CRAFT-GBM: Selecting Best Features for Gradient-Boosted Machine Learning

Feature subsampling is used to accelerate gradient-boosted trees, yet standard approaches fix the feature count in advance and largely ignore the split-gain evidence accumulated during training. We introduce CRAFT-GBM (Confidence-Ranked Adaptive Feature Tracking), a native LightGBM extension that uses this evidence to adapt which---and, by default, how many---features are searched each boosting round. CRAFT-GBM transforms root-split gains into bounded observations and constructs joint time-uniform bounds valid under adaptive, non-stationary training histories. In its default endogenous mode, after initialization, CRAFT-GBM retains exactly the features that cannot yet be ruled out as best, letting the selected feature-set size $K_t$ emerge from training history rather than a pre-specified fraction. With probability at least $1-\delta$, every feature with the largest expected gain is retained jointly across all rounds after initialization. When a feature fraction $f$ is specified instead, CRAFT-GBM ranks features by their interval point estimates and provides an approximate top-$K$ guarantee for feature budget $K_f$. We implement CRAFT-GBM within LightGBM while preserving its native feature-bundling representation, and evaluate it across 14 public and synthetic dataset families and four noise-augmented settings. In the fully endogenous setting, CRAFT-GBM reduces per-fit training time by 39.74\% with 1.04\% lower test loss in the geometric mean across all 18 RQ1 experiments. Under pre-specified feature fraction $f$, Exogenous CRAFT-GBM also yields aggregate training-time reductions up to 13.52 percentage points larger than random feature subsampling, with no increase in aggregate test loss relative to full-feature LightGBM. Accumulated training evidence can thus support adaptive feature search with statistical guarantees while retaining the practical advantages of native gradient boosting.

==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/CMakeLists.txt <==
# Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
# Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
# Licensed under the MIT License. See LICENSE file in the project root for license information.

cmake_minimum_required(VERSION 3.28)

option(USE_MPI "Enable MPI-based distributed learning" OFF)
option(USE_OPENMP "Enable OpenMP" ON)
option(USE_GPU "Enable GPU-accelerated training" OFF)
option(USE_SWIG "Enable SWIG to generate Java API" OFF)
option(USE_TIMETAG "Set to ON to output time costs" OFF)
option(USE_CUDA "Enable CUDA-accelerated training " OFF)
option(USE_ROCM "Enable ROCm-accelerated training " OFF)
option(USE_DEBUG "Set to ON for Debug mode" OFF)
option(USE_SANITIZER "Use sanitizer flags" OFF)
set(
  ENABLED_SANITIZERS
  "address" "leak" "undefined"
  CACHE
  STRING
  "Semicolon separated list of sanitizer names, e.g., 'address;leak'. \
Supported sanitizers are address, leak, undefined and thread."
)
option(USE_HOMEBREW_FALLBACK "(macOS-only) also look in 'brew --prefix' for libraries (e.g. OpenMP)" ON)
option(BUILD_CLI "Build the 'lightgbm' command-line interface in addition to lib_lightgbm" ON)
option(BUILD_CPP_TEST "Build C++ tests with Google Test" OFF)
option(BUILD_STATIC_LIB "Build static library" OFF)
option(INSTALL_HEADERS "Install headers to CMAKE_INSTALL_PREFIX (e.g. '/usr/local/include')" ON)
option(__BUILD_FOR_PYTHON "Set to ON if building lib_lightgbm for use with the Python-package" OFF)
option(__BUILD_FOR_R "Set to ON if building lib_lightgbm for use with the R-package" OFF)
option(__INTEGRATE_OPENCL "Set to ON if building LightGBM with the OpenCL ICD Loader and its dependencies included" OFF)

# If using Visual Studio generators, always target v10.x of the Windows SDK.
# Doing this avoids lookups that could fall back to very old versions, e.g. by finding
# outdated registry entries.
# ref: https://cmake.org/cmake/help/latest/variable/CMAKE_VS_WINDOWS_TARGET_PLATFORM_VERSION.html
if(CMAKE_GENERATOR MATCHES "Visual Studio")
    set(CMAKE_SYSTEM_VERSION 10.0 CACHE INTERNAL "target Windows SDK version" FORCE)
endif()

project(lightgbm LANGUAGES C CXX)

include(cmake/Utils.cmake)

set(CMAKE_CXX_STANDARD 17)
set(CMAKE_CXX_STANDARD_REQUIRED ON)

list(APPEND CMAKE_MODULE_PATH "${PROJECT_SOURCE_DIR}/cmake/modules")

#-- Sanitizer
if(USE_SANITIZER)
  if(MSVC)
    message(FATAL_ERROR "Sanitizers are not supported with MSVC.")
  endif()
  include(cmake/Sanitizer.cmake)
  enable_sanitizers("${ENABLED_SANITIZERS}")
endif()

if(__INTEGRATE_OPENCL)
  set(__INTEGRATE_OPENCL ON CACHE BOOL "" FORCE)
  set(USE_GPU OFF CACHE BOOL "" FORCE)
  message(STATUS "Building library with integrated OpenCL components")
endif()

if(__BUILD_FOR_PYTHON OR __BUILD_FOR_R OR USE_SWIG)
    # the SWIG wrapper, the Python and R packages don't require the CLI
    set(BUILD_CLI OFF)
    # installing the SWIG wrapper, the R and Python packages shouldn't place LightGBM's headers
    # outside of where the package is installed
    set(INSTALL_HEADERS OFF)
endif()

if(CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "4.8.2")
    message(FATAL_ERROR "Insufficient gcc version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "Clang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "3.8")
    message(FATAL_ERROR "Insufficient Clang version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "AppleClang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "8.1.0")
    message(FATAL_ERROR "Insufficient AppleClang version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(MSVC)
  if(MSVC_VERSION LESS 1900)
    message(FATAL_ERROR "Insufficient MSVC version (${MSVC_VERSION})")
  endif()
endif()

if(USE_SWIG)
  find_package(SWIG REQUIRED)
  find_package(Java REQUIRED)
  find_package(JNI REQUIRED)
  include(UseJava)
  include(UseSWIG)
  set(SWIG_CXX_EXTENSION "cxx")
  set(SWIG_EXTRA_LIBRARIES "")
  set(SWIG_JAVA_EXTRA_FILE_EXTENSIONS ".java" "JNI.java")
  set(SWIG_MODULE_JAVA_LANGUAGE "JAVA")
  set(SWIG_MODULE_JAVA_SWIG_LANGUAGE_FLAG "java")
  set(CMAKE_SWIG_OUTDIR "${CMAKE_CURRENT_BINARY_DIR}/java")
  include_directories(Java_INCLUDE_DIRS)
  include_directories(JNI_INCLUDE_DIRS)
  include_directories($ENV{JAVA_HOME}/include)
  if(WIN32)
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/windows/x86_64")
      include_directories($ENV{JAVA_HOME}/include/win32)
  elseif(APPLE)
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/osx/x86_64")
      include_directories($ENV{JAVA_HOME}/include/darwin)
  else()
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/linux/x86_64")
      include_directories($ENV{JAVA_HOME}/include/linux)
  endif()
  file(MAKE_DIRECTORY "${LGBM_SWIG_DESTINATION_DIR}")
endif()

set(EIGEN_DIR "${PROJECT_SOURCE_DIR}/external_libs/eigen")
include_directories(${EIGEN_DIR})

# See https://gitlab.com/libeigen/eigen/-/blob/master/COPYING.README
add_definitions(-DEIGEN_MPL2_ONLY)
add_definitions(-DEIGEN_DONT_PARALLELIZE)

set(FAST_DOUBLE_PARSER_INCLUDE_DIR "${PROJECT_SOURCE_DIR}/external_libs/fast_double_parser/include")
include_directories(${FAST_DOUBLE_PARSER_INCLUDE_DIR})

set(FMT_INCLUDE_DIR "${PROJECT_SOURCE_DIR}/external_libs/fmt/include")
include_directories(${FMT_INCLUDE_DIR})

if(BUILD_CPP_TEST AND MSVC)
  # Use /MT flag to statically link the C runtime. Must be set before
  # add_subdirectory(nanoarrow) so the bundled library uses the same runtime
  # as the test executable; otherwise linking fails with unresolved __imp_*
  # symbols (e.g. __imp_realloc).
  set(CMAKE_MSVC_RUNTIME_LIBRARY "MultiThreaded$<$<CONFIG:Debug>:Debug>")
endif()

# nanoarrow is only needed by the Arrow-based C API entry points, which are
# disabled for the R package (the R API never calls them). Skipping the
# subdirectory keeps the package tarball free of nanoarrow sources, which
# would otherwise trigger CRAN warnings about diagnostic-suppressing pragmas.
if(NOT __BUILD_FOR_R)
  add_subdirectory("${PROJECT_SOURCE_DIR}/external_libs/nanoarrow" EXCLUDE_FROM_ALL)
  if(NOT BUILD_STATIC_LIB)
    set_target_properties(nanoarrow_static PROPERTIES POSITION_INDEPENDENT_CODE ON)
  endif()
endif()

if(__BUILD_FOR_R)
    find_package(LibR REQUIRED)
    message(STATUS "LIBR_EXECUTABLE: ${LIBR_EXECUTABLE}")
    message(STATUS "LIBR_INCLUDE_DIRS: ${LIBR_INCLUDE_DIRS}")
    message(STATUS "LIBR_LIBS_DIR: ${LIBR_LIBS_DIR}")
    message(STATUS "LIBR_CORE_LIBRARY: ${LIBR_CORE_LIBRARY}")
    include_directories(${LIBR_INCLUDE_DIRS})
    add_definitions(-DLGB_R_BUILD)
endif()

if(USE_TIMETAG)
    add_definitions(-DTIMETAG)
endif()

if(BUILD_CPP_TEST)
    add_definitions(-DJAEGER_TEST_HOOKS)
endif()

if(USE_DEBUG)
    add_definitions(-DDEBUG)
endif()

if(USE_MPI)
    find_package(MPI REQUIRED)
    add_definitions(-DUSE_MPI)
else()
    add_definitions(-DUSE_SOCKET)
endif()

if(USE_CUDA)
    set(CMAKE_CUDA_HOST_COMPILER "${CMAKE_CXX_COMPILER}")
    find_package(CUDAToolkit 11.8 REQUIRED)
    if(NOT DEFINED CMAKE_CUDA_ARCHITECTURES)
      compute_cmake_cuda_archs("${CUDAToolkit_VERSION}")
    endif()
    enable_language(CUDA)
    set(USE_OPENMP ON CACHE BOOL "CUDA requires OpenMP" FORCE)
endif()

if(USE_ROCM)
    enable_language(HIP)
    set(USE_OPENMP ON CACHE BOOL "ROCm requires OpenMP" FORCE)
endif()

if(USE_OPENMP)
    if(APPLE)
        find_package(OpenMP)
        if(NOT OpenMP_FOUND)
            if(USE_HOMEBREW_FALLBACK)
                # libomp 15.0+ from brew is keg-only, so have to search in other locations.
                # See https://github.com/Homebrew/homebrew-core/issues/112107#issuecomment-1278042927.
                execute_process(COMMAND brew --prefix libomp
                            OUTPUT_VARIABLE HOMEBREW_LIBOMP_PREFIX
                            OUTPUT_STRIP_TRAILING_WHITESPACE)
                set(OpenMP_C_FLAGS "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
                set(OpenMP_CXX_FLAGS "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
                set(OpenMP_C_LIB_NAMES omp)
                set(OpenMP_CXX_LIB_NAMES omp)
                set(OpenMP_omp_LIBRARY ${HOMEBREW_LIBOMP_PREFIX}/lib/libomp.dylib)
            endif()
            find_package(OpenMP REQUIRED)
        endif()
    else()
        find_package(OpenMP REQUIRED)
    endif()
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${OpenMP_CXX_FLAGS}")
endif()

# The empirical-Bernstein boundary uses Boost.Math headers only on CPU.
# GPU builds keep their existing filesystem/system component requirements.
if(NOT USE_GPU)
    find_package(Boost REQUIRED)
    include_directories(SYSTEM ${Boost_INCLUDE_DIRS})
endif()

if(USE_GPU)
    set(BOOST_COMPUTE_HEADER_DIR ${PROJECT_SOURCE_DIR}/external_libs/compute/include)
    include_directories(${BOOST_COMPUTE_HEADER_DIR})
    find_package(OpenCL REQUIRED)
    include_directories(${OpenCL_INCLUDE_DIRS})
    message(STATUS "OpenCL include directory: " ${OpenCL_INCLUDE_DIRS})
    if(WIN32)
        set(Boost_USE_STATIC_LIBS ON)
    endif()
    find_package(Boost 1.56.0 COMPONENTS filesystem system REQUIRED)
    if(WIN32)
        # disable autolinking in boost
        add_definitions(-DBOOST_ALL_NO_LIB)
    endif()
    include_directories(${Boost_INCLUDE_DIRS})
    add_definitions(-DUSE_GPU)
endif()

if(__INTEGRATE_OPENCL)
    if(APPLE)
        message(FATAL_ERROR "Integrated OpenCL build is not available on macOS")
    else()
        include(cmake/IntegratedOpenCL.cmake)
        add_definitions(-DUSE_GPU)
    endif()
endif()

if(USE_CUDA)
    find_package(NCCL REQUIRED)
    include_directories(${CUDAToolkit_INCLUDE_DIRS})
    set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -Xcompiler=${OpenMP_CXX_FLAGS} -Xcompiler=-fPIC -Xcompiler=-Wall")
    if(USE_DEBUG)
      set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -g")
    else()
      set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -O3 -lineinfo")
    endif()
    message(STATUS "CMAKE_CUDA_FLAGS: ${CMAKE_CUDA_FLAGS}")

    add_definitions(-DUSE_CUDA)

    if(NOT DEFINED CMAKE_CUDA_STANDARD)
      set(CMAKE_CUDA_STANDARD 17)
      set(CMAKE_CUDA_STANDARD_REQUIRED ON)
    endif()
endif()

if(USE_ROCM)
    find_package(HIP)
    include_directories(${HIP_INCLUDE_DIRS})
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -D__HIP_PLATFORM_AMD__")
    set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} ${OpenMP_CXX_FLAGS} -fPIC -Wall")

    # avoid warning: unused variable 'mask' due to __shfl_down_sync work-around
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-unused-variable")
    # avoid warning: 'hipHostAlloc' is deprecated: use hipHostMalloc instead
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-deprecated-declarations")
    # avoid many warnings about missing overrides
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-inconsistent-missing-override")
    # avoid warning: shift count >= width of type in feature_histogram.hpp
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-shift-count-overflow")

    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${DISABLED_WARNINGS}")
    set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} ${DISABLED_WARNINGS}")

    if(USE_DEBUG)
      set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} -g -O0")
    else()
      set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} -O3")
    endif()
    message(STATUS "CMAKE_HIP_FLAGS: ${CMAKE_HIP_FLAGS}")

    # Building for ROCm almost always means USE_CUDA.
    # Exceptions to this will be guarded by USE_ROCM.
    add_definitions(-DUSE_CUDA)
    add_definitions(-DUSE_ROCM)
endif()

include(CheckCXXSourceCompiles)
check_cxx_source_compiles("
#include <xmmintrin.h>
int main() {
  int a = 0;
  _mm_prefetch(&a, _MM_HINT_NTA);
  return 0;
}
" MM_PREFETCH)

if(${MM_PREFETCH})
  message(STATUS "Using _mm_prefetch")
  add_definitions(-DMM_PREFETCH)
endif()

include(CheckCXXSourceCompiles)
check_cxx_source_compiles("
#include <mm_malloc.h>
int main() {
  char *a = (char*)_mm_malloc(8, 16);
  _mm_free(a);
  return 0;
}
" MM_MALLOC)

if(${MM_MALLOC})
  message(STATUS "Using _mm_malloc")
  add_definitions(-DMM_MALLOC)
endif()

if(UNIX OR MINGW OR CYGWIN)
  set(
    CMAKE_CXX_FLAGS
    "${CMAKE_CXX_FLAGS} -pthread -Wextra -Wall -Wno-ignored-attributes -Wno-unknown-pragmas -Wno-return-type"
  )
  if(MINGW)
    # ignore this warning: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=95353
    set(
      CMAKE_CXX_FLAGS
      "${CMAKE_CXX_FLAGS} -Wno-stringop-overflow"
    )
  endif()
  if(USE_DEBUG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -g -O0")
  else()
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -O3")
  endif()
  if(USE_SWIG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fno-strict-aliasing")
  endif()
  if(NOT USE_OPENMP)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -Wno-unknown-pragmas -Wno-unused-private-field")
  endif()
  if(__BUILD_FOR_R AND CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -Wno-cast-function-type")
  endif()
endif()

if(WIN32 AND MINGW)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -static-libstdc++")
endif()

# Check if inet_pton is already available, to avoid conflicts with the implementation in LightGBM.
# As of 2022, MinGW started including a definition of inet_pton.
if(WIN32)
  include(CheckSymbolExists)
  list(APPEND CMAKE_REQUIRED_LIBRARIES "ws2_32")
  check_symbol_exists(inet_pton "ws2tcpip.h" WIN_INET_PTON_FOUND)
  if(WIN_INET_PTON_FOUND)
    add_definitions(-DWIN_HAS_INET_PTON)
  endif()
  list(REMOVE_ITEM CMAKE_REQUIRED_LIBRARIES "ws2_32")
endif()

if(MSVC)
    # compiling 'fmt' on MSVC: "Unicode support requires compiling with /utf-8"
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /W4 /MP /utf-8")
    if(__BUILD_FOR_R)
        # MSVC does not like this commit:
        # https://github.com/wch/r-source/commit/fb52ac1a610571fcb8ac92d886b9fefcffaa7d48
        #
        # and raises "error C3646: 'private_data_c': unknown override specifier"
        add_definitions(-DR_LEGACY_RCOMPLEX)
    endif()
    if(USE_DEBUG)
        set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /Od")
    else()
        set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /O2 /Ob2 /Oi /Ot /Oy")
    endif()
else()
    if(NOT BUILD_STATIC_LIB)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fPIC")
    endif()
    if(NOT USE_DEBUG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -funroll-loops")
    endif()
endif()

set(LightGBM_HEADER_DIR ${PROJECT_SOURCE_DIR}/include)

set(EXECUTABLE_OUTPUT_PATH ${PROJECT_SOURCE_DIR})
set(LIBRARY_OUTPUT_PATH ${PROJECT_SOURCE_DIR})

include_directories(${LightGBM_HEADER_DIR})

if(USE_MPI)
  include_directories(${MPI_CXX_INCLUDE_PATH})
endif()

set(
    LGBM_SOURCES
      src/boosting/boosting.cpp
      src/boosting/gbdt_model_text.cpp
      src/boosting/gbdt_prediction.cpp
      src/boosting/gbdt.cpp
      src/boosting/prediction_early_stop.cpp
      src/boosting/sample_strategy.cpp
      src/io/bin.cpp
      src/io/config_auto.cpp
      src/io/config.cpp
      src/io/dataset_loader.cpp
      src/io/dataset.cpp
      src/io/file_io.cpp
      src/io/json11.cpp
      src/io/metadata.cpp
      src/io/parser.cpp
      src/io/train_share_states.cpp
      src/io/tree.cpp
      src/metric/dcg_calculator.cpp
      src/metric/metric.cpp
      src/network/linker_topo.cpp
      src/network/linkers_mpi.cpp
      src/network/linkers_socket.cpp
      src/network/network.cpp
      src/objective/objective_function.cpp
      src/treelearner/data_parallel_tree_learner.cpp
      src/treelearner/feature_histogram.cpp
      src/treelearner/feature_parallel_tree_learner.cpp
      src/treelearner/gpu_tree_learner.cpp
      src/treelearner/gradient_discretizer.cpp
      src/treelearner/linear_tree_learner.cpp
      src/treelearner/serial_tree_learner.cpp
      src/treelearner/tree_learner.cpp
      src/treelearner/voting_parallel_tree_learner.cpp
      src/utils/openmp_wrapper.cpp
)
set(
    LGBM_CUDA_SOURCES
      src/boosting/cuda/cuda_score_updater.cpp
      src/boosting/cuda/cuda_score_updater.cu
      src/boosting/cuda/nccl_gbdt.cpp
      src/metric/cuda/cuda_binary_metric.cpp
      src/metric/cuda/cuda_pointwise_metric.cpp
      src/metric/cuda/cuda_regression_metric.cpp
      src/metric/cuda/cuda_pointwise_metric.cu
      src/objective/cuda/cuda_binary_objective.cpp
      src/objective/cuda/cuda_multiclass_objective.cpp
      src/objective/cuda/cuda_rank_objective.cpp
      src/objective/cuda/cuda_regression_objective.cpp
      src/objective/cuda/cuda_binary_objective.cu
      src/objective/cuda/cuda_multiclass_objective.cu
      src/objective/cuda/cuda_rank_objective.cu
      src/objective/cuda/cuda_regression_objective.cu
      src/treelearner/cuda/cuda_best_split_finder.cpp
      src/treelearner/cuda/cuda_data_partition.cpp
      src/treelearner/cuda/cuda_histogram_constructor.cpp
      src/treelearner/cuda/cuda_leaf_splits.cpp
      src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp
      src/treelearner/cuda/cuda_best_split_finder.cu
      src/treelearner/cuda/cuda_data_partition.cu
      src/treelearner/cuda/cuda_gradient_discretizer.cu
      src/treelearner/cuda/cuda_histogram_constructor.cu
      src/treelearner/cuda/cuda_leaf_splits.cu
      src/treelearner/cuda/cuda_single_gpu_tree_learner.cu
      src/io/cuda/cuda_column_data.cu
      src/io/cuda/cuda_tree.cu
      src/io/cuda/cuda_column_data.cpp
      src/io/cuda/cuda_metadata.cpp
      src/io/cuda/cuda_row_data.cpp
      src/io/cuda/cuda_tree.cpp
      src/cuda/cuda_utils.cpp
      src/cuda/cuda_algorithms.cu
)

if(USE_CUDA OR USE_ROCM)
  list(APPEND LGBM_SOURCES ${LGBM_CUDA_SOURCES})
endif()

if(USE_ROCM)
  set(CU_FILES "")
  foreach(file IN LISTS LGBM_CUDA_SOURCES)
      string(REGEX MATCH "\\.cu$" is_cu_file "${file}")
      if(is_cu_file)
          list(APPEND CU_FILES "${file}")
      endif()
  endforeach()
  set_source_files_properties(${CU_FILES} PROPERTIES LANGUAGE HIP)
endif()

add_library(lightgbm_objs OBJECT ${LGBM_SOURCES})
if(NOT __BUILD_FOR_R)
  target_link_libraries(lightgbm_objs PRIVATE nanoarrow_static)
endif()

if(BUILD_CLI)
    add_executable(lightgbm src/main.cpp src/application/application.cpp)
    target_link_libraries(lightgbm PRIVATE lightgbm_objs)
endif()

set(API_SOURCES "src/c_api.cpp")
# Only build the R part of the library if building for
# use with the R-package
if(__BUILD_FOR_R)
  list(APPEND API_SOURCES "src/lightgbm_R.cpp")
endif()

add_library(lightgbm_capi_objs OBJECT ${API_SOURCES})
if(NOT __BUILD_FOR_R)
  target_link_libraries(lightgbm_capi_objs PRIVATE nanoarrow_static)
endif()

if(BUILD_STATIC_LIB)
  add_library(_lightgbm STATIC)
else()
  add_library(_lightgbm SHARED)
endif()

# R expects libraries of the form <project>.{dll,dylib,so}, not lib_<project>.{dll,dylib,so}
if(__BUILD_FOR_R)
  set_target_properties(
    _lightgbm
    PROPERTIES
      PREFIX ""
      OUTPUT_NAME "lightgbm"
  )
endif()

# LightGBM headers include openmp, cuda, R etc. headers,
# thus PUBLIC is required for building _lightgbm_swig target.
target_link_libraries(_lightgbm PUBLIC lightgbm_capi_objs lightgbm_objs)

if(MSVC AND NOT __BUILD_FOR_R)
  set_target_properties(_lightgbm PROPERTIES OUTPUT_NAME "lib_lightgbm")
endif()

if(USE_SWIG)
  set_property(SOURCE swig/lightgbmlib.i PROPERTY CPLUSPLUS ON)
  list(APPEND swig_options -package com.microsoft.ml.lightgbm)
  set_property(SOURCE swig/lightgbmlib.i PROPERTY SWIG_FLAGS "${swig_options}")
  swig_add_library(_lightgbm_swig LANGUAGE java SOURCES swig/lightgbmlib.i)
  swig_link_libraries(_lightgbm_swig _lightgbm)
  set_target_properties(
    _lightgbm_swig
    PROPERTIES
      # needed to ensure Linux build does not have lib prefix specified twice, e.g. liblib_lightgbm_swig
      PREFIX ""
      # needed in some versions of CMake for VS and MinGW builds to ensure output dll has lib prefix
      OUTPUT_NAME "lib_lightgbm_swig"
  )
  if(WIN32)
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.dll")
    if(MINGW OR CYGWIN)
        set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.dll")
        set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.dll")
    else()
        set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/Release/lib_lightgbm.dll")
        set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/Release/lib_lightgbm_swig.dll")
    endif()
  elseif(APPLE)
    set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.dylib")
    set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.jnilib")
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.dylib")
  else()
    set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.so")
    set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.so")
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.so")
  endif()
  add_custom_command(
      TARGET _lightgbm_swig
      POST_BUILD
      COMMAND "${Java_JAVAC_EXECUTABLE}" -d . java/*.java
      COMMAND
        "${CMAKE_COMMAND}"
        -E
        copy_if_different
        "${LGBM_LIB_SOURCE_PATH}"
        "${LGBM_SWIG_DESTINATION_DIR}"
      COMMAND
        "${CMAKE_COMMAND}"
        -E
        copy_if_different
        "${LGBM_SWIG_LIB_SOURCE_PATH}"
        "${LGBM_SWIG_LIB_DESTINATION_PATH}"
      COMMAND "${Java_JAR_EXECUTABLE}" -cf lightgbmlib.jar com
    )
endif()

if(USE_MPI)
  target_link_libraries(lightgbm_objs PUBLIC ${MPI_CXX_LIBRARIES})
endif()

if(USE_OPENMP)
  if(CMAKE_CXX_COMPILER_ID MATCHES "Clang")
    target_link_libraries(lightgbm_objs PUBLIC OpenMP::OpenMP_CXX)
    # c_api headers also includes OpenMP headers, thus compiling
    # lightgbm_capi_objs needs include directory for OpenMP.
    # Specifying OpenMP in target_link_libraries will get include directory
    # requirements for compilation.
    # This uses CMake's Transitive Usage Requirements. Refer to CMake doc:
    # https://cmake.org/cmake/help/v3.16/manual/cmake-buildsystem.7.html#transitive-usage-requirements
    target_link_libraries(lightgbm_capi_objs PUBLIC OpenMP::OpenMP_CXX)
  endif()
endif()

if(USE_GPU)
  target_link_libraries(lightgbm_objs PUBLIC ${OpenCL_LIBRARY} ${Boost_LIBRARIES})
endif()

if(USE_CUDA)
  target_link_libraries(lightgbm_objs PUBLIC NCCL::NCCL)
endif()

if(USE_ROCM)
  find_package(rccl)
  target_link_libraries(lightgbm_objs PUBLIC ${RCCL_LIBRARY})
endif()

if(__INTEGRATE_OPENCL)
  # targets OpenCL and Boost are added in IntegratedOpenCL.cmake
  add_dependencies(lightgbm_objs OpenCL Boost)
  # variables INTEGRATED_OPENCL_* are set in IntegratedOpenCL.cmake
  target_include_directories(lightgbm_objs PRIVATE ${INTEGRATED_OPENCL_INCLUDES})
  target_compile_definitions(lightgbm_objs PRIVATE ${INTEGRATED_OPENCL_DEFINITIONS})
  target_link_libraries(lightgbm_objs PUBLIC ${INTEGRATED_OPENCL_LIBRARIES} ${CMAKE_DL_LIBS})
endif()

if(USE_CUDA)

  set_target_properties(
    lightgbm_objs
    PROPERTIES
      CUDA_SEPARABLE_COMPILATION ON
  )

  set_target_properties(
    _lightgbm
    PROPERTIES
      CUDA_RESOLVE_DEVICE_SYMBOLS ON
  )

  if(BUILD_CLI)
    set_target_properties(
      lightgbm
      PROPERTIES
        CUDA_RESOLVE_DEVICE_SYMBOLS ON
    )
  endif()
endif()

if(USE_ROCM)
  target_link_libraries(lightgbm_objs PUBLIC hip::host)
endif()

if(WIN32)
    if(MINGW OR CYGWIN)
      target_link_libraries(lightgbm_objs PUBLIC ws2_32 iphlpapi)
    endif()
endif()

if(__BUILD_FOR_R)
  # utils/log.h and capi uses R headers, thus both object libraries need to link
  # with R lib.
  if(MSVC)
    set(R_LIB ${LIBR_MSVC_CORE_LIBRARY})
  else()
    set(R_LIB ${LIBR_CORE_LIBRARY})
  endif()
  target_link_libraries(lightgbm_objs PUBLIC ${R_LIB})
  target_link_libraries(lightgbm_capi_objs PUBLIC ${R_LIB})
endif()

#-- Google C++ tests
if(BUILD_CPP_TEST)
  find_package(GTest CONFIG)
  if(NOT GTEST_FOUND)
    message(STATUS "Did not find Google Test in the system root. Fetching Google Test now...")
    include(FetchContent)
# lint_cmake: -readability/wonkycase
    FetchContent_Declare(
# lint_cmake: +readability/wonkycase
      googletest
      GIT_REPOSITORY https://github.com/google/googletest.git
      GIT_TAG        v1.14.0
    )
# lint_cmake: -readability/wonkycase
    FetchContent_MakeAvailable(googletest)
# lint_cmake: +readability/wonkycase
    add_library(GTest::GTest ALIAS gtest)
  endif()

  set(LightGBM_TEST_HEADER_DIR ${PROJECT_SOURCE_DIR}/tests/cpp_tests)
  include_directories(${LightGBM_TEST_HEADER_DIR})

  set(
    CPP_TEST_SOURCES
      tests/cpp_tests/test_array_args.cpp
      tests/cpp_tests/test_arrow.cpp
      tests/cpp_tests/test_arrow_deprecated.cpp
      tests/cpp_tests/test_byte_buffer.cpp
      tests/cpp_tests/test_chunked_array.cpp
      tests/cpp_tests/test_common.cpp
      tests/cpp_tests/test_adaptive_feature_sampler.cpp
      tests/cpp_tests/test_adaptive_feature_mcb.cpp
      tests/cpp_tests/test_adaptive_feature_eb.cpp
      tests/cpp_tests/test_main.cpp
      tests/cpp_tests/test_serialize.cpp
      tests/cpp_tests/test_single_row.cpp
      tests/cpp_tests/test_stream.cpp
      tests/cpp_tests/testutils.cpp
    )
  if(MSVC)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /permissive-")
  endif()
  add_executable(testlightgbm ${CPP_TEST_SOURCES})
  target_link_libraries(testlightgbm PRIVATE lightgbm_objs lightgbm_capi_objs nanoarrow_static GTest::GTest)
endif()

if(BUILD_CLI)
    install(
      TARGETS lightgbm
      RUNTIME DESTINATION ${CMAKE_INSTALL_PREFIX}/bin
    )
endif()

if(__BUILD_FOR_PYTHON)
    set(CMAKE_INSTALL_PREFIX "lightgbm")
endif()

# The macOS linker puts an absolute path to linked libraries in lib_lightgbm.dylib.
# This block overrides that information for LightGBM's OpenMP dependency, to allow
# finding that library in more places.
#
# This reduces the risk of runtime issues resulting from multiple {libgomp,libiomp,libomp}.dylib being loaded.
#
if(APPLE AND USE_OPENMP AND NOT BUILD_STATIC_LIB)
  # store path to {libgomp,libiomp,libomp}.dylib found at build time in a variable
  get_target_property(
    OpenMP_LIBRARY_LOCATION
    OpenMP::OpenMP_CXX
    INTERFACE_LINK_LIBRARIES
  )
  # get just the filename of that path
  # (to deal with the possibility that it might be 'libomp.dylib' or 'libgomp.dylib' or 'libiomp.dylib')
  get_filename_component(
    OpenMP_LIBRARY_NAME
    ${OpenMP_LIBRARY_LOCATION}
    NAME
  )
  # get directory of that path
  get_filename_component(
    OpenMP_LIBRARY_DIR
    ${OpenMP_LIBRARY_LOCATION}
    DIRECTORY
  )
  # get exact name of the library in a variable
  get_target_property(
    __LIB_LIGHTGBM_OUTPUT_NAME
    _lightgbm
    OUTPUT_NAME
  )
  if(NOT __LIB_LIGHTGBM_OUTPUT_NAME)
    set(__LIB_LIGHTGBM_OUTPUT_NAME "lib_lightgbm")
  endif()

  if(CMAKE_SHARED_LIBRARY_SUFFIX_CXX)
    set(
      __LIB_LIGHTGBM_FILENAME "${__LIB_LIGHTGBM_OUTPUT_NAME}${CMAKE_SHARED_LIBRARY_SUFFIX_CXX}"
      CACHE INTERNAL "lightgbm shared library filename"
    )
  else()
    set(
      __LIB_LIGHTGBM_FILENAME "${__LIB_LIGHTGBM_OUTPUT_NAME}.dylib"
      CACHE INTERNAL "lightgbm shared library filename"
    )
  endif()

  # Override the absolute path to OpenMP with a relative one using @rpath.
  #
  # This also ensures that if a {libgomp,libiomp,libomp}.dylib has already been loaded, it'll just use that.
  add_custom_command(
    TARGET _lightgbm
    POST_BUILD
      COMMAND
        install_name_tool
        -change
        ${OpenMP_LIBRARY_LOCATION}
        "@rpath/${OpenMP_LIBRARY_NAME}"
        "${__LIB_LIGHTGBM_FILENAME}"
      WORKING_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR}
      COMMENT "Replacing hard-coded OpenMP install_name with '@rpath/${OpenMP_LIBRARY_NAME}'..."
  )
  # add RPATH entries to ensure the loader looks in the following, in the following order:
  #
  #   - (R-only) ${LIBR_LIBS_DIR}    (wherever R for macOS stores vendored third-party libraries)
  #   - ${OpenMP_LIBRARY_DIR}        (wherever find_package(OpenMP) found OpenMP at build time)
  #   - /opt/homebrew/opt/libomp/lib (where 'brew install' / 'brew link' puts libomp.dylib)
  #   - /opt/local/lib/libomp        (where 'port install' puts libomp.dylib)
  #

  # with some compilers, OpenMP ships with the compiler (e.g. libgomp with gcc)
  list(APPEND __omp_install_rpaths "${OpenMP_LIBRARY_DIR}")

  # with clang, libomp doesn't ship with the compiler and might be supplied separately
  if(CMAKE_CXX_COMPILER_ID MATCHES "Clang")
      list(
        APPEND __omp_install_rpaths
          "/opt/homebrew/opt/libomp/lib"
          "/opt/local/lib/libomp"
      )
      # It appears that CRAN's macOS binaries compiled with -fopenmp have install names
      # of the form:
      #
      #   /Library/Frameworks/R.framework/Versions/4.3-arm64/Resources/lib/libomp.dylib
      #
      # That corresponds to the libomp.dylib that ships with the R framework for macOS, available
      # from https://cran.r-project.org/bin/macosx/.
      #
      # That absolute-path install name leads to that library being loaded unconditionally.
      #
      # That can result in e.g. 'library(data.table)' loading R's libomp.dylib and 'library(lightgbm)' loading
      # Homebrew's. Having 2 loaded in the same process can lead to segfaults and unpredictable behavior.
      #
      # This can't be easily avoided by forcing R-package builds in LightGBM to use R's libomp.dylib
      # at build time... LightGBM's CMake uses find_package(OpenMP), and R for macOS only provides the
      # library, not CMake config files for it.
      #
      # Best we can do, to allow CMake-based builds of the R-package here to continue to work
      # alongside CRAN-prepared binaries of other packages with OpenMP dependencies, is to
      # ensure that R's library directory is the first place the loader searches for
      # libomp.dylib when clang is used.
      #
      # ref: https://github.com/lightgbm-org/LightGBM/issues/6628
      #
      if(__BUILD_FOR_R)
        list(PREPEND __omp_install_rpaths "${LIBR_LIBS_DIR}")
      endif()
  endif()
  set_target_properties(
    _lightgbm
    PROPERTIES
      BUILD_WITH_INSTALL_RPATH TRUE
      INSTALL_RPATH "${__omp_install_rpaths}"
      INSTALL_RPATH_USE_LINK_PATH FALSE
  )
endif()

install(
  TARGETS _lightgbm
  RUNTIME DESTINATION ${CMAKE_INSTALL_PREFIX}/bin
  LIBRARY DESTINATION ${CMAKE_INSTALL_PREFIX}/lib
  ARCHIVE DESTINATION ${CMAKE_INSTALL_PREFIX}/lib
)

if(INSTALL_HEADERS)
    install(
      DIRECTORY ${LightGBM_HEADER_DIR}/LightGBM
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include
    )
    install(
      FILES ${FAST_DOUBLE_PARSER_INCLUDE_DIR}/fast_double_parser.h
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include/LightGBM/utils
    )
    install(
      DIRECTORY ${FMT_INCLUDE_DIR}/
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include/LightGBM/utils
      FILES_MATCHING PATTERN "*.h"
    )
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/LICENSE <==
The MIT License (MIT)

Copyright (c) Microsoft Corporation
Copyright (c) The LightGBM developers

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/VERSION.txt <==
4.7.0


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/cmake/IntegratedOpenCL.cmake <==
set(BUILD_SHARED_LIBS OFF CACHE BOOL "" FORCE)
set(BOOST_VERSION_DOT "1.74")
string(REPLACE "." "_" BOOST_VERSION_UNDERSCORE ${BOOST_VERSION_DOT})

set(OPENCL_HEADER_REPOSITORY "https://github.com/KhronosGroup/OpenCL-Headers.git")
set(OPENCL_HEADER_TAG "1b2a1850f410aaaaeaa56cead5a179b5aea4918e")

set(OPENCL_LOADER_REPOSITORY "https://github.com/KhronosGroup/OpenCL-ICD-Loader.git")
set(OPENCL_LOADER_TAG "98ca71fb9f8484f1cd1999f55224bf9e8d18693b")

set(BOOST_REPOSITORY "https://github.com/boostorg/boost.git")
set(BOOST_TAG "boost-${BOOST_VERSION_DOT}.0")

# Build Independent OpenCL library
include(FetchContent)
# lint_cmake: -readability/wonkycase
FetchContent_Declare(OpenCL-Headers GIT_REPOSITORY ${OPENCL_HEADER_REPOSITORY} GIT_TAG ${OPENCL_HEADER_TAG})
FetchContent_GetProperties(OpenCL-Headers)
# lint_cmake: +readability/wonkycase
if(NOT OpenCL-Headers_POPULATED)
# lint_cmake: -readability/wonkycase
  FetchContent_MakeAvailable(OpenCL-Headers)
# lint_cmake: +readability/wonkycase
  message(STATUS "Populated OpenCL Headers")
endif()
set(OPENCL_ICD_LOADER_HEADERS_DIR ${opencl-headers_SOURCE_DIR} CACHE PATH "") # for OpenCL ICD Loader
set(OpenCL_INCLUDE_DIR ${opencl-headers_SOURCE_DIR} CACHE PATH "") # for Boost::Compute

# lint_cmake: -readability/wonkycase
FetchContent_Declare(
# lint_cmake: +readability/wonkycase
  OpenCL-ICD-Loader
  GIT_REPOSITORY
  ${OPENCL_LOADER_REPOSITORY}
  GIT_TAG
  ${OPENCL_LOADER_TAG}
  EXCLUDE_FROM_ALL
)
# lint_cmake: -readability/wonkycase
FetchContent_GetProperties(OpenCL-ICD-Loader)
# lint_cmake: +readability/wonkycase
if(NOT OpenCL-ICD-Loader_POPULATED)
# lint_cmake: -readability/wonkycase
  FetchContent_MakeAvailable(OpenCL-ICD-Loader)
# lint_cmake: +readability/wonkycase
  if(WIN32)
    set(USE_DYNAMIC_VCXX_RUNTIME ON)
  endif()
  message(STATUS "Populated OpenCL ICD Loader")
endif()
list(APPEND INTEGRATED_OPENCL_INCLUDES ${OPENCL_ICD_LOADER_HEADERS_DIR})
list(APPEND INTEGRATED_OPENCL_DEFINITIONS CL_TARGET_OPENCL_VERSION=120)
if(WIN32)
  list(
    APPEND
    INTEGRATED_OPENCL_LIBRARIES
      ${opencl-icd-loader_BINARY_DIR}/Release/OpenCL.lib
      cfgmgr32.lib
      runtimeobject.lib
  )
else()
  list(
    APPEND
    INTEGRATED_OPENCL_LIBRARIES
      ${opencl-icd-loader_BINARY_DIR}/libOpenCL.a
  )
  set_property(TARGET OpenCL PROPERTY POSITION_INDEPENDENT_CODE ON)
endif()

# Build Independent Boost libraries
include(ExternalProject)
include(ProcessorCount)
# lint_cmake: -readability/wonkycase
ProcessorCount(J)
# lint_cmake: +readability/wonkycase
set(BOOST_BASE "${PROJECT_BINARY_DIR}/Boost")
set(BOOST_INCLUDE "${BOOST_BASE}/source" CACHE PATH "")
set(BOOST_LIBRARY "${BOOST_BASE}/source/stage/lib" CACHE PATH "")
if(WIN32)
  if(MSVC)
    # references:
    #
    #  * range of MSVC versions: https://learn.microsoft.com/en-us/cpp/overview/compiler-versions
    #  * MSVC toolchain IDs: not sure...
    #    comments like https://learn.microsoft.com/en-us/answers/questions/769911/visual-studio-2019-build-tools-v143
    #
    if(${MSVC_VERSION} GREATER 1929)
      set(MSVC_TOOLCHAIN_ID "143")
    elseif(${MSVC_VERSION} GREATER 1919)
      set(MSVC_TOOLCHAIN_ID "142")
    elseif(${MSVC_VERSION} GREATER 1909)
      set(MSVC_TOOLCHAIN_ID "141")
    else()
      message(FATAL_ERROR "Unsupported MSVC version number: ${MSVC_VERSION}")
    endif()
    list(
      APPEND
        BOOST_BUILD_BYPRODUCTS
          ${BOOST_LIBRARY}/libboost_filesystem-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
          ${BOOST_LIBRARY}/libboost_system-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
          ${BOOST_LIBRARY}/libboost_chrono-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
    )
  else()
    message(FATAL_ERROR "Integrated OpenCL build is not yet available for MinGW")
  endif()
  set(BOOST_BOOTSTRAP "${BOOST_BASE}/source/bootstrap.bat")
  set(BOOST_BUILD "${BOOST_BASE}/source/b2.exe")
  set(BOOST_FLAGS "")
else()
  set(BOOST_BOOTSTRAP "${BOOST_BASE}/source/bootstrap.sh")
  set(BOOST_BUILD "${BOOST_BASE}/source/b2")
  set(BOOST_FLAGS "-fPIC")
  list(
    APPEND
    BOOST_BUILD_BYPRODUCTS
      ${BOOST_LIBRARY}/libboost_filesystem.a
      ${BOOST_LIBRARY}/libboost_system.a
      ${BOOST_LIBRARY}/libboost_chrono.a
  )
endif()
list(
  APPEND
  BOOST_SUBMODULES
    "libs/algorithm"
    "libs/align"
    "libs/any"
    "libs/array"
    "libs/assert"
    "libs/bind"
    "libs/chrono"
    "libs/compute"
    "libs/concept_check"
    "libs/config"
    "libs/container"
    "libs/container_hash"
    "libs/core"
    "libs/detail"
    "libs/filesystem"
    "libs/foreach"
    "libs/format"
    "libs/function"
    "libs/function_types"
    "libs/fusion"
    "libs/headers"
    "libs/integer"
    "libs/io"
    "libs/iterator"
    "libs/lexical_cast"
    "libs/math"
    "libs/move"
    "libs/mpl"
    "libs/multi_index"
    "libs/numeric/conversion"
    "libs/optional"
    "libs/predef"
    "libs/preprocessor"
    "libs/property_tree"
    "libs/range"
    "libs/ratio"
    "libs/serialization"
    "libs/smart_ptr"
    "libs/static_assert"
    "libs/system"
    "libs/throw_exception"
    "libs/tuple"
    "libs/typeof"
    "libs/type_index"
    "libs/type_traits"
    "libs/utility"
    "libs/uuid"
    "libs/winapi"
    "tools/boost_install"
    "tools/build"
)
# lint_cmake: -readability/wonkycase
ExternalProject_Add(
# lint_cmake: +readability/wonkycase
  Boost
  TMP_DIR "${BOOST_BASE}/tmp"
  STAMP_DIR "${BOOST_BASE}/stamp"
  DOWNLOAD_DIR "${BOOST_BASE}/download"
  SOURCE_DIR "${BOOST_BASE}/source"
  BINARY_DIR "${BOOST_BASE}/source"
  INSTALL_DIR "${BOOST_BASE}/install"
  GIT_REPOSITORY ${BOOST_REPOSITORY}
  GIT_TAG ${BOOST_TAG}
  GIT_SUBMODULES ${BOOST_SUBMODULES}
  GIT_SHALLOW ON
  UPDATE_COMMAND ""
  PATCH_COMMAND ""
  CONFIGURE_COMMAND ${BOOST_BOOTSTRAP}
  BUILD_COMMAND
    ${BOOST_BUILD}
    -sBOOST_ROOT=${BOOST_BASE}/source
    -a
    -q
    -j ${J}
    --with-headers
    --with-chrono
    --with-filesystem
    --with-system
    link=static
    runtime-link=shared
    variant=release
    threading=multi
    cxxflags="${BOOST_FLAGS}"
  INSTALL_COMMAND ""
  # BUILD_BYPRODUCTS is necessary to support 'Ninja' builds.
  # ref:
  #  - https://cmake.org/cmake/help/latest/module/ExternalProject.html
  #  - https://stackoverflow.com/a/65803911/3986677
  BUILD_BYPRODUCTS ${BOOST_BUILD_BYPRODUCTS}
)
list(APPEND INTEGRATED_OPENCL_INCLUDES ${BOOST_INCLUDE})
list(APPEND INTEGRATED_OPENCL_LIBRARIES ${BOOST_BUILD_BYPRODUCTS})

set(BUILD_SHARED_LIBS ON CACHE BOOL "" FORCE)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/cmake/Sanitizer.cmake <==
# Set appropriate compiler and linker flags for sanitizers.
#
# Usage of this module:
#  enable_sanitizers("address;leak")

# Add flags
macro(enable_sanitizer sanitizer)
  if(${sanitizer} MATCHES "address")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=address")

  elseif(${sanitizer} MATCHES "thread")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=thread")

  elseif(${sanitizer} MATCHES "leak")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=leak")

  elseif(${sanitizer} MATCHES "undefined")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=undefined -fno-sanitize-recover=undefined")

  else()
    message(FATAL_ERROR "Sanitizer ${sanitizer} not supported.")
  endif()
endmacro()

macro(enable_sanitizers SANITIZERS)
  # Check sanitizers compatibility.
  foreach(_san ${SANITIZERS})
    string(TOLOWER ${_san} _san)
    if(_san MATCHES "thread")
      if(${_use_other_sanitizers})
        message(FATAL_ERROR "thread sanitizer is not compatible with ${_san} sanitizer.")
      endif()
      set(_use_thread_sanitizer 1)
    else()
      if(${_use_thread_sanitizer})
        message(FATAL_ERROR "${_san} sanitizer is not compatible with thread sanitizer.")
      endif()
      set(_use_other_sanitizers 1)
    endif()
  endforeach()

  message(STATUS "Sanitizers: ${SANITIZERS}")

  foreach(_san ${SANITIZERS})
    string(TOLOWER ${_san} _san)
    enable_sanitizer(${_san})
  endforeach()
  message(STATUS "Sanitizers compile flags: ${SAN_COMPILE_FLAGS}")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${SAN_COMPILE_FLAGS}")
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${SAN_COMPILE_FLAGS}")
endmacro()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/cmake/Utils.cmake <==
# Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
# Copyright (c) 2026 The XGBoost developers.
# Licensed under the MIT License. See LICENSE file in the project root for license information.

# Generate CMAKE_CUDA_ARCHITECTURES form a list of architectures.
#
# lint_cmake: -linelength
# Adopted from XGBoost, see https://github.com/dmlc/xgboost/blob/41591eeff5b10caabe82d65fc7164b447eabd249/cmake/Utils.cmake#L62
# lint_cmake: +linelength
#
function(compute_cmake_cuda_archs _cuda_version)

  # Set up defaults based on CUDA version
  # Remember to update arch-specific tunings when supporting new archs.
  #
  # Reference for mapping of CUDA toolkit component versions to supported architectures ("compute capabilities"):
  # https://en.wikipedia.org/wiki/CUDA#GPUs_supported
  #
  if(_cuda_version VERSION_GREATER_EQUAL "13.0")
    set(CMAKE_CUDA_ARCHITECTURES 75 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "12.9")
    set(CMAKE_CUDA_ARCHITECTURES 70 75 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "12.8")
    set(CMAKE_CUDA_ARCHITECTURES 60 61 70 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "11.8")
    set(CMAKE_CUDA_ARCHITECTURES 60 61 70 80 86 89 90)
  else()
    message(FATAL_ERROR
      "No default architecture list configured for CUDA version '${_cuda_version}'. "
      "You can avoid this error and attempt building by manually passing '-DCMAKE_CUDA_ARCHITECTURES'."
    )
  endif()

  # For the last architectures, generate both:
  #
  #   - SASS via '-real', for performance
  #   - PTX via '-virtual', for forward compatibility
  #
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES APPEND "-real")
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES REPLACE "([0-9]+)-real" "\\0;\\1-virtual" AT -1)
  set(CMAKE_CUDA_ARCHITECTURES "${CMAKE_CUDA_ARCHITECTURES}" PARENT_SCOPE)
  message(STATUS "CMAKE_CUDA_ARCHITECTURES: ${CMAKE_CUDA_ARCHITECTURES}")
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/cmake/modules/FindLibR.cmake <==
# CMake module used to find the location of R's
# dll and header files.
#
# Borrows heavily from xgboost's R package:
#
# * https://github.com/dmlc/xgboost/blob/master/cmake/modules/FindLibR.cmake
#
# Defines the following:
#  LIBR_FOUND
#  LIBR_HOME
#  LIBR_EXECUTABLE
#  LIBR_MSVC_CORE_LIBRARY
#  LIBR_INCLUDE_DIRS
#  LIBR_LIBS_DIR
#  LIBR_CORE_LIBRARY
# and a CMake function to create R.lib for MSVC

# lint_cmake: -convention/filename

if(NOT R_ARCH)
  if("${CMAKE_SIZEOF_VOID_P}" STREQUAL "4")
    set(R_ARCH "i386")
  else()
    set(R_ARCH "x64")
  endif()
endif()

if(NOT ("${R_ARCH}" STREQUAL "x64"))
  message(FATAL_ERROR "LightGBM's R-package currently only supports 64-bit operating systems")
endif()

# Creates R.lib and R.def in the build directory for linking with MSVC
# https://docs.microsoft.com/en-us/cpp/build/reference/link-input-files?redirectedfrom=MSDN&view=vs-2019
function(create_rlib_for_msvc)

  message(STATUS "Creating R.lib and R.def")

  # various checks and warnings
  if(NOT WIN32 OR NOT MSVC)
    message(FATAL_ERROR "create_rlib_for_msvc() can only be used with MSVC")
  endif()

  if(NOT EXISTS "${LIBR_CORE_LIBRARY}")
    message(FATAL_ERROR "LIBR_CORE_LIBRARY, '${LIBR_CORE_LIBRARY}', not found")
  endif()

  find_program(DLLTOOL_EXE dlltool)

  if(NOT DLLTOOL_EXE)
    message(FATAL_ERROR "dlltool.exe not found!\nDo you have Rtools installed with its MinGW's bin/ in PATH?")
  endif()

  set(LIBR_MSVC_CORE_LIBRARY "${CMAKE_CURRENT_BINARY_DIR}/R.lib" CACHE PATH "R.lib filepath")

  get_filename_component(
    LIBR_RSCRIPT_EXECUTABLE_DIR
    ${LIBR_EXECUTABLE}
    DIRECTORY
  )
  set(LIBR_RSCRIPT_EXECUTABLE "${LIBR_RSCRIPT_EXECUTABLE_DIR}/Rscript")

  execute_process(
    COMMAND ${LIBR_RSCRIPT_EXECUTABLE}
    "${CMAKE_CURRENT_BINARY_DIR}/make-r-def.R"
    "${LIBR_CORE_LIBRARY}" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
  )
  execute_process(
    COMMAND ${DLLTOOL_EXE}
    "--input-def" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
    "--output-lib" "${LIBR_MSVC_CORE_LIBRARY}"
  )
endfunction()

# R version information is used to search for R's libraries in
# the registry on Windows. Since this code is orchestrated by
# an R script (src/install.libs.R), that script uses R's built-ins to
# find the version of R and pass it through as a CMake variable
if(CMAKE_R_VERSION)
  message(STATUS "R version passed into FindLibR.cmake: ${CMAKE_R_VERSION}")
elseif(WIN32)
  message(
    FATAL_ERROR
    "Expected CMAKE_R_VERSION to be passed in on Windows but none was provided. Check src/install.libs.R"
  )
endif()


if(NOT LIBR_EXECUTABLE)
  find_program(
    LIBR_EXECUTABLE
    NAMES R R.exe
  )

  # CRAN may run RD CMD CHECK instead of R CMD CHECK,
  # which can lead to this infamous error:
  # 'R' should not be used without a path -- see par. 1.6 of the manual
  if(LIBR_EXECUTABLE MATCHES ".*\\.Rcheck.*")
    unset(LIBR_EXECUTABLE CACHE)
  endif()

  # ignore the R bundled with R.app on Mac, since that is GUI-only
  if(LIBR_EXECUTABLE MATCHES ".+R\\.app.*")
    unset(LIBR_EXECUTABLE CACHE)
  endif()
endif()

# Find R executable unless it has been provided directly or already found
if(NOT LIBR_EXECUTABLE)
  if(APPLE)

    find_library(LIBR_LIBRARIES R)

    if(LIBR_LIBRARIES MATCHES ".*\\.framework")
      set(LIBR_HOME "${LIBR_LIBRARIES}/Resources")
      set(LIBR_EXECUTABLE "${LIBR_HOME}/R")
    else()
      get_filename_component(_LIBR_LIBRARIES "${LIBR_LIBRARIES}" REALPATH)
      get_filename_component(_LIBR_LIBRARIES_DIR "${_LIBR_LIBRARIES}" DIRECTORY)
      set(LIBR_EXECUTABLE "${_LIBR_LIBRARIES_DIR}/../bin/R")
    endif()

  elseif(UNIX)

    # attempt to find R executable
    if(NOT LIBR_EXECUTABLE)
      find_program(
        LIBR_EXECUTABLE
        NO_DEFAULT_PATH
        HINTS "${CMAKE_CURRENT_BINARY_DIR}" "/usr/bin" "/usr/lib/" "/usr/local/bin/"
        NAMES R
      )
    endif()

  # Windows
  else()

    # if R executable not available, query R_HOME path from registry
    if(NOT LIBR_HOME)

      # Try to find R's location in the registry
      # ref: https://cran.r-project.org/bin/windows/base/rw-FAQ.html#Does-R-use-the-Registry_003f
      get_filename_component(
        LIBR_HOME
        "[HKEY_LOCAL_MACHINE\\SOFTWARE\\R-core\\R\\${CMAKE_R_VERSION};InstallPath]"
        ABSOLUTE
      )
    endif()

    if(NOT LIBR_HOME)
      get_filename_component(
        LIBR_HOME
        "[HKEY_CURRENT_USER\\SOFTWARE\\R-core\\R\\${CMAKE_R_VERSION};InstallPath]"
        ABSOLUTE
      )
    endif()

    if(NOT LIBR_HOME)
      message(
        FATAL_ERROR
        "Unable to locate R executable.\
\nEither add its location to PATH or provide it through the LIBR_EXECUTABLE CMake variable"
      )
    endif()

    # set exe location based on R_ARCH
    set(LIBR_EXECUTABLE "${LIBR_HOME}/bin/${R_ARCH}/R.exe")

  endif()

  if(NOT LIBR_EXECUTABLE)
    message(
      FATAL_ERROR
      "Unable to locate R executable.\
\nEither add its location to PATH or provide it through the LIBR_EXECUTABLE CMake variable"
    )
  endif()

endif()

# ask R for the home path
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home(), winslash='/'))"
  OUTPUT_VARIABLE LIBR_HOME
)

# ask R for the include dir
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home('include'), winslash='/'))"
  OUTPUT_VARIABLE LIBR_INCLUDE_DIRS
)

# ask R for the lib dir
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home('lib'), winslash='/'))"
  OUTPUT_VARIABLE LIBR_LIBS_DIR
)

set(LIBR_HOME ${LIBR_HOME} CACHE PATH "R home directory")
set(LIBR_EXECUTABLE ${LIBR_EXECUTABLE} CACHE PATH "R executable")
set(LIBR_INCLUDE_DIRS ${LIBR_INCLUDE_DIRS} CACHE PATH "R include directory")
set(LIBR_LIBS_DIR ${LIBR_LIBS_DIR} CACHE PATH "Where R stores vendored third-party libraries")

# where is R.so / R.dll / libR.so likely to be found?
set(
  LIBR_PATH_HINTS
    "${CMAKE_CURRENT_BINARY_DIR}"
    "${LIBR_HOME}/lib"
    "${LIBR_HOME}/bin/${R_ARCH}"
    "${LIBR_HOME}/bin"
    "${LIBR_LIBRARIES}"
)

# look for the core R library
find_library(
  LIBR_CORE_LIBRARY
  NAMES R R.dll
  HINTS ${LIBR_PATH_HINTS}
)

# starting from CMake 3.17, find_library() will not find .dll files by default
# https://cmake.org/cmake/help/v3.17/release/3.17.html#other-changes
if(WIN32 AND NOT LIBR_CORE_LIBRARY)
  find_file(
    LIBR_CORE_LIBRARY
    NAME R.dll
    HINTS ${LIBR_PATH_HINTS}
  )
endif()

set(LIBR_CORE_LIBRARY ${LIBR_CORE_LIBRARY} CACHE PATH "R core shared library")

if(WIN32 AND MSVC)

  # create a local R.lib import library for R.dll if it doesn't exist
  if(NOT EXISTS "${CMAKE_CURRENT_BINARY_DIR}/R.lib")
    create_rlib_for_msvc()
  endif()

endif()

# define find requirements
include(FindPackageHandleStandardArgs)

if(WIN32 AND MSVC)
# lint_cmake: -package/stdargs
  find_package_handle_standard_args(
# lint_cmake: +package/stdargs
    LibR DEFAULT_MSG
    LIBR_HOME
    LIBR_EXECUTABLE
    LIBR_INCLUDE_DIRS
    LIBR_LIBS_DIR
    LIBR_CORE_LIBRARY
    LIBR_MSVC_CORE_LIBRARY
  )
else()
# lint_cmake: -package/stdargs
  find_package_handle_standard_args(
# lint_cmake: +package/stdargs
    LibR DEFAULT_MSG
    LIBR_HOME
    LIBR_EXECUTABLE
    LIBR_INCLUDE_DIRS
    LIBR_LIBS_DIR
    LIBR_CORE_LIBRARY
  )
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/cmake/modules/FindNCCL.cmake <==
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#
# Tries to find NCCL headers and libraries.
#
# Usage of this module as follows:
#
#  find_package(NCCL)
#
# Variables used by this module, they can change the default behaviour and need
# to be set before calling find_package:
#
#  NCCL_ROOT - When set, this path is inspected instead of standard library
#              locations as the root of the NCCL installation.
#              The environment variable NCCL_ROOT overrides this variable.
#
# This module defines
#  NCCL_FOUND, whether nccl has been found
#  NCCL_INCLUDE_DIR, directory containing header
#  NCCL_LIBRARY, directory containing nccl library
#  NCCL_LIB_NAME, nccl library name
#  USE_NCCL_LIB_PATH, when set, NCCL_LIBRARY path is also inspected for the
#                     location of the nccl library. This would disable
#                     switching between static and shared.
#
# It creates an imported target 'NCCL::NCCL' for convenience in linking.
#
# This module assumes that the CUDA toolkit has already been found.
#

if(NCCL_LIBRARY)
  if(NOT USE_NCCL_LIB_PATH)
    # Don't cache NCCL_LIBRARY to enable switching between static and shared.
    unset(NCCL_LIBRARY CACHE)
  endif()
endif()

if(BUILD_WITH_SHARED_NCCL)
  # libnccl.so
  set(NCCL_LIB_NAME nccl)
  set(_nccl_lib_type "SHARED")
else()
  # libnccl_static.a
  set(NCCL_LIB_NAME nccl_static)
  set(_nccl_lib_type "STATIC")
endif()

find_path(NCCL_INCLUDE_DIR
  NAMES nccl.h
  HINTS $ENV{NCCL_ROOT}/include ${NCCL_ROOT}/include)

find_library(NCCL_LIBRARY
  NAMES ${NCCL_LIB_NAME}
  HINTS $ENV{NCCL_ROOT}/lib ${NCCL_ROOT}/lib)

message(STATUS "Using nccl library: ${NCCL_LIBRARY}")

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(NCCL DEFAULT_MSG
                                  NCCL_INCLUDE_DIR NCCL_LIBRARY)

mark_as_advanced(
  NCCL_INCLUDE_DIR
  NCCL_LIBRARY
)

if(NCCL_FOUND AND NOT TARGET NCCL::NCCL)
  add_library(NCCL::NCCL ${_nccl_lib_type} IMPORTED)
  set_target_properties(NCCL::NCCL PROPERTIES
    IMPORTED_LOCATION "${NCCL_LIBRARY}"
    INTERFACE_INCLUDE_DIRECTORIES "${NCCL_INCLUDE_DIR}")
endif()

unset(_nccl_lib_type)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.APACHE <==
/*
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.
*/

==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.BSD <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
*/


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.GPL <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.LGPL <==
                  GNU LESSER GENERAL PUBLIC LICENSE
                       Version 2.1, February 1999

 Copyright (C) 1991, 1999 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301  USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

[This is the first released version of the Lesser GPL.  It also counts
 as the successor of the GNU Library Public License, version 2, hence
 the version number 2.1.]

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
Licenses are intended to guarantee your freedom to share and change
free software--to make sure the software is free for all its users.

  This license, the Lesser General Public License, applies to some
specially designated software packages--typically libraries--of the
Free Software Foundation and other authors who decide to use it.  You
can use it too, but we suggest you first think carefully about whether
this license or the ordinary General Public License is the better
strategy to use in any particular case, based on the explanations below.

  When we speak of free software, we are referring to freedom of use,
not price.  Our General Public Licenses are designed to make sure that
you have the freedom to distribute copies of free software (and charge
for this service if you wish); that you receive source code or can get
it if you want it; that you can change the software and use pieces of
it in new free programs; and that you are informed that you can do
these things.

  To protect your rights, we need to make restrictions that forbid
distributors to deny you these rights or to ask you to surrender these
rights.  These restrictions translate to certain responsibilities for
you if you distribute copies of the library or if you modify it.

  For example, if you distribute copies of the library, whether gratis
or for a fee, you must give the recipients all the rights that we gave
you.  You must make sure that they, too, receive or can get the source
code.  If you link other code with the library, you must provide
complete object files to the recipients, so that they can relink them
with the library after making changes to the library and recompiling
it.  And you must show them these terms so they know their rights.

  We protect your rights with a two-step method: (1) we copyright the
library, and (2) we offer you this license, which gives you legal
permission to copy, distribute and/or modify the library.

  To protect each distributor, we want to make it very clear that
there is no warranty for the free library.  Also, if the library is
modified by someone else and passed on, the recipients should know
that what they have is not the original version, so that the original
author's reputation will not be affected by problems that might be
introduced by others.

  Finally, software patents pose a constant threat to the existence of
any free program.  We wish to make sure that a company cannot
effectively restrict the users of a free program by obtaining a
restrictive license from a patent holder.  Therefore, we insist that
any patent license obtained for a version of the library must be
consistent with the full freedom of use specified in this license.

  Most GNU software, including some libraries, is covered by the
ordinary GNU General Public License.  This license, the GNU Lesser
General Public License, applies to certain designated libraries, and
is quite different from the ordinary General Public License.  We use
this license for certain libraries in order to permit linking those
libraries into non-free programs.

  When a program is linked with a library, whether statically or using
a shared library, the combination of the two is legally speaking a
combined work, a derivative of the original library.  The ordinary
General Public License therefore permits such linking only if the
entire combination fits its criteria of freedom.  The Lesser General
Public License permits more lax criteria for linking other code with
the library.

  We call this license the "Lesser" General Public License because it
does Less to protect the user's freedom than the ordinary General
Public License.  It also provides other free software developers Less
of an advantage over competing non-free programs.  These disadvantages
are the reason we use the ordinary General Public License for many
libraries.  However, the Lesser license provides advantages in certain
special circumstances.

  For example, on rare occasions, there may be a special need to
encourage the widest possible use of a certain library, so that it becomes
a de-facto standard.  To achieve this, non-free programs must be
allowed to use the library.  A more frequent case is that a free
library does the same job as widely used non-free libraries.  In this
case, there is little to gain by limiting the free library to free
software only, so we use the Lesser General Public License.

  In other cases, permission to use a particular library in non-free
programs enables a greater number of people to use a large body of
free software.  For example, permission to use the GNU C Library in
non-free programs enables many more people to use the whole GNU
operating system, as well as its variant, the GNU/Linux operating
system.

  Although the Lesser General Public License is Less protective of the
users' freedom, it does ensure that the user of a program that is
linked with the Library has the freedom and the wherewithal to run
that program using a modified version of the Library.

  The precise terms and conditions for copying, distribution and
modification follow.  Pay close attention to the difference between a
"work based on the library" and a "work that uses the library".  The
former contains code derived from the library, whereas the latter must
be combined with the library in order to run.

                  GNU LESSER GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License Agreement applies to any software library or other
program which contains a notice placed by the copyright holder or
other authorized party saying it may be distributed under the terms of
this Lesser General Public License (also called "this License").
Each licensee is addressed as "you".

  A "library" means a collection of software functions and/or data
prepared so as to be conveniently linked with application programs
(which use some of those functions and data) to form executables.

  The "Library", below, refers to any such software library or work
which has been distributed under these terms.  A "work based on the
Library" means either the Library or any derivative work under
copyright law: that is to say, a work containing the Library or a
portion of it, either verbatim or with modifications and/or translated
straightforwardly into another language.  (Hereinafter, translation is
included without limitation in the term "modification".)

  "Source code" for a work means the preferred form of the work for
making modifications to it.  For a library, complete source code means
all the source code for all modules it contains, plus any associated
interface definition files, plus the scripts used to control compilation
and installation of the library.

  Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running a program using the Library is not restricted, and output from
such a program is covered only if its contents constitute a work based
on the Library (independent of the use of the Library in a tool for
writing it).  Whether that is true depends on what the Library does
and what the program that uses the Library does.

  1. You may copy and distribute verbatim copies of the Library's
complete source code as you receive it, in any medium, provided that
you conspicuously and appropriately publish on each copy an
appropriate copyright notice and disclaimer of warranty; keep intact
all the notices that refer to this License and to the absence of any
warranty; and distribute a copy of this License along with the
Library.

  You may charge a fee for the physical act of transferring a copy,
and you may at your option offer warranty protection in exchange for a
fee.

  2. You may modify your copy or copies of the Library or any portion
of it, thus forming a work based on the Library, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) The modified work must itself be a software library.

    b) You must cause the files modified to carry prominent notices
    stating that you changed the files and the date of any change.

    c) You must cause the whole of the work to be licensed at no
    charge to all third parties under the terms of this License.

    d) If a facility in the modified Library refers to a function or a
    table of data to be supplied by an application program that uses
    the facility, other than as an argument passed when the facility
    is invoked, then you must make a good faith effort to ensure that,
    in the event an application does not supply such function or
    table, the facility still operates, and performs whatever part of
    its purpose remains meaningful.

    (For example, a function in a library to compute square roots has
    a purpose that is entirely well-defined independent of the
    application.  Therefore, Subsection 2d requires that any
    application-supplied function or table used by this function must
    be optional: if the application does not supply it, the square
    root function must still compute square roots.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Library,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Library, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote
it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Library.

In addition, mere aggregation of another work not based on the Library
with the Library (or with a work based on the Library) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may opt to apply the terms of the ordinary GNU General Public
License instead of this License to a given copy of the Library.  To do
this, you must alter all the notices that refer to this License, so
that they refer to the ordinary GNU General Public License, version 2,
instead of to this License.  (If a newer version than version 2 of the
ordinary GNU General Public License has appeared, then you can specify
that version instead if you wish.)  Do not make any other change in
these notices.

  Once this change is made in a given copy, it is irreversible for
that copy, so the ordinary GNU General Public License applies to all
subsequent copies and derivative works made from that copy.

  This option is useful when you wish to copy part of the code of
the Library into a program that is not a library.

  4. You may copy and distribute the Library (or a portion or
derivative of it, under Section 2) in object code or executable form
under the terms of Sections 1 and 2 above provided that you accompany
it with the complete corresponding machine-readable source code, which
must be distributed under the terms of Sections 1 and 2 above on a
medium customarily used for software interchange.

  If distribution of object code is made by offering access to copy
from a designated place, then offering equivalent access to copy the
source code from the same place satisfies the requirement to
distribute the source code, even though third parties are not
compelled to copy the source along with the object code.

  5. A program that contains no derivative of any portion of the
Library, but is designed to work with the Library by being compiled or
linked with it, is called a "work that uses the Library".  Such a
work, in isolation, is not a derivative work of the Library, and
therefore falls outside the scope of this License.

  However, linking a "work that uses the Library" with the Library
creates an executable that is a derivative of the Library (because it
contains portions of the Library), rather than a "work that uses the
library".  The executable is therefore covered by this License.
Section 6 states terms for distribution of such executables.

  When a "work that uses the Library" uses material from a header file
that is part of the Library, the object code for the work may be a
derivative work of the Library even though the source code is not.
Whether this is true is especially significant if the work can be
linked without the Library, or if the work is itself a library.  The
threshold for this to be true is not precisely defined by law.

  If such an object file uses only numerical parameters, data
structure layouts and accessors, and small macros and small inline
functions (ten lines or less in length), then the use of the object
file is unrestricted, regardless of whether it is legally a derivative
work.  (Executables containing this object code plus portions of the
Library will still fall under Section 6.)

  Otherwise, if the work is a derivative of the Library, you may
distribute the object code for the work under the terms of Section 6.
Any executables containing that work also fall under Section 6,
whether or not they are linked directly with the Library itself.

  6. As an exception to the Sections above, you may also combine or
link a "work that uses the Library" with the Library to produce a
work containing portions of the Library, and distribute that work
under terms of your choice, provided that the terms permit
modification of the work for the customer's own use and reverse
engineering for debugging such modifications.

  You must give prominent notice with each copy of the work that the
Library is used in it and that the Library and its use are covered by
this License.  You must supply a copy of this License.  If the work
during execution displays copyright notices, you must include the
copyright notice for the Library among them, as well as a reference
directing the user to the copy of this License.  Also, you must do one
of these things:

    a) Accompany the work with the complete corresponding
    machine-readable source code for the Library including whatever
    changes were used in the work (which must be distributed under
    Sections 1 and 2 above); and, if the work is an executable linked
    with the Library, with the complete machine-readable "work that
    uses the Library", as object code and/or source code, so that the
    user can modify the Library and then relink to produce a modified
    executable containing the modified Library.  (It is understood
    that the user who changes the contents of definitions files in the
    Library will not necessarily be able to recompile the application
    to use the modified definitions.)

    b) Use a suitable shared library mechanism for linking with the
    Library.  A suitable mechanism is one that (1) uses at run time a
    copy of the library already present on the user's computer system,
    rather than copying library functions into the executable, and (2)
    will operate properly with a modified version of the library, if
    the user installs one, as long as the modified version is
    interface-compatible with the version that the work was made with.

    c) Accompany the work with a written offer, valid for at
    least three years, to give the same user the materials
    specified in Subsection 6a, above, for a charge no more
    than the cost of performing this distribution.

    d) If distribution of the work is made by offering access to copy
    from a designated place, offer equivalent access to copy the above
    specified materials from the same place.

    e) Verify that the user has already received a copy of these
    materials or that you have already sent this user a copy.

  For an executable, the required form of the "work that uses the
Library" must include any data and utility programs needed for
reproducing the executable from it.  However, as a special exception,
the materials to be distributed need not include anything that is
normally distributed (in either source or binary form) with the major
components (compiler, kernel, and so on) of the operating system on
which the executable runs, unless that component itself accompanies
the executable.

  It may happen that this requirement contradicts the license
restrictions of other proprietary libraries that do not normally
accompany the operating system.  Such a contradiction means you cannot
use both them and the Library together in an executable that you
distribute.

  7. You may place library facilities that are a work based on the
Library side-by-side in a single library together with other library
facilities not covered by this License, and distribute such a combined
library, provided that the separate distribution of the work based on
the Library and of the other library facilities is otherwise
permitted, and provided that you do these two things:

    a) Accompany the combined library with a copy of the same work
    based on the Library, uncombined with any other library
    facilities.  This must be distributed under the terms of the
    Sections above.

    b) Give prominent notice with the combined library of the fact
    that part of it is a work based on the Library, and explaining
    where to find the accompanying uncombined form of the same work.

  8. You may not copy, modify, sublicense, link with, or distribute
the Library except as expressly provided under this License.  Any
attempt otherwise to copy, modify, sublicense, link with, or
distribute the Library is void, and will automatically terminate your
rights under this License.  However, parties who have received copies,
or rights, from you under this License will not have their licenses
terminated so long as such parties remain in full compliance.

  9. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Library or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Library (or any work based on the
Library), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Library or works based on it.

  10. Each time you redistribute the Library (or any work based on the
Library), the recipient automatically receives a license from the
original licensor to copy, distribute, link with or modify the Library
subject to these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties with
this License.

  11. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Library at all.  For example, if a patent
license would not permit royalty-free redistribution of the Library by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Library.

If any portion of this section is held invalid or unenforceable under any
particular circumstance, the balance of the section is intended to apply,
and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  12. If the distribution and/or use of the Library is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Library under this License may add
an explicit geographical distribution limitation excluding those countries,
so that distribution is permitted only in or among countries not thus
excluded.  In such case, this License incorporates the limitation as if
written in the body of this License.

  13. The Free Software Foundation may publish revised and/or new
versions of the Lesser General Public License from time to time.
Such new versions will be similar in spirit to the present version,
but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number.  If the Library
specifies a version number of this License which applies to it and
"any later version", you have the option of following the terms and
conditions either of that version or of any later version published by
the Free Software Foundation.  If the Library does not specify a
license version number, you may choose any version ever published by
the Free Software Foundation.

  14. If you wish to incorporate parts of the Library into other free
programs whose distribution conditions are incompatible with these,
write to the author to ask for permission.  For software which is
copyrighted by the Free Software Foundation, write to the Free
Software Foundation; we sometimes make exceptions for this.  Our
decision will be guided by the two goals of preserving the free status
of all derivatives of our free software and of promoting the sharing
and reuse of software generally.

                            NO WARRANTY

  15. BECAUSE THE LIBRARY IS LICENSED FREE OF CHARGE, THERE IS NO
WARRANTY FOR THE LIBRARY, TO THE EXTENT PERMITTED BY APPLICABLE LAW.
EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR
OTHER PARTIES PROVIDE THE LIBRARY "AS IS" WITHOUT WARRANTY OF ANY
KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE
LIBRARY IS WITH YOU.  SHOULD THE LIBRARY PROVE DEFECTIVE, YOU ASSUME
THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN
WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY
AND/OR REDISTRIBUTE THE LIBRARY AS PERMITTED ABOVE, BE LIABLE TO YOU
FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR
CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE
LIBRARY (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING
RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A
FAILURE OF THE LIBRARY TO OPERATE WITH ANY OTHER SOFTWARE), EVEN IF
SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH
DAMAGES.

                     END OF TERMS AND CONDITIONS

           How to Apply These Terms to Your New Libraries

  If you develop a new library, and you want it to be of the greatest
possible use to the public, we recommend making it free software that
everyone can redistribute and change.  You can do so by permitting
redistribution under these terms (or, alternatively, under the terms of the
ordinary General Public License).

  To apply these terms, attach the following notices to the library.  It is
safest to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least the
"copyright" line and a pointer to where the full notice is found.

    <one line to give the library's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This library is free software; you can redistribute it and/or
    modify it under the terms of the GNU Lesser General Public
    License as published by the Free Software Foundation; either
    version 2.1 of the License, or (at your option) any later version.

    This library is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
    Lesser General Public License for more details.

    You should have received a copy of the GNU Lesser General Public
    License along with this library; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301  USA

Also add information on how to contact you by electronic and paper mail.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the library, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the
  library `Frob' (a library for tweaking knobs) written by James Random Hacker.

  <signature of Ty Coon>, 1 April 1990
  Ty Coon, President of Vice

That's all there is to it!


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.MINPACK <==
Minpack Copyright Notice (1999) University of Chicago.  All rights reserved

Redistribution and use in source and binary forms, with or
without modification, are permitted provided that the
following conditions are met:

1. Redistributions of source code must retain the above
copyright notice, this list of conditions and the following
disclaimer.

2. Redistributions in binary form must reproduce the above
copyright notice, this list of conditions and the following
disclaimer in the documentation and/or other materials
provided with the distribution.

3. The end-user documentation included with the
redistribution, if any, must include the following
acknowledgment:

   "This product includes software developed by the
   University of Chicago, as Operator of Argonne National
   Laboratory.

Alternately, this acknowledgment may appear in the software
itself, if and wherever such third-party acknowledgments
normally appear.

4. WARRANTY DISCLAIMER. THE SOFTWARE IS SUPPLIED "AS IS"
WITHOUT WARRANTY OF ANY KIND. THE COPYRIGHT HOLDER, THE
UNITED STATES, THE UNITED STATES DEPARTMENT OF ENERGY, AND
THEIR EMPLOYEES: (1) DISCLAIM ANY WARRANTIES, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO ANY IMPLIED WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, TITLE
OR NON-INFRINGEMENT, (2) DO NOT ASSUME ANY LEGAL LIABILITY
OR RESPONSIBILITY FOR THE ACCURACY, COMPLETENESS, OR
USEFULNESS OF THE SOFTWARE, (3) DO NOT REPRESENT THAT USE OF
THE SOFTWARE WOULD NOT INFRINGE PRIVATELY OWNED RIGHTS, (4)
DO NOT WARRANT THAT THE SOFTWARE WILL FUNCTION
UNINTERRUPTED, THAT IT IS ERROR-FREE OR THAT ANY ERRORS WILL
BE CORRECTED.

5. LIMITATION OF LIABILITY. IN NO EVENT WILL THE COPYRIGHT
HOLDER, THE UNITED STATES, THE UNITED STATES DEPARTMENT OF
ENERGY, OR THEIR EMPLOYEES: BE LIABLE FOR ANY INDIRECT,
INCIDENTAL, CONSEQUENTIAL, SPECIAL OR PUNITIVE DAMAGES OF
ANY KIND OR NATURE, INCLUDING BUT NOT LIMITED TO LOSS OF
PROFITS OR LOSS OF DATA, FOR ANY REASON WHATSOEVER, WHETHER
SUCH LIABILITY IS ASSERTED ON THE BASIS OF CONTRACT, TORT
(INCLUDING NEGLIGENCE OR STRICT LIABILITY), OR OTHERWISE,
EVEN IF ANY OF SAID PARTIES HAS BEEN WARNED OF THE
POSSIBILITY OF SUCH LOSS OR DAMAGES.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.MPL2 <==
Mozilla Public License Version 2.0
==================================

1. Definitions
--------------

1.1. "Contributor"
    means each individual or legal entity that creates, contributes to
    the creation of, or owns Covered Software.

1.2. "Contributor Version"
    means the combination of the Contributions of others (if any) used
    by a Contributor and that particular Contributor's Contribution.

1.3. "Contribution"
    means Covered Software of a particular Contributor.

1.4. "Covered Software"
    means Source Code Form to which the initial Contributor has attached
    the notice in Exhibit A, the Executable Form of such Source Code
    Form, and Modifications of such Source Code Form, in each case
    including portions thereof.

1.5. "Incompatible With Secondary Licenses"
    means

    (a) that the initial Contributor has attached the notice described
        in Exhibit B to the Covered Software; or

    (b) that the Covered Software was made available under the terms of
        version 1.1 or earlier of the License, but not also under the
        terms of a Secondary License.

1.6. "Executable Form"
    means any form of the work other than Source Code Form.

1.7. "Larger Work"
    means a work that combines Covered Software with other material, in 
    a separate file or files, that is not Covered Software.

1.8. "License"
    means this document.

1.9. "Licensable"
    means having the right to grant, to the maximum extent possible,
    whether at the time of the initial grant or subsequently, any and
    all of the rights conveyed by this License.

1.10. "Modifications"
    means any of the following:

    (a) any file in Source Code Form that results from an addition to,
        deletion from, or modification of the contents of Covered
        Software; or

    (b) any new file in Source Code Form that contains any Covered
        Software.

1.11. "Patent Claims" of a Contributor
    means any patent claim(s), including without limitation, method,
    process, and apparatus claims, in any patent Licensable by such
    Contributor that would be infringed, but for the grant of the
    License, by the making, using, selling, offering for sale, having
    made, import, or transfer of either its Contributions or its
    Contributor Version.

1.12. "Secondary License"
    means either the GNU General Public License, Version 2.0, the GNU
    Lesser General Public License, Version 2.1, the GNU Affero General
    Public License, Version 3.0, or any later versions of those
    licenses.

1.13. "Source Code Form"
    means the form of the work preferred for making modifications.

1.14. "You" (or "Your")
    means an individual or a legal entity exercising rights under this
    License. For legal entities, "You" includes any entity that
    controls, is controlled by, or is under common control with You. For
    purposes of this definition, "control" means (a) the power, direct
    or indirect, to cause the direction or management of such entity,
    whether by contract or otherwise, or (b) ownership of more than
    fifty percent (50%) of the outstanding shares or beneficial
    ownership of such entity.

2. License Grants and Conditions
--------------------------------

2.1. Grants

Each Contributor hereby grants You a world-wide, royalty-free,
non-exclusive license:

(a) under intellectual property rights (other than patent or trademark)
    Licensable by such Contributor to use, reproduce, make available,
    modify, display, perform, distribute, and otherwise exploit its
    Contributions, either on an unmodified basis, with Modifications, or
    as part of a Larger Work; and

(b) under Patent Claims of such Contributor to make, use, sell, offer
    for sale, have made, import, and otherwise transfer either its
    Contributions or its Contributor Version.

2.2. Effective Date

The licenses granted in Section 2.1 with respect to any Contribution
become effective for each Contribution on the date the Contributor first
distributes such Contribution.

2.3. Limitations on Grant Scope

The licenses granted in this Section 2 are the only rights granted under
this License. No additional rights or licenses will be implied from the
distribution or licensing of Covered Software under this License.
Notwithstanding Section 2.1(b) above, no patent license is granted by a
Contributor:

(a) for any code that a Contributor has removed from Covered Software;
    or

(b) for infringements caused by: (i) Your and any other third party's
    modifications of Covered Software, or (ii) the combination of its
    Contributions with other software (except as part of its Contributor
    Version); or

(c) under Patent Claims infringed by Covered Software in the absence of
    its Contributions.

This License does not grant any rights in the trademarks, service marks,
or logos of any Contributor (except as may be necessary to comply with
the notice requirements in Section 3.4).

2.4. Subsequent Licenses

No Contributor makes additional grants as a result of Your choice to
distribute the Covered Software under a subsequent version of this
License (see Section 10.2) or under the terms of a Secondary License (if
permitted under the terms of Section 3.3).

2.5. Representation

Each Contributor represents that the Contributor believes its
Contributions are its original creation(s) or it has sufficient rights
to grant the rights to its Contributions conveyed by this License.

2.6. Fair Use

This License is not intended to limit any rights You have under
applicable copyright doctrines of fair use, fair dealing, or other
equivalents.

2.7. Conditions

Sections 3.1, 3.2, 3.3, and 3.4 are conditions of the licenses granted
in Section 2.1.

3. Responsibilities
-------------------

3.1. Distribution of Source Form

All distribution of Covered Software in Source Code Form, including any
Modifications that You create or to which You contribute, must be under
the terms of this License. You must inform recipients that the Source
Code Form of the Covered Software is governed by the terms of this
License, and how they can obtain a copy of this License. You may not
attempt to alter or restrict the recipients' rights in the Source Code
Form.

3.2. Distribution of Executable Form

If You distribute Covered Software in Executable Form then:

(a) such Covered Software must also be made available in Source Code
    Form, as described in Section 3.1, and You must inform recipients of
    the Executable Form how they can obtain a copy of such Source Code
    Form by reasonable means in a timely manner, at a charge no more
    than the cost of distribution to the recipient; and

(b) You may distribute such Executable Form under the terms of this
    License, or sublicense it under different terms, provided that the
    license for the Executable Form does not attempt to limit or alter
    the recipients' rights in the Source Code Form under this License.

3.3. Distribution of a Larger Work

You may create and distribute a Larger Work under terms of Your choice,
provided that You also comply with the requirements of this License for
the Covered Software. If the Larger Work is a combination of Covered
Software with a work governed by one or more Secondary Licenses, and the
Covered Software is not Incompatible With Secondary Licenses, this
License permits You to additionally distribute such Covered Software
under the terms of such Secondary License(s), so that the recipient of
the Larger Work may, at their option, further distribute the Covered
Software under the terms of either this License or such Secondary
License(s).

3.4. Notices

You may not remove or alter the substance of any license notices
(including copyright notices, patent notices, disclaimers of warranty,
or limitations of liability) contained within the Source Code Form of
the Covered Software, except that You may alter any license notices to
the extent required to remedy known factual inaccuracies.

3.5. Application of Additional Terms

You may choose to offer, and to charge a fee for, warranty, support,
indemnity or liability obligations to one or more recipients of Covered
Software. However, You may do so only on Your own behalf, and not on
behalf of any Contributor. You must make it absolutely clear that any
such warranty, support, indemnity, or liability obligation is offered by
You alone, and You hereby agree to indemnify every Contributor for any
liability incurred by such Contributor as a result of warranty, support,
indemnity or liability terms You offer. You may include additional
disclaimers of warranty and limitations of liability specific to any
jurisdiction.

4. Inability to Comply Due to Statute or Regulation
---------------------------------------------------

If it is impossible for You to comply with any of the terms of this
License with respect to some or all of the Covered Software due to
statute, judicial order, or regulation then You must: (a) comply with
the terms of this License to the maximum extent possible; and (b)
describe the limitations and the code they affect. Such description must
be placed in a text file included with all distributions of the Covered
Software under this License. Except to the extent prohibited by statute
or regulation, such description must be sufficiently detailed for a
recipient of ordinary skill to be able to understand it.

5. Termination
--------------

5.1. The rights granted under this License will terminate automatically
if You fail to comply with any of its terms. However, if You become
compliant, then the rights granted under this License from a particular
Contributor are reinstated (a) provisionally, unless and until such
Contributor explicitly and finally terminates Your grants, and (b) on an
ongoing basis, if such Contributor fails to notify You of the
non-compliance by some reasonable means prior to 60 days after You have
come back into compliance. Moreover, Your grants from a particular
Contributor are reinstated on an ongoing basis if such Contributor
notifies You of the non-compliance by some reasonable means, this is the
first time You have received notice of non-compliance with this License
from such Contributor, and You become compliant prior to 30 days after
Your receipt of the notice.

5.2. If You initiate litigation against any entity by asserting a patent
infringement claim (excluding declaratory judgment actions,
counter-claims, and cross-claims) alleging that a Contributor Version
directly or indirectly infringes any patent, then the rights granted to
You by any and all Contributors for the Covered Software under Section
2.1 of this License shall terminate.

5.3. In the event of termination under Sections 5.1 or 5.2 above, all
end user license agreements (excluding distributors and resellers) which
have been validly granted by You or Your distributors under this License
prior to termination shall survive termination.

************************************************************************
*                                                                      *
*  6. Disclaimer of Warranty                                           *
*  -------------------------                                           *
*                                                                      *
*  Covered Software is provided under this License on an "as is"       *
*  basis, without warranty of any kind, either expressed, implied, or  *
*  statutory, including, without limitation, warranties that the       *
*  Covered Software is free of defects, merchantable, fit for a        *
*  particular purpose or non-infringing. The entire risk as to the     *
*  quality and performance of the Covered Software is with You.        *
*  Should any Covered Software prove defective in any respect, You     *
*  (not any Contributor) assume the cost of any necessary servicing,   *
*  repair, or correction. This disclaimer of warranty constitutes an   *
*  essential part of this License. No use of any Covered Software is   *
*  authorized under this License except under this disclaimer.         *
*                                                                      *
************************************************************************

************************************************************************
*                                                                      *
*  7. Limitation of Liability                                          *
*  --------------------------                                          *
*                                                                      *
*  Under no circumstances and under no legal theory, whether tort      *
*  (including negligence), contract, or otherwise, shall any           *
*  Contributor, or anyone who distributes Covered Software as          *
*  permitted above, be liable to You for any direct, indirect,         *
*  special, incidental, or consequential damages of any character      *
*  including, without limitation, damages for lost profits, loss of    *
*  goodwill, work stoppage, computer failure or malfunction, or any    *
*  and all other commercial damages or losses, even if such party      *
*  shall have been informed of the possibility of such damages. This   *
*  limitation of liability shall not apply to liability for death or   *
*  personal injury resulting from such party's negligence to the       *
*  extent applicable law prohibits such limitation. Some               *
*  jurisdictions do not allow the exclusion or limitation of           *
*  incidental or consequential damages, so this exclusion and          *
*  limitation may not apply to You.                                    *
*                                                                      *
************************************************************************

8. Litigation
-------------

Any litigation relating to this License may be brought only in the
courts of a jurisdiction where the defendant maintains its principal
place of business and such litigation shall be governed by laws of that
jurisdiction, without reference to its conflict-of-law provisions.
Nothing in this Section shall prevent a party's ability to bring
cross-claims or counter-claims.

9. Miscellaneous
----------------

This License represents the complete agreement concerning the subject
matter hereof. If any provision of this License is held to be
unenforceable, such provision shall be reformed only to the extent
necessary to make it enforceable. Any law or regulation which provides
that the language of a contract shall be construed against the drafter
shall not be used to construe this License against a Contributor.

10. Versions of the License
---------------------------

10.1. New Versions

Mozilla Foundation is the license steward. Except as provided in Section
10.3, no one other than the license steward has the right to modify or
publish new versions of this License. Each version will be given a
distinguishing version number.

10.2. Effect of New Versions

You may distribute the Covered Software under the terms of the version
of the License under which You originally received the Covered Software,
or under the terms of any subsequent version published by the license
steward.

10.3. Modified Versions

If you create software not governed by this License, and you want to
create a new license for such software, you may create and use a
modified version of this License if you rename the license and remove
any references to the name of the license steward (except to note that
such modified license differs from this License).

10.4. Distributing Source Code Form that is Incompatible With Secondary
Licenses

If You choose to distribute Source Code Form that is Incompatible With
Secondary Licenses under the terms of this version of the License, the
notice described in Exhibit B of this License must be attached.

Exhibit A - Source Code Form License Notice
-------------------------------------------

  This Source Code Form is subject to the terms of the Mozilla Public
  License, v. 2.0. If a copy of the MPL was not distributed with this
  file, You can obtain one at http://mozilla.org/MPL/2.0/.

If it is not possible or desirable to put the notice in a particular
file, then You may include the notice in a location (such as a LICENSE
file in a relevant directory) where a recipient would be likely to look
for such a notice.

You may add additional accurate notices of copyright ownership.

Exhibit B - "Incompatible With Secondary Licenses" Notice
---------------------------------------------------------

  This Source Code Form is "Incompatible With Secondary Licenses", as
  defined by the Mozilla Public License, v. 2.0.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.README <==
Eigen is primarily MPL2 licensed. See COPYING.MPL2 and these links:
  http://www.mozilla.org/MPL/2.0/
  http://www.mozilla.org/MPL/2.0/FAQ.html

Some files contain third-party code under BSD or LGPL licenses, whence the other
COPYING.* files here.

All the LGPL code is either LGPL 2.1-only, or LGPL 2.1-or-later.
For this reason, the COPYING.LGPL file contains the LGPL 2.1 text.

If you want to guarantee that the Eigen code that you are #including is licensed
under the MPL2 and possibly more permissive licenses (like BSD), #define this
preprocessor symbol:
  EIGEN_MPL2_ONLY
For example, with most compilers, you could add this to your project CXXFLAGS:
  -DEIGEN_MPL2_ONLY
This will cause a compilation error to be generated if you #include any code that is
LGPL licensed.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Cholesky <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLESKY_MODULE_H
#define EIGEN_CHOLESKY_MODULE_H

#include "Core"
#include "Jacobi"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Cholesky_Module Cholesky module
  *
  *
  *
  * This module provides two variants of the Cholesky decomposition for selfadjoint (hermitian) matrices.
  * Those decompositions are also accessible via the following methods:
  *  - MatrixBase::llt()
  *  - MatrixBase::ldlt()
  *  - SelfAdjointView::llt()
  *  - SelfAdjointView::ldlt()
  *
  * \code
  * #include <Eigen/Cholesky>
  * \endcode
  */

#include "src/Cholesky/LLT.h"
#include "src/Cholesky/LDLT.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/Cholesky/LLT_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CHOLESKY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/CholmodSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLMODSUPPORT_MODULE_H
#define EIGEN_CHOLMODSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
  #include <cholmod.h>
}

/** \ingroup Support_modules
  * \defgroup CholmodSupport_Module CholmodSupport module
  *
  * This module provides an interface to the Cholmod library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the two following main factorization classes:
  * - class CholmodSupernodalLLT: a supernodal LLT Cholesky factorization.
  * - class CholmodDecomposiiton: a general L(D)LT Cholesky factorization with automatic or explicit runtime selection of the underlying factorization method (supernodal or simplicial).
  *
  * For the sake of completeness, this module also propose the two following classes:
  * - class CholmodSimplicialLLT
  * - class CholmodSimplicialLDLT
  * Note that these classes does not bring any particular advantage compared to the built-in
  * SimplicialLLT and SimplicialLDLT factorization classes.
  *
  * \code
  * #include <Eigen/CholmodSupport>
  * \endcode
  *
  * In order to use this module, the cholmod headers must be accessible from the include paths, and your binary must be linked to the cholmod library and its dependencies.
  * The dependencies depend on how cholmod has been compiled.
  * For a cmake based project, you can use our FindCholmod.cmake module to help you in this task.
  *
  */

#include "src/CholmodSupport/CholmodSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CHOLMODSUPPORT_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Core <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2011 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CORE_H
#define EIGEN_CORE_H

// first thing Eigen does: stop the compiler from reporting useless warnings.
#include "src/Core/util/DisableStupidWarnings.h"

// then include this file where all our macros are defined. It's really important to do it first because
// it's where we do all the compiler/OS/arch detections and define most defaults.
#include "src/Core/util/Macros.h"

// This detects SSE/AVX/NEON/etc. and configure alignment settings
#include "src/Core/util/ConfigureVectorization.h"

// We need cuda_runtime.h/hip_runtime.h to ensure that
// the EIGEN_USING_STD macro works properly on the device side
#if defined(EIGEN_CUDACC)
  #include <cuda_runtime.h>
#elif defined(EIGEN_HIPCC)
  #include <hip/hip_runtime.h>
#endif


#ifdef EIGEN_EXCEPTIONS
  #include <new>
#endif

// Disable the ipa-cp-clone optimization flag with MinGW 6.x or newer (enabled by default with -O3)
// See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=556 for details.
#if EIGEN_COMP_MINGW && EIGEN_GNUC_AT_LEAST(4,6) && EIGEN_GNUC_AT_MOST(5,5)
  #pragma GCC optimize ("-fno-ipa-cp-clone")
#endif

// Prevent ICC from specializing std::complex operators that silently fail
// on device. This allows us to use our own device-compatible specializations
// instead.
#if defined(EIGEN_COMP_ICC) && defined(EIGEN_GPU_COMPILE_PHASE) \
    && !defined(_OVERRIDE_COMPLEX_SPECIALIZATION_)
#define _OVERRIDE_COMPLEX_SPECIALIZATION_ 1
#endif
#include <complex>

// this include file manages BLAS and MKL related macros
// and inclusion of their respective header files
#include "src/Core/util/MKL_support.h"


#if defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)
  #define EIGEN_HAS_GPU_FP16
#endif

#if defined(EIGEN_HAS_CUDA_BF16) || defined(EIGEN_HAS_HIP_BF16)
  #define EIGEN_HAS_GPU_BF16
#endif

#if (defined _OPENMP) && (!defined EIGEN_DONT_PARALLELIZE)
  #define EIGEN_HAS_OPENMP
#endif

#ifdef EIGEN_HAS_OPENMP
#include <omp.h>
#endif

// MSVC for windows mobile does not have the errno.h file
#if !(EIGEN_COMP_MSVC && EIGEN_OS_WINCE) && !EIGEN_COMP_ARM
#define EIGEN_HAS_ERRNO
#endif

#ifdef EIGEN_HAS_ERRNO
#include <cerrno>
#endif
#include <cstddef>
#include <cstdlib>
#include <cmath>
#include <cassert>
#include <functional>
#include <sstream>
#ifndef EIGEN_NO_IO
  #include <iosfwd>
#endif
#include <cstring>
#include <string>
#include <limits>
#include <climits> // for CHAR_BIT
// for min/max:
#include <algorithm>

#if EIGEN_HAS_CXX11
#include <array>
#endif

// for std::is_nothrow_move_assignable
#ifdef EIGEN_INCLUDE_TYPE_TRAITS
#include <type_traits>
#endif

// for outputting debug info
#ifdef EIGEN_DEBUG_ASSIGN
#include <iostream>
#endif

// required for __cpuid, needs to be included after cmath
#if EIGEN_COMP_MSVC && EIGEN_ARCH_i386_OR_x86_64 && !EIGEN_OS_WINCE
  #include <intrin.h>
#endif

#if defined(EIGEN_USE_SYCL)
  #undef min
  #undef max
  #undef isnan
  #undef isinf
  #undef isfinite
  #include <CL/sycl.hpp>
  #include <map>
  #include <memory>
  #include <utility>
  #include <thread>
  #ifndef EIGEN_SYCL_LOCAL_THREAD_DIM0
  #define EIGEN_SYCL_LOCAL_THREAD_DIM0 16
  #endif
  #ifndef EIGEN_SYCL_LOCAL_THREAD_DIM1
  #define EIGEN_SYCL_LOCAL_THREAD_DIM1 16
  #endif
#endif


#if defined EIGEN2_SUPPORT_STAGE40_FULL_EIGEN3_STRICTNESS || defined EIGEN2_SUPPORT_STAGE30_FULL_EIGEN3_API || defined EIGEN2_SUPPORT_STAGE20_RESOLVE_API_CONFLICTS || defined EIGEN2_SUPPORT_STAGE10_FULL_EIGEN2_API || defined EIGEN2_SUPPORT
// This will generate an error message:
#error Eigen2-support is only available up to version 3.2. Please go to "http://eigen.tuxfamily.org/index.php?title=Eigen2" for further information
#endif

namespace Eigen {

// we use size_t frequently and we'll never remember to prepend it with std:: every time just to
// ensure QNX/QCC support
using std::size_t;
// gcc 4.6.0 wants std:: for ptrdiff_t
using std::ptrdiff_t;

}

/** \defgroup Core_Module Core module
  * This is the main module of Eigen providing dense matrix and vector support
  * (both fixed and dynamic size) with all the features corresponding to a BLAS library
  * and much more...
  *
  * \code
  * #include <Eigen/Core>
  * \endcode
  */

#include "src/Core/util/Constants.h"
#include "src/Core/util/Meta.h"
#include "src/Core/util/ForwardDeclarations.h"
#include "src/Core/util/StaticAssert.h"
#include "src/Core/util/XprHelper.h"
#include "src/Core/util/Memory.h"
#include "src/Core/util/IntegralConstant.h"
#include "src/Core/util/SymbolicIndex.h"

#include "src/Core/NumTraits.h"
#include "src/Core/MathFunctions.h"
#include "src/Core/GenericPacketMath.h"
#include "src/Core/MathFunctionsImpl.h"
#include "src/Core/arch/Default/ConjHelper.h"
// Generic half float support
#include "src/Core/arch/Default/Half.h"
#include "src/Core/arch/Default/BFloat16.h"
#include "src/Core/arch/Default/TypeCasting.h"
#include "src/Core/arch/Default/GenericPacketMathFunctionsFwd.h"

#if defined EIGEN_VECTORIZE_AVX512
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/Complex.h"
  #include "src/Core/arch/AVX/PacketMath.h"
  #include "src/Core/arch/AVX/TypeCasting.h"
  #include "src/Core/arch/AVX/Complex.h"
  #include "src/Core/arch/AVX512/PacketMath.h"
  #include "src/Core/arch/AVX512/TypeCasting.h"
  #include "src/Core/arch/AVX512/Complex.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/AVX/MathFunctions.h"
  #include "src/Core/arch/AVX512/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_AVX
  // Use AVX for floats and doubles, SSE for integers
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/Complex.h"
  #include "src/Core/arch/AVX/PacketMath.h"
  #include "src/Core/arch/AVX/TypeCasting.h"
  #include "src/Core/arch/AVX/Complex.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/AVX/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_SSE
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/SSE/Complex.h"
#elif defined(EIGEN_VECTORIZE_ALTIVEC) || defined(EIGEN_VECTORIZE_VSX)
  #include "src/Core/arch/AltiVec/PacketMath.h"
  #include "src/Core/arch/AltiVec/MathFunctions.h"
  #include "src/Core/arch/AltiVec/Complex.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/Core/arch/NEON/PacketMath.h"
  #include "src/Core/arch/NEON/TypeCasting.h"
  #include "src/Core/arch/NEON/MathFunctions.h"
  #include "src/Core/arch/NEON/Complex.h"
#elif defined EIGEN_VECTORIZE_SVE
  #include "src/Core/arch/SVE/PacketMath.h"
  #include "src/Core/arch/SVE/TypeCasting.h"
  #include "src/Core/arch/SVE/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_ZVECTOR
  #include "src/Core/arch/ZVector/PacketMath.h"
  #include "src/Core/arch/ZVector/MathFunctions.h"
  #include "src/Core/arch/ZVector/Complex.h"
#elif defined EIGEN_VECTORIZE_MSA
  #include "src/Core/arch/MSA/PacketMath.h"
  #include "src/Core/arch/MSA/MathFunctions.h"
  #include "src/Core/arch/MSA/Complex.h"
#endif

#if defined EIGEN_VECTORIZE_GPU
  #include "src/Core/arch/GPU/PacketMath.h"
  #include "src/Core/arch/GPU/MathFunctions.h"
  #include "src/Core/arch/GPU/TypeCasting.h"
#endif

#if defined(EIGEN_USE_SYCL)
  #include "src/Core/arch/SYCL/SyclMemoryModel.h"
  #include "src/Core/arch/SYCL/InteropHeaders.h"
#if !defined(EIGEN_DONT_VECTORIZE_SYCL)
  #include "src/Core/arch/SYCL/PacketMath.h"
  #include "src/Core/arch/SYCL/MathFunctions.h"
  #include "src/Core/arch/SYCL/TypeCasting.h"
#endif
#endif

#include "src/Core/arch/Default/Settings.h"
// This file provides generic implementations valid for scalar as well
#include "src/Core/arch/Default/GenericPacketMathFunctions.h"

#include "src/Core/functors/TernaryFunctors.h"
#include "src/Core/functors/BinaryFunctors.h"
#include "src/Core/functors/UnaryFunctors.h"
#include "src/Core/functors/NullaryFunctors.h"
#include "src/Core/functors/StlFunctors.h"
#include "src/Core/functors/AssignmentFunctors.h"

// Specialized functors to enable the processing of complex numbers
// on CUDA devices
#ifdef EIGEN_CUDACC
#include "src/Core/arch/CUDA/Complex.h"
#endif

#include "src/Core/util/IndexedViewHelper.h"
#include "src/Core/util/ReshapedHelper.h"
#include "src/Core/ArithmeticSequence.h"
#ifndef EIGEN_NO_IO
  #include "src/Core/IO.h"
#endif
#include "src/Core/DenseCoeffsBase.h"
#include "src/Core/DenseBase.h"
#include "src/Core/MatrixBase.h"
#include "src/Core/EigenBase.h"

#include "src/Core/Product.h"
#include "src/Core/CoreEvaluators.h"
#include "src/Core/AssignEvaluator.h"

#ifndef EIGEN_PARSED_BY_DOXYGEN // work around Doxygen bug triggered by Assign.h r814874
                                // at least confirmed with Doxygen 1.5.5 and 1.5.6
  #include "src/Core/Assign.h"
#endif

#include "src/Core/ArrayBase.h"
#include "src/Core/util/BlasUtil.h"
#include "src/Core/DenseStorage.h"
#include "src/Core/NestByValue.h"

// #include "src/Core/ForceAlignedAccess.h"

#include "src/Core/ReturnByValue.h"
#include "src/Core/NoAlias.h"
#include "src/Core/PlainObjectBase.h"
#include "src/Core/Matrix.h"
#include "src/Core/Array.h"
#include "src/Core/CwiseTernaryOp.h"
#include "src/Core/CwiseBinaryOp.h"
#include "src/Core/CwiseUnaryOp.h"
#include "src/Core/CwiseNullaryOp.h"
#include "src/Core/CwiseUnaryView.h"
#include "src/Core/SelfCwiseBinaryOp.h"
#include "src/Core/Dot.h"
#include "src/Core/StableNorm.h"
#include "src/Core/Stride.h"
#include "src/Core/MapBase.h"
#include "src/Core/Map.h"
#include "src/Core/Ref.h"
#include "src/Core/Block.h"
#include "src/Core/VectorBlock.h"
#include "src/Core/IndexedView.h"
#include "src/Core/Reshaped.h"
#include "src/Core/Transpose.h"
#include "src/Core/DiagonalMatrix.h"
#include "src/Core/Diagonal.h"
#include "src/Core/DiagonalProduct.h"
#include "src/Core/Redux.h"
#include "src/Core/Visitor.h"
#include "src/Core/Fuzzy.h"
#include "src/Core/Swap.h"
#include "src/Core/CommaInitializer.h"
#include "src/Core/GeneralProduct.h"
#include "src/Core/Solve.h"
#include "src/Core/Inverse.h"
#include "src/Core/SolverBase.h"
#include "src/Core/PermutationMatrix.h"
#include "src/Core/Transpositions.h"
#include "src/Core/TriangularMatrix.h"
#include "src/Core/SelfAdjointView.h"
#include "src/Core/products/GeneralBlockPanelKernel.h"
#include "src/Core/products/Parallelizer.h"
#include "src/Core/ProductEvaluators.h"
#include "src/Core/products/GeneralMatrixVector.h"
#include "src/Core/products/GeneralMatrixMatrix.h"
#include "src/Core/SolveTriangular.h"
#include "src/Core/products/GeneralMatrixMatrixTriangular.h"
#include "src/Core/products/SelfadjointMatrixVector.h"
#include "src/Core/products/SelfadjointMatrixMatrix.h"
#include "src/Core/products/SelfadjointProduct.h"
#include "src/Core/products/SelfadjointRank2Update.h"
#include "src/Core/products/TriangularMatrixVector.h"
#include "src/Core/products/TriangularMatrixMatrix.h"
#include "src/Core/products/TriangularSolverMatrix.h"
#include "src/Core/products/TriangularSolverVector.h"
#include "src/Core/BandMatrix.h"
#include "src/Core/CoreIterators.h"
#include "src/Core/ConditionEstimator.h"

#if defined(EIGEN_VECTORIZE_ALTIVEC) || defined(EIGEN_VECTORIZE_VSX)
  #include "src/Core/arch/AltiVec/MatrixProduct.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/Core/arch/NEON/GeneralBlockPanelKernel.h"
#endif

#include "src/Core/BooleanRedux.h"
#include "src/Core/Select.h"
#include "src/Core/VectorwiseOp.h"
#include "src/Core/PartialReduxEvaluator.h"
#include "src/Core/Random.h"
#include "src/Core/Replicate.h"
#include "src/Core/Reverse.h"
#include "src/Core/ArrayWrapper.h"
#include "src/Core/StlIterators.h"

#ifdef EIGEN_USE_BLAS
#include "src/Core/products/GeneralMatrixMatrix_BLAS.h"
#include "src/Core/products/GeneralMatrixVector_BLAS.h"
#include "src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h"
#include "src/Core/products/SelfadjointMatrixMatrix_BLAS.h"
#include "src/Core/products/SelfadjointMatrixVector_BLAS.h"
#include "src/Core/products/TriangularMatrixMatrix_BLAS.h"
#include "src/Core/products/TriangularMatrixVector_BLAS.h"
#include "src/Core/products/TriangularSolverMatrix_BLAS.h"
#endif // EIGEN_USE_BLAS

#ifdef EIGEN_USE_MKL_VML
#include "src/Core/Assign_MKL.h"
#endif

#include "src/Core/GlobalFunctions.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CORE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Dense <==
#include "Core"
#include "LU"
#include "Cholesky"
#include "QR"
#include "SVD"
#include "Geometry"
#include "Eigenvalues"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Eigen <==
#include "Dense"
#include "Sparse"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Eigenvalues <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENVALUES_MODULE_H
#define EIGEN_EIGENVALUES_MODULE_H

#include "Core"

#include "Cholesky"
#include "Jacobi"
#include "Householder"
#include "LU"
#include "Geometry"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Eigenvalues_Module Eigenvalues module
  *
  *
  *
  * This module mainly provides various eigenvalue solvers.
  * This module also provides some MatrixBase methods, including:
  *  - MatrixBase::eigenvalues(),
  *  - MatrixBase::operatorNorm()
  *
  * \code
  * #include <Eigen/Eigenvalues>
  * \endcode
  */

#include "src/misc/RealSvd2x2.h"
#include "src/Eigenvalues/Tridiagonalization.h"
#include "src/Eigenvalues/RealSchur.h"
#include "src/Eigenvalues/EigenSolver.h"
#include "src/Eigenvalues/SelfAdjointEigenSolver.h"
#include "src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h"
#include "src/Eigenvalues/HessenbergDecomposition.h"
#include "src/Eigenvalues/ComplexSchur.h"
#include "src/Eigenvalues/ComplexEigenSolver.h"
#include "src/Eigenvalues/RealQZ.h"
#include "src/Eigenvalues/GeneralizedEigenSolver.h"
#include "src/Eigenvalues/MatrixBaseEigenvalues.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/Eigenvalues/RealSchur_LAPACKE.h"
#include "src/Eigenvalues/ComplexSchur_LAPACKE.h"
#include "src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_EIGENVALUES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Geometry <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GEOMETRY_MODULE_H
#define EIGEN_GEOMETRY_MODULE_H

#include "Core"

#include "SVD"
#include "LU"
#include <limits>

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Geometry_Module Geometry module
  *
  * This module provides support for:
  *  - fixed-size homogeneous transformations
  *  - translation, scaling, 2D and 3D rotations
  *  - \link Quaternion quaternions \endlink
  *  - cross products (\ref MatrixBase::cross, \ref MatrixBase::cross3)
  *  - orthognal vector generation (\ref MatrixBase::unitOrthogonal)
  *  - some linear components: \link ParametrizedLine parametrized-lines \endlink and \link Hyperplane hyperplanes \endlink
  *  - \link AlignedBox axis aligned bounding boxes \endlink
  *  - \link umeyama least-square transformation fitting \endlink
  *
  * \code
  * #include <Eigen/Geometry>
  * \endcode
  */

#include "src/Geometry/OrthoMethods.h"
#include "src/Geometry/EulerAngles.h"

#include "src/Geometry/Homogeneous.h"
#include "src/Geometry/RotationBase.h"
#include "src/Geometry/Rotation2D.h"
#include "src/Geometry/Quaternion.h"
#include "src/Geometry/AngleAxis.h"
#include "src/Geometry/Transform.h"
#include "src/Geometry/Translation.h"
#include "src/Geometry/Scaling.h"
#include "src/Geometry/Hyperplane.h"
#include "src/Geometry/ParametrizedLine.h"
#include "src/Geometry/AlignedBox.h"
#include "src/Geometry/Umeyama.h"

// Use the SSE optimized version whenever possible.
#if (defined EIGEN_VECTORIZE_SSE) || (defined EIGEN_VECTORIZE_NEON)
#include "src/Geometry/arch/Geometry_SIMD.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_GEOMETRY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Householder <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_MODULE_H
#define EIGEN_HOUSEHOLDER_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Householder_Module Householder module
  * This module provides Householder transformations.
  *
  * \code
  * #include <Eigen/Householder>
  * \endcode
  */

#include "src/Householder/Householder.h"
#include "src/Householder/HouseholderSequence.h"
#include "src/Householder/BlockHouseholder.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_HOUSEHOLDER_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/IterativeLinearSolvers <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVELINEARSOLVERS_MODULE_H
#define EIGEN_ITERATIVELINEARSOLVERS_MODULE_H

#include "SparseCore"
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup IterativeLinearSolvers_Module IterativeLinearSolvers module
  *
  * This module currently provides iterative methods to solve problems of the form \c A \c x = \c b, where \c A is a squared matrix, usually very large and sparse.
  * Those solvers are accessible via the following classes:
  *  - ConjugateGradient for selfadjoint (hermitian) matrices,
  *  - LeastSquaresConjugateGradient for rectangular least-square problems,
  *  - BiCGSTAB for general square matrices.
  *
  * These iterative solvers are associated with some preconditioners:
  *  - IdentityPreconditioner - not really useful
  *  - DiagonalPreconditioner - also called Jacobi preconditioner, work very well on diagonal dominant matrices.
  *  - IncompleteLUT - incomplete LU factorization with dual thresholding
  *
  * Such problems can also be solved using the direct sparse decomposition modules: SparseCholesky, CholmodSupport, UmfPackSupport, SuperLUSupport.
  *
    \code
    #include <Eigen/IterativeLinearSolvers>
    \endcode
  */

#include "src/IterativeLinearSolvers/SolveWithGuess.h"
#include "src/IterativeLinearSolvers/IterativeSolverBase.h"
#include "src/IterativeLinearSolvers/BasicPreconditioners.h"
#include "src/IterativeLinearSolvers/ConjugateGradient.h"
#include "src/IterativeLinearSolvers/LeastSquareConjugateGradient.h"
#include "src/IterativeLinearSolvers/BiCGSTAB.h"
#include "src/IterativeLinearSolvers/IncompleteLUT.h"
#include "src/IterativeLinearSolvers/IncompleteCholesky.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ITERATIVELINEARSOLVERS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Jacobi <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBI_MODULE_H
#define EIGEN_JACOBI_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Jacobi_Module Jacobi module
  * This module provides Jacobi and Givens rotations.
  *
  * \code
  * #include <Eigen/Jacobi>
  * \endcode
  *
  * In addition to listed classes, it defines the two following MatrixBase methods to apply a Jacobi or Givens rotation:
  *  - MatrixBase::applyOnTheLeft()
  *  - MatrixBase::applyOnTheRight().
  */

#include "src/Jacobi/Jacobi.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_JACOBI_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/KLUSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KLUSUPPORT_MODULE_H
#define EIGEN_KLUSUPPORT_MODULE_H

#include <Eigen/SparseCore>

#include <Eigen/src/Core/util/DisableStupidWarnings.h>

extern "C" {
#include <btf.h>
#include <klu.h>
   }

/** \ingroup Support_modules
  * \defgroup KLUSupport_Module KLUSupport module
  *
  * This module provides an interface to the KLU library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the following factorization class:
  * - class KLU: a sparse LU factorization, well-suited for circuit simulation.
  *
  * \code
  * #include <Eigen/KLUSupport>
  * \endcode
  *
  * In order to use this module, the klu and btf headers must be accessible from the include paths, and your binary must be linked to the klu library and its dependencies.
  * The dependencies depend on how umfpack has been compiled.
  * For a cmake based project, you can use our FindKLU.cmake module to help you in this task.
  *
  */

#include "src/KLUSupport/KLUSupport.h"

#include <Eigen/src/Core/util/ReenableStupidWarnings.h>

#endif // EIGEN_KLUSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/LU <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LU_MODULE_H
#define EIGEN_LU_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup LU_Module LU module
  * This module includes %LU decomposition and related notions such as matrix inversion and determinant.
  * This module defines the following MatrixBase methods:
  *  - MatrixBase::inverse()
  *  - MatrixBase::determinant()
  *
  * \code
  * #include <Eigen/LU>
  * \endcode
  */

#include "src/misc/Kernel.h"
#include "src/misc/Image.h"
#include "src/LU/FullPivLU.h"
#include "src/LU/PartialPivLU.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/LU/PartialPivLU_LAPACKE.h"
#endif
#include "src/LU/Determinant.h"
#include "src/LU/InverseImpl.h"

#if defined EIGEN_VECTORIZE_SSE || defined EIGEN_VECTORIZE_NEON
  #include "src/LU/arch/InverseSize4.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_LU_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/MetisSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_METISSUPPORT_MODULE_H
#define EIGEN_METISSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <metis.h>
}


/** \ingroup Support_modules
  * \defgroup MetisSupport_Module MetisSupport module
  *
  * \code
  * #include <Eigen/MetisSupport>
  * \endcode
  * This module defines an interface to the METIS reordering package (http://glaros.dtc.umn.edu/gkhome/views/metis). 
  * It can be used just as any other built-in method as explained in \link OrderingMethods_Module here. \endlink
  */


#include "src/MetisSupport/MetisSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_METISSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/OrderingMethods <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORDERINGMETHODS_MODULE_H
#define EIGEN_ORDERINGMETHODS_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup OrderingMethods_Module OrderingMethods module
  *
  * This module is currently for internal use only
  * 
  * It defines various built-in and external ordering methods for sparse matrices. 
  * They are typically used to reduce the number of elements during 
  * the sparse matrix decomposition (LLT, LU, QR).
  * Precisely, in a preprocessing step, a permutation matrix P is computed using 
  * those ordering methods and applied to the columns of the matrix. 
  * Using for instance the sparse Cholesky decomposition, it is expected that 
  * the nonzeros elements in LLT(A*P) will be much smaller than that in LLT(A).
  * 
  * 
  * Usage : 
  * \code
  * #include <Eigen/OrderingMethods>
  * \endcode
  * 
  * A simple usage is as a template parameter in the sparse decomposition classes : 
  * 
  * \code 
  * SparseLU<MatrixType, COLAMDOrdering<int> > solver;
  * \endcode 
  * 
  * \code 
  * SparseQR<MatrixType, COLAMDOrdering<int> > solver;
  * \endcode
  * 
  * It is possible as well to call directly a particular ordering method for your own purpose, 
  * \code 
  * AMDOrdering<int> ordering;
  * PermutationMatrix<Dynamic, Dynamic, int> perm;
  * SparseMatrix<double> A; 
  * //Fill the matrix ...
  * 
  * ordering(A, perm); // Call AMD
  * \endcode
  * 
  * \note Some of these methods (like AMD or METIS), need the sparsity pattern 
  * of the input matrix to be symmetric. When the matrix is structurally unsymmetric, 
  * Eigen computes internally the pattern of \f$A^T*A\f$ before calling the method.
  * If your matrix is already symmetric (at leat in structure), you can avoid that
  * by calling the method with a SelfAdjointView type.
  * 
  * \code
  *  // Call the ordering on the pattern of the lower triangular matrix A
  * ordering(A.selfadjointView<Lower>(), perm);
  * \endcode
  */

#include "src/OrderingMethods/Amd.h"
#include "src/OrderingMethods/Ordering.h"
#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ORDERINGMETHODS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/PaStiXSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PASTIXSUPPORT_MODULE_H
#define EIGEN_PASTIXSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <pastix_nompi.h>
#include <pastix.h>
}

#ifdef complex
#undef complex
#endif

/** \ingroup Support_modules
  * \defgroup PaStiXSupport_Module PaStiXSupport module
  * 
  * This module provides an interface to the <a href="http://pastix.gforge.inria.fr/">PaSTiX</a> library.
  * PaSTiX is a general \b supernodal, \b parallel and \b opensource sparse solver.
  * It provides the two following main factorization classes:
  * - class PastixLLT : a supernodal, parallel LLt Cholesky factorization.
  * - class PastixLDLT: a supernodal, parallel LDLt Cholesky factorization.
  * - class PastixLU : a supernodal, parallel LU factorization (optimized for a symmetric pattern).
  * 
  * \code
  * #include <Eigen/PaStiXSupport>
  * \endcode
  *
  * In order to use this module, the PaSTiX headers must be accessible from the include paths, and your binary must be linked to the PaSTiX library and its dependencies.
  * This wrapper resuires PaStiX version 5.x compiled without MPI support.
  * The dependencies depend on how PaSTiX has been compiled.
  * For a cmake based project, you can use our FindPaSTiX.cmake module to help you in this task.
  *
  */

#include "src/PaStiXSupport/PaStiXSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_PASTIXSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/PardisoSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARDISOSUPPORT_MODULE_H
#define EIGEN_PARDISOSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#include <mkl_pardiso.h>

/** \ingroup Support_modules
  * \defgroup PardisoSupport_Module PardisoSupport module
  *
  * This module brings support for the Intel(R) MKL PARDISO direct sparse solvers.
  *
  * \code
  * #include <Eigen/PardisoSupport>
  * \endcode
  *
  * In order to use this module, the MKL headers must be accessible from the include paths, and your binary must be linked to the MKL library and its dependencies.
  * See this \ref TopicUsingIntelMKL "page" for more information on MKL-Eigen integration.
  * 
  */

#include "src/PardisoSupport/PardisoSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_PARDISOSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/QR <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QR_MODULE_H
#define EIGEN_QR_MODULE_H

#include "Core"

#include "Cholesky"
#include "Jacobi"
#include "Householder"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup QR_Module QR module
  *
  *
  *
  * This module provides various QR decompositions
  * This module also provides some MatrixBase methods, including:
  *  - MatrixBase::householderQr()
  *  - MatrixBase::colPivHouseholderQr()
  *  - MatrixBase::fullPivHouseholderQr()
  *
  * \code
  * #include <Eigen/QR>
  * \endcode
  */

#include "src/QR/HouseholderQR.h"
#include "src/QR/FullPivHouseholderQR.h"
#include "src/QR/ColPivHouseholderQR.h"
#include "src/QR/CompleteOrthogonalDecomposition.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/QR/HouseholderQR_LAPACKE.h"
#include "src/QR/ColPivHouseholderQR_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_QR_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/QtAlignedMalloc <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QTMALLOC_MODULE_H
#define EIGEN_QTMALLOC_MODULE_H

#include "Core"

#if (!EIGEN_MALLOC_ALREADY_ALIGNED)

#include "src/Core/util/DisableStupidWarnings.h"

void *qMalloc(std::size_t size)
{
  return Eigen::internal::aligned_malloc(size);
}

void qFree(void *ptr)
{
  Eigen::internal::aligned_free(ptr);
}

void *qRealloc(void *ptr, std::size_t size)
{
  void* newPtr = Eigen::internal::aligned_malloc(size);
  std::memcpy(newPtr, ptr, size);
  Eigen::internal::aligned_free(ptr);
  return newPtr;
}

#include "src/Core/util/ReenableStupidWarnings.h"

#endif

#endif // EIGEN_QTMALLOC_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SPQRSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPQRSUPPORT_MODULE_H
#define EIGEN_SPQRSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#include "SuiteSparseQR.hpp"

/** \ingroup Support_modules
  * \defgroup SPQRSupport_Module SuiteSparseQR module
  * 
  * This module provides an interface to the SPQR library, which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  *
  * \code
  * #include <Eigen/SPQRSupport>
  * \endcode
  *
  * In order to use this module, the SPQR headers must be accessible from the include paths, and your binary must be linked to the SPQR library and its dependencies (Cholmod, AMD, COLAMD,...).
  * For a cmake based project, you can use our FindSPQR.cmake and FindCholmod.Cmake modules
  *
  */

#include "src/CholmodSupport/CholmodSupport.h"
#include "src/SPQRSupport/SuiteSparseQRSupport.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SVD <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SVD_MODULE_H
#define EIGEN_SVD_MODULE_H

#include "QR"
#include "Householder"
#include "Jacobi"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup SVD_Module SVD module
  *
  *
  *
  * This module provides SVD decomposition for matrices (both real and complex).
  * Two decomposition algorithms are provided:
  *  - JacobiSVD implementing two-sided Jacobi iterations is numerically very accurate, fast for small matrices, but very slow for larger ones.
  *  - BDCSVD implementing a recursive divide & conquer strategy on top of an upper-bidiagonalization which remains fast for large problems.
  * These decompositions are accessible via the respective classes and following MatrixBase methods:
  *  - MatrixBase::jacobiSvd()
  *  - MatrixBase::bdcSvd()
  *
  * \code
  * #include <Eigen/SVD>
  * \endcode
  */

#include "src/misc/RealSvd2x2.h"
#include "src/SVD/UpperBidiagonalization.h"
#include "src/SVD/SVDBase.h"
#include "src/SVD/JacobiSVD.h"
#include "src/SVD/BDCSVD.h"
#if defined(EIGEN_USE_LAPACKE) && !defined(EIGEN_USE_LAPACKE_STRICT)
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/SVD/JacobiSVD_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SVD_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Sparse <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MODULE_H
#define EIGEN_SPARSE_MODULE_H

/** \defgroup Sparse_Module Sparse meta-module
  *
  * Meta-module including all related modules:
  * - \ref SparseCore_Module
  * - \ref OrderingMethods_Module
  * - \ref SparseCholesky_Module
  * - \ref SparseLU_Module
  * - \ref SparseQR_Module
  * - \ref IterativeLinearSolvers_Module
  *
    \code
    #include <Eigen/Sparse>
    \endcode
  */

#include "SparseCore"
#include "OrderingMethods"
#include "SparseCholesky"
#include "SparseLU"
#include "SparseQR"
#include "IterativeLinearSolvers"

#endif // EIGEN_SPARSE_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SparseCholesky <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2013 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSECHOLESKY_MODULE_H
#define EIGEN_SPARSECHOLESKY_MODULE_H

#include "SparseCore"
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup SparseCholesky_Module SparseCholesky module
  *
  * This module currently provides two variants of the direct sparse Cholesky decomposition for selfadjoint (hermitian) matrices.
  * Those decompositions are accessible via the following classes:
  *  - SimplicialLLt,
  *  - SimplicialLDLt
  *
  * Such problems can also be solved using the ConjugateGradient solver from the IterativeLinearSolvers module.
  *
  * \code
  * #include <Eigen/SparseCholesky>
  * \endcode
  */

#include "src/SparseCholesky/SimplicialCholesky.h"
#include "src/SparseCholesky/SimplicialCholesky_impl.h"
#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSECHOLESKY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SparseCore <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSECORE_MODULE_H
#define EIGEN_SPARSECORE_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

#include <vector>
#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>

/** 
  * \defgroup SparseCore_Module SparseCore module
  *
  * This module provides a sparse matrix representation, and basic associated matrix manipulations
  * and operations.
  *
  * See the \ref TutorialSparse "Sparse tutorial"
  *
  * \code
  * #include <Eigen/SparseCore>
  * \endcode
  *
  * This module depends on: Core.
  */

#include "src/SparseCore/SparseUtil.h"
#include "src/SparseCore/SparseMatrixBase.h"
#include "src/SparseCore/SparseAssign.h"
#include "src/SparseCore/CompressedStorage.h"
#include "src/SparseCore/AmbiVector.h"
#include "src/SparseCore/SparseCompressedBase.h"
#include "src/SparseCore/SparseMatrix.h"
#include "src/SparseCore/SparseMap.h"
#include "src/SparseCore/MappedSparseMatrix.h"
#include "src/SparseCore/SparseVector.h"
#include "src/SparseCore/SparseRef.h"
#include "src/SparseCore/SparseCwiseUnaryOp.h"
#include "src/SparseCore/SparseCwiseBinaryOp.h"
#include "src/SparseCore/SparseTranspose.h"
#include "src/SparseCore/SparseBlock.h"
#include "src/SparseCore/SparseDot.h"
#include "src/SparseCore/SparseRedux.h"
#include "src/SparseCore/SparseView.h"
#include "src/SparseCore/SparseDiagonalProduct.h"
#include "src/SparseCore/ConservativeSparseSparseProduct.h"
#include "src/SparseCore/SparseSparseProductWithPruning.h"
#include "src/SparseCore/SparseProduct.h"
#include "src/SparseCore/SparseDenseProduct.h"
#include "src/SparseCore/SparseSelfAdjointView.h"
#include "src/SparseCore/SparseTriangularView.h"
#include "src/SparseCore/TriangularSolver.h"
#include "src/SparseCore/SparsePermutation.h"
#include "src/SparseCore/SparseFuzzy.h"
#include "src/SparseCore/SparseSolverBase.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSECORE_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SparseLU <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_MODULE_H
#define EIGEN_SPARSELU_MODULE_H

#include "SparseCore"

/** 
  * \defgroup SparseLU_Module SparseLU module
  * This module defines a supernodal factorization of general sparse matrices.
  * The code is fully optimized for supernode-panel updates with specialized kernels.
  * Please, see the documentation of the SparseLU class for more details.
  */

// Ordering interface
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

#include "src/SparseLU/SparseLU_gemm_kernel.h"

#include "src/SparseLU/SparseLU_Structs.h"
#include "src/SparseLU/SparseLU_SupernodalMatrix.h"
#include "src/SparseLU/SparseLUImpl.h"
#include "src/SparseCore/SparseColEtree.h"
#include "src/SparseLU/SparseLU_Memory.h"
#include "src/SparseLU/SparseLU_heap_relax_snode.h"
#include "src/SparseLU/SparseLU_relax_snode.h"
#include "src/SparseLU/SparseLU_pivotL.h"
#include "src/SparseLU/SparseLU_panel_dfs.h"
#include "src/SparseLU/SparseLU_kernel_bmod.h"
#include "src/SparseLU/SparseLU_panel_bmod.h"
#include "src/SparseLU/SparseLU_column_dfs.h"
#include "src/SparseLU/SparseLU_column_bmod.h"
#include "src/SparseLU/SparseLU_copy_to_ucol.h"
#include "src/SparseLU/SparseLU_pruneL.h"
#include "src/SparseLU/SparseLU_Utils.h"
#include "src/SparseLU/SparseLU.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSELU_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SparseQR <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEQR_MODULE_H
#define EIGEN_SPARSEQR_MODULE_H

#include "SparseCore"
#include "OrderingMethods"
#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup SparseQR_Module SparseQR module
  * \brief Provides QR decomposition for sparse matrices
  * 
  * This module provides a simplicial version of the left-looking Sparse QR decomposition. 
  * The columns of the input matrix should be reordered to limit the fill-in during the 
  * decomposition. Built-in methods (COLAMD, AMD) or external  methods (METIS) can be used to this end.
  * See the \link OrderingMethods_Module OrderingMethods\endlink module for the list 
  * of built-in and external ordering methods.
  * 
  * \code
  * #include <Eigen/SparseQR>
  * \endcode
  * 
  * 
  */

#include "src/SparseCore/SparseColEtree.h"
#include "src/SparseQR/SparseQR.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/StdDeque <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDDEQUE_MODULE_H
#define EIGEN_STDDEQUE_MODULE_H

#include "Core"
#include <deque>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_DEQUE_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdDeque.h"

#endif

#endif // EIGEN_STDDEQUE_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/StdList <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDLIST_MODULE_H
#define EIGEN_STDLIST_MODULE_H

#include "Core"
#include <list>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_LIST_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdList.h"

#endif

#endif // EIGEN_STDLIST_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/StdVector <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDVECTOR_MODULE_H
#define EIGEN_STDVECTOR_MODULE_H

#include "Core"
#include <vector>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdVector.h"

#endif

#endif // EIGEN_STDVECTOR_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SuperLUSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUPERLUSUPPORT_MODULE_H
#define EIGEN_SUPERLUSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#ifdef EMPTY
#define EIGEN_EMPTY_WAS_ALREADY_DEFINED
#endif

typedef int int_t;
#include <slu_Cnames.h>
#include <supermatrix.h>
#include <slu_util.h>

// slu_util.h defines a preprocessor token named EMPTY which is really polluting,
// so we remove it in favor of a SUPERLU_EMPTY token.
// If EMPTY was already defined then we don't undef it.

#if defined(EIGEN_EMPTY_WAS_ALREADY_DEFINED)
# undef EIGEN_EMPTY_WAS_ALREADY_DEFINED
#elif defined(EMPTY)
# undef EMPTY
#endif

#define SUPERLU_EMPTY (-1)

namespace Eigen { struct SluMatrix; }

/** \ingroup Support_modules
  * \defgroup SuperLUSupport_Module SuperLUSupport module
  *
  * This module provides an interface to the <a href="http://crd-legacy.lbl.gov/~xiaoye/SuperLU/">SuperLU</a> library.
  * It provides the following factorization class:
  * - class SuperLU: a supernodal sequential LU factorization.
  * - class SuperILU: a supernodal sequential incomplete LU factorization (to be used as a preconditioner for iterative methods).
  *
  * \warning This wrapper requires at least versions 4.0 of SuperLU. The 3.x versions are not supported.
  *
  * \warning When including this module, you have to use SUPERLU_EMPTY instead of EMPTY which is no longer defined because it is too polluting.
  *
  * \code
  * #include <Eigen/SuperLUSupport>
  * \endcode
  *
  * In order to use this module, the superlu headers must be accessible from the include paths, and your binary must be linked to the superlu library and its dependencies.
  * The dependencies depend on how superlu has been compiled.
  * For a cmake based project, you can use our FindSuperLU.cmake module to help you in this task.
  *
  */

#include "src/SuperLUSupport/SuperLUSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SUPERLUSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/UmfPackSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMFPACKSUPPORT_MODULE_H
#define EIGEN_UMFPACKSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <umfpack.h>
}

/** \ingroup Support_modules
  * \defgroup UmfPackSupport_Module UmfPackSupport module
  *
  * This module provides an interface to the UmfPack library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the following factorization class:
  * - class UmfPackLU: a multifrontal sequential LU factorization.
  *
  * \code
  * #include <Eigen/UmfPackSupport>
  * \endcode
  *
  * In order to use this module, the umfpack headers must be accessible from the include paths, and your binary must be linked to the umfpack library and its dependencies.
  * The dependencies depend on how umfpack has been compiled.
  * For a cmake based project, you can use our FindUmfPack.cmake module to help you in this task.
  *
  */

#include "src/UmfPackSupport/UmfPackSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_UMFPACKSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Cholesky/LDLT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Keir Mierle <mierle@gmail.com>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011 Timothy E. Holy <tim.holy@gmail.com >
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LDLT_H
#define EIGEN_LDLT_H

namespace Eigen {

namespace internal {
  template<typename _MatrixType, int _UpLo> struct traits<LDLT<_MatrixType, _UpLo> >
   : traits<_MatrixType>
  {
    typedef MatrixXpr XprKind;
    typedef SolverStorage StorageKind;
    typedef int StorageIndex;
    enum { Flags = 0 };
  };

  template<typename MatrixType, int UpLo> struct LDLT_Traits;

  // PositiveSemiDef means positive semi-definite and non-zero; same for NegativeSemiDef
  enum SignMatrix { PositiveSemiDef, NegativeSemiDef, ZeroSign, Indefinite };
}

/** \ingroup Cholesky_Module
  *
  * \class LDLT
  *
  * \brief Robust Cholesky decomposition of a matrix with pivoting
  *
  * \tparam _MatrixType the type of the matrix of which to compute the LDL^T Cholesky decomposition
  * \tparam _UpLo the triangular part that will be used for the decompositon: Lower (default) or Upper.
  *             The other triangular part won't be read.
  *
  * Perform a robust Cholesky decomposition of a positive semidefinite or negative semidefinite
  * matrix \f$ A \f$ such that \f$ A =  P^TLDL^*P \f$, where P is a permutation matrix, L
  * is lower triangular with a unit diagonal and D is a diagonal matrix.
  *
  * The decomposition uses pivoting to ensure stability, so that D will have
  * zeros in the bottom right rank(A) - n submatrix. Avoiding the square root
  * on D also stabilizes the computation.
  *
  * Remember that Cholesky decompositions are not rank-revealing. Also, do not use a Cholesky
  * decomposition to determine whether a system of equations has a solution.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::ldlt(), SelfAdjointView::ldlt(), class LLT
  */
template<typename _MatrixType, int _UpLo> class LDLT
        : public SolverBase<LDLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<LDLT> Base;
    friend class SolverBase<LDLT>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(LDLT)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
      UpLo = _UpLo
    };
    typedef Matrix<Scalar, RowsAtCompileTime, 1, 0, MaxRowsAtCompileTime, 1> TmpMatrixType;

    typedef Transpositions<RowsAtCompileTime, MaxRowsAtCompileTime> TranspositionType;
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationType;

    typedef internal::LDLT_Traits<MatrixType,UpLo> Traits;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LDLT::compute(const MatrixType&).
      */
    LDLT()
      : m_matrix(),
        m_transpositions(),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa LDLT()
      */
    explicit LDLT(Index size)
      : m_matrix(size, size),
        m_transpositions(size),
        m_temporary(size),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {}

    /** \brief Constructor with decomposition
      *
      * This calculates the decomposition for the input \a matrix.
      *
      * \sa LDLT(Index size)
      */
    template<typename InputType>
    explicit LDLT(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.rows(), matrix.cols()),
        m_transpositions(matrix.rows()),
        m_temporary(matrix.rows()),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a LDLT factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa LDLT(const EigenBase&)
      */
    template<typename InputType>
    explicit LDLT(EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_transpositions(matrix.rows()),
        m_temporary(matrix.rows()),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** Clear any existing decomposition
     * \sa rankUpdate(w,sigma)
     */
    void setZero()
    {
      m_isInitialized = false;
    }

    /** \returns a view of the upper triangular matrix U */
    inline typename Traits::MatrixU matrixU() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return Traits::getU(m_matrix);
    }

    /** \returns a view of the lower triangular matrix L */
    inline typename Traits::MatrixL matrixL() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return Traits::getL(m_matrix);
    }

    /** \returns the permutation matrix P as a transposition sequence.
      */
    inline const TranspositionType& transpositionsP() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_transpositions;
    }

    /** \returns the coefficients of the diagonal matrix D */
    inline Diagonal<const MatrixType> vectorD() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_matrix.diagonal();
    }

    /** \returns true if the matrix is positive (semidefinite) */
    inline bool isPositive() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_sign == internal::PositiveSemiDef || m_sign == internal::ZeroSign;
    }

    /** \returns true if the matrix is negative (semidefinite) */
    inline bool isNegative(void) const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_sign == internal::NegativeSemiDef || m_sign == internal::ZeroSign;
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns a solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * This function also supports in-place solves using the syntax <tt>x = decompositionObject.solve(x)</tt> .
      *
      * \note_about_checking_solutions
      *
      * More precisely, this method solves \f$ A x = b \f$ using the decomposition \f$ A = P^T L D L^* P \f$
      * by solving the systems \f$ P^T y_1 = b \f$, \f$ L y_2 = y_1 \f$, \f$ D y_3 = y_2 \f$,
      * \f$ L^* y_4 = y_3 \f$ and \f$ P x = y_4 \f$ in succession. If the matrix \f$ A \f$ is singular, then
      * \f$ D \f$ will also be singular (all the other matrices are invertible). In that case, the
      * least-square solution of \f$ D y_3 = y_2 \f$ is computed. This does not mean that this function
      * computes the least-square solution of \f$ A x = b \f$ if \f$ A \f$ is singular.
      *
      * \sa MatrixBase::ldlt(), SelfAdjointView::ldlt()
      */
    template<typename Rhs>
    inline const Solve<LDLT, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    template<typename Derived>
    bool solveInPlace(MatrixBase<Derived> &bAndX) const;

    template<typename InputType>
    LDLT& compute(const EigenBase<InputType>& matrix);

    /** \returns an estimate of the reciprocal condition number of the matrix of
     *  which \c *this is the LDLT decomposition.
     */
    RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    template <typename Derived>
    LDLT& rankUpdate(const MatrixBase<Derived>& w, const RealScalar& alpha=1);

    /** \returns the internal LDLT decomposition matrix
      *
      * TODO: document the storage layout
      */
    inline const MatrixType& matrixLDLT() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_matrix;
    }

    MatrixType reconstructedMatrix() const;

    /** \returns the adjoint of \c *this, that is, a const reference to the decomposition itself as the underlying matrix is self-adjoint.
      *
      * This method is provided for compatibility with other matrix decompositions, thus enabling generic code such as:
      * \code x = decomposition.adjoint().solve(b) \endcode
      */
    const LDLT& adjoint() const { return *this; };

    EIGEN_DEVICE_FUNC inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the factorization failed because of a zero pivot.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_info;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    /** \internal
      * Used to compute and store the Cholesky decomposition A = L D L^* = U^* D U.
      * The strict upper part is used during the decomposition, the strict lower
      * part correspond to the coefficients of L (its diagonal is equal to 1 and
      * is not stored), and the diagonal entries correspond to D.
      */
    MatrixType m_matrix;
    RealScalar m_l1_norm;
    TranspositionType m_transpositions;
    TmpMatrixType m_temporary;
    internal::SignMatrix m_sign;
    bool m_isInitialized;
    ComputationInfo m_info;
};

namespace internal {

template<int UpLo> struct ldlt_inplace;

template<> struct ldlt_inplace<Lower>
{
  template<typename MatrixType, typename TranspositionType, typename Workspace>
  static bool unblocked(MatrixType& mat, TranspositionType& transpositions, Workspace& temp, SignMatrix& sign)
  {
    using std::abs;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename TranspositionType::StorageIndex IndexType;
    eigen_assert(mat.rows()==mat.cols());
    const Index size = mat.rows();
    bool found_zero_pivot = false;
    bool ret = true;

    if (size <= 1)
    {
      transpositions.setIdentity();
      if(size==0) sign = ZeroSign;
      else if (numext::real(mat.coeff(0,0)) > static_cast<RealScalar>(0) ) sign = PositiveSemiDef;
      else if (numext::real(mat.coeff(0,0)) < static_cast<RealScalar>(0)) sign = NegativeSemiDef;
      else sign = ZeroSign;
      return true;
    }

    for (Index k = 0; k < size; ++k)
    {
      // Find largest diagonal element
      Index index_of_biggest_in_corner;
      mat.diagonal().tail(size-k).cwiseAbs().maxCoeff(&index_of_biggest_in_corner);
      index_of_biggest_in_corner += k;

      transpositions.coeffRef(k) = IndexType(index_of_biggest_in_corner);
      if(k != index_of_biggest_in_corner)
      {
        // apply the transposition while taking care to consider only
        // the lower triangular part
        Index s = size-index_of_biggest_in_corner-1; // trailing size after the biggest element
        mat.row(k).head(k).swap(mat.row(index_of_biggest_in_corner).head(k));
        mat.col(k).tail(s).swap(mat.col(index_of_biggest_in_corner).tail(s));
        std::swap(mat.coeffRef(k,k),mat.coeffRef(index_of_biggest_in_corner,index_of_biggest_in_corner));
        for(Index i=k+1;i<index_of_biggest_in_corner;++i)
        {
          Scalar tmp = mat.coeffRef(i,k);
          mat.coeffRef(i,k) = numext::conj(mat.coeffRef(index_of_biggest_in_corner,i));
          mat.coeffRef(index_of_biggest_in_corner,i) = numext::conj(tmp);
        }
        if(NumTraits<Scalar>::IsComplex)
          mat.coeffRef(index_of_biggest_in_corner,k) = numext::conj(mat.coeff(index_of_biggest_in_corner,k));
      }

      // partition the matrix:
      //       A00 |  -  |  -
      // lu  = A10 | A11 |  -
      //       A20 | A21 | A22
      Index rs = size - k - 1;
      Block<MatrixType,Dynamic,1> A21(mat,k+1,k,rs,1);
      Block<MatrixType,1,Dynamic> A10(mat,k,0,1,k);
      Block<MatrixType,Dynamic,Dynamic> A20(mat,k+1,0,rs,k);

      if(k>0)
      {
        temp.head(k) = mat.diagonal().real().head(k).asDiagonal() * A10.adjoint();
        mat.coeffRef(k,k) -= (A10 * temp.head(k)).value();
        if(rs>0)
          A21.noalias() -= A20 * temp.head(k);
      }

      // In some previous versions of Eigen (e.g., 3.2.1), the scaling was omitted if the pivot
      // was smaller than the cutoff value. However, since LDLT is not rank-revealing
      // we should only make sure that we do not introduce INF or NaN values.
      // Remark that LAPACK also uses 0 as the cutoff value.
      RealScalar realAkk = numext::real(mat.coeffRef(k,k));
      bool pivot_is_valid = (abs(realAkk) > RealScalar(0));

      if(k==0 && !pivot_is_valid)
      {
        // The entire diagonal is zero, there is nothing more to do
        // except filling the transpositions, and checking whether the matrix is zero.
        sign = ZeroSign;
        for(Index j = 0; j<size; ++j)
        {
          transpositions.coeffRef(j) = IndexType(j);
          ret = ret && (mat.col(j).tail(size-j-1).array()==Scalar(0)).all();
        }
        return ret;
      }

      if((rs>0) && pivot_is_valid)
        A21 /= realAkk;
      else if(rs>0)
        ret = ret && (A21.array()==Scalar(0)).all();

      if(found_zero_pivot && pivot_is_valid) ret = false; // factorization failed
      else if(!pivot_is_valid) found_zero_pivot = true;

      if (sign == PositiveSemiDef) {
        if (realAkk < static_cast<RealScalar>(0)) sign = Indefinite;
      } else if (sign == NegativeSemiDef) {
        if (realAkk > static_cast<RealScalar>(0)) sign = Indefinite;
      } else if (sign == ZeroSign) {
        if (realAkk > static_cast<RealScalar>(0)) sign = PositiveSemiDef;
        else if (realAkk < static_cast<RealScalar>(0)) sign = NegativeSemiDef;
      }
    }

    return ret;
  }

  // Reference for the algorithm: Davis and Hager, "Multiple Rank
  // Modifications of a Sparse Cholesky Factorization" (Algorithm 1)
  // Trivial rearrangements of their computations (Timothy E. Holy)
  // allow their algorithm to work for rank-1 updates even if the
  // original matrix is not of full rank.
  // Here only rank-1 updates are implemented, to reduce the
  // requirement for intermediate storage and improve accuracy
  template<typename MatrixType, typename WDerived>
  static bool updateInPlace(MatrixType& mat, MatrixBase<WDerived>& w, const typename MatrixType::RealScalar& sigma=1)
  {
    using numext::isfinite;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;

    const Index size = mat.rows();
    eigen_assert(mat.cols() == size && w.size()==size);

    RealScalar alpha = 1;

    // Apply the update
    for (Index j = 0; j < size; j++)
    {
      // Check for termination due to an original decomposition of low-rank
      if (!(isfinite)(alpha))
        break;

      // Update the diagonal terms
      RealScalar dj = numext::real(mat.coeff(j,j));
      Scalar wj = w.coeff(j);
      RealScalar swj2 = sigma*numext::abs2(wj);
      RealScalar gamma = dj*alpha + swj2;

      mat.coeffRef(j,j) += swj2/alpha;
      alpha += swj2/dj;


      // Update the terms of L
      Index rs = size-j-1;
      w.tail(rs) -= wj * mat.col(j).tail(rs);
      if(gamma != 0)
        mat.col(j).tail(rs) += (sigma*numext::conj(wj)/gamma)*w.tail(rs);
    }
    return true;
  }

  template<typename MatrixType, typename TranspositionType, typename Workspace, typename WType>
  static bool update(MatrixType& mat, const TranspositionType& transpositions, Workspace& tmp, const WType& w, const typename MatrixType::RealScalar& sigma=1)
  {
    // Apply the permutation to the input w
    tmp = transpositions * w;

    return ldlt_inplace<Lower>::updateInPlace(mat,tmp,sigma);
  }
};

template<> struct ldlt_inplace<Upper>
{
  template<typename MatrixType, typename TranspositionType, typename Workspace>
  static EIGEN_STRONG_INLINE bool unblocked(MatrixType& mat, TranspositionType& transpositions, Workspace& temp, SignMatrix& sign)
  {
    Transpose<MatrixType> matt(mat);
    return ldlt_inplace<Lower>::unblocked(matt, transpositions, temp, sign);
  }

  template<typename MatrixType, typename TranspositionType, typename Workspace, typename WType>
  static EIGEN_STRONG_INLINE bool update(MatrixType& mat, TranspositionType& transpositions, Workspace& tmp, WType& w, const typename MatrixType::RealScalar& sigma=1)
  {
    Transpose<MatrixType> matt(mat);
    return ldlt_inplace<Lower>::update(matt, transpositions, tmp, w.conjugate(), sigma);
  }
};

template<typename MatrixType> struct LDLT_Traits<MatrixType,Lower>
{
  typedef const TriangularView<const MatrixType, UnitLower> MatrixL;
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, UnitUpper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename MatrixType> struct LDLT_Traits<MatrixType,Upper>
{
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, UnitLower> MatrixL;
  typedef const TriangularView<const MatrixType, UnitUpper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m.adjoint()); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m); }
};

} // end namespace internal

/** Compute / recompute the LDLT decomposition A = L D L^* = U^* D U of \a matrix
  */
template<typename MatrixType, int _UpLo>
template<typename InputType>
LDLT<MatrixType,_UpLo>& LDLT<MatrixType,_UpLo>::compute(const EigenBase<InputType>& a)
{
  check_template_parameters();

  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();

  m_matrix = a.derived();

  // Compute matrix L1 norm = max abs column sum.
  m_l1_norm = RealScalar(0);
  // TODO move this code to SelfAdjointView
  for (Index col = 0; col < size; ++col) {
    RealScalar abs_col_sum;
    if (_UpLo == Lower)
      abs_col_sum = m_matrix.col(col).tail(size - col).template lpNorm<1>() + m_matrix.row(col).head(col).template lpNorm<1>();
    else
      abs_col_sum = m_matrix.col(col).head(col).template lpNorm<1>() + m_matrix.row(col).tail(size - col).template lpNorm<1>();
    if (abs_col_sum > m_l1_norm)
      m_l1_norm = abs_col_sum;
  }

  m_transpositions.resize(size);
  m_isInitialized = false;
  m_temporary.resize(size);
  m_sign = internal::ZeroSign;

  m_info = internal::ldlt_inplace<UpLo>::unblocked(m_matrix, m_transpositions, m_temporary, m_sign) ? Success : NumericalIssue;

  m_isInitialized = true;
  return *this;
}

/** Update the LDLT decomposition:  given A = L D L^T, efficiently compute the decomposition of A + sigma w w^T.
 * \param w a vector to be incorporated into the decomposition.
 * \param sigma a scalar, +1 for updates and -1 for "downdates," which correspond to removing previously-added column vectors. Optional; default value is +1.
 * \sa setZero()
  */
template<typename MatrixType, int _UpLo>
template<typename Derived>
LDLT<MatrixType,_UpLo>& LDLT<MatrixType,_UpLo>::rankUpdate(const MatrixBase<Derived>& w, const typename LDLT<MatrixType,_UpLo>::RealScalar& sigma)
{
  typedef typename TranspositionType::StorageIndex IndexType;
  const Index size = w.rows();
  if (m_isInitialized)
  {
    eigen_assert(m_matrix.rows()==size);
  }
  else
  {
    m_matrix.resize(size,size);
    m_matrix.setZero();
    m_transpositions.resize(size);
    for (Index i = 0; i < size; i++)
      m_transpositions.coeffRef(i) = IndexType(i);
    m_temporary.resize(size);
    m_sign = sigma>=0 ? internal::PositiveSemiDef : internal::NegativeSemiDef;
    m_isInitialized = true;
  }

  internal::ldlt_inplace<UpLo>::update(m_matrix, m_transpositions, m_temporary, w, sigma);

  return *this;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType, int _UpLo>
template<typename RhsType, typename DstType>
void LDLT<_MatrixType,_UpLo>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  _solve_impl_transposed<true>(rhs, dst);
}

template<typename _MatrixType,int _UpLo>
template<bool Conjugate, typename RhsType, typename DstType>
void LDLT<_MatrixType,_UpLo>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  // dst = P b
  dst = m_transpositions * rhs;

  // dst = L^-1 (P b)
  // dst = L^-*T (P b)
  matrixL().template conjugateIf<!Conjugate>().solveInPlace(dst);

  // dst = D^-* (L^-1 P b)
  // dst = D^-1 (L^-*T P b)
  // more precisely, use pseudo-inverse of D (see bug 241)
  using std::abs;
  const typename Diagonal<const MatrixType>::RealReturnType vecD(vectorD());
  // In some previous versions, tolerance was set to the max of 1/highest (or rather numeric_limits::min())
  // and the maximal diagonal entry * epsilon as motivated by LAPACK's xGELSS:
  // RealScalar tolerance = numext::maxi(vecD.array().abs().maxCoeff() * NumTraits<RealScalar>::epsilon(),RealScalar(1) / NumTraits<RealScalar>::highest());
  // However, LDLT is not rank revealing, and so adjusting the tolerance wrt to the highest
  // diagonal element is not well justified and leads to numerical issues in some cases.
  // Moreover, Lapack's xSYTRS routines use 0 for the tolerance.
  // Using numeric_limits::min() gives us more robustness to denormals.
  RealScalar tolerance = (std::numeric_limits<RealScalar>::min)();
  for (Index i = 0; i < vecD.size(); ++i)
  {
    if(abs(vecD(i)) > tolerance)
      dst.row(i) /= vecD(i);
    else
      dst.row(i).setZero();
  }

  // dst = L^-* (D^-* L^-1 P b)
  // dst = L^-T (D^-1 L^-*T P b)
  matrixL().transpose().template conjugateIf<Conjugate>().solveInPlace(dst);

  // dst = P^T (L^-* D^-* L^-1 P b) = A^-1 b
  // dst = P^-T (L^-T D^-1 L^-*T P b) = A^-1 b
  dst = m_transpositions.transpose() * dst;
}
#endif

/** \internal use x = ldlt_object.solve(x);
  *
  * This is the \em in-place version of solve().
  *
  * \param bAndX represents both the right-hand side matrix b and result x.
  *
  * \returns true always! If you need to check for existence of solutions, use another decomposition like LU, QR, or SVD.
  *
  * This version avoids a copy when the right hand side matrix b is not
  * needed anymore.
  *
  * \sa LDLT::solve(), MatrixBase::ldlt()
  */
template<typename MatrixType,int _UpLo>
template<typename Derived>
bool LDLT<MatrixType,_UpLo>::solveInPlace(MatrixBase<Derived> &bAndX) const
{
  eigen_assert(m_isInitialized && "LDLT is not initialized.");
  eigen_assert(m_matrix.rows() == bAndX.rows());

  bAndX = this->solve(bAndX);

  return true;
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: P^T L D L^* P.
 * This function is provided for debug purpose. */
template<typename MatrixType, int _UpLo>
MatrixType LDLT<MatrixType,_UpLo>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LDLT is not initialized.");
  const Index size = m_matrix.rows();
  MatrixType res(size,size);

  // P
  res.setIdentity();
  res = transpositionsP() * res;
  // L^* P
  res = matrixU() * res;
  // D(L^*P)
  res = vectorD().real().asDiagonal() * res;
  // L(DL^*P)
  res = matrixL() * res;
  // P^T (LDL^*P)
  res = transpositionsP().transpose() * res;

  return res;
}

/** \cholesky_module
  * \returns the Cholesky decomposition with full pivoting without square root of \c *this
  * \sa MatrixBase::ldlt()
  */
template<typename MatrixType, unsigned int UpLo>
inline const LDLT<typename SelfAdjointView<MatrixType, UpLo>::PlainObject, UpLo>
SelfAdjointView<MatrixType, UpLo>::ldlt() const
{
  return LDLT<PlainObject,UpLo>(m_matrix);
}

/** \cholesky_module
  * \returns the Cholesky decomposition with full pivoting without square root of \c *this
  * \sa SelfAdjointView::ldlt()
  */
template<typename Derived>
inline const LDLT<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::ldlt() const
{
  return LDLT<PlainObject>(derived());
}

} // end namespace Eigen

#endif // EIGEN_LDLT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Cholesky/LLT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LLT_H
#define EIGEN_LLT_H

namespace Eigen {

namespace internal{

template<typename _MatrixType, int _UpLo> struct traits<LLT<_MatrixType, _UpLo> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

template<typename MatrixType, int UpLo> struct LLT_Traits;
}

/** \ingroup Cholesky_Module
  *
  * \class LLT
  *
  * \brief Standard Cholesky decomposition (LL^T) of a matrix and associated features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LL^T Cholesky decomposition
  * \tparam _UpLo the triangular part that will be used for the decompositon: Lower (default) or Upper.
  *               The other triangular part won't be read.
  *
  * This class performs a LL^T Cholesky decomposition of a symmetric, positive definite
  * matrix A such that A = LL^* = U^*U, where L is lower triangular.
  *
  * While the Cholesky decomposition is particularly useful to solve selfadjoint problems like  D^*D x = b,
  * for that purpose, we recommend the Cholesky decomposition without square root which is more stable
  * and even faster. Nevertheless, this standard Cholesky decomposition remains useful in many other
  * situations like generalised eigen problems with hermitian matrices.
  *
  * Remember that Cholesky decompositions are not rank-revealing. This LLT decomposition is only stable on positive definite matrices,
  * use LDLT instead for the semidefinite case. Also, do not use a Cholesky decomposition to determine whether a system of equations
  * has a solution.
  *
  * Example: \include LLT_example.cpp
  * Output: \verbinclude LLT_example.out
  *
  * \b Performance: for best performance, it is recommended to use a column-major storage format
  * with the Lower triangular part (the default), or, equivalently, a row-major storage format
  * with the Upper triangular part. Otherwise, you might get a 20% slowdown for the full factorization
  * step, and rank-updates can be up to 3 times slower.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * Note that during the decomposition, only the lower (or upper, as defined by _UpLo) triangular part of A is considered.
  * Therefore, the strict lower part does not have to store correct values.
  *
  * \sa MatrixBase::llt(), SelfAdjointView::llt(), class LDLT
  */
template<typename _MatrixType, int _UpLo> class LLT
        : public SolverBase<LLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<LLT> Base;
    friend class SolverBase<LLT>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(LLT)
    enum {
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    enum {
      PacketSize = internal::packet_traits<Scalar>::size,
      AlignmentMask = int(PacketSize)-1,
      UpLo = _UpLo
    };

    typedef internal::LLT_Traits<MatrixType,UpLo> Traits;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LLT::compute(const MatrixType&).
      */
    LLT() : m_matrix(), m_isInitialized(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa LLT()
      */
    explicit LLT(Index size) : m_matrix(size, size),
                    m_isInitialized(false) {}

    template<typename InputType>
    explicit LLT(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.rows(), matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a LLT factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when
      * \c MatrixType is a Eigen::Ref.
      *
      * \sa LLT(const EigenBase&)
      */
    template<typename InputType>
    explicit LLT(EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \returns a view of the upper triangular matrix U */
    inline typename Traits::MatrixU matrixU() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return Traits::getU(m_matrix);
    }

    /** \returns a view of the lower triangular matrix L */
    inline typename Traits::MatrixL matrixL() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return Traits::getL(m_matrix);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * Since this LLT class assumes anyway that the matrix A is invertible, the solution
      * theoretically exists and is unique regardless of b.
      *
      * Example: \include LLT_solve.cpp
      * Output: \verbinclude LLT_solve.out
      *
      * \sa solveInPlace(), MatrixBase::llt(), SelfAdjointView::llt()
      */
    template<typename Rhs>
    inline const Solve<LLT, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    template<typename Derived>
    void solveInPlace(const MatrixBase<Derived> &bAndX) const;

    template<typename InputType>
    LLT& compute(const EigenBase<InputType>& matrix);

    /** \returns an estimate of the reciprocal condition number of the matrix of
      *  which \c *this is the Cholesky decomposition.
      */
    RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      eigen_assert(m_info == Success && "LLT failed because matrix appears to be negative");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the LLT decomposition matrix
      *
      * TODO: document the storage layout
      */
    inline const MatrixType& matrixLLT() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return m_matrix;
    }

    MatrixType reconstructedMatrix() const;


    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears not to be positive definite.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return m_info;
    }

    /** \returns the adjoint of \c *this, that is, a const reference to the decomposition itself as the underlying matrix is self-adjoint.
      *
      * This method is provided for compatibility with other matrix decompositions, thus enabling generic code such as:
      * \code x = decomposition.adjoint().solve(b) \endcode
      */
    const LLT& adjoint() const EIGEN_NOEXCEPT { return *this; };

    inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    template<typename VectorType>
    LLT & rankUpdate(const VectorType& vec, const RealScalar& sigma = 1);

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    /** \internal
      * Used to compute and store L
      * The strict upper part is not used and even not initialized.
      */
    MatrixType m_matrix;
    RealScalar m_l1_norm;
    bool m_isInitialized;
    ComputationInfo m_info;
};

namespace internal {

template<typename Scalar, int UpLo> struct llt_inplace;

template<typename MatrixType, typename VectorType>
static Index llt_rank_update_lower(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma)
{
  using std::sqrt;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef typename MatrixType::ColXpr ColXpr;
  typedef typename internal::remove_all<ColXpr>::type ColXprCleaned;
  typedef typename ColXprCleaned::SegmentReturnType ColXprSegment;
  typedef Matrix<Scalar,Dynamic,1> TempVectorType;
  typedef typename TempVectorType::SegmentReturnType TempVecSegment;

  Index n = mat.cols();
  eigen_assert(mat.rows()==n && vec.size()==n);

  TempVectorType temp;

  if(sigma>0)
  {
    // This version is based on Givens rotations.
    // It is faster than the other one below, but only works for updates,
    // i.e., for sigma > 0
    temp = sqrt(sigma) * vec;

    for(Index i=0; i<n; ++i)
    {
      JacobiRotation<Scalar> g;
      g.makeGivens(mat(i,i), -temp(i), &mat(i,i));

      Index rs = n-i-1;
      if(rs>0)
      {
        ColXprSegment x(mat.col(i).tail(rs));
        TempVecSegment y(temp.tail(rs));
        apply_rotation_in_the_plane(x, y, g);
      }
    }
  }
  else
  {
    temp = vec;
    RealScalar beta = 1;
    for(Index j=0; j<n; ++j)
    {
      RealScalar Ljj = numext::real(mat.coeff(j,j));
      RealScalar dj = numext::abs2(Ljj);
      Scalar wj = temp.coeff(j);
      RealScalar swj2 = sigma*numext::abs2(wj);
      RealScalar gamma = dj*beta + swj2;

      RealScalar x = dj + swj2/beta;
      if (x<=RealScalar(0))
        return j;
      RealScalar nLjj = sqrt(x);
      mat.coeffRef(j,j) = nLjj;
      beta += swj2/dj;

      // Update the terms of L
      Index rs = n-j-1;
      if(rs)
      {
        temp.tail(rs) -= (wj/Ljj) * mat.col(j).tail(rs);
        if(gamma != 0)
          mat.col(j).tail(rs) = (nLjj/Ljj) * mat.col(j).tail(rs) + (nLjj * sigma*numext::conj(wj)/gamma)*temp.tail(rs);
      }
    }
  }
  return -1;
}

template<typename Scalar> struct llt_inplace<Scalar, Lower>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename MatrixType>
  static Index unblocked(MatrixType& mat)
  {
    using std::sqrt;

    eigen_assert(mat.rows()==mat.cols());
    const Index size = mat.rows();
    for(Index k = 0; k < size; ++k)
    {
      Index rs = size-k-1; // remaining size

      Block<MatrixType,Dynamic,1> A21(mat,k+1,k,rs,1);
      Block<MatrixType,1,Dynamic> A10(mat,k,0,1,k);
      Block<MatrixType,Dynamic,Dynamic> A20(mat,k+1,0,rs,k);

      RealScalar x = numext::real(mat.coeff(k,k));
      if (k>0) x -= A10.squaredNorm();
      if (x<=RealScalar(0))
        return k;
      mat.coeffRef(k,k) = x = sqrt(x);
      if (k>0 && rs>0) A21.noalias() -= A20 * A10.adjoint();
      if (rs>0) A21 /= x;
    }
    return -1;
  }

  template<typename MatrixType>
  static Index blocked(MatrixType& m)
  {
    eigen_assert(m.rows()==m.cols());
    Index size = m.rows();
    if(size<32)
      return unblocked(m);

    Index blockSize = size/8;
    blockSize = (blockSize/16)*16;
    blockSize = (std::min)((std::max)(blockSize,Index(8)), Index(128));

    for (Index k=0; k<size; k+=blockSize)
    {
      // partition the matrix:
      //       A00 |  -  |  -
      // lu  = A10 | A11 |  -
      //       A20 | A21 | A22
      Index bs = (std::min)(blockSize, size-k);
      Index rs = size - k - bs;
      Block<MatrixType,Dynamic,Dynamic> A11(m,k,   k,   bs,bs);
      Block<MatrixType,Dynamic,Dynamic> A21(m,k+bs,k,   rs,bs);
      Block<MatrixType,Dynamic,Dynamic> A22(m,k+bs,k+bs,rs,rs);

      Index ret;
      if((ret=unblocked(A11))>=0) return k+ret;
      if(rs>0) A11.adjoint().template triangularView<Upper>().template solveInPlace<OnTheRight>(A21);
      if(rs>0) A22.template selfadjointView<Lower>().rankUpdate(A21,typename NumTraits<RealScalar>::Literal(-1)); // bottleneck
    }
    return -1;
  }

  template<typename MatrixType, typename VectorType>
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const RealScalar& sigma)
  {
    return Eigen::internal::llt_rank_update_lower(mat, vec, sigma);
  }
};

template<typename Scalar> struct llt_inplace<Scalar, Upper>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;

  template<typename MatrixType>
  static EIGEN_STRONG_INLINE Index unblocked(MatrixType& mat)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::unblocked(matt);
  }
  template<typename MatrixType>
  static EIGEN_STRONG_INLINE Index blocked(MatrixType& mat)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::blocked(matt);
  }
  template<typename MatrixType, typename VectorType>
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const RealScalar& sigma)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::rankUpdate(matt, vec.conjugate(), sigma);
  }
};

template<typename MatrixType> struct LLT_Traits<MatrixType,Lower>
{
  typedef const TriangularView<const MatrixType, Lower> MatrixL;
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, Upper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m.adjoint()); }
  static bool inplace_decomposition(MatrixType& m)
  { return llt_inplace<typename MatrixType::Scalar, Lower>::blocked(m)==-1; }
};

template<typename MatrixType> struct LLT_Traits<MatrixType,Upper>
{
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, Lower> MatrixL;
  typedef const TriangularView<const MatrixType, Upper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m.adjoint()); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m); }
  static bool inplace_decomposition(MatrixType& m)
  { return llt_inplace<typename MatrixType::Scalar, Upper>::blocked(m)==-1; }
};

} // end namespace internal

/** Computes / recomputes the Cholesky decomposition A = LL^* = U^*U of \a matrix
  *
  * \returns a reference to *this
  *
  * Example: \include TutorialLinAlgComputeTwice.cpp
  * Output: \verbinclude TutorialLinAlgComputeTwice.out
  */
template<typename MatrixType, int _UpLo>
template<typename InputType>
LLT<MatrixType,_UpLo>& LLT<MatrixType,_UpLo>::compute(const EigenBase<InputType>& a)
{
  check_template_parameters();

  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();
  m_matrix.resize(size, size);
  if (!internal::is_same_dense(m_matrix, a.derived()))
    m_matrix = a.derived();

  // Compute matrix L1 norm = max abs column sum.
  m_l1_norm = RealScalar(0);
  // TODO move this code to SelfAdjointView
  for (Index col = 0; col < size; ++col) {
    RealScalar abs_col_sum;
    if (_UpLo == Lower)
      abs_col_sum = m_matrix.col(col).tail(size - col).template lpNorm<1>() + m_matrix.row(col).head(col).template lpNorm<1>();
    else
      abs_col_sum = m_matrix.col(col).head(col).template lpNorm<1>() + m_matrix.row(col).tail(size - col).template lpNorm<1>();
    if (abs_col_sum > m_l1_norm)
      m_l1_norm = abs_col_sum;
  }

  m_isInitialized = true;
  bool ok = Traits::inplace_decomposition(m_matrix);
  m_info = ok ? Success : NumericalIssue;

  return *this;
}

/** Performs a rank one update (or dowdate) of the current decomposition.
  * If A = LL^* before the rank one update,
  * then after it we have LL^* = A + sigma * v v^* where \a v must be a vector
  * of same dimension.
  */
template<typename _MatrixType, int _UpLo>
template<typename VectorType>
LLT<_MatrixType,_UpLo> & LLT<_MatrixType,_UpLo>::rankUpdate(const VectorType& v, const RealScalar& sigma)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorType);
  eigen_assert(v.size()==m_matrix.cols());
  eigen_assert(m_isInitialized);
  if(internal::llt_inplace<typename MatrixType::Scalar, UpLo>::rankUpdate(m_matrix,v,sigma)>=0)
    m_info = NumericalIssue;
  else
    m_info = Success;

  return *this;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType,int _UpLo>
template<typename RhsType, typename DstType>
void LLT<_MatrixType,_UpLo>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  _solve_impl_transposed<true>(rhs, dst);
}

template<typename _MatrixType,int _UpLo>
template<bool Conjugate, typename RhsType, typename DstType>
void LLT<_MatrixType,_UpLo>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
    dst = rhs;

    matrixL().template conjugateIf<!Conjugate>().solveInPlace(dst);
    matrixU().template conjugateIf<!Conjugate>().solveInPlace(dst);
}
#endif

/** \internal use x = llt_object.solve(x);
  *
  * This is the \em in-place version of solve().
  *
  * \param bAndX represents both the right-hand side matrix b and result x.
  *
  * This version avoids a copy when the right hand side matrix b is not needed anymore.
  *
  * \warning The parameter is only marked 'const' to make the C++ compiler accept a temporary expression here.
  * This function will const_cast it, so constness isn't honored here.
  *
  * \sa LLT::solve(), MatrixBase::llt()
  */
template<typename MatrixType, int _UpLo>
template<typename Derived>
void LLT<MatrixType,_UpLo>::solveInPlace(const MatrixBase<Derived> &bAndX) const
{
  eigen_assert(m_isInitialized && "LLT is not initialized.");
  eigen_assert(m_matrix.rows()==bAndX.rows());
  matrixL().solveInPlace(bAndX);
  matrixU().solveInPlace(bAndX);
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: L L^*.
 * This function is provided for debug purpose. */
template<typename MatrixType, int _UpLo>
MatrixType LLT<MatrixType,_UpLo>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LLT is not initialized.");
  return matrixL() * matrixL().adjoint().toDenseMatrix();
}

/** \cholesky_module
  * \returns the LLT decomposition of \c *this
  * \sa SelfAdjointView::llt()
  */
template<typename Derived>
inline const LLT<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::llt() const
{
  return LLT<PlainObject>(derived());
}

/** \cholesky_module
  * \returns the LLT decomposition of \c *this
  * \sa SelfAdjointView::llt()
  */
template<typename MatrixType, unsigned int UpLo>
inline const LLT<typename SelfAdjointView<MatrixType, UpLo>::PlainObject, UpLo>
SelfAdjointView<MatrixType, UpLo>::llt() const
{
  return LLT<PlainObject,UpLo>(m_matrix);
}

} // end namespace Eigen

#endif // EIGEN_LLT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Cholesky/LLT_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *     LLt decomposition based on LAPACKE_?potrf function.
 ********************************************************************************
*/

#ifndef EIGEN_LLT_LAPACKE_H
#define EIGEN_LLT_LAPACKE_H

namespace Eigen { 

namespace internal {

template<typename Scalar> struct lapacke_llt;

#define EIGEN_LAPACKE_LLT(EIGTYPE, BLASTYPE, LAPACKE_PREFIX) \
template<> struct lapacke_llt<EIGTYPE> \
{ \
  template<typename MatrixType> \
  static inline Index potrf(MatrixType& m, char uplo) \
  { \
    lapack_int matrix_order; \
    lapack_int size, lda, info, StorageOrder; \
    EIGTYPE* a; \
    eigen_assert(m.rows()==m.cols()); \
    /* Set up parameters for ?potrf */ \
    size = convert_index<lapack_int>(m.rows()); \
    StorageOrder = MatrixType::Flags&RowMajorBit?RowMajor:ColMajor; \
    matrix_order = StorageOrder==RowMajor ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    a = &(m.coeffRef(0,0)); \
    lda = convert_index<lapack_int>(m.outerStride()); \
\
    info = LAPACKE_##LAPACKE_PREFIX##potrf( matrix_order, uplo, size, (BLASTYPE*)a, lda ); \
    info = (info==0) ? -1 : info>0 ? info-1 : size; \
    return info; \
  } \
}; \
template<> struct llt_inplace<EIGTYPE, Lower> \
{ \
  template<typename MatrixType> \
  static Index blocked(MatrixType& m) \
  { \
    return lapacke_llt<EIGTYPE>::potrf(m, 'L'); \
  } \
  template<typename MatrixType, typename VectorType> \
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma) \
  { return Eigen::internal::llt_rank_update_lower(mat, vec, sigma); } \
}; \
template<> struct llt_inplace<EIGTYPE, Upper> \
{ \
  template<typename MatrixType> \
  static Index blocked(MatrixType& m) \
  { \
    return lapacke_llt<EIGTYPE>::potrf(m, 'U'); \
  } \
  template<typename MatrixType, typename VectorType> \
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma) \
  { \
    Transpose<MatrixType> matt(mat); \
    return llt_inplace<EIGTYPE, Lower>::rankUpdate(matt, vec.conjugate(), sigma); \
  } \
};

EIGEN_LAPACKE_LLT(double, double, d)
EIGEN_LAPACKE_LLT(float, float, s)
EIGEN_LAPACKE_LLT(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_LLT(scomplex, lapack_complex_float, c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LLT_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/CholmodSupport/CholmodSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLMODSUPPORT_H
#define EIGEN_CHOLMODSUPPORT_H

namespace Eigen {

namespace internal {

template<typename Scalar> struct cholmod_configure_matrix;

template<> struct cholmod_configure_matrix<double> {
  template<typename CholmodType>
  static void run(CholmodType& mat) {
    mat.xtype = CHOLMOD_REAL;
    mat.dtype = CHOLMOD_DOUBLE;
  }
};

template<> struct cholmod_configure_matrix<std::complex<double> > {
  template<typename CholmodType>
  static void run(CholmodType& mat) {
    mat.xtype = CHOLMOD_COMPLEX;
    mat.dtype = CHOLMOD_DOUBLE;
  }
};

// Other scalar types are not yet supported by Cholmod
// template<> struct cholmod_configure_matrix<float> {
//   template<typename CholmodType>
//   static void run(CholmodType& mat) {
//     mat.xtype = CHOLMOD_REAL;
//     mat.dtype = CHOLMOD_SINGLE;
//   }
// };
//
// template<> struct cholmod_configure_matrix<std::complex<float> > {
//   template<typename CholmodType>
//   static void run(CholmodType& mat) {
//     mat.xtype = CHOLMOD_COMPLEX;
//     mat.dtype = CHOLMOD_SINGLE;
//   }
// };

} // namespace internal

/** Wraps the Eigen sparse matrix \a mat into a Cholmod sparse matrix object.
  * Note that the data are shared.
  */
template<typename _Scalar, int _Options, typename _StorageIndex>
cholmod_sparse viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_StorageIndex> > mat)
{
  cholmod_sparse res;
  res.nzmax   = mat.nonZeros();
  res.nrow    = mat.rows();
  res.ncol    = mat.cols();
  res.p       = mat.outerIndexPtr();
  res.i       = mat.innerIndexPtr();
  res.x       = mat.valuePtr();
  res.z       = 0;
  res.sorted  = 1;
  if(mat.isCompressed())
  {
    res.packed  = 1;
    res.nz = 0;
  }
  else
  {
    res.packed  = 0;
    res.nz = mat.innerNonZeroPtr();
  }

  res.dtype   = 0;
  res.stype   = -1;

  if (internal::is_same<_StorageIndex,int>::value)
  {
    res.itype = CHOLMOD_INT;
  }
  else if (internal::is_same<_StorageIndex,SuiteSparse_long>::value)
  {
    res.itype = CHOLMOD_LONG;
  }
  else
  {
    eigen_assert(false && "Index type not supported yet");
  }

  // setup res.xtype
  internal::cholmod_configure_matrix<_Scalar>::run(res);

  res.stype = 0;

  return res;
}

template<typename _Scalar, int _Options, typename _Index>
const cholmod_sparse viewAsCholmod(const SparseMatrix<_Scalar,_Options,_Index>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.const_cast_derived()));
  return res;
}

template<typename _Scalar, int _Options, typename _Index>
const cholmod_sparse viewAsCholmod(const SparseVector<_Scalar,_Options,_Index>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.const_cast_derived()));
  return res;
}

/** Returns a view of the Eigen sparse matrix \a mat as Cholmod sparse matrix.
  * The data are not copied but shared. */
template<typename _Scalar, int _Options, typename _Index, unsigned int UpLo>
cholmod_sparse viewAsCholmod(const SparseSelfAdjointView<const SparseMatrix<_Scalar,_Options,_Index>, UpLo>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.matrix().const_cast_derived()));

  if(UpLo==Upper) res.stype =  1;
  if(UpLo==Lower) res.stype = -1;
  // swap stype for rowmajor matrices (only works for real matrices)
  EIGEN_STATIC_ASSERT((_Options & RowMajorBit) == 0 || NumTraits<_Scalar>::IsComplex == 0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  if(_Options & RowMajorBit) res.stype *=-1;

  return res;
}

/** Returns a view of the Eigen \b dense matrix \a mat as Cholmod dense matrix.
  * The data are not copied but shared. */
template<typename Derived>
cholmod_dense viewAsCholmod(MatrixBase<Derived>& mat)
{
  EIGEN_STATIC_ASSERT((internal::traits<Derived>::Flags&RowMajorBit)==0,THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  typedef typename Derived::Scalar Scalar;

  cholmod_dense res;
  res.nrow   = mat.rows();
  res.ncol   = mat.cols();
  res.nzmax  = res.nrow * res.ncol;
  res.d      = Derived::IsVectorAtCompileTime ? mat.derived().size() : mat.derived().outerStride();
  res.x      = (void*)(mat.derived().data());
  res.z      = 0;

  internal::cholmod_configure_matrix<Scalar>::run(res);

  return res;
}

/** Returns a view of the Cholmod sparse matrix \a cm as an Eigen sparse matrix.
  * The data are not copied but shared. */
template<typename Scalar, int Flags, typename StorageIndex>
MappedSparseMatrix<Scalar,Flags,StorageIndex> viewAsEigen(cholmod_sparse& cm)
{
  return MappedSparseMatrix<Scalar,Flags,StorageIndex>
         (cm.nrow, cm.ncol, static_cast<StorageIndex*>(cm.p)[cm.ncol],
          static_cast<StorageIndex*>(cm.p), static_cast<StorageIndex*>(cm.i),static_cast<Scalar*>(cm.x) );
}

namespace internal {

// template specializations for int and long that call the correct cholmod method

#define EIGEN_CHOLMOD_SPECIALIZE0(ret, name) \
    template<typename _StorageIndex> inline ret cm_ ## name       (cholmod_common &Common) { return cholmod_ ## name   (&Common); } \
    template<>                       inline ret cm_ ## name<SuiteSparse_long> (cholmod_common &Common) { return cholmod_l_ ## name (&Common); }

#define EIGEN_CHOLMOD_SPECIALIZE1(ret, name, t1, a1) \
    template<typename _StorageIndex> inline ret cm_ ## name       (t1& a1, cholmod_common &Common) { return cholmod_ ## name   (&a1, &Common); } \
    template<>                       inline ret cm_ ## name<SuiteSparse_long> (t1& a1, cholmod_common &Common) { return cholmod_l_ ## name (&a1, &Common); }

EIGEN_CHOLMOD_SPECIALIZE0(int, start)
EIGEN_CHOLMOD_SPECIALIZE0(int, finish)

EIGEN_CHOLMOD_SPECIALIZE1(int, free_factor, cholmod_factor*, L)
EIGEN_CHOLMOD_SPECIALIZE1(int, free_dense,  cholmod_dense*,  X)
EIGEN_CHOLMOD_SPECIALIZE1(int, free_sparse, cholmod_sparse*, A)

EIGEN_CHOLMOD_SPECIALIZE1(cholmod_factor*, analyze, cholmod_sparse, A)

template<typename _StorageIndex> inline cholmod_dense*  cm_solve         (int sys, cholmod_factor& L, cholmod_dense&  B, cholmod_common &Common) { return cholmod_solve     (sys, &L, &B, &Common); }
template<>                       inline cholmod_dense*  cm_solve<SuiteSparse_long>   (int sys, cholmod_factor& L, cholmod_dense&  B, cholmod_common &Common) { return cholmod_l_solve   (sys, &L, &B, &Common); }

template<typename _StorageIndex> inline cholmod_sparse* cm_spsolve       (int sys, cholmod_factor& L, cholmod_sparse& B, cholmod_common &Common) { return cholmod_spsolve   (sys, &L, &B, &Common); }
template<>                       inline cholmod_sparse* cm_spsolve<SuiteSparse_long> (int sys, cholmod_factor& L, cholmod_sparse& B, cholmod_common &Common) { return cholmod_l_spsolve (sys, &L, &B, &Common); }

template<typename _StorageIndex>
inline int  cm_factorize_p       (cholmod_sparse*  A, double beta[2], _StorageIndex* fset, std::size_t fsize, cholmod_factor* L, cholmod_common &Common) { return cholmod_factorize_p   (A, beta, fset, fsize, L, &Common); }
template<>
inline int  cm_factorize_p<SuiteSparse_long> (cholmod_sparse*  A, double beta[2], SuiteSparse_long* fset,          std::size_t fsize, cholmod_factor* L, cholmod_common &Common) { return cholmod_l_factorize_p (A, beta, fset, fsize, L, &Common); }

#undef EIGEN_CHOLMOD_SPECIALIZE0
#undef EIGEN_CHOLMOD_SPECIALIZE1

}  // namespace internal


enum CholmodMode {
  CholmodAuto, CholmodSimplicialLLt, CholmodSupernodalLLt, CholmodLDLt
};


/** \ingroup CholmodSupport_Module
  * \class CholmodBase
  * \brief The base class for the direct Cholesky factorization of Cholmod
  * \sa class CholmodSupernodalLLT, class CholmodSimplicialLDLT, class CholmodSimplicialLLT
  */
template<typename _MatrixType, int _UpLo, typename Derived>
class CholmodBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef MatrixType CholMatrixType;
    typedef typename MatrixType::StorageIndex StorageIndex;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    CholmodBase()
      : m_cholmodFactor(0), m_info(Success), m_factorizationIsOk(false), m_analysisIsOk(false)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<double,RealScalar>::value), CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY);
      m_shiftOffset[0] = m_shiftOffset[1] = 0.0;
      internal::cm_start<StorageIndex>(m_cholmod);
    }

    explicit CholmodBase(const MatrixType& matrix)
      : m_cholmodFactor(0), m_info(Success), m_factorizationIsOk(false), m_analysisIsOk(false)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<double,RealScalar>::value), CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY);
      m_shiftOffset[0] = m_shiftOffset[1] = 0.0;
      internal::cm_start<StorageIndex>(m_cholmod);
      compute(matrix);
    }

    ~CholmodBase()
    {
      if(m_cholmodFactor)
        internal::cm_free_factor<StorageIndex>(m_cholmodFactor, m_cholmod);
      internal::cm_finish<StorageIndex>(m_cholmod);
    }

    inline StorageIndex cols() const { return internal::convert_index<StorageIndex, Index>(m_cholmodFactor->n); }
    inline StorageIndex rows() const { return internal::convert_index<StorageIndex, Index>(m_cholmodFactor->n); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    Derived& compute(const MatrixType& matrix)
    {
      analyzePattern(matrix);
      factorize(matrix);
      return derived();
    }

    /** Performs a symbolic decomposition on the sparsity pattern of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      if(m_cholmodFactor)
      {
        internal::cm_free_factor<StorageIndex>(m_cholmodFactor, m_cholmod);
        m_cholmodFactor = 0;
      }
      cholmod_sparse A = viewAsCholmod(matrix.template selfadjointView<UpLo>());
      m_cholmodFactor = internal::cm_analyze<StorageIndex>(A, m_cholmod);

      this->m_isInitialized = true;
      this->m_info = Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must have the same sparsity pattern as the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
      cholmod_sparse A = viewAsCholmod(matrix.template selfadjointView<UpLo>());
      internal::cm_factorize_p<StorageIndex>(&A, m_shiftOffset, 0, 0, m_cholmodFactor, m_cholmod);

      // If the factorization failed, minor is the column at which it did. On success minor == n.
      this->m_info = (m_cholmodFactor->minor == m_cholmodFactor->n ? Success : NumericalIssue);
      m_factorizationIsOk = true;
    }

    /** Returns a reference to the Cholmod's configuration structure to get a full control over the performed operations.
     *  See the Cholmod user guide for details. */
    cholmod_common& cholmod() { return m_cholmod; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      const Index size = m_cholmodFactor->n;
      EIGEN_UNUSED_VARIABLE(size);
      eigen_assert(size==b.rows());

      // Cholmod needs column-major storage without inner-stride, which corresponds to the default behavior of Ref.
      Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b.derived());

      cholmod_dense b_cd = viewAsCholmod(b_ref);
      cholmod_dense* x_cd = internal::cm_solve<StorageIndex>(CHOLMOD_A, *m_cholmodFactor, b_cd, m_cholmod);
      if(!x_cd)
      {
        this->m_info = NumericalIssue;
        return;
      }
      // TODO optimize this copy by swapping when possible (be careful with alignment, etc.)
      // NOTE Actually, the copy can be avoided by calling cholmod_solve2 instead of cholmod_solve
      dest = Matrix<Scalar,Dest::RowsAtCompileTime,Dest::ColsAtCompileTime>::Map(reinterpret_cast<Scalar*>(x_cd->x),b.rows(),b.cols());
      internal::cm_free_dense<StorageIndex>(x_cd, m_cholmod);
    }

    /** \internal */
    template<typename RhsDerived, typename DestDerived>
    void _solve_impl(const SparseMatrixBase<RhsDerived> &b, SparseMatrixBase<DestDerived> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      const Index size = m_cholmodFactor->n;
      EIGEN_UNUSED_VARIABLE(size);
      eigen_assert(size==b.rows());

      // note: cs stands for Cholmod Sparse
      Ref<SparseMatrix<typename RhsDerived::Scalar,ColMajor,typename RhsDerived::StorageIndex> > b_ref(b.const_cast_derived());
      cholmod_sparse b_cs = viewAsCholmod(b_ref);
      cholmod_sparse* x_cs = internal::cm_spsolve<StorageIndex>(CHOLMOD_A, *m_cholmodFactor, b_cs, m_cholmod);
      if(!x_cs)
      {
        this->m_info = NumericalIssue;
        return;
      }
      // TODO optimize this copy by swapping when possible (be careful with alignment, etc.)
      // NOTE cholmod_spsolve in fact just calls the dense solver for blocks of 4 columns at a time (similar to Eigen's sparse solver)
      dest.derived() = viewAsEigen<typename DestDerived::Scalar,ColMajor,typename DestDerived::StorageIndex>(*x_cs);
      internal::cm_free_sparse<StorageIndex>(x_cs, m_cholmod);
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN


    /** Sets the shift parameter that will be used to adjust the diagonal coefficients during the numerical factorization.
      *
      * During the numerical factorization, an offset term is added to the diagonal coefficients:\n
      * \c d_ii = \a offset + \c d_ii
      *
      * The default is \a offset=0.
      *
      * \returns a reference to \c *this.
      */
    Derived& setShift(const RealScalar& offset)
    {
      m_shiftOffset[0] = double(offset);
      return derived();
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      using std::exp;
      return exp(logDeterminant());
    }

    /** \returns the log determinant of the underlying matrix from the current factorization */
    Scalar logDeterminant() const
    {
      using std::log;
      using numext::real;
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");

      RealScalar logDet = 0;
      Scalar *x = static_cast<Scalar*>(m_cholmodFactor->x);
      if (m_cholmodFactor->is_super)
      {
        // Supernodal factorization stored as a packed list of dense column-major blocs,
        // as described by the following structure:

        // super[k] == index of the first column of the j-th super node
        StorageIndex *super = static_cast<StorageIndex*>(m_cholmodFactor->super);
        // pi[k] == offset to the description of row indices
        StorageIndex *pi = static_cast<StorageIndex*>(m_cholmodFactor->pi);
        // px[k] == offset to the respective dense block
        StorageIndex *px = static_cast<StorageIndex*>(m_cholmodFactor->px);

        Index nb_super_nodes = m_cholmodFactor->nsuper;
        for (Index k=0; k < nb_super_nodes; ++k)
        {
          StorageIndex ncols = super[k + 1] - super[k];
          StorageIndex nrows = pi[k + 1] - pi[k];

          Map<const Array<Scalar,1,Dynamic>, 0, InnerStride<> > sk(x + px[k], ncols, InnerStride<>(nrows+1));
          logDet += sk.real().log().sum();
        }
      }
      else
      {
        // Simplicial factorization stored as standard CSC matrix.
        StorageIndex *p = static_cast<StorageIndex*>(m_cholmodFactor->p);
        Index size = m_cholmodFactor->n;
        for (Index k=0; k<size; ++k)
          logDet += log(real( x[p[k]] ));
      }
      if (m_cholmodFactor->is_ll)
        logDet *= 2.0;
      return logDet;
    };

    template<typename Stream>
    void dumpMemory(Stream& /*s*/)
    {}

  protected:
    mutable cholmod_common m_cholmod;
    cholmod_factor* m_cholmodFactor;
    double m_shiftOffset[2];
    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
};

/** \ingroup CholmodSupport_Module
  * \class CholmodSimplicialLLT
  * \brief A simplicial direct Cholesky (LLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a simplicial LL^T Cholesky factorization
  * using the Cholmod library.
  * This simplicial variant is equivalent to Eigen's built-in SimplicialLLT class. Therefore, it has little practical interest.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept, class CholmodSupernodalLLT, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSimplicialLLT : public CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSimplicialLLT() : Base() { init(); }

    CholmodSimplicialLLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSimplicialLLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 0;
      m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
      m_cholmod.final_ll = 1;
    }
};


/** \ingroup CholmodSupport_Module
  * \class CholmodSimplicialLDLT
  * \brief A simplicial direct Cholesky (LDLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a simplicial LDL^T Cholesky factorization
  * using the Cholmod library.
  * This simplicial variant is equivalent to Eigen's built-in SimplicialLDLT class. Therefore, it has little practical interest.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept, class CholmodSupernodalLLT, class SimplicialLDLT
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSimplicialLDLT : public CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLDLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLDLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSimplicialLDLT() : Base() { init(); }

    CholmodSimplicialLDLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSimplicialLDLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
    }
};

/** \ingroup CholmodSupport_Module
  * \class CholmodSupernodalLLT
  * \brief A supernodal Cholesky (LLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a supernodal LL^T Cholesky factorization
  * using the Cholmod library.
  * This supernodal variant performs best on dense enough problems, e.g., 3D FEM, or very high order 2D FEM.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSupernodalLLT : public CholmodBase<_MatrixType, _UpLo, CholmodSupernodalLLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSupernodalLLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSupernodalLLT() : Base() { init(); }

    CholmodSupernodalLLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSupernodalLLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_SUPERNODAL;
    }
};

/** \ingroup CholmodSupport_Module
  * \class CholmodDecomposition
  * \brief A general Cholesky factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a LL^T or LDL^T Cholesky factorization
  * using the Cholmod library. The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * This variant permits to change the underlying Cholesky method at runtime.
  * On the other hand, it does not provide access to the result of the factorization.
  * The default is to let Cholmod automatically choose between a simplicial and supernodal factorization.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodDecomposition : public CholmodBase<_MatrixType, _UpLo, CholmodDecomposition<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodDecomposition> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodDecomposition() : Base() { init(); }

    CholmodDecomposition(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodDecomposition() {}

    void setMode(CholmodMode mode)
    {
      switch(mode)
      {
        case CholmodAuto:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_AUTO;
          break;
        case CholmodSimplicialLLt:
          m_cholmod.final_asis = 0;
          m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
          m_cholmod.final_ll = 1;
          break;
        case CholmodSupernodalLLt:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_SUPERNODAL;
          break;
        case CholmodLDLt:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
          break;
        default:
          break;
      }
    }
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_AUTO;
    }
};

} // end namespace Eigen

#endif // EIGEN_CHOLMODSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ArithmeticSequence.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARITHMETIC_SEQUENCE_H
#define EIGEN_ARITHMETIC_SEQUENCE_H

namespace Eigen {

namespace internal {

#if (!EIGEN_HAS_CXX11) || !((!EIGEN_COMP_GNUC) || EIGEN_COMP_GNUC>=48)
template<typename T> struct aseq_negate {};

template<> struct aseq_negate<Index> {
  typedef Index type;
};

template<int N> struct aseq_negate<FixedInt<N> > {
  typedef FixedInt<-N> type;
};

// Compilation error in the following case:
template<> struct aseq_negate<FixedInt<DynamicIndex> > {};

template<typename FirstType,typename SizeType,typename IncrType,
         bool FirstIsSymbolic=symbolic::is_symbolic<FirstType>::value,
         bool SizeIsSymbolic =symbolic::is_symbolic<SizeType>::value>
struct aseq_reverse_first_type {
  typedef Index type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,true,true> {
  typedef symbolic::AddExpr<FirstType,
                            symbolic::ProductExpr<symbolic::AddExpr<SizeType,symbolic::ValueExpr<FixedInt<-1> > >,
                                                  symbolic::ValueExpr<IncrType> >
                           > type;
};

template<typename SizeType,typename IncrType,typename EnableIf = void>
struct aseq_reverse_first_type_aux {
  typedef Index type;
};

template<typename SizeType,typename IncrType>
struct aseq_reverse_first_type_aux<SizeType,IncrType,typename internal::enable_if<bool((SizeType::value+IncrType::value)|0x1)>::type> {
  typedef FixedInt<(SizeType::value-1)*IncrType::value> type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,true,false> {
  typedef typename aseq_reverse_first_type_aux<SizeType,IncrType>::type Aux;
  typedef symbolic::AddExpr<FirstType,symbolic::ValueExpr<Aux> > type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,false,true> {
  typedef symbolic::AddExpr<symbolic::ProductExpr<symbolic::AddExpr<SizeType,symbolic::ValueExpr<FixedInt<-1> > >,
                                                  symbolic::ValueExpr<IncrType> >,
                            symbolic::ValueExpr<> > type;
};
#endif

// Helper to cleanup the type of the increment:
template<typename T> struct cleanup_seq_incr {
  typedef typename cleanup_index_type<T,DynamicIndex>::type type;
};

}

//--------------------------------------------------------------------------------
// seq(first,last,incr) and seqN(first,size,incr)
//--------------------------------------------------------------------------------

template<typename FirstType=Index,typename SizeType=Index,typename IncrType=internal::FixedInt<1> >
class ArithmeticSequence;

template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                   typename internal::cleanup_index_type<SizeType>::type,
                   typename internal::cleanup_seq_incr<IncrType>::type >
seqN(FirstType first, SizeType size, IncrType incr);

/** \class ArithmeticSequence
  * \ingroup Core_Module
  *
  * This class represents an arithmetic progression \f$ a_0, a_1, a_2, ..., a_{n-1}\f$ defined by
  * its \em first value \f$ a_0 \f$, its \em size (aka length) \em n, and the \em increment (aka stride)
  * that is equal to \f$ a_{i+1}-a_{i}\f$ for any \em i.
  *
  * It is internally used as the return type of the Eigen::seq and Eigen::seqN functions, and as the input arguments
  * of DenseBase::operator()(const RowIndices&, const ColIndices&), and most of the time this is the
  * only way it is used.
  *
  * \tparam FirstType type of the first element, usually an Index,
  *                   but internally it can be a symbolic expression
  * \tparam SizeType type representing the size of the sequence, usually an Index
  *                  or a compile time integral constant. Internally, it can also be a symbolic expression
  * \tparam IncrType type of the increment, can be a runtime Index, or a compile time integral constant (default is compile-time 1)
  *
  * \sa Eigen::seq, Eigen::seqN, DenseBase::operator()(const RowIndices&, const ColIndices&), class IndexedView
  */
template<typename FirstType,typename SizeType,typename IncrType>
class ArithmeticSequence
{
public:
  ArithmeticSequence(FirstType first, SizeType size) : m_first(first), m_size(size) {}
  ArithmeticSequence(FirstType first, SizeType size, IncrType incr) : m_first(first), m_size(size), m_incr(incr) {}

  enum {
    SizeAtCompileTime = internal::get_fixed_value<SizeType>::value,
    IncrAtCompileTime = internal::get_fixed_value<IncrType,DynamicIndex>::value
  };

  /** \returns the size, i.e., number of elements, of the sequence */
  Index size()  const { return m_size; }

  /** \returns the first element \f$ a_0 \f$ in the sequence */
  Index first()  const { return m_first; }

  /** \returns the value \f$ a_i \f$ at index \a i in the sequence. */
  Index operator[](Index i) const { return m_first + i * m_incr; }

  const FirstType& firstObject() const { return m_first; }
  const SizeType&  sizeObject()  const { return m_size; }
  const IncrType&  incrObject()  const { return m_incr; }

protected:
  FirstType m_first;
  SizeType  m_size;
  IncrType  m_incr;

public:

#if EIGEN_HAS_CXX11 && ((!EIGEN_COMP_GNUC) || EIGEN_COMP_GNUC>=48)
  auto reverse() const -> decltype(Eigen::seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr)) {
    return seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr);
  }
#else
protected:
  typedef typename internal::aseq_negate<IncrType>::type ReverseIncrType;
  typedef typename internal::aseq_reverse_first_type<FirstType,SizeType,IncrType>::type ReverseFirstType;
public:
  ArithmeticSequence<ReverseFirstType,SizeType,ReverseIncrType>
  reverse() const {
    return seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr);
  }
#endif
};

/** \returns an ArithmeticSequence starting at \a first, of length \a size, and increment \a incr
  *
  * \sa seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType) */
template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type,typename internal::cleanup_seq_incr<IncrType>::type >
seqN(FirstType first, SizeType size, IncrType incr)  {
  return ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type,typename internal::cleanup_seq_incr<IncrType>::type>(first,size,incr);
}

/** \returns an ArithmeticSequence starting at \a first, of length \a size, and unit increment
  *
  * \sa seqN(FirstType,SizeType,IncrType), seq(FirstType,LastType) */
template<typename FirstType,typename SizeType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type >
seqN(FirstType first, SizeType size)  {
  return ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type>(first,size);
}

#ifdef EIGEN_PARSED_BY_DOXYGEN

/** \returns an ArithmeticSequence starting at \a f, up (or down) to \a l, and with positive (or negative) increment \a incr
  *
  * It is essentially an alias to:
  * \code
  * seqN(f, (l-f+incr)/incr, incr);
  * \endcode
  *
  * \sa seqN(FirstType,SizeType,IncrType), seq(FirstType,LastType)
  */
template<typename FirstType,typename LastType, typename IncrType>
auto seq(FirstType f, LastType l, IncrType incr);

/** \returns an ArithmeticSequence starting at \a f, up (or down) to \a l, and unit increment
  *
  * It is essentially an alias to:
  * \code
  * seqN(f,l-f+1);
  * \endcode
  *
  * \sa seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType)
  */
template<typename FirstType,typename LastType>
auto seq(FirstType f, LastType l);

#else // EIGEN_PARSED_BY_DOXYGEN

#if EIGEN_HAS_CXX11
template<typename FirstType,typename LastType>
auto seq(FirstType f, LastType l) -> decltype(seqN(typename internal::cleanup_index_type<FirstType>::type(f),
                                                   (  typename internal::cleanup_index_type<LastType>::type(l)
                                                    - typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>())))
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              (typename internal::cleanup_index_type<LastType>::type(l)
               -typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>()));
}

template<typename FirstType,typename LastType, typename IncrType>
auto seq(FirstType f, LastType l, IncrType incr)
  -> decltype(seqN(typename internal::cleanup_index_type<FirstType>::type(f),
                   (   typename internal::cleanup_index_type<LastType>::type(l)
                     - typename internal::cleanup_index_type<FirstType>::type(f)+typename internal::cleanup_seq_incr<IncrType>::type(incr)
                   ) / typename internal::cleanup_seq_incr<IncrType>::type(incr),
                   typename internal::cleanup_seq_incr<IncrType>::type(incr)))
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              ( typename internal::cleanup_index_type<LastType>::type(l)
               -typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr)) / CleanedIncrType(incr),
              CleanedIncrType(incr));
}

#else // EIGEN_HAS_CXX11

template<typename FirstType,typename LastType>
typename internal::enable_if<!(symbolic::is_symbolic<FirstType>::value || symbolic::is_symbolic<LastType>::value),
                             ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,Index> >::type
seq(FirstType f, LastType l)
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              Index((typename internal::cleanup_index_type<LastType>::type(l)-typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>())));
}

template<typename FirstTypeDerived,typename LastType>
typename internal::enable_if<!symbolic::is_symbolic<LastType>::value,
    ArithmeticSequence<FirstTypeDerived, symbolic::AddExpr<symbolic::AddExpr<symbolic::NegateExpr<FirstTypeDerived>,symbolic::ValueExpr<> >,
                                                            symbolic::ValueExpr<internal::FixedInt<1> > > > >::type
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, LastType l)
{
  return seqN(f.derived(),(typename internal::cleanup_index_type<LastType>::type(l)-f.derived()+fix<1>()));
}

template<typename FirstType,typename LastTypeDerived>
typename internal::enable_if<!symbolic::is_symbolic<FirstType>::value,
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                        symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::ValueExpr<> >,
                                          symbolic::ValueExpr<internal::FixedInt<1> > > > >::type
seq(FirstType f, const symbolic::BaseExpr<LastTypeDerived> &l)
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),(l.derived()-typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>()));
}

template<typename FirstTypeDerived,typename LastTypeDerived>
ArithmeticSequence<FirstTypeDerived,
                    symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::NegateExpr<FirstTypeDerived> >,symbolic::ValueExpr<internal::FixedInt<1> > > >
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, const symbolic::BaseExpr<LastTypeDerived> &l)
{
  return seqN(f.derived(),(l.derived()-f.derived()+fix<1>()));
}


template<typename FirstType,typename LastType, typename IncrType>
typename internal::enable_if<!(symbolic::is_symbolic<FirstType>::value || symbolic::is_symbolic<LastType>::value),
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,Index,typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(FirstType f, LastType l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              Index((typename internal::cleanup_index_type<LastType>::type(l)-typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr))/CleanedIncrType(incr)), incr);
}

template<typename FirstTypeDerived,typename LastType, typename IncrType>
typename internal::enable_if<!symbolic::is_symbolic<LastType>::value,
    ArithmeticSequence<FirstTypeDerived,
                        symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<symbolic::NegateExpr<FirstTypeDerived>,
                                                                                   symbolic::ValueExpr<> >,
                                                                 symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                              symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                        typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, LastType l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(f.derived(),(typename internal::cleanup_index_type<LastType>::type(l)-f.derived()+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}

template<typename FirstType,typename LastTypeDerived, typename IncrType>
typename internal::enable_if<!symbolic::is_symbolic<FirstType>::value,
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                        symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::ValueExpr<> >,
                                                                 symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                               symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                        typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(FirstType f, const symbolic::BaseExpr<LastTypeDerived> &l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              (l.derived()-typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}

template<typename FirstTypeDerived,typename LastTypeDerived, typename IncrType>
ArithmeticSequence<FirstTypeDerived,
                    symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,
                                                                               symbolic::NegateExpr<FirstTypeDerived> >,
                                                             symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                          symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                    typename internal::cleanup_seq_incr<IncrType>::type>
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, const symbolic::BaseExpr<LastTypeDerived> &l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(f.derived(),(l.derived()-f.derived()+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}
#endif // EIGEN_HAS_CXX11

#endif // EIGEN_PARSED_BY_DOXYGEN


#if EIGEN_HAS_CXX11 || defined(EIGEN_PARSED_BY_DOXYGEN)
/** \cpp11
  * \returns a symbolic ArithmeticSequence representing the last \a size elements with increment \a incr.
  *
  * It is a shortcut for: \code seqN(last-(size-fix<1>)*incr, size, incr) \endcode
  * 
  * \sa lastN(SizeType), seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType) */
template<typename SizeType,typename IncrType>
auto lastN(SizeType size, IncrType incr)
-> decltype(seqN(Eigen::last-(size-fix<1>())*incr, size, incr))
{
  return seqN(Eigen::last-(size-fix<1>())*incr, size, incr);
}

/** \cpp11
  * \returns a symbolic ArithmeticSequence representing the last \a size elements with a unit increment.
  *
  *  It is a shortcut for: \code seq(last+fix<1>-size, last) \endcode
  * 
  * \sa lastN(SizeType,IncrType, seqN(FirstType,SizeType), seq(FirstType,LastType) */
template<typename SizeType>
auto lastN(SizeType size)
-> decltype(seqN(Eigen::last+fix<1>()-size, size))
{
  return seqN(Eigen::last+fix<1>()-size, size);
}
#endif

namespace internal {

// Convert a symbolic span into a usable one (i.e., remove last/end "keywords")
template<typename T>
struct make_size_type {
  typedef typename internal::conditional<symbolic::is_symbolic<T>::value, Index, T>::type type;
};

template<typename FirstType,typename SizeType,typename IncrType,int XprSize>
struct IndexedViewCompatibleType<ArithmeticSequence<FirstType,SizeType,IncrType>, XprSize> {
  typedef ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType> type;
};

template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType>
makeIndexedViewCompatible(const ArithmeticSequence<FirstType,SizeType,IncrType>& ids, Index size,SpecializedType) {
  return ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType>(
            eval_expr_given_size(ids.firstObject(),size),eval_expr_given_size(ids.sizeObject(),size),ids.incrObject());
}

template<typename FirstType,typename SizeType,typename IncrType>
struct get_compile_time_incr<ArithmeticSequence<FirstType,SizeType,IncrType> > {
  enum { value = get_fixed_value<IncrType,DynamicIndex>::value };
};

} // end namespace internal

/** \namespace Eigen::indexing
  * \ingroup Core_Module
  * 
  * The sole purpose of this namespace is to be able to import all functions
  * and symbols that are expected to be used within operator() for indexing
  * and slicing. If you already imported the whole Eigen namespace:
  * \code using namespace Eigen; \endcode
  * then you are already all set. Otherwise, if you don't want/cannot import
  * the whole Eigen namespace, the following line:
  * \code using namespace Eigen::indexing; \endcode
  * is equivalent to:
  * \code
  using Eigen::all;
  using Eigen::seq;
  using Eigen::seqN;
  using Eigen::lastN; // c++11 only
  using Eigen::last;
  using Eigen::lastp1;
  using Eigen::fix;
  \endcode
  */
namespace indexing {
  using Eigen::all;
  using Eigen::seq;
  using Eigen::seqN;
  #if EIGEN_HAS_CXX11
  using Eigen::lastN;
  #endif
  using Eigen::last;
  using Eigen::lastp1;
  using Eigen::fix;
}

} // end namespace Eigen

#endif // EIGEN_ARITHMETIC_SEQUENCE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Array.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAY_H
#define EIGEN_ARRAY_H

namespace Eigen {

namespace internal {
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct traits<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> > : traits<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  typedef ArrayXpr XprKind;
  typedef ArrayBase<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> > XprBase;
};
}

/** \class Array
  * \ingroup Core_Module
  *
  * \brief General-purpose arrays with easy API for coefficient-wise operations
  *
  * The %Array class is very similar to the Matrix class. It provides
  * general-purpose one- and two-dimensional arrays. The difference between the
  * %Array and the %Matrix class is primarily in the API: the API for the
  * %Array class provides easy access to coefficient-wise operations, while the
  * API for the %Matrix class provides easy access to linear-algebra
  * operations.
  *
  * See documentation of class Matrix for detailed information on the template parameters
  * storage layout.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_ARRAY_PLUGIN.
  *
  * \sa \blank \ref TutorialArrayClass, \ref TopicClassHierarchy
  */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
class Array
  : public PlainObjectBase<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  public:

    typedef PlainObjectBase<Array> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Array)

    enum { Options = _Options };
    typedef typename Base::PlainObject PlainObject;

  protected:
    template <typename Derived, typename OtherDerived, bool IsVector>
    friend struct internal::conservative_resize_like_impl;

    using Base::m_storage;

  public:

    using Base::base;
    using Base::coeff;
    using Base::coeffRef;

    /**
      * The usage of
      *   using Base::operator=;
      * fails on MSVC. Since the code below is working with GCC and MSVC, we skipped
      * the usage of 'using'. This should be done only for operator=.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const EigenBase<OtherDerived> &other)
    {
      return Base::operator=(other);
    }

    /** Set all the entries to \a value.
      * \sa DenseBase::setConstant(), DenseBase::fill()
      */
    /* This overload is needed because the usage of
      *   using Base::operator=;
      * fails on MSVC. Since the code below is working with GCC and MSVC, we skipped
      * the usage of 'using'. This should be done only for operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const Scalar &value)
    {
      Base::setConstant(value);
      return *this;
    }

    /** Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const DenseBase<OtherDerived>& other)
    {
      return Base::_set(other);
    }

    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const Array& other)
    {
      return Base::_set(other);
    }

    /** Default constructor.
      *
      * For fixed-size matrices, does nothing.
      *
      * For dynamic-size matrices, creates an empty matrix of size 0. Does not allocate any array. Such a matrix
      * is called a null matrix. This constructor is the unique way to create null matrices: resizing
      * a matrix to 0 is not supported.
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array() : Base()
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    // FIXME is it still needed ??
    /** \internal */
    EIGEN_DEVICE_FUNC
    Array(internal::constructor_without_unaligned_array_assert)
      : Base(internal::constructor_without_unaligned_array_assert())
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }
#endif

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    Array(Array&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
      : Base(std::move(other))
    {
      Base::_check_template_params();
    }
    EIGEN_DEVICE_FUNC
    Array& operator=(Array&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
    {
      Base::operator=(std::move(other));
      return *this;
    }
#endif

    #if EIGEN_HAS_CXX11
    /** \copydoc PlainObjectBase(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
     *
     * Example: \include Array_variadic_ctor_cxx11.cpp
     * Output: \verbinclude Array_variadic_ctor_cxx11.out
     *
     * \sa Array(const std::initializer_list<std::initializer_list<Scalar>>&)
     * \sa Array(const Scalar&), Array(const Scalar&,const Scalar&)
     */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      : Base(a0, a1, a2, a3, args...) {}

    /** \brief Constructs an array and initializes it from the coefficients given as initializer-lists grouped by row. \cpp11
      *
      * In the general case, the constructor takes a list of rows, each row being represented as a list of coefficients:
      *
      * Example: \include Array_initializer_list_23_cxx11.cpp
      * Output: \verbinclude Array_initializer_list_23_cxx11.out
      *
      * Each of the inner initializer lists must contain the exact same number of elements, otherwise an assertion is triggered.
      *
      * In the case of a compile-time column 1D array, implicit transposition from a single row is allowed.
      * Therefore <code> Array<int,Dynamic,1>{{1,2,3,4,5}}</code> is legal and the more verbose syntax
      * <code>Array<int,Dynamic,1>{{1},{2},{3},{4},{5}}</code> can be avoided:
      *
      * Example: \include Array_initializer_list_vector_cxx11.cpp
      * Output: \verbinclude Array_initializer_list_vector_cxx11.out
      *
      * In the case of fixed-sized arrays, the initializer list sizes must exactly match the array sizes,
      * and implicit transposition is allowed for compile-time 1D arrays only.
      *
      * \sa  Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const std::initializer_list<std::initializer_list<Scalar>>& list) : Base(list) {}
    #endif // end EIGEN_HAS_CXX11

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE explicit Array(const T& x)
    {
      Base::_check_template_params();
      Base::template _init1<T>(x);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const T0& val0, const T1& val1)
    {
      Base::_check_template_params();
      this->template _init2<T0,T1>(val0, val1);
    }

    #else
    /** \brief Constructs a fixed-sized array initialized with coefficients starting at \a data */
    EIGEN_DEVICE_FUNC explicit Array(const Scalar *data);
    /** Constructs a vector or row-vector with given dimension. \only_for_vectors
      *
      * Note that this is only useful for dynamic-size vectors. For fixed-size vectors,
      * it is redundant to pass the dimension here, so it makes more sense to use the default
      * constructor Array() instead.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE explicit Array(Index dim);
    /** constructs an initialized 1x1 Array with the given coefficient
      * \sa const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args */
    Array(const Scalar& value);
    /** constructs an uninitialized array with \a rows rows and \a cols columns.
      *
      * This is useful for dynamic-size arrays. For fixed-size arrays,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Array() instead. */
    Array(Index rows, Index cols);
    /** constructs an initialized 2D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args) */
    Array(const Scalar& val0, const Scalar& val1);
    #endif  // end EIGEN_PARSED_BY_DOXYGEN

    /** constructs an initialized 3D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Scalar& val0, const Scalar& val1, const Scalar& val2)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Array, 3)
      m_storage.data()[0] = val0;
      m_storage.data()[1] = val1;
      m_storage.data()[2] = val2;
    }
    /** constructs an initialized 4D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Scalar& val0, const Scalar& val1, const Scalar& val2, const Scalar& val3)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Array, 4)
      m_storage.data()[0] = val0;
      m_storage.data()[1] = val1;
      m_storage.data()[2] = val2;
      m_storage.data()[3] = val3;
    }

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Array& other)
            : Base(other)
    { }

  private:
    struct PrivateType {};
  public:

    /** \sa MatrixBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const EigenBase<OtherDerived> &other,
                              typename internal::enable_if<internal::is_convertible<typename OtherDerived::Scalar,Scalar>::value,
                                                           PrivateType>::type = PrivateType())
      : Base(other.derived())
    { }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT{ return 1; }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return this->innerSize(); }

    #ifdef EIGEN_ARRAY_PLUGIN
    #include EIGEN_ARRAY_PLUGIN
    #endif

  private:

    template<typename MatrixType, typename OtherDerived, bool SwapPointers>
    friend struct internal::matrix_swap_impl;
};

/** \defgroup arraytypedefs Global array typedefs
  * \ingroup Core_Module
  *
  * %Eigen defines several typedef shortcuts for most common 1D and 2D array types.
  *
  * The general patterns are the following:
  *
  * \c ArrayRowsColsType where \c Rows and \c Cols can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double, \c cf for complex float, \c cd
  * for complex double.
  *
  * For example, \c Array33d is a fixed-size 3x3 array type of doubles, and \c ArrayXXf is a dynamic-size matrix of floats.
  *
  * There are also \c ArraySizeType which are self-explanatory. For example, \c Array4cf is
  * a fixed-size 1D array of 4 complex floats.
  *
  * With \cpp11, template alias are also defined for common sizes.
  * They follow the same pattern as above except that the scalar type suffix is replaced by a
  * template parameter, i.e.:
  *   - `ArrayRowsCols<Type>` where `Rows` and `Cols` can be \c 2,\c 3,\c 4, or \c X for fixed or dynamic size.
  *   - `ArraySize<Type>` where `Size` can be \c 2,\c 3,\c 4 or \c X for fixed or dynamic size 1D arrays.
  *
  * \sa class Array
  */

#define EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)   \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, Size> Array##SizeSuffix##SizeSuffix##TypeSuffix;  \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, 1>    Array##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, Size)         \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, Dynamic> Array##Size##X##TypeSuffix;  \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Dynamic, Size> Array##X##Size##TypeSuffix;

#define EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, Dynamic, X) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 2) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 3) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 4)

EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(double,               d)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(std::complex<float>,  cf)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(std::complex<double>, cd)

#undef EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_ARRAY_TYPEDEFS
#undef EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS

#if EIGEN_HAS_CXX11

#define EIGEN_MAKE_ARRAY_TYPEDEFS(Size, SizeSuffix)               \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##SizeSuffix##SizeSuffix = Array<Type, Size, Size>;    \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##SizeSuffix = Array<Type, Size, 1>;

#define EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Size)                     \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##Size##X = Array<Type, Size, Dynamic>;                \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##X##Size = Array<Type, Dynamic, Size>;

EIGEN_MAKE_ARRAY_TYPEDEFS(2, 2)
EIGEN_MAKE_ARRAY_TYPEDEFS(3, 3)
EIGEN_MAKE_ARRAY_TYPEDEFS(4, 4)
EIGEN_MAKE_ARRAY_TYPEDEFS(Dynamic, X)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(2)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(3)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(4)

#undef EIGEN_MAKE_ARRAY_TYPEDEFS
#undef EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS

#endif // EIGEN_HAS_CXX11

#define EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, SizeSuffix) \
using Eigen::Matrix##SizeSuffix##TypeSuffix; \
using Eigen::Vector##SizeSuffix##TypeSuffix; \
using Eigen::RowVector##SizeSuffix##TypeSuffix;

#define EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(TypeSuffix) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 2) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 3) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 4) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, X) \

#define EIGEN_USING_ARRAY_TYPEDEFS \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(i) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(f) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(d) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(cf) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(cd)

} // end namespace Eigen

#endif // EIGEN_ARRAY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ArrayBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAYBASE_H
#define EIGEN_ARRAYBASE_H

namespace Eigen { 

template<typename ExpressionType> class MatrixWrapper;

/** \class ArrayBase
  * \ingroup Core_Module
  *
  * \brief Base class for all 1D and 2D array, and related expressions
  *
  * An array is similar to a dense vector or matrix. While matrices are mathematical
  * objects with well defined linear algebra operators, an array is just a collection
  * of scalar values arranged in a one or two dimensionnal fashion. As the main consequence,
  * all operations applied to an array are performed coefficient wise. Furthermore,
  * arrays support scalar math functions of the c++ standard library (e.g., std::sin(x)), and convenient
  * constructors allowing to easily write generic code working for both scalar values
  * and arrays.
  *
  * This class is the base that is inherited by all array expression types.
  *
  * \tparam Derived is the derived type, e.g., an array or an expression type.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_ARRAYBASE_PLUGIN.
  *
  * \sa class MatrixBase, \ref TopicClassHierarchy
  */
template<typename Derived> class ArrayBase
  : public DenseBase<Derived>
{
  public:
#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** The base class for a given storage type. */
    typedef ArrayBase StorageBaseType;

    typedef ArrayBase Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef DenseBase<Derived> Base;
    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;
    
    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::operator-;
    using Base::operator=;
    using Base::operator+=;
    using Base::operator-=;
    using Base::operator*=;
    using Base::operator/=;

    typedef typename Base::CoeffReturnType CoeffReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

#ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Base::PlainObject PlainObject;

    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::ArrayBase
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/ArrayCwiseUnaryOps.h"
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   include "../plugins/ArrayCwiseBinaryOps.h"
#   ifdef EIGEN_ARRAYBASE_PLUGIN
#     include EIGEN_ARRAYBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const ArrayBase& other)
    {
      internal::call_assignment(derived(), other.derived());
      return derived();
    }
    
    /** Set all the entries to \a value.
      * \sa DenseBase::setConstant(), DenseBase::fill() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const Scalar &value)
    { Base::setConstant(value); return derived(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const Scalar& scalar);
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const Scalar& scalar);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const ArrayBase<OtherDerived>& other);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const ArrayBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const ArrayBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const ArrayBase<OtherDerived>& other);

  public:
    EIGEN_DEVICE_FUNC
    ArrayBase<Derived>& array() { return *this; }
    EIGEN_DEVICE_FUNC
    const ArrayBase<Derived>& array() const { return *this; }

    /** \returns an \link Eigen::MatrixBase Matrix \endlink expression of this array
      * \sa MatrixBase::array() */
    EIGEN_DEVICE_FUNC
    MatrixWrapper<Derived> matrix() { return MatrixWrapper<Derived>(derived()); }
    EIGEN_DEVICE_FUNC
    const MatrixWrapper<const Derived> matrix() const { return MatrixWrapper<const Derived>(derived()); }

//     template<typename Dest>
//     inline void evalTo(Dest& dst) const { dst = matrix(); }

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(ArrayBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(ArrayBase)

  private:
    explicit ArrayBase(Index);
    ArrayBase(Index,Index);
    template<typename OtherDerived> explicit ArrayBase(const ArrayBase<OtherDerived>&);
  protected:
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator+=(const MatrixBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator-=(const MatrixBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
};

/** replaces \c *this by \c *this - \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator-=(const ArrayBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this + \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator+=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this * \a other coefficient wise.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator*=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::mul_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this / \a other coefficient wise.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator/=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::div_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_ARRAYBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ArrayWrapper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAYWRAPPER_H
#define EIGEN_ARRAYWRAPPER_H

namespace Eigen {

/** \class ArrayWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of a mathematical vector or matrix as an array object
  *
  * This class is the return type of MatrixBase::array(), and most of the time
  * this is the only way it is use.
  *
  * \sa MatrixBase::array(), class MatrixWrapper
  */

namespace internal {
template<typename ExpressionType>
struct traits<ArrayWrapper<ExpressionType> >
  : public traits<typename remove_all<typename ExpressionType::Nested>::type >
{
  typedef ArrayXpr XprKind;
  // Let's remove NestByRefBit
  enum {
    Flags0 = traits<typename remove_all<typename ExpressionType::Nested>::type >::Flags,
    LvalueBitFlag = is_lvalue<ExpressionType>::value ? LvalueBit : 0,
    Flags = (Flags0 & ~(NestByRefBit | LvalueBit)) | LvalueBitFlag
  };
};
}

template<typename ExpressionType>
class ArrayWrapper : public ArrayBase<ArrayWrapper<ExpressionType> >
{
  public:
    typedef ArrayBase<ArrayWrapper> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ArrayWrapper)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ArrayWrapper)
    typedef typename internal::remove_all<ExpressionType>::type NestedExpression;

    typedef typename internal::conditional<
                       internal::is_lvalue<ExpressionType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    typedef typename internal::ref_selector<ExpressionType>::non_const_type NestedExpressionType;

    using Base::coeffRef;

    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE ArrayWrapper(ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return m_expression.data(); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return m_expression.data(); }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_expression.coeffRef(rowId, colId);
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_expression.coeffRef(index);
    }

    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& dst) const { dst = m_expression; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<NestedExpressionType>::type&
    nestedExpression() const
    {
      return m_expression;
    }

    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index)  */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize) { m_expression.resize(newSize); }
    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index,Index)*/
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols) { m_expression.resize(rows,cols); }

  protected:
    NestedExpressionType m_expression;
};

/** \class MatrixWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of an array as a mathematical vector or matrix
  *
  * This class is the return type of ArrayBase::matrix(), and most of the time
  * this is the only way it is use.
  *
  * \sa MatrixBase::matrix(), class ArrayWrapper
  */

namespace internal {
template<typename ExpressionType>
struct traits<MatrixWrapper<ExpressionType> >
 : public traits<typename remove_all<typename ExpressionType::Nested>::type >
{
  typedef MatrixXpr XprKind;
  // Let's remove NestByRefBit
  enum {
    Flags0 = traits<typename remove_all<typename ExpressionType::Nested>::type >::Flags,
    LvalueBitFlag = is_lvalue<ExpressionType>::value ? LvalueBit : 0,
    Flags = (Flags0 & ~(NestByRefBit | LvalueBit)) | LvalueBitFlag
  };
};
}

template<typename ExpressionType>
class MatrixWrapper : public MatrixBase<MatrixWrapper<ExpressionType> >
{
  public:
    typedef MatrixBase<MatrixWrapper<ExpressionType> > Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(MatrixWrapper)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(MatrixWrapper)
    typedef typename internal::remove_all<ExpressionType>::type NestedExpression;

    typedef typename internal::conditional<
                       internal::is_lvalue<ExpressionType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    typedef typename internal::ref_selector<ExpressionType>::non_const_type NestedExpressionType;

    using Base::coeffRef;

    EIGEN_DEVICE_FUNC
    explicit inline MatrixWrapper(ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return m_expression.data(); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return m_expression.data(); }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_expression.derived().coeffRef(rowId, colId);
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_expression.coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<NestedExpressionType>::type&
    nestedExpression() const
    {
      return m_expression;
    }

    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index)  */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize) { m_expression.resize(newSize); }
    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index,Index)*/
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols) { m_expression.resize(rows,cols); }

  protected:
    NestedExpressionType m_expression;
};

} // end namespace Eigen

#endif // EIGEN_ARRAYWRAPPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Assign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Michael Olbrich <michael.olbrich@gmx.net>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGN_H
#define EIGEN_ASSIGN_H

namespace Eigen {

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>
  ::lazyAssign(const DenseBase<OtherDerived>& other)
{
  enum{
    SameType = internal::is_same<typename Derived::Scalar,typename OtherDerived::Scalar>::value
  };

  EIGEN_STATIC_ASSERT_LVALUE(Derived)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT(SameType,YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(rows() == other.rows() && cols() == other.cols());
  internal::call_assignment_no_alias(derived(),other.derived());
  
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator=(const DenseBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator=(const DenseBase& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const MatrixBase& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template <typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const DenseBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template <typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const EigenBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  other.derived().evalTo(derived());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_ASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/AssignEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011-2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGN_EVALUATOR_H
#define EIGEN_ASSIGN_EVALUATOR_H

namespace Eigen {

// This implementation is based on Assign.h

namespace internal {

/***************************************************************************
* Part 1 : the logic deciding a strategy for traversal and unrolling       *
***************************************************************************/

// copy_using_evaluator_traits is based on assign_traits

template <typename DstEvaluator, typename SrcEvaluator, typename AssignFunc, int MaxPacketSize = -1>
struct copy_using_evaluator_traits
{
  typedef typename DstEvaluator::XprType Dst;
  typedef typename Dst::Scalar DstScalar;

  enum {
    DstFlags = DstEvaluator::Flags,
    SrcFlags = SrcEvaluator::Flags
  };

public:
  enum {
    DstAlignment = DstEvaluator::Alignment,
    SrcAlignment = SrcEvaluator::Alignment,
    DstHasDirectAccess = (DstFlags & DirectAccessBit) == DirectAccessBit,
    JointAlignment = EIGEN_PLAIN_ENUM_MIN(DstAlignment,SrcAlignment)
  };

private:
  enum {
    InnerSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::SizeAtCompileTime)
              : int(DstFlags)&RowMajorBit ? int(Dst::ColsAtCompileTime)
              : int(Dst::RowsAtCompileTime),
    InnerMaxSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::MaxSizeAtCompileTime)
              : int(DstFlags)&RowMajorBit ? int(Dst::MaxColsAtCompileTime)
              : int(Dst::MaxRowsAtCompileTime),
    RestrictedInnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(InnerSize,MaxPacketSize),
    RestrictedLinearSize = EIGEN_SIZE_MIN_PREFER_FIXED(Dst::SizeAtCompileTime,MaxPacketSize),
    OuterStride = int(outer_stride_at_compile_time<Dst>::ret),
    MaxSizeAtCompileTime = Dst::SizeAtCompileTime
  };

  // TODO distinguish between linear traversal and inner-traversals
  typedef typename find_best_packet<DstScalar,RestrictedLinearSize>::type LinearPacketType;
  typedef typename find_best_packet<DstScalar,RestrictedInnerSize>::type InnerPacketType;

  enum {
    LinearPacketSize = unpacket_traits<LinearPacketType>::size,
    InnerPacketSize = unpacket_traits<InnerPacketType>::size
  };

public:
  enum {
    LinearRequiredAlignment = unpacket_traits<LinearPacketType>::alignment,
    InnerRequiredAlignment = unpacket_traits<InnerPacketType>::alignment
  };

private:
  enum {
    DstIsRowMajor = DstFlags&RowMajorBit,
    SrcIsRowMajor = SrcFlags&RowMajorBit,
    StorageOrdersAgree = (int(DstIsRowMajor) == int(SrcIsRowMajor)),
    MightVectorize = bool(StorageOrdersAgree)
                  && (int(DstFlags) & int(SrcFlags) & ActualPacketAccessBit)
                  && bool(functor_traits<AssignFunc>::PacketAccess),
    MayInnerVectorize  = MightVectorize
                       && int(InnerSize)!=Dynamic && int(InnerSize)%int(InnerPacketSize)==0
                       && int(OuterStride)!=Dynamic && int(OuterStride)%int(InnerPacketSize)==0
                       && (EIGEN_UNALIGNED_VECTORIZE  || int(JointAlignment)>=int(InnerRequiredAlignment)),
    MayLinearize = bool(StorageOrdersAgree) && (int(DstFlags) & int(SrcFlags) & LinearAccessBit),
    MayLinearVectorize = bool(MightVectorize) && bool(MayLinearize) && bool(DstHasDirectAccess)
                       && (EIGEN_UNALIGNED_VECTORIZE || (int(DstAlignment)>=int(LinearRequiredAlignment)) || MaxSizeAtCompileTime == Dynamic),
      /* If the destination isn't aligned, we have to do runtime checks and we don't unroll,
         so it's only good for large enough sizes. */
    MaySliceVectorize  = bool(MightVectorize) && bool(DstHasDirectAccess)
                       && (int(InnerMaxSize)==Dynamic || int(InnerMaxSize)>=(EIGEN_UNALIGNED_VECTORIZE?InnerPacketSize:(3*InnerPacketSize)))
      /* slice vectorization can be slow, so we only want it if the slices are big, which is
         indicated by InnerMaxSize rather than InnerSize, think of the case of a dynamic block
         in a fixed-size matrix
         However, with EIGEN_UNALIGNED_VECTORIZE and unrolling, slice vectorization is still worth it */
  };

public:
  enum {
    Traversal =  int(Dst::SizeAtCompileTime) == 0 ? int(AllAtOnceTraversal) // If compile-size is zero, traversing will fail at compile-time.
              : (int(MayLinearVectorize) && (LinearPacketSize>InnerPacketSize)) ? int(LinearVectorizedTraversal)
              : int(MayInnerVectorize)   ? int(InnerVectorizedTraversal)
              : int(MayLinearVectorize)  ? int(LinearVectorizedTraversal)
              : int(MaySliceVectorize)   ? int(SliceVectorizedTraversal)
              : int(MayLinearize)        ? int(LinearTraversal)
                                         : int(DefaultTraversal),
    Vectorized = int(Traversal) == InnerVectorizedTraversal
              || int(Traversal) == LinearVectorizedTraversal
              || int(Traversal) == SliceVectorizedTraversal
  };

  typedef typename conditional<int(Traversal)==LinearVectorizedTraversal, LinearPacketType, InnerPacketType>::type PacketType;

private:
  enum {
    ActualPacketSize    = int(Traversal)==LinearVectorizedTraversal ? LinearPacketSize
                        : Vectorized ? InnerPacketSize
                        : 1,
    UnrollingLimit      = EIGEN_UNROLLING_LIMIT * ActualPacketSize,
    MayUnrollCompletely = int(Dst::SizeAtCompileTime) != Dynamic
                       && int(Dst::SizeAtCompileTime) * (int(DstEvaluator::CoeffReadCost)+int(SrcEvaluator::CoeffReadCost)) <= int(UnrollingLimit),
    MayUnrollInner      = int(InnerSize) != Dynamic
                       && int(InnerSize) * (int(DstEvaluator::CoeffReadCost)+int(SrcEvaluator::CoeffReadCost)) <= int(UnrollingLimit)
  };

public:
  enum {
    Unrolling = (int(Traversal) == int(InnerVectorizedTraversal) || int(Traversal) == int(DefaultTraversal))
                ? (
                    int(MayUnrollCompletely) ? int(CompleteUnrolling)
                  : int(MayUnrollInner)      ? int(InnerUnrolling)
                                             : int(NoUnrolling)
                  )
              : int(Traversal) == int(LinearVectorizedTraversal)
                ? ( bool(MayUnrollCompletely) && ( EIGEN_UNALIGNED_VECTORIZE || (int(DstAlignment)>=int(LinearRequiredAlignment)))
                          ? int(CompleteUnrolling)
                          : int(NoUnrolling) )
              : int(Traversal) == int(LinearTraversal)
                ? ( bool(MayUnrollCompletely) ? int(CompleteUnrolling)
                                              : int(NoUnrolling) )
#if EIGEN_UNALIGNED_VECTORIZE
              : int(Traversal) == int(SliceVectorizedTraversal)
                ? ( bool(MayUnrollInner) ? int(InnerUnrolling)
                                         : int(NoUnrolling) )
#endif
              : int(NoUnrolling)
  };

#ifdef EIGEN_DEBUG_ASSIGN
  static void debug()
  {
    std::cerr << "DstXpr: " << typeid(typename DstEvaluator::XprType).name() << std::endl;
    std::cerr << "SrcXpr: " << typeid(typename SrcEvaluator::XprType).name() << std::endl;
    std::cerr.setf(std::ios::hex, std::ios::basefield);
    std::cerr << "DstFlags" << " = " << DstFlags << " (" << demangle_flags(DstFlags) << " )" << std::endl;
    std::cerr << "SrcFlags" << " = " << SrcFlags << " (" << demangle_flags(SrcFlags) << " )" << std::endl;
    std::cerr.unsetf(std::ios::hex);
    EIGEN_DEBUG_VAR(DstAlignment)
    EIGEN_DEBUG_VAR(SrcAlignment)
    EIGEN_DEBUG_VAR(LinearRequiredAlignment)
    EIGEN_DEBUG_VAR(InnerRequiredAlignment)
    EIGEN_DEBUG_VAR(JointAlignment)
    EIGEN_DEBUG_VAR(InnerSize)
    EIGEN_DEBUG_VAR(InnerMaxSize)
    EIGEN_DEBUG_VAR(LinearPacketSize)
    EIGEN_DEBUG_VAR(InnerPacketSize)
    EIGEN_DEBUG_VAR(ActualPacketSize)
    EIGEN_DEBUG_VAR(StorageOrdersAgree)
    EIGEN_DEBUG_VAR(MightVectorize)
    EIGEN_DEBUG_VAR(MayLinearize)
    EIGEN_DEBUG_VAR(MayInnerVectorize)
    EIGEN_DEBUG_VAR(MayLinearVectorize)
    EIGEN_DEBUG_VAR(MaySliceVectorize)
    std::cerr << "Traversal" << " = " << Traversal << " (" << demangle_traversal(Traversal) << ")" << std::endl;
    EIGEN_DEBUG_VAR(SrcEvaluator::CoeffReadCost)
    EIGEN_DEBUG_VAR(DstEvaluator::CoeffReadCost)
    EIGEN_DEBUG_VAR(Dst::SizeAtCompileTime)
    EIGEN_DEBUG_VAR(UnrollingLimit)
    EIGEN_DEBUG_VAR(MayUnrollCompletely)
    EIGEN_DEBUG_VAR(MayUnrollInner)
    std::cerr << "Unrolling" << " = " << Unrolling << " (" << demangle_unrolling(Unrolling) << ")" << std::endl;
    std::cerr << std::endl;
  }
#endif
};

/***************************************************************************
* Part 2 : meta-unrollers
***************************************************************************/

/************************
*** Default traversal ***
************************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_DefaultTraversal_CompleteUnrolling
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;

  enum {
    outer = Index / DstXprType::InnerSizeAtCompileTime,
    inner = Index % DstXprType::InnerSizeAtCompileTime
  };

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    kernel.assignCoeffByOuterInner(outer, inner);
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, Index+1, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

template<typename Kernel, int Index_, int Stop>
struct copy_using_evaluator_DefaultTraversal_InnerUnrolling
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel, Index outer)
  {
    kernel.assignCoeffByOuterInner(outer, Index_);
    copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, Index_+1, Stop>::run(kernel, outer);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&, Index) { }
};

/***********************
*** Linear traversal ***
***********************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_LinearTraversal_CompleteUnrolling
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel& kernel)
  {
    kernel.assignCoeff(Index);
    copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, Index+1, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

/**************************
*** Inner vectorization ***
**************************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_innervec_CompleteUnrolling
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;
  typedef typename Kernel::PacketType PacketType;

  enum {
    outer = Index / DstXprType::InnerSizeAtCompileTime,
    inner = Index % DstXprType::InnerSizeAtCompileTime,
    SrcAlignment = Kernel::AssignmentTraits::SrcAlignment,
    DstAlignment = Kernel::AssignmentTraits::DstAlignment
  };

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, inner);
    enum { NextIndex = Index + unpacket_traits<PacketType>::size };
    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, NextIndex, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_innervec_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

template<typename Kernel, int Index_, int Stop, int SrcAlignment, int DstAlignment>
struct copy_using_evaluator_innervec_InnerUnrolling
{
  typedef typename Kernel::PacketType PacketType;
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel, Index outer)
  {
    kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, Index_);
    enum { NextIndex = Index_ + unpacket_traits<PacketType>::size };
    copy_using_evaluator_innervec_InnerUnrolling<Kernel, NextIndex, Stop, SrcAlignment, DstAlignment>::run(kernel, outer);
  }
};

template<typename Kernel, int Stop, int SrcAlignment, int DstAlignment>
struct copy_using_evaluator_innervec_InnerUnrolling<Kernel, Stop, Stop, SrcAlignment, DstAlignment>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &, Index) { }
};

/***************************************************************************
* Part 3 : implementation of all cases
***************************************************************************/

// dense_assignment_loop is based on assign_impl

template<typename Kernel,
         int Traversal = Kernel::AssignmentTraits::Traversal,
         int Unrolling = Kernel::AssignmentTraits::Unrolling>
struct dense_assignment_loop;

/************************
***** Special Cases *****
************************/

// Zero-sized assignment is a no-op.
template<typename Kernel, int Unrolling>
struct dense_assignment_loop<Kernel, AllAtOnceTraversal, Unrolling>
{
  EIGEN_DEVICE_FUNC static void EIGEN_STRONG_INLINE run(Kernel& /*kernel*/)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    EIGEN_STATIC_ASSERT(int(DstXprType::SizeAtCompileTime) == 0,
      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT)
  }
};

/************************
*** Default traversal ***
************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static void EIGEN_STRONG_INLINE run(Kernel &kernel)
  {
    for(Index outer = 0; outer < kernel.outerSize(); ++outer) {
      for(Index inner = 0; inner < kernel.innerSize(); ++inner) {
        kernel.assignCoeffByOuterInner(outer, inner);
      }
    }
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;

    const Index outerSize = kernel.outerSize();
    for(Index outer = 0; outer < outerSize; ++outer)
      copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, 0, DstXprType::InnerSizeAtCompileTime>::run(kernel, outer);
  }
};

/***************************
*** Linear vectorization ***
***************************/


// The goal of unaligned_dense_assignment_loop is simply to factorize the handling
// of the non vectorizable beginning and ending parts

template <bool IsAligned = false>
struct unaligned_dense_assignment_loop
{
  // if IsAligned = true, then do nothing
  template <typename Kernel>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&, Index, Index) {}
};

template <>
struct unaligned_dense_assignment_loop<false>
{
  // MSVC must not inline this functions. If it does, it fails to optimize the
  // packet access path.
  // FIXME check which version exhibits this issue
#if EIGEN_COMP_MSVC
  template <typename Kernel>
  static EIGEN_DONT_INLINE void run(Kernel &kernel,
                                    Index start,
                                    Index end)
#else
  template <typename Kernel>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel,
                                      Index start,
                                      Index end)
#endif
  {
    for (Index index = start; index < end; ++index)
      kernel.assignCoeff(index);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearVectorizedTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index size = kernel.size();
    typedef typename Kernel::Scalar Scalar;
    typedef typename Kernel::PacketType PacketType;
    enum {
      requestedAlignment = Kernel::AssignmentTraits::LinearRequiredAlignment,
      packetSize = unpacket_traits<PacketType>::size,
      dstIsAligned = int(Kernel::AssignmentTraits::DstAlignment)>=int(requestedAlignment),
      dstAlignment = packet_traits<Scalar>::AlignedOnScalar ? int(requestedAlignment)
                                                            : int(Kernel::AssignmentTraits::DstAlignment),
      srcAlignment = Kernel::AssignmentTraits::JointAlignment
    };
    const Index alignedStart = dstIsAligned ? 0 : internal::first_aligned<requestedAlignment>(kernel.dstDataPtr(), size);
    const Index alignedEnd = alignedStart + ((size-alignedStart)/packetSize)*packetSize;

    unaligned_dense_assignment_loop<dstIsAligned!=0>::run(kernel, 0, alignedStart);

    for(Index index = alignedStart; index < alignedEnd; index += packetSize)
      kernel.template assignPacket<dstAlignment, srcAlignment, PacketType>(index);

    unaligned_dense_assignment_loop<>::run(kernel, alignedEnd, size);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearVectorizedTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::PacketType PacketType;

    enum { size = DstXprType::SizeAtCompileTime,
           packetSize =unpacket_traits<PacketType>::size,
           alignedSize = (int(size)/packetSize)*packetSize };

    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, 0, alignedSize>::run(kernel);
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, alignedSize, size>::run(kernel);
  }
};

/**************************
*** Inner vectorization ***
**************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, NoUnrolling>
{
  typedef typename Kernel::PacketType PacketType;
  enum {
    SrcAlignment = Kernel::AssignmentTraits::SrcAlignment,
    DstAlignment = Kernel::AssignmentTraits::DstAlignment
  };
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index innerSize = kernel.innerSize();
    const Index outerSize = kernel.outerSize();
    const Index packetSize = unpacket_traits<PacketType>::size;
    for(Index outer = 0; outer < outerSize; ++outer)
      for(Index inner = 0; inner < innerSize; inner+=packetSize)
        kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, inner);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::AssignmentTraits Traits;
    const Index outerSize = kernel.outerSize();
    for(Index outer = 0; outer < outerSize; ++outer)
      copy_using_evaluator_innervec_InnerUnrolling<Kernel, 0, DstXprType::InnerSizeAtCompileTime,
                                                   Traits::SrcAlignment, Traits::DstAlignment>::run(kernel, outer);
  }
};

/***********************
*** Linear traversal ***
***********************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index size = kernel.size();
    for(Index i = 0; i < size; ++i)
      kernel.assignCoeff(i);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

/**************************
*** Slice vectorization ***
***************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, SliceVectorizedTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::Scalar Scalar;
    typedef typename Kernel::PacketType PacketType;
    enum {
      packetSize = unpacket_traits<PacketType>::size,
      requestedAlignment = int(Kernel::AssignmentTraits::InnerRequiredAlignment),
      alignable = packet_traits<Scalar>::AlignedOnScalar || int(Kernel::AssignmentTraits::DstAlignment)>=sizeof(Scalar),
      dstIsAligned = int(Kernel::AssignmentTraits::DstAlignment)>=int(requestedAlignment),
      dstAlignment = alignable ? int(requestedAlignment)
                               : int(Kernel::AssignmentTraits::DstAlignment)
    };
    const Scalar *dst_ptr = kernel.dstDataPtr();
    if((!bool(dstIsAligned)) && (UIntPtr(dst_ptr) % sizeof(Scalar))>0)
    {
      // the pointer is not aligned-on scalar, so alignment is not possible
      return dense_assignment_loop<Kernel,DefaultTraversal,NoUnrolling>::run(kernel);
    }
    const Index packetAlignedMask = packetSize - 1;
    const Index innerSize = kernel.innerSize();
    const Index outerSize = kernel.outerSize();
    const Index alignedStep = alignable ? (packetSize - kernel.outerStride() % packetSize) & packetAlignedMask : 0;
    Index alignedStart = ((!alignable) || bool(dstIsAligned)) ? 0 : internal::first_aligned<requestedAlignment>(dst_ptr, innerSize);

    for(Index outer = 0; outer < outerSize; ++outer)
    {
      const Index alignedEnd = alignedStart + ((innerSize-alignedStart) & ~packetAlignedMask);
      // do the non-vectorizable part of the assignment
      for(Index inner = 0; inner<alignedStart ; ++inner)
        kernel.assignCoeffByOuterInner(outer, inner);

      // do the vectorizable part of the assignment
      for(Index inner = alignedStart; inner<alignedEnd; inner+=packetSize)
        kernel.template assignPacketByOuterInner<dstAlignment, Unaligned, PacketType>(outer, inner);

      // do the non-vectorizable part of the assignment
      for(Index inner = alignedEnd; inner<innerSize ; ++inner)
        kernel.assignCoeffByOuterInner(outer, inner);

      alignedStart = numext::mini((alignedStart+alignedStep)%packetSize, innerSize);
    }
  }
};

#if EIGEN_UNALIGNED_VECTORIZE
template<typename Kernel>
struct dense_assignment_loop<Kernel, SliceVectorizedTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::PacketType PacketType;

    enum { innerSize = DstXprType::InnerSizeAtCompileTime,
           packetSize =unpacket_traits<PacketType>::size,
           vectorizableSize = (int(innerSize) / int(packetSize)) * int(packetSize),
           size = DstXprType::SizeAtCompileTime };

    for(Index outer = 0; outer < kernel.outerSize(); ++outer)
    {
      copy_using_evaluator_innervec_InnerUnrolling<Kernel, 0, vectorizableSize, 0, 0>::run(kernel, outer);
      copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, vectorizableSize, innerSize>::run(kernel, outer);
    }
  }
};
#endif


/***************************************************************************
* Part 4 : Generic dense assignment kernel
***************************************************************************/

// This class generalize the assignment of a coefficient (or packet) from one dense evaluator
// to another dense writable evaluator.
// It is parametrized by the two evaluators, and the actual assignment functor.
// This abstraction level permits to keep the evaluation loops as simple and as generic as possible.
// One can customize the assignment using this generic dense_assignment_kernel with different
// functors, or by completely overloading it, by-passing a functor.
template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version = Specialized>
class generic_dense_assignment_kernel
{
protected:
  typedef typename DstEvaluatorTypeT::XprType DstXprType;
  typedef typename SrcEvaluatorTypeT::XprType SrcXprType;
public:

  typedef DstEvaluatorTypeT DstEvaluatorType;
  typedef SrcEvaluatorTypeT SrcEvaluatorType;
  typedef typename DstEvaluatorType::Scalar Scalar;
  typedef copy_using_evaluator_traits<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor> AssignmentTraits;
  typedef typename AssignmentTraits::PacketType PacketType;


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  generic_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : m_dst(dst), m_src(src), m_functor(func), m_dstExpr(dstExpr)
  {
    #ifdef EIGEN_DEBUG_ASSIGN
    AssignmentTraits::debug();
    #endif
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_dstExpr.size(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index innerSize() const EIGEN_NOEXCEPT { return m_dstExpr.innerSize(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index outerSize() const EIGEN_NOEXCEPT { return m_dstExpr.outerSize(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_dstExpr.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_dstExpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index outerStride() const EIGEN_NOEXCEPT { return m_dstExpr.outerStride(); }

  EIGEN_DEVICE_FUNC DstEvaluatorType& dstEvaluator() EIGEN_NOEXCEPT { return m_dst; }
  EIGEN_DEVICE_FUNC const SrcEvaluatorType& srcEvaluator() const EIGEN_NOEXCEPT { return m_src; }

  /// Assign src(row,col) to dst(row,col) through the assignment functor.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Index row, Index col)
  {
    m_functor.assignCoeff(m_dst.coeffRef(row,col), m_src.coeff(row,col));
  }

  /// \sa assignCoeff(Index,Index)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Index index)
  {
    m_functor.assignCoeff(m_dst.coeffRef(index), m_src.coeff(index));
  }

  /// \sa assignCoeff(Index,Index)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeffByOuterInner(Index outer, Index inner)
  {
    Index row = rowIndexByOuterInner(outer, inner);
    Index col = colIndexByOuterInner(outer, inner);
    assignCoeff(row, col);
  }


  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacket(Index row, Index col)
  {
    m_functor.template assignPacket<StoreMode>(&m_dst.coeffRef(row,col), m_src.template packet<LoadMode,PacketType>(row,col));
  }

  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacket(Index index)
  {
    m_functor.template assignPacket<StoreMode>(&m_dst.coeffRef(index), m_src.template packet<LoadMode,PacketType>(index));
  }

  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacketByOuterInner(Index outer, Index inner)
  {
    Index row = rowIndexByOuterInner(outer, inner);
    Index col = colIndexByOuterInner(outer, inner);
    assignPacket<StoreMode,LoadMode,PacketType>(row, col);
  }

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Index rowIndexByOuterInner(Index outer, Index inner)
  {
    typedef typename DstEvaluatorType::ExpressionTraits Traits;
    return int(Traits::RowsAtCompileTime) == 1 ? 0
      : int(Traits::ColsAtCompileTime) == 1 ? inner
      : int(DstEvaluatorType::Flags)&RowMajorBit ? outer
      : inner;
  }

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Index colIndexByOuterInner(Index outer, Index inner)
  {
    typedef typename DstEvaluatorType::ExpressionTraits Traits;
    return int(Traits::ColsAtCompileTime) == 1 ? 0
      : int(Traits::RowsAtCompileTime) == 1 ? inner
      : int(DstEvaluatorType::Flags)&RowMajorBit ? inner
      : outer;
  }

  EIGEN_DEVICE_FUNC const Scalar* dstDataPtr() const
  {
    return m_dstExpr.data();
  }

protected:
  DstEvaluatorType& m_dst;
  const SrcEvaluatorType& m_src;
  const Functor &m_functor;
  // TODO find a way to avoid the needs of the original expression
  DstXprType& m_dstExpr;
};

// Special kernel used when computing small products whose operands have dynamic dimensions.  It ensures that the
// PacketSize used is no larger than 4, thereby increasing the chance that vectorized instructions will be used
// when computing the product.

template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor>
class restricted_packet_dense_assignment_kernel : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, BuiltIn>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, BuiltIn> Base;
 public:
    typedef typename Base::Scalar Scalar;
    typedef typename Base::DstXprType DstXprType;
    typedef copy_using_evaluator_traits<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, 4> AssignmentTraits;
    typedef typename AssignmentTraits::PacketType PacketType;

    EIGEN_DEVICE_FUNC restricted_packet_dense_assignment_kernel(DstEvaluatorTypeT &dst, const SrcEvaluatorTypeT &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {
  }
 };

/***************************************************************************
* Part 5 : Entry point for dense rectangular assignment
***************************************************************************/

template<typename DstXprType,typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void resize_if_allowed(DstXprType &dst, const SrcXprType& src, const Functor &/*func*/)
{
  EIGEN_ONLY_USED_FOR_DEBUG(dst);
  EIGEN_ONLY_USED_FOR_DEBUG(src);
  eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
}

template<typename DstXprType,typename SrcXprType, typename T1, typename T2>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void resize_if_allowed(DstXprType &dst, const SrcXprType& src, const internal::assign_op<T1,T2> &/*func*/)
{
  Index dstRows = src.rows();
  Index dstCols = src.cols();
  if(((dst.rows()!=dstRows) || (dst.cols()!=dstCols)))
    dst.resize(dstRows, dstCols);
  eigen_assert(dst.rows() == dstRows && dst.cols() == dstCols);
}

template<typename DstXprType, typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const SrcXprType& src, const Functor &func)
{
  typedef evaluator<DstXprType> DstEvaluatorType;
  typedef evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  // NOTE To properly handle A = (A*A.transpose())/s with A rectangular,
  // we need to resize the destination after the source evaluator has been created.
  resize_if_allowed(dst, src, func);

  DstEvaluatorType dstEvaluator(dst);

  typedef generic_dense_assignment_kernel<DstEvaluatorType,SrcEvaluatorType,Functor> Kernel;
  Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

  dense_assignment_loop<Kernel>::run(kernel);
}

// Specialization for filling the destination with a constant value.
#ifndef EIGEN_GPU_COMPILE_PHASE
template<typename DstXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const Eigen::CwiseNullaryOp<Eigen::internal::scalar_constant_op<typename DstXprType::Scalar>, DstXprType>& src, const internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>& func)
{
  resize_if_allowed(dst, src, func);
  std::fill_n(dst.data(), dst.size(), src.functor()());
}
#endif

template<typename DstXprType, typename SrcXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const SrcXprType& src)
{
  call_dense_assignment_loop(dst, src, internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>());
}

/***************************************************************************
* Part 6 : Generic assignment
***************************************************************************/

// Based on the respective shapes of the destination and source,
// the class AssignmentKind determine the kind of assignment mechanism.
// AssignmentKind must define a Kind typedef.
template<typename DstShape, typename SrcShape> struct AssignmentKind;

// Assignment kind defined in this file:
struct Dense2Dense {};
struct EigenBase2EigenBase {};

template<typename,typename> struct AssignmentKind { typedef EigenBase2EigenBase Kind; };
template<> struct AssignmentKind<DenseShape,DenseShape> { typedef Dense2Dense Kind; };

// This is the main assignment class
template< typename DstXprType, typename SrcXprType, typename Functor,
          typename Kind = typename AssignmentKind< typename evaluator_traits<DstXprType>::Shape , typename evaluator_traits<SrcXprType>::Shape >::Kind,
          typename EnableIf = void>
struct Assignment;


// The only purpose of this call_assignment() function is to deal with noalias() / "assume-aliasing" and automatic transposition.
// Indeed, I (Gael) think that this concept of "assume-aliasing" was a mistake, and it makes thing quite complicated.
// So this intermediate function removes everything related to "assume-aliasing" such that Assignment
// does not has to bother about these annoying details.

template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src)
{
  call_assignment(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}
template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(const Dst& dst, const Src& src)
{
  call_assignment(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

// Deal with "assume-aliasing"
template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src, const Func& func, typename enable_if< evaluator_assume_aliasing<Src>::value, void*>::type = 0)
{
  typename plain_matrix_type<Src>::type tmp(src);
  call_assignment_no_alias(dst, tmp, func);
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src, const Func& func, typename enable_if<!evaluator_assume_aliasing<Src>::value, void*>::type = 0)
{
  call_assignment_no_alias(dst, src, func);
}

// by-pass "assume-aliasing"
// When there is no aliasing, we require that 'dst' has been properly resized
template<typename Dst, template <typename> class StorageBase, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(NoAlias<Dst,StorageBase>& dst, const Src& src, const Func& func)
{
  call_assignment_no_alias(dst.expression(), src, func);
}


template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias(Dst& dst, const Src& src, const Func& func)
{
  enum {
    NeedToTranspose = (    (int(Dst::RowsAtCompileTime) == 1 && int(Src::ColsAtCompileTime) == 1)
                        || (int(Dst::ColsAtCompileTime) == 1 && int(Src::RowsAtCompileTime) == 1)
                      ) && int(Dst::SizeAtCompileTime) != 1
  };

  typedef typename internal::conditional<NeedToTranspose, Transpose<Dst>, Dst>::type ActualDstTypeCleaned;
  typedef typename internal::conditional<NeedToTranspose, Transpose<Dst>, Dst&>::type ActualDstType;
  ActualDstType actualDst(dst);

  // TODO check whether this is the right place to perform these checks:
  EIGEN_STATIC_ASSERT_LVALUE(Dst)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(ActualDstTypeCleaned,Src)
  EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename ActualDstTypeCleaned::Scalar,typename Src::Scalar);

  Assignment<ActualDstTypeCleaned,Src,Func>::run(actualDst, src, func);
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_restricted_packet_assignment_no_alias(Dst& dst, const Src& src, const Func& func)
{
    typedef evaluator<Dst> DstEvaluatorType;
    typedef evaluator<Src> SrcEvaluatorType;
    typedef restricted_packet_dense_assignment_kernel<DstEvaluatorType,SrcEvaluatorType,Func> Kernel;

    EIGEN_STATIC_ASSERT_LVALUE(Dst)
    EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename Dst::Scalar,typename Src::Scalar);

    SrcEvaluatorType srcEvaluator(src);
    resize_if_allowed(dst, src, func);

    DstEvaluatorType dstEvaluator(dst);
    Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

    dense_assignment_loop<Kernel>::run(kernel);
}

template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias(Dst& dst, const Src& src)
{
  call_assignment_no_alias(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias_no_transpose(Dst& dst, const Src& src, const Func& func)
{
  // TODO check whether this is the right place to perform these checks:
  EIGEN_STATIC_ASSERT_LVALUE(Dst)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Dst,Src)
  EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename Dst::Scalar,typename Src::Scalar);

  Assignment<Dst,Src,Func>::run(dst, src, func);
}
template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias_no_transpose(Dst& dst, const Src& src)
{
  call_assignment_no_alias_no_transpose(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

// forward declaration
template<typename Dst, typename Src> void check_for_aliasing(const Dst &dst, const Src &src);

// Generic Dense to Dense assignment
// Note that the last template argument "Weak" is needed to make it possible to perform
// both partial specialization+SFINAE without ambiguous specialization
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, Dense2Dense, Weak>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
#ifndef EIGEN_NO_DEBUG
    internal::check_for_aliasing(dst, src);
#endif

    call_dense_assignment_loop(dst, src, func);
  }
};

// Generic assignment through evalTo.
// TODO: not sure we have to keep that one, but it helps porting current code to new evaluator mechanism.
// Note that the last template argument "Weak" is needed to make it possible to perform
// both partial specialization+SFINAE without ambiguous specialization
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, EigenBase2EigenBase, Weak>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.evalTo(dst);
  }

  // NOTE The following two functions are templated to avoid their instantiation if not needed
  //      This is needed because some expressions supports evalTo only and/or have 'void' as scalar type.
  template<typename SrcScalarType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,SrcScalarType> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.addTo(dst);
  }

  template<typename SrcScalarType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,SrcScalarType> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.subTo(dst);
  }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_ASSIGN_EVALUATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Assign_MKL.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.
 Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
 
 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL
 *   MKL VML support for coefficient-wise unary Eigen expressions like a=b.sin()
 ********************************************************************************
*/

#ifndef EIGEN_ASSIGN_VML_H
#define EIGEN_ASSIGN_VML_H

namespace Eigen { 

namespace internal {

template<typename Dst, typename Src>
class vml_assign_traits
{
  private:
    enum {
      DstHasDirectAccess = Dst::Flags & DirectAccessBit,
      SrcHasDirectAccess = Src::Flags & DirectAccessBit,
      StorageOrdersAgree = (int(Dst::IsRowMajor) == int(Src::IsRowMajor)),
      InnerSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::SizeAtCompileTime)
                : int(Dst::Flags)&RowMajorBit ? int(Dst::ColsAtCompileTime)
                : int(Dst::RowsAtCompileTime),
      InnerMaxSize  = int(Dst::IsVectorAtCompileTime) ? int(Dst::MaxSizeAtCompileTime)
                    : int(Dst::Flags)&RowMajorBit ? int(Dst::MaxColsAtCompileTime)
                    : int(Dst::MaxRowsAtCompileTime),
      MaxSizeAtCompileTime = Dst::SizeAtCompileTime,

      MightEnableVml = StorageOrdersAgree && DstHasDirectAccess && SrcHasDirectAccess && Src::InnerStrideAtCompileTime==1 && Dst::InnerStrideAtCompileTime==1,
      MightLinearize = MightEnableVml && (int(Dst::Flags) & int(Src::Flags) & LinearAccessBit),
      VmlSize = MightLinearize ? MaxSizeAtCompileTime : InnerMaxSize,
      LargeEnough = VmlSize==Dynamic || VmlSize>=EIGEN_MKL_VML_THRESHOLD
    };
  public:
    enum {
      EnableVml = MightEnableVml && LargeEnough,
      Traversal = MightLinearize ? LinearTraversal : DefaultTraversal
    };
};

#define EIGEN_PP_EXPAND(ARG) ARG
#if !defined (EIGEN_FAST_MATH) || (EIGEN_FAST_MATH != 1)
#define EIGEN_VMLMODE_EXPAND_xLA , VML_HA
#else
#define EIGEN_VMLMODE_EXPAND_xLA , VML_LA
#endif

#define EIGEN_VMLMODE_EXPAND_x_

#define EIGEN_VMLMODE_PREFIX_xLA vm
#define EIGEN_VMLMODE_PREFIX_x_  v
#define EIGEN_VMLMODE_PREFIX(VMLMODE) EIGEN_CAT(EIGEN_VMLMODE_PREFIX_x,VMLMODE)

#define EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, VMLOP, EIGENTYPE, VMLTYPE, VMLMODE)                                           \
  template< typename DstXprType, typename SrcXprNested>                                                                         \
  struct Assignment<DstXprType, CwiseUnaryOp<scalar_##EIGENOP##_op<EIGENTYPE>, SrcXprNested>, assign_op<EIGENTYPE,EIGENTYPE>,   \
                   Dense2Dense, typename enable_if<vml_assign_traits<DstXprType,SrcXprNested>::EnableVml>::type> {              \
    typedef CwiseUnaryOp<scalar_##EIGENOP##_op<EIGENTYPE>, SrcXprNested> SrcXprType;                                            \
    static void run(DstXprType &dst, const SrcXprType &src, const assign_op<EIGENTYPE,EIGENTYPE> &func) {                       \
      resize_if_allowed(dst, src, func);                                                                                        \
      eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());                                                       \
      if(vml_assign_traits<DstXprType,SrcXprNested>::Traversal==LinearTraversal) {                                              \
        VMLOP(dst.size(), (const VMLTYPE*)src.nestedExpression().data(),                                                        \
              (VMLTYPE*)dst.data() EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE) );                                           \
      } else {                                                                                                                  \
        const Index outerSize = dst.outerSize();                                                                                \
        for(Index outer = 0; outer < outerSize; ++outer) {                                                                      \
          const EIGENTYPE *src_ptr = src.IsRowMajor ? &(src.nestedExpression().coeffRef(outer,0)) :                             \
                                                      &(src.nestedExpression().coeffRef(0, outer));                             \
          EIGENTYPE *dst_ptr = dst.IsRowMajor ? &(dst.coeffRef(outer,0)) : &(dst.coeffRef(0, outer));                           \
          VMLOP( dst.innerSize(), (const VMLTYPE*)src_ptr,                                                                      \
                (VMLTYPE*)dst_ptr EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE));                                             \
        }                                                                                                                       \
      }                                                                                                                         \
    }                                                                                                                           \
  };                                                                                                                            \


#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(EIGENOP, VMLOP, VMLMODE)                                                         \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),s##VMLOP), float, float, VMLMODE)           \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),d##VMLOP), double, double, VMLMODE)

#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(EIGENOP, VMLOP, VMLMODE)                                                         \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),c##VMLOP), scomplex, MKL_Complex8, VMLMODE) \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),z##VMLOP), dcomplex, MKL_Complex16, VMLMODE)
  
#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS(EIGENOP, VMLOP, VMLMODE)                                                              \
  EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(EIGENOP, VMLOP, VMLMODE)                                                               \
  EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(EIGENOP, VMLOP, VMLMODE)

  
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sin,   Sin,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(asin,  Asin,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sinh,  Sinh,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(cos,   Cos,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(acos,  Acos,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(cosh,  Cosh,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(tan,   Tan,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(atan,  Atan,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(tanh,  Tanh,  LA)
// EIGEN_MKL_VML_DECLARE_UNARY_CALLS(abs,   Abs,    _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(exp,   Exp,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(log,   Ln,    LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(log10, Log10, LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sqrt,  Sqrt,  _)

EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(square, Sqr,   _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(arg, Arg,      _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(round, Round,  _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(floor, Floor,  _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(ceil,  Ceil,   _)

#define EIGEN_MKL_VML_DECLARE_POW_CALL(EIGENOP, VMLOP, EIGENTYPE, VMLTYPE, VMLMODE)                                           \
  template< typename DstXprType, typename SrcXprNested, typename Plain>                                                       \
  struct Assignment<DstXprType, CwiseBinaryOp<scalar_##EIGENOP##_op<EIGENTYPE,EIGENTYPE>, SrcXprNested,                       \
                    const CwiseNullaryOp<internal::scalar_constant_op<EIGENTYPE>,Plain> >, assign_op<EIGENTYPE,EIGENTYPE>,    \
                   Dense2Dense, typename enable_if<vml_assign_traits<DstXprType,SrcXprNested>::EnableVml>::type> {            \
    typedef CwiseBinaryOp<scalar_##EIGENOP##_op<EIGENTYPE,EIGENTYPE>, SrcXprNested,                                           \
                    const CwiseNullaryOp<internal::scalar_constant_op<EIGENTYPE>,Plain> > SrcXprType;                         \
    static void run(DstXprType &dst, const SrcXprType &src, const assign_op<EIGENTYPE,EIGENTYPE> &func) {                     \
      resize_if_allowed(dst, src, func);                                                                                      \
      eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());                                                     \
      VMLTYPE exponent = reinterpret_cast<const VMLTYPE&>(src.rhs().functor().m_other);                                       \
      if(vml_assign_traits<DstXprType,SrcXprNested>::Traversal==LinearTraversal)                                              \
      {                                                                                                                       \
        VMLOP( dst.size(), (const VMLTYPE*)src.lhs().data(), exponent,                                                        \
              (VMLTYPE*)dst.data() EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE) );                                         \
      } else {                                                                                                                \
        const Index outerSize = dst.outerSize();                                                                              \
        for(Index outer = 0; outer < outerSize; ++outer) {                                                                    \
          const EIGENTYPE *src_ptr = src.IsRowMajor ? &(src.lhs().coeffRef(outer,0)) :                                        \
                                                      &(src.lhs().coeffRef(0, outer));                                        \
          EIGENTYPE *dst_ptr = dst.IsRowMajor ? &(dst.coeffRef(outer,0)) : &(dst.coeffRef(0, outer));                         \
          VMLOP( dst.innerSize(), (const VMLTYPE*)src_ptr, exponent,                                                          \
                 (VMLTYPE*)dst_ptr EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE));                                          \
        }                                                                                                                     \
      }                                                                                                                       \
    }                                                                                                                         \
  };
  
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmsPowx, float,    float,         LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmdPowx, double,   double,        LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmcPowx, scomplex, MKL_Complex8,  LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmzPowx, dcomplex, MKL_Complex16, LA)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ASSIGN_VML_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/BandMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BANDMATRIX_H
#define EIGEN_BANDMATRIX_H

namespace Eigen {

namespace internal {

template<typename Derived>
class BandMatrixBase : public EigenBase<Derived>
{
  public:

    enum {
      Flags = internal::traits<Derived>::Flags,
      CoeffReadCost = internal::traits<Derived>::CoeffReadCost,
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
      Supers = internal::traits<Derived>::Supers,
      Subs   = internal::traits<Derived>::Subs,
      Options = internal::traits<Derived>::Options
    };
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef Matrix<Scalar,RowsAtCompileTime,ColsAtCompileTime> DenseMatrixType;
    typedef typename DenseMatrixType::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::CoefficientsType CoefficientsType;
    typedef EigenBase<Derived> Base;

  protected:
    enum {
      DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic))
                            ? 1 + Supers + Subs
                            : Dynamic,
      SizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime)
    };

  public:

    using Base::derived;
    using Base::rows;
    using Base::cols;

    /** \returns the number of super diagonals */
    inline Index supers() const { return derived().supers(); }

    /** \returns the number of sub diagonals */
    inline Index subs() const { return derived().subs(); }

    /** \returns an expression of the underlying coefficient matrix */
    inline const CoefficientsType& coeffs() const { return derived().coeffs(); }

    /** \returns an expression of the underlying coefficient matrix */
    inline CoefficientsType& coeffs() { return derived().coeffs(); }

    /** \returns a vector expression of the \a i -th column,
      * only the meaningful part is returned.
      * \warning the internal storage must be column major. */
    inline Block<CoefficientsType,Dynamic,1> col(Index i)
    {
      EIGEN_STATIC_ASSERT((int(Options) & int(RowMajor)) == 0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
      Index start = 0;
      Index len = coeffs().rows();
      if (i<=supers())
      {
        start = supers()-i;
        len = (std::min)(rows(),std::max<Index>(0,coeffs().rows() - (supers()-i)));
      }
      else if (i>=rows()-subs())
        len = std::max<Index>(0,coeffs().rows() - (i + 1 - rows() + subs()));
      return Block<CoefficientsType,Dynamic,1>(coeffs(), start, i, len, 1);
    }

    /** \returns a vector expression of the main diagonal */
    inline Block<CoefficientsType,1,SizeAtCompileTime> diagonal()
    { return Block<CoefficientsType,1,SizeAtCompileTime>(coeffs(),supers(),0,1,(std::min)(rows(),cols())); }

    /** \returns a vector expression of the main diagonal (const version) */
    inline const Block<const CoefficientsType,1,SizeAtCompileTime> diagonal() const
    { return Block<const CoefficientsType,1,SizeAtCompileTime>(coeffs(),supers(),0,1,(std::min)(rows(),cols())); }

    template<int Index> struct DiagonalIntReturnType {
      enum {
        ReturnOpposite = (int(Options) & int(SelfAdjoint)) && (((Index) > 0 && Supers == 0) || ((Index) < 0 && Subs == 0)),
        Conjugate = ReturnOpposite && NumTraits<Scalar>::IsComplex,
        ActualIndex = ReturnOpposite ? -Index : Index,
        DiagonalSize = (RowsAtCompileTime==Dynamic || ColsAtCompileTime==Dynamic)
                     ? Dynamic
                     : (ActualIndex<0
                     ? EIGEN_SIZE_MIN_PREFER_DYNAMIC(ColsAtCompileTime, RowsAtCompileTime + ActualIndex)
                     : EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime, ColsAtCompileTime - ActualIndex))
      };
      typedef Block<CoefficientsType,1, DiagonalSize> BuildType;
      typedef typename internal::conditional<Conjugate,
                 CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>,BuildType >,
                 BuildType>::type Type;
    };

    /** \returns a vector expression of the \a N -th sub or super diagonal */
    template<int N> inline typename DiagonalIntReturnType<N>::Type diagonal()
    {
      return typename DiagonalIntReturnType<N>::BuildType(coeffs(), supers()-N, (std::max)(0,N), 1, diagonalLength(N));
    }

    /** \returns a vector expression of the \a N -th sub or super diagonal */
    template<int N> inline const typename DiagonalIntReturnType<N>::Type diagonal() const
    {
      return typename DiagonalIntReturnType<N>::BuildType(coeffs(), supers()-N, (std::max)(0,N), 1, diagonalLength(N));
    }

    /** \returns a vector expression of the \a i -th sub or super diagonal */
    inline Block<CoefficientsType,1,Dynamic> diagonal(Index i)
    {
      eigen_assert((i<0 && -i<=subs()) || (i>=0 && i<=supers()));
      return Block<CoefficientsType,1,Dynamic>(coeffs(), supers()-i, std::max<Index>(0,i), 1, diagonalLength(i));
    }

    /** \returns a vector expression of the \a i -th sub or super diagonal */
    inline const Block<const CoefficientsType,1,Dynamic> diagonal(Index i) const
    {
      eigen_assert((i<0 && -i<=subs()) || (i>=0 && i<=supers()));
      return Block<const CoefficientsType,1,Dynamic>(coeffs(), supers()-i, std::max<Index>(0,i), 1, diagonalLength(i));
    }

    template<typename Dest> inline void evalTo(Dest& dst) const
    {
      dst.resize(rows(),cols());
      dst.setZero();
      dst.diagonal() = diagonal();
      for (Index i=1; i<=supers();++i)
        dst.diagonal(i) = diagonal(i);
      for (Index i=1; i<=subs();++i)
        dst.diagonal(-i) = diagonal(-i);
    }

    DenseMatrixType toDenseMatrix() const
    {
      DenseMatrixType res(rows(),cols());
      evalTo(res);
      return res;
    }

  protected:

    inline Index diagonalLength(Index i) const
    { return i<0 ? (std::min)(cols(),rows()+i) : (std::min)(rows(),cols()-i); }
};

/**
  * \class BandMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a rectangular matrix with a banded storage
  *
  * \tparam _Scalar Numeric type, i.e. float, double, int
  * \tparam _Rows Number of rows, or \b Dynamic
  * \tparam _Cols Number of columns, or \b Dynamic
  * \tparam _Supers Number of super diagonal
  * \tparam _Subs Number of sub diagonal
  * \tparam _Options A combination of either \b #RowMajor or \b #ColMajor, and of \b #SelfAdjoint
  *                  The former controls \ref TopicStorageOrders "storage order", and defaults to
  *                  column-major. The latter controls whether the matrix represents a selfadjoint
  *                  matrix in which case either Supers of Subs have to be null.
  *
  * \sa class TridiagonalMatrix
  */

template<typename _Scalar, int _Rows, int _Cols, int _Supers, int _Subs, int _Options>
struct traits<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef Eigen::Index StorageIndex;
  enum {
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _Rows,
    MaxColsAtCompileTime = _Cols,
    Flags = LvalueBit,
    Supers = _Supers,
    Subs = _Subs,
    Options = _Options,
    DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic)) ? 1 + Supers + Subs : Dynamic
  };
  typedef Matrix<Scalar, DataRowsAtCompileTime, ColsAtCompileTime, int(Options) & int(RowMajor) ? RowMajor : ColMajor> CoefficientsType;
};

template<typename _Scalar, int Rows, int Cols, int Supers, int Subs, int Options>
class BandMatrix : public BandMatrixBase<BandMatrix<_Scalar,Rows,Cols,Supers,Subs,Options> >
{
  public:

    typedef typename internal::traits<BandMatrix>::Scalar Scalar;
    typedef typename internal::traits<BandMatrix>::StorageIndex StorageIndex;
    typedef typename internal::traits<BandMatrix>::CoefficientsType CoefficientsType;

    explicit inline BandMatrix(Index rows=Rows, Index cols=Cols, Index supers=Supers, Index subs=Subs)
      : m_coeffs(1+supers+subs,cols),
        m_rows(rows), m_supers(supers), m_subs(subs)
    {
    }

    /** \returns the number of columns */
    inline EIGEN_CONSTEXPR Index rows() const { return m_rows.value(); }

    /** \returns the number of rows */
    inline EIGEN_CONSTEXPR Index cols() const { return m_coeffs.cols(); }

    /** \returns the number of super diagonals */
    inline EIGEN_CONSTEXPR Index supers() const { return m_supers.value(); }

    /** \returns the number of sub diagonals */
    inline EIGEN_CONSTEXPR Index subs() const { return m_subs.value(); }

    inline const CoefficientsType& coeffs() const { return m_coeffs; }
    inline CoefficientsType& coeffs() { return m_coeffs; }

  protected:

    CoefficientsType m_coeffs;
    internal::variable_if_dynamic<Index, Rows>   m_rows;
    internal::variable_if_dynamic<Index, Supers> m_supers;
    internal::variable_if_dynamic<Index, Subs>   m_subs;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
class BandMatrixWrapper;

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
struct traits<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef typename _CoefficientsType::Scalar Scalar;
  typedef typename _CoefficientsType::StorageKind StorageKind;
  typedef typename _CoefficientsType::StorageIndex StorageIndex;
  enum {
    CoeffReadCost = internal::traits<_CoefficientsType>::CoeffReadCost,
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _Rows,
    MaxColsAtCompileTime = _Cols,
    Flags = LvalueBit,
    Supers = _Supers,
    Subs = _Subs,
    Options = _Options,
    DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic)) ? 1 + Supers + Subs : Dynamic
  };
  typedef _CoefficientsType CoefficientsType;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
class BandMatrixWrapper : public BandMatrixBase<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  public:

    typedef typename internal::traits<BandMatrixWrapper>::Scalar Scalar;
    typedef typename internal::traits<BandMatrixWrapper>::CoefficientsType CoefficientsType;
    typedef typename internal::traits<BandMatrixWrapper>::StorageIndex StorageIndex;

    explicit inline BandMatrixWrapper(const CoefficientsType& coeffs, Index rows=_Rows, Index cols=_Cols, Index supers=_Supers, Index subs=_Subs)
      : m_coeffs(coeffs),
        m_rows(rows), m_supers(supers), m_subs(subs)
    {
      EIGEN_UNUSED_VARIABLE(cols);
      //internal::assert(coeffs.cols()==cols() && (supers()+subs()+1)==coeffs.rows());
    }

    /** \returns the number of columns */
    inline EIGEN_CONSTEXPR Index rows() const { return m_rows.value(); }

    /** \returns the number of rows */
    inline EIGEN_CONSTEXPR Index cols() const { return m_coeffs.cols(); }

    /** \returns the number of super diagonals */
    inline EIGEN_CONSTEXPR Index supers() const { return m_supers.value(); }

    /** \returns the number of sub diagonals */
    inline EIGEN_CONSTEXPR Index subs() const { return m_subs.value(); }

    inline const CoefficientsType& coeffs() const { return m_coeffs; }

  protected:

    const CoefficientsType& m_coeffs;
    internal::variable_if_dynamic<Index, _Rows>   m_rows;
    internal::variable_if_dynamic<Index, _Supers> m_supers;
    internal::variable_if_dynamic<Index, _Subs>   m_subs;
};

/**
  * \class TridiagonalMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a tridiagonal matrix with a compact banded storage
  *
  * \tparam Scalar Numeric type, i.e. float, double, int
  * \tparam Size Number of rows and cols, or \b Dynamic
  * \tparam Options Can be 0 or \b SelfAdjoint
  *
  * \sa class BandMatrix
  */
template<typename Scalar, int Size, int Options>
class TridiagonalMatrix : public BandMatrix<Scalar,Size,Size,Options&SelfAdjoint?0:1,1,Options|RowMajor>
{
    typedef BandMatrix<Scalar,Size,Size,Options&SelfAdjoint?0:1,1,Options|RowMajor> Base;
    typedef typename Base::StorageIndex StorageIndex;
  public:
    explicit TridiagonalMatrix(Index size = Size) : Base(size,size,Options&SelfAdjoint?0:1,1) {}

    inline typename Base::template DiagonalIntReturnType<1>::Type super()
    { return Base::template diagonal<1>(); }
    inline const typename Base::template DiagonalIntReturnType<1>::Type super() const
    { return Base::template diagonal<1>(); }
    inline typename Base::template DiagonalIntReturnType<-1>::Type sub()
    { return Base::template diagonal<-1>(); }
    inline const typename Base::template DiagonalIntReturnType<-1>::Type sub() const
    { return Base::template diagonal<-1>(); }
  protected:
};


struct BandShape {};

template<typename _Scalar, int _Rows, int _Cols, int _Supers, int _Subs, int _Options>
struct evaluator_traits<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
  : public evaluator_traits_base<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef BandShape Shape;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
struct evaluator_traits<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
  : public evaluator_traits_base<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef BandShape Shape;
};

template<> struct AssignmentKind<DenseShape,BandShape> { typedef EigenBase2EigenBase Kind; };

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BANDMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Block.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLOCK_H
#define EIGEN_BLOCK_H

namespace Eigen {

namespace internal {
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
struct traits<Block<XprType, BlockRows, BlockCols, InnerPanel> > : traits<XprType>
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::XprKind XprKind;
  typedef typename ref_selector<XprType>::type XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  enum{
    MatrixRows = traits<XprType>::RowsAtCompileTime,
    MatrixCols = traits<XprType>::ColsAtCompileTime,
    RowsAtCompileTime = MatrixRows == 0 ? 0 : BlockRows,
    ColsAtCompileTime = MatrixCols == 0 ? 0 : BlockCols,
    MaxRowsAtCompileTime = BlockRows==0 ? 0
                         : RowsAtCompileTime != Dynamic ? int(RowsAtCompileTime)
                         : int(traits<XprType>::MaxRowsAtCompileTime),
    MaxColsAtCompileTime = BlockCols==0 ? 0
                         : ColsAtCompileTime != Dynamic ? int(ColsAtCompileTime)
                         : int(traits<XprType>::MaxColsAtCompileTime),

    XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
               : XprTypeIsRowMajor,
    HasSameStorageOrderAsXprType = (IsRowMajor == XprTypeIsRowMajor),
    InnerSize = IsRowMajor ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(inner_stride_at_compile_time<XprType>::ret)
                             : int(outer_stride_at_compile_time<XprType>::ret),
    OuterStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(outer_stride_at_compile_time<XprType>::ret)
                             : int(inner_stride_at_compile_time<XprType>::ret),

    // FIXME, this traits is rather specialized for dense object and it needs to be cleaned further
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsRowMajorBit = IsRowMajor ? RowMajorBit : 0,
    Flags = (traits<XprType>::Flags & (DirectAccessBit | (InnerPanel?CompressedAccessBit:0))) | FlagsLvalueBit | FlagsRowMajorBit,
    // FIXME DirectAccessBit should not be handled by expressions
    //
    // Alignment is needed by MapBase's assertions
    // We can sefely set it to false here. Internal alignment errors will be detected by an eigen_internal_assert in the respective evaluator
    Alignment = 0
  };
};

template<typename XprType, int BlockRows=Dynamic, int BlockCols=Dynamic, bool InnerPanel = false,
         bool HasDirectAccess = internal::has_direct_access<XprType>::ret> class BlockImpl_dense;

} // end namespace internal

template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel, typename StorageKind> class BlockImpl;

/** \class Block
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size block
  *
  * \tparam XprType the type of the expression in which we are taking a block
  * \tparam BlockRows the number of rows of the block we are taking at compile time (optional)
  * \tparam BlockCols the number of columns of the block we are taking at compile time (optional)
  * \tparam InnerPanel is true, if the block maps to a set of rows of a row major matrix or
  *         to set of columns of a column major matrix (optional). The parameter allows to determine
  *         at compile time whether aligned access is possible on the block expression.
  *
  * This class represents an expression of either a fixed-size or dynamic-size block. It is the return
  * type of DenseBase::block(Index,Index,Index,Index) and DenseBase::block<int,int>(Index,Index) and
  * most of the time this is the only way it is used.
  *
  * However, if you want to directly maniputate block expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_Block.cpp
  * Output: \verbinclude class_Block.out
  *
  * \note Even though this expression has dynamic size, in the case where \a XprType
  * has fixed size, this expression inherits a fixed maximal size which means that evaluating
  * it does not cause a dynamic memory allocation.
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedBlock.cpp
  * Output: \verbinclude class_FixedBlock.out
  *
  * \sa DenseBase::block(Index,Index,Index,Index), DenseBase::block(Index,Index), class VectorBlock
  */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel> class Block
  : public BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, typename internal::traits<XprType>::StorageKind>
{
    typedef BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, typename internal::traits<XprType>::StorageKind> Impl;
  public:
    //typedef typename Impl::Base Base;
    typedef Impl Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Block)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Block)

    typedef typename internal::remove_all<XprType>::type NestedExpression;

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr, Index i) : Impl(xpr,i)
    {
      eigen_assert( (i>=0) && (
          ((BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) && i<xpr.rows())
        ||((BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) && i<xpr.cols())));
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr, Index startRow, Index startCol)
      : Impl(xpr, startRow, startCol)
    {
      EIGEN_STATIC_ASSERT(RowsAtCompileTime!=Dynamic && ColsAtCompileTime!=Dynamic,THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE)
      eigen_assert(startRow >= 0 && BlockRows >= 0 && startRow + BlockRows <= xpr.rows()
             && startCol >= 0 && BlockCols >= 0 && startCol + BlockCols <= xpr.cols());
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : Impl(xpr, startRow, startCol, blockRows, blockCols)
    {
      eigen_assert((RowsAtCompileTime==Dynamic || RowsAtCompileTime==blockRows)
          && (ColsAtCompileTime==Dynamic || ColsAtCompileTime==blockCols));
      eigen_assert(startRow >= 0 && blockRows >= 0 && startRow  <= xpr.rows() - blockRows
          && startCol >= 0 && blockCols >= 0 && startCol <= xpr.cols() - blockCols);
    }
};

// The generic default implementation for dense block simplu forward to the internal::BlockImpl_dense
// that must be specialized for direct and non-direct access...
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, Dense>
  : public internal::BlockImpl_dense<XprType, BlockRows, BlockCols, InnerPanel>
{
    typedef internal::BlockImpl_dense<XprType, BlockRows, BlockCols, InnerPanel> Impl;
    typedef typename XprType::StorageIndex StorageIndex;
  public:
    typedef Impl Base;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index i) : Impl(xpr,i) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index startRow, Index startCol) : Impl(xpr, startRow, startCol) {}
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : Impl(xpr, startRow, startCol, blockRows, blockCols) {}
};

namespace internal {

/** \internal Internal implementation of dense Blocks in the general case. */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel, bool HasDirectAccess> class BlockImpl_dense
  : public internal::dense_xpr_base<Block<XprType, BlockRows, BlockCols, InnerPanel> >::type
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
  public:

    typedef typename internal::dense_xpr_base<BlockType>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(BlockType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl_dense)

    // class InnerIterator; // FIXME apparently never used

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr, Index i)
      : m_xpr(xpr),
        // It is a row if and only if BlockRows==1 and BlockCols==XprType::ColsAtCompileTime,
        // and it is a column if and only if BlockRows==XprType::RowsAtCompileTime and BlockCols==1,
        // all other cases are invalid.
        // The case a 1x1 matrix seems ambiguous, but the result is the same anyway.
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? i : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? i : 0),
        m_blockRows(BlockRows==1 ? 1 : xpr.rows()),
        m_blockCols(BlockCols==1 ? 1 : xpr.cols())
    {}

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr, Index startRow, Index startCol)
      : m_xpr(xpr), m_startRow(startRow), m_startCol(startCol),
                    m_blockRows(BlockRows), m_blockCols(BlockCols)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : m_xpr(xpr), m_startRow(startRow), m_startCol(startCol),
                    m_blockRows(blockRows), m_blockCols(blockCols)
    {}

    EIGEN_DEVICE_FUNC inline Index rows() const { return m_blockRows.value(); }
    EIGEN_DEVICE_FUNC inline Index cols() const { return m_blockCols.value(); }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index rowId, Index colId)
    {
      EIGEN_STATIC_ASSERT_LVALUE(XprType)
      return m_xpr.coeffRef(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_xpr.derived().coeffRef(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index rowId, Index colId) const
    {
      return m_xpr.coeff(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT_LVALUE(XprType)
      return m_xpr.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_xpr.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    EIGEN_DEVICE_FUNC
    inline const CoeffReturnType coeff(Index index) const
    {
      return m_xpr.coeff(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                         m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    template<int LoadMode>
    inline PacketScalar packet(Index rowId, Index colId) const
    {
      return m_xpr.template packet<Unaligned>(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    template<int LoadMode>
    inline void writePacket(Index rowId, Index colId, const PacketScalar& val)
    {
      m_xpr.template writePacket<Unaligned>(rowId + m_startRow.value(), colId + m_startCol.value(), val);
    }

    template<int LoadMode>
    inline PacketScalar packet(Index index) const
    {
      return m_xpr.template packet<Unaligned>
              (m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
               m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    template<int LoadMode>
    inline void writePacket(Index index, const PacketScalar& val)
    {
      m_xpr.template writePacket<Unaligned>
         (m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
          m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0), val);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \sa MapBase::data() */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const;
    EIGEN_DEVICE_FUNC inline Index innerStride() const;
    EIGEN_DEVICE_FUNC inline Index outerStride() const;
    #endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    XprType& nestedExpression() { return m_xpr; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startRow() const EIGEN_NOEXCEPT
    {
      return m_startRow.value();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startCol() const EIGEN_NOEXCEPT
    {
      return m_startCol.value();
    }

  protected:

    XprTypeNested m_xpr;
    const internal::variable_if_dynamic<StorageIndex, (XprType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<StorageIndex, (XprType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
    const internal::variable_if_dynamic<StorageIndex, RowsAtCompileTime> m_blockRows;
    const internal::variable_if_dynamic<StorageIndex, ColsAtCompileTime> m_blockCols;
};

/** \internal Internal implementation of dense Blocks in the direct access case.*/
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl_dense<XprType,BlockRows,BlockCols, InnerPanel,true>
  : public MapBase<Block<XprType, BlockRows, BlockCols, InnerPanel> >
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
    enum {
      XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0
    };
  public:

    typedef MapBase<BlockType> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(BlockType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl_dense)

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, Index i)
      : Base(xpr.data() + i * (    ((BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) && (!XprTypeIsRowMajor))
                                || ((BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) && ( XprTypeIsRowMajor)) ? xpr.innerStride() : xpr.outerStride()),
             BlockRows==1 ? 1 : xpr.rows(),
             BlockCols==1 ? 1 : xpr.cols()),
        m_xpr(xpr),
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? i : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? i : 0)
    {
      init();
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, Index startRow, Index startCol)
      : Base(xpr.data()+xpr.innerStride()*(XprTypeIsRowMajor?startCol:startRow) + xpr.outerStride()*(XprTypeIsRowMajor?startRow:startCol)),
        m_xpr(xpr), m_startRow(startRow), m_startCol(startCol)
    {
      init();
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : Base(xpr.data()+xpr.innerStride()*(XprTypeIsRowMajor?startCol:startRow) + xpr.outerStride()*(XprTypeIsRowMajor?startRow:startCol), blockRows, blockCols),
        m_xpr(xpr), m_startRow(startRow), m_startCol(startCol)
    {
      init();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const EIGEN_NOEXCEPT
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    XprType& nestedExpression() { return m_xpr; }

    /** \sa MapBase::innerStride() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index innerStride() const EIGEN_NOEXCEPT
    {
      return internal::traits<BlockType>::HasSameStorageOrderAsXprType
             ? m_xpr.innerStride()
             : m_xpr.outerStride();
    }

    /** \sa MapBase::outerStride() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index outerStride() const EIGEN_NOEXCEPT
    {
      return internal::traits<BlockType>::HasSameStorageOrderAsXprType
                    ? m_xpr.outerStride()
                    : m_xpr.innerStride();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startRow() const EIGEN_NOEXCEPT { return m_startRow.value(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startCol() const EIGEN_NOEXCEPT { return m_startCol.value(); }

  #ifndef __SUNPRO_CC
  // FIXME sunstudio is not friendly with the above friend...
  // META-FIXME there is no 'friend' keyword around here. Is this obsolete?
  protected:
  #endif

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal used by allowAligned() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, const Scalar* data, Index blockRows, Index blockCols)
      : Base(data, blockRows, blockCols), m_xpr(xpr)
    {
      init();
    }
    #endif

  protected:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void init()
    {
      m_outerStride = internal::traits<BlockType>::HasSameStorageOrderAsXprType
                    ? m_xpr.outerStride()
                    : m_xpr.innerStride();
    }

    XprTypeNested m_xpr;
    const internal::variable_if_dynamic<StorageIndex, (XprType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<StorageIndex, (XprType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
    Index m_outerStride;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/BooleanRedux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ALLANDANY_H
#define EIGEN_ALLANDANY_H

namespace Eigen { 

namespace internal {

template<typename Derived, int UnrollCount, int Rows>
struct all_unroller
{
  enum {
    col = (UnrollCount-1) / Rows,
    row = (UnrollCount-1) % Rows
  };

  EIGEN_DEVICE_FUNC static inline bool run(const Derived &mat)
  {
    return all_unroller<Derived, UnrollCount-1, Rows>::run(mat) && mat.coeff(row, col);
  }
};

template<typename Derived, int Rows>
struct all_unroller<Derived, 0, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &/*mat*/) { return true; }
};

template<typename Derived, int Rows>
struct all_unroller<Derived, Dynamic, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &) { return false; }
};

template<typename Derived, int UnrollCount, int Rows>
struct any_unroller
{
  enum {
    col = (UnrollCount-1) / Rows,
    row = (UnrollCount-1) % Rows
  };
  
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &mat)
  {
    return any_unroller<Derived, UnrollCount-1, Rows>::run(mat) || mat.coeff(row, col);
  }
};

template<typename Derived, int Rows>
struct any_unroller<Derived, 0, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived & /*mat*/) { return false; }
};

template<typename Derived, int Rows>
struct any_unroller<Derived, Dynamic, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &) { return false; }
};

} // end namespace internal

/** \returns true if all coefficients are true
  *
  * Example: \include MatrixBase_all.cpp
  * Output: \verbinclude MatrixBase_all.out
  *
  * \sa any(), Cwise::operator<()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline bool DenseBase<Derived>::all() const
{
  typedef internal::evaluator<Derived> Evaluator;
  enum {
    unroll = SizeAtCompileTime != Dynamic
          && SizeAtCompileTime * (int(Evaluator::CoeffReadCost) + int(NumTraits<Scalar>::AddCost)) <= EIGEN_UNROLLING_LIMIT
  };
  Evaluator evaluator(derived());
  if(unroll)
    return internal::all_unroller<Evaluator, unroll ? int(SizeAtCompileTime) : Dynamic, internal::traits<Derived>::RowsAtCompileTime>::run(evaluator);
  else
  {
    for(Index j = 0; j < cols(); ++j)
      for(Index i = 0; i < rows(); ++i)
        if (!evaluator.coeff(i, j)) return false;
    return true;
  }
}

/** \returns true if at least one coefficient is true
  *
  * \sa all()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline bool DenseBase<Derived>::any() const
{
  typedef internal::evaluator<Derived> Evaluator;
  enum {
    unroll = SizeAtCompileTime != Dynamic
          && SizeAtCompileTime * (int(Evaluator::CoeffReadCost) + int(NumTraits<Scalar>::AddCost)) <= EIGEN_UNROLLING_LIMIT
  };
  Evaluator evaluator(derived());
  if(unroll)
    return internal::any_unroller<Evaluator, unroll ? int(SizeAtCompileTime) : Dynamic, internal::traits<Derived>::RowsAtCompileTime>::run(evaluator);
  else
  {
    for(Index j = 0; j < cols(); ++j)
      for(Index i = 0; i < rows(); ++i)
        if (evaluator.coeff(i, j)) return true;
    return false;
  }
}

/** \returns the number of coefficients which evaluate to true
  *
  * \sa all(), any()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Eigen::Index DenseBase<Derived>::count() const
{
  return derived().template cast<bool>().template cast<Index>().sum();
}

/** \returns true is \c *this contains at least one Not A Number (NaN).
  *
  * \sa allFinite()
  */
template<typename Derived>
inline bool DenseBase<Derived>::hasNaN() const
{
#if EIGEN_COMP_MSVC || (defined __FAST_MATH__)
  return derived().array().isNaN().any();
#else
  return !((derived().array()==derived().array()).all());
#endif
}

/** \returns true if \c *this contains only finite numbers, i.e., no NaN and no +/-INF values.
  *
  * \sa hasNaN()
  */
template<typename Derived>
inline bool DenseBase<Derived>::allFinite() const
{
#if EIGEN_COMP_MSVC || (defined __FAST_MATH__)
  return derived().array().isFinite().all();
#else
  return !((derived()-derived()).hasNaN());
#endif
}
    
} // end namespace Eigen

#endif // EIGEN_ALLANDANY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CommaInitializer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMMAINITIALIZER_H
#define EIGEN_COMMAINITIALIZER_H

namespace Eigen { 

/** \class CommaInitializer
  * \ingroup Core_Module
  *
  * \brief Helper class used by the comma initializer operator
  *
  * This class is internally used to implement the comma initializer feature. It is
  * the return type of MatrixBase::operator<<, and most of the time this is the only
  * way it is used.
  *
  * \sa \blank \ref MatrixBaseCommaInitRef "MatrixBase::operator<<", CommaInitializer::finished()
  */
template<typename XprType>
struct CommaInitializer
{
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  inline CommaInitializer(XprType& xpr, const Scalar& s)
    : m_xpr(xpr), m_row(0), m_col(1), m_currentBlockRows(1)
  {
    eigen_assert(m_xpr.rows() > 0 && m_xpr.cols() > 0
      && "Cannot comma-initialize a 0x0 matrix (operator<<)");
    m_xpr.coeffRef(0,0) = s;
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline CommaInitializer(XprType& xpr, const DenseBase<OtherDerived>& other)
    : m_xpr(xpr), m_row(0), m_col(other.cols()), m_currentBlockRows(other.rows())
  {
    eigen_assert(m_xpr.rows() >= other.rows() && m_xpr.cols() >= other.cols()
      && "Cannot comma-initialize a 0x0 matrix (operator<<)");
    m_xpr.block(0, 0, other.rows(), other.cols()) = other;
  }

  /* Copy/Move constructor which transfers ownership. This is crucial in 
   * absence of return value optimization to avoid assertions during destruction. */
  // FIXME in C++11 mode this could be replaced by a proper RValue constructor
  EIGEN_DEVICE_FUNC
  inline CommaInitializer(const CommaInitializer& o)
  : m_xpr(o.m_xpr), m_row(o.m_row), m_col(o.m_col), m_currentBlockRows(o.m_currentBlockRows) {
    // Mark original object as finished. In absence of R-value references we need to const_cast:
    const_cast<CommaInitializer&>(o).m_row = m_xpr.rows();
    const_cast<CommaInitializer&>(o).m_col = m_xpr.cols();
    const_cast<CommaInitializer&>(o).m_currentBlockRows = 0;
  }

  /* inserts a scalar value in the target matrix */
  EIGEN_DEVICE_FUNC
  CommaInitializer& operator,(const Scalar& s)
  {
    if (m_col==m_xpr.cols())
    {
      m_row+=m_currentBlockRows;
      m_col = 0;
      m_currentBlockRows = 1;
      eigen_assert(m_row<m_xpr.rows()
        && "Too many rows passed to comma initializer (operator<<)");
    }
    eigen_assert(m_col<m_xpr.cols()
      && "Too many coefficients passed to comma initializer (operator<<)");
    eigen_assert(m_currentBlockRows==1);
    m_xpr.coeffRef(m_row, m_col++) = s;
    return *this;
  }

  /* inserts a matrix expression in the target matrix */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  CommaInitializer& operator,(const DenseBase<OtherDerived>& other)
  {
    if (m_col==m_xpr.cols() && (other.cols()!=0 || other.rows()!=m_currentBlockRows))
    {
      m_row+=m_currentBlockRows;
      m_col = 0;
      m_currentBlockRows = other.rows();
      eigen_assert(m_row+m_currentBlockRows<=m_xpr.rows()
        && "Too many rows passed to comma initializer (operator<<)");
    }
    eigen_assert((m_col + other.cols() <= m_xpr.cols())
      && "Too many coefficients passed to comma initializer (operator<<)");
    eigen_assert(m_currentBlockRows==other.rows());
    m_xpr.template block<OtherDerived::RowsAtCompileTime, OtherDerived::ColsAtCompileTime>
                    (m_row, m_col, other.rows(), other.cols()) = other;
    m_col += other.cols();
    return *this;
  }

  EIGEN_DEVICE_FUNC
  inline ~CommaInitializer()
#if defined VERIFY_RAISES_ASSERT && (!defined EIGEN_NO_ASSERTION_CHECKING) && defined EIGEN_EXCEPTIONS
  EIGEN_EXCEPTION_SPEC(Eigen::eigen_assert_exception)
#endif
  {
    finished();
  }

  /** \returns the built matrix once all its coefficients have been set.
    * Calling finished is 100% optional. Its purpose is to write expressions
    * like this:
    * \code
    * quaternion.fromRotationMatrix((Matrix3f() << axis0, axis1, axis2).finished());
    * \endcode
    */
  EIGEN_DEVICE_FUNC
  inline XprType& finished() {
      eigen_assert(((m_row+m_currentBlockRows) == m_xpr.rows() || m_xpr.cols() == 0)
           && m_col == m_xpr.cols()
           && "Too few coefficients passed to comma initializer (operator<<)");
      return m_xpr;
  }

  XprType& m_xpr;           // target expression
  Index m_row;              // current row id
  Index m_col;              // current col id
  Index m_currentBlockRows; // current block height
};

/** \anchor MatrixBaseCommaInitRef
  * Convenient operator to set the coefficients of a matrix.
  *
  * The coefficients must be provided in a row major order and exactly match
  * the size of the matrix. Otherwise an assertion is raised.
  *
  * Example: \include MatrixBase_set.cpp
  * Output: \verbinclude MatrixBase_set.out
  * 
  * \note According the c++ standard, the argument expressions of this comma initializer are evaluated in arbitrary order.
  *
  * \sa CommaInitializer::finished(), class CommaInitializer
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline CommaInitializer<Derived> DenseBase<Derived>::operator<< (const Scalar& s)
{
  return CommaInitializer<Derived>(*static_cast<Derived*>(this), s);
}

/** \sa operator<<(const Scalar&) */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline CommaInitializer<Derived>
DenseBase<Derived>::operator<<(const DenseBase<OtherDerived>& other)
{
  return CommaInitializer<Derived>(*static_cast<Derived *>(this), other);
}

} // end namespace Eigen

#endif // EIGEN_COMMAINITIALIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ConditionEstimator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen (rmlarsen@google.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONDITIONESTIMATOR_H
#define EIGEN_CONDITIONESTIMATOR_H

namespace Eigen {

namespace internal {

template <typename Vector, typename RealVector, bool IsComplex>
struct rcond_compute_sign {
  static inline Vector run(const Vector& v) {
    const RealVector v_abs = v.cwiseAbs();
    return (v_abs.array() == static_cast<typename Vector::RealScalar>(0))
            .select(Vector::Ones(v.size()), v.cwiseQuotient(v_abs));
  }
};

// Partial specialization to avoid elementwise division for real vectors.
template <typename Vector>
struct rcond_compute_sign<Vector, Vector, false> {
  static inline Vector run(const Vector& v) {
    return (v.array() < static_cast<typename Vector::RealScalar>(0))
           .select(-Vector::Ones(v.size()), Vector::Ones(v.size()));
  }
};

/**
  * \returns an estimate of ||inv(matrix)||_1 given a decomposition of
  * \a matrix that implements .solve() and .adjoint().solve() methods.
  *
  * This function implements Algorithms 4.1 and 5.1 from
  *   http://www.maths.manchester.ac.uk/~higham/narep/narep135.pdf
  * which also forms the basis for the condition number estimators in
  * LAPACK. Since at most 10 calls to the solve method of dec are
  * performed, the total cost is O(dims^2), as opposed to O(dims^3)
  * needed to compute the inverse matrix explicitly.
  *
  * The most common usage is in estimating the condition number
  * ||matrix||_1 * ||inv(matrix)||_1. The first term ||matrix||_1 can be
  * computed directly in O(n^2) operations.
  *
  * Supports the following decompositions: FullPivLU, PartialPivLU, LDLT, and
  * LLT.
  *
  * \sa FullPivLU, PartialPivLU, LDLT, LLT.
  */
template <typename Decomposition>
typename Decomposition::RealScalar rcond_invmatrix_L1_norm_estimate(const Decomposition& dec)
{
  typedef typename Decomposition::MatrixType MatrixType;
  typedef typename Decomposition::Scalar Scalar;
  typedef typename Decomposition::RealScalar RealScalar;
  typedef typename internal::plain_col_type<MatrixType>::type Vector;
  typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVector;
  const bool is_complex = (NumTraits<Scalar>::IsComplex != 0);

  eigen_assert(dec.rows() == dec.cols());
  const Index n = dec.rows();
  if (n == 0)
    return 0;

  // Disable Index to float conversion warning
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  Vector v = dec.solve(Vector::Ones(n) / Scalar(n));
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif

  // lower_bound is a lower bound on
  //   ||inv(matrix)||_1  = sup_v ||inv(matrix) v||_1 / ||v||_1
  // and is the objective maximized by the ("super-") gradient ascent
  // algorithm below.
  RealScalar lower_bound = v.template lpNorm<1>();
  if (n == 1)
    return lower_bound;

  // Gradient ascent algorithm follows: We know that the optimum is achieved at
  // one of the simplices v = e_i, so in each iteration we follow a
  // super-gradient to move towards the optimal one.
  RealScalar old_lower_bound = lower_bound;
  Vector sign_vector(n);
  Vector old_sign_vector;
  Index v_max_abs_index = -1;
  Index old_v_max_abs_index = v_max_abs_index;
  for (int k = 0; k < 4; ++k)
  {
    sign_vector = internal::rcond_compute_sign<Vector, RealVector, is_complex>::run(v);
    if (k > 0 && !is_complex && sign_vector == old_sign_vector) {
      // Break if the solution stagnated.
      break;
    }
    // v_max_abs_index = argmax |real( inv(matrix)^T * sign_vector )|
    v = dec.adjoint().solve(sign_vector);
    v.real().cwiseAbs().maxCoeff(&v_max_abs_index);
    if (v_max_abs_index == old_v_max_abs_index) {
      // Break if the solution stagnated.
      break;
    }
    // Move to the new simplex e_j, where j = v_max_abs_index.
    v = dec.solve(Vector::Unit(n, v_max_abs_index));  // v = inv(matrix) * e_j.
    lower_bound = v.template lpNorm<1>();
    if (lower_bound <= old_lower_bound) {
      // Break if the gradient step did not increase the lower_bound.
      break;
    }
    if (!is_complex) {
      old_sign_vector = sign_vector;
    }
    old_v_max_abs_index = v_max_abs_index;
    old_lower_bound = lower_bound;
  }
  // The following calculates an independent estimate of ||matrix||_1 by
  // multiplying matrix by a vector with entries of slowly increasing
  // magnitude and alternating sign:
  //   v_i = (-1)^{i} (1 + (i / (dim-1))), i = 0,...,dim-1.
  // This improvement to Hager's algorithm above is due to Higham. It was
  // added to make the algorithm more robust in certain corner cases where
  // large elements in the matrix might otherwise escape detection due to
  // exact cancellation (especially when op and op_adjoint correspond to a
  // sequence of backsubstitutions and permutations), which could cause
  // Hager's algorithm to vastly underestimate ||matrix||_1.
  Scalar alternating_sign(RealScalar(1));
  for (Index i = 0; i < n; ++i) {
    // The static_cast is needed when Scalar is a complex and RealScalar implements expression templates
    v[i] = alternating_sign * static_cast<RealScalar>(RealScalar(1) + (RealScalar(i) / (RealScalar(n - 1))));
    alternating_sign = -alternating_sign;
  }
  v = dec.solve(v);
  const RealScalar alternate_lower_bound = (2 * v.template lpNorm<1>()) / (3 * RealScalar(n));
  return numext::maxi(lower_bound, alternate_lower_bound);
}

/** \brief Reciprocal condition number estimator.
  *
  * Computing a decomposition of a dense matrix takes O(n^3) operations, while
  * this method estimates the condition number quickly and reliably in O(n^2)
  * operations.
  *
  * \returns an estimate of the reciprocal condition number
  * (1 / (||matrix||_1 * ||inv(matrix)||_1)) of matrix, given ||matrix||_1 and
  * its decomposition. Supports the following decompositions: FullPivLU,
  * PartialPivLU, LDLT, and LLT.
  *
  * \sa FullPivLU, PartialPivLU, LDLT, LLT.
  */
template <typename Decomposition>
typename Decomposition::RealScalar
rcond_estimate_helper(typename Decomposition::RealScalar matrix_norm, const Decomposition& dec)
{
  typedef typename Decomposition::RealScalar RealScalar;
  eigen_assert(dec.rows() == dec.cols());
  if (dec.rows() == 0)              return NumTraits<RealScalar>::infinity();
  if (matrix_norm == RealScalar(0)) return RealScalar(0);
  if (dec.rows() == 1)              return RealScalar(1);
  const RealScalar inverse_matrix_norm = rcond_invmatrix_L1_norm_estimate(dec);
  return (inverse_matrix_norm == RealScalar(0) ? RealScalar(0)
                                               : (RealScalar(1) / inverse_matrix_norm) / matrix_norm);
}

}  // namespace internal

}  // namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CoreEvaluators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011-2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_COREEVALUATORS_H
#define EIGEN_COREEVALUATORS_H

namespace Eigen {

namespace internal {

// This class returns the evaluator kind from the expression storage kind.
// Default assumes index based accessors
template<typename StorageKind>
struct storage_kind_to_evaluator_kind {
  typedef IndexBased Kind;
};

// This class returns the evaluator shape from the expression storage kind.
// It can be Dense, Sparse, Triangular, Diagonal, SelfAdjoint, Band, etc.
template<typename StorageKind> struct storage_kind_to_shape;

template<> struct storage_kind_to_shape<Dense>                  { typedef DenseShape Shape;           };
template<> struct storage_kind_to_shape<SolverStorage>          { typedef SolverShape Shape;           };
template<> struct storage_kind_to_shape<PermutationStorage>     { typedef PermutationShape Shape;     };
template<> struct storage_kind_to_shape<TranspositionsStorage>  { typedef TranspositionsShape Shape;  };

// Evaluators have to be specialized with respect to various criteria such as:
//  - storage/structure/shape
//  - scalar type
//  - etc.
// Therefore, we need specialization of evaluator providing additional template arguments for each kind of evaluators.
// We currently distinguish the following kind of evaluators:
// - unary_evaluator    for expressions taking only one arguments (CwiseUnaryOp, CwiseUnaryView, Transpose, MatrixWrapper, ArrayWrapper, Reverse, Replicate)
// - binary_evaluator   for expression taking two arguments (CwiseBinaryOp)
// - ternary_evaluator   for expression taking three arguments (CwiseTernaryOp)
// - product_evaluator  for linear algebra products (Product); special case of binary_evaluator because it requires additional tags for dispatching.
// - mapbase_evaluator  for Map, Block, Ref
// - block_evaluator    for Block (special dispatching to a mapbase_evaluator or unary_evaluator)

template< typename T,
          typename Arg1Kind   = typename evaluator_traits<typename T::Arg1>::Kind,
          typename Arg2Kind   = typename evaluator_traits<typename T::Arg2>::Kind,
          typename Arg3Kind   = typename evaluator_traits<typename T::Arg3>::Kind,
          typename Arg1Scalar = typename traits<typename T::Arg1>::Scalar,
          typename Arg2Scalar = typename traits<typename T::Arg2>::Scalar,
          typename Arg3Scalar = typename traits<typename T::Arg3>::Scalar> struct ternary_evaluator;

template< typename T,
          typename LhsKind   = typename evaluator_traits<typename T::Lhs>::Kind,
          typename RhsKind   = typename evaluator_traits<typename T::Rhs>::Kind,
          typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
          typename RhsScalar = typename traits<typename T::Rhs>::Scalar> struct binary_evaluator;

template< typename T,
          typename Kind   = typename evaluator_traits<typename T::NestedExpression>::Kind,
          typename Scalar = typename T::Scalar> struct unary_evaluator;

// evaluator_traits<T> contains traits for evaluator<T>

template<typename T>
struct evaluator_traits_base
{
  // by default, get evaluator kind and shape from storage
  typedef typename storage_kind_to_evaluator_kind<typename traits<T>::StorageKind>::Kind Kind;
  typedef typename storage_kind_to_shape<typename traits<T>::StorageKind>::Shape Shape;
};

// Default evaluator traits
template<typename T>
struct evaluator_traits : public evaluator_traits_base<T>
{
};

template<typename T, typename Shape = typename evaluator_traits<T>::Shape >
struct evaluator_assume_aliasing {
  static const bool value = false;
};

// By default, we assume a unary expression:
template<typename T>
struct evaluator : public unary_evaluator<T>
{
  typedef unary_evaluator<T> Base;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const T& xpr) : Base(xpr) {}
};


// TODO: Think about const-correctness
template<typename T>
struct evaluator<const T>
  : evaluator<T>
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const T& xpr) : evaluator<T>(xpr) {}
};

// ---------- base class for all evaluators ----------

template<typename ExpressionType>
struct evaluator_base
{
  // TODO that's not very nice to have to propagate all these traits. They are currently only needed to handle outer,inner indices.
  typedef traits<ExpressionType> ExpressionTraits;

  enum {
    Alignment = 0
  };
  // noncopyable:
  // Don't make this class inherit noncopyable as this kills EBO (Empty Base Optimization)
  // and make complex evaluator much larger than then should do.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE evaluator_base() {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ~evaluator_base() {}
private:
  EIGEN_DEVICE_FUNC evaluator_base(const evaluator_base&);
  EIGEN_DEVICE_FUNC const evaluator_base& operator=(const evaluator_base&);
};

// -------------------- Matrix and Array --------------------
//
// evaluator<PlainObjectBase> is a common base class for the
// Matrix and Array evaluators.
// Here we directly specialize evaluator. This is not really a unary expression, and it is, by definition, dense,
// so no need for more sophisticated dispatching.

// this helper permits to completely eliminate m_outerStride if it is known at compiletime.
template<typename Scalar,int OuterStride> class plainobjectbase_evaluator_data {
public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  plainobjectbase_evaluator_data(const Scalar* ptr, Index outerStride) : data(ptr)
  {
#ifndef EIGEN_INTERNAL_DEBUGGING
    EIGEN_UNUSED_VARIABLE(outerStride);
#endif
    eigen_internal_assert(outerStride==OuterStride);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index outerStride() const EIGEN_NOEXCEPT { return OuterStride; }
  const Scalar *data;
};

template<typename Scalar> class plainobjectbase_evaluator_data<Scalar,Dynamic> {
public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  plainobjectbase_evaluator_data(const Scalar* ptr, Index outerStride) : data(ptr), m_outerStride(outerStride) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index outerStride() const { return m_outerStride; }
  const Scalar *data;
protected:
  Index m_outerStride;
};

template<typename Derived>
struct evaluator<PlainObjectBase<Derived> >
  : evaluator_base<Derived>
{
  typedef PlainObjectBase<Derived> PlainObjectType;
  typedef typename PlainObjectType::Scalar Scalar;
  typedef typename PlainObjectType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = PlainObjectType::IsRowMajor,
    IsVectorAtCompileTime = PlainObjectType::IsVectorAtCompileTime,
    RowsAtCompileTime = PlainObjectType::RowsAtCompileTime,
    ColsAtCompileTime = PlainObjectType::ColsAtCompileTime,

    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    Flags = traits<Derived>::EvaluatorFlags,
    Alignment = traits<Derived>::Alignment
  };
  enum {
    // We do not need to know the outer stride for vectors
    OuterStrideAtCompileTime = IsVectorAtCompileTime  ? 0
                                                      : int(IsRowMajor) ? ColsAtCompileTime
                                                                        : RowsAtCompileTime
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator()
    : m_d(0,OuterStrideAtCompileTime)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const PlainObjectType& m)
    : m_d(m.data(),IsVectorAtCompileTime ? 0 : m.outerStride())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    if (IsRowMajor)
      return m_d.data[row * m_d.outerStride() + col];
    else
      return m_d.data[row + col * m_d.outerStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.data[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    if (IsRowMajor)
      return const_cast<Scalar*>(m_d.data)[row * m_d.outerStride() + col];
    else
      return const_cast<Scalar*>(m_d.data)[row + col * m_d.outerStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return const_cast<Scalar*>(m_d.data)[index];
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    if (IsRowMajor)
      return ploadt<PacketType, LoadMode>(m_d.data + row * m_d.outerStride() + col);
    else
      return ploadt<PacketType, LoadMode>(m_d.data + row + col * m_d.outerStride());
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return ploadt<PacketType, LoadMode>(m_d.data + index);
  }

  template<int StoreMode,typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    if (IsRowMajor)
      return pstoret<Scalar, PacketType, StoreMode>
	            (const_cast<Scalar*>(m_d.data) + row * m_d.outerStride() + col, x);
    else
      return pstoret<Scalar, PacketType, StoreMode>
                    (const_cast<Scalar*>(m_d.data) + row + col * m_d.outerStride(), x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    return pstoret<Scalar, PacketType, StoreMode>(const_cast<Scalar*>(m_d.data) + index, x);
  }

protected:

  plainobjectbase_evaluator_data<Scalar,OuterStrideAtCompileTime> m_d;
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct evaluator<Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
  : evaluator<PlainObjectBase<Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> > >
{
  typedef Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& m)
    : evaluator<PlainObjectBase<XprType> >(m)
  { }
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct evaluator<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
  : evaluator<PlainObjectBase<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> > >
{
  typedef Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& m)
    : evaluator<PlainObjectBase<XprType> >(m)
  { }
};

// -------------------- Transpose --------------------

template<typename ArgType>
struct unary_evaluator<Transpose<ArgType>, IndexBased>
  : evaluator_base<Transpose<ArgType> >
{
  typedef Transpose<ArgType> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = evaluator<ArgType>::Flags ^ RowMajorBit,
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& t) : m_argImpl(t.nestedExpression()) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(col, row);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(col, row);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename XprType::Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(col, row);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(index);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode,PacketType>(col, row, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode,PacketType>(index, x);
  }

protected:
  evaluator<ArgType> m_argImpl;
};

// -------------------- CwiseNullaryOp --------------------
// Like Matrix and Array, this is not really a unary expression, so we directly specialize evaluator.
// Likewise, there is not need to more sophisticated dispatching here.

template<typename Scalar,typename NullaryOp,
         bool has_nullary = has_nullary_operator<NullaryOp>::value,
         bool has_unary   = has_unary_operator<NullaryOp>::value,
         bool has_binary  = has_binary_operator<NullaryOp>::value>
struct nullary_wrapper
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const { return op(i,j); }
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const { return op(i); }

  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const { return op.template packetOp<T>(i,j); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const { return op.template packetOp<T>(i); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,true,false,false>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType=0, IndexType=0) const { return op(); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType=0, IndexType=0) const { return op.template packetOp<T>(); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,false,true>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j=0) const { return op(i,j); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j=0) const { return op.template packetOp<T>(i,j); }
};

// We need the following specialization for vector-only functors assigned to a runtime vector,
// for instance, using linspace and assigning a RowVectorXd to a MatrixXd or even a row of a MatrixXd.
// In this case, i==0 and j is used for the actual iteration.
template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,true,false>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const {
    eigen_assert(i==0 || j==0);
    return op(i+j);
  }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const {
    eigen_assert(i==0 || j==0);
    return op.template packetOp<T>(i+j);
  }

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const { return op(i); }
  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const { return op.template packetOp<T>(i); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,false,false> {};

#if 0 && EIGEN_COMP_MSVC>0
// Disable this ugly workaround. This is now handled in traits<Ref>::match,
// but this piece of code might still become handly if some other weird compilation
// erros pop up again.

// MSVC exhibits a weird compilation error when
// compiling:
//    Eigen::MatrixXf A = MatrixXf::Random(3,3);
//    Ref<const MatrixXf> R = 2.f*A;
// and that has_*ary_operator<scalar_constant_op<float>> have not been instantiated yet.
// The "problem" is that evaluator<2.f*A> is instantiated by traits<Ref>::match<2.f*A>
// and at that time has_*ary_operator<T> returns true regardless of T.
// Then nullary_wrapper is badly instantiated as nullary_wrapper<.,.,true,true,true>.
// The trick is thus to defer the proper instantiation of nullary_wrapper when coeff(),
// and packet() are really instantiated as implemented below:

// This is a simple wrapper around Index to enforce the re-instantiation of
// has_*ary_operator when needed.
template<typename T> struct nullary_wrapper_workaround_msvc {
  nullary_wrapper_workaround_msvc(const T&);
  operator T()const;
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,true,true,true>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().operator()(op,i,j);
  }
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().operator()(op,i);
  }

  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().template packetOp<T>(op,i,j);
  }
  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().template packetOp<T>(op,i);
  }
};
#endif // MSVC workaround

template<typename NullaryOp, typename PlainObjectType>
struct evaluator<CwiseNullaryOp<NullaryOp,PlainObjectType> >
  : evaluator_base<CwiseNullaryOp<NullaryOp,PlainObjectType> >
{
  typedef CwiseNullaryOp<NullaryOp,PlainObjectType> XprType;
  typedef typename internal::remove_all<PlainObjectType>::type PlainObjectTypeCleaned;

  enum {
    CoeffReadCost = internal::functor_traits<NullaryOp>::Cost,

    Flags = (evaluator<PlainObjectTypeCleaned>::Flags
          &  (  HereditaryBits
              | (functor_has_linear_access<NullaryOp>::ret  ? LinearAccessBit : 0)
              | (functor_traits<NullaryOp>::PacketAccess    ? PacketAccessBit : 0)))
          | (functor_traits<NullaryOp>::IsRepeatable ? 0 : EvalBeforeNestingBit),
    Alignment = AlignedMax
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& n)
    : m_functor(n.functor()), m_wrapper()
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(IndexType row, IndexType col) const
  {
    return m_wrapper(m_functor, row, col);
  }

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(IndexType index) const
  {
    return m_wrapper(m_functor,index);
  }

  template<int LoadMode, typename PacketType, typename IndexType>
  EIGEN_STRONG_INLINE
  PacketType packet(IndexType row, IndexType col) const
  {
    return m_wrapper.template packetOp<PacketType>(m_functor, row, col);
  }

  template<int LoadMode, typename PacketType, typename IndexType>
  EIGEN_STRONG_INLINE
  PacketType packet(IndexType index) const
  {
    return m_wrapper.template packetOp<PacketType>(m_functor, index);
  }

protected:
  const NullaryOp m_functor;
  const internal::nullary_wrapper<CoeffReturnType,NullaryOp> m_wrapper;
};

// -------------------- CwiseUnaryOp --------------------

template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryOp<UnaryOp, ArgType>, IndexBased >
  : evaluator_base<CwiseUnaryOp<UnaryOp, ArgType> >
{
  typedef CwiseUnaryOp<UnaryOp, ArgType> XprType;

  enum {
    CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),

    Flags = evaluator<ArgType>::Flags
          & (HereditaryBits | LinearAccessBit | (functor_traits<UnaryOp>::PacketAccess ? PacketAccessBit : 0)),
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& op) : m_d(op)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.argImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.argImpl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.argImpl.template packet<LoadMode, PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.argImpl.template packet<LoadMode, PacketType>(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), argImpl(xpr.nestedExpression()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& func() const { return op; }
    UnaryOp op;
    evaluator<ArgType> argImpl;
  };

  Data m_d;
};

// -------------------- CwiseTernaryOp --------------------

// this is a ternary expression
template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
  : public ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
{
  typedef CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> XprType;
  typedef ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> > Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3>, IndexBased, IndexBased>
  : evaluator_base<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
{
  typedef CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> XprType;

  enum {
    CoeffReadCost = int(evaluator<Arg1>::CoeffReadCost) + int(evaluator<Arg2>::CoeffReadCost) + int(evaluator<Arg3>::CoeffReadCost) + int(functor_traits<TernaryOp>::Cost),

    Arg1Flags = evaluator<Arg1>::Flags,
    Arg2Flags = evaluator<Arg2>::Flags,
    Arg3Flags = evaluator<Arg3>::Flags,
    SameType = is_same<typename Arg1::Scalar,typename Arg2::Scalar>::value && is_same<typename Arg1::Scalar,typename Arg3::Scalar>::value,
    StorageOrdersAgree = (int(Arg1Flags)&RowMajorBit)==(int(Arg2Flags)&RowMajorBit) && (int(Arg1Flags)&RowMajorBit)==(int(Arg3Flags)&RowMajorBit),
    Flags0 = (int(Arg1Flags) | int(Arg2Flags) | int(Arg3Flags)) & (
        HereditaryBits
        | (int(Arg1Flags) & int(Arg2Flags) & int(Arg3Flags) &
           ( (StorageOrdersAgree ? LinearAccessBit : 0)
           | (functor_traits<TernaryOp>::PacketAccess && StorageOrdersAgree && SameType ? PacketAccessBit : 0)
           )
        )
     ),
    Flags = (Flags0 & ~RowMajorBit) | (Arg1Flags & RowMajorBit),
    Alignment = EIGEN_PLAIN_ENUM_MIN(
        EIGEN_PLAIN_ENUM_MIN(evaluator<Arg1>::Alignment, evaluator<Arg2>::Alignment),
        evaluator<Arg3>::Alignment)
  };

  EIGEN_DEVICE_FUNC explicit ternary_evaluator(const XprType& xpr) : m_d(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<TernaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.arg1Impl.coeff(row, col), m_d.arg2Impl.coeff(row, col), m_d.arg3Impl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.arg1Impl.coeff(index), m_d.arg2Impl.coeff(index), m_d.arg3Impl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.arg1Impl.template packet<LoadMode,PacketType>(row, col),
                               m_d.arg2Impl.template packet<LoadMode,PacketType>(row, col),
                               m_d.arg3Impl.template packet<LoadMode,PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.arg1Impl.template packet<LoadMode,PacketType>(index),
                               m_d.arg2Impl.template packet<LoadMode,PacketType>(index),
                               m_d.arg3Impl.template packet<LoadMode,PacketType>(index));
  }

protected:
  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), arg1Impl(xpr.arg1()), arg2Impl(xpr.arg2()), arg3Impl(xpr.arg3()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TernaryOp& func() const { return op; }
    TernaryOp op;
    evaluator<Arg1> arg1Impl;
    evaluator<Arg2> arg2Impl;
    evaluator<Arg3> arg3Impl;
  };

  Data m_d;
};

// -------------------- CwiseBinaryOp --------------------

// this is a binary expression
template<typename BinaryOp, typename Lhs, typename Rhs>
struct evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
  : public binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IndexBased, IndexBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;

  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),

    LhsFlags = evaluator<Lhs>::Flags,
    RhsFlags = evaluator<Rhs>::Flags,
    SameType = is_same<typename Lhs::Scalar,typename Rhs::Scalar>::value,
    StorageOrdersAgree = (int(LhsFlags)&RowMajorBit)==(int(RhsFlags)&RowMajorBit),
    Flags0 = (int(LhsFlags) | int(RhsFlags)) & (
        HereditaryBits
      | (int(LhsFlags) & int(RhsFlags) &
           ( (StorageOrdersAgree ? LinearAccessBit : 0)
           | (functor_traits<BinaryOp>::PacketAccess && StorageOrdersAgree && SameType ? PacketAccessBit : 0)
           )
        )
     ),
    Flags = (Flags0 & ~RowMajorBit) | (LhsFlags & RowMajorBit),
    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<Lhs>::Alignment,evaluator<Rhs>::Alignment)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit binary_evaluator(const XprType& xpr) : m_d(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.lhsImpl.coeff(row, col), m_d.rhsImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.lhsImpl.coeff(index), m_d.rhsImpl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.lhsImpl.template packet<LoadMode,PacketType>(row, col),
                               m_d.rhsImpl.template packet<LoadMode,PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.lhsImpl.template packet<LoadMode,PacketType>(index),
                               m_d.rhsImpl.template packet<LoadMode,PacketType>(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), lhsImpl(xpr.lhs()), rhsImpl(xpr.rhs()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const BinaryOp& func() const { return op; }
    BinaryOp op;
    evaluator<Lhs> lhsImpl;
    evaluator<Rhs> rhsImpl;
  };

  Data m_d;
};

// -------------------- CwiseUnaryView --------------------

template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryView<UnaryOp, ArgType>, IndexBased>
  : evaluator_base<CwiseUnaryView<UnaryOp, ArgType> >
{
  typedef CwiseUnaryView<UnaryOp, ArgType> XprType;

  enum {
    CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits | LinearAccessBit | DirectAccessBit)),

    Alignment = 0 // FIXME it is not very clear why alignment is necessarily lost...
  };

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& op) : m_d(op)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.argImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.argImpl.coeff(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_d.func()(m_d.argImpl.coeffRef(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_d.func()(m_d.argImpl.coeffRef(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), argImpl(xpr.nestedExpression()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& func() const { return op; }
    UnaryOp op;
    evaluator<ArgType> argImpl;
  };

  Data m_d;
};

// -------------------- Map --------------------

// FIXME perhaps the PlainObjectType could be provided by Derived::PlainObject ?
// but that might complicate template specialization
template<typename Derived, typename PlainObjectType>
struct mapbase_evaluator;

template<typename Derived, typename PlainObjectType>
struct mapbase_evaluator : evaluator_base<Derived>
{
  typedef Derived  XprType;
  typedef typename XprType::PointerType PointerType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = XprType::RowsAtCompileTime,
    ColsAtCompileTime = XprType::ColsAtCompileTime,
    CoeffReadCost = NumTraits<Scalar>::ReadCost
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit mapbase_evaluator(const XprType& map)
    : m_data(const_cast<PointerType>(map.data())),
      m_innerStride(map.innerStride()),
      m_outerStride(map.outerStride())
  {
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(evaluator<Derived>::Flags&PacketAccessBit, internal::inner_stride_at_compile_time<Derived>::ret==1),
                        PACKET_ACCESS_REQUIRES_TO_HAVE_INNER_STRIDE_FIXED_TO_1);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_data[col * colStride() + row * rowStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_data[index * m_innerStride.value()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_data[col * colStride() + row * rowStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_data[index * m_innerStride.value()];
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    PointerType ptr = m_data + row * rowStride() + col * colStride();
    return internal::ploadt<PacketType, LoadMode>(ptr);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return internal::ploadt<PacketType, LoadMode>(m_data + index * m_innerStride.value());
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    PointerType ptr = m_data + row * rowStride() + col * colStride();
    return internal::pstoret<Scalar, PacketType, StoreMode>(ptr, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    internal::pstoret<Scalar, PacketType, StoreMode>(m_data + index * m_innerStride.value(), x);
  }
protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index rowStride() const EIGEN_NOEXCEPT {
    return XprType::IsRowMajor ? m_outerStride.value() : m_innerStride.value();
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index colStride() const EIGEN_NOEXCEPT {
     return XprType::IsRowMajor ? m_innerStride.value() : m_outerStride.value();
  }

  PointerType m_data;
  const internal::variable_if_dynamic<Index, XprType::InnerStrideAtCompileTime> m_innerStride;
  const internal::variable_if_dynamic<Index, XprType::OuterStrideAtCompileTime> m_outerStride;
};

template<typename PlainObjectType, int MapOptions, typename StrideType>
struct evaluator<Map<PlainObjectType, MapOptions, StrideType> >
  : public mapbase_evaluator<Map<PlainObjectType, MapOptions, StrideType>, PlainObjectType>
{
  typedef Map<PlainObjectType, MapOptions, StrideType> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types once we can handle multi-sized packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    InnerStrideAtCompileTime = StrideType::InnerStrideAtCompileTime == 0
                             ? int(PlainObjectType::InnerStrideAtCompileTime)
                             : int(StrideType::InnerStrideAtCompileTime),
    OuterStrideAtCompileTime = StrideType::OuterStrideAtCompileTime == 0
                             ? int(PlainObjectType::OuterStrideAtCompileTime)
                             : int(StrideType::OuterStrideAtCompileTime),
    HasNoInnerStride = InnerStrideAtCompileTime == 1,
    HasNoOuterStride = StrideType::OuterStrideAtCompileTime == 0,
    HasNoStride = HasNoInnerStride && HasNoOuterStride,
    IsDynamicSize = PlainObjectType::SizeAtCompileTime==Dynamic,

    PacketAccessMask = bool(HasNoInnerStride) ? ~int(0) : ~int(PacketAccessBit),
    LinearAccessMask = bool(HasNoStride) || bool(PlainObjectType::IsVectorAtCompileTime) ? ~int(0) : ~int(LinearAccessBit),
    Flags = int( evaluator<PlainObjectType>::Flags) & (LinearAccessMask&PacketAccessMask),

    Alignment = int(MapOptions)&int(AlignedMask)
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& map)
    : mapbase_evaluator<XprType, PlainObjectType>(map)
  { }
};

// -------------------- Ref --------------------

template<typename PlainObjectType, int RefOptions, typename StrideType>
struct evaluator<Ref<PlainObjectType, RefOptions, StrideType> >
  : public mapbase_evaluator<Ref<PlainObjectType, RefOptions, StrideType>, PlainObjectType>
{
  typedef Ref<PlainObjectType, RefOptions, StrideType> XprType;

  enum {
    Flags = evaluator<Map<PlainObjectType, RefOptions, StrideType> >::Flags,
    Alignment = evaluator<Map<PlainObjectType, RefOptions, StrideType> >::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& ref)
    : mapbase_evaluator<XprType, PlainObjectType>(ref)
  { }
};

// -------------------- Block --------------------

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel,
         bool HasDirectAccess = internal::has_direct_access<ArgType>::ret> struct block_evaluator;

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
  : block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel>
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types once we can handle multi-sized packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    RowsAtCompileTime = traits<XprType>::RowsAtCompileTime,
    ColsAtCompileTime = traits<XprType>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<XprType>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<XprType>::MaxColsAtCompileTime,

    ArgTypeIsRowMajor = (int(evaluator<ArgType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1) ? 0
               : ArgTypeIsRowMajor,
    HasSameStorageOrderAsArgType = (IsRowMajor == ArgTypeIsRowMajor),
    InnerSize = IsRowMajor ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsArgType
                             ? int(inner_stride_at_compile_time<ArgType>::ret)
                             : int(outer_stride_at_compile_time<ArgType>::ret),
    OuterStrideAtCompileTime = HasSameStorageOrderAsArgType
                             ? int(outer_stride_at_compile_time<ArgType>::ret)
                             : int(inner_stride_at_compile_time<ArgType>::ret),
    MaskPacketAccessBit = (InnerStrideAtCompileTime == 1 || HasSameStorageOrderAsArgType) ? PacketAccessBit : 0,

    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1 || (InnerPanel && (evaluator<ArgType>::Flags&LinearAccessBit))) ? LinearAccessBit : 0,
    FlagsRowMajorBit = XprType::Flags&RowMajorBit,
    Flags0 = evaluator<ArgType>::Flags & ( (HereditaryBits & ~RowMajorBit) |
                                           DirectAccessBit |
                                           MaskPacketAccessBit),
    Flags = Flags0 | FlagsLinearAccessBit | FlagsRowMajorBit,

    PacketAlignment = unpacket_traits<PacketScalar>::alignment,
    Alignment0 = (InnerPanel && (OuterStrideAtCompileTime!=Dynamic)
                             && (OuterStrideAtCompileTime!=0)
                             && (((OuterStrideAtCompileTime * int(sizeof(Scalar))) % int(PacketAlignment)) == 0)) ? int(PacketAlignment) : 0,
    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<ArgType>::Alignment, Alignment0)
  };
  typedef block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel> block_evaluator_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& block) : block_evaluator_type(block)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
};

// no direct-access => dispatch to a unary evaluator
template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel, /*HasDirectAccess*/ false>
  : unary_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit block_evaluator(const XprType& block)
    : unary_evaluator<XprType>(block)
  {}
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct unary_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel>, IndexBased>
  : evaluator_base<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& block)
    : m_argImpl(block.nestedExpression()),
      m_startRow(block.startRow()),
      m_startCol(block.startCol()),
      m_linear_offset(ForwardLinearAccess?(ArgType::IsRowMajor ? block.startRow()*block.nestedExpression().cols() + block.startCol() : block.startCol()*block.nestedExpression().rows() + block.startRow()):0)
  { }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    RowsAtCompileTime = XprType::RowsAtCompileTime,
    ForwardLinearAccess = (InnerPanel || int(XprType::IsRowMajor)==int(ArgType::IsRowMajor)) && bool(evaluator<ArgType>::Flags&LinearAccessBit)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(m_startRow.value() + row, m_startCol.value() + col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return linear_coeff_impl(index, bool_constant<ForwardLinearAccess>());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(m_startRow.value() + row, m_startCol.value() + col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return linear_coeffRef_impl(index, bool_constant<ForwardLinearAccess>());
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(m_startRow.value() + row, m_startCol.value() + col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    if (ForwardLinearAccess)
      return m_argImpl.template packet<LoadMode,PacketType>(m_linear_offset.value() + index);
    else
      return packet<LoadMode,PacketType>(RowsAtCompileTime == 1 ? 0 : index,
                                         RowsAtCompileTime == 1 ? index : 0);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    return m_argImpl.template writePacket<StoreMode,PacketType>(m_startRow.value() + row, m_startCol.value() + col, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    if (ForwardLinearAccess)
      return m_argImpl.template writePacket<StoreMode,PacketType>(m_linear_offset.value() + index, x);
    else
      return writePacket<StoreMode,PacketType>(RowsAtCompileTime == 1 ? 0 : index,
                                              RowsAtCompileTime == 1 ? index : 0,
                                              x);
  }

protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType linear_coeff_impl(Index index, internal::true_type /* ForwardLinearAccess */) const
  {
    return m_argImpl.coeff(m_linear_offset.value() + index);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType linear_coeff_impl(Index index, internal::false_type /* not ForwardLinearAccess */) const
  {
    return coeff(RowsAtCompileTime == 1 ? 0 : index, RowsAtCompileTime == 1 ? index : 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& linear_coeffRef_impl(Index index, internal::true_type /* ForwardLinearAccess */)
  {
    return m_argImpl.coeffRef(m_linear_offset.value() + index);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& linear_coeffRef_impl(Index index, internal::false_type /* not ForwardLinearAccess */)
  {
    return coeffRef(RowsAtCompileTime == 1 ? 0 : index, RowsAtCompileTime == 1 ? index : 0);
  }

  evaluator<ArgType> m_argImpl;
  const variable_if_dynamic<Index, (ArgType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
  const variable_if_dynamic<Index, (ArgType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
  const variable_if_dynamic<Index, ForwardLinearAccess ? Dynamic : 0> m_linear_offset;
};

// TODO: This evaluator does not actually use the child evaluator;
// all action is via the data() as returned by the Block expression.

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel, /* HasDirectAccess */ true>
  : mapbase_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel>,
                      typename Block<ArgType, BlockRows, BlockCols, InnerPanel>::PlainObject>
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit block_evaluator(const XprType& block)
    : mapbase_evaluator<XprType, typename XprType::PlainObject>(block)
  {
    // TODO: for the 3.3 release, this should be turned to an internal assertion, but let's keep it as is for the beta lifetime
    eigen_assert(((internal::UIntPtr(block.data()) % EIGEN_PLAIN_ENUM_MAX(1,evaluator<XprType>::Alignment)) == 0) && "data is not aligned");
  }
};


// -------------------- Select --------------------
// NOTE shall we introduce a ternary_evaluator?

// TODO enable vectorization for Select
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
struct evaluator<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
  : evaluator_base<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
{
  typedef Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> XprType;
  enum {
    CoeffReadCost = evaluator<ConditionMatrixType>::CoeffReadCost
                  + EIGEN_PLAIN_ENUM_MAX(evaluator<ThenMatrixType>::CoeffReadCost,
                                         evaluator<ElseMatrixType>::CoeffReadCost),

    Flags = (unsigned int)evaluator<ThenMatrixType>::Flags & evaluator<ElseMatrixType>::Flags & HereditaryBits,

    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<ThenMatrixType>::Alignment, evaluator<ElseMatrixType>::Alignment)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& select)
    : m_conditionImpl(select.conditionMatrix()),
      m_thenImpl(select.thenMatrix()),
      m_elseImpl(select.elseMatrix())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    if (m_conditionImpl.coeff(row, col))
      return m_thenImpl.coeff(row, col);
    else
      return m_elseImpl.coeff(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    if (m_conditionImpl.coeff(index))
      return m_thenImpl.coeff(index);
    else
      return m_elseImpl.coeff(index);
  }

protected:
  evaluator<ConditionMatrixType> m_conditionImpl;
  evaluator<ThenMatrixType> m_thenImpl;
  evaluator<ElseMatrixType> m_elseImpl;
};


// -------------------- Replicate --------------------

template<typename ArgType, int RowFactor, int ColFactor>
struct unary_evaluator<Replicate<ArgType, RowFactor, ColFactor> >
  : evaluator_base<Replicate<ArgType, RowFactor, ColFactor> >
{
  typedef Replicate<ArgType, RowFactor, ColFactor> XprType;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  enum {
    Factor = (RowFactor==Dynamic || ColFactor==Dynamic) ? Dynamic : RowFactor*ColFactor
  };
  typedef typename internal::nested_eval<ArgType,Factor>::type ArgTypeNested;
  typedef typename internal::remove_all<ArgTypeNested>::type ArgTypeNestedCleaned;

  enum {
    CoeffReadCost = evaluator<ArgTypeNestedCleaned>::CoeffReadCost,
    LinearAccessMask = XprType::IsVectorAtCompileTime ? LinearAccessBit : 0,
    Flags = (evaluator<ArgTypeNestedCleaned>::Flags & (HereditaryBits|LinearAccessMask) & ~RowMajorBit) | (traits<XprType>::Flags & RowMajorBit),

    Alignment = evaluator<ArgTypeNestedCleaned>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& replicate)
    : m_arg(replicate.nestedExpression()),
      m_argImpl(m_arg),
      m_rows(replicate.nestedExpression().rows()),
      m_cols(replicate.nestedExpression().cols())
  {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    // try to avoid using modulo; this is a pure optimization strategy
    const Index actual_row = internal::traits<XprType>::RowsAtCompileTime==1 ? 0
                           : RowFactor==1 ? row
                           : row % m_rows.value();
    const Index actual_col = internal::traits<XprType>::ColsAtCompileTime==1 ? 0
                           : ColFactor==1 ? col
                           : col % m_cols.value();

    return m_argImpl.coeff(actual_row, actual_col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    // try to avoid using modulo; this is a pure optimization strategy
    const Index actual_index = internal::traits<XprType>::RowsAtCompileTime==1
                                  ? (ColFactor==1 ?  index : index%m_cols.value())
                                  : (RowFactor==1 ?  index : index%m_rows.value());

    return m_argImpl.coeff(actual_index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    const Index actual_row = internal::traits<XprType>::RowsAtCompileTime==1 ? 0
                           : RowFactor==1 ? row
                           : row % m_rows.value();
    const Index actual_col = internal::traits<XprType>::ColsAtCompileTime==1 ? 0
                           : ColFactor==1 ? col
                           : col % m_cols.value();

    return m_argImpl.template packet<LoadMode,PacketType>(actual_row, actual_col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    const Index actual_index = internal::traits<XprType>::RowsAtCompileTime==1
                                  ? (ColFactor==1 ?  index : index%m_cols.value())
                                  : (RowFactor==1 ?  index : index%m_rows.value());

    return m_argImpl.template packet<LoadMode,PacketType>(actual_index);
  }

protected:
  const ArgTypeNested m_arg;
  evaluator<ArgTypeNestedCleaned> m_argImpl;
  const variable_if_dynamic<Index, ArgType::RowsAtCompileTime> m_rows;
  const variable_if_dynamic<Index, ArgType::ColsAtCompileTime> m_cols;
};

// -------------------- MatrixWrapper and ArrayWrapper --------------------
//
// evaluator_wrapper_base<T> is a common base class for the
// MatrixWrapper and ArrayWrapper evaluators.

template<typename XprType>
struct evaluator_wrapper_base
  : evaluator_base<XprType>
{
  typedef typename remove_all<typename XprType::NestedExpressionType>::type ArgType;
  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = evaluator<ArgType>::Flags,
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator_wrapper_base(const ArgType& arg) : m_argImpl(arg) {}

  typedef typename ArgType::Scalar Scalar;
  typedef typename ArgType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(row, col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(index);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode>(row, col, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode>(index, x);
  }

protected:
  evaluator<ArgType> m_argImpl;
};

template<typename TArgType>
struct unary_evaluator<MatrixWrapper<TArgType> >
  : evaluator_wrapper_base<MatrixWrapper<TArgType> >
{
  typedef MatrixWrapper<TArgType> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& wrapper)
    : evaluator_wrapper_base<MatrixWrapper<TArgType> >(wrapper.nestedExpression())
  { }
};

template<typename TArgType>
struct unary_evaluator<ArrayWrapper<TArgType> >
  : evaluator_wrapper_base<ArrayWrapper<TArgType> >
{
  typedef ArrayWrapper<TArgType> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& wrapper)
    : evaluator_wrapper_base<ArrayWrapper<TArgType> >(wrapper.nestedExpression())
  { }
};


// -------------------- Reverse --------------------

// defined in Reverse.h:
template<typename PacketType, bool ReversePacket> struct reverse_packet_cond;

template<typename ArgType, int Direction>
struct unary_evaluator<Reverse<ArgType, Direction> >
  : evaluator_base<Reverse<ArgType, Direction> >
{
  typedef Reverse<ArgType, Direction> XprType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = XprType::IsRowMajor,
    IsColMajor = !IsRowMajor,
    ReverseRow = (Direction == Vertical)   || (Direction == BothDirections),
    ReverseCol = (Direction == Horizontal) || (Direction == BothDirections),
    ReversePacket = (Direction == BothDirections)
                    || ((Direction == Vertical)   && IsColMajor)
                    || ((Direction == Horizontal) && IsRowMajor),

    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    // let's enable LinearAccess only with vectorization because of the product overhead
    // FIXME enable DirectAccess with negative strides?
    Flags0 = evaluator<ArgType>::Flags,
    LinearAccess = ( (Direction==BothDirections) && (int(Flags0)&PacketAccessBit) )
                  || ((ReverseRow && XprType::ColsAtCompileTime==1) || (ReverseCol && XprType::RowsAtCompileTime==1))
                 ? LinearAccessBit : 0,

    Flags = int(Flags0) & (HereditaryBits | PacketAccessBit | LinearAccess),

    Alignment = 0 // FIXME in some rare cases, Alignment could be preserved, like a Vector4f.
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& reverse)
    : m_argImpl(reverse.nestedExpression()),
      m_rows(ReverseRow ? reverse.nestedExpression().rows() : 1),
      m_cols(ReverseCol ? reverse.nestedExpression().cols() : 1)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(ReverseRow ? m_rows.value() - row - 1 : row,
                           ReverseCol ? m_cols.value() - col - 1 : col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(m_rows.value() * m_cols.value() - index - 1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(ReverseRow ? m_rows.value() - row - 1 : row,
                              ReverseCol ? m_cols.value() - col - 1 : col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(m_rows.value() * m_cols.value() - index - 1);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1
    };
    typedef internal::reverse_packet_cond<PacketType,ReversePacket> reverse_packet;
    return reverse_packet::run(m_argImpl.template packet<LoadMode,PacketType>(
                                  ReverseRow ? m_rows.value() - row - OffsetRow : row,
                                  ReverseCol ? m_cols.value() - col - OffsetCol : col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    enum { PacketSize = unpacket_traits<PacketType>::size };
    return preverse(m_argImpl.template packet<LoadMode,PacketType>(m_rows.value() * m_cols.value() - index - PacketSize));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    // FIXME we could factorize some code with packet(i,j)
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1
    };
    typedef internal::reverse_packet_cond<PacketType,ReversePacket> reverse_packet;
    m_argImpl.template writePacket<LoadMode>(
                                  ReverseRow ? m_rows.value() - row - OffsetRow : row,
                                  ReverseCol ? m_cols.value() - col - OffsetCol : col,
                                  reverse_packet::run(x));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    enum { PacketSize = unpacket_traits<PacketType>::size };
    m_argImpl.template writePacket<LoadMode>
      (m_rows.value() * m_cols.value() - index - PacketSize, preverse(x));
  }

protected:
  evaluator<ArgType> m_argImpl;

  // If we do not reverse rows, then we do not need to know the number of rows; same for columns
  // Nonetheless, in this case it is important to set to 1 such that the coeff(index) method works fine for vectors.
  const variable_if_dynamic<Index, ReverseRow ? ArgType::RowsAtCompileTime : 1> m_rows;
  const variable_if_dynamic<Index, ReverseCol ? ArgType::ColsAtCompileTime : 1> m_cols;
};


// -------------------- Diagonal --------------------

template<typename ArgType, int DiagIndex>
struct evaluator<Diagonal<ArgType, DiagIndex> >
  : evaluator_base<Diagonal<ArgType, DiagIndex> >
{
  typedef Diagonal<ArgType, DiagIndex> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    Flags = (unsigned int)(evaluator<ArgType>::Flags & (HereditaryBits | DirectAccessBit) & ~RowMajorBit) | LinearAccessBit,

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& diagonal)
    : m_argImpl(diagonal.nestedExpression()),
      m_index(diagonal.index())
  { }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index) const
  {
    return m_argImpl.coeff(row + rowOffset(), row + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index + rowOffset(), index + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index)
  {
    return m_argImpl.coeffRef(row + rowOffset(), row + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index + rowOffset(), index + colOffset());
  }

protected:
  evaluator<ArgType> m_argImpl;
  const internal::variable_if_dynamicindex<Index, XprType::DiagIndex> m_index;

private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index rowOffset() const { return m_index.value() > 0 ? 0 : -m_index.value(); }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index colOffset() const { return m_index.value() > 0 ? m_index.value() : 0; }
};


//----------------------------------------------------------------------
// deprecated code
//----------------------------------------------------------------------

// -------------------- EvalToTemp --------------------

// expression class for evaluating nested expression to a temporary

template<typename ArgType> class EvalToTemp;

template<typename ArgType>
struct traits<EvalToTemp<ArgType> >
  : public traits<ArgType>
{ };

template<typename ArgType>
class EvalToTemp
  : public dense_xpr_base<EvalToTemp<ArgType> >::type
{
 public:

  typedef typename dense_xpr_base<EvalToTemp>::type Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(EvalToTemp)

  explicit EvalToTemp(const ArgType& arg)
    : m_arg(arg)
  { }

  const ArgType& arg() const
  {
    return m_arg;
  }

  EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT
  {
    return m_arg.rows();
  }

  EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT
  {
    return m_arg.cols();
  }

 private:
  const ArgType& m_arg;
};

template<typename ArgType>
struct evaluator<EvalToTemp<ArgType> >
  : public evaluator<typename ArgType::PlainObject>
{
  typedef EvalToTemp<ArgType>                   XprType;
  typedef typename ArgType::PlainObject         PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr)
    : m_result(xpr.arg())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
  }

  // This constructor is used when nesting an EvalTo evaluator in another evaluator
  EIGEN_DEVICE_FUNC evaluator(const ArgType& arg)
    : m_result(arg)
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
  }

protected:
  PlainObject m_result;
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_COREEVALUATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CoreIterators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COREITERATORS_H
#define EIGEN_COREITERATORS_H

namespace Eigen { 

/* This file contains the respective InnerIterator definition of the expressions defined in Eigen/Core
 */

namespace internal {

template<typename XprType, typename EvaluatorKind>
class inner_iterator_selector;

}

/** \class InnerIterator
  * \brief An InnerIterator allows to loop over the element of any matrix expression.
  * 
  * \warning To be used with care because an evaluator is constructed every time an InnerIterator iterator is constructed.
  * 
  * TODO: add a usage example
  */
template<typename XprType>
class InnerIterator
{
protected:
  typedef internal::inner_iterator_selector<XprType, typename internal::evaluator_traits<XprType>::Kind> IteratorType;
  typedef internal::evaluator<XprType> EvaluatorType;
  typedef typename internal::traits<XprType>::Scalar Scalar;
public:
  /** Construct an iterator over the \a outerId -th row or column of \a xpr */
  InnerIterator(const XprType &xpr, const Index &outerId)
    : m_eval(xpr), m_iter(m_eval, outerId, xpr.innerSize())
  {}
  
  /// \returns the value of the current coefficient.
  EIGEN_STRONG_INLINE Scalar value() const          { return m_iter.value(); }
  /** Increment the iterator \c *this to the next non-zero coefficient.
    * Explicit zeros are not skipped over. To skip explicit zeros, see class SparseView
    */
  EIGEN_STRONG_INLINE InnerIterator& operator++()   { m_iter.operator++(); return *this; }
  EIGEN_STRONG_INLINE InnerIterator& operator+=(Index i) { m_iter.operator+=(i); return *this; }
  EIGEN_STRONG_INLINE InnerIterator operator+(Index i) 
  { InnerIterator result(*this); result+=i; return result; }
    

  /// \returns the column or row index of the current coefficient.
  EIGEN_STRONG_INLINE Index index() const           { return m_iter.index(); }
  /// \returns the row index of the current coefficient.
  EIGEN_STRONG_INLINE Index row() const             { return m_iter.row(); }
  /// \returns the column index of the current coefficient.
  EIGEN_STRONG_INLINE Index col() const             { return m_iter.col(); }
  /// \returns \c true if the iterator \c *this still references a valid coefficient.
  EIGEN_STRONG_INLINE operator bool() const         { return m_iter; }
  
protected:
  EvaluatorType m_eval;
  IteratorType m_iter;
private:
  // If you get here, then you're not using the right InnerIterator type, e.g.:
  //   SparseMatrix<double,RowMajor> A;
  //   SparseMatrix<double>::InnerIterator it(A,0);
  template<typename T> InnerIterator(const EigenBase<T>&,Index outer);
};

namespace internal {

// Generic inner iterator implementation for dense objects
template<typename XprType>
class inner_iterator_selector<XprType, IndexBased>
{
protected:
  typedef evaluator<XprType> EvaluatorType;
  typedef typename traits<XprType>::Scalar Scalar;
  enum { IsRowMajor = (XprType::Flags&RowMajorBit)==RowMajorBit };
  
public:
  EIGEN_STRONG_INLINE inner_iterator_selector(const EvaluatorType &eval, const Index &outerId, const Index &innerSize)
    : m_eval(eval), m_inner(0), m_outer(outerId), m_end(innerSize)
  {}

  EIGEN_STRONG_INLINE Scalar value() const
  {
    return (IsRowMajor) ? m_eval.coeff(m_outer, m_inner)
                        : m_eval.coeff(m_inner, m_outer);
  }

  EIGEN_STRONG_INLINE inner_iterator_selector& operator++() { m_inner++; return *this; }

  EIGEN_STRONG_INLINE Index index() const { return m_inner; }
  inline Index row() const { return IsRowMajor ? m_outer : index(); }
  inline Index col() const { return IsRowMajor ? index() : m_outer; }

  EIGEN_STRONG_INLINE operator bool() const { return m_inner < m_end && m_inner>=0; }

protected:
  const EvaluatorType& m_eval;
  Index m_inner;
  const Index m_outer;
  const Index m_end;
};

// For iterator-based evaluator, inner-iterator is already implemented as
// evaluator<>::InnerIterator
template<typename XprType>
class inner_iterator_selector<XprType, IteratorBased>
 : public evaluator<XprType>::InnerIterator
{
protected:
  typedef typename evaluator<XprType>::InnerIterator Base;
  typedef evaluator<XprType> EvaluatorType;
  
public:
  EIGEN_STRONG_INLINE inner_iterator_selector(const EvaluatorType &eval, const Index &outerId, const Index &/*innerSize*/)
    : Base(eval, outerId)
  {}  
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COREITERATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_BINARY_OP_H
#define EIGEN_CWISE_BINARY_OP_H

namespace Eigen {

namespace internal {
template<typename BinaryOp, typename Lhs, typename Rhs>
struct traits<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  // we must not inherit from traits<Lhs> since it has
  // the potential to cause problems with MSVC
  typedef typename remove_all<Lhs>::type Ancestor;
  typedef typename traits<Ancestor>::XprKind XprKind;
  enum {
    RowsAtCompileTime = traits<Ancestor>::RowsAtCompileTime,
    ColsAtCompileTime = traits<Ancestor>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<Ancestor>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<Ancestor>::MaxColsAtCompileTime
  };

  // even though we require Lhs and Rhs to have the same scalar type (see CwiseBinaryOp constructor),
  // we still want to handle the case when the result type is different.
  typedef typename result_of<
                     BinaryOp(
                       const typename Lhs::Scalar&,
                       const typename Rhs::Scalar&
                     )
                   >::type Scalar;
  typedef typename cwise_promote_storage_type<typename traits<Lhs>::StorageKind,
                                              typename traits<Rhs>::StorageKind,
                                              BinaryOp>::ret StorageKind;
  typedef typename promote_index_type<typename traits<Lhs>::StorageIndex,
                                      typename traits<Rhs>::StorageIndex>::type StorageIndex;
  typedef typename Lhs::Nested LhsNested;
  typedef typename Rhs::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  enum {
    Flags = cwise_promote_storage_order<typename traits<Lhs>::StorageKind,typename traits<Rhs>::StorageKind,_LhsNested::Flags & RowMajorBit,_RhsNested::Flags & RowMajorBit>::value
  };
};
} // end namespace internal

template<typename BinaryOp, typename Lhs, typename Rhs, typename StorageKind>
class CwiseBinaryOpImpl;

/** \class CwiseBinaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise binary operator is applied to two expressions
  *
  * \tparam BinaryOp template functor implementing the operator
  * \tparam LhsType the type of the left-hand side
  * \tparam RhsType the type of the right-hand side
  *
  * This class represents an expression  where a coefficient-wise binary operator is applied to two expressions.
  * It is the return type of binary operators, by which we mean only those binary operators where
  * both the left-hand side and the right-hand side are Eigen expressions.
  * For example, the return type of matrix1+matrix2 is a CwiseBinaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically don't have to name
  * CwiseBinaryOp types explicitly.
  *
  * \sa MatrixBase::binaryExpr(const MatrixBase<OtherDerived> &,const CustomBinaryOp &) const, class CwiseUnaryOp, class CwiseNullaryOp
  */
template<typename BinaryOp, typename LhsType, typename RhsType>
class CwiseBinaryOp :
  public CwiseBinaryOpImpl<
          BinaryOp, LhsType, RhsType,
          typename internal::cwise_promote_storage_type<typename internal::traits<LhsType>::StorageKind,
                                                        typename internal::traits<RhsType>::StorageKind,
                                                        BinaryOp>::ret>,
  internal::no_assignment_operator
{
  public:

    typedef typename internal::remove_all<BinaryOp>::type Functor;
    typedef typename internal::remove_all<LhsType>::type Lhs;
    typedef typename internal::remove_all<RhsType>::type Rhs;

    typedef typename CwiseBinaryOpImpl<
        BinaryOp, LhsType, RhsType,
        typename internal::cwise_promote_storage_type<typename internal::traits<LhsType>::StorageKind,
                                                      typename internal::traits<Rhs>::StorageKind,
                                                      BinaryOp>::ret>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseBinaryOp)

    typedef typename internal::ref_selector<LhsType>::type LhsNested;
    typedef typename internal::ref_selector<RhsType>::type RhsNested;
    typedef typename internal::remove_reference<LhsNested>::type _LhsNested;
    typedef typename internal::remove_reference<RhsNested>::type _RhsNested;

#if EIGEN_COMP_MSVC && EIGEN_HAS_CXX11
    //Required for Visual Studio or the Copy constructor will probably not get inlined!
    EIGEN_STRONG_INLINE
    CwiseBinaryOp(const CwiseBinaryOp<BinaryOp,LhsType,RhsType>&) = default;
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    CwiseBinaryOp(const Lhs& aLhs, const Rhs& aRhs, const BinaryOp& func = BinaryOp())
      : m_lhs(aLhs), m_rhs(aRhs), m_functor(func)
    {
      EIGEN_CHECK_BINARY_COMPATIBILIY(BinaryOp,typename Lhs::Scalar,typename Rhs::Scalar);
      // require the sizes to match
      EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Lhs, Rhs)
      eigen_assert(aLhs.rows() == aRhs.rows() && aLhs.cols() == aRhs.cols());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT {
      // return the fixed size type if available to enable compile time optimizations
      return internal::traits<typename internal::remove_all<LhsNested>::type>::RowsAtCompileTime==Dynamic ? m_rhs.rows() : m_lhs.rows();
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT {
      // return the fixed size type if available to enable compile time optimizations
      return internal::traits<typename internal::remove_all<LhsNested>::type>::ColsAtCompileTime==Dynamic ? m_rhs.cols() : m_lhs.cols();
    }

    /** \returns the left hand side nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const _LhsNested& lhs() const { return m_lhs; }
    /** \returns the right hand side nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const _RhsNested& rhs() const { return m_rhs; }
    /** \returns the functor representing the binary operation */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const BinaryOp& functor() const { return m_functor; }

  protected:
    LhsNested m_lhs;
    RhsNested m_rhs;
    const BinaryOp m_functor;
};

// Generic API dispatcher
template<typename BinaryOp, typename Lhs, typename Rhs, typename StorageKind>
class CwiseBinaryOpImpl
  : public internal::generic_xpr_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >::type Base;
};

/** replaces \c *this by \c *this - \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
MatrixBase<Derived>::operator-=(const MatrixBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this + \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
MatrixBase<Derived>::operator+=(const MatrixBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_CWISE_BINARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseNullaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_NULLARY_OP_H
#define EIGEN_CWISE_NULLARY_OP_H

namespace Eigen {

namespace internal {
template<typename NullaryOp, typename PlainObjectType>
struct traits<CwiseNullaryOp<NullaryOp, PlainObjectType> > : traits<PlainObjectType>
{
  enum {
    Flags = traits<PlainObjectType>::Flags & RowMajorBit
  };
};

} // namespace internal

/** \class CwiseNullaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression of a matrix where all coefficients are defined by a functor
  *
  * \tparam NullaryOp template functor implementing the operator
  * \tparam PlainObjectType the underlying plain matrix/array type
  *
  * This class represents an expression of a generic nullary operator.
  * It is the return type of the Ones(), Zero(), Constant(), Identity() and Random() methods,
  * and most of the time this is the only way it is used.
  *
  * However, if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * The functor NullaryOp must expose one of the following method:
    <table class="manual">
    <tr            ><td>\c operator()() </td><td>if the procedural generation does not depend on the coefficient entries (e.g., random numbers)</td></tr>
    <tr class="alt"><td>\c operator()(Index i)</td><td>if the procedural generation makes sense for vectors only and that it depends on the coefficient index \c i (e.g., linspace) </td></tr>
    <tr            ><td>\c operator()(Index i,Index j)</td><td>if the procedural generation depends on the matrix coordinates \c i, \c j (e.g., to generate a checkerboard with 0 and 1)</td></tr>
    </table>
  * It is also possible to expose the last two operators if the generation makes sense for matrices but can be optimized for vectors.
  *
  * See DenseBase::NullaryExpr(Index,const CustomNullaryOp&) for an example binding
  * C++11 random number generators.
  *
  * A nullary expression can also be used to implement custom sophisticated matrix manipulations
  * that cannot be covered by the existing set of natively supported matrix manipulations.
  * See this \ref TopicCustomizing_NullaryExpr "page" for some examples and additional explanations
  * on the behavior of CwiseNullaryOp.
  *
  * \sa class CwiseUnaryOp, class CwiseBinaryOp, DenseBase::NullaryExpr
  */
template<typename NullaryOp, typename PlainObjectType>
class CwiseNullaryOp : public internal::dense_xpr_base< CwiseNullaryOp<NullaryOp, PlainObjectType> >::type, internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<CwiseNullaryOp>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(CwiseNullaryOp)

    EIGEN_DEVICE_FUNC
    CwiseNullaryOp(Index rows, Index cols, const NullaryOp& func = NullaryOp())
      : m_rows(rows), m_cols(cols), m_functor(func)
    {
      eigen_assert(rows >= 0
            && (RowsAtCompileTime == Dynamic || RowsAtCompileTime == rows)
            &&  cols >= 0
            && (ColsAtCompileTime == Dynamic || ColsAtCompileTime == cols));
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const { return m_rows.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const { return m_cols.value(); }

    /** \returns the functor representing the nullary operation */
    EIGEN_DEVICE_FUNC
    const NullaryOp& functor() const { return m_functor; }

  protected:
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_rows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_cols;
    const NullaryOp m_functor;
};


/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp,typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp,PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(Index rows, Index cols, const CustomNullaryOp& func)
{
  return CwiseNullaryOp<CustomNullaryOp, PlainObject>(rows, cols, func);
}

/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * Here is an example with C++11 random generators: \include random_cpp11.cpp
  * Output: \verbinclude random_cpp11.out
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp, typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp, PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(Index size, const CustomNullaryOp& func)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  if(RowsAtCompileTime == 1) return CwiseNullaryOp<CustomNullaryOp, PlainObject>(1, size, func);
  else return CwiseNullaryOp<CustomNullaryOp, PlainObject>(size, 1, func);
}

/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * This variant is only for fixed-size DenseBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp, typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp, PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(const CustomNullaryOp& func)
{
  return CwiseNullaryOp<CustomNullaryOp, PlainObject>(RowsAtCompileTime, ColsAtCompileTime, func);
}

/** \returns an expression of a constant matrix of value \a value
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this DenseBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(Index rows, Index cols, const Scalar& value)
{
  return DenseBase<Derived>::NullaryExpr(rows, cols, internal::scalar_constant_op<Scalar>(value));
}

/** \returns an expression of a constant matrix of value \a value
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this DenseBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(Index size, const Scalar& value)
{
  return DenseBase<Derived>::NullaryExpr(size, internal::scalar_constant_op<Scalar>(value));
}

/** \returns an expression of a constant matrix of value \a value
  *
  * This variant is only for fixed-size DenseBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(const Scalar& value)
{
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_constant_op<Scalar>(value));
}

/** \deprecated because of accuracy loss. In Eigen 3.3, it is an alias for LinSpaced(Index,const Scalar&,const Scalar&)
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_LinSpaced_seq_deprecated.cpp
  * Output: \verbinclude DenseBase_LinSpaced_seq_deprecated.out
  *
  * \sa LinSpaced(Index,const Scalar&, const Scalar&), setLinSpaced(Index,const Scalar&,const Scalar&)
  */
template<typename Derived>
EIGEN_DEPRECATED EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Sequential_t, Index size, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return DenseBase<Derived>::NullaryExpr(size, internal::linspaced_op<Scalar>(low,high,size));
}

/** \deprecated because of accuracy loss. In Eigen 3.3, it is an alias for LinSpaced(const Scalar&,const Scalar&)
  *
  * \sa LinSpaced(const Scalar&, const Scalar&)
  */
template<typename Derived>
EIGEN_DEPRECATED EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Sequential_t, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(Derived::SizeAtCompileTime, internal::linspaced_op<Scalar>(low,high,Derived::SizeAtCompileTime));
}

/**
  * \brief Sets a linearly spaced vector.
  *
  * The function generates 'size' equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_LinSpaced.cpp
  * Output: \verbinclude DenseBase_LinSpaced.out
  *
  * For integer scalar types, an even spacing is possible if and only if the length of the range,
  * i.e., \c high-low is a scalar multiple of \c size-1, or if \c size is a scalar multiple of the
  * number of values \c high-low+1 (meaning each value can be repeated the same number of time).
  * If one of these two considions is not satisfied, then \c high is lowered to the largest value
  * satisfying one of this constraint.
  * Here are some examples:
  *
  * Example: \include DenseBase_LinSpacedInt.cpp
  * Output: \verbinclude DenseBase_LinSpacedInt.out
  *
  * \sa setLinSpaced(Index,const Scalar&,const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Index size, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return DenseBase<Derived>::NullaryExpr(size, internal::linspaced_op<Scalar>(low,high,size));
}

/**
  * \copydoc DenseBase::LinSpaced(Index, const Scalar&, const Scalar&)
  * Special version for fixed size types which does not require the size parameter.
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(Derived::SizeAtCompileTime, internal::linspaced_op<Scalar>(low,high,Derived::SizeAtCompileTime));
}

/** \returns true if all coefficients in this matrix are approximately equal to \a val, to within precision \a prec */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isApproxToConstant
(const Scalar& val, const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < rows(); ++i)
      if(!internal::isApprox(self.coeff(i, j), val, prec))
        return false;
  return true;
}

/** This is just an alias for isApproxToConstant().
  *
  * \returns true if all coefficients in this matrix are approximately equal to \a value, to within precision \a prec */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isConstant
(const Scalar& val, const RealScalar& prec) const
{
  return isApproxToConstant(val, prec);
}

/** Alias for setConstant(): sets all coefficients in this expression to \a val.
  *
  * \sa setConstant(), Constant(), class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void DenseBase<Derived>::fill(const Scalar& val)
{
  setConstant(val);
}

/** Sets all coefficients in this expression to value \a val.
  *
  * \sa fill(), setConstant(Index,const Scalar&), setConstant(Index,Index,const Scalar&), setZero(), setOnes(), Constant(), class CwiseNullaryOp, setZero(), setOnes()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setConstant(const Scalar& val)
{
  return derived() = Constant(rows(), cols(), val);
}

/** Resizes to the given \a size, and sets all coefficients in this expression to the given value \a val.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setConstant_int.cpp
  * Output: \verbinclude Matrix_setConstant_int.out
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index size, const Scalar& val)
{
  resize(size);
  return setConstant(val);
}

/** Resizes to the given size, and sets all coefficients in this expression to the given value \a val.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  * \param val the value to which all coefficients are set
  *
  * Example: \include Matrix_setConstant_int_int.cpp
  * Output: \verbinclude Matrix_setConstant_int_int.out
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index rows, Index cols, const Scalar& val)
{
  resize(rows, cols);
  return setConstant(val);
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to the given value \a val. For the parameter
  * of type NoChange_t, just pass the special value \c NoChange.
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(NoChange_t, Index cols, const Scalar& val)
{
  return setConstant(rows(), cols, val);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to the given value \a val. For the parameter
  * of type NoChange_t, just pass the special value \c NoChange.
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index rows, NoChange_t, const Scalar& val)
{
  return setConstant(rows, cols(), val);
}


/**
  * \brief Sets a linearly spaced vector.
  *
  * The function generates 'size' equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_setLinSpaced.cpp
  * Output: \verbinclude DenseBase_setLinSpaced.out
  *
  * For integer scalar types, do not miss the explanations on the definition
  * of \link LinSpaced(Index,const Scalar&,const Scalar&) even spacing \endlink.
  *
  * \sa LinSpaced(Index,const Scalar&,const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setLinSpaced(Index newSize, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return derived() = Derived::NullaryExpr(newSize, internal::linspaced_op<Scalar>(low,high,newSize));
}

/**
  * \brief Sets a linearly spaced vector.
  *
  * The function fills \c *this with equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * For integer scalar types, do not miss the explanations on the definition
  * of \link LinSpaced(Index,const Scalar&,const Scalar&) even spacing \endlink.
  *
  * \sa LinSpaced(Index,const Scalar&,const Scalar&), setLinSpaced(Index, const Scalar&, const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setLinSpaced(const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return setLinSpaced(size(), low, high);
}

// zero:

/** \returns an expression of a zero matrix.
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * Example: \include MatrixBase_zero_int_int.cpp
  * Output: \verbinclude MatrixBase_zero_int_int.out
  *
  * \sa Zero(), Zero(Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero(Index rows, Index cols)
{
  return Constant(rows, cols, Scalar(0));
}

/** \returns an expression of a zero vector.
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * Example: \include MatrixBase_zero_int.cpp
  * Output: \verbinclude MatrixBase_zero_int.out
  *
  * \sa Zero(), Zero(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero(Index size)
{
  return Constant(size, Scalar(0));
}

/** \returns an expression of a fixed-size zero matrix or vector.
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_zero.cpp
  * Output: \verbinclude MatrixBase_zero.out
  *
  * \sa Zero(Index), Zero(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero()
{
  return Constant(Scalar(0));
}

/** \returns true if *this is approximately equal to the zero matrix,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isZero.cpp
  * Output: \verbinclude MatrixBase_isZero.out
  *
  * \sa class CwiseNullaryOp, Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isZero(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < rows(); ++i)
      if(!internal::isMuchSmallerThan(self.coeff(i, j), static_cast<Scalar>(1), prec))
        return false;
  return true;
}

/** Sets all coefficients in this expression to zero.
  *
  * Example: \include MatrixBase_setZero.cpp
  * Output: \verbinclude MatrixBase_setZero.out
  *
  * \sa class CwiseNullaryOp, Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setZero()
{
  return setConstant(Scalar(0));
}

/** Resizes to the given \a size, and sets all coefficients in this expression to zero.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setZero_int.cpp
  * Output: \verbinclude Matrix_setZero_int.out
  *
  * \sa DenseBase::setZero(), setZero(Index,Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index newSize)
{
  resize(newSize);
  return setConstant(Scalar(0));
}

/** Resizes to the given size, and sets all coefficients in this expression to zero.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setZero_int_int.cpp
  * Output: \verbinclude Matrix_setZero_int_int.out
  *
  * \sa DenseBase::setZero(), setZero(Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index rows, Index cols)
{
  resize(rows, cols);
  return setConstant(Scalar(0));
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to zero. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
  * \sa DenseBase::setZero(), setZero(Index), setZero(Index, Index), setZero(Index, NoChange_t), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(NoChange_t, Index cols)
{
  return setZero(rows(), cols);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to zero. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
  * \sa DenseBase::setZero(), setZero(Index), setZero(Index, Index), setZero(NoChange_t, Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index rows, NoChange_t)
{
  return setZero(rows, cols());
}

// ones:

/** \returns an expression of a matrix where all coefficients equal one.
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Ones() should be used
  * instead.
  *
  * Example: \include MatrixBase_ones_int_int.cpp
  * Output: \verbinclude MatrixBase_ones_int_int.out
  *
  * \sa Ones(), Ones(Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones(Index rows, Index cols)
{
  return Constant(rows, cols, Scalar(1));
}

/** \returns an expression of a vector where all coefficients equal one.
  *
  * The parameter \a newSize is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Ones() should be used
  * instead.
  *
  * Example: \include MatrixBase_ones_int.cpp
  * Output: \verbinclude MatrixBase_ones_int.out
  *
  * \sa Ones(), Ones(Index,Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones(Index newSize)
{
  return Constant(newSize, Scalar(1));
}

/** \returns an expression of a fixed-size matrix or vector where all coefficients equal one.
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_ones.cpp
  * Output: \verbinclude MatrixBase_ones.out
  *
  * \sa Ones(Index), Ones(Index,Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones()
{
  return Constant(Scalar(1));
}

/** \returns true if *this is approximately equal to the matrix where all coefficients
  *          are equal to 1, within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isOnes.cpp
  * Output: \verbinclude MatrixBase_isOnes.out
  *
  * \sa class CwiseNullaryOp, Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isOnes
(const RealScalar& prec) const
{
  return isApproxToConstant(Scalar(1), prec);
}

/** Sets all coefficients in this expression to one.
  *
  * Example: \include MatrixBase_setOnes.cpp
  * Output: \verbinclude MatrixBase_setOnes.out
  *
  * \sa class CwiseNullaryOp, Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setOnes()
{
  return setConstant(Scalar(1));
}

/** Resizes to the given \a newSize, and sets all coefficients in this expression to one.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setOnes_int.cpp
  * Output: \verbinclude Matrix_setOnes_int.out
  *
  * \sa MatrixBase::setOnes(), setOnes(Index,Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index newSize)
{
  resize(newSize);
  return setConstant(Scalar(1));
}

/** Resizes to the given size, and sets all coefficients in this expression to one.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setOnes_int_int.cpp
  * Output: \verbinclude Matrix_setOnes_int_int.out
  *
  * \sa MatrixBase::setOnes(), setOnes(Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index rows, Index cols)
{
  resize(rows, cols);
  return setConstant(Scalar(1));
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to one. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
 * \sa MatrixBase::setOnes(), setOnes(Index), setOnes(Index, Index), setOnes(NoChange_t, Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index rows, NoChange_t)
{
  return setOnes(rows, cols());
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to one. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
 * \sa MatrixBase::setOnes(), setOnes(Index), setOnes(Index, Index), setOnes(Index, NoChange_t) class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(NoChange_t, Index cols)
{
  return setOnes(rows(), cols);
}

// Identity:

/** \returns an expression of the identity matrix (not necessarily square).
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Identity() should be used
  * instead.
  *
  * Example: \include MatrixBase_identity_int_int.cpp
  * Output: \verbinclude MatrixBase_identity_int_int.out
  *
  * \sa Identity(), setIdentity(), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::IdentityReturnType
MatrixBase<Derived>::Identity(Index rows, Index cols)
{
  return DenseBase<Derived>::NullaryExpr(rows, cols, internal::scalar_identity_op<Scalar>());
}

/** \returns an expression of the identity matrix (not necessarily square).
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variant taking size arguments.
  *
  * Example: \include MatrixBase_identity.cpp
  * Output: \verbinclude MatrixBase_identity.out
  *
  * \sa Identity(Index,Index), setIdentity(), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::IdentityReturnType
MatrixBase<Derived>::Identity()
{
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return MatrixBase<Derived>::NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_identity_op<Scalar>());
}

/** \returns true if *this is approximately equal to the identity matrix
  *          (not necessarily square),
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isIdentity.cpp
  * Output: \verbinclude MatrixBase_isIdentity.out
  *
  * \sa class CwiseNullaryOp, Identity(), Identity(Index,Index), setIdentity()
  */
template<typename Derived>
bool MatrixBase<Derived>::isIdentity
(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
  {
    for(Index i = 0; i < rows(); ++i)
    {
      if(i == j)
      {
        if(!internal::isApprox(self.coeff(i, j), static_cast<Scalar>(1), prec))
          return false;
      }
      else
      {
        if(!internal::isMuchSmallerThan(self.coeff(i, j), static_cast<RealScalar>(1), prec))
          return false;
      }
    }
  }
  return true;
}

namespace internal {

template<typename Derived, bool Big = (Derived::SizeAtCompileTime>=16)>
struct setIdentity_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Derived& run(Derived& m)
  {
    return m = Derived::Identity(m.rows(), m.cols());
  }
};

template<typename Derived>
struct setIdentity_impl<Derived, true>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Derived& run(Derived& m)
  {
    m.setZero();
    const Index size = numext::mini(m.rows(), m.cols());
    for(Index i = 0; i < size; ++i) m.coeffRef(i,i) = typename Derived::Scalar(1);
    return m;
  }
};

} // end namespace internal

/** Writes the identity expression (not necessarily square) into *this.
  *
  * Example: \include MatrixBase_setIdentity.cpp
  * Output: \verbinclude MatrixBase_setIdentity.out
  *
  * \sa class CwiseNullaryOp, Identity(), Identity(Index,Index), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setIdentity()
{
  return internal::setIdentity_impl<Derived>::run(derived());
}

/** \brief Resizes to the given size, and writes the identity expression (not necessarily square) into *this.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setIdentity_int_int.cpp
  * Output: \verbinclude Matrix_setIdentity_int_int.out
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Identity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setIdentity(Index rows, Index cols)
{
  derived().resize(rows, cols);
  return setIdentity();
}

/** \returns an expression of the i-th unit (basis) vector.
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index), MatrixBase::UnitX(), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::Unit(Index newSize, Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return BasisReturnType(SquareMatrixType::Identity(newSize,newSize), i);
}

/** \returns an expression of the i-th unit (basis) vector.
  *
  * \only_for_vectors
  *
  * This variant is for fixed-size vector only.
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::UnitX(), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::Unit(Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return BasisReturnType(SquareMatrixType::Identity(),i);
}

/** \returns an expression of the X axis unit vector (1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitX()
{ return Derived::Unit(0); }

/** \returns an expression of the Y axis unit vector (0,1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitY()
{ return Derived::Unit(1); }

/** \returns an expression of the Z axis unit vector (0,0,1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitZ()
{ return Derived::Unit(2); }

/** \returns an expression of the W axis unit vector (0,0,0,1)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitW()
{ return Derived::Unit(3); }

/** \brief Set the coefficients of \c *this to the i-th unit (basis) vector
  *
  * \param i index of the unique coefficient to be set to 1
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Unit(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setUnit(Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  eigen_assert(i<size());
  derived().setZero();
  derived().coeffRef(i) = Scalar(1);
  return derived();
}

/** \brief Resizes to the given \a newSize, and writes the i-th unit (basis) vector into *this.
  *
  * \param newSize the new size of the vector
  * \param i index of the unique coefficient to be set to 1
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Unit(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setUnit(Index newSize, Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  eigen_assert(i<newSize);
  derived().resize(newSize);
  return setUnit(i);
}

} // end namespace Eigen

#endif // EIGEN_CWISE_NULLARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseTernaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_TERNARY_OP_H
#define EIGEN_CWISE_TERNARY_OP_H

namespace Eigen {

namespace internal {
template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct traits<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> > {
  // we must not inherit from traits<Arg1> since it has
  // the potential to cause problems with MSVC
  typedef typename remove_all<Arg1>::type Ancestor;
  typedef typename traits<Ancestor>::XprKind XprKind;
  enum {
    RowsAtCompileTime = traits<Ancestor>::RowsAtCompileTime,
    ColsAtCompileTime = traits<Ancestor>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<Ancestor>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<Ancestor>::MaxColsAtCompileTime
  };

  // even though we require Arg1, Arg2, and Arg3 to have the same scalar type
  // (see CwiseTernaryOp constructor),
  // we still want to handle the case when the result type is different.
  typedef typename result_of<TernaryOp(
      const typename Arg1::Scalar&, const typename Arg2::Scalar&,
      const typename Arg3::Scalar&)>::type Scalar;

  typedef typename internal::traits<Arg1>::StorageKind StorageKind;
  typedef typename internal::traits<Arg1>::StorageIndex StorageIndex;

  typedef typename Arg1::Nested Arg1Nested;
  typedef typename Arg2::Nested Arg2Nested;
  typedef typename Arg3::Nested Arg3Nested;
  typedef typename remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename remove_reference<Arg3Nested>::type _Arg3Nested;
  enum { Flags = _Arg1Nested::Flags & RowMajorBit };
};
}  // end namespace internal

template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3,
          typename StorageKind>
class CwiseTernaryOpImpl;

/** \class CwiseTernaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise ternary operator is
 * applied to two expressions
  *
  * \tparam TernaryOp template functor implementing the operator
  * \tparam Arg1Type the type of the first argument
  * \tparam Arg2Type the type of the second argument
  * \tparam Arg3Type the type of the third argument
  *
  * This class represents an expression where a coefficient-wise ternary
 * operator is applied to three expressions.
  * It is the return type of ternary operators, by which we mean only those
 * ternary operators where
  * all three arguments are Eigen expressions.
  * For example, the return type of betainc(matrix1, matrix2, matrix3) is a
 * CwiseTernaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically
 * don't have to name
  * CwiseTernaryOp types explicitly.
  *
  * \sa MatrixBase::ternaryExpr(const MatrixBase<Argument2> &, const
 * MatrixBase<Argument3> &, const CustomTernaryOp &) const, class CwiseBinaryOp,
 * class CwiseUnaryOp, class CwiseNullaryOp
  */
template <typename TernaryOp, typename Arg1Type, typename Arg2Type,
          typename Arg3Type>
class CwiseTernaryOp : public CwiseTernaryOpImpl<
                           TernaryOp, Arg1Type, Arg2Type, Arg3Type,
                           typename internal::traits<Arg1Type>::StorageKind>,
                       internal::no_assignment_operator
{
 public:
  typedef typename internal::remove_all<Arg1Type>::type Arg1;
  typedef typename internal::remove_all<Arg2Type>::type Arg2;
  typedef typename internal::remove_all<Arg3Type>::type Arg3;

  typedef typename CwiseTernaryOpImpl<
      TernaryOp, Arg1Type, Arg2Type, Arg3Type,
      typename internal::traits<Arg1Type>::StorageKind>::Base Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseTernaryOp)

  typedef typename internal::ref_selector<Arg1Type>::type Arg1Nested;
  typedef typename internal::ref_selector<Arg2Type>::type Arg2Nested;
  typedef typename internal::ref_selector<Arg3Type>::type Arg3Nested;
  typedef typename internal::remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename internal::remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename internal::remove_reference<Arg3Nested>::type _Arg3Nested;

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE CwiseTernaryOp(const Arg1& a1, const Arg2& a2,
                                     const Arg3& a3,
                                     const TernaryOp& func = TernaryOp())
      : m_arg1(a1), m_arg2(a2), m_arg3(a3), m_functor(func) {
    // require the sizes to match
    EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Arg1, Arg2)
    EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Arg1, Arg3)

    // The index types should match
    EIGEN_STATIC_ASSERT((internal::is_same<
                         typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg2Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<
                         typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg3Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)

    eigen_assert(a1.rows() == a2.rows() && a1.cols() == a2.cols() &&
                 a1.rows() == a3.rows() && a1.cols() == a3.cols());
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index rows() const {
    // return the fixed size type if available to enable compile time
    // optimizations
    if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                RowsAtCompileTime == Dynamic &&
        internal::traits<typename internal::remove_all<Arg2Nested>::type>::
                RowsAtCompileTime == Dynamic)
      return m_arg3.rows();
    else if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                     RowsAtCompileTime == Dynamic &&
             internal::traits<typename internal::remove_all<Arg3Nested>::type>::
                     RowsAtCompileTime == Dynamic)
      return m_arg2.rows();
    else
      return m_arg1.rows();
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index cols() const {
    // return the fixed size type if available to enable compile time
    // optimizations
    if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                ColsAtCompileTime == Dynamic &&
        internal::traits<typename internal::remove_all<Arg2Nested>::type>::
                ColsAtCompileTime == Dynamic)
      return m_arg3.cols();
    else if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                     ColsAtCompileTime == Dynamic &&
             internal::traits<typename internal::remove_all<Arg3Nested>::type>::
                     ColsAtCompileTime == Dynamic)
      return m_arg2.cols();
    else
      return m_arg1.cols();
  }

  /** \returns the first argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg1Nested& arg1() const { return m_arg1; }
  /** \returns the first argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg2Nested& arg2() const { return m_arg2; }
  /** \returns the third argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg3Nested& arg3() const { return m_arg3; }
  /** \returns the functor representing the ternary operation */
  EIGEN_DEVICE_FUNC
  const TernaryOp& functor() const { return m_functor; }

 protected:
  Arg1Nested m_arg1;
  Arg2Nested m_arg2;
  Arg3Nested m_arg3;
  const TernaryOp m_functor;
};

// Generic API dispatcher
template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3,
          typename StorageKind>
class CwiseTernaryOpImpl
    : public internal::generic_xpr_base<
          CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >::type {
 public:
  typedef typename internal::generic_xpr_base<
      CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >::type Base;
};

}  // end namespace Eigen

#endif  // EIGEN_CWISE_TERNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseUnaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_UNARY_OP_H
#define EIGEN_CWISE_UNARY_OP_H

namespace Eigen {

namespace internal {
template<typename UnaryOp, typename XprType>
struct traits<CwiseUnaryOp<UnaryOp, XprType> >
 : traits<XprType>
{
  typedef typename result_of<
                     UnaryOp(const typename XprType::Scalar&)
                   >::type Scalar;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  enum {
    Flags = _XprTypeNested::Flags & RowMajorBit
  };
};
}

template<typename UnaryOp, typename XprType, typename StorageKind>
class CwiseUnaryOpImpl;

/** \class CwiseUnaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise unary operator is applied to an expression
  *
  * \tparam UnaryOp template functor implementing the operator
  * \tparam XprType the type of the expression to which we are applying the unary operator
  *
  * This class represents an expression where a unary operator is applied to an expression.
  * It is the return type of all operations taking exactly 1 input expression, regardless of the
  * presence of other inputs such as scalars. For example, the operator* in the expression 3*matrix
  * is considered unary, because only the right-hand side is an expression, and its
  * return type is a specialization of CwiseUnaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically don't have to name
  * CwiseUnaryOp types explicitly.
  *
  * \sa MatrixBase::unaryExpr(const CustomUnaryOp &) const, class CwiseBinaryOp, class CwiseNullaryOp
  */
template<typename UnaryOp, typename XprType>
class CwiseUnaryOp : public CwiseUnaryOpImpl<UnaryOp, XprType, typename internal::traits<XprType>::StorageKind>, internal::no_assignment_operator
{
  public:

    typedef typename CwiseUnaryOpImpl<UnaryOp, XprType,typename internal::traits<XprType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseUnaryOp)
    typedef typename internal::ref_selector<XprType>::type XprTypeNested;
    typedef typename internal::remove_all<XprType>::type NestedExpression;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit CwiseUnaryOp(const XprType& xpr, const UnaryOp& func = UnaryOp())
      : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_xpr.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_xpr.cols(); }

    /** \returns the functor representing the unary operation */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type&
    nestedExpression() const { return m_xpr; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename internal::remove_all<XprTypeNested>::type&
    nestedExpression() { return m_xpr; }

  protected:
    XprTypeNested m_xpr;
    const UnaryOp m_functor;
};

// Generic API dispatcher
template<typename UnaryOp, typename XprType, typename StorageKind>
class CwiseUnaryOpImpl
  : public internal::generic_xpr_base<CwiseUnaryOp<UnaryOp, XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseUnaryOp<UnaryOp, XprType> >::type Base;
};

} // end namespace Eigen

#endif // EIGEN_CWISE_UNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseUnaryView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_UNARY_VIEW_H
#define EIGEN_CWISE_UNARY_VIEW_H

namespace Eigen {

namespace internal {
template<typename ViewOp, typename MatrixType>
struct traits<CwiseUnaryView<ViewOp, MatrixType> >
 : traits<MatrixType>
{
  typedef typename result_of<
                     ViewOp(const typename traits<MatrixType>::Scalar&)
                   >::type Scalar;
  typedef typename MatrixType::Nested MatrixTypeNested;
  typedef typename remove_all<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = traits<_MatrixTypeNested>::Flags & (RowMajorBit | FlagsLvalueBit | DirectAccessBit), // FIXME DirectAccessBit should not be handled by expressions
    MatrixTypeInnerStride =  inner_stride_at_compile_time<MatrixType>::ret,
    // need to cast the sizeof's from size_t to int explicitly, otherwise:
    // "error: no integral type can represent all of the enumerator values
    InnerStrideAtCompileTime = MatrixTypeInnerStride == Dynamic
                             ? int(Dynamic)
                             : int(MatrixTypeInnerStride) * int(sizeof(typename traits<MatrixType>::Scalar) / sizeof(Scalar)),
    OuterStrideAtCompileTime = outer_stride_at_compile_time<MatrixType>::ret == Dynamic
                             ? int(Dynamic)
                             : outer_stride_at_compile_time<MatrixType>::ret * int(sizeof(typename traits<MatrixType>::Scalar) / sizeof(Scalar))
  };
};
}

template<typename ViewOp, typename MatrixType, typename StorageKind>
class CwiseUnaryViewImpl;

/** \class CwiseUnaryView
  * \ingroup Core_Module
  *
  * \brief Generic lvalue expression of a coefficient-wise unary operator of a matrix or a vector
  *
  * \tparam ViewOp template functor implementing the view
  * \tparam MatrixType the type of the matrix we are applying the unary operator
  *
  * This class represents a lvalue expression of a generic unary view operator of a matrix or a vector.
  * It is the return type of real() and imag(), and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::unaryViewExpr(const CustomUnaryOp &) const, class CwiseUnaryOp
  */
template<typename ViewOp, typename MatrixType>
class CwiseUnaryView : public CwiseUnaryViewImpl<ViewOp, MatrixType, typename internal::traits<MatrixType>::StorageKind>
{
  public:

    typedef typename CwiseUnaryViewImpl<ViewOp, MatrixType,typename internal::traits<MatrixType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseUnaryView)
    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    explicit EIGEN_DEVICE_FUNC inline CwiseUnaryView(MatrixType& mat, const ViewOp& func = ViewOp())
      : m_matrix(mat), m_functor(func) {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(CwiseUnaryView)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \returns the functor representing unary operation */
    EIGEN_DEVICE_FUNC const ViewOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC const typename internal::remove_all<MatrixTypeNested>::type&
    nestedExpression() const { return m_matrix; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC typename internal::remove_reference<MatrixTypeNested>::type&
    nestedExpression() { return m_matrix; }

  protected:
    MatrixTypeNested m_matrix;
    ViewOp m_functor;
};

// Generic API dispatcher
template<typename ViewOp, typename XprType, typename StorageKind>
class CwiseUnaryViewImpl
  : public internal::generic_xpr_base<CwiseUnaryView<ViewOp, XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseUnaryView<ViewOp, XprType> >::type Base;
};

template<typename ViewOp, typename MatrixType>
class CwiseUnaryViewImpl<ViewOp,MatrixType,Dense>
  : public internal::dense_xpr_base< CwiseUnaryView<ViewOp, MatrixType> >::type
{
  public:

    typedef CwiseUnaryView<ViewOp, MatrixType> Derived;
    typedef typename internal::dense_xpr_base< CwiseUnaryView<ViewOp, MatrixType> >::type Base;

    EIGEN_DENSE_PUBLIC_INTERFACE(Derived)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(CwiseUnaryViewImpl)

    EIGEN_DEVICE_FUNC inline Scalar* data() { return &(this->coeffRef(0)); }
    EIGEN_DEVICE_FUNC inline const Scalar* data() const { return &(this->coeff(0)); }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index innerStride() const
    {
      return derived().nestedExpression().innerStride() * sizeof(typename internal::traits<MatrixType>::Scalar) / sizeof(Scalar);
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index outerStride() const
    {
      return derived().nestedExpression().outerStride() * sizeof(typename internal::traits<MatrixType>::Scalar) / sizeof(Scalar);
    }
  protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(CwiseUnaryViewImpl)
};

} // end namespace Eigen

#endif // EIGEN_CWISE_UNARY_VIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DenseBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSEBASE_H
#define EIGEN_DENSEBASE_H

namespace Eigen {

namespace internal {

// The index type defined by EIGEN_DEFAULT_DENSE_INDEX_TYPE must be a signed type.
// This dummy function simply aims at checking that at compile time.
static inline void check_DenseIndex_is_signed() {
  EIGEN_STATIC_ASSERT(NumTraits<DenseIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE)
}

} // end namespace internal

/** \class DenseBase
  * \ingroup Core_Module
  *
  * \brief Base class for all dense matrices, vectors, and arrays
  *
  * This class is the base that is inherited by all dense objects (matrix, vector, arrays,
  * and related expression types). The common Eigen API for dense objects is contained in this class.
  *
  * \tparam Derived is the derived type, e.g., a matrix type or an expression.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_DENSEBASE_PLUGIN.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> class DenseBase
#ifndef EIGEN_PARSED_BY_DOXYGEN
  : public DenseCoeffsBase<Derived, internal::accessors_level<Derived>::value>
#else
  : public DenseCoeffsBase<Derived,DirectWriteAccessors>
#endif // not EIGEN_PARSED_BY_DOXYGEN
{
  public:

    /** Inner iterator type to iterate over the coefficients of a row or column.
      * \sa class InnerIterator
      */
    typedef Eigen::InnerIterator<Derived> InnerIterator;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;

    /**
      * \brief The type used to store indices
      * \details This typedef is relevant for types that store multiple indices such as
      *          PermutationMatrix or Transpositions, otherwise it defaults to Eigen::Index
      * \sa \blank \ref TopicPreprocessorDirectives, Eigen::Index, SparseMatrixBase.
     */
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc. */
    typedef typename internal::traits<Derived>::Scalar Scalar;

    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc.
      *
      * It is an alias for the Scalar type */
    typedef Scalar value_type;

    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef DenseCoeffsBase<Derived, internal::accessors_level<Derived>::value> Base;

    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::rowIndexByOuterInner;
    using Base::colIndexByOuterInner;
    using Base::coeff;
    using Base::coeffByOuterInner;
    using Base::operator();
    using Base::operator[];
    using Base::x;
    using Base::y;
    using Base::z;
    using Base::w;
    using Base::stride;
    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    enum {

      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
        /**< This value is equal to the maximum possible number of rows that this expression
          * might have. If this expression might have an arbitrarily high number of rows,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa RowsAtCompileTime, MaxColsAtCompileTime, MaxSizeAtCompileTime
          */

      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
        /**< This value is equal to the maximum possible number of columns that this expression
          * might have. If this expression might have an arbitrarily high number of columns,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa ColsAtCompileTime, MaxRowsAtCompileTime, MaxSizeAtCompileTime
          */

      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                      internal::traits<Derived>::MaxColsAtCompileTime>::ret),
        /**< This value is equal to the maximum possible number of coefficients that this expression
          * might have. If this expression might have an arbitrarily high number of coefficients,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa SizeAtCompileTime, MaxRowsAtCompileTime, MaxColsAtCompileTime
          */

      IsVectorAtCompileTime = internal::traits<Derived>::RowsAtCompileTime == 1
                           || internal::traits<Derived>::ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
          * columns is known at compile-time to be equal to 1. Indeed, in that case,
          * we are dealing with a column-vector (if there is only one column) or with
          * a row-vector (if there is only one row). */

      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2,
        /**< This value is equal to Tensor::NumDimensions, i.e. 0 for scalars, 1 for vectors,
         * and 2 for matrices.
         */

      Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
          * constructed from this one. See the \ref flags "list of flags".
          */

      IsRowMajor = int(Flags) & RowMajorBit, /**< True if this expression has row-major storage order. */

      InnerSizeAtCompileTime = int(IsVectorAtCompileTime) ? int(SizeAtCompileTime)
                             : int(IsRowMajor) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),

      InnerStrideAtCompileTime = internal::inner_stride_at_compile_time<Derived>::ret,
      OuterStrideAtCompileTime = internal::outer_stride_at_compile_time<Derived>::ret
    };

    typedef typename internal::find_best_packet<Scalar,SizeAtCompileTime>::type PacketScalar;

    enum { IsPlainObjectBase = 0 };

    /** The plain matrix type corresponding to this expression.
      * \sa PlainObject */
    typedef Matrix<typename internal::traits<Derived>::Scalar,
                internal::traits<Derived>::RowsAtCompileTime,
                internal::traits<Derived>::ColsAtCompileTime,
                AutoAlign | (internal::traits<Derived>::Flags&RowMajorBit ? RowMajor : ColMajor),
                internal::traits<Derived>::MaxRowsAtCompileTime,
                internal::traits<Derived>::MaxColsAtCompileTime
          > PlainMatrix;

    /** The plain array type corresponding to this expression.
      * \sa PlainObject */
    typedef Array<typename internal::traits<Derived>::Scalar,
                internal::traits<Derived>::RowsAtCompileTime,
                internal::traits<Derived>::ColsAtCompileTime,
                AutoAlign | (internal::traits<Derived>::Flags&RowMajorBit ? RowMajor : ColMajor),
                internal::traits<Derived>::MaxRowsAtCompileTime,
                internal::traits<Derived>::MaxColsAtCompileTime
          > PlainArray;

    /** \brief The plain matrix or array type corresponding to this expression.
      *
      * This is not necessarily exactly the return type of eval(). In the case of plain matrices,
      * the return type of eval() is a const reference to a matrix, not a matrix! It is however guaranteed
      * that the return type of eval() is either PlainObject or const PlainObject&.
      */
    typedef typename internal::conditional<internal::is_same<typename internal::traits<Derived>::XprKind,MatrixXpr >::value,
                                 PlainMatrix, PlainArray>::type PlainObject;

    /** \returns the number of nonzero coefficients which is in practice the number
      * of stored coefficients. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index nonZeros() const { return size(); }

    /** \returns the outer size.
      *
      * \note For a vector, this returns just 1. For a matrix (non-vector), this is the major dimension
      * with respect to the \ref TopicStorageOrders "storage order", i.e., the number of columns for a
      * column-major matrix, and the number of rows for a row-major matrix. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index outerSize() const
    {
      return IsVectorAtCompileTime ? 1
           : int(IsRowMajor) ? this->rows() : this->cols();
    }

    /** \returns the inner size.
      *
      * \note For a vector, this is just the size. For a matrix (non-vector), this is the minor dimension
      * with respect to the \ref TopicStorageOrders "storage order", i.e., the number of rows for a
      * column-major matrix, and the number of columns for a row-major matrix. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index innerSize() const
    {
      return IsVectorAtCompileTime ? this->size()
           : int(IsRowMajor) ? this->cols() : this->rows();
    }

    /** Only plain matrices/arrays, not expressions, may be resized; therefore the only useful resize methods are
      * Matrix::resize() and Array::resize(). The present method only asserts that the new size equals the old size, and does
      * nothing else.
      */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(newSize);
      eigen_assert(newSize == this->size()
                && "DenseBase::resize() does not actually allow to resize.");
    }
    /** Only plain matrices/arrays, not expressions, may be resized; therefore the only useful resize methods are
      * Matrix::resize() and Array::resize(). The present method only asserts that the new size equals the old size, and does
      * nothing else.
      */
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(rows);
      EIGEN_ONLY_USED_FOR_DEBUG(cols);
      eigen_assert(rows == this->rows() && cols == this->cols()
                && "DenseBase::resize() does not actually allow to resize.");
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
    /** \internal \deprecated Represents a vector with linearly spaced coefficients that allows sequential access only. */
    EIGEN_DEPRECATED typedef CwiseNullaryOp<internal::linspaced_op<Scalar>,PlainObject> SequentialLinSpacedReturnType;
    /** \internal Represents a vector with linearly spaced coefficients that allows random access. */
    typedef CwiseNullaryOp<internal::linspaced_op<Scalar>,PlainObject> RandomAccessLinSpacedReturnType;
    /** \internal the return type of MatrixBase::eigenvalues() */
    typedef Matrix<typename NumTraits<typename internal::traits<Derived>::Scalar>::Real, internal::traits<Derived>::ColsAtCompileTime, 1> EigenvaluesReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** Copies \a other into *this. \returns a reference to *this. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase<OtherDerived>& other);

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator+=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator-=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const ReturnByValue<OtherDerived>& func);

    /** \internal
      * Copies \a other into *this without evaluating other. \returns a reference to *this. */
    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    Derived& lazyAssign(const DenseBase<OtherDerived>& other);

    EIGEN_DEVICE_FUNC
    CommaInitializer<Derived> operator<< (const Scalar& s);

    template<unsigned int Added,unsigned int Removed>
    /** \deprecated it now returns \c *this */
    EIGEN_DEPRECATED
    const Derived& flagged() const
    { return derived(); }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CommaInitializer<Derived> operator<< (const DenseBase<OtherDerived>& other);

    typedef Transpose<Derived> TransposeReturnType;
    EIGEN_DEVICE_FUNC
    TransposeReturnType transpose();
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;
    EIGEN_DEVICE_FUNC
    ConstTransposeReturnType transpose() const;
    EIGEN_DEVICE_FUNC
    void transposeInPlace();

    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(Index rows, Index cols, const Scalar& value);
    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(Index size, const Scalar& value);
    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(const Scalar& value);

    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Sequential_t, Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Sequential_t, const Scalar& low, const Scalar& high);

    EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(const Scalar& low, const Scalar& high);

    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(Index rows, Index cols, const CustomNullaryOp& func);
    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(Index size, const CustomNullaryOp& func);
    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(const CustomNullaryOp& func);

    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero(Index size);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero();
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones(Index size);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones();

    EIGEN_DEVICE_FUNC void fill(const Scalar& value);
    EIGEN_DEVICE_FUNC Derived& setConstant(const Scalar& value);
    EIGEN_DEVICE_FUNC Derived& setLinSpaced(Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC Derived& setLinSpaced(const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC Derived& setZero();
    EIGEN_DEVICE_FUNC Derived& setOnes();
    EIGEN_DEVICE_FUNC Derived& setRandom();

    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    bool isApprox(const DenseBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC
    bool isMuchSmallerThan(const RealScalar& other,
                           const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    bool isMuchSmallerThan(const DenseBase<OtherDerived>& other,
                           const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    EIGEN_DEVICE_FUNC bool isApproxToConstant(const Scalar& value, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isConstant(const Scalar& value, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isZero(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isOnes(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    inline bool hasNaN() const;
    inline bool allFinite() const;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const Scalar& other);
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const Scalar& other);

    typedef typename internal::add_const_on_value_type<typename internal::eval<Derived>::type>::type EvalReturnType;
    /** \returns the matrix or vector obtained by evaluating this expression.
      *
      * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
      * a const reference, in order to avoid a useless copy.
      *
      * \warning Be careful with eval() and the auto C++ keyword, as detailed in this \link TopicPitfalls_auto_keyword page \endlink.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE EvalReturnType eval() const
    {
      // Even though MSVC does not honor strong inlining when the return type
      // is a dynamic matrix, we desperately need strong inlining for fixed
      // size types on MSVC.
      return typename internal::eval<Derived>::type(derived());
    }

    /** swaps *this with the expression \a other.
      *
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT(!OtherDerived::IsPlainObjectBase,THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      eigen_assert(rows()==other.rows() && cols()==other.cols());
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    /** swaps *this with the matrix or array \a other.
      *
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(PlainObjectBase<OtherDerived>& other)
    {
      eigen_assert(rows()==other.rows() && cols()==other.cols());
      call_assignment(derived(), other.derived(), internal::swap_assign_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC inline const NestByValue<Derived> nestByValue() const;
    EIGEN_DEVICE_FUNC inline const ForceAlignedAccess<Derived> forceAlignedAccess() const;
    EIGEN_DEVICE_FUNC inline ForceAlignedAccess<Derived> forceAlignedAccess();
    template<bool Enable> EIGEN_DEVICE_FUNC
    inline const typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type forceAlignedAccessIf() const;
    template<bool Enable> EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type forceAlignedAccessIf();

    EIGEN_DEVICE_FUNC Scalar sum() const;
    EIGEN_DEVICE_FUNC Scalar mean() const;
    EIGEN_DEVICE_FUNC Scalar trace() const;

    EIGEN_DEVICE_FUNC Scalar prod() const;

    template<int NaNPropagation>
    EIGEN_DEVICE_FUNC typename internal::traits<Derived>::Scalar minCoeff() const;
    template<int NaNPropagation>
    EIGEN_DEVICE_FUNC typename internal::traits<Derived>::Scalar maxCoeff() const;


    // By default, the fastest version with undefined NaN propagation semantics is
    // used.
    // TODO(rmlarsen): Replace with default template argument when we move to
    // c++11 or beyond.
    EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar minCoeff() const {
      return minCoeff<PropagateFast>();
    }
    EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar maxCoeff() const {
      return maxCoeff<PropagateFast>();
    }

    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* row, IndexType* col) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* row, IndexType* col) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* index) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* index) const;

    // TODO(rmlarsen): Replace these methods with a default template argument.
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* row, IndexType* col) const {
      return minCoeff<PropagateFast>(row, col);
    }
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* row, IndexType* col) const {
      return maxCoeff<PropagateFast>(row, col);
    }
    template<typename IndexType>
     EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* index) const {
      return minCoeff<PropagateFast>(index);
    }
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* index) const {
      return maxCoeff<PropagateFast>(index);
    }
  
    template<typename BinaryOp>
    EIGEN_DEVICE_FUNC
    Scalar redux(const BinaryOp& func) const;

    template<typename Visitor>
    EIGEN_DEVICE_FUNC
    void visit(Visitor& func) const;

    /** \returns a WithFormat proxy object allowing to print a matrix the with given
      * format \a fmt.
      *
      * See class IOFormat for some examples.
      *
      * \sa class IOFormat, class WithFormat
      */
    inline const WithFormat<Derived> format(const IOFormat& fmt) const
    {
      return WithFormat<Derived>(derived(), fmt);
    }

    /** \returns the unique coefficient of a 1x1 expression */
    EIGEN_DEVICE_FUNC
    CoeffReturnType value() const
    {
      EIGEN_STATIC_ASSERT_SIZE_1x1(Derived)
      eigen_assert(this->rows() == 1 && this->cols() == 1);
      return derived().coeff(0,0);
    }

    EIGEN_DEVICE_FUNC bool all() const;
    EIGEN_DEVICE_FUNC bool any() const;
    EIGEN_DEVICE_FUNC Index count() const;

    typedef VectorwiseOp<Derived, Horizontal> RowwiseReturnType;
    typedef const VectorwiseOp<const Derived, Horizontal> ConstRowwiseReturnType;
    typedef VectorwiseOp<Derived, Vertical> ColwiseReturnType;
    typedef const VectorwiseOp<const Derived, Vertical> ConstColwiseReturnType;

    /** \returns a VectorwiseOp wrapper of *this for broadcasting and partial reductions
    *
    * Example: \include MatrixBase_rowwise.cpp
    * Output: \verbinclude MatrixBase_rowwise.out
    *
    * \sa colwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
    */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC inline ConstRowwiseReturnType rowwise() const {
      return ConstRowwiseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC RowwiseReturnType rowwise();

    /** \returns a VectorwiseOp wrapper of *this broadcasting and partial reductions
    *
    * Example: \include MatrixBase_colwise.cpp
    * Output: \verbinclude MatrixBase_colwise.out
    *
    * \sa rowwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
    */
    EIGEN_DEVICE_FUNC inline ConstColwiseReturnType colwise() const {
      return ConstColwiseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC ColwiseReturnType colwise();

    typedef CwiseNullaryOp<internal::scalar_random_op<Scalar>,PlainObject> RandomReturnType;
    static const RandomReturnType Random(Index rows, Index cols);
    static const RandomReturnType Random(Index size);
    static const RandomReturnType Random();

    template<typename ThenDerived,typename ElseDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived,ElseDerived>
    select(const DenseBase<ThenDerived>& thenMatrix,
           const DenseBase<ElseDerived>& elseMatrix) const;

    template<typename ThenDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived, typename ThenDerived::ConstantReturnType>
    select(const DenseBase<ThenDerived>& thenMatrix, const typename ThenDerived::Scalar& elseScalar) const;

    template<typename ElseDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived, typename ElseDerived::ConstantReturnType, ElseDerived >
    select(const typename ElseDerived::Scalar& thenScalar, const DenseBase<ElseDerived>& elseMatrix) const;

    template<int p> RealScalar lpNorm() const;

    template<int RowFactor, int ColFactor>
    EIGEN_DEVICE_FUNC
    const Replicate<Derived,RowFactor,ColFactor> replicate() const;
    /**
    * \return an expression of the replication of \c *this
    *
    * Example: \include MatrixBase_replicate_int_int.cpp
    * Output: \verbinclude MatrixBase_replicate_int_int.out
    *
    * \sa VectorwiseOp::replicate(), DenseBase::replicate<int,int>(), class Replicate
    */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC
    const Replicate<Derived, Dynamic, Dynamic> replicate(Index rowFactor, Index colFactor) const
    {
      return Replicate<Derived, Dynamic, Dynamic>(derived(), rowFactor, colFactor);
    }

    typedef Reverse<Derived, BothDirections> ReverseReturnType;
    typedef const Reverse<const Derived, BothDirections> ConstReverseReturnType;
    EIGEN_DEVICE_FUNC ReverseReturnType reverse();
    /** This is the const version of reverse(). */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC ConstReverseReturnType reverse() const
    {
      return ConstReverseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC void reverseInPlace();

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** STL-like <a href="https://en.cppreference.com/w/cpp/named_req/RandomAccessIterator">RandomAccessIterator</a>
      * iterator type as returned by the begin() and end() methods.
      */
    typedef random_access_iterator_type iterator;
    /** This is the const version of iterator (aka read-only) */
    typedef random_access_iterator_type const_iterator;
    #else
    typedef typename internal::conditional< (Flags&DirectAccessBit)==DirectAccessBit,
                                            internal::pointer_based_stl_iterator<Derived>,
                                            internal::generic_randaccess_stl_iterator<Derived>
                                          >::type iterator_type;

    typedef typename internal::conditional< (Flags&DirectAccessBit)==DirectAccessBit,
                                            internal::pointer_based_stl_iterator<const Derived>,
                                            internal::generic_randaccess_stl_iterator<const Derived>
                                          >::type const_iterator_type;

    // Stl-style iterators are supported only for vectors.

    typedef typename internal::conditional< IsVectorAtCompileTime,
                                            iterator_type,
                                            void
                                          >::type iterator;

    typedef typename internal::conditional< IsVectorAtCompileTime,
                                            const_iterator_type,
                                            void
                                          >::type const_iterator;
    #endif

    inline iterator begin();
    inline const_iterator begin() const;
    inline const_iterator cbegin() const;
    inline iterator end();
    inline const_iterator end() const;
    inline const_iterator cend() const;

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::DenseBase
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND)
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/CommonCwiseUnaryOps.h"
#   include "../plugins/BlockMethods.h"
#   include "../plugins/IndexedViewMethods.h"
#   include "../plugins/ReshapedMethods.h"
#   ifdef EIGEN_DENSEBASE_PLUGIN
#     include EIGEN_DENSEBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#undef EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF
#undef EIGEN_DOC_UNARY_ADDONS

    // disable the use of evalTo for dense objects with a nice compilation error
    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& ) const
    {
      EIGEN_STATIC_ASSERT((internal::is_same<Dest,void>::value),THE_EVAL_EVALTO_FUNCTION_SHOULD_NEVER_BE_CALLED_FOR_DENSE_OBJECTS);
    }

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(DenseBase)
    /** Default constructor. Do nothing. */
    EIGEN_DEVICE_FUNC DenseBase()
    {
      /* Just checks for self-consistency of the flags.
       * Only do it when debugging Eigen, as this borders on paranoia and could slow compilation down
       */
#ifdef EIGEN_INTERNAL_DEBUGGING
      EIGEN_STATIC_ASSERT((EIGEN_IMPLIES(MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1, int(IsRowMajor))
                        && EIGEN_IMPLIES(MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1, int(!IsRowMajor))),
                          INVALID_STORAGE_ORDER_FOR_THIS_VECTOR_EXPRESSION)
#endif
    }

  private:
    EIGEN_DEVICE_FUNC explicit DenseBase(int);
    EIGEN_DEVICE_FUNC DenseBase(int,int);
    template<typename OtherDerived> EIGEN_DEVICE_FUNC explicit DenseBase(const DenseBase<OtherDerived>&);
};

} // end namespace Eigen

#endif // EIGEN_DENSEBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DenseCoeffsBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSECOEFFSBASE_H
#define EIGEN_DENSECOEFFSBASE_H

namespace Eigen {

namespace internal {
template<typename T> struct add_const_on_value_type_if_arithmetic
{
  typedef typename conditional<is_arithmetic<T>::value, T, typename add_const_on_value_type<T>::type>::type type;
};
}

/** \brief Base class providing read-only coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #ReadOnlyAccessors Constant indicating read-only access
  *
  * This class defines the \c operator() \c const function and friends, which can be used to read specific
  * entries of a matrix or array.
  *
  * \sa DenseCoeffsBase<Derived, WriteAccessors>, DenseCoeffsBase<Derived, DirectAccessors>,
  *     \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived,ReadOnlyAccessors> : public EigenBase<Derived>
{
  public:
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;

    // Explanation for this CoeffReturnType typedef.
    // - This is the return type of the coeff() method.
    // - The LvalueBit means exactly that we can offer a coeffRef() method, which means exactly that we can get references
    // to coeffs, which means exactly that we can have coeff() return a const reference (as opposed to returning a value).
    // - The is_artihmetic check is required since "const int", "const double", etc. will cause warnings on some systems
    // while the declaration of "const T", where T is a non arithmetic type does not. Always returning "const Scalar&" is
    // not possible, since the underlying expressions might not offer a valid address the reference could be referring to.
    typedef typename internal::conditional<bool(internal::traits<Derived>::Flags&LvalueBit),
                         const Scalar&,
                         typename internal::conditional<internal::is_arithmetic<Scalar>::value, Scalar, const Scalar>::type
                     >::type CoeffReturnType;

    typedef typename internal::add_const_on_value_type_if_arithmetic<
                         typename internal::packet_traits<Scalar>::type
                     >::type PacketReturnType;

    typedef EigenBase<Derived> Base;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rowIndexByOuterInner(Index outer, Index inner) const
    {
      return int(Derived::RowsAtCompileTime) == 1 ? 0
          : int(Derived::ColsAtCompileTime) == 1 ? inner
          : int(Derived::Flags)&RowMajorBit ? outer
          : inner;
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index colIndexByOuterInner(Index outer, Index inner) const
    {
      return int(Derived::ColsAtCompileTime) == 1 ? 0
          : int(Derived::RowsAtCompileTime) == 1 ? inner
          : int(Derived::Flags)&RowMajorBit ? inner
          : outer;
    }

    /** Short version: don't use this function, use
      * \link operator()(Index,Index) const \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator()(Index,Index) const \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator()(Index,Index) const \endlink.
      *
      * \sa operator()(Index,Index) const, coeffRef(Index,Index), coeff(Index) const
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType coeff(Index row, Index col) const
    {
      eigen_internal_assert(row >= 0 && row < rows()
                         && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).coeff(row,col);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType coeffByOuterInner(Index outer, Index inner) const
    {
      return coeff(rowIndexByOuterInner(outer, inner),
                   colIndexByOuterInner(outer, inner));
    }

    /** \returns the coefficient at given the given row and column.
      *
      * \sa operator()(Index,Index), operator[](Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType operator()(Index row, Index col) const
    {
      eigen_assert(row >= 0 && row < rows()
          && col >= 0 && col < cols());
      return coeff(row, col);
    }

    /** Short version: don't use this function, use
      * \link operator[](Index) const \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator[](Index) const \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameter \a index is in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator[](Index) const \endlink.
      *
      * \sa operator[](Index) const, coeffRef(Index), coeff(Index,Index) const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    coeff(Index index) const
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).coeff(index);
    }


    /** \returns the coefficient at given index.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index), operator()(Index,Index) const, x() const, y() const,
      * z() const, w() const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    operator[](Index index) const
    {
      EIGEN_STATIC_ASSERT(Derived::IsVectorAtCompileTime,
                          THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD)
      eigen_assert(index >= 0 && index < size());
      return coeff(index);
    }

    /** \returns the coefficient at given index.
      *
      * This is synonymous to operator[](Index) const.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index), operator()(Index,Index) const, x() const, y() const,
      * z() const, w() const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    operator()(Index index) const
    {
      eigen_assert(index >= 0 && index < size());
      return coeff(index);
    }

    /** equivalent to operator[](0).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    x() const { return (*this)[0]; }

    /** equivalent to operator[](1).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    y() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=2, OUT_OF_RANGE_ACCESS);
      return (*this)[1];
    }

    /** equivalent to operator[](2).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    z() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=3, OUT_OF_RANGE_ACCESS);
      return (*this)[2];
    }

    /** equivalent to operator[](3).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    w() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=4, OUT_OF_RANGE_ACCESS);
      return (*this)[3];
    }

    /** \internal
      * \returns the packet of coefficients starting at the given row and column. It is your responsibility
      * to ensure that a packet really starts there. This method is only available on expressions having the
      * PacketAccessBit.
      *
      * The \a LoadMode parameter may have the value \a #Aligned or \a #Unaligned. Its effect is to select
      * the appropriate vectorization instruction. Aligned access is faster, but is only possible for packets
      * starting at an address which is a multiple of the packet size.
      */

    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packet(Index row, Index col) const
    {
      typedef typename internal::packet_traits<Scalar>::type DefaultPacketType;
      eigen_internal_assert(row >= 0 && row < rows() && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).template packet<LoadMode,DefaultPacketType>(row,col);
    }


    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packetByOuterInner(Index outer, Index inner) const
    {
      return packet<LoadMode>(rowIndexByOuterInner(outer, inner),
                              colIndexByOuterInner(outer, inner));
    }

    /** \internal
      * \returns the packet of coefficients starting at the given index. It is your responsibility
      * to ensure that a packet really starts there. This method is only available on expressions having the
      * PacketAccessBit and the LinearAccessBit.
      *
      * The \a LoadMode parameter may have the value \a #Aligned or \a #Unaligned. Its effect is to select
      * the appropriate vectorization instruction. Aligned access is faster, but is only possible for packets
      * starting at an address which is a multiple of the packet size.
      */

    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      typedef typename internal::packet_traits<Scalar>::type DefaultPacketType;
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).template packet<LoadMode,DefaultPacketType>(index);
    }

  protected:
    // explanation: DenseBase is doing "using ..." on the methods from DenseCoeffsBase.
    // But some methods are only available in the DirectAccess case.
    // So we add dummy methods here with these names, so that "using... " doesn't fail.
    // It's not private so that the child class DenseBase can access them, and it's not public
    // either since it's an implementation detail, so has to be protected.
    void coeffRef();
    void coeffRefByOuterInner();
    void writePacket();
    void writePacketByOuterInner();
    void copyCoeff();
    void copyCoeffByOuterInner();
    void copyPacket();
    void copyPacketByOuterInner();
    void stride();
    void innerStride();
    void outerStride();
    void rowStride();
    void colStride();
};

/** \brief Base class providing read/write coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #WriteAccessors Constant indicating read/write access
  *
  * This class defines the non-const \c operator() function and friends, which can be used to write specific
  * entries of a matrix or array. This class inherits DenseCoeffsBase<Derived, ReadOnlyAccessors> which
  * defines the const variant for reading specific entries.
  *
  * \sa DenseCoeffsBase<Derived, DirectAccessors>, \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, WriteAccessors> : public DenseCoeffsBase<Derived, ReadOnlyAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, ReadOnlyAccessors> Base;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::coeff;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;
    using Base::rowIndexByOuterInner;
    using Base::colIndexByOuterInner;
    using Base::operator[];
    using Base::operator();
    using Base::x;
    using Base::y;
    using Base::z;
    using Base::w;

    /** Short version: don't use this function, use
      * \link operator()(Index,Index) \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator()(Index,Index) \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator()(Index,Index) \endlink.
      *
      * \sa operator()(Index,Index), coeff(Index, Index) const, coeffRef(Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index row, Index col)
    {
      eigen_internal_assert(row >= 0 && row < rows()
                         && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).coeffRef(row,col);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    coeffRefByOuterInner(Index outer, Index inner)
    {
      return coeffRef(rowIndexByOuterInner(outer, inner),
                      colIndexByOuterInner(outer, inner));
    }

    /** \returns a reference to the coefficient at given the given row and column.
      *
      * \sa operator[](Index)
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator()(Index row, Index col)
    {
      eigen_assert(row >= 0 && row < rows()
          && col >= 0 && col < cols());
      return coeffRef(row, col);
    }


    /** Short version: don't use this function, use
      * \link operator[](Index) \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator[](Index) \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator[](Index) \endlink.
      *
      * \sa operator[](Index), coeff(Index) const, coeffRef(Index,Index)
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).coeffRef(index);
    }

    /** \returns a reference to the coefficient at given index.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index) const, operator()(Index,Index), x(), y(), z(), w()
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator[](Index index)
    {
      EIGEN_STATIC_ASSERT(Derived::IsVectorAtCompileTime,
                          THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD)
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    /** \returns a reference to the coefficient at given index.
      *
      * This is synonymous to operator[](Index).
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index) const, operator()(Index,Index), x(), y(), z(), w()
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    /** equivalent to operator[](0).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    x() { return (*this)[0]; }

    /** equivalent to operator[](1).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    y()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=2, OUT_OF_RANGE_ACCESS);
      return (*this)[1];
    }

    /** equivalent to operator[](2).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    z()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=3, OUT_OF_RANGE_ACCESS);
      return (*this)[2];
    }

    /** equivalent to operator[](3).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    w()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=4, OUT_OF_RANGE_ACCESS);
      return (*this)[3];
    }
};

/** \brief Base class providing direct read-only coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #DirectAccessors Constant indicating direct access
  *
  * This class defines functions to work with strides which can be used to access entries directly. This class
  * inherits DenseCoeffsBase<Derived, ReadOnlyAccessors> which defines functions to access entries read-only using
  * \c operator() .
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, DirectAccessors> : public DenseCoeffsBase<Derived, ReadOnlyAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, ReadOnlyAccessors> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    /** \returns the pointer increment between two consecutive elements within a slice in the inner direction.
      *
      * \sa outerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return derived().innerStride();
    }

    /** \returns the pointer increment between two consecutive inner slices (for example, between two consecutive columns
      *          in a column-major matrix).
      *
      * \sa innerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return derived().outerStride();
    }

    // FIXME shall we remove it ?
    EIGEN_CONSTEXPR inline Index stride() const
    {
      return Derived::IsVectorAtCompileTime ? innerStride() : outerStride();
    }

    /** \returns the pointer increment between two consecutive rows.
      *
      * \sa innerStride(), outerStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rowStride() const
    {
      return Derived::IsRowMajor ? outerStride() : innerStride();
    }

    /** \returns the pointer increment between two consecutive columns.
      *
      * \sa innerStride(), outerStride(), rowStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index colStride() const
    {
      return Derived::IsRowMajor ? innerStride() : outerStride();
    }
};

/** \brief Base class providing direct read/write coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #DirectWriteAccessors Constant indicating direct access
  *
  * This class defines functions to work with strides which can be used to access entries directly. This class
  * inherits DenseCoeffsBase<Derived, WriteAccessors> which defines functions to access entries read/write using
  * \c operator().
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, DirectWriteAccessors>
  : public DenseCoeffsBase<Derived, WriteAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, WriteAccessors> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    /** \returns the pointer increment between two consecutive elements within a slice in the inner direction.
      *
      * \sa outerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT
    {
      return derived().innerStride();
    }

    /** \returns the pointer increment between two consecutive inner slices (for example, between two consecutive columns
      *          in a column-major matrix).
      *
      * \sa innerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT
    {
      return derived().outerStride();
    }

    // FIXME shall we remove it ?
    EIGEN_CONSTEXPR inline Index stride() const EIGEN_NOEXCEPT
    {
      return Derived::IsVectorAtCompileTime ? innerStride() : outerStride();
    }

    /** \returns the pointer increment between two consecutive rows.
      *
      * \sa innerStride(), outerStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rowStride() const EIGEN_NOEXCEPT
    {
      return Derived::IsRowMajor ? outerStride() : innerStride();
    }

    /** \returns the pointer increment between two consecutive columns.
      *
      * \sa innerStride(), outerStride(), rowStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index colStride() const EIGEN_NOEXCEPT
    {
      return Derived::IsRowMajor ? innerStride() : outerStride();
    }
};

namespace internal {

template<int Alignment, typename Derived, bool JustReturnZero>
struct first_aligned_impl
{
  static EIGEN_CONSTEXPR inline Index run(const Derived&) EIGEN_NOEXCEPT
  { return 0; }
};

template<int Alignment, typename Derived>
struct first_aligned_impl<Alignment, Derived, false>
{
  static inline Index run(const Derived& m)
  {
    return internal::first_aligned<Alignment>(m.data(), m.size());
  }
};

/** \internal \returns the index of the first element of the array stored by \a m that is properly aligned with respect to \a Alignment for vectorization.
  *
  * \tparam Alignment requested alignment in Bytes.
  *
  * There is also the variant first_aligned(const Scalar*, Integer) defined in Memory.h. See it for more
  * documentation.
  */
template<int Alignment, typename Derived>
static inline Index first_aligned(const DenseBase<Derived>& m)
{
  enum { ReturnZero = (int(evaluator<Derived>::Alignment) >= Alignment) || !(Derived::Flags & DirectAccessBit) };
  return first_aligned_impl<Alignment, Derived, ReturnZero>::run(m.derived());
}

template<typename Derived>
static inline Index first_default_aligned(const DenseBase<Derived>& m)
{
  typedef typename Derived::Scalar Scalar;
  typedef typename packet_traits<Scalar>::type DefaultPacketType;
  return internal::first_aligned<int(unpacket_traits<DefaultPacketType>::alignment),Derived>(m);
}

template<typename Derived, bool HasDirectAccess = has_direct_access<Derived>::ret>
struct inner_stride_at_compile_time
{
  enum { ret = traits<Derived>::InnerStrideAtCompileTime };
};

template<typename Derived>
struct inner_stride_at_compile_time<Derived, false>
{
  enum { ret = 0 };
};

template<typename Derived, bool HasDirectAccess = has_direct_access<Derived>::ret>
struct outer_stride_at_compile_time
{
  enum { ret = traits<Derived>::OuterStrideAtCompileTime };
};

template<typename Derived>
struct outer_stride_at_compile_time<Derived, false>
{
  enum { ret = 0 };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_DENSECOEFFSBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DenseStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010-2013 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXSTORAGE_H
#define EIGEN_MATRIXSTORAGE_H

#ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
  #define EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(X) X; EIGEN_DENSE_STORAGE_CTOR_PLUGIN;
#else
  #define EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(X)
#endif

namespace Eigen {

namespace internal {

struct constructor_without_unaligned_array_assert {};

template<typename T, int Size>
EIGEN_DEVICE_FUNC
void check_static_allocation_size()
{
  // if EIGEN_STACK_ALLOCATION_LIMIT is defined to 0, then no limit
  #if EIGEN_STACK_ALLOCATION_LIMIT
  EIGEN_STATIC_ASSERT(Size * sizeof(T) <= EIGEN_STACK_ALLOCATION_LIMIT, OBJECT_ALLOCATED_ON_STACK_IS_TOO_BIG);
  #endif
}

/** \internal
  * Static array. If the MatrixOrArrayOptions require auto-alignment, the array will be automatically aligned:
  * to 16 bytes boundary if the total size is a multiple of 16 bytes.
  */
template <typename T, int Size, int MatrixOrArrayOptions,
          int Alignment = (MatrixOrArrayOptions&DontAlign) ? 0
                        : compute_default_alignment<T,Size>::value >
struct plain_array
{
  T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

#if defined(EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT)
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask)
#elif EIGEN_GNUC_AT_LEAST(4,7)
  // GCC 4.7 is too aggressive in its optimizations and remove the alignment test based on the fact the array is declared to be aligned.
  // See this bug report: http://gcc.gnu.org/bugzilla/show_bug.cgi?id=53900
  // Hiding the origin of the array pointer behind a function argument seems to do the trick even if the function is inlined:
  template<typename PtrType>
  EIGEN_ALWAYS_INLINE PtrType eigen_unaligned_array_assert_workaround_gcc47(PtrType array) { return array; }
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask) \
    eigen_assert((internal::UIntPtr(eigen_unaligned_array_assert_workaround_gcc47(array)) & (sizemask)) == 0 \
              && "this assertion is explained here: " \
              "http://eigen.tuxfamily.org/dox-devel/group__TopicUnalignedArrayAssert.html" \
              " **** READ THIS WEB PAGE !!! ****");
#else
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask) \
    eigen_assert((internal::UIntPtr(array) & (sizemask)) == 0 \
              && "this assertion is explained here: " \
              "http://eigen.tuxfamily.org/dox-devel/group__TopicUnalignedArrayAssert.html" \
              " **** READ THIS WEB PAGE !!! ****");
#endif

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 8>
{
  EIGEN_ALIGN_TO_BOUNDARY(8) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(7);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 16>
{
  EIGEN_ALIGN_TO_BOUNDARY(16) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(15);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 32>
{
  EIGEN_ALIGN_TO_BOUNDARY(32) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(31);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 64>
{
  EIGEN_ALIGN_TO_BOUNDARY(64) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(63);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int MatrixOrArrayOptions, int Alignment>
struct plain_array<T, 0, MatrixOrArrayOptions, Alignment>
{
  T array[1];
  EIGEN_DEVICE_FUNC plain_array() {}
  EIGEN_DEVICE_FUNC plain_array(constructor_without_unaligned_array_assert) {}
};

struct plain_array_helper {
  template<typename T, int Size, int MatrixOrArrayOptions, int Alignment>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  static void copy(const plain_array<T, Size, MatrixOrArrayOptions, Alignment>& src, const Eigen::Index size,
                         plain_array<T, Size, MatrixOrArrayOptions, Alignment>& dst) {
    smart_copy(src.array, src.array + size, dst.array);
  }
  
  template<typename T, int Size, int MatrixOrArrayOptions, int Alignment>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  static void swap(plain_array<T, Size, MatrixOrArrayOptions, Alignment>& a, const Eigen::Index a_size,
                   plain_array<T, Size, MatrixOrArrayOptions, Alignment>& b, const Eigen::Index b_size) {
    if (a_size < b_size) {
      std::swap_ranges(b.array, b.array + a_size, a.array);
      smart_move(b.array + a_size, b.array + b_size, a.array + a_size);
    } else if (a_size > b_size) {
      std::swap_ranges(a.array, a.array + b_size, b.array);
      smart_move(a.array + b_size, a.array + a_size, b.array + b_size);
    } else {
      std::swap_ranges(a.array, a.array + a_size, b.array);
    }
  }
};

} // end namespace internal

/** \internal
  *
  * \class DenseStorage
  * \ingroup Core_Module
  *
  * \brief Stores the data of a matrix
  *
  * This class stores the data of fixed-size, dynamic-size or mixed matrices
  * in a way as compact as possible.
  *
  * \sa Matrix
  */
template<typename T, int Size, int _Rows, int _Cols, int _Options> class DenseStorage;

// purely fixed-size matrix
template<typename T, int Size, int _Rows, int _Cols, int _Options> class DenseStorage
{
    internal::plain_array<T,Size,_Options> m_data;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = Size)
    }
    EIGEN_DEVICE_FUNC
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()) {}
#if !EIGEN_HAS_CXX11 || defined(EIGEN_DENSE_STORAGE_CTOR_PLUGIN)
    EIGEN_DEVICE_FUNC
    DenseStorage(const DenseStorage& other) : m_data(other.m_data) {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = Size)
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage&) = default;
#endif
#if !EIGEN_HAS_CXX11
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other) m_data = other.m_data;
      return *this;
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage&) = default;
#endif
#if EIGEN_HAS_RVALUE_REFERENCES
#if !EIGEN_HAS_CXX11
    EIGEN_DEVICE_FUNC DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
    {
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      if (this != &other)
        m_data = std::move(other.m_data);
      return *this;
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage(DenseStorage&&) = default;
    EIGEN_DEVICE_FUNC DenseStorage& operator=(DenseStorage&&) = default;
#endif
#endif
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows==_Rows && cols==_Cols);
      EIGEN_UNUSED_VARIABLE(size);
      EIGEN_UNUSED_VARIABLE(rows);
      EIGEN_UNUSED_VARIABLE(cols);
    }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data, other.m_data);
    }
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void resize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// null matrix
template<typename T, int _Rows, int _Cols, int _Options> class DenseStorage<T, 0, _Rows, _Cols, _Options>
{
  public:
    EIGEN_DEVICE_FUNC DenseStorage() {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage&) {}
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage&) { return *this; }
    EIGEN_DEVICE_FUNC DenseStorage(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& ) {}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void resize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC const T *data() const { return 0; }
    EIGEN_DEVICE_FUNC T *data() { return 0; }
};

// more specializations for null matrices; these are necessary to resolve ambiguities
template<typename T, int _Options> class DenseStorage<T, 0, Dynamic, Dynamic, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

template<typename T, int _Rows, int _Options> class DenseStorage<T, 0, _Rows, Dynamic, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

template<typename T, int _Cols, int _Options> class DenseStorage<T, 0, Dynamic, _Cols, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

// dynamic-size matrix with fixed-size storage
template<typename T, int Size, int _Options> class DenseStorage<T, Size, Dynamic, Dynamic, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_rows;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(other.m_rows), m_cols(other.m_cols)
    {
      internal::plain_array_helper::copy(other.m_data, m_rows * m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_rows = other.m_rows;
        m_cols = other.m_cols;
        internal::plain_array_helper::copy(other.m_data, m_rows * m_cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index rows, Index cols) : m_rows(rows), m_cols(cols) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    {
      internal::plain_array_helper::swap(m_data, m_rows * m_cols, other.m_data, other.m_rows * other.m_cols);
      numext::swap(m_rows,other.m_rows);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC Index rows() const {return m_rows;}
    EIGEN_DEVICE_FUNC Index cols() const {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index rows, Index cols) { m_rows = rows; m_cols = cols; }
    EIGEN_DEVICE_FUNC void resize(Index, Index rows, Index cols) { m_rows = rows; m_cols = cols; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// dynamic-size matrix with fixed-size storage and fixed width
template<typename T, int Size, int _Cols, int _Options> class DenseStorage<T, Size, Dynamic, _Cols, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_rows;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_rows(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(other.m_rows)
    {
      internal::plain_array_helper::copy(other.m_data, m_rows * _Cols, m_data);
    }
    
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_rows = other.m_rows;
        internal::plain_array_helper::copy(other.m_data, m_rows * _Cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index rows, Index) : m_rows(rows) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    { 
      internal::plain_array_helper::swap(m_data, m_rows * _Cols, other.m_data, other.m_rows * _Cols);
      numext::swap(m_rows, other.m_rows);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols(void) const EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index rows, Index) { m_rows = rows; }
    EIGEN_DEVICE_FUNC void resize(Index, Index rows, Index) { m_rows = rows; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// dynamic-size matrix with fixed-size storage and fixed height
template<typename T, int Size, int _Rows, int _Options> class DenseStorage<T, Size, _Rows, Dynamic, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other) 
      : m_data(internal::constructor_without_unaligned_array_assert()), m_cols(other.m_cols)
    {
      internal::plain_array_helper::copy(other.m_data, _Rows * m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_cols = other.m_cols;
        internal::plain_array_helper::copy(other.m_data, _Rows * m_cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index, Index cols) : m_cols(cols) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      internal::plain_array_helper::swap(m_data, _Rows * m_cols, other.m_data, _Rows * other.m_cols);
      numext::swap(m_cols, other.m_cols);
    }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows(void) const EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index, Index cols) { m_cols = cols; }
    EIGEN_DEVICE_FUNC void resize(Index, Index, Index cols) { m_cols = cols; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// purely dynamic matrix.
template<typename T, int _Options> class DenseStorage<T, Dynamic, Dynamic, Dynamic, _Options>
{
    T *m_data;
    Index m_rows;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
       : m_data(0), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_rows(rows), m_cols(cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows>=0 && cols >=0);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(other.m_rows*other.m_cols))
      , m_rows(other.m_rows)
      , m_cols(other.m_cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_rows*m_cols)
      internal::smart_copy(other.m_data, other.m_data+other.m_rows*other.m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_rows(std::move(other.m_rows))
      , m_cols(std::move(other.m_cols))
    {
      other.m_data = nullptr;
      other.m_rows = 0;
      other.m_cols = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_rows, other.m_rows);
      numext::swap(m_cols, other.m_cols);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, m_rows*m_cols); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    {
      numext::swap(m_data,other.m_data);
      numext::swap(m_rows,other.m_rows);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    void conservativeResize(Index size, Index rows, Index cols)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, m_rows*m_cols);
      m_rows = rows;
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC void resize(Index size, Index rows, Index cols)
    {
      if(size != m_rows*m_cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, m_rows*m_cols);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_rows = rows;
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

// matrix with dynamic width and fixed height (so that matrix has dynamic size).
template<typename T, int _Rows, int _Options> class DenseStorage<T, Dynamic, _Rows, Dynamic, _Options>
{
    T *m_data;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_cols(0) {}
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert) : m_data(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_cols(cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows==_Rows && cols >=0);
      EIGEN_UNUSED_VARIABLE(rows);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(_Rows*other.m_cols))
      , m_cols(other.m_cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_cols*_Rows)
      internal::smart_copy(other.m_data, other.m_data+_Rows*m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_cols(std::move(other.m_cols))
    {
      other.m_data = nullptr;
      other.m_cols = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_cols, other.m_cols);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Rows*m_cols); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data,other.m_data);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index size, Index, Index cols)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, _Rows*m_cols);
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(Index size, Index, Index cols)
    {
      if(size != _Rows*m_cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Rows*m_cols);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

// matrix with dynamic height and fixed width (so that matrix has dynamic size).
template<typename T, int _Cols, int _Options> class DenseStorage<T, Dynamic, Dynamic, _Cols, _Options>
{
    T *m_data;
    Index m_rows;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_rows(0) {}
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert) : m_data(0), m_rows(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_rows(rows)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows>=0 && cols == _Cols);
      EIGEN_UNUSED_VARIABLE(cols);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(other.m_rows*_Cols))
      , m_rows(other.m_rows)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_rows*_Cols)
      internal::smart_copy(other.m_data, other.m_data+other.m_rows*_Cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_rows(std::move(other.m_rows))
    {
      other.m_data = nullptr;
      other.m_rows = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_rows, other.m_rows);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Cols*m_rows); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data,other.m_data);
      numext::swap(m_rows,other.m_rows);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) {return _Cols;}
    void conservativeResize(Index size, Index rows, Index)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, m_rows*_Cols);
      m_rows = rows;
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(Index size, Index rows, Index)
    {
      if(size != m_rows*_Cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Cols*m_rows);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_rows = rows;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

} // end namespace Eigen

#endif // EIGEN_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Diagonal.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONAL_H
#define EIGEN_DIAGONAL_H

namespace Eigen {

/** \class Diagonal
  * \ingroup Core_Module
  *
  * \brief Expression of a diagonal/subdiagonal/superdiagonal in a matrix
  *
  * \param MatrixType the type of the object in which we are taking a sub/main/super diagonal
  * \param DiagIndex the index of the sub/super diagonal. The default is 0 and it means the main diagonal.
  *              A positive value means a superdiagonal, a negative value means a subdiagonal.
  *              You can also use DynamicIndex so the index can be set at runtime.
  *
  * The matrix is not required to be square.
  *
  * This class represents an expression of the main diagonal, or any sub/super diagonal
  * of a square matrix. It is the return type of MatrixBase::diagonal() and MatrixBase::diagonal(Index) and most of the
  * time this is the only way it is used.
  *
  * \sa MatrixBase::diagonal(), MatrixBase::diagonal(Index)
  */

namespace internal {
template<typename MatrixType, int DiagIndex>
struct traits<Diagonal<MatrixType,DiagIndex> >
 : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  typedef typename MatrixType::StorageKind StorageKind;
  enum {
    RowsAtCompileTime = (int(DiagIndex) == DynamicIndex || int(MatrixType::SizeAtCompileTime) == Dynamic) ? Dynamic
                      : (EIGEN_PLAIN_ENUM_MIN(MatrixType::RowsAtCompileTime - EIGEN_PLAIN_ENUM_MAX(-DiagIndex, 0),
                                              MatrixType::ColsAtCompileTime - EIGEN_PLAIN_ENUM_MAX( DiagIndex, 0))),
    ColsAtCompileTime = 1,
    MaxRowsAtCompileTime = int(MatrixType::MaxSizeAtCompileTime) == Dynamic ? Dynamic
                         : DiagIndex == DynamicIndex ? EIGEN_SIZE_MIN_PREFER_FIXED(MatrixType::MaxRowsAtCompileTime,
                                                                              MatrixType::MaxColsAtCompileTime)
                         : (EIGEN_PLAIN_ENUM_MIN(MatrixType::MaxRowsAtCompileTime - EIGEN_PLAIN_ENUM_MAX(-DiagIndex, 0),
                                                 MatrixType::MaxColsAtCompileTime - EIGEN_PLAIN_ENUM_MAX( DiagIndex, 0))),
    MaxColsAtCompileTime = 1,
    MaskLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = (unsigned int)_MatrixTypeNested::Flags & (RowMajorBit | MaskLvalueBit | DirectAccessBit) & ~RowMajorBit, // FIXME DirectAccessBit should not be handled by expressions
    MatrixTypeOuterStride = outer_stride_at_compile_time<MatrixType>::ret,
    InnerStrideAtCompileTime = MatrixTypeOuterStride == Dynamic ? Dynamic : MatrixTypeOuterStride+1,
    OuterStrideAtCompileTime = 0
  };
};
}

template<typename MatrixType, int _DiagIndex> class Diagonal
   : public internal::dense_xpr_base< Diagonal<MatrixType,_DiagIndex> >::type
{
  public:

    enum { DiagIndex = _DiagIndex };
    typedef typename internal::dense_xpr_base<Diagonal>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Diagonal)

    EIGEN_DEVICE_FUNC
    explicit inline Diagonal(MatrixType& matrix, Index a_index = DiagIndex) : m_matrix(matrix), m_index(a_index)
    {
      eigen_assert( a_index <= m_matrix.cols() && -a_index <= m_matrix.rows() );
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Diagonal)

    EIGEN_DEVICE_FUNC
    inline Index rows() const
    {
      return m_index.value()<0 ? numext::mini<Index>(m_matrix.cols(),m_matrix.rows()+m_index.value())
                               : numext::mini<Index>(m_matrix.rows(),m_matrix.cols()-m_index.value());
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return 1; }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT {
      return m_matrix.outerStride() + 1;
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return 0; }

    typedef typename internal::conditional<
                       internal::is_lvalue<MatrixType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return &(m_matrix.coeffRef(rowOffset(), colOffset())); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return &(m_matrix.coeffRef(rowOffset(), colOffset())); }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index)
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      return m_matrix.coeffRef(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index row, Index) const
    {
      return m_matrix.coeffRef(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline CoeffReturnType coeff(Index row, Index) const
    {
      return m_matrix.coeff(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index idx)
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      return m_matrix.coeffRef(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index idx) const
    {
      return m_matrix.coeffRef(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline CoeffReturnType coeff(Index idx) const
    {
      return m_matrix.coeff(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const typename internal::remove_all<typename MatrixType::Nested>::type&
    nestedExpression() const
    {
      return m_matrix;
    }

    EIGEN_DEVICE_FUNC
    inline Index index() const
    {
      return m_index.value();
    }

  protected:
    typename internal::ref_selector<MatrixType>::non_const_type m_matrix;
    const internal::variable_if_dynamicindex<Index, DiagIndex> m_index;

  private:
    // some compilers may fail to optimize std::max etc in case of compile-time constants...
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index absDiagIndex() const EIGEN_NOEXCEPT { return m_index.value()>0 ? m_index.value() : -m_index.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rowOffset() const EIGEN_NOEXCEPT { return m_index.value()>0 ? 0 : -m_index.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index colOffset() const EIGEN_NOEXCEPT { return m_index.value()>0 ? m_index.value() : 0; }
    // trigger a compile-time error if someone try to call packet
    template<int LoadMode> typename MatrixType::PacketReturnType packet(Index) const;
    template<int LoadMode> typename MatrixType::PacketReturnType packet(Index,Index) const;
};

/** \returns an expression of the main diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * Example: \include MatrixBase_diagonal.cpp
  * Output: \verbinclude MatrixBase_diagonal.out
  *
  * \sa class Diagonal */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::DiagonalReturnType
MatrixBase<Derived>::diagonal()
{
  return DiagonalReturnType(derived());
}

/** This is the const version of diagonal(). */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::ConstDiagonalReturnType
MatrixBase<Derived>::diagonal() const
{
  return ConstDiagonalReturnType(derived());
}

/** \returns an expression of the \a DiagIndex-th sub or super diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * The template parameter \a DiagIndex represent a super diagonal if \a DiagIndex > 0
  * and a sub diagonal otherwise. \a DiagIndex == 0 is equivalent to the main diagonal.
  *
  * Example: \include MatrixBase_diagonal_int.cpp
  * Output: \verbinclude MatrixBase_diagonal_int.out
  *
  * \sa MatrixBase::diagonal(), class Diagonal */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::DiagonalDynamicIndexReturnType
MatrixBase<Derived>::diagonal(Index index)
{
  return DiagonalDynamicIndexReturnType(derived(), index);
}

/** This is the const version of diagonal(Index). */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::ConstDiagonalDynamicIndexReturnType
MatrixBase<Derived>::diagonal(Index index) const
{
  return ConstDiagonalDynamicIndexReturnType(derived(), index);
}

/** \returns an expression of the \a DiagIndex-th sub or super diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * The template parameter \a DiagIndex represent a super diagonal if \a DiagIndex > 0
  * and a sub diagonal otherwise. \a DiagIndex == 0 is equivalent to the main diagonal.
  *
  * Example: \include MatrixBase_diagonal_template_int.cpp
  * Output: \verbinclude MatrixBase_diagonal_template_int.out
  *
  * \sa MatrixBase::diagonal(), class Diagonal */
template<typename Derived>
template<int Index_>
EIGEN_DEVICE_FUNC
inline typename MatrixBase<Derived>::template DiagonalIndexReturnType<Index_>::Type
MatrixBase<Derived>::diagonal()
{
  return typename DiagonalIndexReturnType<Index_>::Type(derived());
}

/** This is the const version of diagonal<int>(). */
template<typename Derived>
template<int Index_>
EIGEN_DEVICE_FUNC
inline typename MatrixBase<Derived>::template ConstDiagonalIndexReturnType<Index_>::Type
MatrixBase<Derived>::diagonal() const
{
  return typename ConstDiagonalIndexReturnType<Index_>::Type(derived());
}

} // end namespace Eigen

#endif // EIGEN_DIAGONAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DiagonalMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONALMATRIX_H
#define EIGEN_DIAGONALMATRIX_H

namespace Eigen { 

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename Derived>
class DiagonalBase : public EigenBase<Derived>
{
  public:
    typedef typename internal::traits<Derived>::DiagonalVectorType DiagonalVectorType;
    typedef typename DiagonalVectorType::Scalar Scalar;
    typedef typename DiagonalVectorType::RealScalar RealScalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    enum {
      RowsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
      ColsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
      MaxRowsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
      MaxColsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
      IsVectorAtCompileTime = 0,
      Flags = NoPreferredStorageOrderBit
    };

    typedef Matrix<Scalar, RowsAtCompileTime, ColsAtCompileTime, 0, MaxRowsAtCompileTime, MaxColsAtCompileTime> DenseMatrixType;
    typedef DenseMatrixType DenseType;
    typedef DiagonalMatrix<Scalar,DiagonalVectorType::SizeAtCompileTime,DiagonalVectorType::MaxSizeAtCompileTime> PlainObject;

    EIGEN_DEVICE_FUNC
    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC
    inline Derived& derived() { return *static_cast<Derived*>(this); }

    EIGEN_DEVICE_FUNC
    DenseMatrixType toDenseMatrix() const { return derived(); }

    EIGEN_DEVICE_FUNC
    inline const DiagonalVectorType& diagonal() const { return derived().diagonal(); }
    EIGEN_DEVICE_FUNC
    inline DiagonalVectorType& diagonal() { return derived().diagonal(); }

    EIGEN_DEVICE_FUNC
    inline Index rows() const { return diagonal().size(); }
    EIGEN_DEVICE_FUNC
    inline Index cols() const { return diagonal().size(); }

    template<typename MatrixDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,MatrixDerived,LazyProduct>
    operator*(const MatrixBase<MatrixDerived> &matrix) const
    {
      return Product<Derived, MatrixDerived, LazyProduct>(derived(),matrix.derived());
    }

    typedef DiagonalWrapper<const CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const DiagonalVectorType> > InverseReturnType;
    EIGEN_DEVICE_FUNC
    inline const InverseReturnType
    inverse() const
    {
      return InverseReturnType(diagonal().cwiseInverse());
    }
    
    EIGEN_DEVICE_FUNC
    inline const DiagonalWrapper<const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DiagonalVectorType,Scalar,product) >
    operator*(const Scalar& scalar) const
    {
      return DiagonalWrapper<const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DiagonalVectorType,Scalar,product) >(diagonal() * scalar);
    }
    EIGEN_DEVICE_FUNC
    friend inline const DiagonalWrapper<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,DiagonalVectorType,product) >
    operator*(const Scalar& scalar, const DiagonalBase& other)
    {
      return DiagonalWrapper<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,DiagonalVectorType,product) >(scalar * other.diagonal());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    inline unspecified_expression_type
    #else
    inline const DiagonalWrapper<const EIGEN_CWISE_BINARY_RETURN_TYPE(DiagonalVectorType,typename OtherDerived::DiagonalVectorType,sum) >
    #endif
    operator+(const DiagonalBase<OtherDerived>& other) const
    {
      return (diagonal() + other.diagonal()).asDiagonal();
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    inline unspecified_expression_type
    #else
    inline const DiagonalWrapper<const EIGEN_CWISE_BINARY_RETURN_TYPE(DiagonalVectorType,typename OtherDerived::DiagonalVectorType,difference) >
    #endif
    operator-(const DiagonalBase<OtherDerived>& other) const
    {
      return (diagonal() - other.diagonal()).asDiagonal();
    }
};

#endif

/** \class DiagonalMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a diagonal matrix with its storage
  *
  * \param _Scalar the type of coefficients
  * \param SizeAtCompileTime the dimension of the matrix, or Dynamic
  * \param MaxSizeAtCompileTime the dimension of the matrix, or Dynamic. This parameter is optional and defaults
  *        to SizeAtCompileTime. Most of the time, you do not need to specify it.
  *
  * \sa class DiagonalWrapper
  */

namespace internal {
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime>
struct traits<DiagonalMatrix<_Scalar,SizeAtCompileTime,MaxSizeAtCompileTime> >
 : traits<Matrix<_Scalar,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef Matrix<_Scalar,SizeAtCompileTime,1,0,MaxSizeAtCompileTime,1> DiagonalVectorType;
  typedef DiagonalShape StorageKind;
  enum {
    Flags = LvalueBit | NoPreferredStorageOrderBit
  };
};
}
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime>
class DiagonalMatrix
  : public DiagonalBase<DiagonalMatrix<_Scalar,SizeAtCompileTime,MaxSizeAtCompileTime> >
{
  public:
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename internal::traits<DiagonalMatrix>::DiagonalVectorType DiagonalVectorType;
    typedef const DiagonalMatrix& Nested;
    typedef _Scalar Scalar;
    typedef typename internal::traits<DiagonalMatrix>::StorageKind StorageKind;
    typedef typename internal::traits<DiagonalMatrix>::StorageIndex StorageIndex;
    #endif

  protected:

    DiagonalVectorType m_diagonal;

  public:

    /** const version of diagonal(). */
    EIGEN_DEVICE_FUNC
    inline const DiagonalVectorType& diagonal() const { return m_diagonal; }
    /** \returns a reference to the stored vector of diagonal coefficients. */
    EIGEN_DEVICE_FUNC
    inline DiagonalVectorType& diagonal() { return m_diagonal; }

    /** Default constructor without initialization */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix() {}

    /** Constructs a diagonal matrix with given dimension  */
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalMatrix(Index dim) : m_diagonal(dim) {}

    /** 2D constructor. */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const Scalar& x, const Scalar& y) : m_diagonal(x,y) {}

    /** 3D constructor. */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const Scalar& x, const Scalar& y, const Scalar& z) : m_diagonal(x,y,z) {}

    #if EIGEN_HAS_CXX11
    /** \brief Construct a diagonal matrix with fixed size from an arbitrary number of coefficients. \cpp11
      * 
      * There exists C++98 anologue constructors for fixed-size diagonal matrices having 2 or 3 coefficients.
      * 
      * \warning To construct a diagonal matrix of fixed size, the number of values passed to this 
      * constructor must match the fixed dimension of \c *this.
      * 
      * \sa DiagonalMatrix(const Scalar&, const Scalar&)
      * \sa DiagonalMatrix(const Scalar&, const Scalar&, const Scalar&)
      */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    DiagonalMatrix(const Scalar& a0, const Scalar& a1, const Scalar& a2, const ArgTypes&... args)
      : m_diagonal(a0, a1, a2, args...) {}

    /** \brief Constructs a DiagonalMatrix and initializes it by elements given by an initializer list of initializer
      * lists \cpp11
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE DiagonalMatrix(const std::initializer_list<std::initializer_list<Scalar>>& list)
      : m_diagonal(list) {}
    #endif  // EIGEN_HAS_CXX11

    /** Copy constructor. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const DiagonalBase<OtherDerived>& other) : m_diagonal(other.diagonal()) {}

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** copy constructor. prevent a default copy constructor from hiding the other templated constructor */
    inline DiagonalMatrix(const DiagonalMatrix& other) : m_diagonal(other.diagonal()) {}
    #endif

    /** generic constructor from expression of the diagonal coefficients */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalMatrix(const MatrixBase<OtherDerived>& other) : m_diagonal(other)
    {}

    /** Copy operator. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    DiagonalMatrix& operator=(const DiagonalBase<OtherDerived>& other)
    {
      m_diagonal = other.diagonal();
      return *this;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    DiagonalMatrix& operator=(const DiagonalMatrix& other)
    {
      m_diagonal = other.diagonal();
      return *this;
    }
    #endif

    /** Resizes to given size. */
    EIGEN_DEVICE_FUNC
    inline void resize(Index size) { m_diagonal.resize(size); }
    /** Sets all coefficients to zero. */
    EIGEN_DEVICE_FUNC
    inline void setZero() { m_diagonal.setZero(); }
    /** Resizes and sets all coefficients to zero. */
    EIGEN_DEVICE_FUNC
    inline void setZero(Index size) { m_diagonal.setZero(size); }
    /** Sets this matrix to be the identity matrix of the current size. */
    EIGEN_DEVICE_FUNC
    inline void setIdentity() { m_diagonal.setOnes(); }
    /** Sets this matrix to be the identity matrix of the given size. */
    EIGEN_DEVICE_FUNC
    inline void setIdentity(Index size) { m_diagonal.setOnes(size); }
};

/** \class DiagonalWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of a diagonal matrix
  *
  * \param _DiagonalVectorType the type of the vector of diagonal coefficients
  *
  * This class is an expression of a diagonal matrix, but not storing its own vector of diagonal coefficients,
  * instead wrapping an existing vector expression. It is the return type of MatrixBase::asDiagonal()
  * and most of the time this is the only way that it is used.
  *
  * \sa class DiagonalMatrix, class DiagonalBase, MatrixBase::asDiagonal()
  */

namespace internal {
template<typename _DiagonalVectorType>
struct traits<DiagonalWrapper<_DiagonalVectorType> >
{
  typedef _DiagonalVectorType DiagonalVectorType;
  typedef typename DiagonalVectorType::Scalar Scalar;
  typedef typename DiagonalVectorType::StorageIndex StorageIndex;
  typedef DiagonalShape StorageKind;
  typedef typename traits<DiagonalVectorType>::XprKind XprKind;
  enum {
    RowsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
    ColsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
    MaxRowsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
    MaxColsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
    Flags =  (traits<DiagonalVectorType>::Flags & LvalueBit) | NoPreferredStorageOrderBit
  };
};
}

template<typename _DiagonalVectorType>
class DiagonalWrapper
  : public DiagonalBase<DiagonalWrapper<_DiagonalVectorType> >, internal::no_assignment_operator
{
  public:
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef _DiagonalVectorType DiagonalVectorType;
    typedef DiagonalWrapper Nested;
    #endif

    /** Constructor from expression of diagonal coefficients to wrap. */
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalWrapper(DiagonalVectorType& a_diagonal) : m_diagonal(a_diagonal) {}

    /** \returns a const reference to the wrapped expression of diagonal coefficients. */
    EIGEN_DEVICE_FUNC
    const DiagonalVectorType& diagonal() const { return m_diagonal; }

  protected:
    typename DiagonalVectorType::Nested m_diagonal;
};

/** \returns a pseudo-expression of a diagonal matrix with *this as vector of diagonal coefficients
  *
  * \only_for_vectors
  *
  * Example: \include MatrixBase_asDiagonal.cpp
  * Output: \verbinclude MatrixBase_asDiagonal.out
  *
  * \sa class DiagonalWrapper, class DiagonalMatrix, diagonal(), isDiagonal()
  **/
template<typename Derived>
EIGEN_DEVICE_FUNC inline const DiagonalWrapper<const Derived>
MatrixBase<Derived>::asDiagonal() const
{
  return DiagonalWrapper<const Derived>(derived());
}

/** \returns true if *this is approximately equal to a diagonal matrix,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isDiagonal.cpp
  * Output: \verbinclude MatrixBase_isDiagonal.out
  *
  * \sa asDiagonal()
  */
template<typename Derived>
bool MatrixBase<Derived>::isDiagonal(const RealScalar& prec) const
{
  if(cols() != rows()) return false;
  RealScalar maxAbsOnDiagonal = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
  {
    RealScalar absOnDiagonal = numext::abs(coeff(j,j));
    if(absOnDiagonal > maxAbsOnDiagonal) maxAbsOnDiagonal = absOnDiagonal;
  }
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < j; ++i)
    {
      if(!internal::isMuchSmallerThan(coeff(i, j), maxAbsOnDiagonal, prec)) return false;
      if(!internal::isMuchSmallerThan(coeff(j, i), maxAbsOnDiagonal, prec)) return false;
    }
  return true;
}

namespace internal {

template<> struct storage_kind_to_shape<DiagonalShape> { typedef DiagonalShape Shape; };

struct Diagonal2Dense {};

template<> struct AssignmentKind<DenseShape,DiagonalShape> { typedef Diagonal2Dense Kind; };

// Diagonal matrix to Dense assignment
template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Diagonal2Dense>
{
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    dst.setZero();
    dst.diagonal() = src.diagonal();
  }
  
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.diagonal() += src.diagonal(); }
  
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.diagonal() -= src.diagonal(); }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_DIAGONALMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DiagonalProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONALPRODUCT_H
#define EIGEN_DIAGONALPRODUCT_H

namespace Eigen { 

/** \returns the diagonal matrix product of \c *this by the diagonal matrix \a diagonal.
  */
template<typename Derived>
template<typename DiagonalDerived>
EIGEN_DEVICE_FUNC inline const Product<Derived, DiagonalDerived, LazyProduct>
MatrixBase<Derived>::operator*(const DiagonalBase<DiagonalDerived> &a_diagonal) const
{
  return Product<Derived, DiagonalDerived, LazyProduct>(derived(),a_diagonal.derived());
}

} // end namespace Eigen

#endif // EIGEN_DIAGONALPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Dot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008, 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DOT_H
#define EIGEN_DOT_H

namespace Eigen { 

namespace internal {

// helper function for dot(). The problem is that if we put that in the body of dot(), then upon calling dot
// with mismatched types, the compiler emits errors about failing to instantiate cwiseProduct BEFORE
// looking at the static assertions. Thus this is a trick to get better compile errors.
template<typename T, typename U,
// the NeedToTranspose condition here is taken straight from Assign.h
         bool NeedToTranspose = T::IsVectorAtCompileTime
                && U::IsVectorAtCompileTime
                && ((int(T::RowsAtCompileTime) == 1 && int(U::ColsAtCompileTime) == 1)
                      |  // FIXME | instead of || to please GCC 4.4.0 stupid warning "suggest parentheses around &&".
                         // revert to || as soon as not needed anymore.
                    (int(T::ColsAtCompileTime) == 1 && int(U::RowsAtCompileTime) == 1))
>
struct dot_nocheck
{
  typedef scalar_conj_product_op<typename traits<T>::Scalar,typename traits<U>::Scalar> conj_prod;
  typedef typename conj_prod::result_type ResScalar;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE
  static ResScalar run(const MatrixBase<T>& a, const MatrixBase<U>& b)
  {
    return a.template binaryExpr<conj_prod>(b).sum();
  }
};

template<typename T, typename U>
struct dot_nocheck<T, U, true>
{
  typedef scalar_conj_product_op<typename traits<T>::Scalar,typename traits<U>::Scalar> conj_prod;
  typedef typename conj_prod::result_type ResScalar;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE
  static ResScalar run(const MatrixBase<T>& a, const MatrixBase<U>& b)
  {
    return a.transpose().template binaryExpr<conj_prod>(b).sum();
  }
};

} // end namespace internal

/** \fn MatrixBase::dot
  * \returns the dot product of *this with other.
  *
  * \only_for_vectors
  *
  * \note If the scalar type is complex numbers, then this function returns the hermitian
  * (sesquilinear) dot product, conjugate-linear in the first variable and linear in the
  * second variable.
  *
  * \sa squaredNorm(), norm()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE
typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType
MatrixBase<Derived>::dot(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
#if !(defined(EIGEN_NO_STATIC_ASSERT) && defined(EIGEN_NO_DEBUG))
  typedef internal::scalar_conj_product_op<Scalar,typename OtherDerived::Scalar> func;
  EIGEN_CHECK_BINARY_COMPATIBILIY(func,Scalar,typename OtherDerived::Scalar);
#endif
  
  eigen_assert(size() == other.size());

  return internal::dot_nocheck<Derived,OtherDerived>::run(*this, other);
}

//---------- implementation of L2 norm and related functions ----------

/** \returns, for vectors, the squared \em l2 norm of \c *this, and for matrices the squared Frobenius norm.
  * In both cases, it consists in the sum of the square of all the matrix entries.
  * For vectors, this is also equals to the dot product of \c *this with itself.
  *
  * \sa dot(), norm(), lpNorm()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename NumTraits<typename internal::traits<Derived>::Scalar>::Real MatrixBase<Derived>::squaredNorm() const
{
  return numext::real((*this).cwiseAbs2().sum());
}

/** \returns, for vectors, the \em l2 norm of \c *this, and for matrices the Frobenius norm.
  * In both cases, it consists in the square root of the sum of the square of all the matrix entries.
  * For vectors, this is also equals to the square root of the dot product of \c *this with itself.
  *
  * \sa lpNorm(), dot(), squaredNorm()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename NumTraits<typename internal::traits<Derived>::Scalar>::Real MatrixBase<Derived>::norm() const
{
  return numext::sqrt(squaredNorm());
}

/** \returns an expression of the quotient of \c *this by its own norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0),
  *          then this function returns a copy of the input.
  *
  * \only_for_vectors
  *
  * \sa norm(), normalize()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::normalized() const
{
  typedef typename internal::nested_eval<Derived,2>::type _Nested;
  _Nested n(derived());
  RealScalar z = n.squaredNorm();
  // NOTE: after extensive benchmarking, this conditional does not impact performance, at least on recent x86 CPU
  if(z>RealScalar(0))
    return n / numext::sqrt(z);
  else
    return n;
}

/** Normalizes the vector, i.e. divides it by its own norm.
  *
  * \only_for_vectors
  *
  * \warning If the input vector is too small (i.e., this->norm()==0), then \c *this is left unchanged.
  *
  * \sa norm(), normalized()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void MatrixBase<Derived>::normalize()
{
  RealScalar z = squaredNorm();
  // NOTE: after extensive benchmarking, this conditional does not impact performance, at least on recent x86 CPU
  if(z>RealScalar(0))
    derived() /= numext::sqrt(z);
}

/** \returns an expression of the quotient of \c *this by its own norm while avoiding underflow and overflow.
  *
  * \only_for_vectors
  *
  * This method is analogue to the normalized() method, but it reduces the risk of
  * underflow and overflow when computing the norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0),
  *          then this function returns a copy of the input.
  *
  * \sa stableNorm(), stableNormalize(), normalized()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::stableNormalized() const
{
  typedef typename internal::nested_eval<Derived,3>::type _Nested;
  _Nested n(derived());
  RealScalar w = n.cwiseAbs().maxCoeff();
  RealScalar z = (n/w).squaredNorm();
  if(z>RealScalar(0))
    return n / (numext::sqrt(z)*w);
  else
    return n;
}

/** Normalizes the vector while avoid underflow and overflow
  *
  * \only_for_vectors
  *
  * This method is analogue to the normalize() method, but it reduces the risk of
  * underflow and overflow when computing the norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0), then \c *this is left unchanged.
  *
  * \sa stableNorm(), stableNormalized(), normalize()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void MatrixBase<Derived>::stableNormalize()
{
  RealScalar w = cwiseAbs().maxCoeff();
  RealScalar z = (derived()/w).squaredNorm();
  if(z>RealScalar(0))
    derived() /= numext::sqrt(z)*w;
}

//---------- implementation of other norms ----------

namespace internal {

template<typename Derived, int p>
struct lpNorm_selector
{
  typedef typename NumTraits<typename traits<Derived>::Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const MatrixBase<Derived>& m)
  {
    EIGEN_USING_STD(pow)
    return pow(m.cwiseAbs().array().pow(p).sum(), RealScalar(1)/p);
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, 1>
{
  EIGEN_DEVICE_FUNC
  static inline typename NumTraits<typename traits<Derived>::Scalar>::Real run(const MatrixBase<Derived>& m)
  {
    return m.cwiseAbs().sum();
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, 2>
{
  EIGEN_DEVICE_FUNC
  static inline typename NumTraits<typename traits<Derived>::Scalar>::Real run(const MatrixBase<Derived>& m)
  {
    return m.norm();
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, Infinity>
{
  typedef typename NumTraits<typename traits<Derived>::Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const MatrixBase<Derived>& m)
  {
    if(Derived::SizeAtCompileTime==0 || (Derived::SizeAtCompileTime==Dynamic && m.size()==0))
      return RealScalar(0);
    return m.cwiseAbs().maxCoeff();
  }
};

} // end namespace internal

/** \returns the \b coefficient-wise \f$ \ell^p \f$ norm of \c *this, that is, returns the p-th root of the sum of the p-th powers of the absolute values
  *          of the coefficients of \c *this. If \a p is the special value \a Eigen::Infinity, this function returns the \f$ \ell^\infty \f$
  *          norm, that is the maximum of the absolute values of the coefficients of \c *this.
  *
  * In all cases, if \c *this is empty, then the value 0 is returned.
  *
  * \note For matrices, this function does not compute the <a href="https://en.wikipedia.org/wiki/Operator_norm">operator-norm</a>. That is, if \c *this is a matrix, then its coefficients are interpreted as a 1D vector. Nonetheless, you can easily compute the 1-norm and \f$\infty\f$-norm matrix operator norms using \link TutorialReductionsVisitorsBroadcastingReductionsNorm partial reductions \endlink.
  *
  * \sa norm()
  */
template<typename Derived>
template<int p>
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_DEVICE_FUNC inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
#else
EIGEN_DEVICE_FUNC MatrixBase<Derived>::RealScalar
#endif
MatrixBase<Derived>::lpNorm() const
{
  return internal::lpNorm_selector<Derived, p>::run(*this);
}

//---------- implementation of isOrthogonal / isUnitary ----------

/** \returns true if *this is approximately orthogonal to \a other,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isOrthogonal.cpp
  * Output: \verbinclude MatrixBase_isOrthogonal.out
  */
template<typename Derived>
template<typename OtherDerived>
bool MatrixBase<Derived>::isOrthogonal
(const MatrixBase<OtherDerived>& other, const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,2>::type nested(derived());
  typename internal::nested_eval<OtherDerived,2>::type otherNested(other.derived());
  return numext::abs2(nested.dot(otherNested)) <= prec * prec * nested.squaredNorm() * otherNested.squaredNorm();
}

/** \returns true if *this is approximately an unitary matrix,
  *          within the precision given by \a prec. In the case where the \a Scalar
  *          type is real numbers, a unitary matrix is an orthogonal matrix, whence the name.
  *
  * \note This can be used to check whether a family of vectors forms an orthonormal basis.
  *       Indeed, \c m.isUnitary() returns true if and only if the columns (equivalently, the rows) of m form an
  *       orthonormal basis.
  *
  * Example: \include MatrixBase_isUnitary.cpp
  * Output: \verbinclude MatrixBase_isUnitary.out
  */
template<typename Derived>
bool MatrixBase<Derived>::isUnitary(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index i = 0; i < cols(); ++i)
  {
    if(!internal::isApprox(self.col(i).squaredNorm(), static_cast<RealScalar>(1), prec))
      return false;
    for(Index j = 0; j < i; ++j)
      if(!internal::isMuchSmallerThan(self.col(i).dot(self.col(j)), static_cast<Scalar>(1), prec))
        return false;
  }
  return true;
}

} // end namespace Eigen

#endif // EIGEN_DOT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/EigenBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENBASE_H
#define EIGEN_EIGENBASE_H

namespace Eigen {

/** \class EigenBase
  * \ingroup Core_Module
  *
  * Common base class for all classes T such that MatrixBase has an operator=(T) and a constructor MatrixBase(T).
  *
  * In other words, an EigenBase object is an object that can be copied into a MatrixBase.
  *
  * Besides MatrixBase-derived classes, this also includes special matrix classes such as diagonal matrices, etc.
  *
  * Notice that this class is trivial, it is only used to disambiguate overloaded functions.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> struct EigenBase
{
//   typedef typename internal::plain_matrix_type<Derived>::type PlainObject;

  /** \brief The interface type of indices
    * \details To change this, \c \#define the preprocessor symbol \c EIGEN_DEFAULT_DENSE_INDEX_TYPE.
    * \sa StorageIndex, \ref TopicPreprocessorDirectives.
    * DEPRECATED: Since Eigen 3.3, its usage is deprecated. Use Eigen::Index instead.
    * Deprecation is not marked with a doxygen comment because there are too many existing usages to add the deprecation attribute.
    */
  typedef Eigen::Index Index;

  // FIXME is it needed?
  typedef typename internal::traits<Derived>::StorageKind StorageKind;

  /** \returns a reference to the derived object */
  EIGEN_DEVICE_FUNC
  Derived& derived() { return *static_cast<Derived*>(this); }
  /** \returns a const reference to the derived object */
  EIGEN_DEVICE_FUNC
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  EIGEN_DEVICE_FUNC
  inline Derived& const_cast_derived() const
  { return *static_cast<Derived*>(const_cast<EigenBase*>(this)); }
  EIGEN_DEVICE_FUNC
  inline const Derived& const_derived() const
  { return *static_cast<const Derived*>(this); }

  /** \returns the number of rows. \sa cols(), RowsAtCompileTime */
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index rows() const EIGEN_NOEXCEPT { return derived().rows(); }
  /** \returns the number of columns. \sa rows(), ColsAtCompileTime*/
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index cols() const EIGEN_NOEXCEPT { return derived().cols(); }
  /** \returns the number of coefficients, which is rows()*cols().
    * \sa rows(), cols(), SizeAtCompileTime. */
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index size() const EIGEN_NOEXCEPT { return rows() * cols(); }

  /** \internal Don't use it, but do the equivalent: \code dst = *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void evalTo(Dest& dst) const
  { derived().evalTo(dst); }

  /** \internal Don't use it, but do the equivalent: \code dst += *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void addTo(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    typename Dest::PlainObject res(rows(),cols());
    evalTo(res);
    dst += res;
  }

  /** \internal Don't use it, but do the equivalent: \code dst -= *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void subTo(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    typename Dest::PlainObject res(rows(),cols());
    evalTo(res);
    dst -= res;
  }

  /** \internal Don't use it, but do the equivalent: \code dst.applyOnTheRight(*this); \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC inline void applyThisOnTheRight(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    dst = dst * this->derived();
  }

  /** \internal Don't use it, but do the equivalent: \code dst.applyOnTheLeft(*this); \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC inline void applyThisOnTheLeft(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    dst = this->derived() * dst;
  }

};

/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** \brief Copies the generic expression \a other into *this.
  *
  * \details The expression must provide a (templated) evalTo(Derived& dst) const
  * function which does the actual job. In practice, this allows any user to write
  * its own special matrix without having to modify MatrixBase
  *
  * \returns a reference to *this.
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator+=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator-=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_EIGENBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ForceAlignedAccess.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FORCEALIGNEDACCESS_H
#define EIGEN_FORCEALIGNEDACCESS_H

namespace Eigen {

/** \class ForceAlignedAccess
  * \ingroup Core_Module
  *
  * \brief Enforce aligned packet loads and stores regardless of what is requested
  *
  * \param ExpressionType the type of the object of which we are forcing aligned packet access
  *
  * This class is the return type of MatrixBase::forceAlignedAccess()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::forceAlignedAccess()
  */

namespace internal {
template<typename ExpressionType>
struct traits<ForceAlignedAccess<ExpressionType> > : public traits<ExpressionType>
{};
}

template<typename ExpressionType> class ForceAlignedAccess
  : public internal::dense_xpr_base< ForceAlignedAccess<ExpressionType> >::type
{
  public:

    typedef typename internal::dense_xpr_base<ForceAlignedAccess>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ForceAlignedAccess)

    EIGEN_DEVICE_FUNC explicit inline ForceAlignedAccess(const ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC inline const CoeffReturnType coeff(Index row, Index col) const
    {
      return m_expression.coeff(row, col);
    }

    EIGEN_DEVICE_FUNC inline Scalar& coeffRef(Index row, Index col)
    {
      return m_expression.const_cast_derived().coeffRef(row, col);
    }

    EIGEN_DEVICE_FUNC inline const CoeffReturnType coeff(Index index) const
    {
      return m_expression.coeff(index);
    }

    EIGEN_DEVICE_FUNC inline Scalar& coeffRef(Index index)
    {
      return m_expression.const_cast_derived().coeffRef(index);
    }

    template<int LoadMode>
    inline const PacketScalar packet(Index row, Index col) const
    {
      return m_expression.template packet<Aligned>(row, col);
    }

    template<int LoadMode>
    inline void writePacket(Index row, Index col, const PacketScalar& x)
    {
      m_expression.const_cast_derived().template writePacket<Aligned>(row, col, x);
    }

    template<int LoadMode>
    inline const PacketScalar packet(Index index) const
    {
      return m_expression.template packet<Aligned>(index);
    }

    template<int LoadMode>
    inline void writePacket(Index index, const PacketScalar& x)
    {
      m_expression.const_cast_derived().template writePacket<Aligned>(index, x);
    }

    EIGEN_DEVICE_FUNC operator const ExpressionType&() const { return m_expression; }

  protected:
    const ExpressionType& m_expression;

  private:
    ForceAlignedAccess& operator=(const ForceAlignedAccess&);
};

/** \returns an expression of *this with forced aligned access
  * \sa forceAlignedAccessIf(),class ForceAlignedAccess
  */
template<typename Derived>
inline const ForceAlignedAccess<Derived>
MatrixBase<Derived>::forceAlignedAccess() const
{
  return ForceAlignedAccess<Derived>(derived());
}

/** \returns an expression of *this with forced aligned access
  * \sa forceAlignedAccessIf(), class ForceAlignedAccess
  */
template<typename Derived>
inline ForceAlignedAccess<Derived>
MatrixBase<Derived>::forceAlignedAccess()
{
  return ForceAlignedAccess<Derived>(derived());
}

/** \returns an expression of *this with forced aligned access if \a Enable is true.
  * \sa forceAlignedAccess(), class ForceAlignedAccess
  */
template<typename Derived>
template<bool Enable>
inline typename internal::add_const_on_value_type<typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type>::type
MatrixBase<Derived>::forceAlignedAccessIf() const
{
  return derived();  // FIXME This should not work but apparently is never used
}

/** \returns an expression of *this with forced aligned access if \a Enable is true.
  * \sa forceAlignedAccess(), class ForceAlignedAccess
  */
template<typename Derived>
template<bool Enable>
inline typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type
MatrixBase<Derived>::forceAlignedAccessIf()
{
  return derived();  // FIXME This should not work but apparently is never used
}

} // end namespace Eigen

#endif // EIGEN_FORCEALIGNEDACCESS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Fuzzy.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FUZZY_H
#define EIGEN_FUZZY_H

namespace Eigen { 

namespace internal
{

template<typename Derived, typename OtherDerived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isApprox_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar& prec)
  {
    typename internal::nested_eval<Derived,2>::type nested(x);
    typename internal::nested_eval<OtherDerived,2>::type otherNested(y);
    return (nested - otherNested).cwiseAbs2().sum() <= prec * prec * numext::mini(nested.cwiseAbs2().sum(), otherNested.cwiseAbs2().sum());
  }
};

template<typename Derived, typename OtherDerived>
struct isApprox_selector<Derived, OtherDerived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar&)
  {
    return x.matrix() == y.matrix();
  }
};

template<typename Derived, typename OtherDerived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isMuchSmallerThan_object_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar& prec)
  {
    return x.cwiseAbs2().sum() <= numext::abs2(prec) * y.cwiseAbs2().sum();
  }
};

template<typename Derived, typename OtherDerived>
struct isMuchSmallerThan_object_selector<Derived, OtherDerived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived&, const typename Derived::RealScalar&)
  {
    return x.matrix() == Derived::Zero(x.rows(), x.cols()).matrix();
  }
};

template<typename Derived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isMuchSmallerThan_scalar_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const typename Derived::RealScalar& y, const typename Derived::RealScalar& prec)
  {
    return x.cwiseAbs2().sum() <= numext::abs2(prec * y);
  }
};

template<typename Derived>
struct isMuchSmallerThan_scalar_selector<Derived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const typename Derived::RealScalar&, const typename Derived::RealScalar&)
  {
    return x.matrix() == Derived::Zero(x.rows(), x.cols()).matrix();
  }
};

} // end namespace internal


/** \returns \c true if \c *this is approximately equal to \a other, within the precision
  * determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. Two vectors \f$ v \f$ and \f$ w \f$
  * are considered to be approximately equal within precision \f$ p \f$ if
  * \f[ \Vert v - w \Vert \leqslant p\,\min(\Vert v\Vert, \Vert w\Vert). \f]
  * For matrices, the comparison is done using the Hilbert-Schmidt norm (aka Frobenius norm
  * L2 norm).
  *
  * \note Because of the multiplicativeness of this comparison, one can't use this function
  * to check whether \c *this is approximately equal to the zero matrix or vector.
  * Indeed, \c isApprox(zero) returns false unless \c *this itself is exactly the zero matrix
  * or vector. If you want to test whether \c *this is zero, use internal::isMuchSmallerThan(const
  * RealScalar&, RealScalar) instead.
  *
  * \sa internal::isMuchSmallerThan(const RealScalar&, RealScalar) const
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isApprox(
  const DenseBase<OtherDerived>& other,
  const RealScalar& prec
) const
{
  return internal::isApprox_selector<Derived, OtherDerived>::run(derived(), other.derived(), prec);
}

/** \returns \c true if the norm of \c *this is much smaller than \a other,
  * within the precision determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. A vector \f$ v \f$ is
  * considered to be much smaller than \f$ x \f$ within precision \f$ p \f$ if
  * \f[ \Vert v \Vert \leqslant p\,\vert x\vert. \f]
  *
  * For matrices, the comparison is done using the Hilbert-Schmidt norm. For this reason,
  * the value of the reference scalar \a other should come from the Hilbert-Schmidt norm
  * of a reference matrix of same dimensions.
  *
  * \sa isApprox(), isMuchSmallerThan(const DenseBase<OtherDerived>&, RealScalar) const
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isMuchSmallerThan(
  const typename NumTraits<Scalar>::Real& other,
  const RealScalar& prec
) const
{
  return internal::isMuchSmallerThan_scalar_selector<Derived>::run(derived(), other, prec);
}

/** \returns \c true if the norm of \c *this is much smaller than the norm of \a other,
  * within the precision determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. A vector \f$ v \f$ is
  * considered to be much smaller than a vector \f$ w \f$ within precision \f$ p \f$ if
  * \f[ \Vert v \Vert \leqslant p\,\Vert w\Vert. \f]
  * For matrices, the comparison is done using the Hilbert-Schmidt norm.
  *
  * \sa isApprox(), isMuchSmallerThan(const RealScalar&, RealScalar) const
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isMuchSmallerThan(
  const DenseBase<OtherDerived>& other,
  const RealScalar& prec
) const
{
  return internal::isMuchSmallerThan_object_selector<Derived, OtherDerived>::run(derived(), other.derived(), prec);
}

} // end namespace Eigen

#endif // EIGEN_FUZZY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/GeneralProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_PRODUCT_H
#define EIGEN_GENERAL_PRODUCT_H

namespace Eigen {

enum {
  Large = 2,
  Small = 3
};

// Define the threshold value to fallback from the generic matrix-matrix product
// implementation (heavy) to the lightweight coeff-based product one.
// See generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct>
// in products/GeneralMatrixMatrix.h for more details.
// TODO This threshold should also be used in the compile-time selector below.
#ifndef EIGEN_GEMM_TO_COEFFBASED_THRESHOLD
// This default value has been obtained on a Haswell architecture.
#define EIGEN_GEMM_TO_COEFFBASED_THRESHOLD 20
#endif

namespace internal {

template<int Rows, int Cols, int Depth> struct product_type_selector;

template<int Size, int MaxSize> struct product_size_category
{
  enum {
    #ifndef EIGEN_GPU_COMPILE_PHASE
    is_large = MaxSize == Dynamic ||
               Size >= EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD ||
               (Size==Dynamic && MaxSize>=EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD),
    #else
    is_large = 0,
    #endif
    value = is_large  ? Large
          : Size == 1 ? 1
                      : Small
  };
};

template<typename Lhs, typename Rhs> struct product_type
{
  typedef typename remove_all<Lhs>::type _Lhs;
  typedef typename remove_all<Rhs>::type _Rhs;
  enum {
    MaxRows = traits<_Lhs>::MaxRowsAtCompileTime,
    Rows    = traits<_Lhs>::RowsAtCompileTime,
    MaxCols = traits<_Rhs>::MaxColsAtCompileTime,
    Cols    = traits<_Rhs>::ColsAtCompileTime,
    MaxDepth = EIGEN_SIZE_MIN_PREFER_FIXED(traits<_Lhs>::MaxColsAtCompileTime,
                                           traits<_Rhs>::MaxRowsAtCompileTime),
    Depth = EIGEN_SIZE_MIN_PREFER_FIXED(traits<_Lhs>::ColsAtCompileTime,
                                        traits<_Rhs>::RowsAtCompileTime)
  };

  // the splitting into different lines of code here, introducing the _select enums and the typedef below,
  // is to work around an internal compiler error with gcc 4.1 and 4.2.
private:
  enum {
    rows_select = product_size_category<Rows,MaxRows>::value,
    cols_select = product_size_category<Cols,MaxCols>::value,
    depth_select = product_size_category<Depth,MaxDepth>::value
  };
  typedef product_type_selector<rows_select, cols_select, depth_select> selector;

public:
  enum {
    value = selector::ret,
    ret = selector::ret
  };
#ifdef EIGEN_DEBUG_PRODUCT
  static void debug()
  {
      EIGEN_DEBUG_VAR(Rows);
      EIGEN_DEBUG_VAR(Cols);
      EIGEN_DEBUG_VAR(Depth);
      EIGEN_DEBUG_VAR(rows_select);
      EIGEN_DEBUG_VAR(cols_select);
      EIGEN_DEBUG_VAR(depth_select);
      EIGEN_DEBUG_VAR(value);
  }
#endif
};

/* The following allows to select the kind of product at compile time
 * based on the three dimensions of the product.
 * This is a compile time mapping from {1,Small,Large}^3 -> {product types} */
// FIXME I'm not sure the current mapping is the ideal one.
template<int M, int N>  struct product_type_selector<M,N,1>              { enum { ret = OuterProduct }; };
template<int M>         struct product_type_selector<M, 1, 1>            { enum { ret = LazyCoeffBasedProductMode }; };
template<int N>         struct product_type_selector<1, N, 1>            { enum { ret = LazyCoeffBasedProductMode }; };
template<int Depth>     struct product_type_selector<1,    1,    Depth>  { enum { ret = InnerProduct }; };
template<>              struct product_type_selector<1,    1,    1>      { enum { ret = InnerProduct }; };
template<>              struct product_type_selector<Small,1,    Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small, Small, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<Small, Large, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<Large, Small, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Large,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Large,Large>  { enum { ret = GemvProduct }; };
template<>              struct product_type_selector<1,    Small,Large>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,1,    Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,1,    Large>  { enum { ret = GemvProduct }; };
template<>              struct product_type_selector<Small,1,    Large>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Small,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Small,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Small,Large,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Large,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Large,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,Large,Small>  { enum { ret = GemmProduct }; };

} // end namespace internal

/***********************************************************************
*  Implementation of Inner Vector Vector Product
***********************************************************************/

// FIXME : maybe the "inner product" could return a Scalar
// instead of a 1x1 matrix ??
// Pro: more natural for the user
// Cons: this could be a problem if in a meta unrolled algorithm a matrix-matrix
// product ends up to a row-vector times col-vector product... To tackle this use
// case, we could have a specialization for Block<MatrixType,1,1> with: operator=(Scalar x);

/***********************************************************************
*  Implementation of Outer Vector Vector Product
***********************************************************************/

/***********************************************************************
*  Implementation of General Matrix Vector Product
***********************************************************************/

/*  According to the shape/flags of the matrix we have to distinghish 3 different cases:
 *   1 - the matrix is col-major, BLAS compatible and M is large => call fast BLAS-like colmajor routine
 *   2 - the matrix is row-major, BLAS compatible and N is large => call fast BLAS-like rowmajor routine
 *   3 - all other cases are handled using a simple loop along the outer-storage direction.
 *  Therefore we need a lower level meta selector.
 *  Furthermore, if the matrix is the rhs, then the product has to be transposed.
 */
namespace internal {

template<int Side, int StorageOrder, bool BlasCompatible>
struct gemv_dense_selector;

} // end namespace internal

namespace internal {

template<typename Scalar,int Size,int MaxSize,bool Cond> struct gemv_static_vector_if;

template<typename Scalar,int Size,int MaxSize>
struct gemv_static_vector_if<Scalar,Size,MaxSize,false>
{
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Scalar* data() { eigen_internal_assert(false && "should never be called"); return 0; }
};

template<typename Scalar,int Size>
struct gemv_static_vector_if<Scalar,Size,Dynamic,true>
{
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Scalar* data() { return 0; }
};

template<typename Scalar,int Size,int MaxSize>
struct gemv_static_vector_if<Scalar,Size,MaxSize,true>
{
  enum {
    ForceAlignment  = internal::packet_traits<Scalar>::Vectorizable,
    PacketSize      = internal::packet_traits<Scalar>::size
  };
  #if EIGEN_MAX_STATIC_ALIGN_BYTES!=0
  internal::plain_array<Scalar,EIGEN_SIZE_MIN_PREFER_FIXED(Size,MaxSize),0,EIGEN_PLAIN_ENUM_MIN(AlignedMax,PacketSize)> m_data;
  EIGEN_STRONG_INLINE Scalar* data() { return m_data.array; }
  #else
  // Some architectures cannot align on the stack,
  // => let's manually enforce alignment by allocating more data and return the address of the first aligned element.
  internal::plain_array<Scalar,EIGEN_SIZE_MIN_PREFER_FIXED(Size,MaxSize)+(ForceAlignment?EIGEN_MAX_ALIGN_BYTES:0),0> m_data;
  EIGEN_STRONG_INLINE Scalar* data() {
    return ForceAlignment
            ? reinterpret_cast<Scalar*>((internal::UIntPtr(m_data.array) & ~(std::size_t(EIGEN_MAX_ALIGN_BYTES-1))) + EIGEN_MAX_ALIGN_BYTES)
            : m_data.array;
  }
  #endif
};

// The vector is on the left => transposition
template<int StorageOrder, bool BlasCompatible>
struct gemv_dense_selector<OnTheLeft,StorageOrder,BlasCompatible>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    Transpose<Dest> destT(dest);
    enum { OtherStorageOrder = StorageOrder == RowMajor ? ColMajor : RowMajor };
    gemv_dense_selector<OnTheRight,OtherStorageOrder,BlasCompatible>
      ::run(rhs.transpose(), lhs.transpose(), destT, alpha);
  }
};

template<> struct gemv_dense_selector<OnTheRight,ColMajor,true>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static inline void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar   LhsScalar;
    typedef typename Rhs::Scalar   RhsScalar;
    typedef typename Dest::Scalar  ResScalar;
    typedef typename Dest::RealScalar  RealScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;

    ActualLhsType actualLhs = LhsBlasTraits::extract(lhs);
    ActualRhsType actualRhs = RhsBlasTraits::extract(rhs);

    ResScalar actualAlpha = combine_scalar_factors(alpha, lhs, rhs);

    // make sure Dest is a compile-time vector type (bug 1166)
    typedef typename conditional<Dest::IsVectorAtCompileTime, Dest, typename Dest::ColXpr>::type ActualDest;

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      EvalToDestAtCompileTime = (ActualDest::InnerStrideAtCompileTime==1),
      ComplexByReal = (NumTraits<LhsScalar>::IsComplex) && (!NumTraits<RhsScalar>::IsComplex),
      MightCannotUseDest = ((!EvalToDestAtCompileTime) || ComplexByReal) && (ActualDest::MaxSizeAtCompileTime!=0)
    };

    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;
    RhsScalar compatibleAlpha = get_factor<ResScalar,RhsScalar>::run(actualAlpha);

    if(!MightCannotUseDest)
    {
      // shortcut if we are sure to be able to use dest directly,
      // this ease the compiler to generate cleaner and more optimzized code for most common cases
      general_matrix_vector_product
          <Index,LhsScalar,LhsMapper,ColMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
          actualLhs.rows(), actualLhs.cols(),
          LhsMapper(actualLhs.data(), actualLhs.outerStride()),
          RhsMapper(actualRhs.data(), actualRhs.innerStride()),
          dest.data(), 1,
          compatibleAlpha);
    }
    else
    {
      gemv_static_vector_if<ResScalar,ActualDest::SizeAtCompileTime,ActualDest::MaxSizeAtCompileTime,MightCannotUseDest> static_dest;

      const bool alphaIsCompatible = (!ComplexByReal) || (numext::imag(actualAlpha)==RealScalar(0));
      const bool evalToDest = EvalToDestAtCompileTime && alphaIsCompatible;

      ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                    evalToDest ? dest.data() : static_dest.data());

      if(!evalToDest)
      {
        #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
        Index size = dest.size();
        EIGEN_DENSE_STORAGE_CTOR_PLUGIN
        #endif
        if(!alphaIsCompatible)
        {
          MappedDest(actualDestPtr, dest.size()).setZero();
          compatibleAlpha = RhsScalar(1);
        }
        else
          MappedDest(actualDestPtr, dest.size()) = dest;
      }

      general_matrix_vector_product
          <Index,LhsScalar,LhsMapper,ColMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
          actualLhs.rows(), actualLhs.cols(),
          LhsMapper(actualLhs.data(), actualLhs.outerStride()),
          RhsMapper(actualRhs.data(), actualRhs.innerStride()),
          actualDestPtr, 1,
          compatibleAlpha);

      if (!evalToDest)
      {
        if(!alphaIsCompatible)
          dest.matrix() += actualAlpha * MappedDest(actualDestPtr, dest.size());
        else
          dest = MappedDest(actualDestPtr, dest.size());
      }
    }
  }
};

template<> struct gemv_dense_selector<OnTheRight,RowMajor,true>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar   LhsScalar;
    typedef typename Rhs::Scalar   RhsScalar;
    typedef typename Dest::Scalar  ResScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

    typename add_const<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename add_const<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    ResScalar actualAlpha = combine_scalar_factors(alpha, lhs, rhs);

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      DirectlyUseRhs = ActualRhsTypeCleaned::InnerStrideAtCompileTime==1 || ActualRhsTypeCleaned::MaxSizeAtCompileTime==0
    };

    gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!DirectlyUseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,actualRhs.size(),
        DirectlyUseRhs ? const_cast<RhsScalar*>(actualRhs.data()) : static_rhs.data());

    if(!DirectlyUseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = actualRhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    }

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;
    general_matrix_vector_product
        <Index,LhsScalar,LhsMapper,RowMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
        actualLhs.rows(), actualLhs.cols(),
        LhsMapper(actualLhs.data(), actualLhs.outerStride()),
        RhsMapper(actualRhsPtr, 1),
        dest.data(), dest.col(0).innerStride(), //NOTE  if dest is not a vector at compile-time, then dest.innerStride() might be wrong. (bug 1166)
        actualAlpha);
  }
};

template<> struct gemv_dense_selector<OnTheRight,ColMajor,false>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    EIGEN_STATIC_ASSERT((!nested_eval<Lhs,1>::Evaluate),EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE);
    // TODO if rhs is large enough it might be beneficial to make sure that dest is sequentially stored in memory, otherwise use a temp
    typename nested_eval<Rhs,1>::type actual_rhs(rhs);
    const Index size = rhs.rows();
    for(Index k=0; k<size; ++k)
      dest += (alpha*actual_rhs.coeff(k)) * lhs.col(k);
  }
};

template<> struct gemv_dense_selector<OnTheRight,RowMajor,false>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    EIGEN_STATIC_ASSERT((!nested_eval<Lhs,1>::Evaluate),EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE);
    typename nested_eval<Rhs,Lhs::RowsAtCompileTime>::type actual_rhs(rhs);
    const Index rows = dest.rows();
    for(Index i=0; i<rows; ++i)
      dest.coeffRef(i) += alpha * (lhs.row(i).cwiseProduct(actual_rhs.transpose())).sum();
  }
};

} // end namespace internal

/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** \returns the matrix product of \c *this and \a other.
  *
  * \note If instead of the matrix product you want the coefficient-wise product, see Cwise::operator*().
  *
  * \sa lazyProduct(), operator*=(const MatrixBase&), Cwise::operator*()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const Product<Derived, OtherDerived>
MatrixBase<Derived>::operator*(const MatrixBase<OtherDerived> &other) const
{
  // A note regarding the function declaration: In MSVC, this function will sometimes
  // not be inlined since DenseStorage is an unwindable object for dynamic
  // matrices and product types are holding a member to store the result.
  // Thus it does not help tagging this function with EIGEN_STRONG_INLINE.
  enum {
    ProductIsValid =  Derived::ColsAtCompileTime==Dynamic
                   || OtherDerived::RowsAtCompileTime==Dynamic
                   || int(Derived::ColsAtCompileTime)==int(OtherDerived::RowsAtCompileTime),
    AreVectors = Derived::IsVectorAtCompileTime && OtherDerived::IsVectorAtCompileTime,
    SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(Derived,OtherDerived)
  };
  // note to the lost user:
  //    * for a dot product use: v1.dot(v2)
  //    * for a coeff-wise product use: v1.cwiseProduct(v2)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
    INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
    INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
  EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)
#ifdef EIGEN_DEBUG_PRODUCT
  internal::product_type<Derived,OtherDerived>::debug();
#endif

  return Product<Derived, OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the matrix product of \c *this and \a other without implicit evaluation.
  *
  * The returned product will behave like any other expressions: the coefficients of the product will be
  * computed once at a time as requested. This might be useful in some extremely rare cases when only
  * a small and no coherent fraction of the result's coefficients have to be computed.
  *
  * \warning This version of the matrix product can be much much slower. So use it only if you know
  * what you are doing and that you measured a true speed improvement.
  *
  * \sa operator*(const MatrixBase&)
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const Product<Derived,OtherDerived,LazyProduct>
MatrixBase<Derived>::lazyProduct(const MatrixBase<OtherDerived> &other) const
{
  enum {
    ProductIsValid =  Derived::ColsAtCompileTime==Dynamic
                   || OtherDerived::RowsAtCompileTime==Dynamic
                   || int(Derived::ColsAtCompileTime)==int(OtherDerived::RowsAtCompileTime),
    AreVectors = Derived::IsVectorAtCompileTime && OtherDerived::IsVectorAtCompileTime,
    SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(Derived,OtherDerived)
  };
  // note to the lost user:
  //    * for a dot product use: v1.dot(v2)
  //    * for a coeff-wise product use: v1.cwiseProduct(v2)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
    INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
    INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
  EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)

  return Product<Derived,OtherDerived,LazyProduct>(derived(), other.derived());
}

} // end namespace Eigen

#endif // EIGEN_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/GenericPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERIC_PACKET_MATH_H
#define EIGEN_GENERIC_PACKET_MATH_H

namespace Eigen {

namespace internal {

/** \internal
  * \file GenericPacketMath.h
  *
  * Default implementation for types not supported by the vectorization.
  * In practice these functions are provided to make easier the writing
  * of generic vectorized code.
  */

#ifndef EIGEN_DEBUG_ALIGNED_LOAD
#define EIGEN_DEBUG_ALIGNED_LOAD
#endif

#ifndef EIGEN_DEBUG_UNALIGNED_LOAD
#define EIGEN_DEBUG_UNALIGNED_LOAD
#endif

#ifndef EIGEN_DEBUG_ALIGNED_STORE
#define EIGEN_DEBUG_ALIGNED_STORE
#endif

#ifndef EIGEN_DEBUG_UNALIGNED_STORE
#define EIGEN_DEBUG_UNALIGNED_STORE
#endif

struct default_packet_traits
{
  enum {
    HasHalfPacket = 0,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 0,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 1,
    HasBlend     = 0,
    // This flag is used to indicate whether packet comparison is supported.
    // pcmp_eq, pcmp_lt and pcmp_le should be defined for it to be true.
    HasCmp       = 0,

    HasDiv    = 0,
    HasSqrt   = 0,
    HasRsqrt  = 0,
    HasExp    = 0,
    HasExpm1  = 0,
    HasLog    = 0,
    HasLog1p  = 0,
    HasLog10  = 0,
    HasPow    = 0,

    HasSin    = 0,
    HasCos    = 0,
    HasTan    = 0,
    HasASin   = 0,
    HasACos   = 0,
    HasATan   = 0,
    HasSinh   = 0,
    HasCosh   = 0,
    HasTanh   = 0,
    HasLGamma = 0,
    HasDiGamma = 0,
    HasZeta = 0,
    HasPolygamma = 0,
    HasErf = 0,
    HasErfc = 0,
    HasNdtri = 0,
    HasBessel = 0,
    HasIGamma = 0,
    HasIGammaDerA = 0,
    HasGammaSampleDerAlpha = 0,
    HasIGammac = 0,
    HasBetaInc = 0,

    HasRound  = 0,
    HasRint   = 0,
    HasFloor  = 0,
    HasCeil   = 0,
    HasSign   = 0
  };
};

template<typename T> struct packet_traits : default_packet_traits
{
  typedef T type;
  typedef T half;
  enum {
    Vectorizable = 0,
    size = 1,
    AlignedOnScalar = 0,
    HasHalfPacket = 0
  };
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0
  };
};

template<typename T> struct packet_traits<const T> : packet_traits<T> { };

template<typename T> struct unpacket_traits
{
  typedef T type;
  typedef T half;
  enum
  {
    size = 1,
    alignment = 1,
    vectorizable = false,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<typename T> struct unpacket_traits<const T> : unpacket_traits<T> { };

template <typename Src, typename Tgt> struct type_casting_traits {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

/** \internal Wrapper to ensure that multiple packet types can map to the same
    same underlying vector type. */
template<typename T, int unique_id = 0>
struct eigen_packet_wrapper
{
  EIGEN_ALWAYS_INLINE operator T&() { return m_val; }
  EIGEN_ALWAYS_INLINE operator const T&() const { return m_val; }
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper() {}
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper(const T &v) : m_val(v) {}
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper& operator=(const T &v) {
    m_val = v;
    return *this;
  }

  T m_val;
};


/** \internal A convenience utility for determining if the type is a scalar.
 * This is used to enable some generic packet implementations.
 */
template<typename Packet>
struct is_scalar {
  typedef typename unpacket_traits<Packet>::type Scalar;
  enum {
    value = internal::is_same<Packet, Scalar>::value
  };
};

/** \internal \returns static_cast<TgtType>(a) (coeff-wise) */
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/, const SrcPacket& /*c*/, const SrcPacket& /*d*/) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/, const SrcPacket& /*c*/, const SrcPacket& /*d*/,
      const SrcPacket& /*e*/, const SrcPacket& /*f*/, const SrcPacket& /*g*/, const SrcPacket& /*h*/) {
  return static_cast<TgtPacket>(a);
}

/** \internal \returns reinterpret_cast<Target>(a) */
template <typename Target, typename Packet>
EIGEN_DEVICE_FUNC inline Target
preinterpret(const Packet& a); /* { return reinterpret_cast<const Target&>(a); } */

/** \internal \returns a + b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
padd(const Packet& a, const Packet& b) { return a+b; }
// Avoid compiler warning for boolean algebra.
template<> EIGEN_DEVICE_FUNC inline bool
padd(const bool& a, const bool& b) { return a || b; }

/** \internal \returns a - b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
psub(const Packet& a, const Packet& b) { return a-b; }

/** \internal \returns -a (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pnegate(const Packet& a) { return -a; }

template<> EIGEN_DEVICE_FUNC inline bool
pnegate(const bool& a) { return !a; }

/** \internal \returns conj(a) (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pconj(const Packet& a) { return numext::conj(a); }

/** \internal \returns a * b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmul(const Packet& a, const Packet& b) { return a*b; }
// Avoid compiler warning for boolean algebra.
template<> EIGEN_DEVICE_FUNC inline bool
pmul(const bool& a, const bool& b) { return a && b; }

/** \internal \returns a / b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pdiv(const Packet& a, const Packet& b) { return a/b; }

// In the generic case, memset to all one bits.
template<typename Packet, typename EnableIf = void>
struct ptrue_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& /*a*/){
    Packet b;
    memset(static_cast<void*>(&b), 0xff, sizeof(Packet));
    return b;
  }
};

// For non-trivial scalars, set to Scalar(1) (i.e. a non-zero value).
// Although this is technically not a valid bitmask, the scalar path for pselect
// uses a comparison to zero, so this should still work in most cases. We don't
// have another option, since the scalar type requires initialization.
template<typename T>
struct ptrue_impl<T, 
    typename internal::enable_if<is_scalar<T>::value && NumTraits<T>::RequireInitialization>::type > {
  static EIGEN_DEVICE_FUNC inline T run(const T& /*a*/){
    return T(1);
  }
};

/** \internal \returns one bits. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ptrue(const Packet& a) {
  return ptrue_impl<Packet>::run(a);
}

// In the general case, memset to zero.
template<typename Packet, typename EnableIf = void>
struct pzero_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& /*a*/) {
    Packet b;
    memset(static_cast<void*>(&b), 0x00, sizeof(Packet));
    return b;
  }
};

// For scalars, explicitly set to Scalar(0), since the underlying representation
// for zero may not consist of all-zero bits.
template<typename T>
struct pzero_impl<T,
    typename internal::enable_if<is_scalar<T>::value>::type> {
  static EIGEN_DEVICE_FUNC inline T run(const T& /*a*/) {
    return T(0);
  }
};

/** \internal \returns packet of zeros */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pzero(const Packet& a) {
  return pzero_impl<Packet>::run(a);
}

/** \internal \returns a <= b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_le(const Packet& a, const Packet& b)  { return a<=b ? ptrue(a) : pzero(a); }

/** \internal \returns a < b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_lt(const Packet& a, const Packet& b)  { return a<b ? ptrue(a) : pzero(a); }

/** \internal \returns a == b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_eq(const Packet& a, const Packet& b) { return a==b ? ptrue(a) : pzero(a); }

/** \internal \returns a < b or a==NaN or b==NaN as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_lt_or_nan(const Packet& a, const Packet& b) { return a>=b ? pzero(a) : ptrue(a); }

template<typename T>
struct bit_and {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a & b;
  }
};

template<typename T>
struct bit_or {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a | b;
  }
};

template<typename T>
struct bit_xor {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a ^ b;
  }
};

template<typename T>
struct bit_not {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a) const {
    return ~a;
  }
};

// Use operators &, |, ^, ~.
template<typename T>
struct operator_bitwise_helper {
  EIGEN_DEVICE_FUNC static inline T bitwise_and(const T& a, const T& b) { return bit_and<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_or(const T& a, const T& b) { return bit_or<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_xor(const T& a, const T& b) { return bit_xor<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_not(const T& a) { return bit_not<T>()(a); }
};

// Apply binary operations byte-by-byte
template<typename T>
struct bytewise_bitwise_helper {
  EIGEN_DEVICE_FUNC static inline T bitwise_and(const T& a, const T& b) {
    return binary(a, b, bit_and<unsigned char>());
  }
  EIGEN_DEVICE_FUNC static inline T bitwise_or(const T& a, const T& b) { 
    return binary(a, b, bit_or<unsigned char>());
   }
  EIGEN_DEVICE_FUNC static inline T bitwise_xor(const T& a, const T& b) {
    return binary(a, b, bit_xor<unsigned char>());
  }
  EIGEN_DEVICE_FUNC static inline T bitwise_not(const T& a) { 
    return unary(a,bit_not<unsigned char>());
   }
  
 private:
  template<typename Op>
  EIGEN_DEVICE_FUNC static inline T unary(const T& a, Op op) {
    const unsigned char* a_ptr = reinterpret_cast<const unsigned char*>(&a);
    T c;
    unsigned char* c_ptr = reinterpret_cast<unsigned char*>(&c);
    for (size_t i = 0; i < sizeof(T); ++i) {
      *c_ptr++ = op(*a_ptr++);
    }
    return c;
  }

  template<typename Op>
  EIGEN_DEVICE_FUNC static inline T binary(const T& a, const T& b, Op op) {
    const unsigned char* a_ptr = reinterpret_cast<const unsigned char*>(&a);
    const unsigned char* b_ptr = reinterpret_cast<const unsigned char*>(&b);
    T c;
    unsigned char* c_ptr = reinterpret_cast<unsigned char*>(&c);
    for (size_t i = 0; i < sizeof(T); ++i) {
      *c_ptr++ = op(*a_ptr++, *b_ptr++);
    }
    return c;
  }
};

// In the general case, use byte-by-byte manipulation.
template<typename T, typename EnableIf = void>
struct bitwise_helper : public bytewise_bitwise_helper<T> {};

// For integers or non-trivial scalars, use binary operators.
template<typename T>
struct bitwise_helper<T,
  typename internal::enable_if<
    is_scalar<T>::value && (NumTraits<T>::IsInteger || NumTraits<T>::RequireInitialization)>::type
  > : public operator_bitwise_helper<T> {};

/** \internal \returns the bitwise and of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pand(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_and(a, b);
}

/** \internal \returns the bitwise or of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
por(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_or(a, b);
}

/** \internal \returns the bitwise xor of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pxor(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_xor(a, b);
}

/** \internal \returns the bitwise not of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pnot(const Packet& a) {
  return bitwise_helper<Packet>::bitwise_not(a);
}

/** \internal \returns the bitwise and of \a a and not \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pandnot(const Packet& a, const Packet& b) { return pand(a, pnot(b)); }

// In the general case, use bitwise select.
template<typename Packet, typename EnableIf = void>
struct pselect_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& mask, const Packet& a, const Packet& b) {
    return por(pand(a,mask),pandnot(b,mask));
  }
};

// For scalars, use ternary select.
template<typename Packet>
struct pselect_impl<Packet, 
    typename internal::enable_if<is_scalar<Packet>::value>::type > {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& mask, const Packet& a, const Packet& b) {
    return numext::equal_strict(mask, Packet(0)) ? b : a;
  }
};

/** \internal \returns \a or \b for each field in packet according to \mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pselect(const Packet& mask, const Packet& a, const Packet& b) {
  return pselect_impl<Packet>::run(mask, a, b);
}

template<> EIGEN_DEVICE_FUNC inline bool pselect<bool>(
    const bool& cond, const bool& a, const bool& b) {
  return cond ? a : b;
}

/** \internal \returns the min or of \a a and \a b (coeff-wise)
    If either \a a or \a b are NaN, the result is implementation defined. */
template<int NaNPropagation>
struct pminmax_impl {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
    return op(a,b);
  }
};

/** \internal \returns the min or max of \a a and \a b (coeff-wise)
    If either \a a or \a b are NaN, NaN is returned. */
template<>
struct pminmax_impl<PropagateNaN> {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet not_nan_mask_b = pcmp_eq(b, b);
  return pselect(not_nan_mask_a,
                 pselect(not_nan_mask_b, op(a, b), b),
                 a);
  }
};

/** \internal \returns the min or max of \a a and \a b (coeff-wise)
    If both \a a and \a b are NaN, NaN is returned.
    Equivalent to std::fmin(a, b).  */
template<>
struct pminmax_impl<PropagateNumbers> {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet not_nan_mask_b = pcmp_eq(b, b);
  return pselect(not_nan_mask_a,
                 pselect(not_nan_mask_b, op(a, b), a),
                 b);
  }
};


#ifndef SYCL_DEVICE_ONLY
#define EIGEN_BINARY_OP_NAN_PROPAGATION(Type, Func) Func
#else
#define EIGEN_BINARY_OP_NAN_PROPAGATION(Type, Func) \
[](const Type& a, const Type& b) { \
        return Func(a, b);}
#endif

/** \internal \returns the min of \a a and \a b  (coeff-wise).
    If \a a or \b b is NaN, the return value is implementation defined. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmin(const Packet& a, const Packet& b) { return numext::mini(a,b); }

/** \internal \returns the min of \a a and \a b  (coeff-wise).
    NaNPropagation determines the NaN propagation semantics. */
template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline Packet pmin(const Packet& a, const Packet& b) {
  return pminmax_impl<NaNPropagation>::run(a, b, EIGEN_BINARY_OP_NAN_PROPAGATION(Packet, (pmin<Packet>)));
}

/** \internal \returns the max of \a a and \a b  (coeff-wise)
    If \a a or \b b is NaN, the return value is implementation defined. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmax(const Packet& a, const Packet& b) { return numext::maxi(a, b); }

/** \internal \returns the max of \a a and \a b  (coeff-wise).
    NaNPropagation determines the NaN propagation semantics. */
template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline Packet pmax(const Packet& a, const Packet& b) {
  return pminmax_impl<NaNPropagation>::run(a, b, EIGEN_BINARY_OP_NAN_PROPAGATION(Packet,(pmax<Packet>)));
}

/** \internal \returns the absolute value of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pabs(const Packet& a) { return numext::abs(a); }
template<> EIGEN_DEVICE_FUNC inline unsigned int
pabs(const unsigned int& a) { return a; }
template<> EIGEN_DEVICE_FUNC inline unsigned long
pabs(const unsigned long& a) { return a; }
template<> EIGEN_DEVICE_FUNC inline unsigned long long
pabs(const unsigned long long& a) { return a; }

/** \internal \returns the addsub value of \a a,b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
paddsub(const Packet& a, const Packet& b) {
  return pselect(peven_mask(a), padd(a, b), psub(a, b));
 }

/** \internal \returns the phase angle of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
parg(const Packet& a) { using numext::arg; return arg(a); }


/** \internal \returns \a a logically shifted by N bits to the right */
template<int N> EIGEN_DEVICE_FUNC inline int
parithmetic_shift_right(const int& a) { return a >> N; }
template<int N> EIGEN_DEVICE_FUNC inline long int
parithmetic_shift_right(const long int& a) { return a >> N; }

/** \internal \returns \a a arithmetically shifted by N bits to the right */
template<int N> EIGEN_DEVICE_FUNC inline int
plogical_shift_right(const int& a) { return static_cast<int>(static_cast<unsigned int>(a) >> N); }
template<int N> EIGEN_DEVICE_FUNC inline long int
plogical_shift_right(const long int& a) { return static_cast<long>(static_cast<unsigned long>(a) >> N); }

/** \internal \returns \a a shifted by N bits to the left */
template<int N> EIGEN_DEVICE_FUNC inline int
plogical_shift_left(const int& a) { return a << N; }
template<int N> EIGEN_DEVICE_FUNC inline long int
plogical_shift_left(const long int& a) { return a << N; }

/** \internal \returns the significant and exponent of the underlying floating point numbers
  * See https://en.cppreference.com/w/cpp/numeric/math/frexp
  */
template <typename Packet>
EIGEN_DEVICE_FUNC inline Packet pfrexp(const Packet& a, Packet& exponent) {
  int exp;
  EIGEN_USING_STD(frexp);
  Packet result = static_cast<Packet>(frexp(a, &exp));
  exponent = static_cast<Packet>(exp);
  return result;
}

/** \internal \returns a * 2^((int)exponent)
  * See https://en.cppreference.com/w/cpp/numeric/math/ldexp
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pldexp(const Packet &a, const Packet &exponent) {
  EIGEN_USING_STD(ldexp)
  return static_cast<Packet>(ldexp(a, static_cast<int>(exponent)));
}

/** \internal \returns the min of \a a and \a b  (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pabsdiff(const Packet& a, const Packet& b) { return pselect(pcmp_lt(a, b), psub(b, a), psub(a, b)); }

/** \internal \returns a packet version of \a *from, from must be 16 bytes aligned */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pload(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet version of \a *from, (un-aligned load) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ploadu(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet version of \a *from, (un-aligned masked load)
 * There is no generic implementation. We only have implementations for specialized
 * cases. Generic case should not be called.
 */
template<typename Packet> EIGEN_DEVICE_FUNC inline
typename enable_if<unpacket_traits<Packet>::masked_load_available, Packet>::type
ploadu(const typename unpacket_traits<Packet>::type* from, typename unpacket_traits<Packet>::mask_t umask);

/** \internal \returns a packet with constant coefficients \a a, e.g.: (a,a,a,a) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pset1(const typename unpacket_traits<Packet>::type& a) { return a; }

/** \internal \returns a packet with constant coefficients set from bits */
template<typename Packet,typename BitsType> EIGEN_DEVICE_FUNC inline Packet
pset1frombits(BitsType a);

/** \internal \returns a packet with constant coefficients \a a[0], e.g.: (a[0],a[0],a[0],a[0]) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pload1(const typename unpacket_traits<Packet>::type  *a) { return pset1<Packet>(*a); }

/** \internal \returns a packet with elements of \a *from duplicated.
  * For instance, for a packet of 8 elements, 4 scalars will be read from \a *from and
  * duplicated to form: {from[0],from[0],from[1],from[1],from[2],from[2],from[3],from[3]}
  * Currently, this function is only used for scalar * complex products.
  */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet
ploaddup(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet with elements of \a *from quadrupled.
  * For instance, for a packet of 8 elements, 2 scalars will be read from \a *from and
  * replicated to form: {from[0],from[0],from[0],from[0],from[1],from[1],from[1],from[1]}
  * Currently, this function is only used in matrix products.
  * For packet-size smaller or equal to 4, this function is equivalent to pload1
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ploadquad(const typename unpacket_traits<Packet>::type* from)
{ return pload1<Packet>(from); }

/** \internal equivalent to
  * \code
  * a0 = pload1(a+0);
  * a1 = pload1(a+1);
  * a2 = pload1(a+2);
  * a3 = pload1(a+3);
  * \endcode
  * \sa pset1, pload1, ploaddup, pbroadcast2
  */
template<typename Packet> EIGEN_DEVICE_FUNC
inline void pbroadcast4(const typename unpacket_traits<Packet>::type *a,
                        Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  a0 = pload1<Packet>(a+0);
  a1 = pload1<Packet>(a+1);
  a2 = pload1<Packet>(a+2);
  a3 = pload1<Packet>(a+3);
}

/** \internal equivalent to
  * \code
  * a0 = pload1(a+0);
  * a1 = pload1(a+1);
  * \endcode
  * \sa pset1, pload1, ploaddup, pbroadcast4
  */
template<typename Packet> EIGEN_DEVICE_FUNC
inline void pbroadcast2(const typename unpacket_traits<Packet>::type *a,
                        Packet& a0, Packet& a1)
{
  a0 = pload1<Packet>(a+0);
  a1 = pload1<Packet>(a+1);
}

/** \internal \brief Returns a packet with coefficients (a,a+1,...,a+packet_size-1). */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet
plset(const typename unpacket_traits<Packet>::type& a) { return a; }

/** \internal \returns a packet with constant coefficients \a a, e.g.: (x, 0, x, 0),
     where x is the value of all 1-bits. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
peven_mask(const Packet& /*a*/) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  const size_t n = unpacket_traits<Packet>::size;
  EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) Scalar elements[n];
  for(size_t i = 0; i < n; ++i) {
    memset(elements+i, ((i & 1) == 0 ? 0xff : 0), sizeof(Scalar));
  }
  return ploadu<Packet>(elements);
}


/** \internal copy the packet \a from to \a *to, \a to must be 16 bytes aligned */
template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pstore(Scalar* to, const Packet& from)
{ (*to) = from; }

/** \internal copy the packet \a from to \a *to, (un-aligned store) */
template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pstoreu(Scalar* to, const Packet& from)
{  (*to) = from; }

/** \internal copy the packet \a from to \a *to, (un-aligned store with a mask)
 * There is no generic implementation. We only have implementations for specialized
 * cases. Generic case should not be called.
 */
template<typename Scalar, typename Packet>
EIGEN_DEVICE_FUNC inline
typename enable_if<unpacket_traits<Packet>::masked_store_available, void>::type
pstoreu(Scalar* to, const Packet& from, typename unpacket_traits<Packet>::mask_t umask);

 template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather(const Scalar* from, Index /*stride*/)
 { return ploadu<Packet>(from); }

 template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pscatter(Scalar* to, const Packet& from, Index /*stride*/)
 { pstore(to, from); }

/** \internal tries to do cache prefetching of \a addr */
template<typename Scalar> EIGEN_DEVICE_FUNC inline void prefetch(const Scalar* addr)
{
#if defined(EIGEN_HIP_DEVICE_COMPILE)
  // do nothing
#elif defined(EIGEN_CUDA_ARCH)
#if defined(__LP64__) || EIGEN_OS_WIN64
  // 64-bit pointer operand constraint for inlined asm
  asm(" prefetch.L1 [ %1 ];" : "=l"(addr) : "l"(addr));
#else
  // 32-bit pointer operand constraint for inlined asm
  asm(" prefetch.L1 [ %1 ];" : "=r"(addr) : "r"(addr));
#endif
#elif (!EIGEN_COMP_MSVC) && (EIGEN_COMP_GNUC || EIGEN_COMP_CLANG || EIGEN_COMP_ICC)
  __builtin_prefetch(addr);
#endif
}

/** \internal \returns the reversed elements of \a a*/
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet preverse(const Packet& a)
{ return a; }

/** \internal \returns \a a with real and imaginary part flipped (for complex type only) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pcplxflip(const Packet& a)
{
  return Packet(numext::imag(a),numext::real(a));
}

/**************************
* Special math functions
***************************/

/** \internal \returns the sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psin(const Packet& a) { EIGEN_USING_STD(sin); return sin(a); }

/** \internal \returns the cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pcos(const Packet& a) { EIGEN_USING_STD(cos); return cos(a); }

/** \internal \returns the tan of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ptan(const Packet& a) { EIGEN_USING_STD(tan); return tan(a); }

/** \internal \returns the arc sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pasin(const Packet& a) { EIGEN_USING_STD(asin); return asin(a); }

/** \internal \returns the arc cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pacos(const Packet& a) { EIGEN_USING_STD(acos); return acos(a); }

/** \internal \returns the arc tangent of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet patan(const Packet& a) { EIGEN_USING_STD(atan); return atan(a); }

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psinh(const Packet& a) { EIGEN_USING_STD(sinh); return sinh(a); }

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pcosh(const Packet& a) { EIGEN_USING_STD(cosh); return cosh(a); }

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ptanh(const Packet& a) { EIGEN_USING_STD(tanh); return tanh(a); }

/** \internal \returns the exp of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pexp(const Packet& a) { EIGEN_USING_STD(exp); return exp(a); }

/** \internal \returns the expm1 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pexpm1(const Packet& a) { return numext::expm1(a); }

/** \internal \returns the log of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog(const Packet& a) { EIGEN_USING_STD(log); return log(a); }

/** \internal \returns the log1p of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog1p(const Packet& a) { return numext::log1p(a); }

/** \internal \returns the log10 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog10(const Packet& a) { EIGEN_USING_STD(log10); return log10(a); }

/** \internal \returns the log10 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog2(const Packet& a) {
  typedef typename internal::unpacket_traits<Packet>::type Scalar;
  return pmul(pset1<Packet>(Scalar(EIGEN_LOG2E)), plog(a)); 
}

/** \internal \returns the square-root of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psqrt(const Packet& a) { return numext::sqrt(a); }

/** \internal \returns the reciprocal square-root of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet prsqrt(const Packet& a) {
  typedef typename internal::unpacket_traits<Packet>::type Scalar;
  return pdiv(pset1<Packet>(Scalar(1)), psqrt(a));
}

/** \internal \returns the rounded value of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pround(const Packet& a) { using numext::round; return round(a); }

/** \internal \returns the floor of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pfloor(const Packet& a) { using numext::floor; return floor(a); }

/** \internal \returns the rounded value of \a a (coeff-wise) with current
 * rounding mode */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet print(const Packet& a) { using numext::rint; return rint(a); }

/** \internal \returns the ceil of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pceil(const Packet& a) { using numext::ceil; return ceil(a); }

/** \internal \returns the first element of a packet */
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
pfirst(const Packet& a)
{ return a; }

/** \internal \returns the sum of the elements of upper and lower half of \a a if \a a is larger than 4.
  * For a packet {a0, a1, a2, a3, a4, a5, a6, a7}, it returns a half packet {a0+a4, a1+a5, a2+a6, a3+a7}
  * For packet-size smaller or equal to 4, this boils down to a noop.
  */
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename conditional<(unpacket_traits<Packet>::size%8)==0,typename unpacket_traits<Packet>::half,Packet>::type
predux_half_dowto4(const Packet& a)
{ return a; }

// Slow generic implementation of Packet reduction.
template <typename Packet, typename Op>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
predux_helper(const Packet& a, Op op) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  const size_t n = unpacket_traits<Packet>::size;
  EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) Scalar elements[n];
  pstoreu<Scalar>(elements, a);
  for(size_t k = n / 2; k > 0; k /= 2)  {
    for(size_t i = 0; i < k; ++i) {
      elements[i] = op(elements[i], elements[i + k]);
    }
  }
  return elements[0];
}

/** \internal \returns the sum of the elements of \a a*/
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
predux(const Packet& a)
{
  return a;
}

/** \internal \returns the product of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_mul(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmul<Scalar>)));
}

/** \internal \returns the min of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_min(
    const Packet &a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmin<PropagateFast, Scalar>)));
}

template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_min(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmin<NaNPropagation, Scalar>)));
}

/** \internal \returns the min of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_max(
    const Packet &a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmax<PropagateFast, Scalar>)));
}

template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_max(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmax<NaNPropagation, Scalar>)));
}

#undef EIGEN_BINARY_OP_NAN_PROPAGATION

/** \internal \returns true if all coeffs of \a a means "true"
  * It is supposed to be called on values returned by pcmp_*.
  */
// not needed yet
// template<typename Packet> EIGEN_DEVICE_FUNC inline bool predux_all(const Packet& a)
// { return bool(a); }

/** \internal \returns true if any coeffs of \a a means "true"
  * It is supposed to be called on values returned by pcmp_*.
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline bool predux_any(const Packet& a)
{
  // Dirty but generic implementation where "true" is assumed to be non 0 and all the sames.
  // It is expected that "true" is either:
  //  - Scalar(1)
  //  - bits full of ones (NaN for floats),
  //  - or first bit equals to 1 (1 for ints, smallest denormal for floats).
  // For all these cases, taking the sum is just fine, and this boils down to a no-op for scalars.
  typedef typename unpacket_traits<Packet>::type Scalar;
  return numext::not_equal_strict(predux(a), Scalar(0));
}

/***************************************************************************
* The following functions might not have to be overwritten for vectorized types
***************************************************************************/

/** \internal copy a packet with constant coefficient \a a (e.g., [a,a,a,a]) to \a *to. \a to must be 16 bytes aligned */
// NOTE: this function must really be templated on the packet type (think about different packet types for the same scalar type)
template<typename Packet>
inline void pstore1(typename unpacket_traits<Packet>::type* to, const typename unpacket_traits<Packet>::type& a)
{
  pstore(to, pset1<Packet>(a));
}

/** \internal \returns a * b + c (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmadd(const Packet&  a,
         const Packet&  b,
         const Packet&  c)
{ return padd(pmul(a, b),c); }

/** \internal \returns a packet version of \a *from.
  * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
template<typename Packet, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet ploadt(const typename unpacket_traits<Packet>::type* from)
{
  if(Alignment >= unpacket_traits<Packet>::alignment)
    return pload<Packet>(from);
  else
    return ploadu<Packet>(from);
}

/** \internal copy the packet \a from to \a *to.
  * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
template<typename Scalar, typename Packet, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(Scalar* to, const Packet& from)
{
  if(Alignment >= unpacket_traits<Packet>::alignment)
    pstore(to, from);
  else
    pstoreu(to, from);
}

/** \internal \returns a packet version of \a *from.
  * Unlike ploadt, ploadt_ro takes advantage of the read-only memory path on the
  * hardware if available to speedup the loading of data that won't be modified
  * by the current computation.
  */
template<typename Packet, int LoadMode>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet ploadt_ro(const typename unpacket_traits<Packet>::type* from)
{
  return ploadt<Packet, LoadMode>(from);
}

/***************************************************************************
* Fast complex products (GCC generates a function call which is very slow)
***************************************************************************/

// Eigen+CUDA does not support complexes.
#if !defined(EIGEN_GPUCC)

template<> inline std::complex<float> pmul(const std::complex<float>& a, const std::complex<float>& b)
{ return std::complex<float>(a.real()*b.real() - a.imag()*b.imag(), a.imag()*b.real() + a.real()*b.imag()); }

template<> inline std::complex<double> pmul(const std::complex<double>& a, const std::complex<double>& b)
{ return std::complex<double>(a.real()*b.real() - a.imag()*b.imag(), a.imag()*b.real() + a.real()*b.imag()); }

#endif


/***************************************************************************
 * PacketBlock, that is a collection of N packets where the number of words
 * in the packet is a multiple of N.
***************************************************************************/
template <typename Packet,int N=unpacket_traits<Packet>::size> struct PacketBlock {
  Packet packet[N];
};

template<typename Packet> EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet,1>& /*kernel*/) {
  // Nothing to do in the scalar case, i.e. a 1x1 matrix.
}

/***************************************************************************
 * Selector, i.e. vector of N boolean values used to select (i.e. blend)
 * words from 2 packets.
***************************************************************************/
template <size_t N> struct Selector {
  bool select[N];
};

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pblend(const Selector<unpacket_traits<Packet>::size>& ifPacket, const Packet& thenPacket, const Packet& elsePacket) {
  return ifPacket.select[0] ? thenPacket : elsePacket;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERIC_PACKET_MATH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/GlobalFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GLOBAL_FUNCTIONS_H
#define EIGEN_GLOBAL_FUNCTIONS_H

#ifdef EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(NAME,FUNCTOR,DOC_OP,DOC_DETAILS) \
  /** \returns an expression of the coefficient-wise DOC_OP of \a x

    DOC_DETAILS

    \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_##NAME">Math functions</a>, class CwiseUnaryOp
    */ \
  template<typename Derived> \
  inline const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> \
  NAME(const Eigen::ArrayBase<Derived>& x);

#else

#define EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(NAME,FUNCTOR,DOC_OP,DOC_DETAILS) \
  template<typename Derived> \
  inline const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> \
  (NAME)(const Eigen::ArrayBase<Derived>& x) { \
    return Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived>(x.derived()); \
  }

#endif // EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(NAME,FUNCTOR) \
  \
  template<typename Derived> \
  struct NAME##_retval<ArrayBase<Derived> > \
  { \
    typedef const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> type; \
  }; \
  template<typename Derived> \
  struct NAME##_impl<ArrayBase<Derived> > \
  { \
    static inline typename NAME##_retval<ArrayBase<Derived> >::type run(const Eigen::ArrayBase<Derived>& x) \
    { \
      return typename NAME##_retval<ArrayBase<Derived> >::type(x.derived()); \
    } \
  };

namespace Eigen
{
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(real,scalar_real_op,real part,\sa ArrayBase::real)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(imag,scalar_imag_op,imaginary part,\sa ArrayBase::imag)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(conj,scalar_conjugate_op,complex conjugate,\sa ArrayBase::conjugate)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(inverse,scalar_inverse_op,inverse,\sa ArrayBase::inverse)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sin,scalar_sin_op,sine,\sa ArrayBase::sin)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cos,scalar_cos_op,cosine,\sa ArrayBase::cos)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(tan,scalar_tan_op,tangent,\sa ArrayBase::tan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(atan,scalar_atan_op,arc-tangent,\sa ArrayBase::atan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(asin,scalar_asin_op,arc-sine,\sa ArrayBase::asin)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(acos,scalar_acos_op,arc-consine,\sa ArrayBase::acos)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sinh,scalar_sinh_op,hyperbolic sine,\sa ArrayBase::sinh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cosh,scalar_cosh_op,hyperbolic cosine,\sa ArrayBase::cosh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(tanh,scalar_tanh_op,hyperbolic tangent,\sa ArrayBase::tanh)
#if EIGEN_HAS_CXX11_MATH
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(asinh,scalar_asinh_op,inverse hyperbolic sine,\sa ArrayBase::asinh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(acosh,scalar_acosh_op,inverse hyperbolic cosine,\sa ArrayBase::acosh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(atanh,scalar_atanh_op,inverse hyperbolic tangent,\sa ArrayBase::atanh)
#endif
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(logistic,scalar_logistic_op,logistic function,\sa ArrayBase::logistic)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(lgamma,scalar_lgamma_op,natural logarithm of the gamma function,\sa ArrayBase::lgamma)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(digamma,scalar_digamma_op,derivative of lgamma,\sa ArrayBase::digamma)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(erf,scalar_erf_op,error function,\sa ArrayBase::erf)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(erfc,scalar_erfc_op,complement error function,\sa ArrayBase::erfc)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(ndtri,scalar_ndtri_op,inverse normal distribution function,\sa ArrayBase::ndtri)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(exp,scalar_exp_op,exponential,\sa ArrayBase::exp)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(expm1,scalar_expm1_op,exponential of a value minus 1,\sa ArrayBase::expm1)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log,scalar_log_op,natural logarithm,\sa Eigen::log10 DOXCOMMA ArrayBase::log)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log1p,scalar_log1p_op,natural logarithm of 1 plus the value,\sa ArrayBase::log1p)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log10,scalar_log10_op,base 10 logarithm,\sa Eigen::log DOXCOMMA ArrayBase::log10)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log2,scalar_log2_op,base 2 logarithm,\sa Eigen::log DOXCOMMA ArrayBase::log2)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(abs,scalar_abs_op,absolute value,\sa ArrayBase::abs DOXCOMMA MatrixBase::cwiseAbs)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(abs2,scalar_abs2_op,squared absolute value,\sa ArrayBase::abs2 DOXCOMMA MatrixBase::cwiseAbs2)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(arg,scalar_arg_op,complex argument,\sa ArrayBase::arg DOXCOMMA MatrixBase::cwiseArg)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sqrt,scalar_sqrt_op,square root,\sa ArrayBase::sqrt DOXCOMMA MatrixBase::cwiseSqrt)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(rsqrt,scalar_rsqrt_op,reciprocal square root,\sa ArrayBase::rsqrt)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(square,scalar_square_op,square (power 2),\sa Eigen::abs2 DOXCOMMA Eigen::pow DOXCOMMA ArrayBase::square)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cube,scalar_cube_op,cube (power 3),\sa Eigen::pow DOXCOMMA ArrayBase::cube)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(rint,scalar_rint_op,nearest integer,\sa Eigen::floor DOXCOMMA Eigen::ceil DOXCOMMA ArrayBase::round)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(round,scalar_round_op,nearest integer,\sa Eigen::floor DOXCOMMA Eigen::ceil DOXCOMMA ArrayBase::round)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(floor,scalar_floor_op,nearest integer not greater than the giben value,\sa Eigen::ceil DOXCOMMA ArrayBase::floor)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(ceil,scalar_ceil_op,nearest integer not less than the giben value,\sa Eigen::floor DOXCOMMA ArrayBase::ceil)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isnan,scalar_isnan_op,not-a-number test,\sa Eigen::isinf DOXCOMMA Eigen::isfinite DOXCOMMA ArrayBase::isnan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isinf,scalar_isinf_op,infinite value test,\sa Eigen::isnan DOXCOMMA Eigen::isfinite DOXCOMMA ArrayBase::isinf)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isfinite,scalar_isfinite_op,finite value test,\sa Eigen::isinf DOXCOMMA Eigen::isnan DOXCOMMA ArrayBase::isfinite)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sign,scalar_sign_op,sign (or 0),\sa ArrayBase::sign)

  /** \returns an expression of the coefficient-wise power of \a x to the given constant \a exponent.
    *
    * \tparam ScalarExponent is the scalar type of \a exponent. It must be compatible with the scalar type of the given expression (\c Derived::Scalar).
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
#ifdef EIGEN_PARSED_BY_DOXYGEN
  template<typename Derived,typename ScalarExponent>
  inline const CwiseBinaryOp<internal::scalar_pow_op<Derived::Scalar,ScalarExponent>,Derived,Constant<ScalarExponent> >
  pow(const Eigen::ArrayBase<Derived>& x, const ScalarExponent& exponent);
#else
  template <typename Derived,typename ScalarExponent>
  EIGEN_DEVICE_FUNC inline
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(
    const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,typename internal::promote_scalar_arg<typename Derived::Scalar
                                                 EIGEN_COMMA ScalarExponent EIGEN_COMMA
                                                 EIGEN_SCALAR_BINARY_SUPPORTED(pow,typename Derived::Scalar,ScalarExponent)>::type,pow))
  pow(const Eigen::ArrayBase<Derived>& x, const ScalarExponent& exponent)
  {
    typedef typename internal::promote_scalar_arg<typename Derived::Scalar,ScalarExponent,
                                                  EIGEN_SCALAR_BINARY_SUPPORTED(pow,typename Derived::Scalar,ScalarExponent)>::type PromotedExponent;
    return EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,PromotedExponent,pow)(x.derived(),
           typename internal::plain_constant_type<Derived,PromotedExponent>::type(x.derived().rows(), x.derived().cols(), internal::scalar_constant_op<PromotedExponent>(exponent)));
  }
#endif

  /** \returns an expression of the coefficient-wise power of \a x to the given array of \a exponents.
    *
    * This function computes the coefficient-wise power.
    *
    * Example: \include Cwise_array_power_array.cpp
    * Output: \verbinclude Cwise_array_power_array.out
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
  template<typename Derived,typename ExponentDerived>
  inline const Eigen::CwiseBinaryOp<Eigen::internal::scalar_pow_op<typename Derived::Scalar, typename ExponentDerived::Scalar>, const Derived, const ExponentDerived>
  pow(const Eigen::ArrayBase<Derived>& x, const Eigen::ArrayBase<ExponentDerived>& exponents)
  {
    return Eigen::CwiseBinaryOp<Eigen::internal::scalar_pow_op<typename Derived::Scalar, typename ExponentDerived::Scalar>, const Derived, const ExponentDerived>(
      x.derived(),
      exponents.derived()
    );
  }

  /** \returns an expression of the coefficient-wise power of the scalar \a x to the given array of \a exponents.
    *
    * This function computes the coefficient-wise power between a scalar and an array of exponents.
    *
    * \tparam Scalar is the scalar type of \a x. It must be compatible with the scalar type of the given array expression (\c Derived::Scalar).
    *
    * Example: \include Cwise_scalar_power_array.cpp
    * Output: \verbinclude Cwise_scalar_power_array.out
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
#ifdef EIGEN_PARSED_BY_DOXYGEN
  template<typename Scalar,typename Derived>
  inline const CwiseBinaryOp<internal::scalar_pow_op<Scalar,Derived::Scalar>,Constant<Scalar>,Derived>
  pow(const Scalar& x,const Eigen::ArrayBase<Derived>& x);
#else
  template <typename Scalar, typename Derived>
  EIGEN_DEVICE_FUNC inline
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(
    const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(typename internal::promote_scalar_arg<typename Derived::Scalar
                                                 EIGEN_COMMA Scalar EIGEN_COMMA
                                                 EIGEN_SCALAR_BINARY_SUPPORTED(pow,Scalar,typename Derived::Scalar)>::type,Derived,pow))
  pow(const Scalar& x, const Eigen::ArrayBase<Derived>& exponents) {
    typedef typename internal::promote_scalar_arg<typename Derived::Scalar,Scalar,
                                                  EIGEN_SCALAR_BINARY_SUPPORTED(pow,Scalar,typename Derived::Scalar)>::type PromotedScalar;
    return EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(PromotedScalar,Derived,pow)(
           typename internal::plain_constant_type<Derived,PromotedScalar>::type(exponents.derived().rows(), exponents.derived().cols(), internal::scalar_constant_op<PromotedScalar>(x)), exponents.derived());
  }
#endif


  namespace internal
  {
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(real,scalar_real_op)
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(imag,scalar_imag_op)
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(abs2,scalar_abs2_op)
  }
}

// TODO: cleanly disable those functions that are not supported on Array (numext::real_ref, internal::random, internal::isApprox...)

#endif // EIGEN_GLOBAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/IO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_IO_H
#define EIGEN_IO_H

namespace Eigen { 

enum { DontAlignCols = 1 };
enum { StreamPrecision = -1,
       FullPrecision = -2 };

namespace internal {
template<typename Derived>
std::ostream & print_matrix(std::ostream & s, const Derived& _m, const IOFormat& fmt);
}

/** \class IOFormat
  * \ingroup Core_Module
  *
  * \brief Stores a set of parameters controlling the way matrices are printed
  *
  * List of available parameters:
  *  - \b precision number of digits for floating point values, or one of the special constants \c StreamPrecision and \c FullPrecision.
  *                 The default is the special value \c StreamPrecision which means to use the
  *                 stream's own precision setting, as set for instance using \c cout.precision(3). The other special value
  *                 \c FullPrecision means that the number of digits will be computed to match the full precision of each floating-point
  *                 type.
  *  - \b flags an OR-ed combination of flags, the default value is 0, the only currently available flag is \c DontAlignCols which
  *             allows to disable the alignment of columns, resulting in faster code.
  *  - \b coeffSeparator string printed between two coefficients of the same row
  *  - \b rowSeparator string printed between two rows
  *  - \b rowPrefix string printed at the beginning of each row
  *  - \b rowSuffix string printed at the end of each row
  *  - \b matPrefix string printed at the beginning of the matrix
  *  - \b matSuffix string printed at the end of the matrix
  *  - \b fill character printed to fill the empty space in aligned columns
  *
  * Example: \include IOFormat.cpp
  * Output: \verbinclude IOFormat.out
  *
  * \sa DenseBase::format(), class WithFormat
  */
struct IOFormat
{
  /** Default constructor, see class IOFormat for the meaning of the parameters */
  IOFormat(int _precision = StreamPrecision, int _flags = 0,
    const std::string& _coeffSeparator = " ",
    const std::string& _rowSeparator = "\n", const std::string& _rowPrefix="", const std::string& _rowSuffix="",
    const std::string& _matPrefix="", const std::string& _matSuffix="", const char _fill=' ')
  : matPrefix(_matPrefix), matSuffix(_matSuffix), rowPrefix(_rowPrefix), rowSuffix(_rowSuffix), rowSeparator(_rowSeparator),
    rowSpacer(""), coeffSeparator(_coeffSeparator), fill(_fill), precision(_precision), flags(_flags)
  {
    // TODO check if rowPrefix, rowSuffix or rowSeparator contains a newline
    // don't add rowSpacer if columns are not to be aligned
    if((flags & DontAlignCols))
      return;
    int i = int(matSuffix.length())-1;
    while (i>=0 && matSuffix[i]!='\n')
    {
      rowSpacer += ' ';
      i--;
    }
  }
  std::string matPrefix, matSuffix;
  std::string rowPrefix, rowSuffix, rowSeparator, rowSpacer;
  std::string coeffSeparator;
  char fill;
  int precision;
  int flags;
};

/** \class WithFormat
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing matrix output with given format
  *
  * \tparam ExpressionType the type of the object on which IO stream operations are performed
  *
  * This class represents an expression with stream operators controlled by a given IOFormat.
  * It is the return type of DenseBase::format()
  * and most of the time this is the only way it is used.
  *
  * See class IOFormat for some examples.
  *
  * \sa DenseBase::format(), class IOFormat
  */
template<typename ExpressionType>
class WithFormat
{
  public:

    WithFormat(const ExpressionType& matrix, const IOFormat& format)
      : m_matrix(matrix), m_format(format)
    {}

    friend std::ostream & operator << (std::ostream & s, const WithFormat& wf)
    {
      return internal::print_matrix(s, wf.m_matrix.eval(), wf.m_format);
    }

  protected:
    typename ExpressionType::Nested m_matrix;
    IOFormat m_format;
};

namespace internal {

// NOTE: This helper is kept for backward compatibility with previous code specializing
//       this internal::significant_decimals_impl structure. In the future we should directly
//       call digits10() which has been introduced in July 2016 in 3.3.
template<typename Scalar>
struct significant_decimals_impl
{
  static inline int run()
  {
    return NumTraits<Scalar>::digits10();
  }
};

/** \internal
  * print the matrix \a _m to the output stream \a s using the output format \a fmt */
template<typename Derived>
std::ostream & print_matrix(std::ostream & s, const Derived& _m, const IOFormat& fmt)
{
  using internal::is_same;
  using internal::conditional;

  if(_m.size() == 0)
  {
    s << fmt.matPrefix << fmt.matSuffix;
    return s;
  }
  
  typename Derived::Nested m = _m;
  typedef typename Derived::Scalar Scalar;
  typedef typename
      conditional<
          is_same<Scalar, char>::value ||
            is_same<Scalar, unsigned char>::value ||
            is_same<Scalar, numext::int8_t>::value ||
            is_same<Scalar, numext::uint8_t>::value,
          int,
          typename conditional<
              is_same<Scalar, std::complex<char> >::value ||
                is_same<Scalar, std::complex<unsigned char> >::value ||
                is_same<Scalar, std::complex<numext::int8_t> >::value ||
                is_same<Scalar, std::complex<numext::uint8_t> >::value,
              std::complex<int>,
              const Scalar&
            >::type
        >::type PrintType;

  Index width = 0;

  std::streamsize explicit_precision;
  if(fmt.precision == StreamPrecision)
  {
    explicit_precision = 0;
  }
  else if(fmt.precision == FullPrecision)
  {
    if (NumTraits<Scalar>::IsInteger)
    {
      explicit_precision = 0;
    }
    else
    {
      explicit_precision = significant_decimals_impl<Scalar>::run();
    }
  }
  else
  {
    explicit_precision = fmt.precision;
  }

  std::streamsize old_precision = 0;
  if(explicit_precision) old_precision = s.precision(explicit_precision);

  bool align_cols = !(fmt.flags & DontAlignCols);
  if(align_cols)
  {
    // compute the largest width
    for(Index j = 0; j < m.cols(); ++j)
      for(Index i = 0; i < m.rows(); ++i)
      {
        std::stringstream sstr;
        sstr.copyfmt(s);
        sstr << static_cast<PrintType>(m.coeff(i,j));
        width = std::max<Index>(width, Index(sstr.str().length()));
      }
  }
  std::streamsize old_width = s.width();
  char old_fill_character = s.fill();
  s << fmt.matPrefix;
  for(Index i = 0; i < m.rows(); ++i)
  {
    if (i)
      s << fmt.rowSpacer;
    s << fmt.rowPrefix;
    if(width) {
      s.fill(fmt.fill);
      s.width(width);
    }
    s << static_cast<PrintType>(m.coeff(i, 0));
    for(Index j = 1; j < m.cols(); ++j)
    {
      s << fmt.coeffSeparator;
      if(width) {
        s.fill(fmt.fill);
        s.width(width);
      }
      s << static_cast<PrintType>(m.coeff(i, j));
    }
    s << fmt.rowSuffix;
    if( i < m.rows() - 1)
      s << fmt.rowSeparator;
  }
  s << fmt.matSuffix;
  if(explicit_precision) s.precision(old_precision);
  if(width) {
    s.fill(old_fill_character);
    s.width(old_width);
  }
  return s;
}

} // end namespace internal

/** \relates DenseBase
  *
  * Outputs the matrix, to the given stream.
  *
  * If you wish to print the matrix with a format different than the default, use DenseBase::format().
  *
  * It is also possible to change the default format by defining EIGEN_DEFAULT_IO_FORMAT before including Eigen headers.
  * If not defined, this will automatically be defined to Eigen::IOFormat(), that is the Eigen::IOFormat with default parameters.
  *
  * \sa DenseBase::format()
  */
template<typename Derived>
std::ostream & operator <<
(std::ostream & s,
 const DenseBase<Derived> & m)
{
  return internal::print_matrix(s, m.eval(), EIGEN_DEFAULT_IO_FORMAT);
}

} // end namespace Eigen

#endif // EIGEN_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/IndexedView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INDEXED_VIEW_H
#define EIGEN_INDEXED_VIEW_H

namespace Eigen {

namespace internal {

template<typename XprType, typename RowIndices, typename ColIndices>
struct traits<IndexedView<XprType, RowIndices, ColIndices> >
 : traits<XprType>
{
  enum {
    RowsAtCompileTime = int(array_size<RowIndices>::value),
    ColsAtCompileTime = int(array_size<ColIndices>::value),
    MaxRowsAtCompileTime = RowsAtCompileTime != Dynamic ? int(RowsAtCompileTime) : Dynamic,
    MaxColsAtCompileTime = ColsAtCompileTime != Dynamic ? int(ColsAtCompileTime) : Dynamic,

    XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
               : XprTypeIsRowMajor,

    RowIncr = int(get_compile_time_incr<RowIndices>::value),
    ColIncr = int(get_compile_time_incr<ColIndices>::value),
    InnerIncr = IsRowMajor ? ColIncr : RowIncr,
    OuterIncr = IsRowMajor ? RowIncr : ColIncr,

    HasSameStorageOrderAsXprType = (IsRowMajor == XprTypeIsRowMajor),
    XprInnerStride = HasSameStorageOrderAsXprType ? int(inner_stride_at_compile_time<XprType>::ret) : int(outer_stride_at_compile_time<XprType>::ret),
    XprOuterstride = HasSameStorageOrderAsXprType ? int(outer_stride_at_compile_time<XprType>::ret) : int(inner_stride_at_compile_time<XprType>::ret),

    InnerSize = XprTypeIsRowMajor ? ColsAtCompileTime : RowsAtCompileTime,
    IsBlockAlike = InnerIncr==1 && OuterIncr==1,
    IsInnerPannel = HasSameStorageOrderAsXprType && is_same<AllRange<InnerSize>,typename conditional<XprTypeIsRowMajor,ColIndices,RowIndices>::type>::value,

    InnerStrideAtCompileTime = InnerIncr<0 || InnerIncr==DynamicIndex || XprInnerStride==Dynamic ? Dynamic : XprInnerStride * InnerIncr,
    OuterStrideAtCompileTime = OuterIncr<0 || OuterIncr==DynamicIndex || XprOuterstride==Dynamic ? Dynamic : XprOuterstride * OuterIncr,

    ReturnAsScalar = is_same<RowIndices,SingleRange>::value && is_same<ColIndices,SingleRange>::value,
    ReturnAsBlock = (!ReturnAsScalar) && IsBlockAlike,
    ReturnAsIndexedView = (!ReturnAsScalar) && (!ReturnAsBlock),

    // FIXME we deal with compile-time strides if and only if we have DirectAccessBit flag,
    // but this is too strict regarding negative strides...
    DirectAccessMask = (int(InnerIncr)!=UndefinedIncr && int(OuterIncr)!=UndefinedIncr && InnerIncr>=0 && OuterIncr>=0) ? DirectAccessBit : 0,
    FlagsRowMajorBit = IsRowMajor ? RowMajorBit : 0,
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1) ? LinearAccessBit : 0,
    Flags = (traits<XprType>::Flags & (HereditaryBits | DirectAccessMask )) | FlagsLvalueBit | FlagsRowMajorBit | FlagsLinearAccessBit
  };

  typedef Block<XprType,RowsAtCompileTime,ColsAtCompileTime,IsInnerPannel> BlockType;
};

}

template<typename XprType, typename RowIndices, typename ColIndices, typename StorageKind>
class IndexedViewImpl;


/** \class IndexedView
  * \ingroup Core_Module
  *
  * \brief Expression of a non-sequential sub-matrix defined by arbitrary sequences of row and column indices
  *
  * \tparam XprType the type of the expression in which we are taking the intersections of sub-rows and sub-columns
  * \tparam RowIndices the type of the object defining the sequence of row indices
  * \tparam ColIndices the type of the object defining the sequence of column indices
  *
  * This class represents an expression of a sub-matrix (or sub-vector) defined as the intersection
  * of sub-sets of rows and columns, that are themself defined by generic sequences of row indices \f$ \{r_0,r_1,..r_{m-1}\} \f$
  * and column indices \f$ \{c_0,c_1,..c_{n-1} \}\f$. Let \f$ A \f$  be the nested matrix, then the resulting matrix \f$ B \f$ has \c m
  * rows and \c n columns, and its entries are given by: \f$ B(i,j) = A(r_i,c_j) \f$.
  *
  * The \c RowIndices and \c ColIndices types must be compatible with the following API:
  * \code
  * <integral type> operator[](Index) const;
  * Index size() const;
  * \endcode
  *
  * Typical supported types thus include:
  *  - std::vector<int>
  *  - std::valarray<int>
  *  - std::array<int>
  *  - Plain C arrays: int[N]
  *  - Eigen::ArrayXi
  *  - decltype(ArrayXi::LinSpaced(...))
  *  - Any view/expressions of the previous types
  *  - Eigen::ArithmeticSequence
  *  - Eigen::internal::AllRange      (helper for Eigen::all)
  *  - Eigen::internal::SingleRange  (helper for single index)
  *  - etc.
  *
  * In typical usages of %Eigen, this class should never be used directly. It is the return type of
  * DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * \sa class Block
  */
template<typename XprType, typename RowIndices, typename ColIndices>
class IndexedView : public IndexedViewImpl<XprType, RowIndices, ColIndices, typename internal::traits<XprType>::StorageKind>
{
public:
  typedef typename IndexedViewImpl<XprType, RowIndices, ColIndices, typename internal::traits<XprType>::StorageKind>::Base Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(IndexedView)
  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(IndexedView)

  typedef typename internal::ref_selector<XprType>::non_const_type MatrixTypeNested;
  typedef typename internal::remove_all<XprType>::type NestedExpression;

  template<typename T0, typename T1>
  IndexedView(XprType& xpr, const T0& rowIndices, const T1& colIndices)
    : m_xpr(xpr), m_rowIndices(rowIndices), m_colIndices(colIndices)
  {}

  /** \returns number of rows */
  Index rows() const { return internal::size(m_rowIndices); }

  /** \returns number of columns */
  Index cols() const { return internal::size(m_colIndices); }

  /** \returns the nested expression */
  const typename internal::remove_all<XprType>::type&
  nestedExpression() const { return m_xpr; }

  /** \returns the nested expression */
  typename internal::remove_reference<XprType>::type&
  nestedExpression() { return m_xpr; }

  /** \returns a const reference to the object storing/generating the row indices */
  const RowIndices& rowIndices() const { return m_rowIndices; }

  /** \returns a const reference to the object storing/generating the column indices */
  const ColIndices& colIndices() const { return m_colIndices; }

protected:
  MatrixTypeNested m_xpr;
  RowIndices m_rowIndices;
  ColIndices m_colIndices;
};


// Generic API dispatcher
template<typename XprType, typename RowIndices, typename ColIndices, typename StorageKind>
class IndexedViewImpl
  : public internal::generic_xpr_base<IndexedView<XprType, RowIndices, ColIndices> >::type
{
public:
  typedef typename internal::generic_xpr_base<IndexedView<XprType, RowIndices, ColIndices> >::type Base;
};

namespace internal {


template<typename ArgType, typename RowIndices, typename ColIndices>
struct unary_evaluator<IndexedView<ArgType, RowIndices, ColIndices>, IndexBased>
  : evaluator_base<IndexedView<ArgType, RowIndices, ColIndices> >
{
  typedef IndexedView<ArgType, RowIndices, ColIndices> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost /* TODO + cost of row/col index */,

    FlagsLinearAccessBit = (traits<XprType>::RowsAtCompileTime == 1 || traits<XprType>::ColsAtCompileTime == 1) ? LinearAccessBit : 0,

    FlagsRowMajorBit = traits<XprType>::FlagsRowMajorBit, 

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits & ~RowMajorBit /*| LinearAccessBit | DirectAccessBit*/)) | FlagsLinearAccessBit | FlagsRowMajorBit,

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_xpr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeffRef( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar& coeffRef(Index index) const
  {
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeffRef( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const CoeffReturnType coeff(Index index) const
  {
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeff( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

protected:

  evaluator<ArgType> m_argImpl;
  const XprType& m_xpr;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_INDEXED_VIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Inverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INVERSE_H
#define EIGEN_INVERSE_H

namespace Eigen {

template<typename XprType,typename StorageKind> class InverseImpl;

namespace internal {

template<typename XprType>
struct traits<Inverse<XprType> >
  : traits<typename XprType::PlainObject>
{
  typedef typename XprType::PlainObject PlainObject;
  typedef traits<PlainObject> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit
  };
};

} // end namespace internal

/** \class Inverse
  *
  * \brief Expression of the inverse of another expression
  *
  * \tparam XprType the type of the expression we are taking the inverse
  *
  * This class represents an abstract expression of A.inverse()
  * and most of the time this is the only way it is used.
  *
  */
template<typename XprType>
class Inverse : public InverseImpl<XprType,typename internal::traits<XprType>::StorageKind>
{
public:
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename XprType::Scalar                            Scalar;
  typedef typename internal::ref_selector<XprType>::type      XprTypeNested;
  typedef typename internal::remove_all<XprTypeNested>::type  XprTypeNestedCleaned;
  typedef typename internal::ref_selector<Inverse>::type Nested;
  typedef typename internal::remove_all<XprType>::type NestedExpression;

  explicit EIGEN_DEVICE_FUNC Inverse(const XprType &xpr)
    : m_xpr(xpr)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR  Index rows() const EIGEN_NOEXCEPT { return m_xpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR  Index cols() const EIGEN_NOEXCEPT { return m_xpr.rows(); }

  EIGEN_DEVICE_FUNC const XprTypeNestedCleaned& nestedExpression() const { return m_xpr; }

protected:
  XprTypeNested m_xpr;
};

// Generic API dispatcher
template<typename XprType, typename StorageKind>
class InverseImpl
  : public internal::generic_xpr_base<Inverse<XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<Inverse<XprType> >::type Base;
  typedef typename XprType::Scalar Scalar;
private:

  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

namespace internal {

/** \internal
  * \brief Default evaluator for Inverse expression.
  *
  * This default evaluator for Inverse expression simply evaluate the inverse into a temporary
  * by a call to internal::call_assignment_no_alias.
  * Therefore, inverse implementers only have to specialize Assignment<Dst,Inverse<...>, ...> for
  * there own nested expression.
  *
  * \sa class Inverse
  */
template<typename ArgType>
struct unary_evaluator<Inverse<ArgType> >
  : public evaluator<typename Inverse<ArgType>::PlainObject>
{
  typedef Inverse<ArgType> InverseType;
  typedef typename InverseType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  enum { Flags = Base::Flags | EvalBeforeNestingBit };

  unary_evaluator(const InverseType& inv_xpr)
    : m_result(inv_xpr.rows(), inv_xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    internal::call_assignment_no_alias(m_result, inv_xpr);
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_INVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Map.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAP_H
#define EIGEN_MAP_H

namespace Eigen {

namespace internal {
template<typename PlainObjectType, int MapOptions, typename StrideType>
struct traits<Map<PlainObjectType, MapOptions, StrideType> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    PlainObjectTypeInnerSize = ((traits<PlainObjectType>::Flags&RowMajorBit)==RowMajorBit)
                             ? PlainObjectType::ColsAtCompileTime
                             : PlainObjectType::RowsAtCompileTime,

    InnerStrideAtCompileTime = StrideType::InnerStrideAtCompileTime == 0
                             ? int(PlainObjectType::InnerStrideAtCompileTime)
                             : int(StrideType::InnerStrideAtCompileTime),
    OuterStrideAtCompileTime = StrideType::OuterStrideAtCompileTime == 0
                             ? (InnerStrideAtCompileTime==Dynamic || PlainObjectTypeInnerSize==Dynamic
                                ? Dynamic
                                : int(InnerStrideAtCompileTime) * int(PlainObjectTypeInnerSize))
                             : int(StrideType::OuterStrideAtCompileTime),
    Alignment = int(MapOptions)&int(AlignedMask),
    Flags0 = TraitsBase::Flags & (~NestByRefBit),
    Flags = is_lvalue<PlainObjectType>::value ? int(Flags0) : (int(Flags0) & ~LvalueBit)
  };
private:
  enum { Options }; // Expressions don't have Options
};
}

/** \class Map
  * \ingroup Core_Module
  *
  * \brief A matrix or vector expression mapping an existing array of data.
  *
  * \tparam PlainObjectType the equivalent matrix type of the mapped data
  * \tparam MapOptions specifies the pointer alignment in bytes. It can be: \c #Aligned128, \c #Aligned64, \c #Aligned32, \c #Aligned16, \c #Aligned8 or \c #Unaligned.
  *                The default is \c #Unaligned.
  * \tparam StrideType optionally specifies strides. By default, Map assumes the memory layout
  *                   of an ordinary, contiguous array. This can be overridden by specifying strides.
  *                   The type passed here must be a specialization of the Stride template, see examples below.
  *
  * This class represents a matrix or vector expression mapping an existing array of data.
  * It can be used to let Eigen interface without any overhead with non-Eigen data structures,
  * such as plain C arrays or structures from other libraries. By default, it assumes that the
  * data is laid out contiguously in memory. You can however override this by explicitly specifying
  * inner and outer strides.
  *
  * Here's an example of simply mapping a contiguous array as a \ref TopicStorageOrders "column-major" matrix:
  * \include Map_simple.cpp
  * Output: \verbinclude Map_simple.out
  *
  * If you need to map non-contiguous arrays, you can do so by specifying strides:
  *
  * Here's an example of mapping an array as a vector, specifying an inner stride, that is, the pointer
  * increment between two consecutive coefficients. Here, we're specifying the inner stride as a compile-time
  * fixed value.
  * \include Map_inner_stride.cpp
  * Output: \verbinclude Map_inner_stride.out
  *
  * Here's an example of mapping an array while specifying an outer stride. Here, since we're mapping
  * as a column-major matrix, 'outer stride' means the pointer increment between two consecutive columns.
  * Here, we're specifying the outer stride as a runtime parameter. Note that here \c OuterStride<> is
  * a short version of \c OuterStride<Dynamic> because the default template parameter of OuterStride
  * is  \c Dynamic
  * \include Map_outer_stride.cpp
  * Output: \verbinclude Map_outer_stride.out
  *
  * For more details and for an example of specifying both an inner and an outer stride, see class Stride.
  *
  * \b Tip: to change the array of data mapped by a Map object, you can use the C++
  * placement new syntax:
  *
  * Example: \include Map_placement_new.cpp
  * Output: \verbinclude Map_placement_new.out
  *
  * This class is the return type of PlainObjectBase::Map() but can also be used directly.
  *
  * \sa PlainObjectBase::Map(), \ref TopicStorageOrders
  */
template<typename PlainObjectType, int MapOptions, typename StrideType> class Map
  : public MapBase<Map<PlainObjectType, MapOptions, StrideType> >
{
  public:

    typedef MapBase<Map> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Map)

    typedef typename Base::PointerType PointerType;
    typedef PointerType PointerArgType;
    EIGEN_DEVICE_FUNC
    inline PointerType cast_to_pointer_type(PointerArgType ptr) { return ptr; }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return StrideType::InnerStrideAtCompileTime != 0 ? m_stride.inner() : 1;
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return StrideType::OuterStrideAtCompileTime != 0 ? m_stride.outer()
           : internal::traits<Map>::OuterStrideAtCompileTime != Dynamic ? Index(internal::traits<Map>::OuterStrideAtCompileTime)
           : IsVectorAtCompileTime ? (this->size() * innerStride())
           : int(Flags)&RowMajorBit ? (this->cols() * innerStride())
           : (this->rows() * innerStride());
    }

    /** Constructor in the fixed-size case.
      *
      * \param dataPtr pointer to the array to map
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    explicit inline Map(PointerArgType dataPtr, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr)), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    /** Constructor in the dynamic-size vector case.
      *
      * \param dataPtr pointer to the array to map
      * \param size the size of the vector expression
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    inline Map(PointerArgType dataPtr, Index size, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr), size), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    /** Constructor in the dynamic-size matrix case.
      *
      * \param dataPtr pointer to the array to map
      * \param rows the number of rows of the matrix expression
      * \param cols the number of columns of the matrix expression
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    inline Map(PointerArgType dataPtr, Index rows, Index cols, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr), rows, cols), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)

  protected:
    StrideType m_stride;
};


} // end namespace Eigen

#endif // EIGEN_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/MapBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAPBASE_H
#define EIGEN_MAPBASE_H

#define EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived) \
      EIGEN_STATIC_ASSERT((int(internal::evaluator<Derived>::Flags) & LinearAccessBit) || Derived::IsVectorAtCompileTime, \
                          YOU_ARE_TRYING_TO_USE_AN_INDEX_BASED_ACCESSOR_ON_AN_EXPRESSION_THAT_DOES_NOT_SUPPORT_THAT)

namespace Eigen {

/** \ingroup Core_Module
  *
  * \brief Base class for dense Map and Block expression with direct access
  *
  * This base class provides the const low-level accessors (e.g. coeff, coeffRef) of dense
  * Map and Block objects with direct access.
  * Typical users do not have to directly deal with this class.
  *
  * This class can be extended by through the macro plugin \c EIGEN_MAPBASE_PLUGIN.
  * See \link TopicCustomizing_Plugins customizing Eigen \endlink for details.
  *
  * The \c Derived class has to provide the following two methods describing the memory layout:
  *  \code Index innerStride() const; \endcode
  *  \code Index outerStride() const; \endcode
  *
  * \sa class Map, class Block
  */
template<typename Derived> class MapBase<Derived, ReadOnlyAccessors>
  : public internal::dense_xpr_base<Derived>::type
{
  public:

    typedef typename internal::dense_xpr_base<Derived>::type Base;
    enum {
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      InnerStrideAtCompileTime = internal::traits<Derived>::InnerStrideAtCompileTime,
      SizeAtCompileTime = Base::SizeAtCompileTime
    };

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         Scalar *,
                         const Scalar *>::type
                     PointerType;

    using Base::derived;
//    using Base::RowsAtCompileTime;
//    using Base::ColsAtCompileTime;
//    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;
    using Base::IsRowMajor;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::eval;

    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;

    // bug 217 - compile error on ICC 11.1
    using Base::operator=;

    typedef typename Base::CoeffReturnType CoeffReturnType;

    /** \copydoc DenseBase::rows() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_rows.value(); }
    /** \copydoc DenseBase::cols() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_cols.value(); }

    /** Returns a pointer to the first coefficient of the matrix or vector.
      *
      * \note When addressing this data, make sure to honor the strides returned by innerStride() and outerStride().
      *
      * \sa innerStride(), outerStride()
      */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const { return m_data; }

    /** \copydoc PlainObjectBase::coeff(Index,Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeff(Index rowId, Index colId) const
    {
      return m_data[colId * colStride() + rowId * rowStride()];
    }

    /** \copydoc PlainObjectBase::coeff(Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeff(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return m_data[index * innerStride()];
    }

    /** \copydoc PlainObjectBase::coeffRef(Index,Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return this->m_data[colId * colStride() + rowId * rowStride()];
    }

    /** \copydoc PlainObjectBase::coeffRef(Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return this->m_data[index * innerStride()];
    }

    /** \internal */
    template<int LoadMode>
    inline PacketScalar packet(Index rowId, Index colId) const
    {
      return internal::ploadt<PacketScalar, LoadMode>
               (m_data + (colId * colStride() + rowId * rowStride()));
    }

    /** \internal */
    template<int LoadMode>
    inline PacketScalar packet(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return internal::ploadt<PacketScalar, LoadMode>(m_data + index * innerStride());
    }

    /** \internal Constructor for fixed size matrices or vectors */
    EIGEN_DEVICE_FUNC
    explicit inline MapBase(PointerType dataPtr) : m_data(dataPtr), m_rows(RowsAtCompileTime), m_cols(ColsAtCompileTime)
    {
      EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
      checkSanity<Derived>();
    }

    /** \internal Constructor for dynamically sized vectors */
    EIGEN_DEVICE_FUNC
    inline MapBase(PointerType dataPtr, Index vecSize)
            : m_data(dataPtr),
              m_rows(RowsAtCompileTime == Dynamic ? vecSize : Index(RowsAtCompileTime)),
              m_cols(ColsAtCompileTime == Dynamic ? vecSize : Index(ColsAtCompileTime))
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      eigen_assert(vecSize >= 0);
      eigen_assert(dataPtr == 0 || SizeAtCompileTime == Dynamic || SizeAtCompileTime == vecSize);
      checkSanity<Derived>();
    }

    /** \internal Constructor for dynamically sized matrices */
    EIGEN_DEVICE_FUNC
    inline MapBase(PointerType dataPtr, Index rows, Index cols)
            : m_data(dataPtr), m_rows(rows), m_cols(cols)
    {
      eigen_assert( (dataPtr == 0)
              || (   rows >= 0 && (RowsAtCompileTime == Dynamic || RowsAtCompileTime == rows)
                  && cols >= 0 && (ColsAtCompileTime == Dynamic || ColsAtCompileTime == cols)));
      checkSanity<Derived>();
    }

    #ifdef EIGEN_MAPBASE_PLUGIN
    #include EIGEN_MAPBASE_PLUGIN
    #endif

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MapBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MapBase)

    template<typename T>
    EIGEN_DEVICE_FUNC
    void checkSanity(typename internal::enable_if<(internal::traits<T>::Alignment>0),void*>::type = 0) const
    {
#if EIGEN_MAX_ALIGN_BYTES>0
      // innerStride() is not set yet when this function is called, so we optimistically assume the lowest plausible value:
      const Index minInnerStride = InnerStrideAtCompileTime == Dynamic ? 1 : Index(InnerStrideAtCompileTime);
      EIGEN_ONLY_USED_FOR_DEBUG(minInnerStride);
      eigen_assert((   ((internal::UIntPtr(m_data) % internal::traits<Derived>::Alignment) == 0)
                    || (cols() * rows() * minInnerStride * sizeof(Scalar)) < internal::traits<Derived>::Alignment ) && "data is not aligned");
#endif
    }

    template<typename T>
    EIGEN_DEVICE_FUNC
    void checkSanity(typename internal::enable_if<internal::traits<T>::Alignment==0,void*>::type = 0) const
    {}

    PointerType m_data;
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_rows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_cols;
};

/** \ingroup Core_Module
  *
  * \brief Base class for non-const dense Map and Block expression with direct access
  *
  * This base class provides the non-const low-level accessors (e.g. coeff and coeffRef) of
  * dense Map and Block objects with direct access.
  * It inherits MapBase<Derived, ReadOnlyAccessors> which defines the const variant for reading specific entries.
  *
  * \sa class Map, class Block
  */
template<typename Derived> class MapBase<Derived, WriteAccessors>
  : public MapBase<Derived, ReadOnlyAccessors>
{
    typedef MapBase<Derived, ReadOnlyAccessors> ReadOnlyMapBase;
  public:

    typedef MapBase<Derived, ReadOnlyAccessors> Base;

    typedef typename Base::Scalar Scalar;
    typedef typename Base::PacketScalar PacketScalar;
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::PointerType PointerType;

    using Base::derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;

    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;

    typedef typename internal::conditional<
                    internal::is_lvalue<Derived>::value,
                    Scalar,
                    const Scalar
                  >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return this->m_data; }
    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return this->m_data; } // no const-cast here so non-const-correct code will give a compile error

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue& coeffRef(Index row, Index col)
    {
      return this->m_data[col * colStride() + row * rowStride()];
    }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue& coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return this->m_data[index * innerStride()];
    }

    template<int StoreMode>
    inline void writePacket(Index row, Index col, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>
               (this->m_data + (col * colStride() + row * rowStride()), val);
    }

    template<int StoreMode>
    inline void writePacket(Index index, const PacketScalar& val)
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      internal::pstoret<Scalar, PacketScalar, StoreMode>
                (this->m_data + index * innerStride(), val);
    }

    EIGEN_DEVICE_FUNC explicit inline MapBase(PointerType dataPtr) : Base(dataPtr) {}
    EIGEN_DEVICE_FUNC inline MapBase(PointerType dataPtr, Index vecSize) : Base(dataPtr, vecSize) {}
    EIGEN_DEVICE_FUNC inline MapBase(PointerType dataPtr, Index rows, Index cols) : Base(dataPtr, rows, cols) {}

    EIGEN_DEVICE_FUNC
    Derived& operator=(const MapBase& other)
    {
      ReadOnlyMapBase::Base::operator=(other);
      return derived();
    }

    // In theory we could simply refer to Base:Base::operator=, but MSVC does not like Base::Base,
    // see bugs 821 and 920.
    using ReadOnlyMapBase::Base::operator=;
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MapBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MapBase)
};

#undef EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS

} // end namespace Eigen

#endif // EIGEN_MAPBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (c) 2021, NVIDIA CORPORATION. All rights reserved.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATHFUNCTIONS_H
#define EIGEN_MATHFUNCTIONS_H

// TODO this should better be moved to NumTraits
// Source: WolframAlpha
#define EIGEN_PI    3.141592653589793238462643383279502884197169399375105820974944592307816406L
#define EIGEN_LOG2E 1.442695040888963407359924681001892137426645954152985934135449406931109219L
#define EIGEN_LN2   0.693147180559945309417232121458176568075500134360255254120680009493393621L

namespace Eigen {

// On WINCE, std::abs is defined for int only, so let's defined our own overloads:
// This issue has been confirmed with MSVC 2008 only, but the issue might exist for more recent versions too.
#if EIGEN_OS_WINCE && EIGEN_COMP_MSVC && EIGEN_COMP_MSVC<=1500
long        abs(long        x) { return (labs(x));  }
double      abs(double      x) { return (fabs(x));  }
float       abs(float       x) { return (fabsf(x)); }
long double abs(long double x) { return (fabsl(x)); }
#endif

namespace internal {

/** \internal \class global_math_functions_filtering_base
  *
  * What it does:
  * Defines a typedef 'type' as follows:
  * - if type T has a member typedef Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl, then
  *   global_math_functions_filtering_base<T>::type is a typedef for it.
  * - otherwise, global_math_functions_filtering_base<T>::type is a typedef for T.
  *
  * How it's used:
  * To allow to defined the global math functions (like sin...) in certain cases, like the Array expressions.
  * When you do sin(array1+array2), the object array1+array2 has a complicated expression type, all what you want to know
  * is that it inherits ArrayBase. So we implement a partial specialization of sin_impl for ArrayBase<Derived>.
  * So we must make sure to use sin_impl<ArrayBase<Derived> > and not sin_impl<Derived>, otherwise our partial specialization
  * won't be used. How does sin know that? That's exactly what global_math_functions_filtering_base tells it.
  *
  * How it's implemented:
  * SFINAE in the style of enable_if. Highly susceptible of breaking compilers. With GCC, it sure does work, but if you replace
  * the typename dummy by an integer template parameter, it doesn't work anymore!
  */

template<typename T, typename dummy = void>
struct global_math_functions_filtering_base
{
  typedef T type;
};

template<typename T> struct always_void { typedef void type; };

template<typename T>
struct global_math_functions_filtering_base
  <T,
   typename always_void<typename T::Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl>::type
  >
{
  typedef typename T::Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl type;
};

#define EIGEN_MATHFUNC_IMPL(func, scalar) Eigen::internal::func##_impl<typename Eigen::internal::global_math_functions_filtering_base<scalar>::type>
#define EIGEN_MATHFUNC_RETVAL(func, scalar) typename Eigen::internal::func##_retval<typename Eigen::internal::global_math_functions_filtering_base<scalar>::type>::type

/****************************************************************************
* Implementation of real                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct real_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x;
  }
};

template<typename Scalar>
struct real_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    using std::real;
    return real(x);
  }
};

template<typename Scalar> struct real_impl : real_default_impl<Scalar> {};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct real_impl<std::complex<T> >
{
  typedef T RealScalar;
  EIGEN_DEVICE_FUNC
  static inline T run(const std::complex<T>& x)
  {
    return x.real();
  }
};
#endif

template<typename Scalar>
struct real_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of imag                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct imag_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar&)
  {
    return RealScalar(0);
  }
};

template<typename Scalar>
struct imag_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    using std::imag;
    return imag(x);
  }
};

template<typename Scalar> struct imag_impl : imag_default_impl<Scalar> {};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct imag_impl<std::complex<T> >
{
  typedef T RealScalar;
  EIGEN_DEVICE_FUNC
  static inline T run(const std::complex<T>& x)
  {
    return x.imag();
  }
};
#endif

template<typename Scalar>
struct imag_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of real_ref                                             *
****************************************************************************/

template<typename Scalar>
struct real_ref_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar& run(Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[0];
  }
  EIGEN_DEVICE_FUNC
  static inline const RealScalar& run(const Scalar& x)
  {
    return reinterpret_cast<const RealScalar*>(&x)[0];
  }
};

template<typename Scalar>
struct real_ref_retval
{
  typedef typename NumTraits<Scalar>::Real & type;
};

/****************************************************************************
* Implementation of imag_ref                                             *
****************************************************************************/

template<typename Scalar, bool IsComplex>
struct imag_ref_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar& run(Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[1];
  }
  EIGEN_DEVICE_FUNC
  static inline const RealScalar& run(const Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[1];
  }
};

template<typename Scalar>
struct imag_ref_default_impl<Scalar, false>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Scalar run(Scalar&)
  {
    return Scalar(0);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline const Scalar run(const Scalar&)
  {
    return Scalar(0);
  }
};

template<typename Scalar>
struct imag_ref_impl : imag_ref_default_impl<Scalar, NumTraits<Scalar>::IsComplex> {};

template<typename Scalar>
struct imag_ref_retval
{
  typedef typename NumTraits<Scalar>::Real & type;
};

/****************************************************************************
* Implementation of conj                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct conj_default_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    return x;
  }
};

template<typename Scalar>
struct conj_default_impl<Scalar,true>
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    using std::conj;
    return conj(x);
  }
};

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct conj_impl : conj_default_impl<Scalar, IsComplex> {};

template<typename Scalar>
struct conj_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of abs2                                                 *
****************************************************************************/

template<typename Scalar,bool IsComplex>
struct abs2_impl_default
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x*x;
  }
};

template<typename Scalar>
struct abs2_impl_default<Scalar, true> // IsComplex
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x.real()*x.real() + x.imag()*x.imag();
  }
};

template<typename Scalar>
struct abs2_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return abs2_impl_default<Scalar,NumTraits<Scalar>::IsComplex>::run(x);
  }
};

template<typename Scalar>
struct abs2_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of sqrt/rsqrt                                             *
****************************************************************************/

template<typename Scalar>
struct sqrt_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(sqrt);
    return sqrt(x);
  }
};

// Complex sqrt defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_sqrt(const std::complex<T>& a_x);

// Custom implementation is faster than `std::sqrt`, works on
// GPU, and correctly handles special cases (unlike MSVC).
template<typename T>
struct sqrt_impl<std::complex<T> >
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE std::complex<T> run(const std::complex<T>& x)
  {
    return complex_sqrt<T>(x);
  }
};

template<typename Scalar>
struct sqrt_retval
{
  typedef Scalar type;
};

// Default implementation relies on numext::sqrt, at bottom of file.
template<typename T>
struct rsqrt_impl;

// Complex rsqrt defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_rsqrt(const std::complex<T>& a_x);

template<typename T>
struct rsqrt_impl<std::complex<T> >
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE std::complex<T> run(const std::complex<T>& x)
  {
    return complex_rsqrt<T>(x);
  }
};

template<typename Scalar>
struct rsqrt_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of norm1                                                *
****************************************************************************/

template<typename Scalar, bool IsComplex>
struct norm1_default_impl;

template<typename Scalar>
struct norm1_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    EIGEN_USING_STD(abs);
    return abs(x.real()) + abs(x.imag());
  }
};

template<typename Scalar>
struct norm1_default_impl<Scalar, false>
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(abs);
    return abs(x);
  }
};

template<typename Scalar>
struct norm1_impl : norm1_default_impl<Scalar, NumTraits<Scalar>::IsComplex> {};

template<typename Scalar>
struct norm1_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of hypot                                                *
****************************************************************************/

template<typename Scalar> struct hypot_impl;

template<typename Scalar>
struct hypot_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of cast                                                 *
****************************************************************************/

template<typename OldType, typename NewType, typename EnableIf = void>
struct cast_impl
{
  EIGEN_DEVICE_FUNC
  static inline NewType run(const OldType& x)
  {
    return static_cast<NewType>(x);
  }
};

// Casting from S -> Complex<T> leads to an implicit conversion from S to T,
// generating warnings on clang.  Here we explicitly cast the real component.
template<typename OldType, typename NewType>
struct cast_impl<OldType, NewType,
  typename internal::enable_if<
    !NumTraits<OldType>::IsComplex && NumTraits<NewType>::IsComplex
  >::type>
{
  EIGEN_DEVICE_FUNC
  static inline NewType run(const OldType& x)
  {
    typedef typename NumTraits<NewType>::Real NewReal;
    return static_cast<NewType>(static_cast<NewReal>(x));
  }
};

// here, for once, we're plainly returning NewType: we don't want cast to do weird things.

template<typename OldType, typename NewType>
EIGEN_DEVICE_FUNC
inline NewType cast(const OldType& x)
{
  return cast_impl<OldType, NewType>::run(x);
}

/****************************************************************************
* Implementation of round                                                   *
****************************************************************************/

template<typename Scalar>
struct round_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
#if EIGEN_HAS_CXX11_MATH
    EIGEN_USING_STD(round);
#endif
    return Scalar(round(x));
  }
};

#if !EIGEN_HAS_CXX11_MATH
#if EIGEN_HAS_C99_MATH
// Use ::roundf for float.
template<>
struct round_impl<float> {
  EIGEN_DEVICE_FUNC
  static inline float run(const float& x)
  {
    return ::roundf(x);
  }
};
#else
template<typename Scalar>
struct round_using_floor_ceil_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
    // Without C99 round/roundf, resort to floor/ceil.
    EIGEN_USING_STD(floor);
    EIGEN_USING_STD(ceil);
    // If not enough precision to resolve a decimal at all, return the input.
    // Otherwise, adding 0.5 can trigger an increment by 1.
    const Scalar limit = Scalar(1ull << (NumTraits<Scalar>::digits() - 1));
    if (x >= limit || x <= -limit) {
      return x;
    }
    return (x > Scalar(0)) ? Scalar(floor(x + Scalar(0.5))) : Scalar(ceil(x - Scalar(0.5)));
  }
};

template<>
struct round_impl<float> : round_using_floor_ceil_impl<float> {};

template<>
struct round_impl<double> : round_using_floor_ceil_impl<double> {};
#endif // EIGEN_HAS_C99_MATH
#endif // !EIGEN_HAS_CXX11_MATH

template<typename Scalar>
struct round_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of rint                                                    *
****************************************************************************/

template<typename Scalar>
struct rint_impl {
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
#if EIGEN_HAS_CXX11_MATH
      EIGEN_USING_STD(rint);
#endif
    return rint(x);
  }
};

#if !EIGEN_HAS_CXX11_MATH
template<>
struct rint_impl<double> {
  EIGEN_DEVICE_FUNC
  static inline double run(const double& x)
  {
    return ::rint(x);
  }
};
template<>
struct rint_impl<float> {
  EIGEN_DEVICE_FUNC
  static inline float run(const float& x)
  {
    return ::rintf(x);
  }
};
#endif

template<typename Scalar>
struct rint_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of arg                                                     *
****************************************************************************/

// Visual Studio 2017 has a bug where arg(float) returns 0 for negative inputs.
// This seems to be fixed in VS 2019.
#if EIGEN_HAS_CXX11_MATH && (!EIGEN_COMP_MSVC || EIGEN_COMP_MSVC >= 1920)
// std::arg is only defined for types of std::complex, or integer types or float/double/long double
template<typename Scalar,
          bool HasStdImpl = NumTraits<Scalar>::IsComplex || is_integral<Scalar>::value
                            || is_same<Scalar, float>::value || is_same<Scalar, double>::value
                            || is_same<Scalar, long double>::value >
struct arg_default_impl;

template<typename Scalar>
struct arg_default_impl<Scalar, true> {
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    #if defined(EIGEN_HIP_DEVICE_COMPILE)
    // HIP does not seem to have a native device side implementation for the math routine "arg"
    using std::arg;
    #else
    EIGEN_USING_STD(arg);
    #endif
    return static_cast<RealScalar>(arg(x));
  }
};

// Must be non-complex floating-point type (e.g. half/bfloat16).
template<typename Scalar>
struct arg_default_impl<Scalar, false> {
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return (x < Scalar(0)) ? RealScalar(EIGEN_PI) : RealScalar(0);
  }
};
#else
template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct arg_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return (x < RealScalar(0)) ? RealScalar(EIGEN_PI) : RealScalar(0);
  }
};

template<typename Scalar>
struct arg_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    EIGEN_USING_STD(arg);
    return arg(x);
  }
};
#endif
template<typename Scalar> struct arg_impl : arg_default_impl<Scalar> {};

template<typename Scalar>
struct arg_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of expm1                                                   *
****************************************************************************/

// This implementation is based on GSL Math's expm1.
namespace std_fallback {
  // fallback expm1 implementation in case there is no expm1(Scalar) function in namespace of Scalar,
  // or that there is no suitable std::expm1 function available. Implementation
  // attributed to Kahan. See: http://www.plunk.org/~hatch/rightway.php.
  template<typename Scalar>
  EIGEN_DEVICE_FUNC inline Scalar expm1(const Scalar& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_USING_STD(exp);
    Scalar u = exp(x);
    if (numext::equal_strict(u, Scalar(1))) {
      return x;
    }
    Scalar um1 = u - RealScalar(1);
    if (numext::equal_strict(um1, Scalar(-1))) {
      return RealScalar(-1);
    }

    EIGEN_USING_STD(log);
    Scalar logu = log(u);
    return numext::equal_strict(u, logu) ? u : (u - RealScalar(1)) * x / logu;
  }
}

template<typename Scalar>
struct expm1_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    #if EIGEN_HAS_CXX11_MATH
    using std::expm1;
    #else
    using std_fallback::expm1;
    #endif
    return expm1(x);
  }
};

template<typename Scalar>
struct expm1_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of log                                                     *
****************************************************************************/

// Complex log defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_log(const std::complex<T>& z);

template<typename Scalar>
struct log_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(log);
    return static_cast<Scalar>(log(x));
  }
};

template<typename Scalar>
struct log_impl<std::complex<Scalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<Scalar> run(const std::complex<Scalar>& z)
  {
    return complex_log(z);
  }
};

/****************************************************************************
* Implementation of log1p                                                   *
****************************************************************************/

namespace std_fallback {
  // fallback log1p implementation in case there is no log1p(Scalar) function in namespace of Scalar,
  // or that there is no suitable std::log1p function available
  template<typename Scalar>
  EIGEN_DEVICE_FUNC inline Scalar log1p(const Scalar& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    typedef typename NumTraits<Scalar>::Real RealScalar;
    EIGEN_USING_STD(log);
    Scalar x1p = RealScalar(1) + x;
    Scalar log_1p = log_impl<Scalar>::run(x1p);
    const bool is_small = numext::equal_strict(x1p, Scalar(1));
    const bool is_inf = numext::equal_strict(x1p, log_1p);
    return (is_small || is_inf) ? x : x * (log_1p / (x1p - RealScalar(1)));
  }
}

template<typename Scalar>
struct log1p_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    #if EIGEN_HAS_CXX11_MATH
    using std::log1p;
    #else
    using std_fallback::log1p;
    #endif
    return log1p(x);
  }
};

// Specialization for complex types that are not supported by std::log1p.
template <typename RealScalar>
struct log1p_impl<std::complex<RealScalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<RealScalar> run(
      const std::complex<RealScalar>& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(RealScalar)
    return std_fallback::log1p(x);
  }
};

template<typename Scalar>
struct log1p_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of pow                                                  *
****************************************************************************/

template<typename ScalarX,typename ScalarY, bool IsInteger = NumTraits<ScalarX>::IsInteger&&NumTraits<ScalarY>::IsInteger>
struct pow_impl
{
  //typedef Scalar retval;
  typedef typename ScalarBinaryOpTraits<ScalarX,ScalarY,internal::scalar_pow_op<ScalarX,ScalarY> >::ReturnType result_type;
  static EIGEN_DEVICE_FUNC inline result_type run(const ScalarX& x, const ScalarY& y)
  {
    EIGEN_USING_STD(pow);
    return pow(x, y);
  }
};

template<typename ScalarX,typename ScalarY>
struct pow_impl<ScalarX,ScalarY, true>
{
  typedef ScalarX result_type;
  static EIGEN_DEVICE_FUNC inline ScalarX run(ScalarX x, ScalarY y)
  {
    ScalarX res(1);
    eigen_assert(!NumTraits<ScalarY>::IsSigned || y >= 0);
    if(y & 1) res *= x;
    y >>= 1;
    while(y)
    {
      x *= x;
      if(y&1) res *= x;
      y >>= 1;
    }
    return res;
  }
};

/****************************************************************************
* Implementation of random                                               *
****************************************************************************/

template<typename Scalar,
         bool IsComplex,
         bool IsInteger>
struct random_default_impl {};

template<typename Scalar>
struct random_impl : random_default_impl<Scalar, NumTraits<Scalar>::IsComplex, NumTraits<Scalar>::IsInteger> {};

template<typename Scalar>
struct random_retval
{
  typedef Scalar type;
};

template<typename Scalar> inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random(const Scalar& x, const Scalar& y);
template<typename Scalar> inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random();

template<typename Scalar>
struct random_default_impl<Scalar, false, false>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    return x + (y-x) * Scalar(std::rand()) / Scalar(RAND_MAX);
  }
  static inline Scalar run()
  {
    return run(Scalar(NumTraits<Scalar>::IsSigned ? -1 : 0), Scalar(1));
  }
};

enum {
  meta_floor_log2_terminate,
  meta_floor_log2_move_up,
  meta_floor_log2_move_down,
  meta_floor_log2_bogus
};

template<unsigned int n, int lower, int upper> struct meta_floor_log2_selector
{
  enum { middle = (lower + upper) / 2,
         value = (upper <= lower + 1) ? int(meta_floor_log2_terminate)
               : (n < (1 << middle)) ? int(meta_floor_log2_move_down)
               : (n==0) ? int(meta_floor_log2_bogus)
               : int(meta_floor_log2_move_up)
  };
};

template<unsigned int n,
         int lower = 0,
         int upper = sizeof(unsigned int) * CHAR_BIT - 1,
         int selector = meta_floor_log2_selector<n, lower, upper>::value>
struct meta_floor_log2 {};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_move_down>
{
  enum { value = meta_floor_log2<n, lower, meta_floor_log2_selector<n, lower, upper>::middle>::value };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_move_up>
{
  enum { value = meta_floor_log2<n, meta_floor_log2_selector<n, lower, upper>::middle, upper>::value };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_terminate>
{
  enum { value = (n >= ((unsigned int)(1) << (lower+1))) ? lower+1 : lower };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_bogus>
{
  // no value, error at compile time
};

template<typename Scalar>
struct random_default_impl<Scalar, false, true>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    if (y <= x)
      return x;
    // ScalarU is the unsigned counterpart of Scalar, possibly Scalar itself.
    typedef typename make_unsigned<Scalar>::type ScalarU;
    // ScalarX is the widest of ScalarU and unsigned int.
    // We'll deal only with ScalarX and unsigned int below thus avoiding signed
    // types and arithmetic and signed overflows (which are undefined behavior).
    typedef typename conditional<(ScalarU(-1) > unsigned(-1)), ScalarU, unsigned>::type ScalarX;
    // The following difference doesn't overflow, provided our integer types are two's
    // complement and have the same number of padding bits in signed and unsigned variants.
    // This is the case in most modern implementations of C++.
    ScalarX range = ScalarX(y) - ScalarX(x);
    ScalarX offset = 0;
    ScalarX divisor = 1;
    ScalarX multiplier = 1;
    const unsigned rand_max = RAND_MAX;
    if (range <= rand_max) divisor = (rand_max + 1) / (range + 1);
    else                   multiplier = 1 + range / (rand_max + 1);
    // Rejection sampling.
    do {
      offset = (unsigned(std::rand()) * multiplier) / divisor;
    } while (offset > range);
    return Scalar(ScalarX(x) + offset);
  }

  static inline Scalar run()
  {
#ifdef EIGEN_MAKING_DOCS
    return run(Scalar(NumTraits<Scalar>::IsSigned ? -10 : 0), Scalar(10));
#else
    enum { rand_bits = meta_floor_log2<(unsigned int)(RAND_MAX)+1>::value,
           scalar_bits = sizeof(Scalar) * CHAR_BIT,
           shift = EIGEN_PLAIN_ENUM_MAX(0, int(rand_bits) - int(scalar_bits)),
           offset = NumTraits<Scalar>::IsSigned ? (1 << (EIGEN_PLAIN_ENUM_MIN(rand_bits,scalar_bits)-1)) : 0
    };
    return Scalar((std::rand() >> shift) - offset);
#endif
  }
};

template<typename Scalar>
struct random_default_impl<Scalar, true, false>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    return Scalar(random(x.real(), y.real()),
                  random(x.imag(), y.imag()));
  }
  static inline Scalar run()
  {
    typedef typename NumTraits<Scalar>::Real RealScalar;
    return Scalar(random<RealScalar>(), random<RealScalar>());
  }
};

template<typename Scalar>
inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random(const Scalar& x, const Scalar& y)
{
  return EIGEN_MATHFUNC_IMPL(random, Scalar)::run(x, y);
}

template<typename Scalar>
inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random()
{
  return EIGEN_MATHFUNC_IMPL(random, Scalar)::run();
}

// Implementation of is* functions

// std::is* do not work with fast-math and gcc, std::is* are available on MSVC 2013 and newer, as well as in clang.
#if (EIGEN_HAS_CXX11_MATH && !(EIGEN_COMP_GNUC_STRICT && __FINITE_MATH_ONLY__)) || (EIGEN_COMP_MSVC>=1800) || (EIGEN_COMP_CLANG)
#define EIGEN_USE_STD_FPCLASSIFY 1
#else
#define EIGEN_USE_STD_FPCLASSIFY 0
#endif

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isnan_impl(const T&) { return false; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isinf_impl(const T&) { return false; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isfinite_impl(const T&) { return true; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isfinite_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isfinite)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isfinite;
    return isfinite EIGEN_NOT_A_MACRO (x);
  #else
    return x<=NumTraits<T>::highest() && x>=NumTraits<T>::lowest();
  #endif
}

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isinf_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isinf)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isinf;
    return isinf EIGEN_NOT_A_MACRO (x);
  #else
    return x>NumTraits<T>::highest() || x<NumTraits<T>::lowest();
  #endif
}

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isnan_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isnan)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isnan;
    return isnan EIGEN_NOT_A_MACRO (x);
  #else
    return x != x;
  #endif
}

#if (!EIGEN_USE_STD_FPCLASSIFY)

#if EIGEN_COMP_MSVC

template<typename T> EIGEN_DEVICE_FUNC bool isinf_msvc_helper(T x)
{
  return _fpclass(x)==_FPCLASS_NINF || _fpclass(x)==_FPCLASS_PINF;
}

//MSVC defines a _isnan builtin function, but for double only
EIGEN_DEVICE_FUNC inline bool isnan_impl(const long double& x) { return _isnan(x)!=0; }
EIGEN_DEVICE_FUNC inline bool isnan_impl(const double& x)      { return _isnan(x)!=0; }
EIGEN_DEVICE_FUNC inline bool isnan_impl(const float& x)       { return _isnan(x)!=0; }

EIGEN_DEVICE_FUNC inline bool isinf_impl(const long double& x) { return isinf_msvc_helper(x); }
EIGEN_DEVICE_FUNC inline bool isinf_impl(const double& x)      { return isinf_msvc_helper(x); }
EIGEN_DEVICE_FUNC inline bool isinf_impl(const float& x)       { return isinf_msvc_helper(x); }

#elif (defined __FINITE_MATH_ONLY__ && __FINITE_MATH_ONLY__ && EIGEN_COMP_GNUC)

#if EIGEN_GNUC_AT_LEAST(5,0)
  #define EIGEN_TMP_NOOPT_ATTRIB EIGEN_DEVICE_FUNC inline __attribute__((optimize("no-finite-math-only")))
#else
  // NOTE the inline qualifier and noinline attribute are both needed: the former is to avoid linking issue (duplicate symbol),
  //      while the second prevent too aggressive optimizations in fast-math mode:
  #define EIGEN_TMP_NOOPT_ATTRIB EIGEN_DEVICE_FUNC inline __attribute__((noinline,optimize("no-finite-math-only")))
#endif

template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const long double& x) { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const double& x)      { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const float& x)       { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const double& x)      { return __builtin_isinf(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const float& x)       { return __builtin_isinf(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const long double& x) { return __builtin_isinf(x); }

#undef EIGEN_TMP_NOOPT_ATTRIB

#endif

#endif

// The following overload are defined at the end of this file
template<typename T> EIGEN_DEVICE_FUNC bool isfinite_impl(const std::complex<T>& x);
template<typename T> EIGEN_DEVICE_FUNC bool isnan_impl(const std::complex<T>& x);
template<typename T> EIGEN_DEVICE_FUNC bool isinf_impl(const std::complex<T>& x);

template<typename T> T generic_fast_tanh_float(const T& a_x);
} // end namespace internal

/****************************************************************************
* Generic math functions                                                    *
****************************************************************************/

namespace numext {

#if (!defined(EIGEN_GPUCC) || defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T mini(const T& x, const T& y)
{
  EIGEN_USING_STD(min)
  return min EIGEN_NOT_A_MACRO (x,y);
}

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T maxi(const T& x, const T& y)
{
  EIGEN_USING_STD(max)
  return max EIGEN_NOT_A_MACRO (x,y);
}
#else
template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T mini(const T& x, const T& y)
{
  return y < x ? y : x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float mini(const float& x, const float& y)
{
  return fminf(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double mini(const double& x, const double& y)
{
  return fmin(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double mini(const long double& x, const long double& y)
{
#if defined(EIGEN_HIPCC)
  // no "fminl" on HIP yet
  return (x < y) ? x : y;
#else
  return fminl(x, y);
#endif
}

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T maxi(const T& x, const T& y)
{
  return x < y ? y : x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float maxi(const float& x, const float& y)
{
  return fmaxf(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double maxi(const double& x, const double& y)
{
  return fmax(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double maxi(const long double& x, const long double& y)
{
#if defined(EIGEN_HIPCC)
  // no "fmaxl" on HIP yet
  return (x > y) ? x : y;
#else
  return fmaxl(x, y);
#endif
}
#endif

#if defined(SYCL_DEVICE_ONLY)


#define SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_char)   \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_short)  \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_int)    \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_long)
#define SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_char)   \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_short)  \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_int)    \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_long)
#define SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_uchar)  \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_ushort) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_uint)   \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_ulong)
#define SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_uchar)  \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_ushort) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_uint)   \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_ulong)
#define SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY(NAME, FUNC)
#define SYCL_SPECIALIZE_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY(NAME, FUNC)
#define SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC,cl::sycl::cl_double)
#define SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC,cl::sycl::cl_double)
#define SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(NAME, FUNC, RET_TYPE) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, cl::sycl::cl_double)

#define SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE) \
template<>                                               \
  EIGEN_DEVICE_FUNC                                      \
  EIGEN_ALWAYS_INLINE RET_TYPE NAME(const ARG_TYPE& x) { \
    return cl::sycl::FUNC(x);                            \
  }

#define SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, TYPE) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, TYPE, TYPE)

#define SYCL_SPECIALIZE_GEN1_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE1, ARG_TYPE2) \
  template<>                                                                  \
  EIGEN_DEVICE_FUNC                                                           \
  EIGEN_ALWAYS_INLINE RET_TYPE NAME(const ARG_TYPE1& x, const ARG_TYPE2& y) { \
    return cl::sycl::FUNC(x, y);                                              \
  }

#define SYCL_SPECIALIZE_GEN2_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE) \
  SYCL_SPECIALIZE_GEN1_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE, ARG_TYPE)

#define SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, TYPE) \
  SYCL_SPECIALIZE_GEN2_BINARY_FUNC(NAME, FUNC, TYPE, TYPE)

SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(mini, min)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(mini, fmin)
SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(maxi, max)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(maxi, fmax)

#endif


template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(real, Scalar) real(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(real, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline typename internal::add_const_on_value_type< EIGEN_MATHFUNC_RETVAL(real_ref, Scalar) >::type real_ref(const Scalar& x)
{
  return internal::real_ref_impl<Scalar>::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(real_ref, Scalar) real_ref(Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(real_ref, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(imag, Scalar) imag(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(imag, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(arg, Scalar) arg(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(arg, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline typename internal::add_const_on_value_type< EIGEN_MATHFUNC_RETVAL(imag_ref, Scalar) >::type imag_ref(const Scalar& x)
{
  return internal::imag_ref_impl<Scalar>::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(imag_ref, Scalar) imag_ref(Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(imag_ref, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(conj, Scalar) conj(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(conj, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(abs2, Scalar) abs2(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(abs2, Scalar)::run(x);
}

EIGEN_DEVICE_FUNC
inline bool abs2(bool x) { return x; }

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T absdiff(const T& x, const T& y)
{
  return x > y ? x - y : y - x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float absdiff(const float& x, const float& y)
{
  return fabsf(x - y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double absdiff(const double& x, const double& y)
{
  return fabs(x - y);
}

#if !defined(EIGEN_GPUCC)
// HIP and CUDA do not support long double.
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double absdiff(const long double& x, const long double& y) {
  return fabsl(x - y);
}
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(norm1, Scalar) norm1(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(norm1, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(hypot, Scalar) hypot(const Scalar& x, const Scalar& y)
{
  return EIGEN_MATHFUNC_IMPL(hypot, Scalar)::run(x, y);
}

#if defined(SYCL_DEVICE_ONLY)
  SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(hypot, hypot)
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(log1p, Scalar) log1p(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(log1p, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(log1p, log1p)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float log1p(const float &x) { return ::log1pf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double log1p(const double &x) { return ::log1p(x); }
#endif

template<typename ScalarX,typename ScalarY>
EIGEN_DEVICE_FUNC
inline typename internal::pow_impl<ScalarX,ScalarY>::result_type pow(const ScalarX& x, const ScalarY& y)
{
  return internal::pow_impl<ScalarX,ScalarY>::run(x, y);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(pow, pow)
#endif

template<typename T> EIGEN_DEVICE_FUNC bool (isnan)   (const T &x) { return internal::isnan_impl(x); }
template<typename T> EIGEN_DEVICE_FUNC bool (isinf)   (const T &x) { return internal::isinf_impl(x); }
template<typename T> EIGEN_DEVICE_FUNC bool (isfinite)(const T &x) { return internal::isfinite_impl(x); }

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isnan, isnan, bool)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isinf, isinf, bool)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isfinite, isfinite, bool)
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(rint, Scalar) rint(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(rint, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(round, Scalar) round(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(round, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(round, round)
#endif

template<typename T>
EIGEN_DEVICE_FUNC
T (floor)(const T& x)
{
  EIGEN_USING_STD(floor)
  return floor(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(floor, floor)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float floor(const float &x) { return ::floorf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double floor(const double &x) { return ::floor(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC
T (ceil)(const T& x)
{
  EIGEN_USING_STD(ceil);
  return ceil(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(ceil, ceil)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float ceil(const float &x) { return ::ceilf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double ceil(const double &x) { return ::ceil(x); }
#endif


/** Log base 2 for 32 bits positive integers.
  * Conveniently returns 0 for x==0. */
inline int log2(int x)
{
  eigen_assert(x>=0);
  unsigned int v(x);
  static const int table[32] = { 0, 9, 1, 10, 13, 21, 2, 29, 11, 14, 16, 18, 22, 25, 3, 30, 8, 12, 20, 28, 15, 17, 24, 7, 19, 27, 23, 6, 26, 5, 4, 31 };
  v |= v >> 1;
  v |= v >> 2;
  v |= v >> 4;
  v |= v >> 8;
  v |= v >> 16;
  return table[(v * 0x07C4ACDDU) >> 27];
}

/** \returns the square root of \a x.
  *
  * It is essentially equivalent to
  * \code using std::sqrt; return sqrt(x); \endcode
  * but slightly faster for float/double and some compilers (e.g., gcc), thanks to
  * specializations when SSE is enabled.
  *
  * It's usage is justified in performance critical functions, like norm/normalize.
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE EIGEN_MATHFUNC_RETVAL(sqrt, Scalar) sqrt(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(sqrt, Scalar)::run(x);
}

// Boolean specialization, avoids implicit float to bool conversion (-Wimplicit-conversion-floating-point-to-bool).
template<>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC
bool sqrt<bool>(const bool &x) { return x; }

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sqrt, sqrt)
#endif

/** \returns the reciprocal square root of \a x. **/
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T rsqrt(const T& x)
{
  return internal::rsqrt_impl<T>::run(x);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T log(const T &x) {
  return internal::log_impl<T>::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(log, log)
#endif


#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float log(const float &x) { return ::logf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double log(const double &x) { return ::log(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
typename internal::enable_if<NumTraits<T>::IsSigned || NumTraits<T>::IsComplex,typename NumTraits<T>::Real>::type
abs(const T &x) {
  EIGEN_USING_STD(abs);
  return abs(x);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
typename internal::enable_if<!(NumTraits<T>::IsSigned || NumTraits<T>::IsComplex),typename NumTraits<T>::Real>::type
abs(const T &x) {
  return x;
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_INTEGER_TYPES_UNARY(abs, abs)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(abs, fabs)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float abs(const float &x) { return ::fabsf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double abs(const double &x) { return ::fabs(x); }

template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float abs(const std::complex<float>& x) {
  return ::hypotf(x.real(), x.imag());
}

template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double abs(const std::complex<double>& x) {
  return ::hypot(x.real(), x.imag());
}
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T exp(const T &x) {
  EIGEN_USING_STD(exp);
  return exp(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(exp, exp)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float exp(const float &x) { return ::expf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double exp(const double &x) { return ::exp(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
std::complex<float> exp(const std::complex<float>& x) {
  float com = ::expf(x.real());
  float res_real = com * ::cosf(x.imag());
  float res_imag = com * ::sinf(x.imag());
  return std::complex<float>(res_real, res_imag);
}

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
std::complex<double> exp(const std::complex<double>& x) {
  double com = ::exp(x.real());
  double res_real = com * ::cos(x.imag());
  double res_imag = com * ::sin(x.imag());
  return std::complex<double>(res_real, res_imag);
}
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(expm1, Scalar) expm1(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(expm1, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(expm1, expm1)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float expm1(const float &x) { return ::expm1f(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double expm1(const double &x) { return ::expm1(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T cos(const T &x) {
  EIGEN_USING_STD(cos);
  return cos(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(cos,cos)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float cos(const float &x) { return ::cosf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double cos(const double &x) { return ::cos(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T sin(const T &x) {
  EIGEN_USING_STD(sin);
  return sin(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sin, sin)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sin(const float &x) { return ::sinf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sin(const double &x) { return ::sin(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T tan(const T &x) {
  EIGEN_USING_STD(tan);
  return tan(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(tan, tan)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tan(const float &x) { return ::tanf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double tan(const double &x) { return ::tan(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T acos(const T &x) {
  EIGEN_USING_STD(acos);
  return acos(x);
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T acosh(const T &x) {
  EIGEN_USING_STD(acosh);
  return static_cast<T>(acosh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(acos, acos)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(acosh, acosh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float acos(const float &x) { return ::acosf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double acos(const double &x) { return ::acos(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T asin(const T &x) {
  EIGEN_USING_STD(asin);
  return asin(x);
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T asinh(const T &x) {
  EIGEN_USING_STD(asinh);
  return static_cast<T>(asinh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(asin, asin)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(asinh, asinh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float asin(const float &x) { return ::asinf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double asin(const double &x) { return ::asin(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T atan(const T &x) {
  EIGEN_USING_STD(atan);
  return static_cast<T>(atan(x));
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T atanh(const T &x) {
  EIGEN_USING_STD(atanh);
  return static_cast<T>(atanh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(atan, atan)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(atanh, atanh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float atan(const float &x) { return ::atanf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double atan(const double &x) { return ::atan(x); }
#endif


template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T cosh(const T &x) {
  EIGEN_USING_STD(cosh);
  return static_cast<T>(cosh(x));
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(cosh, cosh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float cosh(const float &x) { return ::coshf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double cosh(const double &x) { return ::cosh(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T sinh(const T &x) {
  EIGEN_USING_STD(sinh);
  return static_cast<T>(sinh(x));
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sinh, sinh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sinh(const float &x) { return ::sinhf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sinh(const double &x) { return ::sinh(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T tanh(const T &x) {
  EIGEN_USING_STD(tanh);
  return tanh(x);
}

#if (!defined(EIGEN_GPUCC)) && EIGEN_FAST_MATH && !defined(SYCL_DEVICE_ONLY)
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tanh(float x) { return internal::generic_fast_tanh_float(x); }
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(tanh, tanh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tanh(const float &x) { return ::tanhf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double tanh(const double &x) { return ::tanh(x); }
#endif

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T fmod(const T& a, const T& b) {
  EIGEN_USING_STD(fmod);
  return fmod(a, b);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(fmod, fmod)
#endif

#if defined(EIGEN_GPUCC)
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float fmod(const float& a, const float& b) {
  return ::fmodf(a, b);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double fmod(const double& a, const double& b) {
  return ::fmod(a, b);
}
#endif

#if defined(SYCL_DEVICE_ONLY)
#undef SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_BINARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_UNARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE
#undef SYCL_SPECIALIZE_GEN_UNARY_FUNC
#undef SYCL_SPECIALIZE_UNARY_FUNC
#undef SYCL_SPECIALIZE_GEN1_BINARY_FUNC
#undef SYCL_SPECIALIZE_GEN2_BINARY_FUNC
#undef SYCL_SPECIALIZE_BINARY_FUNC
#endif

} // end namespace numext

namespace internal {

template<typename T>
EIGEN_DEVICE_FUNC bool isfinite_impl(const std::complex<T>& x)
{
  return (numext::isfinite)(numext::real(x)) && (numext::isfinite)(numext::imag(x));
}

template<typename T>
EIGEN_DEVICE_FUNC bool isnan_impl(const std::complex<T>& x)
{
  return (numext::isnan)(numext::real(x)) || (numext::isnan)(numext::imag(x));
}

template<typename T>
EIGEN_DEVICE_FUNC bool isinf_impl(const std::complex<T>& x)
{
  return ((numext::isinf)(numext::real(x)) || (numext::isinf)(numext::imag(x))) && (!(numext::isnan)(x));
}

/****************************************************************************
* Implementation of fuzzy comparisons                                       *
****************************************************************************/

template<typename Scalar,
         bool IsComplex,
         bool IsInteger>
struct scalar_fuzzy_default_impl {};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, false, false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y, const RealScalar& prec)
  {
    return numext::abs(x) <= numext::abs(y) * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return numext::abs(x - y) <= numext::mini(numext::abs(x), numext::abs(y)) * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return x <= y || isApprox(x, y, prec);
  }
};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, false, true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const Scalar&, const RealScalar&)
  {
    return x == Scalar(0);
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar&)
  {
    return x == y;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y, const RealScalar&)
  {
    return x <= y;
  }
};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, true, false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y, const RealScalar& prec)
  {
    return numext::abs2(x) <= numext::abs2(y) * prec * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return numext::abs2(x - y) <= numext::mini(numext::abs2(x), numext::abs2(y)) * prec * prec;
  }
};

template<typename Scalar>
struct scalar_fuzzy_impl : scalar_fuzzy_default_impl<Scalar, NumTraits<Scalar>::IsComplex, NumTraits<Scalar>::IsInteger> {};

template<typename Scalar, typename OtherScalar> EIGEN_DEVICE_FUNC
inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y,
                              const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::template isMuchSmallerThan<OtherScalar>(x, y, precision);
}

template<typename Scalar> EIGEN_DEVICE_FUNC
inline bool isApprox(const Scalar& x, const Scalar& y,
                     const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::isApprox(x, y, precision);
}

template<typename Scalar> EIGEN_DEVICE_FUNC
inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y,
                               const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::isApproxOrLessThan(x, y, precision);
}

/******************************************
***  The special case of the  bool type ***
******************************************/

template<> struct random_impl<bool>
{
  static inline bool run()
  {
    return random<int>(0,1)==0 ? false : true;
  }

  static inline bool run(const bool& a, const bool& b)
  {
    return random<int>(a, b)==0 ? false : true;
  }
};

template<> struct scalar_fuzzy_impl<bool>
{
  typedef bool RealScalar;

  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const bool& x, const bool&, const bool&)
  {
    return !x;
  }

  EIGEN_DEVICE_FUNC
  static inline bool isApprox(bool x, bool y, bool)
  {
    return x == y;
  }

  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const bool& x, const bool& y, const bool&)
  {
    return (!x) || y;
  }

};

} // end namespace internal

// Default implementations that rely on other numext implementations
namespace internal {

// Specialization for complex types that are not supported by std::expm1.
template <typename RealScalar>
struct expm1_impl<std::complex<RealScalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<RealScalar> run(
      const std::complex<RealScalar>& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(RealScalar)
    RealScalar xr = x.real();
    RealScalar xi = x.imag();
    // expm1(z) = exp(z) - 1
    //          = exp(x +  i * y) - 1
    //          = exp(x) * (cos(y) + i * sin(y)) - 1
    //          = exp(x) * cos(y) - 1 + i * exp(x) * sin(y)
    // Imag(expm1(z)) = exp(x) * sin(y)
    // Real(expm1(z)) = exp(x) * cos(y) - 1
    //          = exp(x) * cos(y) - 1.
    //          = expm1(x) + exp(x) * (cos(y) - 1)
    //          = expm1(x) + exp(x) * (2 * sin(y / 2) ** 2)
    RealScalar erm1 = numext::expm1<RealScalar>(xr);
    RealScalar er = erm1 + RealScalar(1.);
    RealScalar sin2 = numext::sin(xi / RealScalar(2.));
    sin2 = sin2 * sin2;
    RealScalar s = numext::sin(xi);
    RealScalar real_part = erm1 - RealScalar(2.) * er * sin2;
    return std::complex<RealScalar>(real_part, er * s);
  }
};

template<typename T>
struct rsqrt_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE T run(const T& x) {
    return T(1)/numext::sqrt(x);
  }
};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct conj_impl<std::complex<T>, true>
{
  EIGEN_DEVICE_FUNC
  static inline std::complex<T> run(const std::complex<T>& x)
  {
    return std::complex<T>(numext::real(x), -numext::imag(x));
  }
};
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATHFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/MathFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATHFUNCTIONSIMPL_H
#define EIGEN_MATHFUNCTIONSIMPL_H

namespace Eigen {

namespace internal {

/** \internal \returns the hyperbolic tan of \a a (coeff-wise)
    Doesn't do anything fancy, just a 13/6-degree rational interpolant which
    is accurate up to a couple of ulps in the (approximate) range [-8, 8],
    outside of which tanh(x) = +/-1 in single precision. The input is clamped
    to the range [-c, c]. The value c is chosen as the smallest value where
    the approximation evaluates to exactly 1. In the reange [-0.0004, 0.0004]
    the approxmation tanh(x) ~= x is used for better accuracy as x tends to zero.

    This implementation works on both scalars and packets.
*/
template<typename T>
T generic_fast_tanh_float(const T& a_x)
{
  // Clamp the inputs to the range [-c, c]
#ifdef EIGEN_VECTORIZE_FMA
  const T plus_clamp = pset1<T>(7.99881172180175781f);
  const T minus_clamp = pset1<T>(-7.99881172180175781f);
#else
  const T plus_clamp = pset1<T>(7.90531110763549805f);
  const T minus_clamp = pset1<T>(-7.90531110763549805f);
#endif
  const T tiny = pset1<T>(0.0004f);
  const T x = pmax(pmin(a_x, plus_clamp), minus_clamp);
  const T tiny_mask = pcmp_lt(pabs(a_x), tiny);
  // The monomial coefficients of the numerator polynomial (odd).
  const T alpha_1 = pset1<T>(4.89352455891786e-03f);
  const T alpha_3 = pset1<T>(6.37261928875436e-04f);
  const T alpha_5 = pset1<T>(1.48572235717979e-05f);
  const T alpha_7 = pset1<T>(5.12229709037114e-08f);
  const T alpha_9 = pset1<T>(-8.60467152213735e-11f);
  const T alpha_11 = pset1<T>(2.00018790482477e-13f);
  const T alpha_13 = pset1<T>(-2.76076847742355e-16f);

  // The monomial coefficients of the denominator polynomial (even).
  const T beta_0 = pset1<T>(4.89352518554385e-03f);
  const T beta_2 = pset1<T>(2.26843463243900e-03f);
  const T beta_4 = pset1<T>(1.18534705686654e-04f);
  const T beta_6 = pset1<T>(1.19825839466702e-06f);

  // Since the polynomials are odd/even, we need x^2.
  const T x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  T p = pmadd(x2, alpha_13, alpha_11);
  p = pmadd(x2, p, alpha_9);
  p = pmadd(x2, p, alpha_7);
  p = pmadd(x2, p, alpha_5);
  p = pmadd(x2, p, alpha_3);
  p = pmadd(x2, p, alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial q.
  T q = pmadd(x2, beta_6, beta_4);
  q = pmadd(x2, q, beta_2);
  q = pmadd(x2, q, beta_0);

  // Divide the numerator by the denominator.
  return pselect(tiny_mask, x, pdiv(p, q));
}

template<typename RealScalar>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
RealScalar positive_real_hypot(const RealScalar& x, const RealScalar& y)
{
  // IEEE IEC 6059 special cases.
  if ((numext::isinf)(x) || (numext::isinf)(y))
    return NumTraits<RealScalar>::infinity();
  if ((numext::isnan)(x) || (numext::isnan)(y))
    return NumTraits<RealScalar>::quiet_NaN();
    
  EIGEN_USING_STD(sqrt);
  RealScalar p, qp;
  p = numext::maxi(x,y);
  if(p==RealScalar(0)) return RealScalar(0);
  qp = numext::mini(y,x) / p;
  return p * sqrt(RealScalar(1) + qp*qp);
}

template<typename Scalar>
struct hypot_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  static EIGEN_DEVICE_FUNC
  inline RealScalar run(const Scalar& x, const Scalar& y)
  {
    EIGEN_USING_STD(abs);
    return positive_real_hypot<RealScalar>(abs(x), abs(y));
  }
};

// Generic complex sqrt implementation that correctly handles corner cases
// according to https://en.cppreference.com/w/cpp/numeric/complex/sqrt
template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_sqrt(const std::complex<T>& z) {
  // Computes the principal sqrt of the input.
  //
  // For a complex square root of the number x + i*y. We want to find real
  // numbers u and v such that
  //    (u + i*v)^2 = x + i*y  <=>
  //    u^2 - v^2 + i*2*u*v = x + i*v.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x
  //    2*u*v = y.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + sqrt(x^2 + y^2)))
  //    v = y / (2 * u)
  // and for x < 0,
  //    v = sign(y) * sqrt(0.5 * (-x + sqrt(x^2 + y^2)))
  //    u = y / (2 * v)
  //
  // Letting w = sqrt(0.5 * (|x| + |z|)),
  //   if x == 0: u = w, v = sign(y) * w
  //   if x > 0:  u = w, v = y / (2 * w)
  //   if x < 0:  u = |y| / (2 * w), v = sign(y) * w

  const T x = numext::real(z);
  const T y = numext::imag(z);
  const T zero = T(0);
  const T w = numext::sqrt(T(0.5) * (numext::abs(x) + numext::hypot(x, y)));

  return
    (numext::isinf)(y) ? std::complex<T>(NumTraits<T>::infinity(), y)
      : x == zero ? std::complex<T>(w, y < zero ? -w : w)
      : x > zero ? std::complex<T>(w, y / (2 * w))
      : std::complex<T>(numext::abs(y) / (2 * w), y < zero ? -w : w );
}

// Generic complex rsqrt implementation.
template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_rsqrt(const std::complex<T>& z) {
  // Computes the principal reciprocal sqrt of the input.
  //
  // For a complex reciprocal square root of the number z = x + i*y. We want to
  // find real numbers u and v such that
  //    (u + i*v)^2 = 1 / (x + i*y)  <=>
  //    u^2 - v^2 + i*2*u*v = x/|z|^2 - i*v/|z|^2.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x/|z|^2
  //    2*u*v = y/|z|^2.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + |z|)) / |z|
  //    v = -y / (2 * u * |z|)
  // and for x < 0,
  //    v = -sign(y) * sqrt(0.5 * (-x + |z|)) / |z|
  //    u = -y / (2 * v * |z|)
  //
  // Letting w = sqrt(0.5 * (|x| + |z|)),
  //   if x == 0: u = w / |z|, v = -sign(y) * w / |z|
  //   if x > 0:  u = w / |z|, v = -y / (2 * w * |z|)
  //   if x < 0:  u = |y| / (2 * w * |z|), v = -sign(y) * w / |z|

  const T x = numext::real(z);
  const T y = numext::imag(z);
  const T zero = T(0);

  const T abs_z = numext::hypot(x, y);
  const T w = numext::sqrt(T(0.5) * (numext::abs(x) + abs_z));
  const T woz = w / abs_z;
  // Corner cases consistent with 1/sqrt(z) on gcc/clang.
  return
    abs_z == zero ? std::complex<T>(NumTraits<T>::infinity(), NumTraits<T>::quiet_NaN())
      : ((numext::isinf)(x) || (numext::isinf)(y)) ? std::complex<T>(zero, zero)
      : x == zero ? std::complex<T>(woz, y < zero ? woz : -woz)
      : x > zero ? std::complex<T>(woz, -y / (2 * w * abs_z))
      : std::complex<T>(numext::abs(y) / (2 * w * abs_z), y < zero ? woz : -woz );
}

template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_log(const std::complex<T>& z) {
  // Computes complex log.
  T a = numext::abs(z);
  EIGEN_USING_STD(atan2);
  T b = atan2(z.imag(), z.real());
  return std::complex<T>(numext::log(a), b);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATHFUNCTIONSIMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Matrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_H
#define EIGEN_MATRIX_H

namespace Eigen {

namespace internal {
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct traits<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
private:
  enum { size = internal::size_at_compile_time<_Rows,_Cols>::ret };
  typedef typename find_best_packet<_Scalar,size>::type PacketScalar;
  enum {
      row_major_bit = _Options&RowMajor ? RowMajorBit : 0,
      is_dynamic_size_storage = _MaxRows==Dynamic || _MaxCols==Dynamic,
      max_size = is_dynamic_size_storage ? Dynamic : _MaxRows*_MaxCols,
      default_alignment = compute_default_alignment<_Scalar,max_size>::value,
      actual_alignment = ((_Options&DontAlign)==0) ? default_alignment : 0,
      required_alignment = unpacket_traits<PacketScalar>::alignment,
      packet_access_bit = (packet_traits<_Scalar>::Vectorizable && (EIGEN_UNALIGNED_VECTORIZE || (actual_alignment>=required_alignment))) ? PacketAccessBit : 0
    };

public:
  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef Eigen::Index StorageIndex;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _MaxRows,
    MaxColsAtCompileTime = _MaxCols,
    Flags = compute_matrix_flags<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>::ret,
    Options = _Options,
    InnerStrideAtCompileTime = 1,
    OuterStrideAtCompileTime = (Options&RowMajor) ? ColsAtCompileTime : RowsAtCompileTime,

    // FIXME, the following flag in only used to define NeedsToAlign in PlainObjectBase
    EvaluatorFlags = LinearAccessBit | DirectAccessBit | packet_access_bit | row_major_bit,
    Alignment = actual_alignment
  };
};
}

/** \class Matrix
  * \ingroup Core_Module
  *
  * \brief The matrix class, also used for vectors and row-vectors
  *
  * The %Matrix class is the work-horse for all \em dense (\ref dense "note") matrices and vectors within Eigen.
  * Vectors are matrices with one column, and row-vectors are matrices with one row.
  *
  * The %Matrix class encompasses \em both fixed-size and dynamic-size objects (\ref fixedsize "note").
  *
  * The first three template parameters are required:
  * \tparam _Scalar Numeric type, e.g. float, double, int or std::complex<float>.
  *                 User defined scalar types are supported as well (see \ref user_defined_scalars "here").
  * \tparam _Rows Number of rows, or \b Dynamic
  * \tparam _Cols Number of columns, or \b Dynamic
  *
  * The remaining template parameters are optional -- in most cases you don't have to worry about them.
  * \tparam _Options A combination of either \b #RowMajor or \b #ColMajor, and of either
  *                 \b #AutoAlign or \b #DontAlign.
  *                 The former controls \ref TopicStorageOrders "storage order", and defaults to column-major. The latter controls alignment, which is required
  *                 for vectorization. It defaults to aligning matrices except for fixed sizes that aren't a multiple of the packet size.
  * \tparam _MaxRows Maximum number of rows. Defaults to \a _Rows (\ref maxrows "note").
  * \tparam _MaxCols Maximum number of columns. Defaults to \a _Cols (\ref maxrows "note").
  *
  * Eigen provides a number of typedefs covering the usual cases. Here are some examples:
  *
  * \li \c Matrix2d is a 2x2 square matrix of doubles (\c Matrix<double, 2, 2>)
  * \li \c Vector4f is a vector of 4 floats (\c Matrix<float, 4, 1>)
  * \li \c RowVector3i is a row-vector of 3 ints (\c Matrix<int, 1, 3>)
  *
  * \li \c MatrixXf is a dynamic-size matrix of floats (\c Matrix<float, Dynamic, Dynamic>)
  * \li \c VectorXf is a dynamic-size vector of floats (\c Matrix<float, Dynamic, 1>)
  *
  * \li \c Matrix2Xf is a partially fixed-size (dynamic-size) matrix of floats (\c Matrix<float, 2, Dynamic>)
  * \li \c MatrixX3d is a partially dynamic-size (fixed-size) matrix of double (\c Matrix<double, Dynamic, 3>)
  *
  * See \link matrixtypedefs this page \endlink for a complete list of predefined \em %Matrix and \em Vector typedefs.
  *
  * You can access elements of vectors and matrices using normal subscripting:
  *
  * \code
  * Eigen::VectorXd v(10);
  * v[0] = 0.1;
  * v[1] = 0.2;
  * v(0) = 0.3;
  * v(1) = 0.4;
  *
  * Eigen::MatrixXi m(10, 10);
  * m(0, 1) = 1;
  * m(0, 2) = 2;
  * m(0, 3) = 3;
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_MATRIX_PLUGIN.
  *
  * <i><b>Some notes:</b></i>
  *
  * <dl>
  * <dt><b>\anchor dense Dense versus sparse:</b></dt>
  * <dd>This %Matrix class handles dense, not sparse matrices and vectors. For sparse matrices and vectors, see the Sparse module.
  *
  * Dense matrices and vectors are plain usual arrays of coefficients. All the coefficients are stored, in an ordinary contiguous array.
  * This is unlike Sparse matrices and vectors where the coefficients are stored as a list of nonzero coefficients.</dd>
  *
  * <dt><b>\anchor fixedsize Fixed-size versus dynamic-size:</b></dt>
  * <dd>Fixed-size means that the numbers of rows and columns are known are compile-time. In this case, Eigen allocates the array
  * of coefficients as a fixed-size array, as a class member. This makes sense for very small matrices, typically up to 4x4, sometimes up
  * to 16x16. Larger matrices should be declared as dynamic-size even if one happens to know their size at compile-time.
  *
  * Dynamic-size means that the numbers of rows or columns are not necessarily known at compile-time. In this case they are runtime
  * variables, and the array of coefficients is allocated dynamically on the heap.
  *
  * Note that \em dense matrices, be they Fixed-size or Dynamic-size, <em>do not</em> expand dynamically in the sense of a std::map.
  * If you want this behavior, see the Sparse module.</dd>
  *
  * <dt><b>\anchor maxrows _MaxRows and _MaxCols:</b></dt>
  * <dd>In most cases, one just leaves these parameters to the default values.
  * These parameters mean the maximum size of rows and columns that the matrix may have. They are useful in cases
  * when the exact numbers of rows and columns are not known are compile-time, but it is known at compile-time that they cannot
  * exceed a certain value. This happens when taking dynamic-size blocks inside fixed-size matrices: in this case _MaxRows and _MaxCols
  * are the dimensions of the original matrix, while _Rows and _Cols are Dynamic.</dd>
  * </dl>
  *
  * <i><b>ABI and storage layout</b></i>
  *
  * The table below summarizes the ABI of some possible Matrix instances which is fixed thorough the lifetime of Eigen 3.
  * <table  class="manual">
  * <tr><th>Matrix type</th><th>Equivalent C structure</th></tr>
  * <tr><td>\code Matrix<T,Dynamic,Dynamic> \endcode</td><td>\code
  * struct {
  *   T *data;                  // with (size_t(data)%EIGEN_MAX_ALIGN_BYTES)==0
  *   Eigen::Index rows, cols;
  *  };
  * \endcode</td></tr>
  * <tr class="alt"><td>\code
  * Matrix<T,Dynamic,1>
  * Matrix<T,1,Dynamic> \endcode</td><td>\code
  * struct {
  *   T *data;                  // with (size_t(data)%EIGEN_MAX_ALIGN_BYTES)==0
  *   Eigen::Index size;
  *  };
  * \endcode</td></tr>
  * <tr><td>\code Matrix<T,Rows,Cols> \endcode</td><td>\code
  * struct {
  *   T data[Rows*Cols];        // with (size_t(data)%A(Rows*Cols*sizeof(T)))==0
  *  };
  * \endcode</td></tr>
  * <tr class="alt"><td>\code Matrix<T,Dynamic,Dynamic,0,MaxRows,MaxCols> \endcode</td><td>\code
  * struct {
  *   T data[MaxRows*MaxCols];  // with (size_t(data)%A(MaxRows*MaxCols*sizeof(T)))==0
  *   Eigen::Index rows, cols;
  *  };
  * \endcode</td></tr>
  * </table>
  * Note that in this table Rows, Cols, MaxRows and MaxCols are all positive integers. A(S) is defined to the largest possible power-of-two
  * smaller to EIGEN_MAX_STATIC_ALIGN_BYTES.
  *
  * \see MatrixBase for the majority of the API methods for matrices, \ref TopicClassHierarchy,
  * \ref TopicStorageOrders
  */

template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
class Matrix
  : public PlainObjectBase<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  public:

    /** \brief Base class typedef.
      * \sa PlainObjectBase
      */
    typedef PlainObjectBase<Matrix> Base;

    enum { Options = _Options };

    EIGEN_DENSE_PUBLIC_INTERFACE(Matrix)

    typedef typename Base::PlainObject PlainObject;

    using Base::base;
    using Base::coeffRef;

    /**
      * \brief Assigns matrices to each other.
      *
      * \note This is a special case of the templated operator=. Its purpose is
      * to prevent a default operator= from hiding the templated operator=.
      *
      * \callgraph
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const Matrix& other)
    {
      return Base::_set(other);
    }

    /** \internal
      * \brief Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const DenseBase<OtherDerived>& other)
    {
      return Base::_set(other);
    }

    /* Here, doxygen failed to copy the brief information when using \copydoc */

    /**
      * \brief Copies the generic expression \a other into *this.
      * \copydetails DenseBase::operator=(const EigenBase<OtherDerived> &other)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const EigenBase<OtherDerived> &other)
    {
      return Base::operator=(other);
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const ReturnByValue<OtherDerived>& func)
    {
      return Base::operator=(func);
    }

    /** \brief Default constructor.
      *
      * For fixed-size matrices, does nothing.
      *
      * For dynamic-size matrices, creates an empty matrix of size 0. Does not allocate any array. Such a matrix
      * is called a null matrix. This constructor is the unique way to create null matrices: resizing
      * a matrix to 0 is not supported.
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix() : Base()
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    // FIXME is it still needed
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit Matrix(internal::constructor_without_unaligned_array_assert)
      : Base(internal::constructor_without_unaligned_array_assert())
    { Base::_check_template_params(); EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(Matrix&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
      : Base(std::move(other))
    {
      Base::_check_template_params();
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix& operator=(Matrix&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
    {
      Base::operator=(std::move(other));
      return *this;
    }
#endif

#if EIGEN_HAS_CXX11
    /** \copydoc PlainObjectBase(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&... args)
     *
     * Example: \include Matrix_variadic_ctor_cxx11.cpp
     * Output: \verbinclude Matrix_variadic_ctor_cxx11.out
     *
     * \sa Matrix(const std::initializer_list<std::initializer_list<Scalar>>&)
     */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      : Base(a0, a1, a2, a3, args...) {}

    /** \brief Constructs a Matrix and initializes it from the coefficients given as initializer-lists grouped by row. \cpp11
      *
      * In the general case, the constructor takes a list of rows, each row being represented as a list of coefficients:
      *
      * Example: \include Matrix_initializer_list_23_cxx11.cpp
      * Output: \verbinclude Matrix_initializer_list_23_cxx11.out
      *
      * Each of the inner initializer lists must contain the exact same number of elements, otherwise an assertion is triggered.
      *
      * In the case of a compile-time column vector, implicit transposition from a single row is allowed.
      * Therefore <code>VectorXd{{1,2,3,4,5}}</code> is legal and the more verbose syntax
      * <code>RowVectorXd{{1},{2},{3},{4},{5}}</code> can be avoided:
      *
      * Example: \include Matrix_initializer_list_vector_cxx11.cpp
      * Output: \verbinclude Matrix_initializer_list_vector_cxx11.out
      *
      * In the case of fixed-sized matrices, the initializer list sizes must exactly match the matrix sizes,
      * and implicit transposition is allowed for compile-time vectors only.
      *
      * \sa Matrix(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE Matrix(const std::initializer_list<std::initializer_list<Scalar>>& list) : Base(list) {}
#endif // end EIGEN_HAS_CXX11

#ifndef EIGEN_PARSED_BY_DOXYGEN

    // This constructor is for both 1x1 matrices and dynamic vectors
    template<typename T>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit Matrix(const T& x)
    {
      Base::_check_template_params();
      Base::template _init1<T>(x);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(const T0& x, const T1& y)
    {
      Base::_check_template_params();
      Base::template _init2<T0,T1>(x, y);
    }


#else
    /** \brief Constructs a fixed-sized matrix initialized with coefficients starting at \a data */
    EIGEN_DEVICE_FUNC
    explicit Matrix(const Scalar *data);

    /** \brief Constructs a vector or row-vector with given dimension. \only_for_vectors
      *
      * This is useful for dynamic-size vectors. For fixed-size vectors,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Matrix() instead.
      *
      * \warning This constructor is disabled for fixed-size \c 1x1 matrices. For instance,
      * calling Matrix<double,1,1>(1) will call the initialization constructor: Matrix(const Scalar&).
      * For fixed-size \c 1x1 matrices it is therefore recommended to use the default
      * constructor Matrix() instead, especially when using one of the non standard
      * \c EIGEN_INITIALIZE_MATRICES_BY_{ZERO,\c NAN} macros (see \ref TopicPreprocessorDirectives).
      */
    EIGEN_STRONG_INLINE explicit Matrix(Index dim);
    /** \brief Constructs an initialized 1x1 matrix with the given coefficient
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...) */
    Matrix(const Scalar& x);
    /** \brief Constructs an uninitialized matrix with \a rows rows and \a cols columns.
      *
      * This is useful for dynamic-size matrices. For fixed-size matrices,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Matrix() instead.
      *
      * \warning This constructor is disabled for fixed-size \c 1x2 and \c 2x1 vectors. For instance,
      * calling Matrix2f(2,1) will call the initialization constructor: Matrix(const Scalar& x, const Scalar& y).
      * For fixed-size \c 1x2 or \c 2x1 vectors it is therefore recommended to use the default
      * constructor Matrix() instead, especially when using one of the non standard
      * \c EIGEN_INITIALIZE_MATRICES_BY_{ZERO,\c NAN} macros (see \ref TopicPreprocessorDirectives).
      */
    EIGEN_DEVICE_FUNC
    Matrix(Index rows, Index cols);

    /** \brief Constructs an initialized 2D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...) */
    Matrix(const Scalar& x, const Scalar& y);
    #endif  // end EIGEN_PARSED_BY_DOXYGEN

    /** \brief Constructs an initialized 3D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Scalar& x, const Scalar& y, const Scalar& z)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Matrix, 3)
      m_storage.data()[0] = x;
      m_storage.data()[1] = y;
      m_storage.data()[2] = z;
    }
    /** \brief Constructs an initialized 4D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Scalar& x, const Scalar& y, const Scalar& z, const Scalar& w)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Matrix, 4)
      m_storage.data()[0] = x;
      m_storage.data()[1] = y;
      m_storage.data()[2] = z;
      m_storage.data()[3] = w;
    }


    /** \brief Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Matrix& other) : Base(other)
    { }

    /** \brief Copy constructor for generic expressions.
      * \sa MatrixBase::operator=(const EigenBase<OtherDerived>&)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const EigenBase<OtherDerived> &other)
      : Base(other.derived())
    { }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return 1; }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return this->innerSize(); }

    /////////// Geometry module ///////////

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    explicit Matrix(const RotationBase<OtherDerived,ColsAtCompileTime>& r);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Matrix& operator=(const RotationBase<OtherDerived,ColsAtCompileTime>& r);

    // allow to extend Matrix outside Eigen
    #ifdef EIGEN_MATRIX_PLUGIN
    #include EIGEN_MATRIX_PLUGIN
    #endif

  protected:
    template <typename Derived, typename OtherDerived, bool IsVector>
    friend struct internal::conservative_resize_like_impl;

    using Base::m_storage;
};

/** \defgroup matrixtypedefs Global matrix typedefs
  *
  * \ingroup Core_Module
  *
  * %Eigen defines several typedef shortcuts for most common matrix and vector types.
  *
  * The general patterns are the following:
  *
  * \c MatrixSizeType where \c Size can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double, \c cf for complex float, \c cd
  * for complex double.
  *
  * For example, \c Matrix3d is a fixed-size 3x3 matrix type of doubles, and \c MatrixXf is a dynamic-size matrix of floats.
  *
  * There are also \c VectorSizeType and \c RowVectorSizeType which are self-explanatory. For example, \c Vector4cf is
  * a fixed-size vector of 4 complex floats.
  *
  * With \cpp11, template alias are also defined for common sizes.
  * They follow the same pattern as above except that the scalar type suffix is replaced by a
  * template parameter, i.e.:
  *   - `MatrixSize<Type>` where `Size` can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size.
  *   - `MatrixXSize<Type>` and `MatrixSizeX<Type>` where `Size` can be \c 2,\c 3,\c 4 for hybrid dynamic/fixed matrices.
  *   - `VectorSize<Type>` and `RowVectorSize<Type>` for column and row vectors.
  *
  * With \cpp11, you can also use fully generic column and row vector types: `Vector<Type,Size>` and `RowVector<Type,Size>`.
  *
  * \sa class Matrix
  */

#define EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)   \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, Size> Matrix##SizeSuffix##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, 1>    Vector##SizeSuffix##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, 1, Size>    RowVector##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, Size)         \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, Dynamic> Matrix##Size##X##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Dynamic, Size> Matrix##X##Size##TypeSuffix;

#define EIGEN_MAKE_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Dynamic, X) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 2) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 3) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 4)

EIGEN_MAKE_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(double,               d)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(std::complex<float>,  cf)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(std::complex<double>, cd)

#undef EIGEN_MAKE_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_TYPEDEFS
#undef EIGEN_MAKE_FIXED_TYPEDEFS

#if EIGEN_HAS_CXX11

#define EIGEN_MAKE_TYPEDEFS(Size, SizeSuffix)                     \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##SizeSuffix = Matrix<Type, Size, Size>;              \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Vector##SizeSuffix = Matrix<Type, Size, 1>;                 \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using RowVector##SizeSuffix = Matrix<Type, 1, Size>;

#define EIGEN_MAKE_FIXED_TYPEDEFS(Size)                           \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##Size##X = Matrix<Type, Size, Dynamic>;              \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##X##Size = Matrix<Type, Dynamic, Size>;

EIGEN_MAKE_TYPEDEFS(2, 2)
EIGEN_MAKE_TYPEDEFS(3, 3)
EIGEN_MAKE_TYPEDEFS(4, 4)
EIGEN_MAKE_TYPEDEFS(Dynamic, X)
EIGEN_MAKE_FIXED_TYPEDEFS(2)
EIGEN_MAKE_FIXED_TYPEDEFS(3)
EIGEN_MAKE_FIXED_TYPEDEFS(4)

/** \ingroup matrixtypedefs
  * \brief \cpp11 */
template <typename Type, int Size>
using Vector = Matrix<Type, Size, 1>;

/** \ingroup matrixtypedefs
  * \brief \cpp11 */
template <typename Type, int Size>
using RowVector = Matrix<Type, 1, Size>;

#undef EIGEN_MAKE_TYPEDEFS
#undef EIGEN_MAKE_FIXED_TYPEDEFS

#endif // EIGEN_HAS_CXX11

} // end namespace Eigen

#endif // EIGEN_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/MatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXBASE_H
#define EIGEN_MATRIXBASE_H

namespace Eigen {

/** \class MatrixBase
  * \ingroup Core_Module
  *
  * \brief Base class for all dense matrices, vectors, and expressions
  *
  * This class is the base that is inherited by all matrix, vector, and related expression
  * types. Most of the Eigen API is contained in this class, and its base classes. Other important
  * classes for the Eigen API are Matrix, and VectorwiseOp.
  *
  * Note that some methods are defined in other modules such as the \ref LU_Module LU module
  * for all functions related to matrix inversions.
  *
  * \tparam Derived is the derived type, e.g. a matrix type, or an expression, etc.
  *
  * When writing a function taking Eigen objects as argument, if you want your function
  * to take as argument any matrix, vector, or expression, just let it take a
  * MatrixBase argument. As an example, here is a function printFirstRow which, given
  * a matrix, vector, or expression \a x, prints the first row of \a x.
  *
  * \code
    template<typename Derived>
    void printFirstRow(const Eigen::MatrixBase<Derived>& x)
    {
      cout << x.row(0) << endl;
    }
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_MATRIXBASE_PLUGIN.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> class MatrixBase
  : public DenseBase<Derived>
{
  public:
#ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef MatrixBase StorageBaseType;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef DenseBase<Derived> Base;
    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;

    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::eval;
    using Base::operator-;
    using Base::operator+=;
    using Base::operator-=;
    using Base::operator*=;
    using Base::operator/=;

    typedef typename Base::CoeffReturnType CoeffReturnType;
    typedef typename Base::ConstTransposeReturnType ConstTransposeReturnType;
    typedef typename Base::RowXpr RowXpr;
    typedef typename Base::ColXpr ColXpr;
#endif // not EIGEN_PARSED_BY_DOXYGEN



#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** type of the equivalent square matrix */
    typedef Matrix<Scalar,EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime),
                          EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime)> SquareMatrixType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** \returns the size of the main diagonal, which is min(rows(),cols()).
      * \sa rows(), cols(), SizeAtCompileTime. */
    EIGEN_DEVICE_FUNC
    inline Index diagonalSize() const { return (numext::mini)(rows(),cols()); }

    typedef typename Base::PlainObject PlainObject;

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
    /** \internal the return type of MatrixBase::adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, ConstTransposeReturnType>,
                        ConstTransposeReturnType
                     >::type AdjointReturnType;
    /** \internal Return type of eigenvalues() */
    typedef Matrix<std::complex<RealScalar>, internal::traits<Derived>::ColsAtCompileTime, 1, ColMajor> EigenvaluesReturnType;
    /** \internal the return type of identity */
    typedef CwiseNullaryOp<internal::scalar_identity_op<Scalar>,PlainObject> IdentityReturnType;
    /** \internal the return type of unit vectors */
    typedef Block<const CwiseNullaryOp<internal::scalar_identity_op<Scalar>, SquareMatrixType>,
                  internal::traits<Derived>::RowsAtCompileTime,
                  internal::traits<Derived>::ColsAtCompileTime> BasisReturnType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::MatrixBase
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   ifdef EIGEN_MATRIXBASE_PLUGIN
#     include EIGEN_MATRIXBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const MatrixBase& other);

    // We cannot inherit here via Base::operator= since it is causing
    // trouble with MSVC.

    template <typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase<OtherDerived>& other);

    template <typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const ReturnByValue<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const MatrixBase<OtherDerived>& other);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const MatrixBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,OtherDerived>
    operator*(const MatrixBase<OtherDerived> &other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,OtherDerived,LazyProduct>
    lazyProduct(const MatrixBase<OtherDerived> &other) const;

    template<typename OtherDerived>
    Derived& operator*=(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    void applyOnTheLeft(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    void applyOnTheRight(const EigenBase<OtherDerived>& other);

    template<typename DiagonalDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived, DiagonalDerived, LazyProduct>
    operator*(const DiagonalBase<DiagonalDerived> &diagonal) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType
    dot(const MatrixBase<OtherDerived>& other) const;

    EIGEN_DEVICE_FUNC RealScalar squaredNorm() const;
    EIGEN_DEVICE_FUNC RealScalar norm() const;
    RealScalar stableNorm() const;
    RealScalar blueNorm() const;
    RealScalar hypotNorm() const;
    EIGEN_DEVICE_FUNC const PlainObject normalized() const;
    EIGEN_DEVICE_FUNC const PlainObject stableNormalized() const;
    EIGEN_DEVICE_FUNC void normalize();
    EIGEN_DEVICE_FUNC void stableNormalize();

    EIGEN_DEVICE_FUNC const AdjointReturnType adjoint() const;
    EIGEN_DEVICE_FUNC void adjointInPlace();

    typedef Diagonal<Derived> DiagonalReturnType;
    EIGEN_DEVICE_FUNC
    DiagonalReturnType diagonal();

    typedef typename internal::add_const<Diagonal<const Derived> >::type ConstDiagonalReturnType;
    EIGEN_DEVICE_FUNC
    ConstDiagonalReturnType diagonal() const;

    template<int Index> struct DiagonalIndexReturnType { typedef Diagonal<Derived,Index> Type; };
    template<int Index> struct ConstDiagonalIndexReturnType { typedef const Diagonal<const Derived,Index> Type; };

    template<int Index>
    EIGEN_DEVICE_FUNC
    typename DiagonalIndexReturnType<Index>::Type diagonal();

    template<int Index>
    EIGEN_DEVICE_FUNC
    typename ConstDiagonalIndexReturnType<Index>::Type diagonal() const;

    typedef Diagonal<Derived,DynamicIndex> DiagonalDynamicIndexReturnType;
    typedef typename internal::add_const<Diagonal<const Derived,DynamicIndex> >::type ConstDiagonalDynamicIndexReturnType;

    EIGEN_DEVICE_FUNC
    DiagonalDynamicIndexReturnType diagonal(Index index);
    EIGEN_DEVICE_FUNC
    ConstDiagonalDynamicIndexReturnType diagonal(Index index) const;

    template<unsigned int Mode> struct TriangularViewReturnType { typedef TriangularView<Derived, Mode> Type; };
    template<unsigned int Mode> struct ConstTriangularViewReturnType { typedef const TriangularView<const Derived, Mode> Type; };

    template<unsigned int Mode>
    EIGEN_DEVICE_FUNC
    typename TriangularViewReturnType<Mode>::Type triangularView();
    template<unsigned int Mode>
    EIGEN_DEVICE_FUNC
    typename ConstTriangularViewReturnType<Mode>::Type triangularView() const;

    template<unsigned int UpLo> struct SelfAdjointViewReturnType { typedef SelfAdjointView<Derived, UpLo> Type; };
    template<unsigned int UpLo> struct ConstSelfAdjointViewReturnType { typedef const SelfAdjointView<const Derived, UpLo> Type; };

    template<unsigned int UpLo>
    EIGEN_DEVICE_FUNC
    typename SelfAdjointViewReturnType<UpLo>::Type selfadjointView();
    template<unsigned int UpLo>
    EIGEN_DEVICE_FUNC
    typename ConstSelfAdjointViewReturnType<UpLo>::Type selfadjointView() const;

    const SparseView<Derived> sparseView(const Scalar& m_reference = Scalar(0),
                                         const typename NumTraits<Scalar>::Real& m_epsilon = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC static const IdentityReturnType Identity();
    EIGEN_DEVICE_FUNC static const IdentityReturnType Identity(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const BasisReturnType Unit(Index size, Index i);
    EIGEN_DEVICE_FUNC static const BasisReturnType Unit(Index i);
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitX();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitY();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitZ();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitW();

    EIGEN_DEVICE_FUNC
    const DiagonalWrapper<const Derived> asDiagonal() const;
    const PermutationWrapper<const Derived> asPermutation() const;

    EIGEN_DEVICE_FUNC
    Derived& setIdentity();
    EIGEN_DEVICE_FUNC
    Derived& setIdentity(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setUnit(Index i);
    EIGEN_DEVICE_FUNC Derived& setUnit(Index newSize, Index i);

    bool isIdentity(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isDiagonal(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    bool isUpperTriangular(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isLowerTriangular(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    template<typename OtherDerived>
    bool isOrthogonal(const MatrixBase<OtherDerived>& other,
                      const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isUnitary(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    /** \returns true if each coefficients of \c *this and \a other are all exactly equal.
      * \warning When using floating point scalar values you probably should rather use a
      *          fuzzy comparison such as isApprox()
      * \sa isApprox(), operator!= */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC inline bool operator==(const MatrixBase<OtherDerived>& other) const
    { return cwiseEqual(other).all(); }

    /** \returns true if at least one pair of coefficients of \c *this and \a other are not exactly equal to each other.
      * \warning When using floating point scalar values you probably should rather use a
      *          fuzzy comparison such as isApprox()
      * \sa isApprox(), operator== */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC inline bool operator!=(const MatrixBase<OtherDerived>& other) const
    { return cwiseNotEqual(other).any(); }

    NoAlias<Derived,Eigen::MatrixBase > EIGEN_DEVICE_FUNC noalias();

    // TODO forceAlignedAccess is temporarily disabled
    // Need to find a nicer workaround.
    inline const Derived& forceAlignedAccess() const { return derived(); }
    inline Derived& forceAlignedAccess() { return derived(); }
    template<bool Enable> inline const Derived& forceAlignedAccessIf() const { return derived(); }
    template<bool Enable> inline Derived& forceAlignedAccessIf() { return derived(); }

    EIGEN_DEVICE_FUNC Scalar trace() const;

    template<int p> EIGEN_DEVICE_FUNC RealScalar lpNorm() const;

    EIGEN_DEVICE_FUNC MatrixBase<Derived>& matrix() { return *this; }
    EIGEN_DEVICE_FUNC const MatrixBase<Derived>& matrix() const { return *this; }

    /** \returns an \link Eigen::ArrayBase Array \endlink expression of this matrix
      * \sa ArrayBase::matrix() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ArrayWrapper<Derived> array() { return ArrayWrapper<Derived>(derived()); }
    /** \returns a const \link Eigen::ArrayBase Array \endlink expression of this matrix
      * \sa ArrayBase::matrix() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const ArrayWrapper<const Derived> array() const { return ArrayWrapper<const Derived>(derived()); }

/////////// LU module ///////////

    inline const FullPivLU<PlainObject> fullPivLu() const;
    inline const PartialPivLU<PlainObject> partialPivLu() const;

    inline const PartialPivLU<PlainObject> lu() const;

    EIGEN_DEVICE_FUNC
    inline const Inverse<Derived> inverse() const;

    template<typename ResultType>
    inline void computeInverseAndDetWithCheck(
      ResultType& inverse,
      typename ResultType::Scalar& determinant,
      bool& invertible,
      const RealScalar& absDeterminantThreshold = NumTraits<Scalar>::dummy_precision()
    ) const;

    template<typename ResultType>
    inline void computeInverseWithCheck(
      ResultType& inverse,
      bool& invertible,
      const RealScalar& absDeterminantThreshold = NumTraits<Scalar>::dummy_precision()
    ) const;

    EIGEN_DEVICE_FUNC
    Scalar determinant() const;

/////////// Cholesky module ///////////

    inline const LLT<PlainObject>  llt() const;
    inline const LDLT<PlainObject> ldlt() const;

/////////// QR module ///////////

    inline const HouseholderQR<PlainObject> householderQr() const;
    inline const ColPivHouseholderQR<PlainObject> colPivHouseholderQr() const;
    inline const FullPivHouseholderQR<PlainObject> fullPivHouseholderQr() const;
    inline const CompleteOrthogonalDecomposition<PlainObject> completeOrthogonalDecomposition() const;

/////////// Eigenvalues module ///////////

    inline EigenvaluesReturnType eigenvalues() const;
    inline RealScalar operatorNorm() const;

/////////// SVD module ///////////

    inline JacobiSVD<PlainObject> jacobiSvd(unsigned int computationOptions = 0) const;
    inline BDCSVD<PlainObject>    bdcSvd(unsigned int computationOptions = 0) const;

/////////// Geometry module ///////////

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /// \internal helper struct to form the return type of the cross product
    template<typename OtherDerived> struct cross_product_return_type {
      typedef typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType Scalar;
      typedef Matrix<Scalar,MatrixBase::RowsAtCompileTime,MatrixBase::ColsAtCompileTime> type;
    };
    #endif // EIGEN_PARSED_BY_DOXYGEN
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
#ifndef EIGEN_PARSED_BY_DOXYGEN
    inline typename cross_product_return_type<OtherDerived>::type
#else
    inline PlainObject
#endif
    cross(const MatrixBase<OtherDerived>& other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    inline PlainObject cross3(const MatrixBase<OtherDerived>& other) const;

    EIGEN_DEVICE_FUNC
    inline PlainObject unitOrthogonal(void) const;

    EIGEN_DEVICE_FUNC
    inline Matrix<Scalar,3,1> eulerAngles(Index a0, Index a1, Index a2) const;

    // put this as separate enum value to work around possible GCC 4.3 bug (?)
    enum { HomogeneousReturnTypeDirection = ColsAtCompileTime==1&&RowsAtCompileTime==1 ? ((internal::traits<Derived>::Flags&RowMajorBit)==RowMajorBit ? Horizontal : Vertical)
                                          : ColsAtCompileTime==1 ? Vertical : Horizontal };
    typedef Homogeneous<Derived, HomogeneousReturnTypeDirection> HomogeneousReturnType;
    EIGEN_DEVICE_FUNC
    inline HomogeneousReturnType homogeneous() const;

    enum {
      SizeMinusOne = SizeAtCompileTime==Dynamic ? Dynamic : SizeAtCompileTime-1
    };
    typedef Block<const Derived,
                  internal::traits<Derived>::ColsAtCompileTime==1 ? SizeMinusOne : 1,
                  internal::traits<Derived>::ColsAtCompileTime==1 ? 1 : SizeMinusOne> ConstStartMinusOne;
    typedef EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(ConstStartMinusOne,Scalar,quotient) HNormalizedReturnType;
    EIGEN_DEVICE_FUNC
    inline const HNormalizedReturnType hnormalized() const;

////////// Householder module ///////////

    EIGEN_DEVICE_FUNC
    void makeHouseholderInPlace(Scalar& tau, RealScalar& beta);
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void makeHouseholder(EssentialPart& essential,
                         Scalar& tau, RealScalar& beta) const;
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void applyHouseholderOnTheLeft(const EssentialPart& essential,
                                   const Scalar& tau,
                                   Scalar* workspace);
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void applyHouseholderOnTheRight(const EssentialPart& essential,
                                    const Scalar& tau,
                                    Scalar* workspace);

///////// Jacobi module /////////

    template<typename OtherScalar>
    EIGEN_DEVICE_FUNC
    void applyOnTheLeft(Index p, Index q, const JacobiRotation<OtherScalar>& j);
    template<typename OtherScalar>
    EIGEN_DEVICE_FUNC
    void applyOnTheRight(Index p, Index q, const JacobiRotation<OtherScalar>& j);

///////// SparseCore module /////////

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE const typename SparseMatrixBase<OtherDerived>::template CwiseProductDenseReturnType<Derived>::Type
    cwiseProduct(const SparseMatrixBase<OtherDerived> &other) const
    {
      return other.cwiseProduct(derived());
    }

///////// MatrixFunctions module /////////

    typedef typename internal::stem_function<Scalar>::type StemFunction;
#define EIGEN_MATRIX_FUNCTION(ReturnType, Name, Description) \
    /** \returns an expression of the matrix Description of \c *this. \brief This function requires the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>. To compute the coefficient-wise Description use ArrayBase::##Name . */ \
    const ReturnType<Derived> Name() const;
#define EIGEN_MATRIX_FUNCTION_1(ReturnType, Name, Description, Argument) \
    /** \returns an expression of the matrix Description of \c *this. \brief This function requires the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>. To compute the coefficient-wise Description use ArrayBase::##Name . */ \
    const ReturnType<Derived> Name(Argument) const;

    EIGEN_MATRIX_FUNCTION(MatrixExponentialReturnValue, exp, exponential)
    /** \brief Helper function for the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>.*/
    const MatrixFunctionReturnValue<Derived> matrixFunction(StemFunction f) const;
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, cosh, hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, sinh, hyperbolic sine)
#if EIGEN_HAS_CXX11_MATH
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, atanh, inverse hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, acosh, inverse hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, asinh, inverse hyperbolic sine)
#endif
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, cos, cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, sin, sine)
    EIGEN_MATRIX_FUNCTION(MatrixSquareRootReturnValue, sqrt, square root)
    EIGEN_MATRIX_FUNCTION(MatrixLogarithmReturnValue, log, logarithm)
    EIGEN_MATRIX_FUNCTION_1(MatrixPowerReturnValue,        pow, power to \c p, const RealScalar& p)
    EIGEN_MATRIX_FUNCTION_1(MatrixComplexPowerReturnValue, pow, power to \c p, const std::complex<RealScalar>& p)

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MatrixBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MatrixBase)

  private:
    EIGEN_DEVICE_FUNC explicit MatrixBase(int);
    EIGEN_DEVICE_FUNC MatrixBase(int,int);
    template<typename OtherDerived> EIGEN_DEVICE_FUNC explicit MatrixBase(const MatrixBase<OtherDerived>&);
  protected:
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator+=(const ArrayBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator-=(const ArrayBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
};


/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** replaces \c *this by \c *this * \a other.
  *
  * \returns a reference to \c *this
  *
  * Example: \include MatrixBase_applyOnTheRight.cpp
  * Output: \verbinclude MatrixBase_applyOnTheRight.out
  */
template<typename Derived>
template<typename OtherDerived>
inline Derived&
MatrixBase<Derived>::operator*=(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheRight(derived());
  return derived();
}

/** replaces \c *this by \c *this * \a other. It is equivalent to MatrixBase::operator*=().
  *
  * Example: \include MatrixBase_applyOnTheRight.cpp
  * Output: \verbinclude MatrixBase_applyOnTheRight.out
  */
template<typename Derived>
template<typename OtherDerived>
inline void MatrixBase<Derived>::applyOnTheRight(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheRight(derived());
}

/** replaces \c *this by \a other * \c *this.
  *
  * Example: \include MatrixBase_applyOnTheLeft.cpp
  * Output: \verbinclude MatrixBase_applyOnTheLeft.out
  */
template<typename Derived>
template<typename OtherDerived>
inline void MatrixBase<Derived>::applyOnTheLeft(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheLeft(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/NestByValue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NESTBYVALUE_H
#define EIGEN_NESTBYVALUE_H

namespace Eigen {

namespace internal {
template<typename ExpressionType>
struct traits<NestByValue<ExpressionType> > : public traits<ExpressionType>
{
  enum {
    Flags = traits<ExpressionType>::Flags & ~NestByRefBit
  };
};
}

/** \class NestByValue
  * \ingroup Core_Module
  *
  * \brief Expression which must be nested by value
  *
  * \tparam ExpressionType the type of the object of which we are requiring nesting-by-value
  *
  * This class is the return type of MatrixBase::nestByValue()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::nestByValue()
  */
template<typename ExpressionType> class NestByValue
  : public internal::dense_xpr_base< NestByValue<ExpressionType> >::type
{
  public:

    typedef typename internal::dense_xpr_base<NestByValue>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(NestByValue)

    EIGEN_DEVICE_FUNC explicit inline NestByValue(const ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }

    EIGEN_DEVICE_FUNC operator const ExpressionType&() const { return m_expression; }

    EIGEN_DEVICE_FUNC const ExpressionType& nestedExpression() const { return m_expression; }

  protected:
    const ExpressionType m_expression;
};

/** \returns an expression of the temporary version of *this.
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const NestByValue<Derived>
DenseBase<Derived>::nestByValue() const
{
  return NestByValue<Derived>(derived());
}

namespace internal {

// Evaluator of Solve -> eval into a temporary
template<typename ArgType>
struct evaluator<NestByValue<ArgType> >
  : public evaluator<ArgType>
{
  typedef evaluator<ArgType> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const NestByValue<ArgType>& xpr)
    : Base(xpr.nestedExpression())
  {}
};
}

} // end namespace Eigen

#endif // EIGEN_NESTBYVALUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/NoAlias.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NOALIAS_H
#define EIGEN_NOALIAS_H

namespace Eigen {

/** \class NoAlias
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing an operator = assuming no aliasing
  *
  * \tparam ExpressionType the type of the object on which to do the lazy assignment
  *
  * This class represents an expression with special assignment operators
  * assuming no aliasing between the target expression and the source expression.
  * More precisely it alloas to bypass the EvalBeforeAssignBit flag of the source expression.
  * It is the return type of MatrixBase::noalias()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::noalias()
  */
template<typename ExpressionType, template <typename> class StorageBase>
class NoAlias
{
  public:
    typedef typename ExpressionType::Scalar Scalar;
    
    EIGEN_DEVICE_FUNC
    explicit NoAlias(ExpressionType& expression) : m_expression(expression) {}
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator+=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator-=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }

    EIGEN_DEVICE_FUNC
    ExpressionType& expression() const
    {
      return m_expression;
    }

  protected:
    ExpressionType& m_expression;
};

/** \returns a pseudo expression of \c *this with an operator= assuming
  * no aliasing between \c *this and the source expression.
  *
  * More precisely, noalias() allows to bypass the EvalBeforeAssignBit flag.
  * Currently, even though several expressions may alias, only product
  * expressions have this flag. Therefore, noalias() is only useful when
  * the source expression contains a matrix product.
  *
  * Here are some examples where noalias is useful:
  * \code
  * D.noalias()  = A * B;
  * D.noalias() += A.transpose() * B;
  * D.noalias() -= 2 * A * B.adjoint();
  * \endcode
  *
  * On the other hand the following example will lead to a \b wrong result:
  * \code
  * A.noalias() = A * B;
  * \endcode
  * because the result matrix A is also an operand of the matrix product. Therefore,
  * there is no alternative than evaluating A * B in a temporary, that is the default
  * behavior when you write:
  * \code
  * A = A * B;
  * \endcode
  *
  * \sa class NoAlias
  */
template<typename Derived>
NoAlias<Derived,MatrixBase> EIGEN_DEVICE_FUNC MatrixBase<Derived>::noalias()
{
  return NoAlias<Derived, Eigen::MatrixBase >(derived());
}

} // end namespace Eigen

#endif // EIGEN_NOALIAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/NumTraits.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMTRAITS_H
#define EIGEN_NUMTRAITS_H

namespace Eigen {

namespace internal {

// default implementation of digits10(), based on numeric_limits if specialized,
// 0 for integer types, and log10(epsilon()) otherwise.
template< typename T,
          bool use_numeric_limits = std::numeric_limits<T>::is_specialized,
          bool is_integer = NumTraits<T>::IsInteger>
struct default_digits10_impl
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return std::numeric_limits<T>::digits10; }
};

template<typename T>
struct default_digits10_impl<T,false,false> // Floating point
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() {
    using std::log10;
    using std::ceil;
    typedef typename NumTraits<T>::Real Real;
    return int(ceil(-log10(NumTraits<Real>::epsilon())));
  }
};

template<typename T>
struct default_digits10_impl<T,false,true> // Integer
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return 0; }
};


// default implementation of digits(), based on numeric_limits if specialized,
// 0 for integer types, and log2(epsilon()) otherwise.
template< typename T,
          bool use_numeric_limits = std::numeric_limits<T>::is_specialized,
          bool is_integer = NumTraits<T>::IsInteger>
struct default_digits_impl
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return std::numeric_limits<T>::digits; }
};

template<typename T>
struct default_digits_impl<T,false,false> // Floating point
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() {
    using std::log;
    using std::ceil;
    typedef typename NumTraits<T>::Real Real;
    return int(ceil(-log(NumTraits<Real>::epsilon())/log(static_cast<Real>(2))));
  }
};

template<typename T>
struct default_digits_impl<T,false,true> // Integer
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return 0; }
};

} // end namespace internal

namespace numext {
/** \internal bit-wise cast without changing the underlying bit representation. */

// TODO: Replace by std::bit_cast (available in C++20)
template <typename Tgt, typename Src>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Tgt bit_cast(const Src& src) {
#if EIGEN_HAS_TYPE_TRAITS
  // The behaviour of memcpy is not specified for non-trivially copyable types
  EIGEN_STATIC_ASSERT(std::is_trivially_copyable<Src>::value, THIS_TYPE_IS_NOT_SUPPORTED);
  EIGEN_STATIC_ASSERT(std::is_trivially_copyable<Tgt>::value && std::is_default_constructible<Tgt>::value,
                      THIS_TYPE_IS_NOT_SUPPORTED);
#endif

  EIGEN_STATIC_ASSERT(sizeof(Src) == sizeof(Tgt), THIS_TYPE_IS_NOT_SUPPORTED);
  Tgt tgt;
  EIGEN_USING_STD(memcpy)
  memcpy(&tgt, &src, sizeof(Tgt));
  return tgt;
}
}  // namespace numext

/** \class NumTraits
  * \ingroup Core_Module
  *
  * \brief Holds information about the various numeric (i.e. scalar) types allowed by Eigen.
  *
  * \tparam T the numeric type at hand
  *
  * This class stores enums, typedefs and static methods giving information about a numeric type.
  *
  * The provided data consists of:
  * \li A typedef \c Real, giving the "real part" type of \a T. If \a T is already real,
  *     then \c Real is just a typedef to \a T. If \a T is \c std::complex<U> then \c Real
  *     is a typedef to \a U.
  * \li A typedef \c NonInteger, giving the type that should be used for operations producing non-integral values,
  *     such as quotients, square roots, etc. If \a T is a floating-point type, then this typedef just gives
  *     \a T again. Note however that many Eigen functions such as internal::sqrt simply refuse to
  *     take integers. Outside of a few cases, Eigen doesn't do automatic type promotion. Thus, this typedef is
  *     only intended as a helper for code that needs to explicitly promote types.
  * \li A typedef \c Literal giving the type to use for numeric literals such as "2" or "0.5". For instance, for \c std::complex<U>, Literal is defined as \c U.
  *     Of course, this type must be fully compatible with \a T. In doubt, just use \a T here.
  * \li A typedef \a Nested giving the type to use to nest a value inside of the expression tree. If you don't know what
  *     this means, just use \a T here.
  * \li An enum value \a IsComplex. It is equal to 1 if \a T is a \c std::complex
  *     type, and to 0 otherwise.
  * \li An enum value \a IsInteger. It is equal to \c 1 if \a T is an integer type such as \c int,
  *     and to \c 0 otherwise.
  * \li Enum values ReadCost, AddCost and MulCost representing a rough estimate of the number of CPU cycles needed
  *     to by move / add / mul instructions respectively, assuming the data is already stored in CPU registers.
  *     Stay vague here. No need to do architecture-specific stuff. If you don't know what this means, just use \c Eigen::HugeCost.
  * \li An enum value \a IsSigned. It is equal to \c 1 if \a T is a signed type and to 0 if \a T is unsigned.
  * \li An enum value \a RequireInitialization. It is equal to \c 1 if the constructor of the numeric type \a T must
  *     be called, and to 0 if it is safe not to call it. Default is 0 if \a T is an arithmetic type, and 1 otherwise.
  * \li An epsilon() function which, unlike <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/epsilon">std::numeric_limits::epsilon()</a>,
  *     it returns a \a Real instead of a \a T.
  * \li A dummy_precision() function returning a weak epsilon value. It is mainly used as a default
  *     value by the fuzzy comparison operators.
  * \li highest() and lowest() functions returning the highest and lowest possible values respectively.
  * \li digits() function returning the number of radix digits (non-sign digits for integers, mantissa for floating-point). This is
  *     the analogue of <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/digits">std::numeric_limits<T>::digits</a>
  *     which is used as the default implementation if specialized.
  * \li digits10() function returning the number of decimal digits that can be represented without change. This is
  *     the analogue of <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/digits10">std::numeric_limits<T>::digits10</a>
  *     which is used as the default implementation if specialized.
  * \li min_exponent() and max_exponent() functions returning the highest and lowest possible values, respectively,
  *     such that the radix raised to the power exponent-1 is a normalized floating-point number.  These are equivalent to
  *     <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/min_exponent">std::numeric_limits<T>::min_exponent</a>/
  *     <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/max_exponent">std::numeric_limits<T>::max_exponent</a>.
  * \li infinity() function returning a representation of positive infinity, if available.
  * \li quiet_NaN function returning a non-signaling "not-a-number", if available.
  */

template<typename T> struct GenericNumTraits
{
  enum {
    IsInteger = std::numeric_limits<T>::is_integer,
    IsSigned = std::numeric_limits<T>::is_signed,
    IsComplex = 0,
    RequireInitialization = internal::is_arithmetic<T>::value ? 0 : 1,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };

  typedef T Real;
  typedef typename internal::conditional<
                     IsInteger,
                     typename internal::conditional<sizeof(T)<=2, float, double>::type,
                     T
                   >::type NonInteger;
  typedef T Nested;
  typedef T Literal;

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real epsilon()
  {
    return numext::numeric_limits<T>::epsilon();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits10()
  {
    return internal::default_digits10_impl<T>::run();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits()
  {
    return internal::default_digits_impl<T>::run();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int min_exponent()
  {
    return numext::numeric_limits<T>::min_exponent;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int max_exponent()
  {
    return numext::numeric_limits<T>::max_exponent;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real dummy_precision()
  {
    // make sure to override this for floating-point types
    return Real(0);
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T highest() {
    return (numext::numeric_limits<T>::max)();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T lowest()  {
    return IsInteger ? (numext::numeric_limits<T>::min)()
                     : static_cast<T>(-(numext::numeric_limits<T>::max)());
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T infinity() {
    return numext::numeric_limits<T>::infinity();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T quiet_NaN() {
    return numext::numeric_limits<T>::quiet_NaN();
  }
};

template<typename T> struct NumTraits : GenericNumTraits<T>
{};

template<> struct NumTraits<float>
  : GenericNumTraits<float>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline float dummy_precision() { return 1e-5f; }
};

template<> struct NumTraits<double> : GenericNumTraits<double>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline double dummy_precision() { return 1e-12; }
};

template<> struct NumTraits<long double>
  : GenericNumTraits<long double>
{
  EIGEN_CONSTEXPR
  static inline long double dummy_precision() { return 1e-15l; }
};

template<typename _Real> struct NumTraits<std::complex<_Real> >
  : GenericNumTraits<std::complex<_Real> >
{
  typedef _Real Real;
  typedef typename NumTraits<_Real>::Literal Literal;
  enum {
    IsComplex = 1,
    RequireInitialization = NumTraits<_Real>::RequireInitialization,
    ReadCost = 2 * NumTraits<_Real>::ReadCost,
    AddCost = 2 * NumTraits<Real>::AddCost,
    MulCost = 4 * NumTraits<Real>::MulCost + 2 * NumTraits<Real>::AddCost
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real epsilon() { return NumTraits<Real>::epsilon(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real dummy_precision() { return NumTraits<Real>::dummy_precision(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits10() { return NumTraits<Real>::digits10(); }
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct NumTraits<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
{
  typedef Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> ArrayType;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Array<RealScalar, Rows, Cols, Options, MaxRows, MaxCols> Real;
  typedef typename NumTraits<Scalar>::NonInteger NonIntegerScalar;
  typedef Array<NonIntegerScalar, Rows, Cols, Options, MaxRows, MaxCols> NonInteger;
  typedef ArrayType & Nested;
  typedef typename NumTraits<Scalar>::Literal Literal;

  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    IsInteger = NumTraits<Scalar>::IsInteger,
    IsSigned  = NumTraits<Scalar>::IsSigned,
    RequireInitialization = 1,
    ReadCost = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::ReadCost),
    AddCost  = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::AddCost),
    MulCost  = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::MulCost)
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline RealScalar epsilon() { return NumTraits<RealScalar>::epsilon(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline RealScalar dummy_precision() { return NumTraits<RealScalar>::dummy_precision(); }

  EIGEN_CONSTEXPR
  static inline int digits10() { return NumTraits<Scalar>::digits10(); }
};

template<> struct NumTraits<std::string>
  : GenericNumTraits<std::string>
{
  enum {
    RequireInitialization = 1,
    ReadCost = HugeCost,
    AddCost  = HugeCost,
    MulCost  = HugeCost
  };

  EIGEN_CONSTEXPR
  static inline int digits10() { return 0; }

private:
  static inline std::string epsilon();
  static inline std::string dummy_precision();
  static inline std::string lowest();
  static inline std::string highest();
  static inline std::string infinity();
  static inline std::string quiet_NaN();
};

// Empty specialization for void to allow template specialization based on NumTraits<T>::Real with T==void and SFINAE.
template<> struct NumTraits<void> {};

template<> struct NumTraits<bool> : GenericNumTraits<bool> {};

} // end namespace Eigen

#endif // EIGEN_NUMTRAITS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/PartialReduxEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIALREDUX_H
#define EIGEN_PARTIALREDUX_H

namespace Eigen { 

namespace internal {


/***************************************************************************
*
* This file provides evaluators for partial reductions.
* There are two modes:
*
*  - scalar path: simply calls the respective function on the column or row.
*    -> nothing special here, all the tricky part is handled by the return
*       types of VectorwiseOp's members. They embed the functor calling the
*       respective DenseBase's member function.
*
*  - vectorized path: implements a packet-wise reductions followed by
*    some (optional) processing of the outcome, e.g., division by n for mean.
*
* For the vectorized path let's observe that the packet-size and outer-unrolling
* are both decided by the assignement logic. So all we have to do is to decide
* on the inner unrolling.
*
* For the unrolling, we can reuse "internal::redux_vec_unroller" from Redux.h,
* but be need to be careful to specify correct increment.
*
***************************************************************************/


/* logic deciding a strategy for unrolling of vectorized paths */
template<typename Func, typename Evaluator>
struct packetwise_redux_traits
{
  enum {
    OuterSize = int(Evaluator::IsRowMajor) ? Evaluator::RowsAtCompileTime : Evaluator::ColsAtCompileTime,
    Cost = OuterSize == Dynamic ? HugeCost
         : OuterSize * Evaluator::CoeffReadCost + (OuterSize-1) * functor_traits<Func>::Cost,
    Unrolling = Cost <= EIGEN_UNROLLING_LIMIT ? CompleteUnrolling : NoUnrolling
  };

};

/* Value to be returned when size==0 , by default let's return 0 */
template<typename PacketType,typename Func>
EIGEN_DEVICE_FUNC
PacketType packetwise_redux_empty_value(const Func& ) { return pset1<PacketType>(0); }

/* For products the default is 1 */
template<typename PacketType,typename Scalar>
EIGEN_DEVICE_FUNC
PacketType packetwise_redux_empty_value(const scalar_product_op<Scalar,Scalar>& ) { return pset1<PacketType>(1); }

/* Perform the actual reduction */
template<typename Func, typename Evaluator,
         int Unrolling = packetwise_redux_traits<Func, Evaluator>::Unrolling
>
struct packetwise_redux_impl;

/* Perform the actual reduction with unrolling */
template<typename Func, typename Evaluator>
struct packetwise_redux_impl<Func, Evaluator, CompleteUnrolling>
{
  typedef redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime> Base;
  typedef typename Evaluator::Scalar Scalar;

  template<typename PacketType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  PacketType run(const Evaluator &eval, const Func& func, Index /*size*/)
  {
    return redux_vec_unroller<Func, Evaluator, 0, packetwise_redux_traits<Func, Evaluator>::OuterSize>::template run<PacketType>(eval,func);
  }
};

/* Add a specialization of redux_vec_unroller for size==0 at compiletime.
 * This specialization is not required for general reductions, which is
 * why it is defined here.
 */
template<typename Func, typename Evaluator, int Start>
struct redux_vec_unroller<Func, Evaluator, Start, 0>
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &, const Func& f)
  {
    return packetwise_redux_empty_value<PacketType>(f);
  }
};

/* Perform the actual reduction for dynamic sizes */
template<typename Func, typename Evaluator>
struct packetwise_redux_impl<Func, Evaluator, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketScalar;

  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static PacketType run(const Evaluator &eval, const Func& func, Index size)
  {
    if(size==0)
      return packetwise_redux_empty_value<PacketType>(func);
    
    const Index size4 = (size-1)&(~3);
    PacketType p = eval.template packetByOuterInner<Unaligned,PacketType>(0,0);
    Index i = 1;
    // This loop is optimized for instruction pipelining:
    // - each iteration generates two independent instructions
    // - thanks to branch prediction and out-of-order execution we have independent instructions across loops
    for(; i<size4; i+=4)
      p = func.packetOp(p,
            func.packetOp(
              func.packetOp(eval.template packetByOuterInner<Unaligned,PacketType>(i+0,0),eval.template packetByOuterInner<Unaligned,PacketType>(i+1,0)),
              func.packetOp(eval.template packetByOuterInner<Unaligned,PacketType>(i+2,0),eval.template packetByOuterInner<Unaligned,PacketType>(i+3,0))));
    for(; i<size; ++i)
      p = func.packetOp(p, eval.template packetByOuterInner<Unaligned,PacketType>(i,0));
    return p;
  }
};

template< typename ArgType, typename MemberOp, int Direction>
struct evaluator<PartialReduxExpr<ArgType, MemberOp, Direction> >
  : evaluator_base<PartialReduxExpr<ArgType, MemberOp, Direction> >
{
  typedef PartialReduxExpr<ArgType, MemberOp, Direction> XprType;
  typedef typename internal::nested_eval<ArgType,1>::type ArgTypeNested;
  typedef typename internal::add_const_on_value_type<ArgTypeNested>::type ConstArgTypeNested;
  typedef typename internal::remove_all<ArgTypeNested>::type ArgTypeNestedCleaned;
  typedef typename ArgType::Scalar InputScalar;
  typedef typename XprType::Scalar Scalar;
  enum {
    TraversalSize = Direction==int(Vertical) ? int(ArgType::RowsAtCompileTime) :  int(ArgType::ColsAtCompileTime)
  };
  typedef typename MemberOp::template Cost<int(TraversalSize)> CostOpType;
  enum {
    CoeffReadCost = TraversalSize==Dynamic ? HugeCost
                  : TraversalSize==0 ? 1
                  : int(TraversalSize) * int(evaluator<ArgType>::CoeffReadCost) + int(CostOpType::value),
    
    _ArgFlags = evaluator<ArgType>::Flags,

    _Vectorizable =  bool(int(_ArgFlags)&PacketAccessBit)
                  && bool(MemberOp::Vectorizable)
                  && (Direction==int(Vertical) ? bool(_ArgFlags&RowMajorBit) : (_ArgFlags&RowMajorBit)==0)
                  && (TraversalSize!=0),
                  
    Flags = (traits<XprType>::Flags&RowMajorBit)
          | (evaluator<ArgType>::Flags&(HereditaryBits&(~RowMajorBit)))
          | (_Vectorizable ? PacketAccessBit : 0)
          | LinearAccessBit,
    
    Alignment = 0 // FIXME this will need to be improved once PartialReduxExpr is vectorized
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType xpr)
    : m_arg(xpr.nestedExpression()), m_functor(xpr.functor())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(TraversalSize==Dynamic ? HugeCost : (TraversalSize==0 ? 1 : int(CostOpType::value)));
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar coeff(Index i, Index j) const
  {
    return coeff(Direction==Vertical ? j : i);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar coeff(Index index) const
  {
    return m_functor(m_arg.template subVector<DirectionType(Direction)>(index));
  }

  template<int LoadMode,typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketType packet(Index i, Index j) const
  {
    return packet<LoadMode,PacketType>(Direction==Vertical ? j : i);
  }
  
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
  PacketType packet(Index idx) const
  {
    enum { PacketSize = internal::unpacket_traits<PacketType>::size };
    typedef Block<const ArgTypeNestedCleaned,
                  Direction==Vertical ? int(ArgType::RowsAtCompileTime) : int(PacketSize),
                  Direction==Vertical ? int(PacketSize) : int(ArgType::ColsAtCompileTime),
                  true /* InnerPanel */> PanelType;
    
    PanelType panel(m_arg,
                    Direction==Vertical ? 0 : idx,
                    Direction==Vertical ? idx : 0,
                    Direction==Vertical ? m_arg.rows() : Index(PacketSize),
                    Direction==Vertical ? Index(PacketSize) : m_arg.cols());

    // FIXME
    // See bug 1612, currently if PacketSize==1 (i.e. complex<double> with 128bits registers) then the storage-order of panel get reversed
    // and methods like packetByOuterInner do not make sense anymore in this context.
    // So let's just by pass "vectorization" in this case:
    if(PacketSize==1)
      return internal::pset1<PacketType>(coeff(idx));
    
    typedef typename internal::redux_evaluator<PanelType> PanelEvaluator;
    PanelEvaluator panel_eval(panel);
    typedef typename MemberOp::BinaryOp BinaryOp;
    PacketType p = internal::packetwise_redux_impl<BinaryOp,PanelEvaluator>::template run<PacketType>(panel_eval,m_functor.binaryFunc(),m_arg.outerSize());
    return p;
  }

protected:
  ConstArgTypeNested m_arg;
  const MemberOp m_functor;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARTIALREDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/PermutationMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PERMUTATIONMATRIX_H
#define EIGEN_PERMUTATIONMATRIX_H

namespace Eigen { 

namespace internal {

enum PermPermProduct_t {PermPermProduct};

} // end namespace internal

/** \class PermutationBase
  * \ingroup Core_Module
  *
  * \brief Base class for permutations
  *
  * \tparam Derived the derived class
  *
  * This class is the base class for all expressions representing a permutation matrix,
  * internally stored as a vector of integers.
  * The convention followed here is that if \f$ \sigma \f$ is a permutation, the corresponding permutation matrix
  * \f$ P_\sigma \f$ is such that if \f$ (e_1,\ldots,e_p) \f$ is the canonical basis, we have:
  *  \f[ P_\sigma(e_i) = e_{\sigma(i)}. \f]
  * This convention ensures that for any two permutations \f$ \sigma, \tau \f$, we have:
  *  \f[ P_{\sigma\circ\tau} = P_\sigma P_\tau. \f]
  *
  * Permutation matrices are square and invertible.
  *
  * Notice that in addition to the member functions and operators listed here, there also are non-member
  * operator* to multiply any kind of permutation object with any kind of matrix expression (MatrixBase)
  * on either side.
  *
  * \sa class PermutationMatrix, class PermutationWrapper
  */
template<typename Derived>
class PermutationBase : public EigenBase<Derived>
{
    typedef internal::traits<Derived> Traits;
    typedef EigenBase<Derived> Base;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    enum {
      Flags = Traits::Flags,
      RowsAtCompileTime = Traits::RowsAtCompileTime,
      ColsAtCompileTime = Traits::ColsAtCompileTime,
      MaxRowsAtCompileTime = Traits::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = Traits::MaxColsAtCompileTime
    };
    typedef typename Traits::StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,RowsAtCompileTime,ColsAtCompileTime,0,MaxRowsAtCompileTime,MaxColsAtCompileTime>
            DenseMatrixType;
    typedef PermutationMatrix<IndicesType::SizeAtCompileTime,IndicesType::MaxSizeAtCompileTime,StorageIndex>
            PlainPermutationType;
    typedef PlainPermutationType PlainObject;
    using Base::derived;
    typedef Inverse<Derived> InverseReturnType;
    typedef void Scalar;
    #endif

    /** Copies the other permutation into *this */
    template<typename OtherDerived>
    Derived& operator=(const PermutationBase<OtherDerived>& other)
    {
      indices() = other.indices();
      return derived();
    }

    /** Assignment from the Transpositions \a tr */
    template<typename OtherDerived>
    Derived& operator=(const TranspositionsBase<OtherDerived>& tr)
    {
      setIdentity(tr.size());
      for(Index k=size()-1; k>=0; --k)
        applyTranspositionOnTheRight(k,tr.coeff(k));
      return derived();
    }

    /** \returns the number of rows */
    inline EIGEN_DEVICE_FUNC Index rows() const { return Index(indices().size()); }

    /** \returns the number of columns */
    inline EIGEN_DEVICE_FUNC Index cols() const { return Index(indices().size()); }

    /** \returns the size of a side of the respective square matrix, i.e., the number of indices */
    inline EIGEN_DEVICE_FUNC Index size() const { return Index(indices().size()); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& other) const
    {
      other.setZero();
      for (Index i=0; i<rows(); ++i)
        other.coeffRef(indices().coeff(i),i) = typename DenseDerived::Scalar(1);
    }
    #endif

    /** \returns a Matrix object initialized from this permutation matrix. Notice that it
      * is inefficient to return this Matrix object by value. For efficiency, favor using
      * the Matrix constructor taking EigenBase objects.
      */
    DenseMatrixType toDenseMatrix() const
    {
      return derived();
    }

    /** const version of indices(). */
    const IndicesType& indices() const { return derived().indices(); }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return derived().indices(); }

    /** Resizes to given size.
      */
    inline void resize(Index newSize)
    {
      indices().resize(newSize);
    }

    /** Sets *this to be the identity permutation matrix */
    void setIdentity()
    {
      StorageIndex n = StorageIndex(size());
      for(StorageIndex i = 0; i < n; ++i)
        indices().coeffRef(i) = i;
    }

    /** Sets *this to be the identity permutation matrix of given size.
      */
    void setIdentity(Index newSize)
    {
      resize(newSize);
      setIdentity();
    }

    /** Multiplies *this by the transposition \f$(ij)\f$ on the left.
      *
      * \returns a reference to *this.
      *
      * \warning This is much slower than applyTranspositionOnTheRight(Index,Index):
      * this has linear complexity and requires a lot of branching.
      *
      * \sa applyTranspositionOnTheRight(Index,Index)
      */
    Derived& applyTranspositionOnTheLeft(Index i, Index j)
    {
      eigen_assert(i>=0 && j>=0 && i<size() && j<size());
      for(Index k = 0; k < size(); ++k)
      {
        if(indices().coeff(k) == i) indices().coeffRef(k) = StorageIndex(j);
        else if(indices().coeff(k) == j) indices().coeffRef(k) = StorageIndex(i);
      }
      return derived();
    }

    /** Multiplies *this by the transposition \f$(ij)\f$ on the right.
      *
      * \returns a reference to *this.
      *
      * This is a fast operation, it only consists in swapping two indices.
      *
      * \sa applyTranspositionOnTheLeft(Index,Index)
      */
    Derived& applyTranspositionOnTheRight(Index i, Index j)
    {
      eigen_assert(i>=0 && j>=0 && i<size() && j<size());
      std::swap(indices().coeffRef(i), indices().coeffRef(j));
      return derived();
    }

    /** \returns the inverse permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    inline InverseReturnType inverse() const
    { return InverseReturnType(derived()); }
    /** \returns the tranpose permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    inline InverseReturnType transpose() const
    { return InverseReturnType(derived()); }

    /**** multiplication helpers to hopefully get RVO ****/

  
#ifndef EIGEN_PARSED_BY_DOXYGEN
  protected:
    template<typename OtherDerived>
    void assignTranspose(const PermutationBase<OtherDerived>& other)
    {
      for (Index i=0; i<rows();++i) indices().coeffRef(other.indices().coeff(i)) = i;
    }
    template<typename Lhs,typename Rhs>
    void assignProduct(const Lhs& lhs, const Rhs& rhs)
    {
      eigen_assert(lhs.cols() == rhs.rows());
      for (Index i=0; i<rows();++i) indices().coeffRef(i) = lhs.indices().coeff(rhs.indices().coeff(i));
    }
#endif

  public:

    /** \returns the product permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other>
    inline PlainPermutationType operator*(const PermutationBase<Other>& other) const
    { return PlainPermutationType(internal::PermPermProduct, derived(), other.derived()); }

    /** \returns the product of a permutation with another inverse permutation.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other>
    inline PlainPermutationType operator*(const InverseImpl<Other,PermutationStorage>& other) const
    { return PlainPermutationType(internal::PermPermProduct, *this, other.eval()); }

    /** \returns the product of an inverse permutation with another permutation.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other> friend
    inline PlainPermutationType operator*(const InverseImpl<Other, PermutationStorage>& other, const PermutationBase& perm)
    { return PlainPermutationType(internal::PermPermProduct, other.eval(), perm); }
    
    /** \returns the determinant of the permutation matrix, which is either 1 or -1 depending on the parity of the permutation.
      *
      * This function is O(\c n) procedure allocating a buffer of \c n booleans.
      */
    Index determinant() const
    {
      Index res = 1;
      Index n = size();
      Matrix<bool,RowsAtCompileTime,1,0,MaxRowsAtCompileTime> mask(n);
      mask.fill(false);
      Index r = 0;
      while(r < n)
      {
        // search for the next seed
        while(r<n && mask[r]) r++;
        if(r>=n)
          break;
        // we got one, let's follow it until we are back to the seed
        Index k0 = r++;
        mask.coeffRef(k0) = true;
        for(Index k=indices().coeff(k0); k!=k0; k=indices().coeff(k))
        {
          mask.coeffRef(k) = true;
          res = -res;
        }
      }
      return res;
    }

  protected:

};

namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
struct traits<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex> >
 : traits<Matrix<_StorageIndex,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef PermutationStorage StorageKind;
  typedef Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef void Scalar;
};
}

/** \class PermutationMatrix
  * \ingroup Core_Module
  *
  * \brief Permutation matrix
  *
  * \tparam SizeAtCompileTime the number of rows/cols, or Dynamic
  * \tparam MaxSizeAtCompileTime the maximum number of rows/cols, or Dynamic. This optional parameter defaults to SizeAtCompileTime. Most of the time, you should not have to specify it.
  * \tparam _StorageIndex the integer type of the indices
  *
  * This class represents a permutation matrix, internally stored as a vector of integers.
  *
  * \sa class PermutationBase, class PermutationWrapper, class DiagonalMatrix
  */
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
class PermutationMatrix : public PermutationBase<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex> >
{
    typedef PermutationBase<PermutationMatrix> Base;
    typedef internal::traits<PermutationMatrix> Traits;
  public:

    typedef const PermutationMatrix& Nested;

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    typedef typename Traits::StorageIndex StorageIndex;
    #endif

    inline PermutationMatrix()
    {}

    /** Constructs an uninitialized permutation matrix of given size.
      */
    explicit inline PermutationMatrix(Index size) : m_indices(size)
    {
      eigen_internal_assert(size <= NumTraits<StorageIndex>::highest());
    }

    /** Copy constructor. */
    template<typename OtherDerived>
    inline PermutationMatrix(const PermutationBase<OtherDerived>& other)
      : m_indices(other.indices()) {}

    /** Generic constructor from expression of the indices. The indices
      * array has the meaning that the permutations sends each integer i to indices[i].
      *
      * \warning It is your responsibility to check that the indices array that you passes actually
      * describes a permutation, i.e., each value between 0 and n-1 occurs exactly once, where n is the
      * array's size.
      */
    template<typename Other>
    explicit inline PermutationMatrix(const MatrixBase<Other>& indices) : m_indices(indices)
    {}

    /** Convert the Transpositions \a tr to a permutation matrix */
    template<typename Other>
    explicit PermutationMatrix(const TranspositionsBase<Other>& tr)
      : m_indices(tr.size())
    {
      *this = tr;
    }

    /** Copies the other permutation into *this */
    template<typename Other>
    PermutationMatrix& operator=(const PermutationBase<Other>& other)
    {
      m_indices = other.indices();
      return *this;
    }

    /** Assignment from the Transpositions \a tr */
    template<typename Other>
    PermutationMatrix& operator=(const TranspositionsBase<Other>& tr)
    {
      return Base::operator=(tr.derived());
    }

    /** const version of indices(). */
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return m_indices; }


    /**** multiplication helpers to hopefully get RVO ****/

#ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Other>
    PermutationMatrix(const InverseImpl<Other,PermutationStorage>& other)
      : m_indices(other.derived().nestedExpression().size())
    {
      eigen_internal_assert(m_indices.size() <= NumTraits<StorageIndex>::highest());
      StorageIndex end = StorageIndex(m_indices.size());
      for (StorageIndex i=0; i<end;++i)
        m_indices.coeffRef(other.derived().nestedExpression().indices().coeff(i)) = i;
    }
    template<typename Lhs,typename Rhs>
    PermutationMatrix(internal::PermPermProduct_t, const Lhs& lhs, const Rhs& rhs)
      : m_indices(lhs.indices().size())
    {
      Base::assignProduct(lhs,rhs);
    }
#endif

  protected:

    IndicesType m_indices;
};


namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
struct traits<Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess> >
 : traits<Matrix<_StorageIndex,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef PermutationStorage StorageKind;
  typedef Map<const Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1>, _PacketAccess> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef void Scalar;
};
}

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
class Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess>
  : public PermutationBase<Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess> >
{
    typedef PermutationBase<Map> Base;
    typedef internal::traits<Map> Traits;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;
    #endif

    inline Map(const StorageIndex* indicesPtr)
      : m_indices(indicesPtr)
    {}

    inline Map(const StorageIndex* indicesPtr, Index size)
      : m_indices(indicesPtr,size)
    {}

    /** Copies the other permutation into *this */
    template<typename Other>
    Map& operator=(const PermutationBase<Other>& other)
    { return Base::operator=(other.derived()); }

    /** Assignment from the Transpositions \a tr */
    template<typename Other>
    Map& operator=(const TranspositionsBase<Other>& tr)
    { return Base::operator=(tr.derived()); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    Map& operator=(const Map& other)
    {
      m_indices = other.m_indices;
      return *this;
    }
    #endif

    /** const version of indices(). */
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};

template<typename _IndicesType> class TranspositionsWrapper;
namespace internal {
template<typename _IndicesType>
struct traits<PermutationWrapper<_IndicesType> >
{
  typedef PermutationStorage StorageKind;
  typedef void Scalar;
  typedef typename _IndicesType::Scalar StorageIndex;
  typedef _IndicesType IndicesType;
  enum {
    RowsAtCompileTime = _IndicesType::SizeAtCompileTime,
    ColsAtCompileTime = _IndicesType::SizeAtCompileTime,
    MaxRowsAtCompileTime = IndicesType::MaxSizeAtCompileTime,
    MaxColsAtCompileTime = IndicesType::MaxSizeAtCompileTime,
    Flags = 0
  };
};
}

/** \class PermutationWrapper
  * \ingroup Core_Module
  *
  * \brief Class to view a vector of integers as a permutation matrix
  *
  * \tparam _IndicesType the type of the vector of integer (can be any compatible expression)
  *
  * This class allows to view any vector expression of integers as a permutation matrix.
  *
  * \sa class PermutationBase, class PermutationMatrix
  */
template<typename _IndicesType>
class PermutationWrapper : public PermutationBase<PermutationWrapper<_IndicesType> >
{
    typedef PermutationBase<PermutationWrapper> Base;
    typedef internal::traits<PermutationWrapper> Traits;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    #endif

    inline PermutationWrapper(const IndicesType& indices)
      : m_indices(indices)
    {}

    /** const version of indices(). */
    const typename internal::remove_all<typename IndicesType::Nested>::type&
    indices() const { return m_indices; }

  protected:

    typename IndicesType::Nested m_indices;
};


/** \returns the matrix with the permutation applied to the columns.
  */
template<typename MatrixDerived, typename PermutationDerived>
EIGEN_DEVICE_FUNC
const Product<MatrixDerived, PermutationDerived, AliasFreeProduct>
operator*(const MatrixBase<MatrixDerived> &matrix,
          const PermutationBase<PermutationDerived>& permutation)
{
  return Product<MatrixDerived, PermutationDerived, AliasFreeProduct>
            (matrix.derived(), permutation.derived());
}

/** \returns the matrix with the permutation applied to the rows.
  */
template<typename PermutationDerived, typename MatrixDerived>
EIGEN_DEVICE_FUNC
const Product<PermutationDerived, MatrixDerived, AliasFreeProduct>
operator*(const PermutationBase<PermutationDerived> &permutation,
          const MatrixBase<MatrixDerived>& matrix)
{
  return Product<PermutationDerived, MatrixDerived, AliasFreeProduct>
            (permutation.derived(), matrix.derived());
}


template<typename PermutationType>
class InverseImpl<PermutationType, PermutationStorage>
  : public EigenBase<Inverse<PermutationType> >
{
    typedef typename PermutationType::PlainPermutationType PlainPermutationType;
    typedef internal::traits<PermutationType> PermTraits;
  protected:
    InverseImpl() {}
  public:
    typedef Inverse<PermutationType> InverseType;
    using EigenBase<Inverse<PermutationType> >::derived;

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename PermutationType::DenseMatrixType DenseMatrixType;
    enum {
      RowsAtCompileTime = PermTraits::RowsAtCompileTime,
      ColsAtCompileTime = PermTraits::ColsAtCompileTime,
      MaxRowsAtCompileTime = PermTraits::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = PermTraits::MaxColsAtCompileTime
    };
    #endif

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& other) const
    {
      other.setZero();
      for (Index i=0; i<derived().rows();++i)
        other.coeffRef(i, derived().nestedExpression().indices().coeff(i)) = typename DenseDerived::Scalar(1);
    }
    #endif

    /** \return the equivalent permutation matrix */
    PlainPermutationType eval() const { return derived(); }

    DenseMatrixType toDenseMatrix() const { return derived(); }

    /** \returns the matrix with the inverse permutation applied to the columns.
      */
    template<typename OtherDerived> friend
    const Product<OtherDerived, InverseType, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix, const InverseType& trPerm)
    {
      return Product<OtherDerived, InverseType, AliasFreeProduct>(matrix.derived(), trPerm.derived());
    }

    /** \returns the matrix with the inverse permutation applied to the rows.
      */
    template<typename OtherDerived>
    const Product<InverseType, OtherDerived, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix) const
    {
      return Product<InverseType, OtherDerived, AliasFreeProduct>(derived(), matrix.derived());
    }
};

template<typename Derived>
const PermutationWrapper<const Derived> MatrixBase<Derived>::asPermutation() const
{
  return derived();
}

namespace internal {

template<> struct AssignmentKind<DenseShape,PermutationShape> { typedef EigenBase2EigenBase Kind; };

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PERMUTATIONMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/PlainObjectBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSESTORAGEBASE_H
#define EIGEN_DENSESTORAGEBASE_H

#if defined(EIGEN_INITIALIZE_MATRICES_BY_ZERO)
# define EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED for(Index i=0;i<base().size();++i) coeffRef(i)=Scalar(0);
#elif defined(EIGEN_INITIALIZE_MATRICES_BY_NAN)
# define EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED for(Index i=0;i<base().size();++i) coeffRef(i)=std::numeric_limits<Scalar>::quiet_NaN();
#else
# undef EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
#endif

namespace Eigen {

namespace internal {

template<int MaxSizeAtCompileTime> struct check_rows_cols_for_overflow {
  template<typename Index>
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE void run(Index, Index)
  {
  }
};

template<> struct check_rows_cols_for_overflow<Dynamic> {
  template<typename Index>
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE void run(Index rows, Index cols)
  {
    // http://hg.mozilla.org/mozilla-central/file/6c8a909977d3/xpcom/ds/CheckedInt.h#l242
    // we assume Index is signed
    Index max_index = (std::size_t(1) << (8 * sizeof(Index) - 1)) - 1; // assume Index is signed
    bool error = (rows == 0 || cols == 0) ? false
               : (rows > max_index / cols);
    if (error)
      throw_std_bad_alloc();
  }
};

template <typename Derived,
          typename OtherDerived = Derived,
          bool IsVector = bool(Derived::IsVectorAtCompileTime) && bool(OtherDerived::IsVectorAtCompileTime)>
struct conservative_resize_like_impl;

template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers> struct matrix_swap_impl;

} // end namespace internal

#ifdef EIGEN_PARSED_BY_DOXYGEN
namespace doxygen {

// This is a workaround to doxygen not being able to understand the inheritance logic
// when it is hidden by the dense_xpr_base helper struct.
// Moreover, doxygen fails to include members that are not documented in the declaration body of
// MatrixBase if we inherits MatrixBase<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >,
// this is why we simply inherits MatrixBase, though this does not make sense.

/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename Derived> struct dense_xpr_base_dispatcher;
/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct dense_xpr_base_dispatcher<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
    : public MatrixBase {};
/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct dense_xpr_base_dispatcher<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
    : public ArrayBase {};

} // namespace doxygen

/** \class PlainObjectBase
  * \ingroup Core_Module
  * \brief %Dense storage base class for matrices and arrays.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_PLAINOBJECTBASE_PLUGIN.
  *
  * \tparam Derived is the derived type, e.g., a Matrix or Array
  *
  * \sa \ref TopicClassHierarchy
  */
template<typename Derived>
class PlainObjectBase : public doxygen::dense_xpr_base_dispatcher<Derived>
#else
template<typename Derived>
class PlainObjectBase : public internal::dense_xpr_base<Derived>::type
#endif
{
  public:
    enum { Options = internal::traits<Derived>::Options };
    typedef typename internal::dense_xpr_base<Derived>::type Base;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;

    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Derived DenseType;

    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;

    typedef Eigen::Map<Derived, Unaligned>  MapType;
    typedef const Eigen::Map<const Derived, Unaligned> ConstMapType;
    typedef Eigen::Map<Derived, AlignedMax> AlignedMapType;
    typedef const Eigen::Map<const Derived, AlignedMax> ConstAlignedMapType;
    template<typename StrideType> struct StridedMapType { typedef Eigen::Map<Derived, Unaligned, StrideType> type; };
    template<typename StrideType> struct StridedConstMapType { typedef Eigen::Map<const Derived, Unaligned, StrideType> type; };
    template<typename StrideType> struct StridedAlignedMapType { typedef Eigen::Map<Derived, AlignedMax, StrideType> type; };
    template<typename StrideType> struct StridedConstAlignedMapType { typedef Eigen::Map<const Derived, AlignedMax, StrideType> type; };

  protected:
    DenseStorage<Scalar, Base::MaxSizeAtCompileTime, Base::RowsAtCompileTime, Base::ColsAtCompileTime, Options> m_storage;

  public:
    enum { NeedsToAlign = (SizeAtCompileTime != Dynamic) && (internal::traits<Derived>::Alignment>0) };
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)

    EIGEN_DEVICE_FUNC
    Base& base() { return *static_cast<Base*>(this); }
    EIGEN_DEVICE_FUNC
    const Base& base() const { return *static_cast<const Base*>(this); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_storage.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_storage.cols(); }

    /** This is an overloaded version of DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index,Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index rowId, Index colId) const
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      return m_storage.data()[index];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index,Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index,Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index rowId, Index colId)
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      return m_storage.data()[index];
    }

    /** This is the const version of coeffRef(Index,Index) which is thus synonym of coeff(Index,Index).
      * It is provided for convenience. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeffRef(Index rowId, Index colId) const
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is the const version of coeffRef(Index) which is thus synonym of coeff(Index).
      * It is provided for convenience. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeffRef(Index index) const
    {
      return m_storage.data()[index];
    }

    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketScalar packet(Index rowId, Index colId) const
    {
      return internal::ploadt<PacketScalar, LoadMode>
               (m_storage.data() + (Flags & RowMajorBit
                                   ? colId + rowId * m_storage.cols()
                                   : rowId + colId * m_storage.rows()));
    }

    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketScalar packet(Index index) const
    {
      return internal::ploadt<PacketScalar, LoadMode>(m_storage.data() + index);
    }

    /** \internal */
    template<int StoreMode>
    EIGEN_STRONG_INLINE void writePacket(Index rowId, Index colId, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>
              (m_storage.data() + (Flags & RowMajorBit
                                   ? colId + rowId * m_storage.cols()
                                   : rowId + colId * m_storage.rows()), val);
    }

    /** \internal */
    template<int StoreMode>
    EIGEN_STRONG_INLINE void writePacket(Index index, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>(m_storage.data() + index, val);
    }

    /** \returns a const pointer to the data array of this matrix */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar *data() const
    { return m_storage.data(); }

    /** \returns a pointer to the data array of this matrix */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar *data()
    { return m_storage.data(); }

    /** Resizes \c *this to a \a rows x \a cols matrix.
      *
      * This method is intended for dynamic-size matrices, although it is legal to call it on any
      * matrix as long as fixed dimensions are left unchanged. If you only want to change the number
      * of rows and/or of columns, you can use resize(NoChange_t, Index), resize(Index, NoChange_t).
      *
      * If the current number of coefficients of \c *this exactly matches the
      * product \a rows * \a cols, then no memory allocation is performed and
      * the current values are left unchanged. In all other cases, including
      * shrinking, the data is reallocated and all previous values are lost.
      *
      * Example: \include Matrix_resize_int_int.cpp
      * Output: \verbinclude Matrix_resize_int_int.out
      *
      * \sa resize(Index) for vectors, resize(NoChange_t, Index), resize(Index, NoChange_t)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void resize(Index rows, Index cols)
    {
      eigen_assert(   EIGEN_IMPLIES(RowsAtCompileTime!=Dynamic,rows==RowsAtCompileTime)
                   && EIGEN_IMPLIES(ColsAtCompileTime!=Dynamic,cols==ColsAtCompileTime)
                   && EIGEN_IMPLIES(RowsAtCompileTime==Dynamic && MaxRowsAtCompileTime!=Dynamic,rows<=MaxRowsAtCompileTime)
                   && EIGEN_IMPLIES(ColsAtCompileTime==Dynamic && MaxColsAtCompileTime!=Dynamic,cols<=MaxColsAtCompileTime)
                   && rows>=0 && cols>=0 && "Invalid sizes when resizing a matrix or array.");
      internal::check_rows_cols_for_overflow<MaxSizeAtCompileTime>::run(rows, cols);
      #ifdef EIGEN_INITIALIZE_COEFFS
        Index size = rows*cols;
        bool size_changed = size != this->size();
        m_storage.resize(size, rows, cols);
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #else
        m_storage.resize(rows*cols, rows, cols);
      #endif
    }

    /** Resizes \c *this to a vector of length \a size
      *
      * \only_for_vectors. This method does not work for
      * partially dynamic matrices when the static dimension is anything other
      * than 1. For example it will not work with Matrix<double, 2, Dynamic>.
      *
      * Example: \include Matrix_resize_int.cpp
      * Output: \verbinclude Matrix_resize_int.out
      *
      * \sa resize(Index,Index), resize(NoChange_t, Index), resize(Index, NoChange_t)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(Index size)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(PlainObjectBase)
      eigen_assert(((SizeAtCompileTime == Dynamic && (MaxSizeAtCompileTime==Dynamic || size<=MaxSizeAtCompileTime)) || SizeAtCompileTime == size) && size>=0);
      #ifdef EIGEN_INITIALIZE_COEFFS
        bool size_changed = size != this->size();
      #endif
      if(RowsAtCompileTime == 1)
        m_storage.resize(size, 1, size);
      else
        m_storage.resize(size, size, 1);
      #ifdef EIGEN_INITIALIZE_COEFFS
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #endif
    }

    /** Resizes the matrix, changing only the number of columns. For the parameter of type NoChange_t, just pass the special value \c NoChange
      * as in the example below.
      *
      * Example: \include Matrix_resize_NoChange_int.cpp
      * Output: \verbinclude Matrix_resize_NoChange_int.out
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(NoChange_t, Index cols)
    {
      resize(rows(), cols);
    }

    /** Resizes the matrix, changing only the number of rows. For the parameter of type NoChange_t, just pass the special value \c NoChange
      * as in the example below.
      *
      * Example: \include Matrix_resize_int_NoChange.cpp
      * Output: \verbinclude Matrix_resize_int_NoChange.out
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(Index rows, NoChange_t)
    {
      resize(rows, cols());
    }

    /** Resizes \c *this to have the same dimensions as \a other.
      * Takes care of doing all the checking that's needed.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void resizeLike(const EigenBase<OtherDerived>& _other)
    {
      const OtherDerived& other = _other.derived();
      internal::check_rows_cols_for_overflow<MaxSizeAtCompileTime>::run(other.rows(), other.cols());
      const Index othersize = other.rows()*other.cols();
      if(RowsAtCompileTime == 1)
      {
        eigen_assert(other.rows() == 1 || other.cols() == 1);
        resize(1, othersize);
      }
      else if(ColsAtCompileTime == 1)
      {
        eigen_assert(other.rows() == 1 || other.cols() == 1);
        resize(othersize, 1);
      }
      else resize(other.rows(), other.cols());
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * The method is intended for matrices of dynamic size. If you only want to change the number
      * of rows and/or of columns, you can use conservativeResize(NoChange_t, Index) or
      * conservativeResize(Index, NoChange_t).
      *
      * Matrices are resized relative to the top-left element. In case values need to be
      * appended to the matrix they will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index rows, Index cols)
    {
      internal::conservative_resize_like_impl<Derived>::run(*this, rows, cols);
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * As opposed to conservativeResize(Index rows, Index cols), this version leaves
      * the number of columns unchanged.
      *
      * In case the matrix is growing, new rows will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index rows, NoChange_t)
    {
      // Note: see the comment in conservativeResize(Index,Index)
      conservativeResize(rows, cols());
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * As opposed to conservativeResize(Index rows, Index cols), this version leaves
      * the number of rows unchanged.
      *
      * In case the matrix is growing, new columns will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(NoChange_t, Index cols)
    {
      // Note: see the comment in conservativeResize(Index,Index)
      conservativeResize(rows(), cols);
    }

    /** Resizes the vector to \a size while retaining old values.
      *
      * \only_for_vectors. This method does not work for
      * partially dynamic matrices when the static dimension is anything other
      * than 1. For example it will not work with Matrix<double, 2, Dynamic>.
      *
      * When values are appended, they will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index size)
    {
      internal::conservative_resize_like_impl<Derived>::run(*this, size);
    }

    /** Resizes the matrix to \a rows x \a cols of \c other, while leaving old values untouched.
      *
      * The method is intended for matrices of dynamic size. If you only want to change the number
      * of rows and/or of columns, you can use conservativeResize(NoChange_t, Index) or
      * conservativeResize(Index, NoChange_t).
      *
      * Matrices are resized relative to the top-left element. In case values need to be
      * appended to the matrix they will copied from \c other.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResizeLike(const DenseBase<OtherDerived>& other)
    {
      internal::conservative_resize_like_impl<Derived,OtherDerived>::run(*this, other);
    }

    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const PlainObjectBase& other)
    {
      return _set(other);
    }

    /** \sa MatrixBase::lazyAssign() */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& lazyAssign(const DenseBase<OtherDerived>& other)
    {
      _resize_to_match(other);
      return Base::lazyAssign(other.derived());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const ReturnByValue<OtherDerived>& func)
    {
      resize(func.rows(), func.cols());
      return Base::operator=(func);
    }

    // Prevent user from trying to instantiate PlainObjectBase objects
    // by making all its constructor protected. See bug 1074.
  protected:

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase() : m_storage()
    {
//       _check_template_params();
//       EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    // FIXME is it still needed ?
    /** \internal */
    EIGEN_DEVICE_FUNC
    explicit PlainObjectBase(internal::constructor_without_unaligned_array_assert)
      : m_storage(internal::constructor_without_unaligned_array_assert())
    {
//       _check_template_params(); EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }
#endif

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    PlainObjectBase(PlainObjectBase&& other) EIGEN_NOEXCEPT
      : m_storage( std::move(other.m_storage) )
    {
    }

    EIGEN_DEVICE_FUNC
    PlainObjectBase& operator=(PlainObjectBase&& other) EIGEN_NOEXCEPT
    {
      _check_template_params();
      m_storage = std::move(other.m_storage);
      return *this;
    }
#endif

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const PlainObjectBase& other)
      : Base(), m_storage(other.m_storage) { }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(Index size, Index rows, Index cols)
      : m_storage(size, rows, cols)
    {
//       _check_template_params();
//       EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    #if EIGEN_HAS_CXX11
    /** \brief Construct a row of column vector with fixed size from an arbitrary number of coefficients. \cpp11
      *
      * \only_for_vectors
      *
      * This constructor is for 1D array or vectors with more than 4 coefficients.
      * There exists C++98 analogue constructors for fixed-size array/vector having 1, 2, 3, or 4 coefficients.
      *
      * \warning To construct a column (resp. row) vector of fixed length, the number of values passed to this
      * constructor must match the the fixed number of rows (resp. columns) of \c *this.
      */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    PlainObjectBase(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      : m_storage()
    {
      _check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, sizeof...(args) + 4);
      m_storage.data()[0] = a0;
      m_storage.data()[1] = a1;
      m_storage.data()[2] = a2;
      m_storage.data()[3] = a3;
      Index i = 4;
      auto x = {(m_storage.data()[i++] = args, 0)...};
      static_cast<void>(x);
    }

    /** \brief Constructs a Matrix or Array and initializes it by elements given by an initializer list of initializer
      * lists \cpp11
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE PlainObjectBase(const std::initializer_list<std::initializer_list<Scalar>>& list)
      : m_storage()
    {
      _check_template_params();

      size_t list_size = 0;
      if (list.begin() != list.end()) {
        list_size = list.begin()->size();
      }

      // This is to allow syntax like VectorXi {{1, 2, 3, 4}}
      if (ColsAtCompileTime == 1 && list.size() == 1) {
        eigen_assert(list_size == static_cast<size_t>(RowsAtCompileTime) || RowsAtCompileTime == Dynamic);
        resize(list_size, ColsAtCompileTime);
        std::copy(list.begin()->begin(), list.begin()->end(), m_storage.data());
      } else {
        eigen_assert(list.size() == static_cast<size_t>(RowsAtCompileTime) || RowsAtCompileTime == Dynamic);
        eigen_assert(list_size == static_cast<size_t>(ColsAtCompileTime) || ColsAtCompileTime == Dynamic);
        resize(list.size(), list_size);

        Index row_index = 0;
        for (const std::initializer_list<Scalar>& row : list) {
          eigen_assert(list_size == row.size());
          Index col_index = 0;
          for (const Scalar& e : row) {
            coeffRef(row_index, col_index) = e;
            ++col_index;
          }
          ++row_index;
        }
      }
    }
    #endif  // end EIGEN_HAS_CXX11

    /** \sa PlainObjectBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const DenseBase<OtherDerived> &other)
      : m_storage()
    {
      _check_template_params();
      resizeLike(other);
      _set_noalias(other);
    }

    /** \sa PlainObjectBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const EigenBase<OtherDerived> &other)
      : m_storage()
    {
      _check_template_params();
      resizeLike(other);
      *this = other.derived();
    }
    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const ReturnByValue<OtherDerived>& other)
    {
      _check_template_params();
      // FIXME this does not automatically transpose vectors if necessary
      resize(other.rows(), other.cols());
      other.evalTo(this->derived());
    }

  public:

    /** \brief Copies the generic expression \a other into *this.
      * \copydetails DenseBase::operator=(const EigenBase<OtherDerived> &other)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const EigenBase<OtherDerived> &other)
    {
      _resize_to_match(other);
      Base::operator=(other.derived());
      return this->derived();
    }

    /** \name Map
      * These are convenience functions returning Map objects. The Map() static functions return unaligned Map objects,
      * while the AlignedMap() functions return aligned Map objects and thus should be called only with 16-byte-aligned
      * \a data pointers.
      *
      * Here is an example using strides:
      * \include Matrix_Map_stride.cpp
      * Output: \verbinclude Matrix_Map_stride.out
      *
      * \see class Map
      */
    //@{
    static inline ConstMapType Map(const Scalar* data)
    { return ConstMapType(data); }
    static inline MapType Map(Scalar* data)
    { return MapType(data); }
    static inline ConstMapType Map(const Scalar* data, Index size)
    { return ConstMapType(data, size); }
    static inline MapType Map(Scalar* data, Index size)
    { return MapType(data, size); }
    static inline ConstMapType Map(const Scalar* data, Index rows, Index cols)
    { return ConstMapType(data, rows, cols); }
    static inline MapType Map(Scalar* data, Index rows, Index cols)
    { return MapType(data, rows, cols); }

    static inline ConstAlignedMapType MapAligned(const Scalar* data)
    { return ConstAlignedMapType(data); }
    static inline AlignedMapType MapAligned(Scalar* data)
    { return AlignedMapType(data); }
    static inline ConstAlignedMapType MapAligned(const Scalar* data, Index size)
    { return ConstAlignedMapType(data, size); }
    static inline AlignedMapType MapAligned(Scalar* data, Index size)
    { return AlignedMapType(data, size); }
    static inline ConstAlignedMapType MapAligned(const Scalar* data, Index rows, Index cols)
    { return ConstAlignedMapType(data, rows, cols); }
    static inline AlignedMapType MapAligned(Scalar* data, Index rows, Index cols)
    { return AlignedMapType(data, rows, cols); }

    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }

    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    //@}

    using Base::setConstant;
    EIGEN_DEVICE_FUNC Derived& setConstant(Index size, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(Index rows, Index cols, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(NoChange_t, Index cols, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(Index rows, NoChange_t, const Scalar& val);

    using Base::setZero;
    EIGEN_DEVICE_FUNC Derived& setZero(Index size);
    EIGEN_DEVICE_FUNC Derived& setZero(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setZero(NoChange_t, Index cols);
    EIGEN_DEVICE_FUNC Derived& setZero(Index rows, NoChange_t);

    using Base::setOnes;
    EIGEN_DEVICE_FUNC Derived& setOnes(Index size);
    EIGEN_DEVICE_FUNC Derived& setOnes(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setOnes(NoChange_t, Index cols);
    EIGEN_DEVICE_FUNC Derived& setOnes(Index rows, NoChange_t);

    using Base::setRandom;
    Derived& setRandom(Index size);
    Derived& setRandom(Index rows, Index cols);
    Derived& setRandom(NoChange_t, Index cols);
    Derived& setRandom(Index rows, NoChange_t);

    #ifdef EIGEN_PLAINOBJECTBASE_PLUGIN
    #include EIGEN_PLAINOBJECTBASE_PLUGIN
    #endif

  protected:
    /** \internal Resizes *this in preparation for assigning \a other to it.
      * Takes care of doing all the checking that's needed.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _resize_to_match(const EigenBase<OtherDerived>& other)
    {
      #ifdef EIGEN_NO_AUTOMATIC_RESIZING
      eigen_assert((this->size()==0 || (IsVectorAtCompileTime ? (this->size() == other.size())
                 : (rows() == other.rows() && cols() == other.cols())))
        && "Size mismatch. Automatic resizing is disabled because EIGEN_NO_AUTOMATIC_RESIZING is defined");
      EIGEN_ONLY_USED_FOR_DEBUG(other);
      #else
      resizeLike(other);
      #endif
    }

    /**
      * \brief Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      *
      * \sa operator=(const MatrixBase<OtherDerived>&), _set_noalias()
      *
      * \internal
      */
    // aliasing is dealt once in internal::call_assignment
    // so at this stage we have to assume aliasing... and resising has to be done later.
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& _set(const DenseBase<OtherDerived>& other)
    {
      internal::call_assignment(this->derived(), other.derived());
      return this->derived();
    }

    /** \internal Like _set() but additionally makes the assumption that no aliasing effect can happen (which
      * is the case when creating a new matrix) so one can enforce lazy evaluation.
      *
      * \sa operator=(const MatrixBase<OtherDerived>&), _set()
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& _set_noalias(const DenseBase<OtherDerived>& other)
    {
      // I don't think we need this resize call since the lazyAssign will anyways resize
      // and lazyAssign will be called by the assign selector.
      //_resize_to_match(other);
      // the 'false' below means to enforce lazy evaluation. We don't use lazyAssign() because
      // it wouldn't allow to copy a row-vector into a column-vector.
      internal::call_assignment_no_alias(this->derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
      return this->derived();
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(Index rows, Index cols, typename internal::enable_if<Base::SizeAtCompileTime!=2,T0>::type* = 0)
    {
      const bool t0_is_integer_alike = internal::is_valid_index_type<T0>::value;
      const bool t1_is_integer_alike = internal::is_valid_index_type<T1>::value;
      EIGEN_STATIC_ASSERT(t0_is_integer_alike &&
                          t1_is_integer_alike,
                          FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED)
      resize(rows,cols);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(const T0& val0, const T1& val1, typename internal::enable_if<Base::SizeAtCompileTime==2,T0>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 2)
      m_storage.data()[0] = Scalar(val0);
      m_storage.data()[1] = Scalar(val1);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(const Index& val0, const Index& val1,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<T0,Index>::value)
                                                                  && (internal::is_same<T1,Index>::value)
                                                                  && Base::SizeAtCompileTime==2,T1>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 2)
      m_storage.data()[0] = Scalar(val0);
      m_storage.data()[1] = Scalar(val1);
    }

    // The argument is convertible to the Index type and we either have a non 1x1 Matrix, or a dynamic-sized Array,
    // then the argument is meant to be the size of the object.
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(Index size, typename internal::enable_if<    (Base::SizeAtCompileTime!=1 || !internal::is_convertible<T, Scalar>::value)
                                                                              && ((!internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value || Base::SizeAtCompileTime==Dynamic)),T>::type* = 0)
    {
      // NOTE MSVC 2008 complains if we directly put bool(NumTraits<T>::IsInteger) as the EIGEN_STATIC_ASSERT argument.
      const bool is_integer_alike = internal::is_valid_index_type<T>::value;
      EIGEN_UNUSED_VARIABLE(is_integer_alike);
      EIGEN_STATIC_ASSERT(is_integer_alike,
                          FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED)
      resize(size);
    }

    // We have a 1x1 matrix/array => the argument is interpreted as the value of the unique coefficient (case where scalar type can be implicitly converted)
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar& val0, typename internal::enable_if<Base::SizeAtCompileTime==1 && internal::is_convertible<T, Scalar>::value,T>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 1)
      m_storage.data()[0] = val0;
    }

    // We have a 1x1 matrix/array => the argument is interpreted as the value of the unique coefficient (case where scalar type match the index type)
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Index& val0,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<Index,T>::value)
                                                                  && Base::SizeAtCompileTime==1
                                                                  && internal::is_convertible<T, Scalar>::value,T*>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 1)
      m_storage.data()[0] = Scalar(val0);
    }

    // Initialize a fixed size matrix from a pointer to raw data
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar* data){
      this->_set_noalias(ConstMapType(data));
    }

    // Initialize an arbitrary matrix from a dense expression
    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const DenseBase<OtherDerived>& other){
      this->_set_noalias(other);
    }

    // Initialize an arbitrary matrix from an object convertible to the Derived type.
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Derived& other){
      this->_set_noalias(other);
    }

    // Initialize an arbitrary matrix from a generic Eigen expression
    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const EigenBase<OtherDerived>& other){
      this->derived() = other;
    }

    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const ReturnByValue<OtherDerived>& other)
    {
      resize(other.rows(), other.cols());
      other.evalTo(this->derived());
    }

    template<typename T, typename OtherDerived, int ColsAtCompileTime>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
    {
      this->derived() = r;
    }

    // For fixed-size Array<Scalar,...>
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar& val0,
                                    typename internal::enable_if<    Base::SizeAtCompileTime!=Dynamic
                                                                  && Base::SizeAtCompileTime!=1
                                                                  && internal::is_convertible<T, Scalar>::value
                                                                  && internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value,T>::type* = 0)
    {
      Base::setConstant(val0);
    }

    // For fixed-size Array<Index,...>
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Index& val0,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<Index,T>::value)
                                                                  && Base::SizeAtCompileTime!=Dynamic
                                                                  && Base::SizeAtCompileTime!=1
                                                                  && internal::is_convertible<T, Scalar>::value
                                                                  && internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value,T*>::type* = 0)
    {
      Base::setConstant(val0);
    }

    template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers>
    friend struct internal::matrix_swap_impl;

  public:

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal
      * \brief Override DenseBase::swap() since for dynamic-sized matrices
      * of same type it is enough to swap the data pointers.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(DenseBase<OtherDerived> & other)
    {
      enum { SwapPointers = internal::is_same<Derived, OtherDerived>::value && Base::SizeAtCompileTime==Dynamic };
      internal::matrix_swap_impl<Derived, OtherDerived, bool(SwapPointers)>::run(this->derived(), other.derived());
    }

    /** \internal
      * \brief const version forwarded to DenseBase::swap
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(DenseBase<OtherDerived> const & other)
    { Base::swap(other.derived()); }

    EIGEN_DEVICE_FUNC
    static EIGEN_STRONG_INLINE void _check_template_params()
    {
      EIGEN_STATIC_ASSERT((EIGEN_IMPLIES(MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1, (int(Options)&RowMajor)==RowMajor)
                        && EIGEN_IMPLIES(MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1, (int(Options)&RowMajor)==0)
                        && ((RowsAtCompileTime == Dynamic) || (RowsAtCompileTime >= 0))
                        && ((ColsAtCompileTime == Dynamic) || (ColsAtCompileTime >= 0))
                        && ((MaxRowsAtCompileTime == Dynamic) || (MaxRowsAtCompileTime >= 0))
                        && ((MaxColsAtCompileTime == Dynamic) || (MaxColsAtCompileTime >= 0))
                        && (MaxRowsAtCompileTime == RowsAtCompileTime || RowsAtCompileTime==Dynamic)
                        && (MaxColsAtCompileTime == ColsAtCompileTime || ColsAtCompileTime==Dynamic)
                        && (Options & (DontAlign|RowMajor)) == Options),
        INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }

    enum { IsPlainObjectBase = 1 };
#endif
  public:
    // These apparently need to be down here for nvcc+icc to prevent duplicate
    // Map symbol.
    template<typename PlainObjectType, int MapOptions, typename StrideType> friend class Eigen::Map;
    friend class Eigen::Map<Derived, Unaligned>;
    friend class Eigen::Map<const Derived, Unaligned>;
#if EIGEN_MAX_ALIGN_BYTES>0
    // for EIGEN_MAX_ALIGN_BYTES==0, AlignedMax==Unaligned, and many compilers generate warnings for friend-ing a class twice.
    friend class Eigen::Map<Derived, AlignedMax>;
    friend class Eigen::Map<const Derived, AlignedMax>;
#endif
};

namespace internal {

template <typename Derived, typename OtherDerived, bool IsVector>
struct conservative_resize_like_impl
{
  #if EIGEN_HAS_TYPE_TRAITS
  static const bool IsRelocatable = std::is_trivially_copyable<typename Derived::Scalar>::value;
  #else
  static const bool IsRelocatable = !NumTraits<typename Derived::Scalar>::RequireInitialization;
  #endif
  static void run(DenseBase<Derived>& _this, Index rows, Index cols)
  {
    if (_this.rows() == rows && _this.cols() == cols) return;
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(Derived)

    if ( IsRelocatable
          && (( Derived::IsRowMajor && _this.cols() == cols) ||  // row-major and we change only the number of rows
              (!Derived::IsRowMajor && _this.rows() == rows) ))  // column-major and we change only the number of columns
    {
      internal::check_rows_cols_for_overflow<Derived::MaxSizeAtCompileTime>::run(rows, cols);
      _this.derived().m_storage.conservativeResize(rows*cols,rows,cols);
    }
    else
    {
      // The storage order does not allow us to use reallocation.
      Derived tmp(rows,cols);
      const Index common_rows = numext::mini(rows, _this.rows());
      const Index common_cols = numext::mini(cols, _this.cols());
      tmp.block(0,0,common_rows,common_cols) = _this.block(0,0,common_rows,common_cols);
      _this.derived().swap(tmp);
    }
  }

  static void run(DenseBase<Derived>& _this, const DenseBase<OtherDerived>& other)
  {
    if (_this.rows() == other.rows() && _this.cols() == other.cols()) return;

    // Note: Here is space for improvement. Basically, for conservativeResize(Index,Index),
    // neither RowsAtCompileTime or ColsAtCompileTime must be Dynamic. If only one of the
    // dimensions is dynamic, one could use either conservativeResize(Index rows, NoChange_t) or
    // conservativeResize(NoChange_t, Index cols). For these methods new static asserts like
    // EIGEN_STATIC_ASSERT_DYNAMIC_ROWS and EIGEN_STATIC_ASSERT_DYNAMIC_COLS would be good.
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(Derived)
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(OtherDerived)

    if ( IsRelocatable &&
          (( Derived::IsRowMajor && _this.cols() == other.cols()) ||  // row-major and we change only the number of rows
           (!Derived::IsRowMajor && _this.rows() == other.rows()) ))  // column-major and we change only the number of columns
    {
      const Index new_rows = other.rows() - _this.rows();
      const Index new_cols = other.cols() - _this.cols();
      _this.derived().m_storage.conservativeResize(other.size(),other.rows(),other.cols());
      if (new_rows>0)
        _this.bottomRightCorner(new_rows, other.cols()) = other.bottomRows(new_rows);
      else if (new_cols>0)
        _this.bottomRightCorner(other.rows(), new_cols) = other.rightCols(new_cols);
    }
    else
    {
      // The storage order does not allow us to use reallocation.
      Derived tmp(other);
      const Index common_rows = numext::mini(tmp.rows(), _this.rows());
      const Index common_cols = numext::mini(tmp.cols(), _this.cols());
      tmp.block(0,0,common_rows,common_cols) = _this.block(0,0,common_rows,common_cols);
      _this.derived().swap(tmp);
    }
  }
};

// Here, the specialization for vectors inherits from the general matrix case
// to allow calling .conservativeResize(rows,cols) on vectors.
template <typename Derived, typename OtherDerived>
struct conservative_resize_like_impl<Derived,OtherDerived,true>
  : conservative_resize_like_impl<Derived,OtherDerived,false>
{
  typedef conservative_resize_like_impl<Derived,OtherDerived,false> Base;
  using Base::run;
  using Base::IsRelocatable;

  static void run(DenseBase<Derived>& _this, Index size)
  {
    const Index new_rows = Derived::RowsAtCompileTime==1 ? 1 : size;
    const Index new_cols = Derived::RowsAtCompileTime==1 ? size : 1;
    if(IsRelocatable)
      _this.derived().m_storage.conservativeResize(size,new_rows,new_cols);
    else
      Base::run(_this.derived(), new_rows, new_cols);
  }

  static void run(DenseBase<Derived>& _this, const DenseBase<OtherDerived>& other)
  {
    if (_this.rows() == other.rows() && _this.cols() == other.cols()) return;

    const Index num_new_elements = other.size() - _this.size();

    const Index new_rows = Derived::RowsAtCompileTime==1 ? 1 : other.rows();
    const Index new_cols = Derived::RowsAtCompileTime==1 ? other.cols() : 1;
    if(IsRelocatable)
      _this.derived().m_storage.conservativeResize(other.size(),new_rows,new_cols);
    else
      Base::run(_this.derived(), new_rows, new_cols);

    if (num_new_elements > 0)
      _this.tail(num_new_elements) = other.tail(num_new_elements);
  }
};

template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers>
struct matrix_swap_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(MatrixTypeA& a, MatrixTypeB& b)
  {
    a.base().swap(b);
  }
};

template<typename MatrixTypeA, typename MatrixTypeB>
struct matrix_swap_impl<MatrixTypeA, MatrixTypeB, true>
{
  EIGEN_DEVICE_FUNC
  static inline void run(MatrixTypeA& a, MatrixTypeB& b)
  {
    static_cast<typename MatrixTypeA::Base&>(a).m_storage.swap(static_cast<typename MatrixTypeB::Base&>(b).m_storage);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_DENSESTORAGEBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Product.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PRODUCT_H
#define EIGEN_PRODUCT_H

namespace Eigen {

template<typename Lhs, typename Rhs, int Option, typename StorageKind> class ProductImpl;

namespace internal {

template<typename Lhs, typename Rhs, int Option>
struct traits<Product<Lhs, Rhs, Option> >
{
  typedef typename remove_all<Lhs>::type LhsCleaned;
  typedef typename remove_all<Rhs>::type RhsCleaned;
  typedef traits<LhsCleaned> LhsTraits;
  typedef traits<RhsCleaned> RhsTraits;

  typedef MatrixXpr XprKind;

  typedef typename ScalarBinaryOpTraits<typename traits<LhsCleaned>::Scalar, typename traits<RhsCleaned>::Scalar>::ReturnType Scalar;
  typedef typename product_promote_storage_type<typename LhsTraits::StorageKind,
                                                typename RhsTraits::StorageKind,
                                                internal::product_type<Lhs,Rhs>::ret>::ret StorageKind;
  typedef typename promote_index_type<typename LhsTraits::StorageIndex,
                                      typename RhsTraits::StorageIndex>::type StorageIndex;

  enum {
    RowsAtCompileTime    = LhsTraits::RowsAtCompileTime,
    ColsAtCompileTime    = RhsTraits::ColsAtCompileTime,
    MaxRowsAtCompileTime = LhsTraits::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = RhsTraits::MaxColsAtCompileTime,

    // FIXME: only needed by GeneralMatrixMatrixTriangular
    InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(LhsTraits::ColsAtCompileTime, RhsTraits::RowsAtCompileTime),

    // The storage order is somewhat arbitrary here. The correct one will be determined through the evaluator.
    Flags = (MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1) ? RowMajorBit
          : (MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1) ? 0
          : (   ((LhsTraits::Flags&NoPreferredStorageOrderBit) && (RhsTraits::Flags&RowMajorBit))
             || ((RhsTraits::Flags&NoPreferredStorageOrderBit) && (LhsTraits::Flags&RowMajorBit)) ) ? RowMajorBit
          : NoPreferredStorageOrderBit
  };
};

} // end namespace internal

/** \class Product
  * \ingroup Core_Module
  *
  * \brief Expression of the product of two arbitrary matrices or vectors
  *
  * \tparam _Lhs the type of the left-hand side expression
  * \tparam _Rhs the type of the right-hand side expression
  *
  * This class represents an expression of the product of two arbitrary matrices.
  *
  * The other template parameters are:
  * \tparam Option     can be DefaultProduct, AliasFreeProduct, or LazyProduct
  *
  */
template<typename _Lhs, typename _Rhs, int Option>
class Product : public ProductImpl<_Lhs,_Rhs,Option,
                                   typename internal::product_promote_storage_type<typename internal::traits<_Lhs>::StorageKind,
                                                                                   typename internal::traits<_Rhs>::StorageKind,
                                                                                   internal::product_type<_Lhs,_Rhs>::ret>::ret>
{
  public:

    typedef _Lhs Lhs;
    typedef _Rhs Rhs;

    typedef typename ProductImpl<
        Lhs, Rhs, Option,
        typename internal::product_promote_storage_type<typename internal::traits<Lhs>::StorageKind,
                                                        typename internal::traits<Rhs>::StorageKind,
                                                        internal::product_type<Lhs,Rhs>::ret>::ret>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Product)

    typedef typename internal::ref_selector<Lhs>::type LhsNested;
    typedef typename internal::ref_selector<Rhs>::type RhsNested;
    typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
    typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Product(const Lhs& lhs, const Rhs& rhs) : m_lhs(lhs), m_rhs(rhs)
    {
      eigen_assert(lhs.cols() == rhs.rows()
        && "invalid matrix product"
        && "if you wanted a coeff-wise or a dot product use the respective explicit functions");
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const LhsNestedCleaned& lhs() const { return m_lhs; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const RhsNestedCleaned& rhs() const { return m_rhs; }

  protected:

    LhsNested m_lhs;
    RhsNested m_rhs;
};

namespace internal {

template<typename Lhs, typename Rhs, int Option, int ProductTag = internal::product_type<Lhs,Rhs>::ret>
class dense_product_base
 : public internal::dense_xpr_base<Product<Lhs,Rhs,Option> >::type
{};

/** Conversion to scalar for inner-products */
template<typename Lhs, typename Rhs, int Option>
class dense_product_base<Lhs, Rhs, Option, InnerProduct>
 : public internal::dense_xpr_base<Product<Lhs,Rhs,Option> >::type
{
  typedef Product<Lhs,Rhs,Option> ProductXpr;
  typedef typename internal::dense_xpr_base<ProductXpr>::type Base;
public:
  using Base::derived;
  typedef typename Base::Scalar Scalar;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator const Scalar() const
  {
    return internal::evaluator<ProductXpr>(derived()).coeff(0,0);
  }
};

} // namespace internal

// Generic API dispatcher
template<typename Lhs, typename Rhs, int Option, typename StorageKind>
class ProductImpl : public internal::generic_xpr_base<Product<Lhs,Rhs,Option>, MatrixXpr, StorageKind>::type
{
  public:
    typedef typename internal::generic_xpr_base<Product<Lhs,Rhs,Option>, MatrixXpr, StorageKind>::type Base;
};

template<typename Lhs, typename Rhs, int Option>
class ProductImpl<Lhs,Rhs,Option,Dense>
  : public internal::dense_product_base<Lhs,Rhs,Option>
{
    typedef Product<Lhs, Rhs, Option> Derived;

  public:

    typedef typename internal::dense_product_base<Lhs, Rhs, Option> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Derived)
  protected:
    enum {
      IsOneByOne = (RowsAtCompileTime == 1 || RowsAtCompileTime == Dynamic) &&
                   (ColsAtCompileTime == 1 || ColsAtCompileTime == Dynamic),
      EnableCoeff = IsOneByOne || Option==LazyProduct
    };

  public:

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar coeff(Index row, Index col) const
    {
      EIGEN_STATIC_ASSERT(EnableCoeff, THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS);
      eigen_assert( (Option==LazyProduct) || (this->rows() == 1 && this->cols() == 1) );

      return internal::evaluator<Derived>(derived()).coeff(row,col);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar coeff(Index i) const
    {
      EIGEN_STATIC_ASSERT(EnableCoeff, THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS);
      eigen_assert( (Option==LazyProduct) || (this->rows() == 1 && this->cols() == 1) );

      return internal::evaluator<Derived>(derived()).coeff(i);
    }


};

} // end namespace Eigen

#endif // EIGEN_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ProductEvaluators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_PRODUCTEVALUATORS_H
#define EIGEN_PRODUCTEVALUATORS_H

namespace Eigen {

namespace internal {

/** \internal
  * Evaluator of a product expression.
  * Since products require special treatments to handle all possible cases,
  * we simply defer the evaluation logic to a product_evaluator class
  * which offers more partial specialization possibilities.
  *
  * \sa class product_evaluator
  */
template<typename Lhs, typename Rhs, int Options>
struct evaluator<Product<Lhs, Rhs, Options> >
 : public product_evaluator<Product<Lhs, Rhs, Options> >
{
  typedef Product<Lhs, Rhs, Options> XprType;
  typedef product_evaluator<XprType> Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

// Catch "scalar * ( A * B )" and transform it to "(A*scalar) * B"
// TODO we should apply that rule only if that's really helpful
template<typename Lhs, typename Rhs, typename Scalar1, typename Scalar2, typename Plain1>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                                               const Product<Lhs, Rhs, DefaultProduct> > >
{
  static const bool value = true;
};
template<typename Lhs, typename Rhs, typename Scalar1, typename Scalar2, typename Plain1>
struct evaluator<CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                               const Product<Lhs, Rhs, DefaultProduct> > >
 : public evaluator<Product<EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar1,Lhs,product), Rhs, DefaultProduct> >
{
  typedef CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                               const Product<Lhs, Rhs, DefaultProduct> > XprType;
  typedef evaluator<Product<EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar1,Lhs,product), Rhs, DefaultProduct> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr)
    : Base(xpr.lhs().functor().m_other * xpr.rhs().lhs() * xpr.rhs().rhs())
  {}
};


template<typename Lhs, typename Rhs, int DiagIndex>
struct evaluator<Diagonal<const Product<Lhs, Rhs, DefaultProduct>, DiagIndex> >
 : public evaluator<Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex> >
{
  typedef Diagonal<const Product<Lhs, Rhs, DefaultProduct>, DiagIndex> XprType;
  typedef evaluator<Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr)
    : Base(Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex>(
        Product<Lhs, Rhs, LazyProduct>(xpr.nestedExpression().lhs(), xpr.nestedExpression().rhs()),
        xpr.index() ))
  {}
};


// Helper class to perform a matrix product with the destination at hand.
// Depending on the sizes of the factors, there are different evaluation strategies
// as controlled by internal::product_type.
template< typename Lhs, typename Rhs,
          typename LhsShape = typename evaluator_traits<Lhs>::Shape,
          typename RhsShape = typename evaluator_traits<Rhs>::Shape,
          int ProductType = internal::product_type<Lhs,Rhs>::value>
struct generic_product_impl;

template<typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<Product<Lhs, Rhs, DefaultProduct> > {
  static const bool value = true;
};

// This is the default evaluator implementation for products:
// It creates a temporary and call generic_product_impl
template<typename Lhs, typename Rhs, int Options, int ProductTag, typename LhsShape, typename RhsShape>
struct product_evaluator<Product<Lhs, Rhs, Options>, ProductTag, LhsShape, RhsShape>
  : public evaluator<typename Product<Lhs, Rhs, Options>::PlainObject>
{
  typedef Product<Lhs, Rhs, Options> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;
  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);

// FIXME shall we handle nested_eval here?,
// if so, then we must take care at removing the call to nested_eval in the specializations (e.g., in permutation_matrix_product, transposition_matrix_product, etc.)
//     typedef typename internal::nested_eval<Lhs,Rhs::ColsAtCompileTime>::type LhsNested;
//     typedef typename internal::nested_eval<Rhs,Lhs::RowsAtCompileTime>::type RhsNested;
//     typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
//     typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;
//
//     const LhsNested lhs(xpr.lhs());
//     const RhsNested rhs(xpr.rhs());
//
//     generic_product_impl<LhsNestedCleaned, RhsNestedCleaned>::evalTo(m_result, lhs, rhs);

    generic_product_impl<Lhs, Rhs, LhsShape, RhsShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

// The following three shortcuts are enabled only if the scalar types match exactly.
// TODO: we could enable them for different scalar types when the product is not vectorized.

// Dense = Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::evalTo(dst, src.lhs(), src.rhs());
  }
};

// Dense += Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::add_assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<Scalar,Scalar> &)
  {
    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::addTo(dst, src.lhs(), src.rhs());
  }
};

// Dense -= Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::sub_assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<Scalar,Scalar> &)
  {
    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::subTo(dst, src.lhs(), src.rhs());
  }
};


// Dense ?= scalar * Product
// TODO we should apply that rule if that's really helpful
// for instance, this is not good for inner products
template< typename DstXprType, typename Lhs, typename Rhs, typename AssignFunc, typename Scalar, typename ScalarBis, typename Plain>
struct Assignment<DstXprType, CwiseBinaryOp<internal::scalar_product_op<ScalarBis,Scalar>, const CwiseNullaryOp<internal::scalar_constant_op<ScalarBis>,Plain>,
                                           const Product<Lhs,Rhs,DefaultProduct> >, AssignFunc, Dense2Dense>
{
  typedef CwiseBinaryOp<internal::scalar_product_op<ScalarBis,Scalar>,
                        const CwiseNullaryOp<internal::scalar_constant_op<ScalarBis>,Plain>,
                        const Product<Lhs,Rhs,DefaultProduct> > SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const AssignFunc& func)
  {
    call_assignment_no_alias(dst, (src.lhs().functor().m_other * src.rhs().lhs())*src.rhs().rhs(), func);
  }
};

//----------------------------------------
// Catch "Dense ?= xpr + Product<>" expression to save one temporary
// FIXME we could probably enable these rules for any product, i.e., not only Dense and DefaultProduct

template<typename OtherXpr, typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_sum_op<typename OtherXpr::Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, const OtherXpr,
                                               const Product<Lhs,Rhs,DefaultProduct> >, DenseShape > {
  static const bool value = true;
};

template<typename OtherXpr, typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_difference_op<typename OtherXpr::Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, const OtherXpr,
                                               const Product<Lhs,Rhs,DefaultProduct> >, DenseShape > {
  static const bool value = true;
};

template<typename DstXprType, typename OtherXpr, typename ProductType, typename Func1, typename Func2>
struct assignment_from_xpr_op_product
{
  template<typename SrcXprType, typename InitialFunc>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const InitialFunc& /*func*/)
  {
    call_assignment_no_alias(dst, src.lhs(), Func1());
    call_assignment_no_alias(dst, src.rhs(), Func2());
  }
};

#define EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(ASSIGN_OP,BINOP,ASSIGN_OP2) \
  template< typename DstXprType, typename OtherXpr, typename Lhs, typename Rhs, typename DstScalar, typename SrcScalar, typename OtherScalar,typename ProdScalar> \
  struct Assignment<DstXprType, CwiseBinaryOp<internal::BINOP<OtherScalar,ProdScalar>, const OtherXpr, \
                                            const Product<Lhs,Rhs,DefaultProduct> >, internal::ASSIGN_OP<DstScalar,SrcScalar>, Dense2Dense> \
    : assignment_from_xpr_op_product<DstXprType, OtherXpr, Product<Lhs,Rhs,DefaultProduct>, internal::ASSIGN_OP<DstScalar,OtherScalar>, internal::ASSIGN_OP2<DstScalar,ProdScalar> > \
  {}

EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(assign_op,    scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(add_assign_op,scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(sub_assign_op,scalar_sum_op,sub_assign_op);

EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(assign_op,    scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(add_assign_op,scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(sub_assign_op,scalar_difference_op,add_assign_op);

//----------------------------------------

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,InnerProduct>
{
  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    dst.coeffRef(0,0) = (lhs.transpose().cwiseProduct(rhs)).sum();
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    dst.coeffRef(0,0) += (lhs.transpose().cwiseProduct(rhs)).sum();
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { dst.coeffRef(0,0) -= (lhs.transpose().cwiseProduct(rhs)).sum(); }
};


/***********************************************************************
*  Implementation of outer dense * dense vector product
***********************************************************************/

// Column major result
template<typename Dst, typename Lhs, typename Rhs, typename Func>
void EIGEN_DEVICE_FUNC outer_product_selector_run(Dst& dst, const Lhs &lhs, const Rhs &rhs, const Func& func, const false_type&)
{
  evaluator<Rhs> rhsEval(rhs);
  ei_declare_local_nested_eval(Lhs,lhs,Rhs::SizeAtCompileTime,actual_lhs);
  // FIXME if cols is large enough, then it might be useful to make sure that lhs is sequentially stored
  // FIXME not very good if rhs is real and lhs complex while alpha is real too
  const Index cols = dst.cols();
  for (Index j=0; j<cols; ++j)
    func(dst.col(j), rhsEval.coeff(Index(0),j) * actual_lhs);
}

// Row major result
template<typename Dst, typename Lhs, typename Rhs, typename Func>
void EIGEN_DEVICE_FUNC outer_product_selector_run(Dst& dst, const Lhs &lhs, const Rhs &rhs, const Func& func, const true_type&)
{
  evaluator<Lhs> lhsEval(lhs);
  ei_declare_local_nested_eval(Rhs,rhs,Lhs::SizeAtCompileTime,actual_rhs);
  // FIXME if rows is large enough, then it might be useful to make sure that rhs is sequentially stored
  // FIXME not very good if lhs is real and rhs complex while alpha is real too
  const Index rows = dst.rows();
  for (Index i=0; i<rows; ++i)
    func(dst.row(i), lhsEval.coeff(i,Index(0)) * actual_rhs);
}

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,OuterProduct>
{
  template<typename T> struct is_row_major : internal::conditional<(int(T::Flags)&RowMajorBit), internal::true_type, internal::false_type>::type {};
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  // TODO it would be nice to be able to exploit our *_assign_op functors for that purpose
  struct set  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived()  = src; } };
  struct add  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived() += src; } };
  struct sub  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived() -= src; } };
  struct adds {
    Scalar m_scale;
    explicit adds(const Scalar& s) : m_scale(s) {}
    template<typename Dst, typename Src> void EIGEN_DEVICE_FUNC operator()(const Dst& dst, const Src& src) const {
      dst.const_cast_derived() += m_scale * src;
    }
  };

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, set(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, add(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, sub(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, adds(alpha), is_row_major<Dst>());
  }

};


// This base class provides default implementations for evalTo, addTo, subTo, in terms of scaleAndAddTo
template<typename Lhs, typename Rhs, typename Derived>
struct generic_product_impl_base
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { dst.setZero(); scaleAndAddTo(dst, lhs, rhs, Scalar(1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { scaleAndAddTo(dst,lhs, rhs, Scalar(1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { scaleAndAddTo(dst, lhs, rhs, Scalar(-1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  { Derived::scaleAndAddTo(dst,lhs,rhs,alpha); }

};

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemvProduct>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemvProduct> >
{
  typedef typename nested_eval<Lhs,1>::type LhsNested;
  typedef typename nested_eval<Rhs,1>::type RhsNested;
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  enum { Side = Lhs::IsVectorAtCompileTime ? OnTheLeft : OnTheRight };
  typedef typename internal::remove_all<typename internal::conditional<int(Side)==OnTheRight,LhsNested,RhsNested>::type>::type MatrixType;

  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    // Fallback to inner product if both the lhs and rhs is a runtime vector.
    if (lhs.rows() == 1 && rhs.cols() == 1) {
      dst.coeffRef(0,0) += alpha * lhs.row(0).conjugate().dot(rhs.col(0));
      return;
    }
    LhsNested actual_lhs(lhs);
    RhsNested actual_rhs(rhs);
    internal::gemv_dense_selector<Side,
                            (int(MatrixType::Flags)&RowMajorBit) ? RowMajor : ColMajor,
                            bool(internal::blas_traits<MatrixType>::HasUsableDirectAccess)
                           >::run(actual_lhs, actual_rhs, dst, alpha);
  }
};

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // Same as: dst.noalias() = lhs.lazyProduct(rhs);
    // but easier on the compiler side
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::assign_op<typename Dst::Scalar,Scalar>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // dst.noalias() += lhs.lazyProduct(rhs);
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::add_assign_op<typename Dst::Scalar,Scalar>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // dst.noalias() -= lhs.lazyProduct(rhs);
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::sub_assign_op<typename Dst::Scalar,Scalar>());
  }

  // This is a special evaluation path called from generic_product_impl<...,GemmProduct> in file GeneralMatrixMatrix.h
  // This variant tries to extract scalar multiples from both the LHS and RHS and factor them out. For instance:
  //   dst {,+,-}= (s1*A)*(B*s2)
  // will be rewritten as:
  //   dst {,+,-}= (s1*s2) * (A.lazyProduct(B))
  // There are at least four benefits of doing so:
  //  1 - huge performance gain for heap-allocated matrix types as it save costly allocations.
  //  2 - it is faster than simply by-passing the heap allocation through stack allocation.
  //  3 - it makes this fallback consistent with the heavy GEMM routine.
  //  4 - it fully by-passes huge stack allocation attempts when multiplying huge fixed-size matrices.
  //      (see https://stackoverflow.com/questions/54738495)
  // For small fixed sizes matrices, howver, the gains are less obvious, it is sometimes x2 faster, but sometimes x3 slower,
  // and the behavior depends also a lot on the compiler... This is why this re-writting strategy is currently
  // enabled only when falling back from the main GEMM.
  template<typename Dst, typename Func>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Func &func)
  {
    enum {
      HasScalarFactor = blas_traits<Lhs>::HasScalarFactor || blas_traits<Rhs>::HasScalarFactor,
      ConjLhs = blas_traits<Lhs>::NeedToConjugate,
      ConjRhs = blas_traits<Rhs>::NeedToConjugate
    };
    // FIXME: in c++11 this should be auto, and extractScalarFactor should also return auto
    //        this is important for real*complex_mat
    Scalar actualAlpha = combine_scalar_factors<Scalar>(lhs, rhs);

    eval_dynamic_impl(dst,
                      blas_traits<Lhs>::extract(lhs).template conjugateIf<ConjLhs>(),
                      blas_traits<Rhs>::extract(rhs).template conjugateIf<ConjRhs>(),
                      func,
                      actualAlpha,
                      typename conditional<HasScalarFactor,true_type,false_type>::type());
  }

protected:

  template<typename Dst, typename LhsT, typename RhsT, typename Func, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic_impl(Dst& dst, const LhsT& lhs, const RhsT& rhs, const Func &func, const Scalar&  s /* == 1 */, false_type)
  {
    EIGEN_UNUSED_VARIABLE(s);
    eigen_internal_assert(s==Scalar(1));
    call_restricted_packet_assignment_no_alias(dst, lhs.lazyProduct(rhs), func);
  }

  template<typename Dst, typename LhsT, typename RhsT, typename Func, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic_impl(Dst& dst, const LhsT& lhs, const RhsT& rhs, const Func &func, const Scalar& s, true_type)
  {
    call_restricted_packet_assignment_no_alias(dst, s * lhs.lazyProduct(rhs), func);
  }
};

// This specialization enforces the use of a coefficient-based evaluation strategy
template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,LazyCoeffBasedProductMode>
  : generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode> {};

// Case 2: Evaluate coeff by coeff
//
// This is mostly taken from CoeffBasedProduct.h
// The main difference is that we add an extra argument to the etor_product_*_impl::run() function
// for the inner dimension of the product, because evaluator object do not know their size.

template<int Traversal, int UnrollingIndex, typename Lhs, typename Rhs, typename RetScalar>
struct etor_product_coeff_impl;

template<int StorageOrder, int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, DenseShape, DenseShape>
    : evaluator_base<Product<Lhs, Rhs, LazyProduct> >
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : m_lhs(xpr.lhs()),
      m_rhs(xpr.rhs()),
      m_lhsImpl(m_lhs),     // FIXME the creation of the evaluator objects should result in a no-op, but check that!
      m_rhsImpl(m_rhs),     //       Moreover, they are only useful for the packet path, so we could completely disable them when not needed,
                            //       or perhaps declare them on the fly on the packet method... We have experiment to check what's best.
      m_innerDim(xpr.lhs().cols())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::MulCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::AddCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
#if 0
    std::cerr << "LhsOuterStrideBytes=  " << LhsOuterStrideBytes << "\n";
    std::cerr << "RhsOuterStrideBytes=  " << RhsOuterStrideBytes << "\n";
    std::cerr << "LhsAlignment=         " << LhsAlignment << "\n";
    std::cerr << "RhsAlignment=         " << RhsAlignment << "\n";
    std::cerr << "CanVectorizeLhs=      " << CanVectorizeLhs << "\n";
    std::cerr << "CanVectorizeRhs=      " << CanVectorizeRhs << "\n";
    std::cerr << "CanVectorizeInner=    " << CanVectorizeInner << "\n";
    std::cerr << "EvalToRowMajor=       " << EvalToRowMajor << "\n";
    std::cerr << "Alignment=            " << Alignment << "\n";
    std::cerr << "Flags=                " << Flags << "\n";
#endif
  }

  // Everything below here is taken from CoeffBasedProduct.h

  typedef typename internal::nested_eval<Lhs,Rhs::ColsAtCompileTime>::type LhsNested;
  typedef typename internal::nested_eval<Rhs,Lhs::RowsAtCompileTime>::type RhsNested;

  typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
  typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;

  typedef evaluator<LhsNestedCleaned> LhsEtorType;
  typedef evaluator<RhsNestedCleaned> RhsEtorType;

  enum {
    RowsAtCompileTime = LhsNestedCleaned::RowsAtCompileTime,
    ColsAtCompileTime = RhsNestedCleaned::ColsAtCompileTime,
    InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(LhsNestedCleaned::ColsAtCompileTime, RhsNestedCleaned::RowsAtCompileTime),
    MaxRowsAtCompileTime = LhsNestedCleaned::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = RhsNestedCleaned::MaxColsAtCompileTime
  };

  typedef typename find_best_packet<Scalar,RowsAtCompileTime>::type LhsVecPacketType;
  typedef typename find_best_packet<Scalar,ColsAtCompileTime>::type RhsVecPacketType;

  enum {

    LhsCoeffReadCost = LhsEtorType::CoeffReadCost,
    RhsCoeffReadCost = RhsEtorType::CoeffReadCost,
    CoeffReadCost = InnerSize==0 ? NumTraits<Scalar>::ReadCost
                  : InnerSize == Dynamic ? HugeCost
                    : InnerSize * (NumTraits<Scalar>::MulCost + int(LhsCoeffReadCost) + int(RhsCoeffReadCost))
                    + (InnerSize - 1) * NumTraits<Scalar>::AddCost,

    Unroll = CoeffReadCost <= EIGEN_UNROLLING_LIMIT,

    LhsFlags = LhsEtorType::Flags,
    RhsFlags = RhsEtorType::Flags,

    LhsRowMajor = LhsFlags & RowMajorBit,
    RhsRowMajor = RhsFlags & RowMajorBit,

    LhsVecPacketSize = unpacket_traits<LhsVecPacketType>::size,
    RhsVecPacketSize = unpacket_traits<RhsVecPacketType>::size,

    // Here, we don't care about alignment larger than the usable packet size.
    LhsAlignment = EIGEN_PLAIN_ENUM_MIN(LhsEtorType::Alignment,LhsVecPacketSize*int(sizeof(typename LhsNestedCleaned::Scalar))),
    RhsAlignment = EIGEN_PLAIN_ENUM_MIN(RhsEtorType::Alignment,RhsVecPacketSize*int(sizeof(typename RhsNestedCleaned::Scalar))),

    SameType = is_same<typename LhsNestedCleaned::Scalar,typename RhsNestedCleaned::Scalar>::value,

    CanVectorizeRhs = bool(RhsRowMajor) && (RhsFlags & PacketAccessBit) && (ColsAtCompileTime!=1),
    CanVectorizeLhs = (!LhsRowMajor) && (LhsFlags & PacketAccessBit) && (RowsAtCompileTime!=1),

    EvalToRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
                    : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
                    : (bool(RhsRowMajor) && !CanVectorizeLhs),

    Flags = ((int(LhsFlags) | int(RhsFlags)) & HereditaryBits & ~RowMajorBit)
          | (EvalToRowMajor ? RowMajorBit : 0)
          // TODO enable vectorization for mixed types
          | (SameType && (CanVectorizeLhs || CanVectorizeRhs) ? PacketAccessBit : 0)
          | (XprType::IsVectorAtCompileTime ? LinearAccessBit : 0),

    LhsOuterStrideBytes = int(LhsNestedCleaned::OuterStrideAtCompileTime) * int(sizeof(typename LhsNestedCleaned::Scalar)),
    RhsOuterStrideBytes = int(RhsNestedCleaned::OuterStrideAtCompileTime) * int(sizeof(typename RhsNestedCleaned::Scalar)),

    Alignment = bool(CanVectorizeLhs) ? (LhsOuterStrideBytes<=0 || (int(LhsOuterStrideBytes) % EIGEN_PLAIN_ENUM_MAX(1,LhsAlignment))!=0 ? 0 : LhsAlignment)
              : bool(CanVectorizeRhs) ? (RhsOuterStrideBytes<=0 || (int(RhsOuterStrideBytes) % EIGEN_PLAIN_ENUM_MAX(1,RhsAlignment))!=0 ? 0 : RhsAlignment)
              : 0,

    /* CanVectorizeInner deserves special explanation. It does not affect the product flags. It is not used outside
     * of Product. If the Product itself is not a packet-access expression, there is still a chance that the inner
     * loop of the product might be vectorized. This is the meaning of CanVectorizeInner. Since it doesn't affect
     * the Flags, it is safe to make this value depend on ActualPacketAccessBit, that doesn't affect the ABI.
     */
    CanVectorizeInner =    SameType
                        && LhsRowMajor
                        && (!RhsRowMajor)
                        && (int(LhsFlags) & int(RhsFlags) & ActualPacketAccessBit)
                        && (int(InnerSize) % packet_traits<Scalar>::size == 0)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index row, Index col) const
  {
    return (m_lhs.row(row).transpose().cwiseProduct( m_rhs.col(col) )).sum();
  }

  /* Allow index-based non-packet access. It is impossible though to allow index-based packed access,
   * which is why we don't set the LinearAccessBit.
   * TODO: this seems possible when the result is a vector
   */
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const CoeffReturnType coeff(Index index) const
  {
    const Index row = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? 0 : index;
    const Index col = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? index : 0;
    return (m_lhs.row(row).transpose().cwiseProduct( m_rhs.col(col) )).sum();
  }

  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const PacketType packet(Index row, Index col) const
  {
    PacketType res;
    typedef etor_product_packet_impl<bool(int(Flags)&RowMajorBit) ? RowMajor : ColMajor,
                                     Unroll ? int(InnerSize) : Dynamic,
                                     LhsEtorType, RhsEtorType, PacketType, LoadMode> PacketImpl;
    PacketImpl::run(row, col, m_lhsImpl, m_rhsImpl, m_innerDim, res);
    return res;
  }

  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const PacketType packet(Index index) const
  {
    const Index row = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? 0 : index;
    const Index col = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? index : 0;
    return packet<LoadMode,PacketType>(row,col);
  }

protected:
  typename internal::add_const_on_value_type<LhsNested>::type m_lhs;
  typename internal::add_const_on_value_type<RhsNested>::type m_rhs;

  LhsEtorType m_lhsImpl;
  RhsEtorType m_rhsImpl;

  // TODO: Get rid of m_innerDim if known at compile time
  Index m_innerDim;
};

template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, LazyCoeffBasedProductMode, DenseShape, DenseShape>
  : product_evaluator<Product<Lhs, Rhs, LazyProduct>, CoeffBasedProductMode, DenseShape, DenseShape>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  typedef Product<Lhs, Rhs, LazyProduct> BaseProduct;
  typedef product_evaluator<BaseProduct, CoeffBasedProductMode, DenseShape, DenseShape> Base;
  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : Base(BaseProduct(xpr.lhs(),xpr.rhs()))
  {}
};

/****************************************
*** Coeff based product, Packet path  ***
****************************************/

template<int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, UnrollingIndex, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet &res)
  {
    etor_product_packet_impl<RowMajor, UnrollingIndex-1, Lhs, Rhs, Packet, LoadMode>::run(row, col, lhs, rhs, innerDim, res);
    res =  pmadd(pset1<Packet>(lhs.coeff(row, Index(UnrollingIndex-1))), rhs.template packet<LoadMode,Packet>(Index(UnrollingIndex-1), col), res);
  }
};

template<int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, UnrollingIndex, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet &res)
  {
    etor_product_packet_impl<ColMajor, UnrollingIndex-1, Lhs, Rhs, Packet, LoadMode>::run(row, col, lhs, rhs, innerDim, res);
    res =  pmadd(lhs.template packet<LoadMode,Packet>(row, Index(UnrollingIndex-1)), pset1<Packet>(rhs.coeff(Index(UnrollingIndex-1), col)), res);
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, 1, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index /*innerDim*/, Packet &res)
  {
    res = pmul(pset1<Packet>(lhs.coeff(row, Index(0))),rhs.template packet<LoadMode,Packet>(Index(0), col));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, 1, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index /*innerDim*/, Packet &res)
  {
    res = pmul(lhs.template packet<LoadMode,Packet>(row, Index(0)), pset1<Packet>(rhs.coeff(Index(0), col)));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, 0, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index /*row*/, Index /*col*/, const Lhs& /*lhs*/, const Rhs& /*rhs*/, Index /*innerDim*/, Packet &res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, 0, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index /*row*/, Index /*col*/, const Lhs& /*lhs*/, const Rhs& /*rhs*/, Index /*innerDim*/, Packet &res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, Dynamic, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet& res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
    for(Index i = 0; i < innerDim; ++i)
      res =  pmadd(pset1<Packet>(lhs.coeff(row, i)), rhs.template packet<LoadMode,Packet>(i, col), res);
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, Dynamic, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet& res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
    for(Index i = 0; i < innerDim; ++i)
      res =  pmadd(lhs.template packet<LoadMode,Packet>(row, i), pset1<Packet>(rhs.coeff(i, col)), res);
  }
};


/***************************************************************************
* Triangular products
***************************************************************************/
template<int Mode, bool LhsIsTriangular,
         typename Lhs, bool LhsIsVector,
         typename Rhs, bool RhsIsVector>
struct triangular_product_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,TriangularShape,DenseShape,ProductTag>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,TriangularShape,DenseShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    triangular_product_impl<Lhs::Mode,true,typename Lhs::MatrixType,false,Rhs, Rhs::ColsAtCompileTime==1>
        ::run(dst, lhs.nestedExpression(), rhs, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,DenseShape,TriangularShape,ProductTag>
: generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,TriangularShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    triangular_product_impl<Rhs::Mode,false,Lhs,Lhs::RowsAtCompileTime==1, typename Rhs::MatrixType, false>::run(dst, lhs, rhs.nestedExpression(), alpha);
  }
};


/***************************************************************************
* SelfAdjoint products
***************************************************************************/
template <typename Lhs, int LhsMode, bool LhsIsVector,
          typename Rhs, int RhsMode, bool RhsIsVector>
struct selfadjoint_product_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,SelfAdjointShape,DenseShape,ProductTag>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,SelfAdjointShape,DenseShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static EIGEN_DEVICE_FUNC
  void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    selfadjoint_product_impl<typename Lhs::MatrixType,Lhs::Mode,false,Rhs,0,Rhs::IsVectorAtCompileTime>::run(dst, lhs.nestedExpression(), rhs, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,DenseShape,SelfAdjointShape,ProductTag>
: generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,SelfAdjointShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    selfadjoint_product_impl<Lhs,0,Lhs::IsVectorAtCompileTime,typename Rhs::MatrixType,Rhs::Mode,false>::run(dst, lhs, rhs.nestedExpression(), alpha);
  }
};


/***************************************************************************
* Diagonal products
***************************************************************************/

template<typename MatrixType, typename DiagonalType, typename Derived, int ProductOrder>
struct diagonal_product_evaluator_base
  : evaluator_base<Derived>
{
   typedef typename ScalarBinaryOpTraits<typename MatrixType::Scalar, typename DiagonalType::Scalar>::ReturnType Scalar;
public:
  enum {
    CoeffReadCost = int(NumTraits<Scalar>::MulCost) + int(evaluator<MatrixType>::CoeffReadCost) + int(evaluator<DiagonalType>::CoeffReadCost),

    MatrixFlags = evaluator<MatrixType>::Flags,
    DiagFlags = evaluator<DiagonalType>::Flags,

    _StorageOrder = (Derived::MaxRowsAtCompileTime==1 && Derived::MaxColsAtCompileTime!=1) ? RowMajor
                  : (Derived::MaxColsAtCompileTime==1 && Derived::MaxRowsAtCompileTime!=1) ? ColMajor
                  : MatrixFlags & RowMajorBit ? RowMajor : ColMajor,
    _SameStorageOrder = _StorageOrder == (MatrixFlags & RowMajorBit ? RowMajor : ColMajor),

    _ScalarAccessOnDiag =  !((int(_StorageOrder) == ColMajor && int(ProductOrder) == OnTheLeft)
                           ||(int(_StorageOrder) == RowMajor && int(ProductOrder) == OnTheRight)),
    _SameTypes = is_same<typename MatrixType::Scalar, typename DiagonalType::Scalar>::value,
    // FIXME currently we need same types, but in the future the next rule should be the one
    //_Vectorizable = bool(int(MatrixFlags)&PacketAccessBit) && ((!_PacketOnDiag) || (_SameTypes && bool(int(DiagFlags)&PacketAccessBit))),
    _Vectorizable =   bool(int(MatrixFlags)&PacketAccessBit)
                  &&  _SameTypes
                  && (_SameStorageOrder || (MatrixFlags&LinearAccessBit)==LinearAccessBit)
                  && (_ScalarAccessOnDiag || (bool(int(DiagFlags)&PacketAccessBit))),
    _LinearAccessMask = (MatrixType::RowsAtCompileTime==1 || MatrixType::ColsAtCompileTime==1) ? LinearAccessBit : 0,
    Flags = ((HereditaryBits|_LinearAccessMask) & (unsigned int)(MatrixFlags)) | (_Vectorizable ? PacketAccessBit : 0),
    Alignment = evaluator<MatrixType>::Alignment,

    AsScalarProduct =     (DiagonalType::SizeAtCompileTime==1)
                      ||  (DiagonalType::SizeAtCompileTime==Dynamic && MatrixType::RowsAtCompileTime==1 && ProductOrder==OnTheLeft)
                      ||  (DiagonalType::SizeAtCompileTime==Dynamic && MatrixType::ColsAtCompileTime==1 && ProductOrder==OnTheRight)
  };

  EIGEN_DEVICE_FUNC diagonal_product_evaluator_base(const MatrixType &mat, const DiagonalType &diag)
    : m_diagImpl(diag), m_matImpl(mat)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::MulCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index idx) const
  {
    if(AsScalarProduct)
      return m_diagImpl.coeff(0) * m_matImpl.coeff(idx);
    else
      return m_diagImpl.coeff(idx) * m_matImpl.coeff(idx);
  }

protected:
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet_impl(Index row, Index col, Index id, internal::true_type) const
  {
    return internal::pmul(m_matImpl.template packet<LoadMode,PacketType>(row, col),
                          internal::pset1<PacketType>(m_diagImpl.coeff(id)));
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet_impl(Index row, Index col, Index id, internal::false_type) const
  {
    enum {
      InnerSize = (MatrixType::Flags & RowMajorBit) ? MatrixType::ColsAtCompileTime : MatrixType::RowsAtCompileTime,
      DiagonalPacketLoadMode = EIGEN_PLAIN_ENUM_MIN(LoadMode,((InnerSize%16) == 0) ? int(Aligned16) : int(evaluator<DiagonalType>::Alignment)) // FIXME hardcoded 16!!
    };
    return internal::pmul(m_matImpl.template packet<LoadMode,PacketType>(row, col),
                          m_diagImpl.template packet<DiagonalPacketLoadMode,PacketType>(id));
  }

  evaluator<DiagonalType> m_diagImpl;
  evaluator<MatrixType>   m_matImpl;
};

// diagonal * dense
template<typename Lhs, typename Rhs, int ProductKind, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, ProductKind>, ProductTag, DiagonalShape, DenseShape>
  : diagonal_product_evaluator_base<Rhs, typename Lhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheLeft>
{
  typedef diagonal_product_evaluator_base<Rhs, typename Lhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheLeft> Base;
  using Base::m_diagImpl;
  using Base::m_matImpl;
  using Base::coeff;
  typedef typename Base::Scalar Scalar;

  typedef Product<Lhs, Rhs, ProductKind> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef typename Lhs::DiagonalVectorType DiagonalType;


  enum { StorageOrder = Base::_StorageOrder };

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(xpr.rhs(), xpr.lhs().diagonal())
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index row, Index col) const
  {
    return m_diagImpl.coeff(row) * m_matImpl.coeff(row, col);
  }

#ifndef EIGEN_GPUCC
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index row, Index col) const
  {
    // FIXME: NVCC used to complain about the template keyword, but we have to check whether this is still the case.
    // See also similar calls below.
    return this->template packet_impl<LoadMode,PacketType>(row,col, row,
                                 typename internal::conditional<int(StorageOrder)==RowMajor, internal::true_type, internal::false_type>::type());
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index idx) const
  {
    return packet<LoadMode,PacketType>(int(StorageOrder)==ColMajor?idx:0,int(StorageOrder)==ColMajor?0:idx);
  }
#endif
};

// dense * diagonal
template<typename Lhs, typename Rhs, int ProductKind, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, ProductKind>, ProductTag, DenseShape, DiagonalShape>
  : diagonal_product_evaluator_base<Lhs, typename Rhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheRight>
{
  typedef diagonal_product_evaluator_base<Lhs, typename Rhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheRight> Base;
  using Base::m_diagImpl;
  using Base::m_matImpl;
  using Base::coeff;
  typedef typename Base::Scalar Scalar;

  typedef Product<Lhs, Rhs, ProductKind> XprType;
  typedef typename XprType::PlainObject PlainObject;

  enum { StorageOrder = Base::_StorageOrder };

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs().diagonal())
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index row, Index col) const
  {
    return m_matImpl.coeff(row, col) * m_diagImpl.coeff(col);
  }

#ifndef EIGEN_GPUCC
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index row, Index col) const
  {
    return this->template packet_impl<LoadMode,PacketType>(row,col, col,
                                 typename internal::conditional<int(StorageOrder)==ColMajor, internal::true_type, internal::false_type>::type());
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index idx) const
  {
    return packet<LoadMode,PacketType>(int(StorageOrder)==ColMajor?idx:0,int(StorageOrder)==ColMajor?0:idx);
  }
#endif
};

/***************************************************************************
* Products with permutation matrices
***************************************************************************/

/** \internal
  * \class permutation_matrix_product
  * Internal helper class implementing the product between a permutation matrix and a matrix.
  * This class is specialized for DenseShape below and for SparseShape in SparseCore/SparsePermutation.h
  */
template<typename ExpressionType, int Side, bool Transposed, typename ExpressionShape>
struct permutation_matrix_product;

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, DenseShape>
{
    typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
    typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

    template<typename Dest, typename PermutationType>
    static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Dest& dst, const PermutationType& perm, const ExpressionType& xpr)
    {
      MatrixType mat(xpr);
      const Index n = Side==OnTheLeft ? mat.rows() : mat.cols();
      // FIXME we need an is_same for expression that is not sensitive to constness. For instance
      // is_same_xpr<Block<const Matrix>, Block<Matrix> >::value should be true.
      //if(is_same<MatrixTypeCleaned,Dest>::value && extract_data(dst) == extract_data(mat))
      if(is_same_dense(dst, mat))
      {
        // apply the permutation inplace
        Matrix<bool,PermutationType::RowsAtCompileTime,1,0,PermutationType::MaxRowsAtCompileTime> mask(perm.size());
        mask.fill(false);
        Index r = 0;
        while(r < perm.size())
        {
          // search for the next seed
          while(r<perm.size() && mask[r]) r++;
          if(r>=perm.size())
            break;
          // we got one, let's follow it until we are back to the seed
          Index k0 = r++;
          Index kPrev = k0;
          mask.coeffRef(k0) = true;
          for(Index k=perm.indices().coeff(k0); k!=k0; k=perm.indices().coeff(k))
          {
                  Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>(dst, k)
            .swap(Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>
                       (dst,((Side==OnTheLeft) ^ Transposed) ? k0 : kPrev));

            mask.coeffRef(k) = true;
            kPrev = k;
          }
        }
      }
      else
      {
        for(Index i = 0; i < n; ++i)
        {
          Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>
               (dst, ((Side==OnTheLeft) ^ Transposed) ? perm.indices().coeff(i) : i)

          =

          Block<const MatrixTypeCleaned,Side==OnTheLeft ? 1 : MatrixTypeCleaned::RowsAtCompileTime,Side==OnTheRight ? 1 : MatrixTypeCleaned::ColsAtCompileTime>
               (mat, ((Side==OnTheRight) ^ Transposed) ? perm.indices().coeff(i) : i);
        }
      }
    }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, PermutationShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Rhs, OnTheLeft, false, MatrixShape>::run(dst, lhs, rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, MatrixShape, PermutationShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Lhs, OnTheRight, false, MatrixShape>::run(dst, rhs, lhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Inverse<Lhs>, Rhs, PermutationShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Inverse<Lhs>& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Rhs, OnTheLeft, true, MatrixShape>::run(dst, lhs.nestedExpression(), rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Inverse<Rhs>, MatrixShape, PermutationShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Inverse<Rhs>& rhs)
  {
    permutation_matrix_product<Lhs, OnTheRight, true, MatrixShape>::run(dst, rhs.nestedExpression(), lhs);
  }
};


/***************************************************************************
* Products with transpositions matrices
***************************************************************************/

// FIXME could we unify Transpositions and Permutation into a single "shape"??

/** \internal
  * \class transposition_matrix_product
  * Internal helper class implementing the product between a permutation matrix and a matrix.
  */
template<typename ExpressionType, int Side, bool Transposed, typename ExpressionShape>
struct transposition_matrix_product
{
  typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
  typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

  template<typename Dest, typename TranspositionType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Dest& dst, const TranspositionType& tr, const ExpressionType& xpr)
  {
    MatrixType mat(xpr);
    typedef typename TranspositionType::StorageIndex StorageIndex;
    const Index size = tr.size();
    StorageIndex j = 0;

    if(!is_same_dense(dst,mat))
      dst = mat;

    for(Index k=(Transposed?size-1:0) ; Transposed?k>=0:k<size ; Transposed?--k:++k)
      if(Index(j=tr.coeff(k))!=k)
      {
        if(Side==OnTheLeft)        dst.row(k).swap(dst.row(j));
        else if(Side==OnTheRight)  dst.col(k).swap(dst.col(j));
      }
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, TranspositionsShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Rhs, OnTheLeft, false, MatrixShape>::run(dst, lhs, rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, MatrixShape, TranspositionsShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Lhs, OnTheRight, false, MatrixShape>::run(dst, rhs, lhs);
  }
};


template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Transpose<Lhs>, Rhs, TranspositionsShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Transpose<Lhs>& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Rhs, OnTheLeft, true, MatrixShape>::run(dst, lhs.nestedExpression(), rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Transpose<Rhs>, MatrixShape, TranspositionsShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Transpose<Rhs>& rhs)
  {
    transposition_matrix_product<Lhs, OnTheRight, true, MatrixShape>::run(dst, rhs.nestedExpression(), lhs);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PRODUCT_EVALUATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Random.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RANDOM_H
#define EIGEN_RANDOM_H

namespace Eigen { 

namespace internal {

template<typename Scalar> struct scalar_random_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_random_op)
  inline const Scalar operator() () const { return random<Scalar>(); }
};

template<typename Scalar>
struct functor_traits<scalar_random_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false, IsRepeatable = false }; };

} // end namespace internal

/** \returns a random matrix expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * \not_reentrant
  * 
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Random() should be used
  * instead.
  * 
  *
  * Example: \include MatrixBase_random_int_int.cpp
  * Output: \verbinclude MatrixBase_random_int_int.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary matrix whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  * 
  * See DenseBase::NullaryExpr(Index, const CustomNullaryOp&) for an example using C++11 random generators.
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index), DenseBase::Random()
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random(Index rows, Index cols)
{
  return NullaryExpr(rows, cols, internal::scalar_random_op<Scalar>());
}

/** \returns a random vector expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  * \not_reentrant
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Random() should be used
  * instead.
  *
  * Example: \include MatrixBase_random_int.cpp
  * Output: \verbinclude MatrixBase_random_int.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary vector whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index,Index), DenseBase::Random()
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random(Index size)
{
  return NullaryExpr(size, internal::scalar_random_op<Scalar>());
}

/** \returns a fixed-size random matrix or vector expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_random.cpp
  * Output: \verbinclude MatrixBase_random.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary matrix whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  * 
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index,Index), DenseBase::Random(Index)
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random()
{
  return NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_random_op<Scalar>());
}

/** Sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * \not_reentrant
  * 
  * Example: \include MatrixBase_setRandom.cpp
  * Output: \verbinclude MatrixBase_setRandom.out
  *
  * \sa class CwiseNullaryOp, setRandom(Index), setRandom(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Derived& DenseBase<Derived>::setRandom()
{
  return *this = Random(rows(), cols());
}

/** Resizes to the given \a newSize, and sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * \only_for_vectors
  * \not_reentrant
  *
  * Example: \include Matrix_setRandom_int.cpp
  * Output: \verbinclude Matrix_setRandom_int.out
  *
  * \sa DenseBase::setRandom(), setRandom(Index,Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index newSize)
{
  resize(newSize);
  return setRandom();
}

/** Resizes to the given size, and sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  * 
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setRandom_int_int.cpp
  * Output: \verbinclude Matrix_setRandom_int_int.out
  *
  * \sa DenseBase::setRandom(), setRandom(Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index rows, Index cols)
{
  resize(rows, cols);
  return setRandom();
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to random values. For the parameter of type
  * NoChange_t, just pass the special value \c NoChange.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), setRandom(Index), setRandom(Index, NoChange_t), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(NoChange_t, Index cols)
{
  return setRandom(rows(), cols);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to random values. For the parameter of type
  * NoChange_t, just pass the special value \c NoChange.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), setRandom(Index), setRandom(NoChange_t, Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index rows, NoChange_t)
{
  return setRandom(rows, cols());
}

} // end namespace Eigen

#endif // EIGEN_RANDOM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Redux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REDUX_H
#define EIGEN_REDUX_H

namespace Eigen { 

namespace internal {

// TODO
//  * implement other kind of vectorization
//  * factorize code

/***************************************************************************
* Part 1 : the logic deciding a strategy for vectorization and unrolling
***************************************************************************/

template<typename Func, typename Evaluator>
struct redux_traits
{
public:
    typedef typename find_best_packet<typename Evaluator::Scalar,Evaluator::SizeAtCompileTime>::type PacketType;
  enum {
    PacketSize = unpacket_traits<PacketType>::size,
    InnerMaxSize = int(Evaluator::IsRowMajor)
                 ? Evaluator::MaxColsAtCompileTime
                 : Evaluator::MaxRowsAtCompileTime,
    OuterMaxSize = int(Evaluator::IsRowMajor)
                 ? Evaluator::MaxRowsAtCompileTime
                 : Evaluator::MaxColsAtCompileTime,
    SliceVectorizedWork = int(InnerMaxSize)==Dynamic ? Dynamic
                        : int(OuterMaxSize)==Dynamic ? (int(InnerMaxSize)>=int(PacketSize) ? Dynamic : 0)
                        : (int(InnerMaxSize)/int(PacketSize)) * int(OuterMaxSize)
  };

  enum {
    MightVectorize = (int(Evaluator::Flags)&ActualPacketAccessBit)
                  && (functor_traits<Func>::PacketAccess),
    MayLinearVectorize = bool(MightVectorize) && (int(Evaluator::Flags)&LinearAccessBit),
    MaySliceVectorize  = bool(MightVectorize) && (int(SliceVectorizedWork)==Dynamic || int(SliceVectorizedWork)>=3)
  };

public:
  enum {
    Traversal = int(MayLinearVectorize) ? int(LinearVectorizedTraversal)
              : int(MaySliceVectorize)  ? int(SliceVectorizedTraversal)
                                        : int(DefaultTraversal)
  };

public:
  enum {
    Cost = Evaluator::SizeAtCompileTime == Dynamic ? HugeCost
         : int(Evaluator::SizeAtCompileTime) * int(Evaluator::CoeffReadCost) + (Evaluator::SizeAtCompileTime-1) * functor_traits<Func>::Cost,
    UnrollingLimit = EIGEN_UNROLLING_LIMIT * (int(Traversal) == int(DefaultTraversal) ? 1 : int(PacketSize))
  };

public:
  enum {
    Unrolling = Cost <= UnrollingLimit ? CompleteUnrolling : NoUnrolling
  };
  
#ifdef EIGEN_DEBUG_ASSIGN
  static void debug()
  {
    std::cerr << "Xpr: " << typeid(typename Evaluator::XprType).name() << std::endl;
    std::cerr.setf(std::ios::hex, std::ios::basefield);
    EIGEN_DEBUG_VAR(Evaluator::Flags)
    std::cerr.unsetf(std::ios::hex);
    EIGEN_DEBUG_VAR(InnerMaxSize)
    EIGEN_DEBUG_VAR(OuterMaxSize)
    EIGEN_DEBUG_VAR(SliceVectorizedWork)
    EIGEN_DEBUG_VAR(PacketSize)
    EIGEN_DEBUG_VAR(MightVectorize)
    EIGEN_DEBUG_VAR(MayLinearVectorize)
    EIGEN_DEBUG_VAR(MaySliceVectorize)
    std::cerr << "Traversal" << " = " << Traversal << " (" << demangle_traversal(Traversal) << ")" << std::endl;
    EIGEN_DEBUG_VAR(UnrollingLimit)
    std::cerr << "Unrolling" << " = " << Unrolling << " (" << demangle_unrolling(Unrolling) << ")" << std::endl;
    std::cerr << std::endl;
  }
#endif
};

/***************************************************************************
* Part 2 : unrollers
***************************************************************************/

/*** no vectorization ***/

template<typename Func, typename Evaluator, int Start, int Length>
struct redux_novec_unroller
{
  enum {
    HalfLength = Length/2
  };

  typedef typename Evaluator::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator &eval, const Func& func)
  {
    return func(redux_novec_unroller<Func, Evaluator, Start, HalfLength>::run(eval,func),
                redux_novec_unroller<Func, Evaluator, Start+HalfLength, Length-HalfLength>::run(eval,func));
  }
};

template<typename Func, typename Evaluator, int Start>
struct redux_novec_unroller<Func, Evaluator, Start, 1>
{
  enum {
    outer = Start / Evaluator::InnerSizeAtCompileTime,
    inner = Start % Evaluator::InnerSizeAtCompileTime
  };

  typedef typename Evaluator::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator &eval, const Func&)
  {
    return eval.coeffByOuterInner(outer, inner);
  }
};

// This is actually dead code and will never be called. It is required
// to prevent false warnings regarding failed inlining though
// for 0 length run() will never be called at all.
template<typename Func, typename Evaluator, int Start>
struct redux_novec_unroller<Func, Evaluator, Start, 0>
{
  typedef typename Evaluator::Scalar Scalar;
  EIGEN_DEVICE_FUNC 
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator&, const Func&) { return Scalar(); }
};

/*** vectorization ***/

template<typename Func, typename Evaluator, int Start, int Length>
struct redux_vec_unroller
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &eval, const Func& func)
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      HalfLength = Length/2
    };

    return func.packetOp(
            redux_vec_unroller<Func, Evaluator, Start, HalfLength>::template run<PacketType>(eval,func),
            redux_vec_unroller<Func, Evaluator, Start+HalfLength, Length-HalfLength>::template run<PacketType>(eval,func) );
  }
};

template<typename Func, typename Evaluator, int Start>
struct redux_vec_unroller<Func, Evaluator, Start, 1>
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &eval, const Func&)
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      index = Start * PacketSize,
      outer = index / int(Evaluator::InnerSizeAtCompileTime),
      inner = index % int(Evaluator::InnerSizeAtCompileTime),
      alignment = Evaluator::Alignment
    };
    return eval.template packetByOuterInner<alignment,PacketType>(outer, inner);
  }
};

/***************************************************************************
* Part 3 : implementation of all cases
***************************************************************************/

template<typename Func, typename Evaluator,
         int Traversal = redux_traits<Func, Evaluator>::Traversal,
         int Unrolling = redux_traits<Func, Evaluator>::Unrolling
>
struct redux_impl;

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, DefaultTraversal, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;

  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    Scalar res;
    res = eval.coeffByOuterInner(0, 0);
    for(Index i = 1; i < xpr.innerSize(); ++i)
      res = func(res, eval.coeffByOuterInner(0, i));
    for(Index i = 1; i < xpr.outerSize(); ++i)
      for(Index j = 0; j < xpr.innerSize(); ++j)
        res = func(res, eval.coeffByOuterInner(i, j));
    return res;
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func,Evaluator, DefaultTraversal, CompleteUnrolling>
  : redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime>
{
  typedef redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime> Base;
  typedef typename Evaluator::Scalar Scalar;
  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType& /*xpr*/)
  {
    return Base::run(eval,func);
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, LinearVectorizedTraversal, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketScalar;

  template<typename XprType>
  static Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    const Index size = xpr.size();
    
    const Index packetSize = redux_traits<Func, Evaluator>::PacketSize;
    const int packetAlignment = unpacket_traits<PacketScalar>::alignment;
    enum {
      alignment0 = (bool(Evaluator::Flags & DirectAccessBit) && bool(packet_traits<Scalar>::AlignedOnScalar)) ? int(packetAlignment) : int(Unaligned),
      alignment = EIGEN_PLAIN_ENUM_MAX(alignment0, Evaluator::Alignment)
    };
    const Index alignedStart = internal::first_default_aligned(xpr);
    const Index alignedSize2 = ((size-alignedStart)/(2*packetSize))*(2*packetSize);
    const Index alignedSize = ((size-alignedStart)/(packetSize))*(packetSize);
    const Index alignedEnd2 = alignedStart + alignedSize2;
    const Index alignedEnd  = alignedStart + alignedSize;
    Scalar res;
    if(alignedSize)
    {
      PacketScalar packet_res0 = eval.template packet<alignment,PacketScalar>(alignedStart);
      if(alignedSize>packetSize) // we have at least two packets to partly unroll the loop
      {
        PacketScalar packet_res1 = eval.template packet<alignment,PacketScalar>(alignedStart+packetSize);
        for(Index index = alignedStart + 2*packetSize; index < alignedEnd2; index += 2*packetSize)
        {
          packet_res0 = func.packetOp(packet_res0, eval.template packet<alignment,PacketScalar>(index));
          packet_res1 = func.packetOp(packet_res1, eval.template packet<alignment,PacketScalar>(index+packetSize));
        }

        packet_res0 = func.packetOp(packet_res0,packet_res1);
        if(alignedEnd>alignedEnd2)
          packet_res0 = func.packetOp(packet_res0, eval.template packet<alignment,PacketScalar>(alignedEnd2));
      }
      res = func.predux(packet_res0);

      for(Index index = 0; index < alignedStart; ++index)
        res = func(res,eval.coeff(index));

      for(Index index = alignedEnd; index < size; ++index)
        res = func(res,eval.coeff(index));
    }
    else // too small to vectorize anything.
         // since this is dynamic-size hence inefficient anyway for such small sizes, don't try to optimize.
    {
      res = eval.coeff(0);
      for(Index index = 1; index < size; ++index)
        res = func(res,eval.coeff(index));
    }

    return res;
  }
};

// NOTE: for SliceVectorizedTraversal we simply bypass unrolling
template<typename Func, typename Evaluator, int Unrolling>
struct redux_impl<Func, Evaluator, SliceVectorizedTraversal, Unrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketType;

  template<typename XprType>
  EIGEN_DEVICE_FUNC static Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    const Index innerSize = xpr.innerSize();
    const Index outerSize = xpr.outerSize();
    enum {
      packetSize = redux_traits<Func, Evaluator>::PacketSize
    };
    const Index packetedInnerSize = ((innerSize)/packetSize)*packetSize;
    Scalar res;
    if(packetedInnerSize)
    {
      PacketType packet_res = eval.template packet<Unaligned,PacketType>(0,0);
      for(Index j=0; j<outerSize; ++j)
        for(Index i=(j==0?packetSize:0); i<packetedInnerSize; i+=Index(packetSize))
          packet_res = func.packetOp(packet_res, eval.template packetByOuterInner<Unaligned,PacketType>(j,i));

      res = func.predux(packet_res);
      for(Index j=0; j<outerSize; ++j)
        for(Index i=packetedInnerSize; i<innerSize; ++i)
          res = func(res, eval.coeffByOuterInner(j,i));
    }
    else // too small to vectorize anything.
         // since this is dynamic-size hence inefficient anyway for such small sizes, don't try to optimize.
    {
      res = redux_impl<Func, Evaluator, DefaultTraversal, NoUnrolling>::run(eval, func, xpr);
    }

    return res;
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, LinearVectorizedTraversal, CompleteUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;

  typedef typename redux_traits<Func, Evaluator>::PacketType PacketType;
  enum {
    PacketSize = redux_traits<Func, Evaluator>::PacketSize,
    Size = Evaluator::SizeAtCompileTime,
    VectorizedSize = (int(Size) / int(PacketSize)) * int(PacketSize)
  };

  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType &xpr)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(xpr)
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    if (VectorizedSize > 0) {
      Scalar res = func.predux(redux_vec_unroller<Func, Evaluator, 0, Size / PacketSize>::template run<PacketType>(eval,func));
      if (VectorizedSize != Size)
        res = func(res,redux_novec_unroller<Func, Evaluator, VectorizedSize, Size-VectorizedSize>::run(eval,func));
      return res;
    }
    else {
      return redux_novec_unroller<Func, Evaluator, 0, Size>::run(eval,func);
    }
  }
};

// evaluator adaptor
template<typename _XprType>
class redux_evaluator : public internal::evaluator<_XprType>
{
  typedef internal::evaluator<_XprType> Base;
public:
  typedef _XprType XprType;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit redux_evaluator(const XprType &xpr) : Base(xpr) {}
  
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename XprType::PacketScalar PacketScalar;
  
  enum {
    MaxRowsAtCompileTime = XprType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = XprType::MaxColsAtCompileTime,
    // TODO we should not remove DirectAccessBit and rather find an elegant way to query the alignment offset at runtime from the evaluator
    Flags = Base::Flags & ~DirectAccessBit,
    IsRowMajor = XprType::IsRowMajor,
    SizeAtCompileTime = XprType::SizeAtCompileTime,
    InnerSizeAtCompileTime = XprType::InnerSizeAtCompileTime
  };
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeffByOuterInner(Index outer, Index inner) const
  { return Base::coeff(IsRowMajor ? outer : inner, IsRowMajor ? inner : outer); }
  
  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketType packetByOuterInner(Index outer, Index inner) const
  { return Base::template packet<LoadMode,PacketType>(IsRowMajor ? outer : inner, IsRowMajor ? inner : outer); }
  
};

} // end namespace internal

/***************************************************************************
* Part 4 : public API
***************************************************************************/


/** \returns the result of a full redux operation on the whole matrix or vector using \a func
  *
  * The template parameter \a BinaryOp is the type of the functor \a func which must be
  * an associative operator. Both current C++98 and C++11 functor styles are handled.
  *
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::sum(), DenseBase::minCoeff(), DenseBase::maxCoeff(), MatrixBase::colwise(), MatrixBase::rowwise()
  */
template<typename Derived>
template<typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::redux(const Func& func) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  typedef typename internal::redux_evaluator<Derived> ThisEvaluator;
  ThisEvaluator thisEval(derived());

  // The initial expression is passed to the reducer as an additional argument instead of
  // passing it as a member of redux_evaluator to help  
  return internal::redux_impl<Func, ThisEvaluator>::run(thisEval, func, derived());
}

/** \returns the minimum of all coefficients of \c *this.
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is minimum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  */
template<typename Derived>
template<int NaNPropagation>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff() const
{
  return derived().redux(Eigen::internal::scalar_min_op<Scalar,Scalar, NaNPropagation>());
}

/** \returns the maximum of all coefficients of \c *this. 
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  */
template<typename Derived>
template<int NaNPropagation>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff() const
{
  return derived().redux(Eigen::internal::scalar_max_op<Scalar,Scalar, NaNPropagation>());
}

/** \returns the sum of all coefficients of \c *this
  *
  * If \c *this is empty, then the value 0 is returned.
  *
  * \sa trace(), prod(), mean()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::sum() const
{
  if(SizeAtCompileTime==0 || (SizeAtCompileTime==Dynamic && size()==0))
    return Scalar(0);
  return derived().redux(Eigen::internal::scalar_sum_op<Scalar,Scalar>());
}

/** \returns the mean of all coefficients of *this
*
* \sa trace(), prod(), sum()
*/
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::mean() const
{
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  return Scalar(derived().redux(Eigen::internal::scalar_sum_op<Scalar,Scalar>())) / Scalar(this->size());
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif
}

/** \returns the product of all coefficients of *this
  *
  * Example: \include MatrixBase_prod.cpp
  * Output: \verbinclude MatrixBase_prod.out
  *
  * \sa sum(), mean(), trace()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::prod() const
{
  if(SizeAtCompileTime==0 || (SizeAtCompileTime==Dynamic && size()==0))
    return Scalar(1);
  return derived().redux(Eigen::internal::scalar_product_op<Scalar>());
}

/** \returns the trace of \c *this, i.e. the sum of the coefficients on the main diagonal.
  *
  * \c *this can be any matrix, not necessarily square.
  *
  * \sa diagonal(), sum()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
MatrixBase<Derived>::trace() const
{
  return derived().diagonal().sum();
}

} // end namespace Eigen

#endif // EIGEN_REDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Ref.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REF_H
#define EIGEN_REF_H

namespace Eigen {

namespace internal {

template<typename _PlainObjectType, int _Options, typename _StrideType>
struct traits<Ref<_PlainObjectType, _Options, _StrideType> >
  : public traits<Map<_PlainObjectType, _Options, _StrideType> >
{
  typedef _PlainObjectType PlainObjectType;
  typedef _StrideType StrideType;
  enum {
    Options = _Options,
    Flags = traits<Map<_PlainObjectType, _Options, _StrideType> >::Flags | NestByRefBit,
    Alignment = traits<Map<_PlainObjectType, _Options, _StrideType> >::Alignment
  };

  template<typename Derived> struct match {
    enum {
      IsVectorAtCompileTime = PlainObjectType::IsVectorAtCompileTime || Derived::IsVectorAtCompileTime,
      HasDirectAccess = internal::has_direct_access<Derived>::ret,
      StorageOrderMatch = IsVectorAtCompileTime || ((PlainObjectType::Flags&RowMajorBit)==(Derived::Flags&RowMajorBit)),
      InnerStrideMatch = int(StrideType::InnerStrideAtCompileTime)==int(Dynamic)
                      || int(StrideType::InnerStrideAtCompileTime)==int(Derived::InnerStrideAtCompileTime)
                      || (int(StrideType::InnerStrideAtCompileTime)==0 && int(Derived::InnerStrideAtCompileTime)==1),
      OuterStrideMatch = IsVectorAtCompileTime
                      || int(StrideType::OuterStrideAtCompileTime)==int(Dynamic) || int(StrideType::OuterStrideAtCompileTime)==int(Derived::OuterStrideAtCompileTime),
      // NOTE, this indirection of evaluator<Derived>::Alignment is needed
      // to workaround a very strange bug in MSVC related to the instantiation
      // of has_*ary_operator in evaluator<CwiseNullaryOp>.
      // This line is surprisingly very sensitive. For instance, simply adding parenthesis
      // as "DerivedAlignment = (int(evaluator<Derived>::Alignment))," will make MSVC fail...
      DerivedAlignment = int(evaluator<Derived>::Alignment),
      AlignmentMatch = (int(traits<PlainObjectType>::Alignment)==int(Unaligned)) || (DerivedAlignment >= int(Alignment)), // FIXME the first condition is not very clear, it should be replaced by the required alignment
      ScalarTypeMatch = internal::is_same<typename PlainObjectType::Scalar, typename Derived::Scalar>::value,
      MatchAtCompileTime = HasDirectAccess && StorageOrderMatch && InnerStrideMatch && OuterStrideMatch && AlignmentMatch && ScalarTypeMatch
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };

};

template<typename Derived>
struct traits<RefBase<Derived> > : public traits<Derived> {};

}

template<typename Derived> class RefBase
 : public MapBase<Derived>
{
  typedef typename internal::traits<Derived>::PlainObjectType PlainObjectType;
  typedef typename internal::traits<Derived>::StrideType StrideType;

public:

  typedef MapBase<Derived> Base;
  EIGEN_DENSE_PUBLIC_INTERFACE(RefBase)

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index innerStride() const
  {
    return StrideType::InnerStrideAtCompileTime != 0 ? m_stride.inner() : 1;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index outerStride() const
  {
    return StrideType::OuterStrideAtCompileTime != 0 ? m_stride.outer()
         : IsVectorAtCompileTime ? this->size()
         : int(Flags)&RowMajorBit ? this->cols()
         : this->rows();
  }

  EIGEN_DEVICE_FUNC RefBase()
    : Base(0,RowsAtCompileTime==Dynamic?0:RowsAtCompileTime,ColsAtCompileTime==Dynamic?0:ColsAtCompileTime),
      // Stride<> does not allow default ctor for Dynamic strides, so let' initialize it with dummy values:
      m_stride(StrideType::OuterStrideAtCompileTime==Dynamic?0:StrideType::OuterStrideAtCompileTime,
               StrideType::InnerStrideAtCompileTime==Dynamic?0:StrideType::InnerStrideAtCompileTime)
  {}

  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(RefBase)

protected:

  typedef Stride<StrideType::OuterStrideAtCompileTime,StrideType::InnerStrideAtCompileTime> StrideBase;

  // Resolves inner stride if default 0.
  static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index resolveInnerStride(Index inner) {
    return inner == 0 ? 1 : inner;
  }

  // Resolves outer stride if default 0.
  static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index resolveOuterStride(Index inner, Index outer, Index rows, Index cols, bool isVectorAtCompileTime, bool isRowMajor) {
    return outer == 0 ? isVectorAtCompileTime ? inner * rows * cols : isRowMajor ? inner * cols : inner * rows : outer;
  }

  // Returns true if construction is valid, false if there is a stride mismatch,
  // and fails if there is a size mismatch.
  template<typename Expression>
  EIGEN_DEVICE_FUNC bool construct(Expression& expr)
  {
    // Check matrix sizes.  If this is a compile-time vector, we do allow
    // implicitly transposing.
    EIGEN_STATIC_ASSERT(
      EIGEN_PREDICATE_SAME_MATRIX_SIZE(PlainObjectType, Expression)
      // If it is a vector, the transpose sizes might match.
      || ( PlainObjectType::IsVectorAtCompileTime
            && ((int(PlainObjectType::RowsAtCompileTime)==Eigen::Dynamic
              || int(Expression::ColsAtCompileTime)==Eigen::Dynamic
              || int(PlainObjectType::RowsAtCompileTime)==int(Expression::ColsAtCompileTime))
            &&  (int(PlainObjectType::ColsAtCompileTime)==Eigen::Dynamic
              || int(Expression::RowsAtCompileTime)==Eigen::Dynamic
              || int(PlainObjectType::ColsAtCompileTime)==int(Expression::RowsAtCompileTime)))),
      YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES
    )

    // Determine runtime rows and columns.
    Index rows = expr.rows();
    Index cols = expr.cols();
    if(PlainObjectType::RowsAtCompileTime==1)
    {
      eigen_assert(expr.rows()==1 || expr.cols()==1);
      rows = 1;
      cols = expr.size();
    }
    else if(PlainObjectType::ColsAtCompileTime==1)
    {
      eigen_assert(expr.rows()==1 || expr.cols()==1);
      rows = expr.size();
      cols = 1;
    }
    // Verify that the sizes are valid.
    eigen_assert(
      (PlainObjectType::RowsAtCompileTime == Dynamic) || (PlainObjectType::RowsAtCompileTime == rows));
    eigen_assert(
      (PlainObjectType::ColsAtCompileTime == Dynamic) || (PlainObjectType::ColsAtCompileTime == cols));


    // If this is a vector, we might be transposing, which means that stride should swap.
    const bool transpose = PlainObjectType::IsVectorAtCompileTime && (rows != expr.rows());
    // If the storage format differs, we also need to swap the stride.
    const bool row_major = ((PlainObjectType::Flags)&RowMajorBit) != 0;
    const bool expr_row_major = (Expression::Flags&RowMajorBit) != 0;
    const bool storage_differs =  (row_major != expr_row_major);

    const bool swap_stride = (transpose != storage_differs);

    // Determine expr's actual strides, resolving any defaults if zero.
    const Index expr_inner_actual = resolveInnerStride(expr.innerStride());
    const Index expr_outer_actual = resolveOuterStride(expr_inner_actual,
                                                       expr.outerStride(),
                                                       expr.rows(),
                                                       expr.cols(),
                                                       Expression::IsVectorAtCompileTime != 0,
                                                       expr_row_major);

    // If this is a column-major row vector or row-major column vector, the inner-stride
    // is arbitrary, so set it to either the compile-time inner stride or 1.
    const bool row_vector = (rows == 1);
    const bool col_vector = (cols == 1);
    const Index inner_stride =
        ( (!row_major && row_vector) || (row_major && col_vector) ) ?
            ( StrideType::InnerStrideAtCompileTime > 0 ? Index(StrideType::InnerStrideAtCompileTime) : 1)
            : swap_stride ? expr_outer_actual : expr_inner_actual;

    // If this is a column-major column vector or row-major row vector, the outer-stride
    // is arbitrary, so set it to either the compile-time outer stride or vector size.
    const Index outer_stride =
      ( (!row_major && col_vector) || (row_major && row_vector) ) ?
          ( StrideType::OuterStrideAtCompileTime > 0 ? Index(StrideType::OuterStrideAtCompileTime) : rows * cols * inner_stride)
          : swap_stride ? expr_inner_actual : expr_outer_actual;

    // Check if given inner/outer strides are compatible with compile-time strides.
    const bool inner_valid = (StrideType::InnerStrideAtCompileTime == Dynamic)
        || (resolveInnerStride(Index(StrideType::InnerStrideAtCompileTime)) == inner_stride);
    if (!inner_valid) {
      return false;
    }

    const bool outer_valid = (StrideType::OuterStrideAtCompileTime == Dynamic)
        || (resolveOuterStride(
              inner_stride,
              Index(StrideType::OuterStrideAtCompileTime),
              rows, cols, PlainObjectType::IsVectorAtCompileTime != 0,
              row_major)
            == outer_stride);
    if (!outer_valid) {
      return false;
    }

    ::new (static_cast<Base*>(this)) Base(expr.data(), rows, cols);
    ::new (&m_stride) StrideBase(
      (StrideType::OuterStrideAtCompileTime == 0) ? 0 : outer_stride,
      (StrideType::InnerStrideAtCompileTime == 0) ? 0 : inner_stride );
    return true;
  }

  StrideBase m_stride;
};

/** \class Ref
  * \ingroup Core_Module
  *
  * \brief A matrix or vector expression mapping an existing expression
  *
  * \tparam PlainObjectType the equivalent matrix type of the mapped data
  * \tparam Options specifies the pointer alignment in bytes. It can be: \c #Aligned128, , \c #Aligned64, \c #Aligned32, \c #Aligned16, \c #Aligned8 or \c #Unaligned.
  *                 The default is \c #Unaligned.
  * \tparam StrideType optionally specifies strides. By default, Ref implies a contiguous storage along the inner dimension (inner stride==1),
  *                   but accepts a variable outer stride (leading dimension).
  *                   This can be overridden by specifying strides.
  *                   The type passed here must be a specialization of the Stride template, see examples below.
  *
  * This class provides a way to write non-template functions taking Eigen objects as parameters while limiting the number of copies.
  * A Ref<> object can represent either a const expression or a l-value:
  * \code
  * // in-out argument:
  * void foo1(Ref<VectorXf> x);
  *
  * // read-only const argument:
  * void foo2(const Ref<const VectorXf>& x);
  * \endcode
  *
  * In the in-out case, the input argument must satisfy the constraints of the actual Ref<> type, otherwise a compilation issue will be triggered.
  * By default, a Ref<VectorXf> can reference any dense vector expression of float having a contiguous memory layout.
  * Likewise, a Ref<MatrixXf> can reference any column-major dense matrix expression of float whose column's elements are contiguously stored with
  * the possibility to have a constant space in-between each column, i.e. the inner stride must be equal to 1, but the outer stride (or leading dimension)
  * can be greater than the number of rows.
  *
  * In the const case, if the input expression does not match the above requirement, then it is evaluated into a temporary before being passed to the function.
  * Here are some examples:
  * \code
  * MatrixXf A;
  * VectorXf a;
  * foo1(a.head());             // OK
  * foo1(A.col());              // OK
  * foo1(A.row());              // Compilation error because here innerstride!=1
  * foo2(A.row());              // Compilation error because A.row() is a 1xN object while foo2 is expecting a Nx1 object
  * foo2(A.row().transpose());  // The row is copied into a contiguous temporary
  * foo2(2*a);                  // The expression is evaluated into a temporary
  * foo2(A.col().segment(2,4)); // No temporary
  * \endcode
  *
  * The range of inputs that can be referenced without temporary can be enlarged using the last two template parameters.
  * Here is an example accepting an innerstride!=1:
  * \code
  * // in-out argument:
  * void foo3(Ref<VectorXf,0,InnerStride<> > x);
  * foo3(A.row());              // OK
  * \endcode
  * The downside here is that the function foo3 might be significantly slower than foo1 because it won't be able to exploit vectorization, and will involve more
  * expensive address computations even if the input is contiguously stored in memory. To overcome this issue, one might propose to overload internally calling a
  * template function, e.g.:
  * \code
  * // in the .h:
  * void foo(const Ref<MatrixXf>& A);
  * void foo(const Ref<MatrixXf,0,Stride<> >& A);
  *
  * // in the .cpp:
  * template<typename TypeOfA> void foo_impl(const TypeOfA& A) {
  *     ... // crazy code goes here
  * }
  * void foo(const Ref<MatrixXf>& A) { foo_impl(A); }
  * void foo(const Ref<MatrixXf,0,Stride<> >& A) { foo_impl(A); }
  * \endcode
  *
  * See also the following stackoverflow questions for further references:
  *  - <a href="http://stackoverflow.com/questions/21132538/correct-usage-of-the-eigenref-class">Correct usage of the Eigen::Ref<> class</a>
  *
  * \sa PlainObjectBase::Map(), \ref TopicStorageOrders
  */
template<typename PlainObjectType, int Options, typename StrideType> class Ref
  : public RefBase<Ref<PlainObjectType, Options, StrideType> >
{
  private:
    typedef internal::traits<Ref> Traits;
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const PlainObjectBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0);
  public:

    typedef RefBase<Ref> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Ref)


    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(PlainObjectBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      // Construction must pass since we will not create temprary storage in the non-const case.
      const bool success = Base::construct(expr.derived());
      EIGEN_UNUSED_VARIABLE(success)
      eigen_assert(success);
    }
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const DenseBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0)
    #else
    /** Implicit constructor from any dense expression */
    template<typename Derived>
    inline Ref(DenseBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      EIGEN_STATIC_ASSERT(!Derived::IsPlainObjectBase,THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      // Construction must pass since we will not create temporary storage in the non-const case.
      const bool success = Base::construct(expr.const_cast_derived());
      EIGEN_UNUSED_VARIABLE(success)
      eigen_assert(success);
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Ref)

};

// this is the const ref version
template<typename TPlainObjectType, int Options, typename StrideType> class Ref<const TPlainObjectType, Options, StrideType>
  : public RefBase<Ref<const TPlainObjectType, Options, StrideType> >
{
    typedef internal::traits<Ref> Traits;
  public:

    typedef RefBase<Ref> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const DenseBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::ScalarTypeMatch),Derived>::type* = 0)
    {
//      std::cout << match_helper<Derived>::HasDirectAccess << "," << match_helper<Derived>::OuterStrideMatch << "," << match_helper<Derived>::InnerStrideMatch << "\n";
//      std::cout << int(StrideType::OuterStrideAtCompileTime) << " - " << int(Derived::OuterStrideAtCompileTime) << "\n";
//      std::cout << int(StrideType::InnerStrideAtCompileTime) << " - " << int(Derived::InnerStrideAtCompileTime) << "\n";
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    EIGEN_DEVICE_FUNC inline Ref(const Ref& other) : Base(other) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    EIGEN_DEVICE_FUNC inline Ref(const RefBase<OtherRef>& other) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

  protected:

    template<typename Expression>
    EIGEN_DEVICE_FUNC void construct(const Expression& expr,internal::true_type)
    {
      // Check if we can use the underlying expr's storage directly, otherwise call the copy version.
      if (!Base::construct(expr)) {
        construct(expr, internal::false_type());
      }
    }

    template<typename Expression>
    EIGEN_DEVICE_FUNC void construct(const Expression& expr, internal::false_type)
    {
      internal::call_assignment_no_alias(m_object,expr,internal::assign_op<Scalar,Scalar>());
      Base::construct(m_object);
    }

  protected:
    TPlainObjectType m_object;
};

} // end namespace Eigen

#endif // EIGEN_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Replicate.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REPLICATE_H
#define EIGEN_REPLICATE_H

namespace Eigen {

namespace internal {
template<typename MatrixType,int RowFactor,int ColFactor>
struct traits<Replicate<MatrixType,RowFactor,ColFactor> >
 : traits<MatrixType>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsAtCompileTime = RowFactor==Dynamic || int(MatrixType::RowsAtCompileTime)==Dynamic
                      ? Dynamic
                      : RowFactor * MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = ColFactor==Dynamic || int(MatrixType::ColsAtCompileTime)==Dynamic
                      ? Dynamic
                      : ColFactor * MatrixType::ColsAtCompileTime,
   //FIXME we don't propagate the max sizes !!!
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    IsRowMajor = MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1 ? 1
               : MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1 ? 0
               : (MatrixType::Flags & RowMajorBit) ? 1 : 0,

    // FIXME enable DirectAccess with negative strides?
    Flags = IsRowMajor ? RowMajorBit : 0
  };
};
}

/**
  * \class Replicate
  * \ingroup Core_Module
  *
  * \brief Expression of the multiple replication of a matrix or vector
  *
  * \tparam MatrixType the type of the object we are replicating
  * \tparam RowFactor number of repetitions at compile time along the vertical direction, can be Dynamic.
  * \tparam ColFactor number of repetitions at compile time along the horizontal direction, can be Dynamic.
  *
  * This class represents an expression of the multiple replication of a matrix or vector.
  * It is the return type of DenseBase::replicate() and most of the time
  * this is the only way it is used.
  *
  * \sa DenseBase::replicate()
  */
template<typename MatrixType,int RowFactor,int ColFactor> class Replicate
  : public internal::dense_xpr_base< Replicate<MatrixType,RowFactor,ColFactor> >::type
{
    typedef typename internal::traits<Replicate>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<Replicate>::_MatrixTypeNested _MatrixTypeNested;
  public:

    typedef typename internal::dense_xpr_base<Replicate>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Replicate)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    template<typename OriginalMatrixType>
    EIGEN_DEVICE_FUNC
    inline explicit Replicate(const OriginalMatrixType& matrix)
      : m_matrix(matrix), m_rowFactor(RowFactor), m_colFactor(ColFactor)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<typename internal::remove_const<MatrixType>::type,OriginalMatrixType>::value),
                          THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE)
      eigen_assert(RowFactor!=Dynamic && ColFactor!=Dynamic);
    }

    template<typename OriginalMatrixType>
    EIGEN_DEVICE_FUNC
    inline Replicate(const OriginalMatrixType& matrix, Index rowFactor, Index colFactor)
      : m_matrix(matrix), m_rowFactor(rowFactor), m_colFactor(colFactor)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<typename internal::remove_const<MatrixType>::type,OriginalMatrixType>::value),
                          THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE)
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const { return m_matrix.rows() * m_rowFactor.value(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const { return m_matrix.cols() * m_colFactor.value(); }

    EIGEN_DEVICE_FUNC
    const _MatrixTypeNested& nestedExpression() const
    {
      return m_matrix;
    }

  protected:
    MatrixTypeNested m_matrix;
    const internal::variable_if_dynamic<Index, RowFactor> m_rowFactor;
    const internal::variable_if_dynamic<Index, ColFactor> m_colFactor;
};

/**
  * \return an expression of the replication of \c *this
  *
  * Example: \include MatrixBase_replicate.cpp
  * Output: \verbinclude MatrixBase_replicate.out
  *
  * \sa VectorwiseOp::replicate(), DenseBase::replicate(Index,Index), class Replicate
  */
template<typename Derived>
template<int RowFactor, int ColFactor>
EIGEN_DEVICE_FUNC const Replicate<Derived,RowFactor,ColFactor>
DenseBase<Derived>::replicate() const
{
  return Replicate<Derived,RowFactor,ColFactor>(derived());
}

/**
  * \return an expression of the replication of each column (or row) of \c *this
  *
  * Example: \include DirectionWise_replicate_int.cpp
  * Output: \verbinclude DirectionWise_replicate_int.out
  *
  * \sa VectorwiseOp::replicate(), DenseBase::replicate(), class Replicate
  */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC const typename VectorwiseOp<ExpressionType,Direction>::ReplicateReturnType
VectorwiseOp<ExpressionType,Direction>::replicate(Index factor) const
{
  return typename VectorwiseOp<ExpressionType,Direction>::ReplicateReturnType
          (_expression(),Direction==Vertical?factor:1,Direction==Horizontal?factor:1);
}

} // end namespace Eigen

#endif // EIGEN_REPLICATE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Reshaped.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2017 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2014 yoco <peter.xiau@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RESHAPED_H
#define EIGEN_RESHAPED_H

namespace Eigen {

/** \class Reshaped
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size reshape
  *
  * \tparam XprType the type of the expression in which we are taking a reshape
  * \tparam Rows the number of rows of the reshape we are taking at compile time (optional)
  * \tparam Cols the number of columns of the reshape we are taking at compile time (optional)
  * \tparam Order can be ColMajor or RowMajor, default is ColMajor.
  *
  * This class represents an expression of either a fixed-size or dynamic-size reshape.
  * It is the return type of DenseBase::reshaped(NRowsType,NColsType) and
  * most of the time this is the only way it is used.
  *
  * However, in C++98, if you want to directly maniputate reshaped expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class. In C++11, it is advised to use the \em auto
  * keyword for such use cases.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_Reshaped.cpp
  * Output: \verbinclude class_Reshaped.out
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedReshaped.cpp
  * Output: \verbinclude class_FixedReshaped.out
  *
  * \sa DenseBase::reshaped(NRowsType,NColsType)
  */

namespace internal {

template<typename XprType, int Rows, int Cols, int Order>
struct traits<Reshaped<XprType, Rows, Cols, Order> > : traits<XprType>
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::XprKind XprKind;
  enum{
    MatrixRows = traits<XprType>::RowsAtCompileTime,
    MatrixCols = traits<XprType>::ColsAtCompileTime,
    RowsAtCompileTime = Rows,
    ColsAtCompileTime = Cols,
    MaxRowsAtCompileTime = Rows,
    MaxColsAtCompileTime = Cols,
    XpxStorageOrder = ((int(traits<XprType>::Flags) & RowMajorBit) == RowMajorBit) ? RowMajor : ColMajor,
    ReshapedStorageOrder = (RowsAtCompileTime == 1 && ColsAtCompileTime != 1) ? RowMajor
                         : (ColsAtCompileTime == 1 && RowsAtCompileTime != 1) ? ColMajor
                         : XpxStorageOrder,
    HasSameStorageOrderAsXprType = (ReshapedStorageOrder == XpxStorageOrder),
    InnerSize = (ReshapedStorageOrder==int(RowMajor)) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(inner_stride_at_compile_time<XprType>::ret)
                             : Dynamic,
    OuterStrideAtCompileTime = Dynamic,

    HasDirectAccess = internal::has_direct_access<XprType>::ret
                    && (Order==int(XpxStorageOrder))
                    && ((evaluator<XprType>::Flags&LinearAccessBit)==LinearAccessBit),

    MaskPacketAccessBit = (InnerSize == Dynamic || (InnerSize % packet_traits<Scalar>::size) == 0)
                       && (InnerStrideAtCompileTime == 1)
                        ? PacketAccessBit : 0,
    //MaskAlignedBit = ((OuterStrideAtCompileTime!=Dynamic) && (((OuterStrideAtCompileTime * int(sizeof(Scalar))) % 16) == 0)) ? AlignedBit : 0,
    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1) ? LinearAccessBit : 0,
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsRowMajorBit = (ReshapedStorageOrder==int(RowMajor)) ? RowMajorBit : 0,
    FlagsDirectAccessBit = HasDirectAccess ? DirectAccessBit : 0,
    Flags0 = traits<XprType>::Flags & ( (HereditaryBits & ~RowMajorBit) | MaskPacketAccessBit),

    Flags = (Flags0 | FlagsLinearAccessBit | FlagsLvalueBit | FlagsRowMajorBit | FlagsDirectAccessBit)
  };
};

template<typename XprType, int Rows, int Cols, int Order, bool HasDirectAccess> class ReshapedImpl_dense;

} // end namespace internal

template<typename XprType, int Rows, int Cols, int Order, typename StorageKind> class ReshapedImpl;

template<typename XprType, int Rows, int Cols, int Order> class Reshaped
  : public ReshapedImpl<XprType, Rows, Cols, Order, typename internal::traits<XprType>::StorageKind>
{
    typedef ReshapedImpl<XprType, Rows, Cols, Order, typename internal::traits<XprType>::StorageKind> Impl;
  public:
    //typedef typename Impl::Base Base;
    typedef Impl Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Reshaped)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Reshaped)

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline Reshaped(XprType& xpr)
      : Impl(xpr)
    {
      EIGEN_STATIC_ASSERT(RowsAtCompileTime!=Dynamic && ColsAtCompileTime!=Dynamic,THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE)
      eigen_assert(Rows * Cols == xpr.rows() * xpr.cols());
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline Reshaped(XprType& xpr,
          Index reshapeRows, Index reshapeCols)
      : Impl(xpr, reshapeRows, reshapeCols)
    {
      eigen_assert((RowsAtCompileTime==Dynamic || RowsAtCompileTime==reshapeRows)
          && (ColsAtCompileTime==Dynamic || ColsAtCompileTime==reshapeCols));
      eigen_assert(reshapeRows * reshapeCols == xpr.rows() * xpr.cols());
    }
};

// The generic default implementation for dense reshape simply forward to the internal::ReshapedImpl_dense
// that must be specialized for direct and non-direct access...
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl<XprType, Rows, Cols, Order, Dense>
  : public internal::ReshapedImpl_dense<XprType, Rows, Cols, Order,internal::traits<Reshaped<XprType,Rows,Cols,Order> >::HasDirectAccess>
{
    typedef internal::ReshapedImpl_dense<XprType, Rows, Cols, Order,internal::traits<Reshaped<XprType,Rows,Cols,Order> >::HasDirectAccess> Impl;
  public:
    typedef Impl Base;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl)
    EIGEN_DEVICE_FUNC inline ReshapedImpl(XprType& xpr) : Impl(xpr) {}
    EIGEN_DEVICE_FUNC inline ReshapedImpl(XprType& xpr, Index reshapeRows, Index reshapeCols)
      : Impl(xpr, reshapeRows, reshapeCols) {}
};

namespace internal {

/** \internal Internal implementation of dense Reshaped in the general case. */
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl_dense<XprType,Rows,Cols,Order,false>
  : public internal::dense_xpr_base<Reshaped<XprType, Rows, Cols, Order> >::type
{
    typedef Reshaped<XprType, Rows, Cols, Order> ReshapedType;
  public:

    typedef typename internal::dense_xpr_base<ReshapedType>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReshapedType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl_dense)

    typedef typename internal::ref_selector<XprType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<XprType>::type NestedExpression;

    class InnerIterator;

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr)
      : m_xpr(xpr), m_rows(Rows), m_cols(Cols)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr, Index nRows, Index nCols)
      : m_xpr(xpr), m_rows(nRows), m_cols(nCols)
    {}

    EIGEN_DEVICE_FUNC Index rows() const { return m_rows; }
    EIGEN_DEVICE_FUNC Index cols() const { return m_cols; }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \sa MapBase::data() */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const;
    EIGEN_DEVICE_FUNC inline Index innerStride() const;
    EIGEN_DEVICE_FUNC inline Index outerStride() const;
    #endif

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<XprType>::type&
    nestedExpression() const { return m_xpr; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    typename internal::remove_reference<XprType>::type&
    nestedExpression() { return m_xpr; }

  protected:

    MatrixTypeNested m_xpr;
    const internal::variable_if_dynamic<Index, Rows> m_rows;
    const internal::variable_if_dynamic<Index, Cols> m_cols;
};


/** \internal Internal implementation of dense Reshaped in the direct access case. */
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl_dense<XprType, Rows, Cols, Order, true>
  : public MapBase<Reshaped<XprType, Rows, Cols, Order> >
{
    typedef Reshaped<XprType, Rows, Cols, Order> ReshapedType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
  public:

    typedef MapBase<ReshapedType> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReshapedType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl_dense)

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr)
      : Base(xpr.data()), m_xpr(xpr)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr, Index nRows, Index nCols)
      : Base(xpr.data(), nRows, nCols),
        m_xpr(xpr)
    {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC
    XprType& nestedExpression() { return m_xpr; }

    /** \sa MapBase::innerStride() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return m_xpr.innerStride();
    }

    /** \sa MapBase::outerStride() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return ((Flags&RowMajorBit)==RowMajorBit) ? this->cols() : this->rows();
    }

  protected:

    XprTypeNested m_xpr;
};

// Evaluators
template<typename ArgType, int Rows, int Cols, int Order, bool HasDirectAccess> struct reshaped_evaluator;

template<typename ArgType, int Rows, int Cols, int Order>
struct evaluator<Reshaped<ArgType, Rows, Cols, Order> >
  : reshaped_evaluator<ArgType, Rows, Cols, Order, traits<Reshaped<ArgType,Rows,Cols,Order> >::HasDirectAccess>
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    HasDirectAccess = traits<XprType>::HasDirectAccess,

//     RowsAtCompileTime = traits<XprType>::RowsAtCompileTime,
//     ColsAtCompileTime = traits<XprType>::ColsAtCompileTime,
//     MaxRowsAtCompileTime = traits<XprType>::MaxRowsAtCompileTime,
//     MaxColsAtCompileTime = traits<XprType>::MaxColsAtCompileTime,
//
//     InnerStrideAtCompileTime = traits<XprType>::HasSameStorageOrderAsXprType
//                              ? int(inner_stride_at_compile_time<ArgType>::ret)
//                              : Dynamic,
//     OuterStrideAtCompileTime = Dynamic,

    FlagsLinearAccessBit = (traits<XprType>::RowsAtCompileTime == 1 || traits<XprType>::ColsAtCompileTime == 1 || HasDirectAccess) ? LinearAccessBit : 0,
    FlagsRowMajorBit = (traits<XprType>::ReshapedStorageOrder==int(RowMajor)) ? RowMajorBit : 0,
    FlagsDirectAccessBit =  HasDirectAccess ? DirectAccessBit : 0,
    Flags0 = evaluator<ArgType>::Flags & (HereditaryBits & ~RowMajorBit),
    Flags = Flags0 | FlagsLinearAccessBit | FlagsRowMajorBit | FlagsDirectAccessBit,

    PacketAlignment = unpacket_traits<PacketScalar>::alignment,
    Alignment = evaluator<ArgType>::Alignment
  };
  typedef reshaped_evaluator<ArgType, Rows, Cols, Order, HasDirectAccess> reshaped_evaluator_type;
  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr) : reshaped_evaluator_type(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
};

template<typename ArgType, int Rows, int Cols, int Order>
struct reshaped_evaluator<ArgType, Rows, Cols, Order, /* HasDirectAccess */ false>
  : evaluator_base<Reshaped<ArgType, Rows, Cols, Order> >
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost /* TODO + cost of index computations */,

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits /*| LinearAccessBit | DirectAccessBit*/)),

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC explicit reshaped_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_xpr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  typedef std::pair<Index, Index> RowCol;

  inline RowCol index_remap(Index rowId, Index colId) const
  {
    if(Order==ColMajor)
    {
      const Index nth_elem_idx = colId * m_xpr.rows() + rowId;
      return RowCol(nth_elem_idx % m_xpr.nestedExpression().rows(),
                    nth_elem_idx / m_xpr.nestedExpression().rows());
    }
    else
    {
      const Index nth_elem_idx = colId + rowId * m_xpr.cols();
      return RowCol(nth_elem_idx / m_xpr.nestedExpression().cols(),
                    nth_elem_idx % m_xpr.nestedExpression().cols());
    }
  }

  EIGEN_DEVICE_FUNC
  inline Scalar& coeffRef(Index rowId, Index colId)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline const Scalar& coeffRef(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeff(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline Scalar& coeffRef(Index index)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeffRef(row_col.first, row_col.second);

  }

  EIGEN_DEVICE_FUNC
  inline const Scalar& coeffRef(Index index) const
  {
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline const CoeffReturnType coeff(Index index) const
  {
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeff(row_col.first, row_col.second);
  }
#if 0
  EIGEN_DEVICE_FUNC
  template<int LoadMode>
  inline PacketScalar packet(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second);

  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline void writePacket(Index rowId, Index colId, const PacketScalar& val)
  {
    const RowCol row_col = index_remap(rowId, colId);
    m_argImpl.const_cast_derived().template writePacket<Unaligned>
            (row_col.first, row_col.second, val);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline PacketScalar packet(Index index) const
  {
    const RowCol row_col = index_remap(RowsAtCompileTime == 1 ? 0 : index,
                                        RowsAtCompileTime == 1 ? index : 0);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline void writePacket(Index index, const PacketScalar& val)
  {
    const RowCol row_col = index_remap(RowsAtCompileTime == 1 ? 0 : index,
                                        RowsAtCompileTime == 1 ? index : 0);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second, val);
  }
#endif
protected:

  evaluator<ArgType> m_argImpl;
  const XprType& m_xpr;

};

template<typename ArgType, int Rows, int Cols, int Order>
struct reshaped_evaluator<ArgType, Rows, Cols, Order, /* HasDirectAccess */ true>
: mapbase_evaluator<Reshaped<ArgType, Rows, Cols, Order>,
                      typename Reshaped<ArgType, Rows, Cols, Order>::PlainObject>
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC explicit reshaped_evaluator(const XprType& xpr)
    : mapbase_evaluator<XprType, typename XprType::PlainObject>(xpr)
  {
    // TODO: for the 3.4 release, this should be turned to an internal assertion, but let's keep it as is for the beta lifetime
    eigen_assert(((internal::UIntPtr(xpr.data()) % EIGEN_PLAIN_ENUM_MAX(1,evaluator<XprType>::Alignment)) == 0) && "data is not aligned");
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_RESHAPED_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ReturnByValue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RETURNBYVALUE_H
#define EIGEN_RETURNBYVALUE_H

namespace Eigen {

namespace internal {

template<typename Derived>
struct traits<ReturnByValue<Derived> >
  : public traits<typename traits<Derived>::ReturnType>
{
  enum {
    // We're disabling the DirectAccess because e.g. the constructor of
    // the Block-with-DirectAccess expression requires to have a coeffRef method.
    // Also, we don't want to have to implement the stride stuff.
    Flags = (traits<typename traits<Derived>::ReturnType>::Flags
             | EvalBeforeNestingBit) & ~DirectAccessBit
  };
};

/* The ReturnByValue object doesn't even have a coeff() method.
 * So the only way that nesting it in an expression can work, is by evaluating it into a plain matrix.
 * So internal::nested always gives the plain return matrix type.
 *
 * FIXME: I don't understand why we need this specialization: isn't this taken care of by the EvalBeforeNestingBit ??
 * Answer: EvalBeforeNestingBit should be deprecated since we have the evaluators
 */
template<typename Derived,int n,typename PlainObject>
struct nested_eval<ReturnByValue<Derived>, n, PlainObject>
{
  typedef typename traits<Derived>::ReturnType type;
};

} // end namespace internal

/** \class ReturnByValue
  * \ingroup Core_Module
  *
  */
template<typename Derived> class ReturnByValue
  : public internal::dense_xpr_base< ReturnByValue<Derived> >::type, internal::no_assignment_operator
{
  public:
    typedef typename internal::traits<Derived>::ReturnType ReturnType;

    typedef typename internal::dense_xpr_base<ReturnByValue>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReturnByValue)

    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& dst) const
    { static_cast<const Derived*>(this)->evalTo(dst); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return static_cast<const Derived*>(this)->rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return static_cast<const Derived*>(this)->cols(); }

#ifndef EIGEN_PARSED_BY_DOXYGEN
#define Unusable YOU_ARE_TRYING_TO_ACCESS_A_SINGLE_COEFFICIENT_IN_A_SPECIAL_EXPRESSION_WHERE_THAT_IS_NOT_ALLOWED_BECAUSE_THAT_WOULD_BE_INEFFICIENT
    class Unusable{
      Unusable(const Unusable&) {}
      Unusable& operator=(const Unusable&) {return *this;}
    };
    const Unusable& coeff(Index) const { return *reinterpret_cast<const Unusable*>(this); }
    const Unusable& coeff(Index,Index) const { return *reinterpret_cast<const Unusable*>(this); }
    Unusable& coeffRef(Index) { return *reinterpret_cast<Unusable*>(this); }
    Unusable& coeffRef(Index,Index) { return *reinterpret_cast<Unusable*>(this); }
#undef Unusable
#endif
};

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Derived& DenseBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  other.evalTo(derived());
  return derived();
}

namespace internal {

// Expression is evaluated in a temporary; default implementation of Assignment is bypassed so that
// when a ReturnByValue expression is assigned, the evaluator is not constructed.
// TODO: Finalize port to new regime; ReturnByValue should not exist in the expression world

template<typename Derived>
struct evaluator<ReturnByValue<Derived> >
  : public evaluator<typename internal::traits<Derived>::ReturnType>
{
  typedef ReturnByValue<Derived> XprType;
  typedef typename internal::traits<Derived>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    xpr.evalTo(m_result);
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_RETURNBYVALUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Reverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Ricard Marxer <email@ricardmarxer.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REVERSE_H
#define EIGEN_REVERSE_H

namespace Eigen {

namespace internal {

template<typename MatrixType, int Direction>
struct traits<Reverse<MatrixType, Direction> >
 : traits<MatrixType>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Flags = _MatrixTypeNested::Flags & (RowMajorBit | LvalueBit)
  };
};

template<typename PacketType, bool ReversePacket> struct reverse_packet_cond
{
  static inline PacketType run(const PacketType& x) { return preverse(x); }
};

template<typename PacketType> struct reverse_packet_cond<PacketType,false>
{
  static inline PacketType run(const PacketType& x) { return x; }
};

} // end namespace internal

/** \class Reverse
  * \ingroup Core_Module
  *
  * \brief Expression of the reverse of a vector or matrix
  *
  * \tparam MatrixType the type of the object of which we are taking the reverse
  * \tparam Direction defines the direction of the reverse operation, can be Vertical, Horizontal, or BothDirections
  *
  * This class represents an expression of the reverse of a vector.
  * It is the return type of MatrixBase::reverse() and VectorwiseOp::reverse()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::reverse(), VectorwiseOp::reverse()
  */
template<typename MatrixType, int Direction> class Reverse
  : public internal::dense_xpr_base< Reverse<MatrixType, Direction> >::type
{
  public:

    typedef typename internal::dense_xpr_base<Reverse>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Reverse)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;
    using Base::IsRowMajor;

  protected:
    enum {
      PacketSize = internal::packet_traits<Scalar>::size,
      IsColMajor = !IsRowMajor,
      ReverseRow = (Direction == Vertical)   || (Direction == BothDirections),
      ReverseCol = (Direction == Horizontal) || (Direction == BothDirections),
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1,
      ReversePacket = (Direction == BothDirections)
                    || ((Direction == Vertical)   && IsColMajor)
                    || ((Direction == Horizontal) && IsRowMajor)
    };
    typedef internal::reverse_packet_cond<PacketScalar,ReversePacket> reverse_packet;
  public:

    EIGEN_DEVICE_FUNC explicit inline Reverse(const MatrixType& matrix) : m_matrix(matrix) { }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Reverse)

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    EIGEN_DEVICE_FUNC inline Index innerStride() const
    {
      return -m_matrix.innerStride();
    }

    EIGEN_DEVICE_FUNC const typename internal::remove_all<typename MatrixType::Nested>::type&
    nestedExpression() const
    {
      return m_matrix;
    }

  protected:
    typename MatrixType::Nested m_matrix;
};

/** \returns an expression of the reverse of *this.
  *
  * Example: \include MatrixBase_reverse.cpp
  * Output: \verbinclude MatrixBase_reverse.out
  *
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::ReverseReturnType
DenseBase<Derived>::reverse()
{
  return ReverseReturnType(derived());
}


//reverse const overload moved DenseBase.h due to a CUDA compiler bug

/** This is the "in place" version of reverse: it reverses \c *this.
  *
  * In most cases it is probably better to simply use the reversed expression
  * of a matrix. However, when reversing the matrix data itself is really needed,
  * then this "in-place" version is probably the right choice because it provides
  * the following additional benefits:
  *  - less error prone: doing the same operation with .reverse() requires special care:
  *    \code m = m.reverse().eval(); \endcode
  *  - this API enables reverse operations without the need for a temporary
  *  - it allows future optimizations (cache friendliness, etc.)
  *
  * \sa VectorwiseOp::reverseInPlace(), reverse() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void DenseBase<Derived>::reverseInPlace()
{
  if(cols()>rows())
  {
    Index half = cols()/2;
    leftCols(half).swap(rightCols(half).reverse());
    if((cols()%2)==1)
    {
      Index half2 = rows()/2;
      col(half).head(half2).swap(col(half).tail(half2).reverse());
    }
  }
  else
  {
    Index half = rows()/2;
    topRows(half).swap(bottomRows(half).reverse());
    if((rows()%2)==1)
    {
      Index half2 = cols()/2;
      row(half).head(half2).swap(row(half).tail(half2).reverse());
    }
  }
}

namespace internal {

template<int Direction>
struct vectorwise_reverse_inplace_impl;

template<>
struct vectorwise_reverse_inplace_impl<Vertical>
{
  template<typename ExpressionType>
  static void run(ExpressionType &xpr)
  {
    const int HalfAtCompileTime = ExpressionType::RowsAtCompileTime==Dynamic?Dynamic:ExpressionType::RowsAtCompileTime/2;
    Index half = xpr.rows()/2;
    xpr.topRows(fix<HalfAtCompileTime>(half))
       .swap(xpr.bottomRows(fix<HalfAtCompileTime>(half)).colwise().reverse());
  }
};

template<>
struct vectorwise_reverse_inplace_impl<Horizontal>
{
  template<typename ExpressionType>
  static void run(ExpressionType &xpr)
  {
    const int HalfAtCompileTime = ExpressionType::ColsAtCompileTime==Dynamic?Dynamic:ExpressionType::ColsAtCompileTime/2;
    Index half = xpr.cols()/2;
    xpr.leftCols(fix<HalfAtCompileTime>(half))
       .swap(xpr.rightCols(fix<HalfAtCompileTime>(half)).rowwise().reverse());
  }
};

} // end namespace internal

/** This is the "in place" version of VectorwiseOp::reverse: it reverses each column or row of \c *this.
  *
  * In most cases it is probably better to simply use the reversed expression
  * of a matrix. However, when reversing the matrix data itself is really needed,
  * then this "in-place" version is probably the right choice because it provides
  * the following additional benefits:
  *  - less error prone: doing the same operation with .reverse() requires special care:
  *    \code m = m.reverse().eval(); \endcode
  *  - this API enables reverse operations without the need for a temporary
  *
  * \sa DenseBase::reverseInPlace(), reverse() */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC void VectorwiseOp<ExpressionType,Direction>::reverseInPlace()
{
  internal::vectorwise_reverse_inplace_impl<Direction>::run(m_matrix);
}

} // end namespace Eigen

#endif // EIGEN_REVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Select.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELECT_H
#define EIGEN_SELECT_H

namespace Eigen {

/** \class Select
  * \ingroup Core_Module
  *
  * \brief Expression of a coefficient wise version of the C++ ternary operator ?:
  *
  * \param ConditionMatrixType the type of the \em condition expression which must be a boolean matrix
  * \param ThenMatrixType the type of the \em then expression
  * \param ElseMatrixType the type of the \em else expression
  *
  * This class represents an expression of a coefficient wise version of the C++ ternary operator ?:.
  * It is the return type of DenseBase::select() and most of the time this is the only way it is used.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const
  */

namespace internal {
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
struct traits<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
 : traits<ThenMatrixType>
{
  typedef typename traits<ThenMatrixType>::Scalar Scalar;
  typedef Dense StorageKind;
  typedef typename traits<ThenMatrixType>::XprKind XprKind;
  typedef typename ConditionMatrixType::Nested ConditionMatrixNested;
  typedef typename ThenMatrixType::Nested ThenMatrixNested;
  typedef typename ElseMatrixType::Nested ElseMatrixNested;
  enum {
    RowsAtCompileTime = ConditionMatrixType::RowsAtCompileTime,
    ColsAtCompileTime = ConditionMatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = ConditionMatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = ConditionMatrixType::MaxColsAtCompileTime,
    Flags = (unsigned int)ThenMatrixType::Flags & ElseMatrixType::Flags & RowMajorBit
  };
};
}

template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
class Select : public internal::dense_xpr_base< Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >::type,
               internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<Select>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Select)

    inline EIGEN_DEVICE_FUNC
    Select(const ConditionMatrixType& a_conditionMatrix,
           const ThenMatrixType& a_thenMatrix,
           const ElseMatrixType& a_elseMatrix)
      : m_condition(a_conditionMatrix), m_then(a_thenMatrix), m_else(a_elseMatrix)
    {
      eigen_assert(m_condition.rows() == m_then.rows() && m_condition.rows() == m_else.rows());
      eigen_assert(m_condition.cols() == m_then.cols() && m_condition.cols() == m_else.cols());
    }

    inline EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_condition.rows(); }
    inline EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_condition.cols(); }

    inline EIGEN_DEVICE_FUNC
    const Scalar coeff(Index i, Index j) const
    {
      if (m_condition.coeff(i,j))
        return m_then.coeff(i,j);
      else
        return m_else.coeff(i,j);
    }

    inline EIGEN_DEVICE_FUNC
    const Scalar coeff(Index i) const
    {
      if (m_condition.coeff(i))
        return m_then.coeff(i);
      else
        return m_else.coeff(i);
    }

    inline EIGEN_DEVICE_FUNC const ConditionMatrixType& conditionMatrix() const
    {
      return m_condition;
    }

    inline EIGEN_DEVICE_FUNC const ThenMatrixType& thenMatrix() const
    {
      return m_then;
    }

    inline EIGEN_DEVICE_FUNC const ElseMatrixType& elseMatrix() const
    {
      return m_else;
    }

  protected:
    typename ConditionMatrixType::Nested m_condition;
    typename ThenMatrixType::Nested m_then;
    typename ElseMatrixType::Nested m_else;
};


/** \returns a matrix where each coefficient (i,j) is equal to \a thenMatrix(i,j)
  * if \c *this(i,j), and \a elseMatrix(i,j) otherwise.
  *
  * Example: \include MatrixBase_select.cpp
  * Output: \verbinclude MatrixBase_select.out
  *
  * \sa class Select
  */
template<typename Derived>
template<typename ThenDerived,typename ElseDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived,ElseDerived>
DenseBase<Derived>::select(const DenseBase<ThenDerived>& thenMatrix,
                            const DenseBase<ElseDerived>& elseMatrix) const
{
  return Select<Derived,ThenDerived,ElseDerived>(derived(), thenMatrix.derived(), elseMatrix.derived());
}

/** Version of DenseBase::select(const DenseBase&, const DenseBase&) with
  * the \em else expression being a scalar value.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const, class Select
  */
template<typename Derived>
template<typename ThenDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived, typename ThenDerived::ConstantReturnType>
DenseBase<Derived>::select(const DenseBase<ThenDerived>& thenMatrix,
                           const typename ThenDerived::Scalar& elseScalar) const
{
  return Select<Derived,ThenDerived,typename ThenDerived::ConstantReturnType>(
    derived(), thenMatrix.derived(), ThenDerived::Constant(rows(),cols(),elseScalar));
}

/** Version of DenseBase::select(const DenseBase&, const DenseBase&) with
  * the \em then expression being a scalar value.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const, class Select
  */
template<typename Derived>
template<typename ElseDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived, typename ElseDerived::ConstantReturnType, ElseDerived >
DenseBase<Derived>::select(const typename ElseDerived::Scalar& thenScalar,
                           const DenseBase<ElseDerived>& elseMatrix) const
{
  return Select<Derived,typename ElseDerived::ConstantReturnType,ElseDerived>(
    derived(), ElseDerived::Constant(rows(),cols(),thenScalar), elseMatrix.derived());
}

} // end namespace Eigen

#endif // EIGEN_SELECT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/SelfAdjointView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTMATRIX_H
#define EIGEN_SELFADJOINTMATRIX_H

namespace Eigen {

/** \class SelfAdjointView
  * \ingroup Core_Module
  *
  *
  * \brief Expression of a selfadjoint matrix from a triangular part of a dense matrix
  *
  * \param MatrixType the type of the dense matrix storing the coefficients
  * \param TriangularPart can be either \c #Lower or \c #Upper
  *
  * This class is an expression of a sefladjoint matrix from a triangular part of a matrix
  * with given dense storage of the coefficients. It is the return type of MatrixBase::selfadjointView()
  * and most of the time this is the only way that it is used.
  *
  * \sa class TriangularBase, MatrixBase::selfadjointView()
  */

namespace internal {
template<typename MatrixType, unsigned int UpLo>
struct traits<SelfAdjointView<MatrixType, UpLo> > : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::non_const_type MatrixTypeNested;
  typedef typename remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;
  typedef MatrixType ExpressionType;
  typedef typename MatrixType::PlainObject FullMatrixType;
  enum {
    Mode = UpLo | SelfAdjoint,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags =  MatrixTypeNestedCleaned::Flags & (HereditaryBits|FlagsLvalueBit)
           & (~(PacketAccessBit | DirectAccessBit | LinearAccessBit)) // FIXME these flags should be preserved
  };
};
}


template<typename _MatrixType, unsigned int UpLo> class SelfAdjointView
  : public TriangularBase<SelfAdjointView<_MatrixType, UpLo> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef TriangularBase<SelfAdjointView> Base;
    typedef typename internal::traits<SelfAdjointView>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<SelfAdjointView>::MatrixTypeNestedCleaned MatrixTypeNestedCleaned;
    typedef MatrixTypeNestedCleaned NestedExpression;

    /** \brief The type of coefficients in this matrix */
    typedef typename internal::traits<SelfAdjointView>::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type MatrixConjugateReturnType;
    typedef SelfAdjointView<typename internal::add_const<MatrixType>::type, UpLo> ConstSelfAdjointView;

    enum {
      Mode = internal::traits<SelfAdjointView>::Mode,
      Flags = internal::traits<SelfAdjointView>::Flags,
      TransposeMode = ((int(Mode) & int(Upper)) ? Lower : 0) | ((int(Mode) & int(Lower)) ? Upper : 0)
    };
    typedef typename MatrixType::PlainObject PlainObject;

    EIGEN_DEVICE_FUNC
    explicit inline SelfAdjointView(MatrixType& matrix) : m_matrix(matrix)
    {
      EIGEN_STATIC_ASSERT(UpLo==Lower || UpLo==Upper,SELFADJOINTVIEW_ACCEPTS_UPPER_AND_LOWER_MODE_ONLY);
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_matrix.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_matrix.innerStride(); }

    /** \sa MatrixBase::coeff()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const
    {
      Base::check_coordinates_internal(row, col);
      return m_matrix.coeff(row, col);
    }

    /** \sa MatrixBase::coeffRef()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col)
    {
      EIGEN_STATIC_ASSERT_LVALUE(SelfAdjointView);
      Base::check_coordinates_internal(row, col);
      return m_matrix.coeffRef(row, col);
    }

    /** \internal */
    EIGEN_DEVICE_FUNC
    const MatrixTypeNestedCleaned& _expression() const { return m_matrix; }

    EIGEN_DEVICE_FUNC
    const MatrixTypeNestedCleaned& nestedExpression() const { return m_matrix; }
    EIGEN_DEVICE_FUNC
    MatrixTypeNestedCleaned& nestedExpression() { return m_matrix; }

    /** Efficient triangular matrix times vector/matrix product */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<SelfAdjointView,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<SelfAdjointView,OtherDerived>(*this, rhs.derived());
    }

    /** Efficient vector/matrix times triangular matrix product */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC
    const Product<OtherDerived,SelfAdjointView>
    operator*(const MatrixBase<OtherDerived>& lhs, const SelfAdjointView& rhs)
    {
      return Product<OtherDerived,SelfAdjointView>(lhs.derived(),rhs);
    }

    friend EIGEN_DEVICE_FUNC
    const SelfAdjointView<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,MatrixType,product),UpLo>
    operator*(const Scalar& s, const SelfAdjointView& mat)
    {
      return (s*mat.nestedExpression()).template selfadjointView<UpLo>();
    }

    /** Perform a symmetric rank 2 update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha u v^* + conj(\alpha) v u^* \f$
      * \returns a reference to \c *this
      *
      * The vectors \a u and \c v \b must be column vectors, however they can be
      * a adjoint expression without any overhead. Only the meaningful triangular
      * part of the matrix is updated, the rest is left unchanged.
      *
      * \sa rankUpdate(const MatrixBase<DerivedU>&, Scalar)
      */
    template<typename DerivedU, typename DerivedV>
    EIGEN_DEVICE_FUNC
    SelfAdjointView& rankUpdate(const MatrixBase<DerivedU>& u, const MatrixBase<DerivedV>& v, const Scalar& alpha = Scalar(1));

    /** Perform a symmetric rank K update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha ( u u^* ) \f$ where \a u is a vector or matrix.
      *
      * \returns a reference to \c *this
      *
      * Note that to perform \f$ this = this + \alpha ( u^* u ) \f$ you can simply
      * call this function with u.adjoint().
      *
      * \sa rankUpdate(const MatrixBase<DerivedU>&, const MatrixBase<DerivedV>&, Scalar)
      */
    template<typename DerivedU>
    EIGEN_DEVICE_FUNC
    SelfAdjointView& rankUpdate(const MatrixBase<DerivedU>& u, const Scalar& alpha = Scalar(1));

    /** \returns an expression of a triangular view extracted from the current selfadjoint view of a given triangular part
      *
      * The parameter \a TriMode can have the following values: \c #Upper, \c #StrictlyUpper, \c #UnitUpper,
      * \c #Lower, \c #StrictlyLower, \c #UnitLower.
      *
      * If \c TriMode references the same triangular part than \c *this, then this method simply return a \c TriangularView of the nested expression,
      * otherwise, the nested expression is first transposed, thus returning a \c TriangularView<Transpose<MatrixType>> object.
      *
      * \sa MatrixBase::triangularView(), class TriangularView
      */
    template<unsigned int TriMode>
    EIGEN_DEVICE_FUNC
    typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)),
                                   TriangularView<MatrixType,TriMode>,
                                   TriangularView<typename MatrixType::AdjointReturnType,TriMode> >::type
    triangularView() const
    {
      typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)), MatrixType&, typename MatrixType::ConstTransposeReturnType>::type tmp1(m_matrix);
      typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)), MatrixType&, typename MatrixType::AdjointReturnType>::type tmp2(tmp1);
      return typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)),
                                   TriangularView<MatrixType,TriMode>,
                                   TriangularView<typename MatrixType::AdjointReturnType,TriMode> >::type(tmp2);
    }

    typedef SelfAdjointView<const MatrixConjugateReturnType,UpLo> ConjugateReturnType;
    /** \sa MatrixBase::conjugate() const */
    EIGEN_DEVICE_FUNC
    inline const ConjugateReturnType conjugate() const
    { return ConjugateReturnType(m_matrix.conjugate()); }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstSelfAdjointView>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstSelfAdjointView>::type ReturnType;
      return ReturnType(m_matrix.template conjugateIf<Cond>());
    }

    typedef SelfAdjointView<const typename MatrixType::AdjointReturnType,TransposeMode> AdjointReturnType;
    /** \sa MatrixBase::adjoint() const */
    EIGEN_DEVICE_FUNC
    inline const AdjointReturnType adjoint() const
    { return AdjointReturnType(m_matrix.adjoint()); }

    typedef SelfAdjointView<typename MatrixType::TransposeReturnType,TransposeMode> TransposeReturnType;
     /** \sa MatrixBase::transpose() */
    EIGEN_DEVICE_FUNC
    inline TransposeReturnType transpose()
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      typename MatrixType::TransposeReturnType tmp(m_matrix);
      return TransposeReturnType(tmp);
    }

    typedef SelfAdjointView<const typename MatrixType::ConstTransposeReturnType,TransposeMode> ConstTransposeReturnType;
    /** \sa MatrixBase::transpose() const */
    EIGEN_DEVICE_FUNC
    inline const ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(m_matrix.transpose());
    }

    /** \returns a const expression of the main diagonal of the matrix \c *this
      *
      * This method simply returns the diagonal of the nested expression, thus by-passing the SelfAdjointView decorator.
      *
      * \sa MatrixBase::diagonal(), class Diagonal */
    EIGEN_DEVICE_FUNC
    typename MatrixType::ConstDiagonalReturnType diagonal() const
    {
      return typename MatrixType::ConstDiagonalReturnType(m_matrix);
    }

/////////// Cholesky module ///////////

    const LLT<PlainObject, UpLo> llt() const;
    const LDLT<PlainObject, UpLo> ldlt() const;

/////////// Eigenvalue module ///////////

    /** Real part of #Scalar */
    typedef typename NumTraits<Scalar>::Real RealScalar;
    /** Return type of eigenvalues() */
    typedef Matrix<RealScalar, internal::traits<MatrixType>::ColsAtCompileTime, 1> EigenvaluesReturnType;

    EIGEN_DEVICE_FUNC
    EigenvaluesReturnType eigenvalues() const;
    EIGEN_DEVICE_FUNC
    RealScalar operatorNorm() const;

  protected:
    MatrixTypeNested m_matrix;
};


// template<typename OtherDerived, typename MatrixType, unsigned int UpLo>
// internal::selfadjoint_matrix_product_returntype<OtherDerived,SelfAdjointView<MatrixType,UpLo> >
// operator*(const MatrixBase<OtherDerived>& lhs, const SelfAdjointView<MatrixType,UpLo>& rhs)
// {
//   return internal::matrix_selfadjoint_product_returntype<OtherDerived,SelfAdjointView<MatrixType,UpLo> >(lhs.derived(),rhs);
// }

// selfadjoint to dense matrix

namespace internal {

// TODO currently a selfadjoint expression has the form SelfAdjointView<.,.>
//      in the future selfadjoint-ness should be defined by the expression traits
//      such that Transpose<SelfAdjointView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<SelfAdjointView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SelfAdjointShape Shape;
};

template<int UpLo, int SetOpposite, typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version>
class triangular_dense_assignment_kernel<UpLo,SelfAdjoint,SetOpposite,DstEvaluatorTypeT,SrcEvaluatorTypeT,Functor,Version>
  : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version> Base;
  typedef typename Base::DstXprType DstXprType;
  typedef typename Base::SrcXprType SrcXprType;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
public:

  typedef typename Base::DstEvaluatorType DstEvaluatorType;
  typedef typename Base::SrcEvaluatorType SrcEvaluatorType;
  typedef typename Base::Scalar Scalar;
  typedef typename Base::AssignmentTraits AssignmentTraits;


  EIGEN_DEVICE_FUNC triangular_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}

  EIGEN_DEVICE_FUNC void assignCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    Scalar tmp = m_src.coeff(row,col);
    m_functor.assignCoeff(m_dst.coeffRef(row,col), tmp);
    m_functor.assignCoeff(m_dst.coeffRef(col,row), numext::conj(tmp));
  }

  EIGEN_DEVICE_FUNC void assignDiagonalCoeff(Index id)
  {
    Base::assignCoeff(id,id);
  }

  EIGEN_DEVICE_FUNC void assignOppositeCoeff(Index, Index)
  { eigen_internal_assert(false && "should never be called"); }
};

} // end namespace internal

/***************************************************************************
* Implementation of MatrixBase methods
***************************************************************************/

/** This is the const version of MatrixBase::selfadjointView() */
template<typename Derived>
template<unsigned int UpLo>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::template ConstSelfAdjointViewReturnType<UpLo>::Type
MatrixBase<Derived>::selfadjointView() const
{
  return typename ConstSelfAdjointViewReturnType<UpLo>::Type(derived());
}

/** \returns an expression of a symmetric/self-adjoint view extracted from the upper or lower triangular part of the current matrix
  *
  * The parameter \a UpLo can be either \c #Upper or \c #Lower
  *
  * Example: \include MatrixBase_selfadjointView.cpp
  * Output: \verbinclude MatrixBase_selfadjointView.out
  *
  * \sa class SelfAdjointView
  */
template<typename Derived>
template<unsigned int UpLo>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::template SelfAdjointViewReturnType<UpLo>::Type
MatrixBase<Derived>::selfadjointView()
{
  return typename SelfAdjointViewReturnType<UpLo>::Type(derived());
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/SelfCwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFCWISEBINARYOP_H
#define EIGEN_SELFCWISEBINARYOP_H

namespace Eigen { 

// TODO generalize the scalar type of 'other'

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator*=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::mul_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& ArrayBase<Derived>::operator+=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::add_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& ArrayBase<Derived>::operator-=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::sub_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator/=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::div_assign_op<Scalar,Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_SELFCWISEBINARYOP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Solve.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVE_H
#define EIGEN_SOLVE_H

namespace Eigen {

template<typename Decomposition, typename RhsType, typename StorageKind> class SolveImpl;

/** \class Solve
  * \ingroup Core_Module
  *
  * \brief Pseudo expression representing a solving operation
  *
  * \tparam Decomposition the type of the matrix or decomposition object
  * \tparam Rhstype the type of the right-hand side
  *
  * This class represents an expression of A.solve(B)
  * and most of the time this is the only way it is used.
  *
  */
namespace internal {

// this solve_traits class permits to determine the evaluation type with respect to storage kind (Dense vs Sparse)
template<typename Decomposition, typename RhsType,typename StorageKind> struct solve_traits;

template<typename Decomposition, typename RhsType>
struct solve_traits<Decomposition,RhsType,Dense>
{
  typedef typename make_proper_matrix_type<typename RhsType::Scalar,
                 Decomposition::ColsAtCompileTime,
                 RhsType::ColsAtCompileTime,
                 RhsType::PlainObject::Options,
                 Decomposition::MaxColsAtCompileTime,
                 RhsType::MaxColsAtCompileTime>::type PlainObject;
};

template<typename Decomposition, typename RhsType>
struct traits<Solve<Decomposition, RhsType> >
  : traits<typename solve_traits<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>::PlainObject>
{
  typedef typename solve_traits<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>::PlainObject PlainObject;
  typedef typename promote_index_type<typename Decomposition::StorageIndex, typename RhsType::StorageIndex>::type StorageIndex;
  typedef traits<PlainObject> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit,
    CoeffReadCost = HugeCost
  };
};

}


template<typename Decomposition, typename RhsType>
class Solve : public SolveImpl<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>
{
public:
  typedef typename internal::traits<Solve>::PlainObject PlainObject;
  typedef typename internal::traits<Solve>::StorageIndex StorageIndex;

  Solve(const Decomposition &dec, const RhsType &rhs)
    : m_dec(dec), m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_dec.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  EIGEN_DEVICE_FUNC const Decomposition& dec() const { return m_dec; }
  EIGEN_DEVICE_FUNC const RhsType&       rhs() const { return m_rhs; }

protected:
  const Decomposition &m_dec;
  const RhsType       &m_rhs;
};


// Specialization of the Solve expression for dense results
template<typename Decomposition, typename RhsType>
class SolveImpl<Decomposition,RhsType,Dense>
  : public MatrixBase<Solve<Decomposition,RhsType> >
{
  typedef Solve<Decomposition,RhsType> Derived;

public:

  typedef MatrixBase<Solve<Decomposition,RhsType> > Base;
  EIGEN_DENSE_PUBLIC_INTERFACE(Derived)

private:

  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

// Generic API dispatcher
template<typename Decomposition, typename RhsType, typename StorageKind>
class SolveImpl : public internal::generic_xpr_base<Solve<Decomposition,RhsType>, MatrixXpr, StorageKind>::type
{
  public:
    typedef typename internal::generic_xpr_base<Solve<Decomposition,RhsType>, MatrixXpr, StorageKind>::type Base;
};

namespace internal {

// Evaluator of Solve -> eval into a temporary
template<typename Decomposition, typename RhsType>
struct evaluator<Solve<Decomposition,RhsType> >
  : public evaluator<typename Solve<Decomposition,RhsType>::PlainObject>
{
  typedef Solve<Decomposition,RhsType> SolveType;
  typedef typename SolveType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  enum { Flags = Base::Flags | EvalBeforeNestingBit };

  EIGEN_DEVICE_FUNC explicit evaluator(const SolveType& solve)
    : m_result(solve.rows(), solve.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    solve.dec()._solve_impl(solve.rhs(), m_result);
  }

protected:
  PlainObject m_result;
};

// Specialization for "dst = dec.solve(rhs)"
// NOTE we need to specialize it for Dense2Dense to avoid ambiguous specialization error and a Sparse2Sparse specialization must exist somewhere
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<DecType,RhsType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<DecType,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec()._solve_impl(src.rhs(), dst);
  }
};

// Specialization for "dst = dec.transpose().solve(rhs)"
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<Transpose<const DecType>,RhsType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<Transpose<const DecType>,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec().nestedExpression().template _solve_impl_transposed<false>(src.rhs(), dst);
  }
};

// Specialization for "dst = dec.adjoint().solve(rhs)"
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<CwiseUnaryOp<internal::scalar_conjugate_op<typename DecType::Scalar>, const Transpose<const DecType> >,RhsType>,
                  internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<CwiseUnaryOp<internal::scalar_conjugate_op<typename DecType::Scalar>, const Transpose<const DecType> >,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec().nestedExpression().nestedExpression().template _solve_impl_transposed<true>(src.rhs(), dst);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/SolveTriangular.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVETRIANGULAR_H
#define EIGEN_SOLVETRIANGULAR_H

namespace Eigen {

namespace internal {

// Forward declarations:
// The following two routines are implemented in the products/TriangularSolver*.h files
template<typename LhsScalar, typename RhsScalar, typename Index, int Side, int Mode, bool Conjugate, int StorageOrder>
struct triangular_solve_vector;

template <typename Scalar, typename Index, int Side, int Mode, bool Conjugate, int TriStorageOrder, int OtherStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix;

// small helper struct extracting some traits on the underlying solver operation
template<typename Lhs, typename Rhs, int Side>
class trsolve_traits
{
  private:
    enum {
      RhsIsVectorAtCompileTime = (Side==OnTheLeft ? Rhs::ColsAtCompileTime : Rhs::RowsAtCompileTime)==1
    };
  public:
    enum {
      Unrolling   = (RhsIsVectorAtCompileTime && Rhs::SizeAtCompileTime != Dynamic && Rhs::SizeAtCompileTime <= 8)
                  ? CompleteUnrolling : NoUnrolling,
      RhsVectors  = RhsIsVectorAtCompileTime ? 1 : Dynamic
    };
};

template<typename Lhs, typename Rhs,
  int Side, // can be OnTheLeft/OnTheRight
  int Mode, // can be Upper/Lower | UnitDiag
  int Unrolling = trsolve_traits<Lhs,Rhs,Side>::Unrolling,
  int RhsVectors = trsolve_traits<Lhs,Rhs,Side>::RhsVectors
  >
struct triangular_solver_selector;

template<typename Lhs, typename Rhs, int Side, int Mode>
struct triangular_solver_selector<Lhs,Rhs,Side,Mode,NoUnrolling,1>
{
  typedef typename Lhs::Scalar LhsScalar;
  typedef typename Rhs::Scalar RhsScalar;
  typedef blas_traits<Lhs> LhsProductTraits;
  typedef typename LhsProductTraits::ExtractType ActualLhsType;
  typedef Map<Matrix<RhsScalar,Dynamic,1>, Aligned> MappedRhs;
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    ActualLhsType actualLhs = LhsProductTraits::extract(lhs);

    // FIXME find a way to allow an inner stride if packet_traits<Scalar>::size==1

    bool useRhsDirectly = Rhs::InnerStrideAtCompileTime==1 || rhs.innerStride()==1;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhs,rhs.size(),
                                                  (useRhsDirectly ? rhs.data() : 0));

    if(!useRhsDirectly)
      MappedRhs(actualRhs,rhs.size()) = rhs;

    triangular_solve_vector<LhsScalar, RhsScalar, Index, Side, Mode, LhsProductTraits::NeedToConjugate,
                            (int(Lhs::Flags) & RowMajorBit) ? RowMajor : ColMajor>
      ::run(actualLhs.cols(), actualLhs.data(), actualLhs.outerStride(), actualRhs);

    if(!useRhsDirectly)
      rhs = MappedRhs(actualRhs, rhs.size());
  }
};

// the rhs is a matrix
template<typename Lhs, typename Rhs, int Side, int Mode>
struct triangular_solver_selector<Lhs,Rhs,Side,Mode,NoUnrolling,Dynamic>
{
  typedef typename Rhs::Scalar Scalar;
  typedef blas_traits<Lhs> LhsProductTraits;
  typedef typename LhsProductTraits::DirectLinearAccessType ActualLhsType;

  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    typename internal::add_const_on_value_type<ActualLhsType>::type actualLhs = LhsProductTraits::extract(lhs);

    const Index size = lhs.rows();
    const Index othersize = Side==OnTheLeft? rhs.cols() : rhs.rows();

    typedef internal::gemm_blocking_space<(Rhs::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Rhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxRowsAtCompileTime,4> BlockingType;

    BlockingType blocking(rhs.rows(), rhs.cols(), size, 1, false);

    triangular_solve_matrix<Scalar,Index,Side,Mode,LhsProductTraits::NeedToConjugate,(int(Lhs::Flags) & RowMajorBit) ? RowMajor : ColMajor,
                               (Rhs::Flags&RowMajorBit) ? RowMajor : ColMajor, Rhs::InnerStrideAtCompileTime>
      ::run(size, othersize, &actualLhs.coeffRef(0,0), actualLhs.outerStride(), &rhs.coeffRef(0,0), rhs.innerStride(), rhs.outerStride(), blocking);
  }
};

/***************************************************************************
* meta-unrolling implementation
***************************************************************************/

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size,
         bool Stop = LoopIndex==Size>
struct triangular_solver_unroller;

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size>
struct triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex,Size,false> {
  enum {
    IsLower = ((Mode&Lower)==Lower),
    DiagIndex  = IsLower ? LoopIndex : Size - LoopIndex - 1,
    StartIndex = IsLower ? 0         : DiagIndex+1
  };
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    if (LoopIndex>0)
      rhs.coeffRef(DiagIndex) -= lhs.row(DiagIndex).template segment<LoopIndex>(StartIndex).transpose()
                                .cwiseProduct(rhs.template segment<LoopIndex>(StartIndex)).sum();

    if(!(Mode & UnitDiag))
      rhs.coeffRef(DiagIndex) /= lhs.coeff(DiagIndex,DiagIndex);

    triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex+1,Size>::run(lhs,rhs);
  }
};

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size>
struct triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex,Size,true> {
  static EIGEN_DEVICE_FUNC void run(const Lhs&, Rhs&) {}
};

template<typename Lhs, typename Rhs, int Mode>
struct triangular_solver_selector<Lhs,Rhs,OnTheLeft,Mode,CompleteUnrolling,1> {
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  { triangular_solver_unroller<Lhs,Rhs,Mode,0,Rhs::SizeAtCompileTime>::run(lhs,rhs); }
};

template<typename Lhs, typename Rhs, int Mode>
struct triangular_solver_selector<Lhs,Rhs,OnTheRight,Mode,CompleteUnrolling,1> {
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    Transpose<const Lhs> trLhs(lhs);
    Transpose<Rhs> trRhs(rhs);

    triangular_solver_unroller<Transpose<const Lhs>,Transpose<Rhs>,
                              ((Mode&Upper)==Upper ? Lower : Upper) | (Mode&UnitDiag),
                              0,Rhs::SizeAtCompileTime>::run(trLhs,trRhs);
  }
};

} // end namespace internal

/***************************************************************************
* TriangularView methods
***************************************************************************/

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatrixType, unsigned int Mode>
template<int Side, typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType,Mode,Dense>::solveInPlace(const MatrixBase<OtherDerived>& _other) const
{
  OtherDerived& other = _other.const_cast_derived();
  eigen_assert( derived().cols() == derived().rows() && ((Side==OnTheLeft && derived().cols() == other.rows()) || (Side==OnTheRight && derived().cols() == other.cols())) );
  eigen_assert((!(int(Mode) & int(ZeroDiag))) && bool(int(Mode) & (int(Upper) | int(Lower))));
  // If solving for a 0x0 matrix, nothing to do, simply return.
  if (derived().cols() == 0)
    return;

  enum { copy = (internal::traits<OtherDerived>::Flags & RowMajorBit)  && OtherDerived::IsVectorAtCompileTime && OtherDerived::SizeAtCompileTime!=1};
  typedef typename internal::conditional<copy,
    typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
  OtherCopy otherCopy(other);

  internal::triangular_solver_selector<MatrixType, typename internal::remove_reference<OtherCopy>::type,
    Side, Mode>::run(derived().nestedExpression(), otherCopy);

  if (copy)
    other = otherCopy;
}

template<typename Derived, unsigned int Mode>
template<int Side, typename Other>
const internal::triangular_solve_retval<Side,TriangularView<Derived,Mode>,Other>
TriangularViewImpl<Derived,Mode,Dense>::solve(const MatrixBase<Other>& other) const
{
  return internal::triangular_solve_retval<Side,TriangularViewType,Other>(derived(), other.derived());
}
#endif

namespace internal {


template<int Side, typename TriangularType, typename Rhs>
struct traits<triangular_solve_retval<Side, TriangularType, Rhs> >
{
  typedef typename internal::plain_matrix_type_column_major<Rhs>::type ReturnType;
};

template<int Side, typename TriangularType, typename Rhs> struct triangular_solve_retval
 : public ReturnByValue<triangular_solve_retval<Side, TriangularType, Rhs> >
{
  typedef typename remove_all<typename Rhs::Nested>::type RhsNestedCleaned;
  typedef ReturnByValue<triangular_solve_retval> Base;

  triangular_solve_retval(const TriangularType& tri, const Rhs& rhs)
    : m_triangularMatrix(tri), m_rhs(rhs)
  {}

  inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_rhs.rows(); }
  inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    if(!is_same_dense(dst,m_rhs))
      dst = m_rhs;
    m_triangularMatrix.template solveInPlace<Side>(dst);
  }

  protected:
    const TriangularType& m_triangularMatrix;
    typename Rhs::Nested m_rhs;
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVETRIANGULAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/SolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVERBASE_H
#define EIGEN_SOLVERBASE_H

namespace Eigen {

namespace internal {

template<typename Derived>
struct solve_assertion {
    template<bool Transpose_, typename Rhs>
    static void run(const Derived& solver, const Rhs& b) { solver.template _check_solve_assertion<Transpose_>(b); }
};

template<typename Derived>
struct solve_assertion<Transpose<Derived> >
{
    typedef Transpose<Derived> type;

    template<bool Transpose_, typename Rhs>
    static void run(const type& transpose, const Rhs& b)
    {
        internal::solve_assertion<typename internal::remove_all<Derived>::type>::template run<true>(transpose.nestedExpression(), b);
    }
};

template<typename Scalar, typename Derived>
struct solve_assertion<CwiseUnaryOp<Eigen::internal::scalar_conjugate_op<Scalar>, const Transpose<Derived> > >
{
    typedef CwiseUnaryOp<Eigen::internal::scalar_conjugate_op<Scalar>, const Transpose<Derived> > type;

    template<bool Transpose_, typename Rhs>
    static void run(const type& adjoint, const Rhs& b)
    {
        internal::solve_assertion<typename internal::remove_all<Transpose<Derived> >::type>::template run<true>(adjoint.nestedExpression(), b);
    }
};
} // end namespace internal

/** \class SolverBase
  * \brief A base class for matrix decomposition and solvers
  *
  * \tparam Derived the actual type of the decomposition/solver.
  *
  * Any matrix decomposition inheriting this base class provide the following API:
  *
  * \code
  * MatrixType A, b, x;
  * DecompositionType dec(A);
  * x = dec.solve(b);             // solve A   * x = b
  * x = dec.transpose().solve(b); // solve A^T * x = b
  * x = dec.adjoint().solve(b);   // solve A'  * x = b
  * \endcode
  *
  * \warning Currently, any other usage of transpose() and adjoint() are not supported and will produce compilation errors.
  *
  * \sa class PartialPivLU, class FullPivLU, class HouseholderQR, class ColPivHouseholderQR, class FullPivHouseholderQR, class CompleteOrthogonalDecomposition, class LLT, class LDLT, class SVDBase
  */
template<typename Derived>
class SolverBase : public EigenBase<Derived>
{
  public:

    typedef EigenBase<Derived> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef Scalar CoeffReturnType;

    template<typename Derived_>
    friend struct internal::solve_assertion;

    enum {
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                          internal::traits<Derived>::ColsAtCompileTime>::ret),
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                             internal::traits<Derived>::MaxColsAtCompileTime>::ret),
      IsVectorAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime == 1
                           || internal::traits<Derived>::MaxColsAtCompileTime == 1,
      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2
    };

    /** Default constructor */
    SolverBase()
    {}

    ~SolverBase()
    {}

    using Base::derived;

    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      internal::solve_assertion<typename internal::remove_all<Derived>::type>::template run<false>(derived(), b);
      return Solve<Derived, Rhs>(derived(), b.derived());
    }

    /** \internal the return type of transpose() */
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;
    /** \returns an expression of the transposed of the factored matrix.
      *
      * A typical usage is to solve for the transposed problem A^T x = b:
      * \code x = dec.transpose().solve(b); \endcode
      *
      * \sa adjoint(), solve()
      */
    inline ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(derived());
    }

    /** \internal the return type of adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, ConstTransposeReturnType>,
                        ConstTransposeReturnType
                     >::type AdjointReturnType;
    /** \returns an expression of the adjoint of the factored matrix
      *
      * A typical usage is to solve for the adjoint problem A' x = b:
      * \code x = dec.adjoint().solve(b); \endcode
      *
      * For real scalar types, this function is equivalent to transpose().
      *
      * \sa transpose(), solve()
      */
    inline AdjointReturnType adjoint() const
    {
      return AdjointReturnType(derived().transpose());
    }

  protected:

    template<bool Transpose_, typename Rhs>
    void _check_solve_assertion(const Rhs& b) const {
        EIGEN_ONLY_USED_FOR_DEBUG(b);
        eigen_assert(derived().m_isInitialized && "Solver is not initialized.");
        eigen_assert((Transpose_?derived().cols():derived().rows())==b.rows() && "SolverBase::solve(): invalid number of rows of the right hand side matrix b");
    }
};

namespace internal {

template<typename Derived>
struct generic_xpr_base<Derived, MatrixXpr, SolverStorage>
{
  typedef SolverBase<Derived> type;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVERBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/StableNorm.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STABLENORM_H
#define EIGEN_STABLENORM_H

namespace Eigen { 

namespace internal {

template<typename ExpressionType, typename Scalar>
inline void stable_norm_kernel(const ExpressionType& bl, Scalar& ssq, Scalar& scale, Scalar& invScale)
{
  Scalar maxCoeff = bl.cwiseAbs().maxCoeff();
  
  if(maxCoeff>scale)
  {
    ssq = ssq * numext::abs2(scale/maxCoeff);
    Scalar tmp = Scalar(1)/maxCoeff;
    if(tmp > NumTraits<Scalar>::highest())
    {
      invScale = NumTraits<Scalar>::highest();
      scale = Scalar(1)/invScale;
    }
    else if(maxCoeff>NumTraits<Scalar>::highest()) // we got a INF
    {
      invScale = Scalar(1);
      scale = maxCoeff;
    }
    else
    {
      scale = maxCoeff;
      invScale = tmp;
    }
  }
  else if(maxCoeff!=maxCoeff) // we got a NaN
  {
    scale = maxCoeff;
  }
  
  // TODO if the maxCoeff is much much smaller than the current scale,
  // then we can neglect this sub vector
  if(scale>Scalar(0)) // if scale==0, then bl is 0 
    ssq += (bl*invScale).squaredNorm();
}

template<typename VectorType, typename RealScalar>
void stable_norm_impl_inner_step(const VectorType &vec, RealScalar& ssq, RealScalar& scale, RealScalar& invScale)
{
  typedef typename VectorType::Scalar Scalar;
  const Index blockSize = 4096;
  
  typedef typename internal::nested_eval<VectorType,2>::type VectorTypeCopy;
  typedef typename internal::remove_all<VectorTypeCopy>::type VectorTypeCopyClean;
  const VectorTypeCopy copy(vec);
  
  enum {
    CanAlign = (   (int(VectorTypeCopyClean::Flags)&DirectAccessBit)
                || (int(internal::evaluator<VectorTypeCopyClean>::Alignment)>0) // FIXME Alignment)>0 might not be enough
               ) && (blockSize*sizeof(Scalar)*2<EIGEN_STACK_ALLOCATION_LIMIT)
                 && (EIGEN_MAX_STATIC_ALIGN_BYTES>0) // if we cannot allocate on the stack, then let's not bother about this optimization
  };
  typedef typename internal::conditional<CanAlign, Ref<const Matrix<Scalar,Dynamic,1,0,blockSize,1>, internal::evaluator<VectorTypeCopyClean>::Alignment>,
                                                   typename VectorTypeCopyClean::ConstSegmentReturnType>::type SegmentWrapper;
  Index n = vec.size();
  
  Index bi = internal::first_default_aligned(copy);
  if (bi>0)
    internal::stable_norm_kernel(copy.head(bi), ssq, scale, invScale);
  for (; bi<n; bi+=blockSize)
    internal::stable_norm_kernel(SegmentWrapper(copy.segment(bi,numext::mini(blockSize, n - bi))), ssq, scale, invScale);
}

template<typename VectorType>
typename VectorType::RealScalar
stable_norm_impl(const VectorType &vec, typename enable_if<VectorType::IsVectorAtCompileTime>::type* = 0 )
{
  using std::sqrt;
  using std::abs;

  Index n = vec.size();

  if(n==1)
    return abs(vec.coeff(0));

  typedef typename VectorType::RealScalar RealScalar;
  RealScalar scale(0);
  RealScalar invScale(1);
  RealScalar ssq(0); // sum of squares

  stable_norm_impl_inner_step(vec, ssq, scale, invScale);
  
  return scale * sqrt(ssq);
}

template<typename MatrixType>
typename MatrixType::RealScalar
stable_norm_impl(const MatrixType &mat, typename enable_if<!MatrixType::IsVectorAtCompileTime>::type* = 0 )
{
  using std::sqrt;

  typedef typename MatrixType::RealScalar RealScalar;
  RealScalar scale(0);
  RealScalar invScale(1);
  RealScalar ssq(0); // sum of squares

  for(Index j=0; j<mat.outerSize(); ++j)
    stable_norm_impl_inner_step(mat.innerVector(j), ssq, scale, invScale);
  return scale * sqrt(ssq);
}

template<typename Derived>
inline typename NumTraits<typename traits<Derived>::Scalar>::Real
blueNorm_impl(const EigenBase<Derived>& _vec)
{
  typedef typename Derived::RealScalar RealScalar;  
  using std::pow;
  using std::sqrt;
  using std::abs;

  // This program calculates the machine-dependent constants
  // bl, b2, slm, s2m, relerr overfl
  // from the "basic" machine-dependent numbers
  // nbig, ibeta, it, iemin, iemax, rbig.
  // The following define the basic machine-dependent constants.
  // For portability, the PORT subprograms "ilmaeh" and "rlmach"
  // are used. For any specific computer, each of the assignment
  // statements can be replaced
  static const int ibeta = std::numeric_limits<RealScalar>::radix;  // base for floating-point numbers
  static const int it    = NumTraits<RealScalar>::digits();  // number of base-beta digits in mantissa
  static const int iemin = NumTraits<RealScalar>::min_exponent();  // minimum exponent
  static const int iemax = NumTraits<RealScalar>::max_exponent();  // maximum exponent
  static const RealScalar rbig   = NumTraits<RealScalar>::highest();  // largest floating-point number
  static const RealScalar b1     = RealScalar(pow(RealScalar(ibeta),RealScalar(-((1-iemin)/2))));  // lower boundary of midrange
  static const RealScalar b2     = RealScalar(pow(RealScalar(ibeta),RealScalar((iemax + 1 - it)/2)));  // upper boundary of midrange
  static const RealScalar s1m    = RealScalar(pow(RealScalar(ibeta),RealScalar((2-iemin)/2)));  // scaling factor for lower range
  static const RealScalar s2m    = RealScalar(pow(RealScalar(ibeta),RealScalar(- ((iemax+it)/2))));  // scaling factor for upper range
  static const RealScalar eps    = RealScalar(pow(double(ibeta), 1-it));
  static const RealScalar relerr = sqrt(eps);  // tolerance for neglecting asml

  const Derived& vec(_vec.derived());
  Index n = vec.size();
  RealScalar ab2 = b2 / RealScalar(n);
  RealScalar asml = RealScalar(0);
  RealScalar amed = RealScalar(0);
  RealScalar abig = RealScalar(0);

  for(Index j=0; j<vec.outerSize(); ++j)
  {
    for(typename Derived::InnerIterator iter(vec, j); iter; ++iter)
    {
      RealScalar ax = abs(iter.value());
      if(ax > ab2)     abig += numext::abs2(ax*s2m);
      else if(ax < b1) asml += numext::abs2(ax*s1m);
      else             amed += numext::abs2(ax);
    }
  }
  if(amed!=amed)
    return amed;  // we got a NaN
  if(abig > RealScalar(0))
  {
    abig = sqrt(abig);
    if(abig > rbig) // overflow, or *this contains INF values
      return abig;  // return INF
    if(amed > RealScalar(0))
    {
      abig = abig/s2m;
      amed = sqrt(amed);
    }
    else
      return abig/s2m;
  }
  else if(asml > RealScalar(0))
  {
    if (amed > RealScalar(0))
    {
      abig = sqrt(amed);
      amed = sqrt(asml) / s1m;
    }
    else
      return sqrt(asml)/s1m;
  }
  else
    return sqrt(amed);
  asml = numext::mini(abig, amed);
  abig = numext::maxi(abig, amed);
  if(asml <= abig*relerr)
    return abig;
  else
    return abig * sqrt(RealScalar(1) + numext::abs2(asml/abig));
}

} // end namespace internal

/** \returns the \em l2 norm of \c *this avoiding underflow and overflow.
  * This version use a blockwise two passes algorithm:
  *  1 - find the absolute largest coefficient \c s
  *  2 - compute \f$ s \Vert \frac{*this}{s} \Vert \f$ in a standard way
  *
  * For architecture/scalar types supporting vectorization, this version
  * is faster than blueNorm(). Otherwise the blueNorm() is much faster.
  *
  * \sa norm(), blueNorm(), hypotNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::stableNorm() const
{
  return internal::stable_norm_impl(derived());
}

/** \returns the \em l2 norm of \c *this using the Blue's algorithm.
  * A Portable Fortran Program to Find the Euclidean Norm of a Vector,
  * ACM TOMS, Vol 4, Issue 1, 1978.
  *
  * For architecture/scalar types without vectorization, this version
  * is much faster than stableNorm(). Otherwise the stableNorm() is faster.
  *
  * \sa norm(), stableNorm(), hypotNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::blueNorm() const
{
  return internal::blueNorm_impl(*this);
}

/** \returns the \em l2 norm of \c *this avoiding undeflow and overflow.
  * This version use a concatenation of hypot() calls, and it is very slow.
  *
  * \sa norm(), stableNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::hypotNorm() const
{
  if(size()==1)
    return numext::abs(coeff(0,0));
  else
    return this->cwiseAbs().redux(internal::scalar_hypot_op<RealScalar>());
}

} // end namespace Eigen

#endif // EIGEN_STABLENORM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/StlIterators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STLITERATORS_H
#define EIGEN_STLITERATORS_H

namespace Eigen {

namespace internal {

template<typename IteratorType>
struct indexed_based_stl_iterator_traits;

template<typename  Derived>
class indexed_based_stl_iterator_base
{
protected:
  typedef indexed_based_stl_iterator_traits<Derived> traits;
  typedef typename traits::XprType XprType;
  typedef indexed_based_stl_iterator_base<typename traits::non_const_iterator> non_const_iterator;
  typedef indexed_based_stl_iterator_base<typename traits::const_iterator> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class indexed_based_stl_iterator_base<typename traits::const_iterator>;
  friend class indexed_based_stl_iterator_base<typename traits::non_const_iterator>;
public:
  typedef Index difference_type;
  typedef std::random_access_iterator_tag iterator_category;

  indexed_based_stl_iterator_base() EIGEN_NO_THROW : mp_xpr(0), m_index(0) {}
  indexed_based_stl_iterator_base(XprType& xpr, Index index) EIGEN_NO_THROW : mp_xpr(&xpr), m_index(index) {}

  indexed_based_stl_iterator_base(const non_const_iterator& other) EIGEN_NO_THROW
    : mp_xpr(other.mp_xpr), m_index(other.m_index)
  {}

  indexed_based_stl_iterator_base& operator=(const non_const_iterator& other)
  {
    mp_xpr = other.mp_xpr;
    m_index = other.m_index;
    return *this;
  }

  Derived& operator++() { ++m_index; return derived(); }
  Derived& operator--() { --m_index; return derived(); }

  Derived operator++(int) { Derived prev(derived()); operator++(); return prev;}
  Derived operator--(int) { Derived prev(derived()); operator--(); return prev;}

  friend Derived operator+(const indexed_based_stl_iterator_base& a, Index b) { Derived ret(a.derived()); ret += b; return ret; }
  friend Derived operator-(const indexed_based_stl_iterator_base& a, Index b) { Derived ret(a.derived()); ret -= b; return ret; }
  friend Derived operator+(Index a, const indexed_based_stl_iterator_base& b) { Derived ret(b.derived()); ret += a; return ret; }
  friend Derived operator-(Index a, const indexed_based_stl_iterator_base& b) { Derived ret(b.derived()); ret -= a; return ret; }
  
  Derived& operator+=(Index b) { m_index += b; return derived(); }
  Derived& operator-=(Index b) { m_index -= b; return derived(); }

  difference_type operator-(const indexed_based_stl_iterator_base& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return m_index - other.m_index;
  }

  difference_type operator-(const other_iterator& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return m_index - other.m_index;
  }

  bool operator==(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator<=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }
  bool operator> (const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator>=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }

  bool operator==(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator<=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }
  bool operator> (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator>=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }

protected:

  Derived& derived() { return static_cast<Derived&>(*this); }
  const Derived& derived() const { return static_cast<const Derived&>(*this); }

  XprType *mp_xpr;
  Index m_index;
};

template<typename  Derived>
class indexed_based_stl_reverse_iterator_base
{
protected:
  typedef indexed_based_stl_iterator_traits<Derived> traits;
  typedef typename traits::XprType XprType;
  typedef indexed_based_stl_reverse_iterator_base<typename traits::non_const_iterator> non_const_iterator;
  typedef indexed_based_stl_reverse_iterator_base<typename traits::const_iterator> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class indexed_based_stl_reverse_iterator_base<typename traits::const_iterator>;
  friend class indexed_based_stl_reverse_iterator_base<typename traits::non_const_iterator>;
public:
  typedef Index difference_type;
  typedef std::random_access_iterator_tag iterator_category;

  indexed_based_stl_reverse_iterator_base() : mp_xpr(0), m_index(0) {}
  indexed_based_stl_reverse_iterator_base(XprType& xpr, Index index) : mp_xpr(&xpr), m_index(index) {}

  indexed_based_stl_reverse_iterator_base(const non_const_iterator& other)
    : mp_xpr(other.mp_xpr), m_index(other.m_index)
  {}

  indexed_based_stl_reverse_iterator_base& operator=(const non_const_iterator& other)
  {
    mp_xpr = other.mp_xpr;
    m_index = other.m_index;
    return *this;
  }

  Derived& operator++() { --m_index; return derived(); }
  Derived& operator--() { ++m_index; return derived(); }

  Derived operator++(int) { Derived prev(derived()); operator++(); return prev;}
  Derived operator--(int) { Derived prev(derived()); operator--(); return prev;}

  friend Derived operator+(const indexed_based_stl_reverse_iterator_base& a, Index b) { Derived ret(a.derived()); ret += b; return ret; }
  friend Derived operator-(const indexed_based_stl_reverse_iterator_base& a, Index b) { Derived ret(a.derived()); ret -= b; return ret; }
  friend Derived operator+(Index a, const indexed_based_stl_reverse_iterator_base& b) { Derived ret(b.derived()); ret += a; return ret; }
  friend Derived operator-(Index a, const indexed_based_stl_reverse_iterator_base& b) { Derived ret(b.derived()); ret -= a; return ret; }
  
  Derived& operator+=(Index b) { m_index -= b; return derived(); }
  Derived& operator-=(Index b) { m_index += b; return derived(); }

  difference_type operator-(const indexed_based_stl_reverse_iterator_base& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return other.m_index - m_index;
  }

  difference_type operator-(const other_iterator& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return other.m_index - m_index;
  }

  bool operator==(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator<=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }
  bool operator> (const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator>=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }

  bool operator==(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator<=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }
  bool operator> (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator>=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }

protected:

  Derived& derived() { return static_cast<Derived&>(*this); }
  const Derived& derived() const { return static_cast<const Derived&>(*this); }

  XprType *mp_xpr;
  Index m_index;
};

template<typename XprType>
class pointer_based_stl_iterator
{
  enum { is_lvalue  = internal::is_lvalue<XprType>::value };
  typedef pointer_based_stl_iterator<typename internal::remove_const<XprType>::type> non_const_iterator;
  typedef pointer_based_stl_iterator<typename internal::add_const<XprType>::type> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class pointer_based_stl_iterator<typename internal::add_const<XprType>::type>;
  friend class pointer_based_stl_iterator<typename internal::remove_const<XprType>::type>;
public:
  typedef Index difference_type;
  typedef typename XprType::Scalar value_type;
  typedef std::random_access_iterator_tag iterator_category;
  typedef typename internal::conditional<bool(is_lvalue), value_type*, const value_type*>::type pointer;
  typedef typename internal::conditional<bool(is_lvalue), value_type&, const value_type&>::type reference;


  pointer_based_stl_iterator() EIGEN_NO_THROW : m_ptr(0) {}
  pointer_based_stl_iterator(XprType& xpr, Index index) EIGEN_NO_THROW : m_incr(xpr.innerStride())
  {
    m_ptr = xpr.data() + index * m_incr.value();
  }

  pointer_based_stl_iterator(const non_const_iterator& other) EIGEN_NO_THROW
    : m_ptr(other.m_ptr), m_incr(other.m_incr)
  {}

  pointer_based_stl_iterator& operator=(const non_const_iterator& other) EIGEN_NO_THROW
  {
    m_ptr = other.m_ptr;
    m_incr.setValue(other.m_incr);
    return *this;
  }

  reference operator*()         const { return *m_ptr;   }
  reference operator[](Index i) const { return *(m_ptr+i*m_incr.value()); }
  pointer   operator->()        const { return m_ptr;    }

  pointer_based_stl_iterator& operator++() { m_ptr += m_incr.value(); return *this; }
  pointer_based_stl_iterator& operator--() { m_ptr -= m_incr.value(); return *this; }

  pointer_based_stl_iterator operator++(int) { pointer_based_stl_iterator prev(*this); operator++(); return prev;}
  pointer_based_stl_iterator operator--(int) { pointer_based_stl_iterator prev(*this); operator--(); return prev;}

  friend pointer_based_stl_iterator operator+(const pointer_based_stl_iterator& a, Index b) { pointer_based_stl_iterator ret(a); ret += b; return ret; }
  friend pointer_based_stl_iterator operator-(const pointer_based_stl_iterator& a, Index b) { pointer_based_stl_iterator ret(a); ret -= b; return ret; }
  friend pointer_based_stl_iterator operator+(Index a, const pointer_based_stl_iterator& b) { pointer_based_stl_iterator ret(b); ret += a; return ret; }
  friend pointer_based_stl_iterator operator-(Index a, const pointer_based_stl_iterator& b) { pointer_based_stl_iterator ret(b); ret -= a; return ret; }
  
  pointer_based_stl_iterator& operator+=(Index b) { m_ptr += b*m_incr.value(); return *this; }
  pointer_based_stl_iterator& operator-=(Index b) { m_ptr -= b*m_incr.value(); return *this; }

  difference_type operator-(const pointer_based_stl_iterator& other) const {
    return (m_ptr - other.m_ptr)/m_incr.value();
  }

  difference_type operator-(const other_iterator& other) const {
    return (m_ptr - other.m_ptr)/m_incr.value();
  }

  bool operator==(const pointer_based_stl_iterator& other) const { return m_ptr == other.m_ptr; }
  bool operator!=(const pointer_based_stl_iterator& other) const { return m_ptr != other.m_ptr; }
  bool operator< (const pointer_based_stl_iterator& other) const { return m_ptr <  other.m_ptr; }
  bool operator<=(const pointer_based_stl_iterator& other) const { return m_ptr <= other.m_ptr; }
  bool operator> (const pointer_based_stl_iterator& other) const { return m_ptr >  other.m_ptr; }
  bool operator>=(const pointer_based_stl_iterator& other) const { return m_ptr >= other.m_ptr; }

  bool operator==(const other_iterator& other) const { return m_ptr == other.m_ptr; }
  bool operator!=(const other_iterator& other) const { return m_ptr != other.m_ptr; }
  bool operator< (const other_iterator& other) const { return m_ptr <  other.m_ptr; }
  bool operator<=(const other_iterator& other) const { return m_ptr <= other.m_ptr; }
  bool operator> (const other_iterator& other) const { return m_ptr >  other.m_ptr; }
  bool operator>=(const other_iterator& other) const { return m_ptr >= other.m_ptr; }

protected:

  pointer m_ptr;
  internal::variable_if_dynamic<Index, XprType::InnerStrideAtCompileTime> m_incr;
};

template<typename _XprType>
struct indexed_based_stl_iterator_traits<generic_randaccess_stl_iterator<_XprType> >
{
  typedef _XprType XprType;
  typedef generic_randaccess_stl_iterator<typename internal::remove_const<XprType>::type> non_const_iterator;
  typedef generic_randaccess_stl_iterator<typename internal::add_const<XprType>::type> const_iterator;
};

template<typename XprType>
class generic_randaccess_stl_iterator : public indexed_based_stl_iterator_base<generic_randaccess_stl_iterator<XprType> >
{
public:
  typedef typename XprType::Scalar value_type;

protected:

  enum {
    has_direct_access = (internal::traits<XprType>::Flags & DirectAccessBit) ? 1 : 0,
    is_lvalue  = internal::is_lvalue<XprType>::value
  };

  typedef indexed_based_stl_iterator_base<generic_randaccess_stl_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  // TODO currently const Transpose/Reshape expressions never returns const references,
  // so lets return by value too.
  //typedef typename internal::conditional<bool(has_direct_access), const value_type&, const value_type>::type read_only_ref_t;
  typedef const value_type read_only_ref_t;

public:
  
  typedef typename internal::conditional<bool(is_lvalue), value_type *, const value_type *>::type pointer;
  typedef typename internal::conditional<bool(is_lvalue), value_type&, read_only_ref_t>::type reference;
  
  generic_randaccess_stl_iterator() : Base() {}
  generic_randaccess_stl_iterator(XprType& xpr, Index index) : Base(xpr,index) {}
  generic_randaccess_stl_iterator(const typename Base::non_const_iterator& other) : Base(other) {}
  using Base::operator=;

  reference operator*()         const { return   (*mp_xpr)(m_index);   }
  reference operator[](Index i) const { return   (*mp_xpr)(m_index+i); }
  pointer   operator->()        const { return &((*mp_xpr)(m_index)); }
};

template<typename _XprType, DirectionType Direction>
struct indexed_based_stl_iterator_traits<subvector_stl_iterator<_XprType,Direction> >
{
  typedef _XprType XprType;
  typedef subvector_stl_iterator<typename internal::remove_const<XprType>::type, Direction> non_const_iterator;
  typedef subvector_stl_iterator<typename internal::add_const<XprType>::type, Direction> const_iterator;
};

template<typename XprType, DirectionType Direction>
class subvector_stl_iterator : public indexed_based_stl_iterator_base<subvector_stl_iterator<XprType,Direction> >
{
protected:

  enum { is_lvalue  = internal::is_lvalue<XprType>::value };

  typedef indexed_based_stl_iterator_base<subvector_stl_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  typedef typename internal::conditional<Direction==Vertical,typename XprType::ColXpr,typename XprType::RowXpr>::type SubVectorType;
  typedef typename internal::conditional<Direction==Vertical,typename XprType::ConstColXpr,typename XprType::ConstRowXpr>::type ConstSubVectorType;


public:
  typedef typename internal::conditional<bool(is_lvalue), SubVectorType, ConstSubVectorType>::type reference;
  typedef typename reference::PlainObject value_type;

private:
  class subvector_stl_iterator_ptr
  {
  public:
      subvector_stl_iterator_ptr(const reference &subvector) : m_subvector(subvector) {}
      reference* operator->() { return &m_subvector; }
  private:
      reference m_subvector;
  };
public:

  typedef subvector_stl_iterator_ptr pointer;
  
  subvector_stl_iterator() : Base() {}
  subvector_stl_iterator(XprType& xpr, Index index) : Base(xpr,index) {}

  reference operator*()         const { return (*mp_xpr).template subVector<Direction>(m_index); }
  reference operator[](Index i) const { return (*mp_xpr).template subVector<Direction>(m_index+i); }
  pointer   operator->()        const { return (*mp_xpr).template subVector<Direction>(m_index); }
};

template<typename _XprType, DirectionType Direction>
struct indexed_based_stl_iterator_traits<subvector_stl_reverse_iterator<_XprType,Direction> >
{
  typedef _XprType XprType;
  typedef subvector_stl_reverse_iterator<typename internal::remove_const<XprType>::type, Direction> non_const_iterator;
  typedef subvector_stl_reverse_iterator<typename internal::add_const<XprType>::type, Direction> const_iterator;
};

template<typename XprType, DirectionType Direction>
class subvector_stl_reverse_iterator : public indexed_based_stl_reverse_iterator_base<subvector_stl_reverse_iterator<XprType,Direction> >
{
protected:

  enum { is_lvalue  = internal::is_lvalue<XprType>::value };

  typedef indexed_based_stl_reverse_iterator_base<subvector_stl_reverse_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  typedef typename internal::conditional<Direction==Vertical,typename XprType::ColXpr,typename XprType::RowXpr>::type SubVectorType;
  typedef typename internal::conditional<Direction==Vertical,typename XprType::ConstColXpr,typename XprType::ConstRowXpr>::type ConstSubVectorType;


public:
  typedef typename internal::conditional<bool(is_lvalue), SubVectorType, ConstSubVectorType>::type reference;
  typedef typename reference::PlainObject value_type;

private:
  class subvector_stl_reverse_iterator_ptr
  {
  public:
      subvector_stl_reverse_iterator_ptr(const reference &subvector) : m_subvector(subvector) {}
      reference* operator->() { return &m_subvector; }
  private:
      reference m_subvector;
  };
public:

  typedef subvector_stl_reverse_iterator_ptr pointer;
  
  subvector_stl_reverse_iterator() : Base() {}
  subvector_stl_reverse_iterator(XprType& xpr, Index index) : Base(xpr,index) {}

  reference operator*()         const { return (*mp_xpr).template subVector<Direction>(m_index); }
  reference operator[](Index i) const { return (*mp_xpr).template subVector<Direction>(m_index+i); }
  pointer   operator->()        const { return (*mp_xpr).template subVector<Direction>(m_index); }
};

} // namespace internal


/** returns an iterator to the first element of the 1D vector or array
  * \only_for_vectors
  * \sa end(), cbegin()
  */
template<typename Derived>
inline typename DenseBase<Derived>::iterator DenseBase<Derived>::begin()
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return iterator(derived(), 0);
}

/** const version of begin() */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::begin() const
{
  return cbegin();
}

/** returns a read-only const_iterator to the first element of the 1D vector or array
  * \only_for_vectors
  * \sa cend(), begin()
  */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::cbegin() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return const_iterator(derived(), 0);
}

/** returns an iterator to the element following the last element of the 1D vector or array
  * \only_for_vectors
  * \sa begin(), cend()
  */
template<typename Derived>
inline typename DenseBase<Derived>::iterator DenseBase<Derived>::end()
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return iterator(derived(), size());
}

/** const version of end() */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::end() const
{
  return cend();
}

/** returns a read-only const_iterator to the element following the last element of the 1D vector or array
  * \only_for_vectors
  * \sa begin(), cend()
  */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::cend() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return const_iterator(derived(), size());
}

} // namespace Eigen

#endif // EIGEN_STLITERATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Stride.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STRIDE_H
#define EIGEN_STRIDE_H

namespace Eigen {

/** \class Stride
  * \ingroup Core_Module
  *
  * \brief Holds strides information for Map
  *
  * This class holds the strides information for mapping arrays with strides with class Map.
  *
  * It holds two values: the inner stride and the outer stride.
  *
  * The inner stride is the pointer increment between two consecutive entries within a given row of a
  * row-major matrix or within a given column of a column-major matrix.
  *
  * The outer stride is the pointer increment between two consecutive rows of a row-major matrix or
  * between two consecutive columns of a column-major matrix.
  *
  * These two values can be passed either at compile-time as template parameters, or at runtime as
  * arguments to the constructor.
  *
  * Indeed, this class takes two template parameters:
  *  \tparam _OuterStrideAtCompileTime the outer stride, or Dynamic if you want to specify it at runtime.
  *  \tparam _InnerStrideAtCompileTime the inner stride, or Dynamic if you want to specify it at runtime.
  *
  * Here is an example:
  * \include Map_general_stride.cpp
  * Output: \verbinclude Map_general_stride.out
  *
  * Both strides can be negative, however, a negative stride of -1 cannot be specified at compiletime
  * because of the ambiguity with Dynamic which is defined to -1 (historically, negative strides were
  * not allowed).
  *
  * \sa class InnerStride, class OuterStride, \ref TopicStorageOrders
  */
template<int _OuterStrideAtCompileTime, int _InnerStrideAtCompileTime>
class Stride
{
  public:
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    enum {
      InnerStrideAtCompileTime = _InnerStrideAtCompileTime,
      OuterStrideAtCompileTime = _OuterStrideAtCompileTime
    };

    /** Default constructor, for use when strides are fixed at compile time */
    EIGEN_DEVICE_FUNC
    Stride()
      : m_outer(OuterStrideAtCompileTime), m_inner(InnerStrideAtCompileTime)
    {
      // FIXME: for Eigen 4 we should use DynamicIndex instead of Dynamic.
      // FIXME: for Eigen 4 we should also unify this API with fix<>
      eigen_assert(InnerStrideAtCompileTime != Dynamic && OuterStrideAtCompileTime != Dynamic);
    }

    /** Constructor allowing to pass the strides at runtime */
    EIGEN_DEVICE_FUNC
    Stride(Index outerStride, Index innerStride)
      : m_outer(outerStride), m_inner(innerStride)
    {
    }

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    Stride(const Stride& other)
      : m_outer(other.outer()), m_inner(other.inner())
    {}

    /** \returns the outer stride */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outer() const { return m_outer.value(); }
    /** \returns the inner stride */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index inner() const { return m_inner.value(); }

  protected:
    internal::variable_if_dynamic<Index, OuterStrideAtCompileTime> m_outer;
    internal::variable_if_dynamic<Index, InnerStrideAtCompileTime> m_inner;
};

/** \brief Convenience specialization of Stride to specify only an inner stride
  * See class Map for some examples */
template<int Value>
class InnerStride : public Stride<0, Value>
{
    typedef Stride<0, Value> Base;
  public:
    EIGEN_DEVICE_FUNC InnerStride() : Base() {}
    EIGEN_DEVICE_FUNC InnerStride(Index v) : Base(0, v) {} // FIXME making this explicit could break valid code
};

/** \brief Convenience specialization of Stride to specify only an outer stride
  * See class Map for some examples */
template<int Value>
class OuterStride : public Stride<Value, 0>
{
    typedef Stride<Value, 0> Base;
  public:
    EIGEN_DEVICE_FUNC OuterStride() : Base() {}
    EIGEN_DEVICE_FUNC OuterStride(Index v) : Base(v,0) {} // FIXME making this explicit could break valid code
};

} // end namespace Eigen

#endif // EIGEN_STRIDE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Swap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SWAP_H
#define EIGEN_SWAP_H

namespace Eigen { 

namespace internal {

// Overload default assignPacket behavior for swapping them
template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT>
class generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, Specialized>
 : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, BuiltIn>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, BuiltIn> Base;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
  
public:
  typedef typename Base::Scalar Scalar;
  typedef typename Base::DstXprType DstXprType;
  typedef swap_assign_op<Scalar> Functor;
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  generic_dense_assignment_kernel(DstEvaluatorTypeT &dst, const SrcEvaluatorTypeT &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}
  
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacket(Index row, Index col)
  {
    PacketType tmp = m_src.template packet<LoadMode,PacketType>(row,col);
    const_cast<SrcEvaluatorTypeT&>(m_src).template writePacket<LoadMode>(row,col, m_dst.template packet<StoreMode,PacketType>(row,col));
    m_dst.template writePacket<StoreMode>(row,col,tmp);
  }
  
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacket(Index index)
  {
    PacketType tmp = m_src.template packet<LoadMode,PacketType>(index);
    const_cast<SrcEvaluatorTypeT&>(m_src).template writePacket<LoadMode>(index, m_dst.template packet<StoreMode,PacketType>(index));
    m_dst.template writePacket<StoreMode>(index,tmp);
  }
  
  // TODO find a simple way not to have to copy/paste this function from generic_dense_assignment_kernel, by simple I mean no CRTP (Gael)
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacketByOuterInner(Index outer, Index inner)
  {
    Index row = Base::rowIndexByOuterInner(outer, inner); 
    Index col = Base::colIndexByOuterInner(outer, inner);
    assignPacket<StoreMode,LoadMode,PacketType>(row, col);
  }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SWAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Transpose.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSPOSE_H
#define EIGEN_TRANSPOSE_H

namespace Eigen {

namespace internal {
template<typename MatrixType>
struct traits<Transpose<MatrixType> > : public traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type MatrixTypeNestedPlain;
  enum {
    RowsAtCompileTime = MatrixType::ColsAtCompileTime,
    ColsAtCompileTime = MatrixType::RowsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags0 = traits<MatrixTypeNestedPlain>::Flags & ~(LvalueBit | NestByRefBit),
    Flags1 = Flags0 | FlagsLvalueBit,
    Flags = Flags1 ^ RowMajorBit,
    InnerStrideAtCompileTime = inner_stride_at_compile_time<MatrixType>::ret,
    OuterStrideAtCompileTime = outer_stride_at_compile_time<MatrixType>::ret
  };
};
}

template<typename MatrixType, typename StorageKind> class TransposeImpl;

/** \class Transpose
  * \ingroup Core_Module
  *
  * \brief Expression of the transpose of a matrix
  *
  * \tparam MatrixType the type of the object of which we are taking the transpose
  *
  * This class represents an expression of the transpose of a matrix.
  * It is the return type of MatrixBase::transpose() and MatrixBase::adjoint()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::transpose(), MatrixBase::adjoint()
  */
template<typename MatrixType> class Transpose
  : public TransposeImpl<MatrixType,typename internal::traits<MatrixType>::StorageKind>
{
  public:

    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;

    typedef typename TransposeImpl<MatrixType,typename internal::traits<MatrixType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Transpose)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE Transpose(MatrixType& matrix) : m_matrix(matrix) {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Transpose)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_matrix.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_matrix.rows(); }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<MatrixTypeNested>::type&
    nestedExpression() const { return m_matrix; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename internal::remove_reference<MatrixTypeNested>::type&
    nestedExpression() { return m_matrix; }

    /** \internal */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void resize(Index nrows, Index ncols) {
      m_matrix.resize(ncols,nrows);
    }

  protected:
    typename internal::ref_selector<MatrixType>::non_const_type m_matrix;
};

namespace internal {

template<typename MatrixType, bool HasDirectAccess = has_direct_access<MatrixType>::ret>
struct TransposeImpl_base
{
  typedef typename dense_xpr_base<Transpose<MatrixType> >::type type;
};

template<typename MatrixType>
struct TransposeImpl_base<MatrixType, false>
{
  typedef typename dense_xpr_base<Transpose<MatrixType> >::type type;
};

} // end namespace internal

// Generic API dispatcher
template<typename XprType, typename StorageKind>
class TransposeImpl
  : public internal::generic_xpr_base<Transpose<XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<Transpose<XprType> >::type Base;
};

template<typename MatrixType> class TransposeImpl<MatrixType,Dense>
  : public internal::TransposeImpl_base<MatrixType>::type
{
  public:

    typedef typename internal::TransposeImpl_base<MatrixType>::type Base;
    using Base::coeffRef;
    EIGEN_DENSE_PUBLIC_INTERFACE(Transpose<MatrixType>)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(TransposeImpl)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Index innerStride() const { return derived().nestedExpression().innerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Index outerStride() const { return derived().nestedExpression().outerStride(); }

    typedef typename internal::conditional<
                       internal::is_lvalue<MatrixType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    ScalarWithConstIfNotLvalue* data() { return derived().nestedExpression().data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar* data() const { return derived().nestedExpression().data(); }

    // FIXME: shall we keep the const version of coeffRef?
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return derived().nestedExpression().coeffRef(colId, rowId);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar& coeffRef(Index index) const
    {
      return derived().nestedExpression().coeffRef(index);
    }
  protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TransposeImpl)
};

/** \returns an expression of the transpose of *this.
  *
  * Example: \include MatrixBase_transpose.cpp
  * Output: \verbinclude MatrixBase_transpose.out
  *
  * \warning If you want to replace a matrix by its own transpose, do \b NOT do this:
  * \code
  * m = m.transpose(); // bug!!! caused by aliasing effect
  * \endcode
  * Instead, use the transposeInPlace() method:
  * \code
  * m.transposeInPlace();
  * \endcode
  * which gives Eigen good opportunities for optimization, or alternatively you can also do:
  * \code
  * m = m.transpose().eval();
  * \endcode
  *
  * \sa transposeInPlace(), adjoint() */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Transpose<Derived>
DenseBase<Derived>::transpose()
{
  return TransposeReturnType(derived());
}

/** This is the const version of transpose().
  *
  * Make sure you read the warning for transpose() !
  *
  * \sa transposeInPlace(), adjoint() */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename DenseBase<Derived>::ConstTransposeReturnType
DenseBase<Derived>::transpose() const
{
  return ConstTransposeReturnType(derived());
}

/** \returns an expression of the adjoint (i.e. conjugate transpose) of *this.
  *
  * Example: \include MatrixBase_adjoint.cpp
  * Output: \verbinclude MatrixBase_adjoint.out
  *
  * \warning If you want to replace a matrix by its own adjoint, do \b NOT do this:
  * \code
  * m = m.adjoint(); // bug!!! caused by aliasing effect
  * \endcode
  * Instead, use the adjointInPlace() method:
  * \code
  * m.adjointInPlace();
  * \endcode
  * which gives Eigen good opportunities for optimization, or alternatively you can also do:
  * \code
  * m = m.adjoint().eval();
  * \endcode
  *
  * \sa adjointInPlace(), transpose(), conjugate(), class Transpose, class internal::scalar_conjugate_op */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const typename MatrixBase<Derived>::AdjointReturnType
MatrixBase<Derived>::adjoint() const
{
  return AdjointReturnType(this->transpose());
}

/***************************************************************************
* "in place" transpose implementation
***************************************************************************/

namespace internal {

template<typename MatrixType,
  bool IsSquare = (MatrixType::RowsAtCompileTime == MatrixType::ColsAtCompileTime) && MatrixType::RowsAtCompileTime!=Dynamic,
  bool MatchPacketSize =
        (int(MatrixType::RowsAtCompileTime) == int(internal::packet_traits<typename MatrixType::Scalar>::size))
    &&  (internal::evaluator<MatrixType>::Flags&PacketAccessBit) >
struct inplace_transpose_selector;

template<typename MatrixType>
struct inplace_transpose_selector<MatrixType,true,false> { // square matrix
  static void run(MatrixType& m) {
    m.matrix().template triangularView<StrictlyUpper>().swap(m.matrix().transpose().template triangularView<StrictlyUpper>());
  }
};

template<typename MatrixType>
struct inplace_transpose_selector<MatrixType,true,true> { // PacketSize x PacketSize
  static void run(MatrixType& m) {
    typedef typename MatrixType::Scalar Scalar;
    typedef typename internal::packet_traits<typename MatrixType::Scalar>::type Packet;
    const Index PacketSize = internal::packet_traits<Scalar>::size;
    const Index Alignment = internal::evaluator<MatrixType>::Alignment;
    PacketBlock<Packet> A;
    for (Index i=0; i<PacketSize; ++i)
      A.packet[i] = m.template packetByOuterInner<Alignment>(i,0);
    internal::ptranspose(A);
    for (Index i=0; i<PacketSize; ++i)
      m.template writePacket<Alignment>(m.rowIndexByOuterInner(i,0), m.colIndexByOuterInner(i,0), A.packet[i]);
  }
};


template <typename MatrixType, Index Alignment>
void BlockedInPlaceTranspose(MatrixType& m) {
  typedef typename MatrixType::Scalar Scalar;
  typedef typename internal::packet_traits<typename MatrixType::Scalar>::type Packet;
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  eigen_assert(m.rows() == m.cols());
  int row_start = 0;
  for (; row_start + PacketSize <= m.rows(); row_start += PacketSize) {
    for (int col_start = row_start; col_start + PacketSize <= m.cols(); col_start += PacketSize) {
      PacketBlock<Packet> A;
      if (row_start == col_start) {
        for (Index i=0; i<PacketSize; ++i)
          A.packet[i] = m.template packetByOuterInner<Alignment>(row_start + i,col_start);
        internal::ptranspose(A);
        for (Index i=0; i<PacketSize; ++i)
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(row_start + i, col_start), m.colIndexByOuterInner(row_start + i,col_start), A.packet[i]);
      } else {
        PacketBlock<Packet> B;
        for (Index i=0; i<PacketSize; ++i) {
          A.packet[i] = m.template packetByOuterInner<Alignment>(row_start + i,col_start);
          B.packet[i] = m.template packetByOuterInner<Alignment>(col_start + i, row_start);
        }
        internal::ptranspose(A);
        internal::ptranspose(B);
        for (Index i=0; i<PacketSize; ++i) {
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(row_start + i, col_start), m.colIndexByOuterInner(row_start + i,col_start), B.packet[i]);
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(col_start + i, row_start), m.colIndexByOuterInner(col_start + i,row_start), A.packet[i]);
        }
      }
    }
  }
  for (Index row = row_start; row < m.rows(); ++row) {
    m.matrix().row(row).head(row).swap(
        m.matrix().col(row).head(row).transpose());
  }
}

template<typename MatrixType,bool MatchPacketSize>
struct inplace_transpose_selector<MatrixType,false,MatchPacketSize> { // non square or dynamic matrix
  static void run(MatrixType& m) {
    typedef typename MatrixType::Scalar Scalar;
    if (m.rows() == m.cols()) {
      const Index PacketSize = internal::packet_traits<Scalar>::size;
      if (!NumTraits<Scalar>::IsComplex && m.rows() >= PacketSize) {
        if ((m.rows() % PacketSize) == 0)
          BlockedInPlaceTranspose<MatrixType,internal::evaluator<MatrixType>::Alignment>(m);
        else
          BlockedInPlaceTranspose<MatrixType,Unaligned>(m);
      }
      else {
        m.matrix().template triangularView<StrictlyUpper>().swap(m.matrix().transpose().template triangularView<StrictlyUpper>());
      }
    } else {
      m = m.transpose().eval();
    }
  }
};


} // end namespace internal

/** This is the "in place" version of transpose(): it replaces \c *this by its own transpose.
  * Thus, doing
  * \code
  * m.transposeInPlace();
  * \endcode
  * has the same effect on m as doing
  * \code
  * m = m.transpose().eval();
  * \endcode
  * and is faster and also safer because in the latter line of code, forgetting the eval() results
  * in a bug caused by \ref TopicAliasing "aliasing".
  *
  * Notice however that this method is only useful if you want to replace a matrix by its own transpose.
  * If you just need the transpose of a matrix, use transpose().
  *
  * \note if the matrix is not square, then \c *this must be a resizable matrix.
  * This excludes (non-square) fixed-size matrices, block-expressions and maps.
  *
  * \sa transpose(), adjoint(), adjointInPlace() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void DenseBase<Derived>::transposeInPlace()
{
  eigen_assert((rows() == cols() || (RowsAtCompileTime == Dynamic && ColsAtCompileTime == Dynamic))
               && "transposeInPlace() called on a non-square non-resizable matrix");
  internal::inplace_transpose_selector<Derived>::run(derived());
}

/***************************************************************************
* "in place" adjoint implementation
***************************************************************************/

/** This is the "in place" version of adjoint(): it replaces \c *this by its own transpose.
  * Thus, doing
  * \code
  * m.adjointInPlace();
  * \endcode
  * has the same effect on m as doing
  * \code
  * m = m.adjoint().eval();
  * \endcode
  * and is faster and also safer because in the latter line of code, forgetting the eval() results
  * in a bug caused by aliasing.
  *
  * Notice however that this method is only useful if you want to replace a matrix by its own adjoint.
  * If you just need the adjoint of a matrix, use adjoint().
  *
  * \note if the matrix is not square, then \c *this must be a resizable matrix.
  * This excludes (non-square) fixed-size matrices, block-expressions and maps.
  *
  * \sa transpose(), adjoint(), transposeInPlace() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void MatrixBase<Derived>::adjointInPlace()
{
  derived() = adjoint().eval();
}

#ifndef EIGEN_NO_DEBUG

// The following is to detect aliasing problems in most common cases.

namespace internal {

template<bool DestIsTransposed, typename OtherDerived>
struct check_transpose_aliasing_compile_time_selector
{
  enum { ret = bool(blas_traits<OtherDerived>::IsTransposed) != DestIsTransposed };
};

template<bool DestIsTransposed, typename BinOp, typename DerivedA, typename DerivedB>
struct check_transpose_aliasing_compile_time_selector<DestIsTransposed,CwiseBinaryOp<BinOp,DerivedA,DerivedB> >
{
  enum { ret =    bool(blas_traits<DerivedA>::IsTransposed) != DestIsTransposed
               || bool(blas_traits<DerivedB>::IsTransposed) != DestIsTransposed
  };
};

template<typename Scalar, bool DestIsTransposed, typename OtherDerived>
struct check_transpose_aliasing_run_time_selector
{
  static bool run(const Scalar* dest, const OtherDerived& src)
  {
    return (bool(blas_traits<OtherDerived>::IsTransposed) != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src));
  }
};

template<typename Scalar, bool DestIsTransposed, typename BinOp, typename DerivedA, typename DerivedB>
struct check_transpose_aliasing_run_time_selector<Scalar,DestIsTransposed,CwiseBinaryOp<BinOp,DerivedA,DerivedB> >
{
  static bool run(const Scalar* dest, const CwiseBinaryOp<BinOp,DerivedA,DerivedB>& src)
  {
    return ((blas_traits<DerivedA>::IsTransposed != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src.lhs())))
        || ((blas_traits<DerivedB>::IsTransposed != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src.rhs())));
  }
};

// the following selector, checkTransposeAliasing_impl, based on MightHaveTransposeAliasing,
// is because when the condition controlling the assert is known at compile time, ICC emits a warning.
// This is actually a good warning: in expressions that don't have any transposing, the condition is
// known at compile time to be false, and using that, we can avoid generating the code of the assert again
// and again for all these expressions that don't need it.

template<typename Derived, typename OtherDerived,
         bool MightHaveTransposeAliasing
                 = check_transpose_aliasing_compile_time_selector
                     <blas_traits<Derived>::IsTransposed,OtherDerived>::ret
        >
struct checkTransposeAliasing_impl
{
    static void run(const Derived& dst, const OtherDerived& other)
    {
        eigen_assert((!check_transpose_aliasing_run_time_selector
                      <typename Derived::Scalar,blas_traits<Derived>::IsTransposed,OtherDerived>
                      ::run(extract_data(dst), other))
          && "aliasing detected during transposition, use transposeInPlace() "
             "or evaluate the rhs into a temporary using .eval()");

    }
};

template<typename Derived, typename OtherDerived>
struct checkTransposeAliasing_impl<Derived, OtherDerived, false>
{
    static void run(const Derived&, const OtherDerived&)
    {
    }
};

template<typename Dst, typename Src>
void check_for_aliasing(const Dst &dst, const Src &src)
{
  if((!Dst::IsVectorAtCompileTime) && dst.rows()>1 && dst.cols()>1)
    internal::checkTransposeAliasing_impl<Dst, Src>::run(dst, src);
}

} // end namespace internal

#endif // EIGEN_NO_DEBUG

} // end namespace Eigen

#endif // EIGEN_TRANSPOSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Transpositions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSPOSITIONS_H
#define EIGEN_TRANSPOSITIONS_H

namespace Eigen {

template<typename Derived>
class TranspositionsBase
{
    typedef internal::traits<Derived> Traits;

  public:

    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    EIGEN_DEVICE_FUNC
    Derived& derived() { return *static_cast<Derived*>(this); }
    EIGEN_DEVICE_FUNC
    const Derived& derived() const { return *static_cast<const Derived*>(this); }

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Derived& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      indices() = other.indices();
      return derived();
    }

    /** \returns the number of transpositions */
    EIGEN_DEVICE_FUNC
    Index size() const { return indices().size(); }
    /** \returns the number of rows of the equivalent permutation matrix */
    EIGEN_DEVICE_FUNC
    Index rows() const { return indices().size(); }
    /** \returns the number of columns of the equivalent permutation matrix */
    EIGEN_DEVICE_FUNC
    Index cols() const { return indices().size(); }

    /** Direct access to the underlying index vector */
    EIGEN_DEVICE_FUNC
    inline const StorageIndex& coeff(Index i) const { return indices().coeff(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& coeffRef(Index i) { return indices().coeffRef(i); }
    /** Direct access to the underlying index vector */
    inline const StorageIndex& operator()(Index i) const { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& operator()(Index i) { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline const StorageIndex& operator[](Index i) const { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& operator[](Index i) { return indices()(i); }

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return derived().indices(); }
    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return derived().indices(); }

    /** Resizes to given size. */
    inline void resize(Index newSize)
    {
      indices().resize(newSize);
    }

    /** Sets \c *this to represents an identity transformation */
    void setIdentity()
    {
      for(StorageIndex i = 0; i < indices().size(); ++i)
        coeffRef(i) = i;
    }

    // FIXME: do we want such methods ?
    // might be useful when the target matrix expression is complex, e.g.:
    // object.matrix().block(..,..,..,..) = trans * object.matrix().block(..,..,..,..);
    /*
    template<typename MatrixType>
    void applyForwardToRows(MatrixType& mat) const
    {
      for(Index k=0 ; k<size() ; ++k)
        if(m_indices(k)!=k)
          mat.row(k).swap(mat.row(m_indices(k)));
    }

    template<typename MatrixType>
    void applyBackwardToRows(MatrixType& mat) const
    {
      for(Index k=size()-1 ; k>=0 ; --k)
        if(m_indices(k)!=k)
          mat.row(k).swap(mat.row(m_indices(k)));
    }
    */

    /** \returns the inverse transformation */
    inline Transpose<TranspositionsBase> inverse() const
    { return Transpose<TranspositionsBase>(derived()); }

    /** \returns the tranpose transformation */
    inline Transpose<TranspositionsBase> transpose() const
    { return Transpose<TranspositionsBase>(derived()); }

  protected:
};

namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
struct traits<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
 : traits<PermutationMatrix<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
  typedef Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1> IndicesType;
  typedef TranspositionsStorage StorageKind;
};
}

/** \class Transpositions
  * \ingroup Core_Module
  *
  * \brief Represents a sequence of transpositions (row/column interchange)
  *
  * \tparam SizeAtCompileTime the number of transpositions, or Dynamic
  * \tparam MaxSizeAtCompileTime the maximum number of transpositions, or Dynamic. This optional parameter defaults to SizeAtCompileTime. Most of the time, you should not have to specify it.
  *
  * This class represents a permutation transformation as a sequence of \em n transpositions
  * \f$[T_{n-1} \ldots T_{i} \ldots T_{0}]\f$. It is internally stored as a vector of integers \c indices.
  * Each transposition \f$ T_{i} \f$ applied on the left of a matrix (\f$ T_{i} M\f$) interchanges
  * the rows \c i and \c indices[i] of the matrix \c M.
  * A transposition applied on the right (e.g., \f$ M T_{i}\f$) yields a column interchange.
  *
  * Compared to the class PermutationMatrix, such a sequence of transpositions is what is
  * computed during a decomposition with pivoting, and it is faster when applying the permutation in-place.
  *
  * To apply a sequence of transpositions to a matrix, simply use the operator * as in the following example:
  * \code
  * Transpositions tr;
  * MatrixXf mat;
  * mat = tr * mat;
  * \endcode
  * In this example, we detect that the matrix appears on both side, and so the transpositions
  * are applied in-place without any temporary or extra copy.
  *
  * \sa class PermutationMatrix
  */

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
class Transpositions : public TranspositionsBase<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
    typedef internal::traits<Transpositions> Traits;
  public:

    typedef TranspositionsBase<Transpositions> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    inline Transpositions() {}

    /** Copy constructor. */
    template<typename OtherDerived>
    inline Transpositions(const TranspositionsBase<OtherDerived>& other)
      : m_indices(other.indices()) {}

    /** Generic constructor from expression of the transposition indices. */
    template<typename Other>
    explicit inline Transpositions(const MatrixBase<Other>& indices) : m_indices(indices)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Transpositions& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    /** Constructs an uninitialized permutation matrix of given size.
      */
    inline Transpositions(Index size) : m_indices(size)
    {}

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};


namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
struct traits<Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,_PacketAccess> >
 : traits<PermutationMatrix<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
  typedef Map<const Matrix<_StorageIndex,SizeAtCompileTime,1,0,MaxSizeAtCompileTime,1>, _PacketAccess> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef TranspositionsStorage StorageKind;
};
}

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int PacketAccess>
class Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,PacketAccess>
 : public TranspositionsBase<Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,PacketAccess> >
{
    typedef internal::traits<Map> Traits;
  public:

    typedef TranspositionsBase<Map> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    explicit inline Map(const StorageIndex* indicesPtr)
      : m_indices(indicesPtr)
    {}

    inline Map(const StorageIndex* indicesPtr, Index size)
      : m_indices(indicesPtr,size)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Map& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    Map& operator=(const Map& other)
    {
      m_indices = other.m_indices;
      return *this;
    }
    #endif

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }

    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};

namespace internal {
template<typename _IndicesType>
struct traits<TranspositionsWrapper<_IndicesType> >
 : traits<PermutationWrapper<_IndicesType> >
{
  typedef TranspositionsStorage StorageKind;
};
}

template<typename _IndicesType>
class TranspositionsWrapper
 : public TranspositionsBase<TranspositionsWrapper<_IndicesType> >
{
    typedef internal::traits<TranspositionsWrapper> Traits;
  public:

    typedef TranspositionsBase<TranspositionsWrapper> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    explicit inline TranspositionsWrapper(IndicesType& indices)
      : m_indices(indices)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    TranspositionsWrapper& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }

    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    typename IndicesType::Nested m_indices;
};



/** \returns the \a matrix with the \a transpositions applied to the columns.
  */
template<typename MatrixDerived, typename TranspositionsDerived>
EIGEN_DEVICE_FUNC
const Product<MatrixDerived, TranspositionsDerived, AliasFreeProduct>
operator*(const MatrixBase<MatrixDerived> &matrix,
          const TranspositionsBase<TranspositionsDerived>& transpositions)
{
  return Product<MatrixDerived, TranspositionsDerived, AliasFreeProduct>
            (matrix.derived(), transpositions.derived());
}

/** \returns the \a matrix with the \a transpositions applied to the rows.
  */
template<typename TranspositionsDerived, typename MatrixDerived>
EIGEN_DEVICE_FUNC
const Product<TranspositionsDerived, MatrixDerived, AliasFreeProduct>
operator*(const TranspositionsBase<TranspositionsDerived> &transpositions,
          const MatrixBase<MatrixDerived>& matrix)
{
  return Product<TranspositionsDerived, MatrixDerived, AliasFreeProduct>
            (transpositions.derived(), matrix.derived());
}

// Template partial specialization for transposed/inverse transpositions

namespace internal {

template<typename Derived>
struct traits<Transpose<TranspositionsBase<Derived> > >
 : traits<Derived>
{};

} // end namespace internal

template<typename TranspositionsDerived>
class Transpose<TranspositionsBase<TranspositionsDerived> >
{
    typedef TranspositionsDerived TranspositionType;
    typedef typename TranspositionType::IndicesType IndicesType;
  public:

    explicit Transpose(const TranspositionType& t) : m_transpositions(t) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index size() const EIGEN_NOEXCEPT { return m_transpositions.size(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_transpositions.size(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_transpositions.size(); }

    /** \returns the \a matrix with the inverse transpositions applied to the columns.
      */
    template<typename OtherDerived> friend
    const Product<OtherDerived, Transpose, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix, const Transpose& trt)
    {
      return Product<OtherDerived, Transpose, AliasFreeProduct>(matrix.derived(), trt);
    }

    /** \returns the \a matrix with the inverse transpositions applied to the rows.
      */
    template<typename OtherDerived>
    const Product<Transpose, OtherDerived, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix) const
    {
      return Product<Transpose, OtherDerived, AliasFreeProduct>(*this, matrix.derived());
    }

    EIGEN_DEVICE_FUNC
    const TranspositionType& nestedExpression() const { return m_transpositions; }

  protected:
    const TranspositionType& m_transpositions;
};

} // end namespace Eigen

#endif // EIGEN_TRANSPOSITIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/TriangularMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULARMATRIX_H
#define EIGEN_TRIANGULARMATRIX_H

namespace Eigen {

namespace internal {

template<int Side, typename TriangularType, typename Rhs> struct triangular_solve_retval;

}

/** \class TriangularBase
  * \ingroup Core_Module
  *
  * \brief Base class for triangular part in a matrix
  */
template<typename Derived> class TriangularBase : public EigenBase<Derived>
{
  public:

    enum {
      Mode = internal::traits<Derived>::Mode,
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,

      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
      /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                   internal::traits<Derived>::MaxColsAtCompileTime>::ret)

    };
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::FullMatrixType DenseMatrixType;
    typedef DenseMatrixType DenseType;
    typedef Derived const& Nested;

    EIGEN_DEVICE_FUNC
    inline TriangularBase() { eigen_assert(!((int(Mode) & int(UnitDiag)) && (int(Mode) & int(ZeroDiag)))); }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return derived().rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return derived().cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return derived().outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return derived().innerStride(); }

    // dummy resize function
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols)
    {
      EIGEN_UNUSED_VARIABLE(rows);
      EIGEN_UNUSED_VARIABLE(cols);
      eigen_assert(rows==this->rows() && cols==this->cols());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const  { return derived().coeff(row,col); }
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col) { return derived().coeffRef(row,col); }

    /** \see MatrixBase::copyCoeff(row,col)
      */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void copyCoeff(Index row, Index col, Other& other)
    {
      derived().coeffRef(row, col) = other.coeff(row, col);
    }

    EIGEN_DEVICE_FUNC
    inline Scalar operator()(Index row, Index col) const
    {
      check_coordinates(row, col);
      return coeff(row,col);
    }
    EIGEN_DEVICE_FUNC
    inline Scalar& operator()(Index row, Index col)
    {
      check_coordinates(row, col);
      return coeffRef(row,col);
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC
    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC
    inline Derived& derived() { return *static_cast<Derived*>(this); }
    #endif // not EIGEN_PARSED_BY_DOXYGEN

    template<typename DenseDerived>
    EIGEN_DEVICE_FUNC
    void evalTo(MatrixBase<DenseDerived> &other) const;
    template<typename DenseDerived>
    EIGEN_DEVICE_FUNC
    void evalToLazy(MatrixBase<DenseDerived> &other) const;

    EIGEN_DEVICE_FUNC
    DenseMatrixType toDenseMatrix() const
    {
      DenseMatrixType res(rows(), cols());
      evalToLazy(res);
      return res;
    }

  protected:

    void check_coordinates(Index row, Index col) const
    {
      EIGEN_ONLY_USED_FOR_DEBUG(row);
      EIGEN_ONLY_USED_FOR_DEBUG(col);
      eigen_assert(col>=0 && col<cols() && row>=0 && row<rows());
      const int mode = int(Mode) & ~SelfAdjoint;
      EIGEN_ONLY_USED_FOR_DEBUG(mode);
      eigen_assert((mode==Upper && col>=row)
                || (mode==Lower && col<=row)
                || ((mode==StrictlyUpper || mode==UnitUpper) && col>row)
                || ((mode==StrictlyLower || mode==UnitLower) && col<row));
    }

    #ifdef EIGEN_INTERNAL_DEBUGGING
    void check_coordinates_internal(Index row, Index col) const
    {
      check_coordinates(row, col);
    }
    #else
    void check_coordinates_internal(Index , Index ) const {}
    #endif

};

/** \class TriangularView
  * \ingroup Core_Module
  *
  * \brief Expression of a triangular part in a matrix
  *
  * \param MatrixType the type of the object in which we are taking the triangular part
  * \param Mode the kind of triangular matrix expression to construct. Can be #Upper,
  *             #Lower, #UnitUpper, #UnitLower, #StrictlyUpper, or #StrictlyLower.
  *             This is in fact a bit field; it must have either #Upper or #Lower,
  *             and additionally it may have #UnitDiag or #ZeroDiag or neither.
  *
  * This class represents a triangular part of a matrix, not necessarily square. Strictly speaking, for rectangular
  * matrices one should speak of "trapezoid" parts. This class is the return type
  * of MatrixBase::triangularView() and SparseMatrixBase::triangularView(), and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::triangularView()
  */
namespace internal {
template<typename MatrixType, unsigned int _Mode>
struct traits<TriangularView<MatrixType, _Mode> > : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::non_const_type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type MatrixTypeNestedNonRef;
  typedef typename remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;
  typedef typename MatrixType::PlainObject FullMatrixType;
  typedef MatrixType ExpressionType;
  enum {
    Mode = _Mode,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = (MatrixTypeNestedCleaned::Flags & (HereditaryBits | FlagsLvalueBit) & (~(PacketAccessBit | DirectAccessBit | LinearAccessBit)))
  };
};
}

template<typename _MatrixType, unsigned int _Mode, typename StorageKind> class TriangularViewImpl;

template<typename _MatrixType, unsigned int _Mode> class TriangularView
  : public TriangularViewImpl<_MatrixType, _Mode, typename internal::traits<_MatrixType>::StorageKind >
{
  public:

    typedef TriangularViewImpl<_MatrixType, _Mode, typename internal::traits<_MatrixType>::StorageKind > Base;
    typedef typename internal::traits<TriangularView>::Scalar Scalar;
    typedef _MatrixType MatrixType;

  protected:
    typedef typename internal::traits<TriangularView>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<TriangularView>::MatrixTypeNestedNonRef MatrixTypeNestedNonRef;

    typedef typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type MatrixConjugateReturnType;
    typedef TriangularView<typename internal::add_const<MatrixType>::type, _Mode> ConstTriangularView;

  public:

    typedef typename internal::traits<TriangularView>::StorageKind StorageKind;
    typedef typename internal::traits<TriangularView>::MatrixTypeNestedCleaned NestedExpression;

    enum {
      Mode = _Mode,
      Flags = internal::traits<TriangularView>::Flags,
      TransposeMode = (Mode & Upper ? Lower : 0)
                    | (Mode & Lower ? Upper : 0)
                    | (Mode & (UnitDiag))
                    | (Mode & (ZeroDiag)),
      IsVectorAtCompileTime = false
    };

    EIGEN_DEVICE_FUNC
    explicit inline TriangularView(MatrixType& matrix) : m_matrix(matrix)
    {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(TriangularView)

    /** \copydoc EigenBase::rows() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    /** \copydoc EigenBase::cols() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \returns a const reference to the nested expression */
    EIGEN_DEVICE_FUNC
    const NestedExpression& nestedExpression() const { return m_matrix; }

    /** \returns a reference to the nested expression */
    EIGEN_DEVICE_FUNC
    NestedExpression& nestedExpression() { return m_matrix; }

    typedef TriangularView<const MatrixConjugateReturnType,Mode> ConjugateReturnType;
    /** \sa MatrixBase::conjugate() const */
    EIGEN_DEVICE_FUNC
    inline const ConjugateReturnType conjugate() const
    { return ConjugateReturnType(m_matrix.conjugate()); }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstTriangularView>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstTriangularView>::type ReturnType;
      return ReturnType(m_matrix.template conjugateIf<Cond>());
    }

    typedef TriangularView<const typename MatrixType::AdjointReturnType,TransposeMode> AdjointReturnType;
    /** \sa MatrixBase::adjoint() const */
    EIGEN_DEVICE_FUNC
    inline const AdjointReturnType adjoint() const
    { return AdjointReturnType(m_matrix.adjoint()); }

    typedef TriangularView<typename MatrixType::TransposeReturnType,TransposeMode> TransposeReturnType;
     /** \sa MatrixBase::transpose() */
    EIGEN_DEVICE_FUNC
    inline TransposeReturnType transpose()
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      typename MatrixType::TransposeReturnType tmp(m_matrix);
      return TransposeReturnType(tmp);
    }

    typedef TriangularView<const typename MatrixType::ConstTransposeReturnType,TransposeMode> ConstTransposeReturnType;
    /** \sa MatrixBase::transpose() const */
    EIGEN_DEVICE_FUNC
    inline const ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(m_matrix.transpose());
    }

    template<typename Other>
    EIGEN_DEVICE_FUNC
    inline const Solve<TriangularView, Other>
    solve(const MatrixBase<Other>& other) const
    { return Solve<TriangularView, Other>(*this, other.derived()); }

  // workaround MSVC ICE
  #if EIGEN_COMP_MSVC
    template<int Side, typename Other>
    EIGEN_DEVICE_FUNC
    inline const internal::triangular_solve_retval<Side,TriangularView, Other>
    solve(const MatrixBase<Other>& other) const
    { return Base::template solve<Side>(other); }
  #else
    using Base::solve;
  #endif

    /** \returns a selfadjoint view of the referenced triangular part which must be either \c #Upper or \c #Lower.
      *
      * This is a shortcut for \code this->nestedExpression().selfadjointView<(*this)::Mode>() \endcode
      * \sa MatrixBase::selfadjointView() */
    EIGEN_DEVICE_FUNC
    SelfAdjointView<MatrixTypeNestedNonRef,Mode> selfadjointView()
    {
      EIGEN_STATIC_ASSERT((Mode&(UnitDiag|ZeroDiag))==0,PROGRAMMING_ERROR);
      return SelfAdjointView<MatrixTypeNestedNonRef,Mode>(m_matrix);
    }

    /** This is the const version of selfadjointView() */
    EIGEN_DEVICE_FUNC
    const SelfAdjointView<MatrixTypeNestedNonRef,Mode> selfadjointView() const
    {
      EIGEN_STATIC_ASSERT((Mode&(UnitDiag|ZeroDiag))==0,PROGRAMMING_ERROR);
      return SelfAdjointView<MatrixTypeNestedNonRef,Mode>(m_matrix);
    }


    /** \returns the determinant of the triangular matrix
      * \sa MatrixBase::determinant() */
    EIGEN_DEVICE_FUNC
    Scalar determinant() const
    {
      if (Mode & UnitDiag)
        return 1;
      else if (Mode & ZeroDiag)
        return 0;
      else
        return m_matrix.diagonal().prod();
    }

  protected:

    MatrixTypeNested m_matrix;
};

/** \ingroup Core_Module
  *
  * \brief Base class for a triangular part in a \b dense matrix
  *
  * This class is an abstract base class of class TriangularView, and objects of type TriangularViewImpl cannot be instantiated.
  * It extends class TriangularView with additional methods which available for dense expressions only.
  *
  * \sa class TriangularView, MatrixBase::triangularView()
  */
template<typename _MatrixType, unsigned int _Mode> class TriangularViewImpl<_MatrixType,_Mode,Dense>
  : public TriangularBase<TriangularView<_MatrixType, _Mode> >
{
  public:

    typedef TriangularView<_MatrixType, _Mode> TriangularViewType;
    typedef TriangularBase<TriangularViewType> Base;
    typedef typename internal::traits<TriangularViewType>::Scalar Scalar;

    typedef _MatrixType MatrixType;
    typedef typename MatrixType::PlainObject DenseMatrixType;
    typedef DenseMatrixType PlainObject;

  public:
    using Base::evalToLazy;
    using Base::derived;

    typedef typename internal::traits<TriangularViewType>::StorageKind StorageKind;

    enum {
      Mode = _Mode,
      Flags = internal::traits<TriangularViewType>::Flags
    };

    /** \returns the outer-stride of the underlying dense matrix
      * \sa DenseCoeffsBase::outerStride() */
    EIGEN_DEVICE_FUNC
    inline Index outerStride() const { return derived().nestedExpression().outerStride(); }
    /** \returns the inner-stride of the underlying dense matrix
      * \sa DenseCoeffsBase::innerStride() */
    EIGEN_DEVICE_FUNC
    inline Index innerStride() const { return derived().nestedExpression().innerStride(); }

    /** \sa MatrixBase::operator+=() */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator+=(const DenseBase<Other>& other) {
      internal::call_assignment_no_alias(derived(), other.derived(), internal::add_assign_op<Scalar,typename Other::Scalar>());
      return derived();
    }
    /** \sa MatrixBase::operator-=() */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator-=(const DenseBase<Other>& other) {
      internal::call_assignment_no_alias(derived(), other.derived(), internal::sub_assign_op<Scalar,typename Other::Scalar>());
      return derived();
    }

    /** \sa MatrixBase::operator*=() */
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator*=(const typename internal::traits<MatrixType>::Scalar& other) { return *this = derived().nestedExpression() * other; }
    /** \sa DenseBase::operator/=() */
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator/=(const typename internal::traits<MatrixType>::Scalar& other) { return *this = derived().nestedExpression() / other; }

    /** \sa MatrixBase::fill() */
    EIGEN_DEVICE_FUNC
    void fill(const Scalar& value) { setConstant(value); }
    /** \sa MatrixBase::setConstant() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setConstant(const Scalar& value)
    { return *this = MatrixType::Constant(derived().rows(), derived().cols(), value); }
    /** \sa MatrixBase::setZero() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setZero() { return setConstant(Scalar(0)); }
    /** \sa MatrixBase::setOnes() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setOnes() { return setConstant(Scalar(1)); }

    /** \sa MatrixBase::coeff()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const
    {
      Base::check_coordinates_internal(row, col);
      return derived().nestedExpression().coeff(row, col);
    }

    /** \sa MatrixBase::coeffRef()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col)
    {
      EIGEN_STATIC_ASSERT_LVALUE(TriangularViewType);
      Base::check_coordinates_internal(row, col);
      return derived().nestedExpression().coeffRef(row, col);
    }

    /** Assigns a triangular matrix to a triangular part of a dense matrix */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const TriangularBase<OtherDerived>& other);

    /** Shortcut for\code *this = other.other.triangularView<(*this)::Mode>() \endcode */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const MatrixBase<OtherDerived>& other);

#ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const TriangularViewImpl& other)
    { return *this = other.derived().nestedExpression(); }

    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void lazyAssign(const TriangularBase<OtherDerived>& other);

    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void lazyAssign(const MatrixBase<OtherDerived>& other);
#endif

    /** Efficient triangular matrix times vector/matrix product */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<TriangularViewType,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<TriangularViewType,OtherDerived>(derived(), rhs.derived());
    }

    /** Efficient vector/matrix times triangular matrix product */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC
    const Product<OtherDerived,TriangularViewType>
    operator*(const MatrixBase<OtherDerived>& lhs, const TriangularViewImpl& rhs)
    {
      return Product<OtherDerived,TriangularViewType>(lhs.derived(),rhs.derived());
    }

    /** \returns the product of the inverse of \c *this with \a other, \a *this being triangular.
      *
      * This function computes the inverse-matrix matrix product inverse(\c *this) * \a other if
      * \a Side==OnTheLeft (the default), or the right-inverse-multiply  \a other * inverse(\c *this) if
      * \a Side==OnTheRight.
      *
      * Note that the template parameter \c Side can be omitted, in which case \c Side==OnTheLeft
      *
      * The matrix \c *this must be triangular and invertible (i.e., all the coefficients of the
      * diagonal must be non zero). It works as a forward (resp. backward) substitution if \c *this
      * is an upper (resp. lower) triangular matrix.
      *
      * Example: \include Triangular_solve.cpp
      * Output: \verbinclude Triangular_solve.out
      *
      * This function returns an expression of the inverse-multiply and can works in-place if it is assigned
      * to the same matrix or vector \a other.
      *
      * For users coming from BLAS, this function (and more specifically solveInPlace()) offer
      * all the operations supported by the \c *TRSV and \c *TRSM BLAS routines.
      *
      * \sa TriangularView::solveInPlace()
      */
    template<int Side, typename Other>
    inline const internal::triangular_solve_retval<Side,TriangularViewType, Other>
    solve(const MatrixBase<Other>& other) const;

    /** "in-place" version of TriangularView::solve() where the result is written in \a other
      *
      * \warning The parameter is only marked 'const' to make the C++ compiler accept a temporary expression here.
      * This function will const_cast it, so constness isn't honored here.
      *
      * Note that the template parameter \c Side can be omitted, in which case \c Side==OnTheLeft
      *
      * See TriangularView:solve() for the details.
      */
    template<int Side, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    void solveInPlace(const MatrixBase<OtherDerived>& other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    void solveInPlace(const MatrixBase<OtherDerived>& other) const
    { return solveInPlace<OnTheLeft>(other); }

    /** Swaps the coefficients of the common triangular parts of two matrices */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
#ifdef EIGEN_PARSED_BY_DOXYGEN
    void swap(TriangularBase<OtherDerived> &other)
#else
    void swap(TriangularBase<OtherDerived> const & other)
#endif
    {
      EIGEN_STATIC_ASSERT_LVALUE(OtherDerived);
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    /** Shortcut for \code (*this).swap(other.triangularView<(*this)::Mode>()) \endcode */
    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void swap(MatrixBase<OtherDerived> const & other)
    {
      EIGEN_STATIC_ASSERT_LVALUE(OtherDerived);
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _solve_impl(const RhsType &rhs, DstType &dst) const {
      if(!internal::is_same_dense(dst,rhs))
        dst = rhs;
      this->solveInPlace(dst);
    }

    template<typename ProductType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TriangularViewType& _assignProduct(const ProductType& prod, const Scalar& alpha, bool beta);
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TriangularViewImpl)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TriangularViewImpl)

};

/***************************************************************************
* Implementation of triangular evaluation/assignment
***************************************************************************/

#ifndef EIGEN_PARSED_BY_DOXYGEN
// FIXME should we keep that possibility
template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline TriangularView<MatrixType, Mode>&
TriangularViewImpl<MatrixType, Mode, Dense>::operator=(const MatrixBase<OtherDerived>& other)
{
  internal::call_assignment_no_alias(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

// FIXME should we keep that possibility
template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType, Mode, Dense>::lazyAssign(const MatrixBase<OtherDerived>& other)
{
  internal::call_assignment_no_alias(derived(), other.template triangularView<Mode>());
}



template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline TriangularView<MatrixType, Mode>&
TriangularViewImpl<MatrixType, Mode, Dense>::operator=(const TriangularBase<OtherDerived>& other)
{
  eigen_assert(Mode == int(OtherDerived::Mode));
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType, Mode, Dense>::lazyAssign(const TriangularBase<OtherDerived>& other)
{
  eigen_assert(Mode == int(OtherDerived::Mode));
  internal::call_assignment_no_alias(derived(), other.derived());
}
#endif

/***************************************************************************
* Implementation of TriangularBase methods
***************************************************************************/

/** Assigns a triangular or selfadjoint matrix to a dense matrix.
  * If the matrix is triangular, the opposite part is set to zero. */
template<typename Derived>
template<typename DenseDerived>
EIGEN_DEVICE_FUNC void TriangularBase<Derived>::evalTo(MatrixBase<DenseDerived> &other) const
{
  evalToLazy(other.derived());
}

/***************************************************************************
* Implementation of TriangularView methods
***************************************************************************/

/***************************************************************************
* Implementation of MatrixBase methods
***************************************************************************/

/**
  * \returns an expression of a triangular view extracted from the current matrix
  *
  * The parameter \a Mode can have the following values: \c #Upper, \c #StrictlyUpper, \c #UnitUpper,
  * \c #Lower, \c #StrictlyLower, \c #UnitLower.
  *
  * Example: \include MatrixBase_triangularView.cpp
  * Output: \verbinclude MatrixBase_triangularView.out
  *
  * \sa class TriangularView
  */
template<typename Derived>
template<unsigned int Mode>
EIGEN_DEVICE_FUNC
typename MatrixBase<Derived>::template TriangularViewReturnType<Mode>::Type
MatrixBase<Derived>::triangularView()
{
  return typename TriangularViewReturnType<Mode>::Type(derived());
}

/** This is the const version of MatrixBase::triangularView() */
template<typename Derived>
template<unsigned int Mode>
EIGEN_DEVICE_FUNC
typename MatrixBase<Derived>::template ConstTriangularViewReturnType<Mode>::Type
MatrixBase<Derived>::triangularView() const
{
  return typename ConstTriangularViewReturnType<Mode>::Type(derived());
}

/** \returns true if *this is approximately equal to an upper triangular matrix,
  *          within the precision given by \a prec.
  *
  * \sa isLowerTriangular()
  */
template<typename Derived>
bool MatrixBase<Derived>::isUpperTriangular(const RealScalar& prec) const
{
  RealScalar maxAbsOnUpperPart = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
  {
    Index maxi = numext::mini(j, rows()-1);
    for(Index i = 0; i <= maxi; ++i)
    {
      RealScalar absValue = numext::abs(coeff(i,j));
      if(absValue > maxAbsOnUpperPart) maxAbsOnUpperPart = absValue;
    }
  }
  RealScalar threshold = maxAbsOnUpperPart * prec;
  for(Index j = 0; j < cols(); ++j)
    for(Index i = j+1; i < rows(); ++i)
      if(numext::abs(coeff(i, j)) > threshold) return false;
  return true;
}

/** \returns true if *this is approximately equal to a lower triangular matrix,
  *          within the precision given by \a prec.
  *
  * \sa isUpperTriangular()
  */
template<typename Derived>
bool MatrixBase<Derived>::isLowerTriangular(const RealScalar& prec) const
{
  RealScalar maxAbsOnLowerPart = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
    for(Index i = j; i < rows(); ++i)
    {
      RealScalar absValue = numext::abs(coeff(i,j));
      if(absValue > maxAbsOnLowerPart) maxAbsOnLowerPart = absValue;
    }
  RealScalar threshold = maxAbsOnLowerPart * prec;
  for(Index j = 1; j < cols(); ++j)
  {
    Index maxi = numext::mini(j, rows()-1);
    for(Index i = 0; i < maxi; ++i)
      if(numext::abs(coeff(i, j)) > threshold) return false;
  }
  return true;
}


/***************************************************************************
****************************************************************************
* Evaluators and Assignment of triangular expressions
***************************************************************************
***************************************************************************/

namespace internal {


// TODO currently a triangular expression has the form TriangularView<.,.>
//      in the future triangular-ness should be defined by the expression traits
//      such that Transpose<TriangularView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<TriangularView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef typename glue_shapes<typename evaluator_traits<MatrixType>::Shape, TriangularShape>::type Shape;
};

template<typename MatrixType, unsigned int Mode>
struct unary_evaluator<TriangularView<MatrixType,Mode>, IndexBased>
 : evaluator<typename internal::remove_all<MatrixType>::type>
{
  typedef TriangularView<MatrixType,Mode> XprType;
  typedef evaluator<typename internal::remove_all<MatrixType>::type> Base;
  EIGEN_DEVICE_FUNC
  unary_evaluator(const XprType &xpr) : Base(xpr.nestedExpression()) {}
};

// Additional assignment kinds:
struct Triangular2Triangular    {};
struct Triangular2Dense         {};
struct Dense2Triangular         {};


template<typename Kernel, unsigned int Mode, int UnrollCount, bool ClearOpposite> struct triangular_assignment_loop;


/** \internal Specialization of the dense assignment kernel for triangular matrices.
  * The main difference is that the triangular, diagonal, and opposite parts are processed through three different functions.
  * \tparam UpLo must be either Lower or Upper
  * \tparam Mode must be either 0, UnitDiag, ZeroDiag, or SelfAdjoint
  */
template<int UpLo, int Mode, int SetOpposite, typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version = Specialized>
class triangular_dense_assignment_kernel : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version> Base;
  typedef typename Base::DstXprType DstXprType;
  typedef typename Base::SrcXprType SrcXprType;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
public:

  typedef typename Base::DstEvaluatorType DstEvaluatorType;
  typedef typename Base::SrcEvaluatorType SrcEvaluatorType;
  typedef typename Base::Scalar Scalar;
  typedef typename Base::AssignmentTraits AssignmentTraits;


  EIGEN_DEVICE_FUNC triangular_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}

#ifdef EIGEN_INTERNAL_DEBUGGING
  EIGEN_DEVICE_FUNC void assignCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    Base::assignCoeff(row,col);
  }
#else
  using Base::assignCoeff;
#endif

  EIGEN_DEVICE_FUNC void assignDiagonalCoeff(Index id)
  {
         if(Mode==UnitDiag && SetOpposite) m_functor.assignCoeff(m_dst.coeffRef(id,id), Scalar(1));
    else if(Mode==ZeroDiag && SetOpposite) m_functor.assignCoeff(m_dst.coeffRef(id,id), Scalar(0));
    else if(Mode==0)                       Base::assignCoeff(id,id);
  }

  EIGEN_DEVICE_FUNC void assignOppositeCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    if(SetOpposite)
      m_functor.assignCoeff(m_dst.coeffRef(row,col), Scalar(0));
  }
};

template<int Mode, bool SetOpposite, typename DstXprType, typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_triangular_assignment_loop(DstXprType& dst, const SrcXprType& src, const Functor &func)
{
  typedef evaluator<DstXprType> DstEvaluatorType;
  typedef evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  Index dstRows = src.rows();
  Index dstCols = src.cols();
  if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
    dst.resize(dstRows, dstCols);
  DstEvaluatorType dstEvaluator(dst);

  typedef triangular_dense_assignment_kernel< Mode&(Lower|Upper),Mode&(UnitDiag|ZeroDiag|SelfAdjoint),SetOpposite,
                                              DstEvaluatorType,SrcEvaluatorType,Functor> Kernel;
  Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

  enum {
      unroll = DstXprType::SizeAtCompileTime != Dynamic
            && SrcEvaluatorType::CoeffReadCost < HugeCost
            && DstXprType::SizeAtCompileTime * (int(DstEvaluatorType::CoeffReadCost) + int(SrcEvaluatorType::CoeffReadCost)) / 2 <= EIGEN_UNROLLING_LIMIT
    };

  triangular_assignment_loop<Kernel, Mode, unroll ? int(DstXprType::SizeAtCompileTime) : Dynamic, SetOpposite>::run(kernel);
}

template<int Mode, bool SetOpposite, typename DstXprType, typename SrcXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_triangular_assignment_loop(DstXprType& dst, const SrcXprType& src)
{
  call_triangular_assignment_loop<Mode,SetOpposite>(dst, src, internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>());
}

template<> struct AssignmentKind<TriangularShape,TriangularShape> { typedef Triangular2Triangular Kind; };
template<> struct AssignmentKind<DenseShape,TriangularShape>      { typedef Triangular2Dense      Kind; };
template<> struct AssignmentKind<TriangularShape,DenseShape>      { typedef Dense2Triangular      Kind; };


template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Triangular2Triangular>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    eigen_assert(int(DstXprType::Mode) == int(SrcXprType::Mode));

    call_triangular_assignment_loop<DstXprType::Mode, false>(dst, src, func);
  }
};

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Triangular2Dense>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    call_triangular_assignment_loop<SrcXprType::Mode, (int(SrcXprType::Mode) & int(SelfAdjoint)) == 0>(dst, src, func);
  }
};

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Dense2Triangular>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    call_triangular_assignment_loop<DstXprType::Mode, false>(dst, src, func);
  }
};


template<typename Kernel, unsigned int Mode, int UnrollCount, bool SetOpposite>
struct triangular_assignment_loop
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;

  enum {
    col = (UnrollCount-1) / DstXprType::RowsAtCompileTime,
    row = (UnrollCount-1) % DstXprType::RowsAtCompileTime
  };

  typedef typename Kernel::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &kernel)
  {
    triangular_assignment_loop<Kernel, Mode, UnrollCount-1, SetOpposite>::run(kernel);

    if(row==col)
      kernel.assignDiagonalCoeff(row);
    else if( ((Mode&Lower) && row>col) || ((Mode&Upper) && row<col) )
      kernel.assignCoeff(row,col);
    else if(SetOpposite)
      kernel.assignOppositeCoeff(row,col);
  }
};

// prevent buggy user code from causing an infinite recursion
template<typename Kernel, unsigned int Mode, bool SetOpposite>
struct triangular_assignment_loop<Kernel, Mode, 0, SetOpposite>
{
  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &) {}
};



// TODO: experiment with a recursive assignment procedure splitting the current
//       triangular part into one rectangular and two triangular parts.


template<typename Kernel, unsigned int Mode, bool SetOpposite>
struct triangular_assignment_loop<Kernel, Mode, Dynamic, SetOpposite>
{
  typedef typename Kernel::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &kernel)
  {
    for(Index j = 0; j < kernel.cols(); ++j)
    {
      Index maxi = numext::mini(j, kernel.rows());
      Index i = 0;
      if (((Mode&Lower) && SetOpposite) || (Mode&Upper))
      {
        for(; i < maxi; ++i)
          if(Mode&Upper) kernel.assignCoeff(i, j);
          else           kernel.assignOppositeCoeff(i, j);
      }
      else
        i = maxi;

      if(i<kernel.rows()) // then i==j
        kernel.assignDiagonalCoeff(i++);

      if (((Mode&Upper) && SetOpposite) || (Mode&Lower))
      {
        for(; i < kernel.rows(); ++i)
          if(Mode&Lower) kernel.assignCoeff(i, j);
          else           kernel.assignOppositeCoeff(i, j);
      }
    }
  }
};

} // end namespace internal

/** Assigns a triangular or selfadjoint matrix to a dense matrix.
  * If the matrix is triangular, the opposite part is set to zero. */
template<typename Derived>
template<typename DenseDerived>
EIGEN_DEVICE_FUNC void TriangularBase<Derived>::evalToLazy(MatrixBase<DenseDerived> &other) const
{
  other.derived().resize(this->rows(), this->cols());
  internal::call_triangular_assignment_loop<Derived::Mode, (int(Derived::Mode) & int(SelfAdjoint)) == 0 /* SetOpposite */>(other.derived(), derived().nestedExpression());
}

namespace internal {

// Triangular = Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst._assignProduct(src, Scalar(1), false);
  }
};

// Triangular += Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::add_assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    dst._assignProduct(src, Scalar(1), true);
  }
};

// Triangular -= Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::sub_assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    dst._assignProduct(src, Scalar(-1), true);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULARMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/VectorBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_VECTORBLOCK_H
#define EIGEN_VECTORBLOCK_H

namespace Eigen { 

namespace internal {
template<typename VectorType, int Size>
struct traits<VectorBlock<VectorType, Size> >
  : public traits<Block<VectorType,
                     traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     traits<VectorType>::Flags & RowMajorBit ? Size : 1> >
{
};
}

/** \class VectorBlock
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size sub-vector
  *
  * \tparam VectorType the type of the object in which we are taking a sub-vector
  * \tparam Size size of the sub-vector we are taking at compile time (optional)
  *
  * This class represents an expression of either a fixed-size or dynamic-size sub-vector.
  * It is the return type of DenseBase::segment(Index,Index) and DenseBase::segment<int>(Index) and
  * most of the time this is the only way it is used.
  *
  * However, if you want to directly manipulate sub-vector expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_VectorBlock.cpp
  * Output: \verbinclude class_VectorBlock.out
  *
  * \note Even though this expression has dynamic size, in the case where \a VectorType
  * has fixed size, this expression inherits a fixed maximal size which means that evaluating
  * it does not cause a dynamic memory allocation.
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedVectorBlock.cpp
  * Output: \verbinclude class_FixedVectorBlock.out
  *
  * \sa class Block, DenseBase::segment(Index,Index,Index,Index), DenseBase::segment(Index,Index)
  */
template<typename VectorType, int Size> class VectorBlock
  : public Block<VectorType,
                     internal::traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     internal::traits<VectorType>::Flags & RowMajorBit ? Size : 1>
{
    typedef Block<VectorType,
                     internal::traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     internal::traits<VectorType>::Flags & RowMajorBit ? Size : 1> Base;
    enum {
      IsColVector = !(internal::traits<VectorType>::Flags & RowMajorBit)
    };
  public:
    EIGEN_DENSE_PUBLIC_INTERFACE(VectorBlock)

    using Base::operator=;

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    VectorBlock(VectorType& vector, Index start, Index size)
      : Base(vector,
             IsColVector ? start : 0, IsColVector ? 0 : start,
             IsColVector ? size  : 1, IsColVector ? 1 : size)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorBlock);
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    VectorBlock(VectorType& vector, Index start)
      : Base(vector, IsColVector ? start : 0, IsColVector ? 0 : start)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorBlock);
    }
};


} // end namespace Eigen

#endif // EIGEN_VECTORBLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/VectorwiseOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIAL_REDUX_H
#define EIGEN_PARTIAL_REDUX_H

namespace Eigen {

/** \class PartialReduxExpr
  * \ingroup Core_Module
  *
  * \brief Generic expression of a partially reduxed matrix
  *
  * \tparam MatrixType the type of the matrix we are applying the redux operation
  * \tparam MemberOp type of the member functor
  * \tparam Direction indicates the direction of the redux (#Vertical or #Horizontal)
  *
  * This class represents an expression of a partial redux operator of a matrix.
  * It is the return type of some VectorwiseOp functions,
  * and most of the time this is the only way it is used.
  *
  * \sa class VectorwiseOp
  */

template< typename MatrixType, typename MemberOp, int Direction>
class PartialReduxExpr;

namespace internal {
template<typename MatrixType, typename MemberOp, int Direction>
struct traits<PartialReduxExpr<MatrixType, MemberOp, Direction> >
 : traits<MatrixType>
{
  typedef typename MemberOp::result_type Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename MatrixType::Scalar InputScalar;
  enum {
    RowsAtCompileTime = Direction==Vertical   ? 1 : MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = Direction==Horizontal ? 1 : MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = Direction==Vertical   ? 1 : MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = Direction==Horizontal ? 1 : MatrixType::MaxColsAtCompileTime,
    Flags = RowsAtCompileTime == 1 ? RowMajorBit : 0,
    TraversalSize = Direction==Vertical ? MatrixType::RowsAtCompileTime :  MatrixType::ColsAtCompileTime
  };
};
}

template< typename MatrixType, typename MemberOp, int Direction>
class PartialReduxExpr : public internal::dense_xpr_base< PartialReduxExpr<MatrixType, MemberOp, Direction> >::type,
                         internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<PartialReduxExpr>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(PartialReduxExpr)

    EIGEN_DEVICE_FUNC
    explicit PartialReduxExpr(const MatrixType& mat, const MemberOp& func = MemberOp())
      : m_matrix(mat), m_functor(func) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return (Direction==Vertical   ? 1 : m_matrix.rows()); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return (Direction==Horizontal ? 1 : m_matrix.cols()); }

    EIGEN_DEVICE_FUNC
    typename MatrixType::Nested nestedExpression() const { return m_matrix; }

    EIGEN_DEVICE_FUNC
    const MemberOp& functor() const { return m_functor; }

  protected:
    typename MatrixType::Nested m_matrix;
    const MemberOp m_functor;
};

template<typename A,typename B> struct partial_redux_dummy_func;

#define EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(MEMBER,COST,VECTORIZABLE,BINARYOP)                \
  template <typename ResultType,typename Scalar>                                                            \
  struct member_##MEMBER {                                                                  \
    EIGEN_EMPTY_STRUCT_CTOR(member_##MEMBER)                                                \
    typedef ResultType result_type;                                                         \
    typedef BINARYOP<Scalar,Scalar> BinaryOp;   \
    template<int Size> struct Cost { enum { value = COST }; };             \
    enum { Vectorizable = VECTORIZABLE };                                                   \
    template<typename XprType>                                                              \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                   \
    ResultType operator()(const XprType& mat) const                                         \
    { return mat.MEMBER(); }                                                                \
    BinaryOp binaryFunc() const { return BinaryOp(); }                                      \
  }

#define EIGEN_MEMBER_FUNCTOR(MEMBER,COST) \
  EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(MEMBER,COST,0,partial_redux_dummy_func)

namespace internal {

EIGEN_MEMBER_FUNCTOR(norm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(stableNorm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(blueNorm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(hypotNorm, (Size-1) * functor_traits<scalar_hypot_op<Scalar> >::Cost );
EIGEN_MEMBER_FUNCTOR(all, (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(any, (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(count, (Size-1)*NumTraits<Scalar>::AddCost);

EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(sum, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_sum_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(minCoeff, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_min_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(maxCoeff, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_max_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(prod, (Size-1)*NumTraits<Scalar>::MulCost, 1, internal::scalar_product_op);

template <int p, typename ResultType,typename Scalar>
struct member_lpnorm {
  typedef ResultType result_type;
  enum { Vectorizable = 0 };
  template<int Size> struct Cost
  { enum { value = (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost }; };
  EIGEN_DEVICE_FUNC member_lpnorm() {}
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline ResultType operator()(const XprType& mat) const
  { return mat.template lpNorm<p>(); }
};

template <typename BinaryOpT, typename Scalar>
struct member_redux {
  typedef BinaryOpT BinaryOp;
  typedef typename result_of<
                     BinaryOp(const Scalar&,const Scalar&)
                   >::type  result_type;

  enum { Vectorizable = functor_traits<BinaryOp>::PacketAccess };
  template<int Size> struct Cost { enum { value = (Size-1) * functor_traits<BinaryOp>::Cost }; };
  EIGEN_DEVICE_FUNC explicit member_redux(const BinaryOp func) : m_functor(func) {}
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline result_type operator()(const DenseBase<Derived>& mat) const
  { return mat.redux(m_functor); }
  const BinaryOp& binaryFunc() const { return m_functor; }
  const BinaryOp m_functor;
};
}

/** \class VectorwiseOp
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing broadcasting and partial reduction operations
  *
  * \tparam ExpressionType the type of the object on which to do partial reductions
  * \tparam Direction indicates whether to operate on columns (#Vertical) or rows (#Horizontal)
  *
  * This class represents a pseudo expression with broadcasting and partial reduction features.
  * It is the return type of DenseBase::colwise() and DenseBase::rowwise()
  * and most of the time this is the only way it is explicitly used.
  *
  * To understand the logic of rowwise/colwise expression, let's consider a generic case `A.colwise().foo()`
  * where `foo` is any method of `VectorwiseOp`. This expression is equivalent to applying `foo()` to each
  * column of `A` and then re-assemble the outputs in a matrix expression:
  * \code [A.col(0).foo(), A.col(1).foo(), ..., A.col(A.cols()-1).foo()] \endcode
  *
  * Example: \include MatrixBase_colwise.cpp
  * Output: \verbinclude MatrixBase_colwise.out
  *
  * The begin() and end() methods are obviously exceptions to the previous rule as they
  * return STL-compatible begin/end iterators to the rows or columns of the nested expression.
  * Typical use cases include for-range-loop and calls to STL algorithms:
  *
  * Example: \include MatrixBase_colwise_iterator_cxx11.cpp
  * Output: \verbinclude MatrixBase_colwise_iterator_cxx11.out
  *
  * For a partial reduction on an empty input, some rules apply.
  * For the sake of clarity, let's consider a vertical reduction:
  *   - If the number of columns is zero, then a 1x0 row-major vector expression is returned.
  *   - Otherwise, if the number of rows is zero, then
  *       - a row vector of zeros is returned for sum-like reductions (sum, squaredNorm, norm, etc.)
  *       - a row vector of ones is returned for a product reduction (e.g., <code>MatrixXd(n,0).colwise().prod()</code>)
  *       - an assert is triggered for all other reductions (minCoeff,maxCoeff,redux(bin_op))
  *
  * \sa DenseBase::colwise(), DenseBase::rowwise(), class PartialReduxExpr
  */
template<typename ExpressionType, int Direction> class VectorwiseOp
{
  public:

    typedef typename ExpressionType::Scalar Scalar;
    typedef typename ExpressionType::RealScalar RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    typedef typename internal::ref_selector<ExpressionType>::non_const_type ExpressionTypeNested;
    typedef typename internal::remove_all<ExpressionTypeNested>::type ExpressionTypeNestedCleaned;

    template<template<typename OutScalar,typename InputScalar> class Functor,
                      typename ReturnScalar=Scalar> struct ReturnType
    {
      typedef PartialReduxExpr<ExpressionType,
                               Functor<ReturnScalar,Scalar>,
                               Direction
                              > Type;
    };

    template<typename BinaryOp> struct ReduxReturnType
    {
      typedef PartialReduxExpr<ExpressionType,
                               internal::member_redux<BinaryOp,Scalar>,
                               Direction
                              > Type;
    };

    enum {
      isVertical   = (Direction==Vertical) ? 1 : 0,
      isHorizontal = (Direction==Horizontal) ? 1 : 0
    };

  protected:

    template<typename OtherDerived> struct ExtendedType {
      typedef Replicate<OtherDerived,
                        isVertical   ? 1 : ExpressionType::RowsAtCompileTime,
                        isHorizontal ? 1 : ExpressionType::ColsAtCompileTime> Type;
    };

    /** \internal
      * Replicates a vector to match the size of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename ExtendedType<OtherDerived>::Type
    extendedTo(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isVertical, OtherDerived::MaxColsAtCompileTime==1),
                          YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED)
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isHorizontal, OtherDerived::MaxRowsAtCompileTime==1),
                          YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED)
      return typename ExtendedType<OtherDerived>::Type
                      (other.derived(),
                       isVertical   ? 1 : m_matrix.rows(),
                       isHorizontal ? 1 : m_matrix.cols());
    }

    template<typename OtherDerived> struct OppositeExtendedType {
      typedef Replicate<OtherDerived,
                        isHorizontal ? 1 : ExpressionType::RowsAtCompileTime,
                        isVertical   ? 1 : ExpressionType::ColsAtCompileTime> Type;
    };

    /** \internal
      * Replicates a vector in the opposite direction to match the size of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename OppositeExtendedType<OtherDerived>::Type
    extendedToOpposite(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isHorizontal, OtherDerived::MaxColsAtCompileTime==1),
                          YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED)
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isVertical, OtherDerived::MaxRowsAtCompileTime==1),
                          YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED)
      return typename OppositeExtendedType<OtherDerived>::Type
                      (other.derived(),
                       isHorizontal  ? 1 : m_matrix.rows(),
                       isVertical    ? 1 : m_matrix.cols());
    }

  public:
    EIGEN_DEVICE_FUNC
    explicit inline VectorwiseOp(ExpressionType& matrix) : m_matrix(matrix) {}

    /** \internal */
    EIGEN_DEVICE_FUNC
    inline const ExpressionType& _expression() const { return m_matrix; }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** STL-like <a href="https://en.cppreference.com/w/cpp/named_req/RandomAccessIterator">RandomAccessIterator</a>
      * iterator type over the columns or rows as returned by the begin() and end() methods.
      */
    random_access_iterator_type iterator;
    /** This is the const version of iterator (aka read-only) */
    random_access_iterator_type const_iterator;
    #else
    typedef internal::subvector_stl_iterator<ExpressionType,               DirectionType(Direction)> iterator;
    typedef internal::subvector_stl_iterator<const ExpressionType,         DirectionType(Direction)> const_iterator;
    typedef internal::subvector_stl_reverse_iterator<ExpressionType,       DirectionType(Direction)> reverse_iterator;
    typedef internal::subvector_stl_reverse_iterator<const ExpressionType, DirectionType(Direction)> const_reverse_iterator;
    #endif

    /** returns an iterator to the first row (rowwise) or column (colwise) of the nested expression.
      * \sa end(), cbegin()
      */
    iterator                 begin()       { return iterator      (m_matrix, 0); }
    /** const version of begin() */
    const_iterator           begin() const { return const_iterator(m_matrix, 0); }
    /** const version of begin() */
    const_iterator          cbegin() const { return const_iterator(m_matrix, 0); }

    /** returns a reverse iterator to the last row (rowwise) or column (colwise) of the nested expression.
      * \sa rend(), crbegin()
      */
    reverse_iterator        rbegin()       { return reverse_iterator       (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }
	/** const version of rbegin() */
    const_reverse_iterator  rbegin() const { return const_reverse_iterator (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }
	/** const version of rbegin() */
	const_reverse_iterator crbegin() const { return const_reverse_iterator (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }

    /** returns an iterator to the row (resp. column) following the last row (resp. column) of the nested expression
      * \sa begin(), cend()
      */
    iterator                 end()         { return iterator      (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }
    /** const version of end() */
    const_iterator           end()  const  { return const_iterator(m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }
    /** const version of end() */
    const_iterator          cend()  const  { return const_iterator(m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }

    /** returns a reverse iterator to the row (resp. column) before the first row (resp. column) of the nested expression
      * \sa begin(), cend()
      */
    reverse_iterator        rend()         { return reverse_iterator       (m_matrix, -1); }
    /** const version of rend() */
    const_reverse_iterator  rend()  const  { return const_reverse_iterator (m_matrix, -1); }
    /** const version of rend() */
    const_reverse_iterator crend()  const  { return const_reverse_iterator (m_matrix, -1); }

    /** \returns a row or column vector expression of \c *this reduxed by \a func
      *
      * The template parameter \a BinaryOp is the type of the functor
      * of the custom redux operator. Note that func must be an associative operator.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \sa class VectorwiseOp, DenseBase::colwise(), DenseBase::rowwise()
      */
    template<typename BinaryOp>
    EIGEN_DEVICE_FUNC
    const typename ReduxReturnType<BinaryOp>::Type
    redux(const BinaryOp& func = BinaryOp()) const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return typename ReduxReturnType<BinaryOp>::Type(_expression(), internal::member_redux<BinaryOp,Scalar>(func));
    }

    typedef typename ReturnType<internal::member_minCoeff>::Type MinCoeffReturnType;
    typedef typename ReturnType<internal::member_maxCoeff>::Type MaxCoeffReturnType;
    typedef PartialReduxExpr<const CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const ExpressionTypeNestedCleaned>,internal::member_sum<RealScalar,RealScalar>,Direction> SquaredNormReturnType;
    typedef CwiseUnaryOp<internal::scalar_sqrt_op<RealScalar>, const SquaredNormReturnType> NormReturnType;
    typedef typename ReturnType<internal::member_blueNorm,RealScalar>::Type BlueNormReturnType;
    typedef typename ReturnType<internal::member_stableNorm,RealScalar>::Type StableNormReturnType;
    typedef typename ReturnType<internal::member_hypotNorm,RealScalar>::Type HypotNormReturnType;
    typedef typename ReturnType<internal::member_sum>::Type SumReturnType;
    typedef EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(SumReturnType,Scalar,quotient) MeanReturnType;
    typedef typename ReturnType<internal::member_all>::Type AllReturnType;
    typedef typename ReturnType<internal::member_any>::Type AnyReturnType;
    typedef PartialReduxExpr<ExpressionType, internal::member_count<Index,Scalar>, Direction> CountReturnType;
    typedef typename ReturnType<internal::member_prod>::Type ProdReturnType;
    typedef Reverse<const ExpressionType, Direction> ConstReverseReturnType;
    typedef Reverse<ExpressionType, Direction> ReverseReturnType;

    template<int p> struct LpNormReturnType {
      typedef PartialReduxExpr<ExpressionType, internal::member_lpnorm<p,RealScalar,Scalar>,Direction> Type;
    };

    /** \returns a row (or column) vector expression of the smallest coefficient
      * of each column (or row) of the referenced expression.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \warning the result is undefined if \c *this contains NaN.
      *
      * Example: \include PartialRedux_minCoeff.cpp
      * Output: \verbinclude PartialRedux_minCoeff.out
      *
      * \sa DenseBase::minCoeff() */
    EIGEN_DEVICE_FUNC
    const MinCoeffReturnType minCoeff() const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return MinCoeffReturnType(_expression());
    }

    /** \returns a row (or column) vector expression of the largest coefficient
      * of each column (or row) of the referenced expression.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \warning the result is undefined if \c *this contains NaN.
      *
      * Example: \include PartialRedux_maxCoeff.cpp
      * Output: \verbinclude PartialRedux_maxCoeff.out
      *
      * \sa DenseBase::maxCoeff() */
    EIGEN_DEVICE_FUNC
    const MaxCoeffReturnType maxCoeff() const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return MaxCoeffReturnType(_expression());
    }

    /** \returns a row (or column) vector expression of the squared norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_squaredNorm.cpp
      * Output: \verbinclude PartialRedux_squaredNorm.out
      *
      * \sa DenseBase::squaredNorm() */
    EIGEN_DEVICE_FUNC
    const SquaredNormReturnType squaredNorm() const
    { return SquaredNormReturnType(m_matrix.cwiseAbs2()); }

    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_norm.cpp
      * Output: \verbinclude PartialRedux_norm.out
      *
      * \sa DenseBase::norm() */
    EIGEN_DEVICE_FUNC
    const NormReturnType norm() const
    { return NormReturnType(squaredNorm()); }

    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_norm.cpp
      * Output: \verbinclude PartialRedux_norm.out
      *
      * \sa DenseBase::norm() */
    template<int p>
    EIGEN_DEVICE_FUNC
    const typename LpNormReturnType<p>::Type lpNorm() const
    { return typename LpNormReturnType<p>::Type(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, using
      * Blue's algorithm.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::blueNorm() */
    EIGEN_DEVICE_FUNC
    const BlueNormReturnType blueNorm() const
    { return BlueNormReturnType(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, avoiding
      * underflow and overflow.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::stableNorm() */
    EIGEN_DEVICE_FUNC
    const StableNormReturnType stableNorm() const
    { return StableNormReturnType(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, avoiding
      * underflow and overflow using a concatenation of hypot() calls.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::hypotNorm() */
    EIGEN_DEVICE_FUNC
    const HypotNormReturnType hypotNorm() const
    { return HypotNormReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the sum
      * of each column (or row) of the referenced expression.
      *
      * Example: \include PartialRedux_sum.cpp
      * Output: \verbinclude PartialRedux_sum.out
      *
      * \sa DenseBase::sum() */
    EIGEN_DEVICE_FUNC
    const SumReturnType sum() const
    { return SumReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the mean
    * of each column (or row) of the referenced expression.
    *
    * \sa DenseBase::mean() */
    EIGEN_DEVICE_FUNC
    const MeanReturnType mean() const
    { return sum() / Scalar(Direction==Vertical?m_matrix.rows():m_matrix.cols()); }

    /** \returns a row (or column) vector expression representing
      * whether \b all coefficients of each respective column (or row) are \c true.
      * This expression can be assigned to a vector with entries of type \c bool.
      *
      * \sa DenseBase::all() */
    EIGEN_DEVICE_FUNC
    const AllReturnType all() const
    { return AllReturnType(_expression()); }

    /** \returns a row (or column) vector expression representing
      * whether \b at \b least one coefficient of each respective column (or row) is \c true.
      * This expression can be assigned to a vector with entries of type \c bool.
      *
      * \sa DenseBase::any() */
    EIGEN_DEVICE_FUNC
    const AnyReturnType any() const
    { return AnyReturnType(_expression()); }

    /** \returns a row (or column) vector expression representing
      * the number of \c true coefficients of each respective column (or row).
      * This expression can be assigned to a vector whose entries have the same type as is used to
      * index entries of the original matrix; for dense matrices, this is \c std::ptrdiff_t .
      *
      * Example: \include PartialRedux_count.cpp
      * Output: \verbinclude PartialRedux_count.out
      *
      * \sa DenseBase::count() */
    EIGEN_DEVICE_FUNC
    const CountReturnType count() const
    { return CountReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the product
      * of each column (or row) of the referenced expression.
      *
      * Example: \include PartialRedux_prod.cpp
      * Output: \verbinclude PartialRedux_prod.out
      *
      * \sa DenseBase::prod() */
    EIGEN_DEVICE_FUNC
    const ProdReturnType prod() const
    { return ProdReturnType(_expression()); }


    /** \returns a matrix expression
      * where each column (or row) are reversed.
      *
      * Example: \include Vectorwise_reverse.cpp
      * Output: \verbinclude Vectorwise_reverse.out
      *
      * \sa DenseBase::reverse() */
    EIGEN_DEVICE_FUNC
    const ConstReverseReturnType reverse() const
    { return ConstReverseReturnType( _expression() ); }

    /** \returns a writable matrix expression
      * where each column (or row) are reversed.
      *
      * \sa reverse() const */
    EIGEN_DEVICE_FUNC
    ReverseReturnType reverse()
    { return ReverseReturnType( _expression() ); }

    typedef Replicate<ExpressionType,(isVertical?Dynamic:1),(isHorizontal?Dynamic:1)> ReplicateReturnType;
    EIGEN_DEVICE_FUNC
    const ReplicateReturnType replicate(Index factor) const;

    /**
      * \return an expression of the replication of each column (or row) of \c *this
      *
      * Example: \include DirectionWise_replicate.cpp
      * Output: \verbinclude DirectionWise_replicate.out
      *
      * \sa VectorwiseOp::replicate(Index), DenseBase::replicate(), class Replicate
      */
    // NOTE implemented here because of sunstudio's compilation errors
    // isVertical*Factor+isHorizontal instead of (isVertical?Factor:1) to handle CUDA bug with ternary operator
    template<int Factor> const Replicate<ExpressionType,isVertical*Factor+isHorizontal,isHorizontal*Factor+isVertical>
    EIGEN_DEVICE_FUNC
    replicate(Index factor = Factor) const
    {
      return Replicate<ExpressionType,(isVertical?Factor:1),(isHorizontal?Factor:1)>
          (_expression(),isVertical?factor:1,isHorizontal?factor:1);
    }

/////////// Artithmetic operators ///////////

    /** Copies the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      //eigen_assert((m_matrix.isNull()) == (other.isNull())); FIXME
      return m_matrix = extendedTo(other.derived());
    }

    /** Adds the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator+=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix += extendedTo(other.derived());
    }

    /** Substracts the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator-=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix -= extendedTo(other.derived());
    }

    /** Multiples each subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator*=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      m_matrix *= extendedTo(other.derived());
      return m_matrix;
    }

    /** Divides each subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator/=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      m_matrix /= extendedTo(other.derived());
      return m_matrix;
    }

    /** Returns the expression of the sum of the vector \a other to each subvector of \c *this */
    template<typename OtherDerived> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_sum_op<Scalar,typename OtherDerived::Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator+(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix + extendedTo(other.derived());
    }

    /** Returns the expression of the difference between each subvector of \c *this and the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_difference_op<Scalar,typename OtherDerived::Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator-(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix - extendedTo(other.derived());
    }

    /** Returns the expression where each subvector is the product of the vector \a other
      * by the corresponding subvector of \c *this */
    template<typename OtherDerived> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_product_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    EIGEN_DEVICE_FUNC
    operator*(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix * extendedTo(other.derived());
    }

    /** Returns the expression where each subvector is the quotient of the corresponding
      * subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_quotient_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator/(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix / extendedTo(other.derived());
    }

    /** \returns an expression where each column (or row) of the referenced matrix are normalized.
      * The referenced matrix is \b not modified.
      * \sa MatrixBase::normalized(), normalize()
      */
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_quotient_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename OppositeExtendedType<NormReturnType>::Type>
    normalized() const { return m_matrix.cwiseQuotient(extendedToOpposite(this->norm())); }


    /** Normalize in-place each row or columns of the referenced matrix.
      * \sa MatrixBase::normalize(), normalized()
      */
    EIGEN_DEVICE_FUNC void normalize() {
      m_matrix = this->normalized();
    }

    EIGEN_DEVICE_FUNC inline void reverseInPlace();

/////////// Geometry module ///////////

    typedef Homogeneous<ExpressionType,Direction> HomogeneousReturnType;
    EIGEN_DEVICE_FUNC
    HomogeneousReturnType homogeneous() const;

    typedef typename ExpressionType::PlainObject CrossReturnType;
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const CrossReturnType cross(const MatrixBase<OtherDerived>& other) const;

    enum {
      HNormalized_Size = Direction==Vertical ? internal::traits<ExpressionType>::RowsAtCompileTime
                                             : internal::traits<ExpressionType>::ColsAtCompileTime,
      HNormalized_SizeMinusOne = HNormalized_Size==Dynamic ? Dynamic : HNormalized_Size-1
    };
    typedef Block<const ExpressionType,
                  Direction==Vertical   ? int(HNormalized_SizeMinusOne)
                                        : int(internal::traits<ExpressionType>::RowsAtCompileTime),
                  Direction==Horizontal ? int(HNormalized_SizeMinusOne)
                                        : int(internal::traits<ExpressionType>::ColsAtCompileTime)>
            HNormalized_Block;
    typedef Block<const ExpressionType,
                  Direction==Vertical   ? 1 : int(internal::traits<ExpressionType>::RowsAtCompileTime),
                  Direction==Horizontal ? 1 : int(internal::traits<ExpressionType>::ColsAtCompileTime)>
            HNormalized_Factors;
    typedef CwiseBinaryOp<internal::scalar_quotient_op<typename internal::traits<ExpressionType>::Scalar>,
                const HNormalized_Block,
                const Replicate<HNormalized_Factors,
                  Direction==Vertical   ? HNormalized_SizeMinusOne : 1,
                  Direction==Horizontal ? HNormalized_SizeMinusOne : 1> >
            HNormalizedReturnType;

    EIGEN_DEVICE_FUNC
    const HNormalizedReturnType hnormalized() const;

#   ifdef EIGEN_VECTORWISEOP_PLUGIN
#     include EIGEN_VECTORWISEOP_PLUGIN
#   endif

  protected:
    Index redux_length() const
    {
      return Direction==Vertical ? m_matrix.rows() : m_matrix.cols();
    }
    ExpressionTypeNested m_matrix;
};

//const colwise moved to DenseBase.h due to CUDA compiler bug


/** \returns a writable VectorwiseOp wrapper of *this providing additional partial reduction operations
  *
  * \sa rowwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::ColwiseReturnType
DenseBase<Derived>::colwise()
{
  return ColwiseReturnType(derived());
}

//const rowwise moved to DenseBase.h due to CUDA compiler bug


/** \returns a writable VectorwiseOp wrapper of *this providing additional partial reduction operations
  *
  * \sa colwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::RowwiseReturnType
DenseBase<Derived>::rowwise()
{
  return RowwiseReturnType(derived());
}

} // end namespace Eigen

#endif // EIGEN_PARTIAL_REDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Visitor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_VISITOR_H
#define EIGEN_VISITOR_H

namespace Eigen {

namespace internal {

template<typename Visitor, typename Derived, int UnrollCount>
struct visitor_impl
{
  enum {
    col = (UnrollCount-1) / Derived::RowsAtCompileTime,
    row = (UnrollCount-1) % Derived::RowsAtCompileTime
  };

  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &mat, Visitor& visitor)
  {
    visitor_impl<Visitor, Derived, UnrollCount-1>::run(mat, visitor);
    visitor(mat.coeff(row, col), row, col);
  }
};

template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &mat, Visitor& visitor)
  {
    return visitor.init(mat.coeff(0, 0), 0, 0);
  }
};

// This specialization enables visitors on empty matrices at compile-time
template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, 0> {
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &/*mat*/, Visitor& /*visitor*/)
  {}
};

template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, Dynamic>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived& mat, Visitor& visitor)
  {
    visitor.init(mat.coeff(0,0), 0, 0);
    for(Index i = 1; i < mat.rows(); ++i)
      visitor(mat.coeff(i, 0), i, 0);
    for(Index j = 1; j < mat.cols(); ++j)
      for(Index i = 0; i < mat.rows(); ++i)
        visitor(mat.coeff(i, j), i, j);
  }
};

// evaluator adaptor
template<typename XprType>
class visitor_evaluator
{
public:
  EIGEN_DEVICE_FUNC
  explicit visitor_evaluator(const XprType &xpr) : m_evaluator(xpr), m_xpr(xpr) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    RowsAtCompileTime = XprType::RowsAtCompileTime,
    CoeffReadCost = internal::evaluator<XprType>::CoeffReadCost
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_xpr.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_xpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_xpr.size(); }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index row, Index col) const
  { return m_evaluator.coeff(row, col); }

protected:
  internal::evaluator<XprType> m_evaluator;
  const XprType &m_xpr;
};
} // end namespace internal

/** Applies the visitor \a visitor to the whole coefficients of the matrix or vector.
  *
  * The template parameter \a Visitor is the type of the visitor and provides the following interface:
  * \code
  * struct MyVisitor {
  *   // called for the first coefficient
  *   void init(const Scalar& value, Index i, Index j);
  *   // called for all other coefficients
  *   void operator() (const Scalar& value, Index i, Index j);
  * };
  * \endcode
  *
  * \note compared to one or two \em for \em loops, visitors offer automatic
  * unrolling for small fixed size matrix.
  *
  * \note if the matrix is empty, then the visitor is left unchanged.
  *
  * \sa minCoeff(Index*,Index*), maxCoeff(Index*,Index*), DenseBase::redux()
  */
template<typename Derived>
template<typename Visitor>
EIGEN_DEVICE_FUNC
void DenseBase<Derived>::visit(Visitor& visitor) const
{
  if(size()==0)
    return;

  typedef typename internal::visitor_evaluator<Derived> ThisEvaluator;
  ThisEvaluator thisEval(derived());

  enum {
    unroll =  SizeAtCompileTime != Dynamic
           && SizeAtCompileTime * int(ThisEvaluator::CoeffReadCost) + (SizeAtCompileTime-1) * int(internal::functor_traits<Visitor>::Cost) <= EIGEN_UNROLLING_LIMIT
  };
  return internal::visitor_impl<Visitor, ThisEvaluator, unroll ? int(SizeAtCompileTime) : Dynamic>::run(thisEval, visitor);
}

namespace internal {

/** \internal
  * \brief Base class to implement min and max visitors
  */
template <typename Derived>
struct coeff_visitor
{
  // default initialization to avoid countless invalid maybe-uninitialized warnings by gcc
  EIGEN_DEVICE_FUNC
  coeff_visitor() : row(-1), col(-1), res(0) {}
  typedef typename Derived::Scalar Scalar;
  Index row, col;
  Scalar res;
  EIGEN_DEVICE_FUNC
  inline void init(const Scalar& value, Index i, Index j)
  {
    res = value;
    row = i;
    col = j;
  }
};

/** \internal
  * \brief Visitor computing the min coefficient with its value and coordinates
  *
  * \sa DenseBase::minCoeff(Index*, Index*)
  */
template <typename Derived, int NaNPropagation>
struct min_coeff_visitor : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if(value < this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct min_coeff_visitor<Derived, PropagateNumbers> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(this->res) || (!(numext::isnan)(value) && value < this->res))
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct min_coeff_visitor<Derived, PropagateNaN> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(value) || value < this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template<typename Scalar, int NaNPropagation>
    struct functor_traits<min_coeff_visitor<Scalar, NaNPropagation> > {
  enum {
    Cost = NumTraits<Scalar>::AddCost
  };
};

/** \internal
  * \brief Visitor computing the max coefficient with its value and coordinates
  *
  * \sa DenseBase::maxCoeff(Index*, Index*)
  */
template <typename Derived, int NaNPropagation>
struct max_coeff_visitor : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if(value > this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct max_coeff_visitor<Derived, PropagateNumbers> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(this->res) || (!(numext::isnan)(value) && value > this->res))
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct max_coeff_visitor<Derived, PropagateNaN> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(value) || value > this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template<typename Scalar, int NaNPropagation>
struct functor_traits<max_coeff_visitor<Scalar, NaNPropagation> > {
  enum {
    Cost = NumTraits<Scalar>::AddCost
  };
};

} // end namespace internal

/** \fn DenseBase<Derived>::minCoeff(IndexType* rowId, IndexType* colId) const
  * \returns the minimum of all coefficients of *this and puts in *row and *col its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(Index*), DenseBase::maxCoeff(Index*,Index*), DenseBase::visit(), DenseBase::minCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff(IndexType* rowId, IndexType* colId) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  internal::min_coeff_visitor<Derived, NaNPropagation> minVisitor;
  this->visit(minVisitor);
  *rowId = minVisitor.row;
  if (colId) *colId = minVisitor.col;
  return minVisitor.res;
}

/** \returns the minimum of all coefficients of *this and puts in *index its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::maxCoeff(IndexType*,IndexType*), DenseBase::visit(), DenseBase::minCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff(IndexType* index) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      internal::min_coeff_visitor<Derived, NaNPropagation> minVisitor;
  this->visit(minVisitor);
  *index = IndexType((RowsAtCompileTime==1) ? minVisitor.col : minVisitor.row);
  return minVisitor.res;
}

/** \fn DenseBase<Derived>::maxCoeff(IndexType* rowId, IndexType* colId) const
  * \returns the maximum of all coefficients of *this and puts in *row and *col its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::visit(), DenseBase::maxCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff(IndexType* rowPtr, IndexType* colPtr) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  internal::max_coeff_visitor<Derived, NaNPropagation> maxVisitor;
  this->visit(maxVisitor);
  *rowPtr = maxVisitor.row;
  if (colPtr) *colPtr = maxVisitor.col;
  return maxVisitor.res;
}

/** \returns the maximum of all coefficients of *this and puts in *index its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::maxCoeff(IndexType*,IndexType*), DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::visitor(), DenseBase::maxCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff(IndexType* index) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      internal::max_coeff_visitor<Derived, NaNPropagation> maxVisitor;
  this->visit(maxVisitor);
  *index = (RowsAtCompileTime==1) ? maxVisitor.col : maxVisitor.row;
  return maxVisitor.res;
}

} // end namespace Eigen

#endif // EIGEN_VISITOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_AVX_H
#define EIGEN_COMPLEX_AVX_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet4cf
{
  EIGEN_STRONG_INLINE Packet4cf() {}
  EIGEN_STRONG_INLINE explicit Packet4cf(const __m256& a) : v(a) {}
  __m256  v;
};

#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet4cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet4cf> {
  typedef std::complex<float> type;
  typedef Packet2cf half;
  typedef Packet8f as_real;
  enum {
    size=4,
    alignment=Aligned32,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet4cf padd<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf psub<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_sub_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pnegate(const Packet4cf& a)
{
  return Packet4cf(pnegate(a.v));
}
template<> EIGEN_STRONG_INLINE Packet4cf pconj(const Packet4cf& a)
{
  const __m256 mask = _mm256_castsi256_ps(_mm256_setr_epi32(0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet4cf(_mm256_xor_ps(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet4cf pmul<Packet4cf>(const Packet4cf& a, const Packet4cf& b)
{
  __m256 tmp1 = _mm256_mul_ps(_mm256_moveldup_ps(a.v), b.v);
  __m256 tmp2 = _mm256_mul_ps(_mm256_movehdup_ps(a.v), _mm256_permute_ps(b.v, _MM_SHUFFLE(2,3,0,1)));
  __m256 result = _mm256_addsub_ps(tmp1, tmp2);
  return Packet4cf(result);
}

template <>
EIGEN_STRONG_INLINE Packet4cf pcmp_eq(const Packet4cf& a, const Packet4cf& b) {
  __m256 eq = _mm256_cmp_ps(a.v, b.v, _CMP_EQ_OQ);
  return Packet4cf(_mm256_and_ps(eq, _mm256_permute_ps(eq, 0xb1)));
}

template<> EIGEN_STRONG_INLINE Packet4cf ptrue<Packet4cf>(const Packet4cf& a) { return Packet4cf(ptrue(Packet8f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet4cf pand   <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_and_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf por    <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_or_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pxor   <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_xor_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pandnot<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_andnot_ps(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet4cf pload <Packet4cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet4cf(pload<Packet8f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet4cf ploadu<Packet4cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet4cf(ploadu<Packet8f>(&numext::real_ref(*from))); }


template<> EIGEN_STRONG_INLINE Packet4cf pset1<Packet4cf>(const std::complex<float>& from)
{
  return Packet4cf(_mm256_castpd_ps(_mm256_broadcast_sd((const double*)(const void*)&from)));
}

template<> EIGEN_STRONG_INLINE Packet4cf ploaddup<Packet4cf>(const std::complex<float>* from)
{
  // FIXME The following might be optimized using _mm256_movedup_pd
  Packet2cf a = ploaddup<Packet2cf>(from);
  Packet2cf b = ploaddup<Packet2cf>(from+1);
  return  Packet4cf(_mm256_insertf128_ps(_mm256_castps128_ps256(a.v), b.v, 1));
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float>* to, const Packet4cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to, const Packet4cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet4cf pgather<std::complex<float>, Packet4cf>(const std::complex<float>* from, Index stride)
{
  return Packet4cf(_mm256_set_ps(std::imag(from[3*stride]), std::real(from[3*stride]),
                                 std::imag(from[2*stride]), std::real(from[2*stride]),
                                 std::imag(from[1*stride]), std::real(from[1*stride]),
                                 std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet4cf>(std::complex<float>* to, const Packet4cf& from, Index stride)
{
  __m128 low = _mm256_extractf128_ps(from.v, 0);
  to[stride*0] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(low, low, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(low, low, 1)));
  to[stride*1] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(low, low, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(low, low, 3)));

  __m128 high = _mm256_extractf128_ps(from.v, 1);
  to[stride*2] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(high, high, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(high, high, 1)));
  to[stride*3] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(high, high, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(high, high, 3)));

}

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet4cf>(const Packet4cf& a)
{
  return pfirst(Packet2cf(_mm256_castps256_ps128(a.v)));
}

template<> EIGEN_STRONG_INLINE Packet4cf preverse(const Packet4cf& a) {
  __m128 low  = _mm256_extractf128_ps(a.v, 0);
  __m128 high = _mm256_extractf128_ps(a.v, 1);
  __m128d lowd  = _mm_castps_pd(low);
  __m128d highd = _mm_castps_pd(high);
  low  = _mm_castpd_ps(_mm_shuffle_pd(lowd,lowd,0x1));
  high = _mm_castpd_ps(_mm_shuffle_pd(highd,highd,0x1));
  __m256 result = _mm256_setzero_ps();
  result = _mm256_insertf128_ps(result, low, 1);
  result = _mm256_insertf128_ps(result, high, 0);
  return Packet4cf(result);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet4cf>(const Packet4cf& a)
{
  return predux(padd(Packet2cf(_mm256_extractf128_ps(a.v,0)),
                     Packet2cf(_mm256_extractf128_ps(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet4cf>(const Packet4cf& a)
{
  return predux_mul(pmul(Packet2cf(_mm256_extractf128_ps(a.v, 0)),
                         Packet2cf(_mm256_extractf128_ps(a.v, 1))));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet4cf,Packet8f)

template<> EIGEN_STRONG_INLINE Packet4cf pdiv<Packet4cf>(const Packet4cf& a, const Packet4cf& b)
{
  Packet4cf num = pmul(a, pconj(b));
  __m256 tmp = _mm256_mul_ps(b.v, b.v);
  __m256 tmp2    = _mm256_shuffle_ps(tmp,tmp,0xB1);
  __m256 denom = _mm256_add_ps(tmp, tmp2);
  return Packet4cf(_mm256_div_ps(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet4cf pcplxflip<Packet4cf>(const Packet4cf& x)
{
  return Packet4cf(_mm256_shuffle_ps(x.v, x.v, _MM_SHUFFLE(2, 3, 0 ,1)));
}

//---------- double ----------
struct Packet2cd
{
  EIGEN_STRONG_INLINE Packet2cd() {}
  EIGEN_STRONG_INLINE explicit Packet2cd(const __m256d& a) : v(a) {}
  __m256d  v;
};

#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet2cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 2,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet2cd> {
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet4d as_real;
  enum {
    size=2,
    alignment=Aligned32,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet2cd padd<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd psub<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pnegate(const Packet2cd& a) { return Packet2cd(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pconj(const Packet2cd& a)
{
  const __m256d mask = _mm256_castsi256_pd(_mm256_set_epi32(0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0));
  return Packet2cd(_mm256_xor_pd(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet2cd pmul<Packet2cd>(const Packet2cd& a, const Packet2cd& b)
{
  __m256d tmp1 = _mm256_shuffle_pd(a.v,a.v,0x0);
  __m256d even = _mm256_mul_pd(tmp1, b.v);
  __m256d tmp2 = _mm256_shuffle_pd(a.v,a.v,0xF);
  __m256d tmp3 = _mm256_shuffle_pd(b.v,b.v,0x5);
  __m256d odd  = _mm256_mul_pd(tmp2, tmp3);
  return Packet2cd(_mm256_addsub_pd(even, odd));
}

template <>
EIGEN_STRONG_INLINE Packet2cd pcmp_eq(const Packet2cd& a, const Packet2cd& b) {
  __m256d eq = _mm256_cmp_pd(a.v, b.v, _CMP_EQ_OQ);
  return Packet2cd(pand(eq, _mm256_permute_pd(eq, 0x5)));
}

template<> EIGEN_STRONG_INLINE Packet2cd ptrue<Packet2cd>(const Packet2cd& a) { return Packet2cd(ptrue(Packet4d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet2cd pand   <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_and_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd por    <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_or_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pxor   <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_xor_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pandnot<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_andnot_pd(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet2cd pload <Packet2cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet2cd(pload<Packet4d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cd ploadu<Packet2cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cd(ploadu<Packet4d>((const double*)from)); }

template<> EIGEN_STRONG_INLINE Packet2cd pset1<Packet2cd>(const std::complex<double>& from)
{
  // in case casting to a __m128d* is really not safe, then we can still fallback to this version: (much slower though)
//   return Packet2cd(_mm256_loadu2_m128d((const double*)&from,(const double*)&from));
    return Packet2cd(_mm256_broadcast_pd((const __m128d*)(const void*)&from));
}

template<> EIGEN_STRONG_INLINE Packet2cd ploaddup<Packet2cd>(const std::complex<double>* from) { return pset1<Packet2cd>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet2cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet2cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet2cd pgather<std::complex<double>, Packet2cd>(const std::complex<double>* from, Index stride)
{
  return Packet2cd(_mm256_set_pd(std::imag(from[1*stride]), std::real(from[1*stride]),
				 std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet2cd>(std::complex<double>* to, const Packet2cd& from, Index stride)
{
  __m128d low = _mm256_extractf128_pd(from.v, 0);
  to[stride*0] = std::complex<double>(_mm_cvtsd_f64(low), _mm_cvtsd_f64(_mm_shuffle_pd(low, low, 1)));
  __m128d high = _mm256_extractf128_pd(from.v, 1);
  to[stride*1] = std::complex<double>(_mm_cvtsd_f64(high), _mm_cvtsd_f64(_mm_shuffle_pd(high, high, 1)));
}

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet2cd>(const Packet2cd& a)
{
  __m128d low = _mm256_extractf128_pd(a.v, 0);
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, low);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet2cd preverse(const Packet2cd& a) {
  __m256d result = _mm256_permute2f128_pd(a.v, a.v, 1);
  return Packet2cd(result);
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet2cd>(const Packet2cd& a)
{
  return predux(padd(Packet1cd(_mm256_extractf128_pd(a.v,0)),
                     Packet1cd(_mm256_extractf128_pd(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet2cd>(const Packet2cd& a)
{
  return predux(pmul(Packet1cd(_mm256_extractf128_pd(a.v,0)),
                     Packet1cd(_mm256_extractf128_pd(a.v,1))));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cd,Packet4d)

template<> EIGEN_STRONG_INLINE Packet2cd pdiv<Packet2cd>(const Packet2cd& a, const Packet2cd& b)
{
  Packet2cd num = pmul(a, pconj(b));
  __m256d tmp = _mm256_mul_pd(b.v, b.v);
  __m256d denom = _mm256_hadd_pd(tmp, tmp);
  return Packet2cd(_mm256_div_pd(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet2cd pcplxflip<Packet2cd>(const Packet2cd& x)
{
  return Packet2cd(_mm256_shuffle_pd(x.v, x.v, 0x5));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4cf,4>& kernel) {
  __m256d P0 = _mm256_castps_pd(kernel.packet[0].v);
  __m256d P1 = _mm256_castps_pd(kernel.packet[1].v);
  __m256d P2 = _mm256_castps_pd(kernel.packet[2].v);
  __m256d P3 = _mm256_castps_pd(kernel.packet[3].v);

  __m256d T0 = _mm256_shuffle_pd(P0, P1, 15);
  __m256d T1 = _mm256_shuffle_pd(P0, P1, 0);
  __m256d T2 = _mm256_shuffle_pd(P2, P3, 15);
  __m256d T3 = _mm256_shuffle_pd(P2, P3, 0);

  kernel.packet[1].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T0, T2, 32));
  kernel.packet[3].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T0, T2, 49));
  kernel.packet[0].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T1, T3, 32));
  kernel.packet[2].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T1, T3, 49));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2cd,2>& kernel) {
  __m256d tmp = _mm256_permute2f128_pd(kernel.packet[0].v, kernel.packet[1].v, 0+(2<<4));
  kernel.packet[1].v = _mm256_permute2f128_pd(kernel.packet[0].v, kernel.packet[1].v, 1+(3<<4));
 kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cd psqrt<Packet2cd>(const Packet2cd& a) {
  return psqrt_complex<Packet2cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet4cf psqrt<Packet4cf>(const Packet4cf& a) {
  return psqrt_complex<Packet4cf>(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_AVX_H
#define EIGEN_MATH_FUNCTIONS_AVX_H

/* The sin and cos functions of this file are loosely derived from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

namespace Eigen {

namespace internal {

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
psin<Packet8f>(const Packet8f& _x) {
  return psin_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
pcos<Packet8f>(const Packet8f& _x) {
  return pcos_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
plog<Packet8f>(const Packet8f& _x) {
  return plog_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
plog<Packet4d>(const Packet4d& _x) {
  return plog_double(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
plog2<Packet8f>(const Packet8f& _x) {
  return plog2_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
plog2<Packet4d>(const Packet4d& _x) {
  return plog2_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f plog1p<Packet8f>(const Packet8f& _x) {
  return generic_plog1p(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f pexpm1<Packet8f>(const Packet8f& _x) {
  return generic_expm1(_x);
}

// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
pexp<Packet8f>(const Packet8f& _x) {
  return pexp_float(_x);
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
ptanh<Packet8f>(const Packet8f& _x) {
  return internal::generic_fast_tanh_float(_x);
}

// Exponential function for doubles.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
pexp<Packet4d>(const Packet4d& _x) {
  return pexp_double(_x);
}

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. It does not handle +inf, or denormalized numbers correctly.
// The main advantage of this approach is not just speed, but also the fact that
// it can be inlined and pipelined with other computations, further reducing its
// effective latency. This is similar to Quake3's fast inverse square root.
// For detail see here: http://www.beyond3d.com/content/articles/8/
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f psqrt<Packet8f>(const Packet8f& _x) {
  Packet8f minus_half_x = pmul(_x, pset1<Packet8f>(-0.5f));
  Packet8f denormal_mask = pandnot(
      pcmp_lt(_x, pset1<Packet8f>((std::numeric_limits<float>::min)())),
      pcmp_lt(_x, pzero(_x)));

  // Compute approximate reciprocal sqrt.
  Packet8f x = _mm256_rsqrt_ps(_x);
  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(minus_half_x, pmul(x,x), pset1<Packet8f>(1.5f)));
  // Flush results for denormals to zero.
  return pandnot(pmul(_x,x), denormal_mask);
}

#else

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f psqrt<Packet8f>(const Packet8f& _x) {
  return _mm256_sqrt_ps(_x);
}

#endif

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4d psqrt<Packet4d>(const Packet4d& _x) {
  return _mm256_sqrt_pd(_x);
}

#if EIGEN_FAST_MATH
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f prsqrt<Packet8f>(const Packet8f& _x) {
  _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(inf, 0x7f800000);
  _EIGEN_DECLARE_CONST_Packet8f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet8f(minus_half, -0.5f);
  _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(flt_min, 0x00800000);

  Packet8f neg_half = pmul(_x, p8f_minus_half);

  // select only the inverse sqrt of positive normal inputs (denormals are
  // flushed to zero and cause infs as well).
  Packet8f lt_min_mask = _mm256_cmp_ps(_x, p8f_flt_min, _CMP_LT_OQ);
  Packet8f inf_mask =  _mm256_cmp_ps(_x, p8f_inf, _CMP_EQ_OQ);
  Packet8f not_normal_finite_mask = _mm256_or_ps(lt_min_mask, inf_mask);

  // Compute an approximate result using the rsqrt intrinsic.
  Packet8f y_approx = _mm256_rsqrt_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet8f y_newton = pmul(y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p8f_one_point_five));

  // Select the result of the Newton-Raphson step for positive normal arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(x) = +inf if
  // x is zero or a positive denormalized float (equivalent to flushing positive
  // denormalized inputs to zero).
  return pselect<Packet8f>(not_normal_finite_mask, y_approx, y_newton);
}

#else
template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f prsqrt<Packet8f>(const Packet8f& _x) {
  _EIGEN_DECLARE_CONST_Packet8f(one, 1.0f);
  return _mm256_div_ps(p8f_one, _mm256_sqrt_ps(_x));
}
#endif

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4d prsqrt<Packet4d>(const Packet4d& _x) {
  _EIGEN_DECLARE_CONST_Packet4d(one, 1.0);
  return _mm256_div_pd(p4d_one, _mm256_sqrt_pd(_x));
}

F16_PACKET_FUNCTION(Packet8f, Packet8h, psin)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pcos)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog2)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog1p)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pexpm1)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pexp)
F16_PACKET_FUNCTION(Packet8f, Packet8h, ptanh)
F16_PACKET_FUNCTION(Packet8f, Packet8h, psqrt)
F16_PACKET_FUNCTION(Packet8f, Packet8h, prsqrt)

template <>
EIGEN_STRONG_INLINE Packet8h pfrexp(const Packet8h& a, Packet8h& exponent) {
  Packet8f fexponent;
  const Packet8h out = float2half(pfrexp<Packet8f>(half2float(a), fexponent));
  exponent = float2half(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet8h pldexp(const Packet8h& a, const Packet8h& exponent) {
  return float2half(pldexp<Packet8f>(half2float(a), half2float(exponent)));
}

BF16_PACKET_FUNCTION(Packet8f, Packet8bf, psin)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pcos)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog2)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog1p)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pexpm1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pexp)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, ptanh)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, psqrt)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, prsqrt)

template <>
EIGEN_STRONG_INLINE Packet8bf pfrexp(const Packet8bf& a, Packet8bf& exponent) {
  Packet8f fexponent;
  const Packet8bf out = F32ToBf16(pfrexp<Packet8f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet8bf pldexp(const Packet8bf& a, const Packet8bf& exponent) {
  return F32ToBf16(pldexp<Packet8f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_AVX_H
#define EIGEN_PACKET_MATH_AVX_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#if !defined(EIGEN_VECTORIZE_AVX512) && !defined(EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS)
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 16
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

typedef __m256  Packet8f;
typedef __m256i Packet8i;
typedef __m256d Packet4d;
typedef eigen_packet_wrapper<__m128i, 2> Packet8h;
typedef eigen_packet_wrapper<__m128i, 3> Packet8bf;

template<> struct is_arithmetic<__m256>  { enum { value = true }; };
template<> struct is_arithmetic<__m256i> { enum { value = true }; };
template<> struct is_arithmetic<__m256d> { enum { value = true }; };
template<> struct is_arithmetic<Packet8h> { enum { value = true }; };
template<> struct is_arithmetic<Packet8bf> { enum { value = true }; };

#define _EIGEN_DECLARE_CONST_Packet8f(NAME,X) \
  const Packet8f p8f_##NAME = pset1<Packet8f>(X)

#define _EIGEN_DECLARE_CONST_Packet4d(NAME,X) \
  const Packet4d p4d_##NAME = pset1<Packet4d>(X)

#define _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(NAME,X) \
  const Packet8f p8f_##NAME = _mm256_castsi256_ps(pset1<Packet8i>(X))

#define _EIGEN_DECLARE_CONST_Packet8i(NAME,X) \
  const Packet8i p8i_##NAME = pset1<Packet8i>(X)

// Use the packet_traits defined in AVX512/PacketMath.h instead if we're going
// to leverage AVX512 instructions.
#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<float>  : default_packet_traits
{
  typedef Packet8f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasCmp  = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasExp = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};
template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet4d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,
    HasHalfPacket = 1,

    HasCmp  = 1,
    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasBlend = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet8h type;
  // There is no half-size packet for Packet8h.
  typedef Packet8h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasCmp    = 1,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasSin    = EIGEN_FAST_MATH,
    HasCos    = EIGEN_FAST_MATH,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog    = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasTanh   = EIGEN_FAST_MATH,
    HasErf    = EIGEN_FAST_MATH,
    HasBlend  = 0,
    HasRound  = 1,
    HasFloor  = 1,
    HasCeil   = 1,
    HasRint   = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};

template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet8bf type;
  // There is no half-size packet for current Packet8bf.
  // TODO: support as SSE path.
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasCmp = 1,
    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 0,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};
#endif

template<> struct scalar_div_cost<float,true> { enum { value = 14 }; };
template<> struct scalar_div_cost<double,true> { enum { value = 16 }; };

/* Proper support for integers is only provided by AVX2. In the meantime, we'll
   use SSE instructions and packets to deal with integers.
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet8i type;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8
  };
};
*/

template<> struct unpacket_traits<Packet8f> {
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet8i  integer_packet;
  typedef uint8_t   mask_t;
  enum {size=8, alignment=Aligned32, vectorizable=true, masked_load_available=true, masked_store_available=true};
};
template<> struct unpacket_traits<Packet4d> {
  typedef double type;
  typedef Packet2d half;
  enum {size=4, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8i> { typedef int    type; typedef Packet4i half; enum {size=8, alignment=Aligned32, vectorizable=false, masked_load_available=false, masked_store_available=false}; };
template<> struct unpacket_traits<Packet8bf> { typedef bfloat16 type; typedef Packet8bf half; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; };

// Helper function for bit packing snippet of low precision comparison.
// It packs the flags from 16x16 to 8x16.
EIGEN_STRONG_INLINE __m128i Pack16To8(Packet8f rf) {
  return _mm_packs_epi32(_mm256_extractf128_si256(_mm256_castps_si256(rf), 0),
                         _mm256_extractf128_si256(_mm256_castps_si256(rf), 1));
}


template<> EIGEN_STRONG_INLINE Packet8f pset1<Packet8f>(const float&  from) { return _mm256_set1_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d pset1<Packet4d>(const double& from) { return _mm256_set1_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i pset1<Packet8i>(const int&    from) { return _mm256_set1_epi32(from); }

template<> EIGEN_STRONG_INLINE Packet8f pset1frombits<Packet8f>(unsigned int from) { return _mm256_castsi256_ps(pset1<Packet8i>(from)); }
template<> EIGEN_STRONG_INLINE Packet4d pset1frombits<Packet4d>(uint64_t from) { return _mm256_castsi256_pd(_mm256_set1_epi64x(from)); }

template<> EIGEN_STRONG_INLINE Packet8f pzero(const Packet8f& /*a*/) { return _mm256_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet4d pzero(const Packet4d& /*a*/) { return _mm256_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet8i pzero(const Packet8i& /*a*/) { return _mm256_setzero_si256(); }


template<> EIGEN_STRONG_INLINE Packet8f peven_mask(const Packet8f& /*a*/) { return _mm256_castsi256_ps(_mm256_set_epi32(0, -1, 0, -1, 0, -1, 0, -1)); }
template<> EIGEN_STRONG_INLINE Packet8i peven_mask(const Packet8i& /*a*/) { return _mm256_set_epi32(0, -1, 0, -1, 0, -1, 0, -1); }
template<> EIGEN_STRONG_INLINE Packet4d peven_mask(const Packet4d& /*a*/) { return _mm256_castsi256_pd(_mm256_set_epi32(0, 0, -1, -1, 0, 0, -1, -1)); }

template<> EIGEN_STRONG_INLINE Packet8f pload1<Packet8f>(const float*  from) { return _mm256_broadcast_ss(from); }
template<> EIGEN_STRONG_INLINE Packet4d pload1<Packet4d>(const double* from) { return _mm256_broadcast_sd(from); }

template<> EIGEN_STRONG_INLINE Packet8f plset<Packet8f>(const float& a) { return _mm256_add_ps(_mm256_set1_ps(a), _mm256_set_ps(7.0,6.0,5.0,4.0,3.0,2.0,1.0,0.0)); }
template<> EIGEN_STRONG_INLINE Packet4d plset<Packet4d>(const double& a) { return _mm256_add_pd(_mm256_set1_pd(a), _mm256_set_pd(3.0,2.0,1.0,0.0)); }

template<> EIGEN_STRONG_INLINE Packet8f padd<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_add_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d padd<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_add_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i padd<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_add_epi32(a,b);
#else
  __m128i lo = _mm_add_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_add_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f psub<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_sub_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d psub<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_sub_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i psub<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_sub_epi32(a,b);
#else
  __m128i lo = _mm_sub_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_sub_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pnegate(const Packet8f& a)
{
  return _mm256_sub_ps(_mm256_set1_ps(0.0),a);
}
template<> EIGEN_STRONG_INLINE Packet4d pnegate(const Packet4d& a)
{
  return _mm256_sub_pd(_mm256_set1_pd(0.0),a);
}

template<> EIGEN_STRONG_INLINE Packet8f pconj(const Packet8f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4d pconj(const Packet4d& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8i pconj(const Packet8i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8f pmul<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_mul_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pmul<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_mul_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pmul<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_mullo_epi32(a,b);
#else
  const __m128i lo = _mm_mullo_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  const __m128i hi = _mm_mullo_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pdiv<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_div_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pdiv<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_div_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pdiv<Packet8i>(const Packet8i& /*a*/, const Packet8i& /*b*/)
{ eigen_assert(false && "packet integer division are not supported by AVX");
  return pset1<Packet8i>(0);
}

#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE Packet8f pmadd(const Packet8f& a, const Packet8f& b, const Packet8f& c) {
#if ( (EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<80) || (EIGEN_COMP_CLANG) )
  // Clang stupidly generates a vfmadd213ps instruction plus some vmovaps on registers,
  //  and even register spilling with clang>=6.0 (bug 1637).
  // Gcc stupidly generates a vfmadd132ps instruction.
  // So let's enforce it to generate a vfmadd231ps instruction since the most common use
  //  case is to accumulate the result of the product.
  Packet8f res = c;
  __asm__("vfmadd231ps %[a], %[b], %[c]" : [c] "+x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  return _mm256_fmadd_ps(a,b,c);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmadd(const Packet4d& a, const Packet4d& b, const Packet4d& c) {
#if ( (EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<80) || (EIGEN_COMP_CLANG) )
  // see above
  Packet4d res = c;
  __asm__("vfmadd231pd %[a], %[b], %[c]" : [c] "+x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  return _mm256_fmadd_pd(a,b,c);
#endif
}
#endif

template<> EIGEN_STRONG_INLINE Packet8f pcmp_le(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_LE_OQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_lt(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_LT_OQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_lt_or_nan(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a, b, _CMP_NGE_UQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_eq(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_EQ_OQ); }

template<> EIGEN_STRONG_INLINE Packet4d pcmp_le(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_LE_OQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_lt(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_LT_OQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_lt_or_nan(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a, b, _CMP_NGE_UQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_eq(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_EQ_OQ); }


template<> EIGEN_STRONG_INLINE Packet8i pcmp_eq(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_cmpeq_epi32(a,b);
#else
  __m128i lo = _mm_cmpeq_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_cmpeq_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pmin<Packet8f>(const Packet8f& a, const Packet8f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may flip
  // the argument order in calls to _mm_min_ps/_mm_max_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  Packet8f res;
  asm("vminps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::min.
  return _mm256_min_ps(b,a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmin<Packet4d>(const Packet4d& a, const Packet4d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet4d res;
  asm("vminpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::min.
  return _mm256_min_pd(b,a);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pmax<Packet8f>(const Packet8f& a, const Packet8f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet8f res;
  asm("vmaxps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::max.
  return _mm256_max_ps(b,a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmax<Packet4d>(const Packet4d& a, const Packet4d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet4d res;
  asm("vmaxpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::max.
  return _mm256_max_pd(b,a);
#endif
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet8f pmin<PropagateNumbers, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmin<PropagateNumbers, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmax<PropagateNumbers, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmax<PropagateNumbers, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmin<PropagateNaN, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmin<PropagateNaN, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmax<PropagateNaN, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmax<PropagateNaN, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet4d>);
}

template<> EIGEN_STRONG_INLINE Packet8f print<Packet8f>(const Packet8f& a) { return _mm256_round_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet4d print<Packet4d>(const Packet4d& a) { return _mm256_round_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet8f pceil<Packet8f>(const Packet8f& a) { return _mm256_ceil_ps(a); }
template<> EIGEN_STRONG_INLINE Packet4d pceil<Packet4d>(const Packet4d& a) { return _mm256_ceil_pd(a); }

template<> EIGEN_STRONG_INLINE Packet8f pfloor<Packet8f>(const Packet8f& a) { return _mm256_floor_ps(a); }
template<> EIGEN_STRONG_INLINE Packet4d pfloor<Packet4d>(const Packet4d& a) { return _mm256_floor_pd(a); }


template<> EIGEN_STRONG_INLINE Packet8i ptrue<Packet8i>(const Packet8i& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqd has lower latency than the more general vcmpps
  return _mm256_cmpeq_epi32(a,a);
#else
  const __m256 b = _mm256_castsi256_ps(a);
  return _mm256_castps_si256(_mm256_cmp_ps(b,b,_CMP_TRUE_UQ));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f ptrue<Packet8f>(const Packet8f& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqd has lower latency than the more general vcmpps
  const __m256i b = _mm256_castps_si256(a);
  return _mm256_castsi256_ps(_mm256_cmpeq_epi32(b,b));
#else
  return _mm256_cmp_ps(a,a,_CMP_TRUE_UQ);
#endif
}

template<> EIGEN_STRONG_INLINE Packet4d ptrue<Packet4d>(const Packet4d& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqq has lower latency than the more general vcmppd
  const __m256i b = _mm256_castpd_si256(a);
  return _mm256_castsi256_pd(_mm256_cmpeq_epi64(b,b));
#else
  return _mm256_cmp_pd(a,a,_CMP_TRUE_UQ);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pand<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_and_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pand<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_and_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pand<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_and_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_and_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f por<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_or_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d por<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_or_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i por<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_or_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_or_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pxor<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_xor_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pxor<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_xor_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pxor<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_xor_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_xor_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pandnot<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_andnot_ps(b,a); }
template<> EIGEN_STRONG_INLINE Packet4d pandnot<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_andnot_pd(b,a); }
template<> EIGEN_STRONG_INLINE Packet8i pandnot<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_andnot_si256(b,a);
#else
  return _mm256_castps_si256(_mm256_andnot_ps(_mm256_castsi256_ps(b),_mm256_castsi256_ps(a)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pround<Packet8f>(const Packet8f& a)
{
  const Packet8f mask = pset1frombits<Packet8f>(static_cast<numext::uint32_t>(0x80000000u));
  const Packet8f prev0dot5 = pset1frombits<Packet8f>(static_cast<numext::uint32_t>(0x3EFFFFFFu));
  return _mm256_round_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}
template<> EIGEN_STRONG_INLINE Packet4d pround<Packet4d>(const Packet4d& a)
{
  const Packet4d mask = pset1frombits<Packet4d>(static_cast<numext::uint64_t>(0x8000000000000000ull));
  const Packet4d prev0dot5 = pset1frombits<Packet4d>(static_cast<numext::uint64_t>(0x3FDFFFFFFFFFFFFFull));
  return _mm256_round_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet8f pselect<Packet8f>(const Packet8f& mask, const Packet8f& a, const Packet8f& b)
{ return _mm256_blendv_ps(b,a,mask); }
template<> EIGEN_STRONG_INLINE Packet4d pselect<Packet4d>(const Packet4d& mask, const Packet4d& a, const Packet4d& b)
{ return _mm256_blendv_pd(b,a,mask); }

template<int N> EIGEN_STRONG_INLINE Packet8i parithmetic_shift_right(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_srai_epi32(a, N);
#else
  __m128i lo = _mm_srai_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_srai_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<int N> EIGEN_STRONG_INLINE Packet8i plogical_shift_right(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_srli_epi32(a, N);
#else
  __m128i lo = _mm_srli_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_srli_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<int N> EIGEN_STRONG_INLINE Packet8i plogical_shift_left(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_slli_epi32(a, N);
#else
  __m128i lo = _mm_slli_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_slli_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pload<Packet8f>(const float*   from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d pload<Packet4d>(const double*  from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i pload<Packet8i>(const int*     from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_si256(reinterpret_cast<const __m256i*>(from)); }

template<> EIGEN_STRONG_INLINE Packet8f ploadu<Packet8f>(const float* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d ploadu<Packet4d>(const double* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i ploadu<Packet8i>(const int* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from)); }

template<> EIGEN_STRONG_INLINE Packet8f ploadu<Packet8f>(const float* from, uint8_t umask) {
  Packet8i mask = _mm256_set1_epi8(static_cast<char>(umask));
  const Packet8i bit_mask = _mm256_set_epi32(0xffffff7f, 0xffffffbf, 0xffffffdf, 0xffffffef, 0xfffffff7, 0xfffffffb, 0xfffffffd, 0xfffffffe);
  mask = por<Packet8i>(mask, bit_mask);
  mask = pcmp_eq<Packet8i>(mask, _mm256_set1_epi32(0xffffffff));
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_maskload_ps(from, mask);
}

// Loads 4 floats from memory a returns the packet {a0, a0  a1, a1, a2, a2, a3, a3}
template<> EIGEN_STRONG_INLINE Packet8f ploaddup<Packet8f>(const float* from)
{
  // TODO try to find a way to avoid the need of a temporary register
//   Packet8f tmp  = _mm256_castps128_ps256(_mm_loadu_ps(from));
//   tmp = _mm256_insertf128_ps(tmp, _mm_movehl_ps(_mm256_castps256_ps128(tmp),_mm256_castps256_ps128(tmp)), 1);
//   return _mm256_unpacklo_ps(tmp,tmp);

  // _mm256_insertf128_ps is very slow on Haswell, thus:
  Packet8f tmp = _mm256_broadcast_ps((const __m128*)(const void*)from);
  // mimic an "inplace" permutation of the lower 128bits using a blend
  tmp = _mm256_blend_ps(tmp,_mm256_castps128_ps256(_mm_permute_ps( _mm256_castps256_ps128(tmp), _MM_SHUFFLE(1,0,1,0))), 15);
  // then we can perform a consistent permutation on the global register to get everything in shape:
  return  _mm256_permute_ps(tmp, _MM_SHUFFLE(3,3,2,2));
}
// Loads 2 doubles from memory a returns the packet {a0, a0  a1, a1}
template<> EIGEN_STRONG_INLINE Packet4d ploaddup<Packet4d>(const double* from)
{
  Packet4d tmp = _mm256_broadcast_pd((const __m128d*)(const void*)from);
  return  _mm256_permute_pd(tmp, 3<<2);
}

// Loads 2 floats from memory a returns the packet {a0, a0  a0, a0, a1, a1, a1, a1}
template<> EIGEN_STRONG_INLINE Packet8f ploadquad<Packet8f>(const float* from)
{
  Packet8f tmp = _mm256_castps128_ps256(_mm_broadcast_ss(from));
  return _mm256_insertf128_ps(tmp, _mm_broadcast_ss(from+1), 1);
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet8f& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_store_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet4d& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_store_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet8i& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet8f& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet4d& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*       to, const Packet8i& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet8f& from, uint8_t umask) {
  Packet8i mask = _mm256_set1_epi8(static_cast<char>(umask));
  const Packet8i bit_mask = _mm256_set_epi32(0xffffff7f, 0xffffffbf, 0xffffffdf, 0xffffffef, 0xfffffff7, 0xfffffffb, 0xfffffffd, 0xfffffffe);
  mask = por<Packet8i>(mask, bit_mask);
  mask = pcmp_eq<Packet8i>(mask, _mm256_set1_epi32(0xffffffff));
  EIGEN_DEBUG_UNALIGNED_STORE return _mm256_maskstore_ps(to, mask, from);
}

// NOTE: leverage _mm256_i32gather_ps and _mm256_i32gather_pd if AVX2 instructions are available
// NOTE: for the record the following seems to be slower: return _mm256_i32gather_ps(from, _mm256_set1_epi32(stride), 4);
template<> EIGEN_DEVICE_FUNC inline Packet8f pgather<float, Packet8f>(const float* from, Index stride)
{
  return _mm256_set_ps(from[7*stride], from[6*stride], from[5*stride], from[4*stride],
                       from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet4d pgather<double, Packet4d>(const double* from, Index stride)
{
  return _mm256_set_pd(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet8f>(float* to, const Packet8f& from, Index stride)
{
  __m128 low = _mm256_extractf128_ps(from, 0);
  to[stride*0] = _mm_cvtss_f32(low);
  to[stride*1] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 1));
  to[stride*2] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 2));
  to[stride*3] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 3));

  __m128 high = _mm256_extractf128_ps(from, 1);
  to[stride*4] = _mm_cvtss_f32(high);
  to[stride*5] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 1));
  to[stride*6] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 2));
  to[stride*7] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet4d>(double* to, const Packet4d& from, Index stride)
{
  __m128d low = _mm256_extractf128_pd(from, 0);
  to[stride*0] = _mm_cvtsd_f64(low);
  to[stride*1] = _mm_cvtsd_f64(_mm_shuffle_pd(low, low, 1));
  __m128d high = _mm256_extractf128_pd(from, 1);
  to[stride*2] = _mm_cvtsd_f64(high);
  to[stride*3] = _mm_cvtsd_f64(_mm_shuffle_pd(high, high, 1));
}

template<> EIGEN_STRONG_INLINE void pstore1<Packet8f>(float* to, const float& a)
{
  Packet8f pa = pset1<Packet8f>(a);
  pstore(to, pa);
}
template<> EIGEN_STRONG_INLINE void pstore1<Packet4d>(double* to, const double& a)
{
  Packet4d pa = pset1<Packet4d>(a);
  pstore(to, pa);
}
template<> EIGEN_STRONG_INLINE void pstore1<Packet8i>(int* to, const int& a)
{
  Packet8i pa = pset1<Packet8i>(a);
  pstore(to, pa);
}

#ifndef EIGEN_VECTORIZE_AVX512
template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
#endif

template<> EIGEN_STRONG_INLINE float  pfirst<Packet8f>(const Packet8f& a) {
  return _mm_cvtss_f32(_mm256_castps256_ps128(a));
}
template<> EIGEN_STRONG_INLINE double pfirst<Packet4d>(const Packet4d& a) {
  return _mm_cvtsd_f64(_mm256_castpd256_pd128(a));
}
template<> EIGEN_STRONG_INLINE int    pfirst<Packet8i>(const Packet8i& a) {
  return _mm_cvtsi128_si32(_mm256_castsi256_si128(a));
}


template<> EIGEN_STRONG_INLINE Packet8f preverse(const Packet8f& a)
{
  __m256 tmp = _mm256_shuffle_ps(a,a,0x1b);
  return _mm256_permute2f128_ps(tmp, tmp, 1);
}
template<> EIGEN_STRONG_INLINE Packet4d preverse(const Packet4d& a)
{
   __m256d tmp = _mm256_shuffle_pd(a,a,5);
  return _mm256_permute2f128_pd(tmp, tmp, 1);
  #if 0
  // This version is unlikely to be faster as _mm256_shuffle_ps and _mm256_permute_pd
  // exhibit the same latency/throughput, but it is here for future reference/benchmarking...
  __m256d swap_halves = _mm256_permute2f128_pd(a,a,1);
    return _mm256_permute_pd(swap_halves,5);
  #endif
}

// pabs should be ok
template<> EIGEN_STRONG_INLINE Packet8f pabs(const Packet8f& a)
{
  const Packet8f mask = _mm256_castsi256_ps(_mm256_setr_epi32(0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF));
  return _mm256_and_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4d pabs(const Packet4d& a)
{
  const Packet4d mask = _mm256_castsi256_pd(_mm256_setr_epi32(0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF));
  return _mm256_and_pd(a,mask);
}

template<> EIGEN_STRONG_INLINE Packet8f pfrexp<Packet8f>(const Packet8f& a, Packet8f& exponent) {
  return pfrexp_generic(a,exponent);
}

// Extract exponent without existence of Packet4l.
template<>
EIGEN_STRONG_INLINE  
Packet4d pfrexp_generic_get_biased_exponent(const Packet4d& a) {
  const Packet4d cst_exp_mask  = pset1frombits<Packet4d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  __m256i a_expo = _mm256_castpd_si256(pand(a, cst_exp_mask));
#ifdef EIGEN_VECTORIZE_AVX2
  a_expo = _mm256_srli_epi64(a_expo, 52);
  __m128i lo = _mm256_extractf128_si256(a_expo, 0);
  __m128i hi = _mm256_extractf128_si256(a_expo, 1);
#else
  __m128i lo = _mm256_extractf128_si256(a_expo, 0);
  __m128i hi = _mm256_extractf128_si256(a_expo, 1);
  lo = _mm_srli_epi64(lo, 52);
  hi = _mm_srli_epi64(hi, 52);
#endif
  Packet2d exponent_lo = _mm_cvtepi32_pd(vec4i_swizzle1(lo, 0, 2, 1, 3));
  Packet2d exponent_hi = _mm_cvtepi32_pd(vec4i_swizzle1(hi, 0, 2, 1, 3));
  Packet4d exponent = _mm256_insertf128_pd(_mm256_setzero_pd(), exponent_lo, 0);
  exponent = _mm256_insertf128_pd(exponent, exponent_hi, 1);
  return exponent;
}


template<> EIGEN_STRONG_INLINE Packet4d pfrexp<Packet4d>(const Packet4d& a, Packet4d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet8f pldexp<Packet8f>(const Packet8f& a, const Packet8f& exponent) {
  return pldexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4d pldexp<Packet4d>(const Packet4d& a, const Packet4d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet4d max_exponent = pset1<Packet4d>(2099.0);
  const Packet4i e = _mm256_cvtpd_epi32(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  
  // Split 2^e into four factors and multiply.
  const Packet4i bias = pset1<Packet4i>(1023);
  Packet4i b = parithmetic_shift_right<2>(e);  // floor(e/4)
  
  // 2^b
  Packet4i hi = vec4i_swizzle1(padd(b, bias), 0, 2, 1, 3);
  Packet4i lo = _mm_slli_epi64(hi, 52);
  hi = _mm_slli_epi64(_mm_srli_epi64(hi, 32), 52);
  Packet4d c = _mm256_castsi256_pd(_mm256_insertf128_si256(_mm256_castsi128_si256(lo), hi, 1));
  Packet4d out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  
  // 2^(e - 3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  hi = vec4i_swizzle1(padd(b, bias), 0, 2, 1, 3);
  lo = _mm_slli_epi64(hi, 52);
  hi = _mm_slli_epi64(_mm_srli_epi64(hi, 32), 52);
  c = _mm256_castsi256_pd(_mm256_insertf128_si256(_mm256_castsi128_si256(lo), hi, 1));
  out = pmul(out, c); // a * 2^e
  return out;
}

template<> EIGEN_STRONG_INLINE float predux<Packet8f>(const Packet8f& a)
{
  return predux(Packet4f(_mm_add_ps(_mm256_castps256_ps128(a),_mm256_extractf128_ps(a,1))));
}
template<> EIGEN_STRONG_INLINE double predux<Packet4d>(const Packet4d& a)
{
  return predux(Packet2d(_mm_add_pd(_mm256_castpd256_pd128(a),_mm256_extractf128_pd(a,1))));
}

template<> EIGEN_STRONG_INLINE Packet4f predux_half_dowto4<Packet8f>(const Packet8f& a)
{
  return _mm_add_ps(_mm256_castps256_ps128(a),_mm256_extractf128_ps(a,1));
}

template<> EIGEN_STRONG_INLINE float predux_mul<Packet8f>(const Packet8f& a)
{
  Packet8f tmp;
  tmp = _mm256_mul_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_mul_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_mul_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}
template<> EIGEN_STRONG_INLINE double predux_mul<Packet4d>(const Packet4d& a)
{
  Packet4d tmp;
  tmp = _mm256_mul_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_mul_pd(tmp, _mm256_shuffle_pd(tmp,tmp,1)));
}

template<> EIGEN_STRONG_INLINE float predux_min<Packet8f>(const Packet8f& a)
{
  Packet8f tmp = _mm256_min_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_min_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_min_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}
template<> EIGEN_STRONG_INLINE double predux_min<Packet4d>(const Packet4d& a)
{
  Packet4d tmp = _mm256_min_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_min_pd(tmp, _mm256_shuffle_pd(tmp, tmp, 1)));
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet8f>(const Packet8f& a)
{
  Packet8f tmp = _mm256_max_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_max_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_max_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}

template<> EIGEN_STRONG_INLINE double predux_max<Packet4d>(const Packet4d& a)
{
  Packet4d tmp = _mm256_max_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_max_pd(tmp, _mm256_shuffle_pd(tmp, tmp, 1)));
}

// not needed yet
// template<> EIGEN_STRONG_INLINE bool predux_all(const Packet8f& x)
// {
//   return _mm256_movemask_ps(x)==0xFF;
// }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet8f& x)
{
  return _mm256_movemask_ps(x)!=0;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8f,8>& kernel) {
  __m256 T0 = _mm256_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T1 = _mm256_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T2 = _mm256_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T3 = _mm256_unpackhi_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T4 = _mm256_unpacklo_ps(kernel.packet[4], kernel.packet[5]);
  __m256 T5 = _mm256_unpackhi_ps(kernel.packet[4], kernel.packet[5]);
  __m256 T6 = _mm256_unpacklo_ps(kernel.packet[6], kernel.packet[7]);
  __m256 T7 = _mm256_unpackhi_ps(kernel.packet[6], kernel.packet[7]);
  __m256 S0 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(1,0,1,0));
  __m256 S1 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(3,2,3,2));
  __m256 S2 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(1,0,1,0));
  __m256 S3 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(3,2,3,2));
  __m256 S4 = _mm256_shuffle_ps(T4,T6,_MM_SHUFFLE(1,0,1,0));
  __m256 S5 = _mm256_shuffle_ps(T4,T6,_MM_SHUFFLE(3,2,3,2));
  __m256 S6 = _mm256_shuffle_ps(T5,T7,_MM_SHUFFLE(1,0,1,0));
  __m256 S7 = _mm256_shuffle_ps(T5,T7,_MM_SHUFFLE(3,2,3,2));
  kernel.packet[0] = _mm256_permute2f128_ps(S0, S4, 0x20);
  kernel.packet[1] = _mm256_permute2f128_ps(S1, S5, 0x20);
  kernel.packet[2] = _mm256_permute2f128_ps(S2, S6, 0x20);
  kernel.packet[3] = _mm256_permute2f128_ps(S3, S7, 0x20);
  kernel.packet[4] = _mm256_permute2f128_ps(S0, S4, 0x31);
  kernel.packet[5] = _mm256_permute2f128_ps(S1, S5, 0x31);
  kernel.packet[6] = _mm256_permute2f128_ps(S2, S6, 0x31);
  kernel.packet[7] = _mm256_permute2f128_ps(S3, S7, 0x31);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8f,4>& kernel) {
  __m256 T0 = _mm256_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T1 = _mm256_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T2 = _mm256_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T3 = _mm256_unpackhi_ps(kernel.packet[2], kernel.packet[3]);

  __m256 S0 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(1,0,1,0));
  __m256 S1 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(3,2,3,2));
  __m256 S2 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(1,0,1,0));
  __m256 S3 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(3,2,3,2));

  kernel.packet[0] = _mm256_permute2f128_ps(S0, S1, 0x20);
  kernel.packet[1] = _mm256_permute2f128_ps(S2, S3, 0x20);
  kernel.packet[2] = _mm256_permute2f128_ps(S0, S1, 0x31);
  kernel.packet[3] = _mm256_permute2f128_ps(S2, S3, 0x31);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4d,4>& kernel) {
  __m256d T0 = _mm256_shuffle_pd(kernel.packet[0], kernel.packet[1], 15);
  __m256d T1 = _mm256_shuffle_pd(kernel.packet[0], kernel.packet[1], 0);
  __m256d T2 = _mm256_shuffle_pd(kernel.packet[2], kernel.packet[3], 15);
  __m256d T3 = _mm256_shuffle_pd(kernel.packet[2], kernel.packet[3], 0);

  kernel.packet[1] = _mm256_permute2f128_pd(T0, T2, 32);
  kernel.packet[3] = _mm256_permute2f128_pd(T0, T2, 49);
  kernel.packet[0] = _mm256_permute2f128_pd(T1, T3, 32);
  kernel.packet[2] = _mm256_permute2f128_pd(T1, T3, 49);
}

template<> EIGEN_STRONG_INLINE Packet8f pblend(const Selector<8>& ifPacket, const Packet8f& thenPacket, const Packet8f& elsePacket) {
  const __m256 zero = _mm256_setzero_ps();
  const __m256 select = _mm256_set_ps(ifPacket.select[7], ifPacket.select[6], ifPacket.select[5], ifPacket.select[4], ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m256 false_mask = _mm256_cmp_ps(select, zero, _CMP_EQ_UQ);
  return _mm256_blendv_ps(thenPacket, elsePacket, false_mask);
}
template<> EIGEN_STRONG_INLINE Packet4d pblend(const Selector<4>& ifPacket, const Packet4d& thenPacket, const Packet4d& elsePacket) {
  const __m256d zero = _mm256_setzero_pd();
  const __m256d select = _mm256_set_pd(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m256d false_mask = _mm256_cmp_pd(select, zero, _CMP_EQ_UQ);
  return _mm256_blendv_pd(thenPacket, elsePacket, false_mask);
}

// Packet math for Eigen::half

template<> struct unpacket_traits<Packet8h> { typedef Eigen::half type; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet8h half; };

template<> EIGEN_STRONG_INLINE Packet8h pset1<Packet8h>(const Eigen::half& from) {
  return _mm_set1_epi16(numext::bit_cast<numext::uint16_t>(from));
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet8h>(const Packet8h& from) {
  return numext::bit_cast<Eigen::half>(static_cast<numext::uint16_t>(_mm_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet8h pload<Packet8h>(const Eigen::half* from) {
  return _mm_load_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8h ploadu<Packet8h>(const Eigen::half* from) {
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet8h& from) {
  _mm_store_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet8h& from) {
  _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet8h
ploaddup<Packet8h>(const Eigen::half*  from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  const numext::uint16_t c = numext::bit_cast<numext::uint16_t>(from[2]);
  const numext::uint16_t d = numext::bit_cast<numext::uint16_t>(from[3]);
  return _mm_set_epi16(d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8h
ploadquad<Packet8h>(const Eigen::half* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  return _mm_set_epi16(b, b, b, b, a, a, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8h ptrue(const Packet8h& a) {
 return _mm_cmpeq_epi32(a, a);
}

template <>
EIGEN_STRONG_INLINE Packet8h pabs(const Packet8h& a) {
  const __m128i sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_andnot_si128(sign_mask, a);
}

EIGEN_STRONG_INLINE Packet8f half2float(const Packet8h& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm256_cvtph_ps(a);
#else
  EIGEN_ALIGN32 Eigen::half aux[8];
  pstore(aux, a);
  float f0(aux[0]);
  float f1(aux[1]);
  float f2(aux[2]);
  float f3(aux[3]);
  float f4(aux[4]);
  float f5(aux[5]);
  float f6(aux[6]);
  float f7(aux[7]);

  return _mm256_set_ps(f7, f6, f5, f4, f3, f2, f1, f0);
#endif
}

EIGEN_STRONG_INLINE Packet8h float2half(const Packet8f& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm256_cvtps_ph(a, _MM_FROUND_TO_NEAREST_INT|_MM_FROUND_NO_EXC);
#else
  EIGEN_ALIGN32 float aux[8];
  pstore(aux, a);
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[0]));
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[1]));
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[2]));
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[3]));
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[4]));
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[5]));
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[6]));
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[7]));
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8h pmin<Packet8h>(const Packet8h& a,
                                            const Packet8h& b) {
  return float2half(pmin<Packet8f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8h pmax<Packet8h>(const Packet8h& a,
                                            const Packet8h& b) {
  return float2half(pmax<Packet8f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8h plset<Packet8h>(const half& a) {
  return float2half(plset<Packet8f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h por(const Packet8h& a,const Packet8h& b) {
  // in some cases Packet4i is a wrapper around __m128i, so we either need to
  // cast to Packet4i to directly call the intrinsics as below:
  return _mm_or_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pxor(const Packet8h& a,const Packet8h& b) {
  return _mm_xor_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pand(const Packet8h& a,const Packet8h& b) {
  return _mm_and_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pandnot(const Packet8h& a,const Packet8h& b) {
  return _mm_andnot_si128(b,a);
}

template<> EIGEN_STRONG_INLINE Packet8h pselect(const Packet8h& mask, const Packet8h& a, const Packet8h& b) {
  return _mm_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet8h pround<Packet8h>(const Packet8h& a) {
  return float2half(pround<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h print<Packet8h>(const Packet8h& a) {
  return float2half(print<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pceil<Packet8h>(const Packet8h& a) {
  return float2half(pceil<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pfloor<Packet8h>(const Packet8h& a) {
  return float2half(pfloor<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_eq(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_eq(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_le(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_le(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_lt(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_lt(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_lt_or_nan(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_lt_or_nan(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pconj(const Packet8h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8h pnegate(const Packet8h& a) {
  Packet8h sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_xor_si128(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet8h padd<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = padd(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h psub<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = psub(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pmul<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = pmul(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pdiv<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = pdiv(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pgather<Eigen::half, Packet8h>(const Eigen::half* from, Index stride)
{
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(from[0*stride]);
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(from[1*stride]);
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(from[2*stride]);
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(from[3*stride]);
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(from[4*stride]);
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(from[5*stride]);
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(from[6*stride]);
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(from[7*stride]);
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
}

template<> EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet8h>(Eigen::half* to, const Packet8h& from, Index stride)
{
  EIGEN_ALIGN32 Eigen::half aux[8];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
}

template<> EIGEN_STRONG_INLINE Eigen::half predux<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_max<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_max<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_min<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_min<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_mul<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Packet8h preverse(const Packet8h& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm_shuffle_epi8(a,m);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8h,8>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];
  __m128i e = kernel.packet[4];
  __m128i f = kernel.packet[5];
  __m128i g = kernel.packet[6];
  __m128i h = kernel.packet[7];

  __m128i a03b03 = _mm_unpacklo_epi16(a, b);
  __m128i c03d03 = _mm_unpacklo_epi16(c, d);
  __m128i e03f03 = _mm_unpacklo_epi16(e, f);
  __m128i g03h03 = _mm_unpacklo_epi16(g, h);
  __m128i a47b47 = _mm_unpackhi_epi16(a, b);
  __m128i c47d47 = _mm_unpackhi_epi16(c, d);
  __m128i e47f47 = _mm_unpackhi_epi16(e, f);
  __m128i g47h47 = _mm_unpackhi_epi16(g, h);

  __m128i a01b01c01d01 = _mm_unpacklo_epi32(a03b03, c03d03);
  __m128i a23b23c23d23 = _mm_unpackhi_epi32(a03b03, c03d03);
  __m128i e01f01g01h01 = _mm_unpacklo_epi32(e03f03, g03h03);
  __m128i e23f23g23h23 = _mm_unpackhi_epi32(e03f03, g03h03);
  __m128i a45b45c45d45 = _mm_unpacklo_epi32(a47b47, c47d47);
  __m128i a67b67c67d67 = _mm_unpackhi_epi32(a47b47, c47d47);
  __m128i e45f45g45h45 = _mm_unpacklo_epi32(e47f47, g47h47);
  __m128i e67f67g67h67 = _mm_unpackhi_epi32(e47f47, g47h47);

  __m128i a0b0c0d0e0f0g0h0 = _mm_unpacklo_epi64(a01b01c01d01, e01f01g01h01);
  __m128i a1b1c1d1e1f1g1h1 = _mm_unpackhi_epi64(a01b01c01d01, e01f01g01h01);
  __m128i a2b2c2d2e2f2g2h2 = _mm_unpacklo_epi64(a23b23c23d23, e23f23g23h23);
  __m128i a3b3c3d3e3f3g3h3 = _mm_unpackhi_epi64(a23b23c23d23, e23f23g23h23);
  __m128i a4b4c4d4e4f4g4h4 = _mm_unpacklo_epi64(a45b45c45d45, e45f45g45h45);
  __m128i a5b5c5d5e5f5g5h5 = _mm_unpackhi_epi64(a45b45c45d45, e45f45g45h45);
  __m128i a6b6c6d6e6f6g6h6 = _mm_unpacklo_epi64(a67b67c67d67, e67f67g67h67);
  __m128i a7b7c7d7e7f7g7h7 = _mm_unpackhi_epi64(a67b67c67d67, e67f67g67h67);

  kernel.packet[0] = a0b0c0d0e0f0g0h0;
  kernel.packet[1] = a1b1c1d1e1f1g1h1;
  kernel.packet[2] = a2b2c2d2e2f2g2h2;
  kernel.packet[3] = a3b3c3d3e3f3g3h3;
  kernel.packet[4] = a4b4c4d4e4f4g4h4;
  kernel.packet[5] = a5b5c5d5e5f5g5h5;
  kernel.packet[6] = a6b6c6d6e6f6g6h6;
  kernel.packet[7] = a7b7c7d7e7f7g7h7;
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8h,4>& kernel) {
  EIGEN_ALIGN32 Eigen::half in[4][8];
  pstore<Eigen::half>(in[0], kernel.packet[0]);
  pstore<Eigen::half>(in[1], kernel.packet[1]);
  pstore<Eigen::half>(in[2], kernel.packet[2]);
  pstore<Eigen::half>(in[3], kernel.packet[3]);

  EIGEN_ALIGN32 Eigen::half out[4][8];

  for (int i = 0; i < 4; ++i) {
    for (int j = 0; j < 4; ++j) {
      out[i][j] = in[j][2*i];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+4] = in[j][2*i+1];
    }
  }

  kernel.packet[0] = pload<Packet8h>(out[0]);
  kernel.packet[1] = pload<Packet8h>(out[1]);
  kernel.packet[2] = pload<Packet8h>(out[2]);
  kernel.packet[3] = pload<Packet8h>(out[3]);
}

// BFloat16 implementation.

EIGEN_STRONG_INLINE Packet8f Bf16ToF32(const Packet8bf& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  __m256i extend = _mm256_cvtepu16_epi32(a);
  return _mm256_castsi256_ps(_mm256_slli_epi32(extend, 16));
#else
  __m128i lo = _mm_cvtepu16_epi32(a);
  __m128i hi = _mm_cvtepu16_epi32(_mm_srli_si128(a, 8));
  __m128i lo_shift = _mm_slli_epi32(lo, 16);
  __m128i hi_shift = _mm_slli_epi32(hi, 16);
  return _mm256_castsi256_ps(_mm256_insertf128_si256(_mm256_castsi128_si256(lo_shift), hi_shift, 1));
#endif
}

// Convert float to bfloat16 according to round-to-nearest-even/denormals algorithm.
EIGEN_STRONG_INLINE Packet8bf F32ToBf16(const Packet8f& a) {
  Packet8bf r;

  __m256i input = _mm256_castps_si256(a);

#ifdef EIGEN_VECTORIZE_AVX2
  // uint32_t lsb = (input >> 16);
  __m256i t = _mm256_srli_epi32(input, 16);
  // uint32_t lsb = lsb & 1;
  t = _mm256_and_si256(t, _mm256_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  t = _mm256_add_epi32(t, _mm256_set1_epi32(0x7fff));
  // input += rounding_bias;
  t = _mm256_add_epi32(t, input);
  // input = input >> 16;
  t = _mm256_srli_epi32(t, 16);
  // Check NaN before converting back to bf16
  __m256 mask = _mm256_cmp_ps(a, a, _CMP_ORD_Q);
  __m256i nan = _mm256_set1_epi32(0x7fc0);
  t = _mm256_blendv_epi8(nan, t, _mm256_castps_si256(mask));
  // output = numext::bit_cast<uint16_t>(input);
  return _mm_packus_epi32(_mm256_extractf128_si256(t, 0),
                         _mm256_extractf128_si256(t, 1));
#else
  // uint32_t lsb = (input >> 16);
  __m128i lo = _mm_srli_epi32(_mm256_extractf128_si256(input, 0), 16);
  __m128i hi = _mm_srli_epi32(_mm256_extractf128_si256(input, 1), 16);
  // uint32_t lsb = lsb & 1;
  lo = _mm_and_si128(lo, _mm_set1_epi32(1));
  hi = _mm_and_si128(hi, _mm_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  lo = _mm_add_epi32(lo, _mm_set1_epi32(0x7fff));
  hi = _mm_add_epi32(hi, _mm_set1_epi32(0x7fff));
  // input += rounding_bias;
  lo = _mm_add_epi32(lo, _mm256_extractf128_si256(input, 0));
  hi = _mm_add_epi32(hi, _mm256_extractf128_si256(input, 1));
  // input = input >> 16;
  lo = _mm_srli_epi32(lo, 16);
  hi = _mm_srli_epi32(hi, 16);
  // Check NaN before converting back to bf16
  __m256 mask = _mm256_cmp_ps(a, a, _CMP_ORD_Q);
  __m128i nan = _mm_set1_epi32(0x7fc0);
  lo = _mm_blendv_epi8(nan, lo, _mm_castps_si128(_mm256_castps256_ps128(mask)));
  hi = _mm_blendv_epi8(nan, hi, _mm_castps_si128(_mm256_extractf128_ps(mask, 1)));
  // output = numext::bit_cast<uint16_t>(input);
  return _mm_packus_epi32(lo, hi);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8bf pset1<Packet8bf>(const bfloat16& from) {
  return _mm_set1_epi16(numext::bit_cast<numext::uint16_t>(from));
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst<Packet8bf>(const Packet8bf& from) {
  return numext::bit_cast<bfloat16>(static_cast<numext::uint16_t>(_mm_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pload<Packet8bf>(const bfloat16* from) {
  return _mm_load_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf ploadu<Packet8bf>(const bfloat16* from) {
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to, const Packet8bf& from) {
  _mm_store_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to, const Packet8bf& from) {
  _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet8bf
ploaddup<Packet8bf>(const bfloat16* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  const numext::uint16_t c = numext::bit_cast<numext::uint16_t>(from[2]);
  const numext::uint16_t d = numext::bit_cast<numext::uint16_t>(from[3]);
  return _mm_set_epi16(d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf
ploadquad<Packet8bf>(const bfloat16* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  return _mm_set_epi16(b, b, b, b, a, a, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf ptrue(const Packet8bf& a) {
 return _mm_cmpeq_epi32(a, a);
}

template <>
EIGEN_STRONG_INLINE Packet8bf pabs(const Packet8bf& a) {
  const __m128i sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_andnot_si128(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet8bf pmin<Packet8bf>(const Packet8bf& a,
                                                const Packet8bf& b) {
  return F32ToBf16(pmin<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf pmax<Packet8bf>(const Packet8bf& a,
                                                const Packet8bf& b) {
  return F32ToBf16(pmax<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf plset<Packet8bf>(const bfloat16& a) {
  return F32ToBf16(plset<Packet8f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf por(const Packet8bf& a,const Packet8bf& b) {
  return _mm_or_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pxor(const Packet8bf& a,const Packet8bf& b) {
  return _mm_xor_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pand(const Packet8bf& a,const Packet8bf& b) {
  return _mm_and_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pandnot(const Packet8bf& a,const Packet8bf& b) {
  return _mm_andnot_si128(b,a);
}

template<> EIGEN_STRONG_INLINE Packet8bf pselect(const Packet8bf& mask, const Packet8bf& a, const Packet8bf& b) {
  return _mm_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf pround<Packet8bf>(const Packet8bf& a)
{
  return F32ToBf16(pround<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf print<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(print<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pceil<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(pceil<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pfloor<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(pfloor<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_eq(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_eq(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_le(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_le(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_lt(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt_or_nan(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_lt_or_nan(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pconj(const Packet8bf& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8bf pnegate(const Packet8bf& a) {
  Packet8bf sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_xor_si128(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf padd<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(padd<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf psub<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(psub<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pmul<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(pmul<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pdiv<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(pdiv<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}


template<> EIGEN_STRONG_INLINE Packet8bf pgather<bfloat16, Packet8bf>(const bfloat16* from, Index stride)
{
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(from[0*stride]);
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(from[1*stride]);
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(from[2*stride]);
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(from[3*stride]);
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(from[4*stride]);
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(from[5*stride]);
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(from[6*stride]);
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(from[7*stride]);
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
}

template<> EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet8bf>(bfloat16* to, const Packet8bf& from, Index stride)
{
  EIGEN_ALIGN32 bfloat16 aux[8];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_max<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_min<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_mul<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf preverse(const Packet8bf& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm_shuffle_epi8(a,m);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8bf,8>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];
  __m128i e = kernel.packet[4];
  __m128i f = kernel.packet[5];
  __m128i g = kernel.packet[6];
  __m128i h = kernel.packet[7];

  __m128i a03b03 = _mm_unpacklo_epi16(a, b);
  __m128i c03d03 = _mm_unpacklo_epi16(c, d);
  __m128i e03f03 = _mm_unpacklo_epi16(e, f);
  __m128i g03h03 = _mm_unpacklo_epi16(g, h);
  __m128i a47b47 = _mm_unpackhi_epi16(a, b);
  __m128i c47d47 = _mm_unpackhi_epi16(c, d);
  __m128i e47f47 = _mm_unpackhi_epi16(e, f);
  __m128i g47h47 = _mm_unpackhi_epi16(g, h);

  __m128i a01b01c01d01 = _mm_unpacklo_epi32(a03b03, c03d03);
  __m128i a23b23c23d23 = _mm_unpackhi_epi32(a03b03, c03d03);
  __m128i e01f01g01h01 = _mm_unpacklo_epi32(e03f03, g03h03);
  __m128i e23f23g23h23 = _mm_unpackhi_epi32(e03f03, g03h03);
  __m128i a45b45c45d45 = _mm_unpacklo_epi32(a47b47, c47d47);
  __m128i a67b67c67d67 = _mm_unpackhi_epi32(a47b47, c47d47);
  __m128i e45f45g45h45 = _mm_unpacklo_epi32(e47f47, g47h47);
  __m128i e67f67g67h67 = _mm_unpackhi_epi32(e47f47, g47h47);

  kernel.packet[0] = _mm_unpacklo_epi64(a01b01c01d01, e01f01g01h01);
  kernel.packet[1] = _mm_unpackhi_epi64(a01b01c01d01, e01f01g01h01);
  kernel.packet[2] = _mm_unpacklo_epi64(a23b23c23d23, e23f23g23h23);
  kernel.packet[3] = _mm_unpackhi_epi64(a23b23c23d23, e23f23g23h23);
  kernel.packet[4] = _mm_unpacklo_epi64(a45b45c45d45, e45f45g45h45);
  kernel.packet[5] = _mm_unpackhi_epi64(a45b45c45d45, e45f45g45h45);
  kernel.packet[6] = _mm_unpacklo_epi64(a67b67c67d67, e67f67g67h67);
  kernel.packet[7] = _mm_unpackhi_epi64(a67b67c67d67, e67f67g67h67);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8bf,4>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];

  __m128i ab_03 = _mm_unpacklo_epi16(a, b);
  __m128i cd_03 = _mm_unpacklo_epi16(c, d);
  __m128i ab_47 = _mm_unpackhi_epi16(a, b);
  __m128i cd_47 = _mm_unpackhi_epi16(c, d);

  kernel.packet[0] = _mm_unpacklo_epi32(ab_03, cd_03);
  kernel.packet[1] = _mm_unpackhi_epi32(ab_03, cd_03);
  kernel.packet[2] = _mm_unpacklo_epi32(ab_47, cd_47);
  kernel.packet[3] = _mm_unpackhi_epi32(ab_47, cd_47);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_AVX_H
#define EIGEN_TYPE_CASTING_AVX_H

namespace Eigen {

namespace internal {

// For now we use SSE to handle integers, so we can't use AVX instructions to cast
// from int to float
template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};


#ifndef EIGEN_VECTORIZE_AVX512

template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};


template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<bfloat16, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<float, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

#endif  // EIGEN_VECTORIZE_AVX512

template<> EIGEN_STRONG_INLINE Packet8i pcast<Packet8f, Packet8i>(const Packet8f& a) {
  return _mm256_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8i, Packet8f>(const Packet8i& a) {
  return _mm256_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet8i preinterpret<Packet8i,Packet8f>(const Packet8f& a) {
  return _mm256_castps_si256(a);
}

template<> EIGEN_STRONG_INLINE Packet8f preinterpret<Packet8f,Packet8i>(const Packet8i& a) {
  return _mm256_castsi256_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8h, Packet8f>(const Packet8h& a) {
  return half2float(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8bf, Packet8f>(const Packet8bf& a) {
  return Bf16ToF32(a);
}

template<> EIGEN_STRONG_INLINE Packet8h pcast<Packet8f, Packet8h>(const Packet8f& a) {
  return float2half(a);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcast<Packet8f, Packet8bf>(const Packet8f& a) {
  return F32ToBf16(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX512/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_AVX512_H
#define EIGEN_COMPLEX_AVX512_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet8cf
{
  EIGEN_STRONG_INLINE Packet8cf() {}
  EIGEN_STRONG_INLINE explicit Packet8cf(const __m512& a) : v(a) {}
  __m512  v;
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet8cf type;
  typedef Packet4cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet8cf> {
  typedef std::complex<float> type;
  typedef Packet4cf half;
  typedef Packet16f as_real;
  enum {
    size = 8,
    alignment=unpacket_traits<Packet16f>::alignment,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet8cf ptrue<Packet8cf>(const Packet8cf& a) { return Packet8cf(ptrue(Packet16f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet8cf padd<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(_mm512_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf psub<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(_mm512_sub_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pnegate(const Packet8cf& a)
{
  return Packet8cf(pnegate(a.v));
}
template<> EIGEN_STRONG_INLINE Packet8cf pconj(const Packet8cf& a)
{
  const __m512 mask = _mm512_castsi512_ps(_mm512_setr_epi32(
    0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,
    0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet8cf(pxor(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet8cf pmul<Packet8cf>(const Packet8cf& a, const Packet8cf& b)
{
  __m512 tmp2 = _mm512_mul_ps(_mm512_movehdup_ps(a.v), _mm512_permute_ps(b.v, _MM_SHUFFLE(2,3,0,1)));
  return Packet8cf(_mm512_fmaddsub_ps(_mm512_moveldup_ps(a.v), b.v, tmp2));
}

template<> EIGEN_STRONG_INLINE Packet8cf pand   <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf por    <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pxor   <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pandnot<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pandnot(a.v,b.v)); }

template <>
EIGEN_STRONG_INLINE Packet8cf pcmp_eq(const Packet8cf& a, const Packet8cf& b) {
  __m512 eq = pcmp_eq<Packet16f>(a.v, b.v);
  return Packet8cf(pand(eq, _mm512_permute_ps(eq, 0xB1)));
}

template<> EIGEN_STRONG_INLINE Packet8cf pload <Packet8cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet8cf(pload<Packet16f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet8cf ploadu<Packet8cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet8cf(ploadu<Packet16f>(&numext::real_ref(*from))); }


template<> EIGEN_STRONG_INLINE Packet8cf pset1<Packet8cf>(const std::complex<float>& from)
{
  return Packet8cf(_mm512_castpd_ps(pload1<Packet8d>((const double*)(const void*)&from)));
}

template<> EIGEN_STRONG_INLINE Packet8cf ploaddup<Packet8cf>(const std::complex<float>* from)
{
  return Packet8cf( _mm512_castpd_ps( ploaddup<Packet8d>((const double*)(const void*)from )) );
}
template<> EIGEN_STRONG_INLINE Packet8cf ploadquad<Packet8cf>(const std::complex<float>* from)
{
  return Packet8cf( _mm512_castpd_ps( ploadquad<Packet8d>((const double*)(const void*)from )) );
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float>* to, const Packet8cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to, const Packet8cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet8cf pgather<std::complex<float>, Packet8cf>(const std::complex<float>* from, Index stride)
{
  return Packet8cf(_mm512_castpd_ps(pgather<double,Packet8d>((const double*)(const void*)from, stride)));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet8cf>(std::complex<float>* to, const Packet8cf& from, Index stride)
{
  pscatter((double*)(void*)to, _mm512_castps_pd(from.v), stride);
}

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet8cf>(const Packet8cf& a)
{
  return pfirst(Packet2cf(_mm512_castps512_ps128(a.v)));
}

template<> EIGEN_STRONG_INLINE Packet8cf preverse(const Packet8cf& a) {
  return Packet8cf(_mm512_castsi512_ps(
            _mm512_permutexvar_epi64( _mm512_set_epi32(0, 0, 0, 1, 0, 2, 0, 3, 0, 4, 0, 5, 0, 6, 0, 7),
                                      _mm512_castps_si512(a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet8cf>(const Packet8cf& a)
{
  return predux(padd(Packet4cf(extract256<0>(a.v)),
                     Packet4cf(extract256<1>(a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet8cf>(const Packet8cf& a)
{
  return predux_mul(pmul(Packet4cf(extract256<0>(a.v)),
                         Packet4cf(extract256<1>(a.v))));
}

template <>
EIGEN_STRONG_INLINE Packet4cf predux_half_dowto4<Packet8cf>(const Packet8cf& a) {
  __m256 lane0 = extract256<0>(a.v);
  __m256 lane1 = extract256<1>(a.v);
  __m256 res = _mm256_add_ps(lane0, lane1);
  return Packet4cf(res);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet8cf,Packet16f)

template<> EIGEN_STRONG_INLINE Packet8cf pdiv<Packet8cf>(const Packet8cf& a, const Packet8cf& b)
{
  Packet8cf num = pmul(a, pconj(b));
  __m512 tmp = _mm512_mul_ps(b.v, b.v);
  __m512 tmp2    = _mm512_shuffle_ps(tmp,tmp,0xB1);
  __m512 denom = _mm512_add_ps(tmp, tmp2);
  return Packet8cf(_mm512_div_ps(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet8cf pcplxflip<Packet8cf>(const Packet8cf& x)
{
  return Packet8cf(_mm512_shuffle_ps(x.v, x.v, _MM_SHUFFLE(2, 3, 0 ,1)));
}

//---------- double ----------
struct Packet4cd
{
  EIGEN_STRONG_INLINE Packet4cd() {}
  EIGEN_STRONG_INLINE explicit Packet4cd(const __m512d& a) : v(a) {}
  __m512d  v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet4cd type;
  typedef Packet2cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 4,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet4cd> {
  typedef std::complex<double> type;
  typedef Packet2cd half;
  typedef Packet8d as_real;
  enum {
    size = 4,
    alignment = unpacket_traits<Packet8d>::alignment,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet4cd padd<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(_mm512_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd psub<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(_mm512_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pnegate(const Packet4cd& a) { return Packet4cd(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pconj(const Packet4cd& a)
{
  const __m512d mask = _mm512_castsi512_pd(
          _mm512_set_epi32(0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0,
                           0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0));
  return Packet4cd(pxor(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet4cd pmul<Packet4cd>(const Packet4cd& a, const Packet4cd& b)
{
  __m512d tmp1 = _mm512_shuffle_pd(a.v,a.v,0x0);
  __m512d tmp2 = _mm512_shuffle_pd(a.v,a.v,0xFF);
  __m512d tmp3 = _mm512_shuffle_pd(b.v,b.v,0x55);
  __m512d odd  = _mm512_mul_pd(tmp2, tmp3);
  return Packet4cd(_mm512_fmaddsub_pd(tmp1, b.v, odd));
}

template<> EIGEN_STRONG_INLINE Packet4cd ptrue<Packet4cd>(const Packet4cd& a) { return Packet4cd(ptrue(Packet8d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet4cd pand   <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd por    <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pxor   <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pandnot<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pandnot(a.v,b.v)); }

template <>
EIGEN_STRONG_INLINE Packet4cd pcmp_eq(const Packet4cd& a, const Packet4cd& b) {
  __m512d eq = pcmp_eq<Packet8d>(a.v, b.v);
  return Packet4cd(pand(eq, _mm512_permute_pd(eq, 0x55)));
}

template<> EIGEN_STRONG_INLINE Packet4cd pload <Packet4cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet4cd(pload<Packet8d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet4cd ploadu<Packet4cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet4cd(ploadu<Packet8d>((const double*)from)); }

template<> EIGEN_STRONG_INLINE Packet4cd pset1<Packet4cd>(const std::complex<double>& from)
{
  #ifdef EIGEN_VECTORIZE_AVX512DQ
  return Packet4cd(_mm512_broadcast_f64x2(pset1<Packet1cd>(from).v));
  #else
  return Packet4cd(_mm512_castps_pd(_mm512_broadcast_f32x4( _mm_castpd_ps(pset1<Packet1cd>(from).v))));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet4cd ploaddup<Packet4cd>(const std::complex<double>* from) {
  return Packet4cd(_mm512_insertf64x4(
          _mm512_castpd256_pd512(ploaddup<Packet2cd>(from).v), ploaddup<Packet2cd>(from+1).v, 1));
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet4cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet4cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet4cd pgather<std::complex<double>, Packet4cd>(const std::complex<double>* from, Index stride)
{
  return Packet4cd(_mm512_insertf64x4(_mm512_castpd256_pd512(
            _mm256_insertf128_pd(_mm256_castpd128_pd256(ploadu<Packet1cd>(from+0*stride).v), ploadu<Packet1cd>(from+1*stride).v,1)),
            _mm256_insertf128_pd(_mm256_castpd128_pd256(ploadu<Packet1cd>(from+2*stride).v), ploadu<Packet1cd>(from+3*stride).v,1), 1));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet4cd>(std::complex<double>* to, const Packet4cd& from, Index stride)
{
  __m512i fromi = _mm512_castpd_si512(from.v);
  double* tod = (double*)(void*)to;
  _mm_storeu_pd(tod+0*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,0)) );
  _mm_storeu_pd(tod+2*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,1)) );
  _mm_storeu_pd(tod+4*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,2)) );
  _mm_storeu_pd(tod+6*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,3)) );
}

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet4cd>(const Packet4cd& a)
{
  __m128d low = extract128<0>(a.v);
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, low);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet4cd preverse(const Packet4cd& a) {
  return Packet4cd(_mm512_shuffle_f64x2(a.v, a.v, (shuffle_mask<3,2,1,0>::mask)));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet4cd>(const Packet4cd& a)
{
  return predux(padd(Packet2cd(_mm512_extractf64x4_pd(a.v,0)),
                     Packet2cd(_mm512_extractf64x4_pd(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet4cd>(const Packet4cd& a)
{
  return predux_mul(pmul(Packet2cd(_mm512_extractf64x4_pd(a.v,0)),
                         Packet2cd(_mm512_extractf64x4_pd(a.v,1))));
}

template<> struct conj_helper<Packet4cd, Packet4cd, false,true>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return internal::pmul(a, pconj(b));
  }
};

template<> struct conj_helper<Packet4cd, Packet4cd, true,false>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return internal::pmul(pconj(a), b);
  }
};

template<> struct conj_helper<Packet4cd, Packet4cd, true,true>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return pconj(internal::pmul(a, b));
  }
};

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet4cd,Packet8d)

template<> EIGEN_STRONG_INLINE Packet4cd pdiv<Packet4cd>(const Packet4cd& a, const Packet4cd& b)
{
  Packet4cd num = pmul(a, pconj(b));
  __m512d tmp = _mm512_mul_pd(b.v, b.v);
  __m512d denom =  padd(_mm512_permute_pd(tmp,0x55), tmp);
  return Packet4cd(_mm512_div_pd(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet4cd pcplxflip<Packet4cd>(const Packet4cd& x)
{
  return Packet4cd(_mm512_permute_pd(x.v,0x55));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8cf,4>& kernel) {
  PacketBlock<Packet8d,4> pb;
  
  pb.packet[0] = _mm512_castps_pd(kernel.packet[0].v);
  pb.packet[1] = _mm512_castps_pd(kernel.packet[1].v);
  pb.packet[2] = _mm512_castps_pd(kernel.packet[2].v);
  pb.packet[3] = _mm512_castps_pd(kernel.packet[3].v);
  ptranspose(pb);
  kernel.packet[0].v = _mm512_castpd_ps(pb.packet[0]);
  kernel.packet[1].v = _mm512_castpd_ps(pb.packet[1]);
  kernel.packet[2].v = _mm512_castpd_ps(pb.packet[2]);
  kernel.packet[3].v = _mm512_castpd_ps(pb.packet[3]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8cf,8>& kernel) {
  PacketBlock<Packet8d,8> pb;
  
  pb.packet[0] = _mm512_castps_pd(kernel.packet[0].v);
  pb.packet[1] = _mm512_castps_pd(kernel.packet[1].v);
  pb.packet[2] = _mm512_castps_pd(kernel.packet[2].v);
  pb.packet[3] = _mm512_castps_pd(kernel.packet[3].v);
  pb.packet[4] = _mm512_castps_pd(kernel.packet[4].v);
  pb.packet[5] = _mm512_castps_pd(kernel.packet[5].v);
  pb.packet[6] = _mm512_castps_pd(kernel.packet[6].v);
  pb.packet[7] = _mm512_castps_pd(kernel.packet[7].v);
  ptranspose(pb);
  kernel.packet[0].v = _mm512_castpd_ps(pb.packet[0]);
  kernel.packet[1].v = _mm512_castpd_ps(pb.packet[1]);
  kernel.packet[2].v = _mm512_castpd_ps(pb.packet[2]);
  kernel.packet[3].v = _mm512_castpd_ps(pb.packet[3]);
  kernel.packet[4].v = _mm512_castpd_ps(pb.packet[4]);
  kernel.packet[5].v = _mm512_castpd_ps(pb.packet[5]);
  kernel.packet[6].v = _mm512_castpd_ps(pb.packet[6]);
  kernel.packet[7].v = _mm512_castpd_ps(pb.packet[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4cd,4>& kernel) {
  __m512d T0 = _mm512_shuffle_f64x2(kernel.packet[0].v, kernel.packet[1].v, (shuffle_mask<0,1,0,1>::mask)); // [a0 a1 b0 b1]
  __m512d T1 = _mm512_shuffle_f64x2(kernel.packet[0].v, kernel.packet[1].v, (shuffle_mask<2,3,2,3>::mask)); // [a2 a3 b2 b3]
  __m512d T2 = _mm512_shuffle_f64x2(kernel.packet[2].v, kernel.packet[3].v, (shuffle_mask<0,1,0,1>::mask)); // [c0 c1 d0 d1]
  __m512d T3 = _mm512_shuffle_f64x2(kernel.packet[2].v, kernel.packet[3].v, (shuffle_mask<2,3,2,3>::mask)); // [c2 c3 d2 d3]

  kernel.packet[3] = Packet4cd(_mm512_shuffle_f64x2(T1, T3, (shuffle_mask<1,3,1,3>::mask))); // [a3 b3 c3 d3]
  kernel.packet[2] = Packet4cd(_mm512_shuffle_f64x2(T1, T3, (shuffle_mask<0,2,0,2>::mask))); // [a2 b2 c2 d2]
  kernel.packet[1] = Packet4cd(_mm512_shuffle_f64x2(T0, T2, (shuffle_mask<1,3,1,3>::mask))); // [a1 b1 c1 d1]
  kernel.packet[0] = Packet4cd(_mm512_shuffle_f64x2(T0, T2, (shuffle_mask<0,2,0,2>::mask))); // [a0 b0 c0 d0]
}

template<> EIGEN_STRONG_INLINE Packet4cd psqrt<Packet4cd>(const Packet4cd& a) {
  return psqrt_complex<Packet4cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet8cf psqrt<Packet8cf>(const Packet8cf& a) {
  return psqrt_complex<Packet8cf>(a);
}

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_COMPLEX_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX512/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Pedro Gonnet (pedro.gonnet@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_
#define THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_

namespace Eigen {

namespace internal {

// Disable the code for older versions of gcc that don't support many of the required avx512 instrinsics.
#if EIGEN_GNUC_AT_LEAST(5, 3) || EIGEN_COMP_CLANG  || EIGEN_COMP_MSVC >= 1923

#define _EIGEN_DECLARE_CONST_Packet16f(NAME, X) \
  const Packet16f p16f_##NAME = pset1<Packet16f>(X)

#define _EIGEN_DECLARE_CONST_Packet16f_FROM_INT(NAME, X) \
  const Packet16f p16f_##NAME =  preinterpret<Packet16f,Packet16i>(pset1<Packet16i>(X))

#define _EIGEN_DECLARE_CONST_Packet8d(NAME, X) \
  const Packet8d p8d_##NAME = pset1<Packet8d>(X)

#define _EIGEN_DECLARE_CONST_Packet8d_FROM_INT64(NAME, X) \
  const Packet8d p8d_##NAME = _mm512_castsi512_pd(_mm512_set1_epi64(X))

#define _EIGEN_DECLARE_CONST_Packet16bf(NAME, X) \
  const Packet16bf p16bf_##NAME = pset1<Packet16bf>(X)

#define _EIGEN_DECLARE_CONST_Packet16bf_FROM_INT(NAME, X) \
  const Packet16bf p16bf_##NAME =  preinterpret<Packet16bf,Packet16i>(pset1<Packet16i>(X))

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
plog<Packet16f>(const Packet16f& _x) {
  return plog_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
plog<Packet8d>(const Packet8d& _x) {
  return plog_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog)

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
plog2<Packet16f>(const Packet16f& _x) {
  return plog2_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
plog2<Packet8d>(const Packet8d& _x) {
  return plog2_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog2)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog2)

// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
pexp<Packet16f>(const Packet16f& _x) {
  _EIGEN_DECLARE_CONST_Packet16f(1, 1.0f);
  _EIGEN_DECLARE_CONST_Packet16f(half, 0.5f);
  _EIGEN_DECLARE_CONST_Packet16f(127, 127.0f);

  _EIGEN_DECLARE_CONST_Packet16f(exp_hi, 88.3762626647950f);
  _EIGEN_DECLARE_CONST_Packet16f(exp_lo, -88.3762626647949f);

  _EIGEN_DECLARE_CONST_Packet16f(cephes_LOG2EF, 1.44269504088896341f);

  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p0, 1.9875691500E-4f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p1, 1.3981999507E-3f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p2, 8.3334519073E-3f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p3, 4.1665795894E-2f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p4, 1.6666665459E-1f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p5, 5.0000001201E-1f);

  // Clamp x.
  Packet16f x = pmax(pmin(_x, p16f_exp_hi), p16f_exp_lo);

  // Express exp(x) as exp(m*ln(2) + r), start by extracting
  // m = floor(x/ln(2) + 0.5).
  Packet16f m = _mm512_floor_ps(pmadd(x, p16f_cephes_LOG2EF, p16f_half));

  // Get r = x - m*ln(2). Note that we can do this without losing more than one
  // ulp precision due to the FMA instruction.
  _EIGEN_DECLARE_CONST_Packet16f(nln2, -0.6931471805599453f);
  Packet16f r = _mm512_fmadd_ps(m, p16f_nln2, x);
  Packet16f r2 = pmul(r, r);
  Packet16f r3 = pmul(r2, r);

  // Evaluate the polynomial approximant,improved by instruction-level parallelism.
  Packet16f y, y1, y2;
  y  = pmadd(p16f_cephes_exp_p0, r, p16f_cephes_exp_p1);
  y1 = pmadd(p16f_cephes_exp_p3, r, p16f_cephes_exp_p4);
  y2 = padd(r, p16f_1);
  y  = pmadd(y, r, p16f_cephes_exp_p2);
  y1 = pmadd(y1, r, p16f_cephes_exp_p5);
  y  = pmadd(y, r3, y1);
  y  = pmadd(y, r2, y2);

  // Build emm0 = 2^m.
  Packet16i emm0 = _mm512_cvttps_epi32(padd(m, p16f_127));
  emm0 = _mm512_slli_epi32(emm0, 23);

  // Return 2^m * exp(r).
  return pmax(pmul(y, _mm512_castsi512_ps(emm0)), _x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
pexp<Packet8d>(const Packet8d& _x) {
  return pexp_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, pexp)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pexp)

template <>
EIGEN_STRONG_INLINE Packet16h pfrexp(const Packet16h& a, Packet16h& exponent) {
  Packet16f fexponent;
  const Packet16h out = float2half(pfrexp<Packet16f>(half2float(a), fexponent));
  exponent = float2half(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet16h pldexp(const Packet16h& a, const Packet16h& exponent) {
  return float2half(pldexp<Packet16f>(half2float(a), half2float(exponent)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pfrexp(const Packet16bf& a, Packet16bf& exponent) {
  Packet16f fexponent;
  const Packet16bf out = F32ToBf16(pfrexp<Packet16f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pldexp(const Packet16bf& a, const Packet16bf& exponent) {
  return F32ToBf16(pldexp<Packet16f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. The main advantage of this approach is not just speed, but
// also the fact that it can be inlined and pipelined with other computations,
// further reducing its effective latency.
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
psqrt<Packet16f>(const Packet16f& _x) {
  Packet16f neg_half = pmul(_x, pset1<Packet16f>(-.5f));
  __mmask16 denormal_mask = _mm512_kand(
      _mm512_cmp_ps_mask(_x, pset1<Packet16f>((std::numeric_limits<float>::min)()),
                        _CMP_LT_OQ),
      _mm512_cmp_ps_mask(_x, _mm512_setzero_ps(), _CMP_GE_OQ));

  Packet16f x = _mm512_rsqrt14_ps(_x);

  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet16f>(1.5f)));

  // Flush results for denormals to zero.
  return _mm512_mask_blend_ps(denormal_mask, pmul(_x,x), _mm512_setzero_ps());
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
psqrt<Packet8d>(const Packet8d& _x) {
  Packet8d neg_half = pmul(_x, pset1<Packet8d>(-.5));
  __mmask16 denormal_mask = _mm512_kand(
      _mm512_cmp_pd_mask(_x, pset1<Packet8d>((std::numeric_limits<double>::min)()),
                        _CMP_LT_OQ),
      _mm512_cmp_pd_mask(_x, _mm512_setzero_pd(), _CMP_GE_OQ));

  Packet8d x = _mm512_rsqrt14_pd(_x);

  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet8d>(1.5)));

  // Do a second step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet8d>(1.5)));

  return _mm512_mask_blend_pd(denormal_mask, pmul(_x,x), _mm512_setzero_pd());
}
#else
template <>
EIGEN_STRONG_INLINE Packet16f psqrt<Packet16f>(const Packet16f& x) {
  return _mm512_sqrt_ps(x);
}

template <>
EIGEN_STRONG_INLINE Packet8d psqrt<Packet8d>(const Packet8d& x) {
  return _mm512_sqrt_pd(x);
}
#endif

F16_PACKET_FUNCTION(Packet16f, Packet16h, psqrt)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, psqrt)

// prsqrt for float.
#if defined(EIGEN_VECTORIZE_AVX512ER)

template <>
EIGEN_STRONG_INLINE Packet16f prsqrt<Packet16f>(const Packet16f& x) {
  return _mm512_rsqrt28_ps(x);
}
#elif EIGEN_FAST_MATH

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
prsqrt<Packet16f>(const Packet16f& _x) {
  _EIGEN_DECLARE_CONST_Packet16f_FROM_INT(inf, 0x7f800000);
  _EIGEN_DECLARE_CONST_Packet16f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet16f(minus_half, -0.5f);

  Packet16f neg_half = pmul(_x, p16f_minus_half);

  // Identity infinite, negative and denormal arguments.
  __mmask16 inf_mask = _mm512_cmp_ps_mask(_x, p16f_inf, _CMP_EQ_OQ);
  __mmask16 not_pos_mask = _mm512_cmp_ps_mask(_x, _mm512_setzero_ps(), _CMP_LE_OQ);
  __mmask16 not_finite_pos_mask = not_pos_mask | inf_mask;

  // Compute an approximate result using the rsqrt intrinsic, forcing +inf
  // for denormals for consistency with AVX and SSE implementations.
  Packet16f y_approx = _mm512_rsqrt14_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet16f y_newton = pmul(y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p16f_one_point_five));

  // Select the result of the Newton-Raphson step for positive finite arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(0) = +inf.
  return _mm512_mask_blend_ps(not_finite_pos_mask, y_newton, y_approx);
}
#else

template <>
EIGEN_STRONG_INLINE Packet16f prsqrt<Packet16f>(const Packet16f& x) {
  _EIGEN_DECLARE_CONST_Packet16f(one, 1.0f);
  return _mm512_div_ps(p16f_one, _mm512_sqrt_ps(x));
}
#endif

F16_PACKET_FUNCTION(Packet16f, Packet16h, prsqrt)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, prsqrt)

// prsqrt for double.
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
prsqrt<Packet8d>(const Packet8d& _x) {
  _EIGEN_DECLARE_CONST_Packet8d(one_point_five, 1.5);
  _EIGEN_DECLARE_CONST_Packet8d(minus_half, -0.5);
  _EIGEN_DECLARE_CONST_Packet8d_FROM_INT64(inf, 0x7ff0000000000000LL);

  Packet8d neg_half = pmul(_x, p8d_minus_half);

  // Identity infinite, negative and denormal arguments.
  __mmask8 inf_mask = _mm512_cmp_pd_mask(_x, p8d_inf, _CMP_EQ_OQ);
  __mmask8 not_pos_mask = _mm512_cmp_pd_mask(_x, _mm512_setzero_pd(), _CMP_LE_OQ);
  __mmask8 not_finite_pos_mask = not_pos_mask | inf_mask;

  // Compute an approximate result using the rsqrt intrinsic, forcing +inf
  // for denormals for consistency with AVX and SSE implementations.
#if defined(EIGEN_VECTORIZE_AVX512ER)
  Packet8d y_approx = _mm512_rsqrt28_pd(_x);
#else
  Packet8d y_approx = _mm512_rsqrt14_pd(_x);
#endif
  // Do one or two steps of Newton-Raphson's to improve the approximation, depending on the
  // starting accuracy (either 2^-14 or 2^-28, depending on whether AVX512ER is available).
  // The Newton-Raphson algorithm has quadratic convergence and roughly doubles the number
  // of correct digits for each step.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet8d y_newton = pmul(y_approx, pmadd(neg_half, pmul(y_approx, y_approx), p8d_one_point_five));
#if !defined(EIGEN_VECTORIZE_AVX512ER)
  y_newton = pmul(y_newton, pmadd(y_newton, pmul(neg_half, y_newton), p8d_one_point_five));
#endif
  // Select the result of the Newton-Raphson step for positive finite arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(0) = +inf.
  return _mm512_mask_blend_pd(not_finite_pos_mask, y_newton, y_approx);
}
#else
template <>
EIGEN_STRONG_INLINE Packet8d prsqrt<Packet8d>(const Packet8d& x) {
  _EIGEN_DECLARE_CONST_Packet8d(one, 1.0f);
  return _mm512_div_pd(p8d_one, _mm512_sqrt_pd(x));
}
#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16f plog1p<Packet16f>(const Packet16f& _x) {
  return generic_plog1p(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog1p)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog1p)

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16f pexpm1<Packet16f>(const Packet16f& _x) {
  return generic_expm1(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, pexpm1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pexpm1)

#endif


template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
psin<Packet16f>(const Packet16f& _x) {
  return psin_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
pcos<Packet16f>(const Packet16f& _x) {
  return pcos_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
ptanh<Packet16f>(const Packet16f& _x) {
  return internal::generic_fast_tanh_float(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, psin)
F16_PACKET_FUNCTION(Packet16f, Packet16h, pcos)
F16_PACKET_FUNCTION(Packet16f, Packet16h, ptanh)

BF16_PACKET_FUNCTION(Packet16f, Packet16bf, psin)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pcos)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, ptanh)

}  // end namespace internal

}  // end namespace Eigen

#endif  // THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX512/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_AVX512_H
#define EIGEN_PACKET_MATH_AVX512_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

typedef __m512 Packet16f;
typedef __m512i Packet16i;
typedef __m512d Packet8d;
typedef eigen_packet_wrapper<__m256i, 1> Packet16h;
typedef eigen_packet_wrapper<__m256i, 2> Packet16bf;

template <>
struct is_arithmetic<__m512> {
  enum { value = true };
};
template <>
struct is_arithmetic<__m512i> {
  enum { value = true };
};
template <>
struct is_arithmetic<__m512d> {
  enum { value = true };
};

template<> struct is_arithmetic<Packet16h> { enum { value = true }; };

template <>
struct packet_traits<half> : default_packet_traits {
  typedef Packet16h type;
  // There is no half-size packet for Packet16h.
  typedef Packet16h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasCmp    = 1,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog    = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasSin    = EIGEN_FAST_MATH,
    HasCos    = EIGEN_FAST_MATH,
    HasTanh   = EIGEN_FAST_MATH,
    HasErf    = EIGEN_FAST_MATH,
    HasBlend = 0,
    HasRound  = 1,
    HasFloor  = 1,
    HasCeil   = 1,
    HasRint   = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};

template<> struct packet_traits<float>  : default_packet_traits
{
  typedef Packet16f type;
  typedef Packet8f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAbs = 1,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasBlend = 0,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
    HasLog = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasNdtri = 1,
    HasBessel  = 1,
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
 };
template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet8d type;
  typedef Packet4d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
    HasLog  = 1,
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};

/* TODO Implement AVX512 for integers
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet16i type;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8
  };
};
*/

template <>
struct unpacket_traits<Packet16f> {
  typedef float type;
  typedef Packet8f half;
  typedef Packet16i integer_packet;
  typedef uint16_t mask_t;
  enum { size = 16, alignment=Aligned64, vectorizable=true, masked_load_available=true, masked_store_available=true };
};
template <>
struct unpacket_traits<Packet8d> {
  typedef double type;
  typedef Packet4d half;
  enum { size = 8, alignment=Aligned64, vectorizable=true, masked_load_available=false, masked_store_available=false };
};
template <>
struct unpacket_traits<Packet16i> {
  typedef int type;
  typedef Packet8i half;
  enum { size = 16, alignment=Aligned64, vectorizable=false, masked_load_available=false, masked_store_available=false };
};

template<>
struct unpacket_traits<Packet16h> {
  typedef Eigen::half type;
  typedef Packet8h half;
  enum {size=16, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template <>
EIGEN_STRONG_INLINE Packet16f pset1<Packet16f>(const float& from) {
  return _mm512_set1_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d pset1<Packet8d>(const double& from) {
  return _mm512_set1_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i pset1<Packet16i>(const int& from) {
  return _mm512_set1_epi32(from);
}

template <>
EIGEN_STRONG_INLINE Packet16f pset1frombits<Packet16f>(unsigned int from) {
  return _mm512_castsi512_ps(_mm512_set1_epi32(from));
}

template <>
EIGEN_STRONG_INLINE Packet8d pset1frombits<Packet8d>(const numext::uint64_t from) {
  return _mm512_castsi512_pd(_mm512_set1_epi64(from));
}

template<> EIGEN_STRONG_INLINE Packet16f pzero(const Packet16f& /*a*/) { return _mm512_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet8d pzero(const Packet8d& /*a*/) { return _mm512_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet16i pzero(const Packet16i& /*a*/) { return _mm512_setzero_si512(); }

template<> EIGEN_STRONG_INLINE Packet16f peven_mask(const Packet16f& /*a*/) {
  return _mm512_castsi512_ps(_mm512_set_epi32(0, -1, 0, -1, 0, -1, 0, -1,
                                              0, -1, 0, -1, 0, -1, 0, -1));
}
template<> EIGEN_STRONG_INLINE Packet16i peven_mask(const Packet16i& /*a*/) {
  return _mm512_set_epi32(0, -1, 0, -1, 0, -1, 0, -1,
                          0, -1, 0, -1, 0, -1, 0, -1);
}
template<> EIGEN_STRONG_INLINE Packet8d peven_mask(const Packet8d& /*a*/) {
  return _mm512_castsi512_pd(_mm512_set_epi32(0, 0, -1, -1, 0, 0, -1, -1,
                                              0, 0, -1, -1, 0, 0, -1, -1));
}

template <>
EIGEN_STRONG_INLINE Packet16f pload1<Packet16f>(const float* from) {
  return _mm512_broadcastss_ps(_mm_load_ps1(from));
}
template <>
EIGEN_STRONG_INLINE Packet8d pload1<Packet8d>(const double* from) {
  return _mm512_set1_pd(*from);
}

template <>
EIGEN_STRONG_INLINE Packet16f plset<Packet16f>(const float& a) {
  return _mm512_add_ps(
      _mm512_set1_ps(a),
      _mm512_set_ps(15.0f, 14.0f, 13.0f, 12.0f, 11.0f, 10.0f, 9.0f, 8.0f, 7.0f, 6.0f, 5.0f,
                    4.0f, 3.0f, 2.0f, 1.0f, 0.0f));
}
template <>
EIGEN_STRONG_INLINE Packet8d plset<Packet8d>(const double& a) {
  return _mm512_add_pd(_mm512_set1_pd(a),
                       _mm512_set_pd(7.0, 6.0, 5.0, 4.0, 3.0, 2.0, 1.0, 0.0));
}

template <>
EIGEN_STRONG_INLINE Packet16f padd<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_add_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d padd<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_add_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i padd<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_add_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f psub<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_sub_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d psub<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_sub_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i psub<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_sub_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pnegate(const Packet16f& a) {
  return _mm512_sub_ps(_mm512_set1_ps(0.0), a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pnegate(const Packet8d& a) {
  return _mm512_sub_pd(_mm512_set1_pd(0.0), a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pconj(const Packet16f& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8d pconj(const Packet8d& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet16i pconj(const Packet16i& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet16f pmul<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_mul_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmul<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_mul_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i pmul<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_mullo_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pdiv<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_div_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d pdiv<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_div_pd(a, b);
}

#ifdef EIGEN_VECTORIZE_FMA
template <>
EIGEN_STRONG_INLINE Packet16f pmadd(const Packet16f& a, const Packet16f& b,
                                    const Packet16f& c) {
  return _mm512_fmadd_ps(a, b, c);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmadd(const Packet8d& a, const Packet8d& b,
                                   const Packet8d& c) {
  return _mm512_fmadd_pd(a, b, c);
}
#endif

template <>
EIGEN_DEVICE_FUNC inline Packet16f pselect(const Packet16f& mask,
                                           const Packet16f& a,
                                           const Packet16f& b) {
  __mmask16 mask16 = _mm512_cmp_epi32_mask(
      _mm512_castps_si512(mask), _mm512_setzero_epi32(), _MM_CMPINT_EQ);
  return _mm512_mask_blend_ps(mask16, a, b);
}

template <>
EIGEN_DEVICE_FUNC inline Packet8d pselect(const Packet8d& mask,
                                          const Packet8d& a,
                                          const Packet8d& b) {
  __mmask8 mask8 = _mm512_cmp_epi64_mask(_mm512_castpd_si512(mask),
                                         _mm512_setzero_epi32(), _MM_CMPINT_EQ);
  return _mm512_mask_blend_pd(mask8, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pmin<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm512_min_ps(b, a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmin<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm512_min_pd(b, a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pmax<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm512_max_ps(b, a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmax<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm512_max_pd(b, a);
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet16f pmin<PropagateNumbers, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmin<PropagateNumbers, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmax<PropagateNumbers, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmax<PropagateNumbers, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmin<PropagateNaN, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmin<PropagateNaN, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmax<PropagateNaN, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmax<PropagateNaN, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet8d>);
}


#ifdef EIGEN_VECTORIZE_AVX512DQ
template<int I_> EIGEN_STRONG_INLINE Packet8f extract256(Packet16f x) { return _mm512_extractf32x8_ps(x,I_); }
template<int I_> EIGEN_STRONG_INLINE Packet2d extract128(Packet8d x) { return _mm512_extractf64x2_pd(x,I_); }
EIGEN_STRONG_INLINE Packet16f cat256(Packet8f a, Packet8f b) { return _mm512_insertf32x8(_mm512_castps256_ps512(a),b,1); }
#else
// AVX512F does not define _mm512_extractf32x8_ps to extract _m256 from _m512
template<int I_> EIGEN_STRONG_INLINE Packet8f extract256(Packet16f x) {
  return  _mm256_castsi256_ps(_mm512_extracti64x4_epi64( _mm512_castps_si512(x),I_));
}

// AVX512F does not define _mm512_extractf64x2_pd to extract _m128 from _m512
template<int I_> EIGEN_STRONG_INLINE Packet2d extract128(Packet8d x) {
  return _mm_castsi128_pd(_mm512_extracti32x4_epi32( _mm512_castpd_si512(x),I_));
}

EIGEN_STRONG_INLINE Packet16f cat256(Packet8f a, Packet8f b) {
  return _mm512_castsi512_ps(_mm512_inserti64x4(_mm512_castsi256_si512(_mm256_castps_si256(a)),
                                                _mm256_castps_si256(b),1));
}
#endif

// Helper function for bit packing snippet of low precision comparison.
// It packs the flags from 32x16 to 16x16.
EIGEN_STRONG_INLINE __m256i Pack32To16(Packet16f rf) {
  // Split data into small pieces and handle with AVX instructions
  // to guarantee internal order of vector.
  // Operation:
  //   dst[15:0]    := Saturate16(rf[31:0])
  //   dst[31:16]   := Saturate16(rf[63:32])
  //   ...
  //   dst[255:240] := Saturate16(rf[255:224])
  __m256i lo = _mm256_castps_si256(extract256<0>(rf));
  __m256i hi = _mm256_castps_si256(extract256<1>(rf));
  __m128i result_lo = _mm_packs_epi32(_mm256_extractf128_si256(lo, 0),
                                      _mm256_extractf128_si256(lo, 1));
  __m128i result_hi = _mm_packs_epi32(_mm256_extractf128_si256(hi, 0),
                                      _mm256_extractf128_si256(hi, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(result_lo), result_hi, 1);
}

template <>
EIGEN_STRONG_INLINE Packet16f pcmp_eq(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_EQ_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}
template<> EIGEN_STRONG_INLINE Packet16f pcmp_le(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_LE_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f pcmp_lt(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_LT_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f pcmp_lt_or_nan(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_NGE_UQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16i pcmp_eq(const Packet16i& a, const Packet16i& b) {
  __mmask16 mask = _mm512_cmp_epi32_mask(a, b, _CMP_EQ_OQ);
  return _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu);
}


template <>
EIGEN_STRONG_INLINE Packet8d pcmp_eq(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_EQ_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_le(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_LE_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_lt(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_LT_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_lt_or_nan(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_NGE_UQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f print<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet8d print<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet16f pceil<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_TO_POS_INF); }
template<> EIGEN_STRONG_INLINE Packet8d pceil<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_TO_POS_INF); }

template<> EIGEN_STRONG_INLINE Packet16f pfloor<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_TO_NEG_INF); }
template<> EIGEN_STRONG_INLINE Packet8d pfloor<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_TO_NEG_INF); }

template <>
EIGEN_STRONG_INLINE Packet16i ptrue<Packet16i>(const Packet16i& /*a*/) {
  return _mm512_set1_epi32(0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE Packet16f ptrue<Packet16f>(const Packet16f& a) {
  return _mm512_castsi512_ps(ptrue<Packet16i>(_mm512_castps_si512(a)));
}

template <>
EIGEN_STRONG_INLINE Packet8d ptrue<Packet8d>(const Packet8d& a) {
  return _mm512_castsi512_pd(ptrue<Packet16i>(_mm512_castpd_si512(a)));
}

template <>
EIGEN_STRONG_INLINE Packet16i pand<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_and_si512(a,b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pand<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_and_ps(a, b);
#else
  return _mm512_castsi512_ps(pand(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}
template <>
EIGEN_STRONG_INLINE Packet8d pand<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_and_pd(a, b);
#else
  Packet8d res = _mm512_undefined_pd();
  Packet4d lane0_a = _mm512_extractf64x4_pd(a, 0);
  Packet4d lane0_b = _mm512_extractf64x4_pd(b, 0);
  res = _mm512_insertf64x4(res, _mm256_and_pd(lane0_a, lane0_b), 0);

  Packet4d lane1_a = _mm512_extractf64x4_pd(a, 1);
  Packet4d lane1_b = _mm512_extractf64x4_pd(b, 1);
  return _mm512_insertf64x4(res, _mm256_and_pd(lane1_a, lane1_b), 1);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i por<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_or_si512(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f por<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_or_ps(a, b);
#else
  return _mm512_castsi512_ps(por(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8d por<Packet8d>(const Packet8d& a,
                                           const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_or_pd(a, b);
#else
  return _mm512_castsi512_pd(por(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i pxor<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_xor_si512(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pxor<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_xor_ps(a, b);
#else
  return _mm512_castsi512_ps(pxor(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8d pxor<Packet8d>(const Packet8d& a, const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_xor_pd(a, b);
#else
  return _mm512_castsi512_pd(pxor(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i pandnot<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_andnot_si512(b, a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pandnot<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_andnot_ps(b, a);
#else
  return _mm512_castsi512_ps(pandnot(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}
template <>
EIGEN_STRONG_INLINE Packet8d pandnot<Packet8d>(const Packet8d& a,const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_andnot_pd(b, a);
#else
  return _mm512_castsi512_pd(pandnot(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet16f pround<Packet16f>(const Packet16f& a)
{
  // Work-around for default std::round rounding mode.
  const Packet16f mask = pset1frombits<Packet16f>(static_cast<numext::uint32_t>(0x80000000u));
  const Packet16f prev0dot5 = pset1frombits<Packet16f>(static_cast<numext::uint32_t>(0x3EFFFFFFu));
  return _mm512_roundscale_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}
template<> EIGEN_STRONG_INLINE Packet8d pround<Packet8d>(const Packet8d& a)
{
  // Work-around for default std::round rounding mode.
  const Packet8d mask = pset1frombits<Packet8d>(static_cast<numext::uint64_t>(0x8000000000000000ull));
  const Packet8d prev0dot5 = pset1frombits<Packet8d>(static_cast<numext::uint64_t>(0x3FDFFFFFFFFFFFFFull));
  return _mm512_roundscale_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<int N> EIGEN_STRONG_INLINE Packet16i parithmetic_shift_right(Packet16i a) {
  return _mm512_srai_epi32(a, N);
}

template<int N> EIGEN_STRONG_INLINE Packet16i plogical_shift_right(Packet16i a) {
  return _mm512_srli_epi32(a, N);
}

template<int N> EIGEN_STRONG_INLINE Packet16i plogical_shift_left(Packet16i a) {
  return _mm512_slli_epi32(a, N);
}

template <>
EIGEN_STRONG_INLINE Packet16f pload<Packet16f>(const float* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d pload<Packet8d>(const double* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i pload<Packet16i>(const int* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_si512(
      reinterpret_cast<const __m512i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16f ploadu<Packet16f>(const float* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d ploadu<Packet8d>(const double* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i ploadu<Packet16i>(const int* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_si512(
      reinterpret_cast<const __m512i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16f ploadu<Packet16f>(const float* from, uint16_t umask) {
  __mmask16 mask = static_cast<__mmask16>(umask);
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_maskz_loadu_ps(mask, from);
}

// Loads 8 floats from memory a returns the packet
// {a0, a0  a1, a1, a2, a2, a3, a3, a4, a4, a5, a5, a6, a6, a7, a7}
template <>
EIGEN_STRONG_INLINE Packet16f ploaddup<Packet16f>(const float* from) {
  // an unaligned load is required here as there is no requirement
  // on the alignment of input pointer 'from'
  __m256i low_half = _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
  __m512 even_elements = _mm512_castsi512_ps(_mm512_cvtepu32_epi64(low_half));
  __m512 pairs = _mm512_permute_ps(even_elements, _MM_SHUFFLE(2, 2, 0, 0));
  return pairs;
}

#ifdef EIGEN_VECTORIZE_AVX512DQ
// FIXME: this does not look optimal, better load a Packet4d and shuffle...
// Loads 4 doubles from memory a returns the packet {a0, a0  a1, a1, a2, a2, a3,
// a3}
template <>
EIGEN_STRONG_INLINE Packet8d ploaddup<Packet8d>(const double* from) {
 __m512d x = _mm512_setzero_pd();
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[0]), 0);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[1]), 1);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[2]), 2);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[3]), 3);
  return x;
}
#else
template <>
EIGEN_STRONG_INLINE Packet8d ploaddup<Packet8d>(const double* from) {
  __m512d x = _mm512_setzero_pd();
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<0, _mm_load_sd(from+0));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<2, _mm_load_sd(from+1));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<4, _mm_load_sd(from+2));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<6, _mm_load_sd(from+3));
  return x;
}
#endif

// Loads 4 floats from memory a returns the packet
// {a0, a0  a0, a0, a1, a1, a1, a1, a2, a2, a2, a2, a3, a3, a3, a3}
template <>
EIGEN_STRONG_INLINE Packet16f ploadquad<Packet16f>(const float* from) {
  Packet16f tmp = _mm512_castps128_ps512(ploadu<Packet4f>(from));
  const Packet16i scatter_mask = _mm512_set_epi32(3,3,3,3, 2,2,2,2, 1,1,1,1, 0,0,0,0);
  return _mm512_permutexvar_ps(scatter_mask, tmp);
}

// Loads 2 doubles from memory a returns the packet
// {a0, a0  a0, a0, a1, a1, a1, a1}
template <>
EIGEN_STRONG_INLINE Packet8d ploadquad<Packet8d>(const double* from) {
  __m256d lane0 = _mm256_set1_pd(*from);
  __m256d lane1 = _mm256_set1_pd(*(from+1));
  __m512d tmp = _mm512_undefined_pd();
  tmp = _mm512_insertf64x4(tmp, lane0, 0);
  return _mm512_insertf64x4(tmp, lane1, 1);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet16f& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_store_ps(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet8d& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_store_pd(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstore<int>(int* to, const Packet16i& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_storeu_si512(reinterpret_cast<__m512i*>(to),
                                                from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet16f& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_ps(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet8d& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_pd(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<int>(int* to, const Packet16i& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_si512(
      reinterpret_cast<__m512i*>(to), from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet16f& from, uint16_t umask) {
  __mmask16 mask = static_cast<__mmask16>(umask);
  EIGEN_DEBUG_UNALIGNED_STORE return _mm512_mask_storeu_ps(to, mask, from);
}

template <>
EIGEN_DEVICE_FUNC inline Packet16f pgather<float, Packet16f>(const float* from,
                                                             Index stride) {
  Packet16i stride_vector = _mm512_set1_epi32(convert_index<int>(stride));
  Packet16i stride_multiplier =
      _mm512_set_epi32(15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0);
  Packet16i indices = _mm512_mullo_epi32(stride_vector, stride_multiplier);

  return _mm512_i32gather_ps(indices, from, 4);
}
template <>
EIGEN_DEVICE_FUNC inline Packet8d pgather<double, Packet8d>(const double* from,
                                                            Index stride) {
  Packet8i stride_vector = _mm256_set1_epi32(convert_index<int>(stride));
  Packet8i stride_multiplier = _mm256_set_epi32(7, 6, 5, 4, 3, 2, 1, 0);
  Packet8i indices = _mm256_mullo_epi32(stride_vector, stride_multiplier);

  return _mm512_i32gather_pd(indices, from, 8);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, Packet16f>(float* to,
                                                         const Packet16f& from,
                                                         Index stride) {
  Packet16i stride_vector = _mm512_set1_epi32(convert_index<int>(stride));
  Packet16i stride_multiplier =
      _mm512_set_epi32(15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0);
  Packet16i indices = _mm512_mullo_epi32(stride_vector, stride_multiplier);
  _mm512_i32scatter_ps(to, indices, from, 4);
}
template <>
EIGEN_DEVICE_FUNC inline void pscatter<double, Packet8d>(double* to,
                                                         const Packet8d& from,
                                                         Index stride) {
  Packet8i stride_vector = _mm256_set1_epi32(convert_index<int>(stride));
  Packet8i stride_multiplier = _mm256_set_epi32(7, 6, 5, 4, 3, 2, 1, 0);
  Packet8i indices = _mm256_mullo_epi32(stride_vector, stride_multiplier);
  _mm512_i32scatter_pd(to, indices, from, 8);
}

template <>
EIGEN_STRONG_INLINE void pstore1<Packet16f>(float* to, const float& a) {
  Packet16f pa = pset1<Packet16f>(a);
  pstore(to, pa);
}
template <>
EIGEN_STRONG_INLINE void pstore1<Packet8d>(double* to, const double& a) {
  Packet8d pa = pset1<Packet8d>(a);
  pstore(to, pa);
}
template <>
EIGEN_STRONG_INLINE void pstore1<Packet16i>(int* to, const int& a) {
  Packet16i pa = pset1<Packet16i>(a);
  pstore(to, pa);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template <>
EIGEN_STRONG_INLINE float pfirst<Packet16f>(const Packet16f& a) {
  return _mm_cvtss_f32(_mm512_extractf32x4_ps(a, 0));
}
template <>
EIGEN_STRONG_INLINE double pfirst<Packet8d>(const Packet8d& a) {
  return _mm_cvtsd_f64(_mm256_extractf128_pd(_mm512_extractf64x4_pd(a, 0), 0));
}
template <>
EIGEN_STRONG_INLINE int pfirst<Packet16i>(const Packet16i& a) {
  return _mm_extract_epi32(_mm512_extracti32x4_epi32(a, 0), 0);
}

template<> EIGEN_STRONG_INLINE Packet16f preverse(const Packet16f& a)
{
  return _mm512_permutexvar_ps(_mm512_set_epi32(0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), a);
}

template<> EIGEN_STRONG_INLINE Packet8d preverse(const Packet8d& a)
{
  return _mm512_permutexvar_pd(_mm512_set_epi32(0, 0, 0, 1, 0, 2, 0, 3, 0, 4, 0, 5, 0, 6, 0, 7), a);
}

template<> EIGEN_STRONG_INLINE Packet16f pabs(const Packet16f& a)
{
  // _mm512_abs_ps intrinsic not found, so hack around it
  return _mm512_castsi512_ps(_mm512_and_si512(_mm512_castps_si512(a), _mm512_set1_epi32(0x7fffffff)));
}
template <>
EIGEN_STRONG_INLINE Packet8d pabs(const Packet8d& a) {
  // _mm512_abs_ps intrinsic not found, so hack around it
  return _mm512_castsi512_pd(_mm512_and_si512(_mm512_castpd_si512(a),
                                   _mm512_set1_epi64(0x7fffffffffffffff)));
}

template<>
EIGEN_STRONG_INLINE Packet16f pfrexp<Packet16f>(const Packet16f& a, Packet16f& exponent){
  return pfrexp_generic(a, exponent);
}

// Extract exponent without existence of Packet8l.
template<>
EIGEN_STRONG_INLINE  
Packet8d pfrexp_generic_get_biased_exponent(const Packet8d& a) {
  const Packet8d cst_exp_mask  = pset1frombits<Packet8d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  #ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_cvtepi64_pd(_mm512_srli_epi64(_mm512_castpd_si512(pand(a, cst_exp_mask)), 52));
  #else
  return _mm512_cvtepi32_pd(_mm512_cvtepi64_epi32(_mm512_srli_epi64(_mm512_castpd_si512(pand(a, cst_exp_mask)), 52)));
  #endif
}

template<>
EIGEN_STRONG_INLINE Packet8d pfrexp<Packet8d>(const Packet8d& a, Packet8d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet16f pldexp<Packet16f>(const Packet16f& a, const Packet16f& exponent) {
  return pldexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet8d pldexp<Packet8d>(const Packet8d& a, const Packet8d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet8d max_exponent = pset1<Packet8d>(2099.0);
  const Packet8i e = _mm512_cvtpd_epi32(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  
  // Split 2^e into four factors and multiply.
  const Packet8i bias = pset1<Packet8i>(1023);
  Packet8i b = parithmetic_shift_right<2>(e);  // floor(e/4)
  
  // 2^b
  const Packet8i permute_idx = _mm256_setr_epi32(0, 4, 1, 5, 2, 6, 3, 7);
  Packet8i hi = _mm256_permutevar8x32_epi32(padd(b, bias), permute_idx);
  Packet8i lo = _mm256_slli_epi64(hi, 52);
  hi = _mm256_slli_epi64(_mm256_srli_epi64(hi, 32), 52);
  Packet8d c = _mm512_castsi512_pd(_mm512_inserti64x4(_mm512_castsi256_si512(lo), hi, 1));
  Packet8d out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  
  // 2^(e - 3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  hi = _mm256_permutevar8x32_epi32(padd(b, bias), permute_idx);
  lo = _mm256_slli_epi64(hi, 52);
  hi = _mm256_slli_epi64(_mm256_srli_epi64(hi, 32), 52);
  c = _mm512_castsi512_pd(_mm512_inserti64x4(_mm512_castsi256_si512(lo), hi, 1));
  out = pmul(out, c);  // a * 2^e
  return out;
}

#ifdef EIGEN_VECTORIZE_AVX512DQ
// AVX512F does not define _mm512_extractf32x8_ps to extract _m256 from _m512
#define EIGEN_EXTRACT_8f_FROM_16f(INPUT, OUTPUT)                           \
  __m256 OUTPUT##_0 = _mm512_extractf32x8_ps(INPUT, 0);                    \
  __m256 OUTPUT##_1 = _mm512_extractf32x8_ps(INPUT, 1)
#else
#define EIGEN_EXTRACT_8f_FROM_16f(INPUT, OUTPUT)                \
  __m256 OUTPUT##_0 = _mm256_insertf128_ps(                     \
      _mm256_castps128_ps256(_mm512_extractf32x4_ps(INPUT, 0)), \
      _mm512_extractf32x4_ps(INPUT, 1), 1);                     \
  __m256 OUTPUT##_1 = _mm256_insertf128_ps(                     \
      _mm256_castps128_ps256(_mm512_extractf32x4_ps(INPUT, 2)), \
      _mm512_extractf32x4_ps(INPUT, 3), 1);
#endif

#ifdef EIGEN_VECTORIZE_AVX512DQ
#define EIGEN_INSERT_8f_INTO_16f(OUTPUT, INPUTA, INPUTB) \
  OUTPUT = _mm512_insertf32x8(_mm512_castps256_ps512(INPUTA), INPUTB, 1);
#else
#define EIGEN_INSERT_8f_INTO_16f(OUTPUT, INPUTA, INPUTB)                    \
  OUTPUT = _mm512_undefined_ps();                                           \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTA, 0), 0); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTA, 1), 1); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTB, 0), 2); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTB, 1), 3);
#endif

template <>
EIGEN_STRONG_INLINE float predux<Packet16f>(const Packet16f& a) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  __m256 lane0 = _mm512_extractf32x8_ps(a, 0);
  __m256 lane1 = _mm512_extractf32x8_ps(a, 1);
  Packet8f x = _mm256_add_ps(lane0, lane1);
  return predux<Packet8f>(x);
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 sum = _mm_add_ps(_mm_add_ps(lane0, lane1), _mm_add_ps(lane2, lane3));
  sum = _mm_hadd_ps(sum, sum);
  sum = _mm_hadd_ps(sum, _mm_permute_ps(sum, 1));
  return _mm_cvtss_f32(sum);
#endif
}
template <>
EIGEN_STRONG_INLINE double predux<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d sum = _mm256_add_pd(lane0, lane1);
  __m256d tmp0 = _mm256_hadd_pd(sum, _mm256_permute2f128_pd(sum, sum, 1));
  return _mm_cvtsd_f64(_mm256_castpd256_pd128(_mm256_hadd_pd(tmp0, tmp0)));
}

template <>
EIGEN_STRONG_INLINE Packet8f predux_half_dowto4<Packet16f>(const Packet16f& a) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  __m256 lane0 = _mm512_extractf32x8_ps(a, 0);
  __m256 lane1 = _mm512_extractf32x8_ps(a, 1);
  return _mm256_add_ps(lane0, lane1);
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 sum0 = _mm_add_ps(lane0, lane2);
  __m128 sum1 = _mm_add_ps(lane1, lane3);
  return _mm256_insertf128_ps(_mm256_castps128_ps256(sum0), sum1, 1);
#endif
}
template <>
EIGEN_STRONG_INLINE Packet4d predux_half_dowto4<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  return _mm256_add_pd(lane0, lane1);
}

template <>
EIGEN_STRONG_INLINE float predux_mul<Packet16f>(const Packet16f& a) {
//#ifdef EIGEN_VECTORIZE_AVX512DQ
#if 0
  Packet8f lane0 = _mm512_extractf32x8_ps(a, 0);
  Packet8f lane1 = _mm512_extractf32x8_ps(a, 1);
  Packet8f res = pmul(lane0, lane1);
  res = pmul(res, _mm256_permute2f128_ps(res, res, 1));
  res = pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = pmul(pmul(lane0, lane1), pmul(lane2, lane3));
  res = pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
#endif
}
template <>
EIGEN_STRONG_INLINE double predux_mul<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = pmul(lane0, lane1);
  res = pmul(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(pmul(res, _mm256_shuffle_pd(res, res, 1)));
}

template <>
EIGEN_STRONG_INLINE float predux_min<Packet16f>(const Packet16f& a) {
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = _mm_min_ps(_mm_min_ps(lane0, lane1), _mm_min_ps(lane2, lane3));
  res = _mm_min_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(_mm_min_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
}
template <>
EIGEN_STRONG_INLINE double predux_min<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = _mm256_min_pd(lane0, lane1);
  res = _mm256_min_pd(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(_mm256_min_pd(res, _mm256_shuffle_pd(res, res, 1)));
}

template <>
EIGEN_STRONG_INLINE float predux_max<Packet16f>(const Packet16f& a) {
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = _mm_max_ps(_mm_max_ps(lane0, lane1), _mm_max_ps(lane2, lane3));
  res = _mm_max_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(_mm_max_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
}

template <>
EIGEN_STRONG_INLINE double predux_max<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = _mm256_max_pd(lane0, lane1);
  res = _mm256_max_pd(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(_mm256_max_pd(res, _mm256_shuffle_pd(res, res, 1)));
}

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet16f& x)
{
  Packet16i xi = _mm512_castps_si512(x);
  __mmask16 tmp = _mm512_test_epi32_mask(xi,xi);
  return !_mm512_kortestz(tmp,tmp);
}



#define PACK_OUTPUT(OUTPUT, INPUT, INDEX, STRIDE) \
  EIGEN_INSERT_8f_INTO_16f(OUTPUT[INDEX], INPUT[INDEX], INPUT[INDEX + STRIDE]);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet16f, 16>& kernel) {
  __m512 T0 = _mm512_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T1 = _mm512_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T2 = _mm512_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T3 = _mm512_unpackhi_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T4 = _mm512_unpacklo_ps(kernel.packet[4], kernel.packet[5]);
  __m512 T5 = _mm512_unpackhi_ps(kernel.packet[4], kernel.packet[5]);
  __m512 T6 = _mm512_unpacklo_ps(kernel.packet[6], kernel.packet[7]);
  __m512 T7 = _mm512_unpackhi_ps(kernel.packet[6], kernel.packet[7]);
  __m512 T8 = _mm512_unpacklo_ps(kernel.packet[8], kernel.packet[9]);
  __m512 T9 = _mm512_unpackhi_ps(kernel.packet[8], kernel.packet[9]);
  __m512 T10 = _mm512_unpacklo_ps(kernel.packet[10], kernel.packet[11]);
  __m512 T11 = _mm512_unpackhi_ps(kernel.packet[10], kernel.packet[11]);
  __m512 T12 = _mm512_unpacklo_ps(kernel.packet[12], kernel.packet[13]);
  __m512 T13 = _mm512_unpackhi_ps(kernel.packet[12], kernel.packet[13]);
  __m512 T14 = _mm512_unpacklo_ps(kernel.packet[14], kernel.packet[15]);
  __m512 T15 = _mm512_unpackhi_ps(kernel.packet[14], kernel.packet[15]);
  __m512 S0 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S1 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S2 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S3 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S4 = _mm512_shuffle_ps(T4, T6, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S5 = _mm512_shuffle_ps(T4, T6, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S6 = _mm512_shuffle_ps(T5, T7, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S7 = _mm512_shuffle_ps(T5, T7, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S8 = _mm512_shuffle_ps(T8, T10, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S9 = _mm512_shuffle_ps(T8, T10, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S10 = _mm512_shuffle_ps(T9, T11, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S11 = _mm512_shuffle_ps(T9, T11, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S12 = _mm512_shuffle_ps(T12, T14, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S13 = _mm512_shuffle_ps(T12, T14, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S14 = _mm512_shuffle_ps(T13, T15, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S15 = _mm512_shuffle_ps(T13, T15, _MM_SHUFFLE(3, 2, 3, 2));

  EIGEN_EXTRACT_8f_FROM_16f(S0, S0);
  EIGEN_EXTRACT_8f_FROM_16f(S1, S1);
  EIGEN_EXTRACT_8f_FROM_16f(S2, S2);
  EIGEN_EXTRACT_8f_FROM_16f(S3, S3);
  EIGEN_EXTRACT_8f_FROM_16f(S4, S4);
  EIGEN_EXTRACT_8f_FROM_16f(S5, S5);
  EIGEN_EXTRACT_8f_FROM_16f(S6, S6);
  EIGEN_EXTRACT_8f_FROM_16f(S7, S7);
  EIGEN_EXTRACT_8f_FROM_16f(S8, S8);
  EIGEN_EXTRACT_8f_FROM_16f(S9, S9);
  EIGEN_EXTRACT_8f_FROM_16f(S10, S10);
  EIGEN_EXTRACT_8f_FROM_16f(S11, S11);
  EIGEN_EXTRACT_8f_FROM_16f(S12, S12);
  EIGEN_EXTRACT_8f_FROM_16f(S13, S13);
  EIGEN_EXTRACT_8f_FROM_16f(S14, S14);
  EIGEN_EXTRACT_8f_FROM_16f(S15, S15);

  PacketBlock<Packet8f, 32> tmp;

  tmp.packet[0] = _mm256_permute2f128_ps(S0_0, S4_0, 0x20);
  tmp.packet[1] = _mm256_permute2f128_ps(S1_0, S5_0, 0x20);
  tmp.packet[2] = _mm256_permute2f128_ps(S2_0, S6_0, 0x20);
  tmp.packet[3] = _mm256_permute2f128_ps(S3_0, S7_0, 0x20);
  tmp.packet[4] = _mm256_permute2f128_ps(S0_0, S4_0, 0x31);
  tmp.packet[5] = _mm256_permute2f128_ps(S1_0, S5_0, 0x31);
  tmp.packet[6] = _mm256_permute2f128_ps(S2_0, S6_0, 0x31);
  tmp.packet[7] = _mm256_permute2f128_ps(S3_0, S7_0, 0x31);

  tmp.packet[8] = _mm256_permute2f128_ps(S0_1, S4_1, 0x20);
  tmp.packet[9] = _mm256_permute2f128_ps(S1_1, S5_1, 0x20);
  tmp.packet[10] = _mm256_permute2f128_ps(S2_1, S6_1, 0x20);
  tmp.packet[11] = _mm256_permute2f128_ps(S3_1, S7_1, 0x20);
  tmp.packet[12] = _mm256_permute2f128_ps(S0_1, S4_1, 0x31);
  tmp.packet[13] = _mm256_permute2f128_ps(S1_1, S5_1, 0x31);
  tmp.packet[14] = _mm256_permute2f128_ps(S2_1, S6_1, 0x31);
  tmp.packet[15] = _mm256_permute2f128_ps(S3_1, S7_1, 0x31);

  // Second set of _m256 outputs
  tmp.packet[16] = _mm256_permute2f128_ps(S8_0, S12_0, 0x20);
  tmp.packet[17] = _mm256_permute2f128_ps(S9_0, S13_0, 0x20);
  tmp.packet[18] = _mm256_permute2f128_ps(S10_0, S14_0, 0x20);
  tmp.packet[19] = _mm256_permute2f128_ps(S11_0, S15_0, 0x20);
  tmp.packet[20] = _mm256_permute2f128_ps(S8_0, S12_0, 0x31);
  tmp.packet[21] = _mm256_permute2f128_ps(S9_0, S13_0, 0x31);
  tmp.packet[22] = _mm256_permute2f128_ps(S10_0, S14_0, 0x31);
  tmp.packet[23] = _mm256_permute2f128_ps(S11_0, S15_0, 0x31);

  tmp.packet[24] = _mm256_permute2f128_ps(S8_1, S12_1, 0x20);
  tmp.packet[25] = _mm256_permute2f128_ps(S9_1, S13_1, 0x20);
  tmp.packet[26] = _mm256_permute2f128_ps(S10_1, S14_1, 0x20);
  tmp.packet[27] = _mm256_permute2f128_ps(S11_1, S15_1, 0x20);
  tmp.packet[28] = _mm256_permute2f128_ps(S8_1, S12_1, 0x31);
  tmp.packet[29] = _mm256_permute2f128_ps(S9_1, S13_1, 0x31);
  tmp.packet[30] = _mm256_permute2f128_ps(S10_1, S14_1, 0x31);
  tmp.packet[31] = _mm256_permute2f128_ps(S11_1, S15_1, 0x31);

  // Pack them into the output
  PACK_OUTPUT(kernel.packet, tmp.packet, 0, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 1, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 2, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 3, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 4, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 5, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 6, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 7, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 8, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 9, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 10, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 11, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 12, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 13, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 14, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 15, 16);
}
#define PACK_OUTPUT_2(OUTPUT, INPUT, INDEX, STRIDE)         \
  EIGEN_INSERT_8f_INTO_16f(OUTPUT[INDEX], INPUT[2 * INDEX], \
                           INPUT[2 * INDEX + STRIDE]);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet16f, 4>& kernel) {
  __m512 T0 = _mm512_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T1 = _mm512_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T2 = _mm512_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T3 = _mm512_unpackhi_ps(kernel.packet[2], kernel.packet[3]);

  __m512 S0 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S1 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S2 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S3 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(3, 2, 3, 2));

  EIGEN_EXTRACT_8f_FROM_16f(S0, S0);
  EIGEN_EXTRACT_8f_FROM_16f(S1, S1);
  EIGEN_EXTRACT_8f_FROM_16f(S2, S2);
  EIGEN_EXTRACT_8f_FROM_16f(S3, S3);

  PacketBlock<Packet8f, 8> tmp;

  tmp.packet[0] = _mm256_permute2f128_ps(S0_0, S1_0, 0x20);
  tmp.packet[1] = _mm256_permute2f128_ps(S2_0, S3_0, 0x20);
  tmp.packet[2] = _mm256_permute2f128_ps(S0_0, S1_0, 0x31);
  tmp.packet[3] = _mm256_permute2f128_ps(S2_0, S3_0, 0x31);

  tmp.packet[4] = _mm256_permute2f128_ps(S0_1, S1_1, 0x20);
  tmp.packet[5] = _mm256_permute2f128_ps(S2_1, S3_1, 0x20);
  tmp.packet[6] = _mm256_permute2f128_ps(S0_1, S1_1, 0x31);
  tmp.packet[7] = _mm256_permute2f128_ps(S2_1, S3_1, 0x31);

  PACK_OUTPUT_2(kernel.packet, tmp.packet, 0, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 1, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 2, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 3, 1);
}

#define PACK_OUTPUT_SQ_D(OUTPUT, INPUT, INDEX, STRIDE)                \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[INDEX], 0); \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[INDEX + STRIDE], 1);

#define PACK_OUTPUT_D(OUTPUT, INPUT, INDEX, STRIDE)                         \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[(2 * INDEX)], 0); \
  OUTPUT[INDEX] =                                                           \
      _mm512_insertf64x4(OUTPUT[INDEX], INPUT[(2 * INDEX) + STRIDE], 1);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet8d, 4>& kernel) {
  __m512d T0 = _mm512_shuffle_pd(kernel.packet[0], kernel.packet[1], 0);
  __m512d T1 = _mm512_shuffle_pd(kernel.packet[0], kernel.packet[1], 0xff);
  __m512d T2 = _mm512_shuffle_pd(kernel.packet[2], kernel.packet[3], 0);
  __m512d T3 = _mm512_shuffle_pd(kernel.packet[2], kernel.packet[3], 0xff);

  PacketBlock<Packet4d, 8> tmp;

  tmp.packet[0] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x20);
  tmp.packet[1] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x20);
  tmp.packet[2] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x31);
  tmp.packet[3] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x31);

  tmp.packet[4] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x20);
  tmp.packet[5] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x20);
  tmp.packet[6] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x31);
  tmp.packet[7] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x31);

  PACK_OUTPUT_D(kernel.packet, tmp.packet, 0, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 1, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 2, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 3, 1);
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet8d, 8>& kernel) {
  __m512d T0 = _mm512_unpacklo_pd(kernel.packet[0], kernel.packet[1]);
  __m512d T1 = _mm512_unpackhi_pd(kernel.packet[0], kernel.packet[1]);
  __m512d T2 = _mm512_unpacklo_pd(kernel.packet[2], kernel.packet[3]);
  __m512d T3 = _mm512_unpackhi_pd(kernel.packet[2], kernel.packet[3]);
  __m512d T4 = _mm512_unpacklo_pd(kernel.packet[4], kernel.packet[5]);
  __m512d T5 = _mm512_unpackhi_pd(kernel.packet[4], kernel.packet[5]);
  __m512d T6 = _mm512_unpacklo_pd(kernel.packet[6], kernel.packet[7]);
  __m512d T7 = _mm512_unpackhi_pd(kernel.packet[6], kernel.packet[7]);

  PacketBlock<Packet4d, 16> tmp;

  tmp.packet[0] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x20);
  tmp.packet[1] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x20);
  tmp.packet[2] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x31);
  tmp.packet[3] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x31);

  tmp.packet[4] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x20);
  tmp.packet[5] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x20);
  tmp.packet[6] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x31);
  tmp.packet[7] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x31);

  tmp.packet[8] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 0),
                                         _mm512_extractf64x4_pd(T6, 0), 0x20);
  tmp.packet[9] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 0),
                                         _mm512_extractf64x4_pd(T7, 0), 0x20);
  tmp.packet[10] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 0),
                                          _mm512_extractf64x4_pd(T6, 0), 0x31);
  tmp.packet[11] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 0),
                                          _mm512_extractf64x4_pd(T7, 0), 0x31);

  tmp.packet[12] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 1),
                                          _mm512_extractf64x4_pd(T6, 1), 0x20);
  tmp.packet[13] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 1),
                                          _mm512_extractf64x4_pd(T7, 1), 0x20);
  tmp.packet[14] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 1),
                                          _mm512_extractf64x4_pd(T6, 1), 0x31);
  tmp.packet[15] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 1),
                                          _mm512_extractf64x4_pd(T7, 1), 0x31);

  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 0, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 1, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 2, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 3, 8);

  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 4, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 5, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 6, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 7, 8);
}
template <>
EIGEN_STRONG_INLINE Packet16f pblend(const Selector<16>& /*ifPacket*/,
                                     const Packet16f& /*thenPacket*/,
                                     const Packet16f& /*elsePacket*/) {
  assert(false && "To be implemented");
  return Packet16f();
}
template <>
EIGEN_STRONG_INLINE Packet8d pblend(const Selector<8>& ifPacket,
                                    const Packet8d& thenPacket,
                                    const Packet8d& elsePacket) {
  __mmask8 m = (ifPacket.select[0]   )
             | (ifPacket.select[1]<<1)
             | (ifPacket.select[2]<<2)
             | (ifPacket.select[3]<<3)
             | (ifPacket.select[4]<<4)
             | (ifPacket.select[5]<<5)
             | (ifPacket.select[6]<<6)
             | (ifPacket.select[7]<<7);
  return _mm512_mask_blend_pd(m, elsePacket, thenPacket);
}

// Packet math for Eigen::half
template<> EIGEN_STRONG_INLINE Packet16h pset1<Packet16h>(const Eigen::half& from) {
  return _mm256_set1_epi16(from.x);
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet16h>(const Packet16h& from) {
  return half_impl::raw_uint16_to_half(static_cast<unsigned short>(_mm256_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet16h pload<Packet16h>(const Eigen::half* from) {
  return _mm256_load_si256(reinterpret_cast<const __m256i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet16h ploadu<Packet16h>(const Eigen::half* from) {
  return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<half>(Eigen::half* to, const Packet16h& from) {
  // (void*) -> workaround clang warning:
  // cast from 'Eigen::half *' to '__m256i *' increases required alignment from 2 to 32
  _mm256_store_si256((__m256i*)(void*)to, from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<half>(Eigen::half* to, const Packet16h& from) {
  // (void*) -> workaround clang warning:
  // cast from 'Eigen::half *' to '__m256i *' increases required alignment from 2 to 32
  _mm256_storeu_si256((__m256i*)(void*)to, from);
}

template<> EIGEN_STRONG_INLINE Packet16h
ploaddup<Packet16h>(const Eigen::half*  from) {
  unsigned short a = from[0].x;
  unsigned short b = from[1].x;
  unsigned short c = from[2].x;
  unsigned short d = from[3].x;
  unsigned short e = from[4].x;
  unsigned short f = from[5].x;
  unsigned short g = from[6].x;
  unsigned short h = from[7].x;
  return _mm256_set_epi16(h, h, g, g, f, f, e, e, d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet16h
ploadquad(const Eigen::half* from) {
  unsigned short a = from[0].x;
  unsigned short b = from[1].x;
  unsigned short c = from[2].x;
  unsigned short d = from[3].x;
  return _mm256_set_epi16(d, d, d, d, c, c, c, c, b, b, b, b, a, a, a, a);
}

EIGEN_STRONG_INLINE Packet16f half2float(const Packet16h& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm512_cvtph_ps(a);
#else
  EIGEN_ALIGN64 half aux[16];
  pstore(aux, a);
  float f0(aux[0]);
  float f1(aux[1]);
  float f2(aux[2]);
  float f3(aux[3]);
  float f4(aux[4]);
  float f5(aux[5]);
  float f6(aux[6]);
  float f7(aux[7]);
  float f8(aux[8]);
  float f9(aux[9]);
  float fa(aux[10]);
  float fb(aux[11]);
  float fc(aux[12]);
  float fd(aux[13]);
  float fe(aux[14]);
  float ff(aux[15]);

  return _mm512_set_ps(
      ff, fe, fd, fc, fb, fa, f9, f8, f7, f6, f5, f4, f3, f2, f1, f0);
#endif
}

EIGEN_STRONG_INLINE Packet16h float2half(const Packet16f& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm512_cvtps_ph(a, _MM_FROUND_TO_NEAREST_INT|_MM_FROUND_NO_EXC);
#else
  EIGEN_ALIGN64 float aux[16];
  pstore(aux, a);
  half h0(aux[0]);
  half h1(aux[1]);
  half h2(aux[2]);
  half h3(aux[3]);
  half h4(aux[4]);
  half h5(aux[5]);
  half h6(aux[6]);
  half h7(aux[7]);
  half h8(aux[8]);
  half h9(aux[9]);
  half ha(aux[10]);
  half hb(aux[11]);
  half hc(aux[12]);
  half hd(aux[13]);
  half he(aux[14]);
  half hf(aux[15]);

  return _mm256_set_epi16(
      hf.x, he.x, hd.x, hc.x, hb.x, ha.x, h9.x, h8.x,
      h7.x, h6.x, h5.x, h4.x, h3.x, h2.x, h1.x, h0.x);
#endif
}

template<> EIGEN_STRONG_INLINE Packet16h ptrue(const Packet16h& a) {
  return ptrue(Packet8i(a));
}

template <>
EIGEN_STRONG_INLINE Packet16h pabs(const Packet16h& a) {
  const __m256i sign_mask = _mm256_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm256_andnot_si256(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet16h pmin<Packet16h>(const Packet16h& a,
                                              const Packet16h& b) {
  return float2half(pmin<Packet16f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16h pmax<Packet16h>(const Packet16h& a,
                                              const Packet16h& b) {
  return float2half(pmax<Packet16f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16h plset<Packet16h>(const half& a) {
  return float2half(plset<Packet16f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h por(const Packet16h& a,const Packet16h& b) {
  // in some cases Packet8i is a wrapper around __m256i, so we need to
  // cast to Packet8i to call the correct overload.
  return por(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pxor(const Packet16h& a,const Packet16h& b) {
  return pxor(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pand(const Packet16h& a,const Packet16h& b) {
  return pand(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pandnot(const Packet16h& a,const Packet16h& b) {
  return pandnot(Packet8i(a),Packet8i(b));
}

template<> EIGEN_STRONG_INLINE Packet16h pselect(const Packet16h& mask, const Packet16h& a, const Packet16h& b) {
  return _mm256_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet16h pround<Packet16h>(const Packet16h& a) {
  return float2half(pround<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h print<Packet16h>(const Packet16h& a) {
  return float2half(print<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pceil<Packet16h>(const Packet16h& a) {
  return float2half(pceil<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pfloor<Packet16h>(const Packet16h& a) {
  return float2half(pfloor<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_eq(const Packet16h& a,const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  return Pack32To16(pcmp_eq(af, bf));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_le(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_le(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_lt(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_lt(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_lt_or_nan(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_lt_or_nan(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pconj(const Packet16h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet16h pnegate(const Packet16h& a) {
  Packet16h sign_mask = _mm256_set1_epi16(static_cast<unsigned short>(0x8000));
  return _mm256_xor_si256(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet16h padd<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = padd(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h psub<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = psub(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h pmul<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = pmul(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h pdiv<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = pdiv(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE half predux<Packet16h>(const Packet16h& from) {
  Packet16f from_float = half2float(from);
  return half(predux(from_float));
}

template <>
EIGEN_STRONG_INLINE Packet8h predux_half_dowto4<Packet16h>(const Packet16h& a) {
  Packet8h lane0 = _mm256_extractf128_si256(a, 0);
  Packet8h lane1 = _mm256_extractf128_si256(a, 1);
  return padd<Packet8h>(lane0, lane1);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_max<Packet16h>(const Packet16h& a) {
  Packet16f af = half2float(a);
  float reduced = predux_max<Packet16f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_min<Packet16h>(const Packet16h& a) {
  Packet16f af = half2float(a);
  float reduced = predux_min<Packet16f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE half predux_mul<Packet16h>(const Packet16h& from) {
  Packet16f from_float = half2float(from);
  return half(predux_mul(from_float));
}

template<> EIGEN_STRONG_INLINE Packet16h preverse(const Packet16h& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm256_insertf128_si256(
                    _mm256_castsi128_si256(_mm_shuffle_epi8(_mm256_extractf128_si256(a,1),m)),
                                           _mm_shuffle_epi8(_mm256_extractf128_si256(a,0),m), 1);
}

template<> EIGEN_STRONG_INLINE Packet16h pgather<Eigen::half, Packet16h>(const Eigen::half* from, Index stride)
{
  return _mm256_set_epi16(
      from[15*stride].x, from[14*stride].x, from[13*stride].x, from[12*stride].x,
      from[11*stride].x, from[10*stride].x, from[9*stride].x, from[8*stride].x,
      from[7*stride].x, from[6*stride].x, from[5*stride].x, from[4*stride].x,
      from[3*stride].x, from[2*stride].x, from[1*stride].x, from[0*stride].x);
}

template<> EIGEN_STRONG_INLINE void pscatter<half, Packet16h>(half* to, const Packet16h& from, Index stride)
{
  EIGEN_ALIGN64 half aux[16];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
  to[stride*8] = aux[8];
  to[stride*9] = aux[9];
  to[stride*10] = aux[10];
  to[stride*11] = aux[11];
  to[stride*12] = aux[12];
  to[stride*13] = aux[13];
  to[stride*14] = aux[14];
  to[stride*15] = aux[15];
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,16>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];
  __m256i e = kernel.packet[4];
  __m256i f = kernel.packet[5];
  __m256i g = kernel.packet[6];
  __m256i h = kernel.packet[7];
  __m256i i = kernel.packet[8];
  __m256i j = kernel.packet[9];
  __m256i k = kernel.packet[10];
  __m256i l = kernel.packet[11];
  __m256i m = kernel.packet[12];
  __m256i n = kernel.packet[13];
  __m256i o = kernel.packet[14];
  __m256i p = kernel.packet[15];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ef_07 = _mm256_unpacklo_epi16(e, f);
  __m256i gh_07 = _mm256_unpacklo_epi16(g, h);
  __m256i ij_07 = _mm256_unpacklo_epi16(i, j);
  __m256i kl_07 = _mm256_unpacklo_epi16(k, l);
  __m256i mn_07 = _mm256_unpacklo_epi16(m, n);
  __m256i op_07 = _mm256_unpacklo_epi16(o, p);

  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);
  __m256i ef_8f = _mm256_unpackhi_epi16(e, f);
  __m256i gh_8f = _mm256_unpackhi_epi16(g, h);
  __m256i ij_8f = _mm256_unpackhi_epi16(i, j);
  __m256i kl_8f = _mm256_unpackhi_epi16(k, l);
  __m256i mn_8f = _mm256_unpackhi_epi16(m, n);
  __m256i op_8f = _mm256_unpackhi_epi16(o, p);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i efgh_03 = _mm256_unpacklo_epi32(ef_07, gh_07);
  __m256i efgh_47 = _mm256_unpackhi_epi32(ef_07, gh_07);
  __m256i ijkl_03 = _mm256_unpacklo_epi32(ij_07, kl_07);
  __m256i ijkl_47 = _mm256_unpackhi_epi32(ij_07, kl_07);
  __m256i mnop_03 = _mm256_unpacklo_epi32(mn_07, op_07);
  __m256i mnop_47 = _mm256_unpackhi_epi32(mn_07, op_07);

  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);
  __m256i efgh_8b = _mm256_unpacklo_epi32(ef_8f, gh_8f);
  __m256i efgh_cf = _mm256_unpackhi_epi32(ef_8f, gh_8f);
  __m256i ijkl_8b = _mm256_unpacklo_epi32(ij_8f, kl_8f);
  __m256i ijkl_cf = _mm256_unpackhi_epi32(ij_8f, kl_8f);
  __m256i mnop_8b = _mm256_unpacklo_epi32(mn_8f, op_8f);
  __m256i mnop_cf = _mm256_unpackhi_epi32(mn_8f, op_8f);

  __m256i abcdefgh_01 = _mm256_unpacklo_epi64(abcd_03, efgh_03);
  __m256i abcdefgh_23 = _mm256_unpackhi_epi64(abcd_03, efgh_03);
  __m256i ijklmnop_01 = _mm256_unpacklo_epi64(ijkl_03, mnop_03);
  __m256i ijklmnop_23 = _mm256_unpackhi_epi64(ijkl_03, mnop_03);
  __m256i abcdefgh_45 = _mm256_unpacklo_epi64(abcd_47, efgh_47);
  __m256i abcdefgh_67 = _mm256_unpackhi_epi64(abcd_47, efgh_47);
  __m256i ijklmnop_45 = _mm256_unpacklo_epi64(ijkl_47, mnop_47);
  __m256i ijklmnop_67 = _mm256_unpackhi_epi64(ijkl_47, mnop_47);
  __m256i abcdefgh_89 = _mm256_unpacklo_epi64(abcd_8b, efgh_8b);
  __m256i abcdefgh_ab = _mm256_unpackhi_epi64(abcd_8b, efgh_8b);
  __m256i ijklmnop_89 = _mm256_unpacklo_epi64(ijkl_8b, mnop_8b);
  __m256i ijklmnop_ab = _mm256_unpackhi_epi64(ijkl_8b, mnop_8b);
  __m256i abcdefgh_cd = _mm256_unpacklo_epi64(abcd_cf, efgh_cf);
  __m256i abcdefgh_ef = _mm256_unpackhi_epi64(abcd_cf, efgh_cf);
  __m256i ijklmnop_cd = _mm256_unpacklo_epi64(ijkl_cf, mnop_cf);
  __m256i ijklmnop_ef = _mm256_unpackhi_epi64(ijkl_cf, mnop_cf);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  __m256i a_p_0 = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x20);
  __m256i a_p_1 = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x20);
  __m256i a_p_2 = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x20);
  __m256i a_p_3 = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x20);
  __m256i a_p_4 = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x20);
  __m256i a_p_5 = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x20);
  __m256i a_p_6 = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x20);
  __m256i a_p_7 = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x20);
  __m256i a_p_8 = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x31);
  __m256i a_p_9 = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x31);
  __m256i a_p_a = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x31);
  __m256i a_p_b = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x31);
  __m256i a_p_c = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x31);
  __m256i a_p_d = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x31);
  __m256i a_p_e = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x31);
  __m256i a_p_f = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x31);

  kernel.packet[0] = a_p_0;
  kernel.packet[1] = a_p_1;
  kernel.packet[2] = a_p_2;
  kernel.packet[3] = a_p_3;
  kernel.packet[4] = a_p_4;
  kernel.packet[5] = a_p_5;
  kernel.packet[6] = a_p_6;
  kernel.packet[7] = a_p_7;
  kernel.packet[8] = a_p_8;
  kernel.packet[9] = a_p_9;
  kernel.packet[10] = a_p_a;
  kernel.packet[11] = a_p_b;
  kernel.packet[12] = a_p_c;
  kernel.packet[13] = a_p_d;
  kernel.packet[14] = a_p_e;
  kernel.packet[15] = a_p_f;
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,8>& kernel) {
  EIGEN_ALIGN64 half in[8][16];
  pstore<half>(in[0], kernel.packet[0]);
  pstore<half>(in[1], kernel.packet[1]);
  pstore<half>(in[2], kernel.packet[2]);
  pstore<half>(in[3], kernel.packet[3]);
  pstore<half>(in[4], kernel.packet[4]);
  pstore<half>(in[5], kernel.packet[5]);
  pstore<half>(in[6], kernel.packet[6]);
  pstore<half>(in[7], kernel.packet[7]);

  EIGEN_ALIGN64 half out[8][16];

  for (int i = 0; i < 8; ++i) {
    for (int j = 0; j < 8; ++j) {
      out[i][j] = in[j][2*i];
    }
    for (int j = 0; j < 8; ++j) {
      out[i][j+8] = in[j][2*i+1];
    }
  }

  kernel.packet[0] = pload<Packet16h>(out[0]);
  kernel.packet[1] = pload<Packet16h>(out[1]);
  kernel.packet[2] = pload<Packet16h>(out[2]);
  kernel.packet[3] = pload<Packet16h>(out[3]);
  kernel.packet[4] = pload<Packet16h>(out[4]);
  kernel.packet[5] = pload<Packet16h>(out[5]);
  kernel.packet[6] = pload<Packet16h>(out[6]);
  kernel.packet[7] = pload<Packet16h>(out[7]);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,4>& kernel) {
  EIGEN_ALIGN64 half in[4][16];
  pstore<half>(in[0], kernel.packet[0]);
  pstore<half>(in[1], kernel.packet[1]);
  pstore<half>(in[2], kernel.packet[2]);
  pstore<half>(in[3], kernel.packet[3]);

  EIGEN_ALIGN64 half out[4][16];

  for (int i = 0; i < 4; ++i) {
    for (int j = 0; j < 4; ++j) {
      out[i][j] = in[j][4*i];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+4] = in[j][4*i+1];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+8] = in[j][4*i+2];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+12] = in[j][4*i+3];
    }
  }

  kernel.packet[0] = pload<Packet16h>(out[0]);
  kernel.packet[1] = pload<Packet16h>(out[1]);
  kernel.packet[2] = pload<Packet16h>(out[2]);
  kernel.packet[3] = pload<Packet16h>(out[3]);
}

template <> struct is_arithmetic<Packet16bf> { enum { value = true }; };

template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet16bf type;
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,
    HasBlend = 0,
    HasInsert = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
#ifdef EIGEN_VECTORIZE_AVX512DQ
    HasLog = 1,  // Currently fails test with bad accuracy.
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasNdtri = 1,
    HasBessel  = 1,
#endif
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1
  };
};

template <>
struct unpacket_traits<Packet16bf>
{
  typedef bfloat16 type;
  enum {size=16, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
  typedef Packet8bf half;
};

template <>
EIGEN_STRONG_INLINE Packet16bf pset1<Packet16bf>(const bfloat16& from) {
  return _mm256_set1_epi16(from.value);
}

template <>
EIGEN_STRONG_INLINE bfloat16 pfirst<Packet16bf>(const Packet16bf& from) {
  bfloat16 t;
  t.value = static_cast<unsigned short>(_mm256_extract_epi16(from, 0));
  return t;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pload<Packet16bf>(const bfloat16* from) {
  return _mm256_load_si256(reinterpret_cast<const __m256i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16bf ploadu<Packet16bf>(const bfloat16* from) {
  return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
}

template <>
EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to,
                                          const Packet16bf& from) {
  _mm256_store_si256(reinterpret_cast<__m256i*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to,
                                           const Packet16bf& from) {
  _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet16bf
ploaddup<Packet16bf>(const bfloat16* from) {
  Packet16bf r;
  unsigned short a = from[0].value;
  unsigned short b = from[1].value;
  unsigned short c = from[2].value;
  unsigned short d = from[3].value;
  unsigned short e = from[4].value;
  unsigned short f = from[5].value;
  unsigned short g = from[6].value;
  unsigned short h = from[7].value;
  return _mm256_set_epi16(h, h, g, g, f, f, e, e, d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet16bf
ploadquad(const bfloat16* from) {
  Packet16bf r;
  unsigned short a = from[0].value;
  unsigned short b = from[1].value;
  unsigned short c = from[2].value;
  unsigned short d = from[3].value;
  return _mm256_set_epi16(d, d, d, d, c, c, c, c, b, b, b, b, a, a, a, a);
}

EIGEN_STRONG_INLINE Packet16f Bf16ToF32(const Packet16bf& a) {
  return _mm512_castsi512_ps(_mm512_slli_epi32(_mm512_cvtepu16_epi32(a), 16));
}

// Convert float to bfloat16 according to round-to-nearest-even/denormals algorithm.
EIGEN_STRONG_INLINE Packet16bf F32ToBf16(const Packet16f& a) {
  Packet16bf r;

#if defined(EIGEN_VECTORIZE_AVX512BF16) && EIGEN_GNUC_AT_LEAST(10, 1)
  // Since GCC 10.1 supports avx512bf16 and C style explicit cast
  // (C++ static_cast is not supported yet), do converion via intrinsic
  // and register path for performance.
  r = (__m256i)(_mm512_cvtneps_pbh(a));

#else
  __m512i t;
  __m512i input = _mm512_castps_si512(a);
  __m512i nan = _mm512_set1_epi32(0x7fc0);

  // uint32_t lsb = (input >> 16) & 1;
  t = _mm512_and_si512(_mm512_srli_epi32(input, 16), _mm512_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  t = _mm512_add_epi32(t, _mm512_set1_epi32(0x7fff));
  // input += rounding_bias;
  t = _mm512_add_epi32(t, input);
  // input = input >> 16;
  t = _mm512_srli_epi32(t, 16);

  // Check NaN before converting back to bf16
  __mmask16 mask = _mm512_cmp_ps_mask(a, a, _CMP_ORD_Q);

  t = _mm512_mask_blend_epi32(mask, nan, t);
  // output.value = static_cast<uint16_t>(input);
  r = _mm512_cvtepi32_epi16(t);
#endif // EIGEN_VECTORIZE_AVX512BF16

  return r;
}

template <>
EIGEN_STRONG_INLINE Packet16bf ptrue(const Packet16bf& a) {
  return ptrue<Packet8i>(a);
}

template <>
EIGEN_STRONG_INLINE Packet16bf por(const Packet16bf& a, const Packet16bf& b) {
  return por<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pxor(const Packet16bf& a, const Packet16bf& b) {
  return pxor<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pand(const Packet16bf& a, const Packet16bf& b) {
  return pand<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pandnot(const Packet16bf& a,
                                       const Packet16bf& b) {
  return pandnot<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pselect(const Packet16bf& mask,
                                       const Packet16bf& a,
                                       const Packet16bf& b) {
  // Input mask is expected to be all 0/1, handle it with 8-bit
  // intrinsic for performance.
  return _mm256_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet16bf pround<Packet16bf>(const Packet16bf& a)
{
  return F32ToBf16(pround<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf print<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(print<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf pceil<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(pceil<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf pfloor<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(pfloor<Packet16f>(Bf16ToF32(a)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_eq(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_eq(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_le(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_le(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_lt(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_lt(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_lt_or_nan(const Packet16bf& a,
                                              const Packet16bf& b) {
  return Pack32To16(pcmp_lt_or_nan(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pnegate(const Packet16bf& a) {
  Packet16bf sign_mask = _mm256_set1_epi16(static_cast<unsigned short>(0x8000));
  return _mm256_xor_si256(a, sign_mask);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pconj(const Packet16bf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pabs(const Packet16bf& a) {
  const __m256i sign_mask = _mm256_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm256_andnot_si256(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet16bf padd<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(padd<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf psub<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(psub<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmul<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmul<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pdiv<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pdiv<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmin<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmin<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmax<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmax<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf plset<Packet16bf>(const bfloat16& a) {
  return F32ToBf16(plset<Packet16f>(static_cast<float>(a)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf predux_half_dowto4<Packet16bf>(const Packet16bf& a) {
  Packet8bf lane0 = _mm256_extractf128_si256(a, 0);
  Packet8bf lane1 = _mm256_extractf128_si256(a, 1);
  return padd<Packet8bf>(lane0, lane1);
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux<Packet16bf>(const Packet16bf& p) {
  return static_cast<bfloat16>(predux<Packet16f>(Bf16ToF32(p)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_mul<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_min<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_min<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_max<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_max<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf preverse(const Packet16bf& a) {
  __m256i m = _mm256_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1,
                               14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);

  Packet16bf res;
  // Swap hi and lo first because shuffle is in 128-bit lanes.
  res = _mm256_permute2x128_si256(a, a, 1);
  // Shuffle 8-bit values in src within 2*128-bit lanes.
  return _mm256_shuffle_epi8(res, m);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pgather<bfloat16, Packet16bf>(const bfloat16* from,
                                                             Index stride) {
  return _mm256_set_epi16(
      from[15*stride].value, from[14*stride].value, from[13*stride].value, from[12*stride].value,
      from[11*stride].value, from[10*stride].value, from[9*stride].value, from[8*stride].value,
      from[7*stride].value, from[6*stride].value, from[5*stride].value, from[4*stride].value,
      from[3*stride].value, from[2*stride].value, from[1*stride].value, from[0*stride].value);
}

template <>
EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet16bf>(bfloat16* to,
                                                        const Packet16bf& from,
                                                        Index stride) {
  EIGEN_ALIGN64 bfloat16 aux[16];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
  to[stride*8] = aux[8];
  to[stride*9] = aux[9];
  to[stride*10] = aux[10];
  to[stride*11] = aux[11];
  to[stride*12] = aux[12];
  to[stride*13] = aux[13];
  to[stride*14] = aux[14];
  to[stride*15] = aux[15];
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16bf,16>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];
  __m256i e = kernel.packet[4];
  __m256i f = kernel.packet[5];
  __m256i g = kernel.packet[6];
  __m256i h = kernel.packet[7];
  __m256i i = kernel.packet[8];
  __m256i j = kernel.packet[9];
  __m256i k = kernel.packet[10];
  __m256i l = kernel.packet[11];
  __m256i m = kernel.packet[12];
  __m256i n = kernel.packet[13];
  __m256i o = kernel.packet[14];
  __m256i p = kernel.packet[15];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ef_07 = _mm256_unpacklo_epi16(e, f);
  __m256i gh_07 = _mm256_unpacklo_epi16(g, h);
  __m256i ij_07 = _mm256_unpacklo_epi16(i, j);
  __m256i kl_07 = _mm256_unpacklo_epi16(k, l);
  __m256i mn_07 = _mm256_unpacklo_epi16(m, n);
  __m256i op_07 = _mm256_unpacklo_epi16(o, p);

  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);
  __m256i ef_8f = _mm256_unpackhi_epi16(e, f);
  __m256i gh_8f = _mm256_unpackhi_epi16(g, h);
  __m256i ij_8f = _mm256_unpackhi_epi16(i, j);
  __m256i kl_8f = _mm256_unpackhi_epi16(k, l);
  __m256i mn_8f = _mm256_unpackhi_epi16(m, n);
  __m256i op_8f = _mm256_unpackhi_epi16(o, p);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i efgh_03 = _mm256_unpacklo_epi32(ef_07, gh_07);
  __m256i efgh_47 = _mm256_unpackhi_epi32(ef_07, gh_07);
  __m256i ijkl_03 = _mm256_unpacklo_epi32(ij_07, kl_07);
  __m256i ijkl_47 = _mm256_unpackhi_epi32(ij_07, kl_07);
  __m256i mnop_03 = _mm256_unpacklo_epi32(mn_07, op_07);
  __m256i mnop_47 = _mm256_unpackhi_epi32(mn_07, op_07);

  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);
  __m256i efgh_8b = _mm256_unpacklo_epi32(ef_8f, gh_8f);
  __m256i efgh_cf = _mm256_unpackhi_epi32(ef_8f, gh_8f);
  __m256i ijkl_8b = _mm256_unpacklo_epi32(ij_8f, kl_8f);
  __m256i ijkl_cf = _mm256_unpackhi_epi32(ij_8f, kl_8f);
  __m256i mnop_8b = _mm256_unpacklo_epi32(mn_8f, op_8f);
  __m256i mnop_cf = _mm256_unpackhi_epi32(mn_8f, op_8f);

  __m256i abcdefgh_01 = _mm256_unpacklo_epi64(abcd_03, efgh_03);
  __m256i abcdefgh_23 = _mm256_unpackhi_epi64(abcd_03, efgh_03);
  __m256i ijklmnop_01 = _mm256_unpacklo_epi64(ijkl_03, mnop_03);
  __m256i ijklmnop_23 = _mm256_unpackhi_epi64(ijkl_03, mnop_03);
  __m256i abcdefgh_45 = _mm256_unpacklo_epi64(abcd_47, efgh_47);
  __m256i abcdefgh_67 = _mm256_unpackhi_epi64(abcd_47, efgh_47);
  __m256i ijklmnop_45 = _mm256_unpacklo_epi64(ijkl_47, mnop_47);
  __m256i ijklmnop_67 = _mm256_unpackhi_epi64(ijkl_47, mnop_47);
  __m256i abcdefgh_89 = _mm256_unpacklo_epi64(abcd_8b, efgh_8b);
  __m256i abcdefgh_ab = _mm256_unpackhi_epi64(abcd_8b, efgh_8b);
  __m256i ijklmnop_89 = _mm256_unpacklo_epi64(ijkl_8b, mnop_8b);
  __m256i ijklmnop_ab = _mm256_unpackhi_epi64(ijkl_8b, mnop_8b);
  __m256i abcdefgh_cd = _mm256_unpacklo_epi64(abcd_cf, efgh_cf);
  __m256i abcdefgh_ef = _mm256_unpackhi_epi64(abcd_cf, efgh_cf);
  __m256i ijklmnop_cd = _mm256_unpacklo_epi64(ijkl_cf, mnop_cf);
  __m256i ijklmnop_ef = _mm256_unpackhi_epi64(ijkl_cf, mnop_cf);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  kernel.packet[0] = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x20);
  kernel.packet[1] = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x20);
  kernel.packet[2] = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x20);
  kernel.packet[3] = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x20);
  kernel.packet[4] = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x20);
  kernel.packet[5] = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x20);
  kernel.packet[6] = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x20);
  kernel.packet[7] = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x20);
  kernel.packet[8] = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x31);
  kernel.packet[9] = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x31);
  kernel.packet[10] = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x31);
  kernel.packet[11] = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x31);
  kernel.packet[12] = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x31);
  kernel.packet[13] = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x31);
  kernel.packet[14] = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x31);
  kernel.packet[15] = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x31);
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16bf,4>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  kernel.packet[0] = _mm256_permute2x128_si256(abcd_03, abcd_47, 0x20);
  kernel.packet[1] = _mm256_permute2x128_si256(abcd_8b, abcd_cf, 0x20);
  kernel.packet[2] = _mm256_permute2x128_si256(abcd_03, abcd_47, 0x31);
  kernel.packet[3] = _mm256_permute2x128_si256(abcd_8b, abcd_cf, 0x31);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX512/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2019 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_AVX512_H
#define EIGEN_TYPE_CASTING_AVX512_H

namespace Eigen {

namespace internal {

template<> EIGEN_STRONG_INLINE Packet16i pcast<Packet16f, Packet16i>(const Packet16f& a) {
  return _mm512_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16i, Packet16f>(const Packet16i& a) {
  return _mm512_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet16i preinterpret<Packet16i, Packet16f>(const Packet16f& a) {
  return _mm512_castps_si512(a);
}

template<> EIGEN_STRONG_INLINE Packet16f preinterpret<Packet16f, Packet16i>(const Packet16i& a) {
  return _mm512_castsi512_ps(a);
}

template <>
struct type_casting_traits<half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16h, Packet16f>(const Packet16h& a) {
  return half2float(a);
}

template <>
struct type_casting_traits<float, half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16h pcast<Packet16f, Packet16h>(const Packet16f& a) {
  return float2half(a);
}

template <>
struct type_casting_traits<bfloat16, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16bf, Packet16f>(const Packet16bf& a) {
  return Bf16ToF32(a);
}

template <>
struct type_casting_traits<float, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16bf pcast<Packet16f, Packet16bf>(const Packet16f& a) {
  return F32ToBf16(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010-2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX32_ALTIVEC_H
#define EIGEN_COMPLEX32_ALTIVEC_H

namespace Eigen {

namespace internal {

static Packet4ui  p4ui_CONJ_XOR = vec_mergeh((Packet4ui)p4i_ZERO, (Packet4ui)p4f_MZERO);//{ 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
#ifdef __VSX__
#if defined(_BIG_ENDIAN)
static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2d_MZERO, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_MZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
#else
static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_MZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2d_MZERO, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
#endif
#endif

//---------- float ----------
struct Packet2cf
{
  EIGEN_STRONG_INLINE explicit Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}

  EIGEN_STRONG_INLINE Packet2cf pmul(const Packet2cf& a, const Packet2cf& b)
  {
    Packet4f v1, v2;

    // Permute and multiply the real parts of a and b
    v1 = vec_perm(a.v, a.v, p16uc_PSET32_WODD);
    // Get the imaginary parts of a
    v2 = vec_perm(a.v, a.v, p16uc_PSET32_WEVEN);
    // multiply a_re * b
    v1 = vec_madd(v1, b.v, p4f_ZERO);
    // multiply a_im * b and get the conjugate result
    v2 = vec_madd(v2, b.v, p4f_ZERO);
    v2 = reinterpret_cast<Packet4f>(pxor(v2, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR)));
    // permute back to a proper order
    v2 = vec_perm(v2, v2, p16uc_COMPLEX32_REV);

    return Packet2cf(padd<Packet4f>(v1, v2));
  }

  EIGEN_STRONG_INLINE Packet2cf& operator*=(const Packet2cf& b) {
    v = pmul(Packet2cf(*this), b).v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator*(const Packet2cf& b) const {
    return Packet2cf(*this) *= b;
  }

  EIGEN_STRONG_INLINE Packet2cf& operator+=(const Packet2cf& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator+(const Packet2cf& b) const {
    return Packet2cf(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator-=(const Packet2cf& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(const Packet2cf& b) const {
    return Packet2cf(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(void) const {
    return Packet2cf(-v);
  }

  Packet4f  v;
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  typedef Packet4f as_real;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
#ifdef __VSX__
    HasBlend  = 1,
#endif
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet2cf> { typedef std::complex<float> type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2cf half; typedef Packet4f as_real; };

template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  if((std::ptrdiff_t(&from) % 16) == 0)
    res.v = pload<Packet4f>((const float *)&from);
  else
    res.v = ploadu<Packet4f>((const float *)&from);
  res.v = vec_perm(res.v, res.v, p16uc_PSET64_HI);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>*        from) { return Packet2cf(pload<Packet4f>((const float *) from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>*       from) { return Packet2cf(ploadu<Packet4f>((const float*) from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>*     from) { return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { pstoreu((float*)to, from.v); }

EIGEN_STRONG_INLINE Packet2cf pload2(const std::complex<float>* from0, const std::complex<float>* from1)
{
  Packet4f res0, res1;
#ifdef __VSX__
  __asm__ ("lxsdx %x0,%y1" : "=wa" (res0) : "Z" (*from0));
  __asm__ ("lxsdx %x0,%y1" : "=wa" (res1) : "Z" (*from1));
#ifdef _BIG_ENDIAN
  __asm__ ("xxpermdi %x0, %x1, %x2, 0" : "=wa" (res0) : "wa" (res0), "wa" (res1));
#else
  __asm__ ("xxpermdi %x0, %x2, %x1, 0" : "=wa" (res0) : "wa" (res0), "wa" (res1));
#endif
#else
  *reinterpret_cast<std::complex<float> *>(&res0) = *from0;
  *reinterpret_cast<std::complex<float> *>(&res1) = *from1;
  res0 = vec_perm(res0, res1, p16uc_TRANSPOSE64_HI);
#endif
  return Packet2cf(res0);
}

template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  EIGEN_ALIGN16 std::complex<float> af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  return pload<Packet2cf>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  EIGEN_ALIGN16 std::complex<float> af[2];
  pstore<std::complex<float> >((std::complex<float> *) af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) { return Packet2cf(pxor<Packet4f>(a.v, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR))); }

template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pand<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(por<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pxor<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pandnot<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> * addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  EIGEN_ALIGN16 std::complex<float> res[2];
  pstore((float *)&res, a.v);

  return res[0];
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet4f rev_a;
  rev_a = vec_perm(a.v, a.v, p16uc_COMPLEX32_REV2);
  return Packet2cf(rev_a);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  b = vec_sld(a.v, a.v, 8);
  b = padd<Packet4f>(a.v, b);
  return pfirst<Packet2cf>(Packet2cf(b));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  Packet2cf prod;
  b = vec_sld(a.v, a.v, 8);
  prod = pmul<Packet2cf>(a, Packet2cf(b));

  return pfirst<Packet2cf>(prod);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res = pmul(a, pconj(b));
  Packet4f s = pmul<Packet4f>(b.v, b.v);
  return Packet2cf(pdiv(res.v, padd<Packet4f>(s, vec_perm(s, s, p16uc_COMPLEX32_REV))));
}

template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& x)
{
  return Packet2cf(vec_perm(x.v, x.v, p16uc_COMPLEX32_REV));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet4f tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = reinterpret_cast<Packet4f>(vec_cmpeq(a.v,b.v));
  return Packet2cf(vec_and(eq, vec_perm(eq, eq, p16uc_COMPLEX32_REV)));
}

#ifdef __VSX__
template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  result.v = reinterpret_cast<Packet4f>(pblend<Packet2d>(ifPacket, reinterpret_cast<Packet2d>(thenPacket.v), reinterpret_cast<Packet2d>(elsePacket.v)));
  return result;
}
#endif

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a)
{
  return psqrt_complex<Packet2cf>(a);
}

//---------- double ----------
#ifdef __VSX__
struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}

  EIGEN_STRONG_INLINE Packet1cd pmul(const Packet1cd& a, const Packet1cd& b)
  {
    Packet2d a_re, a_im, v1, v2;

    // Permute and multiply the real parts of a and b
    a_re = vec_perm(a.v, a.v, p16uc_PSET64_HI);
    // Get the imaginary parts of a
    a_im = vec_perm(a.v, a.v, p16uc_PSET64_LO);
    // multiply a_re * b
    v1 = vec_madd(a_re, b.v, p2d_ZERO);
    // multiply a_im * b and get the conjugate result
    v2 = vec_madd(a_im, b.v, p2d_ZERO);
    v2 = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(v2), reinterpret_cast<Packet4ui>(v2), 8));
    v2 = pxor(v2, reinterpret_cast<Packet2d>(p2ul_CONJ_XOR1));

    return Packet1cd(padd<Packet2d>(v1, v2));
  }

  EIGEN_STRONG_INLINE Packet1cd& operator*=(const Packet1cd& b) {
    v = pmul(Packet1cd(*this), b).v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator*(const Packet1cd& b) const {
    return Packet1cd(*this) *= b;
  }

  EIGEN_STRONG_INLINE Packet1cd& operator+=(const Packet1cd& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator+(const Packet1cd& b) const {
    return Packet1cd(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator-=(const Packet1cd& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(const Packet1cd& b) const {
    return Packet1cd(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(void) const {
    return Packet1cd(-v);
  }

  Packet2d v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cd> { typedef std::complex<double> type; enum {size=1, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet1cd half; typedef Packet2d as_real; };

template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from) { return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) { return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { pstoreu((double*)to, from.v); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(const std::complex<double>* from, Index)
{
  return pload<Packet1cd>(from);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to, const Packet1cd& from, Index)
{
  pstore<std::complex<double> >(to, from);
}

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) { return Packet1cd(pxor(a.v, reinterpret_cast<Packet2d>(p2ul_CONJ_XOR2))); }

template<> EIGEN_STRONG_INLINE Packet1cd pand   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pandnot(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>*     from)  { return pset1<Packet1cd>(*from); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> * addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 std::complex<double> res[2];
  pstore<std::complex<double> >(res, a);

  return res[0];
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for AltiVec
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = pmul<Packet2d>(b.v, b.v);
  return Packet1cd(pdiv(res.v, padd<Packet2d>(s, vec_perm(s, s, p16uc_REVERSE64))));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b) {
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a)==re(b), im(a)==im(b)]
  Packet2d eq = reinterpret_cast<Packet2d>(vec_cmpeq(a.v,b.v));
  // Swap real/imag elements in the mask in to get:
  // [im(a)==im(b), re(a)==re(b)]
  Packet2d eq_swapped = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(eq), reinterpret_cast<Packet4ui>(eq), 8));
  // Return re(a)==re(b) & im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cd(vec_and(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a)
{
  return psqrt_complex<Packet1cd>(a);
}

#endif // __VSX__
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX32_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_ALTIVEC_H
#define EIGEN_MATH_FUNCTIONS_ALTIVEC_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog<Packet4f>(const Packet4f& _x)
{
  return plog_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
  return pexp_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psin<Packet4f>(const Packet4f& _x)
{
  return psin_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pcos<Packet4f>(const Packet4f& _x)
{
  return pcos_float(_x);
}

#ifndef EIGEN_COMP_CLANG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x)
{
  return  vec_rsqrt(x);
}
#endif

#ifdef __VSX__
#ifndef EIGEN_COMP_CLANG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x)
{
  return  vec_rsqrt(x);
}
#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x)
{
  return  vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x)
{
  return  vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& _x)
{
  return pexp_double(_x);
}
#endif

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Everton Constantino (everton.constantino@ibm.com)
// Copyright (C) 2021 Chip Kerchner (chip.kerchner@ibm.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_PRODUCT_ALTIVEC_H
#define EIGEN_MATRIX_PRODUCT_ALTIVEC_H

#ifndef EIGEN_ALTIVEC_USE_CUSTOM_PACK
#define EIGEN_ALTIVEC_USE_CUSTOM_PACK    1
#endif

#include "MatrixProductCommon.h"

// Since LLVM doesn't support dynamic dispatching, force either always MMA or VSX
#if EIGEN_COMP_LLVM
#if !defined(EIGEN_ALTIVEC_DISABLE_MMA) && !defined(EIGEN_ALTIVEC_MMA_ONLY)
#ifdef __MMA__
#define EIGEN_ALTIVEC_MMA_ONLY
#else
#define EIGEN_ALTIVEC_DISABLE_MMA
#endif
#endif
#endif

#ifdef __has_builtin
#if __has_builtin(__builtin_mma_assemble_acc)
  #define ALTIVEC_MMA_SUPPORT
#endif
#endif

#if defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
  #include "MatrixProductMMA.h"
#endif

/**************************************************************************************************
 * TODO                                                                                           *
 * - Check StorageOrder on dhs_pack (the innermost second loop seems unvectorized when it could). *
 * - Check the possibility of transposing as GETREAL and GETIMAG when needed.                     *
 **************************************************************************************************/
namespace Eigen {

namespace internal {

/**************************
 * Constants and typedefs *
 **************************/
template<typename Scalar>
struct quad_traits
{
  typedef typename packet_traits<Scalar>::type    vectortype;
  typedef PacketBlock<vectortype,4>                     type;
  typedef vectortype                                 rhstype;
  enum
  {
    vectorsize = packet_traits<Scalar>::size,
    size = 4,
    rows = 4
  };
};

template<>
struct quad_traits<double>
{
  typedef Packet2d                        vectortype;
  typedef PacketBlock<vectortype,4>             type;
  typedef PacketBlock<Packet2d,2>            rhstype;
  enum
  {
    vectorsize = packet_traits<double>::size,
    size = 2,
    rows = 4
  };
};

// MatrixProduct decomposes real/imaginary vectors into a real vector and an imaginary vector, this turned out
// to be faster than Eigen's usual approach of having real/imaginary pairs on a single vector. This constants then
// are responsible to extract from convert between Eigen's and MatrixProduct approach.

const static Packet16uc p16uc_GETREAL32 = {  0,  1,  2,  3,
                                             8,  9, 10, 11,
                                            16, 17, 18, 19,
                                            24, 25, 26, 27};

const static Packet16uc p16uc_GETIMAG32 = {  4,  5,  6,  7,
                                            12, 13, 14, 15,
                                            20, 21, 22, 23,
                                            28, 29, 30, 31};
const static Packet16uc p16uc_GETREAL64 = {  0,  1,  2,  3,  4,  5,  6,  7,
                                            16, 17, 18, 19, 20, 21, 22, 23};

//[a,ai],[b,bi] = [ai,bi]
const static Packet16uc p16uc_GETIMAG64 = {  8,  9, 10, 11, 12, 13, 14, 15,
                                            24, 25, 26, 27, 28, 29, 30, 31};

/*********************************************
 * Single precision real and complex packing *
 * *******************************************/

/**
 * Symm packing is related to packing of symmetric adjoint blocks, as expected the packing leaves
 * the diagonal real, whatever is below it is copied from the respective upper diagonal element and 
 * conjugated. There's no PanelMode available for symm packing.
 *
 * Packing in general is supposed to leave the lhs block and the rhs block easy to be read by gemm using 
 * its respective rank-update instructions. The float32/64 versions are different because at this moment
 * the size of the accumulator is fixed at 512-bits so you can't have a 4x4 accumulator of 64-bit elements.
 * 
 * As mentioned earlier MatrixProduct breaks complex numbers into a real vector and a complex vector so packing has
 * to take that into account, at the moment, we run pack the real part and then the imaginary part, this is the main
 * reason why packing for complex is broken down into several different parts, also the reason why we endup having a
 * float32/64 and complex float32/64 version.
 **/
template<typename Scalar, typename Index, int StorageOrder>
EIGEN_ALWAYS_INLINE std::complex<Scalar> getAdjointVal(Index i, Index j, const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder>& dt)
{
  std::complex<Scalar> v;
  if(i < j)
  {
    v.real( dt(j,i).real());
    v.imag(-dt(j,i).imag());
  } else if(i > j)
  {
    v.real( dt(i,j).real());
    v.imag( dt(i,j).imag());
  } else {
    v.real( dt(i,j).real());
    v.imag((Scalar)0.0);
  }
  return v;
}

template<typename Scalar, typename Index, int StorageOrder, int N>
EIGEN_STRONG_INLINE void symm_pack_complex_rhs_helper(std::complex<Scalar>* blockB, const std::complex<Scalar>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
{
  const Index depth = k2 + rows;
  const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder> rhs(_rhs, rhsStride);
  const Index vectorSize = N*quad_traits<Scalar>::vectorsize;
  const Index vectorDelta = vectorSize * rows;
  Scalar* blockBf = reinterpret_cast<Scalar *>(blockB);

  Index rir = 0, rii, j = 0;
  for(; j + vectorSize <= cols; j+=vectorSize)
  {
    rii = rir + vectorDelta;

    for(Index i = k2; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(i, j + k, rhs);

        blockBf[rir + k] = v.real();
        blockBf[rii + k] = v.imag();
      }
      rir += vectorSize;
      rii += vectorSize;
    }

    rir += vectorDelta;
  }
  if (j < cols)
  {
    rii = rir + ((cols - j) * rows);

    for(Index i = k2; i < depth; i++)
    {
      Index k = j;
      for(; k < cols; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(i, k, rhs);

        blockBf[rir] = v.real();
        blockBf[rii] = v.imag();

        rir += 1;
        rii += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder>
EIGEN_STRONG_INLINE void symm_pack_complex_lhs_helper(std::complex<Scalar>* blockA, const std::complex<Scalar>* _lhs, Index lhsStride, Index cols, Index rows)
{
  const Index depth = cols;
  const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder> lhs(_lhs, lhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;
  const Index vectorDelta = vectorSize * depth;
  Scalar* blockAf = (Scalar *)(blockA);

  Index rir = 0, rii, j = 0;
  for(; j + vectorSize <= rows; j+=vectorSize)
  {
    rii = rir + vectorDelta;

    for(Index i = 0; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(j+k, i, lhs);

        blockAf[rir + k] = v.real();
        blockAf[rii + k] = v.imag();
      }
      rir += vectorSize;
      rii += vectorSize;
    }

    rir += vectorDelta;
  }

  if (j < rows)
  {
    rii = rir + ((rows - j) * depth);

    for(Index i = 0; i < depth; i++)
    {
      Index k = j;
      for(; k < rows; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(k, i, lhs);

        blockAf[rir] = v.real();
        blockAf[rii] = v.imag();

        rir += 1;
        rii += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder, int N>
EIGEN_STRONG_INLINE void symm_pack_rhs_helper(Scalar* blockB, const Scalar* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
{
  const Index depth = k2 + rows;
  const_blas_data_mapper<Scalar, Index, StorageOrder> rhs(_rhs, rhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;

  Index ri = 0, j = 0;
  for(; j + N*vectorSize <= cols; j+=N*vectorSize)
  {
    Index i = k2;
    for(; i < depth; i++)
    {
      for(Index k = 0; k < N*vectorSize; k++)
      {
        if(i <= j+k)
          blockB[ri + k] = rhs(j+k, i);
        else
          blockB[ri + k] = rhs(i, j+k);
      }
      ri += N*vectorSize;
    }
  }

  if (j < cols)
  {
    for(Index i = k2; i < depth; i++)
    {
      Index k = j;
      for(; k < cols; k++)
      {
        if(k <= i)
          blockB[ri] = rhs(i, k);
        else
          blockB[ri] = rhs(k, i);
        ri += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder>
EIGEN_STRONG_INLINE void symm_pack_lhs_helper(Scalar* blockA, const Scalar* _lhs, Index lhsStride, Index cols, Index rows)
{
  const Index depth = cols;
  const_blas_data_mapper<Scalar, Index, StorageOrder> lhs(_lhs, lhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;

  Index ri = 0, j = 0;
  for(; j + vectorSize <= rows; j+=vectorSize)
  {
    Index i = 0;

    for(; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        if(i <= j+k)
          blockA[ri + k] = lhs(j+k, i);
        else
          blockA[ri + k] = lhs(i, j+k);
      }
      ri += vectorSize;
    }
  }

  if (j < rows)
  {
    for(Index i = 0; i < depth; i++)
    {
      Index k = j;
      for(; k < rows; k++)
      {
        if(i <= k)
          blockA[ri] = lhs(k, i);
        else
          blockA[ri] = lhs(i, k);
        ri += 1;
      }
    }
  }
}

template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<std::complex<float>, Index, nr, StorageOrder>
{
  void operator()(std::complex<float>* blockB, const std::complex<float>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_complex_rhs_helper<float, Index, StorageOrder, 1>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<std::complex<float>, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(std::complex<float>* blockA, const std::complex<float>* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_complex_lhs_helper<float, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack std::complex<float64> ***********

template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<std::complex<double>, Index, nr, StorageOrder>
{
  void operator()(std::complex<double>* blockB, const std::complex<double>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_complex_rhs_helper<double, Index, StorageOrder, 2>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<std::complex<double>, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(std::complex<double>* blockA, const std::complex<double>* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_complex_lhs_helper<double, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack float32 ***********
template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<float, Index, nr, StorageOrder>
{
  void operator()(float* blockB, const float* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_rhs_helper<float, Index, StorageOrder, 1>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<float, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(float* blockA, const float* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_lhs_helper<float, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack float64 ***********
template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<double, Index, nr, StorageOrder>
{
  void operator()(double* blockB, const double* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_rhs_helper<double, Index, StorageOrder, 2>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<double, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(double* blockA, const double* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_lhs_helper<double, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

/**
 * PanelMode
 * Packing might be called several times before being multiplied by gebp_kernel, this happens because 
 * on special occasions it fills part of block with other parts of the matrix. Two variables control
 * how PanelMode should behave: offset and stride. The idea is that those variables represent whatever
 * is going to be the real offset and stride in the future and this is what you should obey. The process
 * is to behave as you would with normal packing but leave the start of each part with the correct offset
 * and the end as well respecting the real stride the block will have. Gebp is aware of both blocks stride
 * and offset and behaves accordingly.
 **/

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void storeBlock(Scalar* to, PacketBlock<Packet,4>& block)
{
  const Index size = 16 / sizeof(Scalar);
  pstore<Scalar>(to + (0 * size), block.packet[0]);
  pstore<Scalar>(to + (1 * size), block.packet[1]);
  pstore<Scalar>(to + (2 * size), block.packet[2]);
  pstore<Scalar>(to + (3 * size), block.packet[3]);
}

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void storeBlock(Scalar* to, PacketBlock<Packet,2>& block)
{
  const Index size = 16 / sizeof(Scalar);
  pstore<Scalar>(to + (0 * size), block.packet[0]);
  pstore<Scalar>(to + (1 * size), block.packet[1]);
}

// General template for lhs & rhs complex packing.
template<typename Scalar, typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode, bool UseLhs>
struct dhs_cpack {
  EIGEN_STRONG_INLINE void operator()(std::complex<Scalar>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<Scalar>::vectorsize;
    const Index vectorDelta = vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (vectorSize*offset) : 0), rii;
    Scalar* blockAt = reinterpret_cast<Scalar *>(blockA);
    Index j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,4> blockr, blocki;
        PacketBlock<PacketC,8> cblock;

        if (UseLhs) {
          bload<DataMapper, PacketC, Index, 2, 0, StorageOrder>(cblock, lhs, j, i);
        } else {
          bload<DataMapper, PacketC, Index, 2, 0, StorageOrder>(cblock, lhs, i, j);
        }

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[4].v, p16uc_GETREAL32);
        blockr.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[5].v, p16uc_GETREAL32);
        blockr.packet[2] = vec_perm(cblock.packet[2].v, cblock.packet[6].v, p16uc_GETREAL32);
        blockr.packet[3] = vec_perm(cblock.packet[3].v, cblock.packet[7].v, p16uc_GETREAL32);

        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[4].v, p16uc_GETIMAG32);
        blocki.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[5].v, p16uc_GETIMAG32);
        blocki.packet[2] = vec_perm(cblock.packet[2].v, cblock.packet[6].v, p16uc_GETIMAG32);
        blocki.packet[3] = vec_perm(cblock.packet[3].v, cblock.packet[7].v, p16uc_GETIMAG32);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
          blocki.packet[2] = -blocki.packet[2];
          blocki.packet[3] = -blocki.packet[3];
        }

        if(((StorageOrder == RowMajor) && UseLhs) || (((StorageOrder == ColMajor) && !UseLhs)))
        {
          ptranspose(blockr);
          ptranspose(blocki);
        }

        storeBlock<Scalar, Packet, Index>(blockAt + rir, blockr);
        storeBlock<Scalar, Packet, Index>(blockAt + rii, blocki);

        rir += 4*vectorSize;
        rii += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        PacketBlock<Packet,1> blockr, blocki;
        PacketBlock<PacketC,2> cblock;

        if(((StorageOrder == ColMajor) && UseLhs) || (((StorageOrder == RowMajor) && !UseLhs)))
        {
          if (UseLhs) {
            cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i);
            cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 2, i);
          } else {
            cblock.packet[0] = lhs.template loadPacket<PacketC>(i, j + 0);
            cblock.packet[1] = lhs.template loadPacket<PacketC>(i, j + 2);
          }
        } else {
          std::complex<Scalar> lhs0, lhs1;
          if (UseLhs) {
            lhs0 = lhs(j + 0, i);
            lhs1 = lhs(j + 1, i);
            cblock.packet[0] = pload2(&lhs0, &lhs1);
            lhs0 = lhs(j + 2, i);
            lhs1 = lhs(j + 3, i);
            cblock.packet[1] = pload2(&lhs0, &lhs1);
          } else {
            lhs0 = lhs(i, j + 0);
            lhs1 = lhs(i, j + 1);
            cblock.packet[0] = pload2(&lhs0, &lhs1);
            lhs0 = lhs(i, j + 2);
            lhs1 = lhs(i, j + 3);
            cblock.packet[1] = pload2(&lhs0, &lhs1);
          }
        }

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL32);
        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG32);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
        }

        pstore<Scalar>(blockAt + rir, blockr.packet[0]);
        pstore<Scalar>(blockAt + rii, blocki.packet[0]);

        rir += vectorSize;
        rii += vectorSize;
      }

      rir += ((PanelMode) ? (vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < rows)
    {
      if(PanelMode) rir += (offset*(rows - j - vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (rows - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          if (UseLhs) {
            blockAt[rir] = lhs(k, i).real();

            if(Conjugate)
              blockAt[rii] = -lhs(k, i).imag();
            else
              blockAt[rii] =  lhs(k, i).imag();
          } else {
            blockAt[rir] = lhs(i, k).real();

            if(Conjugate)
              blockAt[rii] = -lhs(i, k).imag();
            else
              blockAt[rii] =  lhs(i, k).imag();
          }

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

// General template for lhs & rhs packing.
template<typename Scalar, typename Index, typename DataMapper, typename Packet, int StorageOrder, bool PanelMode, bool UseLhs>
struct dhs_pack{
  EIGEN_STRONG_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<Scalar>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += vectorSize*offset;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,4> block;

        if (UseLhs) {
          bload<DataMapper, Packet, Index, 4, 0, StorageOrder>(block, lhs, j, i);
        } else {
          bload<DataMapper, Packet, Index, 4, 0, StorageOrder>(block, lhs, i, j);
        }
        if(((StorageOrder == RowMajor) && UseLhs) || ((StorageOrder == ColMajor) && !UseLhs))
        {
          ptranspose(block);
        }

        storeBlock<Scalar, Packet, Index>(blockA + ri, block);

        ri += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(((StorageOrder == RowMajor) && UseLhs) || ((StorageOrder == ColMajor) && !UseLhs))
        {
          if (UseLhs) {
            blockA[ri+0] = lhs(j+0, i);
            blockA[ri+1] = lhs(j+1, i);
            blockA[ri+2] = lhs(j+2, i);
            blockA[ri+3] = lhs(j+3, i);
          } else {
            blockA[ri+0] = lhs(i, j+0);
            blockA[ri+1] = lhs(i, j+1);
            blockA[ri+2] = lhs(i, j+2);
            blockA[ri+3] = lhs(i, j+3);
          }
        } else {
          Packet lhsV;
          if (UseLhs) {
            lhsV = lhs.template loadPacket<Packet>(j, i);
          } else {
            lhsV = lhs.template loadPacket<Packet>(i, j);
          }
          pstore<Scalar>(blockA + ri, lhsV);
        }

        ri += vectorSize;
      }

      if(PanelMode) ri += vectorSize*(stride - offset - depth);
    }

    if (j < rows)
    {
      if(PanelMode) ri += offset*(rows - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          if (UseLhs) {
            blockA[ri] = lhs(k, i);
          } else {
            blockA[ri] = lhs(i, k);
          }
          ri += 1;
        }
      }
    }
  }
};

// General template for lhs packing, float64 specialization.
template<typename Index, typename DataMapper, int StorageOrder, bool PanelMode>
struct dhs_pack<double, Index, DataMapper, Packet2d, StorageOrder, PanelMode, true>
{
  EIGEN_STRONG_INLINE void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += vectorSize*offset;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet2d,2> block;
        if(StorageOrder == RowMajor)
        {
          block.packet[0] = lhs.template loadPacket<Packet2d>(j + 0, i);
          block.packet[1] = lhs.template loadPacket<Packet2d>(j + 1, i);

          ptranspose(block);
        } else {
          block.packet[0] = lhs.template loadPacket<Packet2d>(j, i + 0);
          block.packet[1] = lhs.template loadPacket<Packet2d>(j, i + 1);
        }

        storeBlock<double, Packet2d, Index>(blockA + ri, block);

        ri += 2*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(StorageOrder == RowMajor)
        {
          blockA[ri+0] = lhs(j+0, i);
          blockA[ri+1] = lhs(j+1, i);
        } else {
          Packet2d lhsV = lhs.template loadPacket<Packet2d>(j, i);
          pstore<double>(blockA + ri, lhsV);
        }

        ri += vectorSize;
      }

      if(PanelMode) ri += vectorSize*(stride - offset - depth);
    }

    if (j < rows)
    {
      if(PanelMode) ri += offset*(rows - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          blockA[ri] = lhs(k, i);
          ri += 1;
        }
      }
    }
  }
};

// General template for rhs packing, float64 specialization.
template<typename Index, typename DataMapper, int StorageOrder, bool PanelMode>
struct dhs_pack<double, Index, DataMapper, Packet2d, StorageOrder, PanelMode, false>
{
  EIGEN_STRONG_INLINE void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + 2*vectorSize <= cols; j+=2*vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += offset*(2*vectorSize);

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet2d,4> block;
        if(StorageOrder == ColMajor)
        {
          PacketBlock<Packet2d,2> block1, block2;
          block1.packet[0] = rhs.template loadPacket<Packet2d>(i, j + 0);
          block1.packet[1] = rhs.template loadPacket<Packet2d>(i, j + 1);
          block2.packet[0] = rhs.template loadPacket<Packet2d>(i, j + 2);
          block2.packet[1] = rhs.template loadPacket<Packet2d>(i, j + 3);

          ptranspose(block1);
          ptranspose(block2);

          pstore<double>(blockB + ri    , block1.packet[0]);
          pstore<double>(blockB + ri + 2, block2.packet[0]);
          pstore<double>(blockB + ri + 4, block1.packet[1]);
          pstore<double>(blockB + ri + 6, block2.packet[1]);
        } else {
          block.packet[0] = rhs.template loadPacket<Packet2d>(i + 0, j + 0); //[a1 a2]
          block.packet[1] = rhs.template loadPacket<Packet2d>(i + 0, j + 2); //[a3 a4]
          block.packet[2] = rhs.template loadPacket<Packet2d>(i + 1, j + 0); //[b1 b2]
          block.packet[3] = rhs.template loadPacket<Packet2d>(i + 1, j + 2); //[b3 b4]

          storeBlock<double, Packet2d, Index>(blockB + ri, block);
        }

        ri += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(StorageOrder == ColMajor)
        {
          blockB[ri+0] = rhs(i, j+0);
          blockB[ri+1] = rhs(i, j+1);

          ri += vectorSize;

          blockB[ri+0] = rhs(i, j+2);
          blockB[ri+1] = rhs(i, j+3);
        } else {
          Packet2d rhsV = rhs.template loadPacket<Packet2d>(i, j);
          pstore<double>(blockB + ri, rhsV);

          ri += vectorSize;

          rhsV = rhs.template loadPacket<Packet2d>(i, j + 2);
          pstore<double>(blockB + ri, rhsV);
        }
        ri += vectorSize;
      }

      if(PanelMode) ri += (2*vectorSize)*(stride - offset - depth);
    }

    if (j < cols)
    {
      if(PanelMode) ri += offset*(cols - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < cols; k++)
        {
          blockB[ri] = rhs(i, k);
          ri += 1;
        }
      }
    }
  }
};

// General template for lhs complex packing, float64 specialization.
template<typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode>
struct dhs_cpack<double, Index, DataMapper, Packet, PacketC, StorageOrder, Conjugate, PanelMode, true>
{
  EIGEN_STRONG_INLINE void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    const Index vectorDelta = vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (vectorSize*offset) : 0), rii;
    double* blockAt = reinterpret_cast<double *>(blockA);
    Index j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,2> blockr, blocki;
        PacketBlock<PacketC,4> cblock;

        if(StorageOrder == ColMajor)
        {
          cblock.packet[0] = lhs.template loadPacket<PacketC>(j, i + 0); //[a1 a1i]
          cblock.packet[1] = lhs.template loadPacket<PacketC>(j, i + 1); //[b1 b1i]

          cblock.packet[2] = lhs.template loadPacket<PacketC>(j + 1, i + 0); //[a2 a2i]
          cblock.packet[3] = lhs.template loadPacket<PacketC>(j + 1, i + 1); //[b2 b2i]

          blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[2].v, p16uc_GETREAL64); //[a1 a2]
          blockr.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[3].v, p16uc_GETREAL64); //[b1 b2]

          blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[2].v, p16uc_GETIMAG64);
          blocki.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[3].v, p16uc_GETIMAG64);
        } else {
          cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i); //[a1 a1i]
          cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 1, i); //[a2 a2i]

          cblock.packet[2] = lhs.template loadPacket<PacketC>(j + 0, i + 1); //[b1 b1i]
          cblock.packet[3] = lhs.template loadPacket<PacketC>(j + 1, i + 1); //[b2 b2i

          blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64); //[a1 a2]
          blockr.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETREAL64); //[b1 b2]

          blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);
          blocki.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETIMAG64);
        }

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
        }

        storeBlock<double, Packet, Index>(blockAt + rir, blockr);
        storeBlock<double, Packet, Index>(blockAt + rii, blocki);

        rir += 2*vectorSize;
        rii += 2*vectorSize;
      }
      for(; i < depth; i++)
      {
        PacketBlock<Packet,1> blockr, blocki;
        PacketBlock<PacketC,2> cblock;

        cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i);
        cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 1, i);

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64);
        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
        }

        pstore<double>(blockAt + rir, blockr.packet[0]);
        pstore<double>(blockAt + rii, blocki.packet[0]);

        rir += vectorSize;
        rii += vectorSize;
      }

      rir += ((PanelMode) ? (vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < rows)
    {
      if(PanelMode) rir += (offset*(rows - j - vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (rows - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          blockAt[rir] = lhs(k, i).real();

          if(Conjugate)
            blockAt[rii] = -lhs(k, i).imag();
          else
            blockAt[rii] =  lhs(k, i).imag();

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

// General template for rhs complex packing, float64 specialization.
template<typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode>
struct dhs_cpack<double, Index, DataMapper, Packet, PacketC, StorageOrder, Conjugate, PanelMode, false>
{
  EIGEN_STRONG_INLINE void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    const Index vectorDelta = 2*vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (2*vectorSize*offset) : 0), rii;
    double* blockBt = reinterpret_cast<double *>(blockB);
    Index j = 0;

    for(; j + 2*vectorSize <= cols; j+=2*vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i < depth; i++)
      {
        PacketBlock<PacketC,4> cblock;
        PacketBlock<Packet,2> blockr, blocki;

        bload<DataMapper, PacketC, Index, 2, 0, ColMajor>(cblock, rhs, i, j);

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64);
        blockr.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETREAL64);

        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);
        blocki.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETIMAG64);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
        }

        storeBlock<double, Packet, Index>(blockBt + rir, blockr);
        storeBlock<double, Packet, Index>(blockBt + rii, blocki);

        rir += 2*vectorSize;
        rii += 2*vectorSize;
      }

      rir += ((PanelMode) ? (2*vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < cols)
    {
      if(PanelMode) rir += (offset*(cols - j - 2*vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (cols - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < cols; k++)
        {
          blockBt[rir] = rhs(i, k).real();

          if(Conjugate)
            blockBt[rii] = -rhs(i, k).imag();
          else
            blockBt[rii] =  rhs(i, k).imag();

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

/**************
 * GEMM utils *
 **************/

// 512-bits rank1-update of acc. It can either positive or negative accumulate (useful for complex gemm).
template<typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger_common(PacketBlock<Packet,4>* acc, const Packet& lhsV, const Packet* rhsV)
{
  if(NegativeAccumulate)
  {
    acc->packet[0] = vec_nmsub(lhsV, rhsV[0], acc->packet[0]);
    acc->packet[1] = vec_nmsub(lhsV, rhsV[1], acc->packet[1]);
    acc->packet[2] = vec_nmsub(lhsV, rhsV[2], acc->packet[2]);
    acc->packet[3] = vec_nmsub(lhsV, rhsV[3], acc->packet[3]);
  } else {
    acc->packet[0] = vec_madd(lhsV, rhsV[0], acc->packet[0]);
    acc->packet[1] = vec_madd(lhsV, rhsV[1], acc->packet[1]);
    acc->packet[2] = vec_madd(lhsV, rhsV[2], acc->packet[2]);
    acc->packet[3] = vec_madd(lhsV, rhsV[3], acc->packet[3]);
  }
}

template<typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger_common(PacketBlock<Packet,1>* acc, const Packet& lhsV, const Packet* rhsV)
{
  if(NegativeAccumulate)
  {
    acc->packet[0] = vec_nmsub(lhsV, rhsV[0], acc->packet[0]);
  } else {
    acc->packet[0] = vec_madd(lhsV, rhsV[0], acc->packet[0]);
  }
}

template<int N, typename Scalar, typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger(PacketBlock<Packet,N>* acc, const Scalar* lhs, const Packet* rhsV)
{
  Packet lhsV = pload<Packet>(lhs);

  pger_common<Packet, NegativeAccumulate>(acc, lhsV, rhsV);
}

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void loadPacketRemaining(const Scalar* lhs, Packet &lhsV, Index remaining_rows)
{
#ifdef _ARCH_PWR9
  lhsV = vec_xl_len((Scalar *)lhs, remaining_rows * sizeof(Scalar));
#else
  Index i = 0;
  do {
    lhsV[i] = lhs[i];
  } while (++i < remaining_rows);
#endif
}

template<int N, typename Scalar, typename Packet, typename Index, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger(PacketBlock<Packet,N>* acc, const Scalar* lhs, const Packet* rhsV, Index remaining_rows)
{
  Packet lhsV;
  loadPacketRemaining<Scalar, Packet, Index>(lhs, lhsV, remaining_rows);

  pger_common<Packet, NegativeAccumulate>(acc, lhsV, rhsV);
}

// 512-bits rank1-update of complex acc. It takes decoupled accumulators as entries. It also takes cares of mixed types real * complex and complex * real.
template<int N, typename Packet, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc_common(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Packet &lhsV, const Packet &lhsVi, const Packet* rhsV, const Packet* rhsVi)
{
  pger_common<Packet, false>(accReal, lhsV, rhsV);
  if(LhsIsReal)
  {
    pger_common<Packet, ConjugateRhs>(accImag, lhsV, rhsVi);
    EIGEN_UNUSED_VARIABLE(lhsVi);
  } else {
    if (!RhsIsReal) {
      pger_common<Packet, ConjugateLhs == ConjugateRhs>(accReal, lhsVi, rhsVi);
      pger_common<Packet, ConjugateRhs>(accImag, lhsV, rhsVi);
    } else {
      EIGEN_UNUSED_VARIABLE(rhsVi);
    }
    pger_common<Packet, ConjugateLhs>(accImag, lhsVi, rhsV);
  }
}

template<int N, typename Scalar, typename Packet, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, const Packet* rhsV, const Packet* rhsVi)
{
  Packet lhsV = ploadLhs<Scalar, Packet>(lhs_ptr);
  Packet lhsVi;
  if(!LhsIsReal) lhsVi = ploadLhs<Scalar, Packet>(lhs_ptr_imag);
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);

  pgerc_common<N, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(accReal, accImag, lhsV, lhsVi, rhsV, rhsVi);
}

template<typename Scalar, typename Packet, typename Index, bool LhsIsReal>
EIGEN_ALWAYS_INLINE void loadPacketRemaining(const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, Packet &lhsV, Packet &lhsVi, Index remaining_rows)
{
#ifdef _ARCH_PWR9
  lhsV = vec_xl_len((Scalar *)lhs_ptr, remaining_rows * sizeof(Scalar));
  if(!LhsIsReal) lhsVi = vec_xl_len((Scalar *)lhs_ptr_imag, remaining_rows * sizeof(Scalar));
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
#else
  Index i = 0;
  do {
    lhsV[i] = lhs_ptr[i];
    if(!LhsIsReal) lhsVi[i] = lhs_ptr_imag[i];
  } while (++i < remaining_rows);
  if(LhsIsReal) EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
#endif
}

template<int N, typename Scalar, typename Packet, typename Index, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, const Packet* rhsV, const Packet* rhsVi, Index remaining_rows)
{
  Packet lhsV, lhsVi;
  loadPacketRemaining<Scalar, Packet, Index, LhsIsReal>(lhs_ptr, lhs_ptr_imag, lhsV, lhsVi, remaining_rows);

  pgerc_common<N, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(accReal, accImag, lhsV, lhsVi, rhsV, rhsVi);
}

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadLhs(const Scalar* lhs)
{
  return ploadu<Packet>(lhs);
}

// Zero the accumulator on PacketBlock.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzero(PacketBlock<Packet,4>& acc)
{
  acc.packet[0] = pset1<Packet>((Scalar)0);
  acc.packet[1] = pset1<Packet>((Scalar)0);
  acc.packet[2] = pset1<Packet>((Scalar)0);
  acc.packet[3] = pset1<Packet>((Scalar)0);
}

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzero(PacketBlock<Packet,1>& acc)
{
  acc.packet[0] = pset1<Packet>((Scalar)0);
}

// Scale the PacketBlock vectors by alpha.
template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmadd(pAlpha, accZ.packet[0], acc.packet[0]);
  acc.packet[1] = pmadd(pAlpha, accZ.packet[1], acc.packet[1]);
  acc.packet[2] = pmadd(pAlpha, accZ.packet[2], acc.packet[2]);
  acc.packet[3] = pmadd(pAlpha, accZ.packet[3], acc.packet[3]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,1>& acc, PacketBlock<Packet,1>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmadd(pAlpha, accZ.packet[0], acc.packet[0]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec_common(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmul<Packet>(accZ.packet[0], pAlpha);
  acc.packet[1] = pmul<Packet>(accZ.packet[1], pAlpha);
  acc.packet[2] = pmul<Packet>(accZ.packet[2], pAlpha);
  acc.packet[3] = pmul<Packet>(accZ.packet[3], pAlpha);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec_common(PacketBlock<Packet,1>& acc, PacketBlock<Packet,1>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmul<Packet>(accZ.packet[0], pAlpha);
}

// Complex version of PacketBlock scaling.
template<typename Packet, int N>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,N>& aReal, PacketBlock<Packet,N>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,N>& cReal, PacketBlock<Packet,N>& cImag)
{
  bscalec_common<Packet>(cReal, aReal, bReal);

  bscalec_common<Packet>(cImag, aImag, bReal);

  pger_common<Packet, true>(&cReal, bImag, aImag.packet);

  pger_common<Packet, false>(&cImag, bImag, aReal.packet);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void band(PacketBlock<Packet,4>& acc, const Packet& pMask)
{
  acc.packet[0] = pand(acc.packet[0], pMask);
  acc.packet[1] = pand(acc.packet[1], pMask);
  acc.packet[2] = pand(acc.packet[2], pMask);
  acc.packet[3] = pand(acc.packet[3], pMask);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,4>& aReal, PacketBlock<Packet,4>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,4>& cReal, PacketBlock<Packet,4>& cImag, const Packet& pMask)
{
  band<Packet>(aReal, pMask);
  band<Packet>(aImag, pMask);

  bscalec<Packet,4>(aReal, aImag, bReal, bImag, cReal, cImag);
}

// Load a PacketBlock, the N parameters make tunning gemm easier so we can add more accumulators as needed.
template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,4>& acc, const DataMapper& res, Index row, Index col)
{
  if (StorageOrder == RowMajor) {
    acc.packet[0] = res.template loadPacket<Packet>(row + 0, col + N*accCols);
    acc.packet[1] = res.template loadPacket<Packet>(row + 1, col + N*accCols);
    acc.packet[2] = res.template loadPacket<Packet>(row + 2, col + N*accCols);
    acc.packet[3] = res.template loadPacket<Packet>(row + 3, col + N*accCols);
  } else {
    acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
    acc.packet[1] = res.template loadPacket<Packet>(row + N*accCols, col + 1);
    acc.packet[2] = res.template loadPacket<Packet>(row + N*accCols, col + 2);
    acc.packet[3] = res.template loadPacket<Packet>(row + N*accCols, col + 3);
  }
}

// An overload of bload when you have a PacketBLock with 8 vectors.
template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,8>& acc, const DataMapper& res, Index row, Index col)
{
  if (StorageOrder == RowMajor) {
    acc.packet[0] = res.template loadPacket<Packet>(row + 0, col + N*accCols);
    acc.packet[1] = res.template loadPacket<Packet>(row + 1, col + N*accCols);
    acc.packet[2] = res.template loadPacket<Packet>(row + 2, col + N*accCols);
    acc.packet[3] = res.template loadPacket<Packet>(row + 3, col + N*accCols);
    acc.packet[4] = res.template loadPacket<Packet>(row + 0, col + (N+1)*accCols);
    acc.packet[5] = res.template loadPacket<Packet>(row + 1, col + (N+1)*accCols);
    acc.packet[6] = res.template loadPacket<Packet>(row + 2, col + (N+1)*accCols);
    acc.packet[7] = res.template loadPacket<Packet>(row + 3, col + (N+1)*accCols);
  } else {
    acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
    acc.packet[1] = res.template loadPacket<Packet>(row + N*accCols, col + 1);
    acc.packet[2] = res.template loadPacket<Packet>(row + N*accCols, col + 2);
    acc.packet[3] = res.template loadPacket<Packet>(row + N*accCols, col + 3);
    acc.packet[4] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 0);
    acc.packet[5] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 1);
    acc.packet[6] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 2);
    acc.packet[7] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 3);
  }
}

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,2>& acc, const DataMapper& res, Index row, Index col)
{
  acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
  acc.packet[1] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 0);
}

const static Packet4i mask41 = { -1,  0,  0,  0 };
const static Packet4i mask42 = { -1, -1,  0,  0 };
const static Packet4i mask43 = { -1, -1, -1,  0 };

const static Packet2l mask21 = { -1, 0 };

template<typename Packet>
EIGEN_ALWAYS_INLINE Packet bmask(const int remaining_rows)
{
  if (remaining_rows == 0) {
    return pset1<Packet>(float(0.0));  // Not used
  } else {
    switch (remaining_rows) {
      case 1:  return Packet(mask41);
      case 2:  return Packet(mask42);
      default: return Packet(mask43);
    }
  }
}

template<>
EIGEN_ALWAYS_INLINE Packet2d bmask<Packet2d>(const int remaining_rows)
{
  if (remaining_rows == 0) {
    return pset1<Packet2d>(double(0.0));  // Not used
  } else {
    return Packet2d(mask21);
  }
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha, const Packet& pMask)
{
  band<Packet>(accZ, pMask);

  bscale<Packet>(acc, accZ, pAlpha);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void pbroadcast4_old(const __UNPACK_TYPE__(Packet)* a, Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  pbroadcast4<Packet>(a, a0, a1, a2, a3);
}

template<>
EIGEN_ALWAYS_INLINE void pbroadcast4_old<Packet2d>(const double* a, Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  a1 = pload<Packet2d>(a);
  a3 = pload<Packet2d>(a + 2);
  a0 = vec_splat(a1, 0);
  a1 = vec_splat(a1, 1);
  a2 = vec_splat(a3, 0);
  a3 = vec_splat(a3, 1);
}

// PEEL loop factor.
#define PEEL 7

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void MICRO_EXTRA_COL(
  const Scalar* &lhs_ptr,
  const Scalar* &rhs_ptr,
  PacketBlock<Packet,1> &accZero,
  Index remaining_rows,
  Index remaining_cols)
{
  Packet rhsV[1];
  rhsV[0] = pset1<Packet>(rhs_ptr[0]);
  pger<1,Scalar, Packet, false>(&accZero, lhs_ptr, rhsV);
  lhs_ptr += remaining_rows;
  rhs_ptr += remaining_cols;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows>
EIGEN_STRONG_INLINE void gemm_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr = lhs_base + row*strideA + remaining_rows*offsetA;
  PacketBlock<Packet,1> accZero;

  bsetzero<Scalar, Packet>(accZero);

  Index remaining_depth = (depth & -accRows);
  Index k = 0;
  for(; k + PEEL <= remaining_depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    EIGEN_POWER_PREFETCH(lhs_ptr);
    for (int l = 0; l < PEEL; l++) {
      MICRO_EXTRA_COL<Scalar, Packet, Index>(lhs_ptr, rhs_ptr, accZero, remaining_rows, remaining_cols);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_EXTRA_COL<Scalar, Packet, Index>(lhs_ptr, rhs_ptr, accZero, remaining_rows, remaining_cols);
  }
  for(; k < depth; k++)
  {
    Packet rhsV[1];
    rhsV[0] = pset1<Packet>(rhs_ptr[0]);
    pger<1, Scalar, Packet, Index, false>(&accZero, lhs_ptr, rhsV, remaining_rows);
    lhs_ptr += remaining_rows;
    rhs_ptr += remaining_cols;
  }

  accZero.packet[0] = vec_mul(pAlpha, accZero.packet[0]);
  for(Index i = 0; i < remaining_rows; i++) {
    res(row + i, col) += accZero.packet[0][i];
  }
}

template<typename Scalar, typename Packet, typename Index, const Index accRows>
EIGEN_ALWAYS_INLINE void MICRO_EXTRA_ROW(
  const Scalar* &lhs_ptr,
  const Scalar* &rhs_ptr,
  PacketBlock<Packet,4> &accZero,
  Index remaining_rows)
{
  Packet rhsV[4];
  pbroadcast4<Packet>(rhs_ptr, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
  pger<4, Scalar, Packet, false>(&accZero, lhs_ptr, rhsV);
  lhs_ptr += remaining_rows;
  rhs_ptr += accRows;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlpha,
  const Packet& pMask)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr = lhs_base + row*strideA + remaining_rows*offsetA;
  PacketBlock<Packet,4> accZero, acc;

  bsetzero<Scalar, Packet>(accZero);

  Index remaining_depth = (col + accRows < cols) ? depth : (depth & -accRows);
  Index k = 0;
  for(; k + PEEL <= remaining_depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    EIGEN_POWER_PREFETCH(lhs_ptr);
    for (int l = 0; l < PEEL; l++) {
      MICRO_EXTRA_ROW<Scalar, Packet, Index, accRows>(lhs_ptr, rhs_ptr, accZero, remaining_rows);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_EXTRA_ROW<Scalar, Packet, Index, accRows>(lhs_ptr, rhs_ptr, accZero, remaining_rows);
  }

  if ((remaining_depth == depth) && (rows >= accCols))
  {
    for(Index j = 0; j < 4; j++) {
      acc.packet[j] = res.template loadPacket<Packet>(row, col + j);
    }
    bscale<Packet>(acc, accZero, pAlpha, pMask);
    res.template storePacketBlock<Packet,4>(row, col, acc);
  } else {
    for(; k < depth; k++)
    {
      Packet rhsV[4];
      pbroadcast4<Packet>(rhs_ptr, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
      pger<4, Scalar, Packet, Index, false>(&accZero, lhs_ptr, rhsV, remaining_rows);
      lhs_ptr += remaining_rows;
      rhs_ptr += accRows;
    }

    for(Index j = 0; j < 4; j++) {
      accZero.packet[j] = vec_mul(pAlpha, accZero.packet[j]);
    }
    for(Index j = 0; j < 4; j++) {
      for(Index i = 0; i < remaining_rows; i++) {
        res(row + i, col + j) += accZero.packet[j][i];
      }
    }
  }
}

#define MICRO_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4) func(5) func(6) func(7)

#define MICRO_UNROLL_WORK(func, func2, peel) \
    MICRO_UNROLL(func2); \
    func(0,peel) func(1,peel) func(2,peel) func(3,peel) \
    func(4,peel) func(5,peel) func(6,peel) func(7,peel)

#define MICRO_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr##iter); \
    lhs_ptr##iter += accCols; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
  }

#define MICRO_WORK_ONE(iter, peel) \
  if (unroll_factor > iter) { \
    pger_common<Packet, false>(&accZero##iter, lhsV##iter, rhsV##peel); \
  }

#define MICRO_TYPE_PEEL4(func, func2, peel) \
  if (PEEL > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    pbroadcast4<Packet>(rhs_ptr + (accRows * peel), rhsV##peel[0], rhsV##peel[1], rhsV##peel[2], rhsV##peel[3]); \
    MICRO_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_TYPE_PEEL1(func, func2, peel) \
  if (PEEL > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    rhsV##peel[0] = pset1<Packet>(rhs_ptr[remaining_cols * peel]); \
    MICRO_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_UNROLL_TYPE_PEEL(M, func, func1, func2) \
  Packet rhsV0[M], rhsV1[M], rhsV2[M], rhsV3[M], rhsV4[M], rhsV5[M], rhsV6[M], rhsV7[M], rhsV8[M], rhsV9[M]; \
  func(func1,func2,0); func(func1,func2,1); \
  func(func1,func2,2); func(func1,func2,3); \
  func(func1,func2,4); func(func1,func2,5); \
  func(func1,func2,6); func(func1,func2,7); \
  func(func1,func2,8); func(func1,func2,9);

#define MICRO_UNROLL_TYPE_ONE(M, func, func1, func2) \
  Packet rhsV0[M]; \
  func(func1,func2,0);

#define MICRO_ONE_PEEL4 \
  MICRO_UNROLL_TYPE_PEEL(4, MICRO_TYPE_PEEL4, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += (accRows * PEEL);

#define MICRO_ONE4 \
  MICRO_UNROLL_TYPE_ONE(4, MICRO_TYPE_PEEL4, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += accRows;

#define MICRO_ONE_PEEL1 \
  MICRO_UNROLL_TYPE_PEEL(1, MICRO_TYPE_PEEL1, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += (remaining_cols * PEEL);

#define MICRO_ONE1 \
  MICRO_UNROLL_TYPE_ONE(1, MICRO_TYPE_PEEL1, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += remaining_cols;

#define MICRO_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzero<Scalar, Packet>(accZero##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accZero##iter); \
  }

#define MICRO_DST_PTR MICRO_UNROLL(MICRO_DST_PTR_ONE)

#define MICRO_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr##iter = lhs_base + ( (row/accCols) + iter )*strideA*accCols + accCols*offsetA; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr##iter); \
  }

#define MICRO_SRC_PTR MICRO_UNROLL(MICRO_SRC_PTR_ONE)

#define MICRO_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr##iter); \
  }

#define MICRO_PREFETCH MICRO_UNROLL(MICRO_PREFETCH_ONE)

#define MICRO_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    acc.packet[0] = res.template loadPacket<Packet>(row + iter*accCols, col + 0); \
    acc.packet[1] = res.template loadPacket<Packet>(row + iter*accCols, col + 1); \
    acc.packet[2] = res.template loadPacket<Packet>(row + iter*accCols, col + 2); \
    acc.packet[3] = res.template loadPacket<Packet>(row + iter*accCols, col + 3); \
    bscale<Packet>(acc, accZero##iter, pAlpha); \
    res.template storePacketBlock<Packet,4>(row + iter*accCols, col, acc); \
  }

#define MICRO_STORE MICRO_UNROLL(MICRO_STORE_ONE)

#define MICRO_COL_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    acc.packet[0] = res.template loadPacket<Packet>(row + iter*accCols, col + 0); \
    bscale<Packet>(acc, accZero##iter, pAlpha); \
    res.template storePacketBlock<Packet,1>(row + iter*accCols, col, acc); \
  }

#define MICRO_COL_STORE MICRO_UNROLL(MICRO_COL_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, *  lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, * lhs_ptr7 = NULL;
  PacketBlock<Packet,4> accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;
  PacketBlock<Packet,4> acc;

  MICRO_SRC_PTR
  MICRO_DST_PTR

  Index k = 0;
  for(; k + PEEL <= depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_PREFETCH
    MICRO_ONE_PEEL4
  }
  for(; k < depth; k++)
  {
    MICRO_ONE4
  }
  MICRO_STORE

  row += unroll_factor*accCols;
}

template<int unroll_factor, typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, * lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, *lhs_ptr7 = NULL;
  PacketBlock<Packet,1> accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;
  PacketBlock<Packet,1> acc;

  MICRO_SRC_PTR
  MICRO_DST_PTR

  Index k = 0;
  for(; k + PEEL <= depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_PREFETCH
    MICRO_ONE_PEEL1
  }
  for(; k < depth; k++)
  {
    MICRO_ONE1
  }
  MICRO_COL_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha)
{
#define MAX_UNROLL 6
  while(row + MAX_UNROLL*accCols <= rows) {
    gemm_unrolled_col_iteration<MAX_UNROLL, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
  }
  switch( (rows-row)/accCols ) {
#if MAX_UNROLL > 7
    case 7:
      gemm_unrolled_col_iteration<7, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 6
    case 6:
      gemm_unrolled_col_iteration<6, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 5
   case 5:
      gemm_unrolled_col_iteration<5, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 4
   case 4:
      gemm_unrolled_col_iteration<4, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 3
   case 3:
     gemm_unrolled_col_iteration<3, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
#if MAX_UNROLL > 2
   case 2:
     gemm_unrolled_col_iteration<2, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
#if MAX_UNROLL > 1
   case 1:
     gemm_unrolled_col_iteration<1, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
   default:
     break;
  }
#undef MAX_UNROLL
}

/****************
 * GEMM kernels *
 * **************/
template<typename Scalar, typename Index, typename Packet, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm(const DataMapper& res, const Scalar* blockA, const Scalar* blockB, Index rows, Index depth, Index cols, Scalar alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlpha = pset1<Packet>(alpha);
      const Packet pMask  = bmask<Packet>((const int)(remaining_rows));

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_UNROLL 6
        while(row + MAX_UNROLL*accCols <= rows) {
          gemm_unrolled_iteration<MAX_UNROLL, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
        }
        switch( (rows-row)/accCols ) {
#if MAX_UNROLL > 7
          case 7:
            gemm_unrolled_iteration<7, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 6
          case 6:
            gemm_unrolled_iteration<6, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 5
          case 5:
            gemm_unrolled_iteration<5, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 4
          case 4:
            gemm_unrolled_iteration<4, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 3
          case 3:
            gemm_unrolled_iteration<3, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 2
          case 2:
            gemm_unrolled_iteration<2, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 1
          case 1:
            gemm_unrolled_iteration<1, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
          default:
            break;
        }
#undef MAX_UNROLL

        if(remaining_rows > 0)
        {
          gemm_extra_row<Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, rows, cols, remaining_rows, pAlpha, pMask);
        }
    }

    if(remaining_cols > 0)
    {
      const Scalar* rhs_base = blockB + col*strideB + remaining_cols*offsetB;
      const Scalar* lhs_base = blockA;

      for(; col < cols; col++)
      {
        Index row = 0;

        gemm_unrolled_col<Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, rows, col, remaining_cols, pAlpha);

        if (remaining_rows > 0)
        {
          gemm_extra_col<Scalar, Packet, DataMapper, Index, accRows>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_rows, remaining_cols, pAlpha);
        }
        rhs_base++;
      }
    }
}

#define accColsC (accCols / 2)
#define advanceRows ((LhsIsReal) ? 1 : 2)
#define advanceCols ((RhsIsReal) ? 1 : 2)

// PEEL_COMPLEX loop factor.
#define PEEL_COMPLEX 3

template<typename Scalar, typename Packet, typename Index, const Index accRows, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void MICRO_COMPLEX_EXTRA_COL(
  const Scalar* &lhs_ptr_real, const Scalar* &lhs_ptr_imag,
  const Scalar* &rhs_ptr_real, const Scalar* &rhs_ptr_imag,
  PacketBlock<Packet,1> &accReal, PacketBlock<Packet,1> &accImag,
  Index remaining_rows,
  Index remaining_cols)
{
  Packet rhsV[1], rhsVi[1];
  rhsV[0] = pset1<Packet>(rhs_ptr_real[0]);
  if(!RhsIsReal) rhsVi[0] = pset1<Packet>(rhs_ptr_imag[0]);
  pgerc<1, Scalar, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi);
  lhs_ptr_real += remaining_rows;
  if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  rhs_ptr_real += remaining_cols;
  if(!RhsIsReal) rhs_ptr_imag += remaining_cols;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) rhs_ptr_imag = rhs_base + remaining_cols*strideB;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  const Scalar* lhs_ptr_real = lhs_base + advanceRows*row*strideA + remaining_rows*offsetA;
  const Scalar* lhs_ptr_imag;
  if(!LhsIsReal) lhs_ptr_imag = lhs_ptr_real + remaining_rows*strideA;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  PacketBlock<Packet,1> accReal, accImag;
  PacketBlock<Packet,1> taccReal, taccImag;
  PacketBlock<Packetc,1> acc0, acc1;

  bsetzero<Scalar, Packet>(accReal);
  bsetzero<Scalar, Packet>(accImag);

  Index remaining_depth = (depth & -accRows);
  Index k = 0;
  for(; k + PEEL_COMPLEX <= remaining_depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    EIGEN_POWER_PREFETCH(lhs_ptr_real);
    if(!LhsIsReal) {
      EIGEN_POWER_PREFETCH(lhs_ptr_imag);
    }
    for (int l = 0; l < PEEL_COMPLEX; l++) {
      MICRO_COMPLEX_EXTRA_COL<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows, remaining_cols);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_COMPLEX_EXTRA_COL<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows, remaining_cols);
  }

  for(; k < depth; k++)
  {
    Packet rhsV[1], rhsVi[1];
    rhsV[0] = pset1<Packet>(rhs_ptr_real[0]);
    if(!RhsIsReal) rhsVi[0] = pset1<Packet>(rhs_ptr_imag[0]);
    pgerc<1, Scalar, Packet, Index, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi, remaining_rows);
    lhs_ptr_real += remaining_rows;
    if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
    rhs_ptr_real += remaining_cols;
    if(!RhsIsReal) rhs_ptr_imag += remaining_cols;
  }

  bscalec<Packet,1>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag);
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc0, acc1);

  if ((sizeof(Scalar) == sizeof(float)) && (remaining_rows == 1))
  {
    res(row + 0, col + 0) += pfirst<Packetc>(acc0.packet[0]);
  } else {
    acc0.packet[0] += res.template loadPacket<Packetc>(row + 0, col + 0);
    res.template storePacketBlock<Packetc,1>(row + 0, col + 0, acc0);
    if(remaining_rows > accColsC) {
      res(row + accColsC, col + 0) += pfirst<Packetc>(acc1.packet[0]);
    }
  }
}

template<typename Scalar, typename Packet, typename Index, const Index accRows, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void MICRO_COMPLEX_EXTRA_ROW(
  const Scalar* &lhs_ptr_real, const Scalar* &lhs_ptr_imag,
  const Scalar* &rhs_ptr_real, const Scalar* &rhs_ptr_imag,
  PacketBlock<Packet,4> &accReal, PacketBlock<Packet,4> &accImag,
  Index remaining_rows)
{
  Packet rhsV[4], rhsVi[4];
  pbroadcast4_old<Packet>(rhs_ptr_real, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
  if(!RhsIsReal) pbroadcast4_old<Packet>(rhs_ptr_imag, rhsVi[0], rhsVi[1], rhsVi[2], rhsVi[3]);
  pgerc<4, Scalar, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi);
  lhs_ptr_real += remaining_rows;
  if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  rhs_ptr_real += accRows;
  if(!RhsIsReal) rhs_ptr_imag += accRows;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag,
  const Packet& pMask)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) rhs_ptr_imag = rhs_base + accRows*strideB;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  const Scalar* lhs_ptr_real = lhs_base + advanceRows*row*strideA + remaining_rows*offsetA;
  const Scalar* lhs_ptr_imag;
  if(!LhsIsReal) lhs_ptr_imag = lhs_ptr_real + remaining_rows*strideA;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  PacketBlock<Packet,4> accReal, accImag;
  PacketBlock<Packet,4> taccReal, taccImag;
  PacketBlock<Packetc,4> acc0, acc1;
  PacketBlock<Packetc,8> tRes;

  bsetzero<Scalar, Packet>(accReal);
  bsetzero<Scalar, Packet>(accImag);

  Index remaining_depth = (col + accRows < cols) ? depth : (depth & -accRows);
  Index k = 0;
  for(; k + PEEL_COMPLEX <= remaining_depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    EIGEN_POWER_PREFETCH(lhs_ptr_real);
    if(!LhsIsReal) {
      EIGEN_POWER_PREFETCH(lhs_ptr_imag);
    }
    for (int l = 0; l < PEEL_COMPLEX; l++) {
      MICRO_COMPLEX_EXTRA_ROW<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_COMPLEX_EXTRA_ROW<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows);
  }

  if ((remaining_depth == depth) && (rows >= accCols))
  {
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row, col);
    bscalec<Packet>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag, pMask);
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1);
    res.template storePacketBlock<Packetc,4>(row + 0, col, acc0);
    res.template storePacketBlock<Packetc,4>(row + accColsC, col, acc1);
  } else {
    for(; k < depth; k++)
    {
      Packet rhsV[4], rhsVi[4];
      pbroadcast4_old<Packet>(rhs_ptr_real, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
      if(!RhsIsReal) pbroadcast4_old<Packet>(rhs_ptr_imag, rhsVi[0], rhsVi[1], rhsVi[2], rhsVi[3]);
      pgerc<4, Scalar, Packet, Index, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi, remaining_rows);
      lhs_ptr_real += remaining_rows;
      if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
      rhs_ptr_real += accRows;
      if(!RhsIsReal) rhs_ptr_imag += accRows;
    }

    bscalec<Packet,4>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag);
    bcouple_common<Packet, Packetc>(taccReal, taccImag, acc0, acc1);

    if ((sizeof(Scalar) == sizeof(float)) && (remaining_rows == 1))
    {
      for(Index j = 0; j < 4; j++) {
        res(row + 0, col + j) += pfirst<Packetc>(acc0.packet[j]);
      }
    } else {
      for(Index j = 0; j < 4; j++) {
        PacketBlock<Packetc,1> acc2;
        acc2.packet[0] = res.template loadPacket<Packetc>(row + 0, col + j) + acc0.packet[j];
        res.template storePacketBlock<Packetc,1>(row + 0, col + j, acc2);
        if(remaining_rows > accColsC) {
          res(row + accColsC, col + j) += pfirst<Packetc>(acc1.packet[j]);
        }
      }
    }
  }
}

#define MICRO_COMPLEX_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4)

#define MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
    MICRO_COMPLEX_UNROLL(func2); \
    func(0,peel) func(1,peel) func(2,peel) func(3,peel) func(4,peel)

#define MICRO_COMPLEX_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr_real##iter); \
    lhs_ptr_real##iter += accCols; \
    if(!LhsIsReal) { \
      lhsVi##iter = ploadLhs<Scalar, Packet>(lhs_ptr_imag##iter); \
      lhs_ptr_imag##iter += accCols; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
    EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
  }

#define MICRO_COMPLEX_WORK_ONE4(iter, peel) \
  if (unroll_factor > iter) { \
    pgerc_common<4, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_WORK_ONE1(iter, peel) \
  if (unroll_factor > iter) { \
    pgerc_common<1, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_TYPE_PEEL4(func, func2, peel) \
  if (PEEL_COMPLEX > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    pbroadcast4_old<Packet>(rhs_ptr_real + (accRows * peel), rhsV##peel[0], rhsV##peel[1], rhsV##peel[2], rhsV##peel[3]); \
    if(!RhsIsReal) { \
      pbroadcast4_old<Packet>(rhs_ptr_imag + (accRows * peel), rhsVi##peel[0], rhsVi##peel[1], rhsVi##peel[2], rhsVi##peel[3]); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_TYPE_PEEL1(func, func2, peel) \
  if (PEEL_COMPLEX > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    rhsV##peel[0] = pset1<Packet>(rhs_ptr_real[remaining_cols * peel]); \
    if(!RhsIsReal) { \
      rhsVi##peel[0] = pset1<Packet>(rhs_ptr_imag[remaining_cols * peel]); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_UNROLL_TYPE_PEEL(M, func, func1, func2) \
  Packet rhsV0[M], rhsV1[M], rhsV2[M], rhsV3[M], rhsV4[M], rhsV5[M], rhsV6[M], rhsV7[M], rhsV8[M], rhsV9[M]; \
  Packet rhsVi0[M], rhsVi1[M], rhsVi2[M], rhsVi3[M], rhsVi4[M], rhsVi5[M], rhsVi6[M], rhsVi7[M], rhsVi8[M], rhsVi9[M]; \
  func(func1,func2,0); func(func1,func2,1); \
  func(func1,func2,2); func(func1,func2,3); \
  func(func1,func2,4); func(func1,func2,5); \
  func(func1,func2,6); func(func1,func2,7); \
  func(func1,func2,8); func(func1,func2,9);

#define MICRO_COMPLEX_UNROLL_TYPE_ONE(M, func, func1, func2) \
  Packet rhsV0[M], rhsVi0[M];\
  func(func1,func2,0);

#define MICRO_COMPLEX_ONE_PEEL4 \
  MICRO_COMPLEX_UNROLL_TYPE_PEEL(4, MICRO_COMPLEX_TYPE_PEEL4, MICRO_COMPLEX_WORK_ONE4, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += (accRows * PEEL_COMPLEX); \
  if(!RhsIsReal) rhs_ptr_imag += (accRows * PEEL_COMPLEX);

#define MICRO_COMPLEX_ONE4 \
  MICRO_COMPLEX_UNROLL_TYPE_ONE(4, MICRO_COMPLEX_TYPE_PEEL4, MICRO_COMPLEX_WORK_ONE4, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += accRows; \
  if(!RhsIsReal) rhs_ptr_imag += accRows;

#define MICRO_COMPLEX_ONE_PEEL1 \
  MICRO_COMPLEX_UNROLL_TYPE_PEEL(1, MICRO_COMPLEX_TYPE_PEEL1, MICRO_COMPLEX_WORK_ONE1, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += (remaining_cols * PEEL_COMPLEX); \
  if(!RhsIsReal) rhs_ptr_imag += (remaining_cols * PEEL_COMPLEX);

#define MICRO_COMPLEX_ONE1 \
  MICRO_COMPLEX_UNROLL_TYPE_ONE(1, MICRO_COMPLEX_TYPE_PEEL1, MICRO_COMPLEX_WORK_ONE1, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += remaining_cols; \
  if(!RhsIsReal) rhs_ptr_imag += remaining_cols;

#define MICRO_COMPLEX_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzero<Scalar, Packet>(accReal##iter); \
    bsetzero<Scalar, Packet>(accImag##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accReal##iter); \
    EIGEN_UNUSED_VARIABLE(accImag##iter); \
  }

#define MICRO_COMPLEX_DST_PTR MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_DST_PTR_ONE)

#define MICRO_COMPLEX_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr_real##iter = lhs_base + ( ((advanceRows*row)/accCols) + iter*advanceRows )*strideA*accCols + accCols*offsetA; \
    if(!LhsIsReal) { \
      lhs_ptr_imag##iter = lhs_ptr_real##iter + accCols*strideA; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_real##iter); \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
  }

#define MICRO_COMPLEX_SRC_PTR MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_SRC_PTR_ONE)

#define MICRO_COMPLEX_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr_real##iter); \
    if(!LhsIsReal) { \
      EIGEN_POWER_PREFETCH(lhs_ptr_imag##iter); \
    } \
  }

#define MICRO_COMPLEX_PREFETCH MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_PREFETCH_ONE)

#define MICRO_COMPLEX_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row + iter*accCols, col); \
    bscalec<Packet,4>(accReal##iter, accImag##iter, pAlphaReal, pAlphaImag, taccReal, taccImag); \
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1); \
    res.template storePacketBlock<Packetc,4>(row + iter*accCols + 0, col, acc0); \
    res.template storePacketBlock<Packetc,4>(row + iter*accCols + accColsC, col, acc1); \
  }

#define MICRO_COMPLEX_STORE MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_STORE_ONE)

#define MICRO_COMPLEX_COL_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row + iter*accCols, col); \
    bscalec<Packet,1>(accReal##iter, accImag##iter, pAlphaReal, pAlphaImag, taccReal, taccImag); \
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1); \
    res.template storePacketBlock<Packetc,1>(row + iter*accCols + 0, col, acc0); \
    res.template storePacketBlock<Packetc,1>(row + iter*accCols + accColsC, col, acc1); \
  }

#define MICRO_COMPLEX_COL_STORE MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_COL_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + accRows*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  PacketBlock<Packet,4> accReal0, accImag0, accReal1, accImag1;
  PacketBlock<Packet,4> accReal2, accImag2, accReal3, accImag3;
  PacketBlock<Packet,4> accReal4, accImag4;
  PacketBlock<Packet,4> taccReal, taccImag;
  PacketBlock<Packetc,4> acc0, acc1;
  PacketBlock<Packetc,8> tRes;

  MICRO_COMPLEX_SRC_PTR
  MICRO_COMPLEX_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX <= depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_PREFETCH
    MICRO_COMPLEX_ONE_PEEL4
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_ONE4
  }
  MICRO_COMPLEX_STORE

  row += unroll_factor*accCols;
}

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + remaining_cols*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  PacketBlock<Packet,1> accReal0, accImag0, accReal1, accImag1;
  PacketBlock<Packet,1> accReal2, accImag2, accReal3, accImag3;
  PacketBlock<Packet,1> accReal4, accImag4;
  PacketBlock<Packet,1> taccReal, taccImag;
  PacketBlock<Packetc,1> acc0, acc1;
  PacketBlock<Packetc,2> tRes;

  MICRO_COMPLEX_SRC_PTR
  MICRO_COMPLEX_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX <= depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_PREFETCH
    MICRO_COMPLEX_ONE_PEEL1
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_ONE1
  }
  MICRO_COMPLEX_COL_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
#define MAX_COMPLEX_UNROLL 3
  while(row + MAX_COMPLEX_UNROLL*accCols <= rows) {
    gemm_complex_unrolled_col_iteration<MAX_COMPLEX_UNROLL, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
  }
  switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_UNROLL > 4
   case 4:
     gemm_complex_unrolled_col_iteration<4, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 3
   case 3:
     gemm_complex_unrolled_col_iteration<3, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 2
   case 2:
     gemm_complex_unrolled_col_iteration<2, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 1
   case 1:
     gemm_complex_unrolled_col_iteration<1, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
   default:
     break;
  }
#undef MAX_COMPLEX_UNROLL
}

template<typename LhsScalar, typename RhsScalar, typename Scalarc, typename Scalar, typename Index, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex(const DataMapper& res, const LhsScalar* blockAc, const RhsScalar* blockBc, Index rows, Index depth, Index cols, Scalarc alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlphaReal = pset1<Packet>(alpha.real());
      const Packet pAlphaImag = pset1<Packet>(alpha.imag());
      const Packet pMask = bmask<Packet>((const int)(remaining_rows));

      const Scalar* blockA = (Scalar *) blockAc;
      const Scalar* blockB = (Scalar *) blockBc;

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_COMPLEX_UNROLL 3
        while(row + MAX_COMPLEX_UNROLL*accCols <= rows) {
          gemm_complex_unrolled_iteration<MAX_COMPLEX_UNROLL, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
        }
        switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_UNROLL > 4
          case 4:
            gemm_complex_unrolled_iteration<4, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 3
          case 3:
            gemm_complex_unrolled_iteration<3, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 2
          case 2:
            gemm_complex_unrolled_iteration<2, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 1
          case 1:
            gemm_complex_unrolled_iteration<1, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
          default:
            break;
        }
#undef MAX_COMPLEX_UNROLL

        if(remaining_rows > 0)
        {
          gemm_complex_extra_row<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, rows, cols, remaining_rows, pAlphaReal, pAlphaImag, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_complex_unrolled_col<Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, rows, col, remaining_cols, pAlphaReal, pAlphaImag);

          if (remaining_rows > 0)
          {
            gemm_complex_extra_col<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_rows, remaining_cols, pAlphaReal, pAlphaImag);
          }
          rhs_base++;
        }
      }
}

#undef accColsC
#undef advanceCols
#undef advanceRows

/************************************
 * ppc64le template specializations *
 * **********************************/
template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
    dhs_pack<double, Index, DataMapper, Packet2d, ColMajor, PanelMode, true> pack;
    pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
    dhs_pack<double, Index, DataMapper, Packet2d, RowMajor, PanelMode, true> pack;
    pack(blockA, lhs, depth, rows, stride, offset);
}

#if EIGEN_ALTIVEC_USE_CUSTOM_PACK
template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<double, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<double, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<double, Index, DataMapper, Packet2d, ColMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<double, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<double, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<double, Index, DataMapper, Packet2d, RowMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}
#endif

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, RowMajor, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, ColMajor, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, RowMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, ColMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

#if EIGEN_ALTIVEC_USE_CUSTOM_PACK
template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<float, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<float, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, ColMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<float, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<float, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, RowMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}
#endif

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, ColMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, RowMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, RowMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, ColMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, ColMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, RowMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

// ********* gebp specializations *********
template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<float, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef typename quad_traits<float>::vectortype   Packet;
  typedef typename quad_traits<float>::rhstype      RhsPacket;

  void operator()(const DataMapper& res, const float* blockA, const float* blockB,
                  Index rows, Index depth, Index cols, float alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<float, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const float* blockA, const float* blockB,
               Index rows, Index depth, Index cols, float alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const float*, const float*, Index, Index, Index, float, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
      //generate with MMA only
      gemm_function = &Eigen::internal::gemmMMA<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
      if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
        gemm_function = &Eigen::internal::gemmMMA<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
      else{
        gemm_function = &Eigen::internal::gemm<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
    #else
      gemm_function = &Eigen::internal::gemm<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<float>, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<float>* blockA, const std::complex<float>* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<float>, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<float>* blockA, const std::complex<float>* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<float>*, const std::complex<float>*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<float, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const float* blockA, const std::complex<float>* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<float, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const float* blockA, const std::complex<float>* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const float*, const std::complex<float>*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<float>, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<float>* blockA, const float* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<float>, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<float>* blockA, const float* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<float>*, const float*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<double, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef typename quad_traits<double>::vectortype  Packet;
  typedef typename quad_traits<double>::rhstype     RhsPacket;

  void operator()(const DataMapper& res, const double* blockA, const double* blockB,
                  Index rows, Index depth, Index cols, double alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<double, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const double* blockA, const double* blockB,
               Index rows, Index depth, Index cols, double alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const double*, const double*, Index, Index, Index, double, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
      //generate with MMA only
      gemm_function = &Eigen::internal::gemmMMA<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
      if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
        gemm_function = &Eigen::internal::gemmMMA<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
      else{
        gemm_function = &Eigen::internal::gemm<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
    #else
      gemm_function = &Eigen::internal::gemm<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<double>, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<double>* blockA, const std::complex<double>* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<double>, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<double>* blockA, const std::complex<double>* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<double>*, const std::complex<double>*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<double>, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<double>* blockA, const double* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<double>, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<double>* blockA, const double* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<double>*, const double*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<double, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const double* blockA, const std::complex<double>* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<double, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const double* blockA, const std::complex<double>* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const double*, const std::complex<double>*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATRIX_PRODUCT_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductCommon.h <==
//#define EIGEN_POWER_USE_PREFETCH  // Use prefetching in gemm routines
#ifdef EIGEN_POWER_USE_PREFETCH
#define EIGEN_POWER_PREFETCH(p)  prefetch(p)
#else
#define EIGEN_POWER_PREFETCH(p)
#endif

namespace Eigen {

namespace internal {

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows>
EIGEN_STRONG_INLINE void gemm_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlpha);

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlpha,
  const Packet& pMask);

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha);

template<typename Packet>
EIGEN_ALWAYS_INLINE Packet bmask(const int remaining_rows);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag,
  const Packet& pMask);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag);

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadLhs(const Scalar* lhs);

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,4>& acc, const DataMapper& res, Index row, Index col);

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,8>& acc, const DataMapper& res, Index row, Index col);

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha);

template<typename Packet, int N>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,N>& aReal, PacketBlock<Packet,N>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,N>& cReal, PacketBlock<Packet,N>& cImag);

const static Packet16uc p16uc_SETCOMPLEX32_FIRST = {  0,  1,  2,  3,
                                                     16, 17, 18, 19,
                                                      4,  5,  6,  7,
                                                     20, 21, 22, 23};

const static Packet16uc p16uc_SETCOMPLEX32_SECOND = {  8,  9, 10, 11,
                                                      24, 25, 26, 27,
                                                      12, 13, 14, 15,
                                                      28, 29, 30, 31};
//[a,b],[ai,bi] = [a,ai] - This is equivalent to p16uc_GETREAL64
const static Packet16uc p16uc_SETCOMPLEX64_FIRST = {  0,  1,  2,  3,  4,  5,  6,  7,
                                                     16, 17, 18, 19, 20, 21, 22, 23};

//[a,b],[ai,bi] = [b,bi] - This is equivalent to p16uc_GETIMAG64
const static Packet16uc p16uc_SETCOMPLEX64_SECOND = {  8,  9, 10, 11, 12, 13, 14, 15,
                                                      24, 25, 26, 27, 28, 29, 30, 31};


// Grab two decouples real/imaginary PacketBlocks and return two coupled (real/imaginary pairs) PacketBlocks.
template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple_common(PacketBlock<Packet,4>& taccReal, PacketBlock<Packet,4>& taccImag, PacketBlock<Packetc, 4>& acc1, PacketBlock<Packetc, 4>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX32_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX32_SECOND);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple(PacketBlock<Packet,4>& taccReal, PacketBlock<Packet,4>& taccImag, PacketBlock<Packetc,8>& tRes, PacketBlock<Packetc, 4>& acc1, PacketBlock<Packetc, 4>& acc2)
{
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc1, acc2);

  acc1.packet[0] = padd<Packetc>(tRes.packet[0], acc1.packet[0]);
  acc1.packet[1] = padd<Packetc>(tRes.packet[1], acc1.packet[1]);
  acc1.packet[2] = padd<Packetc>(tRes.packet[2], acc1.packet[2]);
  acc1.packet[3] = padd<Packetc>(tRes.packet[3], acc1.packet[3]);

  acc2.packet[0] = padd<Packetc>(tRes.packet[4], acc2.packet[0]);
  acc2.packet[1] = padd<Packetc>(tRes.packet[5], acc2.packet[1]);
  acc2.packet[2] = padd<Packetc>(tRes.packet[6], acc2.packet[2]);
  acc2.packet[3] = padd<Packetc>(tRes.packet[7], acc2.packet[3]);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple_common(PacketBlock<Packet,1>& taccReal, PacketBlock<Packet,1>& taccImag, PacketBlock<Packetc, 1>& acc1, PacketBlock<Packetc, 1>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_SECOND);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple(PacketBlock<Packet,1>& taccReal, PacketBlock<Packet,1>& taccImag, PacketBlock<Packetc,2>& tRes, PacketBlock<Packetc, 1>& acc1, PacketBlock<Packetc, 1>& acc2)
{
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc1, acc2);

  acc1.packet[0] = padd<Packetc>(tRes.packet[0], acc1.packet[0]);

  acc2.packet[0] = padd<Packetc>(tRes.packet[1], acc2.packet[0]);
}

template<>
EIGEN_ALWAYS_INLINE void bcouple_common<Packet2d, Packet1cd>(PacketBlock<Packet2d,4>& taccReal, PacketBlock<Packet2d,4>& taccImag, PacketBlock<Packet1cd, 4>& acc1, PacketBlock<Packet1cd, 4>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX64_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX64_SECOND);
}

template<>
EIGEN_ALWAYS_INLINE void bcouple_common<Packet2d, Packet1cd>(PacketBlock<Packet2d,1>& taccReal, PacketBlock<Packet2d,1>& taccImag, PacketBlock<Packet1cd, 1>& acc1, PacketBlock<Packet1cd, 1>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_SECOND);
}

// This is necessary because ploadRhs for double returns a pair of vectors when MMA is enabled.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadRhs(const Scalar* rhs)
{
  return ploadu<Packet>(rhs);
}

} // end namespace internal
} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductMMA.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Everton Constantino (everton.constantino@ibm.com)
// Copyright (C) 2021 Chip Kerchner (chip.kerchner@ibm.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H
#define EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H

#pragma GCC target("cpu=power10")

#ifdef __has_builtin
#if !__has_builtin(__builtin_vsx_assemble_pair)
#define __builtin_vsx_assemble_pair __builtin_mma_assemble_pair
#endif
#endif

namespace Eigen {

namespace internal {

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzeroMMA(__vector_quad* acc)
{
  __builtin_mma_xxsetaccz(acc);
}

template<typename DataMapper, typename Index, typename Packet, const Index accCols>
EIGEN_ALWAYS_INLINE void storeAccumulator(Index i, Index j, const DataMapper& data, const Packet& alpha, __vector_quad* acc)
{
  PacketBlock<Packet, 4> result;
  __builtin_mma_disassemble_acc(&result.packet, acc);

  PacketBlock<Packet, 4> tRes;
  bload<DataMapper, Packet, Index, accCols, 0, ColMajor>(tRes, data, i, j);

  bscale<Packet>(tRes, result, alpha);

  data.template storePacketBlock<Packet, 4>(i, j, tRes);
}

template<typename DataMapper, typename Index, typename Packet, typename Packetc, const Index accColsC, int N>
EIGEN_ALWAYS_INLINE void storeComplexAccumulator(Index i, Index j, const DataMapper& data, const Packet& alphaReal, const Packet& alphaImag, __vector_quad* accReal, __vector_quad* accImag)
{
  PacketBlock<Packet, 4> resultReal, resultImag;
  __builtin_mma_disassemble_acc(&resultReal.packet, accReal);
  __builtin_mma_disassemble_acc(&resultImag.packet, accImag);

  PacketBlock<Packetc, 8> tRes;
  bload<DataMapper, Packetc, Index, accColsC, N, ColMajor>(tRes, data, i, j);

  PacketBlock<Packet,4> taccReal, taccImag;
  bscalec<Packet,4>(resultReal, resultImag, alphaReal, alphaImag, taccReal, taccImag);

  PacketBlock<Packetc, 4> acc1, acc2;
  bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc1, acc2);

  data.template storePacketBlock<Packetc, 4>(i + N*accColsC, j, acc1);
  data.template storePacketBlock<Packetc, 4>(i + (N+1)*accColsC, j, acc2);
}

// Defaults to float32, since Eigen still supports C++03 we can't use default template arguments
template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const RhsPacket& a, const LhsPacket& b)
{
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf32gernp(acc, (__vector unsigned char)a, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf32gerpp(acc, (__vector unsigned char)a, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const PacketBlock<Packet2d,2>& a, const Packet2d& b)
{
  __vector_pair* a0 = (__vector_pair *)(&a.packet[0]);
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf64gernp(acc, *a0, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf64gerpp(acc, *a0, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const __vector_pair& a, const Packet2d& b)
{
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf64gernp(acc, (__vector_pair)a, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf64gerpp(acc, (__vector_pair)a, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad*, const __vector_pair&, const Packet4f&)
{
  // Just for compilation
}

template<typename Scalar, typename Packet, typename RhsPacket, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgercMMA(__vector_quad* accReal, __vector_quad* accImag, const Packet& lhsV, const Packet& lhsVi, const RhsPacket& rhsV, const RhsPacket& rhsVi)
{
  pgerMMA<Packet, RhsPacket, false>(accReal,  rhsV,  lhsV);
  if(LhsIsReal) {
    pgerMMA<Packet, RhsPacket, ConjugateRhs>(accImag, rhsVi,  lhsV);
  } else {
    if(!RhsIsReal) {
      pgerMMA<Packet, RhsPacket, ConjugateLhs == ConjugateRhs>(accReal, rhsVi, lhsVi);
      pgerMMA<Packet, RhsPacket, ConjugateRhs>(accImag, rhsVi,  lhsV);
    } else {
      EIGEN_UNUSED_VARIABLE(rhsVi);
    }
    pgerMMA<Packet, RhsPacket, ConjugateLhs>(accImag,  rhsV, lhsVi);
  }
}

// This is necessary because ploadRhs for double returns a pair of vectors when MMA is enabled.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void ploadRhsMMA(const Scalar* rhs, Packet& rhsV)
{
  rhsV = ploadRhs<Scalar, Packet>((const Scalar*)(rhs));
} 

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA<double, PacketBlock<Packet2d, 2> >(const double* rhs, PacketBlock<Packet2d, 2>& rhsV)
{
  rhsV.packet[0] = ploadRhs<double, Packet2d>((const double *)((Packet2d *)rhs      ));
  rhsV.packet[1] = ploadRhs<double, Packet2d>((const double *)(((Packet2d *)rhs) + 1));
}

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA<double, __vector_pair>(const double* rhs, __vector_pair& rhsV)
{
#if EIGEN_COMP_LLVM
  __builtin_vsx_assemble_pair(&rhsV,
    (__vector unsigned char)(ploadRhs<double, Packet2d>((const double *)(((Packet2d *)rhs) + 1))),
    (__vector unsigned char)(ploadRhs<double, Packet2d>((const double *)((Packet2d *)rhs      ))));
#else
  __asm__ ("lxvp %x0,%1" : "=wa" (rhsV) : "Y" (*rhs));
#endif
}

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA(const float*, __vector_pair&)
{
  // Just for compilation
}

// PEEL_MMA loop factor.
#define PEEL_MMA 7

#define MICRO_MMA_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4) func(5) func(6) func(7)

#define MICRO_MMA_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr##iter); \
    lhs_ptr##iter += accCols; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
  }

#define MICRO_MMA_WORK_ONE(iter, type, peel) \
  if (unroll_factor > iter) { \
    pgerMMA<Packet, type, false>(&accZero##iter, rhsV##peel, lhsV##iter); \
  }

#define MICRO_MMA_TYPE_PEEL(func, func2, type, peel) \
  if (PEEL_MMA > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    ploadRhsMMA<Scalar, type>(rhs_ptr + (accRows * peel), rhsV##peel); \
    MICRO_MMA_UNROLL(func2); \
    func(0,type,peel) func(1,type,peel) func(2,type,peel) func(3,type,peel) \
    func(4,type,peel) func(5,type,peel) func(6,type,peel) func(7,type,peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_MMA_UNROLL_TYPE_PEEL(func, func2, type) \
  type rhsV0, rhsV1, rhsV2, rhsV3, rhsV4, rhsV5, rhsV6, rhsV7, rhsV8, rhsV9; \
  MICRO_MMA_TYPE_PEEL(func,func2,type,0); MICRO_MMA_TYPE_PEEL(func,func2,type,1); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,2); MICRO_MMA_TYPE_PEEL(func,func2,type,3); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,4); MICRO_MMA_TYPE_PEEL(func,func2,type,5); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,6); MICRO_MMA_TYPE_PEEL(func,func2,type,7); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,8); MICRO_MMA_TYPE_PEEL(func,func2,type,9);

#define MICRO_MMA_UNROLL_TYPE_ONE(func, func2, type) \
  type rhsV0; \
  MICRO_MMA_TYPE_PEEL(func,func2,type,0);

#define MICRO_MMA_ONE_PEEL \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_MMA_UNROLL_TYPE_PEEL(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_MMA_UNROLL_TYPE_PEEL(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr += (accRows * PEEL_MMA);

#define MICRO_MMA_ONE \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_MMA_UNROLL_TYPE_ONE(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_MMA_UNROLL_TYPE_ONE(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr += accRows;

#define MICRO_MMA_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzeroMMA<Scalar, Packet>(&accZero##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accZero##iter); \
  }

#define MICRO_MMA_DST_PTR MICRO_MMA_UNROLL(MICRO_MMA_DST_PTR_ONE)

#define MICRO_MMA_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr##iter = lhs_base + ( (row/accCols) + iter )*strideA*accCols + accCols*offsetA; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr##iter); \
  }

#define MICRO_MMA_SRC_PTR MICRO_MMA_UNROLL(MICRO_MMA_SRC_PTR_ONE)

#define MICRO_MMA_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr##iter); \
  }

#define MICRO_MMA_PREFETCH MICRO_MMA_UNROLL(MICRO_MMA_PREFETCH_ONE)

#define MICRO_MMA_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    storeAccumulator<DataMapper, Index, Packet, accCols>(row + iter*accCols, col, res, pAlpha, &accZero##iter); \
  }

#define MICRO_MMA_STORE MICRO_MMA_UNROLL(MICRO_MMA_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename RhsPacket, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_MMA_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, * lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, * lhs_ptr7 = NULL;
  __vector_quad accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;

  MICRO_MMA_SRC_PTR
  MICRO_MMA_DST_PTR

  Index k = 0;
  for(; k + PEEL_MMA <= depth; k+= PEEL_MMA)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_MMA_PREFETCH
    MICRO_MMA_ONE_PEEL
  }
  for(; k < depth; k++)
  {
    MICRO_MMA_ONE
  }
  MICRO_MMA_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Index, typename Packet, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols>
void gemmMMA(const DataMapper& res, const Scalar* blockA, const Scalar* blockB, Index rows, Index depth, Index cols, Scalar alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlpha = pset1<Packet>(alpha);
      const Packet pMask  = bmask<Packet>((const int)(remaining_rows));

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;

        Index row = 0;
#define MAX_MMA_UNROLL 7
        while(row + MAX_MMA_UNROLL*accCols <= rows) {
          gemm_unrolled_MMA_iteration<MAX_MMA_UNROLL, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
        }
        switch( (rows-row)/accCols ) {
#if MAX_MMA_UNROLL > 7
          case 7:
            gemm_unrolled_MMA_iteration<7, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 6
          case 6:
            gemm_unrolled_MMA_iteration<6, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 5
          case 5:
            gemm_unrolled_MMA_iteration<5, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 4
          case 4:
            gemm_unrolled_MMA_iteration<4, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 3
          case 3:
            gemm_unrolled_MMA_iteration<3, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 2
          case 2:
            gemm_unrolled_MMA_iteration<2, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 1
          case 1:
            gemm_unrolled_MMA_iteration<1, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
          default:
            break;
        }
#undef MAX_MMA_UNROLL

        if(remaining_rows > 0)
        {
          gemm_extra_row<Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, rows, cols, remaining_rows, pAlpha, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_unrolled_col<Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, rows, col, remaining_cols, pAlpha);

          if (remaining_rows > 0)
          {
            gemm_extra_col<Scalar, Packet, DataMapper, Index, accRows>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_rows, remaining_cols, pAlpha);
          }
          rhs_base++;
        }
      }
}

#define accColsC (accCols / 2)
#define advanceRows ((LhsIsReal) ? 1 : 2)
#define advanceCols ((RhsIsReal) ? 1 : 2)

// PEEL_COMPLEX_MMA loop factor.
#define PEEL_COMPLEX_MMA 7

#define MICRO_COMPLEX_MMA_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4)

#define MICRO_COMPLEX_MMA_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr_real##iter); \
    lhs_ptr_real##iter += accCols; \
    if(!LhsIsReal) { \
      lhsVi##iter = ploadLhs<Scalar, Packet>(lhs_ptr_imag##iter); \
      lhs_ptr_imag##iter += accCols; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
    EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
  }

#define MICRO_COMPLEX_MMA_WORK_ONE(iter, type, peel) \
  if (unroll_factor > iter) { \
    pgercMMA<Scalar, Packet, type, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_MMA_TYPE_PEEL(func, func2, type, peel) \
  if (PEEL_COMPLEX_MMA > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    ploadRhsMMA<Scalar, type>(rhs_ptr_real + (accRows * peel), rhsV##peel); \
    if(!RhsIsReal) { \
      ploadRhsMMA<Scalar, type>(rhs_ptr_imag + (accRows * peel), rhsVi##peel); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_MMA_UNROLL(func2); \
    func(0,type,peel) func(1,type,peel) func(2,type,peel) func(3,type,peel) func(4,type,peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(func, func2, type) \
  type rhsV0, rhsV1, rhsV2, rhsV3, rhsV4, rhsV5, rhsV6, rhsV7, rhsV8, rhsV9; \
  type rhsVi0, rhsVi1, rhsVi2, rhsVi3, rhsVi4, rhsVi5, rhsVi6, rhsVi7, rhsVi8, rhsVi9; \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,0); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,1); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,2); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,3); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,4); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,5); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,6); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,7); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,8); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,9);

#define MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(func, func2, type) \
  type rhsV0, rhsVi0; \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,0);

#define MICRO_COMPLEX_MMA_ONE_PEEL \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr_real += (accRows * PEEL_COMPLEX_MMA); \
  if(!RhsIsReal) rhs_ptr_imag += (accRows * PEEL_COMPLEX_MMA);

#define MICRO_COMPLEX_MMA_ONE \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr_real += accRows; \
  if(!RhsIsReal) rhs_ptr_imag += accRows;

#define MICRO_COMPLEX_MMA_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzeroMMA<Scalar, Packet>(&accReal##iter); \
    bsetzeroMMA<Scalar, Packet>(&accImag##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accReal##iter); \
    EIGEN_UNUSED_VARIABLE(accImag##iter); \
  }

#define MICRO_COMPLEX_MMA_DST_PTR MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_DST_PTR_ONE)

#define MICRO_COMPLEX_MMA_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr_real##iter = lhs_base + ( ((advanceRows*row)/accCols) + iter*advanceRows )*strideA*accCols + accCols*offsetA; \
    if(!LhsIsReal) { \
      lhs_ptr_imag##iter = lhs_ptr_real##iter + accCols*strideA; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_real##iter); \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
  }

#define MICRO_COMPLEX_MMA_SRC_PTR MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_SRC_PTR_ONE)

#define MICRO_COMPLEX_MMA_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr_real##iter); \
    if(!LhsIsReal) { \
      EIGEN_POWER_PREFETCH(lhs_ptr_imag##iter); \
    } \
  }

#define MICRO_COMPLEX_MMA_PREFETCH MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_PREFETCH_ONE)

#define MICRO_COMPLEX_MMA_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    storeComplexAccumulator<DataMapper, Index, Packet, Packetc, accColsC, 0>(row + iter*accCols, col, res, pAlphaReal, pAlphaImag, &accReal##iter, &accImag##iter); \
  }

#define MICRO_COMPLEX_MMA_STORE MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_MMA_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + accRows*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  __vector_quad accReal0, accImag0, accReal1, accImag1, accReal2, accImag2, accReal3, accImag3, accReal4, accImag4;

  MICRO_COMPLEX_MMA_SRC_PTR
  MICRO_COMPLEX_MMA_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX_MMA <= depth; k+= PEEL_COMPLEX_MMA)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_MMA_PREFETCH
    MICRO_COMPLEX_MMA_ONE_PEEL
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_MMA_ONE
  }
  MICRO_COMPLEX_MMA_STORE

  row += unroll_factor*accCols;
}

template<typename LhsScalar, typename RhsScalar, typename Scalarc, typename Scalar, typename Index, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
void gemm_complexMMA(const DataMapper& res, const LhsScalar* blockAc, const RhsScalar* blockBc, Index rows, Index depth, Index cols, Scalarc alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlphaReal = pset1<Packet>(alpha.real());
      const Packet pAlphaImag = pset1<Packet>(alpha.imag());
      const Packet pMask = bmask<Packet>((const int)(remaining_rows));

      const Scalar* blockA = (Scalar *) blockAc;
      const Scalar* blockB = (Scalar *) blockBc;

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_COMPLEX_MMA_UNROLL 4
        while(row + MAX_COMPLEX_MMA_UNROLL*accCols <= rows) {
          gemm_complex_unrolled_MMA_iteration<MAX_COMPLEX_MMA_UNROLL, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
        }
        switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_MMA_UNROLL > 4
          case 4:
            gemm_complex_unrolled_MMA_iteration<4, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 3
          case 3:
            gemm_complex_unrolled_MMA_iteration<3, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 2
          case 2:
            gemm_complex_unrolled_MMA_iteration<2, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 1
          case 1:
            gemm_complex_unrolled_MMA_iteration<1, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
          default:
            break;
        }
#undef MAX_COMPLEX_MMA_UNROLL

        if(remaining_rows > 0)
        {
          gemm_complex_extra_row<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, rows, cols, remaining_rows, pAlphaReal, pAlphaImag, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_complex_unrolled_col<Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, rows, col, remaining_cols, pAlphaReal, pAlphaImag);

          if (remaining_rows > 0)
          {
            gemm_complex_extra_col<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_rows, remaining_cols, pAlphaReal, pAlphaImag);
          }
          rhs_base++;
        }
      }
}

#undef accColsC
#undef advanceRows
#undef advanceCols

#pragma GCC reset_options
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_ALTIVEC_H
#define EIGEN_PACKET_MATH_ALTIVEC_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 4
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

// NOTE Altivec has 32 registers, but Eigen only accepts a value of 8 or 16
#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS  32
#endif

typedef __vector float                   Packet4f;
typedef __vector int                     Packet4i;
typedef __vector unsigned int            Packet4ui;
typedef __vector __bool int              Packet4bi;
typedef __vector short int               Packet8s;
typedef __vector unsigned short int      Packet8us;
typedef __vector signed char             Packet16c;
typedef __vector unsigned char           Packet16uc;
typedef eigen_packet_wrapper<__vector unsigned short int,0> Packet8bf;

// We don't want to write the same code all the time, but we need to reuse the constants
// and it doesn't really work to declare them global, so we define macros instead
#define _EIGEN_DECLARE_CONST_FAST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = {X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = vec_splat_s32(X)

#define _EIGEN_DECLARE_CONST_FAST_Packet4ui(NAME,X) \
  Packet4ui p4ui_##NAME = {X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet8us(NAME,X) \
  Packet8us p8us_##NAME = {X, X, X, X, X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet16uc(NAME,X) \
  Packet16uc p16uc_##NAME = {X, X, X, X, X, X, X, X, X, X, X, X, X, X, X, X}

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = pset1<Packet4i>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = pset1<Packet2l>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(pset1<Packet4i>(X))

#define DST_CHAN 1
#define DST_CTRL(size, count, stride) (((size) << 24) | ((count) << 16) | (stride))
#define __UNPACK_TYPE__(PACKETNAME) typename unpacket_traits<PACKETNAME>::type 

// These constants are endian-agnostic
static _EIGEN_DECLARE_CONST_FAST_Packet4f(ZERO, 0); //{ 0.0, 0.0, 0.0, 0.0}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ZERO, 0); //{ 0, 0, 0, 0,}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ONE,1); //{ 1, 1, 1, 1}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS16,-16); //{ -16, -16, -16, -16}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS1,-1); //{ -1, -1, -1, -1}
static _EIGEN_DECLARE_CONST_FAST_Packet4ui(SIGN, 0x80000000u);
static _EIGEN_DECLARE_CONST_FAST_Packet4ui(PREV0DOT5, 0x3EFFFFFFu);
static _EIGEN_DECLARE_CONST_FAST_Packet8us(ONE,1); //{ 1, 1, 1, 1, 1, 1, 1, 1}
static _EIGEN_DECLARE_CONST_FAST_Packet16uc(ONE,1);
static Packet4f p4f_MZERO = (Packet4f) vec_sl((Packet4ui)p4i_MINUS1, (Packet4ui)p4i_MINUS1); //{ 0x80000000, 0x80000000, 0x80000000, 0x80000000}
#ifndef __VSX__
static Packet4f p4f_ONE = vec_ctf(p4i_ONE, 0); //{ 1.0, 1.0, 1.0, 1.0}
#endif

static Packet4f  p4f_COUNTDOWN  = { 0.0, 1.0, 2.0, 3.0 };
static Packet4i  p4i_COUNTDOWN  = { 0, 1, 2, 3 };
static Packet8s  p8s_COUNTDOWN  = { 0, 1, 2, 3, 4, 5, 6, 7 };
static Packet8us p8us_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7 };

static Packet16c  p16c_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7,
                                    8, 9, 10, 11, 12, 13, 14, 15};
static Packet16uc p16uc_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7, 
                                    8, 9, 10, 11, 12, 13, 14, 15};

static Packet16uc p16uc_REVERSE32 = { 12,13,14,15, 8,9,10,11, 4,5,6,7, 0,1,2,3 };
static Packet16uc p16uc_REVERSE16 = { 14,15, 12,13, 10,11, 8,9, 6,7, 4,5, 2,3, 0,1 };
static Packet16uc p16uc_REVERSE8 = { 15,14,13,12,11,10,9,8,7,6,5,4,3,2,1,0 };

static Packet16uc p16uc_DUPLICATE32_HI = { 0,1,2,3, 0,1,2,3, 4,5,6,7, 4,5,6,7 };
static Packet16uc p16uc_DUPLICATE16_HI = { 0,1,0,1, 2,3,2,3, 4,5,4,5, 6,7,6,7 };
static Packet16uc p16uc_DUPLICATE8_HI = { 0,0, 1,1, 2,2, 3,3, 4,4, 5,5, 6,6, 7,7 };
static const Packet16uc p16uc_DUPLICATE16_EVEN= { 0,1 ,0,1, 4,5, 4,5, 8,9, 8,9, 12,13, 12,13 };
static const Packet16uc p16uc_DUPLICATE16_ODD = { 2,3 ,2,3, 6,7, 6,7, 10,11, 10,11, 14,15, 14,15 };

static Packet16uc p16uc_QUADRUPLICATE16_HI = { 0,1,0,1,0,1,0,1, 2,3,2,3,2,3,2,3 };

// Handle endianness properly while loading constants
// Define global static constants:
#ifdef _BIG_ENDIAN
static Packet16uc p16uc_FORWARD = vec_lvsl(0, (float*)0);
#ifdef __VSX__
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#endif
static Packet16uc p16uc_PSET32_WODD   = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN  = vec_sld(p16uc_DUPLICATE32_HI, (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
static Packet16uc p16uc_HALF64_0_16 = vec_sld((Packet16uc)p4i_ZERO, vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 3), 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};
#else
static Packet16uc p16uc_FORWARD = p16uc_REVERSE32;
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_PSET32_WODD = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 1), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
static Packet16uc p16uc_HALF64_0_16 = vec_sld(vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 0), (Packet16uc)p4i_ZERO, 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};
#endif // _BIG_ENDIAN

static Packet16uc p16uc_PSET64_HI = (Packet16uc) vec_mergeh((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_PSET64_LO = (Packet16uc) vec_mergel((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 8,9,10,11, 12,13,14,15, 8,9,10,11, 12,13,14,15 };
static Packet16uc p16uc_TRANSPOSE64_HI = p16uc_PSET64_HI + p16uc_HALF64_0_16;                                         //{ 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = p16uc_PSET64_LO + p16uc_HALF64_0_16;                                         //{ 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};

static Packet16uc p16uc_COMPLEX32_REV = vec_sld(p16uc_REVERSE32, p16uc_REVERSE32, 8);                                         //{ 4,5,6,7, 0,1,2,3, 12,13,14,15, 8,9,10,11 };

#ifdef _BIG_ENDIAN
static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_FORWARD, p16uc_FORWARD, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#else
static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_PSET64_HI, p16uc_PSET64_LO, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#endif // _BIG_ENDIAN

#if EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_PPC_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#else
  #define EIGEN_PPC_PREFETCH(ADDR) asm( "   dcbt [%[addr]]\n" :: [addr] "r" (ADDR) : "cc" );
#endif

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
#ifdef __VSX__
    HasSqrt = 1,
#if !EIGEN_COMP_CLANG
    HasRsqrt = 1,
#else
    HasRsqrt = 0,
#endif
#else
    HasSqrt = 0,
    HasRsqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};
template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet8bf type;
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
#ifdef __VSX__
    HasSqrt = 1,
#if !EIGEN_COMP_CLANG
    HasRsqrt = 1,
#else
    HasRsqrt = 0,
#endif
#else
    HasSqrt = 0,
    HasRsqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<int> : default_packet_traits {
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd   = 1,
    HasSub   = 1,
    HasShift = 1,
    HasMul   = 1,
    HasDiv   = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<short int> : default_packet_traits {
  typedef Packet8s type;
  typedef Packet8s half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<unsigned short int> : default_packet_traits {
  typedef Packet8us type;
  typedef Packet8us half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<signed char> : default_packet_traits {
  typedef Packet16c type;
  typedef Packet16c half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<unsigned char> : default_packet_traits {
  typedef Packet16uc type;
  typedef Packet16uc half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet4f>
{
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet4i  integer_packet;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet4i>
{
  typedef int       type;
  typedef Packet4i  half;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8s>
{
  typedef short int type;
  typedef Packet8s  half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8us>
{
  typedef unsigned short int type;
  typedef Packet8us          half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template<> struct unpacket_traits<Packet16c>
{
  typedef signed char type;
  typedef Packet16c  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet16uc>
{
  typedef unsigned char type;
  typedef Packet16uc  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template<> struct unpacket_traits<Packet8bf>
{
  typedef bfloat16 type;
  typedef Packet8bf          half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
inline std::ostream & operator <<(std::ostream & s, const Packet16c & v)
{
  union {
    Packet16c   v;
    signed char n[16];
  } vt;
  vt.v = v;
  for (int i=0; i< 16; i++)
    s << vt.n[i] << ", ";
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet16uc & v)
{
  union {
    Packet16uc   v;
    unsigned char n[16];
  } vt;
  vt.v = v;
  for (int i=0; i< 16; i++)
    s << vt.n[i] << ", ";
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4f & v)
{
  union {
    Packet4f   v;
    float n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4i & v)
{
  union {
    Packet4i   v;
    int n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4ui & v)
{
  union {
    Packet4ui   v;
    unsigned int n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

template <typename Packet>
EIGEN_STRONG_INLINE Packet pload_common(const __UNPACK_TYPE__(Packet)* from)
{
  // some versions of GCC throw "unused-but-set-parameter".
  // ignoring these warnings for now.
  EIGEN_UNUSED_VARIABLE(from);
  EIGEN_DEBUG_ALIGNED_LOAD
#ifdef __VSX__
  return vec_xl(0, const_cast<__UNPACK_TYPE__(Packet)*>(from));
#else
  return vec_ld(0, from);
#endif
}

// Need to define them first or we get specialization after instantiation errors
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{
  return pload_common<Packet4f>(from);
}

template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from)
{
  return pload_common<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s pload<Packet8s>(const short int* from)
{
  return pload_common<Packet8s>(from);
}

template<> EIGEN_STRONG_INLINE Packet8us pload<Packet8us>(const unsigned short int* from)
{
  return pload_common<Packet8us>(from);
}

template<> EIGEN_STRONG_INLINE Packet16c pload<Packet16c>(const signed char*     from)
{
  return pload_common<Packet16c>(from);
}

template<> EIGEN_STRONG_INLINE Packet16uc pload<Packet16uc>(const unsigned char*     from)
{
  return pload_common<Packet16uc>(from);
}

template<> EIGEN_STRONG_INLINE Packet8bf pload<Packet8bf>(const bfloat16*     from)
{
  return pload_common<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template <typename Packet>
EIGEN_STRONG_INLINE void pstore_common(__UNPACK_TYPE__(Packet)* to, const Packet& from){
  // some versions of GCC throw "unused-but-set-parameter" (float *to).
  // ignoring these warnings for now.
  EIGEN_UNUSED_VARIABLE(to);
  EIGEN_DEBUG_ALIGNED_STORE
#ifdef __VSX__
  vec_xst(from, 0, to);
#else
  vec_st(from, 0, to);
#endif
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from)
{
  pstore_common<Packet4f>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from)
{
  pstore_common<Packet4i>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<short int>(short int*       to, const Packet8s& from)
{
  pstore_common<Packet8s>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<unsigned short int>(unsigned short int*       to, const Packet8us& from)
{
  pstore_common<Packet8us>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16*       to, const Packet8bf& from)
{
  pstore_common<Packet8us>(reinterpret_cast<unsigned short int*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstore<signed char>(signed char*       to, const Packet16c& from)
{
  pstore_common<Packet16c>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<unsigned char>(unsigned char*       to, const Packet16uc& from)
{
  pstore_common<Packet16uc>(to, from);
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size4(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from};
  return v;
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size8(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from, from, from, from, from};
  return v;
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size16(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from, from, from, from, from, from, from, from, from, from, from, from, from};
  return v;
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) {
  return pset1_size4<Packet4f>(from);
}

template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from)   {
  return pset1_size4<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s pset1<Packet8s>(const short int&    from)   {
  return pset1_size8<Packet8s>(from);
}

template<> EIGEN_STRONG_INLINE Packet8us pset1<Packet8us>(const unsigned short int&    from)   {
  return pset1_size8<Packet8us>(from);
}

template<> EIGEN_STRONG_INLINE Packet16c pset1<Packet16c>(const signed char&    from)   {
  return pset1_size16<Packet16c>(from);
}

template<> EIGEN_STRONG_INLINE Packet16uc pset1<Packet16uc>(const unsigned char&    from)   {
  return pset1_size16<Packet16uc>(from);
}

template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from) {
  return reinterpret_cast<Packet4f>(pset1<Packet4i>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf pset1<Packet8bf>(const bfloat16&    from)   {
  return pset1_size8<Packet8us>(reinterpret_cast<const unsigned short int&>(from));
}

template<typename Packet> EIGEN_STRONG_INLINE void
pbroadcast4_common(const __UNPACK_TYPE__(Packet) *a,
                      Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  a3 = pload<Packet>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  pbroadcast4_common<Packet4f>(a, a0, a1, a2, a3);
}
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4i>(const int *a,
                      Packet4i& a0, Packet4i& a1, Packet4i& a2, Packet4i& a3)
{
  pbroadcast4_common<Packet4i>(a, a0, a1, a2, a3);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_common(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[4];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  return pload<Packet>(a);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  return pgather_common<Packet4f>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
  return pgather_common<Packet4i>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_size8(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[8];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  a[4] = from[4*stride];
  a[5] = from[5*stride];
  a[6] = from[6*stride];
  a[7] = from[7*stride];
  return pload<Packet>(a);
}

template<> EIGEN_DEVICE_FUNC inline Packet8s pgather<short int, Packet8s>(const short int* from, Index stride)
{
  return pgather_size8<Packet8s>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet8us pgather<unsigned short int, Packet8us>(const unsigned short int* from, Index stride)
{
  return pgather_size8<Packet8us>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet8bf pgather<bfloat16, Packet8bf>(const bfloat16* from, Index stride)
{
  return pgather_size8<Packet8bf>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_size16(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[16];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  a[4] = from[4*stride];
  a[5] = from[5*stride];
  a[6] = from[6*stride];
  a[7] = from[7*stride];
  a[8] = from[8*stride];
  a[9] = from[9*stride];
  a[10] = from[10*stride];
  a[11] = from[11*stride];
  a[12] = from[12*stride];
  a[13] = from[13*stride];
  a[14] = from[14*stride];
  a[15] = from[15*stride];
  return pload<Packet>(a);
}


template<> EIGEN_DEVICE_FUNC inline Packet16c pgather<signed char, Packet16c>(const signed char* from, Index stride)
{
  return pgather_size16<Packet16c>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet16uc pgather<unsigned char, Packet16uc>(const unsigned char* from, Index stride)
{
  return pgather_size16<Packet16uc>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size4(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[4];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  pscatter_size4<Packet4f>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  pscatter_size4<Packet4i>(to, from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size8(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[8];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
  to[4*stride] = a[4];
  to[5*stride] = a[5];
  to[6*stride] = a[6];
  to[7*stride] = a[7];
}


template<> EIGEN_DEVICE_FUNC inline void pscatter<short int, Packet8s>(short int* to, const Packet8s& from, Index stride)
{
  pscatter_size8<Packet8s>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<unsigned short int, Packet8us>(unsigned short int* to, const Packet8us& from, Index stride)
{
  pscatter_size8<Packet8us>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<bfloat16, Packet8bf>(bfloat16* to, const Packet8bf& from, Index stride)
{
  pscatter_size8<Packet8bf>(to, from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size16(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[16];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
  to[4*stride] = a[4];
  to[5*stride] = a[5];
  to[6*stride] = a[6];
  to[7*stride] = a[7];
  to[8*stride] = a[8];
  to[9*stride] = a[9];
  to[10*stride] = a[10];
  to[11*stride] = a[11];
  to[12*stride] = a[12];
  to[13*stride] = a[13];
  to[14*stride] = a[14];
  to[15*stride] = a[15];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<signed char, Packet16c>(signed char* to, const Packet16c& from, Index stride)
{
  pscatter_size16<Packet16c>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<unsigned char, Packet16uc>(unsigned char* to, const Packet16uc& from, Index stride)
{
  pscatter_size16<Packet16uc>(to, from, stride);
}

template<> EIGEN_STRONG_INLINE Packet4f   plset<Packet4f>(const float&     a) { return pset1<Packet4f>(a) + p4f_COUNTDOWN;  }
template<> EIGEN_STRONG_INLINE Packet4i   plset<Packet4i>(const int&       a) { return pset1<Packet4i>(a) + p4i_COUNTDOWN;  }
template<> EIGEN_STRONG_INLINE Packet8s   plset<Packet8s>(const short int& a) { return pset1<Packet8s>(a) + p8s_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet8us  plset<Packet8us>(const unsigned short int& a) { return pset1<Packet8us>(a) + p8us_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet16c  plset<Packet16c>(const signed char& a)   { return pset1<Packet16c>(a) + p16c_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet16uc plset<Packet16uc>(const unsigned char& a)   { return pset1<Packet16uc>(a) + p16uc_COUNTDOWN; }

template<> EIGEN_STRONG_INLINE Packet4f   padd<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet4i   padd<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet4ui   padd<Packet4ui>  (const Packet4ui&   a, const Packet4ui&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet8s   padd<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet8us  padd<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet16c  padd<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet16uc padd<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return a + b; }

template<> EIGEN_STRONG_INLINE Packet4f   psub<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet4i   psub<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet8s   psub<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet8us  psub<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet16c  psub<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet16uc psub<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return a - b; }

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) { return p4f_ZERO - a; }
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return p4i_ZERO - a; }

template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4f   pmul<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return vec_madd(a,b, p4f_MZERO); }
template<> EIGEN_STRONG_INLINE Packet4i   pmul<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a * b; }
template<> EIGEN_STRONG_INLINE Packet8s   pmul<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us  pmul<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c  pmul<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmul<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_mul(a,b); }


template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#ifndef __VSX__  // VSX actually provides a div instruction
  Packet4f t, y_0, y_1;

  // Altivec does not offer a divide instruction, we have to do a reciprocal approximation
  y_0 = vec_re(b);

  // Do one Newton-Raphson iteration to get the needed accuracy
  t   = vec_nmsub(y_0, b, p4f_ONE);
  y_1 = vec_madd(y_0, t, y_0);

  return vec_madd(a, y_1, p4f_MZERO);
#else
  return vec_div(a, b);
#endif
}

template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& /*a*/, const Packet4i& /*b*/)
{ eigen_assert(false && "packet integer division are not supported by AltiVec");
  return pset1<Packet4i>(0);
}

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) { return vec_madd(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return a*b + c; }
template<> EIGEN_STRONG_INLINE Packet8s pmadd(const Packet8s& a, const Packet8s& b, const Packet8s& c) { return vec_madd(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet8us pmadd(const Packet8us& a, const Packet8us& b, const Packet8us& c) { return vec_madd(a,b,c); }

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  #ifdef __VSX__
  // NOTE: about 10% slower than vec_min, but consistent with std::min and SSE regarding NaN
  Packet4f ret;
  __asm__ ("xvcmpgesp %x0,%x1,%x2\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
  #else
  return vec_min(a, b);
  #endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s pmin<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pmin<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet16c pmin<Packet16c>(const Packet16c& a, const Packet16c& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmin<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_min(a, b); }


template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  #ifdef __VSX__
  // NOTE: about 10% slower than vec_max, but consistent with std::max and SSE regarding NaN
  Packet4f ret;
  __asm__ ("xvcmpgtsp %x0,%x2,%x1\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
  #else
  return vec_max(a, b);
  #endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s pmax<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pmax<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet16c pmax<Packet16c>(const Packet16c& a, const Packet16c& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmax<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_max(a, b); }

template<> EIGEN_STRONG_INLINE Packet4f pcmp_le(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan(const Packet4f& a, const Packet4f& b) {
  Packet4f c = reinterpret_cast<Packet4f>(vec_cmpge(a,b));
  return vec_nor(c,c);
}

template<> EIGEN_STRONG_INLINE Packet4i pcmp_le(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_le(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_lt(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_eq(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_le(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_lt(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_eq(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_le(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_lt(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_eq(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_le(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_lt(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_eq(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmpeq(a,b)); }

template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4ui pand<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pand<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf pand<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return pand<Packet8us>(a, b);
}


template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s por<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us por<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf por<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return por<Packet8us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf pxor<Packet8bf>(const Packet8bf& a, const Packet8bf& b) { 
  return pxor<Packet8us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_andc(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_andc(a, b); }

template<> EIGEN_STRONG_INLINE Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b) {
  return vec_sel(b, a, reinterpret_cast<Packet4ui>(mask));
}

template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
    Packet4f t = vec_add(reinterpret_cast<Packet4f>(vec_or(vec_and(reinterpret_cast<Packet4ui>(a), p4ui_SIGN), p4ui_PREV0DOT5)), a);
    Packet4f res;

#ifdef __VSX__
    __asm__("xvrspiz %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (t));
#else
    __asm__("vrfiz %0, %1\n\t"
        : "=v" (res)
        : "v" (t));
#endif

    return res;
}
template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const  Packet4f& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a)
{
    Packet4f res;

    __asm__("xvrspic %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (a));

    return res;
}

template<typename Packet> EIGEN_STRONG_INLINE Packet ploadu_common(const __UNPACK_TYPE__(Packet)* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD
#ifdef _BIG_ENDIAN
  Packet16uc MSQ, LSQ;
  Packet16uc mask;
  MSQ = vec_ld(0, (unsigned char *)from);          // most significant quadword
  LSQ = vec_ld(15, (unsigned char *)from);         // least significant quadword
  mask = vec_lvsl(0, from);                        // create the permute mask
  //TODO: Add static_cast here
  return (Packet) vec_perm(MSQ, LSQ, mask);           // align the data
#else
  EIGEN_DEBUG_UNALIGNED_LOAD
  return vec_xl(0, const_cast<__UNPACK_TYPE__(Packet)*>(from));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{
  return ploadu_common<Packet4f>(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int* from)
{
  return ploadu_common<Packet4i>(from);
}
template<> EIGEN_STRONG_INLINE Packet8s ploadu<Packet8s>(const short int* from)
{
  return ploadu_common<Packet8s>(from);
}
template<> EIGEN_STRONG_INLINE Packet8us ploadu<Packet8us>(const unsigned short int* from)
{
  return ploadu_common<Packet8us>(from);
}
template<> EIGEN_STRONG_INLINE Packet8bf ploadu<Packet8bf>(const bfloat16* from)
{
  return ploadu_common<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}
template<> EIGEN_STRONG_INLINE Packet16c ploadu<Packet16c>(const signed char* from)
{
  return ploadu_common<Packet16c>(from);
}
template<> EIGEN_STRONG_INLINE Packet16uc ploadu<Packet16uc>(const unsigned char* from)
{
  return ploadu_common<Packet16uc>(from);
}

template<typename Packet> EIGEN_STRONG_INLINE Packet ploaddup_common(const __UNPACK_TYPE__(Packet)*   from)
{
  Packet p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet>(from);
  else                                  p = ploadu<Packet>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}
template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*   from)
{
  return ploaddup_common<Packet4f>(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  return ploaddup_common<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s ploaddup<Packet8s>(const short int*     from)
{
  Packet8s p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8s>(from);
  else                                  p = ploadu<Packet8s>(from);
  return vec_perm(p, p, p16uc_DUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8us ploaddup<Packet8us>(const unsigned short int*     from)
{
  Packet8us p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8us>(from);
  else                                  p = ploadu<Packet8us>(from);
  return vec_perm(p, p, p16uc_DUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8s ploadquad<Packet8s>(const short int*     from)
{
  Packet8s p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8s>(from);
  else                                  p = ploadu<Packet8s>(from);
  return vec_perm(p, p, p16uc_QUADRUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8us ploadquad<Packet8us>(const unsigned short int*     from)
{
  Packet8us p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8us>(from);
  else                                  p = ploadu<Packet8us>(from);
  return vec_perm(p, p, p16uc_QUADRUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8bf ploadquad<Packet8bf>(const bfloat16*     from)
{
  return ploadquad<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template<> EIGEN_STRONG_INLINE Packet16c ploaddup<Packet16c>(const signed char*     from)
{
  Packet16c p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet16c>(from);
  else                                  p = ploadu<Packet16c>(from);
  return vec_perm(p, p, p16uc_DUPLICATE8_HI);
}

template<> EIGEN_STRONG_INLINE Packet16uc ploaddup<Packet16uc>(const unsigned char*     from)
{
  Packet16uc p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet16uc>(from);
  else                                  p = ploadu<Packet16uc>(from);
  return vec_perm(p, p, p16uc_DUPLICATE8_HI);
}

template<typename Packet> EIGEN_STRONG_INLINE void pstoreu_common(__UNPACK_TYPE__(Packet)*  to, const Packet& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE
#ifdef _BIG_ENDIAN
  // Taken from http://developer.apple.com/hardwaredrivers/ve/alignment.html
  // Warning: not thread safe!
  Packet16uc MSQ, LSQ, edges;
  Packet16uc edgeAlign, align;

  MSQ = vec_ld(0, (unsigned char *)to);                     // most significant quadword
  LSQ = vec_ld(15, (unsigned char *)to);                    // least significant quadword
  edgeAlign = vec_lvsl(0, to);                              // permute map to extract edges
  edges=vec_perm(LSQ,MSQ,edgeAlign);                        // extract the edges
  align = vec_lvsr( 0, to );                                // permute map to misalign data
  MSQ = vec_perm(edges,(Packet16uc)from,align);             // misalign the data (MSQ)
  LSQ = vec_perm((Packet16uc)from,edges,align);             // misalign the data (LSQ)
  vec_st( LSQ, 15, (unsigned char *)to );                   // Store the LSQ part first
  vec_st( MSQ, 0, (unsigned char *)to );                   // Store the MSQ part second
#else
  vec_xst(from, 0, to);
#endif
}
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*  to, const Packet4f& from)
{
  pstoreu_common<Packet4f>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*      to, const Packet4i& from)
{
  pstoreu_common<Packet4i>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<short int>(short int*      to, const Packet8s& from)
{
  pstoreu_common<Packet8s>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<unsigned short int>(unsigned short int*      to, const Packet8us& from)
{
  pstoreu_common<Packet8us>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16*      to, const Packet8bf& from)
{
  pstoreu_common<Packet8us>(reinterpret_cast<unsigned short int*>(to), from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<signed char>(signed char*      to, const Packet16c& from)
{
  pstoreu_common<Packet16c>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<unsigned char>(unsigned char*      to, const Packet16uc& from)
{
  pstoreu_common<Packet16uc>(to, from);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float* addr)    { EIGEN_PPC_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*     addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { EIGEN_ALIGN16 float x; vec_ste(a, 0, &x); return x; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { EIGEN_ALIGN16 int   x; vec_ste(a, 0, &x); return x; }

template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) pfirst_common(const Packet& a) {
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) x;
  vec_ste(a, 0, &x);
  return x;
}

template<> EIGEN_STRONG_INLINE short int pfirst<Packet8s>(const Packet8s& a) {
  return pfirst_common<Packet8s>(a);
}

template<> EIGEN_STRONG_INLINE unsigned short int pfirst<Packet8us>(const Packet8us& a) {
  return pfirst_common<Packet8us>(a);
}

template<> EIGEN_STRONG_INLINE signed char pfirst<Packet16c>(const Packet16c& a)
{
  return pfirst_common<Packet16c>(a);
}

template<> EIGEN_STRONG_INLINE unsigned char pfirst<Packet16uc>(const Packet16uc& a)
{
  return pfirst_common<Packet16uc>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  return reinterpret_cast<Packet4f>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  return reinterpret_cast<Packet4i>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}
template<> EIGEN_STRONG_INLINE Packet8s preverse(const Packet8s& a)
{
  return reinterpret_cast<Packet8s>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE16));
}
template<> EIGEN_STRONG_INLINE Packet8us preverse(const Packet8us& a)
{
  return reinterpret_cast<Packet8us>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE16));
}
template<> EIGEN_STRONG_INLINE Packet16c preverse(const Packet16c& a)
{
  return vec_perm(a, a, p16uc_REVERSE8);
}
template<> EIGEN_STRONG_INLINE Packet16uc preverse(const Packet16uc& a)
{
  return vec_perm(a, a, p16uc_REVERSE8);
}
template<> EIGEN_STRONG_INLINE Packet8bf preverse(const Packet8bf& a)
{
  return preverse<Packet8us>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet8s pabs(const Packet8s& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet8us pabs(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16c pabs(const Packet16c& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet16uc pabs(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8bf  pabs(const Packet8bf& a) {
  _EIGEN_DECLARE_CONST_FAST_Packet8us(abs_mask,0x7FFF);
  return pand<Packet8us>(p8us_abs_mask, a);
}

template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(const Packet4i& a)
{ return vec_sra(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right(const Packet4i& a)
{ return vec_sr(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left(const Packet4i& a)
{ return vec_sl(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4f plogical_shift_left(const Packet4f& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  Packet4ui r = vec_sl(reinterpret_cast<Packet4ui>(a), p4ui_mask);
  return reinterpret_cast<Packet4f>(r);
}

template<int N> EIGEN_STRONG_INLINE Packet4f plogical_shift_right(const Packet4f& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  Packet4ui r = vec_sr(reinterpret_cast<Packet4ui>(a), p4ui_mask);
  return reinterpret_cast<Packet4f>(r);
}

template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_right(const Packet4ui& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  return vec_sr(a, p4ui_mask);
}

template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_left(const Packet4ui& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  return vec_sl(a, p4ui_mask);
}

template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_left(const Packet8us& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet8us(mask, N);
  return vec_sl(a, p8us_mask);
}
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_right(const Packet8us& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet8us(mask, N);
  return vec_sr(a, p8us_mask);
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32Even(const Packet8bf& bf){
  return plogical_shift_left<16>(reinterpret_cast<Packet4f>(bf.m_val));
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32Odd(const Packet8bf& bf){
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(high_mask, 0xFFFF0000);
  return pand<Packet4f>(
    reinterpret_cast<Packet4f>(bf.m_val),
    reinterpret_cast<Packet4f>(p4ui_high_mask)
  );
}

// Simple interleaving of bool masks, prevents true values from being
// converted to NaNs.
EIGEN_STRONG_INLINE Packet8bf F32ToBf16Bool(Packet4f even, Packet4f odd) {
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(high_mask, 0xFFFF0000);
  Packet4f bf_odd, bf_even;
  bf_odd = pand(reinterpret_cast<Packet4f>(p4ui_high_mask), odd);
  bf_even = plogical_shift_right<16>(even);
  return reinterpret_cast<Packet8us>(por<Packet4f>(bf_even, bf_odd));
}

EIGEN_STRONG_INLINE Packet8bf F32ToBf16(Packet4f p4f){
  Packet4ui input = reinterpret_cast<Packet4ui>(p4f);
  Packet4ui lsb = plogical_shift_right<16>(input);
  lsb = pand<Packet4ui>(lsb, reinterpret_cast<Packet4ui>(p4i_ONE));

  _EIGEN_DECLARE_CONST_FAST_Packet4ui(BIAS,0x7FFFu);
  Packet4ui rounding_bias = padd<Packet4ui>(lsb, p4ui_BIAS);
  input = padd<Packet4ui>(input, rounding_bias);

  //Test NaN and Subnormal - Begin
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(exp_mask, 0x7F800000);
  Packet4ui exp = pand<Packet4ui>(p4ui_exp_mask, reinterpret_cast<Packet4ui>(p4f));

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mantissa_mask, 0x7FFFFF);
  Packet4ui mantissa = pand<Packet4ui>(p4ui_mantissa_mask, reinterpret_cast<Packet4ui>(p4f));

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(max_exp, 0x7F800000);
  Packet4bi is_max_exp = vec_cmpeq(exp, p4ui_max_exp);
  Packet4bi is_zero_exp = vec_cmpeq(exp, reinterpret_cast<Packet4ui>(p4i_ZERO));

  Packet4bi is_mant_zero = vec_cmpeq(mantissa, reinterpret_cast<Packet4ui>(p4i_ZERO));
  Packet4ui nan_selector = pandnot<Packet4ui>(
      reinterpret_cast<Packet4ui>(is_max_exp),
      reinterpret_cast<Packet4ui>(is_mant_zero)
  );

  Packet4ui subnormal_selector = pandnot<Packet4ui>(
      reinterpret_cast<Packet4ui>(is_zero_exp),
      reinterpret_cast<Packet4ui>(is_mant_zero)
  );

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(nan, 0x7FC00000);
  input = vec_sel(input, p4ui_nan, nan_selector);
  input = vec_sel(input, reinterpret_cast<Packet4ui>(p4f), subnormal_selector);
  //Test NaN and Subnormal - End

  input = plogical_shift_right<16>(input);
  return reinterpret_cast<Packet8us>(input);
}

EIGEN_STRONG_INLINE Packet8bf F32ToBf16(Packet4f even, Packet4f odd){
  Packet4f bf_odd, bf_even;
  bf_odd = reinterpret_cast<Packet4f>(F32ToBf16(odd).m_val);
  bf_odd = plogical_shift_left<16>(bf_odd);
  bf_even = reinterpret_cast<Packet4f>(F32ToBf16(even).m_val);
  return reinterpret_cast<Packet8us>(por<Packet4f>(bf_even, bf_odd));
}
#define BF16_TO_F32_UNARY_OP_WRAPPER(OP, A) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f op_even = OP(a_even);\
  Packet4f op_odd = OP(a_odd);\
  return F32ToBf16(op_even, op_odd);\

#define BF16_TO_F32_BINARY_OP_WRAPPER(OP, A, B) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f b_even = Bf16ToF32Even(B);\
  Packet4f b_odd = Bf16ToF32Odd(B);\
  Packet4f op_even = OP(a_even, b_even);\
  Packet4f op_odd = OP(a_odd, b_odd);\
  return F32ToBf16(op_even, op_odd);\

#define BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(OP, A, B) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f b_even = Bf16ToF32Even(B);\
  Packet4f b_odd = Bf16ToF32Odd(B);\
  Packet4f op_even = OP(a_even, b_even);\
  Packet4f op_odd = OP(a_odd, b_odd);\
  return F32ToBf16Bool(op_even, op_odd);\

template<> EIGEN_STRONG_INLINE Packet8bf padd<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(padd<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmul<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmul<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pdiv<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pdiv<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pnegate<Packet8bf>(const Packet8bf& a) {
  BF16_TO_F32_UNARY_OP_WRAPPER(pnegate<Packet4f>, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf psub<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(psub<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf psqrt<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(vec_sqrt, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf prsqrt<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(prsqrt<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pexp<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pexp_float, a);
}

template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent) {
  return pldexp_generic(a,exponent);
}
template<> EIGEN_STRONG_INLINE Packet8bf pldexp<Packet8bf> (const Packet8bf& a, const Packet8bf& exponent){
  BF16_TO_F32_BINARY_OP_WRAPPER(pldexp<Packet4f>, a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent) {
  return pfrexp_generic(a,exponent);
}
template<> EIGEN_STRONG_INLINE Packet8bf pfrexp<Packet8bf> (const Packet8bf& a, Packet8bf& e){
  Packet4f a_even = Bf16ToF32Even(a);
  Packet4f a_odd = Bf16ToF32Odd(a);
  Packet4f e_even;
  Packet4f e_odd;
  Packet4f op_even = pfrexp<Packet4f>(a_even, e_even);
  Packet4f op_odd = pfrexp<Packet4f>(a_odd, e_odd);
  e = F32ToBf16(e_even, e_odd);
  return F32ToBf16(op_even, op_odd);
}

template<> EIGEN_STRONG_INLINE Packet8bf psin<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(psin_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcos<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pcos_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf plog<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(plog_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pfloor<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pfloor<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pceil<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pceil<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pround<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pround<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf print<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(print<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pmadd(const Packet8bf& a, const Packet8bf& b, const Packet8bf& c) {
  Packet4f a_even = Bf16ToF32Even(a);
  Packet4f a_odd = Bf16ToF32Odd(a);
  Packet4f b_even = Bf16ToF32Even(b);
  Packet4f b_odd = Bf16ToF32Odd(b);
  Packet4f c_even = Bf16ToF32Even(c);
  Packet4f c_odd = Bf16ToF32Odd(c);
  Packet4f pmadd_even = pmadd<Packet4f>(a_even, b_even, c_even);
  Packet4f pmadd_odd = pmadd<Packet4f>(a_odd, b_odd, c_odd);
  return F32ToBf16(pmadd_even, pmadd_odd);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmin<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmin<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmax<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmax<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_lt<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt_or_nan(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_lt_or_nan<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_le(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_le<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_eq(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_eq<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst(const Packet8bf& a) {
  return Eigen::bfloat16_impl::raw_uint16_to_bfloat16((pfirst<Packet8us>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf ploaddup<Packet8bf>(const  bfloat16*     from)
{
  return ploaddup<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf plset<Packet8bf>(const bfloat16& a) {
  bfloat16 countdown[8] = { bfloat16(0), bfloat16(1), bfloat16(2), bfloat16(3),
                            bfloat16(4), bfloat16(5), bfloat16(6), bfloat16(7) };
  return padd<Packet8bf>(pset1<Packet8bf>(a), pload<Packet8bf>(countdown));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet4f b, sum;
  b   = vec_sld(a, a, 8);
  sum = a + b;
  b   = vec_sld(sum, sum, 4);
  sum += b;
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i sum;
  sum = vec_sums(a, p4i_ZERO);
#ifdef _BIG_ENDIAN
  sum = vec_sld(sum, p4i_ZERO, 12);
#else
  sum = vec_sld(p4i_ZERO, sum, 4);
#endif
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = redux_even + redux_odd;
  return bfloat16(f32_result);
}
template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_size8(const Packet& a)
{
  union{
    Packet v;
    __UNPACK_TYPE__(Packet) n[8];
  } vt;
  vt.v = a;

  EIGEN_ALIGN16 int first_loader[4] = { vt.n[0], vt.n[1], vt.n[2], vt.n[3] };
  EIGEN_ALIGN16 int second_loader[4] = { vt.n[4], vt.n[5], vt.n[6], vt.n[7] };
  Packet4i first_half  = pload<Packet4i>(first_loader);
  Packet4i second_half = pload<Packet4i>(second_loader);

  return static_cast<__UNPACK_TYPE__(Packet)>(predux(first_half) + predux(second_half));
}

template<> EIGEN_STRONG_INLINE short int predux<Packet8s>(const Packet8s& a)
{
  return predux_size8<Packet8s>(a);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux<Packet8us>(const Packet8us& a)
{
  return predux_size8<Packet8us>(a);
}

template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_size16(const Packet& a)
{
  union{
    Packet v;
    __UNPACK_TYPE__(Packet) n[16];
  } vt;
  vt.v = a;

  EIGEN_ALIGN16 int first_loader[4] = { vt.n[0], vt.n[1], vt.n[2], vt.n[3] };
  EIGEN_ALIGN16 int second_loader[4] = { vt.n[4], vt.n[5], vt.n[6], vt.n[7] };
  EIGEN_ALIGN16 int third_loader[4] = { vt.n[8], vt.n[9], vt.n[10], vt.n[11] };
  EIGEN_ALIGN16 int fourth_loader[4] = { vt.n[12], vt.n[13], vt.n[14], vt.n[15] };

  Packet4i first_quarter = pload<Packet4i>(first_loader);
  Packet4i second_quarter = pload<Packet4i>(second_loader);
  Packet4i third_quarter = pload<Packet4i>(third_loader);
  Packet4i fourth_quarter = pload<Packet4i>(fourth_loader);

  return static_cast<__UNPACK_TYPE__(Packet)>(predux(first_quarter) + predux(second_quarter)
		                  + predux(third_quarter) + predux(fourth_quarter));
}

template<> EIGEN_STRONG_INLINE signed char predux<Packet16c>(const Packet16c& a)
{
  return predux_size16<Packet16c>(a);
}

template<> EIGEN_STRONG_INLINE unsigned char predux<Packet16uc>(const Packet16uc& a)
{
  return predux_size16<Packet16uc>(a);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f prod;
  prod = pmul(a, vec_sld(a, a, 8));
  return pfirst(pmul(prod, vec_sld(prod, prod, 4)));
}

template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return aux[0] * aux[1] * aux[2] * aux[3];
}

template<> EIGEN_STRONG_INLINE short int predux_mul<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));

  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_mul<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));

  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_mul<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_mul<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = redux_even * redux_odd;
  return bfloat16(f32_result);
}


template<> EIGEN_STRONG_INLINE signed char predux_mul<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));
  result = vec_mul(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_mul<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));
  result = vec_mul(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

// min
template<typename Packet> EIGEN_STRONG_INLINE
__UNPACK_TYPE__(Packet) predux_min4(const Packet& a)
{
  Packet b, res;
  b = vec_min(a, vec_sld(a, a, 8));
  res = vec_min(b, vec_sld(b, b, 4));
  return pfirst(res);
}


template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  return predux_min4<Packet4f>(a);
}

template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
  return predux_min4<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_min<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_min<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = (std::min)(redux_even, redux_odd);
  return bfloat16(f32_result);
}

template<> EIGEN_STRONG_INLINE short int predux_min<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;
  
  //pair = { Min(a0,a4), Min(a1,a5), Min(a2,a6), Min(a3,a7) }
  pair = vec_min(a, vec_sld(a, a, 8)); 

  //quad = { Min(a0, a4, a2, a6), Min(a1, a5, a3, a7) }
  quad = vec_min(pair, vec_sld(pair, pair, 4));

  //octo = { Min(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_min<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;
  
  //pair = { Min(a0,a4), Min(a1,a5), Min(a2,a6), Min(a3,a7) }
  pair = vec_min(a, vec_sld(a, a, 8)); 

  //quad = { Min(a0, a4, a2, a6), Min(a1, a5, a3, a7) }
  quad = vec_min(pair, vec_sld(pair, pair, 4));

  //octo = { Min(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE signed char predux_min<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_min(a, vec_sld(a, a, 8));
  quad = vec_min(pair, vec_sld(pair, pair, 4));
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  result = vec_min(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_min<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_min(a, vec_sld(a, a, 8));
  quad = vec_min(pair, vec_sld(pair, pair, 4));
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  result = vec_min(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}
// max
template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_max4(const Packet& a)
{
  Packet b, res;
  b = vec_max(a, vec_sld(a, a, 8));
  res = vec_max(b, vec_sld(b, b, 4));
  return pfirst(res);
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  return predux_max4<Packet4f>(a);
}

template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
  return predux_max4<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_max<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_max<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = (std::max)(redux_even, redux_odd);
  return bfloat16(f32_result);
}

template<> EIGEN_STRONG_INLINE short int predux_max<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;
  
  //pair = { Max(a0,a4), Max(a1,a5), Max(a2,a6), Max(a3,a7) }
  pair = vec_max(a, vec_sld(a, a, 8)); 

  //quad = { Max(a0, a4, a2, a6), Max(a1, a5, a3, a7) }
  quad = vec_max(pair, vec_sld(pair, pair, 4));

  //octo = { Max(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_max<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;
  
  //pair = { Max(a0,a4), Max(a1,a5), Max(a2,a6), Max(a3,a7) }
  pair = vec_max(a, vec_sld(a, a, 8)); 

  //quad = { Max(a0, a4, a2, a6), Max(a1, a5, a3, a7) }
  quad = vec_max(pair, vec_sld(pair, pair, 4));

  //octo = { Max(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE signed char predux_max<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_max(a, vec_sld(a, a, 8));
  quad = vec_max(pair, vec_sld(pair, pair, 4));
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  result = vec_max(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_max<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_max(a, vec_sld(a, a, 8));
  quad = vec_max(pair, vec_sld(pair, pair, 4));
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  result = vec_max(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  return vec_any_ne(x, pzero(x));
}

template <typename T> EIGEN_DEVICE_FUNC inline void
ptranpose_common(PacketBlock<T,4>& kernel){
  T t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  ptranpose_common<Packet4f>(kernel);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  ptranpose_common<Packet4i>(kernel);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8s,4>& kernel) {
  Packet8s t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8us,4>& kernel) {
  Packet8us t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}


EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8bf,4>& kernel) {
  Packet8us t0, t1, t2, t3;

  t0 = vec_mergeh(kernel.packet[0].m_val, kernel.packet[2].m_val);
  t1 = vec_mergel(kernel.packet[0].m_val, kernel.packet[2].m_val);
  t2 = vec_mergeh(kernel.packet[1].m_val, kernel.packet[3].m_val);
  t3 = vec_mergel(kernel.packet[1].m_val, kernel.packet[3].m_val);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16c,4>& kernel) {
  Packet16c t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}


EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16uc,4>& kernel) {
  Packet16uc t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8s,8>& kernel) {
  Packet8s v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0], kernel.packet[4]);
  v[1] = vec_mergel(kernel.packet[0], kernel.packet[4]);
  v[2] = vec_mergeh(kernel.packet[1], kernel.packet[5]);
  v[3] = vec_mergel(kernel.packet[1], kernel.packet[5]);
  v[4] = vec_mergeh(kernel.packet[2], kernel.packet[6]);
  v[5] = vec_mergel(kernel.packet[2], kernel.packet[6]);
  v[6] = vec_mergeh(kernel.packet[3], kernel.packet[7]);
  v[7] = vec_mergel(kernel.packet[3], kernel.packet[7]);
  sum[0] = vec_mergeh(v[0], v[4]);
  sum[1] = vec_mergel(v[0], v[4]);
  sum[2] = vec_mergeh(v[1], v[5]);
  sum[3] = vec_mergel(v[1], v[5]);
  sum[4] = vec_mergeh(v[2], v[6]);
  sum[5] = vec_mergel(v[2], v[6]);
  sum[6] = vec_mergeh(v[3], v[7]);
  sum[7] = vec_mergel(v[3], v[7]);

  kernel.packet[0] = vec_mergeh(sum[0], sum[4]);
  kernel.packet[1] = vec_mergel(sum[0], sum[4]);
  kernel.packet[2] = vec_mergeh(sum[1], sum[5]);
  kernel.packet[3] = vec_mergel(sum[1], sum[5]);
  kernel.packet[4] = vec_mergeh(sum[2], sum[6]);
  kernel.packet[5] = vec_mergel(sum[2], sum[6]);
  kernel.packet[6] = vec_mergeh(sum[3], sum[7]);
  kernel.packet[7] = vec_mergel(sum[3], sum[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8us,8>& kernel) {
  Packet8us v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0], kernel.packet[4]);
  v[1] = vec_mergel(kernel.packet[0], kernel.packet[4]);
  v[2] = vec_mergeh(kernel.packet[1], kernel.packet[5]);
  v[3] = vec_mergel(kernel.packet[1], kernel.packet[5]);
  v[4] = vec_mergeh(kernel.packet[2], kernel.packet[6]);
  v[5] = vec_mergel(kernel.packet[2], kernel.packet[6]);
  v[6] = vec_mergeh(kernel.packet[3], kernel.packet[7]);
  v[7] = vec_mergel(kernel.packet[3], kernel.packet[7]);
  sum[0] = vec_mergeh(v[0], v[4]);
  sum[1] = vec_mergel(v[0], v[4]);
  sum[2] = vec_mergeh(v[1], v[5]);
  sum[3] = vec_mergel(v[1], v[5]);
  sum[4] = vec_mergeh(v[2], v[6]);
  sum[5] = vec_mergel(v[2], v[6]);
  sum[6] = vec_mergeh(v[3], v[7]);
  sum[7] = vec_mergel(v[3], v[7]);

  kernel.packet[0] = vec_mergeh(sum[0], sum[4]);
  kernel.packet[1] = vec_mergel(sum[0], sum[4]);
  kernel.packet[2] = vec_mergeh(sum[1], sum[5]);
  kernel.packet[3] = vec_mergel(sum[1], sum[5]);
  kernel.packet[4] = vec_mergeh(sum[2], sum[6]);
  kernel.packet[5] = vec_mergel(sum[2], sum[6]);
  kernel.packet[6] = vec_mergeh(sum[3], sum[7]);
  kernel.packet[7] = vec_mergel(sum[3], sum[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8bf,8>& kernel) {
  Packet8bf v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0].m_val, kernel.packet[4].m_val);
  v[1] = vec_mergel(kernel.packet[0].m_val, kernel.packet[4].m_val);
  v[2] = vec_mergeh(kernel.packet[1].m_val, kernel.packet[5].m_val);
  v[3] = vec_mergel(kernel.packet[1].m_val, kernel.packet[5].m_val);
  v[4] = vec_mergeh(kernel.packet[2].m_val, kernel.packet[6].m_val);
  v[5] = vec_mergel(kernel.packet[2].m_val, kernel.packet[6].m_val);
  v[6] = vec_mergeh(kernel.packet[3].m_val, kernel.packet[7].m_val);
  v[7] = vec_mergel(kernel.packet[3].m_val, kernel.packet[7].m_val);
  sum[0] = vec_mergeh(v[0].m_val, v[4].m_val);
  sum[1] = vec_mergel(v[0].m_val, v[4].m_val);
  sum[2] = vec_mergeh(v[1].m_val, v[5].m_val);
  sum[3] = vec_mergel(v[1].m_val, v[5].m_val);
  sum[4] = vec_mergeh(v[2].m_val, v[6].m_val);
  sum[5] = vec_mergel(v[2].m_val, v[6].m_val);
  sum[6] = vec_mergeh(v[3].m_val, v[7].m_val);
  sum[7] = vec_mergel(v[3].m_val, v[7].m_val);

  kernel.packet[0] = vec_mergeh(sum[0].m_val, sum[4].m_val);
  kernel.packet[1] = vec_mergel(sum[0].m_val, sum[4].m_val);
  kernel.packet[2] = vec_mergeh(sum[1].m_val, sum[5].m_val);
  kernel.packet[3] = vec_mergel(sum[1].m_val, sum[5].m_val);
  kernel.packet[4] = vec_mergeh(sum[2].m_val, sum[6].m_val);
  kernel.packet[5] = vec_mergel(sum[2].m_val, sum[6].m_val);
  kernel.packet[6] = vec_mergeh(sum[3].m_val, sum[7].m_val);
  kernel.packet[7] = vec_mergel(sum[3].m_val, sum[7].m_val);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16c,16>& kernel) {
  Packet16c step1[16], step2[16], step3[16];

  step1[0] = vec_mergeh(kernel.packet[0], kernel.packet[8]);
  step1[1] = vec_mergel(kernel.packet[0], kernel.packet[8]);
  step1[2] = vec_mergeh(kernel.packet[1], kernel.packet[9]);
  step1[3] = vec_mergel(kernel.packet[1], kernel.packet[9]);
  step1[4] = vec_mergeh(kernel.packet[2], kernel.packet[10]);
  step1[5] = vec_mergel(kernel.packet[2], kernel.packet[10]);
  step1[6] = vec_mergeh(kernel.packet[3], kernel.packet[11]);
  step1[7] = vec_mergel(kernel.packet[3], kernel.packet[11]);
  step1[8] = vec_mergeh(kernel.packet[4], kernel.packet[12]);
  step1[9] = vec_mergel(kernel.packet[4], kernel.packet[12]);
  step1[10] = vec_mergeh(kernel.packet[5], kernel.packet[13]);
  step1[11] = vec_mergel(kernel.packet[5], kernel.packet[13]);
  step1[12] = vec_mergeh(kernel.packet[6], kernel.packet[14]);
  step1[13] = vec_mergel(kernel.packet[6], kernel.packet[14]);
  step1[14] = vec_mergeh(kernel.packet[7], kernel.packet[15]);
  step1[15] = vec_mergel(kernel.packet[7], kernel.packet[15]);

  step2[0]  = vec_mergeh(step1[0], step1[8]);
  step2[1]  = vec_mergel(step1[0], step1[8]);
  step2[2]  = vec_mergeh(step1[1], step1[9]);
  step2[3]  = vec_mergel(step1[1], step1[9]);
  step2[4]  = vec_mergeh(step1[2], step1[10]);
  step2[5]  = vec_mergel(step1[2], step1[10]);
  step2[6]  = vec_mergeh(step1[3], step1[11]);
  step2[7]  = vec_mergel(step1[3], step1[11]);
  step2[8]  = vec_mergeh(step1[4], step1[12]);
  step2[9]  = vec_mergel(step1[4], step1[12]);
  step2[10] = vec_mergeh(step1[5], step1[13]);
  step2[11] = vec_mergel(step1[5], step1[13]);
  step2[12] = vec_mergeh(step1[6], step1[14]);
  step2[13] = vec_mergel(step1[6], step1[14]);
  step2[14] = vec_mergeh(step1[7], step1[15]);
  step2[15] = vec_mergel(step1[7], step1[15]);

  step3[0]  = vec_mergeh(step2[0], step2[8]);
  step3[1]  = vec_mergel(step2[0], step2[8]);
  step3[2]  = vec_mergeh(step2[1], step2[9]);
  step3[3]  = vec_mergel(step2[1], step2[9]);
  step3[4]  = vec_mergeh(step2[2], step2[10]);
  step3[5]  = vec_mergel(step2[2], step2[10]);
  step3[6]  = vec_mergeh(step2[3], step2[11]);
  step3[7]  = vec_mergel(step2[3], step2[11]);
  step3[8]  = vec_mergeh(step2[4], step2[12]);
  step3[9]  = vec_mergel(step2[4], step2[12]);
  step3[10] = vec_mergeh(step2[5], step2[13]);
  step3[11] = vec_mergel(step2[5], step2[13]);
  step3[12] = vec_mergeh(step2[6], step2[14]);
  step3[13] = vec_mergel(step2[6], step2[14]);
  step3[14] = vec_mergeh(step2[7], step2[15]);
  step3[15] = vec_mergel(step2[7], step2[15]);

  kernel.packet[0]  = vec_mergeh(step3[0], step3[8]);
  kernel.packet[1]  = vec_mergel(step3[0], step3[8]);
  kernel.packet[2]  = vec_mergeh(step3[1], step3[9]);
  kernel.packet[3]  = vec_mergel(step3[1], step3[9]);
  kernel.packet[4]  = vec_mergeh(step3[2], step3[10]);
  kernel.packet[5]  = vec_mergel(step3[2], step3[10]);
  kernel.packet[6]  = vec_mergeh(step3[3], step3[11]);
  kernel.packet[7]  = vec_mergel(step3[3], step3[11]);
  kernel.packet[8]  = vec_mergeh(step3[4], step3[12]);
  kernel.packet[9]  = vec_mergel(step3[4], step3[12]);
  kernel.packet[10] = vec_mergeh(step3[5], step3[13]);
  kernel.packet[11] = vec_mergel(step3[5], step3[13]);
  kernel.packet[12] = vec_mergeh(step3[6], step3[14]);
  kernel.packet[13] = vec_mergel(step3[6], step3[14]);
  kernel.packet[14] = vec_mergeh(step3[7], step3[15]);
  kernel.packet[15] = vec_mergel(step3[7], step3[15]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16uc,16>& kernel) {
  Packet16uc step1[16], step2[16], step3[16];

  step1[0] = vec_mergeh(kernel.packet[0], kernel.packet[8]);
  step1[1] = vec_mergel(kernel.packet[0], kernel.packet[8]);
  step1[2] = vec_mergeh(kernel.packet[1], kernel.packet[9]);
  step1[3] = vec_mergel(kernel.packet[1], kernel.packet[9]);
  step1[4] = vec_mergeh(kernel.packet[2], kernel.packet[10]);
  step1[5] = vec_mergel(kernel.packet[2], kernel.packet[10]);
  step1[6] = vec_mergeh(kernel.packet[3], kernel.packet[11]);
  step1[7] = vec_mergel(kernel.packet[3], kernel.packet[11]);
  step1[8] = vec_mergeh(kernel.packet[4], kernel.packet[12]);
  step1[9] = vec_mergel(kernel.packet[4], kernel.packet[12]);
  step1[10] = vec_mergeh(kernel.packet[5], kernel.packet[13]);
  step1[11] = vec_mergel(kernel.packet[5], kernel.packet[13]);
  step1[12] = vec_mergeh(kernel.packet[6], kernel.packet[14]);
  step1[13] = vec_mergel(kernel.packet[6], kernel.packet[14]);
  step1[14] = vec_mergeh(kernel.packet[7], kernel.packet[15]);
  step1[15] = vec_mergel(kernel.packet[7], kernel.packet[15]);

  step2[0]  = vec_mergeh(step1[0], step1[8]);
  step2[1]  = vec_mergel(step1[0], step1[8]);
  step2[2]  = vec_mergeh(step1[1], step1[9]);
  step2[3]  = vec_mergel(step1[1], step1[9]);
  step2[4]  = vec_mergeh(step1[2], step1[10]);
  step2[5]  = vec_mergel(step1[2], step1[10]);
  step2[6]  = vec_mergeh(step1[3], step1[11]);
  step2[7]  = vec_mergel(step1[3], step1[11]);
  step2[8]  = vec_mergeh(step1[4], step1[12]);
  step2[9]  = vec_mergel(step1[4], step1[12]);
  step2[10] = vec_mergeh(step1[5], step1[13]);
  step2[11] = vec_mergel(step1[5], step1[13]);
  step2[12] = vec_mergeh(step1[6], step1[14]);
  step2[13] = vec_mergel(step1[6], step1[14]);
  step2[14] = vec_mergeh(step1[7], step1[15]);
  step2[15] = vec_mergel(step1[7], step1[15]);

  step3[0]  = vec_mergeh(step2[0], step2[8]);
  step3[1]  = vec_mergel(step2[0], step2[8]);
  step3[2]  = vec_mergeh(step2[1], step2[9]);
  step3[3]  = vec_mergel(step2[1], step2[9]);
  step3[4]  = vec_mergeh(step2[2], step2[10]);
  step3[5]  = vec_mergel(step2[2], step2[10]);
  step3[6]  = vec_mergeh(step2[3], step2[11]);
  step3[7]  = vec_mergel(step2[3], step2[11]);
  step3[8]  = vec_mergeh(step2[4], step2[12]);
  step3[9]  = vec_mergel(step2[4], step2[12]);
  step3[10] = vec_mergeh(step2[5], step2[13]);
  step3[11] = vec_mergel(step2[5], step2[13]);
  step3[12] = vec_mergeh(step2[6], step2[14]);
  step3[13] = vec_mergel(step2[6], step2[14]);
  step3[14] = vec_mergeh(step2[7], step2[15]);
  step3[15] = vec_mergel(step2[7], step2[15]);

  kernel.packet[0]  = vec_mergeh(step3[0], step3[8]);
  kernel.packet[1]  = vec_mergel(step3[0], step3[8]);
  kernel.packet[2]  = vec_mergeh(step3[1], step3[9]);
  kernel.packet[3]  = vec_mergel(step3[1], step3[9]);
  kernel.packet[4]  = vec_mergeh(step3[2], step3[10]);
  kernel.packet[5]  = vec_mergel(step3[2], step3[10]);
  kernel.packet[6]  = vec_mergeh(step3[3], step3[11]);
  kernel.packet[7]  = vec_mergel(step3[3], step3[11]);
  kernel.packet[8]  = vec_mergeh(step3[4], step3[12]);
  kernel.packet[9]  = vec_mergel(step3[4], step3[12]);
  kernel.packet[10] = vec_mergeh(step3[5], step3[13]);
  kernel.packet[11] = vec_mergel(step3[5], step3[13]);
  kernel.packet[12] = vec_mergeh(step3[6], step3[14]);
  kernel.packet[13] = vec_mergel(step3[6], step3[14]);
  kernel.packet[14] = vec_mergeh(step3[7], step3[15]);
  kernel.packet[15] = vec_mergel(step3[7], step3[15]);
}

template<typename Packet> EIGEN_STRONG_INLINE
Packet pblend4(const Selector<4>& ifPacket, const Packet& thenPacket, const Packet& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = reinterpret_cast<Packet4ui>(vec_cmpeq(reinterpret_cast<Packet4ui>(select), reinterpret_cast<Packet4ui>(p4i_ONE)));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  return pblend4<Packet4i>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  return pblend4<Packet4f>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet8s pblend(const Selector<8>& ifPacket, const Packet8s& thenPacket, const Packet8s& elsePacket) {
  Packet8us select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7] };
  Packet8us mask = reinterpret_cast<Packet8us>(vec_cmpeq(select, p8us_ONE));
  Packet8s result = vec_sel(elsePacket, thenPacket, mask);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet8us pblend(const Selector<8>& ifPacket, const Packet8us& thenPacket, const Packet8us& elsePacket) {
  Packet8us select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7] };
  Packet8us mask = reinterpret_cast<Packet8us>(vec_cmpeq(reinterpret_cast<Packet8us>(select), p8us_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf pblend(const Selector<8>& ifPacket, const Packet8bf& thenPacket, const Packet8bf& elsePacket) {
  return pblend<Packet8us>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet16c pblend(const Selector<16>& ifPacket, const Packet16c& thenPacket, const Packet16c& elsePacket) {
  Packet16uc select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7],
                       ifPacket.select[8], ifPacket.select[9], ifPacket.select[10], ifPacket.select[11],
                       ifPacket.select[12], ifPacket.select[13], ifPacket.select[14], ifPacket.select[15] };

  Packet16uc mask = reinterpret_cast<Packet16uc>(vec_cmpeq(reinterpret_cast<Packet16uc>(select), p16uc_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet16uc pblend(const Selector<16>& ifPacket, const Packet16uc& thenPacket, const Packet16uc& elsePacket) {
  Packet16uc select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7],
                       ifPacket.select[8], ifPacket.select[9], ifPacket.select[10], ifPacket.select[11],
                       ifPacket.select[12], ifPacket.select[13], ifPacket.select[14], ifPacket.select[15] };

  Packet16uc mask = reinterpret_cast<Packet16uc>(vec_cmpeq(reinterpret_cast<Packet16uc>(select), p16uc_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<bfloat16, unsigned short int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<unsigned short int, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return vec_cts(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4ui pcast<Packet4f, Packet4ui>(const Packet4f& a) {
  return vec_ctu(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return vec_ctf(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4ui, Packet4f>(const Packet4ui& a) {
  return vec_ctf(a,0);
}

template<> EIGEN_STRONG_INLINE Packet8us pcast<Packet8bf, Packet8us>(const Packet8bf& a) {
  Packet4f float_even = Bf16ToF32Even(a);
  Packet4f float_odd = Bf16ToF32Odd(a);
  Packet4ui int_even = pcast<Packet4f, Packet4ui>(float_even);
  Packet4ui int_odd = pcast<Packet4f, Packet4ui>(float_odd);
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(low_mask, 0x0000FFFF);
  Packet4ui low_even = pand<Packet4ui>(int_even, p4ui_low_mask);
  Packet4ui low_odd = pand<Packet4ui>(int_odd, p4ui_low_mask);

  //Check values that are bigger than USHRT_MAX (0xFFFF)
  Packet4bi overflow_selector;
  if(vec_any_gt(int_even, p4ui_low_mask)){
    overflow_selector = vec_cmpgt(int_even, p4ui_low_mask);
    low_even = vec_sel(low_even, p4ui_low_mask, overflow_selector);
  }
  if(vec_any_gt(int_odd, p4ui_low_mask)){
    overflow_selector = vec_cmpgt(int_odd, p4ui_low_mask);
    low_odd = vec_sel(low_even, p4ui_low_mask, overflow_selector);
  }

  low_odd = plogical_shift_left<16>(low_odd);

  Packet4ui int_final = por<Packet4ui>(low_even, low_odd);
  return reinterpret_cast<Packet8us>(int_final);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcast<Packet8us, Packet8bf>(const Packet8us& a) {
  //short -> int -> float -> bfloat16
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(low_mask, 0x0000FFFF);
  Packet4ui int_cast = reinterpret_cast<Packet4ui>(a);
  Packet4ui int_even = pand<Packet4ui>(int_cast, p4ui_low_mask);
  Packet4ui int_odd = plogical_shift_right<16>(int_cast);
  Packet4f float_even = pcast<Packet4ui, Packet4f>(int_even);
  Packet4f float_odd = pcast<Packet4ui, Packet4f>(int_odd);
  return F32ToBf16(float_even, float_odd);
}


template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet4f>(const Packet4f& a) {
  return reinterpret_cast<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f,Packet4i>(const Packet4i& a) {
  return reinterpret_cast<Packet4f>(a);
}



//---------- double ----------
#ifdef __VSX__
typedef __vector double              Packet2d;
typedef __vector unsigned long long  Packet2ul;
typedef __vector long long           Packet2l;
#if EIGEN_COMP_CLANG
typedef Packet2ul                    Packet2bl;
#else
typedef __vector __bool long         Packet2bl;
#endif

static Packet2l  p2l_ONE  = { 1, 1 };
static Packet2l  p2l_ZERO = reinterpret_cast<Packet2l>(p4i_ZERO);
static Packet2ul p2ul_SIGN = { 0x8000000000000000ull, 0x8000000000000000ull };
static Packet2ul p2ul_PREV0DOT5 = { 0x3FDFFFFFFFFFFFFFull, 0x3FDFFFFFFFFFFFFFull };
static Packet2d  p2d_ONE  = { 1.0, 1.0 };
static Packet2d  p2d_ZERO = reinterpret_cast<Packet2d>(p4f_ZERO);
static Packet2d  p2d_MZERO = { numext::bit_cast<double>(0x8000000000000000ull),
                               numext::bit_cast<double>(0x8000000000000000ull) };

#ifdef _BIG_ENDIAN
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(p2d_ZERO), reinterpret_cast<Packet4f>(p2d_ONE), 8));
#else
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(p2d_ONE), reinterpret_cast<Packet4f>(p2d_ZERO), 8));
#endif

template<int index> Packet2d vec_splat_dbl(Packet2d& a)
{
  return vec_splat(a, index);
}

template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 1,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasMin  = 1,
    HasMax  = 1,
    HasAbs  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 0,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet2d> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2d half; };

inline std::ostream & operator <<(std::ostream & s, const Packet2l & v)
{
  union {
    Packet2l   v;
    int64_t n[2];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2d & v)
{
  union {
    Packet2d   v;
    double n[2];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1];
  return s;
}

// Need to define them first or we get specialization after instantiation errors
template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD
  return vec_xl(0, const_cast<double *>(from)); // cast needed by Clang
}

template<> EIGEN_STRONG_INLINE void pstore<double>(double*   to, const Packet2d& from)
{
  EIGEN_DEBUG_ALIGNED_STORE
  vec_xst(from, 0, to);
}

template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double&  from) {
  Packet2d v = {from, from};
  return v;
}

template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(unsigned long from) {
  Packet2l v = {static_cast<long long>(from), static_cast<long long>(from)};
  return reinterpret_cast<Packet2d>(v);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  //This way is faster than vec_splat (at least for doubles in Power 9)
  a0 = pset1<Packet2d>(a[0]);
  a1 = pset1<Packet2d>(a[1]);
  a2 = pset1<Packet2d>(a[2]);
  a3 = pset1<Packet2d>(a[3]);
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  EIGEN_ALIGN16 double af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
 return pload<Packet2d>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  EIGEN_ALIGN16 double af[2];
  pstore<double>(af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return pset1<Packet2d>(a) + p2d_COUNTDOWN; }

template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return a + b; }

template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return a - b; }

template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return p2d_ZERO - a; }

template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_madd(a,b,p2d_MZERO); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_div(a,b); }

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return vec_madd(a, b, c); }

template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b)
{
  // NOTE: about 10% slower than vec_min, but consistent with std::min and SSE regarding NaN
  Packet2d ret;
  __asm__ ("xvcmpgedp %x0,%x1,%x2\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
 }

template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b)
{
  // NOTE: about 10% slower than vec_max, but consistent with std::max and SSE regarding NaN
  Packet2d ret;
  __asm__ ("xvcmpgtdp %x0,%x2,%x1\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
}

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b) {
  Packet2d c = reinterpret_cast<Packet2d>(vec_cmpge(a,b));
  return vec_nor(c,c);
}

template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_or(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_xor(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, vec_nor(b, b)); }

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a)
{
    Packet2d t = vec_add(reinterpret_cast<Packet2d>(vec_or(vec_and(reinterpret_cast<Packet2ul>(a), p2ul_SIGN), p2ul_PREV0DOT5)), a);
    Packet2d res;

    __asm__("xvrdpiz %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (t));

    return res;
}
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const  Packet2d& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a)
{
    Packet2d res;

    __asm__("xvrdpic %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (a));

    return res;
}

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return vec_xl(0, const_cast<double*>(from));
}

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*   from)
{
  Packet2d p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet2d>(from);
  else                                  p = ploadu<Packet2d>(from);
  return vec_splat_dbl<0>(p);
}

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double*  to, const Packet2d& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE
  vec_xst(from, 0, to);
}

template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE double  pfirst<Packet2d>(const Packet2d& a) { EIGEN_ALIGN16 double x[2]; pstore<double>(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{
  return reinterpret_cast<Packet2d>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE64));
}
template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) { return vec_abs(a); }

// VSX support varies between different compilers and even different
// versions of the same compiler.  For gcc version >= 4.9.3, we can use
// vec_cts to efficiently convert Packet2d to Packet2l.  Otherwise, use
// a slow version that works with older compilers. 
// Update: apparently vec_cts/vec_ctf intrinsics for 64-bit doubles
// are buggy, https://gcc.gnu.org/bugzilla/show_bug.cgi?id=70963
template<>
inline Packet2l pcast<Packet2d, Packet2l>(const Packet2d& x) {
#if EIGEN_GNUC_AT_LEAST(5, 4) || \
    (EIGEN_GNUC_AT(6, 1) && __GNUC_PATCHLEVEL__ >= 1)
  return vec_cts(x, 0);    // TODO: check clang version.
#else
  double tmp[2];
  memcpy(tmp, &x, sizeof(tmp));
  Packet2l l = { static_cast<long long>(tmp[0]),
                 static_cast<long long>(tmp[1]) };
  return l;
#endif
}

template<>
inline Packet2d pcast<Packet2l, Packet2d>(const Packet2l& x) {
  unsigned long long tmp[2];
  memcpy(tmp, &x, sizeof(tmp));
  Packet2d d = { static_cast<double>(tmp[0]),
                 static_cast<double>(tmp[1]) };
  return d;
}


// Packet2l shifts.
// For POWER8 we simply use vec_sr/l. 
//
// Things are more complicated for POWER7. There is actually a
// vec_xxsxdi intrinsic but it is not supported by some gcc versions.
// So we need to shift by N % 32 and rearrage bytes.
#ifdef __POWER8_VECTOR__

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_left(const Packet2l& a) {
  const Packet2ul shift = { N, N };
  return vec_sl(a, shift); 
}

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_right(const Packet2l& a) {
  const Packet2ul shift = { N, N };
  return vec_sr(a, shift); 
}

#else

// Shifts [A, B, C, D] to [B, 0, D, 0].
// Used to implement left shifts for Packet2l.
EIGEN_ALWAYS_INLINE Packet4i shift_even_left(const Packet4i& a) {
  static const Packet16uc perm = {
      0x14, 0x15, 0x16, 0x17, 0x00, 0x01, 0x02, 0x03, 
      0x1c, 0x1d, 0x1e, 0x1f, 0x08, 0x09, 0x0a, 0x0b };
  #ifdef  _BIG_ENDIAN
    return vec_perm(p4i_ZERO, a, perm);
  #else
    return vec_perm(a, p4i_ZERO, perm);
  #endif
}

// Shifts [A, B, C, D] to [0, A, 0, C].
// Used to implement right shifts for Packet2l.
EIGEN_ALWAYS_INLINE Packet4i shift_odd_right(const Packet4i& a) {
  static const Packet16uc perm = {
      0x04, 0x05, 0x06, 0x07, 0x10, 0x11, 0x12, 0x13, 
      0x0c, 0x0d, 0x0e, 0x0f, 0x18, 0x19, 0x1a, 0x1b };
  #ifdef  _BIG_ENDIAN
    return vec_perm(p4i_ZERO, a, perm);
  #else
    return vec_perm(a, p4i_ZERO, perm);
  #endif
}

template<int N, typename EnableIf = void>
struct plogical_shift_left_impl;

template<int N>
struct plogical_shift_left_impl<N, typename enable_if<(N < 32) && (N >= 0)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned n = static_cast<unsigned>(N);
    const Packet4ui shift = {n, n, n, n};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    static const unsigned m = static_cast<unsigned>(32 - N);
    const Packet4ui shift_right = {m, m, m, m};
    const Packet4i out_hi = vec_sl(ai, shift);
    const Packet4i out_lo = shift_even_left(vec_sr(ai, shift_right));
    return reinterpret_cast<Packet2l>(por<Packet4i>(out_hi, out_lo));
  }
};

template<int N>
struct plogical_shift_left_impl<N, typename enable_if<(N >= 32)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned m = static_cast<unsigned>(N - 32);
    const Packet4ui shift = {m, m, m, m};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    return reinterpret_cast<Packet2l>(shift_even_left(vec_sl(ai, shift)));
  }
};

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_left(const Packet2l& a) {
  return plogical_shift_left_impl<N>::run(a); 
}

template<int N, typename EnableIf = void>
struct plogical_shift_right_impl;

template<int N>
struct plogical_shift_right_impl<N, typename enable_if<(N < 32) && (N >= 0)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned n = static_cast<unsigned>(N);
    const Packet4ui shift = {n, n, n, n};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    static const unsigned m = static_cast<unsigned>(32 - N);
    const Packet4ui shift_left = {m, m, m, m};
    const Packet4i out_lo = vec_sr(ai, shift);
    const Packet4i out_hi = shift_odd_right(vec_sl(ai, shift_left));
    return reinterpret_cast<Packet2l>(por<Packet4i>(out_hi, out_lo));
  }
};

template<int N>
struct plogical_shift_right_impl<N, typename enable_if<(N >= 32)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned m = static_cast<unsigned>(N - 32);
    const Packet4ui shift = {m, m, m, m};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    return reinterpret_cast<Packet2l>(shift_odd_right(vec_sr(ai, shift)));
  }
};

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_right(const Packet2l& a) {
  return plogical_shift_right_impl<N>::run(a); 
}
#endif

template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet2d max_exponent = pset1<Packet2d>(2099.0);
  const Packet2l e = pcast<Packet2d, Packet2l>(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));

  // Split 2^e into four factors and multiply:
  const Packet2l  bias = { 1023, 1023 };
  Packet2l b = plogical_shift_right<2>(e);  // floor(e/4)
  Packet2d c = reinterpret_cast<Packet2d>(plogical_shift_left<52>(b + bias));
  Packet2d out = pmul(pmul(pmul(a, c), c), c); // a * 2^(3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  c = reinterpret_cast<Packet2d>(plogical_shift_left<52>(b + bias)); // 2^(e - 3b)
  out = pmul(out, c); // a * 2^e
  return out;
}


// Extract exponent without existence of Packet2l.
template<>
EIGEN_STRONG_INLINE  
Packet2d pfrexp_generic_get_biased_exponent(const Packet2d& a) {
  return pcast<Packet2l, Packet2d>(plogical_shift_right<52>(reinterpret_cast<Packet2l>(pabs(a))));
}

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d> (const Packet2d& a, Packet2d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  Packet2d b, sum;
  b   = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(a), reinterpret_cast<Packet4f>(a), 8));
  sum = a + b;
  return pfirst<Packet2d>(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst(pmul(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

// min
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst(pmin(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst(pmax(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  Packet2d t0, t1;
  t0 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_HI);
  t1 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_LO);
  kernel.packet[0] = t0;
  kernel.packet[1] = t1;
}

template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  Packet2l select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2bl mask = reinterpret_cast<Packet2bl>( vec_cmpeq(reinterpret_cast<Packet2d>(select), reinterpret_cast<Packet2d>(p2l_ONE)) );
  return vec_sel(elsePacket, thenPacket, mask);
}


#endif // __VSX__
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/CUDA/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2021 C. Antonio Sanchez <cantonios@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_CUDA_H
#define EIGEN_COMPLEX_CUDA_H

// clang-format off
// Many std::complex methods such as operator+, operator-, operator* and
// operator/ are not constexpr. Due to this, GCC and older versions of clang do
// not treat them as device functions and thus Eigen functors making use of
// these operators fail to compile. Here, we manually specialize these
// operators and functors for complex types when building for CUDA to enable
// their use on-device.

#if defined(EIGEN_CUDACC) && defined(EIGEN_GPU_COMPILE_PHASE)
    
// ICC already specializes std::complex<float> and std::complex<double>
// operators, preventing us from making them device functions here.
// This will lead to silent runtime errors if the operators are used on device.
//
// To allow std::complex operator use on device, define _OVERRIDE_COMPLEX_SPECIALIZATION_
// prior to first inclusion of <complex>.  This prevents ICC from adding
// its own specializations, so our custom ones below can be used instead.
#if !(defined(EIGEN_COMP_ICC) && defined(_USE_COMPLEX_SPECIALIZATION_))

// Import Eigen's internal operator specializations.
#define EIGEN_USING_STD_COMPLEX_OPERATORS           \
  using Eigen::complex_operator_detail::operator+;  \
  using Eigen::complex_operator_detail::operator-;  \
  using Eigen::complex_operator_detail::operator*;  \
  using Eigen::complex_operator_detail::operator/;  \
  using Eigen::complex_operator_detail::operator+=; \
  using Eigen::complex_operator_detail::operator-=; \
  using Eigen::complex_operator_detail::operator*=; \
  using Eigen::complex_operator_detail::operator/=; \
  using Eigen::complex_operator_detail::operator==; \
  using Eigen::complex_operator_detail::operator!=;

namespace Eigen {

// Specialized std::complex overloads.
namespace complex_operator_detail {

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_multiply(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  return std::complex<T>(
      a_real * b_real - a_imag * b_imag,
      a_imag * b_real + a_real * b_imag);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide_fast(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  const T norm = (b_real * b_real + b_imag * b_imag);
  return std::complex<T>((a_real * b_real + a_imag * b_imag) / norm,
                          (a_imag * b_real - a_real * b_imag) / norm);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide_stable(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  // Smith's complex division (https://arxiv.org/pdf/1210.4539.pdf),
  // guards against over/under-flow.
  const bool scale_imag = numext::abs(b_imag) <= numext::abs(b_real);
  const T rscale = scale_imag ? T(1) : b_real / b_imag;
  const T iscale = scale_imag ? b_imag / b_real : T(1);
  const T denominator = b_real * rscale + b_imag * iscale;
  return std::complex<T>((a_real * rscale + a_imag * iscale) / denominator, 
                         (a_imag * rscale - a_real * iscale) / denominator);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide(const std::complex<T>& a, const std::complex<T>& b) {
#if EIGEN_FAST_MATH
  return complex_divide_fast(a, b);
#else
  return complex_divide_stable(a, b);
#endif
}

// NOTE: We cannot specialize compound assignment operators with Scalar T,
//         (i.e.  operator@=(const T&), for @=+,-,*,/)
//       since they are already specialized for float/double/long double within
//       the standard <complex> header. We also do not specialize the stream
//       operators.
#define EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(T)                                    \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a) { return a; }                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a) {                                           \
  return std::complex<T>(-numext::real(a), -numext::imag(a));                                   \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return std::complex<T>(numext::real(a) + numext::real(b), numext::imag(a) + numext::imag(b)); \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) + b, numext::imag(a));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a + numext::real(b), numext::imag(b));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return std::complex<T>(numext::real(a) - numext::real(b), numext::imag(a) - numext::imag(b)); \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) - b, numext::imag(a));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a - numext::real(b), -numext::imag(b));                                \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return complex_multiply(a, b);                                                                \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) * b, numext::imag(a) * b);                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a * numext::real(b), a * numext::imag(b));                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return complex_divide(a, b);                                                                  \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) / b, numext::imag(a) / b);                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const T& a, const std::complex<T>& b) {                               \
  return complex_divide(std::complex<T>(a, 0), b);                                              \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator+=(std::complex<T>& a, const std::complex<T>& b) {                     \
  numext::real_ref(a) += numext::real(b);                                                       \
  numext::imag_ref(a) += numext::imag(b);                                                       \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator-=(std::complex<T>& a, const std::complex<T>& b) {                     \
  numext::real_ref(a) -= numext::real(b);                                                       \
  numext::imag_ref(a) -= numext::imag(b);                                                       \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator*=(std::complex<T>& a, const std::complex<T>& b) {                     \
  a = complex_multiply(a, b);                                                                   \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator/=(std::complex<T>& a, const std::complex<T>& b) {                     \
  a = complex_divide(a, b);                                                                     \
  return  a;                                                                                    \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const std::complex<T>& a, const std::complex<T>& b) {                           \
  return numext::real(a) == numext::real(b) && numext::imag(a) == numext::imag(b);              \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const std::complex<T>& a, const T& b) {                                         \
  return numext::real(a) == b && numext::imag(a) == 0;                                          \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const T& a, const std::complex<T>& b) {                                         \
  return a  == numext::real(b) && 0 == numext::imag(b);                                         \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const std::complex<T>& a, const std::complex<T>& b) {                           \
  return !(a == b);                                                                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const std::complex<T>& a, const T& b) {                                         \
  return !(a == b);                                                                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const T& a, const std::complex<T>& b) {                                         \
  return !(a == b);                                                                             \
}

// Do not specialize for long double, since that reduces to double on device.
EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(float)
EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(double)

#undef EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS

  
}  // namespace complex_operator_detail

EIGEN_USING_STD_COMPLEX_OPERATORS

namespace numext {
EIGEN_USING_STD_COMPLEX_OPERATORS
}  // namespace numext

namespace internal {
EIGEN_USING_STD_COMPLEX_OPERATORS

}  // namespace internal
}  // namespace Eigen

#endif  // !(EIGEN_COMP_ICC && _USE_COMPLEX_SPECIALIZATION_)

#endif  // EIGEN_CUDACC && EIGEN_GPU_COMPILE_PHASE

#endif  // EIGEN_COMPLEX_CUDA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/BFloat16.h <==
/* Copyright 2017 The TensorFlow Authors. All Rights Reserved.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
==============================================================================*/

#ifndef EIGEN_BFLOAT16_H
#define EIGEN_BFLOAT16_H

#define BF16_PACKET_FUNCTION(PACKET_F, PACKET_BF16, METHOD)         \
  template <>                                                       \
  EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED  \
  PACKET_BF16 METHOD<PACKET_BF16>(const PACKET_BF16& _x) {          \
    return F32ToBf16(METHOD<PACKET_F>(Bf16ToF32(_x)));              \
  }

namespace Eigen {

struct bfloat16;

namespace bfloat16_impl {

// Make our own __bfloat16_raw definition.
struct __bfloat16_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw() : value(0) {}
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw(unsigned short raw) : value(raw) {}
  unsigned short value;
};

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw raw_uint16_to_bfloat16(unsigned short value);
template <bool AssumeArgumentIsNormalOrInfinityOrZero>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne(float ff);
// Forward declarations of template specializations, to avoid Visual C++ 2019 errors, saying:
// > error C2908: explicit specialization; 'float_to_bfloat16_rtne' has already been instantiated
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<false>(float ff);
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<true>(float ff);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float bfloat16_to_float(__bfloat16_raw h);

struct bfloat16_base : public __bfloat16_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16_base() {}
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16_base(const __bfloat16_raw& h) : __bfloat16_raw(h) {}
};

} // namespace bfloat16_impl

// Class definition.
struct bfloat16 : public bfloat16_impl::bfloat16_base {

  typedef bfloat16_impl::__bfloat16_raw __bfloat16_raw;

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16() {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(const __bfloat16_raw& h) : bfloat16_impl::bfloat16_base(h) {}

  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(bool b)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::raw_uint16_to_bfloat16(b ? 0x3f80 : 0)) {}

  template<class T>
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(T val)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<internal::is_integral<T>::value>(static_cast<float>(val))) {}

  explicit EIGEN_DEVICE_FUNC bfloat16(float f)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<false>(f)) {}

  // Following the convention of numpy, converting between complex and
  // float will lead to loss of imag value.
  template<typename RealScalar>
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(const std::complex<RealScalar>& val)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<false>(static_cast<float>(val.real()))) {}

  EIGEN_DEVICE_FUNC operator float() const {  // NOLINT: Allow implicit conversion to float, because it is lossless.
    return bfloat16_impl::bfloat16_to_float(*this);
  }
};
} // namespace Eigen

namespace std {
template<>
struct numeric_limits<Eigen::bfloat16> {
  static const bool is_specialized = true;
  static const bool is_signed = true;
  static const bool is_integer = false;
  static const bool is_exact = false;
  static const bool has_infinity = true;
  static const bool has_quiet_NaN = true;
  static const bool has_signaling_NaN = true;
  static const float_denorm_style has_denorm = std::denorm_absent;
  static const bool has_denorm_loss = false;
  static const std::float_round_style round_style = numeric_limits<float>::round_style;
  static const bool is_iec559 = false;
  static const bool is_bounded = true;
  static const bool is_modulo = false;
  static const int digits = 8;
  static const int digits10 = 2;
  static const int max_digits10 = 4;
  static const int radix = 2;
  static const int min_exponent = numeric_limits<float>::min_exponent;
  static const int min_exponent10 = numeric_limits<float>::min_exponent10;
  static const int max_exponent = numeric_limits<float>::max_exponent;
  static const int max_exponent10 = numeric_limits<float>::max_exponent10;
  static const bool traps = numeric_limits<float>::traps;
  static const bool tinyness_before = numeric_limits<float>::tinyness_before;

  static Eigen::bfloat16 (min)() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x0080); }
  static Eigen::bfloat16 lowest() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0xff7f); }
  static Eigen::bfloat16 (max)() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f7f); }
  static Eigen::bfloat16 epsilon() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x3c00); }
  static Eigen::bfloat16 round_error() { return Eigen::bfloat16(0x3f00); }
  static Eigen::bfloat16 infinity() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f80); }
  static Eigen::bfloat16 quiet_NaN() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7fc0); }
  static Eigen::bfloat16 signaling_NaN() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f81); }
  static Eigen::bfloat16 denorm_min() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x0001); }
};

// If std::numeric_limits<T> is specialized, should also specialize
// std::numeric_limits<const T>, std::numeric_limits<volatile T>, and
// std::numeric_limits<const volatile T>
// https://stackoverflow.com/a/16519653/
template<>
struct numeric_limits<const Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
template<>
struct numeric_limits<volatile Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
template<>
struct numeric_limits<const volatile Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
} // namespace std

namespace Eigen {

namespace bfloat16_impl {

// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#if !defined(EIGEN_HAS_NATIVE_BF16) || (EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC) // Emulate support for bfloat16 floats

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
// We need to provide emulated *host-side* BF16 operators for clang.
#pragma push_macro("EIGEN_DEVICE_FUNC")
#undef EIGEN_DEVICE_FUNC
#if defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_NATIVE_BF16)
#define EIGEN_DEVICE_FUNC __host__
#else // both host and device need emulated ops.
#define EIGEN_DEVICE_FUNC __host__ __device__
#endif
#endif

// Definitions for CPUs, mostly working through conversion
// to/from fp32.

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const bfloat16& a, const int& b) {
  return bfloat16(float(a) + static_cast<float>(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const int& a, const bfloat16& b) {
  return bfloat16(static_cast<float>(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator * (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) * float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator - (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) - float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator / (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) / float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator - (const bfloat16& a) {
  bfloat16 result;
  result.value = a.value ^ 0x8000;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator += (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) + float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator *= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) * float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator -= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) - float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator /= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) / float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator++(bfloat16& a) {
  a += bfloat16(1);
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator--(bfloat16& a) {
  a -= bfloat16(1);
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator++(bfloat16& a, int) {
  bfloat16 original_value = a;
  ++a;
  return original_value;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator--(bfloat16& a, int) {
  bfloat16 original_value = a;
  --a;
  return original_value;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const bfloat16& a, const bfloat16& b) {
  return numext::equal_strict(float(a),float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const bfloat16& a, const bfloat16& b) {
  return numext::not_equal_strict(float(a), float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const bfloat16& a, const bfloat16& b) {
  return float(a) < float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const bfloat16& a, const bfloat16& b) {
  return float(a) <= float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const bfloat16& a, const bfloat16& b) {
  return float(a) > float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const bfloat16& a, const bfloat16& b) {
  return float(a) >= float(b);
}

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
#pragma pop_macro("EIGEN_DEVICE_FUNC")
#endif
#endif  // Emulate support for bfloat16 floats

// Division by an index. Do it in full float precision to avoid accuracy
// issues in converting the denominator to bfloat16.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator / (const bfloat16& a, Index b) {
  return bfloat16(static_cast<float>(a) / static_cast<float>(b));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw truncate_to_bfloat16(const float v) {
  __bfloat16_raw output;
  if (Eigen::numext::isnan EIGEN_NOT_A_MACRO(v)) {
    output.value = std::signbit(v) ? 0xFFC0: 0x7FC0;
    return output;
  }
  const uint16_t* p = reinterpret_cast<const uint16_t*>(&v);
#if defined(__BYTE_ORDER__) && __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
  output.value = p[0];
#else
  output.value = p[1];
#endif
  return output;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw raw_uint16_to_bfloat16(numext::uint16_t value) {
  return __bfloat16_raw(value);
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR numext::uint16_t raw_bfloat16_as_uint16(const __bfloat16_raw& bf) {
  return bf.value;
}

// float_to_bfloat16_rtne template specialization that does not make any
// assumption about the value of its function argument (ff).
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<false>(float ff) {
#if (defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_HIP_BF16))
  // Nothing to do here
#else
  __bfloat16_raw output;

  if (Eigen::numext::isnan EIGEN_NOT_A_MACRO(ff)) {
    // If the value is a NaN, squash it to a qNaN with msb of fraction set,
    // this makes sure after truncation we don't end up with an inf.
    //
    // qNaN magic: All exponent bits set + most significant bit of fraction
    // set.
    output.value = std::signbit(ff) ? 0xFFC0: 0x7FC0;
  } else {
    // Fast rounding algorithm that rounds a half value to nearest even. This
    // reduces expected error when we convert a large number of floats. Here
    // is how it works:
    //
    // Definitions:
    // To convert a float 32 to bfloat16, a float 32 can be viewed as 32 bits
    // with the following tags:
    //
    // Sign |  Exp (8 bits) | Frac (23 bits)
    //  S     EEEEEEEE         FFFFFFLRTTTTTTTTTTTTTTT
    //
    //  S: Sign bit.
    //  E: Exponent bits.
    //  F: First 6 bits of fraction.
    //  L: Least significant bit of resulting bfloat16 if we truncate away the
    //  rest of the float32. This is also the 7th bit of fraction
    //  R: Rounding bit, 8th bit of fraction.
    //  T: Sticky bits, rest of fraction, 15 bits.
    //
    // To round half to nearest even, there are 3 cases where we want to round
    // down (simply truncate the result of the bits away, which consists of
    // rounding bit and sticky bits) and two cases where we want to round up
    // (truncate then add one to the result).
    //
    // The fast converting algorithm simply adds lsb (L) to 0x7fff (15 bits of
    // 1s) as the rounding bias, adds the rounding bias to the input, then
    // truncates the last 16 bits away.
    //
    // To understand how it works, we can analyze this algorithm case by case:
    //
    // 1. L = 0, R = 0:
    //   Expect: round down, this is less than half value.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input may create any carry, depending on
    //   whether there is any value set to 1 in T bits.
    //   - R may be set to 1 if there is a carry.
    //   - L remains 0.
    //   - Note that this case also handles Inf and -Inf, where all fraction
    //   bits, including L, R and Ts are all 0. The output remains Inf after
    //   this algorithm.
    //
    // 2. L = 1, R = 0:
    //   Expect: round down, this is less than half value.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 1 = 0x8000
    //   - Adding rounding bias to input doesn't change sticky bits but
    //   adds 1 to rounding bit.
    //   - L remains 1.
    //
    // 3. L = 0, R = 1, all of T are 0:
    //   Expect: round down, this is exactly at half, the result is already
    //   even (L=0).
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input sets all sticky bits to 1, but
    //   doesn't create a carry.
    //   - R remains 1.
    //   - L remains 0.
    //
    // 4. L = 1, R = 1:
    //   Expect: round up, this is exactly at half, the result needs to be
    //   round to the next even number.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 1 = 0x8000
    //   - Adding rounding bias to input doesn't change sticky bits, but
    //   creates a carry from rounding bit.
    //   - The carry sets L to 0, creates another carry bit and propagate
    //   forward to F bits.
    //   - If all the F bits are 1, a carry then propagates to the exponent
    //   bits, which then creates the minimum value with the next exponent
    //   value. Note that we won't have the case where exponents are all 1,
    //   since that's either a NaN (handled in the other if condition) or inf
    //   (handled in case 1).
    //
    // 5. L = 0, R = 1, any of T is 1:
    //   Expect: round up, this is greater than half.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input creates a carry from sticky bits,
    //   sets rounding bit to 0, then create another carry.
    //   - The second carry sets L to 1.
    //
    // Examples:
    //
    //  Exact half value that is already even:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0     1000000000000000
    //
    //     This falls into case 3. We truncate the rest of 16 bits and no
    //     carry is created into F and L:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0
    //
    //  Exact half value, round to next even number:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 0 1     1000000000000000
    //
    //     This falls into case 4. We create a carry from R and T,
    //     which then propagates into L and F:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0
    //
    //
    //  Max denormal value round to min normal value:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      1 1 1 1 1 1 1     1111111111111111
    //
    //     This falls into case 4. We create a carry from R and T,
    //     propagate into L and F, which then propagates into exponent
    //     bits:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 1      0 0 0 0 0 0 0
    //
    //  Max normal value round to Inf:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     1 1 1 1 1 1 1 0      1 1 1 1 1 1 1     1111111111111111
    //
    //     This falls into case 4. We create a carry from R and T,
    //     propagate into L and F, which then propagates into exponent
    //     bits:
    //
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     1 1 1 1 1 1 1 1      0 0 0 0 0 0 0

    // At this point, ff must be either a normal float, or +/-infinity.
    output = float_to_bfloat16_rtne<true>(ff);
  }
  return output;
#endif
}

// float_to_bfloat16_rtne template specialization that assumes that its function
// argument (ff) is either a normal floating point number, or +/-infinity, or
// zero. Used to improve the runtime performance of conversion from an integer
// type to bfloat16.
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<true>(float ff) {
#if (defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_HIP_BF16))
    // Nothing to do here
#else
    numext::uint32_t input = numext::bit_cast<numext::uint32_t>(ff);
    __bfloat16_raw output;

    // Least significant bit of resulting bfloat.
    numext::uint32_t lsb = (input >> 16) & 1;
    numext::uint32_t rounding_bias = 0x7fff + lsb;
    input += rounding_bias;
    output.value = static_cast<numext::uint16_t>(input >> 16);
    return output;
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float bfloat16_to_float(__bfloat16_raw h) {
    float result = 0;
    unsigned short* q = reinterpret_cast<unsigned short*>(&result);
#if defined(__BYTE_ORDER__) && __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
    q[0] = h.value;
#else
    q[1] = h.value;
#endif
    return result;
}
// --- standard functions ---

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isinf)(const bfloat16& a) {
  EIGEN_USING_STD(isinf);
  return (isinf)(float(a));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isnan)(const bfloat16& a) {
  EIGEN_USING_STD(isnan);
  return (isnan)(float(a));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isfinite)(const bfloat16& a) {
  return !(isinf EIGEN_NOT_A_MACRO (a)) && !(isnan EIGEN_NOT_A_MACRO (a));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 abs(const bfloat16& a) {
  bfloat16 result;
  result.value = a.value & 0x7FFF;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 exp(const bfloat16& a) {
   return bfloat16(::expf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 expm1(const bfloat16& a) {
  return bfloat16(numext::expm1(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log(const bfloat16& a) {
  return bfloat16(::logf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log1p(const bfloat16& a) {
  return bfloat16(numext::log1p(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log10(const bfloat16& a) {
  return bfloat16(::log10f(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log2(const bfloat16& a) {
  return bfloat16(static_cast<float>(EIGEN_LOG2E) * ::logf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sqrt(const bfloat16& a) {
    return bfloat16(::sqrtf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 pow(const bfloat16& a, const bfloat16& b) {
  return bfloat16(::powf(float(a), float(b)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sin(const bfloat16& a) {
  return bfloat16(::sinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 cos(const bfloat16& a) {
  return bfloat16(::cosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 tan(const bfloat16& a) {
  return bfloat16(::tanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 asin(const bfloat16& a) {
  return bfloat16(::asinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 acos(const bfloat16& a) {
  return bfloat16(::acosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 atan(const bfloat16& a) {
  return bfloat16(::atanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sinh(const bfloat16& a) {
  return bfloat16(::sinhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 cosh(const bfloat16& a) {
  return bfloat16(::coshf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 tanh(const bfloat16& a) {
  return bfloat16(::tanhf(float(a)));
}
#if EIGEN_HAS_CXX11_MATH
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 asinh(const bfloat16& a) {
  return bfloat16(::asinhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 acosh(const bfloat16& a) {
  return bfloat16(::acoshf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 atanh(const bfloat16& a) {
  return bfloat16(::atanhf(float(a)));
}
#endif
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 floor(const bfloat16& a) {
  return bfloat16(::floorf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 ceil(const bfloat16& a) {
  return bfloat16(::ceilf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 rint(const bfloat16& a) {
  return bfloat16(::rintf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 round(const bfloat16& a) {
  return bfloat16(::roundf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmod(const bfloat16& a, const bfloat16& b) {
  return bfloat16(::fmodf(float(a), float(b)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 (min)(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f2 < f1 ? b : a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 (max)(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f1 < f2 ? b : a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmin(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return bfloat16(::fminf(f1, f2));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmax(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return bfloat16(::fmaxf(f1, f2));
}

#ifndef EIGEN_NO_IO
EIGEN_ALWAYS_INLINE std::ostream& operator << (std::ostream& os, const bfloat16& v) {
  os << static_cast<float>(v);
  return os;
}
#endif

} // namespace bfloat16_impl

namespace internal {

template<>
struct random_default_impl<bfloat16, false, false>
{
  static inline bfloat16 run(const bfloat16& x, const bfloat16& y)
  {
    return x + (y-x) * bfloat16(float(std::rand()) / float(RAND_MAX));
  }
  static inline bfloat16 run()
  {
    return run(bfloat16(-1.f), bfloat16(1.f));
  }
};

template<> struct is_arithmetic<bfloat16> { enum { value = true }; };

} // namespace internal

template<> struct NumTraits<Eigen::bfloat16>
    : GenericNumTraits<Eigen::bfloat16>
{
  enum {
    IsSigned = true,
    IsInteger = false,
    IsComplex = false,
    RequireInitialization = false
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 epsilon() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x3c00);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 dummy_precision() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x3D4D);  // bfloat16(5e-2f);

  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 highest() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7F7F);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 lowest() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0xFF7F);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 infinity() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7f80);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 quiet_NaN() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7fc0);
  }
};

} // namespace Eigen

namespace Eigen {
namespace numext {

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isnan)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isnan)(h);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isinf)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isinf)(h);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isfinite)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isfinite)(h);
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bit_cast<Eigen::bfloat16, uint16_t>(const uint16_t& src) {
  return Eigen::bfloat16(Eigen::bfloat16_impl::raw_uint16_to_bfloat16(src));
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC uint16_t bit_cast<uint16_t, Eigen::bfloat16>(const Eigen::bfloat16& src) {
  return Eigen::bfloat16_impl::raw_bfloat16_as_uint16(src);
}

}  // namespace numext
}  // namespace Eigen

#if EIGEN_HAS_STD_HASH
namespace std {
template <>
struct hash<Eigen::bfloat16> {
  EIGEN_STRONG_INLINE std::size_t operator()(const Eigen::bfloat16& a) const {
    return static_cast<std::size_t>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(a));
  }
};
} // namespace std
#endif


#endif // EIGEN_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/ConjHelper.h <==

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARCH_CONJ_HELPER_H
#define EIGEN_ARCH_CONJ_HELPER_H

#define EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(PACKET_CPLX, PACKET_REAL)      \
  template <>                                                           \
  struct conj_helper<PACKET_REAL, PACKET_CPLX, false, false> {          \
    EIGEN_STRONG_INLINE PACKET_CPLX pmadd(const PACKET_REAL& x,         \
                                          const PACKET_CPLX& y,         \
                                          const PACKET_CPLX& c) const { \
      return padd(c, this->pmul(x, y));                                 \
    }                                                                   \
    EIGEN_STRONG_INLINE PACKET_CPLX pmul(const PACKET_REAL& x,          \
                                         const PACKET_CPLX& y) const {  \
      return PACKET_CPLX(Eigen::internal::pmul<PACKET_REAL>(x, y.v));   \
    }                                                                   \
  };                                                                    \
                                                                        \
  template <>                                                           \
  struct conj_helper<PACKET_CPLX, PACKET_REAL, false, false> {          \
    EIGEN_STRONG_INLINE PACKET_CPLX pmadd(const PACKET_CPLX& x,         \
                                          const PACKET_REAL& y,         \
                                          const PACKET_CPLX& c) const { \
      return padd(c, this->pmul(x, y));                                 \
    }                                                                   \
    EIGEN_STRONG_INLINE PACKET_CPLX pmul(const PACKET_CPLX& x,          \
                                         const PACKET_REAL& y) const {  \
      return PACKET_CPLX(Eigen::internal::pmul<PACKET_REAL>(x.v, y));   \
    }                                                                   \
  };

namespace Eigen {
namespace internal {

template<bool Conjugate> struct conj_if;

template<> struct conj_if<true> {
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator()(const T& x) const { return numext::conj(x); }
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T pconj(const T& x) const { return internal::pconj(x); }
};

template<> struct conj_if<false> {
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& operator()(const T& x) const { return x; }
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& pconj(const T& x) const { return x; }
};

// Generic Implementation, assume scalars since the packet-version is
// specialized below.
template<typename LhsType, typename RhsType, bool ConjLhs, bool ConjRhs>
struct conj_helper {
  typedef typename ScalarBinaryOpTraits<LhsType, RhsType>::ReturnType ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmadd(const LhsType& x, const RhsType& y, const ResultType& c) const
  { return this->pmul(x, y) + c; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmul(const LhsType& x, const RhsType& y) const
  { return conj_if<ConjLhs>()(x) * conj_if<ConjRhs>()(y); }
};

template<typename LhsScalar, typename RhsScalar>
struct conj_helper<LhsScalar, RhsScalar, true, true> {
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar>::ReturnType ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmadd(const LhsScalar& x, const RhsScalar& y, const ResultType& c) const
  { return this->pmul(x, y) + c; }

  // We save a conjuation by using the identity conj(a)*conj(b) = conj(a*b).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmul(const LhsScalar& x, const RhsScalar& y) const
  { return numext::conj(x * y); }
};

// Implementation with equal type, use packet operations.
template<typename Packet, bool ConjLhs, bool ConjRhs>
struct conj_helper<Packet, Packet, ConjLhs, ConjRhs>
{
  typedef Packet ResultType;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmadd(const Packet& x, const Packet& y, const Packet& c) const
  { return Eigen::internal::pmadd(conj_if<ConjLhs>().pconj(x), conj_if<ConjRhs>().pconj(y), c); }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmul(const Packet& x, const Packet& y) const
  { return Eigen::internal::pmul(conj_if<ConjLhs>().pconj(x), conj_if<ConjRhs>().pconj(y)); }
};

template<typename Packet>
struct conj_helper<Packet, Packet, true, true>
{
  typedef Packet ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmadd(const Packet& x, const Packet& y, const Packet& c) const
  { return Eigen::internal::pmadd(pconj(x), pconj(y), c); }
  // We save a conjuation by using the identity conj(a)*conj(b) = conj(a*b).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmul(const Packet& x, const Packet& y) const
  { return pconj(Eigen::internal::pmul(x, y)); }
};

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_ARCH_CONJ_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2009-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The exp and log functions of this file initially come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H
#define EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H

namespace Eigen {
namespace internal {

// Creates a Scalar integer type with same bit-width.
template<typename T> struct make_integer;
template<> struct make_integer<float>    { typedef numext::int32_t type; };
template<> struct make_integer<double>   { typedef numext::int64_t type; };
template<> struct make_integer<half>     { typedef numext::int16_t type; };
template<> struct make_integer<bfloat16> { typedef numext::int16_t type; };

template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC  
Packet pfrexp_generic_get_biased_exponent(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  enum { mantissa_bits = numext::numeric_limits<Scalar>::digits - 1};
  return pcast<PacketI, Packet>(plogical_shift_right<mantissa_bits>(preinterpret<PacketI>(pabs(a))));
}

// Safely applies frexp, correctly handles denormals.
// Assumes IEEE floating point format.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic(const Packet& a, Packet& exponent) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename make_unsigned<typename make_integer<Scalar>::type>::type ScalarUI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };

  EIGEN_CONSTEXPR ScalarUI scalar_sign_mantissa_mask = 
      ~(((ScalarUI(1) << int(ExponentBits)) - ScalarUI(1)) << int(MantissaBits)); // ~0x7f800000
  const Packet sign_mantissa_mask = pset1frombits<Packet>(static_cast<ScalarUI>(scalar_sign_mantissa_mask)); 
  const Packet half = pset1<Packet>(Scalar(0.5));
  const Packet zero = pzero(a);
  const Packet normal_min = pset1<Packet>((numext::numeric_limits<Scalar>::min)()); // Minimum normal value, 2^-126
  
  // To handle denormals, normalize by multiplying by 2^(int(MantissaBits)+1).
  const Packet is_denormal = pcmp_lt(pabs(a), normal_min);
  EIGEN_CONSTEXPR ScalarUI scalar_normalization_offset = ScalarUI(int(MantissaBits) + 1); // 24
  // The following cannot be constexpr because bfloat16(uint16_t) is not constexpr.
  const Scalar scalar_normalization_factor = Scalar(ScalarUI(1) << int(scalar_normalization_offset)); // 2^24
  const Packet normalization_factor = pset1<Packet>(scalar_normalization_factor);  
  const Packet normalized_a = pselect(is_denormal, pmul(a, normalization_factor), a);
  
  // Determine exponent offset: -126 if normal, -126-24 if denormal
  const Scalar scalar_exponent_offset = -Scalar((ScalarUI(1)<<(int(ExponentBits)-1)) - ScalarUI(2)); // -126
  Packet exponent_offset = pset1<Packet>(scalar_exponent_offset);
  const Packet normalization_offset = pset1<Packet>(-Scalar(scalar_normalization_offset)); // -24
  exponent_offset = pselect(is_denormal, padd(exponent_offset, normalization_offset), exponent_offset);
  
  // Determine exponent and mantissa from normalized_a.
  exponent = pfrexp_generic_get_biased_exponent(normalized_a);
  // Zero, Inf and NaN return 'a' unmodified, exponent is zero
  // (technically the exponent is unspecified for inf/NaN, but GCC/Clang set it to zero)
  const Scalar scalar_non_finite_exponent = Scalar((ScalarUI(1) << int(ExponentBits)) - ScalarUI(1));  // 255
  const Packet non_finite_exponent = pset1<Packet>(scalar_non_finite_exponent);
  const Packet is_zero_or_not_finite = por(pcmp_eq(a, zero), pcmp_eq(exponent, non_finite_exponent));
  const Packet m = pselect(is_zero_or_not_finite, a, por(pand(normalized_a, sign_mantissa_mask), half));
  exponent = pselect(is_zero_or_not_finite, zero, padd(exponent, exponent_offset));  
  return m;
}

// Safely applies ldexp, correctly handles overflows, underflows and denormals.
// Assumes IEEE floating point format.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pldexp_generic(const Packet& a, const Packet& exponent) {
  // We want to return a * 2^exponent, allowing for all possible integer
  // exponents without overflowing or underflowing in intermediate
  // computations.
  //
  // Since 'a' and the output can be denormal, the maximum range of 'exponent'
  // to consider for a float is:
  //   -255-23 -> 255+23
  // Below -278 any finite float 'a' will become zero, and above +278 any
  // finite float will become inf, including when 'a' is the smallest possible 
  // denormal.
  //
  // Unfortunately, 2^(278) cannot be represented using either one or two
  // finite normal floats, so we must split the scale factor into at least
  // three parts. It turns out to be faster to split 'exponent' into four
  // factors, since [exponent>>2] is much faster to compute that [exponent/3].
  //
  // Set e = min(max(exponent, -278), 278);
  //     b = floor(e/4);
  //   out = ((((a * 2^(b)) * 2^(b)) * 2^(b)) * 2^(e-3*b))
  //
  // This will avoid any intermediate overflows and correctly handle 0, inf,
  // NaN cases.
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<PacketI>::type ScalarI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };

  const Packet max_exponent = pset1<Packet>(Scalar((ScalarI(1)<<int(ExponentBits)) + ScalarI(int(MantissaBits) - 1)));  // 278
  const PacketI bias = pset1<PacketI>((ScalarI(1)<<(int(ExponentBits)-1)) - ScalarI(1));  // 127
  const PacketI e = pcast<Packet, PacketI>(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  PacketI b = parithmetic_shift_right<2>(e); // floor(e/4);
  Packet c = preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(padd(b, bias)));  // 2^b
  Packet out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  b = psub(psub(psub(e, b), b), b); // e - 3b
  c = preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(padd(b, bias)));  // 2^(e-3*b)
  out = pmul(out, c);
  return out;
}

// Explicitly multiplies 
//    a * (2^e)
// clamping e to the range
// [NumTraits<Scalar>::min_exponent()-2, NumTraits<Scalar>::max_exponent()]
//
// This is approx 7x faster than pldexp_impl, but will prematurely over/underflow
// if 2^e doesn't fit into a normal floating-point Scalar.
//
// Assumes IEEE floating point format
template<typename Packet>
struct pldexp_fast_impl {
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<PacketI>::type ScalarI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };
  
  static EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
  Packet run(const Packet& a, const Packet& exponent) {
    const Packet bias = pset1<Packet>(Scalar((ScalarI(1)<<(int(ExponentBits)-1)) - ScalarI(1)));  // 127
    const Packet limit = pset1<Packet>(Scalar((ScalarI(1)<<int(ExponentBits)) - ScalarI(1)));     // 255
    // restrict biased exponent between 0 and 255 for float.
    const PacketI e = pcast<Packet, PacketI>(pmin(pmax(padd(exponent, bias), pzero(limit)), limit)); // exponent + 127
    // return a * (2^e)
    return pmul(a, preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(e)));
  }
};

// Natural or base 2 logarithm.
// Computes log(x) as log(2^e * m) = C*e + log(m), where the constant C =log(2)
// and m is in the range [sqrt(1/2),sqrt(2)). In this range, the logarithm can
// be easily approximated by a polynomial centered on m=1 for stability.
// TODO(gonnet): Further reduce the interval allowing for lower-degree
//               polynomial interpolants -> ... -> profit!
template <typename Packet, bool base2>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_impl_float(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1              = pset1<Packet>(1.0f);
  const Packet cst_neg_half       = pset1<Packet>(-0.5f);
  // The smallest non denormalized float number.
  const Packet cst_min_norm_pos   = pset1frombits<Packet>( 0x00800000u);
  const Packet cst_minus_inf      = pset1frombits<Packet>( 0xff800000u);
  const Packet cst_pos_inf        = pset1frombits<Packet>( 0x7f800000u);

  // Polynomial coefficients.
  const Packet cst_cephes_SQRTHF = pset1<Packet>(0.707106781186547524f);
  const Packet cst_cephes_log_p0 = pset1<Packet>(7.0376836292E-2f);
  const Packet cst_cephes_log_p1 = pset1<Packet>(-1.1514610310E-1f);
  const Packet cst_cephes_log_p2 = pset1<Packet>(1.1676998740E-1f);
  const Packet cst_cephes_log_p3 = pset1<Packet>(-1.2420140846E-1f);
  const Packet cst_cephes_log_p4 = pset1<Packet>(+1.4249322787E-1f);
  const Packet cst_cephes_log_p5 = pset1<Packet>(-1.6668057665E-1f);
  const Packet cst_cephes_log_p6 = pset1<Packet>(+2.0000714765E-1f);
  const Packet cst_cephes_log_p7 = pset1<Packet>(-2.4999993993E-1f);
  const Packet cst_cephes_log_p8 = pset1<Packet>(+3.3333331174E-1f);

  // Truncate input values to the minimum positive normal.
  x = pmax(x, cst_min_norm_pos);

  Packet e;
  // extract significant in the range [0.5,1) and exponent
  x = pfrexp(x,e);

  // part2: Shift the inputs from the range [0.5,1) to [sqrt(1/2),sqrt(2))
  // and shift by -1. The values are then centered around 0, which improves
  // the stability of the polynomial evaluation.
  //   if( x < SQRTHF ) {
  //     e -= 1;
  //     x = x + x - 1.0;
  //   } else { x = x - 1.0; }
  Packet mask = pcmp_lt(x, cst_cephes_SQRTHF);
  Packet tmp = pand(x, mask);
  x = psub(x, cst_1);
  e = psub(e, pand(cst_1, mask));
  x = padd(x, tmp);

  Packet x2 = pmul(x, x);
  Packet x3 = pmul(x2, x);

  // Evaluate the polynomial approximant of degree 8 in three parts, probably
  // to improve instruction-level parallelism.
  Packet y, y1, y2;
  y  = pmadd(cst_cephes_log_p0, x, cst_cephes_log_p1);
  y1 = pmadd(cst_cephes_log_p3, x, cst_cephes_log_p4);
  y2 = pmadd(cst_cephes_log_p6, x, cst_cephes_log_p7);
  y  = pmadd(y, x, cst_cephes_log_p2);
  y1 = pmadd(y1, x, cst_cephes_log_p5);
  y2 = pmadd(y2, x, cst_cephes_log_p8);
  y  = pmadd(y, x3, y1);
  y  = pmadd(y, x3, y2);
  y  = pmul(y, x3);

  y = pmadd(cst_neg_half, x2, y);
  x = padd(x, y);

  // Add the logarithm of the exponent back to the result of the interpolation.
  if (base2) {
    const Packet cst_log2e = pset1<Packet>(static_cast<float>(EIGEN_LOG2E));
    x = pmadd(x, cst_log2e, e);
  } else {
    const Packet cst_ln2 = pset1<Packet>(static_cast<float>(EIGEN_LN2));
    x = pmadd(e, cst_ln2, x);
  }

  Packet invalid_mask = pcmp_lt_or_nan(_x, pzero(_x));
  Packet iszero_mask  = pcmp_eq(_x,pzero(_x));
  Packet pos_inf_mask = pcmp_eq(_x,cst_pos_inf);
  // Filter out invalid inputs, i.e.:
  //  - negative arg will be NAN
  //  - 0 will be -INF
  //  - +INF will be +INF
  return pselect(iszero_mask, cst_minus_inf,
                              por(pselect(pos_inf_mask,cst_pos_inf,x), invalid_mask));
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_float(const Packet _x)
{
  return plog_impl_float<Packet, /* base2 */ false>(_x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_float(const Packet _x)
{
  return plog_impl_float<Packet, /* base2 */ true>(_x);
}

/* Returns the base e (2.718...) or base 2 logarithm of x.
 * The argument is separated into its exponent and fractional parts.
 * The logarithm of the fraction in the interval [sqrt(1/2), sqrt(2)],
 * is approximated by
 *
 *     log(1+x) = x - 0.5 x**2 + x**3 P(x)/Q(x).
 *
 * for more detail see: http://www.netlib.org/cephes/
 */
template <typename Packet, bool base2>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_impl_double(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1              = pset1<Packet>(1.0);
  const Packet cst_neg_half       = pset1<Packet>(-0.5);
  // The smallest non denormalized double.
  const Packet cst_min_norm_pos   = pset1frombits<Packet>( static_cast<uint64_t>(0x0010000000000000ull));
  const Packet cst_minus_inf      = pset1frombits<Packet>( static_cast<uint64_t>(0xfff0000000000000ull));
  const Packet cst_pos_inf        = pset1frombits<Packet>( static_cast<uint64_t>(0x7ff0000000000000ull));


 // Polynomial Coefficients for log(1+x) = x - x**2/2 + x**3 P(x)/Q(x)
 //                             1/sqrt(2) <= x < sqrt(2)
  const Packet cst_cephes_SQRTHF = pset1<Packet>(0.70710678118654752440E0);
  const Packet cst_cephes_log_p0 = pset1<Packet>(1.01875663804580931796E-4);
  const Packet cst_cephes_log_p1 = pset1<Packet>(4.97494994976747001425E-1);
  const Packet cst_cephes_log_p2 = pset1<Packet>(4.70579119878881725854E0);
  const Packet cst_cephes_log_p3 = pset1<Packet>(1.44989225341610930846E1);
  const Packet cst_cephes_log_p4 = pset1<Packet>(1.79368678507819816313E1);
  const Packet cst_cephes_log_p5 = pset1<Packet>(7.70838733755885391666E0);

  const Packet cst_cephes_log_q0 = pset1<Packet>(1.0);
  const Packet cst_cephes_log_q1 = pset1<Packet>(1.12873587189167450590E1);
  const Packet cst_cephes_log_q2 = pset1<Packet>(4.52279145837532221105E1);
  const Packet cst_cephes_log_q3 = pset1<Packet>(8.29875266912776603211E1);
  const Packet cst_cephes_log_q4 = pset1<Packet>(7.11544750618563894466E1);
  const Packet cst_cephes_log_q5 = pset1<Packet>(2.31251620126765340583E1);

  // Truncate input values to the minimum positive normal.
  x = pmax(x, cst_min_norm_pos);

  Packet e;
  // extract significant in the range [0.5,1) and exponent
  x = pfrexp(x,e);
  
  // Shift the inputs from the range [0.5,1) to [sqrt(1/2),sqrt(2))
  // and shift by -1. The values are then centered around 0, which improves
  // the stability of the polynomial evaluation.
  //   if( x < SQRTHF ) {
  //     e -= 1;
  //     x = x + x - 1.0;
  //   } else { x = x - 1.0; }
  Packet mask = pcmp_lt(x, cst_cephes_SQRTHF);
  Packet tmp = pand(x, mask);
  x = psub(x, cst_1);
  e = psub(e, pand(cst_1, mask));
  x = padd(x, tmp);

  Packet x2 = pmul(x, x);
  Packet x3 = pmul(x2, x);

  // Evaluate the polynomial approximant , probably to improve instruction-level parallelism.
  // y = x - 0.5*x^2 + x^3 * polevl( x, P, 5 ) / p1evl( x, Q, 5 ) );
  Packet y, y1, y_;
  y  = pmadd(cst_cephes_log_p0, x, cst_cephes_log_p1);
  y1 = pmadd(cst_cephes_log_p3, x, cst_cephes_log_p4);
  y  = pmadd(y, x, cst_cephes_log_p2);
  y1 = pmadd(y1, x, cst_cephes_log_p5);
  y_ = pmadd(y, x3, y1);

  y  = pmadd(cst_cephes_log_q0, x, cst_cephes_log_q1);
  y1 = pmadd(cst_cephes_log_q3, x, cst_cephes_log_q4);
  y  = pmadd(y, x, cst_cephes_log_q2);
  y1 = pmadd(y1, x, cst_cephes_log_q5);
  y  = pmadd(y, x3, y1);

  y_ = pmul(y_, x3);
  y  = pdiv(y_, y);

  y = pmadd(cst_neg_half, x2, y);
  x = padd(x, y);

  // Add the logarithm of the exponent back to the result of the interpolation.
  if (base2) {
    const Packet cst_log2e = pset1<Packet>(static_cast<double>(EIGEN_LOG2E));
    x = pmadd(x, cst_log2e, e);
  } else {
    const Packet cst_ln2 = pset1<Packet>(static_cast<double>(EIGEN_LN2));
    x = pmadd(e, cst_ln2, x);
  }

  Packet invalid_mask = pcmp_lt_or_nan(_x, pzero(_x));
  Packet iszero_mask  = pcmp_eq(_x,pzero(_x));
  Packet pos_inf_mask = pcmp_eq(_x,cst_pos_inf);
  // Filter out invalid inputs, i.e.:
  //  - negative arg will be NAN
  //  - 0 will be -INF
  //  - +INF will be +INF
  return pselect(iszero_mask, cst_minus_inf,
                              por(pselect(pos_inf_mask,cst_pos_inf,x), invalid_mask));
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_double(const Packet _x)
{
  return plog_impl_double<Packet, /* base2 */ false>(_x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_double(const Packet _x)
{
  return plog_impl_double<Packet, /* base2 */ true>(_x);
}

/** \internal \returns log(1 + x) computed using W. Kahan's formula.
    See: http://www.plunk.org/~hatch/rightway.php
 */
template<typename Packet>
Packet generic_plog1p(const Packet& x)
{
  typedef typename unpacket_traits<Packet>::type ScalarType;
  const Packet one = pset1<Packet>(ScalarType(1));
  Packet xp1 = padd(x, one);
  Packet small_mask = pcmp_eq(xp1, one);
  Packet log1 = plog(xp1);
  Packet inf_mask = pcmp_eq(xp1, log1);
  Packet log_large = pmul(x, pdiv(log1, psub(xp1, one)));
  return pselect(por(small_mask, inf_mask), x, log_large);
}

/** \internal \returns exp(x)-1 computed using W. Kahan's formula.
    See: http://www.plunk.org/~hatch/rightway.php
 */
template<typename Packet>
Packet generic_expm1(const Packet& x)
{
  typedef typename unpacket_traits<Packet>::type ScalarType;
  const Packet one = pset1<Packet>(ScalarType(1));
  const Packet neg_one = pset1<Packet>(ScalarType(-1));
  Packet u = pexp(x);
  Packet one_mask = pcmp_eq(u, one);
  Packet u_minus_one = psub(u, one);
  Packet neg_one_mask = pcmp_eq(u_minus_one, neg_one);
  Packet logu = plog(u);
  // The following comparison is to catch the case where
  // exp(x) = +inf. It is written in this way to avoid having
  // to form the constant +inf, which depends on the packet
  // type.
  Packet pos_inf_mask = pcmp_eq(logu, u);
  Packet expm1 = pmul(u_minus_one, pdiv(x, logu));
  expm1 = pselect(pos_inf_mask, u, expm1);
  return pselect(one_mask,
                 x,
                 pselect(neg_one_mask,
                         neg_one,
                         expm1));
}


// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_float(const Packet _x)
{
  const Packet cst_1      = pset1<Packet>(1.0f);
  const Packet cst_half   = pset1<Packet>(0.5f);
  const Packet cst_exp_hi = pset1<Packet>( 88.723f);
  const Packet cst_exp_lo = pset1<Packet>(-88.723f);

  const Packet cst_cephes_LOG2EF = pset1<Packet>(1.44269504088896341f);
  const Packet cst_cephes_exp_p0 = pset1<Packet>(1.9875691500E-4f);
  const Packet cst_cephes_exp_p1 = pset1<Packet>(1.3981999507E-3f);
  const Packet cst_cephes_exp_p2 = pset1<Packet>(8.3334519073E-3f);
  const Packet cst_cephes_exp_p3 = pset1<Packet>(4.1665795894E-2f);
  const Packet cst_cephes_exp_p4 = pset1<Packet>(1.6666665459E-1f);
  const Packet cst_cephes_exp_p5 = pset1<Packet>(5.0000001201E-1f);

  // Clamp x.
  Packet x = pmax(pmin(_x, cst_exp_hi), cst_exp_lo);

  // Express exp(x) as exp(m*ln(2) + r), start by extracting
  // m = floor(x/ln(2) + 0.5).
  Packet m = pfloor(pmadd(x, cst_cephes_LOG2EF, cst_half));

  // Get r = x - m*ln(2). If no FMA instructions are available, m*ln(2) is
  // subtracted out in two parts, m*C1+m*C2 = m*ln(2), to avoid accumulating
  // truncation errors.
  const Packet cst_cephes_exp_C1 = pset1<Packet>(-0.693359375f);
  const Packet cst_cephes_exp_C2 = pset1<Packet>(2.12194440e-4f);
  Packet r = pmadd(m, cst_cephes_exp_C1, x);
  r = pmadd(m, cst_cephes_exp_C2, r);

  Packet r2 = pmul(r, r);
  Packet r3 = pmul(r2, r);

  // Evaluate the polynomial approximant,improved by instruction-level parallelism.
  Packet y, y1, y2;
  y  = pmadd(cst_cephes_exp_p0, r, cst_cephes_exp_p1);
  y1 = pmadd(cst_cephes_exp_p3, r, cst_cephes_exp_p4);
  y2 = padd(r, cst_1);
  y  = pmadd(y, r, cst_cephes_exp_p2);
  y1 = pmadd(y1, r, cst_cephes_exp_p5);
  y  = pmadd(y, r3, y1);
  y  = pmadd(y, r2, y2);

  // Return 2^m * exp(r).
  // TODO: replace pldexp with faster implementation since y in [-1, 1).
  return pmax(pldexp(y,m), _x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_double(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1 = pset1<Packet>(1.0);
  const Packet cst_2 = pset1<Packet>(2.0);
  const Packet cst_half = pset1<Packet>(0.5);

  const Packet cst_exp_hi = pset1<Packet>(709.784);
  const Packet cst_exp_lo = pset1<Packet>(-709.784);

  const Packet cst_cephes_LOG2EF = pset1<Packet>(1.4426950408889634073599);
  const Packet cst_cephes_exp_p0 = pset1<Packet>(1.26177193074810590878e-4);
  const Packet cst_cephes_exp_p1 = pset1<Packet>(3.02994407707441961300e-2);
  const Packet cst_cephes_exp_p2 = pset1<Packet>(9.99999999999999999910e-1);
  const Packet cst_cephes_exp_q0 = pset1<Packet>(3.00198505138664455042e-6);
  const Packet cst_cephes_exp_q1 = pset1<Packet>(2.52448340349684104192e-3);
  const Packet cst_cephes_exp_q2 = pset1<Packet>(2.27265548208155028766e-1);
  const Packet cst_cephes_exp_q3 = pset1<Packet>(2.00000000000000000009e0);
  const Packet cst_cephes_exp_C1 = pset1<Packet>(0.693145751953125);
  const Packet cst_cephes_exp_C2 = pset1<Packet>(1.42860682030941723212e-6);

  Packet tmp, fx;

  // clamp x
  x = pmax(pmin(x, cst_exp_hi), cst_exp_lo);
  // Express exp(x) as exp(g + n*log(2)).
  fx = pmadd(cst_cephes_LOG2EF, x, cst_half);

  // Get the integer modulus of log(2), i.e. the "n" described above.
  fx = pfloor(fx);

  // Get the remainder modulo log(2), i.e. the "g" described above. Subtract
  // n*log(2) out in two steps, i.e. n*C1 + n*C2, C1+C2=log2 to get the last
  // digits right.
  tmp = pmul(fx, cst_cephes_exp_C1);
  Packet z = pmul(fx, cst_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  Packet x2 = pmul(x, x);

  // Evaluate the numerator polynomial of the rational interpolant.
  Packet px = cst_cephes_exp_p0;
  px = pmadd(px, x2, cst_cephes_exp_p1);
  px = pmadd(px, x2, cst_cephes_exp_p2);
  px = pmul(px, x);

  // Evaluate the denominator polynomial of the rational interpolant.
  Packet qx = cst_cephes_exp_q0;
  qx = pmadd(qx, x2, cst_cephes_exp_q1);
  qx = pmadd(qx, x2, cst_cephes_exp_q2);
  qx = pmadd(qx, x2, cst_cephes_exp_q3);

  // I don't really get this bit, copied from the SSE2 routines, so...
  // TODO(gonnet): Figure out what is going on here, perhaps find a better
  // rational interpolant?
  x = pdiv(px, psub(qx, px));
  x = pmadd(cst_2, x, cst_1);

  // Construct the result 2^n * exp(g) = e * x. The max is used to catch
  // non-finite values in the input.
  // TODO: replace pldexp with faster implementation since x in [-1, 1).
  return pmax(pldexp(x,fx), _x);
}

// The following code is inspired by the following stack-overflow answer:
//   https://stackoverflow.com/questions/30463616/payne-hanek-algorithm-implementation-in-c/30465751#30465751
// It has been largely optimized:
//  - By-pass calls to frexp.
//  - Aligned loads of required 96 bits of 2/pi. This is accomplished by
//    (1) balancing the mantissa and exponent to the required bits of 2/pi are
//    aligned on 8-bits, and (2) replicating the storage of the bits of 2/pi.
//  - Avoid a branch in rounding and extraction of the remaining fractional part.
// Overall, I measured a speed up higher than x2 on x86-64.
inline float trig_reduce_huge (float xf, int *quadrant)
{
  using Eigen::numext::int32_t;
  using Eigen::numext::uint32_t;
  using Eigen::numext::int64_t;
  using Eigen::numext::uint64_t;

  const double pio2_62 = 3.4061215800865545e-19;    // pi/2 * 2^-62
  const uint64_t zero_dot_five = uint64_t(1) << 61; // 0.5 in 2.62-bit fixed-point foramt

  // 192 bits of 2/pi for Payne-Hanek reduction
  // Bits are introduced by packet of 8 to enable aligned reads.
  static const uint32_t two_over_pi [] = 
  {
    0x00000028, 0x000028be, 0x0028be60, 0x28be60db,
    0xbe60db93, 0x60db9391, 0xdb939105, 0x9391054a,
    0x91054a7f, 0x054a7f09, 0x4a7f09d5, 0x7f09d5f4,
    0x09d5f47d, 0xd5f47d4d, 0xf47d4d37, 0x7d4d3770,
    0x4d377036, 0x377036d8, 0x7036d8a5, 0x36d8a566,
    0xd8a5664f, 0xa5664f10, 0x664f10e4, 0x4f10e410,
    0x10e41000, 0xe4100000
  };
  
  uint32_t xi = numext::bit_cast<uint32_t>(xf);
  // Below, -118 = -126 + 8.
  //   -126 is to get the exponent,
  //   +8 is to enable alignment of 2/pi's bits on 8 bits.
  // This is possible because the fractional part of x as only 24 meaningful bits.
  uint32_t e = (xi >> 23) - 118;
  // Extract the mantissa and shift it to align it wrt the exponent
  xi = ((xi & 0x007fffffu)| 0x00800000u) << (e & 0x7);

  uint32_t i = e >> 3;
  uint32_t twoopi_1  = two_over_pi[i-1];
  uint32_t twoopi_2  = two_over_pi[i+3];
  uint32_t twoopi_3  = two_over_pi[i+7];

  // Compute x * 2/pi in 2.62-bit fixed-point format.
  uint64_t p;
  p = uint64_t(xi) * twoopi_3;
  p = uint64_t(xi) * twoopi_2 + (p >> 32);
  p = (uint64_t(xi * twoopi_1) << 32) + p;

  // Round to nearest: add 0.5 and extract integral part.
  uint64_t q = (p + zero_dot_five) >> 62;
  *quadrant = int(q);
  // Now it remains to compute "r = x - q*pi/2" with high accuracy,
  // since we have p=x/(pi/2) with high accuracy, we can more efficiently compute r as:
  //   r = (p-q)*pi/2,
  // where the product can be be carried out with sufficient accuracy using double precision.
  p -= q<<62;
  return float(double(int64_t(p)) * pio2_62);
}

template<bool ComputeSine,typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
#if EIGEN_GNUC_AT_LEAST(4,4) && EIGEN_COMP_GNUC_STRICT
__attribute__((optimize("-fno-unsafe-math-optimizations")))
#endif
Packet psincos_float(const Packet& _x)
{
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;

  const Packet  cst_2oPI            = pset1<Packet>(0.636619746685028076171875f); // 2/PI
  const Packet  cst_rounding_magic  = pset1<Packet>(12582912); // 2^23 for rounding
  const PacketI csti_1              = pset1<PacketI>(1);
  const Packet  cst_sign_mask       = pset1frombits<Packet>(0x80000000u);

  Packet x = pabs(_x);

  // Scale x by 2/Pi to find x's octant.
  Packet y = pmul(x, cst_2oPI);

  // Rounding trick:
  Packet y_round = padd(y, cst_rounding_magic);
  EIGEN_OPTIMIZATION_BARRIER(y_round)
  PacketI y_int = preinterpret<PacketI>(y_round); // last 23 digits represent integer (if abs(x)<2^24)
  y = psub(y_round, cst_rounding_magic); // nearest integer to x*4/pi

  // Reduce x by y octants to get: -Pi/4 <= x <= +Pi/4
  // using "Extended precision modular arithmetic"
  #if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD)
  // This version requires true FMA for high accuracy
  // It provides a max error of 1ULP up to (with absolute_error < 5.9605e-08):
  const float huge_th = ComputeSine ? 117435.992f : 71476.0625f;
  x = pmadd(y, pset1<Packet>(-1.57079601287841796875f), x);
  x = pmadd(y, pset1<Packet>(-3.1391647326017846353352069854736328125e-07f), x);
  x = pmadd(y, pset1<Packet>(-5.390302529957764765544681040410068817436695098876953125e-15f), x);
  #else
  // Without true FMA, the previous set of coefficients maintain 1ULP accuracy
  // up to x<15.7 (for sin), but accuracy is immediately lost for x>15.7.
  // We thus use one more iteration to maintain 2ULPs up to reasonably large inputs.

  // The following set of coefficients maintain 1ULP up to 9.43 and 14.16 for sin and cos respectively.
  // and 2 ULP up to:
  const float huge_th = ComputeSine ? 25966.f : 18838.f;
  x = pmadd(y, pset1<Packet>(-1.5703125), x); // = 0xbfc90000
  EIGEN_OPTIMIZATION_BARRIER(x)
  x = pmadd(y, pset1<Packet>(-0.000483989715576171875), x); // = 0xb9fdc000
  EIGEN_OPTIMIZATION_BARRIER(x)
  x = pmadd(y, pset1<Packet>(1.62865035235881805419921875e-07), x); // = 0x342ee000
  x = pmadd(y, pset1<Packet>(5.5644315544167710640977020375430583953857421875e-11), x); // = 0x2e74b9ee

  // For the record, the following set of coefficients maintain 2ULP up
  // to a slightly larger range:
  // const float huge_th = ComputeSine ? 51981.f : 39086.125f;
  // but it slightly fails to maintain 1ULP for two values of sin below pi.
  // x = pmadd(y, pset1<Packet>(-3.140625/2.), x);
  // x = pmadd(y, pset1<Packet>(-0.00048351287841796875), x);
  // x = pmadd(y, pset1<Packet>(-3.13855707645416259765625e-07), x);
  // x = pmadd(y, pset1<Packet>(-6.0771006282767103812147979624569416046142578125e-11), x);

  // For the record, with only 3 iterations it is possible to maintain
  // 1 ULP up to 3PI (maybe more) and 2ULP up to 255.
  // The coefficients are: 0xbfc90f80, 0xb7354480, 0x2e74b9ee
  #endif

  if(predux_any(pcmp_le(pset1<Packet>(huge_th),pabs(_x))))
  {
    const int PacketSize = unpacket_traits<Packet>::size;
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) float vals[PacketSize];
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) float x_cpy[PacketSize];
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) int y_int2[PacketSize];
    pstoreu(vals, pabs(_x));
    pstoreu(x_cpy, x);
    pstoreu(y_int2, y_int);
    for(int k=0; k<PacketSize;++k)
    {
      float val = vals[k];
      if(val>=huge_th && (numext::isfinite)(val))
        x_cpy[k] = trig_reduce_huge(val,&y_int2[k]);
    }
    x = ploadu<Packet>(x_cpy);
    y_int = ploadu<PacketI>(y_int2);
  }

  // Compute the sign to apply to the polynomial.
  // sin: sign = second_bit(y_int) xor signbit(_x)
  // cos: sign = second_bit(y_int+1)
  Packet sign_bit = ComputeSine ? pxor(_x, preinterpret<Packet>(plogical_shift_left<30>(y_int)))
                                : preinterpret<Packet>(plogical_shift_left<30>(padd(y_int,csti_1)));
  sign_bit = pand(sign_bit, cst_sign_mask); // clear all but left most bit

  // Get the polynomial selection mask from the second bit of y_int
  // We'll calculate both (sin and cos) polynomials and then select from the two.
  Packet poly_mask = preinterpret<Packet>(pcmp_eq(pand(y_int, csti_1), pzero(y_int)));

  Packet x2 = pmul(x,x);

  // Evaluate the cos(x) polynomial. (-Pi/4 <= x <= Pi/4)
  Packet y1 =        pset1<Packet>(2.4372266125283204019069671630859375e-05f);
  y1 = pmadd(y1, x2, pset1<Packet>(-0.00138865201734006404876708984375f     ));
  y1 = pmadd(y1, x2, pset1<Packet>(0.041666619479656219482421875f           ));
  y1 = pmadd(y1, x2, pset1<Packet>(-0.5f));
  y1 = pmadd(y1, x2, pset1<Packet>(1.f));

  // Evaluate the sin(x) polynomial. (Pi/4 <= x <= Pi/4)
  // octave/matlab code to compute those coefficients:
  //    x = (0:0.0001:pi/4)';
  //    A = [x.^3 x.^5 x.^7];
  //    w = ((1.-(x/(pi/4)).^2).^5)*2000+1;         # weights trading relative accuracy
  //    c = (A'*diag(w)*A)\(A'*diag(w)*(sin(x)-x)); # weighted LS, linear coeff forced to 1
  //    printf('%.64f\n %.64f\n%.64f\n', c(3), c(2), c(1))
  //
  Packet y2 =        pset1<Packet>(-0.0001959234114083702898469196984621021329076029360294342041015625f);
  y2 = pmadd(y2, x2, pset1<Packet>( 0.0083326873655616851693794799871284340042620897293090820312500000f));
  y2 = pmadd(y2, x2, pset1<Packet>(-0.1666666203982298255503735617821803316473960876464843750000000000f));
  y2 = pmul(y2, x2);
  y2 = pmadd(y2, x, x);

  // Select the correct result from the two polynomials.
  y = ComputeSine ? pselect(poly_mask,y2,y1)
                  : pselect(poly_mask,y1,y2);

  // Update the sign and filter huge inputs
  return pxor(y, sign_bit);
}

template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psin_float(const Packet& x)
{
  return psincos_float<true>(x);
}

template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pcos_float(const Packet& x)
{
  return psincos_float<false>(x);
}


template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psqrt_complex(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename Scalar::value_type RealScalar;
  typedef typename unpacket_traits<Packet>::as_real RealPacket;

  // Computes the principal sqrt of the complex numbers in the input.
  //
  // For example, for packets containing 2 complex numbers stored in interleaved format
  //    a = [a0, a1] = [x0, y0, x1, y1],
  // where x0 = real(a0), y0 = imag(a0) etc., this function returns
  //    b = [b0, b1] = [u0, v0, u1, v1],
  // such that b0^2 = a0, b1^2 = a1.
  //
  // To derive the formula for the complex square roots, let's consider the equation for
  // a single complex square root of the number x + i*y. We want to find real numbers
  // u and v such that
  //    (u + i*v)^2 = x + i*y  <=>
  //    u^2 - v^2 + i*2*u*v = x + i*v.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x
  //    2*u*v = y.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + sqrt(x^2 + y^2)))
  //    v = 0.5 * (y / u)
  // and for x < 0,
  //    v = sign(y) * sqrt(0.5 * (-x + sqrt(x^2 + y^2)))
  //    u = 0.5 * (y / v)
  //
  //  To avoid unnecessary over- and underflow, we compute sqrt(x^2 + y^2) as
  //     l = max(|x|, |y|) * sqrt(1 + (min(|x|, |y|) / max(|x|, |y|))^2) ,

  // In the following, without lack of generality, we have annotated the code, assuming
  // that the input is a packet of 2 complex numbers.
  //
  // Step 1. Compute l = [l0, l0, l1, l1], where
  //    l0 = sqrt(x0^2 + y0^2),  l1 = sqrt(x1^2 + y1^2)
  // To avoid over- and underflow, we use the stable formula for each hypotenuse
  //    l0 = (min0 == 0 ? max0 : max0 * sqrt(1 + (min0/max0)**2)),
  // where max0 = max(|x0|, |y0|), min0 = min(|x0|, |y0|), and similarly for l1.

  RealPacket a_abs = pabs(a.v);           // [|x0|, |y0|, |x1|, |y1|]
  RealPacket a_abs_flip = pcplxflip(Packet(a_abs)).v; // [|y0|, |x0|, |y1|, |x1|]
  RealPacket a_max = pmax(a_abs, a_abs_flip);
  RealPacket a_min = pmin(a_abs, a_abs_flip);
  RealPacket a_min_zero_mask = pcmp_eq(a_min, pzero(a_min));
  RealPacket a_max_zero_mask = pcmp_eq(a_max, pzero(a_max));
  RealPacket r = pdiv(a_min, a_max);
  const RealPacket cst_one  = pset1<RealPacket>(RealScalar(1));
  RealPacket l = pmul(a_max, psqrt(padd(cst_one, pmul(r, r))));  // [l0, l0, l1, l1]
  // Set l to a_max if a_min is zero.
  l = pselect(a_min_zero_mask, a_max, l);

  // Step 2. Compute [rho0, *, rho1, *], where
  // rho0 = sqrt(0.5 * (l0 + |x0|)), rho1 =  sqrt(0.5 * (l1 + |x1|))
  // We don't care about the imaginary parts computed here. They will be overwritten later.
  const RealPacket cst_half = pset1<RealPacket>(RealScalar(0.5));
  Packet rho;
  rho.v = psqrt(pmul(cst_half, padd(a_abs, l)));

  // Step 3. Compute [rho0, eta0, rho1, eta1], where
  // eta0 = (y0 / l0) / 2, and eta1 = (y1 / l1) / 2.
  // set eta = 0 of input is 0 + i0.
  RealPacket eta = pandnot(pmul(cst_half, pdiv(a.v, pcplxflip(rho).v)), a_max_zero_mask);
  RealPacket real_mask = peven_mask(a.v);
  Packet positive_real_result;
  // Compute result for inputs with positive real part.
  positive_real_result.v = pselect(real_mask, rho.v, eta);

  // Step 4. Compute solution for inputs with negative real part:
  //         [|eta0|, sign(y0)*rho0, |eta1|, sign(y1)*rho1]
  const RealScalar neg_zero = RealScalar(numext::bit_cast<float>(0x80000000u));
  const RealPacket cst_imag_sign_mask = pset1<Packet>(Scalar(RealScalar(0.0), neg_zero)).v;
  RealPacket imag_signs = pand(a.v, cst_imag_sign_mask);
  Packet negative_real_result;
  // Notice that rho is positive, so taking it's absolute value is a noop.
  negative_real_result.v = por(pabs(pcplxflip(positive_real_result).v), imag_signs);

  // Step 5. Select solution branch based on the sign of the real parts.
  Packet negative_real_mask;
  negative_real_mask.v = pcmp_lt(pand(real_mask, a.v), pzero(a.v));
  negative_real_mask.v = por(negative_real_mask.v, pcplxflip(negative_real_mask).v);
  Packet result = pselect(negative_real_mask, negative_real_result, positive_real_result);

  // Step 6. Handle special cases for infinities:
  // * If z is (x,+∞), the result is (+∞,+∞) even if x is NaN
  // * If z is (x,-∞), the result is (+∞,-∞) even if x is NaN
  // * If z is (-∞,y), the result is (0*|y|,+∞) for finite or NaN y
  // * If z is (+∞,y), the result is (+∞,0*|y|) for finite or NaN y
  const RealPacket cst_pos_inf = pset1<RealPacket>(NumTraits<RealScalar>::infinity());
  Packet is_inf;
  is_inf.v = pcmp_eq(a_abs, cst_pos_inf);
  Packet is_real_inf;
  is_real_inf.v = pand(is_inf.v, real_mask);
  is_real_inf = por(is_real_inf, pcplxflip(is_real_inf));
  // prepare packet of (+∞,0*|y|) or (0*|y|,+∞), depending on the sign of the infinite real part.
  Packet real_inf_result;
  real_inf_result.v = pmul(a_abs, pset1<Packet>(Scalar(RealScalar(1.0), RealScalar(0.0))).v);
  real_inf_result.v = pselect(negative_real_mask.v, pcplxflip(real_inf_result).v, real_inf_result.v);
  // prepare packet of (+∞,+∞) or (+∞,-∞), depending on the sign of the infinite imaginary part.
  Packet is_imag_inf;
  is_imag_inf.v = pandnot(is_inf.v, real_mask);
  is_imag_inf = por(is_imag_inf, pcplxflip(is_imag_inf));
  Packet imag_inf_result;
  imag_inf_result.v = por(pand(cst_pos_inf, real_mask), pandnot(a.v, real_mask));

  return  pselect(is_imag_inf, imag_inf_result,
                  pselect(is_real_inf, real_inf_result,result));
}

// TODO(rmlarsen): The following set of utilities for double word arithmetic
// should perhaps be refactored as a separate file, since it would be generally
// useful for special function implementation etc. Writing the algorithms in
// terms if a double word type would also make the code more readable.

// This function splits x into the nearest integer n and fractional part r,
// such that x = n + r holds exactly.
template<typename Packet>
EIGEN_STRONG_INLINE
void absolute_split(const Packet& x, Packet& n, Packet& r) {
  n = pround(x);
  r = psub(x, n);
}

// This function computes the sum {s, r}, such that x + y = s_hi + s_lo
// holds exactly, and s_hi = fl(x+y), if |x| >= |y|.
template<typename Packet>
EIGEN_STRONG_INLINE
void fast_twosum(const Packet& x, const Packet& y, Packet& s_hi, Packet& s_lo) {
  s_hi = padd(x, y);
  const Packet t = psub(s_hi, x);
  s_lo = psub(y, t);
}

#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
// This function implements the extended precision product of
// a pair of floating point numbers. Given {x, y}, it computes the pair
// {p_hi, p_lo} such that x * y = p_hi + p_lo holds exactly and
// p_hi = fl(x * y).
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  p_hi = pmul(x, y);
  p_lo = pmadd(x, y, pnegate(p_hi));
}

#else

// This function implements the Veltkamp splitting. Given a floating point
// number x it returns the pair {x_hi, x_lo} such that x_hi + x_lo = x holds
// exactly and that half of the significant of x fits in x_hi.
// This is Algorithm 3 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
void veltkamp_splitting(const Packet& x, Packet& x_hi, Packet& x_lo) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  EIGEN_CONSTEXPR int shift = (NumTraits<Scalar>::digits() + 1) / 2;
  const Scalar shift_scale = Scalar(uint64_t(1) << shift);  // Scalar constructor not necessarily constexpr.
  const Packet gamma = pmul(pset1<Packet>(shift_scale + Scalar(1)), x);
  Packet rho = psub(x, gamma);
  x_hi = padd(rho, gamma);
  x_lo = psub(x, x_hi);
}

// This function implements Dekker's algorithm for products x * y.
// Given floating point numbers {x, y} computes the pair
// {p_hi, p_lo} such that x * y = p_hi + p_lo holds exactly and
// p_hi = fl(x * y).
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  Packet x_hi, x_lo, y_hi, y_lo;
  veltkamp_splitting(x, x_hi, x_lo);
  veltkamp_splitting(y, y_hi, y_lo);

  p_hi = pmul(x, y);
  p_lo = pmadd(x_hi, y_hi, pnegate(p_hi));
  p_lo = pmadd(x_hi, y_lo, p_lo);
  p_lo = pmadd(x_lo, y_hi, p_lo);
  p_lo = pmadd(x_lo, y_lo, p_lo);
}

#endif  // EIGEN_HAS_SINGLE_INSTRUCTION_MADD


// This function implements Dekker's algorithm for the addition
// of two double word numbers represented by {x_hi, x_lo} and {y_hi, y_lo}.
// It returns the result as a pair {s_hi, s_lo} such that
// x_hi + x_lo + y_hi + y_lo = s_hi + s_lo holds exactly.
// This is Algorithm 5 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
  void twosum(const Packet& x_hi, const Packet& x_lo,
              const Packet& y_hi, const Packet& y_lo,
              Packet& s_hi, Packet& s_lo) {
  const Packet x_greater_mask = pcmp_lt(pabs(y_hi), pabs(x_hi));
  Packet r_hi_1, r_lo_1;
  fast_twosum(x_hi, y_hi,r_hi_1, r_lo_1);
  Packet r_hi_2, r_lo_2;
  fast_twosum(y_hi, x_hi,r_hi_2, r_lo_2);
  const Packet r_hi = pselect(x_greater_mask, r_hi_1, r_hi_2);

  const Packet s1 = padd(padd(y_lo, r_lo_1), x_lo);
  const Packet s2 = padd(padd(x_lo, r_lo_2), y_lo);
  const Packet s = pselect(x_greater_mask, s1, s2);

  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This is a version of twosum for double word numbers,
// which assumes that |x_hi| >= |y_hi|.
template<typename Packet>
EIGEN_STRONG_INLINE
  void fast_twosum(const Packet& x_hi, const Packet& x_lo,
              const Packet& y_hi, const Packet& y_lo,
              Packet& s_hi, Packet& s_lo) {
  Packet r_hi, r_lo;
  fast_twosum(x_hi, y_hi, r_hi, r_lo);
  const Packet s = padd(padd(y_lo, r_lo), x_lo);
  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This is a version of twosum for adding a floating point number x to
// double word number {y_hi, y_lo} number, with the assumption
// that |x| >= |y_hi|.
template<typename Packet>
EIGEN_STRONG_INLINE
void fast_twosum(const Packet& x,
                 const Packet& y_hi, const Packet& y_lo,
                 Packet& s_hi, Packet& s_lo) {
  Packet r_hi, r_lo;
  fast_twosum(x, y_hi, r_hi, r_lo);
  const Packet s = padd(y_lo, r_lo);
  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This function implements the multiplication of a double word
// number represented by {x_hi, x_lo} by a floating point number y.
// It returns the result as a pair {p_hi, p_lo} such that
// (x_hi + x_lo) * y = p_hi + p_lo hold with a relative error
// of less than 2*2^{-2p}, where p is the number of significand bit
// in the floating point type.
// This is Algorithm 7 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x_hi, const Packet& x_lo, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  Packet c_hi, c_lo1;
  twoprod(x_hi, y, c_hi, c_lo1);
  const Packet c_lo2 = pmul(x_lo, y);
  Packet t_hi, t_lo1;
  fast_twosum(c_hi, c_lo2, t_hi, t_lo1);
  const Packet t_lo2 = padd(t_lo1, c_lo1);
  fast_twosum(t_hi, t_lo2, p_hi, p_lo);
}

// This function implements the multiplication of two double word
// numbers represented by {x_hi, x_lo} and {y_hi, y_lo}.
// It returns the result as a pair {p_hi, p_lo} such that
// (x_hi + x_lo) * (y_hi + y_lo) = p_hi + p_lo holds with a relative error
// of less than 2*2^{-2p}, where p is the number of significand bit
// in the floating point type.
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x_hi, const Packet& x_lo,
             const Packet& y_hi, const Packet& y_lo,
             Packet& p_hi, Packet& p_lo) {
  Packet p_hi_hi, p_hi_lo;
  twoprod(x_hi, x_lo, y_hi, p_hi_hi, p_hi_lo);
  Packet p_lo_hi, p_lo_lo;
  twoprod(x_hi, x_lo, y_lo, p_lo_hi, p_lo_lo);
  fast_twosum(p_hi_hi, p_hi_lo, p_lo_hi, p_lo_lo, p_hi, p_lo);
}

// This function computes the reciprocal of a floating point number
// with extra precision and returns the result as a double word.
template <typename Packet>
void doubleword_reciprocal(const Packet& x, Packet& recip_hi, Packet& recip_lo) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  // 1. Approximate the reciprocal as the reciprocal of the high order element.
  Packet approx_recip = prsqrt(x);
  approx_recip = pmul(approx_recip, approx_recip);

  // 2. Run one step of Newton-Raphson iteration in double word arithmetic
  // to get the bottom half. The NR iteration for reciprocal of 'a' is
  //    x_{i+1} = x_i * (2 - a * x_i)

  // -a*x_i
  Packet t1_hi, t1_lo;
  twoprod(pnegate(x), approx_recip, t1_hi, t1_lo);
  // 2 - a*x_i
  Packet t2_hi, t2_lo;
  fast_twosum(pset1<Packet>(Scalar(2)), t1_hi, t2_hi, t2_lo);
  Packet t3_hi, t3_lo;
  fast_twosum(t2_hi, padd(t2_lo, t1_lo), t3_hi, t3_lo);
  // x_i * (2 - a * x_i)
  twoprod(t3_hi, t3_lo, approx_recip, recip_hi, recip_lo);
}


// This function computes log2(x) and returns the result as a double word.
template <typename Scalar>
struct accurate_log2 {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& x, Packet& log2_x_hi, Packet& log2_x_lo) {
    log2_x_hi = plog2(x);
    log2_x_lo = pzero(x);
  }
};

// This specialization uses a more accurate algorithm to compute log2(x) for
// floats in [1/sqrt(2);sqrt(2)] with a relative accuracy of ~6.42e-10.
// This additional accuracy is needed to counter the error-magnification
// inherent in multiplying by a potentially large exponent in pow(x,y).
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct accurate_log2<float> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& z, Packet& log2_x_hi, Packet& log2_x_lo) {
    // The function log(1+x)/x is approximated in the interval
    // [1/sqrt(2)-1;sqrt(2)-1] by a degree 10 polynomial of the form
    //  Q(x) = (C0 + x * (C1 + x * (C2 + x * (C3 + x * P(x))))),
    // where the degree 6 polynomial P(x) is evaluated in single precision,
    // while the remaining 4 terms of Q(x), as well as the final multiplication by x
    // to reconstruct log(1+x) are evaluated in extra precision using
    // double word arithmetic. C0 through C3 are extra precise constants
    // stored as double words.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 10;
    // > f = log2(1+x)/x;
    // > interval = [sqrt(0.5)-1;sqrt(2)-1];
    // > p = fpminimax(f,n,[|double,double,double,double,single...|],interval,relative,floating);
    
    const Packet p6 = pset1<Packet>( 9.703654795885e-2f);
    const Packet p5 = pset1<Packet>(-0.1690667718648f);
    const Packet p4 = pset1<Packet>( 0.1720575392246f);
    const Packet p3 = pset1<Packet>(-0.1789081543684f);
    const Packet p2 = pset1<Packet>( 0.2050433009862f);
    const Packet p1 = pset1<Packet>(-0.2404672354459f);
    const Packet p0 = pset1<Packet>( 0.2885761857032f);

    const Packet C3_hi = pset1<Packet>(-0.360674142838f);
    const Packet C3_lo = pset1<Packet>(-6.13283912543e-09f);
    const Packet C2_hi = pset1<Packet>(0.480897903442f);
    const Packet C2_lo = pset1<Packet>(-1.44861207474e-08f);
    const Packet C1_hi = pset1<Packet>(-0.721347510815f);
    const Packet C1_lo = pset1<Packet>(-4.84483164698e-09f);
    const Packet C0_hi = pset1<Packet>(1.44269502163f);
    const Packet C0_lo = pset1<Packet>(2.01711713999e-08f);
    const Packet one = pset1<Packet>(1.0f);

    const Packet x = psub(z, one);
    // Evaluate P(x) in working precision.
    // We evaluate it in multiple parts to improve instruction level
    // parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p6, x2, p4);
    p_even = pmadd(p_even, x2, p2);
    p_even = pmadd(p_even, x2, p0);
    Packet p_odd = pmadd(p5, x2, p3);
    p_odd = pmadd(p_odd, x2, p1);
    Packet p = pmadd(p_odd, x, p_even);

    // Now evaluate the low-order tems of Q(x) in double word precision.
    // In the following, due to the alternating signs and the fact that
    // |x| < sqrt(2)-1, we can assume that |C*_hi| >= q_i, and use
    // fast_twosum instead of the slower twosum.
    Packet q_hi, q_lo;
    Packet t_hi, t_lo;
    // C3 + x * p(x)
    twoprod(p, x, t_hi, t_lo);
    fast_twosum(C3_hi, C3_lo, t_hi, t_lo, q_hi, q_lo);
    // C2 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C2_hi, C2_lo, t_hi, t_lo, q_hi, q_lo);
    // C1 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C1_hi, C1_lo, t_hi, t_lo, q_hi, q_lo);
    // C0 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C0_hi, C0_lo, t_hi, t_lo, q_hi, q_lo);

    // log(z) ~= x * Q(x)
    twoprod(q_hi, q_lo, x, log2_x_hi, log2_x_lo);
  }
};

// This specialization uses a more accurate algorithm to compute log2(x) for
// floats in [1/sqrt(2);sqrt(2)] with a relative accuracy of ~1.27e-18.
// This additional accuracy is needed to counter the error-magnification
// inherent in multiplying by a potentially large exponent in pow(x,y).
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.

template <>
struct accurate_log2<double> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& x, Packet& log2_x_hi, Packet& log2_x_lo) {
    // We use a transformation of variables:
    //    r = c * (x-1) / (x+1),
    // such that
    //    log2(x) = log2((1 + r/c) / (1 - r/c)) = f(r).
    // The function f(r) can be approximated well using an odd polynomial
    // of the form
    //   P(r) = ((Q(r^2) * r^2 + C) * r^2 + 1) * r,
    // For the implementation of log2<double> here, Q is of degree 6 with
    // coefficient represented in working precision (double), while C is a
    // constant represented in extra precision as a double word to achieve
    // full accuracy.
    //
    // The polynomial coefficients were computed by the Sollya script:
    //
    // c = 2 / log(2);
    // trans = c * (x-1)/(x+1);
    // itrans = (1+x/c)/(1-x/c);
    // interval=[trans(sqrt(0.5)); trans(sqrt(2))];
    // print(interval);
    // f = log2(itrans(x));
    // p=fpminimax(f,[|1,3,5,7,9,11,13,15,17|],[|1,DD,double...|],interval,relative,floating);
    const Packet q12 = pset1<Packet>(2.87074255468000586e-9);
    const Packet q10 = pset1<Packet>(2.38957980901884082e-8);
    const Packet q8 = pset1<Packet>(2.31032094540014656e-7);
    const Packet q6 = pset1<Packet>(2.27279857398537278e-6);
    const Packet q4 = pset1<Packet>(2.31271023278625638e-5);
    const Packet q2 = pset1<Packet>(2.47556738444535513e-4);
    const Packet q0 = pset1<Packet>(2.88543873228900172e-3);
    const Packet C_hi = pset1<Packet>(0.0400377511598501157);
    const Packet C_lo = pset1<Packet>(-4.77726582251425391e-19);
    const Packet one = pset1<Packet>(1.0);

    const Packet cst_2_log2e_hi = pset1<Packet>(2.88539008177792677);
    const Packet cst_2_log2e_lo = pset1<Packet>(4.07660016854549667e-17);
    // c * (x - 1)
    Packet num_hi, num_lo;
    twoprod(cst_2_log2e_hi, cst_2_log2e_lo, psub(x, one), num_hi, num_lo);
    // TODO(rmlarsen): Investigate if using the division algorithm by
    // Muller et al. is faster/more accurate.
    // 1 / (x + 1)
    Packet denom_hi, denom_lo;
    doubleword_reciprocal(padd(x, one), denom_hi, denom_lo);
    // r =  c * (x-1) / (x+1),
    Packet r_hi, r_lo;
    twoprod(num_hi, num_lo, denom_hi, denom_lo, r_hi, r_lo);
    // r2 = r * r
    Packet r2_hi, r2_lo;
    twoprod(r_hi, r_lo, r_hi, r_lo, r2_hi, r2_lo);
    // r4 = r2 * r2
    Packet r4_hi, r4_lo;
    twoprod(r2_hi, r2_lo, r2_hi, r2_lo, r4_hi, r4_lo);

    // Evaluate Q(r^2) in working precision. We evaluate it in two parts
    // (even and odd in r^2) to improve instruction level parallelism.
    Packet q_even = pmadd(q12, r4_hi, q8);
    Packet q_odd = pmadd(q10, r4_hi, q6);
    q_even = pmadd(q_even, r4_hi, q4);
    q_odd = pmadd(q_odd, r4_hi, q2);
    q_even = pmadd(q_even, r4_hi, q0);
    Packet q = pmadd(q_odd, r2_hi, q_even);

    // Now evaluate the low order terms of P(x) in double word precision.
    // In the following, due to the increasing magnitude of the coefficients
    // and r being constrained to [-0.5, 0.5] we can use fast_twosum instead
    // of the slower twosum.
    // Q(r^2) * r^2
    Packet p_hi, p_lo;
    twoprod(r2_hi, r2_lo, q, p_hi, p_lo);
    // Q(r^2) * r^2 + C
    Packet p1_hi, p1_lo;
    fast_twosum(C_hi, C_lo, p_hi, p_lo, p1_hi, p1_lo);
    // (Q(r^2) * r^2 + C) * r^2
    Packet p2_hi, p2_lo;
    twoprod(r2_hi, r2_lo, p1_hi, p1_lo, p2_hi, p2_lo);
    // ((Q(r^2) * r^2 + C) * r^2 + 1)
    Packet p3_hi, p3_lo;
    fast_twosum(one, p2_hi, p2_lo, p3_hi, p3_lo);

    // log(z) ~= ((Q(r^2) * r^2 + C) * r^2 + 1) * r
    twoprod(p3_hi, p3_lo, r_hi, r_lo, log2_x_hi, log2_x_lo);
  }
};

// This function computes exp2(x) (i.e. 2**x).
template <typename Scalar>
struct fast_accurate_exp2 {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // TODO(rmlarsen): Add a pexp2 packetop.
    return pexp(pmul(pset1<Packet>(Scalar(EIGEN_LN2)), x));
  }
};

// This specialization uses a faster algorithm to compute exp2(x) for floats
// in [-0.5;0.5] with a relative accuracy of 1 ulp.
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct fast_accurate_exp2<float> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // This function approximates exp2(x) by a degree 6 polynomial of the form
    // Q(x) = 1 + x * (C + x * P(x)), where the degree 4 polynomial P(x) is evaluated in
    // single precision, and the remaining steps are evaluated with extra precision using
    // double word arithmetic. C is an extra precise constant stored as a double word.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 6;
    // > f = 2^x;
    // > interval = [-0.5;0.5];
    // > p = fpminimax(f,n,[|1,double,single...|],interval,relative,floating);

    const Packet p4 = pset1<Packet>(1.539513905e-4f);
    const Packet p3 = pset1<Packet>(1.340007293e-3f);
    const Packet p2 = pset1<Packet>(9.618283249e-3f);
    const Packet p1 = pset1<Packet>(5.550328270e-2f);
    const Packet p0 = pset1<Packet>(0.2402264923f);

    const Packet C_hi = pset1<Packet>(0.6931471825f);
    const Packet C_lo = pset1<Packet>(2.36836577e-08f);
    const Packet one = pset1<Packet>(1.0f);

    // Evaluate P(x) in working precision.
    // We evaluate even and odd parts of the polynomial separately
    // to gain some instruction level parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p4, x2, p2);
    Packet p_odd = pmadd(p3, x2, p1);
    p_even = pmadd(p_even, x2, p0);
    Packet p = pmadd(p_odd, x, p_even);

    // Evaluate the remaining terms of Q(x) with extra precision using
    // double word arithmetic.
    Packet p_hi, p_lo;
    // x * p(x)
    twoprod(p, x, p_hi, p_lo);
    // C + x * p(x)
    Packet q1_hi, q1_lo;
    twosum(p_hi, p_lo, C_hi, C_lo, q1_hi, q1_lo);
    // x * (C + x * p(x))
    Packet q2_hi, q2_lo;
    twoprod(q1_hi, q1_lo, x, q2_hi, q2_lo);
    // 1 + x * (C + x * p(x))
    Packet q3_hi, q3_lo;
    // Since |q2_hi| <= sqrt(2)-1 < 1, we can use fast_twosum
    // for adding it to unity here.
    fast_twosum(one, q2_hi, q3_hi, q3_lo);
    return padd(q3_hi, padd(q2_lo, q3_lo));
  }
};

// in [-0.5;0.5] with a relative accuracy of 1 ulp.
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct fast_accurate_exp2<double> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // This function approximates exp2(x) by a degree 10 polynomial of the form
    // Q(x) = 1 + x * (C + x * P(x)), where the degree 8 polynomial P(x) is evaluated in
    // single precision, and the remaining steps are evaluated with extra precision using
    // double word arithmetic. C is an extra precise constant stored as a double word.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 11;
    // > f = 2^x;
    // > interval = [-0.5;0.5];
    // > p = fpminimax(f,n,[|1,DD,double...|],interval,relative,floating);

    const Packet p9 = pset1<Packet>(4.431642109085495276e-10);
    const Packet p8 = pset1<Packet>(7.073829923303358410e-9);
    const Packet p7 = pset1<Packet>(1.017822306737031311e-7);
    const Packet p6 = pset1<Packet>(1.321543498017646657e-6);
    const Packet p5 = pset1<Packet>(1.525273342728892877e-5);
    const Packet p4 = pset1<Packet>(1.540353045780084423e-4);
    const Packet p3 = pset1<Packet>(1.333355814685869807e-3);
    const Packet p2 = pset1<Packet>(9.618129107593478832e-3);
    const Packet p1 = pset1<Packet>(5.550410866481961247e-2);
    const Packet p0 = pset1<Packet>(0.240226506959101332);
    const Packet C_hi = pset1<Packet>(0.693147180559945286); 
    const Packet C_lo = pset1<Packet>(4.81927865669806721e-17);
    const Packet one = pset1<Packet>(1.0);

    // Evaluate P(x) in working precision.
    // We evaluate even and odd parts of the polynomial separately
    // to gain some instruction level parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p8, x2, p6);
    Packet p_odd = pmadd(p9, x2, p7);
    p_even = pmadd(p_even, x2, p4);
    p_odd = pmadd(p_odd, x2, p5);
    p_even = pmadd(p_even, x2, p2);
    p_odd = pmadd(p_odd, x2, p3);
    p_even = pmadd(p_even, x2, p0);
    p_odd = pmadd(p_odd, x2, p1);
    Packet p = pmadd(p_odd, x, p_even);

    // Evaluate the remaining terms of Q(x) with extra precision using
    // double word arithmetic.
    Packet p_hi, p_lo;
    // x * p(x)
    twoprod(p, x, p_hi, p_lo);
    // C + x * p(x)
    Packet q1_hi, q1_lo;
    twosum(p_hi, p_lo, C_hi, C_lo, q1_hi, q1_lo);
    // x * (C + x * p(x))
    Packet q2_hi, q2_lo;
    twoprod(q1_hi, q1_lo, x, q2_hi, q2_lo);
    // 1 + x * (C + x * p(x))
    Packet q3_hi, q3_lo;
    // Since |q2_hi| <= sqrt(2)-1 < 1, we can use fast_twosum
    // for adding it to unity here.
    fast_twosum(one, q2_hi, q3_hi, q3_lo);
    return padd(q3_hi, padd(q2_lo, q3_lo));
  }
};

// This function implements the non-trivial case of pow(x,y) where x is
// positive and y is (possibly) non-integer.
// Formally, pow(x,y) = exp2(y * log2(x)), where exp2(x) is shorthand for 2^x.
// TODO(rmlarsen): We should probably add this as a packet up 'ppow', to make it
// easier to specialize or turn off for specific types and/or backends.x
template <typename Packet>
EIGEN_STRONG_INLINE Packet generic_pow_impl(const Packet& x, const Packet& y) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  // Split x into exponent e_x and mantissa m_x.
  Packet e_x;
  Packet m_x = pfrexp(x, e_x);

  // Adjust m_x to lie in [1/sqrt(2):sqrt(2)] to minimize absolute error in log2(m_x).
  EIGEN_CONSTEXPR Scalar sqrt_half = Scalar(0.70710678118654752440);
  const Packet m_x_scale_mask = pcmp_lt(m_x, pset1<Packet>(sqrt_half));
  m_x = pselect(m_x_scale_mask, pmul(pset1<Packet>(Scalar(2)), m_x), m_x);
  e_x = pselect(m_x_scale_mask, psub(e_x, pset1<Packet>(Scalar(1))), e_x);

  // Compute log2(m_x) with 6 extra bits of accuracy.
  Packet rx_hi, rx_lo;
  accurate_log2<Scalar>()(m_x, rx_hi, rx_lo);

  // Compute the two terms {y * e_x, y * r_x} in f = y * log2(x) with doubled
  // precision using double word arithmetic.
  Packet f1_hi, f1_lo, f2_hi, f2_lo;
  twoprod(e_x, y, f1_hi, f1_lo);
  twoprod(rx_hi, rx_lo, y, f2_hi, f2_lo);
  // Sum the two terms in f using double word arithmetic. We know
  // that |e_x| > |log2(m_x)|, except for the case where e_x==0.
  // This means that we can use fast_twosum(f1,f2).
  // In the case e_x == 0, e_x * y = f1 = 0, so we don't lose any
  // accuracy by violating the assumption of fast_twosum, because
  // it's a no-op.
  Packet f_hi, f_lo;
  fast_twosum(f1_hi, f1_lo, f2_hi, f2_lo, f_hi, f_lo);

  // Split f into integer and fractional parts.
  Packet n_z, r_z;
  absolute_split(f_hi, n_z, r_z);
  r_z = padd(r_z, f_lo);
  Packet n_r;
  absolute_split(r_z, n_r, r_z);
  n_z = padd(n_z, n_r);

  // We now have an accurate split of f = n_z + r_z and can compute
  //   x^y = 2**{n_z + r_z) = exp2(r_z) * 2**{n_z}.
  // Since r_z is in [-0.5;0.5], we compute the first factor to high accuracy
  // using a specialized algorithm. Multiplication by the second factor can
  // be done exactly using pldexp(), since it is an integer power of 2.
  const Packet e_r = fast_accurate_exp2<Scalar>()(r_z);
  return pldexp(e_r, n_z);
}

// Generic implementation of pow(x,y).
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet generic_pow(const Packet& x, const Packet& y) {
  typedef typename unpacket_traits<Packet>::type Scalar;

  const Packet cst_pos_inf = pset1<Packet>(NumTraits<Scalar>::infinity());
  const Packet cst_zero = pset1<Packet>(Scalar(0));
  const Packet cst_one = pset1<Packet>(Scalar(1));
  const Packet cst_nan = pset1<Packet>(NumTraits<Scalar>::quiet_NaN());

  const Packet abs_x = pabs(x);
  // Predicates for sign and magnitude of x.
  const Packet x_is_zero = pcmp_eq(x, cst_zero);
  const Packet x_is_neg = pcmp_lt(x, cst_zero);
  const Packet abs_x_is_inf = pcmp_eq(abs_x, cst_pos_inf);
  const Packet abs_x_is_one =  pcmp_eq(abs_x, cst_one);
  const Packet abs_x_is_gt_one = pcmp_lt(cst_one, abs_x);
  const Packet abs_x_is_lt_one = pcmp_lt(abs_x, cst_one);
  const Packet x_is_one =  pandnot(abs_x_is_one, x_is_neg);
  const Packet x_is_neg_one =  pand(abs_x_is_one, x_is_neg);
  const Packet x_is_nan = pandnot(ptrue(x), pcmp_eq(x, x));

  // Predicates for sign and magnitude of y.
  const Packet y_is_one = pcmp_eq(y, cst_one);
  const Packet y_is_zero = pcmp_eq(y, cst_zero);
  const Packet y_is_neg = pcmp_lt(y, cst_zero);
  const Packet y_is_pos = pandnot(ptrue(y), por(y_is_zero, y_is_neg));
  const Packet y_is_nan = pandnot(ptrue(y), pcmp_eq(y, y));
  const Packet abs_y_is_inf = pcmp_eq(pabs(y), cst_pos_inf);
  EIGEN_CONSTEXPR Scalar huge_exponent =
      (NumTraits<Scalar>::max_exponent() * Scalar(EIGEN_LN2)) /
       NumTraits<Scalar>::epsilon();
  const Packet abs_y_is_huge = pcmp_le(pset1<Packet>(huge_exponent), pabs(y));

  // Predicates for whether y is integer and/or even.
  const Packet y_is_int = pcmp_eq(pfloor(y), y);
  const Packet y_div_2 = pmul(y, pset1<Packet>(Scalar(0.5)));
  const Packet y_is_even = pcmp_eq(pround(y_div_2), y_div_2);

  // Predicates encoding special cases for the value of pow(x,y)
  const Packet invalid_negative_x = pandnot(pandnot(pandnot(x_is_neg, abs_x_is_inf),
                                                    y_is_int),
                                            abs_y_is_inf);
  const Packet pow_is_one = por(por(x_is_one, y_is_zero),
                                pand(x_is_neg_one,
                                     por(abs_y_is_inf, pandnot(y_is_even, invalid_negative_x))));
  const Packet pow_is_nan = por(invalid_negative_x, por(x_is_nan, y_is_nan));
  const Packet pow_is_zero = por(por(por(pand(x_is_zero, y_is_pos),
                                         pand(abs_x_is_inf, y_is_neg)),
                                     pand(pand(abs_x_is_lt_one, abs_y_is_huge),
                                          y_is_pos)),
                                 pand(pand(abs_x_is_gt_one, abs_y_is_huge),
                                      y_is_neg));
  const Packet pow_is_inf = por(por(por(pand(x_is_zero, y_is_neg),
                                        pand(abs_x_is_inf, y_is_pos)),
                                    pand(pand(abs_x_is_lt_one, abs_y_is_huge),
                                         y_is_neg)),
                                pand(pand(abs_x_is_gt_one, abs_y_is_huge),
                                     y_is_pos));

  // General computation of pow(x,y) for positive x or negative x and integer y.
  const Packet negate_pow_abs = pandnot(x_is_neg, y_is_even);
  const Packet pow_abs = generic_pow_impl(abs_x, y);
  return pselect(y_is_one, x,
                 pselect(pow_is_one, cst_one,
                         pselect(pow_is_nan, cst_nan,
                                 pselect(pow_is_inf, cst_pos_inf,
                                         pselect(pow_is_zero, cst_zero,
                                                 pselect(negate_pow_abs, pnegate(pow_abs), pow_abs))))));
}



/* polevl (modified for Eigen)
 *
 *      Evaluate polynomial
 *
 *
 *
 * SYNOPSIS:
 *
 * int N;
 * Scalar x, y, coef[N+1];
 *
 * y = polevl<decltype(x), N>( x, coef);
 *
 *
 *
 * DESCRIPTION:
 *
 * Evaluates polynomial of degree N:
 *
 *                     2          N
 * y  =  C  + C x + C x  +...+ C x
 *        0    1     2          N
 *
 * Coefficients are stored in reverse order:
 *
 * coef[0] = C  , ..., coef[N] = C  .
 *            N                   0
 *
 *  The function p1evl() assumes that coef[N] = 1.0 and is
 * omitted from the array.  Its calling arguments are
 * otherwise the same as polevl().
 *
 *
 * The Eigen implementation is templatized.  For best speed, store
 * coef as a const array (constexpr), e.g.
 *
 * const double coef[] = {1.0, 2.0, 3.0, ...};
 *
 */
template <typename Packet, int N>
struct ppolevl {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet run(const Packet& x, const typename unpacket_traits<Packet>::type coeff[]) {
    EIGEN_STATIC_ASSERT((N > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    return pmadd(ppolevl<Packet, N-1>::run(x, coeff), x, pset1<Packet>(coeff[N]));
  }
};

template <typename Packet>
struct ppolevl<Packet, 0> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet run(const Packet& x, const typename unpacket_traits<Packet>::type coeff[]) {
    EIGEN_UNUSED_VARIABLE(x);
    return pset1<Packet>(coeff[0]);
  }
};

/* chbevl (modified for Eigen)
 *
 *     Evaluate Chebyshev series
 *
 *
 *
 * SYNOPSIS:
 *
 * int N;
 * Scalar x, y, coef[N], chebevl();
 *
 * y = chbevl( x, coef, N );
 *
 *
 *
 * DESCRIPTION:
 *
 * Evaluates the series
 *
 *        N-1
 *         - '
 *  y  =   >   coef[i] T (x/2)
 *         -            i
 *        i=0
 *
 * of Chebyshev polynomials Ti at argument x/2.
 *
 * Coefficients are stored in reverse order, i.e. the zero
 * order term is last in the array.  Note N is the number of
 * coefficients, not the order.
 *
 * If coefficients are for the interval a to b, x must
 * have been transformed to x -> 2(2x - b - a)/(b-a) before
 * entering the routine.  This maps x from (a, b) to (-1, 1),
 * over which the Chebyshev polynomials are defined.
 *
 * If the coefficients are for the inverted interval, in
 * which (a, b) is mapped to (1/b, 1/a), the transformation
 * required is x -> 2(2ab/x - b - a)/(b-a).  If b is infinity,
 * this becomes x -> 4a/x - 1.
 *
 *
 *
 * SPEED:
 *
 * Taking advantage of the recurrence properties of the
 * Chebyshev polynomials, the routine requires one more
 * addition per loop than evaluating a nested polynomial of
 * the same degree.
 *
 */

template <typename Packet, int N>
struct pchebevl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Packet run(Packet x, const typename unpacket_traits<Packet>::type coef[]) {
    typedef typename unpacket_traits<Packet>::type Scalar;
    Packet b0 = pset1<Packet>(coef[0]);
    Packet b1 = pset1<Packet>(static_cast<Scalar>(0.f));
    Packet b2;

    for (int i = 1; i < N; i++) {
      b2 = b1;
      b1 = b0;
      b0 = psub(pmadd(x, b1, pset1<Packet>(coef[i])), b2);
    }

    return pmul(pset1<Packet>(static_cast<Scalar>(0.5f)), psub(b0, b2));
  }
};

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctionsFwd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H
#define EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H

namespace Eigen {
namespace internal {

// Forward declarations of the generic math functions
// implemented in GenericPacketMathFunctions.h
// This is needed to workaround a circular dependency.

/***************************************************************************
 * Some generic implementations to be used by implementors
***************************************************************************/

/** Default implementation of pfrexp.
  * It is expected to be called by implementers of template<> pfrexp.
  */
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic(const Packet& a, Packet& exponent);

// Extracts the biased exponent value from Packet p, and casts the results to
// a floating-point Packet type. Used by pfrexp_generic. Override this if
// there is no unpacket_traits<Packet>::integer_packet.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic_get_biased_exponent(const Packet& p);

/** Default implementation of pldexp.
  * It is expected to be called by implementers of template<> pldexp.
  */
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pldexp_generic(const Packet& a, const Packet& exponent);

/** \internal \returns log(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_float(const Packet _x);

/** \internal \returns log2(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_float(const Packet _x);

/** \internal \returns log(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_double(const Packet _x);

/** \internal \returns log2(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_double(const Packet _x);

/** \internal \returns log(1 + x) */
template<typename Packet>
Packet generic_plog1p(const Packet& x);

/** \internal \returns exp(x)-1 */
template<typename Packet>
Packet generic_expm1(const Packet& x);

/** \internal \returns exp(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_float(const Packet _x);

/** \internal \returns exp(x) for double precision real numbers */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_double(const Packet _x);

/** \internal \returns sin(x) for single precision float */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psin_float(const Packet& x);

/** \internal \returns cos(x) for single precision float */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pcos_float(const Packet& x);

/** \internal \returns sqrt(x) for complex types */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psqrt_complex(const Packet& a);

template <typename Packet, int N> struct ppolevl;


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/Half.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
//
// The conversion routines are Copyright (c) Fabian Giesen, 2016.
// The original license follows:
//
// Copyright (c) Fabian Giesen, 2016
// All rights reserved.
// Redistribution and use in source and binary forms, with or without
// modification, are permitted.
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


// Standard 16-bit float type, mostly useful for GPUs. Defines a new
// type Eigen::half (inheriting either from CUDA's or HIP's __half struct) with
// operator overloads such that it behaves basically as an arithmetic
// type. It will be quite slow on CPUs (so it is recommended to stay
// in fp32 for CPUs, except for simple parameter conversions, I/O
// to disk and the likes), but fast on GPUs.


#ifndef EIGEN_HALF_H
#define EIGEN_HALF_H

#include <sstream>

#if defined(EIGEN_HAS_GPU_FP16) || defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
// When compiling with GPU support, the "__half_raw" base class as well as
// some other routines are defined in the GPU compiler header files
// (cuda_fp16.h, hip_fp16.h), and they are not tagged constexpr
// As a consequence, we get compile failures when compiling Eigen with
// GPU support. Hence the need to disable EIGEN_CONSTEXPR when building
// Eigen with GPU support
  #pragma push_macro("EIGEN_CONSTEXPR")
  #undef EIGEN_CONSTEXPR
  #define EIGEN_CONSTEXPR
#endif

#define F16_PACKET_FUNCTION(PACKET_F, PACKET_F16, METHOD)           \
  template <>                                                       \
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_UNUSED                \
  PACKET_F16 METHOD<PACKET_F16>(const PACKET_F16& _x) {             \
    return float2half(METHOD<PACKET_F>(half2float(_x)));            \
  }

namespace Eigen {

struct half;

namespace half_impl {

// We want to use the __half_raw struct from the HIP header file only during the device compile phase.
// This is required because of a quirk in the way TensorFlow GPU builds are done.
// When compiling TensorFlow source code with GPU support, files that
//  * contain GPU kernels (i.e. *.cu.cc files) are compiled via hipcc
//  * do not contain GPU kernels ( i.e. *.cc files) are compiled via gcc (typically)
//
// Tensorflow uses the Eigen::half type as its FP16 type, and there are functions that
//  * are defined in a file that gets compiled via hipcc AND
//  * have Eigen::half as a pass-by-value argument AND
//  * are called in a file that gets compiled via gcc
//
// In the scenario described above the caller and callee will see different versions
// of the Eigen::half base class __half_raw, and they will be compiled by different compilers
//
// There appears to be an ABI mismatch between gcc and clang (which is called by hipcc) that results in
// the callee getting corrupted values for the Eigen::half argument.
//
// Making the host side compile phase of hipcc use the same Eigen::half impl, as the gcc compile, resolves
// this error, and hence the following convoluted #if condition
#if !defined(EIGEN_HAS_GPU_FP16) || !defined(EIGEN_GPU_COMPILE_PHASE)
// Make our own __half_raw definition that is similar to CUDA's.
struct __half_raw {
#if (defined(EIGEN_HAS_GPU_FP16) && !defined(EIGEN_GPU_COMPILE_PHASE))
  // Eigen::half can be used as the datatype for shared memory declarations (in Eigen and TF)
  // The element type for shared memory cannot have non-trivial constructors
  // and hence the following special casing (which skips the zero-initilization).
  // Note that this check gets done even in the host compilation phase, and
  // hence the need for this
  EIGEN_DEVICE_FUNC __half_raw() {}
#else
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw() : x(0) {}
#endif
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw(numext::uint16_t raw) : x(numext::bit_cast<__fp16>(raw)) {
  }
  __fp16 x;
#else
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw(numext::uint16_t raw) : x(raw) {}
  numext::uint16_t x;
#endif
};

#elif defined(EIGEN_HAS_HIP_FP16)
  // Nothing to do here
  // HIP fp16 header file has a definition for __half_raw
#elif defined(EIGEN_HAS_CUDA_FP16)
  #if EIGEN_CUDA_SDK_VER < 90000
    // In CUDA < 9.0, __half is the equivalent of CUDA 9's __half_raw
    typedef __half __half_raw;
  #endif // defined(EIGEN_HAS_CUDA_FP16)
#elif defined(SYCL_DEVICE_ONLY)
  typedef cl::sycl::half __half_raw;
#endif

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw raw_uint16_to_half(numext::uint16_t x);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __half_raw float_to_half_rtne(float ff);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float half_to_float(__half_raw h);

struct half_base : public __half_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base() {}
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half_raw& h) : __half_raw(h) {}

#if defined(EIGEN_HAS_GPU_FP16)
 #if defined(EIGEN_HAS_HIP_FP16)
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half& h) { x = __half_as_ushort(h); }
 #elif defined(EIGEN_HAS_CUDA_FP16)
  #if EIGEN_CUDA_SDK_VER >= 90000
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half& h) : __half_raw(*(__half_raw*)&h) {}
  #endif
 #endif
#endif
};

} // namespace half_impl

// Class definition.
struct half : public half_impl::half_base {

  // Writing this out as separate #if-else blocks to make the code easier to follow
  // The same applies to most #if-else blocks in this file
#if !defined(EIGEN_HAS_GPU_FP16) || !defined(EIGEN_GPU_COMPILE_PHASE)
  // Use the same base class for the following two scenarios
  // * when compiling without GPU support enabled
  // * during host compile phase when compiling with GPU support enabled
  typedef half_impl::__half_raw __half_raw;
#elif defined(EIGEN_HAS_HIP_FP16)
  // Nothing to do here
  // HIP fp16 header file has a definition for __half_raw
#elif defined(EIGEN_HAS_CUDA_FP16)
  // Note that EIGEN_CUDA_SDK_VER is set to 0 even when compiling with HIP, so
  // (EIGEN_CUDA_SDK_VER < 90000) is true even for HIP!  So keeping this within
  // #if defined(EIGEN_HAS_CUDA_FP16) is needed
  #if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    typedef half_impl::__half_raw __half_raw;
  #endif
#endif

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half() {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half_raw& h) : half_impl::half_base(h) {}

#if defined(EIGEN_HAS_GPU_FP16)
 #if defined(EIGEN_HAS_HIP_FP16)
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half& h) : half_impl::half_base(h) {}
 #elif defined(EIGEN_HAS_CUDA_FP16)
  #if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half& h) : half_impl::half_base(h) {}
  #endif
 #endif
#endif


  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(bool b)
      : half_impl::half_base(half_impl::raw_uint16_to_half(b ? 0x3c00 : 0)) {}
  template<class T>
  explicit EIGEN_DEVICE_FUNC half(T val)
      : half_impl::half_base(half_impl::float_to_half_rtne(static_cast<float>(val))) {}
  explicit EIGEN_DEVICE_FUNC half(float f)
      : half_impl::half_base(half_impl::float_to_half_rtne(f)) {}

  // Following the convention of numpy, converting between complex and
  // float will lead to loss of imag value.
  template<typename RealScalar>
  explicit EIGEN_DEVICE_FUNC half(std::complex<RealScalar> c)
      : half_impl::half_base(half_impl::float_to_half_rtne(static_cast<float>(c.real()))) {}

   EIGEN_DEVICE_FUNC operator float() const {  // NOLINT: Allow implicit conversion to float, because it is lossless.
    return half_impl::half_to_float(*this);
  }

#if defined(EIGEN_HAS_GPU_FP16) && !defined(EIGEN_GPU_COMPILE_PHASE)
  EIGEN_DEVICE_FUNC operator __half() const {
    ::__half_raw hr;
    hr.x = x;
    return __half(hr);
  }
#endif
};

} // end namespace Eigen

namespace std {
template<>
struct numeric_limits<Eigen::half> {
  static const bool is_specialized = true;
  static const bool is_signed = true;
  static const bool is_integer = false;
  static const bool is_exact = false;
  static const bool has_infinity = true;
  static const bool has_quiet_NaN = true;
  static const bool has_signaling_NaN = true;
  static const float_denorm_style has_denorm = denorm_present;
  static const bool has_denorm_loss = false;
  static const std::float_round_style round_style = std::round_to_nearest;
  static const bool is_iec559 = false;
  static const bool is_bounded = false;
  static const bool is_modulo = false;
  static const int digits = 11;
  static const int digits10 = 3;      // according to http://half.sourceforge.net/structstd_1_1numeric__limits_3_01half__float_1_1half_01_4.html
  static const int max_digits10 = 5;  // according to http://half.sourceforge.net/structstd_1_1numeric__limits_3_01half__float_1_1half_01_4.html
  static const int radix = 2;
  static const int min_exponent = -13;
  static const int min_exponent10 = -4;
  static const int max_exponent = 16;
  static const int max_exponent10 = 4;
  static const bool traps = true;
  static const bool tinyness_before = false;

  static Eigen::half (min)() { return Eigen::half_impl::raw_uint16_to_half(0x400); }
  static Eigen::half lowest() { return Eigen::half_impl::raw_uint16_to_half(0xfbff); }
  static Eigen::half (max)() { return Eigen::half_impl::raw_uint16_to_half(0x7bff); }
  static Eigen::half epsilon() { return Eigen::half_impl::raw_uint16_to_half(0x0800); }
  static Eigen::half round_error() { return Eigen::half(0.5); }
  static Eigen::half infinity() { return Eigen::half_impl::raw_uint16_to_half(0x7c00); }
  static Eigen::half quiet_NaN() { return Eigen::half_impl::raw_uint16_to_half(0x7e00); }
  static Eigen::half signaling_NaN() { return Eigen::half_impl::raw_uint16_to_half(0x7d00); }
  static Eigen::half denorm_min() { return Eigen::half_impl::raw_uint16_to_half(0x1); }
};

// If std::numeric_limits<T> is specialized, should also specialize
// std::numeric_limits<const T>, std::numeric_limits<volatile T>, and
// std::numeric_limits<const volatile T>
// https://stackoverflow.com/a/16519653/
template<>
struct numeric_limits<const Eigen::half> : numeric_limits<Eigen::half> {};
template<>
struct numeric_limits<volatile Eigen::half> : numeric_limits<Eigen::half> {};
template<>
struct numeric_limits<const volatile Eigen::half> : numeric_limits<Eigen::half> {};
} // end namespace std

namespace Eigen {

namespace half_impl {

#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && \
     EIGEN_CUDA_ARCH >= 530) ||                                  \
    (defined(EIGEN_HAS_HIP_FP16) && defined(HIP_DEVICE_COMPILE))
// Note: We deliberatly do *not* define this to 1 even if we have Arm's native
// fp16 type since GPU halfs are rather different from native CPU halfs.
// TODO: Rename to something like EIGEN_HAS_NATIVE_GPU_FP16
#define EIGEN_HAS_NATIVE_FP16
#endif

// Intrinsics for native fp16 support. Note that on current hardware,
// these are no faster than fp32 arithmetic (you need to use the half2
// versions to get the ALU speed increased), but you do save the
// conversion steps back and forth.

#if defined(EIGEN_HAS_NATIVE_FP16)
EIGEN_STRONG_INLINE __device__ half operator + (const half& a, const half& b) {
#if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  return __hadd(::__half(a), ::__half(b));
#else
  return __hadd(a, b);
#endif
}
EIGEN_STRONG_INLINE __device__ half operator * (const half& a, const half& b) {
  return __hmul(a, b);
}
EIGEN_STRONG_INLINE __device__ half operator - (const half& a, const half& b) {
  return __hsub(a, b);
}
EIGEN_STRONG_INLINE __device__ half operator / (const half& a, const half& b) {
#if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  return __hdiv(a, b);
#else
  float num = __half2float(a);
  float denom = __half2float(b);
  return __float2half(num / denom);
#endif
}
EIGEN_STRONG_INLINE __device__ half operator - (const half& a) {
  return __hneg(a);
}
EIGEN_STRONG_INLINE __device__ half& operator += (half& a, const half& b) {
  a = a + b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator *= (half& a, const half& b) {
  a = a * b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator -= (half& a, const half& b) {
  a = a - b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator /= (half& a, const half& b) {
  a = a / b;
  return a;
}
EIGEN_STRONG_INLINE __device__ bool operator == (const half& a, const half& b) {
  return __heq(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator != (const half& a, const half& b) {
  return __hne(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator < (const half& a, const half& b) {
  return __hlt(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator <= (const half& a, const half& b) {
  return __hle(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator > (const half& a, const half& b) {
  return __hgt(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator >= (const half& a, const half& b) {
  return __hge(a, b);
}
#endif

#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator + (const half& a, const half& b) {
  return half(vaddh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator * (const half& a, const half& b) {
  return half(vmulh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a, const half& b) {
  return half(vsubh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, const half& b) {
  return half(vdivh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a) {
  return half(vnegh_f16(a.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator += (half& a, const half& b) {
  a = half(vaddh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator *= (half& a, const half& b) {
  a = half(vmulh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator -= (half& a, const half& b) {
  a = half(vsubh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator /= (half& a, const half& b) {
  a = half(vdivh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const half& a, const half& b) {
  return vceqh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const half& a, const half& b) {
  return !vceqh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const half& a, const half& b) {
  return vclth_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const half& a, const half& b) {
  return vcleh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const half& a, const half& b) {
  return vcgth_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const half& a, const half& b) {
  return vcgeh_f16(a.x, b.x);
}
// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#elif !defined(EIGEN_HAS_NATIVE_FP16) || (EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC) // Emulate support for half floats

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
// We need to provide emulated *host-side* FP16 operators for clang.
#pragma push_macro("EIGEN_DEVICE_FUNC")
#undef EIGEN_DEVICE_FUNC
#if defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_HAS_NATIVE_FP16)
#define EIGEN_DEVICE_FUNC __host__
#else // both host and device need emulated ops.
#define EIGEN_DEVICE_FUNC __host__ __device__
#endif
#endif

// Definitions for CPUs and older HIP+CUDA, mostly working through conversion
// to/from fp32.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator + (const half& a, const half& b) {
  return half(float(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator * (const half& a, const half& b) {
  return half(float(a) * float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a, const half& b) {
  return half(float(a) - float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, const half& b) {
  return half(float(a) / float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a) {
  half result;
  result.x = a.x ^ 0x8000;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator += (half& a, const half& b) {
  a = half(float(a) + float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator *= (half& a, const half& b) {
  a = half(float(a) * float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator -= (half& a, const half& b) {
  a = half(float(a) - float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator /= (half& a, const half& b) {
  a = half(float(a) / float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const half& a, const half& b) {
  return numext::equal_strict(float(a),float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const half& a, const half& b) {
  return numext::not_equal_strict(float(a), float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const half& a, const half& b) {
  return float(a) < float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const half& a, const half& b) {
  return float(a) <= float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const half& a, const half& b) {
  return float(a) > float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const half& a, const half& b) {
  return float(a) >= float(b);
}

#if defined(__clang__) && defined(__CUDA__)
#pragma pop_macro("EIGEN_DEVICE_FUNC")
#endif
#endif  // Emulate support for half floats

// Division by an index. Do it in full float precision to avoid accuracy
// issues in converting the denominator to half.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, Index b) {
  return half(static_cast<float>(a) / static_cast<float>(b));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator++(half& a) {
  a += half(1);
  return a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator--(half& a) {
  a -= half(1);
  return a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator++(half& a, int) {
  half original_value = a;
  ++a;
  return original_value;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator--(half& a, int) {
  half original_value = a;
  --a;
  return original_value;
}

// Conversion routines, including fallbacks for the host or older CUDA.
// Note that newer Intel CPUs (Haswell or newer) have vectorized versions of
// these in hardware. If we need more performance on older/other CPUs, they are
// also possible to vectorize directly.

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw raw_uint16_to_half(numext::uint16_t x) {
  // We cannot simply do a "return __half_raw(x)" here, because __half_raw is union type
  // in the hip_fp16 header file, and that will trigger a compile error
  // On the other hand, having anything but a return statement also triggers a compile error
  // because this is constexpr function.
  // Fortunately, since we need to disable EIGEN_CONSTEXPR for GPU anyway, we can get out
  // of this catch22 by having separate bodies for GPU / non GPU
#if defined(EIGEN_HAS_GPU_FP16)
   __half_raw h;
   h.x = x;
  return h;
#else
  return __half_raw(x);
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC numext::uint16_t raw_half_as_uint16(const __half_raw& h) {
  // HIP/CUDA/Default have a member 'x' of type uint16_t.
  // For ARM64 native half, the member 'x' is of type __fp16, so we need to bit-cast.
  // For SYCL, cl::sycl::half is _Float16, so cast directly.
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return numext::bit_cast<numext::uint16_t>(h.x);
#elif defined(SYCL_DEVICE_ONLY)
  return numext::bit_cast<numext::uint16_t>(h);
#else
  return h.x;
#endif
}

union float32_bits {
  unsigned int u;
  float f;
};

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __half_raw float_to_half_rtne(float ff) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  __half tmp_ff = __float2half(ff);
  return *(__half_raw*)&tmp_ff;

#elif defined(EIGEN_HAS_FP16_C)
  __half_raw h;
  h.x = _cvtss_sh(ff, 0);
  return h;

#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  __half_raw h;
  h.x = static_cast<__fp16>(ff);
  return h;

#else
  float32_bits f; f.f = ff;

  const float32_bits f32infty = { 255 << 23 };
  const float32_bits f16max = { (127 + 16) << 23 };
  const float32_bits denorm_magic = { ((127 - 15) + (23 - 10) + 1) << 23 };
  unsigned int sign_mask = 0x80000000u;
  __half_raw o;
  o.x = static_cast<numext::uint16_t>(0x0u);

  unsigned int sign = f.u & sign_mask;
  f.u ^= sign;

  // NOTE all the integer compares in this function can be safely
  // compiled into signed compares since all operands are below
  // 0x80000000. Important if you want fast straight SSE2 code
  // (since there's no unsigned PCMPGTD).

  if (f.u >= f16max.u) {  // result is Inf or NaN (all exponent bits set)
    o.x = (f.u > f32infty.u) ? 0x7e00 : 0x7c00; // NaN->qNaN and Inf->Inf
  } else {  // (De)normalized number or zero
    if (f.u < (113 << 23)) {  // resulting FP16 is subnormal or zero
      // use a magic value to align our 10 mantissa bits at the bottom of
      // the float. as long as FP addition is round-to-nearest-even this
      // just works.
      f.f += denorm_magic.f;

      // and one integer subtract of the bias later, we have our final float!
      o.x = static_cast<numext::uint16_t>(f.u - denorm_magic.u);
    } else {
      unsigned int mant_odd = (f.u >> 13) & 1; // resulting mantissa is odd

      // update exponent, rounding bias part 1
      // Equivalent to `f.u += ((unsigned int)(15 - 127) << 23) + 0xfff`, but
      // without arithmetic overflow.
      f.u += 0xc8000fffU;
      // rounding bias part 2
      f.u += mant_odd;
      // take the bits!
      o.x = static_cast<numext::uint16_t>(f.u >> 13);
    }
  }

  o.x |= static_cast<numext::uint16_t>(sign >> 16);
  return o;
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float half_to_float(__half_raw h) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __half2float(h);
#elif defined(EIGEN_HAS_FP16_C)
  return _cvtsh_ss(h.x);
#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return static_cast<float>(h.x);
#else
  const float32_bits magic = { 113 << 23 };
  const unsigned int shifted_exp = 0x7c00 << 13; // exponent mask after shift
  float32_bits o;

  o.u = (h.x & 0x7fff) << 13;             // exponent/mantissa bits
  unsigned int exp = shifted_exp & o.u;   // just the exponent
  o.u += (127 - 15) << 23;                // exponent adjust

  // handle exponent special cases
  if (exp == shifted_exp) {     // Inf/NaN?
    o.u += (128 - 16) << 23;    // extra exp adjust
  } else if (exp == 0) {        // Zero/Denormal?
    o.u += 1 << 23;             // extra exp adjust
    o.f -= magic.f;             // renormalize
  }

  o.u |= (h.x & 0x8000) << 16;    // sign bit
  return o.f;
#endif
}

// --- standard functions ---

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isinf)(const half& a) {
#ifdef EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC
  return (numext::bit_cast<numext::uint16_t>(a.x) & 0x7fff) == 0x7c00;
#else
  return (a.x & 0x7fff) == 0x7c00;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isnan)(const half& a) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hisnan(a);
#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return (numext::bit_cast<numext::uint16_t>(a.x) & 0x7fff) > 0x7c00;
#else
  return (a.x & 0x7fff) > 0x7c00;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isfinite)(const half& a) {
  return !(isinf EIGEN_NOT_A_MACRO (a)) && !(isnan EIGEN_NOT_A_MACRO (a));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half abs(const half& a) {
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return half(vabsh_f16(a.x));
#else
  half result;
  result.x = a.x & 0x7FFF;
  return result;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half exp(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 530) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hexp(a));
#else
   return half(::expf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half expm1(const half& a) {
  return half(numext::expm1(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log(const half& a) {
#if (defined(EIGEN_HAS_CUDA_FP16) && EIGEN_CUDA_SDK_VER >= 80000 && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return half(::hlog(a));
#else
  return half(::logf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log1p(const half& a) {
  return half(numext::log1p(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log10(const half& a) {
  return half(::log10f(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log2(const half& a) {
  return half(static_cast<float>(EIGEN_LOG2E) * ::logf(float(a)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half sqrt(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 530) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hsqrt(a));
#else
    return half(::sqrtf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half pow(const half& a, const half& b) {
  return half(::powf(float(a), float(b)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half sin(const half& a) {
  return half(::sinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half cos(const half& a) {
  return half(::cosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half tan(const half& a) {
  return half(::tanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half tanh(const half& a) {
  return half(::tanhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half asin(const half& a) {
  return half(::asinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half acos(const half& a) {
  return half(::acosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half floor(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 300) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hfloor(a));
#else
  return half(::floorf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half ceil(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 300) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hceil(a));
#else
  return half(::ceilf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half rint(const half& a) {
  return half(::rintf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half round(const half& a) {
  return half(::roundf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half fmod(const half& a, const half& b) {
  return half(::fmodf(float(a), float(b)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half (min)(const half& a, const half& b) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hlt(b, a) ? b : a;
#else
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f2 < f1 ? b : a;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half (max)(const half& a, const half& b) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hlt(a, b) ? b : a;
#else
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f1 < f2 ? b : a;
#endif
}

#ifndef EIGEN_NO_IO
EIGEN_ALWAYS_INLINE std::ostream& operator << (std::ostream& os, const half& v) {
  os << static_cast<float>(v);
  return os;
}
#endif

} // end namespace half_impl

// import Eigen::half_impl::half into Eigen namespace
// using half_impl::half;

namespace internal {

template<>
struct random_default_impl<half, false, false>
{
  static inline half run(const half& x, const half& y)
  {
    return x + (y-x) * half(float(std::rand()) / float(RAND_MAX));
  }
  static inline half run()
  {
    return run(half(-1.f), half(1.f));
  }
};

template<> struct is_arithmetic<half> { enum { value = true }; };

} // end namespace internal

template<> struct NumTraits<Eigen::half>
    : GenericNumTraits<Eigen::half>
{
  enum {
    IsSigned = true,
    IsInteger = false,
    IsComplex = false,
    RequireInitialization = false
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half epsilon() {
    return half_impl::raw_uint16_to_half(0x0800);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half dummy_precision() {
    return half_impl::raw_uint16_to_half(0x211f); //  Eigen::half(1e-2f);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half highest() {
    return half_impl::raw_uint16_to_half(0x7bff);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half lowest() {
    return half_impl::raw_uint16_to_half(0xfbff);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half infinity() {
    return half_impl::raw_uint16_to_half(0x7c00);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half quiet_NaN() {
    return half_impl::raw_uint16_to_half(0x7e00);
  }
};

} // end namespace Eigen

#if defined(EIGEN_HAS_GPU_FP16) || defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  #pragma pop_macro("EIGEN_CONSTEXPR")
#endif

namespace Eigen {
namespace numext {

#if defined(EIGEN_GPU_COMPILE_PHASE)

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isnan)(const Eigen::half& h) {
  return (half_impl::isnan)(h);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isinf)(const Eigen::half& h) {
  return (half_impl::isinf)(h);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isfinite)(const Eigen::half& h) {
  return (half_impl::isfinite)(h);
}

#endif

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bit_cast<Eigen::half, uint16_t>(const uint16_t& src) {
  return Eigen::half(Eigen::half_impl::raw_uint16_to_half(src));
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC uint16_t bit_cast<uint16_t, Eigen::half>(const Eigen::half& src) {
  return Eigen::half_impl::raw_half_as_uint16(src);
}

}  // namespace numext
}  // namespace Eigen

// Add the missing shfl* intrinsics.
// The __shfl* functions are only valid on HIP or _CUDA_ARCH_ >= 300.
//   CUDA defines them for (__CUDA_ARCH__ >= 300 || !defined(__CUDA_ARCH__))
//
// HIP and CUDA prior to SDK 9.0 define
//    __shfl, __shfl_up, __shfl_down, __shfl_xor for int and float
// CUDA since 9.0 deprecates those and instead defines
//    __shfl_sync, __shfl_up_sync, __shfl_down_sync, __shfl_xor_sync,
//    with native support for __half and __nv_bfloat16
//
// Note that the following are __device__ - only functions.
#if (defined(EIGEN_CUDACC) && (!defined(EIGEN_CUDA_ARCH) || EIGEN_CUDA_ARCH >= 300)) \
    || defined(EIGEN_HIPCC)

#if defined(EIGEN_HAS_CUDA_FP16) && EIGEN_CUDA_SDK_VER >= 90000

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_sync(unsigned mask, Eigen::half var, int srcLane, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_sync(mask, h, srcLane, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_up_sync(unsigned mask, Eigen::half var, unsigned int delta, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_up_sync(mask, h, delta, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_down_sync(unsigned mask, Eigen::half var, unsigned int delta, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_down_sync(mask, h, delta, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_xor_sync(unsigned mask, Eigen::half var, int laneMask, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_xor_sync(mask, h, laneMask, width));
}

#else // HIP or CUDA SDK < 9.0

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl(Eigen::half var, int srcLane, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl(ivar, srcLane, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_up(Eigen::half var, unsigned int delta, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_up(ivar, delta, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_down(Eigen::half var, unsigned int delta, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_down(ivar, delta, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_xor(Eigen::half var, int laneMask, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_xor(ivar, laneMask, width)));
}

#endif // HIP vs CUDA
#endif // __shfl*

// ldg() has an overload for __half_raw, but we also need one for Eigen::half.
#if (defined(EIGEN_CUDACC) && (!defined(EIGEN_CUDA_ARCH) || EIGEN_CUDA_ARCH >= 350)) \
    || defined(EIGEN_HIPCC)
EIGEN_STRONG_INLINE __device__ Eigen::half __ldg(const Eigen::half* ptr) {
  return Eigen::half_impl::raw_uint16_to_half(__ldg(reinterpret_cast<const Eigen::numext::uint16_t*>(ptr)));
}
#endif // __ldg

#if EIGEN_HAS_STD_HASH
namespace std {
template <>
struct hash<Eigen::half> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::size_t operator()(const Eigen::half& a) const {
    return static_cast<std::size_t>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(a));
  }
};
} // end namespace std
#endif

#endif // EIGEN_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/Settings.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/* All the parameters defined in this file can be specialized in the
 * architecture specific files, and/or by the user.
 * More to come... */

#ifndef EIGEN_DEFAULT_SETTINGS_H
#define EIGEN_DEFAULT_SETTINGS_H

/** Defines the maximal loop size to enable meta unrolling of loops.
  * Note that the value here is expressed in Eigen's own notion of "number of FLOPS",
  * it does not correspond to the number of iterations or the number of instructions
  */
#ifndef EIGEN_UNROLLING_LIMIT
#define EIGEN_UNROLLING_LIMIT 110
#endif

/** Defines the threshold between a "small" and a "large" matrix.
  * This threshold is mainly used to select the proper product implementation.
  */
#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

/** Defines the maximal width of the blocks used in the triangular product and solver
  * for vectors (level 2 blas xTRMV and xTRSV). The default is 8.
  */
#ifndef EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH
#define EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH 8
#endif


/** Defines the default number of registers available for that architecture.
  * Currently it must be 8 or 16. Other values will fail.
  */
#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 8
#endif

#endif // EIGEN_DEFAULT_SETTINGS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2019 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERIC_TYPE_CASTING_H
#define EIGEN_GENERIC_TYPE_CASTING_H

namespace Eigen {

namespace internal {

template<>
struct scalar_cast_op<float, Eigen::half> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::half result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half operator() (const float& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __float2half(a);
    #else
      return Eigen::half(a);
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<float, Eigen::half> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<int, Eigen::half> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::half result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half operator() (const int& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __float2half(static_cast<float>(a));
    #else
      return Eigen::half(static_cast<float>(a));
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<int, Eigen::half> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<Eigen::half, float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef float result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator() (const Eigen::half& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __half2float(a);
    #else
      return static_cast<float>(a);
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<Eigen::half, float> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<float, Eigen::bfloat16> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::bfloat16 result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::bfloat16 operator() (const float& a) const {
    return Eigen::bfloat16(a);
  }
};

template<>
struct functor_traits<scalar_cast_op<float, Eigen::bfloat16> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<int, Eigen::bfloat16> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::bfloat16 result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::bfloat16 operator() (const int& a) const {
    return Eigen::bfloat16(static_cast<float>(a));
  }
};

template<>
struct functor_traits<scalar_cast_op<int, Eigen::bfloat16> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<Eigen::bfloat16, float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef float result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator() (const Eigen::bfloat16& a) const {
    return static_cast<float>(a);
  }
};

template<>
struct functor_traits<scalar_cast_op<Eigen::bfloat16, float> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


}
}

#endif  // EIGEN_GENERIC_TYPE_CASTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/GPU/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_GPU_H
#define EIGEN_MATH_FUNCTIONS_GPU_H

namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plog<float4>(const float4& a)
{
  return make_float4(logf(a.x), logf(a.y), logf(a.z), logf(a.w));
}

template<>  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plog<double2>(const double2& a)
{
  using ::log;
  return make_double2(log(a.x), log(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plog1p<float4>(const float4& a)
{
  return make_float4(log1pf(a.x), log1pf(a.y), log1pf(a.z), log1pf(a.w));
}

template<>  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plog1p<double2>(const double2& a)
{
  return make_double2(log1p(a.x), log1p(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pexp<float4>(const float4& a)
{
  return make_float4(expf(a.x), expf(a.y), expf(a.z), expf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pexp<double2>(const double2& a)
{
  using ::exp;
  return make_double2(exp(a.x), exp(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pexpm1<float4>(const float4& a)
{
  return make_float4(expm1f(a.x), expm1f(a.y), expm1f(a.z), expm1f(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pexpm1<double2>(const double2& a)
{
  return make_double2(expm1(a.x), expm1(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 psqrt<float4>(const float4& a)
{
  return make_float4(sqrtf(a.x), sqrtf(a.y), sqrtf(a.z), sqrtf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 psqrt<double2>(const double2& a)
{
  using ::sqrt;
  return make_double2(sqrt(a.x), sqrt(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 prsqrt<float4>(const float4& a)
{
  return make_float4(rsqrtf(a.x), rsqrtf(a.y), rsqrtf(a.z), rsqrtf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 prsqrt<double2>(const double2& a)
{
  return make_double2(rsqrt(a.x), rsqrt(a.y));
}


#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/GPU/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_GPU_H
#define EIGEN_PACKET_MATH_GPU_H

namespace Eigen {

namespace internal {

// Read-only data cached load available.
#if defined(EIGEN_HIP_DEVICE_COMPILE) || (defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 350)
#define EIGEN_GPU_HAS_LDG 1
#endif

// FP16 math available.
#if (defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530)
#define EIGEN_CUDA_HAS_FP16_ARITHMETIC 1
#endif

#if defined(EIGEN_HIP_DEVICE_COMPILE) || defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
#define EIGEN_GPU_HAS_FP16_ARITHMETIC 1
#endif

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

template<> struct is_arithmetic<float4>  { enum { value = true }; };
template<> struct is_arithmetic<double2> { enum { value = true }; };

template<> struct packet_traits<float> : default_packet_traits
{
  typedef float4 type;
  typedef float4 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,
    HasHalfPacket = 0,

    HasDiv  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasLGamma = 1,
    HasDiGamma = 1,
    HasZeta = 1,
    HasPolygamma = 1,
    HasErf = 1,
    HasErfc = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasIGamma = 1,
    HasIGammaDerA = 1,
    HasGammaSampleDerAlpha = 1,
    HasIGammac = 1,
    HasBetaInc = 1,

    HasBlend = 0,
    HasFloor = 1,
  };
};

template<> struct packet_traits<double> : default_packet_traits
{
  typedef double2 type;
  typedef double2 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 0,

    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasLGamma = 1,
    HasDiGamma = 1,
    HasZeta = 1,
    HasPolygamma = 1,
    HasErf = 1,
    HasErfc = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasIGamma = 1,
    HasIGammaDerA = 1,
    HasGammaSampleDerAlpha = 1,
    HasIGammac = 1,
    HasBetaInc = 1,

    HasBlend = 0,
    HasFloor = 1,
  };
};


template<> struct unpacket_traits<float4>  { typedef float  type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef float4 half; };
template<> struct unpacket_traits<double2> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef double2 half; };

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pset1<float4>(const float&  from) {
  return make_float4(from, from, from, from);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pset1<double2>(const double& from) {
  return make_double2(from, from);
}

// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)
namespace {

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_and(const float& a,
                                                        const float& b) {
  return __int_as_float(__float_as_int(a) & __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_and(const double& a,
                                                         const double& b) {
  return __longlong_as_double(__double_as_longlong(a) &
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_or(const float& a,
                                                       const float& b) {
  return __int_as_float(__float_as_int(a) | __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_or(const double& a,
                                                        const double& b) {
  return __longlong_as_double(__double_as_longlong(a) |
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_xor(const float& a,
                                                        const float& b) {
  return __int_as_float(__float_as_int(a) ^ __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_xor(const double& a,
                                                         const double& b) {
  return __longlong_as_double(__double_as_longlong(a) ^
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_andnot(const float& a,
                                                           const float& b) {
  return __int_as_float(__float_as_int(a) & ~__float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_andnot(const double& a,
                                                            const double& b) {
  return __longlong_as_double(__double_as_longlong(a) &
                              ~__double_as_longlong(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float eq_mask(const float& a,
                                                    const float& b) {
  return __int_as_float(a == b ? 0xffffffffu : 0u);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double eq_mask(const double& a,
                                                     const double& b) {
  return __longlong_as_double(a == b ? 0xffffffffffffffffull : 0ull);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float lt_mask(const float& a,
                                                    const float& b) {
  return __int_as_float(a < b ? 0xffffffffu : 0u);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double lt_mask(const double& a,
                                                     const double& b) {
  return __longlong_as_double(a < b ? 0xffffffffffffffffull : 0ull);
}

}  // namespace

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pand<float4>(const float4& a,
                                                          const float4& b) {
  return make_float4(bitwise_and(a.x, b.x), bitwise_and(a.y, b.y),
                     bitwise_and(a.z, b.z), bitwise_and(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pand<double2>(const double2& a,
                                                            const double2& b) {
  return make_double2(bitwise_and(a.x, b.x), bitwise_and(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 por<float4>(const float4& a,
                                                         const float4& b) {
  return make_float4(bitwise_or(a.x, b.x), bitwise_or(a.y, b.y),
                     bitwise_or(a.z, b.z), bitwise_or(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 por<double2>(const double2& a,
                                                           const double2& b) {
  return make_double2(bitwise_or(a.x, b.x), bitwise_or(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pxor<float4>(const float4& a,
                                                          const float4& b) {
  return make_float4(bitwise_xor(a.x, b.x), bitwise_xor(a.y, b.y),
                     bitwise_xor(a.z, b.z), bitwise_xor(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pxor<double2>(const double2& a,
                                                            const double2& b) {
  return make_double2(bitwise_xor(a.x, b.x), bitwise_xor(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pandnot<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(bitwise_andnot(a.x, b.x), bitwise_andnot(a.y, b.y),
                     bitwise_andnot(a.z, b.z), bitwise_andnot(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pandnot<double2>(const double2& a, const double2& b) {
  return make_double2(bitwise_andnot(a.x, b.x), bitwise_andnot(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcmp_eq<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(eq_mask(a.x, b.x), eq_mask(a.y, b.y), eq_mask(a.z, b.z),
                     eq_mask(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcmp_lt<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(lt_mask(a.x, b.x), lt_mask(a.y, b.y), lt_mask(a.z, b.z),
                     lt_mask(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pcmp_eq<double2>(const double2& a, const double2& b) {
  return make_double2(eq_mask(a.x, b.x), eq_mask(a.y, b.y));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pcmp_lt<double2>(const double2& a, const double2& b) {
  return make_double2(lt_mask(a.x, b.x), lt_mask(a.y, b.y));
}
#endif // defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 plset<float4>(const float& a) {
  return make_float4(a, a+1, a+2, a+3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 plset<double2>(const double& a) {
  return make_double2(a, a+1);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 padd<float4>(const float4& a, const float4& b) {
  return make_float4(a.x+b.x, a.y+b.y, a.z+b.z, a.w+b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 padd<double2>(const double2& a, const double2& b) {
  return make_double2(a.x+b.x, a.y+b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 psub<float4>(const float4& a, const float4& b) {
  return make_float4(a.x-b.x, a.y-b.y, a.z-b.z, a.w-b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 psub<double2>(const double2& a, const double2& b) {
  return make_double2(a.x-b.x, a.y-b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pnegate(const float4& a) {
  return make_float4(-a.x, -a.y, -a.z, -a.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pnegate(const double2& a) {
  return make_double2(-a.x, -a.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pconj(const float4& a) { return a; }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pconj(const double2& a) { return a; }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmul<float4>(const float4& a, const float4& b) {
  return make_float4(a.x*b.x, a.y*b.y, a.z*b.z, a.w*b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmul<double2>(const double2& a, const double2& b) {
  return make_double2(a.x*b.x, a.y*b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pdiv<float4>(const float4& a, const float4& b) {
  return make_float4(a.x/b.x, a.y/b.y, a.z/b.z, a.w/b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pdiv<double2>(const double2& a, const double2& b) {
  return make_double2(a.x/b.x, a.y/b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmin<float4>(const float4& a, const float4& b) {
  return make_float4(fminf(a.x, b.x), fminf(a.y, b.y), fminf(a.z, b.z), fminf(a.w, b.w));
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmin<double2>(const double2& a, const double2& b) {
  return make_double2(fmin(a.x, b.x), fmin(a.y, b.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmax<float4>(const float4& a, const float4& b) {
  return make_float4(fmaxf(a.x, b.x), fmaxf(a.y, b.y), fmaxf(a.z, b.z), fmaxf(a.w, b.w));
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmax<double2>(const double2& a, const double2& b) {
  return make_double2(fmax(a.x, b.x), fmax(a.y, b.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pload<float4>(const float* from) {
  return *reinterpret_cast<const float4*>(from);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pload<double2>(const double* from) {
  return *reinterpret_cast<const double2*>(from);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 ploadu<float4>(const float* from) {
  return make_float4(from[0], from[1], from[2], from[3]);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 ploadu<double2>(const double* from) {
  return make_double2(from[0], from[1]);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 ploaddup<float4>(const float*   from) {
  return make_float4(from[0], from[0], from[1], from[1]);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 ploaddup<double2>(const double*  from) {
  return make_double2(from[0], from[0]);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<float>(float*   to, const float4& from) {
  *reinterpret_cast<float4*>(to) = from;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<double>(double* to, const double2& from) {
  *reinterpret_cast<double2*>(to) = from;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<float>(float*  to, const float4& from) {
  to[0] = from.x;
  to[1] = from.y;
  to[2] = from.z;
  to[3] = from.w;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const double2& from) {
  to[0] = from.x;
  to[1] = from.y;
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float4 ploadt_ro<float4, Aligned>(const float* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __ldg((const float4*)from);
#else
  return make_float4(from[0], from[1], from[2], from[3]);
#endif
}
template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double2 ploadt_ro<double2, Aligned>(const double* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __ldg((const double2*)from);
#else
  return make_double2(from[0], from[1]);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float4 ploadt_ro<float4, Unaligned>(const float* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return make_float4(__ldg(from+0), __ldg(from+1), __ldg(from+2), __ldg(from+3));
#else
  return make_float4(from[0], from[1], from[2], from[3]);
#endif
}
template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double2 ploadt_ro<double2, Unaligned>(const double* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return make_double2(__ldg(from+0), __ldg(from+1));
#else
  return make_double2(from[0], from[1]);
#endif
}

template<> EIGEN_DEVICE_FUNC inline float4 pgather<float, float4>(const float* from, Index stride) {
  return make_float4(from[0*stride], from[1*stride], from[2*stride], from[3*stride]);
}

template<> EIGEN_DEVICE_FUNC inline double2 pgather<double, double2>(const double* from, Index stride) {
  return make_double2(from[0*stride], from[1*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, float4>(float* to, const float4& from, Index stride) {
  to[stride*0] = from.x;
  to[stride*1] = from.y;
  to[stride*2] = from.z;
  to[stride*3] = from.w;
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, double2>(double* to, const double2& from, Index stride) {
  to[stride*0] = from.x;
  to[stride*1] = from.y;
}

template<> EIGEN_DEVICE_FUNC inline float  pfirst<float4>(const float4& a) {
  return a.x;
}
template<> EIGEN_DEVICE_FUNC inline double pfirst<double2>(const double2& a) {
  return a.x;
}

template<> EIGEN_DEVICE_FUNC inline float  predux<float4>(const float4& a) {
  return a.x + a.y + a.z + a.w;
}
template<> EIGEN_DEVICE_FUNC inline double predux<double2>(const double2& a) {
  return a.x + a.y;
}

template<> EIGEN_DEVICE_FUNC inline float  predux_max<float4>(const float4& a) {
  return fmaxf(fmaxf(a.x, a.y), fmaxf(a.z, a.w));
}
template<> EIGEN_DEVICE_FUNC inline double predux_max<double2>(const double2& a) {
  return fmax(a.x, a.y);
}

template<> EIGEN_DEVICE_FUNC inline float  predux_min<float4>(const float4& a) {
  return fminf(fminf(a.x, a.y), fminf(a.z, a.w));
}
template<> EIGEN_DEVICE_FUNC inline double predux_min<double2>(const double2& a) {
  return fmin(a.x, a.y);
}

template<> EIGEN_DEVICE_FUNC inline float  predux_mul<float4>(const float4& a) {
  return a.x * a.y * a.z * a.w;
}
template<> EIGEN_DEVICE_FUNC inline double predux_mul<double2>(const double2& a) {
  return a.x * a.y;
}

template<> EIGEN_DEVICE_FUNC inline float4  pabs<float4>(const float4& a) {
  return make_float4(fabsf(a.x), fabsf(a.y), fabsf(a.z), fabsf(a.w));
}
template<> EIGEN_DEVICE_FUNC inline double2 pabs<double2>(const double2& a) {
  return make_double2(fabs(a.x), fabs(a.y));
}

template<> EIGEN_DEVICE_FUNC inline float4  pfloor<float4>(const float4& a) {
  return make_float4(floorf(a.x), floorf(a.y), floorf(a.z), floorf(a.w));
}
template<> EIGEN_DEVICE_FUNC inline double2 pfloor<double2>(const double2& a) {
  return make_double2(floor(a.x), floor(a.y));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<float4,4>& kernel) {
  float tmp = kernel.packet[0].y;
  kernel.packet[0].y = kernel.packet[1].x;
  kernel.packet[1].x = tmp;

  tmp = kernel.packet[0].z;
  kernel.packet[0].z = kernel.packet[2].x;
  kernel.packet[2].x = tmp;

  tmp = kernel.packet[0].w;
  kernel.packet[0].w = kernel.packet[3].x;
  kernel.packet[3].x = tmp;

  tmp = kernel.packet[1].z;
  kernel.packet[1].z = kernel.packet[2].y;
  kernel.packet[2].y = tmp;

  tmp = kernel.packet[1].w;
  kernel.packet[1].w = kernel.packet[3].y;
  kernel.packet[3].y = tmp;

  tmp = kernel.packet[2].w;
  kernel.packet[2].w = kernel.packet[3].z;
  kernel.packet[3].z = tmp;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<double2,2>& kernel) {
  double tmp = kernel.packet[0].y;
  kernel.packet[0].y = kernel.packet[1].x;
  kernel.packet[1].x = tmp;
}

#endif // defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

// Packet4h2 must be defined in the macro without EIGEN_CUDA_ARCH, meaning
// its corresponding packet_traits<Eigen::half> must be visible on host.
#if defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)

typedef ulonglong2 Packet4h2;
template<> struct unpacket_traits<Packet4h2> { typedef Eigen::half type; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4h2 half; };
template<> struct is_arithmetic<Packet4h2> { enum { value = true }; };

template<> struct unpacket_traits<half2> { typedef Eigen::half type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef half2 half; };
template<> struct is_arithmetic<half2> { enum { value = true }; };

template<> struct packet_traits<Eigen::half> : default_packet_traits
{
  typedef Packet4h2 type;
  typedef Packet4h2 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8,
    HasHalfPacket = 0,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasExp    = 1,
    HasExpm1  = 1,
    HasLog    = 1,
    HasLog1p  = 1
  };
};

namespace {
// This is equivalent to make_half2, which is undocumented and doesn't seem to always exist.
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 combine_half(const __half& a, const __half& b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __halves2half2(a, b);
#else
  // Round-about way since __halves2half2 is a __device__ function.
  return __floats2half2_rn(__half2float(a), __half2float(b));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE __half get_half2_low(const half2& a) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __low2half(a);
#else
  return __float2half(__low2float(a));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE __half get_half2_high(const half2& a) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __high2half(a);
#else
  return __float2half(__high2float(a));
#endif
}
} // namespace

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pset1<half2>(const Eigen::half& from) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __half2half2(from);
#else
  const float f = __half2float(from);
  return __floats2half2_rn(f, f);
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pset1<Packet4h2>(const Eigen::half& from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = pset1<half2>(from);
  p_alias[1] = pset1<half2>(from);
  p_alias[2] = pset1<half2>(from);
  p_alias[3] = pset1<half2>(from);
  return r;
}

// We now need this visible on both host and device.
// #if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)
namespace {

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pload(const Eigen::half* from) {
  return *reinterpret_cast<const half2*>(from);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ploadu(const Eigen::half* from) {
  return combine_half(from[0], from[1]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ploaddup(const Eigen::half*  from) {
  return combine_half(from[0], from[0]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore(Eigen::half* to,
                                                  const half2& from) {
  *reinterpret_cast<half2*>(to) = from;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu(Eigen::half* to,
                                                   const half2& from) {
  to[0] = get_half2_low(from);
  to[1] = get_half2_high(from);
}


EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE half2 ploadt_ro_aligned(
    const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  // Input is guaranteed to be properly aligned.
  return __ldg(reinterpret_cast<const half2*>(from));
#else
  return combine_half(*(from+0), *(from+1));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE half2 ploadt_ro_unaligned(
    const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __halves2half2(__ldg(from+0), __ldg(from+1));
#else
  return combine_half(*(from+0), *(from+1));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pgather(const Eigen::half* from,
                                                    Index stride) {
  return combine_half(from[0*stride], from[1*stride]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter(
    Eigen::half* to, const half2& from, Index stride) {
  to[stride*0] = get_half2_low(from);
  to[stride*1] = get_half2_high(from);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half pfirst(const half2& a) {
  return get_half2_low(a);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pabs(const half2& a) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half result1 = half_impl::raw_uint16_to_half(a1.x & 0x7FFF);
  half result2 = half_impl::raw_uint16_to_half(a2.x & 0x7FFF);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ptrue(const half2& /*a*/) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  return pset1<half2>(true_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pzero(const half2& /*a*/) {
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  return pset1<half2>(false_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<half2,2>& kernel) {
  __half a1 = get_half2_low(kernel.packet[0]);
  __half a2 = get_half2_high(kernel.packet[0]);
  __half b1 = get_half2_low(kernel.packet[1]);
  __half b2 = get_half2_high(kernel.packet[1]);
  kernel.packet[0] = combine_half(a1, b1);
  kernel.packet[1] = combine_half(a2, b2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plset(const Eigen::half& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __halves2half2(a, __hadd(a, __float2half(1.0f)));
#else
  float f = __half2float(a) + 1.0f;
  return combine_half(a, __float2half(f));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pselect(const half2& mask,
                                                    const half2& a,
                                                    const half2& b) {
  half mask_low = get_half2_low(mask);
  half mask_high = get_half2_high(mask);
  half result_low = mask_low == half(0) ? get_half2_low(b) : get_half2_low(a);
  half result_high = mask_high == half(0) ? get_half2_high(b) : get_half2_high(a);
  return combine_half(result_low, result_high);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcmp_eq(const half2& a,
                                                    const half2& b) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half eq1 = __half2float(a1) == __half2float(b1) ? true_half : false_half;
  half eq2 = __half2float(a2) == __half2float(b2) ? true_half : false_half;
  return combine_half(eq1, eq2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcmp_lt(const half2& a,
                                                    const half2& b) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half eq1 = __half2float(a1) < __half2float(b1) ? true_half : false_half;
  half eq2 = __half2float(a2) < __half2float(b2) ? true_half : false_half;
  return combine_half(eq1, eq2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pand(const half2& a,
                                                 const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x & b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x & b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 por(const half2& a,
                                                const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x | b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x | b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pxor(const half2& a,
                                                 const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x ^ b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x ^ b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pandnot(const half2& a,
                                                    const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x & ~b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x & ~b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 padd(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 + b1;
  float r2 = a2 + b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 psub(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hsub2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 - b1;
  float r2 = a2 - b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pnegate(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hneg2(a);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return __floats2half2_rn(-a1, -a2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pconj(const half2& a) { return a; }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmul(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 * b1;
  float r2 = a2 * b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmadd(const half2& a,
                                                  const half2& b,
                                                  const half2& c) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
   return __hfma2(a, b, c);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float c1 = __low2float(c);
  float c2 = __high2float(c);
  float r1 = a1 * b1 + c1;
  float r2 = a2 * b2 + c2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pdiv(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __h2div(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 / b1;
  float r2 = a2 / b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmin(const half2& a,
                                                 const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 < b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 < b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmax(const half2& a,
                                                 const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 > b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 > b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd(__low2half(a), __high2half(a));
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return Eigen::half(__float2half(a1 + a2));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_max(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  __half first = __low2half(a);
  __half second = __high2half(a);
  return __hgt(first, second) ? first : second;
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return a1 > a2 ? get_half2_low(a) : get_half2_high(a);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_min(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  __half first = __low2half(a);
  __half second = __high2half(a);
  return __hlt(first, second) ? first : second;
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return a1 < a2 ? get_half2_low(a) : get_half2_high(a);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_mul(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul(__low2half(a), __high2half(a));
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return Eigen::half(__float2half(a1 * a2));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plog1p(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = log1pf(a1);
  float r2 = log1pf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pexpm1(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = expm1f(a1);
  float r2 = expm1f(a2);
  return __floats2half2_rn(r1, r2);
}

#if (EIGEN_CUDA_SDK_VER >= 80000 && defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 plog(const half2& a) {
  return h2log(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 pexp(const half2& a) {
  return h2exp(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 psqrt(const half2& a) {
  return h2sqrt(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 prsqrt(const half2& a) {
  return h2rsqrt(a);
}

#else

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plog(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = logf(a1);
  float r2 = logf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pexp(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = expf(a1);
  float r2 = expf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 psqrt(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = sqrtf(a1);
  float r2 = sqrtf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 prsqrt(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = rsqrtf(a1);
  float r2 = rsqrtf(a2);
  return __floats2half2_rn(r1, r2);
}
#endif
} // namespace

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pload<Packet4h2>(const Eigen::half* from) {
  return *reinterpret_cast<const Packet4h2*>(from);
}

// unaligned load;
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
ploadu<Packet4h2>(const Eigen::half* from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = ploadu(from + 0);
  p_alias[1] = ploadu(from + 2);
  p_alias[2] = ploadu(from + 4);
  p_alias[3] = ploadu(from + 6);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
ploaddup<Packet4h2>(const Eigen::half* from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = ploaddup(from + 0);
  p_alias[1] = ploaddup(from + 1);
  p_alias[2] = ploaddup(from + 2);
  p_alias[3] = ploaddup(from + 3);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<Eigen::half>(
    Eigen::half* to, const Packet4h2& from) {
  *reinterpret_cast<Packet4h2*>(to) = from;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(
    Eigen::half* to, const Packet4h2& from) {
  const half2* from_alias = reinterpret_cast<const half2*>(&from);
  pstoreu(to + 0,from_alias[0]);
  pstoreu(to + 2,from_alias[1]);
  pstoreu(to + 4,from_alias[2]);
  pstoreu(to + 6,from_alias[3]);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet4h2
ploadt_ro<Packet4h2, Aligned>(const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  Packet4h2 r;
  r = __ldg(reinterpret_cast<const Packet4h2*>(from));
  return r;
#else
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  r_alias[0] = ploadt_ro_aligned(from + 0);
  r_alias[1] = ploadt_ro_aligned(from + 2);
  r_alias[2] = ploadt_ro_aligned(from + 4);
  r_alias[3] = ploadt_ro_aligned(from + 6);
  return r;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet4h2
ploadt_ro<Packet4h2, Unaligned>(const Eigen::half* from) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  r_alias[0] = ploadt_ro_unaligned(from + 0);
  r_alias[1] = ploadt_ro_unaligned(from + 2);
  r_alias[2] = ploadt_ro_unaligned(from + 4);
  r_alias[3] = ploadt_ro_unaligned(from + 6);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pgather<Eigen::half, Packet4h2>(const Eigen::half* from, Index stride) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = combine_half(from[0 * stride], from[1 * stride]);
  p_alias[1] = combine_half(from[2 * stride], from[3 * stride]);
  p_alias[2] = combine_half(from[4 * stride], from[5 * stride]);
  p_alias[3] = combine_half(from[6 * stride], from[7 * stride]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4h2>(
    Eigen::half* to, const Packet4h2& from, Index stride) {
  const half2* from_alias = reinterpret_cast<const half2*>(&from);
  pscatter(to + stride * 0, from_alias[0], stride);
  pscatter(to + stride * 2, from_alias[1], stride);
  pscatter(to + stride * 4, from_alias[2], stride);
  pscatter(to + stride * 6, from_alias[3], stride);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4h2>(
    const Packet4h2& a) {
  return pfirst(*(reinterpret_cast<const half2*>(&a)));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pabs<Packet4h2>(
    const Packet4h2& a) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  p_alias[0] = pabs(a_alias[0]);
  p_alias[1] = pabs(a_alias[1]);
  p_alias[2] = pabs(a_alias[2]);
  p_alias[3] = pabs(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 ptrue<Packet4h2>(
    const Packet4h2& /*a*/) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  return pset1<Packet4h2>(true_half);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pzero<Packet4h2>(const Packet4h2& /*a*/) {
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  return pset1<Packet4h2>(false_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose_double(
    double* d_row0, double* d_row1, double* d_row2, double* d_row3,
    double* d_row4, double* d_row5, double* d_row6, double* d_row7) {
  double d_tmp;
  d_tmp = d_row0[1];
  d_row0[1] = d_row4[0];
  d_row4[0] = d_tmp;

  d_tmp = d_row1[1];
  d_row1[1] = d_row5[0];
  d_row5[0] = d_tmp;

  d_tmp = d_row2[1];
  d_row2[1] = d_row6[0];
  d_row6[0] = d_tmp;

  d_tmp = d_row3[1];
  d_row3[1] = d_row7[0];
  d_row7[0] = d_tmp;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose_half2(
    half2* f_row0, half2* f_row1, half2* f_row2, half2* f_row3) {
  half2 f_tmp;
  f_tmp = f_row0[1];
  f_row0[1] = f_row2[0];
  f_row2[0] = f_tmp;

  f_tmp = f_row1[1];
  f_row1[1] = f_row3[0];
  f_row3[0] = f_tmp;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose_half(half2& f0, half2& f1) {
  __half a1 = get_half2_low(f0);
  __half a2 = get_half2_high(f0);
  __half b1 = get_half2_low(f1);
  __half b2 = get_half2_high(f1);
  f0 = combine_half(a1, b1);
  f1 = combine_half(a2, b2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet4h2,8>& kernel) {
  double* d_row0 = reinterpret_cast<double*>(&kernel.packet[0]);
  double* d_row1 = reinterpret_cast<double*>(&kernel.packet[1]);
  double* d_row2 = reinterpret_cast<double*>(&kernel.packet[2]);
  double* d_row3 = reinterpret_cast<double*>(&kernel.packet[3]);
  double* d_row4 = reinterpret_cast<double*>(&kernel.packet[4]);
  double* d_row5 = reinterpret_cast<double*>(&kernel.packet[5]);
  double* d_row6 = reinterpret_cast<double*>(&kernel.packet[6]);
  double* d_row7 = reinterpret_cast<double*>(&kernel.packet[7]);
  ptranspose_double(d_row0, d_row1, d_row2, d_row3,
                    d_row4, d_row5, d_row6, d_row7);


  half2* f_row0 = reinterpret_cast<half2*>(d_row0);
  half2* f_row1 = reinterpret_cast<half2*>(d_row1);
  half2* f_row2 = reinterpret_cast<half2*>(d_row2);
  half2* f_row3 = reinterpret_cast<half2*>(d_row3);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row0 + 1);
  f_row1 = reinterpret_cast<half2*>(d_row1 + 1);
  f_row2 = reinterpret_cast<half2*>(d_row2 + 1);
  f_row3 = reinterpret_cast<half2*>(d_row3 + 1);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row4);
  f_row1 = reinterpret_cast<half2*>(d_row5);
  f_row2 = reinterpret_cast<half2*>(d_row6);
  f_row3 = reinterpret_cast<half2*>(d_row7);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row4 + 1);
  f_row1 = reinterpret_cast<half2*>(d_row5 + 1);
  f_row2 = reinterpret_cast<half2*>(d_row6 + 1);
  f_row3 = reinterpret_cast<half2*>(d_row7 + 1);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
plset<Packet4h2>(const Eigen::half& a) {
#if defined(EIGEN_HIP_DEVICE_COMPILE)

  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = __halves2half2(a, __hadd(a, __float2half(1.0f)));
  p_alias[1] = __halves2half2(__hadd(a, __float2half(2.0f)),
                              __hadd(a, __float2half(3.0f)));
  p_alias[2] = __halves2half2(__hadd(a, __float2half(4.0f)),
                              __hadd(a, __float2half(5.0f)));
  p_alias[3] = __halves2half2(__hadd(a, __float2half(6.0f)),
                              __hadd(a, __float2half(7.0f)));
  return r;
#elif defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);

  half2 b = pset1<half2>(a);
  half2 c;
  half2 half_offset0 = __halves2half2(__float2half(0.0f),__float2half(2.0f));
  half2 half_offset1 = __halves2half2(__float2half(4.0f),__float2half(6.0f));

  c = __hadd2(b, half_offset0);
  r_alias[0] = plset(__low2half(c));
  r_alias[1] = plset(__high2half(c));

  c = __hadd2(b, half_offset1);
  r_alias[2] = plset(__low2half(c));
  r_alias[3] = plset(__high2half(c));

  return r;

#else
  float f = __half2float(a);
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = combine_half(a, __float2half(f + 1.0f));
  p_alias[1] = combine_half(__float2half(f + 2.0f), __float2half(f + 3.0f));
  p_alias[2] = combine_half(__float2half(f + 4.0f), __float2half(f + 5.0f));
  p_alias[3] = combine_half(__float2half(f + 6.0f), __float2half(f + 7.0f));
  return r;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pselect<Packet4h2>(const Packet4h2& mask, const Packet4h2& a,
                   const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* mask_alias = reinterpret_cast<const half2*>(&mask);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pselect(mask_alias[0], a_alias[0], b_alias[0]);
  r_alias[1] = pselect(mask_alias[1], a_alias[1], b_alias[1]);
  r_alias[2] = pselect(mask_alias[2], a_alias[2], b_alias[2]);
  r_alias[3] = pselect(mask_alias[3], a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pcmp_eq<Packet4h2>(const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pcmp_eq(a_alias[0], b_alias[0]);
  r_alias[1] = pcmp_eq(a_alias[1], b_alias[1]);
  r_alias[2] = pcmp_eq(a_alias[2], b_alias[2]);
  r_alias[3] = pcmp_eq(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pand<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pand(a_alias[0], b_alias[0]);
  r_alias[1] = pand(a_alias[1], b_alias[1]);
  r_alias[2] = pand(a_alias[2], b_alias[2]);
  r_alias[3] = pand(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 por<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = por(a_alias[0], b_alias[0]);
  r_alias[1] = por(a_alias[1], b_alias[1]);
  r_alias[2] = por(a_alias[2], b_alias[2]);
  r_alias[3] = por(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pxor<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pxor(a_alias[0], b_alias[0]);
  r_alias[1] = pxor(a_alias[1], b_alias[1]);
  r_alias[2] = pxor(a_alias[2], b_alias[2]);
  r_alias[3] = pxor(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pandnot<Packet4h2>(const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pandnot(a_alias[0], b_alias[0]);
  r_alias[1] = pandnot(a_alias[1], b_alias[1]);
  r_alias[2] = pandnot(a_alias[2], b_alias[2]);
  r_alias[3] = pandnot(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 padd<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = padd(a_alias[0], b_alias[0]);
  r_alias[1] = padd(a_alias[1], b_alias[1]);
  r_alias[2] = padd(a_alias[2], b_alias[2]);
  r_alias[3] = padd(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 psub<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = psub(a_alias[0], b_alias[0]);
  r_alias[1] = psub(a_alias[1], b_alias[1]);
  r_alias[2] = psub(a_alias[2], b_alias[2]);
  r_alias[3] = psub(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pnegate(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pnegate(a_alias[0]);
  r_alias[1] = pnegate(a_alias[1]);
  r_alias[2] = pnegate(a_alias[2]);
  r_alias[3] = pnegate(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pconj(const Packet4h2& a) {
  return a;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmul<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmul(a_alias[0], b_alias[0]);
  r_alias[1] = pmul(a_alias[1], b_alias[1]);
  r_alias[2] = pmul(a_alias[2], b_alias[2]);
  r_alias[3] = pmul(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmadd<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b, const Packet4h2& c) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  const half2* c_alias = reinterpret_cast<const half2*>(&c);
  r_alias[0] = pmadd(a_alias[0], b_alias[0], c_alias[0]);
  r_alias[1] = pmadd(a_alias[1], b_alias[1], c_alias[1]);
  r_alias[2] = pmadd(a_alias[2], b_alias[2], c_alias[2]);
  r_alias[3] = pmadd(a_alias[3], b_alias[3], c_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pdiv<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pdiv(a_alias[0], b_alias[0]);
  r_alias[1] = pdiv(a_alias[1], b_alias[1]);
  r_alias[2] = pdiv(a_alias[2], b_alias[2]);
  r_alias[3] = pdiv(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmin<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmin(a_alias[0], b_alias[0]);
  r_alias[1] = pmin(a_alias[1], b_alias[1]);
  r_alias[2] = pmin(a_alias[2], b_alias[2]);
  r_alias[3] = pmin(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmax<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmax(a_alias[0], b_alias[0]);
  r_alias[1] = pmax(a_alias[1], b_alias[1]);
  r_alias[2] = pmax(a_alias[2], b_alias[2]);
  r_alias[3] = pmax(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);

  return predux(a_alias[0]) + predux(a_alias[1]) +
         predux(a_alias[2]) + predux(a_alias[3]);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_max<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  half2 m0 = combine_half(predux_max(a_alias[0]),
                            predux_max(a_alias[1]));
  half2 m1 = combine_half(predux_max(a_alias[2]),
                            predux_max(a_alias[3]));
  __half first  = predux_max(m0);
  __half second = predux_max(m1);
#if defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  return (__hgt(first, second) ? first : second);
#else
  float ffirst  = __half2float(first);
  float fsecond = __half2float(second);
  return (ffirst > fsecond)? first: second;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_min<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  half2 m0 = combine_half(predux_min(a_alias[0]),
                            predux_min(a_alias[1]));
  half2 m1 = combine_half(predux_min(a_alias[2]),
                            predux_min(a_alias[3]));
  __half first  = predux_min(m0);
  __half second = predux_min(m1);
#if defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  return (__hlt(first, second) ? first : second);
#else
  float ffirst  = __half2float(first);
  float fsecond = __half2float(second);
  return (ffirst < fsecond)? first: second;
#endif
}

// likely overflow/underflow
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  return predux_mul(pmul(pmul(a_alias[0], a_alias[1]),
                                       pmul(a_alias[2], a_alias[3])));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
plog1p<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = plog1p(a_alias[0]);
  r_alias[1] = plog1p(a_alias[1]);
  r_alias[2] = plog1p(a_alias[2]);
  r_alias[3] = plog1p(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pexpm1<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pexpm1(a_alias[0]);
  r_alias[1] = pexpm1(a_alias[1]);
  r_alias[2] = pexpm1(a_alias[2]);
  r_alias[3] = pexpm1(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 plog<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = plog(a_alias[0]);
  r_alias[1] = plog(a_alias[1]);
  r_alias[2] = plog(a_alias[2]);
  r_alias[3] = plog(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pexp<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pexp(a_alias[0]);
  r_alias[1] = pexp(a_alias[1]);
  r_alias[2] = pexp(a_alias[2]);
  r_alias[3] = pexp(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 psqrt<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = psqrt(a_alias[0]);
  r_alias[1] = psqrt(a_alias[1]);
  r_alias[2] = psqrt(a_alias[2]);
  r_alias[3] = psqrt(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
prsqrt<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = prsqrt(a_alias[0]);
  r_alias[1] = prsqrt(a_alias[1]);
  r_alias[2] = prsqrt(a_alias[2]);
  r_alias[3] = prsqrt(a_alias[3]);
  return r;
}

// The following specialized padd, pmul, pdiv, pmin, pmax, pset1 are needed for
// the implementation of GPU half reduction.
template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 padd<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 + b1;
  float r2 = a2 + b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmul<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 * b1;
  float r2 = a2 * b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pdiv<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __h2div(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 / b1;
  float r2 = a2 / b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmin<half2>(const half2& a,
                                                        const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 < b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 < b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmax<half2>(const half2& a,
                                                        const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 > b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 > b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

// #endif // defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)

#endif // defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)

#undef EIGEN_GPU_HAS_LDG
#undef EIGEN_CUDA_HAS_FP16_ARITHMETIC
#undef EIGEN_GPU_HAS_FP16_ARITHMETIC

} // end namespace internal

} // end namespace Eigen


#endif // EIGEN_PACKET_MATH_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/GPU/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_GPU_H
#define EIGEN_TYPE_CASTING_GPU_H

namespace Eigen {

namespace internal {

#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))


template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 2
  };
};

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcast<half2, float4>(const half2& a, const half2& b) {
  float2 r1 = __half22float2(a);
  float2 r2 = __half22float2(b);
  return make_float4(r1.x, r1.y, r2.x, r2.y);
}


template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pcast<float4, Packet4h2>(const float4& a, const float4& b) {
  Packet4h2 r;
  half2* r_alias=reinterpret_cast<half2*>(&r);
  r_alias[0]=__floats2half2_rn(a.x,a.y);
  r_alias[1]=__floats2half2_rn(a.z,a.w);
  r_alias[2]=__floats2half2_rn(b.x,b.y);
  r_alias[3]=__floats2half2_rn(b.z,b.w);
  return r;
}

template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 2,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcast<Packet4h2, float4>(const Packet4h2& a) {
  // Simply discard the second half of the input
  float4 r;
  const half2* a_alias=reinterpret_cast<const half2*>(&a);
  float2 r1 = __half22float2(a_alias[0]);
  float2 r2 = __half22float2(a_alias[1]);
  r.x=static_cast<float>(r1.x);
  r.y=static_cast<float>(r1.y);
  r.z=static_cast<float>(r2.x);
  r.w=static_cast<float>(r2.y);
  return r;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcast<float4, half2>(const float4& a) {
  // Simply discard the second half of the input
  return __floats2half2_rn(a.x, a.y);
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/HIP/hcc/math_constants.h <==
/*
 * math_constants.h - 
 *  HIP equivalent of the CUDA header of the same name
 */

#ifndef __MATH_CONSTANTS_H__
#define __MATH_CONSTANTS_H__

/* single precision constants */

#define HIPRT_INF_F        __int_as_float(0x7f800000)
#define HIPRT_NAN_F        __int_as_float(0x7fffffff)
#define HIPRT_MIN_DENORM_F __int_as_float(0x00000001)
#define HIPRT_MAX_NORMAL_F __int_as_float(0x7f7fffff)
#define HIPRT_NEG_ZERO_F   __int_as_float(0x80000000)
#define HIPRT_ZERO_F       0.0f
#define HIPRT_ONE_F        1.0f

/* double precision constants */
#define HIPRT_INF          __hiloint2double(0x7ff00000, 0x00000000)
#define HIPRT_NAN          __hiloint2double(0xfff80000, 0x00000000)

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/MSA/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_MSA_H
#define EIGEN_COMPLEX_MSA_H

#include <iostream>

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet2cf {
  EIGEN_STRONG_INLINE Packet2cf() {
  }
  EIGEN_STRONG_INLINE explicit Packet2cf(const std::complex<float>& a,
                                         const std::complex<float>& b) {
    Packet4f t = { std::real(a), std::imag(a), std::real(b), std::imag(b) };
    v = t;
  }
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {
  }
  EIGEN_STRONG_INLINE Packet2cf(const Packet2cf& a) : v(a.v) {
  }
  EIGEN_STRONG_INLINE Packet2cf& operator=(const Packet2cf& b) {
    v = b.v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf conjugate(void) const {
    return Packet2cf((Packet4f)__builtin_msa_bnegi_d((v2u64)v, 63));
  }
  EIGEN_STRONG_INLINE Packet2cf& operator*=(const Packet2cf& b) {
    Packet4f v1, v2;

    // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
    v1 = (Packet4f)__builtin_msa_ilvev_w((v4i32)v, (v4i32)v);
    // Get the imag values of a | a1_im | a1_im | a2_im | a2_im |
    v2 = (Packet4f)__builtin_msa_ilvod_w((v4i32)v, (v4i32)v);
    // Multiply the real a with b
    v1 = pmul(v1, b.v);
    // Multiply the imag a with b
    v2 = pmul(v2, b.v);
    // Conjugate v2
    v2 = Packet2cf(v2).conjugate().v;
    // Swap real/imag elements in v2.
    v2 = (Packet4f)__builtin_msa_shf_w((v4i32)v2, EIGEN_MSA_SHF_I8(1, 0, 3, 2));
    // Add and return the result
    v = padd(v1, v2);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator*(const Packet2cf& b) const {
    return Packet2cf(*this) *= b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator+=(const Packet2cf& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator+(const Packet2cf& b) const {
    return Packet2cf(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator-=(const Packet2cf& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(const Packet2cf& b) const {
    return Packet2cf(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator/=(const Packet2cf& b) {
    *this *= b.conjugate();
    Packet4f s = pmul<Packet4f>(b.v, b.v);
    s = padd(s, (Packet4f)__builtin_msa_shf_w((v4i32)s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
    v = pdiv(v, s);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator/(const Packet2cf& b) const {
    return Packet2cf(*this) /= b;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(void) const {
    return Packet2cf(pnegate(v));
  }

  Packet4f v;
};

inline std::ostream& operator<<(std::ostream& os, const Packet2cf& value) {
  os << "[ (" << value.v[0] << ", " << value.v[1]
     << "i),"
        "  ("
     << value.v[2] << ", " << value.v[3] << "i) ]";
  return os;
}

template <>
struct packet_traits<std::complex<float> > : default_packet_traits {
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasNegate = 1,
    HasAbs = 0,
    HasAbs2 = 0,
    HasMin = 0,
    HasMax = 0,
    HasSetLinear = 0,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet2cf> {
  typedef std::complex<float> type;
  enum { size = 2, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet2cf half;
};

template <>
EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>& from) {
  EIGEN_MSA_DEBUG;

  float f0 = from.real(), f1 = from.imag();
  Packet4f v0 = { f0, f0, f0, f0 };
  Packet4f v1 = { f1, f1, f1, f1 };
  return Packet2cf((Packet4f)__builtin_msa_ilvr_w((Packet4i)v1, (Packet4i)v0));
}

template <>
EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a + b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a - b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return -a;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return a.conjugate();
}

template <>
EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a * b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pand<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pand(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf por<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(por(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pxor<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pxor(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pandnot(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>((const float*)from));
}

template <>
EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>((const float*)from));
}

template <>
EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  return pset1<Packet2cf>(*from);
}

template <>
EIGEN_STRONG_INLINE void pstore<std::complex<float> >(std::complex<float>* to,
                                                      const Packet2cf& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE pstore<float>((float*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to,
                                                       const Packet2cf& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE pstoreu<float>((float*)to, from.v);
}

template <>
EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(
    const std::complex<float>* from, Index stride) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(from[0 * stride], from[1 * stride]);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to,
                                                                       const Packet2cf& from,
                                                                       Index stride) {
  EIGEN_MSA_DEBUG;

  *to = std::complex<float>(from.v[0], from.v[1]);
  to += stride;
  *to = std::complex<float>(from.v[2], from.v[3]);
}

template <>
EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float>* addr) {
  EIGEN_MSA_DEBUG;

  prefetch(reinterpret_cast<const float*>(addr));
}

template <>
EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<float>(a.v[0], a.v[1]);
}

template <>
EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return Packet2cf((Packet4f)__builtin_msa_shf_w((v4i32)a.v, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return Packet2cf((Packet4f)__builtin_msa_shf_w((v4i32)a.v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
}

template <>
EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  Packet4f value = (Packet4f)preverse((Packet2d)a.v);
  value += a.v;
  return std::complex<float>(value[0], value[1]);
}

template <>
EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<float>((a.v[0] * a.v[2]) - (a.v[1] * a.v[3]),
                             (a.v[0] * a.v[3]) + (a.v[1] * a.v[2]));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf, Packet4f)

template <>
EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a / b;
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet2cf, 2>& value) {
  os << "[ " << value.packet[0] << ", " << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2cf, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet4f tmp =
      (Packet4f)__builtin_msa_ilvl_d((v2i64)kernel.packet[1].v, (v2i64)kernel.packet[0].v);
  kernel.packet[0].v =
      (Packet4f)__builtin_msa_ilvr_d((v2i64)kernel.packet[1].v, (v2i64)kernel.packet[0].v);
  kernel.packet[1].v = tmp;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket,
                                     const Packet2cf& elsePacket) {
  return (Packet2cf)(Packet4f)pblend<Packet2d>(ifPacket, (Packet2d)thenPacket.v,
                                               (Packet2d)elsePacket.v);
}

//---------- double ----------

struct Packet1cd {
  EIGEN_STRONG_INLINE Packet1cd() {
  }
  EIGEN_STRONG_INLINE explicit Packet1cd(const std::complex<double>& a) {
    v[0] = std::real(a);
    v[1] = std::imag(a);
  }
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {
  }
  EIGEN_STRONG_INLINE Packet1cd(const Packet1cd& a) : v(a.v) {
  }
  EIGEN_STRONG_INLINE Packet1cd& operator=(const Packet1cd& b) {
    v = b.v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd conjugate(void) const {
    static const v2u64 p2ul_CONJ_XOR = { 0x0, 0x8000000000000000 };
    return (Packet1cd)pxor(v, (Packet2d)p2ul_CONJ_XOR);
  }
  EIGEN_STRONG_INLINE Packet1cd& operator*=(const Packet1cd& b) {
    Packet2d v1, v2;

    // Get the real values of a | a1_re | a1_re
    v1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)v, (v2i64)v);
    // Get the imag values of a | a1_im | a1_im
    v2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)v, (v2i64)v);
    // Multiply the real a with b
    v1 = pmul(v1, b.v);
    // Multiply the imag a with b
    v2 = pmul(v2, b.v);
    // Conjugate v2
    v2 = Packet1cd(v2).conjugate().v;
    // Swap real/imag elements in v2.
    v2 = (Packet2d)__builtin_msa_shf_w((v4i32)v2, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
    // Add and return the result
    v = padd(v1, v2);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator*(const Packet1cd& b) const {
    return Packet1cd(*this) *= b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator+=(const Packet1cd& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator+(const Packet1cd& b) const {
    return Packet1cd(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator-=(const Packet1cd& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(const Packet1cd& b) const {
    return Packet1cd(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator/=(const Packet1cd& b) {
    *this *= b.conjugate();
    Packet2d s = pmul<Packet2d>(b.v, b.v);
    s = padd(s, preverse<Packet2d>(s));
    v = pdiv(v, s);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator/(const Packet1cd& b) const {
    return Packet1cd(*this) /= b;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(void) const {
    return Packet1cd(pnegate(v));
  }

  Packet2d v;
};

inline std::ostream& operator<<(std::ostream& os, const Packet1cd& value) {
  os << "[ (" << value.v[0] << ", " << value.v[1] << "i) ]";
  return os;
}

template <>
struct packet_traits<std::complex<double> > : default_packet_traits {
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasNegate = 1,
    HasAbs = 0,
    HasAbs2 = 0,
    HasMin = 0,
    HasMax = 0,
    HasSetLinear = 0
  };
};

template <>
struct unpacket_traits<Packet1cd> {
  typedef std::complex<double> type;
  enum { size = 1, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet1cd half;
};

template <>
EIGEN_STRONG_INLINE Packet1cd pload<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from));
}

template <>
EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>& from) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(from);
}

template <>
EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a + b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a - b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return -a;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return a.conjugate();
}

template <>
EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a * b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pand<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pand(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd por<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(por(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pxor<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pxor(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pandnot(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  return pset1<Packet1cd>(*from);
}

template <>
EIGEN_STRONG_INLINE void pstore<std::complex<double> >(std::complex<double>* to,
                                                       const Packet1cd& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE pstore<double>((double*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double>* to,
                                                        const Packet1cd& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE pstoreu<double>((double*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double>* addr) {
  EIGEN_MSA_DEBUG;

  prefetch(reinterpret_cast<const double*>(addr));
}

template <>
EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(
    const std::complex<double>* from, Index stride __attribute__((unused))) {
  EIGEN_MSA_DEBUG;

  Packet1cd res;
  res.v[0] = std::real(from[0]);
  res.v[1] = std::imag(from[0]);
  return res;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to,
                                                                        const Packet1cd& from,
                                                                        Index stride
                                                                        __attribute__((unused))) {
  EIGEN_MSA_DEBUG;

  pstore(to, from);
}

template <>
EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<double>(a.v[0], a.v[1]);
}

template <>
EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return pfirst(a);
}

template <>
EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return pfirst(a);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd, Packet2d)

template <>
EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a / b;
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip /*<Packet1cd>*/ (const Packet1cd& x) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(preverse(Packet2d(x.v)));
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet1cd, 2>& value) {
  os << "[ " << value.packet[0] << ", " << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet2d v1, v2;

  v1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)kernel.packet[0].v, (v2i64)kernel.packet[1].v);
  // Get the imag values of a
  v2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)kernel.packet[0].v, (v2i64)kernel.packet[1].v);

  kernel.packet[0].v = v1;
  kernel.packet[1].v = v2;
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_COMPLEX_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/MSA/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin, cos, exp, and log functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

/* The tanh function of this file is an adaptation of
 * template<typename T> T generic_fast_tanh_float(const T&)
 * from MathFunctionsImpl.h.
 */

#ifndef EIGEN_MATH_FUNCTIONS_MSA_H
#define EIGEN_MATH_FUNCTIONS_MSA_H

namespace Eigen {

namespace internal {

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
plog<Packet4f>(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_SQRTHF, 0.707106781186547524f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p0, 7.0376836292e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p1, -1.1514610310e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p2, 1.1676998740e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p3, -1.2420140846e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p4, +1.4249322787e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p5, -1.6668057665e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p6, +2.0000714765e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p7, -2.4999993993e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p8, +3.3333331174e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q1, -2.12194440e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q2, 0.693359375f);
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  // Convert negative argument into NAN (quiet negative, to be specific).
  Packet4f zero = (Packet4f)__builtin_msa_ldi_w(0);
  Packet4i neg_mask = __builtin_msa_fclt_w(_x, zero);
  Packet4i zero_mask = __builtin_msa_fceq_w(_x, zero);
  Packet4f non_neg_x_or_nan = padd(_x, (Packet4f)neg_mask);  // Add 0.0 or NAN.
  Packet4f x = non_neg_x_or_nan;

  // Extract exponent from x = mantissa * 2**exponent, where 1.0 <= mantissa < 2.0.
  // N.B. the exponent is one less of what frexpf() would return.
  Packet4i e_int = __builtin_msa_ftint_s_w(__builtin_msa_flog2_w(x));
  // Multiply x by 2**(-exponent-1) to get 0.5 <= x < 1.0 as from frexpf().
  x = __builtin_msa_fexp2_w(x, (Packet4i)__builtin_msa_nori_b((v16u8)e_int, 0));

  /*
     if (x < SQRTHF) {
       x = x + x - 1.0;
     } else {
       e += 1;
       x = x - 1.0;
     }
  */
  Packet4f xx = padd(x, x);
  Packet4i ge_mask = __builtin_msa_fcle_w(p4f_cephes_SQRTHF, x);
  e_int = psub(e_int, ge_mask);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)ge_mask, (v16u8)xx, (v16u8)x);
  x = psub(x, p4f_1);
  Packet4f e = __builtin_msa_ffint_s_w(e_int);

  Packet4f x2 = pmul(x, x);
  Packet4f x3 = pmul(x2, x);

  Packet4f y, y1, y2;
  y = pmadd(p4f_cephes_log_p0, x, p4f_cephes_log_p1);
  y1 = pmadd(p4f_cephes_log_p3, x, p4f_cephes_log_p4);
  y2 = pmadd(p4f_cephes_log_p6, x, p4f_cephes_log_p7);
  y = pmadd(y, x, p4f_cephes_log_p2);
  y1 = pmadd(y1, x, p4f_cephes_log_p5);
  y2 = pmadd(y2, x, p4f_cephes_log_p8);
  y = pmadd(y, x3, y1);
  y = pmadd(y, x3, y2);
  y = pmul(y, x3);

  y = pmadd(e, p4f_cephes_log_q1, y);
  x = __builtin_msa_fmsub_w(x, x2, p4f_half);
  x = padd(x, y);
  x = pmadd(e, p4f_cephes_log_q2, x);

  // x is now the logarithm result candidate. We still need to handle the
  // extreme arguments of zero and positive infinity, though.
  // N.B. if the argument is +INFINITY, x is NAN because the polynomial terms
  // contain infinities of both signs (see the coefficients and code above).
  // INFINITY - INFINITY is NAN.

  // If the argument is +INFINITY, make it the new result candidate.
  // To achieve that we choose the smaller of the result candidate and the
  // argument.
  // This is correct for all finite pairs of values (the logarithm is smaller
  // than the argument).
  // This is also correct in the special case when the argument is +INFINITY
  // and the result candidate is NAN. This is because the fmin.df instruction
  // prefers non-NANs to NANs.
  x = __builtin_msa_fmin_w(x, non_neg_x_or_nan);

  // If the argument is zero (including -0.0), the result becomes -INFINITY.
  Packet4i neg_infs = __builtin_msa_slli_w(zero_mask, 23);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)zero_mask, (v16u8)x, (v16u8)neg_infs);

  return x;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
pexp<Packet4f>(const Packet4f& _x) {
  // Limiting single-precision pexp's argument to [-128, +128] lets pexp
  // reach 0 and INFINITY naturally.
  static _EIGEN_DECLARE_CONST_Packet4f(exp_lo, -128.0f);
  static _EIGEN_DECLARE_CONST_Packet4f(exp_hi, +128.0f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_LOG2EF, 1.44269504088896341f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C1, 0.693359375f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C2, -2.12194440e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p0, 1.9875691500e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p1, 1.3981999507e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p2, 8.3334519073e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p3, 4.1665795894e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p4, 1.6666665459e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p5, 5.0000001201e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  Packet4f x = _x;

  // Clamp x.
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(x, p4f_exp_lo), (v16u8)x,
                                     (v16u8)p4f_exp_lo);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(p4f_exp_hi, x), (v16u8)x,
                                     (v16u8)p4f_exp_hi);

  // Round to nearest integer by adding 0.5 (with x's sign) and truncating.
  Packet4f x2_add = (Packet4f)__builtin_msa_binsli_w((v4u32)p4f_half, (v4u32)x, 0);
  Packet4f x2 = pmadd(x, p4f_cephes_LOG2EF, x2_add);
  Packet4i x2_int = __builtin_msa_ftrunc_s_w(x2);
  Packet4f x2_int_f = __builtin_msa_ffint_s_w(x2_int);

  x = __builtin_msa_fmsub_w(x, x2_int_f, p4f_cephes_exp_C1);
  x = __builtin_msa_fmsub_w(x, x2_int_f, p4f_cephes_exp_C2);

  Packet4f z = pmul(x, x);

  Packet4f y = p4f_cephes_exp_p0;
  y = pmadd(y, x, p4f_cephes_exp_p1);
  y = pmadd(y, x, p4f_cephes_exp_p2);
  y = pmadd(y, x, p4f_cephes_exp_p3);
  y = pmadd(y, x, p4f_cephes_exp_p4);
  y = pmadd(y, x, p4f_cephes_exp_p5);
  y = pmadd(y, z, x);
  y = padd(y, p4f_1);

  // y *= 2**exponent.
  y = __builtin_msa_fexp2_w(y, x2_int);

  return y;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(tanh_tiny, 1e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(tanh_hi, 9.0f);
  // The monomial coefficients of the numerator polynomial (odd).
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_1, 4.89352455891786e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_3, 6.37261928875436e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_5, 1.48572235717979e-5f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_7, 5.12229709037114e-8f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_9, -8.60467152213735e-11f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_11, 2.00018790482477e-13f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_13, -2.76076847742355e-16f);
  // The monomial coefficients of the denominator polynomial (even).
  static _EIGEN_DECLARE_CONST_Packet4f(beta_0, 4.89352518554385e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_2, 2.26843463243900e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_4, 1.18534705686654e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_6, 1.19825839466702e-6f);

  Packet4f x = pabs(_x);
  Packet4i tiny_mask = __builtin_msa_fclt_w(x, p4f_tanh_tiny);

  // Clamp the inputs to the range [-9, 9] since anything outside
  // this range is -/+1.0f in single-precision.
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(p4f_tanh_hi, x), (v16u8)x,
                                     (v16u8)p4f_tanh_hi);

  // Since the polynomials are odd/even, we need x**2.
  Packet4f x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  Packet4f p = pmadd(x2, p4f_alpha_13, p4f_alpha_11);
  p = pmadd(x2, p, p4f_alpha_9);
  p = pmadd(x2, p, p4f_alpha_7);
  p = pmadd(x2, p, p4f_alpha_5);
  p = pmadd(x2, p, p4f_alpha_3);
  p = pmadd(x2, p, p4f_alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial q.
  Packet4f q = pmadd(x2, p4f_beta_6, p4f_beta_4);
  q = pmadd(x2, q, p4f_beta_2);
  q = pmadd(x2, q, p4f_beta_0);

  // Divide the numerator by the denominator.
  p = pdiv(p, q);

  // Reinstate the sign.
  p = (Packet4f)__builtin_msa_binsli_w((v4u32)p, (v4u32)_x, 0);

  // When the argument is very small in magnitude it's more accurate to just return it.
  p = (Packet4f)__builtin_msa_bsel_v((v16u8)tiny_mask, (v16u8)p, (v16u8)_x);

  return p;
}

template <bool sine>
Packet4f psincos_inner_msa_float(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(sincos_max_arg, 13176795.0f);  // Approx. (2**24) / (4/Pi).
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP1, -0.78515625f);
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP2, -2.4187564849853515625e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP3, -3.77489497744594108e-8f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p0, -1.9515295891e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p1, 8.3321608736e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p2, -1.6666654611e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p0, 2.443315711809948e-5f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p1, -1.388731625493765e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p2, 4.166664568298827e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_FOPI, 1.27323954473516f);  // 4/Pi.
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  Packet4f x = pabs(_x);

  // Translate infinite arguments into NANs.
  Packet4f zero_or_nan_if_inf = psub(_x, _x);
  x = padd(x, zero_or_nan_if_inf);
  // Prevent sin/cos from generating values larger than 1.0 in magnitude
  // for very large arguments by setting x to 0.0.
  Packet4i small_or_nan_mask = __builtin_msa_fcult_w(x, p4f_sincos_max_arg);
  x = pand(x, (Packet4f)small_or_nan_mask);

  // Scale x by 4/Pi to find x's octant.
  Packet4f y = pmul(x, p4f_cephes_FOPI);
  // Get the octant. We'll reduce x by this number of octants or by one more than it.
  Packet4i y_int = __builtin_msa_ftrunc_s_w(y);
  // x's from even-numbered octants will translate to octant 0: [0, +Pi/4].
  // x's from odd-numbered octants will translate to octant -1: [-Pi/4, 0].
  // Adjustment for odd-numbered octants: octant = (octant + 1) & (~1).
  Packet4i y_int1 = __builtin_msa_addvi_w(y_int, 1);
  Packet4i y_int2 = (Packet4i)__builtin_msa_bclri_w((Packet4ui)y_int1, 0); // bclri = bit-clear
  y = __builtin_msa_ffint_s_w(y_int2);

  // Compute the sign to apply to the polynomial.
  Packet4i sign_mask = sine ? pxor(__builtin_msa_slli_w(y_int1, 29), (Packet4i)_x)
                            : __builtin_msa_slli_w(__builtin_msa_addvi_w(y_int, 3), 29);

  // Get the polynomial selection mask.
  // We'll calculate both (sin and cos) polynomials and then select from the two.
  Packet4i poly_mask = __builtin_msa_ceqi_w(__builtin_msa_slli_w(y_int2, 30), 0);

  // Reduce x by y octants to get: -Pi/4 <= x <= +Pi/4.
  // The magic pass: "Extended precision modular arithmetic"
  // x = ((x - y * DP1) - y * DP2) - y * DP3
  Packet4f tmp1 = pmul(y, p4f_minus_cephes_DP1);
  Packet4f tmp2 = pmul(y, p4f_minus_cephes_DP2);
  Packet4f tmp3 = pmul(y, p4f_minus_cephes_DP3);
  x = padd(x, tmp1);
  x = padd(x, tmp2);
  x = padd(x, tmp3);

  // Evaluate the cos(x) polynomial.
  y = p4f_coscof_p0;
  Packet4f z = pmul(x, x);
  y = pmadd(y, z, p4f_coscof_p1);
  y = pmadd(y, z, p4f_coscof_p2);
  y = pmul(y, z);
  y = pmul(y, z);
  y = __builtin_msa_fmsub_w(y, z, p4f_half);
  y = padd(y, p4f_1);

  // Evaluate the sin(x) polynomial.
  Packet4f y2 = p4f_sincof_p0;
  y2 = pmadd(y2, z, p4f_sincof_p1);
  y2 = pmadd(y2, z, p4f_sincof_p2);
  y2 = pmul(y2, z);
  y2 = pmadd(y2, x, x);

  // Select the correct result from the two polynomials.
  y = sine ? (Packet4f)__builtin_msa_bsel_v((v16u8)poly_mask, (v16u8)y, (v16u8)y2)
           : (Packet4f)__builtin_msa_bsel_v((v16u8)poly_mask, (v16u8)y2, (v16u8)y);

  // Update the sign.
  sign_mask = pxor(sign_mask, (Packet4i)y);
  y = (Packet4f)__builtin_msa_binsli_w((v4u32)y, (v4u32)sign_mask, 0); // binsli = bit-insert-left
  return y;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
psin<Packet4f>(const Packet4f& x) {
  return psincos_inner_msa_float</* sine */ true>(x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
pcos<Packet4f>(const Packet4f& x) {
  return psincos_inner_msa_float</* sine */ false>(x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d
pexp<Packet2d>(const Packet2d& _x) {
  // Limiting double-precision pexp's argument to [-1024, +1024] lets pexp
  // reach 0 and INFINITY naturally.
  static _EIGEN_DECLARE_CONST_Packet2d(exp_lo, -1024.0);
  static _EIGEN_DECLARE_CONST_Packet2d(exp_hi, +1024.0);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_LOG2EF, 1.4426950408889634073599);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C1, 0.693145751953125);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C2, 1.42860682030941723212e-6);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p0, 1.26177193074810590878e-4);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p1, 3.02994407707441961300e-2);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p2, 9.99999999999999999910e-1);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q0, 3.00198505138664455042e-6);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q1, 2.52448340349684104192e-3);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q2, 2.27265548208155028766e-1);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q3, 2.00000000000000000009e0);
  static _EIGEN_DECLARE_CONST_Packet2d(half, 0.5);
  static _EIGEN_DECLARE_CONST_Packet2d(1, 1.0);
  static _EIGEN_DECLARE_CONST_Packet2d(2, 2.0);

  Packet2d x = _x;

  // Clamp x.
  x = (Packet2d)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_d(x, p2d_exp_lo), (v16u8)x,
                                     (v16u8)p2d_exp_lo);
  x = (Packet2d)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_d(p2d_exp_hi, x), (v16u8)x,
                                     (v16u8)p2d_exp_hi);

  // Round to nearest integer by adding 0.5 (with x's sign) and truncating.
  Packet2d x2_add = (Packet2d)__builtin_msa_binsli_d((v2u64)p2d_half, (v2u64)x, 0);
  Packet2d x2 = pmadd(x, p2d_cephes_LOG2EF, x2_add);
  Packet2l x2_long = __builtin_msa_ftrunc_s_d(x2);
  Packet2d x2_long_d = __builtin_msa_ffint_s_d(x2_long);

  x = __builtin_msa_fmsub_d(x, x2_long_d, p2d_cephes_exp_C1);
  x = __builtin_msa_fmsub_d(x, x2_long_d, p2d_cephes_exp_C2);

  x2 = pmul(x, x);

  Packet2d px = p2d_cephes_exp_p0;
  px = pmadd(px, x2, p2d_cephes_exp_p1);
  px = pmadd(px, x2, p2d_cephes_exp_p2);
  px = pmul(px, x);

  Packet2d qx = p2d_cephes_exp_q0;
  qx = pmadd(qx, x2, p2d_cephes_exp_q1);
  qx = pmadd(qx, x2, p2d_cephes_exp_q2);
  qx = pmadd(qx, x2, p2d_cephes_exp_q3);

  x = pdiv(px, psub(qx, px));
  x = pmadd(p2d_2, x, p2d_1);

  // x *= 2**exponent.
  x = __builtin_msa_fexp2_d(x, x2_long);

  return x;
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/MSA/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_MSA_H
#define EIGEN_PACKET_MATH_MSA_H

#include <iostream>
#include <string>

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#endif

#if 0
#define EIGEN_MSA_DEBUG                                                             \
  static bool firstTime = true;                                                     \
  do {                                                                              \
    if (firstTime) {                                                                \
      std::cout << __FILE__ << ':' << __LINE__ << ':' << __FUNCTION__ << std::endl; \
      firstTime = false;                                                            \
    }                                                                               \
  } while (0)
#else
#define EIGEN_MSA_DEBUG
#endif

#define EIGEN_MSA_SHF_I8(a, b, c, d) (((d) << 6) | ((c) << 4) | ((b) << 2) | (a))

typedef v4f32 Packet4f;
typedef v4i32 Packet4i;
typedef v4u32 Packet4ui;

#define _EIGEN_DECLARE_CONST_Packet4f(NAME, X) const Packet4f p4f_##NAME = { X, X, X, X }
#define _EIGEN_DECLARE_CONST_Packet4i(NAME, X) const Packet4i p4i_##NAME = { X, X, X, X }
#define _EIGEN_DECLARE_CONST_Packet4ui(NAME, X) const Packet4ui p4ui_##NAME = { X, X, X, X }

inline std::ostream& operator<<(std::ostream& os, const Packet4f& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet4i& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet4ui& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;  // Packet2f intrinsics not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,  // Packet2f intrinsics not implemented yet
    // FIXME check the Has*
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<int32_t> : default_packet_traits {
  typedef Packet4i type;
  typedef Packet4i half;  // Packet2i intrinsics not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,  // Packet2i intrinsics not implemented yet
    // FIXME check the Has*
    HasDiv = 1,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet4f> {
  typedef float type;
  enum { size = 4, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet4f half;
};

template <>
struct unpacket_traits<Packet4i> {
  typedef int32_t type;
  enum { size = 4, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet4i half;
};

template <>
EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from) {
  EIGEN_MSA_DEBUG;

  Packet4f v = { from, from, from, from };
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int32_t& from) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fill_w(from);
}

template <>
EIGEN_STRONG_INLINE Packet4f pload1<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  float f = *from;
  Packet4f v = { f, f, f, f };
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4i pload1<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fill_w(*from);
}

template <>
EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fadd_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_addv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a) {
  EIGEN_MSA_DEBUG;

  static const Packet4f countdown = { 0.0f, 1.0f, 2.0f, 3.0f };
  return padd(pset1<Packet4f>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int32_t& a) {
  EIGEN_MSA_DEBUG;

  static const Packet4i countdown = { 0, 1, 2, 3 };
  return padd(pset1<Packet4i>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsub_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_subv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_bnegi_w((v4u32)a, 31);
}

template <>
EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_addvi_w((v4i32)__builtin_msa_nori_b((v16u8)a, 0), 1);
}

template <>
EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmul_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_mulv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fdiv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_div_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmadd_w(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) {
  EIGEN_MSA_DEBUG;

  // Use "asm" construct to avoid __builtin_msa_maddv_w GNU C bug.
  Packet4i value = c;
  __asm__("maddv.w %w[value], %w[a], %w[b]\n"
          // Outputs
          : [value] "+f"(value)
          // Inputs
          : [a] "f"(a), [b] "f"(b));
  return value;
}

template <>
EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet4f)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet4i)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmin_w(a, b);
#else
  // This prefers NaNs to numbers.
  Packet4i aNaN = __builtin_msa_fcun_w(a, a);
  Packet4i aMinOrNaN = por(__builtin_msa_fclt_w(a, b), aNaN);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)aMinOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_min_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmax_w(a, b);
#else
  // This prefers NaNs to numbers.
  Packet4i aNaN = __builtin_msa_fcun_w(a, a);
  Packet4i aMaxOrNaN = por(__builtin_msa_fclt_w(b, a), aNaN);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)aMaxOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_max_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return (Packet4f)__builtin_msa_ld_w(const_cast<float*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return __builtin_msa_ld_w(const_cast<int32_t*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet4f)__builtin_msa_ld_w(const_cast<float*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet4i)__builtin_msa_ld_w(const_cast<int32_t*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  float f0 = from[0], f1 = from[1];
  Packet4f v0 = { f0, f0, f0, f0 };
  Packet4f v1 = { f1, f1, f1, f1 };
  return (Packet4f)__builtin_msa_ilvr_d((v2i64)v1, (v2i64)v0);
}

template <>
EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  int32_t i0 = from[0], i1 = from[1];
  Packet4i v0 = { i0, i0, i0, i0 };
  Packet4i v1 = { i1, i1, i1, i1 };
  return (Packet4i)__builtin_msa_ilvr_d((v2i64)v1, (v2i64)v0);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_w((Packet4i)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet4i& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_w(from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_w((Packet4i)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet4i& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_w(from, to, 0);
}

template <>
EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride) {
  EIGEN_MSA_DEBUG;

  float f = *from;
  Packet4f v = { f, f, f, f };
  v[1] = from[stride];
  v[2] = from[2 * stride];
  v[3] = from[3 * stride];
  return v;
}

template <>
EIGEN_DEVICE_FUNC inline Packet4i pgather<int32_t, Packet4i>(const int32_t* from, Index stride) {
  EIGEN_MSA_DEBUG;

  int32_t i = *from;
  Packet4i v = { i, i, i, i };
  v[1] = from[stride];
  v[2] = from[2 * stride];
  v[3] = from[3 * stride];
  return v;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from,
                                                        Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
  to += stride;
  *to = from[2];
  to += stride;
  *to = from[3];
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<int32_t, Packet4i>(int32_t* to, const Packet4i& from,
                                                          Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
  to += stride;
  *to = from[2];
  to += stride;
  *to = from[3];
}

template <>
EIGEN_STRONG_INLINE void prefetch<float>(const float* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE void prefetch<int32_t>(const int32_t* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE int32_t pfirst<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(3, 2, 1, 0));
}

template <>
EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(3, 2, 1, 0));
}

template <>
EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_bclri_w((v4u32)a, 31);
}

template <>
EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i zero = __builtin_msa_ldi_w(0);
  return __builtin_msa_add_a_w(zero, a);
}

template <>
EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  Packet4f s = padd(a, (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  s = padd(s, (Packet4f)__builtin_msa_shf_w((v4i32)s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return s[0];
}


template <>
EIGEN_STRONG_INLINE int32_t predux<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i s = padd(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  s = padd(s, __builtin_msa_shf_w(s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return s[0];
}

// Other reduction functions:
// mul
template <>
EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  Packet4f p = pmul(a, (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  p = pmul(p, (Packet4f)__builtin_msa_shf_w((v4i32)p, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return p[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_mul<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i p = pmul(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  p = pmul(p, __builtin_msa_shf_w(p, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return p[0];
}

// min
template <>
EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  // Swap 64-bit halves of a.
  Packet4f swapped = (Packet4f)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
#if !EIGEN_FAST_MATH
  // Detect presence of NaNs from pairs a[0]-a[2] and a[1]-a[3] as two 32-bit
  // masks of all zeroes/ones in low 64 bits.
  v16u8 unord = (v16u8)__builtin_msa_fcun_w(a, swapped);
  // Combine the two masks into one: 64 ones if no NaNs, otherwise 64 zeroes.
  unord = (v16u8)__builtin_msa_ceqi_d((v2i64)unord, 0);
#endif
  // Continue with min computation.
  Packet4f v = __builtin_msa_fmin_w(a, swapped);
  v = __builtin_msa_fmin_w(
      v, (Packet4f)__builtin_msa_shf_w((Packet4i)v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
#if !EIGEN_FAST_MATH
  // Based on the mask select between v and 4 qNaNs.
  v16u8 qnans = (v16u8)__builtin_msa_fill_w(0x7FC00000);
  v = (Packet4f)__builtin_msa_bsel_v(unord, qnans, (v16u8)v);
#endif
  return v[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_min<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i m = pmin(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  m = pmin(m, __builtin_msa_shf_w(m, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return m[0];
}

// max
template <>
EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  // Swap 64-bit halves of a.
  Packet4f swapped = (Packet4f)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
#if !EIGEN_FAST_MATH
  // Detect presence of NaNs from pairs a[0]-a[2] and a[1]-a[3] as two 32-bit
  // masks of all zeroes/ones in low 64 bits.
  v16u8 unord = (v16u8)__builtin_msa_fcun_w(a, swapped);
  // Combine the two masks into one: 64 ones if no NaNs, otherwise 64 zeroes.
  unord = (v16u8)__builtin_msa_ceqi_d((v2i64)unord, 0);
#endif
  // Continue with max computation.
  Packet4f v = __builtin_msa_fmax_w(a, swapped);
  v = __builtin_msa_fmax_w(
      v, (Packet4f)__builtin_msa_shf_w((Packet4i)v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
#if !EIGEN_FAST_MATH
  // Based on the mask select between v and 4 qNaNs.
  v16u8 qnans = (v16u8)__builtin_msa_fill_w(0x7FC00000);
  v = (Packet4f)__builtin_msa_bsel_v(unord, qnans, (v16u8)v);
#endif
  return v[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_max<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i m = pmax(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  m = pmax(m, __builtin_msa_shf_w(m, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return m[0];
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet4f, 4>& value) {
  os << "[ " << value.packet[0] << "," << std::endl
     << "  " << value.packet[1] << "," << std::endl
     << "  " << value.packet[2] << "," << std::endl
     << "  " << value.packet[3] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4f, 4>& kernel) {
  EIGEN_MSA_DEBUG;

  v4i32 tmp1, tmp2, tmp3, tmp4;

  tmp1 = __builtin_msa_ilvr_w((v4i32)kernel.packet[1], (v4i32)kernel.packet[0]);
  tmp2 = __builtin_msa_ilvr_w((v4i32)kernel.packet[3], (v4i32)kernel.packet[2]);
  tmp3 = __builtin_msa_ilvl_w((v4i32)kernel.packet[1], (v4i32)kernel.packet[0]);
  tmp4 = __builtin_msa_ilvl_w((v4i32)kernel.packet[3], (v4i32)kernel.packet[2]);

  kernel.packet[0] = (Packet4f)__builtin_msa_ilvr_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[1] = (Packet4f)__builtin_msa_ilvod_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[2] = (Packet4f)__builtin_msa_ilvr_d((v2i64)tmp4, (v2i64)tmp3);
  kernel.packet[3] = (Packet4f)__builtin_msa_ilvod_d((v2i64)tmp4, (v2i64)tmp3);
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet4i, 4>& value) {
  os << "[ " << value.packet[0] << "," << std::endl
     << "  " << value.packet[1] << "," << std::endl
     << "  " << value.packet[2] << "," << std::endl
     << "  " << value.packet[3] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4i, 4>& kernel) {
  EIGEN_MSA_DEBUG;

  v4i32 tmp1, tmp2, tmp3, tmp4;

  tmp1 = __builtin_msa_ilvr_w(kernel.packet[1], kernel.packet[0]);
  tmp2 = __builtin_msa_ilvr_w(kernel.packet[3], kernel.packet[2]);
  tmp3 = __builtin_msa_ilvl_w(kernel.packet[1], kernel.packet[0]);
  tmp4 = __builtin_msa_ilvl_w(kernel.packet[3], kernel.packet[2]);

  kernel.packet[0] = (Packet4i)__builtin_msa_ilvr_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[1] = (Packet4i)__builtin_msa_ilvod_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[2] = (Packet4i)__builtin_msa_ilvr_d((v2i64)tmp4, (v2i64)tmp3);
  kernel.packet[3] = (Packet4i)__builtin_msa_ilvod_d((v2i64)tmp4, (v2i64)tmp3);
}

template <>
EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsqrt_w(a);
}

template <>
EIGEN_STRONG_INLINE Packet4f prsqrt(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  return __builtin_msa_frsqrt_w(a);
#else
  Packet4f ones = __builtin_msa_ffint_s_w(__builtin_msa_ldi_w(1));
  return pdiv(ones, psqrt(a));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"  // 3 = round towards -INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 1\n"  // 2 = round towards +INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 3\n"  // 0 = round to nearest, ties to even.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket,
                                    const Packet4f& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2],
                       ifPacket.select[3] };
  Packet4i mask = __builtin_msa_ceqi_w((Packet4i)select, 0);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

template <>
EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket,
                                    const Packet4i& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2],
                       ifPacket.select[3] };
  Packet4i mask = __builtin_msa_ceqi_w((Packet4i)select, 0);
  return (Packet4i)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

//---------- double ----------

typedef v2f64 Packet2d;
typedef v2i64 Packet2l;
typedef v2u64 Packet2ul;

#define _EIGEN_DECLARE_CONST_Packet2d(NAME, X) const Packet2d p2d_##NAME = { X, X }
#define _EIGEN_DECLARE_CONST_Packet2l(NAME, X) const Packet2l p2l_##NAME = { X, X }
#define _EIGEN_DECLARE_CONST_Packet2ul(NAME, X) const Packet2ul p2ul_##NAME = { X, X }

inline std::ostream& operator<<(std::ostream& os, const Packet2d& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet2l& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet2ul& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

template <>
struct packet_traits<double> : default_packet_traits {
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,
    // FIXME check the Has*
    HasDiv = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet2d> {
  typedef double type;
  enum { size = 2, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet2d half;
};

template <>
EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) {
  EIGEN_MSA_DEBUG;

  Packet2d value = { from, from };
  return value;
}

template <>
EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fadd_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) {
  EIGEN_MSA_DEBUG;

  static const Packet2d countdown = { 0.0, 1.0 };
  return padd(pset1<Packet2d>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsub_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_bnegi_d((v2u64)a, 63);
}

template <>
EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmul_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fdiv_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmadd_d(c, a, b);
}

// Logical Operations are not supported for float, so we have to reinterpret casts using MSA
// intrinsics
template <>
EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet2d)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet2d)__builtin_msa_ld_d(const_cast<double*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmin_d(a, b);
#else
  // This prefers NaNs to numbers.
  v2i64 aNaN = __builtin_msa_fcun_d(a, a);
  v2i64 aMinOrNaN = por(__builtin_msa_fclt_d(a, b), aNaN);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)aMinOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmax_d(a, b);
#else
  // This prefers NaNs to numbers.
  v2i64 aNaN = __builtin_msa_fcun_d(a, a);
  v2i64 aMaxOrNaN = por(__builtin_msa_fclt_d(b, a), aNaN);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)aMaxOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet2d)__builtin_msa_ld_d(const_cast<double*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  Packet2d value = { *from, *from };
  return value;
}

template <>
EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_d((v2i64)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_d((v2i64)from, to, 0);
}

template <>
EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride) {
  EIGEN_MSA_DEBUG;

  Packet2d value;
  value[0] = *from;
  from += stride;
  value[1] = *from;
  return value;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from,
                                                         Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
}

template <>
EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
}

template <>
EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_bclri_d((v2u64)a, 63);
}

template <>
EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  Packet2d s = padd(a, preverse(a));
  return s[0];
}

// Other reduction functions:
// mul
template <>
EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  Packet2d p = pmul(a, preverse(a));
  return p[0];
}

// min
template <>
EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  Packet2d swapped = (Packet2d)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
  Packet2d v = __builtin_msa_fmin_d(a, swapped);
  return v[0];
#else
  double a0 = a[0], a1 = a[1];
  return ((numext::isnan)(a0) || a0 < a1) ? a0 : a1;
#endif
}

// max
template <>
EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  Packet2d swapped = (Packet2d)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
  Packet2d v = __builtin_msa_fmax_d(a, swapped);
  return v[0];
#else
  double a0 = a[0], a1 = a[1];
  return ((numext::isnan)(a0) || a0 > a1) ? a0 : a1;
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d psqrt(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsqrt_d(a);
}

template <>
EIGEN_STRONG_INLINE Packet2d prsqrt(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  return __builtin_msa_frsqrt_d(a);
#else
  Packet2d ones = __builtin_msa_ffint_s_d(__builtin_msa_ldi_d(1));
  return pdiv(ones, psqrt(a));
#endif
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet2d, 2>& value) {
  os << "[ " << value.packet[0] << "," << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2d, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet2d trn1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)kernel.packet[1], (v2i64)kernel.packet[0]);
  Packet2d trn2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)kernel.packet[1], (v2i64)kernel.packet[0]);
  kernel.packet[0] = trn1;
  kernel.packet[1] = trn2;
}

template <>
EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"  // 3 = round towards -INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 1\n"  // 2 = round towards +INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 3\n"  // 0 = round to nearest, ties to even.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket,
                                    const Packet2d& elsePacket) {
  Packet2ul select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2l mask = __builtin_msa_ceqi_d((Packet2l)select, 0);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_PACKET_MATH_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_NEON_H
#define EIGEN_COMPLEX_NEON_H

namespace Eigen {

namespace internal {

inline uint32x4_t p4ui_CONJ_XOR()
{
// See bug 1325, clang fails to call vld1q_u64.
#if EIGEN_COMP_CLANG || EIGEN_COMP_CASTXML
  uint32x4_t ret = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
  return ret;
#else
  static const uint32_t conj_XOR_DATA[] = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
  return vld1q_u32( conj_XOR_DATA );
#endif
}

inline uint32x2_t p2ui_CONJ_XOR()
{
  static const uint32_t conj_XOR_DATA[] = { 0x00000000, 0x80000000 };
  return vld1_u32( conj_XOR_DATA );
}

//---------- float ----------

struct Packet1cf
{
  EIGEN_STRONG_INLINE Packet1cf() {}
  EIGEN_STRONG_INLINE explicit Packet1cf(const Packet2f& a) : v(a) {}
  Packet2f v;
};
struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}
  Packet4f v;
};

template<> struct packet_traits<std::complex<float> > : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet1cf half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasMul       = 1,
    HasDiv       = 1,
    HasNegate    = 1,
    HasAbs       = 0,
    HasAbs2      = 0,
    HasMin       = 0,
    HasMax       = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cf>
{
  typedef std::complex<float> type;
  typedef Packet1cf half;
  typedef Packet2f as_real;
  enum
  {
    size = 1,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2cf>
{
  typedef std::complex<float> type;
  typedef Packet1cf half;
  typedef Packet4f as_real;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cf pcast<float,Packet1cf>(const float& a)
{ return Packet1cf(vset_lane_f32(a, vdup_n_f32(0.f), 0)); }
template<> EIGEN_STRONG_INLINE Packet2cf pcast<Packet2f,Packet2cf>(const Packet2f& a)
{ return Packet2cf(vreinterpretq_f32_u64(vmovl_u32(vreinterpret_u32_f32(a)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pset1<Packet1cf>(const std::complex<float>& from)
{ return Packet1cf(vld1_f32(reinterpret_cast<const float*>(&from))); }
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>& from)
{
  const float32x2_t r64 = vld1_f32(reinterpret_cast<const float*>(&from));
  return Packet2cf(vcombine_f32(r64, r64));
}

template<> EIGEN_STRONG_INLINE Packet1cf padd<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(padd<Packet2f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(padd<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf psub<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(psub<Packet2f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(psub<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf pnegate(const Packet1cf& a) { return Packet1cf(pnegate<Packet2f>(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate<Packet4f>(a.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf pconj(const Packet1cf& a)
{
  const Packet2ui b = vreinterpret_u32_f32(a.v);
  return Packet1cf(vreinterpret_f32_u32(veor_u32(b, p2ui_CONJ_XOR())));
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  const Packet4ui b = vreinterpretq_u32_f32(a.v);
  return Packet2cf(vreinterpretq_f32_u32(veorq_u32(b, p4ui_CONJ_XOR())));
}

template<> EIGEN_STRONG_INLINE Packet1cf pmul<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{
  Packet2f v1, v2;

  // Get the real values of a | a1_re | a1_re |
  v1 = vdup_lane_f32(a.v, 0);
  // Get the imag values of a | a1_im | a1_im |
  v2 = vdup_lane_f32(a.v, 1);
  // Multiply the real a with b
  v1 = vmul_f32(v1, b.v);
  // Multiply the imag a with b
  v2 = vmul_f32(v2, b.v);
  // Conjugate v2
  v2 = vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(v2), p2ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64_f32(v2);
  // Add and return the result
  return Packet1cf(vadd_f32(v1, v2));
}
template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet4f v1, v2;

  // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
  v1 = vcombine_f32(vdup_lane_f32(vget_low_f32(a.v), 0), vdup_lane_f32(vget_high_f32(a.v), 0));
  // Get the imag values of a | a1_im | a1_im | a2_im | a2_im |
  v2 = vcombine_f32(vdup_lane_f32(vget_low_f32(a.v), 1), vdup_lane_f32(vget_high_f32(a.v), 1));
  // Multiply the real a with b
  v1 = vmulq_f32(v1, b.v);
  // Multiply the imag a with b
  v2 = vmulq_f32(v2, b.v);
  // Conjugate v2
  v2 = vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(v2), p4ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64q_f32(v2);
  // Add and return the result
  return Packet2cf(vaddq_f32(v1, v2));
}

template<> EIGEN_STRONG_INLINE Packet1cf pcmp_eq(const Packet1cf& a, const Packet1cf& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a[0])==re(b[0]), im(a[0])==im(b[0])]
  Packet2f eq = pcmp_eq<Packet2f>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a[0])==im(b[0]), re(a[0])==re(b[0])]
  Packet2f eq_swapped = vrev64_f32(eq);
  // Return re(a)==re(b) && im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cf(pand<Packet2f>(eq, eq_swapped));
}
template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a[0])==re(b[0]), im(a[0])==im(b[0]), re(a[1])==re(b[1]), im(a[1])==im(b[1])]
  Packet4f eq = pcmp_eq<Packet4f>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a[0])==im(b[0]), re(a[0])==re(b[0]), im(a[1])==im(b[1]), re(a[1])==re(b[1])]
  Packet4f eq_swapped = vrev64q_f32(eq);
  // Return re(a)==re(b) && im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet2cf(pand<Packet4f>(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cf pand<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vand_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pand<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vandq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf por<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vorr_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf por<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vorrq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pxor<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pandnot<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vbic_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vbicq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pload<Packet1cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cf(pload<Packet2f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>(reinterpret_cast<const float*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cf ploadu<Packet1cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cf(ploadu<Packet2f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>(reinterpret_cast<const float*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cf ploaddup<Packet1cf>(const std::complex<float>* from)
{ return pset1<Packet1cf>(*from); }
template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from)
{ return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *to, const Packet1cf& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *to, const Packet2cf& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore(reinterpret_cast<float*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *to, const Packet1cf& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *to, const Packet2cf& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu(reinterpret_cast<float*>(to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet1cf pgather<std::complex<float>, Packet1cf>(
    const std::complex<float>* from, Index stride)
{
  const Packet2f tmp = vdup_n_f32(std::real(from[0*stride]));
  return Packet1cf(vset_lane_f32(std::imag(from[0*stride]), tmp, 1));
}
template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(
    const std::complex<float>* from, Index stride)
{
  Packet4f res = vdupq_n_f32(std::real(from[0*stride]));
  res = vsetq_lane_f32(std::imag(from[0*stride]), res, 1);
  res = vsetq_lane_f32(std::real(from[1*stride]), res, 2);
  res = vsetq_lane_f32(std::imag(from[1*stride]), res, 3);
  return Packet2cf(res);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet1cf>(
    std::complex<float>* to, const Packet1cf& from, Index stride)
{ to[stride*0] = std::complex<float>(vget_lane_f32(from.v, 0), vget_lane_f32(from.v, 1)); }
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(
    std::complex<float>* to, const Packet2cf& from, Index stride)
{
  to[stride*0] = std::complex<float>(vgetq_lane_f32(from.v, 0), vgetq_lane_f32(from.v, 1));
  to[stride*1] = std::complex<float>(vgetq_lane_f32(from.v, 2), vgetq_lane_f32(from.v, 3));
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *addr)
{ EIGEN_ARM_PREFETCH(reinterpret_cast<const float*>(addr)); }

template<> EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet1cf>(const Packet1cf& a)
{
  EIGEN_ALIGN16 std::complex<float> x;
  vst1_f32(reinterpret_cast<float*>(&x), a.v);
  return x;
}
template<> EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet2cf>(const Packet2cf& a)
{
  EIGEN_ALIGN16 std::complex<float> x[2];
  vst1q_f32(reinterpret_cast<float*>(x), a.v);
  return x[0];
}

template<> EIGEN_STRONG_INLINE Packet1cf preverse(const Packet1cf& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{ return Packet2cf(vcombine_f32(vget_high_f32(a.v), vget_low_f32(a.v))); }

template<> EIGEN_STRONG_INLINE Packet1cf pcplxflip<Packet1cf>(const Packet1cf& a)
{ return Packet1cf(vrev64_f32(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& a)
{ return Packet2cf(vrev64q_f32(a.v)); }

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet1cf>(const Packet1cf& a)
{
  std::complex<float> s;
  vst1_f32((float *)&s, a.v);
  return s;
}
template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> s;
  vst1_f32(reinterpret_cast<float*>(&s), vadd_f32(vget_low_f32(a.v), vget_high_f32(a.v)));
  return s;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet1cf>(const Packet1cf& a)
{
  std::complex<float> s;
  vst1_f32((float *)&s, a.v);
  return s;
}
template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  float32x2_t a1, a2, v1, v2, prod;
  std::complex<float> s;

  a1 = vget_low_f32(a.v);
  a2 = vget_high_f32(a.v);
   // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
  v1 = vdup_lane_f32(a1, 0);
  // Get the real values of a | a1_im | a1_im | a2_im | a2_im |
  v2 = vdup_lane_f32(a1, 1);
  // Multiply the real a with b
  v1 = vmul_f32(v1, a2);
  // Multiply the imag a with b
  v2 = vmul_f32(v2, a2);
  // Conjugate v2
  v2 = vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(v2), p2ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64_f32(v2);
  // Add v1, v2
  prod = vadd_f32(v1, v2);

  vst1_f32(reinterpret_cast<float*>(&s), prod);

  return s;
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cf,Packet2f)
EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet1cf pdiv<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{
  // TODO optimize it for NEON
  Packet1cf res = pmul(a, pconj(b));
  Packet2f s, rev_s;

  // this computes the norm
  s = vmul_f32(b.v, b.v);
  rev_s = vrev64_f32(s);

  return Packet1cf(pdiv<Packet2f>(res.v, vadd_f32(s, rev_s)));
}
template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for NEON
  Packet2cf res = pmul(a,pconj(b));
  Packet4f s, rev_s;

  // this computes the norm
  s = vmulq_f32(b.v, b.v);
  rev_s = vrev64q_f32(s);

  return Packet2cf(pdiv<Packet4f>(res.v, vaddq_f32(s, rev_s)));
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet1cf, 1>& /*kernel*/) {}
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2cf, 2>& kernel)
{
  Packet4f tmp = vcombine_f32(vget_high_f32(kernel.packet[0].v), vget_high_f32(kernel.packet[1].v));
  kernel.packet[0].v = vcombine_f32(vget_low_f32(kernel.packet[0].v), vget_low_f32(kernel.packet[1].v));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cf psqrt<Packet1cf>(const Packet1cf& a) {
  return psqrt_complex<Packet1cf>(a);
}

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a) {
  return psqrt_complex<Packet2cf>(a);
}

//---------- double ----------
#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG

// See bug 1325, clang fails to call vld1q_u64.
#if EIGEN_COMP_CLANG || EIGEN_COMP_CASTXML
  static uint64x2_t p2ul_CONJ_XOR = {0x0, 0x8000000000000000};
#else
  const uint64_t  p2ul_conj_XOR_DATA[] = { 0x0, 0x8000000000000000 };
  static uint64x2_t p2ul_CONJ_XOR = vld1q_u64( p2ul_conj_XOR_DATA );
#endif

struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}
  Packet2d v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cd>
{
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum
  {
    size=1,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cd pload<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>(reinterpret_cast<const double*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>(reinterpret_cast<const double*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>& from)
{
  /* here we really have to use unaligned loads :( */
  return ploadu<Packet1cd>(&from);
}

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(padd<Packet2d>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(psub<Packet2d>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a)
{ return Packet1cd(pnegate<Packet2d>(a.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a)
{ return Packet1cd(vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a.v), p2ul_CONJ_XOR))); }

template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  Packet2d v1, v2;

  // Get the real values of a
  v1 = vdupq_lane_f64(vget_low_f64(a.v), 0);
  // Get the imag values of a
  v2 = vdupq_lane_f64(vget_high_f64(a.v), 0);
  // Multiply the real a with b
  v1 = vmulq_f64(v1, b.v);
  // Multiply the imag a with b
  v2 = vmulq_f64(v2, b.v);
  // Conjugate v2
  v2 = vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(v2), p2ul_CONJ_XOR));
  // Swap real/imag elements in v2.
  v2 = preverse<Packet2d>(v2);
  // Add and return the result
  return Packet1cd(vaddq_f64(v1, v2));
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a)==re(b), im(a)==im(b)]
  Packet2d eq = pcmp_eq<Packet2d>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a)==im(b), re(a)==re(b)]
  Packet2d eq_swapped = vreinterpretq_f64_u32(vrev64q_u32(vreinterpretq_u32_f64(eq)));
  // Return re(a)==re(b) & im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cd(pand<Packet2d>(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cd pand<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vandq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd por<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vorrq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd pxor<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vbicq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from)
{ return pset1<Packet1cd>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *to, const Packet1cd& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore(reinterpret_cast<double*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *to, const Packet1cd& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu(reinterpret_cast<double*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *addr)
{ EIGEN_ARM_PREFETCH(reinterpret_cast<const double*>(addr)); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(
    const std::complex<double>* from, Index stride)
{
  Packet2d res = pset1<Packet2d>(0.0);
  res = vsetq_lane_f64(std::real(from[0*stride]), res, 0);
  res = vsetq_lane_f64(std::imag(from[0*stride]), res, 1);
  return Packet1cd(res);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(
    std::complex<double>* to, const Packet1cd& from, Index stride)
{ to[stride*0] = std::complex<double>(vgetq_lane_f64(from.v, 0), vgetq_lane_f64(from.v, 1)); }

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 std::complex<double> res;
  pstore<std::complex<double> >(&res, a);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for NEON
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = pmul<Packet2d>(b.v, b.v);
  Packet2d rev_s = preverse<Packet2d>(s);

  return Packet1cd(pdiv(res.v, padd<Packet2d>(s,rev_s)));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{ return Packet1cd(preverse(Packet2d(x.v))); }

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vcombine_f64(vget_high_f64(kernel.packet[0].v), vget_high_f64(kernel.packet[1].v));
  kernel.packet[0].v = vcombine_f64(vget_low_f64(kernel.packet[0].v), vget_low_f64(kernel.packet[1].v));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a) {
  return psqrt_complex<Packet1cd>(a);
}

#endif // EIGEN_ARCH_ARM64

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/GeneralBlockPanelKernel.h <==
namespace Eigen {
namespace internal {
  
#if EIGEN_ARCH_ARM && EIGEN_COMP_CLANG

// Clang seems to excessively spill registers in the GEBP kernel on 32-bit arm.
// Here we specialize gebp_traits to eliminate these register spills.
// See #2138.
template<>
struct gebp_traits <float,float,false,false,Architecture::NEON,GEBPPacketFull>
 : gebp_traits<float,float,false,false,Architecture::Generic,GEBPPacketFull>
{
  EIGEN_STRONG_INLINE void acc(const AccPacket& c, const ResPacket& alpha, ResPacket& r) const
  { 
    // This volatile inline ASM both acts as a barrier to prevent reordering,
    // as well as enforces strict register use.
    asm volatile(
      "vmla.f32 %q[r], %q[c], %q[alpha]"
      : [r] "+w" (r)
      : [c] "w" (c),
        [alpha] "w" (alpha)
      : );
  }

  template <typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const Packet4f& a, const Packet4f& b,
                                Packet4f& c, Packet4f& tmp,
                                const LaneIdType&) const {
    acc(a, b, c);
  }
  
  template <typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const Packet4f& a, const QuadPacket<Packet4f>& b,
                                Packet4f& c, Packet4f& tmp,
                                const LaneIdType& lane) const {
    madd(a, b.get(lane), c, tmp, lane);
  }
};

#endif // EIGEN_ARCH_ARM && EIGEN_COMP_CLANG

#if EIGEN_ARCH_ARM64

template<>
struct gebp_traits <float,float,false,false,Architecture::NEON,GEBPPacketFull>
 : gebp_traits<float,float,false,false,Architecture::Generic,GEBPPacketFull>
{
  typedef float RhsPacket;
  typedef float32x4_t RhsPacketx4;

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    dest = vld1q_f32(b);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  {
    c = vfmaq_n_f32(c, a, b);
  }

  // NOTE: Template parameter inference failed when compiled with Android NDK:
  // "candidate template ignored: could not match 'FixedInt<N>' against 'Eigen::internal::FixedInt<0>".

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  { madd_helper<0>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<1>&) const
  { madd_helper<1>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<2>&) const
  { madd_helper<2>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<3>&) const
  { madd_helper<3>(a, b, c); }

 private:
  template<int LaneID>
  EIGEN_STRONG_INLINE void madd_helper(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c) const
  {
    #if EIGEN_COMP_GNUC_STRICT && !(EIGEN_GNUC_AT_LEAST(9,0))
    // workaround gcc issue https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89101
    // vfmaq_laneq_f32 is implemented through a costly dup
         if(LaneID==0)  asm("fmla %0.4s, %1.4s, %2.s[0]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==1)  asm("fmla %0.4s, %1.4s, %2.s[1]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==2)  asm("fmla %0.4s, %1.4s, %2.s[2]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==3)  asm("fmla %0.4s, %1.4s, %2.s[3]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    #else
    c = vfmaq_laneq_f32(c, a, b, LaneID);
    #endif
  }
};


template<>
struct gebp_traits <double,double,false,false,Architecture::NEON>
 : gebp_traits<double,double,false,false,Architecture::Generic>
{
  typedef double RhsPacket;

  struct RhsPacketx4 {
    float64x2_t B_0, B_1;
  };

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    dest.B_0 = vld1q_f64(b);
    dest.B_1 = vld1q_f64(b+2);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  {
    c = vfmaq_n_f64(c, a, b);
  }

  // NOTE: Template parameter inference failed when compiled with Android NDK:
  // "candidate template ignored: could not match 'FixedInt<N>' against 'Eigen::internal::FixedInt<0>".

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  { madd_helper<0>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<1>&) const
  { madd_helper<1>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<2>&) const
  { madd_helper<2>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<3>&) const
  { madd_helper<3>(a, b, c); }

 private:
  template <int LaneID>
  EIGEN_STRONG_INLINE void madd_helper(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c) const
  {
    #if EIGEN_COMP_GNUC_STRICT && !(EIGEN_GNUC_AT_LEAST(9,0))
    // workaround gcc issue https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89101
    // vfmaq_laneq_f64 is implemented through a costly dup
         if(LaneID==0)  asm("fmla %0.2d, %1.2d, %2.d[0]\n" : "+w" (c) : "w" (a), "w" (b.B_0) :  );
    else if(LaneID==1)  asm("fmla %0.2d, %1.2d, %2.d[1]\n" : "+w" (c) : "w" (a), "w" (b.B_0) :  );
    else if(LaneID==2)  asm("fmla %0.2d, %1.2d, %2.d[0]\n" : "+w" (c) : "w" (a), "w" (b.B_1) :  );
    else if(LaneID==3)  asm("fmla %0.2d, %1.2d, %2.d[1]\n" : "+w" (c) : "w" (a), "w" (b.B_1) :  );
    #else
         if(LaneID==0) c = vfmaq_laneq_f64(c, a, b.B_0, 0);
    else if(LaneID==1) c = vfmaq_laneq_f64(c, a, b.B_0, 1);
    else if(LaneID==2) c = vfmaq_laneq_f64(c, a, b.B_1, 0);
    else if(LaneID==3) c = vfmaq_laneq_f64(c, a, b.B_1, 1);
    #endif
  }
};

#endif // EIGEN_ARCH_ARM64

}  // namespace internal
}  // namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_NEON_H
#define EIGEN_MATH_FUNCTIONS_NEON_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f pexp<Packet2f>(const Packet2f& x)
{ return pexp_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f pexp<Packet4f>(const Packet4f& x)
{ return pexp_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f plog<Packet2f>(const Packet2f& x)
{ return plog_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f plog<Packet4f>(const Packet4f& x)
{ return plog_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f psin<Packet2f>(const Packet2f& x)
{ return psin_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f psin<Packet4f>(const Packet4f& x)
{ return psin_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f pcos<Packet2f>(const Packet2f& x)
{ return pcos_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f pcos<Packet4f>(const Packet4f& x)
{ return pcos_float(x); }

// Hyperbolic Tangent function.
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f ptanh<Packet2f>(const Packet2f& x)
{ return internal::generic_fast_tanh_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f ptanh<Packet4f>(const Packet4f& x)
{ return internal::generic_fast_tanh_float(x); }

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, psin)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pcos)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, plog)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pexp)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, ptanh)

template <>
EIGEN_STRONG_INLINE Packet4bf pfrexp(const Packet4bf& a, Packet4bf& exponent) {
  Packet4f fexponent;
  const Packet4bf out = F32ToBf16(pfrexp<Packet4f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet4bf pldexp(const Packet4bf& a, const Packet4bf& exponent) {
  return F32ToBf16(pldexp<Packet4f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

//---------- double ----------

#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d pexp<Packet2d>(const Packet2d& x)
{ return pexp_double(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d plog<Packet2d>(const Packet2d& x)
{ return plog_double(x); }

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Konstantinos Margaritis <markos@freevec.org>
// Heavily based on Gael's SSE version.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_NEON_H
#define EIGEN_PACKET_MATH_NEON_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#if EIGEN_ARCH_ARM64
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#else
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 16
#endif
#endif

#if EIGEN_COMP_MSVC_STRICT

// In MSVC's arm_neon.h header file, all NEON vector types
// are aliases to the same underlying type __n128.
// We thus have to wrap them to make them different C++ types.
// (See also bug 1428)
typedef eigen_packet_wrapper<float32x2_t,0>  Packet2f;
typedef eigen_packet_wrapper<float32x4_t,1>  Packet4f;
typedef eigen_packet_wrapper<int32_t    ,2>  Packet4c;
typedef eigen_packet_wrapper<int8x8_t   ,3>  Packet8c;
typedef eigen_packet_wrapper<int8x16_t  ,4>  Packet16c;
typedef eigen_packet_wrapper<uint32_t   ,5>  Packet4uc;
typedef eigen_packet_wrapper<uint8x8_t  ,6>  Packet8uc;
typedef eigen_packet_wrapper<uint8x16_t ,7>  Packet16uc;
typedef eigen_packet_wrapper<int16x4_t  ,8>  Packet4s;
typedef eigen_packet_wrapper<int16x8_t  ,9>  Packet8s;
typedef eigen_packet_wrapper<uint16x4_t ,10> Packet4us;
typedef eigen_packet_wrapper<uint16x8_t ,11> Packet8us;
typedef eigen_packet_wrapper<int32x2_t  ,12> Packet2i;
typedef eigen_packet_wrapper<int32x4_t  ,13> Packet4i;
typedef eigen_packet_wrapper<uint32x2_t ,14> Packet2ui;
typedef eigen_packet_wrapper<uint32x4_t ,15> Packet4ui;
typedef eigen_packet_wrapper<int64x2_t  ,16> Packet2l;
typedef eigen_packet_wrapper<uint64x2_t ,17> Packet2ul;

#else

typedef float32x2_t                          Packet2f;
typedef float32x4_t                          Packet4f;
typedef eigen_packet_wrapper<int32_t    ,2>  Packet4c;
typedef int8x8_t                             Packet8c;
typedef int8x16_t                            Packet16c;
typedef eigen_packet_wrapper<uint32_t   ,5>  Packet4uc;
typedef uint8x8_t                            Packet8uc;
typedef uint8x16_t                           Packet16uc;
typedef int16x4_t                            Packet4s;
typedef int16x8_t                            Packet8s;
typedef uint16x4_t                           Packet4us;
typedef uint16x8_t                           Packet8us;
typedef int32x2_t                            Packet2i;
typedef int32x4_t                            Packet4i;
typedef uint32x2_t                           Packet2ui;
typedef uint32x4_t                           Packet4ui;
typedef int64x2_t                            Packet2l;
typedef uint64x2_t                           Packet2ul;

#endif // EIGEN_COMP_MSVC_STRICT

EIGEN_STRONG_INLINE Packet4f shuffle1(const Packet4f& m, int mask){
  const float* a = reinterpret_cast<const float*>(&m);
  Packet4f res = {*(a + (mask & 3)), *(a + ((mask >> 2) & 3)), *(a + ((mask >> 4) & 3 )), *(a + ((mask >> 6) & 3))};
  return res;
}

// fuctionally equivalent to _mm_shuffle_ps in SSE when interleave
// == false (i.e. shuffle<false>(m, n, mask) equals _mm_shuffle_ps(m, n, mask)),
// interleave m and n when interleave == true. Currently used in LU/arch/InverseSize4.h
// to enable a shared implementation for fast inversion of matrices of size 4. 
template<bool interleave> 
EIGEN_STRONG_INLINE Packet4f shuffle2(const Packet4f &m, const Packet4f &n, int mask)
{
  const float* a = reinterpret_cast<const float*>(&m);
  const float* b = reinterpret_cast<const float*>(&n);
  Packet4f res = {*(a + (mask & 3)), *(a + ((mask >> 2) & 3)), *(b + ((mask >> 4) & 3)), *(b + ((mask >> 6) & 3))};
  return res;
}

template<> 
EIGEN_STRONG_INLINE Packet4f shuffle2<true>(const Packet4f &m, const Packet4f &n, int mask) 
{
  const float* a = reinterpret_cast<const float*>(&m);
  const float* b = reinterpret_cast<const float*>(&n);
  Packet4f res = {*(a + (mask & 3)), *(b + ((mask >> 2) & 3)), *(a + ((mask >> 4) & 3)), *(b + ((mask >> 6) & 3))};
  return res;
}

EIGEN_STRONG_INLINE static int eigen_neon_shuffle_mask(int p, int q, int r, int s) {return ((s)<<6|(r)<<4|(q)<<2|(p));}

EIGEN_STRONG_INLINE Packet4f vec4f_swizzle1(const Packet4f& a, int p, int q, int r, int s)
{ 
  return shuffle1(a, eigen_neon_shuffle_mask(p, q, r, s));
}
EIGEN_STRONG_INLINE Packet4f vec4f_swizzle2(const Packet4f& a, const Packet4f& b, int p, int q, int r, int s)
{ 
  return shuffle2<false>(a,b,eigen_neon_shuffle_mask(p, q, r, s));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movelh(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<false>(a,b,eigen_neon_shuffle_mask(0, 1, 0, 1));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movehl(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<false>(b,a,eigen_neon_shuffle_mask(2, 3, 2, 3));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpacklo(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<true>(a,b,eigen_neon_shuffle_mask(0, 0, 1, 1));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpackhi(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<true>(a,b,eigen_neon_shuffle_mask(2, 2, 3, 3));
}
#define vec4f_duplane(a, p) \
  vdupq_lane_f32(vget_low_f32(a), p)

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  const Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = vreinterpretq_f32_u32(pset1<int32_t>(X))

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  const Packet4i p4i_##NAME = pset1<Packet4i>(X)

#if EIGEN_ARCH_ARM64
  // __builtin_prefetch tends to do nothing on ARM64 compilers because the
  // prefetch instructions there are too detailed for __builtin_prefetch to map
  // meaningfully to them.
  #define EIGEN_ARM_PREFETCH(ADDR)  __asm__ __volatile__("prfm pldl1keep, [%[addr]]\n" ::[addr] "r"(ADDR) : );
#elif EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_ARM_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#elif defined __pld
  #define EIGEN_ARM_PREFETCH(ADDR) __pld(ADDR)
#elif EIGEN_ARCH_ARM32
  #define EIGEN_ARM_PREFETCH(ADDR) __asm__ __volatile__ ("pld [%[addr]]\n" :: [addr] "r" (ADDR) : );
#else
  // by default no explicit prefetching
  #define EIGEN_ARM_PREFETCH(ADDR)
#endif

template <>
struct packet_traits<float> : default_packet_traits
{
  typedef Packet4f type;
  typedef Packet2f half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasDiv   = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,

    HasSin  = EIGEN_FAST_MATH,
    HasCos  = EIGEN_FAST_MATH,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf  = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template <>
struct packet_traits<int8_t> : default_packet_traits
{
  typedef Packet16c type;
  typedef Packet8c half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint8_t> : default_packet_traits
{
  typedef Packet16uc type;
  typedef Packet8uc half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasSqrt = 1
  };
};

template <>
struct packet_traits<int16_t> : default_packet_traits
{
  typedef Packet8s type;
  typedef Packet4s half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint16_t> : default_packet_traits
{
  typedef Packet8us type;
  typedef Packet4us half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,
    HasSqrt = 1
  };
};

template <>
struct packet_traits<int32_t> : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet2i half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint32_t> : default_packet_traits
{
  typedef Packet4ui type;
  typedef Packet2ui half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasSqrt = 1
  };
};

template <>
struct packet_traits<int64_t> : default_packet_traits
{
  typedef Packet2l type;
  typedef Packet2l half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint64_t> : default_packet_traits
{
  typedef Packet2ul type;
  typedef Packet2ul half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

#if EIGEN_GNUC_AT_MOST(4, 4) && !EIGEN_COMP_LLVM
// workaround gcc 4.2, 4.3 and 4.4 compilation issue
EIGEN_STRONG_INLINE float32x4_t vld1q_f32(const float* x) { return ::vld1q_f32((const float32_t*)x); }
EIGEN_STRONG_INLINE float32x2_t vld1_f32(const float* x) { return ::vld1_f32 ((const float32_t*)x); }
EIGEN_STRONG_INLINE float32x2_t vld1_dup_f32(const float* x) { return ::vld1_dup_f32 ((const float32_t*)x); }
EIGEN_STRONG_INLINE void vst1q_f32(float* to, float32x4_t from) { ::vst1q_f32((float32_t*)to,from); }
EIGEN_STRONG_INLINE void vst1_f32 (float* to, float32x2_t from) { ::vst1_f32 ((float32_t*)to,from); }
#endif

template<> struct unpacket_traits<Packet2f>
{
  typedef float type;
  typedef Packet2f half;
  typedef Packet2i integer_packet;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4f>
{
  typedef float type;
  typedef Packet2f half;
  typedef Packet4i integer_packet;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4c>
{
  typedef int8_t type;
  typedef Packet4c half;
  enum
  {
    size = 4,
    alignment = Unaligned,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8c>
{
  typedef int8_t type;
  typedef Packet4c half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet16c>
{
  typedef int8_t type;
  typedef Packet8c half;
  enum
  {
    size = 16,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4uc>
{
  typedef uint8_t type;
  typedef Packet4uc half;
  enum
  {
    size = 4,
    alignment = Unaligned,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8uc>
{
  typedef uint8_t type;
  typedef Packet4uc half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet16uc>
{
  typedef uint8_t type;
  typedef Packet8uc half;
  enum
  {
    size = 16,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false};
};
template<> struct unpacket_traits<Packet4s>
{
  typedef int16_t type;
  typedef Packet4s half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8s>
{
  typedef int16_t type;
  typedef Packet4s half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4us>
{
  typedef uint16_t type;
  typedef Packet4us half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8us>
{
  typedef uint16_t type;
  typedef Packet4us half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2i>
{
  typedef int32_t type;
  typedef Packet2i half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4i>
{
  typedef int32_t type;
  typedef Packet2i half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2ui>
{
  typedef uint32_t type;
  typedef Packet2ui half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4ui>
{
  typedef uint32_t type;
  typedef Packet2ui half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2l>
{
  typedef int64_t type;
  typedef Packet2l half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2ul>
{
  typedef uint64_t type;
  typedef Packet2ul half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet2f pset1<Packet2f>(const float& from) { return vdup_n_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from) { return vdupq_n_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c pset1<Packet4c>(const int8_t& from)
{ return vget_lane_s32(vreinterpret_s32_s8(vdup_n_s8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pset1<Packet8c>(const int8_t& from) { return vdup_n_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c pset1<Packet16c>(const int8_t& from) { return vdupq_n_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc pset1<Packet4uc>(const uint8_t& from)
{ return vget_lane_u32(vreinterpret_u32_u8(vdup_n_u8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc pset1<Packet8uc>(const uint8_t& from) { return vdup_n_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc pset1<Packet16uc>(const uint8_t& from) { return vdupq_n_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s pset1<Packet4s>(const int16_t& from) { return vdup_n_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s pset1<Packet8s>(const int16_t& from) { return vdupq_n_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us pset1<Packet4us>(const uint16_t& from) { return vdup_n_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us pset1<Packet8us>(const uint16_t& from) { return vdupq_n_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i pset1<Packet2i>(const int32_t& from) { return vdup_n_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int32_t& from) { return vdupq_n_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui pset1<Packet2ui>(const uint32_t& from) { return vdup_n_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui pset1<Packet4ui>(const uint32_t& from) { return vdupq_n_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l pset1<Packet2l>(const int64_t& from) { return vdupq_n_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul pset1<Packet2ul>(const uint64_t& from) { return vdupq_n_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f pset1frombits<Packet2f>(unsigned int from)
{ return vreinterpret_f32_u32(vdup_n_u32(from)); }
template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from)
{ return vreinterpretq_f32_u32(vdupq_n_u32(from)); }

template<> EIGEN_STRONG_INLINE Packet2f plset<Packet2f>(const float& a)
{
  const float c[] = {0.0f,1.0f};
  return vadd_f32(pset1<Packet2f>(a), vld1_f32(c));
}
template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a)
{
  const float c[] = {0.0f,1.0f,2.0f,3.0f};
  return vaddq_f32(pset1<Packet4f>(a), vld1q_f32(c));
}
template<> EIGEN_STRONG_INLINE Packet4c plset<Packet4c>(const int8_t& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(vreinterpret_s8_u32(vdup_n_u32(0x03020100)), vdup_n_s8(a))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c plset<Packet8c>(const int8_t& a)
{
  const int8_t c[] = {0,1,2,3,4,5,6,7};
  return vadd_s8(pset1<Packet8c>(a), vld1_s8(c));
}
template<> EIGEN_STRONG_INLINE Packet16c plset<Packet16c>(const int8_t& a)
{
  const int8_t c[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
  return vaddq_s8(pset1<Packet16c>(a), vld1q_s8(c));
}
template<> EIGEN_STRONG_INLINE Packet4uc plset<Packet4uc>(const uint8_t& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(vreinterpret_u8_u32(vdup_n_u32(0x03020100)), vdup_n_u8(a))), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc plset<Packet8uc>(const uint8_t& a)
{
  const uint8_t c[] = {0,1,2,3,4,5,6,7};
  return vadd_u8(pset1<Packet8uc>(a), vld1_u8(c));
}
template<> EIGEN_STRONG_INLINE Packet16uc plset<Packet16uc>(const uint8_t& a)
{
  const uint8_t c[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
  return vaddq_u8(pset1<Packet16uc>(a), vld1q_u8(c));
}
template<> EIGEN_STRONG_INLINE Packet4s plset<Packet4s>(const int16_t& a)
{
  const int16_t c[] = {0,1,2,3};
  return vadd_s16(pset1<Packet4s>(a), vld1_s16(c));
}
template<> EIGEN_STRONG_INLINE Packet4us plset<Packet4us>(const uint16_t& a)
{
  const uint16_t c[] = {0,1,2,3};
  return vadd_u16(pset1<Packet4us>(a), vld1_u16(c));
}
template<> EIGEN_STRONG_INLINE Packet8s plset<Packet8s>(const int16_t& a)
{
  const int16_t c[] = {0,1,2,3,4,5,6,7};
  return vaddq_s16(pset1<Packet8s>(a), vld1q_s16(c));
}
template<> EIGEN_STRONG_INLINE Packet8us plset<Packet8us>(const uint16_t& a)
{
  const uint16_t c[] = {0,1,2,3,4,5,6,7};
  return vaddq_u16(pset1<Packet8us>(a), vld1q_u16(c));
}
template<> EIGEN_STRONG_INLINE Packet2i plset<Packet2i>(const int32_t& a)
{
  const int32_t c[] = {0,1};
  return vadd_s32(pset1<Packet2i>(a), vld1_s32(c));
}
template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int32_t& a)
{
  const int32_t c[] = {0,1,2,3};
  return vaddq_s32(pset1<Packet4i>(a), vld1q_s32(c));
}
template<> EIGEN_STRONG_INLINE Packet2ui plset<Packet2ui>(const uint32_t& a)
{
  const uint32_t c[] = {0,1};
  return vadd_u32(pset1<Packet2ui>(a), vld1_u32(c));
}
template<> EIGEN_STRONG_INLINE Packet4ui plset<Packet4ui>(const uint32_t& a)
{
  const uint32_t c[] = {0,1,2,3};
  return vaddq_u32(pset1<Packet4ui>(a), vld1q_u32(c));
}
template<> EIGEN_STRONG_INLINE Packet2l plset<Packet2l>(const int64_t& a)
{
  const int64_t c[] = {0,1};
  return vaddq_s64(pset1<Packet2l>(a), vld1q_s64(c));
}
template<> EIGEN_STRONG_INLINE Packet2ul plset<Packet2ul>(const uint64_t& a)
{
  const uint64_t c[] = {0,1};
  return vaddq_u64(pset1<Packet2ul>(a), vld1q_u64(c));
}

template<> EIGEN_STRONG_INLINE Packet2f padd<Packet2f>(const Packet2f& a, const Packet2f& b) { return vadd_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return vaddq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c padd<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c padd<Packet8c>(const Packet8c& a, const Packet8c& b) { return vadd_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c padd<Packet16c>(const Packet16c& a, const Packet16c& b) { return vaddq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc padd<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc padd<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vadd_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc padd<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vaddq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s padd<Packet4s>(const Packet4s& a, const Packet4s& b) { return vadd_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s padd<Packet8s>(const Packet8s& a, const Packet8s& b) { return vaddq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us padd<Packet4us>(const Packet4us& a, const Packet4us& b) { return vadd_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us padd<Packet8us>(const Packet8us& a, const Packet8us& b) { return vaddq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i padd<Packet2i>(const Packet2i& a, const Packet2i& b) { return vadd_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return vaddq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui padd<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vadd_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui padd<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vaddq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l padd<Packet2l>(const Packet2l& a, const Packet2l& b) { return vaddq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul padd<Packet2ul>(const Packet2ul& a, const Packet2ul& b) { return vaddq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f psub<Packet2f>(const Packet2f& a, const Packet2f& b) { return vsub_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return vsubq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c psub<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vsub_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c psub<Packet8c>(const Packet8c& a, const Packet8c& b) { return vsub_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c psub<Packet16c>(const Packet16c& a, const Packet16c& b) { return vsubq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc psub<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vsub_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc psub<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vsub_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc psub<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vsubq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s psub<Packet4s>(const Packet4s& a, const Packet4s& b) { return vsub_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s psub<Packet8s>(const Packet8s& a, const Packet8s& b) { return vsubq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us psub<Packet4us>(const Packet4us& a, const Packet4us& b) { return vsub_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us psub<Packet8us>(const Packet8us& a, const Packet8us& b) { return vsubq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i psub<Packet2i>(const Packet2i& a, const Packet2i& b) { return vsub_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return vsubq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui psub<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vsub_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui psub<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vsubq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l psub<Packet2l>(const Packet2l& a, const Packet2l& b) { return vsubq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul psub<Packet2ul>(const Packet2ul& a, const Packet2ul& b) { return vsubq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pxor<Packet2f>(const Packet2f& a, const Packet2f& b);
template<> EIGEN_STRONG_INLINE Packet2f paddsub<Packet2f>(const Packet2f& a, const Packet2f & b) {
  Packet2f mask = {numext::bit_cast<float>(0x80000000u), 0.0f};
  return padd(a, pxor(mask, b));
}
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b);
template<> EIGEN_STRONG_INLINE Packet4f paddsub<Packet4f>(const Packet4f& a, const Packet4f& b) {
  Packet4f mask = {numext::bit_cast<float>(0x80000000u), 0.0f, numext::bit_cast<float>(0x80000000u), 0.0f};
  return padd(a, pxor(mask, b));
}

template<> EIGEN_STRONG_INLINE Packet2f pnegate(const Packet2f& a) { return vneg_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) { return vnegq_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4c pnegate(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vneg_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pnegate(const Packet8c& a) { return vneg_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c pnegate(const Packet16c& a) { return vnegq_s8(a); }
template<> EIGEN_STRONG_INLINE Packet4s pnegate(const Packet4s& a) { return vneg_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s pnegate(const Packet8s& a) { return vnegq_s16(a); }
template<> EIGEN_STRONG_INLINE Packet2i pnegate(const Packet2i& a) { return vneg_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return vnegq_s32(a); }
template<> EIGEN_STRONG_INLINE Packet2l pnegate(const Packet2l& a) {
#if EIGEN_ARCH_ARM64
  return vnegq_s64(a);
#else
  return vcombine_s64(
      vdup_n_s64(-vgetq_lane_s64(a, 0)),
      vdup_n_s64(-vgetq_lane_s64(a, 1)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pconj(const Packet2f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4c pconj(const Packet4c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8c pconj(const Packet8c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16c pconj(const Packet16c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4uc pconj(const Packet4uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8uc pconj(const Packet8uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16uc pconj(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4s pconj(const Packet4s& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8s pconj(const Packet8s& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4us pconj(const Packet4us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8us pconj(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2i pconj(const Packet2i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2ui pconj(const Packet2ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4ui pconj(const Packet4ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2l pconj(const Packet2l& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2ul pconj(const Packet2ul& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2f pmul<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmul_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return vmulq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c pmul<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmul_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmul<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmul_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmul<Packet16c>(const Packet16c& a, const Packet16c& b) { return vmulq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmul<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmul_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmul<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmul_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmul<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vmulq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmul<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmul_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmul<Packet8s>(const Packet8s& a, const Packet8s& b) { return vmulq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmul<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmul_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmul<Packet8us>(const Packet8us& a, const Packet8us& b) { return vmulq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmul<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmul_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) { return vmulq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmul<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmul_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmul<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vmulq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmul<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
    vdup_n_s64(vgetq_lane_s64(a, 0)*vgetq_lane_s64(b, 0)),
    vdup_n_s64(vgetq_lane_s64(a, 1)*vgetq_lane_s64(b, 1)));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmul<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
    vdup_n_u64(vgetq_lane_u64(a, 0)*vgetq_lane_u64(b, 0)),
    vdup_n_u64(vgetq_lane_u64(a, 1)*vgetq_lane_u64(b, 1)));
}

template<> EIGEN_STRONG_INLINE Packet2f pdiv<Packet2f>(const Packet2f& a, const Packet2f& b)
{
#if EIGEN_ARCH_ARM64
  return vdiv_f32(a,b);
#else
  Packet2f inv, restep, div;

  // NEON does not offer a divide instruction, we have to do a reciprocal approximation
  // However NEON in contrast to other SIMD engines (AltiVec/SSE), offers
  // a reciprocal estimate AND a reciprocal step -which saves a few instructions
  // vrecpeq_f32() returns an estimate to 1/b, which we will finetune with
  // Newton-Raphson and vrecpsq_f32()
  inv = vrecpe_f32(b);

  // This returns a differential, by which we will have to multiply inv to get a better
  // approximation of 1/b.
  restep = vrecps_f32(b, inv);
  inv = vmul_f32(restep, inv);

  // Finally, multiply a by 1/b and get the wanted result of the division.
  div = vmul_f32(a, inv);

  return div;
#endif
}
template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#if EIGEN_ARCH_ARM64
  return vdivq_f32(a,b);
#else
  Packet4f inv, restep, div;

  // NEON does not offer a divide instruction, we have to do a reciprocal approximation
  // However NEON in contrast to other SIMD engines (AltiVec/SSE), offers
  // a reciprocal estimate AND a reciprocal step -which saves a few instructions
  // vrecpeq_f32() returns an estimate to 1/b, which we will finetune with
  // Newton-Raphson and vrecpsq_f32()
  inv = vrecpeq_f32(b);

  // This returns a differential, by which we will have to multiply inv to get a better
  // approximation of 1/b.
  restep = vrecpsq_f32(b, inv);
  inv = vmulq_f32(restep, inv);

  // Finally, multiply a by 1/b and get the wanted result of the division.
  div = vmulq_f32(a, inv);

  return div;
#endif
}

template<> EIGEN_STRONG_INLINE Packet4c pdiv<Packet4c>(const Packet4c& /*a*/, const Packet4c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4c>(0);
}
template<> EIGEN_STRONG_INLINE Packet8c pdiv<Packet8c>(const Packet8c& /*a*/, const Packet8c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8c>(0);
}
template<> EIGEN_STRONG_INLINE Packet16c pdiv<Packet16c>(const Packet16c& /*a*/, const Packet16c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet16c>(0);
}
template<> EIGEN_STRONG_INLINE Packet4uc pdiv<Packet4uc>(const Packet4uc& /*a*/, const Packet4uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pdiv<Packet8uc>(const Packet8uc& /*a*/, const Packet8uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet16uc pdiv<Packet16uc>(const Packet16uc& /*a*/, const Packet16uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet16uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet4s pdiv<Packet4s>(const Packet4s& /*a*/, const Packet4s& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4s>(0);
}
template<> EIGEN_STRONG_INLINE Packet8s pdiv<Packet8s>(const Packet8s& /*a*/, const Packet8s& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8s>(0);
}
template<> EIGEN_STRONG_INLINE Packet4us pdiv<Packet4us>(const Packet4us& /*a*/, const Packet4us& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4us>(0);
}
template<> EIGEN_STRONG_INLINE Packet8us pdiv<Packet8us>(const Packet8us& /*a*/, const Packet8us& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8us>(0);
}
template<> EIGEN_STRONG_INLINE Packet2i pdiv<Packet2i>(const Packet2i& /*a*/, const Packet2i& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2i>(0);
}
template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& /*a*/, const Packet4i& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4i>(0);
}
template<> EIGEN_STRONG_INLINE Packet2ui pdiv<Packet2ui>(const Packet2ui& /*a*/, const Packet2ui& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2ui>(0);
}
template<> EIGEN_STRONG_INLINE Packet4ui pdiv<Packet4ui>(const Packet4ui& /*a*/, const Packet4ui& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4ui>(0);
}
template<> EIGEN_STRONG_INLINE Packet2l pdiv<Packet2l>(const Packet2l& /*a*/, const Packet2l& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2l>(0LL);
}
template<> EIGEN_STRONG_INLINE Packet2ul pdiv<Packet2ul>(const Packet2ul& /*a*/, const Packet2ul& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2ul>(0ULL);
}


#ifdef __ARM_FEATURE_FMA
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{ return vfmaq_f32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2f pmadd(const Packet2f& a, const Packet2f& b, const Packet2f& c)
{ return vfma_f32(c,a,b); }
#else
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{
  return vmlaq_f32(c,a,b);
}
template<> EIGEN_STRONG_INLINE Packet2f pmadd(const Packet2f& a, const Packet2f& b, const Packet2f& c)
{
  return vmla_f32(c,a,b);
}
#endif

// No FMA instruction for int, so use MLA unconditionally.
template<> EIGEN_STRONG_INLINE Packet4c pmadd(const Packet4c& a, const Packet4c& b, const Packet4c& c)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmla_s8(
      vreinterpret_s8_s32(vdup_n_s32(c)),
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmadd(const Packet8c& a, const Packet8c& b, const Packet8c& c)
{ return vmla_s8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmadd(const Packet16c& a, const Packet16c& b, const Packet16c& c)
{ return vmlaq_s8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmadd(const Packet4uc& a, const Packet4uc& b, const Packet4uc& c)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmla_u8(
      vreinterpret_u8_u32(vdup_n_u32(c)),
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmadd(const Packet8uc& a, const Packet8uc& b, const Packet8uc& c)
{ return vmla_u8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmadd(const Packet16uc& a, const Packet16uc& b, const Packet16uc& c)
{ return vmlaq_u8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmadd(const Packet4s& a, const Packet4s& b, const Packet4s& c)
{ return vmla_s16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmadd(const Packet8s& a, const Packet8s& b, const Packet8s& c)
{ return vmlaq_s16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmadd(const Packet4us& a, const Packet4us& b, const Packet4us& c)
{ return vmla_u16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmadd(const Packet8us& a, const Packet8us& b, const Packet8us& c)
{ return vmlaq_u16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmadd(const Packet2i& a, const Packet2i& b, const Packet2i& c)
{ return vmla_s32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c)
{ return vmlaq_s32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmadd(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c)
{ return vmla_u32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmadd(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c)
{ return vmlaq_u32(c,a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pabsdiff<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vabd_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pabsdiff<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vabdq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c pabsdiff<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vabd_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pabsdiff<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vabd_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pabsdiff<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vabdq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pabsdiff<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vabd_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pabsdiff<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vabd_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pabsdiff<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vabdq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pabsdiff<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vabd_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pabsdiff<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vabdq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pabsdiff<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vabd_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pabsdiff<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vabdq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pabsdiff<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vabd_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pabsdiff<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vabdq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pabsdiff<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vabd_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pabsdiff<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vabdq_u32(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pmin<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmin_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) { return vminq_f32(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4f pmin<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) { return vminnmq_f32(a, b); }
template<> EIGEN_STRONG_INLINE Packet2f pmin<PropagateNumbers, Packet2f>(const Packet2f& a, const Packet2f& b) { return vminnm_f32(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4f pmin<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) { return pmin<Packet4f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2f pmin<PropagateNaN, Packet2f>(const Packet2f& a, const Packet2f& b) { return pmin<Packet2f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet4c pmin<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmin_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmin<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmin_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmin<Packet16c>(const Packet16c& a, const Packet16c& b) { return vminq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmin<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmin_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmin<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmin_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmin<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vminq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmin<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmin_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmin<Packet8s>(const Packet8s& a, const Packet8s& b) { return vminq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmin<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmin_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmin<Packet8us>(const Packet8us& a, const Packet8us& b) { return vminq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmin<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmin_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vminq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmin<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmin_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmin<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vminq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmin<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
      vdup_n_s64((std::min)(vgetq_lane_s64(a, 0), vgetq_lane_s64(b, 0))),
      vdup_n_s64((std::min)(vgetq_lane_s64(a, 1), vgetq_lane_s64(b, 1))));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmin<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
      vdup_n_u64((std::min)(vgetq_lane_u64(a, 0), vgetq_lane_u64(b, 0))),
      vdup_n_u64((std::min)(vgetq_lane_u64(a, 1), vgetq_lane_u64(b, 1))));
}

template<> EIGEN_STRONG_INLINE Packet2f pmax<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmax_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) { return vmaxq_f32(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4f pmax<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) { return vmaxnmq_f32(a, b); }
template<> EIGEN_STRONG_INLINE Packet2f pmax<PropagateNumbers, Packet2f>(const Packet2f& a, const Packet2f& b) { return vmaxnm_f32(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4f pmax<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) { return pmax<Packet4f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2f pmax<PropagateNaN, Packet2f>(const Packet2f& a, const Packet2f& b) { return pmax<Packet2f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet4c pmax<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmax_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmax<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmax_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmax<Packet16c>(const Packet16c& a, const Packet16c& b) { return vmaxq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmax<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmax_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmax<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmax_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmax<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vmaxq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmax<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmax_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmax<Packet8s>(const Packet8s& a, const Packet8s& b) { return vmaxq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmax<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmax_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmax<Packet8us>(const Packet8us& a, const Packet8us& b) { return vmaxq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmax<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmax_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vmaxq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmax<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmax_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmax<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vmaxq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmax<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
      vdup_n_s64((std::max)(vgetq_lane_s64(a, 0), vgetq_lane_s64(b, 0))),
      vdup_n_s64((std::max)(vgetq_lane_s64(a, 1), vgetq_lane_s64(b, 1))));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmax<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
      vdup_n_u64((std::max)(vgetq_lane_u64(a, 0), vgetq_lane_u64(b, 0))),
      vdup_n_u64((std::max)(vgetq_lane_u64(a, 1), vgetq_lane_u64(b, 1))));
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_le<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vcle_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_le<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vcleq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_le<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vcle_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_le<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vcle_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_le<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vcleq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_le<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vcle_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_le<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vcle_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_le<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vcleq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_le<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vcle_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_le<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vcleq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_le<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vcle_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_le<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vcleq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_le<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vcle_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_le<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vcleq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_le<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vcle_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_le<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vcleq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_le<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vcleq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) <= vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) <= vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_le<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vcleq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) <= vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) <= vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_lt<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vclt_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vcltq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_lt<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vclt_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_lt<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vclt_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_lt<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vcltq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_lt<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vclt_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_lt<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vclt_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_lt<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vcltq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_lt<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vclt_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_lt<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vcltq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_lt<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vclt_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_lt<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vcltq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_lt<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vclt_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vcltq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_lt<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vclt_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_lt<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vcltq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_lt<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vcltq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) < vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) < vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_lt<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vcltq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) < vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) < vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_eq<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vceq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vceqq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_eq<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vceq_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_eq<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vceq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_eq<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vceqq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_eq<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vceq_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_eq<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vceq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_eq<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vceqq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_eq<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vceq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_eq<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vceqq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_eq<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vceq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_eq<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vceqq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_eq<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vceq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vceqq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_eq<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vceq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_eq<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vceqq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_eq<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vceqq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) == vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) == vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_eq<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vceqq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) == vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) == vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_lt_or_nan<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vmvn_u32(vcge_f32(a,b))); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vmvnq_u32(vcgeq_f32(a,b))); }

// Logical Operations are not supported for float, so we have to reinterpret casts using NEON intrinsics
template<> EIGEN_STRONG_INLINE Packet2f pand<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vand_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vandq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pand<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a & b; }
template<> EIGEN_STRONG_INLINE Packet8c pand<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vand_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pand<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vandq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pand<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a & b; }
template<> EIGEN_STRONG_INLINE Packet8uc pand<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vand_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pand<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vandq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pand<Packet4s>(const Packet4s& a, const Packet4s& b) { return vand_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pand<Packet8s>(const Packet8s& a, const Packet8s& b) { return vandq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pand<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vand_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pand<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vandq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pand<Packet2i>(const Packet2i& a, const Packet2i& b) { return vand_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vandq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pand<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vand_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pand<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vandq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pand<Packet2l>(const Packet2l& a, const Packet2l& b) { return vandq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pand<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vandq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f por<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vorr_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vorrq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c por<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a | b; }
template<> EIGEN_STRONG_INLINE Packet8c por<Packet8c>(const Packet8c& a, const Packet8c& b) { return vorr_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c por<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vorrq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc por<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a | b; }
template<> EIGEN_STRONG_INLINE Packet8uc por<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vorr_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc por<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vorrq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s por<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vorr_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s por<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vorrq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us por<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vorr_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us por<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vorrq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i por<Packet2i>(const Packet2i& a, const Packet2i& b) { return vorr_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vorrq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui por<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vorr_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui por<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vorrq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l por<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return vorrq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul por<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vorrq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pxor<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pxor<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a ^ b; }
template<> EIGEN_STRONG_INLINE Packet8c pxor<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return veor_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pxor<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return veorq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pxor<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a ^ b; }
template<> EIGEN_STRONG_INLINE Packet8uc pxor<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return veor_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pxor<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return veorq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pxor<Packet4s>(const Packet4s& a, const Packet4s& b) { return veor_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pxor<Packet8s>(const Packet8s& a, const Packet8s& b) { return veorq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pxor<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return veor_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pxor<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return veorq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pxor<Packet2i>(const Packet2i& a, const Packet2i& b) { return veor_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return veorq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pxor<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return veor_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pxor<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return veorq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pxor<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return veorq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pxor<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return veorq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pandnot<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vbic_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vbicq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pandnot<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a & ~b; }
template<> EIGEN_STRONG_INLINE Packet8c pandnot<Packet8c>(const Packet8c& a, const Packet8c& b) { return vbic_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pandnot<Packet16c>(const Packet16c& a, const Packet16c& b) { return vbicq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pandnot<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a & ~b; }
template<> EIGEN_STRONG_INLINE Packet8uc pandnot<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vbic_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pandnot<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vbicq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pandnot<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vbic_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pandnot<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vbicq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pandnot<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vbic_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pandnot<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vbicq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pandnot<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vbic_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vbicq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pandnot<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vbic_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pandnot<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vbicq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pandnot<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return vbicq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pandnot<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vbicq_u64(a,b); }


template<int N> EIGEN_STRONG_INLINE Packet4c parithmetic_shift_right(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vshr_n_s8(vreinterpret_s8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c parithmetic_shift_right(Packet8c a) { return vshr_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16c parithmetic_shift_right(Packet16c a) { return vshrq_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4uc parithmetic_shift_right(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vshr_n_u8(vreinterpret_u8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc parithmetic_shift_right(Packet8uc a) { return vshr_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc parithmetic_shift_right(Packet16uc a) { return vshrq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s parithmetic_shift_right(Packet4s a) { return vshr_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8s parithmetic_shift_right(Packet8s a) { return vshrq_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4us parithmetic_shift_right(Packet4us a) { return vshr_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us parithmetic_shift_right(Packet8us a) { return vshrq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i parithmetic_shift_right(Packet2i a) { return vshr_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(Packet4i a) { return vshrq_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ui parithmetic_shift_right(Packet2ui a) { return vshr_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui parithmetic_shift_right(Packet4ui a) { return vshrq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l parithmetic_shift_right(Packet2l a) { return vshrq_n_s64(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ul parithmetic_shift_right(Packet2ul a) { return vshrq_n_u64(a,N); }

template<int N> EIGEN_STRONG_INLINE Packet4c plogical_shift_right(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_u8(vshr_n_u8(vreinterpret_u8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c plogical_shift_right(Packet8c a)
{ return vreinterpret_s8_u8(vshr_n_u8(vreinterpret_u8_s8(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet16c plogical_shift_right(Packet16c a)
{ return vreinterpretq_s8_u8(vshrq_n_u8(vreinterpretq_u8_s8(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4uc plogical_shift_right(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_s8(vshr_n_s8(vreinterpret_s8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc plogical_shift_right(Packet8uc a) { return vshr_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc plogical_shift_right(Packet16uc a) { return vshrq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s plogical_shift_right(Packet4s a)
{ return vreinterpret_s16_u16(vshr_n_u16(vreinterpret_u16_s16(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet8s plogical_shift_right(Packet8s a)
{ return vreinterpretq_s16_u16(vshrq_n_u16(vreinterpretq_u16_s16(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4us plogical_shift_right(Packet4us a) { return vshr_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_right(Packet8us a) { return vshrq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i plogical_shift_right(Packet2i a)
{ return vreinterpret_s32_u32(vshr_n_u32(vreinterpret_u32_s32(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right(Packet4i a)
{ return vreinterpretq_s32_u32(vshrq_n_u32(vreinterpretq_u32_s32(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet2ui plogical_shift_right(Packet2ui a) { return vshr_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_right(Packet4ui a) { return vshrq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l plogical_shift_right(Packet2l a)
{ return vreinterpretq_s64_u64(vshrq_n_u64(vreinterpretq_u64_s64(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet2ul plogical_shift_right(Packet2ul a) { return vshrq_n_u64(a,N); }

template<int N> EIGEN_STRONG_INLINE Packet4c plogical_shift_left(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vshl_n_s8(vreinterpret_s8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c plogical_shift_left(Packet8c a) { return vshl_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16c plogical_shift_left(Packet16c a) { return vshlq_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4uc plogical_shift_left(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vshl_n_u8(vreinterpret_u8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc plogical_shift_left(Packet8uc a) { return vshl_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc plogical_shift_left(Packet16uc a) { return vshlq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s plogical_shift_left(Packet4s a) { return vshl_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8s plogical_shift_left(Packet8s a) { return vshlq_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4us plogical_shift_left(Packet4us a) { return vshl_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_left(Packet8us a) { return vshlq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i plogical_shift_left(Packet2i a) { return vshl_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left(Packet4i a) { return vshlq_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ui plogical_shift_left(Packet2ui a) { return vshl_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_left(Packet4ui a) { return vshlq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l plogical_shift_left(Packet2l a) { return vshlq_n_s64(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ul plogical_shift_left(Packet2ul a) { return vshlq_n_u64(a,N); }

template<> EIGEN_STRONG_INLINE Packet2f pload<Packet2f>(const float* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c pload<Packet4c>(const int8_t* from)
{
  Packet4c res;
  memcpy(&res, from, sizeof(Packet4c));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8c pload<Packet8c>(const int8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c pload<Packet16c>(const int8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc pload<Packet4uc>(const uint8_t* from)
{
  Packet4uc res;
  memcpy(&res, from, sizeof(Packet4uc));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8uc pload<Packet8uc>(const uint8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc pload<Packet16uc>(const uint8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s pload<Packet4s>(const int16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s pload<Packet8s>(const int16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us pload<Packet4us>(const uint16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us pload<Packet8us>(const uint16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i pload<Packet2i>(const int32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui pload<Packet2ui>(const uint32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui pload<Packet4ui>(const uint32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l pload<Packet2l>(const int64_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul pload<Packet2ul>(const uint64_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f ploadu<Packet2f>(const float* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c ploadu<Packet4c>(const int8_t* from)
{
  Packet4c res;
  memcpy(&res, from, sizeof(Packet4c));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8c ploadu<Packet8c>(const int8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c ploadu<Packet16c>(const int8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc ploadu<Packet4uc>(const uint8_t* from)
{
  Packet4uc res;
  memcpy(&res, from, sizeof(Packet4uc));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8uc ploadu<Packet8uc>(const uint8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc ploadu<Packet16uc>(const uint8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s ploadu<Packet4s>(const int16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s ploadu<Packet8s>(const int16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us ploadu<Packet4us>(const uint16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us ploadu<Packet8us>(const uint16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i ploadu<Packet2i>(const int32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui ploadu<Packet2ui>(const uint32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploadu<Packet4ui>(const uint32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l ploadu<Packet2l>(const int64_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul ploadu<Packet2ul>(const uint64_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f ploaddup<Packet2f>(const float* from)
{ return vld1_dup_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from)
{ return vcombine_f32(vld1_dup_f32(from), vld1_dup_f32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet4c ploaddup<Packet4c>(const int8_t* from)
{
  const int8x8_t a = vreinterpret_s8_s32(vdup_n_s32(pload<Packet4c>(from)));
  return vget_lane_s32(vreinterpret_s32_s8(vzip_s8(a,a).val[0]), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c ploaddup<Packet8c>(const int8_t* from)
{
  const int8x8_t a = vld1_s8(from);
  return vzip_s8(a,a).val[0];
}
template<> EIGEN_STRONG_INLINE Packet16c ploaddup<Packet16c>(const int8_t* from)
{
  const int8x8_t a = vld1_s8(from);
  const int8x8x2_t b = vzip_s8(a,a);
  return vcombine_s8(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4uc ploaddup<Packet4uc>(const uint8_t* from)
{
  const uint8x8_t a = vreinterpret_u8_u32(vdup_n_u32(pload<Packet4uc>(from)));
  return vget_lane_u32(vreinterpret_u32_u8(vzip_u8(a,a).val[0]), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc ploaddup<Packet8uc>(const uint8_t* from)
{
  const uint8x8_t a = vld1_u8(from);
  return vzip_u8(a,a).val[0];
}
template<> EIGEN_STRONG_INLINE Packet16uc ploaddup<Packet16uc>(const uint8_t* from)
{
  const uint8x8_t a = vld1_u8(from);
  const uint8x8x2_t b = vzip_u8(a,a);
  return vcombine_u8(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4s ploaddup<Packet4s>(const int16_t* from)
{
  return vreinterpret_s16_u32(vzip_u32(vreinterpret_u32_s16(vld1_dup_s16(from)),
      vreinterpret_u32_s16(vld1_dup_s16(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet8s ploaddup<Packet8s>(const int16_t* from)
{
  const int16x4_t a = vld1_s16(from);
  const int16x4x2_t b = vzip_s16(a,a);
  return vcombine_s16(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4us ploaddup<Packet4us>(const uint16_t* from)
{
  return vreinterpret_u16_u32(vzip_u32(vreinterpret_u32_u16(vld1_dup_u16(from)),
      vreinterpret_u32_u16(vld1_dup_u16(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet8us ploaddup<Packet8us>(const uint16_t* from)
{
  const uint16x4_t a = vld1_u16(from);
  const uint16x4x2_t b = vzip_u16(a,a);
  return vcombine_u16(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet2i ploaddup<Packet2i>(const int32_t* from)
{ return vld1_dup_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int32_t* from)
{ return vcombine_s32(vld1_dup_s32(from), vld1_dup_s32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet2ui ploaddup<Packet2ui>(const uint32_t* from)
{ return vld1_dup_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploaddup<Packet4ui>(const uint32_t* from)
{ return vcombine_u32(vld1_dup_u32(from), vld1_dup_u32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet2l ploaddup<Packet2l>(const int64_t* from)
{ return vld1q_dup_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul ploaddup<Packet2ul>(const uint64_t* from)
{ return vld1q_dup_u64(from); }

template<> EIGEN_STRONG_INLINE Packet4f ploadquad<Packet4f>(const float* from) { return vld1q_dup_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c ploadquad<Packet4c>(const int8_t* from)
{ return vget_lane_s32(vreinterpret_s32_s8(vld1_dup_s8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8c ploadquad<Packet8c>(const int8_t* from)
{
  return vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from)),
      vreinterpret_u32_s8(vld1_dup_s8(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet16c ploadquad<Packet16c>(const int8_t* from)
{
  const int8x8_t a = vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from)),
      vreinterpret_u32_s8(vld1_dup_s8(from+1))).val[0]);
  const int8x8_t b = vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from+2)),
      vreinterpret_u32_s8(vld1_dup_s8(from+3))).val[0]);
  return vcombine_s8(a,b);
}
template<> EIGEN_STRONG_INLINE Packet4uc ploadquad<Packet4uc>(const uint8_t* from)
{ return vget_lane_u32(vreinterpret_u32_u8(vld1_dup_u8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc ploadquad<Packet8uc>(const uint8_t* from)
{
  return vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from)),
      vreinterpret_u32_u8(vld1_dup_u8(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet16uc ploadquad<Packet16uc>(const uint8_t* from)
{
  const uint8x8_t a = vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from)),
      vreinterpret_u32_u8(vld1_dup_u8(from+1))).val[0]);
  const uint8x8_t b = vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from+2)),
      vreinterpret_u32_u8(vld1_dup_u8(from+3))).val[0]);
  return vcombine_u8(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8s ploadquad<Packet8s>(const int16_t* from)
{ return vcombine_s16(vld1_dup_s16(from), vld1_dup_s16(from+1)); }
template<> EIGEN_STRONG_INLINE Packet8us ploadquad<Packet8us>(const uint16_t* from)
{ return vcombine_u16(vld1_dup_u16(from), vld1_dup_u16(from+1)); }
template<> EIGEN_STRONG_INLINE Packet4i ploadquad<Packet4i>(const int32_t* from) { return vld1q_dup_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploadquad<Packet4ui>(const uint32_t* from) { return vld1q_dup_u32(from); }

template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet2f& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet4c& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet8c& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet16c& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet4uc& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet8uc& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet16uc& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int16_t>(int16_t* to, const Packet4s& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int16_t>(int16_t* to, const Packet8s& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint16_t>(uint16_t* to, const Packet4us& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint16_t>(uint16_t* to, const Packet8us& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet2i& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet4i& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint32_t>(uint32_t* to, const Packet2ui& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint32_t>(uint32_t* to, const Packet4ui& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int64_t>(int64_t* to, const Packet2l& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s64(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint64_t>(uint64_t* to, const Packet2ul& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u64(to,from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet2f& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet4c& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet8c& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet16c& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet4uc& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet8uc& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet16uc& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int16_t>(int16_t* to, const Packet4s& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int16_t>(int16_t* to, const Packet8s& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint16_t>(uint16_t* to, const Packet4us& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint16_t>(uint16_t* to, const Packet8us& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet2i& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet4i& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint32_t>(uint32_t* to, const Packet2ui& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint32_t>(uint32_t* to, const Packet4ui& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int64_t>(int64_t* to, const Packet2l& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s64(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint64_t>(uint64_t* to, const Packet2ul& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u64(to,from); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2f pgather<float, Packet2f>(const float* from, Index stride)
{
  Packet2f res = vld1_dup_f32(from);
  res = vld1_lane_f32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  Packet4f res = vld1q_dup_f32(from);
  res = vld1q_lane_f32(from + 1*stride, res, 1);
  res = vld1q_lane_f32(from + 2*stride, res, 2);
  res = vld1q_lane_f32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4c pgather<int8_t, Packet4c>(const int8_t* from, Index stride)
{
  Packet4c res;
  for (int i = 0; i != 4; i++)
    reinterpret_cast<int8_t*>(&res)[i] = *(from + i * stride);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c pgather<int8_t, Packet8c>(const int8_t* from, Index stride)
{
  Packet8c res = vld1_dup_s8(from);
  res = vld1_lane_s8(from + 1*stride, res, 1);
  res = vld1_lane_s8(from + 2*stride, res, 2);
  res = vld1_lane_s8(from + 3*stride, res, 3);
  res = vld1_lane_s8(from + 4*stride, res, 4);
  res = vld1_lane_s8(from + 5*stride, res, 5);
  res = vld1_lane_s8(from + 6*stride, res, 6);
  res = vld1_lane_s8(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16c pgather<int8_t, Packet16c>(const int8_t* from, Index stride)
{
  Packet16c res = vld1q_dup_s8(from);
  res = vld1q_lane_s8(from + 1*stride, res, 1);
  res = vld1q_lane_s8(from + 2*stride, res, 2);
  res = vld1q_lane_s8(from + 3*stride, res, 3);
  res = vld1q_lane_s8(from + 4*stride, res, 4);
  res = vld1q_lane_s8(from + 5*stride, res, 5);
  res = vld1q_lane_s8(from + 6*stride, res, 6);
  res = vld1q_lane_s8(from + 7*stride, res, 7);
  res = vld1q_lane_s8(from + 8*stride, res, 8);
  res = vld1q_lane_s8(from + 9*stride, res, 9);
  res = vld1q_lane_s8(from + 10*stride, res, 10);
  res = vld1q_lane_s8(from + 11*stride, res, 11);
  res = vld1q_lane_s8(from + 12*stride, res, 12);
  res = vld1q_lane_s8(from + 13*stride, res, 13);
  res = vld1q_lane_s8(from + 14*stride, res, 14);
  res = vld1q_lane_s8(from + 15*stride, res, 15);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4uc pgather<uint8_t, Packet4uc>(const uint8_t* from, Index stride)
{
  Packet4uc res;
  for (int i = 0; i != 4; i++)
    reinterpret_cast<uint8_t*>(&res)[i] = *(from + i * stride);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc pgather<uint8_t, Packet8uc>(const uint8_t* from, Index stride)
{
  Packet8uc res = vld1_dup_u8(from);
  res = vld1_lane_u8(from + 1*stride, res, 1);
  res = vld1_lane_u8(from + 2*stride, res, 2);
  res = vld1_lane_u8(from + 3*stride, res, 3);
  res = vld1_lane_u8(from + 4*stride, res, 4);
  res = vld1_lane_u8(from + 5*stride, res, 5);
  res = vld1_lane_u8(from + 6*stride, res, 6);
  res = vld1_lane_u8(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16uc pgather<uint8_t, Packet16uc>(const uint8_t* from, Index stride)
{
  Packet16uc res = vld1q_dup_u8(from);
  res = vld1q_lane_u8(from + 1*stride, res, 1);
  res = vld1q_lane_u8(from + 2*stride, res, 2);
  res = vld1q_lane_u8(from + 3*stride, res, 3);
  res = vld1q_lane_u8(from + 4*stride, res, 4);
  res = vld1q_lane_u8(from + 5*stride, res, 5);
  res = vld1q_lane_u8(from + 6*stride, res, 6);
  res = vld1q_lane_u8(from + 7*stride, res, 7);
  res = vld1q_lane_u8(from + 8*stride, res, 8);
  res = vld1q_lane_u8(from + 9*stride, res, 9);
  res = vld1q_lane_u8(from + 10*stride, res, 10);
  res = vld1q_lane_u8(from + 11*stride, res, 11);
  res = vld1q_lane_u8(from + 12*stride, res, 12);
  res = vld1q_lane_u8(from + 13*stride, res, 13);
  res = vld1q_lane_u8(from + 14*stride, res, 14);
  res = vld1q_lane_u8(from + 15*stride, res, 15);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s pgather<int16_t, Packet4s>(const int16_t* from, Index stride)
{
  Packet4s res = vld1_dup_s16(from);
  res = vld1_lane_s16(from + 1*stride, res, 1);
  res = vld1_lane_s16(from + 2*stride, res, 2);
  res = vld1_lane_s16(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8s pgather<int16_t, Packet8s>(const int16_t* from, Index stride)
{
  Packet8s res = vld1q_dup_s16(from);
  res = vld1q_lane_s16(from + 1*stride, res, 1);
  res = vld1q_lane_s16(from + 2*stride, res, 2);
  res = vld1q_lane_s16(from + 3*stride, res, 3);
  res = vld1q_lane_s16(from + 4*stride, res, 4);
  res = vld1q_lane_s16(from + 5*stride, res, 5);
  res = vld1q_lane_s16(from + 6*stride, res, 6);
  res = vld1q_lane_s16(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us pgather<uint16_t, Packet4us>(const uint16_t* from, Index stride)
{
  Packet4us res = vld1_dup_u16(from);
  res = vld1_lane_u16(from + 1*stride, res, 1);
  res = vld1_lane_u16(from + 2*stride, res, 2);
  res = vld1_lane_u16(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8us pgather<uint16_t, Packet8us>(const uint16_t* from, Index stride)
{
  Packet8us res = vld1q_dup_u16(from);
  res = vld1q_lane_u16(from + 1*stride, res, 1);
  res = vld1q_lane_u16(from + 2*stride, res, 2);
  res = vld1q_lane_u16(from + 3*stride, res, 3);
  res = vld1q_lane_u16(from + 4*stride, res, 4);
  res = vld1q_lane_u16(from + 5*stride, res, 5);
  res = vld1q_lane_u16(from + 6*stride, res, 6);
  res = vld1q_lane_u16(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2i pgather<int32_t, Packet2i>(const int32_t* from, Index stride)
{
  Packet2i res = vld1_dup_s32(from);
  res = vld1_lane_s32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4i pgather<int32_t, Packet4i>(const int32_t* from, Index stride)
{
  Packet4i res = vld1q_dup_s32(from);
  res = vld1q_lane_s32(from + 1*stride, res, 1);
  res = vld1q_lane_s32(from + 2*stride, res, 2);
  res = vld1q_lane_s32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ui pgather<uint32_t, Packet2ui>(const uint32_t* from, Index stride)
{
  Packet2ui res = vld1_dup_u32(from);
  res = vld1_lane_u32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4ui pgather<uint32_t, Packet4ui>(const uint32_t* from, Index stride)
{
  Packet4ui res = vld1q_dup_u32(from);
  res = vld1q_lane_u32(from + 1*stride, res, 1);
  res = vld1q_lane_u32(from + 2*stride, res, 2);
  res = vld1q_lane_u32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2l pgather<int64_t, Packet2l>(const int64_t* from, Index stride)
{
  Packet2l res = vld1q_dup_s64(from);
  res = vld1q_lane_s64(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ul pgather<uint64_t, Packet2ul>(const uint64_t* from, Index stride)
{
  Packet2ul res = vld1q_dup_u64(from);
  res = vld1q_lane_u64(from + 1*stride, res, 1);
  return res;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<float, Packet2f>(float* to, const Packet2f& from, Index stride)
{
  vst1_lane_f32(to + stride*0, from, 0);
  vst1_lane_f32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  vst1q_lane_f32(to + stride*0, from, 0);
  vst1q_lane_f32(to + stride*1, from, 1);
  vst1q_lane_f32(to + stride*2, from, 2);
  vst1q_lane_f32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet4c>(int8_t* to, const Packet4c& from, Index stride)
{
  for (int i = 0; i != 4; i++)
    *(to + i * stride) = reinterpret_cast<const int8_t*>(&from)[i];
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet8c>(int8_t* to, const Packet8c& from, Index stride)
{
  vst1_lane_s8(to + stride*0, from, 0);
  vst1_lane_s8(to + stride*1, from, 1);
  vst1_lane_s8(to + stride*2, from, 2);
  vst1_lane_s8(to + stride*3, from, 3);
  vst1_lane_s8(to + stride*4, from, 4);
  vst1_lane_s8(to + stride*5, from, 5);
  vst1_lane_s8(to + stride*6, from, 6);
  vst1_lane_s8(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet16c>(int8_t* to, const Packet16c& from, Index stride)
{
  vst1q_lane_s8(to + stride*0, from, 0);
  vst1q_lane_s8(to + stride*1, from, 1);
  vst1q_lane_s8(to + stride*2, from, 2);
  vst1q_lane_s8(to + stride*3, from, 3);
  vst1q_lane_s8(to + stride*4, from, 4);
  vst1q_lane_s8(to + stride*5, from, 5);
  vst1q_lane_s8(to + stride*6, from, 6);
  vst1q_lane_s8(to + stride*7, from, 7);
  vst1q_lane_s8(to + stride*8, from, 8);
  vst1q_lane_s8(to + stride*9, from, 9);
  vst1q_lane_s8(to + stride*10, from, 10);
  vst1q_lane_s8(to + stride*11, from, 11);
  vst1q_lane_s8(to + stride*12, from, 12);
  vst1q_lane_s8(to + stride*13, from, 13);
  vst1q_lane_s8(to + stride*14, from, 14);
  vst1q_lane_s8(to + stride*15, from, 15);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet4uc>(uint8_t* to, const Packet4uc& from, Index stride)
{
  for (int i = 0; i != 4; i++)
    *(to + i * stride) = reinterpret_cast<const uint8_t*>(&from)[i];
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet8uc>(uint8_t* to, const Packet8uc& from, Index stride)
{
  vst1_lane_u8(to + stride*0, from, 0);
  vst1_lane_u8(to + stride*1, from, 1);
  vst1_lane_u8(to + stride*2, from, 2);
  vst1_lane_u8(to + stride*3, from, 3);
  vst1_lane_u8(to + stride*4, from, 4);
  vst1_lane_u8(to + stride*5, from, 5);
  vst1_lane_u8(to + stride*6, from, 6);
  vst1_lane_u8(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet16uc>(uint8_t* to, const Packet16uc& from, Index stride)
{
  vst1q_lane_u8(to + stride*0, from, 0);
  vst1q_lane_u8(to + stride*1, from, 1);
  vst1q_lane_u8(to + stride*2, from, 2);
  vst1q_lane_u8(to + stride*3, from, 3);
  vst1q_lane_u8(to + stride*4, from, 4);
  vst1q_lane_u8(to + stride*5, from, 5);
  vst1q_lane_u8(to + stride*6, from, 6);
  vst1q_lane_u8(to + stride*7, from, 7);
  vst1q_lane_u8(to + stride*8, from, 8);
  vst1q_lane_u8(to + stride*9, from, 9);
  vst1q_lane_u8(to + stride*10, from, 10);
  vst1q_lane_u8(to + stride*11, from, 11);
  vst1q_lane_u8(to + stride*12, from, 12);
  vst1q_lane_u8(to + stride*13, from, 13);
  vst1q_lane_u8(to + stride*14, from, 14);
  vst1q_lane_u8(to + stride*15, from, 15);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int16_t, Packet4s>(int16_t* to, const Packet4s& from, Index stride)
{
  vst1_lane_s16(to + stride*0, from, 0);
  vst1_lane_s16(to + stride*1, from, 1);
  vst1_lane_s16(to + stride*2, from, 2);
  vst1_lane_s16(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int16_t, Packet8s>(int16_t* to, const Packet8s& from, Index stride)
{
  vst1q_lane_s16(to + stride*0, from, 0);
  vst1q_lane_s16(to + stride*1, from, 1);
  vst1q_lane_s16(to + stride*2, from, 2);
  vst1q_lane_s16(to + stride*3, from, 3);
  vst1q_lane_s16(to + stride*4, from, 4);
  vst1q_lane_s16(to + stride*5, from, 5);
  vst1q_lane_s16(to + stride*6, from, 6);
  vst1q_lane_s16(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint16_t, Packet4us>(uint16_t* to, const Packet4us& from, Index stride)
{
  vst1_lane_u16(to + stride*0, from, 0);
  vst1_lane_u16(to + stride*1, from, 1);
  vst1_lane_u16(to + stride*2, from, 2);
  vst1_lane_u16(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint16_t, Packet8us>(uint16_t* to, const Packet8us& from, Index stride)
{
  vst1q_lane_u16(to + stride*0, from, 0);
  vst1q_lane_u16(to + stride*1, from, 1);
  vst1q_lane_u16(to + stride*2, from, 2);
  vst1q_lane_u16(to + stride*3, from, 3);
  vst1q_lane_u16(to + stride*4, from, 4);
  vst1q_lane_u16(to + stride*5, from, 5);
  vst1q_lane_u16(to + stride*6, from, 6);
  vst1q_lane_u16(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int32_t, Packet2i>(int32_t* to, const Packet2i& from, Index stride)
{
  vst1_lane_s32(to + stride*0, from, 0);
  vst1_lane_s32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int32_t, Packet4i>(int32_t* to, const Packet4i& from, Index stride)
{
  vst1q_lane_s32(to + stride*0, from, 0);
  vst1q_lane_s32(to + stride*1, from, 1);
  vst1q_lane_s32(to + stride*2, from, 2);
  vst1q_lane_s32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint32_t, Packet2ui>(uint32_t* to, const Packet2ui& from, Index stride)
{
  vst1_lane_u32(to + stride*0, from, 0);
  vst1_lane_u32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint32_t, Packet4ui>(uint32_t* to, const Packet4ui& from, Index stride)
{
  vst1q_lane_u32(to + stride*0, from, 0);
  vst1q_lane_u32(to + stride*1, from, 1);
  vst1q_lane_u32(to + stride*2, from, 2);
  vst1q_lane_u32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int64_t, Packet2l>(int64_t* to, const Packet2l& from, Index stride)
{
  vst1q_lane_s64(to + stride*0, from, 0);
  vst1q_lane_s64(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint64_t, Packet2ul>(uint64_t* to, const Packet2ul& from, Index stride)
{
  vst1q_lane_u64(to + stride*0, from, 0);
  vst1q_lane_u64(to + stride*1, from, 1);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int8_t>(const int8_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint8_t>(const uint8_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int16_t>(const int16_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint16_t>(const uint16_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int32_t>(const int32_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint32_t>(const uint32_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int64_t>(const int64_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint64_t>(const uint64_t* addr) { EIGEN_ARM_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE float pfirst<Packet2f>(const Packet2f& a) { return vget_lane_f32(a,0); }
template<> EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) { return vgetq_lane_f32(a,0); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet4c>(const Packet4c& a) { return static_cast<int8_t>(a & 0xff); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet8c>(const Packet8c& a) { return vget_lane_s8(a,0); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet16c>(const Packet16c& a) { return vgetq_lane_s8(a,0); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet4uc>(const Packet4uc& a) { return static_cast<uint8_t>(a & 0xff); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet8uc>(const Packet8uc& a) { return vget_lane_u8(a,0); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet16uc>(const Packet16uc& a) { return vgetq_lane_u8(a,0); }
template<> EIGEN_STRONG_INLINE int16_t pfirst<Packet4s>(const Packet4s& a) { return vget_lane_s16(a,0); }
template<> EIGEN_STRONG_INLINE int16_t pfirst<Packet8s>(const Packet8s& a) { return vgetq_lane_s16(a,0); }
template<> EIGEN_STRONG_INLINE uint16_t pfirst<Packet4us>(const Packet4us& a) { return vget_lane_u16(a,0); }
template<> EIGEN_STRONG_INLINE uint16_t pfirst<Packet8us>(const Packet8us& a) { return vgetq_lane_u16(a,0); }
template<> EIGEN_STRONG_INLINE int32_t pfirst<Packet2i>(const Packet2i& a) { return vget_lane_s32(a,0); }
template<> EIGEN_STRONG_INLINE int32_t pfirst<Packet4i>(const Packet4i& a) { return vgetq_lane_s32(a,0); }
template<> EIGEN_STRONG_INLINE uint32_t pfirst<Packet2ui>(const Packet2ui& a) { return vget_lane_u32(a,0); }
template<> EIGEN_STRONG_INLINE uint32_t pfirst<Packet4ui>(const Packet4ui& a) { return vgetq_lane_u32(a,0); }
template<> EIGEN_STRONG_INLINE int64_t pfirst<Packet2l>(const Packet2l& a) { return vgetq_lane_s64(a,0); }
template<> EIGEN_STRONG_INLINE uint64_t pfirst<Packet2ul>(const Packet2ul& a) { return vgetq_lane_u64(a,0); }

template<> EIGEN_STRONG_INLINE Packet2f preverse(const Packet2f& a) { return vrev64_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  const float32x4_t a_r64 = vrev64q_f32(a);
  return vcombine_f32(vget_high_f32(a_r64), vget_low_f32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4c preverse(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vrev64_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c preverse(const Packet8c& a) { return vrev64_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c preverse(const Packet16c& a)
{
  const int8x16_t a_r64 = vrev64q_s8(a);
  return vcombine_s8(vget_high_s8(a_r64), vget_low_s8(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4uc preverse(const Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vrev64_u8(vreinterpret_u8_u32(vdup_n_u32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc preverse(const Packet8uc& a) { return vrev64_u8(a); }
template<> EIGEN_STRONG_INLINE Packet16uc preverse(const Packet16uc& a)
{
  const uint8x16_t a_r64 = vrev64q_u8(a);
  return vcombine_u8(vget_high_u8(a_r64), vget_low_u8(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4s preverse(const Packet4s& a) { return vrev64_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s preverse(const Packet8s& a)
{
  const int16x8_t a_r64 = vrev64q_s16(a);
  return vcombine_s16(vget_high_s16(a_r64), vget_low_s16(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4us preverse(const Packet4us& a) { return vrev64_u16(a); }
template<> EIGEN_STRONG_INLINE Packet8us preverse(const Packet8us& a)
{
  const uint16x8_t a_r64 = vrev64q_u16(a);
  return vcombine_u16(vget_high_u16(a_r64), vget_low_u16(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2i preverse(const Packet2i& a) { return vrev64_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  const int32x4_t a_r64 = vrev64q_s32(a);
  return vcombine_s32(vget_high_s32(a_r64), vget_low_s32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2ui preverse(const Packet2ui& a) { return vrev64_u32(a); }
template<> EIGEN_STRONG_INLINE Packet4ui preverse(const Packet4ui& a)
{
  const uint32x4_t a_r64 = vrev64q_u32(a);
  return vcombine_u32(vget_high_u32(a_r64), vget_low_u32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2l preverse(const Packet2l& a)
{ return vcombine_s64(vget_high_s64(a), vget_low_s64(a)); }
template<> EIGEN_STRONG_INLINE Packet2ul preverse(const Packet2ul& a)
{ return vcombine_u64(vget_high_u64(a), vget_low_u64(a)); }

template<> EIGEN_STRONG_INLINE Packet2f pabs(const Packet2f& a) { return vabs_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) { return vabsq_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4c pabs<Packet4c>(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vabs_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pabs(const Packet8c& a) { return vabs_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c pabs(const Packet16c& a) { return vabsq_s8(a); }
template<> EIGEN_STRONG_INLINE Packet4uc pabs(const Packet4uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8uc pabs(const Packet8uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16uc pabs(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4s pabs(const Packet4s& a) { return vabs_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s pabs(const Packet8s& a) { return vabsq_s16(a); }
template<> EIGEN_STRONG_INLINE Packet4us pabs(const Packet4us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8us pabs(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2i pabs(const Packet2i& a) { return vabs_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) { return vabsq_s32(a); }
template<> EIGEN_STRONG_INLINE Packet2ui pabs(const Packet2ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4ui pabs(const Packet4ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2l pabs(const Packet2l& a) {
#if EIGEN_ARCH_ARM64
  return vabsq_s64(a);
#else
  return vcombine_s64(
      vdup_n_s64((std::abs)(vgetq_lane_s64(a, 0))),
      vdup_n_s64((std::abs)(vgetq_lane_s64(a, 1))));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pabs(const Packet2ul& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2f pfrexp<Packet2f>(const Packet2f& a, Packet2f& exponent)
{ return pfrexp_generic(a,exponent); }
template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent)
{ return pfrexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE Packet2f pldexp<Packet2f>(const Packet2f& a, const Packet2f& exponent)
{ return pldexp_generic(a,exponent); }
template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent)
{ return pldexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE float predux<Packet2f>(const Packet2f& a) { return vget_lane_f32(vpadd_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  const float32x2_t sum = vadd_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpadd_f32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t sum = vpadd_s8(a_dup, a_dup);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet8c>(const Packet8c& a)
{
  int8x8_t sum = vpadd_s8(a,a);
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet16c>(const Packet16c& a)
{
  int8x8_t sum = vadd_s8(vget_low_s8(a), vget_high_s8(a));
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t sum = vpadd_u8(a_dup, a_dup);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t sum = vpadd_u8(a,a);
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t sum = vadd_u8(vget_low_u8(a), vget_high_u8(a));
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux<Packet4s>(const Packet4s& a)
{
  const int16x4_t sum = vpadd_s16(a,a);
  return vget_lane_s16(vpadd_s16(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux<Packet8s>(const Packet8s& a)
{
  int16x4_t sum = vadd_s16(vget_low_s16(a), vget_high_s16(a));
  sum = vpadd_s16(sum, sum);
  sum = vpadd_s16(sum, sum);
  return vget_lane_s16(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux<Packet4us>(const Packet4us& a)
{
  const uint16x4_t sum = vpadd_u16(a,a);
  return vget_lane_u16(vpadd_u16(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux<Packet8us>(const Packet8us& a)
{
  uint16x4_t sum = vadd_u16(vget_low_u16(a), vget_high_u16(a));
  sum = vpadd_u16(sum, sum);
  sum = vpadd_u16(sum, sum);
  return vget_lane_u16(sum, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux<Packet2i>(const Packet2i& a) { return vget_lane_s32(vpadd_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux<Packet4i>(const Packet4i& a)
{
  const int32x2_t sum = vadd_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpadd_s32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux<Packet2ui>(const Packet2ui& a) { return vget_lane_u32(vpadd_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t sum = vadd_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpadd_u32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux<Packet2l>(const Packet2l& a)
{ return vgetq_lane_s64(a, 0) + vgetq_lane_s64(a, 1); }
template<> EIGEN_STRONG_INLINE uint64_t predux<Packet2ul>(const Packet2ul& a)
{ return vgetq_lane_u64(a, 0) + vgetq_lane_u64(a, 1); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4c predux_half_dowto4(const Packet8c& a)
{
  return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(a,
      vreinterpret_s8_s32(vrev64_s32(vreinterpret_s32_s8(a))))), 0);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c predux_half_dowto4(const Packet16c& a)
{ return vadd_s8(vget_high_s8(a), vget_low_s8(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4uc predux_half_dowto4(const Packet8uc& a)
{
  return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(a,
      vreinterpret_u8_u32(vrev64_u32(vreinterpret_u32_u8(a))))), 0);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc predux_half_dowto4(const Packet16uc& a)
{ return vadd_u8(vget_high_u8(a), vget_low_u8(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s predux_half_dowto4(const Packet8s& a)
{ return vadd_s16(vget_high_s16(a), vget_low_s16(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us predux_half_dowto4(const Packet8us& a)
{ return vadd_u16(vget_high_u16(a), vget_low_u16(a)); }

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(a, 0) * vget_lane_f32(a, 1); }
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{ return predux_mul(vmul_f32(vget_low_f32(a), vget_high_f32(a))); }
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet4c>(const Packet4c& a)
{
  int8x8_t prod = vreinterpret_s8_s32(vdup_n_s32(a));
  prod = vmul_s8(prod, vrev16_s8(prod));
  return vget_lane_s8(prod, 0) * vget_lane_s8(prod, 2);
}
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet8c>(const Packet8c& a)
{
  int8x8_t prod = vmul_s8(a, vrev16_s8(a));
  prod = vmul_s8(prod, vrev32_s8(prod));
  return vget_lane_s8(prod, 0) * vget_lane_s8(prod, 4);
}
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet16c>(const Packet16c& a)
{ return predux_mul(vmul_s8(vget_low_s8(a), vget_high_s8(a))); }
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet4uc>(const Packet4uc& a)
{
  uint8x8_t prod = vreinterpret_u8_u32(vdup_n_u32(a));
  prod = vmul_u8(prod, vrev16_u8(prod));
  return vget_lane_u8(prod, 0) * vget_lane_u8(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t prod = vmul_u8(a, vrev16_u8(a));
  prod = vmul_u8(prod, vrev32_u8(prod));
  return vget_lane_u8(prod, 0) * vget_lane_u8(prod, 4);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet16uc>(const Packet16uc& a)
{ return predux_mul(vmul_u8(vget_low_u8(a), vget_high_u8(a))); }
template<> EIGEN_STRONG_INLINE int16_t predux_mul<Packet4s>(const Packet4s& a)
{
  const int16x4_t prod = vmul_s16(a, vrev32_s16(a));
  return vget_lane_s16(prod, 0) * vget_lane_s16(prod, 2);
}
template<> EIGEN_STRONG_INLINE int16_t predux_mul<Packet8s>(const Packet8s& a)
{
  int16x4_t prod;

  // Get the product of a_lo * a_hi -> |a1*a5|a2*a6|a3*a7|a4*a8|
  prod = vmul_s16(vget_low_s16(a), vget_high_s16(a));
  // Swap and multiply |a1*a5*a2*a6|a3*a7*a4*a8|
  prod = vmul_s16(prod, vrev32_s16(prod));
  // Multiply |a1*a5*a2*a6*a3*a7*a4*a8|
  return vget_lane_s16(prod, 0) * vget_lane_s16(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_mul<Packet4us>(const Packet4us& a)
{
  const uint16x4_t prod = vmul_u16(a, vrev32_u16(a));
  return vget_lane_u16(prod, 0) * vget_lane_u16(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_mul<Packet8us>(const Packet8us& a)
{
  uint16x4_t prod;

  // Get the product of a_lo * a_hi -> |a1*a5|a2*a6|a3*a7|a4*a8|
  prod = vmul_u16(vget_low_u16(a), vget_high_u16(a));
  // Swap and multiply |a1*a5*a2*a6|a3*a7*a4*a8|
  prod = vmul_u16(prod, vrev32_u16(prod));
  // Multiply |a1*a5*a2*a6*a3*a7*a4*a8|
  return vget_lane_u16(prod, 0) * vget_lane_u16(prod, 2);
}
template<> EIGEN_STRONG_INLINE int32_t predux_mul<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(a, 0) * vget_lane_s32(a, 1); }
template<> EIGEN_STRONG_INLINE int32_t predux_mul<Packet4i>(const Packet4i& a)
{ return predux_mul(vmul_s32(vget_low_s32(a), vget_high_s32(a))); }
template<> EIGEN_STRONG_INLINE uint32_t predux_mul<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(a, 0) * vget_lane_u32(a, 1); }
template<> EIGEN_STRONG_INLINE uint32_t predux_mul<Packet4ui>(const Packet4ui& a)
{ return predux_mul(vmul_u32(vget_low_u32(a), vget_high_u32(a))); }
template<> EIGEN_STRONG_INLINE int64_t predux_mul<Packet2l>(const Packet2l& a)
{ return vgetq_lane_s64(a, 0) * vgetq_lane_s64(a, 1); }
template<> EIGEN_STRONG_INLINE uint64_t predux_mul<Packet2ul>(const Packet2ul& a)
{ return vgetq_lane_u64(a, 0) * vgetq_lane_u64(a, 1); }

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(vpmin_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  const float32x2_t min = vmin_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpmin_f32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t min = vpmin_s8(a_dup, a_dup);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet8c>(const Packet8c& a)
{
  int8x8_t min = vpmin_s8(a,a);
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet16c>(const Packet16c& a)
{
  int8x8_t min = vmin_s8(vget_low_s8(a), vget_high_s8(a));
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t min = vpmin_u8(a_dup, a_dup);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t min = vpmin_u8(a,a);
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t min = vmin_u8(vget_low_u8(a), vget_high_u8(a));
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_min<Packet4s>(const Packet4s& a)
{
  const int16x4_t min = vpmin_s16(a,a);
  return vget_lane_s16(vpmin_s16(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_min<Packet8s>(const Packet8s& a)
{
  int16x4_t min = vmin_s16(vget_low_s16(a), vget_high_s16(a));
  min = vpmin_s16(min, min);
  min = vpmin_s16(min, min);
  return vget_lane_s16(min, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_min<Packet4us>(const Packet4us& a)
{
  const uint16x4_t min = vpmin_u16(a,a);
  return vget_lane_u16(vpmin_u16(min, min), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_min<Packet8us>(const Packet8us& a)
{
  uint16x4_t min = vmin_u16(vget_low_u16(a), vget_high_u16(a));
  min = vpmin_u16(min, min);
  min = vpmin_u16(min, min);
  return vget_lane_u16(min, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux_min<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(vpmin_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux_min<Packet4i>(const Packet4i& a)
{
  const int32x2_t min = vmin_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpmin_s32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux_min<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(vpmin_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux_min<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t min = vmin_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpmin_u32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux_min<Packet2l>(const Packet2l& a)
{ return (std::min)(vgetq_lane_s64(a, 0), vgetq_lane_s64(a, 1)); }
template<> EIGEN_STRONG_INLINE uint64_t predux_min<Packet2ul>(const Packet2ul& a)
{ return (std::min)(vgetq_lane_u64(a, 0), vgetq_lane_u64(a, 1)); }

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(vpmax_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  const float32x2_t max = vmax_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpmax_f32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t max = vpmax_s8(a_dup, a_dup);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet8c>(const Packet8c& a)
{
  int8x8_t max = vpmax_s8(a,a);
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet16c>(const Packet16c& a)
{
  int8x8_t max = vmax_s8(vget_low_s8(a), vget_high_s8(a));
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t max = vpmax_u8(a_dup, a_dup);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t max = vpmax_u8(a,a);
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t max = vmax_u8(vget_low_u8(a), vget_high_u8(a));
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_max<Packet4s>(const Packet4s& a)
{
  const int16x4_t max = vpmax_s16(a,a);
  return vget_lane_s16(vpmax_s16(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_max<Packet8s>(const Packet8s& a)
{
  int16x4_t max = vmax_s16(vget_low_s16(a), vget_high_s16(a));
  max = vpmax_s16(max, max);
  max = vpmax_s16(max, max);
  return vget_lane_s16(max, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_max<Packet4us>(const Packet4us& a)
{
  const uint16x4_t max = vpmax_u16(a,a);
  return vget_lane_u16(vpmax_u16(max, max), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_max<Packet8us>(const Packet8us& a)
{
  uint16x4_t max = vmax_u16(vget_low_u16(a), vget_high_u16(a));
  max = vpmax_u16(max, max);
  max = vpmax_u16(max, max);
  return vget_lane_u16(max, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux_max<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(vpmax_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux_max<Packet4i>(const Packet4i& a)
{
  const int32x2_t max = vmax_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpmax_s32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux_max<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(vpmax_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux_max<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t max = vmax_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpmax_u32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux_max<Packet2l>(const Packet2l& a)
{ return (std::max)(vgetq_lane_s64(a, 0), vgetq_lane_s64(a, 1)); }
template<> EIGEN_STRONG_INLINE uint64_t predux_max<Packet2ul>(const Packet2ul& a)
{ return (std::max)(vgetq_lane_u64(a, 0), vgetq_lane_u64(a, 1)); }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  uint32x2_t tmp = vorr_u32(vget_low_u32( vreinterpretq_u32_f32(x)),
                            vget_high_u32(vreinterpretq_u32_f32(x)));
  return vget_lane_u32(vpmax_u32(tmp, tmp), 0);
}

// Helpers for ptranspose.
namespace detail {
  
template<typename Packet>
void zip_in_place(Packet& p1, Packet& p2);

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2f>(Packet2f& p1, Packet2f& p2) {
  const float32x2x2_t tmp = vzip_f32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4f>(Packet4f& p1, Packet4f& p2) {
  const float32x4x2_t tmp = vzipq_f32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8c>(Packet8c& p1, Packet8c& p2) {
  const int8x8x2_t tmp = vzip_s8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet16c>(Packet16c& p1, Packet16c& p2) {
  const int8x16x2_t tmp = vzipq_s8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8uc>(Packet8uc& p1, Packet8uc& p2) {
  const uint8x8x2_t tmp = vzip_u8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet16uc>(Packet16uc& p1, Packet16uc& p2) {
  const uint8x16x2_t tmp = vzipq_u8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2i>(Packet2i& p1, Packet2i& p2) {
  const int32x2x2_t tmp = vzip_s32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4i>(Packet4i& p1, Packet4i& p2) {
  const int32x4x2_t tmp = vzipq_s32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2ui>(Packet2ui& p1, Packet2ui& p2) {
  const uint32x2x2_t tmp = vzip_u32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4ui>(Packet4ui& p1, Packet4ui& p2) {
  const uint32x4x2_t tmp = vzipq_u32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4s>(Packet4s& p1, Packet4s& p2) {
  const int16x4x2_t tmp = vzip_s16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8s>(Packet8s& p1, Packet8s& p2) {
  const int16x8x2_t tmp = vzipq_s16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4us>(Packet4us& p1, Packet4us& p2) {
  const uint16x4x2_t tmp = vzip_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8us>(Packet8us& p1, Packet8us& p2) {
  const uint16x8x2_t tmp = vzipq_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 2>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[1]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 4>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[2]);
  zip_in_place(kernel.packet[1], kernel.packet[3]);
  zip_in_place(kernel.packet[0], kernel.packet[1]);
  zip_in_place(kernel.packet[2], kernel.packet[3]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 8>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[4]);
  zip_in_place(kernel.packet[1], kernel.packet[5]);
  zip_in_place(kernel.packet[2], kernel.packet[6]);
  zip_in_place(kernel.packet[3], kernel.packet[7]);

  zip_in_place(kernel.packet[0], kernel.packet[2]);
  zip_in_place(kernel.packet[1], kernel.packet[3]);
  zip_in_place(kernel.packet[4], kernel.packet[6]);
  zip_in_place(kernel.packet[5], kernel.packet[7]);
  
  zip_in_place(kernel.packet[0], kernel.packet[1]);
  zip_in_place(kernel.packet[2], kernel.packet[3]);
  zip_in_place(kernel.packet[4], kernel.packet[5]);
  zip_in_place(kernel.packet[6], kernel.packet[7]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 16>& kernel) {
  EIGEN_UNROLL_LOOP
  for (int i=0; i<4; ++i) {
    const int m = (1 << i);
    EIGEN_UNROLL_LOOP
    for (int j=0; j<m; ++j) {
      const int n = (1 << (3-i));
      EIGEN_UNROLL_LOOP
      for (int k=0; k<n; ++k) {
        const int idx = 2*j*n+k;
        zip_in_place(kernel.packet[idx], kernel.packet[idx + n]);
      }
    }
  }
}

} // namespace detail

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2f, 2>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4f, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4c, 4>& kernel)
{
  const int8x8_t a = vreinterpret_s8_s32(vset_lane_s32(kernel.packet[2], vdup_n_s32(kernel.packet[0]), 1));
  const int8x8_t b = vreinterpret_s8_s32(vset_lane_s32(kernel.packet[3], vdup_n_s32(kernel.packet[1]), 1));

  const int8x8x2_t zip8 = vzip_s8(a,b);
  const int16x4x2_t zip16 = vzip_s16(vreinterpret_s16_s8(zip8.val[0]), vreinterpret_s16_s8(zip8.val[1]));

  kernel.packet[0] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[0]), 0);
  kernel.packet[1] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[0]), 1);
  kernel.packet[2] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[1]), 0);
  kernel.packet[3] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[1]), 1);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8c, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8c, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 16>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4uc, 4>& kernel)
{
  const uint8x8_t a = vreinterpret_u8_u32(vset_lane_u32(kernel.packet[2], vdup_n_u32(kernel.packet[0]), 1));
  const uint8x8_t b = vreinterpret_u8_u32(vset_lane_u32(kernel.packet[3], vdup_n_u32(kernel.packet[1]), 1));

  const uint8x8x2_t zip8 = vzip_u8(a,b);
  const uint16x4x2_t zip16 = vzip_u16(vreinterpret_u16_u8(zip8.val[0]), vreinterpret_u16_u8(zip8.val[1]));

  kernel.packet[0] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[0]), 0);
  kernel.packet[1] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[0]), 1);
  kernel.packet[2] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[1]), 0);
  kernel.packet[3] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[1]), 1);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8uc, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8uc, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 16>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4s, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8s, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8s, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4us, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8us, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8us, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2i, 2>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4i, 4>& kernel) {
    detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2ui, 2>& kernel) {
  detail::zip_in_place(kernel.packet[0], kernel.packet[1]);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4ui, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2l, 2>& kernel)
{
#if EIGEN_ARCH_ARM64
  const int64x2_t tmp1 = vzip1q_s64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = vzip2q_s64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = tmp1;
#else
  const int64x1_t tmp[2][2] = {
    { vget_low_s64(kernel.packet[0]), vget_high_s64(kernel.packet[0]) },
    { vget_low_s64(kernel.packet[1]), vget_high_s64(kernel.packet[1]) }
  };

  kernel.packet[0] = vcombine_s64(tmp[0][0], tmp[1][0]);
  kernel.packet[1] = vcombine_s64(tmp[0][1], tmp[1][1]);
#endif
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2ul, 2>& kernel)
{
#if EIGEN_ARCH_ARM64
  const uint64x2_t tmp1 = vzip1q_u64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = vzip2q_u64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = tmp1;
#else
  const uint64x1_t tmp[2][2] = {
    { vget_low_u64(kernel.packet[0]), vget_high_u64(kernel.packet[0]) },
    { vget_low_u64(kernel.packet[1]), vget_high_u64(kernel.packet[1]) }
  };

  kernel.packet[0] = vcombine_u64(tmp[0][0], tmp[1][0]);
  kernel.packet[1] = vcombine_u64(tmp[0][1], tmp[1][1]);
#endif
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2f pselect( const Packet2f& mask, const Packet2f& a, const Packet2f& b)
{ return vbsl_f32(vreinterpret_u32_f32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b)
{ return vbslq_f32(vreinterpretq_u32_f32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c pselect(const Packet8c& mask, const Packet8c& a, const Packet8c& b)
{ return vbsl_s8(vreinterpret_u8_s8(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16c pselect(const Packet16c& mask, const Packet16c& a, const Packet16c& b)
{ return vbslq_s8(vreinterpretq_u8_s8(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc pselect(const Packet8uc& mask, const Packet8uc& a, const Packet8uc& b)
{ return vbsl_u8(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16uc pselect(const Packet16uc& mask, const Packet16uc& a, const Packet16uc& b)
{ return vbslq_u8(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s pselect(const Packet4s& mask, const Packet4s& a, const Packet4s& b)
{ return vbsl_s16(vreinterpret_u16_s16(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8s pselect(const Packet8s& mask, const Packet8s& a, const Packet8s& b)
{ return vbslq_s16(vreinterpretq_u16_s16(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us pselect(const Packet4us& mask, const Packet4us& a, const Packet4us& b)
{ return vbsl_u16(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8us pselect(const Packet8us& mask, const Packet8us& a, const Packet8us& b)
{ return vbslq_u16(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2i pselect(const Packet2i& mask, const Packet2i& a, const Packet2i& b)
{ return vbsl_s32(vreinterpret_u32_s32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4i pselect(const Packet4i& mask, const Packet4i& a, const Packet4i& b)
{ return vbslq_s32(vreinterpretq_u32_s32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ui pselect(const Packet2ui& mask, const Packet2ui& a, const Packet2ui& b)
{ return vbsl_u32(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4ui pselect(const Packet4ui& mask, const Packet4ui& a, const Packet4ui& b)
{ return vbslq_u32(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2l pselect(const Packet2l& mask, const Packet2l& a, const Packet2l& b)
{ return vbslq_s64(vreinterpretq_u64_s64(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ul pselect(const Packet2ul& mask, const Packet2ul& a, const Packet2ul& b)
{ return vbslq_u64(mask, a, b); }

// Use armv8 rounding intinsics if available.
#if EIGEN_ARCH_ARMV8
template<> EIGEN_STRONG_INLINE Packet2f print<Packet2f>(const Packet2f& a)
{ return vrndn_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a)
{ return vrndnq_f32(a); }

template<> EIGEN_STRONG_INLINE Packet2f pfloor<Packet2f>(const Packet2f& a)
{ return vrndm_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{ return vrndmq_f32(a); }

template<> EIGEN_STRONG_INLINE Packet2f pceil<Packet2f>(const Packet2f& a)
{ return vrndp_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{ return vrndpq_f32(a); }

#else

template<> EIGEN_STRONG_INLINE Packet4f print(const Packet4f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet4f limit = pset1<Packet4f>(static_cast<float>(1<<23));
  const Packet4f abs_a = pabs(a);
  Packet4f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet2f print(const Packet2f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet2f limit = pset1<Packet2f>(static_cast<float>(1<<23));
  const Packet2f abs_a = pabs(a);
  Packet2f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If greater, subtract one.
  Packet4f mask = pcmp_lt(a, tmp);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2f pfloor<Packet2f>(const Packet2f& a)
{
  const Packet2f cst_1 = pset1<Packet2f>(1.0f);
  Packet2f tmp  = print<Packet2f>(a);
  // If greater, subtract one.
  Packet2f mask = pcmp_lt(a, tmp);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If smaller, add one.
  Packet4f mask = pcmp_lt(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2f pceil<Packet2f>(const Packet2f& a)
{
  const Packet2f cst_1 = pset1<Packet2f>(1.0);
  Packet2f tmp  = print<Packet2f>(a);
  // If smaller, add one.
  Packet2f mask = pcmp_lt(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

#endif

/**
 * Computes the integer square root
 * @remarks The calculation is performed using an algorithm which iterates through each binary digit of the result
 *   and tests whether setting that digit to 1 would cause the square of the value to be greater than the argument
 *   value. The algorithm is described in detail here: http://ww1.microchip.com/downloads/en/AppNotes/91040a.pdf .
 */
template<> EIGEN_STRONG_INLINE Packet4uc psqrt(const Packet4uc& a) {
  uint8x8_t x = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t res = vdup_n_u8(0);
  uint8x8_t add = vdup_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x8_t temp = vorr_u8(res, add);
    res = vbsl_u8(vcge_u8(x, vmul_u8(temp, temp)), temp, res);
    add = vshr_n_u8(add, 1);
  }
  return vget_lane_u32(vreinterpret_u32_u8(res), 0);
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet8uc psqrt(const Packet8uc& a) {
  uint8x8_t res = vdup_n_u8(0);
  uint8x8_t add = vdup_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x8_t temp = vorr_u8(res, add);
    res = vbsl_u8(vcge_u8(a, vmul_u8(temp, temp)), temp, res);
    add = vshr_n_u8(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet16uc psqrt(const Packet16uc& a) {
  uint8x16_t res = vdupq_n_u8(0);
  uint8x16_t add = vdupq_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x16_t temp = vorrq_u8(res, add);
    res = vbslq_u8(vcgeq_u8(a, vmulq_u8(temp, temp)), temp, res);
    add = vshrq_n_u8(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet4us psqrt(const Packet4us& a) {
  uint16x4_t res = vdup_n_u16(0);
  uint16x4_t add = vdup_n_u16(0x80);
  for (int i = 0; i < 8; i++)
  {
    const uint16x4_t temp = vorr_u16(res, add);
    res = vbsl_u16(vcge_u16(a, vmul_u16(temp, temp)), temp, res);
    add = vshr_n_u16(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet8us psqrt(const Packet8us& a) {
  uint16x8_t res = vdupq_n_u16(0);
  uint16x8_t add = vdupq_n_u16(0x80);
  for (int i = 0; i < 8; i++)
  {
    const uint16x8_t temp = vorrq_u16(res, add);
    res = vbslq_u16(vcgeq_u16(a, vmulq_u16(temp, temp)), temp, res);
    add = vshrq_n_u16(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet2ui psqrt(const Packet2ui& a) {
  uint32x2_t res = vdup_n_u32(0);
  uint32x2_t add = vdup_n_u32(0x8000);
  for (int i = 0; i < 16; i++)
  {
    const uint32x2_t temp = vorr_u32(res, add);
    res = vbsl_u32(vcge_u32(a, vmul_u32(temp, temp)), temp, res);
    add = vshr_n_u32(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet4ui psqrt(const Packet4ui& a) {
  uint32x4_t res = vdupq_n_u32(0);
  uint32x4_t add = vdupq_n_u32(0x8000);
  for (int i = 0; i < 16; i++)
  {
    const uint32x4_t temp = vorrq_u32(res, add);
    res = vbslq_u32(vcgeq_u32(a, vmulq_u32(temp, temp)), temp, res);
    add = vshrq_n_u32(add, 1);
  }
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f prsqrt(const Packet4f& a) {
  // Compute approximate reciprocal sqrt.
  Packet4f x = vrsqrteq_f32(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmulq_f32(vrsqrtsq_f32(vmulq_f32(a, x), x), x);
  x = vmulq_f32(vrsqrtsq_f32(vmulq_f32(a, x), x), x);
  const Packet4f infinity = pset1<Packet4f>(NumTraits<float>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

template<> EIGEN_STRONG_INLINE Packet2f prsqrt(const Packet2f& a) {
  // Compute approximate reciprocal sqrt.
  Packet2f x = vrsqrte_f32(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmul_f32(vrsqrts_f32(vmul_f32(a, x), x), x);
  x = vmul_f32(vrsqrts_f32(vmul_f32(a, x), x), x);
  const Packet2f infinity = pset1<Packet2f>(NumTraits<float>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

// Unfortunately vsqrt_f32 is only available for A64.
#if EIGEN_ARCH_ARM64
template<> EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& _x){return vsqrtq_f32(_x);}
template<> EIGEN_STRONG_INLINE Packet2f psqrt(const Packet2f& _x){return vsqrt_f32(_x); }
#else
template<> EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& a) {
  const Packet4f infinity = pset1<Packet4f>(NumTraits<float>::infinity());
  const Packet4f is_zero_or_inf = por(pcmp_eq(a, pzero(a)), pcmp_eq(a, infinity));
  return pselect(is_zero_or_inf, a, pmul(a, prsqrt(a)));
}
template<> EIGEN_STRONG_INLINE Packet2f psqrt(const Packet2f& a) {
  const Packet2f infinity = pset1<Packet2f>(NumTraits<float>::infinity());
  const Packet2f is_zero_or_inf = por(pcmp_eq(a, pzero(a)), pcmp_eq(a, infinity));
  return pselect(is_zero_or_inf, a, pmul(a, prsqrt(a)));
}
#endif

//---------- bfloat16 ----------
// TODO: Add support for native armv8.6-a bfloat16_t

// TODO: Guard if we have native bfloat16 support
typedef eigen_packet_wrapper<uint16x4_t, 19> Packet4bf;

template<> struct is_arithmetic<Packet4bf> { enum { value = true }; };

template<> struct packet_traits<bfloat16> : default_packet_traits
{
  typedef Packet4bf type;
  typedef Packet4bf half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,
    HasDiv       = 1,
    HasFloor     = 1,
    HasCeil      = 1,
    HasRint      = 1,

    HasSin  = EIGEN_FAST_MATH,
    HasCos  = EIGEN_FAST_MATH,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf  = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template<> struct unpacket_traits<Packet4bf>
{
  typedef bfloat16 type;
  typedef Packet4bf half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

namespace detail {  
template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4bf>(Packet4bf& p1, Packet4bf& p2) {
  const uint16x4x2_t tmp = vzip_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}
} // namespace detail

EIGEN_STRONG_INLINE Packet4bf F32ToBf16(const Packet4f& p)
{
  // See the scalar implemention in BFloat16.h for a comprehensible explanation
  // of this fast rounding algorithm
  Packet4ui input = reinterpret_cast<Packet4ui>(p);

  // lsb = (input >> 16) & 1
  Packet4ui lsb =  vandq_u32(vshrq_n_u32(input, 16), vdupq_n_u32(1));

  // rounding_bias = 0x7fff + lsb
  Packet4ui rounding_bias = vaddq_u32(lsb, vdupq_n_u32(0x7fff));

  // input += rounding_bias
  input = vaddq_u32(input, rounding_bias);

  // input = input >> 16
  input = vshrq_n_u32(input, 16);

  // Replace float-nans by bfloat16-nans, that is 0x7fc0
  const Packet4ui bf16_nan = vdupq_n_u32(0x7fc0);
  const Packet4ui mask = vceqq_f32(p, p);
  input = vbslq_u32(mask, input, bf16_nan);

  // output = static_cast<uint16_t>(input)
  return vmovn_u32(input);
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32(const Packet4bf& p)
{
  return reinterpret_cast<Packet4f>(vshlq_n_u32(vmovl_u16(p), 16));
}

EIGEN_STRONG_INLINE Packet4bf F32MaskToBf16Mask(const Packet4f& p) {
  return vmovn_u32(vreinterpretq_u32_f32(p));
}

template<> EIGEN_STRONG_INLINE Packet4bf pset1<Packet4bf>(const bfloat16& from) {
  return pset1<Packet4us>(from.value);
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst<Packet4bf>(const Packet4bf& from) {
  return bfloat16_impl::raw_uint16_to_bfloat16(static_cast<uint16_t>(pfirst<Packet4us>(from)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pload<Packet4bf>(const bfloat16* from)
{
  return pload<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template<> EIGEN_STRONG_INLINE Packet4bf ploadu<Packet4bf>(const bfloat16* from)
{
  return ploadu<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to, const Packet4bf& from)
{
  EIGEN_DEBUG_ALIGNED_STORE vst1_u16(reinterpret_cast<uint16_t*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to, const Packet4bf& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE vst1_u16(reinterpret_cast<uint16_t*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet4bf ploaddup<Packet4bf>(const bfloat16* from)
{
  return ploaddup<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template <> EIGEN_STRONG_INLINE Packet4bf pabs(const Packet4bf& a) {
  return F32ToBf16(pabs<Packet4f>(Bf16ToF32(a)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmin<PropagateNumbers, Packet4bf>(const Packet4bf &a,
                                                                            const Packet4bf &b)
{
  return F32ToBf16(pmin<PropagateNumbers, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}
template <> EIGEN_STRONG_INLINE Packet4bf pmin<PropagateNaN, Packet4bf>(const Packet4bf &a,
                                                                        const Packet4bf &b)
{
  return F32ToBf16(pmin<PropagateNaN, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmin<Packet4bf>(const Packet4bf &a,
                                                          const Packet4bf &b)
{
  return F32ToBf16(pmin<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmax<PropagateNumbers, Packet4bf>(const Packet4bf &a,
                                                                            const Packet4bf &b)
{
  return F32ToBf16(pmax<PropagateNumbers, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}
template <> EIGEN_STRONG_INLINE Packet4bf pmax<PropagateNaN, Packet4bf>(const Packet4bf &a,
                                                                        const Packet4bf &b)
{
  return F32ToBf16(pmax<PropagateNaN, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmax<Packet4bf>(const Packet4bf &a,
                                                          const Packet4bf &b)
{
  return F32ToBf16(pmax<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf plset<Packet4bf>(const bfloat16& a)
{
  return F32ToBf16(plset<Packet4f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf por(const Packet4bf& a,const Packet4bf& b) {
  return por<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pxor(const Packet4bf& a,const Packet4bf& b) {
  return pxor<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pand(const Packet4bf& a,const Packet4bf& b) {
  return pand<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pandnot(const Packet4bf& a,const Packet4bf& b) {
  return pandnot<Packet4us>(a, b);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4bf pselect(const Packet4bf& mask, const Packet4bf& a,
                                                      const Packet4bf& b)
{
  return pselect<Packet4us>(mask, a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf print<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(print<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pfloor<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(pfloor<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pceil<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(pceil<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pconj(const Packet4bf& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4bf padd<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(padd<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf psub<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(psub<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pmul<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(pmul<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pdiv<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(pdiv<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<>
EIGEN_STRONG_INLINE Packet4bf pgather<bfloat16, Packet4bf>(const bfloat16* from, Index stride)
{
  return pgather<uint16_t, Packet4us>(reinterpret_cast<const uint16_t*>(from), stride);
}

template<>
EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet4bf>(bfloat16* to, const Packet4bf& from, Index stride)
{
  pscatter<uint16_t, Packet4us>(reinterpret_cast<uint16_t*>(to), from, stride);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_max<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_min<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_mul<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf preverse<Packet4bf>(const Packet4bf& a)
{
  return preverse<Packet4us>(a);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4bf, 4>& kernel)
{
  detail::ptranspose_impl(kernel);
}

template<> EIGEN_STRONG_INLINE Packet4bf pabsdiff<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32ToBf16(pabsdiff<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_eq<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_eq<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_lt<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_lt<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_lt_or_nan<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_lt_or_nan<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_le<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_le<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pnegate<Packet4bf>(const Packet4bf& a)
{
  return pxor<Packet4us>(a, pset1<Packet4us>(static_cast<uint16_t>(0x8000)));
}

//---------- double ----------

// Clang 3.5 in the iOS toolchain has an ICE triggered by NEON intrisics for double.
// Confirmed at least with __apple_build_version__ = 6000054.
#ifdef __apple_build_version__
// Let's hope that by the time __apple_build_version__ hits the 601* range, the bug will be fixed.
// https://gist.github.com/yamaya/2924292 suggests that the 3 first digits are only updated with
// major toolchain updates.
#define EIGEN_APPLE_DOUBLE_NEON_BUG (__apple_build_version__ < 6010000)
#else
#define EIGEN_APPLE_DOUBLE_NEON_BUG 0
#endif

#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG

// Bug 907: workaround missing declarations of the following two functions in the ADK
// Defining these functions as templates ensures that if these intrinsics are
// already defined in arm_neon.h, then our workaround doesn't cause a conflict
// and has lower priority in overload resolution.
template <typename T> uint64x2_t vreinterpretq_u64_f64(T a) { return (uint64x2_t) a; }

template <typename T> float64x2_t vreinterpretq_f64_u64(T a) { return (float64x2_t) a; }

typedef float64x2_t Packet2d;
typedef float64x1_t Packet1d;

// fuctionally equivalent to _mm_shuffle_pd in SSE (i.e. shuffle(m, n, mask) equals _mm_shuffle_pd(m,n,mask))
// Currently used in LU/arch/InverseSize4.h to enable a shared implementation
// for fast inversion of matrices of size 4.
EIGEN_STRONG_INLINE Packet2d shuffle(const Packet2d& m, const Packet2d& n, int mask)
{
  const double* a = reinterpret_cast<const double*>(&m);
  const double* b = reinterpret_cast<const double*>(&n);
  Packet2d res = {*(a + (mask & 1)), *(b + ((mask >> 1) & 1))};
  return res;
}

EIGEN_STRONG_INLINE Packet2d vec2d_swizzle2(const Packet2d& a, const Packet2d& b, int mask)
{
  return shuffle(a, b, mask);
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpacklo(const Packet2d& a,const Packet2d& b)
{
  return shuffle(a, b, 0);
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpackhi(const Packet2d& a,const Packet2d& b)
{
  return shuffle(a, b, 3);
}
#define vec2d_duplane(a, p) \
  vdupq_laneq_f64(a, p)

template<> struct packet_traits<double>  : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasDiv   = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,

    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = 0,
    HasErf  = 0
  };
};

template<> struct unpacket_traits<Packet2d>
{
  typedef double type;
  typedef Packet2d half;
  typedef Packet2l integer_packet;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double&  from) { return vdupq_n_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a)
{
  const double c[] = {0.0,1.0};
  return vaddq_f64(pset1<Packet2d>(a), vld1q_f64(c));
}

template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return vaddq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return vsubq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& , const Packet2d& );
template<> EIGEN_STRONG_INLINE Packet2d paddsub<Packet2d>(const Packet2d& a, const Packet2d& b){
  const Packet2d mask = {numext::bit_cast<double>(0x8000000000000000ull),0.0};
  return padd(a, pxor(mask, b));
}

template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return vnegq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return vmulq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return vdivq_f64(a,b); }

#ifdef __ARM_FEATURE_FMA
// See bug 936. See above comment about FMA for float.
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c)
{ return vfmaq_f64(c,a,b); }
#else
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c)
{ return vmlaq_f64(c,a,b); }
#endif

template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) { return vminq_f64(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet2d pmin<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) { return vminnmq_f64(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmax<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) { return vmaxnmq_f64(a, b); }

#endif

template<> EIGEN_STRONG_INLINE Packet2d pmin<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) { return pmin<Packet2d>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) { return vmaxq_f64(a,b); }


template<> EIGEN_STRONG_INLINE Packet2d pmax<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) { return pmax<Packet2d>(a, b); }

// Logical Operations are not supported for float, so we have to reinterpret casts using NEON intrinsics
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vandq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vorrq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vbicq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vcleq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vcltq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u32(vmvnq_u32(vreinterpretq_u32_u64(vcgeq_f64(a,b)))); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vceqq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double* from) { return vld1q_dup_f64(from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_f64(to,from); }

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_f64(to,from); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  Packet2d res = pset1<Packet2d>(0.0);
  res = vld1q_lane_f64(from + 0*stride, res, 0);
  res = vld1q_lane_f64(from + 1*stride, res, 1);
  return res;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  vst1q_lane_f64(to + stride*0, from, 0);
  vst1q_lane_f64(to + stride*1, from, 1);
}

template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_ARM_PREFETCH(addr); }

// FIXME only store the 2 first elements ?
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return vgetq_lane_f64(a,0); }

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{ return vcombine_f64(vget_high_f64(a), vget_low_f64(a)); }

template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) { return vabsq_f64(a); }

#if EIGEN_COMP_CLANG && defined(__apple_build_version__)
// workaround ICE, see bug 907
template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{ return (vget_low_f64(a) + vget_high_f64(a))[0]; }
#else
template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{ return vget_lane_f64(vget_low_f64(a) + vget_high_f64(a), 0); }
#endif

// Other reduction functions:
// mul
#if EIGEN_COMP_CLANG && defined(__apple_build_version__)
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{ return (vget_low_f64(a) * vget_high_f64(a))[0]; }
#else
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{ return vget_lane_f64(vget_low_f64(a) * vget_high_f64(a), 0); }
#endif

// min
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{ return vgetq_lane_f64(vpminq_f64(a,a), 0); }

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{ return vgetq_lane_f64(vpmaxq_f64(a,a), 0); }


EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2d, 2>& kernel)
{
  const float64x2_t tmp1 = vzip1q_f64(kernel.packet[0], kernel.packet[1]);
  const float64x2_t tmp2 = vzip2q_f64(kernel.packet[0], kernel.packet[1]);

  kernel.packet[0] = tmp1;
  kernel.packet[1] = tmp2;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2d pselect( const Packet2d& mask, const Packet2d& a, const Packet2d& b)
{ return vbslq_f64(vreinterpretq_u64_f64(mask), a, b); }

template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a)
{ return vrndnq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a)
{ return vrndmq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a)
{ return vrndpq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent)
{ return pldexp_generic(a, exponent); }

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d>(const Packet2d& a, Packet2d& exponent)
{ return pfrexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(uint64_t from)
{ return vreinterpretq_f64_u64(vdupq_n_u64(from)); }

template<> EIGEN_STRONG_INLINE Packet2d prsqrt(const Packet2d& a) {
  // Compute approximate reciprocal sqrt.
  Packet2d x = vrsqrteq_f64(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  const Packet2d infinity = pset1<Packet2d>(NumTraits<double>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

template<> EIGEN_STRONG_INLINE Packet2d psqrt(const Packet2d& _x){ return vsqrtq_f64(_x); }

#endif // EIGEN_ARCH_ARM64

// Do we have an fp16 types and supporting Neon intrinsics?
#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC
typedef float16x4_t Packet4hf;
typedef float16x8_t Packet8hf;

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet8hf type;
  typedef Packet4hf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasCmp = 1,
    HasCast = 1,
    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasAbsDiff = 0,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasInsert = 1,
    HasReduxp = 1,
    HasDiv = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasSin = 0,
    HasCos = 0,
    HasLog = 0,
    HasExp = 0,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasErf = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template <>
struct unpacket_traits<Packet4hf> {
  typedef Eigen::half type;
  typedef Packet4hf half;
  enum {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
struct unpacket_traits<Packet8hf> {
  typedef Eigen::half type;
  typedef Packet4hf half;
  enum {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf predux_half_dowto4<Packet8hf>(const Packet8hf& a) {
  return vadd_f16(vget_low_f16(a), vget_high_f16(a));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pset1<Packet8hf>(const Eigen::half& from) {
  return vdupq_n_f16(from.x);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pset1<Packet4hf>(const Eigen::half& from) {
  return vdup_n_f16(from.x);
}

template <>
EIGEN_STRONG_INLINE Packet8hf plset<Packet8hf>(const Eigen::half& a) {
  const float16_t f[] = {0, 1, 2, 3, 4, 5, 6, 7};
  Packet8hf countdown = vld1q_f16(f);
  return vaddq_f16(pset1<Packet8hf>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4hf plset<Packet4hf>(const Eigen::half& a) {
  const float16_t f[] = {0, 1, 2, 3};
  Packet4hf countdown = vld1_f16(f);
  return vadd_f16(pset1<Packet4hf>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet8hf padd<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vaddq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf padd<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vadd_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf psub<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vsubq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf psub<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vsub_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pnegate(const Packet8hf& a) {
  return vnegq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pnegate(const Packet4hf& a) {
  return vneg_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pconj(const Packet8hf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4hf pconj(const Packet4hf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmul<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vmulq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmul<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmul_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pdiv<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vdivq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pdiv<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vdiv_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmadd(const Packet8hf& a, const Packet8hf& b, const Packet8hf& c) {
  return vfmaq_f16(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmadd(const Packet4hf& a, const Packet4hf& b, const Packet4hf& c) {
  return vfma_f16(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmin<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vminq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmin<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmin_f16(a, b);
}

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4hf pmin<PropagateNumbers, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return vminnm_f16(a, b); }
template<> EIGEN_STRONG_INLINE Packet8hf pmin<PropagateNumbers, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return vminnmq_f16(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4hf pmin<PropagateNaN, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return pmin<Packet4hf>(a, b); }

template<> EIGEN_STRONG_INLINE Packet8hf pmin<PropagateNaN, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return pmin<Packet8hf>(a, b); }

template <>
EIGEN_STRONG_INLINE Packet8hf pmax<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vmaxq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmax<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmax_f16(a, b);
}

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4hf pmax<PropagateNumbers, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return vmaxnm_f16(a, b); }
template<> EIGEN_STRONG_INLINE Packet8hf pmax<PropagateNumbers, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return vmaxnmq_f16(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4hf pmax<PropagateNaN, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return pmax<Packet4hf>(a, b); }

template<> EIGEN_STRONG_INLINE Packet8hf pmax<PropagateNaN, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return pmax<Packet8hf>(a, b); }

#define EIGEN_MAKE_ARM_FP16_CMP_8(name)                                               \
  template <>                                                                         \
  EIGEN_STRONG_INLINE Packet8hf pcmp_##name(const Packet8hf& a, const Packet8hf& b) { \
    return vreinterpretq_f16_u16(vc##name##q_f16(a, b));                              \
  }

#define EIGEN_MAKE_ARM_FP16_CMP_4(name)                                               \
  template <>                                                                         \
  EIGEN_STRONG_INLINE Packet4hf pcmp_##name(const Packet4hf& a, const Packet4hf& b) { \
    return vreinterpret_f16_u16(vc##name##_f16(a, b));                                \
  }

EIGEN_MAKE_ARM_FP16_CMP_8(eq)
EIGEN_MAKE_ARM_FP16_CMP_8(lt)
EIGEN_MAKE_ARM_FP16_CMP_8(le)

EIGEN_MAKE_ARM_FP16_CMP_4(eq)
EIGEN_MAKE_ARM_FP16_CMP_4(lt)
EIGEN_MAKE_ARM_FP16_CMP_4(le)

#undef EIGEN_MAKE_ARM_FP16_CMP_8
#undef EIGEN_MAKE_ARM_FP16_CMP_4

template <>
EIGEN_STRONG_INLINE Packet8hf pcmp_lt_or_nan<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vmvnq_u16(vcgeq_f16(a, b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pcmp_lt_or_nan<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vmvn_u16(vcge_f16(a, b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf print<Packet8hf>(const Packet8hf& a)
{ return vrndnq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf print<Packet4hf>(const Packet4hf& a)
{ return vrndn_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf pfloor<Packet8hf>(const Packet8hf& a)
{ return vrndmq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf pfloor<Packet4hf>(const Packet4hf& a)
{ return vrndm_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf pceil<Packet8hf>(const Packet8hf& a)
{ return vrndpq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf pceil<Packet4hf>(const Packet4hf& a)
{ return vrndp_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf psqrt<Packet8hf>(const Packet8hf& a) {
  return vsqrtq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf psqrt<Packet4hf>(const Packet4hf& a) {
  return vsqrt_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pand<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vandq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pand<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vand_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf por<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vorrq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf por<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vorr_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pxor<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(veorq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pxor<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(veor_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pandnot<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vbicq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pandnot<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vbic_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pload<Packet8hf>(const Eigen::half* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pload<Packet4hf>(const Eigen::half* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return vld1_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploadu<Packet8hf>(const Eigen::half* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet4hf ploadu<Packet4hf>(const Eigen::half* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return vld1_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploaddup<Packet8hf>(const Eigen::half* from) {
  Packet8hf packet;
  packet[0] = from[0].x;
  packet[1] = from[0].x;
  packet[2] = from[1].x;
  packet[3] = from[1].x;
  packet[4] = from[2].x;
  packet[5] = from[2].x;
  packet[6] = from[3].x;
  packet[7] = from[3].x;
  return packet;
}

template <>
EIGEN_STRONG_INLINE Packet4hf ploaddup<Packet4hf>(const Eigen::half* from) {
  float16x4_t packet;
  float16_t* tmp;
  tmp = (float16_t*)&packet;
  tmp[0] = from[0].x;
  tmp[1] = from[0].x;
  tmp[2] = from[1].x;
  tmp[3] = from[1].x;
  return packet;
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploadquad<Packet8hf>(const Eigen::half* from) {
  Packet4hf lo, hi;
  lo = vld1_dup_f16(reinterpret_cast<const float16_t*>(from));
  hi = vld1_dup_f16(reinterpret_cast<const float16_t*>(from+1));
  return vcombine_f16(lo, hi);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pinsertfirst(const Packet8hf& a, Eigen::half b) { return vsetq_lane_f16(b.x, a, 0); }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pinsertfirst(const Packet4hf& a, Eigen::half b) { return vset_lane_f16(b.x, a, 0); }

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pselect(const Packet8hf& mask, const Packet8hf& a, const Packet8hf& b) {
  return vbslq_f16(vreinterpretq_u16_f16(mask), a, b);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pselect(const Packet4hf& mask, const Packet4hf& a, const Packet4hf& b) {
  return vbsl_f16(vreinterpret_u16_f16(mask), a, b);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pinsertlast(const Packet8hf& a, Eigen::half b) { return vsetq_lane_f16(b.x, a, 7); }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pinsertlast(const Packet4hf& a, Eigen::half b) { return vset_lane_f16(b.x, a, 3); }

template <>
EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet8hf& from) {
  EIGEN_DEBUG_ALIGNED_STORE vst1q_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet4hf& from) {
  EIGEN_DEBUG_ALIGNED_STORE vst1_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet8hf& from) {
  EIGEN_DEBUG_UNALIGNED_STORE vst1q_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet4hf& from) {
  EIGEN_DEBUG_UNALIGNED_STORE vst1_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pgather<Eigen::half, Packet8hf>(const Eigen::half* from, Index stride) {
  Packet8hf res = pset1<Packet8hf>(Eigen::half(0.f));
  res = vsetq_lane_f16(from[0 * stride].x, res, 0);
  res = vsetq_lane_f16(from[1 * stride].x, res, 1);
  res = vsetq_lane_f16(from[2 * stride].x, res, 2);
  res = vsetq_lane_f16(from[3 * stride].x, res, 3);
  res = vsetq_lane_f16(from[4 * stride].x, res, 4);
  res = vsetq_lane_f16(from[5 * stride].x, res, 5);
  res = vsetq_lane_f16(from[6 * stride].x, res, 6);
  res = vsetq_lane_f16(from[7 * stride].x, res, 7);
  return res;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pgather<Eigen::half, Packet4hf>(const Eigen::half* from, Index stride) {
  Packet4hf res = pset1<Packet4hf>(Eigen::half(0.f));
  res = vset_lane_f16(from[0 * stride].x, res, 0);
  res = vset_lane_f16(from[1 * stride].x, res, 1);
  res = vset_lane_f16(from[2 * stride].x, res, 2);
  res = vset_lane_f16(from[3 * stride].x, res, 3);
  return res;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet8hf>(Eigen::half* to, const Packet8hf& from, Index stride) {
  to[stride * 0].x = vgetq_lane_f16(from, 0);
  to[stride * 1].x = vgetq_lane_f16(from, 1);
  to[stride * 2].x = vgetq_lane_f16(from, 2);
  to[stride * 3].x = vgetq_lane_f16(from, 3);
  to[stride * 4].x = vgetq_lane_f16(from, 4);
  to[stride * 5].x = vgetq_lane_f16(from, 5);
  to[stride * 6].x = vgetq_lane_f16(from, 6);
  to[stride * 7].x = vgetq_lane_f16(from, 7);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4hf>(Eigen::half* to, const Packet4hf& from, Index stride) {
  to[stride * 0].x = vget_lane_f16(from, 0);
  to[stride * 1].x = vget_lane_f16(from, 1);
  to[stride * 2].x = vget_lane_f16(from, 2);
  to[stride * 3].x = vget_lane_f16(from, 3);
}

template <>
EIGEN_STRONG_INLINE void prefetch<Eigen::half>(const Eigen::half* addr) {
  EIGEN_ARM_PREFETCH(addr);
}

template <>
EIGEN_STRONG_INLINE Eigen::half pfirst<Packet8hf>(const Packet8hf& a) {
  float16_t x[8];
  vst1q_f16(x, a);
  Eigen::half h;
  h.x = x[0];
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4hf>(const Packet4hf& a) {
  float16_t x[4];
  vst1_f16(x, a);
  Eigen::half h;
  h.x = x[0];
  return h;
}

template<> EIGEN_STRONG_INLINE Packet8hf preverse(const Packet8hf& a) {
  float16x4_t a_lo, a_hi;
  Packet8hf a_r64;

  a_r64 = vrev64q_f16(a);
  a_lo = vget_low_f16(a_r64);
  a_hi = vget_high_f16(a_r64);
  return vcombine_f16(a_hi, a_lo);
}

template <>
EIGEN_STRONG_INLINE Packet4hf preverse<Packet4hf>(const Packet4hf& a) {
  return vrev64_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pabs<Packet8hf>(const Packet8hf& a) {
  return vabsq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pabs<Packet4hf>(const Packet4hf& a) {
  return vabs_f16(a);
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, sum;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  sum = vpadd_f16(a_lo, a_hi);
  sum = vpadd_f16(sum, sum);
  sum = vpadd_f16(sum, sum);

  Eigen::half h;
  h.x = vget_lane_f16(sum, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux<Packet4hf>(const Packet4hf& a) {
  float16x4_t sum;

  sum = vpadd_f16(a, a);
  sum = vpadd_f16(sum, sum);
  Eigen::half h;
  h.x = vget_lane_f16(sum, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, prod;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  prod = vmul_f16(a_lo, a_hi);
  prod = vmul_f16(prod, vrev64_f16(prod));

  Eigen::half h;
  h.x = vmulh_f16(vget_lane_f16(prod, 0), vget_lane_f16(prod, 1));
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet4hf>(const Packet4hf& a) {
  float16x4_t prod;
  prod = vmul_f16(a, vrev64_f16(a));
  Eigen::half h;
  h.x = vmulh_f16(vget_lane_f16(prod, 0), vget_lane_f16(prod, 1));
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_min<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, min;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  min = vpmin_f16(a_lo, a_hi);
  min = vpmin_f16(min, min);
  min = vpmin_f16(min, min);

  Eigen::half h;
  h.x = vget_lane_f16(min, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_min<Packet4hf>(const Packet4hf& a) {
  Packet4hf tmp;
  tmp = vpmin_f16(a, a);
  tmp = vpmin_f16(tmp, tmp);
  Eigen::half h;
  h.x = vget_lane_f16(tmp, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_max<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, max;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  max = vpmax_f16(a_lo, a_hi);
  max = vpmax_f16(max, max);
  max = vpmax_f16(max, max);

  Eigen::half h;
  h.x = vget_lane_f16(max, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_max<Packet4hf>(const Packet4hf& a) {
  Packet4hf tmp;
  tmp = vpmax_f16(a, a);
  tmp = vpmax_f16(tmp, tmp);
  Eigen::half h;
  h.x = vget_lane_f16(tmp, 0);
  return h;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8hf, 4>& kernel)
{
  const float16x8x2_t zip16_1 = vzipq_f16(kernel.packet[0], kernel.packet[1]);
  const float16x8x2_t zip16_2 = vzipq_f16(kernel.packet[2], kernel.packet[3]);

  const float32x4x2_t zip32_1 = vzipq_f32(vreinterpretq_f32_f16(zip16_1.val[0]), vreinterpretq_f32_f16(zip16_2.val[0]));
  const float32x4x2_t zip32_2 = vzipq_f32(vreinterpretq_f32_f16(zip16_1.val[1]), vreinterpretq_f32_f16(zip16_2.val[1]));

  kernel.packet[0] = vreinterpretq_f16_f32(zip32_1.val[0]);
  kernel.packet[1] = vreinterpretq_f16_f32(zip32_1.val[1]);
  kernel.packet[2] = vreinterpretq_f16_f32(zip32_2.val[0]);
  kernel.packet[3] = vreinterpretq_f16_f32(zip32_2.val[1]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4hf, 4>& kernel) {
  EIGEN_ALIGN16 float16x4x4_t tmp_x4;
  float16_t* tmp = (float16_t*)&kernel;
  tmp_x4 = vld4_f16(tmp);

  kernel.packet[0] = tmp_x4.val[0];
  kernel.packet[1] = tmp_x4.val[1];
  kernel.packet[2] = tmp_x4.val[2];
  kernel.packet[3] = tmp_x4.val[3];
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8hf, 8>& kernel) {
  float16x8x2_t T_1[4];

  T_1[0] = vuzpq_f16(kernel.packet[0], kernel.packet[1]);
  T_1[1] = vuzpq_f16(kernel.packet[2], kernel.packet[3]);
  T_1[2] = vuzpq_f16(kernel.packet[4], kernel.packet[5]);
  T_1[3] = vuzpq_f16(kernel.packet[6], kernel.packet[7]);

  float16x8x2_t T_2[4];
  T_2[0] = vuzpq_f16(T_1[0].val[0], T_1[1].val[0]);
  T_2[1] = vuzpq_f16(T_1[0].val[1], T_1[1].val[1]);
  T_2[2] = vuzpq_f16(T_1[2].val[0], T_1[3].val[0]);
  T_2[3] = vuzpq_f16(T_1[2].val[1], T_1[3].val[1]);

  float16x8x2_t T_3[4];
  T_3[0] = vuzpq_f16(T_2[0].val[0], T_2[2].val[0]);
  T_3[1] = vuzpq_f16(T_2[0].val[1], T_2[2].val[1]);
  T_3[2] = vuzpq_f16(T_2[1].val[0], T_2[3].val[0]);
  T_3[3] = vuzpq_f16(T_2[1].val[1], T_2[3].val[1]);

  kernel.packet[0] = T_3[0].val[0];
  kernel.packet[1] = T_3[2].val[0];
  kernel.packet[2] = T_3[1].val[0];
  kernel.packet[3] = T_3[3].val[0];
  kernel.packet[4] = T_3[0].val[1];
  kernel.packet[5] = T_3[2].val[1];
  kernel.packet[6] = T_3[1].val[1];
  kernel.packet[7] = T_3[3].val[1];
}
#endif // end EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Rasmus Munk Larsen <rmlarsen@google.com>
// Copyright (C) 2020 Antonio Sanchez <cantonios@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_NEON_H
#define EIGEN_TYPE_CASTING_NEON_H

namespace Eigen {

namespace internal {

//==============================================================================
// pcast, SrcType = float
//==============================================================================
template <>
struct type_casting_traits<float, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4f, Packet4f>(const Packet4f& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2f, Packet2f>(const Packet2f& a) {
  return a;
}

template <>
struct type_casting_traits<float, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
struct type_casting_traits<float, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
// If float64 exists, first convert to that to keep as much precision as possible.
#if EIGEN_ARCH_ARM64
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4f, Packet2l>(const Packet4f& a) {
  // Discard second half of input.
  return vcvtq_s64_f64(vcvt_f64_f32(vget_low_f32(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4f, Packet2ul>(const Packet4f& a) {
  // Discard second half of input.
  return vcvtq_u64_f64(vcvt_f64_f32(vget_low_f32(a)));
}
#else
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4f, Packet2l>(const Packet4f& a) {
  // Discard second half of input.
  return vmovl_s32(vget_low_s32(vcvtq_s32_f32(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4f, Packet2ul>(const Packet4f& a) {
  // Discard second half of input.
  return vmovl_u32(vget_low_u32(vcvtq_u32_f32(a)));
}
#endif  // EIGEN_ARCH_ARM64

template <>
struct type_casting_traits<float, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return vcvtq_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2f, Packet2i>(const Packet2f& a) {
  return vcvt_s32_f32(a);
}

template <>
struct type_casting_traits<float, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4f, Packet4ui>(const Packet4f& a) {
  return vcvtq_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2f, Packet2ui>(const Packet2f& a) {
  return vcvt_u32_f32(a);
}

template <>
struct type_casting_traits<float, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4f, Packet8s>(const Packet4f& a, const Packet4f& b) {
  return vcombine_s16(vmovn_s32(vcvtq_s32_f32(a)), vmovn_s32(vcvtq_s32_f32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2f, Packet4s>(const Packet2f& a, const Packet2f& b) {
  return vmovn_s32(vcombine_s32(vcvt_s32_f32(a), vcvt_s32_f32(b)));
}

template <>
struct type_casting_traits<float, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4f, Packet8us>(const Packet4f& a, const Packet4f& b) {
  return vcombine_u16(vmovn_u32(vcvtq_u32_f32(a)), vmovn_u32(vcvtq_u32_f32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2f, Packet4us>(const Packet2f& a, const Packet2f& b) {
  return vmovn_u32(vcombine_u32(vcvt_u32_f32(a), vcvt_u32_f32(b)));
}

template <>
struct type_casting_traits<float, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4f, Packet16c>(const Packet4f& a, const Packet4f& b, const Packet4f& c,
                                                         const Packet4f& d) {
  const int16x8_t ab_s16 = pcast<Packet4f, Packet8s>(a, b);
  const int16x8_t cd_s16 = pcast<Packet4f, Packet8s>(c, d);
  return vcombine_s8(vmovn_s16(ab_s16), vmovn_s16(cd_s16));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2f, Packet8c>(const Packet2f& a, const Packet2f& b, const Packet2f& c,
                                                       const Packet2f& d) {
  const int16x4_t ab_s16 = pcast<Packet2f, Packet4s>(a, b);
  const int16x4_t cd_s16 = pcast<Packet2f, Packet4s>(c, d);
  return vmovn_s16(vcombine_s16(ab_s16, cd_s16));
}

template <>
struct type_casting_traits<float, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4f, Packet16uc>(const Packet4f& a, const Packet4f& b, const Packet4f& c,
                                                           const Packet4f& d) {
  const uint16x8_t ab_u16 = pcast<Packet4f, Packet8us>(a, b);
  const uint16x8_t cd_u16 = pcast<Packet4f, Packet8us>(c, d);
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2f, Packet8uc>(const Packet2f& a, const Packet2f& b, const Packet2f& c,
                                                         const Packet2f& d) {
  const uint16x4_t ab_u16 = pcast<Packet2f, Packet4us>(a, b);
  const uint16x4_t cd_u16 = pcast<Packet2f, Packet4us>(c, d);
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

//==============================================================================
// pcast, SrcType = int8_t
//==============================================================================
template <>
struct type_casting_traits<numext::int8_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet16c, Packet4f>(const Packet16c& a) {
  // Discard all but first 4 bytes.
  return vcvtq_f32_s32(vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a)))));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet8c, Packet2f>(const Packet8c& a) {
  // Discard all but first 2 bytes.
  return vcvt_f32_s32(vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(a)))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet16c, Packet2l>(const Packet16c& a) {
  // Discard all but first two bytes.
  return vmovl_s32(vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a))))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet16c, Packet2ul>(const Packet16c& a) {
  return vreinterpretq_u64_s64(pcast<Packet16c, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet16c, Packet4i>(const Packet16c& a) {
  // Discard all but first 4 bytes.
  return vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a))));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet8c, Packet2i>(const Packet8c& a) {
  // Discard all but first 2 bytes.
  return vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(a))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet16c, Packet4ui>(const Packet16c& a) {
  return vreinterpretq_u32_s32(pcast<Packet16c, Packet4i>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet8c, Packet2ui>(const Packet8c& a) {
  return vreinterpret_u32_s32(pcast<Packet8c, Packet2i>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet16c, Packet8s>(const Packet16c& a) {
  // Discard second half of input.
  return vmovl_s8(vget_low_s8(a));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet8c, Packet4s>(const Packet8c& a) {
  // Discard second half of input.
  return vget_low_s16(vmovl_s8(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet16c, Packet8us>(const Packet16c& a) {
  return vreinterpretq_u16_s16(pcast<Packet16c, Packet8s>(a));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet8c, Packet4us>(const Packet8c& a) {
  return vreinterpret_u16_s16(pcast<Packet8c, Packet4s>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet16c, Packet16c>(const Packet16c& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet8c, Packet8c>(const Packet8c& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4c pcast<Packet4c, Packet4c>(const Packet4c& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet16c, Packet16uc>(const Packet16c& a) {
  return vreinterpretq_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet8c, Packet8uc>(const Packet8c& a) {
  return vreinterpret_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet4uc pcast<Packet4c, Packet4uc>(const Packet4c& a) {
  return static_cast<Packet4uc>(a);
}

//==============================================================================
// pcast, SrcType = uint8_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint8_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet16uc, Packet4f>(const Packet16uc& a) {
  // Discard all but first 4 bytes.
  return vcvtq_f32_u32(vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a)))));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet8uc, Packet2f>(const Packet8uc& a) {
  // Discard all but first 2 bytes.
  return vcvt_f32_u32(vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(a)))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet16uc, Packet2ul>(const Packet16uc& a) {
  // Discard all but first two bytes.
  return vmovl_u32(vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a))))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet16uc, Packet2l>(const Packet16uc& a) {
  return vreinterpretq_s64_u64(pcast<Packet16uc, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet16uc, Packet4ui>(const Packet16uc& a) {
  // Discard all but first 4 bytes.
  return vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a))));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet8uc, Packet2ui>(const Packet8uc& a) {
  // Discard all but first 2 bytes.
  return vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(a))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet16uc, Packet4i>(const Packet16uc& a) {
  return vreinterpretq_s32_u32(pcast<Packet16uc, Packet4ui>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet8uc, Packet2i>(const Packet8uc& a) {
  return vreinterpret_s32_u32(pcast<Packet8uc, Packet2ui>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet16uc, Packet8us>(const Packet16uc& a) {
  // Discard second half of input.
  return vmovl_u8(vget_low_u8(a));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet8uc, Packet4us>(const Packet8uc& a) {
  // Discard second half of input.
  return vget_low_u16(vmovl_u8(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet16uc, Packet8s>(const Packet16uc& a) {
  return vreinterpretq_s16_u16(pcast<Packet16uc, Packet8us>(a));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet8uc, Packet4s>(const Packet8uc& a) {
  return vreinterpret_s16_u16(pcast<Packet8uc, Packet4us>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet16uc, Packet16uc>(const Packet16uc& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet8uc, Packet8uc>(const Packet8uc& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4uc pcast<Packet4uc, Packet4uc>(const Packet4uc& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet16uc, Packet16c>(const Packet16uc& a) {
  return vreinterpretq_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet8uc, Packet8c>(const Packet8uc& a) {
  return vreinterpret_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet4c pcast<Packet4uc, Packet4c>(const Packet4uc& a) {
  return static_cast<Packet4c>(a);
}

//==============================================================================
// pcast, SrcType = int16_t
//==============================================================================
template <>
struct type_casting_traits<numext::int16_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet8s, Packet4f>(const Packet8s& a) {
  // Discard second half of input.
  return vcvtq_f32_s32(vmovl_s16(vget_low_s16(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet4s, Packet2f>(const Packet4s& a) {
  // Discard second half of input.
  return vcvt_f32_s32(vget_low_s32(vmovl_s16(a)));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet8s, Packet2l>(const Packet8s& a) {
  // Discard all but first two values.
  return vmovl_s32(vget_low_s32(vmovl_s16(vget_low_s16(a))));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet8s, Packet2ul>(const Packet8s& a) {
  return vreinterpretq_u64_s64(pcast<Packet8s, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet8s, Packet4i>(const Packet8s& a) {
  // Discard second half of input.
  return vmovl_s16(vget_low_s16(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet4s, Packet2i>(const Packet4s& a) {
  // Discard second half of input.
  return vget_low_s32(vmovl_s16(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet8s, Packet4ui>(const Packet8s& a) {
  return vreinterpretq_u32_s32(pcast<Packet8s, Packet4i>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet4s, Packet2ui>(const Packet4s& a) {
  return vreinterpret_u32_s32(pcast<Packet4s, Packet2i>(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet8s, Packet8s>(const Packet8s& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet4s, Packet4s>(const Packet4s& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet8s, Packet8us>(const Packet8s& a) {
  return vreinterpretq_u16_s16(a);
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet4s, Packet4us>(const Packet4s& a) {
  return vreinterpret_u16_s16(a);
}

template <>
struct type_casting_traits<numext::int16_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet8s, Packet16c>(const Packet8s& a, const Packet8s& b) {
  return vcombine_s8(vmovn_s16(a), vmovn_s16(b));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet4s, Packet8c>(const Packet4s& a, const Packet4s& b) {
  return vmovn_s16(vcombine_s16(a, b));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet8s, Packet16uc>(const Packet8s& a, const Packet8s& b) {
  return vcombine_u8(vmovn_u16(vreinterpretq_u16_s16(a)), vmovn_u16(vreinterpretq_u16_s16(b)));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet4s, Packet8uc>(const Packet4s& a, const Packet4s& b) {
  return vmovn_u16(vcombine_u16(vreinterpret_u16_s16(a), vreinterpret_u16_s16(b)));
}

//==============================================================================
// pcast, SrcType = uint16_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint16_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet8us, Packet4f>(const Packet8us& a) {
  // Discard second half of input.
  return vcvtq_f32_u32(vmovl_u16(vget_low_u16(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet4us, Packet2f>(const Packet4us& a) {
  // Discard second half of input.
  return vcvt_f32_u32(vget_low_u32(vmovl_u16(a)));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet8us, Packet2ul>(const Packet8us& a) {
  // Discard all but first two values.
  return vmovl_u32(vget_low_u32(vmovl_u16(vget_low_u16(a))));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet8us, Packet2l>(const Packet8us& a) {
  return vreinterpretq_s64_u64(pcast<Packet8us, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet8us, Packet4ui>(const Packet8us& a) {
  // Discard second half of input.
  return vmovl_u16(vget_low_u16(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet4us, Packet2ui>(const Packet4us& a) {
  // Discard second half of input.
  return vget_low_u32(vmovl_u16(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet8us, Packet4i>(const Packet8us& a) {
  return vreinterpretq_s32_u32(pcast<Packet8us, Packet4ui>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet4us, Packet2i>(const Packet4us& a) {
  return vreinterpret_s32_u32(pcast<Packet4us, Packet2ui>(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet8us, Packet8us>(const Packet8us& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet4us, Packet4us>(const Packet4us& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet8us, Packet8s>(const Packet8us& a) {
  return vreinterpretq_s16_u16(a);
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet4us, Packet4s>(const Packet4us& a) {
  return vreinterpret_s16_u16(a);
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet8us, Packet16uc>(const Packet8us& a, const Packet8us& b) {
  return vcombine_u8(vmovn_u16(a), vmovn_u16(b));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet4us, Packet8uc>(const Packet4us& a, const Packet4us& b) {
  return vmovn_u16(vcombine_u16(a, b));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet8us, Packet16c>(const Packet8us& a, const Packet8us& b) {
  return vreinterpretq_s8_u8(pcast<Packet8us, Packet16uc>(a, b));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet4us, Packet8c>(const Packet4us& a, const Packet4us& b) {
  return vreinterpret_s8_u8(pcast<Packet4us, Packet8uc>(a, b));
}

//==============================================================================
// pcast, SrcType = int32_t
//==============================================================================
template <>
struct type_casting_traits<numext::int32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return vcvtq_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2i, Packet2f>(const Packet2i& a) {
  return vcvt_f32_s32(a);
}

template <>
struct type_casting_traits<numext::int32_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4i, Packet2l>(const Packet4i& a) {
  // Discard second half of input.
  return vmovl_s32(vget_low_s32(a));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4i, Packet2ul>(const Packet4i& a) {
  return vreinterpretq_u64_s64(pcast<Packet4i, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int32_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4i, Packet4i>(const Packet4i& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2i, Packet2i>(const Packet2i& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4i, Packet4ui>(const Packet4i& a) {
  return vreinterpretq_u32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2i, Packet2ui>(const Packet2i& a) {
  return vreinterpret_u32_s32(a);
}

template <>
struct type_casting_traits<numext::int32_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4i, Packet8s>(const Packet4i& a, const Packet4i& b) {
  return vcombine_s16(vmovn_s32(a), vmovn_s32(b));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2i, Packet4s>(const Packet2i& a, const Packet2i& b) {
  return vmovn_s32(vcombine_s32(a, b));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4i, Packet8us>(const Packet4i& a, const Packet4i& b) {
  return vcombine_u16(vmovn_u32(vreinterpretq_u32_s32(a)), vmovn_u32(vreinterpretq_u32_s32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2i, Packet4us>(const Packet2i& a, const Packet2i& b) {
  return vmovn_u32(vreinterpretq_u32_s32(vcombine_s32(a, b)));
}

template <>
struct type_casting_traits<numext::int32_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4i, Packet16c>(const Packet4i& a, const Packet4i& b, const Packet4i& c,
                                                         const Packet4i& d) {
  const int16x8_t ab_s16 = pcast<Packet4i, Packet8s>(a, b);
  const int16x8_t cd_s16 = pcast<Packet4i, Packet8s>(c, d);
  return vcombine_s8(vmovn_s16(ab_s16), vmovn_s16(cd_s16));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2i, Packet8c>(const Packet2i& a, const Packet2i& b, const Packet2i& c,
                                                       const Packet2i& d) {
  const int16x4_t ab_s16 = vmovn_s32(vcombine_s32(a, b));
  const int16x4_t cd_s16 = vmovn_s32(vcombine_s32(c, d));
  return vmovn_s16(vcombine_s16(ab_s16, cd_s16));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4i, Packet16uc>(const Packet4i& a, const Packet4i& b, const Packet4i& c,
                                                           const Packet4i& d) {
  const uint16x8_t ab_u16 = pcast<Packet4i, Packet8us>(a, b);
  const uint16x8_t cd_u16 = pcast<Packet4i, Packet8us>(c, d);
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2i, Packet8uc>(const Packet2i& a, const Packet2i& b, const Packet2i& c,
                                                         const Packet2i& d) {
  const uint16x4_t ab_u16 = pcast<Packet2i, Packet4us>(a, b);
  const uint16x4_t cd_u16 = pcast<Packet2i, Packet4us>(c, d);
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

//==============================================================================
// pcast, SrcType = uint32_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4ui, Packet4f>(const Packet4ui& a) {
  return vcvtq_f32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2ui, Packet2f>(const Packet2ui& a) {
  return vcvt_f32_u32(a);
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4ui, Packet2ul>(const Packet4ui& a) {
  // Discard second half of input.
  return vmovl_u32(vget_low_u32(a));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4ui, Packet2l>(const Packet4ui& a) {
  return vreinterpretq_s64_u64(pcast<Packet4ui, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4ui, Packet4ui>(const Packet4ui& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2ui, Packet2ui>(const Packet2ui& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4ui, Packet4i>(const Packet4ui& a) {
  return vreinterpretq_s32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2ui, Packet2i>(const Packet2ui& a) {
  return vreinterpret_s32_u32(a);
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4ui, Packet8us>(const Packet4ui& a, const Packet4ui& b) {
  return vcombine_u16(vmovn_u32(a), vmovn_u32(b));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2ui, Packet4us>(const Packet2ui& a, const Packet2ui& b) {
  return vmovn_u32(vcombine_u32(a, b));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4ui, Packet8s>(const Packet4ui& a, const Packet4ui& b) {
  return vreinterpretq_s16_u16(pcast<Packet4ui, Packet8us>(a, b));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2ui, Packet4s>(const Packet2ui& a, const Packet2ui& b) {
  return vreinterpret_s16_u16(pcast<Packet2ui, Packet4us>(a, b));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4ui, Packet16uc>(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c,
                                                            const Packet4ui& d) {
  const uint16x8_t ab_u16 = vcombine_u16(vmovn_u32(a), vmovn_u32(b));
  const uint16x8_t cd_u16 = vcombine_u16(vmovn_u32(c), vmovn_u32(d));
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2ui, Packet8uc>(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c,
                                                          const Packet2ui& d) {
  const uint16x4_t ab_u16 = vmovn_u32(vcombine_u32(a, b));
  const uint16x4_t cd_u16 = vmovn_u32(vcombine_u32(c, d));
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4ui, Packet16c>(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c,
                                                          const Packet4ui& d) {
  return vreinterpretq_s8_u8(pcast<Packet4ui, Packet16uc>(a, b, c, d));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2ui, Packet8c>(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c,
                                                        const Packet2ui& d) {
  return vreinterpret_s8_u8(pcast<Packet2ui, Packet8uc>(a, b, c, d));
}

//==============================================================================
// pcast, SrcType = int64_t
//==============================================================================
template <>
struct type_casting_traits<numext::int64_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2l, Packet4f>(const Packet2l& a, const Packet2l& b) {
  return vcvtq_f32_s32(vcombine_s32(vmovn_s64(a), vmovn_s64(b)));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2l, Packet2l>(const Packet2l& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2l, Packet2ul>(const Packet2l& a) {
  return vreinterpretq_u64_s64(a);
}

template <>
struct type_casting_traits<numext::int64_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2l, Packet4i>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s32(vmovn_s64(a), vmovn_s64(b));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2l, Packet4ui>(const Packet2l& a, const Packet2l& b) {
  return vcombine_u32(vmovn_u64(vreinterpretq_u64_s64(a)), vmovn_u64(vreinterpretq_u64_s64(b)));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2l, Packet8s>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                       const Packet2l& d) {
  const int32x4_t ab_s32 = pcast<Packet2l, Packet4i>(a, b);
  const int32x4_t cd_s32 = pcast<Packet2l, Packet4i>(c, d);
  return vcombine_s16(vmovn_s32(ab_s32), vmovn_s32(cd_s32));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2l, Packet8us>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                         const Packet2l& d) {
  const uint32x4_t ab_u32 = pcast<Packet2l, Packet4ui>(a, b);
  const uint32x4_t cd_u32 = pcast<Packet2l, Packet4ui>(c, d);
  return vcombine_u16(vmovn_u32(ab_u32), vmovn_u32(cd_u32));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2l, Packet16c>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                         const Packet2l& d, const Packet2l& e, const Packet2l& f,
                                                         const Packet2l& g, const Packet2l& h) {
  const int16x8_t abcd_s16 = pcast<Packet2l, Packet8s>(a, b, c, d);
  const int16x8_t efgh_s16 = pcast<Packet2l, Packet8s>(e, f, g, h);
  return vcombine_s8(vmovn_s16(abcd_s16), vmovn_s16(efgh_s16));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2l, Packet16uc>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                           const Packet2l& d, const Packet2l& e, const Packet2l& f,
                                                           const Packet2l& g, const Packet2l& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2l, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2l, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

//==============================================================================
// pcast, SrcType = uint64_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint64_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2ul, Packet4f>(const Packet2ul& a, const Packet2ul& b) {
  return vcvtq_f32_u32(vcombine_u32(vmovn_u64(a), vmovn_u64(b)));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2ul, Packet2ul>(const Packet2ul& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2ul, Packet2l>(const Packet2ul& a) {
  return vreinterpretq_s64_u64(a);
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2ul, Packet4ui>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u32(vmovn_u64(a), vmovn_u64(b));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2ul, Packet4i>(const Packet2ul& a, const Packet2ul& b) {
  return vreinterpretq_s32_u32(pcast<Packet2ul, Packet4ui>(a, b));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2ul, Packet8us>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                          const Packet2ul& d) {
  const uint16x4_t ab_u16 = vmovn_u32(vcombine_u32(vmovn_u64(a), vmovn_u64(b)));
  const uint16x4_t cd_u16 = vmovn_u32(vcombine_u32(vmovn_u64(c), vmovn_u64(d)));
  return vcombine_u16(ab_u16, cd_u16);
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2ul, Packet8s>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                        const Packet2ul& d) {
  return vreinterpretq_s16_u16(pcast<Packet2ul, Packet8us>(a, b, c, d));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2ul, Packet16uc>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                            const Packet2ul& d, const Packet2ul& e, const Packet2ul& f,
                                                            const Packet2ul& g, const Packet2ul& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2ul, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2ul, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2ul, Packet16c>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                          const Packet2ul& d, const Packet2ul& e, const Packet2ul& f,
                                                          const Packet2ul& g, const Packet2ul& h) {
  return vreinterpretq_s8_u8(pcast<Packet2ul, Packet16uc>(a, b, c, d, e, f, g, h));
}

//==============================================================================
// preinterpret
//==============================================================================
template <>
EIGEN_STRONG_INLINE Packet2f preinterpret<Packet2f, Packet2i>(const Packet2i& a) {
  return vreinterpret_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f preinterpret<Packet2f, Packet2ui>(const Packet2ui& a) {
  return vreinterpret_f32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f, Packet4i>(const Packet4i& a) {
  return vreinterpretq_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f, Packet4ui>(const Packet4ui& a) {
  return vreinterpretq_f32_u32(a);
}

template <>
EIGEN_STRONG_INLINE Packet4c preinterpret<Packet4c, Packet4uc>(const Packet4uc& a) {
  return static_cast<Packet4c>(a);
}
template <>
EIGEN_STRONG_INLINE Packet8c preinterpret<Packet8c, Packet8uc>(const Packet8uc& a) {
  return vreinterpret_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet16c preinterpret<Packet16c, Packet16uc>(const Packet16uc& a) {
  return vreinterpretq_s8_u8(a);
}

template <>
EIGEN_STRONG_INLINE Packet4uc preinterpret<Packet4uc, Packet4c>(const Packet4c& a) {
  return static_cast<Packet4uc>(a);
}
template <>
EIGEN_STRONG_INLINE Packet8uc preinterpret<Packet8uc, Packet8c>(const Packet8c& a) {
  return vreinterpret_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet16uc preinterpret<Packet16uc, Packet16c>(const Packet16c& a) {
  return vreinterpretq_u8_s8(a);
}

template <>
EIGEN_STRONG_INLINE Packet4s preinterpret<Packet4s, Packet4us>(const Packet4us& a) {
  return vreinterpret_s16_u16(a);
}
template <>
EIGEN_STRONG_INLINE Packet8s preinterpret<Packet8s, Packet8us>(const Packet8us& a) {
  return vreinterpretq_s16_u16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4us preinterpret<Packet4us, Packet4s>(const Packet4s& a) {
  return vreinterpret_u16_s16(a);
}
template <>
EIGEN_STRONG_INLINE Packet8us preinterpret<Packet8us, Packet8s>(const Packet8s& a) {
  return vreinterpretq_u16_s16(a);
}

template <>
EIGEN_STRONG_INLINE Packet2i preinterpret<Packet2i, Packet2f>(const Packet2f& a) {
  return vreinterpret_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i preinterpret<Packet2i, Packet2ui>(const Packet2ui& a) {
  return vreinterpret_s32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet4f>(const Packet4f& a) {
  return vreinterpretq_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet4ui>(const Packet4ui& a) {
  return vreinterpretq_s32_u32(a);
}

template <>
EIGEN_STRONG_INLINE Packet2ui preinterpret<Packet2ui, Packet2f>(const Packet2f& a) {
  return vreinterpret_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui preinterpret<Packet2ui, Packet2i>(const Packet2i& a) {
  return vreinterpret_u32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4ui preinterpret<Packet4ui, Packet4f>(const Packet4f& a) {
  return vreinterpretq_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4ui preinterpret<Packet4ui, Packet4i>(const Packet4i& a) {
  return vreinterpretq_u32_s32(a);
}

template <>
EIGEN_STRONG_INLINE Packet2l preinterpret<Packet2l, Packet2ul>(const Packet2ul& a) {
  return vreinterpretq_s64_u64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ul preinterpret<Packet2ul, Packet2l>(const Packet2l& a) {
  return vreinterpretq_u64_s64(a);
}

#if EIGEN_ARCH_ARM64

//==============================================================================
// pcast/preinterpret, Double
//==============================================================================

template <>
struct type_casting_traits<double, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2d, Packet2d>(const Packet2d& a) {
  return a;
}

template <>
struct type_casting_traits<double, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2d, Packet4f>(const Packet2d& a, const Packet2d& b) {
  return vcombine_f32(vcvt_f32_f64(a), vcvt_f32_f64(b));
}

template <>
struct type_casting_traits<double, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2d, Packet2l>(const Packet2d& a) {
  return vcvtq_s64_f64(a);
}

template <>
struct type_casting_traits<double, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2d, Packet2ul>(const Packet2d& a) {
  return vcvtq_u64_f64(a);
}

template <>
struct type_casting_traits<double, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2d, Packet4i>(const Packet2d& a, const Packet2d& b) {
  return vcombine_s32(vmovn_s64(vcvtq_s64_f64(a)), vmovn_s64(vcvtq_s64_f64(b)));
}

template <>
struct type_casting_traits<double, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2d, Packet4ui>(const Packet2d& a, const Packet2d& b) {
  return vcombine_u32(vmovn_u64(vcvtq_u64_f64(a)), vmovn_u64(vcvtq_u64_f64(b)));
}

template <>
struct type_casting_traits<double, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2d, Packet8s>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                       const Packet2d& d) {
  const int32x4_t ab_s32 = pcast<Packet2d, Packet4i>(a, b);
  const int32x4_t cd_s32 = pcast<Packet2d, Packet4i>(c, d);
  return vcombine_s16(vmovn_s32(ab_s32), vmovn_s32(cd_s32));
}

template <>
struct type_casting_traits<double, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2d, Packet8us>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                         const Packet2d& d) {
  const uint32x4_t ab_u32 = pcast<Packet2d, Packet4ui>(a, b);
  const uint32x4_t cd_u32 = pcast<Packet2d, Packet4ui>(c, d);
  return vcombine_u16(vmovn_u32(ab_u32), vmovn_u32(cd_u32));
}

template <>
struct type_casting_traits<double, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2d, Packet16c>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                         const Packet2d& d, const Packet2d& e, const Packet2d& f,
                                                         const Packet2d& g, const Packet2d& h) {
  const int16x8_t abcd_s16 = pcast<Packet2d, Packet8s>(a, b, c, d);
  const int16x8_t efgh_s16 = pcast<Packet2d, Packet8s>(e, f, g, h);
  return vcombine_s8(vmovn_s16(abcd_s16), vmovn_s16(efgh_s16));
}

template <>
struct type_casting_traits<double, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2d, Packet16uc>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                           const Packet2d& d, const Packet2d& e, const Packet2d& f,
                                                           const Packet2d& g, const Packet2d& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2d, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2d, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

template <>
struct type_casting_traits<float, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4f, Packet2d>(const Packet4f& a) {
  // Discard second-half of input.
  return vcvt_f64_f32(vget_low_f32(a));
}

template <>
struct type_casting_traits<numext::int8_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet16c, Packet2d>(const Packet16c& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet8c, Packet2f>(vget_low_s8(a)));
}

template <>
struct type_casting_traits<numext::uint8_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet16uc, Packet2d>(const Packet16uc& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet8uc, Packet2f>(vget_low_u8(a)));
}

template <>
struct type_casting_traits<numext::int16_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet8s, Packet2d>(const Packet8s& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet4s, Packet2f>(vget_low_s16(a)));
}

template <>
struct type_casting_traits<numext::uint16_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet8us, Packet2d>(const Packet8us& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet4us, Packet2f>(vget_low_u16(a)));
}

template <>
struct type_casting_traits<numext::int32_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4i, Packet2d>(const Packet4i& a) {
  // Discard second half of input.
  return vcvtq_f64_s64(vmovl_s32(vget_low_s32(a)));
}

template <>
struct type_casting_traits<numext::uint32_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4ui, Packet2d>(const Packet4ui& a) {
  // Discard second half of input.
  return vcvtq_f64_u64(vmovl_u32(vget_low_u32(a)));
}

template <>
struct type_casting_traits<numext::int64_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2l, Packet2d>(const Packet2l& a) {
  return vcvtq_f64_s64(a);
}

template <>
struct type_casting_traits<numext::uint64_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2ul, Packet2d>(const Packet2ul& a) {
  return vcvtq_f64_u64(a);
}

template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet2l>(const Packet2l& a) {
  return vreinterpretq_f64_s64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet2ul>(const Packet2ul& a) {
  return vreinterpretq_f64_u64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2l preinterpret<Packet2l, Packet2d>(const Packet2d& a) {
  return vreinterpretq_s64_f64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ul preinterpret<Packet2ul, Packet2d>(const Packet2d& a) {
  return vreinterpretq_u64_f64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet4i>(const Packet4i& a) {
  return vreinterpretq_f64_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet2d>(const Packet2d& a) {
  return vreinterpretq_s32_f64(a);
}

#endif  // EIGEN_ARCH_ARM64

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_TYPE_CASTING_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SSE/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_SSE_H
#define EIGEN_COMPLEX_SSE_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const __m128& a) : v(a) {}
  Packet4f v;
};

// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0,
    HasBlend  = 1
  };
};
#endif

template<> struct unpacket_traits<Packet2cf> {
  typedef std::complex<float> type;
  typedef Packet2cf half;
  typedef Packet4f as_real;
  enum {
    size=2,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_sub_ps(a.v,b.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a)
{
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x80000000,0x80000000,0x80000000));
  return Packet2cf(_mm_xor_ps(a.v,mask));
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet2cf(_mm_xor_ps(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  #ifdef EIGEN_VECTORIZE_SSE3
  return Packet2cf(_mm_addsub_ps(_mm_mul_ps(_mm_moveldup_ps(a.v), b.v),
                                 _mm_mul_ps(_mm_movehdup_ps(a.v),
                                            vec4f_swizzle1(b.v, 1, 0, 3, 2))));
//   return Packet2cf(_mm_addsub_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 0, 0, 2, 2), b.v),
//                                  _mm_mul_ps(vec4f_swizzle1(a.v, 1, 1, 3, 3),
//                                             vec4f_swizzle1(b.v, 1, 0, 3, 2))));
  #else
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x00000000,0x80000000,0x00000000));
  return Packet2cf(_mm_add_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 0, 0, 2, 2), b.v),
                              _mm_xor_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 1, 1, 3, 3),
                                                    vec4f_swizzle1(b.v, 1, 0, 3, 2)), mask)));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet2cf ptrue  <Packet2cf>(const Packet2cf& a) { return Packet2cf(ptrue(Packet4f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_and_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_or_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_xor_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_andnot_ps(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf pload <Packet2cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>(&numext::real_ref(*from))); }

template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
#ifdef EIGEN_VECTORIZE_SSE3
  res.v = _mm_castpd_ps(_mm_loaddup_pd(reinterpret_cast<double const*>(&from)));
#else
  res.v = _mm_castpd_ps(_mm_load_sd(reinterpret_cast<double const*>(&from)));
  res.v = _mm_movelh_ps(res.v, res.v);
#endif
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from) { return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), Packet4f(from.v)); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), Packet4f(from.v)); }


template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  return Packet2cf(_mm_set_ps(std::imag(from[1*stride]), std::real(from[1*stride]),
                              std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  to[stride*0] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 1)));
  to[stride*1] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 3)));
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  #if EIGEN_GNUC_AT_MOST(4,3)
  // Workaround gcc 4.2 ICE - this is not performance wise ideal, but who cares...
  // This workaround also fix invalid code generation with gcc 4.3
  EIGEN_ALIGN16 std::complex<float> res[2];
  _mm_store_ps((float*)res, a.v);
  return res[0];
  #else
  std::complex<float> res;
  _mm_storel_pi((__m64*)&res, a.v);
  return res;
  #endif
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a) { return Packet2cf(_mm_castpd_ps(preverse(Packet2d(_mm_castps_pd(a.v))))); }

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  return pfirst(Packet2cf(_mm_add_ps(a.v, _mm_movehl_ps(a.v,a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  return pfirst(pmul(a, Packet2cf(_mm_movehl_ps(a.v,a.v))));
}

EIGEN_STRONG_INLINE Packet2cf pcplxflip/* <Packet2cf> */(const Packet2cf& x)
{
  return Packet2cf(vec4f_swizzle1(x.v, 1, 0, 3, 2));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for SSE3 and 4
  Packet2cf res = pmul(a, pconj(b));
  __m128 s = _mm_mul_ps(b.v,b.v);
  return Packet2cf(_mm_div_ps(res.v,_mm_add_ps(s,vec4f_swizzle1(s, 1, 0, 3, 2))));
}



//---------- double ----------
struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const __m128d& a) : v(a) {}
  Packet2d v;
};

// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet1cd> {
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum {
    size=1,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a)
{
  const __m128d mask = _mm_castsi128_pd(_mm_set_epi32(0x80000000,0x0,0x0,0x0));
  return Packet1cd(_mm_xor_pd(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  #ifdef EIGEN_VECTORIZE_SSE3
  return Packet1cd(_mm_addsub_pd(_mm_mul_pd(_mm_movedup_pd(a.v), b.v),
                                 _mm_mul_pd(vec2d_swizzle1(a.v, 1, 1),
                                            vec2d_swizzle1(b.v, 1, 0))));
  #else
  const __m128d mask = _mm_castsi128_pd(_mm_set_epi32(0x0,0x0,0x80000000,0x0));
  return Packet1cd(_mm_add_pd(_mm_mul_pd(vec2d_swizzle1(a.v, 0, 0), b.v),
                              _mm_xor_pd(_mm_mul_pd(vec2d_swizzle1(a.v, 1, 1),
                                                    vec2d_swizzle1(b.v, 1, 0)), mask)));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet1cd ptrue  <Packet1cd>(const Packet1cd& a) { return Packet1cd(ptrue(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pand   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_and_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_or_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_xor_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_andnot_pd(b.v,a.v)); }

// FIXME force unaligned load, this is a temporary fix
template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from) { return pset1<Packet1cd>(*from); }

// FIXME force unaligned store, this is a temporary fix
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, Packet2d(from.v)); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, Packet2d(from.v)); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, a.v);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for SSE3 and 4
  Packet1cd res = pmul(a,pconj(b));
  __m128d s = _mm_mul_pd(b.v,b.v);
  return Packet1cd(_mm_div_pd(res.v, _mm_add_pd(s,_mm_shuffle_pd(s, s, 0x1))));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/* <Packet1cd> */(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2cf,2>& kernel) {
  __m128d w1 = _mm_castps_pd(kernel.packet[0].v);
  __m128d w2 = _mm_castps_pd(kernel.packet[1].v);

  __m128 tmp = _mm_castpd_ps(_mm_unpackhi_pd(w1, w2));
  kernel.packet[0].v = _mm_castpd_ps(_mm_unpacklo_pd(w1, w2));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b)
{
  __m128 eq = _mm_cmpeq_ps(a.v, b.v);
  return Packet2cf(pand<Packet4f>(eq, vec4f_swizzle1(eq, 1, 0, 3, 2)));
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b)
{
  __m128d eq = _mm_cmpeq_pd(a.v, b.v);
  return Packet1cd(pand<Packet2d>(eq, vec2d_swizzle1(eq, 1, 0)));
}

template<>  EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  __m128d result = pblend<Packet2d>(ifPacket, _mm_castps_pd(thenPacket.v), _mm_castps_pd(elsePacket.v));
  return Packet2cf(_mm_castpd_ps(result));
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a) {
  return psqrt_complex<Packet1cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a) {
  return psqrt_complex<Packet2cf>(a);
}

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_COMPLEX_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SSE/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin and cos and functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_MATH_FUNCTIONS_SSE_H
#define EIGEN_MATH_FUNCTIONS_SSE_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog<Packet4f>(const Packet4f& _x) {
  return plog_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d plog<Packet2d>(const Packet2d& _x) {
  return plog_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog2<Packet4f>(const Packet4f& _x) {
  return plog2_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d plog2<Packet2d>(const Packet2d& _x) {
  return plog2_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog1p<Packet4f>(const Packet4f& _x) {
  return generic_plog1p(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexpm1<Packet4f>(const Packet4f& _x) {
  return generic_expm1(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
  return pexp_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& x)
{
  return pexp_double(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psin<Packet4f>(const Packet4f& _x)
{
  return psin_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pcos<Packet4f>(const Packet4f& _x)
{
  return pcos_float(_x);
}

#if EIGEN_FAST_MATH

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. It does not handle +inf, or denormalized numbers correctly.
// The main advantage of this approach is not just speed, but also the fact that
// it can be inlined and pipelined with other computations, further reducing its
// effective latency. This is similar to Quake3's fast inverse square root.
// For detail see here: http://www.beyond3d.com/content/articles/8/
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& _x)
{
  Packet4f minus_half_x = pmul(_x, pset1<Packet4f>(-0.5f));
  Packet4f denormal_mask = pandnot(
      pcmp_lt(_x, pset1<Packet4f>((std::numeric_limits<float>::min)())),
      pcmp_lt(_x, pzero(_x)));

  // Compute approximate reciprocal sqrt.
  Packet4f x = _mm_rsqrt_ps(_x);
  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(minus_half_x, pmul(x,x), pset1<Packet4f>(1.5f)));
  // Flush results for denormals to zero.
  return pandnot(pmul(_x,x), denormal_mask);
}

#else

template<>EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x) { return _mm_sqrt_ps(x); }

#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x) { return _mm_sqrt_pd(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16b psqrt<Packet16b>(const Packet16b& x) { return x; }

#if EIGEN_FAST_MATH

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& _x) {
  _EIGEN_DECLARE_CONST_Packet4f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet4f(minus_half, -0.5f);
  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(inf, 0x7f800000u);
  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(flt_min, 0x00800000u);

  Packet4f neg_half = pmul(_x, p4f_minus_half);

  // Identity infinite, zero, negative and denormal arguments.
  Packet4f lt_min_mask = _mm_cmplt_ps(_x, p4f_flt_min);
  Packet4f inf_mask = _mm_cmpeq_ps(_x, p4f_inf);
  Packet4f not_normal_finite_mask = _mm_or_ps(lt_min_mask, inf_mask);

  // Compute an approximate result using the rsqrt intrinsic.
  Packet4f y_approx = _mm_rsqrt_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet4f y_newton = pmul(
      y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p4f_one_point_five));

  // Select the result of the Newton-Raphson step for positive normal arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(x) = +inf if
  // x is zero or a positive denormalized float (equivalent to flushing positive
  // denormalized inputs to zero).
  return pselect<Packet4f>(not_normal_finite_mask, y_approx, y_newton);
}

#else

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x) {
  // Unfortunately we can't use the much faster mm_rsqrt_ps since it only provides an approximation.
  return _mm_div_ps(pset1<Packet4f>(1.0f), _mm_sqrt_ps(x));
}

#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x) {
  return _mm_div_pd(pset1<Packet2d>(1.0), _mm_sqrt_pd(x));
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

} // end namespace internal

namespace numext {

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sqrt(const float &x)
{
  return internal::pfirst(internal::Packet4f(_mm_sqrt_ss(_mm_set_ss(x))));
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sqrt(const double &x)
{
#if EIGEN_COMP_GNUC_STRICT
  // This works around a GCC bug generating poor code for _mm_sqrt_pd
  // See https://gitlab.com/libeigen/eigen/commit/8dca9f97e38970
  return internal::pfirst(internal::Packet2d(__builtin_ia32_sqrtsd(_mm_set_sd(x))));
#else
  return internal::pfirst(internal::Packet2d(_mm_sqrt_pd(_mm_set_sd(x))));
#endif
}

} // end namespace numex

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SSE/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_SSE_H
#define EIGEN_PACKET_MATH_SSE_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#if !defined(EIGEN_VECTORIZE_AVX) && !defined(EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS)
// 32 bits =>  8 registers
// 64 bits => 16 registers
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS (2*sizeof(void*))
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

#if ((defined EIGEN_VECTORIZE_AVX) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_MINGW) && (__GXX_ABI_VERSION < 1004)) || EIGEN_OS_QNX
// With GCC's default ABI version, a __m128 or __m256 are the same types and therefore we cannot
// have overloads for both types without linking error.
// One solution is to increase ABI version using -fabi-version=4 (or greater).
// Otherwise, we workaround this inconvenience by wrapping 128bit types into the following helper
// structure:
typedef eigen_packet_wrapper<__m128>  Packet4f;
typedef eigen_packet_wrapper<__m128d> Packet2d;
#else
typedef __m128  Packet4f;
typedef __m128d Packet2d;
#endif

typedef eigen_packet_wrapper<__m128i, 0> Packet4i;
typedef eigen_packet_wrapper<__m128i, 1> Packet16b;

template<> struct is_arithmetic<__m128>  { enum { value = true }; };
template<> struct is_arithmetic<__m128i> { enum { value = true }; };
template<> struct is_arithmetic<__m128d> { enum { value = true }; };
template<> struct is_arithmetic<Packet4i>  { enum { value = true }; };
template<> struct is_arithmetic<Packet16b>  { enum { value = true }; };

template<int p, int q, int r, int s>
struct shuffle_mask{
 enum { mask = (s)<<6|(r)<<4|(q)<<2|(p) };
};

// TODO: change the implementation of all swizzle* ops from macro to template,
#define vec4f_swizzle1(v,p,q,r,s) \
  Packet4f(_mm_castsi128_ps(_mm_shuffle_epi32( _mm_castps_si128(v), (shuffle_mask<p,q,r,s>::mask))))

#define vec4i_swizzle1(v,p,q,r,s) \
  Packet4i(_mm_shuffle_epi32( v, (shuffle_mask<p,q,r,s>::mask)))

#define vec2d_swizzle1(v,p,q) \
  Packet2d(_mm_castsi128_pd(_mm_shuffle_epi32( _mm_castpd_si128(v), (shuffle_mask<2*p,2*p+1,2*q,2*q+1>::mask))))

#define vec4f_swizzle2(a,b,p,q,r,s) \
  Packet4f(_mm_shuffle_ps( (a), (b), (shuffle_mask<p,q,r,s>::mask)))

#define vec4i_swizzle2(a,b,p,q,r,s) \
  Packet4i(_mm_castps_si128( (_mm_shuffle_ps( _mm_castsi128_ps(a), _mm_castsi128_ps(b), (shuffle_mask<p,q,r,s>::mask)))))

EIGEN_STRONG_INLINE Packet4f vec4f_movelh(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_movelh_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movehl(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_movehl_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpacklo(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_unpacklo_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpackhi(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_unpackhi_ps(a,b));
}
#define vec4f_duplane(a,p) \
  vec4f_swizzle2(a,a,p,p,p,p)

#define vec2d_swizzle2(a,b,mask) \
  Packet2d(_mm_shuffle_pd(a,b,mask))

EIGEN_STRONG_INLINE Packet2d vec2d_unpacklo(const Packet2d& a, const Packet2d& b)
{
  return Packet2d(_mm_unpacklo_pd(a,b));
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpackhi(const Packet2d& a, const Packet2d& b)
{
  return Packet2d(_mm_unpackhi_pd(a,b));
}
#define vec2d_duplane(a,p) \
  vec2d_swizzle2(a,a,(p<<1)|p)

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  const Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  const Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = pset1frombits<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  const Packet4i p4i_##NAME = pset1<Packet4i>(X)


// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasCmp  = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasNdtri = 1,
    HasExp = 1,
    HasBessel = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 1,
    HasCeil = 1,
    HasFloor = 1,
#ifdef EIGEN_VECTORIZE_SSE4_1
    HasRound = 1,
#endif
    HasRint = 1
  };
};
template <>
struct packet_traits<double> : default_packet_traits {
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 0,

    HasCmp  = 1,
    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasBlend = 1,
    HasFloor = 1,
    HasCeil = 1,
#ifdef EIGEN_VECTORIZE_SSE4_1
    HasRound = 1,
#endif
    HasRint = 1
  };
};
#endif
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,

    HasShift = 1,
    HasBlend = 1
  };
};

template<> struct packet_traits<bool> : default_packet_traits
{
  typedef Packet16b type;
  typedef Packet16b half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    HasHalfPacket = 0,
    size=16,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 0,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 0,
    HasAbs2      = 0,
    HasMin       = 0,
    HasMax       = 0,
    HasConj      = 0,
    HasSqrt      = 1
  };
};

template<> struct unpacket_traits<Packet4f> {
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet4i  integer_packet;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet2d> {
  typedef double    type;
  typedef Packet2d  half;
  enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet4i> {
  typedef int       type;
  typedef Packet4i  half;
  enum {size=4, alignment=Aligned16, vectorizable=false, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet16b> {
  typedef bool       type;
  typedef Packet16b  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

#ifndef EIGEN_VECTORIZE_AVX
template<> struct scalar_div_cost<float,true> { enum { value = 7 }; };
template<> struct scalar_div_cost<double,true> { enum { value = 8 }; };
#endif

#if EIGEN_COMP_MSVC==1500
// Workaround MSVC 9 internal compiler error.
// TODO: It has been detected with win64 builds (amd64), so let's check whether it also happens in 32bits+SSE mode
// TODO: let's check whether there does not exist a better fix, like adding a pset0() function. (it crashed on pset1(0)).
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) { return _mm_set_ps(from,from,from,from); }
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) { return _mm_set_pd(from,from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from) { return _mm_set_epi32(from,from,from,from); }
#else
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) { return _mm_set_ps1(from); }
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) { return _mm_set1_pd(from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from) { return _mm_set1_epi32(from); }
#endif
template<> EIGEN_STRONG_INLINE Packet16b pset1<Packet16b>(const bool&    from) { return _mm_set1_epi8(static_cast<char>(from)); }

template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from) { return _mm_castsi128_ps(pset1<Packet4i>(from)); }
template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(uint64_t from) { return _mm_castsi128_pd(_mm_set1_epi64x(from)); }

template<> EIGEN_STRONG_INLINE Packet4f peven_mask(const Packet4f& /*a*/) { return _mm_castsi128_ps(_mm_set_epi32(0, -1, 0, -1)); }
template<> EIGEN_STRONG_INLINE Packet4i peven_mask(const Packet4i& /*a*/) { return _mm_set_epi32(0, -1, 0, -1); }
template<> EIGEN_STRONG_INLINE Packet2d peven_mask(const Packet2d& /*a*/) { return _mm_castsi128_pd(_mm_set_epi32(0, 0, -1, -1)); }

template<> EIGEN_STRONG_INLINE Packet4f pzero(const Packet4f& /*a*/) { return _mm_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet2d pzero(const Packet2d& /*a*/) { return _mm_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet4i pzero(const Packet4i& /*a*/) { return _mm_setzero_si128(); }

// GCC generates a shufps instruction for _mm_set1_ps/_mm_load1_ps instead of the more efficient pshufd instruction.
// However, using inrinsics for pset1 makes gcc to generate crappy code in some cases (see bug 203)
// Using inline assembly is also not an option because then gcc fails to reorder properly the instructions.
// Therefore, we introduced the pload1 functions to be used in product kernels for which bug 203 does not apply.
// Also note that with AVX, we want it to generate a vbroadcastss.
#if EIGEN_COMP_GNUC_STRICT && (!defined __AVX__)
template<> EIGEN_STRONG_INLINE Packet4f pload1<Packet4f>(const float *from) {
  return vec4f_swizzle1(_mm_load_ss(from),0,0,0,0);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a) { return _mm_add_ps(pset1<Packet4f>(a), _mm_set_ps(3,2,1,0)); }
template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return _mm_add_pd(pset1<Packet2d>(a),_mm_set_pd(1,0)); }
template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int& a) { return _mm_add_epi32(pset1<Packet4i>(a),_mm_set_epi32(3,2,1,0)); }

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_add_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_add_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_add_epi32(a,b); }

template<> EIGEN_STRONG_INLINE Packet16b padd<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_or_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_sub_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_sub_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_sub_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b psub<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_xor_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b);
template<> EIGEN_STRONG_INLINE Packet4f paddsub<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#ifdef EIGEN_VECTORIZE_SSE3
  return _mm_addsub_ps(a,b);
#else
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x0,0x80000000,0x0));
  return padd(a, pxor(mask, b));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& , const Packet2d& );
template<> EIGEN_STRONG_INLINE Packet2d paddsub<Packet2d>(const Packet2d& a, const Packet2d& b) 
{
#ifdef EIGEN_VECTORIZE_SSE3  
  return _mm_addsub_pd(a,b); 
#else
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0x0,0x80000000,0x0,0x0)); 
  return padd(a, pxor(mask, b));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a)
{
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x80000000,0x80000000,0x80000000));
  return _mm_xor_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0x0,0x80000000,0x0,0x80000000));
  return _mm_xor_pd(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a)
{
  return psub(Packet4i(_mm_setr_epi32(0,0,0,0)), a);
}

template<> EIGEN_STRONG_INLINE Packet16b pnegate(const Packet16b& a)
{
  return psub(pset1<Packet16b>(false), a);
}

template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_mul_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_mul_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_mullo_epi32(a,b);
#else
  // this version is slightly faster than 4 scalar products
  return vec4i_swizzle1(
            vec4i_swizzle2(
              _mm_mul_epu32(a,b),
              _mm_mul_epu32(vec4i_swizzle1(a,1,0,3,2),
                            vec4i_swizzle1(b,1,0,3,2)),
              0,2,0,2),
            0,2,1,3);
#endif
}

template<> EIGEN_STRONG_INLINE Packet16b pmul<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_and_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_div_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_div_pd(a,b); }

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return padd(pmul(a,b), c); }
#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) { return _mm_fmadd_ps(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return _mm_fmadd_pd(a,b,c); }
#endif

#ifdef EIGEN_VECTORIZE_SSE4_1
template<> EIGEN_DEVICE_FUNC inline Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b) {
  return _mm_blendv_ps(b,a,mask);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pselect(const Packet4i& mask, const Packet4i& a, const Packet4i& b) {
  return _mm_castps_si128(_mm_blendv_ps(_mm_castsi128_ps(b),_mm_castsi128_ps(a),_mm_castsi128_ps(mask)));
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pselect(const Packet2d& mask, const Packet2d& a, const Packet2d& b) {  return _mm_blendv_pd(b,a,mask); }

template<> EIGEN_DEVICE_FUNC inline Packet16b pselect(const Packet16b& mask, const Packet16b& a, const Packet16b& b) {
  return _mm_blendv_epi8(b,a,mask);
}
#else
template<> EIGEN_DEVICE_FUNC inline Packet16b pselect(const Packet16b& mask, const Packet16b& a, const Packet16b& b) {
  Packet16b a_part = _mm_and_si128(mask, a);
  Packet16b b_part = _mm_andnot_si128(mask, b);
  return _mm_or_si128(a_part, b_part);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4i ptrue<Packet4i>(const Packet4i& a) { return _mm_cmpeq_epi32(a, a); }
template<> EIGEN_STRONG_INLINE Packet16b ptrue<Packet16b>(const Packet16b& a) { return _mm_cmpeq_epi8(a, a); }
template<> EIGEN_STRONG_INLINE Packet4f
ptrue<Packet4f>(const Packet4f& a) {
  Packet4i b = _mm_castps_si128(a);
  return _mm_castsi128_ps(_mm_cmpeq_epi32(b, b));
}
template<> EIGEN_STRONG_INLINE Packet2d
ptrue<Packet2d>(const Packet2d& a) {
  Packet4i b = _mm_castpd_si128(a);
  return _mm_castsi128_pd(_mm_cmpeq_epi32(b, b));
}


template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_and_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_and_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_and_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pand<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_and_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_or_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_or_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_or_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b por<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_or_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_xor_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_xor_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_xor_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pxor<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_xor_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_andnot_ps(b,a); }
template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_andnot_pd(b,a); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_andnot_si128(b,a); }

template<> EIGEN_STRONG_INLINE Packet4f pcmp_le(const Packet4f& a, const Packet4f& b) { return _mm_cmple_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt(const Packet4f& a, const Packet4f& b) { return _mm_cmplt_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan(const Packet4f& a, const Packet4f& b) { return _mm_cmpnge_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq(const Packet4f& a, const Packet4f& b) { return _mm_cmpeq_ps(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b) { return _mm_cmple_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b) { return _mm_cmplt_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b) { return _mm_cmpnge_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b) { return _mm_cmpeq_pd(a,b); }

template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt(const Packet4i& a, const Packet4i& b) { return _mm_cmplt_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq(const Packet4i& a, const Packet4i& b) { return _mm_cmpeq_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pcmp_eq(const Packet16b& a, const Packet16b& b) { return _mm_cmpeq_epi8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_le(const Packet4i& a, const Packet4i& b) { return por(pcmp_lt(a,b), pcmp_eq(a,b)); }

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_min_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet4f res;
  asm("vminps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet4f res = b;
  asm("minps %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm_min_ps(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_min_pd, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet2d res;
  asm("vminpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet2d res = b;
  asm("minpd %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm_min_pd(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_min_epi32(a,b);
#else
  // after some bench, this version *is* faster than a scalar implementation
  Packet4i mask = _mm_cmplt_epi32(a,b);
  return _mm_or_si128(_mm_and_si128(mask,a),_mm_andnot_si128(mask,b));
#endif
}


template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_max_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet4f res;
  asm("vmaxps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet4f res = b;
  asm("maxps %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm_max_ps(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_max_pd, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet2d res;
  asm("vmaxpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet2d res = b;
  asm("maxpd %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm_max_pd(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_max_epi32(a,b);
#else
  // after some bench, this version *is* faster than a scalar implementation
  Packet4i mask = _mm_cmpgt_epi32(a,b);
  return _mm_or_si128(_mm_and_si128(mask,a),_mm_andnot_si128(mask,b));
#endif
}

template <typename Packet, typename Op>
EIGEN_STRONG_INLINE Packet pminmax_propagate_numbers(const Packet& a, const Packet& b, Op op) {
  // In this implementation, we take advantage of the fact that pmin/pmax for SSE
  // always return a if either a or b is NaN.
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet m = op(a, b);
  return pselect<Packet>(not_nan_mask_a, m, b);
}

template <typename Packet, typename Op>
EIGEN_STRONG_INLINE Packet pminmax_propagate_nan(const Packet& a, const Packet& b, Op op) {
  // In this implementation, we take advantage of the fact that pmin/pmax for SSE
  // always return a if either a or b is NaN.
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet m = op(b, a);
  return pselect<Packet>(not_nan_mask_a, m, a);
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet4f pmin<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmin<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmax<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmax<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmin<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmin<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmax<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmax<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet2d>);
}

template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(const Packet4i& a) { return _mm_srai_epi32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right   (const Packet4i& a) { return _mm_srli_epi32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left    (const Packet4i& a) { return _mm_slli_epi32(a,N); }

template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a)
{
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF));
  return _mm_and_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF));
  return _mm_and_pd(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a)
{
  #ifdef EIGEN_VECTORIZE_SSSE3
  return _mm_abs_epi32(a);
  #else
  Packet4i aux = _mm_srai_epi32(a,31);
  return _mm_sub_epi32(_mm_xor_si128(a,aux),aux);
  #endif
}

#ifdef EIGEN_VECTORIZE_SSE4_1
template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
  // Unfortunatly _mm_round_ps doesn't have a rounding mode to implement numext::round.
  const Packet4f mask = pset1frombits<Packet4f>(0x80000000u);
  const Packet4f prev0dot5 = pset1frombits<Packet4f>(0x3EFFFFFFu);
  return _mm_round_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_set_epi64x(0x8000000000000000ull, 0x8000000000000000ull));
  const Packet2d prev0dot5 = _mm_castsi128_pd(_mm_set_epi64x(0x3FDFFFFFFFFFFFFFull, 0x3FDFFFFFFFFFFFFFull));
  return _mm_round_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a) { return _mm_round_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a) { return _mm_round_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a) { return _mm_ceil_ps(a); }
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a) { return _mm_ceil_pd(a); }

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) { return _mm_floor_ps(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return _mm_floor_pd(a); }
#else
template<> EIGEN_STRONG_INLINE Packet4f print(const Packet4f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet4f limit = pset1<Packet4f>(static_cast<float>(1<<23));
  const Packet4f abs_a = pabs(a);
  Packet4f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet2d print(const Packet2d& a) {
  // Adds and subtracts signum(a) * 2^52 to force rounding.
  const Packet2d limit = pset1<Packet2d>(static_cast<double>(1ull<<52));
  const Packet2d abs_a = pabs(a);
  Packet2d r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If greater, subtract one.
  Packet4f mask = _mm_cmpgt_ps(tmp, a);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a)
{
  const Packet2d cst_1 = pset1<Packet2d>(1.0);
  Packet2d tmp  = print<Packet2d>(a);
  // If greater, subtract one.
  Packet2d mask = _mm_cmpgt_pd(tmp, a);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If smaller, add one.
  Packet4f mask = _mm_cmplt_ps(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a)
{
  const Packet2d cst_1 = pset1<Packet2d>(1.0);
  Packet2d tmp  = print<Packet2d>(a);
  // If smaller, add one.
  Packet2d mask = _mm_cmplt_pd(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float*   from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_ps(from); }
template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double*  from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_pd(from); }
template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_si128(reinterpret_cast<const __m128i*>(from)); }
template<> EIGEN_STRONG_INLINE Packet16b pload<Packet16b>(const bool*     from) { EIGEN_DEBUG_ALIGNED_LOAD return  _mm_load_si128(reinterpret_cast<const __m128i*>(from)); }

#if EIGEN_COMP_MSVC
  template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float*  from) {
    EIGEN_DEBUG_UNALIGNED_LOAD
    #if (EIGEN_COMP_MSVC==1600)
    // NOTE Some version of MSVC10 generates bad code when using _mm_loadu_ps
    // (i.e., it does not generate an unaligned load!!
    __m128 res = _mm_loadl_pi(_mm_set1_ps(0.0f), (const __m64*)(from));
    res = _mm_loadh_pi(res, (const __m64*)(from+2));
    return res;
    #else
    return _mm_loadu_ps(from);
    #endif
  }
#else
// NOTE: with the code below, MSVC's compiler crashes!

template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_ps(from);
}
#endif

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_pd(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}
template<> EIGEN_STRONG_INLINE Packet16b ploadu<Packet16b>(const bool*     from) {
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}


template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*   from)
{
  return vec4f_swizzle1(_mm_castpd_ps(_mm_load_sd(reinterpret_cast<const double*>(from))), 0, 0, 1, 1);
}
template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*  from)
{ return pset1<Packet2d>(from[0]); }
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  Packet4i tmp;
  tmp = _mm_loadl_epi64(reinterpret_cast<const __m128i*>(from));
  return vec4i_swizzle1(tmp, 0, 0, 1, 1);
}

// Loads 8 bools from memory and returns the packet
// {b0, b0, b1, b1, b2, b2, b3, b3, b4, b4, b5, b5, b6, b6, b7, b7}
template<> EIGEN_STRONG_INLINE Packet16b ploaddup<Packet16b>(const bool*     from)
{
  __m128i tmp = _mm_castpd_si128(pload1<Packet2d>(reinterpret_cast<const double*>(from)));
  return  _mm_unpacklo_epi8(tmp, tmp);
}

// Loads 4 bools from memory and returns the packet
// {b0, b0  b0, b0, b1, b1, b1, b1, b2, b2, b2, b2, b3, b3, b3, b3}
template<> EIGEN_STRONG_INLINE Packet16b
ploadquad<Packet16b>(const bool* from) {
  __m128i tmp = _mm_castps_si128(pload1<Packet4f>(reinterpret_cast<const float*>(from)));
  tmp = _mm_unpacklo_epi8(tmp, tmp);
  return  _mm_unpacklo_epi16(tmp, tmp);
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_si128(reinterpret_cast<__m128i*>(to), from); }
template<> EIGEN_STRONG_INLINE void pstore<bool>(bool*     to, const Packet16b& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_si128(reinterpret_cast<__m128i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet4f& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*       to, const Packet4i& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from); }
template<> EIGEN_STRONG_INLINE void pstoreu<bool>(bool*     to, const Packet16b& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from); }

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
 return _mm_set_ps(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
 return _mm_set_pd(from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
 return _mm_set_epi32(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline Packet16b pgather<bool, Packet16b>(const bool* from, Index stride)
{
  return _mm_set_epi8(from[15*stride], from[14*stride], from[13*stride], from[12*stride],
                      from[11*stride], from[10*stride], from[9*stride], from[8*stride],
                      from[7*stride], from[6*stride], from[5*stride], from[4*stride],
                      from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  to[stride*0] = _mm_cvtss_f32(from);
  to[stride*1] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 1));
  to[stride*2] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 2));
  to[stride*3] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  to[stride*0] = _mm_cvtsd_f64(from);
  to[stride*1] = _mm_cvtsd_f64(_mm_shuffle_pd(from, from, 1));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  to[stride*0] = _mm_cvtsi128_si32(from);
  to[stride*1] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 1));
  to[stride*2] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 2));
  to[stride*3] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<bool, Packet16b>(bool* to, const Packet16b& from, Index stride)
{
  to[4*stride*0] = _mm_cvtsi128_si32(from);
  to[4*stride*1] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 1));
  to[4*stride*2] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 2));
  to[4*stride*3] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 3));
}


// some compilers might be tempted to perform multiple moves instead of using a vector path.
template<> EIGEN_STRONG_INLINE void pstore1<Packet4f>(float* to, const float& a)
{
  Packet4f pa = _mm_set_ss(a);
  pstore(to, Packet4f(vec4f_swizzle1(pa,0,0,0,0)));
}
// some compilers might be tempted to perform multiple moves instead of using a vector path.
template<> EIGEN_STRONG_INLINE void pstore1<Packet2d>(double* to, const double& a)
{
  Packet2d pa = _mm_set_sd(a);
  pstore(to, Packet2d(vec2d_swizzle1(pa,0,0)));
}

#if EIGEN_COMP_PGI && EIGEN_COMP_PGI < 1900
typedef const void * SsePrefetchPtrType;
#else
typedef const char * SsePrefetchPtrType;
#endif

#ifndef EIGEN_VECTORIZE_AVX
template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
#endif

#if EIGEN_COMP_MSVC_STRICT && EIGEN_OS_WIN64
// The temporary variable fixes an internal compilation error in vs <= 2008 and a wrong-result bug in vs 2010
// Direct of the struct members fixed bug #62.
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { return a.m128_f32[0]; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return a.m128d_f64[0]; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int x = _mm_cvtsi128_si32(a); return x; }
#elif EIGEN_COMP_MSVC_STRICT
// The temporary variable fixes an internal compilation error in vs <= 2008 and a wrong-result bug in vs 2010
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { float x = _mm_cvtss_f32(a); return x; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { double x = _mm_cvtsd_f64(a); return x; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int x = _mm_cvtsi128_si32(a); return x; }
#else
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { return _mm_cvtss_f32(a); }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return _mm_cvtsd_f64(a); }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { return _mm_cvtsi128_si32(a); }
#endif
template<> EIGEN_STRONG_INLINE bool   pfirst<Packet16b>(const Packet16b& a) { int x = _mm_cvtsi128_si32(a); return static_cast<bool>(x & 1); }

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a) { return _mm_shuffle_ps(a,a,0x1B); }
template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a) { return _mm_shuffle_pd(a,a,0x1); }
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a) { return _mm_shuffle_epi32(a,0x1B); }
template<> EIGEN_STRONG_INLINE Packet16b preverse(const Packet16b& a) {
#ifdef EIGEN_VECTORIZE_SSSE3
  __m128i mask = _mm_set_epi8(0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15);
  return _mm_shuffle_epi8(a, mask);
#else
  Packet16b tmp = _mm_shuffle_epi32(a, _MM_SHUFFLE(0, 1, 2, 3));
  tmp = _mm_shufflehi_epi16(_mm_shufflelo_epi16(tmp, _MM_SHUFFLE(2, 3, 0, 1)), _MM_SHUFFLE(2, 3, 0, 1));
  return _mm_or_si128(_mm_slli_epi16(tmp, 8), _mm_srli_epi16(tmp, 8));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent) {
  return pfrexp_generic(a,exponent);
}

// Extract exponent without existence of Packet2l.
template<>
EIGEN_STRONG_INLINE  
Packet2d pfrexp_generic_get_biased_exponent(const Packet2d& a) {
  const Packet2d cst_exp_mask  = pset1frombits<Packet2d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  __m128i a_expo = _mm_srli_epi64(_mm_castpd_si128(pand(a, cst_exp_mask)), 52);
  return _mm_cvtepi32_pd(vec4i_swizzle1(a_expo, 0, 2, 1, 3));
}

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d>(const Packet2d& a, Packet2d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent) {
  return pldexp_generic(a,exponent);
}

// We specialize pldexp here, since the generic implementation uses Packet2l, which is not well
// supported by SSE, and has more range than is needed for exponents.
template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet2d max_exponent = pset1<Packet2d>(2099.0);
  const Packet2d e = pmin(pmax(exponent, pnegate(max_exponent)), max_exponent);
  
  // Convert e to integer and swizzle to low-order bits.
  const Packet4i ei = vec4i_swizzle1(_mm_cvtpd_epi32(e), 0, 3, 1, 3);
  
  // Split 2^e into four factors and multiply:
  const Packet4i bias = _mm_set_epi32(0, 1023, 0, 1023);
  Packet4i b = parithmetic_shift_right<2>(ei);  // floor(e/4)
  Packet2d c = _mm_castsi128_pd(_mm_slli_epi64(padd(b, bias), 52));  // 2^b
  Packet2d out = pmul(pmul(pmul(a, c), c), c); // a * 2^(3b)
  b = psub(psub(psub(ei, b), b), b);  // e - 3b
  c = _mm_castsi128_pd(_mm_slli_epi64(padd(b, bias), 52));  // 2^(e - 3b)
  out = pmul(out, c);  // a * 2^e
  return out;
}

// with AVX, the default implementations based on pload1 are faster
#ifndef __AVX__
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec4f_swizzle1(a3, 0,0,0,0);
  a1 = vec4f_swizzle1(a3, 1,1,1,1);
  a2 = vec4f_swizzle1(a3, 2,2,2,2);
  a3 = vec4f_swizzle1(a3, 3,3,3,3);
}
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
#ifdef EIGEN_VECTORIZE_SSE3
  a0 = _mm_loaddup_pd(a+0);
  a1 = _mm_loaddup_pd(a+1);
  a2 = _mm_loaddup_pd(a+2);
  a3 = _mm_loaddup_pd(a+3);
#else
  a1 = pload<Packet2d>(a);
  a0 = vec2d_swizzle1(a1, 0,0);
  a1 = vec2d_swizzle1(a1, 1,1);
  a3 = pload<Packet2d>(a+2);
  a2 = vec2d_swizzle1(a3, 0,0);
  a3 = vec2d_swizzle1(a3, 1,1);
#endif
}
#endif

EIGEN_STRONG_INLINE void punpackp(Packet4f* vecs)
{
  vecs[1] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0x55));
  vecs[2] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0xAA));
  vecs[3] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0xFF));
  vecs[0] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0x00));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  // Disable SSE3 _mm_hadd_pd that is extremely slow on all existing Intel's architectures
  // (from Nehalem to Haswell)
// #ifdef EIGEN_VECTORIZE_SSE3
//   Packet4f tmp = _mm_add_ps(a, vec4f_swizzle1(a,2,3,2,3));
//   return pfirst<Packet4f>(_mm_hadd_ps(tmp, tmp));
// #else
  Packet4f tmp = _mm_add_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_add_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
// #endif
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  // Disable SSE3 _mm_hadd_pd that is extremely slow on all existing Intel's architectures
  // (from Nehalem to Haswell)
// #ifdef EIGEN_VECTORIZE_SSE3
//   return pfirst<Packet2d>(_mm_hadd_pd(a, a));
// #else
  return pfirst<Packet2d>(_mm_add_sd(a, _mm_unpackhi_pd(a,a)));
// #endif
}

#ifdef EIGEN_VECTORIZE_SSSE3
template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i tmp0 = _mm_hadd_epi32(a,a);
  return pfirst<Packet4i>(_mm_hadd_epi32(tmp0,tmp0));
}

#else
template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i tmp = _mm_add_epi32(a, _mm_unpackhi_epi64(a,a));
  return pfirst(tmp) + pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1));
}
#endif

template<> EIGEN_STRONG_INLINE bool predux<Packet16b>(const Packet16b& a) {
  Packet4i tmp = _mm_or_si128(a, _mm_unpackhi_epi64(a,a));
  return (pfirst(tmp) != 0) || (pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1)) != 0);
}

// Other reduction functions:


// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_mul_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_mul_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_mul_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., reusing pmul is very slow !)
  // TODO try to call _mm_mul_epu32 directly
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return  (aux[0] * aux[1]) * (aux[2] * aux[3]);
}

template<> EIGEN_STRONG_INLINE bool predux_mul<Packet16b>(const Packet16b& a) {
  Packet4i tmp = _mm_and_si128(a, _mm_unpackhi_epi64(a,a));
  return ((pfirst<Packet4i>(tmp) == 0x01010101) &&
          (pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1)) == 0x01010101));
}

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_min_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_min_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_min_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  Packet4i tmp = _mm_min_epi32(a, _mm_shuffle_epi32(a, _MM_SHUFFLE(0,0,3,2)));
  return pfirst<Packet4i>(_mm_min_epi32(tmp,_mm_shuffle_epi32(tmp, 1)));
#else
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., it does not like using std::min after the pstore !!)
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  int aux0 = aux[0]<aux[1] ? aux[0] : aux[1];
  int aux2 = aux[2]<aux[3] ? aux[2] : aux[3];
  return aux0<aux2 ? aux0 : aux2;
#endif // EIGEN_VECTORIZE_SSE4_1
}

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_max_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_max_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_max_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  Packet4i tmp = _mm_max_epi32(a, _mm_shuffle_epi32(a, _MM_SHUFFLE(0,0,3,2)));
  return pfirst<Packet4i>(_mm_max_epi32(tmp,_mm_shuffle_epi32(tmp, 1)));
#else
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., it does not like using std::min after the pstore !!)
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  int aux0 = aux[0]>aux[1] ? aux[0] : aux[1];
  int aux2 = aux[2]>aux[3] ? aux[2] : aux[3];
  return aux0>aux2 ? aux0 : aux2;
#endif // EIGEN_VECTORIZE_SSE4_1
}

// not needed yet
// template<> EIGEN_STRONG_INLINE bool predux_all(const Packet4f& x)
// {
//   return _mm_movemask_ps(x) == 0xF;
// }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  return _mm_movemask_ps(x) != 0x0;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  _MM_TRANSPOSE4_PS(kernel.packet[0], kernel.packet[1], kernel.packet[2], kernel.packet[3]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  __m128d tmp = _mm_unpackhi_pd(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = _mm_unpacklo_pd(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = tmp;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  __m128i T0 = _mm_unpacklo_epi32(kernel.packet[0], kernel.packet[1]);
  __m128i T1 = _mm_unpacklo_epi32(kernel.packet[2], kernel.packet[3]);
  __m128i T2 = _mm_unpackhi_epi32(kernel.packet[0], kernel.packet[1]);
  __m128i T3 = _mm_unpackhi_epi32(kernel.packet[2], kernel.packet[3]);

  kernel.packet[0] = _mm_unpacklo_epi64(T0, T1);
  kernel.packet[1] = _mm_unpackhi_epi64(T0, T1);
  kernel.packet[2] = _mm_unpacklo_epi64(T2, T3);
  kernel.packet[3] = _mm_unpackhi_epi64(T2, T3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16b,4>& kernel) {
  __m128i T0 =  _mm_unpacklo_epi8(kernel.packet[0], kernel.packet[1]);
  __m128i T1 =  _mm_unpackhi_epi8(kernel.packet[0], kernel.packet[1]);
  __m128i T2 =  _mm_unpacklo_epi8(kernel.packet[2], kernel.packet[3]);
  __m128i T3 =  _mm_unpackhi_epi8(kernel.packet[2], kernel.packet[3]);
  kernel.packet[0] = _mm_unpacklo_epi16(T0, T2);
  kernel.packet[1] = _mm_unpackhi_epi16(T0, T2);
  kernel.packet[2] = _mm_unpacklo_epi16(T1, T3);
  kernel.packet[3] = _mm_unpackhi_epi16(T1, T3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16b,16>& kernel) {
  // If we number the elements in the input thus:
  // kernel.packet[ 0] = {00, 01, 02, 03, 04, 05, 06, 07, 08, 09, 0a, 0b, 0c, 0d, 0e, 0f}
  // kernel.packet[ 1] = {10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 1a, 1b, 1c, 1d, 1e, 1f}
  // ...
  // kernel.packet[15] = {f0, f1, f2, f3, f4, f5, f6, f7, f8, f9, fa, fb, fc, fd, fe, ff},
  //
  // the desired output is:
  // kernel.packet[ 0] = {00, 10, 20, 30, 40, 50, 60, 70, 80, 90, a0, b0, c0, d0, e0, f0}
  // kernel.packet[ 1] = {01, 11, 21, 31, 41, 51, 61, 71, 81, 91, a1, b1, c1, d1, e1, f1}
  // ...
  // kernel.packet[15] = {0f, 1f, 2f, 3f, 4f, 5f, 6f, 7f, 8f, 9f, af, bf, cf, df, ef, ff},
  __m128i t0 =  _mm_unpacklo_epi8(kernel.packet[0], kernel.packet[1]); // 00 10 01 11 02 12 03 13 04 14 05 15 06 16 07 17
  __m128i t1 =  _mm_unpackhi_epi8(kernel.packet[0], kernel.packet[1]); // 08 18 09 19 0a 1a 0b 1b 0c 1c 0d 1d 0e 1e 0f 1f
  __m128i t2 =  _mm_unpacklo_epi8(kernel.packet[2], kernel.packet[3]); // 20 30 21 31 22 32 ...                     27 37
  __m128i t3 =  _mm_unpackhi_epi8(kernel.packet[2], kernel.packet[3]); // 28 38 29 39 2a 3a ...                     2f 3f
  __m128i t4 =  _mm_unpacklo_epi8(kernel.packet[4], kernel.packet[5]); // 40 50 41 51 42 52                         47 57
  __m128i t5 =  _mm_unpackhi_epi8(kernel.packet[4], kernel.packet[5]); // 48 58 49 59 4a 5a
  __m128i t6 =  _mm_unpacklo_epi8(kernel.packet[6], kernel.packet[7]);
  __m128i t7 =  _mm_unpackhi_epi8(kernel.packet[6], kernel.packet[7]);
  __m128i t8 =  _mm_unpacklo_epi8(kernel.packet[8], kernel.packet[9]);
  __m128i t9 =  _mm_unpackhi_epi8(kernel.packet[8], kernel.packet[9]);
  __m128i ta =  _mm_unpacklo_epi8(kernel.packet[10], kernel.packet[11]);
  __m128i tb =  _mm_unpackhi_epi8(kernel.packet[10], kernel.packet[11]);
  __m128i tc =  _mm_unpacklo_epi8(kernel.packet[12], kernel.packet[13]);
  __m128i td =  _mm_unpackhi_epi8(kernel.packet[12], kernel.packet[13]);
  __m128i te =  _mm_unpacklo_epi8(kernel.packet[14], kernel.packet[15]);
  __m128i tf =  _mm_unpackhi_epi8(kernel.packet[14], kernel.packet[15]);

  __m128i s0 =  _mm_unpacklo_epi16(t0, t2); // 00 10 20 30 01 11 21 31 02 12 22 32 03 13 23 33
  __m128i s1 =  _mm_unpackhi_epi16(t0, t2); // 04 14 24 34
  __m128i s2 =  _mm_unpacklo_epi16(t1, t3); // 08 18 28 38 ...
  __m128i s3 =  _mm_unpackhi_epi16(t1, t3); // 0c 1c 2c 3c ...
  __m128i s4 =  _mm_unpacklo_epi16(t4, t6); // 40 50 60 70 41 51 61 71 42 52 62 72 43 53 63 73
  __m128i s5 =  _mm_unpackhi_epi16(t4, t6); // 44 54 64 74 ...
  __m128i s6 =  _mm_unpacklo_epi16(t5, t7);
  __m128i s7 =  _mm_unpackhi_epi16(t5, t7);
  __m128i s8 =  _mm_unpacklo_epi16(t8, ta);
  __m128i s9 =  _mm_unpackhi_epi16(t8, ta);
  __m128i sa =  _mm_unpacklo_epi16(t9, tb);
  __m128i sb =  _mm_unpackhi_epi16(t9, tb);
  __m128i sc =  _mm_unpacklo_epi16(tc, te);
  __m128i sd =  _mm_unpackhi_epi16(tc, te);
  __m128i se =  _mm_unpacklo_epi16(td, tf);
  __m128i sf =  _mm_unpackhi_epi16(td, tf);

  __m128i u0 =  _mm_unpacklo_epi32(s0, s4); // 00 10 20 30 40 50 60 70 01 11 21 31 41 51 61 71
  __m128i u1 =  _mm_unpackhi_epi32(s0, s4); // 02 12 22 32 42 52 62 72 03 13 23 33 43 53 63 73
  __m128i u2 =  _mm_unpacklo_epi32(s1, s5);
  __m128i u3 =  _mm_unpackhi_epi32(s1, s5);
  __m128i u4 =  _mm_unpacklo_epi32(s2, s6);
  __m128i u5 =  _mm_unpackhi_epi32(s2, s6);
  __m128i u6 =  _mm_unpacklo_epi32(s3, s7);
  __m128i u7 =  _mm_unpackhi_epi32(s3, s7);
  __m128i u8 =  _mm_unpacklo_epi32(s8, sc);
  __m128i u9 =  _mm_unpackhi_epi32(s8, sc);
  __m128i ua =  _mm_unpacklo_epi32(s9, sd);
  __m128i ub =  _mm_unpackhi_epi32(s9, sd);
  __m128i uc =  _mm_unpacklo_epi32(sa, se);
  __m128i ud =  _mm_unpackhi_epi32(sa, se);
  __m128i ue =  _mm_unpacklo_epi32(sb, sf);
  __m128i uf =  _mm_unpackhi_epi32(sb, sf);

  kernel.packet[0]  = _mm_unpacklo_epi64(u0, u8);
  kernel.packet[1]  = _mm_unpackhi_epi64(u0, u8);
  kernel.packet[2]  = _mm_unpacklo_epi64(u1, u9);
  kernel.packet[3]  = _mm_unpackhi_epi64(u1, u9);
  kernel.packet[4]  = _mm_unpacklo_epi64(u2, ua);
  kernel.packet[5]  = _mm_unpackhi_epi64(u2, ua);
  kernel.packet[6]  = _mm_unpacklo_epi64(u3, ub);
  kernel.packet[7]  = _mm_unpackhi_epi64(u3, ub);
  kernel.packet[8]  = _mm_unpacklo_epi64(u4, uc);
  kernel.packet[9]  = _mm_unpackhi_epi64(u4, uc);
  kernel.packet[10] = _mm_unpacklo_epi64(u5, ud);
  kernel.packet[11] = _mm_unpackhi_epi64(u5, ud);
  kernel.packet[12] = _mm_unpacklo_epi64(u6, ue);
  kernel.packet[13] = _mm_unpackhi_epi64(u6, ue);
  kernel.packet[14] = _mm_unpacklo_epi64(u7, uf);
  kernel.packet[15] = _mm_unpackhi_epi64(u7, uf);
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  const __m128i zero = _mm_setzero_si128();
  const __m128i select = _mm_set_epi32(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m128i false_mask = _mm_cmpeq_epi32(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_epi8(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_si128(_mm_andnot_si128(false_mask, thenPacket), _mm_and_si128(false_mask, elsePacket));
#endif
}
template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  const __m128 zero = _mm_setzero_ps();
  const __m128 select = _mm_set_ps(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m128 false_mask = _mm_cmpeq_ps(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_ps(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_ps(_mm_andnot_ps(false_mask, thenPacket), _mm_and_ps(false_mask, elsePacket));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  const __m128d zero = _mm_setzero_pd();
  const __m128d select = _mm_set_pd(ifPacket.select[1], ifPacket.select[0]);
  __m128d false_mask = _mm_cmpeq_pd(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_pd(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_pd(_mm_andnot_pd(false_mask, thenPacket), _mm_and_pd(false_mask, elsePacket));
#endif
}

// Scalar path for pmadd with FMA to ensure consistency with vectorized path.
#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE float pmadd(const float& a, const float& b, const float& c) {
  return ::fmaf(a,b,c);
}
template<> EIGEN_STRONG_INLINE double pmadd(const double& a, const double& b, const double& c) {
  return ::fma(a,b,c);
}
#endif


// Packet math for Eigen::half
// Disable the following code since it's broken on too many platforms / compilers.
//#elif defined(EIGEN_VECTORIZE_SSE) && (!EIGEN_ARCH_x86_64) && (!EIGEN_COMP_MSVC)
#if 0

typedef struct {
  __m64 x;
} Packet4h;


template<> struct is_arithmetic<Packet4h> { enum { value = true }; };

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet4h type;
  // There is no half-size packet for Packet4h.
  typedef Packet4h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0,
    HasSqrt = 0,
    HasRsqrt = 0,
    HasExp = 0,
    HasLog = 0,
    HasBlend = 0
  };
};


template<> struct unpacket_traits<Packet4h> { typedef Eigen::half type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4h half; };

template<> EIGEN_STRONG_INLINE Packet4h pset1<Packet4h>(const Eigen::half& from) {
  Packet4h result;
  result.x = _mm_set1_pi16(from.x);
  return result;
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4h>(const Packet4h& from) {
  return half_impl::raw_uint16_to_half(static_cast<unsigned short>(_mm_cvtsi64_si32(from.x)));
}

template<> EIGEN_STRONG_INLINE Packet4h pconj(const Packet4h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4h padd<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha + hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h psub<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha - hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pmul<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha * hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pdiv<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha / hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pload<Packet4h>(const Eigen::half* from) {
  Packet4h result;
  result.x = _mm_cvtsi64_m64(*reinterpret_cast<const __int64_t*>(from));
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h ploadu<Packet4h>(const Eigen::half* from) {
  Packet4h result;
  result.x = _mm_cvtsi64_m64(*reinterpret_cast<const __int64_t*>(from));
  return result;
}

template<> EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet4h& from) {
  __int64_t r = _mm_cvtm64_si64(from.x);
  *(reinterpret_cast<__int64_t*>(to)) = r;
}

template<> EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet4h& from) {
  __int64_t r = _mm_cvtm64_si64(from.x);
  *(reinterpret_cast<__int64_t*>(to)) = r;
}

template<> EIGEN_STRONG_INLINE Packet4h
ploadquad<Packet4h>(const Eigen::half* from) {
  return pset1<Packet4h>(*from);
}

template<> EIGEN_STRONG_INLINE Packet4h pgather<Eigen::half, Packet4h>(const Eigen::half* from, Index stride)
{
  Packet4h result;
  result.x = _mm_set_pi16(from[3*stride].x, from[2*stride].x, from[1*stride].x, from[0*stride].x);
  return result;
}

template<> EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4h>(Eigen::half* to, const Packet4h& from, Index stride)
{
  __int64_t a = _mm_cvtm64_si64(from.x);
  to[stride*0].x = static_cast<unsigned short>(a);
  to[stride*1].x = static_cast<unsigned short>(a >> 16);
  to[stride*2].x = static_cast<unsigned short>(a >> 32);
  to[stride*3].x = static_cast<unsigned short>(a >> 48);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet4h,4>& kernel) {
  __m64 T0 = _mm_unpacklo_pi16(kernel.packet[0].x, kernel.packet[1].x);
  __m64 T1 = _mm_unpacklo_pi16(kernel.packet[2].x, kernel.packet[3].x);
  __m64 T2 = _mm_unpackhi_pi16(kernel.packet[0].x, kernel.packet[1].x);
  __m64 T3 = _mm_unpackhi_pi16(kernel.packet[2].x, kernel.packet[3].x);

  kernel.packet[0].x = _mm_unpacklo_pi32(T0, T1);
  kernel.packet[1].x = _mm_unpackhi_pi32(T0, T1);
  kernel.packet[2].x = _mm_unpacklo_pi32(T2, T3);
  kernel.packet[3].x = _mm_unpackhi_pi32(T2, T3);
}

#endif


} // end namespace internal

} // end namespace Eigen

#if EIGEN_COMP_PGI && EIGEN_COMP_PGI < 1900
// PGI++ does not define the following intrinsics in C++ mode.
static inline __m128  _mm_castpd_ps   (__m128d x) { return reinterpret_cast<__m128&>(x);  }
static inline __m128i _mm_castpd_si128(__m128d x) { return reinterpret_cast<__m128i&>(x); }
static inline __m128d _mm_castps_pd   (__m128  x) { return reinterpret_cast<__m128d&>(x); }
static inline __m128i _mm_castps_si128(__m128  x) { return reinterpret_cast<__m128i&>(x); }
static inline __m128  _mm_castsi128_ps(__m128i x) { return reinterpret_cast<__m128&>(x);  }
static inline __m128d _mm_castsi128_pd(__m128i x) { return reinterpret_cast<__m128d&>(x); }
#endif

#endif // EIGEN_PACKET_MATH_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SSE/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_SSE_H
#define EIGEN_TYPE_CASTING_SSE_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_VECTORIZE_AVX
template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<double, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 2,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<float, double> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 2
  };
};
#endif

template<> EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return _mm_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return _mm_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet2d, Packet4f>(const Packet2d& a, const Packet2d& b) {
  return _mm_shuffle_ps(_mm_cvtpd_ps(a), _mm_cvtpd_ps(b), (1 << 2) | (1 << 6));
}

template<> EIGEN_STRONG_INLINE Packet2d pcast<Packet4f, Packet2d>(const Packet4f& a) {
  // Simply discard the second half of the input
  return _mm_cvtps_pd(a);
}

template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet4f>(const Packet4f& a) {
  return _mm_castps_si128(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f,Packet4i>(const Packet4i& a) {
  return _mm_castsi128_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d,Packet4i>(const Packet4i& a) {
  return _mm_castsi128_pd(a);
}

template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet2d>(const Packet2d& a) {
  return _mm_castpd_si128(a);
}

// Disable the following code since it's broken on too many platforms / compilers.
//#elif defined(EIGEN_VECTORIZE_SSE) && (!EIGEN_ARCH_x86_64) && (!EIGEN_COMP_MSVC)
#if 0

template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4h, Packet4f>(const Packet4h& a) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  Eigen::half h = raw_uint16_to_half(static_cast<unsigned short>(a64));
  float f1 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  float f2 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  float f3 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  float f4 = static_cast<float>(h);
  return _mm_set_ps(f4, f3, f2, f1);
}

template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4h pcast<Packet4f, Packet4h>(const Packet4f& a) {
  EIGEN_ALIGN16 float aux[4];
  pstore(aux, a);
  Eigen::half h0(aux[0]);
  Eigen::half h1(aux[1]);
  Eigen::half h2(aux[2]);
  Eigen::half h3(aux[3]);

  Packet4h result;
  result.x = _mm_set_pi16(h3.x, h2.x, h1.x, h0.x);
  return result;
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SVE/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_SVE_H
#define EIGEN_MATH_FUNCTIONS_SVE_H

namespace Eigen {
namespace internal {

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf pexp<PacketXf>(const PacketXf& x) {
  return pexp_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf plog<PacketXf>(const PacketXf& x) {
  return plog_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf psin<PacketXf>(const PacketXf& x) {
  return psin_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf pcos<PacketXf>(const PacketXf& x) {
  return pcos_float(x);
}

// Hyperbolic Tangent function.
template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf ptanh<PacketXf>(const PacketXf& x) {
  return internal::generic_fast_tanh_float(x);
}
}  // end namespace internal
}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SVE/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_SVE_H
#define EIGEN_PACKET_MATH_SVE_H

namespace Eigen
{
namespace internal
{
#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32

template <typename Scalar, int SVEVectorLength>
struct sve_packet_size_selector {
  enum { size = SVEVectorLength / (sizeof(Scalar) * CHAR_BIT) };
};

/********************************* int32 **************************************/
typedef svint32_t PacketXi __attribute__((arm_sve_vector_bits(EIGEN_ARM64_SVE_VL)));

template <>
struct packet_traits<numext::int32_t> : default_packet_traits {
  typedef PacketXi type;
  typedef PacketXi half;  // Half not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = sve_packet_size_selector<numext::int32_t, EIGEN_ARM64_SVE_VL>::size,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasReduxp = 0  // Not implemented in SVE
  };
};

template <>
struct unpacket_traits<PacketXi> {
  typedef numext::int32_t type;
  typedef PacketXi half;  // Half not yet implemented
  enum {
    size = sve_packet_size_selector<numext::int32_t, EIGEN_ARM64_SVE_VL>::size,
    alignment = Aligned64,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
EIGEN_STRONG_INLINE void prefetch<numext::int32_t>(const numext::int32_t* addr)
{
  svprfw(svptrue_b32(), addr, SV_PLDL1KEEP);
}

template <>
EIGEN_STRONG_INLINE PacketXi pset1<PacketXi>(const numext::int32_t& from)
{
  return svdup_n_s32(from);
}

template <>
EIGEN_STRONG_INLINE PacketXi plset<PacketXi>(const numext::int32_t& a)
{
  numext::int32_t c[packet_traits<numext::int32_t>::size];
  for (int i = 0; i < packet_traits<numext::int32_t>::size; i++) c[i] = i;
  return svadd_s32_z(svptrue_b32(), pset1<PacketXi>(a), svld1_s32(svptrue_b32(), c));
}

template <>
EIGEN_STRONG_INLINE PacketXi padd<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svadd_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi psub<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svsub_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pnegate(const PacketXi& a)
{
  return svneg_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pconj(const PacketXi& a)
{
  return a;
}

template <>
EIGEN_STRONG_INLINE PacketXi pmul<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmul_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pdiv<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdiv_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmadd(const PacketXi& a, const PacketXi& b, const PacketXi& c)
{
  return svmla_s32_z(svptrue_b32(), c, a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmin<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmin_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmax<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmax_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_le<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmplt_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_lt<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmplt_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_eq<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmpeq_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi ptrue<PacketXi>(const PacketXi& /*a*/)
{
  return svdup_n_s32_z(svptrue_b32(), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pzero<PacketXi>(const PacketXi& /*a*/)
{
  return svdup_n_s32_z(svptrue_b32(), 0);
}

template <>
EIGEN_STRONG_INLINE PacketXi pand<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svand_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi por<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svorr_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pxor<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return sveor_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pandnot<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svbic_s32_z(svptrue_b32(), a, b);
}

template <int N>
EIGEN_STRONG_INLINE PacketXi parithmetic_shift_right(PacketXi a)
{
  return svasrd_n_s32_z(svptrue_b32(), a, N);
}

template <int N>
EIGEN_STRONG_INLINE PacketXi plogical_shift_right(PacketXi a)
{
  return svreinterpret_s32_u32(svlsr_u32_z(svptrue_b32(), svreinterpret_u32_s32(a), svdup_n_u32_z(svptrue_b32(), N)));
}

template <int N>
EIGEN_STRONG_INLINE PacketXi plogical_shift_left(PacketXi a)
{
  return svlsl_s32_z(svptrue_b32(), a, svdup_n_u32_z(svptrue_b32(), N));
}

template <>
EIGEN_STRONG_INLINE PacketXi pload<PacketXi>(const numext::int32_t* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD return svld1_s32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploadu<PacketXi>(const numext::int32_t* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD return svld1_s32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploaddup<PacketXi>(const numext::int32_t* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  return svld1_gather_u32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploadquad<PacketXi>(const numext::int32_t* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a0, a0, a1, a1, a1, a1, ...}
  return svld1_gather_u32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE void pstore<numext::int32_t>(numext::int32_t* to, const PacketXi& from)
{
  EIGEN_DEBUG_ALIGNED_STORE svst1_s32(svptrue_b32(), to, from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<numext::int32_t>(numext::int32_t* to, const PacketXi& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE svst1_s32(svptrue_b32(), to, from);
}

template <>
EIGEN_DEVICE_FUNC inline PacketXi pgather<numext::int32_t, PacketXi>(const numext::int32_t* from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  return svld1_gather_s32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<numext::int32_t, PacketXi>(numext::int32_t* to, const PacketXi& from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  svst1_scatter_s32index_s32(svptrue_b32(), to, indices, from);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t pfirst<PacketXi>(const PacketXi& a)
{
  // svlasta returns the first element if all predicate bits are 0
  return svlasta_s32(svpfalse_b(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi preverse(const PacketXi& a)
{
  return svrev_s32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pabs(const PacketXi& a)
{
  return svabs_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux<PacketXi>(const PacketXi& a)
{
  return static_cast<numext::int32_t>(svaddv_s32(svptrue_b32(), a));
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_mul<PacketXi>(const PacketXi& a)
{
  EIGEN_STATIC_ASSERT((EIGEN_ARM64_SVE_VL % 128 == 0),
                      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT);

  // Multiply the vector by its reverse
  svint32_t prod = svmul_s32_z(svptrue_b32(), a, svrev_s32(a));
  svint32_t half_prod;

  // Extract the high half of the vector. Depending on the VL more reductions need to be done
  if (EIGEN_ARM64_SVE_VL >= 2048) {
    half_prod = svtbl_s32(prod, svindex_u32(32, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 1024) {
    half_prod = svtbl_s32(prod, svindex_u32(16, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 512) {
    half_prod = svtbl_s32(prod, svindex_u32(8, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 256) {
    half_prod = svtbl_s32(prod, svindex_u32(4, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  // Last reduction
  half_prod = svtbl_s32(prod, svindex_u32(2, 1));
  prod = svmul_s32_z(svptrue_b32(), prod, half_prod);

  // The reduction is done to the first element.
  return pfirst<PacketXi>(prod);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_min<PacketXi>(const PacketXi& a)
{
  return svminv_s32(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_max<PacketXi>(const PacketXi& a)
{
  return svmaxv_s32(svptrue_b32(), a);
}

template <int N>
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<PacketXi, N>& kernel) {
  int buffer[packet_traits<numext::int32_t>::size * N] = {0};
  int i = 0;

  PacketXi stride_index = svindex_s32(0, N);

  for (i = 0; i < N; i++) {
    svst1_scatter_s32index_s32(svptrue_b32(), buffer + i, stride_index, kernel.packet[i]);
  }
  for (i = 0; i < N; i++) {
    kernel.packet[i] = svld1_s32(svptrue_b32(), buffer + i * packet_traits<numext::int32_t>::size);
  }
}

/********************************* float32 ************************************/

typedef svfloat32_t PacketXf __attribute__((arm_sve_vector_bits(EIGEN_ARM64_SVE_VL)));

template <>
struct packet_traits<float> : default_packet_traits {
  typedef PacketXf type;
  typedef PacketXf half;

  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = sve_packet_size_selector<float, EIGEN_ARM64_SVE_VL>::size,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasReduxp = 0,  // Not implemented in SVE

    HasDiv = 1,
    HasFloor = 1,

    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH
  };
};

template <>
struct unpacket_traits<PacketXf> {
  typedef float type;
  typedef PacketXf half;  // Half not yet implemented
  typedef PacketXi integer_packet;

  enum {
    size = sve_packet_size_selector<float, EIGEN_ARM64_SVE_VL>::size,
    alignment = Aligned64,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
EIGEN_STRONG_INLINE PacketXf pset1<PacketXf>(const float& from)
{
  return svdup_n_f32(from);
}

template <>
EIGEN_STRONG_INLINE PacketXf pset1frombits<PacketXf>(numext::uint32_t from)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svptrue_b32(), from));
}

template <>
EIGEN_STRONG_INLINE PacketXf plset<PacketXf>(const float& a)
{
  float c[packet_traits<float>::size];
  for (int i = 0; i < packet_traits<float>::size; i++) c[i] = i;
  return svadd_f32_z(svptrue_b32(), pset1<PacketXf>(a), svld1_f32(svptrue_b32(), c));
}

template <>
EIGEN_STRONG_INLINE PacketXf padd<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svadd_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf psub<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svsub_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pnegate(const PacketXf& a)
{
  return svneg_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf pconj(const PacketXf& a)
{
  return a;
}

template <>
EIGEN_STRONG_INLINE PacketXf pmul<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmul_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pdiv<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svdiv_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmadd(const PacketXf& a, const PacketXf& b, const PacketXf& c)
{
  return svmla_f32_z(svptrue_b32(), c, a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmin_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PropagateNaN, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return pmin<PacketXf>(a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PropagateNumbers, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svminnm_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmax_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PropagateNaN, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return pmax<PacketXf>(a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PropagateNumbers, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmaxnm_f32_z(svptrue_b32(), a, b);
}

// Float comparisons in SVE return svbool (predicate). Use svdup to set active
// lanes to 1 (0xffffffffu) and inactive lanes to 0.
template <>
EIGEN_STRONG_INLINE PacketXf pcmp_le<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmplt_f32(svptrue_b32(), a, b), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pcmp_lt<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmplt_f32(svptrue_b32(), a, b), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pcmp_eq<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmpeq_f32(svptrue_b32(), a, b), 0xffffffffu));
}

// Do a predicate inverse (svnot_b_z) on the predicate resulted from the
// greater/equal comparison (svcmpge_f32). Then fill a float vector with the
// active elements.
template <>
EIGEN_STRONG_INLINE PacketXf pcmp_lt_or_nan<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svnot_b_z(svptrue_b32(), svcmpge_f32(svptrue_b32(), a, b)), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pfloor<PacketXf>(const PacketXf& a)
{
  return svrintm_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf ptrue<PacketXf>(const PacketXf& /*a*/)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svptrue_b32(), 0xffffffffu));
}

// Logical Operations are not supported for float, so reinterpret casts
template <>
EIGEN_STRONG_INLINE PacketXf pand<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svand_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf por<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svorr_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pxor<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(sveor_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pandnot<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svbic_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pload<PacketXf>(const float* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD return svld1_f32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploadu<PacketXf>(const float* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD return svld1_f32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploaddup<PacketXf>(const float* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  return svld1_gather_u32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploadquad<PacketXf>(const float* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a0, a0, a1, a1, a1, a1, ...}
  return svld1_gather_u32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const PacketXf& from)
{
  EIGEN_DEBUG_ALIGNED_STORE svst1_f32(svptrue_b32(), to, from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const PacketXf& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE svst1_f32(svptrue_b32(), to, from);
}

template <>
EIGEN_DEVICE_FUNC inline PacketXf pgather<float, PacketXf>(const float* from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  return svld1_gather_s32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, PacketXf>(float* to, const PacketXf& from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  svst1_scatter_s32index_f32(svptrue_b32(), to, indices, from);
}

template <>
EIGEN_STRONG_INLINE float pfirst<PacketXf>(const PacketXf& a)
{
  // svlasta returns the first element if all predicate bits are 0
  return svlasta_f32(svpfalse_b(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf preverse(const PacketXf& a)
{
  return svrev_f32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXf pabs(const PacketXf& a)
{
  return svabs_f32_z(svptrue_b32(), a);
}

// TODO(tellenbach): Should this go into MathFunctions.h? If so, change for 
// all vector extensions and the generic version.
template <>
EIGEN_STRONG_INLINE PacketXf pfrexp<PacketXf>(const PacketXf& a, PacketXf& exponent)
{
  return pfrexp_generic(a, exponent);
}

template <>
EIGEN_STRONG_INLINE float predux<PacketXf>(const PacketXf& a)
{
  return svaddv_f32(svptrue_b32(), a);
}

// Other reduction functions:
// mul
// Only works for SVE Vls multiple of 128
template <>
EIGEN_STRONG_INLINE float predux_mul<PacketXf>(const PacketXf& a)
{
  EIGEN_STATIC_ASSERT((EIGEN_ARM64_SVE_VL % 128 == 0),
                      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT);
  // Multiply the vector by its reverse
  svfloat32_t prod = svmul_f32_z(svptrue_b32(), a, svrev_f32(a));
  svfloat32_t half_prod;

  // Extract the high half of the vector. Depending on the VL more reductions need to be done
  if (EIGEN_ARM64_SVE_VL >= 2048) {
    half_prod = svtbl_f32(prod, svindex_u32(32, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 1024) {
    half_prod = svtbl_f32(prod, svindex_u32(16, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 512) {
    half_prod = svtbl_f32(prod, svindex_u32(8, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 256) {
    half_prod = svtbl_f32(prod, svindex_u32(4, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  // Last reduction
  half_prod = svtbl_f32(prod, svindex_u32(2, 1));
  prod = svmul_f32_z(svptrue_b32(), prod, half_prod);

  // The reduction is done to the first element.
  return pfirst<PacketXf>(prod);
}

template <>
EIGEN_STRONG_INLINE float predux_min<PacketXf>(const PacketXf& a)
{
  return svminv_f32(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE float predux_max<PacketXf>(const PacketXf& a)
{
  return svmaxv_f32(svptrue_b32(), a);
}

template<int N>
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<PacketXf, N>& kernel)
{
  float buffer[packet_traits<float>::size * N] = {0};
  int i = 0;

  PacketXi stride_index = svindex_s32(0, N);

  for (i = 0; i < N; i++) {
    svst1_scatter_s32index_f32(svptrue_b32(), buffer + i, stride_index, kernel.packet[i]);
  }

  for (i = 0; i < N; i++) {
    kernel.packet[i] = svld1_f32(svptrue_b32(), buffer + i * packet_traits<float>::size);
  }
}

template<>
EIGEN_STRONG_INLINE PacketXf pldexp<PacketXf>(const PacketXf& a, const PacketXf& exponent)
{
  return pldexp_generic(a, exponent);
}

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_PACKET_MATH_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SVE/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_SVE_H
#define EIGEN_TYPE_CASTING_SVE_H

namespace Eigen {
namespace internal {

template <>
struct type_casting_traits<float, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
struct type_casting_traits<numext::int32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_STRONG_INLINE PacketXf pcast<PacketXi, PacketXf>(const PacketXi& a) {
  return svcvt_f32_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcast<PacketXf, PacketXi>(const PacketXf& a) {
  return svcvt_s32_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf preinterpret<PacketXf, PacketXi>(const PacketXi& a) {
  return svreinterpret_f32_s32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXi preinterpret<PacketXi, PacketXf>(const PacketXf& a) {
  return svreinterpret_s32_f32(a);
}

}  // namespace internal
}  // namespace Eigen

#endif // EIGEN_TYPE_CASTING_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/InteropHeaders.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * InteropHeaders.h
 *
 * \brief:
 *  InteropHeaders
 *
 *****************************************************************/

#ifndef EIGEN_INTEROP_HEADERS_SYCL_H
#define EIGEN_INTEROP_HEADERS_SYCL_H

namespace Eigen {

#if !defined(EIGEN_DONT_VECTORIZE_SYCL)

namespace internal {

template <int has_blend, int lengths>
struct sycl_packet_traits : default_packet_traits {
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = lengths,
    HasHalfPacket = 0,
    HasDiv = 1,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasSin = 1,
    HasCos = 1,
    HasTan = 1,
    HasASin = 1,
    HasACos = 1,
    HasATan = 1,
    HasSinh = 1,
    HasCosh = 1,
    HasTanh = 1,
    HasLGamma = 0,
    HasDiGamma = 0,
    HasZeta = 0,
    HasPolygamma = 0,
    HasErf = 0,
    HasErfc = 0,
    HasNdtri = 0,
    HasIGamma = 0,
    HasIGammac = 0,
    HasBetaInc = 0,
    HasBlend = has_blend,
    // This flag is used to indicate whether packet comparison is supported.
    // pcmp_eq, pcmp_lt and pcmp_le should be defined for it to be true.
    HasCmp = 1,
    HasMax = 1,
    HasMin = 1,
    HasMul = 1,
    HasAdd = 1,
    HasFloor = 1,
    HasRound = 1,
    HasRint = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasCeil = 1,
  };
};

#ifdef SYCL_DEVICE_ONLY
#define SYCL_PACKET_TRAITS(packet_type, has_blend, unpacket_type, lengths) \
  template <>                                                              \
  struct packet_traits<unpacket_type>                                      \
      : sycl_packet_traits<has_blend, lengths> {                           \
    typedef packet_type type;                                              \
    typedef packet_type half;                                              \
  };

SYCL_PACKET_TRAITS(cl::sycl::cl_float4, 1, float, 4)
SYCL_PACKET_TRAITS(cl::sycl::cl_float4, 1, const float, 4)
SYCL_PACKET_TRAITS(cl::sycl::cl_double2, 0, double, 2)
SYCL_PACKET_TRAITS(cl::sycl::cl_double2, 0, const double, 2)
#undef SYCL_PACKET_TRAITS

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#define SYCL_ARITHMETIC(packet_type)  \
  template <>                         \
  struct is_arithmetic<packet_type> { \
    enum { value = true };            \
  };
SYCL_ARITHMETIC(cl::sycl::cl_float4)
SYCL_ARITHMETIC(cl::sycl::cl_double2)
#undef SYCL_ARITHMETIC

#define SYCL_UNPACKET_TRAITS(packet_type, unpacket_type, lengths)        \
  template <>                                                            \
  struct unpacket_traits<packet_type> {                                  \
    typedef unpacket_type type;                                          \
    enum { size = lengths, vectorizable = true, alignment = Aligned16 }; \
    typedef packet_type half;                                            \
  };
SYCL_UNPACKET_TRAITS(cl::sycl::cl_float4, float, 4)
SYCL_UNPACKET_TRAITS(cl::sycl::cl_double2, double, 2)

#undef SYCL_UNPACKET_TRAITS
#endif

}  // end namespace internal

#endif

namespace TensorSycl {
namespace internal {

template <typename PacketReturnType, int PacketSize>
struct PacketWrapper;
// This function should never get called on the device
#ifndef SYCL_DEVICE_ONLY
template <typename PacketReturnType, int PacketSize>
struct PacketWrapper {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC static Scalar scalarize(Index, PacketReturnType &) {
    eigen_assert(false && "THERE IS NO PACKETIZE VERSION FOR  THE CHOSEN TYPE");
    abort();
  }
  EIGEN_DEVICE_FUNC static PacketReturnType convert_to_packet_type(Scalar in,
                                                                   Scalar) {
    return ::Eigen::internal::template plset<PacketReturnType>(in);
  }
  EIGEN_DEVICE_FUNC static void set_packet(PacketReturnType, Scalar *) {
    eigen_assert(false && "THERE IS NO PACKETIZE VERSION FOR  THE CHOSEN TYPE");
    abort();
  }
};

#elif defined(SYCL_DEVICE_ONLY)
template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 4> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index index, PacketReturnType &in) {
    switch (index) {
      case 0:
        return in.x();
      case 1:
        return in.y();
      case 2:
        return in.z();
      case 3:
        return in.w();
      default:
      //INDEX MUST BE BETWEEN 0 and 3.There is no abort function in SYCL kernel. so we cannot use abort here. 
      // The code will never reach here
      __builtin_unreachable();
    }
    __builtin_unreachable();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(
      Scalar in, Scalar other) {
    return PacketReturnType(in, other, other, other);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = PacketReturnType(rhs[0], rhs[1], rhs[2], rhs[3]);
  }
};

template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 1> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index, PacketReturnType &in) {
    return in;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(Scalar in,
                                                                   Scalar) {
    return PacketReturnType(in);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = rhs[0];
  }
};

template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 2> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index index, PacketReturnType &in) {
    switch (index) {
      case 0:
        return in.x();
      case 1:
        return in.y();
      default:
        //INDEX MUST BE BETWEEN 0 and 1.There is no abort function in SYCL kernel. so we cannot use abort here. 
      // The code will never reach here
        __builtin_unreachable();
    }
    __builtin_unreachable();
  }
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(
      Scalar in, Scalar other) {
    return PacketReturnType(in, other);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = PacketReturnType(rhs[0], rhs[1]);
  }
};

#endif

}  // end namespace internal
}  // end namespace TensorSycl
}  // end namespace Eigen

#endif  // EIGEN_INTEROP_HEADERS_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * MathFunctions.h
 *
 * \brief:
 *  MathFunctions
 *
 *****************************************************************/

#ifndef EIGEN_MATH_FUNCTIONS_SYCL_H
#define EIGEN_MATH_FUNCTIONS_SYCL_H
namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(SYCL_DEVICE_ONLY)
#define SYCL_PLOG(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::log(a);                                           \
  }

SYCL_PLOG(cl::sycl::cl_float4)
SYCL_PLOG(cl::sycl::cl_double2)
#undef SYCL_PLOG

#define SYCL_PLOG1P(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog1p<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::log1p(a);                                           \
  }

SYCL_PLOG1P(cl::sycl::cl_float4)
SYCL_PLOG1P(cl::sycl::cl_double2)
#undef SYCL_PLOG1P

#define SYCL_PLOG10(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog10<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::log10(a);                                           \
  }

SYCL_PLOG10(cl::sycl::cl_float4)
SYCL_PLOG10(cl::sycl::cl_double2)
#undef SYCL_PLOG10

#define SYCL_PEXP(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pexp<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::exp(a);                                           \
  }

SYCL_PEXP(cl::sycl::cl_float4)
SYCL_PEXP(cl::sycl::cl_float)
SYCL_PEXP(cl::sycl::cl_double2)
#undef SYCL_PEXP

#define SYCL_PEXPM1(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pexpm1<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::expm1(a);                                           \
  }

SYCL_PEXPM1(cl::sycl::cl_float4)
SYCL_PEXPM1(cl::sycl::cl_double2)
#undef SYCL_PEXPM1

#define SYCL_PSQRT(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psqrt<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::sqrt(a);                                           \
  }

SYCL_PSQRT(cl::sycl::cl_float4)
SYCL_PSQRT(cl::sycl::cl_double2)
#undef SYCL_PSQRT

#define SYCL_PRSQRT(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type prsqrt<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::rsqrt(a);                                           \
  }

SYCL_PRSQRT(cl::sycl::cl_float4)
SYCL_PRSQRT(cl::sycl::cl_double2)
#undef SYCL_PRSQRT

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PSIN(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psin<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::sin(a);                                           \
  }

SYCL_PSIN(cl::sycl::cl_float4)
SYCL_PSIN(cl::sycl::cl_double2)
#undef SYCL_PSIN

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PCOS(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pcos<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::cos(a);                                           \
  }

SYCL_PCOS(cl::sycl::cl_float4)
SYCL_PCOS(cl::sycl::cl_double2)
#undef SYCL_PCOS

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PTAN(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ptan<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::tan(a);                                           \
  }

SYCL_PTAN(cl::sycl::cl_float4)
SYCL_PTAN(cl::sycl::cl_double2)
#undef SYCL_PTAN

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PASIN(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pasin<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::asin(a);                                           \
  }

SYCL_PASIN(cl::sycl::cl_float4)
SYCL_PASIN(cl::sycl::cl_double2)
#undef SYCL_PASIN

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PACOS(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pacos<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::acos(a);                                           \
  }

SYCL_PACOS(cl::sycl::cl_float4)
SYCL_PACOS(cl::sycl::cl_double2)
#undef SYCL_PACOS

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PATAN(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type patan<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::atan(a);                                           \
  }

SYCL_PATAN(cl::sycl::cl_float4)
SYCL_PATAN(cl::sycl::cl_double2)
#undef SYCL_PATAN

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PSINH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psinh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::sinh(a);                                           \
  }

SYCL_PSINH(cl::sycl::cl_float4)
SYCL_PSINH(cl::sycl::cl_double2)
#undef SYCL_PSINH

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PCOSH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pcosh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::cosh(a);                                           \
  }

SYCL_PCOSH(cl::sycl::cl_float4)
SYCL_PCOSH(cl::sycl::cl_double2)
#undef SYCL_PCOSH

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PTANH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ptanh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::tanh(a);                                           \
  }

SYCL_PTANH(cl::sycl::cl_float4)
SYCL_PTANH(cl::sycl::cl_double2)
#undef SYCL_PTANH

#define SYCL_PCEIL(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pceil<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::ceil(a);                                           \
  }

SYCL_PCEIL(cl::sycl::cl_float4)
SYCL_PCEIL(cl::sycl::cl_double2)
#undef SYCL_PCEIL

#define SYCL_PROUND(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pround<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::round(a);                                           \
  }

SYCL_PROUND(cl::sycl::cl_float4)
SYCL_PROUND(cl::sycl::cl_double2)
#undef SYCL_PROUND

#define SYCL_PRINT(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type print<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::rint(a);                                           \
  }

SYCL_PRINT(cl::sycl::cl_float4)
SYCL_PRINT(cl::sycl::cl_double2)
#undef SYCL_PRINT

#define SYCL_FLOOR(packet_type)                                          \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pfloor<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::floor(a);                                           \
  }

SYCL_FLOOR(cl::sycl::cl_float4)
SYCL_FLOOR(cl::sycl::cl_double2)
#undef SYCL_FLOOR

#define SYCL_PMIN(packet_type, expr)                                   \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pmin<packet_type>( \
      const packet_type& a, const packet_type& b) {                    \
    return expr;                                                       \
  }

SYCL_PMIN(cl::sycl::cl_float4, cl::sycl::fmin(a, b))
SYCL_PMIN(cl::sycl::cl_double2, cl::sycl::fmin(a, b))
#undef SYCL_PMIN

#define SYCL_PMAX(packet_type, expr)                                   \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pmax<packet_type>( \
      const packet_type& a, const packet_type& b) {                    \
    return expr;                                                       \
  }

SYCL_PMAX(cl::sycl::cl_float4, cl::sycl::fmax(a, b))
SYCL_PMAX(cl::sycl::cl_double2, cl::sycl::fmax(a, b))
#undef SYCL_PMAX

#define SYCL_PLDEXP(packet_type)                                             \
  template <>                                                                \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pldexp(                  \
      const packet_type& a, const packet_type& exponent) {                   \
    return cl::sycl::ldexp(                                                  \
        a, exponent.template convert<cl::sycl::cl_int,                       \
                                     cl::sycl::rounding_mode::automatic>()); \
  }

SYCL_PLDEXP(cl::sycl::cl_float4)
SYCL_PLDEXP(cl::sycl::cl_double2)
#undef SYCL_PLDEXP

#endif
}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * PacketMath.h
 *
 * \brief:
 *  PacketMath
 *
 *****************************************************************/

#ifndef EIGEN_PACKET_MATH_SYCL_H
#define EIGEN_PACKET_MATH_SYCL_H
#include <type_traits>
namespace Eigen {

namespace internal {
#ifdef SYCL_DEVICE_ONLY

#define SYCL_PLOADT_RO(address_space_target)                                 \
  template <typename packet_type, int Alignment>                             \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type ploadt_ro(               \
      typename cl::sycl::multi_ptr<                                          \
          const typename unpacket_traits<packet_type>::type,                 \
          cl::sycl::access::address_space::address_space_target>::pointer_t  \
          from) {                                                            \
    typedef typename unpacket_traits<packet_type>::type scalar;              \
    typedef cl::sycl::multi_ptr<                                             \
        scalar, cl::sycl::access::address_space::address_space_target>       \
        multi_ptr;                                                           \
    auto res = packet_type(                                                  \
        static_cast<typename unpacket_traits<packet_type>::type>(0));        \
    res.load(0, multi_ptr(const_cast<typename multi_ptr::pointer_t>(from))); \
    return res;                                                              \
  }

SYCL_PLOADT_RO(global_space)
SYCL_PLOADT_RO(local_space)
#undef SYCL_PLOADT_RO
#endif

template <typename packet_type, int Alignment, typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type
ploadt_ro(const Eigen::TensorSycl::internal::RangeAccess<
          cl::sycl::access::mode::read_write, T>& from) {
  return ploadt_ro<packet_type, Alignment>(from.get_pointer());
}

#ifdef SYCL_DEVICE_ONLY
#define SYCL_PLOAD(address_space_target, Alignment, AlignedType)            \
  template <typename packet_type>                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##AlignedType(     \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    return ploadt_ro<packet_type, Alignment>(from);                         \
  }

// global space
SYCL_PLOAD(global_space, Unaligned, u)
SYCL_PLOAD(global_space, Aligned, )
// local space
SYCL_PLOAD(local_space, Unaligned, u)
SYCL_PLOAD(local_space, Aligned, )

#undef SYCL_PLOAD
#endif

#define SYCL_PLOAD(Alignment, AlignedType)                              \
  template <typename packet_type>                                       \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##AlignedType( \
      const Eigen::TensorSycl::internal::RangeAccess<                   \
          cl::sycl::access::mode::read_write,                           \
          typename unpacket_traits<packet_type>::type>                  \
          from) {                                                       \
    return ploadt_ro<packet_type, Alignment>(from);                     \
  }
SYCL_PLOAD(Unaligned, u)
SYCL_PLOAD(Aligned, )
#undef SYCL_PLOAD

#ifdef SYCL_DEVICE_ONLY
/** \internal \returns a packet version of \a *from.
 * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
#define SYCL_PLOADT(address_space_target)                                   \
  template <typename packet_type, int Alignment>                            \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type ploadt(                 \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    if (Alignment >= unpacket_traits<packet_type>::alignment)               \
      return pload<packet_type>(from);                                      \
    else                                                                    \
      return ploadu<packet_type>(from);                                     \
  }

// global space
SYCL_PLOADT(global_space)
// local space
SYCL_PLOADT(local_space)
#undef SYCL_PLOADT
#endif

template <typename packet_type, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type
ploadt(const Eigen::TensorSycl::internal::RangeAccess<
       cl::sycl::access::mode::read_write,
       typename unpacket_traits<packet_type>::type>& from) {
  return ploadt<packet_type, Alignment>(from.get_pointer());
}
#ifdef SYCL_DEVICE_ONLY

// private_space
#define SYCL_PLOADT_RO_SPECIAL(packet_type, Alignment)                 \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type                    \
  ploadt_ro<packet_type, Alignment>(                                   \
      const typename unpacket_traits<packet_type>::type* from) {       \
    typedef typename unpacket_traits<packet_type>::type scalar;        \
    auto res = packet_type(static_cast<scalar>(0));                    \
    res.template load<cl::sycl::access::address_space::private_space>( \
        0, const_cast<scalar*>(from));                                 \
    return res;                                                        \
  }

SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_float4, Aligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_double2, Aligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_float4, Unaligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_double2, Unaligned)

#define SYCL_PLOAD_SPECIAL(packet_type, alignment_type)                    \
  template <>                                                              \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##alignment_type( \
      const typename unpacket_traits<packet_type>::type* from) {           \
    typedef typename unpacket_traits<packet_type>::type scalar;            \
    auto res = packet_type(static_cast<scalar>(0));                        \
    res.template load<cl::sycl::access::address_space::private_space>(     \
        0, const_cast<scalar*>(from));                                     \
    return res;                                                            \
  }
SYCL_PLOAD_SPECIAL(cl::sycl::cl_float4, )
SYCL_PLOAD_SPECIAL(cl::sycl::cl_double2, )
SYCL_PLOAD_SPECIAL(cl::sycl::cl_float4, u)
SYCL_PLOAD_SPECIAL(cl::sycl::cl_double2, u)

#undef SYCL_PLOAD_SPECIAL

#define SYCL_PSTORE(scalar, packet_type, address_space_target, alignment)   \
  template <>                                                               \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstore##alignment(             \
      typename cl::sycl::multi_ptr<                                         \
          scalar,                                                           \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from) {                                            \
    typedef cl::sycl::multi_ptr<                                            \
        scalar, cl::sycl::access::address_space::address_space_target>      \
        multi_ptr;                                                          \
    from.store(0, multi_ptr(to));                                           \
  }

// global space
SYCL_PSTORE(float, cl::sycl::cl_float4, global_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, global_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, global_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, global_space, u)
SYCL_PSTORE(float, cl::sycl::cl_float4, local_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, local_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, local_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, local_space, u)

SYCL_PSTORE(float, cl::sycl::cl_float4, private_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, private_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, private_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, private_space, u)
#undef SYCL_PSTORE

#define SYCL_PSTORE_T(address_space_target)                                 \
  template <typename scalar, typename packet_type, int Alignment>           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(                       \
      typename cl::sycl::multi_ptr<                                         \
          scalar,                                                           \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from) {                                            \
    if (Alignment)                                                          \
      pstore(to, from);                                                     \
    else                                                                    \
      pstoreu(to, from);                                                    \
  }

SYCL_PSTORE_T(global_space)

SYCL_PSTORE_T(local_space)

#undef SYCL_PSTORE_T

#define SYCL_PSET1(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pset1<packet_type>( \
      const typename unpacket_traits<packet_type>::type& from) {        \
    return packet_type(from);                                           \
  }

// global space
SYCL_PSET1(cl::sycl::cl_float4)
SYCL_PSET1(cl::sycl::cl_double2)

#undef SYCL_PSET1

template <typename packet_type>
struct get_base_packet {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type
  get_ploaddup(sycl_multi_pointer) {}

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type
  get_pgather(sycl_multi_pointer, Index) {}
};

template <>
struct get_base_packet<cl::sycl::cl_float4> {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 get_ploaddup(
      sycl_multi_pointer from) {
    return cl::sycl::cl_float4(from[0], from[0], from[1], from[1]);
  }
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 get_pgather(
      sycl_multi_pointer from, Index stride) {
    return cl::sycl::cl_float4(from[0 * stride], from[1 * stride],
                               from[2 * stride], from[3 * stride]);
  }

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_pscatter(
      sycl_multi_pointer to, const cl::sycl::cl_float4& from, Index stride) {
    auto tmp = stride;
    to[0] = from.x();
    to[tmp] = from.y();
    to[tmp += stride] = from.z();
    to[tmp += stride] = from.w();
  }
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 set_plset(
      const float& a) {
    return cl::sycl::cl_float4(static_cast<float>(a), static_cast<float>(a + 1),
                               static_cast<float>(a + 2),
                               static_cast<float>(a + 3));
  }
};

template <>
struct get_base_packet<cl::sycl::cl_double2> {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2
  get_ploaddup(const sycl_multi_pointer from) {
    return cl::sycl::cl_double2(from[0], from[0]);
  }

  template <typename sycl_multi_pointer, typename Index>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2 get_pgather(
      const sycl_multi_pointer from, Index stride) {
    return cl::sycl::cl_double2(from[0 * stride], from[1 * stride]);
  }

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_pscatter(
      sycl_multi_pointer to, const cl::sycl::cl_double2& from, Index stride) {
    to[0] = from.x();
    to[stride] = from.y();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2 set_plset(
      const double& a) {
    return cl::sycl::cl_double2(static_cast<double>(a),
                                static_cast<double>(a + 1));
  }
};

#define SYCL_PLOAD_DUP(address_space_target)                                \
  template <typename packet_type>                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ploaddup(               \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    return get_base_packet<packet_type>::get_ploaddup(from);                \
  }

// global space
SYCL_PLOAD_DUP(global_space)
// local_space
SYCL_PLOAD_DUP(local_space)
#undef SYCL_PLOAD_DUP

#define SYCL_PLOAD_DUP_SPECILIZE(packet_type)                              \
  template <>                                                              \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ploaddup<packet_type>( \
      const typename unpacket_traits<packet_type>::type* from) {           \
    return get_base_packet<packet_type>::get_ploaddup(from);               \
  }

SYCL_PLOAD_DUP_SPECILIZE(cl::sycl::cl_float4)
SYCL_PLOAD_DUP_SPECILIZE(cl::sycl::cl_double2)

#undef SYCL_PLOAD_DUP_SPECILIZE

#define SYCL_PLSET(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type plset<packet_type>( \
      const typename unpacket_traits<packet_type>::type& a) {           \
    return get_base_packet<packet_type>::set_plset(a);                  \
  }

SYCL_PLSET(cl::sycl::cl_float4)
SYCL_PLSET(cl::sycl::cl_double2)

#undef SYCL_PLSET

#define SYCL_PGATHER(address_space_target)                                  \
  template <typename Scalar, typename packet_type>                          \
  EIGEN_DEVICE_FUNC inline packet_type pgather(                             \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from,                                                             \
      Index stride) {                                                       \
    return get_base_packet<packet_type>::get_pgather(from, stride);         \
  }

// global space
SYCL_PGATHER(global_space)
// local space
SYCL_PGATHER(local_space)

#undef SYCL_PGATHER

#define SYCL_PGATHER_SPECILIZE(scalar, packet_type)                            \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type                            \
  pgather<scalar, packet_type>(                                                \
      const typename unpacket_traits<packet_type>::type* from, Index stride) { \
    return get_base_packet<packet_type>::get_pgather(from, stride);            \
  }

SYCL_PGATHER_SPECILIZE(float, cl::sycl::cl_float4)
SYCL_PGATHER_SPECILIZE(double, cl::sycl::cl_double2)

#undef SYCL_PGATHER_SPECILIZE

#define SYCL_PSCATTER(address_space_target)                                 \
  template <typename Scalar, typename packet_type>                          \
  EIGEN_DEVICE_FUNC inline void pscatter(                                   \
      typename cl::sycl::multi_ptr<                                         \
          typename unpacket_traits<packet_type>::type,                      \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from, Index stride) {                              \
    get_base_packet<packet_type>::set_pscatter(to, from, stride);           \
  }

// global space
SYCL_PSCATTER(global_space)
// local space
SYCL_PSCATTER(local_space)

#undef SYCL_PSCATTER

#define SYCL_PSCATTER_SPECILIZE(scalar, packet_type)                        \
  template <>                                                               \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<scalar, packet_type>( \
      typename unpacket_traits<packet_type>::type * to,                     \
      const packet_type& from, Index stride) {                              \
    get_base_packet<packet_type>::set_pscatter(to, from, stride);           \
  }

SYCL_PSCATTER_SPECILIZE(float, cl::sycl::cl_float4)
SYCL_PSCATTER_SPECILIZE(double, cl::sycl::cl_double2)

#undef SYCL_PSCATTER_SPECILIZE

#define SYCL_PMAD(packet_type)                                            \
  template <>                                                             \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pmadd(                \
      const packet_type& a, const packet_type& b, const packet_type& c) { \
    return cl::sycl::mad(a, b, c);                                        \
  }

SYCL_PMAD(cl::sycl::cl_float4)
SYCL_PMAD(cl::sycl::cl_double2)
#undef SYCL_PMAD

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float pfirst<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x();
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double pfirst<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x() + a.y() + a.z() + a.w();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x() + a.y();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_max<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return cl::sycl::fmax(cl::sycl::fmax(a.x(), a.y()),
                        cl::sycl::fmax(a.z(), a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_max<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return cl::sycl::fmax(a.x(), a.y());
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_min<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return cl::sycl::fmin(cl::sycl::fmin(a.x(), a.y()),
                        cl::sycl::fmin(a.z(), a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_min<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return cl::sycl::fmin(a.x(), a.y());
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_mul<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x() * a.y() * a.z() * a.w();
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_mul<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x() * a.y();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pabs<cl::sycl::cl_float4>(const cl::sycl::cl_float4& a) {
  return cl::sycl::cl_float4(cl::sycl::fabs(a.x()), cl::sycl::fabs(a.y()),
                             cl::sycl::fabs(a.z()), cl::sycl::fabs(a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_double2
pabs<cl::sycl::cl_double2>(const cl::sycl::cl_double2& a) {
  return cl::sycl::cl_double2(cl::sycl::fabs(a.x()), cl::sycl::fabs(a.y()));
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_le(const Packet &a,
                                                          const Packet &b) {
  return ((a <= b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_lt(const Packet &a,
                                                          const Packet &b) {
  return ((a < b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_eq(const Packet &a,
                                                          const Packet &b) {
  return ((a == b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

#define SYCL_PCMP(OP, TYPE)                                                    \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE TYPE pcmp_##OP<TYPE>(const TYPE &a,    \
                                                             const TYPE &b) {  \
    return sycl_pcmp_##OP<TYPE>(a, b);                                         \
  }

SYCL_PCMP(le, cl::sycl::cl_float4)
SYCL_PCMP(lt, cl::sycl::cl_float4)
SYCL_PCMP(eq, cl::sycl::cl_float4)
SYCL_PCMP(le, cl::sycl::cl_double2)
SYCL_PCMP(lt, cl::sycl::cl_double2)
SYCL_PCMP(eq, cl::sycl::cl_double2)
#undef SYCL_PCMP

template <typename T> struct convert_to_integer;

template <> struct convert_to_integer<float> {
  using type = std::int32_t;
  using packet_type = cl::sycl::cl_int4;
};
template <> struct convert_to_integer<double> {
  using type = std::int64_t;
  using packet_type = cl::sycl::cl_long2;
};

template <typename PacketIn>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename convert_to_integer<
    typename unpacket_traits<PacketIn>::type>::packet_type
vector_as_int(const PacketIn &p) {
  return (
      p.template convert<typename convert_to_integer<
                             typename unpacket_traits<PacketIn>::type>::type,
                         cl::sycl::rounding_mode::automatic>());
}

template <typename packetOut, typename PacketIn>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packetOut
convert_vector(const PacketIn &p) {
  return (p.template convert<typename unpacket_traits<packetOut>::type,
                             cl::sycl::rounding_mode::automatic>());
}

#define SYCL_PAND(TYPE)                                                        \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pand<TYPE>(const TYPE &a,         \
                                                        const TYPE &b) {       \
    return convert_vector<TYPE>(vector_as_int(a) & vector_as_int(b));          \
  }
SYCL_PAND(cl::sycl::cl_float4)
SYCL_PAND(cl::sycl::cl_double2)
#undef SYCL_PAND

#define SYCL_POR(TYPE)                                                         \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE por<TYPE>(const TYPE &a,          \
                                                       const TYPE &b) {        \
    return convert_vector<TYPE>(vector_as_int(a) | vector_as_int(b));          \
  }

SYCL_POR(cl::sycl::cl_float4)
SYCL_POR(cl::sycl::cl_double2)
#undef SYCL_POR

#define SYCL_PXOR(TYPE)                                                        \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pxor<TYPE>(const TYPE &a,         \
                                                        const TYPE &b) {       \
    return convert_vector<TYPE>(vector_as_int(a) ^ vector_as_int(b));          \
  }

SYCL_PXOR(cl::sycl::cl_float4)
SYCL_PXOR(cl::sycl::cl_double2)
#undef SYCL_PXOR

#define SYCL_PANDNOT(TYPE)                                                     \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pandnot<TYPE>(const TYPE &a,      \
                                                           const TYPE &b) {    \
    return convert_vector<TYPE>(vector_as_int(a) & (~vector_as_int(b)));       \
  }
SYCL_PANDNOT(cl::sycl::cl_float4)
SYCL_PANDNOT(cl::sycl::cl_double2)
#undef SYCL_PANDNOT

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void ptranspose(
    PacketBlock<cl::sycl::cl_float4, 4>& kernel) {
  float tmp = kernel.packet[0].y();
  kernel.packet[0].y() = kernel.packet[1].x();
  kernel.packet[1].x() = tmp;

  tmp = kernel.packet[0].z();
  kernel.packet[0].z() = kernel.packet[2].x();
  kernel.packet[2].x() = tmp;

  tmp = kernel.packet[0].w();
  kernel.packet[0].w() = kernel.packet[3].x();
  kernel.packet[3].x() = tmp;

  tmp = kernel.packet[1].z();
  kernel.packet[1].z() = kernel.packet[2].y();
  kernel.packet[2].y() = tmp;

  tmp = kernel.packet[1].w();
  kernel.packet[1].w() = kernel.packet[3].y();
  kernel.packet[3].y() = tmp;

  tmp = kernel.packet[2].w();
  kernel.packet[2].w() = kernel.packet[3].z();
  kernel.packet[3].z() = tmp;
}

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void ptranspose(
    PacketBlock<cl::sycl::cl_double2, 2>& kernel) {
  double tmp = kernel.packet[0].y();
  kernel.packet[0].y() = kernel.packet[1].x();
  kernel.packet[1].x() = tmp;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4 pblend(
    const Selector<unpacket_traits<cl::sycl::cl_float4>::size>& ifPacket,
    const cl::sycl::cl_float4& thenPacket,
    const cl::sycl::cl_float4& elsePacket) {
  cl::sycl::cl_int4 condition(
      ifPacket.select[0] ? 0 : -1, ifPacket.select[1] ? 0 : -1,
      ifPacket.select[2] ? 0 : -1, ifPacket.select[3] ? 0 : -1);
  return cl::sycl::select(thenPacket, elsePacket, condition);
}

template <>
inline cl::sycl::cl_double2 pblend(
    const Selector<unpacket_traits<cl::sycl::cl_double2>::size>& ifPacket,
    const cl::sycl::cl_double2& thenPacket,
    const cl::sycl::cl_double2& elsePacket) {
  cl::sycl::cl_long2 condition(ifPacket.select[0] ? 0 : -1,
                               ifPacket.select[1] ? 0 : -1);
  return cl::sycl::select(thenPacket, elsePacket, condition);
}
#endif  // SYCL_DEVICE_ONLY

#define SYCL_PSTORE(alignment)                                  \
  template <typename packet_type>                               \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstore##alignment( \
      const Eigen::TensorSycl::internal::RangeAccess<           \
          cl::sycl::access::mode::read_write,                   \
          typename unpacket_traits<packet_type>::type>& to,     \
      const packet_type& from) {                                \
    pstore##alignment(to.get_pointer(), from);                  \
  }

// global space
SYCL_PSTORE()
SYCL_PSTORE(u)

#undef SYCL_PSTORE

template <typename scalar, typename packet_type, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(
    Eigen::TensorSycl::internal::RangeAccess<
        cl::sycl::access::mode::read_write,
        typename unpacket_traits<packet_type>::type>
        to,
    const packet_type& from) {
  pstoret<scalar, packet_type, Alignment>(to.get_pointer(), from);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_PACKET_MATH_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/SyclMemoryModel.h <==
/***************************************************************************
 *  Copyright (C) 2017 Codeplay Software Limited
 *  This Source Code Form is subject to the terms of the Mozilla
 *  Public License v. 2.0. If a copy of the MPL was not distributed
 *  with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
 *
 *
 *  SyclMemoryModel.h
 *
 *  Description:
 *    Interface for SYCL buffers to behave as a non-dereferenceable pointer
 *    Interface for Placeholder accessor to behave as a pointer on both host
 *    and device
 *
 * Authors:
 *
 *    Ruyman Reyes   Codeplay Software Ltd.
 *    Mehdi Goli     Codeplay Software Ltd.
 *    Vanya Yaneva   Codeplay Software Ltd.
 *
 **************************************************************************/

#if defined(EIGEN_USE_SYCL) && \
    !defined(EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H)
#define EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H

#include <CL/sycl.hpp>
#ifdef EIGEN_EXCEPTIONS
#include <stdexcept>
#endif
#include <cstddef>
#include <queue>
#include <set>
#include <unordered_map>

namespace Eigen {
namespace TensorSycl {
namespace internal {

using sycl_acc_target = cl::sycl::access::target;
using sycl_acc_mode = cl::sycl::access::mode;

/**
 * Default values for template arguments
 */
using buffer_data_type_t = uint8_t;
const sycl_acc_target default_acc_target = sycl_acc_target::global_buffer;
const sycl_acc_mode default_acc_mode = sycl_acc_mode::read_write;

/**
 * PointerMapper
 *  Associates fake pointers with buffers.
 *
 */
class PointerMapper {
 public:
  using base_ptr_t = std::intptr_t;

  /* Structure of a virtual pointer
   *
   * |================================================|
   * |               POINTER ADDRESS                  |
   * |================================================|
   */
  struct virtual_pointer_t {
    /* Type for the pointers
     */
    base_ptr_t m_contents;

    /** Conversions from virtual_pointer_t to
     * void * should just reinterpret_cast the integer number
     */
    operator void *() const { return reinterpret_cast<void *>(m_contents); }

    /**
     * Convert back to the integer number.
     */
    operator base_ptr_t() const { return m_contents; }

    /**
     * Add a certain value to the pointer to create a
     * new pointer to that offset
     */
    virtual_pointer_t operator+(size_t off) { return m_contents + off; }

    /* Numerical order for sorting pointers in containers. */
    bool operator<(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) <
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    bool operator>(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) >
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    /**
     * Numerical order for sorting pointers in containers
     */
    bool operator==(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) ==
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    /**
     * Simple forward to the equality overload.
     */
    bool operator!=(virtual_pointer_t rhs) const {
      return !(this->operator==(rhs));
    }

    /**
     * Converts a void * into a virtual pointer structure.
     * Note that this will only work if the void * was
     * already a virtual_pointer_t, but we have no way of
     * checking
     */
    virtual_pointer_t(const void *ptr)
        : m_contents(reinterpret_cast<base_ptr_t>(ptr)){};

    /**
     * Creates a virtual_pointer_t from the given integer
     * number
     */
    virtual_pointer_t(base_ptr_t u) : m_contents(u){};
  };

  /* Definition of a null pointer
   */
  const virtual_pointer_t null_virtual_ptr = nullptr;

  /**
   * Whether if a pointer is null or not.
   * A pointer is nullptr if the value is of null_virtual_ptr
   */
  static inline bool is_nullptr(virtual_pointer_t ptr) {
    return (static_cast<void *>(ptr) == nullptr);
  }

  /* basic type for all buffers
   */
  using buffer_t = cl::sycl::buffer_mem;

  /**
   * Node that stores information about a device allocation.
   * Nodes are sorted by size to organise a free list of nodes
   * that can be recovered.
   */
  struct pMapNode_t {
    buffer_t m_buffer;
    size_t m_size;
    bool m_free;

    pMapNode_t(buffer_t b, size_t size, bool f)
        : m_buffer{b}, m_size{size}, m_free{f} {
      m_buffer.set_final_data(nullptr);
    }

    bool operator<=(const pMapNode_t &rhs) { return (m_size <= rhs.m_size); }
  };

  /** Storage of the pointer / buffer tree
   */
  using pointerMap_t = std::map<virtual_pointer_t, pMapNode_t>;

  /**
   * Obtain the insertion point in the pointer map for
   * a pointer of the given size.
   * \param requiredSize Size attemted to reclaim
   */
  typename pointerMap_t::iterator get_insertion_point(size_t requiredSize) {
    typename pointerMap_t::iterator retVal;
    bool reuse = false;
    if (!m_freeList.empty()) {
      // try to re-use an existing block
      for (auto freeElem : m_freeList) {
        if (freeElem->second.m_size >= requiredSize) {
          retVal = freeElem;
          reuse = true;
          // Element is not going to be free anymore
          m_freeList.erase(freeElem);
          break;
        }
      }
    }
    if (!reuse) {
      retVal = std::prev(m_pointerMap.end());
    }
    return retVal;
  }

  /**
   * Returns an iterator to the node that stores the information
   * of the given virtual pointer from the given pointer map structure.
   * If pointer is not found, throws std::out_of_range.
   * If the pointer map structure is empty, throws std::out_of_range
   *
   * \param pMap the pointerMap_t structure storing all the pointers
   * \param virtual_pointer_ptr The virtual pointer to obtain the node of
   * \throws std::out:of_range if the pointer is not found or pMap is empty
   */
  typename pointerMap_t::iterator get_node(const virtual_pointer_t ptr) {
    if (this->count() == 0) {
      m_pointerMap.clear();
      EIGEN_THROW_X(std::out_of_range("There are no pointers allocated\n"));

    }
    if (is_nullptr(ptr)) {
      m_pointerMap.clear();
      EIGEN_THROW_X(std::out_of_range("Cannot access null pointer\n"));
    }
    // The previous element to the lower bound is the node that
    // holds this memory address
    auto node = m_pointerMap.lower_bound(ptr);
    // If the value of the pointer is not the one of the node
    // then we return the previous one
    if (node == std::end(m_pointerMap)) {
      --node;
    } else if (node->first != ptr) {
      if (node == std::begin(m_pointerMap)) {
        m_pointerMap.clear();
        EIGEN_THROW_X(
            std::out_of_range("The pointer is not registered in the map\n"));

      }
      --node;
    }

    return node;
  }

  /* get_buffer.
   * Returns a buffer from the map using the pointer address
   */
  template <typename buffer_data_type = buffer_data_type_t>
  cl::sycl::buffer<buffer_data_type, 1> get_buffer(
      const virtual_pointer_t ptr) {
    using sycl_buffer_t = cl::sycl::buffer<buffer_data_type, 1>;

    // get_node() returns a `buffer_mem`, so we need to cast it to a `buffer<>`.
    // We can do this without the `buffer_mem` being a pointer, as we
    // only declare member variables in the base class (`buffer_mem`) and not in
    // the child class (`buffer<>).
    auto node = get_node(ptr);
    eigen_assert(node->first == ptr || node->first < ptr);
    eigen_assert(ptr < static_cast<virtual_pointer_t>(node->second.m_size +
                                                      node->first));
    return *(static_cast<sycl_buffer_t *>(&node->second.m_buffer));
  }

  /**
   * @brief Returns an accessor to the buffer of the given virtual pointer
   * @param accessMode
   * @param accessTarget
   * @param ptr The virtual pointer
   */
  template <sycl_acc_mode access_mode = default_acc_mode,
            sycl_acc_target access_target = default_acc_target,
            typename buffer_data_type = buffer_data_type_t>
  cl::sycl::accessor<buffer_data_type, 1, access_mode, access_target>
  get_access(const virtual_pointer_t ptr) {
    auto buf = get_buffer<buffer_data_type>(ptr);
    return buf.template get_access<access_mode, access_target>();
  }

  /**
   * @brief Returns an accessor to the buffer of the given virtual pointer
   *        in the given command group scope
   * @param accessMode
   * @param accessTarget
   * @param ptr The virtual pointer
   * @param cgh Reference to the command group scope
   */
  template <sycl_acc_mode access_mode = default_acc_mode,
            sycl_acc_target access_target = default_acc_target,
            typename buffer_data_type = buffer_data_type_t>
  cl::sycl::accessor<buffer_data_type, 1, access_mode, access_target>
  get_access(const virtual_pointer_t ptr, cl::sycl::handler &cgh) {
    auto buf = get_buffer<buffer_data_type>(ptr);
    return buf.template get_access<access_mode, access_target>(cgh);
  }

  /*
   * Returns the offset from the base address of this pointer.
   */
  inline std::ptrdiff_t get_offset(const virtual_pointer_t ptr) {
    // The previous element to the lower bound is the node that
    // holds this memory address
    auto node = get_node(ptr);
    auto start = node->first;
    eigen_assert(start == ptr || start < ptr);
    eigen_assert(ptr < start + node->second.m_size);
    return (ptr - start);
  }

  /*
   * Returns the number of elements by which the given pointer is offset from
   * the base address.
   */
  template <typename buffer_data_type>
  inline size_t get_element_offset(const virtual_pointer_t ptr) {
    return get_offset(ptr) / sizeof(buffer_data_type);
  }

  /**
   * Constructs the PointerMapper structure.
   */
  PointerMapper(base_ptr_t baseAddress = 4096)
      : m_pointerMap{}, m_freeList{}, m_baseAddress{baseAddress} {
    if (m_baseAddress == 0) {
      EIGEN_THROW_X(std::invalid_argument("Base address cannot be zero\n"));
    }
  };

  /**
   * PointerMapper cannot be copied or moved
   */
  PointerMapper(const PointerMapper &) = delete;

  /**
   * Empty the pointer list
   */
  inline void clear() {
    m_freeList.clear();
    m_pointerMap.clear();
  }

  /* add_pointer.
   * Adds an existing pointer to the map and returns the virtual pointer id.
   */
  inline virtual_pointer_t add_pointer(const buffer_t &b) {
    return add_pointer_impl(b);
  }

  /* add_pointer.
   * Adds a pointer to the map and returns the virtual pointer id.
   */
  inline virtual_pointer_t add_pointer(buffer_t &&b) {
    return add_pointer_impl(b);
  }

  /**
   * @brief Fuses the given node with the previous nodes in the
   *        pointer map if they are free
   *
   * @param node A reference to the free node to be fused
   */
  void fuse_forward(typename pointerMap_t::iterator &node) {
    while (node != std::prev(m_pointerMap.end())) {
      // if following node is free
      // remove it and extend the current node with its size
      auto fwd_node = std::next(node);
      if (!fwd_node->second.m_free) {
        break;
      }
      auto fwd_size = fwd_node->second.m_size;
      m_freeList.erase(fwd_node);
      m_pointerMap.erase(fwd_node);

      node->second.m_size += fwd_size;
    }
  }

  /**
   * @brief Fuses the given node with the following nodes in the
   *        pointer map if they are free
   *
   * @param node A reference to the free node to be fused
   */
  void fuse_backward(typename pointerMap_t::iterator &node) {
    while (node != m_pointerMap.begin()) {
      // if previous node is free, extend it
      // with the size of the current one
      auto prev_node = std::prev(node);
      if (!prev_node->second.m_free) {
        break;
      }
      prev_node->second.m_size += node->second.m_size;

      // remove the current node
      m_freeList.erase(node);
      m_pointerMap.erase(node);

      // point to the previous node
      node = prev_node;
    }
  }

  /* remove_pointer.
   * Removes the given pointer from the map.
   * The pointer is allowed to be reused only if ReUse if true.
   */
  template <bool ReUse = true>
  void remove_pointer(const virtual_pointer_t ptr) {
    if (is_nullptr(ptr)) {
      return;
    }
    auto node = this->get_node(ptr);

    node->second.m_free = true;
    m_freeList.emplace(node);

    // Fuse the node
    // with free nodes before and after it
    fuse_forward(node);
    fuse_backward(node);

    // If after fusing the node is the last one
    // simply remove it (since it is free)
    if (node == std::prev(m_pointerMap.end())) {
      m_freeList.erase(node);
      m_pointerMap.erase(node);
    }
  }

  /* count.
   * Return the number of active pointers (i.e, pointers that
   * have been malloc but not freed).
   */
  size_t count() const { return (m_pointerMap.size() - m_freeList.size()); }

 private:
  /* add_pointer_impl.
   * Adds a pointer to the map and returns the virtual pointer id.
   * BufferT is either a const buffer_t& or a buffer_t&&.
   */
  template <class BufferT>
  virtual_pointer_t add_pointer_impl(BufferT b) {
    virtual_pointer_t retVal = nullptr;
    size_t bufSize = b.get_count();
    pMapNode_t p{b, bufSize, false};
    // If this is the first pointer:
    if (m_pointerMap.empty()) {
      virtual_pointer_t initialVal{m_baseAddress};
      m_pointerMap.emplace(initialVal, p);
      return initialVal;
    }

    auto lastElemIter = get_insertion_point(bufSize);
    // We are recovering an existing free node
    if (lastElemIter->second.m_free) {
      lastElemIter->second.m_buffer = b;
      lastElemIter->second.m_free = false;

      // If the recovered node is bigger than the inserted one
      // add a new free node with the remaining space
      if (lastElemIter->second.m_size > bufSize) {
        // create a new node with the remaining space
        auto remainingSize = lastElemIter->second.m_size - bufSize;
        pMapNode_t p2{b, remainingSize, true};

        // update size of the current node
        lastElemIter->second.m_size = bufSize;

        // add the new free node
        auto newFreePtr = lastElemIter->first + bufSize;
        auto freeNode = m_pointerMap.emplace(newFreePtr, p2).first;
        m_freeList.emplace(freeNode);
      }

      retVal = lastElemIter->first;
    } else {
      size_t lastSize = lastElemIter->second.m_size;
      retVal = lastElemIter->first + lastSize;
      m_pointerMap.emplace(retVal, p);
    }
    return retVal;
  }

  /**
   * Compare two iterators to pointer map entries according to
   * the size of the allocation on the device.
   */
  struct SortBySize {
    bool operator()(typename pointerMap_t::iterator a,
                    typename pointerMap_t::iterator b) const {
      return ((a->first < b->first) && (a->second <= b->second)) ||
             ((a->first < b->first) && (b->second <= a->second));
    }
  };

  /* Maps the pointer addresses to buffer and size pairs.
   */
  pointerMap_t m_pointerMap;

  /* List of free nodes available for re-using
   */
  std::set<typename pointerMap_t::iterator, SortBySize> m_freeList;

  /* Base address used when issuing the first virtual pointer, allows users
   * to specify alignment. Cannot be zero. */
  std::intptr_t m_baseAddress;
};

/* remove_pointer.
 * Removes the given pointer from the map.
 * The pointer is allowed to be reused only if ReUse if true.
 */
template <>
inline void PointerMapper::remove_pointer<false>(const virtual_pointer_t ptr) {
  if (is_nullptr(ptr)) {
    return;
  }
  m_pointerMap.erase(this->get_node(ptr));
}

/**
 * Malloc-like interface to the pointer-mapper.
 * Given a size, creates a byte-typed buffer and returns a
 * fake pointer to keep track of it.
 * \param size Size in bytes of the desired allocation
 * \throw cl::sycl::exception if error while creating the buffer
 */
inline void *SYCLmalloc(size_t size, PointerMapper &pMap) {
  if (size == 0) {
    return nullptr;
  }
  // Create a generic buffer of the given size
  using buffer_t = cl::sycl::buffer<buffer_data_type_t, 1>;
  auto thePointer = pMap.add_pointer(buffer_t(cl::sycl::range<1>{size}));
  // Store the buffer on the global list
  return static_cast<void *>(thePointer);
}

/**
 * Free-like interface to the pointer mapper.
 * Given a fake-pointer created with the virtual-pointer malloc,
 * destroys the buffer and remove it from the list.
 * If ReUse is false, the pointer is not added to the freeList,
 * it should be false only for sub-buffers.
 */
template <bool ReUse = true, typename PointerMapper>
inline void SYCLfree(void *ptr, PointerMapper &pMap) {
  pMap.template remove_pointer<ReUse>(ptr);
}

/**
 * Clear all the memory allocated by SYCL.
 */
template <typename PointerMapper>
inline void SYCLfreeAll(PointerMapper &pMap) {
  pMap.clear();
}

template <cl::sycl::access::mode AcMd, typename T>
struct RangeAccess {
  static const auto global_access = cl::sycl::access::target::global_buffer;
  static const auto is_place_holder = cl::sycl::access::placeholder::true_t;
  typedef T scalar_t;
  typedef scalar_t &ref_t;
  typedef typename cl::sycl::global_ptr<scalar_t>::pointer_t ptr_t;

  // the accessor type does not necessarily the same as T
  typedef cl::sycl::accessor<scalar_t, 1, AcMd, global_access, is_place_holder>
      accessor;

  typedef RangeAccess<AcMd, T> self_t;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE RangeAccess(accessor access,
                                                    size_t offset,
                                                    std::intptr_t virtual_ptr)
      : access_(access), offset_(offset), virtual_ptr_(virtual_ptr) {}

  RangeAccess(cl::sycl::buffer<scalar_t, 1> buff =
                  cl::sycl::buffer<scalar_t, 1>(cl::sycl::range<1>(1)))
      : access_{accessor{buff}}, offset_(0), virtual_ptr_(-1) {}

  // This should be only used for null constructor on the host side
  RangeAccess(std::nullptr_t) : RangeAccess() {}
  // This template parameter must be removed and scalar_t should be replaced
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptr_t get_pointer() const {
    return (access_.get_pointer().get() + offset_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator+=(Index offset) {
    offset_ += (offset);
    return *this;
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator+(Index offset) const {
    return self_t(access_, offset_ + offset, virtual_ptr_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator-(Index offset) const {
    return self_t(access_, offset_ - offset, virtual_ptr_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator-=(Index offset) {
    offset_ -= offset;
    return *this;
  }

  // THIS IS FOR NULL COMPARISON ONLY
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator==(
      const RangeAccess &lhs, std::nullptr_t) {
    return ((lhs.virtual_ptr_ == -1));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator!=(
      const RangeAccess &lhs, std::nullptr_t i) {
    return !(lhs == i);
  }

  // THIS IS FOR NULL COMPARISON ONLY
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator==(
      std::nullptr_t, const RangeAccess &rhs) {
    return ((rhs.virtual_ptr_ == -1));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator!=(
      std::nullptr_t i, const RangeAccess &rhs) {
    return !(i == rhs);
  }
  // Prefix operator (Increment and return value)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator++() {
    offset_++;
    return (*this);
  }

  // Postfix operator (Return value and increment)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator++(int i) {
    EIGEN_UNUSED_VARIABLE(i);
    self_t temp_iterator(*this);
    offset_++;
    return temp_iterator;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t get_size() const {
    return (access_.get_count() - offset_);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t get_offset() const {
    return offset_;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_offset(std::ptrdiff_t offset) {
    offset_ = offset;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator*() const {
    return *get_pointer();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator*() {
    return *get_pointer();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptr_t operator->() = delete;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator[](int x) {
    return *(get_pointer() + x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator[](int x) const {
    return *(get_pointer() + x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_t *get_virtual_pointer() const {
    return reinterpret_cast<scalar_t *>(virtual_ptr_ +
                                        (offset_ * sizeof(scalar_t)));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit operator bool() const {
    return (virtual_ptr_ != -1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator RangeAccess<AcMd, const T>() {
    return RangeAccess<AcMd, const T>(access_, offset_, virtual_ptr_);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  operator RangeAccess<AcMd, const T>() const {
    return RangeAccess<AcMd, const T>(access_, offset_, virtual_ptr_);
  }
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(
      cl::sycl::handler &cgh) const {
    cgh.require(access_);
  }

 private:
  accessor access_;
  size_t offset_;
  std::intptr_t virtual_ptr_;  // the location of the buffer in the map
};

template <cl::sycl::access::mode AcMd, typename T>
struct RangeAccess<AcMd, const T> : RangeAccess<AcMd, T> {
  typedef RangeAccess<AcMd, T> Base;
  using Base::Base;
};

}  // namespace internal
}  // namespace TensorSycl
}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TypeCasting.h
 *
 * \brief:
 *  TypeCasting
 *
 *****************************************************************/

#ifndef EIGEN_TYPE_CASTING_SYCL_H
#define EIGEN_TYPE_CASTING_SYCL_H

namespace Eigen {

namespace internal {
#ifdef SYCL_DEVICE_ONLY
template <>
struct type_casting_traits<float, int> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_int4
pcast<cl::sycl::cl_float4, cl::sycl::cl_int4>(const cl::sycl::cl_float4& a) {
  return a
      .template convert<cl::sycl::cl_int, cl::sycl::rounding_mode::automatic>();
}

template <>
struct type_casting_traits<int, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pcast<cl::sycl::cl_int4, cl::sycl::cl_float4>(const cl::sycl::cl_int4& a) {
  return a.template convert<cl::sycl::cl_float,
                            cl::sycl::rounding_mode::automatic>();
}

template <>
struct type_casting_traits<double, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pcast<cl::sycl::cl_double2, cl::sycl::cl_float4>(
    const cl::sycl::cl_double2& a, const cl::sycl::cl_double2& b) {
  auto a1 = a.template convert<cl::sycl::cl_float,
                               cl::sycl::rounding_mode::automatic>();
  auto b1 = b.template convert<cl::sycl::cl_float,
                               cl::sycl::rounding_mode::automatic>();
  return cl::sycl::float4(a1.x(), a1.y(), b1.x(), b1.y());
}

template <>
struct type_casting_traits<float, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_double2
pcast<cl::sycl::cl_float4, cl::sycl::cl_double2>(const cl::sycl::cl_float4& a) {
  // Simply discard the second half of the input
  return cl::sycl::cl_double2(a.x(), a.y());
}

#endif
}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_TYPE_CASTING_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/ZVector/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX32_ALTIVEC_H
#define EIGEN_COMPLEX32_ALTIVEC_H

namespace Eigen {

namespace internal {

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
static Packet4ui  p4ui_CONJ_XOR = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 }; //vec_mergeh((Packet4ui)p4i_ZERO, (Packet4ui)p4f_MZERO);
#endif

static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2d_ZERO_, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_ZERO_, 8);//{ 0x8000000000000000, 0x0000000000000000 };

struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}
  Packet2d v;
};

struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
  union {
    Packet4f v;
    Packet1cd cd[2];
  };
#else
  Packet4f v;
#endif
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasBlend  = 1,
    HasSetLinear = 0
  };
};


template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet2cf> { typedef std::complex<float>  type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2cf half; };
template<> struct unpacket_traits<Packet1cd> { typedef std::complex<double> type; enum {size=1, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet1cd half; };

/* Forward declaration */
EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel);

/* complex<double> first */
template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(const std::complex<double>* from, Index stride EIGEN_UNUSED)
{
  return pload<Packet1cd>(from);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to, const Packet1cd& from, Index stride EIGEN_UNUSED)
{
  pstore<std::complex<double> >(to, from);
}
template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) { return Packet1cd((Packet2d)vec_xor((Packet2d)a.v, (Packet2d)p2ul_CONJ_XOR2)); }
template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  Packet2d a_re, a_im, v1, v2;

  // Permute and multiply the real parts of a and b
  a_re = vec_perm(a.v, a.v, p16uc_PSET64_HI);
  // Get the imaginary parts of a
  a_im = vec_perm(a.v, a.v, p16uc_PSET64_LO);
  // multiply a_re * b
  v1 = vec_madd(a_re, b.v, p2d_ZERO);
  // multiply a_im * b and get the conjugate result
  v2 = vec_madd(a_im, b.v, p2d_ZERO);
  v2 = (Packet2d) vec_sld((Packet4ui)v2, (Packet4ui)v2, 8);
  v2 = (Packet2d) vec_xor((Packet2d)v2, (Packet2d) p2ul_CONJ_XOR1);

  return Packet1cd(v1 + v2);
}
template<> EIGEN_STRONG_INLINE Packet1cd pand    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_and(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por     <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_or(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_xor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_and(a.v, vec_nor(b.v,b.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>*     from) {  return pset1<Packet1cd>(*from); }
template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b) {
  Packet2d eq = vec_cmpeq (a.v, b.v);
  Packet2d tmp = { eq[1], eq[0] };
  return (Packet1cd)pand<Packet2d>(eq, tmp);
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *   addr) { EIGEN_ZVECTOR_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  std::complex<double> EIGEN_ALIGN16 res;
  pstore<std::complex<double> >(&res, a);

  return res;
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }
template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}
template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}
EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for AltiVec
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = vec_madd(b.v, b.v, p2d_ZERO_);
  return Packet1cd(pdiv(res.v, s + vec_perm(s, s, p16uc_REVERSE64)));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

/* complex<float> follows */
template<> EIGEN_STRONG_INLINE Packet2cf pload <Packet2cf>(const std::complex<float>* from)  { EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from)  { EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *     to, const Packet2cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *     to, const Packet2cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((float*)to, from.v); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> EIGEN_ALIGN16 res[2];
  pstore<std::complex<float> >(res, a);

  return res[0];
}


#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  res.cd[0] = Packet1cd(vec_ld2f((const float *)&from));
  res.cd[1] = res.cd[0];
  return res;
}
#else
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  if((std::ptrdiff_t(&from) % 16) == 0)
    res.v = pload<Packet4f>((const float *)&from);
  else
    res.v = ploadu<Packet4f>((const float *)&from);
  res.v = vec_perm(res.v, res.v, p16uc_PSET64_HI);
  return res;
}
#endif

template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  std::complex<float> EIGEN_ALIGN16 af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  return pload<Packet2cf>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  std::complex<float> EIGEN_ALIGN16 af[2];
  pstore<std::complex<float> >((std::complex<float> *) af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(padd<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(psub<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate(Packet4f(a.v))); }

template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pand<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(por<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pxor<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pandnot<Packet4f>(a.v,b.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>*      from) {  return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *     addr) { EIGEN_ZVECTOR_PREFETCH(addr); }


#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = pcmp_eq<Packet4f> (a.v, b.v);
  Packet2cf res;
  Packet2d tmp1 = { eq.v4f[0][1], eq.v4f[0][0] };
  Packet2d tmp2 = { eq.v4f[1][1], eq.v4f[1][0] };
  res.v.v4f[0] = pand<Packet2d>(eq.v4f[0], tmp1);
  res.v.v4f[1] = pand<Packet2d>(eq.v4f[1], tmp2);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  Packet2cf res;
  res.v.v4f[0] = pconj(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[0]))).v;
  res.v.v4f[1] = pconj(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[1]))).v;
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet2cf res;
  res.v.v4f[0] = pmul(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[0])), Packet1cd(reinterpret_cast<Packet2d>(b.v.v4f[0]))).v;
  res.v.v4f[1] = pmul(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[1])), Packet1cd(reinterpret_cast<Packet2d>(b.v.v4f[1]))).v;
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet2cf res;
  res.cd[0] = a.cd[1];
  res.cd[1] = a.cd[0];
  return res;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> res;
  Packet1cd b = padd<Packet1cd>(a.cd[0], a.cd[1]);
  vec_st2f(b.v, (float*)&res);
  return res;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> res;
  Packet1cd b = pmul<Packet1cd>(a.cd[0], a.cd[1]);
  vec_st2f(b.v, (float*)&res);
  return res;
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res;
  res.cd[0] = pdiv<Packet1cd>(a.cd[0], b.cd[0]);
  res.cd[1] = pdiv<Packet1cd>(a.cd[1], b.cd[1]);
  return res;
}

EIGEN_STRONG_INLINE Packet2cf pcplxflip/*<Packet2cf>*/(const Packet2cf& x)
{
  Packet2cf res;
  res.cd[0] = pcplxflip(x.cd[0]);
  res.cd[1] = pcplxflip(x.cd[1]);
  return res;
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet1cd tmp = kernel.packet[0].cd[1];
  kernel.packet[0].cd[1] = kernel.packet[1].cd[0];
  kernel.packet[1].cd[0] = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  const Selector<4> ifPacket4 = { ifPacket.select[0], ifPacket.select[0], ifPacket.select[1], ifPacket.select[1] };
  result.v = pblend<Packet4f>(ifPacket4, thenPacket.v, elsePacket.v);
  return result;
}
#else
template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = vec_cmpeq (a.v, b.v);
  Packet4f tmp = { eq[1], eq[0], eq[3], eq[2] };
  return (Packet2cf)pand<Packet4f>(eq, tmp);
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) { return Packet2cf(pxor<Packet4f>(a.v, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR))); }
template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet4f a_re, a_im, prod, prod_im;

  // Permute and multiply the real parts of a and b
  a_re = vec_perm(a.v, a.v, p16uc_PSET32_WODD);
  
  // Get the imaginary parts of a
  a_im = vec_perm(a.v, a.v, p16uc_PSET32_WEVEN);

  // multiply a_im * b and get the conjugate result
  prod_im = a_im * b.v;
  prod_im = pxor<Packet4f>(prod_im, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR));
  // permute back to a proper order
  prod_im = vec_perm(prod_im, prod_im, p16uc_COMPLEX32_REV);

  // multiply a_re * b, add prod_im
  prod = pmadd<Packet4f>(a_re, b.v, prod_im);
 
  return Packet2cf(prod);
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet4f rev_a;
  rev_a = vec_perm(a.v, a.v, p16uc_COMPLEX32_REV2);
  return Packet2cf(rev_a);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  b = vec_sld(a.v, a.v, 8);
  b = padd<Packet4f>(a.v, b);
  return pfirst<Packet2cf>(Packet2cf(b));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  Packet2cf prod;
  b = vec_sld(a.v, a.v, 8);
  prod = pmul<Packet2cf>(a, Packet2cf(b));

  return pfirst<Packet2cf>(prod);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res = pmul(a, pconj(b));
  Packet4f s = pmul<Packet4f>(b.v, b.v);
  return Packet2cf(pdiv(res.v, padd<Packet4f>(s, vec_perm(s, s, p16uc_COMPLEX32_REV))));
}

template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& x)
{
  return Packet2cf(vec_perm(x.v, x.v, p16uc_COMPLEX32_REV));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet4f tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  result.v = reinterpret_cast<Packet4f>(pblend<Packet2d>(ifPacket, reinterpret_cast<Packet2d>(thenPacket.v), reinterpret_cast<Packet2d>(elsePacket.v)));
  return result;
}
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX32_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/ZVector/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin, cos, exp, and log functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_MATH_FUNCTIONS_ALTIVEC_H
#define EIGEN_MATH_FUNCTIONS_ALTIVEC_H

namespace Eigen {

namespace internal {

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
static _EIGEN_DECLARE_CONST_Packet4f(1 , 1.0f);
static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
static _EIGEN_DECLARE_CONST_Packet4i(0x7f, 0x7f);
static _EIGEN_DECLARE_CONST_Packet4i(23, 23);

static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(inv_mant_mask, ~0x7f800000);

/* the smallest non denormalized float number */
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(min_norm_pos,  0x00800000);
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(minus_inf,     0xff800000); // -1.f/0.f
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(minus_nan,     0xffffffff);
  
/* natural logarithm computed for 4 simultaneous float
  return NaN for x <= 0
*/
static _EIGEN_DECLARE_CONST_Packet4f(cephes_SQRTHF, 0.707106781186547524f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p0, 7.0376836292E-2f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p1, - 1.1514610310E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p2, 1.1676998740E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p3, - 1.2420140846E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p4, + 1.4249322787E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p5, - 1.6668057665E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p6, + 2.0000714765E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p7, - 2.4999993993E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p8, + 3.3333331174E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q1, -2.12194440e-4f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q2, 0.693359375f);

static _EIGEN_DECLARE_CONST_Packet4f(exp_hi,  88.3762626647950f);
static _EIGEN_DECLARE_CONST_Packet4f(exp_lo, -88.3762626647949f);

static _EIGEN_DECLARE_CONST_Packet4f(cephes_LOG2EF, 1.44269504088896341f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C1, 0.693359375f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C2, -2.12194440e-4f);

static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p0, 1.9875691500E-4f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p1, 1.3981999507E-3f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p2, 8.3334519073E-3f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p3, 4.1665795894E-2f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p4, 1.6666665459E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p5, 5.0000001201E-1f);
#endif

static _EIGEN_DECLARE_CONST_Packet2d(1 , 1.0);
static _EIGEN_DECLARE_CONST_Packet2d(2 , 2.0);
static _EIGEN_DECLARE_CONST_Packet2d(half, 0.5);

static _EIGEN_DECLARE_CONST_Packet2d(exp_hi,  709.437);
static _EIGEN_DECLARE_CONST_Packet2d(exp_lo, -709.436139303);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_LOG2EF, 1.4426950408889634073599);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p0, 1.26177193074810590878e-4);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p1, 3.02994407707441961300e-2);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p2, 9.99999999999999999910e-1);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q0, 3.00198505138664455042e-6);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q1, 2.52448340349684104192e-3);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q2, 2.27265548208155028766e-1);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q3, 2.00000000000000000009e0);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C1, 0.693145751953125);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C2, 1.42860682030941723212e-6);

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& _x)
{
  Packet2d x = _x;

  Packet2d tmp, fx;
  Packet2l emm0;

  // clamp x
  x = pmax(pmin(x, p2d_exp_hi), p2d_exp_lo);
  /* express exp(x) as exp(g + n*log(2)) */
  fx = pmadd(p2d_cephes_LOG2EF, x, p2d_half);

  fx = vec_floor(fx);

  tmp = pmul(fx, p2d_cephes_exp_C1);
  Packet2d z = pmul(fx, p2d_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  Packet2d x2 = pmul(x,x);

  Packet2d px = p2d_cephes_exp_p0;
  px = pmadd(px, x2, p2d_cephes_exp_p1);
  px = pmadd(px, x2, p2d_cephes_exp_p2);
  px = pmul (px, x);

  Packet2d qx = p2d_cephes_exp_q0;
  qx = pmadd(qx, x2, p2d_cephes_exp_q1);
  qx = pmadd(qx, x2, p2d_cephes_exp_q2);
  qx = pmadd(qx, x2, p2d_cephes_exp_q3);

  x = pdiv(px,psub(qx,px));
  x = pmadd(p2d_2,x,p2d_1);

  // build 2^n
  emm0 = vec_ctsl(fx, 0);

  static const Packet2l p2l_1023 = { 1023, 1023 };
  static const Packet2ul p2ul_52 = { 52, 52 };

  emm0 = emm0 + p2l_1023;
  emm0 = emm0 << reinterpret_cast<Packet2l>(p2ul_52);

  // Altivec's max & min operators just drop silent NaNs. Check NaNs in 
  // inputs and return them unmodified.
  Packet2ul isnumber_mask = reinterpret_cast<Packet2ul>(vec_cmpeq(_x, _x));
  return vec_sel(_x, pmax(pmul(x, reinterpret_cast<Packet2d>(emm0)), _x),
                 isnumber_mask);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  Packet4f x = _x;

  Packet4f tmp, fx;
  Packet4i emm0;

  // clamp x
  x = pmax(pmin(x, p4f_exp_hi), p4f_exp_lo);

  // express exp(x) as exp(g + n*log(2))
  fx = pmadd(x, p4f_cephes_LOG2EF, p4f_half);

  fx = pfloor(fx);

  tmp = pmul(fx, p4f_cephes_exp_C1);
  Packet4f z = pmul(fx, p4f_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  z = pmul(x,x);

  Packet4f y = p4f_cephes_exp_p0;
  y = pmadd(y, x, p4f_cephes_exp_p1);
  y = pmadd(y, x, p4f_cephes_exp_p2);
  y = pmadd(y, x, p4f_cephes_exp_p3);
  y = pmadd(y, x, p4f_cephes_exp_p4);
  y = pmadd(y, x, p4f_cephes_exp_p5);
  y = pmadd(y, z, x);
  y = padd(y, p4f_1);

  // build 2^n
  emm0 = (Packet4i){ (int)fx[0], (int)fx[1], (int)fx[2], (int)fx[3] };
  emm0 = emm0 + p4i_0x7f;
  emm0 = emm0 << reinterpret_cast<Packet4i>(p4i_23);

  return pmax(pmul(y, reinterpret_cast<Packet4f>(emm0)), _x);
#else
  Packet4f res;
  res.v4f[0] = pexp<Packet2d>(_x.v4f[0]);
  res.v4f[1] = pexp<Packet2d>(_x.v4f[1]);
  return res;
#endif
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x)
{
  return vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x)
{
  Packet4f res;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  res = vec_sqrt(x);
#else
  res.v4f[0] = psqrt<Packet2d>(x.v4f[0]);
  res.v4f[1] = psqrt<Packet2d>(x.v4f[1]);
#endif
  return res;
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x) {
  return pset1<Packet2d>(1.0) / psqrt<Packet2d>(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x) {
  Packet4f res;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  res = pset1<Packet4f>(1.0) / psqrt<Packet4f>(x);
#else
  res.v4f[0] = prsqrt<Packet2d>(x.v4f[0]);
  res.v4f[1] = prsqrt<Packet2d>(x.v4f[1]);
#endif
  return res;
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/ZVector/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_ZVECTOR_H
#define EIGEN_PACKET_MATH_ZVECTOR_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 16
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS  32
#endif

typedef __vector int                 Packet4i;
typedef __vector unsigned int        Packet4ui;
typedef __vector __bool int          Packet4bi;
typedef __vector short int           Packet8i;
typedef __vector unsigned char       Packet16uc;
typedef __vector double              Packet2d;
typedef __vector unsigned long long  Packet2ul;
typedef __vector long long           Packet2l;

// Z14 has builtin support for float vectors
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
typedef __vector float               Packet4f;
#else
typedef struct {
	Packet2d  v4f[2];
} Packet4f;
#endif

typedef union {
  numext::int32_t   i[4];
  numext::uint32_t ui[4];
  numext::int64_t   l[2];
  numext::uint64_t ul[2];
  double    d[2];
  float     f[4];
  Packet4i  v4i;
  Packet4ui v4ui;
  Packet2l  v2l;
  Packet2ul v2ul;
  Packet2d  v2d;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  Packet4f  v4f;
#endif
} Packet;

// We don't want to write the same code all the time, but we need to reuse the constants
// and it doesn't really work to declare them global, so we define macros instead

#define _EIGEN_DECLARE_CONST_FAST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = reinterpret_cast<Packet4i>(vec_splat_s32(X))

#define _EIGEN_DECLARE_CONST_FAST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = reinterpret_cast<Packet2d>(vec_splat_s64(X))

#define _EIGEN_DECLARE_CONST_FAST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = reinterpret_cast<Packet2l>(vec_splat_s64(X))

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = pset1<Packet4i>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = pset1<Packet2l>(X)

// These constants are endian-agnostic
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ZERO, 0); //{ 0, 0, 0, 0,}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ONE, 1); //{ 1, 1, 1, 1}

static _EIGEN_DECLARE_CONST_FAST_Packet2d(ZERO, 0);
static _EIGEN_DECLARE_CONST_FAST_Packet2l(ZERO, 0);
static _EIGEN_DECLARE_CONST_FAST_Packet2l(ONE, 1);

static Packet2d p2d_ONE = { 1.0, 1.0 };
static Packet2d p2d_ZERO_ = { numext::bit_cast<double>0x8000000000000000ull),
                              numext::bit_cast<double>0x8000000000000000ull) };

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
#define _EIGEN_DECLARE_CONST_FAST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(vec_splat_s32(X))

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(pset1<Packet4i>(X))

static _EIGEN_DECLARE_CONST_FAST_Packet4f(ZERO, 0); //{ 0.0, 0.0, 0.0, 0.0}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS1,-1); //{ -1, -1, -1, -1}
static Packet4f p4f_MZERO = { 0x80000000, 0x80000000, 0x80000000, 0x80000000};
#endif

static Packet4i p4i_COUNTDOWN = { 0, 1, 2, 3 };
static Packet4f p4f_COUNTDOWN = { 0.0, 1.0, 2.0, 3.0 };
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet16uc>(p2d_ZERO), reinterpret_cast<Packet16uc>(p2d_ONE), 8));

static Packet16uc p16uc_PSET64_HI = { 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_DUPLICATE32_HI = { 0,1,2,3, 0,1,2,3, 4,5,6,7, 4,5,6,7 };

// Mask alignment
#define _EIGEN_MASK_ALIGNMENT	0xfffffffffffffff0

#define _EIGEN_ALIGNED_PTR(x)	((std::ptrdiff_t)(x) & _EIGEN_MASK_ALIGNMENT)

// Handle endianness properly while loading constants
// Define global static constants:

static Packet16uc p16uc_FORWARD =   { 0,1,2,3, 4,5,6,7, 8,9,10,11, 12,13,14,15 };
static Packet16uc p16uc_REVERSE32 = { 12,13,14,15, 8,9,10,11, 4,5,6,7, 0,1,2,3 };
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };

static Packet16uc p16uc_PSET32_WODD   = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN  = vec_sld(p16uc_DUPLICATE32_HI, (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
/*static Packet16uc p16uc_HALF64_0_16 = vec_sld((Packet16uc)p4i_ZERO, vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 3), 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};

static Packet16uc p16uc_PSET64_HI = (Packet16uc) vec_mergeh((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };*/
static Packet16uc p16uc_PSET64_LO = (Packet16uc) vec_mergel((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 8,9,10,11, 12,13,14,15, 8,9,10,11, 12,13,14,15 };
/*static Packet16uc p16uc_TRANSPOSE64_HI = vec_add(p16uc_PSET64_HI, p16uc_HALF64_0_16);                                         //{ 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = vec_add(p16uc_PSET64_LO, p16uc_HALF64_0_16);                                         //{ 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};*/
static Packet16uc p16uc_TRANSPOSE64_HI = { 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = { 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};

static Packet16uc p16uc_COMPLEX32_REV = vec_sld(p16uc_REVERSE32, p16uc_REVERSE32, 8);                                         //{ 4,5,6,7, 0,1,2,3, 12,13,14,15, 8,9,10,11 };

static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_FORWARD, p16uc_FORWARD, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };


#if EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_ZVECTOR_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#else
  #define EIGEN_ZVECTOR_PREFETCH(ADDR) asm( "   pfd [%[addr]]\n" :: [addr] "r" (ADDR) : "cc" );
#endif

template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = 0,
    HasCos = 0,
    HasLog = 0,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = 1,
    HasErf = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 1,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasMin  = 1,
    HasMax  = 1,
    HasAbs  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 0,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet4i> { typedef int    type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4i half; };
template<> struct unpacket_traits<Packet4f> { typedef float  type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4f half; };
template<> struct unpacket_traits<Packet2d> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2d half; };

/* Forward declaration */
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4f,4>& kernel);
 
inline std::ostream & operator <<(std::ostream & s, const Packet4i & v)
{
  Packet vt;
  vt.v4i = v;
  s << vt.i[0] << ", " << vt.i[1] << ", " << vt.i[2] << ", " << vt.i[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4ui & v)
{
  Packet vt;
  vt.v4ui = v;
  s << vt.ui[0] << ", " << vt.ui[1] << ", " << vt.ui[2] << ", " << vt.ui[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2l & v)
{
  Packet vt;
  vt.v2l = v;
  s << vt.l[0] << ", " << vt.l[1];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2ul & v)
{
  Packet vt;
  vt.v2ul = v;
  s << vt.ul[0] << ", " << vt.ul[1] ;
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2d & v)
{
  Packet vt;
  vt.v2d = v;
  s << vt.d[0] << ", " << vt.d[1];
  return s;
}

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
inline std::ostream & operator <<(std::ostream & s, const Packet4f & v)
{
  Packet vt;
  vt.v4f = v;
  s << vt.f[0] << ", " << vt.f[1] << ", " << vt.f[2] << ", " << vt.f[3];
  return s;
}
#endif

template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v4i;
}

template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v2d;
}

template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v4i = from;
}

template<> EIGEN_STRONG_INLINE void pstore<double>(double*   to, const Packet2d& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v2d = from;
}

template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from)
{
  return vec_splats(from);
}
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) {
  return vec_splats(from);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4i>(const int *a,
                      Packet4i& a0, Packet4i& a1, Packet4i& a2, Packet4i& a3)
{
  a3 = pload<Packet4i>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  a1 = pload<Packet2d>(a);
  a0 = vec_splat(a1, 0);
  a1 = vec_splat(a1, 1);
  a3 = pload<Packet2d>(a+2);
  a2 = vec_splat(a3, 0);
  a3 = vec_splat(a3, 1);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
  int EIGEN_ALIGN16 ai[4];
  ai[0] = from[0*stride];
  ai[1] = from[1*stride];
  ai[2] = from[2*stride];
  ai[3] = from[3*stride];
 return pload<Packet4i>(ai);
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  double EIGEN_ALIGN16 af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
 return pload<Packet2d>(af);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  int EIGEN_ALIGN16 ai[4];
  pstore<int>((int *)ai, from);
  to[0*stride] = ai[0];
  to[1*stride] = ai[1];
  to[2*stride] = ai[2];
  to[3*stride] = ai[3];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  double EIGEN_ALIGN16 af[2];
  pstore<double>(af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a + b); }
template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a + b); }

template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a - b); }
template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a - b); }

template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a * b); }
template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a * b); }

template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a / b); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a / b); }

template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return (-a); }
template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return (-a); }

template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return padd<Packet4i>(pmul<Packet4i>(a, b), c); }
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return vec_madd(a, b, c); }

template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int& a)    { return padd<Packet4i>(pset1<Packet4i>(a), p4i_COUNTDOWN); }
template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return padd<Packet2d>(pset1<Packet2d>(a), p2d_COUNTDOWN); }

template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_min(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_max(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_or(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_xor(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return pand<Packet4i>(a, vec_nor(b, b)); }
template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, vec_nor(b, b)); }

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a) { return vec_round(a); }
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const  Packet2d& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return vec_floor(a); }

template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int*       from) { return pload<Packet4i>(from); }
template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double*    from) { return pload<Packet2d>(from); }


template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  Packet4i p = pload<Packet4i>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*   from)
{
  Packet2d p = pload<Packet2d>(from);
  return vec_perm(p, p, p16uc_PSET64_HI);
}

template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*        to, const Packet4i& from) { pstore<int>(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<double>(double*  to, const Packet2d& from) { pstore<double>(to, from); }

template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { EIGEN_ZVECTOR_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_ZVECTOR_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int    EIGEN_ALIGN16 x[4]; pstore(x, a); return x[0]; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { double EIGEN_ALIGN16 x[2]; pstore(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  return reinterpret_cast<Packet4i>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{
  return reinterpret_cast<Packet2d>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE64));
}

template<> EIGEN_STRONG_INLINE Packet4i pabs<Packet4i>(const Packet4i& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet2d pabs<Packet2d>(const Packet2d& a) { return vec_abs(a); }

template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i b, sum;
  b   = vec_sld(a, a, 8);
  sum = padd<Packet4i>(a, b);
  b   = vec_sld(sum, sum, 4);
  sum = padd<Packet4i>(sum, b);
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  Packet2d b, sum;
  b   = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8));
  sum = padd<Packet2d>(a, b);
  return pfirst(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return aux[0] * aux[1] * aux[2] * aux[3];
}

template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst(pmul(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

// min
template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
  Packet4i b, res;
  b   = pmin<Packet4i>(a, vec_sld(a, a, 8));
  res = pmin<Packet4i>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst(pmin<Packet2d>(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

// max
template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
  Packet4i b, res;
  b = pmax<Packet4i>(a, vec_sld(a, a, 8));
  res = pmax<Packet4i>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst(pmax<Packet2d>(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  Packet4i t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  Packet4i t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  Packet4i t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  Packet4i t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  Packet2d t0 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_HI);
  Packet2d t1 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_LO);
  kernel.packet[0] = t0;
  kernel.packet[1] = t1;
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = vec_cmpeq(select, reinterpret_cast<Packet4ui>(p4i_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}


template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  Packet2ul select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2ul mask = vec_cmpeq(select, reinterpret_cast<Packet2ul>(p2l_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

/* z13 has no vector float support so we emulate that with double
   z14 has proper vector float support.
*/
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
/* Helper function to simulate a vec_splat_packet4f
 */
template<int element> EIGEN_STRONG_INLINE Packet4f vec_splat_packet4f(const Packet4f&   from)
{
  Packet4f splat;
  switch (element) {
  case 0:
    splat.v4f[0] = vec_splat(from.v4f[0], 0);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 1:
    splat.v4f[0] = vec_splat(from.v4f[0], 1);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 2:
    splat.v4f[0] = vec_splat(from.v4f[1], 0);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 3:
    splat.v4f[0] = vec_splat(from.v4f[1], 1);
    splat.v4f[1] = splat.v4f[0];
    break;
  }
  return splat;
}

template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float*   from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet4f vfrom;
  vfrom.v4f[0] = vec_ld2f(&from[0]);
  vfrom.v4f[1] = vec_ld2f(&from[2]);
  return vfrom;
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  vec_st2f(from.v4f[0], &to[0]);
  vec_st2f(from.v4f[1], &to[2]);
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&    from)
{
  Packet4f to;
  to.v4f[0] = pset1<Packet2d>(static_cast<const double&>(from));
  to.v4f[1] = to.v4f[0];
  return to;
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec_splat_packet4f<0>(a3);
  a1 = vec_splat_packet4f<1>(a3);
  a2 = vec_splat_packet4f<2>(a3);
  a3 = vec_splat_packet4f<3>(a3);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  float EIGEN_ALIGN16 ai[4];
  ai[0] = from[0*stride];
  ai[1] = from[1*stride];
  ai[2] = from[2*stride];
  ai[3] = from[3*stride];
 return pload<Packet4f>(ai);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  float EIGEN_ALIGN16 ai[4];
  pstore<float>((float *)ai, from);
  to[0*stride] = ai[0];
  to[1*stride] = ai[1];
  to[2*stride] = ai[2];
  to[3*stride] = ai[3];
}

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] + b.v4f[0];
  c.v4f[1] = a.v4f[1] + b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] - b.v4f[0];
  c.v4f[1] = a.v4f[1] - b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] * b.v4f[0];
  c.v4f[1] = a.v4f[1] * b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] / b.v4f[0];
  c.v4f[1] = a.v4f[1] / b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a)
{
  Packet4f c;
  c.v4f[0] = -a.v4f[0];
  c.v4f[1] = -a.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{
  Packet4f res;
  res.v4f[0] = vec_madd(a.v4f[0], b.v4f[0], c.v4f[0]);
  res.v4f[1] = vec_madd(a.v4f[1], b.v4f[1], c.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pmin(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pmin(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pmax(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pmax(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pand(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pand(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = por(a.v4f[0], b.v4f[0]);
  res.v4f[1] = por(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pxor(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pxor(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pandnot(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pandnot(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_round(a.v4f[0]);
  res.v4f[1] = vec_round(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const  Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_ceil(a.v4f[0]);
  res.v4f[1] = vec_ceil(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_floor(a.v4f[0]);
  res.v4f[1] = vec_floor(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*    from)
{
  Packet4f p = pload<Packet4f>(from);
  p.v4f[1] = vec_splat(p.v4f[0], 1);
  p.v4f[0] = vec_splat(p.v4f[0], 0);
  return p;
}

template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { float  EIGEN_ALIGN16 x[2]; vec_st2f(a.v4f[0], &x[0]); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  Packet4f rev;
  rev.v4f[0] = preverse<Packet2d>(a.v4f[1]);
  rev.v4f[1] = preverse<Packet2d>(a.v4f[0]);
  return rev;
}

template<> EIGEN_STRONG_INLINE Packet4f pabs<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = pabs(a.v4f[0]);
  res.v4f[1] = pabs(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet2d sum;
  sum = padd<Packet2d>(a.v4f[0], a.v4f[1]);
  double first = predux<Packet2d>(sum);
  return static_cast<float>(first);
}

template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  // Return predux_mul<Packet2d> of the subvectors product
  return static_cast<float>(pfirst(predux_mul(pmul(a.v4f[0], a.v4f[1]))));
}

template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet2d b, res;
  b   = pmin<Packet2d>(a.v4f[0], a.v4f[1]);
  res = pmin<Packet2d>(b, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(b), reinterpret_cast<Packet4i>(b), 8)));
  return static_cast<float>(pfirst(res));
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet2d b, res;
  b   = pmax<Packet2d>(a.v4f[0], a.v4f[1]);
  res = pmax<Packet2d>(b, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(b), reinterpret_cast<Packet4i>(b), 8)));
  return static_cast<float>(pfirst(res));
}

/* Split the Packet4f PacketBlock into 4 Packet2d PacketBlocks and transpose each one
 */
EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  PacketBlock<Packet2d,2> t0,t1,t2,t3;
  // copy top-left 2x2 Packet2d block
  t0.packet[0] = kernel.packet[0].v4f[0];
  t0.packet[1] = kernel.packet[1].v4f[0];

  // copy top-right 2x2 Packet2d block
  t1.packet[0] = kernel.packet[0].v4f[1];
  t1.packet[1] = kernel.packet[1].v4f[1];

  // copy bottom-left 2x2 Packet2d block
  t2.packet[0] = kernel.packet[2].v4f[0];
  t2.packet[1] = kernel.packet[3].v4f[0];

  // copy bottom-right 2x2 Packet2d block
  t3.packet[0] = kernel.packet[2].v4f[1];
  t3.packet[1] = kernel.packet[3].v4f[1];

  // Transpose all 2x2 blocks
  ptranspose(t0);
  ptranspose(t1);
  ptranspose(t2);
  ptranspose(t3);

  // Copy back transposed blocks, but exchange t1 and t2 due to transposition
  kernel.packet[0].v4f[0] = t0.packet[0];
  kernel.packet[0].v4f[1] = t2.packet[0];
  kernel.packet[1].v4f[0] = t0.packet[1];
  kernel.packet[1].v4f[1] = t2.packet[1];
  kernel.packet[2].v4f[0] = t1.packet[0];
  kernel.packet[2].v4f[1] = t3.packet[0];
  kernel.packet[3].v4f[0] = t1.packet[1];
  kernel.packet[3].v4f[1] = t3.packet[1];
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  Packet2ul select_hi = { ifPacket.select[0], ifPacket.select[1] };
  Packet2ul select_lo = { ifPacket.select[2], ifPacket.select[3] };
  Packet2ul mask_hi = vec_cmpeq(select_hi, reinterpret_cast<Packet2ul>(p2l_ONE));
  Packet2ul mask_lo = vec_cmpeq(select_lo, reinterpret_cast<Packet2ul>(p2l_ONE));
  Packet4f result;
  result.v4f[0] = vec_sel(elsePacket.v4f[0], thenPacket.v4f[0], mask_hi);
  result.v4f[1] = vec_sel(elsePacket.v4f[1], thenPacket.v4f[1], mask_lo);
  return result;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_le<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_le(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_le(a.v4f[1], b.v4f[1]);
  return res;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_lt<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_lt(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_lt(a.v4f[1], b.v4f[1]);
  return res;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_eq<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_eq(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_eq(a.v4f[1], b.v4f[1]);
  return res;
}

#else
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v4f;
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v4f = from;
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from)
{
  return vec_splats(from);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  float EIGEN_ALIGN16 af[4];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  af[2] = from[2*stride];
  af[3] = from[3*stride];
 return pload<Packet4f>(af);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  float EIGEN_ALIGN16 af[4];
  pstore<float>((float*)af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
  to[2*stride] = af[2];
  to[3*stride] = af[3];
}

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a + b); }
template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a - b); }
template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a * b); }
template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a / b); }
template<> EIGEN_STRONG_INLINE Packet4f pnegate<Packet4f>(const Packet4f& a) { return (-a); }
template<> EIGEN_STRONG_INLINE Packet4f pconj<Packet4f>  (const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4f pmadd<Packet4f>  (const Packet4f& a, const Packet4f& b, const Packet4f& c) { return vec_madd(a, b, c); }
template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>    (const Packet4f& a, const Packet4f& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_and(a, vec_nor(b, b)); }
template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f> (const Packet4f& a) { return vec_round(a); }
template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>  (const Packet4f& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f> (const Packet4f& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet4f pabs<Packet4f>   (const Packet4f& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) { float EIGEN_ALIGN16 x[4]; pstore(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from)
{
  Packet4f p = pload<Packet4f>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  return reinterpret_cast<Packet4f>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet4f b, sum;
  b   = vec_sld(a, a, 8);
  sum = padd<Packet4f>(a, b);
  b   = vec_sld(sum, sum, 4);
  sum = padd<Packet4f>(sum, b);
  return pfirst(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f prod;
  prod = pmul(a, vec_sld(a, a, 8));
  return pfirst(pmul(prod, vec_sld(prod, prod, 4)));
}

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet4f b, res;
  b   = pmin<Packet4f>(a, vec_sld(a, a, 8));
  res = pmin<Packet4f>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet4f b, res;
  b = pmax<Packet4f>(a, vec_sld(a, a, 8));
  res = pmax<Packet4f>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  Packet4f t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  Packet4f t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  Packet4f t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  Packet4f t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = vec_cmpeq(select, reinterpret_cast<Packet4ui>(p4i_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

#endif

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { EIGEN_ZVECTOR_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f> (const float* from) { return pload<Packet4f>(from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from) { pstore<float>(to, from); }
template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>  (const float& a)  { return padd<Packet4f>(pset1<Packet4f>(a), p4f_COUNTDOWN); }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_ZVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/AssignmentFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGNMENT_FUNCTORS_H
#define EIGEN_ASSIGNMENT_FUNCTORS_H

namespace Eigen {

namespace internal {
  
/** \internal
  * \brief Template functor for scalar/packet assignment
  *
  */
template<typename DstScalar,typename SrcScalar> struct assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a = b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,b); }
};

// Empty overload for void type (used by PermutationMatrix)
template<typename DstScalar> struct assign_op<DstScalar,void> {};

template<typename DstScalar,typename SrcScalar>
struct functor_traits<assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::Vectorizable && packet_traits<SrcScalar>::Vectorizable
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with addition
  *
  */
template<typename DstScalar,typename SrcScalar> struct add_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(add_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a += b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::padd(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar,typename SrcScalar>
struct functor_traits<add_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::AddCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasAdd
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with subtraction
  *
  */
template<typename DstScalar,typename SrcScalar> struct sub_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(sub_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a -= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::psub(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar,typename SrcScalar>
struct functor_traits<sub_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::AddCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasSub
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with multiplication
  *
  */
template<typename DstScalar, typename SrcScalar=DstScalar>
struct mul_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(mul_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a *= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::pmul(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar, typename SrcScalar>
struct functor_traits<mul_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::MulCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasMul
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with diviving
  *
  */
template<typename DstScalar, typename SrcScalar=DstScalar> struct div_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(div_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a /= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::pdiv(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar, typename SrcScalar>
struct functor_traits<div_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::MulCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasDiv
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with swapping
  *
  * It works as follow. For a non-vectorized evaluation loop, we have:
  *   for(i) func(A.coeffRef(i), B.coeff(i));
  * where B is a SwapWrapper expression. The trick is to make SwapWrapper::coeff behaves like a non-const coeffRef.
  * Actually, SwapWrapper might not even be needed since even if B is a plain expression, since it has to be writable
  * B.coeff already returns a const reference to the underlying scalar value.
  * 
  * The case of a vectorized loop is more tricky:
  *   for(i,j) func.assignPacket<A_Align>(&A.coeffRef(i,j), B.packet<B_Align>(i,j));
  * Here, B must be a SwapWrapper whose packet function actually returns a proxy object holding a Scalar*,
  * the actual alignment and Packet type.
  *
  */
template<typename Scalar> struct swap_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(swap_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Scalar& a, const Scalar& b) const
  {
#ifdef EIGEN_GPUCC
    // FIXME is there some kind of cuda::swap?
    Scalar t=b; const_cast<Scalar&>(b)=a; a=t;
#else
    using std::swap;
    swap(a,const_cast<Scalar&>(b));
#endif
  }
};
template<typename Scalar>
struct functor_traits<swap_assign_op<Scalar> > {
  enum {
    Cost = 3 * NumTraits<Scalar>::ReadCost,
    PacketAccess = 
    #if defined(EIGEN_VECTORIZE_AVX) && EIGEN_COMP_CLANG && (EIGEN_COMP_CLANG<800 || defined(__apple_build_version__))
    // This is a partial workaround for a bug in clang generating bad code
    // when mixing 256/512 bits loads and 128 bits moves.
    // See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=1684
    //     https://bugs.llvm.org/show_bug.cgi?id=40815
    0
    #else
    packet_traits<Scalar>::Vectorizable
    #endif
  };
};

} // namespace internal

} // namespace Eigen

#endif // EIGEN_ASSIGNMENT_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/BinaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BINARY_FUNCTORS_H
#define EIGEN_BINARY_FUNCTORS_H

namespace Eigen {

namespace internal {

//---------- associative binary functors ----------

template<typename Arg1, typename Arg2>
struct binary_op_base
{
  typedef Arg1 first_argument_type;
  typedef Arg2 second_argument_type;
};

/** \internal
  * \brief Template functor to compute the sum of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::operator+, class VectorwiseOp, DenseBase::sum()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_sum_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_sum_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sum_op)
#else
  scalar_sum_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a + b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::padd(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  { return internal::predux(a); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_sum_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::AddCost) + int(NumTraits<RhsScalar>::AddCost)) / 2, // rough estimate!
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasAdd && packet_traits<RhsScalar>::HasAdd
    // TODO vectorize mixed sum
  };
};


template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool scalar_sum_op<bool,bool>::operator() (const bool& a, const bool& b) const { return a || b; }


/** \internal
  * \brief Template functor to compute the product of two scalars
  *
  * \sa class CwiseBinaryOp, Cwise::operator*(), class VectorwiseOp, MatrixBase::redux()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_product_op  : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_product_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_product_op)
#else
  scalar_product_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a * b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pmul(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  { return internal::predux_mul(a); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_product_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::MulCost) + int(NumTraits<RhsScalar>::MulCost))/2, // rough estimate!
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasMul && packet_traits<RhsScalar>::HasMul
    // TODO vectorize mixed product
  };
};

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool scalar_product_op<bool,bool>::operator() (const bool& a, const bool& b) const { return a && b; }


/** \internal
  * \brief Template functor to compute the conjugate product of two scalars
  *
  * This is a short cut for conj(x) * y which is needed for optimization purpose; in Eigen2 support mode, this becomes x * conj(y)
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_conj_product_op  : binary_op_base<LhsScalar,RhsScalar>
{

  enum {
    Conj = NumTraits<LhsScalar>::IsComplex
  };
  
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_conj_product_op>::ReturnType result_type;
  
  EIGEN_EMPTY_STRUCT_CTOR(scalar_conj_product_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const
  { return conj_helper<LhsScalar,RhsScalar,Conj,false>().pmul(a,b); }
  
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return conj_helper<Packet,Packet,Conj,false>().pmul(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_conj_product_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = NumTraits<LhsScalar>::MulCost,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMul
  };
};

/** \internal
  * \brief Template functor to compute the min of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::cwiseMin, class VectorwiseOp, MatrixBase::minCoeff()
  */
template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct scalar_min_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_min_op>::ReturnType result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_min_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const {
    return internal::pmin<NaNPropagation>(a, b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  {
    return internal::pmin<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  {
    return internal::predux_min<NaNPropagation>(a);
  }
};

template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct functor_traits<scalar_min_op<LhsScalar,RhsScalar, NaNPropagation> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMin
  };
};

/** \internal
  * \brief Template functor to compute the max of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::cwiseMax, class VectorwiseOp, MatrixBase::maxCoeff()
  */
template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct scalar_max_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_max_op>::ReturnType result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_max_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const {
    return internal::pmax<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  {
    return internal::pmax<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  {
    return internal::predux_max<NaNPropagation>(a);
  }
};

template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct functor_traits<scalar_max_op<LhsScalar,RhsScalar, NaNPropagation> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMax
  };
};

/** \internal
  * \brief Template functors for comparison of two scalars
  * \todo Implement packet-comparisons
  */
template<typename LhsScalar, typename RhsScalar, ComparisonName cmp> struct scalar_cmp_op;

template<typename LhsScalar, typename RhsScalar, ComparisonName cmp>
struct functor_traits<scalar_cmp_op<LhsScalar,RhsScalar, cmp> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = false
  };
};

template<ComparisonName Cmp, typename LhsScalar, typename RhsScalar>
struct result_of<scalar_cmp_op<LhsScalar, RhsScalar, Cmp>(LhsScalar,RhsScalar)> {
  typedef bool type;
};


template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_EQ> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a==b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_LT> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a<b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_LE> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a<=b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_GT> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a>b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_GE> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a>=b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_UNORD> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return !(a<=b || b<=a);}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_NEQ> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a!=b;}
};

/** \internal
  * \brief Template functor to compute the hypot of two \b positive \b and \b real scalars
  *
  * \sa MatrixBase::stableNorm(), class Redux
  */
template<typename Scalar>
struct scalar_hypot_op<Scalar,Scalar> : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_hypot_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar &x, const Scalar &y) const
  {
    // This functor is used by hypotNorm only for which it is faster to first apply abs
    // on all coefficients prior to reduction through hypot.
    // This way we avoid calling abs on positive and real entries, and this also permits
    // to seamlessly handle complexes. Otherwise we would have to handle both real and complexes
    // through the same functor...
    return internal::positive_real_hypot(x,y);
  }
};
template<typename Scalar>
struct functor_traits<scalar_hypot_op<Scalar,Scalar> > {
  enum
  {
    Cost = 3 * NumTraits<Scalar>::AddCost +
           2 * NumTraits<Scalar>::MulCost +
           2 * scalar_div_cost<Scalar,false>::value,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the pow of two scalars
  * See the specification of pow in https://en.cppreference.com/w/cpp/numeric/math/pow
  */
template<typename Scalar, typename Exponent>
struct scalar_pow_op  : binary_op_base<Scalar,Exponent>
{
  typedef typename ScalarBinaryOpTraits<Scalar,Exponent,scalar_pow_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_pow_op)
#else
  scalar_pow_op() {
    typedef Scalar LhsScalar;
    typedef Exponent RhsScalar;
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif

  EIGEN_DEVICE_FUNC
  inline result_type operator() (const Scalar& a, const Exponent& b) const { return numext::pow(a, b); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  {
    return generic_pow(a,b);
  }
};

template<typename Scalar, typename Exponent>
struct functor_traits<scalar_pow_op<Scalar,Exponent> > {
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = (!NumTraits<Scalar>::IsComplex && !NumTraits<Scalar>::IsInteger &&
                    packet_traits<Scalar>::HasExp && packet_traits<Scalar>::HasLog &&
                    packet_traits<Scalar>::HasRound && packet_traits<Scalar>::HasCmp &&
                    // Temporarly disable packet access for half/bfloat16 until
                    // accuracy is improved.
                    !is_same<Scalar, half>::value && !is_same<Scalar, bfloat16>::value
                    )
  };
};

//---------- non associative binary functors ----------

/** \internal
  * \brief Template functor to compute the difference of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::operator-
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_difference_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_difference_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_difference_op)
#else
  scalar_difference_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a - b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::psub(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_difference_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::AddCost) + int(NumTraits<RhsScalar>::AddCost)) / 2,
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasSub && packet_traits<RhsScalar>::HasSub
  };
};

/** \internal
  * \brief Template functor to compute the quotient of two scalars
  *
  * \sa class CwiseBinaryOp, Cwise::operator/()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_quotient_op  : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_quotient_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_quotient_op)
#else
  scalar_quotient_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a / b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pdiv(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_quotient_op<LhsScalar,RhsScalar> > {
  typedef typename scalar_quotient_op<LhsScalar,RhsScalar>::result_type result_type;
  enum {
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasDiv && packet_traits<RhsScalar>::HasDiv,
    Cost = scalar_div_cost<result_type,PacketAccess>::value
  };
};



/** \internal
  * \brief Template functor to compute the and of two booleans
  *
  * \sa class CwiseBinaryOp, ArrayBase::operator&&
  */
struct scalar_boolean_and_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_and_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a && b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pand(a,b); }
};
template<> struct functor_traits<scalar_boolean_and_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
  * \brief Template functor to compute the or of two booleans
  *
  * \sa class CwiseBinaryOp, ArrayBase::operator||
  */
struct scalar_boolean_or_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_or_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a || b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::por(a,b); }
};
template<> struct functor_traits<scalar_boolean_or_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
 * \brief Template functor to compute the xor of two booleans
 *
 * \sa class CwiseBinaryOp, ArrayBase::operator^
 */
struct scalar_boolean_xor_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_xor_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a ^ b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pxor(a,b); }
};
template<> struct functor_traits<scalar_boolean_xor_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
  * \brief Template functor to compute the absolute difference of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::absolute_difference
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_absolute_difference_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_absolute_difference_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_absolute_difference_op)
#else
  scalar_absolute_difference_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const
  { return numext::absdiff(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pabsdiff(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_absolute_difference_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasAbsDiff
  };
};



//---------- binary functors bound to a constant, thus appearing as a unary functor ----------

// The following two classes permits to turn any binary functor into a unary one with one argument bound to a constant value.
// They are analogues to std::binder1st/binder2nd but with the following differences:
//  - they are compatible with packetOp
//  - they are portable across C++ versions (the std::binder* are deprecated in C++11)
template<typename BinaryOp> struct bind1st_op : BinaryOp {

  typedef typename BinaryOp::first_argument_type  first_argument_type;
  typedef typename BinaryOp::second_argument_type second_argument_type;
  typedef typename BinaryOp::result_type          result_type;

  EIGEN_DEVICE_FUNC explicit bind1st_op(const first_argument_type &val) : m_value(val) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const second_argument_type& b) const { return BinaryOp::operator()(m_value,b); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& b) const
  { return BinaryOp::packetOp(internal::pset1<Packet>(m_value), b); }

  first_argument_type m_value;
};
template<typename BinaryOp> struct functor_traits<bind1st_op<BinaryOp> > : functor_traits<BinaryOp> {};


template<typename BinaryOp> struct bind2nd_op : BinaryOp {

  typedef typename BinaryOp::first_argument_type  first_argument_type;
  typedef typename BinaryOp::second_argument_type second_argument_type;
  typedef typename BinaryOp::result_type          result_type;

  EIGEN_DEVICE_FUNC explicit bind2nd_op(const second_argument_type &val) : m_value(val) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const first_argument_type& a) const { return BinaryOp::operator()(a,m_value); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return BinaryOp::packetOp(a,internal::pset1<Packet>(m_value)); }

  second_argument_type m_value;
};
template<typename BinaryOp> struct functor_traits<bind2nd_op<BinaryOp> > : functor_traits<BinaryOp> {};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BINARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/NullaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NULLARY_FUNCTORS_H
#define EIGEN_NULLARY_FUNCTORS_H

namespace Eigen {

namespace internal {

template<typename Scalar>
struct scalar_constant_op {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_constant_op(const scalar_constant_op& other) : m_other(other.m_other) { }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_constant_op(const Scalar& other) : m_other(other) { }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() () const { return m_other; }
  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const PacketType packetOp() const { return internal::pset1<PacketType>(m_other); }
  const Scalar m_other;
};
template<typename Scalar>
struct functor_traits<scalar_constant_op<Scalar> >
{ enum { Cost = 0 /* as the constant value should be loaded in register only once for the whole expression */,
         PacketAccess = packet_traits<Scalar>::Vectorizable, IsRepeatable = true }; };

template<typename Scalar> struct scalar_identity_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_identity_op)
  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType row, IndexType col) const { return row==col ? Scalar(1) : Scalar(0); }
};
template<typename Scalar>
struct functor_traits<scalar_identity_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = false, IsRepeatable = true }; };

template <typename Scalar, bool IsInteger> struct linspaced_op_impl;

template <typename Scalar>
struct linspaced_op_impl<Scalar,/*IsInteger*/false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;

  EIGEN_DEVICE_FUNC linspaced_op_impl(const Scalar& low, const Scalar& high, Index num_steps) :
    m_low(low), m_high(high), m_size1(num_steps==1 ? 1 : num_steps-1), m_step(num_steps==1 ? Scalar() : Scalar((high-low)/RealScalar(num_steps-1))),
    m_flip(numext::abs(high)<numext::abs(low))
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType i) const {
    if(m_flip)
      return (i==0)? m_low : Scalar(m_high - RealScalar(m_size1-i)*m_step);
    else
      return (i==m_size1)? m_high : Scalar(m_low + RealScalar(i)*m_step);
  }

  template<typename Packet, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(IndexType i) const
  {
    // Principle:
    // [low, ..., low] + ( [step, ..., step] * ( [i, ..., i] + [0, ..., size] ) )
    if(m_flip)
    {
      Packet pi = plset<Packet>(Scalar(i-m_size1));
      Packet res = padd(pset1<Packet>(m_high), pmul(pset1<Packet>(m_step), pi));
      if (EIGEN_PREDICT_TRUE(i != 0)) return res;
      Packet mask = pcmp_lt(pset1<Packet>(0), plset<Packet>(0));
      return pselect<Packet>(mask, res, pset1<Packet>(m_low));
    }
    else
    {
      Packet pi = plset<Packet>(Scalar(i));
      Packet res = padd(pset1<Packet>(m_low), pmul(pset1<Packet>(m_step), pi));
      if(EIGEN_PREDICT_TRUE(i != m_size1-unpacket_traits<Packet>::size+1)) return res;
      Packet mask = pcmp_lt(plset<Packet>(0), pset1<Packet>(unpacket_traits<Packet>::size-1));
      return pselect<Packet>(mask, res, pset1<Packet>(m_high));
    }
  }

  const Scalar m_low;
  const Scalar m_high;
  const Index m_size1;
  const Scalar m_step;
  const bool m_flip;
};

template <typename Scalar>
struct linspaced_op_impl<Scalar,/*IsInteger*/true>
{
  EIGEN_DEVICE_FUNC linspaced_op_impl(const Scalar& low, const Scalar& high, Index num_steps) :
    m_low(low),
    m_multiplier((high-low)/convert_index<Scalar>(num_steps<=1 ? 1 : num_steps-1)),
    m_divisor(convert_index<Scalar>((high>=low?num_steps:-num_steps)+(high-low))/((numext::abs(high-low)+1)==0?1:(numext::abs(high-low)+1))),
    m_use_divisor(num_steps>1 && (numext::abs(high-low)+1)<num_steps)
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar operator() (IndexType i) const
  {
    if(m_use_divisor) return m_low + convert_index<Scalar>(i)/m_divisor;
    else              return m_low + convert_index<Scalar>(i)*m_multiplier;
  }

  const Scalar m_low;
  const Scalar m_multiplier;
  const Scalar m_divisor;
  const bool m_use_divisor;
};

// ----- Linspace functor ----------------------------------------------------------------

// Forward declaration (we default to random access which does not really give
// us a speed gain when using packet access but it allows to use the functor in
// nested expressions).
template <typename Scalar> struct linspaced_op;
template <typename Scalar> struct functor_traits< linspaced_op<Scalar> >
{
  enum
  {
    Cost = 1,
    PacketAccess =   (!NumTraits<Scalar>::IsInteger) && packet_traits<Scalar>::HasSetLinear && packet_traits<Scalar>::HasBlend,
                  /*&& ((!NumTraits<Scalar>::IsInteger) || packet_traits<Scalar>::HasDiv),*/ // <- vectorization for integer is currently disabled
    IsRepeatable = true
  };
};
template <typename Scalar> struct linspaced_op
{
  EIGEN_DEVICE_FUNC linspaced_op(const Scalar& low, const Scalar& high, Index num_steps)
    : impl((num_steps==1 ? high : low),high,num_steps)
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType i) const { return impl(i); }

  template<typename Packet,typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(IndexType i) const { return impl.template packetOp<Packet>(i); }

  // This proxy object handles the actual required temporaries and the different
  // implementations (integer vs. floating point).
  const linspaced_op_impl<Scalar,NumTraits<Scalar>::IsInteger> impl;
};

// Linear access is automatically determined from the operator() prototypes available for the given functor.
// If it exposes an operator()(i,j), then we assume the i and j coefficients are required independently
// and linear access is not possible. In all other cases, linear access is enabled.
// Users should not have to deal with this structure.
template<typename Functor> struct functor_has_linear_access { enum { ret = !has_binary_operator<Functor>::value }; };

// For unreliable compilers, let's specialize the has_*ary_operator
// helpers so that at least built-in nullary functors work fine.
#if !( (EIGEN_COMP_MSVC>1600) || (EIGEN_GNUC_AT_LEAST(4,8)) || (EIGEN_COMP_ICC>=1600))
template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 0}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 1}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 0}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 0}; };
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_NULLARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/StlFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STL_FUNCTORS_H
#define EIGEN_STL_FUNCTORS_H

namespace Eigen {

// Portable replacements for certain functors.
namespace numext {

template<typename T = void>
struct equal_to {
  typedef bool result_type;
  EIGEN_DEVICE_FUNC bool operator()(const T& lhs, const T& rhs) const {
    return lhs == rhs;
  }
};

template<typename T = void>
struct not_equal_to {
  typedef bool result_type;
  EIGEN_DEVICE_FUNC bool operator()(const T& lhs, const T& rhs) const {
    return lhs != rhs;
  }
};

}


namespace internal {

// default functor traits for STL functors:

template<typename T>
struct functor_traits<std::multiplies<T> >
{ enum { Cost = NumTraits<T>::MulCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::divides<T> >
{ enum { Cost = NumTraits<T>::MulCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::plus<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::minus<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::negate<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_or<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_and<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_not<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::greater<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::less<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::greater_equal<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::less_equal<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::equal_to<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<numext::equal_to<T> >
  : functor_traits<std::equal_to<T> > {};

template<typename T>
struct functor_traits<std::not_equal_to<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<numext::not_equal_to<T> >
  : functor_traits<std::not_equal_to<T> > {};

#if (EIGEN_COMP_CXXVER < 11)
// std::binder* are deprecated since c++11 and will be removed in c++17
template<typename T>
struct functor_traits<std::binder2nd<T> >
{ enum { Cost = functor_traits<T>::Cost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::binder1st<T> >
{ enum { Cost = functor_traits<T>::Cost, PacketAccess = false }; };
#endif

#if (EIGEN_COMP_CXXVER < 17)
// std::unary_negate is deprecated since c++17 and will be removed in c++20
template<typename T>
struct functor_traits<std::unary_negate<T> >
{ enum { Cost = 1 + functor_traits<T>::Cost, PacketAccess = false }; };

// std::binary_negate is deprecated since c++17 and will be removed in c++20
template<typename T>
struct functor_traits<std::binary_negate<T> >
{ enum { Cost = 1 + functor_traits<T>::Cost, PacketAccess = false }; };
#endif

#ifdef EIGEN_STDEXT_SUPPORT

template<typename T0,typename T1>
struct functor_traits<std::project1st<T0,T1> >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::project2nd<T0,T1> >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::select2nd<std::pair<T0,T1> > >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::select1st<std::pair<T0,T1> > >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::unary_compose<T0,T1> >
{ enum { Cost = functor_traits<T0>::Cost + functor_traits<T1>::Cost, PacketAccess = false }; };

template<typename T0,typename T1,typename T2>
struct functor_traits<std::binary_compose<T0,T1,T2> >
{ enum { Cost = functor_traits<T0>::Cost + functor_traits<T1>::Cost + functor_traits<T2>::Cost, PacketAccess = false }; };

#endif // EIGEN_STDEXT_SUPPORT

// allow to add new functors and specializations of functor_traits from outside Eigen.
// this macro is really needed because functor_traits must be specialized after it is declared but before it is used...
#ifdef EIGEN_FUNCTORS_PLUGIN
#include EIGEN_FUNCTORS_PLUGIN
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_STL_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/TernaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TERNARY_FUNCTORS_H
#define EIGEN_TERNARY_FUNCTORS_H

namespace Eigen {

namespace internal {

//---------- associative ternary functors ----------



} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TERNARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/UnaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UNARY_FUNCTORS_H
#define EIGEN_UNARY_FUNCTORS_H

namespace Eigen {

namespace internal {

/** \internal
  * \brief Template functor to compute the opposite of a scalar
  *
  * \sa class CwiseUnaryOp, MatrixBase::operator-
  */
template<typename Scalar> struct scalar_opposite_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_opposite_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return -a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pnegate(a); }
};
template<typename Scalar>
struct functor_traits<scalar_opposite_op<Scalar> >
{ enum {
    Cost = NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasNegate };
};

/** \internal
  * \brief Template functor to compute the absolute value of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::abs
  */
template<typename Scalar> struct scalar_abs_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_abs_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::abs(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pabs(a); }
};
template<typename Scalar>
struct functor_traits<scalar_abs_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasAbs
  };
};

/** \internal
  * \brief Template functor to compute the score of a scalar, to chose a pivot
  *
  * \sa class CwiseUnaryOp
  */
template<typename Scalar> struct scalar_score_coeff_op : scalar_abs_op<Scalar>
{
  typedef void Score_is_abs;
};
template<typename Scalar>
struct functor_traits<scalar_score_coeff_op<Scalar> > : functor_traits<scalar_abs_op<Scalar> > {};

/* Avoid recomputing abs when we know the score and they are the same. Not a true Eigen functor.  */
template<typename Scalar, typename=void> struct abs_knowing_score
{
  EIGEN_EMPTY_STRUCT_CTOR(abs_knowing_score)
  typedef typename NumTraits<Scalar>::Real result_type;
  template<typename Score>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a, const Score&) const { return numext::abs(a); }
};
template<typename Scalar> struct abs_knowing_score<Scalar, typename scalar_score_coeff_op<Scalar>::Score_is_abs>
{
  EIGEN_EMPTY_STRUCT_CTOR(abs_knowing_score)
  typedef typename NumTraits<Scalar>::Real result_type;
  template<typename Scal>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scal&, const result_type& a) const { return a; }
};

/** \internal
  * \brief Template functor to compute the squared absolute value of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::abs2
  */
template<typename Scalar> struct scalar_abs2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_abs2_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::abs2(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,a); }
};
template<typename Scalar>
struct functor_traits<scalar_abs2_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasAbs2 }; };

/** \internal
  * \brief Template functor to compute the conjugate of a complex value
  *
  * \sa class CwiseUnaryOp, MatrixBase::conjugate()
  */
template<typename Scalar> struct scalar_conjugate_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_conjugate_op)
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::conj(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const { return internal::pconj(a); }
};
template<typename Scalar>
struct functor_traits<scalar_conjugate_op<Scalar> >
{
  enum {
    Cost = 0,
    // Yes the cost is zero even for complexes because in most cases for which
    // the cost is used, conjugation turns to be a no-op. Some examples:
    //   cost(a*conj(b)) == cost(a*b)
    //   cost(a+conj(b)) == cost(a+b)
    //   <etc.
    // If we don't set it to zero, then:
    //   A.conjugate().lazyProduct(B.conjugate())
    // will bake its operands. We definitely don't want that!
    PacketAccess = packet_traits<Scalar>::HasConj
  };
};

/** \internal
  * \brief Template functor to compute the phase angle of a complex
  *
  * \sa class CwiseUnaryOp, Cwise::arg
  */
template<typename Scalar> struct scalar_arg_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_arg_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::arg(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::parg(a); }
};
template<typename Scalar>
struct functor_traits<scalar_arg_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::IsComplex ? 5 * NumTraits<Scalar>::MulCost : NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasArg
  };
};
/** \internal
  * \brief Template functor to cast a scalar to another type
  *
  * \sa class CwiseUnaryOp, MatrixBase::cast()
  */
template<typename Scalar, typename NewType>
struct scalar_cast_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef NewType result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const NewType operator() (const Scalar& a) const { return cast<Scalar, NewType>(a); }
};
template<typename Scalar, typename NewType>
struct functor_traits<scalar_cast_op<Scalar,NewType> >
{ enum { Cost = is_same<Scalar, NewType>::value ? 0 : NumTraits<NewType>::AddCost, PacketAccess = false }; };

/** \internal
  * \brief Template functor to arithmetically shift a scalar right by a number of bits
  *
  * \sa class CwiseUnaryOp, MatrixBase::shift_right()
  */
template<typename Scalar, int N>
struct scalar_shift_right_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_shift_right_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const
  { return a >> N; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::parithmetic_shift_right<N>(a); }
};
template<typename Scalar, int N>
struct functor_traits<scalar_shift_right_op<Scalar,N> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = packet_traits<Scalar>::HasShift }; };

/** \internal
  * \brief Template functor to logically shift a scalar left by a number of bits
  *
  * \sa class CwiseUnaryOp, MatrixBase::shift_left()
  */
template<typename Scalar, int N>
struct scalar_shift_left_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_shift_left_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const
  { return a << N; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::plogical_shift_left<N>(a); }
};
template<typename Scalar, int N>
struct functor_traits<scalar_shift_left_op<Scalar,N> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = packet_traits<Scalar>::HasShift }; };

/** \internal
  * \brief Template functor to extract the real part of a complex
  *
  * \sa class CwiseUnaryOp, MatrixBase::real()
  */
template<typename Scalar>
struct scalar_real_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_real_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const { return numext::real(a); }
};
template<typename Scalar>
struct functor_traits<scalar_real_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the imaginary part of a complex
  *
  * \sa class CwiseUnaryOp, MatrixBase::imag()
  */
template<typename Scalar>
struct scalar_imag_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_imag_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const { return numext::imag(a); }
};
template<typename Scalar>
struct functor_traits<scalar_imag_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the real part of a complex as a reference
  *
  * \sa class CwiseUnaryOp, MatrixBase::real()
  */
template<typename Scalar>
struct scalar_real_ref_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_real_ref_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type& operator() (const Scalar& a) const { return numext::real_ref(*const_cast<Scalar*>(&a)); }
};
template<typename Scalar>
struct functor_traits<scalar_real_ref_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the imaginary part of a complex as a reference
  *
  * \sa class CwiseUnaryOp, MatrixBase::imag()
  */
template<typename Scalar>
struct scalar_imag_ref_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_imag_ref_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type& operator() (const Scalar& a) const { return numext::imag_ref(*const_cast<Scalar*>(&a)); }
};
template<typename Scalar>
struct functor_traits<scalar_imag_ref_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  *
  * \brief Template functor to compute the exponential of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::exp()
  */
template<typename Scalar> struct scalar_exp_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_exp_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::exp(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pexp(a); }
};
template <typename Scalar>
struct functor_traits<scalar_exp_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasExp,
    // The following numbers are based on the AVX implementation.
#ifdef EIGEN_VECTORIZE_FMA
    // Haswell can issue 2 add/mul/madd per cycle.
    Cost =
    (sizeof(Scalar) == 4
     // float: 8 pmadd, 4 pmul, 2 padd/psub, 6 other
     ? (8 * NumTraits<Scalar>::AddCost + 6 * NumTraits<Scalar>::MulCost)
     // double: 7 pmadd, 5 pmul, 3 padd/psub, 1 div,  13 other
     : (14 * NumTraits<Scalar>::AddCost +
        6 * NumTraits<Scalar>::MulCost +
        scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value))
#else
    Cost =
    (sizeof(Scalar) == 4
     // float: 7 pmadd, 6 pmul, 4 padd/psub, 10 other
     ? (21 * NumTraits<Scalar>::AddCost + 13 * NumTraits<Scalar>::MulCost)
     // double: 7 pmadd, 5 pmul, 3 padd/psub, 1 div,  13 other
     : (23 * NumTraits<Scalar>::AddCost +
        12 * NumTraits<Scalar>::MulCost +
        scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value))
#endif
  };
};

/** \internal
  *
  * \brief Template functor to compute the exponential of a scalar - 1.
  *
  * \sa class CwiseUnaryOp, ArrayBase::expm1()
  */
template<typename Scalar> struct scalar_expm1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_expm1_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::expm1(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pexpm1(a); }
};
template <typename Scalar>
struct functor_traits<scalar_expm1_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasExpm1,
    Cost = functor_traits<scalar_exp_op<Scalar> >::Cost // TODO measure cost of expm1
  };
};

/** \internal
  *
  * \brief Template functor to compute the logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, ArrayBase::log()
  */
template<typename Scalar> struct scalar_log_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::log(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog(a); }
};
template <typename Scalar>
struct functor_traits<scalar_log_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasLog,
    Cost =
    (PacketAccess
     // The following numbers are based on the AVX implementation.
#ifdef EIGEN_VECTORIZE_FMA
     // 8 pmadd, 6 pmul, 8 padd/psub, 16 other, can issue 2 add/mul/madd per cycle.
     ? (20 * NumTraits<Scalar>::AddCost + 7 * NumTraits<Scalar>::MulCost)
#else
     // 8 pmadd, 6 pmul, 8 padd/psub, 20 other
     ? (36 * NumTraits<Scalar>::AddCost + 14 * NumTraits<Scalar>::MulCost)
#endif
     // Measured cost of std::log.
     : sizeof(Scalar)==4 ? 40 : 85)
  };
};

/** \internal
  *
  * \brief Template functor to compute the logarithm of 1 plus a scalar value
  *
  * \sa class CwiseUnaryOp, ArrayBase::log1p()
  */
template<typename Scalar> struct scalar_log1p_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log1p_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::log1p(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog1p(a); }
};
template <typename Scalar>
struct functor_traits<scalar_log1p_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasLog1p,
    Cost = functor_traits<scalar_log_op<Scalar> >::Cost // TODO measure cost of log1p
  };
};

/** \internal
  *
  * \brief Template functor to compute the base-10 logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::log10()
  */
template<typename Scalar> struct scalar_log10_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log10_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { EIGEN_USING_STD(log10) return log10(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog10(a); }
};
template<typename Scalar>
struct functor_traits<scalar_log10_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasLog10 }; };

/** \internal
  *
  * \brief Template functor to compute the base-2 logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::log2()
  */
template<typename Scalar> struct scalar_log2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log2_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return Scalar(EIGEN_LOG2E) * numext::log(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog2(a); }
};
template<typename Scalar>
struct functor_traits<scalar_log2_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasLog }; };

/** \internal
  * \brief Template functor to compute the square root of a scalar
  * \sa class CwiseUnaryOp, Cwise::sqrt()
  */
template<typename Scalar> struct scalar_sqrt_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sqrt_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sqrt(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psqrt(a); }
};
template <typename Scalar>
struct functor_traits<scalar_sqrt_op<Scalar> > {
  enum {
#if EIGEN_FAST_MATH
    // The following numbers are based on the AVX implementation.
    Cost = (sizeof(Scalar) == 8 ? 28
                                // 4 pmul, 1 pmadd, 3 other
                                : (3 * NumTraits<Scalar>::AddCost +
                                   5 * NumTraits<Scalar>::MulCost)),
#else
    // The following numbers are based on min VSQRT throughput on Haswell.
    Cost = (sizeof(Scalar) == 8 ? 28 : 14),
#endif
    PacketAccess = packet_traits<Scalar>::HasSqrt
  };
};

// Boolean specialization to eliminate -Wimplicit-conversion-floating-point-to-bool warnings.
template<> struct scalar_sqrt_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sqrt_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template <typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return a; }
};
template <>
struct functor_traits<scalar_sqrt_op<bool> > {
  enum { Cost = 1, PacketAccess = packet_traits<bool>::Vectorizable };
};

/** \internal
  * \brief Template functor to compute the reciprocal square root of a scalar
  * \sa class CwiseUnaryOp, Cwise::rsqrt()
  */
template<typename Scalar> struct scalar_rsqrt_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_rsqrt_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::rsqrt(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::prsqrt(a); }
};

template<typename Scalar>
struct functor_traits<scalar_rsqrt_op<Scalar> >
{ enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRsqrt
  };
};

/** \internal
  * \brief Template functor to compute the cosine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::cos()
  */
template<typename Scalar> struct scalar_cos_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cos_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return numext::cos(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pcos(a); }
};
template<typename Scalar>
struct functor_traits<scalar_cos_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCos
  };
};

/** \internal
  * \brief Template functor to compute the sine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::sin()
  */
template<typename Scalar> struct scalar_sin_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sin_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sin(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psin(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sin_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasSin
  };
};


/** \internal
  * \brief Template functor to compute the tan of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::tan()
  */
template<typename Scalar> struct scalar_tan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_tan_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::tan(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::ptan(a); }
};
template<typename Scalar>
struct functor_traits<scalar_tan_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasTan
  };
};

/** \internal
  * \brief Template functor to compute the arc cosine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::acos()
  */
template<typename Scalar> struct scalar_acos_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_acos_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::acos(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pacos(a); }
};
template<typename Scalar>
struct functor_traits<scalar_acos_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasACos
  };
};

/** \internal
  * \brief Template functor to compute the arc sine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::asin()
  */
template<typename Scalar> struct scalar_asin_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_asin_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::asin(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pasin(a); }
};
template<typename Scalar>
struct functor_traits<scalar_asin_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasASin
  };
};


/** \internal
  * \brief Template functor to compute the atan of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::atan()
  */
template<typename Scalar> struct scalar_atan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_atan_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::atan(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::patan(a); }
};
template<typename Scalar>
struct functor_traits<scalar_atan_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasATan
  };
};

/** \internal
  * \brief Template functor to compute the tanh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::tanh()
  */
template <typename Scalar>
struct scalar_tanh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_tanh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::tanh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& x) const { return ptanh(x); }
};

template <typename Scalar>
struct functor_traits<scalar_tanh_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasTanh,
    Cost = ( (EIGEN_FAST_MATH && is_same<Scalar,float>::value)
// The following numbers are based on the AVX implementation,
#ifdef EIGEN_VECTORIZE_FMA
                // Haswell can issue 2 add/mul/madd per cycle.
                // 9 pmadd, 2 pmul, 1 div, 2 other
                ? (2 * NumTraits<Scalar>::AddCost +
                   6 * NumTraits<Scalar>::MulCost +
                   scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value)
#else
                ? (11 * NumTraits<Scalar>::AddCost +
                   11 * NumTraits<Scalar>::MulCost +
                   scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value)
#endif
                // This number assumes a naive implementation of tanh
                : (6 * NumTraits<Scalar>::AddCost +
                   3 * NumTraits<Scalar>::MulCost +
                   2 * scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value +
                   functor_traits<scalar_exp_op<Scalar> >::Cost))
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the atanh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::atanh()
  */
template <typename Scalar>
struct scalar_atanh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_atanh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::atanh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_atanh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the sinh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::sinh()
  */
template<typename Scalar> struct scalar_sinh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sinh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sinh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psinh(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sinh_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasSinh
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the asinh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::asinh()
  */
template <typename Scalar>
struct scalar_asinh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_asinh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::asinh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_asinh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the cosh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::cosh()
  */
template<typename Scalar> struct scalar_cosh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cosh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::cosh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pcosh(a); }
};
template<typename Scalar>
struct functor_traits<scalar_cosh_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCosh
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the acosh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::acosh()
  */
template <typename Scalar>
struct scalar_acosh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_acosh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::acosh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_acosh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the inverse of a scalar
  * \sa class CwiseUnaryOp, Cwise::inverse()
  */
template<typename Scalar>
struct scalar_inverse_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_inverse_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return Scalar(1)/a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pdiv(pset1<Packet>(Scalar(1)),a); }
};
template <typename Scalar>
struct functor_traits<scalar_inverse_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasDiv,
    Cost = scalar_div_cost<Scalar, PacketAccess>::value
  };
};

/** \internal
  * \brief Template functor to compute the square of a scalar
  * \sa class CwiseUnaryOp, Cwise::square()
  */
template<typename Scalar>
struct scalar_square_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_square_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return a*a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,a); }
};
template<typename Scalar>
struct functor_traits<scalar_square_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasMul }; };

// Boolean specialization to avoid -Wint-in-bool-context warnings on GCC.
template<>
struct scalar_square_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_square_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template<typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return a; }
};
template<>
struct functor_traits<scalar_square_op<bool> >
{ enum { Cost = 0, PacketAccess = packet_traits<bool>::Vectorizable }; };

/** \internal
  * \brief Template functor to compute the cube of a scalar
  * \sa class CwiseUnaryOp, Cwise::cube()
  */
template<typename Scalar>
struct scalar_cube_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cube_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return a*a*a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,pmul(a,a)); }
};
template<typename Scalar>
struct functor_traits<scalar_cube_op<Scalar> >
{ enum { Cost = 2*NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasMul }; };

// Boolean specialization to avoid -Wint-in-bool-context warnings on GCC.
template<>
struct scalar_cube_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cube_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template<typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return a; }
};
template<>
struct functor_traits<scalar_cube_op<bool> >
{ enum { Cost = 0, PacketAccess = packet_traits<bool>::Vectorizable }; };

/** \internal
  * \brief Template functor to compute the rounded value of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::round()
  */
template<typename Scalar> struct scalar_round_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_round_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::round(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pround(a); }
};
template<typename Scalar>
struct functor_traits<scalar_round_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRound
  };
};

/** \internal
  * \brief Template functor to compute the floor of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::floor()
  */
template<typename Scalar> struct scalar_floor_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_floor_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::floor(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pfloor(a); }
};
template<typename Scalar>
struct functor_traits<scalar_floor_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasFloor
  };
};

/** \internal
  * \brief Template functor to compute the rounded (with current rounding mode)  value of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::rint()
  */
template<typename Scalar> struct scalar_rint_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_rint_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::rint(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::print(a); }
};
template<typename Scalar>
struct functor_traits<scalar_rint_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRint
  };
};

/** \internal
  * \brief Template functor to compute the ceil of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::ceil()
  */
template<typename Scalar> struct scalar_ceil_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_ceil_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::ceil(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pceil(a); }
};
template<typename Scalar>
struct functor_traits<scalar_ceil_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCeil
  };
};

/** \internal
  * \brief Template functor to compute whether a scalar is NaN
  * \sa class CwiseUnaryOp, ArrayBase::isnan()
  */
template<typename Scalar> struct scalar_isnan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isnan_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isnan(a);
#else
    return (numext::isnan)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isnan_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to check whether a scalar is +/-inf
  * \sa class CwiseUnaryOp, ArrayBase::isinf()
  */
template<typename Scalar> struct scalar_isinf_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isinf_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isinf(a);
#else
    return (numext::isinf)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isinf_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to check whether a scalar has a finite value
  * \sa class CwiseUnaryOp, ArrayBase::isfinite()
  */
template<typename Scalar> struct scalar_isfinite_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isfinite_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isfinite(a);
#else
    return (numext::isfinite)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isfinite_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the logical not of a boolean
  *
  * \sa class CwiseUnaryOp, ArrayBase::operator!
  */
template<typename Scalar> struct scalar_boolean_not_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_not_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a) const { return !a; }
};
template<typename Scalar>
struct functor_traits<scalar_boolean_not_op<Scalar> > {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the signum of a scalar
  * \sa class CwiseUnaryOp, Cwise::sign()
  */
template<typename Scalar,bool is_complex=(NumTraits<Scalar>::IsComplex!=0), bool is_integer=(NumTraits<Scalar>::IsInteger!=0) > struct scalar_sign_op;
template<typename Scalar>
struct scalar_sign_op<Scalar, false, true> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
      return Scalar( (a>Scalar(0)) - (a<Scalar(0)) );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};

template<typename Scalar>
struct scalar_sign_op<Scalar, false, false> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
    return (numext::isnan)(a) ? a : Scalar( (a>Scalar(0)) - (a<Scalar(0)) );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};

template<typename Scalar, bool is_integer>
struct scalar_sign_op<Scalar,true, is_integer> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
    typedef typename NumTraits<Scalar>::Real real_type;
    real_type aa = numext::abs(a);
    if (aa==real_type(0))
      return Scalar(0);
    aa = real_type(1)/aa;
    return Scalar(a.real()*aa, a.imag()*aa );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sign_op<Scalar> >
{ enum {
    Cost =
        NumTraits<Scalar>::IsComplex
        ? ( 8*NumTraits<Scalar>::MulCost  ) // roughly
        : ( 3*NumTraits<Scalar>::AddCost),
    PacketAccess = packet_traits<Scalar>::HasSign
  };
};

/** \internal
  * \brief Template functor to compute the logistic function of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::logistic()
  */
template <typename T>
struct scalar_logistic_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_logistic_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator()(const T& x) const {
    return packetOp(x);
  }

  template <typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(const Packet& x) const {
    const Packet one = pset1<Packet>(T(1));
    return pdiv(one, padd(one, pexp(pnegate(x))));
  }
};

#ifndef EIGEN_GPU_COMPILE_PHASE
/** \internal
  * \brief Template specialization of the logistic function for float.
  *
  *  Uses just a 9/10-degree rational interpolant which
  *  interpolates 1/(1+exp(-x)) - 0.5 up to a couple of ulps in the range
  *  [-9, 18]. Below -9 we use the more accurate approximation
  *  1/(1+exp(-x)) ~= exp(x), and above 18 the logistic function is 1 withing
  *  one ulp. The shifted logistic is interpolated because it was easier to
  *  make the fit converge.
  *
  */
template <>
struct scalar_logistic_op<float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_logistic_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator()(const float& x) const {
    return packetOp(x);
  }

  template <typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(const Packet& _x) const {
    const Packet cutoff_lower = pset1<Packet>(-9.f);
    const Packet lt_mask = pcmp_lt<Packet>(_x, cutoff_lower);
    const bool any_small = predux_any(lt_mask);

    // The upper cut-off is the smallest x for which the rational approximation evaluates to 1.
    // Choosing this value saves us a few instructions clamping the results at the end.
#ifdef EIGEN_VECTORIZE_FMA
    const Packet cutoff_upper = pset1<Packet>(15.7243833541870117f);
#else
    const Packet cutoff_upper = pset1<Packet>(15.6437711715698242f);
#endif
    const Packet x = pmin(_x, cutoff_upper);

    // The monomial coefficients of the numerator polynomial (odd).
    const Packet alpha_1 = pset1<Packet>(2.48287947061529e-01f);
    const Packet alpha_3 = pset1<Packet>(8.51377133304701e-03f);
    const Packet alpha_5 = pset1<Packet>(6.08574864600143e-05f);
    const Packet alpha_7 = pset1<Packet>(1.15627324459942e-07f);
    const Packet alpha_9 = pset1<Packet>(4.37031012579801e-11f);

    // The monomial coefficients of the denominator polynomial (even).
    const Packet beta_0 = pset1<Packet>(9.93151921023180e-01f);
    const Packet beta_2 = pset1<Packet>(1.16817656904453e-01f);
    const Packet beta_4 = pset1<Packet>(1.70198817374094e-03f);
    const Packet beta_6 = pset1<Packet>(6.29106785017040e-06f);
    const Packet beta_8 = pset1<Packet>(5.76102136993427e-09f);
    const Packet beta_10 = pset1<Packet>(6.10247389755681e-13f);

    // Since the polynomials are odd/even, we need x^2.
    const Packet x2 = pmul(x, x);

    // Evaluate the numerator polynomial p.
    Packet p = pmadd(x2, alpha_9, alpha_7);
    p = pmadd(x2, p, alpha_5);
    p = pmadd(x2, p, alpha_3);
    p = pmadd(x2, p, alpha_1);
    p = pmul(x, p);

    // Evaluate the denominator polynomial q.
    Packet q = pmadd(x2, beta_10, beta_8);
    q = pmadd(x2, q, beta_6);
    q = pmadd(x2, q, beta_4);
    q = pmadd(x2, q, beta_2);
    q = pmadd(x2, q, beta_0);
    // Divide the numerator by the denominator and shift it up.
    const Packet logistic = padd(pdiv(p, q), pset1<Packet>(0.5f));
    if (EIGEN_PREDICT_FALSE(any_small)) {
      const Packet exponential = pexp(_x);
      return pselect(lt_mask, exponential, logistic);
    } else {
      return logistic;
    }
  }
};
#endif  // #ifndef EIGEN_GPU_COMPILE_PHASE

template <typename T>
struct functor_traits<scalar_logistic_op<T> > {
  enum {
    // The cost estimate for float here here is for the common(?) case where
    // all arguments are greater than -9.
    Cost = scalar_div_cost<T, packet_traits<T>::HasDiv>::value +
           (internal::is_same<T, float>::value
                ? NumTraits<T>::AddCost * 15 + NumTraits<T>::MulCost * 11
                : NumTraits<T>::AddCost * 2 +
                      functor_traits<scalar_exp_op<T> >::Cost),
    PacketAccess =
        packet_traits<T>::HasAdd && packet_traits<T>::HasDiv &&
        (internal::is_same<T, float>::value
             ? packet_traits<T>::HasMul && packet_traits<T>::HasMax &&
                   packet_traits<T>::HasMin
             : packet_traits<T>::HasNegate && packet_traits<T>::HasExp)
  };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralBlockPanelKernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_BLOCK_PANEL_H
#define EIGEN_GENERAL_BLOCK_PANEL_H


namespace Eigen {

namespace internal {

enum GEBPPacketSizeType {
  GEBPPacketFull = 0,
  GEBPPacketHalf,
  GEBPPacketQuarter
};

template<typename _LhsScalar, typename _RhsScalar, bool _ConjLhs=false, bool _ConjRhs=false, int Arch=Architecture::Target, int _PacketSize=GEBPPacketFull>
class gebp_traits;


/** \internal \returns b if a<=0, and returns a otherwise. */
inline std::ptrdiff_t manage_caching_sizes_helper(std::ptrdiff_t a, std::ptrdiff_t b)
{
  return a<=0 ? b : a;
}

#if defined(EIGEN_DEFAULT_L1_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L1_CACHE_SIZE(val) EIGEN_DEFAULT_L1_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L1_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L1_CACHE_SIZE)

#if defined(EIGEN_DEFAULT_L2_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L2_CACHE_SIZE(val) EIGEN_DEFAULT_L2_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L2_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L2_CACHE_SIZE)

#if defined(EIGEN_DEFAULT_L3_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L3_CACHE_SIZE(val) EIGEN_DEFAULT_L3_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L3_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L3_CACHE_SIZE)
  
#if EIGEN_ARCH_i386_OR_x86_64
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(32*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(256*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(2*1024*1024);
#elif EIGEN_ARCH_PPC
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(64*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(512*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(4*1024*1024);
#else
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(16*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(512*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(512*1024);
#endif

#undef EIGEN_SET_DEFAULT_L1_CACHE_SIZE
#undef EIGEN_SET_DEFAULT_L2_CACHE_SIZE
#undef EIGEN_SET_DEFAULT_L3_CACHE_SIZE

/** \internal */
struct CacheSizes {
  CacheSizes(): m_l1(-1),m_l2(-1),m_l3(-1) {
    int l1CacheSize, l2CacheSize, l3CacheSize;
    queryCacheSizes(l1CacheSize, l2CacheSize, l3CacheSize);
    m_l1 = manage_caching_sizes_helper(l1CacheSize, defaultL1CacheSize);
    m_l2 = manage_caching_sizes_helper(l2CacheSize, defaultL2CacheSize);
    m_l3 = manage_caching_sizes_helper(l3CacheSize, defaultL3CacheSize);
  }

  std::ptrdiff_t m_l1;
  std::ptrdiff_t m_l2;
  std::ptrdiff_t m_l3;
};

/** \internal */
inline void manage_caching_sizes(Action action, std::ptrdiff_t* l1, std::ptrdiff_t* l2, std::ptrdiff_t* l3)
{
  static CacheSizes m_cacheSizes;

  if(action==SetAction)
  {
    // set the cpu cache size and cache all block sizes from a global cache size in byte
    eigen_internal_assert(l1!=0 && l2!=0);
    m_cacheSizes.m_l1 = *l1;
    m_cacheSizes.m_l2 = *l2;
    m_cacheSizes.m_l3 = *l3;
  }
  else if(action==GetAction)
  {
    eigen_internal_assert(l1!=0 && l2!=0);
    *l1 = m_cacheSizes.m_l1;
    *l2 = m_cacheSizes.m_l2;
    *l3 = m_cacheSizes.m_l3;
  }
  else
  {
    eigen_internal_assert(false);
  }
}

/* Helper for computeProductBlockingSizes.
 *
 * Given a m x k times k x n matrix product of scalar types \c LhsScalar and \c RhsScalar,
 * this function computes the blocking size parameters along the respective dimensions
 * for matrix products and related algorithms. The blocking sizes depends on various
 * parameters:
 * - the L1 and L2 cache sizes,
 * - the register level blocking sizes defined by gebp_traits,
 * - the number of scalars that fit into a packet (when vectorization is enabled).
 *
 * \sa setCpuCacheSizes */

template<typename LhsScalar, typename RhsScalar, int KcFactor, typename Index>
void evaluateProductBlockingSizesHeuristic(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  typedef gebp_traits<LhsScalar,RhsScalar> Traits;

  // Explanations:
  // Let's recall that the product algorithms form mc x kc vertical panels A' on the lhs and
  // kc x nc blocks B' on the rhs. B' has to fit into L2/L3 cache. Moreover, A' is processed
  // per mr x kc horizontal small panels where mr is the blocking size along the m dimension
  // at the register level. This small horizontal panel has to stay within L1 cache.
  std::ptrdiff_t l1, l2, l3;
  manage_caching_sizes(GetAction, &l1, &l2, &l3);
  #ifdef EIGEN_VECTORIZE_AVX512
  // We need to find a rationale for that, but without this adjustment,
  // performance with AVX512 is pretty bad, like -20% slower.
  // One reason is that with increasing packet-size, the blocking size k
  // has to become pretty small if we want that 1 lhs panel fit within L1.
  // For instance, with the 3pX4 kernel and double, the size of the lhs+rhs panels are:
  //   k*(3*64 + 4*8) Bytes, with l1=32kBytes, and k%8=0, we have k=144.
  // This is quite small for a good reuse of the accumulation registers.
  l1 *= 4;
  #endif

  if (num_threads > 1) {
    typedef typename Traits::ResScalar ResScalar;
    enum {
      kdiv = KcFactor * (Traits::mr * sizeof(LhsScalar) + Traits::nr * sizeof(RhsScalar)),
      ksub = Traits::mr * Traits::nr * sizeof(ResScalar),
      kr = 8,
      mr = Traits::mr,
      nr = Traits::nr
    };
    // Increasing k gives us more time to prefetch the content of the "C"
    // registers. However once the latency is hidden there is no point in
    // increasing the value of k, so we'll cap it at 320 (value determined
    // experimentally).
    // To avoid that k vanishes, we make k_cache at least as big as kr
    const Index k_cache = numext::maxi<Index>(kr, (numext::mini<Index>)((l1-ksub)/kdiv, 320));
    if (k_cache < k) {
      k = k_cache - (k_cache % kr);
      eigen_internal_assert(k > 0);
    }

    const Index n_cache = (l2-l1) / (nr * sizeof(RhsScalar) * k);
    const Index n_per_thread = numext::div_ceil(n, num_threads);
    if (n_cache <= n_per_thread) {
      // Don't exceed the capacity of the l2 cache.
      eigen_internal_assert(n_cache >= static_cast<Index>(nr));
      n = n_cache - (n_cache % nr);
      eigen_internal_assert(n > 0);
    } else {
      n = (numext::mini<Index>)(n, (n_per_thread + nr - 1) - ((n_per_thread + nr - 1) % nr));
    }

    if (l3 > l2) {
      // l3 is shared between all cores, so we'll give each thread its own chunk of l3.
      const Index m_cache = (l3-l2) / (sizeof(LhsScalar) * k * num_threads);
      const Index m_per_thread = numext::div_ceil(m, num_threads);
      if(m_cache < m_per_thread && m_cache >= static_cast<Index>(mr)) {
        m = m_cache - (m_cache % mr);
        eigen_internal_assert(m > 0);
      } else {
        m = (numext::mini<Index>)(m, (m_per_thread + mr - 1) - ((m_per_thread + mr - 1) % mr));
      }
    }
  }
  else {
    // In unit tests we do not want to use extra large matrices,
    // so we reduce the cache size to check the blocking strategy is not flawed
#ifdef EIGEN_DEBUG_SMALL_PRODUCT_BLOCKS
    l1 = 9*1024;
    l2 = 32*1024;
    l3 = 512*1024;
#endif

    // Early return for small problems because the computation below are time consuming for small problems.
    // Perhaps it would make more sense to consider k*n*m??
    // Note that for very tiny problem, this function should be bypassed anyway
    // because we use the coefficient-based implementation for them.
    if((numext::maxi)(k,(numext::maxi)(m,n))<48)
      return;

    typedef typename Traits::ResScalar ResScalar;
    enum {
      k_peeling = 8,
      k_div = KcFactor * (Traits::mr * sizeof(LhsScalar) + Traits::nr * sizeof(RhsScalar)),
      k_sub = Traits::mr * Traits::nr * sizeof(ResScalar)
    };

    // ---- 1st level of blocking on L1, yields kc ----

    // Blocking on the third dimension (i.e., k) is chosen so that an horizontal panel
    // of size mr x kc of the lhs plus a vertical panel of kc x nr of the rhs both fits within L1 cache.
    // We also include a register-level block of the result (mx x nr).
    // (In an ideal world only the lhs panel would stay in L1)
    // Moreover, kc has to be a multiple of 8 to be compatible with loop peeling, leading to a maximum blocking size of:
    const Index max_kc = numext::maxi<Index>(((l1-k_sub)/k_div) & (~(k_peeling-1)),1);
    const Index old_k = k;
    if(k>max_kc)
    {
      // We are really blocking on the third dimension:
      // -> reduce blocking size to make sure the last block is as large as possible
      //    while keeping the same number of sweeps over the result.
      k = (k%max_kc)==0 ? max_kc
                        : max_kc - k_peeling * ((max_kc-1-(k%max_kc))/(k_peeling*(k/max_kc+1)));

      eigen_internal_assert(((old_k/k) == (old_k/max_kc)) && "the number of sweeps has to remain the same");
    }

    // ---- 2nd level of blocking on max(L2,L3), yields nc ----

    // TODO find a reliable way to get the actual amount of cache per core to use for 2nd level blocking, that is:
    //      actual_l2 = max(l2, l3/nb_core_sharing_l3)
    // The number below is quite conservative: it is better to underestimate the cache size rather than overestimating it)
    // For instance, it corresponds to 6MB of L3 shared among 4 cores.
    #ifdef EIGEN_DEBUG_SMALL_PRODUCT_BLOCKS
    const Index actual_l2 = l3;
    #else
    const Index actual_l2 = 1572864; // == 1.5 MB
    #endif

    // Here, nc is chosen such that a block of kc x nc of the rhs fit within half of L2.
    // The second half is implicitly reserved to access the result and lhs coefficients.
    // When k<max_kc, then nc can arbitrarily growth. In practice, it seems to be fruitful
    // to limit this growth: we bound nc to growth by a factor x1.5.
    // However, if the entire lhs block fit within L1, then we are not going to block on the rows at all,
    // and it becomes fruitful to keep the packed rhs blocks in L1 if there is enough remaining space.
    Index max_nc;
    const Index lhs_bytes = m * k * sizeof(LhsScalar);
    const Index remaining_l1 = l1- k_sub - lhs_bytes;
    if(remaining_l1 >= Index(Traits::nr*sizeof(RhsScalar))*k)
    {
      // L1 blocking
      max_nc = remaining_l1 / (k*sizeof(RhsScalar));
    }
    else
    {
      // L2 blocking
      max_nc = (3*actual_l2)/(2*2*max_kc*sizeof(RhsScalar));
    }
    // WARNING Below, we assume that Traits::nr is a power of two.
    Index nc = numext::mini<Index>(actual_l2/(2*k*sizeof(RhsScalar)), max_nc) & (~(Traits::nr-1));
    if(n>nc)
    {
      // We are really blocking over the columns:
      // -> reduce blocking size to make sure the last block is as large as possible
      //    while keeping the same number of sweeps over the packed lhs.
      //    Here we allow one more sweep if this gives us a perfect match, thus the commented "-1"
      n = (n%nc)==0 ? nc
                    : (nc - Traits::nr * ((nc/*-1*/-(n%nc))/(Traits::nr*(n/nc+1))));
    }
    else if(old_k==k)
    {
      // So far, no blocking at all, i.e., kc==k, and nc==n.
      // In this case, let's perform a blocking over the rows such that the packed lhs data is kept in cache L1/L2
      // TODO: part of this blocking strategy is now implemented within the kernel itself, so the L1-based heuristic here should be obsolete.
      Index problem_size = k*n*sizeof(LhsScalar);
      Index actual_lm = actual_l2;
      Index max_mc = m;
      if(problem_size<=1024)
      {
        // problem is small enough to keep in L1
        // Let's choose m such that lhs's block fit in 1/3 of L1
        actual_lm = l1;
      }
      else if(l3!=0 && problem_size<=32768)
      {
        // we have both L2 and L3, and problem is small enough to be kept in L2
        // Let's choose m such that lhs's block fit in 1/3 of L2
        actual_lm = l2;
        max_mc = (numext::mini<Index>)(576,max_mc);
      }
      Index mc = (numext::mini<Index>)(actual_lm/(3*k*sizeof(LhsScalar)), max_mc);
      if (mc > Traits::mr) mc -= mc % Traits::mr;
      else if (mc==0) return;
      m = (m%mc)==0 ? mc
                    : (mc - Traits::mr * ((mc/*-1*/-(m%mc))/(Traits::mr*(m/mc+1))));
    }
  }
}

template <typename Index>
inline bool useSpecificBlockingSizes(Index& k, Index& m, Index& n)
{
#ifdef EIGEN_TEST_SPECIFIC_BLOCKING_SIZES
  if (EIGEN_TEST_SPECIFIC_BLOCKING_SIZES) {
    k = numext::mini<Index>(k, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_K);
    m = numext::mini<Index>(m, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_M);
    n = numext::mini<Index>(n, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_N);
    return true;
  }
#else
  EIGEN_UNUSED_VARIABLE(k)
  EIGEN_UNUSED_VARIABLE(m)
  EIGEN_UNUSED_VARIABLE(n)
#endif
  return false;
}

/** \brief Computes the blocking parameters for a m x k times k x n matrix product
  *
  * \param[in,out] k Input: the third dimension of the product. Output: the blocking size along the same dimension.
  * \param[in,out] m Input: the number of rows of the left hand side. Output: the blocking size along the same dimension.
  * \param[in,out] n Input: the number of columns of the right hand side. Output: the blocking size along the same dimension.
  *
  * Given a m x k times k x n matrix product of scalar types \c LhsScalar and \c RhsScalar,
  * this function computes the blocking size parameters along the respective dimensions
  * for matrix products and related algorithms.
  *
  * The blocking size parameters may be evaluated:
  *   - either by a heuristic based on cache sizes;
  *   - or using fixed prescribed values (for testing purposes).
  *
  * \sa setCpuCacheSizes */

template<typename LhsScalar, typename RhsScalar, int KcFactor, typename Index>
void computeProductBlockingSizes(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  if (!useSpecificBlockingSizes(k, m, n)) {
    evaluateProductBlockingSizesHeuristic<LhsScalar, RhsScalar, KcFactor, Index>(k, m, n, num_threads);
  }
}

template<typename LhsScalar, typename RhsScalar, typename Index>
inline void computeProductBlockingSizes(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  computeProductBlockingSizes<LhsScalar,RhsScalar,1,Index>(k, m, n, num_threads);
}

template <typename RhsPacket, typename RhsPacketx4, int registers_taken>
struct RhsPanelHelper {
 private:
  static const int remaining_registers = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS - registers_taken;
 public:
  typedef typename conditional<remaining_registers>=4, RhsPacketx4, RhsPacket>::type type;
};

template <typename Packet>
struct QuadPacket
{
  Packet B_0, B1, B2, B3;
  const Packet& get(const FixedInt<0>&) const { return B_0; }
  const Packet& get(const FixedInt<1>&) const { return B1; }
  const Packet& get(const FixedInt<2>&) const { return B2; }
  const Packet& get(const FixedInt<3>&) const { return B3; }
};

template <int N, typename T1, typename T2, typename T3>
struct packet_conditional { typedef T3 type; };

template <typename T1, typename T2, typename T3>
struct packet_conditional<GEBPPacketFull, T1, T2, T3> { typedef T1 type; };

template <typename T1, typename T2, typename T3>
struct packet_conditional<GEBPPacketHalf, T1, T2, T3> { typedef T2 type; };

#define PACKET_DECL_COND_PREFIX(prefix, name, packet_size)         \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<name ## Scalar>::type, \
                                      typename packet_traits<name ## Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  prefix ## name ## Packet

#define PACKET_DECL_COND(name, packet_size)                        \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<name ## Scalar>::type, \
                                      typename packet_traits<name ## Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  name ## Packet

#define PACKET_DECL_COND_SCALAR_PREFIX(prefix, packet_size)        \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<Scalar>::type, \
                                      typename packet_traits<Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<Scalar>::half>::half>::type \
  prefix ## ScalarPacket

#define PACKET_DECL_COND_SCALAR(packet_size)                       \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<Scalar>::type, \
                                      typename packet_traits<Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<Scalar>::half>::half>::type \
  ScalarPacket

/* Vectorization logic
 *  real*real: unpack rhs to constant packets, ...
 * 
 *  cd*cd : unpack rhs to (b_r,b_r), (b_i,b_i), mul to get (a_r b_r,a_i b_r) (a_r b_i,a_i b_i),
 *          storing each res packet into two packets (2x2),
 *          at the end combine them: swap the second and addsub them 
 *  cf*cf : same but with 2x4 blocks
 *  cplx*real : unpack rhs to constant packets, ...
 *  real*cplx : load lhs as (a0,a0,a1,a1), and mul as usual
 */
template<typename _LhsScalar, typename _RhsScalar, bool _ConjLhs, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits
{
public:
  typedef _LhsScalar LhsScalar;
  typedef _RhsScalar RhsScalar;
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<_LhsPacket>::vectorizable && unpacket_traits<_RhsPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,

    // register block size along the N direction must be 1 or 4
    nr = 4,

    // register block size along the M direction (currently, this one cannot be modified)
    default_mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*LhsPacketSize,
#if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD) && !defined(EIGEN_VECTORIZE_ALTIVEC) && !defined(EIGEN_VECTORIZE_VSX) \
    && ((!EIGEN_COMP_MSVC) || (EIGEN_COMP_MSVC>=1914))
    // we assume 16 registers or more
    // See bug 992, if the scalar type is not vectorizable but that EIGEN_HAS_SINGLE_INSTRUCTION_MADD is defined,
    // then using 3*LhsPacketSize triggers non-implemented paths in syrk.
    // Bug 1515: MSVC prior to v19.14 yields to register spilling.
    mr = Vectorizable ? 3*LhsPacketSize : default_mr,
#else
    mr = default_mr,
#endif
    
    LhsProgress = LhsPacketSize,
    RhsProgress = 1
  };


  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;

  typedef QuadPacket<RhsPacket> RhsPacketx4;
  typedef ResPacket AccPacket;
  
  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {
  }

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = ploadquad<RhsPacket>(b);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = pload<LhsPacketType>(a);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>(a);
  }

  template<typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    conj_helper<LhsPacketType,RhsPacketType,ConjLhs,ConjRhs> cj;
    // It would be a lot cleaner to call pmadd all the time. Unfortunately if we
    // let gcc allocate the register in which to store the result of the pmul
    // (in the case where there is no FMA) gcc fails to figure out how to avoid
    // spilling register.
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c = cj.pmadd(a,b,c);
#else
    tmp = b; tmp = cj.pmul(a,tmp); c = padd(c,tmp);
#endif
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  EIGEN_STRONG_INLINE void acc(const AccPacket& c, const ResPacket& alpha, ResPacket& r) const
  {
    r = pmadd(c,alpha,r);
  }
  
  template<typename ResPacketHalf>
  EIGEN_STRONG_INLINE void acc(const ResPacketHalf& c, const ResPacketHalf& alpha, ResPacketHalf& r) const
  {
    r = pmadd(c,alpha,r);
  }

};

template<typename RealScalar, bool _ConjLhs, int Arch, int _PacketSize>
class gebp_traits<std::complex<RealScalar>, RealScalar, _ConjLhs, false, Arch, _PacketSize>
{
public:
  typedef std::complex<RealScalar> LhsScalar;
  typedef RealScalar RhsScalar;
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = false,
    Vectorizable = unpacket_traits<_LhsPacket>::vectorizable && unpacket_traits<_RhsPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    nr = 4,
#if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD) && !defined(EIGEN_VECTORIZE_ALTIVEC) && !defined(EIGEN_VECTORIZE_VSX)
    // we assume 16 registers
    mr = 3*LhsPacketSize,
#else
    mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*LhsPacketSize,
#endif

    LhsProgress = LhsPacketSize,
    RhsProgress = 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;

  typedef QuadPacket<RhsPacket> RhsPacketx4;

  typedef ResPacket AccPacket;

  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhsQuad_impl(b,dest, typename conditional<RhsPacketSize==16,true_type,false_type>::type());
  }

  EIGEN_STRONG_INLINE void loadRhsQuad_impl(const RhsScalar* b, RhsPacket& dest, const true_type&) const
  {
    // FIXME we can do better!
    // what we want here is a ploadheight
    RhsScalar tmp[4] = {b[0],b[0],b[1],b[1]};
    dest = ploadquad<RhsPacket>(tmp);
  }

  EIGEN_STRONG_INLINE void loadRhsQuad_impl(const RhsScalar* b, RhsPacket& dest, const false_type&) const
  {
    eigen_internal_assert(RhsPacketSize<=8);
    dest = pset1<RhsPacket>(*b);
  }

  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = pload<LhsPacket>(a);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>(a);
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    madd_impl(a, b, c, tmp, typename conditional<Vectorizable,true_type,false_type>::type());
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void madd_impl(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const true_type&) const
  {
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c.v = pmadd(a.v,b,c.v);
#else
    tmp = b; tmp = pmul(a.v,tmp); c.v = padd(c.v,tmp);
#endif
  }

  EIGEN_STRONG_INLINE void madd_impl(const LhsScalar& a, const RhsScalar& b, ResScalar& c, RhsScalar& /*tmp*/, const false_type&) const
  {
    c += a * b;
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  template <typename ResPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void acc(const AccPacketType& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    conj_helper<ResPacketType,ResPacketType,ConjLhs,false> cj;
    r = cj.pmadd(c,alpha,r);
  }

protected:
};

template<typename Packet>
struct DoublePacket
{
  Packet first;
  Packet second;
};

template<typename Packet>
DoublePacket<Packet> padd(const DoublePacket<Packet> &a, const DoublePacket<Packet> &b)
{
  DoublePacket<Packet> res;
  res.first  = padd(a.first, b.first);
  res.second = padd(a.second,b.second);
  return res;
}

// note that for DoublePacket<RealPacket> the "4" in "downto4"
// corresponds to the number of complexes, so it means "8"
// it terms of real coefficients.

template<typename Packet>
const DoublePacket<Packet>&
predux_half_dowto4(const DoublePacket<Packet> &a,
                   typename enable_if<unpacket_traits<Packet>::size<=8>::type* = 0)
{
  return a;
}

template<typename Packet>
DoublePacket<typename unpacket_traits<Packet>::half>
predux_half_dowto4(const DoublePacket<Packet> &a,
                   typename enable_if<unpacket_traits<Packet>::size==16>::type* = 0)
{
  // yes, that's pretty hackish :(
  DoublePacket<typename unpacket_traits<Packet>::half> res;
  typedef std::complex<typename unpacket_traits<Packet>::type> Cplx;
  typedef typename packet_traits<Cplx>::type CplxPacket;
  res.first  = predux_half_dowto4(CplxPacket(a.first)).v;
  res.second = predux_half_dowto4(CplxPacket(a.second)).v;
  return res;
}

// same here, "quad" actually means "8" in terms of real coefficients
template<typename Scalar, typename RealPacket>
void loadQuadToDoublePacket(const Scalar* b, DoublePacket<RealPacket>& dest,
                            typename enable_if<unpacket_traits<RealPacket>::size<=8>::type* = 0)
{
  dest.first  = pset1<RealPacket>(numext::real(*b));
  dest.second = pset1<RealPacket>(numext::imag(*b));
}

template<typename Scalar, typename RealPacket>
void loadQuadToDoublePacket(const Scalar* b, DoublePacket<RealPacket>& dest,
                            typename enable_if<unpacket_traits<RealPacket>::size==16>::type* = 0)
{
  // yes, that's pretty hackish too :(
  typedef typename NumTraits<Scalar>::Real RealScalar;
  RealScalar r[4] = {numext::real(b[0]), numext::real(b[0]), numext::real(b[1]), numext::real(b[1])};
  RealScalar i[4] = {numext::imag(b[0]), numext::imag(b[0]), numext::imag(b[1]), numext::imag(b[1])};
  dest.first  = ploadquad<RealPacket>(r);
  dest.second = ploadquad<RealPacket>(i);
}


template<typename Packet> struct unpacket_traits<DoublePacket<Packet> > {
  typedef DoublePacket<typename unpacket_traits<Packet>::half> half;
};
// template<typename Packet>
// DoublePacket<Packet> pmadd(const DoublePacket<Packet> &a, const DoublePacket<Packet> &b)
// {
//   DoublePacket<Packet> res;
//   res.first  = padd(a.first, b.first);
//   res.second = padd(a.second,b.second);
//   return res;
// }

template<typename RealScalar, bool _ConjLhs, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits<std::complex<RealScalar>, std::complex<RealScalar>, _ConjLhs, _ConjRhs, Arch, _PacketSize >
{
public:
  typedef std::complex<RealScalar>  Scalar;
  typedef std::complex<RealScalar>  LhsScalar;
  typedef std::complex<RealScalar>  RhsScalar;
  typedef std::complex<RealScalar>  ResScalar;
  
  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
  PACKET_DECL_COND(Real, _PacketSize);
  PACKET_DECL_COND_SCALAR(_PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<RealPacket>::vectorizable
                && unpacket_traits<ScalarPacket>::vectorizable,
    ResPacketSize   = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<RhsScalar>::size : 1,
    RealPacketSize  = Vectorizable ? unpacket_traits<RealPacket>::size : 1,

    // FIXME: should depend on NumberOfRegisters
    nr = 4,
    mr = ResPacketSize,

    LhsProgress = ResPacketSize,
    RhsProgress = 1
  };
  
  typedef DoublePacket<RealPacket>                 DoublePacketType;

  typedef typename conditional<Vectorizable,ScalarPacket,Scalar>::type LhsPacket4Packing;
  typedef typename conditional<Vectorizable,RealPacket,  Scalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,DoublePacketType,Scalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,ScalarPacket,Scalar>::type ResPacket;
  typedef typename conditional<Vectorizable,DoublePacketType,Scalar>::type AccPacket;

  // this actualy holds 8 packets!
  typedef QuadPacket<RhsPacket> RhsPacketx4;
  
  EIGEN_STRONG_INLINE void initAcc(Scalar& p) { p = Scalar(0); }

  EIGEN_STRONG_INLINE void initAcc(DoublePacketType& p)
  {
    p.first   = pset1<RealPacket>(RealScalar(0));
    p.second  = pset1<RealPacket>(RealScalar(0));
  }

  // Scalar path
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, ScalarPacket& dest) const
  {
    dest = pset1<ScalarPacket>(*b);
  }

  // Vectorized path
  template<typename RealPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, DoublePacket<RealPacketType>& dest) const
  {
    dest.first  = pset1<RealPacketType>(numext::real(*b));
    dest.second = pset1<RealPacketType>(numext::imag(*b));
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    loadRhs(b, dest.B_0);
    loadRhs(b + 1, dest.B1);
    loadRhs(b + 2, dest.B2);
    loadRhs(b + 3, dest.B3);
  }

  // Scalar path
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, ScalarPacket& dest) const
  {
    loadRhs(b, dest);
  }

  // Vectorized path
  template<typename RealPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, DoublePacket<RealPacketType>& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const {}
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, ResPacket& dest) const
  {
    loadRhs(b,dest);
  }
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, DoublePacketType& dest) const
  {
    loadQuadToDoublePacket(b,dest);
  }

  // nothing special here
  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = pload<LhsPacket>((const typename unpacket_traits<LhsPacket>::type*)(a));
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>((const typename unpacket_traits<LhsPacketType>::type*)(a));
  }

  template<typename LhsPacketType, typename RhsPacketType, typename ResPacketType, typename TmpType, typename LaneIdType>
  EIGEN_STRONG_INLINE
  typename enable_if<!is_same<RhsPacketType,RhsPacketx4>::value>::type
  madd(const LhsPacketType& a, const RhsPacketType& b, DoublePacket<ResPacketType>& c, TmpType& /*tmp*/, const LaneIdType&) const
  {
    c.first   = padd(pmul(a,b.first), c.first);
    c.second  = padd(pmul(a,b.second),c.second);
  }

  template<typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, ResPacket& c, RhsPacket& /*tmp*/, const LaneIdType&) const
  {
    c = cj.pmadd(a,b,c);
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }
  
  EIGEN_STRONG_INLINE void acc(const Scalar& c, const Scalar& alpha, Scalar& r) const { r += alpha * c; }
  
  template<typename RealPacketType, typename ResPacketType>
  EIGEN_STRONG_INLINE void acc(const DoublePacket<RealPacketType>& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    // assemble c
    ResPacketType tmp;
    if((!ConjLhs)&&(!ConjRhs))
    {
      tmp = pcplxflip(pconj(ResPacketType(c.second)));
      tmp = padd(ResPacketType(c.first),tmp);
    }
    else if((!ConjLhs)&&(ConjRhs))
    {
      tmp = pconj(pcplxflip(ResPacketType(c.second)));
      tmp = padd(ResPacketType(c.first),tmp);
    }
    else if((ConjLhs)&&(!ConjRhs))
    {
      tmp = pcplxflip(ResPacketType(c.second));
      tmp = padd(pconj(ResPacketType(c.first)),tmp);
    }
    else if((ConjLhs)&&(ConjRhs))
    {
      tmp = pcplxflip(ResPacketType(c.second));
      tmp = psub(pconj(ResPacketType(c.first)),tmp);
    }
    
    r = pmadd(tmp,alpha,r);
  }

protected:
  conj_helper<LhsScalar,RhsScalar,ConjLhs,ConjRhs> cj;
};

template<typename RealScalar, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits<RealScalar, std::complex<RealScalar>, false, _ConjRhs, Arch, _PacketSize >
{
public:
  typedef std::complex<RealScalar>  Scalar;
  typedef RealScalar  LhsScalar;
  typedef Scalar      RhsScalar;
  typedef Scalar      ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Real, _PacketSize);
  PACKET_DECL_COND_SCALAR_PREFIX(_, _PacketSize);

#undef PACKET_DECL_COND_SCALAR_PREFIX
#undef PACKET_DECL_COND_PREFIX
#undef PACKET_DECL_COND_SCALAR
#undef PACKET_DECL_COND

  enum {
    ConjLhs = false,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<_RealPacket>::vectorizable
                && unpacket_traits<_ScalarPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    // FIXME: should depend on NumberOfRegisters
    nr = 4,
    mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*ResPacketSize,

    LhsProgress = ResPacketSize,
    RhsProgress = 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;
  typedef QuadPacket<RhsPacket> RhsPacketx4;
  typedef ResPacket AccPacket;

  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = ploaddup<LhsPacket>(a);
  }
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = ploadquad<RhsPacket>(b);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploaddup<LhsPacketType>(a);
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    madd_impl(a, b, c, tmp, typename conditional<Vectorizable,true_type,false_type>::type());
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void madd_impl(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const true_type&) const
  {
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c.v = pmadd(a,b.v,c.v);
#else
    tmp = b; tmp.v = pmul(a,tmp.v); c = padd(c,tmp);
#endif
    
  }

  EIGEN_STRONG_INLINE void madd_impl(const LhsScalar& a, const RhsScalar& b, ResScalar& c, RhsScalar& /*tmp*/, const false_type&) const
  {
    c += a * b;
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  template <typename ResPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void acc(const AccPacketType& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    conj_helper<ResPacketType,ResPacketType,false,ConjRhs> cj;
    r = cj.pmadd(alpha,c,r);
  }

protected:

};

/* optimized General packed Block * packed Panel product kernel
 *
 * Mixing type logic: C += A * B
 *  |  A  |  B  | comments
 *  |real |cplx | no vectorization yet, would require to pack A with duplication
 *  |cplx |real | easy vectorization
 */
template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target,GEBPPacketHalf> HalfTraits;
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target,GEBPPacketQuarter> QuarterTraits;
  
  typedef typename Traits::ResScalar ResScalar;
  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;
  typedef typename Traits::AccPacket AccPacket;
  typedef typename Traits::RhsPacketx4 RhsPacketx4;

  typedef typename RhsPanelHelper<RhsPacket, RhsPacketx4, 15>::type RhsPanel15;

  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename SwappedTraits::ResScalar SResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;
  typedef typename HalfTraits::AccPacket AccPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;
  typedef typename QuarterTraits::AccPacket AccPacketQuarter;

  typedef typename DataMapper::LinearMapper LinearMapper;

  enum {
    Vectorizable  = Traits::Vectorizable,
    LhsProgress   = Traits::LhsProgress,
    LhsProgressHalf      = HalfTraits::LhsProgress,
    LhsProgressQuarter   = QuarterTraits::LhsProgress,
    RhsProgress   = Traits::RhsProgress,
    RhsProgressHalf      = HalfTraits::RhsProgress,
    RhsProgressQuarter   = QuarterTraits::RhsProgress,
    ResPacketSize = Traits::ResPacketSize
  };

  EIGEN_DONT_INLINE
  void operator()(const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB,
                  Index rows, Index depth, Index cols, ResScalar alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs,
int SwappedLhsProgress = gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target>::LhsProgress>
struct last_row_process_16_packets
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename Traits::ResScalar ResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  EIGEN_STRONG_INLINE void operator()(const DataMapper& res, SwappedTraits &straits, const LhsScalar* blA,
                  const RhsScalar* blB, Index depth, const Index endk, Index i, Index j2,
                  ResScalar alpha, SAccPacket &C0)
    {
      EIGEN_UNUSED_VARIABLE(res);
      EIGEN_UNUSED_VARIABLE(straits);
      EIGEN_UNUSED_VARIABLE(blA);
      EIGEN_UNUSED_VARIABLE(blB);
      EIGEN_UNUSED_VARIABLE(depth);
      EIGEN_UNUSED_VARIABLE(endk);
      EIGEN_UNUSED_VARIABLE(i);
      EIGEN_UNUSED_VARIABLE(j2);
      EIGEN_UNUSED_VARIABLE(alpha);
      EIGEN_UNUSED_VARIABLE(C0);
    }
};


template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct last_row_process_16_packets<LhsScalar, RhsScalar, Index, DataMapper,  mr,  nr, ConjugateLhs,  ConjugateRhs, 16> {
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename Traits::ResScalar ResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  EIGEN_STRONG_INLINE void operator()(const DataMapper& res, SwappedTraits &straits, const LhsScalar* blA,
                  const RhsScalar* blB, Index depth, const Index endk, Index i, Index j2,
                  ResScalar alpha, SAccPacket &C0)
  {
    typedef typename unpacket_traits<typename unpacket_traits<SResPacket>::half>::half SResPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SLhsPacket>::half>::half SLhsPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SRhsPacket>::half>::half SRhsPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SAccPacket>::half>::half SAccPacketQuarter;

    SResPacketQuarter R = res.template gatherPacket<SResPacketQuarter>(i, j2);
    SResPacketQuarter alphav = pset1<SResPacketQuarter>(alpha);

    if (depth - endk > 0)
      {
	// We have to handle the last row(s) of the rhs, which
	// correspond to a half-packet
	SAccPacketQuarter c0 = predux_half_dowto4(predux_half_dowto4(C0));

	for (Index kk = endk; kk < depth; kk++)
	  {
	    SLhsPacketQuarter a0;
	    SRhsPacketQuarter b0;
	    straits.loadLhsUnaligned(blB, a0);
	    straits.loadRhs(blA, b0);
	    straits.madd(a0,b0,c0,b0, fix<0>);
	    blB += SwappedTraits::LhsProgress/4;
	    blA += 1;
	  }
	straits.acc(c0, alphav, R);
      }
    else
      {
	straits.acc(predux_half_dowto4(predux_half_dowto4(C0)), alphav, R);
      }
    res.scatterPacket(i, j2, R);
  }
};

template<int nr, Index LhsProgress, Index RhsProgress, typename LhsScalar, typename RhsScalar, typename ResScalar, typename AccPacket, typename LhsPacket, typename RhsPacket, typename ResPacket, typename GEBPTraits, typename LinearMapper, typename DataMapper>
struct lhs_process_one_packet
{
  typedef typename GEBPTraits::RhsPacketx4 RhsPacketx4;

  EIGEN_STRONG_INLINE void peeled_kc_onestep(Index K, const LhsScalar* blA, const RhsScalar* blB, GEBPTraits traits, LhsPacket *A0, RhsPacketx4 *rhs_panel, RhsPacket *T0, AccPacket *C0, AccPacket *C1, AccPacket *C2, AccPacket *C3)
  {
    EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1X4");
    EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!");
    traits.loadLhs(&blA[(0+1*K)*LhsProgress], *A0);
    traits.loadRhs(&blB[(0+4*K)*RhsProgress], *rhs_panel);
    traits.madd(*A0, *rhs_panel, *C0, *T0, fix<0>);
    traits.madd(*A0, *rhs_panel, *C1, *T0, fix<1>);
    traits.madd(*A0, *rhs_panel, *C2, *T0, fix<2>);
    traits.madd(*A0, *rhs_panel, *C3, *T0, fix<3>);
    #if EIGEN_GNUC_AT_LEAST(6,0) && defined(EIGEN_VECTORIZE_SSE)
    __asm__  ("" : "+x,m" (*A0));
    #endif
    EIGEN_ASM_COMMENT("end step of gebp micro kernel 1X4");
  }

  EIGEN_STRONG_INLINE void operator()(
    const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB, ResScalar alpha,
    Index peelStart, Index peelEnd, Index strideA, Index strideB, Index offsetA, Index offsetB,
    int prefetch_res_offset, Index peeled_kc, Index pk, Index cols, Index depth, Index packet_cols4)
  {
    GEBPTraits traits;

    // loops on each largest micro horizontal panel of lhs
    // (LhsProgress x depth)
    for(Index i=peelStart; i<peelEnd; i+=LhsProgress)
    {
      // loops on each largest micro vertical panel of rhs (depth * nr)
      for(Index j2=0; j2<packet_cols4; j2+=nr)
      {
        // We select a LhsProgress x nr micro block of res
        // which is entirely stored into 1 x nr registers.

        const LhsScalar* blA = &blockA[i*strideA+offsetA*(LhsProgress)];
        prefetch(&blA[0]);

        // gets res block as register
        AccPacket C0, C1, C2, C3;
        traits.initAcc(C0);
        traits.initAcc(C1);
        traits.initAcc(C2);
        traits.initAcc(C3);
        // To improve instruction pipelining, let's double the accumulation registers:
        //  even k will accumulate in C*, while odd k will accumulate in D*.
        // This trick is crutial to get good performance with FMA, otherwise it is 
        // actually faster to perform separated MUL+ADD because of a naturally
        // better instruction-level parallelism.
        AccPacket D0, D1, D2, D3;
        traits.initAcc(D0);
        traits.initAcc(D1);
        traits.initAcc(D2);
        traits.initAcc(D3);

        LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
        LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
        LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
        LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

        r0.prefetch(prefetch_res_offset);
        r1.prefetch(prefetch_res_offset);
        r2.prefetch(prefetch_res_offset);
        r3.prefetch(prefetch_res_offset);

        // performs "inner" products
        const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
        prefetch(&blB[0]);
        LhsPacket A0, A1;

        for(Index k=0; k<peeled_kc; k+=pk)
        {
          EIGEN_ASM_COMMENT("begin gebp micro kernel 1/half/quarterX4");
          RhsPacketx4 rhs_panel;
          RhsPacket T0;

          internal::prefetch(blB+(48+0));
          peeled_kc_onestep(0, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(1, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          peeled_kc_onestep(2, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(3, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          internal::prefetch(blB+(48+16));
          peeled_kc_onestep(4, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(5, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          peeled_kc_onestep(6, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(7, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);

          blB += pk*4*RhsProgress;
          blA += pk*LhsProgress;

          EIGEN_ASM_COMMENT("end gebp micro kernel 1/half/quarterX4");
        }
        C0 = padd(C0,D0);
        C1 = padd(C1,D1);
        C2 = padd(C2,D2);
        C3 = padd(C3,D3);

        // process remaining peeled loop
        for(Index k=peeled_kc; k<depth; k++)
        {
          RhsPacketx4 rhs_panel;
          RhsPacket T0;
          peeled_kc_onestep(0, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          blB += 4*RhsProgress;
          blA += LhsProgress;
        }

        ResPacket R0, R1;
        ResPacket alphav = pset1<ResPacket>(alpha);

        R0 = r0.template loadPacket<ResPacket>(0);
        R1 = r1.template loadPacket<ResPacket>(0);
        traits.acc(C0, alphav, R0);
        traits.acc(C1,  alphav, R1);
        r0.storePacket(0, R0);
        r1.storePacket(0, R1);

        R0 = r2.template loadPacket<ResPacket>(0);
        R1 = r3.template loadPacket<ResPacket>(0);
        traits.acc(C2,  alphav, R0);
        traits.acc(C3,  alphav, R1);
        r2.storePacket(0, R0);
        r3.storePacket(0, R1);
      }

      // Deal with remaining columns of the rhs
      for(Index j2=packet_cols4; j2<cols; j2++)
      {
        // One column at a time
        const LhsScalar* blA = &blockA[i*strideA+offsetA*(LhsProgress)];
        prefetch(&blA[0]);

        // gets res block as register
        AccPacket C0;
        traits.initAcc(C0);

        LinearMapper r0 = res.getLinearMapper(i, j2);

        // performs "inner" products
        const RhsScalar* blB = &blockB[j2*strideB+offsetB];
        LhsPacket A0;

        for(Index k= 0; k<peeled_kc; k+=pk)
        {
          EIGEN_ASM_COMMENT("begin gebp micro kernel 1/half/quarterX1");
          RhsPacket B_0;

#define EIGEN_GEBGP_ONESTEP(K)                                          \
	      do {                                                      \
		EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1/half/quarterX1"); \
		EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
    /* FIXME: why unaligned???? */ \
		traits.loadLhsUnaligned(&blA[(0+1*K)*LhsProgress], A0); \
		traits.loadRhs(&blB[(0+K)*RhsProgress], B_0);		\
		traits.madd(A0, B_0, C0, B_0, fix<0>);				\
		EIGEN_ASM_COMMENT("end step of gebp micro kernel 1/half/quarterX1"); \
	      } while(false);

          EIGEN_GEBGP_ONESTEP(0);
          EIGEN_GEBGP_ONESTEP(1);
          EIGEN_GEBGP_ONESTEP(2);
          EIGEN_GEBGP_ONESTEP(3);
          EIGEN_GEBGP_ONESTEP(4);
          EIGEN_GEBGP_ONESTEP(5);
          EIGEN_GEBGP_ONESTEP(6);
          EIGEN_GEBGP_ONESTEP(7);

          blB += pk*RhsProgress;
          blA += pk*LhsProgress;

          EIGEN_ASM_COMMENT("end gebp micro kernel 1/half/quarterX1");
        }

        // process remaining peeled loop
        for(Index k=peeled_kc; k<depth; k++)
        {
          RhsPacket B_0;
          EIGEN_GEBGP_ONESTEP(0);
          blB += RhsProgress;
          blA += LhsProgress;
        }
#undef EIGEN_GEBGP_ONESTEP
        ResPacket R0;
        ResPacket alphav = pset1<ResPacket>(alpha);
        R0 = r0.template loadPacket<ResPacket>(0);
        traits.acc(C0, alphav, R0);
        r0.storePacket(0, R0);
      }
    }
  }
};

template<int nr, Index LhsProgress, Index RhsProgress, typename LhsScalar, typename RhsScalar, typename ResScalar, typename AccPacket, typename LhsPacket, typename RhsPacket, typename ResPacket, typename GEBPTraits, typename LinearMapper, typename DataMapper>
struct lhs_process_fraction_of_packet : lhs_process_one_packet<nr, LhsProgress, RhsProgress, LhsScalar, RhsScalar, ResScalar, AccPacket, LhsPacket, RhsPacket, ResPacket, GEBPTraits, LinearMapper, DataMapper>
{

EIGEN_STRONG_INLINE void peeled_kc_onestep(Index K, const LhsScalar* blA, const RhsScalar* blB, GEBPTraits traits, LhsPacket *A0, RhsPacket *B_0, RhsPacket *B1, RhsPacket *B2, RhsPacket *B3, AccPacket *C0, AccPacket *C1, AccPacket *C2, AccPacket *C3)
  {
        EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1X4");
        EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!");
        traits.loadLhsUnaligned(&blA[(0+1*K)*(LhsProgress)], *A0);
        traits.broadcastRhs(&blB[(0+4*K)*RhsProgress], *B_0, *B1, *B2, *B3);
        traits.madd(*A0, *B_0, *C0, *B_0);
        traits.madd(*A0, *B1,  *C1, *B1);
        traits.madd(*A0, *B2,  *C2, *B2);
        traits.madd(*A0, *B3,  *C3, *B3);
        EIGEN_ASM_COMMENT("end step of gebp micro kernel 1X4");
  }
};

template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
EIGEN_DONT_INLINE
void gebp_kernel<LhsScalar,RhsScalar,Index,DataMapper,mr,nr,ConjugateLhs,ConjugateRhs>
  ::operator()(const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB,
               Index rows, Index depth, Index cols, ResScalar alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    Traits traits;
    SwappedTraits straits;
    
    if(strideA==-1) strideA = depth;
    if(strideB==-1) strideB = depth;
    conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
    const Index peeled_mc3 = mr>=3*Traits::LhsProgress ? (rows/(3*LhsProgress))*(3*LhsProgress) : 0;
    const Index peeled_mc2 = mr>=2*Traits::LhsProgress ? peeled_mc3+((rows-peeled_mc3)/(2*LhsProgress))*(2*LhsProgress) : 0;
    const Index peeled_mc1 = mr>=1*Traits::LhsProgress ? peeled_mc2+((rows-peeled_mc2)/(1*LhsProgress))*(1*LhsProgress) : 0;
    const Index peeled_mc_half = mr>=LhsProgressHalf ? peeled_mc1+((rows-peeled_mc1)/(LhsProgressHalf))*(LhsProgressHalf) : 0;
    const Index peeled_mc_quarter = mr>=LhsProgressQuarter ? peeled_mc_half+((rows-peeled_mc_half)/(LhsProgressQuarter))*(LhsProgressQuarter) : 0;
    enum { pk = 8 }; // NOTE Such a large peeling factor is important for large matrices (~ +5% when >1000 on Haswell)
    const Index peeled_kc  = depth & ~(pk-1);
    const int prefetch_res_offset = 32/sizeof(ResScalar);    
//     const Index depth2     = depth & ~1;

    //---------- Process 3 * LhsProgress rows at once ----------
    // This corresponds to 3*LhsProgress x nr register blocks.
    // Usually, make sense only with FMA
    if(mr>=3*Traits::LhsProgress)
    {
      // Here, the general idea is to loop on each largest micro horizontal panel of the lhs (3*Traits::LhsProgress x depth)
      // and on each largest micro vertical panel of the rhs (depth * nr).
      // Blocking sizes, i.e., 'depth' has been computed so that the micro horizontal panel of the lhs fit in L1.
      // However, if depth is too small, we can extend the number of rows of these horizontal panels.
      // This actual number of rows is computed as follow:
      const Index l1 = defaultL1CacheSize; // in Bytes, TODO, l1 should be passed to this function.
      // The max(1, ...) here is needed because we may be using blocking params larger than what our known l1 cache size
      // suggests we should be using: either because our known l1 cache size is inaccurate (e.g. on Android, we can only guess),
      // or because we are testing specific blocking sizes.
      const Index actual_panel_rows = (3*LhsProgress) * std::max<Index>(1,( (l1 - sizeof(ResScalar)*mr*nr - depth*nr*sizeof(RhsScalar)) / (depth * sizeof(LhsScalar) * 3*LhsProgress) ));
      for(Index i1=0; i1<peeled_mc3; i1+=actual_panel_rows)
      {
        const Index actual_panel_end = (std::min)(i1+actual_panel_rows, peeled_mc3);
        for(Index j2=0; j2<packet_cols4; j2+=nr)
        {
          for(Index i=i1; i<actual_panel_end; i+=3*LhsProgress)
          {
          
          // We selected a 3*Traits::LhsProgress x nr micro block of res which is entirely
          // stored into 3 x nr registers.
          
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(3*LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C1, C2,  C3,
                    C4, C5, C6,  C7,
                    C8, C9, C10, C11;
          traits.initAcc(C0);  traits.initAcc(C1);  traits.initAcc(C2);  traits.initAcc(C3);
          traits.initAcc(C4);  traits.initAcc(C5);  traits.initAcc(C6);  traits.initAcc(C7);
          traits.initAcc(C8);  traits.initAcc(C9);  traits.initAcc(C10); traits.initAcc(C11);

          LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
          LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
          LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
          LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

          r0.prefetch(0);
          r1.prefetch(0);
          r2.prefetch(0);
          r3.prefetch(0);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
          prefetch(&blB[0]);
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 3pX4");
            // 15 registers are taken (12 for acc, 2 for lhs).
            RhsPanel15 rhs_panel;
            RhsPacket T0;
            LhsPacket A2;
            #if EIGEN_COMP_GNUC_STRICT && EIGEN_ARCH_ARM64 && defined(EIGEN_VECTORIZE_NEON) && !(EIGEN_GNUC_AT_LEAST(9,0))
            // see http://eigen.tuxfamily.org/bz/show_bug.cgi?id=1633
            // without this workaround A0, A1, and A2 are loaded in the same register,
            // which is not good for pipelining
            #define EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND __asm__  ("" : "+w,m" (A0), "+w,m" (A1), "+w,m" (A2));
            #else
            #define EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND
            #endif
#define EIGEN_GEBP_ONESTEP(K)                                                     \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 3pX4");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              internal::prefetch(blA + (3 * K + 16) * LhsProgress);               \
              if (EIGEN_ARCH_ARM || EIGEN_ARCH_MIPS) {                            \
                internal::prefetch(blB + (4 * K + 16) * RhsProgress);             \
              } /* Bug 953 */                                                     \
              traits.loadLhs(&blA[(0 + 3 * K) * LhsProgress], A0);                \
              traits.loadLhs(&blA[(1 + 3 * K) * LhsProgress], A1);                \
              traits.loadLhs(&blA[(2 + 3 * K) * LhsProgress], A2);                \
              EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND \
              traits.loadRhs(blB + (0+4*K) * Traits::RhsProgress, rhs_panel);     \
              traits.madd(A0, rhs_panel, C0, T0, fix<0>);                         \
              traits.madd(A1, rhs_panel, C4, T0, fix<0>);                         \
              traits.madd(A2, rhs_panel, C8, T0, fix<0>);                         \
              traits.updateRhs(blB + (1+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C1, T0, fix<1>);                         \
              traits.madd(A1, rhs_panel, C5, T0, fix<1>);                         \
              traits.madd(A2, rhs_panel, C9, T0, fix<1>);                         \
              traits.updateRhs(blB + (2+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C2, T0, fix<2>);                         \
              traits.madd(A1, rhs_panel, C6, T0, fix<2>);                         \
              traits.madd(A2, rhs_panel, C10, T0, fix<2>);                        \
              traits.updateRhs(blB + (3+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C3, T0, fix<3>);                         \
              traits.madd(A1, rhs_panel, C7, T0, fix<3>);                         \
              traits.madd(A2, rhs_panel, C11, T0, fix<3>);                        \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 3pX4");            \
            } while (false)

            internal::prefetch(blB);
            EIGEN_GEBP_ONESTEP(0);
            EIGEN_GEBP_ONESTEP(1);
            EIGEN_GEBP_ONESTEP(2);
            EIGEN_GEBP_ONESTEP(3);
            EIGEN_GEBP_ONESTEP(4);
            EIGEN_GEBP_ONESTEP(5);
            EIGEN_GEBP_ONESTEP(6);
            EIGEN_GEBP_ONESTEP(7);

            blB += pk*4*RhsProgress;
            blA += pk*3*Traits::LhsProgress;

            EIGEN_ASM_COMMENT("end gebp micro kernel 3pX4");
          }
          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPanel15 rhs_panel;
            RhsPacket T0;
            LhsPacket A2;
            EIGEN_GEBP_ONESTEP(0);
            blB += 4*RhsProgress;
            blA += 3*Traits::LhsProgress;
          }

#undef EIGEN_GEBP_ONESTEP

          ResPacket R0, R1, R2;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r0.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C8, alphav, R2);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r0.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r1.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r1.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r1.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C1, alphav, R0);
          traits.acc(C5, alphav, R1);
          traits.acc(C9, alphav, R2);
          r1.storePacket(0 * Traits::ResPacketSize, R0);
          r1.storePacket(1 * Traits::ResPacketSize, R1);
          r1.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r2.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r2.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r2.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C2, alphav, R0);
          traits.acc(C6, alphav, R1);
          traits.acc(C10, alphav, R2);
          r2.storePacket(0 * Traits::ResPacketSize, R0);
          r2.storePacket(1 * Traits::ResPacketSize, R1);
          r2.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r3.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r3.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r3.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C3, alphav, R0);
          traits.acc(C7, alphav, R1);
          traits.acc(C11, alphav, R2);
          r3.storePacket(0 * Traits::ResPacketSize, R0);
          r3.storePacket(1 * Traits::ResPacketSize, R1);
          r3.storePacket(2 * Traits::ResPacketSize, R2);          
          }
        }

        // Deal with remaining columns of the rhs
        for(Index j2=packet_cols4; j2<cols; j2++)
        {
          for(Index i=i1; i<actual_panel_end; i+=3*LhsProgress)
          {
          // One column at a time
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(3*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C4, C8;
          traits.initAcc(C0);
          traits.initAcc(C4);
          traits.initAcc(C8);

          LinearMapper r0 = res.getLinearMapper(i, j2);
          r0.prefetch(0);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          LhsPacket A0, A1, A2;
          
          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 3pX1");
            RhsPacket B_0;
#define EIGEN_GEBGP_ONESTEP(K)                                                    \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 3pX1");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              traits.loadLhs(&blA[(0 + 3 * K) * LhsProgress], A0);                \
              traits.loadLhs(&blA[(1 + 3 * K) * LhsProgress], A1);                \
              traits.loadLhs(&blA[(2 + 3 * K) * LhsProgress], A2);                \
              traits.loadRhs(&blB[(0 + K) * RhsProgress], B_0);                   \
              traits.madd(A0, B_0, C0, B_0, fix<0>);                              \
              traits.madd(A1, B_0, C4, B_0, fix<0>);                              \
              traits.madd(A2, B_0, C8, B_0, fix<0>);                              \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 3pX1");            \
            } while (false)

            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += int(pk) * int(RhsProgress);
            blA += int(pk) * 3 * int(Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 3pX1");
          }

          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacket B_0;
            EIGEN_GEBGP_ONESTEP(0);
            blB += RhsProgress;
            blA += 3*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP
          ResPacket R0, R1, R2;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r0.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C8, alphav, R2);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r0.storePacket(2 * Traits::ResPacketSize, R2);          
          }
        }
      }
    }

    //---------- Process 2 * LhsProgress rows at once ----------
    if(mr>=2*Traits::LhsProgress)
    {
      const Index l1 = defaultL1CacheSize; // in Bytes, TODO, l1 should be passed to this function.
      // The max(1, ...) here is needed because we may be using blocking params larger than what our known l1 cache size
      // suggests we should be using: either because our known l1 cache size is inaccurate (e.g. on Android, we can only guess),
      // or because we are testing specific blocking sizes.
      Index actual_panel_rows = (2*LhsProgress) * std::max<Index>(1,( (l1 - sizeof(ResScalar)*mr*nr - depth*nr*sizeof(RhsScalar)) / (depth * sizeof(LhsScalar) * 2*LhsProgress) ));

      for(Index i1=peeled_mc3; i1<peeled_mc2; i1+=actual_panel_rows)
      {
        Index actual_panel_end = (std::min)(i1+actual_panel_rows, peeled_mc2);
        for(Index j2=0; j2<packet_cols4; j2+=nr)
        {
          for(Index i=i1; i<actual_panel_end; i+=2*LhsProgress)
          {
          
          // We selected a 2*Traits::LhsProgress x nr micro block of res which is entirely
          // stored into 2 x nr registers.
          
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(2*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C1, C2, C3,
                    C4, C5, C6, C7;
          traits.initAcc(C0); traits.initAcc(C1); traits.initAcc(C2); traits.initAcc(C3);
          traits.initAcc(C4); traits.initAcc(C5); traits.initAcc(C6); traits.initAcc(C7);

          LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
          LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
          LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
          LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

          r0.prefetch(prefetch_res_offset);
          r1.prefetch(prefetch_res_offset);
          r2.prefetch(prefetch_res_offset);
          r3.prefetch(prefetch_res_offset);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
          prefetch(&blB[0]);
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 2pX4");
            RhsPacketx4 rhs_panel;
            RhsPacket T0;

          // NOTE: the begin/end asm comments below work around bug 935!
          // but they are not enough for gcc>=6 without FMA (bug 1637)
          #if EIGEN_GNUC_AT_LEAST(6,0) && defined(EIGEN_VECTORIZE_SSE)
            #define EIGEN_GEBP_2PX4_SPILLING_WORKAROUND __asm__  ("" : [a0] "+x,m" (A0),[a1] "+x,m" (A1));
          #else
            #define EIGEN_GEBP_2PX4_SPILLING_WORKAROUND
          #endif
#define EIGEN_GEBGP_ONESTEP(K)                                            \
            do {                                                          \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 2pX4");  \
              traits.loadLhs(&blA[(0 + 2 * K) * LhsProgress], A0);        \
              traits.loadLhs(&blA[(1 + 2 * K) * LhsProgress], A1);        \
              traits.loadRhs(&blB[(0 + 4 * K) * RhsProgress], rhs_panel); \
              traits.madd(A0, rhs_panel, C0, T0, fix<0>);                 \
              traits.madd(A1, rhs_panel, C4, T0, fix<0>);                 \
              traits.madd(A0, rhs_panel, C1, T0, fix<1>);                 \
              traits.madd(A1, rhs_panel, C5, T0, fix<1>);                 \
              traits.madd(A0, rhs_panel, C2, T0, fix<2>);                 \
              traits.madd(A1, rhs_panel, C6, T0, fix<2>);                 \
              traits.madd(A0, rhs_panel, C3, T0, fix<3>);                 \
              traits.madd(A1, rhs_panel, C7, T0, fix<3>);                 \
              EIGEN_GEBP_2PX4_SPILLING_WORKAROUND                         \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 2pX4");    \
            } while (false)

            internal::prefetch(blB+(48+0));
            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            internal::prefetch(blB+(48+16));
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += pk*4*RhsProgress;
            blA += pk*(2*Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 2pX4");
          }
          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacketx4 rhs_panel;
            RhsPacket T0;
            EIGEN_GEBGP_ONESTEP(0);
            blB += 4*RhsProgress;
            blA += 2*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP

          ResPacket R0, R1, R2, R3;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r1.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R3 = r1.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C1, alphav, R2);
          traits.acc(C5, alphav, R3);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r1.storePacket(0 * Traits::ResPacketSize, R2);
          r1.storePacket(1 * Traits::ResPacketSize, R3);

          R0 = r2.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r2.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r3.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R3 = r3.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C2,  alphav, R0);
          traits.acc(C6,  alphav, R1);
          traits.acc(C3,  alphav, R2);
          traits.acc(C7,  alphav, R3);
          r2.storePacket(0 * Traits::ResPacketSize, R0);
          r2.storePacket(1 * Traits::ResPacketSize, R1);
          r3.storePacket(0 * Traits::ResPacketSize, R2);
          r3.storePacket(1 * Traits::ResPacketSize, R3);
          }
        }
      
        // Deal with remaining columns of the rhs
        for(Index j2=packet_cols4; j2<cols; j2++)
        {
          for(Index i=i1; i<actual_panel_end; i+=2*LhsProgress)
          {
          // One column at a time
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(2*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C4;
          traits.initAcc(C0);
          traits.initAcc(C4);

          LinearMapper r0 = res.getLinearMapper(i, j2);
          r0.prefetch(prefetch_res_offset);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 2pX1");
            RhsPacket B_0, B1;
        
#define EIGEN_GEBGP_ONESTEP(K) \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 2pX1");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              traits.loadLhs(&blA[(0+2*K)*LhsProgress], A0);                      \
              traits.loadLhs(&blA[(1+2*K)*LhsProgress], A1);                      \
              traits.loadRhs(&blB[(0+K)*RhsProgress], B_0);                       \
              traits.madd(A0, B_0, C0, B1, fix<0>);                               \
              traits.madd(A1, B_0, C4, B_0, fix<0>);                              \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 2pX1");            \
            } while(false)
        
            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += int(pk) * int(RhsProgress);
            blA += int(pk) * 2 * int(Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 2pX1");
          }

          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacket B_0, B1;
            EIGEN_GEBGP_ONESTEP(0);
            blB += RhsProgress;
            blA += 2*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP
          ResPacket R0, R1;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          }
        }
      }
    }
    //---------- Process 1 * LhsProgress rows at once ----------
    if(mr>=1*Traits::LhsProgress)
    {
      lhs_process_one_packet<nr, LhsProgress, RhsProgress, LhsScalar, RhsScalar, ResScalar, AccPacket, LhsPacket, RhsPacket, ResPacket, Traits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc2, peeled_mc1, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process LhsProgressHalf rows at once ----------
    if((LhsProgressHalf < LhsProgress) && mr>=LhsProgressHalf)
    {
      lhs_process_fraction_of_packet<nr, LhsProgressHalf, RhsProgressHalf, LhsScalar, RhsScalar, ResScalar, AccPacketHalf, LhsPacketHalf, RhsPacketHalf, ResPacketHalf, HalfTraits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc1, peeled_mc_half, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process LhsProgressQuarter rows at once ----------
    if((LhsProgressQuarter < LhsProgressHalf) && mr>=LhsProgressQuarter)
    {
      lhs_process_fraction_of_packet<nr, LhsProgressQuarter, RhsProgressQuarter, LhsScalar, RhsScalar, ResScalar, AccPacketQuarter, LhsPacketQuarter, RhsPacketQuarter, ResPacketQuarter, QuarterTraits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc_half, peeled_mc_quarter, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process remaining rows, 1 at once ----------
    if(peeled_mc_quarter<rows)
    {
      // loop on each panel of the rhs
      for(Index j2=0; j2<packet_cols4; j2+=nr)
      {
        // loop on each row of the lhs (1*LhsProgress x depth)
        for(Index i=peeled_mc_quarter; i<rows; i+=1)
        {
          const LhsScalar* blA = &blockA[i*strideA+offsetA];
          prefetch(&blA[0]);
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];

          // If LhsProgress is 8 or 16, it assumes that there is a
          // half or quarter packet, respectively, of the same size as
          // nr (which is currently 4) for the return type.
          const int SResPacketHalfSize = unpacket_traits<typename unpacket_traits<SResPacket>::half>::size;
          const int SResPacketQuarterSize = unpacket_traits<typename unpacket_traits<typename unpacket_traits<SResPacket>::half>::half>::size;
          if ((SwappedTraits::LhsProgress % 4) == 0 &&
              (SwappedTraits::LhsProgress<=16) &&
              (SwappedTraits::LhsProgress!=8  || SResPacketHalfSize==nr) &&
              (SwappedTraits::LhsProgress!=16 || SResPacketQuarterSize==nr))
          {
            SAccPacket C0, C1, C2, C3;
            straits.initAcc(C0);
            straits.initAcc(C1);
            straits.initAcc(C2);
            straits.initAcc(C3);

            const Index spk   = (std::max)(1,SwappedTraits::LhsProgress/4);
            const Index endk  = (depth/spk)*spk;
            const Index endk4 = (depth/(spk*4))*(spk*4);

            Index k=0;
            for(; k<endk4; k+=4*spk)
            {
              SLhsPacket A0,A1;
              SRhsPacket B_0,B_1;

              straits.loadLhsUnaligned(blB+0*SwappedTraits::LhsProgress, A0);
              straits.loadLhsUnaligned(blB+1*SwappedTraits::LhsProgress, A1);

              straits.loadRhsQuad(blA+0*spk, B_0);
              straits.loadRhsQuad(blA+1*spk, B_1);
              straits.madd(A0,B_0,C0,B_0, fix<0>);
              straits.madd(A1,B_1,C1,B_1, fix<0>);

              straits.loadLhsUnaligned(blB+2*SwappedTraits::LhsProgress, A0);
              straits.loadLhsUnaligned(blB+3*SwappedTraits::LhsProgress, A1);
              straits.loadRhsQuad(blA+2*spk, B_0);
              straits.loadRhsQuad(blA+3*spk, B_1);
              straits.madd(A0,B_0,C2,B_0, fix<0>);
              straits.madd(A1,B_1,C3,B_1, fix<0>);

              blB += 4*SwappedTraits::LhsProgress;
              blA += 4*spk;
            }
            C0 = padd(padd(C0,C1),padd(C2,C3));
            for(; k<endk; k+=spk)
            {
              SLhsPacket A0;
              SRhsPacket B_0;

              straits.loadLhsUnaligned(blB, A0);
              straits.loadRhsQuad(blA, B_0);
              straits.madd(A0,B_0,C0,B_0, fix<0>);

              blB += SwappedTraits::LhsProgress;
              blA += spk;
            }
            if(SwappedTraits::LhsProgress==8)
            {
              // Special case where we have to first reduce the accumulation register C0
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SResPacket>::half,SResPacket>::type SResPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SLhsPacket>::half,SLhsPacket>::type SLhsPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SRhsPacket>::half,SRhsPacket>::type SRhsPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SAccPacket>::half,SAccPacket>::type SAccPacketHalf;

              SResPacketHalf R = res.template gatherPacket<SResPacketHalf>(i, j2);
              SResPacketHalf alphav = pset1<SResPacketHalf>(alpha);

              if(depth-endk>0)
              {
                // We have to handle the last row of the rhs which corresponds to a half-packet
                SLhsPacketHalf a0;
                SRhsPacketHalf b0;
                straits.loadLhsUnaligned(blB, a0);
                straits.loadRhs(blA, b0);
                SAccPacketHalf c0 = predux_half_dowto4(C0);
                straits.madd(a0,b0,c0,b0, fix<0>);
                straits.acc(c0, alphav, R);
              }
              else
              {
                straits.acc(predux_half_dowto4(C0), alphav, R);
              }
              res.scatterPacket(i, j2, R);
            }
            else if (SwappedTraits::LhsProgress==16)
            {
              // Special case where we have to first reduce the
              // accumulation register C0. We specialize the block in
              // template form, so that LhsProgress < 16 paths don't
              // fail to compile
              last_row_process_16_packets<LhsScalar, RhsScalar, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs> p;
	            p(res, straits, blA, blB, depth, endk, i, j2,alpha, C0);
            }
            else
            {
              SResPacket R = res.template gatherPacket<SResPacket>(i, j2);
              SResPacket alphav = pset1<SResPacket>(alpha);
              straits.acc(C0, alphav, R);
              res.scatterPacket(i, j2, R);
            }
          }
          else // scalar path
          {
            // get a 1 x 4 res block as registers
            ResScalar C0(0), C1(0), C2(0), C3(0);

            for(Index k=0; k<depth; k++)
            {
              LhsScalar A0;
              RhsScalar B_0, B_1;

              A0 = blA[k];

              B_0 = blB[0];
              B_1 = blB[1];
              C0 = cj.pmadd(A0,B_0,C0);
              C1 = cj.pmadd(A0,B_1,C1);

              B_0 = blB[2];
              B_1 = blB[3];
              C2 = cj.pmadd(A0,B_0,C2);
              C3 = cj.pmadd(A0,B_1,C3);

              blB += 4;
            }
            res(i, j2 + 0) += alpha * C0;
            res(i, j2 + 1) += alpha * C1;
            res(i, j2 + 2) += alpha * C2;
            res(i, j2 + 3) += alpha * C3;
          }
        }
      }
      // remaining columns
      for(Index j2=packet_cols4; j2<cols; j2++)
      {
        // loop on each row of the lhs (1*LhsProgress x depth)
        for(Index i=peeled_mc_quarter; i<rows; i+=1)
        {
          const LhsScalar* blA = &blockA[i*strideA+offsetA];
          prefetch(&blA[0]);
          // gets a 1 x 1 res block as registers
          ResScalar C0(0);
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          for(Index k=0; k<depth; k++)
          {
            LhsScalar A0 = blA[k];
            RhsScalar B_0 = blB[k];
            C0 = cj.pmadd(A0, B_0, C0);
          }
          res(i, j2) += alpha * C0;
        }
      }
    }
  }


// pack a block of the lhs
// The traversal is as follow (mr==4):
//   0  4  8 12 ...
//   1  5  9 13 ...
//   2  6 10 14 ...
//   3  7 11 15 ...
//
//  16 20 24 28 ...
//  17 21 25 29 ...
//  18 22 26 30 ...
//  19 23 27 31 ...
//
//  32 33 34 35 ...
//  36 36 38 39 ...
template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  typedef typename DataMapper::LinearMapper LinearMapper;
  EIGEN_DONT_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  enum { PacketSize = unpacket_traits<Packet>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
         QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
         HasHalf = (int)HalfPacketSize < (int)PacketSize,
         HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK LHS");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  eigen_assert( ((Pack1%PacketSize)==0 && Pack1<=4*PacketSize) || (Pack1<=4) );
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index count = 0;

  const Index peeled_mc3 = Pack1>=3*PacketSize ? (rows/(3*PacketSize))*(3*PacketSize) : 0;
  const Index peeled_mc2 = Pack1>=2*PacketSize ? peeled_mc3+((rows-peeled_mc3)/(2*PacketSize))*(2*PacketSize) : 0;
  const Index peeled_mc1 = Pack1>=1*PacketSize ? peeled_mc2+((rows-peeled_mc2)/(1*PacketSize))*(1*PacketSize) : 0;
  const Index peeled_mc_half = Pack1>=HalfPacketSize ? peeled_mc1+((rows-peeled_mc1)/(HalfPacketSize))*(HalfPacketSize) : 0;
  const Index peeled_mc_quarter = Pack1>=QuarterPacketSize ? (rows/(QuarterPacketSize))*(QuarterPacketSize) : 0;
  const Index last_lhs_progress = rows > peeled_mc_quarter ? (rows - peeled_mc_quarter) & ~1 : 0;
  const Index peeled_mc0 = Pack2>=PacketSize ? peeled_mc_quarter
                         : Pack2>1 && last_lhs_progress ? (rows/last_lhs_progress)*last_lhs_progress : 0;

  Index i=0;

  // Pack 3 packets
  if(Pack1>=3*PacketSize)
  {
    for(; i<peeled_mc3; i+=3*PacketSize)
    {
      if(PanelMode) count += (3*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A, B, C;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        B = lhs.template loadPacket<Packet>(i+1*PacketSize, k);
        C = lhs.template loadPacket<Packet>(i+2*PacketSize, k);
        pstore(blockA+count, cj.pconj(A)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(B)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(C)); count+=PacketSize;
      }
      if(PanelMode) count += (3*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack 2 packets
  if(Pack1>=2*PacketSize)
  {
    for(; i<peeled_mc2; i+=2*PacketSize)
    {
      if(PanelMode) count += (2*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A, B;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        B = lhs.template loadPacket<Packet>(i+1*PacketSize, k);
        pstore(blockA+count, cj.pconj(A)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(B)); count+=PacketSize;
      }
      if(PanelMode) count += (2*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack 1 packets
  if(Pack1>=1*PacketSize)
  {
    for(; i<peeled_mc1; i+=1*PacketSize)
    {
      if(PanelMode) count += (1*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        pstore(blockA+count, cj.pconj(A));
        count+=PacketSize;
      }
      if(PanelMode) count += (1*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack half packets
  if(HasHalf && Pack1>=HalfPacketSize)
  {
    for(; i<peeled_mc_half; i+=HalfPacketSize)
    {
      if(PanelMode) count += (HalfPacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        HalfPacket A;
        A = lhs.template loadPacket<HalfPacket>(i+0*(HalfPacketSize), k);
        pstoreu(blockA+count, cj.pconj(A));
        count+=HalfPacketSize;
      }
      if(PanelMode) count += (HalfPacketSize) * (stride-offset-depth);
    }
  }
  // Pack quarter packets
  if(HasQuarter && Pack1>=QuarterPacketSize)
  {
    for(; i<peeled_mc_quarter; i+=QuarterPacketSize)
    {
      if(PanelMode) count += (QuarterPacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        QuarterPacket A;
        A = lhs.template loadPacket<QuarterPacket>(i+0*(QuarterPacketSize), k);
        pstoreu(blockA+count, cj.pconj(A));
        count+=QuarterPacketSize;
      }
      if(PanelMode) count += (QuarterPacketSize) * (stride-offset-depth);
    }
  }
  // Pack2 may be *smaller* than PacketSize—that happens for
  // products like real * complex, where we have to go half the
  // progress on the lhs in order to duplicate those operands to
  // address both real & imaginary parts on the rhs. This portion will
  // pack those half ones until they match the number expected on the
  // last peeling loop at this point (for the rhs).
  if(Pack2<PacketSize && Pack2>1)
  {
    for(; i<peeled_mc0; i+=last_lhs_progress)
    {
      if(PanelMode) count += last_lhs_progress * offset;

      for(Index k=0; k<depth; k++)
        for(Index w=0; w<last_lhs_progress; w++)
          blockA[count++] = cj(lhs(i+w, k));

      if(PanelMode) count += last_lhs_progress * (stride-offset-depth);
    }
  }
  // Pack scalars
  for(; i<rows; i++)
  {
    if(PanelMode) count += offset;
    for(Index k=0; k<depth; k++)
      blockA[count++] = cj(lhs(i, k));
    if(PanelMode) count += (stride-offset-depth);
  }
}

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  typedef typename DataMapper::LinearMapper LinearMapper;
  EIGEN_DONT_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  enum { PacketSize = unpacket_traits<Packet>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
         QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
         HasHalf = (int)HalfPacketSize < (int)PacketSize,
         HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK LHS");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index count = 0;
  bool gone_half = false, gone_quarter = false, gone_last = false;

  Index i = 0;
  int pack = Pack1;
  int psize = PacketSize;
  while(pack>0)
  {
    Index remaining_rows = rows-i;
    Index peeled_mc = gone_last ? Pack2>1 ? (rows/pack)*pack : 0 : i+(remaining_rows/pack)*pack;
    Index starting_pos = i;
    for(; i<peeled_mc; i+=pack)
    {
      if(PanelMode) count += pack * offset;

      Index k=0;
      if(pack>=psize && psize >= QuarterPacketSize)
      {
        const Index peeled_k = (depth/psize)*psize;
        for(; k<peeled_k; k+=psize)
        {
          for (Index m = 0; m < pack; m += psize)
          {
            if (psize == PacketSize) {
              PacketBlock<Packet> kernel;
              for (int p = 0; p < psize; ++p) kernel.packet[p] = lhs.template loadPacket<Packet>(i+p+m, k);
              ptranspose(kernel);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel.packet[p]));
            } else if (HasHalf && psize == HalfPacketSize) {
              gone_half = true;
              PacketBlock<HalfPacket> kernel_half;
              for (int p = 0; p < psize; ++p) kernel_half.packet[p] = lhs.template loadPacket<HalfPacket>(i+p+m, k);
              ptranspose(kernel_half);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel_half.packet[p]));
            } else if (HasQuarter && psize == QuarterPacketSize) {
              gone_quarter = true;
              PacketBlock<QuarterPacket> kernel_quarter;
              for (int p = 0; p < psize; ++p) kernel_quarter.packet[p] = lhs.template loadPacket<QuarterPacket>(i+p+m, k);
              ptranspose(kernel_quarter);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel_quarter.packet[p]));
	    }
          }
          count += psize*pack;
        }
      }

      for(; k<depth; k++)
      {
        Index w=0;
        for(; w<pack-3; w+=4)
        {
          Scalar a(cj(lhs(i+w+0, k))),
                 b(cj(lhs(i+w+1, k))),
                 c(cj(lhs(i+w+2, k))),
                 d(cj(lhs(i+w+3, k)));
          blockA[count++] = a;
          blockA[count++] = b;
          blockA[count++] = c;
          blockA[count++] = d;
        }
        if(pack%4)
          for(;w<pack;++w)
            blockA[count++] = cj(lhs(i+w, k));
      }

      if(PanelMode) count += pack * (stride-offset-depth);
    }

    pack -= psize;
    Index left = rows - i;
    if (pack <= 0) {
      if (!gone_last &&
          (starting_pos == i || left >= psize/2 || left >= psize/4) &&
          ((psize/2 == HalfPacketSize && HasHalf && !gone_half) ||
           (psize/2 == QuarterPacketSize && HasQuarter && !gone_quarter))) {
        psize /= 2;
        pack = psize;
        continue;
      }
      // Pack2 may be *smaller* than PacketSize—that happens for
      // products like real * complex, where we have to go half the
      // progress on the lhs in order to duplicate those operands to
      // address both real & imaginary parts on the rhs. This portion will
      // pack those half ones until they match the number expected on the
      // last peeling loop at this point (for the rhs).
      if (Pack2 < PacketSize && !gone_last) {
        gone_last = true;
        psize = pack = left & ~1;
      }
    }
  }

  for(; i<rows; i++)
  {
    if(PanelMode) count += offset;
    for(Index k=0; k<depth; k++)
      blockA[count++] = cj(lhs(i, k));
    if(PanelMode) count += (stride-offset-depth);
  }
}

// copy a complete panel of the rhs
// this version is optimized for column major matrices
// The traversal order is as follow: (nr==4):
//  0  1  2  3   12 13 14 15   24 27
//  4  5  6  7   16 17 18 19   25 28
//  8  9 10 11   20 21 22 23   26 29
//  .  .  .  .    .  .  .  .    .  .
template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<Scalar, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename DataMapper::LinearMapper LinearMapper;
  enum { PacketSize = packet_traits<Scalar>::size };
  EIGEN_DONT_INLINE void operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_rhs<Scalar, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK RHS COLMAJOR");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
  Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
  Index count = 0;
  const Index peeled_k = (depth/PacketSize)*PacketSize;
//   if(nr>=8)
//   {
//     for(Index j2=0; j2<packet_cols8; j2+=8)
//     {
//       // skip what we have before
//       if(PanelMode) count += 8 * offset;
//       const Scalar* b0 = &rhs[(j2+0)*rhsStride];
//       const Scalar* b1 = &rhs[(j2+1)*rhsStride];
//       const Scalar* b2 = &rhs[(j2+2)*rhsStride];
//       const Scalar* b3 = &rhs[(j2+3)*rhsStride];
//       const Scalar* b4 = &rhs[(j2+4)*rhsStride];
//       const Scalar* b5 = &rhs[(j2+5)*rhsStride];
//       const Scalar* b6 = &rhs[(j2+6)*rhsStride];
//       const Scalar* b7 = &rhs[(j2+7)*rhsStride];
//       Index k=0;
//       if(PacketSize==8) // TODO enable vectorized transposition for PacketSize==4
//       {
//         for(; k<peeled_k; k+=PacketSize) {
//           PacketBlock<Packet> kernel;
//           for (int p = 0; p < PacketSize; ++p) {
//             kernel.packet[p] = ploadu<Packet>(&rhs[(j2+p)*rhsStride+k]);
//           }
//           ptranspose(kernel);
//           for (int p = 0; p < PacketSize; ++p) {
//             pstoreu(blockB+count, cj.pconj(kernel.packet[p]));
//             count+=PacketSize;
//           }
//         }
//       }
//       for(; k<depth; k++)
//       {
//         blockB[count+0] = cj(b0[k]);
//         blockB[count+1] = cj(b1[k]);
//         blockB[count+2] = cj(b2[k]);
//         blockB[count+3] = cj(b3[k]);
//         blockB[count+4] = cj(b4[k]);
//         blockB[count+5] = cj(b5[k]);
//         blockB[count+6] = cj(b6[k]);
//         blockB[count+7] = cj(b7[k]);
//         count += 8;
//       }
//       // skip what we have after
//       if(PanelMode) count += 8 * (stride-offset-depth);
//     }
//   }

  if(nr>=4)
  {
    for(Index j2=packet_cols8; j2<packet_cols4; j2+=4)
    {
      // skip what we have before
      if(PanelMode) count += 4 * offset;
      const LinearMapper dm0 = rhs.getLinearMapper(0, j2 + 0);
      const LinearMapper dm1 = rhs.getLinearMapper(0, j2 + 1);
      const LinearMapper dm2 = rhs.getLinearMapper(0, j2 + 2);
      const LinearMapper dm3 = rhs.getLinearMapper(0, j2 + 3);

      Index k=0;
      if((PacketSize%4)==0) // TODO enable vectorized transposition for PacketSize==2 ??
      {
        for(; k<peeled_k; k+=PacketSize) {
          PacketBlock<Packet,(PacketSize%4)==0?4:PacketSize> kernel;
          kernel.packet[0           ] = dm0.template loadPacket<Packet>(k);
          kernel.packet[1%PacketSize] = dm1.template loadPacket<Packet>(k);
          kernel.packet[2%PacketSize] = dm2.template loadPacket<Packet>(k);
          kernel.packet[3%PacketSize] = dm3.template loadPacket<Packet>(k);
          ptranspose(kernel);
          pstoreu(blockB+count+0*PacketSize, cj.pconj(kernel.packet[0]));
          pstoreu(blockB+count+1*PacketSize, cj.pconj(kernel.packet[1%PacketSize]));
          pstoreu(blockB+count+2*PacketSize, cj.pconj(kernel.packet[2%PacketSize]));
          pstoreu(blockB+count+3*PacketSize, cj.pconj(kernel.packet[3%PacketSize]));
          count+=4*PacketSize;
        }
      }
      for(; k<depth; k++)
      {
        blockB[count+0] = cj(dm0(k));
        blockB[count+1] = cj(dm1(k));
        blockB[count+2] = cj(dm2(k));
        blockB[count+3] = cj(dm3(k));
        count += 4;
      }
      // skip what we have after
      if(PanelMode) count += 4 * (stride-offset-depth);
    }
  }

  // copy the remaining columns one at a time (nr==1)
  for(Index j2=packet_cols4; j2<cols; ++j2)
  {
    if(PanelMode) count += offset;
    const LinearMapper dm0 = rhs.getLinearMapper(0, j2);
    for(Index k=0; k<depth; k++)
    {
      blockB[count] = cj(dm0(k));
      count += 1;
    }
    if(PanelMode) count += (stride-offset-depth);
  }
}

// this version is optimized for row major matrices
template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<Scalar, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  typedef typename DataMapper::LinearMapper LinearMapper;
  enum { PacketSize = packet_traits<Scalar>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
		 QuarterPacketSize = unpacket_traits<QuarterPacket>::size};
  EIGEN_DONT_INLINE void operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0)
  {
    EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK RHS ROWMAJOR");
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(offset);
    eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
    const bool HasHalf = (int)HalfPacketSize < (int)PacketSize;
    const bool HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize;
    conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
    Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
    Index count = 0;

  //   if(nr>=8)
  //   {
  //     for(Index j2=0; j2<packet_cols8; j2+=8)
  //     {
  //       // skip what we have before
  //       if(PanelMode) count += 8 * offset;
  //       for(Index k=0; k<depth; k++)
  //       {
  //         if (PacketSize==8) {
  //           Packet A = ploadu<Packet>(&rhs[k*rhsStride + j2]);
  //           pstoreu(blockB+count, cj.pconj(A));
  //         } else if (PacketSize==4) {
  //           Packet A = ploadu<Packet>(&rhs[k*rhsStride + j2]);
  //           Packet B = ploadu<Packet>(&rhs[k*rhsStride + j2 + PacketSize]);
  //           pstoreu(blockB+count, cj.pconj(A));
  //           pstoreu(blockB+count+PacketSize, cj.pconj(B));
  //         } else {
  //           const Scalar* b0 = &rhs[k*rhsStride + j2];
  //           blockB[count+0] = cj(b0[0]);
  //           blockB[count+1] = cj(b0[1]);
  //           blockB[count+2] = cj(b0[2]);
  //           blockB[count+3] = cj(b0[3]);
  //           blockB[count+4] = cj(b0[4]);
  //           blockB[count+5] = cj(b0[5]);
  //           blockB[count+6] = cj(b0[6]);
  //           blockB[count+7] = cj(b0[7]);
  //         }
  //         count += 8;
  //       }
  //       // skip what we have after
  //       if(PanelMode) count += 8 * (stride-offset-depth);
  //     }
  //   }
    if(nr>=4)
    {
      for(Index j2=packet_cols8; j2<packet_cols4; j2+=4)
      {
        // skip what we have before
        if(PanelMode) count += 4 * offset;
        for(Index k=0; k<depth; k++)
        {
          if (PacketSize==4) {
            Packet A = rhs.template loadPacket<Packet>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += PacketSize;
          } else if (HasHalf && HalfPacketSize==4) {
            HalfPacket A = rhs.template loadPacket<HalfPacket>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += HalfPacketSize;
          } else if (HasQuarter && QuarterPacketSize==4) {
            QuarterPacket A = rhs.template loadPacket<QuarterPacket>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += QuarterPacketSize;
          } else {
            const LinearMapper dm0 = rhs.getLinearMapper(k, j2);
            blockB[count+0] = cj(dm0(0));
            blockB[count+1] = cj(dm0(1));
            blockB[count+2] = cj(dm0(2));
            blockB[count+3] = cj(dm0(3));
            count += 4;
          }
        }
        // skip what we have after
        if(PanelMode) count += 4 * (stride-offset-depth);
      }
    }
    // copy the remaining columns one at a time (nr==1)
    for(Index j2=packet_cols4; j2<cols; ++j2)
    {
      if(PanelMode) count += offset;
      for(Index k=0; k<depth; k++)
      {
        blockB[count] = cj(rhs(k, j2));
        count += 1;
      }
      if(PanelMode) count += stride-offset-depth;
    }
  }
};

} // end namespace internal

/** \returns the currently set level 1 cpu cache size (in bytes) used to estimate the ideal blocking size parameters.
  * \sa setCpuCacheSize */
inline std::ptrdiff_t l1CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l1;
}

/** \returns the currently set level 2 cpu cache size (in bytes) used to estimate the ideal blocking size parameters.
  * \sa setCpuCacheSize */
inline std::ptrdiff_t l2CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l2;
}

/** \returns the currently set level 3 cpu cache size (in bytes) used to estimate the ideal blocking size paramete\
rs.                                                                                                                
* \sa setCpuCacheSize */
inline std::ptrdiff_t l3CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l3;
}

/** Set the cpu L1 and L2 cache sizes (in bytes).
  * These values are use to adjust the size of the blocks
  * for the algorithms working per blocks.
  *
  * \sa computeProductBlockingSizes */
inline void setCpuCacheSizes(std::ptrdiff_t l1, std::ptrdiff_t l2, std::ptrdiff_t l3)
{
  internal::manage_caching_sizes(SetAction, &l1, &l2, &l3);
}

} // end namespace Eigen

#endif // EIGEN_GENERAL_BLOCK_PANEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_H
#define EIGEN_GENERAL_MATRIX_MATRIX_H

namespace Eigen {

namespace internal {

template<typename _LhsScalar, typename _RhsScalar> class level3_blocking;

/* Specialization for a row-major destination matrix => simple transposition of the product */
template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResInnerStride>
struct general_matrix_matrix_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride>
{
  typedef gebp_traits<RhsScalar,LhsScalar> Traits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols, Index depth,
    const LhsScalar* lhs, Index lhsStride,
    const RhsScalar* rhs, Index rhsStride,
    ResScalar* res, Index resIncr, Index resStride,
    ResScalar alpha,
    level3_blocking<RhsScalar,LhsScalar>& blocking,
    GemmParallelInfo<Index>* info = 0)
  {
    // transpose the product such that the result is column major
    general_matrix_matrix_product<Index,
      RhsScalar, RhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateRhs,
      LhsScalar, LhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateLhs,
      ColMajor,ResInnerStride>
    ::run(cols,rows,depth,rhs,rhsStride,lhs,lhsStride,res,resIncr,resStride,alpha,blocking,info);
  }
};

/*  Specialization for a col-major destination matrix
 *    => Blocking algorithm following Goto's paper */
template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResInnerStride>
struct general_matrix_matrix_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride>
{

typedef gebp_traits<LhsScalar,RhsScalar> Traits;

typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
static void run(Index rows, Index cols, Index depth,
  const LhsScalar* _lhs, Index lhsStride,
  const RhsScalar* _rhs, Index rhsStride,
  ResScalar* _res, Index resIncr, Index resStride,
  ResScalar alpha,
  level3_blocking<LhsScalar,RhsScalar>& blocking,
  GemmParallelInfo<Index>* info = 0)
{
  typedef const_blas_data_mapper<LhsScalar, Index, LhsStorageOrder> LhsMapper;
  typedef const_blas_data_mapper<RhsScalar, Index, RhsStorageOrder> RhsMapper;
  typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor,Unaligned,ResInnerStride> ResMapper;
  LhsMapper lhs(_lhs, lhsStride);
  RhsMapper rhs(_rhs, rhsStride);
  ResMapper res(_res, resStride, resIncr);

  Index kc = blocking.kc();                   // cache block size along the K direction
  Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
  Index nc = (std::min)(cols,blocking.nc());  // cache block size along the N direction

  gemm_pack_lhs<LhsScalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
  gemm_pack_rhs<RhsScalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
  gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp;

#ifdef EIGEN_HAS_OPENMP
  if(info)
  {
    // this is the parallel version!
    int tid = omp_get_thread_num();
    int threads = omp_get_num_threads();

    LhsScalar* blockA = blocking.blockA();
    eigen_internal_assert(blockA!=0);

    std::size_t sizeB = kc*nc;
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, 0);

    // For each horizontal panel of the rhs, and corresponding vertical panel of the lhs...
    for(Index k=0; k<depth; k+=kc)
    {
      const Index actual_kc = (std::min)(k+kc,depth)-k; // => rows of B', and cols of the A'

      // In order to reduce the chance that a thread has to wait for the other,
      // let's start by packing B'.
      pack_rhs(blockB, rhs.getSubMapper(k,0), actual_kc, nc);

      // Pack A_k to A' in a parallel fashion:
      // each thread packs the sub block A_k,i to A'_i where i is the thread id.

      // However, before copying to A'_i, we have to make sure that no other thread is still using it,
      // i.e., we test that info[tid].users equals 0.
      // Then, we set info[tid].users to the number of threads to mark that all other threads are going to use it.
      while(info[tid].users!=0) {}
      info[tid].users = threads;

      pack_lhs(blockA+info[tid].lhs_start*actual_kc, lhs.getSubMapper(info[tid].lhs_start,k), actual_kc, info[tid].lhs_length);

      // Notify the other threads that the part A'_i is ready to go.
      info[tid].sync = k;

      // Computes C_i += A' * B' per A'_i
      for(int shift=0; shift<threads; ++shift)
      {
        int i = (tid+shift)%threads;

        // At this point we have to make sure that A'_i has been updated by the thread i,
        // we use testAndSetOrdered to mimic a volatile access.
        // However, no need to wait for the B' part which has been updated by the current thread!
        if (shift>0) {
          while(info[i].sync!=k) {
          }
        }

        gebp(res.getSubMapper(info[i].lhs_start, 0), blockA+info[i].lhs_start*actual_kc, blockB, info[i].lhs_length, actual_kc, nc, alpha);
      }

      // Then keep going as usual with the remaining B'
      for(Index j=nc; j<cols; j+=nc)
      {
        const Index actual_nc = (std::min)(j+nc,cols)-j;

        // pack B_k,j to B'
        pack_rhs(blockB, rhs.getSubMapper(k,j), actual_kc, actual_nc);

        // C_j += A' * B'
        gebp(res.getSubMapper(0, j), blockA, blockB, rows, actual_kc, actual_nc, alpha);
      }

      // Release all the sub blocks A'_i of A' for the current thread,
      // i.e., we simply decrement the number of users by 1
      for(Index i=0; i<threads; ++i)
#if !EIGEN_HAS_CXX11_ATOMIC
        #pragma omp atomic
#endif
        info[i].users -= 1;
    }
  }
  else
#endif // EIGEN_HAS_OPENMP
  {
    EIGEN_UNUSED_VARIABLE(info);

    // this is the sequential version!
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*nc;

    ei_declare_aligned_stack_constructed_variable(LhsScalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, blocking.blockB());

    const bool pack_rhs_once = mc!=rows && kc==depth && nc==cols;

    // For each horizontal panel of the rhs, and corresponding panel of the lhs...
    for(Index i2=0; i2<rows; i2+=mc)
    {
      const Index actual_mc = (std::min)(i2+mc,rows)-i2;

      for(Index k2=0; k2<depth; k2+=kc)
      {
        const Index actual_kc = (std::min)(k2+kc,depth)-k2;

        // OK, here we have selected one horizontal panel of rhs and one vertical panel of lhs.
        // => Pack lhs's panel into a sequential chunk of memory (L2/L3 caching)
        // Note that this panel will be read as many times as the number of blocks in the rhs's
        // horizontal panel which is, in practice, a very low number.
        pack_lhs(blockA, lhs.getSubMapper(i2,k2), actual_kc, actual_mc);

        // For each kc x nc block of the rhs's horizontal panel...
        for(Index j2=0; j2<cols; j2+=nc)
        {
          const Index actual_nc = (std::min)(j2+nc,cols)-j2;

          // We pack the rhs's block into a sequential chunk of memory (L2 caching)
          // Note that this block will be read a very high number of times, which is equal to the number of
          // micro horizontal panel of the large rhs's panel (e.g., rows/12 times).
          if((!pack_rhs_once) || i2==0)
            pack_rhs(blockB, rhs.getSubMapper(k2,j2), actual_kc, actual_nc);

          // Everything is packed, we can now call the panel * block kernel:
          gebp(res.getSubMapper(i2, j2), blockA, blockB, actual_mc, actual_kc, actual_nc, alpha);
        }
      }
    }
  }
}

};

/*********************************************************************************
*  Specialization of generic_product_impl for "large" GEMM, i.e.,
*  implementation of the high level wrapper to general_matrix_matrix_product
**********************************************************************************/

template<typename Scalar, typename Index, typename Gemm, typename Lhs, typename Rhs, typename Dest, typename BlockingType>
struct gemm_functor
{
  gemm_functor(const Lhs& lhs, const Rhs& rhs, Dest& dest, const Scalar& actualAlpha, BlockingType& blocking)
    : m_lhs(lhs), m_rhs(rhs), m_dest(dest), m_actualAlpha(actualAlpha), m_blocking(blocking)
  {}

  void initParallelSession(Index num_threads) const
  {
    m_blocking.initParallel(m_lhs.rows(), m_rhs.cols(), m_lhs.cols(), num_threads);
    m_blocking.allocateA();
  }

  void operator() (Index row, Index rows, Index col=0, Index cols=-1, GemmParallelInfo<Index>* info=0) const
  {
    if(cols==-1)
      cols = m_rhs.cols();

    Gemm::run(rows, cols, m_lhs.cols(),
              &m_lhs.coeffRef(row,0), m_lhs.outerStride(),
              &m_rhs.coeffRef(0,col), m_rhs.outerStride(),
              (Scalar*)&(m_dest.coeffRef(row,col)), m_dest.innerStride(), m_dest.outerStride(),
              m_actualAlpha, m_blocking, info);
  }

  typedef typename Gemm::Traits Traits;

  protected:
    const Lhs& m_lhs;
    const Rhs& m_rhs;
    Dest& m_dest;
    Scalar m_actualAlpha;
    BlockingType& m_blocking;
};

template<int StorageOrder, typename LhsScalar, typename RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor=1,
bool FiniteAtCompileTime = MaxRows!=Dynamic && MaxCols!=Dynamic && MaxDepth != Dynamic> class gemm_blocking_space;

template<typename _LhsScalar, typename _RhsScalar>
class level3_blocking
{
    typedef _LhsScalar LhsScalar;
    typedef _RhsScalar RhsScalar;

  protected:
    LhsScalar* m_blockA;
    RhsScalar* m_blockB;

    Index m_mc;
    Index m_nc;
    Index m_kc;

  public:

    level3_blocking()
      : m_blockA(0), m_blockB(0), m_mc(0), m_nc(0), m_kc(0)
    {}

    inline Index mc() const { return m_mc; }
    inline Index nc() const { return m_nc; }
    inline Index kc() const { return m_kc; }

    inline LhsScalar* blockA() { return m_blockA; }
    inline RhsScalar* blockB() { return m_blockB; }
};

template<int StorageOrder, typename _LhsScalar, typename _RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor>
class gemm_blocking_space<StorageOrder,_LhsScalar,_RhsScalar,MaxRows, MaxCols, MaxDepth, KcFactor, true /* == FiniteAtCompileTime */>
  : public level3_blocking<
      typename conditional<StorageOrder==RowMajor,_RhsScalar,_LhsScalar>::type,
      typename conditional<StorageOrder==RowMajor,_LhsScalar,_RhsScalar>::type>
{
    enum {
      Transpose = StorageOrder==RowMajor,
      ActualRows = Transpose ? MaxCols : MaxRows,
      ActualCols = Transpose ? MaxRows : MaxCols
    };
    typedef typename conditional<Transpose,_RhsScalar,_LhsScalar>::type LhsScalar;
    typedef typename conditional<Transpose,_LhsScalar,_RhsScalar>::type RhsScalar;
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;
    enum {
      SizeA = ActualRows * MaxDepth,
      SizeB = ActualCols * MaxDepth
    };

#if EIGEN_MAX_STATIC_ALIGN_BYTES >= EIGEN_DEFAULT_ALIGN_BYTES
    EIGEN_ALIGN_MAX LhsScalar m_staticA[SizeA];
    EIGEN_ALIGN_MAX RhsScalar m_staticB[SizeB];
#else
    EIGEN_ALIGN_MAX char m_staticA[SizeA * sizeof(LhsScalar) + EIGEN_DEFAULT_ALIGN_BYTES-1];
    EIGEN_ALIGN_MAX char m_staticB[SizeB * sizeof(RhsScalar) + EIGEN_DEFAULT_ALIGN_BYTES-1];
#endif

  public:

    gemm_blocking_space(Index /*rows*/, Index /*cols*/, Index /*depth*/, Index /*num_threads*/, bool /*full_rows = false*/)
    {
      this->m_mc = ActualRows;
      this->m_nc = ActualCols;
      this->m_kc = MaxDepth;
#if EIGEN_MAX_STATIC_ALIGN_BYTES >= EIGEN_DEFAULT_ALIGN_BYTES
      this->m_blockA = m_staticA;
      this->m_blockB = m_staticB;
#else
      this->m_blockA = reinterpret_cast<LhsScalar*>((internal::UIntPtr(m_staticA) + (EIGEN_DEFAULT_ALIGN_BYTES-1)) & ~std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1));
      this->m_blockB = reinterpret_cast<RhsScalar*>((internal::UIntPtr(m_staticB) + (EIGEN_DEFAULT_ALIGN_BYTES-1)) & ~std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1));
#endif
    }

    void initParallel(Index, Index, Index, Index)
    {}

    inline void allocateA() {}
    inline void allocateB() {}
    inline void allocateAll() {}
};

template<int StorageOrder, typename _LhsScalar, typename _RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor>
class gemm_blocking_space<StorageOrder,_LhsScalar,_RhsScalar,MaxRows, MaxCols, MaxDepth, KcFactor, false>
  : public level3_blocking<
      typename conditional<StorageOrder==RowMajor,_RhsScalar,_LhsScalar>::type,
      typename conditional<StorageOrder==RowMajor,_LhsScalar,_RhsScalar>::type>
{
    enum {
      Transpose = StorageOrder==RowMajor
    };
    typedef typename conditional<Transpose,_RhsScalar,_LhsScalar>::type LhsScalar;
    typedef typename conditional<Transpose,_LhsScalar,_RhsScalar>::type RhsScalar;
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;

    Index m_sizeA;
    Index m_sizeB;

  public:

    gemm_blocking_space(Index rows, Index cols, Index depth, Index num_threads, bool l3_blocking)
    {
      this->m_mc = Transpose ? cols : rows;
      this->m_nc = Transpose ? rows : cols;
      this->m_kc = depth;

      if(l3_blocking)
      {
        computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, this->m_mc, this->m_nc, num_threads);
      }
      else  // no l3 blocking
      {
        Index n = this->m_nc;
        computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, this->m_mc, n, num_threads);
      }

      m_sizeA = this->m_mc * this->m_kc;
      m_sizeB = this->m_kc * this->m_nc;
    }

    void initParallel(Index rows, Index cols, Index depth, Index num_threads)
    {
      this->m_mc = Transpose ? cols : rows;
      this->m_nc = Transpose ? rows : cols;
      this->m_kc = depth;

      eigen_internal_assert(this->m_blockA==0 && this->m_blockB==0);
      Index m = this->m_mc;
      computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, m, this->m_nc, num_threads);
      m_sizeA = this->m_mc * this->m_kc;
      m_sizeB = this->m_kc * this->m_nc;
    }

    void allocateA()
    {
      if(this->m_blockA==0)
        this->m_blockA = aligned_new<LhsScalar>(m_sizeA);
    }

    void allocateB()
    {
      if(this->m_blockB==0)
        this->m_blockB = aligned_new<RhsScalar>(m_sizeB);
    }

    void allocateAll()
    {
      allocateA();
      allocateB();
    }

    ~gemm_blocking_space()
    {
      aligned_delete(this->m_blockA, m_sizeA);
      aligned_delete(this->m_blockB, m_sizeB);
    }
};

} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  typedef typename Lhs::Scalar LhsScalar;
  typedef typename Rhs::Scalar RhsScalar;

  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;

  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

  enum {
    MaxDepthAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(Lhs::MaxColsAtCompileTime,Rhs::MaxRowsAtCompileTime)
  };

  typedef generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode> lazyproduct;

  template<typename Dst>
  static void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=404 for a discussion and helper program
    // to determine the following heuristic.
    // EIGEN_GEMM_TO_COEFFBASED_THRESHOLD is typically defined to 20 in GeneralProduct.h,
    // unless it has been specialized by the user or for a given architecture.
    // Note that the condition rhs.rows()>0 was required because lazy product is (was?) not happy with empty inputs.
    // I'm not sure it is still required.
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::assign_op<typename Dst::Scalar,Scalar>());
    else
    {
      dst.setZero();
      scaleAndAddTo(dst, lhs, rhs, Scalar(1));
    }
  }

  template<typename Dst>
  static void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::add_assign_op<typename Dst::Scalar,Scalar>());
    else
      scaleAndAddTo(dst,lhs, rhs, Scalar(1));
  }

  template<typename Dst>
  static void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::sub_assign_op<typename Dst::Scalar,Scalar>());
    else
      scaleAndAddTo(dst, lhs, rhs, Scalar(-1));
  }

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& a_lhs, const Rhs& a_rhs, const Scalar& alpha)
  {
    eigen_assert(dst.rows()==a_lhs.rows() && dst.cols()==a_rhs.cols());
    if(a_lhs.cols()==0 || a_lhs.rows()==0 || a_rhs.cols()==0)
      return;

    if (dst.cols() == 1)
    {
      // Fallback to GEMV if either the lhs or rhs is a runtime vector
      typename Dest::ColXpr dst_vec(dst.col(0));
      return internal::generic_product_impl<Lhs,typename Rhs::ConstColXpr,DenseShape,DenseShape,GemvProduct>
        ::scaleAndAddTo(dst_vec, a_lhs, a_rhs.col(0), alpha);
    }
    else if (dst.rows() == 1)
    {
      // Fallback to GEMV if either the lhs or rhs is a runtime vector
      typename Dest::RowXpr dst_vec(dst.row(0));
      return internal::generic_product_impl<typename Lhs::ConstRowXpr,Rhs,DenseShape,DenseShape,GemvProduct>
        ::scaleAndAddTo(dst_vec, a_lhs.row(0), a_rhs, alpha);
    }

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = combine_scalar_factors(alpha, a_lhs, a_rhs);

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,LhsScalar,RhsScalar,
            Dest::MaxRowsAtCompileTime,Dest::MaxColsAtCompileTime,MaxDepthAtCompileTime> BlockingType;

    typedef internal::gemm_functor<
      Scalar, Index,
      internal::general_matrix_matrix_product<
        Index,
        LhsScalar, (ActualLhsTypeCleaned::Flags&RowMajorBit) ? RowMajor : ColMajor, bool(LhsBlasTraits::NeedToConjugate),
        RhsScalar, (ActualRhsTypeCleaned::Flags&RowMajorBit) ? RowMajor : ColMajor, bool(RhsBlasTraits::NeedToConjugate),
        (Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,
        Dest::InnerStrideAtCompileTime>,
      ActualLhsTypeCleaned, ActualRhsTypeCleaned, Dest, BlockingType> GemmFunctor;

    BlockingType blocking(dst.rows(), dst.cols(), lhs.cols(), 1, true);
    internal::parallelize_gemm<(Dest::MaxRowsAtCompileTime>32 || Dest::MaxRowsAtCompileTime==Dynamic)>
        (GemmFunctor(lhs, rhs, dst, actualAlpha, blocking), a_lhs.rows(), a_rhs.cols(), a_lhs.cols(), Dest::Flags&RowMajorBit);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H
#define EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H

namespace Eigen { 

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update;

namespace internal {

/**********************************************************************
* This file implements a general A * B product while
* evaluating only one triangular part of the product.
* This is a more general version of self adjoint product (C += A A^T)
* as the level 3 SYRK Blas routine.
**********************************************************************/

// forward declarations (defined at the end of this file)
template<typename LhsScalar, typename RhsScalar, typename Index, int mr, int nr, bool ConjLhs, bool ConjRhs, int ResInnerStride, int UpLo>
struct tribb_kernel;
  
/* Optimized matrix-matrix product evaluating only one triangular half */
template <typename Index,
          typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                              int ResStorageOrder, int ResInnerStride, int  UpLo, int Version = Specialized>
struct general_matrix_matrix_triangular_product;

// as usual if the result is row major => we transpose the product
template <typename Index, typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
                          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                          int ResInnerStride, int  UpLo, int Version>
struct general_matrix_matrix_triangular_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride,UpLo,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const LhsScalar* lhs, Index lhsStride,
                                      const RhsScalar* rhs, Index rhsStride, ResScalar* res, Index resIncr, Index resStride,
                                      const ResScalar& alpha, level3_blocking<RhsScalar,LhsScalar>& blocking)
  {
    general_matrix_matrix_triangular_product<Index,
        RhsScalar, RhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateRhs,
        LhsScalar, LhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateLhs,
        ColMajor, ResInnerStride, UpLo==Lower?Upper:Lower>
      ::run(size,depth,rhs,rhsStride,lhs,lhsStride,res,resIncr,resStride,alpha,blocking);
  }
};

template <typename Index, typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
                          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                          int ResInnerStride, int  UpLo, int Version>
struct general_matrix_matrix_triangular_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,UpLo,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const LhsScalar* _lhs, Index lhsStride,
                                      const RhsScalar* _rhs, Index rhsStride,
                                      ResScalar* _res, Index resIncr, Index resStride,
                                      const ResScalar& alpha, level3_blocking<LhsScalar,RhsScalar>& blocking)
  {
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;

    typedef const_blas_data_mapper<LhsScalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();
    Index mc = (std::min)(size,blocking.mc());

    // !!! mc must be a multiple of nr:
    if(mc > Traits::nr)
      mc = (mc/Traits::nr)*Traits::nr;

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*size;

    ei_declare_aligned_stack_constructed_variable(LhsScalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, blocking.blockB());

    gemm_pack_lhs<LhsScalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<RhsScalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
    gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp;
    tribb_kernel<LhsScalar, RhsScalar, Index, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs, ResInnerStride, UpLo> sybb;

    for(Index k2=0; k2<depth; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,depth)-k2;

      // note that the actual rhs is the transpose/adjoint of mat
      pack_rhs(blockB, rhs.getSubMapper(k2,0), actual_kc, size);

      for(Index i2=0; i2<size; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,size)-i2;

        pack_lhs(blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        // the selected actual_mc * size panel of res is split into three different part:
        //  1 - before the diagonal => processed with gebp or skipped
        //  2 - the actual_mc x actual_mc symmetric block => processed with a special kernel
        //  3 - after the diagonal => processed with gebp or skipped
        if (UpLo==Lower)
          gebp(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc,
               (std::min)(size,i2), alpha, -1, -1, 0, 0);

        sybb(_res+resStride*i2 + resIncr*i2, resIncr, resStride, blockA, blockB + actual_kc*i2, actual_mc, actual_kc, alpha);

        if (UpLo==Upper)
        {
          Index j2 = i2+actual_mc;
          gebp(res.getSubMapper(i2, j2), blockA, blockB+actual_kc*j2, actual_mc,
               actual_kc, (std::max)(Index(0), size-j2), alpha, -1, -1, 0, 0);
        }
      }
    }
  }
};

// Optimized packed Block * packed Block product kernel evaluating only one given triangular part
// This kernel is built on top of the gebp kernel:
// - the current destination block is processed per panel of actual_mc x BlockSize
//   where BlockSize is set to the minimal value allowing gebp to be as fast as possible
// - then, as usual, each panel is split into three parts along the diagonal,
//   the sub blocks above and below the diagonal are processed as usual,
//   while the triangular block overlapping the diagonal is evaluated into a
//   small temporary buffer which is then accumulated into the result using a
//   triangular traversal.
template<typename LhsScalar, typename RhsScalar, typename Index, int mr, int nr, bool ConjLhs, bool ConjRhs, int ResInnerStride, int UpLo>
struct tribb_kernel
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjLhs,ConjRhs> Traits;
  typedef typename Traits::ResScalar ResScalar;

  enum {
    BlockSize  = meta_least_common_multiple<EIGEN_PLAIN_ENUM_MAX(mr,nr),EIGEN_PLAIN_ENUM_MIN(mr,nr)>::ret
  };
  void operator()(ResScalar* _res, Index resIncr, Index resStride, const LhsScalar* blockA, const RhsScalar* blockB, Index size, Index depth, const ResScalar& alpha)
  {
    typedef blas_data_mapper<ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    typedef blas_data_mapper<ResScalar, Index, ColMajor, Unaligned> BufferMapper;
    ResMapper res(_res, resStride, resIncr);
    gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, mr, nr, ConjLhs, ConjRhs> gebp_kernel1;
    gebp_kernel<LhsScalar, RhsScalar, Index, BufferMapper, mr, nr, ConjLhs, ConjRhs> gebp_kernel2;

    Matrix<ResScalar,BlockSize,BlockSize,ColMajor> buffer((internal::constructor_without_unaligned_array_assert()));

    // let's process the block per panel of actual_mc x BlockSize,
    // again, each is split into three parts, etc.
    for (Index j=0; j<size; j+=BlockSize)
    {
      Index actualBlockSize = std::min<Index>(BlockSize,size - j);
      const RhsScalar* actual_b = blockB+j*depth;

      if(UpLo==Upper)
        gebp_kernel1(res.getSubMapper(0, j), blockA, actual_b, j, depth, actualBlockSize, alpha,
                     -1, -1, 0, 0);
      
      // selfadjoint micro block
      {
        Index i = j;
        buffer.setZero();
        // 1 - apply the kernel on the temporary buffer
        gebp_kernel2(BufferMapper(buffer.data(), BlockSize), blockA+depth*i, actual_b, actualBlockSize, depth, actualBlockSize, alpha,
                     -1, -1, 0, 0);

        // 2 - triangular accumulation
        for(Index j1=0; j1<actualBlockSize; ++j1)
        {
          typename ResMapper::LinearMapper r = res.getLinearMapper(i,j+j1);
          for(Index i1=UpLo==Lower ? j1 : 0;
              UpLo==Lower ? i1<actualBlockSize : i1<=j1; ++i1)
            r(i1) += buffer(i1,j1);
        }
      }

      if(UpLo==Lower)
      {
        Index i = j+actualBlockSize;
        gebp_kernel1(res.getSubMapper(i, j), blockA+depth*i, actual_b, size-i, 
                     depth, actualBlockSize, alpha, -1, -1, 0, 0);
      }
    }
  }
};

} // end namespace internal

// high level API

template<typename MatrixType, typename ProductType, int UpLo, bool IsOuterProduct>
struct general_product_to_triangular_selector;


template<typename MatrixType, typename ProductType, int UpLo>
struct general_product_to_triangular_selector<MatrixType,ProductType,UpLo,true>
{
  static void run(MatrixType& mat, const ProductType& prod, const typename MatrixType::Scalar& alpha, bool beta)
  {
    typedef typename MatrixType::Scalar Scalar;
    
    typedef typename internal::remove_all<typename ProductType::LhsNested>::type Lhs;
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhs;
    typedef typename internal::remove_all<ActualLhs>::type _ActualLhs;
    typename internal::add_const_on_value_type<ActualLhs>::type actualLhs = LhsBlasTraits::extract(prod.lhs());
    
    typedef typename internal::remove_all<typename ProductType::RhsNested>::type Rhs;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhs;
    typedef typename internal::remove_all<ActualRhs>::type _ActualRhs;
    typename internal::add_const_on_value_type<ActualRhs>::type actualRhs = RhsBlasTraits::extract(prod.rhs());

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(prod.lhs().derived()) * RhsBlasTraits::extractScalarFactor(prod.rhs().derived());

    if(!beta)
      mat.template triangularView<UpLo>().setZero();

    enum {
      StorageOrder = (internal::traits<MatrixType>::Flags&RowMajorBit) ? RowMajor : ColMajor,
      UseLhsDirectly = _ActualLhs::InnerStrideAtCompileTime==1,
      UseRhsDirectly = _ActualRhs::InnerStrideAtCompileTime==1
    };
    
    internal::gemv_static_vector_if<Scalar,Lhs::SizeAtCompileTime,Lhs::MaxSizeAtCompileTime,!UseLhsDirectly> static_lhs;
    ei_declare_aligned_stack_constructed_variable(Scalar, actualLhsPtr, actualLhs.size(),
      (UseLhsDirectly ? const_cast<Scalar*>(actualLhs.data()) : static_lhs.data()));
    if(!UseLhsDirectly) Map<typename _ActualLhs::PlainObject>(actualLhsPtr, actualLhs.size()) = actualLhs;
    
    internal::gemv_static_vector_if<Scalar,Rhs::SizeAtCompileTime,Rhs::MaxSizeAtCompileTime,!UseRhsDirectly> static_rhs;
    ei_declare_aligned_stack_constructed_variable(Scalar, actualRhsPtr, actualRhs.size(),
      (UseRhsDirectly ? const_cast<Scalar*>(actualRhs.data()) : static_rhs.data()));
    if(!UseRhsDirectly) Map<typename _ActualRhs::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    
    
    selfadjoint_rank1_update<Scalar,Index,StorageOrder,UpLo,
                              LhsBlasTraits::NeedToConjugate && NumTraits<Scalar>::IsComplex,
                              RhsBlasTraits::NeedToConjugate && NumTraits<Scalar>::IsComplex>
          ::run(actualLhs.size(), mat.data(), mat.outerStride(), actualLhsPtr, actualRhsPtr, actualAlpha);
  }
};

template<typename MatrixType, typename ProductType, int UpLo>
struct general_product_to_triangular_selector<MatrixType,ProductType,UpLo,false>
{
  static void run(MatrixType& mat, const ProductType& prod, const typename MatrixType::Scalar& alpha, bool beta)
  {
    typedef typename internal::remove_all<typename ProductType::LhsNested>::type Lhs;
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhs;
    typedef typename internal::remove_all<ActualLhs>::type _ActualLhs;
    typename internal::add_const_on_value_type<ActualLhs>::type actualLhs = LhsBlasTraits::extract(prod.lhs());
    
    typedef typename internal::remove_all<typename ProductType::RhsNested>::type Rhs;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhs;
    typedef typename internal::remove_all<ActualRhs>::type _ActualRhs;
    typename internal::add_const_on_value_type<ActualRhs>::type actualRhs = RhsBlasTraits::extract(prod.rhs());

    typename ProductType::Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(prod.lhs().derived()) * RhsBlasTraits::extractScalarFactor(prod.rhs().derived());

    if(!beta)
      mat.template triangularView<UpLo>().setZero();

    enum {
      IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0,
      LhsIsRowMajor = _ActualLhs::Flags&RowMajorBit ? 1 : 0,
      RhsIsRowMajor = _ActualRhs::Flags&RowMajorBit ? 1 : 0,
      SkipDiag = (UpLo&(UnitDiag|ZeroDiag))!=0
    };

    Index size = mat.cols();
    if(SkipDiag)
      size--;
    Index depth = actualLhs.cols();

    typedef internal::gemm_blocking_space<IsRowMajor ? RowMajor : ColMajor,typename Lhs::Scalar,typename Rhs::Scalar,
          MatrixType::MaxColsAtCompileTime, MatrixType::MaxColsAtCompileTime, _ActualRhs::MaxColsAtCompileTime> BlockingType;

    BlockingType blocking(size, size, depth, 1, false);

    internal::general_matrix_matrix_triangular_product<Index,
      typename Lhs::Scalar, LhsIsRowMajor ? RowMajor : ColMajor, LhsBlasTraits::NeedToConjugate,
      typename Rhs::Scalar, RhsIsRowMajor ? RowMajor : ColMajor, RhsBlasTraits::NeedToConjugate,
      IsRowMajor ? RowMajor : ColMajor, MatrixType::InnerStrideAtCompileTime, UpLo&(Lower|Upper)>
      ::run(size, depth,
            &actualLhs.coeffRef(SkipDiag&&(UpLo&Lower)==Lower ? 1 : 0,0), actualLhs.outerStride(),
            &actualRhs.coeffRef(0,SkipDiag&&(UpLo&Upper)==Upper ? 1 : 0), actualRhs.outerStride(),
            mat.data() + (SkipDiag ? (bool(IsRowMajor) != ((UpLo&Lower)==Lower) ? mat.innerStride() : mat.outerStride() ) : 0),
            mat.innerStride(), mat.outerStride(), actualAlpha, blocking);
  }
};

template<typename MatrixType, unsigned int UpLo>
template<typename ProductType>
EIGEN_DEVICE_FUNC TriangularView<MatrixType,UpLo>& TriangularViewImpl<MatrixType,UpLo,Dense>::_assignProduct(const ProductType& prod, const Scalar& alpha, bool beta)
{
  EIGEN_STATIC_ASSERT((UpLo&UnitDiag)==0, WRITING_TO_TRIANGULAR_PART_WITH_UNIT_DIAGONAL_IS_NOT_SUPPORTED);
  eigen_assert(derived().nestedExpression().rows() == prod.rows() && derived().cols() == prod.cols());

  general_product_to_triangular_selector<MatrixType, ProductType, UpLo, internal::traits<ProductType>::InnerSize==1>::run(derived().nestedExpression().const_cast_derived(), prod, alpha, beta);

  return derived();
}

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Level 3 BLAS SYRK/HERK implementation.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H
#define EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H

namespace Eigen {

namespace internal {

template <typename Index, typename Scalar, int AStorageOrder, bool ConjugateA, int ResStorageOrder, int UpLo>
struct general_matrix_matrix_rankupdate :
       general_matrix_matrix_triangular_product<
         Index,Scalar,AStorageOrder,ConjugateA,Scalar,AStorageOrder,ConjugateA,ResStorageOrder,1,UpLo,BuiltIn> {};


// try to go to BLAS specialization
#define EIGEN_BLAS_RANKUPDATE_SPECIALIZE(Scalar) \
template <typename Index, int LhsStorageOrder, bool ConjugateLhs, \
                          int RhsStorageOrder, bool ConjugateRhs, int  UpLo> \
struct general_matrix_matrix_triangular_product<Index,Scalar,LhsStorageOrder,ConjugateLhs, \
               Scalar,RhsStorageOrder,ConjugateRhs,ColMajor,1,UpLo,Specialized> { \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const Scalar* lhs, Index lhsStride, \
                          const Scalar* rhs, Index rhsStride, Scalar* res, Index resIncr, Index resStride, Scalar alpha, level3_blocking<Scalar, Scalar>& blocking) \
  { \
    if ( lhs==rhs && ((UpLo&(Lower|Upper))==UpLo) ) { \
      general_matrix_matrix_rankupdate<Index,Scalar,LhsStorageOrder,ConjugateLhs,ColMajor,UpLo> \
      ::run(size,depth,lhs,lhsStride,rhs,rhsStride,res,resStride,alpha,blocking); \
    } else { \
      general_matrix_matrix_triangular_product<Index, \
        Scalar, LhsStorageOrder, ConjugateLhs, \
        Scalar, RhsStorageOrder, ConjugateRhs, \
        ColMajor, 1, UpLo, BuiltIn> \
      ::run(size,depth,lhs,lhsStride,rhs,rhsStride,res,resIncr,resStride,alpha,blocking); \
    } \
  } \
};

EIGEN_BLAS_RANKUPDATE_SPECIALIZE(double)
EIGEN_BLAS_RANKUPDATE_SPECIALIZE(float)
// TODO handle complex cases
// EIGEN_BLAS_RANKUPDATE_SPECIALIZE(dcomplex)
// EIGEN_BLAS_RANKUPDATE_SPECIALIZE(scomplex)

// SYRK for float/double
#define EIGEN_BLAS_RANKUPDATE_R(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int AStorageOrder, bool ConjugateA, int  UpLo> \
struct general_matrix_matrix_rankupdate<Index,EIGTYPE,AStorageOrder,ConjugateA,ColMajor,UpLo> { \
  enum { \
    IsLower = (UpLo&Lower) == Lower, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((AStorageOrder==ColMajor) && ConjugateA) ? 1 : 0 \
  }; \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const EIGTYPE* lhs, Index lhsStride, \
                          const EIGTYPE* /*rhs*/, Index /*rhsStride*/, EIGTYPE* res, Index resStride, EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
  /* typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs;*/ \
\
   BlasIndex lda=convert_index<BlasIndex>(lhsStride), ldc=convert_index<BlasIndex>(resStride), n=convert_index<BlasIndex>(size), k=convert_index<BlasIndex>(depth); \
   char uplo=((IsLower) ? 'L' : 'U'), trans=((AStorageOrder==RowMajor) ? 'T':'N'); \
   EIGTYPE beta(1); \
   BLASFUNC(&uplo, &trans, &n, &k, (const BLASTYPE*)&numext::real_ref(alpha), lhs, &lda, (const BLASTYPE*)&numext::real_ref(beta), res, &ldc); \
  } \
};

// HERK for complex data
#define EIGEN_BLAS_RANKUPDATE_C(EIGTYPE, BLASTYPE, RTYPE, BLASFUNC) \
template <typename Index, int AStorageOrder, bool ConjugateA, int  UpLo> \
struct general_matrix_matrix_rankupdate<Index,EIGTYPE,AStorageOrder,ConjugateA,ColMajor,UpLo> { \
  enum { \
    IsLower = (UpLo&Lower) == Lower, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = (((AStorageOrder==ColMajor) && ConjugateA) || ((AStorageOrder==RowMajor) && !ConjugateA)) ? 1 : 0 \
  }; \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const EIGTYPE* lhs, Index lhsStride, \
                          const EIGTYPE* /*rhs*/, Index /*rhsStride*/, EIGTYPE* res, Index resStride, EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, AStorageOrder> MatrixType; \
\
   BlasIndex lda=convert_index<BlasIndex>(lhsStride), ldc=convert_index<BlasIndex>(resStride), n=convert_index<BlasIndex>(size), k=convert_index<BlasIndex>(depth); \
   char uplo=((IsLower) ? 'L' : 'U'), trans=((AStorageOrder==RowMajor) ? 'C':'N'); \
   RTYPE alpha_, beta_; \
   const EIGTYPE* a_ptr; \
\
   alpha_ = alpha.real(); \
   beta_ = 1.0; \
/* Copy with conjugation in some cases*/ \
   MatrixType a; \
   if (conjA) { \
     Map<const MatrixType, 0, OuterStride<> > mapA(lhs,n,k,OuterStride<>(lhsStride)); \
     a = mapA.conjugate(); \
     lda = a.outerStride(); \
     a_ptr = a.data(); \
   } else a_ptr=lhs; \
   BLASFUNC(&uplo, &trans, &n, &k, &alpha_, (BLASTYPE*)a_ptr, &lda, &beta_, (BLASTYPE*)res, &ldc); \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_RANKUPDATE_R(double, double, dsyrk)
EIGEN_BLAS_RANKUPDATE_R(float,  float,  ssyrk)
#else
EIGEN_BLAS_RANKUPDATE_R(double, double, dsyrk_)
EIGEN_BLAS_RANKUPDATE_R(float,  float,  ssyrk_)
#endif

// TODO hanlde complex cases
// EIGEN_BLAS_RANKUPDATE_C(dcomplex, double, double, zherk_)
// EIGEN_BLAS_RANKUPDATE_C(scomplex, float,  float, cherk_)


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   General matrix-matrix product functionality based on ?GEMM.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H
#define EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements general matrix-matrix multiplication using BLAS
* gemm function via partial specialization of
* general_matrix_matrix_product::run(..) method for float, double,
* std::complex<float> and std::complex<double> types
**********************************************************************/

// gemm specialization

#define GEMM_SPECIALIZATION(EIGTYPE, EIGPREFIX, BLASTYPE, BLASFUNC) \
template< \
  typename Index, \
  int LhsStorageOrder, bool ConjugateLhs, \
  int RhsStorageOrder, bool ConjugateRhs> \
struct general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1> \
{ \
typedef gebp_traits<EIGTYPE,EIGTYPE> Traits; \
\
static void run(Index rows, Index cols, Index depth, \
  const EIGTYPE* _lhs, Index lhsStride, \
  const EIGTYPE* _rhs, Index rhsStride, \
  EIGTYPE* res, Index resIncr, Index resStride, \
  EIGTYPE alpha, \
  level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/, \
  GemmParallelInfo<Index>* /*info = 0*/) \
{ \
  using std::conj; \
\
  EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
  eigen_assert(resIncr == 1); \
  char transa, transb; \
  BlasIndex m, n, k, lda, ldb, ldc; \
  const EIGTYPE *a, *b; \
  EIGTYPE beta(1); \
  MatrixX##EIGPREFIX a_tmp, b_tmp; \
\
/* Set transpose options */ \
  transa = (LhsStorageOrder==RowMajor) ? ((ConjugateLhs) ? 'C' : 'T') : 'N'; \
  transb = (RhsStorageOrder==RowMajor) ? ((ConjugateRhs) ? 'C' : 'T') : 'N'; \
\
/* Set m, n, k */ \
  m = convert_index<BlasIndex>(rows);  \
  n = convert_index<BlasIndex>(cols);  \
  k = convert_index<BlasIndex>(depth); \
\
/* Set lda, ldb, ldc */ \
  lda = convert_index<BlasIndex>(lhsStride); \
  ldb = convert_index<BlasIndex>(rhsStride); \
  ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
  if ((LhsStorageOrder==ColMajor) && (ConjugateLhs)) { \
    Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,m,k,OuterStride<>(lhsStride)); \
    a_tmp = lhs.conjugate(); \
    a = a_tmp.data(); \
    lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
  } else a = _lhs; \
\
  if ((RhsStorageOrder==ColMajor) && (ConjugateRhs)) { \
    Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,k,n,OuterStride<>(rhsStride)); \
    b_tmp = rhs.conjugate(); \
    b = b_tmp.data(); \
    ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
  } else b = _rhs; \
\
  BLASFUNC(&transa, &transb, &m, &n, &k, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
}};

#ifdef EIGEN_USE_MKL
GEMM_SPECIALIZATION(double,   d,  double, dgemm)
GEMM_SPECIALIZATION(float,    f,  float,  sgemm)
GEMM_SPECIALIZATION(dcomplex, cd, MKL_Complex16, zgemm)
GEMM_SPECIALIZATION(scomplex, cf, MKL_Complex8,  cgemm)
#else
GEMM_SPECIALIZATION(double,   d,  double, dgemm_)
GEMM_SPECIALIZATION(float,    f,  float,  sgemm_)
GEMM_SPECIALIZATION(dcomplex, cd, double, zgemm_)
GEMM_SPECIALIZATION(scomplex, cf, float,  cgemm_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_VECTOR_H
#define EIGEN_GENERAL_MATRIX_VECTOR_H

namespace Eigen {

namespace internal {

enum GEMVPacketSizeType {
  GEMVPacketFull = 0,
  GEMVPacketHalf,
  GEMVPacketQuarter
};

template <int N, typename T1, typename T2, typename T3>
struct gemv_packet_cond { typedef T3 type; };

template <typename T1, typename T2, typename T3>
struct gemv_packet_cond<GEMVPacketFull, T1, T2, T3> { typedef T1 type; };

template <typename T1, typename T2, typename T3>
struct gemv_packet_cond<GEMVPacketHalf, T1, T2, T3> { typedef T2 type; };

template<typename LhsScalar, typename RhsScalar, int _PacketSize=GEMVPacketFull>
class gemv_traits
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

#define PACKET_DECL_COND_PREFIX(prefix, name, packet_size)                        \
  typedef typename gemv_packet_cond<packet_size,                                  \
                                    typename packet_traits<name ## Scalar>::type, \
                                    typename packet_traits<name ## Scalar>::half, \
                                    typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  prefix ## name ## Packet

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
#undef PACKET_DECL_COND_PREFIX

public:
  enum {
        Vectorizable = unpacket_traits<_LhsPacket>::vectorizable &&
        unpacket_traits<_RhsPacket>::vectorizable &&
        int(unpacket_traits<_LhsPacket>::size)==int(unpacket_traits<_RhsPacket>::size),
        LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
        RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
        ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
};


/* Optimized col-major matrix * vector product:
 * This algorithm processes the matrix per vertical panels,
 * which are then processed horizontaly per chunck of 8*PacketSize x 1 vertical segments.
 *
 * Mixing type logic: C += alpha * A * B
 *  |  A  |  B  |alpha| comments
 *  |real |cplx |cplx | no vectorization
 *  |real |cplx |real | alpha is converted to a cplx when calling the run function, no vectorization
 *  |cplx |real |cplx | invalid, the caller has to do tmp: = A * B; C += alpha*tmp
 *  |cplx |real |real | optimal case, vectorization possible via real-cplx mul
 *
 * The same reasoning apply for the transposed case.
 */
template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
struct general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>
{
  typedef gemv_traits<LhsScalar,RhsScalar> Traits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketHalf> HalfTraits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketQuarter> QuarterTraits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;

EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE static void run(
  Index rows, Index cols,
  const LhsMapper& lhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  RhsScalar alpha);
};

template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>::run(
  Index rows, Index cols,
  const LhsMapper& alhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  RhsScalar alpha)
{
  EIGEN_UNUSED_VARIABLE(resIncr);
  eigen_internal_assert(resIncr==1);

  // The following copy tells the compiler that lhs's attributes are not modified outside this function
  // This helps GCC to generate propoer code.
  LhsMapper lhs(alhs);

  conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
  conj_helper<LhsPacket,RhsPacket,ConjugateLhs,ConjugateRhs> pcj;
  conj_helper<LhsPacketHalf,RhsPacketHalf,ConjugateLhs,ConjugateRhs> pcj_half;
  conj_helper<LhsPacketQuarter,RhsPacketQuarter,ConjugateLhs,ConjugateRhs> pcj_quarter;

  const Index lhsStride = lhs.stride();
  // TODO: for padded aligned inputs, we could enable aligned reads
  enum { LhsAlignment = Unaligned,
         ResPacketSize = Traits::ResPacketSize,
         ResPacketSizeHalf = HalfTraits::ResPacketSize,
         ResPacketSizeQuarter = QuarterTraits::ResPacketSize,
         LhsPacketSize = Traits::LhsPacketSize,
         HasHalf = (int)ResPacketSizeHalf < (int)ResPacketSize,
         HasQuarter = (int)ResPacketSizeQuarter < (int)ResPacketSizeHalf
  };

  const Index n8 = rows-8*ResPacketSize+1;
  const Index n4 = rows-4*ResPacketSize+1;
  const Index n3 = rows-3*ResPacketSize+1;
  const Index n2 = rows-2*ResPacketSize+1;
  const Index n1 = rows-1*ResPacketSize+1;
  const Index n_half = rows-1*ResPacketSizeHalf+1;
  const Index n_quarter = rows-1*ResPacketSizeQuarter+1;

  // TODO: improve the following heuristic:
  const Index block_cols = cols<128 ? cols : (lhsStride*sizeof(LhsScalar)<32000?16:4);
  ResPacket palpha = pset1<ResPacket>(alpha);
  ResPacketHalf palpha_half = pset1<ResPacketHalf>(alpha);
  ResPacketQuarter palpha_quarter = pset1<ResPacketQuarter>(alpha);

  for(Index j2=0; j2<cols; j2+=block_cols)
  {
    Index jend = numext::mini(j2+block_cols,cols);
    Index i=0;
    for(; i<n8; i+=ResPacketSize*8)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0)),
                c3 = pset1<ResPacket>(ResScalar(0)),
                c4 = pset1<ResPacket>(ResScalar(0)),
                c5 = pset1<ResPacket>(ResScalar(0)),
                c6 = pset1<ResPacket>(ResScalar(0)),
                c7 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
        c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*3,j),b0,c3);
        c4 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*4,j),b0,c4);
        c5 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*5,j),b0,c5);
        c6 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*6,j),b0,c6);
        c7 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*7,j),b0,c7);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));
      pstoreu(res+i+ResPacketSize*3, pmadd(c3,palpha,ploadu<ResPacket>(res+i+ResPacketSize*3)));
      pstoreu(res+i+ResPacketSize*4, pmadd(c4,palpha,ploadu<ResPacket>(res+i+ResPacketSize*4)));
      pstoreu(res+i+ResPacketSize*5, pmadd(c5,palpha,ploadu<ResPacket>(res+i+ResPacketSize*5)));
      pstoreu(res+i+ResPacketSize*6, pmadd(c6,palpha,ploadu<ResPacket>(res+i+ResPacketSize*6)));
      pstoreu(res+i+ResPacketSize*7, pmadd(c7,palpha,ploadu<ResPacket>(res+i+ResPacketSize*7)));
    }
    if(i<n4)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0)),
                c3 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
        c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*3,j),b0,c3);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));
      pstoreu(res+i+ResPacketSize*3, pmadd(c3,palpha,ploadu<ResPacket>(res+i+ResPacketSize*3)));

      i+=ResPacketSize*4;
    }
    if(i<n3)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));

      i+=ResPacketSize*3;
    }
    if(i<n2)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      i+=ResPacketSize*2;
    }
    if(i<n1)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      i+=ResPacketSize;
    }
    if(HasHalf && i<n_half)
    {
      ResPacketHalf c0 = pset1<ResPacketHalf>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacketHalf b0 = pset1<RhsPacketHalf>(rhs(j,0));
        c0 = pcj_half.pmadd(lhs.template load<LhsPacketHalf,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSizeHalf*0, pmadd(c0,palpha_half,ploadu<ResPacketHalf>(res+i+ResPacketSizeHalf*0)));
      i+=ResPacketSizeHalf;
    }
    if(HasQuarter && i<n_quarter)
    {
      ResPacketQuarter c0 = pset1<ResPacketQuarter>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacketQuarter b0 = pset1<RhsPacketQuarter>(rhs(j,0));
        c0 = pcj_quarter.pmadd(lhs.template load<LhsPacketQuarter,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSizeQuarter*0, pmadd(c0,palpha_quarter,ploadu<ResPacketQuarter>(res+i+ResPacketSizeQuarter*0)));
      i+=ResPacketSizeQuarter;
    }
    for(;i<rows;++i)
    {
      ResScalar c0(0);
      for(Index j=j2; j<jend; j+=1)
        c0 += cj.pmul(lhs(i,j), rhs(j,0));
      res[i] += alpha*c0;
    }
  }
}

/* Optimized row-major matrix * vector product:
 * This algorithm processes 4 rows at once that allows to both reduce
 * the number of load/stores of the result by a factor 4 and to reduce
 * the instruction dependency. Moreover, we know that all bands have the
 * same alignment pattern.
 *
 * Mixing type logic:
 *  - alpha is always a complex (or converted to a complex)
 *  - no vectorization
 */
template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
struct general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>
{
  typedef gemv_traits<LhsScalar,RhsScalar> Traits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketHalf> HalfTraits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketQuarter> QuarterTraits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;

EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE static void run(
  Index rows, Index cols,
  const LhsMapper& lhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  ResScalar alpha);
};

template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>::run(
  Index rows, Index cols,
  const LhsMapper& alhs,
  const RhsMapper& rhs,
  ResScalar* res, Index resIncr,
  ResScalar alpha)
{
  // The following copy tells the compiler that lhs's attributes are not modified outside this function
  // This helps GCC to generate propoer code.
  LhsMapper lhs(alhs);

  eigen_internal_assert(rhs.stride()==1);
  conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
  conj_helper<LhsPacket,RhsPacket,ConjugateLhs,ConjugateRhs> pcj;
  conj_helper<LhsPacketHalf,RhsPacketHalf,ConjugateLhs,ConjugateRhs> pcj_half;
  conj_helper<LhsPacketQuarter,RhsPacketQuarter,ConjugateLhs,ConjugateRhs> pcj_quarter;

  // TODO: fine tune the following heuristic. The rationale is that if the matrix is very large,
  //       processing 8 rows at once might be counter productive wrt cache.
  const Index n8 = lhs.stride()*sizeof(LhsScalar)>32000 ? 0 : rows-7;
  const Index n4 = rows-3;
  const Index n2 = rows-1;

  // TODO: for padded aligned inputs, we could enable aligned reads
  enum { LhsAlignment = Unaligned,
         ResPacketSize = Traits::ResPacketSize,
         ResPacketSizeHalf = HalfTraits::ResPacketSize,
         ResPacketSizeQuarter = QuarterTraits::ResPacketSize,
         LhsPacketSize = Traits::LhsPacketSize,
         LhsPacketSizeHalf = HalfTraits::LhsPacketSize,
         LhsPacketSizeQuarter = QuarterTraits::LhsPacketSize,
         HasHalf = (int)ResPacketSizeHalf < (int)ResPacketSize,
         HasQuarter = (int)ResPacketSizeQuarter < (int)ResPacketSizeHalf
  };

  Index i=0;
  for(; i<n8; i+=8)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0)),
              c2 = pset1<ResPacket>(ResScalar(0)),
              c3 = pset1<ResPacket>(ResScalar(0)),
              c4 = pset1<ResPacket>(ResScalar(0)),
              c5 = pset1<ResPacket>(ResScalar(0)),
              c6 = pset1<ResPacket>(ResScalar(0)),
              c7 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
      c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+2,j),b0,c2);
      c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+3,j),b0,c3);
      c4 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+4,j),b0,c4);
      c5 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+5,j),b0,c5);
      c6 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+6,j),b0,c6);
      c7 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+7,j),b0,c7);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    ResScalar cc2 = predux(c2);
    ResScalar cc3 = predux(c3);
    ResScalar cc4 = predux(c4);
    ResScalar cc5 = predux(c5);
    ResScalar cc6 = predux(c6);
    ResScalar cc7 = predux(c7);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
      cc2 += cj.pmul(lhs(i+2,j), b0);
      cc3 += cj.pmul(lhs(i+3,j), b0);
      cc4 += cj.pmul(lhs(i+4,j), b0);
      cc5 += cj.pmul(lhs(i+5,j), b0);
      cc6 += cj.pmul(lhs(i+6,j), b0);
      cc7 += cj.pmul(lhs(i+7,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
    res[(i+2)*resIncr] += alpha*cc2;
    res[(i+3)*resIncr] += alpha*cc3;
    res[(i+4)*resIncr] += alpha*cc4;
    res[(i+5)*resIncr] += alpha*cc5;
    res[(i+6)*resIncr] += alpha*cc6;
    res[(i+7)*resIncr] += alpha*cc7;
  }
  for(; i<n4; i+=4)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0)),
              c2 = pset1<ResPacket>(ResScalar(0)),
              c3 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
      c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+2,j),b0,c2);
      c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+3,j),b0,c3);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    ResScalar cc2 = predux(c2);
    ResScalar cc3 = predux(c3);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
      cc2 += cj.pmul(lhs(i+2,j), b0);
      cc3 += cj.pmul(lhs(i+3,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
    res[(i+2)*resIncr] += alpha*cc2;
    res[(i+3)*resIncr] += alpha*cc3;
  }
  for(; i<n2; i+=2)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
  }
  for(; i<rows; ++i)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0));
    ResPacketHalf c0_h = pset1<ResPacketHalf>(ResScalar(0));
    ResPacketQuarter c0_q = pset1<ResPacketQuarter>(ResScalar(0));
    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket,Unaligned>(j,0);
      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i,j),b0,c0);
    }
    ResScalar cc0 = predux(c0);
    if (HasHalf) {
      for(; j+LhsPacketSizeHalf<=cols; j+=LhsPacketSizeHalf)
        {
          RhsPacketHalf b0 = rhs.template load<RhsPacketHalf,Unaligned>(j,0);
          c0_h = pcj_half.pmadd(lhs.template load<LhsPacketHalf,LhsAlignment>(i,j),b0,c0_h);
        }
      cc0 += predux(c0_h);
    }
    if (HasQuarter) {
      for(; j+LhsPacketSizeQuarter<=cols; j+=LhsPacketSizeQuarter)
        {
          RhsPacketQuarter b0 = rhs.template load<RhsPacketQuarter,Unaligned>(j,0);
          c0_q = pcj_quarter.pmadd(lhs.template load<LhsPacketQuarter,LhsAlignment>(i,j),b0,c0_q);
        }
      cc0 += predux(c0_q);
    }
    for(; j<cols; ++j)
    {
      cc0 += cj.pmul(lhs(i,j), rhs(j,0));
    }
    res[i*resIncr] += alpha*cc0;
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   General matrix-vector product functionality based on ?GEMV.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H
#define EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements general matrix-vector multiplication using BLAS
* gemv function via partial specialization of
* general_matrix_vector_product::run(..) method for float, double,
* std::complex<float> and std::complex<double> types
**********************************************************************/

// gemv specialization

template<typename Index, typename LhsScalar, int StorageOrder, bool ConjugateLhs, typename RhsScalar, bool ConjugateRhs>
struct general_matrix_vector_product_gemv;

#define EIGEN_BLAS_GEMV_SPECIALIZE(Scalar) \
template<typename Index, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ColMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,ConjugateRhs,Specialized> { \
static void run( \
  Index rows, Index cols, \
  const const_blas_data_mapper<Scalar,Index,ColMajor> &lhs, \
  const const_blas_data_mapper<Scalar,Index,RowMajor> &rhs, \
  Scalar* res, Index resIncr, Scalar alpha) \
{ \
  if (ConjugateLhs) { \
    general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ColMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,ConjugateRhs,BuiltIn>::run( \
      rows, cols, lhs, rhs, res, resIncr, alpha); \
  } else { \
    general_matrix_vector_product_gemv<Index,Scalar,ColMajor,ConjugateLhs,Scalar,ConjugateRhs>::run( \
      rows, cols, lhs.data(), lhs.stride(), rhs.data(), rhs.stride(), res, resIncr, alpha); \
  } \
} \
}; \
template<typename Index, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,RowMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ConjugateRhs,Specialized> { \
static void run( \
  Index rows, Index cols, \
  const const_blas_data_mapper<Scalar,Index,RowMajor> &lhs, \
  const const_blas_data_mapper<Scalar,Index,ColMajor> &rhs, \
  Scalar* res, Index resIncr, Scalar alpha) \
{ \
    general_matrix_vector_product_gemv<Index,Scalar,RowMajor,ConjugateLhs,Scalar,ConjugateRhs>::run( \
      rows, cols, lhs.data(), lhs.stride(), rhs.data(), rhs.stride(), res, resIncr, alpha); \
} \
}; \

EIGEN_BLAS_GEMV_SPECIALIZE(double)
EIGEN_BLAS_GEMV_SPECIALIZE(float)
EIGEN_BLAS_GEMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_GEMV_SPECIALIZE(scomplex)

#define EIGEN_BLAS_GEMV_SPECIALIZATION(EIGTYPE,BLASTYPE,BLASFUNC) \
template<typename Index, int LhsStorageOrder, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product_gemv<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,ConjugateRhs> \
{ \
typedef Matrix<EIGTYPE,Dynamic,1,ColMajor> GEMVVector;\
\
static void run( \
  Index rows, Index cols, \
  const EIGTYPE* lhs, Index lhsStride, \
  const EIGTYPE* rhs, Index rhsIncr, \
  EIGTYPE* res, Index resIncr, EIGTYPE alpha) \
{ \
  BlasIndex m=convert_index<BlasIndex>(rows), n=convert_index<BlasIndex>(cols), \
            lda=convert_index<BlasIndex>(lhsStride), incx=convert_index<BlasIndex>(rhsIncr), incy=convert_index<BlasIndex>(resIncr); \
  const EIGTYPE beta(1); \
  const EIGTYPE *x_ptr; \
  char trans=(LhsStorageOrder==ColMajor) ? 'N' : (ConjugateLhs) ? 'C' : 'T'; \
  if (LhsStorageOrder==RowMajor) { \
    m = convert_index<BlasIndex>(cols); \
    n = convert_index<BlasIndex>(rows); \
  }\
  GEMVVector x_tmp; \
  if (ConjugateRhs) { \
    Map<const GEMVVector, 0, InnerStride<> > map_x(rhs,cols,1,InnerStride<>(incx)); \
    x_tmp=map_x.conjugate(); \
    x_ptr=x_tmp.data(); \
    incx=1; \
  } else x_ptr=rhs; \
  BLASFUNC(&trans, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)lhs, &lda, (const BLASTYPE*)x_ptr, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &incy); \
}\
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_GEMV_SPECIALIZATION(double,   double, dgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(float,    float,  sgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(dcomplex, MKL_Complex16, zgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(scomplex, MKL_Complex8 , cgemv)
#else
EIGEN_BLAS_GEMV_SPECIALIZATION(double,   double, dgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(float,    float,  sgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(dcomplex, double, zgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(scomplex, float,  cgemv_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/Parallelizer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARALLELIZER_H
#define EIGEN_PARALLELIZER_H

#if EIGEN_HAS_CXX11_ATOMIC
#include <atomic>
#endif

namespace Eigen {

namespace internal {

/** \internal */
inline void manage_multi_threading(Action action, int* v)
{
  static int m_maxThreads = -1;
  EIGEN_UNUSED_VARIABLE(m_maxThreads)

  if(action==SetAction)
  {
    eigen_internal_assert(v!=0);
    m_maxThreads = *v;
  }
  else if(action==GetAction)
  {
    eigen_internal_assert(v!=0);
    #ifdef EIGEN_HAS_OPENMP
    if(m_maxThreads>0)
      *v = m_maxThreads;
    else
      *v = omp_get_max_threads();
    #else
    *v = 1;
    #endif
  }
  else
  {
    eigen_internal_assert(false);
  }
}

}

/** Must be call first when calling Eigen from multiple threads */
inline void initParallel()
{
  int nbt;
  internal::manage_multi_threading(GetAction, &nbt);
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
}

/** \returns the max number of threads reserved for Eigen
  * \sa setNbThreads */
inline int nbThreads()
{
  int ret;
  internal::manage_multi_threading(GetAction, &ret);
  return ret;
}

/** Sets the max number of threads reserved for Eigen
  * \sa nbThreads */
inline void setNbThreads(int v)
{
  internal::manage_multi_threading(SetAction, &v);
}

namespace internal {

template<typename Index> struct GemmParallelInfo
{
  GemmParallelInfo() : sync(-1), users(0), lhs_start(0), lhs_length(0) {}

  // volatile is not enough on all architectures (see bug 1572)
  // to guarantee that when thread A says to thread B that it is
  // done with packing a block, then all writes have been really
  // carried out... C++11 memory model+atomic guarantees this.
#if EIGEN_HAS_CXX11_ATOMIC
  std::atomic<Index> sync;
  std::atomic<int> users;
#else
  Index volatile sync;
  int volatile users;
#endif

  Index lhs_start;
  Index lhs_length;
};

template<bool Condition, typename Functor, typename Index>
void parallelize_gemm(const Functor& func, Index rows, Index cols, Index depth, bool transpose)
{
  // TODO when EIGEN_USE_BLAS is defined,
  // we should still enable OMP for other scalar types
  // Without C++11, we have to disable GEMM's parallelization on
  // non x86 architectures because there volatile is not enough for our purpose.
  // See bug 1572.
#if (! defined(EIGEN_HAS_OPENMP)) || defined(EIGEN_USE_BLAS) || ((!EIGEN_HAS_CXX11_ATOMIC) && !(EIGEN_ARCH_i386_OR_x86_64))
  // FIXME the transpose variable is only needed to properly split
  // the matrix product when multithreading is enabled. This is a temporary
  // fix to support row-major destination matrices. This whole
  // parallelizer mechanism has to be redesigned anyway.
  EIGEN_UNUSED_VARIABLE(depth);
  EIGEN_UNUSED_VARIABLE(transpose);
  func(0,rows, 0,cols);
#else

  // Dynamically check whether we should enable or disable OpenMP.
  // The conditions are:
  // - the max number of threads we can create is greater than 1
  // - we are not already in a parallel code
  // - the sizes are large enough

  // compute the maximal number of threads from the size of the product:
  // This first heuristic takes into account that the product kernel is fully optimized when working with nr columns at once.
  Index size = transpose ? rows : cols;
  Index pb_max_threads = std::max<Index>(1,size / Functor::Traits::nr);

  // compute the maximal number of threads from the total amount of work:
  double work = static_cast<double>(rows) * static_cast<double>(cols) *
      static_cast<double>(depth);
  double kMinTaskSize = 50000;  // FIXME improve this heuristic.
  pb_max_threads = std::max<Index>(1, std::min<Index>(pb_max_threads, static_cast<Index>( work / kMinTaskSize ) ));

  // compute the number of threads we are going to use
  Index threads = std::min<Index>(nbThreads(), pb_max_threads);

  // if multi-threading is explicitly disabled, not useful, or if we already are in a parallel session,
  // then abort multi-threading
  // FIXME omp_get_num_threads()>1 only works for openmp, what if the user does not use openmp?
  if((!Condition) || (threads==1) || (omp_get_num_threads()>1))
    return func(0,rows, 0,cols);

  Eigen::initParallel();
  func.initParallelSession(threads);

  if(transpose)
    std::swap(rows,cols);

  ei_declare_aligned_stack_constructed_variable(GemmParallelInfo<Index>,info,threads,0);

  #pragma omp parallel num_threads(threads)
  {
    Index i = omp_get_thread_num();
    // Note that the actual number of threads might be lower than the number of request ones.
    Index actual_threads = omp_get_num_threads();

    Index blockCols = (cols / actual_threads) & ~Index(0x3);
    Index blockRows = (rows / actual_threads);
    blockRows = (blockRows/Functor::Traits::mr)*Functor::Traits::mr;

    Index r0 = i*blockRows;
    Index actualBlockRows = (i+1==actual_threads) ? rows-r0 : blockRows;

    Index c0 = i*blockCols;
    Index actualBlockCols = (i+1==actual_threads) ? cols-c0 : blockCols;

    info[i].lhs_start = r0;
    info[i].lhs_length = actualBlockRows;

    if(transpose) func(c0, actualBlockCols, 0, rows, info);
    else          func(0, rows, c0, actualBlockCols, info);
  }
#endif
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARALLELIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_MATRIX_MATRIX_H
#define EIGEN_SELFADJOINT_MATRIX_MATRIX_H

namespace Eigen { 

namespace internal {

// pack a selfadjoint block diagonal for use with the gebp_kernel
template<typename Scalar, typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs
{
  template<int BlockRows> inline
  void pack(Scalar* blockA, const const_blas_data_mapper<Scalar,Index,StorageOrder>& lhs, Index cols, Index i, Index& count)
  {
    // normal copy
    for(Index k=0; k<i; k++)
      for(Index w=0; w<BlockRows; w++)
        blockA[count++] = lhs(i+w,k);           // normal
    // symmetric copy
    Index h = 0;
    for(Index k=i; k<i+BlockRows; k++)
    {
      for(Index w=0; w<h; w++)
        blockA[count++] = numext::conj(lhs(k, i+w)); // transposed

      blockA[count++] = numext::real(lhs(k,k));   // real (diagonal)

      for(Index w=h+1; w<BlockRows; w++)
        blockA[count++] = lhs(i+w, k);          // normal
      ++h;
    }
    // transposed copy
    for(Index k=i+BlockRows; k<cols; k++)
      for(Index w=0; w<BlockRows; w++)
        blockA[count++] = numext::conj(lhs(k, i+w)); // transposed
  }
  void operator()(Scalar* blockA, const Scalar* _lhs, Index lhsStride, Index cols, Index rows)
  {
    typedef typename unpacket_traits<typename packet_traits<Scalar>::type>::half HalfPacket;
    typedef typename unpacket_traits<typename unpacket_traits<typename packet_traits<Scalar>::type>::half>::half QuarterPacket;
    enum { PacketSize = packet_traits<Scalar>::size,
           HalfPacketSize = unpacket_traits<HalfPacket>::size,
           QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
           HasHalf = (int)HalfPacketSize < (int)PacketSize,
           HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

    const_blas_data_mapper<Scalar,Index,StorageOrder> lhs(_lhs,lhsStride);
    Index count = 0;
    //Index peeled_mc3 = (rows/Pack1)*Pack1;
    
    const Index peeled_mc3 = Pack1>=3*PacketSize ? (rows/(3*PacketSize))*(3*PacketSize) : 0;
    const Index peeled_mc2 = Pack1>=2*PacketSize ? peeled_mc3+((rows-peeled_mc3)/(2*PacketSize))*(2*PacketSize) : 0;
    const Index peeled_mc1 = Pack1>=1*PacketSize ? peeled_mc2+((rows-peeled_mc2)/(1*PacketSize))*(1*PacketSize) : 0;
    const Index peeled_mc_half = Pack1>=HalfPacketSize ? peeled_mc1+((rows-peeled_mc1)/(HalfPacketSize))*(HalfPacketSize) : 0;
    const Index peeled_mc_quarter = Pack1>=QuarterPacketSize ? peeled_mc_half+((rows-peeled_mc_half)/(QuarterPacketSize))*(QuarterPacketSize) : 0;
    
    if(Pack1>=3*PacketSize)
      for(Index i=0; i<peeled_mc3; i+=3*PacketSize)
        pack<3*PacketSize>(blockA, lhs, cols, i, count);
    
    if(Pack1>=2*PacketSize)
      for(Index i=peeled_mc3; i<peeled_mc2; i+=2*PacketSize)
        pack<2*PacketSize>(blockA, lhs, cols, i, count);
    
    if(Pack1>=1*PacketSize)
      for(Index i=peeled_mc2; i<peeled_mc1; i+=1*PacketSize)
        pack<1*PacketSize>(blockA, lhs, cols, i, count);

    if(HasHalf && Pack1>=HalfPacketSize)
      for(Index i=peeled_mc1; i<peeled_mc_half; i+=HalfPacketSize)
        pack<HalfPacketSize>(blockA, lhs, cols, i, count);

    if(HasQuarter && Pack1>=QuarterPacketSize)
      for(Index i=peeled_mc_half; i<peeled_mc_quarter; i+=QuarterPacketSize)
        pack<QuarterPacketSize>(blockA, lhs, cols, i, count);

    // do the same with mr==1
    for(Index i=peeled_mc_quarter; i<rows; i++)
    {
      for(Index k=0; k<i; k++)
        blockA[count++] = lhs(i, k);                   // normal

      blockA[count++] = numext::real(lhs(i, i));       // real (diagonal)

      for(Index k=i+1; k<cols; k++)
        blockA[count++] = numext::conj(lhs(k, i));     // transposed
    }
  }
};

template<typename Scalar, typename Index, int nr, int StorageOrder>
struct symm_pack_rhs
{
  enum { PacketSize = packet_traits<Scalar>::size };
  void operator()(Scalar* blockB, const Scalar* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    Index end_k = k2 + rows;
    Index count = 0;
    const_blas_data_mapper<Scalar,Index,StorageOrder> rhs(_rhs,rhsStride);
    Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;

    // first part: normal case
    for(Index j2=0; j2<k2; j2+=nr)
    {
      for(Index k=k2; k<end_k; k++)
      {
        blockB[count+0] = rhs(k,j2+0);
        blockB[count+1] = rhs(k,j2+1);
        if (nr>=4)
        {
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
        }
        if (nr>=8)
        {
          blockB[count+4] = rhs(k,j2+4);
          blockB[count+5] = rhs(k,j2+5);
          blockB[count+6] = rhs(k,j2+6);
          blockB[count+7] = rhs(k,j2+7);
        }
        count += nr;
      }
    }

    // second part: diagonal block
    Index end8 = nr>=8 ? (std::min)(k2+rows,packet_cols8) : k2;
    if(nr>=8)
    {
      for(Index j2=k2; j2<end8; j2+=8)
      {
        // again we can split vertically in three different parts (transpose, symmetric, normal)
        // transpose
        for(Index k=k2; k<j2; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          blockB[count+4] = numext::conj(rhs(j2+4,k));
          blockB[count+5] = numext::conj(rhs(j2+5,k));
          blockB[count+6] = numext::conj(rhs(j2+6,k));
          blockB[count+7] = numext::conj(rhs(j2+7,k));
          count += 8;
        }
        // symmetric
        Index h = 0;
        for(Index k=j2; k<j2+8; k++)
        {
          // normal
          for (Index w=0 ; w<h; ++w)
            blockB[count+w] = rhs(k,j2+w);

          blockB[count+h] = numext::real(rhs(k,k));

          // transpose
          for (Index w=h+1 ; w<8; ++w)
            blockB[count+w] = numext::conj(rhs(j2+w,k));
          count += 8;
          ++h;
        }
        // normal
        for(Index k=j2+8; k<end_k; k++)
        {
          blockB[count+0] = rhs(k,j2+0);
          blockB[count+1] = rhs(k,j2+1);
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
          blockB[count+4] = rhs(k,j2+4);
          blockB[count+5] = rhs(k,j2+5);
          blockB[count+6] = rhs(k,j2+6);
          blockB[count+7] = rhs(k,j2+7);
          count += 8;
        }
      }
    }
    if(nr>=4)
    {
      for(Index j2=end8; j2<(std::min)(k2+rows,packet_cols4); j2+=4)
      {
        // again we can split vertically in three different parts (transpose, symmetric, normal)
        // transpose
        for(Index k=k2; k<j2; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          count += 4;
        }
        // symmetric
        Index h = 0;
        for(Index k=j2; k<j2+4; k++)
        {
          // normal
          for (Index w=0 ; w<h; ++w)
            blockB[count+w] = rhs(k,j2+w);

          blockB[count+h] = numext::real(rhs(k,k));

          // transpose
          for (Index w=h+1 ; w<4; ++w)
            blockB[count+w] = numext::conj(rhs(j2+w,k));
          count += 4;
          ++h;
        }
        // normal
        for(Index k=j2+4; k<end_k; k++)
        {
          blockB[count+0] = rhs(k,j2+0);
          blockB[count+1] = rhs(k,j2+1);
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
          count += 4;
        }
      }
    }

    // third part: transposed
    if(nr>=8)
    {
      for(Index j2=k2+rows; j2<packet_cols8; j2+=8)
      {
        for(Index k=k2; k<end_k; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          blockB[count+4] = numext::conj(rhs(j2+4,k));
          blockB[count+5] = numext::conj(rhs(j2+5,k));
          blockB[count+6] = numext::conj(rhs(j2+6,k));
          blockB[count+7] = numext::conj(rhs(j2+7,k));
          count += 8;
        }
      }
    }
    if(nr>=4)
    {
      for(Index j2=(std::max)(packet_cols8,k2+rows); j2<packet_cols4; j2+=4)
      {
        for(Index k=k2; k<end_k; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          count += 4;
        }
      }
    }

    // copy the remaining columns one at a time (=> the same with nr==1)
    for(Index j2=packet_cols4; j2<cols; ++j2)
    {
      // transpose
      Index half = (std::min)(end_k,j2);
      for(Index k=k2; k<half; k++)
      {
        blockB[count] = numext::conj(rhs(j2,k));
        count += 1;
      }

      if(half==j2 && half<k2+rows)
      {
        blockB[count] = numext::real(rhs(j2,j2));
        count += 1;
      }
      else
        half--;

      // normal
      for(Index k=half+1; k<k2+rows; k++)
      {
        blockB[count] = rhs(k,j2);
        count += 1;
      }
    }
  }
};

/* Optimized selfadjoint matrix * matrix (_SYMM) product built on top of
 * the general matrix matrix product.
 */
template <typename Scalar, typename Index,
          int LhsStorageOrder, bool LhsSelfAdjoint, bool ConjugateLhs,
          int RhsStorageOrder, bool RhsSelfAdjoint, bool ConjugateRhs,
          int ResStorageOrder, int ResInnerStride>
struct product_selfadjoint_matrix;

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool LhsSelfAdjoint, bool ConjugateLhs,
          int RhsStorageOrder, bool RhsSelfAdjoint, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,LhsSelfAdjoint,ConjugateLhs, RhsStorageOrder,RhsSelfAdjoint,ConjugateRhs,RowMajor,ResInnerStride>
{

  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols,
    const Scalar* lhs, Index lhsStride,
    const Scalar* rhs, Index rhsStride,
    Scalar* res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    product_selfadjoint_matrix<Scalar, Index,
      EIGEN_LOGICAL_XOR(RhsSelfAdjoint,RhsStorageOrder==RowMajor) ? ColMajor : RowMajor,
      RhsSelfAdjoint, NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(RhsSelfAdjoint,ConjugateRhs),
      EIGEN_LOGICAL_XOR(LhsSelfAdjoint,LhsStorageOrder==RowMajor) ? ColMajor : RowMajor,
      LhsSelfAdjoint, NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(LhsSelfAdjoint,ConjugateLhs),
      ColMajor,ResInnerStride>
      ::run(cols, rows,  rhs, rhsStride,  lhs, lhsStride,  res, resIncr, resStride,  alpha, blocking);
  }
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,true,ConjugateLhs, RhsStorageOrder,false,ConjugateRhs,ColMajor,ResInnerStride>
{

  static EIGEN_DONT_INLINE void run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
EIGEN_DONT_INLINE void product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,true,ConjugateLhs, RhsStorageOrder,false,ConjugateRhs,ColMajor,ResInnerStride>::run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    Index size = rows;

    typedef gebp_traits<Scalar,Scalar> Traits;

    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, (LhsStorageOrder == RowMajor) ? ColMajor : RowMajor> LhsTransposeMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    LhsTransposeMapper lhs_transpose(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    // kc must be smaller than mc
    kc = (std::min)(kc,mc);
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;
    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    symm_pack_lhs<Scalar, Index, Traits::mr, Traits::LhsProgress, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;
    gemm_pack_lhs<Scalar, Index, LhsTransposeMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder==RowMajor?ColMajor:RowMajor, true> pack_lhs_transposed;

    for(Index k2=0; k2<size; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,size)-k2;

      // we have selected one row panel of rhs and one column panel of lhs
      // pack rhs's panel into a sequential chunk of memory
      // and expand each coeff to a constant packet for further reuse
      pack_rhs(blockB, rhs.getSubMapper(k2,0), actual_kc, cols);

      // the select lhs's panel has to be split in three different parts:
      //  1 - the transposed panel above the diagonal block => transposed packed copy
      //  2 - the diagonal block => special packed copy
      //  3 - the panel below the diagonal block => generic packed copy
      for(Index i2=0; i2<k2; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,k2)-i2;
        // transposed packed copy
        pack_lhs_transposed(blockA, lhs_transpose.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
      // the block diagonal
      {
        const Index actual_mc = (std::min)(k2+kc,size)-k2;
        // symmetric packed copy
        pack_lhs(blockA, &lhs(k2,k2), lhsStride, actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(k2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }

      for(Index i2=k2+kc; i2<size; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,size)-i2;
        gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder,false>()
          (blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
    }
  }

// matrix * selfadjoint product
template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,false,ConjugateLhs, RhsStorageOrder,true,ConjugateRhs,ColMajor,ResInnerStride>
{

  static EIGEN_DONT_INLINE void run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
EIGEN_DONT_INLINE void product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,false,ConjugateLhs, RhsStorageOrder,true,ConjugateRhs,ColMajor,ResInnerStride>::run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    Index size = cols;

    typedef gebp_traits<Scalar,Scalar> Traits;

    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    ResMapper res(_res,resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;
    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    symm_pack_rhs<Scalar, Index, Traits::nr,RhsStorageOrder> pack_rhs;

    for(Index k2=0; k2<size; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,size)-k2;

      pack_rhs(blockB, _rhs, rhsStride, actual_kc, cols, k2);

      // => GEPP
      for(Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,rows)-i2;
        pack_lhs(blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
    }
  }

} // end namespace internal

/***************************************************************************
* Wrapper to product_selfadjoint_matrix
***************************************************************************/

namespace internal {
  
template<typename Lhs, int LhsMode, typename Rhs, int RhsMode>
struct selfadjoint_product_impl<Lhs,LhsMode,false,Rhs,RhsMode,false>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  
  enum {
    LhsIsUpper = (LhsMode&(Upper|Lower))==Upper,
    LhsIsSelfAdjoint = (LhsMode&SelfAdjoint)==SelfAdjoint,
    RhsIsUpper = (RhsMode&(Upper|Lower))==Upper,
    RhsIsSelfAdjoint = (RhsMode&SelfAdjoint)==SelfAdjoint
  };
  
  template<typename Dest>
  static void run(Dest &dst, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    eigen_assert(dst.rows()==a_lhs.rows() && dst.cols()==a_rhs.cols());

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(a_lhs)
                               * RhsBlasTraits::extractScalarFactor(a_rhs);

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Lhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxColsAtCompileTime,1> BlockingType;

    BlockingType blocking(lhs.rows(), rhs.cols(), lhs.cols(), 1, false);

    internal::product_selfadjoint_matrix<Scalar, Index,
      EIGEN_LOGICAL_XOR(LhsIsUpper,internal::traits<Lhs>::Flags &RowMajorBit) ? RowMajor : ColMajor, LhsIsSelfAdjoint,
      NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(LhsIsUpper,bool(LhsBlasTraits::NeedToConjugate)),
      EIGEN_LOGICAL_XOR(RhsIsUpper,internal::traits<Rhs>::Flags &RowMajorBit) ? RowMajor : ColMajor, RhsIsSelfAdjoint,
      NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(RhsIsUpper,bool(RhsBlasTraits::NeedToConjugate)),
      internal::traits<Dest>::Flags&RowMajorBit  ? RowMajor : ColMajor,
      Dest::InnerStrideAtCompileTime>
      ::run(
        lhs.rows(), rhs.cols(),                 // sizes
        &lhs.coeffRef(0,0), lhs.outerStride(),  // lhs info
        &rhs.coeffRef(0,0), rhs.outerStride(),  // rhs info
        &dst.coeffRef(0,0), dst.innerStride(), dst.outerStride(),  // result info
        actualAlpha, blocking                   // alpha
      );
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Self adjoint matrix * matrix product functionality based on ?SYMM/?HEMM.
 ********************************************************************************
*/

#ifndef EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H
#define EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {


/* Optimized selfadjoint matrix * matrix (?SYMM/?HEMM) product */

#define EIGEN_BLAS_SYMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,true,ConjugateLhs,RhsStorageOrder,false,ConjugateRhs,ColMajor,1> \
{\
\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='L', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
\
/* Set transpose options */ \
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows);  \
    n = convert_index<BlasIndex>(cols);  \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(lhsStride); \
    ldb = convert_index<BlasIndex>(rhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (LhsStorageOrder==RowMajor) uplo='U'; \
    a = _lhs; \
\
    if (RhsStorageOrder==RowMajor) { \
      Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
      b_tmp = rhs.adjoint(); \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } else b = _rhs; \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};


#define EIGEN_BLAS_HEMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,true,ConjugateLhs,RhsStorageOrder,false,ConjugateRhs,ColMajor,1> \
{\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='L', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
    Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> a_tmp; \
\
/* Set transpose options */ \
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows); \
    n = convert_index<BlasIndex>(cols); \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(lhsStride); \
    ldb = convert_index<BlasIndex>(rhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (((LhsStorageOrder==ColMajor) && ConjugateLhs) || ((LhsStorageOrder==RowMajor) && (!ConjugateLhs))) { \
      Map<const Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder>, 0, OuterStride<> > lhs(_lhs,m,m,OuterStride<>(lhsStride)); \
      a_tmp = lhs.conjugate(); \
      a = a_tmp.data(); \
      lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
    } else a = _lhs; \
    if (LhsStorageOrder==RowMajor) uplo='U'; \
\
    if (RhsStorageOrder==ColMajor && (!ConjugateRhs)) { \
       b = _rhs; } \
    else { \
      if (RhsStorageOrder==ColMajor && ConjugateRhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,m,n,OuterStride<>(rhsStride)); \
        b_tmp = rhs.conjugate(); \
      } else \
      if (ConjugateRhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
        b_tmp = rhs.adjoint(); \
      } else { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
        b_tmp = rhs.transpose(); \
      } \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMM_L(double, double, d, dsymm)
EIGEN_BLAS_SYMM_L(float, float, f, ssymm)
EIGEN_BLAS_HEMM_L(dcomplex, MKL_Complex16, cd, zhemm)
EIGEN_BLAS_HEMM_L(scomplex, MKL_Complex8, cf, chemm)
#else
EIGEN_BLAS_SYMM_L(double, double, d, dsymm_)
EIGEN_BLAS_SYMM_L(float, float, f, ssymm_)
EIGEN_BLAS_HEMM_L(dcomplex, double, cd, zhemm_)
EIGEN_BLAS_HEMM_L(scomplex, float, cf, chemm_)
#endif

/* Optimized matrix * selfadjoint matrix (?SYMM/?HEMM) product */

#define EIGEN_BLAS_SYMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,false,ConjugateLhs,RhsStorageOrder,true,ConjugateRhs,ColMajor,1> \
{\
\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='R', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
\
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows);  \
    n = convert_index<BlasIndex>(cols);  \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(rhsStride); \
    ldb = convert_index<BlasIndex>(lhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (RhsStorageOrder==RowMajor) uplo='U'; \
    a = _rhs; \
\
    if (LhsStorageOrder==RowMajor) { \
      Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(rhsStride)); \
      b_tmp = lhs.adjoint(); \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } else b = _lhs; \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};


#define EIGEN_BLAS_HEMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,false,ConjugateLhs,RhsStorageOrder,true,ConjugateRhs,ColMajor,1> \
{\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='R', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
    Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> a_tmp; \
\
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows); \
    n = convert_index<BlasIndex>(cols); \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(rhsStride); \
    ldb = convert_index<BlasIndex>(lhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (((RhsStorageOrder==ColMajor) && ConjugateRhs) || ((RhsStorageOrder==RowMajor) && (!ConjugateRhs))) { \
      Map<const Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder>, 0, OuterStride<> > rhs(_rhs,n,n,OuterStride<>(rhsStride)); \
      a_tmp = rhs.conjugate(); \
      a = a_tmp.data(); \
      lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
    } else a = _rhs; \
    if (RhsStorageOrder==RowMajor) uplo='U'; \
\
    if (LhsStorageOrder==ColMajor && (!ConjugateLhs)) { \
       b = _lhs; } \
    else { \
      if (LhsStorageOrder==ColMajor && ConjugateLhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,m,n,OuterStride<>(lhsStride)); \
        b_tmp = lhs.conjugate(); \
      } else \
      if (ConjugateLhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(lhsStride)); \
        b_tmp = lhs.adjoint(); \
      } else { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(lhsStride)); \
        b_tmp = lhs.transpose(); \
      } \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMM_R(double, double, d, dsymm)
EIGEN_BLAS_SYMM_R(float, float, f, ssymm)
EIGEN_BLAS_HEMM_R(dcomplex, MKL_Complex16, cd, zhemm)
EIGEN_BLAS_HEMM_R(scomplex, MKL_Complex8, cf, chemm)
#else
EIGEN_BLAS_SYMM_R(double, double, d, dsymm_)
EIGEN_BLAS_SYMM_R(float, float, f, ssymm_)
EIGEN_BLAS_HEMM_R(dcomplex, double, cd, zhemm_)
EIGEN_BLAS_HEMM_R(scomplex, float, cf, chemm_)
#endif
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_MATRIX_VECTOR_H
#define EIGEN_SELFADJOINT_MATRIX_VECTOR_H

namespace Eigen { 

namespace internal {

/* Optimized selfadjoint matrix * vector product:
 * This algorithm processes 2 columns at once that allows to both reduce
 * the number of load/stores of the result by a factor 2 and to reduce
 * the instruction dependency.
 */

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version=Specialized>
struct selfadjoint_matrix_vector_product;

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version>
struct selfadjoint_matrix_vector_product

{
static EIGEN_DONT_INLINE EIGEN_DEVICE_FUNC
void run(
  Index size,
  const Scalar*  lhs, Index lhsStride,
  const Scalar*  rhs,
  Scalar* res,
  Scalar alpha);
};

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version>
EIGEN_DONT_INLINE EIGEN_DEVICE_FUNC
void selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,Version>::run(
  Index size,
  const Scalar*  lhs, Index lhsStride,
  const Scalar*  rhs,
  Scalar* res,
  Scalar alpha)
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  const Index PacketSize = sizeof(Packet)/sizeof(Scalar);

  enum {
    IsRowMajor = StorageOrder==RowMajor ? 1 : 0,
    IsLower = UpLo == Lower ? 1 : 0,
    FirstTriangular = IsRowMajor == IsLower
  };

  conj_helper<Scalar,Scalar,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs,  IsRowMajor), ConjugateRhs> cj0;
  conj_helper<Scalar,Scalar,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs, !IsRowMajor), ConjugateRhs> cj1;
  conj_helper<RealScalar,Scalar,false, ConjugateRhs> cjd;

  conj_helper<Packet,Packet,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs,  IsRowMajor), ConjugateRhs> pcj0;
  conj_helper<Packet,Packet,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs, !IsRowMajor), ConjugateRhs> pcj1;

  Scalar cjAlpha = ConjugateRhs ? numext::conj(alpha) : alpha;

  Index bound = numext::maxi(Index(0), size-8) & 0xfffffffe;
  if (FirstTriangular)
    bound = size - bound;

  for (Index j=FirstTriangular ? bound : 0;
       j<(FirstTriangular ? size : bound);j+=2)
  {
    const Scalar* EIGEN_RESTRICT A0 = lhs + j*lhsStride;
    const Scalar* EIGEN_RESTRICT A1 = lhs + (j+1)*lhsStride;

    Scalar t0 = cjAlpha * rhs[j];
    Packet ptmp0 = pset1<Packet>(t0);
    Scalar t1 = cjAlpha * rhs[j+1];
    Packet ptmp1 = pset1<Packet>(t1);

    Scalar t2(0);
    Packet ptmp2 = pset1<Packet>(t2);
    Scalar t3(0);
    Packet ptmp3 = pset1<Packet>(t3);

    Index starti = FirstTriangular ? 0 : j+2;
    Index endi   = FirstTriangular ? j : size;
    Index alignedStart = (starti) + internal::first_default_aligned(&res[starti], endi-starti);
    Index alignedEnd = alignedStart + ((endi-alignedStart)/(PacketSize))*(PacketSize);

    res[j]   += cjd.pmul(numext::real(A0[j]), t0);
    res[j+1] += cjd.pmul(numext::real(A1[j+1]), t1);
    if(FirstTriangular)
    {
      res[j]   += cj0.pmul(A1[j],   t1);
      t3       += cj1.pmul(A1[j],   rhs[j]);
    }
    else
    {
      res[j+1] += cj0.pmul(A0[j+1],t0);
      t2 += cj1.pmul(A0[j+1], rhs[j+1]);
    }

    for (Index i=starti; i<alignedStart; ++i)
    {
      res[i] += cj0.pmul(A0[i], t0) + cj0.pmul(A1[i],t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
      t3 += cj1.pmul(A1[i], rhs[i]);
    }
    // Yes this an optimization for gcc 4.3 and 4.4 (=> huge speed up)
    // gcc 4.2 does this optimization automatically.
    const Scalar* EIGEN_RESTRICT a0It  = A0  + alignedStart;
    const Scalar* EIGEN_RESTRICT a1It  = A1  + alignedStart;
    const Scalar* EIGEN_RESTRICT rhsIt = rhs + alignedStart;
          Scalar* EIGEN_RESTRICT resIt = res + alignedStart;
    for (Index i=alignedStart; i<alignedEnd; i+=PacketSize)
    {
      Packet A0i = ploadu<Packet>(a0It);  a0It  += PacketSize;
      Packet A1i = ploadu<Packet>(a1It);  a1It  += PacketSize;
      Packet Bi  = ploadu<Packet>(rhsIt); rhsIt += PacketSize; // FIXME should be aligned in most cases
      Packet Xi  = pload <Packet>(resIt);

      Xi    = pcj0.pmadd(A0i,ptmp0, pcj0.pmadd(A1i,ptmp1,Xi));
      ptmp2 = pcj1.pmadd(A0i,  Bi, ptmp2);
      ptmp3 = pcj1.pmadd(A1i,  Bi, ptmp3);
      pstore(resIt,Xi); resIt += PacketSize;
    }
    for (Index i=alignedEnd; i<endi; i++)
    {
      res[i] += cj0.pmul(A0[i], t0) + cj0.pmul(A1[i],t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
      t3 += cj1.pmul(A1[i], rhs[i]);
    }

    res[j]   += alpha * (t2 + predux(ptmp2));
    res[j+1] += alpha * (t3 + predux(ptmp3));
  }
  for (Index j=FirstTriangular ? 0 : bound;j<(FirstTriangular ? bound : size);j++)
  {
    const Scalar* EIGEN_RESTRICT A0 = lhs + j*lhsStride;

    Scalar t1 = cjAlpha * rhs[j];
    Scalar t2(0);
    res[j] += cjd.pmul(numext::real(A0[j]), t1);
    for (Index i=FirstTriangular ? 0 : j+1; i<(FirstTriangular ? j : size); i++)
    {
      res[i] += cj0.pmul(A0[i], t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
    }
    res[j] += alpha * t2;
  }
}

} // end namespace internal 

/***************************************************************************
* Wrapper to product_selfadjoint_vector
***************************************************************************/

namespace internal {

template<typename Lhs, int LhsMode, typename Rhs>
struct selfadjoint_product_impl<Lhs,LhsMode,false,Rhs,0,true>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;
  
  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

  enum { LhsUpLo = LhsMode&(Upper|Lower) };

  template<typename Dest>
  static EIGEN_DEVICE_FUNC
  void run(Dest& dest, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    typedef typename Dest::Scalar ResScalar;
    typedef typename Rhs::Scalar RhsScalar;
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;
    
    eigen_assert(dest.rows()==a_lhs.rows() && dest.cols()==a_rhs.cols());

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(a_lhs)
                               * RhsBlasTraits::extractScalarFactor(a_rhs);

    enum {
      EvalToDest = (Dest::InnerStrideAtCompileTime==1),
      UseRhs = (ActualRhsTypeCleaned::InnerStrideAtCompileTime==1)
    };
    
    internal::gemv_static_vector_if<ResScalar,Dest::SizeAtCompileTime,Dest::MaxSizeAtCompileTime,!EvalToDest> static_dest;
    internal::gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!UseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                  EvalToDest ? dest.data() : static_dest.data());
                                                  
    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,rhs.size(),
        UseRhs ? const_cast<RhsScalar*>(rhs.data()) : static_rhs.data());
    
    if(!EvalToDest)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = dest.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      MappedDest(actualDestPtr, dest.size()) = dest;
    }
      
    if(!UseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = rhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, rhs.size()) = rhs;
    }
      
      
    internal::selfadjoint_matrix_vector_product<Scalar, Index, (internal::traits<ActualLhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor,
                                                int(LhsUpLo), bool(LhsBlasTraits::NeedToConjugate), bool(RhsBlasTraits::NeedToConjugate)>::run
      (
        lhs.rows(),                             // size
        &lhs.coeffRef(0,0),  lhs.outerStride(), // lhs info
        actualRhsPtr,                           // rhs info
        actualDestPtr,                          // result info
        actualAlpha                             // scale factor
      );
    
    if(!EvalToDest)
      dest = MappedDest(actualDestPtr, dest.size());
  }
};

template<typename Lhs, typename Rhs, int RhsMode>
struct selfadjoint_product_impl<Lhs,0,true,Rhs,RhsMode,false>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  enum { RhsUpLo = RhsMode&(Upper|Lower)  };

  template<typename Dest>
  static void run(Dest& dest, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    // let's simply transpose the product
    Transpose<Dest> destT(dest);
    selfadjoint_product_impl<Transpose<const Rhs>, int(RhsUpLo)==Upper ? Lower : Upper, false,
                             Transpose<const Lhs>, 0, true>::run(destT, a_rhs.transpose(), a_lhs.transpose(), alpha);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Selfadjoint matrix-vector product functionality based on ?SYMV/HEMV.
 ********************************************************************************
*/

#ifndef EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H
#define EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements selfadjoint matrix-vector multiplication using BLAS
**********************************************************************/

// symv/hemv specialization

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs>
struct selfadjoint_matrix_vector_product_symv :
  selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,BuiltIn> {};

#define EIGEN_BLAS_SYMV_SPECIALIZE(Scalar) \
template<typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs> \
struct selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,Specialized> { \
static void run( \
  Index size, const Scalar*  lhs, Index lhsStride, \
  const Scalar* _rhs, Scalar* res, Scalar alpha) { \
    enum {\
      IsColMajor = StorageOrder==ColMajor \
    }; \
    if (IsColMajor == ConjugateLhs) {\
      selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,BuiltIn>::run( \
        size, lhs, lhsStride, _rhs, res, alpha);  \
    } else {\
      selfadjoint_matrix_vector_product_symv<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs>::run( \
        size, lhs, lhsStride, _rhs, res, alpha);  \
    }\
  } \
}; \

EIGEN_BLAS_SYMV_SPECIALIZE(double)
EIGEN_BLAS_SYMV_SPECIALIZE(float)
EIGEN_BLAS_SYMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_SYMV_SPECIALIZE(scomplex)

#define EIGEN_BLAS_SYMV_SPECIALIZATION(EIGTYPE,BLASTYPE,BLASFUNC) \
template<typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs> \
struct selfadjoint_matrix_vector_product_symv<EIGTYPE,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs> \
{ \
typedef Matrix<EIGTYPE,Dynamic,1,ColMajor> SYMVVector;\
\
static void run( \
Index size, const EIGTYPE*  lhs, Index lhsStride, \
const EIGTYPE* _rhs, EIGTYPE* res, EIGTYPE alpha) \
{ \
  enum {\
    IsRowMajor = StorageOrder==RowMajor ? 1 : 0, \
    IsLower = UpLo == Lower ? 1 : 0 \
  }; \
  BlasIndex n=convert_index<BlasIndex>(size), lda=convert_index<BlasIndex>(lhsStride), incx=1, incy=1; \
  EIGTYPE beta(1); \
  const EIGTYPE *x_ptr; \
  char uplo=(IsRowMajor) ? (IsLower ? 'U' : 'L') : (IsLower ? 'L' : 'U'); \
  SYMVVector x_tmp; \
  if (ConjugateRhs) { \
    Map<const SYMVVector, 0 > map_x(_rhs,size,1); \
    x_tmp=map_x.conjugate(); \
    x_ptr=x_tmp.data(); \
  } else x_ptr=_rhs; \
  BLASFUNC(&uplo, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)lhs, &lda, (const BLASTYPE*)x_ptr, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &incy); \
}\
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMV_SPECIALIZATION(double,   double, dsymv)
EIGEN_BLAS_SYMV_SPECIALIZATION(float,    float,  ssymv)
EIGEN_BLAS_SYMV_SPECIALIZATION(dcomplex, MKL_Complex16, zhemv)
EIGEN_BLAS_SYMV_SPECIALIZATION(scomplex, MKL_Complex8,  chemv)
#else
EIGEN_BLAS_SYMV_SPECIALIZATION(double,   double, dsymv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(float,    float,  ssymv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(dcomplex, double, zhemv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(scomplex, float,  chemv_)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_PRODUCT_H
#define EIGEN_SELFADJOINT_PRODUCT_H

/**********************************************************************
* This file implements a self adjoint product: C += A A^T updating only
* half of the selfadjoint matrix C.
* It corresponds to the level 3 SYRK and level 2 SYR Blas routines.
**********************************************************************/

namespace Eigen { 


template<typename Scalar, typename Index, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update<Scalar,Index,ColMajor,UpLo,ConjLhs,ConjRhs>
{
  static void run(Index size, Scalar* mat, Index stride, const Scalar* vecX, const Scalar* vecY, const Scalar& alpha)
  {
    internal::conj_if<ConjRhs> cj;
    typedef Map<const Matrix<Scalar,Dynamic,1> > OtherMap;
    typedef typename internal::conditional<ConjLhs,typename OtherMap::ConjugateReturnType,const OtherMap&>::type ConjLhsType;
    for (Index i=0; i<size; ++i)
    {
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i+(UpLo==Lower ? i : 0), (UpLo==Lower ? size-i : (i+1)))
          += (alpha * cj(vecY[i])) * ConjLhsType(OtherMap(vecX+(UpLo==Lower ? i : 0),UpLo==Lower ? size-i : (i+1)));
    }
  }
};

template<typename Scalar, typename Index, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update<Scalar,Index,RowMajor,UpLo,ConjLhs,ConjRhs>
{
  static void run(Index size, Scalar* mat, Index stride, const Scalar* vecX, const Scalar* vecY, const Scalar& alpha)
  {
    selfadjoint_rank1_update<Scalar,Index,ColMajor,UpLo==Lower?Upper:Lower,ConjRhs,ConjLhs>::run(size,mat,stride,vecY,vecX,alpha);
  }
};

template<typename MatrixType, typename OtherType, int UpLo, bool OtherIsVector = OtherType::IsVectorAtCompileTime>
struct selfadjoint_product_selector;

template<typename MatrixType, typename OtherType, int UpLo>
struct selfadjoint_product_selector<MatrixType,OtherType,UpLo,true>
{
  static void run(MatrixType& mat, const OtherType& other, const typename MatrixType::Scalar& alpha)
  {
    typedef typename MatrixType::Scalar Scalar;
    typedef internal::blas_traits<OtherType> OtherBlasTraits;
    typedef typename OtherBlasTraits::DirectLinearAccessType ActualOtherType;
    typedef typename internal::remove_all<ActualOtherType>::type _ActualOtherType;
    typename internal::add_const_on_value_type<ActualOtherType>::type actualOther = OtherBlasTraits::extract(other.derived());

    Scalar actualAlpha = alpha * OtherBlasTraits::extractScalarFactor(other.derived());

    enum {
      StorageOrder = (internal::traits<MatrixType>::Flags&RowMajorBit) ? RowMajor : ColMajor,
      UseOtherDirectly = _ActualOtherType::InnerStrideAtCompileTime==1
    };
    internal::gemv_static_vector_if<Scalar,OtherType::SizeAtCompileTime,OtherType::MaxSizeAtCompileTime,!UseOtherDirectly> static_other;

    ei_declare_aligned_stack_constructed_variable(Scalar, actualOtherPtr, other.size(),
      (UseOtherDirectly ? const_cast<Scalar*>(actualOther.data()) : static_other.data()));
      
    if(!UseOtherDirectly)
      Map<typename _ActualOtherType::PlainObject>(actualOtherPtr, actualOther.size()) = actualOther;
    
    selfadjoint_rank1_update<Scalar,Index,StorageOrder,UpLo,
                              OtherBlasTraits::NeedToConjugate  && NumTraits<Scalar>::IsComplex,
                            (!OtherBlasTraits::NeedToConjugate) && NumTraits<Scalar>::IsComplex>
          ::run(other.size(), mat.data(), mat.outerStride(), actualOtherPtr, actualOtherPtr, actualAlpha);
  }
};

template<typename MatrixType, typename OtherType, int UpLo>
struct selfadjoint_product_selector<MatrixType,OtherType,UpLo,false>
{
  static void run(MatrixType& mat, const OtherType& other, const typename MatrixType::Scalar& alpha)
  {
    typedef typename MatrixType::Scalar Scalar;
    typedef internal::blas_traits<OtherType> OtherBlasTraits;
    typedef typename OtherBlasTraits::DirectLinearAccessType ActualOtherType;
    typedef typename internal::remove_all<ActualOtherType>::type _ActualOtherType;
    typename internal::add_const_on_value_type<ActualOtherType>::type actualOther = OtherBlasTraits::extract(other.derived());

    Scalar actualAlpha = alpha * OtherBlasTraits::extractScalarFactor(other.derived());

    enum {
      IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0,
      OtherIsRowMajor = _ActualOtherType::Flags&RowMajorBit ? 1 : 0
    };

    Index size = mat.cols();
    Index depth = actualOther.cols();

    typedef internal::gemm_blocking_space<IsRowMajor ? RowMajor : ColMajor,Scalar,Scalar,
              MatrixType::MaxColsAtCompileTime, MatrixType::MaxColsAtCompileTime, _ActualOtherType::MaxColsAtCompileTime> BlockingType;

    BlockingType blocking(size, size, depth, 1, false);


    internal::general_matrix_matrix_triangular_product<Index,
      Scalar, OtherIsRowMajor ? RowMajor : ColMajor,   OtherBlasTraits::NeedToConjugate  && NumTraits<Scalar>::IsComplex,
      Scalar, OtherIsRowMajor ? ColMajor : RowMajor, (!OtherBlasTraits::NeedToConjugate) && NumTraits<Scalar>::IsComplex,
      IsRowMajor ? RowMajor : ColMajor, MatrixType::InnerStrideAtCompileTime, UpLo>
      ::run(size, depth,
            actualOther.data(), actualOther.outerStride(), actualOther.data(), actualOther.outerStride(),
            mat.data(), mat.innerStride(), mat.outerStride(), actualAlpha, blocking);
  }
};

// high level API

template<typename MatrixType, unsigned int UpLo>
template<typename DerivedU>
EIGEN_DEVICE_FUNC SelfAdjointView<MatrixType,UpLo>& SelfAdjointView<MatrixType,UpLo>
::rankUpdate(const MatrixBase<DerivedU>& u, const Scalar& alpha)
{
  selfadjoint_product_selector<MatrixType,DerivedU,UpLo>::run(_expression().const_cast_derived(), u.derived(), alpha);

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointRank2Update.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTRANK2UPTADE_H
#define EIGEN_SELFADJOINTRANK2UPTADE_H

namespace Eigen { 

namespace internal {

/* Optimized selfadjoint matrix += alpha * uv' + conj(alpha)*vu'
 * It corresponds to the Level2 syr2 BLAS routine
 */

template<typename Scalar, typename Index, typename UType, typename VType, int UpLo>
struct selfadjoint_rank2_update_selector;

template<typename Scalar, typename Index, typename UType, typename VType>
struct selfadjoint_rank2_update_selector<Scalar,Index,UType,VType,Lower>
{
  static EIGEN_DEVICE_FUNC
  void run(Scalar* mat, Index stride, const UType& u, const VType& v, const Scalar& alpha)
  {
    const Index size = u.size();
    for (Index i=0; i<size; ++i)
    {
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i+i, size-i) +=
                        (numext::conj(alpha) * numext::conj(u.coeff(i))) * v.tail(size-i)
                      + (alpha * numext::conj(v.coeff(i))) * u.tail(size-i);
    }
  }
};

template<typename Scalar, typename Index, typename UType, typename VType>
struct selfadjoint_rank2_update_selector<Scalar,Index,UType,VType,Upper>
{
  static void run(Scalar* mat, Index stride, const UType& u, const VType& v, const Scalar& alpha)
  {
    const Index size = u.size();
    for (Index i=0; i<size; ++i)
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i, i+1) +=
                        (numext::conj(alpha)  * numext::conj(u.coeff(i))) * v.head(i+1)
                      + (alpha * numext::conj(v.coeff(i))) * u.head(i+1);
  }
};

template<bool Cond, typename T> struct conj_expr_if
  : conditional<!Cond, const T&,
      CwiseUnaryOp<scalar_conjugate_op<typename traits<T>::Scalar>,T> > {};

} // end namespace internal

template<typename MatrixType, unsigned int UpLo>
template<typename DerivedU, typename DerivedV>
EIGEN_DEVICE_FUNC SelfAdjointView<MatrixType,UpLo>& SelfAdjointView<MatrixType,UpLo>
::rankUpdate(const MatrixBase<DerivedU>& u, const MatrixBase<DerivedV>& v, const Scalar& alpha)
{
  typedef internal::blas_traits<DerivedU> UBlasTraits;
  typedef typename UBlasTraits::DirectLinearAccessType ActualUType;
  typedef typename internal::remove_all<ActualUType>::type _ActualUType;
  typename internal::add_const_on_value_type<ActualUType>::type actualU = UBlasTraits::extract(u.derived());

  typedef internal::blas_traits<DerivedV> VBlasTraits;
  typedef typename VBlasTraits::DirectLinearAccessType ActualVType;
  typedef typename internal::remove_all<ActualVType>::type _ActualVType;
  typename internal::add_const_on_value_type<ActualVType>::type actualV = VBlasTraits::extract(v.derived());

  // If MatrixType is row major, then we use the routine for lower triangular in the upper triangular case and
  // vice versa, and take the complex conjugate of all coefficients and vector entries.

  enum { IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0 };
  Scalar actualAlpha = alpha * UBlasTraits::extractScalarFactor(u.derived())
                             * numext::conj(VBlasTraits::extractScalarFactor(v.derived()));
  if (IsRowMajor)
    actualAlpha = numext::conj(actualAlpha);

  typedef typename internal::remove_all<typename internal::conj_expr_if<int(IsRowMajor) ^ int(UBlasTraits::NeedToConjugate), _ActualUType>::type>::type UType;
  typedef typename internal::remove_all<typename internal::conj_expr_if<int(IsRowMajor) ^ int(VBlasTraits::NeedToConjugate), _ActualVType>::type>::type VType;
  internal::selfadjoint_rank2_update_selector<Scalar, Index, UType, VType,
    (IsRowMajor ? int(UpLo==Upper ? Lower : Upper) : UpLo)>
    ::run(_expression().const_cast_derived().data(),_expression().outerStride(),UType(actualU),VType(actualV),actualAlpha);

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTRANK2UPTADE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_MATRIX_MATRIX_H
#define EIGEN_TRIANGULAR_MATRIX_MATRIX_H

namespace Eigen { 

namespace internal {

// template<typename Scalar, int mr, int StorageOrder, bool Conjugate, int Mode>
// struct gemm_pack_lhs_triangular
// {
//   Matrix<Scalar,mr,mr,
//   void operator()(Scalar* blockA, const EIGEN_RESTRICT Scalar* _lhs, int lhsStride, int depth, int rows)
//   {
//     conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
//     const_blas_data_mapper<Scalar, StorageOrder> lhs(_lhs,lhsStride);
//     int count = 0;
//     const int peeled_mc = (rows/mr)*mr;
//     for(int i=0; i<peeled_mc; i+=mr)
//     {
//       for(int k=0; k<depth; k++)
//         for(int w=0; w<mr; w++)
//           blockA[count++] = cj(lhs(i+w, k));
//     }
//     for(int i=peeled_mc; i<rows; i++)
//     {
//       for(int k=0; k<depth; k++)
//         blockA[count++] = cj(lhs(i, k));
//     }
//   }
// };

/* Optimized triangular matrix * matrix (_TRMM++) product built on top of
 * the general matrix matrix product.
 */
template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResStorageOrder, int ResInnerStride,
          int Version = Specialized>
struct product_triangular_matrix_matrix;

template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,LhsIsTriangular,
                                           LhsStorageOrder,ConjugateLhs,
                                           RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride,Version>
{
  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols, Index depth,
    const Scalar* lhs, Index lhsStride,
    const Scalar* rhs, Index rhsStride,
    Scalar* res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    product_triangular_matrix_matrix<Scalar, Index,
      (Mode&(UnitDiag|ZeroDiag)) | ((Mode&Upper) ? Lower : Upper),
      (!LhsIsTriangular),
      RhsStorageOrder==RowMajor ? ColMajor : RowMajor,
      ConjugateRhs,
      LhsStorageOrder==RowMajor ? ColMajor : RowMajor,
      ConjugateLhs,
      ColMajor, ResInnerStride>
      ::run(cols, rows, depth, rhs, rhsStride, lhs, lhsStride, res, resIncr, resStride, alpha, blocking);
  }
};

// implements col-major += alpha * op(triangular) * op(general)
template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,true,
                                           LhsStorageOrder,ConjugateLhs,
                                           RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>
{
  
  typedef gebp_traits<Scalar,Scalar> Traits;
  enum {
    SmallPanelWidth   = 2 * EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
    IsLower = (Mode&Lower) == Lower,
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1
  };

  static EIGEN_DONT_INLINE void run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
EIGEN_DONT_INLINE void product_triangular_matrix_matrix<Scalar,Index,Mode,true,
                                                        LhsStorageOrder,ConjugateLhs,
                                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>::run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    // strip zeros
    Index diagSize  = (std::min)(_rows,_depth);
    Index rows      = IsLower ? _rows : diagSize;
    Index depth     = IsLower ? diagSize : _depth;
    Index cols      = _cols;
    
    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    // The small panel size must not be larger than blocking size.
    // Usually this should never be the case because SmallPanelWidth^2 is very small
    // compared to L2 cache size, but let's be safe:
    Index panelWidth = (std::min)(Index(SmallPanelWidth),(std::min)(kc,mc));

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    // To work around an "error: member reference base type 'Matrix<...>
    // (Eigen::internal::constructor_without_unaligned_array_assert (*)())' is
    // not a structure or union" compilation error in nvcc (tested V8.0.61),
    // create a dummy internal::constructor_without_unaligned_array_assert
    // object to pass to the Matrix constructor.
    internal::constructor_without_unaligned_array_assert a;
    Matrix<Scalar,SmallPanelWidth,SmallPanelWidth,LhsStorageOrder> triangularBuffer(a);
    triangularBuffer.setZero();
    if((Mode&ZeroDiag)==ZeroDiag)
      triangularBuffer.diagonal().setZero();
    else
      triangularBuffer.diagonal().setOnes();

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;

    for(Index k2=IsLower ? depth : 0;
        IsLower ? k2>0 : k2<depth;
        IsLower ? k2-=kc : k2+=kc)
    {
      Index actual_kc = (std::min)(IsLower ? k2 : depth-k2, kc);
      Index actual_k2 = IsLower ? k2-actual_kc : k2;

      // align blocks with the end of the triangular part for trapezoidal lhs
      if((!IsLower)&&(k2<rows)&&(k2+actual_kc>rows))
      {
        actual_kc = rows-k2;
        k2 = k2+actual_kc-kc;
      }

      pack_rhs(blockB, rhs.getSubMapper(actual_k2,0), actual_kc, cols);

      // the selected lhs's panel has to be split in three different parts:
      //  1 - the part which is zero => skip it
      //  2 - the diagonal block => special kernel
      //  3 - the dense panel below (lower case) or above (upper case) the diagonal block => GEPP

      // the block diagonal, if any:
      if(IsLower || actual_k2<rows)
      {
        // for each small vertical panels of lhs
        for (Index k1=0; k1<actual_kc; k1+=panelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-k1, panelWidth);
          Index lengthTarget = IsLower ? actual_kc-k1-actualPanelWidth : k1;
          Index startBlock   = actual_k2+k1;
          Index blockBOffset = k1;

          // => GEBP with the micro triangular block
          // The trick is to pack this micro block while filling the opposite triangular part with zeros.
          // To this end we do an extra triangular copy to a small temporary buffer
          for (Index k=0;k<actualPanelWidth;++k)
          {
            if (SetDiag)
              triangularBuffer.coeffRef(k,k) = lhs(startBlock+k,startBlock+k);
            for (Index i=IsLower ? k+1 : 0; IsLower ? i<actualPanelWidth : i<k; ++i)
              triangularBuffer.coeffRef(i,k) = lhs(startBlock+i,startBlock+k);
          }
          pack_lhs(blockA, LhsMapper(triangularBuffer.data(), triangularBuffer.outerStride()), actualPanelWidth, actualPanelWidth);

          gebp_kernel(res.getSubMapper(startBlock, 0), blockA, blockB,
                      actualPanelWidth, actualPanelWidth, cols, alpha,
                      actualPanelWidth, actual_kc, 0, blockBOffset);

          // GEBP with remaining micro panel
          if (lengthTarget>0)
          {
            Index startTarget  = IsLower ? actual_k2+k1+actualPanelWidth : actual_k2;

            pack_lhs(blockA, lhs.getSubMapper(startTarget,startBlock), actualPanelWidth, lengthTarget);

            gebp_kernel(res.getSubMapper(startTarget, 0), blockA, blockB,
                        lengthTarget, actualPanelWidth, cols, alpha,
                        actualPanelWidth, actual_kc, 0, blockBOffset);
          }
        }
      }
      // the part below (lower case) or above (upper case) the diagonal => GEPP
      {
        Index start = IsLower ? k2 : 0;
        Index end   = IsLower ? rows : (std::min)(actual_k2,rows);
        for(Index i2=start; i2<end; i2+=mc)
        {
          const Index actual_mc = (std::min)(i2+mc,end)-i2;
          gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr,Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder,false>()
            (blockA, lhs.getSubMapper(i2, actual_k2), actual_kc, actual_mc);

          gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc,
                      actual_kc, cols, alpha, -1, -1, 0, 0);
        }
      }
    }
  }

// implements col-major += alpha * op(general) * op(triangular)
template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,false,
                                        LhsStorageOrder,ConjugateLhs,
                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>
{
  typedef gebp_traits<Scalar,Scalar> Traits;
  enum {
    SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
    IsLower = (Mode&Lower) == Lower,
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1
  };

  static EIGEN_DONT_INLINE void run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
EIGEN_DONT_INLINE void product_triangular_matrix_matrix<Scalar,Index,Mode,false,
                                                        LhsStorageOrder,ConjugateLhs,
                                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>::run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    const Index PacketBytes = packet_traits<Scalar>::size*sizeof(Scalar);
    // strip zeros
    Index diagSize  = (std::min)(_cols,_depth);
    Index rows      = _rows;
    Index depth     = IsLower ? _depth : diagSize;
    Index cols      = IsLower ? diagSize : _cols;
    
    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols+EIGEN_MAX_ALIGN_BYTES/sizeof(Scalar);

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    internal::constructor_without_unaligned_array_assert a;
    Matrix<Scalar,SmallPanelWidth,SmallPanelWidth,RhsStorageOrder> triangularBuffer(a);
    triangularBuffer.setZero();
    if((Mode&ZeroDiag)==ZeroDiag)
      triangularBuffer.diagonal().setZero();
    else
      triangularBuffer.diagonal().setOnes();

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder,false,true> pack_rhs_panel;

    for(Index k2=IsLower ? 0 : depth;
        IsLower ? k2<depth  : k2>0;
        IsLower ? k2+=kc   : k2-=kc)
    {
      Index actual_kc = (std::min)(IsLower ? depth-k2 : k2, kc);
      Index actual_k2 = IsLower ? k2 : k2-actual_kc;

      // align blocks with the end of the triangular part for trapezoidal rhs
      if(IsLower && (k2<cols) && (actual_k2+actual_kc>cols))
      {
        actual_kc = cols-k2;
        k2 = actual_k2 + actual_kc - kc;
      }

      // remaining size
      Index rs = IsLower ? (std::min)(cols,actual_k2) : cols - k2;
      // size of the triangular part
      Index ts = (IsLower && actual_k2>=cols) ? 0 : actual_kc;

      Scalar* geb = blockB+ts*ts;
      geb = geb + internal::first_aligned<PacketBytes>(geb,PacketBytes/sizeof(Scalar));

      pack_rhs(geb, rhs.getSubMapper(actual_k2,IsLower ? 0 : k2), actual_kc, rs);

      // pack the triangular part of the rhs padding the unrolled blocks with zeros
      if(ts>0)
      {
        for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
          Index actual_j2 = actual_k2 + j2;
          Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
          Index panelLength = IsLower ? actual_kc-j2-actualPanelWidth : j2;
          // general part
          pack_rhs_panel(blockB+j2*actual_kc,
                         rhs.getSubMapper(actual_k2+panelOffset, actual_j2),
                         panelLength, actualPanelWidth,
                         actual_kc, panelOffset);

          // append the triangular part via a temporary buffer
          for (Index j=0;j<actualPanelWidth;++j)
          {
            if (SetDiag)
              triangularBuffer.coeffRef(j,j) = rhs(actual_j2+j,actual_j2+j);
            for (Index k=IsLower ? j+1 : 0; IsLower ? k<actualPanelWidth : k<j; ++k)
              triangularBuffer.coeffRef(k,j) = rhs(actual_j2+k,actual_j2+j);
          }

          pack_rhs_panel(blockB+j2*actual_kc,
                         RhsMapper(triangularBuffer.data(), triangularBuffer.outerStride()),
                         actualPanelWidth, actualPanelWidth,
                         actual_kc, j2);
        }
      }

      for (Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(mc,rows-i2);
        pack_lhs(blockA, lhs.getSubMapper(i2, actual_k2), actual_kc, actual_mc);

        // triangular kernel
        if(ts>0)
        {
          for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
          {
            Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
            Index panelLength = IsLower ? actual_kc-j2 : j2+actualPanelWidth;
            Index blockOffset = IsLower ? j2 : 0;

            gebp_kernel(res.getSubMapper(i2, actual_k2 + j2),
                        blockA, blockB+j2*actual_kc,
                        actual_mc, panelLength, actualPanelWidth,
                        alpha,
                        actual_kc, actual_kc,  // strides
                        blockOffset, blockOffset);// offsets
          }
        }
        gebp_kernel(res.getSubMapper(i2, IsLower ? 0 : k2),
                    blockA, geb, actual_mc, actual_kc, rs,
                    alpha,
                    -1, -1, 0, 0);
      }
    }
  }

/***************************************************************************
* Wrapper to product_triangular_matrix_matrix
***************************************************************************/

} // end namespace internal

namespace internal {
template<int Mode, bool LhsIsTriangular, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,LhsIsTriangular,Lhs,false,Rhs,false>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &a_lhs, const Rhs &a_rhs, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar  LhsScalar;
    typedef typename Rhs::Scalar  RhsScalar;
    typedef typename Dest::Scalar Scalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;
    
    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(a_lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(a_rhs);
    Scalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Lhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxColsAtCompileTime,4> BlockingType;

    enum { IsLower = (Mode&Lower) == Lower };
    Index stripedRows  = ((!LhsIsTriangular) || (IsLower))  ? lhs.rows() : (std::min)(lhs.rows(),lhs.cols());
    Index stripedCols  = ((LhsIsTriangular)  || (!IsLower)) ? rhs.cols() : (std::min)(rhs.cols(),rhs.rows());
    Index stripedDepth = LhsIsTriangular ? ((!IsLower) ? lhs.cols() : (std::min)(lhs.cols(),lhs.rows()))
                                         : ((IsLower)  ? rhs.rows() : (std::min)(rhs.rows(),rhs.cols()));

    BlockingType blocking(stripedRows, stripedCols, stripedDepth, 1, false);

    internal::product_triangular_matrix_matrix<Scalar, Index,
      Mode, LhsIsTriangular,
      (internal::traits<ActualLhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor, LhsBlasTraits::NeedToConjugate,
      (internal::traits<ActualRhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor, RhsBlasTraits::NeedToConjugate,
      (internal::traits<Dest          >::Flags&RowMajorBit) ? RowMajor : ColMajor, Dest::InnerStrideAtCompileTime>
      ::run(
        stripedRows, stripedCols, stripedDepth,   // sizes
        &lhs.coeffRef(0,0), lhs.outerStride(),    // lhs info
        &rhs.coeffRef(0,0), rhs.outerStride(),    // rhs info
        &dst.coeffRef(0,0), dst.innerStride(), dst.outerStride(),    // result info
        actualAlpha, blocking
      );

    // Apply correction if the diagonal is unit and a scalar factor was nested:
    if ((Mode&UnitDiag)==UnitDiag)
    {
      if (LhsIsTriangular && lhs_alpha!=LhsScalar(1))
      {
        Index diagSize = (std::min)(lhs.rows(),lhs.cols());
        dst.topRows(diagSize) -= ((lhs_alpha-LhsScalar(1))*a_rhs).topRows(diagSize);
      }
      else if ((!LhsIsTriangular) && rhs_alpha!=RhsScalar(1))
      {
        Index diagSize = (std::min)(rhs.rows(),rhs.cols());
        dst.leftCols(diagSize) -= (rhs_alpha-RhsScalar(1))*a_lhs.leftCols(diagSize);
      }
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix * matrix product functionality based on ?TRMM.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H
#define EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {


template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResStorageOrder>
struct product_triangular_matrix_matrix_trmm :
       product_triangular_matrix_matrix<Scalar,Index,Mode,
          LhsIsTriangular,LhsStorageOrder,ConjugateLhs,
          RhsStorageOrder, ConjugateRhs, ResStorageOrder, 1, BuiltIn> {};


// try to go to BLAS specialization
#define EIGEN_BLAS_TRMM_SPECIALIZE(Scalar, LhsIsTriangular) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix<Scalar,Index, Mode, LhsIsTriangular, \
           LhsStorageOrder,ConjugateLhs, RhsStorageOrder,ConjugateRhs,ColMajor,1,Specialized> { \
  static inline void run(Index _rows, Index _cols, Index _depth, const Scalar* _lhs, Index lhsStride,\
    const Scalar* _rhs, Index rhsStride, Scalar* res, Index resIncr, Index resStride, Scalar alpha, level3_blocking<Scalar,Scalar>& blocking) { \
      EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
      eigen_assert(resIncr == 1); \
      product_triangular_matrix_matrix_trmm<Scalar,Index,Mode, \
        LhsIsTriangular,LhsStorageOrder,ConjugateLhs, \
        RhsStorageOrder, ConjugateRhs, ColMajor>::run( \
          _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, resStride, alpha, blocking); \
  } \
};

EIGEN_BLAS_TRMM_SPECIALIZE(double, true)
EIGEN_BLAS_TRMM_SPECIALIZE(double, false)
EIGEN_BLAS_TRMM_SPECIALIZE(dcomplex, true)
EIGEN_BLAS_TRMM_SPECIALIZE(dcomplex, false)
EIGEN_BLAS_TRMM_SPECIALIZE(float, true)
EIGEN_BLAS_TRMM_SPECIALIZE(float, false)
EIGEN_BLAS_TRMM_SPECIALIZE(scomplex, true)
EIGEN_BLAS_TRMM_SPECIALIZE(scomplex, false)

// implements col-major += alpha * op(triangular) * op(general)
#define EIGEN_BLAS_TRMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix_trmm<EIGTYPE,Index,Mode,true, \
         LhsStorageOrder,ConjugateLhs,RhsStorageOrder,ConjugateRhs,ColMajor> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((LhsStorageOrder==ColMajor) && ConjugateLhs) ? 1 : 0 \
  }; \
\
  static void run( \
    Index _rows, Index _cols, Index _depth, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE,EIGTYPE>& blocking) \
  { \
   Index diagSize  = (std::min)(_rows,_depth); \
   Index rows      = IsLower ? _rows : diagSize; \
   Index depth     = IsLower ? diagSize : _depth; \
   Index cols      = _cols; \
\
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> MatrixLhs; \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs; \
\
/* Non-square case - doesn't fit to BLAS ?TRMM. Fall to default triangular product or call BLAS ?GEMM*/ \
   if (rows != depth) { \
\
     /* FIXME handle mkl_domain_get_max_threads */ \
     /*int nthr = mkl_domain_get_max_threads(EIGEN_BLAS_DOMAIN_BLAS);*/ int nthr = 1;\
\
     if (((nthr==1) && (((std::max)(rows,depth)-diagSize)/(double)diagSize < 0.5))) { \
     /* Most likely no benefit to call TRMM or GEMM from BLAS */ \
       product_triangular_matrix_matrix<EIGTYPE,Index,Mode,true, \
       LhsStorageOrder,ConjugateLhs, RhsStorageOrder, ConjugateRhs, ColMajor, 1, BuiltIn>::run( \
           _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, 1, resStride, alpha, blocking); \
     /*std::cout << "TRMM_L: A is not square! Go to Eigen TRMM implementation!\n";*/ \
     } else { \
     /* Make sense to call GEMM */ \
       Map<const MatrixLhs, 0, OuterStride<> > lhsMap(_lhs,rows,depth,OuterStride<>(lhsStride)); \
       MatrixLhs aa_tmp=lhsMap.template triangularView<Mode>(); \
       BlasIndex aStride = convert_index<BlasIndex>(aa_tmp.outerStride()); \
       gemm_blocking_space<ColMajor,EIGTYPE,EIGTYPE,Dynamic,Dynamic,Dynamic> gemm_blocking(_rows,_cols,_depth, 1, true); \
       general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1>::run( \
       rows, cols, depth, aa_tmp.data(), aStride, _rhs, rhsStride, res, 1, resStride, alpha, gemm_blocking, 0); \
\
     /*std::cout << "TRMM_L: A is not square! Go to BLAS GEMM implementation! " << nthr<<" \n";*/ \
     } \
     return; \
   } \
   char side = 'L', transa, uplo, diag = 'N'; \
   EIGTYPE *b; \
   const EIGTYPE *a; \
   BlasIndex m, n, lda, ldb; \
\
/* Set m, n */ \
   m = convert_index<BlasIndex>(diagSize); \
   n = convert_index<BlasIndex>(cols); \
\
/* Set trans */ \
   transa = (LhsStorageOrder==RowMajor) ? ((ConjugateLhs) ? 'C' : 'T') : 'N'; \
\
/* Set b, ldb */ \
   Map<const MatrixRhs, 0, OuterStride<> > rhs(_rhs,depth,cols,OuterStride<>(rhsStride)); \
   MatrixX##EIGPREFIX b_tmp; \
\
   if (ConjugateRhs) b_tmp = rhs.conjugate(); else b_tmp = rhs; \
   b = b_tmp.data(); \
   ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
\
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (LhsStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   Map<const MatrixLhs, 0, OuterStride<> > lhs(_lhs,rows,depth,OuterStride<>(lhsStride)); \
   MatrixLhs a_tmp; \
\
   if ((conjA!=0) || (SetDiag==0)) { \
     if (conjA) a_tmp = lhs.conjugate(); else a_tmp = lhs; \
     if (IsZeroDiag) \
       a_tmp.diagonal().setZero(); \
     else if (IsUnitDiag) \
       a_tmp.diagonal().setOnes();\
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _lhs; \
     lda = convert_index<BlasIndex>(lhsStride); \
   } \
   /*std::cout << "TRMM_L: A is square! Go to BLAS TRMM implementation! \n";*/ \
/* call ?trmm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)b, &ldb); \
\
/* Add op(a_triangular)*b into res*/ \
   Map<MatrixX##EIGPREFIX, 0, OuterStride<> > res_tmp(res,rows,cols,OuterStride<>(resStride)); \
   res_tmp=res_tmp+b_tmp; \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMM_L(double, double, d, dtrmm)
EIGEN_BLAS_TRMM_L(dcomplex, MKL_Complex16, cd, ztrmm)
EIGEN_BLAS_TRMM_L(float, float, f, strmm)
EIGEN_BLAS_TRMM_L(scomplex, MKL_Complex8, cf, ctrmm)
#else
EIGEN_BLAS_TRMM_L(double, double, d, dtrmm_)
EIGEN_BLAS_TRMM_L(dcomplex, double, cd, ztrmm_)
EIGEN_BLAS_TRMM_L(float, float, f, strmm_)
EIGEN_BLAS_TRMM_L(scomplex, float, cf, ctrmm_)
#endif

// implements col-major += alpha * op(general) * op(triangular)
#define EIGEN_BLAS_TRMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix_trmm<EIGTYPE,Index,Mode,false, \
         LhsStorageOrder,ConjugateLhs,RhsStorageOrder,ConjugateRhs,ColMajor> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((RhsStorageOrder==ColMajor) && ConjugateRhs) ? 1 : 0 \
  }; \
\
  static void run( \
    Index _rows, Index _cols, Index _depth, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE,EIGTYPE>& blocking) \
  { \
   Index diagSize  = (std::min)(_cols,_depth); \
   Index rows      = _rows; \
   Index depth     = IsLower ? _depth : diagSize; \
   Index cols      = IsLower ? diagSize : _cols; \
\
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> MatrixLhs; \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs; \
\
/* Non-square case - doesn't fit to BLAS ?TRMM. Fall to default triangular product or call BLAS ?GEMM*/ \
   if (cols != depth) { \
\
     int nthr = 1 /*mkl_domain_get_max_threads(EIGEN_BLAS_DOMAIN_BLAS)*/; \
\
     if ((nthr==1) && (((std::max)(cols,depth)-diagSize)/(double)diagSize < 0.5)) { \
     /* Most likely no benefit to call TRMM or GEMM from BLAS*/ \
       product_triangular_matrix_matrix<EIGTYPE,Index,Mode,false, \
       LhsStorageOrder,ConjugateLhs, RhsStorageOrder, ConjugateRhs, ColMajor, 1, BuiltIn>::run( \
           _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, 1, resStride, alpha, blocking); \
       /*std::cout << "TRMM_R: A is not square! Go to Eigen TRMM implementation!\n";*/ \
     } else { \
     /* Make sense to call GEMM */ \
       Map<const MatrixRhs, 0, OuterStride<> > rhsMap(_rhs,depth,cols, OuterStride<>(rhsStride)); \
       MatrixRhs aa_tmp=rhsMap.template triangularView<Mode>(); \
       BlasIndex aStride = convert_index<BlasIndex>(aa_tmp.outerStride()); \
       gemm_blocking_space<ColMajor,EIGTYPE,EIGTYPE,Dynamic,Dynamic,Dynamic> gemm_blocking(_rows,_cols,_depth, 1, true); \
       general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1>::run( \
       rows, cols, depth, _lhs, lhsStride, aa_tmp.data(), aStride, res, 1, resStride, alpha, gemm_blocking, 0); \
\
     /*std::cout << "TRMM_R: A is not square! Go to BLAS GEMM implementation! " << nthr<<" \n";*/ \
     } \
     return; \
   } \
   char side = 'R', transa, uplo, diag = 'N'; \
   EIGTYPE *b; \
   const EIGTYPE *a; \
   BlasIndex m, n, lda, ldb; \
\
/* Set m, n */ \
   m = convert_index<BlasIndex>(rows); \
   n = convert_index<BlasIndex>(diagSize); \
\
/* Set trans */ \
   transa = (RhsStorageOrder==RowMajor) ? ((ConjugateRhs) ? 'C' : 'T') : 'N'; \
\
/* Set b, ldb */ \
   Map<const MatrixLhs, 0, OuterStride<> > lhs(_lhs,rows,depth,OuterStride<>(lhsStride)); \
   MatrixX##EIGPREFIX b_tmp; \
\
   if (ConjugateLhs) b_tmp = lhs.conjugate(); else b_tmp = lhs; \
   b = b_tmp.data(); \
   ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
\
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (RhsStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   Map<const MatrixRhs, 0, OuterStride<> > rhs(_rhs,depth,cols, OuterStride<>(rhsStride)); \
   MatrixRhs a_tmp; \
\
   if ((conjA!=0) || (SetDiag==0)) { \
     if (conjA) a_tmp = rhs.conjugate(); else a_tmp = rhs; \
     if (IsZeroDiag) \
       a_tmp.diagonal().setZero(); \
     else if (IsUnitDiag) \
       a_tmp.diagonal().setOnes();\
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _rhs; \
     lda = convert_index<BlasIndex>(rhsStride); \
   } \
   /*std::cout << "TRMM_R: A is square! Go to BLAS TRMM implementation! \n";*/ \
/* call ?trmm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)b, &ldb); \
\
/* Add op(a_triangular)*b into res*/ \
   Map<MatrixX##EIGPREFIX, 0, OuterStride<> > res_tmp(res,rows,cols,OuterStride<>(resStride)); \
   res_tmp=res_tmp+b_tmp; \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMM_R(double, double, d, dtrmm)
EIGEN_BLAS_TRMM_R(dcomplex, MKL_Complex16, cd, ztrmm)
EIGEN_BLAS_TRMM_R(float, float, f, strmm)
EIGEN_BLAS_TRMM_R(scomplex, MKL_Complex8, cf, ctrmm)
#else
EIGEN_BLAS_TRMM_R(double, double, d, dtrmm_)
EIGEN_BLAS_TRMM_R(dcomplex, double, cd, ztrmm_)
EIGEN_BLAS_TRMM_R(float, float, f, strmm_)
EIGEN_BLAS_TRMM_R(scomplex, float, cf, ctrmm_)
#endif
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULARMATRIXVECTOR_H
#define EIGEN_TRIANGULARMATRIXVECTOR_H

namespace Eigen {

namespace internal {

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int StorageOrder, int Version=Specialized>
struct triangular_matrix_vector_product;

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int Version>
struct triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,ColMajor,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  enum {
    IsLower = ((Mode&Lower)==Lower),
    HasUnitDiag = (Mode & UnitDiag)==UnitDiag,
    HasZeroDiag = (Mode & ZeroDiag)==ZeroDiag
  };
  static EIGEN_DONT_INLINE  void run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
                                     const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const RhsScalar& alpha);
};

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int Version>
EIGEN_DONT_INLINE void triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,ColMajor,Version>
  ::run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
        const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const RhsScalar& alpha)
  {
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    Index size = (std::min)(_rows,_cols);
    Index rows = IsLower ? _rows : (std::min)(_rows,_cols);
    Index cols = IsLower ? (std::min)(_rows,_cols) : _cols;

    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,ColMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,rows,cols,OuterStride<>(lhsStride));
    typename conj_expr_if<ConjLhs,LhsMap>::type cjLhs(lhs);

    typedef Map<const Matrix<RhsScalar,Dynamic,1>, 0, InnerStride<> > RhsMap;
    const RhsMap rhs(_rhs,cols,InnerStride<>(rhsIncr));
    typename conj_expr_if<ConjRhs,RhsMap>::type cjRhs(rhs);

    typedef Map<Matrix<ResScalar,Dynamic,1> > ResMap;
    ResMap res(_res,rows);

    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;

    for (Index pi=0; pi<size; pi+=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(PanelWidth, size-pi);
      for (Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = pi + k;
        Index s = IsLower ? ((HasUnitDiag||HasZeroDiag) ? i+1 : i ) : pi;
        Index r = IsLower ? actualPanelWidth-k : k+1;
        if ((!(HasUnitDiag||HasZeroDiag)) || (--r)>0)
          res.segment(s,r) += (alpha * cjRhs.coeff(i)) * cjLhs.col(i).segment(s,r);
        if (HasUnitDiag)
          res.coeffRef(i) += alpha * cjRhs.coeff(i);
      }
      Index r = IsLower ? rows - pi - actualPanelWidth : pi;
      if (r>0)
      {
        Index s = IsLower ? pi+actualPanelWidth : 0;
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs,BuiltIn>::run(
            r, actualPanelWidth,
            LhsMapper(&lhs.coeffRef(s,pi), lhsStride),
            RhsMapper(&rhs.coeffRef(pi), rhsIncr),
            &res.coeffRef(s), resIncr, alpha);
      }
    }
    if((!IsLower) && cols>size)
    {
      general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs>::run(
          rows, cols-size,
          LhsMapper(&lhs.coeffRef(0,size), lhsStride),
          RhsMapper(&rhs.coeffRef(size), rhsIncr),
          _res, resIncr, alpha);
    }
  }

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs,int Version>
struct triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,RowMajor,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  enum {
    IsLower = ((Mode&Lower)==Lower),
    HasUnitDiag = (Mode & UnitDiag)==UnitDiag,
    HasZeroDiag = (Mode & ZeroDiag)==ZeroDiag
  };
  static EIGEN_DONT_INLINE void run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
                                    const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const ResScalar& alpha);
};

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs,int Version>
EIGEN_DONT_INLINE void triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,RowMajor,Version>
  ::run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
        const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const ResScalar& alpha)
  {
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    Index diagSize = (std::min)(_rows,_cols);
    Index rows = IsLower ? _rows : diagSize;
    Index cols = IsLower ? diagSize : _cols;

    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,RowMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,rows,cols,OuterStride<>(lhsStride));
    typename conj_expr_if<ConjLhs,LhsMap>::type cjLhs(lhs);

    typedef Map<const Matrix<RhsScalar,Dynamic,1> > RhsMap;
    const RhsMap rhs(_rhs,cols);
    typename conj_expr_if<ConjRhs,RhsMap>::type cjRhs(rhs);

    typedef Map<Matrix<ResScalar,Dynamic,1>, 0, InnerStride<> > ResMap;
    ResMap res(_res,rows,InnerStride<>(resIncr));

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;

    for (Index pi=0; pi<diagSize; pi+=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(PanelWidth, diagSize-pi);
      for (Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = pi + k;
        Index s = IsLower ? pi  : ((HasUnitDiag||HasZeroDiag) ? i+1 : i);
        Index r = IsLower ? k+1 : actualPanelWidth-k;
        if ((!(HasUnitDiag||HasZeroDiag)) || (--r)>0)
          res.coeffRef(i) += alpha * (cjLhs.row(i).segment(s,r).cwiseProduct(cjRhs.segment(s,r).transpose())).sum();
        if (HasUnitDiag)
          res.coeffRef(i) += alpha * cjRhs.coeff(i);
      }
      Index r = IsLower ? pi : cols - pi - actualPanelWidth;
      if (r>0)
      {
        Index s = IsLower ? 0 : pi + actualPanelWidth;
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs,BuiltIn>::run(
            actualPanelWidth, r,
            LhsMapper(&lhs.coeffRef(pi,s), lhsStride),
            RhsMapper(&rhs.coeffRef(s), rhsIncr),
            &res.coeffRef(pi), resIncr, alpha);
      }
    }
    if(IsLower && rows>diagSize)
    {
      general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs>::run(
            rows-diagSize, cols,
            LhsMapper(&lhs.coeffRef(diagSize,0), lhsStride),
            RhsMapper(&rhs.coeffRef(0), rhsIncr),
            &res.coeffRef(diagSize), resIncr, alpha);
    }
  }

/***************************************************************************
* Wrapper to product_triangular_vector
***************************************************************************/

template<int Mode,int StorageOrder>
struct trmv_selector;

} // end namespace internal

namespace internal {

template<int Mode, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,true,Lhs,false,Rhs,true>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &lhs, const Rhs &rhs, const typename Dest::Scalar& alpha)
  {
    eigen_assert(dst.rows()==lhs.rows() && dst.cols()==rhs.cols());
  
    internal::trmv_selector<Mode,(int(internal::traits<Lhs>::Flags)&RowMajorBit) ? RowMajor : ColMajor>::run(lhs, rhs, dst, alpha);
  }
};

template<int Mode, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,false,Lhs,true,Rhs,false>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &lhs, const Rhs &rhs, const typename Dest::Scalar& alpha)
  {
    eigen_assert(dst.rows()==lhs.rows() && dst.cols()==rhs.cols());

    Transpose<Dest> dstT(dst);
    internal::trmv_selector<(Mode & (UnitDiag|ZeroDiag)) | ((Mode & Lower) ? Upper : Lower),
                            (int(internal::traits<Rhs>::Flags)&RowMajorBit) ? ColMajor : RowMajor>
            ::run(rhs.transpose(),lhs.transpose(), dstT, alpha);
  }
};

} // end namespace internal

namespace internal {

// TODO: find a way to factorize this piece of code with gemv_selector since the logic is exactly the same.
  
template<int Mode> struct trmv_selector<Mode,ColMajor>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar      LhsScalar;
    typedef typename Rhs::Scalar      RhsScalar;
    typedef typename Dest::Scalar     ResScalar;
    typedef typename Dest::RealScalar RealScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;

    typename internal::add_const_on_value_type<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(rhs);
    ResScalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      EvalToDestAtCompileTime = Dest::InnerStrideAtCompileTime==1,
      ComplexByReal = (NumTraits<LhsScalar>::IsComplex) && (!NumTraits<RhsScalar>::IsComplex),
      MightCannotUseDest = (Dest::InnerStrideAtCompileTime!=1) || ComplexByReal
    };

    gemv_static_vector_if<ResScalar,Dest::SizeAtCompileTime,Dest::MaxSizeAtCompileTime,MightCannotUseDest> static_dest;

    bool alphaIsCompatible = (!ComplexByReal) || (numext::imag(actualAlpha)==RealScalar(0));
    bool evalToDest = EvalToDestAtCompileTime && alphaIsCompatible;

    RhsScalar compatibleAlpha = get_factor<ResScalar,RhsScalar>::run(actualAlpha);

    ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                  evalToDest ? dest.data() : static_dest.data());

    if(!evalToDest)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = dest.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      if(!alphaIsCompatible)
      {
        MappedDest(actualDestPtr, dest.size()).setZero();
        compatibleAlpha = RhsScalar(1);
      }
      else
        MappedDest(actualDestPtr, dest.size()) = dest;
    }

    internal::triangular_matrix_vector_product
      <Index,Mode,
       LhsScalar, LhsBlasTraits::NeedToConjugate,
       RhsScalar, RhsBlasTraits::NeedToConjugate,
       ColMajor>
      ::run(actualLhs.rows(),actualLhs.cols(),
            actualLhs.data(),actualLhs.outerStride(),
            actualRhs.data(),actualRhs.innerStride(),
            actualDestPtr,1,compatibleAlpha);

    if (!evalToDest)
    {
      if(!alphaIsCompatible)
        dest += actualAlpha * MappedDest(actualDestPtr, dest.size());
      else
        dest = MappedDest(actualDestPtr, dest.size());
    }

    if ( ((Mode&UnitDiag)==UnitDiag) && (lhs_alpha!=LhsScalar(1)) )
    {
      Index diagSize = (std::min)(lhs.rows(),lhs.cols());
      dest.head(diagSize) -= (lhs_alpha-LhsScalar(1))*rhs.head(diagSize);
    }
  }
};

template<int Mode> struct trmv_selector<Mode,RowMajor>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar      LhsScalar;
    typedef typename Rhs::Scalar      RhsScalar;
    typedef typename Dest::Scalar     ResScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

    typename add_const<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename add_const<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(rhs);
    ResScalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    enum {
      DirectlyUseRhs = ActualRhsTypeCleaned::InnerStrideAtCompileTime==1
    };

    gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!DirectlyUseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,actualRhs.size(),
        DirectlyUseRhs ? const_cast<RhsScalar*>(actualRhs.data()) : static_rhs.data());

    if(!DirectlyUseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = actualRhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    }

    internal::triangular_matrix_vector_product
      <Index,Mode,
       LhsScalar, LhsBlasTraits::NeedToConjugate,
       RhsScalar, RhsBlasTraits::NeedToConjugate,
       RowMajor>
      ::run(actualLhs.rows(),actualLhs.cols(),
            actualLhs.data(),actualLhs.outerStride(),
            actualRhsPtr,1,
            dest.data(),dest.innerStride(),
            actualAlpha);

    if ( ((Mode&UnitDiag)==UnitDiag) && (lhs_alpha!=LhsScalar(1)) )
    {
      Index diagSize = (std::min)(lhs.rows(),lhs.cols());
      dest.head(diagSize) -= (lhs_alpha-LhsScalar(1))*rhs.head(diagSize);
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULARMATRIXVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix-vector product functionality based on ?TRMV.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H
#define EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements triangular matrix-vector multiplication using BLAS
**********************************************************************/

// trmv/hemv specialization

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int StorageOrder>
struct triangular_matrix_vector_product_trmv :
  triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,StorageOrder,BuiltIn> {};

#define EIGEN_BLAS_TRMV_SPECIALIZE(Scalar) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,ColMajor,Specialized> { \
 static void run(Index _rows, Index _cols, const Scalar* _lhs, Index lhsStride, \
                                     const Scalar* _rhs, Index rhsIncr, Scalar* _res, Index resIncr, Scalar alpha) { \
      triangular_matrix_vector_product_trmv<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,ColMajor>::run( \
        _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
  } \
}; \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,RowMajor,Specialized> { \
 static void run(Index _rows, Index _cols, const Scalar* _lhs, Index lhsStride, \
                                     const Scalar* _rhs, Index rhsIncr, Scalar* _res, Index resIncr, Scalar alpha) { \
      triangular_matrix_vector_product_trmv<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,RowMajor>::run( \
        _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
  } \
};

EIGEN_BLAS_TRMV_SPECIALIZE(double)
EIGEN_BLAS_TRMV_SPECIALIZE(float)
EIGEN_BLAS_TRMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_TRMV_SPECIALIZE(scomplex)

// implements col-major: res += alpha * op(triangular) * vector
#define EIGEN_BLAS_TRMV_CM(EIGTYPE, BLASTYPE, EIGPREFIX, BLASPREFIX, BLASPOSTFIX) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product_trmv<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,ColMajor> { \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper \
  }; \
 static void run(Index _rows, Index _cols, const EIGTYPE* _lhs, Index lhsStride, \
                 const EIGTYPE* _rhs, Index rhsIncr, EIGTYPE* _res, Index resIncr, EIGTYPE alpha) \
 { \
   if (ConjLhs || IsZeroDiag) { \
     triangular_matrix_vector_product<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,ColMajor,BuiltIn>::run( \
       _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
     return; \
   }\
   Index size = (std::min)(_rows,_cols); \
   Index rows = IsLower ? _rows : size; \
   Index cols = IsLower ? size : _cols; \
\
   typedef VectorX##EIGPREFIX VectorRhs; \
   EIGTYPE *x, *y;\
\
/* Set x*/ \
   Map<const VectorRhs, 0, InnerStride<> > rhs(_rhs,cols,InnerStride<>(rhsIncr)); \
   VectorRhs x_tmp; \
   if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
   x = x_tmp.data(); \
\
/* Square part handling */\
\
   char trans, uplo, diag; \
   BlasIndex m, n, lda, incx, incy; \
   EIGTYPE const *a; \
   EIGTYPE beta(1); \
\
/* Set m, n */ \
   n = convert_index<BlasIndex>(size); \
   lda = convert_index<BlasIndex>(lhsStride); \
   incx = 1; \
   incy = convert_index<BlasIndex>(resIncr); \
\
/* Set uplo, trans and diag*/ \
   trans = 'N'; \
   uplo = IsLower ? 'L' : 'U'; \
   diag = IsUnitDiag ? 'U' : 'N'; \
\
/* call ?TRMV*/ \
   BLASPREFIX##trmv##BLASPOSTFIX(&uplo, &trans, &diag, &n, (const BLASTYPE*)_lhs, &lda, (BLASTYPE*)x, &incx); \
\
/* Add op(a_tr)rhs into res*/ \
   BLASPREFIX##axpy##BLASPOSTFIX(&n, (const BLASTYPE*)&numext::real_ref(alpha),(const BLASTYPE*)x, &incx, (BLASTYPE*)_res, &incy); \
/* Non-square case - doesn't fit to BLAS ?TRMV. Fall to default triangular product*/ \
   if (size<(std::max)(rows,cols)) { \
     if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
     x = x_tmp.data(); \
     if (size<rows) { \
       y = _res + size*resIncr; \
       a = _lhs + size; \
       m = convert_index<BlasIndex>(rows-size); \
       n = convert_index<BlasIndex>(size); \
     } \
     else { \
       x += size; \
       y = _res; \
       a = _lhs + size*lda; \
       m = convert_index<BlasIndex>(size); \
       n = convert_index<BlasIndex>(cols-size); \
     } \
     BLASPREFIX##gemv##BLASPOSTFIX(&trans, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)x, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)y, &incy); \
   } \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMV_CM(double,   double, d,  d,)
EIGEN_BLAS_TRMV_CM(dcomplex, MKL_Complex16, cd, z,)
EIGEN_BLAS_TRMV_CM(float,    float,  f,  s,)
EIGEN_BLAS_TRMV_CM(scomplex, MKL_Complex8,  cf, c,)
#else
EIGEN_BLAS_TRMV_CM(double,   double, d,  d, _)
EIGEN_BLAS_TRMV_CM(dcomplex, double, cd, z, _)
EIGEN_BLAS_TRMV_CM(float,    float,  f,  s, _)
EIGEN_BLAS_TRMV_CM(scomplex, float,  cf, c, _)
#endif

// implements row-major: res += alpha * op(triangular) * vector
#define EIGEN_BLAS_TRMV_RM(EIGTYPE, BLASTYPE, EIGPREFIX, BLASPREFIX, BLASPOSTFIX) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product_trmv<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,RowMajor> { \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper \
  }; \
 static void run(Index _rows, Index _cols, const EIGTYPE* _lhs, Index lhsStride, \
                 const EIGTYPE* _rhs, Index rhsIncr, EIGTYPE* _res, Index resIncr, EIGTYPE alpha) \
 { \
   if (IsZeroDiag) { \
     triangular_matrix_vector_product<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,RowMajor,BuiltIn>::run( \
       _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
     return; \
   }\
   Index size = (std::min)(_rows,_cols); \
   Index rows = IsLower ? _rows : size; \
   Index cols = IsLower ? size : _cols; \
\
   typedef VectorX##EIGPREFIX VectorRhs; \
   EIGTYPE *x, *y;\
\
/* Set x*/ \
   Map<const VectorRhs, 0, InnerStride<> > rhs(_rhs,cols,InnerStride<>(rhsIncr)); \
   VectorRhs x_tmp; \
   if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
   x = x_tmp.data(); \
\
/* Square part handling */\
\
   char trans, uplo, diag; \
   BlasIndex m, n, lda, incx, incy; \
   EIGTYPE const *a; \
   EIGTYPE beta(1); \
\
/* Set m, n */ \
   n = convert_index<BlasIndex>(size); \
   lda = convert_index<BlasIndex>(lhsStride); \
   incx = 1; \
   incy = convert_index<BlasIndex>(resIncr); \
\
/* Set uplo, trans and diag*/ \
   trans = ConjLhs ? 'C' : 'T'; \
   uplo = IsLower ? 'U' : 'L'; \
   diag = IsUnitDiag ? 'U' : 'N'; \
\
/* call ?TRMV*/ \
   BLASPREFIX##trmv##BLASPOSTFIX(&uplo, &trans, &diag, &n, (const BLASTYPE*)_lhs, &lda, (BLASTYPE*)x, &incx); \
\
/* Add op(a_tr)rhs into res*/ \
   BLASPREFIX##axpy##BLASPOSTFIX(&n, (const BLASTYPE*)&numext::real_ref(alpha),(const BLASTYPE*)x, &incx, (BLASTYPE*)_res, &incy); \
/* Non-square case - doesn't fit to BLAS ?TRMV. Fall to default triangular product*/ \
   if (size<(std::max)(rows,cols)) { \
     if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
     x = x_tmp.data(); \
     if (size<rows) { \
       y = _res + size*resIncr; \
       a = _lhs + size*lda; \
       m = convert_index<BlasIndex>(rows-size); \
       n = convert_index<BlasIndex>(size); \
     } \
     else { \
       x += size; \
       y = _res; \
       a = _lhs + size; \
       m = convert_index<BlasIndex>(size); \
       n = convert_index<BlasIndex>(cols-size); \
     } \
     BLASPREFIX##gemv##BLASPOSTFIX(&trans, &n, &m, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)x, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)y, &incy); \
   } \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMV_RM(double,   double, d,  d,)
EIGEN_BLAS_TRMV_RM(dcomplex, MKL_Complex16, cd, z,)
EIGEN_BLAS_TRMV_RM(float,    float,  f,  s,)
EIGEN_BLAS_TRMV_RM(scomplex, MKL_Complex8,  cf, c,)
#else
EIGEN_BLAS_TRMV_RM(double,   double, d,  d,_)
EIGEN_BLAS_TRMV_RM(dcomplex, double, cd, z,_)
EIGEN_BLAS_TRMV_RM(float,    float,  f,  s,_)
EIGEN_BLAS_TRMV_RM(scomplex, float,  cf, c,_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_SOLVER_MATRIX_H
#define EIGEN_TRIANGULAR_SOLVER_MATRIX_H

namespace Eigen { 

namespace internal {

// if the rhs is row major, let's transpose the product
template <typename Scalar, typename Index, int Side, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,Side,Mode,Conjugate,TriStorageOrder,RowMajor,OtherInnerStride>
{
  static void run(
    Index size, Index cols,
    const Scalar*  tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    triangular_solve_matrix<
      Scalar, Index, Side==OnTheLeft?OnTheRight:OnTheLeft,
      (Mode&UnitDiag) | ((Mode&Upper) ? Lower : Upper),
      NumTraits<Scalar>::IsComplex && Conjugate,
      TriStorageOrder==RowMajor ? ColMajor : RowMajor, ColMajor, OtherInnerStride>
      ::run(size, cols, tri, triStride, _other, otherIncr, otherStride, blocking);
  }
};

/* Optimized triangular solver with multiple right hand side and the triangular matrix on the left
 */
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder,int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>
{
  static EIGEN_DONT_INLINE void run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking);
};
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
EIGEN_DONT_INLINE void triangular_solve_matrix<Scalar,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>::run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    Index cols = otherSize;

    typedef const_blas_data_mapper<Scalar, Index, TriStorageOrder> TriMapper;
    typedef blas_data_mapper<Scalar, Index, ColMajor, Unaligned, OtherInnerStride> OtherMapper;
    TriMapper tri(_tri, triStride);
    OtherMapper other(_other, otherStride, otherIncr);

    typedef gebp_traits<Scalar,Scalar> Traits;

    enum {
      SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
      IsLower = (Mode&Lower) == Lower
    };

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(size,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    conj_if<Conjugate> conj;
    gebp_kernel<Scalar, Scalar, Index, OtherMapper, Traits::mr, Traits::nr, Conjugate, false> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, TriMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, TriStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, OtherMapper, Traits::nr, ColMajor, false, true> pack_rhs;

    // the goal here is to subdivise the Rhs panels such that we keep some cache
    // coherence when accessing the rhs elements
    std::ptrdiff_t l1, l2, l3;
    manage_caching_sizes(GetAction, &l1, &l2, &l3);
    Index subcols = cols>0 ? l2/(4 * sizeof(Scalar) * std::max<Index>(otherStride,size)) : 0;
    subcols = std::max<Index>((subcols/Traits::nr)*Traits::nr, Traits::nr);

    for(Index k2=IsLower ? 0 : size;
        IsLower ? k2<size : k2>0;
        IsLower ? k2+=kc : k2-=kc)
    {
      const Index actual_kc = (std::min)(IsLower ? size-k2 : k2, kc);

      // We have selected and packed a big horizontal panel R1 of rhs. Let B be the packed copy of this panel,
      // and R2 the remaining part of rhs. The corresponding vertical panel of lhs is split into
      // A11 (the triangular part) and A21 the remaining rectangular part.
      // Then the high level algorithm is:
      //  - B = R1                    => general block copy (done during the next step)
      //  - R1 = A11^-1 B             => tricky part
      //  - update B from the new R1  => actually this has to be performed continuously during the above step
      //  - R2 -= A21 * B             => GEPP

      // The tricky part: compute R1 = A11^-1 B while updating B from R1
      // The idea is to split A11 into multiple small vertical panels.
      // Each panel can be split into a small triangular part T1k which is processed without optimization,
      // and the remaining small part T2k which is processed using gebp with appropriate block strides
      for(Index j2=0; j2<cols; j2+=subcols)
      {
        Index actual_cols = (std::min)(cols-j2,subcols);
        // for each small vertical panels [T1k^T, T2k^T]^T of lhs
        for (Index k1=0; k1<actual_kc; k1+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-k1, SmallPanelWidth);
          // tr solve
          for (Index k=0; k<actualPanelWidth; ++k)
          {
            // TODO write a small kernel handling this (can be shared with trsv)
            Index i  = IsLower ? k2+k1+k : k2-k1-k-1;
            Index rs = actualPanelWidth - k - 1; // remaining size
            Index s  = TriStorageOrder==RowMajor ? (IsLower ? k2+k1 : i+1)
                                                 :  IsLower ? i+1 : i-rs;

            Scalar a = (Mode & UnitDiag) ? Scalar(1) : Scalar(1)/conj(tri(i,i));
            for (Index j=j2; j<j2+actual_cols; ++j)
            {
              if (TriStorageOrder==RowMajor)
              {
                Scalar b(0);
                const Scalar* l = &tri(i,s);
                typename OtherMapper::LinearMapper r = other.getLinearMapper(s,j);
                for (Index i3=0; i3<k; ++i3)
                  b += conj(l[i3]) * r(i3);

                other(i,j) = (other(i,j) - b)*a;
              }
              else
              {
                Scalar& otherij = other(i,j);
                otherij *= a;
                Scalar b = otherij;
                typename OtherMapper::LinearMapper r = other.getLinearMapper(s,j);
                typename TriMapper::LinearMapper l = tri.getLinearMapper(s,i);
                for (Index i3=0;i3<rs;++i3)
                  r(i3) -= b * conj(l(i3));
              }
            }
          }

          Index lengthTarget = actual_kc-k1-actualPanelWidth;
          Index startBlock   = IsLower ? k2+k1 : k2-k1-actualPanelWidth;
          Index blockBOffset = IsLower ? k1 : lengthTarget;

          // update the respective rows of B from other
          pack_rhs(blockB+actual_kc*j2, other.getSubMapper(startBlock,j2), actualPanelWidth, actual_cols, actual_kc, blockBOffset);

          // GEBP
          if (lengthTarget>0)
          {
            Index startTarget  = IsLower ? k2+k1+actualPanelWidth : k2-actual_kc;

            pack_lhs(blockA, tri.getSubMapper(startTarget,startBlock), actualPanelWidth, lengthTarget);

            gebp_kernel(other.getSubMapper(startTarget,j2), blockA, blockB+actual_kc*j2, lengthTarget, actualPanelWidth, actual_cols, Scalar(-1),
                        actualPanelWidth, actual_kc, 0, blockBOffset);
          }
        }
      }
      
      // R2 -= A21 * B => GEPP
      {
        Index start = IsLower ? k2+kc : 0;
        Index end   = IsLower ? size : k2-kc;
        for(Index i2=start; i2<end; i2+=mc)
        {
          const Index actual_mc = (std::min)(mc,end-i2);
          if (actual_mc>0)
          {
            pack_lhs(blockA, tri.getSubMapper(i2, IsLower ? k2 : k2-kc), actual_kc, actual_mc);

            gebp_kernel(other.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, Scalar(-1), -1, -1, 0, 0);
          }
        }
      }
    }
  }

/* Optimized triangular solver with multiple left hand sides and the triangular matrix on the right
 */
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>
{
  static EIGEN_DONT_INLINE void run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking);
};
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
EIGEN_DONT_INLINE void triangular_solve_matrix<Scalar,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>::run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    Index rows = otherSize;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef blas_data_mapper<Scalar, Index, ColMajor, Unaligned, OtherInnerStride> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, TriStorageOrder> RhsMapper;
    LhsMapper lhs(_other, otherStride, otherIncr);
    RhsMapper rhs(_tri, triStride);

    typedef gebp_traits<Scalar,Scalar> Traits;
    enum {
      RhsStorageOrder   = TriStorageOrder,
      SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
      IsLower = (Mode&Lower) == Lower
    };

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*size;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    conj_if<Conjugate> conj;
    gebp_kernel<Scalar, Scalar, Index, LhsMapper, Traits::mr, Traits::nr, false, Conjugate> gebp_kernel;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr, RhsStorageOrder,false,true> pack_rhs_panel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, ColMajor, false, true> pack_lhs_panel;

    for(Index k2=IsLower ? size : 0;
        IsLower ? k2>0 : k2<size;
        IsLower ? k2-=kc : k2+=kc)
    {
      const Index actual_kc = (std::min)(IsLower ? k2 : size-k2, kc);
      Index actual_k2 = IsLower ? k2-actual_kc : k2 ;

      Index startPanel = IsLower ? 0 : k2+actual_kc;
      Index rs = IsLower ? actual_k2 : size - actual_k2 - actual_kc;
      Scalar* geb = blockB+actual_kc*actual_kc;

      if (rs>0) pack_rhs(geb, rhs.getSubMapper(actual_k2,startPanel), actual_kc, rs);

      // triangular packing (we only pack the panels off the diagonal,
      // neglecting the blocks overlapping the diagonal
      {
        for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
          Index actual_j2 = actual_k2 + j2;
          Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
          Index panelLength = IsLower ? actual_kc-j2-actualPanelWidth : j2;

          if (panelLength>0)
          pack_rhs_panel(blockB+j2*actual_kc,
                         rhs.getSubMapper(actual_k2+panelOffset, actual_j2),
                         panelLength, actualPanelWidth,
                         actual_kc, panelOffset);
        }
      }

      for(Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(mc,rows-i2);

        // triangular solver kernel
        {
          // for each small block of the diagonal (=> vertical panels of rhs)
          for (Index j2 = IsLower
                      ? (actual_kc - ((actual_kc%SmallPanelWidth) ? Index(actual_kc%SmallPanelWidth)
                                                                  : Index(SmallPanelWidth)))
                      : 0;
               IsLower ? j2>=0 : j2<actual_kc;
               IsLower ? j2-=SmallPanelWidth : j2+=SmallPanelWidth)
          {
            Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
            Index absolute_j2 = actual_k2 + j2;
            Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
            Index panelLength = IsLower ? actual_kc - j2 - actualPanelWidth : j2;

            // GEBP
            if(panelLength>0)
            {
              gebp_kernel(lhs.getSubMapper(i2,absolute_j2),
                          blockA, blockB+j2*actual_kc,
                          actual_mc, panelLength, actualPanelWidth,
                          Scalar(-1),
                          actual_kc, actual_kc, // strides
                          panelOffset, panelOffset); // offsets
            }

            // unblocked triangular solve
            for (Index k=0; k<actualPanelWidth; ++k)
            {
              Index j = IsLower ? absolute_j2+actualPanelWidth-k-1 : absolute_j2+k;

              typename LhsMapper::LinearMapper r = lhs.getLinearMapper(i2,j);
              for (Index k3=0; k3<k; ++k3)
              {
                Scalar b = conj(rhs(IsLower ? j+1+k3 : absolute_j2+k3,j));
                typename LhsMapper::LinearMapper a = lhs.getLinearMapper(i2,IsLower ? j+1+k3 : absolute_j2+k3);
                for (Index i=0; i<actual_mc; ++i)
                  r(i) -= a(i) * b;
              }
              if((Mode & UnitDiag)==0)
              {
                Scalar inv_rjj = RealScalar(1)/conj(rhs(j,j));
                for (Index i=0; i<actual_mc; ++i)
                  r(i) *= inv_rjj;
              }
            }

            // pack the just computed part of lhs to A
            pack_lhs_panel(blockA, lhs.getSubMapper(i2,absolute_j2),
                           actualPanelWidth, actual_mc,
                           actual_kc, j2);
          }
        }

        if (rs>0)
          gebp_kernel(lhs.getSubMapper(i2, startPanel), blockA, geb,
                      actual_mc, actual_kc, rs, Scalar(-1),
                      -1, -1, 0, 0);
      }
    }
  }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix * matrix product functionality based on ?TRMM.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H
#define EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H

namespace Eigen {

namespace internal {

// implements LeftSide op(triangular)^-1 * general
#define EIGEN_BLAS_TRSM_L(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int Mode, bool Conjugate, int TriStorageOrder> \
struct triangular_solve_matrix<EIGTYPE,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,1> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    conjA = ((TriStorageOrder==ColMajor) && Conjugate) ? 1 : 0 \
  }; \
  static void run( \
      Index size, Index otherSize, \
      const EIGTYPE* _tri, Index triStride, \
      EIGTYPE* _other, Index otherIncr, Index otherStride, level3_blocking<EIGTYPE,EIGTYPE>& /*blocking*/) \
  { \
   EIGEN_ONLY_USED_FOR_DEBUG(otherIncr); \
   eigen_assert(otherIncr == 1); \
   BlasIndex m = convert_index<BlasIndex>(size), n = convert_index<BlasIndex>(otherSize), lda, ldb; \
   char side = 'L', uplo, diag='N', transa; \
   /* Set alpha_ */ \
   EIGTYPE alpha(1); \
   ldb = convert_index<BlasIndex>(otherStride);\
\
   const EIGTYPE *a; \
/* Set trans */ \
   transa = (TriStorageOrder==RowMajor) ? ((Conjugate) ? 'C' : 'T') : 'N'; \
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (TriStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, TriStorageOrder> MatrixTri; \
   Map<const MatrixTri, 0, OuterStride<> > tri(_tri,size,size,OuterStride<>(triStride)); \
   MatrixTri a_tmp; \
\
   if (conjA) { \
     a_tmp = tri.conjugate(); \
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _tri; \
     lda = convert_index<BlasIndex>(triStride); \
   } \
   if (IsUnitDiag) diag='U'; \
/* call ?trsm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)_other, &ldb); \
 } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRSM_L(double,   double, dtrsm)
EIGEN_BLAS_TRSM_L(dcomplex, MKL_Complex16, ztrsm)
EIGEN_BLAS_TRSM_L(float,    float,  strsm)
EIGEN_BLAS_TRSM_L(scomplex, MKL_Complex8, ctrsm)
#else
EIGEN_BLAS_TRSM_L(double,   double, dtrsm_)
EIGEN_BLAS_TRSM_L(dcomplex, double, ztrsm_)
EIGEN_BLAS_TRSM_L(float,    float,  strsm_)
EIGEN_BLAS_TRSM_L(scomplex, float,  ctrsm_)
#endif

// implements RightSide general * op(triangular)^-1
#define EIGEN_BLAS_TRSM_R(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int Mode, bool Conjugate, int TriStorageOrder> \
struct triangular_solve_matrix<EIGTYPE,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,1> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    conjA = ((TriStorageOrder==ColMajor) && Conjugate) ? 1 : 0 \
  }; \
  static void run( \
      Index size, Index otherSize, \
      const EIGTYPE* _tri, Index triStride, \
      EIGTYPE* _other, Index otherIncr, Index otherStride, level3_blocking<EIGTYPE,EIGTYPE>& /*blocking*/) \
  { \
   EIGEN_ONLY_USED_FOR_DEBUG(otherIncr); \
   eigen_assert(otherIncr == 1); \
   BlasIndex m = convert_index<BlasIndex>(otherSize), n = convert_index<BlasIndex>(size), lda, ldb; \
   char side = 'R', uplo, diag='N', transa; \
   /* Set alpha_ */ \
   EIGTYPE alpha(1); \
   ldb = convert_index<BlasIndex>(otherStride);\
\
   const EIGTYPE *a; \
/* Set trans */ \
   transa = (TriStorageOrder==RowMajor) ? ((Conjugate) ? 'C' : 'T') : 'N'; \
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (TriStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, TriStorageOrder> MatrixTri; \
   Map<const MatrixTri, 0, OuterStride<> > tri(_tri,size,size,OuterStride<>(triStride)); \
   MatrixTri a_tmp; \
\
   if (conjA) { \
     a_tmp = tri.conjugate(); \
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _tri; \
     lda = convert_index<BlasIndex>(triStride); \
   } \
   if (IsUnitDiag) diag='U'; \
/* call ?trsm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)_other, &ldb); \
   /*std::cout << "TRMS_L specialization!\n";*/ \
 } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRSM_R(double,   double, dtrsm)
EIGEN_BLAS_TRSM_R(dcomplex, MKL_Complex16, ztrsm)
EIGEN_BLAS_TRSM_R(float,    float,  strsm)
EIGEN_BLAS_TRSM_R(scomplex, MKL_Complex8,  ctrsm)
#else
EIGEN_BLAS_TRSM_R(double,   double, dtrsm_)
EIGEN_BLAS_TRSM_R(dcomplex, double, ztrsm_)
EIGEN_BLAS_TRSM_R(float,    float,  strsm_)
EIGEN_BLAS_TRSM_R(scomplex, float,  ctrsm_)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularSolverVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_SOLVER_VECTOR_H
#define EIGEN_TRIANGULAR_SOLVER_VECTOR_H

namespace Eigen {

namespace internal {

template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate, int StorageOrder>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheRight, Mode, Conjugate, StorageOrder>
{
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    triangular_solve_vector<LhsScalar,RhsScalar,Index,OnTheLeft,
        ((Mode&Upper)==Upper ? Lower : Upper) | (Mode&UnitDiag),
        Conjugate,StorageOrder==RowMajor?ColMajor:RowMajor
      >::run(size, _lhs, lhsStride, rhs);
  }
};

// forward and backward substitution, row-major, rhs is a vector
template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheLeft, Mode, Conjugate, RowMajor>
{
  enum {
    IsLower = ((Mode&Lower)==Lower)
  };
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,RowMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,size,size,OuterStride<>(lhsStride));

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;

    typename internal::conditional<
                          Conjugate,
                          const CwiseUnaryOp<typename internal::scalar_conjugate_op<LhsScalar>,LhsMap>,
                          const LhsMap&>
                        ::type cjLhs(lhs);
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    for(Index pi=IsLower ? 0 : size;
        IsLower ? pi<size : pi>0;
        IsLower ? pi+=PanelWidth : pi-=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(IsLower ? size - pi : pi, PanelWidth);

      Index r = IsLower ? pi : size - pi; // remaining size
      if (r > 0)
      {
        // let's directly call the low level product function because:
        // 1 - it is faster to compile
        // 2 - it is slightly faster at runtime
        Index startRow = IsLower ? pi : pi-actualPanelWidth;
        Index startCol = IsLower ? 0 : pi;

        general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,Conjugate,RhsScalar,RhsMapper,false>::run(
          actualPanelWidth, r,
          LhsMapper(&lhs.coeffRef(startRow,startCol), lhsStride),
          RhsMapper(rhs + startCol, 1),
          rhs + startRow, 1,
          RhsScalar(-1));
      }

      for(Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = IsLower ? pi+k : pi-k-1;
        Index s = IsLower ? pi   : i+1;
        if (k>0)
          rhs[i] -= (cjLhs.row(i).segment(s,k).transpose().cwiseProduct(Map<const Matrix<RhsScalar,Dynamic,1> >(rhs+s,k))).sum();

        if((!(Mode & UnitDiag)) && numext::not_equal_strict(rhs[i],RhsScalar(0)))
          rhs[i] /= cjLhs(i,i);
      }
    }
  }
};

// forward and backward substitution, column-major, rhs is a vector
template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheLeft, Mode, Conjugate, ColMajor>
{
  enum {
    IsLower = ((Mode&Lower)==Lower)
  };
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,ColMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,size,size,OuterStride<>(lhsStride));
    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;
    typename internal::conditional<Conjugate,
                                   const CwiseUnaryOp<typename internal::scalar_conjugate_op<LhsScalar>,LhsMap>,
                                   const LhsMap&
                                  >::type cjLhs(lhs);
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;

    for(Index pi=IsLower ? 0 : size;
        IsLower ? pi<size : pi>0;
        IsLower ? pi+=PanelWidth : pi-=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(IsLower ? size - pi : pi, PanelWidth);
      Index startBlock = IsLower ? pi : pi-actualPanelWidth;
      Index endBlock = IsLower ? pi + actualPanelWidth : 0;

      for(Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = IsLower ? pi+k : pi-k-1;
        if(numext::not_equal_strict(rhs[i],RhsScalar(0)))
        {
          if(!(Mode & UnitDiag))
            rhs[i] /= cjLhs.coeff(i,i);

          Index r = actualPanelWidth - k - 1; // remaining size
          Index s = IsLower ? i+1 : i-r;
          if (r>0)
            Map<Matrix<RhsScalar,Dynamic,1> >(rhs+s,r) -= rhs[i] * cjLhs.col(i).segment(s,r);
        }
      }
      Index r = IsLower ? size - endBlock : startBlock; // remaining size
      if (r > 0)
      {
        // let's directly call the low level product function because:
        // 1 - it is faster to compile
        // 2 - it is slightly faster at runtime
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,Conjugate,RhsScalar,RhsMapper,false>::run(
            r, actualPanelWidth,
            LhsMapper(&lhs.coeffRef(endBlock,startBlock), lhsStride),
            RhsMapper(rhs+startBlock, 1),
            rhs+endBlock, 1, RhsScalar(-1));
      }
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/BlasUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLASUTIL_H
#define EIGEN_BLASUTIL_H

// This file contains many lightweight helper classes used to
// implement and control fast level 2 and level 3 BLAS-like routines.

namespace Eigen {

namespace internal {

// forward declarations
template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs=false, bool ConjugateRhs=false>
struct gebp_kernel;

template<typename Scalar, typename Index, typename DataMapper, int nr, int StorageOrder, bool Conjugate = false, bool PanelMode=false>
struct gemm_pack_rhs;

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, int StorageOrder, bool Conjugate = false, bool PanelMode = false>
struct gemm_pack_lhs;

template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResStorageOrder, int ResInnerStride>
struct general_matrix_matrix_product;

template<typename Index,
         typename LhsScalar, typename LhsMapper, int LhsStorageOrder, bool ConjugateLhs,
         typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version=Specialized>
struct general_matrix_vector_product;

template<typename From,typename To> struct get_factor {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE To run(const From& x) { return To(x); }
};

template<typename Scalar> struct get_factor<Scalar,typename NumTraits<Scalar>::Real> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE typename NumTraits<Scalar>::Real run(const Scalar& x) { return numext::real(x); }
};


template<typename Scalar, typename Index>
class BlasVectorMapper {
  public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasVectorMapper(Scalar *data) : m_data(data) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i) const {
    return m_data[i];
  }
  template <typename Packet, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet load(Index i) const {
    return ploadt<Packet, AlignmentType>(m_data + i);
  }

  template <typename Packet>
  EIGEN_DEVICE_FUNC bool aligned(Index i) const {
    return (UIntPtr(m_data+i)%sizeof(Packet))==0;
  }

  protected:
  Scalar* m_data;
};

template<typename Scalar, typename Index, int AlignmentType, int Incr=1>
class BlasLinearMapper;

template<typename Scalar, typename Index, int AlignmentType>
class BlasLinearMapper<Scalar,Index,AlignmentType>
{
public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasLinearMapper(Scalar *data, Index incr=1)
    : m_data(data)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(incr);
    eigen_assert(incr==1);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void prefetch(int i) const {
    internal::prefetch(&operator()(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar& operator()(Index i) const {
    return m_data[i];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i) const {
    return ploadt<PacketType, AlignmentType>(m_data + i);
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketType &p) const {
    pstoret<Scalar, PacketType, AlignmentType>(m_data + i, p);
  }

protected:
  Scalar *m_data;
};

// Lightweight helper class to access matrix coefficients.
template<typename Scalar, typename Index, int StorageOrder, int AlignmentType = Unaligned, int Incr = 1>
class blas_data_mapper;

// TMP to help PacketBlock store implementation.
// There's currently no known use case for PacketBlock load.
// The default implementation assumes ColMajor order.
// It always store each packet sequentially one `stride` apart.
template<typename Index, typename Scalar, typename Packet, int n, int idx, int StorageOrder>
struct PacketBlockManagement
{
  PacketBlockManagement<Index, Scalar, Packet, n, idx - 1, StorageOrder> pbm;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    pbm.store(to, stride, i, j, block);
    pstoreu<Scalar>(to + i + (j + idx)*stride, block.packet[idx]);
  }
};

// PacketBlockManagement specialization to take care of RowMajor order without ifs.
template<typename Index, typename Scalar, typename Packet, int n, int idx>
struct PacketBlockManagement<Index, Scalar, Packet, n, idx, RowMajor>
{
  PacketBlockManagement<Index, Scalar, Packet, n, idx - 1, RowMajor> pbm;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    pbm.store(to, stride, i, j, block);
    pstoreu<Scalar>(to + j + (i + idx)*stride, block.packet[idx]);
  }
};

template<typename Index, typename Scalar, typename Packet, int n, int StorageOrder>
struct PacketBlockManagement<Index, Scalar, Packet, n, -1, StorageOrder>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    EIGEN_UNUSED_VARIABLE(to);
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(block);
  }
};

template<typename Index, typename Scalar, typename Packet, int n>
struct PacketBlockManagement<Index, Scalar, Packet, n, -1, RowMajor>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    EIGEN_UNUSED_VARIABLE(to);
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(block);
  }
};

template<typename Scalar, typename Index, int StorageOrder, int AlignmentType>
class blas_data_mapper<Scalar,Index,StorageOrder,AlignmentType,1>
{
public:
  typedef BlasLinearMapper<Scalar, Index, AlignmentType> LinearMapper;
  typedef BlasVectorMapper<Scalar, Index> VectorMapper;

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE blas_data_mapper(Scalar* data, Index stride, Index incr=1)
   : m_data(data), m_stride(stride)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(incr);
    eigen_assert(incr==1);
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType>
  getSubMapper(Index i, Index j) const {
    return blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType>(&operator()(i, j), m_stride);
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    return LinearMapper(&operator()(i, j));
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE VectorMapper getVectorMapper(Index i, Index j) const {
    return VectorMapper(&operator()(i, j));
  }


  EIGEN_DEVICE_FUNC
  EIGEN_ALWAYS_INLINE Scalar& operator()(Index i, Index j) const {
    return m_data[StorageOrder==RowMajor ? j + i*m_stride : i + j*m_stride];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i, Index j) const {
    return ploadt<PacketType, AlignmentType>(&operator()(i, j));
  }

  template <typename PacketT, int AlignmentT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i, Index j) const {
    return ploadt<PacketT, AlignmentT>(&operator()(i, j));
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void scatterPacket(Index i, Index j, const SubPacket &p) const {
    pscatter<Scalar, SubPacket>(&operator()(i, j), p, m_stride);
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE SubPacket gatherPacket(Index i, Index j) const {
    return pgather<Scalar, SubPacket>(&operator()(i, j), m_stride);
  }

  EIGEN_DEVICE_FUNC const Index stride() const { return m_stride; }
  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_data; }

  EIGEN_DEVICE_FUNC Index firstAligned(Index size) const {
    if (UIntPtr(m_data)%sizeof(Scalar)) {
      return -1;
    }
    return internal::first_default_aligned(m_data, size);
  }

  template<typename SubPacket, int n>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacketBlock(Index i, Index j, const PacketBlock<SubPacket, n> &block) const {
    PacketBlockManagement<Index, Scalar, SubPacket, n, n-1, StorageOrder> pbm;
    pbm.store(m_data, m_stride, i, j, block);
  }
protected:
  Scalar* EIGEN_RESTRICT m_data;
  const Index m_stride;
};

// Implementation of non-natural increment (i.e. inner-stride != 1)
// The exposed API is not complete yet compared to the Incr==1 case
// because some features makes less sense in this case.
template<typename Scalar, typename Index, int AlignmentType, int Incr>
class BlasLinearMapper
{
public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasLinearMapper(Scalar *data,Index incr) : m_data(data), m_incr(incr) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void prefetch(int i) const {
    internal::prefetch(&operator()(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar& operator()(Index i) const {
    return m_data[i*m_incr.value()];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i) const {
    return pgather<Scalar,PacketType>(m_data + i*m_incr.value(), m_incr.value());
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketType &p) const {
    pscatter<Scalar, PacketType>(m_data + i*m_incr.value(), p, m_incr.value());
  }

protected:
  Scalar *m_data;
  const internal::variable_if_dynamic<Index,Incr> m_incr;
};

template<typename Scalar, typename Index, int StorageOrder, int AlignmentType,int Incr>
class blas_data_mapper
{
public:
  typedef BlasLinearMapper<Scalar, Index, AlignmentType,Incr> LinearMapper;

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE blas_data_mapper(Scalar* data, Index stride, Index incr) : m_data(data), m_stride(stride), m_incr(incr) {}

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE blas_data_mapper
  getSubMapper(Index i, Index j) const {
    return blas_data_mapper(&operator()(i, j), m_stride, m_incr.value());
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    return LinearMapper(&operator()(i, j), m_incr.value());
  }

  EIGEN_DEVICE_FUNC
  EIGEN_ALWAYS_INLINE Scalar& operator()(Index i, Index j) const {
    return m_data[StorageOrder==RowMajor ? j*m_incr.value() + i*m_stride : i*m_incr.value() + j*m_stride];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i, Index j) const {
    return pgather<Scalar,PacketType>(&operator()(i, j),m_incr.value());
  }

  template <typename PacketT, int AlignmentT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i, Index j) const {
    return pgather<Scalar,PacketT>(&operator()(i, j),m_incr.value());
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void scatterPacket(Index i, Index j, const SubPacket &p) const {
    pscatter<Scalar, SubPacket>(&operator()(i, j), p, m_stride);
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE SubPacket gatherPacket(Index i, Index j) const {
    return pgather<Scalar, SubPacket>(&operator()(i, j), m_stride);
  }

  // storePacketBlock_helper defines a way to access values inside the PacketBlock, this is essentially required by the Complex types.
  template<typename SubPacket, typename ScalarT, int n, int idx>
  struct storePacketBlock_helper
  {
    storePacketBlock_helper<SubPacket, ScalarT, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup, i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        ScalarT *v = &sup->operator()(i+l, j+idx);
        *v = block.packet[idx][l];
      }
    }
  };

  template<typename SubPacket, int n, int idx>
  struct storePacketBlock_helper<SubPacket, std::complex<float>, n, idx>
  {
    storePacketBlock_helper<SubPacket, std::complex<float>, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup,i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        std::complex<float> *v = &sup->operator()(i+l, j+idx);
        v->real(block.packet[idx].v[2*l+0]);
        v->imag(block.packet[idx].v[2*l+1]);
      }
    }
  };

  template<typename SubPacket, int n, int idx>
  struct storePacketBlock_helper<SubPacket, std::complex<double>, n, idx>
  {
    storePacketBlock_helper<SubPacket, std::complex<double>, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup,i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        std::complex<double> *v = &sup->operator()(i+l, j+idx);
        v->real(block.packet[idx].v[2*l+0]);
        v->imag(block.packet[idx].v[2*l+1]);
      }
    }
  };

  template<typename SubPacket, typename ScalarT, int n>
  struct storePacketBlock_helper<SubPacket, ScalarT, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };

  template<typename SubPacket, int n>
  struct storePacketBlock_helper<SubPacket, std::complex<float>, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };

  template<typename SubPacket, int n>
  struct storePacketBlock_helper<SubPacket, std::complex<double>, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };
  // This function stores a PacketBlock on m_data, this approach is really quite slow compare to Incr=1 and should be avoided when possible.
  template<typename SubPacket, int n>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacketBlock(Index i, Index j, const PacketBlock<SubPacket, n>&block) const {
    storePacketBlock_helper<SubPacket, Scalar, n, n-1> spb;
    spb.store(this, i,j,block);
  }
protected:
  Scalar* EIGEN_RESTRICT m_data;
  const Index m_stride;
  const internal::variable_if_dynamic<Index,Incr> m_incr;
};

// lightweight helper class to access matrix coefficients (const version)
template<typename Scalar, typename Index, int StorageOrder>
class const_blas_data_mapper : public blas_data_mapper<const Scalar, Index, StorageOrder> {
  public:
  EIGEN_ALWAYS_INLINE const_blas_data_mapper(const Scalar *data, Index stride) : blas_data_mapper<const Scalar, Index, StorageOrder>(data, stride) {}

  EIGEN_ALWAYS_INLINE const_blas_data_mapper<Scalar, Index, StorageOrder> getSubMapper(Index i, Index j) const {
    return const_blas_data_mapper<Scalar, Index, StorageOrder>(&(this->operator()(i, j)), this->m_stride);
  }
};


/* Helper class to analyze the factors of a Product expression.
 * In particular it allows to pop out operator-, scalar multiples,
 * and conjugate */
template<typename XprType> struct blas_traits
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef const XprType& ExtractType;
  typedef XprType _ExtractType;
  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    IsTransposed = false,
    NeedToConjugate = false,
    HasUsableDirectAccess = (    (int(XprType::Flags)&DirectAccessBit)
                              && (   bool(XprType::IsVectorAtCompileTime)
                                  || int(inner_stride_at_compile_time<XprType>::ret) == 1)
                             ) ?  1 : 0,
    HasScalarFactor = false
  };
  typedef typename conditional<bool(HasUsableDirectAccess),
    ExtractType,
    typename _ExtractType::PlainObject
    >::type DirectLinearAccessType;
  static inline EIGEN_DEVICE_FUNC ExtractType extract(const XprType& x) { return x; }
  static inline EIGEN_DEVICE_FUNC const Scalar extractScalarFactor(const XprType&) { return Scalar(1); }
};

// pop conjugate
template<typename Scalar, typename NestedXpr>
struct blas_traits<CwiseUnaryOp<scalar_conjugate_op<Scalar>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseUnaryOp<scalar_conjugate_op<Scalar>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;

  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    NeedToConjugate = Base::NeedToConjugate ? 0 : IsComplex
  };
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.nestedExpression()); }
  static inline Scalar extractScalarFactor(const XprType& x) { return conj(Base::extractScalarFactor(x.nestedExpression())); }
};

// pop scalar multiple
template<typename Scalar, typename NestedXpr, typename Plain>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline EIGEN_DEVICE_FUNC ExtractType extract(const XprType& x) { return Base::extract(x.rhs()); }
  static inline EIGEN_DEVICE_FUNC Scalar extractScalarFactor(const XprType& x)
  { return x.lhs().functor().m_other * Base::extractScalarFactor(x.rhs()); }
};
template<typename Scalar, typename NestedXpr, typename Plain>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, NestedXpr, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain> > >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseBinaryOp<scalar_product_op<Scalar>, NestedXpr, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain> > XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.lhs()); }
  static inline Scalar extractScalarFactor(const XprType& x)
  { return Base::extractScalarFactor(x.lhs()) * x.rhs().functor().m_other; }
};
template<typename Scalar, typename Plain1, typename Plain2>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain1>,
                                                            const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain2> > >
 : blas_traits<CwiseNullaryOp<scalar_constant_op<Scalar>,Plain1> >
{};

// pop opposite
template<typename Scalar, typename NestedXpr>
struct blas_traits<CwiseUnaryOp<scalar_opposite_op<Scalar>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseUnaryOp<scalar_opposite_op<Scalar>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.nestedExpression()); }
  static inline Scalar extractScalarFactor(const XprType& x)
  { return - Base::extractScalarFactor(x.nestedExpression()); }
};

// pop/push transpose
template<typename NestedXpr>
struct blas_traits<Transpose<NestedXpr> >
 : blas_traits<NestedXpr>
{
  typedef typename NestedXpr::Scalar Scalar;
  typedef blas_traits<NestedXpr> Base;
  typedef Transpose<NestedXpr> XprType;
  typedef Transpose<const typename Base::_ExtractType>  ExtractType; // const to get rid of a compile error; anyway blas traits are only used on the RHS
  typedef Transpose<const typename Base::_ExtractType> _ExtractType;
  typedef typename conditional<bool(Base::HasUsableDirectAccess),
    ExtractType,
    typename ExtractType::PlainObject
    >::type DirectLinearAccessType;
  enum {
    IsTransposed = Base::IsTransposed ? 0 : 1
  };
  static inline ExtractType extract(const XprType& x) { return ExtractType(Base::extract(x.nestedExpression())); }
  static inline Scalar extractScalarFactor(const XprType& x) { return Base::extractScalarFactor(x.nestedExpression()); }
};

template<typename T>
struct blas_traits<const T>
     : blas_traits<T>
{};

template<typename T, bool HasUsableDirectAccess=blas_traits<T>::HasUsableDirectAccess>
struct extract_data_selector {
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static const typename T::Scalar* run(const T& m)
  {
    return blas_traits<T>::extract(m).data();
  }
};

template<typename T>
struct extract_data_selector<T,false> {
  static typename T::Scalar* run(const T&) { return 0; }
};

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename T::Scalar* extract_data(const T& m)
{
  return extract_data_selector<T>::run(m);
}

/**
 * \c combine_scalar_factors extracts and multiplies factors from GEMM and GEMV products.
 * There is a specialization for booleans
 */
template<typename ResScalar, typename Lhs, typename Rhs>
struct combine_scalar_factors_impl
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static ResScalar run(const Lhs& lhs, const Rhs& rhs)
  {
    return blas_traits<Lhs>::extractScalarFactor(lhs) * blas_traits<Rhs>::extractScalarFactor(rhs);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static ResScalar run(const ResScalar& alpha, const Lhs& lhs, const Rhs& rhs)
  {
    return alpha * blas_traits<Lhs>::extractScalarFactor(lhs) * blas_traits<Rhs>::extractScalarFactor(rhs);
  }
};
template<typename Lhs, typename Rhs>
struct combine_scalar_factors_impl<bool, Lhs, Rhs>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static bool run(const Lhs& lhs, const Rhs& rhs)
  {
    return blas_traits<Lhs>::extractScalarFactor(lhs) && blas_traits<Rhs>::extractScalarFactor(rhs);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static bool run(const bool& alpha, const Lhs& lhs, const Rhs& rhs)
  {
    return alpha && blas_traits<Lhs>::extractScalarFactor(lhs) && blas_traits<Rhs>::extractScalarFactor(rhs);
  }
};

template<typename ResScalar, typename Lhs, typename Rhs>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ResScalar combine_scalar_factors(const ResScalar& alpha, const Lhs& lhs, const Rhs& rhs)
{
  return combine_scalar_factors_impl<ResScalar,Lhs,Rhs>::run(alpha, lhs, rhs);
}
template<typename ResScalar, typename Lhs, typename Rhs>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ResScalar combine_scalar_factors(const Lhs& lhs, const Rhs& rhs)
{
  return combine_scalar_factors_impl<ResScalar,Lhs,Rhs>::run(lhs, rhs);
}


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLASUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/ConfigureVectorization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2018 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONFIGURE_VECTORIZATION_H
#define EIGEN_CONFIGURE_VECTORIZATION_H

//------------------------------------------------------------------------------------------
// Static and dynamic alignment control
//
// The main purpose of this section is to define EIGEN_MAX_ALIGN_BYTES and EIGEN_MAX_STATIC_ALIGN_BYTES
// as the maximal boundary in bytes on which dynamically and statically allocated data may be alignment respectively.
// The values of EIGEN_MAX_ALIGN_BYTES and EIGEN_MAX_STATIC_ALIGN_BYTES can be specified by the user. If not,
// a default value is automatically computed based on architecture, compiler, and OS.
//
// This section also defines macros EIGEN_ALIGN_TO_BOUNDARY(N) and the shortcuts EIGEN_ALIGN{8,16,32,_MAX}
// to be used to declare statically aligned buffers.
//------------------------------------------------------------------------------------------


/* EIGEN_ALIGN_TO_BOUNDARY(n) forces data to be n-byte aligned. This is used to satisfy SIMD requirements.
 * However, we do that EVEN if vectorization (EIGEN_VECTORIZE) is disabled,
 * so that vectorization doesn't affect binary compatibility.
 *
 * If we made alignment depend on whether or not EIGEN_VECTORIZE is defined, it would be impossible to link
 * vectorized and non-vectorized code.
 * 
 * FIXME: this code can be cleaned up once we switch to proper C++11 only.
 */
#if (defined EIGEN_CUDACC)
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __align__(n)
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_HAS_ALIGNAS
  #define EIGEN_ALIGN_TO_BOUNDARY(n) alignas(n)
  #define EIGEN_ALIGNOF(x) alignof(x)
#elif EIGEN_COMP_GNUC || EIGEN_COMP_PGI || EIGEN_COMP_IBM || EIGEN_COMP_ARM
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __attribute__((aligned(n)))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_COMP_MSVC
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __declspec(align(n))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_COMP_SUNCC
  // FIXME not sure about this one:
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __attribute__((aligned(n)))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#else
  #error Please tell me what is the equivalent of alignas(n) and alignof(x) for your compiler
#endif

// If the user explicitly disable vectorization, then we also disable alignment
#if defined(EIGEN_DONT_VECTORIZE)
  #if defined(EIGEN_GPUCC)
    // GPU code is always vectorized and requires memory alignment for
    // statically allocated buffers.
    #define EIGEN_IDEAL_MAX_ALIGN_BYTES 16
  #else
    #define EIGEN_IDEAL_MAX_ALIGN_BYTES 0
  #endif
#elif defined(__AVX512F__)
  // 64 bytes static alignment is preferred only if really required
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 64
#elif defined(__AVX__)
  // 32 bytes static alignment is preferred only if really required
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 32
#else
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 16
#endif


// EIGEN_MIN_ALIGN_BYTES defines the minimal value for which the notion of explicit alignment makes sense
#define EIGEN_MIN_ALIGN_BYTES 16

// Defined the boundary (in bytes) on which the data needs to be aligned. Note
// that unless EIGEN_ALIGN is defined and not equal to 0, the data may not be
// aligned at all regardless of the value of this #define.

#if (defined(EIGEN_DONT_ALIGN_STATICALLY) || defined(EIGEN_DONT_ALIGN))  && defined(EIGEN_MAX_STATIC_ALIGN_BYTES) && EIGEN_MAX_STATIC_ALIGN_BYTES>0
#error EIGEN_MAX_STATIC_ALIGN_BYTES and EIGEN_DONT_ALIGN[_STATICALLY] are both defined with EIGEN_MAX_STATIC_ALIGN_BYTES!=0. Use EIGEN_MAX_STATIC_ALIGN_BYTES=0 as a synonym of EIGEN_DONT_ALIGN_STATICALLY.
#endif

// EIGEN_DONT_ALIGN_STATICALLY and EIGEN_DONT_ALIGN are deprecated
// They imply EIGEN_MAX_STATIC_ALIGN_BYTES=0
#if defined(EIGEN_DONT_ALIGN_STATICALLY) || defined(EIGEN_DONT_ALIGN)
  #ifdef EIGEN_MAX_STATIC_ALIGN_BYTES
    #undef EIGEN_MAX_STATIC_ALIGN_BYTES
  #endif
  #define EIGEN_MAX_STATIC_ALIGN_BYTES 0
#endif

#ifndef EIGEN_MAX_STATIC_ALIGN_BYTES

  // Try to automatically guess what is the best default value for EIGEN_MAX_STATIC_ALIGN_BYTES

  // 16 byte alignment is only useful for vectorization. Since it affects the ABI, we need to enable
  // 16 byte alignment on all platforms where vectorization might be enabled. In theory we could always
  // enable alignment, but it can be a cause of problems on some platforms, so we just disable it in
  // certain common platform (compiler+architecture combinations) to avoid these problems.
  // Only static alignment is really problematic (relies on nonstandard compiler extensions),
  // try to keep heap alignment even when we have to disable static alignment.
  #if EIGEN_COMP_GNUC && !(EIGEN_ARCH_i386_OR_x86_64 || EIGEN_ARCH_ARM_OR_ARM64 || EIGEN_ARCH_PPC || EIGEN_ARCH_IA64 || EIGEN_ARCH_MIPS)
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 1
  #elif EIGEN_ARCH_ARM_OR_ARM64 && EIGEN_COMP_GNUC_STRICT && EIGEN_GNUC_AT_MOST(4, 6)
  // Old versions of GCC on ARM, at least 4.4, were once seen to have buggy static alignment support.
  // Not sure which version fixed it, hopefully it doesn't affect 4.7, which is still somewhat in use.
  // 4.8 and newer seem definitely unaffected.
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 1
  #else
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 0
  #endif

  // static alignment is completely disabled with GCC 3, Sun Studio, and QCC/QNX
  #if !EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT \
  && !EIGEN_GCC3_OR_OLDER \
  && !EIGEN_COMP_SUNCC \
  && !EIGEN_OS_QNX
    #define EIGEN_ARCH_WANTS_STACK_ALIGNMENT 1
  #else
    #define EIGEN_ARCH_WANTS_STACK_ALIGNMENT 0
  #endif

  #if EIGEN_ARCH_WANTS_STACK_ALIGNMENT
    #define EIGEN_MAX_STATIC_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
  #else
    #define EIGEN_MAX_STATIC_ALIGN_BYTES 0
  #endif

#endif

// If EIGEN_MAX_ALIGN_BYTES is defined, then it is considered as an upper bound for EIGEN_MAX_STATIC_ALIGN_BYTES
#if defined(EIGEN_MAX_ALIGN_BYTES) && EIGEN_MAX_ALIGN_BYTES<EIGEN_MAX_STATIC_ALIGN_BYTES
#undef EIGEN_MAX_STATIC_ALIGN_BYTES
#define EIGEN_MAX_STATIC_ALIGN_BYTES EIGEN_MAX_ALIGN_BYTES
#endif

#if EIGEN_MAX_STATIC_ALIGN_BYTES==0 && !defined(EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT)
  #define EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT
#endif

// At this stage, EIGEN_MAX_STATIC_ALIGN_BYTES>0 is the true test whether we want to align arrays on the stack or not.
// It takes into account both the user choice to explicitly enable/disable alignment (by setting EIGEN_MAX_STATIC_ALIGN_BYTES)
// and the architecture config (EIGEN_ARCH_WANTS_STACK_ALIGNMENT).
// Henceforth, only EIGEN_MAX_STATIC_ALIGN_BYTES should be used.


// Shortcuts to EIGEN_ALIGN_TO_BOUNDARY
#define EIGEN_ALIGN8  EIGEN_ALIGN_TO_BOUNDARY(8)
#define EIGEN_ALIGN16 EIGEN_ALIGN_TO_BOUNDARY(16)
#define EIGEN_ALIGN32 EIGEN_ALIGN_TO_BOUNDARY(32)
#define EIGEN_ALIGN64 EIGEN_ALIGN_TO_BOUNDARY(64)
#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
#define EIGEN_ALIGN_MAX EIGEN_ALIGN_TO_BOUNDARY(EIGEN_MAX_STATIC_ALIGN_BYTES)
#else
#define EIGEN_ALIGN_MAX
#endif


// Dynamic alignment control

#if defined(EIGEN_DONT_ALIGN) && defined(EIGEN_MAX_ALIGN_BYTES) && EIGEN_MAX_ALIGN_BYTES>0
#error EIGEN_MAX_ALIGN_BYTES and EIGEN_DONT_ALIGN are both defined with EIGEN_MAX_ALIGN_BYTES!=0. Use EIGEN_MAX_ALIGN_BYTES=0 as a synonym of EIGEN_DONT_ALIGN.
#endif

#ifdef EIGEN_DONT_ALIGN
  #ifdef EIGEN_MAX_ALIGN_BYTES
    #undef EIGEN_MAX_ALIGN_BYTES
  #endif
  #define EIGEN_MAX_ALIGN_BYTES 0
#elif !defined(EIGEN_MAX_ALIGN_BYTES)
  #define EIGEN_MAX_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
#endif

#if EIGEN_IDEAL_MAX_ALIGN_BYTES > EIGEN_MAX_ALIGN_BYTES
#define EIGEN_DEFAULT_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
#else
#define EIGEN_DEFAULT_ALIGN_BYTES EIGEN_MAX_ALIGN_BYTES
#endif


#ifndef EIGEN_UNALIGNED_VECTORIZE
#define EIGEN_UNALIGNED_VECTORIZE 1
#endif

//----------------------------------------------------------------------

// if alignment is disabled, then disable vectorization. Note: EIGEN_MAX_ALIGN_BYTES is the proper check, it takes into
// account both the user's will (EIGEN_MAX_ALIGN_BYTES,EIGEN_DONT_ALIGN) and our own platform checks
#if EIGEN_MAX_ALIGN_BYTES==0
  #ifndef EIGEN_DONT_VECTORIZE
    #define EIGEN_DONT_VECTORIZE
  #endif
#endif


// The following (except #include <malloc.h> and _M_IX86_FP ??) can likely be
// removed as gcc 4.1 and msvc 2008 are not supported anyways.
#if EIGEN_COMP_MSVC
  #include <malloc.h> // for _aligned_malloc -- need it regardless of whether vectorization is enabled
  #if (EIGEN_COMP_MSVC >= 1500) // 2008 or later
    // a user reported that in 64-bit mode, MSVC doesn't care to define _M_IX86_FP.
    #if (defined(_M_IX86_FP) && (_M_IX86_FP >= 2)) || EIGEN_ARCH_x86_64
      #define EIGEN_SSE2_ON_MSVC_2008_OR_LATER
    #endif
  #endif
#else
  #if (defined __SSE2__) && ( (!EIGEN_COMP_GNUC) || EIGEN_COMP_ICC || EIGEN_GNUC_AT_LEAST(4,2) )
    #define EIGEN_SSE2_ON_NON_MSVC_BUT_NOT_OLD_GCC
  #endif
#endif

#if !(defined(EIGEN_DONT_VECTORIZE) || defined(EIGEN_GPUCC))

  #if defined (EIGEN_SSE2_ON_NON_MSVC_BUT_NOT_OLD_GCC) || defined(EIGEN_SSE2_ON_MSVC_2008_OR_LATER)

    // Defines symbols for compile-time detection of which instructions are
    // used.
    // EIGEN_VECTORIZE_YY is defined if and only if the instruction set YY is used
    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_SSE
    #define EIGEN_VECTORIZE_SSE2

    // Detect sse3/ssse3/sse4:
    // gcc and icc defines __SSE3__, ...
    // there is no way to know about this on msvc. You can define EIGEN_VECTORIZE_SSE* if you
    // want to force the use of those instructions with msvc.
    #ifdef __SSE3__
      #define EIGEN_VECTORIZE_SSE3
    #endif
    #ifdef __SSSE3__
      #define EIGEN_VECTORIZE_SSSE3
    #endif
    #ifdef __SSE4_1__
      #define EIGEN_VECTORIZE_SSE4_1
    #endif
    #ifdef __SSE4_2__
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #ifdef __AVX__
      #ifndef EIGEN_USE_SYCL 
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #ifdef __AVX2__
      #ifndef EIGEN_USE_SYCL 
        #define EIGEN_VECTORIZE_AVX2
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #if defined(__FMA__) || (EIGEN_COMP_MSVC && defined(__AVX2__))
      // MSVC does not expose a switch dedicated for FMA
      // For MSVC, AVX2 => FMA
      #define EIGEN_VECTORIZE_FMA
    #endif
    #if defined(__AVX512F__)
      #ifndef EIGEN_VECTORIZE_FMA
      #if EIGEN_COMP_GNUC
      #error Please add -mfma to your compiler flags: compiling with -mavx512f alone without SSE/AVX FMA is not supported (bug 1638).
      #else
      #error Please enable FMA in your compiler flags (e.g. -mfma): compiling with AVX512 alone without SSE/AVX FMA is not supported (bug 1638).
      #endif
      #endif
      #ifndef EIGEN_USE_SYCL
        #define EIGEN_VECTORIZE_AVX512
        #define EIGEN_VECTORIZE_AVX2
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_FMA
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
      #ifndef EIGEN_USE_SYCL
        #ifdef __AVX512DQ__
          #define EIGEN_VECTORIZE_AVX512DQ
        #endif
        #ifdef __AVX512ER__
          #define EIGEN_VECTORIZE_AVX512ER
        #endif
        #ifdef __AVX512BF16__
          #define EIGEN_VECTORIZE_AVX512BF16
        #endif
      #endif
    #endif

    // Disable AVX support on broken xcode versions
    #if defined(__apple_build_version__) && (__apple_build_version__ == 11000033 ) && ( __MAC_OS_X_VERSION_MIN_REQUIRED == 101500 )
      // A nasty bug in the clang compiler shipped with xcode in a common compilation situation
      // when XCode 11.0 and Mac deployment target macOS 10.15 is https://trac.macports.org/ticket/58776#no1
      #ifdef EIGEN_VECTORIZE_AVX
        #undef EIGEN_VECTORIZE_AVX
        #warning "Disabling AVX support: clang compiler shipped with XCode 11.[012] generates broken assembly with -macosx-version-min=10.15 and AVX enabled. "
        #ifdef EIGEN_VECTORIZE_AVX2
          #undef EIGEN_VECTORIZE_AVX2
        #endif
        #ifdef EIGEN_VECTORIZE_FMA
          #undef EIGEN_VECTORIZE_FMA
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512
          #undef EIGEN_VECTORIZE_AVX512
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512DQ
          #undef EIGEN_VECTORIZE_AVX512DQ
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512ER
          #undef EIGEN_VECTORIZE_AVX512ER
        #endif
      #endif
      // NOTE: Confirmed test failures in XCode 11.0, and XCode 11.2 with  -macosx-version-min=10.15 and AVX
      // NOTE using -macosx-version-min=10.15 with Xcode 11.0 results in runtime segmentation faults in many tests, 11.2 produce core dumps in 3 tests
      // NOTE using -macosx-version-min=10.14 produces functioning and passing tests in all cases
      // NOTE __clang_version__ "11.0.0 (clang-1100.0.33.8)"  XCode 11.0 <- Produces many segfault and core dumping tests
      //                                                                    with  -macosx-version-min=10.15 and AVX
      // NOTE __clang_version__ "11.0.0 (clang-1100.0.33.12)" XCode 11.2 <- Produces 3 core dumping tests with  
      //                                                                    -macosx-version-min=10.15 and AVX
    #endif

    // include files

    // This extern "C" works around a MINGW-w64 compilation issue
    // https://sourceforge.net/tracker/index.php?func=detail&aid=3018394&group_id=202880&atid=983354
    // In essence, intrin.h is included by windows.h and also declares intrinsics (just as emmintrin.h etc. below do).
    // However, intrin.h uses an extern "C" declaration, and g++ thus complains of duplicate declarations
    // with conflicting linkage.  The linkage for intrinsics doesn't matter, but at that stage the compiler doesn't know;
    // so, to avoid compile errors when windows.h is included after Eigen/Core, ensure intrinsics are extern "C" here too.
    // notice that since these are C headers, the extern "C" is theoretically needed anyways.
    extern "C" {
      // In theory we should only include immintrin.h and not the other *mmintrin.h header files directly.
      // Doing so triggers some issues with ICC. However old gcc versions seems to not have this file, thus:
      #if EIGEN_COMP_ICC >= 1110
        #include <immintrin.h>
      #else
        #include <mmintrin.h>
        #include <emmintrin.h>
        #include <xmmintrin.h>
        #ifdef  EIGEN_VECTORIZE_SSE3
        #include <pmmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSSE3
        #include <tmmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSE4_1
        #include <smmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSE4_2
        #include <nmmintrin.h>
        #endif
        #if defined(EIGEN_VECTORIZE_AVX) || defined(EIGEN_VECTORIZE_AVX512)
        #include <immintrin.h>
        #endif
      #endif
    } // end extern "C"

  #elif defined __VSX__

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_VSX
    #include <altivec.h>
    // We need to #undef all these ugly tokens defined in <altivec.h>
    // => use __vector instead of vector
    #undef bool
    #undef vector
    #undef pixel

  #elif defined __ALTIVEC__

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_ALTIVEC
    #include <altivec.h>
    // We need to #undef all these ugly tokens defined in <altivec.h>
    // => use __vector instead of vector
    #undef bool
    #undef vector
    #undef pixel

  #elif ((defined  __ARM_NEON) || (defined __ARM_NEON__)) && !(defined EIGEN_ARM64_USE_SVE)

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_NEON
    #include <arm_neon.h>

  // We currently require SVE to be enabled explicitly via EIGEN_ARM64_USE_SVE and
  // will not select the backend automatically
  #elif (defined __ARM_FEATURE_SVE) && (defined EIGEN_ARM64_USE_SVE)

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_SVE
    #include <arm_sve.h>

    // Since we depend on knowing SVE vector lengths at compile-time, we need
    // to ensure a fixed lengths is set
    #if defined __ARM_FEATURE_SVE_BITS
      #define EIGEN_ARM64_SVE_VL __ARM_FEATURE_SVE_BITS
    #else
#error "Eigen requires a fixed SVE lector length but EIGEN_ARM64_SVE_VL is not set."
#endif

#elif (defined __s390x__ && defined __VEC__)

#define EIGEN_VECTORIZE
#define EIGEN_VECTORIZE_ZVECTOR
#include <vecintrin.h>

#elif defined __mips_msa

// Limit MSA optimizations to little-endian CPUs for now.
// TODO: Perhaps, eventually support MSA optimizations on big-endian CPUs?
#if defined(__BYTE_ORDER__) && (__BYTE_ORDER__ == __ORDER_LITTLE_ENDIAN__)
#if defined(__LP64__)
#define EIGEN_MIPS_64
#else
#define EIGEN_MIPS_32
#endif
#define EIGEN_VECTORIZE
#define EIGEN_VECTORIZE_MSA
#include <msa.h>
#endif

#endif
#endif

// Following the Arm ACLE arm_neon.h should also include arm_fp16.h but not all
// compilers seem to follow this. We therefore include it explicitly.
// See also: https://bugs.llvm.org/show_bug.cgi?id=47955
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  #include <arm_fp16.h>
#endif

#if defined(__F16C__) && (!defined(EIGEN_GPUCC) && (!defined(EIGEN_COMP_CLANG) || EIGEN_COMP_CLANG>=380))
  // We can use the optimized fp16 to float and float to fp16 conversion routines
  #define EIGEN_HAS_FP16_C

  #if defined(EIGEN_COMP_CLANG)
    // Workaround for clang: The FP16C intrinsics for clang are included by
    // immintrin.h, as opposed to emmintrin.h as suggested by Intel:
    // https://software.intel.com/sites/landingpage/IntrinsicsGuide/#othertechs=FP16C&expand=1711
    #include <immintrin.h>
  #endif
#endif

#if defined EIGEN_CUDACC
  #define EIGEN_VECTORIZE_GPU
  #include <vector_types.h>
  #if EIGEN_CUDA_SDK_VER >= 70500
    #define EIGEN_HAS_CUDA_FP16
  #endif
#endif

#if defined(EIGEN_HAS_CUDA_FP16)
  #include <cuda_runtime_api.h>
  #include <cuda_fp16.h>
#endif

#if defined(EIGEN_HIPCC)
  #define EIGEN_VECTORIZE_GPU
  #include <hip/hip_vector_types.h>
  #define EIGEN_HAS_HIP_FP16
  #include <hip/hip_fp16.h>
#endif


/** \brief Namespace containing all symbols from the %Eigen library. */
namespace Eigen {

inline static const char *SimdInstructionSetsInUse(void) {
#if defined(EIGEN_VECTORIZE_AVX512)
  return "AVX512, FMA, AVX2, AVX, SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_AVX)
  return "AVX SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_SSE4_2)
  return "SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_SSE4_1)
  return "SSE, SSE2, SSE3, SSSE3, SSE4.1";
#elif defined(EIGEN_VECTORIZE_SSSE3)
  return "SSE, SSE2, SSE3, SSSE3";
#elif defined(EIGEN_VECTORIZE_SSE3)
  return "SSE, SSE2, SSE3";
#elif defined(EIGEN_VECTORIZE_SSE2)
  return "SSE, SSE2";
#elif defined(EIGEN_VECTORIZE_ALTIVEC)
  return "AltiVec";
#elif defined(EIGEN_VECTORIZE_VSX)
  return "VSX";
#elif defined(EIGEN_VECTORIZE_NEON)
  return "ARM NEON";
#elif defined(EIGEN_VECTORIZE_SVE)
  return "ARM SVE";
#elif defined(EIGEN_VECTORIZE_ZVECTOR)
  return "S390X ZVECTOR";
#elif defined(EIGEN_VECTORIZE_MSA)
  return "MIPS MSA";
#else
  return "None";
#endif
}

} // end namespace Eigen


#endif // EIGEN_CONFIGURE_VECTORIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/Constants.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONSTANTS_H
#define EIGEN_CONSTANTS_H

namespace Eigen {

/** This value means that a positive quantity (e.g., a size) is not known at compile-time, and that instead the value is
  * stored in some runtime variable.
  *
  * Changing the value of Dynamic breaks the ABI, as Dynamic is often used as a template parameter for Matrix.
  */
const int Dynamic = -1;

/** This value means that a signed quantity (e.g., a signed index) is not known at compile-time, and that instead its value
  * has to be specified at runtime.
  */
const int DynamicIndex = 0xffffff;

/** This value means that the increment to go from one value to another in a sequence is not constant for each step.
  */
const int UndefinedIncr = 0xfffffe;

/** This value means +Infinity; it is currently used only as the p parameter to MatrixBase::lpNorm<int>().
  * The value Infinity there means the L-infinity norm.
  */
const int Infinity = -1;

/** This value means that the cost to evaluate an expression coefficient is either very expensive or
  * cannot be known at compile time.
  *
  * This value has to be positive to (1) simplify cost computation, and (2) allow to distinguish between a very expensive and very very expensive expressions.
  * It thus must also be large enough to make sure unrolling won't happen and that sub expressions will be evaluated, but not too large to avoid overflow.
  */
const int HugeCost = 10000;

/** \defgroup flags Flags
  * \ingroup Core_Module
  *
  * These are the possible bits which can be OR'ed to constitute the flags of a matrix or
  * expression.
  *
  * It is important to note that these flags are a purely compile-time notion. They are a compile-time property of
  * an expression type, implemented as enum's. They are not stored in memory at runtime, and they do not incur any
  * runtime overhead.
  *
  * \sa MatrixBase::Flags
  */

/** \ingroup flags
  *
  * for a matrix, this means that the storage order is row-major.
  * If this bit is not set, the storage order is column-major.
  * For an expression, this determines the storage order of
  * the matrix created by evaluation of that expression.
  * \sa \blank  \ref TopicStorageOrders */
const unsigned int RowMajorBit = 0x1;

/** \ingroup flags
  * means the expression should be evaluated by the calling expression */
const unsigned int EvalBeforeNestingBit = 0x2;

/** \ingroup flags
  * \deprecated
  * means the expression should be evaluated before any assignment */
EIGEN_DEPRECATED
const unsigned int EvalBeforeAssigningBit = 0x4; // FIXME deprecated

/** \ingroup flags
  *
  * Short version: means the expression might be vectorized
  *
  * Long version: means that the coefficients can be handled by packets
  * and start at a memory location whose alignment meets the requirements
  * of the present CPU architecture for optimized packet access. In the fixed-size
  * case, there is the additional condition that it be possible to access all the
  * coefficients by packets (this implies the requirement that the size be a multiple of 16 bytes,
  * and that any nontrivial strides don't break the alignment). In the dynamic-size case,
  * there is no such condition on the total size and strides, so it might not be possible to access
  * all coeffs by packets.
  *
  * \note This bit can be set regardless of whether vectorization is actually enabled.
  *       To check for actual vectorizability, see \a ActualPacketAccessBit.
  */
const unsigned int PacketAccessBit = 0x8;

#ifdef EIGEN_VECTORIZE
/** \ingroup flags
  *
  * If vectorization is enabled (EIGEN_VECTORIZE is defined) this constant
  * is set to the value \a PacketAccessBit.
  *
  * If vectorization is not enabled (EIGEN_VECTORIZE is not defined) this constant
  * is set to the value 0.
  */
const unsigned int ActualPacketAccessBit = PacketAccessBit;
#else
const unsigned int ActualPacketAccessBit = 0x0;
#endif

/** \ingroup flags
  *
  * Short version: means the expression can be seen as 1D vector.
  *
  * Long version: means that one can access the coefficients
  * of this expression by coeff(int), and coeffRef(int) in the case of a lvalue expression. These
  * index-based access methods are guaranteed
  * to not have to do any runtime computation of a (row, col)-pair from the index, so that it
  * is guaranteed that whenever it is available, index-based access is at least as fast as
  * (row,col)-based access. Expressions for which that isn't possible don't have the LinearAccessBit.
  *
  * If both PacketAccessBit and LinearAccessBit are set, then the
  * packets of this expression can be accessed by packet(int), and writePacket(int) in the case of a
  * lvalue expression.
  *
  * Typically, all vector expressions have the LinearAccessBit, but there is one exception:
  * Product expressions don't have it, because it would be troublesome for vectorization, even when the
  * Product is a vector expression. Thus, vector Product expressions allow index-based coefficient access but
  * not index-based packet access, so they don't have the LinearAccessBit.
  */
const unsigned int LinearAccessBit = 0x10;

/** \ingroup flags
  *
  * Means the expression has a coeffRef() method, i.e. is writable as its individual coefficients are directly addressable.
  * This rules out read-only expressions.
  *
  * Note that DirectAccessBit and LvalueBit are mutually orthogonal, as there are examples of expression having one but note
  * the other:
  *   \li writable expressions that don't have a very simple memory layout as a strided array, have LvalueBit but not DirectAccessBit
  *   \li Map-to-const expressions, for example Map<const Matrix>, have DirectAccessBit but not LvalueBit
  *
  * Expressions having LvalueBit also have their coeff() method returning a const reference instead of returning a new value.
  */
const unsigned int LvalueBit = 0x20;

/** \ingroup flags
  *
  * Means that the underlying array of coefficients can be directly accessed as a plain strided array. The memory layout
  * of the array of coefficients must be exactly the natural one suggested by rows(), cols(),
  * outerStride(), innerStride(), and the RowMajorBit. This rules out expressions such as Diagonal, whose coefficients,
  * though referencable, do not have such a regular memory layout.
  *
  * See the comment on LvalueBit for an explanation of how LvalueBit and DirectAccessBit are mutually orthogonal.
  */
const unsigned int DirectAccessBit = 0x40;

/** \deprecated \ingroup flags
  *
  * means the first coefficient packet is guaranteed to be aligned.
  * An expression cannot have the AlignedBit without the PacketAccessBit flag.
  * In other words, this means we are allow to perform an aligned packet access to the first element regardless
  * of the expression kind:
  * \code
  * expression.packet<Aligned>(0);
  * \endcode
  */
EIGEN_DEPRECATED const unsigned int AlignedBit = 0x80;

const unsigned int NestByRefBit = 0x100;

/** \ingroup flags
  *
  * for an expression, this means that the storage order
  * can be either row-major or column-major.
  * The precise choice will be decided at evaluation time or when
  * combined with other expressions.
  * \sa \blank  \ref RowMajorBit, \ref TopicStorageOrders */
const unsigned int NoPreferredStorageOrderBit = 0x200;

/** \ingroup flags
  *
  * Means that the underlying coefficients can be accessed through pointers to the sparse (un)compressed storage format,
  * that is, the expression provides:
  * \code
    inline const Scalar* valuePtr() const;
    inline const Index* innerIndexPtr() const;
    inline const Index* outerIndexPtr() const;
    inline const Index* innerNonZeroPtr() const;
    \endcode
  */
const unsigned int CompressedAccessBit = 0x400;


// list of flags that are inherited by default
const unsigned int HereditaryBits = RowMajorBit
                                  | EvalBeforeNestingBit;

/** \defgroup enums Enumerations
  * \ingroup Core_Module
  *
  * Various enumerations used in %Eigen. Many of these are used as template parameters.
  */

/** \ingroup enums
  * Enum containing possible values for the \c Mode or \c UpLo parameter of
  * MatrixBase::selfadjointView() and MatrixBase::triangularView(), and selfadjoint solvers. */
enum UpLoType {
  /** View matrix as a lower triangular matrix. */
  Lower=0x1,                      
  /** View matrix as an upper triangular matrix. */
  Upper=0x2,                      
  /** %Matrix has ones on the diagonal; to be used in combination with #Lower or #Upper. */
  UnitDiag=0x4, 
  /** %Matrix has zeros on the diagonal; to be used in combination with #Lower or #Upper. */
  ZeroDiag=0x8,
  /** View matrix as a lower triangular matrix with ones on the diagonal. */
  UnitLower=UnitDiag|Lower, 
  /** View matrix as an upper triangular matrix with ones on the diagonal. */
  UnitUpper=UnitDiag|Upper,
  /** View matrix as a lower triangular matrix with zeros on the diagonal. */
  StrictlyLower=ZeroDiag|Lower, 
  /** View matrix as an upper triangular matrix with zeros on the diagonal. */
  StrictlyUpper=ZeroDiag|Upper,
  /** Used in BandMatrix and SelfAdjointView to indicate that the matrix is self-adjoint. */
  SelfAdjoint=0x10,
  /** Used to support symmetric, non-selfadjoint, complex matrices. */
  Symmetric=0x20
};

/** \ingroup enums
  * Enum for indicating whether a buffer is aligned or not. */
enum AlignmentType {
  Unaligned=0,        /**< Data pointer has no specific alignment. */
  Aligned8=8,         /**< Data pointer is aligned on a 8 bytes boundary. */
  Aligned16=16,       /**< Data pointer is aligned on a 16 bytes boundary. */
  Aligned32=32,       /**< Data pointer is aligned on a 32 bytes boundary. */
  Aligned64=64,       /**< Data pointer is aligned on a 64 bytes boundary. */
  Aligned128=128,     /**< Data pointer is aligned on a 128 bytes boundary. */
  AlignedMask=255,
  Aligned=16,         /**< \deprecated Synonym for Aligned16. */
#if EIGEN_MAX_ALIGN_BYTES==128
  AlignedMax = Aligned128
#elif EIGEN_MAX_ALIGN_BYTES==64
  AlignedMax = Aligned64
#elif EIGEN_MAX_ALIGN_BYTES==32
  AlignedMax = Aligned32
#elif EIGEN_MAX_ALIGN_BYTES==16
  AlignedMax = Aligned16
#elif EIGEN_MAX_ALIGN_BYTES==8
  AlignedMax = Aligned8
#elif EIGEN_MAX_ALIGN_BYTES==0
  AlignedMax = Unaligned
#else
#error Invalid value for EIGEN_MAX_ALIGN_BYTES
#endif
};

/** \ingroup enums
  * Enum containing possible values for the \p Direction parameter of
  * Reverse, PartialReduxExpr and VectorwiseOp. */
enum DirectionType { 
  /** For Reverse, all columns are reversed; 
    * for PartialReduxExpr and VectorwiseOp, act on columns. */
  Vertical, 
  /** For Reverse, all rows are reversed; 
    * for PartialReduxExpr and VectorwiseOp, act on rows. */
  Horizontal, 
  /** For Reverse, both rows and columns are reversed; 
    * not used for PartialReduxExpr and VectorwiseOp. */
  BothDirections 
};

/** \internal \ingroup enums
  * Enum to specify how to traverse the entries of a matrix. */
enum TraversalType {
  /** \internal Default traversal, no vectorization, no index-based access */
  DefaultTraversal,
  /** \internal No vectorization, use index-based access to have only one for loop instead of 2 nested loops */
  LinearTraversal,
  /** \internal Equivalent to a slice vectorization for fixed-size matrices having good alignment
    * and good size */
  InnerVectorizedTraversal,
  /** \internal Vectorization path using a single loop plus scalar loops for the
    * unaligned boundaries */
  LinearVectorizedTraversal,
  /** \internal Generic vectorization path using one vectorized loop per row/column with some
    * scalar loops to handle the unaligned boundaries */
  SliceVectorizedTraversal,
  /** \internal Special case to properly handle incompatible scalar types or other defecting cases*/
  InvalidTraversal,
  /** \internal Evaluate all entries at once */
  AllAtOnceTraversal
};

/** \internal \ingroup enums
  * Enum to specify whether to unroll loops when traversing over the entries of a matrix. */
enum UnrollingType {
  /** \internal Do not unroll loops. */
  NoUnrolling,
  /** \internal Unroll only the inner loop, but not the outer loop. */
  InnerUnrolling,
  /** \internal Unroll both the inner and the outer loop. If there is only one loop, 
    * because linear traversal is used, then unroll that loop. */
  CompleteUnrolling
};

/** \internal \ingroup enums
  * Enum to specify whether to use the default (built-in) implementation or the specialization. */
enum SpecializedType {
  Specialized,
  BuiltIn
};

/** \ingroup enums
  * Enum containing possible values for the \p _Options template parameter of
  * Matrix, Array and BandMatrix. */
enum StorageOptions {
  /** Storage order is column major (see \ref TopicStorageOrders). */
  ColMajor = 0,
  /** Storage order is row major (see \ref TopicStorageOrders). */
  RowMajor = 0x1,  // it is only a coincidence that this is equal to RowMajorBit -- don't rely on that
  /** Align the matrix itself if it is vectorizable fixed-size */
  AutoAlign = 0,
  /** Don't require alignment for the matrix itself (the array of coefficients, if dynamically allocated, may still be requested to be aligned) */ // FIXME --- clarify the situation
  DontAlign = 0x2
};

/** \ingroup enums
  * Enum for specifying whether to apply or solve on the left or right. */
enum SideType {
  /** Apply transformation on the left. */
  OnTheLeft = 1,
  /** Apply transformation on the right. */
  OnTheRight = 2
};

/** \ingroup enums
 * Enum for specifying NaN-propagation behavior, e.g. for coeff-wise min/max. */
enum NaNPropagationOptions {
  /**  Implementation defined behavior if NaNs are present. */
  PropagateFast = 0,
  /**  Always propagate NaNs. */
  PropagateNaN,
  /**  Always propagate not-NaNs. */
  PropagateNumbers
};

/* the following used to be written as:
 *
 *   struct NoChange_t {};
 *   namespace {
 *     EIGEN_UNUSED NoChange_t NoChange;
 *   }
 *
 * on the ground that it feels dangerous to disambiguate overloaded functions on enum/integer types.  
 * However, this leads to "variable declared but never referenced" warnings on Intel Composer XE,
 * and we do not know how to get rid of them (bug 450).
 */

enum NoChange_t   { NoChange };
enum Sequential_t { Sequential };
enum Default_t    { Default };

/** \internal \ingroup enums
  * Used in AmbiVector. */
enum AmbiVectorMode {
  IsDense         = 0,
  IsSparse
};

/** \ingroup enums
  * Used as template parameter in DenseCoeffBase and MapBase to indicate 
  * which accessors should be provided. */
enum AccessorLevels {
  /** Read-only access via a member function. */
  ReadOnlyAccessors, 
  /** Read/write access via member functions. */
  WriteAccessors, 
  /** Direct read-only access to the coefficients. */
  DirectAccessors, 
  /** Direct read/write access to the coefficients. */
  DirectWriteAccessors
};

/** \ingroup enums
  * Enum with options to give to various decompositions. */
enum DecompositionOptions {
  /** \internal Not used (meant for LDLT?). */
  Pivoting            = 0x01, 
  /** \internal Not used (meant for LDLT?). */
  NoPivoting          = 0x02, 
  /** Used in JacobiSVD to indicate that the square matrix U is to be computed. */
  ComputeFullU        = 0x04,
  /** Used in JacobiSVD to indicate that the thin matrix U is to be computed. */
  ComputeThinU        = 0x08,
  /** Used in JacobiSVD to indicate that the square matrix V is to be computed. */
  ComputeFullV        = 0x10,
  /** Used in JacobiSVD to indicate that the thin matrix V is to be computed. */
  ComputeThinV        = 0x20,
  /** Used in SelfAdjointEigenSolver and GeneralizedSelfAdjointEigenSolver to specify
    * that only the eigenvalues are to be computed and not the eigenvectors. */
  EigenvaluesOnly     = 0x40,
  /** Used in SelfAdjointEigenSolver and GeneralizedSelfAdjointEigenSolver to specify
    * that both the eigenvalues and the eigenvectors are to be computed. */
  ComputeEigenvectors = 0x80,
  /** \internal */
  EigVecMask = EigenvaluesOnly | ComputeEigenvectors,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ Ax = \lambda B x \f$. */
  Ax_lBx              = 0x100,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ ABx = \lambda x \f$. */
  ABx_lx              = 0x200,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ BAx = \lambda x \f$. */
  BAx_lx              = 0x400,
  /** \internal */
  GenEigMask = Ax_lBx | ABx_lx | BAx_lx
};

/** \ingroup enums
  * Possible values for the \p QRPreconditioner template parameter of JacobiSVD. */
enum QRPreconditioners {
  /** Do not specify what is to be done if the SVD of a non-square matrix is asked for. */
  NoQRPreconditioner,
  /** Use a QR decomposition without pivoting as the first step. */
  HouseholderQRPreconditioner,
  /** Use a QR decomposition with column pivoting as the first step. */
  ColPivHouseholderQRPreconditioner,
  /** Use a QR decomposition with full pivoting as the first step. */
  FullPivHouseholderQRPreconditioner
};

#ifdef Success
#error The preprocessor symbol 'Success' is defined, possibly by the X11 header file X.h
#endif

/** \ingroup enums
  * Enum for reporting the status of a computation. */
enum ComputationInfo {
  /** Computation was successful. */
  Success = 0,        
  /** The provided data did not satisfy the prerequisites. */
  NumericalIssue = 1, 
  /** Iterative procedure did not converge. */
  NoConvergence = 2,
  /** The inputs are invalid, or the algorithm has been improperly called.
    * When assertions are enabled, such errors trigger an assert. */
  InvalidInput = 3
};

/** \ingroup enums
  * Enum used to specify how a particular transformation is stored in a matrix.
  * \sa Transform, Hyperplane::transform(). */
enum TransformTraits {
  /** Transformation is an isometry. */
  Isometry      = 0x1,
  /** Transformation is an affine transformation stored as a (Dim+1)^2 matrix whose last row is 
    * assumed to be [0 ... 0 1]. */
  Affine        = 0x2,
  /** Transformation is an affine transformation stored as a (Dim) x (Dim+1) matrix. */
  AffineCompact = 0x10 | Affine,
  /** Transformation is a general projective transformation stored as a (Dim+1)^2 matrix. */
  Projective    = 0x20
};

/** \internal \ingroup enums
  * Enum used to choose between implementation depending on the computer architecture. */
namespace Architecture
{
  enum Type {
    Generic = 0x0,
    SSE = 0x1,
    AltiVec = 0x2,
    VSX = 0x3,
    NEON = 0x4,
    MSA = 0x5,
    SVE = 0x6,
#if defined EIGEN_VECTORIZE_SSE
    Target = SSE
#elif defined EIGEN_VECTORIZE_ALTIVEC
    Target = AltiVec
#elif defined EIGEN_VECTORIZE_VSX
    Target = VSX
#elif defined EIGEN_VECTORIZE_NEON
    Target = NEON
#elif defined EIGEN_VECTORIZE_SVE
    Target = SVE
#elif defined EIGEN_VECTORIZE_MSA
    Target = MSA
#else
    Target = Generic
#endif
  };
}

/** \internal \ingroup enums
  * Enum used as template parameter in Product and product evaluators. */
enum ProductImplType
{ DefaultProduct=0, LazyProduct, AliasFreeProduct, CoeffBasedProductMode, LazyCoeffBasedProductMode, OuterProduct, InnerProduct, GemvProduct, GemmProduct };

/** \internal \ingroup enums
  * Enum used in experimental parallel implementation. */
enum Action {GetAction, SetAction};

/** The type used to identify a dense storage. */
struct Dense {};

/** The type used to identify a general sparse storage. */
struct Sparse {};

/** The type used to identify a general solver (factored) storage. */
struct SolverStorage {};

/** The type used to identify a permutation storage. */
struct PermutationStorage {};

/** The type used to identify a permutation storage. */
struct TranspositionsStorage {};

/** The type used to identify a matrix expression */
struct MatrixXpr {};

/** The type used to identify an array expression */
struct ArrayXpr {};

// An evaluator must define its shape. By default, it can be one of the following:
struct DenseShape             { static std::string debugName() { return "DenseShape"; } };
struct SolverShape            { static std::string debugName() { return "SolverShape"; } };
struct HomogeneousShape       { static std::string debugName() { return "HomogeneousShape"; } };
struct DiagonalShape          { static std::string debugName() { return "DiagonalShape"; } };
struct BandShape              { static std::string debugName() { return "BandShape"; } };
struct TriangularShape        { static std::string debugName() { return "TriangularShape"; } };
struct SelfAdjointShape       { static std::string debugName() { return "SelfAdjointShape"; } };
struct PermutationShape       { static std::string debugName() { return "PermutationShape"; } };
struct TranspositionsShape    { static std::string debugName() { return "TranspositionsShape"; } };
struct SparseShape            { static std::string debugName() { return "SparseShape"; } };

namespace internal {

  // random access iterators based on coeff*() accessors.
struct IndexBased {};

// evaluator based on iterators to access coefficients. 
struct IteratorBased {};

/** \internal
 * Constants for comparison functors
 */
enum ComparisonName {
  cmp_EQ = 0,
  cmp_LT = 1,
  cmp_LE = 2,
  cmp_UNORD = 3,
  cmp_NEQ = 4,
  cmp_GT = 5,
  cmp_GE = 6
};
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSTANTS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/DisableStupidWarnings.h <==
#ifndef EIGEN_WARNINGS_DISABLED
#define EIGEN_WARNINGS_DISABLED

#ifdef _MSC_VER
  // 4100 - unreferenced formal parameter (occurred e.g. in aligned_allocator::destroy(pointer p))
  // 4101 - unreferenced local variable
  // 4181 - qualifier applied to reference type ignored
  // 4211 - nonstandard extension used : redefined extern to static
  // 4244 - 'argument' : conversion from 'type1' to 'type2', possible loss of data
  // 4273 - QtAlignedMalloc, inconsistent DLL linkage
  // 4324 - structure was padded due to declspec(align())
  // 4503 - decorated name length exceeded, name was truncated
  // 4512 - assignment operator could not be generated
  // 4522 - 'class' : multiple assignment operators specified
  // 4700 - uninitialized local variable 'xyz' used
  // 4714 - function marked as __forceinline not inlined
  // 4717 - 'function' : recursive on all control paths, function will cause runtime stack overflow
  // 4800 - 'type' : forcing value to bool 'true' or 'false' (performance warning)
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma warning( push )
  #endif
  #pragma warning( disable : 4100 4101 4181 4211 4244 4273 4324 4503 4512 4522 4700 4714 4717 4800)

#elif defined __INTEL_COMPILER
  // 2196 - routine is both "inline" and "noinline" ("noinline" assumed)
  //        ICC 12 generates this warning even without any inline keyword, when defining class methods 'inline' i.e. inside of class body
  //        typedef that may be a reference type.
  // 279  - controlling expression is constant
  //        ICC 12 generates this warning on assert(constant_expression_depending_on_template_params) and frankly this is a legitimate use case.
  // 1684 - conversion from pointer to same-sized integral type (potential portability problem)
  // 2259 - non-pointer conversion from "Eigen::Index={ptrdiff_t={long}}" to "int" may lose significant bits
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma warning push
  #endif
  #pragma warning disable 2196 279 1684 2259

#elif defined __clang__
  // -Wconstant-logical-operand - warning: use of logical && with constant operand; switch to bitwise & or remove constant
  //     this is really a stupid warning as it warns on compile-time expressions involving enums
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma clang diagnostic push
  #endif
  #pragma clang diagnostic ignored "-Wconstant-logical-operand"
  #if __clang_major__ >= 3 && __clang_minor__ >= 5
    #pragma clang diagnostic ignored "-Wabsolute-value"
  #endif
  #if __clang_major__ >= 10
    #pragma clang diagnostic ignored "-Wimplicit-int-float-conversion"
  #endif
  #if ( defined(__ALTIVEC__) || defined(__VSX__) ) && __cplusplus < 201103L
    // warning: generic selections are a C11-specific feature
    // ignoring warnings thrown at vec_ctf in Altivec/PacketMath.h
    #pragma clang diagnostic ignored "-Wc11-extensions"
  #endif

#elif defined __GNUC__

  #if (!defined(EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS)) &&  (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
    #pragma GCC diagnostic push
  #endif
  // g++ warns about local variables shadowing member functions, which is too strict
  #pragma GCC diagnostic ignored "-Wshadow"
  #if __GNUC__ == 4 && __GNUC_MINOR__ < 8
    // Until g++-4.7 there are warnings when comparing unsigned int vs 0, even in templated functions:
    #pragma GCC diagnostic ignored "-Wtype-limits"
  #endif
  #if __GNUC__>=6
    #pragma GCC diagnostic ignored "-Wignored-attributes"
  #endif
  #if __GNUC__==7
    // See: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89325
    #pragma GCC diagnostic ignored "-Wattributes"
  #endif
#endif

#if defined __NVCC__
  #pragma diag_suppress boolean_controlling_expr_is_constant
  // Disable the "statement is unreachable" message
  #pragma diag_suppress code_is_unreachable
  // Disable the "dynamic initialization in unreachable code" message
  #pragma diag_suppress initialization_not_reachable
  // Disable the "invalid error number" message that we get with older versions of nvcc
  #pragma diag_suppress 1222
  // Disable the "calling a __host__ function from a __host__ __device__ function is not allowed" messages (yes, there are many of them and they seem to change with every version of the compiler)
  #pragma diag_suppress 2527
  #pragma diag_suppress 2529
  #pragma diag_suppress 2651
  #pragma diag_suppress 2653
  #pragma diag_suppress 2668
  #pragma diag_suppress 2669
  #pragma diag_suppress 2670
  #pragma diag_suppress 2671
  #pragma diag_suppress 2735
  #pragma diag_suppress 2737
  #pragma diag_suppress 2739
#endif

#else
// warnings already disabled:
# ifndef EIGEN_WARNINGS_DISABLED_2
#  define EIGEN_WARNINGS_DISABLED_2
# elif defined(EIGEN_INTERNAL_DEBUGGING)
#  error "Do not include \"DisableStupidWarnings.h\" recursively more than twice!"
# endif

#endif // not EIGEN_WARNINGS_DISABLED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/ForwardDeclarations.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FORWARDDECLARATIONS_H
#define EIGEN_FORWARDDECLARATIONS_H

namespace Eigen {
namespace internal {

template<typename T> struct traits;

// here we say once and for all that traits<const T> == traits<T>
// When constness must affect traits, it has to be constness on template parameters on which T itself depends.
// For example, traits<Map<const T> > != traits<Map<T> >, but
//              traits<const Map<T> > == traits<Map<T> >
template<typename T> struct traits<const T> : traits<T> {};

template<typename Derived> struct has_direct_access
{
  enum { ret = (traits<Derived>::Flags & DirectAccessBit) ? 1 : 0 };
};

template<typename Derived> struct accessors_level
{
  enum { has_direct_access = (traits<Derived>::Flags & DirectAccessBit) ? 1 : 0,
         has_write_access = (traits<Derived>::Flags & LvalueBit) ? 1 : 0,
         value = has_direct_access ? (has_write_access ? DirectWriteAccessors : DirectAccessors)
                                   : (has_write_access ? WriteAccessors       : ReadOnlyAccessors)
  };
};

template<typename T> struct evaluator_traits;

template< typename T> struct evaluator;

} // end namespace internal

template<typename T> struct NumTraits;

template<typename Derived> struct EigenBase;
template<typename Derived> class DenseBase;
template<typename Derived> class PlainObjectBase;
template<typename Derived, int Level> class DenseCoeffsBase;

template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
#if EIGEN_GNUC_AT(3,4)
    // workaround a bug in at least gcc 3.4.6
    // the innermost ?: ternary operator is misparsed. We write it slightly
    // differently and this makes gcc 3.4.6 happy, but it's ugly.
    // The error would only show up with EIGEN_DEFAULT_TO_ROW_MAJOR is defined
    // (when EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION is RowMajor)
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : !(_Cols==1 && _Rows!=1) ?  EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION
                          : Eigen::ColMajor ),
#else
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : (_Cols==1 && _Rows!=1) ? Eigen::ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
#endif
         int _MaxRows = _Rows,
         int _MaxCols = _Cols
> class Matrix;

template<typename Derived> class MatrixBase;
template<typename Derived> class ArrayBase;

template<typename ExpressionType, unsigned int Added, unsigned int Removed> class Flagged;
template<typename ExpressionType, template <typename> class StorageBase > class NoAlias;
template<typename ExpressionType> class NestByValue;
template<typename ExpressionType> class ForceAlignedAccess;
template<typename ExpressionType> class SwapWrapper;

template<typename XprType, int BlockRows=Dynamic, int BlockCols=Dynamic, bool InnerPanel = false> class Block;
template<typename XprType, typename RowIndices, typename ColIndices> class IndexedView;
template<typename XprType, int Rows=Dynamic, int Cols=Dynamic, int Order=0> class Reshaped;

template<typename MatrixType, int Size=Dynamic> class VectorBlock;
template<typename MatrixType> class Transpose;
template<typename MatrixType> class Conjugate;
template<typename NullaryOp, typename MatrixType>         class CwiseNullaryOp;
template<typename UnaryOp,   typename MatrixType>         class CwiseUnaryOp;
template<typename ViewOp,    typename MatrixType>         class CwiseUnaryView;
template<typename BinaryOp,  typename Lhs, typename Rhs>  class CwiseBinaryOp;
template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>  class CwiseTernaryOp;
template<typename Decomposition, typename Rhstype>        class Solve;
template<typename XprType>                                class Inverse;

template<typename Lhs, typename Rhs, int Option = DefaultProduct> class Product;

template<typename Derived> class DiagonalBase;
template<typename _DiagonalVectorType> class DiagonalWrapper;
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime=SizeAtCompileTime> class DiagonalMatrix;
template<typename MatrixType, typename DiagonalType, int ProductOrder> class DiagonalProduct;
template<typename MatrixType, int Index = 0> class Diagonal;
template<int SizeAtCompileTime, int MaxSizeAtCompileTime = SizeAtCompileTime, typename IndexType=int> class PermutationMatrix;
template<int SizeAtCompileTime, int MaxSizeAtCompileTime = SizeAtCompileTime, typename IndexType=int> class Transpositions;
template<typename Derived> class PermutationBase;
template<typename Derived> class TranspositionsBase;
template<typename _IndicesType> class PermutationWrapper;
template<typename _IndicesType> class TranspositionsWrapper;

template<typename Derived,
         int Level = internal::accessors_level<Derived>::has_write_access ? WriteAccessors : ReadOnlyAccessors
> class MapBase;
template<int OuterStrideAtCompileTime, int InnerStrideAtCompileTime> class Stride;
template<int Value = Dynamic> class InnerStride;
template<int Value = Dynamic> class OuterStride;
template<typename MatrixType, int MapOptions=Unaligned, typename StrideType = Stride<0,0> > class Map;
template<typename Derived> class RefBase;
template<typename PlainObjectType, int Options = 0,
         typename StrideType = typename internal::conditional<PlainObjectType::IsVectorAtCompileTime,InnerStride<1>,OuterStride<> >::type > class Ref;

template<typename Derived> class TriangularBase;
template<typename MatrixType, unsigned int Mode> class TriangularView;
template<typename MatrixType, unsigned int Mode> class SelfAdjointView;
template<typename MatrixType> class SparseView;
template<typename ExpressionType> class WithFormat;
template<typename MatrixType> struct CommaInitializer;
template<typename Derived> class ReturnByValue;
template<typename ExpressionType> class ArrayWrapper;
template<typename ExpressionType> class MatrixWrapper;
template<typename Derived> class SolverBase;
template<typename XprType> class InnerIterator;

namespace internal {
template<typename XprType> class generic_randaccess_stl_iterator;
template<typename XprType> class pointer_based_stl_iterator;
template<typename XprType, DirectionType Direction> class subvector_stl_iterator;
template<typename XprType, DirectionType Direction> class subvector_stl_reverse_iterator;
template<typename DecompositionType> struct kernel_retval_base;
template<typename DecompositionType> struct kernel_retval;
template<typename DecompositionType> struct image_retval_base;
template<typename DecompositionType> struct image_retval;
} // end namespace internal

namespace internal {
template<typename _Scalar, int Rows=Dynamic, int Cols=Dynamic, int Supers=Dynamic, int Subs=Dynamic, int Options=0> class BandMatrix;
}

namespace internal {
template<typename Lhs, typename Rhs> struct product_type;

template<bool> struct EnableIf;

/** \internal
  * \class product_evaluator
  * Products need their own evaluator with more template arguments allowing for
  * easier partial template specializations.
  */
template< typename T,
          int ProductTag = internal::product_type<typename T::Lhs,typename T::Rhs>::ret,
          typename LhsShape = typename evaluator_traits<typename T::Lhs>::Shape,
          typename RhsShape = typename evaluator_traits<typename T::Rhs>::Shape,
          typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
          typename RhsScalar = typename traits<typename T::Rhs>::Scalar
        > struct product_evaluator;
}

template<typename Lhs, typename Rhs,
         int ProductType = internal::product_type<Lhs,Rhs>::value>
struct ProductReturnType;

// this is a workaround for sun CC
template<typename Lhs, typename Rhs> struct LazyProductReturnType;

namespace internal {

// Provides scalar/packet-wise product and product with accumulation
// with optional conjugation of the arguments.
template<typename LhsScalar, typename RhsScalar, bool ConjLhs=false, bool ConjRhs=false> struct conj_helper;

template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_sum_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_difference_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_conj_product_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar, int NaNPropagation=PropagateFast> struct scalar_min_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar, int NaNPropagation=PropagateFast> struct scalar_max_op;
template<typename Scalar> struct scalar_opposite_op;
template<typename Scalar> struct scalar_conjugate_op;
template<typename Scalar> struct scalar_real_op;
template<typename Scalar> struct scalar_imag_op;
template<typename Scalar> struct scalar_abs_op;
template<typename Scalar> struct scalar_abs2_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_absolute_difference_op;
template<typename Scalar> struct scalar_sqrt_op;
template<typename Scalar> struct scalar_rsqrt_op;
template<typename Scalar> struct scalar_exp_op;
template<typename Scalar> struct scalar_log_op;
template<typename Scalar> struct scalar_cos_op;
template<typename Scalar> struct scalar_sin_op;
template<typename Scalar> struct scalar_acos_op;
template<typename Scalar> struct scalar_asin_op;
template<typename Scalar> struct scalar_tan_op;
template<typename Scalar> struct scalar_inverse_op;
template<typename Scalar> struct scalar_square_op;
template<typename Scalar> struct scalar_cube_op;
template<typename Scalar, typename NewType> struct scalar_cast_op;
template<typename Scalar> struct scalar_random_op;
template<typename Scalar> struct scalar_constant_op;
template<typename Scalar> struct scalar_identity_op;
template<typename Scalar,bool is_complex, bool is_integer> struct scalar_sign_op;
template<typename Scalar,typename ScalarExponent> struct scalar_pow_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_hypot_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_product_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_quotient_op;

// SpecialFunctions module
template<typename Scalar> struct scalar_lgamma_op;
template<typename Scalar> struct scalar_digamma_op;
template<typename Scalar> struct scalar_erf_op;
template<typename Scalar> struct scalar_erfc_op;
template<typename Scalar> struct scalar_ndtri_op;
template<typename Scalar> struct scalar_igamma_op;
template<typename Scalar> struct scalar_igammac_op;
template<typename Scalar> struct scalar_zeta_op;
template<typename Scalar> struct scalar_betainc_op;

// Bessel functions in SpecialFunctions module
template<typename Scalar> struct scalar_bessel_i0_op;
template<typename Scalar> struct scalar_bessel_i0e_op;
template<typename Scalar> struct scalar_bessel_i1_op;
template<typename Scalar> struct scalar_bessel_i1e_op;
template<typename Scalar> struct scalar_bessel_j0_op;
template<typename Scalar> struct scalar_bessel_y0_op;
template<typename Scalar> struct scalar_bessel_j1_op;
template<typename Scalar> struct scalar_bessel_y1_op;
template<typename Scalar> struct scalar_bessel_k0_op;
template<typename Scalar> struct scalar_bessel_k0e_op;
template<typename Scalar> struct scalar_bessel_k1_op;
template<typename Scalar> struct scalar_bessel_k1e_op;


} // end namespace internal

struct IOFormat;

// Array module
template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
#if EIGEN_GNUC_AT(3,4)
    // workaround a bug in at least gcc 3.4.6
    // the innermost ?: ternary operator is misparsed. We write it slightly
    // differently and this makes gcc 3.4.6 happy, but it's ugly.
    // The error would only show up with EIGEN_DEFAULT_TO_ROW_MAJOR is defined
    // (when EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION is RowMajor)
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : !(_Cols==1 && _Rows!=1) ?  EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION
                          : Eigen::ColMajor ),
#else
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : (_Cols==1 && _Rows!=1) ? Eigen::ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
#endif
         int _MaxRows = _Rows, int _MaxCols = _Cols> class Array;
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType> class Select;
template<typename MatrixType, typename BinaryOp, int Direction> class PartialReduxExpr;
template<typename ExpressionType, int Direction> class VectorwiseOp;
template<typename MatrixType,int RowFactor,int ColFactor> class Replicate;
template<typename MatrixType, int Direction = BothDirections> class Reverse;

template<typename MatrixType> class FullPivLU;
template<typename MatrixType> class PartialPivLU;
namespace internal {
template<typename MatrixType> struct inverse_impl;
}
template<typename MatrixType> class HouseholderQR;
template<typename MatrixType> class ColPivHouseholderQR;
template<typename MatrixType> class FullPivHouseholderQR;
template<typename MatrixType> class CompleteOrthogonalDecomposition;
template<typename MatrixType> class SVDBase;
template<typename MatrixType, int QRPreconditioner = ColPivHouseholderQRPreconditioner> class JacobiSVD;
template<typename MatrixType> class BDCSVD;
template<typename MatrixType, int UpLo = Lower> class LLT;
template<typename MatrixType, int UpLo = Lower> class LDLT;
template<typename VectorsType, typename CoeffsType, int Side=OnTheLeft> class HouseholderSequence;
template<typename Scalar>     class JacobiRotation;

// Geometry module:
template<typename Derived, int _Dim> class RotationBase;
template<typename Lhs, typename Rhs> class Cross;
template<typename Derived> class QuaternionBase;
template<typename Scalar> class Rotation2D;
template<typename Scalar> class AngleAxis;
template<typename Scalar,int Dim> class Translation;
template<typename Scalar,int Dim> class AlignedBox;
template<typename Scalar, int Options = AutoAlign> class Quaternion;
template<typename Scalar,int Dim,int Mode,int _Options=AutoAlign> class Transform;
template <typename _Scalar, int _AmbientDim, int Options=AutoAlign> class ParametrizedLine;
template <typename _Scalar, int _AmbientDim, int Options=AutoAlign> class Hyperplane;
template<typename Scalar> class UniformScaling;
template<typename MatrixType,int Direction> class Homogeneous;

// Sparse module:
template<typename Derived> class SparseMatrixBase;

// MatrixFunctions module
template<typename Derived> struct MatrixExponentialReturnValue;
template<typename Derived> class MatrixFunctionReturnValue;
template<typename Derived> class MatrixSquareRootReturnValue;
template<typename Derived> class MatrixLogarithmReturnValue;
template<typename Derived> class MatrixPowerReturnValue;
template<typename Derived> class MatrixComplexPowerReturnValue;

namespace internal {
template <typename Scalar>
struct stem_function
{
  typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
  typedef ComplexScalar type(ComplexScalar, int);
};
}

} // end namespace Eigen

#endif // EIGEN_FORWARDDECLARATIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/IndexedViewHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_INDEXED_VIEW_HELPER_H
#define EIGEN_INDEXED_VIEW_HELPER_H

namespace Eigen {

namespace internal {
struct symbolic_last_tag {};
}

/** \var last
  * \ingroup Core_Module
  *
  * Can be used as a parameter to Eigen::seq and Eigen::seqN functions to symbolically reference the last element/row/columns
  * of the underlying vector or matrix once passed to DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * This symbolic placeholder supports standard arithmetic operations.
  *
  * A typical usage example would be:
  * \code
  * using namespace Eigen;
  * using Eigen::last;
  * VectorXd v(n);
  * v(seq(2,last-2)).setOnes();
  * \endcode
  *
  * \sa end
  */
static const symbolic::SymbolExpr<internal::symbolic_last_tag> last; // PLEASE use Eigen::last   instead of Eigen::placeholders::last

/** \var lastp1
  * \ingroup Core_Module
  *
  * Can be used as a parameter to Eigen::seq and Eigen::seqN functions to symbolically
  * reference the last+1 element/row/columns of the underlying vector or matrix once
  * passed to DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * This symbolic placeholder supports standard arithmetic operations.
  * It is essentially an alias to last+fix<1>.
  *
  * \sa last
  */
#ifdef EIGEN_PARSED_BY_DOXYGEN
static const auto lastp1 = last+fix<1>;
#else
// Using a FixedExpr<1> expression is important here to make sure the compiler
// can fully optimize the computation starting indices with zero overhead.
static const symbolic::AddExpr<symbolic::SymbolExpr<internal::symbolic_last_tag>,symbolic::ValueExpr<Eigen::internal::FixedInt<1> > > lastp1(last+fix<1>());
#endif

namespace internal {

 // Replace symbolic last/end "keywords" by their true runtime value
inline Index eval_expr_given_size(Index x, Index /* size */)   { return x; }

template<int N>
FixedInt<N> eval_expr_given_size(FixedInt<N> x, Index /*size*/)   { return x; }

template<typename Derived>
Index eval_expr_given_size(const symbolic::BaseExpr<Derived> &x, Index size)
{
  return x.derived().eval(last=size-1);
}

// Extract increment/step at compile time
template<typename T, typename EnableIf = void> struct get_compile_time_incr {
  enum { value = UndefinedIncr };
};

// Analogue of std::get<0>(x), but tailored for our needs.
template<typename T>
EIGEN_CONSTEXPR Index first(const T& x) EIGEN_NOEXCEPT { return x.first(); }

// IndexedViewCompatibleType/makeIndexedViewCompatible turn an arbitrary object of type T into something usable by MatrixSlice
// The generic implementation is a no-op
template<typename T,int XprSize,typename EnableIf=void>
struct IndexedViewCompatibleType {
  typedef T type;
};

template<typename T,typename Q>
const T& makeIndexedViewCompatible(const T& x, Index /*size*/, Q) { return x; }

//--------------------------------------------------------------------------------
// Handling of a single Index
//--------------------------------------------------------------------------------

struct SingleRange {
  enum {
    SizeAtCompileTime = 1
  };
  SingleRange(Index val) : m_value(val) {}
  Index operator[](Index) const { return m_value; }
  static EIGEN_CONSTEXPR Index size() EIGEN_NOEXCEPT { return 1; }
  Index first() const EIGEN_NOEXCEPT { return m_value; }
  Index m_value;
};

template<> struct get_compile_time_incr<SingleRange> {
  enum { value = 1 }; // 1 or 0 ??
};

// Turn a single index into something that looks like an array (i.e., that exposes a .size(), and operator[](int) methods)
template<typename T, int XprSize>
struct IndexedViewCompatibleType<T,XprSize,typename internal::enable_if<internal::is_integral<T>::value>::type> {
  // Here we could simply use Array, but maybe it's less work for the compiler to use
  // a simpler wrapper as SingleRange
  //typedef Eigen::Array<Index,1,1> type;
  typedef SingleRange type;
};

template<typename T, int XprSize>
struct IndexedViewCompatibleType<T, XprSize, typename enable_if<symbolic::is_symbolic<T>::value>::type> {
  typedef SingleRange type;
};


template<typename T>
typename enable_if<symbolic::is_symbolic<T>::value,SingleRange>::type
makeIndexedViewCompatible(const T& id, Index size, SpecializedType) {
  return eval_expr_given_size(id,size);
}

//--------------------------------------------------------------------------------
// Handling of all
//--------------------------------------------------------------------------------

struct all_t { all_t() {} };

// Convert a symbolic 'all' into a usable range type
template<int XprSize>
struct AllRange {
  enum { SizeAtCompileTime = XprSize };
  AllRange(Index size = XprSize) : m_size(size) {}
  EIGEN_CONSTEXPR Index operator[](Index i) const EIGEN_NOEXCEPT { return i; }
  EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_size.value(); }
  EIGEN_CONSTEXPR Index first() const EIGEN_NOEXCEPT { return 0; }
  variable_if_dynamic<Index,XprSize> m_size;
};

template<int XprSize>
struct IndexedViewCompatibleType<all_t,XprSize> {
  typedef AllRange<XprSize> type;
};

template<typename XprSizeType>
inline AllRange<get_fixed_value<XprSizeType>::value> makeIndexedViewCompatible(all_t , XprSizeType size, SpecializedType) {
  return AllRange<get_fixed_value<XprSizeType>::value>(size);
}

template<int Size> struct get_compile_time_incr<AllRange<Size> > {
  enum { value = 1 };
};

} // end namespace internal


/** \var all
  * \ingroup Core_Module
  * Can be used as a parameter to DenseBase::operator()(const RowIndices&, const ColIndices&) to index all rows or columns
  */
static const Eigen::internal::all_t all; // PLEASE use Eigen::all instead of Eigen::placeholders::all


namespace placeholders {
  typedef symbolic::SymbolExpr<internal::symbolic_last_tag> last_t;
  typedef symbolic::AddExpr<symbolic::SymbolExpr<internal::symbolic_last_tag>,symbolic::ValueExpr<Eigen::internal::FixedInt<1> > > end_t;
  typedef Eigen::internal::all_t all_t;

  EIGEN_DEPRECATED static const all_t  all  = Eigen::all;    // PLEASE use Eigen::all    instead of Eigen::placeholders::all
  EIGEN_DEPRECATED static const last_t last = Eigen::last;   // PLEASE use Eigen::last   instead of Eigen::placeholders::last
  EIGEN_DEPRECATED static const end_t  end  = Eigen::lastp1; // PLEASE use Eigen::lastp1 instead of Eigen::placeholders::end
}

} // end namespace Eigen

#endif // EIGEN_INDEXED_VIEW_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/IntegralConstant.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_INTEGRAL_CONSTANT_H
#define EIGEN_INTEGRAL_CONSTANT_H

namespace Eigen {

namespace internal {

template<int N> class FixedInt;
template<int N> class VariableAndFixedInt;

/** \internal
  * \class FixedInt
  *
  * This class embeds a compile-time integer \c N.
  *
  * It is similar to c++11 std::integral_constant<int,N> but with some additional features
  * such as:
  *  - implicit conversion to int
  *  - arithmetic and some bitwise operators: -, +, *, /, %, &, |
  *  - c++98/14 compatibility with fix<N> and fix<N>() syntax to define integral constants.
  *
  * It is strongly discouraged to directly deal with this class FixedInt. Instances are expcected to
  * be created by the user using Eigen::fix<N> or Eigen::fix<N>(). In C++98-11, the former syntax does
  * not create a FixedInt<N> instance but rather a point to function that needs to be \em cleaned-up
  * using the generic helper:
  * \code
  * internal::cleanup_index_type<T>::type
  * internal::cleanup_index_type<T,DynamicKey>::type
  * \endcode
  * where T can a FixedInt<N>, a pointer to function FixedInt<N> (*)(), or numerous other integer-like representations.
  * \c DynamicKey is either Dynamic (default) or DynamicIndex and used to identify true compile-time values.
  *
  * For convenience, you can extract the compile-time value \c N in a generic way using the following helper:
  * \code
  * internal::get_fixed_value<T,DefaultVal>::value
  * \endcode
  * that will give you \c N if T equals FixedInt<N> or FixedInt<N> (*)(), and \c DefaultVal if T does not embed any compile-time value (e.g., T==int).
  *
  * \sa fix<N>, class VariableAndFixedInt
  */
template<int N> class FixedInt
{
public:
  static const int value = N;
  EIGEN_CONSTEXPR operator int() const { return value; }
  FixedInt() {}
  FixedInt( VariableAndFixedInt<N> other) {
    #ifndef EIGEN_INTERNAL_DEBUGGING
    EIGEN_UNUSED_VARIABLE(other);
    #endif
    eigen_internal_assert(int(other)==N);
  }

  FixedInt<-N> operator-() const { return FixedInt<-N>(); }
  template<int M>
  FixedInt<N+M> operator+( FixedInt<M>) const { return FixedInt<N+M>(); }
  template<int M>
  FixedInt<N-M> operator-( FixedInt<M>) const { return FixedInt<N-M>(); }
  template<int M>
  FixedInt<N*M> operator*( FixedInt<M>) const { return FixedInt<N*M>(); }
  template<int M>
  FixedInt<N/M> operator/( FixedInt<M>) const { return FixedInt<N/M>(); }
  template<int M>
  FixedInt<N%M> operator%( FixedInt<M>) const { return FixedInt<N%M>(); }
  template<int M>
  FixedInt<N|M> operator|( FixedInt<M>) const { return FixedInt<N|M>(); }
  template<int M>
  FixedInt<N&M> operator&( FixedInt<M>) const { return FixedInt<N&M>(); }

#if EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
  // Needed in C++14 to allow fix<N>():
  FixedInt operator() () const { return *this; }

  VariableAndFixedInt<N> operator() (int val) const { return VariableAndFixedInt<N>(val); }
#else
  FixedInt ( FixedInt<N> (*)() ) {}
#endif

#if EIGEN_HAS_CXX11
  FixedInt(std::integral_constant<int,N>) {}
#endif
};

/** \internal
  * \class VariableAndFixedInt
  *
  * This class embeds both a compile-time integer \c N and a runtime integer.
  * Both values are supposed to be equal unless the compile-time value \c N has a special
  * value meaning that the runtime-value should be used. Depending on the context, this special
  * value can be either Eigen::Dynamic (for positive quantities) or Eigen::DynamicIndex (for
  * quantities that can be negative).
  *
  * It is the return-type of the function Eigen::fix<N>(int), and most of the time this is the only
  * way it is used. It is strongly discouraged to directly deal with instances of VariableAndFixedInt.
  * Indeed, in order to write generic code, it is the responsibility of the callee to properly convert
  * it to either a true compile-time quantity (i.e. a FixedInt<N>), or to a runtime quantity (e.g., an Index)
  * using the following generic helper:
  * \code
  * internal::cleanup_index_type<T>::type
  * internal::cleanup_index_type<T,DynamicKey>::type
  * \endcode
  * where T can be a template instantiation of VariableAndFixedInt or numerous other integer-like representations.
  * \c DynamicKey is either Dynamic (default) or DynamicIndex and used to identify true compile-time values.
  *
  * For convenience, you can also extract the compile-time value \c N using the following helper:
  * \code
  * internal::get_fixed_value<T,DefaultVal>::value
  * \endcode
  * that will give you \c N if T equals VariableAndFixedInt<N>, and \c DefaultVal if T does not embed any compile-time value (e.g., T==int).
  *
  * \sa fix<N>(int), class FixedInt
  */
template<int N> class VariableAndFixedInt
{
public:
  static const int value = N;
  operator int() const { return m_value; }
  VariableAndFixedInt(int val) { m_value = val; }
protected:
  int m_value;
};

template<typename T, int Default=Dynamic> struct get_fixed_value {
  static const int value = Default;
};

template<int N,int Default> struct get_fixed_value<FixedInt<N>,Default> {
  static const int value = N;
};

#if !EIGEN_HAS_CXX14
template<int N,int Default> struct get_fixed_value<FixedInt<N> (*)(),Default> {
  static const int value = N;
};
#endif

template<int N,int Default> struct get_fixed_value<VariableAndFixedInt<N>,Default> {
  static const int value = N ;
};

template<typename T, int N, int Default>
struct get_fixed_value<variable_if_dynamic<T,N>,Default> {
  static const int value = N;
};

template<typename T> EIGEN_DEVICE_FUNC Index get_runtime_value(const T &x) { return x; }
#if !EIGEN_HAS_CXX14
template<int N> EIGEN_DEVICE_FUNC Index get_runtime_value(FixedInt<N> (*)()) { return N; }
#endif

// Cleanup integer/FixedInt/VariableAndFixedInt/etc types:

// By default, no cleanup:
template<typename T, int DynamicKey=Dynamic, typename EnableIf=void> struct cleanup_index_type { typedef T type; };

// Convert any integral type (e.g., short, int, unsigned int, etc.) to Eigen::Index
template<typename T, int DynamicKey> struct cleanup_index_type<T,DynamicKey,typename internal::enable_if<internal::is_integral<T>::value>::type> { typedef Index type; };

#if !EIGEN_HAS_CXX14
// In c++98/c++11, fix<N> is a pointer to function that we better cleanup to a true FixedInt<N>:
template<int N, int DynamicKey> struct cleanup_index_type<FixedInt<N> (*)(), DynamicKey> { typedef FixedInt<N> type; };
#endif

// If VariableAndFixedInt does not match DynamicKey, then we turn it to a pure compile-time value:
template<int N, int DynamicKey> struct cleanup_index_type<VariableAndFixedInt<N>, DynamicKey> { typedef FixedInt<N> type; };
// If VariableAndFixedInt matches DynamicKey, then we turn it to a pure runtime-value (aka Index):
template<int DynamicKey> struct cleanup_index_type<VariableAndFixedInt<DynamicKey>, DynamicKey> { typedef Index type; };

#if EIGEN_HAS_CXX11
template<int N, int DynamicKey> struct cleanup_index_type<std::integral_constant<int,N>, DynamicKey> { typedef FixedInt<N> type; };
#endif

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN

#if EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
template<int N>
static const internal::FixedInt<N> fix{};
#else
template<int N>
inline internal::FixedInt<N> fix() { return internal::FixedInt<N>(); }

// The generic typename T is mandatory. Otherwise, a code like fix<N> could refer to either the function above or this next overload.
// This way a code like fix<N> can only refer to the previous function.
template<int N,typename T>
inline internal::VariableAndFixedInt<N> fix(T val) { return internal::VariableAndFixedInt<N>(internal::convert_index<int>(val)); }
#endif

#else // EIGEN_PARSED_BY_DOXYGEN

/** \var fix<N>()
  * \ingroup Core_Module
  *
  * This \em identifier permits to construct an object embedding a compile-time integer \c N.
  *
  * \tparam N the compile-time integer value
  *
  * It is typically used in conjunction with the Eigen::seq and Eigen::seqN functions to pass compile-time values to them:
  * \code
  * seqN(10,fix<4>,fix<-3>)   // <=> [10 7 4 1]
  * \endcode
  *
  * See also the function fix(int) to pass both a compile-time and runtime value.
  *
  * In c++14, it is implemented as:
  * \code
  * template<int N> static const internal::FixedInt<N> fix{};
  * \endcode
  * where internal::FixedInt<N> is an internal template class similar to
  * <a href="http://en.cppreference.com/w/cpp/types/integral_constant">\c std::integral_constant </a><tt> <int,N> </tt>
  * Here, \c fix<N> is thus an object of type \c internal::FixedInt<N>.
  *
  * In c++98/11, it is implemented as a function:
  * \code
  * template<int N> inline internal::FixedInt<N> fix();
  * \endcode
  * Here internal::FixedInt<N> is thus a pointer to function.
  *
  * If for some reason you want a true object in c++98 then you can write: \code fix<N>() \endcode which is also valid in c++14.
  *
  * \sa fix<N>(int), seq, seqN
  */
template<int N>
static const auto fix();

/** \fn fix<N>(int)
  * \ingroup Core_Module
  *
  * This function returns an object embedding both a compile-time integer \c N, and a fallback runtime value \a val.
  *
  * \tparam N the compile-time integer value
  * \param  val the fallback runtime integer value
  *
  * This function is a more general version of the \ref fix identifier/function that can be used in template code
  * where the compile-time value could turn out to actually mean "undefined at compile-time". For positive integers
  * such as a size or a dimension, this case is identified by Eigen::Dynamic, whereas runtime signed integers
  * (e.g., an increment/stride) are identified as Eigen::DynamicIndex. In such a case, the runtime value \a val
  * will be used as a fallback.
  *
  * A typical use case would be:
  * \code
  * template<typename Derived> void foo(const MatrixBase<Derived> &mat) {
  *   const int N = Derived::RowsAtCompileTime==Dynamic ? Dynamic : Derived::RowsAtCompileTime/2;
  *   const int n = mat.rows()/2;
  *   ... mat( seqN(0,fix<N>(n) ) ...;
  * }
  * \endcode
  * In this example, the function Eigen::seqN knows that the second argument is expected to be a size.
  * If the passed compile-time value N equals Eigen::Dynamic, then the proxy object returned by fix will be dissmissed, and converted to an Eigen::Index of value \c n.
  * Otherwise, the runtime-value \c n will be dissmissed, and the returned ArithmeticSequence will be of the exact same type as <tt> seqN(0,fix<N>) </tt>.
  *
  * \sa fix, seqN, class ArithmeticSequence
  */
template<int N>
static const auto fix(int val);

#endif // EIGEN_PARSED_BY_DOXYGEN

} // end namespace Eigen

#endif // EIGEN_INTEGRAL_CONSTANT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/MKL_support.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL
 *   Include file with common MKL declarations
 ********************************************************************************
*/

#ifndef EIGEN_MKL_SUPPORT_H
#define EIGEN_MKL_SUPPORT_H

#ifdef EIGEN_USE_MKL_ALL
  #ifndef EIGEN_USE_BLAS
    #define EIGEN_USE_BLAS
  #endif
  #ifndef EIGEN_USE_LAPACKE
    #define EIGEN_USE_LAPACKE
  #endif
  #ifndef EIGEN_USE_MKL_VML
    #define EIGEN_USE_MKL_VML
  #endif
#endif

#ifdef EIGEN_USE_LAPACKE_STRICT
  #define EIGEN_USE_LAPACKE
#endif

#if defined(EIGEN_USE_MKL_VML) && !defined(EIGEN_USE_MKL)
  #define EIGEN_USE_MKL
#endif


#if defined EIGEN_USE_MKL
#   if (!defined MKL_DIRECT_CALL) && (!defined EIGEN_MKL_NO_DIRECT_CALL)
#       define MKL_DIRECT_CALL
#       define MKL_DIRECT_CALL_JUST_SET
#   endif
#   include <mkl.h>
/*Check IMKL version for compatibility: < 10.3 is not usable with Eigen*/
#   ifndef INTEL_MKL_VERSION
#       undef EIGEN_USE_MKL /* INTEL_MKL_VERSION is not even defined on older versions */
#   elif INTEL_MKL_VERSION < 100305    /* the intel-mkl-103-release-notes say this was when the lapacke.h interface was added*/
#       undef EIGEN_USE_MKL
#   endif
#   ifndef EIGEN_USE_MKL
    /*If the MKL version is too old, undef everything*/
#       undef   EIGEN_USE_MKL_ALL
#       undef   EIGEN_USE_LAPACKE
#       undef   EIGEN_USE_MKL_VML
#       undef   EIGEN_USE_LAPACKE_STRICT
#       undef   EIGEN_USE_LAPACKE
#       ifdef   MKL_DIRECT_CALL_JUST_SET
#           undef MKL_DIRECT_CALL
#       endif
#   endif
#endif

#if defined EIGEN_USE_MKL

#define EIGEN_MKL_VML_THRESHOLD 128

/* MKL_DOMAIN_BLAS, etc are defined only in 10.3 update 7 */
/* MKL_BLAS, etc are not defined in 11.2 */
#ifdef MKL_DOMAIN_ALL
#define EIGEN_MKL_DOMAIN_ALL MKL_DOMAIN_ALL
#else
#define EIGEN_MKL_DOMAIN_ALL MKL_ALL
#endif

#ifdef MKL_DOMAIN_BLAS
#define EIGEN_MKL_DOMAIN_BLAS MKL_DOMAIN_BLAS
#else
#define EIGEN_MKL_DOMAIN_BLAS MKL_BLAS
#endif

#ifdef MKL_DOMAIN_FFT
#define EIGEN_MKL_DOMAIN_FFT MKL_DOMAIN_FFT
#else
#define EIGEN_MKL_DOMAIN_FFT MKL_FFT
#endif

#ifdef MKL_DOMAIN_VML
#define EIGEN_MKL_DOMAIN_VML MKL_DOMAIN_VML
#else
#define EIGEN_MKL_DOMAIN_VML MKL_VML
#endif

#ifdef MKL_DOMAIN_PARDISO
#define EIGEN_MKL_DOMAIN_PARDISO MKL_DOMAIN_PARDISO
#else
#define EIGEN_MKL_DOMAIN_PARDISO MKL_PARDISO
#endif
#endif

#if defined(EIGEN_USE_BLAS) && !defined(EIGEN_USE_MKL)
#include "../../misc/blas.h"
#endif

namespace Eigen {

typedef std::complex<double> dcomplex;
typedef std::complex<float>  scomplex;

#if defined(EIGEN_USE_MKL)
typedef MKL_INT BlasIndex;
#else
typedef int BlasIndex;
#endif

} // end namespace Eigen


#endif // EIGEN_MKL_SUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/Macros.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MACROS_H
#define EIGEN_MACROS_H

//------------------------------------------------------------------------------------------
// Eigen version and basic defaults
//------------------------------------------------------------------------------------------

#define EIGEN_WORLD_VERSION 3
#define EIGEN_MAJOR_VERSION 4
#define EIGEN_MINOR_VERSION 0

#define EIGEN_VERSION_AT_LEAST(x,y,z) (EIGEN_WORLD_VERSION>x || (EIGEN_WORLD_VERSION>=x && \
                                      (EIGEN_MAJOR_VERSION>y || (EIGEN_MAJOR_VERSION>=y && \
                                                                 EIGEN_MINOR_VERSION>=z))))

#ifdef EIGEN_DEFAULT_TO_ROW_MAJOR
#define EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION Eigen::RowMajor
#else
#define EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION Eigen::ColMajor
#endif

#ifndef EIGEN_DEFAULT_DENSE_INDEX_TYPE
#define EIGEN_DEFAULT_DENSE_INDEX_TYPE std::ptrdiff_t
#endif

// Upperbound on the C++ version to use.
// Expected values are 03, 11, 14, 17, etc.
// By default, let's use an arbitrarily large C++ version.
#ifndef EIGEN_MAX_CPP_VER
#define EIGEN_MAX_CPP_VER 99
#endif

/** Allows to disable some optimizations which might affect the accuracy of the result.
  * Such optimization are enabled by default, and set EIGEN_FAST_MATH to 0 to disable them.
  * They currently include:
  *   - single precision ArrayBase::sin() and ArrayBase::cos() for SSE and AVX vectorization.
  */
#ifndef EIGEN_FAST_MATH
#define EIGEN_FAST_MATH 1
#endif

#ifndef EIGEN_STACK_ALLOCATION_LIMIT
// 131072 == 128 KB
#define EIGEN_STACK_ALLOCATION_LIMIT 131072
#endif

//------------------------------------------------------------------------------------------
// Compiler identification, EIGEN_COMP_*
//------------------------------------------------------------------------------------------

/// \internal EIGEN_COMP_GNUC set to 1 for all compilers compatible with GCC
#ifdef __GNUC__
  #define EIGEN_COMP_GNUC (__GNUC__*10+__GNUC_MINOR__)
#else
  #define EIGEN_COMP_GNUC 0
#endif

/// \internal EIGEN_COMP_CLANG set to major+minor version (e.g., 307 for clang 3.7) if the compiler is clang
#if defined(__clang__)
  #define EIGEN_COMP_CLANG (__clang_major__*100+__clang_minor__)
#else
  #define EIGEN_COMP_CLANG 0
#endif

/// \internal EIGEN_COMP_CASTXML set to 1 if being preprocessed by CastXML
#if defined(__castxml__)
  #define EIGEN_COMP_CASTXML 1
#else
  #define EIGEN_COMP_CASTXML 0
#endif

/// \internal EIGEN_COMP_LLVM set to 1 if the compiler backend is llvm
#if defined(__llvm__)
  #define EIGEN_COMP_LLVM 1
#else
  #define EIGEN_COMP_LLVM 0
#endif

/// \internal EIGEN_COMP_ICC set to __INTEL_COMPILER if the compiler is Intel compiler, 0 otherwise
#if defined(__INTEL_COMPILER)
  #define EIGEN_COMP_ICC __INTEL_COMPILER
#else
  #define EIGEN_COMP_ICC 0
#endif

/// \internal EIGEN_COMP_MINGW set to 1 if the compiler is mingw
#if defined(__MINGW32__)
  #define EIGEN_COMP_MINGW 1
#else
  #define EIGEN_COMP_MINGW 0
#endif

/// \internal EIGEN_COMP_SUNCC set to 1 if the compiler is Solaris Studio
#if defined(__SUNPRO_CC)
  #define EIGEN_COMP_SUNCC 1
#else
  #define EIGEN_COMP_SUNCC 0
#endif

/// \internal EIGEN_COMP_MSVC set to _MSC_VER if the compiler is Microsoft Visual C++, 0 otherwise.
#if defined(_MSC_VER)
  #define EIGEN_COMP_MSVC _MSC_VER
#else
  #define EIGEN_COMP_MSVC 0
#endif

#if defined(__NVCC__)
#if defined(__CUDACC_VER_MAJOR__) && (__CUDACC_VER_MAJOR__ >= 9)
  #define EIGEN_COMP_NVCC  ((__CUDACC_VER_MAJOR__ * 10000) + (__CUDACC_VER_MINOR__ * 100))
#elif defined(__CUDACC_VER__)
  #define EIGEN_COMP_NVCC __CUDACC_VER__
#else
  #error "NVCC did not define compiler version."
#endif
#else
  #define EIGEN_COMP_NVCC 0
#endif

// For the record, here is a table summarizing the possible values for EIGEN_COMP_MSVC:
//  name        ver   MSC_VER
//  2008         9      1500
//  2010        10      1600
//  2012        11      1700
//  2013        12      1800
//  2015        14      1900
//  "15"        15      1900
//  2017-14.1   15.0    1910
//  2017-14.11  15.3    1911
//  2017-14.12  15.5    1912
//  2017-14.13  15.6    1913
//  2017-14.14  15.7    1914

/// \internal EIGEN_COMP_MSVC_LANG set to _MSVC_LANG if the compiler is Microsoft Visual C++, 0 otherwise.
#if defined(_MSVC_LANG)
  #define EIGEN_COMP_MSVC_LANG _MSVC_LANG
#else
  #define EIGEN_COMP_MSVC_LANG 0
#endif

// For the record, here is a table summarizing the possible values for EIGEN_COMP_MSVC_LANG:
// MSVC option                          Standard  MSVC_LANG
// /std:c++14 (default as of VS 2019)   C++14     201402L
// /std:c++17                           C++17     201703L
// /std:c++latest                       >C++17    >201703L

/// \internal EIGEN_COMP_MSVC_STRICT set to 1 if the compiler is really Microsoft Visual C++ and not ,e.g., ICC or clang-cl
#if EIGEN_COMP_MSVC && !(EIGEN_COMP_ICC || EIGEN_COMP_LLVM || EIGEN_COMP_CLANG)
  #define EIGEN_COMP_MSVC_STRICT _MSC_VER
#else
  #define EIGEN_COMP_MSVC_STRICT 0
#endif

/// \internal EIGEN_COMP_IBM set to xlc version if the compiler is IBM XL C++
// XLC   version
// 3.1   0x0301
// 4.5   0x0405
// 5.0   0x0500
// 12.1  0x0C01
#if defined(__IBMCPP__) || defined(__xlc__) || defined(__ibmxl__)
  #define EIGEN_COMP_IBM __xlC__
#else
  #define EIGEN_COMP_IBM 0
#endif

/// \internal EIGEN_COMP_PGI set to PGI version if the compiler is Portland Group Compiler
#if defined(__PGI)
  #define EIGEN_COMP_PGI (__PGIC__*100+__PGIC_MINOR__)
#else
  #define EIGEN_COMP_PGI 0
#endif

/// \internal EIGEN_COMP_ARM set to 1 if the compiler is ARM Compiler
#if defined(__CC_ARM) || defined(__ARMCC_VERSION)
  #define EIGEN_COMP_ARM 1
#else
  #define EIGEN_COMP_ARM 0
#endif

/// \internal EIGEN_COMP_EMSCRIPTEN set to 1 if the compiler is Emscripten Compiler
#if defined(__EMSCRIPTEN__)
  #define EIGEN_COMP_EMSCRIPTEN 1
#else
  #define EIGEN_COMP_EMSCRIPTEN 0
#endif


/// \internal EIGEN_GNUC_STRICT set to 1 if the compiler is really GCC and not a compatible compiler (e.g., ICC, clang, mingw, etc.)
#if EIGEN_COMP_GNUC && !(EIGEN_COMP_CLANG || EIGEN_COMP_ICC || EIGEN_COMP_MINGW || EIGEN_COMP_PGI || EIGEN_COMP_IBM || EIGEN_COMP_ARM || EIGEN_COMP_EMSCRIPTEN)
  #define EIGEN_COMP_GNUC_STRICT 1
#else
  #define EIGEN_COMP_GNUC_STRICT 0
#endif


#if EIGEN_COMP_GNUC
  #define EIGEN_GNUC_AT_LEAST(x,y) ((__GNUC__==x && __GNUC_MINOR__>=y) || __GNUC__>x)
  #define EIGEN_GNUC_AT_MOST(x,y)  ((__GNUC__==x && __GNUC_MINOR__<=y) || __GNUC__<x)
  #define EIGEN_GNUC_AT(x,y)       ( __GNUC__==x && __GNUC_MINOR__==y )
#else
  #define EIGEN_GNUC_AT_LEAST(x,y) 0
  #define EIGEN_GNUC_AT_MOST(x,y)  0
  #define EIGEN_GNUC_AT(x,y)       0
#endif

// FIXME: could probably be removed as we do not support gcc 3.x anymore
#if EIGEN_COMP_GNUC && (__GNUC__ <= 3)
#define EIGEN_GCC3_OR_OLDER 1
#else
#define EIGEN_GCC3_OR_OLDER 0
#endif



//------------------------------------------------------------------------------------------
// Architecture identification, EIGEN_ARCH_*
//------------------------------------------------------------------------------------------


#if defined(__x86_64__) || (defined(_M_X64) && !defined(_M_ARM64EC)) || defined(__amd64)
  #define EIGEN_ARCH_x86_64 1
#else
  #define EIGEN_ARCH_x86_64 0
#endif

#if defined(__i386__) || defined(_M_IX86) || defined(_X86_) || defined(__i386)
  #define EIGEN_ARCH_i386 1
#else
  #define EIGEN_ARCH_i386 0
#endif

#if EIGEN_ARCH_x86_64 || EIGEN_ARCH_i386
  #define EIGEN_ARCH_i386_OR_x86_64 1
#else
  #define EIGEN_ARCH_i386_OR_x86_64 0
#endif

/// \internal EIGEN_ARCH_ARM set to 1 if the architecture is ARM
#if defined(__arm__)
  #define EIGEN_ARCH_ARM 1
#else
  #define EIGEN_ARCH_ARM 0
#endif

/// \internal EIGEN_ARCH_ARM64 set to 1 if the architecture is ARM64
#if defined(__aarch64__) || defined(_M_ARM64) || defined(_M_ARM64EC)
  #define EIGEN_ARCH_ARM64 1
#else
  #define EIGEN_ARCH_ARM64 0
#endif

/// \internal EIGEN_ARCH_ARM_OR_ARM64 set to 1 if the architecture is ARM or ARM64
#if EIGEN_ARCH_ARM || EIGEN_ARCH_ARM64
  #define EIGEN_ARCH_ARM_OR_ARM64 1
#else
  #define EIGEN_ARCH_ARM_OR_ARM64 0
#endif

/// \internal EIGEN_ARCH_ARMV8 set to 1 if the architecture is armv8 or greater.
#if EIGEN_ARCH_ARM_OR_ARM64 && defined(__ARM_ARCH) && __ARM_ARCH >= 8
#define EIGEN_ARCH_ARMV8 1
#else
#define EIGEN_ARCH_ARMV8 0
#endif


/// \internal EIGEN_HAS_ARM64_FP16 set to 1 if the architecture provides an IEEE
/// compliant Arm fp16 type
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16
    #if defined(__ARM_FP16_FORMAT_IEEE)
      #define EIGEN_HAS_ARM64_FP16 1
    #else
      #define EIGEN_HAS_ARM64_FP16 0
    #endif
  #endif
#endif

/// \internal EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC set to 1 if the architecture
/// supports Neon vector intrinsics for fp16.
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC
    #if defined(__ARM_FEATURE_FP16_VECTOR_ARITHMETIC)
      #define EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC 1
    #else
      #define EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC 0
    #endif
  #endif
#endif

/// \internal EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC set to 1 if the architecture
/// supports Neon scalar intrinsics for fp16.
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC
    #if defined(__ARM_FEATURE_FP16_SCALAR_ARITHMETIC)
      #define EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC 1
    #endif
  #endif
#endif

/// \internal EIGEN_ARCH_MIPS set to 1 if the architecture is MIPS
#if defined(__mips__) || defined(__mips)
  #define EIGEN_ARCH_MIPS 1
#else
  #define EIGEN_ARCH_MIPS 0
#endif

/// \internal EIGEN_ARCH_SPARC set to 1 if the architecture is SPARC
#if defined(__sparc__) || defined(__sparc)
  #define EIGEN_ARCH_SPARC 1
#else
  #define EIGEN_ARCH_SPARC 0
#endif

/// \internal EIGEN_ARCH_IA64 set to 1 if the architecture is Intel Itanium
#if defined(__ia64__)
  #define EIGEN_ARCH_IA64 1
#else
  #define EIGEN_ARCH_IA64 0
#endif

/// \internal EIGEN_ARCH_PPC set to 1 if the architecture is PowerPC
#if defined(__powerpc__) || defined(__ppc__) || defined(_M_PPC)
  #define EIGEN_ARCH_PPC 1
#else
  #define EIGEN_ARCH_PPC 0
#endif



//------------------------------------------------------------------------------------------
// Operating system identification, EIGEN_OS_*
//------------------------------------------------------------------------------------------

/// \internal EIGEN_OS_UNIX set to 1 if the OS is a unix variant
#if defined(__unix__) || defined(__unix)
  #define EIGEN_OS_UNIX 1
#else
  #define EIGEN_OS_UNIX 0
#endif

/// \internal EIGEN_OS_LINUX set to 1 if the OS is based on Linux kernel
#if defined(__linux__)
  #define EIGEN_OS_LINUX 1
#else
  #define EIGEN_OS_LINUX 0
#endif

/// \internal EIGEN_OS_ANDROID set to 1 if the OS is Android
// note: ANDROID is defined when using ndk_build, __ANDROID__ is defined when using a standalone toolchain.
#if defined(__ANDROID__) || defined(ANDROID)
  #define EIGEN_OS_ANDROID 1
#else
  #define EIGEN_OS_ANDROID 0
#endif

/// \internal EIGEN_OS_GNULINUX set to 1 if the OS is GNU Linux and not Linux-based OS (e.g., not android)
#if defined(__gnu_linux__) && !(EIGEN_OS_ANDROID)
  #define EIGEN_OS_GNULINUX 1
#else
  #define EIGEN_OS_GNULINUX 0
#endif

/// \internal EIGEN_OS_BSD set to 1 if the OS is a BSD variant
#if defined(__FreeBSD__) || defined(__NetBSD__) || defined(__OpenBSD__) || defined(__bsdi__) || defined(__DragonFly__)
  #define EIGEN_OS_BSD 1
#else
  #define EIGEN_OS_BSD 0
#endif

/// \internal EIGEN_OS_MAC set to 1 if the OS is MacOS
#if defined(__APPLE__)
  #define EIGEN_OS_MAC 1
#else
  #define EIGEN_OS_MAC 0
#endif

/// \internal EIGEN_OS_QNX set to 1 if the OS is QNX
#if defined(__QNX__)
  #define EIGEN_OS_QNX 1
#else
  #define EIGEN_OS_QNX 0
#endif

/// \internal EIGEN_OS_WIN set to 1 if the OS is Windows based
#if defined(_WIN32)
  #define EIGEN_OS_WIN 1
#else
  #define EIGEN_OS_WIN 0
#endif

/// \internal EIGEN_OS_WIN64 set to 1 if the OS is Windows 64bits
#if defined(_WIN64)
  #define EIGEN_OS_WIN64 1
#else
  #define EIGEN_OS_WIN64 0
#endif

/// \internal EIGEN_OS_WINCE set to 1 if the OS is Windows CE
#if defined(_WIN32_WCE)
  #define EIGEN_OS_WINCE 1
#else
  #define EIGEN_OS_WINCE 0
#endif

/// \internal EIGEN_OS_CYGWIN set to 1 if the OS is Windows/Cygwin
#if defined(__CYGWIN__)
  #define EIGEN_OS_CYGWIN 1
#else
  #define EIGEN_OS_CYGWIN 0
#endif

/// \internal EIGEN_OS_WIN_STRICT set to 1 if the OS is really Windows and not some variants
#if EIGEN_OS_WIN && !( EIGEN_OS_WINCE || EIGEN_OS_CYGWIN )
  #define EIGEN_OS_WIN_STRICT 1
#else
  #define EIGEN_OS_WIN_STRICT 0
#endif

/// \internal EIGEN_OS_SUN set to __SUNPRO_C if the OS is SUN
// compiler  solaris   __SUNPRO_C
// version   studio
// 5.7       10        0x570
// 5.8       11        0x580
// 5.9       12        0x590
// 5.10	     12.1      0x5100
// 5.11	     12.2      0x5110
// 5.12	     12.3      0x5120
#if (defined(sun) || defined(__sun)) && !(defined(__SVR4) || defined(__svr4__))
  #define EIGEN_OS_SUN __SUNPRO_C
#else
  #define EIGEN_OS_SUN 0
#endif

/// \internal EIGEN_OS_SOLARIS set to 1 if the OS is Solaris
#if (defined(sun) || defined(__sun)) && (defined(__SVR4) || defined(__svr4__))
  #define EIGEN_OS_SOLARIS 1
#else
  #define EIGEN_OS_SOLARIS 0
#endif


//------------------------------------------------------------------------------------------
// Detect GPU compilers and architectures
//------------------------------------------------------------------------------------------

// NVCC is not supported as the target platform for HIPCC
// Note that this also makes EIGEN_CUDACC and EIGEN_HIPCC mutually exclusive
#if defined(__NVCC__) && defined(__HIPCC__)
  #error "NVCC as the target platform for HIPCC is currently not supported."
#endif

#if defined(__CUDACC__) && !defined(EIGEN_NO_CUDA)
  // Means the compiler is either nvcc or clang with CUDA enabled
  #define EIGEN_CUDACC __CUDACC__
#endif

#if defined(__CUDA_ARCH__) && !defined(EIGEN_NO_CUDA)
  // Means we are generating code for the device
  #define EIGEN_CUDA_ARCH __CUDA_ARCH__
#endif

#if defined(EIGEN_CUDACC)
#include <cuda.h>
  #define EIGEN_CUDA_SDK_VER (CUDA_VERSION * 10)
#else
  #define EIGEN_CUDA_SDK_VER 0
#endif

#if defined(__HIPCC__) && !defined(EIGEN_NO_HIP)
  // Means the compiler is HIPCC (analogous to EIGEN_CUDACC, but for HIP)
  #define EIGEN_HIPCC __HIPCC__

  // We need to include hip_runtime.h here because it pulls in
  // ++ hip_common.h which contains the define for  __HIP_DEVICE_COMPILE__
  // ++ host_defines.h which contains the defines for the __host__ and __device__ macros
  #include <hip/hip_runtime.h>

  #if defined(__HIP_DEVICE_COMPILE__)
    // analogous to EIGEN_CUDA_ARCH, but for HIP
    #define EIGEN_HIP_DEVICE_COMPILE __HIP_DEVICE_COMPILE__
  #endif

  // For HIP (ROCm 3.5 and higher), we need to explicitly set the launch_bounds attribute
  // value to 1024. The compiler assigns a default value of 256 when the attribute is not
  // specified. This results in failures on the HIP platform, for cases when a GPU kernel
  // without an explicit launch_bounds attribute is called with a threads_per_block value
  // greater than 256.
  //
  // This is a regression in functioanlity and is expected to be fixed within the next
  // couple of ROCm releases (compiler will go back to using 1024 value as the default)
  //
  // In the meantime, we will use a "only enabled for HIP" macro to set the launch_bounds
  // attribute.

  #define EIGEN_HIP_LAUNCH_BOUNDS_1024 __launch_bounds__(1024)

#endif

#if !defined(EIGEN_HIP_LAUNCH_BOUNDS_1024)
#define EIGEN_HIP_LAUNCH_BOUNDS_1024
#endif // !defined(EIGEN_HIP_LAUNCH_BOUNDS_1024)

// Unify CUDA/HIPCC

#if defined(EIGEN_CUDACC) || defined(EIGEN_HIPCC)
//
// If either EIGEN_CUDACC or EIGEN_HIPCC is defined, then define EIGEN_GPUCC
//
#define EIGEN_GPUCC
//
// EIGEN_HIPCC implies the HIP compiler and is used to tweak Eigen code for use in HIP kernels
// EIGEN_CUDACC implies the CUDA compiler and is used to tweak Eigen code for use in CUDA kernels
//
// In most cases the same tweaks are required to the Eigen code to enable in both the HIP and CUDA kernels.
// For those cases, the corresponding code should be guarded with
//      #if defined(EIGEN_GPUCC)
// instead of
//      #if defined(EIGEN_CUDACC) || defined(EIGEN_HIPCC)
//
// For cases where the tweak is specific to HIP, the code should be guarded with
//      #if defined(EIGEN_HIPCC)
//
// For cases where the tweak is specific to CUDA, the code should be guarded with
//      #if defined(EIGEN_CUDACC)
//
#endif

#if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIP_DEVICE_COMPILE)
//
// If either EIGEN_CUDA_ARCH or EIGEN_HIP_DEVICE_COMPILE is defined, then define EIGEN_GPU_COMPILE_PHASE
//
#define EIGEN_GPU_COMPILE_PHASE
//
// GPU compilers (HIPCC, NVCC) typically do two passes over the source code,
//   + one to compile the source for the "host" (ie CPU)
//   + another to compile the source for the "device" (ie. GPU)
//
// Code that needs to enabled only during the either the "host" or "device" compilation phase
// needs to be guarded with a macro that indicates the current compilation phase
//
// EIGEN_HIP_DEVICE_COMPILE implies the device compilation phase in HIP
// EIGEN_CUDA_ARCH implies the device compilation phase in CUDA
//
// In most cases, the "host" / "device" specific code is the same for both HIP and CUDA
// For those cases, the code should be guarded with
//       #if defined(EIGEN_GPU_COMPILE_PHASE)
// instead of
//       #if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIP_DEVICE_COMPILE)
//
// For cases where the tweak is specific to HIP, the code should be guarded with
//      #if defined(EIGEN_HIP_DEVICE_COMPILE)
//
// For cases where the tweak is specific to CUDA, the code should be guarded with
//      #if defined(EIGEN_CUDA_ARCH)
//
#endif

#if defined(EIGEN_USE_SYCL) && defined(__SYCL_DEVICE_ONLY__)
// EIGEN_USE_SYCL is a user-defined macro while __SYCL_DEVICE_ONLY__ is a compiler-defined macro.
// In most cases we want to check if both macros are defined which can be done using the define below.
#define SYCL_DEVICE_ONLY
#endif

//------------------------------------------------------------------------------------------
// Detect Compiler/Architecture/OS specific features
//------------------------------------------------------------------------------------------

#if EIGEN_GNUC_AT_MOST(4,3) && !EIGEN_COMP_CLANG
  // see bug 89
  #define EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO 0
#else
  #define EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO 1
#endif

// Cross compiler wrapper around LLVM's __has_builtin
#ifdef __has_builtin
#  define EIGEN_HAS_BUILTIN(x) __has_builtin(x)
#else
#  define EIGEN_HAS_BUILTIN(x) 0
#endif

// A Clang feature extension to determine compiler features.
// We use it to determine 'cxx_rvalue_references'
#ifndef __has_feature
# define __has_feature(x) 0
#endif

// Some old compilers do not support template specializations like:
// template<typename T,int N> void foo(const T x[N]);
#if !(   EIGEN_COMP_CLANG && (   (EIGEN_COMP_CLANG<309)                                                       \
                              || (defined(__apple_build_version__) && (__apple_build_version__ < 9000000)))  \
      || EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<49)
#define EIGEN_HAS_STATIC_ARRAY_TEMPLATE 1
#else
#define EIGEN_HAS_STATIC_ARRAY_TEMPLATE 0
#endif

// The macro EIGEN_CPLUSPLUS is a replacement for __cplusplus/_MSVC_LANG that
// works for both platforms, indicating the C++ standard version number.
//
// With MSVC, without defining /Zc:__cplusplus, the __cplusplus macro will
// report 199711L regardless of the language standard specified via /std.
// We need to rely on _MSVC_LANG instead, which is only available after
// VS2015.3.
#if EIGEN_COMP_MSVC_LANG > 0
#define EIGEN_CPLUSPLUS EIGEN_COMP_MSVC_LANG
#elif EIGEN_COMP_MSVC >= 1900
#define EIGEN_CPLUSPLUS 201103L
#elif defined(__cplusplus)
#define EIGEN_CPLUSPLUS __cplusplus
#else
#define EIGEN_CPLUSPLUS 0
#endif

// The macro EIGEN_COMP_CXXVER defines the c++ verson expected by the compiler.
// For instance, if compiling with gcc and -std=c++17, then EIGEN_COMP_CXXVER
// is defined to 17.
#if EIGEN_CPLUSPLUS > 201703L
  #define EIGEN_COMP_CXXVER 20
#elif EIGEN_CPLUSPLUS > 201402L
  #define EIGEN_COMP_CXXVER 17
#elif EIGEN_CPLUSPLUS > 201103L
  #define EIGEN_COMP_CXXVER 14
#elif EIGEN_CPLUSPLUS >= 201103L
  #define EIGEN_COMP_CXXVER 11
#else
  #define EIGEN_COMP_CXXVER 03
#endif

#ifndef EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
  #if defined(__cpp_variable_templates) && __cpp_variable_templates >= 201304 && EIGEN_MAX_CPP_VER>=14
    #define EIGEN_HAS_CXX14_VARIABLE_TEMPLATES 1
  #else
    #define EIGEN_HAS_CXX14_VARIABLE_TEMPLATES 0
  #endif
#endif


// The macros EIGEN_HAS_CXX?? defines a rough estimate of available c++ features
// but in practice we should not rely on them but rather on the availabilty of
// individual features as defined later.
// This is why there is no EIGEN_HAS_CXX17.
// FIXME: get rid of EIGEN_HAS_CXX14 and maybe even EIGEN_HAS_CXX11.
#if EIGEN_MAX_CPP_VER>=11 && EIGEN_COMP_CXXVER>=11
#define EIGEN_HAS_CXX11 1
#else
#define EIGEN_HAS_CXX11 0
#endif

#if EIGEN_MAX_CPP_VER>=14 && EIGEN_COMP_CXXVER>=14
#define EIGEN_HAS_CXX14 1
#else
#define EIGEN_HAS_CXX14 0
#endif

// Do we support r-value references?
#ifndef EIGEN_HAS_RVALUE_REFERENCES
#if EIGEN_MAX_CPP_VER>=11 && \
    (__has_feature(cxx_rvalue_references) || \
     (EIGEN_COMP_CXXVER >= 11) || (EIGEN_COMP_MSVC >= 1600))
  #define EIGEN_HAS_RVALUE_REFERENCES 1
#else
  #define EIGEN_HAS_RVALUE_REFERENCES 0
#endif
#endif

// Does the compiler support C99?
// Need to include <cmath> to make sure _GLIBCXX_USE_C99 gets defined
#include <cmath>
#ifndef EIGEN_HAS_C99_MATH
#if EIGEN_MAX_CPP_VER>=11 && \
    ((defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 199901))       \
  || (defined(__GNUC__) && defined(_GLIBCXX_USE_C99)) \
  || (defined(_LIBCPP_VERSION) && !defined(_MSC_VER)) \
  || (EIGEN_COMP_MSVC >= 1900) || defined(SYCL_DEVICE_ONLY))
  #define EIGEN_HAS_C99_MATH 1
#else
  #define EIGEN_HAS_C99_MATH 0
#endif
#endif

// Does the compiler support result_of?
// result_of was deprecated in c++17 and removed in c++ 20
#ifndef EIGEN_HAS_STD_RESULT_OF
#if EIGEN_HAS_CXX11 && EIGEN_COMP_CXXVER < 17
#define EIGEN_HAS_STD_RESULT_OF 1
#else
#define EIGEN_HAS_STD_RESULT_OF 0
#endif
#endif

// Does the compiler support std::hash?
#ifndef EIGEN_HAS_STD_HASH
// The std::hash struct is defined in C++11 but is not labelled as a __device__
// function and is not constexpr, so cannot be used on device.
#if EIGEN_HAS_CXX11 && !defined(EIGEN_GPU_COMPILE_PHASE)
#define EIGEN_HAS_STD_HASH 1
#else
#define EIGEN_HAS_STD_HASH 0
#endif
#endif  // EIGEN_HAS_STD_HASH

#ifndef EIGEN_HAS_STD_INVOKE_RESULT
#if EIGEN_MAX_CPP_VER >= 17 && EIGEN_COMP_CXXVER >= 17
#define EIGEN_HAS_STD_INVOKE_RESULT 1
#else
#define EIGEN_HAS_STD_INVOKE_RESULT 0
#endif
#endif

#ifndef EIGEN_HAS_ALIGNAS
#if EIGEN_MAX_CPP_VER>=11 && EIGEN_HAS_CXX11 &&   \
      (     __has_feature(cxx_alignas)            \
        ||  EIGEN_HAS_CXX14                       \
        || (EIGEN_COMP_MSVC >= 1800)              \
        || (EIGEN_GNUC_AT_LEAST(4,8))             \
        || (EIGEN_COMP_CLANG>=305)                \
        || (EIGEN_COMP_ICC>=1500)                 \
        || (EIGEN_COMP_PGI>=1500)                 \
        || (EIGEN_COMP_SUNCC>=0x5130))
#define EIGEN_HAS_ALIGNAS 1
#else
#define EIGEN_HAS_ALIGNAS 0
#endif
#endif

// Does the compiler support type_traits?
// - full support of type traits was added only to GCC 5.1.0.
// - 20150626 corresponds to the last release of 4.x libstdc++
#ifndef EIGEN_HAS_TYPE_TRAITS
#if EIGEN_MAX_CPP_VER>=11 && (EIGEN_HAS_CXX11 || EIGEN_COMP_MSVC >= 1700) \
  && ((!EIGEN_COMP_GNUC_STRICT) || EIGEN_GNUC_AT_LEAST(5, 1)) \
  && ((!defined(__GLIBCXX__))   || __GLIBCXX__ > 20150626)
#define EIGEN_HAS_TYPE_TRAITS 1
#define EIGEN_INCLUDE_TYPE_TRAITS
#else
#define EIGEN_HAS_TYPE_TRAITS 0
#endif
#endif

// Does the compiler support variadic templates?
#ifndef EIGEN_HAS_VARIADIC_TEMPLATES
#if EIGEN_MAX_CPP_VER>=11 && (EIGEN_COMP_CXXVER >= 11) \
  && (!defined(__NVCC__) || !EIGEN_ARCH_ARM_OR_ARM64 || (EIGEN_COMP_NVCC >= 80000) )
    // ^^ Disable the use of variadic templates when compiling with versions of nvcc older than 8.0 on ARM devices:
    //    this prevents nvcc from crashing when compiling Eigen on Tegra X1
#define EIGEN_HAS_VARIADIC_TEMPLATES 1
#elif  EIGEN_MAX_CPP_VER>=11 && (EIGEN_COMP_CXXVER >= 11) && defined(SYCL_DEVICE_ONLY)
#define EIGEN_HAS_VARIADIC_TEMPLATES 1
#else
#define EIGEN_HAS_VARIADIC_TEMPLATES 0
#endif
#endif

// Does the compiler fully support const expressions? (as in c++14)
#ifndef EIGEN_HAS_CONSTEXPR
  #if defined(EIGEN_CUDACC)
  // Const expressions are supported provided that c++11 is enabled and we're using either clang or nvcc 7.5 or above
    #if EIGEN_MAX_CPP_VER>=14 && (EIGEN_COMP_CXXVER >= 11 && (EIGEN_COMP_CLANG || EIGEN_COMP_NVCC >= 70500))
      #define EIGEN_HAS_CONSTEXPR 1
    #endif
  #elif EIGEN_MAX_CPP_VER>=14 && (__has_feature(cxx_relaxed_constexpr) || (EIGEN_COMP_CXXVER >= 14) || \
    (EIGEN_GNUC_AT_LEAST(4,8) && (EIGEN_COMP_CXXVER >= 11)) || \
    (EIGEN_COMP_CLANG >= 306 && (EIGEN_COMP_CXXVER >= 11)))
    #define EIGEN_HAS_CONSTEXPR 1
  #endif

  #ifndef EIGEN_HAS_CONSTEXPR
    #define EIGEN_HAS_CONSTEXPR 0
  #endif

#endif // EIGEN_HAS_CONSTEXPR

#if EIGEN_HAS_CONSTEXPR
#define EIGEN_CONSTEXPR constexpr
#else
#define EIGEN_CONSTEXPR
#endif

// Does the compiler support C++11 math?
// Let's be conservative and enable the default C++11 implementation only if we are sure it exists
#ifndef EIGEN_HAS_CXX11_MATH
  #if EIGEN_MAX_CPP_VER>=11 && ((EIGEN_COMP_CXXVER > 11) || (EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC)  \
      && (EIGEN_ARCH_i386_OR_x86_64) && (EIGEN_OS_GNULINUX || EIGEN_OS_WIN_STRICT || EIGEN_OS_MAC))
    #define EIGEN_HAS_CXX11_MATH 1
  #else
    #define EIGEN_HAS_CXX11_MATH 0
  #endif
#endif

// Does the compiler support proper C++11 containers?
#ifndef EIGEN_HAS_CXX11_CONTAINERS
  #if    EIGEN_MAX_CPP_VER>=11 && \
         ((EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC>=1400)))
    #define EIGEN_HAS_CXX11_CONTAINERS 1
  #else
    #define EIGEN_HAS_CXX11_CONTAINERS 0
  #endif
#endif

// Does the compiler support C++11 noexcept?
#ifndef EIGEN_HAS_CXX11_NOEXCEPT
  #if    EIGEN_MAX_CPP_VER>=11 && \
         (__has_feature(cxx_noexcept) \
      || (EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC>=1400)))
    #define EIGEN_HAS_CXX11_NOEXCEPT 1
  #else
    #define EIGEN_HAS_CXX11_NOEXCEPT 0
  #endif
#endif

#ifndef EIGEN_HAS_CXX11_ATOMIC
  #if    EIGEN_MAX_CPP_VER>=11 && \
         (__has_feature(cxx_atomic) \
      || (EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_MSVC==0 || EIGEN_COMP_MSVC >= 1700)))
    #define EIGEN_HAS_CXX11_ATOMIC 1
  #else
    #define EIGEN_HAS_CXX11_ATOMIC 0
  #endif
#endif

#ifndef EIGEN_HAS_CXX11_OVERRIDE_FINAL
  #if    EIGEN_MAX_CPP_VER>=11 && \
       (EIGEN_COMP_CXXVER >= 11 || EIGEN_COMP_MSVC >= 1700)
    #define EIGEN_HAS_CXX11_OVERRIDE_FINAL 1
  #else
    #define EIGEN_HAS_CXX11_OVERRIDE_FINAL 0
  #endif
#endif

// NOTE: the required Apple's clang version is very conservative
//       and it could be that XCode 9 works just fine.
// NOTE: the MSVC version is based on https://en.cppreference.com/w/cpp/compiler_support
//       and not tested.
#ifndef EIGEN_HAS_CXX17_OVERALIGN
#if EIGEN_MAX_CPP_VER>=17 && EIGEN_COMP_CXXVER>=17 && (                                 \
           (EIGEN_COMP_MSVC >= 1912)                                                    \
        || (EIGEN_GNUC_AT_LEAST(7,0))                                                   \
        || ((!defined(__apple_build_version__)) && (EIGEN_COMP_CLANG>=500))             \
        || (( defined(__apple_build_version__)) && (__apple_build_version__>=10000000)) \
      )
#define EIGEN_HAS_CXX17_OVERALIGN 1
#else
#define EIGEN_HAS_CXX17_OVERALIGN 0
#endif
#endif

#if defined(EIGEN_CUDACC) && EIGEN_HAS_CONSTEXPR
  // While available already with c++11, this is useful mostly starting with c++14 and relaxed constexpr rules
  #if defined(__NVCC__)
    // nvcc considers constexpr functions as __host__ __device__ with the option --expt-relaxed-constexpr
    #ifdef __CUDACC_RELAXED_CONSTEXPR__
      #define EIGEN_CONSTEXPR_ARE_DEVICE_FUNC
    #endif
  #elif defined(__clang__) && defined(__CUDA__) && __has_feature(cxx_relaxed_constexpr)
    // clang++ always considers constexpr functions as implicitly __host__ __device__
    #define EIGEN_CONSTEXPR_ARE_DEVICE_FUNC
  #endif
#endif

// Does the compiler support the __int128 and __uint128_t extensions for 128-bit
// integer arithmetic?
//
// Clang and GCC define __SIZEOF_INT128__ when these extensions are supported,
// but we avoid using them in certain cases:
//
// * Building using Clang for Windows, where the Clang runtime library has
//   128-bit support only on LP64 architectures, but Windows is LLP64.
#ifndef EIGEN_HAS_BUILTIN_INT128
#if defined(__SIZEOF_INT128__) && !(EIGEN_OS_WIN && EIGEN_COMP_CLANG)
#define EIGEN_HAS_BUILTIN_INT128 1
#else
#define EIGEN_HAS_BUILTIN_INT128 0
#endif
#endif

//------------------------------------------------------------------------------------------
// Preprocessor programming helpers
//------------------------------------------------------------------------------------------

// This macro can be used to prevent from macro expansion, e.g.:
//   std::max EIGEN_NOT_A_MACRO(a,b)
#define EIGEN_NOT_A_MACRO

#define EIGEN_DEBUG_VAR(x) std::cerr << #x << " = " << x << std::endl;

// concatenate two tokens
#define EIGEN_CAT2(a,b) a ## b
#define EIGEN_CAT(a,b) EIGEN_CAT2(a,b)

#define EIGEN_COMMA ,

// convert a token to a string
#define EIGEN_MAKESTRING2(a) #a
#define EIGEN_MAKESTRING(a) EIGEN_MAKESTRING2(a)

// EIGEN_STRONG_INLINE is a stronger version of the inline, using __forceinline on MSVC,
// but it still doesn't use GCC's always_inline. This is useful in (common) situations where MSVC needs forceinline
// but GCC is still doing fine with just inline.
#ifndef EIGEN_STRONG_INLINE
#if (EIGEN_COMP_MSVC || EIGEN_COMP_ICC) && !defined(EIGEN_GPUCC)
#define EIGEN_STRONG_INLINE __forceinline
#else
#define EIGEN_STRONG_INLINE inline
#endif
#endif

// EIGEN_ALWAYS_INLINE is the stronget, it has the effect of making the function inline and adding every possible
// attribute to maximize inlining. This should only be used when really necessary: in particular,
// it uses __attribute__((always_inline)) on GCC, which most of the time is useless and can severely harm compile times.
// FIXME with the always_inline attribute,
// gcc 3.4.x and 4.1 reports the following compilation error:
//   Eval.h:91: sorry, unimplemented: inlining failed in call to 'const Eigen::Eval<Derived> Eigen::MatrixBase<Scalar, Derived>::eval() const'
//    : function body not available
//   See also bug 1367
#if EIGEN_GNUC_AT_LEAST(4,2) && !defined(SYCL_DEVICE_ONLY)
#define EIGEN_ALWAYS_INLINE __attribute__((always_inline)) inline
#else
#define EIGEN_ALWAYS_INLINE EIGEN_STRONG_INLINE
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_DONT_INLINE __attribute__((noinline))
#elif EIGEN_COMP_MSVC
#define EIGEN_DONT_INLINE __declspec(noinline)
#else
#define EIGEN_DONT_INLINE
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_PERMISSIVE_EXPR __extension__
#else
#define EIGEN_PERMISSIVE_EXPR
#endif

// GPU stuff

// Disable some features when compiling with GPU compilers (NVCC/clang-cuda/SYCL/HIPCC)
#if defined(EIGEN_CUDACC) || defined(SYCL_DEVICE_ONLY) || defined(EIGEN_HIPCC)
  // Do not try asserts on device code
  #ifndef EIGEN_NO_DEBUG
  #define EIGEN_NO_DEBUG
  #endif

  #ifdef EIGEN_INTERNAL_DEBUGGING
  #undef EIGEN_INTERNAL_DEBUGGING
  #endif

  #ifdef EIGEN_EXCEPTIONS
  #undef EIGEN_EXCEPTIONS
  #endif
#endif

#if defined(SYCL_DEVICE_ONLY)
  #ifndef EIGEN_DONT_VECTORIZE
    #define EIGEN_DONT_VECTORIZE
  #endif
  #define EIGEN_DEVICE_FUNC __attribute__((flatten)) __attribute__((always_inline))
// All functions callable from CUDA/HIP code must be qualified with __device__
#elif defined(EIGEN_GPUCC)
    #define EIGEN_DEVICE_FUNC __host__ __device__
#else
  #define EIGEN_DEVICE_FUNC
#endif


// this macro allows to get rid of linking errors about multiply defined functions.
//  - static is not very good because it prevents definitions from different object files to be merged.
//           So static causes the resulting linked executable to be bloated with multiple copies of the same function.
//  - inline is not perfect either as it unwantedly hints the compiler toward inlining the function.
#define EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC
#define EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC inline

#ifdef NDEBUG
# ifndef EIGEN_NO_DEBUG
#  define EIGEN_NO_DEBUG
# endif
#endif

// eigen_plain_assert is where we implement the workaround for the assert() bug in GCC <= 4.3, see bug 89
#ifdef EIGEN_NO_DEBUG
  #ifdef SYCL_DEVICE_ONLY // used to silence the warning on SYCL device
    #define eigen_plain_assert(x) EIGEN_UNUSED_VARIABLE(x)
  #else
    #define eigen_plain_assert(x)
  #endif
#else
  #if EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO
    namespace Eigen {
    namespace internal {
    inline bool copy_bool(bool b) { return b; }
    }
    }
    #define eigen_plain_assert(x) assert(x)
  #else
    // work around bug 89
    #include <cstdlib>   // for abort
    #include <iostream>  // for std::cerr

    namespace Eigen {
    namespace internal {
    // trivial function copying a bool. Must be EIGEN_DONT_INLINE, so we implement it after including Eigen headers.
    // see bug 89.
    namespace {
    EIGEN_DONT_INLINE bool copy_bool(bool b) { return b; }
    }
    inline void assert_fail(const char *condition, const char *function, const char *file, int line)
    {
      std::cerr << "assertion failed: " << condition << " in function " << function << " at " << file << ":" << line << std::endl;
      abort();
    }
    }
    }
    #define eigen_plain_assert(x) \
      do { \
        if(!Eigen::internal::copy_bool(x)) \
          Eigen::internal::assert_fail(EIGEN_MAKESTRING(x), __PRETTY_FUNCTION__, __FILE__, __LINE__); \
      } while(false)
  #endif
#endif

// eigen_assert can be overridden
#ifndef eigen_assert
#define eigen_assert(x) eigen_plain_assert(x)
#endif

#ifdef EIGEN_INTERNAL_DEBUGGING
#define eigen_internal_assert(x) eigen_assert(x)
#else
#define eigen_internal_assert(x)
#endif

#ifdef EIGEN_NO_DEBUG
#define EIGEN_ONLY_USED_FOR_DEBUG(x) EIGEN_UNUSED_VARIABLE(x)
#else
#define EIGEN_ONLY_USED_FOR_DEBUG(x)
#endif

#ifndef EIGEN_NO_DEPRECATED_WARNING
  #if EIGEN_COMP_GNUC
    #define EIGEN_DEPRECATED __attribute__((deprecated))
  #elif EIGEN_COMP_MSVC
    #define EIGEN_DEPRECATED __declspec(deprecated)
  #else
    #define EIGEN_DEPRECATED
  #endif
#else
  #define EIGEN_DEPRECATED
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_UNUSED __attribute__((unused))
#else
#define EIGEN_UNUSED
#endif

// Suppresses 'unused variable' warnings.
namespace Eigen {
  namespace internal {
    template<typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ignore_unused_variable(const T&) {}
  }
}
#define EIGEN_UNUSED_VARIABLE(var) Eigen::internal::ignore_unused_variable(var);

#if !defined(EIGEN_ASM_COMMENT)
  #if EIGEN_COMP_GNUC && (EIGEN_ARCH_i386_OR_x86_64 || EIGEN_ARCH_ARM_OR_ARM64)
    #define EIGEN_ASM_COMMENT(X)  __asm__("#" X)
  #else
    #define EIGEN_ASM_COMMENT(X)
  #endif
#endif


// Acts as a barrier preventing operations involving `X` from crossing. This
// occurs, for example, in the fast rounding trick where a magic constant is
// added then subtracted, which is otherwise compiled away with -ffast-math.
//
// See bug 1674
#if !defined(EIGEN_OPTIMIZATION_BARRIER)
  #if EIGEN_COMP_GNUC
    // According to https://gcc.gnu.org/onlinedocs/gcc/Constraints.html:
    //   X: Any operand whatsoever.
    //   r: A register operand is allowed provided that it is in a general
    //      register.
    //   g: Any register, memory or immediate integer operand is allowed, except
    //      for registers that are not general registers.
    //   w: (AArch32/AArch64) Floating point register, Advanced SIMD vector
    //      register or SVE vector register.
    //   x: (SSE) Any SSE register.
    //      (AArch64) Like w, but restricted to registers 0 to 15 inclusive.
    //   v: (PowerPC) An Altivec vector register.
    //   wa:(PowerPC) A VSX register.
    //
    // "X" (uppercase) should work for all cases, though this seems to fail for
    // some versions of GCC for arm/aarch64 with
    //   "error: inconsistent operand constraints in an 'asm'"
    // Clang x86_64/arm/aarch64 seems to require "g" to support both scalars and
    // vectors, otherwise
    //   "error: non-trivial scalar-to-vector conversion, possible invalid
    //    constraint for vector type"
    //
    // GCC for ppc64le generates an internal compiler error with x/X/g.
    // GCC for AVX generates an internal compiler error with X.
    //
    // Tested on icc/gcc/clang for sse, avx, avx2, avx512dq
    //           gcc for arm, aarch64,
    //           gcc for ppc64le,
    // both vectors and scalars.
    //
    // Note that this is restricted to plain types - this will not work
    // directly for std::complex<T>, Eigen::half, Eigen::bfloat16. For these,
    // you will need to apply to the underlying POD type.
    #if EIGEN_ARCH_PPC && EIGEN_COMP_GNUC_STRICT
      // This seems to be broken on clang.  Packet4f is loaded into a single
      //   register rather than a vector, zeroing out some entries.  Integer
      //   types also generate a compile error.
      // General, Altivec, VSX.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+r,v,wa" (X));
    #elif EIGEN_ARCH_ARM_OR_ARM64
      // General, NEON.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+g,w" (X));
    #elif EIGEN_ARCH_i386_OR_x86_64
      // General, SSE.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+g,x" (X));
    #else
      // Not implemented for other architectures.
      #define EIGEN_OPTIMIZATION_BARRIER(X)
    #endif
  #else
    // Not implemented for other compilers.
    #define EIGEN_OPTIMIZATION_BARRIER(X)
  #endif
#endif

#if EIGEN_COMP_MSVC
  // NOTE MSVC often gives C4127 warnings with compiletime if statements. See bug 1362.
  // This workaround is ugly, but it does the job.
#  define EIGEN_CONST_CONDITIONAL(cond)  (void)0, cond
#else
#  define EIGEN_CONST_CONDITIONAL(cond)  cond
#endif

#ifdef EIGEN_DONT_USE_RESTRICT_KEYWORD
  #define EIGEN_RESTRICT
#endif
#ifndef EIGEN_RESTRICT
  #define EIGEN_RESTRICT __restrict
#endif


#ifndef EIGEN_DEFAULT_IO_FORMAT
#ifdef EIGEN_MAKING_DOCS
// format used in Eigen's documentation
// needed to define it here as escaping characters in CMake add_definition's argument seems very problematic.
#define EIGEN_DEFAULT_IO_FORMAT Eigen::IOFormat(3, 0, " ", "\n", "", "")
#else
#define EIGEN_DEFAULT_IO_FORMAT Eigen::IOFormat()
#endif
#endif

// just an empty macro !
#define EIGEN_EMPTY


// When compiling CUDA/HIP device code with NVCC or HIPCC
// pull in math functions from the global namespace.
// In host mode, and when device code is compiled with clang,
// use the std versions.
#if (defined(EIGEN_CUDA_ARCH) && defined(__NVCC__)) || defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_USING_STD(FUNC) using ::FUNC;
#else
  #define EIGEN_USING_STD(FUNC) using std::FUNC;
#endif

#if EIGEN_COMP_MSVC_STRICT && (EIGEN_COMP_MSVC < 1900 || (EIGEN_COMP_MSVC == 1900 && EIGEN_COMP_NVCC))
  // For older MSVC versions, as well as 1900 && CUDA 8, using the base operator is necessary,
  //   otherwise we get duplicate definition errors
  // For later MSVC versions, we require explicit operator= definition, otherwise we get
  //   use of implicitly deleted operator errors.
  // (cf Bugs 920, 1000, 1324, 2291)
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =;
#elif EIGEN_COMP_CLANG // workaround clang bug (see http://forum.kde.org/viewtopic.php?f=74&t=102653)
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) { Base::operator=(other); return *this; } \
    template <typename OtherDerived> \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const DenseBase<OtherDerived>& other) { Base::operator=(other.derived()); return *this; }
#else
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) \
    { \
      Base::operator=(other); \
      return *this; \
    }
#endif


/**
 * \internal
 * \brief Macro to explicitly define the default copy constructor.
 * This is necessary, because the implicit definition is deprecated if the copy-assignment is overridden.
 */
#if EIGEN_HAS_CXX11
#define EIGEN_DEFAULT_COPY_CONSTRUCTOR(CLASS) CLASS(const CLASS&) = default;
#else
#define EIGEN_DEFAULT_COPY_CONSTRUCTOR(CLASS)
#endif



/** \internal
 * \brief Macro to manually inherit assignment operators.
 * This is necessary, because the implicitly defined assignment operator gets deleted when a custom operator= is defined.
 * With C++11 or later this also default-implements the copy-constructor
 */
#define EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Derived)  \
    EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(Derived)

/** \internal
 * \brief Macro to manually define default constructors and destructors.
 * This is necessary when the copy constructor is re-defined.
 * For empty helper classes this should usually be protected, to avoid accidentally creating empty objects.
 *
 * Hiding the default destructor lead to problems in C++03 mode together with boost::multiprecision
 */
#if EIGEN_HAS_CXX11
#define EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(Derived)  \
    Derived() = default; \
    ~Derived() = default;
#else
#define EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(Derived)  \
    Derived() {}; \
    /* ~Derived() {}; */
#endif





/**
* Just a side note. Commenting within defines works only by documenting
* behind the object (via '!<'). Comments cannot be multi-line and thus
* we have these extra long lines. What is confusing doxygen over here is
* that we use '\' and basically have a bunch of typedefs with their
* documentation in a single line.
**/

#define EIGEN_GENERIC_PUBLIC_INTERFACE(Derived) \
  typedef typename Eigen::internal::traits<Derived>::Scalar Scalar; /*!< \brief Numeric type, e.g. float, double, int or std::complex<float>. */ \
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar; /*!< \brief The underlying numeric type for composed scalar types. \details In cases where Scalar is e.g. std::complex<T>, T were corresponding to RealScalar. */ \
  typedef typename Base::CoeffReturnType CoeffReturnType; /*!< \brief The return type for coefficient access. \details Depending on whether the object allows direct coefficient access (e.g. for a MatrixXd), this type is either 'const Scalar&' or simply 'Scalar' for objects that do not allow direct coefficient access. */ \
  typedef typename Eigen::internal::ref_selector<Derived>::type Nested; \
  typedef typename Eigen::internal::traits<Derived>::StorageKind StorageKind; \
  typedef typename Eigen::internal::traits<Derived>::StorageIndex StorageIndex; \
  enum CompileTimeTraits \
      { RowsAtCompileTime = Eigen::internal::traits<Derived>::RowsAtCompileTime, \
        ColsAtCompileTime = Eigen::internal::traits<Derived>::ColsAtCompileTime, \
        Flags = Eigen::internal::traits<Derived>::Flags, \
        SizeAtCompileTime = Base::SizeAtCompileTime, \
        MaxSizeAtCompileTime = Base::MaxSizeAtCompileTime, \
        IsVectorAtCompileTime = Base::IsVectorAtCompileTime }; \
  using Base::derived; \
  using Base::const_cast_derived;


// FIXME Maybe the EIGEN_DENSE_PUBLIC_INTERFACE could be removed as importing PacketScalar is rarely needed
#define EIGEN_DENSE_PUBLIC_INTERFACE(Derived) \
  EIGEN_GENERIC_PUBLIC_INTERFACE(Derived) \
  typedef typename Base::PacketScalar PacketScalar;


#define EIGEN_PLAIN_ENUM_MIN(a,b) (((int)a <= (int)b) ? (int)a : (int)b)
#define EIGEN_PLAIN_ENUM_MAX(a,b) (((int)a >= (int)b) ? (int)a : (int)b)

// EIGEN_SIZE_MIN_PREFER_DYNAMIC gives the min between compile-time sizes. 0 has absolute priority, followed by 1,
// followed by Dynamic, followed by other finite values. The reason for giving Dynamic the priority over
// finite values is that min(3, Dynamic) should be Dynamic, since that could be anything between 0 and 3.
#define EIGEN_SIZE_MIN_PREFER_DYNAMIC(a,b) (((int)a == 0 || (int)b == 0) ? 0 \
                           : ((int)a == 1 || (int)b == 1) ? 1 \
                           : ((int)a == Dynamic || (int)b == Dynamic) ? Dynamic \
                           : ((int)a <= (int)b) ? (int)a : (int)b)

// EIGEN_SIZE_MIN_PREFER_FIXED is a variant of EIGEN_SIZE_MIN_PREFER_DYNAMIC comparing MaxSizes. The difference is that finite values
// now have priority over Dynamic, so that min(3, Dynamic) gives 3. Indeed, whatever the actual value is
// (between 0 and 3), it is not more than 3.
#define EIGEN_SIZE_MIN_PREFER_FIXED(a,b)  (((int)a == 0 || (int)b == 0) ? 0 \
                           : ((int)a == 1 || (int)b == 1) ? 1 \
                           : ((int)a == Dynamic && (int)b == Dynamic) ? Dynamic \
                           : ((int)a == Dynamic) ? (int)b \
                           : ((int)b == Dynamic) ? (int)a \
                           : ((int)a <= (int)b) ? (int)a : (int)b)

// see EIGEN_SIZE_MIN_PREFER_DYNAMIC. No need for a separate variant for MaxSizes here.
#define EIGEN_SIZE_MAX(a,b) (((int)a == Dynamic || (int)b == Dynamic) ? Dynamic \
                           : ((int)a >= (int)b) ? (int)a : (int)b)

#define EIGEN_LOGICAL_XOR(a,b) (((a) || (b)) && !((a) && (b)))

#define EIGEN_IMPLIES(a,b) (!(a) || (b))

#if EIGEN_HAS_BUILTIN(__builtin_expect) || EIGEN_COMP_GNUC
#define EIGEN_PREDICT_FALSE(x) (__builtin_expect(x, false))
#define EIGEN_PREDICT_TRUE(x) (__builtin_expect(false || (x), true))
#else
#define EIGEN_PREDICT_FALSE(x) (x)
#define EIGEN_PREDICT_TRUE(x) (x)
#endif

// the expression type of a standard coefficient wise binary operation
#define EIGEN_CWISE_BINARY_RETURN_TYPE(LHS,RHS,OPNAME) \
    CwiseBinaryOp< \
      EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)< \
          typename internal::traits<LHS>::Scalar, \
          typename internal::traits<RHS>::Scalar \
      >, \
      const LHS, \
      const RHS \
    >

#define EIGEN_MAKE_CWISE_BINARY_OP(METHOD,OPNAME) \
  template<typename OtherDerived> \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,OPNAME) \
  (METHOD)(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
  { \
    return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,OPNAME)(derived(), other.derived()); \
  }

#define EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,TYPEA,TYPEB) \
  (Eigen::internal::has_ReturnType<Eigen::ScalarBinaryOpTraits<TYPEA,TYPEB,EIGEN_CAT(EIGEN_CAT(Eigen::internal::scalar_,OPNAME),_op)<TYPEA,TYPEB>  > >::value)

#define EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(EXPR,SCALAR,OPNAME) \
  CwiseBinaryOp<EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)<typename internal::traits<EXPR>::Scalar,SCALAR>, const EXPR, \
                const typename internal::plain_constant_type<EXPR,SCALAR>::type>

#define EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(SCALAR,EXPR,OPNAME) \
  CwiseBinaryOp<EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)<SCALAR,typename internal::traits<EXPR>::Scalar>, \
                const typename internal::plain_constant_type<EXPR,SCALAR>::type, const EXPR>

// Workaround for MSVC 2010 (see ML thread "patch with compile for for MSVC 2010")
#if EIGEN_COMP_MSVC_STRICT && (EIGEN_COMP_MSVC_STRICT<=1600)
#define EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(X) typename internal::enable_if<true,X>::type
#else
#define EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(X) X
#endif

#define EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(METHOD,OPNAME) \
  template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE \
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,typename internal::promote_scalar_arg<Scalar EIGEN_COMMA T EIGEN_COMMA EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,Scalar,T)>::type,OPNAME))\
  (METHOD)(const T& scalar) const { \
    typedef typename internal::promote_scalar_arg<Scalar,T,EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,Scalar,T)>::type PromotedT; \
    return EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,PromotedT,OPNAME)(derived(), \
           typename internal::plain_constant_type<Derived,PromotedT>::type(derived().rows(), derived().cols(), internal::scalar_constant_op<PromotedT>(scalar))); \
  }

#define EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(METHOD,OPNAME) \
  template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend \
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(typename internal::promote_scalar_arg<Scalar EIGEN_COMMA T EIGEN_COMMA EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,T,Scalar)>::type,Derived,OPNAME)) \
  (METHOD)(const T& scalar, const StorageBaseType& matrix) { \
    typedef typename internal::promote_scalar_arg<Scalar,T,EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,T,Scalar)>::type PromotedT; \
    return EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(PromotedT,Derived,OPNAME)( \
           typename internal::plain_constant_type<Derived,PromotedT>::type(matrix.derived().rows(), matrix.derived().cols(), internal::scalar_constant_op<PromotedT>(scalar)), matrix.derived()); \
  }

#define EIGEN_MAKE_SCALAR_BINARY_OP(METHOD,OPNAME) \
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(METHOD,OPNAME) \
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(METHOD,OPNAME)


#if (defined(_CPPUNWIND) || defined(__EXCEPTIONS)) && !defined(EIGEN_CUDA_ARCH) && !defined(EIGEN_EXCEPTIONS) && !defined(EIGEN_USE_SYCL) && !defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_EXCEPTIONS
#endif


#ifdef EIGEN_EXCEPTIONS
#  define EIGEN_THROW_X(X) throw X
#  define EIGEN_THROW throw
#  define EIGEN_TRY try
#  define EIGEN_CATCH(X) catch (X)
#else
#  if defined(EIGEN_CUDA_ARCH)
#    define EIGEN_THROW_X(X) asm("trap;")
#    define EIGEN_THROW asm("trap;")
#  elif defined(EIGEN_HIP_DEVICE_COMPILE)
#    define EIGEN_THROW_X(X) asm("s_trap 0")
#    define EIGEN_THROW asm("s_trap 0")
#  else
#    define EIGEN_THROW_X(X) std::abort()
#    define EIGEN_THROW std::abort()
#  endif
#  define EIGEN_TRY if (true)
#  define EIGEN_CATCH(X) else
#endif


#if EIGEN_HAS_CXX11_NOEXCEPT
#   define EIGEN_INCLUDE_TYPE_TRAITS
#   define EIGEN_NOEXCEPT noexcept
#   define EIGEN_NOEXCEPT_IF(x) noexcept(x)
#   define EIGEN_NO_THROW noexcept(true)
#   define EIGEN_EXCEPTION_SPEC(X) noexcept(false)
#else
#   define EIGEN_NOEXCEPT
#   define EIGEN_NOEXCEPT_IF(x)
#   define EIGEN_NO_THROW throw()
#   if EIGEN_COMP_MSVC || EIGEN_COMP_CXXVER>=17
      // MSVC does not support exception specifications (warning C4290),
      // and they are deprecated in c++11 anyway. This is even an error in c++17.
#     define EIGEN_EXCEPTION_SPEC(X) throw()
#   else
#     define EIGEN_EXCEPTION_SPEC(X) throw(X)
#   endif
#endif

#if EIGEN_HAS_VARIADIC_TEMPLATES
// The all function is used to enable a variadic version of eigen_assert which can take a parameter pack as its input.
namespace Eigen {
namespace internal {

inline bool all(){ return true; }

template<typename T, typename ...Ts>
bool all(T t, Ts ... ts){ return t && all(ts...); }

}
}
#endif

#if EIGEN_HAS_CXX11_OVERRIDE_FINAL
// provide override and final specifiers if they are available:
#   define EIGEN_OVERRIDE override
#   define EIGEN_FINAL final
#else
#   define EIGEN_OVERRIDE
#   define EIGEN_FINAL
#endif

// Wrapping #pragma unroll in a macro since it is required for SYCL
#if defined(SYCL_DEVICE_ONLY)
  #if defined(_MSC_VER)
    #define EIGEN_UNROLL_LOOP __pragma(unroll)
  #else
    #define EIGEN_UNROLL_LOOP _Pragma("unroll")
  #endif
#else
  #define EIGEN_UNROLL_LOOP
#endif

#endif // EIGEN_MACROS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/Memory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Kenneth Riddile <kfriddile@yahoo.com>
// Copyright (C) 2010 Hauke Heibel <hauke.heibel@gmail.com>
// Copyright (C) 2010 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2013 Pavel Holoborodko <pavel@holoborodko.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/*****************************************************************************
*** Platform checks for aligned malloc functions                           ***
*****************************************************************************/

#ifndef EIGEN_MEMORY_H
#define EIGEN_MEMORY_H

#ifndef EIGEN_MALLOC_ALREADY_ALIGNED

// Try to determine automatically if malloc is already aligned.

// On 64-bit systems, glibc's malloc returns 16-byte-aligned pointers, see:
//   http://www.gnu.org/s/libc/manual/html_node/Aligned-Memory-Blocks.html
// This is true at least since glibc 2.8.
// This leaves the question how to detect 64-bit. According to this document,
//   http://gcc.fyxm.net/summit/2003/Porting%20to%2064%20bit.pdf
// page 114, "[The] LP64 model [...] is used by all 64-bit UNIX ports" so it's indeed
// quite safe, at least within the context of glibc, to equate 64-bit with LP64.
#if defined(__GLIBC__) && ((__GLIBC__>=2 && __GLIBC_MINOR__ >= 8) || __GLIBC__>2) \
 && defined(__LP64__) && ! defined( __SANITIZE_ADDRESS__ ) && (EIGEN_DEFAULT_ALIGN_BYTES == 16)
  #define EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED 0
#endif

// FreeBSD 6 seems to have 16-byte aligned malloc
//   See http://svn.freebsd.org/viewvc/base/stable/6/lib/libc/stdlib/malloc.c?view=markup
// FreeBSD 7 seems to have 16-byte aligned malloc except on ARM and MIPS architectures
//   See http://svn.freebsd.org/viewvc/base/stable/7/lib/libc/stdlib/malloc.c?view=markup
#if defined(__FreeBSD__) && !(EIGEN_ARCH_ARM || EIGEN_ARCH_MIPS) && (EIGEN_DEFAULT_ALIGN_BYTES == 16)
  #define EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED 0
#endif

#if (EIGEN_OS_MAC && (EIGEN_DEFAULT_ALIGN_BYTES == 16))     \
 || (EIGEN_OS_WIN64 && (EIGEN_DEFAULT_ALIGN_BYTES == 16))   \
 || EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED              \
 || EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED
  #define EIGEN_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_MALLOC_ALREADY_ALIGNED 0
#endif

#endif

namespace Eigen {

namespace internal {

EIGEN_DEVICE_FUNC
inline void throw_std_bad_alloc()
{
  #ifdef EIGEN_EXCEPTIONS
    throw std::bad_alloc();
  #else
    std::size_t huge = static_cast<std::size_t>(-1);
    #if defined(EIGEN_HIPCC)
    //
    // calls to "::operator new" are to be treated as opaque function calls (i.e no inlining),
    // and as a consequence the code in the #else block triggers the hipcc warning :
    // "no overloaded function has restriction specifiers that are compatible with the ambient context"
    //
    // "throw_std_bad_alloc" has the EIGEN_DEVICE_FUNC attribute, so it seems that hipcc expects
    // the same on "operator new"
    // Reverting code back to the old version in this #if block for the hipcc compiler
    //
    new int[huge];
    #else
    void* unused = ::operator new(huge);
    EIGEN_UNUSED_VARIABLE(unused);
    #endif
  #endif
}

/*****************************************************************************
*** Implementation of handmade aligned functions                           ***
*****************************************************************************/

/* ----- Hand made implementations of aligned malloc/free and realloc ----- */

/** \internal Like malloc, but the returned pointer is guaranteed to be 16-byte aligned.
  * Fast, but wastes 16 additional bytes of memory. Does not throw any exception.
  */
EIGEN_DEVICE_FUNC inline void* handmade_aligned_malloc(std::size_t size, std::size_t alignment = EIGEN_DEFAULT_ALIGN_BYTES)
{
  eigen_assert(alignment >= sizeof(void*) && (alignment & (alignment-1)) == 0 && "Alignment must be at least sizeof(void*) and a power of 2");

  EIGEN_USING_STD(malloc)
  void *original = malloc(size+alignment);
  
  if (original == 0) return 0;
  void *aligned = reinterpret_cast<void*>((reinterpret_cast<std::size_t>(original) & ~(std::size_t(alignment-1))) + alignment);
  *(reinterpret_cast<void**>(aligned) - 1) = original;
  return aligned;
}

/** \internal Frees memory allocated with handmade_aligned_malloc */
EIGEN_DEVICE_FUNC inline void handmade_aligned_free(void *ptr)
{
  if (ptr) {
    EIGEN_USING_STD(free)
    free(*(reinterpret_cast<void**>(ptr) - 1));
  }
}

/** \internal
  * \brief Reallocates aligned memory.
  * Since we know that our handmade version is based on std::malloc
  * we can use std::realloc to implement efficient reallocation.
  */
inline void* handmade_aligned_realloc(void* ptr, std::size_t size, std::size_t = 0)
{
  if (ptr == 0) return handmade_aligned_malloc(size);
  void *original = *(reinterpret_cast<void**>(ptr) - 1);
  std::ptrdiff_t previous_offset = static_cast<char *>(ptr)-static_cast<char *>(original);
  original = std::realloc(original,size+EIGEN_DEFAULT_ALIGN_BYTES);
  if (original == 0) return 0;
  void *aligned = reinterpret_cast<void*>((reinterpret_cast<std::size_t>(original) & ~(std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1))) + EIGEN_DEFAULT_ALIGN_BYTES);
  void *previous_aligned = static_cast<char *>(original)+previous_offset;
  if(aligned!=previous_aligned)
    std::memmove(aligned, previous_aligned, size);

  *(reinterpret_cast<void**>(aligned) - 1) = original;
  return aligned;
}

/*****************************************************************************
*** Implementation of portable aligned versions of malloc/free/realloc     ***
*****************************************************************************/

#ifdef EIGEN_NO_MALLOC
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{
  eigen_assert(false && "heap allocation is forbidden (EIGEN_NO_MALLOC is defined)");
}
#elif defined EIGEN_RUNTIME_NO_MALLOC
EIGEN_DEVICE_FUNC inline bool is_malloc_allowed_impl(bool update, bool new_value = false)
{
  static bool value = true;
  if (update == 1)
    value = new_value;
  return value;
}
EIGEN_DEVICE_FUNC inline bool is_malloc_allowed() { return is_malloc_allowed_impl(false); }
EIGEN_DEVICE_FUNC inline bool set_is_malloc_allowed(bool new_value) { return is_malloc_allowed_impl(true, new_value); }
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{
  eigen_assert(is_malloc_allowed() && "heap allocation is forbidden (EIGEN_RUNTIME_NO_MALLOC is defined and g_is_malloc_allowed is false)");
}
#else
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{}
#endif

/** \internal Allocates \a size bytes. The returned pointer is guaranteed to have 16 or 32 bytes alignment depending on the requirements.
  * On allocation error, the returned pointer is null, and std::bad_alloc is thrown.
  */
EIGEN_DEVICE_FUNC inline void* aligned_malloc(std::size_t size)
{
  check_that_malloc_is_allowed();

  void *result;
  #if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED

    EIGEN_USING_STD(malloc)
    result = malloc(size);

    #if EIGEN_DEFAULT_ALIGN_BYTES==16
    eigen_assert((size<16 || (std::size_t(result)%16)==0) && "System's malloc returned an unaligned pointer. Compile with EIGEN_MALLOC_ALREADY_ALIGNED=0 to fallback to handmade aligned memory allocator.");
    #endif
  #else
    result = handmade_aligned_malloc(size);
  #endif

  if(!result && size)
    throw_std_bad_alloc();

  return result;
}

/** \internal Frees memory allocated with aligned_malloc. */
EIGEN_DEVICE_FUNC inline void aligned_free(void *ptr)
{
  #if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED

    EIGEN_USING_STD(free)
    free(ptr);

  #else
    handmade_aligned_free(ptr);
  #endif
}

/**
  * \internal
  * \brief Reallocates an aligned block of memory.
  * \throws std::bad_alloc on allocation failure
  */
inline void* aligned_realloc(void *ptr, std::size_t new_size, std::size_t old_size)
{
  EIGEN_UNUSED_VARIABLE(old_size)

  void *result;
#if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED
  result = std::realloc(ptr,new_size);
#else
  result = handmade_aligned_realloc(ptr,new_size,old_size);
#endif

  if (!result && new_size)
    throw_std_bad_alloc();

  return result;
}

/*****************************************************************************
*** Implementation of conditionally aligned functions                      ***
*****************************************************************************/

/** \internal Allocates \a size bytes. If Align is true, then the returned ptr is 16-byte-aligned.
  * On allocation error, the returned pointer is null, and a std::bad_alloc is thrown.
  */
template<bool Align> EIGEN_DEVICE_FUNC inline void* conditional_aligned_malloc(std::size_t size)
{
  return aligned_malloc(size);
}

template<> EIGEN_DEVICE_FUNC inline void* conditional_aligned_malloc<false>(std::size_t size)
{
  check_that_malloc_is_allowed();

  EIGEN_USING_STD(malloc)
  void *result = malloc(size);

  if(!result && size)
    throw_std_bad_alloc();
  return result;
}

/** \internal Frees memory allocated with conditional_aligned_malloc */
template<bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_free(void *ptr)
{
  aligned_free(ptr);
}

template<> EIGEN_DEVICE_FUNC inline void conditional_aligned_free<false>(void *ptr)
{
  EIGEN_USING_STD(free)
  free(ptr);
}

template<bool Align> inline void* conditional_aligned_realloc(void* ptr, std::size_t new_size, std::size_t old_size)
{
  return aligned_realloc(ptr, new_size, old_size);
}

template<> inline void* conditional_aligned_realloc<false>(void* ptr, std::size_t new_size, std::size_t)
{
  return std::realloc(ptr, new_size);
}

/*****************************************************************************
*** Construction/destruction of array elements                             ***
*****************************************************************************/

/** \internal Destructs the elements of an array.
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline void destruct_elements_of_array(T *ptr, std::size_t size)
{
  // always destruct an array starting from the end.
  if(ptr)
    while(size) ptr[--size].~T();
}

/** \internal Constructs the elements of an array.
  * The \a size parameter tells on how many objects to call the constructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline T* construct_elements_of_array(T *ptr, std::size_t size)
{
  std::size_t i;
  EIGEN_TRY
  {
      for (i = 0; i < size; ++i) ::new (ptr + i) T;
      return ptr;
  }
  EIGEN_CATCH(...)
  {
    destruct_elements_of_array(ptr, i);
    EIGEN_THROW;
  }
  return NULL;
}

/*****************************************************************************
*** Implementation of aligned new/delete-like functions                    ***
*****************************************************************************/

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void check_size_for_overflow(std::size_t size)
{
  if(size > std::size_t(-1) / sizeof(T))
    throw_std_bad_alloc();
}

/** \internal Allocates \a size objects of type T. The returned pointer is guaranteed to have 16 bytes alignment.
  * On allocation error, the returned pointer is undefined, but a std::bad_alloc is thrown.
  * The default constructor of T is called.
  */
template<typename T> EIGEN_DEVICE_FUNC inline T* aligned_new(std::size_t size)
{
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(aligned_malloc(sizeof(T)*size));
  EIGEN_TRY
  {
    return construct_elements_of_array(result, size);
  }
  EIGEN_CATCH(...)
  {
    aligned_free(result);
    EIGEN_THROW;
  }
  return result;
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_new(std::size_t size)
{
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(conditional_aligned_malloc<Align>(sizeof(T)*size));
  EIGEN_TRY
  {
    return construct_elements_of_array(result, size);
  }
  EIGEN_CATCH(...)
  {
    conditional_aligned_free<Align>(result);
    EIGEN_THROW;
  }
  return result;
}

/** \internal Deletes objects constructed with aligned_new
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline void aligned_delete(T *ptr, std::size_t size)
{
  destruct_elements_of_array<T>(ptr, size);
  Eigen::internal::aligned_free(ptr);
}

/** \internal Deletes objects constructed with conditional_aligned_new
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T, bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_delete(T *ptr, std::size_t size)
{
  destruct_elements_of_array<T>(ptr, size);
  conditional_aligned_free<Align>(ptr);
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_realloc_new(T* pts, std::size_t new_size, std::size_t old_size)
{
  check_size_for_overflow<T>(new_size);
  check_size_for_overflow<T>(old_size);
  if(new_size < old_size)
    destruct_elements_of_array(pts+new_size, old_size-new_size);
  T *result = reinterpret_cast<T*>(conditional_aligned_realloc<Align>(reinterpret_cast<void*>(pts), sizeof(T)*new_size, sizeof(T)*old_size));
  if(new_size > old_size)
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result+old_size, new_size-old_size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}


template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_new_auto(std::size_t size)
{
  if(size==0)
    return 0; // short-cut. Also fixes Bug 884
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(conditional_aligned_malloc<Align>(sizeof(T)*size));
  if(NumTraits<T>::RequireInitialization)
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result, size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}

template<typename T, bool Align> inline T* conditional_aligned_realloc_new_auto(T* pts, std::size_t new_size, std::size_t old_size)
{
  check_size_for_overflow<T>(new_size);
  check_size_for_overflow<T>(old_size);
  if(NumTraits<T>::RequireInitialization && (new_size < old_size))
    destruct_elements_of_array(pts+new_size, old_size-new_size);
  T *result = reinterpret_cast<T*>(conditional_aligned_realloc<Align>(reinterpret_cast<void*>(pts), sizeof(T)*new_size, sizeof(T)*old_size));
  if(NumTraits<T>::RequireInitialization && (new_size > old_size))
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result+old_size, new_size-old_size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_delete_auto(T *ptr, std::size_t size)
{
  if(NumTraits<T>::RequireInitialization)
    destruct_elements_of_array<T>(ptr, size);
  conditional_aligned_free<Align>(ptr);
}

/****************************************************************************/

/** \internal Returns the index of the first element of the array that is well aligned with respect to the requested \a Alignment.
  *
  * \tparam Alignment requested alignment in Bytes.
  * \param array the address of the start of the array
  * \param size the size of the array
  *
  * \note If no element of the array is well aligned or the requested alignment is not a multiple of a scalar,
  * the size of the array is returned. For example with SSE, the requested alignment is typically 16-bytes. If
  * packet size for the given scalar type is 1, then everything is considered well-aligned.
  *
  * \note Otherwise, if the Alignment is larger that the scalar size, we rely on the assumptions that sizeof(Scalar) is a
  * power of 2. On the other hand, we do not assume that the array address is a multiple of sizeof(Scalar), as that fails for
  * example with Scalar=double on certain 32-bit platforms, see bug #79.
  *
  * There is also the variant first_aligned(const MatrixBase&) defined in DenseCoeffsBase.h.
  * \sa first_default_aligned()
  */
template<int Alignment, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC inline Index first_aligned(const Scalar* array, Index size)
{
  const Index ScalarSize = sizeof(Scalar);
  const Index AlignmentSize = Alignment / ScalarSize;
  const Index AlignmentMask = AlignmentSize-1;

  if(AlignmentSize<=1)
  {
    // Either the requested alignment if smaller than a scalar, or it exactly match a 1 scalar
    // so that all elements of the array have the same alignment.
    return 0;
  }
  else if( (UIntPtr(array) & (sizeof(Scalar)-1)) || (Alignment%ScalarSize)!=0)
  {
    // The array is not aligned to the size of a single scalar, or the requested alignment is not a multiple of the scalar size.
    // Consequently, no element of the array is well aligned.
    return size;
  }
  else
  {
    Index first = (AlignmentSize - (Index((UIntPtr(array)/sizeof(Scalar))) & AlignmentMask)) & AlignmentMask;
    return (first < size) ? first : size;
  }
}

/** \internal Returns the index of the first element of the array that is well aligned with respect the largest packet requirement.
   * \sa first_aligned(Scalar*,Index) and first_default_aligned(DenseBase<Derived>) */
template<typename Scalar, typename Index>
EIGEN_DEVICE_FUNC inline Index first_default_aligned(const Scalar* array, Index size)
{
  typedef typename packet_traits<Scalar>::type DefaultPacketType;
  return first_aligned<unpacket_traits<DefaultPacketType>::alignment>(array, size);
}

/** \internal Returns the smallest integer multiple of \a base and greater or equal to \a size
  */
template<typename Index>
inline Index first_multiple(Index size, Index base)
{
  return ((size+base-1)/base)*base;
}

// std::copy is much slower than memcpy, so let's introduce a smart_copy which
// use memcpy on trivial types, i.e., on types that does not require an initialization ctor.
template<typename T, bool UseMemcpy> struct smart_copy_helper;

template<typename T> EIGEN_DEVICE_FUNC void smart_copy(const T* start, const T* end, T* target)
{
  smart_copy_helper<T,!NumTraits<T>::RequireInitialization>::run(start, end, target);
}

template<typename T> struct smart_copy_helper<T,true> {
  EIGEN_DEVICE_FUNC static inline void run(const T* start, const T* end, T* target)
  {
    IntPtr size = IntPtr(end)-IntPtr(start);
    if(size==0) return;
    eigen_internal_assert(start!=0 && end!=0 && target!=0);
    EIGEN_USING_STD(memcpy)
    memcpy(target, start, size);
  }
};

template<typename T> struct smart_copy_helper<T,false> {
  EIGEN_DEVICE_FUNC static inline void run(const T* start, const T* end, T* target)
  { std::copy(start, end, target); }
};

// intelligent memmove. falls back to std::memmove for POD types, uses std::copy otherwise.
template<typename T, bool UseMemmove> struct smart_memmove_helper;

template<typename T> void smart_memmove(const T* start, const T* end, T* target)
{
  smart_memmove_helper<T,!NumTraits<T>::RequireInitialization>::run(start, end, target);
}

template<typename T> struct smart_memmove_helper<T,true> {
  static inline void run(const T* start, const T* end, T* target)
  {
    IntPtr size = IntPtr(end)-IntPtr(start);
    if(size==0) return;
    eigen_internal_assert(start!=0 && end!=0 && target!=0);
    std::memmove(target, start, size);
  }
};

template<typename T> struct smart_memmove_helper<T,false> {
  static inline void run(const T* start, const T* end, T* target)
  {
    if (UIntPtr(target) < UIntPtr(start))
    {
      std::copy(start, end, target);
    }
    else
    {
      std::ptrdiff_t count = (std::ptrdiff_t(end)-std::ptrdiff_t(start)) / sizeof(T);
      std::copy_backward(start, end, target + count);
    }
  }
};

#if EIGEN_HAS_RVALUE_REFERENCES
template<typename T> EIGEN_DEVICE_FUNC T* smart_move(T* start, T* end, T* target)
{
  return std::move(start, end, target);
}
#else
template<typename T> EIGEN_DEVICE_FUNC T* smart_move(T* start, T* end, T* target)
{
  return std::copy(start, end, target);
}
#endif

/*****************************************************************************
*** Implementation of runtime stack allocation (falling back to malloc)    ***
*****************************************************************************/

// you can overwrite Eigen's default behavior regarding alloca by defining EIGEN_ALLOCA
// to the appropriate stack allocation function
#if ! defined EIGEN_ALLOCA && ! defined EIGEN_GPU_COMPILE_PHASE
  #if EIGEN_OS_LINUX || EIGEN_OS_MAC || (defined alloca)
    #define EIGEN_ALLOCA alloca
  #elif EIGEN_COMP_MSVC
    #define EIGEN_ALLOCA _alloca
  #endif
#endif

// With clang -Oz -mthumb, alloca changes the stack pointer in a way that is
// not allowed in Thumb2. -DEIGEN_STACK_ALLOCATION_LIMIT=0 doesn't work because
// the compiler still emits bad code because stack allocation checks use "<=".
// TODO: Eliminate after https://bugs.llvm.org/show_bug.cgi?id=23772
// is fixed.
#if defined(__clang__) && defined(__thumb__)
  #undef EIGEN_ALLOCA
#endif

// This helper class construct the allocated memory, and takes care of destructing and freeing the handled data
// at destruction time. In practice this helper class is mainly useful to avoid memory leak in case of exceptions.
template<typename T> class aligned_stack_memory_handler : noncopyable
{
  public:
    /* Creates a stack_memory_handler responsible for the buffer \a ptr of size \a size.
     * Note that \a ptr can be 0 regardless of the other parameters.
     * This constructor takes care of constructing/initializing the elements of the buffer if required by the scalar type T (see NumTraits<T>::RequireInitialization).
     * In this case, the buffer elements will also be destructed when this handler will be destructed.
     * Finally, if \a dealloc is true, then the pointer \a ptr is freed.
     **/
    EIGEN_DEVICE_FUNC
    aligned_stack_memory_handler(T* ptr, std::size_t size, bool dealloc)
      : m_ptr(ptr), m_size(size), m_deallocate(dealloc)
    {
      if(NumTraits<T>::RequireInitialization && m_ptr)
        Eigen::internal::construct_elements_of_array(m_ptr, size);
    }
    EIGEN_DEVICE_FUNC
    ~aligned_stack_memory_handler()
    {
      if(NumTraits<T>::RequireInitialization && m_ptr)
        Eigen::internal::destruct_elements_of_array<T>(m_ptr, m_size);
      if(m_deallocate)
        Eigen::internal::aligned_free(m_ptr);
    }
  protected:
    T* m_ptr;
    std::size_t m_size;
    bool m_deallocate;
};

#ifdef EIGEN_ALLOCA

template<typename Xpr, int NbEvaluations,
         bool MapExternalBuffer = nested_eval<Xpr,NbEvaluations>::Evaluate && Xpr::MaxSizeAtCompileTime==Dynamic
         >
struct local_nested_eval_wrapper
{
  static const bool NeedExternalBuffer = false;
  typedef typename Xpr::Scalar Scalar;
  typedef typename nested_eval<Xpr,NbEvaluations>::type ObjectType;
  ObjectType object;

  EIGEN_DEVICE_FUNC
  local_nested_eval_wrapper(const Xpr& xpr, Scalar* ptr) : object(xpr)
  {
    EIGEN_UNUSED_VARIABLE(ptr);
    eigen_internal_assert(ptr==0);
  }
};

template<typename Xpr, int NbEvaluations>
struct local_nested_eval_wrapper<Xpr,NbEvaluations,true>
{
  static const bool NeedExternalBuffer = true;
  typedef typename Xpr::Scalar Scalar;
  typedef typename plain_object_eval<Xpr>::type PlainObject;
  typedef Map<PlainObject,EIGEN_DEFAULT_ALIGN_BYTES> ObjectType;
  ObjectType object;

  EIGEN_DEVICE_FUNC
  local_nested_eval_wrapper(const Xpr& xpr, Scalar* ptr)
    : object(ptr==0 ? reinterpret_cast<Scalar*>(Eigen::internal::aligned_malloc(sizeof(Scalar)*xpr.size())) : ptr, xpr.rows(), xpr.cols()),
      m_deallocate(ptr==0)
  {
    if(NumTraits<Scalar>::RequireInitialization && object.data())
      Eigen::internal::construct_elements_of_array(object.data(), object.size());
    object = xpr;
  }

  EIGEN_DEVICE_FUNC
  ~local_nested_eval_wrapper()
  {
    if(NumTraits<Scalar>::RequireInitialization && object.data())
      Eigen::internal::destruct_elements_of_array(object.data(), object.size());
    if(m_deallocate)
      Eigen::internal::aligned_free(object.data());
  }

private:
  bool m_deallocate;
};

#endif // EIGEN_ALLOCA

template<typename T> class scoped_array : noncopyable
{
  T* m_ptr;
public:
  explicit scoped_array(std::ptrdiff_t size)
  {
    m_ptr = new T[size];
  }
  ~scoped_array()
  {
    delete[] m_ptr;
  }
  T& operator[](std::ptrdiff_t i) { return m_ptr[i]; }
  const T& operator[](std::ptrdiff_t i) const { return m_ptr[i]; }
  T* &ptr() { return m_ptr; }
  const T* ptr() const { return m_ptr; }
  operator const T*() const { return m_ptr; }
};

template<typename T> void swap(scoped_array<T> &a,scoped_array<T> &b)
{
  std::swap(a.ptr(),b.ptr());
}

} // end namespace internal

/** \internal
  *
  * The macro ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) declares, allocates,
  * and construct an aligned buffer named NAME of SIZE elements of type TYPE on the stack
  * if the size in bytes is smaller than EIGEN_STACK_ALLOCATION_LIMIT, and if stack allocation is supported by the platform
  * (currently, this is Linux, OSX and Visual Studio only). Otherwise the memory is allocated on the heap.
  * The allocated buffer is automatically deleted when exiting the scope of this declaration.
  * If BUFFER is non null, then the declared variable is simply an alias for BUFFER, and no allocation/deletion occurs.
  * Here is an example:
  * \code
  * {
  *   ei_declare_aligned_stack_constructed_variable(float,data,size,0);
  *   // use data[0] to data[size-1]
  * }
  * \endcode
  * The underlying stack allocation function can controlled with the EIGEN_ALLOCA preprocessor token.
  *
  * The macro ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) is analogue to
  * \code
  *   typename internal::nested_eval<XPRT_T,N>::type NAME(XPR);
  * \endcode
  * with the advantage of using aligned stack allocation even if the maximal size of XPR at compile time is unknown.
  * This is accomplished through alloca if this later is supported and if the required number of bytes
  * is below EIGEN_STACK_ALLOCATION_LIMIT.
  */
#ifdef EIGEN_ALLOCA

  #if EIGEN_DEFAULT_ALIGN_BYTES>0
    // We always manually re-align the result of EIGEN_ALLOCA.
    // If alloca is already aligned, the compiler should be smart enough to optimize away the re-alignment.
    #define EIGEN_ALIGNED_ALLOCA(SIZE) reinterpret_cast<void*>((internal::UIntPtr(EIGEN_ALLOCA(SIZE+EIGEN_DEFAULT_ALIGN_BYTES-1)) + EIGEN_DEFAULT_ALIGN_BYTES-1) & ~(std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1)))
  #else
    #define EIGEN_ALIGNED_ALLOCA(SIZE) EIGEN_ALLOCA(SIZE)
  #endif

  #define ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) \
    Eigen::internal::check_size_for_overflow<TYPE>(SIZE); \
    TYPE* NAME = (BUFFER)!=0 ? (BUFFER) \
               : reinterpret_cast<TYPE*>( \
                      (sizeof(TYPE)*SIZE<=EIGEN_STACK_ALLOCATION_LIMIT) ? EIGEN_ALIGNED_ALLOCA(sizeof(TYPE)*SIZE) \
                    : Eigen::internal::aligned_malloc(sizeof(TYPE)*SIZE) );  \
    Eigen::internal::aligned_stack_memory_handler<TYPE> EIGEN_CAT(NAME,_stack_memory_destructor)((BUFFER)==0 ? NAME : 0,SIZE,sizeof(TYPE)*SIZE>EIGEN_STACK_ALLOCATION_LIMIT)


  #define ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) \
    Eigen::internal::local_nested_eval_wrapper<XPR_T,N> EIGEN_CAT(NAME,_wrapper)(XPR, reinterpret_cast<typename XPR_T::Scalar*>( \
      ( (Eigen::internal::local_nested_eval_wrapper<XPR_T,N>::NeedExternalBuffer) && ((sizeof(typename XPR_T::Scalar)*XPR.size())<=EIGEN_STACK_ALLOCATION_LIMIT) ) \
        ? EIGEN_ALIGNED_ALLOCA( sizeof(typename XPR_T::Scalar)*XPR.size() ) : 0 ) ) ; \
    typename Eigen::internal::local_nested_eval_wrapper<XPR_T,N>::ObjectType NAME(EIGEN_CAT(NAME,_wrapper).object)

#else

  #define ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) \
    Eigen::internal::check_size_for_overflow<TYPE>(SIZE); \
    TYPE* NAME = (BUFFER)!=0 ? BUFFER : reinterpret_cast<TYPE*>(Eigen::internal::aligned_malloc(sizeof(TYPE)*SIZE));    \
    Eigen::internal::aligned_stack_memory_handler<TYPE> EIGEN_CAT(NAME,_stack_memory_destructor)((BUFFER)==0 ? NAME : 0,SIZE,true)


#define ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) typename Eigen::internal::nested_eval<XPR_T,N>::type NAME(XPR)

#endif


/*****************************************************************************
*** Implementation of EIGEN_MAKE_ALIGNED_OPERATOR_NEW [_IF]                ***
*****************************************************************************/

#if EIGEN_HAS_CXX17_OVERALIGN

// C++17 -> no need to bother about alignment anymore :)

#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar,Size)

#else

// HIP does not support new/delete on device.
#if EIGEN_MAX_ALIGN_BYTES!=0 && !defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void* operator new(std::size_t size, const std::nothrow_t&) EIGEN_NO_THROW { \
        EIGEN_TRY { return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); } \
        EIGEN_CATCH (...) { return 0; } \
      }
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void *operator new(std::size_t size) { \
        return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); \
      } \
      EIGEN_DEVICE_FUNC \
      void *operator new[](std::size_t size) { \
        return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); \
      } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * ptr) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * ptr) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * ptr, std::size_t /* sz */) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * ptr, std::size_t /* sz */) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      /* in-place new and delete. since (at least afaik) there is no actual   */ \
      /* memory allocated we can safely let the default implementation handle */ \
      /* this particular case. */ \
      EIGEN_DEVICE_FUNC \
      static void *operator new(std::size_t size, void *ptr) { return ::operator new(size,ptr); } \
      EIGEN_DEVICE_FUNC \
      static void *operator new[](std::size_t size, void* ptr) { return ::operator new[](size,ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * memory, void *ptr) EIGEN_NO_THROW { return ::operator delete(memory,ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * memory, void *ptr) EIGEN_NO_THROW { return ::operator delete[](memory,ptr); } \
      /* nothrow-new (returns zero instead of std::bad_alloc) */ \
      EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void operator delete(void *ptr, const std::nothrow_t&) EIGEN_NO_THROW { \
        Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); \
      } \
      typedef void eigen_aligned_operator_new_marker_type;
#else
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)
#endif

#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(true)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar,Size)                        \
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(bool(                                                             \
        ((Size)!=Eigen::Dynamic) &&                                                                    \
        (((EIGEN_MAX_ALIGN_BYTES>=16) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES  )==0)) ||    \
         ((EIGEN_MAX_ALIGN_BYTES>=32) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES/2)==0)) ||    \
         ((EIGEN_MAX_ALIGN_BYTES>=64) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES/4)==0))   )))

#endif

/****************************************************************************/

/** \class aligned_allocator
* \ingroup Core_Module
*
* \brief STL compatible allocator to use with types requiring a non standrad alignment.
*
* The memory is aligned as for dynamically aligned matrix/array types such as MatrixXd.
* By default, it will thus provide at least 16 bytes alignment and more in following cases:
*  - 32 bytes alignment if AVX is enabled.
*  - 64 bytes alignment if AVX512 is enabled.
*
* This can be controlled using the \c EIGEN_MAX_ALIGN_BYTES macro as documented
* \link TopicPreprocessorDirectivesPerformance there \endlink.
*
* Example:
* \code
* // Matrix4f requires 16 bytes alignment:
* std::map< int, Matrix4f, std::less<int>,
*           aligned_allocator<std::pair<const int, Matrix4f> > > my_map_mat4;
* // Vector3f does not require 16 bytes alignment, no need to use Eigen's allocator:
* std::map< int, Vector3f > my_map_vec3;
* \endcode
*
* \sa \blank \ref TopicStlContainers.
*/
template<class T>
class aligned_allocator : public std::allocator<T>
{
public:
  typedef std::size_t     size_type;
  typedef std::ptrdiff_t  difference_type;
  typedef T*              pointer;
  typedef const T*        const_pointer;
  typedef T&              reference;
  typedef const T&        const_reference;
  typedef T               value_type;

  template<class U>
  struct rebind
  {
    typedef aligned_allocator<U> other;
  };

  aligned_allocator() : std::allocator<T>() {}

  aligned_allocator(const aligned_allocator& other) : std::allocator<T>(other) {}

  template<class U>
  aligned_allocator(const aligned_allocator<U>& other) : std::allocator<T>(other) {}

  ~aligned_allocator() {}

  #if EIGEN_COMP_GNUC_STRICT && EIGEN_GNUC_AT_LEAST(7,0)
  // In gcc std::allocator::max_size() is bugged making gcc triggers a warning:
  // eigen/Eigen/src/Core/util/Memory.h:189:12: warning: argument 1 value '18446744073709551612' exceeds maximum object size 9223372036854775807
  // See https://gcc.gnu.org/bugzilla/show_bug.cgi?id=87544
  size_type max_size() const {
    return (std::numeric_limits<std::ptrdiff_t>::max)()/sizeof(T);
  }
  #endif

  pointer allocate(size_type num, const void* /*hint*/ = 0)
  {
    internal::check_size_for_overflow<T>(num);
    return static_cast<pointer>( internal::aligned_malloc(num * sizeof(T)) );
  }

  void deallocate(pointer p, size_type /*num*/)
  {
    internal::aligned_free(p);
  }
};

//---------- Cache sizes ----------

#if !defined(EIGEN_NO_CPUID)
#  if EIGEN_COMP_GNUC && EIGEN_ARCH_i386_OR_x86_64
#    if defined(__PIC__) && EIGEN_ARCH_i386
       // Case for x86 with PIC
#      define EIGEN_CPUID(abcd,func,id) \
         __asm__ __volatile__ ("xchgl %%ebx, %k1;cpuid; xchgl %%ebx,%k1": "=a" (abcd[0]), "=&r" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "a" (func), "c" (id));
#    elif defined(__PIC__) && EIGEN_ARCH_x86_64
       // Case for x64 with PIC. In theory this is only a problem with recent gcc and with medium or large code model, not with the default small code model.
       // However, we cannot detect which code model is used, and the xchg overhead is negligible anyway.
#      define EIGEN_CPUID(abcd,func,id) \
        __asm__ __volatile__ ("xchg{q}\t{%%}rbx, %q1; cpuid; xchg{q}\t{%%}rbx, %q1": "=a" (abcd[0]), "=&r" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "0" (func), "2" (id));
#    else
       // Case for x86_64 or x86 w/o PIC
#      define EIGEN_CPUID(abcd,func,id) \
         __asm__ __volatile__ ("cpuid": "=a" (abcd[0]), "=b" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "0" (func), "2" (id) );
#    endif
#  elif EIGEN_COMP_MSVC
#    if (EIGEN_COMP_MSVC > 1500) && EIGEN_ARCH_i386_OR_x86_64
#      define EIGEN_CPUID(abcd,func,id) __cpuidex((int*)abcd,func,id)
#    endif
#  endif
#endif

namespace internal {

#ifdef EIGEN_CPUID

inline bool cpuid_is_vendor(int abcd[4], const int vendor[3])
{
  return abcd[1]==vendor[0] && abcd[3]==vendor[1] && abcd[2]==vendor[2];
}

inline void queryCacheSizes_intel_direct(int& l1, int& l2, int& l3)
{
  int abcd[4];
  l1 = l2 = l3 = 0;
  int cache_id = 0;
  int cache_type = 0;
  do {
    abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
    EIGEN_CPUID(abcd,0x4,cache_id);
    cache_type  = (abcd[0] & 0x0F) >> 0;
    if(cache_type==1||cache_type==3) // data or unified cache
    {
      int cache_level = (abcd[0] & 0xE0) >> 5;  // A[7:5]
      int ways        = (abcd[1] & 0xFFC00000) >> 22; // B[31:22]
      int partitions  = (abcd[1] & 0x003FF000) >> 12; // B[21:12]
      int line_size   = (abcd[1] & 0x00000FFF) >>  0; // B[11:0]
      int sets        = (abcd[2]);                    // C[31:0]

      int cache_size = (ways+1) * (partitions+1) * (line_size+1) * (sets+1);

      switch(cache_level)
      {
        case 1: l1 = cache_size; break;
        case 2: l2 = cache_size; break;
        case 3: l3 = cache_size; break;
        default: break;
      }
    }
    cache_id++;
  } while(cache_type>0 && cache_id<16);
}

inline void queryCacheSizes_intel_codes(int& l1, int& l2, int& l3)
{
  int abcd[4];
  abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
  l1 = l2 = l3 = 0;
  EIGEN_CPUID(abcd,0x00000002,0);
  unsigned char * bytes = reinterpret_cast<unsigned char *>(abcd)+2;
  bool check_for_p2_core2 = false;
  for(int i=0; i<14; ++i)
  {
    switch(bytes[i])
    {
      case 0x0A: l1 = 8; break;   // 0Ah   data L1 cache, 8 KB, 2 ways, 32 byte lines
      case 0x0C: l1 = 16; break;  // 0Ch   data L1 cache, 16 KB, 4 ways, 32 byte lines
      case 0x0E: l1 = 24; break;  // 0Eh   data L1 cache, 24 KB, 6 ways, 64 byte lines
      case 0x10: l1 = 16; break;  // 10h   data L1 cache, 16 KB, 4 ways, 32 byte lines (IA-64)
      case 0x15: l1 = 16; break;  // 15h   code L1 cache, 16 KB, 4 ways, 32 byte lines (IA-64)
      case 0x2C: l1 = 32; break;  // 2Ch   data L1 cache, 32 KB, 8 ways, 64 byte lines
      case 0x30: l1 = 32; break;  // 30h   code L1 cache, 32 KB, 8 ways, 64 byte lines
      case 0x60: l1 = 16; break;  // 60h   data L1 cache, 16 KB, 8 ways, 64 byte lines, sectored
      case 0x66: l1 = 8; break;   // 66h   data L1 cache, 8 KB, 4 ways, 64 byte lines, sectored
      case 0x67: l1 = 16; break;  // 67h   data L1 cache, 16 KB, 4 ways, 64 byte lines, sectored
      case 0x68: l1 = 32; break;  // 68h   data L1 cache, 32 KB, 4 ways, 64 byte lines, sectored
      case 0x1A: l2 = 96; break;   // code and data L2 cache, 96 KB, 6 ways, 64 byte lines (IA-64)
      case 0x22: l3 = 512; break;   // code and data L3 cache, 512 KB, 4 ways (!), 64 byte lines, dual-sectored
      case 0x23: l3 = 1024; break;   // code and data L3 cache, 1024 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x25: l3 = 2048; break;   // code and data L3 cache, 2048 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x29: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x39: l2 = 128; break;   // code and data L2 cache, 128 KB, 4 ways, 64 byte lines, sectored
      case 0x3A: l2 = 192; break;   // code and data L2 cache, 192 KB, 6 ways, 64 byte lines, sectored
      case 0x3B: l2 = 128; break;   // code and data L2 cache, 128 KB, 2 ways, 64 byte lines, sectored
      case 0x3C: l2 = 256; break;   // code and data L2 cache, 256 KB, 4 ways, 64 byte lines, sectored
      case 0x3D: l2 = 384; break;   // code and data L2 cache, 384 KB, 6 ways, 64 byte lines, sectored
      case 0x3E: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 64 byte lines, sectored
      case 0x40: l2 = 0; break;   // no integrated L2 cache (P6 core) or L3 cache (P4 core)
      case 0x41: l2 = 128; break;   // code and data L2 cache, 128 KB, 4 ways, 32 byte lines
      case 0x42: l2 = 256; break;   // code and data L2 cache, 256 KB, 4 ways, 32 byte lines
      case 0x43: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 32 byte lines
      case 0x44: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 4 ways, 32 byte lines
      case 0x45: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 4 ways, 32 byte lines
      case 0x46: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 4 ways, 64 byte lines
      case 0x47: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 8 ways, 64 byte lines
      case 0x48: l2 = 3072; break;   // code and data L2 cache, 3072 KB, 12 ways, 64 byte lines
      case 0x49: if(l2!=0) l3 = 4096; else {check_for_p2_core2=true; l3 = l2 = 4096;} break;// code and data L3 cache, 4096 KB, 16 ways, 64 byte lines (P4) or L2 for core2
      case 0x4A: l3 = 6144; break;   // code and data L3 cache, 6144 KB, 12 ways, 64 byte lines
      case 0x4B: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 16 ways, 64 byte lines
      case 0x4C: l3 = 12288; break;   // code and data L3 cache, 12288 KB, 12 ways, 64 byte lines
      case 0x4D: l3 = 16384; break;   // code and data L3 cache, 16384 KB, 16 ways, 64 byte lines
      case 0x4E: l2 = 6144; break;   // code and data L2 cache, 6144 KB, 24 ways, 64 byte lines
      case 0x78: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 4 ways, 64 byte lines
      case 0x79: l2 = 128; break;   // code and data L2 cache, 128 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7A: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7B: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7C: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7D: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 8 ways, 64 byte lines
      case 0x7E: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 128 byte lines, sect. (IA-64)
      case 0x7F: l2 = 512; break;   // code and data L2 cache, 512 KB, 2 ways, 64 byte lines
      case 0x80: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 64 byte lines
      case 0x81: l2 = 128; break;   // code and data L2 cache, 128 KB, 8 ways, 32 byte lines
      case 0x82: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 32 byte lines
      case 0x83: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 32 byte lines
      case 0x84: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 32 byte lines
      case 0x85: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 8 ways, 32 byte lines
      case 0x86: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 64 byte lines
      case 0x87: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 64 byte lines
      case 0x88: l3 = 2048; break;   // code and data L3 cache, 2048 KB, 4 ways, 64 byte lines (IA-64)
      case 0x89: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 4 ways, 64 byte lines (IA-64)
      case 0x8A: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 4 ways, 64 byte lines (IA-64)
      case 0x8D: l3 = 3072; break;   // code and data L3 cache, 3072 KB, 12 ways, 128 byte lines (IA-64)

      default: break;
    }
  }
  if(check_for_p2_core2 && l2 == l3)
    l3 = 0;
  l1 *= 1024;
  l2 *= 1024;
  l3 *= 1024;
}

inline void queryCacheSizes_intel(int& l1, int& l2, int& l3, int max_std_funcs)
{
  if(max_std_funcs>=4)
    queryCacheSizes_intel_direct(l1,l2,l3);
  else if(max_std_funcs>=2)
    queryCacheSizes_intel_codes(l1,l2,l3);
  else
    l1 = l2 = l3 = 0;
}

inline void queryCacheSizes_amd(int& l1, int& l2, int& l3)
{
  int abcd[4];
  abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
  
  // First query the max supported function.
  EIGEN_CPUID(abcd,0x80000000,0);
  if(static_cast<numext::uint32_t>(abcd[0]) >= static_cast<numext::uint32_t>(0x80000006))
  {
    EIGEN_CPUID(abcd,0x80000005,0);
    l1 = (abcd[2] >> 24) * 1024; // C[31:24] = L1 size in KB
    abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
    EIGEN_CPUID(abcd,0x80000006,0);
    l2 = (abcd[2] >> 16) * 1024; // C[31;16] = l2 cache size in KB
    l3 = ((abcd[3] & 0xFFFC000) >> 18) * 512 * 1024; // D[31;18] = l3 cache size in 512KB
  }
  else
  {
    l1 = l2 = l3 = 0;
  }
}
#endif

/** \internal
 * Queries and returns the cache sizes in Bytes of the L1, L2, and L3 data caches respectively */
inline void queryCacheSizes(int& l1, int& l2, int& l3)
{
  #ifdef EIGEN_CPUID
  int abcd[4];
  const int GenuineIntel[] = {0x756e6547, 0x49656e69, 0x6c65746e};
  const int AuthenticAMD[] = {0x68747541, 0x69746e65, 0x444d4163};
  const int AMDisbetter_[] = {0x69444d41, 0x74656273, 0x21726574}; // "AMDisbetter!"

  // identify the CPU vendor
  EIGEN_CPUID(abcd,0x0,0);
  int max_std_funcs = abcd[0];
  if(cpuid_is_vendor(abcd,GenuineIntel))
    queryCacheSizes_intel(l1,l2,l3,max_std_funcs);
  else if(cpuid_is_vendor(abcd,AuthenticAMD) || cpuid_is_vendor(abcd,AMDisbetter_))
    queryCacheSizes_amd(l1,l2,l3);
  else
    // by default let's use Intel's API
    queryCacheSizes_intel(l1,l2,l3,max_std_funcs);

  // here is the list of other vendors:
//   ||cpuid_is_vendor(abcd,"VIA VIA VIA ")
//   ||cpuid_is_vendor(abcd,"CyrixInstead")
//   ||cpuid_is_vendor(abcd,"CentaurHauls")
//   ||cpuid_is_vendor(abcd,"GenuineTMx86")
//   ||cpuid_is_vendor(abcd,"TransmetaCPU")
//   ||cpuid_is_vendor(abcd,"RiseRiseRise")
//   ||cpuid_is_vendor(abcd,"Geode by NSC")
//   ||cpuid_is_vendor(abcd,"SiS SiS SiS ")
//   ||cpuid_is_vendor(abcd,"UMC UMC UMC ")
//   ||cpuid_is_vendor(abcd,"NexGenDriven")
  #else
  l1 = l2 = l3 = -1;
  #endif
}

/** \internal
 * \returns the size in Bytes of the L1 data cache */
inline int queryL1CacheSize()
{
  int l1(-1), l2, l3;
  queryCacheSizes(l1,l2,l3);
  return l1;
}

/** \internal
 * \returns the size in Bytes of the L2 or L3 cache if this later is present */
inline int queryTopLevelCacheSize()
{
  int l1, l2(-1), l3(-1);
  queryCacheSizes(l1,l2,l3);
  return (std::max)(l2,l3);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MEMORY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/Meta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_META_H
#define EIGEN_META_H

#if defined(EIGEN_GPU_COMPILE_PHASE)

 #include <cfloat>

 #if defined(EIGEN_CUDA_ARCH)
  #include <math_constants.h>
 #endif

 #if defined(EIGEN_HIP_DEVICE_COMPILE)
  #include "Eigen/src/Core/arch/HIP/hcc/math_constants.h"
  #endif

#endif

// Recent versions of ICC require <cstdint> for pointer types below.
#define EIGEN_ICC_NEEDS_CSTDINT (EIGEN_COMP_ICC>=1600 && EIGEN_COMP_CXXVER >= 11)

// Define portable (u)int{32,64} types
#if EIGEN_HAS_CXX11 || EIGEN_ICC_NEEDS_CSTDINT
#include <cstdint>
namespace Eigen {
namespace numext {
typedef std::uint8_t  uint8_t;
typedef std::int8_t   int8_t;
typedef std::uint16_t uint16_t;
typedef std::int16_t  int16_t;
typedef std::uint32_t uint32_t;
typedef std::int32_t  int32_t;
typedef std::uint64_t uint64_t;
typedef std::int64_t  int64_t;
}
}
#else
// Without c++11, all compilers able to compile Eigen also
// provide the C99 stdint.h header file.
#include <stdint.h>
namespace Eigen {
namespace numext {
typedef ::uint8_t  uint8_t;
typedef ::int8_t   int8_t;
typedef ::uint16_t uint16_t;
typedef ::int16_t  int16_t;
typedef ::uint32_t uint32_t;
typedef ::int32_t  int32_t;
typedef ::uint64_t uint64_t;
typedef ::int64_t  int64_t;
}
}
#endif

namespace Eigen {

typedef EIGEN_DEFAULT_DENSE_INDEX_TYPE DenseIndex;

/**
 * \brief The Index type as used for the API.
 * \details To change this, \c \#define the preprocessor symbol \c EIGEN_DEFAULT_DENSE_INDEX_TYPE.
 * \sa \blank \ref TopicPreprocessorDirectives, StorageIndex.
 */

typedef EIGEN_DEFAULT_DENSE_INDEX_TYPE Index;

namespace internal {

/** \internal
  * \file Meta.h
  * This file contains generic metaprogramming classes which are not specifically related to Eigen.
  * \note In case you wonder, yes we're aware that Boost already provides all these features,
  * we however don't want to add a dependency to Boost.
  */

// Only recent versions of ICC complain about using ptrdiff_t to hold pointers,
// and older versions do not provide *intptr_t types.
#if EIGEN_ICC_NEEDS_CSTDINT
typedef std::intptr_t  IntPtr;
typedef std::uintptr_t UIntPtr;
#else
typedef std::ptrdiff_t IntPtr;
typedef std::size_t UIntPtr;
#endif
#undef EIGEN_ICC_NEEDS_CSTDINT

struct true_type {  enum { value = 1 }; };
struct false_type { enum { value = 0 }; };

template<bool Condition>
struct bool_constant;

template<>
struct bool_constant<true> : true_type {};

template<>
struct bool_constant<false> : false_type {};

template<bool Condition, typename Then, typename Else>
struct conditional { typedef Then type; };

template<typename Then, typename Else>
struct conditional <false, Then, Else> { typedef Else type; };

template<typename T> struct remove_reference { typedef T type; };
template<typename T> struct remove_reference<T&> { typedef T type; };

template<typename T> struct remove_pointer { typedef T type; };
template<typename T> struct remove_pointer<T*> { typedef T type; };
template<typename T> struct remove_pointer<T*const> { typedef T type; };

template <class T> struct remove_const { typedef T type; };
template <class T> struct remove_const<const T> { typedef T type; };
template <class T> struct remove_const<const T[]> { typedef T type[]; };
template <class T, unsigned int Size> struct remove_const<const T[Size]> { typedef T type[Size]; };

template<typename T> struct remove_all { typedef T type; };
template<typename T> struct remove_all<const T>   { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T const&>  { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T&>        { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T const*>  { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T*>        { typedef typename remove_all<T>::type type; };

template<typename T> struct is_arithmetic      { enum { value = false }; };
template<> struct is_arithmetic<float>         { enum { value = true }; };
template<> struct is_arithmetic<double>        { enum { value = true }; };
template<> struct is_arithmetic<long double>   { enum { value = true }; };
template<> struct is_arithmetic<bool>          { enum { value = true }; };
template<> struct is_arithmetic<char>          { enum { value = true }; };
template<> struct is_arithmetic<signed char>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned char> { enum { value = true }; };
template<> struct is_arithmetic<signed short>  { enum { value = true }; };
template<> struct is_arithmetic<unsigned short>{ enum { value = true }; };
template<> struct is_arithmetic<signed int>    { enum { value = true }; };
template<> struct is_arithmetic<unsigned int>  { enum { value = true }; };
template<> struct is_arithmetic<signed long>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned long> { enum { value = true }; };

template<typename T, typename U> struct is_same { enum { value = 0 }; };
template<typename T> struct is_same<T,T> { enum { value = 1 }; };

template< class T >
struct is_void : is_same<void, typename remove_const<T>::type> {};

#if EIGEN_HAS_CXX11
template<> struct is_arithmetic<signed long long>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned long long> { enum { value = true }; };
using std::is_integral;
#else
template<typename T> struct is_integral               { enum { value = false }; };
template<> struct is_integral<bool>                   { enum { value = true }; };
template<> struct is_integral<char>                   { enum { value = true }; };
template<> struct is_integral<signed char>            { enum { value = true }; };
template<> struct is_integral<unsigned char>          { enum { value = true }; };
template<> struct is_integral<signed short>           { enum { value = true }; };
template<> struct is_integral<unsigned short>         { enum { value = true }; };
template<> struct is_integral<signed int>             { enum { value = true }; };
template<> struct is_integral<unsigned int>           { enum { value = true }; };
template<> struct is_integral<signed long>            { enum { value = true }; };
template<> struct is_integral<unsigned long>          { enum { value = true }; };
#if EIGEN_COMP_MSVC
template<> struct is_integral<signed __int64>         { enum { value = true }; };
template<> struct is_integral<unsigned __int64>       { enum { value = true }; };
#endif
#endif

#if EIGEN_HAS_CXX11
using std::make_unsigned;
#else
// TODO: Possibly improve this implementation of make_unsigned.
// It is currently used only by
// template<typename Scalar> struct random_default_impl<Scalar, false, true>.
template<typename> struct make_unsigned;
template<> struct make_unsigned<char>             { typedef unsigned char type; };
template<> struct make_unsigned<signed char>      { typedef unsigned char type; };
template<> struct make_unsigned<unsigned char>    { typedef unsigned char type; };
template<> struct make_unsigned<signed short>     { typedef unsigned short type; };
template<> struct make_unsigned<unsigned short>   { typedef unsigned short type; };
template<> struct make_unsigned<signed int>       { typedef unsigned int type; };
template<> struct make_unsigned<unsigned int>     { typedef unsigned int type; };
template<> struct make_unsigned<signed long>      { typedef unsigned long type; };
template<> struct make_unsigned<unsigned long>    { typedef unsigned long type; };
#if EIGEN_COMP_MSVC
template<> struct make_unsigned<signed __int64>   { typedef unsigned __int64 type; };
template<> struct make_unsigned<unsigned __int64> { typedef unsigned __int64 type; };
#endif

// Some platforms define int64_t as `long long` even for C++03, where
// `long long` is not guaranteed by the standard. In this case we are missing
// the definition for make_unsigned. If we just define it, we run into issues
// where `long long` doesn't exist in some compilers for C++03. We therefore add
// the specialization for these platforms only.
#if EIGEN_OS_MAC || EIGEN_COMP_MINGW
template<> struct make_unsigned<unsigned long long> { typedef unsigned long long type; };
template<> struct make_unsigned<long long>          { typedef unsigned long long type; };
#endif
#endif

template <typename T> struct add_const { typedef const T type; };
template <typename T> struct add_const<T&> { typedef T& type; };

template <typename T> struct is_const { enum { value = 0 }; };
template <typename T> struct is_const<T const> { enum { value = 1 }; };

template<typename T> struct add_const_on_value_type            { typedef const T type;  };
template<typename T> struct add_const_on_value_type<T&>        { typedef T const& type; };
template<typename T> struct add_const_on_value_type<T*>        { typedef T const* type; };
template<typename T> struct add_const_on_value_type<T* const>  { typedef T const* const type; };
template<typename T> struct add_const_on_value_type<T const* const>  { typedef T const* const type; };

#if EIGEN_HAS_CXX11

using std::is_convertible;

#else

template<typename From, typename To>
struct is_convertible_impl
{
private:
  struct any_conversion
  {
    template <typename T> any_conversion(const volatile T&);
    template <typename T> any_conversion(T&);
  };
  struct yes {int a[1];};
  struct no  {int a[2];};

  template<typename T>
  static yes test(T, int);

  template<typename T>
  static no  test(any_conversion, ...);

public:
  static typename internal::remove_reference<From>::type* ms_from;
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  enum { value = sizeof(test<To>(*ms_from, 0))==sizeof(yes) };
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif
};

template<typename From, typename To>
struct is_convertible
{
  enum { value = is_convertible_impl<From,To>::value };
};

template<typename T>
struct is_convertible<T,T&> { enum { value = false }; };

template<typename T>
struct is_convertible<const T,const T&> { enum { value = true }; };

#endif

/** \internal Allows to enable/disable an overload
  * according to a compile time condition.
  */
template<bool Condition, typename T=void> struct enable_if;

template<typename T> struct enable_if<true,T>
{ typedef T type; };

#if defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11
#if !defined(__FLT_EPSILON__)
#define __FLT_EPSILON__ FLT_EPSILON
#define __DBL_EPSILON__ DBL_EPSILON
#endif

namespace device {

template<typename T> struct numeric_limits
{
  EIGEN_DEVICE_FUNC
  static EIGEN_CONSTEXPR T epsilon() { return 0; }
  static T (max)() { assert(false && "Highest not supported for this type"); }
  static T (min)() { assert(false && "Lowest not supported for this type"); }
  static T infinity() { assert(false && "Infinity not supported for this type"); }
  static T quiet_NaN() { assert(false && "quiet_NaN not supported for this type"); }
};
template<> struct numeric_limits<float>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static float epsilon() { return __FLT_EPSILON__; }
  EIGEN_DEVICE_FUNC
  static float (max)() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_MAX_NORMAL_F;
  #else
    return HIPRT_MAX_NORMAL_F;
  #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static float (min)() { return FLT_MIN; }
  EIGEN_DEVICE_FUNC
  static float infinity() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_INF_F;
  #else
    return HIPRT_INF_F;
  #endif
  }
  EIGEN_DEVICE_FUNC
  static float quiet_NaN() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_NAN_F;
  #else
    return HIPRT_NAN_F;
  #endif
  }
};
template<> struct numeric_limits<double>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double epsilon() { return __DBL_EPSILON__; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double (max)() { return DBL_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double (min)() { return DBL_MIN; }
  EIGEN_DEVICE_FUNC
  static double infinity() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_INF;
  #else
    return HIPRT_INF;
  #endif
  }
  EIGEN_DEVICE_FUNC
  static double quiet_NaN() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_NAN;
  #else
    return HIPRT_NAN;
  #endif
  }
};
template<> struct numeric_limits<int>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int (max)() { return INT_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int (min)() { return INT_MIN; }
};
template<> struct numeric_limits<unsigned int>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int (max)() { return UINT_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int (min)() { return 0; }
};
template<> struct numeric_limits<long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long (max)() { return LONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long (min)() { return LONG_MIN; }
};
template<> struct numeric_limits<unsigned long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long (max)() { return ULONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long (min)() { return 0; }
};
template<> struct numeric_limits<long long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long (max)() { return LLONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long (min)() { return LLONG_MIN; }
};
template<> struct numeric_limits<unsigned long long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long (max)() { return ULLONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long (min)() { return 0; }
};
template<> struct numeric_limits<bool>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static bool epsilon() { return false; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static bool (max)() { return true; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR 
  static bool (min)() { return false; }
};

}

#endif // defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11

/** \internal
  * A base class do disable default copy ctor and copy assignment operator.
  */
class noncopyable
{
  EIGEN_DEVICE_FUNC noncopyable(const noncopyable&);
  EIGEN_DEVICE_FUNC const noncopyable& operator=(const noncopyable&);
protected:
  EIGEN_DEVICE_FUNC noncopyable() {}
  EIGEN_DEVICE_FUNC ~noncopyable() {}
};

/** \internal
  * Provides access to the number of elements in the object of as a compile-time constant expression.
  * It "returns" Eigen::Dynamic if the size cannot be resolved at compile-time (default).
  *
  * Similar to std::tuple_size, but more general.
  *
  * It currently supports:
  *  - any types T defining T::SizeAtCompileTime
  *  - plain C arrays as T[N]
  *  - std::array (c++11)
  *  - some internal types such as SingleRange and AllRange
  *
  * The second template parameter eases SFINAE-based specializations.
  */
template<typename T, typename EnableIf = void> struct array_size {
  enum { value = Dynamic };
};

template<typename T> struct array_size<T,typename internal::enable_if<((T::SizeAtCompileTime&0)==0)>::type> {
  enum { value = T::SizeAtCompileTime };
};

template<typename T, int N> struct array_size<const T (&)[N]> {
  enum { value = N };
};
template<typename T, int N> struct array_size<T (&)[N]> {
  enum { value = N };
};

#if EIGEN_HAS_CXX11
template<typename T, std::size_t N> struct array_size<const std::array<T,N> > {
  enum { value = N };
};
template<typename T, std::size_t N> struct array_size<std::array<T,N> > {
  enum { value = N };
};
#endif

/** \internal
  * Analogue of the std::size free function.
  * It returns the size of the container or view \a x of type \c T
  *
  * It currently supports:
  *  - any types T defining a member T::size() const
  *  - plain C arrays as T[N]
  *
  */
template<typename T>
EIGEN_CONSTEXPR Index size(const T& x) { return x.size(); }

template<typename T,std::size_t N>
EIGEN_CONSTEXPR Index size(const T (&) [N]) { return N; }

/** \internal
  * Convenient struct to get the result type of a nullary, unary, binary, or
  * ternary functor.
  * 
  * Pre C++11:
  * Supports both a Func::result_type member and templated
  * Func::result<Func(ArgTypes...)>::type member.
  * 
  * If none of these members is provided, then the type of the first
  * argument is returned.
  * 
  * Post C++11:
  * This uses std::result_of. However, note the `type` member removes
  * const and converts references/pointers to their corresponding value type.
  */
#if EIGEN_HAS_STD_INVOKE_RESULT
template<typename T> struct result_of;

template<typename F, typename... ArgTypes>
struct result_of<F(ArgTypes...)> {
  typedef typename std::invoke_result<F, ArgTypes...>::type type1;
  typedef typename remove_all<type1>::type type;
};
#elif EIGEN_HAS_STD_RESULT_OF
template<typename T> struct result_of {
  typedef typename std::result_of<T>::type type1;
  typedef typename remove_all<type1>::type type;
};
#else
template<typename T> struct result_of { };

struct has_none {int a[1];};
struct has_std_result_type {int a[2];};
struct has_tr1_result {int a[3];};

template<typename Func, int SizeOf>
struct nullary_result_of_select {};

template<typename Func>
struct nullary_result_of_select<Func, sizeof(has_std_result_type)> {typedef typename Func::result_type type;};

template<typename Func>
struct nullary_result_of_select<Func, sizeof(has_tr1_result)> {typedef typename Func::template result<Func()>::type type;};

template<typename Func>
struct result_of<Func()> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T()>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename nullary_result_of_select<Func, FunctorType>::type type;
};

template<typename Func, typename ArgType, int SizeOf=sizeof(has_none)>
struct unary_result_of_select {typedef typename internal::remove_all<ArgType>::type type;};

template<typename Func, typename ArgType>
struct unary_result_of_select<Func, ArgType, sizeof(has_std_result_type)> {typedef typename Func::result_type type;};

template<typename Func, typename ArgType>
struct unary_result_of_select<Func, ArgType, sizeof(has_tr1_result)> {typedef typename Func::template result<Func(ArgType)>::type type;};

template<typename Func, typename ArgType>
struct result_of<Func(ArgType)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename unary_result_of_select<Func, ArgType, FunctorType>::type type;
};

template<typename Func, typename ArgType0, typename ArgType1, int SizeOf=sizeof(has_none)>
struct binary_result_of_select {typedef typename internal::remove_all<ArgType0>::type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct binary_result_of_select<Func, ArgType0, ArgType1, sizeof(has_std_result_type)>
{typedef typename Func::result_type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct binary_result_of_select<Func, ArgType0, ArgType1, sizeof(has_tr1_result)>
{typedef typename Func::template result<Func(ArgType0,ArgType1)>::type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct result_of<Func(ArgType0,ArgType1)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType0,ArgType1)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename binary_result_of_select<Func, ArgType0, ArgType1, FunctorType>::type type;
};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2, int SizeOf=sizeof(has_none)>
struct ternary_result_of_select {typedef typename internal::remove_all<ArgType0>::type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, sizeof(has_std_result_type)>
{typedef typename Func::result_type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, sizeof(has_tr1_result)>
{typedef typename Func::template result<Func(ArgType0,ArgType1,ArgType2)>::type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct result_of<Func(ArgType0,ArgType1,ArgType2)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType0,ArgType1,ArgType2)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, FunctorType>::type type;
};

#endif

#if EIGEN_HAS_STD_INVOKE_RESULT
template<typename F, typename... ArgTypes>
struct invoke_result {
  typedef typename std::invoke_result<F, ArgTypes...>::type type1;
  typedef typename remove_all<type1>::type type;
};
#elif EIGEN_HAS_CXX11
template<typename F, typename... ArgTypes>
struct invoke_result {
  typedef typename result_of<F(ArgTypes...)>::type type1;
  typedef typename remove_all<type1>::type type;
};
#else
template<typename F, typename ArgType0 = void, typename ArgType1 = void, typename ArgType2 = void>
struct invoke_result {
  typedef typename result_of<F(ArgType0, ArgType1, ArgType2)>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F>
struct invoke_result<F, void, void, void> {
  typedef typename result_of<F()>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F, typename ArgType0>
struct invoke_result<F, ArgType0, void, void> {
  typedef typename result_of<F(ArgType0)>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F, typename ArgType0, typename ArgType1>
struct invoke_result<F, ArgType0, ArgType1, void> {
  typedef typename result_of<F(ArgType0, ArgType1)>::type type1;
  typedef typename remove_all<type1>::type type;
};
#endif

struct meta_yes { char a[1]; };
struct meta_no  { char a[2]; };

// Check whether T::ReturnType does exist
template <typename T>
struct has_ReturnType
{
  template <typename C> static meta_yes testFunctor(C const *, typename C::ReturnType const * = 0);
  template <typename C> static meta_no  testFunctor(...);

  enum { value = sizeof(testFunctor<T>(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template<typename T> const T* return_ptr();

template <typename T, typename IndexType=Index>
struct has_nullary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()())>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template <typename T, typename IndexType=Index>
struct has_unary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()(IndexType(0)))>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template <typename T, typename IndexType=Index>
struct has_binary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()(IndexType(0),IndexType(0)))>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

/** \internal In short, it computes int(sqrt(\a Y)) with \a Y an integer.
  * Usage example: \code meta_sqrt<1023>::ret \endcode
  */
template<int Y,
         int InfX = 0,
         int SupX = ((Y==1) ? 1 : Y/2),
         bool Done = ((SupX-InfX)<=1 ? true : ((SupX*SupX <= Y) && ((SupX+1)*(SupX+1) > Y))) >
                                // use ?: instead of || just to shut up a stupid gcc 4.3 warning
class meta_sqrt
{
    enum {
      MidX = (InfX+SupX)/2,
      TakeInf = MidX*MidX > Y ? 1 : 0,
      NewInf = int(TakeInf) ? InfX : int(MidX),
      NewSup = int(TakeInf) ? int(MidX) : SupX
    };
  public:
    enum { ret = meta_sqrt<Y,NewInf,NewSup>::ret };
};

template<int Y, int InfX, int SupX>
class meta_sqrt<Y, InfX, SupX, true> { public:  enum { ret = (SupX*SupX <= Y) ? SupX : InfX }; };


/** \internal Computes the least common multiple of two positive integer A and B
  * at compile-time. 
  */
template<int A, int B, int K=1, bool Done = ((A*K)%B)==0, bool Big=(A>=B)>
struct meta_least_common_multiple
{
  enum { ret = meta_least_common_multiple<A,B,K+1>::ret };
};
template<int A, int B, int K, bool Done>
struct meta_least_common_multiple<A,B,K,Done,false>
{
  enum { ret = meta_least_common_multiple<B,A,K>::ret };
};
template<int A, int B, int K>
struct meta_least_common_multiple<A,B,K,true,true>
{
  enum { ret = A*K };
};


/** \internal determines whether the product of two numeric types is allowed and what the return type is */
template<typename T, typename U> struct scalar_product_traits
{
  enum { Defined = 0 };
};

// FIXME quick workaround around current limitation of result_of
// template<typename Scalar, typename ArgType0, typename ArgType1>
// struct result_of<scalar_product_op<Scalar>(ArgType0,ArgType1)> {
// typedef typename scalar_product_traits<typename remove_all<ArgType0>::type, typename remove_all<ArgType1>::type>::ReturnType type;
// };

/** \internal Obtains a POD type suitable to use as storage for an object of a size
  * of at most Len bytes, aligned as specified by \c Align.
  */
template<unsigned Len, unsigned Align>
struct aligned_storage {
  struct type {
    EIGEN_ALIGN_TO_BOUNDARY(Align) unsigned char data[Len];
  };
};

} // end namespace internal

namespace numext {

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T> EIGEN_DEVICE_FUNC   void swap(T &a, T &b) { T tmp = b; b = a; a = tmp; }
#else
template<typename T> EIGEN_STRONG_INLINE void swap(T &a, T &b) { std::swap(a,b); }
#endif

#if defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11
using internal::device::numeric_limits;
#else
using std::numeric_limits;
#endif

// Integer division with rounding up.
// T is assumed to be an integer type with a>=0, and b>0
template<typename T>
EIGEN_DEVICE_FUNC
T div_ceil(const T &a, const T &b)
{
  return (a+b-1) / b;
}

// The aim of the following functions is to bypass -Wfloat-equal warnings
// when we really want a strict equality comparison on floating points.
template<typename X, typename Y> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const X& x,const Y& y) { return x == y; }

#if !defined(EIGEN_GPU_COMPILE_PHASE) || (!defined(EIGEN_CUDA_ARCH) && defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const float& x,const float& y) { return std::equal_to<float>()(x,y); }

template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const double& x,const double& y) { return std::equal_to<double>()(x,y); }
#endif

template<typename X, typename Y> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const X& x,const Y& y) { return x != y; }

#if !defined(EIGEN_GPU_COMPILE_PHASE) || (!defined(EIGEN_CUDA_ARCH) && defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const float& x,const float& y) { return std::not_equal_to<float>()(x,y); }

template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const double& x,const double& y) { return std::not_equal_to<double>()(x,y); }
#endif

} // end namespace numext

} // end namespace Eigen

#endif // EIGEN_META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/NonMPL2.h <==
#ifdef EIGEN_MPL2_ONLY
#error Including non-MPL2 code in EIGEN_MPL2_ONLY mode
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/ReenableStupidWarnings.h <==
#ifdef EIGEN_WARNINGS_DISABLED_2
// "DisableStupidWarnings.h" was included twice recursively: Do not reenable warnings yet!
#  undef EIGEN_WARNINGS_DISABLED_2

#elif defined(EIGEN_WARNINGS_DISABLED)
#undef EIGEN_WARNINGS_DISABLED

#ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
  #ifdef _MSC_VER
    #pragma warning( pop )
  #elif defined __INTEL_COMPILER
    #pragma warning pop
  #elif defined __clang__
    #pragma clang diagnostic pop
  #elif defined __GNUC__  &&  (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
    #pragma GCC diagnostic pop
  #endif

  #if defined __NVCC__
//    Don't reenable the diagnostic messages, as it turns out these messages need
//    to be disabled at the point of the template instantiation (i.e the user code)
//    otherwise they'll be triggered by nvcc.
//    #pragma diag_default code_is_unreachable
//    #pragma diag_default initialization_not_reachable
//    #pragma diag_default 2651
//    #pragma diag_default 2653
  #endif

#endif

#endif // EIGEN_WARNINGS_DISABLED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/ReshapedHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_RESHAPED_HELPER_H
#define EIGEN_RESHAPED_HELPER_H

namespace Eigen {

enum AutoSize_t   { AutoSize };
const int AutoOrder = 2;

namespace internal {

template<typename SizeType,typename OtherSize, int TotalSize>
struct get_compiletime_reshape_size {
  enum { value = get_fixed_value<SizeType>::value };
};

template<typename SizeType>
Index get_runtime_reshape_size(SizeType size, Index /*other*/, Index /*total*/) {
  return internal::get_runtime_value(size);
}

template<typename OtherSize, int TotalSize>
struct get_compiletime_reshape_size<AutoSize_t,OtherSize,TotalSize> {
  enum {
    other_size = get_fixed_value<OtherSize>::value,
    value = (TotalSize==Dynamic || other_size==Dynamic) ? Dynamic : TotalSize / other_size };
};

inline Index get_runtime_reshape_size(AutoSize_t /*size*/, Index other, Index total) {
  return total/other;
}

template<int Flags, int Order>
struct get_compiletime_reshape_order {
  enum { value = Order == AutoOrder ? Flags & RowMajorBit : Order };
};

}

} // end namespace Eigen

#endif // EIGEN_RESHAPED_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/StaticAssert.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STATIC_ASSERT_H
#define EIGEN_STATIC_ASSERT_H

/* Some notes on Eigen's static assertion mechanism:
 *
 *  - in EIGEN_STATIC_ASSERT(CONDITION,MSG) the parameter CONDITION must be a compile time boolean
 *    expression, and MSG an enum listed in struct internal::static_assertion<true>
 *
 *  - define EIGEN_NO_STATIC_ASSERT to disable them (and save compilation time)
 *    in that case, the static assertion is converted to the following runtime assert:
 *      eigen_assert(CONDITION && "MSG")
 *
 *  - currently EIGEN_STATIC_ASSERT can only be used in function scope
 *
 */

#ifndef EIGEN_STATIC_ASSERT
#ifndef EIGEN_NO_STATIC_ASSERT

  #if EIGEN_MAX_CPP_VER>=11 && (__has_feature(cxx_static_assert) || (EIGEN_COMP_CXXVER >= 11) || (EIGEN_COMP_MSVC >= 1600))

    // if native static_assert is enabled, let's use it
    #define EIGEN_STATIC_ASSERT(X,MSG) static_assert(X,#MSG);

  #else // not CXX0X

    namespace Eigen {

    namespace internal {

    template<bool condition>
    struct static_assertion {};

    template<>
    struct static_assertion<true>
    {
      enum {
        YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX=1,
        YOU_MIXED_VECTORS_OF_DIFFERENT_SIZES=1,
        YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES=1,
        THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE=1,
        THIS_METHOD_IS_ONLY_FOR_MATRICES_OF_A_SPECIFIC_SIZE=1,
        THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE=1,
        OUT_OF_RANGE_ACCESS=1,
        YOU_MADE_A_PROGRAMMING_MISTAKE=1,
        EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT=1,
        EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE=1,
        YOU_CALLED_A_FIXED_SIZE_METHOD_ON_A_DYNAMIC_SIZE_MATRIX_OR_VECTOR=1,
        YOU_CALLED_A_DYNAMIC_SIZE_METHOD_ON_A_FIXED_SIZE_MATRIX_OR_VECTOR=1,
        UNALIGNED_LOAD_AND_STORE_OPERATIONS_UNIMPLEMENTED_ON_ALTIVEC=1,
        THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES=1,
        FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED=1,
        NUMERIC_TYPE_MUST_BE_REAL=1,
        COEFFICIENT_WRITE_ACCESS_TO_SELFADJOINT_NOT_SUPPORTED=1,
        WRITING_TO_TRIANGULAR_PART_WITH_UNIT_DIAGONAL_IS_NOT_SUPPORTED=1,
        THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE=1,
        INVALID_MATRIX_PRODUCT=1,
        INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS=1,
        INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION=1,
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY=1,
        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES=1,
        THIS_METHOD_IS_ONLY_FOR_ROW_MAJOR_MATRICES=1,
        INVALID_MATRIX_TEMPLATE_PARAMETERS=1,
        INVALID_MATRIXBASE_TEMPLATE_PARAMETERS=1,
        BOTH_MATRICES_MUST_HAVE_THE_SAME_STORAGE_ORDER=1,
        THIS_METHOD_IS_ONLY_FOR_DIAGONAL_MATRIX=1,
        THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE=1,
        THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES=1,
        YOU_ALREADY_SPECIFIED_THIS_STRIDE=1,
        INVALID_STORAGE_ORDER_FOR_THIS_VECTOR_EXPRESSION=1,
        THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD=1,
        PACKET_ACCESS_REQUIRES_TO_HAVE_INNER_STRIDE_FIXED_TO_1=1,
        THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS=1,
        YOU_CANNOT_MIX_ARRAYS_AND_MATRICES=1,
        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION=1,
        THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY=1,
        YOU_ARE_TRYING_TO_USE_AN_INDEX_BASED_ACCESSOR_ON_AN_EXPRESSION_THAT_DOES_NOT_SUPPORT_THAT=1,
        THIS_METHOD_IS_ONLY_FOR_1x1_EXPRESSIONS=1,
        THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS=1,
        THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL=1,
        THIS_METHOD_IS_ONLY_FOR_ARRAYS_NOT_MATRICES=1,
        YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED=1,
        YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED=1,
        THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE=1,
        THE_STORAGE_ORDER_OF_BOTH_SIDES_MUST_MATCH=1,
        OBJECT_ALLOCATED_ON_STACK_IS_TOO_BIG=1,
        IMPLICIT_CONVERSION_TO_SCALAR_IS_FOR_INNER_PRODUCT_ONLY=1,
        STORAGE_LAYOUT_DOES_NOT_MATCH=1,
        EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT__INVALID_COST_VALUE=1,
        THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS=1,
        MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY=1,
        THIS_TYPE_IS_NOT_SUPPORTED=1,
        STORAGE_KIND_MUST_MATCH=1,
        STORAGE_INDEX_MUST_MATCH=1,
        CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY=1,
        SELFADJOINTVIEW_ACCEPTS_UPPER_AND_LOWER_MODE_ONLY=1,
        INVALID_TEMPLATE_PARAMETER=1,
        GPU_TENSOR_CONTRACTION_DOES_NOT_SUPPORT_OUTPUT_KERNELS=1,
        THE_ARRAY_SIZE_SHOULD_EQUAL_WITH_PACKET_SIZE=1
      };
    };

    } // end namespace internal

    } // end namespace Eigen

    // Specialized implementation for MSVC to avoid "conditional
    // expression is constant" warnings.  This implementation doesn't
    // appear to work under GCC, hence the multiple implementations.
    #if EIGEN_COMP_MSVC

      #define EIGEN_STATIC_ASSERT(CONDITION,MSG) \
        {Eigen::internal::static_assertion<bool(CONDITION)>::MSG;}

    #else
      // In some cases clang interprets bool(CONDITION) as function declaration
      #define EIGEN_STATIC_ASSERT(CONDITION,MSG) \
        if (Eigen::internal::static_assertion<static_cast<bool>(CONDITION)>::MSG) {}

    #endif

  #endif // not CXX0X

#else // EIGEN_NO_STATIC_ASSERT

  #define EIGEN_STATIC_ASSERT(CONDITION,MSG) eigen_assert((CONDITION) && #MSG);

#endif // EIGEN_NO_STATIC_ASSERT
#endif // EIGEN_STATIC_ASSERT

// static assertion failing if the type \a TYPE is not a vector type
#define EIGEN_STATIC_ASSERT_VECTOR_ONLY(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::IsVectorAtCompileTime, \
                      YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX)

// static assertion failing if the type \a TYPE is not fixed-size
#define EIGEN_STATIC_ASSERT_FIXED_SIZE(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::SizeAtCompileTime!=Eigen::Dynamic, \
                      YOU_CALLED_A_FIXED_SIZE_METHOD_ON_A_DYNAMIC_SIZE_MATRIX_OR_VECTOR)

// static assertion failing if the type \a TYPE is not dynamic-size
#define EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::SizeAtCompileTime==Eigen::Dynamic, \
                      YOU_CALLED_A_DYNAMIC_SIZE_METHOD_ON_A_FIXED_SIZE_MATRIX_OR_VECTOR)

// static assertion failing if the type \a TYPE is not a vector type of the given size
#define EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(TYPE, SIZE) \
  EIGEN_STATIC_ASSERT(TYPE::IsVectorAtCompileTime && TYPE::SizeAtCompileTime==SIZE, \
                      THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE)

// static assertion failing if the type \a TYPE is not a vector type of the given size
#define EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(TYPE, ROWS, COLS) \
  EIGEN_STATIC_ASSERT(TYPE::RowsAtCompileTime==ROWS && TYPE::ColsAtCompileTime==COLS, \
                      THIS_METHOD_IS_ONLY_FOR_MATRICES_OF_A_SPECIFIC_SIZE)

// static assertion failing if the two vector expression types are not compatible (same fixed-size or dynamic size)
#define EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(TYPE0,TYPE1) \
  EIGEN_STATIC_ASSERT( \
      (int(TYPE0::SizeAtCompileTime)==Eigen::Dynamic \
    || int(TYPE1::SizeAtCompileTime)==Eigen::Dynamic \
    || int(TYPE0::SizeAtCompileTime)==int(TYPE1::SizeAtCompileTime)),\
    YOU_MIXED_VECTORS_OF_DIFFERENT_SIZES)

#define EIGEN_PREDICATE_SAME_MATRIX_SIZE(TYPE0,TYPE1) \
     ( \
        (int(Eigen::internal::size_of_xpr_at_compile_time<TYPE0>::ret)==0 && int(Eigen::internal::size_of_xpr_at_compile_time<TYPE1>::ret)==0) \
    || (\
          (int(TYPE0::RowsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE1::RowsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE0::RowsAtCompileTime)==int(TYPE1::RowsAtCompileTime)) \
      &&  (int(TYPE0::ColsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE1::ColsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE0::ColsAtCompileTime)==int(TYPE1::ColsAtCompileTime))\
       ) \
     )

#define EIGEN_STATIC_ASSERT_NON_INTEGER(TYPE) \
    EIGEN_STATIC_ASSERT(!Eigen::NumTraits<TYPE>::IsInteger, THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES)


// static assertion failing if it is guaranteed at compile-time that the two matrix expression types have different sizes
#define EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(TYPE0,TYPE1) \
  EIGEN_STATIC_ASSERT( \
     EIGEN_PREDICATE_SAME_MATRIX_SIZE(TYPE0,TYPE1),\
    YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES)

#define EIGEN_STATIC_ASSERT_SIZE_1x1(TYPE) \
      EIGEN_STATIC_ASSERT((TYPE::RowsAtCompileTime == 1 || TYPE::RowsAtCompileTime == Eigen::Dynamic) && \
                          (TYPE::ColsAtCompileTime == 1 || TYPE::ColsAtCompileTime == Eigen::Dynamic), \
                          THIS_METHOD_IS_ONLY_FOR_1x1_EXPRESSIONS)

#define EIGEN_STATIC_ASSERT_LVALUE(Derived) \
      EIGEN_STATIC_ASSERT(Eigen::internal::is_lvalue<Derived>::value, \
                          THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY)

#define EIGEN_STATIC_ASSERT_ARRAYXPR(Derived) \
      EIGEN_STATIC_ASSERT((Eigen::internal::is_same<typename Eigen::internal::traits<Derived>::XprKind, ArrayXpr>::value), \
                          THIS_METHOD_IS_ONLY_FOR_ARRAYS_NOT_MATRICES)

#define EIGEN_STATIC_ASSERT_SAME_XPR_KIND(Derived1, Derived2) \
      EIGEN_STATIC_ASSERT((Eigen::internal::is_same<typename Eigen::internal::traits<Derived1>::XprKind, \
                                             typename Eigen::internal::traits<Derived2>::XprKind \
                                            >::value), \
                          YOU_CANNOT_MIX_ARRAYS_AND_MATRICES)

// Check that a cost value is positive, and that is stay within a reasonable range
// TODO this check could be enabled for internal debugging only
#define EIGEN_INTERNAL_CHECK_COST_VALUE(C) \
      EIGEN_STATIC_ASSERT((C)>=0 && (C)<=HugeCost*HugeCost, EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT__INVALID_COST_VALUE);

#endif // EIGEN_STATIC_ASSERT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/SymbolicIndex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SYMBOLIC_INDEX_H
#define EIGEN_SYMBOLIC_INDEX_H

namespace Eigen {

/** \namespace Eigen::symbolic
  * \ingroup Core_Module
  *
  * This namespace defines a set of classes and functions to build and evaluate symbolic expressions of scalar type Index.
  * Here is a simple example:
  *
  * \code
  * // First step, defines symbols:
  * struct x_tag {};  static const symbolic::SymbolExpr<x_tag> x;
  * struct y_tag {};  static const symbolic::SymbolExpr<y_tag> y;
  * struct z_tag {};  static const symbolic::SymbolExpr<z_tag> z;
  *
  * // Defines an expression:
  * auto expr = (x+3)/y+z;
  *
  * // And evaluate it: (c++14)
  * std::cout << expr.eval(x=6,y=3,z=-13) << "\n";
  *
  * // In c++98/11, only one symbol per expression is supported for now:
  * auto expr98 = (3-x)/2;
  * std::cout << expr98.eval(x=6) << "\n";
  * \endcode
  *
  * It is currently only used internally to define and manipulate the Eigen::last and Eigen::lastp1 symbols in Eigen::seq and Eigen::seqN.
  *
  */
namespace symbolic {

template<typename Tag> class Symbol;
template<typename Arg0> class NegateExpr;
template<typename Arg1,typename Arg2> class AddExpr;
template<typename Arg1,typename Arg2> class ProductExpr;
template<typename Arg1,typename Arg2> class QuotientExpr;

// A simple wrapper around an integral value to provide the eval method.
// We could also use a free-function symbolic_eval...
template<typename IndexType=Index>
class ValueExpr {
public:
  ValueExpr(IndexType val) : m_value(val) {}
  template<typename T>
  IndexType eval_impl(const T&) const { return m_value; }
protected:
  IndexType m_value;
};

// Specialization for compile-time value,
// It is similar to ValueExpr(N) but this version helps the compiler to generate better code.
template<int N>
class ValueExpr<internal::FixedInt<N> > {
public:
  ValueExpr() {}
  template<typename T>
  EIGEN_CONSTEXPR Index eval_impl(const T&) const { return N; }
};


/** \class BaseExpr
  * \ingroup Core_Module
  * Common base class of any symbolic expressions
  */
template<typename Derived>
class BaseExpr
{
public:
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  /** Evaluate the expression given the \a values of the symbols.
    *
    * \param values defines the values of the symbols, it can either be a SymbolValue or a std::tuple of SymbolValue
    *               as constructed by SymbolExpr::operator= operator.
    *
    */
  template<typename T>
  Index eval(const T& values) const { return derived().eval_impl(values); }

#if EIGEN_HAS_CXX14
  template<typename... Types>
  Index eval(Types&&... values) const { return derived().eval_impl(std::make_tuple(values...)); }
#endif

  NegateExpr<Derived> operator-() const { return NegateExpr<Derived>(derived()); }

  AddExpr<Derived,ValueExpr<> > operator+(Index b) const
  { return AddExpr<Derived,ValueExpr<> >(derived(),  b); }
  AddExpr<Derived,ValueExpr<> > operator-(Index a) const
  { return AddExpr<Derived,ValueExpr<> >(derived(), -a); }
  ProductExpr<Derived,ValueExpr<> > operator*(Index a) const
  { return ProductExpr<Derived,ValueExpr<> >(derived(),a); }
  QuotientExpr<Derived,ValueExpr<> > operator/(Index a) const
  { return QuotientExpr<Derived,ValueExpr<> >(derived(),a); }

  friend AddExpr<Derived,ValueExpr<> > operator+(Index a, const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<> >(b.derived(), a); }
  friend AddExpr<NegateExpr<Derived>,ValueExpr<> > operator-(Index a, const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<> >(-b.derived(), a); }
  friend ProductExpr<ValueExpr<>,Derived> operator*(Index a, const BaseExpr& b)
  { return ProductExpr<ValueExpr<>,Derived>(a,b.derived()); }
  friend QuotientExpr<ValueExpr<>,Derived> operator/(Index a, const BaseExpr& b)
  { return QuotientExpr<ValueExpr<>,Derived>(a,b.derived()); }

  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N>) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > > operator-(internal::FixedInt<N>) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > >(derived(), ValueExpr<internal::FixedInt<-N> >()); }
  template<int N>
  ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator*(internal::FixedInt<N>) const
  { return ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator/(internal::FixedInt<N>) const
  { return QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }

  template<int N>
  friend AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N>, const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > > operator-(internal::FixedInt<N>, const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > >(-b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator*(internal::FixedInt<N>, const BaseExpr& b)
  { return ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
  template<int N>
  friend QuotientExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator/(internal::FixedInt<N>, const BaseExpr& b)
  { return QuotientExpr<ValueExpr<internal::FixedInt<N> > ,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }

#if (!EIGEN_HAS_CXX14)
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N> (*)()) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > > operator-(internal::FixedInt<N> (*)()) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > >(derived(), ValueExpr<internal::FixedInt<-N> >()); }
  template<int N>
  ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator*(internal::FixedInt<N> (*)()) const
  { return ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator/(internal::FixedInt<N> (*)()) const
  { return QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }

  template<int N>
  friend AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > > operator-(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > >(-b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator*(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
  template<int N>
  friend QuotientExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator/(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return QuotientExpr<ValueExpr<internal::FixedInt<N> > ,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
#endif


  template<typename OtherDerived>
  AddExpr<Derived,OtherDerived> operator+(const BaseExpr<OtherDerived> &b) const
  { return AddExpr<Derived,OtherDerived>(derived(),  b.derived()); }

  template<typename OtherDerived>
  AddExpr<Derived,NegateExpr<OtherDerived> > operator-(const BaseExpr<OtherDerived> &b) const
  { return AddExpr<Derived,NegateExpr<OtherDerived> >(derived(), -b.derived()); }

  template<typename OtherDerived>
  ProductExpr<Derived,OtherDerived> operator*(const BaseExpr<OtherDerived> &b) const
  { return ProductExpr<Derived,OtherDerived>(derived(), b.derived()); }

  template<typename OtherDerived>
  QuotientExpr<Derived,OtherDerived> operator/(const BaseExpr<OtherDerived> &b) const
  { return QuotientExpr<Derived,OtherDerived>(derived(), b.derived()); }
};

template<typename T>
struct is_symbolic {
  // BaseExpr has no conversion ctor, so we only have to check whether T can be statically cast to its base class BaseExpr<T>.
  enum { value = internal::is_convertible<T,BaseExpr<T> >::value };
};

/** Represents the actual value of a symbol identified by its tag
  *
  * It is the return type of SymbolValue::operator=, and most of the time this is only way it is used.
  */
template<typename Tag>
class SymbolValue
{
public:
  /** Default constructor from the value \a val */
  SymbolValue(Index val) : m_value(val) {}

  /** \returns the stored value of the symbol */
  Index value() const { return m_value; }
protected:
  Index m_value;
};

/** Expression of a symbol uniquely identified by the template parameter type \c tag */
template<typename tag>
class SymbolExpr : public BaseExpr<SymbolExpr<tag> >
{
public:
  /** Alias to the template parameter \c tag */
  typedef tag Tag;

  SymbolExpr() {}

  /** Associate the value \a val to the given symbol \c *this, uniquely identified by its \c Tag.
    *
    * The returned object should be passed to ExprBase::eval() to evaluate a given expression with this specified runtime-time value.
    */
  SymbolValue<Tag> operator=(Index val) const {
    return SymbolValue<Tag>(val);
  }

  Index eval_impl(const SymbolValue<Tag> &values) const { return values.value(); }

#if EIGEN_HAS_CXX14
  // C++14 versions suitable for multiple symbols
  template<typename... Types>
  Index eval_impl(const std::tuple<Types...>& values) const { return std::get<SymbolValue<Tag> >(values).value(); }
#endif
};

template<typename Arg0>
class NegateExpr : public BaseExpr<NegateExpr<Arg0> >
{
public:
  NegateExpr(const Arg0& arg0) : m_arg0(arg0) {}

  template<typename T>
  Index eval_impl(const T& values) const { return -m_arg0.eval_impl(values); }
protected:
  Arg0 m_arg0;
};

template<typename Arg0, typename Arg1>
class AddExpr : public BaseExpr<AddExpr<Arg0,Arg1> >
{
public:
  AddExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) + m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

template<typename Arg0, typename Arg1>
class ProductExpr : public BaseExpr<ProductExpr<Arg0,Arg1> >
{
public:
  ProductExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) * m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

template<typename Arg0, typename Arg1>
class QuotientExpr : public BaseExpr<QuotientExpr<Arg0,Arg1> >
{
public:
  QuotientExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) / m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

} // end namespace symbolic

} // end namespace Eigen

#endif // EIGEN_SYMBOLIC_INDEX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/XprHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_XPRHELPER_H
#define EIGEN_XPRHELPER_H

// just a workaround because GCC seems to not really like empty structs
// FIXME: gcc 4.3 generates bad code when strict-aliasing is enabled
// so currently we simply disable this optimization for gcc 4.3
#if EIGEN_COMP_GNUC && !EIGEN_GNUC_AT(4,3)
  #define EIGEN_EMPTY_STRUCT_CTOR(X) \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE X() {} \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE X(const X& ) {}
#else
  #define EIGEN_EMPTY_STRUCT_CTOR(X)
#endif

namespace Eigen {

namespace internal {

template<typename IndexDest, typename IndexSrc>
EIGEN_DEVICE_FUNC
inline IndexDest convert_index(const IndexSrc& idx) {
  // for sizeof(IndexDest)>=sizeof(IndexSrc) compilers should be able to optimize this away:
  eigen_internal_assert(idx <= NumTraits<IndexDest>::highest() && "Index value to big for target type");
  return IndexDest(idx);
}

// true if T can be considered as an integral index (i.e., and integral type or enum)
template<typename T> struct is_valid_index_type
{
  enum { value =
#if EIGEN_HAS_TYPE_TRAITS
    internal::is_integral<T>::value || std::is_enum<T>::value
#elif EIGEN_COMP_MSVC
    internal::is_integral<T>::value || __is_enum(T)
#else
    // without C++11, we use is_convertible to Index instead of is_integral in order to treat enums as Index.
    internal::is_convertible<T,Index>::value && !internal::is_same<T,float>::value && !is_same<T,double>::value
#endif
  };
};

// true if both types are not valid index types
template<typename RowIndices, typename ColIndices>
struct valid_indexed_view_overload {
  enum { value = !(internal::is_valid_index_type<RowIndices>::value && internal::is_valid_index_type<ColIndices>::value) };
};

// promote_scalar_arg is an helper used in operation between an expression and a scalar, like:
//    expression * scalar
// Its role is to determine how the type T of the scalar operand should be promoted given the scalar type ExprScalar of the given expression.
// The IsSupported template parameter must be provided by the caller as: internal::has_ReturnType<ScalarBinaryOpTraits<ExprScalar,T,op> >::value using the proper order for ExprScalar and T.
// Then the logic is as follows:
//  - if the operation is natively supported as defined by IsSupported, then the scalar type is not promoted, and T is returned.
//  - otherwise, NumTraits<ExprScalar>::Literal is returned if T is implicitly convertible to NumTraits<ExprScalar>::Literal AND that this does not imply a float to integer conversion.
//  - otherwise, ExprScalar is returned if T is implicitly convertible to ExprScalar AND that this does not imply a float to integer conversion.
//  - In all other cases, the promoted type is not defined, and the respective operation is thus invalid and not available (SFINAE).
template<typename ExprScalar,typename T, bool IsSupported>
struct promote_scalar_arg;

template<typename S,typename T>
struct promote_scalar_arg<S,T,true>
{
  typedef T type;
};

// Recursively check safe conversion to PromotedType, and then ExprScalar if they are different.
template<typename ExprScalar,typename T,typename PromotedType,
  bool ConvertibleToLiteral = internal::is_convertible<T,PromotedType>::value,
  bool IsSafe = NumTraits<T>::IsInteger || !NumTraits<PromotedType>::IsInteger>
struct promote_scalar_arg_unsupported;

// Start recursion with NumTraits<ExprScalar>::Literal
template<typename S,typename T>
struct promote_scalar_arg<S,T,false> : promote_scalar_arg_unsupported<S,T,typename NumTraits<S>::Literal> {};

// We found a match!
template<typename S,typename T, typename PromotedType>
struct promote_scalar_arg_unsupported<S,T,PromotedType,true,true>
{
  typedef PromotedType type;
};

// No match, but no real-to-integer issues, and ExprScalar and current PromotedType are different,
// so let's try to promote to ExprScalar
template<typename ExprScalar,typename T, typename PromotedType>
struct promote_scalar_arg_unsupported<ExprScalar,T,PromotedType,false,true>
   : promote_scalar_arg_unsupported<ExprScalar,T,ExprScalar>
{};

// Unsafe real-to-integer, let's stop.
template<typename S,typename T, typename PromotedType, bool ConvertibleToLiteral>
struct promote_scalar_arg_unsupported<S,T,PromotedType,ConvertibleToLiteral,false> {};

// T is not even convertible to ExprScalar, let's stop.
template<typename S,typename T>
struct promote_scalar_arg_unsupported<S,T,S,false,true> {};

//classes inheriting no_assignment_operator don't generate a default operator=.
class no_assignment_operator
{
  private:
    no_assignment_operator& operator=(const no_assignment_operator&);
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(no_assignment_operator)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(no_assignment_operator)
};

/** \internal return the index type with the largest number of bits */
template<typename I1, typename I2>
struct promote_index_type
{
  typedef typename conditional<(sizeof(I1)<sizeof(I2)), I2, I1>::type type;
};

/** \internal If the template parameter Value is Dynamic, this class is just a wrapper around a T variable that
  * can be accessed using value() and setValue().
  * Otherwise, this class is an empty structure and value() just returns the template parameter Value.
  */
template<typename T, int Value> class variable_if_dynamic
{
  public:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(variable_if_dynamic)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamic(T v) { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    T value() { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    operator T() const { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void setValue(T v) const { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
};

template<typename T> class variable_if_dynamic<T, Dynamic>
{
    T m_value;
  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamic(T value = 0) EIGEN_NO_THROW : m_value(value) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T value() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator T() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void setValue(T value) { m_value = value; }
};

/** \internal like variable_if_dynamic but for DynamicIndex
  */
template<typename T, int Value> class variable_if_dynamicindex
{
  public:
    EIGEN_EMPTY_STRUCT_CTOR(variable_if_dynamicindex)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamicindex(T v) { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    T value() { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void setValue(T) {}
};

template<typename T> class variable_if_dynamicindex<T, DynamicIndex>
{
    T m_value;
    EIGEN_DEVICE_FUNC variable_if_dynamicindex() { eigen_assert(false); }
  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamicindex(T value) : m_value(value) {}
    EIGEN_DEVICE_FUNC T EIGEN_STRONG_INLINE value() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void setValue(T value) { m_value = value; }
};

template<typename T> struct functor_traits
{
  enum
  {
    Cost = 10,
    PacketAccess = false,
    IsRepeatable = false
  };
};

template<typename T> struct packet_traits;

template<typename T> struct unpacket_traits;

template<int Size, typename PacketType,
         bool Stop = Size==Dynamic || (Size%unpacket_traits<PacketType>::size)==0 || is_same<PacketType,typename unpacket_traits<PacketType>::half>::value>
struct find_best_packet_helper;

template< int Size, typename PacketType>
struct find_best_packet_helper<Size,PacketType,true>
{
  typedef PacketType type;
};

template<int Size, typename PacketType>
struct find_best_packet_helper<Size,PacketType,false>
{
  typedef typename find_best_packet_helper<Size,typename unpacket_traits<PacketType>::half>::type type;
};

template<typename T, int Size>
struct find_best_packet
{
  typedef typename find_best_packet_helper<Size,typename packet_traits<T>::type>::type type;
};

#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
template<int ArrayBytes, int AlignmentBytes,
         bool Match     =  bool((ArrayBytes%AlignmentBytes)==0),
         bool TryHalf   =  bool(EIGEN_MIN_ALIGN_BYTES<AlignmentBytes) >
struct compute_default_alignment_helper
{
  enum { value = 0 };
};

template<int ArrayBytes, int AlignmentBytes, bool TryHalf>
struct compute_default_alignment_helper<ArrayBytes, AlignmentBytes, true, TryHalf> // Match
{
  enum { value = AlignmentBytes };
};

template<int ArrayBytes, int AlignmentBytes>
struct compute_default_alignment_helper<ArrayBytes, AlignmentBytes, false, true> // Try-half
{
  // current packet too large, try with an half-packet
  enum { value = compute_default_alignment_helper<ArrayBytes, AlignmentBytes/2>::value };
};
#else
// If static alignment is disabled, no need to bother.
// This also avoids a division by zero in "bool Match =  bool((ArrayBytes%AlignmentBytes)==0)"
template<int ArrayBytes, int AlignmentBytes>
struct compute_default_alignment_helper
{
  enum { value = 0 };
};
#endif

template<typename T, int Size> struct compute_default_alignment {
  enum { value = compute_default_alignment_helper<Size*sizeof(T),EIGEN_MAX_STATIC_ALIGN_BYTES>::value };
};

template<typename T> struct compute_default_alignment<T,Dynamic> {
  enum { value = EIGEN_MAX_ALIGN_BYTES };
};

template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
                          ( (_Rows==1 && _Cols!=1) ? RowMajor
                          : (_Cols==1 && _Rows!=1) ? ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
         int _MaxRows = _Rows,
         int _MaxCols = _Cols
> class make_proper_matrix_type
{
    enum {
      IsColVector = _Cols==1 && _Rows!=1,
      IsRowVector = _Rows==1 && _Cols!=1,
      Options = IsColVector ? (_Options | ColMajor) & ~RowMajor
              : IsRowVector ? (_Options | RowMajor) & ~ColMajor
              : _Options
    };
  public:
    typedef Matrix<_Scalar, _Rows, _Cols, Options, _MaxRows, _MaxCols> type;
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
class compute_matrix_flags
{
    enum { row_major_bit = Options&RowMajor ? RowMajorBit : 0 };
  public:
    // FIXME currently we still have to handle DirectAccessBit at the expression level to handle DenseCoeffsBase<>
    // and then propagate this information to the evaluator's flags.
    // However, I (Gael) think that DirectAccessBit should only matter at the evaluation stage.
    enum { ret = DirectAccessBit | LvalueBit | NestByRefBit | row_major_bit };
};

template<int _Rows, int _Cols> struct size_at_compile_time
{
  enum { ret = (_Rows==Dynamic || _Cols==Dynamic) ? Dynamic : _Rows * _Cols };
};

template<typename XprType> struct size_of_xpr_at_compile_time
{
  enum { ret = size_at_compile_time<traits<XprType>::RowsAtCompileTime,traits<XprType>::ColsAtCompileTime>::ret };
};

/* plain_matrix_type : the difference from eval is that plain_matrix_type is always a plain matrix type,
 * whereas eval is a const reference in the case of a matrix
 */

template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct plain_matrix_type;
template<typename T, typename BaseClassType, int Flags> struct plain_matrix_type_dense;
template<typename T> struct plain_matrix_type<T,Dense>
{
  typedef typename plain_matrix_type_dense<T,typename traits<T>::XprKind, traits<T>::Flags>::type type;
};
template<typename T> struct plain_matrix_type<T,DiagonalShape>
{
  typedef typename T::PlainObject type;
};

template<typename T, int Flags> struct plain_matrix_type_dense<T,MatrixXpr,Flags>
{
  typedef Matrix<typename traits<T>::Scalar,
                traits<T>::RowsAtCompileTime,
                traits<T>::ColsAtCompileTime,
                AutoAlign | (Flags&RowMajorBit ? RowMajor : ColMajor),
                traits<T>::MaxRowsAtCompileTime,
                traits<T>::MaxColsAtCompileTime
          > type;
};

template<typename T, int Flags> struct plain_matrix_type_dense<T,ArrayXpr,Flags>
{
  typedef Array<typename traits<T>::Scalar,
                traits<T>::RowsAtCompileTime,
                traits<T>::ColsAtCompileTime,
                AutoAlign | (Flags&RowMajorBit ? RowMajor : ColMajor),
                traits<T>::MaxRowsAtCompileTime,
                traits<T>::MaxColsAtCompileTime
          > type;
};

/* eval : the return type of eval(). For matrices, this is just a const reference
 * in order to avoid a useless copy
 */

template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct eval;

template<typename T> struct eval<T,Dense>
{
  typedef typename plain_matrix_type<T>::type type;
//   typedef typename T::PlainObject type;
//   typedef T::Matrix<typename traits<T>::Scalar,
//                 traits<T>::RowsAtCompileTime,
//                 traits<T>::ColsAtCompileTime,
//                 AutoAlign | (traits<T>::Flags&RowMajorBit ? RowMajor : ColMajor),
//                 traits<T>::MaxRowsAtCompileTime,
//                 traits<T>::MaxColsAtCompileTime
//           > type;
};

template<typename T> struct eval<T,DiagonalShape>
{
  typedef typename plain_matrix_type<T>::type type;
};

// for matrices, no need to evaluate, just use a const reference to avoid a useless copy
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct eval<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>, Dense>
{
  typedef const Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>& type;
};

template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct eval<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>, Dense>
{
  typedef const Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>& type;
};


/* similar to plain_matrix_type, but using the evaluator's Flags */
template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct plain_object_eval;

template<typename T>
struct plain_object_eval<T,Dense>
{
  typedef typename plain_matrix_type_dense<T,typename traits<T>::XprKind, evaluator<T>::Flags>::type type;
};


/* plain_matrix_type_column_major : same as plain_matrix_type but guaranteed to be column-major
 */
template<typename T> struct plain_matrix_type_column_major
{
  enum { Rows = traits<T>::RowsAtCompileTime,
         Cols = traits<T>::ColsAtCompileTime,
         MaxRows = traits<T>::MaxRowsAtCompileTime,
         MaxCols = traits<T>::MaxColsAtCompileTime
  };
  typedef Matrix<typename traits<T>::Scalar,
                Rows,
                Cols,
                (MaxRows==1&&MaxCols!=1) ? RowMajor : ColMajor,
                MaxRows,
                MaxCols
          > type;
};

/* plain_matrix_type_row_major : same as plain_matrix_type but guaranteed to be row-major
 */
template<typename T> struct plain_matrix_type_row_major
{
  enum { Rows = traits<T>::RowsAtCompileTime,
         Cols = traits<T>::ColsAtCompileTime,
         MaxRows = traits<T>::MaxRowsAtCompileTime,
         MaxCols = traits<T>::MaxColsAtCompileTime
  };
  typedef Matrix<typename traits<T>::Scalar,
                Rows,
                Cols,
                (MaxCols==1&&MaxRows!=1) ? ColMajor : RowMajor,
                MaxRows,
                MaxCols
          > type;
};

/** \internal The reference selector for template expressions. The idea is that we don't
  * need to use references for expressions since they are light weight proxy
  * objects which should generate no copying overhead. */
template <typename T>
struct ref_selector
{
  typedef typename conditional<
    bool(traits<T>::Flags & NestByRefBit),
    T const&,
    const T
  >::type type;

  typedef typename conditional<
    bool(traits<T>::Flags & NestByRefBit),
    T &,
    T
  >::type non_const_type;
};

/** \internal Adds the const qualifier on the value-type of T2 if and only if T1 is a const type */
template<typename T1, typename T2>
struct transfer_constness
{
  typedef typename conditional<
    bool(internal::is_const<T1>::value),
    typename internal::add_const_on_value_type<T2>::type,
    T2
  >::type type;
};


// However, we still need a mechanism to detect whether an expression which is evaluated multiple time
// has to be evaluated into a temporary.
// That's the purpose of this new nested_eval helper:
/** \internal Determines how a given expression should be nested when evaluated multiple times.
  * For example, when you do a * (b+c), Eigen will determine how the expression b+c should be
  * evaluated into the bigger product expression. The choice is between nesting the expression b+c as-is, or
  * evaluating that expression b+c into a temporary variable d, and nest d so that the resulting expression is
  * a*d. Evaluating can be beneficial for example if every coefficient access in the resulting expression causes
  * many coefficient accesses in the nested expressions -- as is the case with matrix product for example.
  *
  * \tparam T the type of the expression being nested.
  * \tparam n the number of coefficient accesses in the nested expression for each coefficient access in the bigger expression.
  * \tparam PlainObject the type of the temporary if needed.
  */
template<typename T, int n, typename PlainObject = typename plain_object_eval<T>::type> struct nested_eval
{
  enum {
    ScalarReadCost = NumTraits<typename traits<T>::Scalar>::ReadCost,
    CoeffReadCost = evaluator<T>::CoeffReadCost,  // NOTE What if an evaluator evaluate itself into a temporary?
                                                  //      Then CoeffReadCost will be small (e.g., 1) but we still have to evaluate, especially if n>1.
                                                  //      This situation is already taken care by the EvalBeforeNestingBit flag, which is turned ON
                                                  //      for all evaluator creating a temporary. This flag is then propagated by the parent evaluators.
                                                  //      Another solution could be to count the number of temps?
    NAsInteger = n == Dynamic ? HugeCost : n,
    CostEval   = (NAsInteger+1) * ScalarReadCost + CoeffReadCost,
    CostNoEval = NAsInteger * CoeffReadCost,
    Evaluate = (int(evaluator<T>::Flags) & EvalBeforeNestingBit) || (int(CostEval) < int(CostNoEval))
  };

  typedef typename conditional<Evaluate, PlainObject, typename ref_selector<T>::type>::type type;
};

template<typename T>
EIGEN_DEVICE_FUNC
inline T* const_cast_ptr(const T* ptr)
{
  return const_cast<T*>(ptr);
}

template<typename Derived, typename XprKind = typename traits<Derived>::XprKind>
struct dense_xpr_base
{
  /* dense_xpr_base should only ever be used on dense expressions, thus falling either into the MatrixXpr or into the ArrayXpr cases */
};

template<typename Derived>
struct dense_xpr_base<Derived, MatrixXpr>
{
  typedef MatrixBase<Derived> type;
};

template<typename Derived>
struct dense_xpr_base<Derived, ArrayXpr>
{
  typedef ArrayBase<Derived> type;
};

template<typename Derived, typename XprKind = typename traits<Derived>::XprKind, typename StorageKind = typename traits<Derived>::StorageKind>
struct generic_xpr_base;

template<typename Derived, typename XprKind>
struct generic_xpr_base<Derived, XprKind, Dense>
{
  typedef typename dense_xpr_base<Derived,XprKind>::type type;
};

template<typename XprType, typename CastType> struct cast_return_type
{
  typedef typename XprType::Scalar CurrentScalarType;
  typedef typename remove_all<CastType>::type _CastType;
  typedef typename _CastType::Scalar NewScalarType;
  typedef typename conditional<is_same<CurrentScalarType,NewScalarType>::value,
                              const XprType&,CastType>::type type;
};

template <typename A, typename B> struct promote_storage_type;

template <typename A> struct promote_storage_type<A,A>
{
  typedef A ret;
};
template <typename A> struct promote_storage_type<A, const A>
{
  typedef A ret;
};
template <typename A> struct promote_storage_type<const A, A>
{
  typedef A ret;
};

/** \internal Specify the "storage kind" of applying a coefficient-wise
  * binary operations between two expressions of kinds A and B respectively.
  * The template parameter Functor permits to specialize the resulting storage kind wrt to
  * the functor.
  * The default rules are as follows:
  * \code
  * A      op A      -> A
  * A      op dense  -> dense
  * dense  op B      -> dense
  * sparse op dense  -> sparse
  * dense  op sparse -> sparse
  * \endcode
  */
template <typename A, typename B, typename Functor> struct cwise_promote_storage_type;

template <typename A, typename Functor>                   struct cwise_promote_storage_type<A,A,Functor>                                      { typedef A      ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Dense,Dense,Functor>                              { typedef Dense  ret; };
template <typename A, typename Functor>                   struct cwise_promote_storage_type<A,Dense,Functor>                                  { typedef Dense  ret; };
template <typename B, typename Functor>                   struct cwise_promote_storage_type<Dense,B,Functor>                                  { typedef Dense  ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Sparse,Dense,Functor>                             { typedef Sparse ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Dense,Sparse,Functor>                             { typedef Sparse ret; };

template <typename LhsKind, typename RhsKind, int LhsOrder, int RhsOrder> struct cwise_promote_storage_order {
  enum { value = LhsOrder };
};

template <typename LhsKind, int LhsOrder, int RhsOrder>   struct cwise_promote_storage_order<LhsKind,Sparse,LhsOrder,RhsOrder>                { enum { value = RhsOrder }; };
template <typename RhsKind, int LhsOrder, int RhsOrder>   struct cwise_promote_storage_order<Sparse,RhsKind,LhsOrder,RhsOrder>                { enum { value = LhsOrder }; };
template <int Order>                                      struct cwise_promote_storage_order<Sparse,Sparse,Order,Order>                       { enum { value = Order }; };


/** \internal Specify the "storage kind" of multiplying an expression of kind A with kind B.
  * The template parameter ProductTag permits to specialize the resulting storage kind wrt to
  * some compile-time properties of the product: GemmProduct, GemvProduct, OuterProduct, InnerProduct.
  * The default rules are as follows:
  * \code
  *  K * K            -> K
  *  dense * K        -> dense
  *  K * dense        -> dense
  *  diag * K         -> K
  *  K * diag         -> K
  *  Perm * K         -> K
  * K * Perm          -> K
  * \endcode
  */
template <typename A, typename B, int ProductTag> struct product_promote_storage_type;

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  A,                  ProductTag> { typedef A     ret;};
template <int ProductTag>             struct product_promote_storage_type<Dense,              Dense,              ProductTag> { typedef Dense ret;};
template <typename A, int ProductTag> struct product_promote_storage_type<A,                  Dense,              ProductTag> { typedef Dense ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<Dense,              B,                  ProductTag> { typedef Dense ret; };

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  DiagonalShape,      ProductTag> { typedef A ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<DiagonalShape,      B,                  ProductTag> { typedef B ret; };
template <int ProductTag>             struct product_promote_storage_type<Dense,              DiagonalShape,      ProductTag> { typedef Dense ret; };
template <int ProductTag>             struct product_promote_storage_type<DiagonalShape,      Dense,              ProductTag> { typedef Dense ret; };

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  PermutationStorage, ProductTag> { typedef A ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<PermutationStorage, B,                  ProductTag> { typedef B ret; };
template <int ProductTag>             struct product_promote_storage_type<Dense,              PermutationStorage, ProductTag> { typedef Dense ret; };
template <int ProductTag>             struct product_promote_storage_type<PermutationStorage, Dense,              ProductTag> { typedef Dense ret; };

/** \internal gives the plain matrix or array type to store a row/column/diagonal of a matrix type.
  * \tparam Scalar optional parameter allowing to pass a different scalar type than the one of the MatrixType.
  */
template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_row_type
{
  typedef Matrix<Scalar, 1, ExpressionType::ColsAtCompileTime,
                 int(ExpressionType::PlainObject::Options) | int(RowMajor), 1, ExpressionType::MaxColsAtCompileTime> MatrixRowType;
  typedef Array<Scalar, 1, ExpressionType::ColsAtCompileTime,
                 int(ExpressionType::PlainObject::Options) | int(RowMajor), 1, ExpressionType::MaxColsAtCompileTime> ArrayRowType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixRowType,
    ArrayRowType
  >::type type;
};

template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_col_type
{
  typedef Matrix<Scalar, ExpressionType::RowsAtCompileTime, 1,
                 ExpressionType::PlainObject::Options & ~RowMajor, ExpressionType::MaxRowsAtCompileTime, 1> MatrixColType;
  typedef Array<Scalar, ExpressionType::RowsAtCompileTime, 1,
                 ExpressionType::PlainObject::Options & ~RowMajor, ExpressionType::MaxRowsAtCompileTime, 1> ArrayColType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixColType,
    ArrayColType
  >::type type;
};

template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_diag_type
{
  enum { diag_size = EIGEN_SIZE_MIN_PREFER_DYNAMIC(ExpressionType::RowsAtCompileTime, ExpressionType::ColsAtCompileTime),
         max_diag_size = EIGEN_SIZE_MIN_PREFER_FIXED(ExpressionType::MaxRowsAtCompileTime, ExpressionType::MaxColsAtCompileTime)
  };
  typedef Matrix<Scalar, diag_size, 1, ExpressionType::PlainObject::Options & ~RowMajor, max_diag_size, 1> MatrixDiagType;
  typedef Array<Scalar, diag_size, 1, ExpressionType::PlainObject::Options & ~RowMajor, max_diag_size, 1> ArrayDiagType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixDiagType,
    ArrayDiagType
  >::type type;
};

template<typename Expr,typename Scalar = typename Expr::Scalar>
struct plain_constant_type
{
  enum { Options = (traits<Expr>::Flags&RowMajorBit)?RowMajor:0 };

  typedef Array<Scalar,  traits<Expr>::RowsAtCompileTime,   traits<Expr>::ColsAtCompileTime,
                Options, traits<Expr>::MaxRowsAtCompileTime,traits<Expr>::MaxColsAtCompileTime> array_type;

  typedef Matrix<Scalar,  traits<Expr>::RowsAtCompileTime,   traits<Expr>::ColsAtCompileTime,
                 Options, traits<Expr>::MaxRowsAtCompileTime,traits<Expr>::MaxColsAtCompileTime> matrix_type;

  typedef CwiseNullaryOp<scalar_constant_op<Scalar>, const typename conditional<is_same< typename traits<Expr>::XprKind, MatrixXpr >::value, matrix_type, array_type>::type > type;
};

template<typename ExpressionType>
struct is_lvalue
{
  enum { value = (!bool(is_const<ExpressionType>::value)) &&
                 bool(traits<ExpressionType>::Flags & LvalueBit) };
};

template<typename T> struct is_diagonal
{ enum { ret = false }; };

template<typename T> struct is_diagonal<DiagonalBase<T> >
{ enum { ret = true }; };

template<typename T> struct is_diagonal<DiagonalWrapper<T> >
{ enum { ret = true }; };

template<typename T, int S> struct is_diagonal<DiagonalMatrix<T,S> >
{ enum { ret = true }; };


template<typename T> struct is_identity
{ enum { value = false }; };

template<typename T> struct is_identity<CwiseNullaryOp<internal::scalar_identity_op<typename T::Scalar>, T> >
{ enum { value = true }; };


template<typename S1, typename S2> struct glue_shapes;
template<> struct glue_shapes<DenseShape,TriangularShape> { typedef TriangularShape type;  };

template<typename T1, typename T2>
struct possibly_same_dense {
  enum { value = has_direct_access<T1>::ret && has_direct_access<T2>::ret && is_same<typename T1::Scalar,typename T2::Scalar>::value };
};

template<typename T1, typename T2>
EIGEN_DEVICE_FUNC
bool is_same_dense(const T1 &mat1, const T2 &mat2, typename enable_if<possibly_same_dense<T1,T2>::value>::type * = 0)
{
  return (mat1.data()==mat2.data()) && (mat1.innerStride()==mat2.innerStride()) && (mat1.outerStride()==mat2.outerStride());
}

template<typename T1, typename T2>
EIGEN_DEVICE_FUNC
bool is_same_dense(const T1 &, const T2 &, typename enable_if<!possibly_same_dense<T1,T2>::value>::type * = 0)
{
  return false;
}

// Internal helper defining the cost of a scalar division for the type T.
// The default heuristic can be specialized for each scalar type and architecture.
template<typename T,bool Vectorized=false,typename EnableIf = void>
struct scalar_div_cost {
  enum { value = 8*NumTraits<T>::MulCost };
};

template<typename T,bool Vectorized>
struct scalar_div_cost<std::complex<T>, Vectorized> {
  enum { value = 2*scalar_div_cost<T>::value
               + 6*NumTraits<T>::MulCost
               + 3*NumTraits<T>::AddCost
  };
};


template<bool Vectorized>
struct scalar_div_cost<signed long,Vectorized,typename conditional<sizeof(long)==8,void,false_type>::type> { enum { value = 24 }; };
template<bool Vectorized>
struct scalar_div_cost<unsigned long,Vectorized,typename conditional<sizeof(long)==8,void,false_type>::type> { enum { value = 21 }; };


#ifdef EIGEN_DEBUG_ASSIGN
std::string demangle_traversal(int t)
{
  if(t==DefaultTraversal) return "DefaultTraversal";
  if(t==LinearTraversal) return "LinearTraversal";
  if(t==InnerVectorizedTraversal) return "InnerVectorizedTraversal";
  if(t==LinearVectorizedTraversal) return "LinearVectorizedTraversal";
  if(t==SliceVectorizedTraversal) return "SliceVectorizedTraversal";
  return "?";
}
std::string demangle_unrolling(int t)
{
  if(t==NoUnrolling) return "NoUnrolling";
  if(t==InnerUnrolling) return "InnerUnrolling";
  if(t==CompleteUnrolling) return "CompleteUnrolling";
  return "?";
}
std::string demangle_flags(int f)
{
  std::string res;
  if(f&RowMajorBit)                 res += " | RowMajor";
  if(f&PacketAccessBit)             res += " | Packet";
  if(f&LinearAccessBit)             res += " | Linear";
  if(f&LvalueBit)                   res += " | Lvalue";
  if(f&DirectAccessBit)             res += " | Direct";
  if(f&NestByRefBit)                res += " | NestByRef";
  if(f&NoPreferredStorageOrderBit)  res += " | NoPreferredStorageOrderBit";

  return res;
}
#endif

} // end namespace internal


/** \class ScalarBinaryOpTraits
  * \ingroup Core_Module
  *
  * \brief Determines whether the given binary operation of two numeric types is allowed and what the scalar return type is.
  *
  * This class permits to control the scalar return type of any binary operation performed on two different scalar types through (partial) template specializations.
  *
  * For instance, let \c U1, \c U2 and \c U3 be three user defined scalar types for which most operations between instances of \c U1 and \c U2 returns an \c U3.
  * You can let %Eigen knows that by defining:
    \code
    template<typename BinaryOp>
    struct ScalarBinaryOpTraits<U1,U2,BinaryOp> { typedef U3 ReturnType;  };
    template<typename BinaryOp>
    struct ScalarBinaryOpTraits<U2,U1,BinaryOp> { typedef U3 ReturnType;  };
    \endcode
  * You can then explicitly disable some particular operations to get more explicit error messages:
    \code
    template<>
    struct ScalarBinaryOpTraits<U1,U2,internal::scalar_max_op<U1,U2> > {};
    \endcode
  * Or customize the return type for individual operation:
    \code
    template<>
    struct ScalarBinaryOpTraits<U1,U2,internal::scalar_sum_op<U1,U2> > { typedef U1 ReturnType; };
    \endcode
  *
  * By default, the following generic combinations are supported:
  <table class="manual">
  <tr><th>ScalarA</th><th>ScalarB</th><th>BinaryOp</th><th>ReturnType</th><th>Note</th></tr>
  <tr            ><td>\c T </td><td>\c T </td><td>\c * </td><td>\c T </td><td></td></tr>
  <tr class="alt"><td>\c NumTraits<T>::Real </td><td>\c T </td><td>\c * </td><td>\c T </td><td>Only if \c NumTraits<T>::IsComplex </td></tr>
  <tr            ><td>\c T </td><td>\c NumTraits<T>::Real </td><td>\c * </td><td>\c T </td><td>Only if \c NumTraits<T>::IsComplex </td></tr>
  </table>
  *
  * \sa CwiseBinaryOp
  */
template<typename ScalarA, typename ScalarB, typename BinaryOp=internal::scalar_product_op<ScalarA,ScalarB> >
struct ScalarBinaryOpTraits
#ifndef EIGEN_PARSED_BY_DOXYGEN
  // for backward compatibility, use the hints given by the (deprecated) internal::scalar_product_traits class.
  : internal::scalar_product_traits<ScalarA,ScalarB>
#endif // EIGEN_PARSED_BY_DOXYGEN
{};

template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T,T,BinaryOp>
{
  typedef T ReturnType;
};

template <typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T, typename NumTraits<typename internal::enable_if<NumTraits<T>::IsComplex,T>::type>::Real, BinaryOp>
{
  typedef T ReturnType;
};
template <typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<typename NumTraits<typename internal::enable_if<NumTraits<T>::IsComplex,T>::type>::Real, T, BinaryOp>
{
  typedef T ReturnType;
};

// For Matrix * Permutation
template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T,void,BinaryOp>
{
  typedef T ReturnType;
};

// For Permutation * Matrix
template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<void,T,BinaryOp>
{
  typedef T ReturnType;
};

// for Permutation*Permutation
template<typename BinaryOp>
struct ScalarBinaryOpTraits<void,void,BinaryOp>
{
  typedef void ReturnType;
};

// We require Lhs and Rhs to have "compatible" scalar types.
// It is tempting to always allow mixing different types but remember that this is often impossible in the vectorized paths.
// So allowing mixing different types gives very unexpected errors when enabling vectorization, when the user tries to
// add together a float matrix and a double matrix.
#define EIGEN_CHECK_BINARY_COMPATIBILIY(BINOP,LHS,RHS) \
  EIGEN_STATIC_ASSERT((Eigen::internal::has_ReturnType<ScalarBinaryOpTraits<LHS, RHS,BINOP> >::value), \
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

} // end namespace Eigen

#endif // EIGEN_XPRHELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/ComplexEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Claire Maurice
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_EIGEN_SOLVER_H
#define EIGEN_COMPLEX_EIGEN_SOLVER_H

#include "./ComplexSchur.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class ComplexEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of general complex matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are
  * computing the eigendecomposition; this is expected to be an
  * instantiation of the Matrix class template.
  *
  * The eigenvalues and eigenvectors of a matrix \f$ A \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda v
  * \f$.  If \f$ D \f$ is a diagonal matrix with the eigenvalues on
  * the diagonal, and \f$ V \f$ is a matrix with the eigenvectors as
  * its columns, then \f$ A V = V D \f$. The matrix \f$ V \f$ is
  * almost always invertible, in which case we have \f$ A = V D V^{-1}
  * \f$. This is called the eigendecomposition.
  *
  * The main function in this class is compute(), which computes the
  * eigenvalues and eigenvectors of a given function. The
  * documentation for that function contains an example showing the
  * main features of the class.
  *
  * \sa class EigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class ComplexEigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType.
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues().
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options&(~RowMajor), MaxColsAtCompileTime, 1> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors().
      *
      * This is a square matrix with entries of type #ComplexScalar.
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().
      */
    ComplexEigenSolver()
            : m_eivec(),
              m_eivalues(),
              m_schur(),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX()
    {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa ComplexEigenSolver()
      */
    explicit ComplexEigenSolver(Index size)
            : m_eivec(size, size),
              m_eivalues(size),
              m_schur(size),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX(size, size)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed.
      *
      * This constructor calls compute() to compute the eigendecomposition.
      */
    template<typename InputType>
    explicit ComplexEigenSolver(const EigenBase<InputType>& matrix, bool computeEigenvectors = true)
            : m_eivec(matrix.rows(),matrix.cols()),
              m_eivalues(matrix.cols()),
              m_schur(matrix.rows()),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX(matrix.rows(),matrix.cols())
    {
      compute(matrix.derived(), computeEigenvectors);
    }

    /** \brief Returns the eigenvectors of given matrix.
      *
      * \returns  A const reference to the matrix whose columns are the eigenvectors.
      *
      * \pre Either the constructor
      * ComplexEigenSolver(const MatrixType& matrix, bool) or the member
      * function compute(const MatrixType& matrix, bool) has been called before
      * to compute the eigendecomposition of a matrix, and
      * \p computeEigenvectors was set to true (the default).
      *
      * This function returns a matrix whose columns are the eigenvectors. Column
      * \f$ k \f$ is an eigenvector corresponding to eigenvalue number \f$ k
      * \f$ as returned by eigenvalues().  The eigenvectors are normalized to
      * have (Euclidean) norm equal to one. The matrix returned by this
      * function is the matrix \f$ V \f$ in the eigendecomposition \f$ A = V D
      * V^{-1} \f$, if it exists.
      *
      * Example: \include ComplexEigenSolver_eigenvectors.cpp
      * Output: \verbinclude ComplexEigenSolver_eigenvectors.out
      */
    const EigenvectorType& eigenvectors() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the eigenvalues of given matrix.
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre Either the constructor
      * ComplexEigenSolver(const MatrixType& matrix, bool) or the member
      * function compute(const MatrixType& matrix, bool) has been called before
      * to compute the eigendecomposition of a matrix.
      *
      * This function returns a column vector containing the
      * eigenvalues. Eigenvalues are repeated according to their
      * algebraic multiplicity, so there are as many eigenvalues as
      * rows in the matrix. The eigenvalues are not sorted in any particular
      * order.
      *
      * Example: \include ComplexEigenSolver_eigenvalues.cpp
      * Output: \verbinclude ComplexEigenSolver_eigenvalues.out
      */
    const EigenvalueType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed.
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the complex matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to Schur form using the
      * ComplexSchur class. The Schur decomposition is then used to
      * compute the eigenvalues and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * Schur decomposition, which is \f$ O(n^3) \f$ where \f$ n \f$
      * is the size of the matrix.
      *
      * Example: \include ComplexEigenSolver_compute.cpp
      * Output: \verbinclude ComplexEigenSolver_compute.out
      */
    template<typename InputType>
    ComplexEigenSolver& compute(const EigenBase<InputType>& matrix, bool computeEigenvectors = true);

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      return m_schur.info();
    }

    /** \brief Sets the maximum number of iterations allowed. */
    ComplexEigenSolver& setMaxIterations(Index maxIters)
    {
      m_schur.setMaxIterations(maxIters);
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_schur.getMaxIterations();
    }

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }
    
    EigenvectorType m_eivec;
    EigenvalueType m_eivalues;
    ComplexSchur<MatrixType> m_schur;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
    EigenvectorType m_matX;

  private:
    void doComputeEigenvectors(RealScalar matrixnorm);
    void sortEigenvalues(bool computeEigenvectors);
};


template<typename MatrixType>
template<typename InputType>
ComplexEigenSolver<MatrixType>& 
ComplexEigenSolver<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeEigenvectors)
{
  check_template_parameters();
  
  // this code is inspired from Jampack
  eigen_assert(matrix.cols() == matrix.rows());

  // Do a complex Schur decomposition, A = U T U^*
  // The eigenvalues are on the diagonal of T.
  m_schur.compute(matrix.derived(), computeEigenvectors);

  if(m_schur.info() == Success)
  {
    m_eivalues = m_schur.matrixT().diagonal();
    if(computeEigenvectors)
      doComputeEigenvectors(m_schur.matrixT().norm());
    sortEigenvalues(computeEigenvectors);
  }

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}


template<typename MatrixType>
void ComplexEigenSolver<MatrixType>::doComputeEigenvectors(RealScalar matrixnorm)
{
  const Index n = m_eivalues.size();

  matrixnorm = numext::maxi(matrixnorm,(std::numeric_limits<RealScalar>::min)());

  // Compute X such that T = X D X^(-1), where D is the diagonal of T.
  // The matrix X is unit triangular.
  m_matX = EigenvectorType::Zero(n, n);
  for(Index k=n-1 ; k>=0 ; k--)
  {
    m_matX.coeffRef(k,k) = ComplexScalar(1.0,0.0);
    // Compute X(i,k) using the (i,k) entry of the equation X T = D X
    for(Index i=k-1 ; i>=0 ; i--)
    {
      m_matX.coeffRef(i,k) = -m_schur.matrixT().coeff(i,k);
      if(k-i-1>0)
        m_matX.coeffRef(i,k) -= (m_schur.matrixT().row(i).segment(i+1,k-i-1) * m_matX.col(k).segment(i+1,k-i-1)).value();
      ComplexScalar z = m_schur.matrixT().coeff(i,i) - m_schur.matrixT().coeff(k,k);
      if(z==ComplexScalar(0))
      {
        // If the i-th and k-th eigenvalue are equal, then z equals 0.
        // Use a small value instead, to prevent division by zero.
        numext::real_ref(z) = NumTraits<RealScalar>::epsilon() * matrixnorm;
      }
      m_matX.coeffRef(i,k) = m_matX.coeff(i,k) / z;
    }
  }

  // Compute V as V = U X; now A = U T U^* = U X D X^(-1) U^* = V D V^(-1)
  m_eivec.noalias() = m_schur.matrixU() * m_matX;
  // .. and normalize the eigenvectors
  for(Index k=0 ; k<n ; k++)
  {
    m_eivec.col(k).normalize();
  }
}


template<typename MatrixType>
void ComplexEigenSolver<MatrixType>::sortEigenvalues(bool computeEigenvectors)
{
  const Index n =  m_eivalues.size();
  for (Index i=0; i<n; i++)
  {
    Index k;
    m_eivalues.cwiseAbs().tail(n-i).minCoeff(&k);
    if (k != 0)
    {
      k += i;
      std::swap(m_eivalues[k],m_eivalues[i]);
      if(computeEigenvectors)
	m_eivec.col(i).swap(m_eivec.col(k));
    }
  }
}

} // end namespace Eigen

#endif // EIGEN_COMPLEX_EIGEN_SOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Claire Maurice
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_SCHUR_H
#define EIGEN_COMPLEX_SCHUR_H

#include "./HessenbergDecomposition.h"

namespace Eigen { 

namespace internal {
template<typename MatrixType, bool IsComplex> struct complex_schur_reduce_to_hessenberg;
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class ComplexSchur
  *
  * \brief Performs a complex Schur decomposition of a real or complex square matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are
  * computing the Schur decomposition; this is expected to be an
  * instantiation of the Matrix class template.
  *
  * Given a real or complex square matrix A, this class computes the
  * Schur decomposition: \f$ A = U T U^*\f$ where U is a unitary
  * complex matrix, and T is a complex upper triangular matrix.  The
  * diagonal of the matrix T corresponds to the eigenvalues of the
  * matrix A.
  *
  * Call the function compute() to compute the Schur decomposition of
  * a given matrix. Alternatively, you can use the 
  * ComplexSchur(const MatrixType&, bool) constructor which computes
  * the Schur decomposition at construction time. Once the
  * decomposition is computed, you can use the matrixU() and matrixT()
  * functions to retrieve the matrices U and V in the decomposition.
  *
  * \note This code is inspired from Jampack
  *
  * \sa class RealSchur, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class ComplexSchur
{
  public:
    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type \p _MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for \p _MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for the matrices in the Schur decomposition.
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of \p _MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> ComplexMatrixType;

    /** \brief Default constructor.
      *
      * \param [in] size  Positive integer, size of the matrix whose Schur decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user
      * intends to perform decompositions via compute().  The \p size
      * parameter is only used as a hint. It is not an error to give a
      * wrong \p size, but it may impair performance.
      *
      * \sa compute() for an example.
      */
    explicit ComplexSchur(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime)
      : m_matT(size,size),
        m_matU(size,size),
        m_hess(size),
        m_isInitialized(false),
        m_matUisUptodate(false),
        m_maxIters(-1)
    {}

    /** \brief Constructor; computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      *
      * This constructor calls compute() to compute the Schur decomposition.
      *
      * \sa matrixT() and matrixU() for examples.
      */
    template<typename InputType>
    explicit ComplexSchur(const EigenBase<InputType>& matrix, bool computeU = true)
      : m_matT(matrix.rows(),matrix.cols()),
        m_matU(matrix.rows(),matrix.cols()),
        m_hess(matrix.rows()),
        m_isInitialized(false),
        m_matUisUptodate(false),
        m_maxIters(-1)
    {
      compute(matrix.derived(), computeU);
    }

    /** \brief Returns the unitary matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix U.
      *
      * It is assumed that either the constructor
      * ComplexSchur(const MatrixType& matrix, bool computeU) or the
      * member function compute(const MatrixType& matrix, bool computeU)
      * has been called before to compute the Schur decomposition of a
      * matrix, and that \p computeU was set to true (the default
      * value).
      *
      * Example: \include ComplexSchur_matrixU.cpp
      * Output: \verbinclude ComplexSchur_matrixU.out
      */
    const ComplexMatrixType& matrixU() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      eigen_assert(m_matUisUptodate && "The matrix U has not been computed during the ComplexSchur decomposition.");
      return m_matU;
    }

    /** \brief Returns the triangular matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix T.
      *
      * It is assumed that either the constructor
      * ComplexSchur(const MatrixType& matrix, bool computeU) or the
      * member function compute(const MatrixType& matrix, bool computeU)
      * has been called before to compute the Schur decomposition of a
      * matrix.
      *
      * Note that this function returns a plain square matrix. If you want to reference
      * only the upper triangular part, use:
      * \code schur.matrixT().triangularView<Upper>() \endcode 
      *
      * Example: \include ComplexSchur_matrixT.cpp
      * Output: \verbinclude ComplexSchur_matrixT.out
      */
    const ComplexMatrixType& matrixT() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      return m_matT;
    }

    /** \brief Computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.

      * \returns    Reference to \c *this
      *
      * The Schur decomposition is computed by first reducing the
      * matrix to Hessenberg form using the class
      * HessenbergDecomposition. The Hessenberg matrix is then reduced
      * to triangular form by performing QR iterations with a single
      * shift. The cost of computing the Schur decomposition depends
      * on the number of iterations; as a rough guide, it may be taken
      * on the number of iterations; as a rough guide, it may be taken
      * to be \f$25n^3\f$ complex flops, or \f$10n^3\f$ complex flops
      * if \a computeU is false.
      *
      * Example: \include ComplexSchur_compute.cpp
      * Output: \verbinclude ComplexSchur_compute.out
      *
      * \sa compute(const MatrixType&, bool, Index)
      */
    template<typename InputType>
    ComplexSchur& compute(const EigenBase<InputType>& matrix, bool computeU = true);
    
    /** \brief Compute Schur decomposition from a given Hessenberg matrix
     *  \param[in] matrixH Matrix in Hessenberg form H
     *  \param[in] matrixQ orthogonal matrix Q that transform a matrix A to H : A = Q H Q^T
     *  \param computeU Computes the matriX U of the Schur vectors
     * \return Reference to \c *this
     * 
     *  This routine assumes that the matrix is already reduced in Hessenberg form matrixH
     *  using either the class HessenbergDecomposition or another mean. 
     *  It computes the upper quasi-triangular matrix T of the Schur decomposition of H
     *  When computeU is true, this routine computes the matrix U such that 
     *  A = U T U^T =  (QZ) T (QZ)^T = Q H Q^T where A is the initial matrix
     * 
     * NOTE Q is referenced if computeU is true; so, if the initial orthogonal matrix
     * is not available, the user should give an identity matrix (Q.setIdentity())
     * 
     * \sa compute(const MatrixType&, bool)
     */
    template<typename HessMatrixType, typename OrthMatrixType>
    ComplexSchur& computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU=true);

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. 
      *
      * If not specified by the user, the maximum number of iterations is m_maxIterationsPerRow times the size
      * of the matrix.
      */
    ComplexSchur& setMaxIterations(Index maxIters)
    {
      m_maxIters = maxIters;
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_maxIters;
    }

    /** \brief Maximum number of iterations per row.
      *
      * If not otherwise specified, the maximum number of iterations is this number times the size of the
      * matrix. It is currently set to 30.
      */
    static const int m_maxIterationsPerRow = 30;

  protected:
    ComplexMatrixType m_matT, m_matU;
    HessenbergDecomposition<MatrixType> m_hess;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_matUisUptodate;
    Index m_maxIters;

  private:  
    bool subdiagonalEntryIsNeglegible(Index i);
    ComplexScalar computeShift(Index iu, Index iter);
    void reduceToTriangularForm(bool computeU);
    friend struct internal::complex_schur_reduce_to_hessenberg<MatrixType, NumTraits<Scalar>::IsComplex>;
};

/** If m_matT(i+1,i) is neglegible in floating point arithmetic
  * compared to m_matT(i,i) and m_matT(j,j), then set it to zero and
  * return true, else return false. */
template<typename MatrixType>
inline bool ComplexSchur<MatrixType>::subdiagonalEntryIsNeglegible(Index i)
{
  RealScalar d = numext::norm1(m_matT.coeff(i,i)) + numext::norm1(m_matT.coeff(i+1,i+1));
  RealScalar sd = numext::norm1(m_matT.coeff(i+1,i));
  if (internal::isMuchSmallerThan(sd, d, NumTraits<RealScalar>::epsilon()))
  {
    m_matT.coeffRef(i+1,i) = ComplexScalar(0);
    return true;
  }
  return false;
}


/** Compute the shift in the current QR iteration. */
template<typename MatrixType>
typename ComplexSchur<MatrixType>::ComplexScalar ComplexSchur<MatrixType>::computeShift(Index iu, Index iter)
{
  using std::abs;
  if (iter == 10 || iter == 20) 
  {
    // exceptional shift, taken from http://www.netlib.org/eispack/comqr.f
    return abs(numext::real(m_matT.coeff(iu,iu-1))) + abs(numext::real(m_matT.coeff(iu-1,iu-2)));
  }

  // compute the shift as one of the eigenvalues of t, the 2x2
  // diagonal block on the bottom of the active submatrix
  Matrix<ComplexScalar,2,2> t = m_matT.template block<2,2>(iu-1,iu-1);
  RealScalar normt = t.cwiseAbs().sum();
  t /= normt;     // the normalization by sf is to avoid under/overflow

  ComplexScalar b = t.coeff(0,1) * t.coeff(1,0);
  ComplexScalar c = t.coeff(0,0) - t.coeff(1,1);
  ComplexScalar disc = sqrt(c*c + RealScalar(4)*b);
  ComplexScalar det = t.coeff(0,0) * t.coeff(1,1) - b;
  ComplexScalar trace = t.coeff(0,0) + t.coeff(1,1);
  ComplexScalar eival1 = (trace + disc) / RealScalar(2);
  ComplexScalar eival2 = (trace - disc) / RealScalar(2);
  RealScalar eival1_norm = numext::norm1(eival1);
  RealScalar eival2_norm = numext::norm1(eival2);
  // A division by zero can only occur if eival1==eival2==0.
  // In this case, det==0, and all we have to do is checking that eival2_norm!=0
  if(eival1_norm > eival2_norm)
    eival2 = det / eival1;
  else if(eival2_norm!=RealScalar(0))
    eival1 = det / eival2;

  // choose the eigenvalue closest to the bottom entry of the diagonal
  if(numext::norm1(eival1-t.coeff(1,1)) < numext::norm1(eival2-t.coeff(1,1)))
    return normt * eival1;
  else
    return normt * eival2;
}


template<typename MatrixType>
template<typename InputType>
ComplexSchur<MatrixType>& ComplexSchur<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeU)
{
  m_matUisUptodate = false;
  eigen_assert(matrix.cols() == matrix.rows());

  if(matrix.cols() == 1)
  {
    m_matT = matrix.derived().template cast<ComplexScalar>();
    if(computeU)  m_matU = ComplexMatrixType::Identity(1,1);
    m_info = Success;
    m_isInitialized = true;
    m_matUisUptodate = computeU;
    return *this;
  }

  internal::complex_schur_reduce_to_hessenberg<MatrixType, NumTraits<Scalar>::IsComplex>::run(*this, matrix.derived(), computeU);
  computeFromHessenberg(m_matT, m_matU, computeU);
  return *this;
}

template<typename MatrixType>
template<typename HessMatrixType, typename OrthMatrixType>
ComplexSchur<MatrixType>& ComplexSchur<MatrixType>::computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ, bool computeU)
{
  m_matT = matrixH;
  if(computeU)
    m_matU = matrixQ;
  reduceToTriangularForm(computeU);
  return *this;
}
namespace internal {

/* Reduce given matrix to Hessenberg form */
template<typename MatrixType, bool IsComplex>
struct complex_schur_reduce_to_hessenberg
{
  // this is the implementation for the case IsComplex = true
  static void run(ComplexSchur<MatrixType>& _this, const MatrixType& matrix, bool computeU)
  {
    _this.m_hess.compute(matrix);
    _this.m_matT = _this.m_hess.matrixH();
    if(computeU)  _this.m_matU = _this.m_hess.matrixQ();
  }
};

template<typename MatrixType>
struct complex_schur_reduce_to_hessenberg<MatrixType, false>
{
  static void run(ComplexSchur<MatrixType>& _this, const MatrixType& matrix, bool computeU)
  {
    typedef typename ComplexSchur<MatrixType>::ComplexScalar ComplexScalar;

    // Note: m_hess is over RealScalar; m_matT and m_matU is over ComplexScalar
    _this.m_hess.compute(matrix);
    _this.m_matT = _this.m_hess.matrixH().template cast<ComplexScalar>();
    if(computeU)  
    {
      // This may cause an allocation which seems to be avoidable
      MatrixType Q = _this.m_hess.matrixQ(); 
      _this.m_matU = Q.template cast<ComplexScalar>();
    }
  }
};

} // end namespace internal

// Reduce the Hessenberg matrix m_matT to triangular form by QR iteration.
template<typename MatrixType>
void ComplexSchur<MatrixType>::reduceToTriangularForm(bool computeU)
{  
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * m_matT.rows();

  // The matrix m_matT is divided in three parts. 
  // Rows 0,...,il-1 are decoupled from the rest because m_matT(il,il-1) is zero. 
  // Rows il,...,iu is the part we are working on (the active submatrix).
  // Rows iu+1,...,end are already brought in triangular form.
  Index iu = m_matT.cols() - 1;
  Index il;
  Index iter = 0; // number of iterations we are working on the (iu,iu) element
  Index totalIter = 0; // number of iterations for whole matrix

  while(true)
  {
    // find iu, the bottom row of the active submatrix
    while(iu > 0)
    {
      if(!subdiagonalEntryIsNeglegible(iu-1)) break;
      iter = 0;
      --iu;
    }

    // if iu is zero then we are done; the whole matrix is triangularized
    if(iu==0) break;

    // if we spent too many iterations, we give up
    iter++;
    totalIter++;
    if(totalIter > maxIters) break;

    // find il, the top row of the active submatrix
    il = iu-1;
    while(il > 0 && !subdiagonalEntryIsNeglegible(il-1))
    {
      --il;
    }

    /* perform the QR step using Givens rotations. The first rotation
       creates a bulge; the (il+2,il) element becomes nonzero. This
       bulge is chased down to the bottom of the active submatrix. */

    ComplexScalar shift = computeShift(iu, iter);
    JacobiRotation<ComplexScalar> rot;
    rot.makeGivens(m_matT.coeff(il,il) - shift, m_matT.coeff(il+1,il));
    m_matT.rightCols(m_matT.cols()-il).applyOnTheLeft(il, il+1, rot.adjoint());
    m_matT.topRows((std::min)(il+2,iu)+1).applyOnTheRight(il, il+1, rot);
    if(computeU) m_matU.applyOnTheRight(il, il+1, rot);

    for(Index i=il+1 ; i<iu ; i++)
    {
      rot.makeGivens(m_matT.coeffRef(i,i-1), m_matT.coeffRef(i+1,i-1), &m_matT.coeffRef(i,i-1));
      m_matT.coeffRef(i+1,i-1) = ComplexScalar(0);
      m_matT.rightCols(m_matT.cols()-i).applyOnTheLeft(i, i+1, rot.adjoint());
      m_matT.topRows((std::min)(i+2,iu)+1).applyOnTheRight(i, i+1, rot);
      if(computeU) m_matU.applyOnTheRight(i, i+1, rot);
    }
  }

  if(totalIter <= maxIters)
    m_info = Success;
  else
    m_info = NoConvergence;

  m_isInitialized = true;
  m_matUisUptodate = computeU;
}

} // end namespace Eigen

#endif // EIGEN_COMPLEX_SCHUR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Complex Schur needed to complex unsymmetrical eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_COMPLEX_SCHUR_LAPACKE_H
#define EIGEN_COMPLEX_SCHUR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SCHUR_COMPLEX(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, LAPACKE_PREFIX_U, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
ComplexSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
ComplexSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, bool computeU) \
{ \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> MatrixType; \
  typedef MatrixType::RealScalar RealScalar; \
  typedef std::complex<RealScalar> ComplexScalar; \
\
  eigen_assert(matrix.cols() == matrix.rows()); \
\
  m_matUisUptodate = false; \
  if(matrix.cols() == 1) \
  { \
    m_matT = matrix.derived().template cast<ComplexScalar>(); \
    if(computeU)  m_matU = ComplexMatrixType::Identity(1,1); \
      m_info = Success; \
      m_isInitialized = true; \
      m_matUisUptodate = computeU; \
      return *this; \
  } \
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), sdim, info; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobvs, sort='N'; \
  LAPACK_##LAPACKE_PREFIX_U##_SELECT1 select = 0; \
  jobvs = (computeU) ? 'V' : 'N'; \
  m_matU.resize(n, n); \
  lapack_int ldvs  = internal::convert_index<lapack_int>(m_matU.outerStride()); \
  m_matT = matrix; \
  lapack_int lda = internal::convert_index<lapack_int>(m_matT.outerStride()); \
  Matrix<EIGTYPE, Dynamic, Dynamic> w; \
  w.resize(n, 1);\
  info = LAPACKE_##LAPACKE_PREFIX##gees( matrix_order, jobvs, sort, select, n, (LAPACKE_TYPE*)m_matT.data(), lda, &sdim, (LAPACKE_TYPE*)w.data(), (LAPACKE_TYPE*)m_matU.data(), ldvs ); \
  if(info == 0) \
    m_info = Success; \
  else \
    m_info = NoConvergence; \
\
  m_isInitialized = true; \
  m_matUisUptodate = computeU; \
  return *this; \
\
}

EIGEN_LAPACKE_SCHUR_COMPLEX(dcomplex, lapack_complex_double, z, Z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(scomplex, lapack_complex_float,  c, C, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(dcomplex, lapack_complex_double, z, Z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(scomplex, lapack_complex_float,  c, C, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_COMPLEX_SCHUR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/EigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENSOLVER_H
#define EIGEN_EIGENSOLVER_H

#include "./RealSchur.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class EigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of general matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template. Currently, only real matrices are supported.
  *
  * The eigenvalues and eigenvectors of a matrix \f$ A \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda v \f$.  If
  * \f$ D \f$ is a diagonal matrix with the eigenvalues on the diagonal, and
  * \f$ V \f$ is a matrix with the eigenvectors as its columns, then \f$ A V =
  * V D \f$. The matrix \f$ V \f$ is almost always invertible, in which case we
  * have \f$ A = V D V^{-1} \f$. This is called the eigendecomposition.
  *
  * The eigenvalues and eigenvectors of a matrix may be complex, even when the
  * matrix is real. However, we can choose real matrices \f$ V \f$ and \f$ D
  * \f$ satisfying \f$ A V = V D \f$, just like the eigendecomposition, if the
  * matrix \f$ D \f$ is not required to be diagonal, but if it is allowed to
  * have blocks of the form
  * \f[ \begin{bmatrix} u & v \\ -v & u \end{bmatrix} \f]
  * (where \f$ u \f$ and \f$ v \f$ are real numbers) on the diagonal.  These
  * blocks correspond to complex eigenvalue pairs \f$ u \pm iv \f$. We call
  * this variant of the eigendecomposition the pseudo-eigendecomposition.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the 
  * EigenSolver(const MatrixType&, bool) constructor which computes the
  * eigenvalues and eigenvectors at construction time. Once the eigenvalue and
  * eigenvectors are computed, they can be retrieved with the eigenvalues() and
  * eigenvectors() functions. The pseudoEigenvalueMatrix() and
  * pseudoEigenvectors() methods allow the construction of the
  * pseudo-eigendecomposition.
  *
  * The documentation for EigenSolver(const MatrixType&, bool) contains an
  * example of the typical use of this class.
  *
  * \note The implementation is adapted from
  * <a href="http://math.nist.gov/javanumerics/jama/">JAMA</a> (public domain).
  * Their code is based on EISPACK.
  *
  * \sa MatrixBase::eigenvalues(), class ComplexEigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class EigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues(). 
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors(). 
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via EigenSolver::compute(const MatrixType&, bool).
      *
      * \sa compute() for an example.
      */
    EigenSolver() : m_eivec(), m_eivalues(), m_isInitialized(false), m_eigenvectorsOk(false), m_realSchur(), m_matT(), m_tmp() {}

    /** \brief Default constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa EigenSolver()
      */
    explicit EigenSolver(Index size)
      : m_eivec(size, size),
        m_eivalues(size),
        m_isInitialized(false),
        m_eigenvectorsOk(false),
        m_realSchur(size),
        m_matT(size, size), 
        m_tmp(size)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      *
      * This constructor calls compute() to compute the eigenvalues
      * and eigenvectors.
      *
      * Example: \include EigenSolver_EigenSolver_MatrixType.cpp
      * Output: \verbinclude EigenSolver_EigenSolver_MatrixType.out
      *
      * \sa compute()
      */
    template<typename InputType>
    explicit EigenSolver(const EigenBase<InputType>& matrix, bool computeEigenvectors = true)
      : m_eivec(matrix.rows(), matrix.cols()),
        m_eivalues(matrix.cols()),
        m_isInitialized(false),
        m_eigenvectorsOk(false),
        m_realSchur(matrix.cols()),
        m_matT(matrix.rows(), matrix.cols()), 
        m_tmp(matrix.cols())
    {
      compute(matrix.derived(), computeEigenvectors);
    }

    /** \brief Returns the eigenvectors of given matrix. 
      *
      * \returns  %Matrix whose columns are the (possibly complex) eigenvectors.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
      * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
      * eigenvectors are normalized to have (Euclidean) norm equal to one. The
      * matrix returned by this function is the matrix \f$ V \f$ in the
      * eigendecomposition \f$ A = V D V^{-1} \f$, if it exists.
      *
      * Example: \include EigenSolver_eigenvectors.cpp
      * Output: \verbinclude EigenSolver_eigenvectors.out
      *
      * \sa eigenvalues(), pseudoEigenvectors()
      */
    EigenvectorsType eigenvectors() const;

    /** \brief Returns the pseudo-eigenvectors of given matrix. 
      *
      * \returns  Const reference to matrix whose columns are the pseudo-eigenvectors.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * The real matrix \f$ V \f$ returned by this function and the
      * block-diagonal matrix \f$ D \f$ returned by pseudoEigenvalueMatrix()
      * satisfy \f$ AV = VD \f$.
      *
      * Example: \include EigenSolver_pseudoEigenvectors.cpp
      * Output: \verbinclude EigenSolver_pseudoEigenvectors.out
      *
      * \sa pseudoEigenvalueMatrix(), eigenvectors()
      */
    const MatrixType& pseudoEigenvectors() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the block-diagonal matrix in the pseudo-eigendecomposition.
      *
      * \returns  A block-diagonal matrix.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before.
      *
      * The matrix \f$ D \f$ returned by this function is real and
      * block-diagonal. The blocks on the diagonal are either 1-by-1 or 2-by-2
      * blocks of the form
      * \f$ \begin{bmatrix} u & v \\ -v & u \end{bmatrix} \f$.
      * These blocks are not sorted in any particular order.
      * The matrix \f$ D \f$ and the matrix \f$ V \f$ returned by
      * pseudoEigenvectors() satisfy \f$ AV = VD \f$.
      *
      * \sa pseudoEigenvectors() for an example, eigenvalues()
      */
    MatrixType pseudoEigenvalueMatrix() const;

    /** \brief Returns the eigenvalues of given matrix. 
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues 
      * are not sorted in any particular order.
      *
      * Example: \include EigenSolver_eigenvalues.cpp
      * Output: \verbinclude EigenSolver_eigenvalues.out
      *
      * \sa eigenvectors(), pseudoEigenvalueMatrix(),
      *     MatrixBase::eigenvalues()
      */
    const EigenvalueType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes eigendecomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the real matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If 
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to real Schur form using the RealSchur
      * class. The Schur decomposition is then used to compute the eigenvalues
      * and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * Schur decomposition, which is very approximately \f$ 25n^3 \f$
      * (where \f$ n \f$ is the size of the matrix) if \p computeEigenvectors 
      * is true, and \f$ 10n^3 \f$ if \p computeEigenvectors is false.
      *
      * This method reuses of the allocated data in the EigenSolver object.
      *
      * Example: \include EigenSolver_compute.cpp
      * Output: \verbinclude EigenSolver_compute.out
      */
    template<typename InputType>
    EigenSolver& compute(const EigenBase<InputType>& matrix, bool computeEigenvectors = true);

    /** \returns NumericalIssue if the input contains INF or NaN values or overflow occurred. Returns Success otherwise. */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. */
    EigenSolver& setMaxIterations(Index maxIters)
    {
      m_realSchur.setMaxIterations(maxIters);
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_realSchur.getMaxIterations();
    }

  private:
    void doComputeEigenvectors();

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
      EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL);
    }
    
    MatrixType m_eivec;
    EigenvalueType m_eivalues;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
    ComputationInfo m_info;
    RealSchur<MatrixType> m_realSchur;
    MatrixType m_matT;

    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;
    ColumnVectorType m_tmp;
};

template<typename MatrixType>
MatrixType EigenSolver<MatrixType>::pseudoEigenvalueMatrix() const
{
  eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
  const RealScalar precision = RealScalar(2)*NumTraits<RealScalar>::epsilon();
  Index n = m_eivalues.rows();
  MatrixType matD = MatrixType::Zero(n,n);
  for (Index i=0; i<n; ++i)
  {
    if (internal::isMuchSmallerThan(numext::imag(m_eivalues.coeff(i)), numext::real(m_eivalues.coeff(i)), precision))
      matD.coeffRef(i,i) = numext::real(m_eivalues.coeff(i));
    else
    {
      matD.template block<2,2>(i,i) <<  numext::real(m_eivalues.coeff(i)), numext::imag(m_eivalues.coeff(i)),
                                       -numext::imag(m_eivalues.coeff(i)), numext::real(m_eivalues.coeff(i));
      ++i;
    }
  }
  return matD;
}

template<typename MatrixType>
typename EigenSolver<MatrixType>::EigenvectorsType EigenSolver<MatrixType>::eigenvectors() const
{
  eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
  eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
  const RealScalar precision = RealScalar(2)*NumTraits<RealScalar>::epsilon();
  Index n = m_eivec.cols();
  EigenvectorsType matV(n,n);
  for (Index j=0; j<n; ++j)
  {
    if (internal::isMuchSmallerThan(numext::imag(m_eivalues.coeff(j)), numext::real(m_eivalues.coeff(j)), precision) || j+1==n)
    {
      // we have a real eigen value
      matV.col(j) = m_eivec.col(j).template cast<ComplexScalar>();
      matV.col(j).normalize();
    }
    else
    {
      // we have a pair of complex eigen values
      for (Index i=0; i<n; ++i)
      {
        matV.coeffRef(i,j)   = ComplexScalar(m_eivec.coeff(i,j),  m_eivec.coeff(i,j+1));
        matV.coeffRef(i,j+1) = ComplexScalar(m_eivec.coeff(i,j), -m_eivec.coeff(i,j+1));
      }
      matV.col(j).normalize();
      matV.col(j+1).normalize();
      ++j;
    }
  }
  return matV;
}

template<typename MatrixType>
template<typename InputType>
EigenSolver<MatrixType>& 
EigenSolver<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeEigenvectors)
{
  check_template_parameters();
  
  using std::sqrt;
  using std::abs;
  using numext::isfinite;
  eigen_assert(matrix.cols() == matrix.rows());

  // Reduce to real Schur form.
  m_realSchur.compute(matrix.derived(), computeEigenvectors);
  
  m_info = m_realSchur.info();

  if (m_info == Success)
  {
    m_matT = m_realSchur.matrixT();
    if (computeEigenvectors)
      m_eivec = m_realSchur.matrixU();
  
    // Compute eigenvalues from matT
    m_eivalues.resize(matrix.cols());
    Index i = 0;
    while (i < matrix.cols()) 
    {
      if (i == matrix.cols() - 1 || m_matT.coeff(i+1, i) == Scalar(0)) 
      {
        m_eivalues.coeffRef(i) = m_matT.coeff(i, i);
        if(!(isfinite)(m_eivalues.coeffRef(i)))
        {
          m_isInitialized = true;
          m_eigenvectorsOk = false;
          m_info = NumericalIssue;
          return *this;
        }
        ++i;
      }
      else
      {
        Scalar p = Scalar(0.5) * (m_matT.coeff(i, i) - m_matT.coeff(i+1, i+1));
        Scalar z;
        // Compute z = sqrt(abs(p * p + m_matT.coeff(i+1, i) * m_matT.coeff(i, i+1)));
        // without overflow
        {
          Scalar t0 = m_matT.coeff(i+1, i);
          Scalar t1 = m_matT.coeff(i, i+1);
          Scalar maxval = numext::maxi<Scalar>(abs(p),numext::maxi<Scalar>(abs(t0),abs(t1)));
          t0 /= maxval;
          t1 /= maxval;
          Scalar p0 = p/maxval;
          z = maxval * sqrt(abs(p0 * p0 + t0 * t1));
        }
        
        m_eivalues.coeffRef(i)   = ComplexScalar(m_matT.coeff(i+1, i+1) + p, z);
        m_eivalues.coeffRef(i+1) = ComplexScalar(m_matT.coeff(i+1, i+1) + p, -z);
        if(!((isfinite)(m_eivalues.coeffRef(i)) && (isfinite)(m_eivalues.coeffRef(i+1))))
        {
          m_isInitialized = true;
          m_eigenvectorsOk = false;
          m_info = NumericalIssue;
          return *this;
        }
        i += 2;
      }
    }
    
    // Compute eigenvectors.
    if (computeEigenvectors)
      doComputeEigenvectors();
  }

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;

  return *this;
}


template<typename MatrixType>
void EigenSolver<MatrixType>::doComputeEigenvectors()
{
  using std::abs;
  const Index size = m_eivec.cols();
  const Scalar eps = NumTraits<Scalar>::epsilon();

  // inefficient! this is already computed in RealSchur
  Scalar norm(0);
  for (Index j = 0; j < size; ++j)
  {
    norm += m_matT.row(j).segment((std::max)(j-1,Index(0)), size-(std::max)(j-1,Index(0))).cwiseAbs().sum();
  }
  
  // Backsubstitute to find vectors of upper triangular form
  if (norm == Scalar(0))
  {
    return;
  }

  for (Index n = size-1; n >= 0; n--)
  {
    Scalar p = m_eivalues.coeff(n).real();
    Scalar q = m_eivalues.coeff(n).imag();

    // Scalar vector
    if (q == Scalar(0))
    {
      Scalar lastr(0), lastw(0);
      Index l = n;

      m_matT.coeffRef(n,n) = Scalar(1);
      for (Index i = n-1; i >= 0; i--)
      {
        Scalar w = m_matT.coeff(i,i) - p;
        Scalar r = m_matT.row(i).segment(l,n-l+1).dot(m_matT.col(n).segment(l, n-l+1));

        if (m_eivalues.coeff(i).imag() < Scalar(0))
        {
          lastw = w;
          lastr = r;
        }
        else
        {
          l = i;
          if (m_eivalues.coeff(i).imag() == Scalar(0))
          {
            if (w != Scalar(0))
              m_matT.coeffRef(i,n) = -r / w;
            else
              m_matT.coeffRef(i,n) = -r / (eps * norm);
          }
          else // Solve real equations
          {
            Scalar x = m_matT.coeff(i,i+1);
            Scalar y = m_matT.coeff(i+1,i);
            Scalar denom = (m_eivalues.coeff(i).real() - p) * (m_eivalues.coeff(i).real() - p) + m_eivalues.coeff(i).imag() * m_eivalues.coeff(i).imag();
            Scalar t = (x * lastr - lastw * r) / denom;
            m_matT.coeffRef(i,n) = t;
            if (abs(x) > abs(lastw))
              m_matT.coeffRef(i+1,n) = (-r - w * t) / x;
            else
              m_matT.coeffRef(i+1,n) = (-lastr - y * t) / lastw;
          }

          // Overflow control
          Scalar t = abs(m_matT.coeff(i,n));
          if ((eps * t) * t > Scalar(1))
            m_matT.col(n).tail(size-i) /= t;
        }
      }
    }
    else if (q < Scalar(0) && n > 0) // Complex vector
    {
      Scalar lastra(0), lastsa(0), lastw(0);
      Index l = n-1;

      // Last vector component imaginary so matrix is triangular
      if (abs(m_matT.coeff(n,n-1)) > abs(m_matT.coeff(n-1,n)))
      {
        m_matT.coeffRef(n-1,n-1) = q / m_matT.coeff(n,n-1);
        m_matT.coeffRef(n-1,n) = -(m_matT.coeff(n,n) - p) / m_matT.coeff(n,n-1);
      }
      else
      {
        ComplexScalar cc = ComplexScalar(Scalar(0),-m_matT.coeff(n-1,n)) / ComplexScalar(m_matT.coeff(n-1,n-1)-p,q);
        m_matT.coeffRef(n-1,n-1) = numext::real(cc);
        m_matT.coeffRef(n-1,n) = numext::imag(cc);
      }
      m_matT.coeffRef(n,n-1) = Scalar(0);
      m_matT.coeffRef(n,n) = Scalar(1);
      for (Index i = n-2; i >= 0; i--)
      {
        Scalar ra = m_matT.row(i).segment(l, n-l+1).dot(m_matT.col(n-1).segment(l, n-l+1));
        Scalar sa = m_matT.row(i).segment(l, n-l+1).dot(m_matT.col(n).segment(l, n-l+1));
        Scalar w = m_matT.coeff(i,i) - p;

        if (m_eivalues.coeff(i).imag() < Scalar(0))
        {
          lastw = w;
          lastra = ra;
          lastsa = sa;
        }
        else
        {
          l = i;
          if (m_eivalues.coeff(i).imag() == RealScalar(0))
          {
            ComplexScalar cc = ComplexScalar(-ra,-sa) / ComplexScalar(w,q);
            m_matT.coeffRef(i,n-1) = numext::real(cc);
            m_matT.coeffRef(i,n) = numext::imag(cc);
          }
          else
          {
            // Solve complex equations
            Scalar x = m_matT.coeff(i,i+1);
            Scalar y = m_matT.coeff(i+1,i);
            Scalar vr = (m_eivalues.coeff(i).real() - p) * (m_eivalues.coeff(i).real() - p) + m_eivalues.coeff(i).imag() * m_eivalues.coeff(i).imag() - q * q;
            Scalar vi = (m_eivalues.coeff(i).real() - p) * Scalar(2) * q;
            if ((vr == Scalar(0)) && (vi == Scalar(0)))
              vr = eps * norm * (abs(w) + abs(q) + abs(x) + abs(y) + abs(lastw));

            ComplexScalar cc = ComplexScalar(x*lastra-lastw*ra+q*sa,x*lastsa-lastw*sa-q*ra) / ComplexScalar(vr,vi);
            m_matT.coeffRef(i,n-1) = numext::real(cc);
            m_matT.coeffRef(i,n) = numext::imag(cc);
            if (abs(x) > (abs(lastw) + abs(q)))
            {
              m_matT.coeffRef(i+1,n-1) = (-ra - w * m_matT.coeff(i,n-1) + q * m_matT.coeff(i,n)) / x;
              m_matT.coeffRef(i+1,n) = (-sa - w * m_matT.coeff(i,n) - q * m_matT.coeff(i,n-1)) / x;
            }
            else
            {
              cc = ComplexScalar(-lastra-y*m_matT.coeff(i,n-1),-lastsa-y*m_matT.coeff(i,n)) / ComplexScalar(lastw,q);
              m_matT.coeffRef(i+1,n-1) = numext::real(cc);
              m_matT.coeffRef(i+1,n) = numext::imag(cc);
            }
          }

          // Overflow control
          Scalar t = numext::maxi<Scalar>(abs(m_matT.coeff(i,n-1)),abs(m_matT.coeff(i,n)));
          if ((eps * t) * t > Scalar(1))
            m_matT.block(i, n-1, size-i, 2) /= t;

        }
      }
      
      // We handled a pair of complex conjugate eigenvalues, so need to skip them both
      n--;
    }
    else
    {
      eigen_assert(0 && "Internal bug in EigenSolver (INF or NaN has not been detected)"); // this should not happen
    }
  }

  // Back transformation to get eigenvectors of original matrix
  for (Index j = size-1; j >= 0; j--)
  {
    m_tmp.noalias() = m_eivec.leftCols(j+1) * m_matT.col(j).segment(0, j+1);
    m_eivec.col(j) = m_tmp;
  }
}

} // end namespace Eigen

#endif // EIGEN_EIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2016 Tobias Wood <tobias@spinicist.org.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERALIZEDEIGENSOLVER_H
#define EIGEN_GENERALIZEDEIGENSOLVER_H

#include "./RealQZ.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class GeneralizedEigenSolver
  *
  * \brief Computes the generalized eigenvalues and eigenvectors of a pair of general matrices
  *
  * \tparam _MatrixType the type of the matrices of which we are computing the
  * eigen-decomposition; this is expected to be an instantiation of the Matrix
  * class template. Currently, only real matrices are supported.
  *
  * The generalized eigenvalues and eigenvectors of a matrix pair \f$ A \f$ and \f$ B \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda Bv \f$.  If
  * \f$ D \f$ is a diagonal matrix with the eigenvalues on the diagonal, and
  * \f$ V \f$ is a matrix with the eigenvectors as its columns, then \f$ A V =
  * B V D \f$. The matrix \f$ V \f$ is almost always invertible, in which case we
  * have \f$ A = B V D V^{-1} \f$. This is called the generalized eigen-decomposition.
  *
  * The generalized eigenvalues and eigenvectors of a matrix pair may be complex, even when the
  * matrices are real. Moreover, the generalized eigenvalue might be infinite if the matrix B is
  * singular. To workaround this difficulty, the eigenvalues are provided as a pair of complex \f$ \alpha \f$
  * and real \f$ \beta \f$ such that: \f$ \lambda_i = \alpha_i / \beta_i \f$. If \f$ \beta_i \f$ is (nearly) zero,
  * then one can consider the well defined left eigenvalue \f$ \mu = \beta_i / \alpha_i\f$ such that:
  * \f$ \mu_i A v_i = B v_i \f$, or even \f$ \mu_i u_i^T A  = u_i^T B \f$ where \f$ u_i \f$ is
  * called the left eigenvector.
  *
  * Call the function compute() to compute the generalized eigenvalues and eigenvectors of
  * a given matrix pair. Alternatively, you can use the
  * GeneralizedEigenSolver(const MatrixType&, const MatrixType&, bool) constructor which computes the
  * eigenvalues and eigenvectors at construction time. Once the eigenvalue and
  * eigenvectors are computed, they can be retrieved with the eigenvalues() and
  * eigenvectors() functions.
  *
  * Here is an usage example of this class:
  * Example: \include GeneralizedEigenSolver.cpp
  * Output: \verbinclude GeneralizedEigenSolver.out
  *
  * \sa MatrixBase::eigenvalues(), class ComplexEigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class GeneralizedEigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of real scalar values eigenvalues as returned by betas().
      *
      * This is a column vector with entries of type #Scalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> VectorType;

    /** \brief Type for vector of complex scalar values eigenvalues as returned by alphas().
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ComplexVectorType;

    /** \brief Expression type for the eigenvalues as returned by eigenvalues().
      */
    typedef CwiseBinaryOp<internal::scalar_quotient_op<ComplexScalar,Scalar>,ComplexVectorType,VectorType> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors(). 
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via EigenSolver::compute(const MatrixType&, bool).
      *
      * \sa compute() for an example.
      */
    GeneralizedEigenSolver()
      : m_eivec(),
        m_alphas(),
        m_betas(),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ()
    {}

    /** \brief Default constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa GeneralizedEigenSolver()
      */
    explicit GeneralizedEigenSolver(Index size)
      : m_eivec(size, size),
        m_alphas(size),
        m_betas(size),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ(size),
        m_tmp(size)
    {}

    /** \brief Constructor; computes the generalized eigendecomposition of given matrix pair.
      * 
      * \param[in]  A  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  B  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are computed.
      *
      * This constructor calls compute() to compute the generalized eigenvalues
      * and eigenvectors.
      *
      * \sa compute()
      */
    GeneralizedEigenSolver(const MatrixType& A, const MatrixType& B, bool computeEigenvectors = true)
      : m_eivec(A.rows(), A.cols()),
        m_alphas(A.cols()),
        m_betas(A.cols()),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ(A.cols()),
        m_tmp(A.cols())
    {
      compute(A, B, computeEigenvectors);
    }

    /* \brief Returns the computed generalized eigenvectors.
      *
      * \returns  %Matrix whose columns are the (possibly complex) right eigenvectors.
      * i.e. the eigenvectors that solve (A - l*B)x = 0. The ordering matches the eigenvalues.
      *
      * \pre Either the constructor 
      * GeneralizedEigenSolver(const MatrixType&,const MatrixType&, bool) or the member function
      * compute(const MatrixType&, const MatrixType& bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * \sa eigenvalues()
      */
    EigenvectorsType eigenvectors() const {
      eigen_assert(m_vectorsOkay && "Eigenvectors for GeneralizedEigenSolver were not calculated.");
      return m_eivec;
    }

    /** \brief Returns an expression of the computed generalized eigenvalues.
      *
      * \returns An expression of the column vector containing the eigenvalues.
      *
      * It is a shortcut for \code this->alphas().cwiseQuotient(this->betas()); \endcode
      * Not that betas might contain zeros. It is therefore not recommended to use this function,
      * but rather directly deal with the alphas and betas vectors.
      *
      * \pre Either the constructor 
      * GeneralizedEigenSolver(const MatrixType&,const MatrixType&,bool) or the member function
      * compute(const MatrixType&,const MatrixType&,bool) has been called before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues 
      * are not sorted in any particular order.
      *
      * \sa alphas(), betas(), eigenvectors()
      */
    EigenvalueType eigenvalues() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return EigenvalueType(m_alphas,m_betas);
    }

    /** \returns A const reference to the vectors containing the alpha values
      *
      * This vector permits to reconstruct the j-th eigenvalues as alphas(i)/betas(j).
      *
      * \sa betas(), eigenvalues() */
    ComplexVectorType alphas() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return m_alphas;
    }

    /** \returns A const reference to the vectors containing the beta values
      *
      * This vector permits to reconstruct the j-th eigenvalues as alphas(i)/betas(j).
      *
      * \sa alphas(), eigenvalues() */
    VectorType betas() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return m_betas;
    }

    /** \brief Computes generalized eigendecomposition of given matrix.
      * 
      * \param[in]  A  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  B  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the real matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If 
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to real generalized Schur form using the RealQZ
      * class. The generalized Schur decomposition is then used to compute the eigenvalues
      * and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * generalized Schur decomposition.
      *
      * This method reuses of the allocated data in the GeneralizedEigenSolver object.
      */
    GeneralizedEigenSolver& compute(const MatrixType& A, const MatrixType& B, bool computeEigenvectors = true);

    ComputationInfo info() const
    {
      eigen_assert(m_valuesOkay && "EigenSolver is not initialized.");
      return m_realQZ.info();
    }

    /** Sets the maximal number of iterations allowed.
    */
    GeneralizedEigenSolver& setMaxIterations(Index maxIters)
    {
      m_realQZ.setMaxIterations(maxIters);
      return *this;
    }

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
      EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL);
    }
    
    EigenvectorsType m_eivec;
    ComplexVectorType m_alphas;
    VectorType m_betas;
    bool m_valuesOkay, m_vectorsOkay;
    RealQZ<MatrixType> m_realQZ;
    ComplexVectorType m_tmp;
};

template<typename MatrixType>
GeneralizedEigenSolver<MatrixType>&
GeneralizedEigenSolver<MatrixType>::compute(const MatrixType& A, const MatrixType& B, bool computeEigenvectors)
{
  check_template_parameters();
  
  using std::sqrt;
  using std::abs;
  eigen_assert(A.cols() == A.rows() && B.cols() == A.rows() && B.cols() == B.rows());
  Index size = A.cols();
  m_valuesOkay = false;
  m_vectorsOkay = false;
  // Reduce to generalized real Schur form:
  // A = Q S Z and B = Q T Z
  m_realQZ.compute(A, B, computeEigenvectors);
  if (m_realQZ.info() == Success)
  {
    // Resize storage
    m_alphas.resize(size);
    m_betas.resize(size);
    if (computeEigenvectors)
    {
      m_eivec.resize(size,size);
      m_tmp.resize(size);
    }

    // Aliases:
    Map<VectorType> v(reinterpret_cast<Scalar*>(m_tmp.data()), size);
    ComplexVectorType &cv = m_tmp;
    const MatrixType &mS = m_realQZ.matrixS();
    const MatrixType &mT = m_realQZ.matrixT();

    Index i = 0;
    while (i < size)
    {
      if (i == size - 1 || mS.coeff(i+1, i) == Scalar(0))
      {
        // Real eigenvalue
        m_alphas.coeffRef(i) = mS.diagonal().coeff(i);
        m_betas.coeffRef(i)  = mT.diagonal().coeff(i);
        if (computeEigenvectors)
        {
          v.setConstant(Scalar(0.0));
          v.coeffRef(i) = Scalar(1.0);
          // For singular eigenvalues do nothing more
          if(abs(m_betas.coeffRef(i)) >= (std::numeric_limits<RealScalar>::min)())
          {
            // Non-singular eigenvalue
            const Scalar alpha = real(m_alphas.coeffRef(i));
            const Scalar beta = m_betas.coeffRef(i);
            for (Index j = i-1; j >= 0; j--)
            {
              const Index st = j+1;
              const Index sz = i-j;
              if (j > 0 && mS.coeff(j, j-1) != Scalar(0))
              {
                // 2x2 block
                Matrix<Scalar, 2, 1> rhs = (alpha*mT.template block<2,Dynamic>(j-1,st,2,sz) - beta*mS.template block<2,Dynamic>(j-1,st,2,sz)) .lazyProduct( v.segment(st,sz) );
                Matrix<Scalar, 2, 2> lhs = beta * mS.template block<2,2>(j-1,j-1) - alpha * mT.template block<2,2>(j-1,j-1);
                v.template segment<2>(j-1) = lhs.partialPivLu().solve(rhs);
                j--;
              }
              else
              {
                v.coeffRef(j) = -v.segment(st,sz).transpose().cwiseProduct(beta*mS.block(j,st,1,sz) - alpha*mT.block(j,st,1,sz)).sum() / (beta*mS.coeffRef(j,j) - alpha*mT.coeffRef(j,j));
              }
            }
          }
          m_eivec.col(i).real().noalias() = m_realQZ.matrixZ().transpose() * v;
          m_eivec.col(i).real().normalize();
          m_eivec.col(i).imag().setConstant(0);
        }
        ++i;
      }
      else
      {
        // We need to extract the generalized eigenvalues of the pair of a general 2x2 block S and a positive diagonal 2x2 block T
        // Then taking beta=T_00*T_11, we can avoid any division, and alpha is the eigenvalues of A = (U^-1 * S * U) * diag(T_11,T_00):

        // T =  [a 0]
        //      [0 b]
        RealScalar a = mT.diagonal().coeff(i),
                   b = mT.diagonal().coeff(i+1);
        const RealScalar beta = m_betas.coeffRef(i) = m_betas.coeffRef(i+1) = a*b;

        // ^^ NOTE: using diagonal()(i) instead of coeff(i,i) workarounds a MSVC bug.
        Matrix<RealScalar,2,2> S2 = mS.template block<2,2>(i,i) * Matrix<Scalar,2,1>(b,a).asDiagonal();

        Scalar p = Scalar(0.5) * (S2.coeff(0,0) - S2.coeff(1,1));
        Scalar z = sqrt(abs(p * p + S2.coeff(1,0) * S2.coeff(0,1)));
        const ComplexScalar alpha = ComplexScalar(S2.coeff(1,1) + p, (beta > 0) ? z : -z);
        m_alphas.coeffRef(i)   = conj(alpha);
        m_alphas.coeffRef(i+1) = alpha;

        if (computeEigenvectors) {
          // Compute eigenvector in position (i+1) and then position (i) is just the conjugate
          cv.setZero();
          cv.coeffRef(i+1) = Scalar(1.0);
          // here, the "static_cast" workaound expression template issues.
          cv.coeffRef(i) = -(static_cast<Scalar>(beta*mS.coeffRef(i,i+1)) - alpha*mT.coeffRef(i,i+1))
                          / (static_cast<Scalar>(beta*mS.coeffRef(i,i))   - alpha*mT.coeffRef(i,i));
          for (Index j = i-1; j >= 0; j--)
          {
            const Index st = j+1;
            const Index sz = i+1-j;
            if (j > 0 && mS.coeff(j, j-1) != Scalar(0))
            {
              // 2x2 block
              Matrix<ComplexScalar, 2, 1> rhs = (alpha*mT.template block<2,Dynamic>(j-1,st,2,sz) - beta*mS.template block<2,Dynamic>(j-1,st,2,sz)) .lazyProduct( cv.segment(st,sz) );
              Matrix<ComplexScalar, 2, 2> lhs = beta * mS.template block<2,2>(j-1,j-1) - alpha * mT.template block<2,2>(j-1,j-1);
              cv.template segment<2>(j-1) = lhs.partialPivLu().solve(rhs);
              j--;
            } else {
              cv.coeffRef(j) =  cv.segment(st,sz).transpose().cwiseProduct(beta*mS.block(j,st,1,sz) - alpha*mT.block(j,st,1,sz)).sum()
                              / (alpha*mT.coeffRef(j,j) - static_cast<Scalar>(beta*mS.coeffRef(j,j)));
            }
          }
          m_eivec.col(i+1).noalias() = (m_realQZ.matrixZ().transpose() * cv);
          m_eivec.col(i+1).normalize();
          m_eivec.col(i) = m_eivec.col(i+1).conjugate();
        }
        i += 2;
      }
    }

    m_valuesOkay = true;
    m_vectorsOkay = computeEigenvectors;
  }
  return *this;
}

} // end namespace Eigen

#endif // EIGEN_GENERALIZEDEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H
#define EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H

#include "./Tridiagonalization.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class GeneralizedSelfAdjointEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of the generalized selfadjoint eigen problem
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template.
  *
  * This class solves the generalized eigenvalue problem
  * \f$ Av = \lambda Bv \f$. In this case, the matrix \f$ A \f$ should be
  * selfadjoint and the matrix \f$ B \f$ should be positive definite.
  *
  * Only the \b lower \b triangular \b part of the input matrix is referenced.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the
  * GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
  * constructor which computes the eigenvalues and eigenvectors at construction time.
  * Once the eigenvalue and eigenvectors are computed, they can be retrieved with the eigenvalues()
  * and eigenvectors() functions.
  *
  * The documentation for GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
  * contains an example of the typical use of this class.
  *
  * \sa class SelfAdjointEigenSolver, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType>
class GeneralizedSelfAdjointEigenSolver : public SelfAdjointEigenSolver<_MatrixType>
{
    typedef SelfAdjointEigenSolver<_MatrixType> Base;
  public:

    typedef _MatrixType MatrixType;

    /** \brief Default constructor for fixed-size matrices.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute(). This constructor
      * can only be used if \p _MatrixType is a fixed-size matrix; use
      * GeneralizedSelfAdjointEigenSolver(Index) for dynamic-size matrices.
      */
    GeneralizedSelfAdjointEigenSolver() : Base() {}

    /** \brief Constructor, pre-allocates memory for dynamic-size matrices.
      *
      * \param [in]  size  Positive integer, size of the matrix whose
      * eigenvalues and eigenvectors will be computed.
      *
      * This constructor is useful for dynamic-size matrices, when the user
      * intends to perform decompositions via compute(). The \p size
      * parameter is only used as a hint. It is not an error to give a wrong
      * \p size, but it may impair performance.
      *
      * \sa compute() for an example
      */
    explicit GeneralizedSelfAdjointEigenSolver(Index size)
        : Base(size)
    {}

    /** \brief Constructor; computes generalized eigendecomposition of given matrix pencil.
      *
      * \param[in]  matA  Selfadjoint matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  matB  Positive-definite matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  options A or-ed set of flags {#ComputeEigenvectors,#EigenvaluesOnly} | {#Ax_lBx,#ABx_lx,#BAx_lx}.
      *                     Default is #ComputeEigenvectors|#Ax_lBx.
      *
      * This constructor calls compute(const MatrixType&, const MatrixType&, int)
      * to compute the eigenvalues and (if requested) the eigenvectors of the
      * generalized eigenproblem \f$ Ax = \lambda B x \f$ with \a matA the
      * selfadjoint matrix \f$ A \f$ and \a matB the positive definite matrix
      * \f$ B \f$. Each eigenvector \f$ x \f$ satisfies the property
      * \f$ x^* B x = 1 \f$. The eigenvectors are computed if
      * \a options contains ComputeEigenvectors.
      *
      * In addition, the two following variants can be solved via \p options:
      * - \c ABx_lx: \f$ ABx = \lambda x \f$
      * - \c BAx_lx: \f$ BAx = \lambda x \f$
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType2.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType2.out
      *
      * \sa compute(const MatrixType&, const MatrixType&, int)
      */
    GeneralizedSelfAdjointEigenSolver(const MatrixType& matA, const MatrixType& matB,
                                      int options = ComputeEigenvectors|Ax_lBx)
      : Base(matA.cols())
    {
      compute(matA, matB, options);
    }

    /** \brief Computes generalized eigendecomposition of given matrix pencil.
      *
      * \param[in]  matA  Selfadjoint matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  matB  Positive-definite matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  options A or-ed set of flags {#ComputeEigenvectors,#EigenvaluesOnly} | {#Ax_lBx,#ABx_lx,#BAx_lx}.
      *                     Default is #ComputeEigenvectors|#Ax_lBx.
      *
      * \returns    Reference to \c *this
      *
      * According to \p options, this function computes eigenvalues and (if requested)
      * the eigenvectors of one of the following three generalized eigenproblems:
      * - \c Ax_lBx: \f$ Ax = \lambda B x \f$
      * - \c ABx_lx: \f$ ABx = \lambda x \f$
      * - \c BAx_lx: \f$ BAx = \lambda x \f$
      * with \a matA the selfadjoint matrix \f$ A \f$ and \a matB the positive definite
      * matrix \f$ B \f$.
      * In addition, each eigenvector \f$ x \f$ satisfies the property \f$ x^* B x = 1 \f$.
      *
      * The eigenvalues() function can be used to retrieve
      * the eigenvalues. If \p options contains ComputeEigenvectors, then the
      * eigenvectors are also computed and can be retrieved by calling
      * eigenvectors().
      *
      * The implementation uses LLT to compute the Cholesky decomposition
      * \f$ B = LL^* \f$ and computes the classical eigendecomposition
      * of the selfadjoint matrix \f$ L^{-1} A (L^*)^{-1} \f$ if \p options contains Ax_lBx
      * and of \f$ L^{*} A L \f$ otherwise. This solves the
      * generalized eigenproblem, because any solution of the generalized
      * eigenproblem \f$ Ax = \lambda B x \f$ corresponds to a solution
      * \f$ L^{-1} A (L^*)^{-1} (L^* x) = \lambda (L^* x) \f$ of the
      * eigenproblem for \f$ L^{-1} A (L^*)^{-1} \f$. Similar statements
      * can be made for the two other variants.
      *
      * Example: \include SelfAdjointEigenSolver_compute_MatrixType2.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_compute_MatrixType2.out
      *
      * \sa GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
      */
    GeneralizedSelfAdjointEigenSolver& compute(const MatrixType& matA, const MatrixType& matB,
                                               int options = ComputeEigenvectors|Ax_lBx);

  protected:

};


template<typename MatrixType>
GeneralizedSelfAdjointEigenSolver<MatrixType>& GeneralizedSelfAdjointEigenSolver<MatrixType>::
compute(const MatrixType& matA, const MatrixType& matB, int options)
{
  eigen_assert(matA.cols()==matA.rows() && matB.rows()==matA.rows() && matB.cols()==matB.rows());
  eigen_assert((options&~(EigVecMask|GenEigMask))==0
          && (options&EigVecMask)!=EigVecMask
          && ((options&GenEigMask)==0 || (options&GenEigMask)==Ax_lBx
           || (options&GenEigMask)==ABx_lx || (options&GenEigMask)==BAx_lx)
          && "invalid option parameter");

  bool computeEigVecs = ((options&EigVecMask)==0) || ((options&EigVecMask)==ComputeEigenvectors);

  // Compute the cholesky decomposition of matB = L L' = U'U
  LLT<MatrixType> cholB(matB);

  int type = (options&GenEigMask);
  if(type==0)
    type = Ax_lBx;

  if(type==Ax_lBx)
  {
    // compute C = inv(L) A inv(L')
    MatrixType matC = matA.template selfadjointView<Lower>();
    cholB.matrixL().template solveInPlace<OnTheLeft>(matC);
    cholB.matrixU().template solveInPlace<OnTheRight>(matC);

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly );

    // transform back the eigen vectors: evecs = inv(U) * evecs
    if(computeEigVecs)
      cholB.matrixU().solveInPlace(Base::m_eivec);
  }
  else if(type==ABx_lx)
  {
    // compute C = L' A L
    MatrixType matC = matA.template selfadjointView<Lower>();
    matC = matC * cholB.matrixL();
    matC = cholB.matrixU() * matC;

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly);

    // transform back the eigen vectors: evecs = inv(U) * evecs
    if(computeEigVecs)
      cholB.matrixU().solveInPlace(Base::m_eivec);
  }
  else if(type==BAx_lx)
  {
    // compute C = L' A L
    MatrixType matC = matA.template selfadjointView<Lower>();
    matC = matC * cholB.matrixL();
    matC = cholB.matrixU() * matC;

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly);

    // transform back the eigen vectors: evecs = L * evecs
    if(computeEigVecs)
      Base::m_eivec = cholB.matrixL() * Base::m_eivec;
  }

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/HessenbergDecomposition.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HESSENBERGDECOMPOSITION_H
#define EIGEN_HESSENBERGDECOMPOSITION_H

namespace Eigen { 

namespace internal {
  
template<typename MatrixType> struct HessenbergDecompositionMatrixHReturnType;
template<typename MatrixType>
struct traits<HessenbergDecompositionMatrixHReturnType<MatrixType> >
{
  typedef MatrixType ReturnType;
};

}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class HessenbergDecomposition
  *
  * \brief Reduces a square matrix to Hessenberg form by an orthogonal similarity transformation
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the Hessenberg decomposition
  *
  * This class performs an Hessenberg decomposition of a matrix \f$ A \f$. In
  * the real case, the Hessenberg decomposition consists of an orthogonal
  * matrix \f$ Q \f$ and a Hessenberg matrix \f$ H \f$ such that \f$ A = Q H
  * Q^T \f$. An orthogonal matrix is a matrix whose inverse equals its
  * transpose (\f$ Q^{-1} = Q^T \f$). A Hessenberg matrix has zeros below the
  * subdiagonal, so it is almost upper triangular. The Hessenberg decomposition
  * of a complex matrix is \f$ A = Q H Q^* \f$ with \f$ Q \f$ unitary (that is,
  * \f$ Q^{-1} = Q^* \f$).
  *
  * Call the function compute() to compute the Hessenberg decomposition of a
  * given matrix. Alternatively, you can use the
  * HessenbergDecomposition(const MatrixType&) constructor which computes the
  * Hessenberg decomposition at construction time. Once the decomposition is
  * computed, you can use the matrixH() and matrixQ() functions to construct
  * the matrices H and Q in the decomposition.
  *
  * The documentation for matrixH() contains an example of the typical use of
  * this class.
  *
  * \sa class ComplexSchur, class Tridiagonalization, \ref QR_Module "QR Module"
  */
template<typename _MatrixType> class HessenbergDecomposition
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      Size = MatrixType::RowsAtCompileTime,
      SizeMinusOne = Size == Dynamic ? Dynamic : Size - 1,
      Options = MatrixType::Options,
      MaxSize = MatrixType::MaxRowsAtCompileTime,
      MaxSizeMinusOne = MaxSize == Dynamic ? Dynamic : MaxSize - 1
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Type for vector of Householder coefficients.
      *
      * This is column vector with entries of type #Scalar. The length of the
      * vector is one less than the size of #MatrixType, if it is a fixed-side
      * type.
      */
    typedef Matrix<Scalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> CoeffVectorType;

    /** \brief Return type of matrixQ() */
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename CoeffVectorType::ConjugateReturnType>::type> HouseholderSequenceType;
    
    typedef internal::HessenbergDecompositionMatrixHReturnType<MatrixType> MatrixHReturnType;

    /** \brief Default constructor; the decomposition will be computed later.
      *
      * \param [in] size  The size of the matrix whose Hessenberg decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit HessenbergDecomposition(Index size = Size==Dynamic ? 2 : Size)
      : m_matrix(size,size),
        m_temp(size),
        m_isInitialized(false)
    {
      if(size>1)
        m_hCoeffs.resize(size-1);
    }

    /** \brief Constructor; computes Hessenberg decomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose Hessenberg decomposition is to be computed.
      *
      * This constructor calls compute() to compute the Hessenberg
      * decomposition.
      *
      * \sa matrixH() for an example.
      */
    template<typename InputType>
    explicit HessenbergDecomposition(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_temp(matrix.rows()),
        m_isInitialized(false)
    {
      if(matrix.rows()<2)
      {
        m_isInitialized = true;
        return;
      }
      m_hCoeffs.resize(matrix.rows()-1,1);
      _compute(m_matrix, m_hCoeffs, m_temp);
      m_isInitialized = true;
    }

    /** \brief Computes Hessenberg decomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose Hessenberg decomposition is to be computed.
      * \returns    Reference to \c *this
      *
      * The Hessenberg decomposition is computed by bringing the columns of the
      * matrix successively in the required form using Householder reflections
      * (see, e.g., Algorithm 7.4.2 in Golub \& Van Loan, <i>%Matrix
      * Computations</i>). The cost is \f$ 10n^3/3 \f$ flops, where \f$ n \f$
      * denotes the size of the given matrix.
      *
      * This method reuses of the allocated data in the HessenbergDecomposition
      * object.
      *
      * Example: \include HessenbergDecomposition_compute.cpp
      * Output: \verbinclude HessenbergDecomposition_compute.out
      */
    template<typename InputType>
    HessenbergDecomposition& compute(const EigenBase<InputType>& matrix)
    {
      m_matrix = matrix.derived();
      if(matrix.rows()<2)
      {
        m_isInitialized = true;
        return *this;
      }
      m_hCoeffs.resize(matrix.rows()-1,1);
      _compute(m_matrix, m_hCoeffs, m_temp);
      m_isInitialized = true;
      return *this;
    }

    /** \brief Returns the Householder coefficients.
      *
      * \returns a const reference to the vector of Householder coefficients
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The Householder coefficients allow the reconstruction of the matrix
      * \f$ Q \f$ in the Hessenberg decomposition from the packed data.
      *
      * \sa packedMatrix(), \ref Householder_Module "Householder module"
      */
    const CoeffVectorType& householderCoefficients() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return m_hCoeffs;
    }

    /** \brief Returns the internal representation of the decomposition
      *
      *	\returns a const reference to a matrix with the internal representation
      *	         of the decomposition.
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The returned matrix contains the following information:
      *  - the upper part and lower sub-diagonal represent the Hessenberg matrix H
      *  - the rest of the lower part contains the Householder vectors that, combined with
      *    Householder coefficients returned by householderCoefficients(),
      *    allows to reconstruct the matrix Q as
      *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
      *    Here, the matrices \f$ H_i \f$ are the Householder transformations
      *       \f$ H_i = (I - h_i v_i v_i^T) \f$
      *    where \f$ h_i \f$ is the \f$ i \f$th Householder coefficient and
      *    \f$ v_i \f$ is the Householder vector defined by
      *       \f$ v_i = [ 0, \ldots, 0, 1, M(i+2,i), \ldots, M(N-1,i) ]^T \f$
      *    with M the matrix returned by this function.
      *
      * See LAPACK for further details on this packed storage.
      *
      * Example: \include HessenbergDecomposition_packedMatrix.cpp
      * Output: \verbinclude HessenbergDecomposition_packedMatrix.out
      *
      * \sa householderCoefficients()
      */
    const MatrixType& packedMatrix() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return m_matrix;
    }

    /** \brief Reconstructs the orthogonal matrix Q in the decomposition
      *
      * \returns object representing the matrix Q
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * This function returns a light-weight object of template class
      * HouseholderSequence. You can either apply it directly to a matrix or
      * you can convert it to a matrix of type #MatrixType.
      *
      * \sa matrixH() for an example, class HouseholderSequence
      */
    HouseholderSequenceType matrixQ() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return HouseholderSequenceType(m_matrix, m_hCoeffs.conjugate())
             .setLength(m_matrix.rows() - 1)
             .setShift(1);
    }

    /** \brief Constructs the Hessenberg matrix H in the decomposition
      *
      * \returns expression object representing the matrix H
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The object returned by this function constructs the Hessenberg matrix H
      * when it is assigned to a matrix or otherwise evaluated. The matrix H is
      * constructed from the packed matrix as returned by packedMatrix(): The
      * upper part (including the subdiagonal) of the packed matrix contains
      * the matrix H. It may sometimes be better to directly use the packed
      * matrix instead of constructing the matrix H.
      *
      * Example: \include HessenbergDecomposition_matrixH.cpp
      * Output: \verbinclude HessenbergDecomposition_matrixH.out
      *
      * \sa matrixQ(), packedMatrix()
      */
    MatrixHReturnType matrixH() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return MatrixHReturnType(*this);
    }

  private:

    typedef Matrix<Scalar, 1, Size, int(Options) | int(RowMajor), 1, MaxSize> VectorType;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    static void _compute(MatrixType& matA, CoeffVectorType& hCoeffs, VectorType& temp);

  protected:
    MatrixType m_matrix;
    CoeffVectorType m_hCoeffs;
    VectorType m_temp;
    bool m_isInitialized;
};

/** \internal
  * Performs a tridiagonal decomposition of \a matA in place.
  *
  * \param matA the input selfadjoint matrix
  * \param hCoeffs returned Householder coefficients
  *
  * The result is written in the lower triangular part of \a matA.
  *
  * Implemented from Golub's "%Matrix Computations", algorithm 8.3.1.
  *
  * \sa packedMatrix()
  */
template<typename MatrixType>
void HessenbergDecomposition<MatrixType>::_compute(MatrixType& matA, CoeffVectorType& hCoeffs, VectorType& temp)
{
  eigen_assert(matA.rows()==matA.cols());
  Index n = matA.rows();
  temp.resize(n);
  for (Index i = 0; i<n-1; ++i)
  {
    // let's consider the vector v = i-th column starting at position i+1
    Index remainingSize = n-i-1;
    RealScalar beta;
    Scalar h;
    matA.col(i).tail(remainingSize).makeHouseholderInPlace(h, beta);
    matA.col(i).coeffRef(i+1) = beta;
    hCoeffs.coeffRef(i) = h;

    // Apply similarity transformation to remaining columns,
    // i.e., compute A = H A H'

    // A = H A
    matA.bottomRightCorner(remainingSize, remainingSize)
        .applyHouseholderOnTheLeft(matA.col(i).tail(remainingSize-1), h, &temp.coeffRef(0));

    // A = A H'
    matA.rightCols(remainingSize)
        .applyHouseholderOnTheRight(matA.col(i).tail(remainingSize-1), numext::conj(h), &temp.coeffRef(0));
  }
}

namespace internal {

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \brief Expression type for return value of HessenbergDecomposition::matrixH()
  *
  * \tparam MatrixType type of matrix in the Hessenberg decomposition
  *
  * Objects of this type represent the Hessenberg matrix in the Hessenberg
  * decomposition of some matrix. The object holds a reference to the
  * HessenbergDecomposition class until the it is assigned or evaluated for
  * some other reason (the reference should remain valid during the life time
  * of this object). This class is the return type of
  * HessenbergDecomposition::matrixH(); there is probably no other use for this
  * class.
  */
template<typename MatrixType> struct HessenbergDecompositionMatrixHReturnType
: public ReturnByValue<HessenbergDecompositionMatrixHReturnType<MatrixType> >
{
  public:
    /** \brief Constructor.
      *
      * \param[in] hess  Hessenberg decomposition
      */
    HessenbergDecompositionMatrixHReturnType(const HessenbergDecomposition<MatrixType>& hess) : m_hess(hess) { }

    /** \brief Hessenberg matrix in decomposition.
      *
      * \param[out] result  Hessenberg matrix in decomposition \p hess which
      *                     was passed to the constructor
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      result = m_hess.packedMatrix();
      Index n = result.rows();
      if (n>2)
        result.bottomLeftCorner(n-2, n-2).template triangularView<Lower>().setZero();
    }

    Index rows() const { return m_hess.packedMatrix().rows(); }
    Index cols() const { return m_hess.packedMatrix().cols(); }

  protected:
    const HessenbergDecomposition<MatrixType>& m_hess;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_HESSENBERGDECOMPOSITION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/MatrixBaseEigenvalues.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXBASEEIGENVALUES_H
#define EIGEN_MATRIXBASEEIGENVALUES_H

namespace Eigen { 

namespace internal {

template<typename Derived, bool IsComplex>
struct eigenvalues_selector
{
  // this is the implementation for the case IsComplex = true
  static inline typename MatrixBase<Derived>::EigenvaluesReturnType const
  run(const MatrixBase<Derived>& m)
  {
    typedef typename Derived::PlainObject PlainObject;
    PlainObject m_eval(m);
    return ComplexEigenSolver<PlainObject>(m_eval, false).eigenvalues();
  }
};

template<typename Derived>
struct eigenvalues_selector<Derived, false>
{
  static inline typename MatrixBase<Derived>::EigenvaluesReturnType const
  run(const MatrixBase<Derived>& m)
  {
    typedef typename Derived::PlainObject PlainObject;
    PlainObject m_eval(m);
    return EigenSolver<PlainObject>(m_eval, false).eigenvalues();
  }
};

} // end namespace internal

/** \brief Computes the eigenvalues of a matrix 
  * \returns Column vector containing the eigenvalues.
  *
  * \eigenvalues_module
  * This function computes the eigenvalues with the help of the EigenSolver
  * class (for real matrices) or the ComplexEigenSolver class (for complex
  * matrices). 
  *
  * The eigenvalues are repeated according to their algebraic multiplicity,
  * so there are as many eigenvalues as rows in the matrix.
  *
  * The SelfAdjointView class provides a better algorithm for selfadjoint
  * matrices.
  *
  * Example: \include MatrixBase_eigenvalues.cpp
  * Output: \verbinclude MatrixBase_eigenvalues.out
  *
  * \sa EigenSolver::eigenvalues(), ComplexEigenSolver::eigenvalues(),
  *     SelfAdjointView::eigenvalues()
  */
template<typename Derived>
inline typename MatrixBase<Derived>::EigenvaluesReturnType
MatrixBase<Derived>::eigenvalues() const
{
  return internal::eigenvalues_selector<Derived, NumTraits<Scalar>::IsComplex>::run(derived());
}

/** \brief Computes the eigenvalues of a matrix
  * \returns Column vector containing the eigenvalues.
  *
  * \eigenvalues_module
  * This function computes the eigenvalues with the help of the
  * SelfAdjointEigenSolver class.  The eigenvalues are repeated according to
  * their algebraic multiplicity, so there are as many eigenvalues as rows in
  * the matrix.
  *
  * Example: \include SelfAdjointView_eigenvalues.cpp
  * Output: \verbinclude SelfAdjointView_eigenvalues.out
  *
  * \sa SelfAdjointEigenSolver::eigenvalues(), MatrixBase::eigenvalues()
  */
template<typename MatrixType, unsigned int UpLo> 
EIGEN_DEVICE_FUNC inline typename SelfAdjointView<MatrixType, UpLo>::EigenvaluesReturnType
SelfAdjointView<MatrixType, UpLo>::eigenvalues() const
{
  PlainObject thisAsMatrix(*this);
  return SelfAdjointEigenSolver<PlainObject>(thisAsMatrix, false).eigenvalues();
}



/** \brief Computes the L2 operator norm
  * \returns Operator norm of the matrix.
  *
  * \eigenvalues_module
  * This function computes the L2 operator norm of a matrix, which is also
  * known as the spectral norm. The norm of a matrix \f$ A \f$ is defined to be
  * \f[ \|A\|_2 = \max_x \frac{\|Ax\|_2}{\|x\|_2} \f]
  * where the maximum is over all vectors and the norm on the right is the
  * Euclidean vector norm. The norm equals the largest singular value, which is
  * the square root of the largest eigenvalue of the positive semi-definite
  * matrix \f$ A^*A \f$.
  *
  * The current implementation uses the eigenvalues of \f$ A^*A \f$, as computed
  * by SelfAdjointView::eigenvalues(), to compute the operator norm of a
  * matrix.  The SelfAdjointView class provides a better algorithm for
  * selfadjoint matrices.
  *
  * Example: \include MatrixBase_operatorNorm.cpp
  * Output: \verbinclude MatrixBase_operatorNorm.out
  *
  * \sa SelfAdjointView::eigenvalues(), SelfAdjointView::operatorNorm()
  */
template<typename Derived>
inline typename MatrixBase<Derived>::RealScalar
MatrixBase<Derived>::operatorNorm() const
{
  using std::sqrt;
  typename Derived::PlainObject m_eval(derived());
  // FIXME if it is really guaranteed that the eigenvalues are already sorted,
  // then we don't need to compute a maxCoeff() here, comparing the 1st and last ones is enough.
  return sqrt((m_eval*m_eval.adjoint())
                 .eval()
		 .template selfadjointView<Lower>()
		 .eigenvalues()
		 .maxCoeff()
		 );
}

/** \brief Computes the L2 operator norm
  * \returns Operator norm of the matrix.
  *
  * \eigenvalues_module
  * This function computes the L2 operator norm of a self-adjoint matrix. For a
  * self-adjoint matrix, the operator norm is the largest eigenvalue.
  *
  * The current implementation uses the eigenvalues of the matrix, as computed
  * by eigenvalues(), to compute the operator norm of the matrix.
  *
  * Example: \include SelfAdjointView_operatorNorm.cpp
  * Output: \verbinclude SelfAdjointView_operatorNorm.out
  *
  * \sa eigenvalues(), MatrixBase::operatorNorm()
  */
template<typename MatrixType, unsigned int UpLo>
EIGEN_DEVICE_FUNC inline typename SelfAdjointView<MatrixType, UpLo>::RealScalar
SelfAdjointView<MatrixType, UpLo>::operatorNorm() const
{
  return eigenvalues().cwiseAbs().maxCoeff();
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/RealQZ.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Alexey Korepanov <kaikaikai@yandex.ru>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REAL_QZ_H
#define EIGEN_REAL_QZ_H

namespace Eigen {

  /** \eigenvalues_module \ingroup Eigenvalues_Module
   *
   *
   * \class RealQZ
   *
   * \brief Performs a real QZ decomposition of a pair of square matrices
   *
   * \tparam _MatrixType the type of the matrix of which we are computing the
   * real QZ decomposition; this is expected to be an instantiation of the
   * Matrix class template.
   *
   * Given a real square matrices A and B, this class computes the real QZ
   * decomposition: \f$ A = Q S Z \f$, \f$ B = Q T Z \f$ where Q and Z are
   * real orthogonal matrixes, T is upper-triangular matrix, and S is upper
   * quasi-triangular matrix. An orthogonal matrix is a matrix whose
   * inverse is equal to its transpose, \f$ U^{-1} = U^T \f$. A quasi-triangular
   * matrix is a block-triangular matrix whose diagonal consists of 1-by-1
   * blocks and 2-by-2 blocks where further reduction is impossible due to
   * complex eigenvalues. 
   *
   * The eigenvalues of the pencil \f$ A - z B \f$ can be obtained from
   * 1x1 and 2x2 blocks on the diagonals of S and T.
   *
   * Call the function compute() to compute the real QZ decomposition of a
   * given pair of matrices. Alternatively, you can use the 
   * RealQZ(const MatrixType& B, const MatrixType& B, bool computeQZ)
   * constructor which computes the real QZ decomposition at construction
   * time. Once the decomposition is computed, you can use the matrixS(),
   * matrixT(), matrixQ() and matrixZ() functions to retrieve the matrices
   * S, T, Q and Z in the decomposition. If computeQZ==false, some time
   * is saved by not computing matrices Q and Z.
   *
   * Example: \include RealQZ_compute.cpp
   * Output: \include RealQZ_compute.out
   *
   * \note The implementation is based on the algorithm in "Matrix Computations"
   * by Gene H. Golub and Charles F. Van Loan, and a paper "An algorithm for
   * generalized eigenvalue problems" by C.B.Moler and G.W.Stewart.
   *
   * \sa class RealSchur, class ComplexSchur, class EigenSolver, class ComplexEigenSolver
   */

  template<typename _MatrixType> class RealQZ
  {
    public:
      typedef _MatrixType MatrixType;
      enum {
        RowsAtCompileTime = MatrixType::RowsAtCompileTime,
        ColsAtCompileTime = MatrixType::ColsAtCompileTime,
        Options = MatrixType::Options,
        MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
        MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
      };
      typedef typename MatrixType::Scalar Scalar;
      typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
      typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

      typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;
      typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;

      /** \brief Default constructor.
       *
       * \param [in] size  Positive integer, size of the matrix whose QZ decomposition will be computed.
       *
       * The default constructor is useful in cases in which the user intends to
       * perform decompositions via compute().  The \p size parameter is only
       * used as a hint. It is not an error to give a wrong \p size, but it may
       * impair performance.
       *
       * \sa compute() for an example.
       */
      explicit RealQZ(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime) :
        m_S(size, size),
        m_T(size, size),
        m_Q(size, size),
        m_Z(size, size),
        m_workspace(size*2),
        m_maxIters(400),
        m_isInitialized(false),
        m_computeQZ(true)
      {}

      /** \brief Constructor; computes real QZ decomposition of given matrices
       * 
       * \param[in]  A          Matrix A.
       * \param[in]  B          Matrix B.
       * \param[in]  computeQZ  If false, A and Z are not computed.
       *
       * This constructor calls compute() to compute the QZ decomposition.
       */
      RealQZ(const MatrixType& A, const MatrixType& B, bool computeQZ = true) :
        m_S(A.rows(),A.cols()),
        m_T(A.rows(),A.cols()),
        m_Q(A.rows(),A.cols()),
        m_Z(A.rows(),A.cols()),
        m_workspace(A.rows()*2),
        m_maxIters(400),
        m_isInitialized(false),
        m_computeQZ(true)
      {
        compute(A, B, computeQZ);
      }

      /** \brief Returns matrix Q in the QZ decomposition. 
       *
       * \returns A const reference to the matrix Q.
       */
      const MatrixType& matrixQ() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        eigen_assert(m_computeQZ && "The matrices Q and Z have not been computed during the QZ decomposition.");
        return m_Q;
      }

      /** \brief Returns matrix Z in the QZ decomposition. 
       *
       * \returns A const reference to the matrix Z.
       */
      const MatrixType& matrixZ() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        eigen_assert(m_computeQZ && "The matrices Q and Z have not been computed during the QZ decomposition.");
        return m_Z;
      }

      /** \brief Returns matrix S in the QZ decomposition. 
       *
       * \returns A const reference to the matrix S.
       */
      const MatrixType& matrixS() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_S;
      }

      /** \brief Returns matrix S in the QZ decomposition. 
       *
       * \returns A const reference to the matrix S.
       */
      const MatrixType& matrixT() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_T;
      }

      /** \brief Computes QZ decomposition of given matrix. 
       * 
       * \param[in]  A          Matrix A.
       * \param[in]  B          Matrix B.
       * \param[in]  computeQZ  If false, A and Z are not computed.
       * \returns    Reference to \c *this
       */
      RealQZ& compute(const MatrixType& A, const MatrixType& B, bool computeQZ = true);

      /** \brief Reports whether previous computation was successful.
       *
       * \returns \c Success if computation was successful, \c NoConvergence otherwise.
       */
      ComputationInfo info() const
      {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_info;
      }

      /** \brief Returns number of performed QR-like iterations.
      */
      Index iterations() const
      {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_global_iter;
      }

      /** Sets the maximal number of iterations allowed to converge to one eigenvalue
       * or decouple the problem.
      */
      RealQZ& setMaxIterations(Index maxIters)
      {
        m_maxIters = maxIters;
        return *this;
      }

    private:

      MatrixType m_S, m_T, m_Q, m_Z;
      Matrix<Scalar,Dynamic,1> m_workspace;
      ComputationInfo m_info;
      Index m_maxIters;
      bool m_isInitialized;
      bool m_computeQZ;
      Scalar m_normOfT, m_normOfS;
      Index m_global_iter;

      typedef Matrix<Scalar,3,1> Vector3s;
      typedef Matrix<Scalar,2,1> Vector2s;
      typedef Matrix<Scalar,2,2> Matrix2s;
      typedef JacobiRotation<Scalar> JRs;

      void hessenbergTriangular();
      void computeNorms();
      Index findSmallSubdiagEntry(Index iu);
      Index findSmallDiagEntry(Index f, Index l);
      void splitOffTwoRows(Index i);
      void pushDownZero(Index z, Index f, Index l);
      void step(Index f, Index l, Index iter);

  }; // RealQZ

  /** \internal Reduces S and T to upper Hessenberg - triangular form */
  template<typename MatrixType>
    void RealQZ<MatrixType>::hessenbergTriangular()
    {

      const Index dim = m_S.cols();

      // perform QR decomposition of T, overwrite T with R, save Q
      HouseholderQR<MatrixType> qrT(m_T);
      m_T = qrT.matrixQR();
      m_T.template triangularView<StrictlyLower>().setZero();
      m_Q = qrT.householderQ();
      // overwrite S with Q* S
      m_S.applyOnTheLeft(m_Q.adjoint());
      // init Z as Identity
      if (m_computeQZ)
        m_Z = MatrixType::Identity(dim,dim);
      // reduce S to upper Hessenberg with Givens rotations
      for (Index j=0; j<=dim-3; j++) {
        for (Index i=dim-1; i>=j+2; i--) {
          JRs G;
          // kill S(i,j)
          if(m_S.coeff(i,j) != 0)
          {
            G.makeGivens(m_S.coeff(i-1,j), m_S.coeff(i,j), &m_S.coeffRef(i-1, j));
            m_S.coeffRef(i,j) = Scalar(0.0);
            m_S.rightCols(dim-j-1).applyOnTheLeft(i-1,i,G.adjoint());
            m_T.rightCols(dim-i+1).applyOnTheLeft(i-1,i,G.adjoint());
            // update Q
            if (m_computeQZ)
              m_Q.applyOnTheRight(i-1,i,G);
          }
          // kill T(i,i-1)
          if(m_T.coeff(i,i-1)!=Scalar(0))
          {
            G.makeGivens(m_T.coeff(i,i), m_T.coeff(i,i-1), &m_T.coeffRef(i,i));
            m_T.coeffRef(i,i-1) = Scalar(0.0);
            m_S.applyOnTheRight(i,i-1,G);
            m_T.topRows(i).applyOnTheRight(i,i-1,G);
            // update Z
            if (m_computeQZ)
              m_Z.applyOnTheLeft(i,i-1,G.adjoint());
          }
        }
      }
    }

  /** \internal Computes vector L1 norms of S and T when in Hessenberg-Triangular form already */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::computeNorms()
    {
      const Index size = m_S.cols();
      m_normOfS = Scalar(0.0);
      m_normOfT = Scalar(0.0);
      for (Index j = 0; j < size; ++j)
      {
        m_normOfS += m_S.col(j).segment(0, (std::min)(size,j+2)).cwiseAbs().sum();
        m_normOfT += m_T.row(j).segment(j, size - j).cwiseAbs().sum();
      }
    }


  /** \internal Look for single small sub-diagonal element S(res, res-1) and return res (or 0) */
  template<typename MatrixType>
    inline Index RealQZ<MatrixType>::findSmallSubdiagEntry(Index iu)
    {
      using std::abs;
      Index res = iu;
      while (res > 0)
      {
        Scalar s = abs(m_S.coeff(res-1,res-1)) + abs(m_S.coeff(res,res));
        if (s == Scalar(0.0))
          s = m_normOfS;
        if (abs(m_S.coeff(res,res-1)) < NumTraits<Scalar>::epsilon() * s)
          break;
        res--;
      }
      return res;
    }

  /** \internal Look for single small diagonal element T(res, res) for res between f and l, and return res (or f-1)  */
  template<typename MatrixType>
    inline Index RealQZ<MatrixType>::findSmallDiagEntry(Index f, Index l)
    {
      using std::abs;
      Index res = l;
      while (res >= f) {
        if (abs(m_T.coeff(res,res)) <= NumTraits<Scalar>::epsilon() * m_normOfT)
          break;
        res--;
      }
      return res;
    }

  /** \internal decouple 2x2 diagonal block in rows i, i+1 if eigenvalues are real */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::splitOffTwoRows(Index i)
    {
      using std::abs;
      using std::sqrt;
      const Index dim=m_S.cols();
      if (abs(m_S.coeff(i+1,i))==Scalar(0))
        return;
      Index j = findSmallDiagEntry(i,i+1);
      if (j==i-1)
      {
        // block of (S T^{-1})
        Matrix2s STi = m_T.template block<2,2>(i,i).template triangularView<Upper>().
          template solve<OnTheRight>(m_S.template block<2,2>(i,i));
        Scalar p = Scalar(0.5)*(STi(0,0)-STi(1,1));
        Scalar q = p*p + STi(1,0)*STi(0,1);
        if (q>=0) {
          Scalar z = sqrt(q);
          // one QR-like iteration for ABi - lambda I
          // is enough - when we know exact eigenvalue in advance,
          // convergence is immediate
          JRs G;
          if (p>=0)
            G.makeGivens(p + z, STi(1,0));
          else
            G.makeGivens(p - z, STi(1,0));
          m_S.rightCols(dim-i).applyOnTheLeft(i,i+1,G.adjoint());
          m_T.rightCols(dim-i).applyOnTheLeft(i,i+1,G.adjoint());
          // update Q
          if (m_computeQZ)
            m_Q.applyOnTheRight(i,i+1,G);

          G.makeGivens(m_T.coeff(i+1,i+1), m_T.coeff(i+1,i));
          m_S.topRows(i+2).applyOnTheRight(i+1,i,G);
          m_T.topRows(i+2).applyOnTheRight(i+1,i,G);
          // update Z
          if (m_computeQZ)
            m_Z.applyOnTheLeft(i+1,i,G.adjoint());

          m_S.coeffRef(i+1,i) = Scalar(0.0);
          m_T.coeffRef(i+1,i) = Scalar(0.0);
        }
      }
      else
      {
        pushDownZero(j,i,i+1);
      }
    }

  /** \internal use zero in T(z,z) to zero S(l,l-1), working in block f..l */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::pushDownZero(Index z, Index f, Index l)
    {
      JRs G;
      const Index dim = m_S.cols();
      for (Index zz=z; zz<l; zz++)
      {
        // push 0 down
        Index firstColS = zz>f ? (zz-1) : zz;
        G.makeGivens(m_T.coeff(zz, zz+1), m_T.coeff(zz+1, zz+1));
        m_S.rightCols(dim-firstColS).applyOnTheLeft(zz,zz+1,G.adjoint());
        m_T.rightCols(dim-zz).applyOnTheLeft(zz,zz+1,G.adjoint());
        m_T.coeffRef(zz+1,zz+1) = Scalar(0.0);
        // update Q
        if (m_computeQZ)
          m_Q.applyOnTheRight(zz,zz+1,G);
        // kill S(zz+1, zz-1)
        if (zz>f)
        {
          G.makeGivens(m_S.coeff(zz+1, zz), m_S.coeff(zz+1,zz-1));
          m_S.topRows(zz+2).applyOnTheRight(zz, zz-1,G);
          m_T.topRows(zz+1).applyOnTheRight(zz, zz-1,G);
          m_S.coeffRef(zz+1,zz-1) = Scalar(0.0);
          // update Z
          if (m_computeQZ)
            m_Z.applyOnTheLeft(zz,zz-1,G.adjoint());
        }
      }
      // finally kill S(l,l-1)
      G.makeGivens(m_S.coeff(l,l), m_S.coeff(l,l-1));
      m_S.applyOnTheRight(l,l-1,G);
      m_T.applyOnTheRight(l,l-1,G);
      m_S.coeffRef(l,l-1)=Scalar(0.0);
      // update Z
      if (m_computeQZ)
        m_Z.applyOnTheLeft(l,l-1,G.adjoint());
    }

  /** \internal QR-like iterative step for block f..l */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::step(Index f, Index l, Index iter)
    {
      using std::abs;
      const Index dim = m_S.cols();

      // x, y, z
      Scalar x, y, z;
      if (iter==10)
      {
        // Wilkinson ad hoc shift
        const Scalar
          a11=m_S.coeff(f+0,f+0), a12=m_S.coeff(f+0,f+1),
          a21=m_S.coeff(f+1,f+0), a22=m_S.coeff(f+1,f+1), a32=m_S.coeff(f+2,f+1),
          b12=m_T.coeff(f+0,f+1),
          b11i=Scalar(1.0)/m_T.coeff(f+0,f+0),
          b22i=Scalar(1.0)/m_T.coeff(f+1,f+1),
          a87=m_S.coeff(l-1,l-2),
          a98=m_S.coeff(l-0,l-1),
          b77i=Scalar(1.0)/m_T.coeff(l-2,l-2),
          b88i=Scalar(1.0)/m_T.coeff(l-1,l-1);
        Scalar ss = abs(a87*b77i) + abs(a98*b88i),
               lpl = Scalar(1.5)*ss,
               ll = ss*ss;
        x = ll + a11*a11*b11i*b11i - lpl*a11*b11i + a12*a21*b11i*b22i
          - a11*a21*b12*b11i*b11i*b22i;
        y = a11*a21*b11i*b11i - lpl*a21*b11i + a21*a22*b11i*b22i 
          - a21*a21*b12*b11i*b11i*b22i;
        z = a21*a32*b11i*b22i;
      }
      else if (iter==16)
      {
        // another exceptional shift
        x = m_S.coeff(f,f)/m_T.coeff(f,f)-m_S.coeff(l,l)/m_T.coeff(l,l) + m_S.coeff(l,l-1)*m_T.coeff(l-1,l) /
          (m_T.coeff(l-1,l-1)*m_T.coeff(l,l));
        y = m_S.coeff(f+1,f)/m_T.coeff(f,f);
        z = 0;
      }
      else if (iter>23 && !(iter%8))
      {
        // extremely exceptional shift
        x = internal::random<Scalar>(-1.0,1.0);
        y = internal::random<Scalar>(-1.0,1.0);
        z = internal::random<Scalar>(-1.0,1.0);
      }
      else
      {
        // Compute the shifts: (x,y,z,0...) = (AB^-1 - l1 I) (AB^-1 - l2 I) e1
        // where l1 and l2 are the eigenvalues of the 2x2 matrix C = U V^-1 where
        // U and V are 2x2 bottom right sub matrices of A and B. Thus:
        //  = AB^-1AB^-1 + l1 l2 I - (l1+l2)(AB^-1)
        //  = AB^-1AB^-1 + det(M) - tr(M)(AB^-1)
        // Since we are only interested in having x, y, z with a correct ratio, we have:
        const Scalar
          a11 = m_S.coeff(f,f),     a12 = m_S.coeff(f,f+1),
          a21 = m_S.coeff(f+1,f),   a22 = m_S.coeff(f+1,f+1),
                                    a32 = m_S.coeff(f+2,f+1),

          a88 = m_S.coeff(l-1,l-1), a89 = m_S.coeff(l-1,l),
          a98 = m_S.coeff(l,l-1),   a99 = m_S.coeff(l,l),

          b11 = m_T.coeff(f,f),     b12 = m_T.coeff(f,f+1),
                                    b22 = m_T.coeff(f+1,f+1),

          b88 = m_T.coeff(l-1,l-1), b89 = m_T.coeff(l-1,l),
                                    b99 = m_T.coeff(l,l);

        x = ( (a88/b88 - a11/b11)*(a99/b99 - a11/b11) - (a89/b99)*(a98/b88) + (a98/b88)*(b89/b99)*(a11/b11) ) * (b11/a21)
          + a12/b22 - (a11/b11)*(b12/b22);
        y = (a22/b22-a11/b11) - (a21/b11)*(b12/b22) - (a88/b88-a11/b11) - (a99/b99-a11/b11) + (a98/b88)*(b89/b99);
        z = a32/b22;
      }

      JRs G;

      for (Index k=f; k<=l-2; k++)
      {
        // variables for Householder reflections
        Vector2s essential2;
        Scalar tau, beta;

        Vector3s hr(x,y,z);

        // Q_k to annihilate S(k+1,k-1) and S(k+2,k-1)
        hr.makeHouseholderInPlace(tau, beta);
        essential2 = hr.template bottomRows<2>();
        Index fc=(std::max)(k-1,Index(0));  // first col to update
        m_S.template middleRows<3>(k).rightCols(dim-fc).applyHouseholderOnTheLeft(essential2, tau, m_workspace.data());
        m_T.template middleRows<3>(k).rightCols(dim-fc).applyHouseholderOnTheLeft(essential2, tau, m_workspace.data());
        if (m_computeQZ)
          m_Q.template middleCols<3>(k).applyHouseholderOnTheRight(essential2, tau, m_workspace.data());
        if (k>f)
          m_S.coeffRef(k+2,k-1) = m_S.coeffRef(k+1,k-1) = Scalar(0.0);

        // Z_{k1} to annihilate T(k+2,k+1) and T(k+2,k)
        hr << m_T.coeff(k+2,k+2),m_T.coeff(k+2,k),m_T.coeff(k+2,k+1);
        hr.makeHouseholderInPlace(tau, beta);
        essential2 = hr.template bottomRows<2>();
        {
          Index lr = (std::min)(k+4,dim); // last row to update
          Map<Matrix<Scalar,Dynamic,1> > tmp(m_workspace.data(),lr);
          // S
          tmp = m_S.template middleCols<2>(k).topRows(lr) * essential2;
          tmp += m_S.col(k+2).head(lr);
          m_S.col(k+2).head(lr) -= tau*tmp;
          m_S.template middleCols<2>(k).topRows(lr) -= (tau*tmp) * essential2.adjoint();
          // T
          tmp = m_T.template middleCols<2>(k).topRows(lr) * essential2;
          tmp += m_T.col(k+2).head(lr);
          m_T.col(k+2).head(lr) -= tau*tmp;
          m_T.template middleCols<2>(k).topRows(lr) -= (tau*tmp) * essential2.adjoint();
        }
        if (m_computeQZ)
        {
          // Z
          Map<Matrix<Scalar,1,Dynamic> > tmp(m_workspace.data(),dim);
          tmp = essential2.adjoint()*(m_Z.template middleRows<2>(k));
          tmp += m_Z.row(k+2);
          m_Z.row(k+2) -= tau*tmp;
          m_Z.template middleRows<2>(k) -= essential2 * (tau*tmp);
        }
        m_T.coeffRef(k+2,k) = m_T.coeffRef(k+2,k+1) = Scalar(0.0);

        // Z_{k2} to annihilate T(k+1,k)
        G.makeGivens(m_T.coeff(k+1,k+1), m_T.coeff(k+1,k));
        m_S.applyOnTheRight(k+1,k,G);
        m_T.applyOnTheRight(k+1,k,G);
        // update Z
        if (m_computeQZ)
          m_Z.applyOnTheLeft(k+1,k,G.adjoint());
        m_T.coeffRef(k+1,k) = Scalar(0.0);

        // update x,y,z
        x = m_S.coeff(k+1,k);
        y = m_S.coeff(k+2,k);
        if (k < l-2)
          z = m_S.coeff(k+3,k);
      } // loop over k

      // Q_{n-1} to annihilate y = S(l,l-2)
      G.makeGivens(x,y);
      m_S.applyOnTheLeft(l-1,l,G.adjoint());
      m_T.applyOnTheLeft(l-1,l,G.adjoint());
      if (m_computeQZ)
        m_Q.applyOnTheRight(l-1,l,G);
      m_S.coeffRef(l,l-2) = Scalar(0.0);

      // Z_{n-1} to annihilate T(l,l-1)
      G.makeGivens(m_T.coeff(l,l),m_T.coeff(l,l-1));
      m_S.applyOnTheRight(l,l-1,G);
      m_T.applyOnTheRight(l,l-1,G);
      if (m_computeQZ)
        m_Z.applyOnTheLeft(l,l-1,G.adjoint());
      m_T.coeffRef(l,l-1) = Scalar(0.0);
    }

  template<typename MatrixType>
    RealQZ<MatrixType>& RealQZ<MatrixType>::compute(const MatrixType& A_in, const MatrixType& B_in, bool computeQZ)
    {

      const Index dim = A_in.cols();

      eigen_assert (A_in.rows()==dim && A_in.cols()==dim 
          && B_in.rows()==dim && B_in.cols()==dim 
          && "Need square matrices of the same dimension");

      m_isInitialized = true;
      m_computeQZ = computeQZ;
      m_S = A_in; m_T = B_in;
      m_workspace.resize(dim*2);
      m_global_iter = 0;

      // entrance point: hessenberg triangular decomposition
      hessenbergTriangular();
      // compute L1 vector norms of T, S into m_normOfS, m_normOfT
      computeNorms();

      Index l = dim-1, 
            f, 
            local_iter = 0;

      while (l>0 && local_iter<m_maxIters)
      {
        f = findSmallSubdiagEntry(l);
        // now rows and columns f..l (including) decouple from the rest of the problem
        if (f>0) m_S.coeffRef(f,f-1) = Scalar(0.0);
        if (f == l) // One root found
        {
          l--;
          local_iter = 0;
        }
        else if (f == l-1) // Two roots found
        {
          splitOffTwoRows(f);
          l -= 2;
          local_iter = 0;
        }
        else // No convergence yet
        {
          // if there's zero on diagonal of T, we can isolate an eigenvalue with Givens rotations
          Index z = findSmallDiagEntry(f,l);
          if (z>=f)
          {
            // zero found
            pushDownZero(z,f,l);
          }
          else
          {
            // We are sure now that S.block(f,f, l-f+1,l-f+1) is underuced upper-Hessenberg 
            // and T.block(f,f, l-f+1,l-f+1) is invertible uper-triangular, which allows to
            // apply a QR-like iteration to rows and columns f..l.
            step(f,l, local_iter);
            local_iter++;
            m_global_iter++;
          }
        }
      }
      // check if we converged before reaching iterations limit
      m_info = (local_iter<m_maxIters) ? Success : NoConvergence;

      // For each non triangular 2x2 diagonal block of S,
      //    reduce the respective 2x2 diagonal block of T to positive diagonal form using 2x2 SVD.
      // This step is not mandatory for QZ, but it does help further extraction of eigenvalues/eigenvectors,
      // and is in par with Lapack/Matlab QZ.
      if(m_info==Success)
      {
        for(Index i=0; i<dim-1; ++i)
        {
          if(m_S.coeff(i+1, i) != Scalar(0))
          {
            JacobiRotation<Scalar> j_left, j_right;
            internal::real_2x2_jacobi_svd(m_T, i, i+1, &j_left, &j_right);

            // Apply resulting Jacobi rotations
            m_S.applyOnTheLeft(i,i+1,j_left);
            m_S.applyOnTheRight(i,i+1,j_right);
            m_T.applyOnTheLeft(i,i+1,j_left);
            m_T.applyOnTheRight(i,i+1,j_right);
            m_T(i+1,i) = m_T(i,i+1) = Scalar(0);

            if(m_computeQZ) {
              m_Q.applyOnTheRight(i,i+1,j_left.transpose());
              m_Z.applyOnTheLeft(i,i+1,j_right.transpose());
            }

            i++;
          }
        }
      }

      return *this;
    } // end compute

} // end namespace Eigen

#endif //EIGEN_REAL_QZ


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REAL_SCHUR_H
#define EIGEN_REAL_SCHUR_H

#include "./HessenbergDecomposition.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class RealSchur
  *
  * \brief Performs a real Schur decomposition of a square matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * real Schur decomposition; this is expected to be an instantiation of the
  * Matrix class template.
  *
  * Given a real square matrix A, this class computes the real Schur
  * decomposition: \f$ A = U T U^T \f$ where U is a real orthogonal matrix and
  * T is a real quasi-triangular matrix. An orthogonal matrix is a matrix whose
  * inverse is equal to its transpose, \f$ U^{-1} = U^T \f$. A quasi-triangular
  * matrix is a block-triangular matrix whose diagonal consists of 1-by-1
  * blocks and 2-by-2 blocks with complex eigenvalues. The eigenvalues of the
  * blocks on the diagonal of T are the same as the eigenvalues of the matrix
  * A, and thus the real Schur decomposition is used in EigenSolver to compute
  * the eigendecomposition of a matrix.
  *
  * Call the function compute() to compute the real Schur decomposition of a
  * given matrix. Alternatively, you can use the RealSchur(const MatrixType&, bool)
  * constructor which computes the real Schur decomposition at construction
  * time. Once the decomposition is computed, you can use the matrixU() and
  * matrixT() functions to retrieve the matrices U and T in the decomposition.
  *
  * The documentation of RealSchur(const MatrixType&, bool) contains an example
  * of the typical use of this class.
  *
  * \note The implementation is adapted from
  * <a href="http://math.nist.gov/javanumerics/jama/">JAMA</a> (public domain).
  * Their code is based on EISPACK.
  *
  * \sa class ComplexSchur, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class RealSchur
{
  public:
    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;
    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;

    /** \brief Default constructor.
      *
      * \param [in] size  Positive integer, size of the matrix whose Schur decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit RealSchur(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime)
            : m_matT(size, size),
              m_matU(size, size),
              m_workspaceVector(size),
              m_hess(size),
              m_isInitialized(false),
              m_matUisUptodate(false),
              m_maxIters(-1)
    { }

    /** \brief Constructor; computes real Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      *
      * This constructor calls compute() to compute the Schur decomposition.
      *
      * Example: \include RealSchur_RealSchur_MatrixType.cpp
      * Output: \verbinclude RealSchur_RealSchur_MatrixType.out
      */
    template<typename InputType>
    explicit RealSchur(const EigenBase<InputType>& matrix, bool computeU = true)
            : m_matT(matrix.rows(),matrix.cols()),
              m_matU(matrix.rows(),matrix.cols()),
              m_workspaceVector(matrix.rows()),
              m_hess(matrix.rows()),
              m_isInitialized(false),
              m_matUisUptodate(false),
              m_maxIters(-1)
    {
      compute(matrix.derived(), computeU);
    }

    /** \brief Returns the orthogonal matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix U.
      *
      * \pre Either the constructor RealSchur(const MatrixType&, bool) or the
      * member function compute(const MatrixType&, bool) has been called before
      * to compute the Schur decomposition of a matrix, and \p computeU was set
      * to true (the default value).
      *
      * \sa RealSchur(const MatrixType&, bool) for an example
      */
    const MatrixType& matrixU() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      eigen_assert(m_matUisUptodate && "The matrix U has not been computed during the RealSchur decomposition.");
      return m_matU;
    }

    /** \brief Returns the quasi-triangular matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix T.
      *
      * \pre Either the constructor RealSchur(const MatrixType&, bool) or the
      * member function compute(const MatrixType&, bool) has been called before
      * to compute the Schur decomposition of a matrix.
      *
      * \sa RealSchur(const MatrixType&, bool) for an example
      */
    const MatrixType& matrixT() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      return m_matT;
    }
  
    /** \brief Computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      * \returns    Reference to \c *this
      *
      * The Schur decomposition is computed by first reducing the matrix to
      * Hessenberg form using the class HessenbergDecomposition. The Hessenberg
      * matrix is then reduced to triangular form by performing Francis QR
      * iterations with implicit double shift. The cost of computing the Schur
      * decomposition depends on the number of iterations; as a rough guide, it
      * may be taken to be \f$25n^3\f$ flops if \a computeU is true and
      * \f$10n^3\f$ flops if \a computeU is false.
      *
      * Example: \include RealSchur_compute.cpp
      * Output: \verbinclude RealSchur_compute.out
      *
      * \sa compute(const MatrixType&, bool, Index)
      */
    template<typename InputType>
    RealSchur& compute(const EigenBase<InputType>& matrix, bool computeU = true);

    /** \brief Computes Schur decomposition of a Hessenberg matrix H = Z T Z^T
     *  \param[in] matrixH Matrix in Hessenberg form H
     *  \param[in] matrixQ orthogonal matrix Q that transform a matrix A to H : A = Q H Q^T
     *  \param computeU Computes the matriX U of the Schur vectors
     * \return Reference to \c *this
     * 
     *  This routine assumes that the matrix is already reduced in Hessenberg form matrixH
     *  using either the class HessenbergDecomposition or another mean. 
     *  It computes the upper quasi-triangular matrix T of the Schur decomposition of H
     *  When computeU is true, this routine computes the matrix U such that 
     *  A = U T U^T =  (QZ) T (QZ)^T = Q H Q^T where A is the initial matrix
     * 
     * NOTE Q is referenced if computeU is true; so, if the initial orthogonal matrix
     * is not available, the user should give an identity matrix (Q.setIdentity())
     * 
     * \sa compute(const MatrixType&, bool)
     */
    template<typename HessMatrixType, typename OrthMatrixType>
    RealSchur& computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU);
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. 
      *
      * If not specified by the user, the maximum number of iterations is m_maxIterationsPerRow times the size
      * of the matrix.
      */
    RealSchur& setMaxIterations(Index maxIters)
    {
      m_maxIters = maxIters;
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_maxIters;
    }

    /** \brief Maximum number of iterations per row.
      *
      * If not otherwise specified, the maximum number of iterations is this number times the size of the
      * matrix. It is currently set to 40.
      */
    static const int m_maxIterationsPerRow = 40;

  private:
    
    MatrixType m_matT;
    MatrixType m_matU;
    ColumnVectorType m_workspaceVector;
    HessenbergDecomposition<MatrixType> m_hess;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_matUisUptodate;
    Index m_maxIters;

    typedef Matrix<Scalar,3,1> Vector3s;

    Scalar computeNormOfT();
    Index findSmallSubdiagEntry(Index iu, const Scalar& considerAsZero);
    void splitOffTwoRows(Index iu, bool computeU, const Scalar& exshift);
    void computeShift(Index iu, Index iter, Scalar& exshift, Vector3s& shiftInfo);
    void initFrancisQRStep(Index il, Index iu, const Vector3s& shiftInfo, Index& im, Vector3s& firstHouseholderVector);
    void performFrancisQRStep(Index il, Index im, Index iu, bool computeU, const Vector3s& firstHouseholderVector, Scalar* workspace);
};


template<typename MatrixType>
template<typename InputType>
RealSchur<MatrixType>& RealSchur<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeU)
{
  const Scalar considerAsZero = (std::numeric_limits<Scalar>::min)();

  eigen_assert(matrix.cols() == matrix.rows());
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * matrix.rows();

  Scalar scale = matrix.derived().cwiseAbs().maxCoeff();
  if(scale<considerAsZero)
  {
    m_matT.setZero(matrix.rows(),matrix.cols());
    if(computeU)
      m_matU.setIdentity(matrix.rows(),matrix.cols());
    m_info = Success;
    m_isInitialized = true;
    m_matUisUptodate = computeU;
    return *this;
  }

  // Step 1. Reduce to Hessenberg form
  m_hess.compute(matrix.derived()/scale);

  // Step 2. Reduce to real Schur form
  // Note: we copy m_hess.matrixQ() into m_matU here and not in computeFromHessenberg
  //       to be able to pass our working-space buffer for the Householder to Dense evaluation.
  m_workspaceVector.resize(matrix.cols());
  if(computeU)
    m_hess.matrixQ().evalTo(m_matU, m_workspaceVector);
  computeFromHessenberg(m_hess.matrixH(), m_matU, computeU);

  m_matT *= scale;
  
  return *this;
}
template<typename MatrixType>
template<typename HessMatrixType, typename OrthMatrixType>
RealSchur<MatrixType>& RealSchur<MatrixType>::computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU)
{
  using std::abs;

  m_matT = matrixH;
  m_workspaceVector.resize(m_matT.cols());
  if(computeU && !internal::is_same_dense(m_matU,matrixQ))
    m_matU = matrixQ;
  
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * matrixH.rows();
  Scalar* workspace = &m_workspaceVector.coeffRef(0);

  // The matrix m_matT is divided in three parts. 
  // Rows 0,...,il-1 are decoupled from the rest because m_matT(il,il-1) is zero. 
  // Rows il,...,iu is the part we are working on (the active window).
  // Rows iu+1,...,end are already brought in triangular form.
  Index iu = m_matT.cols() - 1;
  Index iter = 0;      // iteration count for current eigenvalue
  Index totalIter = 0; // iteration count for whole matrix
  Scalar exshift(0);   // sum of exceptional shifts
  Scalar norm = computeNormOfT();
  // sub-diagonal entries smaller than considerAsZero will be treated as zero.
  // We use eps^2 to enable more precision in small eigenvalues.
  Scalar considerAsZero = numext::maxi<Scalar>( norm * numext::abs2(NumTraits<Scalar>::epsilon()),
                                                (std::numeric_limits<Scalar>::min)() );

  if(norm!=Scalar(0))
  {
    while (iu >= 0)
    {
      Index il = findSmallSubdiagEntry(iu,considerAsZero);

      // Check for convergence
      if (il == iu) // One root found
      {
        m_matT.coeffRef(iu,iu) = m_matT.coeff(iu,iu) + exshift;
        if (iu > 0)
          m_matT.coeffRef(iu, iu-1) = Scalar(0);
        iu--;
        iter = 0;
      }
      else if (il == iu-1) // Two roots found
      {
        splitOffTwoRows(iu, computeU, exshift);
        iu -= 2;
        iter = 0;
      }
      else // No convergence yet
      {
        // The firstHouseholderVector vector has to be initialized to something to get rid of a silly GCC warning (-O1 -Wall -DNDEBUG )
        Vector3s firstHouseholderVector = Vector3s::Zero(), shiftInfo;
        computeShift(iu, iter, exshift, shiftInfo);
        iter = iter + 1;
        totalIter = totalIter + 1;
        if (totalIter > maxIters) break;
        Index im;
        initFrancisQRStep(il, iu, shiftInfo, im, firstHouseholderVector);
        performFrancisQRStep(il, im, iu, computeU, firstHouseholderVector, workspace);
      }
    }
  }
  if(totalIter <= maxIters)
    m_info = Success;
  else
    m_info = NoConvergence;

  m_isInitialized = true;
  m_matUisUptodate = computeU;
  return *this;
}

/** \internal Computes and returns vector L1 norm of T */
template<typename MatrixType>
inline typename MatrixType::Scalar RealSchur<MatrixType>::computeNormOfT()
{
  const Index size = m_matT.cols();
  // FIXME to be efficient the following would requires a triangular reduxion code
  // Scalar norm = m_matT.upper().cwiseAbs().sum() 
  //               + m_matT.bottomLeftCorner(size-1,size-1).diagonal().cwiseAbs().sum();
  Scalar norm(0);
  for (Index j = 0; j < size; ++j)
    norm += m_matT.col(j).segment(0, (std::min)(size,j+2)).cwiseAbs().sum();
  return norm;
}

/** \internal Look for single small sub-diagonal element and returns its index */
template<typename MatrixType>
inline Index RealSchur<MatrixType>::findSmallSubdiagEntry(Index iu, const Scalar& considerAsZero)
{
  using std::abs;
  Index res = iu;
  while (res > 0)
  {
    Scalar s = abs(m_matT.coeff(res-1,res-1)) + abs(m_matT.coeff(res,res));

    s = numext::maxi<Scalar>(s * NumTraits<Scalar>::epsilon(), considerAsZero);
    
    if (abs(m_matT.coeff(res,res-1)) <= s)
      break;
    res--;
  }
  return res;
}

/** \internal Update T given that rows iu-1 and iu decouple from the rest. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::splitOffTwoRows(Index iu, bool computeU, const Scalar& exshift)
{
  using std::sqrt;
  using std::abs;
  const Index size = m_matT.cols();

  // The eigenvalues of the 2x2 matrix [a b; c d] are 
  // trace +/- sqrt(discr/4) where discr = tr^2 - 4*det, tr = a + d, det = ad - bc
  Scalar p = Scalar(0.5) * (m_matT.coeff(iu-1,iu-1) - m_matT.coeff(iu,iu));
  Scalar q = p * p + m_matT.coeff(iu,iu-1) * m_matT.coeff(iu-1,iu);   // q = tr^2 / 4 - det = discr/4
  m_matT.coeffRef(iu,iu) += exshift;
  m_matT.coeffRef(iu-1,iu-1) += exshift;

  if (q >= Scalar(0)) // Two real eigenvalues
  {
    Scalar z = sqrt(abs(q));
    JacobiRotation<Scalar> rot;
    if (p >= Scalar(0))
      rot.makeGivens(p + z, m_matT.coeff(iu, iu-1));
    else
      rot.makeGivens(p - z, m_matT.coeff(iu, iu-1));

    m_matT.rightCols(size-iu+1).applyOnTheLeft(iu-1, iu, rot.adjoint());
    m_matT.topRows(iu+1).applyOnTheRight(iu-1, iu, rot);
    m_matT.coeffRef(iu, iu-1) = Scalar(0); 
    if (computeU)
      m_matU.applyOnTheRight(iu-1, iu, rot);
  }

  if (iu > 1) 
    m_matT.coeffRef(iu-1, iu-2) = Scalar(0);
}

/** \internal Form shift in shiftInfo, and update exshift if an exceptional shift is performed. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::computeShift(Index iu, Index iter, Scalar& exshift, Vector3s& shiftInfo)
{
  using std::sqrt;
  using std::abs;
  shiftInfo.coeffRef(0) = m_matT.coeff(iu,iu);
  shiftInfo.coeffRef(1) = m_matT.coeff(iu-1,iu-1);
  shiftInfo.coeffRef(2) = m_matT.coeff(iu,iu-1) * m_matT.coeff(iu-1,iu);

  // Wilkinson's original ad hoc shift
  if (iter == 10)
  {
    exshift += shiftInfo.coeff(0);
    for (Index i = 0; i <= iu; ++i)
      m_matT.coeffRef(i,i) -= shiftInfo.coeff(0);
    Scalar s = abs(m_matT.coeff(iu,iu-1)) + abs(m_matT.coeff(iu-1,iu-2));
    shiftInfo.coeffRef(0) = Scalar(0.75) * s;
    shiftInfo.coeffRef(1) = Scalar(0.75) * s;
    shiftInfo.coeffRef(2) = Scalar(-0.4375) * s * s;
  }

  // MATLAB's new ad hoc shift
  if (iter == 30)
  {
    Scalar s = (shiftInfo.coeff(1) - shiftInfo.coeff(0)) / Scalar(2.0);
    s = s * s + shiftInfo.coeff(2);
    if (s > Scalar(0))
    {
      s = sqrt(s);
      if (shiftInfo.coeff(1) < shiftInfo.coeff(0))
        s = -s;
      s = s + (shiftInfo.coeff(1) - shiftInfo.coeff(0)) / Scalar(2.0);
      s = shiftInfo.coeff(0) - shiftInfo.coeff(2) / s;
      exshift += s;
      for (Index i = 0; i <= iu; ++i)
        m_matT.coeffRef(i,i) -= s;
      shiftInfo.setConstant(Scalar(0.964));
    }
  }
}

/** \internal Compute index im at which Francis QR step starts and the first Householder vector. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::initFrancisQRStep(Index il, Index iu, const Vector3s& shiftInfo, Index& im, Vector3s& firstHouseholderVector)
{
  using std::abs;
  Vector3s& v = firstHouseholderVector; // alias to save typing

  for (im = iu-2; im >= il; --im)
  {
    const Scalar Tmm = m_matT.coeff(im,im);
    const Scalar r = shiftInfo.coeff(0) - Tmm;
    const Scalar s = shiftInfo.coeff(1) - Tmm;
    v.coeffRef(0) = (r * s - shiftInfo.coeff(2)) / m_matT.coeff(im+1,im) + m_matT.coeff(im,im+1);
    v.coeffRef(1) = m_matT.coeff(im+1,im+1) - Tmm - r - s;
    v.coeffRef(2) = m_matT.coeff(im+2,im+1);
    if (im == il) {
      break;
    }
    const Scalar lhs = m_matT.coeff(im,im-1) * (abs(v.coeff(1)) + abs(v.coeff(2)));
    const Scalar rhs = v.coeff(0) * (abs(m_matT.coeff(im-1,im-1)) + abs(Tmm) + abs(m_matT.coeff(im+1,im+1)));
    if (abs(lhs) < NumTraits<Scalar>::epsilon() * rhs)
      break;
  }
}

/** \internal Perform a Francis QR step involving rows il:iu and columns im:iu. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::performFrancisQRStep(Index il, Index im, Index iu, bool computeU, const Vector3s& firstHouseholderVector, Scalar* workspace)
{
  eigen_assert(im >= il);
  eigen_assert(im <= iu-2);

  const Index size = m_matT.cols();

  for (Index k = im; k <= iu-2; ++k)
  {
    bool firstIteration = (k == im);

    Vector3s v;
    if (firstIteration)
      v = firstHouseholderVector;
    else
      v = m_matT.template block<3,1>(k,k-1);

    Scalar tau, beta;
    Matrix<Scalar, 2, 1> ess;
    v.makeHouseholder(ess, tau, beta);
    
    if (beta != Scalar(0)) // if v is not zero
    {
      if (firstIteration && k > il)
        m_matT.coeffRef(k,k-1) = -m_matT.coeff(k,k-1);
      else if (!firstIteration)
        m_matT.coeffRef(k,k-1) = beta;

      // These Householder transformations form the O(n^3) part of the algorithm
      m_matT.block(k, k, 3, size-k).applyHouseholderOnTheLeft(ess, tau, workspace);
      m_matT.block(0, k, (std::min)(iu,k+3) + 1, 3).applyHouseholderOnTheRight(ess, tau, workspace);
      if (computeU)
        m_matU.block(0, k, size, 3).applyHouseholderOnTheRight(ess, tau, workspace);
    }
  }

  Matrix<Scalar, 2, 1> v = m_matT.template block<2,1>(iu-1, iu-2);
  Scalar tau, beta;
  Matrix<Scalar, 1, 1> ess;
  v.makeHouseholder(ess, tau, beta);

  if (beta != Scalar(0)) // if v is not zero
  {
    m_matT.coeffRef(iu-1, iu-2) = beta;
    m_matT.block(iu-1, iu-1, 2, size-iu+1).applyHouseholderOnTheLeft(ess, tau, workspace);
    m_matT.block(0, iu-1, iu+1, 2).applyHouseholderOnTheRight(ess, tau, workspace);
    if (computeU)
      m_matU.block(0, iu-1, size, 2).applyHouseholderOnTheRight(ess, tau, workspace);
  }

  // clean up pollution due to round-off errors
  for (Index i = im+2; i <= iu; ++i)
  {
    m_matT.coeffRef(i,i-2) = Scalar(0);
    if (i > im+2)
      m_matT.coeffRef(i,i-3) = Scalar(0);
  }
}

} // end namespace Eigen

#endif // EIGEN_REAL_SCHUR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Real Schur needed to real unsymmetrical eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_REAL_SCHUR_LAPACKE_H
#define EIGEN_REAL_SCHUR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SCHUR_REAL(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, LAPACKE_PREFIX_U, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
RealSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
RealSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, bool computeU) \
{ \
  eigen_assert(matrix.cols() == matrix.rows()); \
\
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), sdim, info; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobvs, sort='N'; \
  LAPACK_##LAPACKE_PREFIX_U##_SELECT2 select = 0; \
  jobvs = (computeU) ? 'V' : 'N'; \
  m_matU.resize(n, n); \
  lapack_int ldvs  = internal::convert_index<lapack_int>(m_matU.outerStride()); \
  m_matT = matrix; \
  lapack_int lda = internal::convert_index<lapack_int>(m_matT.outerStride()); \
  Matrix<EIGTYPE, Dynamic, Dynamic> wr, wi; \
  wr.resize(n, 1); wi.resize(n, 1); \
  info = LAPACKE_##LAPACKE_PREFIX##gees( matrix_order, jobvs, sort, select, n, (LAPACKE_TYPE*)m_matT.data(), lda, &sdim, (LAPACKE_TYPE*)wr.data(), (LAPACKE_TYPE*)wi.data(), (LAPACKE_TYPE*)m_matU.data(), ldvs ); \
  if(info == 0) \
    m_info = Success; \
  else \
    m_info = NoConvergence; \
\
  m_isInitialized = true; \
  m_matUisUptodate = computeU; \
  return *this; \
\
}

EIGEN_LAPACKE_SCHUR_REAL(double,   double, d, D, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(float,    float,  s, S, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(double,   double, d, D, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(float,    float,  s, S, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_REAL_SCHUR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTEIGENSOLVER_H
#define EIGEN_SELFADJOINTEIGENSOLVER_H

#include "./Tridiagonalization.h"

namespace Eigen { 

template<typename _MatrixType>
class GeneralizedSelfAdjointEigenSolver;

namespace internal {
template<typename SolverType,int Size,bool IsComplex> struct direct_selfadjoint_eigenvalues;

template<typename MatrixType, typename DiagType, typename SubDiagType>
EIGEN_DEVICE_FUNC
ComputationInfo computeFromTridiagonal_impl(DiagType& diag, SubDiagType& subdiag, const Index maxIterations, bool computeEigenvectors, MatrixType& eivec);
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class SelfAdjointEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of selfadjoint matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template.
  *
  * A matrix \f$ A \f$ is selfadjoint if it equals its adjoint. For real
  * matrices, this means that the matrix is symmetric: it equals its
  * transpose. This class computes the eigenvalues and eigenvectors of a
  * selfadjoint matrix. These are the scalars \f$ \lambda \f$ and vectors
  * \f$ v \f$ such that \f$ Av = \lambda v \f$.  The eigenvalues of a
  * selfadjoint matrix are always real. If \f$ D \f$ is a diagonal matrix with
  * the eigenvalues on the diagonal, and \f$ V \f$ is a matrix with the
  * eigenvectors as its columns, then \f$ A = V D V^{-1} \f$. This is called the
  * eigendecomposition.
  *
  * For a selfadjoint matrix, \f$ V \f$ is unitary, meaning its inverse is equal
  * to its adjoint, \f$ V^{-1} = V^{\dagger} \f$. If \f$ A \f$ is real, then
  * \f$ V \f$ is also real and therefore orthogonal, meaning its inverse is
  * equal to its transpose, \f$ V^{-1} = V^T \f$.
  *
  * The algorithm exploits the fact that the matrix is selfadjoint, making it
  * faster and more accurate than the general purpose eigenvalue algorithms
  * implemented in EigenSolver and ComplexEigenSolver.
  *
  * Only the \b lower \b triangular \b part of the input matrix is referenced.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the
  * SelfAdjointEigenSolver(const MatrixType&, int) constructor which computes
  * the eigenvalues and eigenvectors at construction time. Once the eigenvalue
  * and eigenvectors are computed, they can be retrieved with the eigenvalues()
  * and eigenvectors() functions.
  *
  * The documentation for SelfAdjointEigenSolver(const MatrixType&, int)
  * contains an example of the typical use of this class.
  *
  * To solve the \em generalized eigenvalue problem \f$ Av = \lambda Bv \f$ and
  * the likes, see the class GeneralizedSelfAdjointEigenSolver.
  *
  * \sa MatrixBase::eigenvalues(), class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class SelfAdjointEigenSolver
{
  public:

    typedef _MatrixType MatrixType;
    enum {
      Size = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
    /** \brief Scalar type for matrices of type \p _MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    
    typedef Matrix<Scalar,Size,Size,ColMajor,MaxColsAtCompileTime,MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Real scalar type for \p _MatrixType.
      *
      * This is just \c Scalar if #Scalar is real (e.g., \c float or
      * \c double), and the type of the real part of \c Scalar if #Scalar is
      * complex.
      */
    typedef typename NumTraits<Scalar>::Real RealScalar;
    
    friend struct internal::direct_selfadjoint_eigenvalues<SelfAdjointEigenSolver,Size,NumTraits<Scalar>::IsComplex>;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues().
      *
      * This is a column vector with entries of type #RealScalar.
      * The length of the vector is the size of \p _MatrixType.
      */
    typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVectorType;
    typedef Tridiagonalization<MatrixType> TridiagonalizationType;
    typedef typename TridiagonalizationType::SubDiagonalType SubDiagonalType;

    /** \brief Default constructor for fixed-size matrices.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute(). This constructor
      * can only be used if \p _MatrixType is a fixed-size matrix; use
      * SelfAdjointEigenSolver(Index) for dynamic-size matrices.
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver.out
      */
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver()
        : m_eivec(),
          m_eivalues(),
          m_subdiag(),
          m_hcoeffs(),
          m_info(InvalidInput),
          m_isInitialized(false),
          m_eigenvectorsOk(false)
    { }

    /** \brief Constructor, pre-allocates memory for dynamic-size matrices.
      *
      * \param [in]  size  Positive integer, size of the matrix whose
      * eigenvalues and eigenvectors will be computed.
      *
      * This constructor is useful for dynamic-size matrices, when the user
      * intends to perform decompositions via compute(). The \p size
      * parameter is only used as a hint. It is not an error to give a wrong
      * \p size, but it may impair performance.
      *
      * \sa compute() for an example
      */
    EIGEN_DEVICE_FUNC
    explicit SelfAdjointEigenSolver(Index size)
        : m_eivec(size, size),
          m_eivalues(size),
          m_subdiag(size > 1 ? size - 1 : 1),
          m_hcoeffs(size > 1 ? size - 1 : 1),
          m_isInitialized(false),
          m_eigenvectorsOk(false)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose eigendecomposition is to
      *    be computed. Only the lower triangular part of the matrix is referenced.
      * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      *
      * This constructor calls compute(const MatrixType&, int) to compute the
      * eigenvalues of the matrix \p matrix. The eigenvectors are computed if
      * \p options equals #ComputeEigenvectors.
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType.out
      *
      * \sa compute(const MatrixType&, int)
      */
    template<typename InputType>
    EIGEN_DEVICE_FUNC
    explicit SelfAdjointEigenSolver(const EigenBase<InputType>& matrix, int options = ComputeEigenvectors)
      : m_eivec(matrix.rows(), matrix.cols()),
        m_eivalues(matrix.cols()),
        m_subdiag(matrix.rows() > 1 ? matrix.rows() - 1 : 1),
        m_hcoeffs(matrix.cols() > 1 ? matrix.cols() - 1 : 1),
        m_isInitialized(false),
        m_eigenvectorsOk(false)
    {
      compute(matrix.derived(), options);
    }

    /** \brief Computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose eigendecomposition is to
      *    be computed. Only the lower triangular part of the matrix is referenced.
      * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of \p matrix.  The eigenvalues()
      * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
      * then the eigenvectors are also computed and can be retrieved by
      * calling eigenvectors().
      *
      * This implementation uses a symmetric QR algorithm. The matrix is first
      * reduced to tridiagonal form using the Tridiagonalization class. The
      * tridiagonal matrix is then brought to diagonal form with implicit
      * symmetric QR steps with Wilkinson shift. Details can be found in
      * Section 8.3 of Golub \& Van Loan, <i>%Matrix Computations</i>.
      *
      * The cost of the computation is about \f$ 9n^3 \f$ if the eigenvectors
      * are required and \f$ 4n^3/3 \f$ if they are not required.
      *
      * This method reuses the memory in the SelfAdjointEigenSolver object that
      * was allocated when the object was constructed, if the size of the
      * matrix does not change.
      *
      * Example: \include SelfAdjointEigenSolver_compute_MatrixType.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_compute_MatrixType.out
      *
      * \sa SelfAdjointEigenSolver(const MatrixType&, int)
      */
    template<typename InputType>
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver& compute(const EigenBase<InputType>& matrix, int options = ComputeEigenvectors);
    
    /** \brief Computes eigendecomposition of given matrix using a closed-form algorithm
      *
      * This is a variant of compute(const MatrixType&, int options) which
      * directly solves the underlying polynomial equation.
      * 
      * Currently only 2x2 and 3x3 matrices for which the sizes are known at compile time are supported (e.g., Matrix3d).
      * 
      * This method is usually significantly faster than the QR iterative algorithm
      * but it might also be less accurate. It is also worth noting that
      * for 3x3 matrices it involves trigonometric operations which are
      * not necessarily available for all scalar types.
      * 
      * For the 3x3 case, we observed the following worst case relative error regarding the eigenvalues:
      *   - double: 1e-8
      *   - float:  1e-3
      *
      * \sa compute(const MatrixType&, int options)
      */
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver& computeDirect(const MatrixType& matrix, int options = ComputeEigenvectors);

    /**
      *\brief Computes the eigen decomposition from a tridiagonal symmetric matrix
      *
      * \param[in] diag The vector containing the diagonal of the matrix.
      * \param[in] subdiag The subdiagonal of the matrix.
      * \param[in] options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      * \returns Reference to \c *this
      *
      * This function assumes that the matrix has been reduced to tridiagonal form.
      *
      * \sa compute(const MatrixType&, int) for more information
      */
    SelfAdjointEigenSolver& computeFromTridiagonal(const RealVectorType& diag, const SubDiagonalType& subdiag , int options=ComputeEigenvectors);

    /** \brief Returns the eigenvectors of given matrix.
      *
      * \returns  A const reference to the matrix whose columns are the eigenvectors.
      *
      * \pre The eigenvectors have been computed before.
      *
      * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
      * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
      * eigenvectors are normalized to have (Euclidean) norm equal to one. If
      * this object was used to solve the eigenproblem for the selfadjoint
      * matrix \f$ A \f$, then the matrix returned by this function is the
      * matrix \f$ V \f$ in the eigendecomposition \f$ A = V D V^{-1} \f$.
      *
      * For a selfadjoint matrix, \f$ V \f$ is unitary, meaning its inverse is equal
      * to its adjoint, \f$ V^{-1} = V^{\dagger} \f$. If \f$ A \f$ is real, then
      * \f$ V \f$ is also real and therefore orthogonal, meaning its inverse is
      * equal to its transpose, \f$ V^{-1} = V^T \f$.
      *
      * Example: \include SelfAdjointEigenSolver_eigenvectors.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_eigenvectors.out
      *
      * \sa eigenvalues()
      */
    EIGEN_DEVICE_FUNC
    const EigenvectorsType& eigenvectors() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the eigenvalues of given matrix.
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre The eigenvalues have been computed before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues
      * are sorted in increasing order.
      *
      * Example: \include SelfAdjointEigenSolver_eigenvalues.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_eigenvalues.out
      *
      * \sa eigenvectors(), MatrixBase::eigenvalues()
      */
    EIGEN_DEVICE_FUNC
    const RealVectorType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes the positive-definite square root of the matrix.
      *
      * \returns the positive-definite square root of the matrix
      *
      * \pre The eigenvalues and eigenvectors of a positive-definite matrix
      * have been computed before.
      *
      * The square root of a positive-definite matrix \f$ A \f$ is the
      * positive-definite matrix whose square equals \f$ A \f$. This function
      * uses the eigendecomposition \f$ A = V D V^{-1} \f$ to compute the
      * square root as \f$ A^{1/2} = V D^{1/2} V^{-1} \f$.
      *
      * Example: \include SelfAdjointEigenSolver_operatorSqrt.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_operatorSqrt.out
      *
      * \sa operatorInverseSqrt(), <a href="unsupported/group__MatrixFunctions__Module.html">MatrixFunctions Module</a>
      */
    EIGEN_DEVICE_FUNC
    MatrixType operatorSqrt() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec * m_eivalues.cwiseSqrt().asDiagonal() * m_eivec.adjoint();
    }

    /** \brief Computes the inverse square root of the matrix.
      *
      * \returns the inverse positive-definite square root of the matrix
      *
      * \pre The eigenvalues and eigenvectors of a positive-definite matrix
      * have been computed before.
      *
      * This function uses the eigendecomposition \f$ A = V D V^{-1} \f$ to
      * compute the inverse square root as \f$ V D^{-1/2} V^{-1} \f$. This is
      * cheaper than first computing the square root with operatorSqrt() and
      * then its inverse with MatrixBase::inverse().
      *
      * Example: \include SelfAdjointEigenSolver_operatorInverseSqrt.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_operatorInverseSqrt.out
      *
      * \sa operatorSqrt(), MatrixBase::inverse(), <a href="unsupported/group__MatrixFunctions__Module.html">MatrixFunctions Module</a>
      */
    EIGEN_DEVICE_FUNC
    MatrixType operatorInverseSqrt() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec * m_eivalues.cwiseInverse().cwiseSqrt().asDiagonal() * m_eivec.adjoint();
    }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    EIGEN_DEVICE_FUNC
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      return m_info;
    }

    /** \brief Maximum number of iterations.
      *
      * The algorithm terminates if it does not converge within m_maxIterations * n iterations, where n
      * denotes the size of the matrix. This value is currently set to 30 (copied from LAPACK).
      */
    static const int m_maxIterations = 30;

  protected:
    static EIGEN_DEVICE_FUNC
    void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }
    
    EigenvectorsType m_eivec;
    RealVectorType m_eivalues;
    typename TridiagonalizationType::SubDiagonalType m_subdiag;
    typename TridiagonalizationType::CoeffVectorType m_hcoeffs;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
};

namespace internal {
/** \internal
  *
  * \eigenvalues_module \ingroup Eigenvalues_Module
  *
  * Performs a QR step on a tridiagonal symmetric matrix represented as a
  * pair of two vectors \a diag and \a subdiag.
  *
  * \param diag the diagonal part of the input selfadjoint tridiagonal matrix
  * \param subdiag the sub-diagonal part of the input selfadjoint tridiagonal matrix
  * \param start starting index of the submatrix to work on
  * \param end last+1 index of the submatrix to work on
  * \param matrixQ pointer to the column-major matrix holding the eigenvectors, can be 0
  * \param n size of the input matrix
  *
  * For compilation efficiency reasons, this procedure does not use eigen expression
  * for its arguments.
  *
  * Implemented from Golub's "Matrix Computations", algorithm 8.3.2:
  * "implicit symmetric QR step with Wilkinson shift"
  */
template<int StorageOrder,typename RealScalar, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC
static void tridiagonal_qr_step(RealScalar* diag, RealScalar* subdiag, Index start, Index end, Scalar* matrixQ, Index n);
}

template<typename MatrixType>
template<typename InputType>
EIGEN_DEVICE_FUNC
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::compute(const EigenBase<InputType>& a_matrix, int options)
{
  check_template_parameters();
  
  const InputType &matrix(a_matrix.derived());
  
  EIGEN_USING_STD(abs);
  eigen_assert(matrix.cols() == matrix.rows());
  eigen_assert((options&~(EigVecMask|GenEigMask))==0
          && (options&EigVecMask)!=EigVecMask
          && "invalid option parameter");
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
  Index n = matrix.cols();
  m_eivalues.resize(n,1);

  if(n==1)
  {
    m_eivec = matrix;
    m_eivalues.coeffRef(0,0) = numext::real(m_eivec.coeff(0,0));
    if(computeEigenvectors)
      m_eivec.setOnes(n,n);
    m_info = Success;
    m_isInitialized = true;
    m_eigenvectorsOk = computeEigenvectors;
    return *this;
  }

  // declare some aliases
  RealVectorType& diag = m_eivalues;
  EigenvectorsType& mat = m_eivec;

  // map the matrix coefficients to [-1:1] to avoid over- and underflow.
  mat = matrix.template triangularView<Lower>();
  RealScalar scale = mat.cwiseAbs().maxCoeff();
  if(scale==RealScalar(0)) scale = RealScalar(1);
  mat.template triangularView<Lower>() /= scale;
  m_subdiag.resize(n-1);
  m_hcoeffs.resize(n-1);
  internal::tridiagonalization_inplace(mat, diag, m_subdiag, m_hcoeffs, computeEigenvectors);

  m_info = internal::computeFromTridiagonal_impl(diag, m_subdiag, m_maxIterations, computeEigenvectors, m_eivec);
  
  // scale back the eigen values
  m_eivalues *= scale;

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}

template<typename MatrixType>
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::computeFromTridiagonal(const RealVectorType& diag, const SubDiagonalType& subdiag , int options)
{
  //TODO : Add an option to scale the values beforehand
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;

  m_eivalues = diag;
  m_subdiag = subdiag;
  if (computeEigenvectors)
  {
    m_eivec.setIdentity(diag.size(), diag.size());
  }
  m_info = internal::computeFromTridiagonal_impl(m_eivalues, m_subdiag, m_maxIterations, computeEigenvectors, m_eivec);

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}

namespace internal {
/**
  * \internal
  * \brief Compute the eigendecomposition from a tridiagonal matrix
  *
  * \param[in,out] diag : On input, the diagonal of the matrix, on output the eigenvalues
  * \param[in,out] subdiag : The subdiagonal part of the matrix (entries are modified during the decomposition)
  * \param[in] maxIterations : the maximum number of iterations
  * \param[in] computeEigenvectors : whether the eigenvectors have to be computed or not
  * \param[out] eivec : The matrix to store the eigenvectors if computeEigenvectors==true. Must be allocated on input.
  * \returns \c Success or \c NoConvergence
  */
template<typename MatrixType, typename DiagType, typename SubDiagType>
EIGEN_DEVICE_FUNC
ComputationInfo computeFromTridiagonal_impl(DiagType& diag, SubDiagType& subdiag, const Index maxIterations, bool computeEigenvectors, MatrixType& eivec)
{
  ComputationInfo info;
  typedef typename MatrixType::Scalar Scalar;

  Index n = diag.size();
  Index end = n-1;
  Index start = 0;
  Index iter = 0; // total number of iterations
  
  typedef typename DiagType::RealScalar RealScalar;
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
  const RealScalar precision_inv = RealScalar(1)/NumTraits<RealScalar>::epsilon();
  while (end>0)
  {
    for (Index i = start; i<end; ++i) {
      if (numext::abs(subdiag[i]) < considerAsZero) {
        subdiag[i] = RealScalar(0);
      } else {
        // abs(subdiag[i]) <= epsilon * sqrt(abs(diag[i]) + abs(diag[i+1]))
        // Scaled to prevent underflows.
        const RealScalar scaled_subdiag = precision_inv * subdiag[i];
        if (scaled_subdiag * scaled_subdiag <= (numext::abs(diag[i])+numext::abs(diag[i+1]))) {
          subdiag[i] = RealScalar(0);
        }
      }
    }

    // find the largest unreduced block at the end of the matrix.
    while (end>0 && subdiag[end-1]==RealScalar(0))
    {
      end--;
    }
    if (end<=0)
      break;

    // if we spent too many iterations, we give up
    iter++;
    if(iter > maxIterations * n) break;

    start = end - 1;
    while (start>0 && subdiag[start-1]!=0)
      start--;

    internal::tridiagonal_qr_step<MatrixType::Flags&RowMajorBit ? RowMajor : ColMajor>(diag.data(), subdiag.data(), start, end, computeEigenvectors ? eivec.data() : (Scalar*)0, n);
  }
  if (iter <= maxIterations * n)
    info = Success;
  else
    info = NoConvergence;

  // Sort eigenvalues and corresponding vectors.
  // TODO make the sort optional ?
  // TODO use a better sort algorithm !!
  if (info == Success)
  {
    for (Index i = 0; i < n-1; ++i)
    {
      Index k;
      diag.segment(i,n-i).minCoeff(&k);
      if (k > 0)
      {
        numext::swap(diag[i], diag[k+i]);
        if(computeEigenvectors)
          eivec.col(i).swap(eivec.col(k+i));
      }
    }
  }
  return info;
}
  
template<typename SolverType,int Size,bool IsComplex> struct direct_selfadjoint_eigenvalues
{
  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& eig, const typename SolverType::MatrixType& A, int options)
  { eig.compute(A,options); }
};

template<typename SolverType> struct direct_selfadjoint_eigenvalues<SolverType,3,false>
{
  typedef typename SolverType::MatrixType MatrixType;
  typedef typename SolverType::RealVectorType VectorType;
  typedef typename SolverType::Scalar Scalar;
  typedef typename SolverType::EigenvectorsType EigenvectorsType;
  

  /** \internal
   * Computes the roots of the characteristic polynomial of \a m.
   * For numerical stability m.trace() should be near zero and to avoid over- or underflow m should be normalized.
   */
  EIGEN_DEVICE_FUNC
  static inline void computeRoots(const MatrixType& m, VectorType& roots)
  {
    EIGEN_USING_STD(sqrt)
    EIGEN_USING_STD(atan2)
    EIGEN_USING_STD(cos)
    EIGEN_USING_STD(sin)
    const Scalar s_inv3 = Scalar(1)/Scalar(3);
    const Scalar s_sqrt3 = sqrt(Scalar(3));

    // The characteristic equation is x^3 - c2*x^2 + c1*x - c0 = 0.  The
    // eigenvalues are the roots to this equation, all guaranteed to be
    // real-valued, because the matrix is symmetric.
    Scalar c0 = m(0,0)*m(1,1)*m(2,2) + Scalar(2)*m(1,0)*m(2,0)*m(2,1) - m(0,0)*m(2,1)*m(2,1) - m(1,1)*m(2,0)*m(2,0) - m(2,2)*m(1,0)*m(1,0);
    Scalar c1 = m(0,0)*m(1,1) - m(1,0)*m(1,0) + m(0,0)*m(2,2) - m(2,0)*m(2,0) + m(1,1)*m(2,2) - m(2,1)*m(2,1);
    Scalar c2 = m(0,0) + m(1,1) + m(2,2);

    // Construct the parameters used in classifying the roots of the equation
    // and in solving the equation for the roots in closed form.
    Scalar c2_over_3 = c2*s_inv3;
    Scalar a_over_3 = (c2*c2_over_3 - c1)*s_inv3;
    a_over_3 = numext::maxi(a_over_3, Scalar(0));

    Scalar half_b = Scalar(0.5)*(c0 + c2_over_3*(Scalar(2)*c2_over_3*c2_over_3 - c1));

    Scalar q = a_over_3*a_over_3*a_over_3 - half_b*half_b;
    q = numext::maxi(q, Scalar(0));

    // Compute the eigenvalues by solving for the roots of the polynomial.
    Scalar rho = sqrt(a_over_3);
    Scalar theta = atan2(sqrt(q),half_b)*s_inv3;  // since sqrt(q) > 0, atan2 is in [0, pi] and theta is in [0, pi/3]
    Scalar cos_theta = cos(theta);
    Scalar sin_theta = sin(theta);
    // roots are already sorted, since cos is monotonically decreasing on [0, pi]
    roots(0) = c2_over_3 - rho*(cos_theta + s_sqrt3*sin_theta); // == 2*rho*cos(theta+2pi/3)
    roots(1) = c2_over_3 - rho*(cos_theta - s_sqrt3*sin_theta); // == 2*rho*cos(theta+ pi/3)
    roots(2) = c2_over_3 + Scalar(2)*rho*cos_theta;
  }

  EIGEN_DEVICE_FUNC
  static inline bool extract_kernel(MatrixType& mat, Ref<VectorType> res, Ref<VectorType> representative)
  {
    EIGEN_USING_STD(abs);
    EIGEN_USING_STD(sqrt);
    Index i0;
    // Find non-zero column i0 (by construction, there must exist a non zero coefficient on the diagonal):
    mat.diagonal().cwiseAbs().maxCoeff(&i0);
    // mat.col(i0) is a good candidate for an orthogonal vector to the current eigenvector,
    // so let's save it:
    representative = mat.col(i0);
    Scalar n0, n1;
    VectorType c0, c1;
    n0 = (c0 = representative.cross(mat.col((i0+1)%3))).squaredNorm();
    n1 = (c1 = representative.cross(mat.col((i0+2)%3))).squaredNorm();
    if(n0>n1) res = c0/sqrt(n0);
    else      res = c1/sqrt(n1);

    return true;
  }

  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& solver, const MatrixType& mat, int options)
  {
    eigen_assert(mat.cols() == 3 && mat.cols() == mat.rows());
    eigen_assert((options&~(EigVecMask|GenEigMask))==0
            && (options&EigVecMask)!=EigVecMask
            && "invalid option parameter");
    bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
    
    EigenvectorsType& eivecs = solver.m_eivec;
    VectorType& eivals = solver.m_eivalues;
  
    // Shift the matrix to the mean eigenvalue and map the matrix coefficients to [-1:1] to avoid over- and underflow.
    Scalar shift = mat.trace() / Scalar(3);
    // TODO Avoid this copy. Currently it is necessary to suppress bogus values when determining maxCoeff and for computing the eigenvectors later
    MatrixType scaledMat = mat.template selfadjointView<Lower>();
    scaledMat.diagonal().array() -= shift;
    Scalar scale = scaledMat.cwiseAbs().maxCoeff();
    if(scale > 0) scaledMat /= scale;   // TODO for scale==0 we could save the remaining operations

    // compute the eigenvalues
    computeRoots(scaledMat,eivals);

    // compute the eigenvectors
    if(computeEigenvectors)
    {
      if((eivals(2)-eivals(0))<=Eigen::NumTraits<Scalar>::epsilon())
      {
        // All three eigenvalues are numerically the same
        eivecs.setIdentity();
      }
      else
      {
        MatrixType tmp;
        tmp = scaledMat;

        // Compute the eigenvector of the most distinct eigenvalue
        Scalar d0 = eivals(2) - eivals(1);
        Scalar d1 = eivals(1) - eivals(0);
        Index k(0), l(2);
        if(d0 > d1)
        {
          numext::swap(k,l);
          d0 = d1;
        }

        // Compute the eigenvector of index k
        {
          tmp.diagonal().array () -= eivals(k);
          // By construction, 'tmp' is of rank 2, and its kernel corresponds to the respective eigenvector.
          extract_kernel(tmp, eivecs.col(k), eivecs.col(l));
        }

        // Compute eigenvector of index l
        if(d0<=2*Eigen::NumTraits<Scalar>::epsilon()*d1)
        {
          // If d0 is too small, then the two other eigenvalues are numerically the same,
          // and thus we only have to ortho-normalize the near orthogonal vector we saved above.
          eivecs.col(l) -= eivecs.col(k).dot(eivecs.col(l))*eivecs.col(l);
          eivecs.col(l).normalize();
        }
        else
        {
          tmp = scaledMat;
          tmp.diagonal().array () -= eivals(l);

          VectorType dummy;
          extract_kernel(tmp, eivecs.col(l), dummy);
        }

        // Compute last eigenvector from the other two
        eivecs.col(1) = eivecs.col(2).cross(eivecs.col(0)).normalized();
      }
    }

    // Rescale back to the original size.
    eivals *= scale;
    eivals.array() += shift;
    
    solver.m_info = Success;
    solver.m_isInitialized = true;
    solver.m_eigenvectorsOk = computeEigenvectors;
  }
};

// 2x2 direct eigenvalues decomposition, code from Hauke Heibel
template<typename SolverType> 
struct direct_selfadjoint_eigenvalues<SolverType,2,false>
{
  typedef typename SolverType::MatrixType MatrixType;
  typedef typename SolverType::RealVectorType VectorType;
  typedef typename SolverType::Scalar Scalar;
  typedef typename SolverType::EigenvectorsType EigenvectorsType;
  
  EIGEN_DEVICE_FUNC
  static inline void computeRoots(const MatrixType& m, VectorType& roots)
  {
    EIGEN_USING_STD(sqrt);
    const Scalar t0 = Scalar(0.5) * sqrt( numext::abs2(m(0,0)-m(1,1)) + Scalar(4)*numext::abs2(m(1,0)));
    const Scalar t1 = Scalar(0.5) * (m(0,0) + m(1,1));
    roots(0) = t1 - t0;
    roots(1) = t1 + t0;
  }
  
  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& solver, const MatrixType& mat, int options)
  {
    EIGEN_USING_STD(sqrt);
    EIGEN_USING_STD(abs);
    
    eigen_assert(mat.cols() == 2 && mat.cols() == mat.rows());
    eigen_assert((options&~(EigVecMask|GenEigMask))==0
            && (options&EigVecMask)!=EigVecMask
            && "invalid option parameter");
    bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
    
    EigenvectorsType& eivecs = solver.m_eivec;
    VectorType& eivals = solver.m_eivalues;
  
    // Shift the matrix to the mean eigenvalue and map the matrix coefficients to [-1:1] to avoid over- and underflow.
    Scalar shift = mat.trace() / Scalar(2);
    MatrixType scaledMat = mat;
    scaledMat.coeffRef(0,1) = mat.coeff(1,0);
    scaledMat.diagonal().array() -= shift;
    Scalar scale = scaledMat.cwiseAbs().maxCoeff();
    if(scale > Scalar(0))
      scaledMat /= scale;

    // Compute the eigenvalues
    computeRoots(scaledMat,eivals);

    // compute the eigen vectors
    if(computeEigenvectors)
    {
      if((eivals(1)-eivals(0))<=abs(eivals(1))*Eigen::NumTraits<Scalar>::epsilon())
      {
        eivecs.setIdentity();
      }
      else
      {
        scaledMat.diagonal().array () -= eivals(1);
        Scalar a2 = numext::abs2(scaledMat(0,0));
        Scalar c2 = numext::abs2(scaledMat(1,1));
        Scalar b2 = numext::abs2(scaledMat(1,0));
        if(a2>c2)
        {
          eivecs.col(1) << -scaledMat(1,0), scaledMat(0,0);
          eivecs.col(1) /= sqrt(a2+b2);
        }
        else
        {
          eivecs.col(1) << -scaledMat(1,1), scaledMat(1,0);
          eivecs.col(1) /= sqrt(c2+b2);
        }

        eivecs.col(0) << eivecs.col(1).unitOrthogonal();
      }
    }

    // Rescale back to the original size.
    eivals *= scale;
    eivals.array() += shift;

    solver.m_info = Success;
    solver.m_isInitialized = true;
    solver.m_eigenvectorsOk = computeEigenvectors;
  }
};

}

template<typename MatrixType>
EIGEN_DEVICE_FUNC
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::computeDirect(const MatrixType& matrix, int options)
{
  internal::direct_selfadjoint_eigenvalues<SelfAdjointEigenSolver,Size,NumTraits<Scalar>::IsComplex>::run(*this,matrix,options);
  return *this;
}

namespace internal {

// Francis implicit QR step.
template<int StorageOrder,typename RealScalar, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC
static void tridiagonal_qr_step(RealScalar* diag, RealScalar* subdiag, Index start, Index end, Scalar* matrixQ, Index n)
{
  // Wilkinson Shift.
  RealScalar td = (diag[end-1] - diag[end])*RealScalar(0.5);
  RealScalar e = subdiag[end-1];
  // Note that thanks to scaling, e^2 or td^2 cannot overflow, however they can still
  // underflow thus leading to inf/NaN values when using the following commented code:
  //   RealScalar e2 = numext::abs2(subdiag[end-1]);
  //   RealScalar mu = diag[end] - e2 / (td + (td>0 ? 1 : -1) * sqrt(td*td + e2));
  // This explain the following, somewhat more complicated, version:
  RealScalar mu = diag[end];
  if(td==RealScalar(0)) {
    mu -= numext::abs(e);
  } else if (e != RealScalar(0)) {
    const RealScalar e2 = numext::abs2(e);
    const RealScalar h = numext::hypot(td,e);
    if(e2 == RealScalar(0)) {
      mu -= e / ((td + (td>RealScalar(0) ? h : -h)) / e);
    } else {
      mu -= e2 / (td + (td>RealScalar(0) ? h : -h)); 
    }
  }

  RealScalar x = diag[start] - mu;
  RealScalar z = subdiag[start];
  // If z ever becomes zero, the Givens rotation will be the identity and
  // z will stay zero for all future iterations.
  for (Index k = start; k < end && z != RealScalar(0); ++k)
  {
    JacobiRotation<RealScalar> rot;
    rot.makeGivens(x, z);

    // do T = G' T G
    RealScalar sdk = rot.s() * diag[k] + rot.c() * subdiag[k];
    RealScalar dkp1 = rot.s() * subdiag[k] + rot.c() * diag[k+1];

    diag[k] = rot.c() * (rot.c() * diag[k] - rot.s() * subdiag[k]) - rot.s() * (rot.c() * subdiag[k] - rot.s() * diag[k+1]);
    diag[k+1] = rot.s() * sdk + rot.c() * dkp1;
    subdiag[k] = rot.c() * sdk - rot.s() * dkp1;
    
    if (k > start)
      subdiag[k - 1] = rot.c() * subdiag[k-1] - rot.s() * z;

    // "Chasing the bulge" to return to triangular form.
    x = subdiag[k];
    if (k < end - 1)
    {
      z = -rot.s() * subdiag[k+1];
      subdiag[k + 1] = rot.c() * subdiag[k+1];
    }
    
    // apply the givens rotation to the unit matrix Q = Q * G
    if (matrixQ)
    {
      // FIXME if StorageOrder == RowMajor this operation is not very efficient
      Map<Matrix<Scalar,Dynamic,Dynamic,StorageOrder> > q(matrixQ,n,n);
      q.applyOnTheRight(k,k+1,rot);
    }
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Self-adjoint eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_SAEIGENSOLVER_LAPACKE_H
#define EIGEN_SAEIGENSOLVER_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, EIGCOLROW ) \
template<> template<typename InputType> inline \
SelfAdjointEigenSolver<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
SelfAdjointEigenSolver<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, int options) \
{ \
  eigen_assert(matrix.cols() == matrix.rows()); \
  eigen_assert((options&~(EigVecMask|GenEigMask))==0 \
          && (options&EigVecMask)!=EigVecMask \
          && "invalid option parameter"); \
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors; \
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), lda, info; \
  m_eivalues.resize(n,1); \
  m_subdiag.resize(n-1); \
  m_eivec = matrix; \
\
  if(n==1) \
  { \
    m_eivalues.coeffRef(0,0) = numext::real(m_eivec.coeff(0,0)); \
    if(computeEigenvectors) m_eivec.setOnes(n,n); \
    m_info = Success; \
    m_isInitialized = true; \
    m_eigenvectorsOk = computeEigenvectors; \
    return *this; \
  } \
\
  lda = internal::convert_index<lapack_int>(m_eivec.outerStride()); \
  char jobz, uplo='L'/*, range='A'*/; \
  jobz = computeEigenvectors ? 'V' : 'N'; \
\
  info = LAPACKE_##LAPACKE_NAME( LAPACK_COL_MAJOR, jobz, uplo, n, (LAPACKE_TYPE*)m_eivec.data(), lda, (LAPACKE_RTYPE*)m_eivalues.data() ); \
  m_info = (info==0) ? Success : NoConvergence; \
  m_isInitialized = true; \
  m_eigenvectorsOk = computeEigenvectors; \
  return *this; \
}

#define EIGEN_LAPACKE_EIG_SELFADJ(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME )              \
        EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, ColMajor )  \
        EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, RowMajor ) 

EIGEN_LAPACKE_EIG_SELFADJ(double,   double,                double, dsyev)
EIGEN_LAPACKE_EIG_SELFADJ(float,    float,                 float,  ssyev)
EIGEN_LAPACKE_EIG_SELFADJ(dcomplex, lapack_complex_double, double, zheev)
EIGEN_LAPACKE_EIG_SELFADJ(scomplex, lapack_complex_float,  float,  cheev)

} // end namespace Eigen

#endif // EIGEN_SAEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/Tridiagonalization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIDIAGONALIZATION_H
#define EIGEN_TRIDIAGONALIZATION_H

namespace Eigen {

namespace internal {

template<typename MatrixType> struct TridiagonalizationMatrixTReturnType;
template<typename MatrixType>
struct traits<TridiagonalizationMatrixTReturnType<MatrixType> >
  : public traits<typename MatrixType::PlainObject>
{
  typedef typename MatrixType::PlainObject ReturnType; // FIXME shall it be a BandMatrix?
  enum { Flags = 0 };
};

template<typename MatrixType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& matA, CoeffVectorType& hCoeffs);
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class Tridiagonalization
  *
  * \brief Tridiagonal decomposition of a selfadjoint matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * tridiagonal decomposition; this is expected to be an instantiation of the
  * Matrix class template.
  *
  * This class performs a tridiagonal decomposition of a selfadjoint matrix \f$ A \f$ such that:
  * \f$ A = Q T Q^* \f$ where \f$ Q \f$ is unitary and \f$ T \f$ a real symmetric tridiagonal matrix.
  *
  * A tridiagonal matrix is a matrix which has nonzero elements only on the
  * main diagonal and the first diagonal below and above it. The Hessenberg
  * decomposition of a selfadjoint matrix is in fact a tridiagonal
  * decomposition. This class is used in SelfAdjointEigenSolver to compute the
  * eigenvalues and eigenvectors of a selfadjoint matrix.
  *
  * Call the function compute() to compute the tridiagonal decomposition of a
  * given matrix. Alternatively, you can use the Tridiagonalization(const MatrixType&)
  * constructor which computes the tridiagonal Schur decomposition at
  * construction time. Once the decomposition is computed, you can use the
  * matrixQ() and matrixT() functions to retrieve the matrices Q and T in the
  * decomposition.
  *
  * The documentation of Tridiagonalization(const MatrixType&) contains an
  * example of the typical use of this class.
  *
  * \sa class HessenbergDecomposition, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class Tridiagonalization
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    enum {
      Size = MatrixType::RowsAtCompileTime,
      SizeMinusOne = Size == Dynamic ? Dynamic : (Size > 1 ? Size - 1 : 1),
      Options = MatrixType::Options,
      MaxSize = MatrixType::MaxRowsAtCompileTime,
      MaxSizeMinusOne = MaxSize == Dynamic ? Dynamic : (MaxSize > 1 ? MaxSize - 1 : 1)
    };

    typedef Matrix<Scalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> CoeffVectorType;
    typedef typename internal::plain_col_type<MatrixType, RealScalar>::type DiagonalType;
    typedef Matrix<RealScalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> SubDiagonalType;
    typedef typename internal::remove_all<typename MatrixType::RealReturnType>::type MatrixTypeRealView;
    typedef internal::TridiagonalizationMatrixTReturnType<MatrixTypeRealView> MatrixTReturnType;

    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
              typename internal::add_const_on_value_type<typename Diagonal<const MatrixType>::RealReturnType>::type,
              const Diagonal<const MatrixType>
            >::type DiagonalReturnType;

    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
              typename internal::add_const_on_value_type<typename Diagonal<const MatrixType, -1>::RealReturnType>::type,
              const Diagonal<const MatrixType, -1>
            >::type SubDiagonalReturnType;

    /** \brief Return type of matrixQ() */
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename CoeffVectorType::ConjugateReturnType>::type> HouseholderSequenceType;

    /** \brief Default constructor.
      *
      * \param [in]  size  Positive integer, size of the matrix whose tridiagonal
      * decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit Tridiagonalization(Index size = Size==Dynamic ? 2 : Size)
      : m_matrix(size,size),
        m_hCoeffs(size > 1 ? size-1 : 1),
        m_isInitialized(false)
    {}

    /** \brief Constructor; computes tridiagonal decomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose tridiagonal decomposition
      * is to be computed.
      *
      * This constructor calls compute() to compute the tridiagonal decomposition.
      *
      * Example: \include Tridiagonalization_Tridiagonalization_MatrixType.cpp
      * Output: \verbinclude Tridiagonalization_Tridiagonalization_MatrixType.out
      */
    template<typename InputType>
    explicit Tridiagonalization(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_hCoeffs(matrix.cols() > 1 ? matrix.cols()-1 : 1),
        m_isInitialized(false)
    {
      internal::tridiagonalization_inplace(m_matrix, m_hCoeffs);
      m_isInitialized = true;
    }

    /** \brief Computes tridiagonal decomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose tridiagonal decomposition
      * is to be computed.
      * \returns    Reference to \c *this
      *
      * The tridiagonal decomposition is computed by bringing the columns of
      * the matrix successively in the required form using Householder
      * reflections. The cost is \f$ 4n^3/3 \f$ flops, where \f$ n \f$ denotes
      * the size of the given matrix.
      *
      * This method reuses of the allocated data in the Tridiagonalization
      * object, if the size of the matrix does not change.
      *
      * Example: \include Tridiagonalization_compute.cpp
      * Output: \verbinclude Tridiagonalization_compute.out
      */
    template<typename InputType>
    Tridiagonalization& compute(const EigenBase<InputType>& matrix)
    {
      m_matrix = matrix.derived();
      m_hCoeffs.resize(matrix.rows()-1, 1);
      internal::tridiagonalization_inplace(m_matrix, m_hCoeffs);
      m_isInitialized = true;
      return *this;
    }

    /** \brief Returns the Householder coefficients.
      *
      * \returns a const reference to the vector of Householder coefficients
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * The Householder coefficients allow the reconstruction of the matrix
      * \f$ Q \f$ in the tridiagonal decomposition from the packed data.
      *
      * Example: \include Tridiagonalization_householderCoefficients.cpp
      * Output: \verbinclude Tridiagonalization_householderCoefficients.out
      *
      * \sa packedMatrix(), \ref Householder_Module "Householder module"
      */
    inline CoeffVectorType householderCoefficients() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return m_hCoeffs;
    }

    /** \brief Returns the internal representation of the decomposition
      *
      *	\returns a const reference to a matrix with the internal representation
      *	         of the decomposition.
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * The returned matrix contains the following information:
      *  - the strict upper triangular part is equal to the input matrix A.
      *  - the diagonal and lower sub-diagonal represent the real tridiagonal
      *    symmetric matrix T.
      *  - the rest of the lower part contains the Householder vectors that,
      *    combined with Householder coefficients returned by
      *    householderCoefficients(), allows to reconstruct the matrix Q as
      *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
      *    Here, the matrices \f$ H_i \f$ are the Householder transformations
      *       \f$ H_i = (I - h_i v_i v_i^T) \f$
      *    where \f$ h_i \f$ is the \f$ i \f$th Householder coefficient and
      *    \f$ v_i \f$ is the Householder vector defined by
      *       \f$ v_i = [ 0, \ldots, 0, 1, M(i+2,i), \ldots, M(N-1,i) ]^T \f$
      *    with M the matrix returned by this function.
      *
      * See LAPACK for further details on this packed storage.
      *
      * Example: \include Tridiagonalization_packedMatrix.cpp
      * Output: \verbinclude Tridiagonalization_packedMatrix.out
      *
      * \sa householderCoefficients()
      */
    inline const MatrixType& packedMatrix() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return m_matrix;
    }

    /** \brief Returns the unitary matrix Q in the decomposition
      *
      * \returns object representing the matrix Q
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * This function returns a light-weight object of template class
      * HouseholderSequence. You can either apply it directly to a matrix or
      * you can convert it to a matrix of type #MatrixType.
      *
      * \sa Tridiagonalization(const MatrixType&) for an example,
      *     matrixT(), class HouseholderSequence
      */
    HouseholderSequenceType matrixQ() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return HouseholderSequenceType(m_matrix, m_hCoeffs.conjugate())
             .setLength(m_matrix.rows() - 1)
             .setShift(1);
    }

    /** \brief Returns an expression of the tridiagonal matrix T in the decomposition
      *
      * \returns expression object representing the matrix T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * Currently, this function can be used to extract the matrix T from internal
      * data and copy it to a dense matrix object. In most cases, it may be
      * sufficient to directly use the packed matrix or the vector expressions
      * returned by diagonal() and subDiagonal() instead of creating a new
      * dense copy matrix with this function.
      *
      * \sa Tridiagonalization(const MatrixType&) for an example,
      * matrixQ(), packedMatrix(), diagonal(), subDiagonal()
      */
    MatrixTReturnType matrixT() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return MatrixTReturnType(m_matrix.real());
    }

    /** \brief Returns the diagonal of the tridiagonal matrix T in the decomposition.
      *
      * \returns expression representing the diagonal of T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * Example: \include Tridiagonalization_diagonal.cpp
      * Output: \verbinclude Tridiagonalization_diagonal.out
      *
      * \sa matrixT(), subDiagonal()
      */
    DiagonalReturnType diagonal() const;

    /** \brief Returns the subdiagonal of the tridiagonal matrix T in the decomposition.
      *
      * \returns expression representing the subdiagonal of T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * \sa diagonal() for an example, matrixT()
      */
    SubDiagonalReturnType subDiagonal() const;

  protected:

    MatrixType m_matrix;
    CoeffVectorType m_hCoeffs;
    bool m_isInitialized;
};

template<typename MatrixType>
typename Tridiagonalization<MatrixType>::DiagonalReturnType
Tridiagonalization<MatrixType>::diagonal() const
{
  eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
  return m_matrix.diagonal().real();
}

template<typename MatrixType>
typename Tridiagonalization<MatrixType>::SubDiagonalReturnType
Tridiagonalization<MatrixType>::subDiagonal() const
{
  eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
  return m_matrix.template diagonal<-1>().real();
}

namespace internal {

/** \internal
  * Performs a tridiagonal decomposition of the selfadjoint matrix \a matA in-place.
  *
  * \param[in,out] matA On input the selfadjoint matrix. Only the \b lower triangular part is referenced.
  *                     On output, the strict upper part is left unchanged, and the lower triangular part
  *                     represents the T and Q matrices in packed format has detailed below.
  * \param[out]    hCoeffs returned Householder coefficients (see below)
  *
  * On output, the tridiagonal selfadjoint matrix T is stored in the diagonal
  * and lower sub-diagonal of the matrix \a matA.
  * The unitary matrix Q is represented in a compact way as a product of
  * Householder reflectors \f$ H_i \f$ such that:
  *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
  * The Householder reflectors are defined as
  *       \f$ H_i = (I - h_i v_i v_i^T) \f$
  * where \f$ h_i = hCoeffs[i]\f$ is the \f$ i \f$th Householder coefficient and
  * \f$ v_i \f$ is the Householder vector defined by
  *       \f$ v_i = [ 0, \ldots, 0, 1, matA(i+2,i), \ldots, matA(N-1,i) ]^T \f$.
  *
  * Implemented from Golub's "Matrix Computations", algorithm 8.3.1.
  *
  * \sa Tridiagonalization::packedMatrix()
  */
template<typename MatrixType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& matA, CoeffVectorType& hCoeffs)
{
  using numext::conj;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  Index n = matA.rows();
  eigen_assert(n==matA.cols());
  eigen_assert(n==hCoeffs.size()+1 || n==1);

  for (Index i = 0; i<n-1; ++i)
  {
    Index remainingSize = n-i-1;
    RealScalar beta;
    Scalar h;
    matA.col(i).tail(remainingSize).makeHouseholderInPlace(h, beta);

    // Apply similarity transformation to remaining columns,
    // i.e., A = H A H' where H = I - h v v' and v = matA.col(i).tail(n-i-1)
    matA.col(i).coeffRef(i+1) = 1;

    hCoeffs.tail(n-i-1).noalias() = (matA.bottomRightCorner(remainingSize,remainingSize).template selfadjointView<Lower>()
                                  * (conj(h) * matA.col(i).tail(remainingSize)));

    hCoeffs.tail(n-i-1) += (conj(h)*RealScalar(-0.5)*(hCoeffs.tail(remainingSize).dot(matA.col(i).tail(remainingSize)))) * matA.col(i).tail(n-i-1);

    matA.bottomRightCorner(remainingSize, remainingSize).template selfadjointView<Lower>()
      .rankUpdate(matA.col(i).tail(remainingSize), hCoeffs.tail(remainingSize), Scalar(-1));

    matA.col(i).coeffRef(i+1) = beta;
    hCoeffs.coeffRef(i) = h;
  }
}

// forward declaration, implementation at the end of this file
template<typename MatrixType,
         int Size=MatrixType::ColsAtCompileTime,
         bool IsComplex=NumTraits<typename MatrixType::Scalar>::IsComplex>
struct tridiagonalization_inplace_selector;

/** \brief Performs a full tridiagonalization in place
  *
  * \param[in,out]  mat  On input, the selfadjoint matrix whose tridiagonal
  *    decomposition is to be computed. Only the lower triangular part referenced.
  *    The rest is left unchanged. On output, the orthogonal matrix Q
  *    in the decomposition if \p extractQ is true.
  * \param[out]  diag  The diagonal of the tridiagonal matrix T in the
  *    decomposition.
  * \param[out]  subdiag  The subdiagonal of the tridiagonal matrix T in
  *    the decomposition.
  * \param[in]  extractQ  If true, the orthogonal matrix Q in the
  *    decomposition is computed and stored in \p mat.
  *
  * Computes the tridiagonal decomposition of the selfadjoint matrix \p mat in place
  * such that \f$ mat = Q T Q^* \f$ where \f$ Q \f$ is unitary and \f$ T \f$ a real
  * symmetric tridiagonal matrix.
  *
  * The tridiagonal matrix T is passed to the output parameters \p diag and \p subdiag. If
  * \p extractQ is true, then the orthogonal matrix Q is passed to \p mat. Otherwise the lower
  * part of the matrix \p mat is destroyed.
  *
  * The vectors \p diag and \p subdiag are not resized. The function
  * assumes that they are already of the correct size. The length of the
  * vector \p diag should equal the number of rows in \p mat, and the
  * length of the vector \p subdiag should be one left.
  *
  * This implementation contains an optimized path for 3-by-3 matrices
  * which is especially useful for plane fitting.
  *
  * \note Currently, it requires two temporary vectors to hold the intermediate
  * Householder coefficients, and to reconstruct the matrix Q from the Householder
  * reflectors.
  *
  * Example (this uses the same matrix as the example in
  *    Tridiagonalization::Tridiagonalization(const MatrixType&)):
  *    \include Tridiagonalization_decomposeInPlace.cpp
  * Output: \verbinclude Tridiagonalization_decomposeInPlace.out
  *
  * \sa class Tridiagonalization
  */
template<typename MatrixType, typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag,
                                CoeffVectorType& hcoeffs, bool extractQ)
{
  eigen_assert(mat.cols()==mat.rows() && diag.size()==mat.rows() && subdiag.size()==mat.rows()-1);
  tridiagonalization_inplace_selector<MatrixType>::run(mat, diag, subdiag, hcoeffs, extractQ);
}

/** \internal
  * General full tridiagonalization
  */
template<typename MatrixType, int Size, bool IsComplex>
struct tridiagonalization_inplace_selector
{
  typedef typename Tridiagonalization<MatrixType>::CoeffVectorType CoeffVectorType;
  typedef typename Tridiagonalization<MatrixType>::HouseholderSequenceType HouseholderSequenceType;
  template<typename DiagonalType, typename SubDiagonalType>
  static EIGEN_DEVICE_FUNC
      void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag, CoeffVectorType& hCoeffs, bool extractQ)
  {
    tridiagonalization_inplace(mat, hCoeffs);
    diag = mat.diagonal().real();
    subdiag = mat.template diagonal<-1>().real();
    if(extractQ)
      mat = HouseholderSequenceType(mat, hCoeffs.conjugate())
            .setLength(mat.rows() - 1)
            .setShift(1);
  }
};

/** \internal
  * Specialization for 3x3 real matrices.
  * Especially useful for plane fitting.
  */
template<typename MatrixType>
struct tridiagonalization_inplace_selector<MatrixType,3,false>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;

  template<typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
  static void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag, CoeffVectorType&, bool extractQ)
  {
    using std::sqrt;
    const RealScalar tol = (std::numeric_limits<RealScalar>::min)();
    diag[0] = mat(0,0);
    RealScalar v1norm2 = numext::abs2(mat(2,0));
    if(v1norm2 <= tol)
    {
      diag[1] = mat(1,1);
      diag[2] = mat(2,2);
      subdiag[0] = mat(1,0);
      subdiag[1] = mat(2,1);
      if (extractQ)
        mat.setIdentity();
    }
    else
    {
      RealScalar beta = sqrt(numext::abs2(mat(1,0)) + v1norm2);
      RealScalar invBeta = RealScalar(1)/beta;
      Scalar m01 = mat(1,0) * invBeta;
      Scalar m02 = mat(2,0) * invBeta;
      Scalar q = RealScalar(2)*m01*mat(2,1) + m02*(mat(2,2) - mat(1,1));
      diag[1] = mat(1,1) + m02*q;
      diag[2] = mat(2,2) - m02*q;
      subdiag[0] = beta;
      subdiag[1] = mat(2,1) - m01 * q;
      if (extractQ)
      {
        mat << 1,   0,    0,
               0, m01,  m02,
               0, m02, -m01;
      }
    }
  }
};

/** \internal
  * Trivial specialization for 1x1 matrices
  */
template<typename MatrixType, bool IsComplex>
struct tridiagonalization_inplace_selector<MatrixType,1,IsComplex>
{
  typedef typename MatrixType::Scalar Scalar;

  template<typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
  static EIGEN_DEVICE_FUNC
  void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType&, CoeffVectorType&, bool extractQ)
  {
    diag(0,0) = numext::real(mat(0,0));
    if(extractQ)
      mat(0,0) = Scalar(1);
  }
};

/** \internal
  * \eigenvalues_module \ingroup Eigenvalues_Module
  *
  * \brief Expression type for return value of Tridiagonalization::matrixT()
  *
  * \tparam MatrixType type of underlying dense matrix
  */
template<typename MatrixType> struct TridiagonalizationMatrixTReturnType
: public ReturnByValue<TridiagonalizationMatrixTReturnType<MatrixType> >
{
  public:
    /** \brief Constructor.
      *
      * \param[in] mat The underlying dense matrix
      */
    TridiagonalizationMatrixTReturnType(const MatrixType& mat) : m_matrix(mat) { }

    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      result.setZero();
      result.template diagonal<1>() = m_matrix.template diagonal<-1>().conjugate();
      result.diagonal() = m_matrix.diagonal();
      result.template diagonal<-1>() = m_matrix.template diagonal<-1>();
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

  protected:
    typename MatrixType::Nested m_matrix;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIDIAGONALIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/AlignedBox.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// Function void Eigen::AlignedBox::transform(const Transform& transform)
// is provided under the following license agreement:
//
// Software License Agreement (BSD License)
//
// Copyright (c) 2011-2014, Willow Garage, Inc.
// Copyright (c) 2014-2015, Open Source Robotics Foundation
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions
// are met:
//
//  * Redistributions of source code must retain the above copyright
//    notice, this list of conditions and the following disclaimer.
//  * Redistributions in binary form must reproduce the above
//    copyright notice, this list of conditions and the following
//    disclaimer in the documentation and/or other materials provided
//    with the distribution.
//  * Neither the name of Open Source Robotics Foundation nor the names of its
//    contributors may be used to endorse or promote products derived
//    from this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS
// FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE
// COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT,
// INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
// BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
// LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
// CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT
// LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN
// ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
// POSSIBILITY OF SUCH DAMAGE.

#ifndef EIGEN_ALIGNEDBOX_H
#define EIGEN_ALIGNEDBOX_H

namespace Eigen {

/** \geometry_module \ingroup Geometry_Module
  *
  *
  * \class AlignedBox
  *
  * \brief An axis aligned box
  *
  * \tparam _Scalar the type of the scalar coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  *
  * This class represents an axis aligned box as a pair of the minimal and maximal corners.
  * \warning The result of most methods is undefined when applied to an empty box. You can check for empty boxes using isEmpty().
  * \sa alignedboxtypedefs
  */
template <typename _Scalar, int _AmbientDim>
class AlignedBox
{
public:
EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim)
  enum { AmbientDimAtCompileTime = _AmbientDim };
  typedef _Scalar                                   Scalar;
  typedef NumTraits<Scalar>                         ScalarTraits;
  typedef Eigen::Index                              Index; ///< \deprecated since Eigen 3.3
  typedef typename ScalarTraits::Real               RealScalar;
  typedef typename ScalarTraits::NonInteger         NonInteger;
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1>  VectorType;
  typedef CwiseBinaryOp<internal::scalar_sum_op<Scalar>, const VectorType, const VectorType> VectorTypeSum;

  /** Define constants to name the corners of a 1D, 2D or 3D axis aligned bounding box */
  enum CornerType
  {
    /** 1D names @{ */
    Min=0, Max=1,
    /** @} */

    /** Identifier for 2D corner @{ */
    BottomLeft=0, BottomRight=1,
    TopLeft=2, TopRight=3,
    /** @} */

    /** Identifier for 3D corner  @{ */
    BottomLeftFloor=0, BottomRightFloor=1,
    TopLeftFloor=2, TopRightFloor=3,
    BottomLeftCeil=4, BottomRightCeil=5,
    TopLeftCeil=6, TopRightCeil=7
    /** @} */
  };


  /** Default constructor initializing a null box. */
  EIGEN_DEVICE_FUNC inline AlignedBox()
  { if (EIGEN_CONST_CONDITIONAL(AmbientDimAtCompileTime!=Dynamic)) setEmpty(); }

  /** Constructs a null box with \a _dim the dimension of the ambient space. */
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(Index _dim) : m_min(_dim), m_max(_dim)
  { setEmpty(); }

  /** Constructs a box with extremities \a _min and \a _max.
   * \warning If either component of \a _min is larger than the same component of \a _max, the constructed box is empty. */
  template<typename OtherVectorType1, typename OtherVectorType2>
  EIGEN_DEVICE_FUNC inline AlignedBox(const OtherVectorType1& _min, const OtherVectorType2& _max) : m_min(_min), m_max(_max) {}

  /** Constructs a box containing a single point \a p. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(const MatrixBase<Derived>& p) : m_min(p), m_max(m_min)
  { }

  EIGEN_DEVICE_FUNC ~AlignedBox() {}

  /** \returns the dimension in which the box holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return AmbientDimAtCompileTime==Dynamic ? m_min.size() : Index(AmbientDimAtCompileTime); }

  /** \deprecated use isEmpty() */
  EIGEN_DEVICE_FUNC inline bool isNull() const { return isEmpty(); }

  /** \deprecated use setEmpty() */
  EIGEN_DEVICE_FUNC inline void setNull() { setEmpty(); }

  /** \returns true if the box is empty.
   * \sa setEmpty */
  EIGEN_DEVICE_FUNC inline bool isEmpty() const { return (m_min.array() > m_max.array()).any(); }

  /** Makes \c *this an empty box.
   * \sa isEmpty */
  EIGEN_DEVICE_FUNC inline void setEmpty()
  {
    m_min.setConstant( ScalarTraits::highest() );
    m_max.setConstant( ScalarTraits::lowest() );
  }

  /** \returns the minimal corner */
  EIGEN_DEVICE_FUNC inline const VectorType& (min)() const { return m_min; }
  /** \returns a non const reference to the minimal corner */
  EIGEN_DEVICE_FUNC inline VectorType& (min)() { return m_min; }
  /** \returns the maximal corner */
  EIGEN_DEVICE_FUNC inline const VectorType& (max)() const { return m_max; }
  /** \returns a non const reference to the maximal corner */
  EIGEN_DEVICE_FUNC inline VectorType& (max)() { return m_max; }

  /** \returns the center of the box */
  EIGEN_DEVICE_FUNC inline const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(VectorTypeSum, RealScalar, quotient)
  center() const
  { return (m_min+m_max)/RealScalar(2); }

  /** \returns the lengths of the sides of the bounding box.
    * Note that this function does not get the same
    * result for integral or floating scalar types: see
    */
  EIGEN_DEVICE_FUNC inline const CwiseBinaryOp< internal::scalar_difference_op<Scalar,Scalar>, const VectorType, const VectorType> sizes() const
  { return m_max - m_min; }

  /** \returns the volume of the bounding box */
  EIGEN_DEVICE_FUNC inline Scalar volume() const
  { return sizes().prod(); }

  /** \returns an expression for the bounding box diagonal vector
    * if the length of the diagonal is needed: diagonal().norm()
    * will provide it.
    */
  EIGEN_DEVICE_FUNC inline CwiseBinaryOp< internal::scalar_difference_op<Scalar,Scalar>, const VectorType, const VectorType> diagonal() const
  { return sizes(); }

  /** \returns the vertex of the bounding box at the corner defined by
    * the corner-id corner. It works only for a 1D, 2D or 3D bounding box.
    * For 1D bounding boxes corners are named by 2 enum constants:
    * BottomLeft and BottomRight.
    * For 2D bounding boxes, corners are named by 4 enum constants:
    * BottomLeft, BottomRight, TopLeft, TopRight.
    * For 3D bounding boxes, the following names are added:
    * BottomLeftCeil, BottomRightCeil, TopLeftCeil, TopRightCeil.
    */
  EIGEN_DEVICE_FUNC inline VectorType corner(CornerType corner) const
  {
    EIGEN_STATIC_ASSERT(_AmbientDim <= 3, THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE);

    VectorType res;

    Index mult = 1;
    for(Index d=0; d<dim(); ++d)
    {
      if( mult & corner ) res[d] = m_max[d];
      else                res[d] = m_min[d];
      mult *= 2;
    }
    return res;
  }

  /** \returns a random point inside the bounding box sampled with
   * a uniform distribution */
  EIGEN_DEVICE_FUNC inline VectorType sample() const
  {
    VectorType r(dim());
    for(Index d=0; d<dim(); ++d)
    {
      if(!ScalarTraits::IsInteger)
      {
        r[d] = m_min[d] + (m_max[d]-m_min[d])
             * internal::random<Scalar>(Scalar(0), Scalar(1));
      }
      else
        r[d] = internal::random(m_min[d], m_max[d]);
    }
    return r;
  }

  /** \returns true if the point \a p is inside the box \c *this. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline bool contains(const MatrixBase<Derived>& p) const
  {
    typename internal::nested_eval<Derived,2>::type p_n(p.derived());
    return (m_min.array()<=p_n.array()).all() && (p_n.array()<=m_max.array()).all();
  }

  /** \returns true if the box \a b is entirely inside the box \c *this. */
  EIGEN_DEVICE_FUNC inline bool contains(const AlignedBox& b) const
  { return (m_min.array()<=(b.min)().array()).all() && ((b.max)().array()<=m_max.array()).all(); }

  /** \returns true if the box \a b is intersecting the box \c *this.
   * \sa intersection, clamp */
  EIGEN_DEVICE_FUNC inline bool intersects(const AlignedBox& b) const
  { return (m_min.array()<=(b.max)().array()).all() && ((b.min)().array()<=m_max.array()).all(); }

  /** Extends \c *this such that it contains the point \a p and returns a reference to \c *this.
   * \sa extend(const AlignedBox&) */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox& extend(const MatrixBase<Derived>& p)
  {
    typename internal::nested_eval<Derived,2>::type p_n(p.derived());
    m_min = m_min.cwiseMin(p_n);
    m_max = m_max.cwiseMax(p_n);
    return *this;
  }

  /** Extends \c *this such that it contains the box \a b and returns a reference to \c *this.
   * \sa merged, extend(const MatrixBase&) */
  EIGEN_DEVICE_FUNC inline AlignedBox& extend(const AlignedBox& b)
  {
    m_min = m_min.cwiseMin(b.m_min);
    m_max = m_max.cwiseMax(b.m_max);
    return *this;
  }

  /** Clamps \c *this by the box \a b and returns a reference to \c *this.
   * \note If the boxes don't intersect, the resulting box is empty.
   * \sa intersection(), intersects() */
  EIGEN_DEVICE_FUNC inline AlignedBox& clamp(const AlignedBox& b)
  {
    m_min = m_min.cwiseMax(b.m_min);
    m_max = m_max.cwiseMin(b.m_max);
    return *this;
  }

  /** Returns an AlignedBox that is the intersection of \a b and \c *this
   * \note If the boxes don't intersect, the resulting box is empty.
   * \sa intersects(), clamp, contains()  */
  EIGEN_DEVICE_FUNC inline AlignedBox intersection(const AlignedBox& b) const
  {return AlignedBox(m_min.cwiseMax(b.m_min), m_max.cwiseMin(b.m_max)); }

  /** Returns an AlignedBox that is the union of \a b and \c *this.
   * \note Merging with an empty box may result in a box bigger than \c *this.
   * \sa extend(const AlignedBox&) */
  EIGEN_DEVICE_FUNC inline AlignedBox merged(const AlignedBox& b) const
  { return AlignedBox(m_min.cwiseMin(b.m_min), m_max.cwiseMax(b.m_max)); }

  /** Translate \c *this by the vector \a t and returns a reference to \c *this. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox& translate(const MatrixBase<Derived>& a_t)
  {
    const typename internal::nested_eval<Derived,2>::type t(a_t.derived());
    m_min += t;
    m_max += t;
    return *this;
  }

  /** \returns a copy of \c *this translated by the vector \a t. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox translated(const MatrixBase<Derived>& a_t) const
  {
    AlignedBox result(m_min, m_max);
    result.translate(a_t);
    return result;
  }

  /** \returns the squared distance between the point \a p and the box \c *this,
    * and zero if \a p is inside the box.
    * \sa exteriorDistance(const MatrixBase&), squaredExteriorDistance(const AlignedBox&)
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Scalar squaredExteriorDistance(const MatrixBase<Derived>& p) const;

  /** \returns the squared distance between the boxes \a b and \c *this,
    * and zero if the boxes intersect.
    * \sa exteriorDistance(const AlignedBox&), squaredExteriorDistance(const MatrixBase&)
    */
  EIGEN_DEVICE_FUNC inline Scalar squaredExteriorDistance(const AlignedBox& b) const;

  /** \returns the distance between the point \a p and the box \c *this,
    * and zero if \a p is inside the box.
    * \sa squaredExteriorDistance(const MatrixBase&), exteriorDistance(const AlignedBox&)
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline NonInteger exteriorDistance(const MatrixBase<Derived>& p) const
  { EIGEN_USING_STD(sqrt) return sqrt(NonInteger(squaredExteriorDistance(p))); }

  /** \returns the distance between the boxes \a b and \c *this,
    * and zero if the boxes intersect.
    * \sa squaredExteriorDistance(const AlignedBox&), exteriorDistance(const MatrixBase&)
    */
  EIGEN_DEVICE_FUNC inline NonInteger exteriorDistance(const AlignedBox& b) const
  { EIGEN_USING_STD(sqrt) return sqrt(NonInteger(squaredExteriorDistance(b))); }

  /**
   * Specialization of transform for pure translation.
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline void transform(
      const typename Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>::TranslationType& translation)
  {
    this->translate(translation);
  }

  /**
   * Transforms this box by \a transform and recomputes it to
   * still be an axis-aligned box.
   *
   * \note This method is provided under BSD license (see the top of this file).
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline void transform(const Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>& transform)
  {
    // Only Affine and Isometry transforms are currently supported.
    EIGEN_STATIC_ASSERT(Mode == Affine || Mode == AffineCompact || Mode == Isometry, THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS);

    // Method adapted from FCL src/shape/geometric_shapes_utility.cpp#computeBV<AABB, Box>(...)
    // https://github.com/flexible-collision-library/fcl/blob/fcl-0.4/src/shape/geometric_shapes_utility.cpp#L292
    //
    // Here's a nice explanation why it works: https://zeuxcg.org/2010/10/17/aabb-from-obb-with-component-wise-abs/

    // two times rotated extent
    const VectorType rotated_extent_2 = transform.linear().cwiseAbs() * sizes();
    // two times new center
    const VectorType rotated_center_2 = transform.linear() * (this->m_max + this->m_min) +
        Scalar(2) * transform.translation();

    this->m_max = (rotated_center_2 + rotated_extent_2) / Scalar(2);
    this->m_min = (rotated_center_2 - rotated_extent_2) / Scalar(2);
  }

  /**
   * \returns a copy of \c *this transformed by \a transform and recomputed to
   * still be an axis-aligned box.
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC AlignedBox transformed(const Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>& transform) const
  {
    AlignedBox result(m_min, m_max);
    result.transform(transform);
    return result;
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<AlignedBox,
           AlignedBox<NewScalarType,AmbientDimAtCompileTime> >::type cast() const
  {
    return typename internal::cast_return_type<AlignedBox,
                    AlignedBox<NewScalarType,AmbientDimAtCompileTime> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(const AlignedBox<OtherScalarType,AmbientDimAtCompileTime>& other)
  {
    m_min = (other.min)().template cast<Scalar>();
    m_max = (other.max)().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const AlignedBox& other, const RealScalar& prec = ScalarTraits::dummy_precision()) const
  { return m_min.isApprox(other.m_min, prec) && m_max.isApprox(other.m_max, prec); }

protected:

  VectorType m_min, m_max;
};



template<typename Scalar,int AmbientDim>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Scalar AlignedBox<Scalar,AmbientDim>::squaredExteriorDistance(const MatrixBase<Derived>& a_p) const
{
  typename internal::nested_eval<Derived,2*AmbientDim>::type p(a_p.derived());
  Scalar dist2(0);
  Scalar aux;
  for (Index k=0; k<dim(); ++k)
  {
    if( m_min[k] > p[k] )
    {
      aux = m_min[k] - p[k];
      dist2 += aux*aux;
    }
    else if( p[k] > m_max[k] )
    {
      aux = p[k] - m_max[k];
      dist2 += aux*aux;
    }
  }
  return dist2;
}

template<typename Scalar,int AmbientDim>
EIGEN_DEVICE_FUNC inline Scalar AlignedBox<Scalar,AmbientDim>::squaredExteriorDistance(const AlignedBox& b) const
{
  Scalar dist2(0);
  Scalar aux;
  for (Index k=0; k<dim(); ++k)
  {
    if( m_min[k] > b.m_max[k] )
    {
      aux = m_min[k] - b.m_max[k];
      dist2 += aux*aux;
    }
    else if( b.m_min[k] > m_max[k] )
    {
      aux = b.m_min[k] - m_max[k];
      dist2 += aux*aux;
    }
  }
  return dist2;
}

/** \defgroup alignedboxtypedefs Global aligned box typedefs
  *
  * \ingroup Geometry_Module
  *
  * Eigen defines several typedef shortcuts for most common aligned box types.
  *
  * The general patterns are the following:
  *
  * \c AlignedBoxSizeType where \c Size can be \c 1, \c 2,\c 3,\c 4 for fixed size boxes or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double.
  *
  * For example, \c AlignedBox3d is a fixed-size 3x3 aligned box type of doubles, and \c AlignedBoxXf is a dynamic-size aligned box of floats.
  *
  * \sa class AlignedBox
  */

#define EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)    \
/** \ingroup alignedboxtypedefs */                                 \
typedef AlignedBox<Type, Size>   AlignedBox##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 1, 1) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Dynamic, X)

EIGEN_MAKE_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(double,               d)

#undef EIGEN_MAKE_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_TYPEDEFS

} // end namespace Eigen

#endif // EIGEN_ALIGNEDBOX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/AngleAxis.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ANGLEAXIS_H
#define EIGEN_ANGLEAXIS_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class AngleAxis
  *
  * \brief Represents a 3D rotation as a rotation angle around an arbitrary 3D axis
  *
  * \param _Scalar the scalar type, i.e., the type of the coefficients.
  *
  * \warning When setting up an AngleAxis object, the axis vector \b must \b be \b normalized.
  *
  * The following two typedefs are provided for convenience:
  * \li \c AngleAxisf for \c float
  * \li \c AngleAxisd for \c double
  *
  * Combined with MatrixBase::Unit{X,Y,Z}, AngleAxis can be used to easily
  * mimic Euler-angles. Here is an example:
  * \include AngleAxis_mimic_euler.cpp
  * Output: \verbinclude AngleAxis_mimic_euler.out
  *
  * \note This class is not aimed to be used to store a rotation transformation,
  * but rather to make easier the creation of other rotation (Quaternion, rotation Matrix)
  * and transformation objects.
  *
  * \sa class Quaternion, class Transform, MatrixBase::UnitX()
  */

namespace internal {
template<typename _Scalar> struct traits<AngleAxis<_Scalar> >
{
  typedef _Scalar Scalar;
};
}

template<typename _Scalar>
class AngleAxis : public RotationBase<AngleAxis<_Scalar>,3>
{
  typedef RotationBase<AngleAxis<_Scalar>,3> Base;

public:

  using Base::operator*;

  enum { Dim = 3 };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Matrix<Scalar,3,3> Matrix3;
  typedef Matrix<Scalar,3,1> Vector3;
  typedef Quaternion<Scalar> QuaternionType;

protected:

  Vector3 m_axis;
  Scalar m_angle;

public:

  /** Default constructor without initialization. */
  EIGEN_DEVICE_FUNC AngleAxis() {}
  /** Constructs and initialize the angle-axis rotation from an \a angle in radian
    * and an \a axis which \b must \b be \b normalized.
    *
    * \warning If the \a axis vector is not normalized, then the angle-axis object
    *          represents an invalid rotation. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC 
  inline AngleAxis(const Scalar& angle, const MatrixBase<Derived>& axis) : m_axis(axis), m_angle(angle) {}
  /** Constructs and initialize the angle-axis rotation from a quaternion \a q.
    * This function implicitly normalizes the quaternion \a q.
    */
  template<typename QuatDerived> 
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const QuaternionBase<QuatDerived>& q) { *this = q; }
  /** Constructs and initialize the angle-axis rotation from a 3x3 rotation matrix. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const MatrixBase<Derived>& m) { *this = m; }

  /** \returns the value of the rotation angle in radian */
  EIGEN_DEVICE_FUNC Scalar angle() const { return m_angle; }
  /** \returns a read-write reference to the stored angle in radian */
  EIGEN_DEVICE_FUNC Scalar& angle() { return m_angle; }

  /** \returns the rotation axis */
  EIGEN_DEVICE_FUNC const Vector3& axis() const { return m_axis; }
  /** \returns a read-write reference to the stored rotation axis.
    *
    * \warning The rotation axis must remain a \b unit vector.
    */
  EIGEN_DEVICE_FUNC Vector3& axis() { return m_axis; }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline QuaternionType operator* (const AngleAxis& other) const
  { return QuaternionType(*this) * QuaternionType(other); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline QuaternionType operator* (const QuaternionType& other) const
  { return QuaternionType(*this) * other; }

  /** Concatenates two rotations */
  friend EIGEN_DEVICE_FUNC inline QuaternionType operator* (const QuaternionType& a, const AngleAxis& b)
  { return a * QuaternionType(b); }

  /** \returns the inverse rotation, i.e., an angle-axis with opposite rotation angle */
  EIGEN_DEVICE_FUNC AngleAxis inverse() const
  { return AngleAxis(-m_angle, m_axis); }

  template<class QuatDerived>
  EIGEN_DEVICE_FUNC AngleAxis& operator=(const QuaternionBase<QuatDerived>& q);
  template<typename Derived>
  EIGEN_DEVICE_FUNC AngleAxis& operator=(const MatrixBase<Derived>& m);

  template<typename Derived>
  EIGEN_DEVICE_FUNC AngleAxis& fromRotationMatrix(const MatrixBase<Derived>& m);
  EIGEN_DEVICE_FUNC Matrix3 toRotationMatrix(void) const;

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<AngleAxis,AngleAxis<NewScalarType> >::type cast() const
  { return typename internal::cast_return_type<AngleAxis,AngleAxis<NewScalarType> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const AngleAxis<OtherScalarType>& other)
  {
    m_axis = other.axis().template cast<Scalar>();
    m_angle = Scalar(other.angle());
  }

  EIGEN_DEVICE_FUNC static inline const AngleAxis Identity() { return AngleAxis(Scalar(0), Vector3::UnitX()); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const AngleAxis& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_axis.isApprox(other.m_axis, prec) && internal::isApprox(m_angle,other.m_angle, prec); }
};

/** \ingroup Geometry_Module
  * single precision angle-axis type */
typedef AngleAxis<float> AngleAxisf;
/** \ingroup Geometry_Module
  * double precision angle-axis type */
typedef AngleAxis<double> AngleAxisd;

/** Set \c *this from a \b unit quaternion.
  *
  * The resulting axis is normalized, and the computed angle is in the [0,pi] range.
  * 
  * This function implicitly normalizes the quaternion \a q.
  */
template<typename Scalar>
template<typename QuatDerived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::operator=(const QuaternionBase<QuatDerived>& q)
{
  EIGEN_USING_STD(atan2)
  EIGEN_USING_STD(abs)
  Scalar n = q.vec().norm();
  if(n<NumTraits<Scalar>::epsilon())
    n = q.vec().stableNorm();

  if (n != Scalar(0))
  {
    m_angle = Scalar(2)*atan2(n, abs(q.w()));
    if(q.w() < Scalar(0))
      n = -n;
    m_axis  = q.vec() / n;
  }
  else
  {
    m_angle = Scalar(0);
    m_axis << Scalar(1), Scalar(0), Scalar(0);
  }
  return *this;
}

/** Set \c *this from a 3x3 rotation matrix \a mat.
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::operator=(const MatrixBase<Derived>& mat)
{
  // Since a direct conversion would not be really faster,
  // let's use the robust Quaternion implementation:
  return *this = QuaternionType(mat);
}

/**
* \brief Sets \c *this from a 3x3 rotation matrix.
**/
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::fromRotationMatrix(const MatrixBase<Derived>& mat)
{
  return *this = QuaternionType(mat);
}

/** Constructs and \returns an equivalent 3x3 rotation matrix.
  */
template<typename Scalar>
typename AngleAxis<Scalar>::Matrix3
EIGEN_DEVICE_FUNC AngleAxis<Scalar>::toRotationMatrix(void) const
{
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  Matrix3 res;
  Vector3 sin_axis  = sin(m_angle) * m_axis;
  Scalar c = cos(m_angle);
  Vector3 cos1_axis = (Scalar(1)-c) * m_axis;

  Scalar tmp;
  tmp = cos1_axis.x() * m_axis.y();
  res.coeffRef(0,1) = tmp - sin_axis.z();
  res.coeffRef(1,0) = tmp + sin_axis.z();

  tmp = cos1_axis.x() * m_axis.z();
  res.coeffRef(0,2) = tmp + sin_axis.y();
  res.coeffRef(2,0) = tmp - sin_axis.y();

  tmp = cos1_axis.y() * m_axis.z();
  res.coeffRef(1,2) = tmp - sin_axis.x();
  res.coeffRef(2,1) = tmp + sin_axis.x();

  res.diagonal() = (cos1_axis.cwiseProduct(m_axis)).array() + c;

  return res;
}

} // end namespace Eigen

#endif // EIGEN_ANGLEAXIS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/EulerAngles.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLES_H
#define EIGEN_EULERANGLES_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  *
  * \returns the Euler-angles of the rotation matrix \c *this using the convention defined by the triplet (\a a0,\a a1,\a a2)
  *
  * Each of the three parameters \a a0,\a a1,\a a2 represents the respective rotation axis as an integer in {0,1,2}.
  * For instance, in:
  * \code Vector3f ea = mat.eulerAngles(2, 0, 2); \endcode
  * "2" represents the z axis and "0" the x axis, etc. The returned angles are such that
  * we have the following equality:
  * \code
  * mat == AngleAxisf(ea[0], Vector3f::UnitZ())
  *      * AngleAxisf(ea[1], Vector3f::UnitX())
  *      * AngleAxisf(ea[2], Vector3f::UnitZ()); \endcode
  * This corresponds to the right-multiply conventions (with right hand side frames).
  * 
  * The returned angles are in the ranges [0:pi]x[-pi:pi]x[-pi:pi].
  * 
  * \sa class AngleAxis
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Matrix<typename MatrixBase<Derived>::Scalar,3,1>
MatrixBase<Derived>::eulerAngles(Index a0, Index a1, Index a2) const
{
  EIGEN_USING_STD(atan2)
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  /* Implemented from Graphics Gems IV */
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Derived,3,3)

  Matrix<Scalar,3,1> res;
  typedef Matrix<typename Derived::Scalar,2,1> Vector2;

  const Index odd = ((a0+1)%3 == a1) ? 0 : 1;
  const Index i = a0;
  const Index j = (a0 + 1 + odd)%3;
  const Index k = (a0 + 2 - odd)%3;
  
  if (a0==a2)
  {
    res[0] = atan2(coeff(j,i), coeff(k,i));
    if((odd && res[0]<Scalar(0)) || ((!odd) && res[0]>Scalar(0)))
    {
      if(res[0] > Scalar(0)) {
        res[0] -= Scalar(EIGEN_PI);
      }
      else {
        res[0] += Scalar(EIGEN_PI);
      }
      Scalar s2 = Vector2(coeff(j,i), coeff(k,i)).norm();
      res[1] = -atan2(s2, coeff(i,i));
    }
    else
    {
      Scalar s2 = Vector2(coeff(j,i), coeff(k,i)).norm();
      res[1] = atan2(s2, coeff(i,i));
    }
    
    // With a=(0,1,0), we have i=0; j=1; k=2, and after computing the first two angles,
    // we can compute their respective rotation, and apply its inverse to M. Since the result must
    // be a rotation around x, we have:
    //
    //  c2  s1.s2 c1.s2                   1  0   0 
    //  0   c1    -s1       *    M    =   0  c3  s3
    //  -s2 s1.c2 c1.c2                   0 -s3  c3
    //
    //  Thus:  m11.c1 - m21.s1 = c3  &   m12.c1 - m22.s1 = s3
    
    Scalar s1 = sin(res[0]);
    Scalar c1 = cos(res[0]);
    res[2] = atan2(c1*coeff(j,k)-s1*coeff(k,k), c1*coeff(j,j) - s1 * coeff(k,j));
  } 
  else
  {
    res[0] = atan2(coeff(j,k), coeff(k,k));
    Scalar c2 = Vector2(coeff(i,i), coeff(i,j)).norm();
    if((odd && res[0]<Scalar(0)) || ((!odd) && res[0]>Scalar(0))) {
      if(res[0] > Scalar(0)) {
        res[0] -= Scalar(EIGEN_PI);
      }
      else {
        res[0] += Scalar(EIGEN_PI);
      }
      res[1] = atan2(-coeff(i,k), -c2);
    }
    else
      res[1] = atan2(-coeff(i,k), c2);
    Scalar s1 = sin(res[0]);
    Scalar c1 = cos(res[0]);
    res[2] = atan2(s1*coeff(k,i)-c1*coeff(j,i), c1*coeff(j,j) - s1 * coeff(k,j));
  }
  if (!odd)
    res = -res;
  
  return res;
}

} // end namespace Eigen

#endif // EIGEN_EULERANGLES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Homogeneous.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOMOGENEOUS_H
#define EIGEN_HOMOGENEOUS_H

namespace Eigen {

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Homogeneous
  *
  * \brief Expression of one (or a set of) homogeneous vector(s)
  *
  * \param MatrixType the type of the object in which we are making homogeneous
  *
  * This class represents an expression of one (or a set of) homogeneous vector(s).
  * It is the return type of MatrixBase::homogeneous() and most of the time
  * this is the only way it is used.
  *
  * \sa MatrixBase::homogeneous()
  */

namespace internal {

template<typename MatrixType,int Direction>
struct traits<Homogeneous<MatrixType,Direction> >
 : traits<MatrixType>
{
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsPlusOne = (MatrixType::RowsAtCompileTime != Dynamic) ?
                  int(MatrixType::RowsAtCompileTime) + 1 : Dynamic,
    ColsPlusOne = (MatrixType::ColsAtCompileTime != Dynamic) ?
                  int(MatrixType::ColsAtCompileTime) + 1 : Dynamic,
    RowsAtCompileTime = Direction==Vertical  ?  RowsPlusOne : MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = Direction==Horizontal ? ColsPlusOne : MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    TmpFlags = _MatrixTypeNested::Flags & HereditaryBits,
    Flags = ColsAtCompileTime==1 ? (TmpFlags & ~RowMajorBit)
          : RowsAtCompileTime==1 ? (TmpFlags | RowMajorBit)
          : TmpFlags
  };
};

template<typename MatrixType,typename Lhs> struct homogeneous_left_product_impl;
template<typename MatrixType,typename Rhs> struct homogeneous_right_product_impl;

} // end namespace internal

template<typename MatrixType,int _Direction> class Homogeneous
  : public MatrixBase<Homogeneous<MatrixType,_Direction> >, internal::no_assignment_operator
{
  public:

    typedef MatrixType NestedExpression;
    enum { Direction = _Direction };

    typedef MatrixBase<Homogeneous> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Homogeneous)

    EIGEN_DEVICE_FUNC explicit inline Homogeneous(const MatrixType& matrix)
      : m_matrix(matrix)
    {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows() + (int(Direction)==Vertical   ? 1 : 0); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols() + (int(Direction)==Horizontal ? 1 : 0); }

    EIGEN_DEVICE_FUNC const NestedExpression& nestedExpression() const { return m_matrix; }

    template<typename Rhs>
    EIGEN_DEVICE_FUNC inline const Product<Homogeneous,Rhs>
    operator* (const MatrixBase<Rhs>& rhs) const
    {
      eigen_assert(int(Direction)==Horizontal);
      return Product<Homogeneous,Rhs>(*this,rhs.derived());
    }

    template<typename Lhs> friend
    EIGEN_DEVICE_FUNC inline const Product<Lhs,Homogeneous>
    operator* (const MatrixBase<Lhs>& lhs, const Homogeneous& rhs)
    {
      eigen_assert(int(Direction)==Vertical);
      return Product<Lhs,Homogeneous>(lhs.derived(),rhs);
    }

    template<typename Scalar, int Dim, int Mode, int Options> friend
    EIGEN_DEVICE_FUNC inline const Product<Transform<Scalar,Dim,Mode,Options>, Homogeneous >
    operator* (const Transform<Scalar,Dim,Mode,Options>& lhs, const Homogeneous& rhs)
    {
      eigen_assert(int(Direction)==Vertical);
      return Product<Transform<Scalar,Dim,Mode,Options>, Homogeneous>(lhs,rhs);
    }

    template<typename Func>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::result_of<Func(Scalar,Scalar)>::type
    redux(const Func& func) const
    {
      return func(m_matrix.redux(func), Scalar(1));
    }

  protected:
    typename MatrixType::Nested m_matrix;
};

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a vector expression that is one longer than the vector argument, with the value 1 symbolically appended as the last coefficient.
  *
  * This can be used to convert affine coordinates to homogeneous coordinates.
  *
  * \only_for_vectors
  *
  * Example: \include MatrixBase_homogeneous.cpp
  * Output: \verbinclude MatrixBase_homogeneous.out
  *
  * \sa VectorwiseOp::homogeneous(), class Homogeneous
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::HomogeneousReturnType
MatrixBase<Derived>::homogeneous() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return HomogeneousReturnType(derived());
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns an expression where the value 1 is symbolically appended as the final coefficient to each column (or row) of the matrix.
  *
  * This can be used to convert affine coordinates to homogeneous coordinates.
  *
  * Example: \include VectorwiseOp_homogeneous.cpp
  * Output: \verbinclude VectorwiseOp_homogeneous.out
  *
  * \sa MatrixBase::homogeneous(), class Homogeneous */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC inline Homogeneous<ExpressionType,Direction>
VectorwiseOp<ExpressionType,Direction>::homogeneous() const
{
  return HomogeneousReturnType(_expression());
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \brief homogeneous normalization
  *
  * \returns a vector expression of the N-1 first coefficients of \c *this divided by that last coefficient.
  *
  * This can be used to convert homogeneous coordinates to affine coordinates.
  *
  * It is essentially a shortcut for:
  * \code
    this->head(this->size()-1)/this->coeff(this->size()-1);
    \endcode
  *
  * Example: \include MatrixBase_hnormalized.cpp
  * Output: \verbinclude MatrixBase_hnormalized.out
  *
  * \sa VectorwiseOp::hnormalized() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const typename MatrixBase<Derived>::HNormalizedReturnType
MatrixBase<Derived>::hnormalized() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return ConstStartMinusOne(derived(),0,0,
    ColsAtCompileTime==1?size()-1:1,
    ColsAtCompileTime==1?1:size()-1) / coeff(size()-1);
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \brief column or row-wise homogeneous normalization
  *
  * \returns an expression of the first N-1 coefficients of each column (or row) of \c *this divided by the last coefficient of each column (or row).
  *
  * This can be used to convert homogeneous coordinates to affine coordinates.
  *
  * It is conceptually equivalent to calling MatrixBase::hnormalized() to each column (or row) of \c *this.
  *
  * Example: \include DirectionWise_hnormalized.cpp
  * Output: \verbinclude DirectionWise_hnormalized.out
  *
  * \sa MatrixBase::hnormalized() */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC inline const typename VectorwiseOp<ExpressionType,Direction>::HNormalizedReturnType
VectorwiseOp<ExpressionType,Direction>::hnormalized() const
{
  return HNormalized_Block(_expression(),0,0,
      Direction==Vertical   ? _expression().rows()-1 : _expression().rows(),
      Direction==Horizontal ? _expression().cols()-1 : _expression().cols()).cwiseQuotient(
      Replicate<HNormalized_Factors,
                Direction==Vertical   ? HNormalized_SizeMinusOne : 1,
                Direction==Horizontal ? HNormalized_SizeMinusOne : 1>
        (HNormalized_Factors(_expression(),
          Direction==Vertical    ? _expression().rows()-1:0,
          Direction==Horizontal  ? _expression().cols()-1:0,
          Direction==Vertical    ? 1 : _expression().rows(),
          Direction==Horizontal  ? 1 : _expression().cols()),
         Direction==Vertical   ? _expression().rows()-1 : 1,
         Direction==Horizontal ? _expression().cols()-1 : 1));
}

namespace internal {

template<typename MatrixOrTransformType>
struct take_matrix_for_product
{
  typedef MatrixOrTransformType type;
  EIGEN_DEVICE_FUNC static const type& run(const type &x) { return x; }
};

template<typename Scalar, int Dim, int Mode,int Options>
struct take_matrix_for_product<Transform<Scalar, Dim, Mode, Options> >
{
  typedef Transform<Scalar, Dim, Mode, Options> TransformType;
  typedef typename internal::add_const<typename TransformType::ConstAffinePart>::type type;
  EIGEN_DEVICE_FUNC static type run (const TransformType& x) { return x.affine(); }
};

template<typename Scalar, int Dim, int Options>
struct take_matrix_for_product<Transform<Scalar, Dim, Projective, Options> >
{
  typedef Transform<Scalar, Dim, Projective, Options> TransformType;
  typedef typename TransformType::MatrixType type;
  EIGEN_DEVICE_FUNC static const type& run (const TransformType& x) { return x.matrix(); }
};

template<typename MatrixType,typename Lhs>
struct traits<homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs> >
{
  typedef typename take_matrix_for_product<Lhs>::type LhsMatrixType;
  typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;
  typedef typename remove_all<LhsMatrixType>::type LhsMatrixTypeCleaned;
  typedef typename make_proper_matrix_type<
                 typename traits<MatrixTypeCleaned>::Scalar,
                 LhsMatrixTypeCleaned::RowsAtCompileTime,
                 MatrixTypeCleaned::ColsAtCompileTime,
                 MatrixTypeCleaned::PlainObject::Options,
                 LhsMatrixTypeCleaned::MaxRowsAtCompileTime,
                 MatrixTypeCleaned::MaxColsAtCompileTime>::type ReturnType;
};

template<typename MatrixType,typename Lhs>
struct homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs>
  : public ReturnByValue<homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs> >
{
  typedef typename traits<homogeneous_left_product_impl>::LhsMatrixType LhsMatrixType;
  typedef typename remove_all<LhsMatrixType>::type LhsMatrixTypeCleaned;
  typedef typename remove_all<typename LhsMatrixTypeCleaned::Nested>::type LhsMatrixTypeNested;
  EIGEN_DEVICE_FUNC homogeneous_left_product_impl(const Lhs& lhs, const MatrixType& rhs)
    : m_lhs(take_matrix_for_product<Lhs>::run(lhs)),
      m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> EIGEN_DEVICE_FUNC void evalTo(Dest& dst) const
  {
    // FIXME investigate how to allow lazy evaluation of this product when possible
    dst = Block<const LhsMatrixTypeNested,
              LhsMatrixTypeNested::RowsAtCompileTime,
              LhsMatrixTypeNested::ColsAtCompileTime==Dynamic?Dynamic:LhsMatrixTypeNested::ColsAtCompileTime-1>
            (m_lhs,0,0,m_lhs.rows(),m_lhs.cols()-1) * m_rhs;
    dst += m_lhs.col(m_lhs.cols()-1).rowwise()
            .template replicate<MatrixType::ColsAtCompileTime>(m_rhs.cols());
  }

  typename LhsMatrixTypeCleaned::Nested m_lhs;
  typename MatrixType::Nested m_rhs;
};

template<typename MatrixType,typename Rhs>
struct traits<homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs> >
{
  typedef typename make_proper_matrix_type<typename traits<MatrixType>::Scalar,
                 MatrixType::RowsAtCompileTime,
                 Rhs::ColsAtCompileTime,
                 MatrixType::PlainObject::Options,
                 MatrixType::MaxRowsAtCompileTime,
                 Rhs::MaxColsAtCompileTime>::type ReturnType;
};

template<typename MatrixType,typename Rhs>
struct homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs>
  : public ReturnByValue<homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs> >
{
  typedef typename remove_all<typename Rhs::Nested>::type RhsNested;
  EIGEN_DEVICE_FUNC homogeneous_right_product_impl(const MatrixType& lhs, const Rhs& rhs)
    : m_lhs(lhs), m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> EIGEN_DEVICE_FUNC void evalTo(Dest& dst) const
  {
    // FIXME investigate how to allow lazy evaluation of this product when possible
    dst = m_lhs * Block<const RhsNested,
                        RhsNested::RowsAtCompileTime==Dynamic?Dynamic:RhsNested::RowsAtCompileTime-1,
                        RhsNested::ColsAtCompileTime>
            (m_rhs,0,0,m_rhs.rows()-1,m_rhs.cols());
    dst += m_rhs.row(m_rhs.rows()-1).colwise()
            .template replicate<MatrixType::RowsAtCompileTime>(m_lhs.rows());
  }

  typename MatrixType::Nested m_lhs;
  typename Rhs::Nested m_rhs;
};

template<typename ArgType,int Direction>
struct evaluator_traits<Homogeneous<ArgType,Direction> >
{
  typedef typename storage_kind_to_evaluator_kind<typename ArgType::StorageKind>::Kind Kind;
  typedef HomogeneousShape Shape;
};

template<> struct AssignmentKind<DenseShape,HomogeneousShape> { typedef Dense2Dense Kind; };


template<typename ArgType,int Direction>
struct unary_evaluator<Homogeneous<ArgType,Direction>, IndexBased>
  : evaluator<typename Homogeneous<ArgType,Direction>::PlainObject >
{
  typedef Homogeneous<ArgType,Direction> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& op)
    : Base(), m_temp(op)
  {
    ::new (static_cast<Base*>(this)) Base(m_temp);
  }

protected:
  PlainObject m_temp;
};

// dense = homogeneous
template< typename DstXprType, typename ArgType, typename Scalar>
struct Assignment<DstXprType, Homogeneous<ArgType,Vertical>, internal::assign_op<Scalar,typename ArgType::Scalar>, Dense2Dense>
{
  typedef Homogeneous<ArgType,Vertical> SrcXprType;
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename ArgType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst.template topRows<ArgType::RowsAtCompileTime>(src.nestedExpression().rows()) = src.nestedExpression();
    dst.row(dst.rows()-1).setOnes();
  }
};

// dense = homogeneous
template< typename DstXprType, typename ArgType, typename Scalar>
struct Assignment<DstXprType, Homogeneous<ArgType,Horizontal>, internal::assign_op<Scalar,typename ArgType::Scalar>, Dense2Dense>
{
  typedef Homogeneous<ArgType,Horizontal> SrcXprType;
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename ArgType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst.template leftCols<ArgType::ColsAtCompileTime>(src.nestedExpression().cols()) = src.nestedExpression();
    dst.col(dst.cols()-1).setOnes();
  }
};

template<typename LhsArg, typename Rhs, int ProductTag>
struct generic_product_impl<Homogeneous<LhsArg,Horizontal>, Rhs, HomogeneousShape, DenseShape, ProductTag>
{
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const Homogeneous<LhsArg,Horizontal>& lhs, const Rhs& rhs)
  {
    homogeneous_right_product_impl<Homogeneous<LhsArg,Horizontal>, Rhs>(lhs.nestedExpression(), rhs).evalTo(dst);
  }
};

template<typename Lhs,typename Rhs>
struct homogeneous_right_product_refactoring_helper
{
  enum {
    Dim  = Lhs::ColsAtCompileTime,
    Rows = Lhs::RowsAtCompileTime
  };
  typedef typename Rhs::template ConstNRowsBlockXpr<Dim>::Type          LinearBlockConst;
  typedef typename remove_const<LinearBlockConst>::type                 LinearBlock;
  typedef typename Rhs::ConstRowXpr                                     ConstantColumn;
  typedef Replicate<const ConstantColumn,Rows,1>                        ConstantBlock;
  typedef Product<Lhs,LinearBlock,LazyProduct>                          LinearProduct;
  typedef CwiseBinaryOp<internal::scalar_sum_op<typename Lhs::Scalar,typename Rhs::Scalar>, const LinearProduct, const ConstantBlock> Xpr;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, HomogeneousShape, DenseShape>
 : public evaluator<typename homogeneous_right_product_refactoring_helper<typename Lhs::NestedExpression,Rhs>::Xpr>
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef homogeneous_right_product_refactoring_helper<typename Lhs::NestedExpression,Rhs> helper;
  typedef typename helper::ConstantBlock ConstantBlock;
  typedef typename helper::Xpr RefactoredXpr;
  typedef evaluator<RefactoredXpr> Base;

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(  xpr.lhs().nestedExpression() .lazyProduct(  xpr.rhs().template topRows<helper::Dim>(xpr.lhs().nestedExpression().cols()) )
            + ConstantBlock(xpr.rhs().row(xpr.rhs().rows()-1),xpr.lhs().rows(), 1) )
  {}
};

template<typename Lhs, typename RhsArg, int ProductTag>
struct generic_product_impl<Lhs, Homogeneous<RhsArg,Vertical>, DenseShape, HomogeneousShape, ProductTag>
{
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const Lhs& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    homogeneous_left_product_impl<Homogeneous<RhsArg,Vertical>, Lhs>(lhs, rhs.nestedExpression()).evalTo(dst);
  }
};

// TODO: the following specialization is to address a regression from 3.2 to 3.3
// In the future, this path should be optimized.
template<typename Lhs, typename RhsArg, int ProductTag>
struct generic_product_impl<Lhs, Homogeneous<RhsArg,Vertical>, TriangularShape, HomogeneousShape, ProductTag>
{
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    dst.noalias() = lhs * rhs.eval();
  }
};

template<typename Lhs,typename Rhs>
struct homogeneous_left_product_refactoring_helper
{
  enum {
    Dim = Rhs::RowsAtCompileTime,
    Cols = Rhs::ColsAtCompileTime
  };
  typedef typename Lhs::template ConstNColsBlockXpr<Dim>::Type          LinearBlockConst;
  typedef typename remove_const<LinearBlockConst>::type                 LinearBlock;
  typedef typename Lhs::ConstColXpr                                     ConstantColumn;
  typedef Replicate<const ConstantColumn,1,Cols>                        ConstantBlock;
  typedef Product<LinearBlock,Rhs,LazyProduct>                          LinearProduct;
  typedef CwiseBinaryOp<internal::scalar_sum_op<typename Lhs::Scalar,typename Rhs::Scalar>, const LinearProduct, const ConstantBlock> Xpr;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, DenseShape, HomogeneousShape>
 : public evaluator<typename homogeneous_left_product_refactoring_helper<Lhs,typename Rhs::NestedExpression>::Xpr>
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef homogeneous_left_product_refactoring_helper<Lhs,typename Rhs::NestedExpression> helper;
  typedef typename helper::ConstantBlock ConstantBlock;
  typedef typename helper::Xpr RefactoredXpr;
  typedef evaluator<RefactoredXpr> Base;

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(   xpr.lhs().template leftCols<helper::Dim>(xpr.rhs().nestedExpression().rows()) .lazyProduct( xpr.rhs().nestedExpression() )
            + ConstantBlock(xpr.lhs().col(xpr.lhs().cols()-1),1,xpr.rhs().cols()) )
  {}
};

template<typename Scalar, int Dim, int Mode,int Options, typename RhsArg, int ProductTag>
struct generic_product_impl<Transform<Scalar,Dim,Mode,Options>, Homogeneous<RhsArg,Vertical>, DenseShape, HomogeneousShape, ProductTag>
{
  typedef Transform<Scalar,Dim,Mode,Options> TransformType;
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const TransformType& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    homogeneous_left_product_impl<Homogeneous<RhsArg,Vertical>, TransformType>(lhs, rhs.nestedExpression()).evalTo(dst);
  }
};

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, HomogeneousShape>
  : public permutation_matrix_product<ExpressionType, Side, Transposed, DenseShape>
{};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_HOMOGENEOUS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Hyperplane.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HYPERPLANE_H
#define EIGEN_HYPERPLANE_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Hyperplane
  *
  * \brief A hyperplane
  *
  * A hyperplane is an affine subspace of dimension n-1 in a space of dimension n.
  * For example, a hyperplane in a plane is a line; a hyperplane in 3-space is a plane.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  *             Notice that the dimension of the hyperplane is _AmbientDim-1.
  *
  * This class represents an hyperplane as the zero set of the implicit equation
  * \f$ n \cdot x + d = 0 \f$ where \f$ n \f$ is a unit normal vector of the plane (linear part)
  * and \f$ d \f$ is the distance (offset) to the origin.
  */
template <typename _Scalar, int _AmbientDim, int _Options>
class Hyperplane
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim==Dynamic ? Dynamic : _AmbientDim+1)
  enum {
    AmbientDimAtCompileTime = _AmbientDim,
    Options = _Options
  };
  typedef _Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1> VectorType;
  typedef Matrix<Scalar,Index(AmbientDimAtCompileTime)==Dynamic
                        ? Dynamic
                        : Index(AmbientDimAtCompileTime)+1,1,Options> Coefficients;
  typedef Block<Coefficients,AmbientDimAtCompileTime,1> NormalReturnType;
  typedef const Block<const Coefficients,AmbientDimAtCompileTime,1> ConstNormalReturnType;

  /** Default constructor without initialization */
  EIGEN_DEVICE_FUNC inline Hyperplane() {}
  
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC Hyperplane(const Hyperplane<Scalar,AmbientDimAtCompileTime,OtherOptions>& other)
   : m_coeffs(other.coeffs())
  {}

  /** Constructs a dynamic-size hyperplane with \a _dim the dimension
    * of the ambient space */
  EIGEN_DEVICE_FUNC inline explicit Hyperplane(Index _dim) : m_coeffs(_dim+1) {}

  /** Construct a plane from its normal \a n and a point \a e onto the plane.
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline Hyperplane(const VectorType& n, const VectorType& e)
    : m_coeffs(n.size()+1)
  {
    normal() = n;
    offset() = -n.dot(e);
  }

  /** Constructs a plane from its normal \a n and distance to the origin \a d
    * such that the algebraic equation of the plane is \f$ n \cdot x + d = 0 \f$.
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline Hyperplane(const VectorType& n, const Scalar& d)
    : m_coeffs(n.size()+1)
  {
    normal() = n;
    offset() = d;
  }

  /** Constructs a hyperplane passing through the two points. If the dimension of the ambient space
    * is greater than 2, then there isn't uniqueness, so an arbitrary choice is made.
    */
  EIGEN_DEVICE_FUNC static inline Hyperplane Through(const VectorType& p0, const VectorType& p1)
  {
    Hyperplane result(p0.size());
    result.normal() = (p1 - p0).unitOrthogonal();
    result.offset() = -p0.dot(result.normal());
    return result;
  }

  /** Constructs a hyperplane passing through the three points. The dimension of the ambient space
    * is required to be exactly 3.
    */
  EIGEN_DEVICE_FUNC static inline Hyperplane Through(const VectorType& p0, const VectorType& p1, const VectorType& p2)
  {
    EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 3)
    Hyperplane result(p0.size());
    VectorType v0(p2 - p0), v1(p1 - p0);
    result.normal() = v0.cross(v1);
    RealScalar norm = result.normal().norm();
    if(norm <= v0.norm() * v1.norm() * NumTraits<RealScalar>::epsilon())
    {
      Matrix<Scalar,2,3> m; m << v0.transpose(), v1.transpose();
      JacobiSVD<Matrix<Scalar,2,3> > svd(m, ComputeFullV);
      result.normal() = svd.matrixV().col(2);
    }
    else
      result.normal() /= norm;
    result.offset() = -p0.dot(result.normal());
    return result;
  }

  /** Constructs a hyperplane passing through the parametrized line \a parametrized.
    * If the dimension of the ambient space is greater than 2, then there isn't uniqueness,
    * so an arbitrary choice is made.
    */
  // FIXME to be consistent with the rest this could be implemented as a static Through function ??
  EIGEN_DEVICE_FUNC explicit Hyperplane(const ParametrizedLine<Scalar, AmbientDimAtCompileTime>& parametrized)
  {
    normal() = parametrized.direction().unitOrthogonal();
    offset() = -parametrized.origin().dot(normal());
  }

  EIGEN_DEVICE_FUNC ~Hyperplane() {}

  /** \returns the dimension in which the plane holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return AmbientDimAtCompileTime==Dynamic ? m_coeffs.size()-1 : Index(AmbientDimAtCompileTime); }

  /** normalizes \c *this */
  EIGEN_DEVICE_FUNC void normalize(void)
  {
    m_coeffs /= normal().norm();
  }

  /** \returns the signed distance between the plane \c *this and a point \a p.
    * \sa absDistance()
    */
  EIGEN_DEVICE_FUNC inline Scalar signedDistance(const VectorType& p) const { return normal().dot(p) + offset(); }

  /** \returns the absolute distance between the plane \c *this and a point \a p.
    * \sa signedDistance()
    */
  EIGEN_DEVICE_FUNC inline Scalar absDistance(const VectorType& p) const { return numext::abs(signedDistance(p)); }

  /** \returns the projection of a point \a p onto the plane \c *this.
    */
  EIGEN_DEVICE_FUNC inline VectorType projection(const VectorType& p) const { return p - signedDistance(p) * normal(); }

  /** \returns a constant reference to the unit normal vector of the plane, which corresponds
    * to the linear part of the implicit equation.
    */
  EIGEN_DEVICE_FUNC inline ConstNormalReturnType normal() const { return ConstNormalReturnType(m_coeffs,0,0,dim(),1); }

  /** \returns a non-constant reference to the unit normal vector of the plane, which corresponds
    * to the linear part of the implicit equation.
    */
  EIGEN_DEVICE_FUNC inline NormalReturnType normal() { return NormalReturnType(m_coeffs,0,0,dim(),1); }

  /** \returns the distance to the origin, which is also the "constant term" of the implicit equation
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline const Scalar& offset() const { return m_coeffs.coeff(dim()); }

  /** \returns a non-constant reference to the distance to the origin, which is also the constant part
    * of the implicit equation */
  EIGEN_DEVICE_FUNC inline Scalar& offset() { return m_coeffs(dim()); }

  /** \returns a constant reference to the coefficients c_i of the plane equation:
    * \f$ c_0*x_0 + ... + c_{d-1}*x_{d-1} + c_d = 0 \f$
    */
  EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs; }

  /** \returns a non-constant reference to the coefficients c_i of the plane equation:
    * \f$ c_0*x_0 + ... + c_{d-1}*x_{d-1} + c_d = 0 \f$
    */
  EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs; }

  /** \returns the intersection of *this with \a other.
    *
    * \warning The ambient space must be a plane, i.e. have dimension 2, so that \c *this and \a other are lines.
    *
    * \note If \a other is approximately parallel to *this, this method will return any point on *this.
    */
  EIGEN_DEVICE_FUNC VectorType intersection(const Hyperplane& other) const
  {
    EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 2)
    Scalar det = coeffs().coeff(0) * other.coeffs().coeff(1) - coeffs().coeff(1) * other.coeffs().coeff(0);
    // since the line equations ax+by=c are normalized with a^2+b^2=1, the following tests
    // whether the two lines are approximately parallel.
    if(internal::isMuchSmallerThan(det, Scalar(1)))
    {   // special case where the two lines are approximately parallel. Pick any point on the first line.
        if(numext::abs(coeffs().coeff(1))>numext::abs(coeffs().coeff(0)))
            return VectorType(coeffs().coeff(1), -coeffs().coeff(2)/coeffs().coeff(1)-coeffs().coeff(0));
        else
            return VectorType(-coeffs().coeff(2)/coeffs().coeff(0)-coeffs().coeff(1), coeffs().coeff(0));
    }
    else
    {   // general case
        Scalar invdet = Scalar(1) / det;
        return VectorType(invdet*(coeffs().coeff(1)*other.coeffs().coeff(2)-other.coeffs().coeff(1)*coeffs().coeff(2)),
                          invdet*(other.coeffs().coeff(0)*coeffs().coeff(2)-coeffs().coeff(0)*other.coeffs().coeff(2)));
    }
  }

  /** Applies the transformation matrix \a mat to \c *this and returns a reference to \c *this.
    *
    * \param mat the Dim x Dim transformation matrix
    * \param traits specifies whether the matrix \a mat represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    */
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline Hyperplane& transform(const MatrixBase<XprType>& mat, TransformTraits traits = Affine)
  {
    if (traits==Affine)
    {
      normal() = mat.inverse().transpose() * normal();
      m_coeffs /= normal().norm();
    }
    else if (traits==Isometry)
      normal() = mat * normal();
    else
    {
      eigen_assert(0 && "invalid traits value in Hyperplane::transform()");
    }
    return *this;
  }

  /** Applies the transformation \a t to \c *this and returns a reference to \c *this.
    *
    * \param t the transformation of dimension Dim
    * \param traits specifies whether the transformation \a t represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    *               Other kind of transformations are not supported.
    */
  template<int TrOptions>
  EIGEN_DEVICE_FUNC inline Hyperplane& transform(const Transform<Scalar,AmbientDimAtCompileTime,Affine,TrOptions>& t,
                                TransformTraits traits = Affine)
  {
    transform(t.linear(), traits);
    offset() -= normal().dot(t.translation());
    return *this;
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Hyperplane,
           Hyperplane<NewScalarType,AmbientDimAtCompileTime,Options> >::type cast() const
  {
    return typename internal::cast_return_type<Hyperplane,
                    Hyperplane<NewScalarType,AmbientDimAtCompileTime,Options> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType,int OtherOptions>
  EIGEN_DEVICE_FUNC inline explicit Hyperplane(const Hyperplane<OtherScalarType,AmbientDimAtCompileTime,OtherOptions>& other)
  { m_coeffs = other.coeffs().template cast<Scalar>(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC bool isApprox(const Hyperplane<Scalar,AmbientDimAtCompileTime,OtherOptions>& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_coeffs.isApprox(other.m_coeffs, prec); }

protected:

  Coefficients m_coeffs;
};

} // end namespace Eigen

#endif // EIGEN_HYPERPLANE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/OrthoMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORTHOMETHODS_H
#define EIGEN_ORTHOMETHODS_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns the cross product of \c *this and \a other
  *
  * Here is a very good explanation of cross-product: http://xkcd.com/199/
  * 
  * With complex numbers, the cross product is implemented as
  * \f$ (\mathbf{a}+i\mathbf{b}) \times (\mathbf{c}+i\mathbf{d}) = (\mathbf{a} \times \mathbf{c} - \mathbf{b} \times \mathbf{d}) - i(\mathbf{a} \times \mathbf{d} - \mathbf{b} \times \mathbf{c})\f$
  * 
  * \sa MatrixBase::cross3()
  */
template<typename Derived>
template<typename OtherDerived>
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename MatrixBase<Derived>::template cross_product_return_type<OtherDerived>::type
#else
typename MatrixBase<Derived>::PlainObject
#endif
MatrixBase<Derived>::cross(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Derived,3)
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,3)

  // Note that there is no need for an expression here since the compiler
  // optimize such a small temporary very well (even within a complex expression)
  typename internal::nested_eval<Derived,2>::type lhs(derived());
  typename internal::nested_eval<OtherDerived,2>::type rhs(other.derived());
  return typename cross_product_return_type<OtherDerived>::type(
    numext::conj(lhs.coeff(1) * rhs.coeff(2) - lhs.coeff(2) * rhs.coeff(1)),
    numext::conj(lhs.coeff(2) * rhs.coeff(0) - lhs.coeff(0) * rhs.coeff(2)),
    numext::conj(lhs.coeff(0) * rhs.coeff(1) - lhs.coeff(1) * rhs.coeff(0))
  );
}

namespace internal {

template< int Arch,typename VectorLhs,typename VectorRhs,
          typename Scalar = typename VectorLhs::Scalar,
          bool Vectorizable = bool((VectorLhs::Flags&VectorRhs::Flags)&PacketAccessBit)>
struct cross3_impl {
  EIGEN_DEVICE_FUNC static inline typename internal::plain_matrix_type<VectorLhs>::type
  run(const VectorLhs& lhs, const VectorRhs& rhs)
  {
    return typename internal::plain_matrix_type<VectorLhs>::type(
      numext::conj(lhs.coeff(1) * rhs.coeff(2) - lhs.coeff(2) * rhs.coeff(1)),
      numext::conj(lhs.coeff(2) * rhs.coeff(0) - lhs.coeff(0) * rhs.coeff(2)),
      numext::conj(lhs.coeff(0) * rhs.coeff(1) - lhs.coeff(1) * rhs.coeff(0)),
      0
    );
  }
};

}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns the cross product of \c *this and \a other using only the x, y, and z coefficients
  *
  * The size of \c *this and \a other must be four. This function is especially useful
  * when using 4D vectors instead of 3D ones to get advantage of SSE/AltiVec vectorization.
  *
  * \sa MatrixBase::cross()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::cross3(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Derived,4)
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,4)

  typedef typename internal::nested_eval<Derived,2>::type DerivedNested;
  typedef typename internal::nested_eval<OtherDerived,2>::type OtherDerivedNested;
  DerivedNested lhs(derived());
  OtherDerivedNested rhs(other.derived());

  return internal::cross3_impl<Architecture::Target,
                        typename internal::remove_all<DerivedNested>::type,
                        typename internal::remove_all<OtherDerivedNested>::type>::run(lhs,rhs);
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a matrix expression of the cross product of each column or row
  * of the referenced expression with the \a other vector.
  *
  * The referenced matrix must have one dimension equal to 3.
  * The result matrix has the same dimensions than the referenced one.
  *
  * \sa MatrixBase::cross() */
template<typename ExpressionType, int Direction>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC 
const typename VectorwiseOp<ExpressionType,Direction>::CrossReturnType
VectorwiseOp<ExpressionType,Direction>::cross(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,3)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  
  typename internal::nested_eval<ExpressionType,2>::type mat(_expression());
  typename internal::nested_eval<OtherDerived,2>::type vec(other.derived());

  CrossReturnType res(_expression().rows(),_expression().cols());
  if(Direction==Vertical)
  {
    eigen_assert(CrossReturnType::RowsAtCompileTime==3 && "the matrix must have exactly 3 rows");
    res.row(0) = (mat.row(1) * vec.coeff(2) - mat.row(2) * vec.coeff(1)).conjugate();
    res.row(1) = (mat.row(2) * vec.coeff(0) - mat.row(0) * vec.coeff(2)).conjugate();
    res.row(2) = (mat.row(0) * vec.coeff(1) - mat.row(1) * vec.coeff(0)).conjugate();
  }
  else
  {
    eigen_assert(CrossReturnType::ColsAtCompileTime==3 && "the matrix must have exactly 3 columns");
    res.col(0) = (mat.col(1) * vec.coeff(2) - mat.col(2) * vec.coeff(1)).conjugate();
    res.col(1) = (mat.col(2) * vec.coeff(0) - mat.col(0) * vec.coeff(2)).conjugate();
    res.col(2) = (mat.col(0) * vec.coeff(1) - mat.col(1) * vec.coeff(0)).conjugate();
  }
  return res;
}

namespace internal {

template<typename Derived, int Size = Derived::SizeAtCompileTime>
struct unitOrthogonal_selector
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  typedef typename traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Matrix<Scalar,2,1> Vector2;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  {
    VectorType perp = VectorType::Zero(src.size());
    Index maxi = 0;
    Index sndi = 0;
    src.cwiseAbs().maxCoeff(&maxi);
    if (maxi==0)
      sndi = 1;
    RealScalar invnm = RealScalar(1)/(Vector2() << src.coeff(sndi),src.coeff(maxi)).finished().norm();
    perp.coeffRef(maxi) = -numext::conj(src.coeff(sndi)) * invnm;
    perp.coeffRef(sndi) =  numext::conj(src.coeff(maxi)) * invnm;

    return perp;
   }
};

template<typename Derived>
struct unitOrthogonal_selector<Derived,3>
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  typedef typename traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  {
    VectorType perp;
    /* Let us compute the crossed product of *this with a vector
     * that is not too close to being colinear to *this.
     */

    /* unless the x and y coords are both close to zero, we can
     * simply take ( -y, x, 0 ) and normalize it.
     */
    if((!isMuchSmallerThan(src.x(), src.z()))
    || (!isMuchSmallerThan(src.y(), src.z())))
    {
      RealScalar invnm = RealScalar(1)/src.template head<2>().norm();
      perp.coeffRef(0) = -numext::conj(src.y())*invnm;
      perp.coeffRef(1) = numext::conj(src.x())*invnm;
      perp.coeffRef(2) = 0;
    }
    /* if both x and y are close to zero, then the vector is close
     * to the z-axis, so it's far from colinear to the x-axis for instance.
     * So we take the crossed product with (1,0,0) and normalize it.
     */
    else
    {
      RealScalar invnm = RealScalar(1)/src.template tail<2>().norm();
      perp.coeffRef(0) = 0;
      perp.coeffRef(1) = -numext::conj(src.z())*invnm;
      perp.coeffRef(2) = numext::conj(src.y())*invnm;
    }

    return perp;
   }
};

template<typename Derived>
struct unitOrthogonal_selector<Derived,2>
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  { return VectorType(-numext::conj(src.y()), numext::conj(src.x())).normalized(); }
};

} // end namespace internal

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a unit vector which is orthogonal to \c *this
  *
  * The size of \c *this must be at least 2. If the size is exactly 2,
  * then the returned vector is a counter clock wise rotation of \c *this, i.e., (-y,x).normalized().
  *
  * \sa cross()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::unitOrthogonal() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return internal::unitOrthogonal_selector<Derived>::run(derived());
}

} // end namespace Eigen

#endif // EIGEN_ORTHOMETHODS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/ParametrizedLine.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARAMETRIZEDLINE_H
#define EIGEN_PARAMETRIZEDLINE_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class ParametrizedLine
  *
  * \brief A parametrized line
  *
  * A parametrized line is defined by an origin point \f$ \mathbf{o} \f$ and a unit
  * direction vector \f$ \mathbf{d} \f$ such that the line corresponds to
  * the set \f$ l(t) = \mathbf{o} + t \mathbf{d} \f$, \f$ t \in \mathbf{R} \f$.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  */
template <typename _Scalar, int _AmbientDim, int _Options>
class ParametrizedLine
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim)
  enum {
    AmbientDimAtCompileTime = _AmbientDim,
    Options = _Options
  };
  typedef _Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1,Options> VectorType;

  /** Default constructor without initialization */
  EIGEN_DEVICE_FUNC inline ParametrizedLine() {}
  
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC ParametrizedLine(const ParametrizedLine<Scalar,AmbientDimAtCompileTime,OtherOptions>& other)
   : m_origin(other.origin()), m_direction(other.direction())
  {}

  /** Constructs a dynamic-size line with \a _dim the dimension
    * of the ambient space */
  EIGEN_DEVICE_FUNC inline explicit ParametrizedLine(Index _dim) : m_origin(_dim), m_direction(_dim) {}

  /** Initializes a parametrized line of direction \a direction and origin \a origin.
    * \warning the vector direction is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC ParametrizedLine(const VectorType& origin, const VectorType& direction)
    : m_origin(origin), m_direction(direction) {}

  template <int OtherOptions>
  EIGEN_DEVICE_FUNC explicit ParametrizedLine(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane);

  /** Constructs a parametrized line going from \a p0 to \a p1. */
  EIGEN_DEVICE_FUNC static inline ParametrizedLine Through(const VectorType& p0, const VectorType& p1)
  { return ParametrizedLine(p0, (p1-p0).normalized()); }

  EIGEN_DEVICE_FUNC ~ParametrizedLine() {}

  /** \returns the dimension in which the line holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return m_direction.size(); }

  EIGEN_DEVICE_FUNC const VectorType& origin() const { return m_origin; }
  EIGEN_DEVICE_FUNC VectorType& origin() { return m_origin; }

  EIGEN_DEVICE_FUNC const VectorType& direction() const { return m_direction; }
  EIGEN_DEVICE_FUNC VectorType& direction() { return m_direction; }

  /** \returns the squared distance of a point \a p to its projection onto the line \c *this.
    * \sa distance()
    */
  EIGEN_DEVICE_FUNC RealScalar squaredDistance(const VectorType& p) const
  {
    VectorType diff = p - origin();
    return (diff - direction().dot(diff) * direction()).squaredNorm();
  }
  /** \returns the distance of a point \a p to its projection onto the line \c *this.
    * \sa squaredDistance()
    */
  EIGEN_DEVICE_FUNC RealScalar distance(const VectorType& p) const { EIGEN_USING_STD(sqrt) return sqrt(squaredDistance(p)); }

  /** \returns the projection of a point \a p onto the line \c *this. */
  EIGEN_DEVICE_FUNC VectorType projection(const VectorType& p) const
  { return origin() + direction().dot(p-origin()) * direction(); }

  EIGEN_DEVICE_FUNC VectorType pointAt(const Scalar& t) const;
  
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC Scalar intersectionParameter(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;
 
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC Scalar intersection(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;
  
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC VectorType intersectionPoint(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;

  /** Applies the transformation matrix \a mat to \c *this and returns a reference to \c *this.
    *
    * \param mat the Dim x Dim transformation matrix
    * \param traits specifies whether the matrix \a mat represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    */
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline ParametrizedLine& transform(const MatrixBase<XprType>& mat, TransformTraits traits = Affine)
  {
    if (traits==Affine)
      direction() = (mat * direction()).normalized();
    else if (traits==Isometry)
      direction() = mat * direction();
    else
    {
      eigen_assert(0 && "invalid traits value in ParametrizedLine::transform()");
    }
    origin() = mat * origin();
    return *this;
  }

  /** Applies the transformation \a t to \c *this and returns a reference to \c *this.
    *
    * \param t the transformation of dimension Dim
    * \param traits specifies whether the transformation \a t represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    *               Other kind of transformations are not supported.
    */
  template<int TrOptions>
  EIGEN_DEVICE_FUNC inline ParametrizedLine& transform(const Transform<Scalar,AmbientDimAtCompileTime,Affine,TrOptions>& t,
                                                       TransformTraits traits = Affine)
  {
    transform(t.linear(), traits);
    origin() += t.translation();
    return *this;
  }

/** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<ParametrizedLine,
           ParametrizedLine<NewScalarType,AmbientDimAtCompileTime,Options> >::type cast() const
  {
    return typename internal::cast_return_type<ParametrizedLine,
                    ParametrizedLine<NewScalarType,AmbientDimAtCompileTime,Options> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType,int OtherOptions>
  EIGEN_DEVICE_FUNC inline explicit ParametrizedLine(const ParametrizedLine<OtherScalarType,AmbientDimAtCompileTime,OtherOptions>& other)
  {
    m_origin = other.origin().template cast<Scalar>();
    m_direction = other.direction().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const ParametrizedLine& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_origin.isApprox(other.m_origin, prec) && m_direction.isApprox(other.m_direction, prec); }

protected:

  VectorType m_origin, m_direction;
};

/** Constructs a parametrized line from a 2D hyperplane
  *
  * \warning the ambient space must have dimension 2 such that the hyperplane actually describes a line
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline ParametrizedLine<_Scalar, _AmbientDim,_Options>::ParametrizedLine(const Hyperplane<_Scalar, _AmbientDim,OtherOptions>& hyperplane)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 2)
  direction() = hyperplane.normal().unitOrthogonal();
  origin() = -hyperplane.normal()*hyperplane.offset();
}

/** \returns the point at \a t along this line
  */
template <typename _Scalar, int _AmbientDim, int _Options>
EIGEN_DEVICE_FUNC inline typename ParametrizedLine<_Scalar, _AmbientDim,_Options>::VectorType
ParametrizedLine<_Scalar, _AmbientDim,_Options>::pointAt(const _Scalar& t) const
{
  return origin() + (direction()*t); 
}

/** \returns the parameter value of the intersection between \c *this and the given \a hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline _Scalar ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersectionParameter(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return -(hyperplane.offset()+hyperplane.normal().dot(origin()))
          / hyperplane.normal().dot(direction());
}


/** \deprecated use intersectionParameter()
  * \returns the parameter value of the intersection between \c *this and the given \a hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline _Scalar ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersection(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return intersectionParameter(hyperplane);
}

/** \returns the point of the intersection between \c *this and the given hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline typename ParametrizedLine<_Scalar, _AmbientDim,_Options>::VectorType
ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersectionPoint(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return pointAt(intersectionParameter(hyperplane));
}

} // end namespace Eigen

#endif // EIGEN_PARAMETRIZEDLINE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Quaternion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Mathieu Gautier <mathieu.gautier@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QUATERNION_H
#define EIGEN_QUATERNION_H
namespace Eigen { 


/***************************************************************************
* Definition of QuaternionBase<Derived>
* The implementation is at the end of the file
***************************************************************************/

namespace internal {
template<typename Other,
         int OtherRows=Other::RowsAtCompileTime,
         int OtherCols=Other::ColsAtCompileTime>
struct quaternionbase_assign_impl;
}

/** \geometry_module \ingroup Geometry_Module
  * \class QuaternionBase
  * \brief Base class for quaternion expressions
  * \tparam Derived derived type (CRTP)
  * \sa class Quaternion
  */
template<class Derived>
class QuaternionBase : public RotationBase<Derived, 3>
{
 public:
  typedef RotationBase<Derived, 3> Base;

  using Base::operator*;
  using Base::derived;

  typedef typename internal::traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::traits<Derived>::Coefficients Coefficients;
  typedef typename Coefficients::CoeffReturnType CoeffReturnType;
  typedef typename internal::conditional<bool(internal::traits<Derived>::Flags&LvalueBit),
                                        Scalar&, CoeffReturnType>::type NonConstCoeffReturnType;


  enum {
    Flags = Eigen::internal::traits<Derived>::Flags
  };

 // typedef typename Matrix<Scalar,4,1> Coefficients;
  /** the type of a 3D vector */
  typedef Matrix<Scalar,3,1> Vector3;
  /** the equivalent rotation matrix type */
  typedef Matrix<Scalar,3,3> Matrix3;
  /** the equivalent angle-axis type */
  typedef AngleAxis<Scalar> AngleAxisType;



  /** \returns the \c x coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType x() const { return this->derived().coeffs().coeff(0); }
  /** \returns the \c y coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType y() const { return this->derived().coeffs().coeff(1); }
  /** \returns the \c z coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType z() const { return this->derived().coeffs().coeff(2); }
  /** \returns the \c w coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType w() const { return this->derived().coeffs().coeff(3); }

  /** \returns a reference to the \c x coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType x() { return this->derived().coeffs().x(); }
  /** \returns a reference to the \c y coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType y() { return this->derived().coeffs().y(); }
  /** \returns a reference to the \c z coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType z() { return this->derived().coeffs().z(); }
  /** \returns a reference to the \c w coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType w() { return this->derived().coeffs().w(); }

  /** \returns a read-only vector expression of the imaginary part (x,y,z) */
  EIGEN_DEVICE_FUNC inline const VectorBlock<const Coefficients,3> vec() const { return coeffs().template head<3>(); }

  /** \returns a vector expression of the imaginary part (x,y,z) */
  EIGEN_DEVICE_FUNC inline VectorBlock<Coefficients,3> vec() { return coeffs().template head<3>(); }

  /** \returns a read-only vector expression of the coefficients (x,y,z,w) */
  EIGEN_DEVICE_FUNC inline const typename internal::traits<Derived>::Coefficients& coeffs() const { return derived().coeffs(); }

  /** \returns a vector expression of the coefficients (x,y,z,w) */
  EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Coefficients& coeffs() { return derived().coeffs(); }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE QuaternionBase<Derived>& operator=(const QuaternionBase<Derived>& other);
  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const QuaternionBase<OtherDerived>& other);

// disabled this copy operator as it is giving very strange compilation errors when compiling
// test_stdvector with GCC 4.4.2. This looks like a GCC bug though, so feel free to re-enable it if it's
// useful; however notice that we already have the templated operator= above and e.g. in MatrixBase
// we didn't have to add, in addition to templated operator=, such a non-templated copy operator.
//  Derived& operator=(const QuaternionBase& other)
//  { return operator=<Derived>(other); }

  EIGEN_DEVICE_FUNC Derived& operator=(const AngleAxisType& aa);
  template<class OtherDerived> EIGEN_DEVICE_FUNC Derived& operator=(const MatrixBase<OtherDerived>& m);

  /** \returns a quaternion representing an identity rotation
    * \sa MatrixBase::Identity()
    */
  EIGEN_DEVICE_FUNC static inline Quaternion<Scalar> Identity() { return Quaternion<Scalar>(Scalar(1), Scalar(0), Scalar(0), Scalar(0)); }

  /** \sa QuaternionBase::Identity(), MatrixBase::setIdentity()
    */
  EIGEN_DEVICE_FUNC inline QuaternionBase& setIdentity() { coeffs() << Scalar(0), Scalar(0), Scalar(0), Scalar(1); return *this; }

  /** \returns the squared norm of the quaternion's coefficients
    * \sa QuaternionBase::norm(), MatrixBase::squaredNorm()
    */
  EIGEN_DEVICE_FUNC inline Scalar squaredNorm() const { return coeffs().squaredNorm(); }

  /** \returns the norm of the quaternion's coefficients
    * \sa QuaternionBase::squaredNorm(), MatrixBase::norm()
    */
  EIGEN_DEVICE_FUNC inline Scalar norm() const { return coeffs().norm(); }

  /** Normalizes the quaternion \c *this
    * \sa normalized(), MatrixBase::normalize() */
  EIGEN_DEVICE_FUNC inline void normalize() { coeffs().normalize(); }
  /** \returns a normalized copy of \c *this
    * \sa normalize(), MatrixBase::normalized() */
  EIGEN_DEVICE_FUNC inline Quaternion<Scalar> normalized() const { return Quaternion<Scalar>(coeffs().normalized()); }

    /** \returns the dot product of \c *this and \a other
    * Geometrically speaking, the dot product of two unit quaternions
    * corresponds to the cosine of half the angle between the two rotations.
    * \sa angularDistance()
    */
  template<class OtherDerived> EIGEN_DEVICE_FUNC inline Scalar dot(const QuaternionBase<OtherDerived>& other) const { return coeffs().dot(other.coeffs()); }

  template<class OtherDerived> EIGEN_DEVICE_FUNC Scalar angularDistance(const QuaternionBase<OtherDerived>& other) const;

  /** \returns an equivalent 3x3 rotation matrix */
  EIGEN_DEVICE_FUNC inline Matrix3 toRotationMatrix() const;

  /** \returns the quaternion which transform \a a into \a b through a rotation */
  template<typename Derived1, typename Derived2>
  EIGEN_DEVICE_FUNC Derived& setFromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b);

  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion<Scalar> operator* (const QuaternionBase<OtherDerived>& q) const;
  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator*= (const QuaternionBase<OtherDerived>& q);

  /** \returns the quaternion describing the inverse rotation */
  EIGEN_DEVICE_FUNC Quaternion<Scalar> inverse() const;

  /** \returns the conjugated quaternion */
  EIGEN_DEVICE_FUNC Quaternion<Scalar> conjugate() const;

  template<class OtherDerived> EIGEN_DEVICE_FUNC Quaternion<Scalar> slerp(const Scalar& t, const QuaternionBase<OtherDerived>& other) const;

  /** \returns true if each coefficients of \c *this and \a other are all exactly equal.
    * \warning When using floating point scalar values you probably should rather use a
    *          fuzzy comparison such as isApprox()
    * \sa isApprox(), operator!= */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC inline bool operator==(const QuaternionBase<OtherDerived>& other) const
  { return coeffs() == other.coeffs(); }

  /** \returns true if at least one pair of coefficients of \c *this and \a other are not exactly equal to each other.
    * \warning When using floating point scalar values you probably should rather use a
    *          fuzzy comparison such as isApprox()
    * \sa isApprox(), operator== */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC inline bool operator!=(const QuaternionBase<OtherDerived>& other) const
  { return coeffs() != other.coeffs(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC bool isApprox(const QuaternionBase<OtherDerived>& other, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
  { return coeffs().isApprox(other.coeffs(), prec); }

  /** return the result vector of \a v through the rotation*/
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Vector3 _transformVector(const Vector3& v) const;

  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Derived,Quaternion<NewScalarType> >::type cast() const;

  #else

  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline
  typename internal::enable_if<internal::is_same<Scalar,NewScalarType>::value,const Derived&>::type cast() const
  {
    return derived();
  }

  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline
  typename internal::enable_if<!internal::is_same<Scalar,NewScalarType>::value,Quaternion<NewScalarType> >::type cast() const
  {
    return Quaternion<NewScalarType>(coeffs().template cast<NewScalarType>());
  }
  #endif

#ifndef EIGEN_NO_IO
  friend std::ostream& operator<<(std::ostream& s, const QuaternionBase<Derived>& q) {
    s << q.x() << "i + " << q.y() << "j + " << q.z() << "k" << " + " << q.w();
    return s;
  }
#endif

#ifdef EIGEN_QUATERNIONBASE_PLUGIN
# include EIGEN_QUATERNIONBASE_PLUGIN
#endif
protected:
  EIGEN_DEFAULT_COPY_CONSTRUCTOR(QuaternionBase)
  EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(QuaternionBase)
};

/***************************************************************************
* Definition/implementation of Quaternion<Scalar>
***************************************************************************/

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Quaternion
  *
  * \brief The quaternion class used to represent 3D orientations and rotations
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _Options controls the memory alignment of the coefficients. Can be \# AutoAlign or \# DontAlign. Default is AutoAlign.
  *
  * This class represents a quaternion \f$ w+xi+yj+zk \f$ that is a convenient representation of
  * orientations and rotations of objects in three dimensions. Compared to other representations
  * like Euler angles or 3x3 matrices, quaternions offer the following advantages:
  * \li \b compact storage (4 scalars)
  * \li \b efficient to compose (28 flops),
  * \li \b stable spherical interpolation
  *
  * The following two typedefs are provided for convenience:
  * \li \c Quaternionf for \c float
  * \li \c Quaterniond for \c double
  *
  * \warning Operations interpreting the quaternion as rotation have undefined behavior if the quaternion is not normalized.
  *
  * \sa  class AngleAxis, class Transform
  */

namespace internal {
template<typename _Scalar,int _Options>
struct traits<Quaternion<_Scalar,_Options> >
{
  typedef Quaternion<_Scalar,_Options> PlainObject;
  typedef _Scalar Scalar;
  typedef Matrix<_Scalar,4,1,_Options> Coefficients;
  enum{
    Alignment = internal::traits<Coefficients>::Alignment,
    Flags = LvalueBit
  };
};
}

template<typename _Scalar, int _Options>
class Quaternion : public QuaternionBase<Quaternion<_Scalar,_Options> >
{
public:
  typedef QuaternionBase<Quaternion<_Scalar,_Options> > Base;
  enum { NeedsAlignment = internal::traits<Quaternion>::Alignment>0 };

  typedef _Scalar Scalar;

  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Quaternion)
  using Base::operator*=;

  typedef typename internal::traits<Quaternion>::Coefficients Coefficients;
  typedef typename Base::AngleAxisType AngleAxisType;

  /** Default constructor leaving the quaternion uninitialized. */
  EIGEN_DEVICE_FUNC inline Quaternion() {}

  /** Constructs and initializes the quaternion \f$ w+xi+yj+zk \f$ from
    * its four coefficients \a w, \a x, \a y and \a z.
    *
    * \warning Note the order of the arguments: the real \a w coefficient first,
    * while internally the coefficients are stored in the following order:
    * [\c x, \c y, \c z, \c w]
    */
  EIGEN_DEVICE_FUNC inline Quaternion(const Scalar& w, const Scalar& x, const Scalar& y, const Scalar& z) : m_coeffs(x, y, z, w){}

  /** Constructs and initialize a quaternion from the array data */
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const Scalar* data) : m_coeffs(data) {}

  /** Copy constructor */
  template<class Derived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion(const QuaternionBase<Derived>& other) { this->Base::operator=(other); }

  /** Constructs and initializes a quaternion from the angle-axis \a aa */
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const AngleAxisType& aa) { *this = aa; }

  /** Constructs and initializes a quaternion from either:
    *  - a rotation matrix expression,
    *  - a 4D vector expression representing quaternion coefficients.
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const MatrixBase<Derived>& other) { *this = other; }

  /** Explicit copy constructor with scalar conversion */
  template<typename OtherScalar, int OtherOptions>
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const Quaternion<OtherScalar, OtherOptions>& other)
  { m_coeffs = other.coeffs().template cast<Scalar>(); }

#if EIGEN_HAS_RVALUE_REFERENCES
  // We define a copy constructor, which means we don't get an implicit move constructor or assignment operator.
  /** Default move constructor */
  EIGEN_DEVICE_FUNC inline Quaternion(Quaternion&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
    : m_coeffs(std::move(other.coeffs()))
  {}

  /** Default move assignment operator */
  EIGEN_DEVICE_FUNC Quaternion& operator=(Quaternion&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
  {
    m_coeffs = std::move(other.coeffs());
    return *this;
  }
#endif

  EIGEN_DEVICE_FUNC static Quaternion UnitRandom();

  template<typename Derived1, typename Derived2>
  EIGEN_DEVICE_FUNC static Quaternion FromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b);

  EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs;}
  EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs;}

  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(bool(NeedsAlignment))
  
#ifdef EIGEN_QUATERNION_PLUGIN
# include EIGEN_QUATERNION_PLUGIN
#endif

protected:
  Coefficients m_coeffs;
  
#ifndef EIGEN_PARSED_BY_DOXYGEN
    static EIGEN_STRONG_INLINE void _check_template_params()
    {
      EIGEN_STATIC_ASSERT( (_Options & DontAlign) == _Options,
        INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }
#endif
};

/** \ingroup Geometry_Module
  * single precision quaternion type */
typedef Quaternion<float> Quaternionf;
/** \ingroup Geometry_Module
  * double precision quaternion type */
typedef Quaternion<double> Quaterniond;

/***************************************************************************
* Specialization of Map<Quaternion<Scalar>>
***************************************************************************/

namespace internal {
  template<typename _Scalar, int _Options>
  struct traits<Map<Quaternion<_Scalar>, _Options> > : traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> >
  {
    typedef Map<Matrix<_Scalar,4,1>, _Options> Coefficients;
  };
}

namespace internal {
  template<typename _Scalar, int _Options>
  struct traits<Map<const Quaternion<_Scalar>, _Options> > : traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> >
  {
    typedef Map<const Matrix<_Scalar,4,1>, _Options> Coefficients;
    typedef traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> > TraitsBase;
    enum {
      Flags = TraitsBase::Flags & ~LvalueBit
    };
  };
}

/** \ingroup Geometry_Module
  * \brief Quaternion expression mapping a constant memory buffer
  *
  * \tparam _Scalar the type of the Quaternion coefficients
  * \tparam _Options see class Map
  *
  * This is a specialization of class Map for Quaternion. This class allows to view
  * a 4 scalar memory buffer as an Eigen's Quaternion object.
  *
  * \sa class Map, class Quaternion, class QuaternionBase
  */
template<typename _Scalar, int _Options>
class Map<const Quaternion<_Scalar>, _Options >
  : public QuaternionBase<Map<const Quaternion<_Scalar>, _Options> >
{
  public:
    typedef QuaternionBase<Map<const Quaternion<_Scalar>, _Options> > Base;

    typedef _Scalar Scalar;
    typedef typename internal::traits<Map>::Coefficients Coefficients;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)
    using Base::operator*=;

    /** Constructs a Mapped Quaternion object from the pointer \a coeffs
      *
      * The pointer \a coeffs must reference the four coefficients of Quaternion in the following order:
      * \code *coeffs == {x, y, z, w} \endcode
      *
      * If the template parameter _Options is set to #Aligned, then the pointer coeffs must be aligned. */
    EIGEN_DEVICE_FUNC explicit EIGEN_STRONG_INLINE Map(const Scalar* coeffs) : m_coeffs(coeffs) {}

    EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs;}

  protected:
    const Coefficients m_coeffs;
};

/** \ingroup Geometry_Module
  * \brief Expression of a quaternion from a memory buffer
  *
  * \tparam _Scalar the type of the Quaternion coefficients
  * \tparam _Options see class Map
  *
  * This is a specialization of class Map for Quaternion. This class allows to view
  * a 4 scalar memory buffer as an Eigen's  Quaternion object.
  *
  * \sa class Map, class Quaternion, class QuaternionBase
  */
template<typename _Scalar, int _Options>
class Map<Quaternion<_Scalar>, _Options >
  : public QuaternionBase<Map<Quaternion<_Scalar>, _Options> >
{
  public:
    typedef QuaternionBase<Map<Quaternion<_Scalar>, _Options> > Base;

    typedef _Scalar Scalar;
    typedef typename internal::traits<Map>::Coefficients Coefficients;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)
    using Base::operator*=;

    /** Constructs a Mapped Quaternion object from the pointer \a coeffs
      *
      * The pointer \a coeffs must reference the four coefficients of Quaternion in the following order:
      * \code *coeffs == {x, y, z, w} \endcode
      *
      * If the template parameter _Options is set to #Aligned, then the pointer coeffs must be aligned. */
    EIGEN_DEVICE_FUNC explicit EIGEN_STRONG_INLINE Map(Scalar* coeffs) : m_coeffs(coeffs) {}

    EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs; }
    EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs; }

  protected:
    Coefficients m_coeffs;
};

/** \ingroup Geometry_Module
  * Map an unaligned array of single precision scalars as a quaternion */
typedef Map<Quaternion<float>, 0>         QuaternionMapf;
/** \ingroup Geometry_Module
  * Map an unaligned array of double precision scalars as a quaternion */
typedef Map<Quaternion<double>, 0>        QuaternionMapd;
/** \ingroup Geometry_Module
  * Map a 16-byte aligned array of single precision scalars as a quaternion */
typedef Map<Quaternion<float>, Aligned>   QuaternionMapAlignedf;
/** \ingroup Geometry_Module
  * Map a 16-byte aligned array of double precision scalars as a quaternion */
typedef Map<Quaternion<double>, Aligned>  QuaternionMapAlignedd;

/***************************************************************************
* Implementation of QuaternionBase methods
***************************************************************************/

// Generic Quaternion * Quaternion product
// This product can be specialized for a given architecture via the Arch template argument.
namespace internal {
template<int Arch, class Derived1, class Derived2, typename Scalar> struct quat_product
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Quaternion<Scalar> run(const QuaternionBase<Derived1>& a, const QuaternionBase<Derived2>& b){
    return Quaternion<Scalar>
    (
      a.w() * b.w() - a.x() * b.x() - a.y() * b.y() - a.z() * b.z(),
      a.w() * b.x() + a.x() * b.w() + a.y() * b.z() - a.z() * b.y(),
      a.w() * b.y() + a.y() * b.w() + a.z() * b.x() - a.x() * b.z(),
      a.w() * b.z() + a.z() * b.w() + a.x() * b.y() - a.y() * b.x()
    );
  }
};
}

/** \returns the concatenation of two rotations as a quaternion-quaternion product */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::operator* (const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<typename Derived::Scalar, typename OtherDerived::Scalar>::value),
   YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  return internal::quat_product<Architecture::Target, Derived, OtherDerived,
                         typename internal::traits<Derived>::Scalar>::run(*this, other);
}

/** \sa operator*(Quaternion) */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator*= (const QuaternionBase<OtherDerived>& other)
{
  derived() = derived() * other.derived();
  return derived();
}

/** Rotation of a vector by a quaternion.
  * \remarks If the quaternion is used to rotate several points (>1)
  * then it is much more efficient to first convert it to a 3x3 Matrix.
  * Comparison of the operation cost for n transformations:
  *   - Quaternion2:    30n
  *   - Via a Matrix3: 24 + 15n
  */
template <class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename QuaternionBase<Derived>::Vector3
QuaternionBase<Derived>::_transformVector(const Vector3& v) const
{
    // Note that this algorithm comes from the optimization by hand
    // of the conversion to a Matrix followed by a Matrix/Vector product.
    // It appears to be much faster than the common algorithm found
    // in the literature (30 versus 39 flops). It also requires two
    // Vector3 as temporaries.
    Vector3 uv = this->vec().cross(v);
    uv += uv;
    return v + this->w() * uv + this->vec().cross(uv);
}

template<class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE QuaternionBase<Derived>& QuaternionBase<Derived>::operator=(const QuaternionBase<Derived>& other)
{
  coeffs() = other.coeffs();
  return derived();
}

template<class Derived>
template<class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator=(const QuaternionBase<OtherDerived>& other)
{
  coeffs() = other.coeffs();
  return derived();
}

/** Set \c *this from an angle-axis \a aa and returns a reference to \c *this
  */
template<class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator=(const AngleAxisType& aa)
{
  EIGEN_USING_STD(cos)
  EIGEN_USING_STD(sin)
  Scalar ha = Scalar(0.5)*aa.angle(); // Scalar(0.5) to suppress precision loss warnings
  this->w() = cos(ha);
  this->vec() = sin(ha) * aa.axis();
  return derived();
}

/** Set \c *this from the expression \a xpr:
  *   - if \a xpr is a 4x1 vector, then \a xpr is assumed to be a quaternion
  *   - if \a xpr is a 3x3 matrix, then \a xpr is assumed to be rotation matrix
  *     and \a xpr is converted to a quaternion
  */

template<class Derived>
template<class MatrixDerived>
EIGEN_DEVICE_FUNC inline Derived& QuaternionBase<Derived>::operator=(const MatrixBase<MatrixDerived>& xpr)
{
  EIGEN_STATIC_ASSERT((internal::is_same<typename Derived::Scalar, typename MatrixDerived::Scalar>::value),
   YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  internal::quaternionbase_assign_impl<MatrixDerived>::run(*this, xpr.derived());
  return derived();
}

/** Convert the quaternion to a 3x3 rotation matrix. The quaternion is required to
  * be normalized, otherwise the result is undefined.
  */
template<class Derived>
EIGEN_DEVICE_FUNC inline typename QuaternionBase<Derived>::Matrix3
QuaternionBase<Derived>::toRotationMatrix(void) const
{
  // NOTE if inlined, then gcc 4.2 and 4.4 get rid of the temporary (not gcc 4.3 !!)
  // if not inlined then the cost of the return by value is huge ~ +35%,
  // however, not inlining this function is an order of magnitude slower, so
  // it has to be inlined, and so the return by value is not an issue
  Matrix3 res;

  const Scalar tx  = Scalar(2)*this->x();
  const Scalar ty  = Scalar(2)*this->y();
  const Scalar tz  = Scalar(2)*this->z();
  const Scalar twx = tx*this->w();
  const Scalar twy = ty*this->w();
  const Scalar twz = tz*this->w();
  const Scalar txx = tx*this->x();
  const Scalar txy = ty*this->x();
  const Scalar txz = tz*this->x();
  const Scalar tyy = ty*this->y();
  const Scalar tyz = tz*this->y();
  const Scalar tzz = tz*this->z();

  res.coeffRef(0,0) = Scalar(1)-(tyy+tzz);
  res.coeffRef(0,1) = txy-twz;
  res.coeffRef(0,2) = txz+twy;
  res.coeffRef(1,0) = txy+twz;
  res.coeffRef(1,1) = Scalar(1)-(txx+tzz);
  res.coeffRef(1,2) = tyz-twx;
  res.coeffRef(2,0) = txz-twy;
  res.coeffRef(2,1) = tyz+twx;
  res.coeffRef(2,2) = Scalar(1)-(txx+tyy);

  return res;
}

/** Sets \c *this to be a quaternion representing a rotation between
  * the two arbitrary vectors \a a and \a b. In other words, the built
  * rotation represent a rotation sending the line of direction \a a
  * to the line of direction \a b, both lines passing through the origin.
  *
  * \returns a reference to \c *this.
  *
  * Note that the two input vectors do \b not have to be normalized, and
  * do not need to have the same norm.
  */
template<class Derived>
template<typename Derived1, typename Derived2>
EIGEN_DEVICE_FUNC inline Derived& QuaternionBase<Derived>::setFromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b)
{
  EIGEN_USING_STD(sqrt)
  Vector3 v0 = a.normalized();
  Vector3 v1 = b.normalized();
  Scalar c = v1.dot(v0);

  // if dot == -1, vectors are nearly opposites
  // => accurately compute the rotation axis by computing the
  //    intersection of the two planes. This is done by solving:
  //       x^T v0 = 0
  //       x^T v1 = 0
  //    under the constraint:
  //       ||x|| = 1
  //    which yields a singular value problem
  if (c < Scalar(-1)+NumTraits<Scalar>::dummy_precision())
  {
    c = numext::maxi(c,Scalar(-1));
    Matrix<Scalar,2,3> m; m << v0.transpose(), v1.transpose();
    JacobiSVD<Matrix<Scalar,2,3> > svd(m, ComputeFullV);
    Vector3 axis = svd.matrixV().col(2);

    Scalar w2 = (Scalar(1)+c)*Scalar(0.5);
    this->w() = sqrt(w2);
    this->vec() = axis * sqrt(Scalar(1) - w2);
    return derived();
  }
  Vector3 axis = v0.cross(v1);
  Scalar s = sqrt((Scalar(1)+c)*Scalar(2));
  Scalar invs = Scalar(1)/s;
  this->vec() = axis * invs;
  this->w() = s * Scalar(0.5);

  return derived();
}

/** \returns a random unit quaternion following a uniform distribution law on SO(3)
  *
  * \note The implementation is based on http://planning.cs.uiuc.edu/node198.html
  */
template<typename Scalar, int Options>
EIGEN_DEVICE_FUNC Quaternion<Scalar,Options> Quaternion<Scalar,Options>::UnitRandom()
{
  EIGEN_USING_STD(sqrt)
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  const Scalar u1 = internal::random<Scalar>(0, 1),
               u2 = internal::random<Scalar>(0, 2*EIGEN_PI),
               u3 = internal::random<Scalar>(0, 2*EIGEN_PI);
  const Scalar a = sqrt(Scalar(1) - u1),
               b = sqrt(u1);
  return Quaternion (a * sin(u2), a * cos(u2), b * sin(u3), b * cos(u3));
}


/** Returns a quaternion representing a rotation between
  * the two arbitrary vectors \a a and \a b. In other words, the built
  * rotation represent a rotation sending the line of direction \a a
  * to the line of direction \a b, both lines passing through the origin.
  *
  * \returns resulting quaternion
  *
  * Note that the two input vectors do \b not have to be normalized, and
  * do not need to have the same norm.
  */
template<typename Scalar, int Options>
template<typename Derived1, typename Derived2>
EIGEN_DEVICE_FUNC Quaternion<Scalar,Options> Quaternion<Scalar,Options>::FromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b)
{
    Quaternion quat;
    quat.setFromTwoVectors(a, b);
    return quat;
}


/** \returns the multiplicative inverse of \c *this
  * Note that in most cases, i.e., if you simply want the opposite rotation,
  * and/or the quaternion is normalized, then it is enough to use the conjugate.
  *
  * \sa QuaternionBase::conjugate()
  */
template <class Derived>
EIGEN_DEVICE_FUNC inline Quaternion<typename internal::traits<Derived>::Scalar> QuaternionBase<Derived>::inverse() const
{
  // FIXME should this function be called multiplicativeInverse and conjugate() be called inverse() or opposite()  ??
  Scalar n2 = this->squaredNorm();
  if (n2 > Scalar(0))
    return Quaternion<Scalar>(conjugate().coeffs() / n2);
  else
  {
    // return an invalid result to flag the error
    return Quaternion<Scalar>(Coefficients::Zero());
  }
}

// Generic conjugate of a Quaternion
namespace internal {
template<int Arch, class Derived, typename Scalar> struct quat_conj
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Quaternion<Scalar> run(const QuaternionBase<Derived>& q){
    return Quaternion<Scalar>(q.w(),-q.x(),-q.y(),-q.z());
  }
};
}
                         
/** \returns the conjugate of the \c *this which is equal to the multiplicative inverse
  * if the quaternion is normalized.
  * The conjugate of a quaternion represents the opposite rotation.
  *
  * \sa Quaternion2::inverse()
  */
template <class Derived>
EIGEN_DEVICE_FUNC inline Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::conjugate() const
{
  return internal::quat_conj<Architecture::Target, Derived,
                         typename internal::traits<Derived>::Scalar>::run(*this);
                         
}

/** \returns the angle (in radian) between two rotations
  * \sa dot()
  */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar
QuaternionBase<Derived>::angularDistance(const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_USING_STD(atan2)
  Quaternion<Scalar> d = (*this) * other.conjugate();
  return Scalar(2) * atan2( d.vec().norm(), numext::abs(d.w()) );
}

 
    
/** \returns the spherical linear interpolation between the two quaternions
  * \c *this and \a other at the parameter \a t in [0;1].
  * 
  * This represents an interpolation for a constant motion between \c *this and \a other,
  * see also http://en.wikipedia.org/wiki/Slerp.
  */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::slerp(const Scalar& t, const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_USING_STD(acos)
  EIGEN_USING_STD(sin)
  const Scalar one = Scalar(1) - NumTraits<Scalar>::epsilon();
  Scalar d = this->dot(other);
  Scalar absD = numext::abs(d);

  Scalar scale0;
  Scalar scale1;

  if(absD>=one)
  {
    scale0 = Scalar(1) - t;
    scale1 = t;
  }
  else
  {
    // theta is the angle between the 2 quaternions
    Scalar theta = acos(absD);
    Scalar sinTheta = sin(theta);

    scale0 = sin( ( Scalar(1) - t ) * theta) / sinTheta;
    scale1 = sin( ( t * theta) ) / sinTheta;
  }
  if(d<Scalar(0)) scale1 = -scale1;

  return Quaternion<Scalar>(scale0 * coeffs() + scale1 * other.coeffs());
}

namespace internal {

// set from a rotation matrix
template<typename Other>
struct quaternionbase_assign_impl<Other,3,3>
{
  typedef typename Other::Scalar Scalar;
  template<class Derived> EIGEN_DEVICE_FUNC static inline void run(QuaternionBase<Derived>& q, const Other& a_mat)
  {
    const typename internal::nested_eval<Other,2>::type mat(a_mat);
    EIGEN_USING_STD(sqrt)
    // This algorithm comes from  "Quaternion Calculus and Fast Animation",
    // Ken Shoemake, 1987 SIGGRAPH course notes
    Scalar t = mat.trace();
    if (t > Scalar(0))
    {
      t = sqrt(t + Scalar(1.0));
      q.w() = Scalar(0.5)*t;
      t = Scalar(0.5)/t;
      q.x() = (mat.coeff(2,1) - mat.coeff(1,2)) * t;
      q.y() = (mat.coeff(0,2) - mat.coeff(2,0)) * t;
      q.z() = (mat.coeff(1,0) - mat.coeff(0,1)) * t;
    }
    else
    {
      Index i = 0;
      if (mat.coeff(1,1) > mat.coeff(0,0))
        i = 1;
      if (mat.coeff(2,2) > mat.coeff(i,i))
        i = 2;
      Index j = (i+1)%3;
      Index k = (j+1)%3;

      t = sqrt(mat.coeff(i,i)-mat.coeff(j,j)-mat.coeff(k,k) + Scalar(1.0));
      q.coeffs().coeffRef(i) = Scalar(0.5) * t;
      t = Scalar(0.5)/t;
      q.w() = (mat.coeff(k,j)-mat.coeff(j,k))*t;
      q.coeffs().coeffRef(j) = (mat.coeff(j,i)+mat.coeff(i,j))*t;
      q.coeffs().coeffRef(k) = (mat.coeff(k,i)+mat.coeff(i,k))*t;
    }
  }
};

// set from a vector of coefficients assumed to be a quaternion
template<typename Other>
struct quaternionbase_assign_impl<Other,4,1>
{
  typedef typename Other::Scalar Scalar;
  template<class Derived> EIGEN_DEVICE_FUNC static inline void run(QuaternionBase<Derived>& q, const Other& vec)
  {
    q.coeffs() = vec;
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_QUATERNION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Rotation2D.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ROTATION2D_H
#define EIGEN_ROTATION2D_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Rotation2D
  *
  * \brief Represents a rotation/orientation in a 2 dimensional space.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  *
  * This class is equivalent to a single scalar representing a counter clock wise rotation
  * as a single angle in radian. It provides some additional features such as the automatic
  * conversion from/to a 2x2 rotation matrix. Moreover this class aims to provide a similar
  * interface to Quaternion in order to facilitate the writing of generic algorithms
  * dealing with rotations.
  *
  * \sa class Quaternion, class Transform
  */

namespace internal {

template<typename _Scalar> struct traits<Rotation2D<_Scalar> >
{
  typedef _Scalar Scalar;
};
} // end namespace internal

template<typename _Scalar>
class Rotation2D : public RotationBase<Rotation2D<_Scalar>,2>
{
  typedef RotationBase<Rotation2D<_Scalar>,2> Base;

public:

  using Base::operator*;

  enum { Dim = 2 };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Matrix<Scalar,2,1> Vector2;
  typedef Matrix<Scalar,2,2> Matrix2;

protected:

  Scalar m_angle;

public:

  /** Construct a 2D counter clock wise rotation from the angle \a a in radian. */
  EIGEN_DEVICE_FUNC explicit inline Rotation2D(const Scalar& a) : m_angle(a) {}
  
  /** Default constructor wihtout initialization. The represented rotation is undefined. */
  EIGEN_DEVICE_FUNC Rotation2D() {}

  /** Construct a 2D rotation from a 2x2 rotation matrix \a mat.
    *
    * \sa fromRotationMatrix()
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC explicit Rotation2D(const MatrixBase<Derived>& m)
  {
    fromRotationMatrix(m.derived());
  }

  /** \returns the rotation angle */
  EIGEN_DEVICE_FUNC inline Scalar angle() const { return m_angle; }

  /** \returns a read-write reference to the rotation angle */
  EIGEN_DEVICE_FUNC inline Scalar& angle() { return m_angle; }
  
  /** \returns the rotation angle in [0,2pi] */
  EIGEN_DEVICE_FUNC inline Scalar smallestPositiveAngle() const {
    Scalar tmp = numext::fmod(m_angle,Scalar(2*EIGEN_PI));
    return tmp<Scalar(0) ? tmp + Scalar(2*EIGEN_PI) : tmp;
  }
  
  /** \returns the rotation angle in [-pi,pi] */
  EIGEN_DEVICE_FUNC inline Scalar smallestAngle() const {
    Scalar tmp = numext::fmod(m_angle,Scalar(2*EIGEN_PI));
    if(tmp>Scalar(EIGEN_PI))       tmp -= Scalar(2*EIGEN_PI);
    else if(tmp<-Scalar(EIGEN_PI)) tmp += Scalar(2*EIGEN_PI);
    return tmp;
  }

  /** \returns the inverse rotation */
  EIGEN_DEVICE_FUNC inline Rotation2D inverse() const { return Rotation2D(-m_angle); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline Rotation2D operator*(const Rotation2D& other) const
  { return Rotation2D(m_angle + other.m_angle); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline Rotation2D& operator*=(const Rotation2D& other)
  { m_angle += other.m_angle; return *this; }

  /** Applies the rotation to a 2D vector */
  EIGEN_DEVICE_FUNC Vector2 operator* (const Vector2& vec) const
  { return toRotationMatrix() * vec; }
  
  template<typename Derived>
  EIGEN_DEVICE_FUNC Rotation2D& fromRotationMatrix(const MatrixBase<Derived>& m);
  EIGEN_DEVICE_FUNC Matrix2 toRotationMatrix() const;

  /** Set \c *this from a 2x2 rotation matrix \a mat.
    * In other words, this function extract the rotation angle from the rotation matrix.
    *
    * This method is an alias for fromRotationMatrix()
    *
    * \sa fromRotationMatrix()
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC Rotation2D& operator=(const  MatrixBase<Derived>& m)
  { return fromRotationMatrix(m.derived()); }

  /** \returns the spherical interpolation between \c *this and \a other using
    * parameter \a t. It is in fact equivalent to a linear interpolation.
    */
  EIGEN_DEVICE_FUNC inline Rotation2D slerp(const Scalar& t, const Rotation2D& other) const
  {
    Scalar dist = Rotation2D(other.m_angle-m_angle).smallestAngle();
    return Rotation2D(m_angle + dist*t);
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Rotation2D,Rotation2D<NewScalarType> >::type cast() const
  { return typename internal::cast_return_type<Rotation2D,Rotation2D<NewScalarType> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Rotation2D(const Rotation2D<OtherScalarType>& other)
  {
    m_angle = Scalar(other.angle());
  }

  EIGEN_DEVICE_FUNC static inline Rotation2D Identity() { return Rotation2D(0); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Rotation2D& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return internal::isApprox(m_angle,other.m_angle, prec); }
  
};

/** \ingroup Geometry_Module
  * single precision 2D rotation type */
typedef Rotation2D<float> Rotation2Df;
/** \ingroup Geometry_Module
  * double precision 2D rotation type */
typedef Rotation2D<double> Rotation2Dd;

/** Set \c *this from a 2x2 rotation matrix \a mat.
  * In other words, this function extract the rotation angle
  * from the rotation matrix.
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC Rotation2D<Scalar>& Rotation2D<Scalar>::fromRotationMatrix(const MatrixBase<Derived>& mat)
{
  EIGEN_USING_STD(atan2)
  EIGEN_STATIC_ASSERT(Derived::RowsAtCompileTime==2 && Derived::ColsAtCompileTime==2,YOU_MADE_A_PROGRAMMING_MISTAKE)
  m_angle = atan2(mat.coeff(1,0), mat.coeff(0,0));
  return *this;
}

/** Constructs and \returns an equivalent 2x2 rotation matrix.
  */
template<typename Scalar>
typename Rotation2D<Scalar>::Matrix2
EIGEN_DEVICE_FUNC Rotation2D<Scalar>::toRotationMatrix(void) const
{
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  Scalar sinA = sin(m_angle);
  Scalar cosA = cos(m_angle);
  return (Matrix2() << cosA, -sinA, sinA, cosA).finished();
}

} // end namespace Eigen

#endif // EIGEN_ROTATION2D_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/RotationBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ROTATIONBASE_H
#define EIGEN_ROTATIONBASE_H

namespace Eigen { 

// forward declaration
namespace internal {
template<typename RotationDerived, typename MatrixType, bool IsVector=MatrixType::IsVectorAtCompileTime>
struct rotation_base_generic_product_selector;
}

/** \class RotationBase
  *
  * \brief Common base class for compact rotation representations
  *
  * \tparam Derived is the derived type, i.e., a rotation type
  * \tparam _Dim the dimension of the space
  */
template<typename Derived, int _Dim>
class RotationBase
{
  public:
    enum { Dim = _Dim };
    /** the scalar type of the coefficients */
    typedef typename internal::traits<Derived>::Scalar Scalar;

    /** corresponding linear transformation matrix type */
    typedef Matrix<Scalar,Dim,Dim> RotationMatrixType;
    typedef Matrix<Scalar,Dim,1> VectorType;

  public:
    EIGEN_DEVICE_FUNC inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC inline Derived& derived() { return *static_cast<Derived*>(this); }

    /** \returns an equivalent rotation matrix */
    EIGEN_DEVICE_FUNC inline RotationMatrixType toRotationMatrix() const { return derived().toRotationMatrix(); }

    /** \returns an equivalent rotation matrix 
      * This function is added to be conform with the Transform class' naming scheme.
      */
    EIGEN_DEVICE_FUNC inline RotationMatrixType matrix() const { return derived().toRotationMatrix(); }

    /** \returns the inverse rotation */
    EIGEN_DEVICE_FUNC inline Derived inverse() const { return derived().inverse(); }

    /** \returns the concatenation of the rotation \c *this with a translation \a t */
    EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Isometry> operator*(const Translation<Scalar,Dim>& t) const
    { return Transform<Scalar,Dim,Isometry>(*this) * t; }

    /** \returns the concatenation of the rotation \c *this with a uniform scaling \a s */
    EIGEN_DEVICE_FUNC inline RotationMatrixType operator*(const UniformScaling<Scalar>& s) const
    { return toRotationMatrix() * s.factor(); }

    /** \returns the concatenation of the rotation \c *this with a generic expression \a e
      * \a e can be:
      *  - a DimxDim linear transformation matrix
      *  - a DimxDim diagonal matrix (axis aligned scaling)
      *  - a vector of size Dim
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::rotation_base_generic_product_selector<Derived,OtherDerived,OtherDerived::IsVectorAtCompileTime>::ReturnType
    operator*(const EigenBase<OtherDerived>& e) const
    { return internal::rotation_base_generic_product_selector<Derived,OtherDerived>::run(derived(), e.derived()); }

    /** \returns the concatenation of a linear transformation \a l with the rotation \a r */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC inline RotationMatrixType operator*(const EigenBase<OtherDerived>& l, const Derived& r)
    { return l.derived() * r.toRotationMatrix(); }

    /** \returns the concatenation of a scaling \a l with the rotation \a r */
    EIGEN_DEVICE_FUNC friend inline Transform<Scalar,Dim,Affine> operator*(const DiagonalMatrix<Scalar,Dim>& l, const Derived& r)
    { 
      Transform<Scalar,Dim,Affine> res(r);
      res.linear().applyOnTheLeft(l);
      return res;
    }

    /** \returns the concatenation of the rotation \c *this with a transformation \a t */
    template<int Mode, int Options>
    EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode> operator*(const Transform<Scalar,Dim,Mode,Options>& t) const
    { return toRotationMatrix() * t; }

    template<typename OtherVectorType>
    EIGEN_DEVICE_FUNC inline VectorType _transformVector(const OtherVectorType& v) const
    { return toRotationMatrix() * v; }
};

namespace internal {

// implementation of the generic product rotation * matrix
template<typename RotationDerived, typename MatrixType>
struct rotation_base_generic_product_selector<RotationDerived,MatrixType,false>
{
  enum { Dim = RotationDerived::Dim };
  typedef Matrix<typename RotationDerived::Scalar,Dim,Dim> ReturnType;
  EIGEN_DEVICE_FUNC static inline ReturnType run(const RotationDerived& r, const MatrixType& m)
  { return r.toRotationMatrix() * m; }
};

template<typename RotationDerived, typename Scalar, int Dim, int MaxDim>
struct rotation_base_generic_product_selector< RotationDerived, DiagonalMatrix<Scalar,Dim,MaxDim>, false >
{
  typedef Transform<Scalar,Dim,Affine> ReturnType;
  EIGEN_DEVICE_FUNC static inline ReturnType run(const RotationDerived& r, const DiagonalMatrix<Scalar,Dim,MaxDim>& m)
  {
    ReturnType res(r);
    res.linear() *= m;
    return res;
  }
};

template<typename RotationDerived,typename OtherVectorType>
struct rotation_base_generic_product_selector<RotationDerived,OtherVectorType,true>
{
  enum { Dim = RotationDerived::Dim };
  typedef Matrix<typename RotationDerived::Scalar,Dim,1> ReturnType;
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE ReturnType run(const RotationDerived& r, const OtherVectorType& v)
  {
    return r._transformVector(v);
  }
};

} // end namespace internal

/** \geometry_module
  *
  * \brief Constructs a Dim x Dim rotation matrix from the rotation \a r
  */
template<typename _Scalar, int _Rows, int _Cols, int _Storage, int _MaxRows, int _MaxCols>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>
::Matrix(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
{
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Matrix,int(OtherDerived::Dim),int(OtherDerived::Dim))
  *this = r.toRotationMatrix();
}

/** \geometry_module
  *
  * \brief Set a Dim x Dim rotation matrix from the rotation \a r
  */
template<typename _Scalar, int _Rows, int _Cols, int _Storage, int _MaxRows, int _MaxCols>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>&
Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>
::operator=(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
{
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Matrix,int(OtherDerived::Dim),int(OtherDerived::Dim))
  return *this = r.toRotationMatrix();
}

namespace internal {

/** \internal
  *
  * Helper function to return an arbitrary rotation object to a rotation matrix.
  *
  * \tparam Scalar the numeric type of the matrix coefficients
  * \tparam Dim the dimension of the current space
  *
  * It returns a Dim x Dim fixed size matrix.
  *
  * Default specializations are provided for:
  *   - any scalar type (2D),
  *   - any matrix expression,
  *   - any type based on RotationBase (e.g., Quaternion, AngleAxis, Rotation2D)
  *
  * Currently toRotationMatrix is only used by Transform.
  *
  * \sa class Transform, class Rotation2D, class Quaternion, class AngleAxis
  */
template<typename Scalar, int Dim>
EIGEN_DEVICE_FUNC static inline Matrix<Scalar,2,2> toRotationMatrix(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Dim==2,YOU_MADE_A_PROGRAMMING_MISTAKE)
  return Rotation2D<Scalar>(s).toRotationMatrix();
}

template<typename Scalar, int Dim, typename OtherDerived>
EIGEN_DEVICE_FUNC static inline Matrix<Scalar,Dim,Dim> toRotationMatrix(const RotationBase<OtherDerived,Dim>& r)
{
  return r.toRotationMatrix();
}

template<typename Scalar, int Dim, typename OtherDerived>
EIGEN_DEVICE_FUNC static inline const MatrixBase<OtherDerived>& toRotationMatrix(const MatrixBase<OtherDerived>& mat)
{
  EIGEN_STATIC_ASSERT(OtherDerived::RowsAtCompileTime==Dim && OtherDerived::ColsAtCompileTime==Dim,
    YOU_MADE_A_PROGRAMMING_MISTAKE)
  return mat;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ROTATIONBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Scaling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SCALING_H
#define EIGEN_SCALING_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class UniformScaling
  *
  * \brief Represents a generic uniform scaling transformation
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients.
  *
  * This class represent a uniform scaling transformation. It is the return
  * type of Scaling(Scalar), and most of the time this is the only way it
  * is used. In particular, this class is not aimed to be used to store a scaling transformation,
  * but rather to make easier the constructions and updates of Transform objects.
  *
  * To represent an axis aligned scaling, use the DiagonalMatrix class.
  *
  * \sa Scaling(), class DiagonalMatrix, MatrixBase::asDiagonal(), class Translation, class Transform
  */

namespace internal
{
  // This helper helps nvcc+MSVC to properly parse this file.
  // See bug 1412.
  template <typename Scalar, int Dim, int Mode>
  struct uniformscaling_times_affine_returntype
  {
    enum
    {
      NewMode = int(Mode) == int(Isometry) ? Affine : Mode
    };
    typedef Transform <Scalar, Dim, NewMode> type;
  };
}

template<typename _Scalar>
class UniformScaling
{
public:
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;

protected:

  Scalar m_factor;

public:

  /** Default constructor without initialization. */
  UniformScaling() {}
  /** Constructs and initialize a uniform scaling transformation */
  explicit inline UniformScaling(const Scalar& s) : m_factor(s) {}

  inline const Scalar& factor() const { return m_factor; }
  inline Scalar& factor() { return m_factor; }

  /** Concatenates two uniform scaling */
  inline UniformScaling operator* (const UniformScaling& other) const
  { return UniformScaling(m_factor * other.factor()); }

  /** Concatenates a uniform scaling and a translation */
  template<int Dim>
  inline Transform<Scalar,Dim,Affine> operator* (const Translation<Scalar,Dim>& t) const;

  /** Concatenates a uniform scaling and an affine transformation */
  template<int Dim, int Mode, int Options>
  inline typename
	internal::uniformscaling_times_affine_returntype<Scalar,Dim,Mode>::type
	operator* (const Transform<Scalar, Dim, Mode, Options>& t) const
  {
    typename internal::uniformscaling_times_affine_returntype<Scalar,Dim,Mode>::type res = t;
    res.prescale(factor());
    return res;
  }

  /** Concatenates a uniform scaling and a linear transformation matrix */
  // TODO returns an expression
  template<typename Derived>
  inline typename Eigen::internal::plain_matrix_type<Derived>::type operator* (const MatrixBase<Derived>& other) const
  { return other * m_factor; }

  template<typename Derived,int Dim>
  inline Matrix<Scalar,Dim,Dim> operator*(const RotationBase<Derived,Dim>& r) const
  { return r.toRotationMatrix() * m_factor; }

  /** \returns the inverse scaling */
  inline UniformScaling inverse() const
  { return UniformScaling(Scalar(1)/m_factor); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  inline UniformScaling<NewScalarType> cast() const
  { return UniformScaling<NewScalarType>(NewScalarType(m_factor)); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  inline explicit UniformScaling(const UniformScaling<OtherScalarType>& other)
  { m_factor = Scalar(other.factor()); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  bool isApprox(const UniformScaling& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return internal::isApprox(m_factor, other.factor(), prec); }

};

/** \addtogroup Geometry_Module */
//@{

/** Concatenates a linear transformation matrix and a uniform scaling
  * \relates UniformScaling
  */
// NOTE this operator is defined in MatrixBase and not as a friend function
// of UniformScaling to fix an internal crash of Intel's ICC
template<typename Derived,typename Scalar>
EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,Scalar,product)
operator*(const MatrixBase<Derived>& matrix, const UniformScaling<Scalar>& s)
{ return matrix.derived() * s.factor(); }

/** Constructs a uniform scaling from scale factor \a s */
inline UniformScaling<float> Scaling(float s) { return UniformScaling<float>(s); }
/** Constructs a uniform scaling from scale factor \a s */
inline UniformScaling<double> Scaling(double s) { return UniformScaling<double>(s); }
/** Constructs a uniform scaling from scale factor \a s */
template<typename RealScalar>
inline UniformScaling<std::complex<RealScalar> > Scaling(const std::complex<RealScalar>& s)
{ return UniformScaling<std::complex<RealScalar> >(s); }

/** Constructs a 2D axis aligned scaling */
template<typename Scalar>
inline DiagonalMatrix<Scalar,2> Scaling(const Scalar& sx, const Scalar& sy)
{ return DiagonalMatrix<Scalar,2>(sx, sy); }
/** Constructs a 3D axis aligned scaling */
template<typename Scalar>
inline DiagonalMatrix<Scalar,3> Scaling(const Scalar& sx, const Scalar& sy, const Scalar& sz)
{ return DiagonalMatrix<Scalar,3>(sx, sy, sz); }

/** Constructs an axis aligned scaling expression from vector expression \a coeffs
  * This is an alias for coeffs.asDiagonal()
  */
template<typename Derived>
inline const DiagonalWrapper<const Derived> Scaling(const MatrixBase<Derived>& coeffs)
{ return coeffs.asDiagonal(); }

/** \deprecated */
typedef DiagonalMatrix<float, 2> AlignedScaling2f;
/** \deprecated */
typedef DiagonalMatrix<double,2> AlignedScaling2d;
/** \deprecated */
typedef DiagonalMatrix<float, 3> AlignedScaling3f;
/** \deprecated */
typedef DiagonalMatrix<double,3> AlignedScaling3d;
//@}

template<typename Scalar>
template<int Dim>
inline Transform<Scalar,Dim,Affine>
UniformScaling<Scalar>::operator* (const Translation<Scalar,Dim>& t) const
{
  Transform<Scalar,Dim,Affine> res;
  res.matrix().setZero();
  res.linear().diagonal().fill(factor());
  res.translation() = factor() * t.vector();
  res(Dim,Dim) = Scalar(1);
  return res;
}

} // end namespace Eigen

#endif // EIGEN_SCALING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Transform.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSFORM_H
#define EIGEN_TRANSFORM_H

namespace Eigen {

namespace internal {

template<typename Transform>
struct transform_traits
{
  enum
  {
    Dim = Transform::Dim,
    HDim = Transform::HDim,
    Mode = Transform::Mode,
    IsProjective = (int(Mode)==int(Projective))
  };
};

template< typename TransformType,
          typename MatrixType,
          int Case = transform_traits<TransformType>::IsProjective ? 0
                   : int(MatrixType::RowsAtCompileTime) == int(transform_traits<TransformType>::HDim) ? 1
                   : 2,
          int RhsCols = MatrixType::ColsAtCompileTime>
struct transform_right_product_impl;

template< typename Other,
          int Mode,
          int Options,
          int Dim,
          int HDim,
          int OtherRows=Other::RowsAtCompileTime,
          int OtherCols=Other::ColsAtCompileTime>
struct transform_left_product_impl;

template< typename Lhs,
          typename Rhs,
          bool AnyProjective =
            transform_traits<Lhs>::IsProjective ||
            transform_traits<Rhs>::IsProjective>
struct transform_transform_product_impl;

template< typename Other,
          int Mode,
          int Options,
          int Dim,
          int HDim,
          int OtherRows=Other::RowsAtCompileTime,
          int OtherCols=Other::ColsAtCompileTime>
struct transform_construct_from_matrix;

template<typename TransformType> struct transform_take_affine_part;

template<typename _Scalar, int _Dim, int _Mode, int _Options>
struct traits<Transform<_Scalar,_Dim,_Mode,_Options> >
{
  typedef _Scalar Scalar;
  typedef Eigen::Index StorageIndex;
  typedef Dense StorageKind;
  enum {
    Dim1 = _Dim==Dynamic ? _Dim : _Dim + 1,
    RowsAtCompileTime = _Mode==Projective ? Dim1 : _Dim,
    ColsAtCompileTime = Dim1,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    Flags = 0
  };
};

template<int Mode> struct transform_make_affine;

} // end namespace internal

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Transform
  *
  * \brief Represents an homogeneous transformation in a N dimensional space
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _Dim the dimension of the space
  * \tparam _Mode the type of the transformation. Can be:
  *              - #Affine: the transformation is stored as a (Dim+1)^2 matrix,
  *                         where the last row is assumed to be [0 ... 0 1].
  *              - #AffineCompact: the transformation is stored as a (Dim)x(Dim+1) matrix.
  *              - #Projective: the transformation is stored as a (Dim+1)^2 matrix
  *                             without any assumption.
  *              - #Isometry: same as #Affine with the additional assumption that
  *                           the linear part represents a rotation. This assumption is exploited
  *                           to speed up some functions such as inverse() and rotation().
  * \tparam _Options has the same meaning as in class Matrix. It allows to specify DontAlign and/or RowMajor.
  *                  These Options are passed directly to the underlying matrix type.
  *
  * The homography is internally represented and stored by a matrix which
  * is available through the matrix() method. To understand the behavior of
  * this class you have to think a Transform object as its internal
  * matrix representation. The chosen convention is right multiply:
  *
  * \code v' = T * v \endcode
  *
  * Therefore, an affine transformation matrix M is shaped like this:
  *
  * \f$ \left( \begin{array}{cc}
  * linear & translation\\
  * 0 ... 0 & 1
  * \end{array} \right) \f$
  *
  * Note that for a projective transformation the last row can be anything,
  * and then the interpretation of different parts might be slightly different.
  *
  * However, unlike a plain matrix, the Transform class provides many features
  * simplifying both its assembly and usage. In particular, it can be composed
  * with any other transformations (Transform,Translation,RotationBase,DiagonalMatrix)
  * and can be directly used to transform implicit homogeneous vectors. All these
  * operations are handled via the operator*. For the composition of transformations,
  * its principle consists to first convert the right/left hand sides of the product
  * to a compatible (Dim+1)^2 matrix and then perform a pure matrix product.
  * Of course, internally, operator* tries to perform the minimal number of operations
  * according to the nature of each terms. Likewise, when applying the transform
  * to points, the latters are automatically promoted to homogeneous vectors
  * before doing the matrix product. The conventions to homogeneous representations
  * are performed as follow:
  *
  * \b Translation t (Dim)x(1):
  * \f$ \left( \begin{array}{cc}
  * I & t \\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Rotation R (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * R & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *<!--
  * \b Linear \b Matrix L (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * L & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Affine \b Matrix A (Dim)x(Dim+1):
  * \f$ \left( \begin{array}{c}
  * A\\
  * 0\,...\,0\,1
  * \end{array} \right) \f$
  *-->
  * \b Scaling \b DiagonalMatrix S (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * S & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Column \b point v (Dim)x(1):
  * \f$ \left( \begin{array}{c}
  * v\\
  * 1
  * \end{array} \right) \f$
  *
  * \b Set \b of \b column \b points V1...Vn (Dim)x(n):
  * \f$ \left( \begin{array}{ccc}
  * v_1 & ... & v_n\\
  * 1 & ... & 1
  * \end{array} \right) \f$
  *
  * The concatenation of a Transform object with any kind of other transformation
  * always returns a Transform object.
  *
  * A little exception to the "as pure matrix product" rule is the case of the
  * transformation of non homogeneous vectors by an affine transformation. In
  * that case the last matrix row can be ignored, and the product returns non
  * homogeneous vectors.
  *
  * Since, for instance, a Dim x Dim matrix is interpreted as a linear transformation,
  * it is not possible to directly transform Dim vectors stored in a Dim x Dim matrix.
  * The solution is either to use a Dim x Dynamic matrix or explicitly request a
  * vector transformation by making the vector homogeneous:
  * \code
  * m' = T * m.colwise().homogeneous();
  * \endcode
  * Note that there is zero overhead.
  *
  * Conversion methods from/to Qt's QMatrix and QTransform are available if the
  * preprocessor token EIGEN_QT_SUPPORT is defined.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_TRANSFORM_PLUGIN.
  *
  * \sa class Matrix, class Quaternion
  */
template<typename _Scalar, int _Dim, int _Mode, int _Options>
class Transform
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Dim==Dynamic ? Dynamic : (_Dim+1)*(_Dim+1))
  enum {
    Mode = _Mode,
    Options = _Options,
    Dim = _Dim,     ///< space dimension in which the transformation holds
    HDim = _Dim+1,  ///< size of a respective homogeneous vector
    Rows = int(Mode)==(AffineCompact) ? Dim : HDim
  };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Eigen::Index StorageIndex;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  /** type of the matrix used to represent the transformation */
  typedef typename internal::make_proper_matrix_type<Scalar,Rows,HDim,Options>::type MatrixType;
  /** constified MatrixType */
  typedef const MatrixType ConstMatrixType;
  /** type of the matrix used to represent the linear part of the transformation */
  typedef Matrix<Scalar,Dim,Dim,Options> LinearMatrixType;
  /** type of read/write reference to the linear part of the transformation */
  typedef Block<MatrixType,Dim,Dim,int(Mode)==(AffineCompact) && (int(Options)&RowMajor)==0> LinearPart;
  /** type of read reference to the linear part of the transformation */
  typedef const Block<ConstMatrixType,Dim,Dim,int(Mode)==(AffineCompact) && (int(Options)&RowMajor)==0> ConstLinearPart;
  /** type of read/write reference to the affine part of the transformation */
  typedef typename internal::conditional<int(Mode)==int(AffineCompact),
                              MatrixType&,
                              Block<MatrixType,Dim,HDim> >::type AffinePart;
  /** type of read reference to the affine part of the transformation */
  typedef typename internal::conditional<int(Mode)==int(AffineCompact),
                              const MatrixType&,
                              const Block<const MatrixType,Dim,HDim> >::type ConstAffinePart;
  /** type of a vector */
  typedef Matrix<Scalar,Dim,1> VectorType;
  /** type of a read/write reference to the translation part of the rotation */
  typedef Block<MatrixType,Dim,1,!(internal::traits<MatrixType>::Flags & RowMajorBit)> TranslationPart;
  /** type of a read reference to the translation part of the rotation */
  typedef const Block<ConstMatrixType,Dim,1,!(internal::traits<MatrixType>::Flags & RowMajorBit)> ConstTranslationPart;
  /** corresponding translation type */
  typedef Translation<Scalar,Dim> TranslationType;

  // this intermediate enum is needed to avoid an ICE with gcc 3.4 and 4.0
  enum { TransformTimeDiagonalMode = ((Mode==int(Isometry))?Affine:int(Mode)) };
  /** The return type of the product between a diagonal matrix and a transform */
  typedef Transform<Scalar,Dim,TransformTimeDiagonalMode> TransformTimeDiagonalReturnType;

protected:

  MatrixType m_matrix;

public:

  /** Default constructor without initialization of the meaningful coefficients.
    * If Mode==Affine or Mode==Isometry, then the last row is set to [0 ... 0 1] */
  EIGEN_DEVICE_FUNC inline Transform()
  {
    check_template_params();
    internal::transform_make_affine<(int(Mode)==Affine || int(Mode)==Isometry) ? Affine : AffineCompact>::run(m_matrix);
  }

  EIGEN_DEVICE_FUNC inline explicit Transform(const TranslationType& t)
  {
    check_template_params();
    *this = t;
  }
  EIGEN_DEVICE_FUNC inline explicit Transform(const UniformScaling<Scalar>& s)
  {
    check_template_params();
    *this = s;
  }
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit Transform(const RotationBase<Derived, Dim>& r)
  {
    check_template_params();
    *this = r;
  }

  typedef internal::transform_take_affine_part<Transform> take_affine_part;

  /** Constructs and initializes a transformation from a Dim^2 or a (Dim+1)^2 matrix. */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline explicit Transform(const EigenBase<OtherDerived>& other)
  {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar,typename OtherDerived::Scalar>::value),
      YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY);

    check_template_params();
    internal::transform_construct_from_matrix<OtherDerived,Mode,Options,Dim,HDim>::run(this, other.derived());
  }

  /** Set \c *this from a Dim^2 or (Dim+1)^2 matrix. */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline Transform& operator=(const EigenBase<OtherDerived>& other)
  {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar,typename OtherDerived::Scalar>::value),
      YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY);

    internal::transform_construct_from_matrix<OtherDerived,Mode,Options,Dim,HDim>::run(this, other.derived());
    return *this;
  }

  template<int OtherOptions>
  EIGEN_DEVICE_FUNC inline Transform(const Transform<Scalar,Dim,Mode,OtherOptions>& other)
  {
    check_template_params();
    // only the options change, we can directly copy the matrices
    m_matrix = other.matrix();
  }

  template<int OtherMode,int OtherOptions>
  EIGEN_DEVICE_FUNC inline Transform(const Transform<Scalar,Dim,OtherMode,OtherOptions>& other)
  {
    check_template_params();
    // prevent conversions as:
    // Affine | AffineCompact | Isometry = Projective
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(OtherMode==int(Projective), Mode==int(Projective)),
                        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION)

    // prevent conversions as:
    // Isometry = Affine | AffineCompact
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(OtherMode==int(Affine)||OtherMode==int(AffineCompact), Mode!=int(Isometry)),
                        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION)

    enum { ModeIsAffineCompact = Mode == int(AffineCompact),
           OtherModeIsAffineCompact = OtherMode == int(AffineCompact)
    };

    if(EIGEN_CONST_CONDITIONAL(ModeIsAffineCompact == OtherModeIsAffineCompact))
    {
      // We need the block expression because the code is compiled for all
      // combinations of transformations and will trigger a compile time error
      // if one tries to assign the matrices directly
      m_matrix.template block<Dim,Dim+1>(0,0) = other.matrix().template block<Dim,Dim+1>(0,0);
      makeAffine();
    }
    else if(EIGEN_CONST_CONDITIONAL(OtherModeIsAffineCompact))
    {
      typedef typename Transform<Scalar,Dim,OtherMode,OtherOptions>::MatrixType OtherMatrixType;
      internal::transform_construct_from_matrix<OtherMatrixType,Mode,Options,Dim,HDim>::run(this, other.matrix());
    }
    else
    {
      // here we know that Mode == AffineCompact and OtherMode != AffineCompact.
      // if OtherMode were Projective, the static assert above would already have caught it.
      // So the only possibility is that OtherMode == Affine
      linear() = other.linear();
      translation() = other.translation();
    }
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC Transform(const ReturnByValue<OtherDerived>& other)
  {
    check_template_params();
    other.evalTo(*this);
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC Transform& operator=(const ReturnByValue<OtherDerived>& other)
  {
    other.evalTo(*this);
    return *this;
  }

  #ifdef EIGEN_QT_SUPPORT
  inline Transform(const QMatrix& other);
  inline Transform& operator=(const QMatrix& other);
  inline QMatrix toQMatrix(void) const;
  inline Transform(const QTransform& other);
  inline Transform& operator=(const QTransform& other);
  inline QTransform toQTransform(void) const;
  #endif

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return int(Mode)==int(Projective) ? m_matrix.cols() : (m_matrix.cols()-1); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

  /** shortcut for m_matrix(row,col);
    * \sa MatrixBase::operator(Index,Index) const */
  EIGEN_DEVICE_FUNC inline Scalar operator() (Index row, Index col) const { return m_matrix(row,col); }
  /** shortcut for m_matrix(row,col);
    * \sa MatrixBase::operator(Index,Index) */
  EIGEN_DEVICE_FUNC inline Scalar& operator() (Index row, Index col) { return m_matrix(row,col); }

  /** \returns a read-only expression of the transformation matrix */
  EIGEN_DEVICE_FUNC inline const MatrixType& matrix() const { return m_matrix; }
  /** \returns a writable expression of the transformation matrix */
  EIGEN_DEVICE_FUNC inline MatrixType& matrix() { return m_matrix; }

  /** \returns a read-only expression of the linear part of the transformation */
  EIGEN_DEVICE_FUNC inline ConstLinearPart linear() const { return ConstLinearPart(m_matrix,0,0); }
  /** \returns a writable expression of the linear part of the transformation */
  EIGEN_DEVICE_FUNC inline LinearPart linear() { return LinearPart(m_matrix,0,0); }

  /** \returns a read-only expression of the Dim x HDim affine part of the transformation */
  EIGEN_DEVICE_FUNC inline ConstAffinePart affine() const { return take_affine_part::run(m_matrix); }
  /** \returns a writable expression of the Dim x HDim affine part of the transformation */
  EIGEN_DEVICE_FUNC inline AffinePart affine() { return take_affine_part::run(m_matrix); }

  /** \returns a read-only expression of the translation vector of the transformation */
  EIGEN_DEVICE_FUNC inline ConstTranslationPart translation() const { return ConstTranslationPart(m_matrix,0,Dim); }
  /** \returns a writable expression of the translation vector of the transformation */
  EIGEN_DEVICE_FUNC inline TranslationPart translation() { return TranslationPart(m_matrix,0,Dim); }

  /** \returns an expression of the product between the transform \c *this and a matrix expression \a other.
    *
    * The right-hand-side \a other can be either:
    * \li an homogeneous vector of size Dim+1,
    * \li a set of homogeneous vectors of size Dim+1 x N,
    * \li a transformation matrix of size Dim+1 x Dim+1.
    *
    * Moreover, if \c *this represents an affine transformation (i.e., Mode!=Projective), then \a other can also be:
    * \li a point of size Dim (computes: \code this->linear() * other + this->translation()\endcode),
    * \li a set of N points as a Dim x N matrix (computes: \code (this->linear() * other).colwise() + this->translation()\endcode),
    *
    * In all cases, the return type is a matrix or vector of same sizes as the right-hand-side \a other.
    *
    * If you want to interpret \a other as a linear or affine transformation, then first convert it to a Transform<> type,
    * or do your own cooking.
    *
    * Finally, if you want to apply Affine transformations to vectors, then explicitly apply the linear part only:
    * \code
    * Affine3f A;
    * Vector3f v1, v2;
    * v2 = A.linear() * v1;
    * \endcode
    *
    */
  // note: this function is defined here because some compilers cannot find the respective declaration
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename internal::transform_right_product_impl<Transform, OtherDerived>::ResultType
  operator * (const EigenBase<OtherDerived> &other) const
  { return internal::transform_right_product_impl<Transform, OtherDerived>::run(*this,other.derived()); }

  /** \returns the product expression of a transformation matrix \a a times a transform \a b
    *
    * The left hand side \a other can be either:
    * \li a linear transformation matrix of size Dim x Dim,
    * \li an affine transformation matrix of size Dim x Dim+1,
    * \li a general transformation matrix of size Dim+1 x Dim+1.
    */
  template<typename OtherDerived> friend
  EIGEN_DEVICE_FUNC inline const typename internal::transform_left_product_impl<OtherDerived,Mode,Options,_Dim,_Dim+1>::ResultType
    operator * (const EigenBase<OtherDerived> &a, const Transform &b)
  { return internal::transform_left_product_impl<OtherDerived,Mode,Options,Dim,HDim>::run(a.derived(),b); }

  /** \returns The product expression of a transform \a a times a diagonal matrix \a b
    *
    * The rhs diagonal matrix is interpreted as an affine scaling transformation. The
    * product results in a Transform of the same type (mode) as the lhs only if the lhs
    * mode is no isometry. In that case, the returned transform is an affinity.
    */
  template<typename DiagonalDerived>
  EIGEN_DEVICE_FUNC inline const TransformTimeDiagonalReturnType
    operator * (const DiagonalBase<DiagonalDerived> &b) const
  {
    TransformTimeDiagonalReturnType res(*this);
    res.linearExt() *= b;
    return res;
  }

  /** \returns The product expression of a diagonal matrix \a a times a transform \a b
    *
    * The lhs diagonal matrix is interpreted as an affine scaling transformation. The
    * product results in a Transform of the same type (mode) as the lhs only if the lhs
    * mode is no isometry. In that case, the returned transform is an affinity.
    */
  template<typename DiagonalDerived>
  EIGEN_DEVICE_FUNC friend inline TransformTimeDiagonalReturnType
    operator * (const DiagonalBase<DiagonalDerived> &a, const Transform &b)
  {
    TransformTimeDiagonalReturnType res;
    res.linear().noalias() = a*b.linear();
    res.translation().noalias() = a*b.translation();
    if (EIGEN_CONST_CONDITIONAL(Mode!=int(AffineCompact)))
      res.matrix().row(Dim) = b.matrix().row(Dim);
    return res;
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline Transform& operator*=(const EigenBase<OtherDerived>& other) { return *this = *this * other; }

  /** Concatenates two transformations */
  EIGEN_DEVICE_FUNC inline const Transform operator * (const Transform& other) const
  {
    return internal::transform_transform_product_impl<Transform,Transform>::run(*this,other);
  }

  #if EIGEN_COMP_ICC
private:
  // this intermediate structure permits to workaround a bug in ICC 11:
  //   error: template instantiation resulted in unexpected function type of "Eigen::Transform<double, 3, 32, 0>
  //             (const Eigen::Transform<double, 3, 2, 0> &) const"
  //  (the meaning of a name may have changed since the template declaration -- the type of the template is:
  // "Eigen::internal::transform_transform_product_impl<Eigen::Transform<double, 3, 32, 0>,
  //     Eigen::Transform<double, 3, Mode, Options>, <expression>>::ResultType (const Eigen::Transform<double, 3, Mode, Options> &) const")
  //
  template<int OtherMode,int OtherOptions> struct icc_11_workaround
  {
    typedef internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> > ProductType;
    typedef typename ProductType::ResultType ResultType;
  };

public:
  /** Concatenates two different transformations */
  template<int OtherMode,int OtherOptions>
  inline typename icc_11_workaround<OtherMode,OtherOptions>::ResultType
    operator * (const Transform<Scalar,Dim,OtherMode,OtherOptions>& other) const
  {
    typedef typename icc_11_workaround<OtherMode,OtherOptions>::ProductType ProductType;
    return ProductType::run(*this,other);
  }
  #else
  /** Concatenates two different transformations */
  template<int OtherMode,int OtherOptions>
  EIGEN_DEVICE_FUNC inline typename internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> >::ResultType
    operator * (const Transform<Scalar,Dim,OtherMode,OtherOptions>& other) const
  {
    return internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> >::run(*this,other);
  }
  #endif

  /** \sa MatrixBase::setIdentity() */
  EIGEN_DEVICE_FUNC void setIdentity() { m_matrix.setIdentity(); }

  /**
   * \brief Returns an identity transformation.
   * \todo In the future this function should be returning a Transform expression.
   */
  EIGEN_DEVICE_FUNC static const Transform Identity()
  {
    return Transform(MatrixType::Identity());
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& scale(const MatrixBase<OtherDerived> &other);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& prescale(const MatrixBase<OtherDerived> &other);

  EIGEN_DEVICE_FUNC inline Transform& scale(const Scalar& s);
  EIGEN_DEVICE_FUNC inline Transform& prescale(const Scalar& s);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& translate(const MatrixBase<OtherDerived> &other);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& pretranslate(const MatrixBase<OtherDerived> &other);

  template<typename RotationType>
  EIGEN_DEVICE_FUNC
  inline Transform& rotate(const RotationType& rotation);

  template<typename RotationType>
  EIGEN_DEVICE_FUNC
  inline Transform& prerotate(const RotationType& rotation);

  EIGEN_DEVICE_FUNC Transform& shear(const Scalar& sx, const Scalar& sy);
  EIGEN_DEVICE_FUNC Transform& preshear(const Scalar& sx, const Scalar& sy);

  EIGEN_DEVICE_FUNC inline Transform& operator=(const TranslationType& t);

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const TranslationType& t) { return translate(t.vector()); }

  EIGEN_DEVICE_FUNC inline Transform operator*(const TranslationType& t) const;

  EIGEN_DEVICE_FUNC
  inline Transform& operator=(const UniformScaling<Scalar>& t);

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const UniformScaling<Scalar>& s) { return scale(s.factor()); }

  EIGEN_DEVICE_FUNC
  inline TransformTimeDiagonalReturnType operator*(const UniformScaling<Scalar>& s) const
  {
    TransformTimeDiagonalReturnType res = *this;
    res.scale(s.factor());
    return res;
  }

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const DiagonalMatrix<Scalar,Dim>& s) { linearExt() *= s; return *this; }

  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform& operator=(const RotationBase<Derived,Dim>& r);
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform& operator*=(const RotationBase<Derived,Dim>& r) { return rotate(r.toRotationMatrix()); }
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform operator*(const RotationBase<Derived,Dim>& r) const;

  typedef typename internal::conditional<int(Mode)==Isometry,ConstLinearPart,const LinearMatrixType>::type RotationReturnType;
  EIGEN_DEVICE_FUNC RotationReturnType rotation() const;

  template<typename RotationMatrixType, typename ScalingMatrixType>
  EIGEN_DEVICE_FUNC
  void computeRotationScaling(RotationMatrixType *rotation, ScalingMatrixType *scaling) const;
  template<typename ScalingMatrixType, typename RotationMatrixType>
  EIGEN_DEVICE_FUNC
  void computeScalingRotation(ScalingMatrixType *scaling, RotationMatrixType *rotation) const;

  template<typename PositionDerived, typename OrientationType, typename ScaleDerived>
  EIGEN_DEVICE_FUNC
  Transform& fromPositionOrientationScale(const MatrixBase<PositionDerived> &position,
    const OrientationType& orientation, const MatrixBase<ScaleDerived> &scale);

  EIGEN_DEVICE_FUNC
  inline Transform inverse(TransformTraits traits = (TransformTraits)Mode) const;

  /** \returns a const pointer to the column major internal matrix */
  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_matrix.data(); }
  /** \returns a non-const pointer to the column major internal matrix */
  EIGEN_DEVICE_FUNC Scalar* data() { return m_matrix.data(); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Transform,Transform<NewScalarType,Dim,Mode,Options> >::type cast() const
  { return typename internal::cast_return_type<Transform,Transform<NewScalarType,Dim,Mode,Options> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Transform(const Transform<OtherScalarType,Dim,Mode,Options>& other)
  {
    check_template_params();
    m_matrix = other.matrix().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Transform& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_matrix.isApprox(other.m_matrix, prec); }

  /** Sets the last row to [0 ... 0 1]
    */
  EIGEN_DEVICE_FUNC void makeAffine()
  {
    internal::transform_make_affine<int(Mode)>::run(m_matrix);
  }

  /** \internal
    * \returns the Dim x Dim linear part if the transformation is affine,
    *          and the HDim x Dim part for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,Dim> linearExt()
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,Dim>(0,0); }
  /** \internal
    * \returns the Dim x Dim linear part if the transformation is affine,
    *          and the HDim x Dim part for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline const Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,Dim> linearExt() const
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,Dim>(0,0); }

  /** \internal
    * \returns the translation part if the transformation is affine,
    *          and the last column for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,1> translationExt()
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,1>(0,Dim); }
  /** \internal
    * \returns the translation part if the transformation is affine,
    *          and the last column for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline const Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,1> translationExt() const
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,1>(0,Dim); }


  #ifdef EIGEN_TRANSFORM_PLUGIN
  #include EIGEN_TRANSFORM_PLUGIN
  #endif

protected:
  #ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void check_template_params()
    {
      EIGEN_STATIC_ASSERT((Options & (DontAlign|RowMajor)) == Options, INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }
  #endif

};

/** \ingroup Geometry_Module */
typedef Transform<float,2,Isometry> Isometry2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Isometry> Isometry3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Isometry> Isometry2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Isometry> Isometry3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,Affine> Affine2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Affine> Affine3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Affine> Affine2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Affine> Affine3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,AffineCompact> AffineCompact2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,AffineCompact> AffineCompact3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,AffineCompact> AffineCompact2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,AffineCompact> AffineCompact3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,Projective> Projective2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Projective> Projective3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Projective> Projective2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Projective> Projective3d;

/**************************
*** Optional QT support ***
**************************/

#ifdef EIGEN_QT_SUPPORT
/** Initializes \c *this from a QMatrix assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>::Transform(const QMatrix& other)
{
  check_template_params();
  *this = other;
}

/** Set \c *this from a QMatrix assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const QMatrix& other)
{
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy();
  else
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy(),
                0, 0, 1;
  return *this;
}

/** \returns a QMatrix from \c *this assuming the dimension is 2.
  *
  * \warning this conversion might loss data if \c *this is not affine
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
QMatrix Transform<Scalar,Dim,Mode,Options>::toQMatrix(void) const
{
  check_template_params();
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  return QMatrix(m_matrix.coeff(0,0), m_matrix.coeff(1,0),
                 m_matrix.coeff(0,1), m_matrix.coeff(1,1),
                 m_matrix.coeff(0,2), m_matrix.coeff(1,2));
}

/** Initializes \c *this from a QTransform assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>::Transform(const QTransform& other)
{
  check_template_params();
  *this = other;
}

/** Set \c *this from a QTransform assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const QTransform& other)
{
  check_template_params();
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy();
  else
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy(),
                other.m13(), other.m23(), other.m33();
  return *this;
}

/** \returns a QTransform from \c *this assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
QTransform Transform<Scalar,Dim,Mode,Options>::toQTransform(void) const
{
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    return QTransform(m_matrix.coeff(0,0), m_matrix.coeff(1,0),
                      m_matrix.coeff(0,1), m_matrix.coeff(1,1),
                      m_matrix.coeff(0,2), m_matrix.coeff(1,2));
  else
    return QTransform(m_matrix.coeff(0,0), m_matrix.coeff(1,0), m_matrix.coeff(2,0),
                      m_matrix.coeff(0,1), m_matrix.coeff(1,1), m_matrix.coeff(2,1),
                      m_matrix.coeff(0,2), m_matrix.coeff(1,2), m_matrix.coeff(2,2));
}
#endif

/*********************
*** Procedural API ***
*********************/

/** Applies on the right the non uniform scale transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \sa prescale()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::scale(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  linearExt().noalias() = (linearExt() * other.asDiagonal());
  return *this;
}

/** Applies on the right a uniform scale of a factor \a c to \c *this
  * and returns a reference to \c *this.
  * \sa prescale(Scalar)
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::scale(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  linearExt() *= s;
  return *this;
}

/** Applies on the left the non uniform scale transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \sa scale()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::prescale(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  affine().noalias() = (other.asDiagonal() * affine());
  return *this;
}

/** Applies on the left a uniform scale of a factor \a c to \c *this
  * and returns a reference to \c *this.
  * \sa scale(Scalar)
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::prescale(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  m_matrix.template topRows<Dim>() *= s;
  return *this;
}

/** Applies on the right the translation matrix represented by the vector \a other
  * to \c *this and returns a reference to \c *this.
  * \sa pretranslate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::translate(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  translationExt() += linearExt() * other;
  return *this;
}

/** Applies on the left the translation matrix represented by the vector \a other
  * to \c *this and returns a reference to \c *this.
  * \sa translate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::pretranslate(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  if(EIGEN_CONST_CONDITIONAL(int(Mode)==int(Projective)))
    affine() += other * m_matrix.row(Dim);
  else
    translation() += other;
  return *this;
}

/** Applies on the right the rotation represented by the rotation \a rotation
  * to \c *this and returns a reference to \c *this.
  *
  * The template parameter \a RotationType is the type of the rotation which
  * must be known by internal::toRotationMatrix<>.
  *
  * Natively supported types includes:
  *   - any scalar (2D),
  *   - a Dim x Dim matrix expression,
  *   - a Quaternion (3D),
  *   - a AngleAxis (3D)
  *
  * This mechanism is easily extendable to support user types such as Euler angles,
  * or a pair of Quaternion for 4D rotations.
  *
  * \sa rotate(Scalar), class Quaternion, class AngleAxis, prerotate(RotationType)
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationType>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::rotate(const RotationType& rotation)
{
  linearExt() *= internal::toRotationMatrix<Scalar,Dim>(rotation);
  return *this;
}

/** Applies on the left the rotation represented by the rotation \a rotation
  * to \c *this and returns a reference to \c *this.
  *
  * See rotate() for further details.
  *
  * \sa rotate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationType>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::prerotate(const RotationType& rotation)
{
  m_matrix.template block<Dim,HDim>(0,0) = internal::toRotationMatrix<Scalar,Dim>(rotation)
                                         * m_matrix.template block<Dim,HDim>(0,0);
  return *this;
}

/** Applies on the right the shear transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \warning 2D only.
  * \sa preshear()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::shear(const Scalar& sx, const Scalar& sy)
{
  EIGEN_STATIC_ASSERT(int(Dim)==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  VectorType tmp = linear().col(0)*sy + linear().col(1);
  linear() << linear().col(0) + linear().col(1)*sx, tmp;
  return *this;
}

/** Applies on the left the shear transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \warning 2D only.
  * \sa shear()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::preshear(const Scalar& sx, const Scalar& sy)
{
  EIGEN_STATIC_ASSERT(int(Dim)==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  m_matrix.template block<Dim,HDim>(0,0) = LinearMatrixType(1, sx, sy, 1) * m_matrix.template block<Dim,HDim>(0,0);
  return *this;
}

/******************************************************
*** Scaling, Translation and Rotation compatibility ***
******************************************************/

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const TranslationType& t)
{
  linear().setIdentity();
  translation() = t.vector();
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options> Transform<Scalar,Dim,Mode,Options>::operator*(const TranslationType& t) const
{
  Transform res = *this;
  res.translate(t.vector());
  return res;
}

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const UniformScaling<Scalar>& s)
{
  m_matrix.setZero();
  linear().diagonal().fill(s.factor());
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const RotationBase<Derived,Dim>& r)
{
  linear() = internal::toRotationMatrix<Scalar,Dim>(r);
  translation().setZero();
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options> Transform<Scalar,Dim,Mode,Options>::operator*(const RotationBase<Derived,Dim>& r) const
{
  Transform res = *this;
  res.rotate(r.derived());
  return res;
}

/************************
*** Special functions ***
************************/

namespace internal {
template<int Mode> struct transform_rotation_impl {
  template<typename TransformType>
  EIGEN_DEVICE_FUNC static inline
  const typename TransformType::LinearMatrixType run(const TransformType& t)
  {
    typedef typename TransformType::LinearMatrixType LinearMatrixType;
    LinearMatrixType result;
    t.computeRotationScaling(&result, (LinearMatrixType*)0);
    return result;
  }
};
template<> struct transform_rotation_impl<Isometry> {
  template<typename TransformType>
  EIGEN_DEVICE_FUNC static inline
  typename TransformType::ConstLinearPart run(const TransformType& t)
  {
    return t.linear();
  }
};
}
/** \returns the rotation part of the transformation
  *
  * If Mode==Isometry, then this method is an alias for linear(),
  * otherwise it calls computeRotationScaling() to extract the rotation
  * through a SVD decomposition.
  *
  * \svd_module
  *
  * \sa computeRotationScaling(), computeScalingRotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC
typename Transform<Scalar,Dim,Mode,Options>::RotationReturnType
Transform<Scalar,Dim,Mode,Options>::rotation() const
{
  return internal::transform_rotation_impl<Mode>::run(*this);
}


/** decomposes the linear part of the transformation as a product rotation x scaling, the scaling being
  * not necessarily positive.
  *
  * If either pointer is zero, the corresponding computation is skipped.
  *
  *
  *
  * \svd_module
  *
  * \sa computeScalingRotation(), rotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationMatrixType, typename ScalingMatrixType>
EIGEN_DEVICE_FUNC void Transform<Scalar,Dim,Mode,Options>::computeRotationScaling(RotationMatrixType *rotation, ScalingMatrixType *scaling) const
{
  // Note that JacobiSVD is faster than BDCSVD for small matrices.
  JacobiSVD<LinearMatrixType> svd(linear(), ComputeFullU | ComputeFullV);

  Scalar x = (svd.matrixU() * svd.matrixV().adjoint()).determinant() < Scalar(0) ? Scalar(-1) : Scalar(1); // so x has absolute value 1
  VectorType sv(svd.singularValues());
  sv.coeffRef(Dim-1) *= x;
  if(scaling) *scaling = svd.matrixV() * sv.asDiagonal() * svd.matrixV().adjoint();
  if(rotation)
  {
    LinearMatrixType m(svd.matrixU());
    m.col(Dim-1) *= x;
    *rotation = m * svd.matrixV().adjoint();
  }
}

/** decomposes the linear part of the transformation as a product scaling x rotation, the scaling being
  * not necessarily positive.
  *
  * If either pointer is zero, the corresponding computation is skipped.
  *
  *
  *
  * \svd_module
  *
  * \sa computeRotationScaling(), rotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename ScalingMatrixType, typename RotationMatrixType>
EIGEN_DEVICE_FUNC void Transform<Scalar,Dim,Mode,Options>::computeScalingRotation(ScalingMatrixType *scaling, RotationMatrixType *rotation) const
{
  // Note that JacobiSVD is faster than BDCSVD for small matrices.
  JacobiSVD<LinearMatrixType> svd(linear(), ComputeFullU | ComputeFullV);

  Scalar x = (svd.matrixU() * svd.matrixV().adjoint()).determinant() < Scalar(0) ? Scalar(-1) : Scalar(1); // so x has absolute value 1
  VectorType sv(svd.singularValues());
  sv.coeffRef(Dim-1) *= x;
  if(scaling) *scaling = svd.matrixU() * sv.asDiagonal() * svd.matrixU().adjoint();
  if(rotation)
  {
    LinearMatrixType m(svd.matrixU());
    m.col(Dim-1) *= x;
    *rotation = m * svd.matrixV().adjoint();
  }
}

/** Convenient method to set \c *this from a position, orientation and scale
  * of a 3D object.
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename PositionDerived, typename OrientationType, typename ScaleDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::fromPositionOrientationScale(const MatrixBase<PositionDerived> &position,
  const OrientationType& orientation, const MatrixBase<ScaleDerived> &scale)
{
  linear() = internal::toRotationMatrix<Scalar,Dim>(orientation);
  linear() *= scale.asDiagonal();
  translation() = position;
  makeAffine();
  return *this;
}

namespace internal {

template<int Mode>
struct transform_make_affine
{
  template<typename MatrixType>
  EIGEN_DEVICE_FUNC static void run(MatrixType &mat)
  {
    static const int Dim = MatrixType::ColsAtCompileTime-1;
    mat.template block<1,Dim>(Dim,0).setZero();
    mat.coeffRef(Dim,Dim) = typename MatrixType::Scalar(1);
  }
};

template<>
struct transform_make_affine<AffineCompact>
{
  template<typename MatrixType> EIGEN_DEVICE_FUNC static void run(MatrixType &) { }
};

// selector needed to avoid taking the inverse of a 3x4 matrix
template<typename TransformType, int Mode=TransformType::Mode>
struct projective_transform_inverse
{
  EIGEN_DEVICE_FUNC static inline void run(const TransformType&, TransformType&)
  {}
};

template<typename TransformType>
struct projective_transform_inverse<TransformType, Projective>
{
  EIGEN_DEVICE_FUNC static inline void run(const TransformType& m, TransformType& res)
  {
    res.matrix() = m.matrix().inverse();
  }
};

} // end namespace internal


/**
  *
  * \returns the inverse transformation according to some given knowledge
  * on \c *this.
  *
  * \param hint allows to optimize the inversion process when the transformation
  * is known to be not a general transformation (optional). The possible values are:
  *  - #Projective if the transformation is not necessarily affine, i.e., if the
  *    last row is not guaranteed to be [0 ... 0 1]
  *  - #Affine if the last row can be assumed to be [0 ... 0 1]
  *  - #Isometry if the transformation is only a concatenations of translations
  *    and rotations.
  *  The default is the template class parameter \c Mode.
  *
  * \warning unless \a traits is always set to NoShear or NoScaling, this function
  * requires the generic inverse method of MatrixBase defined in the LU module. If
  * you forget to include this module, then you will get hard to debug linking errors.
  *
  * \sa MatrixBase::inverse()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>
Transform<Scalar,Dim,Mode,Options>::inverse(TransformTraits hint) const
{
  Transform res;
  if (hint == Projective)
  {
    internal::projective_transform_inverse<Transform>::run(*this, res);
  }
  else
  {
    if (hint == Isometry)
    {
      res.matrix().template topLeftCorner<Dim,Dim>() = linear().transpose();
    }
    else if(hint&Affine)
    {
      res.matrix().template topLeftCorner<Dim,Dim>() = linear().inverse();
    }
    else
    {
      eigen_assert(false && "Invalid transform traits in Transform::Inverse");
    }
    // translation and remaining parts
    res.matrix().template topRightCorner<Dim,1>()
      = - res.matrix().template topLeftCorner<Dim,Dim>() * translation();
    res.makeAffine(); // we do need this, because in the beginning res is uninitialized
  }
  return res;
}

namespace internal {

/*****************************************************
*** Specializations of take affine part            ***
*****************************************************/

template<typename TransformType> struct transform_take_affine_part {
  typedef typename TransformType::MatrixType MatrixType;
  typedef typename TransformType::AffinePart AffinePart;
  typedef typename TransformType::ConstAffinePart ConstAffinePart;
  static inline AffinePart run(MatrixType& m)
  { return m.template block<TransformType::Dim,TransformType::HDim>(0,0); }
  static inline ConstAffinePart run(const MatrixType& m)
  { return m.template block<TransformType::Dim,TransformType::HDim>(0,0); }
};

template<typename Scalar, int Dim, int Options>
struct transform_take_affine_part<Transform<Scalar,Dim,AffineCompact, Options> > {
  typedef typename Transform<Scalar,Dim,AffineCompact,Options>::MatrixType MatrixType;
  static inline MatrixType& run(MatrixType& m) { return m; }
  static inline const MatrixType& run(const MatrixType& m) { return m; }
};

/*****************************************************
*** Specializations of construct from matrix       ***
*****************************************************/

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, Dim,Dim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  {
    transform->linear() = other;
    transform->translation().setZero();
    transform->makeAffine();
  }
};

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, Dim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  {
    transform->affine() = other;
    transform->makeAffine();
  }
};

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, HDim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  { transform->matrix() = other; }
};

template<typename Other, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, AffineCompact,Options,Dim,HDim, HDim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,AffineCompact,Options> *transform, const Other& other)
  { transform->matrix() = other.template block<Dim,HDim>(0,0); }
};

/**********************************************************
***   Specializations of operator* with rhs EigenBase   ***
**********************************************************/

template<int LhsMode,int RhsMode>
struct transform_product_result
{
  enum
  {
    Mode =
      (LhsMode == (int)Projective    || RhsMode == (int)Projective    ) ? Projective :
      (LhsMode == (int)Affine        || RhsMode == (int)Affine        ) ? Affine :
      (LhsMode == (int)AffineCompact || RhsMode == (int)AffineCompact ) ? AffineCompact :
      (LhsMode == (int)Isometry      || RhsMode == (int)Isometry      ) ? Isometry : Projective
  };
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 0, RhsCols>
{
  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    return T.matrix() * other;
  }
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 1, RhsCols>
{
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    OtherCols = MatrixType::ColsAtCompileTime
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==HDim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    typedef Block<ResultType, Dim, OtherCols, int(MatrixType::RowsAtCompileTime)==Dim> TopLeftLhs;

    ResultType res(other.rows(),other.cols());
    TopLeftLhs(res, 0, 0, Dim, other.cols()).noalias() = T.affine() * other;
    res.row(OtherRows-1) = other.row(OtherRows-1);

    return res;
  }
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 2, RhsCols>
{
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    OtherCols = MatrixType::ColsAtCompileTime
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==Dim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    typedef Block<ResultType, Dim, OtherCols, true> TopLeftLhs;
    ResultType res(Replicate<typename TransformType::ConstTranslationPart, 1, OtherCols>(T.translation(),1,other.cols()));
    TopLeftLhs(res, 0, 0, Dim, other.cols()).noalias() += T.linear() * other;

    return res;
  }
};

template< typename TransformType, typename MatrixType >
struct transform_right_product_impl< TransformType, MatrixType, 2, 1> // rhs is a vector of size Dim
{
  typedef typename TransformType::MatrixType TransformMatrix;
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    WorkingRows = EIGEN_PLAIN_ENUM_MIN(TransformMatrix::RowsAtCompileTime,HDim)
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==Dim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    Matrix<typename ResultType::Scalar, Dim+1, 1> rhs;
    rhs.template head<Dim>() = other; rhs[Dim] = typename ResultType::Scalar(1);
    Matrix<typename ResultType::Scalar, WorkingRows, 1> res(T.matrix() * rhs);
    return res.template head<Dim>();
  }
};

/**********************************************************
***   Specializations of operator* with lhs EigenBase   ***
**********************************************************/

// generic HDim x HDim matrix * T => Projective
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, HDim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef Transform<typename Other::Scalar,Dim,Projective,Options> ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  { return ResultType(other * tr.matrix()); }
};

// generic HDim x HDim matrix * AffineCompact => Projective
template<typename Other, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,AffineCompact,Options,Dim,HDim, HDim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,AffineCompact,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef Transform<typename Other::Scalar,Dim,Projective,Options> ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.matrix().noalias() = other.template block<HDim,Dim>(0,0) * tr.matrix();
    res.matrix().col(Dim) += other.col(Dim);
    return res;
  }
};

// affine matrix * T
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, Dim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.affine().noalias() = other * tr.matrix();
    res.matrix().row(Dim) = tr.matrix().row(Dim);
    return res;
  }
};

// affine matrix * AffineCompact
template<typename Other, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,AffineCompact,Options,Dim,HDim, Dim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,AffineCompact,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.matrix().noalias() = other.template block<Dim,Dim>(0,0) * tr.matrix();
    res.translation() += other.col(Dim);
    return res;
  }
};

// linear matrix * T
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, Dim,Dim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other, const TransformType& tr)
  {
    TransformType res;
    if(Mode!=int(AffineCompact))
      res.matrix().row(Dim) = tr.matrix().row(Dim);
    res.matrix().template topRows<Dim>().noalias()
      = other * tr.matrix().template topRows<Dim>();
    return res;
  }
};

/**********************************************************
*** Specializations of operator* with another Transform ***
**********************************************************/

template<typename Scalar, int Dim, int LhsMode, int LhsOptions, int RhsMode, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,LhsMode,LhsOptions>,Transform<Scalar,Dim,RhsMode,RhsOptions>,false >
{
  enum { ResultMode = transform_product_result<LhsMode,RhsMode>::Mode };
  typedef Transform<Scalar,Dim,LhsMode,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,RhsMode,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,ResultMode,LhsOptions> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res;
    res.linear() = lhs.linear() * rhs.linear();
    res.translation() = lhs.linear() * rhs.translation() + lhs.translation();
    res.makeAffine();
    return res;
  }
};

template<typename Scalar, int Dim, int LhsMode, int LhsOptions, int RhsMode, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,LhsMode,LhsOptions>,Transform<Scalar,Dim,RhsMode,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,LhsMode,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,RhsMode,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    return ResultType( lhs.matrix() * rhs.matrix() );
  }
};

template<typename Scalar, int Dim, int LhsOptions, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,AffineCompact,LhsOptions>,Transform<Scalar,Dim,Projective,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,AffineCompact,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,Projective,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res;
    res.matrix().template topRows<Dim>() = lhs.matrix() * rhs.matrix();
    res.matrix().row(Dim) = rhs.matrix().row(Dim);
    return res;
  }
};

template<typename Scalar, int Dim, int LhsOptions, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,Projective,LhsOptions>,Transform<Scalar,Dim,AffineCompact,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,Projective,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,AffineCompact,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res(lhs.matrix().template leftCols<Dim>() * rhs.matrix());
    res.matrix().col(Dim) += lhs.matrix().col(Dim);
    return res;
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRANSFORM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Translation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSLATION_H
#define EIGEN_TRANSLATION_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Translation
  *
  * \brief Represents a translation transformation
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients.
  * \tparam _Dim the  dimension of the space, can be a compile time value or Dynamic
  *
  * \note This class is not aimed to be used to store a translation transformation,
  * but rather to make easier the constructions and updates of Transform objects.
  *
  * \sa class Scaling, class Transform
  */
template<typename _Scalar, int _Dim>
class Translation
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Dim)
  /** dimension of the space */
  enum { Dim = _Dim };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  /** corresponding vector type */
  typedef Matrix<Scalar,Dim,1> VectorType;
  /** corresponding linear transformation matrix type */
  typedef Matrix<Scalar,Dim,Dim> LinearMatrixType;
  /** corresponding affine transformation type */
  typedef Transform<Scalar,Dim,Affine> AffineTransformType;
  /** corresponding isometric transformation type */
  typedef Transform<Scalar,Dim,Isometry> IsometryTransformType;

protected:

  VectorType m_coeffs;

public:

  /** Default constructor without initialization. */
  EIGEN_DEVICE_FUNC Translation() {}
  /**  */
  EIGEN_DEVICE_FUNC inline Translation(const Scalar& sx, const Scalar& sy)
  {
    eigen_assert(Dim==2);
    m_coeffs.x() = sx;
    m_coeffs.y() = sy;
  }
  /**  */
  EIGEN_DEVICE_FUNC inline Translation(const Scalar& sx, const Scalar& sy, const Scalar& sz)
  {
    eigen_assert(Dim==3);
    m_coeffs.x() = sx;
    m_coeffs.y() = sy;
    m_coeffs.z() = sz;
  }
  /** Constructs and initialize the translation transformation from a vector of translation coefficients */
  EIGEN_DEVICE_FUNC explicit inline Translation(const VectorType& vector) : m_coeffs(vector) {}

  /** \brief Returns the x-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar x() const { return m_coeffs.x(); }
  /** \brief Returns the y-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar y() const { return m_coeffs.y(); }
  /** \brief Returns the z-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar z() const { return m_coeffs.z(); }

  /** \brief Returns the x-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& x() { return m_coeffs.x(); }
  /** \brief Returns the y-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& y() { return m_coeffs.y(); }
  /** \brief Returns the z-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& z() { return m_coeffs.z(); }

  EIGEN_DEVICE_FUNC const VectorType& vector() const { return m_coeffs; }
  EIGEN_DEVICE_FUNC VectorType& vector() { return m_coeffs; }

  EIGEN_DEVICE_FUNC const VectorType& translation() const { return m_coeffs; }
  EIGEN_DEVICE_FUNC VectorType& translation() { return m_coeffs; }

  /** Concatenates two translation */
  EIGEN_DEVICE_FUNC inline Translation operator* (const Translation& other) const
  { return Translation(m_coeffs + other.m_coeffs); }

  /** Concatenates a translation and a uniform scaling */
  EIGEN_DEVICE_FUNC inline AffineTransformType operator* (const UniformScaling<Scalar>& other) const;

  /** Concatenates a translation and a linear transformation */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline AffineTransformType operator* (const EigenBase<OtherDerived>& linear) const;

  /** Concatenates a translation and a rotation */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline IsometryTransformType operator*(const RotationBase<Derived,Dim>& r) const
  { return *this * IsometryTransformType(r); }

  /** \returns the concatenation of a linear transformation \a l with the translation \a t */
  // its a nightmare to define a templated friend function outside its declaration
  template<typename OtherDerived> friend
  EIGEN_DEVICE_FUNC inline AffineTransformType operator*(const EigenBase<OtherDerived>& linear, const Translation& t)
  {
    AffineTransformType res;
    res.matrix().setZero();
    res.linear() = linear.derived();
    res.translation() = linear.derived() * t.m_coeffs;
    res.matrix().row(Dim).setZero();
    res(Dim,Dim) = Scalar(1);
    return res;
  }

  /** Concatenates a translation and a transformation */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode> operator* (const Transform<Scalar,Dim,Mode,Options>& t) const
  {
    Transform<Scalar,Dim,Mode> res = t;
    res.pretranslate(m_coeffs);
    return res;
  }

  /** Applies translation to vector */
  template<typename Derived>
  inline typename internal::enable_if<Derived::IsVectorAtCompileTime,VectorType>::type
  operator* (const MatrixBase<Derived>& vec) const
  { return m_coeffs + vec.derived(); }

  /** \returns the inverse translation (opposite) */
  Translation inverse() const { return Translation(-m_coeffs); }

  static const Translation Identity() { return Translation(VectorType::Zero()); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Translation,Translation<NewScalarType,Dim> >::type cast() const
  { return typename internal::cast_return_type<Translation,Translation<NewScalarType,Dim> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Translation(const Translation<OtherScalarType,Dim>& other)
  { m_coeffs = other.vector().template cast<Scalar>(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Translation& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_coeffs.isApprox(other.m_coeffs, prec); }

};

/** \addtogroup Geometry_Module */
//@{
typedef Translation<float, 2> Translation2f;
typedef Translation<double,2> Translation2d;
typedef Translation<float, 3> Translation3f;
typedef Translation<double,3> Translation3d;
//@}

template<typename Scalar, int Dim>
EIGEN_DEVICE_FUNC inline typename Translation<Scalar,Dim>::AffineTransformType
Translation<Scalar,Dim>::operator* (const UniformScaling<Scalar>& other) const
{
  AffineTransformType res;
  res.matrix().setZero();
  res.linear().diagonal().fill(other.factor());
  res.translation() = m_coeffs;
  res(Dim,Dim) = Scalar(1);
  return res;
}

template<typename Scalar, int Dim>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline typename Translation<Scalar,Dim>::AffineTransformType
Translation<Scalar,Dim>::operator* (const EigenBase<OtherDerived>& linear) const
{
  AffineTransformType res;
  res.matrix().setZero();
  res.linear() = linear.derived();
  res.translation() = m_coeffs;
  res.matrix().row(Dim).setZero();
  res(Dim,Dim) = Scalar(1);
  return res;
}

} // end namespace Eigen

#endif // EIGEN_TRANSLATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Umeyama.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMEYAMA_H
#define EIGEN_UMEYAMA_H

// This file requires the user to include 
// * Eigen/Core
// * Eigen/LU 
// * Eigen/SVD
// * Eigen/Array

namespace Eigen { 

#ifndef EIGEN_PARSED_BY_DOXYGEN

// These helpers are required since it allows to use mixed types as parameters
// for the Umeyama. The problem with mixed parameters is that the return type
// cannot trivially be deduced when float and double types are mixed.
namespace internal {

// Compile time return type deduction for different MatrixBase types.
// Different means here different alignment and parameters but the same underlying
// real scalar type.
template<typename MatrixType, typename OtherMatrixType>
struct umeyama_transform_matrix_type
{
  enum {
    MinRowsAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(MatrixType::RowsAtCompileTime, OtherMatrixType::RowsAtCompileTime),

    // When possible we want to choose some small fixed size value since the result
    // is likely to fit on the stack. So here, EIGEN_SIZE_MIN_PREFER_DYNAMIC is not what we want.
    HomogeneousDimension = int(MinRowsAtCompileTime) == Dynamic ? Dynamic : int(MinRowsAtCompileTime)+1
  };

  typedef Matrix<typename traits<MatrixType>::Scalar,
    HomogeneousDimension,
    HomogeneousDimension,
    AutoAlign | (traits<MatrixType>::Flags & RowMajorBit ? RowMajor : ColMajor),
    HomogeneousDimension,
    HomogeneousDimension
  > type;
};

}

#endif

/**
* \geometry_module \ingroup Geometry_Module
*
* \brief Returns the transformation between two point sets.
*
* The algorithm is based on:
* "Least-squares estimation of transformation parameters between two point patterns",
* Shinji Umeyama, PAMI 1991, DOI: 10.1109/34.88573
*
* It estimates parameters \f$ c, \mathbf{R}, \f$ and \f$ \mathbf{t} \f$ such that
* \f{align*}
*   \frac{1}{n} \sum_{i=1}^n \vert\vert y_i - (c\mathbf{R}x_i + \mathbf{t}) \vert\vert_2^2
* \f}
* is minimized.
*
* The algorithm is based on the analysis of the covariance matrix
* \f$ \Sigma_{\mathbf{x}\mathbf{y}} \in \mathbb{R}^{d \times d} \f$
* of the input point sets \f$ \mathbf{x} \f$ and \f$ \mathbf{y} \f$ where 
* \f$d\f$ is corresponding to the dimension (which is typically small).
* The analysis is involving the SVD having a complexity of \f$O(d^3)\f$
* though the actual computational effort lies in the covariance
* matrix computation which has an asymptotic lower bound of \f$O(dm)\f$ when 
* the input point sets have dimension \f$d \times m\f$.
*
* Currently the method is working only for floating point matrices.
*
* \todo Should the return type of umeyama() become a Transform?
*
* \param src Source points \f$ \mathbf{x} = \left( x_1, \hdots, x_n \right) \f$.
* \param dst Destination points \f$ \mathbf{y} = \left( y_1, \hdots, y_n \right) \f$.
* \param with_scaling Sets \f$ c=1 \f$ when <code>false</code> is passed.
* \return The homogeneous transformation 
* \f{align*}
*   T = \begin{bmatrix} c\mathbf{R} & \mathbf{t} \\ \mathbf{0} & 1 \end{bmatrix}
* \f}
* minimizing the residual above. This transformation is always returned as an 
* Eigen::Matrix.
*/
template <typename Derived, typename OtherDerived>
typename internal::umeyama_transform_matrix_type<Derived, OtherDerived>::type
umeyama(const MatrixBase<Derived>& src, const MatrixBase<OtherDerived>& dst, bool with_scaling = true)
{
  typedef typename internal::umeyama_transform_matrix_type<Derived, OtherDerived>::type TransformationMatrixType;
  typedef typename internal::traits<TransformationMatrixType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;

  EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename internal::traits<OtherDerived>::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  enum { Dimension = EIGEN_SIZE_MIN_PREFER_DYNAMIC(Derived::RowsAtCompileTime, OtherDerived::RowsAtCompileTime) };

  typedef Matrix<Scalar, Dimension, 1> VectorType;
  typedef Matrix<Scalar, Dimension, Dimension> MatrixType;
  typedef typename internal::plain_matrix_type_row_major<Derived>::type RowMajorMatrixType;

  const Index m = src.rows(); // dimension
  const Index n = src.cols(); // number of measurements

  // required for demeaning ...
  const RealScalar one_over_n = RealScalar(1) / static_cast<RealScalar>(n);

  // computation of mean
  const VectorType src_mean = src.rowwise().sum() * one_over_n;
  const VectorType dst_mean = dst.rowwise().sum() * one_over_n;

  // demeaning of src and dst points
  const RowMajorMatrixType src_demean = src.colwise() - src_mean;
  const RowMajorMatrixType dst_demean = dst.colwise() - dst_mean;

  // Eq. (36)-(37)
  const Scalar src_var = src_demean.rowwise().squaredNorm().sum() * one_over_n;

  // Eq. (38)
  const MatrixType sigma = one_over_n * dst_demean * src_demean.transpose();

  JacobiSVD<MatrixType> svd(sigma, ComputeFullU | ComputeFullV);

  // Initialize the resulting transformation with an identity matrix...
  TransformationMatrixType Rt = TransformationMatrixType::Identity(m+1,m+1);

  // Eq. (39)
  VectorType S = VectorType::Ones(m);

  if  ( svd.matrixU().determinant() * svd.matrixV().determinant() < 0 )
    S(m-1) = -1;

  // Eq. (40) and (43)
  Rt.block(0,0,m,m).noalias() = svd.matrixU() * S.asDiagonal() * svd.matrixV().transpose();

  if (with_scaling)
  {
    // Eq. (42)
    const Scalar c = Scalar(1)/src_var * svd.singularValues().dot(S);

    // Eq. (41)
    Rt.col(m).head(m) = dst_mean;
    Rt.col(m).head(m).noalias() -= c*Rt.topLeftCorner(m,m)*src_mean;
    Rt.block(0,0,m,m) *= c;
  }
  else
  {
    Rt.col(m).head(m) = dst_mean;
    Rt.col(m).head(m).noalias() -= Rt.topLeftCorner(m,m)*src_mean;
  }

  return Rt;
}

} // end namespace Eigen

#endif // EIGEN_UMEYAMA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/arch/Geometry_SIMD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Rohit Garg <rpg.314@gmail.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GEOMETRY_SIMD_H
#define EIGEN_GEOMETRY_SIMD_H

namespace Eigen { 

namespace internal {

template<class Derived, class OtherDerived>
struct quat_product<Architecture::Target, Derived, OtherDerived, float>
{
  enum {
    AAlignment = traits<Derived>::Alignment,
    BAlignment = traits<OtherDerived>::Alignment,
    ResAlignment = traits<Quaternion<float> >::Alignment
  };
  static inline Quaternion<float> run(const QuaternionBase<Derived>& _a, const QuaternionBase<OtherDerived>& _b)
  {
    evaluator<typename Derived::Coefficients> ae(_a.coeffs());
    evaluator<typename OtherDerived::Coefficients> be(_b.coeffs());
    Quaternion<float> res;
    const float neg_zero = numext::bit_cast<float>(0x80000000u);
    const float arr[4] = {0.f, 0.f, 0.f, neg_zero};
    const Packet4f mask = ploadu<Packet4f>(arr);
    Packet4f a = ae.template packet<AAlignment,Packet4f>(0);
    Packet4f b = be.template packet<BAlignment,Packet4f>(0);
    Packet4f s1 = pmul(vec4f_swizzle1(a,1,2,0,2),vec4f_swizzle1(b,2,0,1,2));
    Packet4f s2 = pmul(vec4f_swizzle1(a,3,3,3,1),vec4f_swizzle1(b,0,1,2,1));
    pstoret<float,Packet4f,ResAlignment>(
              &res.x(),
              padd(psub(pmul(a,vec4f_swizzle1(b,3,3,3,3)),
                                    pmul(vec4f_swizzle1(a,2,0,1,0),
                                               vec4f_swizzle1(b,1,2,0,0))),
                         pxor(mask,padd(s1,s2))));
    
    return res;
  }
};

template<class Derived>
struct quat_conj<Architecture::Target, Derived, float>
{
  enum {
    ResAlignment = traits<Quaternion<float> >::Alignment
  };
  static inline Quaternion<float> run(const QuaternionBase<Derived>& q)
  {
    evaluator<typename Derived::Coefficients> qe(q.coeffs());
    Quaternion<float> res;
    const float neg_zero = numext::bit_cast<float>(0x80000000u);
    const float arr[4] = {neg_zero, neg_zero, neg_zero,0.f};
    const Packet4f mask = ploadu<Packet4f>(arr);
    pstoret<float,Packet4f,ResAlignment>(&res.x(), pxor(mask, qe.template packet<traits<Derived>::Alignment,Packet4f>(0)));
    return res;
  }
};


template<typename VectorLhs,typename VectorRhs>
struct cross3_impl<Architecture::Target,VectorLhs,VectorRhs,float,true>
{
  enum {
    ResAlignment = traits<typename plain_matrix_type<VectorLhs>::type>::Alignment
  };
  static inline typename plain_matrix_type<VectorLhs>::type
  run(const VectorLhs& lhs, const VectorRhs& rhs)
  {
    evaluator<VectorLhs> lhs_eval(lhs);
    evaluator<VectorRhs> rhs_eval(rhs);
    Packet4f a = lhs_eval.template packet<traits<VectorLhs>::Alignment,Packet4f>(0);
    Packet4f b = rhs_eval.template packet<traits<VectorRhs>::Alignment,Packet4f>(0);
    Packet4f mul1 = pmul(vec4f_swizzle1(a,1,2,0,3),vec4f_swizzle1(b,2,0,1,3));
    Packet4f mul2 = pmul(vec4f_swizzle1(a,2,0,1,3),vec4f_swizzle1(b,1,2,0,3));
    typename plain_matrix_type<VectorLhs>::type res;
    pstoret<float,Packet4f,ResAlignment>(&res.x(),psub(mul1,mul2));
    return res;
  }
};



#if (defined EIGEN_VECTORIZE_SSE) || (EIGEN_ARCH_ARM64)

template<class Derived, class OtherDerived>
struct quat_product<Architecture::Target, Derived, OtherDerived, double>
{
  enum {
    BAlignment = traits<OtherDerived>::Alignment,
    ResAlignment = traits<Quaternion<double> >::Alignment
  };

  static inline Quaternion<double> run(const QuaternionBase<Derived>& _a, const QuaternionBase<OtherDerived>& _b)
  {
  Quaternion<double> res;

  evaluator<typename Derived::Coefficients> ae(_a.coeffs());
  evaluator<typename OtherDerived::Coefficients> be(_b.coeffs());

  const double* a = _a.coeffs().data();
  Packet2d b_xy = be.template packet<BAlignment,Packet2d>(0);
  Packet2d b_zw = be.template packet<BAlignment,Packet2d>(2);
  Packet2d a_xx = pset1<Packet2d>(a[0]);
  Packet2d a_yy = pset1<Packet2d>(a[1]);
  Packet2d a_zz = pset1<Packet2d>(a[2]);
  Packet2d a_ww = pset1<Packet2d>(a[3]);

  // two temporaries:
  Packet2d t1, t2;

  /*
   * t1 = ww*xy + yy*zw
   * t2 = zz*xy - xx*zw
   * res.xy = t1 +/- swap(t2)
   */
  t1 = padd(pmul(a_ww, b_xy), pmul(a_yy, b_zw));
  t2 = psub(pmul(a_zz, b_xy), pmul(a_xx, b_zw));
  pstoret<double,Packet2d,ResAlignment>(&res.x(), paddsub(t1, preverse(t2)));
  
  /*
   * t1 = ww*zw - yy*xy
   * t2 = zz*zw + xx*xy
   * res.zw = t1 -/+ swap(t2) = swap( swap(t1) +/- t2)
   */
  t1 = psub(pmul(a_ww, b_zw), pmul(a_yy, b_xy));
  t2 = padd(pmul(a_zz, b_zw), pmul(a_xx, b_xy));
  pstoret<double,Packet2d,ResAlignment>(&res.z(), preverse(paddsub(preverse(t1), t2)));

  return res;
}
};

template<class Derived>
struct quat_conj<Architecture::Target, Derived, double>
{
  enum {
    ResAlignment = traits<Quaternion<double> >::Alignment
  };
  static inline Quaternion<double> run(const QuaternionBase<Derived>& q)
  {
    evaluator<typename Derived::Coefficients> qe(q.coeffs());
    Quaternion<double> res;
    const double neg_zero = numext::bit_cast<double>(0x8000000000000000ull);
    const double arr1[2] = {neg_zero, neg_zero};
    const double arr2[2] = {neg_zero,  0.0};
    const Packet2d mask0 = ploadu<Packet2d>(arr1);
    const Packet2d mask2 = ploadu<Packet2d>(arr2);
    pstoret<double,Packet2d,ResAlignment>(&res.x(), pxor(mask0, qe.template packet<traits<Derived>::Alignment,Packet2d>(0)));
    pstoret<double,Packet2d,ResAlignment>(&res.z(), pxor(mask2, qe.template packet<traits<Derived>::Alignment,Packet2d>(2)));
    return res;
  }
};

#endif // end EIGEN_VECTORIZE_SSE_OR_EIGEN_ARCH_ARM64

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GEOMETRY_SIMD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Householder/BlockHouseholder.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Vincent Lejeune
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLOCK_HOUSEHOLDER_H
#define EIGEN_BLOCK_HOUSEHOLDER_H

// This file contains some helper function to deal with block householder reflectors

namespace Eigen { 

namespace internal {
  
/** \internal */
// template<typename TriangularFactorType,typename VectorsType,typename CoeffsType>
// void make_block_householder_triangular_factor(TriangularFactorType& triFactor, const VectorsType& vectors, const CoeffsType& hCoeffs)
// {
//   typedef typename VectorsType::Scalar Scalar;
//   const Index nbVecs = vectors.cols();
//   eigen_assert(triFactor.rows() == nbVecs && triFactor.cols() == nbVecs && vectors.rows()>=nbVecs);
// 
//   for(Index i = 0; i < nbVecs; i++)
//   {
//     Index rs = vectors.rows() - i;
//     // Warning, note that hCoeffs may alias with vectors.
//     // It is then necessary to copy it before modifying vectors(i,i). 
//     typename CoeffsType::Scalar h = hCoeffs(i);
//     // This hack permits to pass trough nested Block<> and Transpose<> expressions.
//     Scalar *Vii_ptr = const_cast<Scalar*>(vectors.data() + vectors.outerStride()*i + vectors.innerStride()*i);
//     Scalar Vii = *Vii_ptr;
//     *Vii_ptr = Scalar(1);
//     triFactor.col(i).head(i).noalias() = -h * vectors.block(i, 0, rs, i).adjoint()
//                                        * vectors.col(i).tail(rs);
//     *Vii_ptr = Vii;
//     // FIXME add .noalias() once the triangular product can work inplace
//     triFactor.col(i).head(i) = triFactor.block(0,0,i,i).template triangularView<Upper>()
//                              * triFactor.col(i).head(i);
//     triFactor(i,i) = hCoeffs(i);
//   }
// }

/** \internal */
// This variant avoid modifications in vectors
template<typename TriangularFactorType,typename VectorsType,typename CoeffsType>
void make_block_householder_triangular_factor(TriangularFactorType& triFactor, const VectorsType& vectors, const CoeffsType& hCoeffs)
{
  const Index nbVecs = vectors.cols();
  eigen_assert(triFactor.rows() == nbVecs && triFactor.cols() == nbVecs && vectors.rows()>=nbVecs);

  for(Index i = nbVecs-1; i >=0 ; --i)
  {
    Index rs = vectors.rows() - i - 1;
    Index rt = nbVecs-i-1;

    if(rt>0)
    {
      triFactor.row(i).tail(rt).noalias() = -hCoeffs(i) * vectors.col(i).tail(rs).adjoint()
                                                        * vectors.bottomRightCorner(rs, rt).template triangularView<UnitLower>();
            
      // FIXME use the following line with .noalias() once the triangular product can work inplace
      // triFactor.row(i).tail(rt) = triFactor.row(i).tail(rt) * triFactor.bottomRightCorner(rt,rt).template triangularView<Upper>();
      for(Index j=nbVecs-1; j>i; --j)
      {
        typename TriangularFactorType::Scalar z = triFactor(i,j);
        triFactor(i,j) = z * triFactor(j,j);
        if(nbVecs-j-1>0)
          triFactor.row(i).tail(nbVecs-j-1) += z * triFactor.row(j).tail(nbVecs-j-1);
      }
      
    }
    triFactor(i,i) = hCoeffs(i);
  }
}

/** \internal
  * if forward then perform   mat = H0 * H1 * H2 * mat
  * otherwise perform         mat = H2 * H1 * H0 * mat
  */
template<typename MatrixType,typename VectorsType,typename CoeffsType>
void apply_block_householder_on_the_left(MatrixType& mat, const VectorsType& vectors, const CoeffsType& hCoeffs, bool forward)
{
  enum { TFactorSize = MatrixType::ColsAtCompileTime };
  Index nbVecs = vectors.cols();
  Matrix<typename MatrixType::Scalar, TFactorSize, TFactorSize, RowMajor> T(nbVecs,nbVecs);
  
  if(forward) make_block_householder_triangular_factor(T, vectors, hCoeffs);
  else        make_block_householder_triangular_factor(T, vectors, hCoeffs.conjugate());  
  const TriangularView<const VectorsType, UnitLower> V(vectors);

  // A -= V T V^* A
  Matrix<typename MatrixType::Scalar,VectorsType::ColsAtCompileTime,MatrixType::ColsAtCompileTime,
         (VectorsType::MaxColsAtCompileTime==1 && MatrixType::MaxColsAtCompileTime!=1)?RowMajor:ColMajor,
         VectorsType::MaxColsAtCompileTime,MatrixType::MaxColsAtCompileTime> tmp = V.adjoint() * mat;
  // FIXME add .noalias() once the triangular product can work inplace
  if(forward) tmp = T.template triangularView<Upper>()           * tmp;
  else        tmp = T.template triangularView<Upper>().adjoint() * tmp;
  mat.noalias() -= V * tmp;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLOCK_HOUSEHOLDER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Householder/Householder.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_H
#define EIGEN_HOUSEHOLDER_H

namespace Eigen { 

namespace internal {
template<int n> struct decrement_size
{
  enum {
    ret = n==Dynamic ? n : n-1
  };
};
}

/** Computes the elementary reflector H such that:
  * \f$ H *this = [ beta 0 ... 0]^T \f$
  * where the transformation H is:
  * \f$ H = I - tau v v^*\f$
  * and the vector v is:
  * \f$ v^T = [1 essential^T] \f$
  *
  * The essential part of the vector \c v is stored in *this.
  * 
  * On output:
  * \param tau the scaling factor of the Householder transformation
  * \param beta the result of H * \c *this
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::applyHouseholderOnTheLeft(),
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::makeHouseholderInPlace(Scalar& tau, RealScalar& beta)
{
  VectorBlock<Derived, internal::decrement_size<Base::SizeAtCompileTime>::ret> essentialPart(derived(), 1, size()-1);
  makeHouseholder(essentialPart, tau, beta);
}

/** Computes the elementary reflector H such that:
  * \f$ H *this = [ beta 0 ... 0]^T \f$
  * where the transformation H is:
  * \f$ H = I - tau v v^*\f$
  * and the vector v is:
  * \f$ v^T = [1 essential^T] \f$
  *
  * On output:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param beta the result of H * \c *this
  *
  * \sa MatrixBase::makeHouseholderInPlace(), MatrixBase::applyHouseholderOnTheLeft(),
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::makeHouseholder(
  EssentialPart& essential,
  Scalar& tau,
  RealScalar& beta) const
{
  using std::sqrt;
  using numext::conj;
  
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(EssentialPart)
  VectorBlock<const Derived, EssentialPart::SizeAtCompileTime> tail(derived(), 1, size()-1);
  
  RealScalar tailSqNorm = size()==1 ? RealScalar(0) : tail.squaredNorm();
  Scalar c0 = coeff(0);
  const RealScalar tol = (std::numeric_limits<RealScalar>::min)();

  if(tailSqNorm <= tol && numext::abs2(numext::imag(c0))<=tol)
  {
    tau = RealScalar(0);
    beta = numext::real(c0);
    essential.setZero();
  }
  else
  {
    beta = sqrt(numext::abs2(c0) + tailSqNorm);
    if (numext::real(c0)>=RealScalar(0))
      beta = -beta;
    essential = tail / (c0 - beta);
    tau = conj((beta - c0) / beta);
  }
}

/** Apply the elementary reflector H given by
  * \f$ H = I - tau v v^*\f$
  * with
  * \f$ v^T = [1 essential^T] \f$
  * from the left to a vector or matrix.
  *
  * On input:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param workspace a pointer to working space with at least
  *                  this->cols() entries
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::makeHouseholderInPlace(), 
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::applyHouseholderOnTheLeft(
  const EssentialPart& essential,
  const Scalar& tau,
  Scalar* workspace)
{
  if(rows() == 1)
  {
    *this *= Scalar(1)-tau;
  }
  else if(tau!=Scalar(0))
  {
    Map<typename internal::plain_row_type<PlainObject>::type> tmp(workspace,cols());
    Block<Derived, EssentialPart::SizeAtCompileTime, Derived::ColsAtCompileTime> bottom(derived(), 1, 0, rows()-1, cols());
    tmp.noalias() = essential.adjoint() * bottom;
    tmp += this->row(0);
    this->row(0) -= tau * tmp;
    bottom.noalias() -= tau * essential * tmp;
  }
}

/** Apply the elementary reflector H given by
  * \f$ H = I - tau v v^*\f$
  * with
  * \f$ v^T = [1 essential^T] \f$
  * from the right to a vector or matrix.
  *
  * On input:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param workspace a pointer to working space with at least
  *                  this->rows() entries
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::makeHouseholderInPlace(), 
  *     MatrixBase::applyHouseholderOnTheLeft()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::applyHouseholderOnTheRight(
  const EssentialPart& essential,
  const Scalar& tau,
  Scalar* workspace)
{
  if(cols() == 1)
  {
    *this *= Scalar(1)-tau;
  }
  else if(tau!=Scalar(0))
  {
    Map<typename internal::plain_col_type<PlainObject>::type> tmp(workspace,rows());
    Block<Derived, Derived::RowsAtCompileTime, EssentialPart::SizeAtCompileTime> right(derived(), 0, 1, rows(), cols()-1);
    tmp.noalias() = right * essential;
    tmp += this->col(0);
    this->col(0) -= tau * tmp;
    right.noalias() -= tau * tmp * essential.adjoint();
  }
}

} // end namespace Eigen

#endif // EIGEN_HOUSEHOLDER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Householder/HouseholderSequence.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_SEQUENCE_H
#define EIGEN_HOUSEHOLDER_SEQUENCE_H

namespace Eigen {

/** \ingroup Householder_Module
  * \householder_module
  * \class HouseholderSequence
  * \brief Sequence of Householder reflections acting on subspaces with decreasing size
  * \tparam VectorsType type of matrix containing the Householder vectors
  * \tparam CoeffsType  type of vector containing the Householder coefficients
  * \tparam Side        either OnTheLeft (the default) or OnTheRight
  *
  * This class represents a product sequence of Householder reflections where the first Householder reflection
  * acts on the whole space, the second Householder reflection leaves the one-dimensional subspace spanned by
  * the first unit vector invariant, the third Householder reflection leaves the two-dimensional subspace
  * spanned by the first two unit vectors invariant, and so on up to the last reflection which leaves all but
  * one dimensions invariant and acts only on the last dimension. Such sequences of Householder reflections
  * are used in several algorithms to zero out certain parts of a matrix. Indeed, the methods
  * HessenbergDecomposition::matrixQ(), Tridiagonalization::matrixQ(), HouseholderQR::householderQ(),
  * and ColPivHouseholderQR::householderQ() all return a %HouseholderSequence.
  *
  * More precisely, the class %HouseholderSequence represents an \f$ n \times n \f$ matrix \f$ H \f$ of the
  * form \f$ H = \prod_{i=0}^{n-1} H_i \f$ where the i-th Householder reflection is \f$ H_i = I - h_i v_i
  * v_i^* \f$. The i-th Householder coefficient \f$ h_i \f$ is a scalar and the i-th Householder vector \f$
  * v_i \f$ is a vector of the form
  * \f[
  * v_i = [\underbrace{0, \ldots, 0}_{i-1\mbox{ zeros}}, 1, \underbrace{*, \ldots,*}_{n-i\mbox{ arbitrary entries}} ].
  * \f]
  * The last \f$ n-i \f$ entries of \f$ v_i \f$ are called the essential part of the Householder vector.
  *
  * Typical usages are listed below, where H is a HouseholderSequence:
  * \code
  * A.applyOnTheRight(H);             // A = A * H
  * A.applyOnTheLeft(H);              // A = H * A
  * A.applyOnTheRight(H.adjoint());   // A = A * H^*
  * A.applyOnTheLeft(H.adjoint());    // A = H^* * A
  * MatrixXd Q = H;                   // conversion to a dense matrix
  * \endcode
  * In addition to the adjoint, you can also apply the inverse (=adjoint), the transpose, and the conjugate operators.
  *
  * See the documentation for HouseholderSequence(const VectorsType&, const CoeffsType&) for an example.
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */

namespace internal {

template<typename VectorsType, typename CoeffsType, int Side>
struct traits<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
  typedef typename VectorsType::Scalar Scalar;
  typedef typename VectorsType::StorageIndex StorageIndex;
  typedef typename VectorsType::StorageKind StorageKind;
  enum {
    RowsAtCompileTime = Side==OnTheLeft ? traits<VectorsType>::RowsAtCompileTime
                                        : traits<VectorsType>::ColsAtCompileTime,
    ColsAtCompileTime = RowsAtCompileTime,
    MaxRowsAtCompileTime = Side==OnTheLeft ? traits<VectorsType>::MaxRowsAtCompileTime
                                           : traits<VectorsType>::MaxColsAtCompileTime,
    MaxColsAtCompileTime = MaxRowsAtCompileTime,
    Flags = 0
  };
};

struct HouseholderSequenceShape {};

template<typename VectorsType, typename CoeffsType, int Side>
struct evaluator_traits<HouseholderSequence<VectorsType,CoeffsType,Side> >
  : public evaluator_traits_base<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
  typedef HouseholderSequenceShape Shape;
};

template<typename VectorsType, typename CoeffsType, int Side>
struct hseq_side_dependent_impl
{
  typedef Block<const VectorsType, Dynamic, 1> EssentialVectorType;
  typedef HouseholderSequence<VectorsType, CoeffsType, OnTheLeft> HouseholderSequenceType;
  static EIGEN_DEVICE_FUNC inline const EssentialVectorType essentialVector(const HouseholderSequenceType& h, Index k)
  {
    Index start = k+1+h.m_shift;
    return Block<const VectorsType,Dynamic,1>(h.m_vectors, start, k, h.rows()-start, 1);
  }
};

template<typename VectorsType, typename CoeffsType>
struct hseq_side_dependent_impl<VectorsType, CoeffsType, OnTheRight>
{
  typedef Transpose<Block<const VectorsType, 1, Dynamic> > EssentialVectorType;
  typedef HouseholderSequence<VectorsType, CoeffsType, OnTheRight> HouseholderSequenceType;
  static inline const EssentialVectorType essentialVector(const HouseholderSequenceType& h, Index k)
  {
    Index start = k+1+h.m_shift;
    return Block<const VectorsType,1,Dynamic>(h.m_vectors, k, start, 1, h.rows()-start).transpose();
  }
};

template<typename OtherScalarType, typename MatrixType> struct matrix_type_times_scalar_type
{
  typedef typename ScalarBinaryOpTraits<OtherScalarType, typename MatrixType::Scalar>::ReturnType
    ResultScalar;
  typedef Matrix<ResultScalar, MatrixType::RowsAtCompileTime, MatrixType::ColsAtCompileTime,
                 0, MatrixType::MaxRowsAtCompileTime, MatrixType::MaxColsAtCompileTime> Type;
};

} // end namespace internal

template<typename VectorsType, typename CoeffsType, int Side> class HouseholderSequence
  : public EigenBase<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
    typedef typename internal::hseq_side_dependent_impl<VectorsType,CoeffsType,Side>::EssentialVectorType EssentialVectorType;

  public:
    enum {
      RowsAtCompileTime = internal::traits<HouseholderSequence>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<HouseholderSequence>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<HouseholderSequence>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<HouseholderSequence>::MaxColsAtCompileTime
    };
    typedef typename internal::traits<HouseholderSequence>::Scalar Scalar;

    typedef HouseholderSequence<
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename VectorsType::ConjugateReturnType>::type,
        VectorsType>::type,
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename CoeffsType::ConjugateReturnType>::type,
        CoeffsType>::type,
      Side
    > ConjugateReturnType;

    typedef HouseholderSequence<
      VectorsType,
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename CoeffsType::ConjugateReturnType>::type,
        CoeffsType>::type,
      Side
    > AdjointReturnType;

    typedef HouseholderSequence<
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename VectorsType::ConjugateReturnType>::type,
        VectorsType>::type,
      CoeffsType,
      Side
    > TransposeReturnType;

    typedef HouseholderSequence<
      typename internal::add_const<VectorsType>::type,
      typename internal::add_const<CoeffsType>::type,
      Side
    > ConstHouseholderSequence;

    /** \brief Constructor.
      * \param[in]  v      %Matrix containing the essential parts of the Householder vectors
      * \param[in]  h      Vector containing the Householder coefficients
      *
      * Constructs the Householder sequence with coefficients given by \p h and vectors given by \p v. The
      * i-th Householder coefficient \f$ h_i \f$ is given by \p h(i) and the essential part of the i-th
      * Householder vector \f$ v_i \f$ is given by \p v(k,i) with \p k > \p i (the subdiagonal part of the
      * i-th column). If \p v has fewer columns than rows, then the Householder sequence contains as many
      * Householder reflections as there are columns.
      *
      * \note The %HouseholderSequence object stores \p v and \p h by reference.
      *
      * Example: \include HouseholderSequence_HouseholderSequence.cpp
      * Output: \verbinclude HouseholderSequence_HouseholderSequence.out
      *
      * \sa setLength(), setShift()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence(const VectorsType& v, const CoeffsType& h)
      : m_vectors(v), m_coeffs(h), m_reverse(false), m_length(v.diagonalSize()),
        m_shift(0)
    {
    }

    /** \brief Copy constructor. */
    EIGEN_DEVICE_FUNC
    HouseholderSequence(const HouseholderSequence& other)
      : m_vectors(other.m_vectors),
        m_coeffs(other.m_coeffs),
        m_reverse(other.m_reverse),
        m_length(other.m_length),
        m_shift(other.m_shift)
    {
    }

    /** \brief Number of rows of transformation viewed as a matrix.
      * \returns Number of rows
      * \details This equals the dimension of the space that the transformation acts on.
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return Side==OnTheLeft ? m_vectors.rows() : m_vectors.cols(); }

    /** \brief Number of columns of transformation viewed as a matrix.
      * \returns Number of columns
      * \details This equals the dimension of the space that the transformation acts on.
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return rows(); }

    /** \brief Essential part of a Householder vector.
      * \param[in]  k  Index of Householder reflection
      * \returns    Vector containing non-trivial entries of k-th Householder vector
      *
      * This function returns the essential part of the Householder vector \f$ v_i \f$. This is a vector of
      * length \f$ n-i \f$ containing the last \f$ n-i \f$ entries of the vector
      * \f[
      * v_i = [\underbrace{0, \ldots, 0}_{i-1\mbox{ zeros}}, 1, \underbrace{*, \ldots,*}_{n-i\mbox{ arbitrary entries}} ].
      * \f]
      * The index \f$ i \f$ equals \p k + shift(), corresponding to the k-th column of the matrix \p v
      * passed to the constructor.
      *
      * \sa setShift(), shift()
      */
    EIGEN_DEVICE_FUNC
    const EssentialVectorType essentialVector(Index k) const
    {
      eigen_assert(k >= 0 && k < m_length);
      return internal::hseq_side_dependent_impl<VectorsType,CoeffsType,Side>::essentialVector(*this, k);
    }

    /** \brief %Transpose of the Householder sequence. */
    TransposeReturnType transpose() const
    {
      return TransposeReturnType(m_vectors.conjugate(), m_coeffs)
              .setReverseFlag(!m_reverse)
              .setLength(m_length)
              .setShift(m_shift);
    }

    /** \brief Complex conjugate of the Householder sequence. */
    ConjugateReturnType conjugate() const
    {
      return ConjugateReturnType(m_vectors.conjugate(), m_coeffs.conjugate())
             .setReverseFlag(m_reverse)
             .setLength(m_length)
             .setShift(m_shift);
    }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstHouseholderSequence>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstHouseholderSequence>::type ReturnType;
      return ReturnType(m_vectors.template conjugateIf<Cond>(), m_coeffs.template conjugateIf<Cond>());
    }

    /** \brief Adjoint (conjugate transpose) of the Householder sequence. */
    AdjointReturnType adjoint() const
    {
      return AdjointReturnType(m_vectors, m_coeffs.conjugate())
              .setReverseFlag(!m_reverse)
              .setLength(m_length)
              .setShift(m_shift);
    }

    /** \brief Inverse of the Householder sequence (equals the adjoint). */
    AdjointReturnType inverse() const { return adjoint(); }

    /** \internal */
    template<typename DestType>
    inline EIGEN_DEVICE_FUNC
    void evalTo(DestType& dst) const
    {
      Matrix<Scalar, DestType::RowsAtCompileTime, 1,
             AutoAlign|ColMajor, DestType::MaxRowsAtCompileTime, 1> workspace(rows());
      evalTo(dst, workspace);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    EIGEN_DEVICE_FUNC
    void evalTo(Dest& dst, Workspace& workspace) const
    {
      workspace.resize(rows());
      Index vecs = m_length;
      if(internal::is_same_dense(dst,m_vectors))
      {
        // in-place
        dst.diagonal().setOnes();
        dst.template triangularView<StrictlyUpper>().setZero();
        for(Index k = vecs-1; k >= 0; --k)
        {
          Index cornerSize = rows() - k - m_shift;
          if(m_reverse)
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheRight(essentialVector(k), m_coeffs.coeff(k), workspace.data());
          else
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheLeft(essentialVector(k), m_coeffs.coeff(k), workspace.data());

          // clear the off diagonal vector
          dst.col(k).tail(rows()-k-1).setZero();
        }
        // clear the remaining columns if needed
        for(Index k = 0; k<cols()-vecs ; ++k)
          dst.col(k).tail(rows()-k-1).setZero();
      }
      else if(m_length>BlockSize)
      {
        dst.setIdentity(rows(), rows());
        if(m_reverse)
          applyThisOnTheLeft(dst,workspace,true);
        else
          applyThisOnTheLeft(dst,workspace,true);
      }
      else
      {
        dst.setIdentity(rows(), rows());
        for(Index k = vecs-1; k >= 0; --k)
        {
          Index cornerSize = rows() - k - m_shift;
          if(m_reverse)
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheRight(essentialVector(k), m_coeffs.coeff(k), workspace.data());
          else
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheLeft(essentialVector(k), m_coeffs.coeff(k), workspace.data());
        }
      }
    }

    /** \internal */
    template<typename Dest> inline void applyThisOnTheRight(Dest& dst) const
    {
      Matrix<Scalar,1,Dest::RowsAtCompileTime,RowMajor,1,Dest::MaxRowsAtCompileTime> workspace(dst.rows());
      applyThisOnTheRight(dst, workspace);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    inline void applyThisOnTheRight(Dest& dst, Workspace& workspace) const
    {
      workspace.resize(dst.rows());
      for(Index k = 0; k < m_length; ++k)
      {
        Index actual_k = m_reverse ? m_length-k-1 : k;
        dst.rightCols(rows()-m_shift-actual_k)
           .applyHouseholderOnTheRight(essentialVector(actual_k), m_coeffs.coeff(actual_k), workspace.data());
      }
    }

    /** \internal */
    template<typename Dest> inline void applyThisOnTheLeft(Dest& dst, bool inputIsIdentity = false) const
    {
      Matrix<Scalar,1,Dest::ColsAtCompileTime,RowMajor,1,Dest::MaxColsAtCompileTime> workspace;
      applyThisOnTheLeft(dst, workspace, inputIsIdentity);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    inline void applyThisOnTheLeft(Dest& dst, Workspace& workspace, bool inputIsIdentity = false) const
    {
      if(inputIsIdentity && m_reverse)
        inputIsIdentity = false;
      // if the entries are large enough, then apply the reflectors by block
      if(m_length>=BlockSize && dst.cols()>1)
      {
        // Make sure we have at least 2 useful blocks, otherwise it is point-less:
        Index blockSize = m_length<Index(2*BlockSize) ? (m_length+1)/2 : Index(BlockSize);
        for(Index i = 0; i < m_length; i+=blockSize)
        {
          Index end = m_reverse ? (std::min)(m_length,i+blockSize) : m_length-i;
          Index k = m_reverse ? i : (std::max)(Index(0),end-blockSize);
          Index bs = end-k;
          Index start = k + m_shift;

          typedef Block<typename internal::remove_all<VectorsType>::type,Dynamic,Dynamic> SubVectorsType;
          SubVectorsType sub_vecs1(m_vectors.const_cast_derived(), Side==OnTheRight ? k : start,
                                                                   Side==OnTheRight ? start : k,
                                                                   Side==OnTheRight ? bs : m_vectors.rows()-start,
                                                                   Side==OnTheRight ? m_vectors.cols()-start : bs);
          typename internal::conditional<Side==OnTheRight, Transpose<SubVectorsType>, SubVectorsType&>::type sub_vecs(sub_vecs1);

          Index dstStart = dst.rows()-rows()+m_shift+k;
          Index dstRows  = rows()-m_shift-k;
          Block<Dest,Dynamic,Dynamic> sub_dst(dst,
                                              dstStart,
                                              inputIsIdentity ? dstStart : 0,
                                              dstRows,
                                              inputIsIdentity ? dstRows : dst.cols());
          apply_block_householder_on_the_left(sub_dst, sub_vecs, m_coeffs.segment(k, bs), !m_reverse);
        }
      }
      else
      {
        workspace.resize(dst.cols());
        for(Index k = 0; k < m_length; ++k)
        {
          Index actual_k = m_reverse ? k : m_length-k-1;
          Index dstStart = rows()-m_shift-actual_k;
          dst.bottomRightCorner(dstStart, inputIsIdentity ? dstStart : dst.cols())
            .applyHouseholderOnTheLeft(essentialVector(actual_k), m_coeffs.coeff(actual_k), workspace.data());
        }
      }
    }

    /** \brief Computes the product of a Householder sequence with a matrix.
      * \param[in]  other  %Matrix being multiplied.
      * \returns    Expression object representing the product.
      *
      * This function computes \f$ HM \f$ where \f$ H \f$ is the Householder sequence represented by \p *this
      * and \f$ M \f$ is the matrix \p other.
      */
    template<typename OtherDerived>
    typename internal::matrix_type_times_scalar_type<Scalar, OtherDerived>::Type operator*(const MatrixBase<OtherDerived>& other) const
    {
      typename internal::matrix_type_times_scalar_type<Scalar, OtherDerived>::Type
        res(other.template cast<typename internal::matrix_type_times_scalar_type<Scalar,OtherDerived>::ResultScalar>());
      applyThisOnTheLeft(res, internal::is_identity<OtherDerived>::value && res.rows()==res.cols());
      return res;
    }

    template<typename _VectorsType, typename _CoeffsType, int _Side> friend struct internal::hseq_side_dependent_impl;

    /** \brief Sets the length of the Householder sequence.
      * \param [in]  length  New value for the length.
      *
      * By default, the length \f$ n \f$ of the Householder sequence \f$ H = H_0 H_1 \ldots H_{n-1} \f$ is set
      * to the number of columns of the matrix \p v passed to the constructor, or the number of rows if that
      * is smaller. After this function is called, the length equals \p length.
      *
      * \sa length()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence& setLength(Index length)
    {
      m_length = length;
      return *this;
    }

    /** \brief Sets the shift of the Householder sequence.
      * \param [in]  shift  New value for the shift.
      *
      * By default, a %HouseholderSequence object represents \f$ H = H_0 H_1 \ldots H_{n-1} \f$ and the i-th
      * column of the matrix \p v passed to the constructor corresponds to the i-th Householder
      * reflection. After this function is called, the object represents \f$ H = H_{\mathrm{shift}}
      * H_{\mathrm{shift}+1} \ldots H_{n-1} \f$ and the i-th column of \p v corresponds to the (shift+i)-th
      * Householder reflection.
      *
      * \sa shift()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence& setShift(Index shift)
    {
      m_shift = shift;
      return *this;
    }

    EIGEN_DEVICE_FUNC
    Index length() const { return m_length; }  /**< \brief Returns the length of the Householder sequence. */

    EIGEN_DEVICE_FUNC
    Index shift() const { return m_shift; }    /**< \brief Returns the shift of the Householder sequence. */

    /* Necessary for .adjoint() and .conjugate() */
    template <typename VectorsType2, typename CoeffsType2, int Side2> friend class HouseholderSequence;

  protected:

    /** \internal
      * \brief Sets the reverse flag.
      * \param [in]  reverse  New value of the reverse flag.
      *
      * By default, the reverse flag is not set. If the reverse flag is set, then this object represents
      * \f$ H^r = H_{n-1} \ldots H_1 H_0 \f$ instead of \f$ H = H_0 H_1 \ldots H_{n-1} \f$.
      * \note For real valued HouseholderSequence this is equivalent to transposing \f$ H \f$.
      *
      * \sa reverseFlag(), transpose(), adjoint()
      */
    HouseholderSequence& setReverseFlag(bool reverse)
    {
      m_reverse = reverse;
      return *this;
    }

    bool reverseFlag() const { return m_reverse; }     /**< \internal \brief Returns the reverse flag. */

    typename VectorsType::Nested m_vectors;
    typename CoeffsType::Nested m_coeffs;
    bool m_reverse;
    Index m_length;
    Index m_shift;
    enum { BlockSize = 48 };
};

/** \brief Computes the product of a matrix with a Householder sequence.
  * \param[in]  other  %Matrix being multiplied.
  * \param[in]  h      %HouseholderSequence being multiplied.
  * \returns    Expression object representing the product.
  *
  * This function computes \f$ MH \f$ where \f$ M \f$ is the matrix \p other and \f$ H \f$ is the
  * Householder sequence represented by \p h.
  */
template<typename OtherDerived, typename VectorsType, typename CoeffsType, int Side>
typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::Type operator*(const MatrixBase<OtherDerived>& other, const HouseholderSequence<VectorsType,CoeffsType,Side>& h)
{
  typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::Type
    res(other.template cast<typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::ResultScalar>());
  h.applyThisOnTheRight(res);
  return res;
}

/** \ingroup Householder_Module \householder_module
  * \brief Convenience function for constructing a Householder sequence.
  * \returns A HouseholderSequence constructed from the specified arguments.
  */
template<typename VectorsType, typename CoeffsType>
HouseholderSequence<VectorsType,CoeffsType> householderSequence(const VectorsType& v, const CoeffsType& h)
{
  return HouseholderSequence<VectorsType,CoeffsType,OnTheLeft>(v, h);
}

/** \ingroup Householder_Module \householder_module
  * \brief Convenience function for constructing a Householder sequence.
  * \returns A HouseholderSequence constructed from the specified arguments.
  * \details This function differs from householderSequence() in that the template argument \p OnTheSide of
  * the constructed HouseholderSequence is set to OnTheRight, instead of the default OnTheLeft.
  */
template<typename VectorsType, typename CoeffsType>
HouseholderSequence<VectorsType,CoeffsType,OnTheRight> rightHouseholderSequence(const VectorsType& v, const CoeffsType& h)
{
  return HouseholderSequence<VectorsType,CoeffsType,OnTheRight>(v, h);
}

} // end namespace Eigen

#endif // EIGEN_HOUSEHOLDER_SEQUENCE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BasicPreconditioners.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BASIC_PRECONDITIONERS_H
#define EIGEN_BASIC_PRECONDITIONERS_H

namespace Eigen {

/** \ingroup IterativeLinearSolvers_Module
  * \brief A preconditioner based on the digonal entries
  *
  * This class allows to approximately solve for A.x = b problems assuming A is a diagonal matrix.
  * In other words, this preconditioner neglects all off diagonal entries and, in Eigen's language, solves for:
    \code
    A.diagonal().asDiagonal() . x = b
    \endcode
  *
  * \tparam _Scalar the type of the scalar.
  *
  * \implsparsesolverconcept
  *
  * This preconditioner is suitable for both selfadjoint and general problems.
  * The diagonal entries are pre-inverted and stored into a dense vector.
  *
  * \note A variant that has yet to be implemented would attempt to preserve the norm of each column.
  *
  * \sa class LeastSquareDiagonalPreconditioner, class ConjugateGradient
  */
template <typename _Scalar>
class DiagonalPreconditioner
{
    typedef _Scalar Scalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
  public:
    typedef typename Vector::StorageIndex StorageIndex;
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

    DiagonalPreconditioner() : m_isInitialized(false) {}

    template<typename MatType>
    explicit DiagonalPreconditioner(const MatType& mat) : m_invdiag(mat.cols())
    {
      compute(mat);
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_invdiag.size(); }
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_invdiag.size(); }

    template<typename MatType>
    DiagonalPreconditioner& analyzePattern(const MatType& )
    {
      return *this;
    }

    template<typename MatType>
    DiagonalPreconditioner& factorize(const MatType& mat)
    {
      m_invdiag.resize(mat.cols());
      for(int j=0; j<mat.outerSize(); ++j)
      {
        typename MatType::InnerIterator it(mat,j);
        while(it && it.index()!=j) ++it;
        if(it && it.index()==j && it.value()!=Scalar(0))
          m_invdiag(j) = Scalar(1)/it.value();
        else
          m_invdiag(j) = Scalar(1);
      }
      m_isInitialized = true;
      return *this;
    }

    template<typename MatType>
    DiagonalPreconditioner& compute(const MatType& mat)
    {
      return factorize(mat);
    }

    /** \internal */
    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_invdiag.array() * b.array() ;
    }

    template<typename Rhs> inline const Solve<DiagonalPreconditioner, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "DiagonalPreconditioner is not initialized.");
      eigen_assert(m_invdiag.size()==b.rows()
                && "DiagonalPreconditioner::solve(): invalid number of rows of the right hand side matrix b");
      return Solve<DiagonalPreconditioner, Rhs>(*this, b.derived());
    }

    ComputationInfo info() { return Success; }

  protected:
    Vector m_invdiag;
    bool m_isInitialized;
};

/** \ingroup IterativeLinearSolvers_Module
  * \brief Jacobi preconditioner for LeastSquaresConjugateGradient
  *
  * This class allows to approximately solve for A' A x  = A' b problems assuming A' A is a diagonal matrix.
  * In other words, this preconditioner neglects all off diagonal entries and, in Eigen's language, solves for:
    \code
    (A.adjoint() * A).diagonal().asDiagonal() * x = b
    \endcode
  *
  * \tparam _Scalar the type of the scalar.
  *
  * \implsparsesolverconcept
  *
  * The diagonal entries are pre-inverted and stored into a dense vector.
  *
  * \sa class LeastSquaresConjugateGradient, class DiagonalPreconditioner
  */
template <typename _Scalar>
class LeastSquareDiagonalPreconditioner : public DiagonalPreconditioner<_Scalar>
{
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef DiagonalPreconditioner<_Scalar> Base;
    using Base::m_invdiag;
  public:

    LeastSquareDiagonalPreconditioner() : Base() {}

    template<typename MatType>
    explicit LeastSquareDiagonalPreconditioner(const MatType& mat) : Base()
    {
      compute(mat);
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& analyzePattern(const MatType& )
    {
      return *this;
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& factorize(const MatType& mat)
    {
      // Compute the inverse squared-norm of each column of mat
      m_invdiag.resize(mat.cols());
      if(MatType::IsRowMajor)
      {
        m_invdiag.setZero();
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          for(typename MatType::InnerIterator it(mat,j); it; ++it)
            m_invdiag(it.index()) += numext::abs2(it.value());
        }
        for(Index j=0; j<mat.cols(); ++j)
          if(numext::real(m_invdiag(j))>RealScalar(0))
            m_invdiag(j) = RealScalar(1)/numext::real(m_invdiag(j));
      }
      else
      {
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          RealScalar sum = mat.col(j).squaredNorm();
          if(sum>RealScalar(0))
            m_invdiag(j) = RealScalar(1)/sum;
          else
            m_invdiag(j) = RealScalar(1);
        }
      }
      Base::m_isInitialized = true;
      return *this;
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& compute(const MatType& mat)
    {
      return factorize(mat);
    }

    ComputationInfo info() { return Success; }

  protected:
};

/** \ingroup IterativeLinearSolvers_Module
  * \brief A naive preconditioner which approximates any matrix as the identity matrix
  *
  * \implsparsesolverconcept
  *
  * \sa class DiagonalPreconditioner
  */
class IdentityPreconditioner
{
  public:

    IdentityPreconditioner() {}

    template<typename MatrixType>
    explicit IdentityPreconditioner(const MatrixType& ) {}

    template<typename MatrixType>
    IdentityPreconditioner& analyzePattern(const MatrixType& ) { return *this; }

    template<typename MatrixType>
    IdentityPreconditioner& factorize(const MatrixType& ) { return *this; }

    template<typename MatrixType>
    IdentityPreconditioner& compute(const MatrixType& ) { return *this; }

    template<typename Rhs>
    inline const Rhs& solve(const Rhs& b) const { return b; }

    ComputationInfo info() { return Success; }
};

} // end namespace Eigen

#endif // EIGEN_BASIC_PRECONDITIONERS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BiCGSTAB.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BICGSTAB_H
#define EIGEN_BICGSTAB_H

namespace Eigen { 

namespace internal {

/** \internal Low-level bi conjugate gradient stabilized algorithm
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  * \return false in the case of numerical issue, for example a break down of BiCGSTAB. 
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
bool bicgstab(const MatrixType& mat, const Rhs& rhs, Dest& x,
              const Preconditioner& precond, Index& iters,
              typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  RealScalar tol = tol_error;
  Index maxIters = iters;

  Index n = mat.cols();
  VectorType r  = rhs - mat * x;
  VectorType r0 = r;
  
  RealScalar r0_sqnorm = r0.squaredNorm();
  RealScalar rhs_sqnorm = rhs.squaredNorm();
  if(rhs_sqnorm == 0)
  {
    x.setZero();
    return true;
  }
  Scalar rho    = 1;
  Scalar alpha  = 1;
  Scalar w      = 1;
  
  VectorType v = VectorType::Zero(n), p = VectorType::Zero(n);
  VectorType y(n),  z(n);
  VectorType kt(n), ks(n);

  VectorType s(n), t(n);

  RealScalar tol2 = tol*tol*rhs_sqnorm;
  RealScalar eps2 = NumTraits<Scalar>::epsilon()*NumTraits<Scalar>::epsilon();
  Index i = 0;
  Index restarts = 0;

  while ( r.squaredNorm() > tol2 && i<maxIters )
  {
    Scalar rho_old = rho;

    rho = r0.dot(r);
    if (abs(rho) < eps2*r0_sqnorm)
    {
      // The new residual vector became too orthogonal to the arbitrarily chosen direction r0
      // Let's restart with a new r0:
      r  = rhs - mat * x;
      r0 = r;
      rho = r0_sqnorm = r.squaredNorm();
      if(restarts++ == 0)
        i = 0;
    }
    Scalar beta = (rho/rho_old) * (alpha / w);
    p = r + beta * (p - w * v);
    
    y = precond.solve(p);
    
    v.noalias() = mat * y;

    alpha = rho / r0.dot(v);
    s = r - alpha * v;

    z = precond.solve(s);
    t.noalias() = mat * z;

    RealScalar tmp = t.squaredNorm();
    if(tmp>RealScalar(0))
      w = t.dot(s) / tmp;
    else
      w = Scalar(0);
    x += alpha * y + w * z;
    r = s - w * t;
    ++i;
  }
  tol_error = sqrt(r.squaredNorm()/rhs_sqnorm);
  iters = i;
  return true; 
}

}

template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class BiCGSTAB;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<BiCGSTAB<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A bi conjugate gradient stabilized solver for sparse square problems
  *
  * This class allows to solve for A.x = b sparse linear problems using a bi conjugate gradient
  * stabilized algorithm. The vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  * 
  * \b Performance: when using sparse matrices, best performance is achied for a row-major sparse matrix format.
  * Moreover, in this case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
  * \include BiCGSTAB_simple.cpp
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * BiCGSTAB can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, typename _Preconditioner>
class BiCGSTAB : public IterativeSolverBase<BiCGSTAB<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<BiCGSTAB> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  BiCGSTAB() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit BiCGSTAB(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~BiCGSTAB() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {    
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    
    bool ret = internal::bicgstab(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error);

    m_info = (!ret) ? NumericalIssue
           : m_error <= Base::m_tolerance ? Success
           : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_BICGSTAB_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/ConjugateGradient.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONJUGATE_GRADIENT_H
#define EIGEN_CONJUGATE_GRADIENT_H

namespace Eigen { 

namespace internal {

/** \internal Low-level conjugate gradient algorithm
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
EIGEN_DONT_INLINE
void conjugate_gradient(const MatrixType& mat, const Rhs& rhs, Dest& x,
                        const Preconditioner& precond, Index& iters,
                        typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  
  RealScalar tol = tol_error;
  Index maxIters = iters;
  
  Index n = mat.cols();

  VectorType residual = rhs - mat * x; //initial residual

  RealScalar rhsNorm2 = rhs.squaredNorm();
  if(rhsNorm2 == 0) 
  {
    x.setZero();
    iters = 0;
    tol_error = 0;
    return;
  }
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar threshold = numext::maxi(RealScalar(tol*tol*rhsNorm2),considerAsZero);
  RealScalar residualNorm2 = residual.squaredNorm();
  if (residualNorm2 < threshold)
  {
    iters = 0;
    tol_error = sqrt(residualNorm2 / rhsNorm2);
    return;
  }

  VectorType p(n);
  p = precond.solve(residual);      // initial search direction

  VectorType z(n), tmp(n);
  RealScalar absNew = numext::real(residual.dot(p));  // the square of the absolute value of r scaled by invM
  Index i = 0;
  while(i < maxIters)
  {
    tmp.noalias() = mat * p;                    // the bottleneck of the algorithm

    Scalar alpha = absNew / p.dot(tmp);         // the amount we travel on dir
    x += alpha * p;                             // update solution
    residual -= alpha * tmp;                    // update residual
    
    residualNorm2 = residual.squaredNorm();
    if(residualNorm2 < threshold)
      break;
    
    z = precond.solve(residual);                // approximately solve for "A z = residual"

    RealScalar absOld = absNew;
    absNew = numext::real(residual.dot(z));     // update the absolute value of r
    RealScalar beta = absNew / absOld;          // calculate the Gram-Schmidt value used to create the new search direction
    p = z + beta * p;                           // update search direction
    i++;
  }
  tol_error = sqrt(residualNorm2 / rhsNorm2);
  iters = i;
}

}

template< typename _MatrixType, int _UpLo=Lower,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class ConjugateGradient;

namespace internal {

template< typename _MatrixType, int _UpLo, typename _Preconditioner>
struct traits<ConjugateGradient<_MatrixType,_UpLo,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A conjugate gradient solver for sparse (or dense) self-adjoint problems
  *
  * This class allows to solve for A.x = b linear problems using an iterative conjugate gradient algorithm.
  * The matrix A must be selfadjoint. The matrix A and the vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the matrix A, can be a dense or a sparse matrix.
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower,
  *               \c Upper, or \c Lower|Upper in which the full matrix entries will be considered.
  *               Default is \c Lower, best performance is \c Lower|Upper.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  * 
  * \b Performance: Even though the default value of \c _UpLo is \c Lower, significantly higher performance is
  * achieved when using a complete matrix and \b Lower|Upper as the \a _UpLo template parameter. Moreover, in this
  * case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
    \code
    int n = 10000;
    VectorXd x(n), b(n);
    SparseMatrix<double> A(n,n);
    // fill A and b
    ConjugateGradient<SparseMatrix<double>, Lower|Upper> cg;
    cg.compute(A);
    x = cg.solve(b);
    std::cout << "#iterations:     " << cg.iterations() << std::endl;
    std::cout << "estimated error: " << cg.error()      << std::endl;
    // update b, and solve again
    x = cg.solve(b);
    \endcode
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * ConjugateGradient can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class LeastSquaresConjugateGradient, class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, int _UpLo, typename _Preconditioner>
class ConjugateGradient : public IterativeSolverBase<ConjugateGradient<_MatrixType,_UpLo,_Preconditioner> >
{
  typedef IterativeSolverBase<ConjugateGradient> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

  enum {
    UpLo = _UpLo
  };

public:

  /** Default constructor. */
  ConjugateGradient() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit ConjugateGradient(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~ConjugateGradient() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    typedef typename Base::MatrixWrapper MatrixWrapper;
    typedef typename Base::ActualMatrixType ActualMatrixType;
    enum {
      TransposeInput  =   (!MatrixWrapper::MatrixFree)
                      &&  (UpLo==(Lower|Upper))
                      &&  (!MatrixType::IsRowMajor)
                      &&  (!NumTraits<Scalar>::IsComplex)
    };
    typedef typename internal::conditional<TransposeInput,Transpose<const ActualMatrixType>, ActualMatrixType const&>::type RowMajorWrapper;
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(MatrixWrapper::MatrixFree,UpLo==(Lower|Upper)),MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY);
    typedef typename internal::conditional<UpLo==(Lower|Upper),
                                           RowMajorWrapper,
                                           typename MatrixWrapper::template ConstSelfAdjointViewReturnType<UpLo>::Type
                                          >::type SelfAdjointWrapper;

    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;

    RowMajorWrapper row_mat(matrix());
    internal::conjugate_gradient(SelfAdjointWrapper(row_mat), b, x, Base::m_preconditioner, m_iterations, m_error);
    m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_CONJUGATE_GRADIENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteCholesky.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_CHOlESKY_H
#define EIGEN_INCOMPLETE_CHOlESKY_H

#include <vector>
#include <list>

namespace Eigen {
/**
  * \brief Modified Incomplete Cholesky with dual threshold
  *
  * References : C-J. Lin and J. J. Moré, Incomplete Cholesky Factorizations with
  *              Limited memory, SIAM J. Sci. Comput.  21(1), pp. 24-45, 1999
  *
  * \tparam Scalar the scalar type of the input matrices
  * \tparam _UpLo The triangular part that will be used for the computations. It can be Lower
    *               or Upper. Default is Lower.
  * \tparam _OrderingType The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<int>,
  *                       unless EIGEN_MPL2_ONLY is defined, in which case the default is NaturalOrdering<int>.
  *
  * \implsparsesolverconcept
  *
  * It performs the following incomplete factorization: \f$ S P A P' S \approx L L' \f$
  * where L is a lower triangular factor, S is a diagonal scaling matrix, and P is a
  * fill-in reducing permutation as computed by the ordering method.
  *
  * \b Shifting \b strategy: Let \f$ B = S P A P' S \f$  be the scaled matrix on which the factorization is carried out,
  * and \f$ \beta \f$ be the minimum value of the diagonal. If \f$ \beta > 0 \f$ then, the factorization is directly performed
  * on the matrix B. Otherwise, the factorization is performed on the shifted matrix \f$ B + (\sigma+|\beta| I \f$ where
  * \f$ \sigma \f$ is the initial shift value as returned and set by setInitialShift() method. The default value is \f$ \sigma = 10^{-3} \f$.
  * If the factorization fails, then the shift in doubled until it succeed or a maximum of ten attempts. If it still fails, as returned by
  * the info() method, then you can either increase the initial shift, or better use another preconditioning technique.
  *
  */
template <typename Scalar, int _UpLo = Lower, typename _OrderingType = AMDOrdering<int> >
class IncompleteCholesky : public SparseSolverBase<IncompleteCholesky<Scalar,_UpLo,_OrderingType> >
{
  protected:
    typedef SparseSolverBase<IncompleteCholesky<Scalar,_UpLo,_OrderingType> > Base;
    using Base::m_isInitialized;
  public:
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef _OrderingType OrderingType;
    typedef typename OrderingType::PermutationType PermutationType;
    typedef typename PermutationType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> FactorType;
    typedef Matrix<Scalar,Dynamic,1> VectorSx;
    typedef Matrix<RealScalar,Dynamic,1> VectorRx;
    typedef Matrix<StorageIndex,Dynamic, 1> VectorIx;
    typedef std::vector<std::list<StorageIndex> > VectorList;
    enum { UpLo = _UpLo };
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };
  public:

    /** Default constructor leaving the object in a partly non-initialized stage.
      *
      * You must call compute() or the pair analyzePattern()/factorize() to make it valid.
      *
      * \sa IncompleteCholesky(const MatrixType&)
      */
    IncompleteCholesky() : m_initialShift(1e-3),m_analysisIsOk(false),m_factorizationIsOk(false) {}

    /** Constructor computing the incomplete factorization for the given matrix \a matrix.
      */
    template<typename MatrixType>
    IncompleteCholesky(const MatrixType& matrix) : m_initialShift(1e-3),m_analysisIsOk(false),m_factorizationIsOk(false)
    {
      compute(matrix);
    }

    /** \returns number of rows of the factored matrix */
    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_L.rows(); }

    /** \returns number of columns of the factored matrix */
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_L.cols(); }


    /** \brief Reports whether previous computation was successful.
      *
      * It triggers an assertion if \c *this has not been initialized through the respective constructor,
      * or a call to compute() or analyzePattern().
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "IncompleteCholesky is not initialized.");
      return m_info;
    }

    /** \brief Set the initial shift parameter \f$ \sigma \f$.
      */
    void setInitialShift(RealScalar shift) { m_initialShift = shift; }

    /** \brief Computes the fill reducing permutation vector using the sparsity pattern of \a mat
      */
    template<typename MatrixType>
    void analyzePattern(const MatrixType& mat)
    {
      OrderingType ord;
      PermutationType pinv;
      ord(mat.template selfadjointView<UpLo>(), pinv);
      if(pinv.size()>0) m_perm = pinv.inverse();
      else              m_perm.resize(0);
      m_L.resize(mat.rows(), mat.cols());
      m_analysisIsOk = true;
      m_isInitialized = true;
      m_info = Success;
    }

    /** \brief Performs the numerical factorization of the input matrix \a mat
      *
      * The method analyzePattern() or compute() must have been called beforehand
      * with a matrix having the same pattern.
      *
      * \sa compute(), analyzePattern()
      */
    template<typename MatrixType>
    void factorize(const MatrixType& mat);

    /** Computes or re-computes the incomplete Cholesky factorization of the input matrix \a mat
      *
      * It is a shortcut for a sequential call to the analyzePattern() and factorize() methods.
      *
      * \sa analyzePattern(), factorize()
      */
    template<typename MatrixType>
    void compute(const MatrixType& mat)
    {
      analyzePattern(mat);
      factorize(mat);
    }

    // internal
    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      eigen_assert(m_factorizationIsOk && "factorize() should be called first");
      if (m_perm.rows() == b.rows())  x = m_perm * b;
      else                            x = b;
      x = m_scale.asDiagonal() * x;
      x = m_L.template triangularView<Lower>().solve(x);
      x = m_L.adjoint().template triangularView<Upper>().solve(x);
      x = m_scale.asDiagonal() * x;
      if (m_perm.rows() == b.rows())
        x = m_perm.inverse() * x;
    }

    /** \returns the sparse lower triangular factor L */
    const FactorType& matrixL() const { eigen_assert("m_factorizationIsOk"); return m_L; }

    /** \returns a vector representing the scaling factor S */
    const VectorRx& scalingS() const { eigen_assert("m_factorizationIsOk"); return m_scale; }

    /** \returns the fill-in reducing permutation P (can be empty for a natural ordering) */
    const PermutationType& permutationP() const { eigen_assert("m_analysisIsOk"); return m_perm; }

  protected:
    FactorType m_L;              // The lower part stored in CSC
    VectorRx m_scale;            // The vector for scaling the matrix
    RealScalar m_initialShift;   // The initial shift parameter
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    ComputationInfo m_info;
    PermutationType m_perm;

  private:
    inline void updateList(Ref<const VectorIx> colPtr, Ref<VectorIx> rowIdx, Ref<VectorSx> vals, const Index& col, const Index& jk, VectorIx& firstElt, VectorList& listCol);
};

// Based on the following paper:
//   C-J. Lin and J. J. Moré, Incomplete Cholesky Factorizations with
//   Limited memory, SIAM J. Sci. Comput.  21(1), pp. 24-45, 1999
//   http://ftp.mcs.anl.gov/pub/tech_reports/reports/P682.pdf
template<typename Scalar, int _UpLo, typename OrderingType>
template<typename _MatrixType>
void IncompleteCholesky<Scalar,_UpLo, OrderingType>::factorize(const _MatrixType& mat)
{
  using std::sqrt;
  eigen_assert(m_analysisIsOk && "analyzePattern() should be called first");

  // Dropping strategy : Keep only the p largest elements per column, where p is the number of elements in the column of the original matrix. Other strategies will be added

  // Apply the fill-reducing permutation computed in analyzePattern()
  if (m_perm.rows() == mat.rows() ) // To detect the null permutation
  {
    // The temporary is needed to make sure that the diagonal entry is properly sorted
    FactorType tmp(mat.rows(), mat.cols());
    tmp = mat.template selfadjointView<_UpLo>().twistedBy(m_perm);
    m_L.template selfadjointView<Lower>() = tmp.template selfadjointView<Lower>();
  }
  else
  {
    m_L.template selfadjointView<Lower>() = mat.template selfadjointView<_UpLo>();
  }

  Index n = m_L.cols();
  Index nnz = m_L.nonZeros();
  Map<VectorSx> vals(m_L.valuePtr(), nnz);         //values
  Map<VectorIx> rowIdx(m_L.innerIndexPtr(), nnz);  //Row indices
  Map<VectorIx> colPtr( m_L.outerIndexPtr(), n+1); // Pointer to the beginning of each row
  VectorIx firstElt(n-1); // for each j, points to the next entry in vals that will be used in the factorization
  VectorList listCol(n);  // listCol(j) is a linked list of columns to update column j
  VectorSx col_vals(n);   // Store a  nonzero values in each column
  VectorIx col_irow(n);   // Row indices of nonzero elements in each column
  VectorIx col_pattern(n);
  col_pattern.fill(-1);
  StorageIndex col_nnz;


  // Computes the scaling factors
  m_scale.resize(n);
  m_scale.setZero();
  for (Index j = 0; j < n; j++)
    for (Index k = colPtr[j]; k < colPtr[j+1]; k++)
    {
      m_scale(j) += numext::abs2(vals(k));
      if(rowIdx[k]!=j)
        m_scale(rowIdx[k]) += numext::abs2(vals(k));
    }

  m_scale = m_scale.cwiseSqrt().cwiseSqrt();

  for (Index j = 0; j < n; ++j)
    if(m_scale(j)>(std::numeric_limits<RealScalar>::min)())
      m_scale(j) = RealScalar(1)/m_scale(j);
    else
      m_scale(j) = 1;

  // TODO disable scaling if not needed, i.e., if it is roughly uniform? (this will make solve() faster)

  // Scale and compute the shift for the matrix
  RealScalar mindiag = NumTraits<RealScalar>::highest();
  for (Index j = 0; j < n; j++)
  {
    for (Index k = colPtr[j]; k < colPtr[j+1]; k++)
      vals[k] *= (m_scale(j)*m_scale(rowIdx[k]));
    eigen_internal_assert(rowIdx[colPtr[j]]==j && "IncompleteCholesky: only the lower triangular part must be stored");
    mindiag = numext::mini(numext::real(vals[colPtr[j]]), mindiag);
  }

  FactorType L_save = m_L;

  RealScalar shift = 0;
  if(mindiag <= RealScalar(0.))
    shift = m_initialShift - mindiag;

  m_info = NumericalIssue;

  // Try to perform the incomplete factorization using the current shift
  int iter = 0;
  do
  {
    // Apply the shift to the diagonal elements of the matrix
    for (Index j = 0; j < n; j++)
      vals[colPtr[j]] += shift;

    // jki version of the Cholesky factorization
    Index j=0;
    for (; j < n; ++j)
    {
      // Left-looking factorization of the j-th column
      // First, load the j-th column into col_vals
      Scalar diag = vals[colPtr[j]];  // It is assumed that only the lower part is stored
      col_nnz = 0;
      for (Index i = colPtr[j] + 1; i < colPtr[j+1]; i++)
      {
        StorageIndex l = rowIdx[i];
        col_vals(col_nnz) = vals[i];
        col_irow(col_nnz) = l;
        col_pattern(l) = col_nnz;
        col_nnz++;
      }
      {
        typename std::list<StorageIndex>::iterator k;
        // Browse all previous columns that will update column j
        for(k = listCol[j].begin(); k != listCol[j].end(); k++)
        {
          Index jk = firstElt(*k); // First element to use in the column
          eigen_internal_assert(rowIdx[jk]==j);
          Scalar v_j_jk = numext::conj(vals[jk]);

          jk += 1;
          for (Index i = jk; i < colPtr[*k+1]; i++)
          {
            StorageIndex l = rowIdx[i];
            if(col_pattern[l]<0)
            {
              col_vals(col_nnz) = vals[i] * v_j_jk;
              col_irow[col_nnz] = l;
              col_pattern(l) = col_nnz;
              col_nnz++;
            }
            else
              col_vals(col_pattern[l]) -= vals[i] * v_j_jk;
          }
          updateList(colPtr,rowIdx,vals, *k, jk, firstElt, listCol);
        }
      }

      // Scale the current column
      if(numext::real(diag) <= 0)
      {
        if(++iter>=10)
          return;

        // increase shift
        shift = numext::maxi(m_initialShift,RealScalar(2)*shift);
        // restore m_L, col_pattern, and listCol
        vals = Map<const VectorSx>(L_save.valuePtr(), nnz);
        rowIdx = Map<const VectorIx>(L_save.innerIndexPtr(), nnz);
        colPtr = Map<const VectorIx>(L_save.outerIndexPtr(), n+1);
        col_pattern.fill(-1);
        for(Index i=0; i<n; ++i)
          listCol[i].clear();

        break;
      }

      RealScalar rdiag = sqrt(numext::real(diag));
      vals[colPtr[j]] = rdiag;
      for (Index k = 0; k<col_nnz; ++k)
      {
        Index i = col_irow[k];
        //Scale
        col_vals(k) /= rdiag;
        //Update the remaining diagonals with col_vals
        vals[colPtr[i]] -= numext::abs2(col_vals(k));
      }
      // Select the largest p elements
      // p is the original number of elements in the column (without the diagonal)
      Index p = colPtr[j+1] - colPtr[j] - 1 ;
      Ref<VectorSx> cvals = col_vals.head(col_nnz);
      Ref<VectorIx> cirow = col_irow.head(col_nnz);
      internal::QuickSplit(cvals,cirow, p);
      // Insert the largest p elements in the matrix
      Index cpt = 0;
      for (Index i = colPtr[j]+1; i < colPtr[j+1]; i++)
      {
        vals[i] = col_vals(cpt);
        rowIdx[i] = col_irow(cpt);
        // restore col_pattern:
        col_pattern(col_irow(cpt)) = -1;
        cpt++;
      }
      // Get the first smallest row index and put it after the diagonal element
      Index jk = colPtr(j)+1;
      updateList(colPtr,rowIdx,vals,j,jk,firstElt,listCol);
    }

    if(j==n)
    {
      m_factorizationIsOk = true;
      m_info = Success;
    }
  } while(m_info!=Success);
}

template<typename Scalar, int _UpLo, typename OrderingType>
inline void IncompleteCholesky<Scalar,_UpLo, OrderingType>::updateList(Ref<const VectorIx> colPtr, Ref<VectorIx> rowIdx, Ref<VectorSx> vals, const Index& col, const Index& jk, VectorIx& firstElt, VectorList& listCol)
{
  if (jk < colPtr(col+1) )
  {
    Index p = colPtr(col+1) - jk;
    Index minpos;
    rowIdx.segment(jk,p).minCoeff(&minpos);
    minpos += jk;
    if (rowIdx(minpos) != rowIdx(jk))
    {
      //Swap
      std::swap(rowIdx(jk),rowIdx(minpos));
      std::swap(vals(jk),vals(minpos));
    }
    firstElt(col) = internal::convert_index<StorageIndex,Index>(jk);
    listCol[rowIdx(jk)].push_back(internal::convert_index<StorageIndex,Index>(col));
  }
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteLUT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_LUT_H
#define EIGEN_INCOMPLETE_LUT_H


namespace Eigen {

namespace internal {

/** \internal
  * Compute a quick-sort split of a vector
  * On output, the vector row is permuted such that its elements satisfy
  * abs(row(i)) >= abs(row(ncut)) if i<ncut
  * abs(row(i)) <= abs(row(ncut)) if i>ncut
  * \param row The vector of values
  * \param ind The array of index for the elements in @p row
  * \param ncut  The number of largest elements to keep
  **/
template <typename VectorV, typename VectorI>
Index QuickSplit(VectorV &row, VectorI &ind, Index ncut)
{
  typedef typename VectorV::RealScalar RealScalar;
  using std::swap;
  using std::abs;
  Index mid;
  Index n = row.size(); /* length of the vector */
  Index first, last ;

  ncut--; /* to fit the zero-based indices */
  first = 0;
  last = n-1;
  if (ncut < first || ncut > last ) return 0;

  do {
    mid = first;
    RealScalar abskey = abs(row(mid));
    for (Index j = first + 1; j <= last; j++) {
      if ( abs(row(j)) > abskey) {
        ++mid;
        swap(row(mid), row(j));
        swap(ind(mid), ind(j));
      }
    }
    /* Interchange for the pivot element */
    swap(row(mid), row(first));
    swap(ind(mid), ind(first));

    if (mid > ncut) last = mid - 1;
    else if (mid < ncut ) first = mid + 1;
  } while (mid != ncut );

  return 0; /* mid is equal to ncut */
}

}// end namespace internal

/** \ingroup IterativeLinearSolvers_Module
  * \class IncompleteLUT
  * \brief Incomplete LU factorization with dual-threshold strategy
  *
  * \implsparsesolverconcept
  *
  * During the numerical factorization, two dropping rules are used :
  *  1) any element whose magnitude is less than some tolerance is dropped.
  *    This tolerance is obtained by multiplying the input tolerance @p droptol
  *    by the average magnitude of all the original elements in the current row.
  *  2) After the elimination of the row, only the @p fill largest elements in
  *    the L part and the @p fill largest elements in the U part are kept
  *    (in addition to the diagonal element ). Note that @p fill is computed from
  *    the input parameter @p fillfactor which is used the ratio to control the fill_in
  *    relatively to the initial number of nonzero elements.
  *
  * The two extreme cases are when @p droptol=0 (to keep all the @p fill*2 largest elements)
  * and when @p fill=n/2 with @p droptol being different to zero.
  *
  * References : Yousef Saad, ILUT: A dual threshold incomplete LU factorization,
  *              Numerical Linear Algebra with Applications, 1(4), pp 387-402, 1994.
  *
  * NOTE : The following implementation is derived from the ILUT implementation
  * in the SPARSKIT package, Copyright (C) 2005, the Regents of the University of Minnesota
  *  released under the terms of the GNU LGPL:
  *    http://www-users.cs.umn.edu/~saad/software/SPARSKIT/README
  * However, Yousef Saad gave us permission to relicense his ILUT code to MPL2.
  * See the Eigen mailing list archive, thread: ILUT, date: July 8, 2012:
  *   http://listengine.tuxfamily.org/lists.tuxfamily.org/eigen/2012/07/msg00064.html
  * alternatively, on GMANE:
  *   http://comments.gmane.org/gmane.comp.lib.eigen/3302
  */
template <typename _Scalar, typename _StorageIndex = int>
class IncompleteLUT : public SparseSolverBase<IncompleteLUT<_Scalar, _StorageIndex> >
{
  protected:
    typedef SparseSolverBase<IncompleteLUT> Base;
    using Base::m_isInitialized;
  public:
    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef SparseMatrix<Scalar,RowMajor,StorageIndex> FactorType;

    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

  public:

    IncompleteLUT()
      : m_droptol(NumTraits<Scalar>::dummy_precision()), m_fillfactor(10),
        m_analysisIsOk(false), m_factorizationIsOk(false)
    {}

    template<typename MatrixType>
    explicit IncompleteLUT(const MatrixType& mat, const RealScalar& droptol=NumTraits<Scalar>::dummy_precision(), int fillfactor = 10)
      : m_droptol(droptol),m_fillfactor(fillfactor),
        m_analysisIsOk(false),m_factorizationIsOk(false)
    {
      eigen_assert(fillfactor != 0);
      compute(mat);
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }

    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "IncompleteLUT is not initialized.");
      return m_info;
    }

    template<typename MatrixType>
    void analyzePattern(const MatrixType& amat);

    template<typename MatrixType>
    void factorize(const MatrixType& amat);

    /**
      * Compute an incomplete LU factorization with dual threshold on the matrix mat
      * No pivoting is done in this version
      *
      **/
    template<typename MatrixType>
    IncompleteLUT& compute(const MatrixType& amat)
    {
      analyzePattern(amat);
      factorize(amat);
      return *this;
    }

    void setDroptol(const RealScalar& droptol);
    void setFillfactor(int fillfactor);

    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_Pinv * b;
      x = m_lu.template triangularView<UnitLower>().solve(x);
      x = m_lu.template triangularView<Upper>().solve(x);
      x = m_P * x;
    }

protected:

    /** keeps off-diagonal entries; drops diagonal entries */
    struct keep_diag {
      inline bool operator() (const Index& row, const Index& col, const Scalar&) const
      {
        return row!=col;
      }
    };

protected:

    FactorType m_lu;
    RealScalar m_droptol;
    int m_fillfactor;
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    ComputationInfo m_info;
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_P;     // Fill-reducing permutation
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_Pinv;  // Inverse permutation
};

/**
 * Set control parameter droptol
 *  \param droptol   Drop any element whose magnitude is less than this tolerance
 **/
template<typename Scalar, typename StorageIndex>
void IncompleteLUT<Scalar,StorageIndex>::setDroptol(const RealScalar& droptol)
{
  this->m_droptol = droptol;
}

/**
 * Set control parameter fillfactor
 * \param fillfactor  This is used to compute the  number @p fill_in of largest elements to keep on each row.
 **/
template<typename Scalar, typename StorageIndex>
void IncompleteLUT<Scalar,StorageIndex>::setFillfactor(int fillfactor)
{
  this->m_fillfactor = fillfactor;
}

template <typename Scalar, typename StorageIndex>
template<typename _MatrixType>
void IncompleteLUT<Scalar,StorageIndex>::analyzePattern(const _MatrixType& amat)
{
  // Compute the Fill-reducing permutation
  // Since ILUT does not perform any numerical pivoting,
  // it is highly preferable to keep the diagonal through symmetric permutations.
  // To this end, let's symmetrize the pattern and perform AMD on it.
  SparseMatrix<Scalar,ColMajor, StorageIndex> mat1 = amat;
  SparseMatrix<Scalar,ColMajor, StorageIndex> mat2 = amat.transpose();
  // FIXME for a matrix with nearly symmetric pattern, mat2+mat1 is the appropriate choice.
  //       on the other hand for a really non-symmetric pattern, mat2*mat1 should be preferred...
  SparseMatrix<Scalar,ColMajor, StorageIndex> AtA = mat2 + mat1;
  AMDOrdering<StorageIndex> ordering;
  ordering(AtA,m_P);
  m_Pinv  = m_P.inverse(); // cache the inverse permutation
  m_analysisIsOk = true;
  m_factorizationIsOk = false;
  m_isInitialized = true;
}

template <typename Scalar, typename StorageIndex>
template<typename _MatrixType>
void IncompleteLUT<Scalar,StorageIndex>::factorize(const _MatrixType& amat)
{
  using std::sqrt;
  using std::swap;
  using std::abs;
  using internal::convert_index;

  eigen_assert((amat.rows() == amat.cols()) && "The factorization should be done on a square matrix");
  Index n = amat.cols();  // Size of the matrix
  m_lu.resize(n,n);
  // Declare Working vectors and variables
  Vector u(n) ;     // real values of the row -- maximum size is n --
  VectorI ju(n);   // column position of the values in u -- maximum size  is n
  VectorI jr(n);   // Indicate the position of the nonzero elements in the vector u -- A zero location is indicated by -1

  // Apply the fill-reducing permutation
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  SparseMatrix<Scalar,RowMajor, StorageIndex> mat;
  mat = amat.twistedBy(m_Pinv);

  // Initialization
  jr.fill(-1);
  ju.fill(0);
  u.fill(0);

  // number of largest elements to keep in each row:
  Index fill_in = (amat.nonZeros()*m_fillfactor)/n + 1;
  if (fill_in > n) fill_in = n;

  // number of largest nonzero elements to keep in the L and the U part of the current row:
  Index nnzL = fill_in/2;
  Index nnzU = nnzL;
  m_lu.reserve(n * (nnzL + nnzU + 1));

  // global loop over the rows of the sparse matrix
  for (Index ii = 0; ii < n; ii++)
  {
    // 1 - copy the lower and the upper part of the row i of mat in the working vector u

    Index sizeu = 1; // number of nonzero elements in the upper part of the current row
    Index sizel = 0; // number of nonzero elements in the lower part of the current row
    ju(ii)    = convert_index<StorageIndex>(ii);
    u(ii)     = 0;
    jr(ii)    = convert_index<StorageIndex>(ii);
    RealScalar rownorm = 0;

    typename FactorType::InnerIterator j_it(mat, ii); // Iterate through the current row ii
    for (; j_it; ++j_it)
    {
      Index k = j_it.index();
      if (k < ii)
      {
        // copy the lower part
        ju(sizel) = convert_index<StorageIndex>(k);
        u(sizel) = j_it.value();
        jr(k) = convert_index<StorageIndex>(sizel);
        ++sizel;
      }
      else if (k == ii)
      {
        u(ii) = j_it.value();
      }
      else
      {
        // copy the upper part
        Index jpos = ii + sizeu;
        ju(jpos) = convert_index<StorageIndex>(k);
        u(jpos) = j_it.value();
        jr(k) = convert_index<StorageIndex>(jpos);
        ++sizeu;
      }
      rownorm += numext::abs2(j_it.value());
    }

    // 2 - detect possible zero row
    if(rownorm==0)
    {
      m_info = NumericalIssue;
      return;
    }
    // Take the 2-norm of the current row as a relative tolerance
    rownorm = sqrt(rownorm);

    // 3 - eliminate the previous nonzero rows
    Index jj = 0;
    Index len = 0;
    while (jj < sizel)
    {
      // In order to eliminate in the correct order,
      // we must select first the smallest column index among  ju(jj:sizel)
      Index k;
      Index minrow = ju.segment(jj,sizel-jj).minCoeff(&k); // k is relative to the segment
      k += jj;
      if (minrow != ju(jj))
      {
        // swap the two locations
        Index j = ju(jj);
        swap(ju(jj), ju(k));
        jr(minrow) = convert_index<StorageIndex>(jj);
        jr(j) = convert_index<StorageIndex>(k);
        swap(u(jj), u(k));
      }
      // Reset this location
      jr(minrow) = -1;

      // Start elimination
      typename FactorType::InnerIterator ki_it(m_lu, minrow);
      while (ki_it && ki_it.index() < minrow) ++ki_it;
      eigen_internal_assert(ki_it && ki_it.col()==minrow);
      Scalar fact = u(jj) / ki_it.value();

      // drop too small elements
      if(abs(fact) <= m_droptol)
      {
        jj++;
        continue;
      }

      // linear combination of the current row ii and the row minrow
      ++ki_it;
      for (; ki_it; ++ki_it)
      {
        Scalar prod = fact * ki_it.value();
        Index j     = ki_it.index();
        Index jpos  = jr(j);
        if (jpos == -1) // fill-in element
        {
          Index newpos;
          if (j >= ii) // dealing with the upper part
          {
            newpos = ii + sizeu;
            sizeu++;
            eigen_internal_assert(sizeu<=n);
          }
          else // dealing with the lower part
          {
            newpos = sizel;
            sizel++;
            eigen_internal_assert(sizel<=ii);
          }
          ju(newpos) = convert_index<StorageIndex>(j);
          u(newpos) = -prod;
          jr(j) = convert_index<StorageIndex>(newpos);
        }
        else
          u(jpos) -= prod;
      }
      // store the pivot element
      u(len)  = fact;
      ju(len) = convert_index<StorageIndex>(minrow);
      ++len;

      jj++;
    } // end of the elimination on the row ii

    // reset the upper part of the pointer jr to zero
    for(Index k = 0; k <sizeu; k++) jr(ju(ii+k)) = -1;

    // 4 - partially sort and insert the elements in the m_lu matrix

    // sort the L-part of the row
    sizel = len;
    len = (std::min)(sizel, nnzL);
    typename Vector::SegmentReturnType ul(u.segment(0, sizel));
    typename VectorI::SegmentReturnType jul(ju.segment(0, sizel));
    internal::QuickSplit(ul, jul, len);

    // store the largest m_fill elements of the L part
    m_lu.startVec(ii);
    for(Index k = 0; k < len; k++)
      m_lu.insertBackByOuterInnerUnordered(ii,ju(k)) = u(k);

    // store the diagonal element
    // apply a shifting rule to avoid zero pivots (we are doing an incomplete factorization)
    if (u(ii) == Scalar(0))
      u(ii) = sqrt(m_droptol) * rownorm;
    m_lu.insertBackByOuterInnerUnordered(ii, ii) = u(ii);

    // sort the U-part of the row
    // apply the dropping rule first
    len = 0;
    for(Index k = 1; k < sizeu; k++)
    {
      if(abs(u(ii+k)) > m_droptol * rownorm )
      {
        ++len;
        u(ii + len)  = u(ii + k);
        ju(ii + len) = ju(ii + k);
      }
    }
    sizeu = len + 1; // +1 to take into account the diagonal element
    len = (std::min)(sizeu, nnzU);
    typename Vector::SegmentReturnType uu(u.segment(ii+1, sizeu-1));
    typename VectorI::SegmentReturnType juu(ju.segment(ii+1, sizeu-1));
    internal::QuickSplit(uu, juu, len);

    // store the largest elements of the U part
    for(Index k = ii + 1; k < ii + len; k++)
      m_lu.insertBackByOuterInnerUnordered(ii,ju(k)) = u(k);
  }
  m_lu.finalize();
  m_lu.makeCompressed();

  m_factorizationIsOk = true;
  m_info = Success;
}

} // end namespace Eigen

#endif // EIGEN_INCOMPLETE_LUT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IterativeSolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVE_SOLVER_BASE_H
#define EIGEN_ITERATIVE_SOLVER_BASE_H

namespace Eigen {

namespace internal {

template<typename MatrixType>
struct is_ref_compatible_impl
{
private:
  template <typename T0>
  struct any_conversion
  {
    template <typename T> any_conversion(const volatile T&);
    template <typename T> any_conversion(T&);
  };
  struct yes {int a[1];};
  struct no  {int a[2];};

  template<typename T>
  static yes test(const Ref<const T>&, int);
  template<typename T>
  static no  test(any_conversion<T>, ...);

public:
  static MatrixType ms_from;
  enum { value = sizeof(test<MatrixType>(ms_from, 0))==sizeof(yes) };
};

template<typename MatrixType>
struct is_ref_compatible
{
  enum { value = is_ref_compatible_impl<typename remove_all<MatrixType>::type>::value };
};

template<typename MatrixType, bool MatrixFree = !internal::is_ref_compatible<MatrixType>::value>
class generic_matrix_wrapper;

// We have an explicit matrix at hand, compatible with Ref<>
template<typename MatrixType>
class generic_matrix_wrapper<MatrixType,false>
{
public:
  typedef Ref<const MatrixType> ActualMatrixType;
  template<int UpLo> struct ConstSelfAdjointViewReturnType {
    typedef typename ActualMatrixType::template ConstSelfAdjointViewReturnType<UpLo>::Type Type;
  };

  enum {
    MatrixFree = false
  };

  generic_matrix_wrapper()
    : m_dummy(0,0), m_matrix(m_dummy)
  {}

  template<typename InputType>
  generic_matrix_wrapper(const InputType &mat)
    : m_matrix(mat)
  {}

  const ActualMatrixType& matrix() const
  {
    return m_matrix;
  }

  template<typename MatrixDerived>
  void grab(const EigenBase<MatrixDerived> &mat)
  {
    m_matrix.~Ref<const MatrixType>();
    ::new (&m_matrix) Ref<const MatrixType>(mat.derived());
  }

  void grab(const Ref<const MatrixType> &mat)
  {
    if(&(mat.derived()) != &m_matrix)
    {
      m_matrix.~Ref<const MatrixType>();
      ::new (&m_matrix) Ref<const MatrixType>(mat);
    }
  }

protected:
  MatrixType m_dummy; // used to default initialize the Ref<> object
  ActualMatrixType m_matrix;
};

// MatrixType is not compatible with Ref<> -> matrix-free wrapper
template<typename MatrixType>
class generic_matrix_wrapper<MatrixType,true>
{
public:
  typedef MatrixType ActualMatrixType;
  template<int UpLo> struct ConstSelfAdjointViewReturnType
  {
    typedef ActualMatrixType Type;
  };

  enum {
    MatrixFree = true
  };

  generic_matrix_wrapper()
    : mp_matrix(0)
  {}

  generic_matrix_wrapper(const MatrixType &mat)
    : mp_matrix(&mat)
  {}

  const ActualMatrixType& matrix() const
  {
    return *mp_matrix;
  }

  void grab(const MatrixType &mat)
  {
    mp_matrix = &mat;
  }

protected:
  const ActualMatrixType *mp_matrix;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief Base class for linear iterative solvers
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename Derived>
class IterativeSolverBase : public SparseSolverBase<Derived>
{
protected:
  typedef SparseSolverBase<Derived> Base;
  using Base::m_isInitialized;

public:
  typedef typename internal::traits<Derived>::MatrixType MatrixType;
  typedef typename internal::traits<Derived>::Preconditioner Preconditioner;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::RealScalar RealScalar;

  enum {
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };

public:

  using Base::derived;

  /** Default constructor. */
  IterativeSolverBase()
  {
    init();
  }

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    *
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit IterativeSolverBase(const EigenBase<MatrixDerived>& A)
    : m_matrixWrapper(A.derived())
  {
    init();
    compute(matrix());
  }

  ~IterativeSolverBase() {}

  /** Initializes the iterative solver for the sparsity pattern of the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly calls analyzePattern on the preconditioner. In the future
    * we might, for instance, implement column reordering for faster matrix vector products.
    */
  template<typename MatrixDerived>
  Derived& analyzePattern(const EigenBase<MatrixDerived>& A)
  {
    grab(A.derived());
    m_preconditioner.analyzePattern(matrix());
    m_isInitialized = true;
    m_analysisIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** Initializes the iterative solver with the numerical values of the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly calls factorize on the preconditioner.
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  Derived& factorize(const EigenBase<MatrixDerived>& A)
  {
    eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
    grab(A.derived());
    m_preconditioner.factorize(matrix());
    m_factorizationIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** Initializes the iterative solver with the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly initializes/computes the preconditioner. In the future
    * we might, for instance, implement column reordering for faster matrix vector products.
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  Derived& compute(const EigenBase<MatrixDerived>& A)
  {
    grab(A.derived());
    m_preconditioner.compute(matrix());
    m_isInitialized = true;
    m_analysisIsOk = true;
    m_factorizationIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** \internal */
  EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return matrix().rows(); }

  /** \internal */
  EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return matrix().cols(); }

  /** \returns the tolerance threshold used by the stopping criteria.
    * \sa setTolerance()
    */
  RealScalar tolerance() const { return m_tolerance; }

  /** Sets the tolerance threshold used by the stopping criteria.
    *
    * This value is used as an upper bound to the relative residual error: |Ax-b|/|b|.
    * The default value is the machine precision given by NumTraits<Scalar>::epsilon()
    */
  Derived& setTolerance(const RealScalar& tolerance)
  {
    m_tolerance = tolerance;
    return derived();
  }

  /** \returns a read-write reference to the preconditioner for custom configuration. */
  Preconditioner& preconditioner() { return m_preconditioner; }

  /** \returns a read-only reference to the preconditioner. */
  const Preconditioner& preconditioner() const { return m_preconditioner; }

  /** \returns the max number of iterations.
    * It is either the value set by setMaxIterations or, by default,
    * twice the number of columns of the matrix.
    */
  Index maxIterations() const
  {
    return (m_maxIterations<0) ? 2*matrix().cols() : m_maxIterations;
  }

  /** Sets the max number of iterations.
    * Default is twice the number of columns of the matrix.
    */
  Derived& setMaxIterations(Index maxIters)
  {
    m_maxIterations = maxIters;
    return derived();
  }

  /** \returns the number of iterations performed during the last solve */
  Index iterations() const
  {
    eigen_assert(m_isInitialized && "ConjugateGradient is not initialized.");
    return m_iterations;
  }

  /** \returns the tolerance error reached during the last solve.
    * It is a close approximation of the true relative residual error |Ax-b|/|b|.
    */
  RealScalar error() const
  {
    eigen_assert(m_isInitialized && "ConjugateGradient is not initialized.");
    return m_error;
  }

  /** \returns the solution x of \f$ A x = b \f$ using the current decomposition of A
    * and \a x0 as an initial solution.
    *
    * \sa solve(), compute()
    */
  template<typename Rhs,typename Guess>
  inline const SolveWithGuess<Derived, Rhs, Guess>
  solveWithGuess(const MatrixBase<Rhs>& b, const Guess& x0) const
  {
    eigen_assert(m_isInitialized && "Solver is not initialized.");
    eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
    return SolveWithGuess<Derived, Rhs, Guess>(derived(), b.derived(), x0);
  }

  /** \returns Success if the iterations converged, and NoConvergence otherwise. */
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "IterativeSolverBase is not initialized.");
    return m_info;
  }

  /** \internal */
  template<typename Rhs, typename DestDerived>
  void _solve_with_guess_impl(const Rhs& b, SparseMatrixBase<DestDerived> &aDest) const
  {
    eigen_assert(rows()==b.rows());

    Index rhsCols = b.cols();
    Index size = b.rows();
    DestDerived& dest(aDest.derived());
    typedef typename DestDerived::Scalar DestScalar;
    Eigen::Matrix<DestScalar,Dynamic,1> tb(size);
    Eigen::Matrix<DestScalar,Dynamic,1> tx(cols());
    // We do not directly fill dest because sparse expressions have to be free of aliasing issue.
    // For non square least-square problems, b and dest might not have the same size whereas they might alias each-other.
    typename DestDerived::PlainObject tmp(cols(),rhsCols);
    ComputationInfo global_info = Success;
    for(Index k=0; k<rhsCols; ++k)
    {
      tb = b.col(k);
      tx = dest.col(k);
      derived()._solve_vector_with_guess_impl(tb,tx);
      tmp.col(k) = tx.sparseView(0);

      // The call to _solve_vector_with_guess_impl updates m_info, so if it failed for a previous column
      // we need to restore it to the worst value.
      if(m_info==NumericalIssue)
        global_info = NumericalIssue;
      else if(m_info==NoConvergence)
        global_info = NoConvergence;
    }
    m_info = global_info;
    dest.swap(tmp);
  }

  template<typename Rhs, typename DestDerived>
  typename internal::enable_if<Rhs::ColsAtCompileTime!=1 && DestDerived::ColsAtCompileTime!=1>::type
  _solve_with_guess_impl(const Rhs& b, MatrixBase<DestDerived> &aDest) const
  {
    eigen_assert(rows()==b.rows());

    Index rhsCols = b.cols();
    DestDerived& dest(aDest.derived());
    ComputationInfo global_info = Success;
    for(Index k=0; k<rhsCols; ++k)
    {
      typename DestDerived::ColXpr xk(dest,k);
      typename Rhs::ConstColXpr bk(b,k);
      derived()._solve_vector_with_guess_impl(bk,xk);

      // The call to _solve_vector_with_guess updates m_info, so if it failed for a previous column
      // we need to restore it to the worst value.
      if(m_info==NumericalIssue)
        global_info = NumericalIssue;
      else if(m_info==NoConvergence)
        global_info = NoConvergence;
    }
    m_info = global_info;
  }

  template<typename Rhs, typename DestDerived>
  typename internal::enable_if<Rhs::ColsAtCompileTime==1 || DestDerived::ColsAtCompileTime==1>::type
  _solve_with_guess_impl(const Rhs& b, MatrixBase<DestDerived> &dest) const
  {
    derived()._solve_vector_with_guess_impl(b,dest.derived());
  }

  /** \internal default initial guess = 0 */
  template<typename Rhs,typename Dest>
  void _solve_impl(const Rhs& b, Dest& x) const
  {
    x.setZero();
    derived()._solve_with_guess_impl(b,x);
  }

protected:
  void init()
  {
    m_isInitialized = false;
    m_analysisIsOk = false;
    m_factorizationIsOk = false;
    m_maxIterations = -1;
    m_tolerance = NumTraits<Scalar>::epsilon();
  }

  typedef internal::generic_matrix_wrapper<MatrixType> MatrixWrapper;
  typedef typename MatrixWrapper::ActualMatrixType ActualMatrixType;

  const ActualMatrixType& matrix() const
  {
    return m_matrixWrapper.matrix();
  }

  template<typename InputType>
  void grab(const InputType &A)
  {
    m_matrixWrapper.grab(A);
  }

  MatrixWrapper m_matrixWrapper;
  Preconditioner m_preconditioner;

  Index m_maxIterations;
  RealScalar m_tolerance;

  mutable RealScalar m_error;
  mutable Index m_iterations;
  mutable ComputationInfo m_info;
  mutable bool m_analysisIsOk, m_factorizationIsOk;
};

} // end namespace Eigen

#endif // EIGEN_ITERATIVE_SOLVER_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/LeastSquareConjugateGradient.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H
#define EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H

namespace Eigen { 

namespace internal {

/** \internal Low-level conjugate gradient algorithm for least-square problems
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of A'Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
EIGEN_DONT_INLINE
void least_square_conjugate_gradient(const MatrixType& mat, const Rhs& rhs, Dest& x,
                                     const Preconditioner& precond, Index& iters,
                                     typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  
  RealScalar tol = tol_error;
  Index maxIters = iters;
  
  Index m = mat.rows(), n = mat.cols();

  VectorType residual        = rhs - mat * x;
  VectorType normal_residual = mat.adjoint() * residual;

  RealScalar rhsNorm2 = (mat.adjoint()*rhs).squaredNorm();
  if(rhsNorm2 == 0) 
  {
    x.setZero();
    iters = 0;
    tol_error = 0;
    return;
  }
  RealScalar threshold = tol*tol*rhsNorm2;
  RealScalar residualNorm2 = normal_residual.squaredNorm();
  if (residualNorm2 < threshold)
  {
    iters = 0;
    tol_error = sqrt(residualNorm2 / rhsNorm2);
    return;
  }
  
  VectorType p(n);
  p = precond.solve(normal_residual);                         // initial search direction

  VectorType z(n), tmp(m);
  RealScalar absNew = numext::real(normal_residual.dot(p));  // the square of the absolute value of r scaled by invM
  Index i = 0;
  while(i < maxIters)
  {
    tmp.noalias() = mat * p;

    Scalar alpha = absNew / tmp.squaredNorm();      // the amount we travel on dir
    x += alpha * p;                                 // update solution
    residual -= alpha * tmp;                        // update residual
    normal_residual = mat.adjoint() * residual;     // update residual of the normal equation
    
    residualNorm2 = normal_residual.squaredNorm();
    if(residualNorm2 < threshold)
      break;
    
    z = precond.solve(normal_residual);             // approximately solve for "A'A z = normal_residual"

    RealScalar absOld = absNew;
    absNew = numext::real(normal_residual.dot(z));  // update the absolute value of r
    RealScalar beta = absNew / absOld;              // calculate the Gram-Schmidt value used to create the new search direction
    p = z + beta * p;                               // update search direction
    i++;
  }
  tol_error = sqrt(residualNorm2 / rhsNorm2);
  iters = i;
}

}

template< typename _MatrixType,
          typename _Preconditioner = LeastSquareDiagonalPreconditioner<typename _MatrixType::Scalar> >
class LeastSquaresConjugateGradient;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<LeastSquaresConjugateGradient<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A conjugate gradient solver for sparse (or dense) least-square problems
  *
  * This class allows to solve for A x = b linear problems using an iterative conjugate gradient algorithm.
  * The matrix A can be non symmetric and rectangular, but the matrix A' A should be positive-definite to guaranty stability.
  * Otherwise, the SparseLU or SparseQR classes might be preferable.
  * The matrix A and the vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is LeastSquareDiagonalPreconditioner
  *
  * \implsparsesolverconcept
  * 
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
    \code
    int m=1000000, n = 10000;
    VectorXd x(n), b(m);
    SparseMatrix<double> A(m,n);
    // fill A and b
    LeastSquaresConjugateGradient<SparseMatrix<double> > lscg;
    lscg.compute(A);
    x = lscg.solve(b);
    std::cout << "#iterations:     " << lscg.iterations() << std::endl;
    std::cout << "estimated error: " << lscg.error()      << std::endl;
    // update b, and solve again
    x = lscg.solve(b);
    \endcode
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * \sa class ConjugateGradient, SparseLU, SparseQR
  */
template< typename _MatrixType, typename _Preconditioner>
class LeastSquaresConjugateGradient : public IterativeSolverBase<LeastSquaresConjugateGradient<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<LeastSquaresConjugateGradient> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  LeastSquaresConjugateGradient() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit LeastSquaresConjugateGradient(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~LeastSquaresConjugateGradient() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;

    internal::least_square_conjugate_gradient(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error);
    m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
  }

};

} // end namespace Eigen

#endif // EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/SolveWithGuess.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVEWITHGUESS_H
#define EIGEN_SOLVEWITHGUESS_H

namespace Eigen {

template<typename Decomposition, typename RhsType, typename GuessType> class SolveWithGuess;

/** \class SolveWithGuess
  * \ingroup IterativeLinearSolvers_Module
  *
  * \brief Pseudo expression representing a solving operation
  *
  * \tparam Decomposition the type of the matrix or decomposion object
  * \tparam Rhstype the type of the right-hand side
  *
  * This class represents an expression of A.solve(B)
  * and most of the time this is the only way it is used.
  *
  */
namespace internal {


template<typename Decomposition, typename RhsType, typename GuessType>
struct traits<SolveWithGuess<Decomposition, RhsType, GuessType> >
  : traits<Solve<Decomposition,RhsType> >
{};

}


template<typename Decomposition, typename RhsType, typename GuessType>
class SolveWithGuess : public internal::generic_xpr_base<SolveWithGuess<Decomposition,RhsType,GuessType>, MatrixXpr, typename internal::traits<RhsType>::StorageKind>::type
{
public:
  typedef typename internal::traits<SolveWithGuess>::Scalar Scalar;
  typedef typename internal::traits<SolveWithGuess>::PlainObject PlainObject;
  typedef typename internal::generic_xpr_base<SolveWithGuess<Decomposition,RhsType,GuessType>, MatrixXpr, typename internal::traits<RhsType>::StorageKind>::type Base;
  typedef typename internal::ref_selector<SolveWithGuess>::type Nested;

  SolveWithGuess(const Decomposition &dec, const RhsType &rhs, const GuessType &guess)
    : m_dec(dec), m_rhs(rhs), m_guess(guess)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  Index rows() const EIGEN_NOEXCEPT { return m_dec.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  EIGEN_DEVICE_FUNC const Decomposition& dec()   const { return m_dec; }
  EIGEN_DEVICE_FUNC const RhsType&       rhs()   const { return m_rhs; }
  EIGEN_DEVICE_FUNC const GuessType&     guess() const { return m_guess; }

protected:
  const Decomposition &m_dec;
  const RhsType       &m_rhs;
  const GuessType     &m_guess;

private:
  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

namespace internal {

// Evaluator of SolveWithGuess -> eval into a temporary
template<typename Decomposition, typename RhsType, typename GuessType>
struct evaluator<SolveWithGuess<Decomposition,RhsType, GuessType> >
  : public evaluator<typename SolveWithGuess<Decomposition,RhsType,GuessType>::PlainObject>
{
  typedef SolveWithGuess<Decomposition,RhsType,GuessType> SolveType;
  typedef typename SolveType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  evaluator(const SolveType& solve)
    : m_result(solve.rows(), solve.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    m_result = solve.guess();
    solve.dec()._solve_with_guess_impl(solve.rhs(), m_result);
  }

protected:
  PlainObject m_result;
};

// Specialization for "dst = dec.solveWithGuess(rhs)"
// NOTE we need to specialize it for Dense2Dense to avoid ambiguous specialization error and a Sparse2Sparse specialization must exist somewhere
template<typename DstXprType, typename DecType, typename RhsType, typename GuessType, typename Scalar>
struct Assignment<DstXprType, SolveWithGuess<DecType,RhsType,GuessType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef SolveWithGuess<DecType,RhsType,GuessType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst = src.guess();
    src.dec()._solve_with_guess_impl(src.rhs(), dst/*, src.guess()*/);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVEWITHGUESS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Jacobi/Jacobi.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBI_H
#define EIGEN_JACOBI_H

namespace Eigen {

/** \ingroup Jacobi_Module
  * \jacobi_module
  * \class JacobiRotation
  * \brief Rotation given by a cosine-sine pair.
  *
  * This class represents a Jacobi or Givens rotation.
  * This is a 2D rotation in the plane \c J of angle \f$ \theta \f$ defined by
  * its cosine \c c and sine \c s as follow:
  * \f$ J = \left ( \begin{array}{cc} c & \overline s \\ -s  & \overline c \end{array} \right ) \f$
  *
  * You can apply the respective counter-clockwise rotation to a column vector \c v by
  * applying its adjoint on the left: \f$ v = J^* v \f$ that translates to the following Eigen code:
  * \code
  * v.applyOnTheLeft(J.adjoint());
  * \endcode
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar> class JacobiRotation
{
  public:
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** Default constructor without any initialization. */
    EIGEN_DEVICE_FUNC
    JacobiRotation() {}

    /** Construct a planar rotation from a cosine-sine pair (\a c, \c s). */
    EIGEN_DEVICE_FUNC
    JacobiRotation(const Scalar& c, const Scalar& s) : m_c(c), m_s(s) {}

    EIGEN_DEVICE_FUNC Scalar& c() { return m_c; }
    EIGEN_DEVICE_FUNC Scalar c() const { return m_c; }
    EIGEN_DEVICE_FUNC Scalar& s() { return m_s; }
    EIGEN_DEVICE_FUNC Scalar s() const { return m_s; }

    /** Concatenates two planar rotation */
    EIGEN_DEVICE_FUNC
    JacobiRotation operator*(const JacobiRotation& other)
    {
      using numext::conj;
      return JacobiRotation(m_c * other.m_c - conj(m_s) * other.m_s,
                            conj(m_c * conj(other.m_s) + conj(m_s) * conj(other.m_c)));
    }

    /** Returns the transposed transformation */
    EIGEN_DEVICE_FUNC
    JacobiRotation transpose() const { using numext::conj; return JacobiRotation(m_c, -conj(m_s)); }

    /** Returns the adjoint transformation */
    EIGEN_DEVICE_FUNC
    JacobiRotation adjoint() const { using numext::conj; return JacobiRotation(conj(m_c), -m_s); }

    template<typename Derived>
    EIGEN_DEVICE_FUNC
    bool makeJacobi(const MatrixBase<Derived>&, Index p, Index q);
    EIGEN_DEVICE_FUNC
    bool makeJacobi(const RealScalar& x, const Scalar& y, const RealScalar& z);

    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r=0);

  protected:
    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::true_type);
    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::false_type);

    Scalar m_c, m_s;
};

/** Makes \c *this as a Jacobi rotation \a J such that applying \a J on both the right and left sides of the selfadjoint 2x2 matrix
  * \f$ B = \left ( \begin{array}{cc} x & y \\ \overline y & z \end{array} \right )\f$ yields a diagonal matrix \f$ A = J^* B J \f$
  *
  * \sa MatrixBase::makeJacobi(const MatrixBase<Derived>&, Index, Index), MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
bool JacobiRotation<Scalar>::makeJacobi(const RealScalar& x, const Scalar& y, const RealScalar& z)
{
  using std::sqrt;
  using std::abs;

  RealScalar deno = RealScalar(2)*abs(y);
  if(deno < (std::numeric_limits<RealScalar>::min)())
  {
    m_c = Scalar(1);
    m_s = Scalar(0);
    return false;
  }
  else
  {
    RealScalar tau = (x-z)/deno;
    RealScalar w = sqrt(numext::abs2(tau) + RealScalar(1));
    RealScalar t;
    if(tau>RealScalar(0))
    {
      t = RealScalar(1) / (tau + w);
    }
    else
    {
      t = RealScalar(1) / (tau - w);
    }
    RealScalar sign_t = t > RealScalar(0) ? RealScalar(1) : RealScalar(-1);
    RealScalar n = RealScalar(1) / sqrt(numext::abs2(t)+RealScalar(1));
    m_s = - sign_t * (numext::conj(y) / abs(y)) * abs(t) * n;
    m_c = n;
    return true;
  }
}

/** Makes \c *this as a Jacobi rotation \c J such that applying \a J on both the right and left sides of the 2x2 selfadjoint matrix
  * \f$ B = \left ( \begin{array}{cc} \text{this}_{pp} & \text{this}_{pq} \\ (\text{this}_{pq})^* & \text{this}_{qq} \end{array} \right )\f$ yields
  * a diagonal matrix \f$ A = J^* B J \f$
  *
  * Example: \include Jacobi_makeJacobi.cpp
  * Output: \verbinclude Jacobi_makeJacobi.out
  *
  * \sa JacobiRotation::makeJacobi(RealScalar, Scalar, RealScalar), MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC
inline bool JacobiRotation<Scalar>::makeJacobi(const MatrixBase<Derived>& m, Index p, Index q)
{
  return makeJacobi(numext::real(m.coeff(p,p)), m.coeff(p,q), numext::real(m.coeff(q,q)));
}

/** Makes \c *this as a Givens rotation \c G such that applying \f$ G^* \f$ to the left of the vector
  * \f$ V = \left ( \begin{array}{c} p \\ q \end{array} \right )\f$ yields:
  * \f$ G^* V = \left ( \begin{array}{c} r \\ 0 \end{array} \right )\f$.
  *
  * The value of \a r is returned if \a r is not null (the default is null).
  * Also note that G is built such that the cosine is always real.
  *
  * Example: \include Jacobi_makeGivens.cpp
  * Output: \verbinclude Jacobi_makeGivens.out
  *
  * This function implements the continuous Givens rotation generation algorithm
  * found in Anderson (2000), Discontinuous Plane Rotations and the Symmetric Eigenvalue Problem.
  * LAPACK Working Note 150, University of Tennessee, UT-CS-00-454, December 4, 2000.
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r)
{
  makeGivens(p, q, r, typename internal::conditional<NumTraits<Scalar>::IsComplex, internal::true_type, internal::false_type>::type());
}


// specialization for complexes
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::true_type)
{
  using std::sqrt;
  using std::abs;
  using numext::conj;

  if(q==Scalar(0))
  {
    m_c = numext::real(p)<0 ? Scalar(-1) : Scalar(1);
    m_s = 0;
    if(r) *r = m_c * p;
  }
  else if(p==Scalar(0))
  {
    m_c = 0;
    m_s = -q/abs(q);
    if(r) *r = abs(q);
  }
  else
  {
    RealScalar p1 = numext::norm1(p);
    RealScalar q1 = numext::norm1(q);
    if(p1>=q1)
    {
      Scalar ps = p / p1;
      RealScalar p2 = numext::abs2(ps);
      Scalar qs = q / p1;
      RealScalar q2 = numext::abs2(qs);

      RealScalar u = sqrt(RealScalar(1) + q2/p2);
      if(numext::real(p)<RealScalar(0))
        u = -u;

      m_c = Scalar(1)/u;
      m_s = -qs*conj(ps)*(m_c/p2);
      if(r) *r = p * u;
    }
    else
    {
      Scalar ps = p / q1;
      RealScalar p2 = numext::abs2(ps);
      Scalar qs = q / q1;
      RealScalar q2 = numext::abs2(qs);

      RealScalar u = q1 * sqrt(p2 + q2);
      if(numext::real(p)<RealScalar(0))
        u = -u;

      p1 = abs(p);
      ps = p/p1;
      m_c = p1/u;
      m_s = -conj(ps) * (q/u);
      if(r) *r = ps * u;
    }
  }
}

// specialization for reals
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::false_type)
{
  using std::sqrt;
  using std::abs;
  if(q==Scalar(0))
  {
    m_c = p<Scalar(0) ? Scalar(-1) : Scalar(1);
    m_s = Scalar(0);
    if(r) *r = abs(p);
  }
  else if(p==Scalar(0))
  {
    m_c = Scalar(0);
    m_s = q<Scalar(0) ? Scalar(1) : Scalar(-1);
    if(r) *r = abs(q);
  }
  else if(abs(p) > abs(q))
  {
    Scalar t = q/p;
    Scalar u = sqrt(Scalar(1) + numext::abs2(t));
    if(p<Scalar(0))
      u = -u;
    m_c = Scalar(1)/u;
    m_s = -t * m_c;
    if(r) *r = p * u;
  }
  else
  {
    Scalar t = p/q;
    Scalar u = sqrt(Scalar(1) + numext::abs2(t));
    if(q<Scalar(0))
      u = -u;
    m_s = -Scalar(1)/u;
    m_c = -t * m_s;
    if(r) *r = q * u;
  }

}

/****************************************************************************************
*   Implementation of MatrixBase methods
****************************************************************************************/

namespace internal {
/** \jacobi_module
  * Applies the clock wise 2D rotation \a j to the set of 2D vectors of coordinates \a x and \a y:
  * \f$ \left ( \begin{array}{cc} x \\ y \end{array} \right )  =  J \left ( \begin{array}{cc} x \\ y \end{array} \right ) \f$
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename VectorX, typename VectorY, typename OtherScalar>
EIGEN_DEVICE_FUNC
void apply_rotation_in_the_plane(DenseBase<VectorX>& xpr_x, DenseBase<VectorY>& xpr_y, const JacobiRotation<OtherScalar>& j);
}

/** \jacobi_module
  * Applies the rotation in the plane \a j to the rows \a p and \a q of \c *this, i.e., it computes B = J * B,
  * with \f$ B = \left ( \begin{array}{cc} \text{*this.row}(p) \\ \text{*this.row}(q) \end{array} \right ) \f$.
  *
  * \sa class JacobiRotation, MatrixBase::applyOnTheRight(), internal::apply_rotation_in_the_plane()
  */
template<typename Derived>
template<typename OtherScalar>
EIGEN_DEVICE_FUNC
inline void MatrixBase<Derived>::applyOnTheLeft(Index p, Index q, const JacobiRotation<OtherScalar>& j)
{
  RowXpr x(this->row(p));
  RowXpr y(this->row(q));
  internal::apply_rotation_in_the_plane(x, y, j);
}

/** \ingroup Jacobi_Module
  * Applies the rotation in the plane \a j to the columns \a p and \a q of \c *this, i.e., it computes B = B * J
  * with \f$ B = \left ( \begin{array}{cc} \text{*this.col}(p) & \text{*this.col}(q) \end{array} \right ) \f$.
  *
  * \sa class JacobiRotation, MatrixBase::applyOnTheLeft(), internal::apply_rotation_in_the_plane()
  */
template<typename Derived>
template<typename OtherScalar>
EIGEN_DEVICE_FUNC
inline void MatrixBase<Derived>::applyOnTheRight(Index p, Index q, const JacobiRotation<OtherScalar>& j)
{
  ColXpr x(this->col(p));
  ColXpr y(this->col(q));
  internal::apply_rotation_in_the_plane(x, y, j.transpose());
}

namespace internal {

template<typename Scalar, typename OtherScalar,
         int SizeAtCompileTime, int MinAlignment, bool Vectorizable>
struct apply_rotation_in_the_plane_selector
{
  static EIGEN_DEVICE_FUNC
  inline void run(Scalar *x, Index incrx, Scalar *y, Index incry, Index size, OtherScalar c, OtherScalar s)
  {
    for(Index i=0; i<size; ++i)
    {
      Scalar xi = *x;
      Scalar yi = *y;
      *x =  c * xi + numext::conj(s) * yi;
      *y = -s * xi + numext::conj(c) * yi;
      x += incrx;
      y += incry;
    }
  }
};

template<typename Scalar, typename OtherScalar,
         int SizeAtCompileTime, int MinAlignment>
struct apply_rotation_in_the_plane_selector<Scalar,OtherScalar,SizeAtCompileTime,MinAlignment,true /* vectorizable */>
{
  static inline void run(Scalar *x, Index incrx, Scalar *y, Index incry, Index size, OtherScalar c, OtherScalar s)
  {
    enum {
      PacketSize = packet_traits<Scalar>::size,
      OtherPacketSize = packet_traits<OtherScalar>::size
    };
    typedef typename packet_traits<Scalar>::type Packet;
    typedef typename packet_traits<OtherScalar>::type OtherPacket;

    /*** dynamic-size vectorized paths ***/
    if(SizeAtCompileTime == Dynamic && ((incrx==1 && incry==1) || PacketSize == 1))
    {
      // both vectors are sequentially stored in memory => vectorization
      enum { Peeling = 2 };

      Index alignedStart = internal::first_default_aligned(y, size);
      Index alignedEnd = alignedStart + ((size-alignedStart)/PacketSize)*PacketSize;

      const OtherPacket pc = pset1<OtherPacket>(c);
      const OtherPacket ps = pset1<OtherPacket>(s);
      conj_helper<OtherPacket,Packet,NumTraits<OtherScalar>::IsComplex,false> pcj;
      conj_helper<OtherPacket,Packet,false,false> pm;

      for(Index i=0; i<alignedStart; ++i)
      {
        Scalar xi = x[i];
        Scalar yi = y[i];
        x[i] =  c * xi + numext::conj(s) * yi;
        y[i] = -s * xi + numext::conj(c) * yi;
      }

      Scalar* EIGEN_RESTRICT px = x + alignedStart;
      Scalar* EIGEN_RESTRICT py = y + alignedStart;

      if(internal::first_default_aligned(x, size)==alignedStart)
      {
        for(Index i=alignedStart; i<alignedEnd; i+=PacketSize)
        {
          Packet xi = pload<Packet>(px);
          Packet yi = pload<Packet>(py);
          pstore(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstore(py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
          px += PacketSize;
          py += PacketSize;
        }
      }
      else
      {
        Index peelingEnd = alignedStart + ((size-alignedStart)/(Peeling*PacketSize))*(Peeling*PacketSize);
        for(Index i=alignedStart; i<peelingEnd; i+=Peeling*PacketSize)
        {
          Packet xi   = ploadu<Packet>(px);
          Packet xi1  = ploadu<Packet>(px+PacketSize);
          Packet yi   = pload <Packet>(py);
          Packet yi1  = pload <Packet>(py+PacketSize);
          pstoreu(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstoreu(px+PacketSize, padd(pm.pmul(pc,xi1),pcj.pmul(ps,yi1)));
          pstore (py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
          pstore (py+PacketSize, psub(pcj.pmul(pc,yi1),pm.pmul(ps,xi1)));
          px += Peeling*PacketSize;
          py += Peeling*PacketSize;
        }
        if(alignedEnd!=peelingEnd)
        {
          Packet xi = ploadu<Packet>(x+peelingEnd);
          Packet yi = pload <Packet>(y+peelingEnd);
          pstoreu(x+peelingEnd, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstore (y+peelingEnd, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
        }
      }

      for(Index i=alignedEnd; i<size; ++i)
      {
        Scalar xi = x[i];
        Scalar yi = y[i];
        x[i] =  c * xi + numext::conj(s) * yi;
        y[i] = -s * xi + numext::conj(c) * yi;
      }
    }

    /*** fixed-size vectorized path ***/
    else if(SizeAtCompileTime != Dynamic && MinAlignment>0) // FIXME should be compared to the required alignment
    {
      const OtherPacket pc = pset1<OtherPacket>(c);
      const OtherPacket ps = pset1<OtherPacket>(s);
      conj_helper<OtherPacket,Packet,NumTraits<OtherPacket>::IsComplex,false> pcj;
      conj_helper<OtherPacket,Packet,false,false> pm;
      Scalar* EIGEN_RESTRICT px = x;
      Scalar* EIGEN_RESTRICT py = y;
      for(Index i=0; i<size; i+=PacketSize)
      {
        Packet xi = pload<Packet>(px);
        Packet yi = pload<Packet>(py);
        pstore(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
        pstore(py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
        px += PacketSize;
        py += PacketSize;
      }
    }

    /*** non-vectorized path ***/
    else
    {
      apply_rotation_in_the_plane_selector<Scalar,OtherScalar,SizeAtCompileTime,MinAlignment,false>::run(x,incrx,y,incry,size,c,s);
    }
  }
};

template<typename VectorX, typename VectorY, typename OtherScalar>
EIGEN_DEVICE_FUNC
void /*EIGEN_DONT_INLINE*/ apply_rotation_in_the_plane(DenseBase<VectorX>& xpr_x, DenseBase<VectorY>& xpr_y, const JacobiRotation<OtherScalar>& j)
{
  typedef typename VectorX::Scalar Scalar;
  const bool Vectorizable =    (int(VectorX::Flags) & int(VectorY::Flags) & PacketAccessBit)
                            && (int(packet_traits<Scalar>::size) == int(packet_traits<OtherScalar>::size));

  eigen_assert(xpr_x.size() == xpr_y.size());
  Index size = xpr_x.size();
  Index incrx = xpr_x.derived().innerStride();
  Index incry = xpr_y.derived().innerStride();

  Scalar* EIGEN_RESTRICT x = &xpr_x.derived().coeffRef(0);
  Scalar* EIGEN_RESTRICT y = &xpr_y.derived().coeffRef(0);

  OtherScalar c = j.c();
  OtherScalar s = j.s();
  if (c==OtherScalar(1) && s==OtherScalar(0))
    return;

  apply_rotation_in_the_plane_selector<
    Scalar,OtherScalar,
    VectorX::SizeAtCompileTime,
    EIGEN_PLAIN_ENUM_MIN(evaluator<VectorX>::Alignment, evaluator<VectorY>::Alignment),
    Vectorizable>::run(x,incrx,y,incry,size,c,s);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_JACOBI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/KLUSupport/KLUSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Kyle Macfarlan <kyle.macfarlan@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KLUSUPPORT_H
#define EIGEN_KLUSUPPORT_H

namespace Eigen {

/* TODO extract L, extract U, compute det, etc... */

/** \ingroup KLUSupport_Module
  * \brief A sparse LU factorization and solver based on KLU
  *
  * This class allows to solve for A.X = B sparse linear problems via a LU factorization
  * using the KLU library. The sparse matrix A must be squared and full rank.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class UmfPackLU, class SparseLU
  */


inline int klu_solve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, double B [ ], klu_common *Common, double) {
   return klu_solve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), B, Common);
}

inline int klu_solve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, std::complex<double>B[], klu_common *Common, std::complex<double>) {
   return klu_z_solve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), &numext::real_ref(B[0]), Common);
}

inline int klu_tsolve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, double B[], klu_common *Common, double) {
   return klu_tsolve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), B, Common);
}

inline int klu_tsolve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, std::complex<double>B[], klu_common *Common, std::complex<double>) {
   return klu_z_tsolve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), &numext::real_ref(B[0]), 0, Common);
}

inline klu_numeric* klu_factor(int Ap [ ], int Ai [ ], double Ax [ ], klu_symbolic *Symbolic, klu_common *Common, double) {
   return klu_factor(Ap, Ai, Ax, Symbolic, Common);
}

inline klu_numeric* klu_factor(int Ap[], int Ai[], std::complex<double> Ax[], klu_symbolic *Symbolic, klu_common *Common, std::complex<double>) {
   return klu_z_factor(Ap, Ai, &numext::real_ref(Ax[0]), Symbolic, Common);
}


template<typename _MatrixType>
class KLU : public SparseSolverBase<KLU<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<KLU<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef SparseMatrix<Scalar> LUMatrixType;
    typedef SparseMatrix<Scalar,ColMajor,int> KLUMatrixType;
    typedef Ref<const KLUMatrixType, StandardCompressedFormat> KLUMatrixRef;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    KLU()
      : m_dummy(0,0), mp_matrix(m_dummy)
    {
      init();
    }

    template<typename InputMatrixType>
    explicit KLU(const InputMatrixType& matrix)
      : mp_matrix(matrix)
    {
      init();
      compute(matrix);
    }

    ~KLU()
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic,&m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric,&m_common);
    }

    EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return mp_matrix.rows(); }
    EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return mp_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
#if 0 // not implemented yet
    inline const LUMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_l;
    }

    inline const LUMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_q;
    }
#endif
    /** Computes the sparse Cholesky decomposition of \a matrix
     *  Note that the matrix should be column-major, and in compressed format for best performance.
     *  \sa SparseMatrix::makeCompressed().
     */
    template<typename InputMatrixType>
    void compute(const InputMatrixType& matrix)
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic, &m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric, &m_common);
      grab(matrix.derived());
      analyzePattern_impl();
      factorize_impl();
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize(), compute()
      */
    template<typename InputMatrixType>
    void analyzePattern(const InputMatrixType& matrix)
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic, &m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric, &m_common);

      grab(matrix.derived());

      analyzePattern_impl();
    }


    /** Provides access to the control settings array used by KLU.
      *
      * See KLU documentation for details.
      */
    inline const klu_common& kluCommon() const
    {
      return m_common;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See KLU documentation for details.
      */
    inline klu_common& kluCommon()
    {
      return m_common;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the pattern anylysis has been performed.
      *
      * \sa analyzePattern(), compute()
      */
    template<typename InputMatrixType>
    void factorize(const InputMatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "KLU: you must first call analyzePattern()");
      if(m_numeric)
        klu_free_numeric(&m_numeric,&m_common);

      grab(matrix.derived());

      factorize_impl();
    }

    /** \internal */
    template<typename BDerived,typename XDerived>
    bool _solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const;

#if 0 // not implemented yet
    Scalar determinant() const;

    void extractData() const;
#endif

  protected:

    void init()
    {
      m_info                  = InvalidInput;
      m_isInitialized         = false;
      m_numeric               = 0;
      m_symbolic              = 0;
      m_extractedDataAreDirty = true;

      klu_defaults(&m_common);
    }

    void analyzePattern_impl()
    {
      m_info = InvalidInput;
      m_analysisIsOk = false;
      m_factorizationIsOk = false;
      m_symbolic = klu_analyze(internal::convert_index<int>(mp_matrix.rows()),
                                     const_cast<StorageIndex*>(mp_matrix.outerIndexPtr()), const_cast<StorageIndex*>(mp_matrix.innerIndexPtr()),
                                     &m_common);
      if (m_symbolic) {
         m_isInitialized = true;
         m_info = Success;
         m_analysisIsOk = true;
         m_extractedDataAreDirty = true;
      }
    }

    void factorize_impl()
    {

      m_numeric = klu_factor(const_cast<StorageIndex*>(mp_matrix.outerIndexPtr()), const_cast<StorageIndex*>(mp_matrix.innerIndexPtr()), const_cast<Scalar*>(mp_matrix.valuePtr()),
                                    m_symbolic, &m_common, Scalar());


      m_info = m_numeric ? Success : NumericalIssue;
      m_factorizationIsOk = m_numeric ? 1 : 0;
      m_extractedDataAreDirty = true;
    }

    template<typename MatrixDerived>
    void grab(const EigenBase<MatrixDerived> &A)
    {
      mp_matrix.~KLUMatrixRef();
      ::new (&mp_matrix) KLUMatrixRef(A.derived());
    }

    void grab(const KLUMatrixRef &A)
    {
      if(&(A.derived()) != &mp_matrix)
      {
        mp_matrix.~KLUMatrixRef();
        ::new (&mp_matrix) KLUMatrixRef(A);
      }
    }

    // cached data to reduce reallocation, etc.
#if 0 // not implemented yet
    mutable LUMatrixType m_l;
    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;
#endif

    KLUMatrixType m_dummy;
    KLUMatrixRef mp_matrix;

    klu_numeric* m_numeric;
    klu_symbolic* m_symbolic;
    klu_common m_common;
    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;

  private:
    KLU(const KLU& ) { }
};

#if 0 // not implemented yet
template<typename MatrixType>
void KLU<MatrixType>::extractData() const
{
  if (m_extractedDataAreDirty)
  {
     eigen_assert(false && "KLU: extractData Not Yet Implemented");

    // get size of the data
    int lnz, unz, rows, cols, nz_udiag;
    umfpack_get_lunz(&lnz, &unz, &rows, &cols, &nz_udiag, m_numeric, Scalar());

    // allocate data
    m_l.resize(rows,(std::min)(rows,cols));
    m_l.resizeNonZeros(lnz);

    m_u.resize((std::min)(rows,cols),cols);
    m_u.resizeNonZeros(unz);

    m_p.resize(rows);
    m_q.resize(cols);

    // extract
    umfpack_get_numeric(m_l.outerIndexPtr(), m_l.innerIndexPtr(), m_l.valuePtr(),
                        m_u.outerIndexPtr(), m_u.innerIndexPtr(), m_u.valuePtr(),
                        m_p.data(), m_q.data(), 0, 0, 0, m_numeric);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename KLU<MatrixType>::Scalar KLU<MatrixType>::determinant() const
{
  eigen_assert(false && "KLU: extractData Not Yet Implemented");
  return Scalar();
}
#endif

template<typename MatrixType>
template<typename BDerived,typename XDerived>
bool KLU<MatrixType>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const
{
  Index rhsCols = b.cols();
  EIGEN_STATIC_ASSERT((XDerived::Flags&RowMajorBit)==0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  x = b;
  int info = klu_solve(m_symbolic, m_numeric, b.rows(), rhsCols, x.const_cast_derived().data(), const_cast<klu_common*>(&m_common), Scalar());

  m_info = info!=0 ? Success : NumericalIssue;
  return true;
}

} // end namespace Eigen

#endif // EIGEN_KLUSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/Determinant.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DETERMINANT_H
#define EIGEN_DETERMINANT_H

namespace Eigen { 

namespace internal {

template<typename Derived>
EIGEN_DEVICE_FUNC
inline const typename Derived::Scalar bruteforce_det3_helper
(const MatrixBase<Derived>& matrix, int a, int b, int c)
{
  return matrix.coeff(0,a)
         * (matrix.coeff(1,b) * matrix.coeff(2,c) - matrix.coeff(1,c) * matrix.coeff(2,b));
}

template<typename Derived,
         int DeterminantType = Derived::RowsAtCompileTime
> struct determinant_impl
{
  static inline typename traits<Derived>::Scalar run(const Derived& m)
  {
    if(Derived::ColsAtCompileTime==Dynamic && m.rows()==0)
      return typename traits<Derived>::Scalar(1);
    return m.partialPivLu().determinant();
  }
};

template<typename Derived> struct determinant_impl<Derived, 1>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return m.coeff(0,0);
  }
};

template<typename Derived> struct determinant_impl<Derived, 2>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return m.coeff(0,0) * m.coeff(1,1) - m.coeff(1,0) * m.coeff(0,1);
  }
};

template<typename Derived> struct determinant_impl<Derived, 3>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return bruteforce_det3_helper(m,0,1,2)
          - bruteforce_det3_helper(m,1,0,2)
          + bruteforce_det3_helper(m,2,0,1);
  }
};

template<typename Derived> struct determinant_impl<Derived, 4>
{
  typedef typename traits<Derived>::Scalar Scalar;
  static EIGEN_DEVICE_FUNC
  Scalar run(const Derived& m)
  {
    Scalar d2_01 = det2(m, 0, 1);
    Scalar d2_02 = det2(m, 0, 2);
    Scalar d2_03 = det2(m, 0, 3);
    Scalar d2_12 = det2(m, 1, 2);
    Scalar d2_13 = det2(m, 1, 3);
    Scalar d2_23 = det2(m, 2, 3);
    Scalar d3_0 = det3(m, 1,d2_23, 2,d2_13, 3,d2_12);
    Scalar d3_1 = det3(m, 0,d2_23, 2,d2_03, 3,d2_02);
    Scalar d3_2 = det3(m, 0,d2_13, 1,d2_03, 3,d2_01);
    Scalar d3_3 = det3(m, 0,d2_12, 1,d2_02, 2,d2_01);
    return internal::pmadd(-m(0,3),d3_0, m(1,3)*d3_1) +
           internal::pmadd(-m(2,3),d3_2, m(3,3)*d3_3);
  }
protected:
  static EIGEN_DEVICE_FUNC
  Scalar det2(const Derived& m, Index i0, Index i1)
  {
    return m(i0,0) * m(i1,1) - m(i1,0) * m(i0,1);
  }

  static EIGEN_DEVICE_FUNC
  Scalar det3(const Derived& m, Index i0, const Scalar& d0, Index i1, const Scalar& d1, Index i2, const Scalar& d2)
  {
    return internal::pmadd(m(i0,2), d0, internal::pmadd(-m(i1,2), d1, m(i2,2)*d2));
  }
};

} // end namespace internal

/** \lu_module
  *
  * \returns the determinant of this matrix
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
inline typename internal::traits<Derived>::Scalar MatrixBase<Derived>::determinant() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::nested_eval<Derived,Base::RowsAtCompileTime>::type Nested;
  return internal::determinant_impl<typename internal::remove_all<Nested>::type>::run(derived());
}

} // end namespace Eigen

#endif // EIGEN_DETERMINANT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/FullPivLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LU_H
#define EIGEN_LU_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<FullPivLU<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup LU_Module
  *
  * \class FullPivLU
  *
  * \brief LU decomposition of a matrix with complete pivoting, and related features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LU decomposition
  *
  * This class represents a LU decomposition of any matrix, with complete pivoting: the matrix A is
  * decomposed as \f$ A = P^{-1} L U Q^{-1} \f$ where L is unit-lower-triangular, U is
  * upper-triangular, and P and Q are permutation matrices. This is a rank-revealing LU
  * decomposition. The eigenvalues (diagonal coefficients) of U are sorted in such a way that any
  * zeros are at the end.
  *
  * This decomposition provides the generic approach to solving systems of linear equations, computing
  * the rank, invertibility, inverse, kernel, and determinant.
  *
  * This LU decomposition is very stable and well tested with large matrices. However there are use cases where the SVD
  * decomposition is inherently more stable and/or flexible. For example, when computing the kernel of a matrix,
  * working with the SVD allows to select the smallest singular values of the matrix, something that
  * the LU decomposition doesn't see.
  *
  * The data of the LU decomposition can be directly accessed through the methods matrixLU(),
  * permutationP(), permutationQ().
  *
  * As an example, here is how the original matrix can be retrieved:
  * \include class_FullPivLU.cpp
  * Output: \verbinclude class_FullPivLU.out
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::fullPivLu(), MatrixBase::determinant(), MatrixBase::inverse()
  */
template<typename _MatrixType> class FullPivLU
  : public SolverBase<FullPivLU<_MatrixType> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<FullPivLU> Base;
    friend class SolverBase<FullPivLU>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(FullPivLU)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename internal::plain_row_type<MatrixType, StorageIndex>::type IntRowVectorType;
    typedef typename internal::plain_col_type<MatrixType, StorageIndex>::type IntColVectorType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationQType;
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationPType;
    typedef typename MatrixType::PlainObject PlainObject;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LU::compute(const MatrixType&).
      */
    FullPivLU();

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa FullPivLU()
      */
    FullPivLU(Index rows, Index cols);

    /** Constructor.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *               It is required to be nonzero.
      */
    template<typename InputType>
    explicit FullPivLU(const EigenBase<InputType>& matrix);

    /** \brief Constructs a LU factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa FullPivLU(const EigenBase&)
      */
    template<typename InputType>
    explicit FullPivLU(EigenBase<InputType>& matrix);

    /** Computes the LU decomposition of the given matrix.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *               It is required to be nonzero.
      *
      * \returns a reference to *this
      */
    template<typename InputType>
    FullPivLU& compute(const EigenBase<InputType>& matrix) {
      m_lu = matrix.derived();
      computeInPlace();
      return *this;
    }

    /** \returns the LU decomposition matrix: the upper-triangular part is U, the
      * unit-lower-triangular part is L (at least for square matrices; in the non-square
      * case, special care is needed, see the documentation of class FullPivLU).
      *
      * \sa matrixL(), matrixU()
      */
    inline const MatrixType& matrixLU() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_lu;
    }

    /** \returns the number of nonzero pivots in the LU decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of U.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    /** \returns the permutation matrix P
      *
      * \sa permutationQ()
      */
    EIGEN_DEVICE_FUNC inline const PermutationPType& permutationP() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_p;
    }

    /** \returns the permutation matrix Q
      *
      * \sa permutationP()
      */
    inline const PermutationQType& permutationQ() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_q;
    }

    /** \returns the kernel of the matrix, also called its null-space. The columns of the returned matrix
      * will form a basis of the kernel.
      *
      * \note If the kernel has dimension zero, then the returned matrix is a column-vector filled with zeros.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      *
      * Example: \include FullPivLU_kernel.cpp
      * Output: \verbinclude FullPivLU_kernel.out
      *
      * \sa image()
      */
    inline const internal::kernel_retval<FullPivLU> kernel() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return internal::kernel_retval<FullPivLU>(*this);
    }

    /** \returns the image of the matrix, also called its column-space. The columns of the returned matrix
      * will form a basis of the image (column-space).
      *
      * \param originalMatrix the original matrix, of which *this is the LU decomposition.
      *                       The reason why it is needed to pass it here, is that this allows
      *                       a large optimization, as otherwise this method would need to reconstruct it
      *                       from the LU decomposition.
      *
      * \note If the image has dimension zero, then the returned matrix is a column-vector filled with zeros.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      *
      * Example: \include FullPivLU_image.cpp
      * Output: \verbinclude FullPivLU_image.out
      *
      * \sa kernel()
      */
    inline const internal::image_retval<FullPivLU>
      image(const MatrixType& originalMatrix) const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return internal::image_retval<FullPivLU>(*this, originalMatrix);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \return a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the LU decomposition.
      *
      * \param b the right-hand-side of the equation to solve. Can be a vector or a matrix,
      *          the only requirement in order for the equation to make sense is that
      *          b.rows()==A.rows(), where A is the matrix of which *this is the LU decomposition.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      * \note_about_using_kernel_to_study_multiple_solutions
      *
      * Example: \include FullPivLU_solve.cpp
      * Output: \verbinclude FullPivLU_solve.out
      *
      * \sa TriangularView::solve(), kernel(), inverse()
      */
    template<typename Rhs>
    inline const Solve<FullPivLU, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns an estimate of the reciprocal condition number of the matrix of which \c *this is
        the LU decomposition.
      */
    inline RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the determinant of the matrix of which
      * *this is the LU decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the LU decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note For fixed-size matrices of size up to 4, MatrixBase::determinant() offers
      *       optimized paths.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      *
      * \sa MatrixBase::determinant()
      */
    typename internal::traits<MatrixType>::Scalar determinant() const;

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * LU decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    FullPivLU& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code lu.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    FullPivLU& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
          : NumTraits<Scalar>::epsilon() * RealScalar(m_lu.diagonalSize());
    }

    /** \returns the rank of the matrix of which *this is the LU decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "LU is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_lu.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the LU decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the LU decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the LU decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the LU decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return isInjective() && (m_lu.rows() == m_lu.cols());
    }

    /** \returns the inverse of the matrix of which *this is the LU decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      *
      * \sa MatrixBase::inverse()
      */
    inline const Inverse<FullPivLU> inverse() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      eigen_assert(m_lu.rows() == m_lu.cols() && "You can't take the inverse of a non-square matrix!");
      return Inverse<FullPivLU>(*this);
    }

    MatrixType reconstructedMatrix() const;

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_lu;
    PermutationPType m_p;
    PermutationQType m_q;
    IntColVectorType m_rowsTranspositions;
    IntRowVectorType m_colsTranspositions;
    Index m_nonzero_pivots;
    RealScalar m_l1_norm;
    RealScalar m_maxpivot, m_prescribedThreshold;
    signed char m_det_pq;
    bool m_isInitialized, m_usePrescribedThreshold;
};

template<typename MatrixType>
FullPivLU<MatrixType>::FullPivLU()
  : m_isInitialized(false), m_usePrescribedThreshold(false)
{
}

template<typename MatrixType>
FullPivLU<MatrixType>::FullPivLU(Index rows, Index cols)
  : m_lu(rows, cols),
    m_p(rows),
    m_q(cols),
    m_rowsTranspositions(rows),
    m_colsTranspositions(cols),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
}

template<typename MatrixType>
template<typename InputType>
FullPivLU<MatrixType>::FullPivLU(const EigenBase<InputType>& matrix)
  : m_lu(matrix.rows(), matrix.cols()),
    m_p(matrix.rows()),
    m_q(matrix.cols()),
    m_rowsTranspositions(matrix.rows()),
    m_colsTranspositions(matrix.cols()),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
  compute(matrix.derived());
}

template<typename MatrixType>
template<typename InputType>
FullPivLU<MatrixType>::FullPivLU(EigenBase<InputType>& matrix)
  : m_lu(matrix.derived()),
    m_p(matrix.rows()),
    m_q(matrix.cols()),
    m_rowsTranspositions(matrix.rows()),
    m_colsTranspositions(matrix.cols()),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
  computeInPlace();
}

template<typename MatrixType>
void FullPivLU<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the permutations are stored as int indices, so just to be sure:
  eigen_assert(m_lu.rows()<=NumTraits<int>::highest() && m_lu.cols()<=NumTraits<int>::highest());

  m_l1_norm = m_lu.cwiseAbs().colwise().sum().maxCoeff();

  const Index size = m_lu.diagonalSize();
  const Index rows = m_lu.rows();
  const Index cols = m_lu.cols();

  // will store the transpositions, before we accumulate them at the end.
  // can't accumulate on-the-fly because that will be done in reverse order for the rows.
  m_rowsTranspositions.resize(m_lu.rows());
  m_colsTranspositions.resize(m_lu.cols());
  Index number_of_transpositions = 0; // number of NONTRIVIAL transpositions, i.e. m_rowsTranspositions[i]!=i

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for(Index k = 0; k < size; ++k)
  {
    // First, we need to find the pivot.

    // biggest coefficient in the remaining bottom-right corner (starting at row k, col k)
    Index row_of_biggest_in_corner, col_of_biggest_in_corner;
    typedef internal::scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;
    Score biggest_in_corner;
    biggest_in_corner = m_lu.bottomRightCorner(rows-k, cols-k)
                        .unaryExpr(Scoring())
                        .maxCoeff(&row_of_biggest_in_corner, &col_of_biggest_in_corner);
    row_of_biggest_in_corner += k; // correct the values! since they were computed in the corner,
    col_of_biggest_in_corner += k; // need to add k to them.

    if(biggest_in_corner==Score(0))
    {
      // before exiting, make sure to initialize the still uninitialized transpositions
      // in a sane state without destroying what we already have.
      m_nonzero_pivots = k;
      for(Index i = k; i < size; ++i)
      {
        m_rowsTranspositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_colsTranspositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
      }
      break;
    }

    RealScalar abs_pivot = internal::abs_knowing_score<Scalar>()(m_lu(row_of_biggest_in_corner, col_of_biggest_in_corner), biggest_in_corner);
    if(abs_pivot > m_maxpivot) m_maxpivot = abs_pivot;

    // Now that we've found the pivot, we need to apply the row/col swaps to
    // bring it to the location (k,k).

    m_rowsTranspositions.coeffRef(k) = internal::convert_index<StorageIndex>(row_of_biggest_in_corner);
    m_colsTranspositions.coeffRef(k) = internal::convert_index<StorageIndex>(col_of_biggest_in_corner);
    if(k != row_of_biggest_in_corner) {
      m_lu.row(k).swap(m_lu.row(row_of_biggest_in_corner));
      ++number_of_transpositions;
    }
    if(k != col_of_biggest_in_corner) {
      m_lu.col(k).swap(m_lu.col(col_of_biggest_in_corner));
      ++number_of_transpositions;
    }

    // Now that the pivot is at the right location, we update the remaining
    // bottom-right corner by Gaussian elimination.

    if(k<rows-1)
      m_lu.col(k).tail(rows-k-1) /= m_lu.coeff(k,k);
    if(k<size-1)
      m_lu.block(k+1,k+1,rows-k-1,cols-k-1).noalias() -= m_lu.col(k).tail(rows-k-1) * m_lu.row(k).tail(cols-k-1);
  }

  // the main loop is over, we still have to accumulate the transpositions to find the
  // permutations P and Q

  m_p.setIdentity(rows);
  for(Index k = size-1; k >= 0; --k)
    m_p.applyTranspositionOnTheRight(k, m_rowsTranspositions.coeff(k));

  m_q.setIdentity(cols);
  for(Index k = 0; k < size; ++k)
    m_q.applyTranspositionOnTheRight(k, m_colsTranspositions.coeff(k));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;

  m_isInitialized = true;
}

template<typename MatrixType>
typename internal::traits<MatrixType>::Scalar FullPivLU<MatrixType>::determinant() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  eigen_assert(m_lu.rows() == m_lu.cols() && "You can't take the determinant of a non-square matrix!");
  return Scalar(m_det_pq) * Scalar(m_lu.diagonal().prod());
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: \f$ P^{-1} L U Q^{-1} \f$.
 * This function is provided for debug purposes. */
template<typename MatrixType>
MatrixType FullPivLU<MatrixType>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  const Index smalldim = (std::min)(m_lu.rows(), m_lu.cols());
  // LU
  MatrixType res(m_lu.rows(),m_lu.cols());
  // FIXME the .toDenseMatrix() should not be needed...
  res = m_lu.leftCols(smalldim)
            .template triangularView<UnitLower>().toDenseMatrix()
      * m_lu.topRows(smalldim)
            .template triangularView<Upper>().toDenseMatrix();

  // P^{-1}(LU)
  res = m_p.inverse() * res;

  // (P^{-1}LU)Q^{-1}
  res = res * m_q.inverse();

  return res;
}

/********* Implementation of kernel() **************************************************/

namespace internal {
template<typename _MatrixType>
struct kernel_retval<FullPivLU<_MatrixType> >
  : kernel_retval_base<FullPivLU<_MatrixType> >
{
  EIGEN_MAKE_KERNEL_HELPERS(FullPivLU<_MatrixType>)

  enum { MaxSmallDimAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(
            MatrixType::MaxColsAtCompileTime,
            MatrixType::MaxRowsAtCompileTime)
  };

  template<typename Dest> void evalTo(Dest& dst) const
  {
    using std::abs;
    const Index cols = dec().matrixLU().cols(), dimker = cols - rank();
    if(dimker == 0)
    {
      // The Kernel is just {0}, so it doesn't have a basis properly speaking, but let's
      // avoid crashing/asserting as that depends on floating point calculations. Let's
      // just return a single column vector filled with zeros.
      dst.setZero();
      return;
    }

    /* Let us use the following lemma:
      *
      * Lemma: If the matrix A has the LU decomposition PAQ = LU,
      * then Ker A = Q(Ker U).
      *
      * Proof: trivial: just keep in mind that P, Q, L are invertible.
      */

    /* Thus, all we need to do is to compute Ker U, and then apply Q.
      *
      * U is upper triangular, with eigenvalues sorted so that any zeros appear at the end.
      * Thus, the diagonal of U ends with exactly
      * dimKer zero's. Let us use that to construct dimKer linearly
      * independent vectors in Ker U.
      */

    Matrix<Index, Dynamic, 1, 0, MaxSmallDimAtCompileTime, 1> pivots(rank());
    RealScalar premultiplied_threshold = dec().maxPivot() * dec().threshold();
    Index p = 0;
    for(Index i = 0; i < dec().nonzeroPivots(); ++i)
      if(abs(dec().matrixLU().coeff(i,i)) > premultiplied_threshold)
        pivots.coeffRef(p++) = i;
    eigen_internal_assert(p == rank());

    // we construct a temporaty trapezoid matrix m, by taking the U matrix and
    // permuting the rows and cols to bring the nonnegligible pivots to the top of
    // the main diagonal. We need that to be able to apply our triangular solvers.
    // FIXME when we get triangularView-for-rectangular-matrices, this can be simplified
    Matrix<typename MatrixType::Scalar, Dynamic, Dynamic, MatrixType::Options,
           MaxSmallDimAtCompileTime, MatrixType::MaxColsAtCompileTime>
      m(dec().matrixLU().block(0, 0, rank(), cols));
    for(Index i = 0; i < rank(); ++i)
    {
      if(i) m.row(i).head(i).setZero();
      m.row(i).tail(cols-i) = dec().matrixLU().row(pivots.coeff(i)).tail(cols-i);
    }
    m.block(0, 0, rank(), rank());
    m.block(0, 0, rank(), rank()).template triangularView<StrictlyLower>().setZero();
    for(Index i = 0; i < rank(); ++i)
      m.col(i).swap(m.col(pivots.coeff(i)));

    // ok, we have our trapezoid matrix, we can apply the triangular solver.
    // notice that the math behind this suggests that we should apply this to the
    // negative of the RHS, but for performance we just put the negative sign elsewhere, see below.
    m.topLeftCorner(rank(), rank())
     .template triangularView<Upper>().solveInPlace(
        m.topRightCorner(rank(), dimker)
      );

    // now we must undo the column permutation that we had applied!
    for(Index i = rank()-1; i >= 0; --i)
      m.col(i).swap(m.col(pivots.coeff(i)));

    // see the negative sign in the next line, that's what we were talking about above.
    for(Index i = 0; i < rank(); ++i) dst.row(dec().permutationQ().indices().coeff(i)) = -m.row(i).tail(dimker);
    for(Index i = rank(); i < cols; ++i) dst.row(dec().permutationQ().indices().coeff(i)).setZero();
    for(Index k = 0; k < dimker; ++k) dst.coeffRef(dec().permutationQ().indices().coeff(rank()+k), k) = Scalar(1);
  }
};

/***** Implementation of image() *****************************************************/

template<typename _MatrixType>
struct image_retval<FullPivLU<_MatrixType> >
  : image_retval_base<FullPivLU<_MatrixType> >
{
  EIGEN_MAKE_IMAGE_HELPERS(FullPivLU<_MatrixType>)

  enum { MaxSmallDimAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(
            MatrixType::MaxColsAtCompileTime,
            MatrixType::MaxRowsAtCompileTime)
  };

  template<typename Dest> void evalTo(Dest& dst) const
  {
    using std::abs;
    if(rank() == 0)
    {
      // The Image is just {0}, so it doesn't have a basis properly speaking, but let's
      // avoid crashing/asserting as that depends on floating point calculations. Let's
      // just return a single column vector filled with zeros.
      dst.setZero();
      return;
    }

    Matrix<Index, Dynamic, 1, 0, MaxSmallDimAtCompileTime, 1> pivots(rank());
    RealScalar premultiplied_threshold = dec().maxPivot() * dec().threshold();
    Index p = 0;
    for(Index i = 0; i < dec().nonzeroPivots(); ++i)
      if(abs(dec().matrixLU().coeff(i,i)) > premultiplied_threshold)
        pivots.coeffRef(p++) = i;
    eigen_internal_assert(p == rank());

    for(Index i = 0; i < rank(); ++i)
      dst.col(i) = originalMatrix().col(dec().permutationQ().indices().coeff(pivots.coeff(i)));
  }
};

/***** Implementation of solve() *****************************************************/

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void FullPivLU<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  /* The decomposition PAQ = LU can be rewritten as A = P^{-1} L U Q^{-1}.
  * So we proceed as follows:
  * Step 1: compute c = P * rhs.
  * Step 2: replace c by the solution x to Lx = c. Exists because L is invertible.
  * Step 3: replace c by the solution x to Ux = c. May or may not exist.
  * Step 4: result = Q * c;
  */

  const Index rows = this->rows(),
              cols = this->cols(),
              nonzero_pivots = this->rank();
  const Index smalldim = (std::min)(rows, cols);

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs.rows(), rhs.cols());

  // Step 1
  c = permutationP() * rhs;

  // Step 2
  m_lu.topLeftCorner(smalldim,smalldim)
      .template triangularView<UnitLower>()
      .solveInPlace(c.topRows(smalldim));
  if(rows>cols)
    c.bottomRows(rows-cols) -= m_lu.bottomRows(rows-cols) * c.topRows(cols);

  // Step 3
  m_lu.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(nonzero_pivots));

  // Step 4
  for(Index i = 0; i < nonzero_pivots; ++i)
    dst.row(permutationQ().indices().coeff(i)) = c.row(i);
  for(Index i = nonzero_pivots; i < m_lu.cols(); ++i)
    dst.row(permutationQ().indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void FullPivLU<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  /* The decomposition PAQ = LU can be rewritten as A = P^{-1} L U Q^{-1},
   * and since permutations are real and unitary, we can write this
   * as   A^T = Q U^T L^T P,
   * So we proceed as follows:
   * Step 1: compute c = Q^T rhs.
   * Step 2: replace c by the solution x to U^T x = c. May or may not exist.
   * Step 3: replace c by the solution x to L^T x = c.
   * Step 4: result = P^T c.
   * If Conjugate is true, replace "^T" by "^*" above.
   */

  const Index rows = this->rows(), cols = this->cols(),
    nonzero_pivots = this->rank();
  const Index smalldim = (std::min)(rows, cols);

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs.rows(), rhs.cols());

  // Step 1
  c = permutationQ().inverse() * rhs;

  // Step 2
  m_lu.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .transpose()
      .template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(nonzero_pivots));

  // Step 3
  m_lu.topLeftCorner(smalldim, smalldim)
      .template triangularView<UnitLower>()
      .transpose()
      .template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(smalldim));

  // Step 4
  PermutationPType invp = permutationP().inverse().eval();
  for(Index i = 0; i < smalldim; ++i)
    dst.row(invp.indices().coeff(i)) = c.row(i);
  for(Index i = smalldim; i < rows; ++i)
    dst.row(invp.indices().coeff(i)).setZero();
}

#endif

namespace internal {


/***** Implementation of inverse() *****************************************************/
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<FullPivLU<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename FullPivLU<MatrixType>::Scalar>, Dense2Dense>
{
  typedef FullPivLU<MatrixType> LuType;
  typedef Inverse<LuType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename MatrixType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};
} // end namespace internal

/******* MatrixBase methods *****************************************************************/

/** \lu_module
  *
  * \return the full-pivoting LU decomposition of \c *this.
  *
  * \sa class FullPivLU
  */
template<typename Derived>
inline const FullPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::fullPivLu() const
{
  return FullPivLU<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_LU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/InverseImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INVERSE_IMPL_H
#define EIGEN_INVERSE_IMPL_H

namespace Eigen { 

namespace internal {

/**********************************
*** General case implementation ***
**********************************/

template<typename MatrixType, typename ResultType, int Size = MatrixType::RowsAtCompileTime>
struct compute_inverse
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    result = matrix.partialPivLu().inverse();
  }
};

template<typename MatrixType, typename ResultType, int Size = MatrixType::RowsAtCompileTime>
struct compute_inverse_and_det_with_check { /* nothing! general case not supported. */ };

/****************************
*** Size 1 implementation ***
****************************/

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename MatrixType::Scalar Scalar;
    internal::evaluator<MatrixType> matrixEval(matrix);
    result.coeffRef(0,0) = Scalar(1) / matrixEval.coeff(0,0);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& result,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    determinant = matrix.coeff(0,0);
    invertible = abs(determinant) > absDeterminantThreshold;
    if(invertible) result.coeffRef(0,0) = typename ResultType::Scalar(1) / determinant;
  }
};

/****************************
*** Size 2 implementation ***
****************************/

template<typename MatrixType, typename ResultType>
EIGEN_DEVICE_FUNC 
inline void compute_inverse_size2_helper(
    const MatrixType& matrix, const typename ResultType::Scalar& invdet,
    ResultType& result)
{
  typename ResultType::Scalar temp = matrix.coeff(0,0);
  result.coeffRef(0,0) =  matrix.coeff(1,1) * invdet;
  result.coeffRef(1,0) = -matrix.coeff(1,0) * invdet;
  result.coeffRef(0,1) = -matrix.coeff(0,1) * invdet;
  result.coeffRef(1,1) =  temp * invdet;
}

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 2>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename ResultType::Scalar Scalar;
    const Scalar invdet = typename MatrixType::Scalar(1) / matrix.determinant();
    compute_inverse_size2_helper(matrix, invdet, result);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 2>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    typedef typename ResultType::Scalar Scalar;
    determinant = matrix.determinant();
    invertible = abs(determinant) > absDeterminantThreshold;
    if(!invertible) return;
    const Scalar invdet = Scalar(1) / determinant;
    compute_inverse_size2_helper(matrix, invdet, inverse);
  }
};

/****************************
*** Size 3 implementation ***
****************************/

template<typename MatrixType, int i, int j>
EIGEN_DEVICE_FUNC 
inline typename MatrixType::Scalar cofactor_3x3(const MatrixType& m)
{
  enum {
    i1 = (i+1) % 3,
    i2 = (i+2) % 3,
    j1 = (j+1) % 3,
    j2 = (j+2) % 3
  };
  return m.coeff(i1, j1) * m.coeff(i2, j2)
       - m.coeff(i1, j2) * m.coeff(i2, j1);
}

template<typename MatrixType, typename ResultType>
EIGEN_DEVICE_FUNC
inline void compute_inverse_size3_helper(
    const MatrixType& matrix,
    const typename ResultType::Scalar& invdet,
    const Matrix<typename ResultType::Scalar,3,1>& cofactors_col0,
    ResultType& result)
{
  // Compute cofactors in a way that avoids aliasing issues.
  typedef typename ResultType::Scalar Scalar;
  const Scalar c01 = cofactor_3x3<MatrixType,0,1>(matrix) * invdet;
  const Scalar c11 = cofactor_3x3<MatrixType,1,1>(matrix) * invdet;
  const Scalar c02 = cofactor_3x3<MatrixType,0,2>(matrix) * invdet;
  result.coeffRef(1,2) =  cofactor_3x3<MatrixType,2,1>(matrix) * invdet;
  result.coeffRef(2,1) =  cofactor_3x3<MatrixType,1,2>(matrix) * invdet;
  result.coeffRef(2,2) =  cofactor_3x3<MatrixType,2,2>(matrix) * invdet;
  result.coeffRef(1,0) =  c01;
  result.coeffRef(1,1) =  c11;
  result.coeffRef(2,0) =  c02;  
  result.row(0) = cofactors_col0 * invdet;
}

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 3>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename ResultType::Scalar Scalar;
    Matrix<typename MatrixType::Scalar,3,1> cofactors_col0;
    cofactors_col0.coeffRef(0) =  cofactor_3x3<MatrixType,0,0>(matrix);
    cofactors_col0.coeffRef(1) =  cofactor_3x3<MatrixType,1,0>(matrix);
    cofactors_col0.coeffRef(2) =  cofactor_3x3<MatrixType,2,0>(matrix);
    const Scalar det = (cofactors_col0.cwiseProduct(matrix.col(0))).sum();
    const Scalar invdet = Scalar(1) / det;
    compute_inverse_size3_helper(matrix, invdet, cofactors_col0, result);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 3>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    typedef typename ResultType::Scalar Scalar;
    Matrix<Scalar,3,1> cofactors_col0;
    cofactors_col0.coeffRef(0) =  cofactor_3x3<MatrixType,0,0>(matrix);
    cofactors_col0.coeffRef(1) =  cofactor_3x3<MatrixType,1,0>(matrix);
    cofactors_col0.coeffRef(2) =  cofactor_3x3<MatrixType,2,0>(matrix);
    determinant = (cofactors_col0.cwiseProduct(matrix.col(0))).sum();
    invertible = Eigen::numext::abs(determinant) > absDeterminantThreshold;
    if(!invertible) return;
    const Scalar invdet = Scalar(1) / determinant;
    compute_inverse_size3_helper(matrix, invdet, cofactors_col0, inverse);
  }
};

/****************************
*** Size 4 implementation ***
****************************/

template<typename Derived>
EIGEN_DEVICE_FUNC 
inline const typename Derived::Scalar general_det3_helper
(const MatrixBase<Derived>& matrix, int i1, int i2, int i3, int j1, int j2, int j3)
{
  return matrix.coeff(i1,j1)
         * (matrix.coeff(i2,j2) * matrix.coeff(i3,j3) - matrix.coeff(i2,j3) * matrix.coeff(i3,j2));
}

template<typename MatrixType, int i, int j>
EIGEN_DEVICE_FUNC 
inline typename MatrixType::Scalar cofactor_4x4(const MatrixType& matrix)
{
  enum {
    i1 = (i+1) % 4,
    i2 = (i+2) % 4,
    i3 = (i+3) % 4,
    j1 = (j+1) % 4,
    j2 = (j+2) % 4,
    j3 = (j+3) % 4
  };
  return general_det3_helper(matrix, i1, i2, i3, j1, j2, j3)
       + general_det3_helper(matrix, i2, i3, i1, j1, j2, j3)
       + general_det3_helper(matrix, i3, i1, i2, j1, j2, j3);
}

template<int Arch, typename Scalar, typename MatrixType, typename ResultType>
struct compute_inverse_size4
{
  EIGEN_DEVICE_FUNC
  static void run(const MatrixType& matrix, ResultType& result)
  {
    result.coeffRef(0,0) =  cofactor_4x4<MatrixType,0,0>(matrix);
    result.coeffRef(1,0) = -cofactor_4x4<MatrixType,0,1>(matrix);
    result.coeffRef(2,0) =  cofactor_4x4<MatrixType,0,2>(matrix);
    result.coeffRef(3,0) = -cofactor_4x4<MatrixType,0,3>(matrix);
    result.coeffRef(0,2) =  cofactor_4x4<MatrixType,2,0>(matrix);
    result.coeffRef(1,2) = -cofactor_4x4<MatrixType,2,1>(matrix);
    result.coeffRef(2,2) =  cofactor_4x4<MatrixType,2,2>(matrix);
    result.coeffRef(3,2) = -cofactor_4x4<MatrixType,2,3>(matrix);
    result.coeffRef(0,1) = -cofactor_4x4<MatrixType,1,0>(matrix);
    result.coeffRef(1,1) =  cofactor_4x4<MatrixType,1,1>(matrix);
    result.coeffRef(2,1) = -cofactor_4x4<MatrixType,1,2>(matrix);
    result.coeffRef(3,1) =  cofactor_4x4<MatrixType,1,3>(matrix);
    result.coeffRef(0,3) = -cofactor_4x4<MatrixType,3,0>(matrix);
    result.coeffRef(1,3) =  cofactor_4x4<MatrixType,3,1>(matrix);
    result.coeffRef(2,3) = -cofactor_4x4<MatrixType,3,2>(matrix);
    result.coeffRef(3,3) =  cofactor_4x4<MatrixType,3,3>(matrix);
    result /= (matrix.col(0).cwiseProduct(result.row(0).transpose())).sum();
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 4>
 : compute_inverse_size4<Architecture::Target, typename MatrixType::Scalar,
                            MatrixType, ResultType>
{
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 4>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    determinant = matrix.determinant();
    invertible = abs(determinant) > absDeterminantThreshold;
    if(invertible && extract_data(matrix) != extract_data(inverse)) {
      compute_inverse<MatrixType, ResultType>::run(matrix, inverse);
    }
    else if(invertible) {
      MatrixType matrix_t = matrix;
      compute_inverse<MatrixType, ResultType>::run(matrix_t, inverse);
    }
  }
};

/*************************
*** MatrixBase methods ***
*************************/

} // end namespace internal

namespace internal {

// Specialization for "dense = dense_xpr.inverse()"
template<typename DstXprType, typename XprType>
struct Assignment<DstXprType, Inverse<XprType>, internal::assign_op<typename DstXprType::Scalar,typename XprType::Scalar>, Dense2Dense>
{
  typedef Inverse<XprType> SrcXprType;
  EIGEN_DEVICE_FUNC
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename XprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    const int Size = EIGEN_PLAIN_ENUM_MIN(XprType::ColsAtCompileTime,DstXprType::ColsAtCompileTime);
    EIGEN_ONLY_USED_FOR_DEBUG(Size);
    eigen_assert(( (Size<=1) || (Size>4) || (extract_data(src.nestedExpression())!=extract_data(dst)))
              && "Aliasing problem detected in inverse(), you need to do inverse().eval() here.");

    typedef typename internal::nested_eval<XprType,XprType::ColsAtCompileTime>::type  ActualXprType;
    typedef typename internal::remove_all<ActualXprType>::type                        ActualXprTypeCleanded;
    
    ActualXprType actual_xpr(src.nestedExpression());
    
    compute_inverse<ActualXprTypeCleanded, DstXprType>::run(actual_xpr, dst);
  }
};

  
} // end namespace internal

/** \lu_module
  *
  * \returns the matrix inverse of this matrix.
  *
  * For small fixed sizes up to 4x4, this method uses cofactors.
  * In the general case, this method uses class PartialPivLU.
  *
  * \note This matrix must be invertible, otherwise the result is undefined. If you need an
  * invertibility check, do the following:
  * \li for fixed sizes up to 4x4, use computeInverseAndDetWithCheck().
  * \li for the general case, use class FullPivLU.
  *
  * Example: \include MatrixBase_inverse.cpp
  * Output: \verbinclude MatrixBase_inverse.out
  *
  * \sa computeInverseAndDetWithCheck()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
inline const Inverse<Derived> MatrixBase<Derived>::inverse() const
{
  EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsInteger,THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES)
  eigen_assert(rows() == cols());
  return Inverse<Derived>(derived());
}

/** \lu_module
  *
  * Computation of matrix inverse and determinant, with invertibility check.
  *
  * This is only for fixed-size square matrices of size up to 4x4.
  *
  * Notice that it will trigger a copy of input matrix when trying to do the inverse in place.
  *
  * \param inverse Reference to the matrix in which to store the inverse.
  * \param determinant Reference to the variable in which to store the determinant.
  * \param invertible Reference to the bool variable in which to store whether the matrix is invertible.
  * \param absDeterminantThreshold Optional parameter controlling the invertibility check.
  *                                The matrix will be declared invertible if the absolute value of its
  *                                determinant is greater than this threshold.
  *
  * Example: \include MatrixBase_computeInverseAndDetWithCheck.cpp
  * Output: \verbinclude MatrixBase_computeInverseAndDetWithCheck.out
  *
  * \sa inverse(), computeInverseWithCheck()
  */
template<typename Derived>
template<typename ResultType>
inline void MatrixBase<Derived>::computeInverseAndDetWithCheck(
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible,
    const RealScalar& absDeterminantThreshold
  ) const
{
  // i'd love to put some static assertions there, but SFINAE means that they have no effect...
  eigen_assert(rows() == cols());
  // for 2x2, it's worth giving a chance to avoid evaluating.
  // for larger sizes, evaluating has negligible cost and limits code size.
  typedef typename internal::conditional<
    RowsAtCompileTime == 2,
    typename internal::remove_all<typename internal::nested_eval<Derived, 2>::type>::type,
    PlainObject
  >::type MatrixType;
  internal::compute_inverse_and_det_with_check<MatrixType, ResultType>::run
    (derived(), absDeterminantThreshold, inverse, determinant, invertible);
}

/** \lu_module
  *
  * Computation of matrix inverse, with invertibility check.
  *
  * This is only for fixed-size square matrices of size up to 4x4.
  *
  * Notice that it will trigger a copy of input matrix when trying to do the inverse in place.
  *
  * \param inverse Reference to the matrix in which to store the inverse.
  * \param invertible Reference to the bool variable in which to store whether the matrix is invertible.
  * \param absDeterminantThreshold Optional parameter controlling the invertibility check.
  *                                The matrix will be declared invertible if the absolute value of its
  *                                determinant is greater than this threshold.
  *
  * Example: \include MatrixBase_computeInverseWithCheck.cpp
  * Output: \verbinclude MatrixBase_computeInverseWithCheck.out
  *
  * \sa inverse(), computeInverseAndDetWithCheck()
  */
template<typename Derived>
template<typename ResultType>
inline void MatrixBase<Derived>::computeInverseWithCheck(
    ResultType& inverse,
    bool& invertible,
    const RealScalar& absDeterminantThreshold
  ) const
{
  Scalar determinant;
  // i'd love to put some static assertions there, but SFINAE means that they have no effect...
  eigen_assert(rows() == cols());
  computeInverseAndDetWithCheck(inverse,determinant,invertible,absDeterminantThreshold);
}

} // end namespace Eigen

#endif // EIGEN_INVERSE_IMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/PartialPivLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIALLU_H
#define EIGEN_PARTIALLU_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<PartialPivLU<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  typedef traits<_MatrixType> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit,
    CoeffReadCost = Dynamic
  };
};

template<typename T,typename Derived>
struct enable_if_ref;
// {
//   typedef Derived type;
// };

template<typename T,typename Derived>
struct enable_if_ref<Ref<T>,Derived> {
  typedef Derived type;
};

} // end namespace internal

/** \ingroup LU_Module
  *
  * \class PartialPivLU
  *
  * \brief LU decomposition of a matrix with partial pivoting, and related features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LU decomposition
  *
  * This class represents a LU decomposition of a \b square \b invertible matrix, with partial pivoting: the matrix A
  * is decomposed as A = PLU where L is unit-lower-triangular, U is upper-triangular, and P
  * is a permutation matrix.
  *
  * Typically, partial pivoting LU decomposition is only considered numerically stable for square invertible
  * matrices. Thus LAPACK's dgesv and dgesvx require the matrix to be square and invertible. The present class
  * does the same. It will assert that the matrix is square, but it won't (actually it can't) check that the
  * matrix is invertible: it is your task to check that you only use this decomposition on invertible matrices.
  *
  * The guaranteed safe alternative, working for all matrices, is the full pivoting LU decomposition, provided
  * by class FullPivLU.
  *
  * This is \b not a rank-revealing LU decomposition. Many features are intentionally absent from this class,
  * such as rank computation. If you need these features, use class FullPivLU.
  *
  * This LU decomposition is suitable to invert invertible matrices. It is what MatrixBase::inverse() uses
  * in the general case.
  * On the other hand, it is \b not suitable to determine whether a given matrix is invertible.
  *
  * The data of the LU decomposition can be directly accessed through the methods matrixLU(), permutationP().
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::partialPivLu(), MatrixBase::determinant(), MatrixBase::inverse(), MatrixBase::computeInverse(), class FullPivLU
  */
template<typename _MatrixType> class PartialPivLU
  : public SolverBase<PartialPivLU<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<PartialPivLU> Base;
    friend class SolverBase<PartialPivLU>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(PartialPivLU)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationType;
    typedef Transpositions<RowsAtCompileTime, MaxRowsAtCompileTime> TranspositionType;
    typedef typename MatrixType::PlainObject PlainObject;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via PartialPivLU::compute(const MatrixType&).
      */
    PartialPivLU();

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa PartialPivLU()
      */
    explicit PartialPivLU(Index size);

    /** Constructor.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *
      * \warning The matrix should have full rank (e.g. if it's square, it should be invertible).
      * If you need to deal with non-full rank, use class FullPivLU instead.
      */
    template<typename InputType>
    explicit PartialPivLU(const EigenBase<InputType>& matrix);

    /** Constructor for \link InplaceDecomposition inplace decomposition \endlink
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *
      * \warning The matrix should have full rank (e.g. if it's square, it should be invertible).
      * If you need to deal with non-full rank, use class FullPivLU instead.
      */
    template<typename InputType>
    explicit PartialPivLU(EigenBase<InputType>& matrix);

    template<typename InputType>
    PartialPivLU& compute(const EigenBase<InputType>& matrix) {
      m_lu = matrix.derived();
      compute();
      return *this;
    }

    /** \returns the LU decomposition matrix: the upper-triangular part is U, the
      * unit-lower-triangular part is L (at least for square matrices; in the non-square
      * case, special care is needed, see the documentation of class FullPivLU).
      *
      * \sa matrixL(), matrixU()
      */
    inline const MatrixType& matrixLU() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return m_lu;
    }

    /** \returns the permutation matrix P.
      */
    inline const PermutationType& permutationP() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return m_p;
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method returns the solution x to the equation Ax=b, where A is the matrix of which
      * *this is the LU decomposition.
      *
      * \param b the right-hand-side of the equation to solve. Can be a vector or a matrix,
      *          the only requirement in order for the equation to make sense is that
      *          b.rows()==A.rows(), where A is the matrix of which *this is the LU decomposition.
      *
      * \returns the solution.
      *
      * Example: \include PartialPivLU_solve.cpp
      * Output: \verbinclude PartialPivLU_solve.out
      *
      * Since this PartialPivLU class assumes anyway that the matrix A is invertible, the solution
      * theoretically exists and is unique regardless of b.
      *
      * \sa TriangularView::solve(), inverse(), computeInverse()
      */
    template<typename Rhs>
    inline const Solve<PartialPivLU, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns an estimate of the reciprocal condition number of the matrix of which \c *this is
        the LU decomposition.
      */
    inline RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the inverse of the matrix of which *this is the LU decomposition.
      *
      * \warning The matrix being decomposed here is assumed to be invertible. If you need to check for
      *          invertibility, use class FullPivLU instead.
      *
      * \sa MatrixBase::inverse(), LU::inverse()
      */
    inline const Inverse<PartialPivLU> inverse() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return Inverse<PartialPivLU>(*this);
    }

    /** \returns the determinant of the matrix of which
      * *this is the LU decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the LU decomposition has already been computed.
      *
      * \note For fixed-size matrices of size up to 4, MatrixBase::determinant() offers
      *       optimized paths.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      *
      * \sa MatrixBase::determinant()
      */
    Scalar determinant() const;

    MatrixType reconstructedMatrix() const;

    EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }
    EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    void _solve_impl(const RhsType &rhs, DstType &dst) const {
     /* The decomposition PA = LU can be rewritten as A = P^{-1} L U.
      * So we proceed as follows:
      * Step 1: compute c = Pb.
      * Step 2: replace c by the solution x to Lx = c.
      * Step 3: replace c by the solution x to Ux = c.
      */

      // Step 1
      dst = permutationP() * rhs;

      // Step 2
      m_lu.template triangularView<UnitLower>().solveInPlace(dst);

      // Step 3
      m_lu.template triangularView<Upper>().solveInPlace(dst);
    }

    template<bool Conjugate, typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const {
     /* The decomposition PA = LU can be rewritten as A^T = U^T L^T P.
      * So we proceed as follows:
      * Step 1: compute c as the solution to L^T c = b
      * Step 2: replace c by the solution x to U^T x = c.
      * Step 3: update  c = P^-1 c.
      */

      eigen_assert(rhs.rows() == m_lu.cols());

      // Step 1
      dst = m_lu.template triangularView<Upper>().transpose()
                .template conjugateIf<Conjugate>().solve(rhs);
      // Step 2
      m_lu.template triangularView<UnitLower>().transpose()
          .template conjugateIf<Conjugate>().solveInPlace(dst);
      // Step 3
      dst = permutationP().transpose() * dst;
    }
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void compute();

    MatrixType m_lu;
    PermutationType m_p;
    TranspositionType m_rowsTranspositions;
    RealScalar m_l1_norm;
    signed char m_det_p;
    bool m_isInitialized;
};

template<typename MatrixType>
PartialPivLU<MatrixType>::PartialPivLU()
  : m_lu(),
    m_p(),
    m_rowsTranspositions(),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
}

template<typename MatrixType>
PartialPivLU<MatrixType>::PartialPivLU(Index size)
  : m_lu(size, size),
    m_p(size),
    m_rowsTranspositions(size),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
}

template<typename MatrixType>
template<typename InputType>
PartialPivLU<MatrixType>::PartialPivLU(const EigenBase<InputType>& matrix)
  : m_lu(matrix.rows(),matrix.cols()),
    m_p(matrix.rows()),
    m_rowsTranspositions(matrix.rows()),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
  compute(matrix.derived());
}

template<typename MatrixType>
template<typename InputType>
PartialPivLU<MatrixType>::PartialPivLU(EigenBase<InputType>& matrix)
  : m_lu(matrix.derived()),
    m_p(matrix.rows()),
    m_rowsTranspositions(matrix.rows()),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
  compute();
}

namespace internal {

/** \internal This is the blocked version of fullpivlu_unblocked() */
template<typename Scalar, int StorageOrder, typename PivIndex, int SizeAtCompileTime=Dynamic>
struct partial_lu_impl
{
  static const int UnBlockedBound = 16;
  static const bool UnBlockedAtCompileTime = SizeAtCompileTime!=Dynamic && SizeAtCompileTime<=UnBlockedBound;
  static const int ActualSizeAtCompileTime = UnBlockedAtCompileTime ? SizeAtCompileTime : Dynamic;
  // Remaining rows and columns at compile-time:
  static const int RRows = SizeAtCompileTime==2 ? 1 : Dynamic;
  static const int RCols = SizeAtCompileTime==2 ? 1 : Dynamic;
  typedef Matrix<Scalar, ActualSizeAtCompileTime, ActualSizeAtCompileTime, StorageOrder> MatrixType;
  typedef Ref<MatrixType> MatrixTypeRef;
  typedef Ref<Matrix<Scalar, Dynamic, Dynamic, StorageOrder> > BlockType;
  typedef typename MatrixType::RealScalar RealScalar;

  /** \internal performs the LU decomposition in-place of the matrix \a lu
    * using an unblocked algorithm.
    *
    * In addition, this function returns the row transpositions in the
    * vector \a row_transpositions which must have a size equal to the number
    * of columns of the matrix \a lu, and an integer \a nb_transpositions
    * which returns the actual number of transpositions.
    *
    * \returns The index of the first pivot which is exactly zero if any, or a negative number otherwise.
    */
  static Index unblocked_lu(MatrixTypeRef& lu, PivIndex* row_transpositions, PivIndex& nb_transpositions)
  {
    typedef scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;
    const Index rows = lu.rows();
    const Index cols = lu.cols();
    const Index size = (std::min)(rows,cols);
    // For small compile-time matrices it is worth processing the last row separately:
    //  speedup: +100% for 2x2, +10% for others.
    const Index endk = UnBlockedAtCompileTime ? size-1 : size;
    nb_transpositions = 0;
    Index first_zero_pivot = -1;
    for(Index k = 0; k < endk; ++k)
    {
      int rrows = internal::convert_index<int>(rows-k-1);
      int rcols = internal::convert_index<int>(cols-k-1);

      Index row_of_biggest_in_col;
      Score biggest_in_corner
        = lu.col(k).tail(rows-k).unaryExpr(Scoring()).maxCoeff(&row_of_biggest_in_col);
      row_of_biggest_in_col += k;

      row_transpositions[k] = PivIndex(row_of_biggest_in_col);

      if(biggest_in_corner != Score(0))
      {
        if(k != row_of_biggest_in_col)
        {
          lu.row(k).swap(lu.row(row_of_biggest_in_col));
          ++nb_transpositions;
        }

        lu.col(k).tail(fix<RRows>(rrows)) /= lu.coeff(k,k);
      }
      else if(first_zero_pivot==-1)
      {
        // the pivot is exactly zero, we record the index of the first pivot which is exactly 0,
        // and continue the factorization such we still have A = PLU
        first_zero_pivot = k;
      }

      if(k<rows-1)
        lu.bottomRightCorner(fix<RRows>(rrows),fix<RCols>(rcols)).noalias() -= lu.col(k).tail(fix<RRows>(rrows)) * lu.row(k).tail(fix<RCols>(rcols));
    }

    // special handling of the last entry
    if(UnBlockedAtCompileTime)
    {
      Index k = endk;
      row_transpositions[k] = PivIndex(k);
      if (Scoring()(lu(k, k)) == Score(0) && first_zero_pivot == -1)
        first_zero_pivot = k;
    }

    return first_zero_pivot;
  }

  /** \internal performs the LU decomposition in-place of the matrix represented
    * by the variables \a rows, \a cols, \a lu_data, and \a lu_stride using a
    * recursive, blocked algorithm.
    *
    * In addition, this function returns the row transpositions in the
    * vector \a row_transpositions which must have a size equal to the number
    * of columns of the matrix \a lu, and an integer \a nb_transpositions
    * which returns the actual number of transpositions.
    *
    * \returns The index of the first pivot which is exactly zero if any, or a negative number otherwise.
    *
    * \note This very low level interface using pointers, etc. is to:
    *   1 - reduce the number of instantiations to the strict minimum
    *   2 - avoid infinite recursion of the instantiations with Block<Block<Block<...> > >
    */
  static Index blocked_lu(Index rows, Index cols, Scalar* lu_data, Index luStride, PivIndex* row_transpositions, PivIndex& nb_transpositions, Index maxBlockSize=256)
  {
    MatrixTypeRef lu = MatrixType::Map(lu_data,rows, cols, OuterStride<>(luStride));

    const Index size = (std::min)(rows,cols);

    // if the matrix is too small, no blocking:
    if(UnBlockedAtCompileTime || size<=UnBlockedBound)
    {
      return unblocked_lu(lu, row_transpositions, nb_transpositions);
    }

    // automatically adjust the number of subdivisions to the size
    // of the matrix so that there is enough sub blocks:
    Index blockSize;
    {
      blockSize = size/8;
      blockSize = (blockSize/16)*16;
      blockSize = (std::min)((std::max)(blockSize,Index(8)), maxBlockSize);
    }

    nb_transpositions = 0;
    Index first_zero_pivot = -1;
    for(Index k = 0; k < size; k+=blockSize)
    {
      Index bs = (std::min)(size-k,blockSize); // actual size of the block
      Index trows = rows - k - bs; // trailing rows
      Index tsize = size - k - bs; // trailing size

      // partition the matrix:
      //                          A00 | A01 | A02
      // lu  = A_0 | A_1 | A_2 =  A10 | A11 | A12
      //                          A20 | A21 | A22
      BlockType A_0 = lu.block(0,0,rows,k);
      BlockType A_2 = lu.block(0,k+bs,rows,tsize);
      BlockType A11 = lu.block(k,k,bs,bs);
      BlockType A12 = lu.block(k,k+bs,bs,tsize);
      BlockType A21 = lu.block(k+bs,k,trows,bs);
      BlockType A22 = lu.block(k+bs,k+bs,trows,tsize);

      PivIndex nb_transpositions_in_panel;
      // recursively call the blocked LU algorithm on [A11^T A21^T]^T
      // with a very small blocking size:
      Index ret = blocked_lu(trows+bs, bs, &lu.coeffRef(k,k), luStride,
                   row_transpositions+k, nb_transpositions_in_panel, 16);
      if(ret>=0 && first_zero_pivot==-1)
        first_zero_pivot = k+ret;

      nb_transpositions += nb_transpositions_in_panel;
      // update permutations and apply them to A_0
      for(Index i=k; i<k+bs; ++i)
      {
        Index piv = (row_transpositions[i] += internal::convert_index<PivIndex>(k));
        A_0.row(i).swap(A_0.row(piv));
      }

      if(trows)
      {
        // apply permutations to A_2
        for(Index i=k;i<k+bs; ++i)
          A_2.row(i).swap(A_2.row(row_transpositions[i]));

        // A12 = A11^-1 A12
        A11.template triangularView<UnitLower>().solveInPlace(A12);

        A22.noalias() -= A21 * A12;
      }
    }
    return first_zero_pivot;
  }
};

/** \internal performs the LU decomposition with partial pivoting in-place.
  */
template<typename MatrixType, typename TranspositionType>
void partial_lu_inplace(MatrixType& lu, TranspositionType& row_transpositions, typename TranspositionType::StorageIndex& nb_transpositions)
{
  // Special-case of zero matrix.
  if (lu.rows() == 0 || lu.cols() == 0) {
    nb_transpositions = 0;
    return;
  }
  eigen_assert(lu.cols() == row_transpositions.size());
  eigen_assert(row_transpositions.size() < 2 || (&row_transpositions.coeffRef(1)-&row_transpositions.coeffRef(0)) == 1);

  partial_lu_impl
    < typename MatrixType::Scalar, MatrixType::Flags&RowMajorBit?RowMajor:ColMajor,
      typename TranspositionType::StorageIndex,
      EIGEN_SIZE_MIN_PREFER_FIXED(MatrixType::RowsAtCompileTime,MatrixType::ColsAtCompileTime)>
    ::blocked_lu(lu.rows(), lu.cols(), &lu.coeffRef(0,0), lu.outerStride(), &row_transpositions.coeffRef(0), nb_transpositions);
}

} // end namespace internal

template<typename MatrixType>
void PartialPivLU<MatrixType>::compute()
{
  check_template_parameters();

  // the row permutation is stored as int indices, so just to be sure:
  eigen_assert(m_lu.rows()<NumTraits<int>::highest());

  if(m_lu.cols()>0)
    m_l1_norm = m_lu.cwiseAbs().colwise().sum().maxCoeff();
  else
    m_l1_norm = RealScalar(0);

  eigen_assert(m_lu.rows() == m_lu.cols() && "PartialPivLU is only for square (and moreover invertible) matrices");
  const Index size = m_lu.rows();

  m_rowsTranspositions.resize(size);

  typename TranspositionType::StorageIndex nb_transpositions;
  internal::partial_lu_inplace(m_lu, m_rowsTranspositions, nb_transpositions);
  m_det_p = (nb_transpositions%2) ? -1 : 1;

  m_p = m_rowsTranspositions;

  m_isInitialized = true;
}

template<typename MatrixType>
typename PartialPivLU<MatrixType>::Scalar PartialPivLU<MatrixType>::determinant() const
{
  eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
  return Scalar(m_det_p) * m_lu.diagonal().prod();
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: P^{-1} L U.
 * This function is provided for debug purpose. */
template<typename MatrixType>
MatrixType PartialPivLU<MatrixType>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  // LU
  MatrixType res = m_lu.template triangularView<UnitLower>().toDenseMatrix()
                 * m_lu.template triangularView<Upper>();

  // P^{-1}(LU)
  res = m_p.inverse() * res;

  return res;
}

/***** Implementation details *****************************************************/

namespace internal {

/***** Implementation of inverse() *****************************************************/
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<PartialPivLU<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename PartialPivLU<MatrixType>::Scalar>, Dense2Dense>
{
  typedef PartialPivLU<MatrixType> LuType;
  typedef Inverse<LuType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename LuType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};
} // end namespace internal

/******** MatrixBase methods *******/

/** \lu_module
  *
  * \return the partial-pivoting LU decomposition of \c *this.
  *
  * \sa class PartialPivLU
  */
template<typename Derived>
inline const PartialPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::partialPivLu() const
{
  return PartialPivLU<PlainObject>(eval());
}

/** \lu_module
  *
  * Synonym of partialPivLu().
  *
  * \return the partial-pivoting LU decomposition of \c *this.
  *
  * \sa class PartialPivLU
  */
template<typename Derived>
inline const PartialPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::lu() const
{
  return PartialPivLU<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_PARTIALLU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/PartialPivLU_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *     LU decomposition with partial pivoting based on LAPACKE_?getrf function.
 ********************************************************************************
*/

#ifndef EIGEN_PARTIALLU_LAPACK_H
#define EIGEN_PARTIALLU_LAPACK_H

namespace Eigen { 

namespace internal {

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_LU_PARTPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX) \
template<int StorageOrder> \
struct partial_lu_impl<EIGTYPE, StorageOrder, lapack_int> \
{ \
  /* \internal performs the LU decomposition in-place of the matrix represented */ \
  static lapack_int blocked_lu(Index rows, Index cols, EIGTYPE* lu_data, Index luStride, lapack_int* row_transpositions, lapack_int& nb_transpositions, lapack_int maxBlockSize=256) \
  { \
    EIGEN_UNUSED_VARIABLE(maxBlockSize);\
    lapack_int matrix_order, first_zero_pivot; \
    lapack_int m, n, lda, *ipiv, info; \
    EIGTYPE* a; \
/* Set up parameters for ?getrf */ \
    matrix_order = StorageOrder==RowMajor ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    lda = convert_index<lapack_int>(luStride); \
    a = lu_data; \
    ipiv = row_transpositions; \
    m = convert_index<lapack_int>(rows); \
    n = convert_index<lapack_int>(cols); \
    nb_transpositions = 0; \
\
    info = LAPACKE_##LAPACKE_PREFIX##getrf( matrix_order, m, n, (LAPACKE_TYPE*)a, lda, ipiv ); \
\
    for(int i=0;i<m;i++) { ipiv[i]--; if (ipiv[i]!=i) nb_transpositions++; } \
\
    eigen_assert(info >= 0); \
/* something should be done with nb_transpositions */ \
\
    first_zero_pivot = info; \
    return first_zero_pivot; \
  } \
};

EIGEN_LAPACKE_LU_PARTPIV(double, double, d)
EIGEN_LAPACKE_LU_PARTPIV(float, float, s)
EIGEN_LAPACKE_LU_PARTPIV(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_LU_PARTPIV(scomplex, lapack_complex_float,  c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARTIALLU_LAPACK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/arch/InverseSize4.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2001 Intel Corporation
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
//
// The algorithm below is a reimplementation of former \src\LU\Inverse_SSE.h using PacketMath.
// inv(M) = M#/|M|, where inv(M), M# and |M| denote the inverse of M,
// adjugate of M and determinant of M respectively. M# is computed block-wise
// using specific formulae. For proof, see:
// https://lxjk.github.io/2017/09/03/Fast-4x4-Matrix-Inverse-with-SSE-SIMD-Explained.html
// Variable names are adopted from \src\LU\Inverse_SSE.h.
//
// The SSE code for the 4x4 float and double matrix inverse in former (deprecated) \src\LU\Inverse_SSE.h
// comes from the following Intel's library:
// http://software.intel.com/en-us/articles/optimized-matrix-library-for-use-with-the-intel-pentiumr-4-processors-sse2-instructions/
//
// Here is the respective copyright and license statement:
//
//   Copyright (c) 2001 Intel Corporation.
//
// Permition is granted to use, copy, distribute and prepare derivative works
// of this library for any purpose and without fee, provided, that the above
// copyright notice and this statement appear in all copies.
// Intel makes no representations about the suitability of this software for
// any purpose, and specifically disclaims all warranties.
// See LEGAL.TXT for all the legal information.
//
// TODO: Unify implementations of different data types (i.e. float and double).
#ifndef EIGEN_INVERSE_SIZE_4_H
#define EIGEN_INVERSE_SIZE_4_H

namespace Eigen
{
namespace internal
{
template <typename MatrixType, typename ResultType>
struct compute_inverse_size4<Architecture::Target, float, MatrixType, ResultType>
{
  enum
  {
    MatrixAlignment = traits<MatrixType>::Alignment,
    ResultAlignment = traits<ResultType>::Alignment,
    StorageOrdersMatch = (MatrixType::Flags & RowMajorBit) == (ResultType::Flags & RowMajorBit)
  };
  typedef typename conditional<(MatrixType::Flags & LinearAccessBit), MatrixType const &, typename MatrixType::PlainObject>::type ActualMatrixType;

  static void run(const MatrixType &mat, ResultType &result)
  {
    ActualMatrixType matrix(mat);

    const float* data = matrix.data();
    const Index stride = matrix.innerStride();
    Packet4f _L1 = ploadt<Packet4f,MatrixAlignment>(data);
    Packet4f _L2 = ploadt<Packet4f,MatrixAlignment>(data + stride*4);
    Packet4f _L3 = ploadt<Packet4f,MatrixAlignment>(data + stride*8);
    Packet4f _L4 = ploadt<Packet4f,MatrixAlignment>(data + stride*12);

    // Four 2x2 sub-matrices of the input matrix
    // input = [[A, B],
    //          [C, D]]
    Packet4f A, B, C, D;

    if (!StorageOrdersMatch)
    {
      A = vec4f_unpacklo(_L1, _L2);
      B = vec4f_unpacklo(_L3, _L4);
      C = vec4f_unpackhi(_L1, _L2);
      D = vec4f_unpackhi(_L3, _L4);
    }
    else
    {
      A = vec4f_movelh(_L1, _L2);
      B = vec4f_movehl(_L2, _L1);
      C = vec4f_movelh(_L3, _L4);
      D = vec4f_movehl(_L4, _L3);
    }

    Packet4f AB, DC;

    // AB = A# * B, where A# denotes the adjugate of A, and * denotes matrix product.
    AB = pmul(vec4f_swizzle2(A, A, 3, 3, 0, 0), B);
    AB = psub(AB, pmul(vec4f_swizzle2(A, A, 1, 1, 2, 2), vec4f_swizzle2(B, B, 2, 3, 0, 1)));

    // DC = D#*C
    DC = pmul(vec4f_swizzle2(D, D, 3, 3, 0, 0), C);
    DC = psub(DC, pmul(vec4f_swizzle2(D, D, 1, 1, 2, 2), vec4f_swizzle2(C, C, 2, 3, 0, 1)));

    // determinants of the sub-matrices
    Packet4f dA, dB, dC, dD;

    dA = pmul(vec4f_swizzle2(A, A, 3, 3, 1, 1), A);
    dA = psub(dA, vec4f_movehl(dA, dA));

    dB = pmul(vec4f_swizzle2(B, B, 3, 3, 1, 1), B);
    dB = psub(dB, vec4f_movehl(dB, dB));

    dC = pmul(vec4f_swizzle2(C, C, 3, 3, 1, 1), C);
    dC = psub(dC, vec4f_movehl(dC, dC));

    dD = pmul(vec4f_swizzle2(D, D, 3, 3, 1, 1), D);
    dD = psub(dD, vec4f_movehl(dD, dD));

    Packet4f d, d1, d2;

    d = pmul(vec4f_swizzle2(DC, DC, 0, 2, 1, 3), AB);
    d = padd(d, vec4f_movehl(d, d));
    d = padd(d, vec4f_swizzle2(d, d, 1, 0, 0, 0));
    d1 = pmul(dA, dD);
    d2 = pmul(dB, dC);

    // determinant of the input matrix, det = |A||D| + |B||C| - trace(A#*B*D#*C)
    Packet4f det = vec4f_duplane(psub(padd(d1, d2), d), 0);

    // reciprocal of the determinant of the input matrix, rd = 1/det
    Packet4f rd = pdiv(pset1<Packet4f>(1.0f), det);

    // Four sub-matrices of the inverse
    Packet4f iA, iB, iC, iD;

    // iD = D*|A| - C*A#*B
    iD = pmul(vec4f_swizzle2(C, C, 0, 0, 2, 2), vec4f_movelh(AB, AB));
    iD = padd(iD, pmul(vec4f_swizzle2(C, C, 1, 1, 3, 3), vec4f_movehl(AB, AB)));
    iD = psub(pmul(D, vec4f_duplane(dA, 0)), iD);

    // iA = A*|D| - B*D#*C
    iA = pmul(vec4f_swizzle2(B, B, 0, 0, 2, 2), vec4f_movelh(DC, DC));
    iA = padd(iA, pmul(vec4f_swizzle2(B, B, 1, 1, 3, 3), vec4f_movehl(DC, DC)));
    iA = psub(pmul(A, vec4f_duplane(dD, 0)), iA);

    // iB = C*|B| - D * (A#B)# = C*|B| - D*B#*A
    iB = pmul(D, vec4f_swizzle2(AB, AB, 3, 0, 3, 0));
    iB = psub(iB, pmul(vec4f_swizzle2(D, D, 1, 0, 3, 2), vec4f_swizzle2(AB, AB, 2, 1, 2, 1)));
    iB = psub(pmul(C, vec4f_duplane(dB, 0)), iB);

    // iC = B*|C| - A * (D#C)# = B*|C| - A*C#*D
    iC = pmul(A, vec4f_swizzle2(DC, DC, 3, 0, 3, 0));
    iC = psub(iC, pmul(vec4f_swizzle2(A, A, 1, 0, 3, 2), vec4f_swizzle2(DC, DC, 2, 1, 2, 1)));
    iC = psub(pmul(B, vec4f_duplane(dC, 0)), iC);

    const float sign_mask[4] = {0.0f, numext::bit_cast<float>(0x80000000u), numext::bit_cast<float>(0x80000000u), 0.0f};
    const Packet4f p4f_sign_PNNP = ploadu<Packet4f>(sign_mask);
    rd = pxor(rd, p4f_sign_PNNP);
    iA = pmul(iA, rd);
    iB = pmul(iB, rd);
    iC = pmul(iC, rd);
    iD = pmul(iD, rd);

    Index res_stride = result.outerStride();
    float *res = result.data();

    pstoret<float, Packet4f, ResultAlignment>(res + 0, vec4f_swizzle2(iA, iB, 3, 1, 3, 1));
    pstoret<float, Packet4f, ResultAlignment>(res + res_stride, vec4f_swizzle2(iA, iB, 2, 0, 2, 0));
    pstoret<float, Packet4f, ResultAlignment>(res + 2 * res_stride, vec4f_swizzle2(iC, iD, 3, 1, 3, 1));
    pstoret<float, Packet4f, ResultAlignment>(res + 3 * res_stride, vec4f_swizzle2(iC, iD, 2, 0, 2, 0));
  }
};

#if !(defined EIGEN_VECTORIZE_NEON && !(EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG))
// same algorithm as above, except that each operand is split into
// halves for two registers to hold.
template <typename MatrixType, typename ResultType>
struct compute_inverse_size4<Architecture::Target, double, MatrixType, ResultType>
{
  enum
  {
    MatrixAlignment = traits<MatrixType>::Alignment,
    ResultAlignment = traits<ResultType>::Alignment,
    StorageOrdersMatch = (MatrixType::Flags & RowMajorBit) == (ResultType::Flags & RowMajorBit)
  };
  typedef typename conditional<(MatrixType::Flags & LinearAccessBit),
                               MatrixType const &,
                               typename MatrixType::PlainObject>::type
      ActualMatrixType;

  static void run(const MatrixType &mat, ResultType &result)
  {
    ActualMatrixType matrix(mat);

    // Four 2x2 sub-matrices of the input matrix, each is further divided into upper and lower
    // row e.g. A1, upper row of A, A2, lower row of A
    // input = [[A, B],  =  [[[A1, [B1,
    //          [C, D]]        A2], B2]],
    //                       [[C1, [D1,
    //                         C2], D2]]]

    Packet2d A1, A2, B1, B2, C1, C2, D1, D2;

    const double* data = matrix.data();
    const Index stride = matrix.innerStride();
    if (StorageOrdersMatch)
    {
      A1 = ploadt<Packet2d,MatrixAlignment>(data + stride*0);
      B1 = ploadt<Packet2d,MatrixAlignment>(data + stride*2);
      A2 = ploadt<Packet2d,MatrixAlignment>(data + stride*4);
      B2 = ploadt<Packet2d,MatrixAlignment>(data + stride*6);
      C1 = ploadt<Packet2d,MatrixAlignment>(data + stride*8);
      D1 = ploadt<Packet2d,MatrixAlignment>(data + stride*10);
      C2 = ploadt<Packet2d,MatrixAlignment>(data + stride*12);
      D2 = ploadt<Packet2d,MatrixAlignment>(data + stride*14);
    }
    else
    {
      Packet2d temp;
      A1 = ploadt<Packet2d,MatrixAlignment>(data + stride*0);
      C1 = ploadt<Packet2d,MatrixAlignment>(data + stride*2);
      A2 = ploadt<Packet2d,MatrixAlignment>(data + stride*4);
      C2 = ploadt<Packet2d,MatrixAlignment>(data + stride*6);
      temp = A1;
      A1 = vec2d_unpacklo(A1, A2);
      A2 = vec2d_unpackhi(temp, A2);

      temp = C1;
      C1 = vec2d_unpacklo(C1, C2);
      C2 = vec2d_unpackhi(temp, C2);

      B1 = ploadt<Packet2d,MatrixAlignment>(data + stride*8);
      D1 = ploadt<Packet2d,MatrixAlignment>(data + stride*10);
      B2 = ploadt<Packet2d,MatrixAlignment>(data + stride*12);
      D2 = ploadt<Packet2d,MatrixAlignment>(data + stride*14);

      temp = B1;
      B1 = vec2d_unpacklo(B1, B2);
      B2 = vec2d_unpackhi(temp, B2);

      temp = D1;
      D1 = vec2d_unpacklo(D1, D2);
      D2 = vec2d_unpackhi(temp, D2);
    }

    // determinants of the sub-matrices
    Packet2d dA, dB, dC, dD;

    dA = vec2d_swizzle2(A2, A2, 1);
    dA = pmul(A1, dA);
    dA = psub(dA, vec2d_duplane(dA, 1));

    dB = vec2d_swizzle2(B2, B2, 1);
    dB = pmul(B1, dB);
    dB = psub(dB, vec2d_duplane(dB, 1));

    dC = vec2d_swizzle2(C2, C2, 1);
    dC = pmul(C1, dC);
    dC = psub(dC, vec2d_duplane(dC, 1));

    dD = vec2d_swizzle2(D2, D2, 1);
    dD = pmul(D1, dD);
    dD = psub(dD, vec2d_duplane(dD, 1));

    Packet2d DC1, DC2, AB1, AB2;

    // AB = A# * B, where A# denotes the adjugate of A, and * denotes matrix product.
    AB1 = pmul(B1, vec2d_duplane(A2, 1));
    AB2 = pmul(B2, vec2d_duplane(A1, 0));
    AB1 = psub(AB1, pmul(B2, vec2d_duplane(A1, 1)));
    AB2 = psub(AB2, pmul(B1, vec2d_duplane(A2, 0)));

    // DC = D#*C
    DC1 = pmul(C1, vec2d_duplane(D2, 1));
    DC2 = pmul(C2, vec2d_duplane(D1, 0));
    DC1 = psub(DC1, pmul(C2, vec2d_duplane(D1, 1)));
    DC2 = psub(DC2, pmul(C1, vec2d_duplane(D2, 0)));

    Packet2d d1, d2;

    // determinant of the input matrix, det = |A||D| + |B||C| - trace(A#*B*D#*C)
    Packet2d det;

    // reciprocal of the determinant of the input matrix, rd = 1/det
    Packet2d rd;

    d1 = pmul(AB1, vec2d_swizzle2(DC1, DC2, 0));
    d2 = pmul(AB2, vec2d_swizzle2(DC1, DC2, 3));
    rd = padd(d1, d2);
    rd = padd(rd, vec2d_duplane(rd, 1));

    d1 = pmul(dA, dD);
    d2 = pmul(dB, dC);

    det = padd(d1, d2);
    det = psub(det, rd);
    det = vec2d_duplane(det, 0);
    rd = pdiv(pset1<Packet2d>(1.0), det);

    // rows of four sub-matrices of the inverse
    Packet2d iA1, iA2, iB1, iB2, iC1, iC2, iD1, iD2;

    // iD = D*|A| - C*A#*B
    iD1 = pmul(AB1, vec2d_duplane(C1, 0));
    iD2 = pmul(AB1, vec2d_duplane(C2, 0));
    iD1 = padd(iD1, pmul(AB2, vec2d_duplane(C1, 1)));
    iD2 = padd(iD2, pmul(AB2, vec2d_duplane(C2, 1)));
    dA = vec2d_duplane(dA, 0);
    iD1 = psub(pmul(D1, dA), iD1);
    iD2 = psub(pmul(D2, dA), iD2);

    // iA = A*|D| - B*D#*C
    iA1 = pmul(DC1, vec2d_duplane(B1, 0));
    iA2 = pmul(DC1, vec2d_duplane(B2, 0));
    iA1 = padd(iA1, pmul(DC2, vec2d_duplane(B1, 1)));
    iA2 = padd(iA2, pmul(DC2, vec2d_duplane(B2, 1)));
    dD = vec2d_duplane(dD, 0);
    iA1 = psub(pmul(A1, dD), iA1);
    iA2 = psub(pmul(A2, dD), iA2);

    // iB = C*|B| - D * (A#B)# = C*|B| - D*B#*A
    iB1 = pmul(D1, vec2d_swizzle2(AB2, AB1, 1));
    iB2 = pmul(D2, vec2d_swizzle2(AB2, AB1, 1));
    iB1 = psub(iB1, pmul(vec2d_swizzle2(D1, D1, 1), vec2d_swizzle2(AB2, AB1, 2)));
    iB2 = psub(iB2, pmul(vec2d_swizzle2(D2, D2, 1), vec2d_swizzle2(AB2, AB1, 2)));
    dB = vec2d_duplane(dB, 0);
    iB1 = psub(pmul(C1, dB), iB1);
    iB2 = psub(pmul(C2, dB), iB2);

    // iC = B*|C| - A * (D#C)# = B*|C| - A*C#*D
    iC1 = pmul(A1, vec2d_swizzle2(DC2, DC1, 1));
    iC2 = pmul(A2, vec2d_swizzle2(DC2, DC1, 1));
    iC1 = psub(iC1, pmul(vec2d_swizzle2(A1, A1, 1), vec2d_swizzle2(DC2, DC1, 2)));
    iC2 = psub(iC2, pmul(vec2d_swizzle2(A2, A2, 1), vec2d_swizzle2(DC2, DC1, 2)));
    dC = vec2d_duplane(dC, 0);
    iC1 = psub(pmul(B1, dC), iC1);
    iC2 = psub(pmul(B2, dC), iC2);

    const double sign_mask1[2] = {0.0, numext::bit_cast<double>(0x8000000000000000ull)};
    const double sign_mask2[2] = {numext::bit_cast<double>(0x8000000000000000ull), 0.0};
    const Packet2d sign_PN = ploadu<Packet2d>(sign_mask1);
    const Packet2d sign_NP = ploadu<Packet2d>(sign_mask2);
    d1 = pxor(rd, sign_PN);
    d2 = pxor(rd, sign_NP);

    Index res_stride = result.outerStride();
    double *res = result.data();
    pstoret<double, Packet2d, ResultAlignment>(res + 0, pmul(vec2d_swizzle2(iA2, iA1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + res_stride, pmul(vec2d_swizzle2(iA2, iA1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2, pmul(vec2d_swizzle2(iB2, iB1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + res_stride + 2, pmul(vec2d_swizzle2(iB2, iB1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2 * res_stride, pmul(vec2d_swizzle2(iC2, iC1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + 3 * res_stride, pmul(vec2d_swizzle2(iC2, iC1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2 * res_stride + 2, pmul(vec2d_swizzle2(iD2, iD1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + 3 * res_stride + 2, pmul(vec2d_swizzle2(iD2, iD1, 0), d2));
  }
};
#endif
} // namespace internal
} // namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/MetisSupport/MetisSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
#ifndef METIS_SUPPORT_H
#define METIS_SUPPORT_H

namespace Eigen {
/**
 * Get the fill-reducing ordering from the METIS package
 * 
 * If A is the original matrix and Ap is the permuted matrix, 
 * the fill-reducing permutation is defined as follows :
 * Row (column) i of A is the matperm(i) row (column) of Ap. 
 * WARNING: As computed by METIS, this corresponds to the vector iperm (instead of perm)
 */
template <typename StorageIndex>
class MetisOrdering
{
public:
  typedef PermutationMatrix<Dynamic,Dynamic,StorageIndex> PermutationType;
  typedef Matrix<StorageIndex,Dynamic,1> IndexVector; 
  
  template <typename MatrixType>
  void get_symmetrized_graph(const MatrixType& A)
  {
    Index m = A.cols(); 
    eigen_assert((A.rows() == A.cols()) && "ONLY FOR SQUARED MATRICES");
    // Get the transpose of the input matrix 
    MatrixType At = A.transpose(); 
    // Get the number of nonzeros elements in each row/col of At+A
    Index TotNz = 0; 
    IndexVector visited(m); 
    visited.setConstant(-1); 
    for (StorageIndex j = 0; j < m; j++)
    {
      // Compute the union structure of of A(j,:) and At(j,:)
      visited(j) = j; // Do not include the diagonal element
      // Get the nonzeros in row/column j of A
      for (typename MatrixType::InnerIterator it(A, j); it; ++it)
      {
        Index idx = it.index(); // Get the row index (for column major) or column index (for row major)
        if (visited(idx) != j ) 
        {
          visited(idx) = j; 
          ++TotNz; 
        }
      }
      //Get the nonzeros in row/column j of At
      for (typename MatrixType::InnerIterator it(At, j); it; ++it)
      {
        Index idx = it.index(); 
        if(visited(idx) != j)
        {
          visited(idx) = j; 
          ++TotNz; 
        }
      }
    }
    // Reserve place for A + At
    m_indexPtr.resize(m+1);
    m_innerIndices.resize(TotNz); 

    // Now compute the real adjacency list of each column/row 
    visited.setConstant(-1); 
    StorageIndex CurNz = 0; 
    for (StorageIndex j = 0; j < m; j++)
    {
      m_indexPtr(j) = CurNz; 
      
      visited(j) = j; // Do not include the diagonal element
      // Add the pattern of row/column j of A to A+At
      for (typename MatrixType::InnerIterator it(A,j); it; ++it)
      {
        StorageIndex idx = it.index(); // Get the row index (for column major) or column index (for row major)
        if (visited(idx) != j ) 
        {
          visited(idx) = j; 
          m_innerIndices(CurNz) = idx; 
          CurNz++; 
        }
      }
      //Add the pattern of row/column j of At to A+At
      for (typename MatrixType::InnerIterator it(At, j); it; ++it)
      {
        StorageIndex idx = it.index(); 
        if(visited(idx) != j)
        {
          visited(idx) = j; 
          m_innerIndices(CurNz) = idx; 
          ++CurNz; 
        }
      }
    }
    m_indexPtr(m) = CurNz;    
  }
  
  template <typename MatrixType>
  void operator() (const MatrixType& A, PermutationType& matperm)
  {
     StorageIndex m = internal::convert_index<StorageIndex>(A.cols()); // must be StorageIndex, because it is passed by address to METIS
     IndexVector perm(m),iperm(m); 
    // First, symmetrize the matrix graph. 
     get_symmetrized_graph(A); 
     int output_error;
     
     // Call the fill-reducing routine from METIS 
     output_error = METIS_NodeND(&m, m_indexPtr.data(), m_innerIndices.data(), NULL, NULL, perm.data(), iperm.data());
     
    if(output_error != METIS_OK) 
    {
      //FIXME The ordering interface should define a class of possible errors 
     std::cerr << "ERROR WHILE CALLING THE METIS PACKAGE \n"; 
     return; 
    }
    
    // Get the fill-reducing permutation 
    //NOTE:  If Ap is the permuted matrix then perm and iperm vectors are defined as follows 
    // Row (column) i of Ap is the perm(i) row(column) of A, and row (column) i of A is the iperm(i) row(column) of Ap
    
     matperm.resize(m);
     for (int j = 0; j < m; j++)
       matperm.indices()(iperm(j)) = j;
   
  }
  
  protected:
    IndexVector m_indexPtr; // Pointer to the adjacenccy list of each row/column
    IndexVector m_innerIndices; // Adjacency list 
};

}// end namespace eigen 
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/OrderingMethods/Amd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*
NOTE: this routine has been adapted from the CSparse library:

Copyright (c) 2006, Timothy A. Davis.
http://www.suitesparse.com

The author of CSparse, Timothy A. Davis., has executed a license with Google LLC
to permit distribution of this code and derivative works as part of Eigen under
the Mozilla Public License v. 2.0, as stated at the top of this file.
*/

#ifndef EIGEN_SPARSE_AMD_H
#define EIGEN_SPARSE_AMD_H

namespace Eigen { 

namespace internal {
  
template<typename T> inline T amd_flip(const T& i) { return -i-2; }
template<typename T> inline T amd_unflip(const T& i) { return i<0 ? amd_flip(i) : i; }
template<typename T0, typename T1> inline bool amd_marked(const T0* w, const T1& j) { return w[j]<0; }
template<typename T0, typename T1> inline void amd_mark(const T0* w, const T1& j) { return w[j] = amd_flip(w[j]); }

/* clear w */
template<typename StorageIndex>
static StorageIndex cs_wclear (StorageIndex mark, StorageIndex lemax, StorageIndex *w, StorageIndex n)
{
  StorageIndex k;
  if(mark < 2 || (mark + lemax < 0))
  {
    for(k = 0; k < n; k++)
      if(w[k] != 0)
        w[k] = 1;
    mark = 2;
  }
  return (mark);     /* at this point, w[0..n-1] < mark holds */
}

/* depth-first search and postorder of a tree rooted at node j */
template<typename StorageIndex>
StorageIndex cs_tdfs(StorageIndex j, StorageIndex k, StorageIndex *head, const StorageIndex *next, StorageIndex *post, StorageIndex *stack)
{
  StorageIndex i, p, top = 0;
  if(!head || !next || !post || !stack) return (-1);    /* check inputs */
  stack[0] = j;                 /* place j on the stack */
  while (top >= 0)                /* while (stack is not empty) */
  {
    p = stack[top];           /* p = top of stack */
    i = head[p];              /* i = youngest child of p */
    if(i == -1)
    {
      top--;                 /* p has no unordered children left */
      post[k++] = p;        /* node p is the kth postordered node */
    }
    else
    {
      head[p] = next[i];   /* remove i from children of p */
      stack[++top] = i;     /* start dfs on child node i */
    }
  }
  return k;
}


/** \internal
  * \ingroup OrderingMethods_Module 
  * Approximate minimum degree ordering algorithm.
  *
  * \param[in] C the input selfadjoint matrix stored in compressed column major format.
  * \param[out] perm the permutation P reducing the fill-in of the input matrix \a C
  *
  * Note that the input matrix \a C must be complete, that is both the upper and lower parts have to be stored, as well as the diagonal entries.
  * On exit the values of C are destroyed */
template<typename Scalar, typename StorageIndex>
void minimum_degree_ordering(SparseMatrix<Scalar,ColMajor,StorageIndex>& C, PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm)
{
  using std::sqrt;
  
  StorageIndex d, dk, dext, lemax = 0, e, elenk, eln, i, j, k, k1,
                k2, k3, jlast, ln, dense, nzmax, mindeg = 0, nvi, nvj, nvk, mark, wnvi,
                ok, nel = 0, p, p1, p2, p3, p4, pj, pk, pk1, pk2, pn, q, t, h;
  
  StorageIndex n = StorageIndex(C.cols());
  dense = std::max<StorageIndex> (16, StorageIndex(10 * sqrt(double(n))));   /* find dense threshold */
  dense = (std::min)(n-2, dense);
  
  StorageIndex cnz = StorageIndex(C.nonZeros());
  perm.resize(n+1);
  t = cnz + cnz/5 + 2*n;                 /* add elbow room to C */
  C.resizeNonZeros(t);
  
  // get workspace
  ei_declare_aligned_stack_constructed_variable(StorageIndex,W,8*(n+1),0);
  StorageIndex* len     = W;
  StorageIndex* nv      = W +   (n+1);
  StorageIndex* next    = W + 2*(n+1);
  StorageIndex* head    = W + 3*(n+1);
  StorageIndex* elen    = W + 4*(n+1);
  StorageIndex* degree  = W + 5*(n+1);
  StorageIndex* w       = W + 6*(n+1);
  StorageIndex* hhead   = W + 7*(n+1);
  StorageIndex* last    = perm.indices().data();                              /* use P as workspace for last */
  
  /* --- Initialize quotient graph ---------------------------------------- */
  StorageIndex* Cp = C.outerIndexPtr();
  StorageIndex* Ci = C.innerIndexPtr();
  for(k = 0; k < n; k++)
    len[k] = Cp[k+1] - Cp[k];
  len[n] = 0;
  nzmax = t;
  
  for(i = 0; i <= n; i++)
  {
    head[i]   = -1;                     // degree list i is empty
    last[i]   = -1;
    next[i]   = -1;
    hhead[i]  = -1;                     // hash list i is empty 
    nv[i]     = 1;                      // node i is just one node
    w[i]      = 1;                      // node i is alive
    elen[i]   = 0;                      // Ek of node i is empty
    degree[i] = len[i];                 // degree of node i
  }
  mark = internal::cs_wclear<StorageIndex>(0, 0, w, n);         /* clear w */
  
  /* --- Initialize degree lists ------------------------------------------ */
  for(i = 0; i < n; i++)
  {
    bool has_diag = false;
    for(p = Cp[i]; p<Cp[i+1]; ++p)
      if(Ci[p]==i)
      {
        has_diag = true;
        break;
      }
   
    d = degree[i];
    if(d == 1 && has_diag)           /* node i is empty */
    {
      elen[i] = -2;                 /* element i is dead */
      nel++;
      Cp[i] = -1;                   /* i is a root of assembly tree */
      w[i] = 0;
    }
    else if(d > dense || !has_diag)  /* node i is dense or has no structural diagonal element */
    {
      nv[i] = 0;                    /* absorb i into element n */
      elen[i] = -1;                 /* node i is dead */
      nel++;
      Cp[i] = amd_flip (n);
      nv[n]++;
    }
    else
    {
      if(head[d] != -1) last[head[d]] = i;
      next[i] = head[d];           /* put node i in degree list d */
      head[d] = i;
    }
  }
  
  elen[n] = -2;                         /* n is a dead element */
  Cp[n] = -1;                           /* n is a root of assembly tree */
  w[n] = 0;                             /* n is a dead element */
  
  while (nel < n)                         /* while (selecting pivots) do */
  {
    /* --- Select node of minimum approximate degree -------------------- */
    for(k = -1; mindeg < n && (k = head[mindeg]) == -1; mindeg++) {}
    if(next[k] != -1) last[next[k]] = -1;
    head[mindeg] = next[k];          /* remove k from degree list */
    elenk = elen[k];                  /* elenk = |Ek| */
    nvk = nv[k];                      /* # of nodes k represents */
    nel += nvk;                        /* nv[k] nodes of A eliminated */
    
    /* --- Garbage collection ------------------------------------------- */
    if(elenk > 0 && cnz + mindeg >= nzmax)
    {
      for(j = 0; j < n; j++)
      {
        if((p = Cp[j]) >= 0)      /* j is a live node or element */
        {
          Cp[j] = Ci[p];          /* save first entry of object */
          Ci[p] = amd_flip (j);    /* first entry is now amd_flip(j) */
        }
      }
      for(q = 0, p = 0; p < cnz; ) /* scan all of memory */
      {
        if((j = amd_flip (Ci[p++])) >= 0)  /* found object j */
        {
          Ci[q] = Cp[j];       /* restore first entry of object */
          Cp[j] = q++;          /* new pointer to object j */
          for(k3 = 0; k3 < len[j]-1; k3++) Ci[q++] = Ci[p++];
        }
      }
      cnz = q;                       /* Ci[cnz...nzmax-1] now free */
    }
    
    /* --- Construct new element ---------------------------------------- */
    dk = 0;
    nv[k] = -nvk;                     /* flag k as in Lk */
    p = Cp[k];
    pk1 = (elenk == 0) ? p : cnz;      /* do in place if elen[k] == 0 */
    pk2 = pk1;
    for(k1 = 1; k1 <= elenk + 1; k1++)
    {
      if(k1 > elenk)
      {
        e = k;                     /* search the nodes in k */
        pj = p;                    /* list of nodes starts at Ci[pj]*/
        ln = len[k] - elenk;      /* length of list of nodes in k */
      }
      else
      {
        e = Ci[p++];              /* search the nodes in e */
        pj = Cp[e];
        ln = len[e];              /* length of list of nodes in e */
      }
      for(k2 = 1; k2 <= ln; k2++)
      {
        i = Ci[pj++];
        if((nvi = nv[i]) <= 0) continue; /* node i dead, or seen */
        dk += nvi;                 /* degree[Lk] += size of node i */
        nv[i] = -nvi;             /* negate nv[i] to denote i in Lk*/
        Ci[pk2++] = i;            /* place i in Lk */
        if(next[i] != -1) last[next[i]] = last[i];
        if(last[i] != -1)         /* remove i from degree list */
        {
          next[last[i]] = next[i];
        }
        else
        {
          head[degree[i]] = next[i];
        }
      }
      if(e != k)
      {
        Cp[e] = amd_flip (k);      /* absorb e into k */
        w[e] = 0;                 /* e is now a dead element */
      }
    }
    if(elenk != 0) cnz = pk2;         /* Ci[cnz...nzmax] is free */
    degree[k] = dk;                   /* external degree of k - |Lk\i| */
    Cp[k] = pk1;                      /* element k is in Ci[pk1..pk2-1] */
    len[k] = pk2 - pk1;
    elen[k] = -2;                     /* k is now an element */
    
    /* --- Find set differences ----------------------------------------- */
    mark = internal::cs_wclear<StorageIndex>(mark, lemax, w, n);  /* clear w if necessary */
    for(pk = pk1; pk < pk2; pk++)    /* scan 1: find |Le\Lk| */
    {
      i = Ci[pk];
      if((eln = elen[i]) <= 0) continue;/* skip if elen[i] empty */
      nvi = -nv[i];                      /* nv[i] was negated */
      wnvi = mark - nvi;
      for(p = Cp[i]; p <= Cp[i] + eln - 1; p++)  /* scan Ei */
      {
        e = Ci[p];
        if(w[e] >= mark)
        {
          w[e] -= nvi;          /* decrement |Le\Lk| */
        }
        else if(w[e] != 0)        /* ensure e is a live element */
        {
          w[e] = degree[e] + wnvi; /* 1st time e seen in scan 1 */
        }
      }
    }
    
    /* --- Degree update ------------------------------------------------ */
    for(pk = pk1; pk < pk2; pk++)    /* scan2: degree update */
    {
      i = Ci[pk];                   /* consider node i in Lk */
      p1 = Cp[i];
      p2 = p1 + elen[i] - 1;
      pn = p1;
      for(h = 0, d = 0, p = p1; p <= p2; p++)    /* scan Ei */
      {
        e = Ci[p];
        if(w[e] != 0)             /* e is an unabsorbed element */
        {
          dext = w[e] - mark;   /* dext = |Le\Lk| */
          if(dext > 0)
          {
            d += dext;         /* sum up the set differences */
            Ci[pn++] = e;     /* keep e in Ei */
            h += e;            /* compute the hash of node i */
          }
          else
          {
            Cp[e] = amd_flip (k);  /* aggressive absorb. e->k */
            w[e] = 0;             /* e is a dead element */
          }
        }
      }
      elen[i] = pn - p1 + 1;        /* elen[i] = |Ei| */
      p3 = pn;
      p4 = p1 + len[i];
      for(p = p2 + 1; p < p4; p++) /* prune edges in Ai */
      {
        j = Ci[p];
        if((nvj = nv[j]) <= 0) continue; /* node j dead or in Lk */
        d += nvj;                  /* degree(i) += |j| */
        Ci[pn++] = j;             /* place j in node list of i */
        h += j;                    /* compute hash for node i */
      }
      if(d == 0)                     /* check for mass elimination */
      {
        Cp[i] = amd_flip (k);      /* absorb i into k */
        nvi = -nv[i];
        dk -= nvi;                 /* |Lk| -= |i| */
        nvk += nvi;                /* |k| += nv[i] */
        nel += nvi;
        nv[i] = 0;
        elen[i] = -1;             /* node i is dead */
      }
      else
      {
        degree[i] = std::min<StorageIndex> (degree[i], d);   /* update degree(i) */
        Ci[pn] = Ci[p3];         /* move first node to end */
        Ci[p3] = Ci[p1];         /* move 1st el. to end of Ei */
        Ci[p1] = k;               /* add k as 1st element in of Ei */
        len[i] = pn - p1 + 1;     /* new len of adj. list of node i */
        h %= n;                    /* finalize hash of i */
        next[i] = hhead[h];      /* place i in hash bucket */
        hhead[h] = i;
        last[i] = h;      /* save hash of i in last[i] */
      }
    }                                   /* scan2 is done */
    degree[k] = dk;                   /* finalize |Lk| */
    lemax = std::max<StorageIndex>(lemax, dk);
    mark = internal::cs_wclear<StorageIndex>(mark+lemax, lemax, w, n);    /* clear w */
    
    /* --- Supernode detection ------------------------------------------ */
    for(pk = pk1; pk < pk2; pk++)
    {
      i = Ci[pk];
      if(nv[i] >= 0) continue;         /* skip if i is dead */
      h = last[i];                      /* scan hash bucket of node i */
      i = hhead[h];
      hhead[h] = -1;                    /* hash bucket will be empty */
      for(; i != -1 && next[i] != -1; i = next[i], mark++)
      {
        ln = len[i];
        eln = elen[i];
        for(p = Cp[i]+1; p <= Cp[i] + ln-1; p++) w[Ci[p]] = mark;
        jlast = i;
        for(j = next[i]; j != -1; ) /* compare i with all j */
        {
          ok = (len[j] == ln) && (elen[j] == eln);
          for(p = Cp[j] + 1; ok && p <= Cp[j] + ln - 1; p++)
          {
            if(w[Ci[p]] != mark) ok = 0;    /* compare i and j*/
          }
          if(ok)                     /* i and j are identical */
          {
            Cp[j] = amd_flip (i);  /* absorb j into i */
            nv[i] += nv[j];
            nv[j] = 0;
            elen[j] = -1;         /* node j is dead */
            j = next[j];          /* delete j from hash bucket */
            next[jlast] = j;
          }
          else
          {
            jlast = j;             /* j and i are different */
            j = next[j];
          }
        }
      }
    }
    
    /* --- Finalize new element------------------------------------------ */
    for(p = pk1, pk = pk1; pk < pk2; pk++)   /* finalize Lk */
    {
      i = Ci[pk];
      if((nvi = -nv[i]) <= 0) continue;/* skip if i is dead */
      nv[i] = nvi;                      /* restore nv[i] */
      d = degree[i] + dk - nvi;         /* compute external degree(i) */
      d = std::min<StorageIndex> (d, n - nel - nvi);
      if(head[d] != -1) last[head[d]] = i;
      next[i] = head[d];               /* put i back in degree list */
      last[i] = -1;
      head[d] = i;
      mindeg = std::min<StorageIndex> (mindeg, d);       /* find new minimum degree */
      degree[i] = d;
      Ci[p++] = i;                      /* place i in Lk */
    }
    nv[k] = nvk;                      /* # nodes absorbed into k */
    if((len[k] = p-pk1) == 0)         /* length of adj list of element k*/
    {
      Cp[k] = -1;                   /* k is a root of the tree */
      w[k] = 0;                     /* k is now a dead element */
    }
    if(elenk != 0) cnz = p;           /* free unused space in Lk */
  }
  
  /* --- Postordering ----------------------------------------------------- */
  for(i = 0; i < n; i++) Cp[i] = amd_flip (Cp[i]);/* fix assembly tree */
  for(j = 0; j <= n; j++) head[j] = -1;
  for(j = n; j >= 0; j--)              /* place unordered nodes in lists */
  {
    if(nv[j] > 0) continue;          /* skip if j is an element */
    next[j] = head[Cp[j]];          /* place j in list of its parent */
    head[Cp[j]] = j;
  }
  for(e = n; e >= 0; e--)              /* place elements in lists */
  {
    if(nv[e] <= 0) continue;         /* skip unless e is an element */
    if(Cp[e] != -1)
    {
      next[e] = head[Cp[e]];      /* place e in list of its parent */
      head[Cp[e]] = e;
    }
  }
  for(k = 0, i = 0; i <= n; i++)       /* postorder the assembly tree */
  {
    if(Cp[i] == -1) k = internal::cs_tdfs<StorageIndex>(i, k, head, next, perm.indices().data(), w);
  }
  
  perm.indices().conservativeResize(n);
}

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_AMD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/OrderingMethods/Eigen_Colamd.h <==
// // This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire Nuentsa Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is modified from the colamd/symamd library. The copyright is below

//   The authors of the code itself are Stefan I. Larimore and Timothy A.
//   Davis (davis@cise.ufl.edu), University of Florida.  The algorithm was
//   developed in collaboration with John Gilbert, Xerox PARC, and Esmond
//   Ng, Oak Ridge National Laboratory.
//
//     Date:
//
//   September 8, 2003.  Version 2.3.
//
//     Acknowledgements:
//
//   This work was supported by the National Science Foundation, under
//   grants DMS-9504974 and DMS-9803599.
//
//     Notice:
//
//   Copyright (c) 1998-2003 by the University of Florida.
//   All Rights Reserved.
//
//   THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
//   EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
//
//   Permission is hereby granted to use, copy, modify, and/or distribute
//   this program, provided that the Copyright, this License, and the
//   Availability of the original version is retained on all copies and made
//   accessible to the end-user of any code or package that includes COLAMD
//   or any modified version of COLAMD.
//
//     Availability:
//
//   The colamd/symamd library is available at
//
//       http://www.suitesparse.com


#ifndef EIGEN_COLAMD_H
#define EIGEN_COLAMD_H

namespace internal {

namespace Colamd {

/* Ensure that debugging is turned off: */
#ifndef COLAMD_NDEBUG
#define COLAMD_NDEBUG
#endif /* NDEBUG */


/* ========================================================================== */
/* === Knob and statistics definitions ====================================== */
/* ========================================================================== */

/* size of the knobs [ ] array.  Only knobs [0..1] are currently used. */
const int NKnobs = 20;

/* number of output statistics.  Only stats [0..6] are currently used. */
const int NStats = 20;

/* Indices into knobs and stats array. */
enum KnobsStatsIndex {
  /* knobs [0] and stats [0]: dense row knob and output statistic. */
  DenseRow = 0,

  /* knobs [1] and stats [1]: dense column knob and output statistic. */
  DenseCol = 1,

  /* stats [2]: memory defragmentation count output statistic */
  DefragCount = 2,

  /* stats [3]: colamd status:  zero OK, > 0 warning or notice, < 0 error */
  Status = 3,

  /* stats [4..6]: error info, or info on jumbled columns */
  Info1 = 4,
  Info2 = 5,
  Info3 = 6
};

/* error codes returned in stats [3]: */
enum Status {
  Ok = 0,
  OkButJumbled = 1,
  ErrorANotPresent = -1,
  ErrorPNotPresent = -2,
  ErrorNrowNegative = -3,
  ErrorNcolNegative = -4,
  ErrorNnzNegative = -5,
  ErrorP0Nonzero = -6,
  ErrorATooSmall = -7,
  ErrorColLengthNegative = -8,
  ErrorRowIndexOutOfBounds = -9,
  ErrorOutOfMemory = -10,
  ErrorInternalError = -999
};
/* ========================================================================== */
/* === Definitions ========================================================== */
/* ========================================================================== */

template <typename IndexType>
IndexType ones_complement(const IndexType r) {
  return (-(r)-1);
}

/* -------------------------------------------------------------------------- */
const int Empty = -1;

/* Row and column status */
enum RowColumnStatus {
  Alive = 0,
  Dead = -1
};

/* Column status */
enum ColumnStatus {
  DeadPrincipal = -1,
  DeadNonPrincipal = -2
};

/* ========================================================================== */
/* === Colamd reporting mechanism =========================================== */
/* ========================================================================== */

// == Row and Column structures ==
template <typename IndexType>
struct ColStructure
{
  IndexType start ;   /* index for A of first row in this column, or Dead */
  /* if column is dead */
  IndexType length ;  /* number of rows in this column */
  union
  {
    IndexType thickness ; /* number of original columns represented by this */
    /* col, if the column is alive */
    IndexType parent ;  /* parent in parent tree super-column structure, if */
    /* the column is dead */
  } shared1 ;
  union
  {
    IndexType score ; /* the score used to maintain heap, if col is alive */
    IndexType order ; /* pivot ordering of this column, if col is dead */
  } shared2 ;
  union
  {
    IndexType headhash ;  /* head of a hash bucket, if col is at the head of */
    /* a degree list */
    IndexType hash ;  /* hash value, if col is not in a degree list */
    IndexType prev ;  /* previous column in degree list, if col is in a */
    /* degree list (but not at the head of a degree list) */
  } shared3 ;
  union
  {
    IndexType degree_next ; /* next column, if col is in a degree list */
    IndexType hash_next ;   /* next column, if col is in a hash list */
  } shared4 ;

  inline bool is_dead() const { return start < Alive; }

  inline bool is_alive() const { return start >= Alive; }

  inline bool is_dead_principal() const { return start == DeadPrincipal; }

  inline void kill_principal() { start = DeadPrincipal; }

  inline void kill_non_principal() { start = DeadNonPrincipal; }

};

template <typename IndexType>
struct RowStructure
{
  IndexType start ;   /* index for A of first col in this row */
  IndexType length ;  /* number of principal columns in this row */
  union
  {
    IndexType degree ;  /* number of principal & non-principal columns in row */
    IndexType p ;   /* used as a row pointer in init_rows_cols () */
  } shared1 ;
  union
  {
    IndexType mark ;  /* for computing set differences and marking dead rows*/
    IndexType first_column ;/* first column in row (used in garbage collection) */
  } shared2 ;

  inline bool is_dead() const { return shared2.mark < Alive; }

  inline bool is_alive() const { return shared2.mark >= Alive; }

  inline void kill() { shared2.mark = Dead; }

};

/* ========================================================================== */
/* === Colamd recommended memory size ======================================= */
/* ========================================================================== */

/*
  The recommended length Alen of the array A passed to colamd is given by
  the COLAMD_RECOMMENDED (nnz, n_row, n_col) macro.  It returns -1 if any
  argument is negative.  2*nnz space is required for the row and column
  indices of the matrix. colamd_c (n_col) + colamd_r (n_row) space is
  required for the Col and Row arrays, respectively, which are internal to
  colamd.  An additional n_col space is the minimal amount of "elbow room",
  and nnz/5 more space is recommended for run time efficiency.

  This macro is not needed when using symamd.

  Explicit typecast to IndexType added Sept. 23, 2002, COLAMD version 2.2, to avoid
  gcc -pedantic warning messages.
*/
template <typename IndexType>
inline IndexType colamd_c(IndexType n_col)
{ return IndexType( ((n_col) + 1) * sizeof (ColStructure<IndexType>) / sizeof (IndexType) ) ; }

template <typename IndexType>
inline IndexType  colamd_r(IndexType n_row)
{ return IndexType(((n_row) + 1) * sizeof (RowStructure<IndexType>) / sizeof (IndexType)); }

// Prototypes of non-user callable routines
template <typename IndexType>
static IndexType init_rows_cols (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> col [], IndexType A [], IndexType p [], IndexType stats[NStats] );

template <typename IndexType>
static void init_scoring (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType head [], double knobs[NKnobs], IndexType *p_n_row2, IndexType *p_n_col2, IndexType *p_max_deg);

template <typename IndexType>
static IndexType find_ordering (IndexType n_row, IndexType n_col, IndexType Alen, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType head [], IndexType n_col2, IndexType max_deg, IndexType pfree);

template <typename IndexType>
static void order_children (IndexType n_col, ColStructure<IndexType> Col [], IndexType p []);

template <typename IndexType>
static void detect_super_cols (ColStructure<IndexType> Col [], IndexType A [], IndexType head [], IndexType row_start, IndexType row_length ) ;

template <typename IndexType>
static IndexType garbage_collection (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType *pfree) ;

template <typename IndexType>
static inline  IndexType clear_mark (IndexType n_row, RowStructure<IndexType> Row [] ) ;

/* === No debugging ========================================================= */

#define COLAMD_DEBUG0(params) ;
#define COLAMD_DEBUG1(params) ;
#define COLAMD_DEBUG2(params) ;
#define COLAMD_DEBUG3(params) ;
#define COLAMD_DEBUG4(params) ;

#define COLAMD_ASSERT(expression) ((void) 0)


/**
 * \brief Returns the recommended value of Alen
 *
 * Returns recommended value of Alen for use by colamd.
 * Returns -1 if any input argument is negative.
 * The use of this routine or macro is optional.
 * Note that the macro uses its arguments   more than once,
 * so be careful for side effects, if you pass expressions as arguments to COLAMD_RECOMMENDED.
 *
 * \param nnz nonzeros in A
 * \param n_row number of rows in A
 * \param n_col number of columns in A
 * \return recommended value of Alen for use by colamd
 */
template <typename IndexType>
inline IndexType recommended ( IndexType nnz, IndexType n_row, IndexType n_col)
{
  if ((nnz) < 0 || (n_row) < 0 || (n_col) < 0)
    return (-1);
  else
    return (2 * (nnz) + colamd_c (n_col) + colamd_r (n_row) + (n_col) + ((nnz) / 5));
}

/**
 * \brief set default parameters  The use of this routine is optional.
 *
 * Colamd: rows with more than (knobs [DenseRow] * n_col)
 * entries are removed prior to ordering.  Columns with more than
 * (knobs [DenseCol] * n_row) entries are removed prior to
 * ordering, and placed last in the output column ordering.
 *
 * DenseRow and DenseCol are defined as 0 and 1,
 * respectively, in colamd.h.  Default values of these two knobs
 * are both 0.5.  Currently, only knobs [0] and knobs [1] are
 * used, but future versions may use more knobs.  If so, they will
 * be properly set to their defaults by the future version of
 * colamd_set_defaults, so that the code that calls colamd will
 * not need to change, assuming that you either use
 * colamd_set_defaults, or pass a (double *) NULL pointer as the
 * knobs array to colamd or symamd.
 *
 * \param knobs parameter settings for colamd
 */

static inline void set_defaults(double knobs[NKnobs])
{
  /* === Local variables ================================================== */

  int i ;

  if (!knobs)
  {
    return ;      /* no knobs to initialize */
  }
  for (i = 0 ; i < NKnobs ; i++)
  {
    knobs [i] = 0 ;
  }
  knobs [Colamd::DenseRow] = 0.5 ;  /* ignore rows over 50% dense */
  knobs [Colamd::DenseCol] = 0.5 ;  /* ignore columns over 50% dense */
}

/**
 * \brief  Computes a column ordering using the column approximate minimum degree ordering
 *
 * Computes a column ordering (Q) of A such that P(AQ)=LU or
 * (AQ)'AQ=LL' have less fill-in and require fewer floating point
 * operations than factorizing the unpermuted matrix A or A'A,
 * respectively.
 *
 *
 * \param n_row number of rows in A
 * \param n_col number of columns in A
 * \param Alen, size of the array A
 * \param A row indices of the matrix, of size ALen
 * \param p column pointers of A, of size n_col+1
 * \param knobs parameter settings for colamd
 * \param stats colamd output statistics and error codes
 */
template <typename IndexType>
static bool compute_ordering(IndexType n_row, IndexType n_col, IndexType Alen, IndexType *A, IndexType *p, double knobs[NKnobs], IndexType stats[NStats])
{
  /* === Local variables ================================================== */

  IndexType i ;     /* loop index */
  IndexType nnz ;     /* nonzeros in A */
  IndexType Row_size ;    /* size of Row [], in integers */
  IndexType Col_size ;    /* size of Col [], in integers */
  IndexType need ;      /* minimum required length of A */
  Colamd::RowStructure<IndexType> *Row ;   /* pointer into A of Row [0..n_row] array */
  Colamd::ColStructure<IndexType> *Col ;   /* pointer into A of Col [0..n_col] array */
  IndexType n_col2 ;    /* number of non-dense, non-empty columns */
  IndexType n_row2 ;    /* number of non-dense, non-empty rows */
  IndexType ngarbage ;    /* number of garbage collections performed */
  IndexType max_deg ;   /* maximum row degree */
  double default_knobs [NKnobs] ; /* default knobs array */


  /* === Check the input arguments ======================================== */

  if (!stats)
  {
    COLAMD_DEBUG0 (("colamd: stats not present\n")) ;
    return (false) ;
  }
  for (i = 0 ; i < NStats ; i++)
  {
    stats [i] = 0 ;
  }
  stats [Colamd::Status] = Colamd::Ok ;
  stats [Colamd::Info1] = -1 ;
  stats [Colamd::Info2] = -1 ;

  if (!A)   /* A is not present */
  {
    stats [Colamd::Status] = Colamd::ErrorANotPresent ;
    COLAMD_DEBUG0 (("colamd: A not present\n")) ;
    return (false) ;
  }

  if (!p)   /* p is not present */
  {
    stats [Colamd::Status] = Colamd::ErrorPNotPresent ;
    COLAMD_DEBUG0 (("colamd: p not present\n")) ;
    return (false) ;
  }

  if (n_row < 0)  /* n_row must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNrowNegative ;
    stats [Colamd::Info1] = n_row ;
    COLAMD_DEBUG0 (("colamd: nrow negative %d\n", n_row)) ;
    return (false) ;
  }

  if (n_col < 0)  /* n_col must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNcolNegative ;
    stats [Colamd::Info1] = n_col ;
    COLAMD_DEBUG0 (("colamd: ncol negative %d\n", n_col)) ;
    return (false) ;
  }

  nnz = p [n_col] ;
  if (nnz < 0)  /* nnz must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNnzNegative ;
    stats [Colamd::Info1] = nnz ;
    COLAMD_DEBUG0 (("colamd: number of entries negative %d\n", nnz)) ;
    return (false) ;
  }

  if (p [0] != 0)
  {
    stats [Colamd::Status] = Colamd::ErrorP0Nonzero ;
    stats [Colamd::Info1] = p [0] ;
    COLAMD_DEBUG0 (("colamd: p[0] not zero %d\n", p [0])) ;
    return (false) ;
  }

  /* === If no knobs, set default knobs =================================== */

  if (!knobs)
  {
    set_defaults (default_knobs) ;
    knobs = default_knobs ;
  }

  /* === Allocate the Row and Col arrays from array A ===================== */

  Col_size = colamd_c (n_col) ;
  Row_size = colamd_r (n_row) ;
  need = 2*nnz + n_col + Col_size + Row_size ;

  if (need > Alen)
  {
    /* not enough space in array A to perform the ordering */
    stats [Colamd::Status] = Colamd::ErrorATooSmall ;
    stats [Colamd::Info1] = need ;
    stats [Colamd::Info2] = Alen ;
    COLAMD_DEBUG0 (("colamd: Need Alen >= %d, given only Alen = %d\n", need,Alen));
    return (false) ;
  }

  Alen -= Col_size + Row_size ;
  Col = (ColStructure<IndexType> *) &A [Alen] ;
  Row = (RowStructure<IndexType> *) &A [Alen + Col_size] ;

  /* === Construct the row and column data structures ===================== */

  if (!Colamd::init_rows_cols (n_row, n_col, Row, Col, A, p, stats))
  {
    /* input matrix is invalid */
    COLAMD_DEBUG0 (("colamd: Matrix invalid\n")) ;
    return (false) ;
  }

  /* === Initialize scores, kill dense rows/columns ======================= */

  Colamd::init_scoring (n_row, n_col, Row, Col, A, p, knobs,
		&n_row2, &n_col2, &max_deg) ;

  /* === Order the supercolumns =========================================== */

  ngarbage = Colamd::find_ordering (n_row, n_col, Alen, Row, Col, A, p,
			    n_col2, max_deg, 2*nnz) ;

  /* === Order the non-principal columns ================================== */

  Colamd::order_children (n_col, Col, p) ;

  /* === Return statistics in stats ======================================= */

  stats [Colamd::DenseRow] = n_row - n_row2 ;
  stats [Colamd::DenseCol] = n_col - n_col2 ;
  stats [Colamd::DefragCount] = ngarbage ;
  COLAMD_DEBUG0 (("colamd: done.\n")) ;
  return (true) ;
}

/* ========================================================================== */
/* === NON-USER-CALLABLE ROUTINES: ========================================== */
/* ========================================================================== */

/* There are no user-callable routines beyond this point in the file */

/* ========================================================================== */
/* === init_rows_cols ======================================================= */
/* ========================================================================== */

/*
  Takes the column form of the matrix in A and creates the row form of the
  matrix.  Also, row and column attributes are stored in the Col and Row
  structs.  If the columns are un-sorted or contain duplicate row indices,
  this routine will also sort and remove duplicate row indices from the
  column form of the matrix.  Returns false if the matrix is invalid,
  true otherwise.  Not user-callable.
*/
template <typename IndexType>
static IndexType init_rows_cols  /* returns true if OK, or false otherwise */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* row indices of A, of size Alen */
    IndexType p [],     /* pointers to columns in A, of size n_col+1 */
    IndexType stats [NStats]  /* colamd statistics */
    )
{
  /* === Local variables ================================================== */

  IndexType col ;     /* a column index */
  IndexType row ;     /* a row index */
  IndexType *cp ;     /* a column pointer */
  IndexType *cp_end ;   /* a pointer to the end of a column */
  IndexType *rp ;     /* a row pointer */
  IndexType *rp_end ;   /* a pointer to the end of a row */
  IndexType last_row ;    /* previous row */

  /* === Initialize columns, and check column pointers ==================== */

  for (col = 0 ; col < n_col ; col++)
  {
    Col [col].start = p [col] ;
    Col [col].length = p [col+1] - p [col] ;

    if ((Col [col].length) < 0) // extra parentheses to work-around gcc bug 10200
    {
      /* column pointers must be non-decreasing */
      stats [Colamd::Status] = Colamd::ErrorColLengthNegative ;
      stats [Colamd::Info1] = col ;
      stats [Colamd::Info2] = Col [col].length ;
      COLAMD_DEBUG0 (("colamd: col %d length %d < 0\n", col, Col [col].length)) ;
      return (false) ;
    }

    Col [col].shared1.thickness = 1 ;
    Col [col].shared2.score = 0 ;
    Col [col].shared3.prev = Empty ;
    Col [col].shared4.degree_next = Empty ;
  }

  /* p [0..n_col] no longer needed, used as "head" in subsequent routines */

  /* === Scan columns, compute row degrees, and check row indices ========= */

  stats [Info3] = 0 ;  /* number of duplicate or unsorted row indices*/

  for (row = 0 ; row < n_row ; row++)
  {
    Row [row].length = 0 ;
    Row [row].shared2.mark = -1 ;
  }

  for (col = 0 ; col < n_col ; col++)
  {
    last_row = -1 ;

    cp = &A [p [col]] ;
    cp_end = &A [p [col+1]] ;

    while (cp < cp_end)
    {
      row = *cp++ ;

      /* make sure row indices within range */
      if (row < 0 || row >= n_row)
      {
	stats [Colamd::Status] = Colamd::ErrorRowIndexOutOfBounds ;
	stats [Colamd::Info1] = col ;
	stats [Colamd::Info2] = row ;
	stats [Colamd::Info3] = n_row ;
	COLAMD_DEBUG0 (("colamd: row %d col %d out of bounds\n", row, col)) ;
	return (false) ;
      }

      if (row <= last_row || Row [row].shared2.mark == col)
      {
	/* row index are unsorted or repeated (or both), thus col */
	/* is jumbled.  This is a notice, not an error condition. */
	stats [Colamd::Status] = Colamd::OkButJumbled ;
	stats [Colamd::Info1] = col ;
	stats [Colamd::Info2] = row ;
	(stats [Colamd::Info3]) ++ ;
	COLAMD_DEBUG1 (("colamd: row %d col %d unsorted/duplicate\n",row,col));
      }

      if (Row [row].shared2.mark != col)
      {
	Row [row].length++ ;
      }
      else
      {
	/* this is a repeated entry in the column, */
	/* it will be removed */
	Col [col].length-- ;
      }

      /* mark the row as having been seen in this column */
      Row [row].shared2.mark = col ;

      last_row = row ;
    }
  }

  /* === Compute row pointers ============================================= */

  /* row form of the matrix starts directly after the column */
  /* form of matrix in A */
  Row [0].start = p [n_col] ;
  Row [0].shared1.p = Row [0].start ;
  Row [0].shared2.mark = -1 ;
  for (row = 1 ; row < n_row ; row++)
  {
    Row [row].start = Row [row-1].start + Row [row-1].length ;
    Row [row].shared1.p = Row [row].start ;
    Row [row].shared2.mark = -1 ;
  }

  /* === Create row form ================================================== */

  if (stats [Status] == OkButJumbled)
  {
    /* if cols jumbled, watch for repeated row indices */
    for (col = 0 ; col < n_col ; col++)
    {
      cp = &A [p [col]] ;
      cp_end = &A [p [col+1]] ;
      while (cp < cp_end)
      {
	row = *cp++ ;
	if (Row [row].shared2.mark != col)
	{
	  A [(Row [row].shared1.p)++] = col ;
	  Row [row].shared2.mark = col ;
	}
      }
    }
  }
  else
  {
    /* if cols not jumbled, we don't need the mark (this is faster) */
    for (col = 0 ; col < n_col ; col++)
    {
      cp = &A [p [col]] ;
      cp_end = &A [p [col+1]] ;
      while (cp < cp_end)
      {
	A [(Row [*cp++].shared1.p)++] = col ;
      }
    }
  }

  /* === Clear the row marks and set row degrees ========================== */

  for (row = 0 ; row < n_row ; row++)
  {
    Row [row].shared2.mark = 0 ;
    Row [row].shared1.degree = Row [row].length ;
  }

  /* === See if we need to re-create columns ============================== */

  if (stats [Status] == OkButJumbled)
  {
    COLAMD_DEBUG0 (("colamd: reconstructing column form, matrix jumbled\n")) ;


    /* === Compute col pointers ========================================= */

    /* col form of the matrix starts at A [0]. */
    /* Note, we may have a gap between the col form and the row */
    /* form if there were duplicate entries, if so, it will be */
    /* removed upon the first garbage collection */
    Col [0].start = 0 ;
    p [0] = Col [0].start ;
    for (col = 1 ; col < n_col ; col++)
    {
      /* note that the lengths here are for pruned columns, i.e. */
      /* no duplicate row indices will exist for these columns */
      Col [col].start = Col [col-1].start + Col [col-1].length ;
      p [col] = Col [col].start ;
    }

    /* === Re-create col form =========================================== */

    for (row = 0 ; row < n_row ; row++)
    {
      rp = &A [Row [row].start] ;
      rp_end = rp + Row [row].length ;
      while (rp < rp_end)
      {
	A [(p [*rp++])++] = row ;
      }
    }
  }

  /* === Done.  Matrix is not (or no longer) jumbled ====================== */

  return (true) ;
}


/* ========================================================================== */
/* === init_scoring ========================================================= */
/* ========================================================================== */

/*
  Kills dense or empty columns and rows, calculates an initial score for
  each column, and places all columns in the degree lists.  Not user-callable.
*/
template <typename IndexType>
static void init_scoring
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* column form and row form of A */
    IndexType head [],    /* of size n_col+1 */
    double knobs [NKnobs],/* parameters */
    IndexType *p_n_row2,    /* number of non-dense, non-empty rows */
    IndexType *p_n_col2,    /* number of non-dense, non-empty columns */
    IndexType *p_max_deg    /* maximum row degree */
    )
{
  /* === Local variables ================================================== */

  IndexType c ;     /* a column index */
  IndexType r, row ;    /* a row index */
  IndexType *cp ;     /* a column pointer */
  IndexType deg ;     /* degree of a row or column */
  IndexType *cp_end ;   /* a pointer to the end of a column */
  IndexType *new_cp ;   /* new column pointer */
  IndexType col_length ;    /* length of pruned column */
  IndexType score ;     /* current column score */
  IndexType n_col2 ;    /* number of non-dense, non-empty columns */
  IndexType n_row2 ;    /* number of non-dense, non-empty rows */
  IndexType dense_row_count ; /* remove rows with more entries than this */
  IndexType dense_col_count ; /* remove cols with more entries than this */
  IndexType min_score ;   /* smallest column score */
  IndexType max_deg ;   /* maximum row degree */
  IndexType next_col ;    /* Used to add to degree list.*/


  /* === Extract knobs ==================================================== */

  dense_row_count = numext::maxi(IndexType(0), numext::mini(IndexType(knobs [Colamd::DenseRow] * n_col), n_col)) ;
  dense_col_count = numext::maxi(IndexType(0), numext::mini(IndexType(knobs [Colamd::DenseCol] * n_row), n_row)) ;
  COLAMD_DEBUG1 (("colamd: densecount: %d %d\n", dense_row_count, dense_col_count)) ;
  max_deg = 0 ;
  n_col2 = n_col ;
  n_row2 = n_row ;

  /* === Kill empty columns =============================================== */

  /* Put the empty columns at the end in their natural order, so that LU */
  /* factorization can proceed as far as possible. */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    deg = Col [c].length ;
    if (deg == 0)
    {
      /* this is a empty column, kill and order it last */
      Col [c].shared2.order = --n_col2 ;
      Col[c].kill_principal() ;
    }
  }
  COLAMD_DEBUG1 (("colamd: null columns killed: %d\n", n_col - n_col2)) ;

  /* === Kill dense columns =============================================== */

  /* Put the dense columns at the end, in their natural order */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* skip any dead columns */
    if (Col[c].is_dead())
    {
      continue ;
    }
    deg = Col [c].length ;
    if (deg > dense_col_count)
    {
      /* this is a dense column, kill and order it last */
      Col [c].shared2.order = --n_col2 ;
      /* decrement the row degrees */
      cp = &A [Col [c].start] ;
      cp_end = cp + Col [c].length ;
      while (cp < cp_end)
      {
	Row [*cp++].shared1.degree-- ;
      }
      Col[c].kill_principal() ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense and null columns killed: %d\n", n_col - n_col2)) ;

  /* === Kill dense and empty rows ======================================== */

  for (r = 0 ; r < n_row ; r++)
  {
    deg = Row [r].shared1.degree ;
    COLAMD_ASSERT (deg >= 0 && deg <= n_col) ;
    if (deg > dense_row_count || deg == 0)
    {
      /* kill a dense or empty row */
      Row[r].kill() ;
      --n_row2 ;
    }
    else
    {
      /* keep track of max degree of remaining rows */
      max_deg = numext::maxi(max_deg, deg) ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense and null rows killed: %d\n", n_row - n_row2)) ;

  /* === Compute initial column scores ==================================== */

  /* At this point the row degrees are accurate.  They reflect the number */
  /* of "live" (non-dense) columns in each row.  No empty rows exist. */
  /* Some "live" columns may contain only dead rows, however.  These are */
  /* pruned in the code below. */

  /* now find the initial matlab score for each column */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* skip dead column */
    if (Col[c].is_dead())
    {
      continue ;
    }
    score = 0 ;
    cp = &A [Col [c].start] ;
    new_cp = cp ;
    cp_end = cp + Col [c].length ;
    while (cp < cp_end)
    {
      /* get a row */
      row = *cp++ ;
      /* skip if dead */
      if (Row[row].is_dead())
      {
	continue ;
      }
      /* compact the column */
      *new_cp++ = row ;
      /* add row's external degree */
      score += Row [row].shared1.degree - 1 ;
      /* guard against integer overflow */
      score = numext::mini(score, n_col) ;
    }
    /* determine pruned column length */
    col_length = (IndexType) (new_cp - &A [Col [c].start]) ;
    if (col_length == 0)
    {
      /* a newly-made null column (all rows in this col are "dense" */
      /* and have already been killed) */
      COLAMD_DEBUG2 (("Newly null killed: %d\n", c)) ;
      Col [c].shared2.order = --n_col2 ;
      Col[c].kill_principal() ;
    }
    else
    {
      /* set column length and set score */
      COLAMD_ASSERT (score >= 0) ;
      COLAMD_ASSERT (score <= n_col) ;
      Col [c].length = col_length ;
      Col [c].shared2.score = score ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense, null, and newly-null columns killed: %d\n",
		  n_col-n_col2)) ;

  /* At this point, all empty rows and columns are dead.  All live columns */
  /* are "clean" (containing no dead rows) and simplicial (no supercolumns */
  /* yet).  Rows may contain dead columns, but all live rows contain at */
  /* least one live column. */

  /* === Initialize degree lists ========================================== */


  /* clear the hash buckets */
  for (c = 0 ; c <= n_col ; c++)
  {
    head [c] = Empty ;
  }
  min_score = n_col ;
  /* place in reverse order, so low column indices are at the front */
  /* of the lists.  This is to encourage natural tie-breaking */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* only add principal columns to degree lists */
    if (Col[c].is_alive())
    {
      COLAMD_DEBUG4 (("place %d score %d minscore %d ncol %d\n",
		      c, Col [c].shared2.score, min_score, n_col)) ;

      /* === Add columns score to DList =============================== */

      score = Col [c].shared2.score ;

      COLAMD_ASSERT (min_score >= 0) ;
      COLAMD_ASSERT (min_score <= n_col) ;
      COLAMD_ASSERT (score >= 0) ;
      COLAMD_ASSERT (score <= n_col) ;
      COLAMD_ASSERT (head [score] >= Empty) ;

      /* now add this column to dList at proper score location */
      next_col = head [score] ;
      Col [c].shared3.prev = Empty ;
      Col [c].shared4.degree_next = next_col ;

      /* if there already was a column with the same score, set its */
      /* previous pointer to this new column */
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = c ;
      }
      head [score] = c ;

      /* see if this score is less than current min */
      min_score = numext::mini(min_score, score) ;


    }
  }


  /* === Return number of remaining columns, and max row degree =========== */

  *p_n_col2 = n_col2 ;
  *p_n_row2 = n_row2 ;
  *p_max_deg = max_deg ;
}


/* ========================================================================== */
/* === find_ordering ======================================================== */
/* ========================================================================== */

/*
  Order the principal columns of the supercolumn form of the matrix
  (no supercolumns on input).  Uses a minimum approximate column minimum
  degree ordering method.  Not user-callable.
*/
template <typename IndexType>
static IndexType find_ordering /* return the number of garbage collections */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    IndexType Alen,     /* size of A, 2*nnz + n_col or larger */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* column form and row form of A */
    IndexType head [],    /* of size n_col+1 */
    IndexType n_col2,     /* Remaining columns to order */
    IndexType max_deg,    /* Maximum row degree */
    IndexType pfree     /* index of first free slot (2*nnz on entry) */
    )
{
  /* === Local variables ================================================== */

  IndexType k ;     /* current pivot ordering step */
  IndexType pivot_col ;   /* current pivot column */
  IndexType *cp ;     /* a column pointer */
  IndexType *rp ;     /* a row pointer */
  IndexType pivot_row ;   /* current pivot row */
  IndexType *new_cp ;   /* modified column pointer */
  IndexType *new_rp ;   /* modified row pointer */
  IndexType pivot_row_start ; /* pointer to start of pivot row */
  IndexType pivot_row_degree ;  /* number of columns in pivot row */
  IndexType pivot_row_length ;  /* number of supercolumns in pivot row */
  IndexType pivot_col_score ; /* score of pivot column */
  IndexType needed_memory ;   /* free space needed for pivot row */
  IndexType *cp_end ;   /* pointer to the end of a column */
  IndexType *rp_end ;   /* pointer to the end of a row */
  IndexType row ;     /* a row index */
  IndexType col ;     /* a column index */
  IndexType max_score ;   /* maximum possible score */
  IndexType cur_score ;   /* score of current column */
  unsigned int hash ;   /* hash value for supernode detection */
  IndexType head_column ;   /* head of hash bucket */
  IndexType first_col ;   /* first column in hash bucket */
  IndexType tag_mark ;    /* marker value for mark array */
  IndexType row_mark ;    /* Row [row].shared2.mark */
  IndexType set_difference ;  /* set difference size of row with pivot row */
  IndexType min_score ;   /* smallest column score */
  IndexType col_thickness ;   /* "thickness" (no. of columns in a supercol) */
  IndexType max_mark ;    /* maximum value of tag_mark */
  IndexType pivot_col_thickness ; /* number of columns represented by pivot col */
  IndexType prev_col ;    /* Used by Dlist operations. */
  IndexType next_col ;    /* Used by Dlist operations. */
  IndexType ngarbage ;    /* number of garbage collections performed */


  /* === Initialization and clear mark ==================================== */

  max_mark = INT_MAX - n_col ;  /* INT_MAX defined in <limits.h> */
  tag_mark = Colamd::clear_mark (n_row, Row) ;
  min_score = 0 ;
  ngarbage = 0 ;
  COLAMD_DEBUG1 (("colamd: Ordering, n_col2=%d\n", n_col2)) ;

  /* === Order the columns ================================================ */

  for (k = 0 ; k < n_col2 ; /* 'k' is incremented below */)
  {

    /* === Select pivot column, and order it ============================ */

    /* make sure degree list isn't empty */
    COLAMD_ASSERT (min_score >= 0) ;
    COLAMD_ASSERT (min_score <= n_col) ;
    COLAMD_ASSERT (head [min_score] >= Empty) ;

    /* get pivot column from head of minimum degree list */
    while (min_score < n_col && head [min_score] == Empty)
    {
      min_score++ ;
    }
    pivot_col = head [min_score] ;
    COLAMD_ASSERT (pivot_col >= 0 && pivot_col <= n_col) ;
    next_col = Col [pivot_col].shared4.degree_next ;
    head [min_score] = next_col ;
    if (next_col != Empty)
    {
      Col [next_col].shared3.prev = Empty ;
    }

    COLAMD_ASSERT (Col[pivot_col].is_alive()) ;
    COLAMD_DEBUG3 (("Pivot col: %d\n", pivot_col)) ;

    /* remember score for defrag check */
    pivot_col_score = Col [pivot_col].shared2.score ;

    /* the pivot column is the kth column in the pivot order */
    Col [pivot_col].shared2.order = k ;

    /* increment order count by column thickness */
    pivot_col_thickness = Col [pivot_col].shared1.thickness ;
    k += pivot_col_thickness ;
    COLAMD_ASSERT (pivot_col_thickness > 0) ;

    /* === Garbage_collection, if necessary ============================= */

    needed_memory = numext::mini(pivot_col_score, n_col - k) ;
    if (pfree + needed_memory >= Alen)
    {
      pfree = Colamd::garbage_collection (n_row, n_col, Row, Col, A, &A [pfree]) ;
      ngarbage++ ;
      /* after garbage collection we will have enough */
      COLAMD_ASSERT (pfree + needed_memory < Alen) ;
      /* garbage collection has wiped out the Row[].shared2.mark array */
      tag_mark = Colamd::clear_mark (n_row, Row) ;

    }

    /* === Compute pivot row pattern ==================================== */

    /* get starting location for this new merged row */
    pivot_row_start = pfree ;

    /* initialize new row counts to zero */
    pivot_row_degree = 0 ;

    /* tag pivot column as having been visited so it isn't included */
    /* in merged pivot row */
    Col [pivot_col].shared1.thickness = -pivot_col_thickness ;

    /* pivot row is the union of all rows in the pivot column pattern */
    cp = &A [Col [pivot_col].start] ;
    cp_end = cp + Col [pivot_col].length ;
    while (cp < cp_end)
    {
      /* get a row */
      row = *cp++ ;
      COLAMD_DEBUG4 (("Pivot col pattern %d %d\n", Row[row].is_alive(), row)) ;
      /* skip if row is dead */
      if (Row[row].is_dead())
      {
	continue ;
      }
      rp = &A [Row [row].start] ;
      rp_end = rp + Row [row].length ;
      while (rp < rp_end)
      {
	/* get a column */
	col = *rp++ ;
	/* add the column, if alive and untagged */
	col_thickness = Col [col].shared1.thickness ;
	if (col_thickness > 0 && Col[col].is_alive())
	{
	  /* tag column in pivot row */
	  Col [col].shared1.thickness = -col_thickness ;
	  COLAMD_ASSERT (pfree < Alen) ;
	  /* place column in pivot row */
	  A [pfree++] = col ;
	  pivot_row_degree += col_thickness ;
	}
      }
    }

    /* clear tag on pivot column */
    Col [pivot_col].shared1.thickness = pivot_col_thickness ;
    max_deg = numext::maxi(max_deg, pivot_row_degree) ;


    /* === Kill all rows used to construct pivot row ==================== */

    /* also kill pivot row, temporarily */
    cp = &A [Col [pivot_col].start] ;
    cp_end = cp + Col [pivot_col].length ;
    while (cp < cp_end)
    {
      /* may be killing an already dead row */
      row = *cp++ ;
      COLAMD_DEBUG3 (("Kill row in pivot col: %d\n", row)) ;
      Row[row].kill() ;
    }

    /* === Select a row index to use as the new pivot row =============== */

    pivot_row_length = pfree - pivot_row_start ;
    if (pivot_row_length > 0)
    {
      /* pick the "pivot" row arbitrarily (first row in col) */
      pivot_row = A [Col [pivot_col].start] ;
      COLAMD_DEBUG3 (("Pivotal row is %d\n", pivot_row)) ;
    }
    else
    {
      /* there is no pivot row, since it is of zero length */
      pivot_row = Empty ;
      COLAMD_ASSERT (pivot_row_length == 0) ;
    }
    COLAMD_ASSERT (Col [pivot_col].length > 0 || pivot_row_length == 0) ;

    /* === Approximate degree computation =============================== */

    /* Here begins the computation of the approximate degree.  The column */
    /* score is the sum of the pivot row "length", plus the size of the */
    /* set differences of each row in the column minus the pattern of the */
    /* pivot row itself.  The column ("thickness") itself is also */
    /* excluded from the column score (we thus use an approximate */
    /* external degree). */

    /* The time taken by the following code (compute set differences, and */
    /* add them up) is proportional to the size of the data structure */
    /* being scanned - that is, the sum of the sizes of each column in */
    /* the pivot row.  Thus, the amortized time to compute a column score */
    /* is proportional to the size of that column (where size, in this */
    /* context, is the column "length", or the number of row indices */
    /* in that column).  The number of row indices in a column is */
    /* monotonically non-decreasing, from the length of the original */
    /* column on input to colamd. */

    /* === Compute set differences ====================================== */

    COLAMD_DEBUG3 (("** Computing set differences phase. **\n")) ;

    /* pivot row is currently dead - it will be revived later. */

    COLAMD_DEBUG3 (("Pivot row: ")) ;
    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      col = *rp++ ;
      COLAMD_ASSERT (Col[col].is_alive() && col != pivot_col) ;
      COLAMD_DEBUG3 (("Col: %d\n", col)) ;

      /* clear tags used to construct pivot row pattern */
      col_thickness = -Col [col].shared1.thickness ;
      COLAMD_ASSERT (col_thickness > 0) ;
      Col [col].shared1.thickness = col_thickness ;

      /* === Remove column from degree list =========================== */

      cur_score = Col [col].shared2.score ;
      prev_col = Col [col].shared3.prev ;
      next_col = Col [col].shared4.degree_next ;
      COLAMD_ASSERT (cur_score >= 0) ;
      COLAMD_ASSERT (cur_score <= n_col) ;
      COLAMD_ASSERT (cur_score >= Empty) ;
      if (prev_col == Empty)
      {
	head [cur_score] = next_col ;
      }
      else
      {
	Col [prev_col].shared4.degree_next = next_col ;
      }
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = prev_col ;
      }

      /* === Scan the column ========================================== */

      cp = &A [Col [col].start] ;
      cp_end = cp + Col [col].length ;
      while (cp < cp_end)
      {
	/* get a row */
	row = *cp++ ;
	/* skip if dead */
	if (Row[row].is_dead())
	{
	  continue ;
	}
  row_mark = Row [row].shared2.mark ;
	COLAMD_ASSERT (row != pivot_row) ;
	set_difference = row_mark - tag_mark ;
	/* check if the row has been seen yet */
	if (set_difference < 0)
	{
	  COLAMD_ASSERT (Row [row].shared1.degree <= max_deg) ;
	  set_difference = Row [row].shared1.degree ;
	}
	/* subtract column thickness from this row's set difference */
	set_difference -= col_thickness ;
	COLAMD_ASSERT (set_difference >= 0) ;
	/* absorb this row if the set difference becomes zero */
	if (set_difference == 0)
	{
	  COLAMD_DEBUG3 (("aggressive absorption. Row: %d\n", row)) ;
	  Row[row].kill() ;
	}
	else
	{
	  /* save the new mark */
	  Row [row].shared2.mark = set_difference + tag_mark ;
	}
      }
    }


    /* === Add up set differences for each column ======================= */

    COLAMD_DEBUG3 (("** Adding set differences phase. **\n")) ;

    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      /* get a column */
      col = *rp++ ;
      COLAMD_ASSERT (Col[col].is_alive() && col != pivot_col) ;
      hash = 0 ;
      cur_score = 0 ;
      cp = &A [Col [col].start] ;
      /* compact the column */
      new_cp = cp ;
      cp_end = cp + Col [col].length ;

      COLAMD_DEBUG4 (("Adding set diffs for Col: %d.\n", col)) ;

      while (cp < cp_end)
      {
	/* get a row */
	row = *cp++ ;
	COLAMD_ASSERT(row >= 0 && row < n_row) ;
	/* skip if dead */
	if (Row [row].is_dead())
	{
	  continue ;
	}
  row_mark = Row [row].shared2.mark ;
	COLAMD_ASSERT (row_mark > tag_mark) ;
	/* compact the column */
	*new_cp++ = row ;
	/* compute hash function */
	hash += row ;
	/* add set difference */
	cur_score += row_mark - tag_mark ;
	/* integer overflow... */
	cur_score = numext::mini(cur_score, n_col) ;
      }

      /* recompute the column's length */
      Col [col].length = (IndexType) (new_cp - &A [Col [col].start]) ;

      /* === Further mass elimination ================================= */

      if (Col [col].length == 0)
      {
	COLAMD_DEBUG4 (("further mass elimination. Col: %d\n", col)) ;
	/* nothing left but the pivot row in this column */
	Col[col].kill_principal() ;
	pivot_row_degree -= Col [col].shared1.thickness ;
	COLAMD_ASSERT (pivot_row_degree >= 0) ;
	/* order it */
	Col [col].shared2.order = k ;
	/* increment order count by column thickness */
	k += Col [col].shared1.thickness ;
      }
      else
      {
	/* === Prepare for supercolumn detection ==================== */

	COLAMD_DEBUG4 (("Preparing supercol detection for Col: %d.\n", col)) ;

	/* save score so far */
	Col [col].shared2.score = cur_score ;

	/* add column to hash table, for supercolumn detection */
	hash %= n_col + 1 ;

	COLAMD_DEBUG4 ((" Hash = %d, n_col = %d.\n", hash, n_col)) ;
	COLAMD_ASSERT (hash <= n_col) ;

	head_column = head [hash] ;
	if (head_column > Empty)
	{
	  /* degree list "hash" is non-empty, use prev (shared3) of */
	  /* first column in degree list as head of hash bucket */
	  first_col = Col [head_column].shared3.headhash ;
	  Col [head_column].shared3.headhash = col ;
	}
	else
	{
	  /* degree list "hash" is empty, use head as hash bucket */
	  first_col = - (head_column + 2) ;
	  head [hash] = - (col + 2) ;
	}
	Col [col].shared4.hash_next = first_col ;

	/* save hash function in Col [col].shared3.hash */
	Col [col].shared3.hash = (IndexType) hash ;
	COLAMD_ASSERT (Col[col].is_alive()) ;
      }
    }

    /* The approximate external column degree is now computed.  */

    /* === Supercolumn detection ======================================== */

    COLAMD_DEBUG3 (("** Supercolumn detection phase. **\n")) ;

    Colamd::detect_super_cols (Col, A, head, pivot_row_start, pivot_row_length) ;

    /* === Kill the pivotal column ====================================== */

    Col[pivot_col].kill_principal() ;

    /* === Clear mark =================================================== */

    tag_mark += (max_deg + 1) ;
    if (tag_mark >= max_mark)
    {
      COLAMD_DEBUG2 (("clearing tag_mark\n")) ;
      tag_mark = Colamd::clear_mark (n_row, Row) ;
    }

    /* === Finalize the new pivot row, and column scores ================ */

    COLAMD_DEBUG3 (("** Finalize scores phase. **\n")) ;

    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    /* compact the pivot row */
    new_rp = rp ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      col = *rp++ ;
      /* skip dead columns */
      if (Col[col].is_dead())
      {
	continue ;
      }
      *new_rp++ = col ;
      /* add new pivot row to column */
      A [Col [col].start + (Col [col].length++)] = pivot_row ;

      /* retrieve score so far and add on pivot row's degree. */
      /* (we wait until here for this in case the pivot */
      /* row's degree was reduced due to mass elimination). */
      cur_score = Col [col].shared2.score + pivot_row_degree ;

      /* calculate the max possible score as the number of */
      /* external columns minus the 'k' value minus the */
      /* columns thickness */
      max_score = n_col - k - Col [col].shared1.thickness ;

      /* make the score the external degree of the union-of-rows */
      cur_score -= Col [col].shared1.thickness ;

      /* make sure score is less or equal than the max score */
      cur_score = numext::mini(cur_score, max_score) ;
      COLAMD_ASSERT (cur_score >= 0) ;

      /* store updated score */
      Col [col].shared2.score = cur_score ;

      /* === Place column back in degree list ========================= */

      COLAMD_ASSERT (min_score >= 0) ;
      COLAMD_ASSERT (min_score <= n_col) ;
      COLAMD_ASSERT (cur_score >= 0) ;
      COLAMD_ASSERT (cur_score <= n_col) ;
      COLAMD_ASSERT (head [cur_score] >= Empty) ;
      next_col = head [cur_score] ;
      Col [col].shared4.degree_next = next_col ;
      Col [col].shared3.prev = Empty ;
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = col ;
      }
      head [cur_score] = col ;

      /* see if this score is less than current min */
      min_score = numext::mini(min_score, cur_score) ;

    }

    /* === Resurrect the new pivot row ================================== */

    if (pivot_row_degree > 0)
    {
      /* update pivot row length to reflect any cols that were killed */
      /* during super-col detection and mass elimination */
      Row [pivot_row].start  = pivot_row_start ;
      Row [pivot_row].length = (IndexType) (new_rp - &A[pivot_row_start]) ;
      Row [pivot_row].shared1.degree = pivot_row_degree ;
      Row [pivot_row].shared2.mark = 0 ;
      /* pivot row is no longer dead */
    }
  }

  /* === All principal columns have now been ordered ====================== */

  return (ngarbage) ;
}


/* ========================================================================== */
/* === order_children ======================================================= */
/* ========================================================================== */

/*
  The find_ordering routine has ordered all of the principal columns (the
  representatives of the supercolumns).  The non-principal columns have not
  yet been ordered.  This routine orders those columns by walking up the
  parent tree (a column is a child of the column which absorbed it).  The
  final permutation vector is then placed in p [0 ... n_col-1], with p [0]
  being the first column, and p [n_col-1] being the last.  It doesn't look
  like it at first glance, but be assured that this routine takes time linear
  in the number of columns.  Although not immediately obvious, the time
  taken by this routine is O (n_col), that is, linear in the number of
  columns.  Not user-callable.
*/
template <typename IndexType>
static inline  void order_children
(
  /* === Parameters ======================================================= */

  IndexType n_col,      /* number of columns of A */
  ColStructure<IndexType> Col [],    /* of size n_col+1 */
  IndexType p []      /* p [0 ... n_col-1] is the column permutation*/
  )
{
  /* === Local variables ================================================== */

  IndexType i ;     /* loop counter for all columns */
  IndexType c ;     /* column index */
  IndexType parent ;    /* index of column's parent */
  IndexType order ;     /* column's order */

  /* === Order each non-principal column ================================== */

  for (i = 0 ; i < n_col ; i++)
  {
    /* find an un-ordered non-principal column */
    COLAMD_ASSERT (col_is_dead(Col, i)) ;
    if (!Col[i].is_dead_principal() && Col [i].shared2.order == Empty)
    {
      parent = i ;
      /* once found, find its principal parent */
      do
      {
	parent = Col [parent].shared1.parent ;
      } while (!Col[parent].is_dead_principal()) ;

      /* now, order all un-ordered non-principal columns along path */
      /* to this parent.  collapse tree at the same time */
      c = i ;
      /* get order of parent */
      order = Col [parent].shared2.order ;

      do
      {
	COLAMD_ASSERT (Col [c].shared2.order == Empty) ;

	/* order this column */
	Col [c].shared2.order = order++ ;
	/* collaps tree */
	Col [c].shared1.parent = parent ;

	/* get immediate parent of this column */
	c = Col [c].shared1.parent ;

	/* continue until we hit an ordered column.  There are */
	/* guaranteed not to be anymore unordered columns */
	/* above an ordered column */
      } while (Col [c].shared2.order == Empty) ;

      /* re-order the super_col parent to largest order for this group */
      Col [parent].shared2.order = order ;
    }
  }

  /* === Generate the permutation ========================================= */

  for (c = 0 ; c < n_col ; c++)
  {
    p [Col [c].shared2.order] = c ;
  }
}


/* ========================================================================== */
/* === detect_super_cols ==================================================== */
/* ========================================================================== */

/*
  Detects supercolumns by finding matches between columns in the hash buckets.
  Check amongst columns in the set A [row_start ... row_start + row_length-1].
  The columns under consideration are currently *not* in the degree lists,
  and have already been placed in the hash buckets.

  The hash bucket for columns whose hash function is equal to h is stored
  as follows:

  if head [h] is >= 0, then head [h] contains a degree list, so:

  head [h] is the first column in degree bucket h.
  Col [head [h]].headhash gives the first column in hash bucket h.

  otherwise, the degree list is empty, and:

  -(head [h] + 2) is the first column in hash bucket h.

  For a column c in a hash bucket, Col [c].shared3.prev is NOT a "previous
  column" pointer.  Col [c].shared3.hash is used instead as the hash number
  for that column.  The value of Col [c].shared4.hash_next is the next column
  in the same hash bucket.

  Assuming no, or "few" hash collisions, the time taken by this routine is
  linear in the sum of the sizes (lengths) of each column whose score has
  just been computed in the approximate degree computation.
  Not user-callable.
*/
template <typename IndexType>
static void detect_super_cols
(
  /* === Parameters ======================================================= */

  ColStructure<IndexType> Col [],    /* of size n_col+1 */
  IndexType A [],     /* row indices of A */
  IndexType head [],    /* head of degree lists and hash buckets */
  IndexType row_start,    /* pointer to set of columns to check */
  IndexType row_length    /* number of columns to check */
)
{
  /* === Local variables ================================================== */

  IndexType hash ;      /* hash value for a column */
  IndexType *rp ;     /* pointer to a row */
  IndexType c ;     /* a column index */
  IndexType super_c ;   /* column index of the column to absorb into */
  IndexType *cp1 ;      /* column pointer for column super_c */
  IndexType *cp2 ;      /* column pointer for column c */
  IndexType length ;    /* length of column super_c */
  IndexType prev_c ;    /* column preceding c in hash bucket */
  IndexType i ;     /* loop counter */
  IndexType *rp_end ;   /* pointer to the end of the row */
  IndexType col ;     /* a column index in the row to check */
  IndexType head_column ;   /* first column in hash bucket or degree list */
  IndexType first_col ;   /* first column in hash bucket */

  /* === Consider each column in the row ================================== */

  rp = &A [row_start] ;
  rp_end = rp + row_length ;
  while (rp < rp_end)
  {
    col = *rp++ ;
    if (Col[col].is_dead())
    {
      continue ;
    }

    /* get hash number for this column */
    hash = Col [col].shared3.hash ;
    COLAMD_ASSERT (hash <= n_col) ;

    /* === Get the first column in this hash bucket ===================== */

    head_column = head [hash] ;
    if (head_column > Empty)
    {
      first_col = Col [head_column].shared3.headhash ;
    }
    else
    {
      first_col = - (head_column + 2) ;
    }

    /* === Consider each column in the hash bucket ====================== */

    for (super_c = first_col ; super_c != Empty ;
	 super_c = Col [super_c].shared4.hash_next)
    {
      COLAMD_ASSERT (Col [super_c].is_alive()) ;
      COLAMD_ASSERT (Col [super_c].shared3.hash == hash) ;
      length = Col [super_c].length ;

      /* prev_c is the column preceding column c in the hash bucket */
      prev_c = super_c ;

      /* === Compare super_c with all columns after it ================ */

      for (c = Col [super_c].shared4.hash_next ;
	   c != Empty ; c = Col [c].shared4.hash_next)
      {
	COLAMD_ASSERT (c != super_c) ;
	COLAMD_ASSERT (Col[c].is_alive()) ;
	COLAMD_ASSERT (Col [c].shared3.hash == hash) ;

	/* not identical if lengths or scores are different */
	if (Col [c].length != length ||
	    Col [c].shared2.score != Col [super_c].shared2.score)
	{
	  prev_c = c ;
	  continue ;
	}

	/* compare the two columns */
	cp1 = &A [Col [super_c].start] ;
	cp2 = &A [Col [c].start] ;

	for (i = 0 ; i < length ; i++)
	{
	  /* the columns are "clean" (no dead rows) */
	  COLAMD_ASSERT ( cp1->is_alive() );
	  COLAMD_ASSERT ( cp2->is_alive() );
	  /* row indices will same order for both supercols, */
	  /* no gather scatter necessary */
	  if (*cp1++ != *cp2++)
	  {
	    break ;
	  }
	}

	/* the two columns are different if the for-loop "broke" */
	if (i != length)
	{
	  prev_c = c ;
	  continue ;
	}

	/* === Got it!  two columns are identical =================== */

	COLAMD_ASSERT (Col [c].shared2.score == Col [super_c].shared2.score) ;

	Col [super_c].shared1.thickness += Col [c].shared1.thickness ;
	Col [c].shared1.parent = super_c ;
	Col[c].kill_non_principal() ;
	/* order c later, in order_children() */
	Col [c].shared2.order = Empty ;
	/* remove c from hash bucket */
	Col [prev_c].shared4.hash_next = Col [c].shared4.hash_next ;
      }
    }

    /* === Empty this hash bucket ======================================= */

    if (head_column > Empty)
    {
      /* corresponding degree list "hash" is not empty */
      Col [head_column].shared3.headhash = Empty ;
    }
    else
    {
      /* corresponding degree list "hash" is empty */
      head [hash] = Empty ;
    }
  }
}


/* ========================================================================== */
/* === garbage_collection =================================================== */
/* ========================================================================== */

/*
  Defragments and compacts columns and rows in the workspace A.  Used when
  all available memory has been used while performing row merging.  Returns
  the index of the first free position in A, after garbage collection.  The
  time taken by this routine is linear is the size of the array A, which is
  itself linear in the number of nonzeros in the input matrix.
  Not user-callable.
*/
template <typename IndexType>
static IndexType garbage_collection  /* returns the new value of pfree */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows */
    IndexType n_col,      /* number of columns */
    RowStructure<IndexType> Row [],    /* row info */
    ColStructure<IndexType> Col [],    /* column info */
    IndexType A [],     /* A [0 ... Alen-1] holds the matrix */
    IndexType *pfree      /* &A [0] ... pfree is in use */
    )
{
  /* === Local variables ================================================== */

  IndexType *psrc ;     /* source pointer */
  IndexType *pdest ;    /* destination pointer */
  IndexType j ;     /* counter */
  IndexType r ;     /* a row index */
  IndexType c ;     /* a column index */
  IndexType length ;    /* length of a row or column */

  /* === Defragment the columns =========================================== */

  pdest = &A[0] ;
  for (c = 0 ; c < n_col ; c++)
  {
    if (Col[c].is_alive())
    {
      psrc = &A [Col [c].start] ;

      /* move and compact the column */
      COLAMD_ASSERT (pdest <= psrc) ;
      Col [c].start = (IndexType) (pdest - &A [0]) ;
      length = Col [c].length ;
      for (j = 0 ; j < length ; j++)
      {
	r = *psrc++ ;
	if (Row[r].is_alive())
	{
	  *pdest++ = r ;
	}
      }
      Col [c].length = (IndexType) (pdest - &A [Col [c].start]) ;
    }
  }

  /* === Prepare to defragment the rows =================================== */

  for (r = 0 ; r < n_row ; r++)
  {
    if (Row[r].is_alive())
    {
      if (Row [r].length == 0)
      {
        /* this row is of zero length.  cannot compact it, so kill it */
        COLAMD_DEBUG3 (("Defrag row kill\n")) ;
        Row[r].kill() ;
      }
      else
      {
        /* save first column index in Row [r].shared2.first_column */
        psrc = &A [Row [r].start] ;
        Row [r].shared2.first_column = *psrc ;
        COLAMD_ASSERT (Row[r].is_alive()) ;
        /* flag the start of the row with the one's complement of row */
        *psrc = ones_complement(r) ;

      }
    }
  }

  /* === Defragment the rows ============================================== */

  psrc = pdest ;
  while (psrc < pfree)
  {
    /* find a negative number ... the start of a row */
    if (*psrc++ < 0)
    {
      psrc-- ;
      /* get the row index */
      r = ones_complement(*psrc) ;
      COLAMD_ASSERT (r >= 0 && r < n_row) ;
      /* restore first column index */
      *psrc = Row [r].shared2.first_column ;
      COLAMD_ASSERT (Row[r].is_alive()) ;

      /* move and compact the row */
      COLAMD_ASSERT (pdest <= psrc) ;
      Row [r].start = (IndexType) (pdest - &A [0]) ;
      length = Row [r].length ;
      for (j = 0 ; j < length ; j++)
      {
	c = *psrc++ ;
	if (Col[c].is_alive())
	{
	  *pdest++ = c ;
	}
      }
      Row [r].length = (IndexType) (pdest - &A [Row [r].start]) ;

    }
  }
  /* ensure we found all the rows */
  COLAMD_ASSERT (debug_rows == 0) ;

  /* === Return the new value of pfree ==================================== */

  return ((IndexType) (pdest - &A [0])) ;
}


/* ========================================================================== */
/* === clear_mark =========================================================== */
/* ========================================================================== */

/*
  Clears the Row [].shared2.mark array, and returns the new tag_mark.
  Return value is the new tag_mark.  Not user-callable.
*/
template <typename IndexType>
static inline  IndexType clear_mark  /* return the new value for tag_mark */
  (
      /* === Parameters ======================================================= */

    IndexType n_row,    /* number of rows in A */
    RowStructure<IndexType> Row [] /* Row [0 ... n_row-1].shared2.mark is set to zero */
    )
{
  /* === Local variables ================================================== */

  IndexType r ;

  for (r = 0 ; r < n_row ; r++)
  {
    if (Row[r].is_alive())
    {
      Row [r].shared2.mark = 0 ;
    }
  }
  return (1) ;
}

} // namespace Colamd

} // namespace internal
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/OrderingMethods/Ordering.h <==
 
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012  Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORDERING_H
#define EIGEN_ORDERING_H

namespace Eigen {
  
#include "Eigen_Colamd.h"

namespace internal {
    
/** \internal
  * \ingroup OrderingMethods_Module
  * \param[in] A the input non-symmetric matrix
  * \param[out] symmat the symmetric pattern A^T+A from the input matrix \a A.
  * FIXME: The values should not be considered here
  */
template<typename MatrixType> 
void ordering_helper_at_plus_a(const MatrixType& A, MatrixType& symmat)
{
  MatrixType C;
  C = A.transpose(); // NOTE: Could be  costly
  for (int i = 0; i < C.rows(); i++) 
  {
      for (typename MatrixType::InnerIterator it(C, i); it; ++it)
        it.valueRef() = typename MatrixType::Scalar(0);
  }
  symmat = C + A;
}
    
}

/** \ingroup OrderingMethods_Module
  * \class AMDOrdering
  *
  * Functor computing the \em approximate \em minimum \em degree ordering
  * If the matrix is not structurally symmetric, an ordering of A^T+A is computed
  * \tparam  StorageIndex The type of indices of the matrix 
  * \sa COLAMDOrdering
  */
template <typename StorageIndex>
class AMDOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    
    /** Compute the permutation vector from a sparse matrix
     * This routine is much faster if the input matrix is column-major     
     */
    template <typename MatrixType>
    void operator()(const MatrixType& mat, PermutationType& perm)
    {
      // Compute the symmetric pattern
      SparseMatrix<typename MatrixType::Scalar, ColMajor, StorageIndex> symm;
      internal::ordering_helper_at_plus_a(mat,symm); 
    
      // Call the AMD routine 
      //m_mat.prune(keep_diag());
      internal::minimum_degree_ordering(symm, perm);
    }
    
    /** Compute the permutation with a selfadjoint matrix */
    template <typename SrcType, unsigned int SrcUpLo> 
    void operator()(const SparseSelfAdjointView<SrcType, SrcUpLo>& mat, PermutationType& perm)
    { 
      SparseMatrix<typename SrcType::Scalar, ColMajor, StorageIndex> C; C = mat;
      
      // Call the AMD routine 
      // m_mat.prune(keep_diag()); //Remove the diagonal elements 
      internal::minimum_degree_ordering(C, perm);
    }
};

/** \ingroup OrderingMethods_Module
  * \class NaturalOrdering
  *
  * Functor computing the natural ordering (identity)
  * 
  * \note Returns an empty permutation matrix
  * \tparam  StorageIndex The type of indices of the matrix 
  */
template <typename StorageIndex>
class NaturalOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    
    /** Compute the permutation vector from a column-major sparse matrix */
    template <typename MatrixType>
    void operator()(const MatrixType& /*mat*/, PermutationType& perm)
    {
      perm.resize(0); 
    }
    
};

/** \ingroup OrderingMethods_Module
  * \class COLAMDOrdering
  *
  * \tparam  StorageIndex The type of indices of the matrix 
  * 
  * Functor computing the \em column \em approximate \em minimum \em degree ordering 
  * The matrix should be in column-major and \b compressed format (see SparseMatrix::makeCompressed()).
  */
template<typename StorageIndex>
class COLAMDOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType; 
    typedef Matrix<StorageIndex, Dynamic, 1> IndexVector;
    
    /** Compute the permutation vector \a perm form the sparse matrix \a mat
      * \warning The input sparse matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      */
    template <typename MatrixType>
    void operator() (const MatrixType& mat, PermutationType& perm)
    {
      eigen_assert(mat.isCompressed() && "COLAMDOrdering requires a sparse matrix in compressed mode. Call .makeCompressed() before passing it to COLAMDOrdering");
      
      StorageIndex m = StorageIndex(mat.rows());
      StorageIndex n = StorageIndex(mat.cols());
      StorageIndex nnz = StorageIndex(mat.nonZeros());
      // Get the recommended value of Alen to be used by colamd
      StorageIndex Alen = internal::Colamd::recommended(nnz, m, n); 
      // Set the default parameters
      double knobs [internal::Colamd::NKnobs]; 
      StorageIndex stats [internal::Colamd::NStats];
      internal::Colamd::set_defaults(knobs);
      
      IndexVector p(n+1), A(Alen); 
      for(StorageIndex i=0; i <= n; i++)   p(i) = mat.outerIndexPtr()[i];
      for(StorageIndex i=0; i < nnz; i++)  A(i) = mat.innerIndexPtr()[i];
      // Call Colamd routine to compute the ordering 
      StorageIndex info = internal::Colamd::compute_ordering(m, n, Alen, A.data(), p.data(), knobs, stats); 
      EIGEN_UNUSED_VARIABLE(info);
      eigen_assert( info && "COLAMD failed " );
      
      perm.resize(n);
      for (StorageIndex i = 0; i < n; i++) perm.indices()(p(i)) = i;
    }
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/PaStiXSupport/PaStiXSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PASTIXSUPPORT_H
#define EIGEN_PASTIXSUPPORT_H

namespace Eigen { 

#if defined(DCOMPLEX)
  #define PASTIX_COMPLEX  COMPLEX
  #define PASTIX_DCOMPLEX DCOMPLEX
#else
  #define PASTIX_COMPLEX  std::complex<float>
  #define PASTIX_DCOMPLEX std::complex<double>
#endif

/** \ingroup PaStiXSupport_Module
  * \brief Interface to the PaStix solver
  * 
  * This class is used to solve the linear systems A.X = B via the PaStix library. 
  * The matrix can be either real or complex, symmetric or not.
  *
  * \sa TutorialSparseDirectSolvers
  */
template<typename _MatrixType, bool IsStrSym = false> class PastixLU;
template<typename _MatrixType, int Options> class PastixLLT;
template<typename _MatrixType, int Options> class PastixLDLT;

namespace internal
{
    
  template<class Pastix> struct pastix_traits;

  template<typename _MatrixType>
  struct pastix_traits< PastixLU<_MatrixType> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pastix_traits< PastixLLT<_MatrixType,Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pastix_traits< PastixLDLT<_MatrixType,Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, float *vals, int *perm, int * invp, float *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    s_pastix(pastix_data, pastix_comm, n, ptr, idx, vals, perm, invp, x, nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, double *vals, int *perm, int * invp, double *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    d_pastix(pastix_data, pastix_comm, n, ptr, idx, vals, perm, invp, x, nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, std::complex<float> *vals, int *perm, int * invp, std::complex<float> *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    c_pastix(pastix_data, pastix_comm, n, ptr, idx, reinterpret_cast<PASTIX_COMPLEX*>(vals), perm, invp, reinterpret_cast<PASTIX_COMPLEX*>(x), nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, std::complex<double> *vals, int *perm, int * invp, std::complex<double> *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    z_pastix(pastix_data, pastix_comm, n, ptr, idx, reinterpret_cast<PASTIX_DCOMPLEX*>(vals), perm, invp, reinterpret_cast<PASTIX_DCOMPLEX*>(x), nbrhs, iparm, dparm); 
  }

  // Convert the matrix  to Fortran-style Numbering
  template <typename MatrixType>
  void c_to_fortran_numbering (MatrixType& mat)
  {
    if ( !(mat.outerIndexPtr()[0]) ) 
    { 
      int i;
      for(i = 0; i <= mat.rows(); ++i)
        ++mat.outerIndexPtr()[i];
      for(i = 0; i < mat.nonZeros(); ++i)
        ++mat.innerIndexPtr()[i];
    }
  }
  
  // Convert to C-style Numbering
  template <typename MatrixType>
  void fortran_to_c_numbering (MatrixType& mat)
  {
    // Check the Numbering
    if ( mat.outerIndexPtr()[0] == 1 ) 
    { // Convert to C-style numbering
      int i;
      for(i = 0; i <= mat.rows(); ++i)
        --mat.outerIndexPtr()[i];
      for(i = 0; i < mat.nonZeros(); ++i)
        --mat.innerIndexPtr()[i];
    }
  }
}

// This is the base class to interface with PaStiX functions. 
// Users should not used this class directly. 
template <class Derived>
class PastixBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    
    typedef typename internal::pastix_traits<Derived>::MatrixType _MatrixType;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef SparseMatrix<Scalar, ColMajor> ColSpMatrix;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:
    
    PastixBase() : m_initisOk(false), m_analysisIsOk(false), m_factorizationIsOk(false), m_pastixdata(0), m_size(0)
    {
      init();
    }
    
    ~PastixBase() 
    {
      clean();
    }
    
    template<typename Rhs,typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &x) const;
    
    /** Returns a reference to the integer vector IPARM of PaStiX parameters
      * to modify the default parameters. 
      * The statistics related to the different phases of factorization and solve are saved here as well
      * \sa analyzePattern() factorize()
      */
    Array<StorageIndex,IPARM_SIZE,1>& iparm()
    {
      return m_iparm; 
    }
    
    /** Return a reference to a particular index parameter of the IPARM vector 
     * \sa iparm()
     */
    
    int& iparm(int idxparam)
    {
      return m_iparm(idxparam);
    }
    
     /** Returns a reference to the double vector DPARM of PaStiX parameters 
      * The statistics related to the different phases of factorization and solve are saved here as well
      * \sa analyzePattern() factorize()
      */
    Array<double,DPARM_SIZE,1>& dparm()
    {
      return m_dparm; 
    }
    
    
    /** Return a reference to a particular index parameter of the DPARM vector 
     * \sa dparm()
     */
    double& dparm(int idxparam)
    {
      return m_dparm(idxparam);
    }
    
    inline Index cols() const { return m_size; }
    inline Index rows() const { return m_size; }
    
     /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the PaStiX reports a problem
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
  protected:

    // Initialize the Pastix data structure, check the matrix
    void init(); 
    
    // Compute the ordering and the symbolic factorization
    void analyzePattern(ColSpMatrix& mat);
    
    // Compute the numerical factorization
    void factorize(ColSpMatrix& mat);
    
    // Free all the data allocated by Pastix
    void clean()
    {
      eigen_assert(m_initisOk && "The Pastix structure should be allocated first"); 
      m_iparm(IPARM_START_TASK) = API_TASK_CLEAN;
      m_iparm(IPARM_END_TASK) = API_TASK_CLEAN;
      internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, 0, 0, 0, (Scalar*)0,
                             m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
    }
    
    void compute(ColSpMatrix& mat);
    
    int m_initisOk; 
    int m_analysisIsOk;
    int m_factorizationIsOk;
    mutable ComputationInfo m_info; 
    mutable pastix_data_t *m_pastixdata; // Data structure for pastix
    mutable int m_comm; // The MPI communicator identifier
    mutable Array<int,IPARM_SIZE,1> m_iparm; // integer vector for the input parameters
    mutable Array<double,DPARM_SIZE,1> m_dparm; // Scalar vector for the input parameters
    mutable Matrix<StorageIndex,Dynamic,1> m_perm;  // Permutation vector
    mutable Matrix<StorageIndex,Dynamic,1> m_invp;  // Inverse permutation vector
    mutable int m_size; // Size of the matrix 
}; 

 /** Initialize the PaStiX data structure. 
   *A first call to this function fills iparm and dparm with the default PaStiX parameters
   * \sa iparm() dparm()
   */
template <class Derived>
void PastixBase<Derived>::init()
{
  m_size = 0; 
  m_iparm.setZero(IPARM_SIZE);
  m_dparm.setZero(DPARM_SIZE);
  
  m_iparm(IPARM_MODIFY_PARAMETER) = API_NO;
  pastix(&m_pastixdata, MPI_COMM_WORLD,
         0, 0, 0, 0,
         0, 0, 0, 1, m_iparm.data(), m_dparm.data());
  
  m_iparm[IPARM_MATRIX_VERIFICATION] = API_NO;
  m_iparm[IPARM_VERBOSE]             = API_VERBOSE_NOT;
  m_iparm[IPARM_ORDERING]            = API_ORDER_SCOTCH;
  m_iparm[IPARM_INCOMPLETE]          = API_NO;
  m_iparm[IPARM_OOC_LIMIT]           = 2000;
  m_iparm[IPARM_RHS_MAKING]          = API_RHS_B;
  m_iparm(IPARM_MATRIX_VERIFICATION) = API_NO;
  
  m_iparm(IPARM_START_TASK) = API_TASK_INIT;
  m_iparm(IPARM_END_TASK) = API_TASK_INIT;
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, 0, 0, 0, (Scalar*)0,
                         0, 0, 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER)) {
    m_info = InvalidInput;
    m_initisOk = false;
  }
  else { 
    m_info = Success;
    m_initisOk = true;
  }
}

template <class Derived>
void PastixBase<Derived>::compute(ColSpMatrix& mat)
{
  eigen_assert(mat.rows() == mat.cols() && "The input matrix should be squared");
  
  analyzePattern(mat);  
  factorize(mat);
  
  m_iparm(IPARM_MATRIX_VERIFICATION) = API_NO;
}


template <class Derived>
void PastixBase<Derived>::analyzePattern(ColSpMatrix& mat)
{                         
  eigen_assert(m_initisOk && "The initialization of PaSTiX failed");
  
  // clean previous calls
  if(m_size>0)
    clean();
  
  m_size = internal::convert_index<int>(mat.rows());
  m_perm.resize(m_size);
  m_invp.resize(m_size);
  
  m_iparm(IPARM_START_TASK) = API_TASK_ORDERING;
  m_iparm(IPARM_END_TASK) = API_TASK_ANALYSE;
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, m_size, mat.outerIndexPtr(), mat.innerIndexPtr(),
               mat.valuePtr(), m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER))
  {
    m_info = NumericalIssue;
    m_analysisIsOk = false;
  }
  else
  { 
    m_info = Success;
    m_analysisIsOk = true;
  }
}

template <class Derived>
void PastixBase<Derived>::factorize(ColSpMatrix& mat)
{
//   if(&m_cpyMat != &mat) m_cpyMat = mat;
  eigen_assert(m_analysisIsOk && "The analysis phase should be called before the factorization phase");
  m_iparm(IPARM_START_TASK) = API_TASK_NUMFACT;
  m_iparm(IPARM_END_TASK) = API_TASK_NUMFACT;
  m_size = internal::convert_index<int>(mat.rows());
  
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, m_size, mat.outerIndexPtr(), mat.innerIndexPtr(),
               mat.valuePtr(), m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER))
  {
    m_info = NumericalIssue;
    m_factorizationIsOk = false;
    m_isInitialized = false;
  }
  else
  {
    m_info = Success;
    m_factorizationIsOk = true;
    m_isInitialized = true;
  }
}

/* Solve the system */
template<typename Base>
template<typename Rhs,typename Dest>
bool PastixBase<Base>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &x) const
{
  eigen_assert(m_isInitialized && "The matrix should be factorized first");
  EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                     THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  int rhs = 1;
  
  x = b; /* on return, x is overwritten by the computed solution */
  
  for (int i = 0; i < b.cols(); i++){
    m_iparm[IPARM_START_TASK]          = API_TASK_SOLVE;
    m_iparm[IPARM_END_TASK]            = API_TASK_REFINE;
  
    internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, internal::convert_index<int>(x.rows()), 0, 0, 0,
                           m_perm.data(), m_invp.data(), &x(0, i), rhs, m_iparm.data(), m_dparm.data());
  }
  
  // Check the returned error
  m_info = m_iparm(IPARM_ERROR_NUMBER)==0 ? Success : NumericalIssue;
  
  return m_iparm(IPARM_ERROR_NUMBER)==0;
}

/** \ingroup PaStiXSupport_Module
  * \class PastixLU
  * \brief Sparse direct LU solver based on PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B with a supernodal LU 
  * factorization in the PaStiX library. The matrix A should be squared and nonsingular
  * PaStiX requires that the matrix A has a symmetric structural pattern. 
  * This interface can symmetrize the input matrix otherwise. 
  * The vectors or matrices X and B can be either dense or sparse.
  * 
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam IsStrSym Indicates if the input matrix has a symmetric pattern, default is false
  * NOTE : Note that if the analysis and factorization phase are called separately, 
  * the input matrix will be symmetrized at each call, hence it is advised to 
  * symmetrize the matrix in a end-user program and set \p IsStrSym to true
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  * 
  */
template<typename _MatrixType, bool IsStrSym>
class PastixLU : public PastixBase< PastixLU<_MatrixType> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLU<MatrixType> > Base;
    typedef typename Base::ColSpMatrix ColSpMatrix;
    typedef typename MatrixType::StorageIndex StorageIndex;
    
  public:
    PastixLU() : Base()
    {
      init();
    }
    
    explicit PastixLU(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }
    /** Compute the LU supernodal factorization of \p matrix. 
      * iparm and dparm can be used to tune the PaStiX parameters. 
      * see the PaStiX user's manual
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      m_structureIsUptodate = false;
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }
    /** Compute the LU symbolic factorization of \p matrix using its sparsity pattern. 
      * Several ordering methods can be used at this step. See the PaStiX user's manual. 
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      m_structureIsUptodate = false;
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }

    /** Compute the LU supernodal factorization of \p matrix
      * WARNING The matrix \p matrix should have the same structural pattern 
      * as the same used in the analysis phase.
      * \sa analyzePattern()
      */ 
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }
  protected:
    
    void init()
    {
      m_structureIsUptodate = false;
      m_iparm(IPARM_SYM) = API_SYM_NO;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LU;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      if(IsStrSym)
        out = matrix;
      else
      {
        if(!m_structureIsUptodate)
        {
          // update the transposed structure
          m_transposedStructure = matrix.transpose();
          
          // Set the elements of the matrix to zero 
          for (Index j=0; j<m_transposedStructure.outerSize(); ++j) 
            for(typename ColSpMatrix::InnerIterator it(m_transposedStructure, j); it; ++it)
              it.valueRef() = 0.0;

          m_structureIsUptodate = true;
        }
        
        out = m_transposedStructure + matrix;
      }
      internal::c_to_fortran_numbering(out);
    }
    
    using Base::m_iparm;
    using Base::m_dparm;
    
    ColSpMatrix m_transposedStructure;
    bool m_structureIsUptodate;
};

/** \ingroup PaStiXSupport_Module
  * \class PastixLLT
  * \brief A sparse direct supernodal Cholesky (LLT) factorization and solver based on the PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B via a LL^T supernodal Cholesky factorization
  * available in the PaStiX library. The matrix A should be symmetric and positive definite
  * WARNING Selfadjoint complex matrices are not supported in the current version of PaStiX
  * The vectors or matrices X and B can be either dense or sparse
  * 
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo The part of the matrix to use : Lower or Upper. The default is Lower as required by PaStiX
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo>
class PastixLLT : public PastixBase< PastixLLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLLT<MatrixType, _UpLo> > Base;
    typedef typename Base::ColSpMatrix ColSpMatrix;
    
  public:
    enum { UpLo = _UpLo };
    PastixLLT() : Base()
    {
      init();
    }
    
    explicit PastixLLT(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }

    /** Compute the L factor of the LL^T supernodal factorization of \p matrix 
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }

     /** Compute the LL^T symbolic factorization of \p matrix using its sparsity pattern
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }
      /** Compute the LL^T supernodal numerical factorization of \p matrix 
        * \sa analyzePattern()
        */
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }
  protected:
    using Base::m_iparm;
    
    void init()
    {
      m_iparm(IPARM_SYM) = API_SYM_YES;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LLT;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      out.resize(matrix.rows(), matrix.cols());
      // Pastix supports only lower, column-major matrices 
      out.template selfadjointView<Lower>() = matrix.template selfadjointView<UpLo>();
      internal::c_to_fortran_numbering(out);
    }
};

/** \ingroup PaStiXSupport_Module
  * \class PastixLDLT
  * \brief A sparse direct supernodal Cholesky (LLT) factorization and solver based on the PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B via a LDL^T supernodal Cholesky factorization
  * available in the PaStiX library. The matrix A should be symmetric and positive definite
  * WARNING Selfadjoint complex matrices are not supported in the current version of PaStiX
  * The vectors or matrices X and B can be either dense or sparse
  * 
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo The part of the matrix to use : Lower or Upper. The default is Lower as required by PaStiX
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLDLT
  */
template<typename _MatrixType, int _UpLo>
class PastixLDLT : public PastixBase< PastixLDLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLDLT<MatrixType, _UpLo> > Base; 
    typedef typename Base::ColSpMatrix ColSpMatrix;
    
  public:
    enum { UpLo = _UpLo };
    PastixLDLT():Base()
    {
      init();
    }
    
    explicit PastixLDLT(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }

    /** Compute the L and D factors of the LDL^T factorization of \p matrix 
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }

    /** Compute the LDL^T symbolic factorization of \p matrix using its sparsity pattern
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    { 
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }
    /** Compute the LDL^T supernodal numerical factorization of \p matrix 
      * 
      */
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }

  protected:
    using Base::m_iparm;
    
    void init()
    {
      m_iparm(IPARM_SYM) = API_SYM_YES;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LDLT;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      // Pastix supports only lower, column-major matrices 
      out.resize(matrix.rows(), matrix.cols());
      out.template selfadjointView<Lower>() = matrix.template selfadjointView<UpLo>();
      internal::c_to_fortran_numbering(out);
    }
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/PardisoSupport/PardisoSupport.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL PARDISO
 ********************************************************************************
*/

#ifndef EIGEN_PARDISOSUPPORT_H
#define EIGEN_PARDISOSUPPORT_H

namespace Eigen { 

template<typename _MatrixType> class PardisoLU;
template<typename _MatrixType, int Options=Upper> class PardisoLLT;
template<typename _MatrixType, int Options=Upper> class PardisoLDLT;

namespace internal
{
  template<typename IndexType>
  struct pardiso_run_selector
  {
    static IndexType run( _MKL_DSS_HANDLE_t pt, IndexType maxfct, IndexType mnum, IndexType type, IndexType phase, IndexType n, void *a,
                      IndexType *ia, IndexType *ja, IndexType *perm, IndexType nrhs, IndexType *iparm, IndexType msglvl, void *b, void *x)
    {
      IndexType error = 0;
      ::pardiso(pt, &maxfct, &mnum, &type, &phase, &n, a, ia, ja, perm, &nrhs, iparm, &msglvl, b, x, &error);
      return error;
    }
  };
  template<>
  struct pardiso_run_selector<long long int>
  {
    typedef long long int IndexType;
    static IndexType run( _MKL_DSS_HANDLE_t pt, IndexType maxfct, IndexType mnum, IndexType type, IndexType phase, IndexType n, void *a,
                      IndexType *ia, IndexType *ja, IndexType *perm, IndexType nrhs, IndexType *iparm, IndexType msglvl, void *b, void *x)
    {
      IndexType error = 0;
      ::pardiso_64(pt, &maxfct, &mnum, &type, &phase, &n, a, ia, ja, perm, &nrhs, iparm, &msglvl, b, x, &error);
      return error;
    }
  };

  template<class Pardiso> struct pardiso_traits;

  template<typename _MatrixType>
  struct pardiso_traits< PardisoLU<_MatrixType> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pardiso_traits< PardisoLLT<_MatrixType, Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pardiso_traits< PardisoLDLT<_MatrixType, Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;    
  };

} // end namespace internal

template<class Derived>
class PardisoImpl : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
    
    typedef internal::pardiso_traits<Derived> Traits;
  public:
    using Base::_solve_impl;
    
    typedef typename Traits::MatrixType MatrixType;
    typedef typename Traits::Scalar Scalar;
    typedef typename Traits::RealScalar RealScalar;
    typedef typename Traits::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,RowMajor,StorageIndex> SparseMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef Matrix<StorageIndex, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<StorageIndex, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef Array<StorageIndex,64,1,DontAlign> ParameterType;
    enum {
      ScalarIsComplex = NumTraits<Scalar>::IsComplex,
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

    PardisoImpl()
      : m_analysisIsOk(false), m_factorizationIsOk(false)
    {
      eigen_assert((sizeof(StorageIndex) >= sizeof(_INTEGER_t) && sizeof(StorageIndex) <= 8) && "Non-supported index type");
      m_iparm.setZero();
      m_msglvl = 0; // No output
      m_isInitialized = false;
    }

    ~PardisoImpl()
    {
      pardisoRelease();
    }

    inline Index cols() const { return m_size; }
    inline Index rows() const { return m_size; }
  
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** \warning for advanced usage only.
      * \returns a reference to the parameter array controlling PARDISO.
      * See the PARDISO manual to know how to use it. */
    ParameterType& pardisoParameterArray()
    {
      return m_iparm;
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    Derived& analyzePattern(const MatrixType& matrix);
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    Derived& factorize(const MatrixType& matrix);

    Derived& compute(const MatrixType& matrix);

    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;

  protected:
    void pardisoRelease()
    {
      if(m_isInitialized) // Factorization ran at least once
      {
        internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, -1, internal::convert_index<StorageIndex>(m_size),0, 0, 0, m_perm.data(), 0,
                                                          m_iparm.data(), m_msglvl, NULL, NULL);
        m_isInitialized = false;
      }
    }

    void pardisoInit(int type)
    {
      m_type = type;
      bool symmetric = std::abs(m_type) < 10;
      m_iparm[0] = 1;   // No solver default
      m_iparm[1] = 2;   // use Metis for the ordering
      m_iparm[2] = 0;   // Reserved. Set to zero. (??Numbers of processors, value of OMP_NUM_THREADS??)
      m_iparm[3] = 0;   // No iterative-direct algorithm
      m_iparm[4] = 0;   // No user fill-in reducing permutation
      m_iparm[5] = 0;   // Write solution into x, b is left unchanged
      m_iparm[6] = 0;   // Not in use
      m_iparm[7] = 2;   // Max numbers of iterative refinement steps
      m_iparm[8] = 0;   // Not in use
      m_iparm[9] = 13;  // Perturb the pivot elements with 1E-13
      m_iparm[10] = symmetric ? 0 : 1; // Use nonsymmetric permutation and scaling MPS
      m_iparm[11] = 0;  // Not in use
      m_iparm[12] = symmetric ? 0 : 1;  // Maximum weighted matching algorithm is switched-off (default for symmetric).
                                        // Try m_iparm[12] = 1 in case of inappropriate accuracy
      m_iparm[13] = 0;  // Output: Number of perturbed pivots
      m_iparm[14] = 0;  // Not in use
      m_iparm[15] = 0;  // Not in use
      m_iparm[16] = 0;  // Not in use
      m_iparm[17] = -1; // Output: Number of nonzeros in the factor LU
      m_iparm[18] = -1; // Output: Mflops for LU factorization
      m_iparm[19] = 0;  // Output: Numbers of CG Iterations
      
      m_iparm[20] = 0;  // 1x1 pivoting
      m_iparm[26] = 0;  // No matrix checker
      m_iparm[27] = (sizeof(RealScalar) == 4) ? 1 : 0;
      m_iparm[34] = 1;  // C indexing
      m_iparm[36] = 0;  // CSR
      m_iparm[59] = 0;  // 0 - In-Core ; 1 - Automatic switch between In-Core and Out-of-Core modes ; 2 - Out-of-Core
      
      memset(m_pt, 0, sizeof(m_pt));
    }

  protected:
    // cached data to reduce reallocation, etc.
    
    void manageErrorCode(Index error) const
    {
      switch(error)
      {
        case 0:
          m_info = Success;
          break;
        case -4:
        case -7:
          m_info = NumericalIssue;
          break;
        default:
          m_info = InvalidInput;
      }
    }

    mutable SparseMatrixType m_matrix;
    mutable ComputationInfo m_info;
    bool m_analysisIsOk, m_factorizationIsOk;
    StorageIndex m_type, m_msglvl;
    mutable void *m_pt[64];
    mutable ParameterType m_iparm;
    mutable IntColVectorType m_perm;
    Index m_size;
    
};

template<class Derived>
Derived& PardisoImpl<Derived>::compute(const MatrixType& a)
{
  m_size = a.rows();
  eigen_assert(a.rows() == a.cols());

  pardisoRelease();
  m_perm.setZero(m_size);
  derived().getMatrix(a);
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 12, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  manageErrorCode(error);
  m_analysisIsOk = true;
  m_factorizationIsOk = true;
  m_isInitialized = true;
  return derived();
}

template<class Derived>
Derived& PardisoImpl<Derived>::analyzePattern(const MatrixType& a)
{
  m_size = a.rows();
  eigen_assert(m_size == a.cols());

  pardisoRelease();
  m_perm.setZero(m_size);
  derived().getMatrix(a);
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 11, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  
  manageErrorCode(error);
  m_analysisIsOk = true;
  m_factorizationIsOk = false;
  m_isInitialized = true;
  return derived();
}

template<class Derived>
Derived& PardisoImpl<Derived>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  eigen_assert(m_size == a.rows() && m_size == a.cols());
  
  derived().getMatrix(a);

  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 22, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  
  manageErrorCode(error);
  m_factorizationIsOk = true;
  return derived();
}

template<class Derived>
template<typename BDerived,typename XDerived>
void PardisoImpl<Derived>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived>& x) const
{
  if(m_iparm[0] == 0) // Factorization was not computed
  {
    m_info = InvalidInput;
    return;
  }

  //Index n = m_matrix.rows();
  Index nrhs = Index(b.cols());
  eigen_assert(m_size==b.rows());
  eigen_assert(((MatrixBase<BDerived>::Flags & RowMajorBit) == 0 || nrhs == 1) && "Row-major right hand sides are not supported");
  eigen_assert(((MatrixBase<XDerived>::Flags & RowMajorBit) == 0 || nrhs == 1) && "Row-major matrices of unknowns are not supported");
  eigen_assert(((nrhs == 1) || b.outerStride() == b.rows()));


//  switch (transposed) {
//    case SvNoTrans    : m_iparm[11] = 0 ; break;
//    case SvTranspose  : m_iparm[11] = 2 ; break;
//    case SvAdjoint    : m_iparm[11] = 1 ; break;
//    default:
//      //std::cerr << "Eigen: transposition  option \"" << transposed << "\" not supported by the PARDISO backend\n";
//      m_iparm[11] = 0;
//  }

  Scalar* rhs_ptr = const_cast<Scalar*>(b.derived().data());
  Matrix<Scalar,Dynamic,Dynamic,ColMajor> tmp;
  
  // Pardiso cannot solve in-place
  if(rhs_ptr == x.derived().data())
  {
    tmp = b;
    rhs_ptr = tmp.data();
  }
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 33, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), internal::convert_index<StorageIndex>(nrhs), m_iparm.data(), m_msglvl,
                                                            rhs_ptr, x.derived().data());

  manageErrorCode(error);
}


/** \ingroup PardisoSupport_Module
  * \class PardisoLU
  * \brief A sparse direct LU factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a direct LU factorization
  * using the Intel MKL PARDISO library. The sparse matrix A must be squared and invertible.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename MatrixType>
class PardisoLU : public PardisoImpl< PardisoLU<MatrixType> >
{
  protected:
    typedef PardisoImpl<PardisoLU> Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLU<MatrixType> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;

    using Base::compute;
    using Base::solve;

    PardisoLU()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 13 : 11);
    }

    explicit PardisoLU(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 13 : 11);
      compute(matrix);
    }
  protected:
    void getMatrix(const MatrixType& matrix)
    {
      m_matrix = matrix;
      m_matrix.makeCompressed();
    }
};

/** \ingroup PardisoSupport_Module
  * \class PardisoLLT
  * \brief A sparse direct Cholesky (LLT) factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a LL^T Cholesky factorization
  * using the Intel MKL PARDISO library. The sparse matrix A must be selfajoint and positive definite.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo can be any bitwise combination of Upper, Lower. The default is Upper, meaning only the upper triangular part has to be used.
  *         Upper|Lower can be used to tell both triangular parts can be used as input.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLLT
  */
template<typename MatrixType, int _UpLo>
class PardisoLLT : public PardisoImpl< PardisoLLT<MatrixType,_UpLo> >
{
  protected:
    typedef PardisoImpl< PardisoLLT<MatrixType,_UpLo> > Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLLT<MatrixType,_UpLo> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { UpLo = _UpLo };
    using Base::compute;

    PardisoLLT()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 4 : 2);
    }

    explicit PardisoLLT(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 4 : 2);
      compute(matrix);
    }
    
  protected:
    
    void getMatrix(const MatrixType& matrix)
    {
      // PARDISO supports only upper, row-major matrices
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> p_null;
      m_matrix.resize(matrix.rows(), matrix.cols());
      m_matrix.template selfadjointView<Upper>() = matrix.template selfadjointView<UpLo>().twistedBy(p_null);
      m_matrix.makeCompressed();
    }
};

/** \ingroup PardisoSupport_Module
  * \class PardisoLDLT
  * \brief A sparse direct Cholesky (LDLT) factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a LDL^T Cholesky factorization
  * using the Intel MKL PARDISO library. The sparse matrix A is assumed to be selfajoint and positive definite.
  * For complex matrices, A can also be symmetric only, see the \a Options template parameter.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam Options can be any bitwise combination of Upper, Lower, and Symmetric. The default is Upper, meaning only the upper triangular part has to be used.
  *         Symmetric can be used for symmetric, non-selfadjoint complex matrices, the default being to assume a selfadjoint matrix.
  *         Upper|Lower can be used to tell both triangular parts can be used as input.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLDLT
  */
template<typename MatrixType, int Options>
class PardisoLDLT : public PardisoImpl< PardisoLDLT<MatrixType,Options> >
{
  protected:
    typedef PardisoImpl< PardisoLDLT<MatrixType,Options> > Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLDLT<MatrixType,Options> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    using Base::compute;
    enum { UpLo = Options&(Upper|Lower) };

    PardisoLDLT()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? ( bool(Options&Symmetric) ? 6 : -4 ) : -2);
    }

    explicit PardisoLDLT(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? ( bool(Options&Symmetric) ? 6 : -4 ) : -2);
      compute(matrix);
    }
    
    void getMatrix(const MatrixType& matrix)
    {
      // PARDISO supports only upper, row-major matrices
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> p_null;
      m_matrix.resize(matrix.rows(), matrix.cols());
      m_matrix.template selfadjointView<Upper>() = matrix.template selfadjointView<UpLo>().twistedBy(p_null);
      m_matrix.makeCompressed();
    }
};

} // end namespace Eigen

#endif // EIGEN_PARDISOSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COLPIVOTINGHOUSEHOLDERQR_H
#define EIGEN_COLPIVOTINGHOUSEHOLDERQR_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<ColPivHouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup QR_Module
  *
  * \class ColPivHouseholderQR
  *
  * \brief Householder rank-revealing QR decomposition of a matrix with column-pivoting
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a rank-revealing QR decomposition of a matrix \b A into matrices \b P, \b Q and \b R
  * such that
  * \f[
  *  \mathbf{A} \, \mathbf{P} = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b P is a permutation matrix, \b Q a unitary matrix and \b R an
  * upper triangular matrix.
  *
  * This decomposition performs column pivoting in order to be rank-revealing and improve
  * numerical stability. It is slower than HouseholderQR, and faster than FullPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::colPivHouseholderQr()
  */
template<typename _MatrixType> class ColPivHouseholderQR
        : public SolverBase<ColPivHouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<ColPivHouseholderQR> Base;
    friend class SolverBase<ColPivHouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(ColPivHouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationType;
    typedef typename internal::plain_row_type<MatrixType, Index>::type IntRowVectorType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef typename internal::plain_row_type<MatrixType, RealScalar>::type RealRowVectorType;
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename HCoeffsType::ConjugateReturnType>::type> HouseholderSequenceType;
    typedef typename MatrixType::PlainObject PlainObject;

  private:

    typedef typename PermutationType::StorageIndex PermIndexType;

  public:

    /**
    * \brief Default Constructor.
    *
    * The default constructor is useful in cases in which the user intends to
    * perform decompositions via ColPivHouseholderQR::compute(const MatrixType&).
    */
    ColPivHouseholderQR()
      : m_qr(),
        m_hCoeffs(),
        m_colsPermutation(),
        m_colsTranspositions(),
        m_temp(),
        m_colNormsUpdated(),
        m_colNormsDirect(),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa ColPivHouseholderQR()
      */
    ColPivHouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_colsPermutation(PermIndexType(cols)),
        m_colsTranspositions(cols),
        m_temp(cols),
        m_colNormsUpdated(cols),
        m_colNormsDirect(cols),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      *
      * \code
      * ColPivHouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      *
      * \sa compute()
      */
    template<typename InputType>
    explicit ColPivHouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_colsPermutation(PermIndexType(matrix.cols())),
        m_colsTranspositions(matrix.cols()),
        m_temp(matrix.cols()),
        m_colNormsUpdated(matrix.cols()),
        m_colNormsDirect(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa ColPivHouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit ColPivHouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_colsPermutation(PermIndexType(matrix.cols())),
        m_colsTranspositions(matrix.cols()),
        m_temp(matrix.cols()),
        m_colNormsUpdated(matrix.cols()),
        m_colNormsDirect(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the QR decomposition, if any exists.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include ColPivHouseholderQR_solve.cpp
      * Output: \verbinclude ColPivHouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<ColPivHouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    HouseholderSequenceType householderQ() const;
    HouseholderSequenceType matrixQ() const
    {
      return householderQ();
    }

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      */
    const MatrixType& matrixQR() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_qr;
    }

    /** \returns a reference to the matrix where the result Householder QR is stored
     * \warning The strict lower part of this matrix contains internal values.
     * Only the upper triangular part should be referenced. To get it, use
     * \code matrixR().template triangularView<Upper>() \endcode
     * For rank-deficient matrices, use
     * \code
     * matrixR().topLeftCorner(rank(), rank()).template triangularView<Upper>()
     * \endcode
     */
    const MatrixType& matrixR() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_qr;
    }

    template<typename InputType>
    ColPivHouseholderQR& compute(const EigenBase<InputType>& matrix);

    /** \returns a const reference to the column permutation matrix */
    const PermutationType& colsPermutation() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_colsPermutation;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    /** \returns the rank of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the QR decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return isInjective() && isSurjective();
    }

    /** \returns the inverse of the matrix of which *this is the QR decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      */
    inline const Inverse<ColPivHouseholderQR> inverse() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return Inverse<ColPivHouseholderQR>(*this);
    }

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }

    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      *
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * QR decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    ColPivHouseholderQR& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code qr.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    ColPivHouseholderQR& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
                                      : NumTraits<Scalar>::epsilon() * RealScalar(m_qr.diagonalSize());
    }

    /** \returns the number of nonzero pivots in the QR decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of R.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    /** \brief Reports whether the QR factorization was successful.
      *
      * \note This function always returns \c Success. It is provided for compatibility
      * with other factorization routines.
      * \returns \c Success
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return Success;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    friend class CompleteOrthogonalDecomposition<MatrixType>;

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    PermutationType m_colsPermutation;
    IntRowVectorType m_colsTranspositions;
    RowVectorType m_temp;
    RealRowVectorType m_colNormsUpdated;
    RealRowVectorType m_colNormsDirect;
    bool m_isInitialized, m_usePrescribedThreshold;
    RealScalar m_prescribedThreshold, m_maxpivot;
    Index m_nonzero_pivots;
    Index m_det_pq;
};

template<typename MatrixType>
typename MatrixType::RealScalar ColPivHouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar ColPivHouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class ColPivHouseholderQR, ColPivHouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
template<typename InputType>
ColPivHouseholderQR<MatrixType>& ColPivHouseholderQR<MatrixType>::compute(const EigenBase<InputType>& matrix)
{
  m_qr = matrix.derived();
  computeInPlace();
  return *this;
}

template<typename MatrixType>
void ColPivHouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the column permutation is stored as int indices, so just to be sure:
  eigen_assert(m_qr.cols()<=NumTraits<int>::highest());

  using std::abs;

  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = m_qr.diagonalSize();

  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  m_colsTranspositions.resize(m_qr.cols());
  Index number_of_transpositions = 0;

  m_colNormsUpdated.resize(cols);
  m_colNormsDirect.resize(cols);
  for (Index k = 0; k < cols; ++k) {
    // colNormsDirect(k) caches the most recent directly computed norm of
    // column k.
    m_colNormsDirect.coeffRef(k) = m_qr.col(k).norm();
    m_colNormsUpdated.coeffRef(k) = m_colNormsDirect.coeffRef(k);
  }

  RealScalar threshold_helper =  numext::abs2<RealScalar>(m_colNormsUpdated.maxCoeff() * NumTraits<RealScalar>::epsilon()) / RealScalar(rows);
  RealScalar norm_downdate_threshold = numext::sqrt(NumTraits<RealScalar>::epsilon());

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for(Index k = 0; k < size; ++k)
  {
    // first, we look up in our table m_colNormsUpdated which column has the biggest norm
    Index biggest_col_index;
    RealScalar biggest_col_sq_norm = numext::abs2(m_colNormsUpdated.tail(cols-k).maxCoeff(&biggest_col_index));
    biggest_col_index += k;

    // Track the number of meaningful pivots but do not stop the decomposition to make
    // sure that the initial matrix is properly reproduced. See bug 941.
    if(m_nonzero_pivots==size && biggest_col_sq_norm < threshold_helper * RealScalar(rows-k))
      m_nonzero_pivots = k;

    // apply the transposition to the columns
    m_colsTranspositions.coeffRef(k) = biggest_col_index;
    if(k != biggest_col_index) {
      m_qr.col(k).swap(m_qr.col(biggest_col_index));
      std::swap(m_colNormsUpdated.coeffRef(k), m_colNormsUpdated.coeffRef(biggest_col_index));
      std::swap(m_colNormsDirect.coeffRef(k), m_colNormsDirect.coeffRef(biggest_col_index));
      ++number_of_transpositions;
    }

    // generate the householder vector, store it below the diagonal
    RealScalar beta;
    m_qr.col(k).tail(rows-k).makeHouseholderInPlace(m_hCoeffs.coeffRef(k), beta);

    // apply the householder transformation to the diagonal coefficient
    m_qr.coeffRef(k,k) = beta;

    // remember the maximum absolute value of diagonal coefficients
    if(abs(beta) > m_maxpivot) m_maxpivot = abs(beta);

    // apply the householder transformation
    m_qr.bottomRightCorner(rows-k, cols-k-1)
        .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), m_hCoeffs.coeffRef(k), &m_temp.coeffRef(k+1));

    // update our table of norms of the columns
    for (Index j = k + 1; j < cols; ++j) {
      // The following implements the stable norm downgrade step discussed in
      // http://www.netlib.org/lapack/lawnspdf/lawn176.pdf
      // and used in LAPACK routines xGEQPF and xGEQP3.
      // See lines 278-297 in http://www.netlib.org/lapack/explore-html/dc/df4/sgeqpf_8f_source.html
      if (m_colNormsUpdated.coeffRef(j) != RealScalar(0)) {
        RealScalar temp = abs(m_qr.coeffRef(k, j)) / m_colNormsUpdated.coeffRef(j);
        temp = (RealScalar(1) + temp) * (RealScalar(1) - temp);
        temp = temp <  RealScalar(0) ? RealScalar(0) : temp;
        RealScalar temp2 = temp * numext::abs2<RealScalar>(m_colNormsUpdated.coeffRef(j) /
                                                           m_colNormsDirect.coeffRef(j));
        if (temp2 <= norm_downdate_threshold) {
          // The updated norm has become too inaccurate so re-compute the column
          // norm directly.
          m_colNormsDirect.coeffRef(j) = m_qr.col(j).tail(rows - k - 1).norm();
          m_colNormsUpdated.coeffRef(j) = m_colNormsDirect.coeffRef(j);
        } else {
          m_colNormsUpdated.coeffRef(j) *= numext::sqrt(temp);
        }
      }
    }
  }

  m_colsPermutation.setIdentity(PermIndexType(cols));
  for(PermIndexType k = 0; k < size/*m_nonzero_pivots*/; ++k)
    m_colsPermutation.applyTranspositionOnTheRight(k, PermIndexType(m_colsTranspositions.coeff(k)));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;
  m_isInitialized = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void ColPivHouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index nonzero_pivots = nonzeroPivots();

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs);

  c.applyOnTheLeft(householderQ().setLength(nonzero_pivots).adjoint() );

  m_qr.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(nonzero_pivots));

  for(Index i = 0; i < nonzero_pivots; ++i) dst.row(m_colsPermutation.indices().coeff(i)) = c.row(i);
  for(Index i = nonzero_pivots; i < cols(); ++i) dst.row(m_colsPermutation.indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void ColPivHouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index nonzero_pivots = nonzeroPivots();

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(m_colsPermutation.transpose()*rhs);

  m_qr.topLeftCorner(nonzero_pivots, nonzero_pivots)
        .template triangularView<Upper>()
        .transpose().template conjugateIf<Conjugate>()
        .solveInPlace(c.topRows(nonzero_pivots));

  dst.topRows(nonzero_pivots) = c.topRows(nonzero_pivots);
  dst.bottomRows(rows()-nonzero_pivots).setZero();

  dst.applyOnTheLeft(householderQ().setLength(nonzero_pivots).template conjugateIf<!Conjugate>() );
}
#endif

namespace internal {

template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<ColPivHouseholderQR<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename ColPivHouseholderQR<MatrixType>::Scalar>, Dense2Dense>
{
  typedef ColPivHouseholderQR<MatrixType> QrType;
  typedef Inverse<QrType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename QrType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};

} // end namespace internal

/** \returns the matrix Q as a sequence of householder transformations.
  * You can extract the meaningful part only by using:
  * \code qr.householderQ().setLength(qr.nonzeroPivots()) \endcode*/
template<typename MatrixType>
typename ColPivHouseholderQR<MatrixType>::HouseholderSequenceType ColPivHouseholderQR<MatrixType>
  ::householderQ() const
{
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  return HouseholderSequenceType(m_qr, m_hCoeffs.conjugate());
}

/** \return the column-pivoting Householder QR decomposition of \c *this.
  *
  * \sa class ColPivHouseholderQR
  */
template<typename Derived>
const ColPivHouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::colPivHouseholderQr() const
{
  return ColPivHouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_COLPIVOTINGHOUSEHOLDERQR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Householder QR decomposition of a matrix with column pivoting based on
 *    LAPACKE_?geqp3 function.
 ********************************************************************************
*/

#ifndef EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H
#define EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_QR_COLPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
ColPivHouseholderQR<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> >& \
ColPivHouseholderQR<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> >::compute( \
              const EigenBase<InputType>& matrix) \
\
{ \
  using std::abs; \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> MatrixType; \
  typedef MatrixType::RealScalar RealScalar; \
  Index rows = matrix.rows();\
  Index cols = matrix.cols();\
\
  m_qr = matrix;\
  Index size = m_qr.diagonalSize();\
  m_hCoeffs.resize(size);\
\
  m_colsTranspositions.resize(cols);\
  /*Index number_of_transpositions = 0;*/ \
\
  m_nonzero_pivots = 0; \
  m_maxpivot = RealScalar(0);\
  m_colsPermutation.resize(cols); \
  m_colsPermutation.indices().setZero(); \
\
  lapack_int lda = internal::convert_index<lapack_int,Index>(m_qr.outerStride()); \
  lapack_int matrix_order = LAPACKE_COLROW; \
  LAPACKE_##LAPACKE_PREFIX##geqp3( matrix_order, internal::convert_index<lapack_int,Index>(rows), internal::convert_index<lapack_int,Index>(cols), \
                              (LAPACKE_TYPE*)m_qr.data(), lda, (lapack_int*)m_colsPermutation.indices().data(), (LAPACKE_TYPE*)m_hCoeffs.data()); \
  m_isInitialized = true; \
  m_maxpivot=m_qr.diagonal().cwiseAbs().maxCoeff(); \
  m_hCoeffs.adjointInPlace(); \
  RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold(); \
  lapack_int *perm = m_colsPermutation.indices().data(); \
  for(Index i=0;i<size;i++) { \
    m_nonzero_pivots += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);\
  } \
  for(Index i=0;i<cols;i++) perm[i]--;\
\
  /*m_det_pq = (number_of_transpositions%2) ? -1 : 1;  // TODO: It's not needed now; fix upon availability in Eigen */ \
\
  return *this; \
}

EIGEN_LAPACKE_QR_COLPIV(double,   double,        d, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(float,    float,         s, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(dcomplex, lapack_complex_double, z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(scomplex, lapack_complex_float,  c, ColMajor, LAPACK_COL_MAJOR)

EIGEN_LAPACKE_QR_COLPIV(double,   double,        d, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(float,    float,         s, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(dcomplex, lapack_complex_double, z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(scomplex, lapack_complex_float,  c, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/CompleteOrthogonalDecomposition.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H
#define EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H

namespace Eigen {

namespace internal {
template <typename _MatrixType>
struct traits<CompleteOrthogonalDecomposition<_MatrixType> >
    : traits<_MatrixType> {
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

}  // end namespace internal

/** \ingroup QR_Module
  *
  * \class CompleteOrthogonalDecomposition
  *
  * \brief Complete orthogonal decomposition (COD) of a matrix.
  *
  * \param MatrixType the type of the matrix of which we are computing the COD.
  *
  * This class performs a rank-revealing complete orthogonal decomposition of a
  * matrix  \b A into matrices \b P, \b Q, \b T, and \b Z such that
  * \f[
  *  \mathbf{A} \, \mathbf{P} = \mathbf{Q} \,
  *                     \begin{bmatrix} \mathbf{T} &  \mathbf{0} \\
  *                                     \mathbf{0} & \mathbf{0} \end{bmatrix} \, \mathbf{Z}
  * \f]
  * by using Householder transformations. Here, \b P is a permutation matrix,
  * \b Q and \b Z are unitary matrices and \b T an upper triangular matrix of
  * size rank-by-rank. \b A may be rank deficient.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::completeOrthogonalDecomposition()
  */
template <typename _MatrixType> class CompleteOrthogonalDecomposition
          : public SolverBase<CompleteOrthogonalDecomposition<_MatrixType> >
{
 public:
  typedef _MatrixType MatrixType;
  typedef SolverBase<CompleteOrthogonalDecomposition> Base;

  template<typename Derived>
  friend struct internal::solve_assertion;

  EIGEN_GENERIC_PUBLIC_INTERFACE(CompleteOrthogonalDecomposition)
  enum {
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };
  typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
  typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime>
      PermutationType;
  typedef typename internal::plain_row_type<MatrixType, Index>::type
      IntRowVectorType;
  typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
  typedef typename internal::plain_row_type<MatrixType, RealScalar>::type
      RealRowVectorType;
  typedef HouseholderSequence<
      MatrixType, typename internal::remove_all<
                      typename HCoeffsType::ConjugateReturnType>::type>
      HouseholderSequenceType;
  typedef typename MatrixType::PlainObject PlainObject;

 private:
  typedef typename PermutationType::Index PermIndexType;

 public:
  /**
   * \brief Default Constructor.
   *
   * The default constructor is useful in cases in which the user intends to
   * perform decompositions via
   * \c CompleteOrthogonalDecomposition::compute(const* MatrixType&).
   */
  CompleteOrthogonalDecomposition() : m_cpqr(), m_zCoeffs(), m_temp() {}

  /** \brief Default Constructor with memory preallocation
   *
   * Like the default constructor but with preallocation of the internal data
   * according to the specified problem \a size.
   * \sa CompleteOrthogonalDecomposition()
   */
  CompleteOrthogonalDecomposition(Index rows, Index cols)
      : m_cpqr(rows, cols), m_zCoeffs((std::min)(rows, cols)), m_temp(cols) {}

  /** \brief Constructs a complete orthogonal decomposition from a given
   * matrix.
   *
   * This constructor computes the complete orthogonal decomposition of the
   * matrix \a matrix by calling the method compute(). The default
   * threshold for rank determination will be used. It is a short cut for:
   *
   * \code
   * CompleteOrthogonalDecomposition<MatrixType> cod(matrix.rows(),
   *                                                 matrix.cols());
   * cod.setThreshold(Default);
   * cod.compute(matrix);
   * \endcode
   *
   * \sa compute()
   */
  template <typename InputType>
  explicit CompleteOrthogonalDecomposition(const EigenBase<InputType>& matrix)
      : m_cpqr(matrix.rows(), matrix.cols()),
        m_zCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_temp(matrix.cols())
  {
    compute(matrix.derived());
  }

  /** \brief Constructs a complete orthogonal decomposition from a given matrix
    *
    * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
    *
    * \sa CompleteOrthogonalDecomposition(const EigenBase&)
    */
  template<typename InputType>
  explicit CompleteOrthogonalDecomposition(EigenBase<InputType>& matrix)
    : m_cpqr(matrix.derived()),
      m_zCoeffs((std::min)(matrix.rows(), matrix.cols())),
      m_temp(matrix.cols())
  {
    computeInPlace();
  } 

  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** This method computes the minimum-norm solution X to a least squares
   * problem \f[\mathrm{minimize} \|A X - B\|, \f] where \b A is the matrix of
   * which \c *this is the complete orthogonal decomposition.
   *
   * \param b the right-hand sides of the problem to solve.
   *
   * \returns a solution.
   *
   */
  template <typename Rhs>
  inline const Solve<CompleteOrthogonalDecomposition, Rhs> solve(
      const MatrixBase<Rhs>& b) const;
  #endif

  HouseholderSequenceType householderQ(void) const;
  HouseholderSequenceType matrixQ(void) const { return m_cpqr.householderQ(); }

  /** \returns the matrix \b Z.
   */
  MatrixType matrixZ() const {
    MatrixType Z = MatrixType::Identity(m_cpqr.cols(), m_cpqr.cols());
    applyZOnTheLeftInPlace<false>(Z);
    return Z;
  }

  /** \returns a reference to the matrix where the complete orthogonal
   * decomposition is stored
   */
  const MatrixType& matrixQTZ() const { return m_cpqr.matrixQR(); }

  /** \returns a reference to the matrix where the complete orthogonal
   * decomposition is stored.
   * \warning The strict lower part and \code cols() - rank() \endcode right
   * columns of this matrix contains internal values.
   * Only the upper triangular part should be referenced. To get it, use
   * \code matrixT().template triangularView<Upper>() \endcode
   * For rank-deficient matrices, use
   * \code
   * matrixR().topLeftCorner(rank(), rank()).template triangularView<Upper>()
   * \endcode
   */
  const MatrixType& matrixT() const { return m_cpqr.matrixQR(); }

  template <typename InputType>
  CompleteOrthogonalDecomposition& compute(const EigenBase<InputType>& matrix) {
    // Compute the column pivoted QR factorization A P = Q R.
    m_cpqr.compute(matrix);
    computeInPlace();
    return *this;
  }

  /** \returns a const reference to the column permutation matrix */
  const PermutationType& colsPermutation() const {
    return m_cpqr.colsPermutation();
  }

  /** \returns the absolute value of the determinant of the matrix of which
   * *this is the complete orthogonal decomposition. It has only linear
   * complexity (that is, O(n) where n is the dimension of the square matrix)
   * as the complete orthogonal decomposition has already been computed.
   *
   * \note This is only for square matrices.
   *
   * \warning a determinant can be very big or small, so for matrices
   * of large enough dimension, there is a risk of overflow/underflow.
   * One way to work around that is to use logAbsDeterminant() instead.
   *
   * \sa logAbsDeterminant(), MatrixBase::determinant()
   */
  typename MatrixType::RealScalar absDeterminant() const;

  /** \returns the natural log of the absolute value of the determinant of the
   * matrix of which *this is the complete orthogonal decomposition. It has
   * only linear complexity (that is, O(n) where n is the dimension of the
   * square matrix) as the complete orthogonal decomposition has already been
   * computed.
   *
   * \note This is only for square matrices.
   *
   * \note This method is useful to work around the risk of overflow/underflow
   * that's inherent to determinant computation.
   *
   * \sa absDeterminant(), MatrixBase::determinant()
   */
  typename MatrixType::RealScalar logAbsDeterminant() const;

  /** \returns the rank of the matrix of which *this is the complete orthogonal
   * decomposition.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline Index rank() const { return m_cpqr.rank(); }

  /** \returns the dimension of the kernel of the matrix of which *this is the
   * complete orthogonal decomposition.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline Index dimensionOfKernel() const { return m_cpqr.dimensionOfKernel(); }

  /** \returns true if the matrix of which *this is the decomposition represents
   * an injective linear map, i.e. has trivial kernel; false otherwise.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isInjective() const { return m_cpqr.isInjective(); }

  /** \returns true if the matrix of which *this is the decomposition represents
   * a surjective linear map; false otherwise.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isSurjective() const { return m_cpqr.isSurjective(); }

  /** \returns true if the matrix of which *this is the complete orthogonal
   * decomposition is invertible.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isInvertible() const { return m_cpqr.isInvertible(); }

  /** \returns the pseudo-inverse of the matrix of which *this is the complete
   * orthogonal decomposition.
   * \warning: Do not compute \c this->pseudoInverse()*rhs to solve a linear systems.
   * It is more efficient and numerically stable to call \c this->solve(rhs).
   */
  inline const Inverse<CompleteOrthogonalDecomposition> pseudoInverse() const
  {
    eigen_assert(m_cpqr.m_isInitialized && "CompleteOrthogonalDecomposition is not initialized.");
    return Inverse<CompleteOrthogonalDecomposition>(*this);
  }

  inline Index rows() const { return m_cpqr.rows(); }
  inline Index cols() const { return m_cpqr.cols(); }

  /** \returns a const reference to the vector of Householder coefficients used
   * to represent the factor \c Q.
   *
   * For advanced uses only.
   */
  inline const HCoeffsType& hCoeffs() const { return m_cpqr.hCoeffs(); }

  /** \returns a const reference to the vector of Householder coefficients
   * used to represent the factor \c Z.
   *
   * For advanced uses only.
   */
  const HCoeffsType& zCoeffs() const { return m_zCoeffs; }

  /** Allows to prescribe a threshold to be used by certain methods, such as
   * rank(), who need to determine when pivots are to be considered nonzero.
   * Most be called before calling compute().
   *
   * When it needs to get the threshold value, Eigen calls threshold(). By
   * default, this uses a formula to automatically determine a reasonable
   * threshold. Once you have called the present method
   * setThreshold(const RealScalar&), your value is used instead.
   *
   * \param threshold The new value to use as the threshold.
   *
   * A pivot will be considered nonzero if its absolute value is strictly
   * greater than
   *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
   * where maxpivot is the biggest pivot.
   *
   * If you want to come back to the default behavior, call
   * setThreshold(Default_t)
   */
  CompleteOrthogonalDecomposition& setThreshold(const RealScalar& threshold) {
    m_cpqr.setThreshold(threshold);
    return *this;
  }

  /** Allows to come back to the default behavior, letting Eigen use its default
   * formula for determining the threshold.
   *
   * You should pass the special object Eigen::Default as parameter here.
   * \code qr.setThreshold(Eigen::Default); \endcode
   *
   * See the documentation of setThreshold(const RealScalar&).
   */
  CompleteOrthogonalDecomposition& setThreshold(Default_t) {
    m_cpqr.setThreshold(Default);
    return *this;
  }

  /** Returns the threshold that will be used by certain methods such as rank().
   *
   * See the documentation of setThreshold(const RealScalar&).
   */
  RealScalar threshold() const { return m_cpqr.threshold(); }

  /** \returns the number of nonzero pivots in the complete orthogonal
   * decomposition. Here nonzero is meant in the exact sense, not in a
   * fuzzy sense. So that notion isn't really intrinsically interesting,
   * but it is still useful when implementing algorithms.
   *
   * \sa rank()
   */
  inline Index nonzeroPivots() const { return m_cpqr.nonzeroPivots(); }

  /** \returns the absolute value of the biggest pivot, i.e. the biggest
   *          diagonal coefficient of R.
   */
  inline RealScalar maxPivot() const { return m_cpqr.maxPivot(); }

  /** \brief Reports whether the complete orthogonal decomposition was
   * successful.
   *
   * \note This function always returns \c Success. It is provided for
   * compatibility
   * with other factorization routines.
   * \returns \c Success
   */
  ComputationInfo info() const {
    eigen_assert(m_cpqr.m_isInitialized && "Decomposition is not initialized.");
    return Success;
  }

#ifndef EIGEN_PARSED_BY_DOXYGEN
  template <typename RhsType, typename DstType>
  void _solve_impl(const RhsType& rhs, DstType& dst) const;

  template<bool Conjugate, typename RhsType, typename DstType>
  void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
#endif

 protected:
  static void check_template_parameters() {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
  }

  template<bool Transpose_, typename Rhs>
  void _check_solve_assertion(const Rhs& b) const {
      EIGEN_ONLY_USED_FOR_DEBUG(b);
      eigen_assert(m_cpqr.m_isInitialized && "CompleteOrthogonalDecomposition is not initialized.");
      eigen_assert((Transpose_?derived().cols():derived().rows())==b.rows() && "CompleteOrthogonalDecomposition::solve(): invalid number of rows of the right hand side matrix b");
  }

  void computeInPlace();

  /** Overwrites \b rhs with \f$ \mathbf{Z} * \mathbf{rhs} \f$ or
   *  \f$ \mathbf{\overline Z} * \mathbf{rhs} \f$ if \c Conjugate 
   *  is set to \c true.
   */
  template <bool Conjugate, typename Rhs>
  void applyZOnTheLeftInPlace(Rhs& rhs) const;

  /** Overwrites \b rhs with \f$ \mathbf{Z}^* * \mathbf{rhs} \f$.
   */
  template <typename Rhs>
  void applyZAdjointOnTheLeftInPlace(Rhs& rhs) const;

  ColPivHouseholderQR<MatrixType> m_cpqr;
  HCoeffsType m_zCoeffs;
  RowVectorType m_temp;
};

template <typename MatrixType>
typename MatrixType::RealScalar
CompleteOrthogonalDecomposition<MatrixType>::absDeterminant() const {
  return m_cpqr.absDeterminant();
}

template <typename MatrixType>
typename MatrixType::RealScalar
CompleteOrthogonalDecomposition<MatrixType>::logAbsDeterminant() const {
  return m_cpqr.logAbsDeterminant();
}

/** Performs the complete orthogonal decomposition of the given matrix \a
 * matrix. The result of the factorization is stored into \c *this, and a
 * reference to \c *this is returned.
 *
 * \sa class CompleteOrthogonalDecomposition,
 * CompleteOrthogonalDecomposition(const MatrixType&)
 */
template <typename MatrixType>
void CompleteOrthogonalDecomposition<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the column permutation is stored as int indices, so just to be sure:
  eigen_assert(m_cpqr.cols() <= NumTraits<int>::highest());

  const Index rank = m_cpqr.rank();
  const Index cols = m_cpqr.cols();
  const Index rows = m_cpqr.rows();
  m_zCoeffs.resize((std::min)(rows, cols));
  m_temp.resize(cols);

  if (rank < cols) {
    // We have reduced the (permuted) matrix to the form
    //   [R11 R12]
    //   [ 0  R22]
    // where R11 is r-by-r (r = rank) upper triangular, R12 is
    // r-by-(n-r), and R22 is empty or the norm of R22 is negligible.
    // We now compute the complete orthogonal decomposition by applying
    // Householder transformations from the right to the upper trapezoidal
    // matrix X = [R11 R12] to zero out R12 and obtain the factorization
    // [R11 R12] = [T11 0] * Z, where T11 is r-by-r upper triangular and
    // Z = Z(0) * Z(1) ... Z(r-1) is an n-by-n orthogonal matrix.
    // We store the data representing Z in R12 and m_zCoeffs.
    for (Index k = rank - 1; k >= 0; --k) {
      if (k != rank - 1) {
        // Given the API for Householder reflectors, it is more convenient if
        // we swap the leading parts of columns k and r-1 (zero-based) to form
        // the matrix X_k = [X(0:k, k), X(0:k, r:n)]
        m_cpqr.m_qr.col(k).head(k + 1).swap(
            m_cpqr.m_qr.col(rank - 1).head(k + 1));
      }
      // Construct Householder reflector Z(k) to zero out the last row of X_k,
      // i.e. choose Z(k) such that
      // [X(k, k), X(k, r:n)] * Z(k) = [beta, 0, .., 0].
      RealScalar beta;
      m_cpqr.m_qr.row(k)
          .tail(cols - rank + 1)
          .makeHouseholderInPlace(m_zCoeffs(k), beta);
      m_cpqr.m_qr(k, rank - 1) = beta;
      if (k > 0) {
        // Apply Z(k) to the first k rows of X_k
        m_cpqr.m_qr.topRightCorner(k, cols - rank + 1)
            .applyHouseholderOnTheRight(
                m_cpqr.m_qr.row(k).tail(cols - rank).adjoint(), m_zCoeffs(k),
                &m_temp(0));
      }
      if (k != rank - 1) {
        // Swap X(0:k,k) back to its proper location.
        m_cpqr.m_qr.col(k).head(k + 1).swap(
            m_cpqr.m_qr.col(rank - 1).head(k + 1));
      }
    }
  }
}

template <typename MatrixType>
template <bool Conjugate, typename Rhs>
void CompleteOrthogonalDecomposition<MatrixType>::applyZOnTheLeftInPlace(
    Rhs& rhs) const {
  const Index cols = this->cols();
  const Index nrhs = rhs.cols();
  const Index rank = this->rank();
  Matrix<typename Rhs::Scalar, Dynamic, 1> temp((std::max)(cols, nrhs));
  for (Index k = rank-1; k >= 0; --k) {
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
    rhs.middleRows(rank - 1, cols - rank + 1)
        .applyHouseholderOnTheLeft(
            matrixQTZ().row(k).tail(cols - rank).transpose().template conjugateIf<!Conjugate>(), zCoeffs().template conjugateIf<Conjugate>()(k),
            &temp(0));
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
  }
}

template <typename MatrixType>
template <typename Rhs>
void CompleteOrthogonalDecomposition<MatrixType>::applyZAdjointOnTheLeftInPlace(
    Rhs& rhs) const {
  const Index cols = this->cols();
  const Index nrhs = rhs.cols();
  const Index rank = this->rank();
  Matrix<typename Rhs::Scalar, Dynamic, 1> temp((std::max)(cols, nrhs));
  for (Index k = 0; k < rank; ++k) {
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
    rhs.middleRows(rank - 1, cols - rank + 1)
        .applyHouseholderOnTheLeft(
            matrixQTZ().row(k).tail(cols - rank).adjoint(), zCoeffs()(k),
            &temp(0));
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
  }
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template <typename _MatrixType>
template <typename RhsType, typename DstType>
void CompleteOrthogonalDecomposition<_MatrixType>::_solve_impl(
    const RhsType& rhs, DstType& dst) const {
  const Index rank = this->rank();
  if (rank == 0) {
    dst.setZero();
    return;
  }

  // Compute c = Q^* * rhs
  typename RhsType::PlainObject c(rhs);
  c.applyOnTheLeft(matrixQ().setLength(rank).adjoint());

  // Solve T z = c(1:rank, :)
  dst.topRows(rank) = matrixT()
                          .topLeftCorner(rank, rank)
                          .template triangularView<Upper>()
                          .solve(c.topRows(rank));

  const Index cols = this->cols();
  if (rank < cols) {
    // Compute y = Z^* * [ z ]
    //                   [ 0 ]
    dst.bottomRows(cols - rank).setZero();
    applyZAdjointOnTheLeftInPlace(dst);
  }

  // Undo permutation to get x = P^{-1} * y.
  dst = colsPermutation() * dst;
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void CompleteOrthogonalDecomposition<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index rank = this->rank();

  if (rank == 0) {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(colsPermutation().transpose()*rhs);

  if (rank < cols()) {
    applyZOnTheLeftInPlace<!Conjugate>(c);
  }

  matrixT().topLeftCorner(rank, rank)
           .template triangularView<Upper>()
           .transpose().template conjugateIf<Conjugate>()
           .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(rows()-rank).setZero();

  dst.applyOnTheLeft(householderQ().setLength(rank).template conjugateIf<!Conjugate>() );
}
#endif

namespace internal {

template<typename MatrixType>
struct traits<Inverse<CompleteOrthogonalDecomposition<MatrixType> > >
  : traits<typename Transpose<typename MatrixType::PlainObject>::PlainObject>
{
  enum { Flags = 0 };
};

template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<CompleteOrthogonalDecomposition<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename CompleteOrthogonalDecomposition<MatrixType>::Scalar>, Dense2Dense>
{
  typedef CompleteOrthogonalDecomposition<MatrixType> CodType;
  typedef Inverse<CodType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename CodType::Scalar> &)
  {
    typedef Matrix<typename CodType::Scalar, CodType::RowsAtCompileTime, CodType::RowsAtCompileTime, 0, CodType::MaxRowsAtCompileTime, CodType::MaxRowsAtCompileTime> IdentityMatrixType;
    dst = src.nestedExpression().solve(IdentityMatrixType::Identity(src.cols(), src.cols()));
  }
};

} // end namespace internal

/** \returns the matrix Q as a sequence of householder transformations */
template <typename MatrixType>
typename CompleteOrthogonalDecomposition<MatrixType>::HouseholderSequenceType
CompleteOrthogonalDecomposition<MatrixType>::householderQ() const {
  return m_cpqr.householderQ();
}

/** \return the complete orthogonal decomposition of \c *this.
  *
  * \sa class CompleteOrthogonalDecomposition
  */
template <typename Derived>
const CompleteOrthogonalDecomposition<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::completeOrthogonalDecomposition() const {
  return CompleteOrthogonalDecomposition<PlainObject>(eval());
}

}  // end namespace Eigen

#endif  // EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/FullPivHouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H
#define EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H

namespace Eigen { 

namespace internal {

template<typename _MatrixType> struct traits<FullPivHouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

template<typename MatrixType> struct FullPivHouseholderQRMatrixQReturnType;

template<typename MatrixType>
struct traits<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
{
  typedef typename MatrixType::PlainObject ReturnType;
};

} // end namespace internal

/** \ingroup QR_Module
  *
  * \class FullPivHouseholderQR
  *
  * \brief Householder rank-revealing QR decomposition of a matrix with full pivoting
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a rank-revealing QR decomposition of a matrix \b A into matrices \b P, \b P', \b Q and \b R
  * such that 
  * \f[
  *  \mathbf{P} \, \mathbf{A} \, \mathbf{P}' = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b P and \b P' are permutation matrices, \b Q a unitary matrix 
  * and \b R an upper triangular matrix.
  *
  * This decomposition performs a very prudent full pivoting in order to be rank-revealing and achieve optimal
  * numerical stability. The trade-off is that it is slower than HouseholderQR and ColPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::fullPivHouseholderQr()
  */
template<typename _MatrixType> class FullPivHouseholderQR
        : public SolverBase<FullPivHouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<FullPivHouseholderQR> Base;
    friend class SolverBase<FullPivHouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(FullPivHouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef internal::FullPivHouseholderQRMatrixQReturnType<MatrixType> MatrixQReturnType;
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef Matrix<StorageIndex, 1,
                   EIGEN_SIZE_MIN_PREFER_DYNAMIC(ColsAtCompileTime,RowsAtCompileTime), RowMajor, 1,
                   EIGEN_SIZE_MIN_PREFER_FIXED(MaxColsAtCompileTime,MaxRowsAtCompileTime)> IntDiagSizeVectorType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef typename internal::plain_col_type<MatrixType>::type ColVectorType;
    typedef typename MatrixType::PlainObject PlainObject;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via FullPivHouseholderQR::compute(const MatrixType&).
      */
    FullPivHouseholderQR()
      : m_qr(),
        m_hCoeffs(),
        m_rows_transpositions(),
        m_cols_transpositions(),
        m_cols_permutation(),
        m_temp(),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa FullPivHouseholderQR()
      */
    FullPivHouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_rows_transpositions((std::min)(rows,cols)),
        m_cols_transpositions((std::min)(rows,cols)),
        m_cols_permutation(cols),
        m_temp(cols),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      * 
      * \code
      * FullPivHouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      * 
      * \sa compute()
      */
    template<typename InputType>
    explicit FullPivHouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_rows_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_permutation(matrix.cols()),
        m_temp(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa FullPivHouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit FullPivHouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_rows_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_permutation(matrix.cols()),
        m_temp(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * \c *this is the QR decomposition.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns the exact or least-square solution if the rank is greater or equal to the number of columns of A,
      * and an arbitrary solution otherwise.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include FullPivHouseholderQR_solve.cpp
      * Output: \verbinclude FullPivHouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<FullPivHouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns Expression object representing the matrix Q
      */
    MatrixQReturnType matrixQ(void) const;

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      */
    const MatrixType& matrixQR() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_qr;
    }

    template<typename InputType>
    FullPivHouseholderQR& compute(const EigenBase<InputType>& matrix);

    /** \returns a const reference to the column permutation matrix */
    const PermutationType& colsPermutation() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_cols_permutation;
    }

    /** \returns a const reference to the vector of indices representing the rows transpositions */
    const IntDiagSizeVectorType& rowsTranspositions() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_rows_transpositions;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    /** \returns the rank of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the QR decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return isInjective() && isSurjective();
    }

    /** \returns the inverse of the matrix of which *this is the QR decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      */
    inline const Inverse<FullPivHouseholderQR> inverse() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return Inverse<FullPivHouseholderQR>(*this);
    }

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }
    
    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      * 
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * QR decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    FullPivHouseholderQR& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code qr.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    FullPivHouseholderQR& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
                                      : NumTraits<Scalar>::epsilon() * RealScalar(m_qr.diagonalSize());
    }

    /** \returns the number of nonzero pivots in the QR decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of U.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    IntDiagSizeVectorType m_rows_transpositions;
    IntDiagSizeVectorType m_cols_transpositions;
    PermutationType m_cols_permutation;
    RowVectorType m_temp;
    bool m_isInitialized, m_usePrescribedThreshold;
    RealScalar m_prescribedThreshold, m_maxpivot;
    Index m_nonzero_pivots;
    RealScalar m_precision;
    Index m_det_pq;
};

template<typename MatrixType>
typename MatrixType::RealScalar FullPivHouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar FullPivHouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class FullPivHouseholderQR, FullPivHouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
template<typename InputType>
FullPivHouseholderQR<MatrixType>& FullPivHouseholderQR<MatrixType>::compute(const EigenBase<InputType>& matrix)
{
  m_qr = matrix.derived();
  computeInPlace();
  return *this;
}

template<typename MatrixType>
void FullPivHouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();

  using std::abs;
  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = (std::min)(rows,cols);

  
  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  m_precision = NumTraits<Scalar>::epsilon() * RealScalar(size);

  m_rows_transpositions.resize(size);
  m_cols_transpositions.resize(size);
  Index number_of_transpositions = 0;

  RealScalar biggest(0);

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for (Index k = 0; k < size; ++k)
  {
    Index row_of_biggest_in_corner, col_of_biggest_in_corner;
    typedef internal::scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;

    Score score = m_qr.bottomRightCorner(rows-k, cols-k)
                      .unaryExpr(Scoring())
                      .maxCoeff(&row_of_biggest_in_corner, &col_of_biggest_in_corner);
    row_of_biggest_in_corner += k;
    col_of_biggest_in_corner += k;
    RealScalar biggest_in_corner = internal::abs_knowing_score<Scalar>()(m_qr(row_of_biggest_in_corner, col_of_biggest_in_corner), score);
    if(k==0) biggest = biggest_in_corner;

    // if the corner is negligible, then we have less than full rank, and we can finish early
    if(internal::isMuchSmallerThan(biggest_in_corner, biggest, m_precision))
    {
      m_nonzero_pivots = k;
      for(Index i = k; i < size; i++)
      {
        m_rows_transpositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_cols_transpositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_hCoeffs.coeffRef(i) = Scalar(0);
      }
      break;
    }

    m_rows_transpositions.coeffRef(k) = internal::convert_index<StorageIndex>(row_of_biggest_in_corner);
    m_cols_transpositions.coeffRef(k) = internal::convert_index<StorageIndex>(col_of_biggest_in_corner);
    if(k != row_of_biggest_in_corner) {
      m_qr.row(k).tail(cols-k).swap(m_qr.row(row_of_biggest_in_corner).tail(cols-k));
      ++number_of_transpositions;
    }
    if(k != col_of_biggest_in_corner) {
      m_qr.col(k).swap(m_qr.col(col_of_biggest_in_corner));
      ++number_of_transpositions;
    }

    RealScalar beta;
    m_qr.col(k).tail(rows-k).makeHouseholderInPlace(m_hCoeffs.coeffRef(k), beta);
    m_qr.coeffRef(k,k) = beta;

    // remember the maximum absolute value of diagonal coefficients
    if(abs(beta) > m_maxpivot) m_maxpivot = abs(beta);

    m_qr.bottomRightCorner(rows-k, cols-k-1)
        .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), m_hCoeffs.coeffRef(k), &m_temp.coeffRef(k+1));
  }

  m_cols_permutation.setIdentity(cols);
  for(Index k = 0; k < size; ++k)
    m_cols_permutation.applyTranspositionOnTheRight(k, m_cols_transpositions.coeff(k));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;
  m_isInitialized = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void FullPivHouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index l_rank = rank();

  // FIXME introduce nonzeroPivots() and use it here. and more generally,
  // make the same improvements in this dec as in FullPivLU.
  if(l_rank==0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs);

  Matrix<typename RhsType::Scalar,1,RhsType::ColsAtCompileTime> temp(rhs.cols());
  for (Index k = 0; k < l_rank; ++k)
  {
    Index remainingSize = rows()-k;
    c.row(k).swap(c.row(m_rows_transpositions.coeff(k)));
    c.bottomRightCorner(remainingSize, rhs.cols())
      .applyHouseholderOnTheLeft(m_qr.col(k).tail(remainingSize-1),
                               m_hCoeffs.coeff(k), &temp.coeffRef(0));
  }

  m_qr.topLeftCorner(l_rank, l_rank)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(l_rank));

  for(Index i = 0; i < l_rank; ++i) dst.row(m_cols_permutation.indices().coeff(i)) = c.row(i);
  for(Index i = l_rank; i < cols(); ++i) dst.row(m_cols_permutation.indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void FullPivHouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index l_rank = rank();

  if(l_rank == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(m_cols_permutation.transpose()*rhs);

  m_qr.topLeftCorner(l_rank, l_rank)
         .template triangularView<Upper>()
         .transpose().template conjugateIf<Conjugate>()
         .solveInPlace(c.topRows(l_rank));

  dst.topRows(l_rank) = c.topRows(l_rank);
  dst.bottomRows(rows()-l_rank).setZero();

  Matrix<Scalar, 1, DstType::ColsAtCompileTime> temp(dst.cols());
  const Index size = (std::min)(rows(), cols());
  for (Index k = size-1; k >= 0; --k)
  {
    Index remainingSize = rows()-k;

    dst.bottomRightCorner(remainingSize, dst.cols())
       .applyHouseholderOnTheLeft(m_qr.col(k).tail(remainingSize-1).template conjugateIf<!Conjugate>(),
                                  m_hCoeffs.template conjugateIf<Conjugate>().coeff(k), &temp.coeffRef(0));

    dst.row(k).swap(dst.row(m_rows_transpositions.coeff(k)));
  }
}
#endif

namespace internal {
  
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<FullPivHouseholderQR<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename FullPivHouseholderQR<MatrixType>::Scalar>, Dense2Dense>
{
  typedef FullPivHouseholderQR<MatrixType> QrType;
  typedef Inverse<QrType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename QrType::Scalar> &)
  {    
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};

/** \ingroup QR_Module
  *
  * \brief Expression type for return value of FullPivHouseholderQR::matrixQ()
  *
  * \tparam MatrixType type of underlying dense matrix
  */
template<typename MatrixType> struct FullPivHouseholderQRMatrixQReturnType
  : public ReturnByValue<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
{
public:
  typedef typename FullPivHouseholderQR<MatrixType>::IntDiagSizeVectorType IntDiagSizeVectorType;
  typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
  typedef Matrix<typename MatrixType::Scalar, 1, MatrixType::RowsAtCompileTime, RowMajor, 1,
                 MatrixType::MaxRowsAtCompileTime> WorkVectorType;

  FullPivHouseholderQRMatrixQReturnType(const MatrixType&       qr,
                                        const HCoeffsType&      hCoeffs,
                                        const IntDiagSizeVectorType& rowsTranspositions)
    : m_qr(qr),
      m_hCoeffs(hCoeffs),
      m_rowsTranspositions(rowsTranspositions)
  {}

  template <typename ResultType>
  void evalTo(ResultType& result) const
  {
    const Index rows = m_qr.rows();
    WorkVectorType workspace(rows);
    evalTo(result, workspace);
  }

  template <typename ResultType>
  void evalTo(ResultType& result, WorkVectorType& workspace) const
  {
    using numext::conj;
    // compute the product H'_0 H'_1 ... H'_n-1,
    // where H_k is the k-th Householder transformation I - h_k v_k v_k'
    // and v_k is the k-th Householder vector [1,m_qr(k+1,k), m_qr(k+2,k), ...]
    const Index rows = m_qr.rows();
    const Index cols = m_qr.cols();
    const Index size = (std::min)(rows, cols);
    workspace.resize(rows);
    result.setIdentity(rows, rows);
    for (Index k = size-1; k >= 0; k--)
    {
      result.block(k, k, rows-k, rows-k)
            .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), conj(m_hCoeffs.coeff(k)), &workspace.coeffRef(k));
      result.row(k).swap(result.row(m_rowsTranspositions.coeff(k)));
    }
  }

  Index rows() const { return m_qr.rows(); }
  Index cols() const { return m_qr.rows(); }

protected:
  typename MatrixType::Nested m_qr;
  typename HCoeffsType::Nested m_hCoeffs;
  typename IntDiagSizeVectorType::Nested m_rowsTranspositions;
};

// template<typename MatrixType>
// struct evaluator<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
//  : public evaluator<ReturnByValue<FullPivHouseholderQRMatrixQReturnType<MatrixType> > >
// {};

} // end namespace internal

template<typename MatrixType>
inline typename FullPivHouseholderQR<MatrixType>::MatrixQReturnType FullPivHouseholderQR<MatrixType>::matrixQ() const
{
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  return MatrixQReturnType(m_qr, m_hCoeffs, m_rows_transpositions);
}

/** \return the full-pivoting Householder QR decomposition of \c *this.
  *
  * \sa class FullPivHouseholderQR
  */
template<typename Derived>
const FullPivHouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::fullPivHouseholderQr() const
{
  return FullPivHouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/HouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010 Vincent Lejeune
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QR_H
#define EIGEN_QR_H

namespace Eigen { 

namespace internal {
template<typename _MatrixType> struct traits<HouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup QR_Module
  *
  *
  * \class HouseholderQR
  *
  * \brief Householder QR decomposition of a matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a QR decomposition of a matrix \b A into matrices \b Q and \b R
  * such that 
  * \f[
  *  \mathbf{A} = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b Q a unitary matrix and \b R an upper triangular matrix.
  * The result is stored in a compact way compatible with LAPACK.
  *
  * Note that no pivoting is performed. This is \b not a rank-revealing decomposition.
  * If you want that feature, use FullPivHouseholderQR or ColPivHouseholderQR instead.
  *
  * This Householder QR decomposition is faster, but less numerically stable and less feature-full than
  * FullPivHouseholderQR or ColPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::householderQr()
  */
template<typename _MatrixType> class HouseholderQR
        : public SolverBase<HouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<HouseholderQR> Base;
    friend class SolverBase<HouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(HouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef Matrix<Scalar, RowsAtCompileTime, RowsAtCompileTime, (MatrixType::Flags&RowMajorBit) ? RowMajor : ColMajor, MaxRowsAtCompileTime, MaxRowsAtCompileTime> MatrixQType;
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename HCoeffsType::ConjugateReturnType>::type> HouseholderSequenceType;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via HouseholderQR::compute(const MatrixType&).
      */
    HouseholderQR() : m_qr(), m_hCoeffs(), m_temp(), m_isInitialized(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa HouseholderQR()
      */
    HouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_temp(cols),
        m_isInitialized(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      * 
      * \code
      * HouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      * 
      * \sa compute()
      */
    template<typename InputType>
    explicit HouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_temp(matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }


    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when
      * \c MatrixType is a Eigen::Ref.
      *
      * \sa HouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit HouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_temp(matrix.cols()),
        m_isInitialized(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the QR decomposition, if any exists.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include HouseholderQR_solve.cpp
      * Output: \verbinclude HouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<HouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** This method returns an expression of the unitary matrix Q as a sequence of Householder transformations.
      *
      * The returned expression can directly be used to perform matrix products. It can also be assigned to a dense Matrix object.
      * Here is an example showing how to recover the full or thin matrix Q, as well as how to perform matrix products using operator*:
      *
      * Example: \include HouseholderQR_householderQ.cpp
      * Output: \verbinclude HouseholderQR_householderQ.out
      */
    HouseholderSequenceType householderQ() const
    {
      eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
      return HouseholderSequenceType(m_qr, m_hCoeffs.conjugate());
    }

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      * in a LAPACK-compatible way.
      */
    const MatrixType& matrixQR() const
    {
        eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
        return m_qr;
    }

    template<typename InputType>
    HouseholderQR& compute(const EigenBase<InputType>& matrix) {
      m_qr = matrix.derived();
      computeInPlace();
      return *this;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }

    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      * 
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    RowVectorType m_temp;
    bool m_isInitialized;
};

template<typename MatrixType>
typename MatrixType::RealScalar HouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar HouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

namespace internal {

/** \internal */
template<typename MatrixQR, typename HCoeffs>
void householder_qr_inplace_unblocked(MatrixQR& mat, HCoeffs& hCoeffs, typename MatrixQR::Scalar* tempData = 0)
{
  typedef typename MatrixQR::Scalar Scalar;
  typedef typename MatrixQR::RealScalar RealScalar;
  Index rows = mat.rows();
  Index cols = mat.cols();
  Index size = (std::min)(rows,cols);

  eigen_assert(hCoeffs.size() == size);

  typedef Matrix<Scalar,MatrixQR::ColsAtCompileTime,1> TempType;
  TempType tempVector;
  if(tempData==0)
  {
    tempVector.resize(cols);
    tempData = tempVector.data();
  }

  for(Index k = 0; k < size; ++k)
  {
    Index remainingRows = rows - k;
    Index remainingCols = cols - k - 1;

    RealScalar beta;
    mat.col(k).tail(remainingRows).makeHouseholderInPlace(hCoeffs.coeffRef(k), beta);
    mat.coeffRef(k,k) = beta;

    // apply H to remaining part of m_qr from the left
    mat.bottomRightCorner(remainingRows, remainingCols)
        .applyHouseholderOnTheLeft(mat.col(k).tail(remainingRows-1), hCoeffs.coeffRef(k), tempData+k+1);
  }
}

/** \internal */
template<typename MatrixQR, typename HCoeffs,
  typename MatrixQRScalar = typename MatrixQR::Scalar,
  bool InnerStrideIsOne = (MatrixQR::InnerStrideAtCompileTime == 1 && HCoeffs::InnerStrideAtCompileTime == 1)>
struct householder_qr_inplace_blocked
{
  // This is specialized for LAPACK-supported Scalar types in HouseholderQR_LAPACKE.h
  static void run(MatrixQR& mat, HCoeffs& hCoeffs, Index maxBlockSize=32,
      typename MatrixQR::Scalar* tempData = 0)
  {
    typedef typename MatrixQR::Scalar Scalar;
    typedef Block<MatrixQR,Dynamic,Dynamic> BlockType;

    Index rows = mat.rows();
    Index cols = mat.cols();
    Index size = (std::min)(rows, cols);

    typedef Matrix<Scalar,Dynamic,1,ColMajor,MatrixQR::MaxColsAtCompileTime,1> TempType;
    TempType tempVector;
    if(tempData==0)
    {
      tempVector.resize(cols);
      tempData = tempVector.data();
    }

    Index blockSize = (std::min)(maxBlockSize,size);

    Index k = 0;
    for (k = 0; k < size; k += blockSize)
    {
      Index bs = (std::min)(size-k,blockSize);  // actual size of the block
      Index tcols = cols - k - bs;              // trailing columns
      Index brows = rows-k;                     // rows of the block

      // partition the matrix:
      //        A00 | A01 | A02
      // mat  = A10 | A11 | A12
      //        A20 | A21 | A22
      // and performs the qr dec of [A11^T A12^T]^T
      // and update [A21^T A22^T]^T using level 3 operations.
      // Finally, the algorithm continue on A22

      BlockType A11_21 = mat.block(k,k,brows,bs);
      Block<HCoeffs,Dynamic,1> hCoeffsSegment = hCoeffs.segment(k,bs);

      householder_qr_inplace_unblocked(A11_21, hCoeffsSegment, tempData);

      if(tcols)
      {
        BlockType A21_22 = mat.block(k,k+bs,brows,tcols);
        apply_block_householder_on_the_left(A21_22,A11_21,hCoeffsSegment, false); // false == backward
      }
    }
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void HouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index rank = (std::min)(rows(), cols());

  typename RhsType::PlainObject c(rhs);

  c.applyOnTheLeft(householderQ().setLength(rank).adjoint() );

  m_qr.topLeftCorner(rank, rank)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(cols()-rank).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void HouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index rank = (std::min)(rows(), cols());

  typename RhsType::PlainObject c(rhs);

  m_qr.topLeftCorner(rank, rank)
      .template triangularView<Upper>()
      .transpose().template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(rows()-rank).setZero();

  dst.applyOnTheLeft(householderQ().setLength(rank).template conjugateIf<!Conjugate>() );
}
#endif

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class HouseholderQR, HouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
void HouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();
  
  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = (std::min)(rows,cols);

  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  internal::householder_qr_inplace_blocked<MatrixType, HCoeffsType>::run(m_qr, m_hCoeffs, 48, m_temp.data());

  m_isInitialized = true;
}

/** \return the Householder QR decomposition of \c *this.
  *
  * \sa class HouseholderQR
  */
template<typename Derived>
const HouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::householderQr() const
{
  return HouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_QR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/HouseholderQR_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Householder QR decomposition of a matrix w/o pivoting based on
 *    LAPACKE_?geqrf function.
 ********************************************************************************
*/

#ifndef EIGEN_QR_LAPACKE_H
#define EIGEN_QR_LAPACKE_H

namespace Eigen { 

namespace internal {

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_QR_NOPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX) \
template<typename MatrixQR, typename HCoeffs> \
struct householder_qr_inplace_blocked<MatrixQR, HCoeffs, EIGTYPE, true> \
{ \
  static void run(MatrixQR& mat, HCoeffs& hCoeffs, Index = 32, \
      typename MatrixQR::Scalar* = 0) \
  { \
    lapack_int m = (lapack_int) mat.rows(); \
    lapack_int n = (lapack_int) mat.cols(); \
    lapack_int lda = (lapack_int) mat.outerStride(); \
    lapack_int matrix_order = (MatrixQR::IsRowMajor) ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    LAPACKE_##LAPACKE_PREFIX##geqrf( matrix_order, m, n, (LAPACKE_TYPE*)mat.data(), lda, (LAPACKE_TYPE*)hCoeffs.data()); \
    hCoeffs.adjointInPlace(); \
  } \
};

EIGEN_LAPACKE_QR_NOPIV(double, double, d)
EIGEN_LAPACKE_QR_NOPIV(float, float, s)
EIGEN_LAPACKE_QR_NOPIV(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_QR_NOPIV(scomplex, lapack_complex_float, c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_QR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SPQRSupport/SuiteSparseQRSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUITESPARSEQRSUPPORT_H
#define EIGEN_SUITESPARSEQRSUPPORT_H

namespace Eigen {
  
  template<typename MatrixType> class SPQR; 
  template<typename SPQRType> struct SPQRMatrixQReturnType; 
  template<typename SPQRType> struct SPQRMatrixQTransposeReturnType; 
  template <typename SPQRType, typename Derived> struct SPQR_QProduct;
  namespace internal {
    template <typename SPQRType> struct traits<SPQRMatrixQReturnType<SPQRType> >
    {
      typedef typename SPQRType::MatrixType ReturnType;
    };
    template <typename SPQRType> struct traits<SPQRMatrixQTransposeReturnType<SPQRType> >
    {
      typedef typename SPQRType::MatrixType ReturnType;
    };
    template <typename SPQRType, typename Derived> struct traits<SPQR_QProduct<SPQRType, Derived> >
    {
      typedef typename Derived::PlainObject ReturnType;
    };
  } // End namespace internal
  
/**
  * \ingroup SPQRSupport_Module
  * \class SPQR
  * \brief Sparse QR factorization based on SuiteSparseQR library
  *
  * This class is used to perform a multithreaded and multifrontal rank-revealing QR decomposition
  * of sparse matrices. The result is then used to solve linear leasts_square systems.
  * Clearly, a QR factorization is returned such that A*P = Q*R where :
  *
  * P is the column permutation. Use colsPermutation() to get it.
  *
  * Q is the orthogonal matrix represented as Householder reflectors.
  * Use matrixQ() to get an expression and matrixQ().transpose() to get the transpose.
  * You can then apply it to a vector.
  *
  * R is the sparse triangular factor. Use matrixQR() to get it as SparseMatrix.
  * NOTE : The Index type of R is always SuiteSparse_long. You can get it with SPQR::Index
  *
  * \tparam _MatrixType The type of the sparse matrix A, must be a column-major SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  *
  */
template<typename _MatrixType>
class SPQR : public SparseSolverBase<SPQR<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<SPQR<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef SuiteSparse_long StorageIndex ;
    typedef SparseMatrix<Scalar, ColMajor, StorageIndex> MatrixType;
    typedef Map<PermutationMatrix<Dynamic, Dynamic, StorageIndex> > PermutationType;
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };
  public:
    SPQR() 
      : m_analysisIsOk(false),
        m_factorizationIsOk(false),
        m_isRUpToDate(false),
        m_ordering(SPQR_ORDERING_DEFAULT),
        m_allow_tol(SPQR_DEFAULT_TOL),
        m_tolerance (NumTraits<Scalar>::epsilon()),
        m_cR(0),
        m_E(0),
        m_H(0),
        m_HPinv(0),
        m_HTau(0),
        m_useDefaultThreshold(true)
    { 
      cholmod_l_start(&m_cc);
    }
    
    explicit SPQR(const _MatrixType& matrix)
      : m_analysisIsOk(false),
        m_factorizationIsOk(false),
        m_isRUpToDate(false),
        m_ordering(SPQR_ORDERING_DEFAULT),
        m_allow_tol(SPQR_DEFAULT_TOL),
        m_tolerance (NumTraits<Scalar>::epsilon()),
        m_cR(0),
        m_E(0),
        m_H(0),
        m_HPinv(0),
        m_HTau(0),
        m_useDefaultThreshold(true)
    {
      cholmod_l_start(&m_cc);
      compute(matrix);
    }
    
    ~SPQR()
    {
      SPQR_free();
      cholmod_l_finish(&m_cc);
    }
    void SPQR_free()
    {
      cholmod_l_free_sparse(&m_H, &m_cc);
      cholmod_l_free_sparse(&m_cR, &m_cc);
      cholmod_l_free_dense(&m_HTau, &m_cc);
      std::free(m_E);
      std::free(m_HPinv);
    }

    void compute(const _MatrixType& matrix)
    {
      if(m_isInitialized) SPQR_free();

      MatrixType mat(matrix);
      
      /* Compute the default threshold as in MatLab, see:
       * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
       * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011, Page 8:3 
       */
      RealScalar pivotThreshold = m_tolerance;
      if(m_useDefaultThreshold) 
      {
        RealScalar max2Norm = 0.0;
        for (int j = 0; j < mat.cols(); j++) max2Norm = numext::maxi(max2Norm, mat.col(j).norm());
        if(max2Norm==RealScalar(0))
          max2Norm = RealScalar(1);
        pivotThreshold = 20 * (mat.rows() + mat.cols()) * max2Norm * NumTraits<RealScalar>::epsilon();
      }
      cholmod_sparse A; 
      A = viewAsCholmod(mat);
      m_rows = matrix.rows();
      Index col = matrix.cols();
      m_rank = SuiteSparseQR<Scalar>(m_ordering, pivotThreshold, col, &A, 
                             &m_cR, &m_E, &m_H, &m_HPinv, &m_HTau, &m_cc);

      if (!m_cR)
      {
        m_info = NumericalIssue;
        m_isInitialized = false;
        return;
      }
      m_info = Success;
      m_isInitialized = true;
      m_isRUpToDate = false;
    }
    /** 
     * Get the number of rows of the input matrix and the Q matrix
     */
    inline Index rows() const {return m_rows; }
    
    /** 
     * Get the number of columns of the input matrix. 
     */
    inline Index cols() const { return m_cR->ncol; }
    
    template<typename Rhs, typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_isInitialized && " The QR factorization should be computed first, call compute()");
      eigen_assert(b.cols()==1 && "This method is for vectors only");

      //Compute Q^T * b
      typename Dest::PlainObject y, y2;
      y = matrixQ().transpose() * b;
      
      // Solves with the triangular matrix R
      Index rk = this->rank();
      y2 = y;
      y.resize((std::max)(cols(),Index(y.rows())),y.cols());
      y.topRows(rk) = this->matrixR().topLeftCorner(rk, rk).template triangularView<Upper>().solve(y2.topRows(rk));

      // Apply the column permutation 
      // colsPermutation() performs a copy of the permutation,
      // so let's apply it manually:
      for(Index i = 0; i < rk; ++i) dest.row(m_E[i]) = y.row(i);
      for(Index i = rk; i < cols(); ++i) dest.row(m_E[i]).setZero();
      
//       y.bottomRows(y.rows()-rk).setZero();
//       dest = colsPermutation() * y.topRows(cols());
      
      m_info = Success;
    }
    
    /** \returns the sparse triangular factor R. It is a sparse matrix
     */
    const MatrixType matrixR() const
    {
      eigen_assert(m_isInitialized && " The QR factorization should be computed first, call compute()");
      if(!m_isRUpToDate) {
        m_R = viewAsEigen<Scalar,ColMajor, typename MatrixType::StorageIndex>(*m_cR);
        m_isRUpToDate = true;
      }
      return m_R;
    }
    /// Get an expression of the matrix Q
    SPQRMatrixQReturnType<SPQR> matrixQ() const
    {
      return SPQRMatrixQReturnType<SPQR>(*this);
    }
    /// Get the permutation that was applied to columns of A
    PermutationType colsPermutation() const
    { 
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return PermutationType(m_E, m_cR->ncol);
    }
    /**
     * Gets the rank of the matrix. 
     * It should be equal to matrixQR().cols if the matrix is full-rank
     */
    Index rank() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_cc.SPQR_istat[4];
    }
    /// Set the fill-reducing ordering method to be used
    void setSPQROrdering(int ord) { m_ordering = ord;}
    /// Set the tolerance tol to treat columns with 2-norm < =tol as zero
    void setPivotThreshold(const RealScalar& tol)
    {
      m_useDefaultThreshold = false;
      m_tolerance = tol;
    }
    
    /** \returns a pointer to the SPQR workspace */
    cholmod_common *cholmodCommon() const { return &m_cc; }
    
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the sparse QR can not be computed
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
  protected:
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    mutable bool m_isRUpToDate;
    mutable ComputationInfo m_info;
    int m_ordering; // Ordering method to use, see SPQR's manual
    int m_allow_tol; // Allow to use some tolerance during numerical factorization.
    RealScalar m_tolerance; // treat columns with 2-norm below this tolerance as zero
    mutable cholmod_sparse *m_cR; // The sparse R factor in cholmod format
    mutable MatrixType m_R; // The sparse matrix R in Eigen format
    mutable StorageIndex *m_E; // The permutation applied to columns
    mutable cholmod_sparse *m_H;  //The householder vectors
    mutable StorageIndex *m_HPinv; // The row permutation of H
    mutable cholmod_dense *m_HTau; // The Householder coefficients
    mutable Index m_rank; // The rank of the matrix
    mutable cholmod_common m_cc; // Workspace and parameters
    bool m_useDefaultThreshold;     // Use default threshold
    Index m_rows;
    template<typename ,typename > friend struct SPQR_QProduct;
};

template <typename SPQRType, typename Derived>
struct SPQR_QProduct : ReturnByValue<SPQR_QProduct<SPQRType,Derived> >
{
  typedef typename SPQRType::Scalar Scalar;
  typedef typename SPQRType::StorageIndex StorageIndex;
  //Define the constructor to get reference to argument types
  SPQR_QProduct(const SPQRType& spqr, const Derived& other, bool transpose) : m_spqr(spqr),m_other(other),m_transpose(transpose) {}
  
  inline Index rows() const { return m_transpose ? m_spqr.rows() : m_spqr.cols(); }
  inline Index cols() const { return m_other.cols(); }
  // Assign to a vector
  template<typename ResType>
  void evalTo(ResType& res) const
  {
    cholmod_dense y_cd;
    cholmod_dense *x_cd; 
    int method = m_transpose ? SPQR_QTX : SPQR_QX; 
    cholmod_common *cc = m_spqr.cholmodCommon();
    y_cd = viewAsCholmod(m_other.const_cast_derived());
    x_cd = SuiteSparseQR_qmult<Scalar>(method, m_spqr.m_H, m_spqr.m_HTau, m_spqr.m_HPinv, &y_cd, cc);
    res = Matrix<Scalar,ResType::RowsAtCompileTime,ResType::ColsAtCompileTime>::Map(reinterpret_cast<Scalar*>(x_cd->x), x_cd->nrow, x_cd->ncol);
    cholmod_l_free_dense(&x_cd, cc);
  }
  const SPQRType& m_spqr; 
  const Derived& m_other; 
  bool m_transpose; 
  
};
template<typename SPQRType>
struct SPQRMatrixQReturnType{
  
  SPQRMatrixQReturnType(const SPQRType& spqr) : m_spqr(spqr) {}
  template<typename Derived>
  SPQR_QProduct<SPQRType, Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SPQR_QProduct<SPQRType,Derived>(m_spqr,other.derived(),false);
  }
  SPQRMatrixQTransposeReturnType<SPQRType> adjoint() const
  {
    return SPQRMatrixQTransposeReturnType<SPQRType>(m_spqr);
  }
  // To use for operations with the transpose of Q
  SPQRMatrixQTransposeReturnType<SPQRType> transpose() const
  {
    return SPQRMatrixQTransposeReturnType<SPQRType>(m_spqr);
  }
  const SPQRType& m_spqr;
};

template<typename SPQRType>
struct SPQRMatrixQTransposeReturnType{
  SPQRMatrixQTransposeReturnType(const SPQRType& spqr) : m_spqr(spqr) {}
  template<typename Derived>
  SPQR_QProduct<SPQRType,Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SPQR_QProduct<SPQRType,Derived>(m_spqr,other.derived(), true);
  }
  const SPQRType& m_spqr;
};

}// End namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/BDCSVD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
// 
// We used the "A Divide-And-Conquer Algorithm for the Bidiagonal SVD"
// research report written by Ming Gu and Stanley C.Eisenstat
// The code variable names correspond to the names they used in their 
// report
//
// Copyright (C) 2013 Gauthier Brun <brun.gauthier@gmail.com>
// Copyright (C) 2013 Nicolas Carre <nicolas.carre@ensimag.fr>
// Copyright (C) 2013 Jean Ceccato <jean.ceccato@ensimag.fr>
// Copyright (C) 2013 Pierre Zoppitelli <pierre.zoppitelli@ensimag.fr>
// Copyright (C) 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2014-2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BDCSVD_H
#define EIGEN_BDCSVD_H
// #define EIGEN_BDCSVD_DEBUG_VERBOSE
// #define EIGEN_BDCSVD_SANITY_CHECKS

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
#undef eigen_internal_assert
#define eigen_internal_assert(X) assert(X);
#endif

namespace Eigen {

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
IOFormat bdcsvdfmt(8, 0, ", ", "\n", "  [", "]");
#endif
  
template<typename _MatrixType> class BDCSVD;

namespace internal {

template<typename _MatrixType> 
struct traits<BDCSVD<_MatrixType> >
        : traits<_MatrixType>
{
  typedef _MatrixType MatrixType;
};  

} // end namespace internal
  
  
/** \ingroup SVD_Module
 *
 *
 * \class BDCSVD
 *
 * \brief class Bidiagonal Divide and Conquer SVD
 *
 * \tparam _MatrixType the type of the matrix of which we are computing the SVD decomposition
 *
 * This class first reduces the input matrix to bi-diagonal form using class UpperBidiagonalization,
 * and then performs a divide-and-conquer diagonalization. Small blocks are diagonalized using class JacobiSVD.
 * You can control the switching size with the setSwitchSize() method, default is 16.
 * For small matrice (<16), it is thus preferable to directly use JacobiSVD. For larger ones, BDCSVD is highly
 * recommended and can several order of magnitude faster.
 *
 * \warning this algorithm is unlikely to provide accurate result when compiled with unsafe math optimizations.
 * For instance, this concerns Intel's compiler (ICC), which performs such optimization by default unless
 * you compile with the \c -fp-model \c precise option. Likewise, the \c -ffast-math option of GCC or clang will
 * significantly degrade the accuracy.
 *
 * \sa class JacobiSVD
 */
template<typename _MatrixType> 
class BDCSVD : public SVDBase<BDCSVD<_MatrixType> >
{
  typedef SVDBase<BDCSVD> Base;
    
public:
  using Base::rows;
  using Base::cols;
  using Base::computeU;
  using Base::computeV;
  
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  typedef typename NumTraits<RealScalar>::Literal Literal;
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime, 
    ColsAtCompileTime = MatrixType::ColsAtCompileTime, 
    DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime, ColsAtCompileTime), 
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime, 
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime, 
    MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime, MaxColsAtCompileTime), 
    MatrixOptions = MatrixType::Options
  };

  typedef typename Base::MatrixUType MatrixUType;
  typedef typename Base::MatrixVType MatrixVType;
  typedef typename Base::SingularValuesType SingularValuesType;
  
  typedef Matrix<Scalar, Dynamic, Dynamic, ColMajor> MatrixX;
  typedef Matrix<RealScalar, Dynamic, Dynamic, ColMajor> MatrixXr;
  typedef Matrix<RealScalar, Dynamic, 1> VectorType;
  typedef Array<RealScalar, Dynamic, 1> ArrayXr;
  typedef Array<Index,1,Dynamic> ArrayXi;
  typedef Ref<ArrayXr> ArrayRef;
  typedef Ref<ArrayXi> IndicesRef;

  /** \brief Default Constructor.
   *
   * The default constructor is useful in cases in which the user intends to
   * perform decompositions via BDCSVD::compute(const MatrixType&).
   */
  BDCSVD() : m_algoswap(16), m_isTranspose(false), m_compU(false), m_compV(false), m_numIters(0)
  {}


  /** \brief Default Constructor with memory preallocation
   *
   * Like the default constructor but with preallocation of the internal data
   * according to the specified problem size.
   * \sa BDCSVD()
   */
  BDCSVD(Index rows, Index cols, unsigned int computationOptions = 0)
    : m_algoswap(16), m_numIters(0)
  {
    allocate(rows, cols, computationOptions);
  }

  /** \brief Constructor performing the decomposition of given matrix.
   *
   * \param matrix the matrix to decompose
   * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
   *                           By default, none is computed. This is a bit - field, the possible bits are #ComputeFullU, #ComputeThinU, 
   *                           #ComputeFullV, #ComputeThinV.
   *
   * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
   * available with the (non - default) FullPivHouseholderQR preconditioner.
   */
  BDCSVD(const MatrixType& matrix, unsigned int computationOptions = 0)
    : m_algoswap(16), m_numIters(0)
  {
    compute(matrix, computationOptions);
  }

  ~BDCSVD() 
  {
  }
  
  /** \brief Method performing the decomposition of given matrix using custom options.
   *
   * \param matrix the matrix to decompose
   * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
   *                           By default, none is computed. This is a bit - field, the possible bits are #ComputeFullU, #ComputeThinU, 
   *                           #ComputeFullV, #ComputeThinV.
   *
   * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
   * available with the (non - default) FullPivHouseholderQR preconditioner.
   */
  BDCSVD& compute(const MatrixType& matrix, unsigned int computationOptions);

  /** \brief Method performing the decomposition of given matrix using current options.
   *
   * \param matrix the matrix to decompose
   *
   * This method uses the current \a computationOptions, as already passed to the constructor or to compute(const MatrixType&, unsigned int).
   */
  BDCSVD& compute(const MatrixType& matrix)
  {
    return compute(matrix, this->m_computationOptions);
  }

  void setSwitchSize(int s) 
  {
    eigen_assert(s>3 && "BDCSVD the size of the algo switch has to be greater than 3");
    m_algoswap = s;
  }
 
private:
  void allocate(Index rows, Index cols, unsigned int computationOptions);
  void divide(Index firstCol, Index lastCol, Index firstRowW, Index firstColW, Index shift);
  void computeSVDofM(Index firstCol, Index n, MatrixXr& U, VectorType& singVals, MatrixXr& V);
  void computeSingVals(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef& perm, VectorType& singVals, ArrayRef shifts, ArrayRef mus);
  void perturbCol0(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef& perm, const VectorType& singVals, const ArrayRef& shifts, const ArrayRef& mus, ArrayRef zhat);
  void computeSingVecs(const ArrayRef& zhat, const ArrayRef& diag, const IndicesRef& perm, const VectorType& singVals, const ArrayRef& shifts, const ArrayRef& mus, MatrixXr& U, MatrixXr& V);
  void deflation43(Index firstCol, Index shift, Index i, Index size);
  void deflation44(Index firstColu , Index firstColm, Index firstRowW, Index firstColW, Index i, Index j, Index size);
  void deflation(Index firstCol, Index lastCol, Index k, Index firstRowW, Index firstColW, Index shift);
  template<typename HouseholderU, typename HouseholderV, typename NaiveU, typename NaiveV>
  void copyUV(const HouseholderU &householderU, const HouseholderV &householderV, const NaiveU &naiveU, const NaiveV &naivev);
  void structured_update(Block<MatrixXr,Dynamic,Dynamic> A, const MatrixXr &B, Index n1);
  static RealScalar secularEq(RealScalar x, const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const ArrayRef& diagShifted, RealScalar shift);

protected:
  MatrixXr m_naiveU, m_naiveV;
  MatrixXr m_computed;
  Index m_nRec;
  ArrayXr m_workspace;
  ArrayXi m_workspaceI;
  int m_algoswap;
  bool m_isTranspose, m_compU, m_compV;
  
  using Base::m_singularValues;
  using Base::m_diagSize;
  using Base::m_computeFullU;
  using Base::m_computeFullV;
  using Base::m_computeThinU;
  using Base::m_computeThinV;
  using Base::m_matrixU;
  using Base::m_matrixV;
  using Base::m_info;
  using Base::m_isInitialized;
  using Base::m_nonzeroSingularValues;

public:  
  int m_numIters;
}; //end class BDCSVD


// Method to allocate and initialize matrix and attributes
template<typename MatrixType>
void BDCSVD<MatrixType>::allocate(Eigen::Index rows, Eigen::Index cols, unsigned int computationOptions)
{
  m_isTranspose = (cols > rows);

  if (Base::allocate(rows, cols, computationOptions))
    return;
  
  m_computed = MatrixXr::Zero(m_diagSize + 1, m_diagSize );
  m_compU = computeV();
  m_compV = computeU();
  if (m_isTranspose)
    std::swap(m_compU, m_compV);
  
  if (m_compU) m_naiveU = MatrixXr::Zero(m_diagSize + 1, m_diagSize + 1 );
  else         m_naiveU = MatrixXr::Zero(2, m_diagSize + 1 );
  
  if (m_compV) m_naiveV = MatrixXr::Zero(m_diagSize, m_diagSize);
  
  m_workspace.resize((m_diagSize+1)*(m_diagSize+1)*3);
  m_workspaceI.resize(3*m_diagSize);
}// end allocate

template<typename MatrixType>
BDCSVD<MatrixType>& BDCSVD<MatrixType>::compute(const MatrixType& matrix, unsigned int computationOptions) 
{
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "\n\n\n======================================================================================================================\n\n\n";
#endif
  allocate(matrix.rows(), matrix.cols(), computationOptions);
  using std::abs;

  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  
  //**** step -1 - If the problem is too small, directly falls back to JacobiSVD and return
  if(matrix.cols() < m_algoswap)
  {
    // FIXME this line involves temporaries
    JacobiSVD<MatrixType> jsvd(matrix,computationOptions);
    m_isInitialized = true;
    m_info = jsvd.info();
    if (m_info == Success || m_info == NoConvergence) {
      if(computeU()) m_matrixU = jsvd.matrixU();
      if(computeV()) m_matrixV = jsvd.matrixV();
      m_singularValues = jsvd.singularValues();
      m_nonzeroSingularValues = jsvd.nonzeroSingularValues();
    }
    return *this;
  }
  
  //**** step 0 - Copy the input matrix and apply scaling to reduce over/under-flows
  RealScalar scale = matrix.cwiseAbs().template maxCoeff<PropagateNaN>();
  if (!(numext::isfinite)(scale)) {
    m_isInitialized = true;
    m_info = InvalidInput;
    return *this;
  }

  if(scale==Literal(0)) scale = Literal(1);
  MatrixX copy;
  if (m_isTranspose) copy = matrix.adjoint()/scale;
  else               copy = matrix/scale;
  
  //**** step 1 - Bidiagonalization
  // FIXME this line involves temporaries
  internal::UpperBidiagonalization<MatrixX> bid(copy);

  //**** step 2 - Divide & Conquer
  m_naiveU.setZero();
  m_naiveV.setZero();
  // FIXME this line involves a temporary matrix
  m_computed.topRows(m_diagSize) = bid.bidiagonal().toDenseMatrix().transpose();
  m_computed.template bottomRows<1>().setZero();
  divide(0, m_diagSize - 1, 0, 0, 0);
  if (m_info != Success && m_info != NoConvergence) {
    m_isInitialized = true;
    return *this;
  }
    
  //**** step 3 - Copy singular values and vectors
  for (int i=0; i<m_diagSize; i++)
  {
    RealScalar a = abs(m_computed.coeff(i, i));
    m_singularValues.coeffRef(i) = a * scale;
    if (a<considerZero)
    {
      m_nonzeroSingularValues = i;
      m_singularValues.tail(m_diagSize - i - 1).setZero();
      break;
    }
    else if (i == m_diagSize - 1)
    {
      m_nonzeroSingularValues = i + 1;
      break;
    }
  }

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
//   std::cout << "m_naiveU\n" << m_naiveU << "\n\n";
//   std::cout << "m_naiveV\n" << m_naiveV << "\n\n";
#endif
  if(m_isTranspose) copyUV(bid.householderV(), bid.householderU(), m_naiveV, m_naiveU);
  else              copyUV(bid.householderU(), bid.householderV(), m_naiveU, m_naiveV);

  m_isInitialized = true;
  return *this;
}// end compute


template<typename MatrixType>
template<typename HouseholderU, typename HouseholderV, typename NaiveU, typename NaiveV>
void BDCSVD<MatrixType>::copyUV(const HouseholderU &householderU, const HouseholderV &householderV, const NaiveU &naiveU, const NaiveV &naiveV)
{
  // Note exchange of U and V: m_matrixU is set from m_naiveV and vice versa
  if (computeU())
  {
    Index Ucols = m_computeThinU ? m_diagSize : householderU.cols();
    m_matrixU = MatrixX::Identity(householderU.cols(), Ucols);
    m_matrixU.topLeftCorner(m_diagSize, m_diagSize) = naiveV.template cast<Scalar>().topLeftCorner(m_diagSize, m_diagSize);
    householderU.applyThisOnTheLeft(m_matrixU); // FIXME this line involves a temporary buffer
  }
  if (computeV())
  {
    Index Vcols = m_computeThinV ? m_diagSize : householderV.cols();
    m_matrixV = MatrixX::Identity(householderV.cols(), Vcols);
    m_matrixV.topLeftCorner(m_diagSize, m_diagSize) = naiveU.template cast<Scalar>().topLeftCorner(m_diagSize, m_diagSize);
    householderV.applyThisOnTheLeft(m_matrixV); // FIXME this line involves a temporary buffer
  }
}

/** \internal
  * Performs A = A * B exploiting the special structure of the matrix A. Splitting A as:
  *  A = [A1]
  *      [A2]
  * such that A1.rows()==n1, then we assume that at least half of the columns of A1 and A2 are zeros.
  * We can thus pack them prior to the the matrix product. However, this is only worth the effort if the matrix is large
  * enough.
  */
template<typename MatrixType>
void BDCSVD<MatrixType>::structured_update(Block<MatrixXr,Dynamic,Dynamic> A, const MatrixXr &B, Index n1)
{
  Index n = A.rows();
  if(n>100)
  {
    // If the matrices are large enough, let's exploit the sparse structure of A by
    // splitting it in half (wrt n1), and packing the non-zero columns.
    Index n2 = n - n1;
    Map<MatrixXr> A1(m_workspace.data()      , n1, n);
    Map<MatrixXr> A2(m_workspace.data()+ n1*n, n2, n);
    Map<MatrixXr> B1(m_workspace.data()+  n*n, n,  n);
    Map<MatrixXr> B2(m_workspace.data()+2*n*n, n,  n);
    Index k1=0, k2=0;
    for(Index j=0; j<n; ++j)
    {
      if( (A.col(j).head(n1).array()!=Literal(0)).any() )
      {
        A1.col(k1) = A.col(j).head(n1);
        B1.row(k1) = B.row(j);
        ++k1;
      }
      if( (A.col(j).tail(n2).array()!=Literal(0)).any() )
      {
        A2.col(k2) = A.col(j).tail(n2);
        B2.row(k2) = B.row(j);
        ++k2;
      }
    }
  
    A.topRows(n1).noalias()    = A1.leftCols(k1) * B1.topRows(k1);
    A.bottomRows(n2).noalias() = A2.leftCols(k2) * B2.topRows(k2);
  }
  else
  {
    Map<MatrixXr,Aligned> tmp(m_workspace.data(),n,n);
    tmp.noalias() = A*B;
    A = tmp;
  }
}

// The divide algorithm is done "in place", we are always working on subsets of the same matrix. The divide methods takes as argument the 
// place of the submatrix we are currently working on.

//@param firstCol : The Index of the first column of the submatrix of m_computed and for m_naiveU;
//@param lastCol : The Index of the last column of the submatrix of m_computed and for m_naiveU; 
// lastCol + 1 - firstCol is the size of the submatrix.
//@param firstRowW : The Index of the first row of the matrix W that we are to change. (see the reference paper section 1 for more information on W)
//@param firstRowW : Same as firstRowW with the column.
//@param shift : Each time one takes the left submatrix, one must add 1 to the shift. Why? Because! We actually want the last column of the U submatrix 
// to become the first column (*coeff) and to shift all the other columns to the right. There are more details on the reference paper.
template<typename MatrixType>
void BDCSVD<MatrixType>::divide(Eigen::Index firstCol, Eigen::Index lastCol, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index shift)
{
  // requires rows = cols + 1;
  using std::pow;
  using std::sqrt;
  using std::abs;
  const Index n = lastCol - firstCol + 1;
  const Index k = n/2;
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar alphaK;
  RealScalar betaK; 
  RealScalar r0; 
  RealScalar lambda, phi, c0, s0;
  VectorType l, f;
  // We use the other algorithm which is more efficient for small 
  // matrices.
  if (n < m_algoswap)
  {
    // FIXME this line involves temporaries
    JacobiSVD<MatrixXr> b(m_computed.block(firstCol, firstCol, n + 1, n), ComputeFullU | (m_compV ? ComputeFullV : 0));
    m_info = b.info();
    if (m_info != Success && m_info != NoConvergence) return;
    if (m_compU)
      m_naiveU.block(firstCol, firstCol, n + 1, n + 1).real() = b.matrixU();
    else 
    {
      m_naiveU.row(0).segment(firstCol, n + 1).real() = b.matrixU().row(0);
      m_naiveU.row(1).segment(firstCol, n + 1).real() = b.matrixU().row(n);
    }
    if (m_compV) m_naiveV.block(firstRowW, firstColW, n, n).real() = b.matrixV();
    m_computed.block(firstCol + shift, firstCol + shift, n + 1, n).setZero();
    m_computed.diagonal().segment(firstCol + shift, n) = b.singularValues().head(n);
    return;
  }
  // We use the divide and conquer algorithm
  alphaK =  m_computed(firstCol + k, firstCol + k);
  betaK = m_computed(firstCol + k + 1, firstCol + k);
  // The divide must be done in that order in order to have good results. Divide change the data inside the submatrices
  // and the divide of the right submatrice reads one column of the left submatrice. That's why we need to treat the 
  // right submatrix before the left one. 
  divide(k + 1 + firstCol, lastCol, k + 1 + firstRowW, k + 1 + firstColW, shift);
  if (m_info != Success && m_info != NoConvergence) return;
  divide(firstCol, k - 1 + firstCol, firstRowW, firstColW + 1, shift + 1);
  if (m_info != Success && m_info != NoConvergence) return;

  if (m_compU)
  {
    lambda = m_naiveU(firstCol + k, firstCol + k);
    phi = m_naiveU(firstCol + k + 1, lastCol + 1);
  } 
  else 
  {
    lambda = m_naiveU(1, firstCol + k);
    phi = m_naiveU(0, lastCol + 1);
  }
  r0 = sqrt((abs(alphaK * lambda) * abs(alphaK * lambda)) + abs(betaK * phi) * abs(betaK * phi));
  if (m_compU)
  {
    l = m_naiveU.row(firstCol + k).segment(firstCol, k);
    f = m_naiveU.row(firstCol + k + 1).segment(firstCol + k + 1, n - k - 1);
  } 
  else 
  {
    l = m_naiveU.row(1).segment(firstCol, k);
    f = m_naiveU.row(0).segment(firstCol + k + 1, n - k - 1);
  }
  if (m_compV) m_naiveV(firstRowW+k, firstColW) = Literal(1);
  if (r0<considerZero)
  {
    c0 = Literal(1);
    s0 = Literal(0);
  }
  else
  {
    c0 = alphaK * lambda / r0;
    s0 = betaK * phi / r0;
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  if (m_compU)
  {
    MatrixXr q1 (m_naiveU.col(firstCol + k).segment(firstCol, k + 1));     
    // we shiftW Q1 to the right
    for (Index i = firstCol + k - 1; i >= firstCol; i--) 
      m_naiveU.col(i + 1).segment(firstCol, k + 1) = m_naiveU.col(i).segment(firstCol, k + 1);
    // we shift q1 at the left with a factor c0
    m_naiveU.col(firstCol).segment( firstCol, k + 1) = (q1 * c0);
    // last column = q1 * - s0
    m_naiveU.col(lastCol + 1).segment(firstCol, k + 1) = (q1 * ( - s0));
    // first column = q2 * s0
    m_naiveU.col(firstCol).segment(firstCol + k + 1, n - k) = m_naiveU.col(lastCol + 1).segment(firstCol + k + 1, n - k) * s0; 
    // q2 *= c0
    m_naiveU.col(lastCol + 1).segment(firstCol + k + 1, n - k) *= c0;
  } 
  else 
  {
    RealScalar q1 = m_naiveU(0, firstCol + k);
    // we shift Q1 to the right
    for (Index i = firstCol + k - 1; i >= firstCol; i--) 
      m_naiveU(0, i + 1) = m_naiveU(0, i);
    // we shift q1 at the left with a factor c0
    m_naiveU(0, firstCol) = (q1 * c0);
    // last column = q1 * - s0
    m_naiveU(0, lastCol + 1) = (q1 * ( - s0));
    // first column = q2 * s0
    m_naiveU(1, firstCol) = m_naiveU(1, lastCol + 1) *s0; 
    // q2 *= c0
    m_naiveU(1, lastCol + 1) *= c0;
    m_naiveU.row(1).segment(firstCol + 1, k).setZero();
    m_naiveU.row(0).segment(firstCol + k + 1, n - k - 1).setZero();
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  m_computed(firstCol + shift, firstCol + shift) = r0;
  m_computed.col(firstCol + shift).segment(firstCol + shift + 1, k) = alphaK * l.transpose().real();
  m_computed.col(firstCol + shift).segment(firstCol + shift + k + 1, n - k - 1) = betaK * f.transpose().real();

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  ArrayXr tmp1 = (m_computed.block(firstCol+shift, firstCol+shift, n, n)).jacobiSvd().singularValues();
#endif
  // Second part: try to deflate singular values in combined matrix
  deflation(firstCol, lastCol, k, firstRowW, firstColW, shift);
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  ArrayXr tmp2 = (m_computed.block(firstCol+shift, firstCol+shift, n, n)).jacobiSvd().singularValues();
  std::cout << "\n\nj1 = " << tmp1.transpose().format(bdcsvdfmt) << "\n";
  std::cout << "j2 = " << tmp2.transpose().format(bdcsvdfmt) << "\n\n";
  std::cout << "err:      " << ((tmp1-tmp2).abs()>1e-12*tmp2.abs()).transpose() << "\n";
  static int count = 0;
  std::cout << "# " << ++count << "\n\n";
  assert((tmp1-tmp2).matrix().norm() < 1e-14*tmp2.matrix().norm());
//   assert(count<681);
//   assert(((tmp1-tmp2).abs()<1e-13*tmp2.abs()).all());
#endif
  
  // Third part: compute SVD of combined matrix
  MatrixXr UofSVD, VofSVD;
  VectorType singVals;
  computeSVDofM(firstCol + shift, n, UofSVD, singVals, VofSVD);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(UofSVD.allFinite());
  assert(VofSVD.allFinite());
#endif
  
  if (m_compU)
    structured_update(m_naiveU.block(firstCol, firstCol, n + 1, n + 1), UofSVD, (n+2)/2);
  else
  {
    Map<Matrix<RealScalar,2,Dynamic>,Aligned> tmp(m_workspace.data(),2,n+1);
    tmp.noalias() = m_naiveU.middleCols(firstCol, n+1) * UofSVD;
    m_naiveU.middleCols(firstCol, n + 1) = tmp;
  }
  
  if (m_compV)  structured_update(m_naiveV.block(firstRowW, firstColW, n, n), VofSVD, (n+1)/2);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  m_computed.block(firstCol + shift, firstCol + shift, n, n).setZero();
  m_computed.block(firstCol + shift, firstCol + shift, n, n).diagonal() = singVals;
}// end divide

// Compute SVD of m_computed.block(firstCol, firstCol, n + 1, n); this block only has non-zeros in
// the first column and on the diagonal and has undergone deflation, so diagonal is in increasing
// order except for possibly the (0,0) entry. The computed SVD is stored U, singVals and V, except
// that if m_compV is false, then V is not computed. Singular values are sorted in decreasing order.
//
// TODO Opportunities for optimization: better root finding algo, better stopping criterion, better
// handling of round-off errors, be consistent in ordering
// For instance, to solve the secular equation using FMM, see http://www.stat.uchicago.edu/~lekheng/courses/302/classics/greengard-rokhlin.pdf
template <typename MatrixType>
void BDCSVD<MatrixType>::computeSVDofM(Eigen::Index firstCol, Eigen::Index n, MatrixXr& U, VectorType& singVals, MatrixXr& V)
{
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  using std::abs;
  ArrayRef col0 = m_computed.col(firstCol).segment(firstCol, n);
  m_workspace.head(n) =  m_computed.block(firstCol, firstCol, n, n).diagonal();
  ArrayRef diag = m_workspace.head(n);
  diag(0) = Literal(0);

  // Allocate space for singular values and vectors
  singVals.resize(n);
  U.resize(n+1, n+1);
  if (m_compV) V.resize(n, n);

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  if (col0.hasNaN() || diag.hasNaN())
    std::cout << "\n\nHAS NAN\n\n";
#endif
  
  // Many singular values might have been deflated, the zero ones have been moved to the end,
  // but others are interleaved and we must ignore them at this stage.
  // To this end, let's compute a permutation skipping them:
  Index actual_n = n;
  while(actual_n>1 && diag(actual_n-1)==Literal(0)) {--actual_n; eigen_internal_assert(col0(actual_n)==Literal(0)); }
  Index m = 0; // size of the deflated problem
  for(Index k=0;k<actual_n;++k)
    if(abs(col0(k))>considerZero)
      m_workspaceI(m++) = k;
  Map<ArrayXi> perm(m_workspaceI.data(),m);
  
  Map<ArrayXr> shifts(m_workspace.data()+1*n, n);
  Map<ArrayXr> mus(m_workspace.data()+2*n, n);
  Map<ArrayXr> zhat(m_workspace.data()+3*n, n);

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "computeSVDofM using:\n";
  std::cout << "  z: " << col0.transpose() << "\n";
  std::cout << "  d: " << diag.transpose() << "\n";
#endif
  
  // Compute singVals, shifts, and mus
  computeSingVals(col0, diag, perm, singVals, shifts, mus);
  
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "  j:        " << (m_computed.block(firstCol, firstCol, n, n)).jacobiSvd().singularValues().transpose().reverse() << "\n\n";
  std::cout << "  sing-val: " << singVals.transpose() << "\n";
  std::cout << "  mu:       " << mus.transpose() << "\n";
  std::cout << "  shift:    " << shifts.transpose() << "\n";
  
  {
    std::cout << "\n\n    mus:    " << mus.head(actual_n).transpose() << "\n\n";
    std::cout << "    check1 (expect0) : " << ((singVals.array()-(shifts+mus)) / singVals.array()).head(actual_n).transpose() << "\n\n";
    assert((((singVals.array()-(shifts+mus)) / singVals.array()).head(actual_n) >= 0).all());
    std::cout << "    check2 (>0)      : " << ((singVals.array()-diag) / singVals.array()).head(actual_n).transpose() << "\n\n";
    assert((((singVals.array()-diag) / singVals.array()).head(actual_n) >= 0).all());
  }
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(singVals.allFinite());
  assert(mus.allFinite());
  assert(shifts.allFinite());
#endif
  
  // Compute zhat
  perturbCol0(col0, diag, perm, singVals, shifts, mus, zhat);
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "  zhat: " << zhat.transpose() << "\n";
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(zhat.allFinite());
#endif
  
  computeSingVecs(zhat, diag, perm, singVals, shifts, mus, U, V);
  
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "U^T U: " << (U.transpose() * U - MatrixXr(MatrixXr::Identity(U.cols(),U.cols()))).norm() << "\n";
  std::cout << "V^T V: " << (V.transpose() * V - MatrixXr(MatrixXr::Identity(V.cols(),V.cols()))).norm() << "\n";
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
  assert(U.allFinite());
  assert(V.allFinite());
//   assert((U.transpose() * U - MatrixXr(MatrixXr::Identity(U.cols(),U.cols()))).norm() < 100*NumTraits<RealScalar>::epsilon() * n);
//   assert((V.transpose() * V - MatrixXr(MatrixXr::Identity(V.cols(),V.cols()))).norm() < 100*NumTraits<RealScalar>::epsilon() * n);
#endif
  
  // Because of deflation, the singular values might not be completely sorted.
  // Fortunately, reordering them is a O(n) problem
  for(Index i=0; i<actual_n-1; ++i)
  {
    if(singVals(i)>singVals(i+1))
    {
      using std::swap;
      swap(singVals(i),singVals(i+1));
      U.col(i).swap(U.col(i+1));
      if(m_compV) V.col(i).swap(V.col(i+1));
    }
  }

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  {
    bool singular_values_sorted = (((singVals.segment(1,actual_n-1)-singVals.head(actual_n-1))).array() >= 0).all();
    if(!singular_values_sorted)
      std::cout << "Singular values are not sorted: " << singVals.segment(1,actual_n).transpose() << "\n";
    assert(singular_values_sorted);
  }
#endif
  
  // Reverse order so that singular values in increased order
  // Because of deflation, the zeros singular-values are already at the end
  singVals.head(actual_n).reverseInPlace();
  U.leftCols(actual_n).rowwise().reverseInPlace();
  if (m_compV) V.leftCols(actual_n).rowwise().reverseInPlace();
  
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  JacobiSVD<MatrixXr> jsvd(m_computed.block(firstCol, firstCol, n, n) );
  std::cout << "  * j:        " << jsvd.singularValues().transpose() << "\n\n";
  std::cout << "  * sing-val: " << singVals.transpose() << "\n";
//   std::cout << "  * err:      " << ((jsvd.singularValues()-singVals)>1e-13*singVals.norm()).transpose() << "\n";
#endif
}

template <typename MatrixType>
typename BDCSVD<MatrixType>::RealScalar BDCSVD<MatrixType>::secularEq(RealScalar mu, const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const ArrayRef& diagShifted, RealScalar shift)
{
  Index m = perm.size();
  RealScalar res = Literal(1);
  for(Index i=0; i<m; ++i)
  {
    Index j = perm(i);
    // The following expression could be rewritten to involve only a single division,
    // but this would make the expression more sensitive to overflow.
    res += (col0(j) / (diagShifted(j) - mu)) * (col0(j) / (diag(j) + shift + mu));
  }
  return res;

}

template <typename MatrixType>
void BDCSVD<MatrixType>::computeSingVals(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm,
                                         VectorType& singVals, ArrayRef shifts, ArrayRef mus)
{
  using std::abs;
  using std::swap;
  using std::sqrt;

  Index n = col0.size();
  Index actual_n = n;
  // Note that here actual_n is computed based on col0(i)==0 instead of diag(i)==0 as above
  // because 1) we have diag(i)==0 => col0(i)==0 and 2) if col0(i)==0, then diag(i) is already a singular value.
  while(actual_n>1 && col0(actual_n-1)==Literal(0)) --actual_n;

  for (Index k = 0; k < n; ++k)
  {
    if (col0(k) == Literal(0) || actual_n==1)
    {
      // if col0(k) == 0, then entry is deflated, so singular value is on diagonal
      // if actual_n==1, then the deflated problem is already diagonalized
      singVals(k) = k==0 ? col0(0) : diag(k);
      mus(k) = Literal(0);
      shifts(k) = k==0 ? col0(0) : diag(k);
      continue;
    } 

    // otherwise, use secular equation to find singular value
    RealScalar left = diag(k);
    RealScalar right; // was: = (k != actual_n-1) ? diag(k+1) : (diag(actual_n-1) + col0.matrix().norm());
    if(k==actual_n-1)
      right = (diag(actual_n-1) + col0.matrix().norm());
    else
    {
      // Skip deflated singular values,
      // recall that at this stage we assume that z[j]!=0 and all entries for which z[j]==0 have been put aside.
      // This should be equivalent to using perm[]
      Index l = k+1;
      while(col0(l)==Literal(0)) { ++l; eigen_internal_assert(l<actual_n); }
      right = diag(l);
    }

    // first decide whether it's closer to the left end or the right end
    RealScalar mid = left + (right-left) / Literal(2);
    RealScalar fMid = secularEq(mid, col0, diag, perm, diag, Literal(0));
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
    std::cout << "right-left = " << right-left << "\n";
//     std::cout << "fMid = " << fMid << " " << secularEq(mid-left, col0, diag, perm, ArrayXr(diag-left), left)
//                            << " " << secularEq(mid-right, col0, diag, perm, ArrayXr(diag-right), right)   << "\n";
    std::cout << "     = " << secularEq(left+RealScalar(0.000001)*(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.1)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.2)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.3)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.4)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.49)    *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.5)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.51)    *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.6)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.7)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.8)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.9)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.999999)*(right-left), col0, diag, perm, diag, 0) << "\n";
#endif
    RealScalar shift = (k == actual_n-1 || fMid > Literal(0)) ? left : right;
    
    // measure everything relative to shift
    Map<ArrayXr> diagShifted(m_workspace.data()+4*n, n);
    diagShifted = diag - shift;

    if(k!=actual_n-1)
    {
      // check that after the shift, f(mid) is still negative:
      RealScalar midShifted = (right - left) / RealScalar(2);
      if(shift==right)
        midShifted = -midShifted;
      RealScalar fMidShifted = secularEq(midShifted, col0, diag, perm, diagShifted, shift);
      if(fMidShifted>0)
      {
        // fMid was erroneous, fix it:
        shift =  fMidShifted > Literal(0) ? left : right;
        diagShifted = diag - shift;
      }
    }
    
    // initial guess
    RealScalar muPrev, muCur;
    if (shift == left)
    {
      muPrev = (right - left) * RealScalar(0.1);
      if (k == actual_n-1) muCur = right - left;
      else                 muCur = (right - left) * RealScalar(0.5);
    }
    else
    {
      muPrev = -(right - left) * RealScalar(0.1);
      muCur = -(right - left) * RealScalar(0.5);
    }

    RealScalar fPrev = secularEq(muPrev, col0, diag, perm, diagShifted, shift);
    RealScalar fCur = secularEq(muCur, col0, diag, perm, diagShifted, shift);
    if (abs(fPrev) < abs(fCur))
    {
      swap(fPrev, fCur);
      swap(muPrev, muCur);
    }

    // rational interpolation: fit a function of the form a / mu + b through the two previous
    // iterates and use its zero to compute the next iterate
    bool useBisection = fPrev*fCur>Literal(0);
    while (fCur!=Literal(0) && abs(muCur - muPrev) > Literal(8) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(abs(muCur), abs(muPrev)) && abs(fCur - fPrev)>NumTraits<RealScalar>::epsilon() && !useBisection)
    {
      ++m_numIters;

      // Find a and b such that the function f(mu) = a / mu + b matches the current and previous samples.
      RealScalar a = (fCur - fPrev) / (Literal(1)/muCur - Literal(1)/muPrev);
      RealScalar b = fCur - a / muCur;
      // And find mu such that f(mu)==0:
      RealScalar muZero = -a/b;
      RealScalar fZero = secularEq(muZero, col0, diag, perm, diagShifted, shift);

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      assert((numext::isfinite)(fZero));
#endif
      
      muPrev = muCur;
      fPrev = fCur;
      muCur = muZero;
      fCur = fZero;
      
      if (shift == left  && (muCur < Literal(0) || muCur > right - left)) useBisection = true;
      if (shift == right && (muCur < -(right - left) || muCur > Literal(0))) useBisection = true;
      if (abs(fCur)>abs(fPrev)) useBisection = true;
    }

    // fall back on bisection method if rational interpolation did not work
    if (useBisection)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "useBisection for k = " << k << ", actual_n = " << actual_n << "\n";
#endif
      RealScalar leftShifted, rightShifted;
      if (shift == left)
      {
        // to avoid overflow, we must have mu > max(real_min, |z(k)|/sqrt(real_max)),
        // the factor 2 is to be more conservative
        leftShifted = numext::maxi<RealScalar>( (std::numeric_limits<RealScalar>::min)(), Literal(2) * abs(col0(k)) / sqrt((std::numeric_limits<RealScalar>::max)()) );

        // check that we did it right:
        eigen_internal_assert( (numext::isfinite)( (col0(k)/leftShifted)*(col0(k)/(diag(k)+shift+leftShifted)) ) );
        // I don't understand why the case k==0 would be special there:
        // if (k == 0) rightShifted = right - left; else
        rightShifted = (k==actual_n-1) ? right : ((right - left) * RealScalar(0.51)); // theoretically we can take 0.5, but let's be safe
      }
      else
      {
        leftShifted = -(right - left) * RealScalar(0.51);
        if(k+1<n)
          rightShifted = -numext::maxi<RealScalar>( (std::numeric_limits<RealScalar>::min)(), abs(col0(k+1)) / sqrt((std::numeric_limits<RealScalar>::max)()) );
        else
          rightShifted = -(std::numeric_limits<RealScalar>::min)();
      }

      RealScalar fLeft = secularEq(leftShifted, col0, diag, perm, diagShifted, shift);
      eigen_internal_assert(fLeft<Literal(0));

#if defined EIGEN_INTERNAL_DEBUGGING || defined EIGEN_BDCSVD_SANITY_CHECKS
      RealScalar fRight = secularEq(rightShifted, col0, diag, perm, diagShifted, shift);
#endif

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      if(!(numext::isfinite)(fLeft))
        std::cout << "f(" << leftShifted << ") =" << fLeft << " ; " << left << " " << shift << " " << right << "\n";
      assert((numext::isfinite)(fLeft));

      if(!(numext::isfinite)(fRight))
        std::cout << "f(" << rightShifted << ") =" << fRight << " ; " << left << " " << shift << " " << right << "\n";
      // assert((numext::isfinite)(fRight));
#endif
    
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      if(!(fLeft * fRight<0))
      {
        std::cout << "f(leftShifted) using  leftShifted=" << leftShifted << " ;  diagShifted(1:10):" << diagShifted.head(10).transpose()  << "\n ; "
                  << "left==shift=" << bool(left==shift) << " ; left-shift = " << (left-shift) << "\n";
        std::cout << "k=" << k << ", " <<  fLeft << " * " << fRight << " == " << fLeft * fRight << "  ;  "
                  << "[" << left << " .. " << right << "] -> [" << leftShifted << " " << rightShifted << "], shift=" << shift
                  << " ,  f(right)=" << secularEq(0,     col0, diag, perm, diagShifted, shift)
                           << " == " << secularEq(right, col0, diag, perm, diag, 0) << " == " << fRight << "\n";
      }
#endif
      eigen_internal_assert(fLeft * fRight < Literal(0));

      if(fLeft<Literal(0))
      {
        while (rightShifted - leftShifted > Literal(2) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(abs(leftShifted), abs(rightShifted)))
        {
          RealScalar midShifted = (leftShifted + rightShifted) / Literal(2);
          fMid = secularEq(midShifted, col0, diag, perm, diagShifted, shift);
          eigen_internal_assert((numext::isfinite)(fMid));

          if (fLeft * fMid < Literal(0))
          {
            rightShifted = midShifted;
          }
          else
          {
            leftShifted = midShifted;
            fLeft = fMid;
          }
        }
        muCur = (leftShifted + rightShifted) / Literal(2);
      }
      else 
      {
        // We have a problem as shifting on the left or right give either a positive or negative value
        // at the middle of [left,right]...
        // Instead fo abbording or entering an infinite loop,
        // let's just use the middle as the estimated zero-crossing:
        muCur = (right - left) * RealScalar(0.5);
        if(shift == right)
          muCur = -muCur;
      }
    }
      
    singVals[k] = shift + muCur;
    shifts[k] = shift;
    mus[k] = muCur;

#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
    if(k+1<n)
      std::cout << "found " << singVals[k] << " == " << shift << " + " << muCur << " from " << diag(k) << " .. "  << diag(k+1) << "\n";
#endif
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
    assert(k==0 || singVals[k]>=singVals[k-1]);
    assert(singVals[k]>=diag(k));
#endif

    // perturb singular value slightly if it equals diagonal entry to avoid division by zero later
    // (deflation is supposed to avoid this from happening)
    // - this does no seem to be necessary anymore -
//     if (singVals[k] == left) singVals[k] *= 1 + NumTraits<RealScalar>::epsilon();
//     if (singVals[k] == right) singVals[k] *= 1 - NumTraits<RealScalar>::epsilon();
  }
}


// zhat is perturbation of col0 for which singular vectors can be computed stably (see Section 3.1)
template <typename MatrixType>
void BDCSVD<MatrixType>::perturbCol0
   (const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const VectorType& singVals,
    const ArrayRef& shifts, const ArrayRef& mus, ArrayRef zhat)
{
  using std::sqrt;
  Index n = col0.size();
  Index m = perm.size();
  if(m==0)
  {
    zhat.setZero();
    return;
  }
  Index lastIdx = perm(m-1);
  // The offset permits to skip deflated entries while computing zhat
  for (Index k = 0; k < n; ++k)
  {
    if (col0(k) == Literal(0)) // deflated
      zhat(k) = Literal(0);
    else
    {
      // see equation (3.6)
      RealScalar dk = diag(k);
      RealScalar prod = (singVals(lastIdx) + dk) * (mus(lastIdx) + (shifts(lastIdx) - dk));
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      if(prod<0) {
        std::cout << "k = " << k << " ;  z(k)=" << col0(k) << ", diag(k)=" << dk << "\n";
        std::cout << "prod = " << "(" << singVals(lastIdx) << " + " << dk << ") * (" << mus(lastIdx) << " + (" << shifts(lastIdx) << " - " << dk << "))" << "\n";
        std::cout << "     = " << singVals(lastIdx) + dk << " * " << mus(lastIdx) + (shifts(lastIdx) - dk) <<  "\n";
      }
      assert(prod>=0);
#endif

      for(Index l = 0; l<m; ++l)
      {
        Index i = perm(l);
        if(i!=k)
        {
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          if(i>=k && (l==0 || l-1>=m))
          {
            std::cout << "Error in perturbCol0\n";
            std::cout << "  " << k << "/" << n << " "  << l << "/" << m << " " << i << "/" << n << " ; " << col0(k) << " " << diag(k) << " "  <<  "\n";
            std::cout << "  " <<diag(i) << "\n";
            Index j = (i<k /*|| l==0*/) ? i : perm(l-1);
            std::cout << "  " << "j=" << j << "\n";
          }
#endif
          Index j = i<k ? i : perm(l-1);
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          if(!(dk!=Literal(0) || diag(i)!=Literal(0)))
          {
            std::cout << "k=" << k << ", i=" << i << ", l=" << l << ", perm.size()=" << perm.size() << "\n";
          }
          assert(dk!=Literal(0) || diag(i)!=Literal(0));
#endif
          prod *= ((singVals(j)+dk) / ((diag(i)+dk))) * ((mus(j)+(shifts(j)-dk)) / ((diag(i)-dk)));
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          assert(prod>=0);
#endif
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
          if(i!=k && numext::abs(((singVals(j)+dk)*(mus(j)+(shifts(j)-dk)))/((diag(i)+dk)*(diag(i)-dk)) - 1) > 0.9 )
            std::cout << "     " << ((singVals(j)+dk)*(mus(j)+(shifts(j)-dk)))/((diag(i)+dk)*(diag(i)-dk)) << " == (" << (singVals(j)+dk) << " * " << (mus(j)+(shifts(j)-dk))
                       << ") / (" << (diag(i)+dk) << " * " << (diag(i)-dk) << ")\n";
#endif
        }
      }
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "zhat(" << k << ") =  sqrt( " << prod << ")  ;  " << (singVals(lastIdx) + dk) << " * " << mus(lastIdx) + shifts(lastIdx) << " - " << dk << "\n";
#endif
      RealScalar tmp = sqrt(prod);
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      assert((numext::isfinite)(tmp));
#endif
      zhat(k) = col0(k) > Literal(0) ? RealScalar(tmp) : RealScalar(-tmp);
    }
  }
}

// compute singular vectors
template <typename MatrixType>
void BDCSVD<MatrixType>::computeSingVecs
   (const ArrayRef& zhat, const ArrayRef& diag, const IndicesRef &perm, const VectorType& singVals,
    const ArrayRef& shifts, const ArrayRef& mus, MatrixXr& U, MatrixXr& V)
{
  Index n = zhat.size();
  Index m = perm.size();
  
  for (Index k = 0; k < n; ++k)
  {
    if (zhat(k) == Literal(0))
    {
      U.col(k) = VectorType::Unit(n+1, k);
      if (m_compV) V.col(k) = VectorType::Unit(n, k);
    }
    else
    {
      U.col(k).setZero();
      for(Index l=0;l<m;++l)
      {
        Index i = perm(l);
        U(i,k) = zhat(i)/(((diag(i) - shifts(k)) - mus(k)) )/( (diag(i) + singVals[k]));
      }
      U(n,k) = Literal(0);
      U.col(k).normalize();
    
      if (m_compV)
      {
        V.col(k).setZero();
        for(Index l=1;l<m;++l)
        {
          Index i = perm(l);
          V(i,k) = diag(i) * zhat(i) / (((diag(i) - shifts(k)) - mus(k)) )/( (diag(i) + singVals[k]));
        }
        V(0,k) = Literal(-1);
        V.col(k).normalize();
      }
    }
  }
  U.col(n) = VectorType::Unit(n+1, n);
}


// page 12_13
// i >= 1, di almost null and zi non null.
// We use a rotation to zero out zi applied to the left of M
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation43(Eigen::Index firstCol, Eigen::Index shift, Eigen::Index i, Eigen::Index size)
{
  using std::abs;
  using std::sqrt;
  using std::pow;
  Index start = firstCol + shift;
  RealScalar c = m_computed(start, start);
  RealScalar s = m_computed(start+i, start);
  RealScalar r = numext::hypot(c,s);
  if (r == Literal(0))
  {
    m_computed(start+i, start+i) = Literal(0);
    return;
  }
  m_computed(start,start) = r;  
  m_computed(start+i, start) = Literal(0);
  m_computed(start+i, start+i) = Literal(0);
  
  JacobiRotation<RealScalar> J(c/r,-s/r);
  if (m_compU)  m_naiveU.middleRows(firstCol, size+1).applyOnTheRight(firstCol, firstCol+i, J);
  else          m_naiveU.applyOnTheRight(firstCol, firstCol+i, J);
}// end deflation 43


// page 13
// i,j >= 1, i!=j and |di - dj| < epsilon * norm2(M)
// We apply two rotations to have zj = 0;
// TODO deflation44 is still broken and not properly tested
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation44(Eigen::Index firstColu , Eigen::Index firstColm, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index i, Eigen::Index j, Eigen::Index size)
{
  using std::abs;
  using std::sqrt;
  using std::conj;
  using std::pow;
  RealScalar c = m_computed(firstColm+i, firstColm);
  RealScalar s = m_computed(firstColm+j, firstColm);
  RealScalar r = sqrt(numext::abs2(c) + numext::abs2(s));
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "deflation 4.4: " << i << "," << j << " -> " << c << " " << s << " " << r << " ; "
    << m_computed(firstColm + i-1, firstColm)  << " "
    << m_computed(firstColm + i, firstColm)  << " "
    << m_computed(firstColm + i+1, firstColm) << " "
    << m_computed(firstColm + i+2, firstColm) << "\n";
  std::cout << m_computed(firstColm + i-1, firstColm + i-1)  << " "
    << m_computed(firstColm + i, firstColm+i)  << " "
    << m_computed(firstColm + i+1, firstColm+i+1) << " "
    << m_computed(firstColm + i+2, firstColm+i+2) << "\n";
#endif
  if (r==Literal(0))
  {
    m_computed(firstColm + i, firstColm + i) = m_computed(firstColm + j, firstColm + j);
    return;
  }
  c/=r;
  s/=r;
  m_computed(firstColm + i, firstColm) = r;
  m_computed(firstColm + j, firstColm + j) = m_computed(firstColm + i, firstColm + i);
  m_computed(firstColm + j, firstColm) = Literal(0);

  JacobiRotation<RealScalar> J(c,-s);
  if (m_compU)  m_naiveU.middleRows(firstColu, size+1).applyOnTheRight(firstColu + i, firstColu + j, J);
  else          m_naiveU.applyOnTheRight(firstColu+i, firstColu+j, J);
  if (m_compV)  m_naiveV.middleRows(firstRowW, size).applyOnTheRight(firstColW + i, firstColW + j, J);
}// end deflation 44


// acts on block from (firstCol+shift, firstCol+shift) to (lastCol+shift, lastCol+shift) [inclusive]
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation(Eigen::Index firstCol, Eigen::Index lastCol, Eigen::Index k, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index shift)
{
  using std::sqrt;
  using std::abs;
  const Index length = lastCol + 1 - firstCol;
  
  Block<MatrixXr,Dynamic,1> col0(m_computed, firstCol+shift, firstCol+shift, length, 1);
  Diagonal<MatrixXr> fulldiag(m_computed);
  VectorBlock<Diagonal<MatrixXr>,Dynamic> diag(fulldiag, firstCol+shift, length);
  
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar maxDiag = diag.tail((std::max)(Index(1),length-1)).cwiseAbs().maxCoeff();
  RealScalar epsilon_strict = numext::maxi<RealScalar>(considerZero,NumTraits<RealScalar>::epsilon() * maxDiag);
  RealScalar epsilon_coarse = Literal(8) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(col0.cwiseAbs().maxCoeff(), maxDiag);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif

#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE  
  std::cout << "\ndeflate:" << diag.head(k+1).transpose() << "  |  " << diag.segment(k+1,length-k-1).transpose() << "\n";
#endif
  
  //condition 4.1
  if (diag(0) < epsilon_coarse)
  { 
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
    std::cout << "deflation 4.1, because " << diag(0) << " < " << epsilon_coarse << "\n";
#endif
    diag(0) = epsilon_coarse;
  }

  //condition 4.2
  for (Index i=1;i<length;++i)
    if (abs(col0(i)) < epsilon_strict)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "deflation 4.2, set z(" << i << ") to zero because " << abs(col0(i)) << " < " << epsilon_strict << "  (diag(" << i << ")=" << diag(i) << ")\n";
#endif
      col0(i) = Literal(0);
    }

  //condition 4.3
  for (Index i=1;i<length; i++)
    if (diag(i) < epsilon_coarse)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "deflation 4.3, cancel z(" << i << ")=" << col0(i) << " because diag(" << i << ")=" << diag(i) << " < " << epsilon_coarse << "\n";
#endif
      deflation43(firstCol, shift, i, length);
    }

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "to be sorted: " << diag.transpose() << "\n\n";
  std::cout << "            : " << col0.transpose() << "\n\n";
#endif
  {
    // Check for total deflation
    // If we have a total deflation, then we have to consider col0(0)==diag(0) as a singular value during sorting
    bool total_deflation = (col0.tail(length-1).array()<considerZero).all();
    
    // Sort the diagonal entries, since diag(1:k-1) and diag(k:length) are already sorted, let's do a sorted merge.
    // First, compute the respective permutation.
    Index *permutation = m_workspaceI.data();
    {
      permutation[0] = 0;
      Index p = 1;
      
      // Move deflated diagonal entries at the end.
      for(Index i=1; i<length; ++i)
        if(abs(diag(i))<considerZero)
          permutation[p++] = i;
        
      Index i=1, j=k+1;
      for( ; p < length; ++p)
      {
             if (i > k)             permutation[p] = j++;
        else if (j >= length)       permutation[p] = i++;
        else if (diag(i) < diag(j)) permutation[p] = j++;
        else                        permutation[p] = i++;
      }
    }
    
    // If we have a total deflation, then we have to insert diag(0) at the right place
    if(total_deflation)
    {
      for(Index i=1; i<length; ++i)
      {
        Index pi = permutation[i];
        if(abs(diag(pi))<considerZero || diag(0)<diag(pi))
          permutation[i-1] = permutation[i];
        else
        {
          permutation[i-1] = 0;
          break;
        }
      }
    }
    
    // Current index of each col, and current column of each index
    Index *realInd = m_workspaceI.data()+length;
    Index *realCol = m_workspaceI.data()+2*length;
    
    for(int pos = 0; pos< length; pos++)
    {
      realCol[pos] = pos;
      realInd[pos] = pos;
    }
    
    for(Index i = total_deflation?0:1; i < length; i++)
    {
      const Index pi = permutation[length - (total_deflation ? i+1 : i)];
      const Index J = realCol[pi];
      
      using std::swap;
      // swap diagonal and first column entries:
      swap(diag(i), diag(J));
      if(i!=0 && J!=0) swap(col0(i), col0(J));

      // change columns
      if (m_compU) m_naiveU.col(firstCol+i).segment(firstCol, length + 1).swap(m_naiveU.col(firstCol+J).segment(firstCol, length + 1));
      else         m_naiveU.col(firstCol+i).segment(0, 2)                .swap(m_naiveU.col(firstCol+J).segment(0, 2));
      if (m_compV) m_naiveV.col(firstColW + i).segment(firstRowW, length).swap(m_naiveV.col(firstColW + J).segment(firstRowW, length));

      //update real pos
      const Index realI = realInd[i];
      realCol[realI] = J;
      realCol[pi] = i;
      realInd[J] = realI;
      realInd[i] = pi;
    }
  }
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "sorted: " << diag.transpose().format(bdcsvdfmt) << "\n";
  std::cout << "      : " << col0.transpose() << "\n\n";
#endif
    
  //condition 4.4
  {
    Index i = length-1;
    while(i>0 && (abs(diag(i))<considerZero || abs(col0(i))<considerZero)) --i;
    for(; i>1;--i)
       if( (diag(i) - diag(i-1)) < NumTraits<RealScalar>::epsilon()*maxDiag )
      {
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
        std::cout << "deflation 4.4 with i = " << i << " because " << diag(i) << " - " << diag(i-1) << " == " << (diag(i) - diag(i-1)) << " < " << NumTraits<RealScalar>::epsilon()*/*diag(i)*/maxDiag << "\n";
#endif
        eigen_internal_assert(abs(diag(i) - diag(i-1))<epsilon_coarse && " diagonal entries are not properly sorted");
        deflation44(firstCol, firstCol + shift, firstRowW, firstColW, i-1, i, length);
      }
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  for(Index j=2;j<length;++j)
    assert(diag(j-1)<=diag(j) || abs(diag(j))<considerZero);
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
}//end deflation

/** \svd_module
  *
  * \return the singular value decomposition of \c *this computed by Divide & Conquer algorithm
  *
  * \sa class BDCSVD
  */
template<typename Derived>
BDCSVD<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::bdcSvd(unsigned int computationOptions) const
{
  return BDCSVD<PlainObject>(*this, computationOptions);
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/JacobiSVD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBISVD_H
#define EIGEN_JACOBISVD_H

namespace Eigen { 

namespace internal {
// forward declaration (needed by ICC)
// the empty body is required by MSVC
template<typename MatrixType, int QRPreconditioner,
         bool IsComplex = NumTraits<typename MatrixType::Scalar>::IsComplex>
struct svd_precondition_2x2_block_to_be_real {};

/*** QR preconditioners (R-SVD)
 ***
 *** Their role is to reduce the problem of computing the SVD to the case of a square matrix.
 *** This approach, known as R-SVD, is an optimization for rectangular-enough matrices, and is a requirement for
 *** JacobiSVD which by itself is only able to work on square matrices.
 ***/

enum { PreconditionIfMoreColsThanRows, PreconditionIfMoreRowsThanCols };

template<typename MatrixType, int QRPreconditioner, int Case>
struct qr_preconditioner_should_do_anything
{
  enum { a = MatrixType::RowsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime <= MatrixType::RowsAtCompileTime,
         b = MatrixType::RowsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime != Dynamic &&
             MatrixType::RowsAtCompileTime <= MatrixType::ColsAtCompileTime,
         ret = !( (QRPreconditioner == NoQRPreconditioner) ||
                  (Case == PreconditionIfMoreColsThanRows && bool(a)) ||
                  (Case == PreconditionIfMoreRowsThanCols && bool(b)) )
  };
};

template<typename MatrixType, int QRPreconditioner, int Case,
         bool DoAnything = qr_preconditioner_should_do_anything<MatrixType, QRPreconditioner, Case>::ret
> struct qr_preconditioner_impl {};

template<typename MatrixType, int QRPreconditioner, int Case>
class qr_preconditioner_impl<MatrixType, QRPreconditioner, Case, false>
{
public:
  void allocate(const JacobiSVD<MatrixType, QRPreconditioner>&) {}
  bool run(JacobiSVD<MatrixType, QRPreconditioner>&, const MatrixType&)
  {
    return false;
  }
};

/*** preconditioner using FullPivHouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, FullPivHouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime
  };
  typedef Matrix<Scalar, 1, RowsAtCompileTime, RowMajor, 1, MaxRowsAtCompileTime> WorkspaceType;

  void allocate(const JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
  }

  bool run(JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.matrixQ().evalTo(svd.m_matrixU, m_workspace);
      if(svd.computeV()) svd.m_matrixV = m_qr.colsPermutation();
      return true;
    }
    return false;
  }
private:
  typedef FullPivHouseholderQR<MatrixType> QRType;
  QRType m_qr;
  WorkspaceType m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, FullPivHouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    m_adjoint.resize(svd.cols(), svd.rows());
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.matrixQ().evalTo(svd.m_matrixV, m_workspace);
      if(svd.computeU()) svd.m_matrixU = m_qr.colsPermutation();
      return true;
    }
    else return false;
  }
private:
  typedef FullPivHouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** preconditioner using ColPivHouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, ColPivHouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  void allocate(const JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
    else if (svd.m_computeThinU) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.householderQ().evalTo(svd.m_matrixU, m_workspace);
      else if(svd.m_computeThinU)
      {
        svd.m_matrixU.setIdentity(matrix.rows(), matrix.cols());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixU, m_workspace);
      }
      if(svd.computeV()) svd.m_matrixV = m_qr.colsPermutation();
      return true;
    }
    return false;
  }

private:
  typedef ColPivHouseholderQR<MatrixType> QRType;
  QRType m_qr;
  typename internal::plain_col_type<MatrixType>::type m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, ColPivHouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
    else if (svd.m_computeThinV) m_workspace.resize(svd.rows());
    m_adjoint.resize(svd.cols(), svd.rows());
  }

  bool run(JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);

      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.householderQ().evalTo(svd.m_matrixV, m_workspace);
      else if(svd.m_computeThinV)
      {
        svd.m_matrixV.setIdentity(matrix.cols(), matrix.rows());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixV, m_workspace);
      }
      if(svd.computeU()) svd.m_matrixU = m_qr.colsPermutation();
      return true;
    }
    else return false;
  }

private:
  typedef ColPivHouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** preconditioner using HouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, HouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  void allocate(const JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
    else if (svd.m_computeThinU) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.householderQ().evalTo(svd.m_matrixU, m_workspace);
      else if(svd.m_computeThinU)
      {
        svd.m_matrixU.setIdentity(matrix.rows(), matrix.cols());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixU, m_workspace);
      }
      if(svd.computeV()) svd.m_matrixV.setIdentity(matrix.cols(), matrix.cols());
      return true;
    }
    return false;
  }
private:
  typedef HouseholderQR<MatrixType> QRType;
  QRType m_qr;
  typename internal::plain_col_type<MatrixType>::type m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, HouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
    else if (svd.m_computeThinV) m_workspace.resize(svd.rows());
    m_adjoint.resize(svd.cols(), svd.rows());
  }

  bool run(JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);

      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.householderQ().evalTo(svd.m_matrixV, m_workspace);
      else if(svd.m_computeThinV)
      {
        svd.m_matrixV.setIdentity(matrix.cols(), matrix.rows());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixV, m_workspace);
      }
      if(svd.computeU()) svd.m_matrixU.setIdentity(matrix.rows(), matrix.rows());
      return true;
    }
    else return false;
  }

private:
  typedef HouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** 2x2 SVD implementation
 ***
 *** JacobiSVD consists in performing a series of 2x2 SVD subproblems
 ***/

template<typename MatrixType, int QRPreconditioner>
struct svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner, false>
{
  typedef JacobiSVD<MatrixType, QRPreconditioner> SVD;
  typedef typename MatrixType::RealScalar RealScalar;
  static bool run(typename SVD::WorkMatrixType&, SVD&, Index, Index, RealScalar&) { return true; }
};

template<typename MatrixType, int QRPreconditioner>
struct svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner, true>
{
  typedef JacobiSVD<MatrixType, QRPreconditioner> SVD;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  static bool run(typename SVD::WorkMatrixType& work_matrix, SVD& svd, Index p, Index q, RealScalar& maxDiagEntry)
  {
    using std::sqrt;
    using std::abs;
    Scalar z;
    JacobiRotation<Scalar> rot;
    RealScalar n = sqrt(numext::abs2(work_matrix.coeff(p,p)) + numext::abs2(work_matrix.coeff(q,p)));

    const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
    const RealScalar precision = NumTraits<Scalar>::epsilon();

    if(n==0)
    {
      // make sure first column is zero
      work_matrix.coeffRef(p,p) = work_matrix.coeffRef(q,p) = Scalar(0);

      if(abs(numext::imag(work_matrix.coeff(p,q)))>considerAsZero)
      {
        // work_matrix.coeff(p,q) can be zero if work_matrix.coeff(q,p) is not zero but small enough to underflow when computing n
        z = abs(work_matrix.coeff(p,q)) / work_matrix.coeff(p,q);
        work_matrix.row(p) *= z;
        if(svd.computeU()) svd.m_matrixU.col(p) *= conj(z);
      }
      if(abs(numext::imag(work_matrix.coeff(q,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(q,q)) / work_matrix.coeff(q,q);
        work_matrix.row(q) *= z;
        if(svd.computeU()) svd.m_matrixU.col(q) *= conj(z);
      }
      // otherwise the second row is already zero, so we have nothing to do.
    }
    else
    {
      rot.c() = conj(work_matrix.coeff(p,p)) / n;
      rot.s() = work_matrix.coeff(q,p) / n;
      work_matrix.applyOnTheLeft(p,q,rot);
      if(svd.computeU()) svd.m_matrixU.applyOnTheRight(p,q,rot.adjoint());
      if(abs(numext::imag(work_matrix.coeff(p,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(p,q)) / work_matrix.coeff(p,q);
        work_matrix.col(q) *= z;
        if(svd.computeV()) svd.m_matrixV.col(q) *= z;
      }
      if(abs(numext::imag(work_matrix.coeff(q,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(q,q)) / work_matrix.coeff(q,q);
        work_matrix.row(q) *= z;
        if(svd.computeU()) svd.m_matrixU.col(q) *= conj(z);
      }
    }

    // update largest diagonal entry
    maxDiagEntry = numext::maxi<RealScalar>(maxDiagEntry,numext::maxi<RealScalar>(abs(work_matrix.coeff(p,p)), abs(work_matrix.coeff(q,q))));
    // and check whether the 2x2 block is already diagonal
    RealScalar threshold = numext::maxi<RealScalar>(considerAsZero, precision * maxDiagEntry);
    return abs(work_matrix.coeff(p,q))>threshold || abs(work_matrix.coeff(q,p)) > threshold;
  }
};

template<typename _MatrixType, int QRPreconditioner> 
struct traits<JacobiSVD<_MatrixType,QRPreconditioner> >
        : traits<_MatrixType>
{
  typedef _MatrixType MatrixType;
};

} // end namespace internal

/** \ingroup SVD_Module
  *
  *
  * \class JacobiSVD
  *
  * \brief Two-sided Jacobi SVD decomposition of a rectangular matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the SVD decomposition
  * \tparam QRPreconditioner this optional parameter allows to specify the type of QR decomposition that will be used internally
  *                        for the R-SVD step for non-square matrices. See discussion of possible values below.
  *
  * SVD decomposition consists in decomposing any n-by-p matrix \a A as a product
  *   \f[ A = U S V^* \f]
  * where \a U is a n-by-n unitary, \a V is a p-by-p unitary, and \a S is a n-by-p real positive matrix which is zero outside of its main diagonal;
  * the diagonal entries of S are known as the \em singular \em values of \a A and the columns of \a U and \a V are known as the left
  * and right \em singular \em vectors of \a A respectively.
  *
  * Singular values are always sorted in decreasing order.
  *
  * This JacobiSVD decomposition computes only the singular values by default. If you want \a U or \a V, you need to ask for them explicitly.
  *
  * You can ask for only \em thin \a U or \a V to be computed, meaning the following. In case of a rectangular n-by-p matrix, letting \a m be the
  * smaller value among \a n and \a p, there are only \a m singular vectors; the remaining columns of \a U and \a V do not correspond to actual
  * singular vectors. Asking for \em thin \a U or \a V means asking for only their \a m first columns to be formed. So \a U is then a n-by-m matrix,
  * and \a V is then a p-by-m matrix. Notice that thin \a U and \a V are all you need for (least squares) solving.
  *
  * Here's an example demonstrating basic usage:
  * \include JacobiSVD_basic.cpp
  * Output: \verbinclude JacobiSVD_basic.out
  *
  * This JacobiSVD class is a two-sided Jacobi R-SVD decomposition, ensuring optimal reliability and accuracy. The downside is that it's slower than
  * bidiagonalizing SVD algorithms for large square matrices; however its complexity is still \f$ O(n^2p) \f$ where \a n is the smaller dimension and
  * \a p is the greater dimension, meaning that it is still of the same order of complexity as the faster bidiagonalizing R-SVD algorithms.
  * In particular, like any R-SVD, it takes advantage of non-squareness in that its complexity is only linear in the greater dimension.
  *
  * If the input matrix has inf or nan coefficients, the result of the computation is undefined, but the computation is guaranteed to
  * terminate in finite (and reasonable) time.
  *
  * The possible values for QRPreconditioner are:
  * \li ColPivHouseholderQRPreconditioner is the default. In practice it's very safe. It uses column-pivoting QR.
  * \li FullPivHouseholderQRPreconditioner, is the safest and slowest. It uses full-pivoting QR.
  *     Contrary to other QRs, it doesn't allow computing thin unitaries.
  * \li HouseholderQRPreconditioner is the fastest, and less safe and accurate than the pivoting variants. It uses non-pivoting QR.
  *     This is very similar in safety and accuracy to the bidiagonalization process used by bidiagonalizing SVD algorithms (since bidiagonalization
  *     is inherently non-pivoting). However the resulting SVD is still more reliable than bidiagonalizing SVDs because the Jacobi-based iterarive
  *     process is more reliable than the optimized bidiagonal SVD iterations.
  * \li NoQRPreconditioner allows not to use a QR preconditioner at all. This is useful if you know that you will only be computing
  *     JacobiSVD decompositions of square matrices. Non-square matrices require a QR preconditioner. Using this option will result in
  *     faster compilation and smaller executable code. It won't significantly speed up computation, since JacobiSVD is always checking
  *     if QR preconditioning is needed before applying it anyway.
  *
  * \sa MatrixBase::jacobiSvd()
  */
template<typename _MatrixType, int QRPreconditioner> class JacobiSVD
 : public SVDBase<JacobiSVD<_MatrixType,QRPreconditioner> >
{
    typedef SVDBase<JacobiSVD> Base;
  public:

    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime),
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
      MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime,MaxColsAtCompileTime),
      MatrixOptions = MatrixType::Options
    };

    typedef typename Base::MatrixUType MatrixUType;
    typedef typename Base::MatrixVType MatrixVType;
    typedef typename Base::SingularValuesType SingularValuesType;
    
    typedef typename internal::plain_row_type<MatrixType>::type RowType;
    typedef typename internal::plain_col_type<MatrixType>::type ColType;
    typedef Matrix<Scalar, DiagSizeAtCompileTime, DiagSizeAtCompileTime,
                   MatrixOptions, MaxDiagSizeAtCompileTime, MaxDiagSizeAtCompileTime>
            WorkMatrixType;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via JacobiSVD::compute(const MatrixType&).
      */
    JacobiSVD()
    {}


    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem size.
      * \sa JacobiSVD()
      */
    JacobiSVD(Index rows, Index cols, unsigned int computationOptions = 0)
    {
      allocate(rows, cols, computationOptions);
    }

    /** \brief Constructor performing the decomposition of given matrix.
     *
     * \param matrix the matrix to decompose
     * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
     *                           By default, none is computed. This is a bit-field, the possible bits are #ComputeFullU, #ComputeThinU,
     *                           #ComputeFullV, #ComputeThinV.
     *
     * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
     * available with the (non-default) FullPivHouseholderQR preconditioner.
     */
    explicit JacobiSVD(const MatrixType& matrix, unsigned int computationOptions = 0)
    {
      compute(matrix, computationOptions);
    }

    /** \brief Method performing the decomposition of given matrix using custom options.
     *
     * \param matrix the matrix to decompose
     * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
     *                           By default, none is computed. This is a bit-field, the possible bits are #ComputeFullU, #ComputeThinU,
     *                           #ComputeFullV, #ComputeThinV.
     *
     * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
     * available with the (non-default) FullPivHouseholderQR preconditioner.
     */
    JacobiSVD& compute(const MatrixType& matrix, unsigned int computationOptions);

    /** \brief Method performing the decomposition of given matrix using current options.
     *
     * \param matrix the matrix to decompose
     *
     * This method uses the current \a computationOptions, as already passed to the constructor or to compute(const MatrixType&, unsigned int).
     */
    JacobiSVD& compute(const MatrixType& matrix)
    {
      return compute(matrix, m_computationOptions);
    }

    using Base::computeU;
    using Base::computeV;
    using Base::rows;
    using Base::cols;
    using Base::rank;

  private:
    void allocate(Index rows, Index cols, unsigned int computationOptions);

  protected:
    using Base::m_matrixU;
    using Base::m_matrixV;
    using Base::m_singularValues;
    using Base::m_info;
    using Base::m_isInitialized;
    using Base::m_isAllocated;
    using Base::m_usePrescribedThreshold;
    using Base::m_computeFullU;
    using Base::m_computeThinU;
    using Base::m_computeFullV;
    using Base::m_computeThinV;
    using Base::m_computationOptions;
    using Base::m_nonzeroSingularValues;
    using Base::m_rows;
    using Base::m_cols;
    using Base::m_diagSize;
    using Base::m_prescribedThreshold;
    WorkMatrixType m_workMatrix;

    template<typename __MatrixType, int _QRPreconditioner, bool _IsComplex>
    friend struct internal::svd_precondition_2x2_block_to_be_real;
    template<typename __MatrixType, int _QRPreconditioner, int _Case, bool _DoAnything>
    friend struct internal::qr_preconditioner_impl;

    internal::qr_preconditioner_impl<MatrixType, QRPreconditioner, internal::PreconditionIfMoreColsThanRows> m_qr_precond_morecols;
    internal::qr_preconditioner_impl<MatrixType, QRPreconditioner, internal::PreconditionIfMoreRowsThanCols> m_qr_precond_morerows;
    MatrixType m_scaledMatrix;
};

template<typename MatrixType, int QRPreconditioner>
void JacobiSVD<MatrixType, QRPreconditioner>::allocate(Eigen::Index rows, Eigen::Index cols, unsigned int computationOptions)
{
  eigen_assert(rows >= 0 && cols >= 0);

  if (m_isAllocated &&
      rows == m_rows &&
      cols == m_cols &&
      computationOptions == m_computationOptions)
  {
    return;
  }

  m_rows = rows;
  m_cols = cols;
  m_info = Success;
  m_isInitialized = false;
  m_isAllocated = true;
  m_computationOptions = computationOptions;
  m_computeFullU = (computationOptions & ComputeFullU) != 0;
  m_computeThinU = (computationOptions & ComputeThinU) != 0;
  m_computeFullV = (computationOptions & ComputeFullV) != 0;
  m_computeThinV = (computationOptions & ComputeThinV) != 0;
  eigen_assert(!(m_computeFullU && m_computeThinU) && "JacobiSVD: you can't ask for both full and thin U");
  eigen_assert(!(m_computeFullV && m_computeThinV) && "JacobiSVD: you can't ask for both full and thin V");
  eigen_assert(EIGEN_IMPLIES(m_computeThinU || m_computeThinV, MatrixType::ColsAtCompileTime==Dynamic) &&
              "JacobiSVD: thin U and V are only available when your matrix has a dynamic number of columns.");
  if (QRPreconditioner == FullPivHouseholderQRPreconditioner)
  {
      eigen_assert(!(m_computeThinU || m_computeThinV) &&
              "JacobiSVD: can't compute thin U or thin V with the FullPivHouseholderQR preconditioner. "
              "Use the ColPivHouseholderQR preconditioner instead.");
  }
  m_diagSize = (std::min)(m_rows, m_cols);
  m_singularValues.resize(m_diagSize);
  if(RowsAtCompileTime==Dynamic)
    m_matrixU.resize(m_rows, m_computeFullU ? m_rows
                            : m_computeThinU ? m_diagSize
                            : 0);
  if(ColsAtCompileTime==Dynamic)
    m_matrixV.resize(m_cols, m_computeFullV ? m_cols
                            : m_computeThinV ? m_diagSize
                            : 0);
  m_workMatrix.resize(m_diagSize, m_diagSize);
  
  if(m_cols>m_rows)   m_qr_precond_morecols.allocate(*this);
  if(m_rows>m_cols)   m_qr_precond_morerows.allocate(*this);
  if(m_rows!=m_cols)  m_scaledMatrix.resize(rows,cols);
}

template<typename MatrixType, int QRPreconditioner>
JacobiSVD<MatrixType, QRPreconditioner>&
JacobiSVD<MatrixType, QRPreconditioner>::compute(const MatrixType& matrix, unsigned int computationOptions)
{
  using std::abs;
  allocate(matrix.rows(), matrix.cols(), computationOptions);

  // currently we stop when we reach precision 2*epsilon as the last bit of precision can require an unreasonable number of iterations,
  // only worsening the precision of U and V as we accumulate more rotations
  const RealScalar precision = RealScalar(2) * NumTraits<Scalar>::epsilon();

  // limit for denormal numbers to be considered zero in order to avoid infinite loops (see bug 286)
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  // Scaling factor to reduce over/under-flows
  RealScalar scale = matrix.cwiseAbs().template maxCoeff<PropagateNaN>();
  if (!(numext::isfinite)(scale)) {
    m_isInitialized = true;
    m_info = InvalidInput;
    return *this;
  }
  if(scale==RealScalar(0)) scale = RealScalar(1);
  
  /*** step 1. The R-SVD step: we use a QR decomposition to reduce to the case of a square matrix */

  if(m_rows!=m_cols)
  {
    m_scaledMatrix = matrix / scale;
    m_qr_precond_morecols.run(*this, m_scaledMatrix);
    m_qr_precond_morerows.run(*this, m_scaledMatrix);
  }
  else
  {
    m_workMatrix = matrix.block(0,0,m_diagSize,m_diagSize) / scale;
    if(m_computeFullU) m_matrixU.setIdentity(m_rows,m_rows);
    if(m_computeThinU) m_matrixU.setIdentity(m_rows,m_diagSize);
    if(m_computeFullV) m_matrixV.setIdentity(m_cols,m_cols);
    if(m_computeThinV) m_matrixV.setIdentity(m_cols, m_diagSize);
  }

  /*** step 2. The main Jacobi SVD iteration. ***/
  RealScalar maxDiagEntry = m_workMatrix.cwiseAbs().diagonal().maxCoeff();

  bool finished = false;
  while(!finished)
  {
    finished = true;

    // do a sweep: for all index pairs (p,q), perform SVD of the corresponding 2x2 sub-matrix

    for(Index p = 1; p < m_diagSize; ++p)
    {
      for(Index q = 0; q < p; ++q)
      {
        // if this 2x2 sub-matrix is not diagonal already...
        // notice that this comparison will evaluate to false if any NaN is involved, ensuring that NaN's don't
        // keep us iterating forever. Similarly, small denormal numbers are considered zero.
        RealScalar threshold = numext::maxi<RealScalar>(considerAsZero, precision * maxDiagEntry);
        if(abs(m_workMatrix.coeff(p,q))>threshold || abs(m_workMatrix.coeff(q,p)) > threshold)
        {
          finished = false;
          // perform SVD decomposition of 2x2 sub-matrix corresponding to indices p,q to make it diagonal
          // the complex to real operation returns true if the updated 2x2 block is not already diagonal
          if(internal::svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner>::run(m_workMatrix, *this, p, q, maxDiagEntry))
          {
            JacobiRotation<RealScalar> j_left, j_right;
            internal::real_2x2_jacobi_svd(m_workMatrix, p, q, &j_left, &j_right);

            // accumulate resulting Jacobi rotations
            m_workMatrix.applyOnTheLeft(p,q,j_left);
            if(computeU()) m_matrixU.applyOnTheRight(p,q,j_left.transpose());

            m_workMatrix.applyOnTheRight(p,q,j_right);
            if(computeV()) m_matrixV.applyOnTheRight(p,q,j_right);

            // keep track of the largest diagonal coefficient
            maxDiagEntry = numext::maxi<RealScalar>(maxDiagEntry,numext::maxi<RealScalar>(abs(m_workMatrix.coeff(p,p)), abs(m_workMatrix.coeff(q,q))));
          }
        }
      }
    }
  }

  /*** step 3. The work matrix is now diagonal, so ensure it's positive so its diagonal entries are the singular values ***/

  for(Index i = 0; i < m_diagSize; ++i)
  {
    // For a complex matrix, some diagonal coefficients might note have been
    // treated by svd_precondition_2x2_block_to_be_real, and the imaginary part
    // of some diagonal entry might not be null.
    if(NumTraits<Scalar>::IsComplex && abs(numext::imag(m_workMatrix.coeff(i,i)))>considerAsZero)
    {
      RealScalar a = abs(m_workMatrix.coeff(i,i));
      m_singularValues.coeffRef(i) = abs(a);
      if(computeU()) m_matrixU.col(i) *= m_workMatrix.coeff(i,i)/a;
    }
    else
    {
      // m_workMatrix.coeff(i,i) is already real, no difficulty:
      RealScalar a = numext::real(m_workMatrix.coeff(i,i));
      m_singularValues.coeffRef(i) = abs(a);
      if(computeU() && (a<RealScalar(0))) m_matrixU.col(i) = -m_matrixU.col(i);
    }
  }
  
  m_singularValues *= scale;

  /*** step 4. Sort singular values in descending order and compute the number of nonzero singular values ***/

  m_nonzeroSingularValues = m_diagSize;
  for(Index i = 0; i < m_diagSize; i++)
  {
    Index pos;
    RealScalar maxRemainingSingularValue = m_singularValues.tail(m_diagSize-i).maxCoeff(&pos);
    if(maxRemainingSingularValue == RealScalar(0))
    {
      m_nonzeroSingularValues = i;
      break;
    }
    if(pos)
    {
      pos += i;
      std::swap(m_singularValues.coeffRef(i), m_singularValues.coeffRef(pos));
      if(computeU()) m_matrixU.col(pos).swap(m_matrixU.col(i));
      if(computeV()) m_matrixV.col(pos).swap(m_matrixV.col(i));
    }
  }

  m_isInitialized = true;
  return *this;
}

/** \svd_module
  *
  * \return the singular value decomposition of \c *this computed by two-sided
  * Jacobi transformations.
  *
  * \sa class JacobiSVD
  */
template<typename Derived>
JacobiSVD<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::jacobiSvd(unsigned int computationOptions) const
{
  return JacobiSVD<PlainObject>(*this, computationOptions);
}

} // end namespace Eigen

#endif // EIGEN_JACOBISVD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/JacobiSVD_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Singular Value Decomposition - SVD.
 ********************************************************************************
*/

#ifndef EIGEN_JACOBISVD_LAPACKE_H
#define EIGEN_JACOBISVD_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SVD(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_PREFIX, EIGCOLROW, LAPACKE_COLROW) \
template<> inline \
JacobiSVD<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>, ColPivHouseholderQRPreconditioner>& \
JacobiSVD<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>, ColPivHouseholderQRPreconditioner>::compute(const Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>& matrix, unsigned int computationOptions) \
{ \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> MatrixType; \
  /*typedef MatrixType::Scalar Scalar;*/ \
  /*typedef MatrixType::RealScalar RealScalar;*/ \
  allocate(matrix.rows(), matrix.cols(), computationOptions); \
\
  /*const RealScalar precision = RealScalar(2) * NumTraits<Scalar>::epsilon();*/ \
  m_nonzeroSingularValues = m_diagSize; \
\
  lapack_int lda = internal::convert_index<lapack_int>(matrix.outerStride()), ldu, ldvt; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobu, jobvt; \
  LAPACKE_TYPE *u, *vt, dummy; \
  jobu  = (m_computeFullU) ? 'A' : (m_computeThinU) ? 'S' : 'N'; \
  jobvt = (m_computeFullV) ? 'A' : (m_computeThinV) ? 'S' : 'N'; \
  if (computeU()) { \
    ldu  = internal::convert_index<lapack_int>(m_matrixU.outerStride()); \
    u    = (LAPACKE_TYPE*)m_matrixU.data(); \
  } else { ldu=1; u=&dummy; }\
  MatrixType localV; \
  lapack_int vt_rows = (m_computeFullV) ? internal::convert_index<lapack_int>(m_cols) : (m_computeThinV) ? internal::convert_index<lapack_int>(m_diagSize) : 1; \
  if (computeV()) { \
    localV.resize(vt_rows, m_cols); \
    ldvt  = internal::convert_index<lapack_int>(localV.outerStride()); \
    vt   = (LAPACKE_TYPE*)localV.data(); \
  } else { ldvt=1; vt=&dummy; }\
  Matrix<LAPACKE_RTYPE, Dynamic, Dynamic> superb; superb.resize(m_diagSize, 1); \
  MatrixType m_temp; m_temp = matrix; \
  LAPACKE_##LAPACKE_PREFIX##gesvd( matrix_order, jobu, jobvt, internal::convert_index<lapack_int>(m_rows), internal::convert_index<lapack_int>(m_cols), (LAPACKE_TYPE*)m_temp.data(), lda, (LAPACKE_RTYPE*)m_singularValues.data(), u, ldu, vt, ldvt, superb.data()); \
  if (computeV()) m_matrixV = localV.adjoint(); \
 /* for(int i=0;i<m_diagSize;i++) if (m_singularValues.coeffRef(i) < precision) { m_nonzeroSingularValues--; m_singularValues.coeffRef(i)=RealScalar(0);}*/ \
  m_isInitialized = true; \
  return *this; \
}

EIGEN_LAPACKE_SVD(double,   double,                double, d, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(float,    float,                 float , s, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(dcomplex, lapack_complex_double, double, z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(scomplex, lapack_complex_float,  float , c, ColMajor, LAPACK_COL_MAJOR)

EIGEN_LAPACKE_SVD(double,   double,                double, d, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(float,    float,                 float , s, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(dcomplex, lapack_complex_double, double, z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(scomplex, lapack_complex_float,  float , c, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_JACOBISVD_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/SVDBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Copyright (C) 2013 Gauthier Brun <brun.gauthier@gmail.com>
// Copyright (C) 2013 Nicolas Carre <nicolas.carre@ensimag.fr>
// Copyright (C) 2013 Jean Ceccato <jean.ceccato@ensimag.fr>
// Copyright (C) 2013 Pierre Zoppitelli <pierre.zoppitelli@ensimag.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SVDBASE_H
#define EIGEN_SVDBASE_H

namespace Eigen {

namespace internal {
template<typename Derived> struct traits<SVDBase<Derived> >
 : traits<Derived>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};
}

/** \ingroup SVD_Module
 *
 *
 * \class SVDBase
 *
 * \brief Base class of SVD algorithms
 *
 * \tparam Derived the type of the actual SVD decomposition
 *
 * SVD decomposition consists in decomposing any n-by-p matrix \a A as a product
 *   \f[ A = U S V^* \f]
 * where \a U is a n-by-n unitary, \a V is a p-by-p unitary, and \a S is a n-by-p real positive matrix which is zero outside of its main diagonal;
 * the diagonal entries of S are known as the \em singular \em values of \a A and the columns of \a U and \a V are known as the left
 * and right \em singular \em vectors of \a A respectively.
 *
 * Singular values are always sorted in decreasing order.
 *
 * 
 * You can ask for only \em thin \a U or \a V to be computed, meaning the following. In case of a rectangular n-by-p matrix, letting \a m be the
 * smaller value among \a n and \a p, there are only \a m singular vectors; the remaining columns of \a U and \a V do not correspond to actual
 * singular vectors. Asking for \em thin \a U or \a V means asking for only their \a m first columns to be formed. So \a U is then a n-by-m matrix,
 * and \a V is then a p-by-m matrix. Notice that thin \a U and \a V are all you need for (least squares) solving.
 * 
 * The status of the computation can be retrived using the \a info() method. Unless \a info() returns \a Success, the results should be not
 * considered well defined.
 *  
 * If the input matrix has inf or nan coefficients, the result of the computation is undefined, and \a info() will return \a InvalidInput, but the computation is guaranteed to
 * terminate in finite (and reasonable) time.
 * \sa class BDCSVD, class JacobiSVD
 */
template<typename Derived> class SVDBase
 : public SolverBase<SVDBase<Derived> >
{
public: 
   
  template<typename Derived_>
  friend struct internal::solve_assertion;

  typedef typename internal::traits<Derived>::MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  typedef typename Eigen::internal::traits<SVDBase>::StorageIndex StorageIndex;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime),
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime,MaxColsAtCompileTime),
    MatrixOptions = MatrixType::Options
  };

  typedef Matrix<Scalar, RowsAtCompileTime, RowsAtCompileTime, MatrixOptions, MaxRowsAtCompileTime, MaxRowsAtCompileTime> MatrixUType;
  typedef Matrix<Scalar, ColsAtCompileTime, ColsAtCompileTime, MatrixOptions, MaxColsAtCompileTime, MaxColsAtCompileTime> MatrixVType;
  typedef typename internal::plain_diag_type<MatrixType, RealScalar>::type SingularValuesType;
  
  Derived& derived() { return *static_cast<Derived*>(this); }
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  /** \returns the \a U matrix.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p,
   * the U matrix is n-by-n if you asked for \link Eigen::ComputeFullU ComputeFullU \endlink, and is n-by-m if you asked for \link Eigen::ComputeThinU ComputeThinU \endlink.
   *
   * The \a m first columns of \a U are the left singular vectors of the matrix being decomposed.
   *
   * This method asserts that you asked for \a U to be computed.
   */
  const MatrixUType& matrixU() const
  {
    _check_compute_assertions();
    eigen_assert(computeU() && "This SVD decomposition didn't compute U. Did you ask for it?");
    return m_matrixU;
  }

  /** \returns the \a V matrix.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p,
   * the V matrix is p-by-p if you asked for \link Eigen::ComputeFullV ComputeFullV \endlink, and is p-by-m if you asked for \link Eigen::ComputeThinV ComputeThinV \endlink.
   *
   * The \a m first columns of \a V are the right singular vectors of the matrix being decomposed.
   *
   * This method asserts that you asked for \a V to be computed.
   */
  const MatrixVType& matrixV() const
  {
    _check_compute_assertions();
    eigen_assert(computeV() && "This SVD decomposition didn't compute V. Did you ask for it?");
    return m_matrixV;
  }

  /** \returns the vector of singular values.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p, the
   * returned vector has size \a m.  Singular values are always sorted in decreasing order.
   */
  const SingularValuesType& singularValues() const
  {
    _check_compute_assertions();
    return m_singularValues;
  }

  /** \returns the number of singular values that are not exactly 0 */
  Index nonzeroSingularValues() const
  {
    _check_compute_assertions();
    return m_nonzeroSingularValues;
  }
  
  /** \returns the rank of the matrix of which \c *this is the SVD.
    *
    * \note This method has to determine which singular values should be considered nonzero.
    *       For that, it uses the threshold value that you can control by calling
    *       setThreshold(const RealScalar&).
    */
  inline Index rank() const
  {
    using std::abs;
    _check_compute_assertions();
    if(m_singularValues.size()==0) return 0;
    RealScalar premultiplied_threshold = numext::maxi<RealScalar>(m_singularValues.coeff(0) * threshold(), (std::numeric_limits<RealScalar>::min)());
    Index i = m_nonzeroSingularValues-1;
    while(i>=0 && m_singularValues.coeff(i) < premultiplied_threshold) --i;
    return i+1;
  }
  
  /** Allows to prescribe a threshold to be used by certain methods, such as rank() and solve(),
    * which need to determine when singular values are to be considered nonzero.
    * This is not used for the SVD decomposition itself.
    *
    * When it needs to get the threshold value, Eigen calls threshold().
    * The default is \c NumTraits<Scalar>::epsilon()
    *
    * \param threshold The new value to use as the threshold.
    *
    * A singular value will be considered nonzero if its value is strictly greater than
    *  \f$ \vert singular value \vert \leqslant threshold \times \vert max singular value \vert \f$.
    *
    * If you want to come back to the default behavior, call setThreshold(Default_t)
    */
  Derived& setThreshold(const RealScalar& threshold)
  {
    m_usePrescribedThreshold = true;
    m_prescribedThreshold = threshold;
    return derived();
  }

  /** Allows to come back to the default behavior, letting Eigen use its default formula for
    * determining the threshold.
    *
    * You should pass the special object Eigen::Default as parameter here.
    * \code svd.setThreshold(Eigen::Default); \endcode
    *
    * See the documentation of setThreshold(const RealScalar&).
    */
  Derived& setThreshold(Default_t)
  {
    m_usePrescribedThreshold = false;
    return derived();
  }

  /** Returns the threshold that will be used by certain methods such as rank().
    *
    * See the documentation of setThreshold(const RealScalar&).
    */
  RealScalar threshold() const
  {
    eigen_assert(m_isInitialized || m_usePrescribedThreshold);
    // this temporary is needed to workaround a MSVC issue
    Index diagSize = (std::max<Index>)(1,m_diagSize);
    return m_usePrescribedThreshold ? m_prescribedThreshold
                                    : RealScalar(diagSize)*NumTraits<Scalar>::epsilon();
  }

  /** \returns true if \a U (full or thin) is asked for in this SVD decomposition */
  inline bool computeU() const { return m_computeFullU || m_computeThinU; }
  /** \returns true if \a V (full or thin) is asked for in this SVD decomposition */
  inline bool computeV() const { return m_computeFullV || m_computeThinV; }

  inline Index rows() const { return m_rows; }
  inline Index cols() const { return m_cols; }
  
  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** \returns a (least squares) solution of \f$ A x = b \f$ using the current SVD decomposition of A.
    *
    * \param b the right-hand-side of the equation to solve.
    *
    * \note Solving requires both U and V to be computed. Thin U and V are enough, there is no need for full U or V.
    *
    * \note SVD solving is implicitly least-squares. Thus, this method serves both purposes of exact solving and least-squares solving.
    * In other words, the returned solution is guaranteed to minimize the Euclidean norm \f$ \Vert A x - b \Vert \f$.
    */
  template<typename Rhs>
  inline const Solve<Derived, Rhs>
  solve(const MatrixBase<Rhs>& b) const;
  #endif


  /** \brief Reports whether previous computation was successful.
   *
   * \returns \c Success if computation was successful.
   */
  EIGEN_DEVICE_FUNC
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "SVD is not initialized.");
    return m_info;
  }

  #ifndef EIGEN_PARSED_BY_DOXYGEN
  template<typename RhsType, typename DstType>
  void _solve_impl(const RhsType &rhs, DstType &dst) const;

  template<bool Conjugate, typename RhsType, typename DstType>
  void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
  #endif

protected:

  static void check_template_parameters()
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
  }

  void _check_compute_assertions() const {
    eigen_assert(m_isInitialized && "SVD is not initialized.");
  }

  template<bool Transpose_, typename Rhs>
  void _check_solve_assertion(const Rhs& b) const {
      EIGEN_ONLY_USED_FOR_DEBUG(b);
      _check_compute_assertions();
      eigen_assert(computeU() && computeV() && "SVDBase::solve(): Both unitaries U and V are required to be computed (thin unitaries suffice).");
      eigen_assert((Transpose_?cols():rows())==b.rows() && "SVDBase::solve(): invalid number of rows of the right hand side matrix b");
  }

  // return true if already allocated
  bool allocate(Index rows, Index cols, unsigned int computationOptions) ;

  MatrixUType m_matrixU;
  MatrixVType m_matrixV;
  SingularValuesType m_singularValues;
  ComputationInfo m_info;
  bool m_isInitialized, m_isAllocated, m_usePrescribedThreshold;
  bool m_computeFullU, m_computeThinU;
  bool m_computeFullV, m_computeThinV;
  unsigned int m_computationOptions;
  Index m_nonzeroSingularValues, m_rows, m_cols, m_diagSize;
  RealScalar m_prescribedThreshold;

  /** \brief Default Constructor.
   *
   * Default constructor of SVDBase
   */
  SVDBase()
    : m_info(Success),
      m_isInitialized(false),
      m_isAllocated(false),
      m_usePrescribedThreshold(false),
      m_computeFullU(false),
      m_computeThinU(false),
      m_computeFullV(false),
      m_computeThinV(false),
      m_computationOptions(0),
      m_rows(-1), m_cols(-1), m_diagSize(0)
  {
    check_template_parameters();
  }


};

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename Derived>
template<typename RhsType, typename DstType>
void SVDBase<Derived>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  // A = U S V^*
  // So A^{-1} = V S^{-1} U^*

  Matrix<typename RhsType::Scalar, Dynamic, RhsType::ColsAtCompileTime, 0, MatrixType::MaxRowsAtCompileTime, RhsType::MaxColsAtCompileTime> tmp;
  Index l_rank = rank();
  tmp.noalias() =  m_matrixU.leftCols(l_rank).adjoint() * rhs;
  tmp = m_singularValues.head(l_rank).asDiagonal().inverse() * tmp;
  dst = m_matrixV.leftCols(l_rank) * tmp;
}

template<typename Derived>
template<bool Conjugate, typename RhsType, typename DstType>
void SVDBase<Derived>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  // A = U S V^*
  // So  A^{-*} = U S^{-1} V^*
  // And A^{-T} = U_conj S^{-1} V^T
  Matrix<typename RhsType::Scalar, Dynamic, RhsType::ColsAtCompileTime, 0, MatrixType::MaxRowsAtCompileTime, RhsType::MaxColsAtCompileTime> tmp;
  Index l_rank = rank();

  tmp.noalias() =  m_matrixV.leftCols(l_rank).transpose().template conjugateIf<Conjugate>() * rhs;
  tmp = m_singularValues.head(l_rank).asDiagonal().inverse() * tmp;
  dst = m_matrixU.template conjugateIf<!Conjugate>().leftCols(l_rank) * tmp;
}
#endif

template<typename MatrixType>
bool SVDBase<MatrixType>::allocate(Index rows, Index cols, unsigned int computationOptions)
{
  eigen_assert(rows >= 0 && cols >= 0);

  if (m_isAllocated &&
      rows == m_rows &&
      cols == m_cols &&
      computationOptions == m_computationOptions)
  {
    return true;
  }

  m_rows = rows;
  m_cols = cols;
  m_info = Success;
  m_isInitialized = false;
  m_isAllocated = true;
  m_computationOptions = computationOptions;
  m_computeFullU = (computationOptions & ComputeFullU) != 0;
  m_computeThinU = (computationOptions & ComputeThinU) != 0;
  m_computeFullV = (computationOptions & ComputeFullV) != 0;
  m_computeThinV = (computationOptions & ComputeThinV) != 0;
  eigen_assert(!(m_computeFullU && m_computeThinU) && "SVDBase: you can't ask for both full and thin U");
  eigen_assert(!(m_computeFullV && m_computeThinV) && "SVDBase: you can't ask for both full and thin V");
  eigen_assert(EIGEN_IMPLIES(m_computeThinU || m_computeThinV, MatrixType::ColsAtCompileTime==Dynamic) &&
	       "SVDBase: thin U and V are only available when your matrix has a dynamic number of columns.");

  m_diagSize = (std::min)(m_rows, m_cols);
  m_singularValues.resize(m_diagSize);
  if(RowsAtCompileTime==Dynamic)
    m_matrixU.resize(m_rows, m_computeFullU ? m_rows : m_computeThinU ? m_diagSize : 0);
  if(ColsAtCompileTime==Dynamic)
    m_matrixV.resize(m_cols, m_computeFullV ? m_cols : m_computeThinV ? m_diagSize : 0);

  return false;
}

}// end namespace

#endif // EIGEN_SVDBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/UpperBidiagonalization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BIDIAGONALIZATION_H
#define EIGEN_BIDIAGONALIZATION_H

namespace Eigen { 

namespace internal {
// UpperBidiagonalization will probably be replaced by a Bidiagonalization class, don't want to make it stable API.
// At the same time, it's useful to keep for now as it's about the only thing that is testing the BandMatrix class.

template<typename _MatrixType> class UpperBidiagonalization
{
  public:

    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      ColsAtCompileTimeMinusOne = internal::decrement_size<ColsAtCompileTime>::ret
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    typedef Matrix<Scalar, 1, ColsAtCompileTime> RowVectorType;
    typedef Matrix<Scalar, RowsAtCompileTime, 1> ColVectorType;
    typedef BandMatrix<RealScalar, ColsAtCompileTime, ColsAtCompileTime, 1, 0, RowMajor> BidiagonalType;
    typedef Matrix<Scalar, ColsAtCompileTime, 1> DiagVectorType;
    typedef Matrix<Scalar, ColsAtCompileTimeMinusOne, 1> SuperDiagVectorType;
    typedef HouseholderSequence<
              const MatrixType,
              const typename internal::remove_all<typename Diagonal<const MatrixType,0>::ConjugateReturnType>::type
            > HouseholderUSequenceType;
    typedef HouseholderSequence<
              const typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type,
              Diagonal<const MatrixType,1>,
              OnTheRight
            > HouseholderVSequenceType;
    
    /**
    * \brief Default Constructor.
    *
    * The default constructor is useful in cases in which the user intends to
    * perform decompositions via Bidiagonalization::compute(const MatrixType&).
    */
    UpperBidiagonalization() : m_householder(), m_bidiagonal(), m_isInitialized(false) {}

    explicit UpperBidiagonalization(const MatrixType& matrix)
      : m_householder(matrix.rows(), matrix.cols()),
        m_bidiagonal(matrix.cols(), matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix);
    }
    
    UpperBidiagonalization& compute(const MatrixType& matrix);
    UpperBidiagonalization& computeUnblocked(const MatrixType& matrix);
    
    const MatrixType& householder() const { return m_householder; }
    const BidiagonalType& bidiagonal() const { return m_bidiagonal; }
    
    const HouseholderUSequenceType householderU() const
    {
      eigen_assert(m_isInitialized && "UpperBidiagonalization is not initialized.");
      return HouseholderUSequenceType(m_householder, m_householder.diagonal().conjugate());
    }

    const HouseholderVSequenceType householderV() // const here gives nasty errors and i'm lazy
    {
      eigen_assert(m_isInitialized && "UpperBidiagonalization is not initialized.");
      return HouseholderVSequenceType(m_householder.conjugate(), m_householder.const_derived().template diagonal<1>())
             .setLength(m_householder.cols()-1)
             .setShift(1);
    }
    
  protected:
    MatrixType m_householder;
    BidiagonalType m_bidiagonal;
    bool m_isInitialized;
};

// Standard upper bidiagonalization without fancy optimizations
// This version should be faster for small matrix size
template<typename MatrixType>
void upperbidiagonalization_inplace_unblocked(MatrixType& mat,
                                              typename MatrixType::RealScalar *diagonal,
                                              typename MatrixType::RealScalar *upper_diagonal,
                                              typename MatrixType::Scalar* tempData = 0)
{
  typedef typename MatrixType::Scalar Scalar;

  Index rows = mat.rows();
  Index cols = mat.cols();

  typedef Matrix<Scalar,Dynamic,1,ColMajor,MatrixType::MaxRowsAtCompileTime,1> TempType;
  TempType tempVector;
  if(tempData==0)
  {
    tempVector.resize(rows);
    tempData = tempVector.data();
  }

  for (Index k = 0; /* breaks at k==cols-1 below */ ; ++k)
  {
    Index remainingRows = rows - k;
    Index remainingCols = cols - k - 1;

    // construct left householder transform in-place in A
    mat.col(k).tail(remainingRows)
       .makeHouseholderInPlace(mat.coeffRef(k,k), diagonal[k]);
    // apply householder transform to remaining part of A on the left
    mat.bottomRightCorner(remainingRows, remainingCols)
       .applyHouseholderOnTheLeft(mat.col(k).tail(remainingRows-1), mat.coeff(k,k), tempData);

    if(k == cols-1) break;

    // construct right householder transform in-place in mat
    mat.row(k).tail(remainingCols)
       .makeHouseholderInPlace(mat.coeffRef(k,k+1), upper_diagonal[k]);
    // apply householder transform to remaining part of mat on the left
    mat.bottomRightCorner(remainingRows-1, remainingCols)
       .applyHouseholderOnTheRight(mat.row(k).tail(remainingCols-1).adjoint(), mat.coeff(k,k+1), tempData);
  }
}

/** \internal
  * Helper routine for the block reduction to upper bidiagonal form.
  *
  * Let's partition the matrix A:
  * 
  *      | A00 A01 |
  *  A = |         |
  *      | A10 A11 |
  *
  * This function reduces to bidiagonal form the left \c rows x \a blockSize vertical panel [A00/A10]
  * and the \a blockSize x \c cols horizontal panel [A00 A01] of the matrix \a A. The bottom-right block A11
  * is updated using matrix-matrix products:
  *   A22 -= V * Y^T - X * U^T
  * where V and U contains the left and right Householder vectors. U and V are stored in A10, and A01
  * respectively, and the update matrices X and Y are computed during the reduction.
  * 
  */
template<typename MatrixType>
void upperbidiagonalization_blocked_helper(MatrixType& A,
                                           typename MatrixType::RealScalar *diagonal,
                                           typename MatrixType::RealScalar *upper_diagonal,
                                           Index bs,
                                           Ref<Matrix<typename MatrixType::Scalar, Dynamic, Dynamic,
                                                      traits<MatrixType>::Flags & RowMajorBit> > X,
                                           Ref<Matrix<typename MatrixType::Scalar, Dynamic, Dynamic,
                                                      traits<MatrixType>::Flags & RowMajorBit> > Y)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef typename NumTraits<RealScalar>::Literal Literal;
  enum { StorageOrder = traits<MatrixType>::Flags & RowMajorBit };
  typedef InnerStride<int(StorageOrder) == int(ColMajor) ? 1 : Dynamic> ColInnerStride;
  typedef InnerStride<int(StorageOrder) == int(ColMajor) ? Dynamic : 1> RowInnerStride;
  typedef Ref<Matrix<Scalar, Dynamic, 1>, 0, ColInnerStride>    SubColumnType;
  typedef Ref<Matrix<Scalar, 1, Dynamic>, 0, RowInnerStride>    SubRowType;
  typedef Ref<Matrix<Scalar, Dynamic, Dynamic, StorageOrder > > SubMatType;
  
  Index brows = A.rows();
  Index bcols = A.cols();

  Scalar tau_u, tau_u_prev(0), tau_v;

  for(Index k = 0; k < bs; ++k)
  {
    Index remainingRows = brows - k;
    Index remainingCols = bcols - k - 1;

    SubMatType X_k1( X.block(k,0, remainingRows,k) );
    SubMatType V_k1( A.block(k,0, remainingRows,k) );

    // 1 - update the k-th column of A
    SubColumnType v_k = A.col(k).tail(remainingRows);
          v_k -= V_k1 * Y.row(k).head(k).adjoint();
    if(k) v_k -= X_k1 * A.col(k).head(k);
    
    // 2 - construct left Householder transform in-place
    v_k.makeHouseholderInPlace(tau_v, diagonal[k]);
       
    if(k+1<bcols)
    {
      SubMatType Y_k  ( Y.block(k+1,0, remainingCols, k+1) );
      SubMatType U_k1 ( A.block(0,k+1, k,remainingCols) );
      
      // this eases the application of Householder transforAions
      // A(k,k) will store tau_v later
      A(k,k) = Scalar(1);

      // 3 - Compute y_k^T = tau_v * ( A^T*v_k - Y_k-1*V_k-1^T*v_k - U_k-1*X_k-1^T*v_k )
      {
        SubColumnType y_k( Y.col(k).tail(remainingCols) );
        
        // let's use the beginning of column k of Y as a temporary vector
        SubColumnType tmp( Y.col(k).head(k) );
        y_k.noalias()  = A.block(k,k+1, remainingRows,remainingCols).adjoint() * v_k; // bottleneck
        tmp.noalias()  = V_k1.adjoint()  * v_k;
        y_k.noalias() -= Y_k.leftCols(k) * tmp;
        tmp.noalias()  = X_k1.adjoint()  * v_k;
        y_k.noalias() -= U_k1.adjoint()  * tmp;
        y_k *= numext::conj(tau_v);
      }

      // 4 - update k-th row of A (it will become u_k)
      SubRowType u_k( A.row(k).tail(remainingCols) );
      u_k = u_k.conjugate();
      {
        u_k -= Y_k * A.row(k).head(k+1).adjoint();
        if(k) u_k -= U_k1.adjoint() * X.row(k).head(k).adjoint();
      }

      // 5 - construct right Householder transform in-place
      u_k.makeHouseholderInPlace(tau_u, upper_diagonal[k]);

      // this eases the application of Householder transformations
      // A(k,k+1) will store tau_u later
      A(k,k+1) = Scalar(1);

      // 6 - Compute x_k = tau_u * ( A*u_k - X_k-1*U_k-1^T*u_k - V_k*Y_k^T*u_k )
      {
        SubColumnType x_k ( X.col(k).tail(remainingRows-1) );
        
        // let's use the beginning of column k of X as a temporary vectors
        // note that tmp0 and tmp1 overlaps
        SubColumnType tmp0 ( X.col(k).head(k) ),
                      tmp1 ( X.col(k).head(k+1) );
                    
        x_k.noalias()   = A.block(k+1,k+1, remainingRows-1,remainingCols) * u_k.transpose(); // bottleneck
        tmp0.noalias()  = U_k1 * u_k.transpose();
        x_k.noalias()  -= X_k1.bottomRows(remainingRows-1) * tmp0;
        tmp1.noalias()  = Y_k.adjoint() * u_k.transpose();
        x_k.noalias()  -= A.block(k+1,0, remainingRows-1,k+1) * tmp1;
        x_k *= numext::conj(tau_u);
        tau_u = numext::conj(tau_u);
        u_k = u_k.conjugate();
      }

      if(k>0) A.coeffRef(k-1,k) = tau_u_prev;
      tau_u_prev = tau_u;
    }
    else
      A.coeffRef(k-1,k) = tau_u_prev;

    A.coeffRef(k,k) = tau_v;
  }
  
  if(bs<bcols)
    A.coeffRef(bs-1,bs) = tau_u_prev;

  // update A22
  if(bcols>bs && brows>bs)
  {
    SubMatType A11( A.bottomRightCorner(brows-bs,bcols-bs) );
    SubMatType A10( A.block(bs,0, brows-bs,bs) );
    SubMatType A01( A.block(0,bs, bs,bcols-bs) );
    Scalar tmp = A01(bs-1,0);
    A01(bs-1,0) = Literal(1);
    A11.noalias() -= A10 * Y.topLeftCorner(bcols,bs).bottomRows(bcols-bs).adjoint();
    A11.noalias() -= X.topLeftCorner(brows,bs).bottomRows(brows-bs) * A01;
    A01(bs-1,0) = tmp;
  }
}

/** \internal
  *
  * Implementation of a block-bidiagonal reduction.
  * It is based on the following paper:
  *   The Design of a Parallel Dense Linear Algebra Software Library: Reduction to Hessenberg, Tridiagonal, and Bidiagonal Form.
  *   by Jaeyoung Choi, Jack J. Dongarra, David W. Walker. (1995)
  *   section 3.3
  */
template<typename MatrixType, typename BidiagType>
void upperbidiagonalization_inplace_blocked(MatrixType& A, BidiagType& bidiagonal,
                                            Index maxBlockSize=32,
                                            typename MatrixType::Scalar* /*tempData*/ = 0)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef Block<MatrixType,Dynamic,Dynamic> BlockType;

  Index rows = A.rows();
  Index cols = A.cols();
  Index size = (std::min)(rows, cols);

  // X and Y are work space
  enum { StorageOrder = traits<MatrixType>::Flags & RowMajorBit };
  Matrix<Scalar,
         MatrixType::RowsAtCompileTime,
         Dynamic,
         StorageOrder,
         MatrixType::MaxRowsAtCompileTime> X(rows,maxBlockSize);
  Matrix<Scalar,
         MatrixType::ColsAtCompileTime,
         Dynamic,
         StorageOrder,
         MatrixType::MaxColsAtCompileTime> Y(cols,maxBlockSize);
  Index blockSize = (std::min)(maxBlockSize,size);

  Index k = 0;
  for(k = 0; k < size; k += blockSize)
  {
    Index bs = (std::min)(size-k,blockSize);  // actual size of the block
    Index brows = rows - k;                   // rows of the block
    Index bcols = cols - k;                   // columns of the block

    // partition the matrix A:
    // 
    //      | A00 A01 A02 |
    //      |             |
    // A  = | A10 A11 A12 |
    //      |             |
    //      | A20 A21 A22 |
    //
    // where A11 is a bs x bs diagonal block,
    // and let:
    //      | A11 A12 |
    //  B = |         |
    //      | A21 A22 |

    BlockType B = A.block(k,k,brows,bcols);
    
    // This stage performs the bidiagonalization of A11, A21, A12, and updating of A22.
    // Finally, the algorithm continue on the updated A22.
    //
    // However, if B is too small, or A22 empty, then let's use an unblocked strategy
    if(k+bs==cols || bcols<48) // somewhat arbitrary threshold
    {
      upperbidiagonalization_inplace_unblocked(B,
                                               &(bidiagonal.template diagonal<0>().coeffRef(k)),
                                               &(bidiagonal.template diagonal<1>().coeffRef(k)),
                                               X.data()
                                              );
      break; // We're done
    }
    else
    {
      upperbidiagonalization_blocked_helper<BlockType>( B,
                                                        &(bidiagonal.template diagonal<0>().coeffRef(k)),
                                                        &(bidiagonal.template diagonal<1>().coeffRef(k)),
                                                        bs,
                                                        X.topLeftCorner(brows,bs),
                                                        Y.topLeftCorner(bcols,bs)
                                                      );
    }
  }
}

template<typename _MatrixType>
UpperBidiagonalization<_MatrixType>& UpperBidiagonalization<_MatrixType>::computeUnblocked(const _MatrixType& matrix)
{
  Index rows = matrix.rows();
  Index cols = matrix.cols();
  EIGEN_ONLY_USED_FOR_DEBUG(cols);

  eigen_assert(rows >= cols && "UpperBidiagonalization is only for Arices satisfying rows>=cols.");

  m_householder = matrix;

  ColVectorType temp(rows);

  upperbidiagonalization_inplace_unblocked(m_householder,
                                           &(m_bidiagonal.template diagonal<0>().coeffRef(0)),
                                           &(m_bidiagonal.template diagonal<1>().coeffRef(0)),
                                           temp.data());

  m_isInitialized = true;
  return *this;
}

template<typename _MatrixType>
UpperBidiagonalization<_MatrixType>& UpperBidiagonalization<_MatrixType>::compute(const _MatrixType& matrix)
{
  Index rows = matrix.rows();
  Index cols = matrix.cols();
  EIGEN_ONLY_USED_FOR_DEBUG(rows);
  EIGEN_ONLY_USED_FOR_DEBUG(cols);

  eigen_assert(rows >= cols && "UpperBidiagonalization is only for Arices satisfying rows>=cols.");

  m_householder = matrix;
  upperbidiagonalization_inplace_blocked(m_householder, m_bidiagonal);
            
  m_isInitialized = true;
  return *this;
}

#if 0
/** \return the Householder QR decomposition of \c *this.
  *
  * \sa class Bidiagonalization
  */
template<typename Derived>
const UpperBidiagonalization<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::bidiagonalization() const
{
  return UpperBidiagonalization<PlainObject>(eval());
}
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BIDIAGONALIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SIMPLICIAL_CHOLESKY_H
#define EIGEN_SIMPLICIAL_CHOLESKY_H

namespace Eigen { 

enum SimplicialCholeskyMode {
  SimplicialCholeskyLLT,
  SimplicialCholeskyLDLT
};

namespace internal {
  template<typename CholMatrixType, typename InputMatrixType>
  struct simplicial_cholesky_grab_input {
    typedef CholMatrixType const * ConstCholMatrixPtr;
    static void run(const InputMatrixType& input, ConstCholMatrixPtr &pmat, CholMatrixType &tmp)
    {
      tmp = input;
      pmat = &tmp;
    }
  };
  
  template<typename MatrixType>
  struct simplicial_cholesky_grab_input<MatrixType,MatrixType> {
    typedef MatrixType const * ConstMatrixPtr;
    static void run(const MatrixType& input, ConstMatrixPtr &pmat, MatrixType &/*tmp*/)
    {
      pmat = &input;
    }
  };
} // end namespace internal

/** \ingroup SparseCholesky_Module
  * \brief A base class for direct sparse Cholesky factorizations
  *
  * This is a base class for LL^T and LDL^T Cholesky factorizations of sparse matrices that are
  * selfadjoint and positive definite. These factorizations allow for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam Derived the type of the derived class, that is the actual factorization type.
  *
  */
template<typename Derived>
class SimplicialCholeskyBase : public SparseSolverBase<Derived>
{
    typedef SparseSolverBase<Derived> Base;
    using Base::m_isInitialized;
    
  public:
    typedef typename internal::traits<Derived>::MatrixType MatrixType;
    typedef typename internal::traits<Derived>::OrderingType OrderingType;
    enum { UpLo = internal::traits<Derived>::UpLo };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef CholMatrixType const * ConstCholMatrixPtr;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:
    
    using Base::derived;

    /** Default constructor */
    SimplicialCholeskyBase()
      : m_info(Success),
        m_factorizationIsOk(false),
        m_analysisIsOk(false),
        m_shiftOffset(0),
        m_shiftScale(1)
    {}

    explicit SimplicialCholeskyBase(const MatrixType& matrix)
      : m_info(Success),
        m_factorizationIsOk(false),
        m_analysisIsOk(false),
        m_shiftOffset(0),
        m_shiftScale(1)
    {
      derived().compute(matrix);
    }

    ~SimplicialCholeskyBase()
    {
    }

    Derived& derived() { return *static_cast<Derived*>(this); }
    const Derived& derived() const { return *static_cast<const Derived*>(this); }
    
    inline Index cols() const { return m_matrix.cols(); }
    inline Index rows() const { return m_matrix.rows(); }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
    /** \returns the permutation P
      * \sa permutationPinv() */
    const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& permutationP() const
    { return m_P; }
    
    /** \returns the inverse P^-1 of the permutation P
      * \sa permutationP() */
    const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& permutationPinv() const
    { return m_Pinv; }

    /** Sets the shift parameters that will be used to adjust the diagonal coefficients during the numerical factorization.
      *
      * During the numerical factorization, the diagonal coefficients are transformed by the following linear model:\n
      * \c d_ii = \a offset + \a scale * \c d_ii
      *
      * The default is the identity transformation with \a offset=0, and \a scale=1.
      *
      * \returns a reference to \c *this.
      */
    Derived& setShift(const RealScalar& offset, const RealScalar& scale = 1)
    {
      m_shiftOffset = offset;
      m_shiftScale = scale;
      return derived();
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Stream>
    void dumpMemory(Stream& s)
    {
      int total = 0;
      s << "  L:        " << ((total+=(m_matrix.cols()+1) * sizeof(int) + m_matrix.nonZeros()*(sizeof(int)+sizeof(Scalar))) >> 20) << "Mb" << "\n";
      s << "  diag:     " << ((total+=m_diag.size() * sizeof(Scalar)) >> 20) << "Mb" << "\n";
      s << "  tree:     " << ((total+=m_parent.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  nonzeros: " << ((total+=m_nonZerosPerCol.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  perm:     " << ((total+=m_P.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  perm^-1:  " << ((total+=m_Pinv.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  TOTAL:    " << (total>> 20) << "Mb" << "\n";
    }

    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      eigen_assert(m_matrix.rows()==b.rows());

      if(m_info!=Success)
        return;

      if(m_P.size()>0)
        dest = m_P * b;
      else
        dest = b;

      if(m_matrix.nonZeros()>0) // otherwise L==I
        derived().matrixL().solveInPlace(dest);

      if(m_diag.size()>0)
        dest = m_diag.asDiagonal().inverse() * dest;

      if (m_matrix.nonZeros()>0) // otherwise U==I
        derived().matrixU().solveInPlace(dest);

      if(m_P.size()>0)
        dest = m_Pinv * dest;
    }
    
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(derived(), b, dest);
    }

#endif // EIGEN_PARSED_BY_DOXYGEN

  protected:
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    template<bool DoLDLT>
    void compute(const MatrixType& matrix)
    {
      eigen_assert(matrix.rows()==matrix.cols());
      Index size = matrix.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      ordering(matrix, pmat, tmp);
      analyzePattern_preordered(*pmat, DoLDLT);
      factorize_preordered<DoLDLT>(*pmat);
    }
    
    template<bool DoLDLT>
    void factorize(const MatrixType& a)
    {
      eigen_assert(a.rows()==a.cols());
      Index size = a.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      
      if(m_P.size() == 0 && (int(UpLo) & int(Upper)) == Upper)
      {
        // If there is no ordering, try to directly use the input matrix without any copy
        internal::simplicial_cholesky_grab_input<CholMatrixType,MatrixType>::run(a, pmat, tmp);
      }
      else
      {
        tmp.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>().twistedBy(m_P);
        pmat = &tmp;
      }
      
      factorize_preordered<DoLDLT>(*pmat);
    }

    template<bool DoLDLT>
    void factorize_preordered(const CholMatrixType& a);

    void analyzePattern(const MatrixType& a, bool doLDLT)
    {
      eigen_assert(a.rows()==a.cols());
      Index size = a.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      ordering(a, pmat, tmp);
      analyzePattern_preordered(*pmat,doLDLT);
    }
    void analyzePattern_preordered(const CholMatrixType& a, bool doLDLT);
    
    void ordering(const MatrixType& a, ConstCholMatrixPtr &pmat, CholMatrixType& ap);

    /** keeps off-diagonal entries; drops diagonal entries */
    struct keep_diag {
      inline bool operator() (const Index& row, const Index& col, const Scalar&) const
      {
        return row!=col;
      }
    };

    mutable ComputationInfo m_info;
    bool m_factorizationIsOk;
    bool m_analysisIsOk;
    
    CholMatrixType m_matrix;
    VectorType m_diag;                                // the diagonal coefficients (LDLT mode)
    VectorI m_parent;                                 // elimination tree
    VectorI m_nonZerosPerCol;
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_P;     // the permutation
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_Pinv;  // the inverse permutation

    RealScalar m_shiftOffset;
    RealScalar m_shiftScale;
};

template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialLLT;
template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialLDLT;
template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialCholesky;

namespace internal {

template<typename _MatrixType, int _UpLo, typename _Ordering> struct traits<SimplicialLLT<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
  typedef typename MatrixType::Scalar                         Scalar;
  typedef typename MatrixType::StorageIndex                   StorageIndex;
  typedef SparseMatrix<Scalar, ColMajor, StorageIndex>        CholMatrixType;
  typedef TriangularView<const CholMatrixType, Eigen::Lower>  MatrixL;
  typedef TriangularView<const typename CholMatrixType::AdjointReturnType, Eigen::Upper>   MatrixU;
  static inline MatrixL getL(const CholMatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const CholMatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename _MatrixType,int _UpLo, typename _Ordering> struct traits<SimplicialLDLT<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
  typedef typename MatrixType::Scalar                             Scalar;
  typedef typename MatrixType::StorageIndex                       StorageIndex;
  typedef SparseMatrix<Scalar, ColMajor, StorageIndex>            CholMatrixType;
  typedef TriangularView<const CholMatrixType, Eigen::UnitLower>  MatrixL;
  typedef TriangularView<const typename CholMatrixType::AdjointReturnType, Eigen::UnitUpper> MatrixU;
  static inline MatrixL getL(const CholMatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const CholMatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename _MatrixType, int _UpLo, typename _Ordering> struct traits<SimplicialCholesky<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
};

}

/** \ingroup SparseCholesky_Module
  * \class SimplicialLLT
  * \brief A direct sparse LLT Cholesky factorizations
  *
  * This class provides a LL^T Cholesky factorizations of sparse matrices that are
  * selfadjoint and positive definite. The factorization allows for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  * \tparam _Ordering The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<>
  *
  * \implsparsesolverconcept
  *
  * \sa class SimplicialLDLT, class AMDOrdering, class NaturalOrdering
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialLLT : public SimplicialCholeskyBase<SimplicialLLT<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialLLT> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,Index> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialLLT> Traits;
    typedef typename Traits::MatrixL  MatrixL;
    typedef typename Traits::MatrixU  MatrixU;
public:
    /** Default constructor */
    SimplicialLLT() : Base() {}
    /** Constructs and performs the LLT factorization of \a matrix */
    explicit SimplicialLLT(const MatrixType& matrix)
        : Base(matrix) {}

    /** \returns an expression of the factor L */
    inline const MatrixL matrixL() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LLT not factorized");
        return Traits::getL(Base::m_matrix);
    }

    /** \returns an expression of the factor U (= L^*) */
    inline const MatrixU matrixU() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LLT not factorized");
        return Traits::getU(Base::m_matrix);
    }
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialLLT& compute(const MatrixType& matrix)
    {
      Base::template compute<false>(matrix);
      return *this;
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, false);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      Base::template factorize<false>(a);
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      Scalar detL = Base::m_matrix.diagonal().prod();
      return numext::abs2(detL);
    }
};

/** \ingroup SparseCholesky_Module
  * \class SimplicialLDLT
  * \brief A direct sparse LDLT Cholesky factorizations without square root.
  *
  * This class provides a LDL^T Cholesky factorizations without square root of sparse matrices that are
  * selfadjoint and positive definite. The factorization allows for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  * \tparam _Ordering The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<>
  *
  * \implsparsesolverconcept
  *
  * \sa class SimplicialLLT, class AMDOrdering, class NaturalOrdering
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialLDLT : public SimplicialCholeskyBase<SimplicialLDLT<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialLDLT> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialLDLT> Traits;
    typedef typename Traits::MatrixL  MatrixL;
    typedef typename Traits::MatrixU  MatrixU;
public:
    /** Default constructor */
    SimplicialLDLT() : Base() {}

    /** Constructs and performs the LLT factorization of \a matrix */
    explicit SimplicialLDLT(const MatrixType& matrix)
        : Base(matrix) {}

    /** \returns a vector expression of the diagonal D */
    inline const VectorType vectorD() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Base::m_diag;
    }
    /** \returns an expression of the factor L */
    inline const MatrixL matrixL() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Traits::getL(Base::m_matrix);
    }

    /** \returns an expression of the factor U (= L^*) */
    inline const MatrixU matrixU() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Traits::getU(Base::m_matrix);
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialLDLT& compute(const MatrixType& matrix)
    {
      Base::template compute<true>(matrix);
      return *this;
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, true);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      Base::template factorize<true>(a);
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      return Base::m_diag.prod();
    }
};

/** \deprecated use SimplicialLDLT or class SimplicialLLT
  * \ingroup SparseCholesky_Module
  * \class SimplicialCholesky
  *
  * \sa class SimplicialLDLT, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialCholesky : public SimplicialCholeskyBase<SimplicialCholesky<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialCholesky> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialCholesky> Traits;
    typedef internal::traits<SimplicialLDLT<MatrixType,UpLo> > LDLTTraits;
    typedef internal::traits<SimplicialLLT<MatrixType,UpLo>  > LLTTraits;
  public:
    SimplicialCholesky() : Base(), m_LDLT(true) {}

    explicit SimplicialCholesky(const MatrixType& matrix)
      : Base(), m_LDLT(true)
    {
      compute(matrix);
    }

    SimplicialCholesky& setMode(SimplicialCholeskyMode mode)
    {
      switch(mode)
      {
      case SimplicialCholeskyLLT:
        m_LDLT = false;
        break;
      case SimplicialCholeskyLDLT:
        m_LDLT = true;
        break;
      default:
        break;
      }

      return *this;
    }

    inline const VectorType vectorD() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial Cholesky not factorized");
        return Base::m_diag;
    }
    inline const CholMatrixType rawMatrix() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial Cholesky not factorized");
        return Base::m_matrix;
    }
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialCholesky& compute(const MatrixType& matrix)
    {
      if(m_LDLT)
        Base::template compute<true>(matrix);
      else
        Base::template compute<false>(matrix);
      return *this;
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, m_LDLT);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      if(m_LDLT)
        Base::template factorize<true>(a);
      else
        Base::template factorize<false>(a);
    }

    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(Base::m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      eigen_assert(Base::m_matrix.rows()==b.rows());

      if(Base::m_info!=Success)
        return;

      if(Base::m_P.size()>0)
        dest = Base::m_P * b;
      else
        dest = b;

      if(Base::m_matrix.nonZeros()>0) // otherwise L==I
      {
        if(m_LDLT)
          LDLTTraits::getL(Base::m_matrix).solveInPlace(dest);
        else
          LLTTraits::getL(Base::m_matrix).solveInPlace(dest);
      }

      if(Base::m_diag.size()>0)
        dest = Base::m_diag.real().asDiagonal().inverse() * dest;

      if (Base::m_matrix.nonZeros()>0) // otherwise I==I
      {
        if(m_LDLT)
          LDLTTraits::getU(Base::m_matrix).solveInPlace(dest);
        else
          LLTTraits::getU(Base::m_matrix).solveInPlace(dest);
      }

      if(Base::m_P.size()>0)
        dest = Base::m_Pinv * dest;
    }
    
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(*this, b, dest);
    }
    
    Scalar determinant() const
    {
      if(m_LDLT)
      {
        return Base::m_diag.prod();
      }
      else
      {
        Scalar detL = Diagonal<const CholMatrixType>(Base::m_matrix).prod();
        return numext::abs2(detL);
      }
    }
    
  protected:
    bool m_LDLT;
};

template<typename Derived>
void SimplicialCholeskyBase<Derived>::ordering(const MatrixType& a, ConstCholMatrixPtr &pmat, CholMatrixType& ap)
{
  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();
  pmat = &ap;
  // Note that ordering methods compute the inverse permutation
  if(!internal::is_same<OrderingType,NaturalOrdering<Index> >::value)
  {
    {
      CholMatrixType C;
      C = a.template selfadjointView<UpLo>();
      
      OrderingType ordering;
      ordering(C,m_Pinv);
    }

    if(m_Pinv.size()>0) m_P = m_Pinv.inverse();
    else                m_P.resize(0);
    
    ap.resize(size,size);
    ap.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>().twistedBy(m_P);
  }
  else
  {
    m_Pinv.resize(0);
    m_P.resize(0);
    if(int(UpLo)==int(Lower) || MatrixType::IsRowMajor)
    {
      // we have to transpose the lower part to to the upper one
      ap.resize(size,size);
      ap.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>();
    }
    else
      internal::simplicial_cholesky_grab_input<CholMatrixType,MatrixType>::run(a, pmat, ap);
  }  
}

} // end namespace Eigen

#endif // EIGEN_SIMPLICIAL_CHOLESKY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*
NOTE: these functions have been adapted from the LDL library:

LDL Copyright (c) 2005 by Timothy A. Davis.  All Rights Reserved.

The author of LDL, Timothy A. Davis., has executed a license with Google LLC
to permit distribution of this code and derivative works as part of Eigen under
the Mozilla Public License v. 2.0, as stated at the top of this file.
 */

#ifndef EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H
#define EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H

namespace Eigen {

template<typename Derived>
void SimplicialCholeskyBase<Derived>::analyzePattern_preordered(const CholMatrixType& ap, bool doLDLT)
{
  const StorageIndex size = StorageIndex(ap.rows());
  m_matrix.resize(size, size);
  m_parent.resize(size);
  m_nonZerosPerCol.resize(size);

  ei_declare_aligned_stack_constructed_variable(StorageIndex, tags, size, 0);

  for(StorageIndex k = 0; k < size; ++k)
  {
    /* L(k,:) pattern: all nodes reachable in etree from nz in A(0:k-1,k) */
    m_parent[k] = -1;             /* parent of k is not yet known */
    tags[k] = k;                  /* mark node k as visited */
    m_nonZerosPerCol[k] = 0;      /* count of nonzeros in column k of L */
    for(typename CholMatrixType::InnerIterator it(ap,k); it; ++it)
    {
      StorageIndex i = it.index();
      if(i < k)
      {
        /* follow path from i to root of etree, stop at flagged node */
        for(; tags[i] != k; i = m_parent[i])
        {
          /* find parent of i if not yet determined */
          if (m_parent[i] == -1)
            m_parent[i] = k;
          m_nonZerosPerCol[i]++;        /* L (k,i) is nonzero */
          tags[i] = k;                  /* mark i as visited */
        }
      }
    }
  }

  /* construct Lp index array from m_nonZerosPerCol column counts */
  StorageIndex* Lp = m_matrix.outerIndexPtr();
  Lp[0] = 0;
  for(StorageIndex k = 0; k < size; ++k)
    Lp[k+1] = Lp[k] + m_nonZerosPerCol[k] + (doLDLT ? 0 : 1);

  m_matrix.resizeNonZeros(Lp[size]);

  m_isInitialized     = true;
  m_info              = Success;
  m_analysisIsOk      = true;
  m_factorizationIsOk = false;
}


template<typename Derived>
template<bool DoLDLT>
void SimplicialCholeskyBase<Derived>::factorize_preordered(const CholMatrixType& ap)
{
  using std::sqrt;

  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  eigen_assert(ap.rows()==ap.cols());
  eigen_assert(m_parent.size()==ap.rows());
  eigen_assert(m_nonZerosPerCol.size()==ap.rows());

  const StorageIndex size = StorageIndex(ap.rows());
  const StorageIndex* Lp = m_matrix.outerIndexPtr();
  StorageIndex* Li = m_matrix.innerIndexPtr();
  Scalar* Lx = m_matrix.valuePtr();

  ei_declare_aligned_stack_constructed_variable(Scalar, y, size, 0);
  ei_declare_aligned_stack_constructed_variable(StorageIndex,  pattern, size, 0);
  ei_declare_aligned_stack_constructed_variable(StorageIndex,  tags, size, 0);

  bool ok = true;
  m_diag.resize(DoLDLT ? size : 0);

  for(StorageIndex k = 0; k < size; ++k)
  {
    // compute nonzero pattern of kth row of L, in topological order
    y[k] = Scalar(0);                     // Y(0:k) is now all zero
    StorageIndex top = size;               // stack for pattern is empty
    tags[k] = k;                    // mark node k as visited
    m_nonZerosPerCol[k] = 0;        // count of nonzeros in column k of L
    for(typename CholMatrixType::InnerIterator it(ap,k); it; ++it)
    {
      StorageIndex i = it.index();
      if(i <= k)
      {
        y[i] += numext::conj(it.value());            /* scatter A(i,k) into Y (sum duplicates) */
        Index len;
        for(len = 0; tags[i] != k; i = m_parent[i])
        {
          pattern[len++] = i;     /* L(k,i) is nonzero */
          tags[i] = k;            /* mark i as visited */
        }
        while(len > 0)
          pattern[--top] = pattern[--len];
      }
    }

    /* compute numerical values kth row of L (a sparse triangular solve) */

    RealScalar d = numext::real(y[k]) * m_shiftScale + m_shiftOffset;    // get D(k,k), apply the shift function, and clear Y(k)
    y[k] = Scalar(0);
    for(; top < size; ++top)
    {
      Index i = pattern[top];       /* pattern[top:n-1] is pattern of L(:,k) */
      Scalar yi = y[i];             /* get and clear Y(i) */
      y[i] = Scalar(0);

      /* the nonzero entry L(k,i) */
      Scalar l_ki;
      if(DoLDLT)
        l_ki = yi / numext::real(m_diag[i]);
      else
        yi = l_ki = yi / Lx[Lp[i]];

      Index p2 = Lp[i] + m_nonZerosPerCol[i];
      Index p;
      for(p = Lp[i] + (DoLDLT ? 0 : 1); p < p2; ++p)
        y[Li[p]] -= numext::conj(Lx[p]) * yi;
      d -= numext::real(l_ki * numext::conj(yi));
      Li[p] = k;                          /* store L(k,i) in column form of L */
      Lx[p] = l_ki;
      ++m_nonZerosPerCol[i];              /* increment count of nonzeros in col i */
    }
    if(DoLDLT)
    {
      m_diag[k] = d;
      if(d == RealScalar(0))
      {
        ok = false;                         /* failure, D(k,k) is zero */
        break;
      }
    }
    else
    {
      Index p = Lp[k] + m_nonZerosPerCol[k]++;
      Li[p] = k ;                /* store L(k,k) = sqrt (d) in column k */
      if(d <= RealScalar(0)) {
        ok = false;              /* failure, matrix is not positive definite */
        break;
      }
      Lx[p] = sqrt(d) ;
    }
  }

  m_info = ok ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

} // end namespace Eigen

#endif // EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/AmbiVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AMBIVECTOR_H
#define EIGEN_AMBIVECTOR_H

namespace Eigen { 

namespace internal {

/** \internal
  * Hybrid sparse/dense vector class designed for intensive read-write operations.
  *
  * See BasicSparseLLT and SparseProduct for usage examples.
  */
template<typename _Scalar, typename _StorageIndex>
class AmbiVector
{
  public:
    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    explicit AmbiVector(Index size)
      : m_buffer(0), m_zero(0), m_size(0), m_end(0), m_allocatedSize(0), m_allocatedElements(0), m_mode(-1)
    {
      resize(size);
    }

    void init(double estimatedDensity);
    void init(int mode);

    Index nonZeros() const;

    /** Specifies a sub-vector to work on */
    void setBounds(Index start, Index end) { m_start = convert_index(start); m_end = convert_index(end); }

    void setZero();

    void restart();
    Scalar& coeffRef(Index i);
    Scalar& coeff(Index i);

    class Iterator;

    ~AmbiVector() { delete[] m_buffer; }

    void resize(Index size)
    {
      if (m_allocatedSize < size)
        reallocate(size);
      m_size = convert_index(size);
    }

    StorageIndex size() const { return m_size; }

  protected:
    StorageIndex convert_index(Index idx)
    {
      return internal::convert_index<StorageIndex>(idx);
    }

    void reallocate(Index size)
    {
      // if the size of the matrix is not too large, let's allocate a bit more than needed such
      // that we can handle dense vector even in sparse mode.
      delete[] m_buffer;
      if (size<1000)
      {
        Index allocSize = (size * sizeof(ListEl) + sizeof(Scalar) - 1)/sizeof(Scalar);
        m_allocatedElements = convert_index((allocSize*sizeof(Scalar))/sizeof(ListEl));
        m_buffer = new Scalar[allocSize];
      }
      else
      {
        m_allocatedElements = convert_index((size*sizeof(Scalar))/sizeof(ListEl));
        m_buffer = new Scalar[size];
      }
      m_size = convert_index(size);
      m_start = 0;
      m_end = m_size;
    }

    void reallocateSparse()
    {
      Index copyElements = m_allocatedElements;
      m_allocatedElements = (std::min)(StorageIndex(m_allocatedElements*1.5),m_size);
      Index allocSize = m_allocatedElements * sizeof(ListEl);
      allocSize = (allocSize + sizeof(Scalar) - 1)/sizeof(Scalar);
      Scalar* newBuffer = new Scalar[allocSize];
      std::memcpy(newBuffer,  m_buffer,  copyElements * sizeof(ListEl));
      delete[] m_buffer;
      m_buffer = newBuffer;
    }

  protected:
    // element type of the linked list
    struct ListEl
    {
      StorageIndex next;
      StorageIndex index;
      Scalar value;
    };

    // used to store data in both mode
    Scalar* m_buffer;
    Scalar m_zero;
    StorageIndex m_size;
    StorageIndex m_start;
    StorageIndex m_end;
    StorageIndex m_allocatedSize;
    StorageIndex m_allocatedElements;
    StorageIndex m_mode;

    // linked list mode
    StorageIndex m_llStart;
    StorageIndex m_llCurrent;
    StorageIndex m_llSize;
};

/** \returns the number of non zeros in the current sub vector */
template<typename _Scalar,typename _StorageIndex>
Index AmbiVector<_Scalar,_StorageIndex>::nonZeros() const
{
  if (m_mode==IsSparse)
    return m_llSize;
  else
    return m_end - m_start;
}

template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::init(double estimatedDensity)
{
  if (estimatedDensity>0.1)
    init(IsDense);
  else
    init(IsSparse);
}

template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::init(int mode)
{
  m_mode = mode;
  // This is only necessary in sparse mode, but we set these unconditionally to avoid some maybe-uninitialized warnings
  // if (m_mode==IsSparse)
  {
    m_llSize = 0;
    m_llStart = -1;
  }
}

/** Must be called whenever we might perform a write access
  * with an index smaller than the previous one.
  *
  * Don't worry, this function is extremely cheap.
  */
template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::restart()
{
  m_llCurrent = m_llStart;
}

/** Set all coefficients of current subvector to zero */
template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::setZero()
{
  if (m_mode==IsDense)
  {
    for (Index i=m_start; i<m_end; ++i)
      m_buffer[i] = Scalar(0);
  }
  else
  {
    eigen_assert(m_mode==IsSparse);
    m_llSize = 0;
    m_llStart = -1;
  }
}

template<typename _Scalar,typename _StorageIndex>
_Scalar& AmbiVector<_Scalar,_StorageIndex>::coeffRef(Index i)
{
  if (m_mode==IsDense)
    return m_buffer[i];
  else
  {
    ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_buffer);
    // TODO factorize the following code to reduce code generation
    eigen_assert(m_mode==IsSparse);
    if (m_llSize==0)
    {
      // this is the first element
      m_llStart = 0;
      m_llCurrent = 0;
      ++m_llSize;
      llElements[0].value = Scalar(0);
      llElements[0].index = convert_index(i);
      llElements[0].next = -1;
      return llElements[0].value;
    }
    else if (i<llElements[m_llStart].index)
    {
      // this is going to be the new first element of the list
      ListEl& el = llElements[m_llSize];
      el.value = Scalar(0);
      el.index = convert_index(i);
      el.next = m_llStart;
      m_llStart = m_llSize;
      ++m_llSize;
      m_llCurrent = m_llStart;
      return el.value;
    }
    else
    {
      StorageIndex nextel = llElements[m_llCurrent].next;
      eigen_assert(i>=llElements[m_llCurrent].index && "you must call restart() before inserting an element with lower or equal index");
      while (nextel >= 0 && llElements[nextel].index<=i)
      {
        m_llCurrent = nextel;
        nextel = llElements[nextel].next;
      }

      if (llElements[m_llCurrent].index==i)
      {
        // the coefficient already exists and we found it !
        return llElements[m_llCurrent].value;
      }
      else
      {
        if (m_llSize>=m_allocatedElements)
        {
          reallocateSparse();
          llElements = reinterpret_cast<ListEl*>(m_buffer);
        }
        eigen_internal_assert(m_llSize<m_allocatedElements && "internal error: overflow in sparse mode");
        // let's insert a new coefficient
        ListEl& el = llElements[m_llSize];
        el.value = Scalar(0);
        el.index = convert_index(i);
        el.next = llElements[m_llCurrent].next;
        llElements[m_llCurrent].next = m_llSize;
        ++m_llSize;
        return el.value;
      }
    }
  }
}

template<typename _Scalar,typename _StorageIndex>
_Scalar& AmbiVector<_Scalar,_StorageIndex>::coeff(Index i)
{
  if (m_mode==IsDense)
    return m_buffer[i];
  else
  {
    ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_buffer);
    eigen_assert(m_mode==IsSparse);
    if ((m_llSize==0) || (i<llElements[m_llStart].index))
    {
      return m_zero;
    }
    else
    {
      Index elid = m_llStart;
      while (elid >= 0 && llElements[elid].index<i)
        elid = llElements[elid].next;

      if (llElements[elid].index==i)
        return llElements[m_llCurrent].value;
      else
        return m_zero;
    }
  }
}

/** Iterator over the nonzero coefficients */
template<typename _Scalar,typename _StorageIndex>
class AmbiVector<_Scalar,_StorageIndex>::Iterator
{
  public:
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** Default constructor
      * \param vec the vector on which we iterate
      * \param epsilon the minimal value used to prune zero coefficients.
      * In practice, all coefficients having a magnitude smaller than \a epsilon
      * are skipped.
      */
    explicit Iterator(const AmbiVector& vec, const RealScalar& epsilon = 0)
      : m_vector(vec)
    {
      using std::abs;
      m_epsilon = epsilon;
      m_isDense = m_vector.m_mode==IsDense;
      if (m_isDense)
      {
        m_currentEl = 0;   // this is to avoid a compilation warning
        m_cachedValue = 0; // this is to avoid a compilation warning
        m_cachedIndex = m_vector.m_start-1;
        ++(*this);
      }
      else
      {
        ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_vector.m_buffer);
        m_currentEl = m_vector.m_llStart;
        while (m_currentEl>=0 && abs(llElements[m_currentEl].value)<=m_epsilon)
          m_currentEl = llElements[m_currentEl].next;
        if (m_currentEl<0)
        {
          m_cachedValue = 0; // this is to avoid a compilation warning
          m_cachedIndex = -1;
        }
        else
        {
          m_cachedIndex = llElements[m_currentEl].index;
          m_cachedValue = llElements[m_currentEl].value;
        }
      }
    }

    StorageIndex index() const { return m_cachedIndex; }
    Scalar value() const { return m_cachedValue; }

    operator bool() const { return m_cachedIndex>=0; }

    Iterator& operator++()
    {
      using std::abs;
      if (m_isDense)
      {
        do {
          ++m_cachedIndex;
        } while (m_cachedIndex<m_vector.m_end && abs(m_vector.m_buffer[m_cachedIndex])<=m_epsilon);
        if (m_cachedIndex<m_vector.m_end)
          m_cachedValue = m_vector.m_buffer[m_cachedIndex];
        else
          m_cachedIndex=-1;
      }
      else
      {
        ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_vector.m_buffer);
        do {
          m_currentEl = llElements[m_currentEl].next;
        } while (m_currentEl>=0 && abs(llElements[m_currentEl].value)<=m_epsilon);
        if (m_currentEl<0)
        {
          m_cachedIndex = -1;
        }
        else
        {
          m_cachedIndex = llElements[m_currentEl].index;
          m_cachedValue = llElements[m_currentEl].value;
        }
      }
      return *this;
    }

  protected:
    const AmbiVector& m_vector; // the target vector
    StorageIndex m_currentEl;   // the current element in sparse/linked-list mode
    RealScalar m_epsilon;       // epsilon used to prune zero coefficients
    StorageIndex m_cachedIndex; // current coordinate
    Scalar m_cachedValue;       // current value
    bool m_isDense;             // mode of the vector
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_AMBIVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/CompressedStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPRESSED_STORAGE_H
#define EIGEN_COMPRESSED_STORAGE_H

namespace Eigen { 

namespace internal {

/** \internal
  * Stores a sparse set of values as a list of values and a list of indices.
  *
  */
template<typename _Scalar,typename _StorageIndex>
class CompressedStorage
{
  public:

    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;

  protected:

    typedef typename NumTraits<Scalar>::Real RealScalar;

  public:

    CompressedStorage()
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {}

    explicit CompressedStorage(Index size)
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {
      resize(size);
    }

    CompressedStorage(const CompressedStorage& other)
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {
      *this = other;
    }

    CompressedStorage& operator=(const CompressedStorage& other)
    {
      resize(other.size());
      if(other.size()>0)
      {
        internal::smart_copy(other.m_values,  other.m_values  + m_size, m_values);
        internal::smart_copy(other.m_indices, other.m_indices + m_size, m_indices);
      }
      return *this;
    }

    void swap(CompressedStorage& other)
    {
      std::swap(m_values, other.m_values);
      std::swap(m_indices, other.m_indices);
      std::swap(m_size, other.m_size);
      std::swap(m_allocatedSize, other.m_allocatedSize);
    }

    ~CompressedStorage()
    {
      delete[] m_values;
      delete[] m_indices;
    }

    void reserve(Index size)
    {
      Index newAllocatedSize = m_size + size;
      if (newAllocatedSize > m_allocatedSize)
        reallocate(newAllocatedSize);
    }

    void squeeze()
    {
      if (m_allocatedSize>m_size)
        reallocate(m_size);
    }

    void resize(Index size, double reserveSizeFactor = 0)
    {
      if (m_allocatedSize<size)
      {
        Index realloc_size = (std::min<Index>)(NumTraits<StorageIndex>::highest(),  size + Index(reserveSizeFactor*double(size)));
        if(realloc_size<size)
          internal::throw_std_bad_alloc();
        reallocate(realloc_size);
      }
      m_size = size;
    }

    void append(const Scalar& v, Index i)
    {
      Index id = m_size;
      resize(m_size+1, 1);
      m_values[id] = v;
      m_indices[id] = internal::convert_index<StorageIndex>(i);
    }

    inline Index size() const { return m_size; }
    inline Index allocatedSize() const { return m_allocatedSize; }
    inline void clear() { m_size = 0; }

    const Scalar* valuePtr() const { return m_values; }
    Scalar* valuePtr() { return m_values; }
    const StorageIndex* indexPtr() const { return m_indices; }
    StorageIndex* indexPtr() { return m_indices; }

    inline Scalar& value(Index i) { eigen_internal_assert(m_values!=0); return m_values[i]; }
    inline const Scalar& value(Index i) const { eigen_internal_assert(m_values!=0); return m_values[i]; }

    inline StorageIndex& index(Index i) { eigen_internal_assert(m_indices!=0); return m_indices[i]; }
    inline const StorageIndex& index(Index i) const { eigen_internal_assert(m_indices!=0); return m_indices[i]; }

    /** \returns the largest \c k such that for all \c j in [0,k) index[\c j]\<\a key */
    inline Index searchLowerIndex(Index key) const
    {
      return searchLowerIndex(0, m_size, key);
    }

    /** \returns the largest \c k in [start,end) such that for all \c j in [start,k) index[\c j]\<\a key */
    inline Index searchLowerIndex(Index start, Index end, Index key) const
    {
      while(end>start)
      {
        Index mid = (end+start)>>1;
        if (m_indices[mid]<key)
          start = mid+1;
        else
          end = mid;
      }
      return start;
    }

    /** \returns the stored value at index \a key
      * If the value does not exist, then the value \a defaultValue is returned without any insertion. */
    inline Scalar at(Index key, const Scalar& defaultValue = Scalar(0)) const
    {
      if (m_size==0)
        return defaultValue;
      else if (key==m_indices[m_size-1])
        return m_values[m_size-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)
      const Index id = searchLowerIndex(0,m_size-1,key);
      return ((id<m_size) && (m_indices[id]==key)) ? m_values[id] : defaultValue;
    }

    /** Like at(), but the search is performed in the range [start,end) */
    inline Scalar atInRange(Index start, Index end, Index key, const Scalar &defaultValue = Scalar(0)) const
    {
      if (start>=end)
        return defaultValue;
      else if (end>start && key==m_indices[end-1])
        return m_values[end-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)
      const Index id = searchLowerIndex(start,end-1,key);
      return ((id<end) && (m_indices[id]==key)) ? m_values[id] : defaultValue;
    }

    /** \returns a reference to the value at index \a key
      * If the value does not exist, then the value \a defaultValue is inserted
      * such that the keys are sorted. */
    inline Scalar& atWithInsertion(Index key, const Scalar& defaultValue = Scalar(0))
    {
      Index id = searchLowerIndex(0,m_size,key);
      if (id>=m_size || m_indices[id]!=key)
      {
        if (m_allocatedSize<m_size+1)
        {
          m_allocatedSize = 2*(m_size+1);
          internal::scoped_array<Scalar> newValues(m_allocatedSize);
          internal::scoped_array<StorageIndex> newIndices(m_allocatedSize);

          // copy first chunk
          internal::smart_copy(m_values,  m_values +id, newValues.ptr());
          internal::smart_copy(m_indices, m_indices+id, newIndices.ptr());

          // copy the rest
          if(m_size>id)
          {
            internal::smart_copy(m_values +id,  m_values +m_size, newValues.ptr() +id+1);
            internal::smart_copy(m_indices+id,  m_indices+m_size, newIndices.ptr()+id+1);
          }
          std::swap(m_values,newValues.ptr());
          std::swap(m_indices,newIndices.ptr());
        }
        else if(m_size>id)
        {
          internal::smart_memmove(m_values +id, m_values +m_size, m_values +id+1);
          internal::smart_memmove(m_indices+id, m_indices+m_size, m_indices+id+1);
        }
        m_size++;
        m_indices[id] = internal::convert_index<StorageIndex>(key);
        m_values[id] = defaultValue;
      }
      return m_values[id];
    }

    void moveChunk(Index from, Index to, Index chunkSize)
    {
      eigen_internal_assert(to+chunkSize <= m_size);
      if(to>from && from+chunkSize>to)
      {
        // move backward
        internal::smart_memmove(m_values+from,  m_values+from+chunkSize,  m_values+to);
        internal::smart_memmove(m_indices+from, m_indices+from+chunkSize, m_indices+to);
      }
      else
      {
        internal::smart_copy(m_values+from,  m_values+from+chunkSize,  m_values+to);
        internal::smart_copy(m_indices+from, m_indices+from+chunkSize, m_indices+to);
      }
    }

    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      Index k = 0;
      Index n = size();
      for (Index i=0; i<n; ++i)
      {
        if (!internal::isMuchSmallerThan(value(i), reference, epsilon))
        {
          value(k) = value(i);
          index(k) = index(i);
          ++k;
        }
      }
      resize(k,0);
    }

  protected:

    inline void reallocate(Index size)
    {
      #ifdef EIGEN_SPARSE_COMPRESSED_STORAGE_REALLOCATE_PLUGIN
        EIGEN_SPARSE_COMPRESSED_STORAGE_REALLOCATE_PLUGIN
      #endif
      eigen_internal_assert(size!=m_allocatedSize);
      internal::scoped_array<Scalar> newValues(size);
      internal::scoped_array<StorageIndex> newIndices(size);
      Index copySize = (std::min)(size, m_size);
      if (copySize>0) {
        internal::smart_copy(m_values, m_values+copySize, newValues.ptr());
        internal::smart_copy(m_indices, m_indices+copySize, newIndices.ptr());
      }
      std::swap(m_values,newValues.ptr());
      std::swap(m_indices,newIndices.ptr());
      m_allocatedSize = size;
    }

  protected:
    Scalar* m_values;
    StorageIndex* m_indices;
    Index m_size;
    Index m_allocatedSize;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPRESSED_STORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/ConservativeSparseSparseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H
#define EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H

namespace Eigen {

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType>
static void conservative_sparse_sparse_product_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res, bool sortedInsertion = false)
{
  typedef typename remove_all<Lhs>::type::Scalar LhsScalar;
  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  typedef typename remove_all<ResultType>::type::Scalar ResScalar;

  // make sure to call innerSize/outerSize since we fake the storage order.
  Index rows = lhs.innerSize();
  Index cols = rhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  ei_declare_aligned_stack_constructed_variable(bool,   mask,     rows, 0);
  ei_declare_aligned_stack_constructed_variable(ResScalar, values,   rows, 0);
  ei_declare_aligned_stack_constructed_variable(Index,  indices,  rows, 0);

  std::memset(mask,0,sizeof(bool)*rows);

  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);

  // estimate the number of non zero entries
  // given a rhs column containing Y non zeros, we assume that the respective Y columns
  // of the lhs differs in average of one non zeros, thus the number of non zeros for
  // the product of a rhs column with the lhs is X+Y where X is the average number of non zero
  // per column of the lhs.
  // Therefore, we have nnz(lhs*rhs) = nnz(lhs) + nnz(rhs)
  Index estimated_nnz_prod = lhsEval.nonZerosEstimate() + rhsEval.nonZerosEstimate();

  res.setZero();
  res.reserve(Index(estimated_nnz_prod));
  // we compute each column of the result, one after the other
  for (Index j=0; j<cols; ++j)
  {

    res.startVec(j);
    Index nnz = 0;
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      RhsScalar y = rhsIt.value();
      Index k = rhsIt.index();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, k); lhsIt; ++lhsIt)
      {
        Index i = lhsIt.index();
        LhsScalar x = lhsIt.value();
        if(!mask[i])
        {
          mask[i] = true;
          values[i] = x * y;
          indices[nnz] = i;
          ++nnz;
        }
        else
          values[i] += x * y;
      }
    }
    if(!sortedInsertion)
    {
      // unordered insertion
      for(Index k=0; k<nnz; ++k)
      {
        Index i = indices[k];
        res.insertBackByOuterInnerUnordered(j,i) = values[i];
        mask[i] = false;
      }
    }
    else
    {
      // alternative ordered insertion code:
      const Index t200 = rows/11; // 11 == (log2(200)*1.39)
      const Index t = (rows*100)/139;

      // FIXME reserve nnz non zeros
      // FIXME implement faster sorting algorithms for very small nnz
      // if the result is sparse enough => use a quick sort
      // otherwise => loop through the entire vector
      // In order to avoid to perform an expensive log2 when the
      // result is clearly very sparse we use a linear bound up to 200.
      if((nnz<200 && nnz<t200) || nnz * numext::log2(int(nnz)) < t)
      {
        if(nnz>1) std::sort(indices,indices+nnz);
        for(Index k=0; k<nnz; ++k)
        {
          Index i = indices[k];
          res.insertBackByOuterInner(j,i) = values[i];
          mask[i] = false;
        }
      }
      else
      {
        // dense path
        for(Index i=0; i<rows; ++i)
        {
          if(mask[i])
          {
            mask[i] = false;
            res.insertBackByOuterInner(j,i) = values[i];
          }
        }
      }
    }
  }
  res.finalize();
}


} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = (traits<Lhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int RhsStorageOrder = (traits<Rhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int ResStorageOrder = (traits<ResultType>::Flags&RowMajorBit) ? RowMajor : ColMajor>
struct conservative_sparse_sparse_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,ColMajor>
{
  typedef typename remove_all<Lhs>::type LhsCleaned;
  typedef typename LhsCleaned::Scalar Scalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrixAux;
    typedef typename sparse_eval<ColMajorMatrixAux,ResultType::RowsAtCompileTime,ResultType::ColsAtCompileTime,ColMajorMatrixAux::Flags>::type ColMajorMatrix;

    // If the result is tall and thin (in the extreme case a column vector)
    // then it is faster to sort the coefficients inplace instead of transposing twice.
    // FIXME, the following heuristic is probably not very good.
    if(lhs.rows()>rhs.cols())
    {
      ColMajorMatrix resCol(lhs.rows(),rhs.cols());
      // perform sorted insertion
      internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrix>(lhs, rhs, resCol, true);
      res = resCol.markAsRValue();
    }
    else
    {
      ColMajorMatrixAux resCol(lhs.rows(),rhs.cols());
      // resort to transpose to sort the entries
      internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrixAux>(lhs, rhs, resCol, false);
      RowMajorMatrix resRow(resCol);
      res = resRow.markAsRValue();
    }
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRhs;
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRes;
    RowMajorRhs rhsRow = rhs;
    RowMajorRes resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<RowMajorRhs,Lhs,RowMajorRes>(rhsRow, lhs, resRow);
    res = resRow;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorLhs;
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRes;
    RowMajorLhs lhsRow = lhs;
    RowMajorRes resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,RowMajorLhs,RowMajorRes>(rhs, lhsRow, resRow);
    res = resRow;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    RowMajorMatrix resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,Lhs,RowMajorMatrix>(rhs, lhs, resRow);
    res = resRow;
  }
};


template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,RowMajor>
{
  typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrix;
    ColMajorMatrix resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrix>(lhs, rhs, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorLhs;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRes;
    ColMajorLhs lhsCol = lhs;
    ColMajorRes resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<ColMajorLhs,Rhs,ColMajorRes>(lhsCol, rhs, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRhs;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRes;
    ColMajorRhs rhsCol = rhs;
    ColMajorRes resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Lhs,ColMajorRhs,ColMajorRes>(lhs, rhsCol, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrix;
    RowMajorMatrix resRow(lhs.rows(),rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,Lhs,RowMajorMatrix>(rhs, lhs, resRow);
    // sort the non zeros:
    ColMajorMatrix resCol(resRow);
    res = resCol;
  }
};

} // end namespace internal


namespace internal {

template<typename Lhs, typename Rhs, typename ResultType>
static void sparse_sparse_to_dense_product_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res)
{
  typedef typename remove_all<Lhs>::type::Scalar LhsScalar;
  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  Index cols = rhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);

  for (Index j=0; j<cols; ++j)
  {
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      RhsScalar y = rhsIt.value();
      Index k = rhsIt.index();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, k); lhsIt; ++lhsIt)
      {
        Index i = lhsIt.index();
        LhsScalar x = lhsIt.value();
        res.coeffRef(i,j) += x * y;
      }
    }
  }
}


} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = (traits<Lhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int RhsStorageOrder = (traits<Rhs>::Flags&RowMajorBit) ? RowMajor : ColMajor>
struct sparse_sparse_to_dense_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    internal::sparse_sparse_to_dense_product_impl<Lhs,Rhs,ResultType>(lhs, rhs, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorLhs;
    ColMajorLhs lhsCol(lhs);
    internal::sparse_sparse_to_dense_product_impl<ColMajorLhs,Rhs,ResultType>(lhsCol, rhs, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRhs;
    ColMajorRhs rhsCol(rhs);
    internal::sparse_sparse_to_dense_product_impl<Lhs,ColMajorRhs,ResultType>(lhs, rhsCol, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    Transpose<ResultType> trRes(res);
    internal::sparse_sparse_to_dense_product_impl<Rhs,Lhs,Transpose<ResultType> >(rhs, lhs, trRes);
  }
};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/MappedSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAPPED_SPARSEMATRIX_H
#define EIGEN_MAPPED_SPARSEMATRIX_H

namespace Eigen {

/** \deprecated Use Map<SparseMatrix<> >
  * \class MappedSparseMatrix
  *
  * \brief Sparse matrix
  *
  * \param _Scalar the scalar type, i.e. the type of the coefficients
  *
  * See http://www.netlib.org/linalg/html_templates/node91.html for details on the storage scheme.
  *
  */
namespace internal {
template<typename _Scalar, int _Flags, typename _StorageIndex>
struct traits<MappedSparseMatrix<_Scalar, _Flags, _StorageIndex> > : traits<SparseMatrix<_Scalar, _Flags, _StorageIndex> >
{};
} // end namespace internal

template<typename _Scalar, int _Flags, typename _StorageIndex>
class MappedSparseMatrix
  : public Map<SparseMatrix<_Scalar, _Flags, _StorageIndex> >
{
    typedef Map<SparseMatrix<_Scalar, _Flags, _StorageIndex> > Base;

  public:
    
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::Scalar Scalar;

    inline MappedSparseMatrix(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr, StorageIndex* innerIndexPtr, Scalar* valuePtr, StorageIndex* innerNonZeroPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZeroPtr)
    {}

    /** Empty destructor */
    inline ~MappedSparseMatrix() {}
};

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<MappedSparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator<SparseCompressedBase<MappedSparseMatrix<_Scalar,_Options,_StorageIndex> > >
{
  typedef MappedSparseMatrix<_Scalar,_Options,_StorageIndex> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_MAPPED_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseAssign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEASSIGN_H
#define EIGEN_SPARSEASSIGN_H

namespace Eigen { 

template<typename Derived>    
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator=(const EigenBase<OtherDerived> &other)
{
  internal::call_assignment_no_alias(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  // TODO use the evaluator mechanism
  other.evalTo(derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
inline Derived& SparseMatrixBase<Derived>::operator=(const SparseMatrixBase<OtherDerived>& other)
{
  // by default sparse evaluation do not alias, so we can safely bypass the generic call_assignment routine
  internal::Assignment<Derived,OtherDerived,internal::assign_op<Scalar,typename OtherDerived::Scalar> >
          ::run(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
inline Derived& SparseMatrixBase<Derived>::operator=(const Derived& other)
{
  internal::call_assignment_no_alias(derived(), other.derived());
  return derived();
}

namespace internal {

template<>
struct storage_kind_to_evaluator_kind<Sparse> {
  typedef IteratorBased Kind;
};

template<>
struct storage_kind_to_shape<Sparse> {
  typedef SparseShape Shape;
};

struct Sparse2Sparse {};
struct Sparse2Dense  {};

template<> struct AssignmentKind<SparseShape, SparseShape>           { typedef Sparse2Sparse Kind; };
template<> struct AssignmentKind<SparseShape, SparseTriangularShape> { typedef Sparse2Sparse Kind; };
template<> struct AssignmentKind<DenseShape,  SparseShape>           { typedef Sparse2Dense  Kind; };
template<> struct AssignmentKind<DenseShape,  SparseTriangularShape> { typedef Sparse2Dense  Kind; };


template<typename DstXprType, typename SrcXprType>
void assign_sparse_to_sparse(DstXprType &dst, const SrcXprType &src)
{
  typedef typename DstXprType::Scalar Scalar;
  typedef internal::evaluator<DstXprType> DstEvaluatorType;
  typedef internal::evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  const bool transpose = (DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit);
  const Index outerEvaluationSize = (SrcEvaluatorType::Flags&RowMajorBit) ? src.rows() : src.cols();
  if ((!transpose) && src.isRValue())
  {
    // eval without temporary
    dst.resize(src.rows(), src.cols());
    dst.setZero();
    dst.reserve((std::min)(src.rows()*src.cols(), (std::max)(src.rows(),src.cols())*2));
    for (Index j=0; j<outerEvaluationSize; ++j)
    {
      dst.startVec(j);
      for (typename SrcEvaluatorType::InnerIterator it(srcEvaluator, j); it; ++it)
      {
        Scalar v = it.value();
        dst.insertBackByOuterInner(j,it.index()) = v;
      }
    }
    dst.finalize();
  }
  else
  {
    // eval through a temporary
    eigen_assert(( ((internal::traits<DstXprType>::SupportedAccessPatterns & OuterRandomAccessPattern)==OuterRandomAccessPattern) ||
              (!((DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit)))) &&
              "the transpose operation is supposed to be handled in SparseMatrix::operator=");

    enum { Flip = (DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit) };

    
    DstXprType temp(src.rows(), src.cols());

    temp.reserve((std::min)(src.rows()*src.cols(), (std::max)(src.rows(),src.cols())*2));
    for (Index j=0; j<outerEvaluationSize; ++j)
    {
      temp.startVec(j);
      for (typename SrcEvaluatorType::InnerIterator it(srcEvaluator, j); it; ++it)
      {
        Scalar v = it.value();
        temp.insertBackByOuterInner(Flip?it.index():j,Flip?j:it.index()) = v;
      }
    }
    temp.finalize();

    dst = temp.markAsRValue();
  }
}

// Generic Sparse to Sparse assignment
template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Sparse2Sparse>
{
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    assign_sparse_to_sparse(dst.derived(), src.derived());
  }
};

// Generic Sparse to Dense assignment
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, Sparse2Dense, Weak>
{
  static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    if(internal::is_same<Functor,internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> >::value)
      dst.setZero();
    
    internal::evaluator<SrcXprType> srcEval(src);
    resize_if_allowed(dst, src, func);
    internal::evaluator<DstXprType> dstEval(dst);
    
    const Index outerEvaluationSize = (internal::evaluator<SrcXprType>::Flags&RowMajorBit) ? src.rows() : src.cols();
    for (Index j=0; j<outerEvaluationSize; ++j)
      for (typename internal::evaluator<SrcXprType>::InnerIterator i(srcEval,j); i; ++i)
        func.assignCoeff(dstEval.coeffRef(i.row(),i.col()), i.value());
  }
};

// Specialization for dense ?= dense +/- sparse and dense ?= sparse +/- dense
template<typename DstXprType, typename Func1, typename Func2>
struct assignment_from_dense_op_sparse
{
  template<typename SrcXprType, typename InitialFunc>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const InitialFunc& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_DENSE_OP_SPARSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_DENSE_OP_SPARSE_PLUGIN
    #endif

    call_assignment_no_alias(dst, src.lhs(), Func1());
    call_assignment_no_alias(dst, src.rhs(), Func2());
  }

  // Specialization for dense1 = sparse + dense2; -> dense1 = dense2; dense1 += sparse;
  template<typename Lhs, typename Rhs, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type
  run(DstXprType &dst, const CwiseBinaryOp<internal::scalar_sum_op<Scalar,Scalar>, const Lhs, const Rhs> &src,
      const internal::assign_op<typename DstXprType::Scalar,Scalar>& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_ADD_DENSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_ADD_DENSE_PLUGIN
    #endif

    // Apply the dense matrix first, then the sparse one.
    call_assignment_no_alias(dst, src.rhs(), Func1());
    call_assignment_no_alias(dst, src.lhs(), Func2());
  }

  // Specialization for dense1 = sparse - dense2; -> dense1 = -dense2; dense1 += sparse;
  template<typename Lhs, typename Rhs, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type
  run(DstXprType &dst, const CwiseBinaryOp<internal::scalar_difference_op<Scalar,Scalar>, const Lhs, const Rhs> &src,
      const internal::assign_op<typename DstXprType::Scalar,Scalar>& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_SUB_DENSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_SUB_DENSE_PLUGIN
    #endif

    // Apply the dense matrix first, then the sparse one.
    call_assignment_no_alias(dst, -src.rhs(), Func1());
    call_assignment_no_alias(dst,  src.lhs(), add_assign_op<typename DstXprType::Scalar,typename Lhs::Scalar>());
  }
};

#define EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(ASSIGN_OP,BINOP,ASSIGN_OP2) \
  template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar> \
  struct Assignment<DstXprType, CwiseBinaryOp<internal::BINOP<Scalar,Scalar>, const Lhs, const Rhs>, internal::ASSIGN_OP<typename DstXprType::Scalar,Scalar>, \
                    Sparse2Dense, \
                    typename internal::enable_if<   internal::is_same<typename internal::evaluator_traits<Lhs>::Shape,DenseShape>::value \
                                                 || internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type> \
    : assignment_from_dense_op_sparse<DstXprType, internal::ASSIGN_OP<typename DstXprType::Scalar,typename Lhs::Scalar>, internal::ASSIGN_OP2<typename DstXprType::Scalar,typename Rhs::Scalar> > \
  {}

EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(assign_op,    scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(add_assign_op,scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(sub_assign_op,scalar_sum_op,sub_assign_op);

EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(assign_op,    scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(add_assign_op,scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(sub_assign_op,scalar_difference_op,add_assign_op);


// Specialization for "dst = dec.solve(rhs)"
// NOTE we need to specialize it for Sparse2Sparse to avoid ambiguous specialization error
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<DecType,RhsType>, internal::assign_op<Scalar,Scalar>, Sparse2Sparse>
{
  typedef Solve<DecType,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec()._solve_impl(src.rhs(), dst);
  }
};

struct Diagonal2Sparse {};

template<> struct AssignmentKind<SparseShape,DiagonalShape> { typedef Diagonal2Sparse Kind; };

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Diagonal2Sparse>
{
  typedef typename DstXprType::StorageIndex StorageIndex;
  typedef typename DstXprType::Scalar Scalar;

  template<int Options, typename AssignFunc>
  static void run(SparseMatrix<Scalar,Options,StorageIndex> &dst, const SrcXprType &src, const AssignFunc &func)
  { dst.assignDiagonal(src.diagonal(), func); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() = src.diagonal(); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() += src.diagonal(); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() -= src.diagonal(); }
};
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSEASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_BLOCK_H
#define EIGEN_SPARSE_BLOCK_H

namespace Eigen {

// Subset of columns or rows
template<typename XprType, int BlockRows, int BlockCols>
class BlockImpl<XprType,BlockRows,BlockCols,true,Sparse>
  : public SparseMatrixBase<Block<XprType,BlockRows,BlockCols,true> >
{
    typedef typename internal::remove_all<typename XprType::Nested>::type _MatrixTypeNested;
    typedef Block<XprType, BlockRows, BlockCols, true> BlockType;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
protected:
    enum { OuterSize = IsRowMajor ? BlockRows : BlockCols };
    typedef SparseMatrixBase<BlockType> Base;
    using Base::convert_index;
public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)

    inline BlockImpl(XprType& xpr, Index i)
      : m_matrix(xpr), m_outerStart(convert_index(i)), m_outerSize(OuterSize)
    {}

    inline BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_outerStart(convert_index(IsRowMajor ? startRow : startCol)), m_outerSize(convert_index(IsRowMajor ? blockRows : blockCols))
    {}

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

    Index nonZeros() const
    {
      typedef internal::evaluator<XprType> EvaluatorType;
      EvaluatorType matEval(m_matrix);
      Index nnz = 0;
      Index end = m_outerStart + m_outerSize.value();
      for(Index j=m_outerStart; j<end; ++j)
        for(typename EvaluatorType::InnerIterator it(matEval, j); it; ++it)
          ++nnz;
      return nnz;
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(IsRowMajor ? m_outerStart : index, IsRowMajor ? index :  m_outerStart);
    }

    inline const XprType& nestedExpression() const { return m_matrix; }
    inline XprType& nestedExpression() { return m_matrix; }
    Index startRow() const { return IsRowMajor ? m_outerStart : 0; }
    Index startCol() const { return IsRowMajor ? 0 : m_outerStart; }
    Index blockRows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    Index blockCols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    typename internal::ref_selector<XprType>::non_const_type m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, OuterSize> m_outerSize;

  protected:
    // Disable assignment with clear error message.
    // Note that simply removing operator= yields compilation errors with ICC+MSVC
    template<typename T>
    BlockImpl& operator=(const T&)
    {
      EIGEN_STATIC_ASSERT(sizeof(T)==0, THIS_SPARSE_BLOCK_SUBEXPRESSION_IS_READ_ONLY);
      return *this;
    }
};


/***************************************************************************
* specialization for SparseMatrix
***************************************************************************/

namespace internal {

template<typename SparseMatrixType, int BlockRows, int BlockCols>
class sparse_matrix_block_impl
  : public SparseCompressedBase<Block<SparseMatrixType,BlockRows,BlockCols,true> >
{
    typedef typename internal::remove_all<typename SparseMatrixType::Nested>::type _MatrixTypeNested;
    typedef Block<SparseMatrixType, BlockRows, BlockCols, true> BlockType;
    typedef SparseCompressedBase<Block<SparseMatrixType,BlockRows,BlockCols,true> > Base;
    using Base::convert_index;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)
protected:
    typedef typename Base::IndexVector IndexVector;
    enum { OuterSize = IsRowMajor ? BlockRows : BlockCols };
public:

    inline sparse_matrix_block_impl(SparseMatrixType& xpr, Index i)
      : m_matrix(xpr), m_outerStart(convert_index(i)), m_outerSize(OuterSize)
    {}

    inline sparse_matrix_block_impl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_outerStart(convert_index(IsRowMajor ? startRow : startCol)), m_outerSize(convert_index(IsRowMajor ? blockRows : blockCols))
    {}

    template<typename OtherDerived>
    inline BlockType& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      typedef typename internal::remove_all<typename SparseMatrixType::Nested>::type _NestedMatrixType;
      _NestedMatrixType& matrix = m_matrix;
      // This assignment is slow if this vector set is not empty
      // and/or it is not at the end of the nonzeros of the underlying matrix.

      // 1 - eval to a temporary to avoid transposition and/or aliasing issues
      Ref<const SparseMatrix<Scalar, IsRowMajor ? RowMajor : ColMajor, StorageIndex> > tmp(other.derived());
      eigen_internal_assert(tmp.outerSize()==m_outerSize.value());

      // 2 - let's check whether there is enough allocated memory
      Index nnz           = tmp.nonZeros();
      Index start         = m_outerStart==0 ? 0 : m_matrix.outerIndexPtr()[m_outerStart]; // starting position of the current block
      Index end           = m_matrix.outerIndexPtr()[m_outerStart+m_outerSize.value()]; // ending position of the current block
      Index block_size    = end - start;                                                // available room in the current block
      Index tail_size     = m_matrix.outerIndexPtr()[m_matrix.outerSize()] - end;

      Index free_size     = m_matrix.isCompressed()
                          ? Index(matrix.data().allocatedSize()) + block_size
                          : block_size;

      Index tmp_start = tmp.outerIndexPtr()[0];

      bool update_trailing_pointers = false;
      if(nnz>free_size)
      {
        // realloc manually to reduce copies
        typename SparseMatrixType::Storage newdata(m_matrix.data().allocatedSize() - block_size + nnz);

        internal::smart_copy(m_matrix.valuePtr(),       m_matrix.valuePtr() + start,      newdata.valuePtr());
        internal::smart_copy(m_matrix.innerIndexPtr(),  m_matrix.innerIndexPtr() + start, newdata.indexPtr());

        internal::smart_copy(tmp.valuePtr() + tmp_start,      tmp.valuePtr() + tmp_start + nnz,       newdata.valuePtr() + start);
        internal::smart_copy(tmp.innerIndexPtr() + tmp_start, tmp.innerIndexPtr() + tmp_start + nnz,  newdata.indexPtr() + start);

        internal::smart_copy(matrix.valuePtr()+end,       matrix.valuePtr()+end + tail_size,      newdata.valuePtr()+start+nnz);
        internal::smart_copy(matrix.innerIndexPtr()+end,  matrix.innerIndexPtr()+end + tail_size, newdata.indexPtr()+start+nnz);

        newdata.resize(m_matrix.outerIndexPtr()[m_matrix.outerSize()] - block_size + nnz);

        matrix.data().swap(newdata);

        update_trailing_pointers = true;
      }
      else
      {
        if(m_matrix.isCompressed() && nnz!=block_size)
        {
          // no need to realloc, simply copy the tail at its respective position and insert tmp
          matrix.data().resize(start + nnz + tail_size);

          internal::smart_memmove(matrix.valuePtr()+end,      matrix.valuePtr() + end+tail_size,      matrix.valuePtr() + start+nnz);
          internal::smart_memmove(matrix.innerIndexPtr()+end, matrix.innerIndexPtr() + end+tail_size, matrix.innerIndexPtr() + start+nnz);

          update_trailing_pointers = true;
        }

        internal::smart_copy(tmp.valuePtr() + tmp_start,      tmp.valuePtr() + tmp_start + nnz,       matrix.valuePtr() + start);
        internal::smart_copy(tmp.innerIndexPtr() + tmp_start, tmp.innerIndexPtr() + tmp_start + nnz,  matrix.innerIndexPtr() + start);
      }

      // update outer index pointers and innerNonZeros
      if(IsVectorAtCompileTime)
      {
        if(!m_matrix.isCompressed())
          matrix.innerNonZeroPtr()[m_outerStart] = StorageIndex(nnz);
        matrix.outerIndexPtr()[m_outerStart] = StorageIndex(start);
      }
      else
      {
        StorageIndex p = StorageIndex(start);
        for(Index k=0; k<m_outerSize.value(); ++k)
        {
          StorageIndex nnz_k = internal::convert_index<StorageIndex>(tmp.innerVector(k).nonZeros());
          if(!m_matrix.isCompressed())
            matrix.innerNonZeroPtr()[m_outerStart+k] = nnz_k;
          matrix.outerIndexPtr()[m_outerStart+k] = p;
          p += nnz_k;
        }
      }

      if(update_trailing_pointers)
      {
        StorageIndex offset = internal::convert_index<StorageIndex>(nnz - block_size);
        for(Index k = m_outerStart + m_outerSize.value(); k<=matrix.outerSize(); ++k)
        {
          matrix.outerIndexPtr()[k] += offset;
        }
      }

      return derived();
    }

    inline BlockType& operator=(const BlockType& other)
    {
      return operator=<BlockType>(other);
    }

    inline const Scalar* valuePtr() const
    { return m_matrix.valuePtr(); }
    inline Scalar* valuePtr()
    { return m_matrix.valuePtr(); }

    inline const StorageIndex* innerIndexPtr() const
    { return m_matrix.innerIndexPtr(); }
    inline StorageIndex* innerIndexPtr()
    { return m_matrix.innerIndexPtr(); }

    inline const StorageIndex* outerIndexPtr() const
    { return m_matrix.outerIndexPtr() + m_outerStart; }
    inline StorageIndex* outerIndexPtr()
    { return m_matrix.outerIndexPtr() + m_outerStart; }

    inline const StorageIndex* innerNonZeroPtr() const
    { return isCompressed() ? 0 : (m_matrix.innerNonZeroPtr()+m_outerStart); }
    inline StorageIndex* innerNonZeroPtr()
    { return isCompressed() ? 0 : (m_matrix.innerNonZeroPtr()+m_outerStart); }

    bool isCompressed() const { return m_matrix.innerNonZeroPtr()==0; }

    inline Scalar& coeffRef(Index row, Index col)
    {
      return m_matrix.coeffRef(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(IsRowMajor ? m_outerStart : index, IsRowMajor ? index :  m_outerStart);
    }

    const Scalar& lastCoeff() const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(sparse_matrix_block_impl);
      eigen_assert(Base::nonZeros()>0);
      if(m_matrix.isCompressed())
        return m_matrix.valuePtr()[m_matrix.outerIndexPtr()[m_outerStart+1]-1];
      else
        return m_matrix.valuePtr()[m_matrix.outerIndexPtr()[m_outerStart]+m_matrix.innerNonZeroPtr()[m_outerStart]-1];
    }

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

    inline const SparseMatrixType& nestedExpression() const { return m_matrix; }
    inline SparseMatrixType& nestedExpression() { return m_matrix; }
    Index startRow() const { return IsRowMajor ? m_outerStart : 0; }
    Index startCol() const { return IsRowMajor ? 0 : m_outerStart; }
    Index blockRows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    Index blockCols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    typename internal::ref_selector<SparseMatrixType>::non_const_type m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, OuterSize> m_outerSize;

};

} // namespace internal

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
class BlockImpl<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true,Sparse>
  : public internal::sparse_matrix_block_impl<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols>
{
public:
  typedef _StorageIndex StorageIndex;
  typedef SparseMatrix<_Scalar, _Options, _StorageIndex> SparseMatrixType;
  typedef internal::sparse_matrix_block_impl<SparseMatrixType,BlockRows,BlockCols> Base;
  inline BlockImpl(SparseMatrixType& xpr, Index i)
    : Base(xpr, i)
  {}

  inline BlockImpl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
    : Base(xpr, startRow, startCol, blockRows, blockCols)
  {}

  using Base::operator=;
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
class BlockImpl<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true,Sparse>
  : public internal::sparse_matrix_block_impl<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols>
{
public:
  typedef _StorageIndex StorageIndex;
  typedef const SparseMatrix<_Scalar, _Options, _StorageIndex> SparseMatrixType;
  typedef internal::sparse_matrix_block_impl<SparseMatrixType,BlockRows,BlockCols> Base;
  inline BlockImpl(SparseMatrixType& xpr, Index i)
    : Base(xpr, i)
  {}

  inline BlockImpl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
    : Base(xpr, startRow, startCol, blockRows, blockCols)
  {}

  using Base::operator=;
private:
  template<typename Derived> BlockImpl(const SparseMatrixBase<Derived>& xpr, Index i);
  template<typename Derived> BlockImpl(const SparseMatrixBase<Derived>& xpr);
};

//----------

/** Generic implementation of sparse Block expression.
  * Real-only.
  */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl<XprType,BlockRows,BlockCols,InnerPanel,Sparse>
  : public SparseMatrixBase<Block<XprType,BlockRows,BlockCols,InnerPanel> >, internal::no_assignment_operator
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef SparseMatrixBase<BlockType> Base;
    using Base::convert_index;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)

    typedef typename internal::remove_all<typename XprType::Nested>::type _MatrixTypeNested;

    /** Column or Row constructor
      */
    inline BlockImpl(XprType& xpr, Index i)
      : m_matrix(xpr),
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? convert_index(i) : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? convert_index(i) : 0),
        m_blockRows(BlockRows==1 ? 1 : xpr.rows()),
        m_blockCols(BlockCols==1 ? 1 : xpr.cols())
    {}

    /** Dynamic-size constructor
      */
    inline BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_startRow(convert_index(startRow)), m_startCol(convert_index(startCol)), m_blockRows(convert_index(blockRows)), m_blockCols(convert_index(blockCols))
    {}

    inline Index rows() const { return m_blockRows.value(); }
    inline Index cols() const { return m_blockCols.value(); }

    inline Scalar& coeffRef(Index row, Index col)
    {
      return m_matrix.coeffRef(row + m_startRow.value(), col + m_startCol.value());
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + m_startRow.value(), col + m_startCol.value());
    }

    inline Scalar& coeffRef(Index index)
    {
      return m_matrix.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                               m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    inline const XprType& nestedExpression() const { return m_matrix; }
    inline XprType& nestedExpression() { return m_matrix; }
    Index startRow() const { return m_startRow.value(); }
    Index startCol() const { return m_startCol.value(); }
    Index blockRows() const { return m_blockRows.value(); }
    Index blockCols() const { return m_blockCols.value(); }

  protected:
//     friend class internal::GenericSparseBlockInnerIteratorImpl<XprType,BlockRows,BlockCols,InnerPanel>;
    friend struct internal::unary_evaluator<Block<XprType,BlockRows,BlockCols,InnerPanel>, internal::IteratorBased, Scalar >;

    Index nonZeros() const { return Dynamic; }

    typename internal::ref_selector<XprType>::non_const_type m_matrix;
    const internal::variable_if_dynamic<Index, XprType::RowsAtCompileTime == 1 ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<Index, XprType::ColsAtCompileTime == 1 ? 0 : Dynamic> m_startCol;
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_blockRows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_blockCols;

  protected:
    // Disable assignment with clear error message.
    // Note that simply removing operator= yields compilation errors with ICC+MSVC
    template<typename T>
    BlockImpl& operator=(const T&)
    {
      EIGEN_STATIC_ASSERT(sizeof(T)==0, THIS_SPARSE_BLOCK_SUBEXPRESSION_IS_READ_ONLY);
      return *this;
    }

};

namespace internal {

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased >
 : public evaluator_base<Block<ArgType,BlockRows,BlockCols,InnerPanel> >
{
    class InnerVectorInnerIterator;
    class OuterVectorInnerIterator;
  public:
    typedef Block<ArgType,BlockRows,BlockCols,InnerPanel> XprType;
    typedef typename XprType::StorageIndex StorageIndex;
    typedef typename XprType::Scalar Scalar;

    enum {
      IsRowMajor = XprType::IsRowMajor,

      OuterVector =  (BlockCols==1 && ArgType::IsRowMajor)
                    | // FIXME | instead of || to please GCC 4.4.0 stupid warning "suggest parentheses around &&".
                      // revert to || as soon as not needed anymore.
                     (BlockRows==1 && !ArgType::IsRowMajor),

      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };

    typedef typename internal::conditional<OuterVector,OuterVectorInnerIterator,InnerVectorInnerIterator>::type InnerIterator;

    explicit unary_evaluator(const XprType& op)
      : m_argImpl(op.nestedExpression()), m_block(op)
    {}

    inline Index nonZerosEstimate() const {
      const Index nnz = m_block.nonZeros();
      if(nnz < 0) {
        // Scale the non-zero estimate for the underlying expression linearly with block size.
        // Return zero if the underlying block is empty.
        const Index nested_sz = m_block.nestedExpression().size();        
        return nested_sz == 0 ? 0 : m_argImpl.nonZerosEstimate() * m_block.size() / nested_sz;
      }
      return nnz;
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator EvalIterator;

    evaluator<ArgType> m_argImpl;
    const XprType &m_block;
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
class unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased>::InnerVectorInnerIterator
 : public EvalIterator
{
  // NOTE MSVC fails to compile if we don't explicitely "import" IsRowMajor from unary_evaluator
  //      because the base class EvalIterator has a private IsRowMajor enum too. (bug #1786)
  // NOTE We cannot call it IsRowMajor because it would shadow unary_evaluator::IsRowMajor
  enum { XprIsRowMajor = unary_evaluator::IsRowMajor };
  const XprType& m_block;
  Index m_end;
public:

  EIGEN_STRONG_INLINE InnerVectorInnerIterator(const unary_evaluator& aEval, Index outer)
    : EvalIterator(aEval.m_argImpl, outer + (XprIsRowMajor ? aEval.m_block.startRow() : aEval.m_block.startCol())),
      m_block(aEval.m_block),
      m_end(XprIsRowMajor ? aEval.m_block.startCol()+aEval.m_block.blockCols() : aEval.m_block.startRow()+aEval.m_block.blockRows())
  {
    while( (EvalIterator::operator bool()) && (EvalIterator::index() < (XprIsRowMajor ? m_block.startCol() : m_block.startRow())) )
      EvalIterator::operator++();
  }

  inline StorageIndex index() const { return EvalIterator::index() - convert_index<StorageIndex>(XprIsRowMajor ? m_block.startCol() : m_block.startRow()); }
  inline Index outer()  const { return EvalIterator::outer() - (XprIsRowMajor ? m_block.startRow() : m_block.startCol()); }
  inline Index row()    const { return EvalIterator::row()   - m_block.startRow(); }
  inline Index col()    const { return EvalIterator::col()   - m_block.startCol(); }

  inline operator bool() const { return EvalIterator::operator bool() && EvalIterator::index() < m_end; }
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
class unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased>::OuterVectorInnerIterator
{
  // NOTE see above
  enum { XprIsRowMajor = unary_evaluator::IsRowMajor };
  const unary_evaluator& m_eval;
  Index m_outerPos;
  const Index m_innerIndex;
  Index m_end;
  EvalIterator m_it;
public:

  EIGEN_STRONG_INLINE OuterVectorInnerIterator(const unary_evaluator& aEval, Index outer)
    : m_eval(aEval),
      m_outerPos( (XprIsRowMajor ? aEval.m_block.startCol() : aEval.m_block.startRow()) ),
      m_innerIndex(XprIsRowMajor ? aEval.m_block.startRow() : aEval.m_block.startCol()),
      m_end(XprIsRowMajor ? aEval.m_block.startCol()+aEval.m_block.blockCols() : aEval.m_block.startRow()+aEval.m_block.blockRows()),
      m_it(m_eval.m_argImpl, m_outerPos)
  {
    EIGEN_UNUSED_VARIABLE(outer);
    eigen_assert(outer==0);

    while(m_it && m_it.index() < m_innerIndex) ++m_it;
    if((!m_it) || (m_it.index()!=m_innerIndex))
      ++(*this);
  }

  inline StorageIndex index() const { return convert_index<StorageIndex>(m_outerPos - (XprIsRowMajor ? m_eval.m_block.startCol() : m_eval.m_block.startRow())); }
  inline Index outer()  const { return 0; }
  inline Index row()    const { return XprIsRowMajor ? 0 : index(); }
  inline Index col()    const { return XprIsRowMajor ? index() : 0; }

  inline Scalar value() const { return m_it.value(); }
  inline Scalar& valueRef() { return m_it.valueRef(); }

  inline OuterVectorInnerIterator& operator++()
  {
    // search next non-zero entry
    while(++m_outerPos<m_end)
    {
      // Restart iterator at the next inner-vector:
      m_it.~EvalIterator();
      ::new (&m_it) EvalIterator(m_eval.m_argImpl, m_outerPos);
      // search for the key m_innerIndex in the current outer-vector
      while(m_it && m_it.index() < m_innerIndex) ++m_it;
      if(m_it && m_it.index()==m_innerIndex) break;
    }
    return *this;
  }

  inline operator bool() const { return m_outerPos < m_end; }
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
struct unary_evaluator<Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true>, IteratorBased>
  : evaluator<SparseCompressedBase<Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> > >
{
  typedef Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  explicit unary_evaluator(const XprType &xpr) : Base(xpr) {}
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
struct unary_evaluator<Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true>, IteratorBased>
  : evaluator<SparseCompressedBase<Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> > >
{
  typedef Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  explicit unary_evaluator(const XprType &xpr) : Base(xpr) {}
};

} // end namespace internal


} // end namespace Eigen

#endif // EIGEN_SPARSE_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseColEtree.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/* 
 
 * NOTE: This file is the modified version of sp_coletree.c file in SuperLU 
 
 * -- SuperLU routine (version 3.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * August 1, 2008
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSE_COLETREE_H
#define SPARSE_COLETREE_H

namespace Eigen {

namespace internal {

/** Find the root of the tree/set containing the vertex i : Use Path halving */ 
template<typename Index, typename IndexVector>
Index etree_find (Index i, IndexVector& pp)
{
  Index p = pp(i); // Parent 
  Index gp = pp(p); // Grand parent 
  while (gp != p) 
  {
    pp(i) = gp; // Parent pointer on find path is changed to former grand parent
    i = gp; 
    p = pp(i);
    gp = pp(p);
  }
  return p; 
}

/** Compute the column elimination tree of a sparse matrix
  * \param mat The matrix in column-major format. 
  * \param parent The elimination tree
  * \param firstRowElt The column index of the first element in each row
  * \param perm The permutation to apply to the column of \b mat
  */
template <typename MatrixType, typename IndexVector>
int coletree(const MatrixType& mat, IndexVector& parent, IndexVector& firstRowElt, typename MatrixType::StorageIndex *perm=0)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  StorageIndex nc = convert_index<StorageIndex>(mat.cols()); // Number of columns
  StorageIndex m = convert_index<StorageIndex>(mat.rows());
  StorageIndex diagSize = (std::min)(nc,m);
  IndexVector root(nc); // root of subtree of etree 
  root.setZero();
  IndexVector pp(nc); // disjoint sets 
  pp.setZero(); // Initialize disjoint sets 
  parent.resize(mat.cols());
  //Compute first nonzero column in each row 
  firstRowElt.resize(m);
  firstRowElt.setConstant(nc);
  firstRowElt.segment(0, diagSize).setLinSpaced(diagSize, 0, diagSize-1);
  bool found_diag;
  for (StorageIndex col = 0; col < nc; col++)
  {
    StorageIndex pcol = col;
    if(perm) pcol  = perm[col];
    for (typename MatrixType::InnerIterator it(mat, pcol); it; ++it)
    { 
      Index row = it.row();
      firstRowElt(row) = (std::min)(firstRowElt(row), col);
    }
  }
  /* Compute etree by Liu's algorithm for symmetric matrices,
          except use (firstRowElt[r],c) in place of an edge (r,c) of A.
    Thus each row clique in A'*A is replaced by a star
    centered at its first vertex, which has the same fill. */
  StorageIndex rset, cset, rroot;
  for (StorageIndex col = 0; col < nc; col++) 
  {
    found_diag = col>=m;
    pp(col) = col; 
    cset = col; 
    root(cset) = col; 
    parent(col) = nc; 
    /* The diagonal element is treated here even if it does not exist in the matrix
     * hence the loop is executed once more */ 
    StorageIndex pcol = col;
    if(perm) pcol  = perm[col];
    for (typename MatrixType::InnerIterator it(mat, pcol); it||!found_diag; ++it)
    { //  A sequence of interleaved find and union is performed 
      Index i = col;
      if(it) i = it.index();
      if (i == col) found_diag = true;
      
      StorageIndex row = firstRowElt(i);
      if (row >= col) continue; 
      rset = internal::etree_find(row, pp); // Find the name of the set containing row
      rroot = root(rset);
      if (rroot != col) 
      {
        parent(rroot) = col; 
        pp(cset) = rset; 
        cset = rset; 
        root(cset) = col; 
      }
    }
  }
  return 0;  
}

/** 
  * Depth-first search from vertex n.  No recursion.
  * This routine was contributed by Cédric Doucet, CEDRAT Group, Meylan, France.
*/
template <typename IndexVector>
void nr_etdfs (typename IndexVector::Scalar n, IndexVector& parent, IndexVector& first_kid, IndexVector& next_kid, IndexVector& post, typename IndexVector::Scalar postnum)
{
  typedef typename IndexVector::Scalar StorageIndex;
  StorageIndex current = n, first, next;
  while (postnum != n) 
  {
    // No kid for the current node
    first = first_kid(current);
    
    // no kid for the current node
    if (first == -1) 
    {
      // Numbering this node because it has no kid 
      post(current) = postnum++;
      
      // looking for the next kid 
      next = next_kid(current); 
      while (next == -1) 
      {
        // No more kids : back to the parent node
        current = parent(current); 
        // numbering the parent node 
        post(current) = postnum++;
        
        // Get the next kid 
        next = next_kid(current); 
      }
      // stopping criterion 
      if (postnum == n+1) return; 
      
      // Updating current node 
      current = next; 
    }
    else 
    {
      current = first; 
    }
  }
}


/**
  * \brief Post order a tree 
  * \param n the number of nodes
  * \param parent Input tree
  * \param post postordered tree
  */
template <typename IndexVector>
void treePostorder(typename IndexVector::Scalar n, IndexVector& parent, IndexVector& post)
{
  typedef typename IndexVector::Scalar StorageIndex;
  IndexVector first_kid, next_kid; // Linked list of children 
  StorageIndex postnum; 
  // Allocate storage for working arrays and results 
  first_kid.resize(n+1); 
  next_kid.setZero(n+1);
  post.setZero(n+1);
  
  // Set up structure describing children
  first_kid.setConstant(-1); 
  for (StorageIndex v = n-1; v >= 0; v--) 
  {
    StorageIndex dad = parent(v);
    next_kid(v) = first_kid(dad); 
    first_kid(dad) = v; 
  }
  
  // Depth-first search from dummy root vertex #n
  postnum = 0; 
  internal::nr_etdfs(n, parent, first_kid, next_kid, post, postnum);
}

} // end namespace internal

} // end namespace Eigen

#endif // SPARSE_COLETREE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseCompressedBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_COMPRESSED_BASE_H
#define EIGEN_SPARSE_COMPRESSED_BASE_H

namespace Eigen { 

template<typename Derived> class SparseCompressedBase;
  
namespace internal {

template<typename Derived>
struct traits<SparseCompressedBase<Derived> > : traits<Derived>
{};

} // end namespace internal

/** \ingroup SparseCore_Module
  * \class SparseCompressedBase
  * \brief Common base class for sparse [compressed]-{row|column}-storage format.
  *
  * This class defines the common interface for all derived classes implementing the compressed sparse storage format, such as:
  *  - SparseMatrix
  *  - Ref<SparseMatrixType,Options>
  *  - Map<SparseMatrixType>
  *
  */
template<typename Derived>
class SparseCompressedBase
  : public SparseMatrixBase<Derived>
{
  public:
    typedef SparseMatrixBase<Derived> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseCompressedBase)
    using Base::operator=;
    using Base::IsRowMajor;
    
    class InnerIterator;
    class ReverseInnerIterator;
    
  protected:
    typedef typename Base::IndexVector IndexVector;
    Eigen::Map<IndexVector> innerNonZeros() { return Eigen::Map<IndexVector>(innerNonZeroPtr(), isCompressed()?0:derived().outerSize()); }
    const  Eigen::Map<const IndexVector> innerNonZeros() const { return Eigen::Map<const IndexVector>(innerNonZeroPtr(), isCompressed()?0:derived().outerSize()); }
        
  public:
    
    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const
    {
      if(Derived::IsVectorAtCompileTime && outerIndexPtr()==0)
        return derived().nonZeros();
      else if(isCompressed())
        return outerIndexPtr()[derived().outerSize()]-outerIndexPtr()[0];
      else if(derived().outerSize()==0)
        return 0;
      else
        return innerNonZeros().sum();
    }
    
    /** \returns a const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline const Scalar* valuePtr() const { return derived().valuePtr(); }
    /** \returns a non-const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline Scalar* valuePtr() { return derived().valuePtr(); }

    /** \returns a const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline const StorageIndex* innerIndexPtr() const { return derived().innerIndexPtr(); }
    /** \returns a non-const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline StorageIndex* innerIndexPtr() { return derived().innerIndexPtr(); }

    /** \returns a const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 for SparseVector
      * \sa valuePtr(), innerIndexPtr() */
    inline const StorageIndex* outerIndexPtr() const { return derived().outerIndexPtr(); }
    /** \returns a non-const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 for SparseVector
      * \sa valuePtr(), innerIndexPtr() */
    inline StorageIndex* outerIndexPtr() { return derived().outerIndexPtr(); }

    /** \returns a const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline const StorageIndex* innerNonZeroPtr() const { return derived().innerNonZeroPtr(); }
    /** \returns a non-const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline StorageIndex* innerNonZeroPtr() { return derived().innerNonZeroPtr(); }
    
    /** \returns whether \c *this is in compressed form. */
    inline bool isCompressed() const { return innerNonZeroPtr()==0; }

    /** \returns a read-only view of the stored coefficients as a 1D array expression.
      *
      * \warning this method is for \b compressed \b storage \b only, and it will trigger an assertion otherwise.
      *
      * \sa valuePtr(), isCompressed() */
    const Map<const Array<Scalar,Dynamic,1> > coeffs() const { eigen_assert(isCompressed()); return Array<Scalar,Dynamic,1>::Map(valuePtr(),nonZeros()); }

    /** \returns a read-write view of the stored coefficients as a 1D array expression
      *
      * \warning this method is for \b compressed \b storage \b only, and it will trigger an assertion otherwise.
      *
      * Here is an example:
      * \include SparseMatrix_coeffs.cpp
      * and the output is:
      * \include SparseMatrix_coeffs.out
      *
      * \sa valuePtr(), isCompressed() */
    Map<Array<Scalar,Dynamic,1> > coeffs() { eigen_assert(isCompressed()); return Array<Scalar,Dynamic,1>::Map(valuePtr(),nonZeros()); }

  protected:
    /** Default constructor. Do nothing. */
    SparseCompressedBase() {}

    /** \internal return the index of the coeff at (row,col) or just before if it does not exist.
      * This is an analogue of std::lower_bound.
      */
    internal::LowerBoundIndex lower_bound(Index row, Index col) const
    {
      eigen_internal_assert(row>=0 && row<this->rows() && col>=0 && col<this->cols());

      const Index outer = Derived::IsRowMajor ? row : col;
      const Index inner = Derived::IsRowMajor ? col : row;

      Index start = this->outerIndexPtr()[outer];
      Index end = this->isCompressed() ? this->outerIndexPtr()[outer+1] : this->outerIndexPtr()[outer] + this->innerNonZeroPtr()[outer];
      eigen_assert(end>=start && "you are using a non finalized sparse matrix or written coefficient does not exist");
      internal::LowerBoundIndex p;
      p.value = std::lower_bound(this->innerIndexPtr()+start, this->innerIndexPtr()+end,inner) - this->innerIndexPtr();
      p.found = (p.value<end) && (this->innerIndexPtr()[p.value]==inner);
      return p;
    }

    friend struct internal::evaluator<SparseCompressedBase<Derived> >;

  private:
    template<typename OtherDerived> explicit SparseCompressedBase(const SparseCompressedBase<OtherDerived>&);
};

template<typename Derived>
class SparseCompressedBase<Derived>::InnerIterator
{
  public:
    InnerIterator()
      : m_values(0), m_indices(0), m_outer(0), m_id(0), m_end(0)
    {}

    InnerIterator(const InnerIterator& other)
      : m_values(other.m_values), m_indices(other.m_indices), m_outer(other.m_outer), m_id(other.m_id), m_end(other.m_end)
    {}

    InnerIterator& operator=(const InnerIterator& other)
    {
      m_values = other.m_values;
      m_indices = other.m_indices;
      const_cast<OuterType&>(m_outer).setValue(other.m_outer.value());
      m_id = other.m_id;
      m_end = other.m_end;
      return *this;
    }

    InnerIterator(const SparseCompressedBase& mat, Index outer)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(outer)
    {
      if(Derived::IsVectorAtCompileTime && mat.outerIndexPtr()==0)
      {
        m_id = 0;
        m_end = mat.nonZeros();
      }
      else
      {
        m_id = mat.outerIndexPtr()[outer];
        if(mat.isCompressed())
          m_end = mat.outerIndexPtr()[outer+1];
        else
          m_end = m_id + mat.innerNonZeroPtr()[outer];
      }
    }

    explicit InnerIterator(const SparseCompressedBase& mat)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(0), m_id(0), m_end(mat.nonZeros())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    explicit InnerIterator(const internal::CompressedStorage<Scalar,StorageIndex>& data)
      : m_values(data.valuePtr()), m_indices(data.indexPtr()), m_outer(0), m_id(0), m_end(data.size())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    inline InnerIterator& operator++() { m_id++; return *this; }
    inline InnerIterator& operator+=(Index i) { m_id += i ; return *this; }

    inline InnerIterator operator+(Index i) 
    { 
        InnerIterator result = *this;
        result += i;
        return result;
    }

    inline const Scalar& value() const { return m_values[m_id]; }
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_values[m_id]); }

    inline StorageIndex index() const { return m_indices[m_id]; }
    inline Index outer() const { return m_outer.value(); }
    inline Index row() const { return IsRowMajor ? m_outer.value() : index(); }
    inline Index col() const { return IsRowMajor ? index() : m_outer.value(); }

    inline operator bool() const { return (m_id < m_end); }

  protected:
    const Scalar* m_values;
    const StorageIndex* m_indices;
    typedef internal::variable_if_dynamic<Index,Derived::IsVectorAtCompileTime?0:Dynamic> OuterType;
    const OuterType m_outer;
    Index m_id;
    Index m_end;
  private:
    // If you get here, then you're not using the right InnerIterator type, e.g.:
    //   SparseMatrix<double,RowMajor> A;
    //   SparseMatrix<double>::InnerIterator it(A,0);
    template<typename T> InnerIterator(const SparseMatrixBase<T>&, Index outer);
};

template<typename Derived>
class SparseCompressedBase<Derived>::ReverseInnerIterator
{
  public:
    ReverseInnerIterator(const SparseCompressedBase& mat, Index outer)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(outer)
    {
      if(Derived::IsVectorAtCompileTime && mat.outerIndexPtr()==0)
      {
        m_start = 0;
        m_id = mat.nonZeros();
      }
      else
      {
        m_start = mat.outerIndexPtr()[outer];
        if(mat.isCompressed())
          m_id = mat.outerIndexPtr()[outer+1];
        else
          m_id = m_start + mat.innerNonZeroPtr()[outer];
      }
    }

    explicit ReverseInnerIterator(const SparseCompressedBase& mat)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(0), m_start(0), m_id(mat.nonZeros())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    explicit ReverseInnerIterator(const internal::CompressedStorage<Scalar,StorageIndex>& data)
      : m_values(data.valuePtr()), m_indices(data.indexPtr()), m_outer(0), m_start(0), m_id(data.size())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    inline ReverseInnerIterator& operator--() { --m_id; return *this; }
    inline ReverseInnerIterator& operator-=(Index i) { m_id -= i; return *this; }

    inline ReverseInnerIterator operator-(Index i) 
    {
        ReverseInnerIterator result = *this;
        result -= i;
        return result;
    }

    inline const Scalar& value() const { return m_values[m_id-1]; }
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_values[m_id-1]); }

    inline StorageIndex index() const { return m_indices[m_id-1]; }
    inline Index outer() const { return m_outer.value(); }
    inline Index row() const { return IsRowMajor ? m_outer.value() : index(); }
    inline Index col() const { return IsRowMajor ? index() : m_outer.value(); }

    inline operator bool() const { return (m_id > m_start); }

  protected:
    const Scalar* m_values;
    const StorageIndex* m_indices;
    typedef internal::variable_if_dynamic<Index,Derived::IsVectorAtCompileTime?0:Dynamic> OuterType;
    const OuterType m_outer;
    Index m_start;
    Index m_id;
};

namespace internal {

template<typename Derived>
struct evaluator<SparseCompressedBase<Derived> >
  : evaluator_base<Derived>
{
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::InnerIterator InnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    Flags = Derived::Flags
  };
  
  evaluator() : m_matrix(0), m_zero(0)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  explicit evaluator(const Derived &mat) : m_matrix(&mat), m_zero(0)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_matrix->nonZeros();
  }
  
  operator Derived&() { return m_matrix->const_cast_derived(); }
  operator const Derived&() const { return *m_matrix; }
  
  typedef typename DenseCoeffsBase<Derived,ReadOnlyAccessors>::CoeffReturnType CoeffReturnType;
  const Scalar& coeff(Index row, Index col) const
  {
    Index p = find(row,col);

    if(p==Dynamic)
      return m_zero;
    else
      return m_matrix->const_cast_derived().valuePtr()[p];
  }

  Scalar& coeffRef(Index row, Index col)
  {
    Index p = find(row,col);
    eigen_assert(p!=Dynamic && "written coefficient does not exist");
    return m_matrix->const_cast_derived().valuePtr()[p];
  }

protected:

  Index find(Index row, Index col) const
  {
    internal::LowerBoundIndex p = m_matrix->lower_bound(row,col);
    return p.found ? p.value : Dynamic;
  }

  const Derived *m_matrix;
  const Scalar m_zero;
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_COMPRESSED_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_CWISE_BINARY_OP_H
#define EIGEN_SPARSE_CWISE_BINARY_OP_H

namespace Eigen { 

// Here we have to handle 3 cases:
//  1 - sparse op dense
//  2 - dense op sparse
//  3 - sparse op sparse
// We also need to implement a 4th iterator for:
//  4 - dense op dense
// Finally, we also need to distinguish between the product and other operations :
//                configuration      returned mode
//  1 - sparse op dense    product      sparse
//                         generic      dense
//  2 - dense op sparse    product      sparse
//                         generic      dense
//  3 - sparse op sparse   product      sparse
//                         generic      sparse
//  4 - dense op dense     product      dense
//                         generic      dense
//
// TODO to ease compiler job, we could specialize product/quotient with a scalar
//      and fallback to cwise-unary evaluator using bind1st_op and bind2nd_op.

template<typename BinaryOp, typename Lhs, typename Rhs>
class CwiseBinaryOpImpl<BinaryOp, Lhs, Rhs, Sparse>
  : public SparseMatrixBase<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  public:
    typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> Derived;
    typedef SparseMatrixBase<Derived> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Derived)
    CwiseBinaryOpImpl()
    {
      EIGEN_STATIC_ASSERT((
                (!internal::is_same<typename internal::traits<Lhs>::StorageKind,
                                    typename internal::traits<Rhs>::StorageKind>::value)
            ||  ((internal::evaluator<Lhs>::Flags&RowMajorBit) == (internal::evaluator<Rhs>::Flags&RowMajorBit))),
            THE_STORAGE_ORDER_OF_BOTH_SIDES_MUST_MATCH);
    }
};

namespace internal {

  
// Generic "sparse OP sparse"
template<typename XprType> struct binary_sparse_evaluator;

template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IteratorBased, IteratorBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Lhs>::InnerIterator  LhsIterator;
  typedef typename evaluator<Rhs>::InnerIterator  RhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor)
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      if (m_lhsIter && m_rhsIter && (m_lhsIter.index() == m_rhsIter.index()))
      {
        m_id = m_lhsIter.index();
        m_value = m_functor(m_lhsIter.value(), m_rhsIter.value());
        ++m_lhsIter;
        ++m_rhsIter;
      }
      else if (m_lhsIter && (!m_rhsIter || (m_lhsIter.index() < m_rhsIter.index())))
      {
        m_id = m_lhsIter.index();
        m_value = m_functor(m_lhsIter.value(), Scalar(0));
        ++m_lhsIter;
      }
      else if (m_rhsIter && (!m_lhsIter || (m_lhsIter.index() > m_rhsIter.index())))
      {
        m_id = m_rhsIter.index();
        m_value = m_functor(Scalar(0), m_rhsIter.value());
        ++m_rhsIter;
      }
      else
      {
        m_value = Scalar(0); // this is to avoid a compilation warning
        m_id = -1;
      }
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return Lhs::IsRowMajor ? m_lhsIter.row() : index(); }
    EIGEN_STRONG_INLINE Index col() const { return Lhs::IsRowMajor ? index() : m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id>=0; }

  protected:
    LhsIterator m_lhsIter;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_lhsImpl.nonZerosEstimate() + m_rhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
};

// dense op sparse
template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IndexBased, IteratorBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Rhs>::InnerIterator  RhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(Rhs::Flags)&RowMajorBit)==RowMajorBit };
  public:

    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsEval(aEval.m_lhsImpl), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor), m_value(0), m_id(-1), m_innerSize(aEval.m_expr.rhs().innerSize())
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_id;
      if(m_id<m_innerSize)
      {
        Scalar lhsVal = m_lhsEval.coeff(IsRowMajor?m_rhsIter.outer():m_id,
                                        IsRowMajor?m_id:m_rhsIter.outer());
        if(m_rhsIter && m_rhsIter.index()==m_id)
        {
          m_value = m_functor(lhsVal, m_rhsIter.value());
          ++m_rhsIter;
        }
        else
          m_value = m_functor(lhsVal, Scalar(0));
      }

      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { eigen_internal_assert(m_id<m_innerSize); return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_rhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return IsRowMajor ? m_rhsIter.outer() : m_id; }
    EIGEN_STRONG_INLINE Index col() const { return IsRowMajor ? m_id : m_rhsIter.outer(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id<m_innerSize; }

  protected:
    const evaluator<Lhs> &m_lhsEval;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
    StorageIndex m_innerSize;
  };


  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };

  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()),
      m_rhsImpl(xpr.rhs()),
      m_expr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  inline Index nonZerosEstimate() const {
    return m_expr.size();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
  const XprType &m_expr;
};

// sparse op dense
template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IteratorBased, IndexBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Lhs>::InnerIterator  LhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(Lhs::Flags)&RowMajorBit)==RowMajorBit };
  public:

    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsEval(aEval.m_rhsImpl), m_functor(aEval.m_functor), m_value(0), m_id(-1), m_innerSize(aEval.m_expr.lhs().innerSize())
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_id;
      if(m_id<m_innerSize)
      {
        Scalar rhsVal = m_rhsEval.coeff(IsRowMajor?m_lhsIter.outer():m_id,
                                        IsRowMajor?m_id:m_lhsIter.outer());
        if(m_lhsIter && m_lhsIter.index()==m_id)
        {
          m_value = m_functor(m_lhsIter.value(), rhsVal);
          ++m_lhsIter;
        }
        else
          m_value = m_functor(Scalar(0),rhsVal);
      }

      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { eigen_internal_assert(m_id<m_innerSize); return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return IsRowMajor ? m_lhsIter.outer() : m_id; }
    EIGEN_STRONG_INLINE Index col() const { return IsRowMajor ? m_id : m_lhsIter.outer(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id<m_innerSize; }

  protected:
    LhsIterator m_lhsIter;
    const evaluator<Rhs> &m_rhsEval;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
    StorageIndex m_innerSize;
  };


  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };

  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()),
      m_rhsImpl(xpr.rhs()),
      m_expr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  inline Index nonZerosEstimate() const {
    return m_expr.size();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
  const XprType &m_expr;
};

template<typename T,
         typename LhsKind   = typename evaluator_traits<typename T::Lhs>::Kind,
         typename RhsKind   = typename evaluator_traits<typename T::Rhs>::Kind,
         typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
         typename RhsScalar = typename traits<typename T::Rhs>::Scalar> struct sparse_conjunction_evaluator;

// "sparse .* sparse"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IteratorBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "dense .* sparse"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IndexBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "sparse .* dense"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse ./ dense"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse && sparse"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IteratorBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "dense && sparse"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IndexBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "sparse && dense"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse ^ sparse"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IteratorBased, IteratorBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef typename evaluator<LhsArg>::InnerIterator  LhsIterator;
  typedef typename evaluator<RhsArg>::InnerIterator  RhsIterator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor)
    {
      while (m_lhsIter && m_rhsIter && (m_lhsIter.index() != m_rhsIter.index()))
      {
        if (m_lhsIter.index() < m_rhsIter.index())
          ++m_lhsIter;
        else
          ++m_rhsIter;
      }
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_lhsIter;
      ++m_rhsIter;
      while (m_lhsIter && m_rhsIter && (m_lhsIter.index() != m_rhsIter.index()))
      {
        if (m_lhsIter.index() < m_rhsIter.index())
          ++m_lhsIter;
        else
          ++m_rhsIter;
      }
      return *this;
    }
    
    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(m_lhsIter.value(), m_rhsIter.value()); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_lhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_lhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return (m_lhsIter && m_rhsIter); }

  protected:
    LhsIterator m_lhsIter;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return (std::min)(m_lhsImpl.nonZerosEstimate(), m_rhsImpl.nonZerosEstimate());
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

// "dense ^ sparse"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IndexBased, IteratorBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef evaluator<LhsArg> LhsEvaluator;
  typedef typename evaluator<RhsArg>::InnerIterator  RhsIterator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(RhsArg::Flags)&RowMajorBit)==RowMajorBit };

  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsEval(aEval.m_lhsImpl), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor), m_outer(outer)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_rhsIter;
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const
    { return m_functor(m_lhsEval.coeff(IsRowMajor?m_outer:m_rhsIter.index(),IsRowMajor?m_rhsIter.index():m_outer), m_rhsIter.value()); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_rhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_rhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_rhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_rhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_rhsIter; }
    
  protected:
    const LhsEvaluator &m_lhsEval;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    const Index m_outer;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_rhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

// "sparse ^ dense"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IteratorBased, IndexBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef typename evaluator<LhsArg>::InnerIterator LhsIterator;
  typedef evaluator<RhsArg> RhsEvaluator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(LhsArg::Flags)&RowMajorBit)==RowMajorBit };

  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsEval(aEval.m_rhsImpl), m_functor(aEval.m_functor), m_outer(outer)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_lhsIter;
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const
    { return m_functor(m_lhsIter.value(),
                       m_rhsEval.coeff(IsRowMajor?m_outer:m_lhsIter.index(),IsRowMajor?m_lhsIter.index():m_outer)); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_lhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_lhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_lhsIter; }
    
  protected:
    LhsIterator m_lhsIter;
    const evaluator<RhsArg> &m_rhsEval;
    const BinaryOp& m_functor;
    const Index m_outer;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_lhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

}

/***************************************************************************
* Implementation of SparseMatrixBase and SparseCwise functions/operators
***************************************************************************/

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator+=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator-=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE Derived &
SparseMatrixBase<Derived>::operator-=(const SparseMatrixBase<OtherDerived> &other)
{
  return derived() = derived() - other.derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE Derived &
SparseMatrixBase<Derived>::operator+=(const SparseMatrixBase<OtherDerived>& other)
{
  return derived() = derived() + other.derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator+=(const DiagonalBase<OtherDerived>& other)
{
  call_assignment_no_alias(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator-=(const DiagonalBase<OtherDerived>& other)
{
  call_assignment_no_alias(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}
    
template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE const typename SparseMatrixBase<Derived>::template CwiseProductDenseReturnType<OtherDerived>::Type
SparseMatrixBase<Derived>::cwiseProduct(const MatrixBase<OtherDerived> &other) const
{
  return typename CwiseProductDenseReturnType<OtherDerived>::Type(derived(), other.derived());
}

template<typename DenseDerived, typename SparseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_sum_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>
operator+(const MatrixBase<DenseDerived> &a, const SparseMatrixBase<SparseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_sum_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>(a.derived(), b.derived());
}

template<typename SparseDerived, typename DenseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_sum_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>
operator+(const SparseMatrixBase<SparseDerived> &a, const MatrixBase<DenseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_sum_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>(a.derived(), b.derived());
}

template<typename DenseDerived, typename SparseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_difference_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>
operator-(const MatrixBase<DenseDerived> &a, const SparseMatrixBase<SparseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_difference_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>(a.derived(), b.derived());
}

template<typename SparseDerived, typename DenseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_difference_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>
operator-(const SparseMatrixBase<SparseDerived> &a, const MatrixBase<DenseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_difference_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>(a.derived(), b.derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_CWISE_BINARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseUnaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_CWISE_UNARY_OP_H
#define EIGEN_SPARSE_CWISE_UNARY_OP_H

namespace Eigen { 

namespace internal {
  
template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>
  : public evaluator_base<CwiseUnaryOp<UnaryOp,ArgType> >
{
  public:
    typedef CwiseUnaryOp<UnaryOp, ArgType> XprType;

    class InnerIterator;
    
    enum {
      CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) : m_functor(op.functor()), m_argImpl(op.nestedExpression())
    {
      EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
      EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
    }
    
    inline Index nonZerosEstimate() const {
      return m_argImpl.nonZerosEstimate();
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
    
    const UnaryOp m_functor;
    evaluator<ArgType> m_argImpl;
};

template<typename UnaryOp, typename ArgType>
class unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::InnerIterator
    : public unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::EvalIterator
{
  protected:
    typedef typename XprType::Scalar Scalar;
    typedef typename unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::EvalIterator Base;
  public:

    EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
      : Base(unaryOp.m_argImpl,outer), m_functor(unaryOp.m_functor)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    { Base::operator++(); return *this; }

    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(Base::value()); }

  protected:
    const UnaryOp m_functor;
  private:
    Scalar& valueRef();
};

template<typename ViewOp, typename ArgType>
struct unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>
  : public evaluator_base<CwiseUnaryView<ViewOp,ArgType> >
{
  public:
    typedef CwiseUnaryView<ViewOp, ArgType> XprType;

    class InnerIterator;
    
    enum {
      CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<ViewOp>::Cost),
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) : m_functor(op.functor()), m_argImpl(op.nestedExpression())
    {
      EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<ViewOp>::Cost);
      EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
    
    const ViewOp m_functor;
    evaluator<ArgType> m_argImpl;
};

template<typename ViewOp, typename ArgType>
class unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::InnerIterator
    : public unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::EvalIterator
{
  protected:
    typedef typename XprType::Scalar Scalar;
    typedef typename unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::EvalIterator Base;
  public:

    EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
      : Base(unaryOp.m_argImpl,outer), m_functor(unaryOp.m_functor)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    { Base::operator++(); return *this; }

    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(Base::value()); }
    EIGEN_STRONG_INLINE Scalar& valueRef() { return m_functor(Base::valueRef()); }

  protected:
    const ViewOp m_functor;
};

} // end namespace internal

template<typename Derived>
EIGEN_STRONG_INLINE Derived&
SparseMatrixBase<Derived>::operator*=(const Scalar& other)
{
  typedef typename internal::evaluator<Derived>::InnerIterator EvalIterator;
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (EvalIterator i(thisEval,j); i; ++i)
      i.valueRef() *= other;
  return derived();
}

template<typename Derived>
EIGEN_STRONG_INLINE Derived&
SparseMatrixBase<Derived>::operator/=(const Scalar& other)
{
  typedef typename internal::evaluator<Derived>::InnerIterator EvalIterator;
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (EvalIterator i(thisEval,j); i; ++i)
      i.valueRef() /= other;
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_CWISE_UNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseDenseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEDENSEPRODUCT_H
#define EIGEN_SPARSEDENSEPRODUCT_H

namespace Eigen { 

namespace internal {

template <> struct product_promote_storage_type<Sparse,Dense, OuterProduct> { typedef Sparse ret; };
template <> struct product_promote_storage_type<Dense,Sparse, OuterProduct> { typedef Sparse ret; };

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType,
         typename AlphaType,
         int LhsStorageOrder = ((SparseLhsType::Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor,
         bool ColPerCol = ((DenseRhsType::Flags&RowMajorBit)==0) || DenseRhsType::ColsAtCompileTime==1>
struct sparse_time_dense_product_impl;

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, RowMajor, true>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef typename evaluator<Lhs>::InnerIterator LhsInnerIterator;
  typedef evaluator<Lhs> LhsEval;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    LhsEval lhsEval(lhs);
    
    Index n = lhs.outerSize();
#ifdef EIGEN_HAS_OPENMP
    Eigen::initParallel();
    Index threads = Eigen::nbThreads();
#endif
    
    for(Index c=0; c<rhs.cols(); ++c)
    {
#ifdef EIGEN_HAS_OPENMP
      // This 20000 threshold has been found experimentally on 2D and 3D Poisson problems.
      // It basically represents the minimal amount of work to be done to be worth it.
      if(threads>1 && lhsEval.nonZerosEstimate() > 20000)
      {
        #pragma omp parallel for schedule(dynamic,(n+threads*4-1)/(threads*4)) num_threads(threads)
        for(Index i=0; i<n; ++i)
          processRow(lhsEval,rhs,res,alpha,i,c);
      }
      else
#endif
      {
        for(Index i=0; i<n; ++i)
          processRow(lhsEval,rhs,res,alpha,i,c);
      }
    }
  }
  
  static void processRow(const LhsEval& lhsEval, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha, Index i, Index col)
  {
    typename Res::Scalar tmp(0);
    for(LhsInnerIterator it(lhsEval,i); it ;++it)
      tmp += it.value() * rhs.coeff(it.index(),col);
    res.coeffRef(i,col) += alpha * tmp;
  }
  
};

// FIXME: what is the purpose of the following specialization? Is it for the BlockedSparse format?
// -> let's disable it for now as it is conflicting with generic scalar*matrix and matrix*scalar operators
// template<typename T1, typename T2/*, int _Options, typename _StrideType*/>
// struct ScalarBinaryOpTraits<T1, Ref<T2/*, _Options, _StrideType*/> >
// {
//   enum {
//     Defined = 1
//   };
//   typedef typename CwiseUnaryOp<scalar_multiple2_op<T1, typename T2::Scalar>, T2>::PlainObject ReturnType;
// };

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType, typename AlphaType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, AlphaType, ColMajor, true>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef evaluator<Lhs> LhsEval;
  typedef typename LhsEval::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
  {
    LhsEval lhsEval(lhs);
    for(Index c=0; c<rhs.cols(); ++c)
    {
      for(Index j=0; j<lhs.outerSize(); ++j)
      {
//        typename Res::Scalar rhs_j = alpha * rhs.coeff(j,c);
        typename ScalarBinaryOpTraits<AlphaType, typename Rhs::Scalar>::ReturnType rhs_j(alpha * rhs.coeff(j,c));
        for(LhsInnerIterator it(lhsEval,j); it ;++it)
          res.coeffRef(it.index(),c) += it.value() * rhs_j;
      }
    }
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, RowMajor, false>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef evaluator<Lhs> LhsEval;
  typedef typename LhsEval::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    Index n = lhs.rows();
    LhsEval lhsEval(lhs);

#ifdef EIGEN_HAS_OPENMP
    Eigen::initParallel();
    Index threads = Eigen::nbThreads();
    // This 20000 threshold has been found experimentally on 2D and 3D Poisson problems.
    // It basically represents the minimal amount of work to be done to be worth it.
    if(threads>1 && lhsEval.nonZerosEstimate()*rhs.cols() > 20000)
    {
      #pragma omp parallel for schedule(dynamic,(n+threads*4-1)/(threads*4)) num_threads(threads)
      for(Index i=0; i<n; ++i)
        processRow(lhsEval,rhs,res,alpha,i);
    }
    else
#endif
    {
      for(Index i=0; i<n; ++i)
        processRow(lhsEval, rhs, res, alpha, i);
    }
  }

  static void processRow(const LhsEval& lhsEval, const DenseRhsType& rhs, Res& res, const typename Res::Scalar& alpha, Index i)
  {
    typename Res::RowXpr res_i(res.row(i));
    for(LhsInnerIterator it(lhsEval,i); it ;++it)
      res_i += (alpha*it.value()) * rhs.row(it.index());
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, ColMajor, false>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef typename evaluator<Lhs>::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    evaluator<Lhs> lhsEval(lhs);
    for(Index j=0; j<lhs.outerSize(); ++j)
    {
      typename Rhs::ConstRowXpr rhs_j(rhs.row(j));
      for(LhsInnerIterator it(lhsEval,j); it ;++it)
        res.row(it.index()) += (alpha*it.value()) * rhs_j;
    }
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType,typename AlphaType>
inline void sparse_time_dense_product(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
{
  sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, AlphaType>::run(lhs, rhs, res, alpha);
}

} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, DenseShape, ProductType>
 : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,SparseShape,DenseShape,ProductType> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    typedef typename nested_eval<Lhs,((Rhs::Flags&RowMajorBit)==0) ? 1 : Rhs::ColsAtCompileTime>::type LhsNested;
    typedef typename nested_eval<Rhs,((Lhs::Flags&RowMajorBit)==0) ? 1 : Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::sparse_time_dense_product(lhsNested, rhsNested, dst, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseTriangularShape, DenseShape, ProductType>
  : generic_product_impl<Lhs, Rhs, SparseShape, DenseShape, ProductType>
{};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, DenseShape, SparseShape, ProductType>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,SparseShape,ProductType> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  template<typename Dst>
  static void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    typedef typename nested_eval<Lhs,((Rhs::Flags&RowMajorBit)==0) ? Dynamic : 1>::type LhsNested;
    typedef typename nested_eval<Rhs,((Lhs::Flags&RowMajorBit)==RowMajorBit) ? 1 : Lhs::RowsAtCompileTime>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    
    // transpose everything
    Transpose<Dst> dstT(dst);
    internal::sparse_time_dense_product(rhsNested.transpose(), lhsNested.transpose(), dstT, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, DenseShape, SparseTriangularShape, ProductType>
  : generic_product_impl<Lhs, Rhs, DenseShape, SparseShape, ProductType>
{};

template<typename LhsT, typename RhsT, bool NeedToTranspose>
struct sparse_dense_outer_product_evaluator
{
protected:
  typedef typename conditional<NeedToTranspose,RhsT,LhsT>::type Lhs1;
  typedef typename conditional<NeedToTranspose,LhsT,RhsT>::type ActualRhs;
  typedef Product<LhsT,RhsT,DefaultProduct> ProdXprType;
  
  // if the actual left-hand side is a dense vector,
  // then build a sparse-view so that we can seamlessly iterate over it.
  typedef typename conditional<is_same<typename internal::traits<Lhs1>::StorageKind,Sparse>::value,
            Lhs1, SparseView<Lhs1> >::type ActualLhs;
  typedef typename conditional<is_same<typename internal::traits<Lhs1>::StorageKind,Sparse>::value,
            Lhs1 const&, SparseView<Lhs1> >::type LhsArg;
            
  typedef evaluator<ActualLhs> LhsEval;
  typedef evaluator<ActualRhs> RhsEval;
  typedef typename evaluator<ActualLhs>::InnerIterator LhsIterator;
  typedef typename ProdXprType::Scalar Scalar;
  
public:
  enum {
    Flags = NeedToTranspose ? RowMajorBit : 0,
    CoeffReadCost = HugeCost
  };
  
  class InnerIterator : public LhsIterator
  {
  public:
    InnerIterator(const sparse_dense_outer_product_evaluator &xprEval, Index outer)
      : LhsIterator(xprEval.m_lhsXprImpl, 0),
        m_outer(outer),
        m_empty(false),
        m_factor(get(xprEval.m_rhsXprImpl, outer, typename internal::traits<ActualRhs>::StorageKind() ))
    {}
    
    EIGEN_STRONG_INLINE Index outer() const { return m_outer; }
    EIGEN_STRONG_INLINE Index row()   const { return NeedToTranspose ? m_outer : LhsIterator::index(); }
    EIGEN_STRONG_INLINE Index col()   const { return NeedToTranspose ? LhsIterator::index() : m_outer; }

    EIGEN_STRONG_INLINE Scalar value() const { return LhsIterator::value() * m_factor; }
    EIGEN_STRONG_INLINE operator bool() const { return LhsIterator::operator bool() && (!m_empty); }
    
  protected:
    Scalar get(const RhsEval &rhs, Index outer, Dense = Dense()) const
    {
      return rhs.coeff(outer);
    }
    
    Scalar get(const RhsEval &rhs, Index outer, Sparse = Sparse())
    {
      typename RhsEval::InnerIterator it(rhs, outer);
      if (it && it.index()==0 && it.value()!=Scalar(0))
        return it.value();
      m_empty = true;
      return Scalar(0);
    }
    
    Index m_outer;
    bool m_empty;
    Scalar m_factor;
  };
  
  sparse_dense_outer_product_evaluator(const Lhs1 &lhs, const ActualRhs &rhs)
     : m_lhs(lhs), m_lhsXprImpl(m_lhs), m_rhsXprImpl(rhs)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  // transpose case
  sparse_dense_outer_product_evaluator(const ActualRhs &rhs, const Lhs1 &lhs)
     : m_lhs(lhs), m_lhsXprImpl(m_lhs), m_rhsXprImpl(rhs)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
    
protected:
  const LhsArg m_lhs;
  evaluator<ActualLhs> m_lhsXprImpl;
  evaluator<ActualRhs> m_rhsXprImpl;
};

// sparse * dense outer product
template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, OuterProduct, SparseShape, DenseShape>
  : sparse_dense_outer_product_evaluator<Lhs,Rhs, Lhs::IsRowMajor>
{
  typedef sparse_dense_outer_product_evaluator<Lhs,Rhs, Lhs::IsRowMajor> Base;
  
  typedef Product<Lhs, Rhs> XprType;
  typedef typename XprType::PlainObject PlainObject;

  explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs())
  {}
  
};

template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, OuterProduct, DenseShape, SparseShape>
  : sparse_dense_outer_product_evaluator<Lhs,Rhs, Rhs::IsRowMajor>
{
  typedef sparse_dense_outer_product_evaluator<Lhs,Rhs, Rhs::IsRowMajor> Base;
  
  typedef Product<Lhs, Rhs> XprType;
  typedef typename XprType::PlainObject PlainObject;

  explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs())
  {}
  
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSEDENSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseDiagonalProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_DIAGONAL_PRODUCT_H
#define EIGEN_SPARSE_DIAGONAL_PRODUCT_H

namespace Eigen { 

// The product of a diagonal matrix with a sparse matrix can be easily
// implemented using expression template.
// We have two consider very different cases:
// 1 - diag * row-major sparse
//     => each inner vector <=> scalar * sparse vector product
//     => so we can reuse CwiseUnaryOp::InnerIterator
// 2 - diag * col-major sparse
//     => each inner vector <=> densevector * sparse vector cwise product
//     => again, we can reuse specialization of CwiseBinaryOp::InnerIterator
//        for that particular case
// The two other cases are symmetric.

namespace internal {

enum {
  SDP_AsScalarProduct,
  SDP_AsCwiseProduct
};
  
template<typename SparseXprType, typename DiagonalCoeffType, int SDP_Tag>
struct sparse_diagonal_product_evaluator;

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, ProductTag, DiagonalShape, SparseShape>
  : public sparse_diagonal_product_evaluator<Rhs, typename Lhs::DiagonalVectorType, Rhs::Flags&RowMajorBit?SDP_AsScalarProduct:SDP_AsCwiseProduct>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  enum { CoeffReadCost = HugeCost, Flags = Rhs::Flags&RowMajorBit, Alignment = 0 }; // FIXME CoeffReadCost & Flags
  
  typedef sparse_diagonal_product_evaluator<Rhs, typename Lhs::DiagonalVectorType, Rhs::Flags&RowMajorBit?SDP_AsScalarProduct:SDP_AsCwiseProduct> Base;
  explicit product_evaluator(const XprType& xpr) : Base(xpr.rhs(), xpr.lhs().diagonal()) {}
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, ProductTag, SparseShape, DiagonalShape>
  : public sparse_diagonal_product_evaluator<Lhs, Transpose<const typename Rhs::DiagonalVectorType>, Lhs::Flags&RowMajorBit?SDP_AsCwiseProduct:SDP_AsScalarProduct>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  enum { CoeffReadCost = HugeCost, Flags = Lhs::Flags&RowMajorBit, Alignment = 0 }; // FIXME CoeffReadCost & Flags
  
  typedef sparse_diagonal_product_evaluator<Lhs, Transpose<const typename Rhs::DiagonalVectorType>, Lhs::Flags&RowMajorBit?SDP_AsCwiseProduct:SDP_AsScalarProduct> Base;
  explicit product_evaluator(const XprType& xpr) : Base(xpr.lhs(), xpr.rhs().diagonal().transpose()) {}
};

template<typename SparseXprType, typename DiagonalCoeffType>
struct sparse_diagonal_product_evaluator<SparseXprType, DiagonalCoeffType, SDP_AsScalarProduct>
{
protected:
  typedef typename evaluator<SparseXprType>::InnerIterator SparseXprInnerIterator;
  typedef typename SparseXprType::Scalar Scalar;
  
public:
  class InnerIterator : public SparseXprInnerIterator
  {
  public:
    InnerIterator(const sparse_diagonal_product_evaluator &xprEval, Index outer)
      : SparseXprInnerIterator(xprEval.m_sparseXprImpl, outer),
        m_coeff(xprEval.m_diagCoeffImpl.coeff(outer))
    {}
    
    EIGEN_STRONG_INLINE Scalar value() const { return m_coeff * SparseXprInnerIterator::value(); }
  protected:
    typename DiagonalCoeffType::Scalar m_coeff;
  };
  
  sparse_diagonal_product_evaluator(const SparseXprType &sparseXpr, const DiagonalCoeffType &diagCoeff)
    : m_sparseXprImpl(sparseXpr), m_diagCoeffImpl(diagCoeff)
  {}

  Index nonZerosEstimate() const { return m_sparseXprImpl.nonZerosEstimate(); }
    
protected:
  evaluator<SparseXprType> m_sparseXprImpl;
  evaluator<DiagonalCoeffType> m_diagCoeffImpl;
};


template<typename SparseXprType, typename DiagCoeffType>
struct sparse_diagonal_product_evaluator<SparseXprType, DiagCoeffType, SDP_AsCwiseProduct>
{
  typedef typename SparseXprType::Scalar Scalar;
  typedef typename SparseXprType::StorageIndex StorageIndex;
  
  typedef typename nested_eval<DiagCoeffType,SparseXprType::IsRowMajor ? SparseXprType::RowsAtCompileTime
                                                                       : SparseXprType::ColsAtCompileTime>::type DiagCoeffNested;
  
  class InnerIterator
  {
    typedef typename evaluator<SparseXprType>::InnerIterator SparseXprIter;
  public:
    InnerIterator(const sparse_diagonal_product_evaluator &xprEval, Index outer)
      : m_sparseIter(xprEval.m_sparseXprEval, outer), m_diagCoeffNested(xprEval.m_diagCoeffNested)
    {}
    
    inline Scalar value() const { return m_sparseIter.value() * m_diagCoeffNested.coeff(index()); }
    inline StorageIndex index() const  { return m_sparseIter.index(); }
    inline Index outer() const  { return m_sparseIter.outer(); }
    inline Index col() const    { return SparseXprType::IsRowMajor ? m_sparseIter.index() : m_sparseIter.outer(); }
    inline Index row() const    { return SparseXprType::IsRowMajor ? m_sparseIter.outer() : m_sparseIter.index(); }
    
    EIGEN_STRONG_INLINE InnerIterator& operator++() { ++m_sparseIter; return *this; }
    inline operator bool() const  { return m_sparseIter; }
    
  protected:
    SparseXprIter m_sparseIter;
    DiagCoeffNested m_diagCoeffNested;
  };
  
  sparse_diagonal_product_evaluator(const SparseXprType &sparseXpr, const DiagCoeffType &diagCoeff)
    : m_sparseXprEval(sparseXpr), m_diagCoeffNested(diagCoeff)
  {}

  Index nonZerosEstimate() const { return m_sparseXprEval.nonZerosEstimate(); }
    
protected:
  evaluator<SparseXprType> m_sparseXprEval;
  DiagCoeffNested m_diagCoeffNested;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_DIAGONAL_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseDot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_DOT_H
#define EIGEN_SPARSE_DOT_H

namespace Eigen { 

template<typename Derived>
template<typename OtherDerived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::dot(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(size() == other.size());
  eigen_assert(other.size()>0 && "you are using a non initialized vector");

  internal::evaluator<Derived> thisEval(derived());
  typename internal::evaluator<Derived>::InnerIterator i(thisEval, 0);
  Scalar res(0);
  while (i)
  {
    res += numext::conj(i.value()) * other.coeff(i.index());
    ++i;
  }
  return res;
}

template<typename Derived>
template<typename OtherDerived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::dot(const SparseMatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(size() == other.size());

  internal::evaluator<Derived> thisEval(derived());
  typename internal::evaluator<Derived>::InnerIterator i(thisEval, 0);
  
  internal::evaluator<OtherDerived>  otherEval(other.derived());
  typename internal::evaluator<OtherDerived>::InnerIterator j(otherEval, 0);

  Scalar res(0);
  while (i && j)
  {
    if (i.index()==j.index())
    {
      res += numext::conj(i.value()) * j.value();
      ++i; ++j;
    }
    else if (i.index()<j.index())
      ++i;
    else
      ++j;
  }
  return res;
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::squaredNorm() const
{
  return numext::real((*this).cwiseAbs2().sum());
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::norm() const
{
  using std::sqrt;
  return sqrt(squaredNorm());
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::blueNorm() const
{
  return internal::blueNorm_impl(*this);
}
} // end namespace Eigen

#endif // EIGEN_SPARSE_DOT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseFuzzy.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_FUZZY_H
#define EIGEN_SPARSE_FUZZY_H

namespace Eigen {
  
template<typename Derived>
template<typename OtherDerived>
bool SparseMatrixBase<Derived>::isApprox(const SparseMatrixBase<OtherDerived>& other, const RealScalar &prec) const
{
  const typename internal::nested_eval<Derived,2,PlainObject>::type actualA(derived());
  typename internal::conditional<bool(IsRowMajor)==bool(OtherDerived::IsRowMajor),
    const typename internal::nested_eval<OtherDerived,2,PlainObject>::type,
    const PlainObject>::type actualB(other.derived());

  return (actualA - actualB).squaredNorm() <= prec * prec * numext::mini(actualA.squaredNorm(), actualB.squaredNorm());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_FUZZY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseMap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MAP_H
#define EIGEN_SPARSE_MAP_H

namespace Eigen {

namespace internal {

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct traits<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    Flags = TraitsBase::Flags & (~NestByRefBit)
  };
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct traits<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    Flags = TraitsBase::Flags & (~ (NestByRefBit | LvalueBit))
  };
};

} // end namespace internal

template<typename Derived,
         int Level = internal::accessors_level<Derived>::has_write_access ? WriteAccessors : ReadOnlyAccessors
> class SparseMapBase;

/** \ingroup SparseCore_Module
  * class SparseMapBase
  * \brief Common base class for Map and Ref instance of sparse matrix and vector.
  */
template<typename Derived>
class SparseMapBase<Derived,ReadOnlyAccessors>
  : public SparseCompressedBase<Derived>
{
  public:
    typedef SparseCompressedBase<Derived> Base;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { IsRowMajor = Base::IsRowMajor };
    using Base::operator=;
  protected:
    
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         Scalar *, const Scalar *>::type ScalarPointer;
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         StorageIndex *, const StorageIndex *>::type IndexPointer;

    Index   m_outerSize;
    Index   m_innerSize;
    Array<StorageIndex,2,1>  m_zero_nnz;
    IndexPointer  m_outerIndex;
    IndexPointer  m_innerIndices;
    ScalarPointer m_values;
    IndexPointer  m_innerNonZeros;

  public:

    /** \copydoc SparseMatrixBase::rows() */
    inline Index rows() const { return IsRowMajor ? m_outerSize : m_innerSize; }
    /** \copydoc SparseMatrixBase::cols() */
    inline Index cols() const { return IsRowMajor ? m_innerSize : m_outerSize; }
    /** \copydoc SparseMatrixBase::innerSize() */
    inline Index innerSize() const { return m_innerSize; }
    /** \copydoc SparseMatrixBase::outerSize() */
    inline Index outerSize() const { return m_outerSize; }
    /** \copydoc SparseCompressedBase::nonZeros */
    inline Index nonZeros() const { return m_zero_nnz[1]; }
    
    /** \copydoc SparseCompressedBase::isCompressed */
    bool isCompressed() const { return m_innerNonZeros==0; }

    //----------------------------------------
    // direct access interface
    /** \copydoc SparseMatrix::valuePtr */
    inline const Scalar* valuePtr() const { return m_values; }
    /** \copydoc SparseMatrix::innerIndexPtr */
    inline const StorageIndex* innerIndexPtr() const { return m_innerIndices; }
    /** \copydoc SparseMatrix::outerIndexPtr */
    inline const StorageIndex* outerIndexPtr() const { return m_outerIndex; }
    /** \copydoc SparseMatrix::innerNonZeroPtr */
    inline const StorageIndex* innerNonZeroPtr() const { return m_innerNonZeros; }
    //----------------------------------------

    /** \copydoc SparseMatrix::coeff */
    inline Scalar coeff(Index row, Index col) const
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = m_outerIndex[outer];
      Index end = isCompressed() ? m_outerIndex[outer+1] : start + m_innerNonZeros[outer];
      if (start==end)
        return Scalar(0);
      else if (end>0 && inner==m_innerIndices[end-1])
        return m_values[end-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)

      const StorageIndex* r = std::lower_bound(&m_innerIndices[start],&m_innerIndices[end-1],inner);
      const Index id = r-&m_innerIndices[0];
      return ((*r==inner) && (id<end)) ? m_values[id] : Scalar(0);
    }

    inline SparseMapBase(Index rows, Index cols, Index nnz, IndexPointer outerIndexPtr, IndexPointer innerIndexPtr,
                              ScalarPointer valuePtr, IndexPointer innerNonZerosPtr = 0)
      : m_outerSize(IsRowMajor?rows:cols), m_innerSize(IsRowMajor?cols:rows), m_zero_nnz(0,internal::convert_index<StorageIndex>(nnz)), m_outerIndex(outerIndexPtr),
        m_innerIndices(innerIndexPtr), m_values(valuePtr), m_innerNonZeros(innerNonZerosPtr)
    {}

    // for vectors
    inline SparseMapBase(Index size, Index nnz, IndexPointer innerIndexPtr, ScalarPointer valuePtr)
      : m_outerSize(1), m_innerSize(size), m_zero_nnz(0,internal::convert_index<StorageIndex>(nnz)), m_outerIndex(m_zero_nnz.data()),
        m_innerIndices(innerIndexPtr), m_values(valuePtr), m_innerNonZeros(0)
    {}

    /** Empty destructor */
    inline ~SparseMapBase() {}

  protected:
    inline SparseMapBase() {}
};

/** \ingroup SparseCore_Module
  * class SparseMapBase
  * \brief Common base class for writable Map and Ref instance of sparse matrix and vector.
  */
template<typename Derived>
class SparseMapBase<Derived,WriteAccessors>
  : public SparseMapBase<Derived,ReadOnlyAccessors>
{
    typedef MapBase<Derived, ReadOnlyAccessors> ReadOnlyMapBase;
    
  public:
    typedef SparseMapBase<Derived, ReadOnlyAccessors> Base;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { IsRowMajor = Base::IsRowMajor };
    
    using Base::operator=;

  public:
    
    //----------------------------------------
    // direct access interface
    using Base::valuePtr;
    using Base::innerIndexPtr;
    using Base::outerIndexPtr;
    using Base::innerNonZeroPtr;
    /** \copydoc SparseMatrix::valuePtr */
    inline Scalar* valuePtr()              { return Base::m_values; }
    /** \copydoc SparseMatrix::innerIndexPtr */
    inline StorageIndex* innerIndexPtr()   { return Base::m_innerIndices; }
    /** \copydoc SparseMatrix::outerIndexPtr */
    inline StorageIndex* outerIndexPtr()   { return Base::m_outerIndex; }
    /** \copydoc SparseMatrix::innerNonZeroPtr */
    inline StorageIndex* innerNonZeroPtr() { return Base::m_innerNonZeros; }
    //----------------------------------------

    /** \copydoc SparseMatrix::coeffRef */
    inline Scalar& coeffRef(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = Base::m_outerIndex[outer];
      Index end = Base::isCompressed() ? Base::m_outerIndex[outer+1] : start + Base::m_innerNonZeros[outer];
      eigen_assert(end>=start && "you probably called coeffRef on a non finalized matrix");
      eigen_assert(end>start && "coeffRef cannot be called on a zero coefficient");
      StorageIndex* r = std::lower_bound(&Base::m_innerIndices[start],&Base::m_innerIndices[end],inner);
      const Index id = r - &Base::m_innerIndices[0];
      eigen_assert((*r==inner) && (id<end) && "coeffRef cannot be called on a zero coefficient");
      return const_cast<Scalar*>(Base::m_values)[id];
    }
    
    inline SparseMapBase(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr, StorageIndex* innerIndexPtr,
                         Scalar* valuePtr, StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}

    // for vectors
    inline SparseMapBase(Index size, Index nnz, StorageIndex* innerIndexPtr, Scalar* valuePtr)
      : Base(size, nnz, innerIndexPtr, valuePtr)
    {}

    /** Empty destructor */
    inline ~SparseMapBase() {}

  protected:
    inline SparseMapBase() {}
};

/** \ingroup SparseCore_Module
  *
  * \brief Specialization of class Map for SparseMatrix-like storage.
  *
  * \tparam SparseMatrixType the equivalent sparse matrix type of the referenced data, it must be a template instance of class SparseMatrix.
  *
  * \sa class Map, class SparseMatrix, class Ref<SparseMatrixType,Options>
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public SparseMapBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
#else
template<typename SparseMatrixType>
class Map<SparseMatrixType>
  : public SparseMapBase<Derived,WriteAccessors>
#endif
{
  public:
    typedef SparseMapBase<Map> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Map)
    enum { IsRowMajor = Base::IsRowMajor };

  public:

    /** Constructs a read-write Map to a sparse matrix of size \a rows x \a cols, containing \a nnz non-zero coefficients,
      * stored as a sparse format as defined by the pointers \a outerIndexPtr, \a innerIndexPtr, and \a valuePtr.
      * If the optional parameter \a innerNonZerosPtr is the null pointer, then a standard compressed format is assumed.
      *
      * This constructor is available only if \c SparseMatrixType is non-const.
      *
      * More details on the expected storage schemes are given in the \ref TutorialSparse "manual pages".
      */
    inline Map(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr,
               StorageIndex* innerIndexPtr, Scalar* valuePtr, StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}
#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** Empty destructor */
    inline ~Map() {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public SparseMapBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
  public:
    typedef SparseMapBase<Map> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Map)
    enum { IsRowMajor = Base::IsRowMajor };

  public:
#endif
    /** This is the const version of the above constructor.
      *
      * This constructor is available only if \c SparseMatrixType is const, e.g.:
      * \code Map<const SparseMatrix<double> >  \endcode
      */
    inline Map(Index rows, Index cols, Index nnz, const StorageIndex* outerIndexPtr,
               const StorageIndex* innerIndexPtr, const Scalar* valuePtr, const StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}

    /** Empty destructor */
    inline ~Map() {}
};

namespace internal {

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEMATRIX_H
#define EIGEN_SPARSEMATRIX_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  *
  * \class SparseMatrix
  *
  * \brief A versatible sparse matrix representation
  *
  * This class implements a more versatile variants of the common \em compressed row/column storage format.
  * Each colmun's (resp. row) non zeros are stored as a pair of value with associated row (resp. colmiun) index.
  * All the non zeros are stored in a single large buffer. Unlike the \em compressed format, there might be extra
  * space in between the nonzeros of two successive colmuns (resp. rows) such that insertion of new non-zero
  * can be done with limited memory reallocation and copies.
  *
  * A call to the function makeCompressed() turns the matrix into the standard \em compressed format
  * compatible with many library.
  *
  * More details on this storage sceheme are given in the \ref TutorialSparse "manual pages".
  *
  * \tparam _Scalar the scalar type, i.e. the type of the coefficients
  * \tparam _Options Union of bit flags controlling the storage scheme. Currently the only possibility
  *                 is ColMajor or RowMajor. The default is 0 which means column-major.
  * \tparam _StorageIndex the type of the indices. It has to be a \b signed type (e.g., short, int, std::ptrdiff_t). Default is \c int.
  *
  * \warning In %Eigen 3.2, the undocumented type \c SparseMatrix::Index was improperly defined as the storage index type (e.g., int),
  *          whereas it is now (starting from %Eigen 3.3) deprecated and always defined as Eigen::Index.
  *          Codes making use of \c SparseMatrix::Index, might thus likely have to be changed to use \c SparseMatrix::StorageIndex instead.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEMATRIX_PLUGIN.
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<SparseMatrix<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = _Options | NestByRefBit | LvalueBit | CompressedAccessBit,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};

template<typename _Scalar, int _Options, typename _StorageIndex, int DiagIndex>
struct traits<Diagonal<SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
{
  typedef SparseMatrix<_Scalar, _Options, _StorageIndex> MatrixType;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;

  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef _StorageIndex StorageIndex;
  typedef MatrixXpr XprKind;

  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = 1,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = 1,
    Flags = LvalueBit
  };
};

template<typename _Scalar, int _Options, typename _StorageIndex, int DiagIndex>
struct traits<Diagonal<const SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
 : public traits<Diagonal<SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
{
  enum {
    Flags = 0
  };
};

} // end namespace internal

template<typename _Scalar, int _Options, typename _StorageIndex>
class SparseMatrix
  : public SparseCompressedBase<SparseMatrix<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseCompressedBase<SparseMatrix> Base;
    using Base::convert_index;
    friend class SparseVector<_Scalar,0,_StorageIndex>;
    template<typename, typename, typename, typename, typename>
    friend struct internal::Assignment;
  public:
    using Base::isCompressed;
    using Base::nonZeros;
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseMatrix)
    using Base::operator+=;
    using Base::operator-=;

    typedef MappedSparseMatrix<Scalar,Flags> Map;
    typedef Diagonal<SparseMatrix> DiagonalReturnType;
    typedef Diagonal<const SparseMatrix> ConstDiagonalReturnType;
    typedef typename Base::InnerIterator InnerIterator;
    typedef typename Base::ReverseInnerIterator ReverseInnerIterator;
    

    using Base::IsRowMajor;
    typedef internal::CompressedStorage<Scalar,StorageIndex> Storage;
    enum {
      Options = _Options
    };

    typedef typename Base::IndexVector IndexVector;
    typedef typename Base::ScalarVector ScalarVector;
  protected:
    typedef SparseMatrix<Scalar,(Flags&~RowMajorBit)|(IsRowMajor?RowMajorBit:0)> TransposedSparseMatrix;

    Index m_outerSize;
    Index m_innerSize;
    StorageIndex* m_outerIndex;
    StorageIndex* m_innerNonZeros;     // optional, if null then the data is compressed
    Storage m_data;

  public:
    
    /** \returns the number of rows of the matrix */
    inline Index rows() const { return IsRowMajor ? m_outerSize : m_innerSize; }
    /** \returns the number of columns of the matrix */
    inline Index cols() const { return IsRowMajor ? m_innerSize : m_outerSize; }

    /** \returns the number of rows (resp. columns) of the matrix if the storage order column major (resp. row major) */
    inline Index innerSize() const { return m_innerSize; }
    /** \returns the number of columns (resp. rows) of the matrix if the storage order column major (resp. row major) */
    inline Index outerSize() const { return m_outerSize; }
    
    /** \returns a const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline const Scalar* valuePtr() const { return m_data.valuePtr(); }
    /** \returns a non-const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline Scalar* valuePtr() { return m_data.valuePtr(); }

    /** \returns a const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline const StorageIndex* innerIndexPtr() const { return m_data.indexPtr(); }
    /** \returns a non-const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline StorageIndex* innerIndexPtr() { return m_data.indexPtr(); }

    /** \returns a const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), innerIndexPtr() */
    inline const StorageIndex* outerIndexPtr() const { return m_outerIndex; }
    /** \returns a non-const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), innerIndexPtr() */
    inline StorageIndex* outerIndexPtr() { return m_outerIndex; }

    /** \returns a const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline const StorageIndex* innerNonZeroPtr() const { return m_innerNonZeros; }
    /** \returns a non-const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline StorageIndex* innerNonZeroPtr() { return m_innerNonZeros; }

    /** \internal */
    inline Storage& data() { return m_data; }
    /** \internal */
    inline const Storage& data() const { return m_data; }

    /** \returns the value of the matrix at position \a i, \a j
      * This function returns Scalar(0) if the element is an explicit \em zero */
    inline Scalar coeff(Index row, Index col) const
    {
      eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
      
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      Index end = m_innerNonZeros ? m_outerIndex[outer] + m_innerNonZeros[outer] : m_outerIndex[outer+1];
      return m_data.atInRange(m_outerIndex[outer], end, StorageIndex(inner));
    }

    /** \returns a non-const reference to the value of the matrix at position \a i, \a j
      *
      * If the element does not exist then it is inserted via the insert(Index,Index) function
      * which itself turns the matrix into a non compressed form if that was not the case.
      *
      * This is a O(log(nnz_j)) operation (binary search) plus the cost of insert(Index,Index)
      * function if the element does not already exist.
      */
    inline Scalar& coeffRef(Index row, Index col)
    {
      eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
      
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = m_outerIndex[outer];
      Index end = m_innerNonZeros ? m_outerIndex[outer] + m_innerNonZeros[outer] : m_outerIndex[outer+1];
      eigen_assert(end>=start && "you probably called coeffRef on a non finalized matrix");
      if(end<=start)
        return insert(row,col);
      const Index p = m_data.searchLowerIndex(start,end-1,StorageIndex(inner));
      if((p<end) && (m_data.index(p)==inner))
        return m_data.value(p);
      else
        return insert(row,col);
    }

    /** \returns a reference to a novel non zero coefficient with coordinates \a row x \a col.
      * The non zero coefficient must \b not already exist.
      *
      * If the matrix \c *this is in compressed mode, then \c *this is turned into uncompressed
      * mode while reserving room for 2 x this->innerSize() non zeros if reserve(Index) has not been called earlier.
      * In this case, the insertion procedure is optimized for a \e sequential insertion mode where elements are assumed to be
      * inserted by increasing outer-indices.
      * 
      * If that's not the case, then it is strongly recommended to either use a triplet-list to assemble the matrix, or to first
      * call reserve(const SizesType &) to reserve the appropriate number of non-zero elements per inner vector.
      *
      * Assuming memory has been appropriately reserved, this function performs a sorted insertion in O(1)
      * if the elements of each inner vector are inserted in increasing inner index order, and in O(nnz_j) for a random insertion.
      *
      */
    Scalar& insert(Index row, Index col);

  public:

    /** Removes all non zeros but keep allocated memory
      *
      * This function does not free the currently allocated memory. To release as much as memory as possible,
      * call \code mat.data().squeeze(); \endcode after resizing it.
      * 
      * \sa resize(Index,Index), data()
      */
    inline void setZero()
    {
      m_data.clear();
      memset(m_outerIndex, 0, (m_outerSize+1)*sizeof(StorageIndex));
      if(m_innerNonZeros)
        memset(m_innerNonZeros, 0, (m_outerSize)*sizeof(StorageIndex));
    }

    /** Preallocates \a reserveSize non zeros.
      *
      * Precondition: the matrix must be in compressed mode. */
    inline void reserve(Index reserveSize)
    {
      eigen_assert(isCompressed() && "This function does not make sense in non compressed mode.");
      m_data.reserve(reserveSize);
    }
    
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** Preallocates \a reserveSize[\c j] non zeros for each column (resp. row) \c j.
      *
      * This function turns the matrix in non-compressed mode.
      * 
      * The type \c SizesType must expose the following interface:
        \code
        typedef value_type;
        const value_type& operator[](i) const;
        \endcode
      * for \c i in the [0,this->outerSize()[ range.
      * Typical choices include std::vector<int>, Eigen::VectorXi, Eigen::VectorXi::Constant, etc.
      */
    template<class SizesType>
    inline void reserve(const SizesType& reserveSizes);
    #else
    template<class SizesType>
    inline void reserve(const SizesType& reserveSizes, const typename SizesType::value_type& enableif =
    #if (!EIGEN_COMP_MSVC) || (EIGEN_COMP_MSVC>=1500) // MSVC 2005 fails to compile with this typename
        typename
    #endif
        SizesType::value_type())
    {
      EIGEN_UNUSED_VARIABLE(enableif);
      reserveInnerVectors(reserveSizes);
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN
  protected:
    template<class SizesType>
    inline void reserveInnerVectors(const SizesType& reserveSizes)
    {
      if(isCompressed())
      {
        Index totalReserveSize = 0;
        // turn the matrix into non-compressed mode
        m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
        if (!m_innerNonZeros) internal::throw_std_bad_alloc();
        
        // temporarily use m_innerSizes to hold the new starting points.
        StorageIndex* newOuterIndex = m_innerNonZeros;
        
        StorageIndex count = 0;
        for(Index j=0; j<m_outerSize; ++j)
        {
          newOuterIndex[j] = count;
          count += reserveSizes[j] + (m_outerIndex[j+1]-m_outerIndex[j]);
          totalReserveSize += reserveSizes[j];
        }
        m_data.reserve(totalReserveSize);
        StorageIndex previousOuterIndex = m_outerIndex[m_outerSize];
        for(Index j=m_outerSize-1; j>=0; --j)
        {
          StorageIndex innerNNZ = previousOuterIndex - m_outerIndex[j];
          for(Index i=innerNNZ-1; i>=0; --i)
          {
            m_data.index(newOuterIndex[j]+i) = m_data.index(m_outerIndex[j]+i);
            m_data.value(newOuterIndex[j]+i) = m_data.value(m_outerIndex[j]+i);
          }
          previousOuterIndex = m_outerIndex[j];
          m_outerIndex[j] = newOuterIndex[j];
          m_innerNonZeros[j] = innerNNZ;
        }
        if(m_outerSize>0)
          m_outerIndex[m_outerSize] = m_outerIndex[m_outerSize-1] + m_innerNonZeros[m_outerSize-1] + reserveSizes[m_outerSize-1];
        
        m_data.resize(m_outerIndex[m_outerSize]);
      }
      else
      {
        StorageIndex* newOuterIndex = static_cast<StorageIndex*>(std::malloc((m_outerSize+1)*sizeof(StorageIndex)));
        if (!newOuterIndex) internal::throw_std_bad_alloc();
        
        StorageIndex count = 0;
        for(Index j=0; j<m_outerSize; ++j)
        {
          newOuterIndex[j] = count;
          StorageIndex alreadyReserved = (m_outerIndex[j+1]-m_outerIndex[j]) - m_innerNonZeros[j];
          StorageIndex toReserve = std::max<StorageIndex>(reserveSizes[j], alreadyReserved);
          count += toReserve + m_innerNonZeros[j];
        }
        newOuterIndex[m_outerSize] = count;
        
        m_data.resize(count);
        for(Index j=m_outerSize-1; j>=0; --j)
        {
          Index offset = newOuterIndex[j] - m_outerIndex[j];
          if(offset>0)
          {
            StorageIndex innerNNZ = m_innerNonZeros[j];
            for(Index i=innerNNZ-1; i>=0; --i)
            {
              m_data.index(newOuterIndex[j]+i) = m_data.index(m_outerIndex[j]+i);
              m_data.value(newOuterIndex[j]+i) = m_data.value(m_outerIndex[j]+i);
            }
          }
        }
        
        std::swap(m_outerIndex, newOuterIndex);
        std::free(newOuterIndex);
      }
      
    }
  public:

    //--- low level purely coherent filling ---

    /** \internal
      * \returns a reference to the non zero coefficient at position \a row, \a col assuming that:
      * - the nonzero does not already exist
      * - the new coefficient is the last one according to the storage order
      *
      * Before filling a given inner vector you must call the statVec(Index) function.
      *
      * After an insertion session, you should call the finalize() function.
      *
      * \sa insert, insertBackByOuterInner, startVec */
    inline Scalar& insertBack(Index row, Index col)
    {
      return insertBackByOuterInner(IsRowMajor?row:col, IsRowMajor?col:row);
    }

    /** \internal
      * \sa insertBack, startVec */
    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      eigen_assert(Index(m_outerIndex[outer+1]) == m_data.size() && "Invalid ordered insertion (invalid outer index)");
      eigen_assert( (m_outerIndex[outer+1]-m_outerIndex[outer]==0 || m_data.index(m_data.size()-1)<inner) && "Invalid ordered insertion (invalid inner index)");
      Index p = m_outerIndex[outer+1];
      ++m_outerIndex[outer+1];
      m_data.append(Scalar(0), inner);
      return m_data.value(p);
    }

    /** \internal
      * \warning use it only if you know what you are doing */
    inline Scalar& insertBackByOuterInnerUnordered(Index outer, Index inner)
    {
      Index p = m_outerIndex[outer+1];
      ++m_outerIndex[outer+1];
      m_data.append(Scalar(0), inner);
      return m_data.value(p);
    }

    /** \internal
      * \sa insertBack, insertBackByOuterInner */
    inline void startVec(Index outer)
    {
      eigen_assert(m_outerIndex[outer]==Index(m_data.size()) && "You must call startVec for each inner vector sequentially");
      eigen_assert(m_outerIndex[outer+1]==0 && "You must call startVec for each inner vector sequentially");
      m_outerIndex[outer+1] = m_outerIndex[outer];
    }

    /** \internal
      * Must be called after inserting a set of non zero entries using the low level compressed API.
      */
    inline void finalize()
    {
      if(isCompressed())
      {
        StorageIndex size = internal::convert_index<StorageIndex>(m_data.size());
        Index i = m_outerSize;
        // find the last filled column
        while (i>=0 && m_outerIndex[i]==0)
          --i;
        ++i;
        while (i<=m_outerSize)
        {
          m_outerIndex[i] = size;
          ++i;
        }
      }
    }

    //---

    template<typename InputIterators>
    void setFromTriplets(const InputIterators& begin, const InputIterators& end);

    template<typename InputIterators,typename DupFunctor>
    void setFromTriplets(const InputIterators& begin, const InputIterators& end, DupFunctor dup_func);

    void sumupDuplicates() { collapseDuplicates(internal::scalar_sum_op<Scalar,Scalar>()); }

    template<typename DupFunctor>
    void collapseDuplicates(DupFunctor dup_func = DupFunctor());

    //---
    
    /** \internal
      * same as insert(Index,Index) except that the indices are given relative to the storage order */
    Scalar& insertByOuterInner(Index j, Index i)
    {
      return insert(IsRowMajor ? j : i, IsRowMajor ? i : j);
    }

    /** Turns the matrix into the \em compressed format.
      */
    void makeCompressed()
    {
      if(isCompressed())
        return;
      
      eigen_internal_assert(m_outerIndex!=0 && m_outerSize>0);
      
      Index oldStart = m_outerIndex[1];
      m_outerIndex[1] = m_innerNonZeros[0];
      for(Index j=1; j<m_outerSize; ++j)
      {
        Index nextOldStart = m_outerIndex[j+1];
        Index offset = oldStart - m_outerIndex[j];
        if(offset>0)
        {
          for(Index k=0; k<m_innerNonZeros[j]; ++k)
          {
            m_data.index(m_outerIndex[j]+k) = m_data.index(oldStart+k);
            m_data.value(m_outerIndex[j]+k) = m_data.value(oldStart+k);
          }
        }
        m_outerIndex[j+1] = m_outerIndex[j] + m_innerNonZeros[j];
        oldStart = nextOldStart;
      }
      std::free(m_innerNonZeros);
      m_innerNonZeros = 0;
      m_data.resize(m_outerIndex[m_outerSize]);
      m_data.squeeze();
    }

    /** Turns the matrix into the uncompressed mode */
    void uncompress()
    {
      if(m_innerNonZeros != 0)
        return; 
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      for (Index i = 0; i < m_outerSize; i++)
      {
        m_innerNonZeros[i] = m_outerIndex[i+1] - m_outerIndex[i]; 
      }
    }

    /** Suppresses all nonzeros which are \b much \b smaller \b than \a reference under the tolerance \a epsilon */
    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      prune(default_prunning_func(reference,epsilon));
    }
    
    /** Turns the matrix into compressed format, and suppresses all nonzeros which do not satisfy the predicate \a keep.
      * The functor type \a KeepFunc must implement the following function:
      * \code
      * bool operator() (const Index& row, const Index& col, const Scalar& value) const;
      * \endcode
      * \sa prune(Scalar,RealScalar)
      */
    template<typename KeepFunc>
    void prune(const KeepFunc& keep = KeepFunc())
    {
      // TODO optimize the uncompressed mode to avoid moving and allocating the data twice
      makeCompressed();

      StorageIndex k = 0;
      for(Index j=0; j<m_outerSize; ++j)
      {
        Index previousStart = m_outerIndex[j];
        m_outerIndex[j] = k;
        Index end = m_outerIndex[j+1];
        for(Index i=previousStart; i<end; ++i)
        {
          if(keep(IsRowMajor?j:m_data.index(i), IsRowMajor?m_data.index(i):j, m_data.value(i)))
          {
            m_data.value(k) = m_data.value(i);
            m_data.index(k) = m_data.index(i);
            ++k;
          }
        }
      }
      m_outerIndex[m_outerSize] = k;
      m_data.resize(k,0);
    }

    /** Resizes the matrix to a \a rows x \a cols matrix leaving old values untouched.
      *
      * If the sizes of the matrix are decreased, then the matrix is turned to \b uncompressed-mode
      * and the storage of the out of bounds coefficients is kept and reserved.
      * Call makeCompressed() to pack the entries and squeeze extra memory.
      *
      * \sa reserve(), setZero(), makeCompressed()
      */
    void conservativeResize(Index rows, Index cols) 
    {
      // No change
      if (this->rows() == rows && this->cols() == cols) return;
      
      // If one dimension is null, then there is nothing to be preserved
      if(rows==0 || cols==0) return resize(rows,cols);

      Index innerChange = IsRowMajor ? cols - this->cols() : rows - this->rows();
      Index outerChange = IsRowMajor ? rows - this->rows() : cols - this->cols();
      StorageIndex newInnerSize = convert_index(IsRowMajor ? cols : rows);

      // Deals with inner non zeros
      if (m_innerNonZeros)
      {
        // Resize m_innerNonZeros
        StorageIndex *newInnerNonZeros = static_cast<StorageIndex*>(std::realloc(m_innerNonZeros, (m_outerSize + outerChange) * sizeof(StorageIndex)));
        if (!newInnerNonZeros) internal::throw_std_bad_alloc();
        m_innerNonZeros = newInnerNonZeros;
        
        for(Index i=m_outerSize; i<m_outerSize+outerChange; i++)          
          m_innerNonZeros[i] = 0;
      } 
      else if (innerChange < 0) 
      {
        // Inner size decreased: allocate a new m_innerNonZeros
        m_innerNonZeros = static_cast<StorageIndex*>(std::malloc((m_outerSize + outerChange) * sizeof(StorageIndex)));
        if (!m_innerNonZeros) internal::throw_std_bad_alloc();
        for(Index i = 0; i < m_outerSize + (std::min)(outerChange, Index(0)); i++)
          m_innerNonZeros[i] = m_outerIndex[i+1] - m_outerIndex[i];
        for(Index i = m_outerSize; i < m_outerSize + outerChange; i++)
          m_innerNonZeros[i] = 0;
      }
      
      // Change the m_innerNonZeros in case of a decrease of inner size
      if (m_innerNonZeros && innerChange < 0)
      {
        for(Index i = 0; i < m_outerSize + (std::min)(outerChange, Index(0)); i++)
        {
          StorageIndex &n = m_innerNonZeros[i];
          StorageIndex start = m_outerIndex[i];
          while (n > 0 && m_data.index(start+n-1) >= newInnerSize) --n; 
        }
      }
      
      m_innerSize = newInnerSize;

      // Re-allocate outer index structure if necessary
      if (outerChange == 0)
        return;
          
      StorageIndex *newOuterIndex = static_cast<StorageIndex*>(std::realloc(m_outerIndex, (m_outerSize + outerChange + 1) * sizeof(StorageIndex)));
      if (!newOuterIndex) internal::throw_std_bad_alloc();
      m_outerIndex = newOuterIndex;
      if (outerChange > 0)
      {
        StorageIndex lastIdx = m_outerSize == 0 ? 0 : m_outerIndex[m_outerSize];
        for(Index i=m_outerSize; i<m_outerSize+outerChange+1; i++)          
          m_outerIndex[i] = lastIdx; 
      }
      m_outerSize += outerChange;
    }
    
    /** Resizes the matrix to a \a rows x \a cols matrix and initializes it to zero.
      * 
      * This function does not free the currently allocated memory. To release as much as memory as possible,
      * call \code mat.data().squeeze(); \endcode after resizing it.
      * 
      * \sa reserve(), setZero()
      */
    void resize(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      m_innerSize = IsRowMajor ? cols : rows;
      m_data.clear();
      if (m_outerSize != outerSize || m_outerSize==0)
      {
        std::free(m_outerIndex);
        m_outerIndex = static_cast<StorageIndex*>(std::malloc((outerSize + 1) * sizeof(StorageIndex)));
        if (!m_outerIndex) internal::throw_std_bad_alloc();
        
        m_outerSize = outerSize;
      }
      if(m_innerNonZeros)
      {
        std::free(m_innerNonZeros);
        m_innerNonZeros = 0;
      }
      memset(m_outerIndex, 0, (m_outerSize+1)*sizeof(StorageIndex));
    }

    /** \internal
      * Resize the nonzero vector to \a size */
    void resizeNonZeros(Index size)
    {
      m_data.resize(size);
    }

    /** \returns a const expression of the diagonal coefficients. */
    const ConstDiagonalReturnType diagonal() const { return ConstDiagonalReturnType(*this); }
    
    /** \returns a read-write expression of the diagonal coefficients.
      * \warning If the diagonal entries are written, then all diagonal
      * entries \b must already exist, otherwise an assertion will be raised.
      */
    DiagonalReturnType diagonal() { return DiagonalReturnType(*this); }

    /** Default constructor yielding an empty \c 0 \c x \c 0 matrix */
    inline SparseMatrix()
      : m_outerSize(-1), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      resize(0, 0);
    }

    /** Constructs a \a rows \c x \a cols empty matrix */
    inline SparseMatrix(Index rows, Index cols)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      resize(rows, cols);
    }

    /** Constructs a sparse matrix from the sparse expression \a other */
    template<typename OtherDerived>
    inline SparseMatrix(const SparseMatrixBase<OtherDerived>& other)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      check_template_parameters();
      const bool needToTranspose = (Flags & RowMajorBit) != (internal::evaluator<OtherDerived>::Flags & RowMajorBit);
      if (needToTranspose)
        *this = other.derived();
      else
      {
        #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
          EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        #endif
        internal::call_assignment_no_alias(*this, other.derived());
      }
    }
    
    /** Constructs a sparse matrix from the sparse selfadjoint view \a other */
    template<typename OtherDerived, unsigned int UpLo>
    inline SparseMatrix(const SparseSelfAdjointView<OtherDerived, UpLo>& other)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      Base::operator=(other);
    }

    /** Copy constructor (it performs a deep copy) */
    inline SparseMatrix(const SparseMatrix& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    SparseMatrix(const ReturnByValue<OtherDerived>& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      initAssignment(other);
      other.evalTo(*this);
    }
    
    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    explicit SparseMatrix(const DiagonalBase<OtherDerived>& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** Swaps the content of two sparse matrices of the same type.
      * This is a fast operation that simply swaps the underlying pointers and parameters. */
    inline void swap(SparseMatrix& other)
    {
      //EIGEN_DBG_SPARSE(std::cout << "SparseMatrix:: swap\n");
      std::swap(m_outerIndex, other.m_outerIndex);
      std::swap(m_innerSize, other.m_innerSize);
      std::swap(m_outerSize, other.m_outerSize);
      std::swap(m_innerNonZeros, other.m_innerNonZeros);
      m_data.swap(other.m_data);
    }

    /** Sets *this to the identity matrix.
      * This function also turns the matrix into compressed mode, and drop any reserved memory. */
    inline void setIdentity()
    {
      eigen_assert(rows() == cols() && "ONLY FOR SQUARED MATRICES");
      this->m_data.resize(rows());
      Eigen::Map<IndexVector>(this->m_data.indexPtr(), rows()).setLinSpaced(0, StorageIndex(rows()-1));
      Eigen::Map<ScalarVector>(this->m_data.valuePtr(), rows()).setOnes();
      Eigen::Map<IndexVector>(this->m_outerIndex, rows()+1).setLinSpaced(0, StorageIndex(rows()));
      std::free(m_innerNonZeros);
      m_innerNonZeros = 0;
    }
    inline SparseMatrix& operator=(const SparseMatrix& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else if(this!=&other)
      {
        #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
          EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        #endif
        initAssignment(other);
        if(other.isCompressed())
        {
          internal::smart_copy(other.m_outerIndex, other.m_outerIndex + m_outerSize + 1, m_outerIndex);
          m_data = other.m_data;
        }
        else
        {
          Base::operator=(other);
        }
      }
      return *this;
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename OtherDerived>
    inline SparseMatrix& operator=(const EigenBase<OtherDerived>& other)
    { return Base::operator=(other.derived()); }

    template<typename Lhs, typename Rhs>
    inline SparseMatrix& operator=(const Product<Lhs,Rhs,AliasFreeProduct>& other);
#endif // EIGEN_PARSED_BY_DOXYGEN

    template<typename OtherDerived>
    EIGEN_DONT_INLINE SparseMatrix& operator=(const SparseMatrixBase<OtherDerived>& other);

    friend std::ostream & operator << (std::ostream & s, const SparseMatrix& m)
    {
      EIGEN_DBG_SPARSE(
        s << "Nonzero entries:\n";
        if(m.isCompressed())
        {
          for (Index i=0; i<m.nonZeros(); ++i)
            s << "(" << m.m_data.value(i) << "," << m.m_data.index(i) << ") ";
        }
        else
        {
          for (Index i=0; i<m.outerSize(); ++i)
          {
            Index p = m.m_outerIndex[i];
            Index pe = m.m_outerIndex[i]+m.m_innerNonZeros[i];
            Index k=p;
            for (; k<pe; ++k) {
              s << "(" << m.m_data.value(k) << "," << m.m_data.index(k) << ") ";
            }
            for (; k<m.m_outerIndex[i+1]; ++k) {
              s << "(_,_) ";
            }
          }
        }
        s << std::endl;
        s << std::endl;
        s << "Outer pointers:\n";
        for (Index i=0; i<m.outerSize(); ++i) {
          s << m.m_outerIndex[i] << " ";
        }
        s << " $" << std::endl;
        if(!m.isCompressed())
        {
          s << "Inner non zeros:\n";
          for (Index i=0; i<m.outerSize(); ++i) {
            s << m.m_innerNonZeros[i] << " ";
          }
          s << " $" << std::endl;
        }
        s << std::endl;
      );
      s << static_cast<const SparseMatrixBase<SparseMatrix>&>(m);
      return s;
    }

    /** Destructor */
    inline ~SparseMatrix()
    {
      std::free(m_outerIndex);
      std::free(m_innerNonZeros);
    }

    /** Overloaded for performance */
    Scalar sum() const;
    
#   ifdef EIGEN_SPARSEMATRIX_PLUGIN
#     include EIGEN_SPARSEMATRIX_PLUGIN
#   endif

protected:

    template<typename Other>
    void initAssignment(const Other& other)
    {
      resize(other.rows(), other.cols());
      if(m_innerNonZeros)
      {
        std::free(m_innerNonZeros);
        m_innerNonZeros = 0;
      }
    }

    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_DONT_INLINE Scalar& insertCompressed(Index row, Index col);

    /** \internal
      * A vector object that is equal to 0 everywhere but v at the position i */
    class SingletonVector
    {
        StorageIndex m_index;
        StorageIndex m_value;
      public:
        typedef StorageIndex value_type;
        SingletonVector(Index i, Index v)
          : m_index(convert_index(i)), m_value(convert_index(v))
        {}

        StorageIndex operator[](Index i) const { return i==m_index ? m_value : 0; }
    };

    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_DONT_INLINE Scalar& insertUncompressed(Index row, Index col);

public:
    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_STRONG_INLINE Scalar& insertBackUncompressed(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      eigen_assert(!isCompressed());
      eigen_assert(m_innerNonZeros[outer]<=(m_outerIndex[outer+1] - m_outerIndex[outer]));

      Index p = m_outerIndex[outer] + m_innerNonZeros[outer]++;
      m_data.index(p) = convert_index(inner);
      return (m_data.value(p) = Scalar(0));
    }
protected:
    struct IndexPosPair {
      IndexPosPair(Index a_i, Index a_p) : i(a_i), p(a_p) {}
      Index i;
      Index p;
    };

    /** \internal assign \a diagXpr to the diagonal of \c *this
      * There are different strategies:
      *   1 - if *this is overwritten (Func==assign_op) or *this is empty, then we can work treat *this as a dense vector expression.
      *   2 - otherwise, for each diagonal coeff,
      *     2.a - if it already exists, then we update it,
      *     2.b - otherwise, if *this is uncompressed and that the current inner-vector has empty room for at least 1 element, then we perform an in-place insertion.
      *     2.c - otherwise, we'll have to reallocate and copy everything, so instead of doing so for each new element, it is recorded in a std::vector.
      *   3 - at the end, if some entries failed to be inserted in-place, then we alloc a new buffer, copy each chunk at the right position, and insert the new elements.
      * 
      * TODO: some piece of code could be isolated and reused for a general in-place update strategy.
      * TODO: if we start to defer the insertion of some elements (i.e., case 2.c executed once),
      *       then it *might* be better to disable case 2.b since they will have to be copied anyway.
      */
    template<typename DiagXpr, typename Func>
    void assignDiagonal(const DiagXpr diagXpr, const Func& assignFunc)
    {
      Index n = diagXpr.size();

      const bool overwrite = internal::is_same<Func, internal::assign_op<Scalar,Scalar> >::value;
      if(overwrite)
      {
        if((this->rows()!=n) || (this->cols()!=n))
          this->resize(n, n);
      }

      if(m_data.size()==0 || overwrite)
      {
        typedef Array<StorageIndex,Dynamic,1> ArrayXI;  
        this->makeCompressed();
        this->resizeNonZeros(n);
        Eigen::Map<ArrayXI>(this->innerIndexPtr(), n).setLinSpaced(0,StorageIndex(n)-1);
        Eigen::Map<ArrayXI>(this->outerIndexPtr(), n+1).setLinSpaced(0,StorageIndex(n));
        Eigen::Map<Array<Scalar,Dynamic,1> > values = this->coeffs();
        values.setZero();
        internal::call_assignment_no_alias(values, diagXpr, assignFunc);
      }
      else
      {
        bool isComp = isCompressed();
        internal::evaluator<DiagXpr> diaEval(diagXpr);
        std::vector<IndexPosPair> newEntries;

        // 1 - try in-place update and record insertion failures
        for(Index i = 0; i<n; ++i)
        {
          internal::LowerBoundIndex lb = this->lower_bound(i,i);
          Index p = lb.value;
          if(lb.found)
          {
            // the coeff already exists
            assignFunc.assignCoeff(m_data.value(p), diaEval.coeff(i));
          }
          else if((!isComp) && m_innerNonZeros[i] < (m_outerIndex[i+1]-m_outerIndex[i]))
          {
            // non compressed mode with local room for inserting one element
            m_data.moveChunk(p, p+1, m_outerIndex[i]+m_innerNonZeros[i]-p);
            m_innerNonZeros[i]++;
            m_data.value(p) = Scalar(0);
            m_data.index(p) = StorageIndex(i);
            assignFunc.assignCoeff(m_data.value(p), diaEval.coeff(i));
          }
          else
          {
            // defer insertion
            newEntries.push_back(IndexPosPair(i,p));
          }
        }
        // 2 - insert deferred entries
        Index n_entries = Index(newEntries.size());
        if(n_entries>0)
        {
          Storage newData(m_data.size()+n_entries);
          Index prev_p = 0;
          Index prev_i = 0;
          for(Index k=0; k<n_entries;++k)
          {
            Index i = newEntries[k].i;
            Index p = newEntries[k].p;
            internal::smart_copy(m_data.valuePtr()+prev_p, m_data.valuePtr()+p, newData.valuePtr()+prev_p+k);
            internal::smart_copy(m_data.indexPtr()+prev_p, m_data.indexPtr()+p, newData.indexPtr()+prev_p+k);
            for(Index j=prev_i;j<i;++j)
              m_outerIndex[j+1] += k;
            if(!isComp)
              m_innerNonZeros[i]++;
            prev_p = p;
            prev_i = i;
            newData.value(p+k) = Scalar(0);
            newData.index(p+k) = StorageIndex(i);
            assignFunc.assignCoeff(newData.value(p+k), diaEval.coeff(i));
          }
          {
            internal::smart_copy(m_data.valuePtr()+prev_p, m_data.valuePtr()+m_data.size(), newData.valuePtr()+prev_p+n_entries);
            internal::smart_copy(m_data.indexPtr()+prev_p, m_data.indexPtr()+m_data.size(), newData.indexPtr()+prev_p+n_entries);
            for(Index j=prev_i+1;j<=m_outerSize;++j)
              m_outerIndex[j] += n_entries;
          }
          m_data.swap(newData);
        }
      }
    }

private:
  static void check_template_parameters()
  {
    EIGEN_STATIC_ASSERT(NumTraits<StorageIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE);
    EIGEN_STATIC_ASSERT((Options&(ColMajor|RowMajor))==Options,INVALID_MATRIX_TEMPLATE_PARAMETERS);
  }

  struct default_prunning_func {
    default_prunning_func(const Scalar& ref, const RealScalar& eps) : reference(ref), epsilon(eps) {}
    inline bool operator() (const Index&, const Index&, const Scalar& value) const
    {
      return !internal::isMuchSmallerThan(value, reference, epsilon);
    }
    Scalar reference;
    RealScalar epsilon;
  };
};

namespace internal {

template<typename InputIterator, typename SparseMatrixType, typename DupFunctor>
void set_from_triplets(const InputIterator& begin, const InputIterator& end, SparseMatrixType& mat, DupFunctor dup_func)
{
  enum { IsRowMajor = SparseMatrixType::IsRowMajor };
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::StorageIndex StorageIndex;
  SparseMatrix<Scalar,IsRowMajor?ColMajor:RowMajor,StorageIndex> trMat(mat.rows(),mat.cols());

  if(begin!=end)
  {
    // pass 1: count the nnz per inner-vector
    typename SparseMatrixType::IndexVector wi(trMat.outerSize());
    wi.setZero();
    for(InputIterator it(begin); it!=end; ++it)
    {
      eigen_assert(it->row()>=0 && it->row()<mat.rows() && it->col()>=0 && it->col()<mat.cols());
      wi(IsRowMajor ? it->col() : it->row())++;
    }

    // pass 2: insert all the elements into trMat
    trMat.reserve(wi);
    for(InputIterator it(begin); it!=end; ++it)
      trMat.insertBackUncompressed(it->row(),it->col()) = it->value();

    // pass 3:
    trMat.collapseDuplicates(dup_func);
  }

  // pass 4: transposed copy -> implicit sorting
  mat = trMat;
}

}


/** Fill the matrix \c *this with the list of \em triplets defined by the iterator range \a begin - \a end.
  *
  * A \em triplet is a tuple (i,j,value) defining a non-zero element.
  * The input list of triplets does not have to be sorted, and can contains duplicated elements.
  * In any case, the result is a \b sorted and \b compressed sparse matrix where the duplicates have been summed up.
  * This is a \em O(n) operation, with \em n the number of triplet elements.
  * The initial contents of \c *this is destroyed.
  * The matrix \c *this must be properly resized beforehand using the SparseMatrix(Index,Index) constructor,
  * or the resize(Index,Index) method. The sizes are not extracted from the triplet list.
  *
  * The \a InputIterators value_type must provide the following interface:
  * \code
  * Scalar value() const; // the value
  * Scalar row() const;   // the row index i
  * Scalar col() const;   // the column index j
  * \endcode
  * See for instance the Eigen::Triplet template class.
  *
  * Here is a typical usage example:
  * \code
    typedef Triplet<double> T;
    std::vector<T> tripletList;
    tripletList.reserve(estimation_of_entries);
    for(...)
    {
      // ...
      tripletList.push_back(T(i,j,v_ij));
    }
    SparseMatrixType m(rows,cols);
    m.setFromTriplets(tripletList.begin(), tripletList.end());
    // m is ready to go!
  * \endcode
  *
  * \warning The list of triplets is read multiple times (at least twice). Therefore, it is not recommended to define
  * an abstract iterator over a complex data-structure that would be expensive to evaluate. The triplets should rather
  * be explicitly stored into a std::vector for instance.
  */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename InputIterators>
void SparseMatrix<Scalar,_Options,_StorageIndex>::setFromTriplets(const InputIterators& begin, const InputIterators& end)
{
  internal::set_from_triplets<InputIterators, SparseMatrix<Scalar,_Options,_StorageIndex> >(begin, end, *this, internal::scalar_sum_op<Scalar,Scalar>());
}

/** The same as setFromTriplets but when duplicates are met the functor \a dup_func is applied:
  * \code
  * value = dup_func(OldValue, NewValue)
  * \endcode 
  * Here is a C++11 example keeping the latest entry only:
  * \code
  * mat.setFromTriplets(triplets.begin(), triplets.end(), [] (const Scalar&,const Scalar &b) { return b; });
  * \endcode
  */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename InputIterators,typename DupFunctor>
void SparseMatrix<Scalar,_Options,_StorageIndex>::setFromTriplets(const InputIterators& begin, const InputIterators& end, DupFunctor dup_func)
{
  internal::set_from_triplets<InputIterators, SparseMatrix<Scalar,_Options,_StorageIndex>, DupFunctor>(begin, end, *this, dup_func);
}

/** \internal */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename DupFunctor>
void SparseMatrix<Scalar,_Options,_StorageIndex>::collapseDuplicates(DupFunctor dup_func)
{
  eigen_assert(!isCompressed());
  // TODO, in practice we should be able to use m_innerNonZeros for that task
  IndexVector wi(innerSize());
  wi.fill(-1);
  StorageIndex count = 0;
  // for each inner-vector, wi[inner_index] will hold the position of first element into the index/value buffers
  for(Index j=0; j<outerSize(); ++j)
  {
    StorageIndex start   = count;
    Index oldEnd  = m_outerIndex[j]+m_innerNonZeros[j];
    for(Index k=m_outerIndex[j]; k<oldEnd; ++k)
    {
      Index i = m_data.index(k);
      if(wi(i)>=start)
      {
        // we already meet this entry => accumulate it
        m_data.value(wi(i)) = dup_func(m_data.value(wi(i)), m_data.value(k));
      }
      else
      {
        m_data.value(count) = m_data.value(k);
        m_data.index(count) = m_data.index(k);
        wi(i) = count;
        ++count;
      }
    }
    m_outerIndex[j] = start;
  }
  m_outerIndex[m_outerSize] = count;

  // turn the matrix into compressed form
  std::free(m_innerNonZeros);
  m_innerNonZeros = 0;
  m_data.resize(m_outerIndex[m_outerSize]);
}

template<typename Scalar, int _Options, typename _StorageIndex>
template<typename OtherDerived>
EIGEN_DONT_INLINE SparseMatrix<Scalar,_Options,_StorageIndex>& SparseMatrix<Scalar,_Options,_StorageIndex>::operator=(const SparseMatrixBase<OtherDerived>& other)
{
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
    EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
  #endif
      
  const bool needToTranspose = (Flags & RowMajorBit) != (internal::evaluator<OtherDerived>::Flags & RowMajorBit);
  if (needToTranspose)
  {
    #ifdef EIGEN_SPARSE_TRANSPOSED_COPY_PLUGIN
      EIGEN_SPARSE_TRANSPOSED_COPY_PLUGIN
    #endif
    // two passes algorithm:
    //  1 - compute the number of coeffs per dest inner vector
    //  2 - do the actual copy/eval
    // Since each coeff of the rhs has to be evaluated twice, let's evaluate it if needed
    typedef typename internal::nested_eval<OtherDerived,2,typename internal::plain_matrix_type<OtherDerived>::type >::type OtherCopy;
    typedef typename internal::remove_all<OtherCopy>::type _OtherCopy;
    typedef internal::evaluator<_OtherCopy> OtherCopyEval;
    OtherCopy otherCopy(other.derived());
    OtherCopyEval otherCopyEval(otherCopy);

    SparseMatrix dest(other.rows(),other.cols());
    Eigen::Map<IndexVector> (dest.m_outerIndex,dest.outerSize()).setZero();

    // pass 1
    // FIXME the above copy could be merged with that pass
    for (Index j=0; j<otherCopy.outerSize(); ++j)
      for (typename OtherCopyEval::InnerIterator it(otherCopyEval, j); it; ++it)
        ++dest.m_outerIndex[it.index()];

    // prefix sum
    StorageIndex count = 0;
    IndexVector positions(dest.outerSize());
    for (Index j=0; j<dest.outerSize(); ++j)
    {
      StorageIndex tmp = dest.m_outerIndex[j];
      dest.m_outerIndex[j] = count;
      positions[j] = count;
      count += tmp;
    }
    dest.m_outerIndex[dest.outerSize()] = count;
    // alloc
    dest.m_data.resize(count);
    // pass 2
    for (StorageIndex j=0; j<otherCopy.outerSize(); ++j)
    {
      for (typename OtherCopyEval::InnerIterator it(otherCopyEval, j); it; ++it)
      {
        Index pos = positions[it.index()]++;
        dest.m_data.index(pos) = j;
        dest.m_data.value(pos) = it.value();
      }
    }
    this->swap(dest);
    return *this;
  }
  else
  {
    if(other.isRValue())
    {
      initAssignment(other.derived());
    }
    // there is no special optimization
    return Base::operator=(other.derived());
  }
}

template<typename _Scalar, int _Options, typename _StorageIndex>
typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insert(Index row, Index col)
{
  eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
  
  const Index outer = IsRowMajor ? row : col;
  const Index inner = IsRowMajor ? col : row;
  
  if(isCompressed())
  {
    if(nonZeros()==0)
    {
      // reserve space if not already done
      if(m_data.allocatedSize()==0)
        m_data.reserve(2*m_innerSize);
      
      // turn the matrix into non-compressed mode
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      if(!m_innerNonZeros) internal::throw_std_bad_alloc();
      
      memset(m_innerNonZeros, 0, (m_outerSize)*sizeof(StorageIndex));
      
      // pack all inner-vectors to the end of the pre-allocated space
      // and allocate the entire free-space to the first inner-vector
      StorageIndex end = convert_index(m_data.allocatedSize());
      for(Index j=1; j<=m_outerSize; ++j)
        m_outerIndex[j] = end;
    }
    else
    {
      // turn the matrix into non-compressed mode
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      if(!m_innerNonZeros) internal::throw_std_bad_alloc();
      for(Index j=0; j<m_outerSize; ++j)
        m_innerNonZeros[j] = m_outerIndex[j+1]-m_outerIndex[j];
    }
  }
  
  // check whether we can do a fast "push back" insertion
  Index data_end = m_data.allocatedSize();
  
  // First case: we are filling a new inner vector which is packed at the end.
  // We assume that all remaining inner-vectors are also empty and packed to the end.
  if(m_outerIndex[outer]==data_end)
  {
    eigen_internal_assert(m_innerNonZeros[outer]==0);
    
    // pack previous empty inner-vectors to end of the used-space
    // and allocate the entire free-space to the current inner-vector.
    StorageIndex p = convert_index(m_data.size());
    Index j = outer;
    while(j>=0 && m_innerNonZeros[j]==0)
      m_outerIndex[j--] = p;
    
    // push back the new element
    ++m_innerNonZeros[outer];
    m_data.append(Scalar(0), inner);
    
    // check for reallocation
    if(data_end != m_data.allocatedSize())
    {
      // m_data has been reallocated
      //  -> move remaining inner-vectors back to the end of the free-space
      //     so that the entire free-space is allocated to the current inner-vector.
      eigen_internal_assert(data_end < m_data.allocatedSize());
      StorageIndex new_end = convert_index(m_data.allocatedSize());
      for(Index k=outer+1; k<=m_outerSize; ++k)
        if(m_outerIndex[k]==data_end)
          m_outerIndex[k] = new_end;
    }
    return m_data.value(p);
  }
  
  // Second case: the next inner-vector is packed to the end
  // and the current inner-vector end match the used-space.
  if(m_outerIndex[outer+1]==data_end && m_outerIndex[outer]+m_innerNonZeros[outer]==m_data.size())
  {
    eigen_internal_assert(outer+1==m_outerSize || m_innerNonZeros[outer+1]==0);
    
    // add space for the new element
    ++m_innerNonZeros[outer];
    m_data.resize(m_data.size()+1);
    
    // check for reallocation
    if(data_end != m_data.allocatedSize())
    {
      // m_data has been reallocated
      //  -> move remaining inner-vectors back to the end of the free-space
      //     so that the entire free-space is allocated to the current inner-vector.
      eigen_internal_assert(data_end < m_data.allocatedSize());
      StorageIndex new_end = convert_index(m_data.allocatedSize());
      for(Index k=outer+1; k<=m_outerSize; ++k)
        if(m_outerIndex[k]==data_end)
          m_outerIndex[k] = new_end;
    }
    
    // and insert it at the right position (sorted insertion)
    Index startId = m_outerIndex[outer];
    Index p = m_outerIndex[outer]+m_innerNonZeros[outer]-1;
    while ( (p > startId) && (m_data.index(p-1) > inner) )
    {
      m_data.index(p) = m_data.index(p-1);
      m_data.value(p) = m_data.value(p-1);
      --p;
    }
    
    m_data.index(p) = convert_index(inner);
    return (m_data.value(p) = Scalar(0));
  }
  
  if(m_data.size() != m_data.allocatedSize())
  {
    // make sure the matrix is compatible to random un-compressed insertion:
    m_data.resize(m_data.allocatedSize());
    this->reserveInnerVectors(Array<StorageIndex,Dynamic,1>::Constant(m_outerSize, 2));
  }
  
  return insertUncompressed(row,col);
}
    
template<typename _Scalar, int _Options, typename _StorageIndex>
EIGEN_DONT_INLINE typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insertUncompressed(Index row, Index col)
{
  eigen_assert(!isCompressed());

  const Index outer = IsRowMajor ? row : col;
  const StorageIndex inner = convert_index(IsRowMajor ? col : row);

  Index room = m_outerIndex[outer+1] - m_outerIndex[outer];
  StorageIndex innerNNZ = m_innerNonZeros[outer];
  if(innerNNZ>=room)
  {
    // this inner vector is full, we need to reallocate the whole buffer :(
    reserve(SingletonVector(outer,std::max<StorageIndex>(2,innerNNZ)));
  }

  Index startId = m_outerIndex[outer];
  Index p = startId + m_innerNonZeros[outer];
  while ( (p > startId) && (m_data.index(p-1) > inner) )
  {
    m_data.index(p) = m_data.index(p-1);
    m_data.value(p) = m_data.value(p-1);
    --p;
  }
  eigen_assert((p<=startId || m_data.index(p-1)!=inner) && "you cannot insert an element that already exists, you must call coeffRef to this end");

  m_innerNonZeros[outer]++;

  m_data.index(p) = inner;
  return (m_data.value(p) = Scalar(0));
}

template<typename _Scalar, int _Options, typename _StorageIndex>
EIGEN_DONT_INLINE typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insertCompressed(Index row, Index col)
{
  eigen_assert(isCompressed());

  const Index outer = IsRowMajor ? row : col;
  const Index inner = IsRowMajor ? col : row;

  Index previousOuter = outer;
  if (m_outerIndex[outer+1]==0)
  {
    // we start a new inner vector
    while (previousOuter>=0 && m_outerIndex[previousOuter]==0)
    {
      m_outerIndex[previousOuter] = convert_index(m_data.size());
      --previousOuter;
    }
    m_outerIndex[outer+1] = m_outerIndex[outer];
  }

  // here we have to handle the tricky case where the outerIndex array
  // starts with: [ 0 0 0 0 0 1 ...] and we are inserted in, e.g.,
  // the 2nd inner vector...
  bool isLastVec = (!(previousOuter==-1 && m_data.size()!=0))
                && (std::size_t(m_outerIndex[outer+1]) == m_data.size());

  std::size_t startId = m_outerIndex[outer];
  // FIXME let's make sure sizeof(long int) == sizeof(std::size_t)
  std::size_t p = m_outerIndex[outer+1];
  ++m_outerIndex[outer+1];

  double reallocRatio = 1;
  if (m_data.allocatedSize()<=m_data.size())
  {
    // if there is no preallocated memory, let's reserve a minimum of 32 elements
    if (m_data.size()==0)
    {
      m_data.reserve(32);
    }
    else
    {
      // we need to reallocate the data, to reduce multiple reallocations
      // we use a smart resize algorithm based on the current filling ratio
      // in addition, we use double to avoid integers overflows
      double nnzEstimate = double(m_outerIndex[outer])*double(m_outerSize)/double(outer+1);
      reallocRatio = (nnzEstimate-double(m_data.size()))/double(m_data.size());
      // furthermore we bound the realloc ratio to:
      //   1) reduce multiple minor realloc when the matrix is almost filled
      //   2) avoid to allocate too much memory when the matrix is almost empty
      reallocRatio = (std::min)((std::max)(reallocRatio,1.5),8.);
    }
  }
  m_data.resize(m_data.size()+1,reallocRatio);

  if (!isLastVec)
  {
    if (previousOuter==-1)
    {
      // oops wrong guess.
      // let's correct the outer offsets
      for (Index k=0; k<=(outer+1); ++k)
        m_outerIndex[k] = 0;
      Index k=outer+1;
      while(m_outerIndex[k]==0)
        m_outerIndex[k++] = 1;
      while (k<=m_outerSize && m_outerIndex[k]!=0)
        m_outerIndex[k++]++;
      p = 0;
      --k;
      k = m_outerIndex[k]-1;
      while (k>0)
      {
        m_data.index(k) = m_data.index(k-1);
        m_data.value(k) = m_data.value(k-1);
        k--;
      }
    }
    else
    {
      // we are not inserting into the last inner vec
      // update outer indices:
      Index j = outer+2;
      while (j<=m_outerSize && m_outerIndex[j]!=0)
        m_outerIndex[j++]++;
      --j;
      // shift data of last vecs:
      Index k = m_outerIndex[j]-1;
      while (k>=Index(p))
      {
        m_data.index(k) = m_data.index(k-1);
        m_data.value(k) = m_data.value(k-1);
        k--;
      }
    }
  }

  while ( (p > startId) && (m_data.index(p-1) > inner) )
  {
    m_data.index(p) = m_data.index(p-1);
    m_data.value(p) = m_data.value(p-1);
    --p;
  }

  m_data.index(p) = inner;
  return (m_data.value(p) = Scalar(0));
}

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<SparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator<SparseCompressedBase<SparseMatrix<_Scalar,_Options,_StorageIndex> > >
{
  typedef evaluator<SparseCompressedBase<SparseMatrix<_Scalar,_Options,_StorageIndex> > > Base;
  typedef SparseMatrix<_Scalar,_Options,_StorageIndex> SparseMatrixType;
  evaluator() : Base() {}
  explicit evaluator(const SparseMatrixType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseMatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEMATRIXBASE_H
#define EIGEN_SPARSEMATRIXBASE_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  *
  * \class SparseMatrixBase
  *
  * \brief Base class of any sparse matrices or sparse expressions
  *
  * \tparam Derived is the derived type, e.g. a sparse matrix type, or an expression, etc.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEMATRIXBASE_PLUGIN.
  */
template<typename Derived> class SparseMatrixBase
  : public EigenBase<Derived>
{
  public:

    typedef typename internal::traits<Derived>::Scalar Scalar;
    
    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc.
      *
      * It is an alias for the Scalar type */
    typedef Scalar value_type;
    
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;

    /** The integer type used to \b store indices within a SparseMatrix.
      * For a \c SparseMatrix<Scalar,Options,IndexType> it an alias of the third template parameter \c IndexType. */
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    typedef typename internal::add_const_on_value_type_if_arithmetic<
                         typename internal::packet_traits<Scalar>::type
                     >::type PacketReturnType;

    typedef SparseMatrixBase StorageBaseType;

    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    
    template<typename OtherDerived>
    Derived& operator=(const EigenBase<OtherDerived> &other);

    enum {

      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxRowsAtCompileTime = RowsAtCompileTime,
      MaxColsAtCompileTime = ColsAtCompileTime,

      MaxSizeAtCompileTime = (internal::size_at_compile_time<MaxRowsAtCompileTime,
                                                      MaxColsAtCompileTime>::ret),

      IsVectorAtCompileTime = RowsAtCompileTime == 1 || ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
          * columns is known at compile-time to be equal to 1. Indeed, in that case,
          * we are dealing with a column-vector (if there is only one column) or with
          * a row-vector (if there is only one row). */

      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2,
        /**< This value is equal to Tensor::NumDimensions, i.e. 0 for scalars, 1 for vectors,
         * and 2 for matrices.
         */

      Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
          * constructed from this one. See the \ref flags "list of flags".
          */

      IsRowMajor = Flags&RowMajorBit ? 1 : 0,
      
      InnerSizeAtCompileTime = int(IsVectorAtCompileTime) ? int(SizeAtCompileTime)
                             : int(IsRowMajor) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),

      #ifndef EIGEN_PARSED_BY_DOXYGEN
      _HasDirectAccess = (int(Flags)&DirectAccessBit) ? 1 : 0 // workaround sunCC
      #endif
    };

    /** \internal the return type of MatrixBase::adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, Eigen::Transpose<const Derived> >,
                        Transpose<const Derived>
                     >::type AdjointReturnType;
    typedef Transpose<Derived> TransposeReturnType;
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;

    // FIXME storage order do not match evaluator storage order
    typedef SparseMatrix<Scalar, Flags&RowMajorBit ? RowMajor : ColMajor, StorageIndex> PlainObject;

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is the "real scalar" type; if the \a Scalar type is already real numbers
      * (e.g. int, float or double) then \a RealScalar is just the same as \a Scalar. If
      * \a Scalar is \a std::complex<T> then RealScalar is \a T.
      *
      * \sa class NumTraits
      */
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** \internal the return type of coeff()
      */
    typedef typename internal::conditional<_HasDirectAccess, const Scalar&, Scalar>::type CoeffReturnType;

    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,Matrix<Scalar,Dynamic,Dynamic> > ConstantReturnType;

    /** type of the equivalent dense matrix */
    typedef Matrix<Scalar,RowsAtCompileTime,ColsAtCompileTime> DenseMatrixType;
    /** type of the equivalent square matrix */
    typedef Matrix<Scalar,EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime),
                          EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime)> SquareMatrixType;

    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    inline Derived& derived() { return *static_cast<Derived*>(this); }
    inline Derived& const_cast_derived() const
    { return *static_cast<Derived*>(const_cast<SparseMatrixBase*>(this)); }

    typedef EigenBase<Derived> Base;

#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::SparseMatrixBase
#ifdef EIGEN_PARSED_BY_DOXYGEN
#define EIGEN_DOC_UNARY_ADDONS(METHOD,OP)           /** <p>This method does not change the sparsity of \c *this: the OP is applied to explicitly stored coefficients only. \sa SparseCompressedBase::coeffs() </p> */
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL      /** <p> \warning This method returns a read-only expression for any sparse matrices. \sa \ref TutorialSparse_SubMatrices "Sparse block operations" </p> */
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND) /** <p> \warning This method returns a read-write expression for COND sparse matrices only. Otherwise, the returned expression is read-only. \sa \ref TutorialSparse_SubMatrices "Sparse block operations" </p> */
#else
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND)
#endif
#   include "../plugins/CommonCwiseUnaryOps.h"
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   include "../plugins/BlockMethods.h"
#   ifdef EIGEN_SPARSEMATRIXBASE_PLUGIN
#     include EIGEN_SPARSEMATRIXBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS
#undef EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#undef EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF

    /** \returns the number of rows. \sa cols() */
    inline Index rows() const { return derived().rows(); }
    /** \returns the number of columns. \sa rows() */
    inline Index cols() const { return derived().cols(); }
    /** \returns the number of coefficients, which is \a rows()*cols().
      * \sa rows(), cols(). */
    inline Index size() const { return rows() * cols(); }
    /** \returns true if either the number of rows or the number of columns is equal to 1.
      * In other words, this function returns
      * \code rows()==1 || cols()==1 \endcode
      * \sa rows(), cols(), IsVectorAtCompileTime. */
    inline bool isVector() const { return rows()==1 || cols()==1; }
    /** \returns the size of the storage major dimension,
      * i.e., the number of columns for a columns major matrix, and the number of rows otherwise */
    Index outerSize() const { return (int(Flags)&RowMajorBit) ? this->rows() : this->cols(); }
    /** \returns the size of the inner dimension according to the storage order,
      * i.e., the number of rows for a columns major matrix, and the number of cols otherwise */
    Index innerSize() const { return (int(Flags)&RowMajorBit) ? this->cols() : this->rows(); }

    bool isRValue() const { return m_isRValue; }
    Derived& markAsRValue() { m_isRValue = true; return derived(); }

    SparseMatrixBase() : m_isRValue(false) { /* TODO check flags */ }

    
    template<typename OtherDerived>
    Derived& operator=(const ReturnByValue<OtherDerived>& other);

    template<typename OtherDerived>
    inline Derived& operator=(const SparseMatrixBase<OtherDerived>& other);

    inline Derived& operator=(const Derived& other);

  protected:

    template<typename OtherDerived>
    inline Derived& assign(const OtherDerived& other);

    template<typename OtherDerived>
    inline void assignGeneric(const OtherDerived& other);

  public:

    friend std::ostream & operator << (std::ostream & s, const SparseMatrixBase& m)
    {
      typedef typename Derived::Nested Nested;
      typedef typename internal::remove_all<Nested>::type NestedCleaned;

      if (Flags&RowMajorBit)
      {
        Nested nm(m.derived());
        internal::evaluator<NestedCleaned> thisEval(nm);
        for (Index row=0; row<nm.outerSize(); ++row)
        {
          Index col = 0;
          for (typename internal::evaluator<NestedCleaned>::InnerIterator it(thisEval, row); it; ++it)
          {
            for ( ; col<it.index(); ++col)
              s << "0 ";
            s << it.value() << " ";
            ++col;
          }
          for ( ; col<m.cols(); ++col)
            s << "0 ";
          s << std::endl;
        }
      }
      else
      {
        Nested nm(m.derived());
        internal::evaluator<NestedCleaned> thisEval(nm);
        if (m.cols() == 1) {
          Index row = 0;
          for (typename internal::evaluator<NestedCleaned>::InnerIterator it(thisEval, 0); it; ++it)
          {
            for ( ; row<it.index(); ++row)
              s << "0" << std::endl;
            s << it.value() << std::endl;
            ++row;
          }
          for ( ; row<m.rows(); ++row)
            s << "0" << std::endl;
        }
        else
        {
          SparseMatrix<Scalar, RowMajorBit, StorageIndex> trans = m;
          s << static_cast<const SparseMatrixBase<SparseMatrix<Scalar, RowMajorBit, StorageIndex> >&>(trans);
        }
      }
      return s;
    }

    template<typename OtherDerived>
    Derived& operator+=(const SparseMatrixBase<OtherDerived>& other);
    template<typename OtherDerived>
    Derived& operator-=(const SparseMatrixBase<OtherDerived>& other);
    
    template<typename OtherDerived>
    Derived& operator+=(const DiagonalBase<OtherDerived>& other);
    template<typename OtherDerived>
    Derived& operator-=(const DiagonalBase<OtherDerived>& other);

    template<typename OtherDerived>
    Derived& operator+=(const EigenBase<OtherDerived> &other);
    template<typename OtherDerived>
    Derived& operator-=(const EigenBase<OtherDerived> &other);

    Derived& operator*=(const Scalar& other);
    Derived& operator/=(const Scalar& other);

    template<typename OtherDerived> struct CwiseProductDenseReturnType {
      typedef CwiseBinaryOp<internal::scalar_product_op<typename ScalarBinaryOpTraits<
                                                          typename internal::traits<Derived>::Scalar,
                                                          typename internal::traits<OtherDerived>::Scalar
                                                        >::ReturnType>,
                            const Derived,
                            const OtherDerived
                          > Type;
    };

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE const typename CwiseProductDenseReturnType<OtherDerived>::Type
    cwiseProduct(const MatrixBase<OtherDerived> &other) const;

    // sparse * diagonal
    template<typename OtherDerived>
    const Product<Derived,OtherDerived>
    operator*(const DiagonalBase<OtherDerived> &other) const
    { return Product<Derived,OtherDerived>(derived(), other.derived()); }

    // diagonal * sparse
    template<typename OtherDerived> friend
    const Product<OtherDerived,Derived>
    operator*(const DiagonalBase<OtherDerived> &lhs, const SparseMatrixBase& rhs)
    { return Product<OtherDerived,Derived>(lhs.derived(), rhs.derived()); }
    
    // sparse * sparse
    template<typename OtherDerived>
    const Product<Derived,OtherDerived,AliasFreeProduct>
    operator*(const SparseMatrixBase<OtherDerived> &other) const;
    
    // sparse * dense
    template<typename OtherDerived>
    const Product<Derived,OtherDerived>
    operator*(const MatrixBase<OtherDerived> &other) const
    { return Product<Derived,OtherDerived>(derived(), other.derived()); }
    
    // dense * sparse
    template<typename OtherDerived> friend
    const Product<OtherDerived,Derived>
    operator*(const MatrixBase<OtherDerived> &lhs, const SparseMatrixBase& rhs)
    { return Product<OtherDerived,Derived>(lhs.derived(), rhs.derived()); }
    
     /** \returns an expression of P H P^-1 where H is the matrix represented by \c *this */
    SparseSymmetricPermutationProduct<Derived,Upper|Lower> twistedBy(const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm) const
    {
      return SparseSymmetricPermutationProduct<Derived,Upper|Lower>(derived(), perm);
    }

    template<typename OtherDerived>
    Derived& operator*=(const SparseMatrixBase<OtherDerived>& other);

    template<int Mode>
    inline const TriangularView<const Derived, Mode> triangularView() const;
    
    template<unsigned int UpLo> struct SelfAdjointViewReturnType { typedef SparseSelfAdjointView<Derived, UpLo> Type; };
    template<unsigned int UpLo> struct ConstSelfAdjointViewReturnType { typedef const SparseSelfAdjointView<const Derived, UpLo> Type; };

    template<unsigned int UpLo> inline 
    typename ConstSelfAdjointViewReturnType<UpLo>::Type selfadjointView() const;
    template<unsigned int UpLo> inline
    typename SelfAdjointViewReturnType<UpLo>::Type selfadjointView();

    template<typename OtherDerived> Scalar dot(const MatrixBase<OtherDerived>& other) const;
    template<typename OtherDerived> Scalar dot(const SparseMatrixBase<OtherDerived>& other) const;
    RealScalar squaredNorm() const;
    RealScalar norm()  const;
    RealScalar blueNorm() const;

    TransposeReturnType transpose() { return TransposeReturnType(derived()); }
    const ConstTransposeReturnType transpose() const { return ConstTransposeReturnType(derived()); }
    const AdjointReturnType adjoint() const { return AdjointReturnType(transpose()); }

    DenseMatrixType toDense() const
    {
      return DenseMatrixType(derived());
    }

    template<typename OtherDerived>
    bool isApprox(const SparseMatrixBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    template<typename OtherDerived>
    bool isApprox(const MatrixBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
    { return toDense().isApprox(other,prec); }

    /** \returns the matrix or vector obtained by evaluating this expression.
      *
      * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
      * a const reference, in order to avoid a useless copy.
      */
    inline const typename internal::eval<Derived>::type eval() const
    { return typename internal::eval<Derived>::type(derived()); }

    Scalar sum() const;
    
    inline const SparseView<Derived>
    pruned(const Scalar& reference = Scalar(0), const RealScalar& epsilon = NumTraits<Scalar>::dummy_precision()) const;

  protected:

    bool m_isRValue;

    static inline StorageIndex convert_index(const Index idx) {
      return internal::convert_index<StorageIndex>(idx);
    }
  private:
    template<typename Dest> void evalTo(Dest &) const;
};

} // end namespace Eigen

#endif // EIGEN_SPARSEMATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparsePermutation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_PERMUTATION_H
#define EIGEN_SPARSE_PERMUTATION_H

// This file implements sparse * permutation products

namespace Eigen { 

namespace internal {

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, SparseShape>
{
    typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
    typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

    typedef typename MatrixTypeCleaned::Scalar Scalar;
    typedef typename MatrixTypeCleaned::StorageIndex StorageIndex;

    enum {
      SrcStorageOrder = MatrixTypeCleaned::Flags&RowMajorBit ? RowMajor : ColMajor,
      MoveOuter = SrcStorageOrder==RowMajor ? Side==OnTheLeft : Side==OnTheRight
    };
    
    typedef typename internal::conditional<MoveOuter,
        SparseMatrix<Scalar,SrcStorageOrder,StorageIndex>,
        SparseMatrix<Scalar,int(SrcStorageOrder)==RowMajor?ColMajor:RowMajor,StorageIndex> >::type ReturnType;

    template<typename Dest,typename PermutationType>
    static inline void run(Dest& dst, const PermutationType& perm, const ExpressionType& xpr)
    {
      MatrixType mat(xpr);
      if(MoveOuter)
      {
        SparseMatrix<Scalar,SrcStorageOrder,StorageIndex> tmp(mat.rows(), mat.cols());
        Matrix<StorageIndex,Dynamic,1> sizes(mat.outerSize());
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          Index jp = perm.indices().coeff(j);
          sizes[((Side==OnTheLeft) ^ Transposed) ? jp : j] = StorageIndex(mat.innerVector(((Side==OnTheRight) ^ Transposed) ? jp : j).nonZeros());
        }
        tmp.reserve(sizes);
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          Index jp = perm.indices().coeff(j);
          Index jsrc = ((Side==OnTheRight) ^ Transposed) ? jp : j;
          Index jdst = ((Side==OnTheLeft) ^ Transposed) ? jp : j;
          for(typename MatrixTypeCleaned::InnerIterator it(mat,jsrc); it; ++it)
            tmp.insertByOuterInner(jdst,it.index()) = it.value();
        }
        dst = tmp;
      }
      else
      {
        SparseMatrix<Scalar,int(SrcStorageOrder)==RowMajor?ColMajor:RowMajor,StorageIndex> tmp(mat.rows(), mat.cols());
        Matrix<StorageIndex,Dynamic,1> sizes(tmp.outerSize());
        sizes.setZero();
        PermutationMatrix<Dynamic,Dynamic,StorageIndex> perm_cpy;
        if((Side==OnTheLeft) ^ Transposed)
          perm_cpy = perm;
        else
          perm_cpy = perm.transpose();

        for(Index j=0; j<mat.outerSize(); ++j)
          for(typename MatrixTypeCleaned::InnerIterator it(mat,j); it; ++it)
            sizes[perm_cpy.indices().coeff(it.index())]++;
        tmp.reserve(sizes);
        for(Index j=0; j<mat.outerSize(); ++j)
          for(typename MatrixTypeCleaned::InnerIterator it(mat,j); it; ++it)
            tmp.insertByOuterInner(perm_cpy.indices().coeff(it.index()),j) = it.value();
        dst = tmp;
      }
    }
};

}

namespace internal {

template <int ProductTag> struct product_promote_storage_type<Sparse,             PermutationStorage, ProductTag> { typedef Sparse ret; };
template <int ProductTag> struct product_promote_storage_type<PermutationStorage, Sparse,             ProductTag> { typedef Sparse ret; };

// TODO, the following two overloads are only needed to define the right temporary type through 
// typename traits<permutation_sparse_matrix_product<Rhs,Lhs,OnTheRight,false> >::ReturnType
// whereas it should be correctly handled by traits<Product<> >::PlainObject

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, AliasFreeProduct>, ProductTag, PermutationShape, SparseShape>
  : public evaluator<typename permutation_matrix_product<Rhs,OnTheLeft,false,SparseShape>::ReturnType>
{
  typedef Product<Lhs, Rhs, AliasFreeProduct> XprType;
  typedef typename permutation_matrix_product<Rhs,OnTheLeft,false,SparseShape>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, Rhs, PermutationShape, SparseShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, AliasFreeProduct>, ProductTag, SparseShape, PermutationShape >
  : public evaluator<typename permutation_matrix_product<Lhs,OnTheRight,false,SparseShape>::ReturnType>
{
  typedef Product<Lhs, Rhs, AliasFreeProduct> XprType;
  typedef typename permutation_matrix_product<Lhs,OnTheRight,false,SparseShape>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, Rhs, SparseShape, PermutationShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

/** \returns the matrix with the permutation applied to the columns
  */
template<typename SparseDerived, typename PermDerived>
inline const Product<SparseDerived, PermDerived, AliasFreeProduct>
operator*(const SparseMatrixBase<SparseDerived>& matrix, const PermutationBase<PermDerived>& perm)
{ return Product<SparseDerived, PermDerived, AliasFreeProduct>(matrix.derived(), perm.derived()); }

/** \returns the matrix with the permutation applied to the rows
  */
template<typename SparseDerived, typename PermDerived>
inline const Product<PermDerived, SparseDerived, AliasFreeProduct>
operator*( const PermutationBase<PermDerived>& perm, const SparseMatrixBase<SparseDerived>& matrix)
{ return  Product<PermDerived, SparseDerived, AliasFreeProduct>(perm.derived(), matrix.derived()); }


/** \returns the matrix with the inverse permutation applied to the columns.
  */
template<typename SparseDerived, typename PermutationType>
inline const Product<SparseDerived, Inverse<PermutationType>, AliasFreeProduct>
operator*(const SparseMatrixBase<SparseDerived>& matrix, const InverseImpl<PermutationType, PermutationStorage>& tperm)
{
  return Product<SparseDerived, Inverse<PermutationType>, AliasFreeProduct>(matrix.derived(), tperm.derived());
}

/** \returns the matrix with the inverse permutation applied to the rows.
  */
template<typename SparseDerived, typename PermutationType>
inline const Product<Inverse<PermutationType>, SparseDerived, AliasFreeProduct>
operator*(const InverseImpl<PermutationType,PermutationStorage>& tperm, const SparseMatrixBase<SparseDerived>& matrix)
{
  return Product<Inverse<PermutationType>, SparseDerived, AliasFreeProduct>(tperm.derived(), matrix.derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_SELFADJOINTVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEPRODUCT_H
#define EIGEN_SPARSEPRODUCT_H

namespace Eigen { 

/** \returns an expression of the product of two sparse matrices.
  * By default a conservative product preserving the symbolic non zeros is performed.
  * The automatic pruning of the small values can be achieved by calling the pruned() function
  * in which case a totally different product algorithm is employed:
  * \code
  * C = (A*B).pruned();             // suppress numerical zeros (exact)
  * C = (A*B).pruned(ref);
  * C = (A*B).pruned(ref,epsilon);
  * \endcode
  * where \c ref is a meaningful non zero reference value.
  * */
template<typename Derived>
template<typename OtherDerived>
inline const Product<Derived,OtherDerived,AliasFreeProduct>
SparseMatrixBase<Derived>::operator*(const SparseMatrixBase<OtherDerived> &other) const
{
  return Product<Derived,OtherDerived,AliasFreeProduct>(derived(), other.derived());
}

namespace internal {

// sparse * sparse
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    evalTo(dst, lhs, rhs, typename evaluator_traits<Dest>::Shape());
  }

  // dense += sparse * sparse
  template<typename Dest,typename ActualLhs>
  static void addTo(Dest& dst, const ActualLhs& lhs, const Rhs& rhs, typename enable_if<is_same<typename evaluator_traits<Dest>::Shape,DenseShape>::value,int*>::type* = 0)
  {
    typedef typename nested_eval<ActualLhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::sparse_sparse_to_dense_product_selector<typename remove_all<LhsNested>::type,
                                                      typename remove_all<RhsNested>::type, Dest>::run(lhsNested,rhsNested,dst);
  }

  // dense -= sparse * sparse
  template<typename Dest>
  static void subTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, typename enable_if<is_same<typename evaluator_traits<Dest>::Shape,DenseShape>::value,int*>::type* = 0)
  {
    addTo(dst, -lhs, rhs);
  }

protected:

  // sparse = sparse * sparse
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, SparseShape)
  {
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::conservative_sparse_sparse_product_selector<typename remove_all<LhsNested>::type,
                                                          typename remove_all<RhsNested>::type, Dest>::run(lhsNested,rhsNested,dst);
  }

  // dense = sparse * sparse
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, DenseShape)
  {
    dst.setZero();
    addTo(dst, lhs, rhs);
  }
};

// sparse * sparse-triangular
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, SparseTriangularShape, ProductType>
 : public generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{};

// sparse-triangular * sparse
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseTriangularShape, SparseShape, ProductType>
 : public generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{};

// dense = sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    generic_product_impl<Lhs, Rhs>::evalTo(dst,src.lhs(),src.rhs());
  }
};

// dense += sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::add_assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    generic_product_impl<Lhs, Rhs>::addTo(dst,src.lhs(),src.rhs());
  }
};

// dense -= sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::sub_assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    generic_product_impl<Lhs, Rhs>::subTo(dst,src.lhs(),src.rhs());
  }
};

template<typename Lhs, typename Rhs, int Options>
struct unary_evaluator<SparseView<Product<Lhs, Rhs, Options> >, IteratorBased>
 : public evaluator<typename Product<Lhs, Rhs, DefaultProduct>::PlainObject>
{
  typedef SparseView<Product<Lhs, Rhs, Options> > XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  explicit unary_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    using std::abs;
    ::new (static_cast<Base*>(this)) Base(m_result);
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(xpr.nestedExpression().lhs());
    RhsNested rhsNested(xpr.nestedExpression().rhs());

    internal::sparse_sparse_product_with_pruning_selector<typename remove_all<LhsNested>::type,
                                                          typename remove_all<RhsNested>::type, PlainObject>::run(lhsNested,rhsNested,m_result,
                                                                                                                  abs(xpr.reference())*xpr.epsilon());
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

// sparse matrix = sparse-product (can be sparse*sparse, sparse*perm, etc.)
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename Lhs, typename Rhs>
SparseMatrix<Scalar,_Options,_StorageIndex>& SparseMatrix<Scalar,_Options,_StorageIndex>::operator=(const Product<Lhs,Rhs,AliasFreeProduct>& src)
{
  // std::cout << "in Assignment : " << DstOptions << "\n";
  SparseMatrix dst(src.rows(),src.cols());
  internal::generic_product_impl<Lhs, Rhs>::evalTo(dst,src.lhs(),src.rhs());
  this->swap(dst);
  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SPARSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseRedux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEREDUX_H
#define EIGEN_SPARSEREDUX_H

namespace Eigen { 

template<typename Derived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  Scalar res(0);
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (typename internal::evaluator<Derived>::InnerIterator iter(thisEval,j); iter; ++iter)
      res += iter.value();
  return res;
}

template<typename _Scalar, int _Options, typename _Index>
typename internal::traits<SparseMatrix<_Scalar,_Options,_Index> >::Scalar
SparseMatrix<_Scalar,_Options,_Index>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  if(this->isCompressed())
    return Matrix<Scalar,1,Dynamic>::Map(m_data.valuePtr(), m_data.size()).sum();
  else
    return Base::sum();
}

template<typename _Scalar, int _Options, typename _Index>
typename internal::traits<SparseVector<_Scalar,_Options, _Index> >::Scalar
SparseVector<_Scalar,_Options,_Index>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  return Matrix<Scalar,1,Dynamic>::Map(m_data.valuePtr(), m_data.size()).sum();
}

} // end namespace Eigen

#endif // EIGEN_SPARSEREDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseRef.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_REF_H
#define EIGEN_SPARSE_REF_H

namespace Eigen {

enum {
  StandardCompressedFormat = 2 /**< used by Ref<SparseMatrix> to specify whether the input storage must be in standard compressed form */
};
  
namespace internal {

template<typename Derived> class SparseRefBase;

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  enum {
    Options = _Options,
    Flags = traits<PlainObjectType>::Flags | CompressedAccessBit | NestByRefBit
  };

  template<typename Derived> struct match {
    enum {
      StorageOrderMatch = PlainObjectType::IsVectorAtCompileTime || Derived::IsVectorAtCompileTime || ((PlainObjectType::Flags&RowMajorBit)==(Derived::Flags&RowMajorBit)),
      MatchAtCompileTime = (Derived::Flags&CompressedAccessBit) && StorageOrderMatch
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };
  
};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
{
  enum {
    Flags = (traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >::Flags | CompressedAccessBit | NestByRefBit) & ~LvalueBit
  };
};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<SparseVector<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseVector<MatScalar,MatOptions,MatIndex> PlainObjectType;
  enum {
    Options = _Options,
    Flags = traits<PlainObjectType>::Flags | CompressedAccessBit | NestByRefBit
  };

  template<typename Derived> struct match {
    enum {
      MatchAtCompileTime = (Derived::Flags&CompressedAccessBit) && Derived::IsVectorAtCompileTime
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };

};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
{
  enum {
    Flags = (traits<SparseVector<MatScalar,MatOptions,MatIndex> >::Flags | CompressedAccessBit | NestByRefBit) & ~LvalueBit
  };
};

template<typename Derived>
struct traits<SparseRefBase<Derived> > : public traits<Derived> {};

template<typename Derived> class SparseRefBase
  : public SparseMapBase<Derived>
{
public:

  typedef SparseMapBase<Derived> Base;
  EIGEN_SPARSE_PUBLIC_INTERFACE(SparseRefBase)

  SparseRefBase()
    : Base(RowsAtCompileTime==Dynamic?0:RowsAtCompileTime,ColsAtCompileTime==Dynamic?0:ColsAtCompileTime, 0, 0, 0, 0, 0)
  {}
  
protected:

  template<typename Expression>
  void construct(Expression& expr)
  {
    if(expr.outerIndexPtr()==0)
      ::new (static_cast<Base*>(this)) Base(expr.size(), expr.nonZeros(), expr.innerIndexPtr(), expr.valuePtr());
    else
      ::new (static_cast<Base*>(this)) Base(expr.rows(), expr.cols(), expr.nonZeros(), expr.outerIndexPtr(), expr.innerIndexPtr(), expr.valuePtr(), expr.innerNonZeroPtr());
  }
};

} // namespace internal


/** 
  * \ingroup SparseCore_Module
  *
  * \brief A sparse matrix expression referencing an existing sparse expression
  *
  * \tparam SparseMatrixType the equivalent sparse matrix type of the referenced data, it must be a template instance of class SparseMatrix.
  * \tparam Options specifies whether the a standard compressed format is required \c Options is  \c #StandardCompressedFormat, or \c 0.
  *                The default is \c 0.
  *
  * \sa class Ref
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType >
  : public internal::SparseRefBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType > >
#else
template<typename SparseMatrixType, int Options>
class Ref<SparseMatrixType, Options>
  : public SparseMapBase<Derived,WriteAccessors> // yes, that's weird to use Derived here, but that works!
#endif
{
    typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
    typedef internal::traits<Ref> Traits;
    template<int OtherOptions>
    inline Ref(const SparseMatrix<MatScalar,OtherOptions,MatIndex>& expr);
    template<int OtherOptions>
    inline Ref(const MappedSparseMatrix<MatScalar,OtherOptions,MatIndex>& expr);
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)


    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<int OtherOptions>
    inline Ref(SparseMatrix<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseMatrix<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.derived());
    }
    
    template<int OtherOptions>
    inline Ref(MappedSparseMatrix<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseMatrix<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.derived());
    }
    
    template<typename Derived>
    inline Ref(const SparseCompressedBase<Derived>& expr)
    #else
    /** Implicit constructor from any sparse expression (2D matrix or 1D vector) */
    template<typename Derived>
    inline Ref(SparseCompressedBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.const_cast_derived());
    }
};

// this is the const ref version
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public internal::SparseRefBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
    typedef SparseMatrix<MatScalar,MatOptions,MatIndex> TPlainObjectType;
    typedef internal::traits<Ref> Traits;
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    inline Ref(const SparseMatrixBase<Derived>& expr) : m_hasCopy(false)
    {
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    inline Ref(const Ref& other) : Base(other), m_hasCopy(false) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    inline Ref(const RefBase<OtherRef>& other) : m_hasCopy(false) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

    ~Ref() {
      if(m_hasCopy) {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        obj->~TPlainObjectType();
      }
    }

  protected:

    template<typename Expression>
    void construct(const Expression& expr,internal::true_type)
    {
      if((Options & int(StandardCompressedFormat)) && (!expr.isCompressed()))
      {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        ::new (obj) TPlainObjectType(expr);
        m_hasCopy = true;
        Base::construct(*obj);
      }
      else
      {
        Base::construct(expr);
      }
    }

    template<typename Expression>
    void construct(const Expression& expr, internal::false_type)
    {
      TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
      ::new (obj) TPlainObjectType(expr);
      m_hasCopy = true;
      Base::construct(*obj);
    }

  protected:
    typename internal::aligned_storage<sizeof(TPlainObjectType), EIGEN_ALIGNOF(TPlainObjectType)>::type m_storage;
    bool m_hasCopy;
};



/**
  * \ingroup SparseCore_Module
  *
  * \brief A sparse vector expression referencing an existing sparse vector expression
  *
  * \tparam SparseVectorType the equivalent sparse vector type of the referenced data, it must be a template instance of class SparseVector.
  *
  * \sa class Ref
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType >
  : public internal::SparseRefBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType > >
#else
template<typename SparseVectorType>
class Ref<SparseVectorType>
  : public SparseMapBase<Derived,WriteAccessors>
#endif
{
    typedef SparseVector<MatScalar,MatOptions,MatIndex> PlainObjectType;
    typedef internal::traits<Ref> Traits;
    template<int OtherOptions>
    inline Ref(const SparseVector<MatScalar,OtherOptions,MatIndex>& expr);
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<int OtherOptions>
    inline Ref(SparseVector<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseVector<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      Base::construct(expr.derived());
    }

    template<typename Derived>
    inline Ref(const SparseCompressedBase<Derived>& expr)
    #else
    /** Implicit constructor from any 1D sparse vector expression */
    template<typename Derived>
    inline Ref(SparseCompressedBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      Base::construct(expr.const_cast_derived());
    }
};

// this is the const ref version
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public internal::SparseRefBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
    typedef SparseVector<MatScalar,MatOptions,MatIndex> TPlainObjectType;
    typedef internal::traits<Ref> Traits;
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    inline Ref(const SparseMatrixBase<Derived>& expr) : m_hasCopy(false)
    {
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    inline Ref(const Ref& other) : Base(other), m_hasCopy(false) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    inline Ref(const RefBase<OtherRef>& other) : m_hasCopy(false) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

    ~Ref() {
      if(m_hasCopy) {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        obj->~TPlainObjectType();
      }
    }

  protected:

    template<typename Expression>
    void construct(const Expression& expr,internal::true_type)
    {
      Base::construct(expr);
    }

    template<typename Expression>
    void construct(const Expression& expr, internal::false_type)
    {
      TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
      ::new (obj) TPlainObjectType(expr);
      m_hasCopy = true;
      Base::construct(*obj);
    }

  protected:
    typename internal::aligned_storage<sizeof(TPlainObjectType), EIGEN_ALIGNOF(TPlainObjectType)>::type m_storage;
    bool m_hasCopy;
};

namespace internal {

// FIXME shall we introduce a general evaluatior_ref that we can specialize for any sparse object once, and thus remove this copy-pasta thing...

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseSelfAdjointView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_SELFADJOINTVIEW_H
#define EIGEN_SPARSE_SELFADJOINTVIEW_H

namespace Eigen { 
  
/** \ingroup SparseCore_Module
  * \class SparseSelfAdjointView
  *
  * \brief Pseudo expression to manipulate a triangular sparse matrix as a selfadjoint matrix.
  *
  * \param MatrixType the type of the dense matrix storing the coefficients
  * \param Mode can be either \c #Lower or \c #Upper
  *
  * This class is an expression of a sefladjoint matrix from a triangular part of a matrix
  * with given dense storage of the coefficients. It is the return type of MatrixBase::selfadjointView()
  * and most of the time this is the only way that it is used.
  *
  * \sa SparseMatrixBase::selfadjointView()
  */
namespace internal {
  
template<typename MatrixType, unsigned int Mode>
struct traits<SparseSelfAdjointView<MatrixType,Mode> > : traits<MatrixType> {
};

template<int SrcMode,int DstMode,typename MatrixType,int DestOrder>
void permute_symm_to_symm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm = 0);

template<int Mode,typename MatrixType,int DestOrder>
void permute_symm_to_fullsymm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm = 0);

}

template<typename MatrixType, unsigned int _Mode> class SparseSelfAdjointView
  : public EigenBase<SparseSelfAdjointView<MatrixType,_Mode> >
{
  public:
    
    enum {
      Mode = _Mode,
      TransposeMode = ((Mode & Upper) ? Lower : 0) | ((Mode & Lower) ? Upper : 0),
      RowsAtCompileTime = internal::traits<SparseSelfAdjointView>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<SparseSelfAdjointView>::ColsAtCompileTime
    };

    typedef EigenBase<SparseSelfAdjointView> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<MatrixTypeNested>::type _MatrixTypeNested;
    
    explicit inline SparseSelfAdjointView(MatrixType& matrix) : m_matrix(matrix)
    {
      eigen_assert(rows()==cols() && "SelfAdjointView is only for squared matrices");
    }

    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }

    /** \internal \returns a reference to the nested matrix */
    const _MatrixTypeNested& matrix() const { return m_matrix; }
    typename internal::remove_reference<MatrixTypeNested>::type& matrix() { return m_matrix; }

    /** \returns an expression of the matrix product between a sparse self-adjoint matrix \c *this and a sparse matrix \a rhs.
      *
      * Note that there is no algorithmic advantage of performing such a product compared to a general sparse-sparse matrix product.
      * Indeed, the SparseSelfadjointView operand is first copied into a temporary SparseMatrix before computing the product.
      */
    template<typename OtherDerived>
    Product<SparseSelfAdjointView, OtherDerived>
    operator*(const SparseMatrixBase<OtherDerived>& rhs) const
    {
      return Product<SparseSelfAdjointView, OtherDerived>(*this, rhs.derived());
    }

    /** \returns an expression of the matrix product between a sparse matrix \a lhs and a sparse self-adjoint matrix \a rhs.
      *
      * Note that there is no algorithmic advantage of performing such a product compared to a general sparse-sparse matrix product.
      * Indeed, the SparseSelfadjointView operand is first copied into a temporary SparseMatrix before computing the product.
      */
    template<typename OtherDerived> friend
    Product<OtherDerived, SparseSelfAdjointView>
    operator*(const SparseMatrixBase<OtherDerived>& lhs, const SparseSelfAdjointView& rhs)
    {
      return Product<OtherDerived, SparseSelfAdjointView>(lhs.derived(), rhs);
    }
    
    /** Efficient sparse self-adjoint matrix times dense vector/matrix product */
    template<typename OtherDerived>
    Product<SparseSelfAdjointView,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<SparseSelfAdjointView,OtherDerived>(*this, rhs.derived());
    }

    /** Efficient dense vector/matrix times sparse self-adjoint matrix product */
    template<typename OtherDerived> friend
    Product<OtherDerived,SparseSelfAdjointView>
    operator*(const MatrixBase<OtherDerived>& lhs, const SparseSelfAdjointView& rhs)
    {
      return Product<OtherDerived,SparseSelfAdjointView>(lhs.derived(), rhs);
    }

    /** Perform a symmetric rank K update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha ( u u^* ) \f$ where \a u is a vector or matrix.
      *
      * \returns a reference to \c *this
      *
      * To perform \f$ this = this + \alpha ( u^* u ) \f$ you can simply
      * call this function with u.adjoint().
      */
    template<typename DerivedU>
    SparseSelfAdjointView& rankUpdate(const SparseMatrixBase<DerivedU>& u, const Scalar& alpha = Scalar(1));
    
    /** \returns an expression of P H P^-1 */
    // TODO implement twists in a more evaluator friendly fashion
    SparseSymmetricPermutationProduct<_MatrixTypeNested,Mode> twistedBy(const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm) const
    {
      return SparseSymmetricPermutationProduct<_MatrixTypeNested,Mode>(m_matrix, perm);
    }

    template<typename SrcMatrixType,int SrcMode>
    SparseSelfAdjointView& operator=(const SparseSymmetricPermutationProduct<SrcMatrixType,SrcMode>& permutedMatrix)
    {
      internal::call_assignment_no_alias_no_transpose(*this, permutedMatrix);
      return *this;
    }

    SparseSelfAdjointView& operator=(const SparseSelfAdjointView& src)
    {
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> pnull;
      return *this = src.twistedBy(pnull);
    }

    // Since we override the copy-assignment operator, we need to explicitly re-declare the copy-constructor
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(SparseSelfAdjointView)

    template<typename SrcMatrixType,unsigned int SrcMode>
    SparseSelfAdjointView& operator=(const SparseSelfAdjointView<SrcMatrixType,SrcMode>& src)
    {
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> pnull;
      return *this = src.twistedBy(pnull);
    }
    
    void resize(Index rows, Index cols)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(rows);
      EIGEN_ONLY_USED_FOR_DEBUG(cols);
      eigen_assert(rows == this->rows() && cols == this->cols()
                && "SparseSelfadjointView::resize() does not actually allow to resize.");
    }
    
  protected:

    MatrixTypeNested m_matrix;
    //mutable VectorI m_countPerRow;
    //mutable VectorI m_countPerCol;
  private:
    template<typename Dest> void evalTo(Dest &) const;
};

/***************************************************************************
* Implementation of SparseMatrixBase methods
***************************************************************************/

template<typename Derived>
template<unsigned int UpLo>
typename SparseMatrixBase<Derived>::template ConstSelfAdjointViewReturnType<UpLo>::Type SparseMatrixBase<Derived>::selfadjointView() const
{
  return SparseSelfAdjointView<const Derived, UpLo>(derived());
}

template<typename Derived>
template<unsigned int UpLo>
typename SparseMatrixBase<Derived>::template SelfAdjointViewReturnType<UpLo>::Type SparseMatrixBase<Derived>::selfadjointView()
{
  return SparseSelfAdjointView<Derived, UpLo>(derived());
}

/***************************************************************************
* Implementation of SparseSelfAdjointView methods
***************************************************************************/

template<typename MatrixType, unsigned int Mode>
template<typename DerivedU>
SparseSelfAdjointView<MatrixType,Mode>&
SparseSelfAdjointView<MatrixType,Mode>::rankUpdate(const SparseMatrixBase<DerivedU>& u, const Scalar& alpha)
{
  SparseMatrix<Scalar,(MatrixType::Flags&RowMajorBit)?RowMajor:ColMajor> tmp = u * u.adjoint();
  if(alpha==Scalar(0))
    m_matrix = tmp.template triangularView<Mode>();
  else
    m_matrix += alpha * tmp.template triangularView<Mode>();

  return *this;
}

namespace internal {
  
// TODO currently a selfadjoint expression has the form SelfAdjointView<.,.>
//      in the future selfadjoint-ness should be defined by the expression traits
//      such that Transpose<SelfAdjointView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<SparseSelfAdjointView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SparseSelfAdjointShape Shape;
};

struct SparseSelfAdjoint2Sparse {};

template<> struct AssignmentKind<SparseShape,SparseSelfAdjointShape> { typedef SparseSelfAdjoint2Sparse Kind; };
template<> struct AssignmentKind<SparseSelfAdjointShape,SparseShape> { typedef Sparse2Sparse Kind; };

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, SparseSelfAdjoint2Sparse>
{
  typedef typename DstXprType::StorageIndex StorageIndex;
  typedef internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> AssignOpType;

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src, const AssignOpType&/*func*/)
  {
    internal::permute_symm_to_fullsymm<SrcXprType::Mode>(src.matrix(), dst);
  }

  // FIXME: the handling of += and -= in sparse matrices should be cleanup so that next two overloads could be reduced to:
  template<typename DestScalar,int StorageOrder,typename AssignFunc>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src, const AssignFunc& func)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    call_assignment_no_alias_no_transpose(dst, tmp, func);
  }

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src,
                  const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>& /* func */)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    dst += tmp;
  }

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src,
                  const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>& /* func */)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    dst -= tmp;
  }
  
  template<typename DestScalar>
  static void run(DynamicSparseMatrix<DestScalar,ColMajor,StorageIndex>& dst, const SrcXprType &src, const AssignOpType&/*func*/)
  {
    // TODO directly evaluate into dst;
    SparseMatrix<DestScalar,ColMajor,StorageIndex> tmp(dst.rows(),dst.cols());
    internal::permute_symm_to_fullsymm<SrcXprType::Mode>(src.matrix(), tmp);
    dst = tmp;
  }
};

} // end namespace internal

/***************************************************************************
* Implementation of sparse self-adjoint time dense matrix
***************************************************************************/

namespace internal {

template<int Mode, typename SparseLhsType, typename DenseRhsType, typename DenseResType, typename AlphaType>
inline void sparse_selfadjoint_time_dense_product(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
{
  EIGEN_ONLY_USED_FOR_DEBUG(alpha);
  
  typedef typename internal::nested_eval<SparseLhsType,DenseRhsType::MaxColsAtCompileTime>::type SparseLhsTypeNested;
  typedef typename internal::remove_all<SparseLhsTypeNested>::type SparseLhsTypeNestedCleaned;
  typedef evaluator<SparseLhsTypeNestedCleaned> LhsEval;
  typedef typename LhsEval::InnerIterator LhsIterator;
  typedef typename SparseLhsType::Scalar LhsScalar;
  
  enum {
    LhsIsRowMajor = (LhsEval::Flags&RowMajorBit)==RowMajorBit,
    ProcessFirstHalf =
              ((Mode&(Upper|Lower))==(Upper|Lower))
          || ( (Mode&Upper) && !LhsIsRowMajor)
          || ( (Mode&Lower) && LhsIsRowMajor),
    ProcessSecondHalf = !ProcessFirstHalf
  };
  
  SparseLhsTypeNested lhs_nested(lhs);
  LhsEval lhsEval(lhs_nested);

  // work on one column at once
  for (Index k=0; k<rhs.cols(); ++k)
  {
    for (Index j=0; j<lhs.outerSize(); ++j)
    {
      LhsIterator i(lhsEval,j);
      // handle diagonal coeff
      if (ProcessSecondHalf)
      {
        while (i && i.index()<j) ++i;
        if(i && i.index()==j)
        {
          res.coeffRef(j,k) += alpha * i.value() * rhs.coeff(j,k);
          ++i;
        }
      }

      // premultiplied rhs for scatters
      typename ScalarBinaryOpTraits<AlphaType, typename DenseRhsType::Scalar>::ReturnType rhs_j(alpha*rhs(j,k));
      // accumulator for partial scalar product
      typename DenseResType::Scalar res_j(0);
      for(; (ProcessFirstHalf ? i && i.index() < j : i) ; ++i)
      {
        LhsScalar lhs_ij = i.value();
        if(!LhsIsRowMajor) lhs_ij = numext::conj(lhs_ij);
        res_j += lhs_ij * rhs.coeff(i.index(),k);
        res(i.index(),k) += numext::conj(lhs_ij) * rhs_j;
      }
      res.coeffRef(j,k) += alpha * res_j;

      // handle diagonal coeff
      if (ProcessFirstHalf && i && (i.index()==j))
        res.coeffRef(j,k) += alpha * i.value() * rhs.coeff(j,k);
    }
  }
}


template<typename LhsView, typename Rhs, int ProductType>
struct generic_product_impl<LhsView, Rhs, SparseSelfAdjointShape, DenseShape, ProductType>
: generic_product_impl_base<LhsView, Rhs, generic_product_impl<LhsView, Rhs, SparseSelfAdjointShape, DenseShape, ProductType> >
{
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const LhsView& lhsView, const Rhs& rhs, const typename Dest::Scalar& alpha)
  {
    typedef typename LhsView::_MatrixTypeNested Lhs;
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhsView.matrix());
    RhsNested rhsNested(rhs);
    
    internal::sparse_selfadjoint_time_dense_product<LhsView::Mode>(lhsNested, rhsNested, dst, alpha);
  }
};

template<typename Lhs, typename RhsView, int ProductType>
struct generic_product_impl<Lhs, RhsView, DenseShape, SparseSelfAdjointShape, ProductType>
: generic_product_impl_base<Lhs, RhsView, generic_product_impl<Lhs, RhsView, DenseShape, SparseSelfAdjointShape, ProductType> >
{
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const RhsView& rhsView, const typename Dest::Scalar& alpha)
  {
    typedef typename RhsView::_MatrixTypeNested Rhs;
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhsView.matrix());
    
    // transpose everything
    Transpose<Dest> dstT(dst);
    internal::sparse_selfadjoint_time_dense_product<RhsView::TransposeMode>(rhsNested.transpose(), lhsNested.transpose(), dstT, alpha);
  }
};

// NOTE: these two overloads are needed to evaluate the sparse selfadjoint view into a full sparse matrix
// TODO: maybe the copy could be handled by generic_product_impl so that these overloads would not be needed anymore

template<typename LhsView, typename Rhs, int ProductTag>
struct product_evaluator<Product<LhsView, Rhs, DefaultProduct>, ProductTag, SparseSelfAdjointShape, SparseShape>
  : public evaluator<typename Product<typename Rhs::PlainObject, Rhs, DefaultProduct>::PlainObject>
{
  typedef Product<LhsView, Rhs, DefaultProduct> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  product_evaluator(const XprType& xpr)
    : m_lhs(xpr.lhs()), m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<typename Rhs::PlainObject, Rhs, SparseShape, SparseShape, ProductTag>::evalTo(m_result, m_lhs, xpr.rhs());
  }
  
protected:
  typename Rhs::PlainObject m_lhs;
  PlainObject m_result;
};

template<typename Lhs, typename RhsView, int ProductTag>
struct product_evaluator<Product<Lhs, RhsView, DefaultProduct>, ProductTag, SparseShape, SparseSelfAdjointShape>
  : public evaluator<typename Product<Lhs, typename Lhs::PlainObject, DefaultProduct>::PlainObject>
{
  typedef Product<Lhs, RhsView, DefaultProduct> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  product_evaluator(const XprType& xpr)
    : m_rhs(xpr.rhs()), m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, typename Lhs::PlainObject, SparseShape, SparseShape, ProductTag>::evalTo(m_result, xpr.lhs(), m_rhs);
  }
  
protected:
  typename Lhs::PlainObject m_rhs;
  PlainObject m_result;
};

} // namespace internal

/***************************************************************************
* Implementation of symmetric copies and permutations
***************************************************************************/
namespace internal {

template<int Mode,typename MatrixType,int DestOrder>
void permute_symm_to_fullsymm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::Scalar Scalar;
  typedef SparseMatrix<Scalar,DestOrder,StorageIndex> Dest;
  typedef Matrix<StorageIndex,Dynamic,1> VectorI;
  typedef evaluator<MatrixType> MatEval;
  typedef typename evaluator<MatrixType>::InnerIterator MatIterator;
  
  MatEval matEval(mat);
  Dest& dest(_dest.derived());
  enum {
    StorageOrderMatch = int(Dest::IsRowMajor) == int(MatrixType::IsRowMajor)
  };
  
  Index size = mat.rows();
  VectorI count;
  count.resize(size);
  count.setZero();
  dest.resize(size,size);
  for(Index j = 0; j<size; ++j)
  {
    Index jp = perm ? perm[j] : j;
    for(MatIterator it(matEval,j); it; ++it)
    {
      Index i = it.index();
      Index r = it.row();
      Index c = it.col();
      Index ip = perm ? perm[i] : i;
      if(Mode==int(Upper|Lower))
        count[StorageOrderMatch ? jp : ip]++;
      else if(r==c)
        count[ip]++;
      else if(( Mode==Lower && r>c) || ( Mode==Upper && r<c))
      {
        count[ip]++;
        count[jp]++;
      }
    }
  }
  Index nnz = count.sum();
  
  // reserve space
  dest.resizeNonZeros(nnz);
  dest.outerIndexPtr()[0] = 0;
  for(Index j=0; j<size; ++j)
    dest.outerIndexPtr()[j+1] = dest.outerIndexPtr()[j] + count[j];
  for(Index j=0; j<size; ++j)
    count[j] = dest.outerIndexPtr()[j];
  
  // copy data
  for(StorageIndex j = 0; j<size; ++j)
  {
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = internal::convert_index<StorageIndex>(it.index());
      Index r = it.row();
      Index c = it.col();
      
      StorageIndex jp = perm ? perm[j] : j;
      StorageIndex ip = perm ? perm[i] : i;
      
      if(Mode==int(Upper|Lower))
      {
        Index k = count[StorageOrderMatch ? jp : ip]++;
        dest.innerIndexPtr()[k] = StorageOrderMatch ? ip : jp;
        dest.valuePtr()[k] = it.value();
      }
      else if(r==c)
      {
        Index k = count[ip]++;
        dest.innerIndexPtr()[k] = ip;
        dest.valuePtr()[k] = it.value();
      }
      else if(( (Mode&Lower)==Lower && r>c) || ( (Mode&Upper)==Upper && r<c))
      {
        if(!StorageOrderMatch)
          std::swap(ip,jp);
        Index k = count[jp]++;
        dest.innerIndexPtr()[k] = ip;
        dest.valuePtr()[k] = it.value();
        k = count[ip]++;
        dest.innerIndexPtr()[k] = jp;
        dest.valuePtr()[k] = numext::conj(it.value());
      }
    }
  }
}

template<int _SrcMode,int _DstMode,typename MatrixType,int DstOrder>
void permute_symm_to_symm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DstOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::Scalar Scalar;
  SparseMatrix<Scalar,DstOrder,StorageIndex>& dest(_dest.derived());
  typedef Matrix<StorageIndex,Dynamic,1> VectorI;
  typedef evaluator<MatrixType> MatEval;
  typedef typename evaluator<MatrixType>::InnerIterator MatIterator;

  enum {
    SrcOrder = MatrixType::IsRowMajor ? RowMajor : ColMajor,
    StorageOrderMatch = int(SrcOrder) == int(DstOrder),
    DstMode = DstOrder==RowMajor ? (_DstMode==Upper ? Lower : Upper) : _DstMode,
    SrcMode = SrcOrder==RowMajor ? (_SrcMode==Upper ? Lower : Upper) : _SrcMode
  };

  MatEval matEval(mat);
  
  Index size = mat.rows();
  VectorI count(size);
  count.setZero();
  dest.resize(size,size);
  for(StorageIndex j = 0; j<size; ++j)
  {
    StorageIndex jp = perm ? perm[j] : j;
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = it.index();
      if((int(SrcMode)==int(Lower) && i<j) || (int(SrcMode)==int(Upper) && i>j))
        continue;
                  
      StorageIndex ip = perm ? perm[i] : i;
      count[int(DstMode)==int(Lower) ? (std::min)(ip,jp) : (std::max)(ip,jp)]++;
    }
  }
  dest.outerIndexPtr()[0] = 0;
  for(Index j=0; j<size; ++j)
    dest.outerIndexPtr()[j+1] = dest.outerIndexPtr()[j] + count[j];
  dest.resizeNonZeros(dest.outerIndexPtr()[size]);
  for(Index j=0; j<size; ++j)
    count[j] = dest.outerIndexPtr()[j];
  
  for(StorageIndex j = 0; j<size; ++j)
  {
    
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = it.index();
      if((int(SrcMode)==int(Lower) && i<j) || (int(SrcMode)==int(Upper) && i>j))
        continue;
                  
      StorageIndex jp = perm ? perm[j] : j;
      StorageIndex ip = perm? perm[i] : i;
      
      Index k = count[int(DstMode)==int(Lower) ? (std::min)(ip,jp) : (std::max)(ip,jp)]++;
      dest.innerIndexPtr()[k] = int(DstMode)==int(Lower) ? (std::max)(ip,jp) : (std::min)(ip,jp);
      
      if(!StorageOrderMatch) std::swap(ip,jp);
      if( ((int(DstMode)==int(Lower) && ip<jp) || (int(DstMode)==int(Upper) && ip>jp)))
        dest.valuePtr()[k] = numext::conj(it.value());
      else
        dest.valuePtr()[k] = it.value();
    }
  }
}

}

// TODO implement twists in a more evaluator friendly fashion

namespace internal {

template<typename MatrixType, int Mode>
struct traits<SparseSymmetricPermutationProduct<MatrixType,Mode> > : traits<MatrixType> {
};

}

template<typename MatrixType,int Mode>
class SparseSymmetricPermutationProduct
  : public EigenBase<SparseSymmetricPermutationProduct<MatrixType,Mode> >
{
  public:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    enum {
      RowsAtCompileTime = internal::traits<SparseSymmetricPermutationProduct>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<SparseSymmetricPermutationProduct>::ColsAtCompileTime
    };
  protected:
    typedef PermutationMatrix<Dynamic,Dynamic,StorageIndex> Perm;
  public:
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef typename MatrixType::Nested MatrixTypeNested;
    typedef typename internal::remove_all<MatrixTypeNested>::type NestedExpression;
    
    SparseSymmetricPermutationProduct(const MatrixType& mat, const Perm& perm)
      : m_matrix(mat), m_perm(perm)
    {}
    
    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }
        
    const NestedExpression& matrix() const { return m_matrix; }
    const Perm& perm() const { return m_perm; }
    
  protected:
    MatrixTypeNested m_matrix;
    const Perm& m_perm;

};

namespace internal {
  
template<typename DstXprType, typename MatrixType, int Mode, typename Scalar>
struct Assignment<DstXprType, SparseSymmetricPermutationProduct<MatrixType,Mode>, internal::assign_op<Scalar,typename MatrixType::Scalar>, Sparse2Sparse>
{
  typedef SparseSymmetricPermutationProduct<MatrixType,Mode> SrcXprType;
  typedef typename DstXprType::StorageIndex DstIndex;
  template<int Options>
  static void run(SparseMatrix<Scalar,Options,DstIndex> &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename MatrixType::Scalar> &)
  {
    // internal::permute_symm_to_fullsymm<Mode>(m_matrix,_dest,m_perm.indices().data());
    SparseMatrix<Scalar,(Options&RowMajor)==RowMajor ? ColMajor : RowMajor, DstIndex> tmp;
    internal::permute_symm_to_fullsymm<Mode>(src.matrix(),tmp,src.perm().indices().data());
    dst = tmp;
  }
  
  template<typename DestType,unsigned int DestMode>
  static void run(SparseSelfAdjointView<DestType,DestMode>& dst, const SrcXprType &src, const internal::assign_op<Scalar,typename MatrixType::Scalar> &)
  {
    internal::permute_symm_to_symm<Mode,DestMode>(src.matrix(),dst.matrix(),src.perm().indices().data());
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_SELFADJOINTVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseSolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSESOLVERBASE_H
#define EIGEN_SPARSESOLVERBASE_H

namespace Eigen { 

namespace internal {

  /** \internal
  * Helper functions to solve with a sparse right-hand-side and result.
  * The rhs is decomposed into small vertical panels which are solved through dense temporaries.
  */
template<typename Decomposition, typename Rhs, typename Dest>
typename enable_if<Rhs::ColsAtCompileTime!=1 && Dest::ColsAtCompileTime!=1>::type
solve_sparse_through_dense_panels(const Decomposition &dec, const Rhs& rhs, Dest &dest)
{
  EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  typedef typename Dest::Scalar DestScalar;
  // we process the sparse rhs per block of NbColsAtOnce columns temporarily stored into a dense matrix.
  static const Index NbColsAtOnce = 4;
  Index rhsCols = rhs.cols();
  Index size = rhs.rows();
  // the temporary matrices do not need more columns than NbColsAtOnce:
  Index tmpCols = (std::min)(rhsCols, NbColsAtOnce); 
  Eigen::Matrix<DestScalar,Dynamic,Dynamic> tmp(size,tmpCols);
  Eigen::Matrix<DestScalar,Dynamic,Dynamic> tmpX(size,tmpCols);
  for(Index k=0; k<rhsCols; k+=NbColsAtOnce)
  {
    Index actualCols = std::min<Index>(rhsCols-k, NbColsAtOnce);
    tmp.leftCols(actualCols) = rhs.middleCols(k,actualCols);
    tmpX.leftCols(actualCols) = dec.solve(tmp.leftCols(actualCols));
    dest.middleCols(k,actualCols) = tmpX.leftCols(actualCols).sparseView();
  }
}

// Overload for vector as rhs
template<typename Decomposition, typename Rhs, typename Dest>
typename enable_if<Rhs::ColsAtCompileTime==1 || Dest::ColsAtCompileTime==1>::type
solve_sparse_through_dense_panels(const Decomposition &dec, const Rhs& rhs, Dest &dest)
{
  typedef typename Dest::Scalar DestScalar;
  Index size = rhs.rows();
  Eigen::Matrix<DestScalar,Dynamic,1> rhs_dense(rhs);
  Eigen::Matrix<DestScalar,Dynamic,1> dest_dense(size);
  dest_dense = dec.solve(rhs_dense);
  dest = dest_dense.sparseView();
}

} // end namespace internal

/** \class SparseSolverBase
  * \ingroup SparseCore_Module
  * \brief A base class for sparse solvers
  *
  * \tparam Derived the actual type of the solver.
  *
  */
template<typename Derived>
class SparseSolverBase : internal::noncopyable
{
  public:

    /** Default constructor */
    SparseSolverBase()
      : m_isInitialized(false)
    {}

    ~SparseSolverBase()
    {}

    Derived& derived() { return *static_cast<Derived*>(this); }
    const Derived& derived() const { return *static_cast<const Derived*>(this); }
    
    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "Solver is not initialized.");
      eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
      return Solve<Derived, Rhs>(derived(), b.derived());
    }
    
    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const SparseMatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "Solver is not initialized.");
      eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
      return Solve<Derived, Rhs>(derived(), b.derived());
    }
    
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal default implementation of solving with a sparse rhs */
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(derived(), b.derived(), dest.derived());
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN

  protected:
    
    mutable bool m_isInitialized;
};

} // end namespace Eigen

#endif // EIGEN_SPARSESOLVERBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseSparseProductWithPruning.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H
#define EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H

namespace Eigen { 

namespace internal {


// perform a pseudo in-place sparse * sparse product assuming all matrices are col major
template<typename Lhs, typename Rhs, typename ResultType>
static void sparse_sparse_product_with_pruning_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res, const typename ResultType::RealScalar& tolerance)
{
  // return sparse_sparse_product_with_pruning_impl2(lhs,rhs,res);

  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  typedef typename remove_all<ResultType>::type::Scalar ResScalar;
  typedef typename remove_all<Lhs>::type::StorageIndex StorageIndex;

  // make sure to call innerSize/outerSize since we fake the storage order.
  Index rows = lhs.innerSize();
  Index cols = rhs.outerSize();
  //Index size = lhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  // allocate a temporary buffer
  AmbiVector<ResScalar,StorageIndex> tempVector(rows);

  // mimics a resizeByInnerOuter:
  if(ResultType::IsRowMajor)
    res.resize(cols, rows);
  else
    res.resize(rows, cols);
  
  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);
  
  // estimate the number of non zero entries
  // given a rhs column containing Y non zeros, we assume that the respective Y columns
  // of the lhs differs in average of one non zeros, thus the number of non zeros for
  // the product of a rhs column with the lhs is X+Y where X is the average number of non zero
  // per column of the lhs.
  // Therefore, we have nnz(lhs*rhs) = nnz(lhs) + nnz(rhs)
  Index estimated_nnz_prod = lhsEval.nonZerosEstimate() + rhsEval.nonZerosEstimate();

  res.reserve(estimated_nnz_prod);
  double ratioColRes = double(estimated_nnz_prod)/(double(lhs.rows())*double(rhs.cols()));
  for (Index j=0; j<cols; ++j)
  {
    // FIXME:
    //double ratioColRes = (double(rhs.innerVector(j).nonZeros()) + double(lhs.nonZeros())/double(lhs.cols()))/double(lhs.rows());
    // let's do a more accurate determination of the nnz ratio for the current column j of res
    tempVector.init(ratioColRes);
    tempVector.setZero();
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      // FIXME should be written like this: tmp += rhsIt.value() * lhs.col(rhsIt.index())
      tempVector.restart();
      RhsScalar x = rhsIt.value();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, rhsIt.index()); lhsIt; ++lhsIt)
      {
        tempVector.coeffRef(lhsIt.index()) += lhsIt.value() * x;
      }
    }
    res.startVec(j);
    for (typename AmbiVector<ResScalar,StorageIndex>::Iterator it(tempVector,tolerance); it; ++it)
      res.insertBackByOuterInner(j,it.index()) = it.value();
  }
  res.finalize();
}

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = traits<Lhs>::Flags&RowMajorBit,
  int RhsStorageOrder = traits<Rhs>::Flags&RowMajorBit,
  int ResStorageOrder = traits<ResultType>::Flags&RowMajorBit>
struct sparse_sparse_product_with_pruning_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typename remove_all<ResultType>::type _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Lhs,Rhs,ResultType>(lhs, rhs, _res, tolerance);
    res.swap(_res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    // we need a col-major matrix to hold the result
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> SparseTemporaryType;
    SparseTemporaryType _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Lhs,Rhs,SparseTemporaryType>(lhs, rhs, _res, tolerance);
    res = _res;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    // let's transpose the product to get a column x column product
    typename remove_all<ResultType>::type _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Rhs,Lhs,ResultType>(rhs, lhs, _res, tolerance);
    res.swap(_res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixLhs;
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixRhs;
    ColMajorMatrixLhs colLhs(lhs);
    ColMajorMatrixRhs colRhs(rhs);
    internal::sparse_sparse_product_with_pruning_impl<ColMajorMatrixLhs,ColMajorMatrixRhs,ResultType>(colLhs, colRhs, res, tolerance);

    // let's transpose the product to get a column x column product
//     typedef SparseMatrix<typename ResultType::Scalar> SparseTemporaryType;
//     SparseTemporaryType _res(res.cols(), res.rows());
//     sparse_sparse_product_with_pruning_impl<Rhs,Lhs,SparseTemporaryType>(rhs, lhs, _res);
//     res = _res.transpose();
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,RowMajor,typename Lhs::StorageIndex> RowMajorMatrixLhs;
    RowMajorMatrixLhs rowLhs(lhs);
    sparse_sparse_product_with_pruning_selector<RowMajorMatrixLhs,Rhs,ResultType,RowMajor,RowMajor>(rowLhs,rhs,res,tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Rhs::Scalar,RowMajor,typename Lhs::StorageIndex> RowMajorMatrixRhs;
    RowMajorMatrixRhs rowRhs(rhs);
    sparse_sparse_product_with_pruning_selector<Lhs,RowMajorMatrixRhs,ResultType,RowMajor,RowMajor,RowMajor>(lhs,rowRhs,res,tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixRhs;
    ColMajorMatrixRhs colRhs(rhs);
    internal::sparse_sparse_product_with_pruning_impl<Lhs,ColMajorMatrixRhs,ResultType>(lhs, colRhs, res, tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixLhs;
    ColMajorMatrixLhs colLhs(lhs);
    internal::sparse_sparse_product_with_pruning_impl<ColMajorMatrixLhs,Rhs,ResultType>(colLhs, rhs, res, tolerance);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseTranspose.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSETRANSPOSE_H
#define EIGEN_SPARSETRANSPOSE_H

namespace Eigen { 

namespace internal {
  template<typename MatrixType,int CompressedAccess=int(MatrixType::Flags&CompressedAccessBit)>
  class SparseTransposeImpl
    : public SparseMatrixBase<Transpose<MatrixType> >
  {};
  
  template<typename MatrixType>
  class SparseTransposeImpl<MatrixType,CompressedAccessBit>
    : public SparseCompressedBase<Transpose<MatrixType> >
  {
    typedef SparseCompressedBase<Transpose<MatrixType> > Base;
  public:
    using Base::derived;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;

    inline Index nonZeros() const { return derived().nestedExpression().nonZeros(); }
    
    inline const Scalar* valuePtr() const { return derived().nestedExpression().valuePtr(); }
    inline const StorageIndex* innerIndexPtr() const { return derived().nestedExpression().innerIndexPtr(); }
    inline const StorageIndex* outerIndexPtr() const { return derived().nestedExpression().outerIndexPtr(); }
    inline const StorageIndex* innerNonZeroPtr() const { return derived().nestedExpression().innerNonZeroPtr(); }

    inline Scalar* valuePtr() { return derived().nestedExpression().valuePtr(); }
    inline StorageIndex* innerIndexPtr() { return derived().nestedExpression().innerIndexPtr(); }
    inline StorageIndex* outerIndexPtr() { return derived().nestedExpression().outerIndexPtr(); }
    inline StorageIndex* innerNonZeroPtr() { return derived().nestedExpression().innerNonZeroPtr(); }
  };
}
  
template<typename MatrixType> class TransposeImpl<MatrixType,Sparse>
  : public internal::SparseTransposeImpl<MatrixType>
{
  protected:
    typedef internal::SparseTransposeImpl<MatrixType> Base;
};

namespace internal {
  
template<typename ArgType>
struct unary_evaluator<Transpose<ArgType>, IteratorBased>
  : public evaluator_base<Transpose<ArgType> >
{
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
  public:
    typedef Transpose<ArgType> XprType;
    
    inline Index nonZerosEstimate() const {
      return m_argImpl.nonZerosEstimate();
    }

    class InnerIterator : public EvalIterator
    {
    public:
      EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
        : EvalIterator(unaryOp.m_argImpl,outer)
      {}
      
      Index row() const { return EvalIterator::col(); }
      Index col() const { return EvalIterator::row(); }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) :m_argImpl(op.nestedExpression()) {}

  protected:
    evaluator<ArgType> m_argImpl;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSETRANSPOSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseTriangularView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_TRIANGULARVIEW_H
#define EIGEN_SPARSE_TRIANGULARVIEW_H

namespace Eigen {

/** \ingroup SparseCore_Module
  *
  * \brief Base class for a triangular part in a \b sparse matrix
  *
  * This class is an abstract base class of class TriangularView, and objects of type TriangularViewImpl cannot be instantiated.
  * It extends class TriangularView with additional methods which are available for sparse expressions only.
  *
  * \sa class TriangularView, SparseMatrixBase::triangularView()
  */
template<typename MatrixType, unsigned int Mode> class TriangularViewImpl<MatrixType,Mode,Sparse>
  : public SparseMatrixBase<TriangularView<MatrixType,Mode> >
{
    enum { SkipFirst = ((Mode&Lower) && !(MatrixType::Flags&RowMajorBit))
                    || ((Mode&Upper) &&  (MatrixType::Flags&RowMajorBit)),
           SkipLast = !SkipFirst,
           SkipDiag = (Mode&ZeroDiag) ? 1 : 0,
           HasUnitDiag = (Mode&UnitDiag) ? 1 : 0
    };
    
    typedef TriangularView<MatrixType,Mode> TriangularViewType;
    
  protected:
    // dummy solve function to make TriangularView happy.
    void solve() const;

    typedef SparseMatrixBase<TriangularViewType> Base;
  public:
    
    EIGEN_SPARSE_PUBLIC_INTERFACE(TriangularViewType)
    
    typedef typename MatrixType::Nested MatrixTypeNested;
    typedef typename internal::remove_reference<MatrixTypeNested>::type MatrixTypeNestedNonRef;
    typedef typename internal::remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;

    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _solve_impl(const RhsType &rhs, DstType &dst) const {
      if(!(internal::is_same<RhsType,DstType>::value && internal::extract_data(dst) == internal::extract_data(rhs)))
        dst = rhs;
      this->solveInPlace(dst);
    }

    /** Applies the inverse of \c *this to the dense vector or matrix \a other, "in-place" */
    template<typename OtherDerived> void solveInPlace(MatrixBase<OtherDerived>& other) const;

    /** Applies the inverse of \c *this to the sparse vector or matrix \a other, "in-place" */
    template<typename OtherDerived> void solveInPlace(SparseMatrixBase<OtherDerived>& other) const;
  
};

namespace internal {

template<typename ArgType, unsigned int Mode>
struct unary_evaluator<TriangularView<ArgType,Mode>, IteratorBased>
 : evaluator_base<TriangularView<ArgType,Mode> >
{
  typedef TriangularView<ArgType,Mode> XprType;
  
protected:
  
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename evaluator<ArgType>::InnerIterator EvalIterator;
  
  enum { SkipFirst = ((Mode&Lower) && !(ArgType::Flags&RowMajorBit))
                    || ((Mode&Upper) &&  (ArgType::Flags&RowMajorBit)),
         SkipLast = !SkipFirst,
         SkipDiag = (Mode&ZeroDiag) ? 1 : 0,
         HasUnitDiag = (Mode&UnitDiag) ? 1 : 0
  };
  
public:
  
  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = XprType::Flags
  };
    
  explicit unary_evaluator(const XprType &xpr) : m_argImpl(xpr.nestedExpression()), m_arg(xpr.nestedExpression()) {}
  
  inline Index nonZerosEstimate() const {
    return m_argImpl.nonZerosEstimate();
  }
  
  class InnerIterator : public EvalIterator
  {
      typedef EvalIterator Base;
    public:

      EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& xprEval, Index outer)
        : Base(xprEval.m_argImpl,outer), m_returnOne(false), m_containsDiag(Base::outer()<xprEval.m_arg.innerSize())
      {
        if(SkipFirst)
        {
          while((*this) && ((HasUnitDiag||SkipDiag)  ? this->index()<=outer : this->index()<outer))
            Base::operator++();
          if(HasUnitDiag)
            m_returnOne = m_containsDiag;
        }
        else if(HasUnitDiag && ((!Base::operator bool()) || Base::index()>=Base::outer()))
        {
          if((!SkipFirst) && Base::operator bool())
            Base::operator++();
          m_returnOne = m_containsDiag;
        }
      }

      EIGEN_STRONG_INLINE InnerIterator& operator++()
      {
        if(HasUnitDiag && m_returnOne)
          m_returnOne = false;
        else
        {
          Base::operator++();
          if(HasUnitDiag && (!SkipFirst) && ((!Base::operator bool()) || Base::index()>=Base::outer()))
          {
            if((!SkipFirst) && Base::operator bool())
              Base::operator++();
            m_returnOne = m_containsDiag;
          }
        }
        return *this;
      }
      
      EIGEN_STRONG_INLINE operator bool() const
      {
        if(HasUnitDiag && m_returnOne)
          return true;
        if(SkipFirst) return  Base::operator bool();
        else
        {
          if (SkipDiag) return (Base::operator bool() && this->index() < this->outer());
          else return (Base::operator bool() && this->index() <= this->outer());
        }
      }

//       inline Index row() const { return (ArgType::Flags&RowMajorBit ? Base::outer() : this->index()); }
//       inline Index col() const { return (ArgType::Flags&RowMajorBit ? this->index() : Base::outer()); }
      inline StorageIndex index() const
      {
        if(HasUnitDiag && m_returnOne)  return internal::convert_index<StorageIndex>(Base::outer());
        else                            return Base::index();
      }
      inline Scalar value() const
      {
        if(HasUnitDiag && m_returnOne)  return Scalar(1);
        else                            return Base::value();
      }

    protected:
      bool m_returnOne;
      bool m_containsDiag;
    private:
      Scalar& valueRef();
  };
  
protected:
  evaluator<ArgType> m_argImpl;
  const ArgType& m_arg;
};

} // end namespace internal

template<typename Derived>
template<int Mode>
inline const TriangularView<const Derived, Mode>
SparseMatrixBase<Derived>::triangularView() const
{
  return TriangularView<const Derived, Mode>(derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_TRIANGULARVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEUTIL_H
#define EIGEN_SPARSEUTIL_H

namespace Eigen { 

#ifdef NDEBUG
#define EIGEN_DBG_SPARSE(X)
#else
#define EIGEN_DBG_SPARSE(X) X
#endif

#define EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename OtherDerived> \
EIGEN_STRONG_INLINE Derived& operator Op(const Eigen::SparseMatrixBase<OtherDerived>& other) \
{ \
  return Base::operator Op(other.derived()); \
} \
EIGEN_STRONG_INLINE Derived& operator Op(const Derived& other) \
{ \
  return Base::operator Op(other); \
}

#define EIGEN_SPARSE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename Other> \
EIGEN_STRONG_INLINE Derived& operator Op(const Other& scalar) \
{ \
  return Base::operator Op(scalar); \
}

#define EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATORS(Derived) \
EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(Derived, =)


#define EIGEN_SPARSE_PUBLIC_INTERFACE(Derived) \
  EIGEN_GENERIC_PUBLIC_INTERFACE(Derived)

  
const int CoherentAccessPattern     = 0x1;
const int InnerRandomAccessPattern  = 0x2 | CoherentAccessPattern;
const int OuterRandomAccessPattern  = 0x4 | CoherentAccessPattern;
const int RandomAccessPattern       = 0x8 | OuterRandomAccessPattern | InnerRandomAccessPattern;

template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class SparseMatrix;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class DynamicSparseMatrix;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class SparseVector;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class MappedSparseMatrix;

template<typename MatrixType, unsigned int UpLo>  class SparseSelfAdjointView;
template<typename Lhs, typename Rhs>              class SparseDiagonalProduct;
template<typename MatrixType> class SparseView;

template<typename Lhs, typename Rhs>        class SparseSparseProduct;
template<typename Lhs, typename Rhs>        class SparseTimeDenseProduct;
template<typename Lhs, typename Rhs>        class DenseTimeSparseProduct;
template<typename Lhs, typename Rhs, bool Transpose> class SparseDenseOuterProduct;

template<typename Lhs, typename Rhs> struct SparseSparseProductReturnType;
template<typename Lhs, typename Rhs,
         int InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(internal::traits<Lhs>::ColsAtCompileTime,internal::traits<Rhs>::RowsAtCompileTime)> struct DenseSparseProductReturnType;
         
template<typename Lhs, typename Rhs,
         int InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(internal::traits<Lhs>::ColsAtCompileTime,internal::traits<Rhs>::RowsAtCompileTime)> struct SparseDenseProductReturnType;
template<typename MatrixType,int UpLo> class SparseSymmetricPermutationProduct;

namespace internal {

template<typename T,int Rows,int Cols,int Flags> struct sparse_eval;

template<typename T> struct eval<T,Sparse>
  : sparse_eval<T, traits<T>::RowsAtCompileTime,traits<T>::ColsAtCompileTime,traits<T>::Flags>
{};

template<typename T,int Cols,int Flags> struct sparse_eval<T,1,Cols,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
  public:
    typedef SparseVector<_Scalar, RowMajor, _StorageIndex> type;
};

template<typename T,int Rows,int Flags> struct sparse_eval<T,Rows,1,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
  public:
    typedef SparseVector<_Scalar, ColMajor, _StorageIndex> type;
};

// TODO this seems almost identical to plain_matrix_type<T, Sparse>
template<typename T,int Rows,int Cols,int Flags> struct sparse_eval {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
    enum { _Options = ((Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor };
  public:
    typedef SparseMatrix<_Scalar, _Options, _StorageIndex> type;
};

template<typename T,int Flags> struct sparse_eval<T,1,1,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
  public:
    typedef Matrix<_Scalar, 1, 1> type;
};

template<typename T> struct plain_matrix_type<T,Sparse>
{
  typedef typename traits<T>::Scalar _Scalar;
  typedef typename traits<T>::StorageIndex _StorageIndex;
  enum { _Options = ((evaluator<T>::Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor };
  public:
    typedef SparseMatrix<_Scalar, _Options, _StorageIndex> type;
};

template<typename T>
struct plain_object_eval<T,Sparse>
  : sparse_eval<T, traits<T>::RowsAtCompileTime,traits<T>::ColsAtCompileTime, evaluator<T>::Flags>
{};

template<typename Decomposition, typename RhsType>
struct solve_traits<Decomposition,RhsType,Sparse>
{
  typedef typename sparse_eval<RhsType, RhsType::RowsAtCompileTime, RhsType::ColsAtCompileTime,traits<RhsType>::Flags>::type PlainObject;
};

template<typename Derived>
struct generic_xpr_base<Derived, MatrixXpr, Sparse>
{
  typedef SparseMatrixBase<Derived> type;
};

struct SparseTriangularShape  { static std::string debugName() { return "SparseTriangularShape"; } };
struct SparseSelfAdjointShape { static std::string debugName() { return "SparseSelfAdjointShape"; } };

template<> struct glue_shapes<SparseShape,SelfAdjointShape> { typedef SparseSelfAdjointShape type;  };
template<> struct glue_shapes<SparseShape,TriangularShape > { typedef SparseTriangularShape  type;  };

// return type of SparseCompressedBase::lower_bound;
struct LowerBoundIndex {
  LowerBoundIndex() : value(-1), found(false) {}
  LowerBoundIndex(Index val, bool ok) : value(val), found(ok) {}
  Index value;
  bool found;
};

} // end namespace internal

/** \ingroup SparseCore_Module
  *
  * \class Triplet
  *
  * \brief A small structure to hold a non zero as a triplet (i,j,value).
  *
  * \sa SparseMatrix::setFromTriplets()
  */
template<typename Scalar, typename StorageIndex=typename SparseMatrix<Scalar>::StorageIndex >
class Triplet
{
public:
  Triplet() : m_row(0), m_col(0), m_value(0) {}

  Triplet(const StorageIndex& i, const StorageIndex& j, const Scalar& v = Scalar(0))
    : m_row(i), m_col(j), m_value(v)
  {}

  /** \returns the row index of the element */
  const StorageIndex& row() const { return m_row; }

  /** \returns the column index of the element */
  const StorageIndex& col() const { return m_col; }

  /** \returns the value of the element */
  const Scalar& value() const { return m_value; }
protected:
  StorageIndex m_row, m_col;
  Scalar m_value;
};

} // end namespace Eigen

#endif // EIGEN_SPARSEUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEVECTOR_H
#define EIGEN_SPARSEVECTOR_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  * \class SparseVector
  *
  * \brief a sparse vector class
  *
  * \tparam _Scalar the scalar type, i.e. the type of the coefficients
  *
  * See http://www.netlib.org/linalg/html_templates/node91.html for details on the storage scheme.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEVECTOR_PLUGIN.
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<SparseVector<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    IsColVector = (_Options & RowMajorBit) ? 0 : 1,

    RowsAtCompileTime = IsColVector ? Dynamic : 1,
    ColsAtCompileTime = IsColVector ? 1 : Dynamic,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    Flags = _Options | NestByRefBit | LvalueBit | (IsColVector ? 0 : RowMajorBit) | CompressedAccessBit,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};

// Sparse-Vector-Assignment kinds:
enum {
  SVA_RuntimeSwitch,
  SVA_Inner,
  SVA_Outer
};

template< typename Dest, typename Src,
          int AssignmentKind = !bool(Src::IsVectorAtCompileTime) ? SVA_RuntimeSwitch
                             : Src::InnerSizeAtCompileTime==1 ? SVA_Outer
                             : SVA_Inner>
struct sparse_vector_assign_selector;

}

template<typename _Scalar, int _Options, typename _StorageIndex>
class SparseVector
  : public SparseCompressedBase<SparseVector<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseCompressedBase<SparseVector> Base;
    using Base::convert_index;
  public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseVector)
    EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(SparseVector, +=)
    EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(SparseVector, -=)
    
    typedef internal::CompressedStorage<Scalar,StorageIndex> Storage;
    enum { IsColVector = internal::traits<SparseVector>::IsColVector };
    
    enum {
      Options = _Options
    };
    
    EIGEN_STRONG_INLINE Index rows() const { return IsColVector ? m_size : 1; }
    EIGEN_STRONG_INLINE Index cols() const { return IsColVector ? 1 : m_size; }
    EIGEN_STRONG_INLINE Index innerSize() const { return m_size; }
    EIGEN_STRONG_INLINE Index outerSize() const { return 1; }

    EIGEN_STRONG_INLINE const Scalar* valuePtr() const { return m_data.valuePtr(); }
    EIGEN_STRONG_INLINE Scalar* valuePtr() { return m_data.valuePtr(); }

    EIGEN_STRONG_INLINE const StorageIndex* innerIndexPtr() const { return m_data.indexPtr(); }
    EIGEN_STRONG_INLINE StorageIndex* innerIndexPtr() { return m_data.indexPtr(); }

    inline const StorageIndex* outerIndexPtr() const { return 0; }
    inline StorageIndex* outerIndexPtr() { return 0; }
    inline const StorageIndex* innerNonZeroPtr() const { return 0; }
    inline StorageIndex* innerNonZeroPtr() { return 0; }
    
    /** \internal */
    inline Storage& data() { return m_data; }
    /** \internal */
    inline const Storage& data() const { return m_data; }

    inline Scalar coeff(Index row, Index col) const
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      return coeff(IsColVector ? row : col);
    }
    inline Scalar coeff(Index i) const
    {
      eigen_assert(i>=0 && i<m_size);
      return m_data.at(StorageIndex(i));
    }

    inline Scalar& coeffRef(Index row, Index col)
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      return coeffRef(IsColVector ? row : col);
    }

    /** \returns a reference to the coefficient value at given index \a i
      * This operation involes a log(rho*size) binary search. If the coefficient does not
      * exist yet, then a sorted insertion into a sequential buffer is performed.
      *
      * This insertion might be very costly if the number of nonzeros above \a i is large.
      */
    inline Scalar& coeffRef(Index i)
    {
      eigen_assert(i>=0 && i<m_size);

      return m_data.atWithInsertion(StorageIndex(i));
    }

  public:

    typedef typename Base::InnerIterator InnerIterator;
    typedef typename Base::ReverseInnerIterator ReverseInnerIterator;

    inline void setZero() { m_data.clear(); }

    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const  { return m_data.size(); }

    inline void startVec(Index outer)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
    }

    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
      return insertBack(inner);
    }
    inline Scalar& insertBack(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }
    
    Scalar& insertBackByOuterInnerUnordered(Index outer, Index inner)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
      return insertBackUnordered(inner);
    }
    inline Scalar& insertBackUnordered(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }

    inline Scalar& insert(Index row, Index col)
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      
      Index inner = IsColVector ? row : col;
      Index outer = IsColVector ? col : row;
      EIGEN_ONLY_USED_FOR_DEBUG(outer);
      eigen_assert(outer==0);
      return insert(inner);
    }
    Scalar& insert(Index i)
    {
      eigen_assert(i>=0 && i<m_size);
      
      Index startId = 0;
      Index p = Index(m_data.size()) - 1;
      // TODO smart realloc
      m_data.resize(p+2,1);

      while ( (p >= startId) && (m_data.index(p) > i) )
      {
        m_data.index(p+1) = m_data.index(p);
        m_data.value(p+1) = m_data.value(p);
        --p;
      }
      m_data.index(p+1) = convert_index(i);
      m_data.value(p+1) = 0;
      return m_data.value(p+1);
    }

    /**
      */
    inline void reserve(Index reserveSize) { m_data.reserve(reserveSize); }


    inline void finalize() {}

    /** \copydoc SparseMatrix::prune(const Scalar&,const RealScalar&) */
    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      m_data.prune(reference,epsilon);
    }

    /** Resizes the sparse vector to \a rows x \a cols
      *
      * This method is provided for compatibility with matrices.
      * For a column vector, \a cols must be equal to 1.
      * For a row vector, \a rows must be equal to 1.
      *
      * \sa resize(Index)
      */
    void resize(Index rows, Index cols)
    {
      eigen_assert((IsColVector ? cols : rows)==1 && "Outer dimension must equal 1");
      resize(IsColVector ? rows : cols);
    }

    /** Resizes the sparse vector to \a newSize
      * This method deletes all entries, thus leaving an empty sparse vector
      *
      * \sa  conservativeResize(), setZero() */
    void resize(Index newSize)
    {
      m_size = newSize;
      m_data.clear();
    }

    /** Resizes the sparse vector to \a newSize, while leaving old values untouched.
      *
      * If the size of the vector is decreased, then the storage of the out-of bounds coefficients is kept and reserved.
      * Call .data().squeeze() to free extra memory.
      *
      * \sa reserve(), setZero()
      */
    void conservativeResize(Index newSize)
    {
      if (newSize < m_size)
      {
        Index i = 0;
        while (i<m_data.size() && m_data.index(i)<newSize) ++i;
        m_data.resize(i);
      }
      m_size = newSize;
    }

    void resizeNonZeros(Index size) { m_data.resize(size); }

    inline SparseVector() : m_size(0) { check_template_parameters(); resize(0); }

    explicit inline SparseVector(Index size) : m_size(0) { check_template_parameters(); resize(size); }

    inline SparseVector(Index rows, Index cols) : m_size(0) { check_template_parameters(); resize(rows,cols); }

    template<typename OtherDerived>
    inline SparseVector(const SparseMatrixBase<OtherDerived>& other)
      : m_size(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      check_template_parameters();
      *this = other.derived();
    }

    inline SparseVector(const SparseVector& other)
      : Base(other), m_size(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** Swaps the values of \c *this and \a other.
      * Overloaded for performance: this version performs a \em shallow swap by swapping pointers and attributes only.
      * \sa SparseMatrixBase::swap()
      */
    inline void swap(SparseVector& other)
    {
      std::swap(m_size, other.m_size);
      m_data.swap(other.m_data);
    }

    template<int OtherOptions>
    inline void swap(SparseMatrix<Scalar,OtherOptions,StorageIndex>& other)
    {
      eigen_assert(other.outerSize()==1);
      std::swap(m_size, other.m_innerSize);
      m_data.swap(other.m_data);
    }

    inline SparseVector& operator=(const SparseVector& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else
      {
        resize(other.size());
        m_data = other.m_data;
      }
      return *this;
    }

    template<typename OtherDerived>
    inline SparseVector& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      SparseVector tmp(other.size());
      internal::sparse_vector_assign_selector<SparseVector,OtherDerived>::run(tmp,other.derived());
      this->swap(tmp);
      return *this;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Lhs, typename Rhs>
    inline SparseVector& operator=(const SparseSparseProduct<Lhs,Rhs>& product)
    {
      return Base::operator=(product);
    }
    #endif

    friend std::ostream & operator << (std::ostream & s, const SparseVector& m)
    {
      for (Index i=0; i<m.nonZeros(); ++i)
        s << "(" << m.m_data.value(i) << "," << m.m_data.index(i) << ") ";
      s << std::endl;
      return s;
    }

    /** Destructor */
    inline ~SparseVector() {}

    /** Overloaded for performance */
    Scalar sum() const;

  public:

    /** \internal \deprecated use setZero() and reserve() */
    EIGEN_DEPRECATED void startFill(Index reserve)
    {
      setZero();
      m_data.reserve(reserve);
    }

    /** \internal \deprecated use insertBack(Index,Index) */
    EIGEN_DEPRECATED Scalar& fill(Index r, Index c)
    {
      eigen_assert(r==0 || c==0);
      return fill(IsColVector ? r : c);
    }

    /** \internal \deprecated use insertBack(Index) */
    EIGEN_DEPRECATED Scalar& fill(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }

    /** \internal \deprecated use insert(Index,Index) */
    EIGEN_DEPRECATED Scalar& fillrand(Index r, Index c)
    {
      eigen_assert(r==0 || c==0);
      return fillrand(IsColVector ? r : c);
    }

    /** \internal \deprecated use insert(Index) */
    EIGEN_DEPRECATED Scalar& fillrand(Index i)
    {
      return insert(i);
    }

    /** \internal \deprecated use finalize() */
    EIGEN_DEPRECATED void endFill() {}
    
    // These two functions were here in the 3.1 release, so let's keep them in case some code rely on them.
    /** \internal \deprecated use data() */
    EIGEN_DEPRECATED Storage& _data() { return m_data; }
    /** \internal \deprecated use data() */
    EIGEN_DEPRECATED const Storage& _data() const { return m_data; }
    
#   ifdef EIGEN_SPARSEVECTOR_PLUGIN
#     include EIGEN_SPARSEVECTOR_PLUGIN
#   endif

protected:
  
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT(NumTraits<StorageIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE);
      EIGEN_STATIC_ASSERT((_Options&(ColMajor|RowMajor))==Options,INVALID_MATRIX_TEMPLATE_PARAMETERS);
    }
    
    Storage m_data;
    Index m_size;
};

namespace internal {

template<typename _Scalar, int _Options, typename _Index>
struct evaluator<SparseVector<_Scalar,_Options,_Index> >
  : evaluator_base<SparseVector<_Scalar,_Options,_Index> >
{
  typedef SparseVector<_Scalar,_Options,_Index> SparseVectorType;
  typedef evaluator_base<SparseVectorType> Base;
  typedef typename SparseVectorType::InnerIterator InnerIterator;
  typedef typename SparseVectorType::ReverseInnerIterator ReverseInnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<_Scalar>::ReadCost,
    Flags = SparseVectorType::Flags
  };

  evaluator() : Base() {}
  
  explicit evaluator(const SparseVectorType &mat) : m_matrix(&mat)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_matrix->nonZeros();
  }
  
  operator SparseVectorType&() { return m_matrix->const_cast_derived(); }
  operator const SparseVectorType&() const { return *m_matrix; }
  
  const SparseVectorType *m_matrix;
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_Inner> {
  static void run(Dest& dst, const Src& src) {
    eigen_internal_assert(src.innerSize()==src.size());
    typedef internal::evaluator<Src> SrcEvaluatorType;
    SrcEvaluatorType srcEval(src);
    for(typename SrcEvaluatorType::InnerIterator it(srcEval, 0); it; ++it)
      dst.insert(it.index()) = it.value();
  }
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_Outer> {
  static void run(Dest& dst, const Src& src) {
    eigen_internal_assert(src.outerSize()==src.size());
    typedef internal::evaluator<Src> SrcEvaluatorType;
    SrcEvaluatorType srcEval(src);
    for(Index i=0; i<src.size(); ++i)
    {
      typename SrcEvaluatorType::InnerIterator it(srcEval, i);
      if(it)
        dst.insert(i) = it.value();
    }
  }
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_RuntimeSwitch> {
  static void run(Dest& dst, const Src& src) {
    if(src.outerSize()==1)  sparse_vector_assign_selector<Dest,Src,SVA_Inner>::run(dst, src);
    else                    sparse_vector_assign_selector<Dest,Src,SVA_Outer>::run(dst, src);
  }
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSEVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Daniel Lowengrub <lowdanie@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEVIEW_H
#define EIGEN_SPARSEVIEW_H

namespace Eigen { 

namespace internal {

template<typename MatrixType>
struct traits<SparseView<MatrixType> > : traits<MatrixType>
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  enum {
    Flags = int(traits<MatrixType>::Flags) & (RowMajorBit)
  };
};

} // end namespace internal

/** \ingroup SparseCore_Module
  * \class SparseView
  *
  * \brief Expression of a dense or sparse matrix with zero or too small values removed
  *
  * \tparam MatrixType the type of the object of which we are removing the small entries
  *
  * This class represents an expression of a given dense or sparse matrix with
  * entries smaller than \c reference * \c epsilon are removed.
  * It is the return type of MatrixBase::sparseView() and SparseMatrixBase::pruned()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::sparseView(), SparseMatrixBase::pruned()
  */
template<typename MatrixType>
class SparseView : public SparseMatrixBase<SparseView<MatrixType> >
{
  typedef typename MatrixType::Nested MatrixTypeNested;
  typedef typename internal::remove_all<MatrixTypeNested>::type _MatrixTypeNested;
  typedef SparseMatrixBase<SparseView > Base;
public:
  EIGEN_SPARSE_PUBLIC_INTERFACE(SparseView)
  typedef typename internal::remove_all<MatrixType>::type NestedExpression;

  explicit SparseView(const MatrixType& mat, const Scalar& reference = Scalar(0),
                      const RealScalar &epsilon = NumTraits<Scalar>::dummy_precision())
    : m_matrix(mat), m_reference(reference), m_epsilon(epsilon) {}

  inline Index rows() const { return m_matrix.rows(); }
  inline Index cols() const { return m_matrix.cols(); }

  inline Index innerSize() const { return m_matrix.innerSize(); }
  inline Index outerSize() const { return m_matrix.outerSize(); }
  
  /** \returns the nested expression */
  const typename internal::remove_all<MatrixTypeNested>::type&
  nestedExpression() const { return m_matrix; }
  
  Scalar reference() const { return m_reference; }
  RealScalar epsilon() const { return m_epsilon; }
  
protected:
  MatrixTypeNested m_matrix;
  Scalar m_reference;
  RealScalar m_epsilon;
};

namespace internal {

// TODO find a way to unify the two following variants
// This is tricky because implementing an inner iterator on top of an IndexBased evaluator is
// not easy because the evaluators do not expose the sizes of the underlying expression.
  
template<typename ArgType>
struct unary_evaluator<SparseView<ArgType>, IteratorBased>
  : public evaluator_base<SparseView<ArgType> >
{
    typedef typename evaluator<ArgType>::InnerIterator EvalIterator;
  public:
    typedef SparseView<ArgType> XprType;
    
    class InnerIterator : public EvalIterator
    {
      protected:
        typedef typename XprType::Scalar Scalar;
      public:

        EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& sve, Index outer)
          : EvalIterator(sve.m_argImpl,outer), m_view(sve.m_view)
        {
          incrementToNonZero();
        }

        EIGEN_STRONG_INLINE InnerIterator& operator++()
        {
          EvalIterator::operator++();
          incrementToNonZero();
          return *this;
        }

        using EvalIterator::value;

      protected:
        const XprType &m_view;

      private:
        void incrementToNonZero()
        {
          while((bool(*this)) && internal::isMuchSmallerThan(value(), m_view.reference(), m_view.epsilon()))
          {
            EvalIterator::operator++();
          }
        }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_view(xpr) {}

  protected:
    evaluator<ArgType> m_argImpl;
    const XprType &m_view;
};

template<typename ArgType>
struct unary_evaluator<SparseView<ArgType>, IndexBased>
  : public evaluator_base<SparseView<ArgType> >
{
  public:
    typedef SparseView<ArgType> XprType;
  protected:
    enum { IsRowMajor = (XprType::Flags&RowMajorBit)==RowMajorBit };
    typedef typename XprType::Scalar Scalar;
    typedef typename XprType::StorageIndex StorageIndex;
  public:
    
    class InnerIterator
    {
      public:

        EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& sve, Index outer)
          : m_sve(sve), m_inner(0), m_outer(outer), m_end(sve.m_view.innerSize())
        {
          incrementToNonZero();
        }

        EIGEN_STRONG_INLINE InnerIterator& operator++()
        {
          m_inner++;
          incrementToNonZero();
          return *this;
        }

        EIGEN_STRONG_INLINE Scalar value() const
        {
          return (IsRowMajor) ? m_sve.m_argImpl.coeff(m_outer, m_inner)
                              : m_sve.m_argImpl.coeff(m_inner, m_outer);
        }

        EIGEN_STRONG_INLINE StorageIndex index() const { return m_inner; }
        inline Index row() const { return IsRowMajor ? m_outer : index(); }
        inline Index col() const { return IsRowMajor ? index() : m_outer; }

        EIGEN_STRONG_INLINE operator bool() const { return m_inner < m_end && m_inner>=0; }

      protected:
        const unary_evaluator &m_sve;
        Index m_inner;
        const Index m_outer;
        const Index m_end;

      private:
        void incrementToNonZero()
        {
          while((bool(*this)) && internal::isMuchSmallerThan(value(), m_sve.m_view.reference(), m_sve.m_view.epsilon()))
          {
            m_inner++;
          }
        }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_view(xpr) {}

  protected:
    evaluator<ArgType> m_argImpl;
    const XprType &m_view;
};

} // end namespace internal

/** \ingroup SparseCore_Module
  *
  * \returns a sparse expression of the dense expression \c *this with values smaller than
  * \a reference * \a epsilon removed.
  *
  * This method is typically used when prototyping to convert a quickly assembled dense Matrix \c D to a SparseMatrix \c S:
  * \code
  * MatrixXd D(n,m);
  * SparseMatrix<double> S;
  * S = D.sparseView();             // suppress numerical zeros (exact)
  * S = D.sparseView(reference);
  * S = D.sparseView(reference,epsilon);
  * \endcode
  * where \a reference is a meaningful non zero reference value,
  * and \a epsilon is a tolerance factor defaulting to NumTraits<Scalar>::dummy_precision().
  *
  * \sa SparseMatrixBase::pruned(), class SparseView */
template<typename Derived>
const SparseView<Derived> MatrixBase<Derived>::sparseView(const Scalar& reference,
                                                          const typename NumTraits<Scalar>::Real& epsilon) const
{
  return SparseView<Derived>(derived(), reference, epsilon);
}

/** \returns an expression of \c *this with values smaller than
  * \a reference * \a epsilon removed.
  *
  * This method is typically used in conjunction with the product of two sparse matrices
  * to automatically prune the smallest values as follows:
  * \code
  * C = (A*B).pruned();             // suppress numerical zeros (exact)
  * C = (A*B).pruned(ref);
  * C = (A*B).pruned(ref,epsilon);
  * \endcode
  * where \c ref is a meaningful non zero reference value.
  * */
template<typename Derived>
const SparseView<Derived>
SparseMatrixBase<Derived>::pruned(const Scalar& reference,
                                  const RealScalar& epsilon) const
{
  return SparseView<Derived>(derived(), reference, epsilon);
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/TriangularSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSETRIANGULARSOLVER_H
#define EIGEN_SPARSETRIANGULARSOLVER_H

namespace Eigen { 

namespace internal {

template<typename Lhs, typename Rhs, int Mode,
  int UpLo = (Mode & Lower)
           ? Lower
           : (Mode & Upper)
           ? Upper
           : -1,
  int StorageOrder = int(traits<Lhs>::Flags) & RowMajorBit>
struct sparse_solve_triangular_selector;

// forward substitution, row-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Lower,RowMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=0; i<lhs.rows(); ++i)
      {
        Scalar tmp = other.coeff(i,col);
        Scalar lastVal(0);
        Index lastIndex = 0;
        for(LhsIterator it(lhsEval, i); it; ++it)
        {
          lastVal = it.value();
          lastIndex = it.index();
          if(lastIndex==i)
            break;
          tmp -= lastVal * other.coeff(lastIndex,col);
        }
        if (Mode & UnitDiag)
          other.coeffRef(i,col) = tmp;
        else
        {
          eigen_assert(lastIndex==i);
          other.coeffRef(i,col) = tmp/lastVal;
        }
      }
    }
  }
};

// backward substitution, row-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Upper,RowMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=lhs.rows()-1 ; i>=0 ; --i)
      {
        Scalar tmp = other.coeff(i,col);
        Scalar l_ii(0);
        LhsIterator it(lhsEval, i);
        while(it && it.index()<i)
          ++it;
        if(!(Mode & UnitDiag))
        {
          eigen_assert(it && it.index()==i);
          l_ii = it.value();
          ++it;
        }
        else if (it && it.index() == i)
          ++it;
        for(; it; ++it)
        {
          tmp -= it.value() * other.coeff(it.index(),col);
        }

        if (Mode & UnitDiag)  other.coeffRef(i,col) = tmp;
        else                  other.coeffRef(i,col) = tmp/l_ii;
      }
    }
  }
};

// forward substitution, col-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Lower,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=0; i<lhs.cols(); ++i)
      {
        Scalar& tmp = other.coeffRef(i,col);
        if (tmp!=Scalar(0)) // optimization when other is actually sparse
        {
          LhsIterator it(lhsEval, i);
          while(it && it.index()<i)
            ++it;
          if(!(Mode & UnitDiag))
          {
            eigen_assert(it && it.index()==i);
            tmp /= it.value();
          }
          if (it && it.index()==i)
            ++it;
          for(; it; ++it)
            other.coeffRef(it.index(), col) -= tmp * it.value();
        }
      }
    }
  }
};

// backward substitution, col-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Upper,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=lhs.cols()-1; i>=0; --i)
      {
        Scalar& tmp = other.coeffRef(i,col);
        if (tmp!=Scalar(0)) // optimization when other is actually sparse
        {
          if(!(Mode & UnitDiag))
          {
            // TODO replace this by a binary search. make sure the binary search is safe for partially sorted elements
            LhsIterator it(lhsEval, i);
            while(it && it.index()!=i)
              ++it;
            eigen_assert(it && it.index()==i);
            other.coeffRef(i,col) /= it.value();
          }
          LhsIterator it(lhsEval, i);
          for(; it && it.index()<i; ++it)
            other.coeffRef(it.index(), col) -= tmp * it.value();
        }
      }
    }
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN

template<typename ExpressionType,unsigned int Mode>
template<typename OtherDerived>
void TriangularViewImpl<ExpressionType,Mode,Sparse>::solveInPlace(MatrixBase<OtherDerived>& other) const
{
  eigen_assert(derived().cols() == derived().rows() && derived().cols() == other.rows());
  eigen_assert((!(Mode & ZeroDiag)) && bool(Mode & (Upper|Lower)));

  enum { copy = internal::traits<OtherDerived>::Flags & RowMajorBit };

  typedef typename internal::conditional<copy,
    typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
  OtherCopy otherCopy(other.derived());

  internal::sparse_solve_triangular_selector<ExpressionType, typename internal::remove_reference<OtherCopy>::type, Mode>::run(derived().nestedExpression(), otherCopy);

  if (copy)
    other = otherCopy;
}
#endif

// pure sparse path

namespace internal {

template<typename Lhs, typename Rhs, int Mode,
  int UpLo = (Mode & Lower)
           ? Lower
           : (Mode & Upper)
           ? Upper
           : -1,
  int StorageOrder = int(Lhs::Flags) & (RowMajorBit)>
struct sparse_solve_triangular_sparse_selector;

// forward substitution, col-major
template<typename Lhs, typename Rhs, int Mode, int UpLo>
struct sparse_solve_triangular_sparse_selector<Lhs,Rhs,Mode,UpLo,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef typename promote_index_type<typename traits<Lhs>::StorageIndex,
                                      typename traits<Rhs>::StorageIndex>::type StorageIndex;
  static void run(const Lhs& lhs, Rhs& other)
  {
    const bool IsLower = (UpLo==Lower);
    AmbiVector<Scalar,StorageIndex> tempVector(other.rows()*2);
    tempVector.setBounds(0,other.rows());

    Rhs res(other.rows(), other.cols());
    res.reserve(other.nonZeros());

    for(Index col=0 ; col<other.cols() ; ++col)
    {
      // FIXME estimate number of non zeros
      tempVector.init(.99/*float(other.col(col).nonZeros())/float(other.rows())*/);
      tempVector.setZero();
      tempVector.restart();
      for (typename Rhs::InnerIterator rhsIt(other, col); rhsIt; ++rhsIt)
      {
        tempVector.coeffRef(rhsIt.index()) = rhsIt.value();
      }

      for(Index i=IsLower?0:lhs.cols()-1;
          IsLower?i<lhs.cols():i>=0;
          i+=IsLower?1:-1)
      {
        tempVector.restart();
        Scalar& ci = tempVector.coeffRef(i);
        if (ci!=Scalar(0))
        {
          // find
          typename Lhs::InnerIterator it(lhs, i);
          if(!(Mode & UnitDiag))
          {
            if (IsLower)
            {
              eigen_assert(it.index()==i);
              ci /= it.value();
            }
            else
              ci /= lhs.coeff(i,i);
          }
          tempVector.restart();
          if (IsLower)
          {
            if (it.index()==i)
              ++it;
            for(; it; ++it)
              tempVector.coeffRef(it.index()) -= ci * it.value();
          }
          else
          {
            for(; it && it.index()<i; ++it)
              tempVector.coeffRef(it.index()) -= ci * it.value();
          }
        }
      }


      Index count = 0;
      // FIXME compute a reference value to filter zeros
      for (typename AmbiVector<Scalar,StorageIndex>::Iterator it(tempVector/*,1e-12*/); it; ++it)
      {
        ++ count;
//         std::cerr << "fill " << it.index() << ", " << col << "\n";
//         std::cout << it.value() << "  ";
        // FIXME use insertBack
        res.insert(it.index(), col) = it.value();
      }
//       std::cout << "tempVector.nonZeros() == " << int(count) << " / " << (other.rows()) << "\n";
    }
    res.finalize();
    other = res.markAsRValue();
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename ExpressionType,unsigned int Mode>
template<typename OtherDerived>
void TriangularViewImpl<ExpressionType,Mode,Sparse>::solveInPlace(SparseMatrixBase<OtherDerived>& other) const
{
  eigen_assert(derived().cols() == derived().rows() && derived().cols() == other.rows());
  eigen_assert( (!(Mode & ZeroDiag)) && bool(Mode & (Upper|Lower)));

//   enum { copy = internal::traits<OtherDerived>::Flags & RowMajorBit };

//   typedef typename internal::conditional<copy,
//     typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
//   OtherCopy otherCopy(other.derived());

  internal::sparse_solve_triangular_sparse_selector<ExpressionType, OtherDerived, Mode>::run(derived().nestedExpression(), other.derived());

//   if (copy)
//     other = otherCopy;
}
#endif

} // end namespace Eigen

#endif // EIGEN_SPARSETRIANGULARSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPARSE_LU_H
#define EIGEN_SPARSE_LU_H

namespace Eigen {

template <typename _MatrixType, typename _OrderingType = COLAMDOrdering<typename _MatrixType::StorageIndex> > class SparseLU;
template <typename MappedSparseMatrixType> struct SparseLUMatrixLReturnType;
template <typename MatrixLType, typename MatrixUType> struct SparseLUMatrixUReturnType;

template <bool Conjugate,class SparseLUType>
class SparseLUTransposeView : public SparseSolverBase<SparseLUTransposeView<Conjugate,SparseLUType> >
{
protected:
  typedef SparseSolverBase<SparseLUTransposeView<Conjugate,SparseLUType> > APIBase;
  using APIBase::m_isInitialized;
public:
  typedef typename SparseLUType::Scalar Scalar;
  typedef typename SparseLUType::StorageIndex StorageIndex;
  typedef typename SparseLUType::MatrixType MatrixType;
  typedef typename SparseLUType::OrderingType OrderingType;

  enum {
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };

  SparseLUTransposeView() : m_sparseLU(NULL) {}
  SparseLUTransposeView(const SparseLUTransposeView& view) {
    this->m_sparseLU = view.m_sparseLU;
  }
  void setIsInitialized(const bool isInitialized) {this->m_isInitialized = isInitialized;}
  void setSparseLU(SparseLUType* sparseLU) {m_sparseLU = sparseLU;}
  using APIBase::_solve_impl;
  template<typename Rhs, typename Dest>
  bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &X_base) const
  {
    Dest& X(X_base.derived());
    eigen_assert(m_sparseLU->info() == Success && "The matrix should be factorized first");
    EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);


    // this ugly const_cast_derived() helps to detect aliasing when applying the permutations
    for(Index j = 0; j < B.cols(); ++j){
      X.col(j) = m_sparseLU->colsPermutation() * B.const_cast_derived().col(j);
    }
    //Forward substitution with transposed or adjoint of U
    m_sparseLU->matrixU().template solveTransposedInPlace<Conjugate>(X);

    //Backward substitution with transposed or adjoint of L
    m_sparseLU->matrixL().template solveTransposedInPlace<Conjugate>(X);

    // Permute back the solution
    for (Index j = 0; j < B.cols(); ++j)
      X.col(j) = m_sparseLU->rowsPermutation().transpose() * X.col(j);
    return true;
  }
  inline Index rows() const { return m_sparseLU->rows(); }
  inline Index cols() const { return m_sparseLU->cols(); }

private:
  SparseLUType *m_sparseLU;
  SparseLUTransposeView& operator=(const SparseLUTransposeView&);
};


/** \ingroup SparseLU_Module
  * \class SparseLU
  * 
  * \brief Sparse supernodal LU factorization for general matrices
  * 
  * This class implements the supernodal LU factorization for general matrices.
  * It uses the main techniques from the sequential SuperLU package 
  * (http://crd-legacy.lbl.gov/~xiaoye/SuperLU/). It handles transparently real 
  * and complex arithmetic with single and double precision, depending on the 
  * scalar type of your input matrix. 
  * The code has been optimized to provide BLAS-3 operations during supernode-panel updates. 
  * It benefits directly from the built-in high-performant Eigen BLAS routines. 
  * Moreover, when the size of a supernode is very small, the BLAS calls are avoided to 
  * enable a better optimization from the compiler. For best performance, 
  * you should compile it with NDEBUG flag to avoid the numerous bounds checking on vectors. 
  * 
  * An important parameter of this class is the ordering method. It is used to reorder the columns 
  * (and eventually the rows) of the matrix to reduce the number of new elements that are created during 
  * numerical factorization. The cheapest method available is COLAMD. 
  * See  \link OrderingMethods_Module the OrderingMethods module \endlink for the list of 
  * built-in and external ordering methods. 
  *
  * Simple example with key steps 
  * \code
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A;
  * SparseLU<SparseMatrix<double>, COLAMDOrdering<int> >   solver;
  * // fill A and b;
  * // Compute the ordering permutation vector from the structural pattern of A
  * solver.analyzePattern(A); 
  * // Compute the numerical factorization 
  * solver.factorize(A); 
  * //Use the factors to solve the linear system 
  * x = solver.solve(b); 
  * \endcode
  * 
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * 
  * \note Unlike the initial SuperLU implementation, there is no step to equilibrate the matrix. 
  * For badly scaled matrices, this step can be useful to reduce the pivoting during factorization. 
  * If this is the case for your matrices, you can try the basic scaling method at
  *  "unsupported/Eigen/src/IterativeSolvers/Scaling.h"
  * 
  * \tparam _MatrixType The type of the sparse matrix. It must be a column-major SparseMatrix<>
  * \tparam _OrderingType The ordering method to use, either AMD, COLAMD or METIS. Default is COLMAD
  *
  * \implsparsesolverconcept
  * 
  * \sa \ref TutorialSparseSolverConcept
  * \sa \ref OrderingMethods_Module
  */
template <typename _MatrixType, typename _OrderingType>
class SparseLU : public SparseSolverBase<SparseLU<_MatrixType,_OrderingType> >, public internal::SparseLUImpl<typename _MatrixType::Scalar, typename _MatrixType::StorageIndex>
{
  protected:
    typedef SparseSolverBase<SparseLU<_MatrixType,_OrderingType> > APIBase;
    using APIBase::m_isInitialized;
  public:
    using APIBase::_solve_impl;
    
    typedef _MatrixType MatrixType; 
    typedef _OrderingType OrderingType;
    typedef typename MatrixType::Scalar Scalar; 
    typedef typename MatrixType::RealScalar RealScalar; 
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> NCMatrix;
    typedef internal::MappedSuperNodalMatrix<Scalar, StorageIndex> SCMatrix;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    typedef internal::SparseLUImpl<Scalar, StorageIndex> Base;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:

    SparseLU():m_lastError(""),m_Ustore(0,0,0,0,0,0),m_symmetricmode(false),m_diagpivotthresh(1.0),m_detPermR(1)
    {
      initperfvalues(); 
    }
    explicit SparseLU(const MatrixType& matrix)
      : m_lastError(""),m_Ustore(0,0,0,0,0,0),m_symmetricmode(false),m_diagpivotthresh(1.0),m_detPermR(1)
    {
      initperfvalues(); 
      compute(matrix);
    }
    
    ~SparseLU()
    {
      // Free all explicit dynamic pointers 
    }
    
    void analyzePattern (const MatrixType& matrix);
    void factorize (const MatrixType& matrix);
    void simplicialfactorize(const MatrixType& matrix);
    
    /**
      * Compute the symbolic and numeric factorization of the input sparse matrix.
      * The input matrix should be in column-major storage. 
      */
    void compute (const MatrixType& matrix)
    {
      // Analyze 
      analyzePattern(matrix); 
      //Factorize
      factorize(matrix);
    } 

    /** \returns an expression of the transposed of the factored matrix.
      *
      * A typical usage is to solve for the transposed problem A^T x = b:
      * \code
      * solver.compute(A);
      * x = solver.transpose().solve(b);
      * \endcode
      *
      * \sa adjoint(), solve()
      */
    const SparseLUTransposeView<false,SparseLU<_MatrixType,_OrderingType> > transpose()
    {
      SparseLUTransposeView<false,  SparseLU<_MatrixType,_OrderingType> > transposeView;
      transposeView.setSparseLU(this);
      transposeView.setIsInitialized(this->m_isInitialized);
      return transposeView;
    }


    /** \returns an expression of the adjoint of the factored matrix
      *
      * A typical usage is to solve for the adjoint problem A' x = b:
      * \code
      * solver.compute(A);
      * x = solver.adjoint().solve(b);
      * \endcode
      *
      * For real scalar types, this function is equivalent to transpose().
      *
      * \sa transpose(), solve()
      */
    const SparseLUTransposeView<true, SparseLU<_MatrixType,_OrderingType> > adjoint()
    {
      SparseLUTransposeView<true,  SparseLU<_MatrixType,_OrderingType> > adjointView;
      adjointView.setSparseLU(this);
      adjointView.setIsInitialized(this->m_isInitialized);
      return adjointView;
    }
    
    inline Index rows() const { return m_mat.rows(); }
    inline Index cols() const { return m_mat.cols(); }
    /** Indicate that the pattern of the input matrix is symmetric */
    void isSymmetric(bool sym)
    {
      m_symmetricmode = sym;
    }
    
    /** \returns an expression of the matrix L, internally stored as supernodes
      * The only operation available with this expression is the triangular solve
      * \code
      * y = b; matrixL().solveInPlace(y);
      * \endcode
      */
    SparseLUMatrixLReturnType<SCMatrix> matrixL() const
    {
      return SparseLUMatrixLReturnType<SCMatrix>(m_Lstore);
    }
    /** \returns an expression of the matrix U,
      * The only operation available with this expression is the triangular solve
      * \code
      * y = b; matrixU().solveInPlace(y);
      * \endcode
      */
    SparseLUMatrixUReturnType<SCMatrix,MappedSparseMatrix<Scalar,ColMajor,StorageIndex> > matrixU() const
    {
      return SparseLUMatrixUReturnType<SCMatrix, MappedSparseMatrix<Scalar,ColMajor,StorageIndex> >(m_Lstore, m_Ustore);
    }

    /**
      * \returns a reference to the row matrix permutation \f$ P_r \f$ such that \f$P_r A P_c^T = L U\f$
      * \sa colsPermutation()
      */
    inline const PermutationType& rowsPermutation() const
    {
      return m_perm_r;
    }
    /**
      * \returns a reference to the column matrix permutation\f$ P_c^T \f$ such that \f$P_r A P_c^T = L U\f$
      * \sa rowsPermutation()
      */
    inline const PermutationType& colsPermutation() const
    {
      return m_perm_c;
    }
    /** Set the threshold used for a diagonal entry to be an acceptable pivot. */
    void setPivotThreshold(const RealScalar& thresh)
    {
      m_diagpivotthresh = thresh; 
    }

#ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns the solution X of \f$ A X = B \f$ using the current decomposition of A.
      *
      * \warning the destination matrix X in X = this->solve(B) must be colmun-major.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<SparseLU, Rhs> solve(const MatrixBase<Rhs>& B) const;
#endif // EIGEN_PARSED_BY_DOXYGEN
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the LU factorization reports a problem, zero diagonal for instance
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
    /**
      * \returns A string describing the type of error
      */
    std::string lastErrorMessage() const
    {
      return m_lastError; 
    }

    template<typename Rhs, typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &X_base) const
    {
      Dest& X(X_base.derived());
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first");
      EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
      
      // Permute the right hand side to form X = Pr*B
      // on return, X is overwritten by the computed solution
      X.resize(B.rows(),B.cols());

      // this ugly const_cast_derived() helps to detect aliasing when applying the permutations
      for(Index j = 0; j < B.cols(); ++j)
        X.col(j) = rowsPermutation() * B.const_cast_derived().col(j);
      
      //Forward substitution with L
      this->matrixL().solveInPlace(X);
      this->matrixU().solveInPlace(X);
      
      // Permute back the solution 
      for (Index j = 0; j < B.cols(); ++j)
        X.col(j) = colsPermutation().inverse() * X.col(j);
      
      return true; 
    }
    
    /**
      * \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), signDeterminant()
      */
    Scalar absDeterminant()
    {
      using std::abs;
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Scalar det = Scalar(1.);
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            det *= abs(it.value());
            break;
          }
        }
      }
      return det;
    }

    /** \returns the natural log of the absolute value of the determinant of the matrix
      * of which **this is the QR decomposition
      *
      * \note This method is useful to work around the risk of overflow/underflow that's
      * inherent to the determinant computation.
      *
      * \sa absDeterminant(), signDeterminant()
      */
    Scalar logAbsDeterminant() const
    {
      using std::log;
      using std::abs;

      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      Scalar det = Scalar(0.);
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.row() < j) continue;
          if(it.row() == j)
          {
            det += log(abs(it.value()));
            break;
          }
        }
      }
      return det;
    }

    /** \returns A number representing the sign of the determinant
      *
      * \sa absDeterminant(), logAbsDeterminant()
      */
    Scalar signDeterminant()
    {
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Index det = 1;
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            if(it.value()<0)
              det = -det;
            else if(it.value()==0)
              return 0;
            break;
          }
        }
      }
      return det * m_detPermR * m_detPermC;
    }
    
    /** \returns The determinant of the matrix.
      *
      * \sa absDeterminant(), logAbsDeterminant()
      */
    Scalar determinant()
    {
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Scalar det = Scalar(1.);
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            det *= it.value();
            break;
          }
        }
      }
      return (m_detPermR * m_detPermC) > 0 ? det : -det;
    }

    Index nnzL() const { return m_nnzL; };
    Index nnzU() const { return m_nnzU; };

  protected:
    // Functions 
    void initperfvalues()
    {
      m_perfv.panel_size = 16;
      m_perfv.relax = 1; 
      m_perfv.maxsuper = 128; 
      m_perfv.rowblk = 16; 
      m_perfv.colblk = 8; 
      m_perfv.fillfactor = 20;  
    }
      
    // Variables 
    mutable ComputationInfo m_info;
    bool m_factorizationIsOk;
    bool m_analysisIsOk;
    std::string m_lastError;
    NCMatrix m_mat; // The input (permuted ) matrix 
    SCMatrix m_Lstore; // The lower triangular matrix (supernodal)
    MappedSparseMatrix<Scalar,ColMajor,StorageIndex> m_Ustore; // The upper triangular matrix
    PermutationType m_perm_c; // Column permutation 
    PermutationType m_perm_r ; // Row permutation
    IndexVector m_etree; // Column elimination tree 
    
    typename Base::GlobalLU_t m_glu; 
                               
    // SparseLU options 
    bool m_symmetricmode;
    // values for performance 
    internal::perfvalues m_perfv;
    RealScalar m_diagpivotthresh; // Specifies the threshold used for a diagonal entry to be an acceptable pivot
    Index m_nnzL, m_nnzU; // Nonzeros in L and U factors
    Index m_detPermR, m_detPermC; // Determinants of the permutation matrices
  private:
    // Disable copy constructor 
    SparseLU (const SparseLU& );
}; // End class SparseLU



// Functions needed by the anaysis phase
/** 
  * Compute the column permutation to minimize the fill-in
  * 
  *  - Apply this permutation to the input matrix - 
  * 
  *  - Compute the column elimination tree on the permuted matrix 
  * 
  *  - Postorder the elimination tree and the column permutation
  * 
  */
template <typename MatrixType, typename OrderingType>
void SparseLU<MatrixType, OrderingType>::analyzePattern(const MatrixType& mat)
{
  
  //TODO  It is possible as in SuperLU to compute row and columns scaling vectors to equilibrate the matrix mat.
  
  // Firstly, copy the whole input matrix. 
  m_mat = mat;
  
  // Compute fill-in ordering
  OrderingType ord; 
  ord(m_mat,m_perm_c);
  
  // Apply the permutation to the column of the input  matrix
  if (m_perm_c.size())
  {
    m_mat.uncompress(); //NOTE: The effect of this command is only to create the InnerNonzeros pointers. FIXME : This vector is filled but not subsequently used.  
    // Then, permute only the column pointers
    ei_declare_aligned_stack_constructed_variable(StorageIndex,outerIndexPtr,mat.cols()+1,mat.isCompressed()?const_cast<StorageIndex*>(mat.outerIndexPtr()):0);
    
    // If the input matrix 'mat' is uncompressed, then the outer-indices do not match the ones of m_mat, and a copy is thus needed.
    if(!mat.isCompressed()) 
      IndexVector::Map(outerIndexPtr, mat.cols()+1) = IndexVector::Map(m_mat.outerIndexPtr(),mat.cols()+1);
    
    // Apply the permutation and compute the nnz per column.
    for (Index i = 0; i < mat.cols(); i++)
    {
      m_mat.outerIndexPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i];
      m_mat.innerNonZeroPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i+1] - outerIndexPtr[i];
    }
  }
  
  // Compute the column elimination tree of the permuted matrix 
  IndexVector firstRowElt;
  internal::coletree(m_mat, m_etree,firstRowElt); 
     
  // In symmetric mode, do not do postorder here
  if (!m_symmetricmode) {
    IndexVector post, iwork; 
    // Post order etree
    internal::treePostorder(StorageIndex(m_mat.cols()), m_etree, post); 
      
   
    // Renumber etree in postorder 
    Index m = m_mat.cols(); 
    iwork.resize(m+1);
    for (Index i = 0; i < m; ++i) iwork(post(i)) = post(m_etree(i));
    m_etree = iwork;
    
    // Postmultiply A*Pc by post, i.e reorder the matrix according to the postorder of the etree
    PermutationType post_perm(m); 
    for (Index i = 0; i < m; i++) 
      post_perm.indices()(i) = post(i); 
        
    // Combine the two permutations : postorder the permutation for future use
    if(m_perm_c.size()) {
      m_perm_c = post_perm * m_perm_c;
    }
    
  } // end postordering 
  
  m_analysisIsOk = true; 
}

// Functions needed by the numerical factorization phase


/** 
  *  - Numerical factorization 
  *  - Interleaved with the symbolic factorization 
  * On exit,  info is 
  * 
  *    = 0: successful factorization
  * 
  *    > 0: if info = i, and i is
  * 
  *       <= A->ncol: U(i,i) is exactly zero. The factorization has
  *          been completed, but the factor U is exactly singular,
  *          and division by zero will occur if it is used to solve a
  *          system of equations.
  * 
  *       > A->ncol: number of bytes allocated when memory allocation
  *         failure occurred, plus A->ncol. If lwork = -1, it is
  *         the estimated amount of space needed, plus A->ncol.  
  */
template <typename MatrixType, typename OrderingType>
void SparseLU<MatrixType, OrderingType>::factorize(const MatrixType& matrix)
{
  using internal::emptyIdxLU;
  eigen_assert(m_analysisIsOk && "analyzePattern() should be called first"); 
  eigen_assert((matrix.rows() == matrix.cols()) && "Only for squared matrices");
  
  m_isInitialized = true;
  
  // Apply the column permutation computed in analyzepattern()
  //   m_mat = matrix * m_perm_c.inverse(); 
  m_mat = matrix;
  if (m_perm_c.size()) 
  {
    m_mat.uncompress(); //NOTE: The effect of this command is only to create the InnerNonzeros pointers.
    //Then, permute only the column pointers
    const StorageIndex * outerIndexPtr;
    if (matrix.isCompressed()) outerIndexPtr = matrix.outerIndexPtr();
    else
    {
      StorageIndex* outerIndexPtr_t = new StorageIndex[matrix.cols()+1];
      for(Index i = 0; i <= matrix.cols(); i++) outerIndexPtr_t[i] = m_mat.outerIndexPtr()[i];
      outerIndexPtr = outerIndexPtr_t;
    }
    for (Index i = 0; i < matrix.cols(); i++)
    {
      m_mat.outerIndexPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i];
      m_mat.innerNonZeroPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i+1] - outerIndexPtr[i];
    }
    if(!matrix.isCompressed()) delete[] outerIndexPtr;
  } 
  else 
  { //FIXME This should not be needed if the empty permutation is handled transparently
    m_perm_c.resize(matrix.cols());
    for(StorageIndex i = 0; i < matrix.cols(); ++i) m_perm_c.indices()(i) = i;
  }
  
  Index m = m_mat.rows();
  Index n = m_mat.cols();
  Index nnz = m_mat.nonZeros();
  Index maxpanel = m_perfv.panel_size * m;
  // Allocate working storage common to the factor routines
  Index lwork = 0;
  Index info = Base::memInit(m, n, nnz, lwork, m_perfv.fillfactor, m_perfv.panel_size, m_glu); 
  if (info) 
  {
    m_lastError = "UNABLE TO ALLOCATE WORKING MEMORY\n\n" ;
    m_factorizationIsOk = false;
    return ; 
  }
  
  // Set up pointers for integer working arrays 
  IndexVector segrep(m); segrep.setZero();
  IndexVector parent(m); parent.setZero();
  IndexVector xplore(m); xplore.setZero();
  IndexVector repfnz(maxpanel);
  IndexVector panel_lsub(maxpanel);
  IndexVector xprune(n); xprune.setZero();
  IndexVector marker(m*internal::LUNoMarker); marker.setZero();
  
  repfnz.setConstant(-1); 
  panel_lsub.setConstant(-1);
  
  // Set up pointers for scalar working arrays 
  ScalarVector dense; 
  dense.setZero(maxpanel);
  ScalarVector tempv; 
  tempv.setZero(internal::LUnumTempV(m, m_perfv.panel_size, m_perfv.maxsuper, /*m_perfv.rowblk*/m) );
  
  // Compute the inverse of perm_c
  PermutationType iperm_c(m_perm_c.inverse()); 
  
  // Identify initial relaxed snodes
  IndexVector relax_end(n);
  if ( m_symmetricmode == true ) 
    Base::heap_relax_snode(n, m_etree, m_perfv.relax, marker, relax_end);
  else
    Base::relax_snode(n, m_etree, m_perfv.relax, marker, relax_end);
  
  
  m_perm_r.resize(m); 
  m_perm_r.indices().setConstant(-1);
  marker.setConstant(-1);
  m_detPermR = 1; // Record the determinant of the row permutation
  
  m_glu.supno(0) = emptyIdxLU; m_glu.xsup.setConstant(0);
  m_glu.xsup(0) = m_glu.xlsub(0) = m_glu.xusub(0) = m_glu.xlusup(0) = Index(0);
  
  // Work on one 'panel' at a time. A panel is one of the following :
  //  (a) a relaxed supernode at the bottom of the etree, or
  //  (b) panel_size contiguous columns, <panel_size> defined by the user
  Index jcol; 
  Index pivrow; // Pivotal row number in the original row matrix
  Index nseg1; // Number of segments in U-column above panel row jcol
  Index nseg; // Number of segments in each U-column 
  Index irep; 
  Index i, k, jj; 
  for (jcol = 0; jcol < n; )
  {
    // Adjust panel size so that a panel won't overlap with the next relaxed snode. 
    Index panel_size = m_perfv.panel_size; // upper bound on panel width
    for (k = jcol + 1; k < (std::min)(jcol+panel_size, n); k++)
    {
      if (relax_end(k) != emptyIdxLU) 
      {
        panel_size = k - jcol; 
        break; 
      }
    }
    if (k == n) 
      panel_size = n - jcol; 
      
    // Symbolic outer factorization on a panel of columns 
    Base::panel_dfs(m, panel_size, jcol, m_mat, m_perm_r.indices(), nseg1, dense, panel_lsub, segrep, repfnz, xprune, marker, parent, xplore, m_glu); 
    
    // Numeric sup-panel updates in topological order 
    Base::panel_bmod(m, panel_size, jcol, nseg1, dense, tempv, segrep, repfnz, m_glu); 
    
    // Sparse LU within the panel, and below the panel diagonal 
    for ( jj = jcol; jj< jcol + panel_size; jj++) 
    {
      k = (jj - jcol) * m; // Column index for w-wide arrays 
      
      nseg = nseg1; // begin after all the panel segments
      //Depth-first-search for the current column
      VectorBlock<IndexVector> panel_lsubk(panel_lsub, k, m);
      VectorBlock<IndexVector> repfnz_k(repfnz, k, m); 
      info = Base::column_dfs(m, jj, m_perm_r.indices(), m_perfv.maxsuper, nseg, panel_lsubk, segrep, repfnz_k, xprune, marker, parent, xplore, m_glu); 
      if ( info ) 
      {
        m_lastError =  "UNABLE TO EXPAND MEMORY IN COLUMN_DFS() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      // Numeric updates to this column 
      VectorBlock<ScalarVector> dense_k(dense, k, m); 
      VectorBlock<IndexVector> segrep_k(segrep, nseg1, m-nseg1); 
      info = Base::column_bmod(jj, (nseg - nseg1), dense_k, tempv, segrep_k, repfnz_k, jcol, m_glu); 
      if ( info ) 
      {
        m_lastError = "UNABLE TO EXPAND MEMORY IN COLUMN_BMOD() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Copy the U-segments to ucol(*)
      info = Base::copy_to_ucol(jj, nseg, segrep, repfnz_k ,m_perm_r.indices(), dense_k, m_glu); 
      if ( info ) 
      {
        m_lastError = "UNABLE TO EXPAND MEMORY IN COPY_TO_UCOL() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Form the L-segment 
      info = Base::pivotL(jj, m_diagpivotthresh, m_perm_r.indices(), iperm_c.indices(), pivrow, m_glu);
      if ( info ) 
      {
        m_lastError = "THE MATRIX IS STRUCTURALLY SINGULAR ... ZERO COLUMN AT ";
        std::ostringstream returnInfo;
        returnInfo << info; 
        m_lastError += returnInfo.str();
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Update the determinant of the row permutation matrix
      // FIXME: the following test is not correct, we should probably take iperm_c into account and pivrow is not directly the row pivot.
      if (pivrow != jj) m_detPermR = -m_detPermR;

      // Prune columns (0:jj-1) using column jj
      Base::pruneL(jj, m_perm_r.indices(), pivrow, nseg, segrep, repfnz_k, xprune, m_glu); 
      
      // Reset repfnz for this column 
      for (i = 0; i < nseg; i++)
      {
        irep = segrep(i); 
        repfnz_k(irep) = emptyIdxLU; 
      }
    } // end SparseLU within the panel  
    jcol += panel_size;  // Move to the next panel
  } // end for -- end elimination 
  
  m_detPermR = m_perm_r.determinant();
  m_detPermC = m_perm_c.determinant();
  
  // Count the number of nonzeros in factors 
  Base::countnz(n, m_nnzL, m_nnzU, m_glu); 
  // Apply permutation  to the L subscripts 
  Base::fixupL(n, m_perm_r.indices(), m_glu);
  
  // Create supernode matrix L 
  m_Lstore.setInfos(m, n, m_glu.lusup, m_glu.xlusup, m_glu.lsub, m_glu.xlsub, m_glu.supno, m_glu.xsup); 
  // Create the column major upper sparse matrix  U; 
  new (&m_Ustore) MappedSparseMatrix<Scalar, ColMajor, StorageIndex> ( m, n, m_nnzU, m_glu.xusub.data(), m_glu.usub.data(), m_glu.ucol.data() );
  
  m_info = Success;
  m_factorizationIsOk = true;
}

template<typename MappedSupernodalType>
struct SparseLUMatrixLReturnType : internal::no_assignment_operator
{
  typedef typename MappedSupernodalType::Scalar Scalar;
  explicit SparseLUMatrixLReturnType(const MappedSupernodalType& mapL) : m_mapL(mapL)
  { }
  Index rows() const { return m_mapL.rows(); }
  Index cols() const { return m_mapL.cols(); }
  template<typename Dest>
  void solveInPlace( MatrixBase<Dest> &X) const
  {
    m_mapL.solveInPlace(X);
  }
  template<bool Conjugate, typename Dest>
  void solveTransposedInPlace( MatrixBase<Dest> &X) const
  {
    m_mapL.template solveTransposedInPlace<Conjugate>(X);
  }

  const MappedSupernodalType& m_mapL;
};

template<typename MatrixLType, typename MatrixUType>
struct SparseLUMatrixUReturnType : internal::no_assignment_operator
{
  typedef typename MatrixLType::Scalar Scalar;
  SparseLUMatrixUReturnType(const MatrixLType& mapL, const MatrixUType& mapU)
  : m_mapL(mapL),m_mapU(mapU)
  { }
  Index rows() const { return m_mapL.rows(); }
  Index cols() const { return m_mapL.cols(); }

  template<typename Dest>   void solveInPlace(MatrixBase<Dest> &X) const
  {
    Index nrhs = X.cols();
    Index n    = X.rows();
    // Backward solve with U
    for (Index k = m_mapL.nsuper(); k >= 0; k--)
    {
      Index fsupc = m_mapL.supToCol()[k];
      Index lda = m_mapL.colIndexPtr()[fsupc+1] - m_mapL.colIndexPtr()[fsupc]; // leading dimension
      Index nsupc = m_mapL.supToCol()[k+1] - fsupc;
      Index luptr = m_mapL.colIndexPtr()[fsupc];

      if (nsupc == 1)
      {
        for (Index j = 0; j < nrhs; j++)
        {
          X(fsupc, j) /= m_mapL.valuePtr()[luptr];
        }
      }
      else
      {
        // FIXME: the following lines should use Block expressions and not Map!
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(m_mapL.valuePtr()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X.coeffRef(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        U = A.template triangularView<Upper>().solve(U);
      }

      for (Index j = 0; j < nrhs; ++j)
      {
        for (Index jcol = fsupc; jcol < fsupc + nsupc; jcol++)
        {
          typename MatrixUType::InnerIterator it(m_mapU, jcol);
          for ( ; it; ++it)
          {
            Index irow = it.index();
            X(irow, j) -= X(jcol, j) * it.value();
          }
        }
      }
    } // End For U-solve
  }

  template<bool Conjugate, typename Dest>   void solveTransposedInPlace(MatrixBase<Dest> &X) const
  {
    using numext::conj;
    Index nrhs = X.cols();
    Index n    = X.rows();
    // Forward solve with U
    for (Index k = 0; k <=  m_mapL.nsuper(); k++)
    {
      Index fsupc = m_mapL.supToCol()[k];
      Index lda = m_mapL.colIndexPtr()[fsupc+1] - m_mapL.colIndexPtr()[fsupc]; // leading dimension
      Index nsupc = m_mapL.supToCol()[k+1] - fsupc;
      Index luptr = m_mapL.colIndexPtr()[fsupc];

      for (Index j = 0; j < nrhs; ++j)
      {
        for (Index jcol = fsupc; jcol < fsupc + nsupc; jcol++)
        {
          typename MatrixUType::InnerIterator it(m_mapU, jcol);
          for ( ; it; ++it)
          {
            Index irow = it.index();
            X(jcol, j) -= X(irow, j) * (Conjugate? conj(it.value()): it.value());
          }
        }
      }
      if (nsupc == 1)
      {
        for (Index j = 0; j < nrhs; j++)
        {
          X(fsupc, j) /= (Conjugate? conj(m_mapL.valuePtr()[luptr]) : m_mapL.valuePtr()[luptr]);
        }
      }
      else
      {
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(m_mapL.valuePtr()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        if(Conjugate)
          U = A.adjoint().template triangularView<Lower>().solve(U);
        else
          U = A.transpose().template triangularView<Lower>().solve(U);
      }
    }// End For U-solve
  }


  const MatrixLType& m_mapL;
  const MatrixUType& m_mapU;
};

} // End namespace Eigen 

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLUImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
#ifndef SPARSELU_IMPL_H
#define SPARSELU_IMPL_H

namespace Eigen {
namespace internal {
  
/** \ingroup SparseLU_Module
  * \class SparseLUImpl
  * Base class for sparseLU
  */
template <typename Scalar, typename StorageIndex>
class SparseLUImpl
{
  public:
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector; 
    typedef Matrix<Scalar,Dynamic,Dynamic,ColMajor> ScalarMatrix;
    typedef Map<ScalarMatrix, 0,  OuterStride<> > MappedMatrixBlock;
    typedef typename ScalarVector::RealScalar RealScalar; 
    typedef Ref<Matrix<Scalar,Dynamic,1> > BlockScalarVector;
    typedef Ref<Matrix<StorageIndex,Dynamic,1> > BlockIndexVector;
    typedef LU_GlobalLU_t<IndexVector, ScalarVector> GlobalLU_t; 
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> MatrixType; 
    
  protected:
     template <typename VectorType>
     Index expand(VectorType& vec, Index& length, Index nbElts, Index keep_prev, Index& num_expansions);
     Index memInit(Index m, Index n, Index annz, Index lwork, Index fillratio, Index panel_size,  GlobalLU_t& glu); 
     template <typename VectorType>
     Index memXpand(VectorType& vec, Index& maxlen, Index nbElts, MemType memtype, Index& num_expansions);
     void heap_relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end); 
     void relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end); 
     Index snode_dfs(const Index jcol, const Index kcol,const MatrixType& mat,  IndexVector& xprune, IndexVector& marker, GlobalLU_t& glu); 
     Index snode_bmod (const Index jcol, const Index fsupc, ScalarVector& dense, GlobalLU_t& glu);
     Index pivotL(const Index jcol, const RealScalar& diagpivotthresh, IndexVector& perm_r, IndexVector& iperm_c, Index& pivrow, GlobalLU_t& glu);
     template <typename Traits>
     void dfs_kernel(const StorageIndex jj, IndexVector& perm_r,
                    Index& nseg, IndexVector& panel_lsub, IndexVector& segrep,
                    Ref<IndexVector> repfnz_col, IndexVector& xprune, Ref<IndexVector> marker, IndexVector& parent,
                    IndexVector& xplore, GlobalLU_t& glu, Index& nextl_col, Index krow, Traits& traits);
     void panel_dfs(const Index m, const Index w, const Index jcol, MatrixType& A, IndexVector& perm_r, Index& nseg, ScalarVector& dense, IndexVector& panel_lsub, IndexVector& segrep, IndexVector& repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu);
    
     void panel_bmod(const Index m, const Index w, const Index jcol, const Index nseg, ScalarVector& dense, ScalarVector& tempv, IndexVector& segrep, IndexVector& repfnz, GlobalLU_t& glu);
     Index column_dfs(const Index m, const Index jcol, IndexVector& perm_r, Index maxsuper, Index& nseg,  BlockIndexVector lsub_col, IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu);
     Index column_bmod(const Index jcol, const Index nseg, BlockScalarVector dense, ScalarVector& tempv, BlockIndexVector segrep, BlockIndexVector repfnz, Index fpanelc, GlobalLU_t& glu); 
     Index copy_to_ucol(const Index jcol, const Index nseg, IndexVector& segrep, BlockIndexVector repfnz ,IndexVector& perm_r, BlockScalarVector dense, GlobalLU_t& glu); 
     void pruneL(const Index jcol, const IndexVector& perm_r, const Index pivrow, const Index nseg, const IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, GlobalLU_t& glu);
     void countnz(const Index n, Index& nnzL, Index& nnzU, GlobalLU_t& glu); 
     void fixupL(const Index n, const IndexVector& perm_r, GlobalLU_t& glu); 
     
     template<typename , typename >
     friend struct column_dfs_traits;
}; 

} // end namespace internal
} // namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Memory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]memory.c files in SuperLU 
 
 * -- SuperLU routine (version 3.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * August 1, 2008
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef EIGEN_SPARSELU_MEMORY
#define EIGEN_SPARSELU_MEMORY

namespace Eigen {
namespace internal {
  
enum { LUNoMarker = 3 };
enum {emptyIdxLU = -1};
inline Index LUnumTempV(Index& m, Index& w, Index& t, Index& b)
{
  return (std::max)(m, (t+b)*w);
}

template< typename Scalar>
inline Index LUTempSpace(Index&m, Index& w)
{
  return (2*w + 4 + LUNoMarker) * m * sizeof(Index) + (w + 1) * m * sizeof(Scalar);
}




/** 
  * Expand the existing storage to accommodate more fill-ins
  * \param vec Valid pointer to the vector to allocate or expand
  * \param[in,out] length  At input, contain the current length of the vector that is to be increased. At output, length of the newly allocated vector
  * \param[in] nbElts Current number of elements in the factors
  * \param keep_prev  1: use length  and do not expand the vector; 0: compute new_len and expand
  * \param[in,out] num_expansions Number of times the memory has been expanded
  */
template <typename Scalar, typename StorageIndex>
template <typename VectorType>
Index  SparseLUImpl<Scalar,StorageIndex>::expand(VectorType& vec, Index& length, Index nbElts, Index keep_prev, Index& num_expansions) 
{
  
  float alpha = 1.5; // Ratio of the memory increase 
  Index new_len; // New size of the allocated memory
  
  if(num_expansions == 0 || keep_prev) 
    new_len = length ; // First time allocate requested
  else 
    new_len = (std::max)(length+1,Index(alpha * length));
  
  VectorType old_vec; // Temporary vector to hold the previous values   
  if (nbElts > 0 )
    old_vec = vec.segment(0,nbElts); 
  
  //Allocate or expand the current vector
#ifdef EIGEN_EXCEPTIONS
  try
#endif
  {
    vec.resize(new_len); 
  }
#ifdef EIGEN_EXCEPTIONS
  catch(std::bad_alloc& )
#else
  if(!vec.size())
#endif
  {
    if (!num_expansions)
    {
      // First time to allocate from LUMemInit()
      // Let LUMemInit() deals with it.
      return -1;
    }
    if (keep_prev)
    {
      // In this case, the memory length should not not be reduced
      return new_len;
    }
    else 
    {
      // Reduce the size and increase again 
      Index tries = 0; // Number of attempts
      do 
      {
        alpha = (alpha + 1)/2;
        new_len = (std::max)(length+1,Index(alpha * length));
#ifdef EIGEN_EXCEPTIONS
        try
#endif
        {
          vec.resize(new_len); 
        }
#ifdef EIGEN_EXCEPTIONS
        catch(std::bad_alloc& )
#else
        if (!vec.size())
#endif
        {
          tries += 1; 
          if ( tries > 10) return new_len; 
        }
      } while (!vec.size());
    }
  }
  //Copy the previous values to the newly allocated space 
  if (nbElts > 0)
    vec.segment(0, nbElts) = old_vec;   
   
  
  length  = new_len;
  if(num_expansions) ++num_expansions;
  return 0; 
}

/**
 * \brief  Allocate various working space for the numerical factorization phase.
 * \param m number of rows of the input matrix 
 * \param n number of columns 
 * \param annz number of initial nonzeros in the matrix 
 * \param lwork  if lwork=-1, this routine returns an estimated size of the required memory
 * \param glu persistent data to facilitate multiple factors : will be deleted later ??
 * \param fillratio estimated ratio of fill in the factors
 * \param panel_size Size of a panel
 * \return an estimated size of the required memory if lwork = -1; otherwise, return the size of actually allocated memory when allocation failed, and 0 on success
 * \note Unlike SuperLU, this routine does not support successive factorization with the same pattern and the same row permutation
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::memInit(Index m, Index n, Index annz, Index lwork, Index fillratio, Index panel_size,  GlobalLU_t& glu)
{
  Index& num_expansions = glu.num_expansions; //No memory expansions so far
  num_expansions = 0;
  glu.nzumax = glu.nzlumax = (std::min)(fillratio * (annz+1) / n, m) * n; // estimated number of nonzeros in U 
  glu.nzlmax = (std::max)(Index(4), fillratio) * (annz+1) / 4; // estimated  nnz in L factor
  // Return the estimated size to the user if necessary
  Index tempSpace;
  tempSpace = (2*panel_size + 4 + LUNoMarker) * m * sizeof(Index) + (panel_size + 1) * m * sizeof(Scalar);
  if (lwork == emptyIdxLU) 
  {
    Index estimated_size;
    estimated_size = (5 * n + 5) * sizeof(Index)  + tempSpace
                    + (glu.nzlmax + glu.nzumax) * sizeof(Index) + (glu.nzlumax+glu.nzumax) *  sizeof(Scalar) + n; 
    return estimated_size;
  }
  
  // Setup the required space 
  
  // First allocate Integer pointers for L\U factors
  glu.xsup.resize(n+1);
  glu.supno.resize(n+1);
  glu.xlsub.resize(n+1);
  glu.xlusup.resize(n+1);
  glu.xusub.resize(n+1);

  // Reserve memory for L/U factors
  do 
  {
    if(     (expand<ScalarVector>(glu.lusup, glu.nzlumax, 0, 0, num_expansions)<0)
        ||  (expand<ScalarVector>(glu.ucol,  glu.nzumax,  0, 0, num_expansions)<0)
        ||  (expand<IndexVector> (glu.lsub,  glu.nzlmax,  0, 0, num_expansions)<0)
        ||  (expand<IndexVector> (glu.usub,  glu.nzumax,  0, 1, num_expansions)<0) )
    {
      //Reduce the estimated size and retry
      glu.nzlumax /= 2;
      glu.nzumax /= 2;
      glu.nzlmax /= 2;
      if (glu.nzlumax < annz ) return glu.nzlumax; 
    }
  } while (!glu.lusup.size() || !glu.ucol.size() || !glu.lsub.size() || !glu.usub.size());
  
  ++num_expansions;
  return 0;
  
} // end LuMemInit

/** 
 * \brief Expand the existing storage 
 * \param vec vector to expand 
 * \param[in,out] maxlen On input, previous size of vec (Number of elements to copy ). on output, new size
 * \param nbElts current number of elements in the vector.
 * \param memtype Type of the element to expand
 * \param num_expansions Number of expansions 
 * \return 0 on success, > 0 size of the memory allocated so far
 */
template <typename Scalar, typename StorageIndex>
template <typename VectorType>
Index SparseLUImpl<Scalar,StorageIndex>::memXpand(VectorType& vec, Index& maxlen, Index nbElts, MemType memtype, Index& num_expansions)
{
  Index failed_size; 
  if (memtype == USUB)
     failed_size = this->expand<VectorType>(vec, maxlen, nbElts, 1, num_expansions);
  else
    failed_size = this->expand<VectorType>(vec, maxlen, nbElts, 0, num_expansions);

  if (failed_size)
    return failed_size; 
  
  return 0 ;  
}

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_SPARSELU_MEMORY


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Structs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 * NOTE: This file comes from a partly modified version of files slu_[s,d,c,z]defs.h
 * -- SuperLU routine (version 4.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November, 2010
 * 
 * Global data structures used in LU factorization -
 * 
 *   nsuper: #supernodes = nsuper + 1, numbered [0, nsuper].
 *   (xsup,supno): supno[i] is the supernode no to which i belongs;
 *  xsup(s) points to the beginning of the s-th supernode.
 *  e.g.   supno 0 1 2 2 3 3 3 4 4 4 4 4   (n=12)
 *          xsup 0 1 2 4 7 12
 *  Note: dfs will be performed on supernode rep. relative to the new 
 *        row pivoting ordering
 *
 *   (xlsub,lsub): lsub[*] contains the compressed subscript of
 *  rectangular supernodes; xlsub[j] points to the starting
 *  location of the j-th column in lsub[*]. Note that xlsub 
 *  is indexed by column.
 *  Storage: original row subscripts
 *
 *      During the course of sparse LU factorization, we also use
 *  (xlsub,lsub) for the purpose of symmetric pruning. For each
 *  supernode {s,s+1,...,t=s+r} with first column s and last
 *  column t, the subscript set
 *    lsub[j], j=xlsub[s], .., xlsub[s+1]-1
 *  is the structure of column s (i.e. structure of this supernode).
 *  It is used for the storage of numerical values.
 *  Furthermore,
 *    lsub[j], j=xlsub[t], .., xlsub[t+1]-1
 *  is the structure of the last column t of this supernode.
 *  It is for the purpose of symmetric pruning. Therefore, the
 *  structural subscripts can be rearranged without making physical
 *  interchanges among the numerical values.
 *
 *  However, if the supernode has only one column, then we
 *  only keep one set of subscripts. For any subscript interchange
 *  performed, similar interchange must be done on the numerical
 *  values.
 *
 *  The last column structures (for pruning) will be removed
 *  after the numercial LU factorization phase.
 *
 *   (xlusup,lusup): lusup[*] contains the numerical values of the
 *  rectangular supernodes; xlusup[j] points to the starting
 *  location of the j-th column in storage vector lusup[*]
 *  Note: xlusup is indexed by column.
 *  Each rectangular supernode is stored by column-major
 *  scheme, consistent with Fortran 2-dim array storage.
 *
 *   (xusub,ucol,usub): ucol[*] stores the numerical values of
 *  U-columns outside the rectangular supernodes. The row
 *  subscript of nonzero ucol[k] is stored in usub[k].
 *  xusub[i] points to the starting location of column i in ucol.
 *  Storage: new row subscripts; that is subscripts of PA.
 */

#ifndef EIGEN_LU_STRUCTS
#define EIGEN_LU_STRUCTS
namespace Eigen {
namespace internal {
  
typedef enum {LUSUP, UCOL, LSUB, USUB, LLVL, ULVL} MemType; 

template <typename IndexVector, typename ScalarVector>
struct LU_GlobalLU_t {
  typedef typename IndexVector::Scalar StorageIndex; 
  IndexVector xsup; //First supernode column ... xsup(s) points to the beginning of the s-th supernode
  IndexVector supno; // Supernode number corresponding to this column (column to supernode mapping)
  ScalarVector  lusup; // nonzero values of L ordered by columns 
  IndexVector lsub; // Compressed row indices of L rectangular supernodes. 
  IndexVector xlusup; // pointers to the beginning of each column in lusup
  IndexVector xlsub; // pointers to the beginning of each column in lsub
  Index   nzlmax; // Current max size of lsub
  Index   nzlumax; // Current max size of lusup
  ScalarVector  ucol; // nonzero values of U ordered by columns 
  IndexVector usub; // row indices of U columns in ucol
  IndexVector xusub; // Pointers to the beginning of each column of U in ucol 
  Index   nzumax; // Current max size of ucol
  Index   n; // Number of columns in the matrix  
  Index   num_expansions; 
};

// Values to set for performance
struct perfvalues {
  Index panel_size; // a panel consists of at most <panel_size> consecutive columns
  Index relax; // To control degree of relaxing supernodes. If the number of nodes (columns) 
                // in a subtree of the elimination tree is less than relax, this subtree is considered 
                // as one supernode regardless of the row structures of those columns
  Index maxsuper; // The maximum size for a supernode in complete LU
  Index rowblk; // The minimum row dimension for 2-D blocking to be used;
  Index colblk; // The minimum column dimension for 2-D blocking to be used;
  Index fillfactor; // The estimated fills factors for L and U, compared with A
}; 

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_LU_STRUCTS


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_SupernodalMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_SUPERNODAL_MATRIX_H
#define EIGEN_SPARSELU_SUPERNODAL_MATRIX_H

namespace Eigen {
namespace internal {

/** \ingroup SparseLU_Module
 * \brief a class to manipulate the L supernodal factor from the SparseLU factorization
 * 
 * This class  contain the data to easily store 
 * and manipulate the supernodes during the factorization and solution phase of Sparse LU. 
 * Only the lower triangular matrix has supernodes.
 * 
 * NOTE : This class corresponds to the SCformat structure in SuperLU
 * 
 */
/* TODO
 * InnerIterator as for sparsematrix 
 * SuperInnerIterator to iterate through all supernodes 
 * Function for triangular solve
 */
template <typename _Scalar, typename _StorageIndex>
class MappedSuperNodalMatrix
{
  public:
    typedef _Scalar Scalar; 
    typedef _StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
  public:
    MappedSuperNodalMatrix()
    {
      
    }
    MappedSuperNodalMatrix(Index m, Index n,  ScalarVector& nzval, IndexVector& nzval_colptr, IndexVector& rowind,
             IndexVector& rowind_colptr, IndexVector& col_to_sup, IndexVector& sup_to_col )
    {
      setInfos(m, n, nzval, nzval_colptr, rowind, rowind_colptr, col_to_sup, sup_to_col);
    }
    
    ~MappedSuperNodalMatrix()
    {
      
    }
    /**
     * Set appropriate pointers for the lower triangular supernodal matrix
     * These infos are available at the end of the numerical factorization
     * FIXME This class will be modified such that it can be use in the course 
     * of the factorization.
     */
    void setInfos(Index m, Index n, ScalarVector& nzval, IndexVector& nzval_colptr, IndexVector& rowind,
             IndexVector& rowind_colptr, IndexVector& col_to_sup, IndexVector& sup_to_col )
    {
      m_row = m;
      m_col = n; 
      m_nzval = nzval.data(); 
      m_nzval_colptr = nzval_colptr.data(); 
      m_rowind = rowind.data(); 
      m_rowind_colptr = rowind_colptr.data(); 
      m_nsuper = col_to_sup(n); 
      m_col_to_sup = col_to_sup.data(); 
      m_sup_to_col = sup_to_col.data(); 
    }
    
    /**
     * Number of rows
     */
    Index rows() const { return m_row; }
    
    /**
     * Number of columns
     */
    Index cols() const { return m_col; }
    
    /**
     * Return the array of nonzero values packed by column
     * 
     * The size is nnz
     */
    Scalar* valuePtr() {  return m_nzval; }
    
    const Scalar* valuePtr() const 
    {
      return m_nzval; 
    }
    /**
     * Return the pointers to the beginning of each column in \ref valuePtr()
     */
    StorageIndex* colIndexPtr()
    {
      return m_nzval_colptr; 
    }
    
    const StorageIndex* colIndexPtr() const
    {
      return m_nzval_colptr; 
    }
    
    /**
     * Return the array of compressed row indices of all supernodes
     */
    StorageIndex* rowIndex()  { return m_rowind; }
    
    const StorageIndex* rowIndex() const
    {
      return m_rowind; 
    }
    
    /**
     * Return the location in \em rowvaluePtr() which starts each column
     */
    StorageIndex* rowIndexPtr() { return m_rowind_colptr; }
    
    const StorageIndex* rowIndexPtr() const
    {
      return m_rowind_colptr; 
    }
    
    /** 
     * Return the array of column-to-supernode mapping 
     */
    StorageIndex* colToSup()  { return m_col_to_sup; }
    
    const StorageIndex* colToSup() const
    {
      return m_col_to_sup;       
    }
    /**
     * Return the array of supernode-to-column mapping
     */
    StorageIndex* supToCol() { return m_sup_to_col; }
    
    const StorageIndex* supToCol() const
    {
      return m_sup_to_col;
    }
    
    /**
     * Return the number of supernodes
     */
    Index nsuper() const
    {
      return m_nsuper; 
    }
    
    class InnerIterator; 
    template<typename Dest>
    void solveInPlace( MatrixBase<Dest>&X) const;
    template<bool Conjugate, typename Dest>
    void solveTransposedInPlace( MatrixBase<Dest>&X) const;

    
      
      
    
  protected:
    Index m_row; // Number of rows
    Index m_col; // Number of columns
    Index m_nsuper; // Number of supernodes
    Scalar* m_nzval; //array of nonzero values packed by column
    StorageIndex* m_nzval_colptr; //nzval_colptr[j] Stores the location in nzval[] which starts column j
    StorageIndex* m_rowind; // Array of compressed row indices of rectangular supernodes
    StorageIndex* m_rowind_colptr; //rowind_colptr[j] stores the location in rowind[] which starts column j
    StorageIndex* m_col_to_sup; // col_to_sup[j] is the supernode number to which column j belongs
    StorageIndex* m_sup_to_col; //sup_to_col[s] points to the starting column of the s-th supernode
    
  private :
};

/**
  * \brief InnerIterator class to iterate over nonzero values of the current column in the supernodal matrix L
  * 
  */
template<typename Scalar, typename StorageIndex>
class MappedSuperNodalMatrix<Scalar,StorageIndex>::InnerIterator
{
  public:
     InnerIterator(const MappedSuperNodalMatrix& mat, Index outer)
      : m_matrix(mat),
        m_outer(outer),
        m_supno(mat.colToSup()[outer]),
        m_idval(mat.colIndexPtr()[outer]),
        m_startidval(m_idval),
        m_endidval(mat.colIndexPtr()[outer+1]),
        m_idrow(mat.rowIndexPtr()[mat.supToCol()[mat.colToSup()[outer]]]),
        m_endidrow(mat.rowIndexPtr()[mat.supToCol()[mat.colToSup()[outer]]+1])
    {}
    inline InnerIterator& operator++()
    { 
      m_idval++; 
      m_idrow++;
      return *this;
    }
    inline Scalar value() const { return m_matrix.valuePtr()[m_idval]; }
    
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_matrix.valuePtr()[m_idval]); }
    
    inline Index index() const { return m_matrix.rowIndex()[m_idrow]; }
    inline Index row() const { return index(); }
    inline Index col() const { return m_outer; }
    
    inline Index supIndex() const { return m_supno; }
    
    inline operator bool() const 
    { 
      return ( (m_idval < m_endidval) && (m_idval >= m_startidval)
                && (m_idrow < m_endidrow) );
    }
    
  protected:
    const MappedSuperNodalMatrix& m_matrix; // Supernodal lower triangular matrix 
    const Index m_outer;                    // Current column 
    const Index m_supno;                    // Current SuperNode number
    Index m_idval;                          // Index to browse the values in the current column
    const Index m_startidval;               // Start of the column value
    const Index m_endidval;                 // End of the column value
    Index m_idrow;                          // Index to browse the row indices 
    Index m_endidrow;                       // End index of row indices of the current column
};

/**
 * \brief Solve with the supernode triangular matrix
 * 
 */
template<typename Scalar, typename Index_>
template<typename Dest>
void MappedSuperNodalMatrix<Scalar,Index_>::solveInPlace( MatrixBase<Dest>&X) const
{
    /* Explicit type conversion as the Index type of MatrixBase<Dest> may be wider than Index */
//    eigen_assert(X.rows() <= NumTraits<Index>::highest());
//    eigen_assert(X.cols() <= NumTraits<Index>::highest());
    Index n    = int(X.rows());
    Index nrhs = Index(X.cols());
    const Scalar * Lval = valuePtr();                 // Nonzero values 
    Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor> work(n, nrhs);     // working vector
    work.setZero();
    for (Index k = 0; k <= nsuper(); k ++)
    {
      Index fsupc = supToCol()[k];                    // First column of the current supernode 
      Index istart = rowIndexPtr()[fsupc];            // Pointer index to the subscript of the current column
      Index nsupr = rowIndexPtr()[fsupc+1] - istart;  // Number of rows in the current supernode
      Index nsupc = supToCol()[k+1] - fsupc;          // Number of columns in the current supernode
      Index nrow = nsupr - nsupc;                     // Number of rows in the non-diagonal part of the supernode
      Index irow;                                     //Current index row
      
      if (nsupc == 1 )
      {
        for (Index j = 0; j < nrhs; j++)
        {
          InnerIterator it(*this, fsupc);
          ++it; // Skip the diagonal element
          for (; it; ++it)
          {
            irow = it.row();
            X(irow, j) -= X(fsupc, j) * it.value();
          }
        }
      }
      else
      {
        // The supernode has more than one column 
        Index luptr = colIndexPtr()[fsupc]; 
        Index lda = colIndexPtr()[fsupc+1] - luptr;
        
        // Triangular solve 
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(Lval[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        U = A.template triangularView<UnitLower>().solve(U); 
        
        // Matrix-vector product 
        new (&A) Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > ( &(Lval[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
        work.topRows(nrow).noalias() = A * U;
        
        //Begin Scatter 
        for (Index j = 0; j < nrhs; j++)
        {
          Index iptr = istart + nsupc; 
          for (Index i = 0; i < nrow; i++)
          {
            irow = rowIndex()[iptr]; 
            X(irow, j) -= work(i, j); // Scatter operation
            work(i, j) = Scalar(0); 
            iptr++;
          }
        }
      }
    } 
}

template<typename Scalar, typename Index_>
template<bool Conjugate, typename Dest>
void MappedSuperNodalMatrix<Scalar,Index_>::solveTransposedInPlace( MatrixBase<Dest>&X) const
{
    using numext::conj;
  Index n    = int(X.rows());
  Index nrhs = Index(X.cols());
  const Scalar * Lval = valuePtr();                 // Nonzero values
  Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor> work(n, nrhs);     // working vector
  work.setZero();
  for (Index k = nsuper(); k >= 0; k--)
  {
    Index fsupc = supToCol()[k];                    // First column of the current supernode
    Index istart = rowIndexPtr()[fsupc];            // Pointer index to the subscript of the current column
    Index nsupr = rowIndexPtr()[fsupc+1] - istart;  // Number of rows in the current supernode
    Index nsupc = supToCol()[k+1] - fsupc;          // Number of columns in the current supernode
    Index nrow = nsupr - nsupc;                     // Number of rows in the non-diagonal part of the supernode
    Index irow;                                     //Current index row

    if (nsupc == 1 )
    {
      for (Index j = 0; j < nrhs; j++)
      {
        InnerIterator it(*this, fsupc);
        ++it; // Skip the diagonal element
        for (; it; ++it)
        {
          irow = it.row();
          X(fsupc,j) -= X(irow, j) * (Conjugate?conj(it.value()):it.value());
        }
      }
    }
    else
    {
      // The supernode has more than one column
      Index luptr = colIndexPtr()[fsupc];
      Index lda = colIndexPtr()[fsupc+1] - luptr;

      //Begin Gather
      for (Index j = 0; j < nrhs; j++)
      {
        Index iptr = istart + nsupc;
        for (Index i = 0; i < nrow; i++)
        {
          irow = rowIndex()[iptr];
          work.topRows(nrow)(i,j)= X(irow,j); // Gather operation
          iptr++;
        }
      }

      // Matrix-vector product with transposed submatrix
      Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(Lval[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
      Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
      if(Conjugate)
        U = U - A.adjoint() * work.topRows(nrow);
      else
        U = U - A.transpose() * work.topRows(nrow);

      // Triangular solve (of transposed diagonal block)
      new (&A) Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > ( &(Lval[luptr]), nsupc, nsupc, OuterStride<>(lda) );
      if(Conjugate)
        U = A.adjoint().template triangularView<UnitUpper>().solve(U);
      else
        U = A.transpose().template triangularView<UnitUpper>().solve(U);

    }

  }
}


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSELU_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Utils.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPARSELU_UTILS_H
#define EIGEN_SPARSELU_UTILS_H

namespace Eigen {
namespace internal {

/**
 * \brief Count Nonzero elements in the factors
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::countnz(const Index n, Index& nnzL, Index& nnzU, GlobalLU_t& glu)
{
 nnzL = 0; 
 nnzU = (glu.xusub)(n); 
 Index nsuper = (glu.supno)(n); 
 Index jlen; 
 Index i, j, fsupc;
 if (n <= 0 ) return; 
 // For each supernode
 for (i = 0; i <= nsuper; i++)
 {
   fsupc = glu.xsup(i); 
   jlen = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
   
   for (j = fsupc; j < glu.xsup(i+1); j++)
   {
     nnzL += jlen; 
     nnzU += j - fsupc + 1; 
     jlen--; 
   }
 }
}

/**
 * \brief Fix up the data storage lsub for L-subscripts. 
 * 
 * It removes the subscripts sets for structural pruning, 
 * and applies permutation to the remaining subscripts
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::fixupL(const Index n, const IndexVector& perm_r, GlobalLU_t& glu)
{
  Index fsupc, i, j, k, jstart; 
  
  StorageIndex nextl = 0; 
  Index nsuper = (glu.supno)(n); 
  
  // For each supernode 
  for (i = 0; i <= nsuper; i++)
  {
    fsupc = glu.xsup(i); 
    jstart = glu.xlsub(fsupc); 
    glu.xlsub(fsupc) = nextl; 
    for (j = jstart; j < glu.xlsub(fsupc + 1); j++)
    {
      glu.lsub(nextl) = perm_r(glu.lsub(j)); // Now indexed into P*A
      nextl++;
    }
    for (k = fsupc+1; k < glu.xsup(i+1); k++)
      glu.xlsub(k) = nextl; // other columns in supernode i
  }
  
  glu.xlsub(n) = nextl; 
}

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_SPARSELU_UTILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of xcolumn_bmod.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COLUMN_BMOD_H
#define SPARSELU_COLUMN_BMOD_H

namespace Eigen {

namespace internal {
/**
 * \brief Performs numeric block updates (sup-col) in topological order
 * 
 * \param jcol current column to update
 * \param nseg Number of segments in the U part
 * \param dense Store the full representation of the column
 * \param tempv working array 
 * \param segrep segment representative ...
 * \param repfnz ??? First nonzero column in each row ???  ...
 * \param fpanelc First column in the current panel
 * \param glu Global LU data. 
 * \return 0 - successful return 
 *         > 0 - number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::column_bmod(const Index jcol, const Index nseg, BlockScalarVector dense, ScalarVector& tempv,
                                                     BlockIndexVector segrep, BlockIndexVector repfnz, Index fpanelc, GlobalLU_t& glu)
{
  Index  jsupno, k, ksub, krep, ksupno; 
  Index lptr, nrow, isub, irow, nextlu, new_next, ufirst; 
  Index fsupc, nsupc, nsupr, luptr, kfnz, no_zeros; 
  /* krep = representative of current k-th supernode
    * fsupc =  first supernodal column
    * nsupc = number of columns in a supernode
    * nsupr = number of rows in a supernode
    * luptr = location of supernodal LU-block in storage
    * kfnz = first nonz in the k-th supernodal segment
    * no_zeros = no lf leading zeros in a supernodal U-segment
    */
  
  jsupno = glu.supno(jcol);
  // For each nonzero supernode segment of U[*,j] in topological order 
  k = nseg - 1; 
  Index d_fsupc; // distance between the first column of the current panel and the 
               // first column of the current snode
  Index fst_col; // First column within small LU update
  Index segsize; 
  for (ksub = 0; ksub < nseg; ksub++)
  {
    krep = segrep(k); k--; 
    ksupno = glu.supno(krep); 
    if (jsupno != ksupno )
    {
      // outside the rectangular supernode 
      fsupc = glu.xsup(ksupno); 
      fst_col = (std::max)(fsupc, fpanelc); 
      
      // Distance from the current supernode to the current panel; 
      // d_fsupc = 0 if fsupc > fpanelc
      d_fsupc = fst_col - fsupc; 
      
      luptr = glu.xlusup(fst_col) + d_fsupc; 
      lptr = glu.xlsub(fsupc) + d_fsupc; 
      
      kfnz = repfnz(krep); 
      kfnz = (std::max)(kfnz, fpanelc); 
      
      segsize = krep - kfnz + 1; 
      nsupc = krep - fst_col + 1; 
      nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
      nrow = nsupr - d_fsupc - nsupc;
      Index lda = glu.xlusup(fst_col+1) - glu.xlusup(fst_col);
      
      
      // Perform a triangular solver and block update, 
      // then scatter the result of sup-col update to dense
      no_zeros = kfnz - fst_col; 
      if(segsize==1)
        LU_kernel_bmod<1>::run(segsize, dense, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
      else
        LU_kernel_bmod<Dynamic>::run(segsize, dense, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
    } // end if jsupno 
  } // end for each segment
  
  // Process the supernodal portion of  L\U[*,j]
  nextlu = glu.xlusup(jcol); 
  fsupc = glu.xsup(jsupno);
  
  // copy the SPA dense into L\U[*,j]
  Index mem; 
  new_next = nextlu + glu.xlsub(fsupc + 1) - glu.xlsub(fsupc); 
  Index offset = internal::first_multiple<Index>(new_next, internal::packet_traits<Scalar>::size) - new_next;
  if(offset)
    new_next += offset;
  while (new_next > glu.nzlumax )
  {
    mem = memXpand<ScalarVector>(glu.lusup, glu.nzlumax, nextlu, LUSUP, glu.num_expansions);  
    if (mem) return mem; 
  }
  
  for (isub = glu.xlsub(fsupc); isub < glu.xlsub(fsupc+1); isub++)
  {
    irow = glu.lsub(isub);
    glu.lusup(nextlu) = dense(irow);
    dense(irow) = Scalar(0.0); 
    ++nextlu; 
  }
  
  if(offset)
  {
    glu.lusup.segment(nextlu,offset).setZero();
    nextlu += offset;
  }
  glu.xlusup(jcol + 1) = StorageIndex(nextlu);  // close L\U(*,jcol); 
  
  /* For more updates within the panel (also within the current supernode),
   * should start from the first column of the panel, or the first column
   * of the supernode, whichever is bigger. There are two cases:
   *  1) fsupc < fpanelc, then fst_col <-- fpanelc
   *  2) fsupc >= fpanelc, then fst_col <-- fsupc
   */
  fst_col = (std::max)(fsupc, fpanelc); 
  
  if (fst_col  < jcol)
  {
    // Distance between the current supernode and the current panel
    // d_fsupc = 0 if fsupc >= fpanelc
    d_fsupc = fst_col - fsupc; 
    
    lptr = glu.xlsub(fsupc) + d_fsupc; 
    luptr = glu.xlusup(fst_col) + d_fsupc; 
    nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); // leading dimension
    nsupc = jcol - fst_col; // excluding jcol 
    nrow = nsupr - d_fsupc - nsupc; 
    
    // points to the beginning of jcol in snode L\U(jsupno) 
    ufirst = glu.xlusup(jcol) + d_fsupc; 
    Index lda = glu.xlusup(jcol+1) - glu.xlusup(jcol);
    MappedMatrixBlock A( &(glu.lusup.data()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
    VectorBlock<ScalarVector> u(glu.lusup, ufirst, nsupc); 
    u = A.template triangularView<UnitLower>().solve(u); 
    
    new (&A) MappedMatrixBlock ( &(glu.lusup.data()[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
    VectorBlock<ScalarVector> l(glu.lusup, ufirst+nsupc, nrow); 
    l.noalias() -= A * u;
    
  } // End if fst_col
  return 0; 
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_COLUMN_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_dfs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]column_dfs.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COLUMN_DFS_H
#define SPARSELU_COLUMN_DFS_H

template <typename Scalar, typename StorageIndex> class SparseLUImpl;
namespace Eigen {

namespace internal {

template<typename IndexVector, typename ScalarVector>
struct column_dfs_traits : no_assignment_operator
{
  typedef typename ScalarVector::Scalar Scalar;
  typedef typename IndexVector::Scalar StorageIndex;
  column_dfs_traits(Index jcol, Index& jsuper, typename SparseLUImpl<Scalar, StorageIndex>::GlobalLU_t& glu, SparseLUImpl<Scalar, StorageIndex>& luImpl)
   : m_jcol(jcol), m_jsuper_ref(jsuper), m_glu(glu), m_luImpl(luImpl)
 {}
  bool update_segrep(Index /*krep*/, Index /*jj*/)
  {
    return true;
  }
  void mem_expand(IndexVector& lsub, Index& nextl, Index chmark)
  {
    if (nextl >= m_glu.nzlmax)
      m_luImpl.memXpand(lsub, m_glu.nzlmax, nextl, LSUB, m_glu.num_expansions); 
    if (chmark != (m_jcol-1)) m_jsuper_ref = emptyIdxLU;
  }
  enum { ExpandMem = true };
  
  Index m_jcol;
  Index& m_jsuper_ref;
  typename SparseLUImpl<Scalar, StorageIndex>::GlobalLU_t& m_glu;
  SparseLUImpl<Scalar, StorageIndex>& m_luImpl;
};


/**
 * \brief Performs a symbolic factorization on column jcol and decide the supernode boundary
 * 
 * A supernode representative is the last column of a supernode.
 * The nonzeros in U[*,j] are segments that end at supernodes representatives. 
 * The routine returns a list of the supernodal representatives 
 * in topological order of the dfs that generates them. 
 * The location of the first nonzero in each supernodal segment 
 * (supernodal entry location) is also returned. 
 * 
 * \param m number of rows in the matrix
 * \param jcol Current column 
 * \param perm_r Row permutation
 * \param maxsuper  Maximum number of column allowed in a supernode
 * \param [in,out] nseg Number of segments in current U[*,j] - new segments appended
 * \param lsub_col defines the rhs vector to start the dfs
 * \param [in,out] segrep Segment representatives - new segments appended 
 * \param repfnz  First nonzero location in each row
 * \param xprune 
 * \param marker  marker[i] == jj, if i was visited during dfs of current column jj;
 * \param parent
 * \param xplore working array
 * \param glu global LU data 
 * \return 0 success
 *         > 0 number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::column_dfs(const Index m, const Index jcol, IndexVector& perm_r, Index maxsuper, Index& nseg,
                                                    BlockIndexVector lsub_col, IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune,
                                                    IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu)
{
  
  Index jsuper = glu.supno(jcol); 
  Index nextl = glu.xlsub(jcol); 
  VectorBlock<IndexVector> marker2(marker, 2*m, m); 
  
  
  column_dfs_traits<IndexVector, ScalarVector> traits(jcol, jsuper, glu, *this);
  
  // For each nonzero in A(*,jcol) do dfs 
  for (Index k = 0; ((k < m) ? lsub_col[k] != emptyIdxLU : false) ; k++)
  {
    Index krow = lsub_col(k); 
    lsub_col(k) = emptyIdxLU; 
    Index kmark = marker2(krow); 
    
    // krow was visited before, go to the next nonz; 
    if (kmark == jcol) continue;
    
    dfs_kernel(StorageIndex(jcol), perm_r, nseg, glu.lsub, segrep, repfnz, xprune, marker2, parent,
                   xplore, glu, nextl, krow, traits);
  } // for each nonzero ... 
  
  Index fsupc;
  StorageIndex nsuper = glu.supno(jcol);
  StorageIndex jcolp1 = StorageIndex(jcol) + 1;
  Index jcolm1 = jcol - 1;
  
  // check to see if j belongs in the same supernode as j-1
  if ( jcol == 0 )
  { // Do nothing for column 0 
    nsuper = glu.supno(0) = 0 ;
  }
  else 
  {
    fsupc = glu.xsup(nsuper); 
    StorageIndex jptr = glu.xlsub(jcol); // Not yet compressed
    StorageIndex jm1ptr = glu.xlsub(jcolm1); 
    
    // Use supernodes of type T2 : see SuperLU paper
    if ( (nextl-jptr != jptr-jm1ptr-1) ) jsuper = emptyIdxLU;
    
    // Make sure the number of columns in a supernode doesn't
    // exceed threshold
    if ( (jcol - fsupc) >= maxsuper) jsuper = emptyIdxLU; 
    
    /* If jcol starts a new supernode, reclaim storage space in
     * glu.lsub from previous supernode. Note we only store 
     * the subscript set of the first and last columns of 
     * a supernode. (first for num values, last for pruning)
     */
    if (jsuper == emptyIdxLU)
    { // starts a new supernode 
      if ( (fsupc < jcolm1-1) ) 
      { // >= 3 columns in nsuper
        StorageIndex ito = glu.xlsub(fsupc+1);
        glu.xlsub(jcolm1) = ito; 
        StorageIndex istop = ito + jptr - jm1ptr; 
        xprune(jcolm1) = istop; // initialize xprune(jcol-1)
        glu.xlsub(jcol) = istop; 
        
        for (StorageIndex ifrom = jm1ptr; ifrom < nextl; ++ifrom, ++ito)
          glu.lsub(ito) = glu.lsub(ifrom); 
        nextl = ito;  // = istop + length(jcol)
      }
      nsuper++; 
      glu.supno(jcol) = nsuper; 
    } // if a new supernode 
  } // end else:  jcol > 0
  
  // Tidy up the pointers before exit
  glu.xsup(nsuper+1) = jcolp1; 
  glu.supno(jcolp1) = nsuper; 
  xprune(jcol) = StorageIndex(nextl);  // Initialize upper bound for pruning
  glu.xlsub(jcolp1) = StorageIndex(nextl); 
  
  return 0; 
}

} // end namespace internal

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_copy_to_ucol.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]copy_to_ucol.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COPY_TO_UCOL_H
#define SPARSELU_COPY_TO_UCOL_H

namespace Eigen {
namespace internal {

/**
 * \brief Performs numeric block updates (sup-col) in topological order
 * 
 * \param jcol current column to update
 * \param nseg Number of segments in the U part
 * \param segrep segment representative ...
 * \param repfnz First nonzero column in each row  ...
 * \param perm_r Row permutation 
 * \param dense Store the full representation of the column
 * \param glu Global LU data. 
 * \return 0 - successful return 
 *         > 0 - number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::copy_to_ucol(const Index jcol, const Index nseg, IndexVector& segrep,
                                                      BlockIndexVector repfnz ,IndexVector& perm_r, BlockScalarVector dense, GlobalLU_t& glu)
{  
  Index ksub, krep, ksupno; 
    
  Index jsupno = glu.supno(jcol);
  
  // For each nonzero supernode segment of U[*,j] in topological order 
  Index k = nseg - 1, i; 
  StorageIndex nextu = glu.xusub(jcol); 
  Index kfnz, isub, segsize; 
  Index new_next,irow; 
  Index fsupc, mem; 
  for (ksub = 0; ksub < nseg; ksub++)
  {
    krep = segrep(k); k--; 
    ksupno = glu.supno(krep); 
    if (jsupno != ksupno ) // should go into ucol(); 
    {
      kfnz = repfnz(krep); 
      if (kfnz != emptyIdxLU)
      { // Nonzero U-segment 
        fsupc = glu.xsup(ksupno); 
        isub = glu.xlsub(fsupc) + kfnz - fsupc; 
        segsize = krep - kfnz + 1; 
        new_next = nextu + segsize; 
        while (new_next > glu.nzumax) 
        {
          mem = memXpand<ScalarVector>(glu.ucol, glu.nzumax, nextu, UCOL, glu.num_expansions); 
          if (mem) return mem; 
          mem = memXpand<IndexVector>(glu.usub, glu.nzumax, nextu, USUB, glu.num_expansions); 
          if (mem) return mem; 
          
        }
        
        for (i = 0; i < segsize; i++)
        {
          irow = glu.lsub(isub); 
          glu.usub(nextu) = perm_r(irow); // Unlike the L part, the U part is stored in its final order
          glu.ucol(nextu) = dense(irow); 
          dense(irow) = Scalar(0.0); 
          nextu++;
          isub++;
        }
        
      } // end nonzero U-segment 
      
    } // end if jsupno 
    
  } // end for each segment
  glu.xusub(jcol + 1) = nextu; // close U(*,jcol)
  return 0; 
}

} // namespace internal
} // end namespace Eigen

#endif // SPARSELU_COPY_TO_UCOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_gemm_kernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_GEMM_KERNEL_H
#define EIGEN_SPARSELU_GEMM_KERNEL_H

namespace Eigen {

namespace internal {


/** \internal
  * A general matrix-matrix product kernel optimized for the SparseLU factorization.
  *  - A, B, and C must be column major
  *  - lda and ldc must be multiples of the respective packet size
  *  - C must have the same alignment as A
  */
template<typename Scalar>
EIGEN_DONT_INLINE
void sparselu_gemm(Index m, Index n, Index d, const Scalar* A, Index lda, const Scalar* B, Index ldb, Scalar* C, Index ldc)
{
  using namespace Eigen::internal;
  
  typedef typename packet_traits<Scalar>::type Packet;
  enum {
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    PacketSize = packet_traits<Scalar>::size,
    PM = 8,                             // peeling in M
    RN = 2,                             // register blocking
    RK = NumberOfRegisters>=16 ? 4 : 2, // register blocking
    BM = 4096/sizeof(Scalar),           // number of rows of A-C per chunk
    SM = PM*PacketSize                  // step along M
  };
  Index d_end = (d/RK)*RK;    // number of columns of A (rows of B) suitable for full register blocking
  Index n_end = (n/RN)*RN;    // number of columns of B-C suitable for processing RN columns at once
  Index i0 = internal::first_default_aligned(A,m);
  
  eigen_internal_assert(((lda%PacketSize)==0) && ((ldc%PacketSize)==0) && (i0==internal::first_default_aligned(C,m)));
  
  // handle the non aligned rows of A and C without any optimization:
  for(Index i=0; i<i0; ++i)
  {
    for(Index j=0; j<n; ++j)
    {
      Scalar c = C[i+j*ldc];
      for(Index k=0; k<d; ++k)
        c += B[k+j*ldb] * A[i+k*lda];
      C[i+j*ldc] = c;
    }
  }
  // process the remaining rows per chunk of BM rows
  for(Index ib=i0; ib<m; ib+=BM)
  {
    Index actual_b = std::min<Index>(BM, m-ib);                 // actual number of rows
    Index actual_b_end1 = (actual_b/SM)*SM;                   // actual number of rows suitable for peeling
    Index actual_b_end2 = (actual_b/PacketSize)*PacketSize;   // actual number of rows suitable for vectorization
    
    // Let's process two columns of B-C at once
    for(Index j=0; j<n_end; j+=RN)
    {
      const Scalar* Bc0 = B+(j+0)*ldb;
      const Scalar* Bc1 = B+(j+1)*ldb;
      
      for(Index k=0; k<d_end; k+=RK)
      {
        
        // load and expand a RN x RK block of B
        Packet b00, b10, b20, b30, b01, b11, b21, b31;
                  { b00 = pset1<Packet>(Bc0[0]); }
                  { b10 = pset1<Packet>(Bc0[1]); }
        if(RK==4) { b20 = pset1<Packet>(Bc0[2]); }
        if(RK==4) { b30 = pset1<Packet>(Bc0[3]); }
                  { b01 = pset1<Packet>(Bc1[0]); }
                  { b11 = pset1<Packet>(Bc1[1]); }
        if(RK==4) { b21 = pset1<Packet>(Bc1[2]); }
        if(RK==4) { b31 = pset1<Packet>(Bc1[3]); }
        
        Packet a0, a1, a2, a3, c0, c1, t0, t1;
        
        const Scalar* A0 = A+ib+(k+0)*lda;
        const Scalar* A1 = A+ib+(k+1)*lda;
        const Scalar* A2 = A+ib+(k+2)*lda;
        const Scalar* A3 = A+ib+(k+3)*lda;
        
        Scalar* C0 = C+ib+(j+0)*ldc;
        Scalar* C1 = C+ib+(j+1)*ldc;
        
                  a0 = pload<Packet>(A0);
                  a1 = pload<Packet>(A1);
        if(RK==4)
        {
          a2 = pload<Packet>(A2);
          a3 = pload<Packet>(A3);
        }
        else
        {
          // workaround "may be used uninitialized in this function" warning
          a2 = a3 = a0;
        }
        
#define KMADD(c, a, b, tmp) {tmp = b; tmp = pmul(a,tmp); c = padd(c,tmp);}
#define WORK(I)  \
                     c0 = pload<Packet>(C0+i+(I)*PacketSize);    \
                     c1 = pload<Packet>(C1+i+(I)*PacketSize);    \
                     KMADD(c0, a0, b00, t0)                      \
                     KMADD(c1, a0, b01, t1)                      \
                     a0 = pload<Packet>(A0+i+(I+1)*PacketSize);  \
                     KMADD(c0, a1, b10, t0)                      \
                     KMADD(c1, a1, b11, t1)                      \
                     a1 = pload<Packet>(A1+i+(I+1)*PacketSize);  \
          if(RK==4){ KMADD(c0, a2, b20, t0)                     }\
          if(RK==4){ KMADD(c1, a2, b21, t1)                     }\
          if(RK==4){ a2 = pload<Packet>(A2+i+(I+1)*PacketSize); }\
          if(RK==4){ KMADD(c0, a3, b30, t0)                     }\
          if(RK==4){ KMADD(c1, a3, b31, t1)                     }\
          if(RK==4){ a3 = pload<Packet>(A3+i+(I+1)*PacketSize); }\
                     pstore(C0+i+(I)*PacketSize, c0);            \
                     pstore(C1+i+(I)*PacketSize, c1)
        
        // process rows of A' - C' with aggressive vectorization and peeling 
        for(Index i=0; i<actual_b_end1; i+=PacketSize*8)
        {
          EIGEN_ASM_COMMENT("SPARSELU_GEMML_KERNEL1");
                    prefetch((A0+i+(5)*PacketSize));
                    prefetch((A1+i+(5)*PacketSize));
          if(RK==4) prefetch((A2+i+(5)*PacketSize));
          if(RK==4) prefetch((A3+i+(5)*PacketSize));

          WORK(0);
          WORK(1);
          WORK(2);
          WORK(3);
          WORK(4);
          WORK(5);
          WORK(6);
          WORK(7);
        }
        // process the remaining rows with vectorization only
        for(Index i=actual_b_end1; i<actual_b_end2; i+=PacketSize)
        {
          WORK(0);
        }
#undef WORK
        // process the remaining rows without vectorization
        for(Index i=actual_b_end2; i<actual_b; ++i)
        {
          if(RK==4)
          {
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1]+A2[i]*Bc0[2]+A3[i]*Bc0[3];
            C1[i] += A0[i]*Bc1[0]+A1[i]*Bc1[1]+A2[i]*Bc1[2]+A3[i]*Bc1[3];
          }
          else
          {
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1];
            C1[i] += A0[i]*Bc1[0]+A1[i]*Bc1[1];
          }
        }
        
        Bc0 += RK;
        Bc1 += RK;
      } // peeled loop on k
    } // peeled loop on the columns j
    // process the last column (we now perform a matrix-vector product)
    if((n-n_end)>0)
    {
      const Scalar* Bc0 = B+(n-1)*ldb;
      
      for(Index k=0; k<d_end; k+=RK)
      {
        
        // load and expand a 1 x RK block of B
        Packet b00, b10, b20, b30;
                  b00 = pset1<Packet>(Bc0[0]);
                  b10 = pset1<Packet>(Bc0[1]);
        if(RK==4) b20 = pset1<Packet>(Bc0[2]);
        if(RK==4) b30 = pset1<Packet>(Bc0[3]);
        
        Packet a0, a1, a2, a3, c0, t0/*, t1*/;
        
        const Scalar* A0 = A+ib+(k+0)*lda;
        const Scalar* A1 = A+ib+(k+1)*lda;
        const Scalar* A2 = A+ib+(k+2)*lda;
        const Scalar* A3 = A+ib+(k+3)*lda;
        
        Scalar* C0 = C+ib+(n_end)*ldc;
        
                  a0 = pload<Packet>(A0);
                  a1 = pload<Packet>(A1);
        if(RK==4)
        {
          a2 = pload<Packet>(A2);
          a3 = pload<Packet>(A3);
        }
        else
        {
          // workaround "may be used uninitialized in this function" warning
          a2 = a3 = a0;
        }
        
#define WORK(I) \
                   c0 = pload<Packet>(C0+i+(I)*PacketSize);     \
                   KMADD(c0, a0, b00, t0)                       \
                   a0 = pload<Packet>(A0+i+(I+1)*PacketSize);   \
                   KMADD(c0, a1, b10, t0)                       \
                   a1 = pload<Packet>(A1+i+(I+1)*PacketSize);   \
        if(RK==4){ KMADD(c0, a2, b20, t0)                      }\
        if(RK==4){ a2 = pload<Packet>(A2+i+(I+1)*PacketSize);  }\
        if(RK==4){ KMADD(c0, a3, b30, t0)                      }\
        if(RK==4){ a3 = pload<Packet>(A3+i+(I+1)*PacketSize);  }\
                   pstore(C0+i+(I)*PacketSize, c0);
        
        // aggressive vectorization and peeling
        for(Index i=0; i<actual_b_end1; i+=PacketSize*8)
        {
          EIGEN_ASM_COMMENT("SPARSELU_GEMML_KERNEL2");
          WORK(0);
          WORK(1);
          WORK(2);
          WORK(3);
          WORK(4);
          WORK(5);
          WORK(6);
          WORK(7);
        }
        // vectorization only
        for(Index i=actual_b_end1; i<actual_b_end2; i+=PacketSize)
        {
          WORK(0);
        }
        // remaining scalars
        for(Index i=actual_b_end2; i<actual_b; ++i)
        {
          if(RK==4) 
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1]+A2[i]*Bc0[2]+A3[i]*Bc0[3];
          else
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1];
        }
        
        Bc0 += RK;
#undef WORK
      }
    }
    
    // process the last columns of A, corresponding to the last rows of B
    Index rd = d-d_end;
    if(rd>0)
    {
      for(Index j=0; j<n; ++j)
      {
        enum {
          Alignment = PacketSize>1 ? Aligned : 0
        };
        typedef Map<Matrix<Scalar,Dynamic,1>, Alignment > MapVector;
        typedef Map<const Matrix<Scalar,Dynamic,1>, Alignment > ConstMapVector;
        if(rd==1)       MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b);
        
        else if(rd==2)  MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b)
                                                        + B[1+d_end+j*ldb] * ConstMapVector(A+(d_end+1)*lda+ib, actual_b);
        
        else            MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b)
                                                        + B[1+d_end+j*ldb] * ConstMapVector(A+(d_end+1)*lda+ib, actual_b)
                                                        + B[2+d_end+j*ldb] * ConstMapVector(A+(d_end+2)*lda+ib, actual_b);
      }
    }
  
  } // blocking on the rows of A and C
}
#undef KMADD

} // namespace internal

} // namespace Eigen

#endif // EIGEN_SPARSELU_GEMM_KERNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_heap_relax_snode.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* This file is a modified version of heap_relax_snode.c file in SuperLU
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef SPARSELU_HEAP_RELAX_SNODE_H
#define SPARSELU_HEAP_RELAX_SNODE_H

namespace Eigen {
namespace internal {

/** 
 * \brief Identify the initial relaxed supernodes
 * 
 * This routine applied to a symmetric elimination tree. 
 * It assumes that the matrix has been reordered according to the postorder of the etree
 * \param n The number of columns
 * \param et elimination tree 
 * \param relax_columns Maximum number of columns allowed in a relaxed snode 
 * \param descendants Number of descendants of each node in the etree
 * \param relax_end last column in a supernode
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::heap_relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end)
{
  
  // The etree may not be postordered, but its heap ordered  
  IndexVector post;
  internal::treePostorder(StorageIndex(n), et, post); // Post order etree
  IndexVector inv_post(n+1); 
  for (StorageIndex i = 0; i < n+1; ++i) inv_post(post(i)) = i; // inv_post = post.inverse()???
  
  // Renumber etree in postorder 
  IndexVector iwork(n);
  IndexVector et_save(n+1);
  for (Index i = 0; i < n; ++i)
  {
    iwork(post(i)) = post(et(i));
  }
  et_save = et; // Save the original etree
  et = iwork; 
  
  // compute the number of descendants of each node in the etree
  relax_end.setConstant(emptyIdxLU);
  Index j, parent; 
  descendants.setZero();
  for (j = 0; j < n; j++) 
  {
    parent = et(j);
    if (parent != n) // not the dummy root
      descendants(parent) += descendants(j) + 1;
  }
  // Identify the relaxed supernodes by postorder traversal of the etree
  Index snode_start; // beginning of a snode 
  StorageIndex k;
  Index nsuper_et_post = 0; // Number of relaxed snodes in postordered etree 
  Index nsuper_et = 0; // Number of relaxed snodes in the original etree 
  StorageIndex l; 
  for (j = 0; j < n; )
  {
    parent = et(j);
    snode_start = j; 
    while ( parent != n && descendants(parent) < relax_columns ) 
    {
      j = parent; 
      parent = et(j);
    }
    // Found a supernode in postordered etree, j is the last column 
    ++nsuper_et_post;
    k = StorageIndex(n);
    for (Index i = snode_start; i <= j; ++i)
      k = (std::min)(k, inv_post(i));
    l = inv_post(j);
    if ( (l - k) == (j - snode_start) )  // Same number of columns in the snode
    {
      // This is also a supernode in the original etree
      relax_end(k) = l; // Record last column 
      ++nsuper_et; 
    }
    else 
    {
      for (Index i = snode_start; i <= j; ++i) 
      {
        l = inv_post(i);
        if (descendants(i) == 0) 
        {
          relax_end(l) = l;
          ++nsuper_et;
        }
      }
    }
    j++;
    // Search for a new leaf
    while (descendants(j) != 0 && j < n) j++;
  } // End postorder traversal of the etree
  
  // Recover the original etree
  et = et_save; 
}

} // end namespace internal

} // end namespace Eigen
#endif // SPARSELU_HEAP_RELAX_SNODE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_kernel_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef SPARSELU_KERNEL_BMOD_H
#define SPARSELU_KERNEL_BMOD_H

namespace Eigen {
namespace internal {
  
template <int SegSizeAtCompileTime> struct LU_kernel_bmod
{
  /** \internal
    * \brief Performs numeric block updates from a given supernode to a single column
    *
    * \param segsize Size of the segment (and blocks ) to use for updates
    * \param[in,out] dense Packed values of the original matrix
    * \param tempv temporary vector to use for updates
    * \param lusup array containing the supernodes
    * \param lda Leading dimension in the supernode
    * \param nrow Number of rows in the rectangular part of the supernode
    * \param lsub compressed row subscripts of supernodes
    * \param lptr pointer to the first column of the current supernode in lsub
    * \param no_zeros Number of nonzeros elements before the diagonal part of the supernode
    */
  template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
  static EIGEN_DONT_INLINE void run(const Index segsize, BlockScalarVector& dense, ScalarVector& tempv, ScalarVector& lusup, Index& luptr, const Index lda,
                                    const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros);
};

template <int SegSizeAtCompileTime>
template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
EIGEN_DONT_INLINE void LU_kernel_bmod<SegSizeAtCompileTime>::run(const Index segsize, BlockScalarVector& dense, ScalarVector& tempv, ScalarVector& lusup, Index& luptr, const Index lda,
                                                                  const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros)
{
  typedef typename ScalarVector::Scalar Scalar;
  // First, copy U[*,j] segment from dense(*) to tempv(*)
  // The result of triangular solve is in tempv[*]; 
    // The result of matric-vector update is in dense[*]
  Index isub = lptr + no_zeros; 
  Index i;
  Index irow;
  for (i = 0; i < ((SegSizeAtCompileTime==Dynamic)?segsize:SegSizeAtCompileTime); i++)
  {
    irow = lsub(isub); 
    tempv(i) = dense(irow); 
    ++isub; 
  }
  // Dense triangular solve -- start effective triangle
  luptr += lda * no_zeros + no_zeros; 
  // Form Eigen matrix and vector 
  Map<Matrix<Scalar,SegSizeAtCompileTime,SegSizeAtCompileTime, ColMajor>, 0, OuterStride<> > A( &(lusup.data()[luptr]), segsize, segsize, OuterStride<>(lda) );
  Map<Matrix<Scalar,SegSizeAtCompileTime,1> > u(tempv.data(), segsize);
  
  u = A.template triangularView<UnitLower>().solve(u); 
  
  // Dense matrix-vector product y <-- B*x 
  luptr += segsize;
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  Index ldl = internal::first_multiple(nrow, PacketSize);
  Map<Matrix<Scalar,Dynamic,SegSizeAtCompileTime, ColMajor>, 0, OuterStride<> > B( &(lusup.data()[luptr]), nrow, segsize, OuterStride<>(lda) );
  Index aligned_offset = internal::first_default_aligned(tempv.data()+segsize, PacketSize);
  Index aligned_with_B_offset = (PacketSize-internal::first_default_aligned(B.data(), PacketSize))%PacketSize;
  Map<Matrix<Scalar,Dynamic,1>, 0, OuterStride<> > l(tempv.data()+segsize+aligned_offset+aligned_with_B_offset, nrow, OuterStride<>(ldl) );
  
  l.setZero();
  internal::sparselu_gemm<Scalar>(l.rows(), l.cols(), B.cols(), B.data(), B.outerStride(), u.data(), u.outerStride(), l.data(), l.outerStride());
  
  // Scatter tempv[] into SPA dense[] as a temporary storage 
  isub = lptr + no_zeros;
  for (i = 0; i < ((SegSizeAtCompileTime==Dynamic)?segsize:SegSizeAtCompileTime); i++)
  {
    irow = lsub(isub++); 
    dense(irow) = tempv(i);
  }
  
  // Scatter l into SPA dense[]
  for (i = 0; i < nrow; i++)
  {
    irow = lsub(isub++); 
    dense(irow) -= l(i);
  } 
}

template <> struct LU_kernel_bmod<1>
{
  template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
  static EIGEN_DONT_INLINE void run(const Index /*segsize*/, BlockScalarVector& dense, ScalarVector& /*tempv*/, ScalarVector& lusup, Index& luptr,
                                    const Index lda, const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros);
};


template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
EIGEN_DONT_INLINE void LU_kernel_bmod<1>::run(const Index /*segsize*/, BlockScalarVector& dense, ScalarVector& /*tempv*/, ScalarVector& lusup, Index& luptr,
                                              const Index lda, const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros)
{
  typedef typename ScalarVector::Scalar Scalar;
  typedef typename IndexVector::Scalar StorageIndex;
  Scalar f = dense(lsub(lptr + no_zeros));
  luptr += lda * no_zeros + no_zeros + 1;
  const Scalar* a(lusup.data() + luptr);
  const StorageIndex*  irow(lsub.data()+lptr + no_zeros + 1);
  Index i = 0;
  for (; i+1 < nrow; i+=2)
  {
    Index i0 = *(irow++);
    Index i1 = *(irow++);
    Scalar a0 = *(a++);
    Scalar a1 = *(a++);
    Scalar d0 = dense.coeff(i0);
    Scalar d1 = dense.coeff(i1);
    d0 -= f*a0;
    d1 -= f*a1;
    dense.coeffRef(i0) = d0;
    dense.coeffRef(i1) = d1;
  }
  if(i<nrow)
    dense.coeffRef(*(irow++)) -= f * *(a++);
}

} // end namespace internal

} // end namespace Eigen
#endif // SPARSELU_KERNEL_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]panel_bmod.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PANEL_BMOD_H
#define SPARSELU_PANEL_BMOD_H

namespace Eigen {
namespace internal {

/**
 * \brief Performs numeric block updates (sup-panel) in topological order.
 * 
 * Before entering this routine, the original nonzeros in the panel
 * were already copied into the spa[m,w]
 * 
 * \param m number of rows in the matrix
 * \param w Panel size
 * \param jcol Starting  column of the panel
 * \param nseg Number of segments in the U part
 * \param dense Store the full representation of the panel 
 * \param tempv working array 
 * \param segrep segment representative... first row in the segment
 * \param repfnz First nonzero rows
 * \param glu Global LU data. 
 * 
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::panel_bmod(const Index m, const Index w, const Index jcol, 
                                            const Index nseg, ScalarVector& dense, ScalarVector& tempv,
                                            IndexVector& segrep, IndexVector& repfnz, GlobalLU_t& glu)
{
  
  Index ksub,jj,nextl_col; 
  Index fsupc, nsupc, nsupr, nrow; 
  Index krep, kfnz; 
  Index lptr; // points to the row subscripts of a supernode 
  Index luptr; // ...
  Index segsize,no_zeros ; 
  // For each nonz supernode segment of U[*,j] in topological order
  Index k = nseg - 1; 
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  
  for (ksub = 0; ksub < nseg; ksub++)
  { // For each updating supernode
    /* krep = representative of current k-th supernode
     * fsupc =  first supernodal column
     * nsupc = number of columns in a supernode
     * nsupr = number of rows in a supernode
     */
    krep = segrep(k); k--; 
    fsupc = glu.xsup(glu.supno(krep)); 
    nsupc = krep - fsupc + 1; 
    nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
    nrow = nsupr - nsupc; 
    lptr = glu.xlsub(fsupc); 
    
    // loop over the panel columns to detect the actual number of columns and rows
    Index u_rows = 0;
    Index u_cols = 0;
    for (jj = jcol; jj < jcol + w; jj++)
    {
      nextl_col = (jj-jcol) * m; 
      VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
      
      kfnz = repfnz_col(krep); 
      if ( kfnz == emptyIdxLU ) 
        continue; // skip any zero segment
      
      segsize = krep - kfnz + 1;
      u_cols++;
      u_rows = (std::max)(segsize,u_rows);
    }
    
    if(nsupc >= 2)
    { 
      Index ldu = internal::first_multiple<Index>(u_rows, PacketSize);
      Map<ScalarMatrix, Aligned,  OuterStride<> > U(tempv.data(), u_rows, u_cols, OuterStride<>(ldu));
      
      // gather U
      Index u_col = 0;
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        luptr = glu.xlusup(fsupc);    
        no_zeros = kfnz - fsupc; 
        
        Index isub = lptr + no_zeros;
        Index off = u_rows-segsize;
        for (Index i = 0; i < off; i++) U(i,u_col) = 0;
        for (Index i = 0; i < segsize; i++)
        {
          Index irow = glu.lsub(isub); 
          U(i+off,u_col) = dense_col(irow); 
          ++isub; 
        }
        u_col++;
      }
      // solve U = A^-1 U
      luptr = glu.xlusup(fsupc);
      Index lda = glu.xlusup(fsupc+1) - glu.xlusup(fsupc);
      no_zeros = (krep - u_rows + 1) - fsupc;
      luptr += lda * no_zeros + no_zeros;
      MappedMatrixBlock A(glu.lusup.data()+luptr, u_rows, u_rows, OuterStride<>(lda) );
      U = A.template triangularView<UnitLower>().solve(U);
      
      // update
      luptr += u_rows;
      MappedMatrixBlock B(glu.lusup.data()+luptr, nrow, u_rows, OuterStride<>(lda) );
      eigen_assert(tempv.size()>w*ldu + nrow*w + 1);
      
      Index ldl = internal::first_multiple<Index>(nrow, PacketSize);
      Index offset = (PacketSize-internal::first_default_aligned(B.data(), PacketSize)) % PacketSize;
      MappedMatrixBlock L(tempv.data()+w*ldu+offset, nrow, u_cols, OuterStride<>(ldl));
      
      L.setZero();
      internal::sparselu_gemm<Scalar>(L.rows(), L.cols(), B.cols(), B.data(), B.outerStride(), U.data(), U.outerStride(), L.data(), L.outerStride());
      
      // scatter U and L
      u_col = 0;
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        no_zeros = kfnz - fsupc; 
        Index isub = lptr + no_zeros;
        
        Index off = u_rows-segsize;
        for (Index i = 0; i < segsize; i++)
        {
          Index irow = glu.lsub(isub++); 
          dense_col(irow) = U.coeff(i+off,u_col);
          U.coeffRef(i+off,u_col) = 0;
        }
        
        // Scatter l into SPA dense[]
        for (Index i = 0; i < nrow; i++)
        {
          Index irow = glu.lsub(isub++); 
          dense_col(irow) -= L.coeff(i,u_col);
          L.coeffRef(i,u_col) = 0;
        }
        u_col++;
      }
    }
    else // level 2 only
    {
      // Sequence through each column in the panel
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        luptr = glu.xlusup(fsupc);
        
        Index lda = glu.xlusup(fsupc+1)-glu.xlusup(fsupc);// nsupr
        
        // Perform a trianglar solve and block update, 
        // then scatter the result of sup-col update to dense[]
        no_zeros = kfnz - fsupc; 
              if(segsize==1)  LU_kernel_bmod<1>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else  if(segsize==2)  LU_kernel_bmod<2>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else  if(segsize==3)  LU_kernel_bmod<3>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else                  LU_kernel_bmod<Dynamic>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros); 
      } // End for each column in the panel 
    }
    
  } // End for each updating supernode
} // end panel bmod

} // end namespace internal

} // end namespace Eigen

#endif // SPARSELU_PANEL_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_dfs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]panel_dfs.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PANEL_DFS_H
#define SPARSELU_PANEL_DFS_H

namespace Eigen {

namespace internal {
  
template<typename IndexVector>
struct panel_dfs_traits
{
  typedef typename IndexVector::Scalar StorageIndex;
  panel_dfs_traits(Index jcol, StorageIndex* marker)
    : m_jcol(jcol), m_marker(marker)
  {}
  bool update_segrep(Index krep, StorageIndex jj)
  {
    if(m_marker[krep]<m_jcol)
    {
      m_marker[krep] = jj; 
      return true;
    }
    return false;
  }
  void mem_expand(IndexVector& /*glu.lsub*/, Index /*nextl*/, Index /*chmark*/) {}
  enum { ExpandMem = false };
  Index m_jcol;
  StorageIndex* m_marker;
};


template <typename Scalar, typename StorageIndex>
template <typename Traits>
void SparseLUImpl<Scalar,StorageIndex>::dfs_kernel(const StorageIndex jj, IndexVector& perm_r,
                   Index& nseg, IndexVector& panel_lsub, IndexVector& segrep,
                   Ref<IndexVector> repfnz_col, IndexVector& xprune, Ref<IndexVector> marker, IndexVector& parent,
                   IndexVector& xplore, GlobalLU_t& glu,
                   Index& nextl_col, Index krow, Traits& traits
                  )
{
  
  StorageIndex kmark = marker(krow);
      
  // For each unmarked krow of jj
  marker(krow) = jj; 
  StorageIndex kperm = perm_r(krow); 
  if (kperm == emptyIdxLU ) {
    // krow is in L : place it in structure of L(*, jj)
    panel_lsub(nextl_col++) = StorageIndex(krow);  // krow is indexed into A
    
    traits.mem_expand(panel_lsub, nextl_col, kmark);
  }
  else 
  {
    // krow is in U : if its supernode-representative krep
    // has been explored, update repfnz(*)
    // krep = supernode representative of the current row
    StorageIndex krep = glu.xsup(glu.supno(kperm)+1) - 1; 
    // First nonzero element in the current column:
    StorageIndex myfnz = repfnz_col(krep); 
    
    if (myfnz != emptyIdxLU )
    {
      // Representative visited before
      if (myfnz > kperm ) repfnz_col(krep) = kperm; 
      
    }
    else 
    {
      // Otherwise, perform dfs starting at krep
      StorageIndex oldrep = emptyIdxLU; 
      parent(krep) = oldrep; 
      repfnz_col(krep) = kperm; 
      StorageIndex xdfs =  glu.xlsub(krep); 
      Index maxdfs = xprune(krep); 
      
      StorageIndex kpar;
      do 
      {
        // For each unmarked kchild of krep
        while (xdfs < maxdfs) 
        {
          StorageIndex kchild = glu.lsub(xdfs); 
          xdfs++; 
          StorageIndex chmark = marker(kchild); 
          
          if (chmark != jj ) 
          {
            marker(kchild) = jj; 
            StorageIndex chperm = perm_r(kchild); 
            
            if (chperm == emptyIdxLU) 
            {
              // case kchild is in L: place it in L(*, j)
              panel_lsub(nextl_col++) = kchild;
              traits.mem_expand(panel_lsub, nextl_col, chmark);
            }
            else
            {
              // case kchild is in U :
              // chrep = its supernode-rep. If its rep has been explored, 
              // update its repfnz(*)
              StorageIndex chrep = glu.xsup(glu.supno(chperm)+1) - 1; 
              myfnz = repfnz_col(chrep); 
              
              if (myfnz != emptyIdxLU) 
              { // Visited before 
                if (myfnz > chperm) 
                  repfnz_col(chrep) = chperm; 
              }
              else 
              { // Cont. dfs at snode-rep of kchild
                xplore(krep) = xdfs; 
                oldrep = krep; 
                krep = chrep; // Go deeper down G(L)
                parent(krep) = oldrep; 
                repfnz_col(krep) = chperm; 
                xdfs = glu.xlsub(krep); 
                maxdfs = xprune(krep); 
                
              } // end if myfnz != -1
            } // end if chperm == -1 
                
          } // end if chmark !=jj
        } // end while xdfs < maxdfs
        
        // krow has no more unexplored nbrs :
        //    Place snode-rep krep in postorder DFS, if this 
        //    segment is seen for the first time. (Note that 
        //    "repfnz(krep)" may change later.)
        //    Baktrack dfs to its parent
        if(traits.update_segrep(krep,jj))
        //if (marker1(krep) < jcol )
        {
          segrep(nseg) = krep; 
          ++nseg; 
          //marker1(krep) = jj; 
        }
        
        kpar = parent(krep); // Pop recursion, mimic recursion 
        if (kpar == emptyIdxLU) 
          break; // dfs done 
        krep = kpar; 
        xdfs = xplore(krep); 
        maxdfs = xprune(krep); 

      } while (kpar != emptyIdxLU); // Do until empty stack 
      
    } // end if (myfnz = -1)

  } // end if (kperm == -1)   
}

/**
 * \brief Performs a symbolic factorization on a panel of columns [jcol, jcol+w)
 * 
 * A supernode representative is the last column of a supernode.
 * The nonzeros in U[*,j] are segments that end at supernodes representatives
 * 
 * The routine returns a list of the supernodal representatives 
 * in topological order of the dfs that generates them. This list is 
 * a superset of the topological order of each individual column within 
 * the panel.
 * The location of the first nonzero in each supernodal segment 
 * (supernodal entry location) is also returned. Each column has 
 * a separate list for this purpose. 
 * 
 * Two markers arrays are used for dfs :
 *    marker[i] == jj, if i was visited during dfs of current column jj;
 *    marker1[i] >= jcol, if i was visited by earlier columns in this panel; 
 * 
 * \param[in] m number of rows in the matrix
 * \param[in] w Panel size
 * \param[in] jcol Starting  column of the panel
 * \param[in] A Input matrix in column-major storage
 * \param[in] perm_r Row permutation
 * \param[out] nseg Number of U segments
 * \param[out] dense Accumulate the column vectors of the panel
 * \param[out] panel_lsub Subscripts of the row in the panel 
 * \param[out] segrep Segment representative i.e first nonzero row of each segment
 * \param[out] repfnz First nonzero location in each row
 * \param[out] xprune The pruned elimination tree
 * \param[out] marker work vector
 * \param  parent The elimination tree
 * \param xplore work vector
 * \param glu The global data structure
 * 
 */

template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::panel_dfs(const Index m, const Index w, const Index jcol, MatrixType& A, IndexVector& perm_r, Index& nseg, ScalarVector& dense, IndexVector& panel_lsub, IndexVector& segrep, IndexVector& repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu)
{
  Index nextl_col; // Next available position in panel_lsub[*,jj] 
  
  // Initialize pointers 
  VectorBlock<IndexVector> marker1(marker, m, m); 
  nseg = 0; 
  
  panel_dfs_traits<IndexVector> traits(jcol, marker1.data());
  
  // For each column in the panel 
  for (StorageIndex jj = StorageIndex(jcol); jj < jcol + w; jj++) 
  {
    nextl_col = (jj - jcol) * m; 
    
    VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero location in each row
    VectorBlock<ScalarVector> dense_col(dense,nextl_col, m); // Accumulate a column vector here
    
    
    // For each nnz in A[*, jj] do depth first search
    for (typename MatrixType::InnerIterator it(A, jj); it; ++it)
    {
      Index krow = it.row(); 
      dense_col(krow) = it.value();
      
      StorageIndex kmark = marker(krow); 
      if (kmark == jj) 
        continue; // krow visited before, go to the next nonzero
      
      dfs_kernel(jj, perm_r, nseg, panel_lsub, segrep, repfnz_col, xprune, marker, parent,
                   xplore, glu, nextl_col, krow, traits);
    }// end for nonzeros in column jj
    
  } // end for column jj
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PANEL_DFS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pivotL.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of xpivotL.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PIVOTL_H
#define SPARSELU_PIVOTL_H

namespace Eigen {
namespace internal {
  
/**
 * \brief Performs the numerical pivotin on the current column of L, and the CDIV operation.
 * 
 * Pivot policy :
 * (1) Compute thresh = u * max_(i>=j) abs(A_ij);
 * (2) IF user specifies pivot row k and abs(A_kj) >= thresh THEN
 *           pivot row = k;
 *       ELSE IF abs(A_jj) >= thresh THEN
 *           pivot row = j;
 *       ELSE
 *           pivot row = m;
 * 
 *   Note: If you absolutely want to use a given pivot order, then set u=0.0.
 * 
 * \param jcol The current column of L
 * \param diagpivotthresh diagonal pivoting threshold
 * \param[in,out] perm_r Row permutation (threshold pivoting)
 * \param[in] iperm_c column permutation - used to finf diagonal of Pc*A*Pc'
 * \param[out] pivrow  The pivot row
 * \param glu Global LU data
 * \return 0 if success, i > 0 if U(i,i) is exactly zero 
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::pivotL(const Index jcol, const RealScalar& diagpivotthresh, IndexVector& perm_r, IndexVector& iperm_c, Index& pivrow, GlobalLU_t& glu)
{
  
  Index fsupc = (glu.xsup)((glu.supno)(jcol)); // First column in the supernode containing the column jcol
  Index nsupc = jcol - fsupc; // Number of columns in the supernode portion, excluding jcol; nsupc >=0
  Index lptr = glu.xlsub(fsupc); // pointer to the starting location of the row subscripts for this supernode portion
  Index nsupr = glu.xlsub(fsupc+1) - lptr; // Number of rows in the supernode
  Index lda = glu.xlusup(fsupc+1) - glu.xlusup(fsupc); // leading dimension
  Scalar* lu_sup_ptr = &(glu.lusup.data()[glu.xlusup(fsupc)]); // Start of the current supernode
  Scalar* lu_col_ptr = &(glu.lusup.data()[glu.xlusup(jcol)]); // Start of jcol in the supernode
  StorageIndex* lsub_ptr = &(glu.lsub.data()[lptr]); // Start of row indices of the supernode
  
  // Determine the largest abs numerical value for partial pivoting 
  Index diagind = iperm_c(jcol); // diagonal index 
  RealScalar pivmax(-1.0);
  Index pivptr = nsupc; 
  Index diag = emptyIdxLU; 
  RealScalar rtemp;
  Index isub, icol, itemp, k; 
  for (isub = nsupc; isub < nsupr; ++isub) {
    using std::abs;
    rtemp = abs(lu_col_ptr[isub]);
    if (rtemp > pivmax) {
      pivmax = rtemp; 
      pivptr = isub;
    } 
    if (lsub_ptr[isub] == diagind) diag = isub;
  }
  
  // Test for singularity
  if ( pivmax <= RealScalar(0.0) ) {
    // if pivmax == -1, the column is structurally empty, otherwise it is only numerically zero
    pivrow = pivmax < RealScalar(0.0) ? diagind : lsub_ptr[pivptr];
    perm_r(pivrow) = StorageIndex(jcol);
    return (jcol+1);
  }
  
  RealScalar thresh = diagpivotthresh * pivmax; 
  
  // Choose appropriate pivotal element 
  
  {
    // Test if the diagonal element can be used as a pivot (given the threshold value)
    if (diag >= 0 ) 
    {
      // Diagonal element exists
      using std::abs;
      rtemp = abs(lu_col_ptr[diag]);
      if (rtemp != RealScalar(0.0) && rtemp >= thresh) pivptr = diag;
    }
    pivrow = lsub_ptr[pivptr];
  }
  
  // Record pivot row
  perm_r(pivrow) = StorageIndex(jcol);
  // Interchange row subscripts
  if (pivptr != nsupc )
  {
    std::swap( lsub_ptr[pivptr], lsub_ptr[nsupc] );
    // Interchange numerical values as well, for the two rows in the whole snode
    // such that L is indexed the same way as A
    for (icol = 0; icol <= nsupc; icol++)
    {
      itemp = pivptr + icol * lda; 
      std::swap(lu_sup_ptr[itemp], lu_sup_ptr[nsupc + icol * lda]);
    }
  }
  // cdiv operations
  Scalar temp = Scalar(1.0) / lu_col_ptr[nsupc];
  for (k = nsupc+1; k < nsupr; k++)
    lu_col_ptr[k] *= temp; 
  return 0;
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PIVOTL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pruneL.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]pruneL.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PRUNEL_H
#define SPARSELU_PRUNEL_H

namespace Eigen {
namespace internal {

/**
 * \brief Prunes the L-structure.
 *
 * It prunes the L-structure  of supernodes whose L-structure contains the current pivot row "pivrow"
 * 
 * 
 * \param jcol The current column of L
 * \param[in] perm_r Row permutation
 * \param[out] pivrow  The pivot row
 * \param nseg Number of segments
 * \param segrep 
 * \param repfnz
 * \param[out] xprune 
 * \param glu Global LU data
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::pruneL(const Index jcol, const IndexVector& perm_r, const Index pivrow, const Index nseg,
                                               const IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, GlobalLU_t& glu)
{
  // For each supernode-rep irep in U(*,j]
  Index jsupno = glu.supno(jcol); 
  Index i,irep,irep1; 
  bool movnum, do_prune = false; 
  Index kmin = 0, kmax = 0, minloc, maxloc,krow; 
  for (i = 0; i < nseg; i++)
  {
    irep = segrep(i); 
    irep1 = irep + 1; 
    do_prune = false; 
    
    // Don't prune with a zero U-segment 
    if (repfnz(irep) == emptyIdxLU) continue; 
    
    // If a snode overlaps with the next panel, then the U-segment
    // is fragmented into two parts -- irep and irep1. We should let 
    // pruning occur at the rep-column in irep1s snode. 
    if (glu.supno(irep) == glu.supno(irep1) ) continue; // don't prune 
    
    // If it has not been pruned & it has a nonz in row L(pivrow,i)
    if (glu.supno(irep) != jsupno )
    {
      if ( xprune (irep) >= glu.xlsub(irep1) )
      {
        kmin = glu.xlsub(irep);
        kmax = glu.xlsub(irep1) - 1; 
        for (krow = kmin; krow <= kmax; krow++)
        {
          if (glu.lsub(krow) == pivrow) 
          {
            do_prune = true; 
            break; 
          }
        }
      }
      
      if (do_prune) 
      {
        // do a quicksort-type partition
        // movnum=true means that the num values have to be exchanged
        movnum = false; 
        if (irep == glu.xsup(glu.supno(irep)) ) // Snode of size 1 
          movnum = true; 
        
        while (kmin <= kmax)
        {
          if (perm_r(glu.lsub(kmax)) == emptyIdxLU)
            kmax--; 
          else if ( perm_r(glu.lsub(kmin)) != emptyIdxLU)
            kmin++;
          else 
          {
            // kmin below pivrow (not yet pivoted), and kmax
            // above pivrow: interchange the two suscripts
            std::swap(glu.lsub(kmin), glu.lsub(kmax)); 
            
            // If the supernode has only one column, then we 
            // only keep one set of subscripts. For any subscript
            // intercnahge performed, similar interchange must be 
            // done on the numerical values. 
            if (movnum) 
            {
              minloc = glu.xlusup(irep) + ( kmin - glu.xlsub(irep) ); 
              maxloc = glu.xlusup(irep) + ( kmax - glu.xlsub(irep) ); 
              std::swap(glu.lusup(minloc), glu.lusup(maxloc)); 
            }
            kmin++;
            kmax--;
          }
        } // end while 
        
        xprune(irep) = StorageIndex(kmin);  //Pruning 
      } // end if do_prune 
    } // end pruning 
  } // End for each U-segment
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PRUNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_relax_snode.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* This file is a modified version of heap_relax_snode.c file in SuperLU
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef SPARSELU_RELAX_SNODE_H
#define SPARSELU_RELAX_SNODE_H

namespace Eigen {

namespace internal {
 
/** 
 * \brief Identify the initial relaxed supernodes
 * 
 * This routine is applied to a column elimination tree. 
 * It assumes that the matrix has been reordered according to the postorder of the etree
 * \param n  the number of columns
 * \param et elimination tree 
 * \param relax_columns Maximum number of columns allowed in a relaxed snode 
 * \param descendants Number of descendants of each node in the etree
 * \param relax_end last column in a supernode
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end)
{
  
  // compute the number of descendants of each node in the etree
  Index parent; 
  relax_end.setConstant(emptyIdxLU);
  descendants.setZero();
  for (Index j = 0; j < n; j++) 
  {
    parent = et(j);
    if (parent != n) // not the dummy root
      descendants(parent) += descendants(j) + 1;
  }
  // Identify the relaxed supernodes by postorder traversal of the etree
  Index snode_start; // beginning of a snode 
  for (Index j = 0; j < n; )
  {
    parent = et(j);
    snode_start = j; 
    while ( parent != n && descendants(parent) < relax_columns ) 
    {
      j = parent; 
      parent = et(j);
    }
    // Found a supernode in postordered etree, j is the last column 
    relax_end(snode_start) = StorageIndex(j); // Record last column
    j++;
    // Search for a new leaf
    while (descendants(j) != 0 && j < n) j++;
  } // End postorder traversal of the etree
  
}

} // end namespace internal

} // end namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseQR/SparseQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012-2013 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_QR_H
#define EIGEN_SPARSE_QR_H

namespace Eigen {

template<typename MatrixType, typename OrderingType> class SparseQR;
template<typename SparseQRType> struct SparseQRMatrixQReturnType;
template<typename SparseQRType> struct SparseQRMatrixQTransposeReturnType;
template<typename SparseQRType, typename Derived> struct SparseQR_QProduct;
namespace internal {
  template <typename SparseQRType> struct traits<SparseQRMatrixQReturnType<SparseQRType> >
  {
    typedef typename SparseQRType::MatrixType ReturnType;
    typedef typename ReturnType::StorageIndex StorageIndex;
    typedef typename ReturnType::StorageKind StorageKind;
    enum {
      RowsAtCompileTime = Dynamic,
      ColsAtCompileTime = Dynamic
    };
  };
  template <typename SparseQRType> struct traits<SparseQRMatrixQTransposeReturnType<SparseQRType> >
  {
    typedef typename SparseQRType::MatrixType ReturnType;
  };
  template <typename SparseQRType, typename Derived> struct traits<SparseQR_QProduct<SparseQRType, Derived> >
  {
    typedef typename Derived::PlainObject ReturnType;
  };
} // End namespace internal

/**
  * \ingroup SparseQR_Module
  * \class SparseQR
  * \brief Sparse left-looking QR factorization with numerical column pivoting
  * 
  * This class implements a left-looking QR decomposition of sparse matrices
  * with numerical column pivoting.
  * When a column has a norm less than a given tolerance
  * it is implicitly permuted to the end. The QR factorization thus obtained is 
  * given by A*P = Q*R where R is upper triangular or trapezoidal. 
  * 
  * P is the column permutation which is the product of the fill-reducing and the
  * numerical permutations. Use colsPermutation() to get it.
  * 
  * Q is the orthogonal matrix represented as products of Householder reflectors. 
  * Use matrixQ() to get an expression and matrixQ().adjoint() to get the adjoint.
  * You can then apply it to a vector.
  * 
  * R is the sparse triangular or trapezoidal matrix. The later occurs when A is rank-deficient.
  * matrixR().topLeftCorner(rank(), rank()) always returns a triangular factor of full rank.
  * 
  * \tparam _MatrixType The type of the sparse matrix A, must be a column-major SparseMatrix<>
  * \tparam _OrderingType The fill-reducing ordering method. See the \link OrderingMethods_Module 
  *  OrderingMethods \endlink module for the list of built-in and external ordering methods.
  * 
  * \implsparsesolverconcept
  *
  * The numerical pivoting strategy and default threshold are the same as in SuiteSparse QR, and
  * detailed in the following paper:
  * <i>
  * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
  * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011.
  * </i>
  * Even though it is qualified as "rank-revealing", this strategy might fail for some 
  * rank deficient problems. When this class is used to solve linear or least-square problems
  * it is thus strongly recommended to check the accuracy of the computed solution. If it
  * failed, it usually helps to increase the threshold with setPivotThreshold.
  * 
  * \warning The input sparse matrix A must be in compressed mode (see SparseMatrix::makeCompressed()).
  * \warning For complex matrices matrixQ().transpose() will actually return the adjoint matrix.
  * 
  */
template<typename _MatrixType, typename _OrderingType>
class SparseQR : public SparseSolverBase<SparseQR<_MatrixType,_OrderingType> >
{
  protected:
    typedef SparseSolverBase<SparseQR<_MatrixType,_OrderingType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef _OrderingType OrderingType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> QRMatrixType;
    typedef Matrix<StorageIndex, Dynamic, 1> IndexVector;
    typedef Matrix<Scalar, Dynamic, 1> ScalarVector;
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:
    SparseQR () :  m_analysisIsok(false), m_lastError(""), m_useDefaultThreshold(true),m_isQSorted(false),m_isEtreeOk(false)
    { }
    
    /** Construct a QR factorization of the matrix \a mat.
      * 
      * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      * 
      * \sa compute()
      */
    explicit SparseQR(const MatrixType& mat) : m_analysisIsok(false), m_lastError(""), m_useDefaultThreshold(true),m_isQSorted(false),m_isEtreeOk(false)
    {
      compute(mat);
    }
    
    /** Computes the QR factorization of the sparse matrix \a mat.
      * 
      * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      * 
      * \sa analyzePattern(), factorize()
      */
    void compute(const MatrixType& mat)
    {
      analyzePattern(mat);
      factorize(mat);
    }
    void analyzePattern(const MatrixType& mat);
    void factorize(const MatrixType& mat);
    
    /** \returns the number of rows of the represented matrix. 
      */
    inline Index rows() const { return m_pmat.rows(); }
    
    /** \returns the number of columns of the represented matrix. 
      */
    inline Index cols() const { return m_pmat.cols();}
    
    /** \returns a const reference to the \b sparse upper triangular matrix R of the QR factorization.
      * \warning The entries of the returned matrix are not sorted. This means that using it in algorithms
      *          expecting sorted entries will fail. This include random coefficient accesses (SpaseMatrix::coeff()),
      *          and coefficient-wise operations. Matrix products and triangular solves are fine though.
      *
      * To sort the entries, you can assign it to a row-major matrix, and if a column-major matrix
      * is required, you can copy it again:
      * \code
      * SparseMatrix<double>          R  = qr.matrixR();  // column-major, not sorted!
      * SparseMatrix<double,RowMajor> Rr = qr.matrixR();  // row-major, sorted
      * SparseMatrix<double>          Rc = Rr;            // column-major, sorted
      * \endcode
      */
    const QRMatrixType& matrixR() const { return m_R; }
    
    /** \returns the number of non linearly dependent columns as determined by the pivoting threshold.
      *
      * \sa setPivotThreshold()
      */
    Index rank() const
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      return m_nonzeropivots; 
    }
    
    /** \returns an expression of the matrix Q as products of sparse Householder reflectors.
    * The common usage of this function is to apply it to a dense matrix or vector
    * \code
    * VectorXd B1, B2;
    * // Initialize B1
    * B2 = matrixQ() * B1;
    * \endcode
    *
    * To get a plain SparseMatrix representation of Q:
    * \code
    * SparseMatrix<double> Q;
    * Q = SparseQR<SparseMatrix<double> >(A).matrixQ();
    * \endcode
    * Internally, this call simply performs a sparse product between the matrix Q
    * and a sparse identity matrix. However, due to the fact that the sparse
    * reflectors are stored unsorted, two transpositions are needed to sort
    * them before performing the product.
    */
    SparseQRMatrixQReturnType<SparseQR> matrixQ() const 
    { return SparseQRMatrixQReturnType<SparseQR>(*this); }
    
    /** \returns a const reference to the column permutation P that was applied to A such that A*P = Q*R
      * It is the combination of the fill-in reducing permutation and numerical column pivoting.
      */
    const PermutationType& colsPermutation() const
    { 
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_outputPerm_c;
    }
    
    /** \returns A string describing the type of error.
      * This method is provided to ease debugging, not to handle errors.
      */
    std::string lastErrorMessage() const { return m_lastError; }
    
    /** \internal */
    template<typename Rhs, typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");

      Index rank = this->rank();
      
      // Compute Q^* * b;
      typename Dest::PlainObject y, b;
      y = this->matrixQ().adjoint() * B;
      b = y;
      
      // Solve with the triangular matrix R
      y.resize((std::max<Index>)(cols(),y.rows()),y.cols());
      y.topRows(rank) = this->matrixR().topLeftCorner(rank, rank).template triangularView<Upper>().solve(b.topRows(rank));
      y.bottomRows(y.rows()-rank).setZero();
      
      // Apply the column permutation
      if (m_perm_c.size())  dest = colsPermutation() * y.topRows(cols());
      else                  dest = y.topRows(cols());
      
      m_info = Success;
      return true;
    }

    /** Sets the threshold that is used to determine linearly dependent columns during the factorization.
      *
      * In practice, if during the factorization the norm of the column that has to be eliminated is below
      * this threshold, then the entire column is treated as zero, and it is moved at the end.
      */
    void setPivotThreshold(const RealScalar& threshold)
    {
      m_useDefaultThreshold = false;
      m_threshold = threshold;
    }
    
    /** \returns the solution X of \f$ A X = B \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<SparseQR, Rhs> solve(const MatrixBase<Rhs>& B) const 
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");
      return Solve<SparseQR, Rhs>(*this, B.derived());
    }
    template<typename Rhs>
    inline const Solve<SparseQR, Rhs> solve(const SparseMatrixBase<Rhs>& B) const
    {
          eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
          eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");
          return Solve<SparseQR, Rhs>(*this, B.derived());
    }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the QR factorization reports a numerical problem
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }


    /** \internal */
    inline void _sort_matrix_Q()
    {
      if(this->m_isQSorted) return;
      // The matrix Q is sorted during the transposition
      SparseMatrix<Scalar, RowMajor, Index> mQrm(this->m_Q);
      this->m_Q = mQrm;
      this->m_isQSorted = true;
    }

    
  protected:
    bool m_analysisIsok;
    bool m_factorizationIsok;
    mutable ComputationInfo m_info;
    std::string m_lastError;
    QRMatrixType m_pmat;            // Temporary matrix
    QRMatrixType m_R;               // The triangular factor matrix
    QRMatrixType m_Q;               // The orthogonal reflectors
    ScalarVector m_hcoeffs;         // The Householder coefficients
    PermutationType m_perm_c;       // Fill-reducing  Column  permutation
    PermutationType m_pivotperm;    // The permutation for rank revealing
    PermutationType m_outputPerm_c; // The final column permutation
    RealScalar m_threshold;         // Threshold to determine null Householder reflections
    bool m_useDefaultThreshold;     // Use default threshold
    Index m_nonzeropivots;          // Number of non zero pivots found
    IndexVector m_etree;            // Column elimination tree
    IndexVector m_firstRowElt;      // First element in each row
    bool m_isQSorted;               // whether Q is sorted or not
    bool m_isEtreeOk;               // whether the elimination tree match the initial input matrix
    
    template <typename, typename > friend struct SparseQR_QProduct;
    
};

/** \brief Preprocessing step of a QR factorization 
  * 
  * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
  * 
  * In this step, the fill-reducing permutation is computed and applied to the columns of A
  * and the column elimination tree is computed as well. Only the sparsity pattern of \a mat is exploited.
  * 
  * \note In this step it is assumed that there is no empty row in the matrix \a mat.
  */
template <typename MatrixType, typename OrderingType>
void SparseQR<MatrixType,OrderingType>::analyzePattern(const MatrixType& mat)
{
  eigen_assert(mat.isCompressed() && "SparseQR requires a sparse matrix in compressed mode. Call .makeCompressed() before passing it to SparseQR");
  // Copy to a column major matrix if the input is rowmajor
  typename internal::conditional<MatrixType::IsRowMajor,QRMatrixType,const MatrixType&>::type matCpy(mat);
  // Compute the column fill reducing ordering
  OrderingType ord; 
  ord(matCpy, m_perm_c); 
  Index n = mat.cols();
  Index m = mat.rows();
  Index diagSize = (std::min)(m,n);
  
  if (!m_perm_c.size())
  {
    m_perm_c.resize(n);
    m_perm_c.indices().setLinSpaced(n, 0,StorageIndex(n-1));
  }
  
  // Compute the column elimination tree of the permuted matrix
  m_outputPerm_c = m_perm_c.inverse();
  internal::coletree(matCpy, m_etree, m_firstRowElt, m_outputPerm_c.indices().data());
  m_isEtreeOk = true;
  
  m_R.resize(m, n);
  m_Q.resize(m, diagSize);
  
  // Allocate space for nonzero elements: rough estimation
  m_R.reserve(2*mat.nonZeros()); //FIXME Get a more accurate estimation through symbolic factorization with the etree
  m_Q.reserve(2*mat.nonZeros());
  m_hcoeffs.resize(diagSize);
  m_analysisIsok = true;
}

/** \brief Performs the numerical QR factorization of the input matrix
  * 
  * The function SparseQR::analyzePattern(const MatrixType&) must have been called beforehand with
  * a matrix having the same sparsity pattern than \a mat.
  * 
  * \param mat The sparse column-major matrix
  */
template <typename MatrixType, typename OrderingType>
void SparseQR<MatrixType,OrderingType>::factorize(const MatrixType& mat)
{
  using std::abs;
  
  eigen_assert(m_analysisIsok && "analyzePattern() should be called before this step");
  StorageIndex m = StorageIndex(mat.rows());
  StorageIndex n = StorageIndex(mat.cols());
  StorageIndex diagSize = (std::min)(m,n);
  IndexVector mark((std::max)(m,n)); mark.setConstant(-1);  // Record the visited nodes
  IndexVector Ridx(n), Qidx(m);                             // Store temporarily the row indexes for the current column of R and Q
  Index nzcolR, nzcolQ;                                     // Number of nonzero for the current column of R and Q
  ScalarVector tval(m);                                     // The dense vector used to compute the current column
  RealScalar pivotThreshold = m_threshold;
  
  m_R.setZero();
  m_Q.setZero();
  m_pmat = mat;
  if(!m_isEtreeOk)
  {
    m_outputPerm_c = m_perm_c.inverse();
    internal::coletree(m_pmat, m_etree, m_firstRowElt, m_outputPerm_c.indices().data());
    m_isEtreeOk = true;
  }

  m_pmat.uncompress(); // To have the innerNonZeroPtr allocated
  
  // Apply the fill-in reducing permutation lazily:
  {
    // If the input is row major, copy the original column indices,
    // otherwise directly use the input matrix
    // 
    IndexVector originalOuterIndicesCpy;
    const StorageIndex *originalOuterIndices = mat.outerIndexPtr();
    if(MatrixType::IsRowMajor)
    {
      originalOuterIndicesCpy = IndexVector::Map(m_pmat.outerIndexPtr(),n+1);
      originalOuterIndices = originalOuterIndicesCpy.data();
    }
    
    for (int i = 0; i < n; i++)
    {
      Index p = m_perm_c.size() ? m_perm_c.indices()(i) : i;
      m_pmat.outerIndexPtr()[p] = originalOuterIndices[i]; 
      m_pmat.innerNonZeroPtr()[p] = originalOuterIndices[i+1] - originalOuterIndices[i]; 
    }
  }
  
  /* Compute the default threshold as in MatLab, see:
   * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
   * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011, Page 8:3 
   */
  if(m_useDefaultThreshold) 
  {
    RealScalar max2Norm = 0.0;
    for (int j = 0; j < n; j++) max2Norm = numext::maxi(max2Norm, m_pmat.col(j).norm());
    if(max2Norm==RealScalar(0))
      max2Norm = RealScalar(1);
    pivotThreshold = 20 * (m + n) * max2Norm * NumTraits<RealScalar>::epsilon();
  }
  
  // Initialize the numerical permutation
  m_pivotperm.setIdentity(n);
  
  StorageIndex nonzeroCol = 0; // Record the number of valid pivots
  m_Q.startVec(0);

  // Left looking rank-revealing QR factorization: compute a column of R and Q at a time
  for (StorageIndex col = 0; col < n; ++col)
  {
    mark.setConstant(-1);
    m_R.startVec(col);
    mark(nonzeroCol) = col;
    Qidx(0) = nonzeroCol;
    nzcolR = 0; nzcolQ = 1;
    bool found_diag = nonzeroCol>=m;
    tval.setZero(); 
    
    // Symbolic factorization: find the nonzero locations of the column k of the factors R and Q, i.e.,
    // all the nodes (with indexes lower than rank) reachable through the column elimination tree (etree) rooted at node k.
    // Note: if the diagonal entry does not exist, then its contribution must be explicitly added,
    // thus the trick with found_diag that permits to do one more iteration on the diagonal element if this one has not been found.
    for (typename QRMatrixType::InnerIterator itp(m_pmat, col); itp || !found_diag; ++itp)
    {
      StorageIndex curIdx = nonzeroCol;
      if(itp) curIdx = StorageIndex(itp.row());
      if(curIdx == nonzeroCol) found_diag = true;
      
      // Get the nonzeros indexes of the current column of R
      StorageIndex st = m_firstRowElt(curIdx); // The traversal of the etree starts here
      if (st < 0 )
      {
        m_lastError = "Empty row found during numerical factorization";
        m_info = InvalidInput;
        return;
      }

      // Traverse the etree 
      Index bi = nzcolR;
      for (; mark(st) != col; st = m_etree(st))
      {
        Ridx(nzcolR) = st;  // Add this row to the list,
        mark(st) = col;     // and mark this row as visited
        nzcolR++;
      }

      // Reverse the list to get the topological ordering
      Index nt = nzcolR-bi;
      for(Index i = 0; i < nt/2; i++) std::swap(Ridx(bi+i), Ridx(nzcolR-i-1));
       
      // Copy the current (curIdx,pcol) value of the input matrix
      if(itp) tval(curIdx) = itp.value();
      else    tval(curIdx) = Scalar(0);
      
      // Compute the pattern of Q(:,k)
      if(curIdx > nonzeroCol && mark(curIdx) != col ) 
      {
        Qidx(nzcolQ) = curIdx;  // Add this row to the pattern of Q,
        mark(curIdx) = col;     // and mark it as visited
        nzcolQ++;
      }
    }

    // Browse all the indexes of R(:,col) in reverse order
    for (Index i = nzcolR-1; i >= 0; i--)
    {
      Index curIdx = Ridx(i);
      
      // Apply the curIdx-th householder vector to the current column (temporarily stored into tval)
      Scalar tdot(0);
      
      // First compute q' * tval
      tdot = m_Q.col(curIdx).dot(tval);

      tdot *= m_hcoeffs(curIdx);
      
      // Then update tval = tval - q * tau
      // FIXME: tval -= tdot * m_Q.col(curIdx) should amount to the same (need to check/add support for efficient "dense ?= sparse")
      for (typename QRMatrixType::InnerIterator itq(m_Q, curIdx); itq; ++itq)
        tval(itq.row()) -= itq.value() * tdot;

      // Detect fill-in for the current column of Q
      if(m_etree(Ridx(i)) == nonzeroCol)
      {
        for (typename QRMatrixType::InnerIterator itq(m_Q, curIdx); itq; ++itq)
        {
          StorageIndex iQ = StorageIndex(itq.row());
          if (mark(iQ) != col)
          {
            Qidx(nzcolQ++) = iQ;  // Add this row to the pattern of Q,
            mark(iQ) = col;       // and mark it as visited
          }
        }
      }
    } // End update current column
    
    Scalar tau = RealScalar(0);
    RealScalar beta = 0;
    
    if(nonzeroCol < diagSize)
    {
      // Compute the Householder reflection that eliminate the current column
      // FIXME this step should call the Householder module.
      Scalar c0 = nzcolQ ? tval(Qidx(0)) : Scalar(0);
      
      // First, the squared norm of Q((col+1):m, col)
      RealScalar sqrNorm = 0.;
      for (Index itq = 1; itq < nzcolQ; ++itq) sqrNorm += numext::abs2(tval(Qidx(itq)));
      if(sqrNorm == RealScalar(0) && numext::imag(c0) == RealScalar(0))
      {
        beta = numext::real(c0);
        tval(Qidx(0)) = 1;
      }
      else
      {
        using std::sqrt;
        beta = sqrt(numext::abs2(c0) + sqrNorm);
        if(numext::real(c0) >= RealScalar(0))
          beta = -beta;
        tval(Qidx(0)) = 1;
        for (Index itq = 1; itq < nzcolQ; ++itq)
          tval(Qidx(itq)) /= (c0 - beta);
        tau = numext::conj((beta-c0) / beta);
          
      }
    }

    // Insert values in R
    for (Index  i = nzcolR-1; i >= 0; i--)
    {
      Index curIdx = Ridx(i);
      if(curIdx < nonzeroCol) 
      {
        m_R.insertBackByOuterInnerUnordered(col, curIdx) = tval(curIdx);
        tval(curIdx) = Scalar(0.);
      }
    }

    if(nonzeroCol < diagSize && abs(beta) >= pivotThreshold)
    {
      m_R.insertBackByOuterInner(col, nonzeroCol) = beta;
      // The householder coefficient
      m_hcoeffs(nonzeroCol) = tau;
      // Record the householder reflections
      for (Index itq = 0; itq < nzcolQ; ++itq)
      {
        Index iQ = Qidx(itq);
        m_Q.insertBackByOuterInnerUnordered(nonzeroCol,iQ) = tval(iQ);
        tval(iQ) = Scalar(0.);
      }
      nonzeroCol++;
      if(nonzeroCol<diagSize)
        m_Q.startVec(nonzeroCol);
    }
    else
    {
      // Zero pivot found: move implicitly this column to the end
      for (Index j = nonzeroCol; j < n-1; j++) 
        std::swap(m_pivotperm.indices()(j), m_pivotperm.indices()[j+1]);
      
      // Recompute the column elimination tree
      internal::coletree(m_pmat, m_etree, m_firstRowElt, m_pivotperm.indices().data());
      m_isEtreeOk = false;
    }
  }
  
  m_hcoeffs.tail(diagSize-nonzeroCol).setZero();
  
  // Finalize the column pointers of the sparse matrices R and Q
  m_Q.finalize();
  m_Q.makeCompressed();
  m_R.finalize();
  m_R.makeCompressed();
  m_isQSorted = false;

  m_nonzeropivots = nonzeroCol;
  
  if(nonzeroCol<n)
  {
    // Permute the triangular factor to put the 'dead' columns to the end
    QRMatrixType tempR(m_R);
    m_R = tempR * m_pivotperm;
    
    // Update the column permutation
    m_outputPerm_c = m_outputPerm_c * m_pivotperm;
  }
  
  m_isInitialized = true; 
  m_factorizationIsok = true;
  m_info = Success;
}

template <typename SparseQRType, typename Derived>
struct SparseQR_QProduct : ReturnByValue<SparseQR_QProduct<SparseQRType, Derived> >
{
  typedef typename SparseQRType::QRMatrixType MatrixType;
  typedef typename SparseQRType::Scalar Scalar;
  // Get the references 
  SparseQR_QProduct(const SparseQRType& qr, const Derived& other, bool transpose) : 
  m_qr(qr),m_other(other),m_transpose(transpose) {}
  inline Index rows() const { return m_qr.matrixQ().rows(); }
  inline Index cols() const { return m_other.cols(); }
  
  // Assign to a vector
  template<typename DesType>
  void evalTo(DesType& res) const
  {
    Index m = m_qr.rows();
    Index n = m_qr.cols();
    Index diagSize = (std::min)(m,n);
    res = m_other;
    if (m_transpose)
    {
      eigen_assert(m_qr.m_Q.rows() == m_other.rows() && "Non conforming object sizes");
      //Compute res = Q' * other column by column
      for(Index j = 0; j < res.cols(); j++){
        for (Index k = 0; k < diagSize; k++)
        {
          Scalar tau = Scalar(0);
          tau = m_qr.m_Q.col(k).dot(res.col(j));
          if(tau==Scalar(0)) continue;
          tau = tau * m_qr.m_hcoeffs(k);
          res.col(j) -= tau * m_qr.m_Q.col(k);
        }
      }
    }
    else
    {
      eigen_assert(m_qr.matrixQ().cols() == m_other.rows() && "Non conforming object sizes");

      res.conservativeResize(rows(), cols());

      // Compute res = Q * other column by column
      for(Index j = 0; j < res.cols(); j++)
      {
        Index start_k = internal::is_identity<Derived>::value ? numext::mini(j,diagSize-1) : diagSize-1;
        for (Index k = start_k; k >=0; k--)
        {
          Scalar tau = Scalar(0);
          tau = m_qr.m_Q.col(k).dot(res.col(j));
          if(tau==Scalar(0)) continue;
          tau = tau * numext::conj(m_qr.m_hcoeffs(k));
          res.col(j) -= tau * m_qr.m_Q.col(k);
        }
      }
    }
  }
  
  const SparseQRType& m_qr;
  const Derived& m_other;
  bool m_transpose; // TODO this actually means adjoint
};

template<typename SparseQRType>
struct SparseQRMatrixQReturnType : public EigenBase<SparseQRMatrixQReturnType<SparseQRType> >
{  
  typedef typename SparseQRType::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,Dynamic> DenseMatrix;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic
  };
  explicit SparseQRMatrixQReturnType(const SparseQRType& qr) : m_qr(qr) {}
  template<typename Derived>
  SparseQR_QProduct<SparseQRType, Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SparseQR_QProduct<SparseQRType,Derived>(m_qr,other.derived(),false);
  }
  // To use for operations with the adjoint of Q
  SparseQRMatrixQTransposeReturnType<SparseQRType> adjoint() const
  {
    return SparseQRMatrixQTransposeReturnType<SparseQRType>(m_qr);
  }
  inline Index rows() const { return m_qr.rows(); }
  inline Index cols() const { return m_qr.rows(); }
  // To use for operations with the transpose of Q FIXME this is the same as adjoint at the moment
  SparseQRMatrixQTransposeReturnType<SparseQRType> transpose() const
  {
    return SparseQRMatrixQTransposeReturnType<SparseQRType>(m_qr);
  }
  const SparseQRType& m_qr;
};

// TODO this actually represents the adjoint of Q
template<typename SparseQRType>
struct SparseQRMatrixQTransposeReturnType
{
  explicit SparseQRMatrixQTransposeReturnType(const SparseQRType& qr) : m_qr(qr) {}
  template<typename Derived>
  SparseQR_QProduct<SparseQRType,Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SparseQR_QProduct<SparseQRType,Derived>(m_qr,other.derived(), true);
  }
  const SparseQRType& m_qr;
};

namespace internal {
  
template<typename SparseQRType>
struct evaluator_traits<SparseQRMatrixQReturnType<SparseQRType> >
{
  typedef typename SparseQRType::MatrixType MatrixType;
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SparseShape Shape;
};

template< typename DstXprType, typename SparseQRType>
struct Assignment<DstXprType, SparseQRMatrixQReturnType<SparseQRType>, internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>, Sparse2Sparse>
{
  typedef SparseQRMatrixQReturnType<SparseQRType> SrcXprType;
  typedef typename DstXprType::Scalar Scalar;
  typedef typename DstXprType::StorageIndex StorageIndex;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &/*func*/)
  {
    typename DstXprType::PlainObject idMat(src.rows(), src.cols());
    idMat.setIdentity();
    // Sort the sparse householder reflectors if needed
    const_cast<SparseQRType *>(&src.m_qr)->_sort_matrix_Q();
    dst = SparseQR_QProduct<SparseQRType, DstXprType>(src.m_qr, idMat, false);
  }
};

template< typename DstXprType, typename SparseQRType>
struct Assignment<DstXprType, SparseQRMatrixQReturnType<SparseQRType>, internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>, Sparse2Dense>
{
  typedef SparseQRMatrixQReturnType<SparseQRType> SrcXprType;
  typedef typename DstXprType::Scalar Scalar;
  typedef typename DstXprType::StorageIndex StorageIndex;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &/*func*/)
  {
    dst = src.m_qr.matrixQ() * DstXprType::Identity(src.m_qr.rows(), src.m_qr.rows());
  }
};

} // end namespace internal

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/StlSupport/StdDeque.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDDEQUE_H
#define EIGEN_STDDEQUE_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::deque such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_DEQUE_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class deque<__VA_ARGS__, std::allocator<__VA_ARGS__> >           \
    : public deque<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef deque<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > deque_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef deque_base::allocator_type allocator_type; \
    typedef deque_base::size_type size_type;  \
    typedef deque_base::iterator iterator;  \
    explicit deque(const allocator_type& a = allocator_type()) : deque_base(a) {}  \
    template<typename InputIterator> \
    deque(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : deque_base(first, last, a) {} \
    deque(const deque& c) : deque_base(c) {}  \
    explicit deque(size_type num, const value_type& val = value_type()) : deque_base(num, val) {} \
    deque(iterator start_, iterator end_) : deque_base(start_, end_) {}  \
    deque& operator=(const deque& x) {  \
      deque_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// check whether we really need the std::deque specialization
#if !EIGEN_HAS_CXX11_CONTAINERS && !(defined(_GLIBCXX_DEQUE) && (!EIGEN_GNUC_AT_LEAST(4,1))) /* Note that before gcc-4.1 we already have: std::deque::resize(size_type,const T&). */

namespace std {

#define EIGEN_STD_DEQUE_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename deque_base::allocator_type allocator_type; \
    typedef typename deque_base::size_type size_type;  \
    typedef typename deque_base::iterator iterator;  \
    typedef typename deque_base::const_iterator const_iterator;  \
    explicit deque(const allocator_type& a = allocator_type()) : deque_base(a) {}  \
    template<typename InputIterator> \
    deque(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : deque_base(first, last, a) {} \
    deque(const deque& c) : deque_base(c) {}  \
    explicit deque(size_type num, const value_type& val = value_type()) : deque_base(num, val) {} \
    deque(iterator start_, iterator end_) : deque_base(start_, end_) {}  \
    deque& operator=(const deque& x) {  \
      deque_base::operator=(x);  \
      return *this;  \
    }

  template<typename T>
  class deque<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public deque<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                   Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
{
  typedef deque<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > deque_base;
  EIGEN_STD_DEQUE_SPECIALIZATION_BODY

  void resize(size_type new_size)
  { resize(new_size, T()); }

#if defined(_DEQUE_)
  // workaround MSVC std::deque implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (deque_base::size() < new_size)
      deque_base::_Insert_n(deque_base::end(), new_size - deque_base::size(), x);
    else if (new_size < deque_base::size())
      deque_base::erase(deque_base::begin() + new_size, deque_base::end());
  }
  void push_back(const value_type& x)
  { deque_base::push_back(x); } 
  void push_front(const value_type& x)
  { deque_base::push_front(x); }
  using deque_base::insert;  
  iterator insert(const_iterator position, const value_type& x)
  { return deque_base::insert(position,x); }
  void insert(const_iterator position, size_type new_size, const value_type& x)
  { deque_base::insert(position, new_size, x); }
#else
  // default implementation which should always work.
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < deque_base::size())
      deque_base::erase(deque_base::begin() + new_size, deque_base::end());
    else if (new_size > deque_base::size())
      deque_base::insert(deque_base::end(), new_size - deque_base::size(), x);
  }
#endif
  };
}

#endif // check whether specialization is actually required

#endif // EIGEN_STDDEQUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/StlSupport/StdList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDLIST_H
#define EIGEN_STDLIST_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::list such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_LIST_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class list<__VA_ARGS__, std::allocator<__VA_ARGS__> >           \
    : public list<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef list<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > list_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef list_base::allocator_type allocator_type; \
    typedef list_base::size_type size_type;  \
    typedef list_base::iterator iterator;  \
    explicit list(const allocator_type& a = allocator_type()) : list_base(a) {}  \
    template<typename InputIterator> \
    list(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : list_base(first, last, a) {} \
    list(const list& c) : list_base(c) {}  \
    explicit list(size_type num, const value_type& val = value_type()) : list_base(num, val) {} \
    list(iterator start_, iterator end_) : list_base(start_, end_) {}  \
    list& operator=(const list& x) {  \
      list_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// check whether we really need the std::list specialization
#if !EIGEN_HAS_CXX11_CONTAINERS && !(defined(_GLIBCXX_LIST) && (!EIGEN_GNUC_AT_LEAST(4,1))) /* Note that before gcc-4.1 we already have: std::list::resize(size_type,const T&). */

namespace std
{

#define EIGEN_STD_LIST_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename list_base::allocator_type allocator_type; \
    typedef typename list_base::size_type size_type;  \
    typedef typename list_base::iterator iterator;  \
    typedef typename list_base::const_iterator const_iterator;  \
    explicit list(const allocator_type& a = allocator_type()) : list_base(a) {}  \
    template<typename InputIterator> \
    list(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : list_base(first, last, a) {} \
    list(const list& c) : list_base(c) {}  \
    explicit list(size_type num, const value_type& val = value_type()) : list_base(num, val) {} \
    list(iterator start_, iterator end_) : list_base(start_, end_) {}  \
    list& operator=(const list& x) {  \
    list_base::operator=(x);  \
    return *this; \
  }

  template<typename T>
  class list<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public list<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                  Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
  {
    typedef list<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                 Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > list_base;
    EIGEN_STD_LIST_SPECIALIZATION_BODY

    void resize(size_type new_size)
    { resize(new_size, T()); }

    void resize(size_type new_size, const value_type& x)
    {
      if (list_base::size() < new_size)
        list_base::insert(list_base::end(), new_size - list_base::size(), x);
      else
        while (new_size < list_base::size()) list_base::pop_back();
    }

#if defined(_LIST_)
    // workaround MSVC std::list implementation
    void push_back(const value_type& x)
    { list_base::push_back(x); } 
    using list_base::insert;  
    iterator insert(const_iterator position, const value_type& x)
    { return list_base::insert(position,x); }
    void insert(const_iterator position, size_type new_size, const value_type& x)
    { list_base::insert(position, new_size, x); }
#endif
  };
}

#endif // check whether specialization is actually required

#endif // EIGEN_STDLIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/StlSupport/StdVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDVECTOR_H
#define EIGEN_STDVECTOR_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::vector such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class vector<__VA_ARGS__, std::allocator<__VA_ARGS__> >  \
    : public vector<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef vector<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > vector_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef vector_base::allocator_type allocator_type; \
    typedef vector_base::size_type size_type;  \
    typedef vector_base::iterator iterator;  \
    explicit vector(const allocator_type& a = allocator_type()) : vector_base(a) {}  \
    template<typename InputIterator> \
    vector(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : vector_base(first, last, a) {} \
    vector(const vector& c) : vector_base(c) {}  \
    explicit vector(size_type num, const value_type& val = value_type()) : vector_base(num, val) {} \
    vector(iterator start_, iterator end_) : vector_base(start_, end_) {}  \
    vector& operator=(const vector& x) {  \
      vector_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// Don't specialize if containers are implemented according to C++11
#if !EIGEN_HAS_CXX11_CONTAINERS

namespace std {

#define EIGEN_STD_VECTOR_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename vector_base::allocator_type allocator_type; \
    typedef typename vector_base::size_type size_type;  \
    typedef typename vector_base::iterator iterator;  \
    typedef typename vector_base::const_iterator const_iterator;  \
    explicit vector(const allocator_type& a = allocator_type()) : vector_base(a) {}  \
    template<typename InputIterator> \
    vector(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : vector_base(first, last, a) {} \
    vector(const vector& c) : vector_base(c) {}  \
    explicit vector(size_type num, const value_type& val = value_type()) : vector_base(num, val) {} \
    vector(iterator start_, iterator end_) : vector_base(start_, end_) {}  \
    vector& operator=(const vector& x) {  \
      vector_base::operator=(x);  \
      return *this;  \
    }

  template<typename T>
  class vector<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public vector<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                    Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
{
  typedef vector<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                 Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > vector_base;
  EIGEN_STD_VECTOR_SPECIALIZATION_BODY

  void resize(size_type new_size)
  { resize(new_size, T()); }

#if defined(_VECTOR_)
  // workaround MSVC std::vector implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (vector_base::size() < new_size)
      vector_base::_Insert_n(vector_base::end(), new_size - vector_base::size(), x);
    else if (new_size < vector_base::size())
      vector_base::erase(vector_base::begin() + new_size, vector_base::end());
  }
  void push_back(const value_type& x)
  { vector_base::push_back(x); } 
  using vector_base::insert;  
  iterator insert(const_iterator position, const value_type& x)
  { return vector_base::insert(position,x); }
  void insert(const_iterator position, size_type new_size, const value_type& x)
  { vector_base::insert(position, new_size, x); }
#elif defined(_GLIBCXX_VECTOR) && (!(EIGEN_GNUC_AT_LEAST(4,1)))
  /* Note that before gcc-4.1 we already have: std::vector::resize(size_type,const T&).
   * However, this specialization is still needed to make the above EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION trick to work. */
  void resize(size_type new_size, const value_type& x)
  {
    vector_base::resize(new_size,x);
  }
#elif defined(_GLIBCXX_VECTOR) && EIGEN_GNUC_AT_LEAST(4,2)
  // workaround GCC std::vector implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < vector_base::size())
      vector_base::_M_erase_at_end(this->_M_impl._M_start + new_size);
    else
      vector_base::insert(vector_base::end(), new_size - vector_base::size(), x);
  }
#else
  // either GCC 4.1 or non-GCC
  // default implementation which should always work.
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < vector_base::size())
      vector_base::erase(vector_base::begin() + new_size, vector_base::end());
    else if (new_size > vector_base::size())
      vector_base::insert(vector_base::end(), new_size - vector_base::size(), x);
  }
#endif
  };
}
#endif // !EIGEN_HAS_CXX11_CONTAINERS


#endif // EIGEN_STDVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/StlSupport/details.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STL_DETAILS_H
#define EIGEN_STL_DETAILS_H

#ifndef EIGEN_ALIGNED_ALLOCATOR
  #define EIGEN_ALIGNED_ALLOCATOR Eigen::aligned_allocator
#endif

namespace Eigen {

  // This one is needed to prevent reimplementing the whole std::vector.
  template <class T>
  class aligned_allocator_indirection : public EIGEN_ALIGNED_ALLOCATOR<T>
  {
  public:
    typedef std::size_t     size_type;
    typedef std::ptrdiff_t  difference_type;
    typedef T*              pointer;
    typedef const T*        const_pointer;
    typedef T&              reference;
    typedef const T&        const_reference;
    typedef T               value_type;

    template<class U>
    struct rebind
    {
      typedef aligned_allocator_indirection<U> other;
    };

    aligned_allocator_indirection() {}
    aligned_allocator_indirection(const aligned_allocator_indirection& ) : EIGEN_ALIGNED_ALLOCATOR<T>() {}
    aligned_allocator_indirection(const EIGEN_ALIGNED_ALLOCATOR<T>& ) {}
    template<class U>
    aligned_allocator_indirection(const aligned_allocator_indirection<U>& ) {}
    template<class U>
    aligned_allocator_indirection(const EIGEN_ALIGNED_ALLOCATOR<U>& ) {}
    ~aligned_allocator_indirection() {}
  };

#if EIGEN_COMP_MSVC

  // sometimes, MSVC detects, at compile time, that the argument x
  // in std::vector::resize(size_t s,T x) won't be aligned and generate an error
  // even if this function is never called. Whence this little wrapper.
#define EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T) \
  typename Eigen::internal::conditional< \
    Eigen::internal::is_arithmetic<T>::value, \
    T, \
    Eigen::internal::workaround_msvc_stl_support<T> \
  >::type

  namespace internal {
  template<typename T> struct workaround_msvc_stl_support : public T
  {
    inline workaround_msvc_stl_support() : T() {}
    inline workaround_msvc_stl_support(const T& other) : T(other) {}
    inline operator T& () { return *static_cast<T*>(this); }
    inline operator const T& () const { return *static_cast<const T*>(this); }
    template<typename OtherT>
    inline T& operator=(const OtherT& other)
    { T::operator=(other); return *this; }
    inline workaround_msvc_stl_support& operator=(const workaround_msvc_stl_support& other)
    { T::operator=(other); return *this; }
  };
  }

#else

#define EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T) T

#endif

}

#endif // EIGEN_STL_DETAILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SuperLUSupport/SuperLUSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUPERLUSUPPORT_H
#define EIGEN_SUPERLUSUPPORT_H

namespace Eigen {

#if defined(SUPERLU_MAJOR_VERSION) && (SUPERLU_MAJOR_VERSION >= 5)
#define DECL_GSSVX(PREFIX,FLOATTYPE,KEYTYPE)		\
    extern "C" {                                                                                          \
      extern void PREFIX##gssvx(superlu_options_t *, SuperMatrix *, int *, int *, int *,                  \
                                char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,           \
                                void *, int, SuperMatrix *, SuperMatrix *,                                \
                                FLOATTYPE *, FLOATTYPE *, FLOATTYPE *, FLOATTYPE *,                       \
                                GlobalLU_t *, mem_usage_t *, SuperLUStat_t *, int *);                     \
    }                                                                                                     \
    inline float SuperLU_gssvx(superlu_options_t *options, SuperMatrix *A,                                \
         int *perm_c, int *perm_r, int *etree, char *equed,                                               \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                                      \
         SuperMatrix *U, void *work, int lwork,                                                           \
         SuperMatrix *B, SuperMatrix *X,                                                                  \
         FLOATTYPE *recip_pivot_growth,                                                                   \
         FLOATTYPE *rcond, FLOATTYPE *ferr, FLOATTYPE *berr,                                              \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                                      \
    mem_usage_t mem_usage;                                                                                \
    GlobalLU_t gLU;                                                                                       \
    PREFIX##gssvx(options, A, perm_c, perm_r, etree, equed, R, C, L,                                      \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                                 \
         ferr, berr, &gLU, &mem_usage, stats, info);                                                      \
    return mem_usage.for_lu; /* bytes used by the factor storage */                                       \
  }
#else // version < 5.0
#define DECL_GSSVX(PREFIX,FLOATTYPE,KEYTYPE)		\
    extern "C" {                                                                                          \
      extern void PREFIX##gssvx(superlu_options_t *, SuperMatrix *, int *, int *, int *,                  \
                                char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,           \
                                void *, int, SuperMatrix *, SuperMatrix *,                                \
                                FLOATTYPE *, FLOATTYPE *, FLOATTYPE *, FLOATTYPE *,                       \
                                mem_usage_t *, SuperLUStat_t *, int *);                                   \
    }                                                                                                     \
    inline float SuperLU_gssvx(superlu_options_t *options, SuperMatrix *A,                                \
         int *perm_c, int *perm_r, int *etree, char *equed,                                               \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                                      \
         SuperMatrix *U, void *work, int lwork,                                                           \
         SuperMatrix *B, SuperMatrix *X,                                                                  \
         FLOATTYPE *recip_pivot_growth,                                                                   \
         FLOATTYPE *rcond, FLOATTYPE *ferr, FLOATTYPE *berr,                                              \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                                      \
    mem_usage_t mem_usage;                                                                                \
    PREFIX##gssvx(options, A, perm_c, perm_r, etree, equed, R, C, L,                                      \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                                 \
         ferr, berr, &mem_usage, stats, info);                                                            \
    return mem_usage.for_lu; /* bytes used by the factor storage */                                       \
  }
#endif

DECL_GSSVX(s,float,float)
DECL_GSSVX(c,float,std::complex<float>)
DECL_GSSVX(d,double,double)
DECL_GSSVX(z,double,std::complex<double>)

#ifdef MILU_ALPHA
#define EIGEN_SUPERLU_HAS_ILU
#endif

#ifdef EIGEN_SUPERLU_HAS_ILU

// similarly for the incomplete factorization using gsisx
#define DECL_GSISX(PREFIX,FLOATTYPE,KEYTYPE)                                                    \
    extern "C" {                                                                                \
      extern void PREFIX##gsisx(superlu_options_t *, SuperMatrix *, int *, int *, int *,        \
                         char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,        \
                         void *, int, SuperMatrix *, SuperMatrix *, FLOATTYPE *, FLOATTYPE *,   \
                         mem_usage_t *, SuperLUStat_t *, int *);                        \
    }                                                                                           \
    inline float SuperLU_gsisx(superlu_options_t *options, SuperMatrix *A,                      \
         int *perm_c, int *perm_r, int *etree, char *equed,                                     \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                            \
         SuperMatrix *U, void *work, int lwork,                                                 \
         SuperMatrix *B, SuperMatrix *X,                                                        \
         FLOATTYPE *recip_pivot_growth,                                                         \
         FLOATTYPE *rcond,                                                                      \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                            \
    mem_usage_t mem_usage;                                                              \
    PREFIX##gsisx(options, A, perm_c, perm_r, etree, equed, R, C, L,                            \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                       \
         &mem_usage, stats, info);                                                              \
    return mem_usage.for_lu; /* bytes used by the factor storage */                             \
  }

DECL_GSISX(s,float,float)
DECL_GSISX(c,float,std::complex<float>)
DECL_GSISX(d,double,double)
DECL_GSISX(z,double,std::complex<double>)

#endif

template<typename MatrixType>
struct SluMatrixMapHelper;

/** \internal
  *
  * A wrapper class for SuperLU matrices. It supports only compressed sparse matrices
  * and dense matrices. Supernodal and other fancy format are not supported by this wrapper.
  *
  * This wrapper class mainly aims to avoids the need of dynamic allocation of the storage structure.
  */
struct SluMatrix : SuperMatrix
{
  SluMatrix()
  {
    Store = &storage;
  }

  SluMatrix(const SluMatrix& other)
    : SuperMatrix(other)
  {
    Store = &storage;
    storage = other.storage;
  }

  SluMatrix& operator=(const SluMatrix& other)
  {
    SuperMatrix::operator=(static_cast<const SuperMatrix&>(other));
    Store = &storage;
    storage = other.storage;
    return *this;
  }

  struct
  {
    union {int nnz;int lda;};
    void *values;
    int *innerInd;
    int *outerInd;
  } storage;

  void setStorageType(Stype_t t)
  {
    Stype = t;
    if (t==SLU_NC || t==SLU_NR || t==SLU_DN)
      Store = &storage;
    else
    {
      eigen_assert(false && "storage type not supported");
      Store = 0;
    }
  }

  template<typename Scalar>
  void setScalarType()
  {
    if (internal::is_same<Scalar,float>::value)
      Dtype = SLU_S;
    else if (internal::is_same<Scalar,double>::value)
      Dtype = SLU_D;
    else if (internal::is_same<Scalar,std::complex<float> >::value)
      Dtype = SLU_C;
    else if (internal::is_same<Scalar,std::complex<double> >::value)
      Dtype = SLU_Z;
    else
    {
      eigen_assert(false && "Scalar type not supported by SuperLU");
    }
  }

  template<typename MatrixType>
  static SluMatrix Map(MatrixBase<MatrixType>& _mat)
  {
    MatrixType& mat(_mat.derived());
    eigen_assert( ((MatrixType::Flags&RowMajorBit)!=RowMajorBit) && "row-major dense matrices are not supported by SuperLU");
    SluMatrix res;
    res.setStorageType(SLU_DN);
    res.setScalarType<typename MatrixType::Scalar>();
    res.Mtype     = SLU_GE;

    res.nrow      = internal::convert_index<int>(mat.rows());
    res.ncol      = internal::convert_index<int>(mat.cols());

    res.storage.lda       = internal::convert_index<int>(MatrixType::IsVectorAtCompileTime ? mat.size() : mat.outerStride());
    res.storage.values    = (void*)(mat.data());
    return res;
  }

  template<typename MatrixType>
  static SluMatrix Map(SparseMatrixBase<MatrixType>& a_mat)
  {
    MatrixType &mat(a_mat.derived());
    SluMatrix res;
    if ((MatrixType::Flags&RowMajorBit)==RowMajorBit)
    {
      res.setStorageType(SLU_NR);
      res.nrow      = internal::convert_index<int>(mat.cols());
      res.ncol      = internal::convert_index<int>(mat.rows());
    }
    else
    {
      res.setStorageType(SLU_NC);
      res.nrow      = internal::convert_index<int>(mat.rows());
      res.ncol      = internal::convert_index<int>(mat.cols());
    }

    res.Mtype       = SLU_GE;

    res.storage.nnz       = internal::convert_index<int>(mat.nonZeros());
    res.storage.values    = mat.valuePtr();
    res.storage.innerInd  = mat.innerIndexPtr();
    res.storage.outerInd  = mat.outerIndexPtr();

    res.setScalarType<typename MatrixType::Scalar>();

    // FIXME the following is not very accurate
    if (int(MatrixType::Flags) & int(Upper))
      res.Mtype = SLU_TRU;
    if (int(MatrixType::Flags) & int(Lower))
      res.Mtype = SLU_TRL;

    eigen_assert(((int(MatrixType::Flags) & int(SelfAdjoint))==0) && "SelfAdjoint matrix shape not supported by SuperLU");

    return res;
  }
};

template<typename Scalar, int Rows, int Cols, int Options, int MRows, int MCols>
struct SluMatrixMapHelper<Matrix<Scalar,Rows,Cols,Options,MRows,MCols> >
{
  typedef Matrix<Scalar,Rows,Cols,Options,MRows,MCols> MatrixType;
  static void run(MatrixType& mat, SluMatrix& res)
  {
    eigen_assert( ((Options&RowMajor)!=RowMajor) && "row-major dense matrices is not supported by SuperLU");
    res.setStorageType(SLU_DN);
    res.setScalarType<Scalar>();
    res.Mtype     = SLU_GE;

    res.nrow      = mat.rows();
    res.ncol      = mat.cols();

    res.storage.lda       = mat.outerStride();
    res.storage.values    = mat.data();
  }
};

template<typename Derived>
struct SluMatrixMapHelper<SparseMatrixBase<Derived> >
{
  typedef Derived MatrixType;
  static void run(MatrixType& mat, SluMatrix& res)
  {
    if ((MatrixType::Flags&RowMajorBit)==RowMajorBit)
    {
      res.setStorageType(SLU_NR);
      res.nrow      = mat.cols();
      res.ncol      = mat.rows();
    }
    else
    {
      res.setStorageType(SLU_NC);
      res.nrow      = mat.rows();
      res.ncol      = mat.cols();
    }

    res.Mtype       = SLU_GE;

    res.storage.nnz       = mat.nonZeros();
    res.storage.values    = mat.valuePtr();
    res.storage.innerInd  = mat.innerIndexPtr();
    res.storage.outerInd  = mat.outerIndexPtr();

    res.setScalarType<typename MatrixType::Scalar>();

    // FIXME the following is not very accurate
    if (MatrixType::Flags & Upper)
      res.Mtype = SLU_TRU;
    if (MatrixType::Flags & Lower)
      res.Mtype = SLU_TRL;

    eigen_assert(((MatrixType::Flags & SelfAdjoint)==0) && "SelfAdjoint matrix shape not supported by SuperLU");
  }
};

namespace internal {

template<typename MatrixType>
SluMatrix asSluMatrix(MatrixType& mat)
{
  return SluMatrix::Map(mat);
}

/** View a Super LU matrix as an Eigen expression */
template<typename Scalar, int Flags, typename Index>
MappedSparseMatrix<Scalar,Flags,Index> map_superlu(SluMatrix& sluMat)
{
  eigen_assert(((Flags&RowMajor)==RowMajor && sluMat.Stype == SLU_NR)
         || ((Flags&ColMajor)==ColMajor && sluMat.Stype == SLU_NC));

  Index outerSize = (Flags&RowMajor)==RowMajor ? sluMat.ncol : sluMat.nrow;

  return MappedSparseMatrix<Scalar,Flags,Index>(
    sluMat.nrow, sluMat.ncol, sluMat.storage.outerInd[outerSize],
    sluMat.storage.outerInd, sluMat.storage.innerInd, reinterpret_cast<Scalar*>(sluMat.storage.values) );
}

} // end namespace internal

/** \ingroup SuperLUSupport_Module
  * \class SuperLUBase
  * \brief The base class for the direct and incomplete LU factorization of SuperLU
  */
template<typename _MatrixType, typename Derived>
class SuperLUBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;    
    typedef Map<PermutationMatrix<Dynamic,Dynamic,int> > PermutationMap;
    typedef SparseMatrix<Scalar> LUMatrixType;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    SuperLUBase() {}

    ~SuperLUBase()
    {
      clearFactors();
    }
    
    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }
    
    /** \returns a reference to the Super LU option object to configure the  Super LU algorithms. */
    inline superlu_options_t& options() { return m_sluOptions; }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    void compute(const MatrixType& matrix)
    {
      derived().analyzePattern(matrix);
      derived().factorize(matrix);
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& /*matrix*/)
    {
      m_isInitialized = true;
      m_info = Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
    }
    
    template<typename Stream>
    void dumpMemory(Stream& /*s*/)
    {}
    
  protected:
    
    void initFactorization(const MatrixType& a)
    {
      set_default_options(&this->m_sluOptions);
      
      const Index size = a.rows();
      m_matrix = a;

      m_sluA = internal::asSluMatrix(m_matrix);
      clearFactors();

      m_p.resize(size);
      m_q.resize(size);
      m_sluRscale.resize(size);
      m_sluCscale.resize(size);
      m_sluEtree.resize(size);

      // set empty B and X
      m_sluB.setStorageType(SLU_DN);
      m_sluB.setScalarType<Scalar>();
      m_sluB.Mtype          = SLU_GE;
      m_sluB.storage.values = 0;
      m_sluB.nrow           = 0;
      m_sluB.ncol           = 0;
      m_sluB.storage.lda    = internal::convert_index<int>(size);
      m_sluX                = m_sluB;
      
      m_extractedDataAreDirty = true;
    }
    
    void init()
    {
      m_info = InvalidInput;
      m_isInitialized = false;
      m_sluL.Store = 0;
      m_sluU.Store = 0;
    }
    
    void extractData() const;

    void clearFactors()
    {
      if(m_sluL.Store)
        Destroy_SuperNode_Matrix(&m_sluL);
      if(m_sluU.Store)
        Destroy_CompCol_Matrix(&m_sluU);

      m_sluL.Store = 0;
      m_sluU.Store = 0;

      memset(&m_sluL,0,sizeof m_sluL);
      memset(&m_sluU,0,sizeof m_sluU);
    }

    // cached data to reduce reallocation, etc.
    mutable LUMatrixType m_l;
    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;

    mutable LUMatrixType m_matrix;  // copy of the factorized matrix
    mutable SluMatrix m_sluA;
    mutable SuperMatrix m_sluL, m_sluU;
    mutable SluMatrix m_sluB, m_sluX;
    mutable SuperLUStat_t m_sluStat;
    mutable superlu_options_t m_sluOptions;
    mutable std::vector<int> m_sluEtree;
    mutable Matrix<RealScalar,Dynamic,1> m_sluRscale, m_sluCscale;
    mutable Matrix<RealScalar,Dynamic,1> m_sluFerr, m_sluBerr;
    mutable char m_sluEqued;

    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;
    
  private:
    SuperLUBase(SuperLUBase& ) { }
};


/** \ingroup SuperLUSupport_Module
  * \class SuperLU
  * \brief A sparse direct LU factorization and solver based on the SuperLU library
  *
  * This class allows to solve for A.X = B sparse linear problems via a direct LU factorization
  * using the SuperLU library. The sparse matrix A must be squared and invertible. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \warning This class is only for the 4.x versions of SuperLU. The 3.x and 5.x versions are not supported.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename _MatrixType>
class SuperLU : public SuperLUBase<_MatrixType,SuperLU<_MatrixType> >
{
  public:
    typedef SuperLUBase<_MatrixType,SuperLU> Base;
    typedef _MatrixType MatrixType;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::IntRowVectorType IntRowVectorType;
    typedef typename Base::IntColVectorType IntColVectorType;   
    typedef typename Base::PermutationMap PermutationMap;
    typedef typename Base::LUMatrixType LUMatrixType;
    typedef TriangularView<LUMatrixType, Lower|UnitDiag>  LMatrixType;
    typedef TriangularView<LUMatrixType,  Upper>          UMatrixType;

  public:
    using Base::_solve_impl;

    SuperLU() : Base() { init(); }

    explicit SuperLU(const MatrixType& matrix) : Base()
    {
      init();
      Base::compute(matrix);
    }

    ~SuperLU()
    {
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      m_info = InvalidInput;
      m_isInitialized = false;
      Base::analyzePattern(matrix);
    }
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix);
    
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;
    
    inline const LMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_l;
    }

    inline const UMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_q;
    }
    
    Scalar determinant() const;
    
  protected:
    
    using Base::m_matrix;
    using Base::m_sluOptions;
    using Base::m_sluA;
    using Base::m_sluB;
    using Base::m_sluX;
    using Base::m_p;
    using Base::m_q;
    using Base::m_sluEtree;
    using Base::m_sluEqued;
    using Base::m_sluRscale;
    using Base::m_sluCscale;
    using Base::m_sluL;
    using Base::m_sluU;
    using Base::m_sluStat;
    using Base::m_sluFerr;
    using Base::m_sluBerr;
    using Base::m_l;
    using Base::m_u;
    
    using Base::m_analysisIsOk;
    using Base::m_factorizationIsOk;
    using Base::m_extractedDataAreDirty;
    using Base::m_isInitialized;
    using Base::m_info;
    
    void init()
    {
      Base::init();
      
      set_default_options(&this->m_sluOptions);
      m_sluOptions.PrintStat        = NO;
      m_sluOptions.ConditionNumber  = NO;
      m_sluOptions.Trans            = NOTRANS;
      m_sluOptions.ColPerm          = COLAMD;
    }
    
    
  private:
    SuperLU(SuperLU& ) { }
};

template<typename MatrixType>
void SuperLU<MatrixType>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  if(!m_analysisIsOk)
  {
    m_info = InvalidInput;
    return;
  }
  
  this->initFactorization(a);
  
  m_sluOptions.ColPerm = COLAMD;
  int info = 0;
  RealScalar recip_pivot_growth, rcond;
  RealScalar ferr, berr;

  StatInit(&m_sluStat);
  SuperLU_gssvx(&m_sluOptions, &m_sluA, m_q.data(), m_p.data(), &m_sluEtree[0],
                &m_sluEqued, &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &ferr, &berr,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);

  m_extractedDataAreDirty = true;

  // FIXME how to better check for errors ???
  m_info = info == 0 ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

template<typename MatrixType>
template<typename Rhs,typename Dest>
void SuperLU<MatrixType>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest>& x) const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  const Index rhsCols = b.cols();
  eigen_assert(m_matrix.rows()==b.rows());

  m_sluOptions.Trans = NOTRANS;
  m_sluOptions.Fact = FACTORED;
  m_sluOptions.IterRefine = NOREFINE;
  

  m_sluFerr.resize(rhsCols);
  m_sluBerr.resize(rhsCols);
  
  Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b);
  Ref<const Matrix<typename Dest::Scalar,Dynamic,Dynamic,ColMajor> > x_ref(x);
  
  m_sluB = SluMatrix::Map(b_ref.const_cast_derived());
  m_sluX = SluMatrix::Map(x_ref.const_cast_derived());
  
  typename Rhs::PlainObject b_cpy;
  if(m_sluEqued!='N')
  {
    b_cpy = b;
    m_sluB = SluMatrix::Map(b_cpy.const_cast_derived());  
  }

  StatInit(&m_sluStat);
  int info = 0;
  RealScalar recip_pivot_growth, rcond;
  SuperLU_gssvx(&m_sluOptions, &m_sluA,
                m_q.data(), m_p.data(),
                &m_sluEtree[0], &m_sluEqued,
                &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluFerr[0], &m_sluBerr[0],
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);
  
  if(x.derived().data() != x_ref.data())
    x = x_ref;
  
  m_info = info==0 ? Success : NumericalIssue;
}

// the code of this extractData() function has been adapted from the SuperLU's Matlab support code,
//
//  Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
//
//  THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
//  EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
//
template<typename MatrixType, typename Derived>
void SuperLUBase<MatrixType,Derived>::extractData() const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for extracting factors, you must first call either compute() or analyzePattern()/factorize()");
  if (m_extractedDataAreDirty)
  {
    int         upper;
    int         fsupc, istart, nsupr;
    int         lastl = 0, lastu = 0;
    SCformat    *Lstore = static_cast<SCformat*>(m_sluL.Store);
    NCformat    *Ustore = static_cast<NCformat*>(m_sluU.Store);
    Scalar      *SNptr;

    const Index size = m_matrix.rows();
    m_l.resize(size,size);
    m_l.resizeNonZeros(Lstore->nnz);
    m_u.resize(size,size);
    m_u.resizeNonZeros(Ustore->nnz);

    int* Lcol = m_l.outerIndexPtr();
    int* Lrow = m_l.innerIndexPtr();
    Scalar* Lval = m_l.valuePtr();

    int* Ucol = m_u.outerIndexPtr();
    int* Urow = m_u.innerIndexPtr();
    Scalar* Uval = m_u.valuePtr();

    Ucol[0] = 0;
    Ucol[0] = 0;

    /* for each supernode */
    for (int k = 0; k <= Lstore->nsuper; ++k)
    {
      fsupc   = L_FST_SUPC(k);
      istart  = L_SUB_START(fsupc);
      nsupr   = L_SUB_START(fsupc+1) - istart;
      upper   = 1;

      /* for each column in the supernode */
      for (int j = fsupc; j < L_FST_SUPC(k+1); ++j)
      {
        SNptr = &((Scalar*)Lstore->nzval)[L_NZ_START(j)];

        /* Extract U */
        for (int i = U_NZ_START(j); i < U_NZ_START(j+1); ++i)
        {
          Uval[lastu] = ((Scalar*)Ustore->nzval)[i];
          /* Matlab doesn't like explicit zero. */
          if (Uval[lastu] != 0.0)
            Urow[lastu++] = U_SUB(i);
        }
        for (int i = 0; i < upper; ++i)
        {
          /* upper triangle in the supernode */
          Uval[lastu] = SNptr[i];
          /* Matlab doesn't like explicit zero. */
          if (Uval[lastu] != 0.0)
            Urow[lastu++] = L_SUB(istart+i);
        }
        Ucol[j+1] = lastu;

        /* Extract L */
        Lval[lastl] = 1.0; /* unit diagonal */
        Lrow[lastl++] = L_SUB(istart + upper - 1);
        for (int i = upper; i < nsupr; ++i)
        {
          Lval[lastl] = SNptr[i];
          /* Matlab doesn't like explicit zero. */
          if (Lval[lastl] != 0.0)
            Lrow[lastl++] = L_SUB(istart+i);
        }
        Lcol[j+1] = lastl;

        ++upper;
      } /* for j ... */

    } /* for k ... */

    // squeeze the matrices :
    m_l.resizeNonZeros(lastl);
    m_u.resizeNonZeros(lastu);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename SuperLU<MatrixType>::Scalar SuperLU<MatrixType>::determinant() const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for computing the determinant, you must first call either compute() or analyzePattern()/factorize()");
  
  if (m_extractedDataAreDirty)
    this->extractData();

  Scalar det = Scalar(1);
  for (int j=0; j<m_u.cols(); ++j)
  {
    if (m_u.outerIndexPtr()[j+1]-m_u.outerIndexPtr()[j] > 0)
    {
      int lastId = m_u.outerIndexPtr()[j+1]-1;
      eigen_assert(m_u.innerIndexPtr()[lastId]<=j);
      if (m_u.innerIndexPtr()[lastId]==j)
        det *= m_u.valuePtr()[lastId];
    }
  }
  if(PermutationMap(m_p.data(),m_p.size()).determinant()*PermutationMap(m_q.data(),m_q.size()).determinant()<0)
    det = -det;
  if(m_sluEqued!='N')
    return det/m_sluRscale.prod()/m_sluCscale.prod();
  else
    return det;
}

#ifdef EIGEN_PARSED_BY_DOXYGEN
#define EIGEN_SUPERLU_HAS_ILU
#endif

#ifdef EIGEN_SUPERLU_HAS_ILU

/** \ingroup SuperLUSupport_Module
  * \class SuperILU
  * \brief A sparse direct \b incomplete LU factorization and solver based on the SuperLU library
  *
  * This class allows to solve for an approximate solution of A.X = B sparse linear problems via an incomplete LU factorization
  * using the SuperLU library. This class is aimed to be used as a preconditioner of the iterative linear solvers.
  *
  * \warning This class is only for the 4.x versions of SuperLU. The 3.x and 5.x versions are not supported.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class IncompleteLUT, class ConjugateGradient, class BiCGSTAB
  */

template<typename _MatrixType>
class SuperILU : public SuperLUBase<_MatrixType,SuperILU<_MatrixType> >
{
  public:
    typedef SuperLUBase<_MatrixType,SuperILU> Base;
    typedef _MatrixType MatrixType;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;

  public:
    using Base::_solve_impl;

    SuperILU() : Base() { init(); }

    SuperILU(const MatrixType& matrix) : Base()
    {
      init();
      Base::compute(matrix);
    }

    ~SuperILU()
    {
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      Base::analyzePattern(matrix);
    }
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix);
    
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;
    #endif // EIGEN_PARSED_BY_DOXYGEN
    
  protected:
    
    using Base::m_matrix;
    using Base::m_sluOptions;
    using Base::m_sluA;
    using Base::m_sluB;
    using Base::m_sluX;
    using Base::m_p;
    using Base::m_q;
    using Base::m_sluEtree;
    using Base::m_sluEqued;
    using Base::m_sluRscale;
    using Base::m_sluCscale;
    using Base::m_sluL;
    using Base::m_sluU;
    using Base::m_sluStat;
    using Base::m_sluFerr;
    using Base::m_sluBerr;
    using Base::m_l;
    using Base::m_u;
    
    using Base::m_analysisIsOk;
    using Base::m_factorizationIsOk;
    using Base::m_extractedDataAreDirty;
    using Base::m_isInitialized;
    using Base::m_info;

    void init()
    {
      Base::init();
      
      ilu_set_default_options(&m_sluOptions);
      m_sluOptions.PrintStat        = NO;
      m_sluOptions.ConditionNumber  = NO;
      m_sluOptions.Trans            = NOTRANS;
      m_sluOptions.ColPerm          = MMD_AT_PLUS_A;
      
      // no attempt to preserve column sum
      m_sluOptions.ILU_MILU = SILU;
      // only basic ILU(k) support -- no direct control over memory consumption
      // better to use ILU_DropRule = DROP_BASIC | DROP_AREA
      // and set ILU_FillFactor to max memory growth
      m_sluOptions.ILU_DropRule = DROP_BASIC;
      m_sluOptions.ILU_DropTol = NumTraits<Scalar>::dummy_precision()*10;
    }
    
  private:
    SuperILU(SuperILU& ) { }
};

template<typename MatrixType>
void SuperILU<MatrixType>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  if(!m_analysisIsOk)
  {
    m_info = InvalidInput;
    return;
  }
  
  this->initFactorization(a);

  int info = 0;
  RealScalar recip_pivot_growth, rcond;

  StatInit(&m_sluStat);
  SuperLU_gsisx(&m_sluOptions, &m_sluA, m_q.data(), m_p.data(), &m_sluEtree[0],
                &m_sluEqued, &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);

  // FIXME how to better check for errors ???
  m_info = info == 0 ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatrixType>
template<typename Rhs,typename Dest>
void SuperILU<MatrixType>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest>& x) const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  const int rhsCols = b.cols();
  eigen_assert(m_matrix.rows()==b.rows());

  m_sluOptions.Trans = NOTRANS;
  m_sluOptions.Fact = FACTORED;
  m_sluOptions.IterRefine = NOREFINE;

  m_sluFerr.resize(rhsCols);
  m_sluBerr.resize(rhsCols);
  
  Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b);
  Ref<const Matrix<typename Dest::Scalar,Dynamic,Dynamic,ColMajor> > x_ref(x);
  
  m_sluB = SluMatrix::Map(b_ref.const_cast_derived());
  m_sluX = SluMatrix::Map(x_ref.const_cast_derived());

  typename Rhs::PlainObject b_cpy;
  if(m_sluEqued!='N')
  {
    b_cpy = b;
    m_sluB = SluMatrix::Map(b_cpy.const_cast_derived());  
  }
  
  int info = 0;
  RealScalar recip_pivot_growth, rcond;

  StatInit(&m_sluStat);
  SuperLU_gsisx(&m_sluOptions, &m_sluA,
                m_q.data(), m_p.data(),
                &m_sluEtree[0], &m_sluEqued,
                &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);
  
  if(x.derived().data() != x_ref.data())
    x = x_ref;

  m_info = info==0 ? Success : NumericalIssue;
}
#endif

#endif

} // end namespace Eigen

#endif // EIGEN_SUPERLUSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/UmfPackSupport/UmfPackSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMFPACKSUPPORT_H
#define EIGEN_UMFPACKSUPPORT_H

// for compatibility with super old version of umfpack,
// not sure this is really needed, but this is harmless.
#ifndef SuiteSparse_long
#ifdef UF_long
#define SuiteSparse_long UF_long
#else
#error neither SuiteSparse_long nor UF_long are defined
#endif
#endif

namespace Eigen {

/* TODO extract L, extract U, compute det, etc... */

// generic double/complex<double> wrapper functions:


 // Defaults
inline void umfpack_defaults(double control[UMFPACK_CONTROL], double, int)
{ umfpack_di_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], std::complex<double>, int)
{ umfpack_zi_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], double, SuiteSparse_long)
{ umfpack_dl_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_defaults(control); }

// Report info
inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], double, int)
{ umfpack_di_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], std::complex<double>, int)
{ umfpack_zi_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], double, SuiteSparse_long)
{ umfpack_dl_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_info(control, info);}

// Report status
inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, double, int)
{ umfpack_di_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, std::complex<double>, int)
{ umfpack_zi_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, double, SuiteSparse_long)
{ umfpack_dl_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_status(control, status);}

// report control
inline void umfpack_report_control(double control[UMFPACK_CONTROL], double, int)
{ umfpack_di_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], std::complex<double>, int)
{ umfpack_zi_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], double, SuiteSparse_long)
{ umfpack_dl_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_control(control);}

// Free numeric
inline void umfpack_free_numeric(void **Numeric, double, int)
{ umfpack_di_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, std::complex<double>, int)
{ umfpack_zi_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, double, SuiteSparse_long)
{ umfpack_dl_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_free_numeric(Numeric); *Numeric = 0; }

// Free symbolic
inline void umfpack_free_symbolic(void **Symbolic, double, int)
{ umfpack_di_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, std::complex<double>, int)
{ umfpack_zi_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, double, SuiteSparse_long)
{ umfpack_dl_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_free_symbolic(Symbolic); *Symbolic = 0; }

// Symbolic
inline int umfpack_symbolic(int n_row,int n_col,
                            const int Ap[], const int Ai[], const double Ax[], void **Symbolic,
                            const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_di_symbolic(n_row,n_col,Ap,Ai,Ax,Symbolic,Control,Info);
}

inline int umfpack_symbolic(int n_row,int n_col,
                            const int Ap[], const int Ai[], const std::complex<double> Ax[], void **Symbolic,
                            const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_zi_symbolic(n_row,n_col,Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Control,Info);
}
inline SuiteSparse_long umfpack_symbolic( SuiteSparse_long n_row,SuiteSparse_long n_col,
                                          const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[], void **Symbolic,
                                          const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_dl_symbolic(n_row,n_col,Ap,Ai,Ax,Symbolic,Control,Info);
}

inline SuiteSparse_long umfpack_symbolic( SuiteSparse_long n_row,SuiteSparse_long n_col,
                                          const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[], void **Symbolic,
                                          const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_zl_symbolic(n_row,n_col,Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Control,Info);
}

// Numeric
inline int umfpack_numeric( const int Ap[], const int Ai[], const double Ax[],
                            void *Symbolic, void **Numeric,
                            const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_di_numeric(Ap,Ai,Ax,Symbolic,Numeric,Control,Info);
}

inline int umfpack_numeric( const int Ap[], const int Ai[], const std::complex<double> Ax[],
                            void *Symbolic, void **Numeric,
                            const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_zi_numeric(Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Numeric,Control,Info);
}
inline SuiteSparse_long umfpack_numeric(const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[],
                                        void *Symbolic, void **Numeric,
                                        const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_dl_numeric(Ap,Ai,Ax,Symbolic,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_numeric(const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[],
                                        void *Symbolic, void **Numeric,
                                        const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_zl_numeric(Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Numeric,Control,Info);
}

// solve
inline int umfpack_solve( int sys, const int Ap[], const int Ai[], const double Ax[],
                          double X[], const double B[], void *Numeric,
                          const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_di_solve(sys,Ap,Ai,Ax,X,B,Numeric,Control,Info);
}

inline int umfpack_solve( int sys, const int Ap[], const int Ai[], const std::complex<double> Ax[],
                          std::complex<double> X[], const std::complex<double> B[], void *Numeric,
                          const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_zi_solve(sys,Ap,Ai,&numext::real_ref(Ax[0]),0,&numext::real_ref(X[0]),0,&numext::real_ref(B[0]),0,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_solve(int sys, const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[],
                                      double X[], const double B[], void *Numeric,
                                      const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_dl_solve(sys,Ap,Ai,Ax,X,B,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_solve(int sys, const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[],
                                      std::complex<double> X[], const std::complex<double> B[], void *Numeric,
                                      const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_zl_solve(sys,Ap,Ai,&numext::real_ref(Ax[0]),0,&numext::real_ref(X[0]),0,&numext::real_ref(B[0]),0,Numeric,Control,Info);
}

// Get Lunz
inline int umfpack_get_lunz(int *lnz, int *unz, int *n_row, int *n_col, int *nz_udiag, void *Numeric, double)
{
  return umfpack_di_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline int umfpack_get_lunz(int *lnz, int *unz, int *n_row, int *n_col, int *nz_udiag, void *Numeric, std::complex<double>)
{
  return umfpack_zi_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline SuiteSparse_long umfpack_get_lunz( SuiteSparse_long *lnz, SuiteSparse_long *unz, SuiteSparse_long *n_row, SuiteSparse_long *n_col,
                                          SuiteSparse_long *nz_udiag, void *Numeric, double)
{
  return umfpack_dl_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline SuiteSparse_long umfpack_get_lunz( SuiteSparse_long *lnz, SuiteSparse_long *unz, SuiteSparse_long *n_row, SuiteSparse_long *n_col,
                                          SuiteSparse_long *nz_udiag, void *Numeric, std::complex<double>)
{
  return umfpack_zl_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

// Get Numeric
inline int umfpack_get_numeric(int Lp[], int Lj[], double Lx[], int Up[], int Ui[], double Ux[],
                               int P[], int Q[], double Dx[], int *do_recip, double Rs[], void *Numeric)
{
  return umfpack_di_get_numeric(Lp,Lj,Lx,Up,Ui,Ux,P,Q,Dx,do_recip,Rs,Numeric);
}

inline int umfpack_get_numeric(int Lp[], int Lj[], std::complex<double> Lx[], int Up[], int Ui[], std::complex<double> Ux[],
                               int P[], int Q[], std::complex<double> Dx[], int *do_recip, double Rs[], void *Numeric)
{
  double& lx0_real = numext::real_ref(Lx[0]);
  double& ux0_real = numext::real_ref(Ux[0]);
  double& dx0_real = numext::real_ref(Dx[0]);
  return umfpack_zi_get_numeric(Lp,Lj,Lx?&lx0_real:0,0,Up,Ui,Ux?&ux0_real:0,0,P,Q,
                                Dx?&dx0_real:0,0,do_recip,Rs,Numeric);
}
inline SuiteSparse_long umfpack_get_numeric(SuiteSparse_long Lp[], SuiteSparse_long Lj[], double Lx[], SuiteSparse_long Up[], SuiteSparse_long Ui[], double Ux[],
                                            SuiteSparse_long P[], SuiteSparse_long Q[], double Dx[], SuiteSparse_long *do_recip, double Rs[], void *Numeric)
{
  return umfpack_dl_get_numeric(Lp,Lj,Lx,Up,Ui,Ux,P,Q,Dx,do_recip,Rs,Numeric);
}

inline SuiteSparse_long umfpack_get_numeric(SuiteSparse_long Lp[], SuiteSparse_long Lj[], std::complex<double> Lx[], SuiteSparse_long Up[], SuiteSparse_long Ui[], std::complex<double> Ux[],
                                            SuiteSparse_long P[], SuiteSparse_long Q[], std::complex<double> Dx[], SuiteSparse_long *do_recip, double Rs[], void *Numeric)
{
  double& lx0_real = numext::real_ref(Lx[0]);
  double& ux0_real = numext::real_ref(Ux[0]);
  double& dx0_real = numext::real_ref(Dx[0]);
  return umfpack_zl_get_numeric(Lp,Lj,Lx?&lx0_real:0,0,Up,Ui,Ux?&ux0_real:0,0,P,Q,
                                Dx?&dx0_real:0,0,do_recip,Rs,Numeric);
}

// Get Determinant
inline int umfpack_get_determinant(double *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], int)
{
  return umfpack_di_get_determinant(Mx,Ex,NumericHandle,User_Info);
}

inline int umfpack_get_determinant(std::complex<double> *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], int)
{
  double& mx_real = numext::real_ref(*Mx);
  return umfpack_zi_get_determinant(&mx_real,0,Ex,NumericHandle,User_Info);
}

inline SuiteSparse_long umfpack_get_determinant(double *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], SuiteSparse_long)
{
  return umfpack_dl_get_determinant(Mx,Ex,NumericHandle,User_Info);
}

inline SuiteSparse_long umfpack_get_determinant(std::complex<double> *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], SuiteSparse_long)
{
  double& mx_real = numext::real_ref(*Mx);
  return umfpack_zl_get_determinant(&mx_real,0,Ex,NumericHandle,User_Info);
}


/** \ingroup UmfPackSupport_Module
  * \brief A sparse LU factorization and solver based on UmfPack
  *
  * This class allows to solve for A.X = B sparse linear problems via a LU factorization
  * using the UmfPack library. The sparse matrix A must be squared and full rank.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename _MatrixType>
class UmfPackLU : public SparseSolverBase<UmfPackLU<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<UmfPackLU<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef SparseMatrix<Scalar> LUMatrixType;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> UmfpackMatrixType;
    typedef Ref<const UmfpackMatrixType, StandardCompressedFormat> UmfpackMatrixRef;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    typedef Array<double, UMFPACK_CONTROL, 1> UmfpackControl;
    typedef Array<double, UMFPACK_INFO, 1> UmfpackInfo;

    UmfPackLU()
      : m_dummy(0,0), mp_matrix(m_dummy)
    {
      init();
    }

    template<typename InputMatrixType>
    explicit UmfPackLU(const InputMatrixType& matrix)
      : mp_matrix(matrix)
    {
      init();
      compute(matrix);
    }

    ~UmfPackLU()
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(), StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(), StorageIndex());
    }

    inline Index rows() const { return mp_matrix.rows(); }
    inline Index cols() const { return mp_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    inline const LUMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_l;
    }

    inline const LUMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_q;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix
     *  Note that the matrix should be column-major, and in compressed format for best performance.
     *  \sa SparseMatrix::makeCompressed().
     */
    template<typename InputMatrixType>
    void compute(const InputMatrixType& matrix)
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(),StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());
      grab(matrix.derived());
      analyzePattern_impl();
      factorize_impl();
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize(), compute()
      */
    template<typename InputMatrixType>
    void analyzePattern(const InputMatrixType& matrix)
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(),StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());

      grab(matrix.derived());

      analyzePattern_impl();
    }

    /** Provides the return status code returned by UmfPack during the numeric
      * factorization.
      *
      * \sa factorize(), compute()
      */
    inline int umfpackFactorizeReturncode() const
    {
      eigen_assert(m_numeric && "UmfPackLU: you must first call factorize()");
      return m_fact_errorCode;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See UMFPACK documentation for details.
      */
    inline const UmfpackControl& umfpackControl() const
    {
      return m_control;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See UMFPACK documentation for details.
      */
    inline UmfpackControl& umfpackControl()
    {
      return m_control;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the pattern anylysis has been performed.
      *
      * \sa analyzePattern(), compute()
      */
    template<typename InputMatrixType>
    void factorize(const InputMatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      if(m_numeric)
        umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());

      grab(matrix.derived());

      factorize_impl();
    }

    /** Prints the current UmfPack control settings.
      *
      * \sa umfpackControl()
      */
    void printUmfpackControl()
    {
      umfpack_report_control(m_control.data(), Scalar(),StorageIndex());
    }

    /** Prints statistics collected by UmfPack.
      *
      * \sa analyzePattern(), compute()
      */
    void printUmfpackInfo()
    {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      umfpack_report_info(m_control.data(), m_umfpackInfo.data(), Scalar(),StorageIndex());
    }

    /** Prints the status of the previous factorization operation performed by UmfPack (symbolic or numerical factorization).
      *
      * \sa analyzePattern(), compute()
      */
    void printUmfpackStatus() {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      umfpack_report_status(m_control.data(), m_fact_errorCode, Scalar(),StorageIndex());
    }

    /** \internal */
    template<typename BDerived,typename XDerived>
    bool _solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const;

    Scalar determinant() const;

    void extractData() const;

  protected:

    void init()
    {
      m_info                  = InvalidInput;
      m_isInitialized         = false;
      m_numeric               = 0;
      m_symbolic              = 0;
      m_extractedDataAreDirty = true;

      umfpack_defaults(m_control.data(), Scalar(),StorageIndex());
    }

    void analyzePattern_impl()
    {
      m_fact_errorCode = umfpack_symbolic(internal::convert_index<StorageIndex>(mp_matrix.rows()),
                                          internal::convert_index<StorageIndex>(mp_matrix.cols()),
                                          mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                          &m_symbolic, m_control.data(), m_umfpackInfo.data());

      m_isInitialized = true;
      m_info = m_fact_errorCode ? InvalidInput : Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
      m_extractedDataAreDirty = true;
    }

    void factorize_impl()
    {

      m_fact_errorCode = umfpack_numeric(mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                         m_symbolic, &m_numeric, m_control.data(), m_umfpackInfo.data());

      m_info = m_fact_errorCode == UMFPACK_OK ? Success : NumericalIssue;
      m_factorizationIsOk = true;
      m_extractedDataAreDirty = true;
    }

    template<typename MatrixDerived>
    void grab(const EigenBase<MatrixDerived> &A)
    {
      mp_matrix.~UmfpackMatrixRef();
      ::new (&mp_matrix) UmfpackMatrixRef(A.derived());
    }

    void grab(const UmfpackMatrixRef &A)
    {
      if(&(A.derived()) != &mp_matrix)
      {
        mp_matrix.~UmfpackMatrixRef();
        ::new (&mp_matrix) UmfpackMatrixRef(A);
      }
    }

    // cached data to reduce reallocation, etc.
    mutable LUMatrixType m_l;
    StorageIndex m_fact_errorCode;
    UmfpackControl m_control;
    mutable UmfpackInfo m_umfpackInfo;

    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;

    UmfpackMatrixType m_dummy;
    UmfpackMatrixRef mp_matrix;

    void* m_numeric;
    void* m_symbolic;

    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;

  private:
    UmfPackLU(const UmfPackLU& ) { }
};


template<typename MatrixType>
void UmfPackLU<MatrixType>::extractData() const
{
  if (m_extractedDataAreDirty)
  {
    // get size of the data
    StorageIndex lnz, unz, rows, cols, nz_udiag;
    umfpack_get_lunz(&lnz, &unz, &rows, &cols, &nz_udiag, m_numeric, Scalar());

    // allocate data
    m_l.resize(rows,(std::min)(rows,cols));
    m_l.resizeNonZeros(lnz);

    m_u.resize((std::min)(rows,cols),cols);
    m_u.resizeNonZeros(unz);

    m_p.resize(rows);
    m_q.resize(cols);

    // extract
    umfpack_get_numeric(m_l.outerIndexPtr(), m_l.innerIndexPtr(), m_l.valuePtr(),
                        m_u.outerIndexPtr(), m_u.innerIndexPtr(), m_u.valuePtr(),
                        m_p.data(), m_q.data(), 0, 0, 0, m_numeric);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename UmfPackLU<MatrixType>::Scalar UmfPackLU<MatrixType>::determinant() const
{
  Scalar det;
  umfpack_get_determinant(&det, 0, m_numeric, 0, StorageIndex());
  return det;
}

template<typename MatrixType>
template<typename BDerived,typename XDerived>
bool UmfPackLU<MatrixType>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const
{
  Index rhsCols = b.cols();
  eigen_assert((BDerived::Flags&RowMajorBit)==0 && "UmfPackLU backend does not support non col-major rhs yet");
  eigen_assert((XDerived::Flags&RowMajorBit)==0 && "UmfPackLU backend does not support non col-major result yet");
  eigen_assert(b.derived().data() != x.derived().data() && " Umfpack does not support inplace solve");

  Scalar* x_ptr = 0;
  Matrix<Scalar,Dynamic,1> x_tmp;
  if(x.innerStride()!=1)
  {
    x_tmp.resize(x.rows());
    x_ptr = x_tmp.data();
  }
  for (int j=0; j<rhsCols; ++j)
  {
    if(x.innerStride()==1)
      x_ptr = &x.col(j).coeffRef(0);
    StorageIndex errorCode = umfpack_solve(UMFPACK_A,
                                mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                x_ptr, &b.const_cast_derived().col(j).coeffRef(0),
                                m_numeric, m_control.data(), m_umfpackInfo.data());
    if(x.innerStride()!=1)
      x.col(j) = x_tmp;
    if (errorCode!=0)
      return false;
  }

  return true;
}

} // end namespace Eigen

#endif // EIGEN_UMFPACKSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/Image.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MISC_IMAGE_H
#define EIGEN_MISC_IMAGE_H

namespace Eigen { 

namespace internal {

/** \class image_retval_base
  *
  */
template<typename DecompositionType>
struct traits<image_retval_base<DecompositionType> >
{
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef Matrix<
    typename MatrixType::Scalar,
    MatrixType::RowsAtCompileTime, // the image is a subspace of the destination space, whose
                                   // dimension is the number of rows of the original matrix
    Dynamic,                       // we don't know at compile time the dimension of the image (the rank)
    MatrixType::Options,
    MatrixType::MaxRowsAtCompileTime, // the image matrix will consist of columns from the original matrix,
    MatrixType::MaxColsAtCompileTime  // so it has the same number of rows and at most as many columns.
  > ReturnType;
};

template<typename _DecompositionType> struct image_retval_base
 : public ReturnByValue<image_retval_base<_DecompositionType> >
{
  typedef _DecompositionType DecompositionType;
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef ReturnByValue<image_retval_base> Base;

  image_retval_base(const DecompositionType& dec, const MatrixType& originalMatrix)
    : m_dec(dec), m_rank(dec.rank()),
      m_cols(m_rank == 0 ? 1 : m_rank),
      m_originalMatrix(originalMatrix)
  {}

  inline Index rows() const { return m_dec.rows(); }
  inline Index cols() const { return m_cols; }
  inline Index rank() const { return m_rank; }
  inline const DecompositionType& dec() const { return m_dec; }
  inline const MatrixType& originalMatrix() const { return m_originalMatrix; }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    static_cast<const image_retval<DecompositionType>*>(this)->evalTo(dst);
  }

  protected:
    const DecompositionType& m_dec;
    Index m_rank, m_cols;
    const MatrixType& m_originalMatrix;
};

} // end namespace internal

#define EIGEN_MAKE_IMAGE_HELPERS(DecompositionType) \
  typedef typename DecompositionType::MatrixType MatrixType; \
  typedef typename MatrixType::Scalar Scalar; \
  typedef typename MatrixType::RealScalar RealScalar; \
  typedef Eigen::internal::image_retval_base<DecompositionType> Base; \
  using Base::dec; \
  using Base::originalMatrix; \
  using Base::rank; \
  using Base::rows; \
  using Base::cols; \
  image_retval(const DecompositionType& dec, const MatrixType& originalMatrix) \
    : Base(dec, originalMatrix) {}

} // end namespace Eigen

#endif // EIGEN_MISC_IMAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/Kernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MISC_KERNEL_H
#define EIGEN_MISC_KERNEL_H

namespace Eigen { 

namespace internal {

/** \class kernel_retval_base
  *
  */
template<typename DecompositionType>
struct traits<kernel_retval_base<DecompositionType> >
{
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef Matrix<
    typename MatrixType::Scalar,
    MatrixType::ColsAtCompileTime, // the number of rows in the "kernel matrix"
                                   // is the number of cols of the original matrix
                                   // so that the product "matrix * kernel = zero" makes sense
    Dynamic,                       // we don't know at compile-time the dimension of the kernel
    MatrixType::Options,
    MatrixType::MaxColsAtCompileTime, // see explanation for 2nd template parameter
    MatrixType::MaxColsAtCompileTime // the kernel is a subspace of the domain space,
                                     // whose dimension is the number of columns of the original matrix
  > ReturnType;
};

template<typename _DecompositionType> struct kernel_retval_base
 : public ReturnByValue<kernel_retval_base<_DecompositionType> >
{
  typedef _DecompositionType DecompositionType;
  typedef ReturnByValue<kernel_retval_base> Base;

  explicit kernel_retval_base(const DecompositionType& dec)
    : m_dec(dec),
      m_rank(dec.rank()),
      m_cols(m_rank==dec.cols() ? 1 : dec.cols() - m_rank)
  {}

  inline Index rows() const { return m_dec.cols(); }
  inline Index cols() const { return m_cols; }
  inline Index rank() const { return m_rank; }
  inline const DecompositionType& dec() const { return m_dec; }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    static_cast<const kernel_retval<DecompositionType>*>(this)->evalTo(dst);
  }

  protected:
    const DecompositionType& m_dec;
    Index m_rank, m_cols;
};

} // end namespace internal

#define EIGEN_MAKE_KERNEL_HELPERS(DecompositionType) \
  typedef typename DecompositionType::MatrixType MatrixType; \
  typedef typename MatrixType::Scalar Scalar; \
  typedef typename MatrixType::RealScalar RealScalar; \
  typedef Eigen::internal::kernel_retval_base<DecompositionType> Base; \
  using Base::dec; \
  using Base::rank; \
  using Base::rows; \
  using Base::cols; \
  kernel_retval(const DecompositionType& dec) : Base(dec) {}

} // end namespace Eigen

#endif // EIGEN_MISC_KERNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/RealSvd2x2.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REALSVD2X2_H
#define EIGEN_REALSVD2X2_H

namespace Eigen {

namespace internal {

template<typename MatrixType, typename RealScalar, typename Index>
void real_2x2_jacobi_svd(const MatrixType& matrix, Index p, Index q,
                         JacobiRotation<RealScalar> *j_left,
                         JacobiRotation<RealScalar> *j_right)
{
  using std::sqrt;
  using std::abs;
  Matrix<RealScalar,2,2> m;
  m << numext::real(matrix.coeff(p,p)), numext::real(matrix.coeff(p,q)),
       numext::real(matrix.coeff(q,p)), numext::real(matrix.coeff(q,q));
  JacobiRotation<RealScalar> rot1;
  RealScalar t = m.coeff(0,0) + m.coeff(1,1);
  RealScalar d = m.coeff(1,0) - m.coeff(0,1);

  if(abs(d) < (std::numeric_limits<RealScalar>::min)())
  {
    rot1.s() = RealScalar(0);
    rot1.c() = RealScalar(1);
  }
  else
  {
    // If d!=0, then t/d cannot overflow because the magnitude of the
    // entries forming d are not too small compared to the ones forming t.
    RealScalar u = t / d;
    RealScalar tmp = sqrt(RealScalar(1) + numext::abs2(u));
    rot1.s() = RealScalar(1) / tmp;
    rot1.c() = u / tmp;
  }
  m.applyOnTheLeft(0,1,rot1);
  j_right->makeJacobi(m,0,1);
  *j_left = rot1 * j_right->transpose();
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_REALSVD2X2_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/blas.h <==
#ifndef BLAS_H
#define BLAS_H

#ifdef __cplusplus
extern "C"
{
#endif

#define BLASFUNC(FUNC) FUNC##_

#ifdef __WIN64__
typedef long long BLASLONG;
typedef unsigned long long BLASULONG;
#else
typedef long BLASLONG;
typedef unsigned long BLASULONG;
#endif

int    BLASFUNC(xerbla)(const char *, int *info, int);

float  BLASFUNC(sdot)  (int *, float  *, int *, float  *, int *);
float  BLASFUNC(sdsdot)(int *, float  *,        float  *, int *, float  *, int *);

double BLASFUNC(dsdot) (int *, float  *, int *, float  *, int *);
double BLASFUNC(ddot)  (int *, double *, int *, double *, int *);
double BLASFUNC(qdot)  (int *, double *, int *, double *, int *);

int  BLASFUNC(cdotuw)  (int *, float  *, int *, float  *, int *, float*);
int  BLASFUNC(cdotcw)  (int *, float  *, int *, float  *, int *, float*);
int  BLASFUNC(zdotuw)  (int *, double  *, int *, double  *, int *, double*);
int  BLASFUNC(zdotcw)  (int *, double  *, int *, double  *, int *, double*);

int    BLASFUNC(saxpy) (const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(daxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(qaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(caxpy) (const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(zaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(xaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(caxpyc)(const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(zaxpyc)(const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(xaxpyc)(const int *, const double *, const double *, const int *, double *, const int *);

int    BLASFUNC(scopy) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(dcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(qcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(ccopy) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(zcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(xcopy) (int *, double *, int *, double *, int *);

int    BLASFUNC(sswap) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(dswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(qswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(cswap) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(zswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(xswap) (int *, double *, int *, double *, int *);

float  BLASFUNC(sasum) (int *, float  *, int *);
float  BLASFUNC(scasum)(int *, float  *, int *);
double BLASFUNC(dasum) (int *, double *, int *);
double BLASFUNC(qasum) (int *, double *, int *);
double BLASFUNC(dzasum)(int *, double *, int *);
double BLASFUNC(qxasum)(int *, double *, int *);

int    BLASFUNC(isamax)(int *, float  *, int *);
int    BLASFUNC(idamax)(int *, double *, int *);
int    BLASFUNC(iqamax)(int *, double *, int *);
int    BLASFUNC(icamax)(int *, float  *, int *);
int    BLASFUNC(izamax)(int *, double *, int *);
int    BLASFUNC(ixamax)(int *, double *, int *);

int    BLASFUNC(ismax) (int *, float  *, int *);
int    BLASFUNC(idmax) (int *, double *, int *);
int    BLASFUNC(iqmax) (int *, double *, int *);
int    BLASFUNC(icmax) (int *, float  *, int *);
int    BLASFUNC(izmax) (int *, double *, int *);
int    BLASFUNC(ixmax) (int *, double *, int *);

int    BLASFUNC(isamin)(int *, float  *, int *);
int    BLASFUNC(idamin)(int *, double *, int *);
int    BLASFUNC(iqamin)(int *, double *, int *);
int    BLASFUNC(icamin)(int *, float  *, int *);
int    BLASFUNC(izamin)(int *, double *, int *);
int    BLASFUNC(ixamin)(int *, double *, int *);

int    BLASFUNC(ismin)(int *, float  *, int *);
int    BLASFUNC(idmin)(int *, double *, int *);
int    BLASFUNC(iqmin)(int *, double *, int *);
int    BLASFUNC(icmin)(int *, float  *, int *);
int    BLASFUNC(izmin)(int *, double *, int *);
int    BLASFUNC(ixmin)(int *, double *, int *);

float  BLASFUNC(samax) (int *, float  *, int *);
double BLASFUNC(damax) (int *, double *, int *);
double BLASFUNC(qamax) (int *, double *, int *);
float  BLASFUNC(scamax)(int *, float  *, int *);
double BLASFUNC(dzamax)(int *, double *, int *);
double BLASFUNC(qxamax)(int *, double *, int *);

float  BLASFUNC(samin) (int *, float  *, int *);
double BLASFUNC(damin) (int *, double *, int *);
double BLASFUNC(qamin) (int *, double *, int *);
float  BLASFUNC(scamin)(int *, float  *, int *);
double BLASFUNC(dzamin)(int *, double *, int *);
double BLASFUNC(qxamin)(int *, double *, int *);

float  BLASFUNC(smax)  (int *, float  *, int *);
double BLASFUNC(dmax)  (int *, double *, int *);
double BLASFUNC(qmax)  (int *, double *, int *);
float  BLASFUNC(scmax) (int *, float  *, int *);
double BLASFUNC(dzmax) (int *, double *, int *);
double BLASFUNC(qxmax) (int *, double *, int *);

float  BLASFUNC(smin)  (int *, float  *, int *);
double BLASFUNC(dmin)  (int *, double *, int *);
double BLASFUNC(qmin)  (int *, double *, int *);
float  BLASFUNC(scmin) (int *, float  *, int *);
double BLASFUNC(dzmin) (int *, double *, int *);
double BLASFUNC(qxmin) (int *, double *, int *);

int    BLASFUNC(sscal) (int *,  float  *, float  *, int *);
int    BLASFUNC(dscal) (int *,  double *, double *, int *);
int    BLASFUNC(qscal) (int *,  double *, double *, int *);
int    BLASFUNC(cscal) (int *,  float  *, float  *, int *);
int    BLASFUNC(zscal) (int *,  double *, double *, int *);
int    BLASFUNC(xscal) (int *,  double *, double *, int *);
int    BLASFUNC(csscal)(int *,  float  *, float  *, int *);
int    BLASFUNC(zdscal)(int *,  double *, double *, int *);
int    BLASFUNC(xqscal)(int *,  double *, double *, int *);

float  BLASFUNC(snrm2) (int *, float  *, int *);
float  BLASFUNC(scnrm2)(int *, float  *, int *);

double BLASFUNC(dnrm2) (int *, double *, int *);
double BLASFUNC(qnrm2) (int *, double *, int *);
double BLASFUNC(dznrm2)(int *, double *, int *);
double BLASFUNC(qxnrm2)(int *, double *, int *);

int    BLASFUNC(srot)  (int *, float  *, int *, float  *, int *, float  *, float  *);
int    BLASFUNC(drot)  (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(qrot)  (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(csrot) (int *, float  *, int *, float  *, int *, float  *, float  *);
int    BLASFUNC(zdrot) (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(xqrot) (int *, double *, int *, double *, int *, double *, double *);

int    BLASFUNC(srotg) (float  *, float  *, float  *, float  *);
int    BLASFUNC(drotg) (double *, double *, double *, double *);
int    BLASFUNC(qrotg) (double *, double *, double *, double *);
int    BLASFUNC(crotg) (float  *, float  *, float  *, float  *);
int    BLASFUNC(zrotg) (double *, double *, double *, double *);
int    BLASFUNC(xrotg) (double *, double *, double *, double *);

int    BLASFUNC(srotmg)(float  *, float  *, float  *, float  *, float  *);
int    BLASFUNC(drotmg)(double *, double *, double *, double *, double *);

int    BLASFUNC(srotm) (int *, float  *, int *, float  *, int *, float  *);
int    BLASFUNC(drotm) (int *, double *, int *, double *, int *, double *);
int    BLASFUNC(qrotm) (int *, double *, int *, double *, int *, double *);

/* Level 2 routines */

int BLASFUNC(sger)(int *,    int *, float *,  float *, int *,
		   float *,  int *, float *,  int *);
int BLASFUNC(dger)(int *,    int *, double *, double *, int *,
		   double *, int *, double *, int *);
int BLASFUNC(qger)(int *,    int *, double *, double *, int *,
		   double *, int *, double *, int *);
int BLASFUNC(cgeru)(int *,    int *, float *,  float *, int *,
		    float *,  int *, float *,  int *);
int BLASFUNC(cgerc)(int *,    int *, float *,  float *, int *,
		    float *,  int *, float *,  int *);
int BLASFUNC(zgeru)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(zgerc)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(xgeru)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(xgerc)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);

int BLASFUNC(sgemv)(const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cgemv)(const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(strsv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrsv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(ztrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(stpsv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(dtpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(qtpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(ctpsv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(ztpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(xtpsv) (char *, char *, char *, int *, double *, double *, int *);

int BLASFUNC(strmv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrmv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(ztrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(stpmv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(dtpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(qtpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(ctpmv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(ztpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(xtpmv) (char *, char *, char *, int *, double *, double *, int *);

int BLASFUNC(stbmv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(dtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(qtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(ctbmv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(ztbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(xtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);

int BLASFUNC(stbsv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(dtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(qtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(ctbsv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(ztbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(xtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);

int BLASFUNC(ssymv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(sspmv) (char *, int *, float  *, float *,
		     float  *, int *, float *, float *, int *);
int BLASFUNC(dspmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);
int BLASFUNC(qspmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);

int BLASFUNC(ssyr) (const char *, const int *, const float   *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dsyr) (const char *, const int *, const double  *, const double *, const int *, double *, const int *);
int BLASFUNC(qsyr) (const char *, const int *, const double  *, const double *, const int *, double *, const int *);

int BLASFUNC(ssyr2) (const char *, const int *, const float   *, const float  *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(csyr2) (const char *, const int *, const float   *, const float  *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(zsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(sspr) (char *, int *, float   *, float  *, int *,
		    float  *);
int BLASFUNC(dspr) (char *, int *, double  *, double *, int *,
		    double *);
int BLASFUNC(qspr) (char *, int *, double  *, double *, int *,
		    double *);

int BLASFUNC(sspr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(dspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(qspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(cspr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(zspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(xspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);

int BLASFUNC(cher) (char *, int *, float   *, float  *, int *,
		    float  *, int *);
int BLASFUNC(zher) (char *, int *, double  *, double *, int *,
		    double *, int *);
int BLASFUNC(xher) (char *, int *, double  *, double *, int *,
		    double *, int *);

int BLASFUNC(chpr) (char *, int *, float   *, float  *, int *, float  *);
int BLASFUNC(zhpr) (char *, int *, double  *, double *, int *, double *);
int BLASFUNC(xhpr) (char *, int *, double  *, double *, int *, double *);

int BLASFUNC(cher2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *, int *);
int BLASFUNC(zher2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *, int *);
int BLASFUNC(xher2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *, int *);

int BLASFUNC(chpr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(zhpr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(xhpr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);

int BLASFUNC(chemv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zhemv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xhemv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(chpmv) (char *, int *, float  *, float *,
		     float  *, int *, float *, float *, int *);
int BLASFUNC(zhpmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);
int BLASFUNC(xhpmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);

int BLASFUNC(snorm)(char *, int *, int *, float  *, int *);
int BLASFUNC(dnorm)(char *, int *, int *, double *, int *);
int BLASFUNC(cnorm)(char *, int *, int *, float  *, int *);
int BLASFUNC(znorm)(char *, int *, int *, double *, int *);

int BLASFUNC(sgbmv)(char *, int *, int *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(dgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(qgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(cgbmv)(char *, int *, int *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

int BLASFUNC(ssbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(dsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(qsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(csbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

int BLASFUNC(chbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zhbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xhbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

/* Level 3 routines */

int BLASFUNC(sgemm)(const char *, const char *, const int *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cgemm)(const char *, const char *, const int *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(cgemm3m)(char *, char *, int *, int *, int *, float *,
	   float  *, int *, float  *, int *, float  *, float  *, int *);
int BLASFUNC(zgemm3m)(char *, char *, int *, int *, int *, double *,
	   double *, int *, double *, int *, double *, double *, int *);
int BLASFUNC(xgemm3m)(char *, char *, int *, int *, int *, double *,
	   double *, int *, double *, int *, double *, double *, int *);

int BLASFUNC(sge2mm)(char *, char *, char *, int *, int *,
		     float *, float  *, int *, float  *, int *,
		     float *, float  *, int *);
int BLASFUNC(dge2mm)(char *, char *, char *, int *, int *,
		     double *, double  *, int *, double  *, int *,
		     double *, double  *, int *);
int BLASFUNC(cge2mm)(char *, char *, char *, int *, int *,
		     float *, float  *, int *, float  *, int *,
		     float *, float  *, int *);
int BLASFUNC(zge2mm)(char *, char *, char *, int *, int *,
		     double *, double  *, int *, double  *, int *,
		     double *, double  *, int *);

int BLASFUNC(strsm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(dtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(ztrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);

int BLASFUNC(strmm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(dtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(ztrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);

int BLASFUNC(ssymm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(csymm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(csymm3m)(char *, char *, int *, int *, float  *, float  *, int *, float  *, int *, float  *, float  *, int *);
int BLASFUNC(zsymm3m)(char *, char *, int *, int *, double *, double *, int *, double *, int *, double *, double *, int *);
int BLASFUNC(xsymm3m)(char *, char *, int *, int *, double *, double *, int *, double *, int *, double *, double *, int *);

int BLASFUNC(ssyrk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(csyrk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(ssyr2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(qsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(csyr2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(xsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);

int BLASFUNC(chemm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zhemm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xhemm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(chemm3m)(char *, char *, int *, int *, float  *, float  *, int *,
	   float  *, int *, float  *, float  *, int *);
int BLASFUNC(zhemm3m)(char *, char *, int *, int *, double *, double *, int *,
	   double *, int *, double *, double *, int *);
int BLASFUNC(xhemm3m)(char *, char *, int *, int *, double *, double *, int *,
	   double *, int *, double *, double *, int *);

int BLASFUNC(cherk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zherk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xherk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(cher2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zher2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xher2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cher2m)(const char *, const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zher2m)(const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(xher2m)(const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);


#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/lapack.h <==
#ifndef LAPACK_H
#define LAPACK_H

#include "blas.h"

#ifdef __cplusplus
extern "C"
{
#endif

int BLASFUNC(csymv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);


int BLASFUNC(cspmv) (char *, int *, float  *, float *,
         float  *, int *, float *, float *, int *);
int BLASFUNC(zspmv) (char *, int *, double  *, double *,
         double  *, int *, double *, double *, int *);
int BLASFUNC(xspmv) (char *, int *, double  *, double *,
         double  *, int *, double *, double *, int *);

int BLASFUNC(csyr) (char *, int *, float   *, float  *, int *,
        float  *, int *);
int BLASFUNC(zsyr) (char *, int *, double  *, double *, int *,
        double *, int *);
int BLASFUNC(xsyr) (char *, int *, double  *, double *, int *,
        double *, int *);

int BLASFUNC(cspr) (char *, int *, float   *, float  *, int *,
        float  *);
int BLASFUNC(zspr) (char *, int *, double  *, double *, int *,
        double *);
int BLASFUNC(xspr) (char *, int *, double  *, double *, int *,
        double *);

int BLASFUNC(sgemt)(char *, int *, int *, float  *, float  *, int *,
        float  *, int *);
int BLASFUNC(dgemt)(char *, int *, int *, double *, double *, int *,
        double *, int *);
int BLASFUNC(cgemt)(char *, int *, int *, float  *, float  *, int *,
        float  *, int *);
int BLASFUNC(zgemt)(char *, int *, int *, double *, double *, int *,
        double *, int *);

int BLASFUNC(sgema)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(dgema)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);
int BLASFUNC(cgema)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(zgema)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);

int BLASFUNC(sgems)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(dgems)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);
int BLASFUNC(cgems)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(zgems)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);

int BLASFUNC(sgetf2)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(dgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(qgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(cgetf2)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(zgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(xgetf2)(int *, int *, double *, int *, int *, int *);

int BLASFUNC(sgetrf)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(dgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(qgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(cgetrf)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(zgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(xgetrf)(int *, int *, double *, int *, int *, int *);

int BLASFUNC(slaswp)(int *, float  *, int *, int *, int *, int *, int *);
int BLASFUNC(dlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(qlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(claswp)(int *, float  *, int *, int *, int *, int *, int *);
int BLASFUNC(zlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(xlaswp)(int *, double *, int *, int *, int *, int *, int *);

int BLASFUNC(sgetrs)(char *, int *, int *, float  *, int *, int *, float  *, int *, int *);
int BLASFUNC(dgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(qgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(cgetrs)(char *, int *, int *, float  *, int *, int *, float  *, int *, int *);
int BLASFUNC(zgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(xgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);

int BLASFUNC(sgesv)(int *, int *, float  *, int *, int *, float *, int *, int *);
int BLASFUNC(dgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(qgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(cgesv)(int *, int *, float  *, int *, int *, float *, int *, int *);
int BLASFUNC(zgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(xgesv)(int *, int *, double *, int *, int *, double*, int *, int *);

int BLASFUNC(spotf2)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotf2)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotf2)(char *, int *, double *, int *, int *);

int BLASFUNC(spotrf)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotrf)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotrf)(char *, int *, double *, int *, int *);

int BLASFUNC(slauu2)(char *, int *, float  *, int *, int *);
int BLASFUNC(dlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(qlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(clauu2)(char *, int *, float  *, int *, int *);
int BLASFUNC(zlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(xlauu2)(char *, int *, double *, int *, int *);

int BLASFUNC(slauum)(char *, int *, float  *, int *, int *);
int BLASFUNC(dlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(qlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(clauum)(char *, int *, float  *, int *, int *);
int BLASFUNC(zlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(xlauum)(char *, int *, double *, int *, int *);

int BLASFUNC(strti2)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(dtrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(qtrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(ctrti2)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(ztrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(xtrti2)(char *, char *, int *, double *, int *, int *);

int BLASFUNC(strtri)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(dtrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(qtrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(ctrtri)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(ztrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(xtrtri)(char *, char *, int *, double *, int *, int *);

int BLASFUNC(spotri)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotri)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotri)(char *, int *, double *, int *, int *);

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/lapacke_mangling.h <==
#ifndef LAPACK_HEADER_INCLUDED
#define LAPACK_HEADER_INCLUDED

#ifndef LAPACK_GLOBAL
#if defined(LAPACK_GLOBAL_PATTERN_LC) || defined(ADD_)
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname##_
#elif defined(LAPACK_GLOBAL_PATTERN_UC) || defined(UPPER)
#define LAPACK_GLOBAL(lcname,UCNAME)  UCNAME
#elif defined(LAPACK_GLOBAL_PATTERN_MC) || defined(NOCHANGE)
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname
#else
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname##_
#endif
#endif

#endif



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/ArrayCwiseBinaryOps.h <==

/** \returns an expression of the coefficient wise product of \c *this and \a other
  *
  * \sa MatrixBase::cwiseProduct
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)
operator*(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)(derived(), other.derived());
}

/** \returns an expression of the coefficient wise quotient of \c *this and \a other
  *
  * \sa MatrixBase::cwiseQuotient
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_quotient_op<Scalar,typename OtherDerived::Scalar>, const Derived, const OtherDerived>
operator/(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_quotient_op<Scalar,typename OtherDerived::Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of \c *this and \a other
  *
  * Example: \include Cwise_min.cpp
  * Output: \verbinclude Cwise_min.out
  *
  * \sa max()
  */
EIGEN_MAKE_CWISE_BINARY_OP(min,min)

/** \returns an expression of the coefficient-wise min of \c *this and scalar \a other
  *
  * \sa max()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
min
#else
(min)
#endif
(const Scalar &other) const
{
  return (min)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise max of \c *this and \a other
  *
  * Example: \include Cwise_max.cpp
  * Output: \verbinclude Cwise_max.out
  *
  * \sa min()
  */
EIGEN_MAKE_CWISE_BINARY_OP(max,max)

/** \returns an expression of the coefficient-wise max of \c *this and scalar \a other
  *
  * \sa min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
max
#else
(max)
#endif
(const Scalar &other) const
{
  return (max)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise absdiff of \c *this and \a other
  *
  * Example: \include Cwise_absolute_difference.cpp
  * Output: \verbinclude Cwise_absolute_difference.out
  *
  * \sa absolute_difference()
  */
EIGEN_MAKE_CWISE_BINARY_OP(absolute_difference,absolute_difference)

/** \returns an expression of the coefficient-wise absolute_difference of \c *this and scalar \a other
  *
  * \sa absolute_difference()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_absolute_difference_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
absolute_difference
#else
(absolute_difference)
#endif
(const Scalar &other) const
{
  return (absolute_difference)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise power of \c *this to the given array of \a exponents.
  *
  * This function computes the coefficient-wise power.
  *
  * Example: \include Cwise_array_power_array.cpp
  * Output: \verbinclude Cwise_array_power_array.out
  */
EIGEN_MAKE_CWISE_BINARY_OP(pow,pow)

#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(pow,pow)
#else
/** \returns an expression of the coefficients of \c *this rasied to the constant power \a exponent
  *
  * \tparam T is the scalar type of \a exponent. It must be compatible with the scalar type of the given expression.
  *
  * This function computes the coefficient-wise power. The function MatrixBase::pow() in the
  * unsupported module MatrixFunctions computes the matrix power.
  *
  * Example: \include Cwise_pow.cpp
  * Output: \verbinclude Cwise_pow.out
  *
  * \sa ArrayBase::pow(ArrayBase), square(), cube(), exp(), log()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_pow_op<Scalar,T>,Derived,Constant<T> > pow(const T& exponent) const;
#endif


// TODO code generating macros could be moved to Macros.h and could include generation of documentation
#define EIGEN_MAKE_CWISE_COMP_OP(OP, COMPARATOR) \
template<typename OtherDerived> \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_cmp_op<Scalar, typename OtherDerived::Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const OtherDerived> \
OP(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
{ \
  return CwiseBinaryOp<internal::scalar_cmp_op<Scalar, typename OtherDerived::Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const OtherDerived>(derived(), other.derived()); \
}\
typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> > Cmp ## COMPARATOR ## ReturnType; \
typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar, internal::cmp_ ## COMPARATOR>, const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject>, const Derived > RCmp ## COMPARATOR ## ReturnType; \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Cmp ## COMPARATOR ## ReturnType \
OP(const Scalar& s) const { \
  return this->OP(Derived::PlainObject::Constant(rows(), cols(), s)); \
} \
EIGEN_DEVICE_FUNC friend EIGEN_STRONG_INLINE const RCmp ## COMPARATOR ## ReturnType \
OP(const Scalar& s, const EIGEN_CURRENT_STORAGE_BASE_CLASS<Derived>& d) { \
  return Derived::PlainObject::Constant(d.rows(), d.cols(), s).OP(d); \
}

#define EIGEN_MAKE_CWISE_COMP_R_OP(OP, R_OP, RCOMPARATOR) \
template<typename OtherDerived> \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_cmp_op<typename OtherDerived::Scalar, Scalar, internal::cmp_##RCOMPARATOR>, const OtherDerived, const Derived> \
OP(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
{ \
  return CwiseBinaryOp<internal::scalar_cmp_op<typename OtherDerived::Scalar, Scalar, internal::cmp_##RCOMPARATOR>, const OtherDerived, const Derived>(other.derived(), derived()); \
} \
EIGEN_DEVICE_FUNC \
inline const RCmp ## RCOMPARATOR ## ReturnType \
OP(const Scalar& s) const { \
  return Derived::PlainObject::Constant(rows(), cols(), s).R_OP(*this); \
} \
friend inline const Cmp ## RCOMPARATOR ## ReturnType \
OP(const Scalar& s, const Derived& d) { \
  return d.R_OP(Derived::PlainObject::Constant(d.rows(), d.cols(), s)); \
}



/** \returns an expression of the coefficient-wise \< operator of *this and \a other
  *
  * Example: \include Cwise_less.cpp
  * Output: \verbinclude Cwise_less.out
  *
  * \sa all(), any(), operator>(), operator<=()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator<, LT)

/** \returns an expression of the coefficient-wise \<= operator of *this and \a other
  *
  * Example: \include Cwise_less_equal.cpp
  * Output: \verbinclude Cwise_less_equal.out
  *
  * \sa all(), any(), operator>=(), operator<()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator<=, LE)

/** \returns an expression of the coefficient-wise \> operator of *this and \a other
  *
  * Example: \include Cwise_greater.cpp
  * Output: \verbinclude Cwise_greater.out
  *
  * \sa all(), any(), operator>=(), operator<()
  */
EIGEN_MAKE_CWISE_COMP_R_OP(operator>, operator<, LT)

/** \returns an expression of the coefficient-wise \>= operator of *this and \a other
  *
  * Example: \include Cwise_greater_equal.cpp
  * Output: \verbinclude Cwise_greater_equal.out
  *
  * \sa all(), any(), operator>(), operator<=()
  */
EIGEN_MAKE_CWISE_COMP_R_OP(operator>=, operator<=, LE)

/** \returns an expression of the coefficient-wise == operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include Cwise_equal_equal.cpp
  * Output: \verbinclude Cwise_equal_equal.out
  *
  * \sa all(), any(), isApprox(), isMuchSmallerThan()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator==, EQ)

/** \returns an expression of the coefficient-wise != operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include Cwise_not_equal.cpp
  * Output: \verbinclude Cwise_not_equal.out
  *
  * \sa all(), any(), isApprox(), isMuchSmallerThan()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator!=, NEQ)


#undef EIGEN_MAKE_CWISE_COMP_OP
#undef EIGEN_MAKE_CWISE_COMP_R_OP

// scalar addition
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator+,sum)
#else
/** \returns an expression of \c *this with each coeff incremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  *
  * Example: \include Cwise_plus.cpp
  * Output: \verbinclude Cwise_plus.out
  *
  * \sa operator+=(), operator-()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_sum_op<Scalar,T>,Derived,Constant<T> > operator+(const T& scalar) const;
/** \returns an expression of \a expr with each coeff incremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_sum_op<T,Scalar>,Constant<T>,Derived> operator+(const T& scalar, const StorageBaseType& expr);
#endif

#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator-,difference)
#else
/** \returns an expression of \c *this with each coeff decremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  *
  * Example: \include Cwise_minus.cpp
  * Output: \verbinclude Cwise_minus.out
  *
  * \sa operator+=(), operator-()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_difference_op<Scalar,T>,Derived,Constant<T> > operator-(const T& scalar) const;
/** \returns an expression of the constant matrix of value \a scalar decremented by the coefficients of \a expr
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_difference_op<T,Scalar>,Constant<T>,Derived> operator-(const T& scalar, const StorageBaseType& expr);
#endif


#ifndef EIGEN_PARSED_BY_DOXYGEN
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(operator/,quotient)
#else
  /**
    * \brief Component-wise division of the scalar \a s by array elements of \a a.
    *
    * \tparam Scalar is the scalar type of \a x. It must be compatible with the scalar type of the given array expression (\c Derived::Scalar).
    */
  template<typename T> friend
  inline const CwiseBinaryOp<internal::scalar_quotient_op<T,Scalar>,Constant<T>,Derived>
  operator/(const T& s,const StorageBaseType& a);
#endif

/** \returns an expression of the coefficient-wise ^ operator of *this and \a other
 *
 * \warning this operator is for expression of bool only.
 *
 * Example: \include Cwise_boolean_xor.cpp
 * Output: \verbinclude Cwise_boolean_xor.out
 *
 * \sa operator&&(), select()
 */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>
operator^(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>(derived(),other.derived());
}

// NOTE disabled until we agree on argument order
#if 0
/** \cpp11 \returns an expression of the coefficient-wise polygamma function.
  *
  * \specialfunctions_module
  *
  * It returns the \a n -th derivative of the digamma(psi) evaluated at \c *this.
  *
  * \warning Be careful with the order of the parameters: x.polygamma(n) is equivalent to polygamma(n,x)
  *
  * \sa Eigen::polygamma()
  */
template<typename DerivedN>
inline const CwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const DerivedN, const Derived>
polygamma(const EIGEN_CURRENT_STORAGE_BASE_CLASS<DerivedN> &n) const
{
  return CwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const DerivedN, const Derived>(n.derived(), this->derived());
}
#endif

/** \returns an expression of the coefficient-wise zeta function.
  *
  * \specialfunctions_module
  *
  * It returns the Riemann zeta function of two arguments \c *this and \a q:
  *
  * \param q is the shift, it must be > 0
  *
  * \note *this is the exponent, it must be > 1.
  * \note This function supports only float and double scalar types. To support other scalar types, the user has
  * to provide implementations of zeta(T,T) for any scalar type T to be supported.
  *
  * This method is an alias for zeta(*this,q);
  *
  * \sa Eigen::zeta()
  */
template<typename DerivedQ>
inline const CwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const DerivedQ>
zeta(const EIGEN_CURRENT_STORAGE_BASE_CLASS<DerivedQ> &q) const
{
  return CwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const DerivedQ>(this->derived(), q.derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/ArrayCwiseUnaryOps.h <==


typedef CwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived> AbsReturnType;
typedef CwiseUnaryOp<internal::scalar_arg_op<Scalar>, const Derived> ArgReturnType;
typedef CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const Derived> Abs2ReturnType;
typedef CwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived> SqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_rsqrt_op<Scalar>, const Derived> RsqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived> SignReturnType;
typedef CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived> InverseReturnType;
typedef CwiseUnaryOp<internal::scalar_boolean_not_op<Scalar>, const Derived> BooleanNotReturnType;

typedef CwiseUnaryOp<internal::scalar_exp_op<Scalar>, const Derived> ExpReturnType;
typedef CwiseUnaryOp<internal::scalar_expm1_op<Scalar>, const Derived> Expm1ReturnType;
typedef CwiseUnaryOp<internal::scalar_log_op<Scalar>, const Derived> LogReturnType;
typedef CwiseUnaryOp<internal::scalar_log1p_op<Scalar>, const Derived> Log1pReturnType;
typedef CwiseUnaryOp<internal::scalar_log10_op<Scalar>, const Derived> Log10ReturnType;
typedef CwiseUnaryOp<internal::scalar_log2_op<Scalar>, const Derived> Log2ReturnType;
typedef CwiseUnaryOp<internal::scalar_cos_op<Scalar>, const Derived> CosReturnType;
typedef CwiseUnaryOp<internal::scalar_sin_op<Scalar>, const Derived> SinReturnType;
typedef CwiseUnaryOp<internal::scalar_tan_op<Scalar>, const Derived> TanReturnType;
typedef CwiseUnaryOp<internal::scalar_acos_op<Scalar>, const Derived> AcosReturnType;
typedef CwiseUnaryOp<internal::scalar_asin_op<Scalar>, const Derived> AsinReturnType;
typedef CwiseUnaryOp<internal::scalar_atan_op<Scalar>, const Derived> AtanReturnType;
typedef CwiseUnaryOp<internal::scalar_tanh_op<Scalar>, const Derived> TanhReturnType;
typedef CwiseUnaryOp<internal::scalar_logistic_op<Scalar>, const Derived> LogisticReturnType;
typedef CwiseUnaryOp<internal::scalar_sinh_op<Scalar>, const Derived> SinhReturnType;
#if EIGEN_HAS_CXX11_MATH
typedef CwiseUnaryOp<internal::scalar_atanh_op<Scalar>, const Derived> AtanhReturnType;
typedef CwiseUnaryOp<internal::scalar_asinh_op<Scalar>, const Derived> AsinhReturnType;
typedef CwiseUnaryOp<internal::scalar_acosh_op<Scalar>, const Derived> AcoshReturnType;
#endif
typedef CwiseUnaryOp<internal::scalar_cosh_op<Scalar>, const Derived> CoshReturnType;
typedef CwiseUnaryOp<internal::scalar_square_op<Scalar>, const Derived> SquareReturnType;
typedef CwiseUnaryOp<internal::scalar_cube_op<Scalar>, const Derived> CubeReturnType;
typedef CwiseUnaryOp<internal::scalar_round_op<Scalar>, const Derived> RoundReturnType;
typedef CwiseUnaryOp<internal::scalar_rint_op<Scalar>, const Derived> RintReturnType;
typedef CwiseUnaryOp<internal::scalar_floor_op<Scalar>, const Derived> FloorReturnType;
typedef CwiseUnaryOp<internal::scalar_ceil_op<Scalar>, const Derived> CeilReturnType;
typedef CwiseUnaryOp<internal::scalar_isnan_op<Scalar>, const Derived> IsNaNReturnType;
typedef CwiseUnaryOp<internal::scalar_isinf_op<Scalar>, const Derived> IsInfReturnType;
typedef CwiseUnaryOp<internal::scalar_isfinite_op<Scalar>, const Derived> IsFiniteReturnType;

/** \returns an expression of the coefficient-wise absolute value of \c *this
  *
  * Example: \include Cwise_abs.cpp
  * Output: \verbinclude Cwise_abs.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_abs">Math functions</a>, abs2()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const AbsReturnType
abs() const
{
  return AbsReturnType(derived());
}

/** \returns an expression of the coefficient-wise phase angle of \c *this
  *
  * Example: \include Cwise_arg.cpp
  * Output: \verbinclude Cwise_arg.out
  *
  * \sa abs()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const ArgReturnType
arg() const
{
  return ArgReturnType(derived());
}

/** \returns an expression of the coefficient-wise squared absolute value of \c *this
  *
  * Example: \include Cwise_abs2.cpp
  * Output: \verbinclude Cwise_abs2.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_abs2">Math functions</a>, abs(), square()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const Abs2ReturnType
abs2() const
{
  return Abs2ReturnType(derived());
}

/** \returns an expression of the coefficient-wise exponential of *this.
  *
  * This function computes the coefficient-wise exponential. The function MatrixBase::exp() in the
  * unsupported module MatrixFunctions computes the matrix exponential.
  *
  * Example: \include Cwise_exp.cpp
  * Output: \verbinclude Cwise_exp.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_exp">Math functions</a>, pow(), log(), sin(), cos()
  */
EIGEN_DEVICE_FUNC
inline const ExpReturnType
exp() const
{
  return ExpReturnType(derived());
}

/** \returns an expression of the coefficient-wise exponential of *this minus 1.
  *
  * In exact arithmetic, \c x.expm1() is equivalent to \c x.exp() - 1,
  * however, with finite precision, this function is much more accurate when \c x is close to zero.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_expm1">Math functions</a>, exp()
  */
EIGEN_DEVICE_FUNC
inline const Expm1ReturnType
expm1() const
{
  return Expm1ReturnType(derived());
}

/** \returns an expression of the coefficient-wise logarithm of *this.
  *
  * This function computes the coefficient-wise logarithm. The function MatrixBase::log() in the
  * unsupported module MatrixFunctions computes the matrix logarithm.
  *
  * Example: \include Cwise_log.cpp
  * Output: \verbinclude Cwise_log.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const LogReturnType
log() const
{
  return LogReturnType(derived());
}

/** \returns an expression of the coefficient-wise logarithm of 1 plus \c *this.
  *
  * In exact arithmetic, \c x.log() is equivalent to \c (x+1).log(),
  * however, with finite precision, this function is much more accurate when \c x is close to zero.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log1p">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const Log1pReturnType
log1p() const
{
  return Log1pReturnType(derived());
}

/** \returns an expression of the coefficient-wise base-10 logarithm of *this.
  *
  * This function computes the coefficient-wise base-10 logarithm.
  *
  * Example: \include Cwise_log10.cpp
  * Output: \verbinclude Cwise_log10.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log10">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const Log10ReturnType
log10() const
{
  return Log10ReturnType(derived());
}

/** \returns an expression of the coefficient-wise base-2 logarithm of *this.
  *
  * This function computes the coefficient-wise base-2 logarithm.
  *
  */
EIGEN_DEVICE_FUNC
inline const Log2ReturnType
log2() const
{
  return Log2ReturnType(derived());
}

/** \returns an expression of the coefficient-wise square root of *this.
  *
  * This function computes the coefficient-wise square root. The function MatrixBase::sqrt() in the
  * unsupported module MatrixFunctions computes the matrix square root.
  *
  * Example: \include Cwise_sqrt.cpp
  * Output: \verbinclude Cwise_sqrt.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sqrt">Math functions</a>, pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const SqrtReturnType
sqrt() const
{
  return SqrtReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse square root of *this.
  *
  * This function computes the coefficient-wise inverse square root.
  *
  * Example: \include Cwise_sqrt.cpp
  * Output: \verbinclude Cwise_sqrt.out
  *
  * \sa pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const RsqrtReturnType
rsqrt() const
{
  return RsqrtReturnType(derived());
}

/** \returns an expression of the coefficient-wise signum of *this.
  *
  * This function computes the coefficient-wise signum.
  *
  * Example: \include Cwise_sign.cpp
  * Output: \verbinclude Cwise_sign.out
  *
  * \sa pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const SignReturnType
sign() const
{
  return SignReturnType(derived());
}


/** \returns an expression of the coefficient-wise cosine of *this.
  *
  * This function computes the coefficient-wise cosine. The function MatrixBase::cos() in the
  * unsupported module MatrixFunctions computes the matrix cosine.
  *
  * Example: \include Cwise_cos.cpp
  * Output: \verbinclude Cwise_cos.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cos">Math functions</a>, sin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const CosReturnType
cos() const
{
  return CosReturnType(derived());
}


/** \returns an expression of the coefficient-wise sine of *this.
  *
  * This function computes the coefficient-wise sine. The function MatrixBase::sin() in the
  * unsupported module MatrixFunctions computes the matrix sine.
  *
  * Example: \include Cwise_sin.cpp
  * Output: \verbinclude Cwise_sin.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sin">Math functions</a>, cos(), asin()
  */
EIGEN_DEVICE_FUNC
inline const SinReturnType
sin() const
{
  return SinReturnType(derived());
}

/** \returns an expression of the coefficient-wise tan of *this.
  *
  * Example: \include Cwise_tan.cpp
  * Output: \verbinclude Cwise_tan.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_tan">Math functions</a>, cos(), sin()
  */
EIGEN_DEVICE_FUNC
inline const TanReturnType
tan() const
{
  return TanReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc tan of *this.
  *
  * Example: \include Cwise_atan.cpp
  * Output: \verbinclude Cwise_atan.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_atan">Math functions</a>, tan(), asin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const AtanReturnType
atan() const
{
  return AtanReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc cosine of *this.
  *
  * Example: \include Cwise_acos.cpp
  * Output: \verbinclude Cwise_acos.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_acos">Math functions</a>, cos(), asin()
  */
EIGEN_DEVICE_FUNC
inline const AcosReturnType
acos() const
{
  return AcosReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc sine of *this.
  *
  * Example: \include Cwise_asin.cpp
  * Output: \verbinclude Cwise_asin.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_asin">Math functions</a>, sin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const AsinReturnType
asin() const
{
  return AsinReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic tan of *this.
  *
  * Example: \include Cwise_tanh.cpp
  * Output: \verbinclude Cwise_tanh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_tanh">Math functions</a>, tan(), sinh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const TanhReturnType
tanh() const
{
  return TanhReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic sin of *this.
  *
  * Example: \include Cwise_sinh.cpp
  * Output: \verbinclude Cwise_sinh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sinh">Math functions</a>, sin(), tanh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const SinhReturnType
sinh() const
{
  return SinhReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic cos of *this.
  *
  * Example: \include Cwise_cosh.cpp
  * Output: \verbinclude Cwise_cosh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cosh">Math functions</a>, tanh(), sinh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const CoshReturnType
cosh() const
{
  return CoshReturnType(derived());
}

#if EIGEN_HAS_CXX11_MATH
/** \returns an expression of the coefficient-wise inverse hyperbolic tan of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_atanh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AtanhReturnType
atanh() const
{
  return AtanhReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse hyperbolic sin of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_asinh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AsinhReturnType
asinh() const
{
  return AsinhReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse hyperbolic cos of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_acosh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AcoshReturnType
acosh() const
{
  return AcoshReturnType(derived());
}
#endif

/** \returns an expression of the coefficient-wise logistic of *this.
  */
EIGEN_DEVICE_FUNC
inline const LogisticReturnType
logistic() const
{
  return LogisticReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse of *this.
  *
  * Example: \include Cwise_inverse.cpp
  * Output: \verbinclude Cwise_inverse.out
  *
  * \sa operator/(), operator*()
  */
EIGEN_DEVICE_FUNC
inline const InverseReturnType
inverse() const
{
  return InverseReturnType(derived());
}

/** \returns an expression of the coefficient-wise square of *this.
  *
  * Example: \include Cwise_square.cpp
  * Output: \verbinclude Cwise_square.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_squareE">Math functions</a>, abs2(), cube(), pow()
  */
EIGEN_DEVICE_FUNC
inline const SquareReturnType
square() const
{
  return SquareReturnType(derived());
}

/** \returns an expression of the coefficient-wise cube of *this.
  *
  * Example: \include Cwise_cube.cpp
  * Output: \verbinclude Cwise_cube.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cube">Math functions</a>, square(), pow()
  */
EIGEN_DEVICE_FUNC
inline const CubeReturnType
cube() const
{
  return CubeReturnType(derived());
}

/** \returns an expression of the coefficient-wise rint of *this.
  *
  * Example: \include Cwise_rint.cpp
  * Output: \verbinclude Cwise_rint.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_rint">Math functions</a>, ceil(), floor()
  */
EIGEN_DEVICE_FUNC
inline const RintReturnType
rint() const
{
  return RintReturnType(derived());
}

/** \returns an expression of the coefficient-wise round of *this.
  *
  * Example: \include Cwise_round.cpp
  * Output: \verbinclude Cwise_round.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_round">Math functions</a>, ceil(), floor()
  */
EIGEN_DEVICE_FUNC
inline const RoundReturnType
round() const
{
  return RoundReturnType(derived());
}

/** \returns an expression of the coefficient-wise floor of *this.
  *
  * Example: \include Cwise_floor.cpp
  * Output: \verbinclude Cwise_floor.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_floor">Math functions</a>, ceil(), round()
  */
EIGEN_DEVICE_FUNC
inline const FloorReturnType
floor() const
{
  return FloorReturnType(derived());
}

/** \returns an expression of the coefficient-wise ceil of *this.
  *
  * Example: \include Cwise_ceil.cpp
  * Output: \verbinclude Cwise_ceil.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_ceil">Math functions</a>, floor(), round()
  */
EIGEN_DEVICE_FUNC
inline const CeilReturnType
ceil() const
{
  return CeilReturnType(derived());
}

template<int N> struct ShiftRightXpr {
  typedef CwiseUnaryOp<internal::scalar_shift_right_op<Scalar, N>, const Derived> Type;
};

/** \returns an expression of \c *this with the \a Scalar type arithmetically
  * shifted right by \a N bit positions.
  *
  * The template parameter \a N specifies the number of bit positions to shift.
  * 
  * \sa shiftLeft()
  */
template<int N>
EIGEN_DEVICE_FUNC
typename ShiftRightXpr<N>::Type
shiftRight() const
{
  return typename ShiftRightXpr<N>::Type(derived());
}


template<int N> struct ShiftLeftXpr {
  typedef CwiseUnaryOp<internal::scalar_shift_left_op<Scalar, N>, const Derived> Type;
};

/** \returns an expression of \c *this with the \a Scalar type logically
  * shifted left by \a N bit positions.
  *
  * The template parameter \a N specifies the number of bit positions to shift.
  *
  * \sa shiftRight()
  */
template<int N>
EIGEN_DEVICE_FUNC
typename ShiftLeftXpr<N>::Type
shiftLeft() const
{
  return typename ShiftLeftXpr<N>::Type(derived());
}

/** \returns an expression of the coefficient-wise isnan of *this.
  *
  * Example: \include Cwise_isNaN.cpp
  * Output: \verbinclude Cwise_isNaN.out
  *
  * \sa isfinite(), isinf()
  */
EIGEN_DEVICE_FUNC
inline const IsNaNReturnType
isNaN() const
{
  return IsNaNReturnType(derived());
}

/** \returns an expression of the coefficient-wise isinf of *this.
  *
  * Example: \include Cwise_isInf.cpp
  * Output: \verbinclude Cwise_isInf.out
  *
  * \sa isnan(), isfinite()
  */
EIGEN_DEVICE_FUNC
inline const IsInfReturnType
isInf() const
{
  return IsInfReturnType(derived());
}

/** \returns an expression of the coefficient-wise isfinite of *this.
  *
  * Example: \include Cwise_isFinite.cpp
  * Output: \verbinclude Cwise_isFinite.out
  *
  * \sa isnan(), isinf()
  */
EIGEN_DEVICE_FUNC
inline const IsFiniteReturnType
isFinite() const
{
  return IsFiniteReturnType(derived());
}

/** \returns an expression of the coefficient-wise ! operator of *this
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_not.cpp
  * Output: \verbinclude Cwise_boolean_not.out
  *
  * \sa operator!=()
  */
EIGEN_DEVICE_FUNC
inline const BooleanNotReturnType
operator!() const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return BooleanNotReturnType(derived());
}


// --- SpecialFunctions module ---

typedef CwiseUnaryOp<internal::scalar_lgamma_op<Scalar>, const Derived> LgammaReturnType;
typedef CwiseUnaryOp<internal::scalar_digamma_op<Scalar>, const Derived> DigammaReturnType;
typedef CwiseUnaryOp<internal::scalar_erf_op<Scalar>, const Derived> ErfReturnType;
typedef CwiseUnaryOp<internal::scalar_erfc_op<Scalar>, const Derived> ErfcReturnType;
typedef CwiseUnaryOp<internal::scalar_ndtri_op<Scalar>, const Derived> NdtriReturnType;

/** \cpp11 \returns an expression of the coefficient-wise ln(|gamma(*this)|).
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of lgamma(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_lgamma">Math functions</a>, digamma()
  */
EIGEN_DEVICE_FUNC
inline const LgammaReturnType
lgamma() const
{
  return LgammaReturnType(derived());
}

/** \returns an expression of the coefficient-wise digamma (psi, derivative of lgamma).
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types. To support other scalar types,
  * the user has to provide implementations of digamma(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_digamma">Math functions</a>, Eigen::digamma(), Eigen::polygamma(), lgamma()
  */
EIGEN_DEVICE_FUNC
inline const DigammaReturnType
digamma() const
{
  return DigammaReturnType(derived());
}

/** \cpp11 \returns an expression of the coefficient-wise Gauss error
  * function of *this.
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of erf(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_erf">Math functions</a>, erfc()
  */
EIGEN_DEVICE_FUNC
inline const ErfReturnType
erf() const
{
  return ErfReturnType(derived());
}

/** \cpp11 \returns an expression of the coefficient-wise Complementary error
  * function of *this.
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of erfc(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_erfc">Math functions</a>, erf()
  */
EIGEN_DEVICE_FUNC
inline const ErfcReturnType
erfc() const
{
  return ErfcReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse of the CDF of the Normal distribution function
  * function of *this.
  *
  * \specialfunctions_module
  * 
  * In other words, considering `x = ndtri(y)`, it returns the argument, x, for which the area under the
  * Gaussian probability density function (integrated from minus infinity to x) is equal to y.
  *
  * \note This function supports only float and double scalar types. To support other scalar types,
  * the user has to provide implementations of ndtri(T) for any scalar type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_ndtri">Math functions</a>
  */
EIGEN_DEVICE_FUNC
inline const NdtriReturnType
ndtri() const
{
  return NdtriReturnType(derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/BlockMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARSED_BY_DOXYGEN

/// \internal expression type of a column */
typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, 1, !IsRowMajor> ColXpr;
typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, 1, !IsRowMajor> ConstColXpr;
/// \internal expression type of a row */
typedef Block<Derived, 1, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> RowXpr;
typedef const Block<const Derived, 1, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> ConstRowXpr;
/// \internal expression type of a block of whole columns */
typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, Dynamic, !IsRowMajor> ColsBlockXpr;
typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, Dynamic, !IsRowMajor> ConstColsBlockXpr;
/// \internal expression type of a block of whole rows */
typedef Block<Derived, Dynamic, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> RowsBlockXpr;
typedef const Block<const Derived, Dynamic, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> ConstRowsBlockXpr;
/// \internal expression type of a block of whole columns */
template<int N> struct NColsBlockXpr { typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, N, !IsRowMajor> Type; };
template<int N> struct ConstNColsBlockXpr { typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, N, !IsRowMajor> Type; };
/// \internal expression type of a block of whole rows */
template<int N> struct NRowsBlockXpr { typedef Block<Derived, N, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> Type; };
template<int N> struct ConstNRowsBlockXpr { typedef const Block<const Derived, N, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> Type; };
/// \internal expression of a block */
typedef Block<Derived> BlockXpr;
typedef const Block<const Derived> ConstBlockXpr;
/// \internal expression of a block of fixed sizes */
template<int Rows, int Cols> struct FixedBlockXpr { typedef Block<Derived,Rows,Cols> Type; };
template<int Rows, int Cols> struct ConstFixedBlockXpr { typedef Block<const Derived,Rows,Cols> Type; };

typedef VectorBlock<Derived> SegmentReturnType;
typedef const VectorBlock<const Derived> ConstSegmentReturnType;
template<int Size> struct FixedSegmentReturnType { typedef VectorBlock<Derived, Size> Type; };
template<int Size> struct ConstFixedSegmentReturnType { typedef const VectorBlock<const Derived, Size> Type; };

/// \internal inner-vector
typedef Block<Derived,IsRowMajor?1:Dynamic,IsRowMajor?Dynamic:1,true>       InnerVectorReturnType;
typedef Block<const Derived,IsRowMajor?1:Dynamic,IsRowMajor?Dynamic:1,true> ConstInnerVectorReturnType;

/// \internal set of inner-vectors
typedef Block<Derived,Dynamic,Dynamic,true> InnerVectorsReturnType;
typedef Block<const Derived,Dynamic,Dynamic,true> ConstInnerVectorsReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of a block in \c *this with either dynamic or fixed sizes.
///
/// \param  startRow  the first row in the block
/// \param  startCol  the first column in the block
/// \param  blockRows number of rows in the block, specified at either run-time or compile-time
/// \param  blockCols number of columns in the block, specified at either run-time or compile-time
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example using runtime (aka dynamic) sizes: \include MatrixBase_block_int_int_int_int.cpp
/// Output: \verbinclude MatrixBase_block_int_int_int_int.out
///
/// \newin{3.4}:
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. In the later case, \c n plays the role of a runtime fallback value in case \c N equals Eigen::Dynamic.
/// Here is an example with a fixed number of rows \c NRows and dynamic number of columns \c cols:
/// \code
/// mat.block(i,j,fix<NRows>,cols)
/// \endcode
///
/// This function thus fully covers the features offered by the following overloads block<NRows,NCols>(Index, Index),
/// and block<NRows,NCols>(Index, Index, Index, Index) that are thus obsolete. Indeed, this generic version avoids
/// redundancy, it preserves the argument order, and prevents the need to rely on the template keyword in templated code.
///
/// but with less redundancy and more consistency as it does not modify the argument order
/// and seamlessly enable hybrid fixed/dynamic sizes.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size matrix, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block, fix, fix<N>(int)
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
block(Index startRow, Index startCol, NRowsType blockRows, NColsType blockCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type(
            derived(), startRow, startCol, internal::get_runtime_value(blockRows), internal::get_runtime_value(blockCols));
}

/// This is the const version of block(Index,Index,NRowsType,NColsType)
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
block(Index startRow, Index startCol, NRowsType blockRows, NColsType blockCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type(
            derived(), startRow, startCol, internal::get_runtime_value(blockRows), internal::get_runtime_value(blockCols));
}



/// \returns a expression of a top-right corner of \c *this with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example with dynamic sizes: \include MatrixBase_topRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_topRightCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
topRightCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(cCols), internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of topRightCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
topRightCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(cCols), internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size top-right corner of \c *this.
///
/// \tparam CRows the number of rows in the corner
/// \tparam CCols the number of columns in the corner
///
/// Example: \include MatrixBase_template_int_int_topRightCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topRightCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block, block<int,int>(Index,Index)
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topRightCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - CCols);
}

/// This is the const version of topRightCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topRightCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - CCols);
}

/// \returns an expression of a top-right corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_topRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topRightCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topRightCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - cCols, cRows, cCols);
}

/// This is the const version of topRightCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topRightCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - cCols, cRows, cCols);
}



/// \returns an expression of a top-left corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_topLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_topLeftCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
topLeftCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of topLeftCorner(Index, Index).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
topLeftCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size top-left corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_topLeftCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topLeftCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topLeftCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0);
}

/// This is the const version of topLeftCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topLeftCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0);
}

/// \returns an expression of a top-left corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_topLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topLeftCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topLeftCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0, cRows, cCols);
}

/// This is the const version of topLeftCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topLeftCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0, cRows, cCols);
}



/// \returns an expression of a bottom-right corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_bottomRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_bottomRightCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
bottomRightCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), cols() - internal::get_runtime_value(cCols),
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of bottomRightCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
bottomRightCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), cols() - internal::get_runtime_value(cCols),
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size bottom-right corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_bottomRightCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomRightCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomRightCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, cols() - CCols);
}

/// This is the const version of bottomRightCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomRightCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, cols() - CCols);
}

/// \returns an expression of a bottom-right corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_bottomRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomRightCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomRightCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, cols() - cCols, cRows, cCols);
}

/// This is the const version of bottomRightCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomRightCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, cols() - cCols, cRows, cCols);
}



/// \returns an expression of a bottom-left corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_bottomLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_bottomLeftCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
bottomLeftCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), 0,
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of bottomLeftCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename ConstFixedBlockXpr<...,...>::Type
#endif
bottomLeftCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), 0,
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size bottom-left corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_bottomLeftCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomLeftCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomLeftCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, 0);
}

/// This is the const version of bottomLeftCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomLeftCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, 0);
}

/// \returns an expression of a bottom-left corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_bottomLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomLeftCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomLeftCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, 0, cRows, cCols);
}

/// This is the const version of bottomLeftCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomLeftCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, 0, cRows, cCols);
}



/// \returns a block consisting of the top rows of \c *this.
///
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include MatrixBase_topRows_int.cpp
/// Output: \verbinclude MatrixBase_topRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
topRows(NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of topRows(NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
topRows(NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of the top rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_topRows.cpp
/// Output: \verbinclude MatrixBase_template_int_topRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type topRows(Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), 0, 0, n, cols());
}

/// This is the const version of topRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type topRows(Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), 0, 0, n, cols());
}



/// \returns a block consisting of the bottom rows of \c *this.
///
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include MatrixBase_bottomRows_int.cpp
/// Output: \verbinclude MatrixBase_bottomRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
bottomRows(NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(n), 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of bottomRows(NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
bottomRows(NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(n), 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of the bottom rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_bottomRows.cpp
/// Output: \verbinclude MatrixBase_template_int_bottomRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type bottomRows(Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), rows() - n, 0, n, cols());
}

/// This is the const version of bottomRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type bottomRows(Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), rows() - n, 0, n, cols());
}



/// \returns a block consisting of a range of rows of \c *this.
///
/// \param startRow the index of the first row in the block
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include DenseBase_middleRows_int.cpp
/// Output: \verbinclude DenseBase_middleRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
middleRows(Index startRow, NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), startRow, 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of middleRows(Index,NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
middleRows(Index startRow, NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), startRow, 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of a range of rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param startRow the index of the first row in the block
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include DenseBase_template_int_middleRows.cpp
/// Output: \verbinclude DenseBase_template_int_middleRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type middleRows(Index startRow, Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), startRow, 0, n, cols());
}

/// This is the const version of middleRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type middleRows(Index startRow, Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), startRow, 0, n, cols());
}



/// \returns a block consisting of the left columns of \c *this.
///
/// \param n the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_leftCols_int.cpp
/// Output: \verbinclude MatrixBase_leftCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
leftCols(NColsType n)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, rows(), internal::get_runtime_value(n));
}

/// This is the const version of leftCols(NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
leftCols(NColsType n) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, rows(), internal::get_runtime_value(n));
}

/// \returns a block consisting of the left columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_leftCols.cpp
/// Output: \verbinclude MatrixBase_template_int_leftCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type leftCols(Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, 0, rows(), n);
}

/// This is the const version of leftCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type leftCols(Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, 0, rows(), n);
}



/// \returns a block consisting of the right columns of \c *this.
///
/// \param n the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_rightCols_int.cpp
/// Output: \verbinclude MatrixBase_rightCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
rightCols(NColsType n)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(n), rows(), internal::get_runtime_value(n));
}

/// This is the const version of rightCols(NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
rightCols(NColsType n) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(n), rows(), internal::get_runtime_value(n));
}

/// \returns a block consisting of the right columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_rightCols.cpp
/// Output: \verbinclude MatrixBase_template_int_rightCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type rightCols(Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, cols() - n, rows(), n);
}

/// This is the const version of rightCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type rightCols(Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, cols() - n, rows(), n);
}



/// \returns a block consisting of a range of columns of \c *this.
///
/// \param startCol the index of the first column in the block
/// \param numCols the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include DenseBase_middleCols_int.cpp
/// Output: \verbinclude DenseBase_middleCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
middleCols(Index startCol, NColsType numCols)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, startCol, rows(), internal::get_runtime_value(numCols));
}

/// This is the const version of middleCols(Index,NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
middleCols(Index startCol, NColsType numCols) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, startCol, rows(), internal::get_runtime_value(numCols));
}

/// \returns a block consisting of a range of columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param startCol the index of the first column in the block
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include DenseBase_template_int_middleCols.cpp
/// Output: \verbinclude DenseBase_template_int_middleCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type middleCols(Index startCol, Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, startCol, rows(), n);
}

/// This is the const version of middleCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type middleCols(Index startCol, Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, startCol, rows(), n);
}



/// \returns a fixed-size expression of a block of \c *this.
///
/// The template parameters \a NRows and \a NCols are the number of
/// rows and columns in the block.
///
/// \param startRow the first row in the block
/// \param startCol the first column in the block
///
/// Example: \include MatrixBase_block_int_int.cpp
/// Output: \verbinclude MatrixBase_block_int_int.out
///
/// \note The usage of of this overload is discouraged from %Eigen 3.4, better used the generic
/// block(Index,Index,NRowsType,NColsType), here is the one-to-one equivalence:
/// \code
/// mat.template block<NRows,NCols>(i,j)  <-->  mat.block(i,j,fix<NRows>,fix<NCols>)
/// \endcode
///
/// \note since block is a templated member, the keyword template has to be used
/// if the matrix type is also a template parameter: \code m.template block<3,3>(1,1); \endcode
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol)
{
  return typename FixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol);
}

/// This is the const version of block<>(Index, Index). */
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol) const
{
  return typename ConstFixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol);
}

/// \returns an expression of a block of \c *this.
///
/// \tparam NRows number of rows in block as specified at compile-time
/// \tparam NCols number of columns in block as specified at compile-time
/// \param  startRow  the first row in the block
/// \param  startCol  the first column in the block
/// \param  blockRows number of rows in block as specified at run-time
/// \param  blockCols number of columns in block as specified at run-time
///
/// This function is mainly useful for blocks where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a blockRows should equal \a NRows unless
/// \a NRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_block_int_int_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_block_int_int_int_int.out
///
/// \note The usage of of this overload is discouraged from %Eigen 3.4, better used the generic
/// block(Index,Index,NRowsType,NColsType), here is the one-to-one complete equivalence:
/// \code
/// mat.template block<NRows,NCols>(i,j,rows,cols)     <-->  mat.block(i,j,fix<NRows>(rows),fix<NCols>(cols))
/// \endcode
/// If we known that, e.g., NRows==Dynamic and NCols!=Dynamic, then the equivalence becomes:
/// \code
/// mat.template block<Dynamic,NCols>(i,j,rows,NCols)  <-->  mat.block(i,j,rows,fix<NCols>)
/// \endcode
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol,
                                                  Index blockRows, Index blockCols)
{
  return typename FixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol, blockRows, blockCols);
}

/// This is the const version of block<>(Index, Index, Index, Index).
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol,
                                                              Index blockRows, Index blockCols) const
{
  return typename ConstFixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol, blockRows, blockCols);
}

/// \returns an expression of the \a i-th column of \c *this. Note that the numbering starts at 0.
///
/// Example: \include MatrixBase_col.cpp
/// Output: \verbinclude MatrixBase_col.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
/**
  * \sa row(), class Block */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ColXpr col(Index i)
{
  return ColXpr(derived(), i);
}

/// This is the const version of col().
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ConstColXpr col(Index i) const
{
  return ConstColXpr(derived(), i);
}

/// \returns an expression of the \a i-th row of \c *this. Note that the numbering starts at 0.
///
/// Example: \include MatrixBase_row.cpp
/// Output: \verbinclude MatrixBase_row.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
/**
  * \sa col(), class Block */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
RowXpr row(Index i)
{
  return RowXpr(derived(), i);
}

/// This is the const version of row(). */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ConstRowXpr row(Index i) const
{
  return ConstRowXpr(derived(), i);
}

/// \returns an expression of a segment (i.e. a vector block) in \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param start the first coefficient in the segment
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_segment_int_int.cpp
/// Output: \verbinclude MatrixBase_segment_int_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa block(Index,Index,NRowsType,NColsType), fix<N>, fix<N>(int), class Block
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
segment(Index start, NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), start, internal::get_runtime_value(n));
}


/// This is the const version of segment(Index,NType).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
segment(Index start, NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), start, internal::get_runtime_value(n));
}

/// \returns an expression of the first coefficients of \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_start_int.cpp
/// Output: \verbinclude MatrixBase_start_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa class Block, block(Index,Index)
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
head(NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
              (derived(), 0, internal::get_runtime_value(n));
}

/// This is the const version of head(NType).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
head(NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), 0, internal::get_runtime_value(n));
}

/// \returns an expression of a last coefficients of \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_end_int.cpp
/// Output: \verbinclude MatrixBase_end_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa class Block, block(Index,Index)
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
tail(NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), this->size() - internal::get_runtime_value(n), internal::get_runtime_value(n));
}

/// This is the const version of tail(Index).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
tail(NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), this->size() - internal::get_runtime_value(n), internal::get_runtime_value(n));
}

/// \returns a fixed-size expression of a segment (i.e. a vector block) in \c *this
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param start the index of the first element in the segment
/// \param n the number of coefficients in the segment as specified at compile-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_segment.cpp
/// Output: \verbinclude MatrixBase_template_int_segment.out
///
/// \sa segment(Index,NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type segment(Index start, Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), start, n);
}

/// This is the const version of segment<int>(Index).
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type segment(Index start, Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), start, n);
}

/// \returns a fixed-size expression of the first coefficients of \c *this.
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param  n the number of coefficients in the segment as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_start.cpp
/// Output: \verbinclude MatrixBase_template_int_start.out
///
/// \sa head(NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type head(Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), 0, n);
}

/// This is the const version of head<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type head(Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), 0, n);
}

/// \returns a fixed-size expression of the last coefficients of \c *this.
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param  n the number of coefficients in the segment as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_end.cpp
/// Output: \verbinclude MatrixBase_template_int_end.out
///
/// \sa tail(NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type tail(Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), size() - n);
}

/// This is the const version of tail<int>.
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type tail(Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), size() - n);
}

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major).
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
InnerVectorReturnType innerVector(Index outer)
{ return InnerVectorReturnType(derived(), outer); }

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major). Read-only.
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const ConstInnerVectorReturnType innerVector(Index outer) const
{ return ConstInnerVectorReturnType(derived(), outer); }

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major).
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
InnerVectorsReturnType
innerVectors(Index outerStart, Index outerSize)
{
  return Block<Derived,Dynamic,Dynamic,true>(derived(),
                                             IsRowMajor ? outerStart : 0, IsRowMajor ? 0 : outerStart,
                                             IsRowMajor ? outerSize : rows(), IsRowMajor ? cols() : outerSize);

}

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major). Read-only.
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const ConstInnerVectorsReturnType
innerVectors(Index outerStart, Index outerSize) const
{
  return Block<const Derived,Dynamic,Dynamic,true>(derived(),
                                                  IsRowMajor ? outerStart : 0, IsRowMajor ? 0 : outerStart,
                                                  IsRowMajor ? outerSize : rows(), IsRowMajor ? cols() : outerSize);

}

/** \returns the i-th subvector (column or vector) according to the \c Direction
  * \sa subVectors()
  */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename internal::conditional<Direction==Vertical,ColXpr,RowXpr>::type
subVector(Index i)
{
  return typename internal::conditional<Direction==Vertical,ColXpr,RowXpr>::type(derived(),i);
}

/** This is the const version of subVector(Index) */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename internal::conditional<Direction==Vertical,ConstColXpr,ConstRowXpr>::type
subVector(Index i) const
{
  return typename internal::conditional<Direction==Vertical,ConstColXpr,ConstRowXpr>::type(derived(),i);
}

/** \returns the number of subvectors (rows or columns) in the direction \c Direction
  * \sa subVector(Index)
  */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
Index subVectors() const
{ return (Direction==Vertical)?cols():rows(); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/CommonCwiseBinaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing common coefficient wise functions.

/** \returns an expression of the difference of \c *this and \a other
  *
  * \note If you want to substract a given scalar from all coefficients, see Cwise::operator-().
  *
  * \sa class CwiseBinaryOp, operator-=()
  */
EIGEN_MAKE_CWISE_BINARY_OP(operator-,difference)

/** \returns an expression of the sum of \c *this and \a other
  *
  * \note If you want to add a given scalar to all coefficients, see Cwise::operator+().
  *
  * \sa class CwiseBinaryOp, operator+=()
  */
EIGEN_MAKE_CWISE_BINARY_OP(operator+,sum)

/** \returns an expression of a custom coefficient-wise operator \a func of *this and \a other
  *
  * The template parameter \a CustomBinaryOp is the type of the functor
  * of the custom operator (see class CwiseBinaryOp for an example)
  *
  * Here is an example illustrating the use of custom functors:
  * \include class_CwiseBinaryOp.cpp
  * Output: \verbinclude class_CwiseBinaryOp.out
  *
  * \sa class CwiseBinaryOp, operator+(), operator-(), cwiseProduct()
  */
template<typename CustomBinaryOp, typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>
binaryExpr(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other, const CustomBinaryOp& func = CustomBinaryOp()) const
{
  return CwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>(derived(), other.derived(), func);
}


#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator*,product)
#else
/** \returns an expression of \c *this scaled by the scalar factor \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_product_op<Scalar,T>,Derived,Constant<T> > operator*(const T& scalar) const;
/** \returns an expression of \a expr scaled by the scalar factor \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_product_op<T,Scalar>,Constant<T>,Derived> operator*(const T& scalar, const StorageBaseType& expr);
#endif



#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(operator/,quotient)
#else
/** \returns an expression of \c *this divided by the scalar value \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_quotient_op<Scalar,T>,Derived,Constant<T> > operator/(const T& scalar) const;
#endif

/** \returns an expression of the coefficient-wise boolean \b and operator of \c *this and \a other
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_and.cpp
  * Output: \verbinclude Cwise_boolean_and.out
  *
  * \sa operator||(), select()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>
operator&&(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>(derived(),other.derived());
}

/** \returns an expression of the coefficient-wise boolean \b or operator of \c *this and \a other
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_or.cpp
  * Output: \verbinclude Cwise_boolean_or.out
  *
  * \sa operator&&(), select()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>
operator||(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>(derived(),other.derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/CommonCwiseUnaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing common coefficient wise functions.

#ifndef EIGEN_PARSED_BY_DOXYGEN

/** \internal the return type of conjugate() */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    const CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, const Derived>,
                    const Derived&
                  >::type ConjugateReturnType;
/** \internal the return type of real() const */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    const CwiseUnaryOp<internal::scalar_real_op<Scalar>, const Derived>,
                    const Derived&
                  >::type RealReturnType;
/** \internal the return type of real() */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    CwiseUnaryView<internal::scalar_real_ref_op<Scalar>, Derived>,
                    Derived&
                  >::type NonConstRealReturnType;
/** \internal the return type of imag() const */
typedef CwiseUnaryOp<internal::scalar_imag_op<Scalar>, const Derived> ImagReturnType;
/** \internal the return type of imag() */
typedef CwiseUnaryView<internal::scalar_imag_ref_op<Scalar>, Derived> NonConstImagReturnType;

typedef CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const Derived> NegativeReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of the opposite of \c *this
///
EIGEN_DOC_UNARY_ADDONS(operator-,opposite)
///
EIGEN_DEVICE_FUNC
inline const NegativeReturnType
operator-() const { return NegativeReturnType(derived()); }


template<class NewType> struct CastXpr { typedef typename internal::cast_return_type<Derived,const CwiseUnaryOp<internal::scalar_cast_op<Scalar, NewType>, const Derived> >::type Type; };

/// \returns an expression of \c *this with the \a Scalar type casted to
/// \a NewScalar.
///
/// The template parameter \a NewScalar is the type we are casting the scalars to.
///
EIGEN_DOC_UNARY_ADDONS(cast,conversion function)
///
/// \sa class CwiseUnaryOp
///
template<typename NewType>
EIGEN_DEVICE_FUNC
typename CastXpr<NewType>::Type
cast() const
{
  return typename CastXpr<NewType>::Type(derived());
}

/// \returns an expression of the complex conjugate of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(conjugate,complex conjugate)
///
/// \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_conj">Math functions</a>, MatrixBase::adjoint()
EIGEN_DEVICE_FUNC
inline ConjugateReturnType
conjugate() const
{
  return ConjugateReturnType(derived());
}

/// \returns an expression of the complex conjugate of \c *this if Cond==true, returns derived() otherwise.
///
EIGEN_DOC_UNARY_ADDONS(conjugate,complex conjugate)
///
/// \sa conjugate()
template<bool Cond>
EIGEN_DEVICE_FUNC
inline typename internal::conditional<Cond,ConjugateReturnType,const Derived&>::type
conjugateIf() const
{
  typedef typename internal::conditional<Cond,ConjugateReturnType,const Derived&>::type ReturnType;
  return ReturnType(derived());
}

/// \returns a read-only expression of the real part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(real,real part function)
///
/// \sa imag()
EIGEN_DEVICE_FUNC
inline RealReturnType
real() const { return RealReturnType(derived()); }

/// \returns an read-only expression of the imaginary part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(imag,imaginary part function)
///
/// \sa real()
EIGEN_DEVICE_FUNC
inline const ImagReturnType
imag() const { return ImagReturnType(derived()); }

/// \brief Apply a unary operator coefficient-wise
/// \param[in]  func  Functor implementing the unary operator
/// \tparam  CustomUnaryOp Type of \a func
/// \returns An expression of a custom coefficient-wise unary operator \a func of *this
///
/// The function \c ptr_fun() from the C++ standard library can be used to make functors out of normal functions.
///
/// Example:
/// \include class_CwiseUnaryOp_ptrfun.cpp
/// Output: \verbinclude class_CwiseUnaryOp_ptrfun.out
///
/// Genuine functors allow for more possibilities, for instance it may contain a state.
///
/// Example:
/// \include class_CwiseUnaryOp.cpp
/// Output: \verbinclude class_CwiseUnaryOp.out
///
EIGEN_DOC_UNARY_ADDONS(unaryExpr,unary function)
///
/// \sa unaryViewExpr, binaryExpr, class CwiseUnaryOp
///
template<typename CustomUnaryOp>
EIGEN_DEVICE_FUNC
inline const CwiseUnaryOp<CustomUnaryOp, const Derived>
unaryExpr(const CustomUnaryOp& func = CustomUnaryOp()) const
{
  return CwiseUnaryOp<CustomUnaryOp, const Derived>(derived(), func);
}

/// \returns an expression of a custom coefficient-wise unary operator \a func of *this
///
/// The template parameter \a CustomUnaryOp is the type of the functor
/// of the custom unary operator.
///
/// Example:
/// \include class_CwiseUnaryOp.cpp
/// Output: \verbinclude class_CwiseUnaryOp.out
///
EIGEN_DOC_UNARY_ADDONS(unaryViewExpr,unary function)
///
/// \sa unaryExpr, binaryExpr class CwiseUnaryOp
///
template<typename CustomViewOp>
EIGEN_DEVICE_FUNC
inline const CwiseUnaryView<CustomViewOp, const Derived>
unaryViewExpr(const CustomViewOp& func = CustomViewOp()) const
{
  return CwiseUnaryView<CustomViewOp, const Derived>(derived(), func);
}

/// \returns a non const expression of the real part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(real,real part function)
///
/// \sa imag()
EIGEN_DEVICE_FUNC
inline NonConstRealReturnType
real() { return NonConstRealReturnType(derived()); }

/// \returns a non const expression of the imaginary part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(imag,imaginary part function)
///
/// \sa real()
EIGEN_DEVICE_FUNC
inline NonConstImagReturnType
imag() { return NonConstImagReturnType(derived()); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/IndexedViewMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if !defined(EIGEN_PARSED_BY_DOXYGEN)

// This file is automatically included twice to generate const and non-const versions

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#define EIGEN_INDEXED_VIEW_METHOD_CONST const
#define EIGEN_INDEXED_VIEW_METHOD_TYPE  ConstIndexedViewType
#else
#define EIGEN_INDEXED_VIEW_METHOD_CONST
#define EIGEN_INDEXED_VIEW_METHOD_TYPE IndexedViewType
#endif

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
protected:

// define some aliases to ease readability

template<typename Indices>
struct IvcRowType : public internal::IndexedViewCompatibleType<Indices,RowsAtCompileTime> {};

template<typename Indices>
struct IvcColType : public internal::IndexedViewCompatibleType<Indices,ColsAtCompileTime> {};

template<typename Indices>
struct IvcType : public internal::IndexedViewCompatibleType<Indices,SizeAtCompileTime> {};

typedef typename internal::IndexedViewCompatibleType<Index,1>::type IvcIndex;

template<typename Indices>
typename IvcRowType<Indices>::type
ivcRow(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,RowsAtCompileTime>(derived().rows()),Specialized);
}

template<typename Indices>
typename IvcColType<Indices>::type
ivcCol(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,ColsAtCompileTime>(derived().cols()),Specialized);
}

template<typename Indices>
typename IvcColType<Indices>::type
ivcSize(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,SizeAtCompileTime>(derived().size()),Specialized);
}

public:

#endif

template<typename RowIndices, typename ColIndices>
struct EIGEN_INDEXED_VIEW_METHOD_TYPE {
  typedef IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,
                      typename IvcRowType<RowIndices>::type,
                      typename IvcColType<ColIndices>::type> type;
};

// This is the generic version

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsIndexedView,
  typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type >::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type
            (derived(), ivcRow(rowIndices), ivcCol(colIndices));
}

// The following overload returns a Block<> object

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsBlock,
  typename internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::BlockType>::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  typedef typename internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::BlockType BlockType;
  typename IvcRowType<RowIndices>::type actualRowIndices = ivcRow(rowIndices);
  typename IvcColType<ColIndices>::type actualColIndices = ivcCol(colIndices);
  return BlockType(derived(),
                   internal::first(actualRowIndices),
                   internal::first(actualColIndices),
                   internal::size(actualRowIndices),
                   internal::size(actualColIndices));
}

// The following overload returns a Scalar

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsScalar,
  CoeffReturnType >::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return Base::operator()(internal::eval_expr_given_size(rowIndices,rows()),internal::eval_expr_given_size(colIndices,cols()));
}

#if EIGEN_HAS_STATIC_ARRAY_TEMPLATE

// The following three overloads are needed to handle raw Index[N] arrays.

template<typename RowIndicesT, std::size_t RowIndicesN, typename ColIndices>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],typename IvcColType<ColIndices>::type>
operator()(const RowIndicesT (&rowIndices)[RowIndicesN], const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],typename IvcColType<ColIndices>::type>
                    (derived(), rowIndices, ivcCol(colIndices));
}

template<typename RowIndices, typename ColIndicesT, std::size_t ColIndicesN>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcRowType<RowIndices>::type, const ColIndicesT (&)[ColIndicesN]>
operator()(const RowIndices& rowIndices, const ColIndicesT (&colIndices)[ColIndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcRowType<RowIndices>::type,const ColIndicesT (&)[ColIndicesN]>
                    (derived(), ivcRow(rowIndices), colIndices);
}

template<typename RowIndicesT, std::size_t RowIndicesN, typename ColIndicesT, std::size_t ColIndicesN>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN], const ColIndicesT (&)[ColIndicesN]>
operator()(const RowIndicesT (&rowIndices)[RowIndicesN], const ColIndicesT (&colIndices)[ColIndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],const ColIndicesT (&)[ColIndicesN]>
                    (derived(), rowIndices, colIndices);
}

#endif // EIGEN_HAS_STATIC_ARRAY_TEMPLATE

// Overloads for 1D vectors/arrays

template<typename Indices>
typename internal::enable_if<
  IsRowMajor && (!(internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1 || internal::is_valid_index_type<Indices>::value)),
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,typename IvcType<Indices>::type> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,typename IvcType<Indices>::type>
            (derived(), IvcIndex(0), ivcCol(indices));
}

template<typename Indices>
typename internal::enable_if<
  (!IsRowMajor) && (!(internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1 || internal::is_valid_index_type<Indices>::value)),
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcType<Indices>::type,IvcIndex> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcType<Indices>::type,IvcIndex>
            (derived(), ivcRow(indices), IvcIndex(0));
}

template<typename Indices>
typename internal::enable_if<
  (internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1) && (!internal::is_valid_index_type<Indices>::value) && (!symbolic::is_symbolic<Indices>::value),
  VectorBlock<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,internal::array_size<Indices>::value> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  typename IvcType<Indices>::type actualIndices = ivcSize(indices);
  return VectorBlock<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,internal::array_size<Indices>::value>
            (derived(), internal::first(actualIndices), internal::size(actualIndices));
}

template<typename IndexType>
typename internal::enable_if<symbolic::is_symbolic<IndexType>::value, CoeffReturnType >::type
operator()(const IndexType& id) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return Base::operator()(internal::eval_expr_given_size(id,size()));
}

#if EIGEN_HAS_STATIC_ARRAY_TEMPLATE

template<typename IndicesT, std::size_t IndicesN>
typename internal::enable_if<IsRowMajor,
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,const IndicesT (&)[IndicesN]> >::type
operator()(const IndicesT (&indices)[IndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,const IndicesT (&)[IndicesN]>
            (derived(), IvcIndex(0), indices);
}

template<typename IndicesT, std::size_t IndicesN>
typename internal::enable_if<!IsRowMajor,
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const IndicesT (&)[IndicesN],IvcIndex> >::type
operator()(const IndicesT (&indices)[IndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const IndicesT (&)[IndicesN],IvcIndex>
            (derived(), indices, IvcIndex(0));
}

#endif // EIGEN_HAS_STATIC_ARRAY_TEMPLATE

#undef EIGEN_INDEXED_VIEW_METHOD_CONST
#undef EIGEN_INDEXED_VIEW_METHOD_TYPE

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#define EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#include "IndexedViewMethods.h"
#undef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#endif

#else // EIGEN_PARSED_BY_DOXYGEN

/**
  * \returns a generic submatrix view defined by the rows and columns indexed \a rowIndices and \a colIndices respectively.
  *
  * Each parameter must either be:
  *  - An integer indexing a single row or column
  *  - Eigen::all indexing the full set of respective rows or columns in increasing order
  *  - An ArithmeticSequence as returned by the Eigen::seq and Eigen::seqN functions
  *  - Any %Eigen's vector/array of integers or expressions
  *  - Plain C arrays: \c int[N]
  *  - And more generally any type exposing the following two member functions:
  * \code
  * <integral type> operator[](<integral type>) const;
  * <integral type> size() const;
  * \endcode
  * where \c <integral \c type>  stands for any integer type compatible with Eigen::Index (i.e. \c std::ptrdiff_t).
  *
  * The last statement implies compatibility with \c std::vector, \c std::valarray, \c std::array, many of the Range-v3's ranges, etc.
  *
  * If the submatrix can be represented using a starting position \c (i,j) and positive sizes \c (rows,columns), then this
  * method will returns a Block object after extraction of the relevant information from the passed arguments. This is the case
  * when all arguments are either:
  *  - An integer
  *  - Eigen::all
  *  - An ArithmeticSequence with compile-time increment strictly equal to 1, as returned by Eigen::seq(a,b), and Eigen::seqN(a,N).
  *
  * Otherwise a more general IndexedView<Derived,RowIndices',ColIndices'> object will be returned, after conversion of the inputs
  * to more suitable types \c RowIndices' and \c ColIndices'.
  *
  * For 1D vectors and arrays, you better use the operator()(const Indices&) overload, which behave the same way but taking a single parameter.
  *
  * See also this <a href="https://stackoverflow.com/questions/46110917/eigen-replicate-items-along-one-dimension-without-useless-allocations">question</a> and its answer for an example of how to duplicate coefficients.
  *
  * \sa operator()(const Indices&), class Block, class IndexedView, DenseBase::block(Index,Index,Index,Index)
  */
template<typename RowIndices, typename ColIndices>
IndexedView_or_Block
operator()(const RowIndices& rowIndices, const ColIndices& colIndices);

/** This is an overload of operator()(const RowIndices&, const ColIndices&) for 1D vectors or arrays
  *
  * \only_for_vectors
  */
template<typename Indices>
IndexedView_or_VectorBlock
operator()(const Indices& indices);

#endif  // EIGEN_PARSED_BY_DOXYGEN


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/MatrixCwiseBinaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing matrix specifics coefficient wise functions.

/** \returns an expression of the Schur product (coefficient wise product) of *this and \a other
  *
  * Example: \include MatrixBase_cwiseProduct.cpp
  * Output: \verbinclude MatrixBase_cwiseProduct.out
  *
  * \sa class CwiseBinaryOp, cwiseAbs2
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)
cwiseProduct(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise == operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include MatrixBase_cwiseEqual.cpp
  * Output: \verbinclude MatrixBase_cwiseEqual.out
  *
  * \sa cwiseNotEqual(), isApprox(), isMuchSmallerThan()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<numext::equal_to<Scalar>, const Derived, const OtherDerived>
cwiseEqual(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<numext::equal_to<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise != operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include MatrixBase_cwiseNotEqual.cpp
  * Output: \verbinclude MatrixBase_cwiseNotEqual.out
  *
  * \sa cwiseEqual(), isApprox(), isMuchSmallerThan()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<numext::not_equal_to<Scalar>, const Derived, const OtherDerived>
cwiseNotEqual(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<numext::not_equal_to<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of *this and \a other
  *
  * Example: \include MatrixBase_cwiseMin.cpp
  * Output: \verbinclude MatrixBase_cwiseMin.out
  *
  * \sa class CwiseBinaryOp, max()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const OtherDerived>
cwiseMin(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of *this and scalar \a other
  *
  * \sa class CwiseBinaryOp, min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const ConstantReturnType>
cwiseMin(const Scalar &other) const
{
  return cwiseMin(Derived::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise max of *this and \a other
  *
  * Example: \include MatrixBase_cwiseMax.cpp
  * Output: \verbinclude MatrixBase_cwiseMax.out
  *
  * \sa class CwiseBinaryOp, min()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const OtherDerived>
cwiseMax(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise max of *this and scalar \a other
  *
  * \sa class CwiseBinaryOp, min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const ConstantReturnType>
cwiseMax(const Scalar &other) const
{
  return cwiseMax(Derived::Constant(rows(), cols(), other));
}


/** \returns an expression of the coefficient-wise quotient of *this and \a other
  *
  * Example: \include MatrixBase_cwiseQuotient.cpp
  * Output: \verbinclude MatrixBase_cwiseQuotient.out
  *
  * \sa class CwiseBinaryOp, cwiseProduct(), cwiseInverse()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>
cwiseQuotient(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar,internal::cmp_EQ>, const Derived, const ConstantReturnType> CwiseScalarEqualReturnType;

/** \returns an expression of the coefficient-wise == operator of \c *this and a scalar \a s
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * \sa cwiseEqual(const MatrixBase<OtherDerived> &) const
  */
EIGEN_DEVICE_FUNC
inline const CwiseScalarEqualReturnType
cwiseEqual(const Scalar& s) const
{
  return CwiseScalarEqualReturnType(derived(), Derived::Constant(rows(), cols(), s), internal::scalar_cmp_op<Scalar,Scalar,internal::cmp_EQ>());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/MatrixCwiseUnaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is included into the body of the base classes supporting matrix specific coefficient-wise functions.
// This include MatrixBase and SparseMatrixBase.


typedef CwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived> CwiseAbsReturnType;
typedef CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const Derived> CwiseAbs2ReturnType;
typedef CwiseUnaryOp<internal::scalar_arg_op<Scalar>, const Derived> CwiseArgReturnType;
typedef CwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived> CwiseSqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived> CwiseSignReturnType;
typedef CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived> CwiseInverseReturnType;

/// \returns an expression of the coefficient-wise absolute value of \c *this
///
/// Example: \include MatrixBase_cwiseAbs.cpp
/// Output: \verbinclude MatrixBase_cwiseAbs.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseAbs,absolute value)
///
/// \sa cwiseAbs2()
///
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseAbsReturnType
cwiseAbs() const { return CwiseAbsReturnType(derived()); }

/// \returns an expression of the coefficient-wise squared absolute value of \c *this
///
/// Example: \include MatrixBase_cwiseAbs2.cpp
/// Output: \verbinclude MatrixBase_cwiseAbs2.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseAbs2,squared absolute value)
///
/// \sa cwiseAbs()
///
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseAbs2ReturnType
cwiseAbs2() const { return CwiseAbs2ReturnType(derived()); }

/// \returns an expression of the coefficient-wise square root of *this.
///
/// Example: \include MatrixBase_cwiseSqrt.cpp
/// Output: \verbinclude MatrixBase_cwiseSqrt.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseSqrt,square-root)
///
/// \sa cwisePow(), cwiseSquare()
///
EIGEN_DEVICE_FUNC
inline const CwiseSqrtReturnType
cwiseSqrt() const { return CwiseSqrtReturnType(derived()); }

/// \returns an expression of the coefficient-wise signum of *this.
///
/// Example: \include MatrixBase_cwiseSign.cpp
/// Output: \verbinclude MatrixBase_cwiseSign.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseSign,sign function)
///
EIGEN_DEVICE_FUNC
inline const CwiseSignReturnType
cwiseSign() const { return CwiseSignReturnType(derived()); }


/// \returns an expression of the coefficient-wise inverse of *this.
///
/// Example: \include MatrixBase_cwiseInverse.cpp
/// Output: \verbinclude MatrixBase_cwiseInverse.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseInverse,inverse)
///
/// \sa cwiseProduct()
///
EIGEN_DEVICE_FUNC
inline const CwiseInverseReturnType
cwiseInverse() const { return CwiseInverseReturnType(derived()); }

/// \returns an expression of the coefficient-wise phase angle of \c *this
///
/// Example: \include MatrixBase_cwiseArg.cpp
/// Output: \verbinclude MatrixBase_cwiseArg.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseArg,arg)

EIGEN_DEVICE_FUNC
inline const CwiseArgReturnType
cwiseArg() const { return CwiseArgReturnType(derived()); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/ReshapedMethods.h <==

#ifdef EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of \c *this with reshaped sizes.
///
/// \param nRows the number of rows in the reshaped expression, specified at either run-time or compile-time, or AutoSize
/// \param nCols the number of columns in the reshaped expression, specified at either run-time or compile-time, or AutoSize
/// \tparam Order specifies whether the coefficients should be processed in column-major-order (ColMajor), in row-major-order (RowMajor),
///               or follows the \em natural order of the nested expression (AutoOrder). The default is ColMajor.
/// \tparam NRowsType the type of the value handling the number of rows, typically Index.
/// \tparam NColsType the type of the value handling the number of columns, typically Index.
///
/// Dynamic size example: \include MatrixBase_reshaped_int_int.cpp
/// Output: \verbinclude MatrixBase_reshaped_int_int.out
///
/// The number of rows \a nRows and columns \a nCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. In the later case, \c n plays the role of a runtime fallback value in case \c N equals Eigen::Dynamic.
/// Here is an example with a fixed number of rows and columns:
/// \include MatrixBase_reshaped_fixed.cpp
/// Output: \verbinclude MatrixBase_reshaped_fixed.out
///
/// Finally, one of the sizes parameter can be automatically deduced from the other one by passing AutoSize as in the following example:
/// \include MatrixBase_reshaped_auto.cpp
/// Output: \verbinclude MatrixBase_reshaped_auto.out
/// AutoSize does preserve compile-time sizes when possible, i.e., when the sizes of the input are known at compile time \b and
/// that the other size is passed at compile-time using Eigen::fix<N> as above.
///
/// \sa class Reshaped, fix, fix<N>(int)
///
template<int Order = ColMajor, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<Derived,...>
reshaped(NRowsType nRows, NColsType nCols);

/// This is the const version of reshaped(NRowsType,NColsType).
template<int Order = ColMajor, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline const Reshaped<const Derived,...>
reshaped(NRowsType nRows, NColsType nCols) const;

/// \returns an expression of \c *this with columns (or rows) stacked to a linear column vector
///
/// \tparam Order specifies whether the coefficients should be processed in column-major-order (ColMajor), in row-major-order (RowMajor),
///               or follows the \em natural order of the nested expression (AutoOrder). The default is ColMajor.
///
/// This overloads is essentially a shortcut for `A.reshaped<Order>(AutoSize,fix<1>)`.
///
/// - If `Order==ColMajor` (the default), then it returns a column-vector from the stacked columns of \c *this.
/// - If `Order==RowMajor`, then it returns a column-vector from the stacked rows of \c *this.
/// - If `Order==AutoOrder`, then it returns a column-vector with elements stacked following the storage order of \c *this.
///   This mode is the recommended one when the particular ordering of the element is not relevant.
///
/// Example:
/// \include MatrixBase_reshaped_to_vector.cpp
/// Output: \verbinclude MatrixBase_reshaped_to_vector.out
///
/// If you want more control, you can still fall back to reshaped(NRowsType,NColsType).
///
/// \sa reshaped(NRowsType,NColsType), class Reshaped
///
template<int Order = ColMajor>
EIGEN_DEVICE_FUNC
inline Reshaped<Derived,...>
reshaped();

/// This is the const version of reshaped().
template<int Order = ColMajor>
EIGEN_DEVICE_FUNC
inline const Reshaped<const Derived,...>
reshaped() const;

#else

// This file is automatically included twice to generate const and non-const versions

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS
#define EIGEN_RESHAPED_METHOD_CONST const
#else
#define EIGEN_RESHAPED_METHOD_CONST
#endif

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS

// This part is included once

#endif

template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value>
reshaped(NRowsType nRows, NColsType nCols) EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                  internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value>
                (derived(),
                 internal::get_runtime_reshape_size(nRows,internal::get_runtime_value(nCols),size()),
                 internal::get_runtime_reshape_size(nCols,internal::get_runtime_value(nRows),size()));
}

template<int Order, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_order<Flags,Order>::value>
reshaped(NRowsType nRows, NColsType nCols) EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                  internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_order<Flags,Order>::value>
                (derived(),
                 internal::get_runtime_reshape_size(nRows,internal::get_runtime_value(nCols),size()),
                 internal::get_runtime_reshape_size(nCols,internal::get_runtime_value(nRows),size()));
}

// Views as linear vectors

EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,SizeAtCompileTime,1>
reshaped() EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,SizeAtCompileTime,1>(derived(),size(),1);
}

template<int Order>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived, SizeAtCompileTime, 1,
                internal::get_compiletime_reshape_order<Flags,Order>::value>
reshaped() EIGEN_RESHAPED_METHOD_CONST
{
  EIGEN_STATIC_ASSERT(Order==RowMajor || Order==ColMajor || Order==AutoOrder, INVALID_TEMPLATE_PARAMETER);
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived, SizeAtCompileTime, 1,
                  internal::get_compiletime_reshape_order<Flags,Order>::value>
                (derived(), size(), 1);
}

#undef EIGEN_RESHAPED_METHOD_CONST

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS
#define EIGEN_RESHAPED_METHOD_2ND_PASS
#include "ReshapedMethods.h"
#undef EIGEN_RESHAPED_METHOD_2ND_PASS
#endif

#endif // EIGEN_PARSED_BY_DOXYGEN


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/AdolcForward <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ADLOC_FORWARD
#define EIGEN_ADLOC_FORWARD

//--------------------------------------------------------------------------------
//
// This file provides support for adolc's adouble type in forward mode.
// ADOL-C is a C++ automatic differentiation library,
// see https://projects.coin-or.org/ADOL-C for more information.
//
// Note that the maximal number of directions is controlled by
// the preprocessor token NUMBER_DIRECTIONS. The default is 2.
//
//--------------------------------------------------------------------------------

#define ADOLC_TAPELESS
#ifndef NUMBER_DIRECTIONS
# define NUMBER_DIRECTIONS 2
#endif
#include <adolc/adtl.h>

// adolc defines some very stupid macros:
#if defined(malloc)
# undef malloc
#endif

#if defined(calloc)
# undef calloc
#endif

#if defined(realloc)
# undef realloc
#endif

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup AdolcForward_Module Adolc forward module
  * This module provides support for adolc's adouble type in forward mode.
  * ADOL-C is a C++ automatic differentiation library,
  * see https://projects.coin-or.org/ADOL-C for more information.
  * It mainly consists in:
  *  - a struct Eigen::NumTraits<adtl::adouble> specialization
  *  - overloads of internal::* math function for adtl::adouble type.
  *
  * Note that the maximal number of directions is controlled by
  * the preprocessor token NUMBER_DIRECTIONS. The default is 2.
  *
  * \code
  * #include <unsupported/Eigen/AdolcSupport>
  * \endcode
  */
  //@{

} // namespace Eigen

// Eigen's require a few additional functions which must be defined in the same namespace
// than the custom scalar type own namespace
namespace adtl {

inline const adouble& conj(const adouble& x)  { return x; }
inline const adouble& real(const adouble& x)  { return x; }
inline adouble imag(const adouble&)    { return 0.; }
inline adouble abs(const adouble&  x)  { return fabs(x); }
inline adouble abs2(const adouble& x)  { return x*x; }

inline bool (isinf)(const adouble& x) { return (Eigen::numext::isinf)(x.getValue()); }
inline bool (isnan)(const adouble& x) { return (Eigen::numext::isnan)(x.getValue()); }

}

namespace Eigen {

template<> struct NumTraits<adtl::adouble>
    : NumTraits<double>
{
  typedef adtl::adouble Real;
  typedef adtl::adouble NonInteger;
  typedef adtl::adouble Nested;
  enum {
    IsComplex = 0,
    IsInteger = 0,
    IsSigned = 1,
    RequireInitialization = 1,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };
};

template<typename Functor> class AdolcForwardJacobian : public Functor
{
  typedef adtl::adouble ActiveScalar;
public:

  AdolcForwardJacobian() : Functor() {}
  AdolcForwardJacobian(const Functor& f) : Functor(f) {}

  // forward constructors
  template<typename T0>
  AdolcForwardJacobian(const T0& a0) : Functor(a0) {}
  template<typename T0, typename T1>
  AdolcForwardJacobian(const T0& a0, const T1& a1) : Functor(a0, a1) {}
  template<typename T0, typename T1, typename T2>
  AdolcForwardJacobian(const T0& a0, const T1& a1, const T1& a2) : Functor(a0, a1, a2) {}

  typedef typename Functor::InputType InputType;
  typedef typename Functor::ValueType ValueType;
  typedef typename Functor::JacobianType JacobianType;

  typedef Matrix<ActiveScalar, InputType::SizeAtCompileTime, 1> ActiveInput;
  typedef Matrix<ActiveScalar, ValueType::SizeAtCompileTime, 1> ActiveValue;

  void operator() (const InputType& x, ValueType* v, JacobianType* _jac) const
  {
    eigen_assert(v!=0);
    if (!_jac)
    {
      Functor::operator()(x, v);
      return;
    }

    JacobianType& jac = *_jac;

    ActiveInput ax = x.template cast<ActiveScalar>();
    ActiveValue av(jac.rows());

    for (int j=0; j<jac.cols(); j++)
      for (int i=0; i<jac.cols(); i++)
        ax[i].setADValue(j, i==j ? 1 : 0);

    Functor::operator()(ax, &av);

    for (int i=0; i<jac.rows(); i++)
    {
      (*v)[i] = av[i].getValue();
      for (int j=0; j<jac.cols(); j++)
        jac.coeffRef(i,j) = av[i].getADValue(j);
    }
  }
protected:

};

//@}

}

#endif // EIGEN_ADLOC_FORWARD


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/AlignedVector3 <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ALIGNED_VECTOR3
#define EIGEN_ALIGNED_VECTOR3

#include "../../Eigen/Geometry"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup AlignedVector3_Module Aligned vector3 module
  *
  * \code
  * #include <unsupported/Eigen/AlignedVector3>
  * \endcode
  */
  //@{


/** \class AlignedVector3
  *
  * \brief A vectorization friendly 3D vector
  *
  * This class represents a 3D vector internally using a 4D vector
  * such that vectorization can be seamlessly enabled. Of course,
  * the same result can be achieved by directly using a 4D vector.
  * This class makes this process simpler.
  *
  */
// TODO specialize Cwise
template<typename _Scalar> class AlignedVector3;

namespace internal {
template<typename _Scalar> struct traits<AlignedVector3<_Scalar> >
  : traits<Matrix<_Scalar,3,1,0,4,1> >
{
};
}

template<typename _Scalar> class AlignedVector3
  : public MatrixBase<AlignedVector3<_Scalar> >
{
    typedef Matrix<_Scalar,4,1> CoeffType;
    CoeffType m_coeffs;
  public:

    typedef MatrixBase<AlignedVector3<_Scalar> > Base;	
    EIGEN_DENSE_PUBLIC_INTERFACE(AlignedVector3)
    using Base::operator*;

    inline Index rows() const { return 3; }
    inline Index cols() const { return 1; }
    
    Scalar* data() { return m_coeffs.data(); }
    const Scalar* data() const { return m_coeffs.data(); }
    Index innerStride() const { return 1; }
    Index outerStride() const { return 3; }

    inline const Scalar& coeff(Index row, Index col) const
    { return m_coeffs.coeff(row, col); }

    inline Scalar& coeffRef(Index row, Index col)
    { return m_coeffs.coeffRef(row, col); }

    inline const Scalar& coeff(Index index) const
    { return m_coeffs.coeff(index); }

    inline Scalar& coeffRef(Index index)
    { return m_coeffs.coeffRef(index);}


    inline AlignedVector3()
    {}

    inline AlignedVector3(const Scalar& x, const Scalar& y, const Scalar& z)
      : m_coeffs(x, y, z, Scalar(0))
    {}

    inline AlignedVector3(const AlignedVector3& other)
      : Base(), m_coeffs(other.m_coeffs)
    {}

    template<typename XprType, int Size=XprType::SizeAtCompileTime>
    struct generic_assign_selector {};

    template<typename XprType> struct generic_assign_selector<XprType,4>
    {
      inline static void run(AlignedVector3& dest, const XprType& src)
      {
        dest.m_coeffs = src;
      }
    };

    template<typename XprType> struct generic_assign_selector<XprType,3>
    {
      inline static void run(AlignedVector3& dest, const XprType& src)
      {
        dest.m_coeffs.template head<3>() = src;
        dest.m_coeffs.w() = Scalar(0);
      }
    };

    template<typename Derived>
    inline AlignedVector3(const MatrixBase<Derived>& other)
    {
      generic_assign_selector<Derived>::run(*this,other.derived());
    }

    inline AlignedVector3& operator=(const AlignedVector3& other)
    { m_coeffs = other.m_coeffs; return *this; }

    template <typename Derived>
    inline AlignedVector3& operator=(const MatrixBase<Derived>& other)
    {
      generic_assign_selector<Derived>::run(*this,other.derived());
      return *this;
    }

    inline AlignedVector3 operator+(const AlignedVector3& other) const
    { return AlignedVector3(m_coeffs + other.m_coeffs); }

    inline AlignedVector3& operator+=(const AlignedVector3& other)
    { m_coeffs += other.m_coeffs; return *this; }

    inline AlignedVector3 operator-(const AlignedVector3& other) const
    { return AlignedVector3(m_coeffs - other.m_coeffs); }

    inline AlignedVector3 operator-() const
    { return AlignedVector3(-m_coeffs); }

    inline AlignedVector3 operator-=(const AlignedVector3& other)
    { m_coeffs -= other.m_coeffs; return *this; }

    inline AlignedVector3 operator*(const Scalar& s) const
    { return AlignedVector3(m_coeffs * s); }

    inline friend AlignedVector3 operator*(const Scalar& s,const AlignedVector3& vec)
    { return AlignedVector3(s * vec.m_coeffs); }

    inline AlignedVector3& operator*=(const Scalar& s)
    { m_coeffs *= s; return *this; }

    inline AlignedVector3 operator/(const Scalar& s) const
    { return AlignedVector3(m_coeffs / s); }

    inline AlignedVector3& operator/=(const Scalar& s)
    { m_coeffs /= s; return *this; }

    inline Scalar dot(const AlignedVector3& other) const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      eigen_assert(other.m_coeffs.w()==Scalar(0));
      return m_coeffs.dot(other.m_coeffs);
    }

    inline void normalize()
    {
      m_coeffs /= norm();
    }

    inline AlignedVector3 normalized() const
    {
      return AlignedVector3(m_coeffs / norm());
    }

    inline Scalar sum() const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      return m_coeffs.sum();
    }

    inline Scalar squaredNorm() const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      return m_coeffs.squaredNorm();
    }

    inline Scalar norm() const
    {
      using std::sqrt;
      return sqrt(squaredNorm());
    }

    inline AlignedVector3 cross(const AlignedVector3& other) const
    {
      return AlignedVector3(m_coeffs.cross3(other.m_coeffs));
    }

    template<typename Derived>
    inline bool isApprox(const MatrixBase<Derived>& other, const RealScalar& eps=NumTraits<Scalar>::dummy_precision()) const
    {
      return m_coeffs.template head<3>().isApprox(other,eps);
    }
    
    CoeffType& coeffs() { return m_coeffs; }
    const CoeffType& coeffs() const { return m_coeffs; }
};

namespace internal {

template<typename _Scalar>
struct eval<AlignedVector3<_Scalar>, Dense>
{
 typedef const AlignedVector3<_Scalar>& type;
};

template<typename Scalar>
struct evaluator<AlignedVector3<Scalar> >
  : evaluator<Matrix<Scalar,4,1> >
{
  typedef AlignedVector3<Scalar> XprType;
  typedef evaluator<Matrix<Scalar,4,1> > Base;
  
  evaluator(const XprType &m) : Base(m.coeffs()) {}  
};

}

//@}

}

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ALIGNED_VECTOR3


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/ArpackSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARPACKSUPPORT_MODULE_H
#define EIGEN_ARPACKSUPPORT_MODULE_H

#include "../../Eigen/Core"

/** \defgroup ArpackSupport_Module Arpack support module
  *
  * This module provides a wrapper to Arpack, a library for sparse eigenvalue decomposition.
  *
  * \code
  * #include <Eigen/ArpackSupport>
  * \endcode
  */

#include "../../Eigen/SparseCholesky"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"
#include "src/Eigenvalues/ArpackSelfAdjointEigenSolver.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ARPACKSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/AutoDiff <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_MODULE
#define EIGEN_AUTODIFF_MODULE

namespace Eigen {

/**
  * \defgroup AutoDiff_Module Auto Diff module
  *
  * This module features forward automatic differentation via a simple
  * templated scalar type wrapper AutoDiffScalar.
  *
  * Warning : this should NOT be confused with numerical differentiation, which
  * is a different method and has its own module in Eigen : \ref NumericalDiff_Module.
  *
  * \code
  * #include <unsupported/Eigen/AutoDiff>
  * \endcode
  */
//@{

}
#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"


#include "src/AutoDiff/AutoDiffScalar.h"
// #include "src/AutoDiff/AutoDiffVector.h"
#include "src/AutoDiff/AutoDiffJacobian.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"



namespace Eigen {
//@}
}

#endif // EIGEN_AUTODIFF_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/BVH <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BVH_MODULE_H
#define EIGEN_BVH_MODULE_H

#include "../../Eigen/Core"
#include "../../Eigen/Geometry"
#include "../../Eigen/StdVector"
#include <algorithm>
#include <queue>

namespace Eigen {

/**
  * \defgroup BVH_Module BVH module
  * \brief This module provides generic bounding volume hierarchy algorithms
  * and reference tree implementations.
  *
  *
  * \code
  * #include <unsupported/Eigen/BVH>
  * \endcode
  *
  * A bounding volume hierarchy (BVH) can accelerate many geometric queries.  This module provides a generic implementation
  * of the two basic algorithms over a BVH: intersection of a query object against all objects in the hierarchy and minimization
  * of a function over the objects in the hierarchy.  It also provides intersection and minimization over a cartesian product of
  * two BVH's.  A BVH accelerates intersection by using the fact that if a query object does not intersect a volume, then it cannot
  * intersect any object contained in that volume.  Similarly, a BVH accelerates minimization because the minimum of a function
  * over a volume is no greater than the minimum of a function over any object contained in it.
  *
  * Some sample queries that can be written in terms of intersection are:
  *   - Determine all points where a ray intersects a triangle mesh
  *   - Given a set of points, determine which are contained in a query sphere
  *   - Given a set of spheres, determine which contain the query point
  *   - Given a set of disks, determine if any is completely contained in a query rectangle (represent each 2D disk as a point \f$(x,y,r)\f$
  *     in 3D and represent the rectangle as a pyramid based on the original rectangle and shrinking in the \f$r\f$ direction)
  *   - Given a set of points, count how many pairs are \f$d\pm\epsilon\f$ apart (done by looking at the cartesian product of the set
  *     of points with itself)
  *
  * Some sample queries that can be written in terms of function minimization over a set of objects are:
  *   - Find the intersection between a ray and a triangle mesh closest to the ray origin (function is infinite off the ray)
  *   - Given a polyline and a query point, determine the closest point on the polyline to the query
  *   - Find the diameter of a point cloud (done by looking at the cartesian product and using negative distance as the function)
  *   - Determine how far two meshes are from colliding (this is also a cartesian product query)
  *
  * This implementation decouples the basic algorithms both from the type of hierarchy (and the types of the bounding volumes) and
  * from the particulars of the query.  To enable abstraction from the BVH, the BVH is required to implement a generic mechanism
  * for traversal.  To abstract from the query, the query is responsible for keeping track of results.
  *
  * To be used in the algorithms, a hierarchy must implement the following traversal mechanism (see KdBVH for a sample implementation): \code
      typedef Volume  //the type of bounding volume
      typedef Object  //the type of object in the hierarchy
      typedef Index   //a reference to a node in the hierarchy--typically an int or a pointer
      typedef VolumeIterator //an iterator type over node children--returns Index
      typedef ObjectIterator //an iterator over object (leaf) children--returns const Object &
      Index getRootIndex() const //returns the index of the hierarchy root
      const Volume &getVolume(Index index) const //returns the bounding volume of the node at given index
      void getChildren(Index index, VolumeIterator &outVBegin, VolumeIterator &outVEnd,
                      ObjectIterator &outOBegin, ObjectIterator &outOEnd) const
      //getChildren takes a node index and makes [outVBegin, outVEnd) range over its node children
      //and [outOBegin, outOEnd) range over its object children
    \endcode
  *
  * To use the hierarchy, call BVIntersect or BVMinimize, passing it a BVH (or two, for cartesian product) and a minimizer or intersector.
  * For an intersection query on a single BVH, the intersector encapsulates the query and must provide two functions:
  * \code
      bool intersectVolume(const Volume &volume) //returns true if the query intersects the volume
      bool intersectObject(const Object &object) //returns true if the intersection search should terminate immediately
    \endcode
  * The guarantee that BVIntersect provides is that intersectObject will be called on every object whose bounding volume
  * intersects the query (but possibly on other objects too) unless the search is terminated prematurely.  It is the
  * responsibility of the intersectObject function to keep track of the results in whatever manner is appropriate.
  * The cartesian product intersection and the BVMinimize queries are similar--see their individual documentation.
  *
  * The following is a simple but complete example for how to use the BVH to accelerate the search for a closest red-blue point pair:
  * \include BVH_Example.cpp
  * Output: \verbinclude BVH_Example.out
  */
}

//@{

#include "src/BVH/BVAlgorithms.h"
#include "src/BVH/KdBVH.h"

//@}

#endif // EIGEN_BVH_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CMakeLists.txt <==
set(Eigen_HEADERS 
  AdolcForward
  AlignedVector3
  ArpackSupport
  AutoDiff
  BVH
  EulerAngles
  FFT
  IterativeSolvers 
  KroneckerProduct
  LevenbergMarquardt
  MatrixFunctions 
  MoreVectorization
  MPRealSupport
  NonLinearOptimization
  NumericalDiff
  OpenGLSupport
  Polynomials
  Skyline 
  SparseExtra
  SpecialFunctions
  Splines
  )

install(FILES
  ${Eigen_HEADERS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen COMPONENT Devel
  )

install(DIRECTORY src DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen COMPONENT Devel FILES_MATCHING PATTERN "*.h")

add_subdirectory(CXX11)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/CMakeLists.txt <==
set(Eigen_CXX11_HEADERS Tensor TensorSymmetry ThreadPool)

install(FILES
  ${Eigen_CXX11_HEADERS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/CXX11 COMPONENT Devel
  )

install(DIRECTORY src DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/CXX11 COMPONENT Devel FILES_MATCHING PATTERN "*.h")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/Tensor <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

//#ifndef EIGEN_CXX11_TENSOR_MODULE
//#define EIGEN_CXX11_TENSOR_MODULE

#include "../../../Eigen/Core"

#if EIGEN_HAS_CXX11

#include "../SpecialFunctions"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"
#include "src/util/CXX11Meta.h"
#include "src/util/MaxSizeVector.h"

/** \defgroup CXX11_Tensor_Module Tensor Module
  *
  * This module provides a Tensor class for storing arbitrarily indexed
  * objects.
  *
  * \code
  * #include <Eigen/CXX11/Tensor>
  * \endcode
  *
  * Much of the documentation can be found \ref eigen_tensors "here".
  */

#include <atomic>
#include <chrono>
#include <cmath>
#include <cstddef>
#include <cstring>
#include <random>
#include <thread>

#if defined(EIGEN_USE_THREADS) || defined(EIGEN_USE_SYCL)
#include "ThreadPool"
#endif

#ifdef EIGEN_USE_GPU
  #include <iostream>
  #if defined(EIGEN_USE_HIP)
    #include <hip/hip_runtime.h>
  #else
    #include <cuda_runtime.h>
  #endif
#endif

#include "src/Tensor/TensorMacros.h"
#include "src/Tensor/TensorForwardDeclarations.h"
#include "src/Tensor/TensorMeta.h"
#include "src/Tensor/TensorFunctors.h"
#include "src/Tensor/TensorCostModel.h"
#include "src/Tensor/TensorDeviceDefault.h"
#include "src/Tensor/TensorDeviceThreadPool.h"
#include "src/Tensor/TensorDeviceGpu.h"
#ifndef gpu_assert
#define gpu_assert(x)
#endif
#include "src/Tensor/TensorDeviceSycl.h"
#include "src/Tensor/TensorIndexList.h"
#include "src/Tensor/TensorDimensionList.h"
#include "src/Tensor/TensorDimensions.h"
#include "src/Tensor/TensorInitializer.h"
#include "src/Tensor/TensorTraits.h"
#include "src/Tensor/TensorRandom.h"
#include "src/Tensor/TensorUInt128.h"
#include "src/Tensor/TensorIntDiv.h"
#include "src/Tensor/TensorGlobalFunctions.h"

#include "src/Tensor/TensorBase.h"
#include "src/Tensor/TensorBlock.h"

#include "src/Tensor/TensorEvaluator.h"
#include "src/Tensor/TensorExpr.h"
#include "src/Tensor/TensorReduction.h"
#include "src/Tensor/TensorReductionGpu.h"
#include "src/Tensor/TensorArgMax.h"
#include "src/Tensor/TensorConcatenation.h"
#include "src/Tensor/TensorContractionMapper.h"
#include "src/Tensor/TensorContractionBlocking.h"
#include "src/Tensor/TensorContraction.h"
#include "src/Tensor/TensorContractionThreadPool.h"
#include "src/Tensor/TensorContractionGpu.h"
#include "src/Tensor/TensorConversion.h"
#include "src/Tensor/TensorConvolution.h"
#include "src/Tensor/TensorFFT.h"
#include "src/Tensor/TensorPatch.h"
#include "src/Tensor/TensorImagePatch.h"
#include "src/Tensor/TensorVolumePatch.h"
#include "src/Tensor/TensorBroadcasting.h"
#include "src/Tensor/TensorChipping.h"
#include "src/Tensor/TensorInflation.h"
#include "src/Tensor/TensorLayoutSwap.h"
#include "src/Tensor/TensorMorphing.h"
#include "src/Tensor/TensorPadding.h"
#include "src/Tensor/TensorReverse.h"
#include "src/Tensor/TensorShuffling.h"
#include "src/Tensor/TensorStriding.h"
#include "src/Tensor/TensorCustomOp.h"
#include "src/Tensor/TensorEvalTo.h"
#include "src/Tensor/TensorForcedEval.h"
#include "src/Tensor/TensorGenerator.h"
#include "src/Tensor/TensorAssign.h"
#include "src/Tensor/TensorScan.h"
#include "src/Tensor/TensorTrace.h"

#ifdef EIGEN_USE_SYCL
#include "src/Tensor/TensorReductionSycl.h"
#include "src/Tensor/TensorConvolutionSycl.h"
#include "src/Tensor/TensorContractionSycl.h"
#include "src/Tensor/TensorScanSycl.h"
#endif

#include "src/Tensor/TensorExecutor.h"
#include "src/Tensor/TensorDevice.h"

#include "src/Tensor/TensorStorage.h"
#include "src/Tensor/Tensor.h"
#include "src/Tensor/TensorFixedSize.h"
#include "src/Tensor/TensorMap.h"
#include "src/Tensor/TensorRef.h"

#include "src/Tensor/TensorIO.h"

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif  // EIGEN_HAS_CXX11
//#endif // EIGEN_CXX11_TENSOR_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/TensorSymmetry <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_MODULE
#define EIGEN_CXX11_TENSORSYMMETRY_MODULE

#include "Tensor"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/util/CXX11Meta.h"

/** \defgroup CXX11_TensorSymmetry_Module Tensor Symmetry Module
  *
  * This module provides a classes that allow for the definition of
  * symmetries w.r.t. tensor indices.
  *
  * Including this module will implicitly include the Tensor module.
  *
  * \code
  * #include <Eigen/TensorSymmetry>
  * \endcode
  */

#include "src/TensorSymmetry/util/TemplateGroupTheory.h"
#include "src/TensorSymmetry/Symmetry.h"
#include "src/TensorSymmetry/StaticSymmetry.h"
#include "src/TensorSymmetry/DynamicSymmetry.h"

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CXX11_TENSORSYMMETRY_MODULE

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/ThreadPool <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_MODULE
#define EIGEN_CXX11_THREADPOOL_MODULE

#include "../../../Eigen/Core"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"

/** \defgroup CXX11_ThreadPool_Module C++11 ThreadPool Module
  *
  * This module provides 2 threadpool implementations
  *  - a simple reference implementation
  *  - a faster non blocking implementation
  *
  * This module requires C++11.
  *
  * \code
  * #include <Eigen/CXX11/ThreadPool>
  * \endcode
  */


// The code depends on CXX11, so only include the module if the
// compiler supports it.
#if (EIGEN_COMP_CXXVER >= 11)
#include <cstddef>
#include <cstring>
#include <time.h>

#include <vector>
#include <atomic>
#include <condition_variable>
#include <deque>
#include <mutex>
#include <thread>
#include <functional>
#include <memory>
#include <utility>

// There are non-parenthesized calls to "max" in the  <unordered_map> header,
// which trigger a check in test/main.h causing compilation to fail.
// We work around the check here by removing the check for max in
// the case where we have to emulate thread_local.
#ifdef max
#undef max
#endif
#include <unordered_map>

#include "src/util/CXX11Meta.h"
#include "src/util/MaxSizeVector.h"

#include "src/ThreadPool/ThreadLocal.h"
#include "src/ThreadPool/ThreadYield.h"
#include "src/ThreadPool/ThreadCancel.h"
#include "src/ThreadPool/EventCount.h"
#include "src/ThreadPool/RunQueue.h"
#include "src/ThreadPool/ThreadPoolInterface.h"
#include "src/ThreadPool/ThreadEnvironment.h"
#include "src/ThreadPool/Barrier.h"
#include "src/ThreadPool/NonBlockingThreadPool.h"

#endif

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CXX11_THREADPOOL_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/README.md <==
# Eigen Tensors {#eigen_tensors}

Tensors are multidimensional arrays of elements. Elements are typically scalars,
but more complex types such as strings are also supported.

## Tensor Classes

You can manipulate a tensor with one of the following classes.  They all are in
the namespace `::Eigen.`


### Class Tensor<data_type, rank>

This is the class to use to create a tensor and allocate memory for it.  The
class is templatized with the tensor datatype, such as float or int, and the
tensor rank.  The rank is the number of dimensions, for example rank 2 is a
matrix.

Tensors of this class are resizable.  For example, if you assign a tensor of a
different size to a Tensor, that tensor is resized to match its new value.

#### Constructor Tensor<data_type, rank>(size0, size1, ...)

Constructor for a Tensor.  The constructor must be passed `rank` integers
indicating the sizes of the instance along each of the the `rank`
dimensions.

    // Create a tensor of rank 3 of sizes 2, 3, 4.  This tensor owns
    // memory to hold 24 floating point values (24 = 2 x 3 x 4).
    Tensor<float, 3> t_3d(2, 3, 4);

    // Resize t_3d by assigning a tensor of different sizes, but same rank.
    t_3d = Tensor<float, 3>(3, 4, 3);

#### Constructor Tensor<data_type, rank>(size_array)

Constructor where the sizes for the constructor are specified as an array of
values instead of an explicitly list of parameters.  The array type to use is
`Eigen::array<Eigen::Index>`.  The array can be constructed automatically
from an initializer list.

    // Create a tensor of strings of rank 2 with sizes 5, 7.
    Tensor<string, 2> t_2d({5, 7});


### Class TensorFixedSize<data_type, Sizes<size0, size1, ...>>

Class to use for tensors of fixed size, where the size is known at compile
time.  Fixed sized tensors can provide very fast computations because all their
dimensions are known by the compiler.  FixedSize tensors are not resizable.

If the total number of elements in a fixed size tensor is small enough the
tensor data is held onto the stack and does not cause heap allocation and free.

    // Create a 4 x 3 tensor of floats.
    TensorFixedSize<float, Sizes<4, 3>> t_4x3;

### Class TensorMap<Tensor<data_type, rank>>

This is the class to use to create a tensor on top of memory allocated and
owned by another part of your code.  It allows to view any piece of allocated
memory as a Tensor.  Instances of this class do not own the memory where the
data are stored.

A TensorMap is not resizable because it does not own the memory where its data
are stored.

#### Constructor TensorMap<Tensor<data_type, rank>>(data, size0, size1, ...)

Constructor for a Tensor.  The constructor must be passed a pointer to the
storage for the data, and "rank" size attributes.  The storage has to be
large enough to hold all the data.

    // Map a tensor of ints on top of stack-allocated storage.
    int storage[128];  // 2 x 4 x 2 x 8 = 128
    TensorMap<Tensor<int, 4>> t_4d(storage, 2, 4, 2, 8);

    // The same storage can be viewed as a different tensor.
    // You can also pass the sizes as an array.
    TensorMap<Tensor<int, 2>> t_2d(storage, 16, 8);

    // You can also map fixed-size tensors.  Here we get a 1d view of
    // the 2d fixed-size tensor.
    TensorFixedSize<float, Sizes<4, 3>> t_4x3;
    TensorMap<Tensor<float, 1>> t_12(t_4x3.data(), 12);


#### Class TensorRef

See Assigning to a TensorRef below.

## Accessing Tensor Elements

#### <data_type> tensor(index0, index1...)

Return the element at position `(index0, index1...)` in tensor
`tensor`.  You must pass as many parameters as the rank of `tensor`.
The expression can be used as an l-value to set the value of the element at the
specified position.  The value returned is of the datatype of the tensor.

    // Set the value of the element at position (0, 1, 0);
    Tensor<float, 3> t_3d(2, 3, 4);
    t_3d(0, 1, 0) = 12.0f;

    // Initialize all elements to random values.
    for (int i = 0; i < 2; ++i) {
      for (int j = 0; j < 3; ++j) {
        for (int k = 0; k < 4; ++k) {
          t_3d(i, j, k) = ...some random value...;
        }
      }
    }

    // Print elements of a tensor.
    for (int i = 0; i < 2; ++i) {
      LOG(INFO) << t_3d(i, 0, 0);
    }


## TensorLayout

The tensor library supports 2 layouts: `ColMajor` (the default) and
`RowMajor`.  Only the default column major layout is currently fully
supported, and it is therefore not recommended to attempt to use the row major
layout at the moment.

The layout of a tensor is optionally specified as part of its type. If not
specified explicitly column major is assumed.

    Tensor<float, 3, ColMajor> col_major;  // equivalent to Tensor<float, 3>
    TensorMap<Tensor<float, 3, RowMajor> > row_major(data, ...);

All the arguments to an expression must use the same layout. Attempting to mix
different layouts will result in a compilation error.

It is possible to change the layout of a tensor or an expression using the
`swap_layout()` method.  Note that this will also reverse the order of the
dimensions.

    Tensor<float, 2, ColMajor> col_major(2, 4);
    Tensor<float, 2, RowMajor> row_major(2, 4);

    Tensor<float, 2> col_major_result = col_major;  // ok, layouts match
    Tensor<float, 2> col_major_result = row_major;  // will not compile

    // Simple layout swap
    col_major_result = row_major.swap_layout();
    eigen_assert(col_major_result.dimension(0) == 4);
    eigen_assert(col_major_result.dimension(1) == 2);

    // Swap the layout and preserve the order of the dimensions
    array<int, 2> shuffle(1, 0);
    col_major_result = row_major.swap_layout().shuffle(shuffle);
    eigen_assert(col_major_result.dimension(0) == 2);
    eigen_assert(col_major_result.dimension(1) == 4);


## Tensor Operations

The Eigen Tensor library provides a vast library of operations on Tensors:
numerical operations such as addition and multiplication, geometry operations
such as slicing and shuffling, etc.  These operations are available as methods
of the Tensor classes, and in some cases as operator overloads.  For example
the following code computes the elementwise addition of two tensors:

    Tensor<float, 3> t1(2, 3, 4);
    ...set some values in t1...
    Tensor<float, 3> t2(2, 3, 4);
    ...set some values in t2...
    // Set t3 to the element wise sum of t1 and t2
    Tensor<float, 3> t3 = t1 + t2;

While the code above looks easy enough, it is important to understand that the
expression `t1 + t2` is not actually adding the values of the tensors.  The
expression instead constructs a "tensor operator" object of the class
TensorCwiseBinaryOp<scalar_sum>, which has references to the tensors
`t1` and `t2`.  This is a small C++ object that knows how to add
`t1` and `t2`.  It is only when the value of the expression is assigned
to the tensor `t3` that the addition is actually performed.  Technically,
this happens through the overloading of `operator=()` in the Tensor class.

This mechanism for computing tensor expressions allows for lazy evaluation and
optimizations which are what make the tensor library very fast.

Of course, the tensor operators do nest, and the expression `t1 + t2 * 0.3f`
is actually represented with the (approximate) tree of operators:

    TensorCwiseBinaryOp<scalar_sum>(t1, TensorCwiseUnaryOp<scalar_mul>(t2, 0.3f))


### Tensor Operations and C++ "auto"

Because Tensor operations create tensor operators, the C++ `auto` keyword
does not have its intuitive meaning.  Consider these 2 lines of code:

    Tensor<float, 3> t3 = t1 + t2;
    auto t4 = t1 + t2;

In the first line we allocate the tensor `t3` and it will contain the
result of the addition of `t1` and `t2`.  In the second line, `t4`
is actually the tree of tensor operators that will compute the addition of
`t1` and `t2`.  In fact, `t4` is *not* a tensor and you cannot get
the values of its elements:

    Tensor<float, 3> t3 = t1 + t2;
    cout << t3(0, 0, 0);  // OK prints the value of t1(0, 0, 0) + t2(0, 0, 0)

    auto t4 = t1 + t2;
    cout << t4(0, 0, 0);  // Compilation error!

When you use `auto` you do not get a Tensor as a result but instead a
non-evaluated expression.  So only use `auto` to delay evaluation.

Unfortunately, there is no single underlying concrete type for holding
non-evaluated expressions, hence you have to use auto in the case when you do
want to hold non-evaluated expressions.

When you need the results of set of tensor computations you have to assign the
result to a Tensor that will be capable of holding onto them.  This can be
either a normal Tensor, a fixed size Tensor, or a TensorMap on an existing
piece of memory.  All the following will work:

    auto t4 = t1 + t2;

    Tensor<float, 3> result = t4;  // Could also be: result(t4);
    cout << result(0, 0, 0);

    TensorMap<float, 4> result(<a float* with enough space>, <size0>, ...) = t4;
    cout << result(0, 0, 0);

    TensorFixedSize<float, Sizes<size0, ...>> result = t4;
    cout << result(0, 0, 0);

Until you need the results, you can keep the operation around, and even reuse
it for additional operations.  As long as you keep the expression as an
operation, no computation is performed.

    // One way to compute exp((t1 + t2) * 0.2f);
    auto t3 = t1 + t2;
    auto t4 = t3 * 0.2f;
    auto t5 = t4.exp();
    Tensor<float, 3> result = t5;

    // Another way, exactly as efficient as the previous one:
    Tensor<float, 3> result = ((t1 + t2) * 0.2f).exp();

### Controlling When Expression are Evaluated

There are several ways to control when expressions are evaluated:

*   Assignment to a Tensor, TensorFixedSize, or TensorMap.
*   Use of the eval() method.
*   Assignment to a TensorRef.

#### Assigning to a Tensor, TensorFixedSize, or TensorMap.

The most common way to evaluate an expression is to assign it to a Tensor.  In
the example below, the `auto` declarations make the intermediate values
"Operations", not Tensors, and do not cause the expressions to be evaluated.
The assignment to the Tensor `result` causes the evaluation of all the
operations.

    auto t3 = t1 + t2;             // t3 is an Operation.
    auto t4 = t3 * 0.2f;           // t4 is an Operation.
    auto t5 = t4.exp();            // t5 is an Operation.
    Tensor<float, 3> result = t5;  // The operations are evaluated.

If you know the ranks and sizes of the Operation value you can assign the
Operation to a TensorFixedSize instead of a Tensor, which is a bit more
efficient.

    // We know that the result is a 4x4x2 tensor!
    TensorFixedSize<float, Sizes<4, 4, 2>> result = t5;

Simiarly, assigning an expression to a TensorMap causes its evaluation.  Like
tensors of type TensorFixedSize, TensorMaps cannot be resized so they have to
have the rank and sizes of the expression that are assigned to them.

#### Calling eval().

When you compute large composite expressions, you sometimes want to tell Eigen
that an intermediate value in the expression tree is worth evaluating ahead of
time.  This is done by inserting a call to the `eval()` method of the
expression Operation.

    // The previous example could have been written:
    Tensor<float, 3> result = ((t1 + t2) * 0.2f).exp();

    // If you want to compute (t1 + t2) once ahead of time you can write:
    Tensor<float, 3> result = ((t1 + t2).eval() * 0.2f).exp();

Semantically, calling `eval()` is equivalent to materializing the value of
the expression in a temporary Tensor of the right size.  The code above in
effect does:

    // .eval() knows the size!
    TensorFixedSize<float, Sizes<4, 4, 2>> tmp = t1 + t2;
    Tensor<float, 3> result = (tmp * 0.2f).exp();

Note that the return value of `eval()` is itself an Operation, so the
following code does not do what you may think:

    // Here t3 is an evaluation Operation.  t3 has not been evaluated yet.
    auto t3 = (t1 + t2).eval();

    // You can use t3 in another expression.  Still no evaluation.
    auto t4 = (t3 * 0.2f).exp();

    // The value is evaluated when you assign the Operation to a Tensor, using
    // an intermediate tensor to represent t3.x
    Tensor<float, 3> result = t4;

While in the examples above calling `eval()` does not make a difference in
performance, in other cases it can make a huge difference.  In the expression
below the `broadcast()` expression causes the `X.maximum()` expression
to be evaluated many times:

    Tensor<...> X ...;
    Tensor<...> Y = ((X - X.maximum(depth_dim).reshape(dims2d).broadcast(bcast))
                     * beta).exp();

Inserting a call to `eval()` between the `maximum()` and
`reshape()` calls guarantees that maximum() is only computed once and
greatly speeds-up execution:

    Tensor<...> Y =
      ((X - X.maximum(depth_dim).eval().reshape(dims2d).broadcast(bcast))
        * beta).exp();

In the other example below, the tensor `Y` is both used in the expression
and its assignment.  This is an aliasing problem and if the evaluation is not
done in the right order Y will be updated incrementally during the evaluation
resulting in bogus results:

     Tensor<...> Y ...;
     Y = Y / (Y.sum(depth_dim).reshape(dims2d).broadcast(bcast));

Inserting a call to `eval()` between the `sum()` and `reshape()`
expressions ensures that the sum is computed before any updates to `Y` are
done.

     Y = Y / (Y.sum(depth_dim).eval().reshape(dims2d).broadcast(bcast));

Note that an eval around the full right hand side expression is not needed
because the generated has to compute the i-th value of the right hand side
before assigning it to the left hand side.

However, if you were assigning the expression value to a shuffle of `Y`
then you would need to force an eval for correctness by adding an `eval()`
call for the right hand side:

     Y.shuffle(...) =
        (Y / (Y.sum(depth_dim).eval().reshape(dims2d).broadcast(bcast))).eval();


#### Assigning to a TensorRef.

If you need to access only a few elements from the value of an expression you
can avoid materializing the value in a full tensor by using a TensorRef.

A TensorRef is a small wrapper class for any Eigen Operation.  It provides
overloads for the `()` operator that let you access individual values in
the expression.  TensorRef is convenient, because the Operation themselves do
not provide a way to access individual elements.

    // Create a TensorRef for the expression.  The expression is not
    // evaluated yet.
    TensorRef<Tensor<float, 3> > ref = ((t1 + t2) * 0.2f).exp();

    // Use "ref" to access individual elements.  The expression is evaluated
    // on the fly.
    float at_0 = ref(0, 0, 0);
    cout << ref(0, 1, 0);

Only use TensorRef when you need a subset of the values of the expression.
TensorRef only computes the values you access.  However note that if you are
going to access all the values it will be much faster to materialize the
results in a Tensor first.

In some cases, if the full Tensor result would be very large, you may save
memory by accessing it as a TensorRef.  But not always.  So don't count on it.


### Controlling How Expressions Are Evaluated

The tensor library provides several implementations of the various operations
such as contractions and convolutions.  The implementations are optimized for
different environments: single threaded on CPU, multi threaded on CPU, or on a
GPU using cuda.  Additional implementations may be added later.

You can choose which implementation to use with the `device()` call.  If
you do not choose an implementation explicitly the default implementation that
uses a single thread on the CPU is used.

The default implementation has been optimized for recent Intel CPUs, taking
advantage of SSE, AVX, and FMA instructions.  Work is ongoing to tune the
library on ARM CPUs.  Note that you need to pass compiler-dependent flags
to enable the use of SSE, AVX, and other instructions.

For example, the following code adds two tensors using the default
single-threaded CPU implementation:

    Tensor<float, 2> a(30, 40);
    Tensor<float, 2> b(30, 40);
    Tensor<float, 2> c = a + b;

To choose a different implementation you have to insert a `device()` call
before the assignment of the result.  For technical C++ reasons this requires
that the Tensor for the result be declared on its own.  This means that you
have to know the size of the result.

    Eigen::Tensor<float, 2> c(30, 40);
    c.device(...) = a + b;

The call to `device()` must be the last call on the left of the operator=.

You must pass to the `device()` call an Eigen device object.  There are
presently three devices you can use: DefaultDevice, ThreadPoolDevice and
GpuDevice.


#### Evaluating With the DefaultDevice

This is exactly the same as not inserting a `device()` call.

    DefaultDevice my_device;
    c.device(my_device) = a + b;

#### Evaluating with a Thread Pool

    // Create the Eigen ThreadPool
    Eigen::ThreadPool pool(8 /* number of threads in pool */)

    // Create the Eigen ThreadPoolDevice.
    Eigen::ThreadPoolDevice my_device(&pool, 4 /* number of threads to use */);

    // Now just use the device when evaluating expressions.
    Eigen::Tensor<float, 2> c(30, 50);
    c.device(my_device) = a.contract(b, dot_product_dims);


#### Evaluating On GPU

This is presently a bit more complicated than just using a thread pool device.
You need to create a GPU device but you also need to explicitly allocate the
memory for tensors with cuda.


## API Reference

### Datatypes

In the documentation of the tensor methods and Operation we mention datatypes
that are tensor-type specific:

#### <Tensor-Type>::Dimensions

Acts like an array of ints.  Has an `int size` attribute, and can be
indexed like an array to access individual values.  Used to represent the
dimensions of a tensor.  See `dimensions()`.

#### <Tensor-Type>::Index

Acts like an `int`.  Used for indexing tensors along their dimensions.  See
`operator()`, `dimension()`, and `size()`.

#### <Tensor-Type>::Scalar

Represents the datatype of individual tensor elements.  For example, for a
`Tensor<float>`, `Scalar` is the type `float`.  See
`setConstant()`.

#### <Operation>

We use this pseudo type to indicate that a tensor Operation is returned by a
method.  We indicate in the text the type and dimensions of the tensor that the
Operation returns after evaluation.

The Operation will have to be evaluated, for example by assigning it to a
tensor, before you can access the values of the resulting tensor.  You can also
access the values through a TensorRef.


## Built-in Tensor Methods

These are usual C++ methods that act on tensors immediately.  They are not
Operations which provide delayed evaluation of their results.  Unless specified
otherwise, all the methods listed below are available on all tensor classes:
Tensor, TensorFixedSize, and TensorMap.

## Metadata

### int NumDimensions

Constant value indicating the number of dimensions of a Tensor.  This is also
known as the tensor "rank".

      Eigen::Tensor<float, 2> a(3, 4);
      cout << "Dims " << a.NumDimensions;
      => Dims 2

### Dimensions dimensions()

Returns an array-like object representing the dimensions of the tensor.
The actual type of the `dimensions()` result is `<Tensor-Type>::``Dimensions`.

    Eigen::Tensor<float, 2> a(3, 4);
    const Eigen::Tensor<float, 2>::Dimensions& d = a.dimensions();
    cout << "Dim size: " << d.size << ", dim 0: " << d[0]
         << ", dim 1: " << d[1];
    => Dim size: 2, dim 0: 3, dim 1: 4

If you use a C++11 compiler, you can use `auto` to simplify the code:

    const auto& d = a.dimensions();
    cout << "Dim size: " << d.size << ", dim 0: " << d[0]
         << ", dim 1: " << d[1];
    => Dim size: 2, dim 0: 3, dim 1: 4

### Index dimension(Index n)

Returns the n-th dimension of the tensor.  The actual type of the
`dimension()` result is `<Tensor-Type>::``Index`, but you can
always use it like an int.

      Eigen::Tensor<float, 2> a(3, 4);
      int dim1 = a.dimension(1);
      cout << "Dim 1: " << dim1;
      => Dim 1: 4

### Index size()

Returns the total number of elements in the tensor.  This is the product of all
the tensor dimensions.  The actual type of the `size()` result is
`<Tensor-Type>::``Index`, but you can always use it like an int.

    Eigen::Tensor<float, 2> a(3, 4);
    cout << "Size: " << a.size();
    => Size: 12


### Getting Dimensions From An Operation

A few operations provide `dimensions()` directly,
e.g. `TensorReslicingOp`.  Most operations defer calculating dimensions
until the operation is being evaluated.  If you need access to the dimensions
of a deferred operation, you can wrap it in a TensorRef (see Assigning to a
TensorRef above), which provides `dimensions()` and `dimension()` as
above.

TensorRef can also wrap the plain Tensor types, so this is a useful idiom in
templated contexts where the underlying object could be either a raw Tensor
or some deferred operation (e.g. a slice of a Tensor).  In this case, the
template code can wrap the object in a TensorRef and reason about its
dimensionality while remaining agnostic to the underlying type.


## Constructors

### Tensor

Creates a tensor of the specified size. The number of arguments must be equal
to the rank of the tensor. The content of the tensor is not initialized.

    Eigen::Tensor<float, 2> a(3, 4);
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4

### TensorFixedSize

Creates a tensor of the specified size. The number of arguments in the Sizes<>
template parameter determines the rank of the tensor. The content of the tensor
is not initialized.

    Eigen::TensorFixedSize<float, Sizes<3, 4>> a;
    cout << "Rank: " << a.rank() << endl;
    => Rank: 2
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4

### TensorMap

Creates a tensor mapping an existing array of data. The data must not be freed
until the TensorMap is discarded, and the size of the data must be large enough
to accommodate the coefficients of the tensor.

    float data[] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11};
    Eigen::TensorMap<Tensor<float, 2>> a(data, 3, 4);
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4
    cout << "a(1, 2): " << a(1, 2) << endl;
    => a(1, 2): 7


## Contents Initialization

When a new Tensor or a new TensorFixedSize are created, memory is allocated to
hold all the tensor elements, but the memory is not initialized.  Similarly,
when a new TensorMap is created on top of non-initialized memory the memory its
contents are not initialized.

You can use one of the methods below to initialize the tensor memory.  These
have an immediate effect on the tensor and return the tensor itself as a
result.  These are not tensor Operations which delay evaluation.

### <Tensor-Type> setConstant(const Scalar& val)

Sets all elements of the tensor to the constant value `val`.  `Scalar`
is the type of data stored in the tensor.  You can pass any value that is
convertible to that type.

Returns the tensor itself in case you want to chain another call.

    a.setConstant(12.3f);
    cout << "Constant: " << endl << a << endl << endl;
    =>
    Constant:
    12.3 12.3 12.3 12.3
    12.3 12.3 12.3 12.3
    12.3 12.3 12.3 12.3

Note that `setConstant()` can be used on any tensor where the element type
has a copy constructor and an `operator=()`:

    Eigen::Tensor<string, 2> a(2, 3);
    a.setConstant("yolo");
    cout << "String tensor: " << endl << a << endl << endl;
    =>
    String tensor:
    yolo yolo yolo
    yolo yolo yolo


### <Tensor-Type> setZero()

Fills the tensor with zeros.  Equivalent to `setConstant(Scalar(0))`.
Returns the tensor itself in case you want to chain another call.

    a.setZero();
    cout << "Zeros: " << endl << a << endl << endl;
    =>
    Zeros:
    0 0 0 0
    0 0 0 0
    0 0 0 0


### <Tensor-Type> setValues({..initializer_list})

Fills the tensor with explicit values specified in a std::initializer_list.
The type of the initializer list depends on the type and rank of the tensor.

If the tensor has rank N, the initializer list must be nested N times.  The
most deeply nested lists must contains P scalars of the Tensor type where P is
the size of the last dimension of the Tensor.

For example, for a `TensorFixedSize<float, 2, 3>` the initializer list must
contains 2 lists of 3 floats each.

`setValues()` returns the tensor itself in case you want to chain another
call.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setValues({{0.0f, 1.0f, 2.0f}, {3.0f, 4.0f, 5.0f}});
    cout << "a" << endl << a << endl << endl;
    =>
    a
    0 1 2
    3 4 5

If a list is too short, the corresponding elements of the tensor will not be
changed.  This is valid at each level of nesting.  For example the following
code only sets the values of the first row of the tensor.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setConstant(1000);
    a.setValues({{10, 20, 30}});
    cout << "a" << endl << a << endl << endl;
    =>
    a
    10   20   30
    1000 1000 1000

### <Tensor-Type> setRandom()

Fills the tensor with random values.  Returns the tensor itself in case you
want to chain another call.

    a.setRandom();
    cout << "Random: " << endl << a << endl << endl;
    =>
    Random:
      0.680375    0.59688  -0.329554    0.10794
     -0.211234   0.823295   0.536459 -0.0452059
      0.566198  -0.604897  -0.444451   0.257742

You can customize `setRandom()` by providing your own random number
generator as a template argument:

    a.setRandom<MyRandomGenerator>();

Here, `MyRandomGenerator` must be a struct with the following member
functions, where Scalar and Index are the same as `<Tensor-Type>::``Scalar`
and `<Tensor-Type>::``Index`.

See `struct UniformRandomGenerator` in TensorFunctors.h for an example.

    // Custom number generator for use with setRandom().
    struct MyRandomGenerator {
      // Default and copy constructors. Both are needed
      MyRandomGenerator() { }
      MyRandomGenerator(const MyRandomGenerator& ) { }

      // Return a random value to be used.  "element_location" is the
      // location of the entry to set in the tensor, it can typically
      // be ignored.
      Scalar operator()(Eigen::DenseIndex element_location,
                        Eigen::DenseIndex /*unused*/ = 0) const {
        return <randomly generated value of type T>;
      }

      // Same as above but generates several numbers at a time.
      typename internal::packet_traits<Scalar>::type packetOp(
          Eigen::DenseIndex packet_location, Eigen::DenseIndex /*unused*/ = 0) const {
        return <a packet of randomly generated values>;
      }
    };

You can also use one of the 2 random number generators that are part of the
tensor library:
*   UniformRandomGenerator
*   NormalRandomGenerator


## Data Access

The Tensor, TensorFixedSize, and TensorRef classes provide the following
accessors to access the tensor coefficients:

    const Scalar& operator()(const array<Index, NumIndices>& indices)
    const Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)
    Scalar& operator()(const array<Index, NumIndices>& indices)
    Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)

The number of indices must be equal to the rank of the tensor. Moreover, these
accessors are not available on tensor expressions. In order to access the
values of a tensor expression, the expression must either be evaluated or
wrapped in a TensorRef.


### Scalar* data() and const Scalar* data() const

Returns a pointer to the storage for the tensor.  The pointer is const if the
tensor was const.  This allows direct access to the data.  The layout of the
data depends on the tensor layout: RowMajor or ColMajor.

This access is usually only needed for special cases, for example when mixing
Eigen Tensor code with other libraries.

Scalar is the type of data stored in the tensor.

    Eigen::Tensor<float, 2> a(3, 4);
    float* a_data = a.data();
    a_data[0] = 123.45f;
    cout << "a(0, 0): " << a(0, 0);
    => a(0, 0): 123.45


## Tensor Operations

All the methods documented below return non evaluated tensor `Operations`.
These can be chained: you can apply another Tensor Operation to the value
returned by the method.

The chain of Operation is evaluated lazily, typically when it is assigned to a
tensor.  See "Controlling when Expression are Evaluated" for more details about
their evaluation.

### <Operation> constant(const Scalar& val)

Returns a tensor of the same type and dimensions as the original tensor but
where all elements have the value `val`.

This is useful, for example, when you want to add or subtract a constant from a
tensor, or multiply every element of a tensor by a scalar.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = a + a.constant(2.0f);
    Eigen::Tensor<float, 2> c = b * b.constant(0.2f);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    cout << "c" << endl << c << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    3 3 3
    3 3 3

    c
    0.6 0.6 0.6
    0.6 0.6 0.6

### <Operation> random()

Returns a tensor of the same type and dimensions as the current tensor
but where all elements have random values.

This is for example useful to add random values to an existing tensor.
The generation of random values can be customized in the same manner
as for `setRandom()`.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = a + a.random();
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    1.68038   1.5662  1.82329
    0.788766  1.59688 0.395103


## Unary Element Wise Operations

All these operations take a single input tensor as argument and return a tensor
of the same type and dimensions as the tensor to which they are applied.  The
requested operations are applied to each element independently.

### <Operation> operator-()

Returns a tensor of the same type and dimensions as the original tensor
containing the opposite values of the original tensor.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = -a;
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    -1 -1 -1
    -1 -1 -1

### <Operation> sqrt()

Returns a tensor of the same type and dimensions as the original tensor
containing the square roots of the original tensor.

### <Operation> rsqrt()

Returns a tensor of the same type and dimensions as the original tensor
containing the inverse square roots of the original tensor.

### <Operation> square()

Returns a tensor of the same type and dimensions as the original tensor
containing the squares of the original tensor values.

### <Operation> inverse()

Returns a tensor of the same type and dimensions as the original tensor
containing the inverse of the original tensor values.

### <Operation> exp()

Returns a tensor of the same type and dimensions as the original tensor
containing the exponential of the original tensor.

### <Operation> log()

Returns a tensor of the same type and dimensions as the original tensor
containing the natural logarithms of the original tensor.

### <Operation> abs()

Returns a tensor of the same type and dimensions as the original tensor
containing the absolute values of the original tensor.

### <Operation> pow(Scalar exponent)

Returns a tensor of the same type and dimensions as the original tensor
containing the coefficients of the original tensor to the power of the
exponent.

The type of the exponent, Scalar, is always the same as the type of the
tensor coefficients.  For example, only integer exponents can be used in
conjuntion with tensors of integer values.

You can use cast() to lift this restriction.  For example this computes
cubic roots of an int Tensor:

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 1, 8}, {27, 64, 125}});
    Eigen::Tensor<double, 2> b = a.cast<double>().pow(1.0 / 3.0);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    0   1   8
    27  64 125

    b
    0 1 2
    3 4 5

### <Operation>  operator * (Scalar scale)

Multiplies all the coefficients of the input tensor by the provided scale.

### <Operation>  cwiseMax(Scalar threshold)
TODO

### <Operation>  cwiseMin(Scalar threshold)
TODO

### <Operation>  unaryExpr(const CustomUnaryOp& func)
TODO


## Binary Element Wise Operations

These operations take two input tensors as arguments. The 2 input tensors should
be of the same type and dimensions. The result is a tensor of the same
dimensions as the tensors to which they are applied, and unless otherwise
specified it is also of the same type. The requested operations are applied to
each pair of elements independently.

### <Operation> operator+(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise sums of the inputs.

### <Operation> operator-(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise differences of the inputs.

### <Operation> operator*(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise products of the inputs.

### <Operation> operator/(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise quotients of the inputs.

This operator is not supported for integer types.

### <Operation> cwiseMax(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise maximums of the inputs.

### <Operation> cwiseMin(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise mimimums of the inputs.

### <Operation> Logical operators

The following logical operators are supported as well:

*   operator&&(const OtherDerived& other)
*   operator||(const OtherDerived& other)
*   operator<(const OtherDerived& other)
*   operator<=(const OtherDerived& other)
*   operator>(const OtherDerived& other)
*   operator>=(const OtherDerived& other)
*   operator==(const OtherDerived& other)
*   operator!=(const OtherDerived& other)

They all return a tensor of boolean values.


## Selection (select(const ThenDerived& thenTensor, const ElseDerived& elseTensor)

Selection is a coefficient-wise ternary operator that is the tensor equivalent
to the if-then-else operation.

    Tensor<bool, 3> if = ...;
    Tensor<float, 3> then = ...;
    Tensor<float, 3> else = ...;
    Tensor<float, 3> result = if.select(then, else);

The 3 arguments must be of the same dimensions, which will also be the dimension
of the result.  The 'if' tensor must be of type boolean, the 'then' and the
'else' tensor must be of the same type, which will also be the type of the
result.

Each coefficient in the result is equal to the corresponding coefficient in the
'then' tensor if the corresponding value in the 'if' tensor is true. If not, the
resulting coefficient will come from the 'else' tensor.


## Contraction

Tensor *contractions* are a generalization of the matrix product to the
multidimensional case.

    // Create 2 matrices using tensors of rank 2
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {6, 5, 4}});
    Eigen::Tensor<int, 2> b(3, 2);
    b.setValues({{1, 2}, {4, 5}, {5, 6}});

    // Compute the traditional matrix product
    Eigen::array<Eigen::IndexPair<int>, 1> product_dims = { Eigen::IndexPair<int>(1, 0) };
    Eigen::Tensor<int, 2> AB = a.contract(b, product_dims);

    // Compute the product of the transpose of the matrices
    Eigen::array<Eigen::IndexPair<int>, 1> transposed_product_dims = { Eigen::IndexPair<int>(0, 1) };
    Eigen::Tensor<int, 2> AtBt = a.contract(b, transposed_product_dims);

    // Contraction to scalar value using a double contraction.
    // First coordinate of both tensors are contracted as well as both second coordinates, i.e., this computes the sum of the squares of the elements.
    Eigen::array<Eigen::IndexPair<int>, 2> double_contraction_product_dims = { Eigen::IndexPair<int>(0, 0), Eigen::IndexPair<int>(1, 1) };
    Eigen::Tensor<int, 0> AdoubleContractedA = a.contract(a, double_contraction_product_dims);

    // Extracting the scalar value of the tensor contraction for further usage
    int value = AdoubleContractedA(0);

## Reduction Operations

A *Reduction* operation returns a tensor with fewer dimensions than the
original tensor.  The values in the returned tensor are computed by applying a
*reduction operator* to slices of values from the original tensor.  You specify
the dimensions along which the slices are made.

The Eigen Tensor library provides a set of predefined reduction operators such
as `maximum()` and `sum()` and lets you define additional operators by
implementing a few methods from a reductor template.

### Reduction Dimensions

All reduction operations take a single parameter of type
`<TensorType>::``Dimensions` which can always be specified as an array of
ints.  These are called the "reduction dimensions."  The values are the indices
of the dimensions of the input tensor over which the reduction is done.  The
parameter can have at most as many element as the rank of the input tensor;
each element must be less than the tensor rank, as it indicates one of the
dimensions to reduce.

Each dimension of the input tensor should occur at most once in the reduction
dimensions as the implementation does not remove duplicates.

The order of the values in the reduction dimensions does not affect the
results, but the code may execute faster if you list the dimensions in
increasing order.

Example: Reduction along one dimension.

    // Create a tensor of 2 dimensions
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {6, 5, 4}});
    // Reduce it along the second dimension (1)...
    Eigen::array<int, 1> dims({1 /* dimension to reduce */});
    // ...using the "maximum" operator.
    // The result is a tensor with one dimension.  The size of
    // that dimension is the same as the first (non-reduced) dimension of a.
    Eigen::Tensor<int, 1> b = a.maximum(dims);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 2 3
    6 5 4

    b
    3
    6

Example: Reduction along two dimensions.

    Eigen::Tensor<float, 3, Eigen::ColMajor> a(2, 3, 4);
    a.setValues({{{0.0f, 1.0f, 2.0f, 3.0f},
                  {7.0f, 6.0f, 5.0f, 4.0f},
                  {8.0f, 9.0f, 10.0f, 11.0f}},
                 {{12.0f, 13.0f, 14.0f, 15.0f},
                  {19.0f, 18.0f, 17.0f, 16.0f},
                  {20.0f, 21.0f, 22.0f, 23.0f}}});
    // The tensor a has 3 dimensions.  We reduce along the
    // first 2, resulting in a tensor with a single dimension
    // of size 4 (the last dimension of a.)
    // Note that we pass the array of reduction dimensions
    // directly to the maximum() call.
    Eigen::Tensor<float, 1, Eigen::ColMajor> b =
        a.maximum(Eigen::array<int, 2>({0, 1}));
    cout << "b" << endl << b << endl << endl;
    =>
    b
    20
    21
    22
    23

#### Reduction along all dimensions

As a special case, if you pass no parameter to a reduction operation the
original tensor is reduced along *all* its dimensions.  The result is a
scalar, represented as a zero-dimension tensor.

    Eigen::Tensor<float, 3> a(2, 3, 4);
    a.setValues({{{0.0f, 1.0f, 2.0f, 3.0f},
                  {7.0f, 6.0f, 5.0f, 4.0f},
                  {8.0f, 9.0f, 10.0f, 11.0f}},
                 {{12.0f, 13.0f, 14.0f, 15.0f},
                  {19.0f, 18.0f, 17.0f, 16.0f},
                  {20.0f, 21.0f, 22.0f, 23.0f}}});
    // Reduce along all dimensions using the sum() operator.
    Eigen::Tensor<float, 0> b = a.sum();
    cout << "b" << endl << b << endl << endl;
    =>
    b
    276


### <Operation> sum(const Dimensions& new_dims)
### <Operation> sum()

Reduce a tensor using the sum() operator.  The resulting values
are the sum of the reduced values.

### <Operation> mean(const Dimensions& new_dims)
### <Operation> mean()

Reduce a tensor using the mean() operator.  The resulting values
are the mean of the reduced values.

### <Operation> maximum(const Dimensions& new_dims)
### <Operation> maximum()

Reduce a tensor using the maximum() operator.  The resulting values are the
largest of the reduced values.

### <Operation> minimum(const Dimensions& new_dims)
### <Operation> minimum()

Reduce a tensor using the minimum() operator.  The resulting values
are the smallest of the reduced values.

### <Operation> prod(const Dimensions& new_dims)
### <Operation> prod()

Reduce a tensor using the prod() operator.  The resulting values
are the product of the reduced values.

### <Operation> all(const Dimensions& new_dims)
### <Operation> all()
Reduce a tensor using the all() operator.  Casts tensor to bool and then checks
whether all elements are true.  Runs through all elements rather than
short-circuiting, so may be significantly inefficient.

### <Operation> any(const Dimensions& new_dims)
### <Operation> any()
Reduce a tensor using the any() operator.  Casts tensor to bool and then checks
whether any element is true.  Runs through all elements rather than
short-circuiting, so may be significantly inefficient.


### <Operation> reduce(const Dimensions& new_dims, const Reducer& reducer)

Reduce a tensor using a user-defined reduction operator.  See `SumReducer`
in TensorFunctors.h for information on how to implement a reduction operator.


## Trace

A *Trace* operation returns a tensor with fewer dimensions than the original
tensor. It returns a tensor whose elements are the sum of the elements of the
original tensor along the main diagonal for a list of specified dimensions, the
"trace dimensions". Similar to the `Reduction Dimensions`, the trace dimensions
are passed as an input parameter to the operation, are of type `<TensorType>::``Dimensions`
, and have the same requirements when passed as an input parameter. In addition,
the trace dimensions must have the same size.

Example: Trace along 2 dimensions.

    // Create a tensor of 3 dimensions
    Eigen::Tensor<int, 3> a(2, 2, 3);
    a.setValues({{{1, 2, 3}, {4, 5, 6}}, {{7, 8, 9}, {10, 11, 12}}});
    // Specify the dimensions along which the trace will be computed.
    // In this example, the trace can only be computed along the dimensions
    // with indices 0 and 1
    Eigen::array<int, 2> dims({0, 1});
    // The output tensor contains all but the trace dimensions.
    Tensor<int, 1> a_trace = a.trace(dims);
    cout << "a_trace:" << endl;
    cout << a_trace << endl;
    =>
    a_trace:
    11
    13
    15


### <Operation> trace(const Dimensions& new_dims)
### <Operation> trace()

As a special case, if no parameter is passed to the operation, trace is computed
along *all* dimensions of the input tensor.

Example: Trace along all dimensions.

    // Create a tensor of 3 dimensions, with all dimensions having the same size.
    Eigen::Tensor<int, 3> a(3, 3, 3);
    a.setValues({{{1, 2, 3}, {4, 5, 6}, {7, 8, 9}},
                {{10, 11, 12}, {13, 14, 15}, {16, 17, 18}},
                {{19, 20, 21}, {22, 23, 24}, {25, 26, 27}}});
    // Result is a zero dimension tensor
    Tensor<int, 0> a_trace = a.trace();
    cout<<"a_trace:"<<endl;
    cout<<a_trace<<endl;
    =>
    a_trace:
    42


## Scan Operations

A *Scan* operation returns a tensor with the same dimensions as the original
tensor. The operation performs an inclusive scan along the specified
axis, which means it computes a running total along the axis for a given
reduction operation.
If the reduction operation corresponds to summation, then this computes the
prefix sum of the tensor along the given axis.

Example:
dd a comment to this line

    // Create a tensor of 2 dimensions
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {4, 5, 6}});
    // Scan it along the second dimension (1) using summation
    Eigen::Tensor<int, 2> b = a.cumsum(1);
    // The result is a tensor with the same size as the input
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 2 3
    4 5 6

    b
    1  3  6
    4  9 15

### <Operation> cumsum(const Index& axis)

Perform a scan by summing consecutive entries.

### <Operation> cumprod(const Index& axis)

Perform a scan by multiplying consecutive entries.


## Convolutions

### <Operation> convolve(const Kernel& kernel, const Dimensions& dims)

Returns a tensor that is the output of the convolution of the input tensor with the kernel,
along the specified dimensions of the input tensor. The dimension size for dimensions of the output tensor
which were part of the convolution will be reduced by the formula:
output_dim_size = input_dim_size - kernel_dim_size + 1 (requires: input_dim_size >= kernel_dim_size).
The dimension sizes for dimensions that were not part of the convolution will remain the same.
Performance of the convolution can depend on the length of the stride(s) of the input tensor dimension(s) along which the
convolution is computed (the first dimension has the shortest stride for ColMajor, whereas RowMajor's shortest stride is
for the last dimension).

    // Compute convolution along the second and third dimension.
    Tensor<float, 4, DataLayout> input(3, 3, 7, 11);
    Tensor<float, 2, DataLayout> kernel(2, 2);
    Tensor<float, 4, DataLayout> output(3, 2, 6, 11);
    input.setRandom();
    kernel.setRandom();

    Eigen::array<ptrdiff_t, 2> dims({1, 2});  // Specify second and third dimension for convolution.
    output = input.convolve(kernel, dims);

    for (int i = 0; i < 3; ++i) {
      for (int j = 0; j < 2; ++j) {
        for (int k = 0; k < 6; ++k) {
          for (int l = 0; l < 11; ++l) {
            const float result = output(i,j,k,l);
            const float expected = input(i,j+0,k+0,l) * kernel(0,0) +
                                   input(i,j+1,k+0,l) * kernel(1,0) +
                                   input(i,j+0,k+1,l) * kernel(0,1) +
                                   input(i,j+1,k+1,l) * kernel(1,1);
            VERIFY_IS_APPROX(result, expected);
          }
        }
      }
    }


## Geometrical Operations

These operations return a Tensor with different dimensions than the original
Tensor.  They can be used to access slices of tensors, see them with different
dimensions, or pad tensors with additional data.

### <Operation> reshape(const Dimensions& new_dims)

Returns a view of the input tensor that has been reshaped to the specified
new dimensions.  The argument new_dims is an array of Index values.  The
rank of the resulting tensor is equal to the number of elements in new_dims.

The product of all the sizes in the new dimension array must be equal to
the number of elements in the input tensor.

    // Increase the rank of the input tensor by introducing a new dimension
    // of size 1.
    Tensor<float, 2> input(7, 11);
    array<int, 3> three_dims{{7, 11, 1}};
    Tensor<float, 3> result = input.reshape(three_dims);

    // Decrease the rank of the input tensor by merging 2 dimensions;
    array<int, 1> one_dim{{7 * 11}};
    Tensor<float, 1> result = input.reshape(one_dim);

This operation does not move any data in the input tensor, so the resulting
contents of a reshaped Tensor depend on the data layout of the original Tensor.

For example this is what happens when you `reshape()` a 2D ColMajor tensor
to one dimension:

    Eigen::Tensor<float, 2, Eigen::ColMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 1> one_dim({3 * 2});
    Eigen::Tensor<float, 1, Eigen::ColMajor> b = a.reshape(one_dim);
    cout << "b" << endl << b << endl;
    =>
    b
      0
    300
    100
    400
    200
    500

This is what happens when the 2D Tensor is RowMajor:

    Eigen::Tensor<float, 2, Eigen::RowMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 1> one_dim({3 * 2});
    Eigen::Tensor<float, 1, Eigen::RowMajor> b = a.reshape(one_dim);
    cout << "b" << endl << b << endl;
    =>
    b
      0
    100
    200
    300
    400
    500

The reshape operation is a lvalue. In other words, it can be used on the left
side of the assignment operator.

The previous example can be rewritten as follow:

    Eigen::Tensor<float, 2, Eigen::ColMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 2> two_dim({2, 3});
    Eigen::Tensor<float, 1, Eigen::ColMajor> b(6);
    b.reshape(two_dim) = a;
    cout << "b" << endl << b << endl;
    =>
    b
      0
    300
    100
    400
    200
    500

Note that "b" itself was not reshaped but that instead the assignment is done to
the reshape view of b.


### <Operation> shuffle(const Shuffle& shuffle)

Returns a copy of the input tensor whose dimensions have been
reordered according to the specified permutation. The argument shuffle
is an array of Index values. Its size is the rank of the input
tensor. It must contain a permutation of 0, 1, ..., rank - 1. The i-th
dimension of the output tensor equals to the size of the shuffle[i]-th
dimension of the input tensor. For example:

    // Shuffle all dimensions to the left by 1.
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output = input.shuffle({1, 2, 0})

    eigen_assert(output.dimension(0) == 30);
    eigen_assert(output.dimension(1) == 50);
    eigen_assert(output.dimension(2) == 20);

Indices into the output tensor are shuffled accordingly to formulate
indices into the input tensor. For example, one can assert in the above
code snippet that:

    eigen_assert(output(3, 7, 11) == input(11, 3, 7));

In general, one can assert that

    eigen_assert(output(..., indices[shuffle[i]], ...) ==
                 input(..., indices[i], ...))

The shuffle operation results in a lvalue, which means that it can be assigned
to. In other words, it can be used on the left side of the assignment operator.

Let's rewrite the previous example to take advantage of this feature:

    // Shuffle all dimensions to the left by 1.
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output(30, 50, 20);
    output.shuffle({2, 0, 1}) = input;


### <Operation> stride(const Strides& strides)

Returns a view of the input tensor that strides (skips stride-1
elements) along each of the dimensions.  The argument strides is an
array of Index values.  The dimensions of the resulting tensor are
ceil(input_dimensions[i] / strides[i]).

For example this is what happens when you `stride()` a 2D tensor:

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}, {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<Eigen::DenseIndex, 2> strides({3, 2});
    Eigen::Tensor<int, 2> b = a.stride(strides);
    cout << "b" << endl << b << endl;
    =>
    b
       0   200
     900  1100

It is possible to assign a tensor to a stride:
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output(40, 90, 200);
    output.stride({2, 3, 4}) = input;


### <Operation> slice(const StartIndices& offsets, const Sizes& extents)

Returns a sub-tensor of the given tensor. For each dimension i, the slice is
made of the coefficients stored between offset[i] and offset[i] + extents[i] in
the input tensor.

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                 {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<int, 2> offsets = {1, 0};
    Eigen::array<int, 2> extents = {2, 2};
    Eigen::Tensor<int, 1> slice = a.slice(offsets, extents);
    cout << "a" << endl << a << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    cout << "slice" << endl << slice << endl;
    =>
    slice
     300   400
     600   700


### <Operation> chip(const Index offset, const Index dim)

A chip is a special kind of slice. It is the subtensor at the given offset in
the dimension dim. The returned tensor has one fewer dimension than the input
tensor: the dimension dim is removed.

For example, a matrix chip would be either a row or a column of the input
matrix.

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                 {600, 700, 800}, {900, 1000, 1100}});
    Eigen::Tensor<int, 1> row_3 = a.chip(2, 0);
    Eigen::Tensor<int, 1> col_2 = a.chip(1, 1);
    cout << "a" << endl << a << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    cout << "row_3" << endl << row_3 << endl;
    =>
    row_3
       600   700   800
    cout << "col_2" << endl << col_2 << endl;
    =>
    col_2
       100   400   700    1000

It is possible to assign values to a tensor chip since the chip operation is a
lvalue. For example:

    Eigen::Tensor<int, 1> a(3);
    a.setValues({{100, 200, 300}});
    Eigen::Tensor<int, 2> b(2, 3);
    b.setZero();
    b.chip(0, 0) = a;
    cout << "a" << endl << a << endl;
    =>
    a
     100
     200
     300
    cout << "b" << endl << b << endl;
    =>
    b
       100   200   300
         0     0     0


### <Operation> reverse(const ReverseDimensions& reverse)

Returns a view of the input tensor that reverses the order of the coefficients
along a subset of the dimensions.  The argument reverse is an array of boolean
values that indicates whether or not the order of the coefficients should be
reversed along each of the dimensions.  This operation preserves the dimensions
of the input tensor.

For example this is what happens when you `reverse()` the first dimension
of a 2D tensor:

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<bool, 2> reverse({true, false});
    Eigen::Tensor<int, 2> b = a.reverse(reverse);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    b
     900  1000  1100
     600   700   800
     300   400   500
       0   100   200


### <Operation> broadcast(const Broadcast& broadcast)

Returns a view of the input tensor in which the input is replicated one to many
times.
The broadcast argument specifies how many copies of the input tensor need to be
made in each of the dimensions.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}});
    Eigen::array<int, 2> bcast({3, 2});
    Eigen::Tensor<int, 2> b = a.broadcast(bcast);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
    b
       0   100   200    0   100   200
     300   400   500  300   400   500
       0   100   200    0   100   200
     300   400   500  300   400   500
       0   100   200    0   100   200
     300   400   500  300   400   500

### <Operation> concatenate(const OtherDerived& other, Axis axis)

TODO

### <Operation>  pad(const PaddingDimensions& padding)

Returns a view of the input tensor in which the input is padded with zeros.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}});
    Eigen::array<pair<int, int>, 2> paddings;
    paddings[0] = make_pair(0, 1);
    paddings[1] = make_pair(2, 3);
    Eigen::Tensor<int, 2> b = a.pad(paddings);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
    b
       0     0     0    0
       0     0     0    0
       0   100   200    0
     300   400   500    0
       0     0     0    0
       0     0     0    0
       0     0     0    0


### <Operation>  extract_patches(const PatchDims& patch_dims)

Returns a tensor of coefficient patches extracted from the input tensor, where
each patch is of dimension specified by 'patch_dims'. The returned tensor has
one greater dimension than the input tensor, which is used to index each patch.
The patch index in the output tensor depends on the data layout of the input
tensor: the patch index is the last dimension ColMajor layout, and the first
dimension in RowMajor layout.

For example, given the following input tensor:

    Eigen::Tensor<float, 2, DataLayout> tensor(3,4);
    tensor.setValues({{0.0f, 1.0f, 2.0f, 3.0f},
                      {4.0f, 5.0f, 6.0f, 7.0f},
                      {8.0f, 9.0f, 10.0f, 11.0f}});

    cout << "tensor: " << endl << tensor << endl;
    =>
    tensor:
     0   1   2   3
     4   5   6   7
     8   9  10  11

Six 2x2 patches can be extracted and indexed using the following code:

    Eigen::Tensor<float, 3, DataLayout> patch;
    Eigen::array<ptrdiff_t, 2> patch_dims;
    patch_dims[0] = 2;
    patch_dims[1] = 2;
    patch = tensor.extract_patches(patch_dims);
    for (int k = 0; k < 6; ++k) {
      cout << "patch index: " << k << endl;
      for (int i = 0; i < 2; ++i) {
    	for (int j = 0; j < 2; ++j) {
    	  if (DataLayout == ColMajor) {
    		cout << patch(i, j, k) << " ";
    	  } else {
    		cout << patch(k, i, j) << " ";
    	  }
    	}
    	cout << endl;
      }
    }

This code results in the following output when the data layout is ColMajor:

    patch index: 0
    0 1
    4 5
    patch index: 1
    4 5
    8 9
    patch index: 2
    1 2
    5 6
    patch index: 3
    5 6
    9 10
    patch index: 4
    2 3
    6 7
    patch index: 5
    6 7
    10 11

This code results in the following output when the data layout is RowMajor:
(NOTE: the set of patches is the same as in ColMajor, but are indexed differently).

    patch index: 0
    0 1
    4 5
    patch index: 1
    1 2
    5 6
    patch index: 2
    2 3
    6 7
    patch index: 3
    4 5
    8 9
    patch index: 4
    5 6
    9 10
    patch index: 5
    6 7
    10 11

### <Operation>  extract_image_patches(const Index patch_rows, const Index patch_cols, const Index row_stride, const Index col_stride, const PaddingType padding_type)

Returns a tensor of coefficient image patches extracted from the input tensor,
which is expected to have dimensions ordered as follows (depending on the data
layout of the input tensor, and the number of additional dimensions 'N'):

*) ColMajor
1st dimension: channels (of size d)
2nd dimension: rows (of size r)
3rd dimension: columns (of size c)
4th-Nth dimension: time (for video) or batch (for bulk processing).

*) RowMajor (reverse order of ColMajor)
1st-Nth dimension: time (for video) or batch (for bulk processing).
N+1'th dimension: columns (of size c)
N+2'th dimension: rows (of size r)
N+3'th dimension: channels (of size d)

The returned tensor has one greater dimension than the input tensor, which is
used to index each patch. The patch index in the output tensor depends on the
data layout of the input tensor: the patch index is the 4'th dimension in
ColMajor layout, and the 4'th from the last dimension in RowMajor layout.

For example, given the following input tensor with the following dimension
sizes:
 *) depth:   2
 *) rows:    3
 *) columns: 5
 *) batch:   7

    Tensor<float, 4> tensor(2,3,5,7);
    Tensor<float, 4, RowMajor> tensor_row_major = tensor.swap_layout();

2x2 image patches can be extracted and indexed using the following code:

*) 2D patch: ColMajor (patch indexed by second-to-last dimension)

    Tensor<float, 5> twod_patch;
    twod_patch = tensor.extract_image_patches<2, 2>();
    // twod_patch.dimension(0) == 2
    // twod_patch.dimension(1) == 2
    // twod_patch.dimension(2) == 2
    // twod_patch.dimension(3) == 3*5
    // twod_patch.dimension(4) == 7

*) 2D patch: RowMajor (patch indexed by the second dimension)

    Tensor<float, 5, RowMajor> twod_patch_row_major;
    twod_patch_row_major = tensor_row_major.extract_image_patches<2, 2>();
    // twod_patch_row_major.dimension(0) == 7
    // twod_patch_row_major.dimension(1) == 3*5
    // twod_patch_row_major.dimension(2) == 2
    // twod_patch_row_major.dimension(3) == 2
    // twod_patch_row_major.dimension(4) == 2

## Special Operations

### <Operation> cast<T>()

Returns a tensor of type T with the same dimensions as the original tensor.
The returned tensor contains the values of the original tensor converted to
type T.

    Eigen::Tensor<float, 2> a(2, 3);
    Eigen::Tensor<int, 2> b = a.cast<int>();

This can be useful for example if you need to do element-wise division of
Tensors of integers.  This is not currently supported by the Tensor library
but you can easily cast the tensors to floats to do the division:

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 1, 2}, {3, 4, 5}});
    Eigen::Tensor<int, 2> b =
        (a.cast<float>() / a.constant(2).cast<float>()).cast<int>();
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    0 1 2
    3 4 5

    b
    0 0 1
    1 2 2


### <Operation>     eval()

TODO


## Representation of scalar values

Scalar values are often represented by tensors of size 1 and rank 0.For example
Tensor<T, N>::maximum() currently returns a Tensor<T, 0>. Similarly, the inner
product of 2 1d tensors (through contractions) returns a 0d tensor.

## Limitations

*   The number of tensor dimensions is currently limited to 250 when using a
    compiler that supports cxx11. It is limited to only 5 for older compilers.
*   The IndexList class requires a cxx11 compliant compiler. You can use an
    array of indices instead if you don't have access to a modern compiler.
*   On GPUs only floating point values are properly tested and optimized for.
*   Complex and integer values are known to be broken on GPUs. If you try to use
    them you'll most likely end up triggering a static assertion failure such as
    EIGEN_STATIC_ASSERT(packetSize > 1, YOU_MADE_A_PROGRAMMING_MISTAKE)




==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/Tensor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_H

namespace Eigen {

/** \class Tensor
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor class.
  *
  * The %Tensor class is the work-horse for all \em dense tensors within Eigen.
  *
  * The %Tensor class encompasses only dynamic-size objects so far.
  *
  * The first two template parameters are required:
  * \tparam Scalar_  Numeric type, e.g. float, double, int or `std::complex<float>`.
  *                 User defined scalar types are supported as well (see \ref user_defined_scalars "here").
  * \tparam NumIndices_ Number of indices (i.e. rank of the tensor)
  *
  * The remaining template parameters are optional -- in most cases you don't have to worry about them.
  * \tparam Options_  A combination of either \b #RowMajor or \b #ColMajor, and of either
  *                 \b #AutoAlign or \b #DontAlign.
  *                 The former controls \ref TopicStorageOrders "storage order", and defaults to column-major. The latter controls alignment, which is required
  *                 for vectorization. It defaults to aligning tensors. Note that tensors currently do not support any operations that profit from vectorization.
  *                 Support for such operations (i.e. adding two tensors etc.) is planned.
  *
  * You can access elements of tensors using normal subscripting:
  *
  * \code
  * Eigen::Tensor<double, 4> t(10, 10, 10, 10);
  * t(0, 1, 2, 3) = 42.0;
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_TENSOR_PLUGIN.
  *
  * <i><b>Some notes:</b></i>
  *
  * <dl>
  * <dt><b>Relation to other parts of Eigen:</b></dt>
  * <dd>The midterm development goal for this class is to have a similar hierarchy as Eigen uses for matrices, so that
  * taking blocks or using tensors in expressions is easily possible, including an interface with the vector/matrix code
  * by providing .asMatrix() and .asVector() (or similar) methods for rank 2 and 1 tensors. However, currently, the %Tensor
  * class does not provide any of these features and is only available as a stand-alone class that just allows for
  * coefficient access. Also, when fixed-size tensors are implemented, the number of template arguments is likely to
  * change dramatically.</dd>
  * </dl>
  *
  * \ref TopicStorageOrders
  */

template<typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
class Tensor : public TensorBase<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  public:
    typedef Tensor<Scalar_, NumIndices_, Options_, IndexType_> Self;
    typedef TensorBase<Tensor<Scalar_, NumIndices_, Options_, IndexType_> > Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<Self>::StorageKind StorageKind;
    typedef typename internal::traits<Self>::Index Index;
    typedef Scalar_ Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    enum {
      IsAligned = bool(EIGEN_MAX_ALIGN_BYTES>0) & !(Options_&DontAlign),
      Layout = Options_ & RowMajor ? RowMajor : ColMajor,
      CoordAccess = true,
      RawAccess = true
    };

    static const int Options = Options_;
    static const int NumIndices = NumIndices_;
    typedef DSizes<Index, NumIndices_> Dimensions;

  protected:
    TensorStorage<Scalar, Dimensions, Options> m_storage;

#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices>
    struct isOfNormalIndex{
      static const bool is_array = internal::is_base_of<array<Index, NumIndices>, CustomIndices>::value;
      static const bool is_int = NumTraits<CustomIndices>::IsInteger;
      static const bool value = is_array | is_int;
    };
#endif

  public:
    // Metadata
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         rank()                   const { return NumIndices; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         dimension(std::size_t n) const { return m_storage.dimensions()[n]; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions&             dimensions()             const { return m_storage.dimensions(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         size()                   const { return m_storage.size(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar                        *data()                        { return m_storage.data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar                  *data()                  const { return m_storage.data(); }

    // This makes EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    // work, because that uses base().coeffRef() - and we don't yet
    // implement a similar class hierarchy
    inline Self& base()             { return *this; }
    inline const Self& base() const { return *this; }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeff(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(const array<Index, NumIndices>& indices) const
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(CustomIndices& indices) const
    {
        return coeff(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline Scalar& coeffRef(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
             >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(CustomIndices& indices)
    {
        return coeffRef(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline const Scalar& operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return this->operator()(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1) const
    {
      return coeff(array<Index, 2>(i0, i1));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2) const
    {
      return coeff(array<Index, 3>(i0, i1, i2));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      return coeff(array<Index, 4>(i0, i1, i2, i3));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      return coeff(array<Index, 5>(i0, i1, i2, i3, i4));
    }
#endif

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(CustomIndices& indices) const
    {
        return coeff(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(const array<Index, NumIndices>& indices) const
    {
      return coeff(indices);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return coeff(index);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator[](Index index) const
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead.
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline Scalar& operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return operator()(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1)
    {
      return coeffRef(array<Index, 2>(i0, i1));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2)
    {
      return coeffRef(array<Index, 3>(i0, i1, i2));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      return coeffRef(array<Index, 4>(i0, i1, i2, i3));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      return coeffRef(array<Index, 5>(i0, i1, i2, i3, i4));
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(const array<Index, NumIndices>& indices)
    {
      return coeffRef(indices);
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(CustomIndices& indices)
    {
      return coeffRef(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeffRef();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator[](Index index)
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor()
      : m_storage()
    {
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const Self& other)
      : m_storage(other.m_storage)
    {
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index firstDimension, IndexTypes... otherDimensions)
        : m_storage(firstDimension, otherDimensions...)
    {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#else
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit Tensor(Index dim1)
      : m_storage(dim1, array<Index, 1>(dim1))
    {
      EIGEN_STATIC_ASSERT(1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2)
      : m_storage(dim1*dim2, array<Index, 2>(dim1, dim2))
    {
      EIGEN_STATIC_ASSERT(2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3)
      : m_storage(dim1*dim2*dim3, array<Index, 3>(dim1, dim2, dim3))
    {
      EIGEN_STATIC_ASSERT(3 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3, Index dim4)
      : m_storage(dim1*dim2*dim3*dim4, array<Index, 4>(dim1, dim2, dim3, dim4))
    {
      EIGEN_STATIC_ASSERT(4 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3, Index dim4, Index dim5)
      : m_storage(dim1*dim2*dim3*dim4*dim5, array<Index, 5>(dim1, dim2, dim3, dim4, dim5))
    {
      EIGEN_STATIC_ASSERT(5 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#endif

    /** Normal Dimension */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit Tensor(const array<Index, NumIndices>& dimensions)
        : m_storage(internal::array_prod(dimensions), dimensions)
    {
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const TensorBase<OtherDerived, ReadOnlyAccessors>& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const TensorBase<OtherDerived, WriteAccessors>& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    #if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(Self&& other)
      : m_storage(std::move(other.m_storage))
    {
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(Self&& other)
    {
      m_storage = std::move(other.m_storage);
      return *this;
    }
    #endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(const Tensor& other)
    {
      typedef TensorAssignOp<Tensor, const Tensor> Assign;
      Assign assign(*this, other);
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return *this;
    }
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(const OtherDerived& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other);
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return *this;
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    void resize(Index firstDimension, IndexTypes... otherDimensions)
    {
      // The number of dimensions used to resize a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      resize(array<Index, NumIndices>{{firstDimension, otherDimensions...}});
    }
#endif

    /** Normal Dimension */
    EIGEN_DEVICE_FUNC void resize(const array<Index, NumIndices>& dimensions)
    {
      int i;
      Index size = Index(1);
      for (i = 0; i < NumIndices; i++) {
        internal::check_rows_cols_for_overflow<Dynamic>::run(size, dimensions[i]);
        size *= dimensions[i];
      }
      #ifdef EIGEN_INITIALIZE_COEFFS
        bool size_changed = size != this->size();
        m_storage.resize(size, dimensions);
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #else
        m_storage.resize(size, dimensions);
      #endif
    }

    // Why this overload, DSizes is derived from array ??? //
    EIGEN_DEVICE_FUNC void resize(const DSizes<Index, NumIndices>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = dimensions[i];
      }
      resize(dims);
    }

    EIGEN_DEVICE_FUNC
    void resize()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      // Nothing to do: rank 0 tensors have fixed size
    }

#ifdef EIGEN_HAS_INDEX_LIST
    template <typename FirstType, typename... OtherTypes>
    EIGEN_DEVICE_FUNC
    void resize(const Eigen::IndexList<FirstType, OtherTypes...>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#endif

    /** Custom Dimension */
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomDimension,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomDimension>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(CustomDimension& dimensions)
    {
      resize(internal::customIndices2Array<Index,NumIndices>(dimensions));
    }
#endif

#ifndef EIGEN_EMULATE_CXX11_META_H
    template <typename std::ptrdiff_t... Indices>
    EIGEN_DEVICE_FUNC
    void resize(const Sizes<Indices...>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#else
    template <std::size_t V1, std::size_t V2, std::size_t V3, std::size_t V4, std::size_t V5>
    EIGEN_DEVICE_FUNC
    void resize(const Sizes<V1, V2, V3, V4, V5>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#endif

  protected:

    bool checkIndexRange(const array<Index, NumIndices>& indices) const
    {
      using internal::array_apply_and_reduce;
      using internal::array_zip_and_reduce;
      using internal::greater_equal_zero_op;
      using internal::logical_and_op;
      using internal::lesser_op;

      return
        // check whether the indices are all >= 0
        array_apply_and_reduce<logical_and_op, greater_equal_zero_op>(indices) &&
        // check whether the indices fit in the dimensions
        array_zip_and_reduce<logical_and_op, lesser_op>(indices, m_storage.dimensions());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index linearizedIndex(const array<Index, NumIndices>& indices) const
    {
      if (Options&RowMajor) {
        return m_storage.dimensions().IndexOfRowMajor(indices);
      } else {
        return m_storage.dimensions().IndexOfColMajor(indices);
      }
    }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorArgMax.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//                    Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H
#define EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H

namespace Eigen {
namespace internal {

/** \class TensorIndexTuple
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor + Index Tuple class.
  *
  *
  */
template<typename XprType>
struct traits<TensorIndexTupleOp<XprType> > : public traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef Tuple<Index, typename XprTraits::Scalar> Scalar;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
};

template<typename XprType>
struct eval<TensorIndexTupleOp<XprType>, Eigen::Dense>
{
  typedef const TensorIndexTupleOp<XprType>EIGEN_DEVICE_REF type;
};

template<typename XprType>
struct nested<TensorIndexTupleOp<XprType>, 1,
              typename eval<TensorIndexTupleOp<XprType> >::type>
{
  typedef TensorIndexTupleOp<XprType> type;
};

}  // end namespace internal

template<typename XprType>
class TensorIndexTupleOp : public TensorBase<TensorIndexTupleOp<XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename Eigen::internal::nested<TensorIndexTupleOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::Index Index;
  typedef Tuple<Index, typename XprType::CoeffReturnType> CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIndexTupleOp(const XprType& expr)
      : m_xpr(expr) {}

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

// Eval as rvalue
template<typename ArgType, typename Device>
struct TensorEvaluator<const TensorIndexTupleOp<ArgType>, Device>
{
  typedef TensorIndexTupleOp<ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  static const int NumDims = internal::array_size<Dimensions>::value;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess = /*TensorEvaluator<ArgType, Device>::PacketAccess*/ false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device) { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return CoeffReturnType(index, m_impl.coeff(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, 1);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
};

namespace internal {

/** \class TensorTupleIndex
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Converts to Tensor<Tuple<Index, Scalar> > and reduces to Tensor<Index>.
  *
  */
template<typename ReduceOp, typename Dims, typename XprType>
struct traits<TensorTupleReducerOp<ReduceOp, Dims, XprType> > : public traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef Index Scalar;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
};

template<typename ReduceOp, typename Dims, typename XprType>
struct eval<TensorTupleReducerOp<ReduceOp, Dims, XprType>, Eigen::Dense>
{
  typedef const TensorTupleReducerOp<ReduceOp, Dims, XprType>EIGEN_DEVICE_REF type;
};

template<typename ReduceOp, typename Dims, typename XprType>
struct nested<TensorTupleReducerOp<ReduceOp, Dims, XprType>, 1,
              typename eval<TensorTupleReducerOp<ReduceOp, Dims, XprType> >::type>
{
  typedef TensorTupleReducerOp<ReduceOp, Dims, XprType> type;
};

}  // end namespace internal

template<typename ReduceOp, typename Dims, typename XprType>
class TensorTupleReducerOp : public TensorBase<TensorTupleReducerOp<ReduceOp, Dims, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename Eigen::internal::nested<TensorTupleReducerOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::Index Index;
  typedef Index CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorTupleReducerOp(const XprType& expr,
                                                          const ReduceOp& reduce_op,
                                                          const Index return_dim,
                                                          const Dims& reduce_dims)
      : m_xpr(expr), m_reduce_op(reduce_op), m_return_dim(return_dim), m_reduce_dims(reduce_dims) {}

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_xpr; }

  EIGEN_DEVICE_FUNC
  const ReduceOp& reduce_op() const { return m_reduce_op; }

  EIGEN_DEVICE_FUNC
  const Dims& reduce_dims() const { return m_reduce_dims; }

  EIGEN_DEVICE_FUNC
  Index return_dim() const { return m_return_dim; }

  protected:
    typename XprType::Nested m_xpr;
    const ReduceOp m_reduce_op;
    const Index m_return_dim;
    const Dims m_reduce_dims;
};

// Eval as rvalue
template<typename ReduceOp, typename Dims, typename ArgType, typename Device>
struct TensorEvaluator<const TensorTupleReducerOp<ReduceOp, Dims, ArgType>, Device>
{
  typedef TensorTupleReducerOp<ReduceOp, Dims, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename TensorIndexTupleOp<ArgType>::CoeffReturnType TupleType;
  typedef typename TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device>::Dimensions Dimensions;
  typedef typename TensorEvaluator<const TensorIndexTupleOp<ArgType> , Device>::Dimensions InputDimensions;
  static const int NumDims = internal::array_size<InputDimensions>::value;
  typedef array<Index, NumDims> StrideDims;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<TupleType, Device> TupleStorageMem;

  enum {
    IsAligned         = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess      = /*TensorEvaluator<ArgType, Device>::PacketAccess*/ false,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_orig_impl(op.expression(), device),
        m_impl(op.expression().index_tuples().reduce(op.reduce_dims(), op.reduce_op()), device),
        m_return_dim(op.return_dim())
  {
    gen_strides(m_orig_impl.dimensions(), m_strides);
    if (Layout == static_cast<int>(ColMajor)) {
      const Index total_size = internal::array_prod(m_orig_impl.dimensions());
      m_stride_mod = (m_return_dim < NumDims - 1) ? m_strides[m_return_dim + 1] : total_size;
    } else {
      const Index total_size = internal::array_prod(m_orig_impl.dimensions());
      m_stride_mod = (m_return_dim > 0) ? m_strides[m_return_dim - 1] : total_size;
    }    
    // If m_return_dim is not a valid index, returns 1 or this can crash on Windows.
    m_stride_div = ((m_return_dim >= 0) &&
                    (m_return_dim < static_cast<Index>(m_strides.size())))
                   ? m_strides[m_return_dim] : 1;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    const TupleType v = m_impl.coeff(index);
    return (m_return_dim < 0) ? v.first : (v.first % m_stride_mod) / m_stride_div;
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }
#ifdef EIGEN_USE_SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_orig_impl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost = 1.0 +
        (m_return_dim < 0 ? 0.0 : (TensorOpCost::ModCost<Index>() + TensorOpCost::DivCost<Index>()));
    return m_orig_impl.costPerCoeff(vectorized) +
           m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, compute_cost);
  }

 private:
  EIGEN_DEVICE_FUNC void gen_strides(const InputDimensions& dims, StrideDims& strides) {
    if (m_return_dim < 0) {
      return;  // Won't be using the strides.
    }
    eigen_assert(m_return_dim < NumDims &&
                 "Asking to convert index to a dimension outside of the rank");

    // Calculate m_stride_div and m_stride_mod, which are used to
    // calculate the value of an index w.r.t. the m_return_dim.
    if (Layout == static_cast<int>(ColMajor)) {
      strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        strides[i] = strides[i-1] * dims[i-1];
      }
    } else {
      strides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        strides[i] = strides[i+1] * dims[i+1];
      }
    }
  }

 protected:
  TensorEvaluator<const TensorIndexTupleOp<ArgType>, Device> m_orig_impl;
  TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device> m_impl;
  const Index m_return_dim;
  StrideDims m_strides;
  Index m_stride_mod;
  Index m_stride_div;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorAssign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H
#define EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H

namespace Eigen {

/** \class TensorAssign
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor assignment class.
  *
  * This class is represents the assignment of the values resulting from the evaluation of
  * the rhs expression to the memory locations denoted by the lhs expression.
  */
namespace internal {
template<typename LhsXprType, typename RhsXprType>
struct traits<TensorAssignOp<LhsXprType, RhsXprType> >
{
  typedef typename LhsXprType::Scalar Scalar;
  typedef typename traits<LhsXprType>::StorageKind StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const std::size_t NumDimensions = internal::traits<LhsXprType>::NumDimensions;
  static const int Layout = internal::traits<LhsXprType>::Layout;
  typedef typename traits<LhsXprType>::PointerType PointerType;

  enum {
    Flags = 0
  };
};

template<typename LhsXprType, typename RhsXprType>
struct eval<TensorAssignOp<LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorAssignOp<LhsXprType, RhsXprType>& type;
};

template<typename LhsXprType, typename RhsXprType>
struct nested<TensorAssignOp<LhsXprType, RhsXprType>, 1, typename eval<TensorAssignOp<LhsXprType, RhsXprType> >::type>
{
  typedef TensorAssignOp<LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename LhsXprType, typename RhsXprType>
class TensorAssignOp : public TensorBase<TensorAssignOp<LhsXprType, RhsXprType> >
{
  public:
  typedef typename Eigen::internal::traits<TensorAssignOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename LhsXprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorAssignOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorAssignOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorAssignOp>::Index Index;

  static const int NumDims = Eigen::internal::traits<TensorAssignOp>::NumDimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorAssignOp(LhsXprType& lhs, const RhsXprType& rhs)
      : m_lhs_xpr(lhs), m_rhs_xpr(rhs) {}

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return *((typename internal::remove_all<typename LhsXprType::Nested>::type*)&m_lhs_xpr); }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename internal::remove_all<typename LhsXprType::Nested>::type& m_lhs_xpr;
    const typename internal::remove_all<typename RhsXprType::Nested>::type& m_rhs_xpr;
};


template<typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorAssignOp<LeftArgType, RightArgType>, Device>
{
  typedef TensorAssignOp<LeftArgType, RightArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename TensorEvaluator<RightArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  static const int NumDims = XprType::NumDims;

  enum {
    IsAligned         = int(TensorEvaluator<LeftArgType, Device>::IsAligned) &
                        int(TensorEvaluator<RightArgType, Device>::IsAligned),
    PacketAccess      = int(TensorEvaluator<LeftArgType, Device>::PacketAccess) &
                        int(TensorEvaluator<RightArgType, Device>::PacketAccess),
    BlockAccess       = int(TensorEvaluator<LeftArgType, Device>::BlockAccess) &
                        int(TensorEvaluator<RightArgType, Device>::BlockAccess),
    PreferBlockAccess = int(TensorEvaluator<LeftArgType, Device>::PreferBlockAccess) |
                        int(TensorEvaluator<RightArgType, Device>::PreferBlockAccess),
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = TensorEvaluator<LeftArgType, Device>::RawAccess
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const RightArgType, Device>::TensorBlock
      RightTensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const Device& device) :
      m_leftImpl(op.lhsExpression(), device),
      m_rightImpl(op.rhsExpression(), device)
  {
    EIGEN_STATIC_ASSERT(
        (static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) ==
         static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout)),
        YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // The dimensions of the lhs and the rhs tensors should be equal to prevent
    // overflows and ensure the result is fully initialized.
    // TODO: use left impl instead if right impl dimensions are known at compile time.
    return m_rightImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    eigen_assert(dimensions_match(m_leftImpl.dimensions(), m_rightImpl.dimensions()));
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    // If the lhs provides raw access to its storage area (i.e. if m_leftImpl.data() returns a non
    // null value), attempt to evaluate the rhs expression in place. Returns true iff in place
    // evaluation isn't supported and the caller still needs to manually assign the values generated
    // by the rhs to the lhs.
    return m_rightImpl.evalSubExprsIfNeeded(m_leftImpl.data());
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(
          m_leftImpl.data(), [done](bool need_assign) { done(need_assign); });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalScalar(Index i) {
    m_leftImpl.coeffRef(i) = m_rightImpl.coeff(i);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalPacket(Index i) {

    const int LhsStoreMode = TensorEvaluator<LeftArgType, Device>::IsAligned ? Aligned : Unaligned;
    const int RhsLoadMode = TensorEvaluator<RightArgType, Device>::IsAligned ? Aligned : Unaligned;
    m_leftImpl.template writePacket<LhsStoreMode>(i, m_rightImpl.template packet<RhsLoadMode>(i));
  }
  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_leftImpl.coeff(index);
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const
  {
    return m_leftImpl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // We assume that evalPacket or evalScalar is called to perform the
    // assignment and account for the cost of the write here, but reduce left
    // cost by one load because we are using m_leftImpl.coeffRef.
    TensorOpCost left = m_leftImpl.costPerCoeff(vectorized);
    return m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(
               numext::maxi(0.0, left.bytes_loaded() - sizeof(CoeffReturnType)),
               left.bytes_stored(), left.compute_cycles()) +
           TensorOpCost(0, sizeof(CoeffReturnType), 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::merge(
        m_leftImpl.getResourceRequirements(),
        m_rightImpl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalBlock(
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    if (TensorEvaluator<LeftArgType, Device>::RawAccess &&
        m_leftImpl.data() != NULL) {
      // If destination has raw data access, we pass it as a potential
      // destination for a block descriptor evaluation.
      desc.template AddDestinationBuffer<Layout>(
          /*dst_base=*/m_leftImpl.data() + desc.offset(),
          /*dst_strides=*/internal::strides<Layout>(m_leftImpl.dimensions()));
    }

    RightTensorBlock block = m_rightImpl.block(desc, scratch, /*root_of_expr_ast=*/true);
    // If block was evaluated into a destination, there is no need to do assignment.
    if (block.kind() != internal::TensorBlockKind::kMaterializedInOutput) {
      m_leftImpl.writeBlock(desc, block);
    }
    block.cleanup();
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_leftImpl.data(); }

 private:
  TensorEvaluator<LeftArgType, Device> m_leftImpl;
  TensorEvaluator<RightArgType, Device> m_rightImpl;
};

}


#endif // EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BASE_H
#define EIGEN_CXX11_TENSOR_TENSOR_BASE_H

// clang-format off

namespace Eigen {

/** \class TensorBase
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor base class.
  *
  * This class is the common parent of the Tensor and TensorMap class, thus
  * making it possible to use either class interchangeably in expressions.
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
// FIXME Doxygen does not like the inheritance with different template parameters
// Since there is no doxygen documentation inside, we disable it for now
template<typename Derived>
class TensorBase<Derived, ReadOnlyAccessors>
{
  public:
    typedef internal::traits<Derived> DerivedTraits;
    typedef typename DerivedTraits::Scalar Scalar;
    typedef typename DerivedTraits::Index Index;
    typedef typename internal::remove_const<Scalar>::type CoeffReturnType;
    static const int NumDimensions = DerivedTraits::NumDimensions;

    // Generic nullary operation support.
    template <typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<CustomNullaryOp, const Derived>
    nullaryExpr(const CustomNullaryOp& func) const {
      return TensorCwiseNullaryOp<CustomNullaryOp, const Derived>(derived(), func);
    }

    // Coefficient-wise nullary operators
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived>
    constant(const Scalar& value) const {
      return nullaryExpr(internal::scalar_constant_op<Scalar>(value));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<internal::UniformRandomGenerator<Scalar>, const Derived>
    random() const {
      return nullaryExpr(internal::UniformRandomGenerator<Scalar>());
    }
    template <typename RandomGenerator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<RandomGenerator, const Derived>
    random(const RandomGenerator& gen = RandomGenerator()) const {
      return nullaryExpr(gen);
    }

    // Tensor generation
    template <typename Generator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorGeneratorOp<Generator, const Derived>
    generate(const Generator& generator) const {
      return TensorGeneratorOp<Generator, const Derived>(derived(), generator);
    }

    // Generic unary operation support.
    template <typename CustomUnaryOp> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<CustomUnaryOp, const Derived>
    unaryExpr(const CustomUnaryOp& func) const {
      return TensorCwiseUnaryOp<CustomUnaryOp, const Derived>(derived(), func);
    }

    // Coefficient-wise unary operators
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const Derived>
    operator-() const {
      return unaryExpr(internal::scalar_opposite_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived>
    sqrt() const {
      return unaryExpr(internal::scalar_sqrt_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived>
    sign() const {
      return unaryExpr(internal::scalar_sign_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_rsqrt_op<Scalar>, const Derived>
    rsqrt() const {
      return unaryExpr(internal::scalar_rsqrt_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_square_op<Scalar>, const Derived>
    square() const {
      return unaryExpr(internal::scalar_square_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_cube_op<Scalar>, const Derived>
    cube() const {
      return unaryExpr(internal::scalar_cube_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived>
    inverse() const {
      return unaryExpr(internal::scalar_inverse_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_tanh_op<Scalar>, const Derived>
    tanh() const {
      return unaryExpr(internal::scalar_tanh_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_lgamma_op<Scalar>, const Derived>
    lgamma() const {
      return unaryExpr(internal::scalar_lgamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_digamma_op<Scalar>, const Derived>
    digamma() const {
      return unaryExpr(internal::scalar_digamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i0_op<Scalar>, const Derived>
    bessel_i0() const {
      return unaryExpr(internal::scalar_bessel_i0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i0e_op<Scalar>, const Derived>
    bessel_i0e() const {
      return unaryExpr(internal::scalar_bessel_i0e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i1_op<Scalar>, const Derived>
    bessel_i1() const {
      return unaryExpr(internal::scalar_bessel_i1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i1e_op<Scalar>, const Derived>
    bessel_i1e() const {
      return unaryExpr(internal::scalar_bessel_i1e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_j0_op<Scalar>, const Derived>
    bessel_j0() const {
      return unaryExpr(internal::scalar_bessel_j0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_y0_op<Scalar>, const Derived>
    bessel_y0() const {
      return unaryExpr(internal::scalar_bessel_y0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_j1_op<Scalar>, const Derived>
    bessel_j1() const {
      return unaryExpr(internal::scalar_bessel_j1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_y1_op<Scalar>, const Derived>
    bessel_y1() const {
      return unaryExpr(internal::scalar_bessel_y1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k0_op<Scalar>, const Derived>
    bessel_k0() const {
      return unaryExpr(internal::scalar_bessel_k0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k0e_op<Scalar>, const Derived>
    bessel_k0e() const {
      return unaryExpr(internal::scalar_bessel_k0e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k1_op<Scalar>, const Derived>
    bessel_k1() const {
      return unaryExpr(internal::scalar_bessel_k1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k1e_op<Scalar>, const Derived>
    bessel_k1e() const {
      return unaryExpr(internal::scalar_bessel_k1e_op<Scalar>());
    }

    // igamma(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igamma_op<Scalar>, const Derived, const OtherDerived>
    igamma(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igamma_op<Scalar>());
    }

    // igamma_der_a(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igamma_der_a_op<Scalar>, const Derived, const OtherDerived>
    igamma_der_a(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igamma_der_a_op<Scalar>());
    }

    // gamma_sample_der_alpha(alpha = this, sample = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_gamma_sample_der_alpha_op<Scalar>, const Derived, const OtherDerived>
    gamma_sample_der_alpha(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_gamma_sample_der_alpha_op<Scalar>());
    }

    // igammac(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igammac_op<Scalar>, const Derived, const OtherDerived>
    igammac(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igammac_op<Scalar>());
    }

    // zeta(x = this, q = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const OtherDerived>
    zeta(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_zeta_op<Scalar>());
    }

    // polygamma(n = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const Derived, const OtherDerived>
    polygamma(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_polygamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_erf_op<Scalar>, const Derived>
    erf() const {
      return unaryExpr(internal::scalar_erf_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_erfc_op<Scalar>, const Derived>
    erfc() const {
      return unaryExpr(internal::scalar_erfc_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_ndtri_op<Scalar>, const Derived>
    ndtri() const {
      return unaryExpr(internal::scalar_ndtri_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_logistic_op<Scalar>, const Derived>
    sigmoid() const {
      return unaryExpr(internal::scalar_logistic_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_exp_op<Scalar>, const Derived>
    exp() const {
      return unaryExpr(internal::scalar_exp_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_expm1_op<Scalar>, const Derived>
    expm1() const {
      return unaryExpr(internal::scalar_expm1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log_op<Scalar>, const Derived>
    log() const {
      return unaryExpr(internal::scalar_log_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log1p_op<Scalar>, const Derived>
    log1p() const {
      return unaryExpr(internal::scalar_log1p_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log2_op<Scalar>, const Derived>
    log2() const {
      return unaryExpr(internal::scalar_log2_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived>
    abs() const {
      return unaryExpr(internal::scalar_abs_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_clamp_op<Scalar>, const Derived>
    clip(Scalar min, Scalar max) const {
      return unaryExpr(internal::scalar_clamp_op<Scalar>(min, max));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const typename internal::conditional<NumTraits<CoeffReturnType>::IsComplex,
                                                             TensorCwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, const Derived>,
                                                             Derived>::type
    conjugate() const {
      return choose(Cond<NumTraits<CoeffReturnType>::IsComplex>(), unaryExpr(internal::scalar_conjugate_op<Scalar>()), derived());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_pow_op<Scalar,Scalar> >, const Derived>
    pow(Scalar exponent) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_pow_op<Scalar,Scalar> >(exponent));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_real_op<Scalar>, const Derived>
    real() const {
      return unaryExpr(internal::scalar_real_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_imag_op<Scalar>, const Derived>
    imag() const {
      return unaryExpr(internal::scalar_imag_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_sum_op<Scalar,Scalar> >, const Derived>
    operator+ (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_sum_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_sum_op<Scalar> >, const Derived>
    operator+ (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_sum_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_difference_op<Scalar,Scalar> >, const Derived>
    operator- (Scalar rhs) const {
      EIGEN_STATIC_ASSERT((NumTraits<Scalar>::IsSigned || internal::is_same<Scalar, const std::complex<float> >::value), YOU_MADE_A_PROGRAMMING_MISTAKE);
      return unaryExpr(internal::bind2nd_op<internal::scalar_difference_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_difference_op<Scalar> >, const Derived>
    operator- (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_difference_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_product_op<Scalar,Scalar> >, const Derived>
    operator* (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_product_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_product_op<Scalar> >, const Derived>
    operator* (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_product_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_quotient_op<Scalar,Scalar> >, const Derived>
    operator/ (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_quotient_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_quotient_op<Scalar> >, const Derived>
    operator/ (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_quotient_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_mod_op<Scalar>, const Derived>
    operator% (Scalar rhs) const {
      EIGEN_STATIC_ASSERT(NumTraits<Scalar>::IsInteger, YOU_MADE_A_PROGRAMMING_MISTAKE_TRY_MOD);
      return unaryExpr(internal::scalar_mod_op<Scalar>(rhs));
    }

    template <int NanPropagation=PropagateFast>
    EIGEN_DEVICE_FUNC
        EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar,NanPropagation>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    cwiseMax(Scalar threshold) const {
      return cwiseMax<NanPropagation>(constant(threshold));
    }

    template <int NanPropagation=PropagateFast>
    EIGEN_DEVICE_FUNC
        EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar,NanPropagation>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    cwiseMin(Scalar threshold) const {
      return cwiseMin<NanPropagation>(constant(threshold));
    }

    template<typename NewType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const typename internal::conditional<internal::is_same<NewType, CoeffReturnType>::value,
                                                             Derived,
                                                             TensorConversionOp<NewType, const Derived> >::type
    cast() const {
      return choose(Cond<internal::is_same<NewType, CoeffReturnType>::value>(), derived(), TensorConversionOp<NewType, const Derived>(derived()));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_round_op<Scalar>, const Derived>
    round() const {
      return unaryExpr(internal::scalar_round_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_rint_op<Scalar>, const Derived>
    rint() const {
      return unaryExpr(internal::scalar_rint_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_ceil_op<Scalar>, const Derived>
    ceil() const {
      return unaryExpr(internal::scalar_ceil_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_floor_op<Scalar>, const Derived>
    floor() const {
      return unaryExpr(internal::scalar_floor_op<Scalar>());
    }

    // Generic binary operation support.
    template <typename CustomBinaryOp, typename OtherDerived> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>
    binaryExpr(const OtherDerived& other, const CustomBinaryOp& func) const {
      return TensorCwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>(derived(), other, func);
    }

    // Coefficient-wise binary operators.
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_sum_op<Scalar>, const Derived, const OtherDerived>
    operator+(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_sum_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_difference_op<Scalar>, const Derived, const OtherDerived>
    operator-(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_difference_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_product_op<Scalar>, const Derived, const OtherDerived>
    operator*(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_product_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>
    operator/(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_quotient_op<Scalar>());
    }

  template<int NaNPropagation=PropagateFast, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      const TensorCwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar, NaNPropagation>, const Derived, const OtherDerived>
    cwiseMax(const OtherDerived& other) const {
    return binaryExpr(other.derived(), internal::scalar_max_op<Scalar,Scalar, NaNPropagation>());
    }

  template<int NaNPropagation=PropagateFast, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar, NaNPropagation>, const Derived, const OtherDerived>
    cwiseMin(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_min_op<Scalar,Scalar, NaNPropagation>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>
    operator&&(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_and_op());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>
    operator||(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_or_op());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>
    operator^(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_xor_op());
    }

    // Comparisons and tests.
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>, const Derived, const OtherDerived>
    operator<(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>, const Derived, const OtherDerived>
    operator<=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>, const Derived, const OtherDerived>
    operator>(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>, const Derived, const OtherDerived>
    operator>=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>, const Derived, const OtherDerived>
    operator==(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>, const Derived, const OtherDerived>
    operator!=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>());
    }

    // comparisons and tests for Scalars
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator<(Scalar threshold) const {
      return operator<(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator<=(Scalar threshold) const {
      return operator<=(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator>(Scalar threshold) const {
      return operator>(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator>=(Scalar threshold) const {
      return operator>=(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator==(Scalar threshold) const {
      return operator==(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator!=(Scalar threshold) const {
      return operator!=(constant(threshold));
    }

    // Checks
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isnan_op<Scalar>, const Derived>
    (isnan)() const {
      return unaryExpr(internal::scalar_isnan_op<Scalar>());
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isinf_op<Scalar>, const Derived>
    (isinf)() const {
      return unaryExpr(internal::scalar_isinf_op<Scalar>());
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isfinite_op<Scalar>, const Derived>
    (isfinite)() const {
      return unaryExpr(internal::scalar_isfinite_op<Scalar>());
    }

    // Coefficient-wise ternary operators.
    template<typename ThenDerived, typename ElseDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSelectOp<const Derived, const ThenDerived, const ElseDerived>
    select(const ThenDerived& thenTensor, const ElseDerived& elseTensor) const {
      return TensorSelectOp<const Derived, const ThenDerived, const ElseDerived>(derived(), thenTensor.derived(), elseTensor.derived());
    }

    // Contractions.
    typedef Eigen::IndexPair<Index> DimensionPair;

    template<typename OtherDerived, typename Dimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const NoOpOutputKernel>
    contract(const OtherDerived& other, const Dimensions& dims) const {
      return TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const NoOpOutputKernel>(derived(), other.derived(), dims);
    }

    template<typename OtherDerived, typename Dimensions, typename OutputKernel> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const OutputKernel>
    contract(const OtherDerived& other, const Dimensions& dims, const OutputKernel& output_kernel) const {
      return TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const OutputKernel>(derived(), other.derived(), dims, output_kernel);
    }

    // Convolutions.
    template<typename KernelDerived, typename Dimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConvolutionOp<const Dimensions, const Derived, const KernelDerived>
    convolve(const KernelDerived& kernel, const Dimensions& dims) const {
      return TensorConvolutionOp<const Dimensions, const Derived, const KernelDerived>(derived(), kernel.derived(), dims);
    }

    // Fourier transforms
    template <int FFTDataType, int FFTDirection, typename FFT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorFFTOp<const FFT, const Derived, FFTDataType, FFTDirection>
    fft(const FFT& dims) const {
      return TensorFFTOp<const FFT, const Derived, FFTDataType, FFTDirection>(derived(), dims);
    }

    // Scan.
    typedef TensorScanOp<internal::SumReducer<CoeffReturnType>, const Derived> TensorScanSumOp;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanSumOp
    cumsum(const Index& axis, bool exclusive = false) const {
      return TensorScanSumOp(derived(), axis, exclusive);
    }

    typedef TensorScanOp<internal::ProdReducer<CoeffReturnType>, const Derived> TensorScanProdOp;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanProdOp
    cumprod(const Index& axis, bool exclusive = false) const {
      return TensorScanProdOp(derived(), axis, exclusive);
    }

    template <typename Reducer>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanOp<Reducer, const Derived>
    scan(const Index& axis, const Reducer& reducer, bool exclusive = false) const {
      return TensorScanOp<Reducer, const Derived>(derived(), axis, exclusive, reducer);
    }

    // Reductions.
    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::SumReducer<CoeffReturnType>, const Dims, const Derived>
    sum(const Dims& dims) const {
      return TensorReductionOp<internal::SumReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::SumReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::SumReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    sum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::SumReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::SumReducer<CoeffReturnType>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const Dims, const Derived>
    mean(const Dims& dims) const {
      return TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::MeanReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    mean() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MeanReducer<CoeffReturnType>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const Dims, const Derived>
    prod(const Dims& dims) const {
      return TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::ProdReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    prod() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::ProdReducer<CoeffReturnType>());
    }

    template <typename Dims,int NanPropagation=PropagateFast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>
    maximum(const Dims& dims) const {
      return TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>(derived(), dims, internal::MaxReducer<CoeffReturnType,NanPropagation>());
    }

    template <int NanPropagation=PropagateFast>
    const TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>
    maximum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MaxReducer<CoeffReturnType,NanPropagation>());
    }

    template <typename Dims,int NanPropagation=PropagateFast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>
    minimum(const Dims& dims) const {
      return TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>(derived(), dims, internal::MinReducer<CoeffReturnType,NanPropagation>());
    }

    template <int NanPropagation=PropagateFast>
    const TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>
    minimum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MinReducer<CoeffReturnType,NanPropagation>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::AndReducer, const Dims, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    all(const Dims& dims) const {
      return cast<bool>().reduce(dims, internal::AndReducer());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::AndReducer, const DimensionList<Index, NumDimensions>, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    all() const {
      DimensionList<Index, NumDimensions> in_dims;
      return cast<bool>().reduce(in_dims, internal::AndReducer());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::OrReducer, const Dims, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    any(const Dims& dims) const {
      return cast<bool>().reduce(dims, internal::OrReducer());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::OrReducer, const DimensionList<Index, NumDimensions>, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    any() const {
      DimensionList<Index, NumDimensions> in_dims;
      return cast<bool>().reduce(in_dims, internal::OrReducer());
    }

   EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, NumDimensions>, const Derived>
    argmax() const {
      array<Index, NumDimensions> in_dims;
      for (Index d = 0; d < NumDimensions; ++d) in_dims[d] = d;
      return TensorTupleReducerOp<
        internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, NumDimensions>,
        const Derived>(derived(), internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >(), -1, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, NumDimensions>, const Derived>
    argmin() const {
      array<Index, NumDimensions> in_dims;
      for (Index d = 0; d < NumDimensions; ++d) in_dims[d] = d;
      return TensorTupleReducerOp<
        internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, NumDimensions>,
        const Derived>(derived(), internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >(), -1, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, 1>, const Derived>
    argmax(const Index return_dim) const {
      array<Index, 1> in_dims;
      in_dims[0] = return_dim;
      return TensorTupleReducerOp<
        internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, 1>,
        const Derived>(derived(), internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >(), return_dim, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, 1>, const Derived>
    argmin(const Index return_dim) const {
      array<Index, 1> in_dims;
      in_dims[0] = return_dim;
      return TensorTupleReducerOp<
        internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, 1>,
        const Derived>(derived(), internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >(), return_dim, in_dims);
    }

    template <typename Reducer, typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<Reducer, const Dims, const Derived>
    reduce(const Dims& dims, const Reducer& reducer) const {
      return TensorReductionOp<Reducer, const Dims, const Derived>(derived(), dims, reducer);
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTraceOp<const Dims, const Derived>
    trace(const Dims& dims) const {
      return TensorTraceOp<const Dims, const Derived>(derived(), dims);
    }

    const TensorTraceOp<const DimensionList<Index, NumDimensions>, const Derived>
    trace() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorTraceOp<const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims);
    }

    template <typename Broadcast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorBroadcastingOp<const Broadcast, const Derived>
    broadcast(const Broadcast& bcast) const {
      return TensorBroadcastingOp<const Broadcast, const Derived>(derived(), bcast);
    }

    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConcatenationOp<Axis, const Derived, const OtherDerived>
    concatenate(const OtherDerived& other, Axis axis) const {
      return TensorConcatenationOp<Axis, const Derived, const OtherDerived>(derived(), other.derived(), axis);
    }

    template <typename PatchDims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPatchOp<const PatchDims, const Derived>
    extract_patches(const PatchDims& patch_dims) const {
      return TensorPatchOp<const PatchDims, const Derived>(derived(), patch_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorImagePatchOp<Dynamic, Dynamic, const Derived>
    extract_image_patches(const Index patch_rows = 1, const Index patch_cols = 1,
                          const Index row_stride = 1, const Index col_stride = 1,
                          const Index in_row_stride = 1, const Index in_col_stride = 1,
                          const PaddingType padding_type = PADDING_SAME, const Scalar padding_value = Scalar(0)) const {
      return TensorImagePatchOp<Dynamic, Dynamic, const Derived>(derived(), patch_rows, patch_cols, row_stride, col_stride,
                                                                 in_row_stride, in_col_stride, 1, 1, padding_type, padding_value);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorImagePatchOp<Dynamic, Dynamic, const Derived>
    extract_image_patches(const Index patch_rows, const Index patch_cols,
                          const Index row_stride, const Index col_stride,
                          const Index in_row_stride, const Index in_col_stride,
                          const Index row_inflate_stride, const Index col_inflate_stride,
                          const Index padding_top, const Index padding_bottom,
                          const Index padding_left,const Index padding_right,
                          const Scalar padding_value) const {
      return TensorImagePatchOp<Dynamic, Dynamic, const Derived>(derived(), patch_rows, patch_cols, row_stride, col_stride,
                                                                 in_row_stride, in_col_stride, row_inflate_stride, col_inflate_stride,
                                                                 padding_top, padding_bottom, padding_left, padding_right, padding_value);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>
    extract_volume_patches(const Index patch_planes, const Index patch_rows, const Index patch_cols,
                           const Index plane_stride = 1, const Index row_stride = 1, const Index col_stride = 1,
                           const PaddingType padding_type = PADDING_SAME, const Scalar padding_value = Scalar(0)) const {
      return TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>(derived(), patch_planes, patch_rows, patch_cols, plane_stride, row_stride, col_stride, 1, 1, 1, 1, 1, 1, padding_type, padding_value);
    }


    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>
    extract_volume_patches(const Index patch_planes, const Index patch_rows, const Index patch_cols,
                           const Index plane_stride, const Index row_stride, const Index col_stride,
                           const Index plane_inflate_stride, const Index row_inflate_stride, const Index col_inflate_stride,
                           const Index padding_top_z, const Index padding_bottom_z,
                           const Index padding_top, const Index padding_bottom,
                           const Index padding_left, const Index padding_right, const Scalar padding_value = Scalar(0)) const {
      return TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>(derived(), patch_planes, patch_rows, patch_cols, plane_stride, row_stride, col_stride, 1, 1, 1, plane_inflate_stride, row_inflate_stride, col_inflate_stride, padding_top_z, padding_bottom_z, padding_top, padding_bottom, padding_left, padding_right, padding_value);
    }

    // Morphing operators.
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorLayoutSwapOp<const Derived>
    swap_layout() const {
      return TensorLayoutSwapOp<const Derived>(derived());
    }
    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReshapingOp<const NewDimensions, const Derived>
    reshape(const NewDimensions& newDimensions) const {
      return TensorReshapingOp<const NewDimensions, const Derived>(derived(), newDimensions);
    }
    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSlicingOp<const StartIndices, const Sizes, const Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) const {
      return TensorSlicingOp<const StartIndices, const Sizes, const Derived>(derived(), startIndices, sizes);
    }
    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, const Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) const {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                const Derived>(derived(), startIndices, stopIndices, strides);
    }
    template <Index DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<DimId, const Derived>
    chip(const Index offset) const {
      return TensorChippingOp<DimId, const Derived>(derived(), offset, DimId);
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<Dynamic, const Derived>
    chip(const Index offset, const Index dim) const {
      return TensorChippingOp<Dynamic, const Derived>(derived(), offset, dim);
    }
    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReverseOp<const ReverseDimensions, const Derived>
    reverse(const ReverseDimensions& rev) const {
      return TensorReverseOp<const ReverseDimensions, const Derived>(derived(), rev);
    }
    template <typename PaddingDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPaddingOp<const PaddingDimensions, const Derived>
    pad(const PaddingDimensions& padding) const {
      return TensorPaddingOp<const PaddingDimensions, const Derived>(derived(), padding, internal::scalar_cast_op<int, Scalar>()(0));
    }
    template <typename PaddingDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPaddingOp<const PaddingDimensions, const Derived>
    pad(const PaddingDimensions& padding, const Scalar padding_value) const {
      return TensorPaddingOp<const PaddingDimensions, const Derived>(derived(), padding, padding_value);
    }
    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorShufflingOp<const Shuffle, const Derived>
    shuffle(const Shuffle& shfl) const {
      return TensorShufflingOp<const Shuffle, const Derived>(derived(), shfl);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingOp<const Strides, const Derived>
    stride(const Strides& strides) const {
      return TensorStridingOp<const Strides, const Derived>(derived(), strides);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorInflationOp<const Strides, const Derived>
    inflate(const Strides& strides) const {
      return TensorInflationOp<const Strides, const Derived>(derived(), strides);
    }

    // Returns a tensor containing index/value tuples
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorIndexTupleOp<const Derived>
    index_tuples() const {
      return TensorIndexTupleOp<const Derived>(derived());
    }

    // Support for custom unary and binary operations
    template <typename CustomUnaryFunc>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCustomUnaryOp<const CustomUnaryFunc, const Derived> customOp(const CustomUnaryFunc& op) const {
      return TensorCustomUnaryOp<const CustomUnaryFunc, const Derived>(derived(), op);
    }
    template <typename OtherDerived, typename CustomBinaryFunc>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCustomBinaryOp<const CustomBinaryFunc, const Derived, const OtherDerived> customOp(const OtherDerived& other, const CustomBinaryFunc& op) const {
      return TensorCustomBinaryOp<const CustomBinaryFunc, const Derived, const OtherDerived>(derived(), other, op);
    }

    // Force the evaluation of the expression.
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorForcedEvalOp<const Derived> eval() const {
      return TensorForcedEvalOp<const Derived>(derived());
    }

  protected:
    template <typename Scalar, int NumIndices, int Options, typename IndexType> friend class Tensor;
    template <typename Scalar, typename Dimensions, int Option, typename IndexTypes> friend class TensorFixedSize;
    // the Eigen:: prefix is required to workaround a compilation issue with nvcc 9.0
    template <typename OtherDerived, int AccessLevel> friend class Eigen::TensorBase;
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Derived& derived() const { return *static_cast<const Derived*>(this); }
};

template<typename Derived, int AccessLevel = internal::accessors_level<Derived>::value>
class TensorBase : public TensorBase<Derived, ReadOnlyAccessors> {
 public:
    typedef TensorBase<Derived, ReadOnlyAccessors> Base;
    typedef internal::traits<Derived> DerivedTraits;
    typedef typename DerivedTraits::Scalar Scalar;
    typedef typename DerivedTraits::Index Index;
    typedef Scalar CoeffReturnType;
    static const int NumDimensions = DerivedTraits::NumDimensions;

    template <typename Scalar, int NumIndices, int Options, typename IndexType> friend class Tensor;
    template <typename Scalar, typename Dimensions, int Option, typename IndexTypes> friend class TensorFixedSize;
    // the Eigen:: prefix is required to workaround a compilation issue with nvcc 9.0
    template <typename OtherDerived, int OtherAccessLevel> friend class Eigen::TensorBase;

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setZero() {
      return setConstant(Scalar(0));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setConstant(const Scalar& val) {
      return derived() = this->constant(val);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setRandom() {
      return derived() = this->random();
    }
    template <typename RandomGenerator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setRandom() {
      return derived() = this->template random<RandomGenerator>();
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setValues(
        const typename internal::Initializer<Derived, NumDimensions>::InitList& vals) {
      TensorEvaluator<Derived, DefaultDevice> eval(derived(), DefaultDevice());
      internal::initialize_tensor<Derived, NumDimensions>(eval, vals);
      return derived();
    }
#endif  // EIGEN_HAS_VARIADIC_TEMPLATES

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const OtherDerived& other) {
      return derived() = derived() + other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const OtherDerived& other) {
      return derived() = derived() - other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const OtherDerived& other) {
      return derived() = derived() * other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const OtherDerived& other) {
      return derived() = derived() / other.derived();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorLayoutSwapOp<const Derived>
    swap_layout() const {
      return TensorLayoutSwapOp<const Derived>(derived());
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorLayoutSwapOp<Derived>
    swap_layout() {
      return TensorLayoutSwapOp<Derived>(derived());
    }

    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConcatenationOp<const Axis, const Derived, const OtherDerived>
    concatenate(const OtherDerived& other, const Axis& axis) const {
      return TensorConcatenationOp<const Axis, const Derived, const OtherDerived>(derived(), other, axis);
    }
    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorConcatenationOp<const Axis, Derived, OtherDerived>
    concatenate(const OtherDerived& other, const Axis& axis) {
      return TensorConcatenationOp<const Axis, Derived, OtherDerived>(derived(), other, axis);
    }

    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReshapingOp<const NewDimensions, const Derived>
    reshape(const NewDimensions& newDimensions) const {
      return TensorReshapingOp<const NewDimensions, const Derived>(derived(), newDimensions);
    }
    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReshapingOp<const NewDimensions, Derived>
    reshape(const NewDimensions& newDimensions) {
      return TensorReshapingOp<const NewDimensions, Derived>(derived(), newDimensions);
    }

    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSlicingOp<const StartIndices, const Sizes, const Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) const {
      return TensorSlicingOp<const StartIndices, const Sizes, const Derived>(derived(), startIndices, sizes);
    }
    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorSlicingOp<const StartIndices, const Sizes, Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) {
      return TensorSlicingOp<const StartIndices, const Sizes, Derived>(derived(), startIndices, sizes);
    }

    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, const Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) const {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                const Derived>(derived(), startIndices, stopIndices, strides);
    }
    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                Derived>(derived(), startIndices, stopIndices, strides);
    }

    template <DenseIndex DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<DimId, const Derived>
    chip(const Index offset) const {
      return TensorChippingOp<DimId, const Derived>(derived(), offset, DimId);
    }
    template <Index DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorChippingOp<DimId, Derived>
    chip(const Index offset) {
      return TensorChippingOp<DimId, Derived>(derived(), offset, DimId);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<Dynamic, const Derived>
    chip(const Index offset, const Index dim) const {
      return TensorChippingOp<Dynamic, const Derived>(derived(), offset, dim);
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorChippingOp<Dynamic, Derived>
    chip(const Index offset, const Index dim) {
      return TensorChippingOp<Dynamic, Derived>(derived(), offset, dim);
    }

    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReverseOp<const ReverseDimensions, const Derived>
    reverse(const ReverseDimensions& rev) const {
      return TensorReverseOp<const ReverseDimensions, const Derived>(derived(), rev);
    }
    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReverseOp<const ReverseDimensions, Derived>
    reverse(const ReverseDimensions& rev) {
      return TensorReverseOp<const ReverseDimensions, Derived>(derived(), rev);
    }

    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorShufflingOp<const Shuffle, const Derived>
    shuffle(const Shuffle& shfl) const {
      return TensorShufflingOp<const Shuffle, const Derived>(derived(), shfl);
    }
    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorShufflingOp<const Shuffle, Derived>
    shuffle(const Shuffle& shfl) {
      return TensorShufflingOp<const Shuffle, Derived>(derived(), shfl);
    }

    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingOp<const Strides, const Derived>
    stride(const Strides& strides) const {
      return TensorStridingOp<const Strides, const Derived>(derived(), strides);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorStridingOp<const Strides, Derived>
    stride(const Strides& strides) {
      return TensorStridingOp<const Strides, Derived>(derived(), strides);
    }

    // Select the device on which to evaluate the expression.
    template <typename DeviceType>
    TensorDevice<Derived, DeviceType> device(const DeviceType& dev) {
      return TensorDevice<Derived, DeviceType>(dev, derived());
    }

    // Select the async device on which to evaluate the expression.
    template <typename DeviceType, typename DoneCallback>
    TensorAsyncDevice<Derived, DeviceType, DoneCallback> device(const DeviceType& dev, DoneCallback done) {
      return TensorAsyncDevice<Derived, DeviceType, DoneCallback>(dev, derived(), std::move(done));
    }

 protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TensorBase)
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TensorBase)

    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const OtherDerived& other)
    {
      typedef TensorAssignOp<Derived, const OtherDerived> Assign;
      Assign assign(derived(), other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return derived();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& derived() { return *static_cast<Derived*>(this); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Derived& derived() const { return *static_cast<const Derived*>(this); }
};
#endif // EIGEN_PARSED_BY_DOXYGEN
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H
#define EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H

namespace Eigen {
namespace internal {

// -------------------------------------------------------------------------- //
// Forward declarations for templates defined below.
template <typename Scalar, typename IndexType, int NumDims, int Layout>
class TensorBlockIO;

// -------------------------------------------------------------------------- //
// Helper function to compute strides for densely stored buffer of given
// dimensions.

// TODO(ezhulenev): We compute strides 1000 times in different evaluators, use
// this function instead everywhere.
template <int Layout, typename IndexType, int NumDims>
EIGEN_ALWAYS_INLINE DSizes<IndexType, NumDims> strides(
    const DSizes<IndexType, NumDims>& dimensions) {
  DSizes<IndexType, NumDims> strides;
  if (NumDims == 0) return strides;

  // TODO(ezhulenev): Use templates to unroll this loop (similar to
  // h_array_reduce in CXX11meta.h)? Benchmark it.
  if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
    strides[0] = 1;
    for (int i = 1; i < NumDims; ++i) {
      strides[i] = strides[i - 1] * dimensions[i - 1];
    }
  } else {
    strides[NumDims - 1] = 1;
    for (int i = NumDims - 2; i >= 0; --i) {
      strides[i] = strides[i + 1] * dimensions[i + 1];
    }
  }

  return strides;
}

template <int Layout, typename IndexType, size_t NumDims>
EIGEN_ALWAYS_INLINE DSizes<IndexType, NumDims> strides(
    const Eigen::array<IndexType, NumDims>& dimensions) {
  return strides<Layout>(DSizes<IndexType, NumDims>(dimensions));
}

template <int Layout, std::ptrdiff_t... Indices>
EIGEN_STRONG_INLINE DSizes<std::ptrdiff_t, sizeof...(Indices)> strides(
    const Sizes<Indices...>& sizes) {
  return strides<Layout>(DSizes<std::ptrdiff_t, sizeof...(Indices)>(sizes));
}

// -------------------------------------------------------------------------- //

// Tensor block shape type defines what are the shape preference for the blocks
// extracted from the larger tensor.
//
// Example: blocks of 100 elements from the large 100x100 tensor:
// - tensor: 100x100
// - target_block_size: 100
//
// TensorBlockShapeType:
//  - kUniformAllDims: 100 blocks of size 10x10
//  - kSkewedInnerDims: 100 blocks of size 100x1 (or 1x100 depending on a column
//                      or row major layout)
enum class TensorBlockShapeType { kUniformAllDims, kSkewedInnerDims };

struct TensorBlockResourceRequirements {
  TensorBlockShapeType shape_type;  // target block shape
  size_t size;                      // target block size
  TensorOpCost cost_per_coeff;      // cost of computing a single block element

#ifdef EIGEN_HIPCC
  // For HIPCC, we need to explicitly declare as a "device fun", the constructor
  // which is implicitly invoked in the "merge" / "any" routines. else HIPCC
  // errors out complaining about the lack of a matching constructor
  EIGEN_DEVICE_FUNC
  TensorBlockResourceRequirements(TensorBlockShapeType shape_type_, size_t size_,
				  TensorOpCost cost_)
    : shape_type(shape_type_), size(size_), cost_per_coeff(cost_)
  {}
#endif

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements withShapeAndSize(
      TensorBlockShapeType shape_type, size_t size_in_bytes,
      TensorOpCost cost) {
    const size_t size = numext::maxi(size_t(1), size_in_bytes / sizeof(Scalar));
    return {shape_type, size, cost};
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements withShapeAndSize(
      TensorBlockShapeType shape_type, size_t size_in_bytes) {
    // This default cost per coefficient is valid for most materialized tensor
    // block evaluation implementations, because they typically just read
    // coefficients from the underlying tensor storage, and write to the tensor
    // block buffer (scratch or destination memory, reads and writes have linear
    // access pattern). We ignore the fixed cost of block evaluation, because in
    // practice it should negligible.
    //
    // Lazy block evaluation adds the cost of calling a functor for each
    // coefficient.
    //
    // All non-trivial block evaluation implementations must provide their own
    // cost approximation (e.g. shuffling inner dimension has a much higher cost
    // because it reads memory randomly, although the total number of moved
    // bytes is the same).
    return withShapeAndSize<Scalar>(shape_type, size_in_bytes,
                                    {/*bytes_loaded=*/sizeof(Scalar),
                                     /*bytes_stored=*/sizeof(Scalar),
                                     /*compute_cycles=*/0});
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements skewed(
      size_t size_in_bytes) {
    return withShapeAndSize<Scalar>(TensorBlockShapeType::kSkewedInnerDims,
                                    size_in_bytes);
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements uniform(
      size_t size_in_bytes) {
    return withShapeAndSize<Scalar>(TensorBlockShapeType::kUniformAllDims,
                                    size_in_bytes);
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockResourceRequirements
  merge(const TensorBlockResourceRequirements& lhs,
        const TensorBlockResourceRequirements& rhs) {
    return {merge(lhs.shape_type, rhs.shape_type),           // shape_type
            merge(lhs.size, rhs.size),                       // size
            merge(lhs.cost_per_coeff, rhs.cost_per_coeff)};  // cost_per_coeff
  }

  EIGEN_DEVICE_FUNC TensorBlockResourceRequirements& addCostPerCoeff(
      TensorOpCost cost) {
    cost_per_coeff += cost;
    return *this;
  }

  // This is a resource requirement that should be returned from expressions
  // that do not have any block evaluation preference (e.g. default tensor
  // expression with raw buffer access).
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockResourceRequirements any() {
    return {TensorBlockShapeType::kUniformAllDims, 1, {0, 0, 0}};
  }

 private:
  using Requirements = TensorBlockResourceRequirements;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE size_t merge(size_t lhs_size, size_t rhs_size) {
    return numext::maxi(lhs_size, rhs_size);
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockShapeType
  merge(TensorBlockShapeType lhs, TensorBlockShapeType rhs) {
    return (lhs == TensorBlockShapeType::kSkewedInnerDims ||
            rhs == TensorBlockShapeType::kSkewedInnerDims)
               ? TensorBlockShapeType::kSkewedInnerDims
               : TensorBlockShapeType::kUniformAllDims;
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorOpCost merge(TensorOpCost lhs_cost,
                                                TensorOpCost rhs_cost) {
    return lhs_cost + rhs_cost;
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockDescriptor specifies a block offset within a tensor and the block
// sizes along each of the tensor dimensions.

template <int NumDims, typename IndexType = Eigen::Index>
class TensorBlockDescriptor {
 public:
  typedef DSizes<IndexType, NumDims> Dimensions;

  // If we evaluate a Tensor assignment, and expression on the left, already has
  // a memory buffer, then we might do performance optimization, and evaluate
  // the root expression directly into the final output memory. Some time it's
  // possible to reuse it for materializing subexpressions inside an expression
  // tree, to to avoid dynamic memory allocation.
  //
  // The pointer type of the underlying storage is erased, because passing
  // Scalar type through all the expression evaluation layers is way too many
  // templates. In practice destination buffer type should always match the
  // evaluated expression scalar type.
  class DestinationBuffer {
   public:
    enum DestinationBufferKind : int {
      // The above explicit specification of "int" as the enum basetype is
      // needed to get around a HIPCC link error ("the field type is not
      // amp-compatible")
      // which is issued for class members with the enum type.
      // TODO(rocm):
      // remove the "int" basetype once HIPCC has been fixed to not error out
      // in the above scenario.

      // Destination buffer is not defined (`m_data` == nullptr).
      kEmpty,

      // Tensor block defined by an owning tensor block descriptor can fit
      // contiguously into the destination buffer. In this case it's safe to
      // materialize tensor block in the destination buffer, wrap it in a
      // TensorMap, and use to build Eigen expression on top of it.
      kContiguous,

      // Destination buffer strides do not match strides of the contiguously
      // stored block, and it's impossible to define a TensorMap over this
      // buffer. However if we are evaluating a root of an expression tree, we
      // still can materialize an output into this destination, because we can
      // guarantee that no one will ever access it through block API.
      //
      // In theory it is possible to build valid TensorStriding<TensorMap>
      // expression on top of this destination buffer, however it has
      // inefficient coeff/packet access, and defeats the purpose of fast block
      // evaluation API.
      kStrided
    };

    template <typename Scalar>
    Scalar* data() const {
      eigen_assert(m_data_type_size == sizeof(Scalar));
      return static_cast<Scalar*>(m_data);
    }

    const Dimensions& strides() const { return m_strides; }
    const DestinationBufferKind& kind() const { return m_kind; }

   private:
    friend class TensorBlockDescriptor;

    DestinationBuffer() : m_data(NULL), m_data_type_size(0), m_kind(kEmpty) {}

    template <typename Scalar>
    DestinationBuffer(Scalar* data, const Dimensions& strides,
                      DestinationBufferKind kind)
        : m_data(static_cast<void*>(data)),
          m_data_type_size(sizeof(Scalar)),
          m_strides(strides),
          m_kind(kind) {}

    template <int Layout, typename Scalar>
    static DestinationBuffer make(const TensorBlockDescriptor& desc,
                                  Scalar* data, const Dimensions& strides) {
      return DestinationBuffer(data, strides, kind<Layout>(desc, strides));
    }

    template <int Layout>
    static DestinationBufferKind kind(const TensorBlockDescriptor& desc,
                                      const Dimensions& strides) {
      const Dimensions& desc_dims = desc.dimensions();
      const Dimensions& desc_strides = internal::strides<Layout>(desc_dims);
      for (int i = 0; i < NumDims; ++i) {
        if (desc_dims[i] == 1) continue;
        if (desc_strides[i] != strides[i]) return kStrided;
      }
      return kContiguous;
    }

    // Storage pointer is type erased, to reduce template bloat, but we still
    // keep the size of the underlying element type for error checking.
    void* m_data;
    size_t m_data_type_size;

    // Destination buffer dimensions always match the dimensions of a tensor
    // block descriptor it belongs to, however strides might be different.
    Dimensions m_strides;

    DestinationBufferKind m_kind;
  };

  TensorBlockDescriptor(const IndexType offset, const Dimensions& dimensions,
                        const DestinationBuffer& destination)
      : m_offset(offset),
        m_dimensions(dimensions),
        m_destination(destination) {}

  TensorBlockDescriptor(const IndexType offset, const Dimensions& dimensions)
      : m_offset(offset),
        m_dimensions(dimensions),
        m_destination(DestinationBuffer()) {}

  IndexType offset() const { return m_offset; }
  const Dimensions& dimensions() const { return m_dimensions; }
  IndexType dimension(int index) const { return m_dimensions[index]; }
  IndexType size() const { return array_prod<IndexType>(m_dimensions); }

  const DestinationBuffer& destination() const { return m_destination; }

  template <int Layout, typename Scalar>
  void AddDestinationBuffer(Scalar* dst_base, const Dimensions& dst_strides) {
    eigen_assert(dst_base != NULL);
    m_destination =
        DestinationBuffer::template make<Layout>(*this, dst_base, dst_strides);
  }

  template <int Layout, typename Scalar, typename DstStridesIndexType>
  void AddDestinationBuffer(
      Scalar* dst_base,
      const DSizes<DstStridesIndexType, NumDims>& dst_strides) {
    // DSizes constructor will do index type promotion if it's safe.
    AddDestinationBuffer<Layout>(dst_base, Dimensions(dst_strides));
  }

  TensorBlockDescriptor& DropDestinationBuffer() {
    m_destination.m_data = NULL;
    m_destination.m_kind = DestinationBuffer::kEmpty;
    return *this;
  }

  bool HasDestinationBuffer() const {
    return m_destination.kind() != DestinationBuffer::kEmpty;
  }

  // Returns a copy of `*this` with updated offset.
  TensorBlockDescriptor WithOffset(IndexType offset) const {
    return TensorBlockDescriptor(offset, m_dimensions, m_destination);
  }

 private:
  // Offset and dimensions are immutable after construction. Block descriptor
  // can only be mutated by adding or dropping destination.
  const IndexType m_offset;
  const Dimensions m_dimensions;
  DestinationBuffer m_destination;
};

// -------------------------------------------------------------------------- //
// TensorBlockMapper is responsible for iterating over the blocks of a tensor.

template <int NumDims, int Layout, typename IndexType = Eigen::Index>
class TensorBlockMapper {
  typedef TensorBlockDescriptor<NumDims, IndexType> BlockDescriptor;

 public:
  typedef DSizes<IndexType, NumDims> Dimensions;

  TensorBlockMapper() = default;
  TensorBlockMapper(const DSizes<IndexType, NumDims>& dimensions,
                    const TensorBlockResourceRequirements& requirements)
      : m_tensor_dimensions(dimensions), m_requirements(requirements) {
    // Compute block dimensions and the total number of blocks.
    InitializeBlockDimensions();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType blockCount() const {
    return m_total_block_count;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType blockTotalSize() const {
    return m_block_dimensions.TotalSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const DSizes<IndexType, NumDims>&
  blockDimensions() const {
    return m_block_dimensions;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockDescriptor
  blockDescriptor(IndexType block_index) const {
    static const bool isColMajor = Layout == static_cast<int>(ColMajor);

    IndexType offset = 0;
    DSizes<IndexType, NumDims> dimensions;

    if (NumDims == 0) return BlockDescriptor(offset, dimensions);

    // Iterate outer -> inner dimensions.
    for (int i = NumDims - 1; i >= 0; --i) {
      const int dim = isColMajor ? i : NumDims - i - 1;

      const IndexType idx = block_index / m_block_strides[dim];
      block_index -= idx * m_block_strides[dim];

      const IndexType coord = idx * m_block_dimensions[dim];
      dimensions[dim] = numext::mini(m_tensor_dimensions[dim] - coord,
                                     m_block_dimensions[dim]);
      offset += coord * m_tensor_strides[dim];
    }

    return {offset, dimensions};
  }

 private:
  void InitializeBlockDimensions() {
    // Requested block shape and size.
    const TensorBlockShapeType shape_type = m_requirements.shape_type;
    IndexType target_block_size =
        numext::maxi<IndexType>(1, static_cast<IndexType>(m_requirements.size));

    IndexType tensor_size = m_tensor_dimensions.TotalSize();

    // Corner case: one of the dimensions is zero. Logic below is too complex
    // to handle this case on a general basis, just use unit block size.
    // Note: we must not yield blocks with zero dimensions (recipe for
    // overflows/underflows, divisions by zero and NaNs later).
    if (tensor_size == 0) {
      for (int i = 0; i < NumDims; ++i) {
        m_block_dimensions[i] = 1;
      }
      m_total_block_count = 0;
      return;
    }

    // If tensor fits into a target block size, evaluate it as a single block.
    if (tensor_size <= target_block_size) {
      m_block_dimensions = m_tensor_dimensions;
      m_total_block_count = 1;
      // The only valid block index is `0`, and in this case we do not need
      // to compute real strides for tensor or blocks (see blockDescriptor).
      for (int i = 0; i < NumDims; ++i) {
        m_tensor_strides[i] = 0;
        m_block_strides[i] = 1;
      }
      return;
    }

    static const bool isColMajor = Layout == static_cast<int>(ColMajor);

    // Block shape skewed towards inner dimension.
    if (shape_type == TensorBlockShapeType::kSkewedInnerDims) {
      IndexType coeff_to_allocate = target_block_size;

      for (int i = 0; i < NumDims; ++i) {
        const int dim = isColMajor ? i : NumDims - i - 1;
        m_block_dimensions[dim] =
            numext::mini(coeff_to_allocate, m_tensor_dimensions[dim]);
        coeff_to_allocate = divup(
            coeff_to_allocate,
            numext::maxi(static_cast<IndexType>(1), m_block_dimensions[dim]));
      }
      eigen_assert(coeff_to_allocate == 1);

    } else if (shape_type == TensorBlockShapeType::kUniformAllDims) {
      // Tensor will not fit within 'target_block_size' budget: calculate tensor
      // block dimension sizes based on "square" dimension size target.
      const IndexType dim_size_target = convert_index<IndexType>(
          std::pow(static_cast<float>(target_block_size),
                   1.0f / static_cast<float>(m_block_dimensions.rank())));

      for (int i = 0; i < NumDims; ++i) {
        // TODO(andydavis) Adjust the inner most 'block_dim_size' to make it
        // a multiple of the packet size. Note that reducing
        // 'block_dim_size' in this manner can increase the number of
        // blocks, and so will amplify any per-block overhead.
        m_block_dimensions[i] =
            numext::mini(dim_size_target, m_tensor_dimensions[i]);
      }

      // Add any un-allocated coefficients to inner dimension(s).
      IndexType total_size = m_block_dimensions.TotalSize();
      for (int i = 0; i < NumDims; ++i) {
        const int dim = isColMajor ? i : NumDims - i - 1;

        if (m_block_dimensions[dim] < m_tensor_dimensions[dim]) {
          const IndexType total_size_other_dims =
              total_size / m_block_dimensions[dim];
          const IndexType alloc_avail =
              divup<IndexType>(target_block_size, total_size_other_dims);
          if (alloc_avail == m_block_dimensions[dim]) {
            // Insufficient excess coefficients to allocate.
            break;
          }
          m_block_dimensions[dim] =
              numext::mini(m_tensor_dimensions[dim], alloc_avail);
          total_size = total_size_other_dims * m_block_dimensions[dim];
        }
      }

    } else {
      eigen_assert(false);  // unknown block shape
    }

    eigen_assert(m_block_dimensions.TotalSize() >=
                 numext::mini<IndexType>(target_block_size,
                                         m_tensor_dimensions.TotalSize()));

    // Calculate block counts by dimension and total block count.
    DSizes<IndexType, NumDims> block_count;
    for (int i = 0; i < NumDims; ++i) {
      block_count[i] = divup(m_tensor_dimensions[i], m_block_dimensions[i]);
    }
    m_total_block_count = array_prod(block_count);

    // Calculate block strides (used for enumerating blocks).
    m_tensor_strides = strides<Layout>(m_tensor_dimensions);
    m_block_strides = strides<Layout>(block_count);
  }

  DSizes<IndexType, NumDims> m_tensor_dimensions;
  TensorBlockResourceRequirements m_requirements;

  DSizes<IndexType, NumDims> m_block_dimensions;
  IndexType m_total_block_count;

  DSizes<IndexType, NumDims> m_tensor_strides;
  DSizes<IndexType, NumDims> m_block_strides;
};

// -------------------------------------------------------------------------- //
// TensorBlockScratchAllocator is responsible for allocating temporary buffers
// for block evaluation (output or input block materialization). Given that
// Eigen expression traversal order is deterministic, all temporary allocations
// are happening in the same order, and usually have exactly the same size.
// Scratch allocator keeps a trace of all dynamic allocations, and after the
// first block evaluation is completed, we should be able to reuse all the
// temporary buffers for the next block evaluation.

template <typename Device>
class TensorBlockScratchAllocator {
 public:
  explicit TensorBlockScratchAllocator(const Device& device)
      : m_device(device), m_allocation_index(0) {}

  ~TensorBlockScratchAllocator() {
    for (size_t i = 0; i < m_allocations.size(); ++i) {
      m_device.deallocate(m_allocations[i].ptr);
    }
  }

  void* allocate(size_t size) {
    // TODO(ezhulenev): Remove when replaced with inlined vector.
    if (m_allocations.capacity() == 0) m_allocations.reserve(8);

    // Check if we already have an existing allocation att current index.
    const int num_allocations = static_cast<int>(m_allocations.size());
    const bool has_allocation = m_allocation_index < num_allocations;

    // Allocation index can't be larger than the number of allocations.
    eigen_assert(m_allocation_index <= num_allocations);

    // If we have existing allocation, and its size is larger or equal to
    // requested size, we do nothing.

    // If current allocation can't fit requested size, we deallocate it, and
    // replace with a larger allocation.
    if (has_allocation && m_allocations[m_allocation_index].size < size) {
      m_device.deallocate(m_allocations[m_allocation_index].ptr);
      m_allocations[m_allocation_index].ptr = m_device.allocate(size);
      m_allocations[m_allocation_index].size = size;
    }

    // Make a new allocation if we don't have and existing one.
    if (!has_allocation) {
      Allocation allocation;
      allocation.ptr = m_device.allocate(size);
      allocation.size = size;
      m_allocations.push_back(allocation);
    }

    eigen_assert(m_allocations[m_allocation_index].ptr != NULL);
    eigen_assert(m_allocations[m_allocation_index].size >= size);

    return m_allocations[m_allocation_index++].ptr;
  }

  void reset() { m_allocation_index = 0; }

 private:
  struct Allocation {
    void* ptr;
    size_t size;
  };

  const Device& m_device;
  int m_allocation_index;
  // TODO(ezhulenev): This should be an inlined vector.
  std::vector<Allocation> m_allocations;
};

// -------------------------------------------------------------------------- //
// TensorBlockKind represents all possible block kinds, that can be produced by
// TensorEvaluator::evalBlock function.
enum TensorBlockKind {
  // Tensor block that is a lazy expression that must be assigned to a
  // destination using TensorBlockAssign.
  kExpr,

  // Tensor block that is a view into a memory buffer owned by an underlying
  // Tensor expression (e.g. it can be a view into a Tensor buffer).
  kView,

  // Tensor block that was materialized in a scratch memory buffer, allocated
  // with TensorBlockScratchAllocator. This block must be copied to a
  // destination, similar to a block of `kExpr` type.
  kMaterializedInScratch,

  // Tensor block that was materialized directly into the final output memory
  // buffer. For example if the left side of an assignment is a Tensor, we can
  // directly materialize the block in the destination memory.
  //
  // If strides in the output buffer do not match tensor block strides, the
  // Tensor expression will be invalid, and should not be used by
  // TensorBlockAssign or for constructing another block expression.
  kMaterializedInOutput
};

// -------------------------------------------------------------------------- //
// TensorBlockNotImplemented should be used to defined TensorBlock typedef in
// TensorEvaluators that do not support block evaluation.

class TensorBlockNotImplemented {
 public:
  typedef void XprType;
};

// -------------------------------------------------------------------------- //
// XprScalar extracts Scalar type from the Eigen expressions (if expression type
// is not void). It's required to be able to define lazy block expression for
// argument types, that do not support block evaluation.

template <typename XprType>
struct XprScalar {
  typedef typename XprType::Scalar type;
};
template <>
struct XprScalar<void> {
  typedef void type;
};

// -------------------------------------------------------------------------- //
// TensorMaterializedBlock is a fully evaluated block of the original tensor,
// and XprType is just a TensorMap over the data. This block type is typically
// used to materialize blocks of tensor expressions, that can't be efficiently
// represented as lazy Tensor expressions with fast coeff/packet operations,
// e.g. we materialize all broadcasts into evaluated blocks.
//
// TensorMaterializedBlock does not own its memory buffer, it's either a memory
// buffer that backs the original expression (e.g. block is just a view into a
// Tensor), or a memory buffer allocated with scratch allocator, and in this
// case the scratch allocator will deallocate it at the end of block based
// expression execution.
//
// If the block was evaluated directly into the output buffer, and strides in
// the output buffer do not match block strides, the TensorMap expression will
// be invalid, and should never be used in block assignment or any other tensor
// expression.

template <typename Scalar, int NumDims, int Layout,
          typename IndexType = Eigen::Index>
class TensorMaterializedBlock {
 public:
  typedef DSizes<IndexType, NumDims> Dimensions;
  typedef TensorMap<const Tensor<Scalar, NumDims, Layout> > XprType;

  TensorMaterializedBlock(TensorBlockKind kind, const Scalar* data,
                          const Dimensions& dimensions, bool valid_expr = true)
      : m_kind(kind),
        m_data(data),
        m_dimensions(dimensions),
        m_expr(m_data, m_dimensions),
        m_valid_expr(valid_expr) {
    eigen_assert(m_kind == internal::TensorBlockKind::kView ||
                 m_kind == internal::TensorBlockKind::kMaterializedInScratch ||
                 m_kind == internal::TensorBlockKind::kMaterializedInOutput);
  }

  TensorBlockKind kind() const { return m_kind; }
  // NOTE(ezhulenev): Returning XprType by value like in other block types
  // causes asan failures. The theory is that XprType::Nested doesn't work
  // properly for TensorMap.
  const XprType& expr() const {
    eigen_assert(m_valid_expr);
    return m_expr;
  }
  const Scalar* data() const { return m_data; }
  void cleanup() {}

  typedef internal::TensorBlockDescriptor<NumDims, IndexType> TensorBlockDesc;

  // TensorMaterializedBlock can be backed by different types of storage:
  //
  //   (1) Contiguous block of memory allocated with scratch allocator.
  //   (2) Contiguous block of memory reused from tensor block descriptor
  //       destination buffer.
  //   (3) Strided block of memory reused from tensor block descriptor
  //       destination buffer.
  //
  class Storage {
   public:
    Scalar* data() const { return m_data; }
    const Dimensions& dimensions() const { return m_dimensions; }
    const Dimensions& strides() const { return m_strides; }

    TensorMaterializedBlock AsTensorMaterializedBlock() const {
      return TensorMaterializedBlock(
          m_materialized_in_output
              ? internal::TensorBlockKind::kMaterializedInOutput
              : internal::TensorBlockKind::kMaterializedInScratch,
          m_data, m_dimensions, !m_strided_storage);
    }

   private:
    friend class TensorMaterializedBlock;

    Storage(Scalar* data, const Dimensions& dimensions,
            const Dimensions& strides, bool materialized_in_output,
            bool strided_storage)
        : m_data(data),
          m_dimensions(dimensions),
          m_strides(strides),
          m_materialized_in_output(materialized_in_output),
          m_strided_storage(strided_storage) {}

    Scalar* m_data;
    Dimensions m_dimensions;
    Dimensions m_strides;
    bool m_materialized_in_output;
    bool m_strided_storage;
  };

  // Creates a storage for materialized block either from the block descriptor
  // destination buffer, or allocates a new buffer with scratch allocator.
  template <typename TensorBlockScratch>
  EIGEN_STRONG_INLINE static Storage prepareStorage(
      TensorBlockDesc& desc, TensorBlockScratch& scratch,
      bool allow_strided_storage = false) {
    // Try to reuse destination as an output block buffer.
    typedef typename TensorBlockDesc::DestinationBuffer DestinationBuffer;

    if (desc.destination().kind() == DestinationBuffer::kContiguous) {
      Scalar* buffer = desc.destination().template data<Scalar>();
      desc.DropDestinationBuffer();
      return Storage(buffer, desc.dimensions(),
                     internal::strides<Layout>(desc.dimensions()),
                     /*materialized_in_output=*/true,
                     /*strided_storage=*/false);

    } else if (desc.destination().kind() == DestinationBuffer::kStrided &&
               allow_strided_storage) {
      Scalar* buffer = desc.destination().template data<Scalar>();
      desc.DropDestinationBuffer();
      return Storage(buffer, desc.dimensions(), desc.destination().strides(),
                     /*materialized_in_output=*/true, /*strided_storage=*/true);

    } else {
      void* mem = scratch.allocate(desc.size() * sizeof(Scalar));
      return Storage(static_cast<Scalar*>(mem), desc.dimensions(),
                     internal::strides<Layout>(desc.dimensions()),
                     /*materialized_in_output=*/false,
                     /*strided_storage=*/false);
    }
  }

  // Creates a materialized block for the given descriptor from a memory buffer.
  template <typename DataDimensions, typename TensorBlockScratch>
  EIGEN_STRONG_INLINE static TensorMaterializedBlock materialize(
      const Scalar* data, const DataDimensions& data_dims,
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    eigen_assert(array_size<DataDimensions>::value == desc.dimensions().size());

    // If a tensor block dimensions covers a contiguous block of the underlying
    // memory, we can skip block buffer memory allocation, and construct a block
    // from existing `data` memory buffer.
    //
    // Example: (RowMajor layout)
    //   data_dims:          [11, 12, 13, 14]
    //   desc.dimensions():  [1,   1,  3, 14]
    //
    // In this case we can construct a TensorBlock starting at
    // `data + desc.offset()`, with a `desc.dimensions()` block sizes.
    static const bool is_col_major = Layout == ColMajor;

    // Find out how many inner dimensions have a matching size.
    int num_matching_inner_dims = 0;
    for (int i = 0; i < NumDims; ++i) {
      int dim = is_col_major ? i : NumDims - i - 1;
      if (data_dims[dim] != desc.dimensions()[dim]) break;
      ++num_matching_inner_dims;
    }

    // All the outer dimensions must be of size `1`, except a single dimension
    // before the matching inner dimension (`3` in the example above).
    bool can_use_direct_access = true;
    for (int i = num_matching_inner_dims + 1; i < NumDims; ++i) {
      int dim = is_col_major ? i : NumDims - i - 1;
      if (desc.dimension(dim) != 1) {
        can_use_direct_access = false;
        break;
      }
    }

    if (can_use_direct_access) {
      const Scalar* block_start = data + desc.offset();
      return TensorMaterializedBlock(internal::TensorBlockKind::kView,
                                     block_start, desc.dimensions());

    } else {
      // Reuse destination buffer or allocate new buffer with scratch allocator.
      const Storage storage = prepareStorage(desc, scratch);

      typedef internal::TensorBlockIO<Scalar, IndexType, NumDims, Layout>
          TensorBlockIO;
      typedef typename TensorBlockIO::Dst TensorBlockIODst;
      typedef typename TensorBlockIO::Src TensorBlockIOSrc;

      TensorBlockIOSrc src(internal::strides<Layout>(Dimensions(data_dims)),
                           data, desc.offset());
      TensorBlockIODst dst(storage.dimensions(), storage.strides(),
                           storage.data());

      TensorBlockIO::Copy(dst, src);
      return storage.AsTensorMaterializedBlock();
    }
  }

 private:
  TensorBlockKind m_kind;
  const Scalar* m_data;
  Dimensions m_dimensions;
  XprType m_expr;
  bool m_valid_expr;
};

// -------------------------------------------------------------------------- //
// TensorCwiseUnaryBlock is a lazy tensor expression block that applies UnaryOp
// functor to the blocks produced by the underlying Tensor expression.

template <typename UnaryOp, typename ArgTensorBlock>
class TensorCwiseUnaryBlock {
  static const bool NoArgBlockAccess =
      internal::is_void<typename ArgTensorBlock::XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      TensorCwiseUnaryOp<UnaryOp, const typename ArgTensorBlock::XprType> >::
      type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorCwiseUnaryBlock(const ArgTensorBlock& arg_block, const UnaryOp& functor)
      : m_arg_block(arg_block), m_functor(functor) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }

  XprType expr() const { return XprType(m_arg_block.expr(), m_functor); }
  const Scalar* data() const { return NULL; }
  void cleanup() { m_arg_block.cleanup(); }

 private:
  ArgTensorBlock m_arg_block;
  UnaryOp m_functor;
};

// -------------------------------------------------------------------------- //
// TensorCwiseUnaryBlock is a lazy tensor expression block that applies BinaryOp
// functor to the blocks produced by the underlying Tensor expression.

template <typename BinaryOp, typename LhsTensorBlock, typename RhsTensorBlock>
class TensorCwiseBinaryBlock {
  static const bool NoArgBlockAccess =
      internal::is_void<typename LhsTensorBlock::XprType>::value ||
      internal::is_void<typename RhsTensorBlock::XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      TensorCwiseBinaryOp<BinaryOp, const typename LhsTensorBlock::XprType,
                          const typename RhsTensorBlock::XprType> >::type
      XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorCwiseBinaryBlock(const LhsTensorBlock& left_block,
                         const RhsTensorBlock& right_block,
                         const BinaryOp& functor)
      : m_left_block(left_block),
        m_right_block(right_block),
        m_functor(functor) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }

  XprType expr() const {
    return XprType(m_left_block.expr(), m_right_block.expr(), m_functor);
  }

  const Scalar* data() const { return NULL; }

  void cleanup() {
    m_left_block.cleanup();
    m_right_block.cleanup();
  }

 private:
  LhsTensorBlock m_left_block;
  RhsTensorBlock m_right_block;
  BinaryOp m_functor;
};

// -------------------------------------------------------------------------- //
// TensorUnaryExprBlock is a lazy tensor expression block that can construct
// an arbitrary tensor expression from a block of the underlying type (this is a
// generalization of the TensorCwiseUnaryBlock for arbitrary expressions).

template <typename BlockFactory, typename ArgTensorBlock>
class TensorUnaryExprBlock {
  typedef typename ArgTensorBlock::XprType ArgXprType;
  static const bool NoArgBlockAccess = internal::is_void<ArgXprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      typename BlockFactory::template XprType<ArgXprType>::type>::type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorUnaryExprBlock(const ArgTensorBlock& arg_block,
                       const BlockFactory& factory)
      : m_arg_block(arg_block), m_factory(factory) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }
  XprType expr() const { return m_factory.expr(m_arg_block.expr()); }
  const Scalar* data() const { return NULL; }
  void cleanup() { m_arg_block.cleanup(); }

 private:
  ArgTensorBlock m_arg_block;
  BlockFactory m_factory;
};

// -------------------------------------------------------------------------- //
// TensorTernaryExprBlock is a lazy tensor expression block that can construct
// an arbitrary tensor expression from three blocks of the underlying type.

template <typename BlockFactory, typename Arg1TensorBlock,
          typename Arg2TensorBlock, typename Arg3TensorBlock>
class TensorTernaryExprBlock {
  typedef typename Arg1TensorBlock::XprType Arg1XprType;
  typedef typename Arg2TensorBlock::XprType Arg2XprType;
  typedef typename Arg3TensorBlock::XprType Arg3XprType;

  static const bool NoArgBlockAccess = internal::is_void<Arg1XprType>::value ||
                                       internal::is_void<Arg2XprType>::value ||
                                       internal::is_void<Arg3XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      typename BlockFactory::template XprType<Arg1XprType, Arg2XprType,
                                              Arg3XprType>::type>::type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorTernaryExprBlock(const Arg1TensorBlock& arg1_block,
                         const Arg2TensorBlock& arg2_block,
                         const Arg3TensorBlock& arg3_block,
                         const BlockFactory& factory)
      : m_arg1_block(arg1_block),
        m_arg2_block(arg2_block),
        m_arg3_block(arg3_block),
        m_factory(factory) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }
  XprType expr() const {
    return m_factory.expr(m_arg1_block.expr(), m_arg2_block.expr(),
                          m_arg3_block.expr());
  }
  const Scalar* data() const { return NULL; }
  void cleanup() {
    m_arg1_block.cleanup();
    m_arg2_block.cleanup();
    m_arg3_block.cleanup();
  }

 private:
  Arg1TensorBlock m_arg1_block;
  Arg2TensorBlock m_arg2_block;
  Arg3TensorBlock m_arg3_block;
  BlockFactory m_factory;
};

// -------------------------------------------------------------------------- //
// StridedLinearBufferCopy provides a method to copy data between two linear
// buffers with different strides, with optimized paths for scatter/gather.

template <typename Scalar, typename IndexType>
class StridedLinearBufferCopy {
  typedef typename packet_traits<Scalar>::type Packet;
  enum {
    Vectorizable = packet_traits<Scalar>::Vectorizable,
    PacketSize = packet_traits<Scalar>::size
  };

 public:
  // Specifying linear copy kind statically gives ~30% speedup for small sizes.
  enum class Kind {
    Linear = 0,       // src_stride == 1 && dst_stride == 1
    Scatter = 1,      // src_stride == 1 && dst_stride != 1
    FillLinear = 2,   // src_stride == 0 && dst_stride == 1
    FillScatter = 3,  // src_stride == 0 && dst_stride != 1
    Gather = 4,       // dst_stride == 1
    Random = 5        // everything else
  };

  struct Dst {
    Dst(IndexType o, IndexType s, Scalar* d) : offset(o), stride(s), data(d) {}

    IndexType offset;
    IndexType stride;
    Scalar* data;
  };

  struct Src {
    Src(IndexType o, IndexType s, const Scalar* d)
        : offset(o), stride(s), data(d) {}

    IndexType offset;
    IndexType stride;
    const Scalar* data;
  };

  template <typename StridedLinearBufferCopy::Kind kind>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(const Dst& dst,
                                                        const Src& src,
                                                        const size_t count) {
    Run<kind>(count, dst.offset, dst.stride, dst.data, src.offset, src.stride,
              src.data);
  }

 private:
  template <typename StridedLinearBufferCopy::Kind kind>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const IndexType count, const IndexType dst_offset,
      const IndexType dst_stride, Scalar* EIGEN_RESTRICT dst_data,
      const IndexType src_offset, const IndexType src_stride,
      const Scalar* EIGEN_RESTRICT src_data) {
    const Scalar* src = &src_data[src_offset];
    Scalar* dst = &dst_data[dst_offset];

    if (!Vectorizable) {
      for (Index i = 0; i < count; ++i) {
        dst[i * dst_stride] = src[i * src_stride];
      }
      return;
    }

    const IndexType vectorized_size = count - PacketSize;
    IndexType i = 0;

    if (kind == StridedLinearBufferCopy::Kind::Linear) {
      // ******************************************************************** //
      // Linear copy from `src` to `dst`.
      const IndexType unrolled_size = count - 4 * PacketSize;
      eigen_assert(src_stride == 1 && dst_stride == 1);
      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          Packet p = ploadu<Packet>(src + i + j * PacketSize);
          pstoreu<Scalar, Packet>(dst + i + j * PacketSize, p);
        }
      }
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = ploadu<Packet>(src + i);
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = src[i];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Scatter) {
      // Scatter from `src` to `dst`.
      eigen_assert(src_stride == 1 && dst_stride != 1);
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = ploadu<Packet>(src + i);
        pscatter<Scalar, Packet>(dst + i * dst_stride, p, dst_stride);
      }
      for (; i < count; ++i) {
        dst[i * dst_stride] = src[i];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::FillLinear) {
      // Fill `dst` with value at `*src`.
      eigen_assert(src_stride == 0 && dst_stride == 1);
      const IndexType unrolled_size = count - 4 * PacketSize;
      Packet p = pload1<Packet>(src);
      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          pstoreu<Scalar, Packet>(dst + i + j * PacketSize, p);
        }
      }
      for (; i <= vectorized_size; i += PacketSize) {
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = *src;
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::FillScatter) {
      // Scatter `*src` into `dst`.
      eigen_assert(src_stride == 0 && dst_stride != 1);
      Packet p = pload1<Packet>(src);
      for (; i <= vectorized_size; i += PacketSize) {
        pscatter<Scalar, Packet>(dst + i * dst_stride, p, dst_stride);
      }
      for (; i < count; ++i) {
        dst[i * dst_stride] = *src;
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Gather) {
      // Gather from `src` into `dst`.
      eigen_assert(dst_stride == 1);
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = pgather<Scalar, Packet>(src + i * src_stride, src_stride);
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = src[i * src_stride];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Random) {
      // Random.
      for (; i < count; ++i) {
        dst[i * dst_stride] = src[i * src_stride];
      }
    } else {
      eigen_assert(false);
    }
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockIO copies data from `src` tensor block, to the `dst` tensor block.
// It's possible to specify src->dst dimension mapping for the copy operation.
// Dimensions of `dst` specify how many elements have to be copied, for the
// `src` we need to know only stride to navigate through source memory buffer.

template <typename Scalar, typename IndexType, int NumDims, int Layout>
class TensorBlockIO {
  static const bool IsColMajor = (Layout == ColMajor);

  typedef StridedLinearBufferCopy<Scalar, IndexType> LinCopy;

 public:
  typedef DSizes<IndexType, NumDims> Dimensions;
  typedef DSizes<int, NumDims> DimensionsMap;

  struct Dst {
    Dst(const Dimensions& dst_dims, const Dimensions& dst_strides, Scalar* dst,
        IndexType dst_offset = 0)
        : dims(dst_dims), strides(dst_strides), data(dst), offset(dst_offset) {}

    Dimensions dims;
    Dimensions strides;
    Scalar* data;
    IndexType offset;
  };

  struct Src {
    Src(const Dimensions& src_strides, const Scalar* src,
        IndexType src_offset = 0)
        : strides(src_strides), data(src), offset(src_offset) {}

    Dimensions strides;
    const Scalar* data;
    IndexType offset;
  };

  // Copies data to `dst` from `src`, using provided dimensions mapping:
  //
  //   src_dimension_index = dst_to_src_dim_map[dst_dimension_index]
  //
  // Returns the number of copied elements.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType Copy(
      const Dst& dst, const Src& src, const DimensionsMap& dst_to_src_dim_map) {
    // Copy single scalar value from `src` to `dst`.
    if (NumDims == 0) {
      *(dst.data + dst.offset) = *(src.data + src.offset);
      return 1;
    }

    // Both `dst` and `src` must have contiguous innermost dimension. We also
    // accept the special case with stride '0', because it's used as a trick to
    // implement broadcasting.
    {
      int inner_dim = IsColMajor ? 0 : NumDims - 1;
      EIGEN_UNUSED_VARIABLE(inner_dim);
      eigen_assert(dst.strides[inner_dim] == 1 || dst.strides[inner_dim] == 0);
      eigen_assert(src.strides[inner_dim] == 1 || src.strides[inner_dim] == 0);
    }

    // Give a shorter name to `dst_to_src_dim_map`.
    const DimensionsMap& dim_map = dst_to_src_dim_map;

    // Do not squeeze reordered inner dimensions.
    int num_squeezable_dims = NumSqueezableInnerDims(dim_map);

    // NOTE: We find the innermost dimension (contiguous in memory) in the dst
    // block, and we write data linearly into that dimension, reading it from
    // the src. If dimensions are reordered, we might end up reading data from
    // the src with `stride != 1`.
    //
    // NOTE: Random-Read/Linear-Write can be up to ~2X faster than
    // Linear-Read/Random-Write: https://stackoverflow.com/a/54935680

    // Find the innermost dimension in the dst whose size is not 1. This is the
    // effective inner dim.
    int num_size_one_inner_dims = 0;
    for (int i = 0; i < num_squeezable_dims; ++i) {
      const int dst_dim = IsColMajor ? i : NumDims - i - 1;
      if (dst.dims[dst_dim] != 1) break;
      num_size_one_inner_dims++;
    }

    // If all dimensions are of size 1, just copy a scalar from `src` to `dst`.
    if (num_size_one_inner_dims == NumDims) {
      *(dst.data + dst.offset) = *(src.data + src.offset);
      return 1;
    }

    // Outermost dimension in the dst with `stride == 1` (contiguous in memory).
    const int dst_stride1_dim = IsColMajor
                                    ? num_size_one_inner_dims
                                    : NumDims - num_size_one_inner_dims - 1;

    // Dimension in the src that corresponds to the dst innermost dimension.
    const int src_dim_for_dst_stride1_dim =
        NumDims == 0 ? 1 : dim_map[dst_stride1_dim];

    // Size of the innermost dimension (length of contiguous blocks of memory).
    IndexType dst_inner_dim_size = NumDims == 0 ? 1 : dst.dims[dst_stride1_dim];

    // Squeeze multiple inner dims into one if they are contiguous in `dst` and
    // `src` memory, so we can do less linear copy calls.
    for (int i = num_size_one_inner_dims + 1; i < num_squeezable_dims; ++i) {
      const int dst_dim = IsColMajor ? i : NumDims - i - 1;
      const IndexType dst_stride = dst.strides[dst_dim];
      const IndexType src_stride = src.strides[dim_map[dst_dim]];
      if (dst_inner_dim_size == dst_stride && dst_stride == src_stride) {
        dst_inner_dim_size *= dst.dims[dst_dim];
        ++num_size_one_inner_dims;
      } else {
        break;
      }
    }

    // Setup strides to read data from `src` and write to `dst`.
    IndexType input_offset = src.offset;
    IndexType output_offset = dst.offset;
    IndexType input_stride =
        NumDims == 0 ? 1 : src.strides[src_dim_for_dst_stride1_dim];
    IndexType output_stride = NumDims == 0 ? 1 : dst.strides[dst_stride1_dim];

    const int at_least_1_dim = NumDims <= 1 ? 1 : NumDims - 1;
    array<BlockIteratorState, at_least_1_dim> it;

    // Initialize block iterator state. Squeeze away any dimension of size 1.
    int idx = 0;  // currently initialized iterator state index
    for (int i = num_size_one_inner_dims; i < NumDims - 1; ++i) {
      const int dst_dim = IsColMajor ? i + 1 : NumDims - i - 2;
      if (dst.dims[dst_dim] == 1) continue;

      it[idx].size = dst.dims[dst_dim];
      it[idx].input_stride = src.strides[dim_map[dst_dim]];
      it[idx].output_stride = dst.strides[dst_dim];

      it[idx].input_span = it[idx].input_stride * (it[idx].size - 1);
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);

      idx++;
    }

    // Iterate copying data from src to dst.
    const IndexType block_total_size = NumDims == 0 ? 1 : dst.dims.TotalSize();

#define COPY_INNER_DIM(KIND)                                           \
  IndexType num_copied = 0;                                            \
  for (num_copied = 0; num_copied < block_total_size;                  \
       num_copied += dst_inner_dim_size) {                             \
    LinCopy::template Run<KIND>(                                       \
        typename LinCopy::Dst(output_offset, output_stride, dst.data), \
        typename LinCopy::Src(input_offset, input_stride, src.data),   \
        dst_inner_dim_size);                                           \
                                                                       \
    for (int j = 0; j < idx; ++j) {                                    \
      if (++it[j].count < it[j].size) {                                \
        input_offset += it[j].input_stride;                            \
        output_offset += it[j].output_stride;                          \
        break;                                                         \
      }                                                                \
      it[j].count = 0;                                                 \
      input_offset -= it[j].input_span;                                \
      output_offset -= it[j].output_span;                              \
    }                                                                  \
  }                                                                    \
  return num_copied;

    if (input_stride == 1 && output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::Linear);
    } else if (input_stride == 1 && output_stride != 1) {
      COPY_INNER_DIM(LinCopy::Kind::Scatter);
    } else if (input_stride == 0 && output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::FillLinear);
    } else if (input_stride == 0 && output_stride != 1) {
      COPY_INNER_DIM(LinCopy::Kind::FillScatter);
    } else if (output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::Gather);
    } else {
      COPY_INNER_DIM(LinCopy::Kind::Random);
    }

#undef COPY_INNER_DIM
  }

  // Copy from `src` to `dst` with an identity src->dst dimension map. Returns
  // the number of copied elements.
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexType Copy(const Dst& dst,
                                                              const Src& src) {
    DimensionsMap dst_to_src_map;
    for (int i = 0; i < NumDims; ++i) dst_to_src_map[i] = i;
    return Copy(dst, src, dst_to_src_map);
  }

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : size(0),
          count(0),
          input_stride(0),
          output_stride(0),
          input_span(0),
          output_span(0) {}

    IndexType size;
    IndexType count;
    IndexType input_stride;
    IndexType output_stride;
    IndexType input_span;
    IndexType output_span;
  };

  // Compute how many inner dimensions it's allowed to squeeze when doing IO
  // between two tensor blocks. It's safe to squeeze inner dimensions, only
  // if they are not reordered.
  static int NumSqueezableInnerDims(const DimensionsMap& dim_map) {
    int num_squeezable_dims = 0;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      if (dim_map[dim] != dim) break;
      num_squeezable_dims++;
    }
    return num_squeezable_dims;
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockAssignment assigns a block expression of type `TensorBlockExpr` to
// a Tensor block defined by `desc`, backed by a memory buffer at `target`.
//
// Currently there is no way to write from a Tensor expression to a block of
// memory, if dimensions are reordered. If you need to do that, you should
// materialize a Tensor block expression into a memory buffer, and then use
// TensorBlockIO to copy data between two memory buffers with a custom
// `target->src` dimension map (see definition above).
//
// Also currently the innermost dimension of `target` must have a stride '1'
// (contiguous in memory). This restriction could be lifted with a `pscatter`,
// but in practice it's never needed, and there is a similar TensorBlockIO
// workaround for that.
//
// TODO(ezhulenev): TensorBlockAssignment is a special case of TensorBlockIO
// where `src` is a tensor expression. Explore if it is possible to rewrite IO
// to use expressions instead of pointers, and after that TensorBlockAssignment
// will become an alias to IO.
template <typename Scalar, int NumDims, typename TensorBlockExpr,
          typename IndexType = Eigen::Index>
class TensorBlockAssignment {
  // We will use coeff/packet path to evaluate block expressions.
  typedef TensorEvaluator<const TensorBlockExpr, DefaultDevice>
      TensorBlockEvaluator;

  typedef DSizes<IndexType, NumDims> Dimensions;

  enum {
    Vectorizable = packet_traits<Scalar>::Vectorizable,
    PacketSize = packet_traits<Scalar>::size
  };

  template <bool Vectorizable, typename Evaluator>
  struct InnerDimAssign {
    EIGEN_ALWAYS_INLINE static void Run(Scalar* target, IndexType count,
                                        const Evaluator& eval,
                                        IndexType eval_offset) {
      for (IndexType i = 0; i < count; ++i) {
        target[i] = eval.coeff(eval_offset + i);
      }
    }
  };

  template <typename Evaluator>
  struct InnerDimAssign<true, Evaluator> {
    EIGEN_ALWAYS_INLINE static void Run(Scalar* target, IndexType count,
                                        const Evaluator& eval,
                                        IndexType eval_offset) {
      typedef typename packet_traits<Scalar>::type Packet;

      const IndexType unrolled_size = count - 4 * PacketSize;
      const IndexType vectorized_size = count - PacketSize;
      IndexType i = 0;

      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          const IndexType idx = eval_offset + i + j * PacketSize;
          Packet p = eval.template packet<Unaligned>(idx);
          pstoreu<Scalar>(target + i + j * PacketSize, p);
        }
      }

      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = eval.template packet<Unaligned>(eval_offset + i);
        pstoreu<Scalar>(target + i, p);
      }

      for (; i < count; ++i) {
        target[i] = eval.coeff(eval_offset + i);
      }
    }
  };

 public:
  struct Target {
    Target(const Dimensions& target_dims, const Dimensions& target_strides,
           Scalar* target_data, IndexType target_offset = 0)
        : dims(target_dims),
          strides(target_strides),
          data(target_data),
          offset(target_offset) {}

    Dimensions dims;
    Dimensions strides;
    Scalar* data;
    IndexType offset;
  };

  static Target target(const Dimensions& target_dims,
                       const Dimensions& target_strides, Scalar* target_data,
                       IndexType target_offset = 0) {
    return Target(target_dims, target_strides, target_data, target_offset);
  }

  template <typename TargetDimsIndexType, typename TargetStridesIndexType>
  static Target target(
      const DSizes<TargetDimsIndexType, NumDims>& target_dims,
      const DSizes<TargetStridesIndexType, NumDims>& target_strides,
      Scalar* target_data, IndexType target_offset = 0) {
    // DSizes constructor will do index type promotion if it's safe.
    return Target(Dimensions(target_dims), Dimensions(target_strides),
                  target_data, target_offset);
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Target& target, const TensorBlockExpr& expr) {
    // Prepare evaluator for block expression.
    DefaultDevice default_device;
    TensorBlockEvaluator eval(expr, default_device);

    // Tensor block expression dimension should match destination dimensions.
    eigen_assert(dimensions_match(target.dims, eval.dimensions()));

    static const int Layout = TensorBlockEvaluator::Layout;
    static const bool is_col_major = Layout == ColMajor;

    // Initialize output inner dimension size based on a layout.
    const IndexType output_size = NumDims == 0 ? 1 : target.dims.TotalSize();
    const int inner_dim_idx = is_col_major ? 0 : NumDims - 1;
    IndexType output_inner_dim_size = target.dims[inner_dim_idx];

    // Target inner dimension stride must be '1'.
    eigen_assert(target.strides[inner_dim_idx] == 1);

    // Squeeze multiple inner dims into one if they are contiguous in `target`.
    IndexType num_squeezed_dims = 0;
    for (Index i = 1; i < NumDims; ++i) {
      const Index dim = is_col_major ? i : NumDims - i - 1;
      const IndexType target_stride = target.strides[dim];

      if (output_inner_dim_size == target_stride) {
        output_inner_dim_size *= target.dims[dim];
        num_squeezed_dims++;
      } else {
        break;
      }
    }

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;

    int idx = 0;  // currently initialized iterator state index
    for (Index i = num_squeezed_dims; i < NumDims - 1; ++i) {
      const Index dim = is_col_major ? i + 1 : NumDims - i - 2;

      it[idx].count = 0;
      it[idx].size = target.dims[dim];
      it[idx].output_stride = target.strides[dim];
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);
      idx++;
    }

    // We read block expression from the beginning, and start writing data to
    // `target` at given offset.
    IndexType input_offset = 0;
    IndexType output_offset = target.offset;

    // Iterate copying data from `eval` to `target`.
    for (IndexType i = 0; i < output_size; i += output_inner_dim_size) {
      // Assign to `target` at current offset.
      InnerDimAssign<Vectorizable && TensorBlockEvaluator::PacketAccess,
                     TensorBlockEvaluator>::Run(target.data + output_offset,
                                                output_inner_dim_size, eval,
                                                input_offset);

      // Move input offset forward by the number of assigned coefficients.
      input_offset += output_inner_dim_size;

      // Update index.
      for (int j = 0; j < idx; ++j) {
        if (++it[j].count < it[j].size) {
          output_offset += it[j].output_stride;
          break;
        }
        it[j].count = 0;
        output_offset -= it[j].output_span;
      }
    }
  }

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : count(0), size(0), output_stride(0), output_span(0) {}

    IndexType count;
    IndexType size;
    IndexType output_stride;
    IndexType output_span;
  };
};

// -------------------------------------------------------------------------- //

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBroadcasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H
#define EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H

namespace Eigen {

/** \class TensorBroadcasting
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor broadcasting class.
  *
  *
  */
namespace internal {
template<typename Broadcast, typename XprType>
struct traits<TensorBroadcastingOp<Broadcast, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Broadcast, typename XprType>
struct eval<TensorBroadcastingOp<Broadcast, XprType>, Eigen::Dense>
{
  typedef const TensorBroadcastingOp<Broadcast, XprType> EIGEN_DEVICE_REF type;
};

template<typename Broadcast, typename XprType>
struct nested<TensorBroadcastingOp<Broadcast, XprType>, 1, typename eval<TensorBroadcastingOp<Broadcast, XprType> >::type>
{
  typedef TensorBroadcastingOp<Broadcast, XprType> type;
};

template <typename Dims>
struct is_input_scalar {
  static const bool value = false;
};
template <>
struct is_input_scalar<Sizes<> > {
  static const bool value = true;
};
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices>
struct is_input_scalar<Sizes<Indices...> > {
  static const bool value = (Sizes<Indices...>::total_size == 1);
};
#endif

}  // end namespace internal



template<typename Broadcast, typename XprType>
class TensorBroadcastingOp : public TensorBase<TensorBroadcastingOp<Broadcast, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorBroadcastingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBroadcastingOp(const XprType& expr, const Broadcast& broadcast)
      : m_xpr(expr), m_broadcast(broadcast) {}

    EIGEN_DEVICE_FUNC
    const Broadcast& broadcast() const { return m_broadcast; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Broadcast m_broadcast;
};


// Eval as rvalue
template<typename Broadcast, typename ArgType, typename Device>
struct TensorEvaluator<const TensorBroadcastingOp<Broadcast, ArgType>, Device>
{
  typedef TensorBroadcastingOp<Broadcast, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  protected: //  all the non-static fields must have the same access control, otherwise the TensorEvaluator wont be standard layout;
  bool isCopy, nByOne, oneByN;
  public:
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  // We do block based broadcasting using a trick with 2x tensor rank and 0
  // strides. See block method implementation for details.
  typedef DSizes<Index, 2 * NumDims> BroadcastDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
 typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : isCopy(false), nByOne(false), oneByN(false),
        m_device(device), m_broadcast(op.broadcast()), m_impl(op.expression(), device)
  {

    // The broadcasting op doesn't change the rank of the tensor. One can't broadcast a scalar
    // and store the result in a scalar. Instead one should reshape the scalar into a a N-D
    // tensor with N >= 1 of 1 element first and then broadcast.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    const InputDimensions& input_dims = m_impl.dimensions();
    isCopy = true;
    for (int i = 0; i < NumDims; ++i) {
      eigen_assert(input_dims[i] > 0);
      m_dimensions[i] = input_dims[i] * m_broadcast[i];
      if (m_broadcast[i] != 1) {
        isCopy = false;
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
    } else {
      m_inputStrides[NumDims-1] = 1;
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims-2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
      }
    }

    if (input_dims[0] == 1) {
      oneByN = true;
      for (int i = 1; i < NumDims; ++i) {
        if (m_broadcast[i] != 1) {
          oneByN = false;
          break;
        }
      }
    } else if (input_dims[NumDims-1] == 1) {
      nByOne = true;
      for (int i = 0; i < NumDims-1; ++i) {
        if (m_broadcast[i] != 1) {
          nByOne = false;
          break;
        }
      }
    }

    // Handle special format like NCHW, its input shape is '[1, N..., 1]' and
    // broadcast shape is '[N, 1..., N]'
    if (!oneByN && !nByOne) {
      if (input_dims[0] == 1 && input_dims[NumDims-1] == 1 && NumDims > 2) {
        nByOne = true;
        oneByN = true;
        for (int i = 1; i < NumDims-1; ++i) {
          if (m_broadcast[i] != 1) {
            nByOne = false;
            oneByN = false;
            break;
          }
        }
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffReturnType coeff(Index index) const
  {
    if (internal::is_input_scalar<typename internal::remove_all<InputDimensions>::type>::value) {
      return m_impl.coeff(0);
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      if (isCopy) {
        return m_impl.coeff(index);
      } else {
        return coeffColMajor(index);
      }
    } else {
      if (isCopy) {
        return m_impl.coeff(index);
      } else {
        return coeffRowMajor(index);
      }
    }
  }

  // TODO: attempt to speed this up. The integer divisions and modulo are slow
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index indexColMajor(Index index) const {
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    if (internal::index_statically_eq<Broadcast>(0, 1)) {
      eigen_assert(index < m_impl.dimensions()[0]);
      inputIndex += index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(0, 1)) {
        eigen_assert(index % m_impl.dimensions()[0] == 0);
      } else {
        inputIndex += (index % m_impl.dimensions()[0]);
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeffColMajor(Index index) const
  {
    return m_impl.coeff(indexColMajor(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index indexRowMajor(Index index) const {
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    if (internal::index_statically_eq<Broadcast>(NumDims - 1, 1)) {
      eigen_assert(index < m_impl.dimensions()[NumDims - 1]);
      inputIndex += index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(NumDims - 1, 1)) {
        eigen_assert(index % m_impl.dimensions()[NumDims - 1] == 0);
      } else {
        inputIndex += (index % m_impl.dimensions()[NumDims - 1]);
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeffRowMajor(Index index) const
  {
    return m_impl.coeff(indexRowMajor(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketReturnType packet(Index index) const
  {
    if (internal::is_input_scalar<typename internal::remove_all<InputDimensions>::type>::value) {
      return internal::pset1<PacketReturnType>(m_impl.coeff(0));
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      if (isCopy) {
        #ifdef EIGEN_GPU_COMPILE_PHASE
        // See PR 437: on NVIDIA P100 and K20m we observed a x3-4 speed up by enforcing
        // unaligned loads here. The reason is unclear though.
        return m_impl.template packet<Unaligned>(index);
        #else
        return m_impl.template packet<LoadMode>(index);
        #endif
      } else if (oneByN && !nByOne) {
        return packetNByOne<LoadMode>(index);
      } else if (!oneByN && nByOne) {
        return packetOneByN<LoadMode>(index);
      } else if (oneByN && nByOne) {
        return packetOneByNByOne<LoadMode>(index);
      } else {
        return packetColMajor<LoadMode>(index);
      }
    } else {
      if (isCopy) {
        #ifdef EIGEN_GPU_COMPILE_PHASE
        // See above.
        return m_impl.template packet<Unaligned>(index);
        #else
        return m_impl.template packet<LoadMode>(index);
        #endif
      } else if (oneByN && !nByOne) {
        return packetOneByN<LoadMode>(index);
      } else if (!oneByN && nByOne) {
        return packetNByOne<LoadMode>(index);
      } else if (oneByN && nByOne) {
        return packetOneByNByOne<LoadMode>(index);
      } else {
        return packetRowMajor<LoadMode>(index);
      }
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetOneByNByOne
  (Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    Index startDim, endDim;
    Index inputIndex, outputOffset, batchedIndex;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      startDim = NumDims - 1;
      endDim = 1;
    } else {
      startDim = 0;
      endDim = NumDims - 2;
    }

    batchedIndex = index % m_outputStrides[startDim];
    inputIndex   = batchedIndex / m_outputStrides[endDim];
    outputOffset = batchedIndex % m_outputStrides[endDim];

    if (outputOffset + PacketSize <= m_outputStrides[endDim]) {
      values[0] = m_impl.coeff(inputIndex);
      return internal::pload1<PacketReturnType>(values);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0, cur = 0; i < PacketSize; ++i, ++cur) {
        if (outputOffset + cur < m_outputStrides[endDim]) {
          values[i] = m_impl.coeff(inputIndex);
        } else {
          ++inputIndex;
          inputIndex = (inputIndex == m_inputStrides[startDim] ? 0 : inputIndex);
          values[i] = m_impl.coeff(inputIndex);
          outputOffset = 0;
          cur = 0;
        }
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetOneByN(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index dim, inputIndex;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      dim = NumDims - 1;
    } else {
      dim = 0;
    }

    inputIndex = index % m_inputStrides[dim];
    if (inputIndex + PacketSize <= m_inputStrides[dim]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        if (inputIndex > m_inputStrides[dim]-1) {
          inputIndex = 0;
        }
        values[i] = m_impl.coeff(inputIndex++);
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetNByOne(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    Index dim, inputIndex, outputOffset;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      dim = 1;
    } else {
      dim = NumDims - 2;
    }

    inputIndex   = index / m_outputStrides[dim];
    outputOffset = index % m_outputStrides[dim];
    if (outputOffset + PacketSize <= m_outputStrides[dim]) {
      values[0] = m_impl.coeff(inputIndex);
      return internal::pload1<PacketReturnType>(values);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0, cur = 0; i < PacketSize; ++i, ++cur) {
        if (outputOffset + cur < m_outputStrides[dim]) {
          values[i] = m_impl.coeff(inputIndex);
        } else {
          values[i] = m_impl.coeff(++inputIndex);
          outputOffset = 0;
          cur = 0;
        }
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  // Ignore the LoadMode and always use unaligned loads since we can't guarantee
  // the alignment at compile time.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetColMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index originalIndex = index;

    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    Index innermostLoc;
    if (internal::index_statically_eq<Broadcast>(0, 1)) {
      eigen_assert(index < m_impl.dimensions()[0]);
      innermostLoc = index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(0, 1)) {
        eigen_assert(index % m_impl.dimensions()[0] == 0);
        innermostLoc = 0;
      } else {
        innermostLoc = index % m_impl.dimensions()[0];
      }
    }
    inputIndex += innermostLoc;

    // Todo: this could be extended to the second dimension if we're not
    // broadcasting alongside the first dimension, and so on.
    if (innermostLoc + PacketSize <= m_impl.dimensions()[0]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndex);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize; ++i) {
        if (innermostLoc + i < m_impl.dimensions()[0]) {
          values[i] = m_impl.coeff(inputIndex+i);
        } else {
          values[i] = coeffColMajor(originalIndex+i);
        }
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetRowMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index originalIndex = index;

    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    Index innermostLoc;
    if (internal::index_statically_eq<Broadcast>(NumDims-1, 1)) {
      eigen_assert(index < m_impl.dimensions()[NumDims-1]);
      innermostLoc = index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(NumDims-1, 1)) {
        eigen_assert(index % m_impl.dimensions()[NumDims-1] == 0);
        innermostLoc = 0;
      } else {
        innermostLoc = index % m_impl.dimensions()[NumDims-1];
      }
    }
    inputIndex += innermostLoc;

    // Todo: this could be extended to the second dimension if we're not
    // broadcasting alongside the first dimension, and so on.
    if (innermostLoc + PacketSize <= m_impl.dimensions()[NumDims-1]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndex);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize; ++i) {
        if (innermostLoc + i < m_impl.dimensions()[NumDims-1]) {
          values[i] = m_impl.coeff(inputIndex+i);
        } else {
          values[i] = coeffRowMajor(originalIndex+i);
        }
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    double compute_cost = TensorOpCost::AddCost<Index>();
    if (!isCopy && NumDims > 0) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        compute_cost += TensorOpCost::DivCost<Index>();
        if (internal::index_statically_eq<Broadcast>(i, 1)) {
          compute_cost +=
              TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
        } else {
          if (!internal::index_statically_eq<InputDimensions>(i, 1)) {
            compute_cost += TensorOpCost::MulCost<Index>() +
                            TensorOpCost::ModCost<Index>() +
                            TensorOpCost::AddCost<Index>();
          }
        }
        compute_cost +=
            TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
      }
    }
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    // TODO(wuke): Targeting L1 size is 30% faster than targeting L{-1} on large
    // tensors. But this might need further tuning.
    const size_t target_size = m_device.firstLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        m_impl.getResourceRequirements(),
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    BlockBroadcastingParams params = blockBroadcastingParams(desc);

    if (params.inner_dim_size == 0 || params.bcast_dim_size == 0) {
      return emptyBlock();
    }

    // Prepare storage for the materialized broadcasting result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);
    ScalarNoConst* materialized_output = block_storage.data();

    // We potentially will need to materialize input blocks.
    size_t materialized_input_size = 0;
    ScalarNoConst* materialized_input = NULL;

    // Initialize block broadcating iterator state for outer dimensions (outer
    // with regard to bcast dimension). Dimension in this array are always in
    // inner_most -> outer_most order (col major layout).
    array<BlockBroadcastingIteratorState, NumDims> it;
    int idx = 0;

    for (int i = params.inner_dim_count + 1; i < NumDims; ++i) {
      const Index dim = IsColMajor ? i : NumDims - 1 - i;
      it[idx].size = params.output_dims[dim];
      it[idx].count = 0;
      it[idx].output_stride = m_outputStrides[dim];
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);
      idx++;
    }

    // Write output into the beginning of `materialized_output`.
    Index output_offset = 0;

    // We will fill output block by broadcasting along the bcast dim, and
    // iterating over outer dimension.
    const Index output_size = NumDims == 0 ? 1 : params.output_dims.TotalSize();

    for (Index num_output_coeffs = 0; num_output_coeffs < output_size;) {
      ScalarNoConst* bcast_output = materialized_output + num_output_coeffs;
      Index bcast_offset = desc.offset() + output_offset;

      // Broadcast along the bcast dimension.
      num_output_coeffs += BroadcastBlockAlongBcastDim(
          params, bcast_offset, scratch, bcast_output, &materialized_input,
          &materialized_input_size);

      // Switch to the next outer dimension.
      for (int j = 0; j < idx; ++j) {
        if (++it[j].count < it[j].size) {
          output_offset += it[j].output_stride;
          break;
        }
        it[j].count = 0;
        output_offset -= it[j].output_span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

  Broadcast functor() const { return m_broadcast; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(
      cl::sycl::handler& cgh) const {
    m_impl.bind(cgh);
  }
#endif
 private:
  static const bool IsColMajor =
      static_cast<int>(Layout) == static_cast<int>(ColMajor);

  // We will build a general case block broadcasting on top of broadcasting
  // primitive that will do broadcasting only for the inner dimension(s) along
  // the first dimension smaller than the input size (it's called `bcast_dim`).
  //
  // Example:
  //           dim:  0  1  2   (ColMajor)
  //    input size: [9, 3, 6]
  //    block size: [9, 2, 6]
  //
  // We will compute broadcasted block by iterating over the outer dimensions
  // before `bcast_dim` (only dimension `2` in this example) and computing
  // broadcasts along the `bcast_dim` (dimension `1` in this example).

  // BlockBroadcastingParams holds precomputed parameters for broadcasting a
  // single block along the broadcasting dimension. Sizes and strides along the
  // `bcast_dim` might be invalid, they will be adjusted later in
  // `BroadcastBlockAlongBcastDim`.
  struct BlockBroadcastingParams {
    Dimensions input_dims;      // input expression dimensions
    Dimensions output_dims;     // output block sizes
    Dimensions output_strides;  // output block strides

    int inner_dim_count;   // count inner dimensions matching in size
    int bcast_dim;         // broadcasting dimension index
    Index bcast_dim_size;  // broadcasting dimension size
    Index inner_dim_size;  // inner dimensions size

    // Block sizes and strides for the input block where all dimensions before
    // `bcast_dim` are equal to `1`.
    Dimensions input_block_sizes;
    Dimensions input_block_strides;

    // Block sizes and strides for blocks with extra dimensions and strides `0`.
    BroadcastDimensions bcast_block_sizes;
    BroadcastDimensions bcast_block_strides;
    BroadcastDimensions bcast_input_strides;
  };

  struct BlockBroadcastingIteratorState {
    Index size;
    Index count;
    Index output_stride;
    Index output_span;
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlockBroadcastingParams
  blockBroadcastingParams(TensorBlockDesc& desc) const {
    BlockBroadcastingParams params;

    params.input_dims = Dimensions(m_impl.dimensions());

    // Output block sizes and strides.
    params.output_dims = desc.dimensions();
    params.output_strides = internal::strides<Layout>(params.output_dims);

    // Find the broadcasting dimension (first dimension with output size smaller
    // that the input size).
    params.bcast_dim = 0;
    params.bcast_dim_size = 1;
    params.inner_dim_size = 1;

    // Count the number of inner dimensions that have the same size in the block
    // and in the broadcast expression.
    params.inner_dim_count = 0;

    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;

      if (params.output_dims[dim] == m_dimensions[dim]) {
        params.inner_dim_size *= params.output_dims[dim];
        ++params.inner_dim_count;
        continue;
      }

      // First non-matching dimension is the broadcasting dimension.
      eigen_assert(params.output_dims[dim] < m_dimensions[dim]);
      params.bcast_dim = dim;
      params.bcast_dim_size = params.output_dims[dim];
      break;
    }

    // Calculate the input block size for looking into the input.
    for (int i = 0; i < params.inner_dim_count; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      params.input_block_sizes[dim] = params.input_dims[dim];
    }
    for (int i = params.inner_dim_count; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      params.input_block_sizes[dim] = 1;
    }
    params.input_block_strides =
        internal::strides<Layout>(params.input_block_sizes);

    // Broadcast with the 0-stride trick: Create 1 extra dim for each
    // broadcast, set the input stride to 0.
    //
    // When ColMajor:
    //
    // - bcast_block_sizes:
    //   [d_0, b_0, d_1, b_1, ...]
    //
    // - bcast_block_strides:
    //   [output_block_strides[0], output_block_strides[0] * d_0,
    //    output_block_strides[1], output_block_strides[1] * d_1,
    //   ...]
    //
    // - bcast_input_strides:
    //   [input_block_strides[0], 0,
    //    input_block_strides[1], 0,
    //   ...].
    //
    for (int i = 0; i < params.inner_dim_count; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;

      const int copy_dim = IsColMajor ? 2 * i : 2 * NumDims - 2 * i - 1;
      const int broadcast_dim = IsColMajor ? copy_dim + 1 : copy_dim - 1;

      params.bcast_block_sizes[copy_dim] = params.input_dims[dim];
      params.bcast_block_sizes[broadcast_dim] = m_broadcast[dim];
      params.bcast_block_strides[copy_dim] = params.output_strides[dim];
      params.bcast_block_strides[broadcast_dim] =
          params.output_strides[dim] * params.input_dims[dim];
      params.bcast_input_strides[copy_dim] = params.input_block_strides[dim];
      params.bcast_input_strides[broadcast_dim] = 0;
    }

    for (int i = 2 * params.inner_dim_count; i < 2 * NumDims; ++i) {
      const int dim = IsColMajor ? i : 2 * NumDims - i - 1;
      params.bcast_block_sizes[dim] = 1;
      params.bcast_block_strides[dim] = 0;
      params.bcast_input_strides[dim] = 0;
    }

    return params;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock emptyBlock() const {
    DSizes<Index, NumDims> dimensions;
    for (int i = 0; i < NumDims; ++i) dimensions[i] = 0;
    return TensorBlock(internal::TensorBlockKind::kView, NULL, dimensions);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index BroadcastBlockAlongBcastDim(
      BlockBroadcastingParams params, Index bcast_offset,
      TensorBlockScratch& scratch, ScalarNoConst* materialized_output,
      ScalarNoConst** materialized_input,
      size_t* materialized_input_size) const {
    if (params.bcast_dim_size == 1) {
      // We just need one block read using the ready-set values above.
      return BroadcastBlock(
          params.input_block_sizes, params.input_block_strides,
          params.bcast_block_sizes, params.bcast_block_strides,
          params.bcast_input_strides, bcast_offset, 0, scratch,
          materialized_output, materialized_input, materialized_input_size);

    } else if (params.input_dims[params.bcast_dim] == 1) {
      // Broadcast bcast dimension (< NumDims) by bcast_dim_size.
      const int broadcast_bcast_dim =
          IsColMajor ? 2 * params.inner_dim_count + 1
                     : 2 * NumDims - 2 * params.inner_dim_count - 2;

      params.bcast_block_sizes[broadcast_bcast_dim] = params.bcast_dim_size;
      params.bcast_input_strides[broadcast_bcast_dim] = 0;
      params.bcast_block_strides[broadcast_bcast_dim] =
          params.output_strides[params.bcast_dim];

      return BroadcastBlock(
          params.input_block_sizes, params.input_block_strides,
          params.bcast_block_sizes, params.bcast_block_strides,
          params.bcast_input_strides, bcast_offset, 0, scratch,
          materialized_output, materialized_input, materialized_input_size);

    } else {
      // Keep track of the total number of the coefficients written to the
      // output block.
      Index num_output_coeffs = 0;

      // The general case. Let's denote the output block as
      //
      //   x[..., a:a+bcast_dim_size, :, ..., :]
      //
      // where a:a+bcast_dim_size is a slice on the bcast_dim dimension
      // (< NumDims). We need to split the a:a+bcast_dim_size into possibly 3
      // sub-blocks:
      //
      // (1) a:b, where b is the smallest multiple of
      //     input_dims[bcast_dim_start] in [a, a+bcast_dim_size].
      //
      // (2) b:c, where c is the largest multiple of input_dims[bcast_dim_start]
      //     in [a, a+bcast_dim_size].
      //
      // (3) c:a+bcast_dim_size .
      //
      // Or, when b and c do not exist, we just need to process the whole block
      // together.

      // Find a.
      const Index bcast_dim_left_index =
          bcast_offset / m_outputStrides[params.bcast_dim];

      // Find b and c.
      const Index input_bcast_dim_size = params.input_dims[params.bcast_dim];

      // First multiple after a. This is b when <= bcast_dim_left_index +
      // bcast_dim_size.
      const Index first_multiple =
          divup<Index>(bcast_dim_left_index, input_bcast_dim_size) *
          input_bcast_dim_size;

      if (first_multiple <= bcast_dim_left_index + params.bcast_dim_size) {
        // b exists, so does c. Find it.
        const Index last_multiple =
            (bcast_dim_left_index + params.bcast_dim_size) /
            input_bcast_dim_size * input_bcast_dim_size;
        const int copy_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count
                       : 2 * NumDims - 2 * params.inner_dim_count - 1;
        const int broadcast_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count + 1
                       : 2 * NumDims - 2 * params.inner_dim_count - 2;

        if (first_multiple > bcast_dim_left_index) {
          const Index head_size = first_multiple - bcast_dim_left_index;
          params.input_block_sizes[params.bcast_dim] = head_size;
          params.bcast_block_sizes[copy_bcast_dim] = head_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] = 1;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, 0, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
        if (first_multiple < last_multiple) {
          params.input_block_sizes[params.bcast_dim] = input_bcast_dim_size;
          params.bcast_block_sizes[copy_bcast_dim] = input_bcast_dim_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] =
              (last_multiple - first_multiple) / input_bcast_dim_size;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];
          const Index offset = (first_multiple - bcast_dim_left_index) *
                               m_outputStrides[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, offset, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
        if (last_multiple < bcast_dim_left_index + params.bcast_dim_size) {
          const Index tail_size =
              bcast_dim_left_index + params.bcast_dim_size - last_multiple;
          params.input_block_sizes[params.bcast_dim] = tail_size;
          params.bcast_block_sizes[copy_bcast_dim] = tail_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] = 1;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];
          const Index offset = (last_multiple - bcast_dim_left_index) *
                               m_outputStrides[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, offset, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
      } else {
        // b and c do not exist.
        const int copy_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count
                       : 2 * NumDims - 2 * params.inner_dim_count - 1;
        params.input_block_sizes[params.bcast_dim] = params.bcast_dim_size;
        params.bcast_block_sizes[copy_bcast_dim] = params.bcast_dim_size;
        params.bcast_input_strides[copy_bcast_dim] =
            params.input_block_strides[params.bcast_dim];
        params.bcast_block_strides[copy_bcast_dim] =
            params.output_strides[params.bcast_dim];

        num_output_coeffs += BroadcastBlock(
            params.input_block_sizes, params.input_block_strides,
            params.bcast_block_sizes, params.bcast_block_strides,
            params.bcast_input_strides, bcast_offset, 0, scratch,
            materialized_output, materialized_input, materialized_input_size);
      }

      return num_output_coeffs;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index BroadcastBlock(
      const Dimensions& input_block_sizes,
      const Dimensions& input_block_strides,
      const BroadcastDimensions& bcast_block_sizes,
      const BroadcastDimensions& bcast_block_strides,
      const BroadcastDimensions& bcast_input_strides, Index bcast_offset,
      Index offset, TensorBlockScratch& scratch,
      ScalarNoConst* materialized_output, ScalarNoConst** materialized_input,
      size_t* materialized_input_size) const {
    // ---------------------------------------------------------------------- //
    // Tensor block descriptor for reading block from the input.
    const Index input_offset = bcast_offset + offset;
    TensorBlockDesc input_desc(
        IsColMajor ? indexColMajor(input_offset) : indexRowMajor(input_offset),
        input_block_sizes);

    ArgTensorBlock input_block = m_impl.block(input_desc, scratch);

    // ---------------------------------------------------------------------- //
    // Materialize input block into a temporary memory buffer only if it's not
    // already available in the arg block.
    const ScalarNoConst* input_buffer = NULL;

    if (input_block.data() != NULL) {
      // Input block already has raw data, there is no need to materialize it.
      input_buffer = input_block.data();

    } else {
      // Otherwise we have to do block assignment into a temporary buffer.

      // Maybe reuse previously allocated buffer, or allocate a new one with a
      // scratch allocator.
      const size_t input_total_size = input_block_sizes.TotalSize();
      if (*materialized_input == NULL ||
          *materialized_input_size < input_total_size) {
        *materialized_input_size = input_total_size;
        void* mem = scratch.allocate(*materialized_input_size * sizeof(Scalar));
        *materialized_input = static_cast<ScalarNoConst*>(mem);
      }

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumDims, typename ArgTensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(input_block_sizes, input_block_strides,
                                        *materialized_input),
          input_block.expr());

      input_buffer = *materialized_input;
    }

    // ---------------------------------------------------------------------- //
    // Copy data from materialized input block to the materialized output, using
    // given broadcast strides (strides with zeroes).
    typedef internal::TensorBlockIO<ScalarNoConst, Index, 2 * NumDims, Layout>
        TensorBlockIO;

    typename TensorBlockIO::Src src(bcast_input_strides, input_buffer);
    typename TensorBlockIO::Dst dst(bcast_block_sizes, bcast_block_strides,
                                      materialized_output + offset);

    return TensorBlockIO::Copy(dst, src);
  }

protected:
  const Device EIGEN_DEVICE_REF m_device;
  const typename internal::remove_reference<Broadcast>::type m_broadcast;
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorChipping.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H
#define EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H

namespace Eigen {

/** \class TensorKChippingReshaping
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A chip is a thin slice, corresponding to a column or a row in a 2-d tensor.
  *
  *
  */

namespace internal {
template<DenseIndex DimId, typename XprType>
struct traits<TensorChippingOp<DimId, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<DenseIndex DimId, typename XprType>
struct eval<TensorChippingOp<DimId, XprType>, Eigen::Dense>
{
  typedef const TensorChippingOp<DimId, XprType> EIGEN_DEVICE_REF type;
};

template<DenseIndex DimId, typename XprType>
struct nested<TensorChippingOp<DimId, XprType>, 1, typename eval<TensorChippingOp<DimId, XprType> >::type>
{
  typedef TensorChippingOp<DimId, XprType> type;
};

template <DenseIndex DimId>
struct DimensionId
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DimensionId(DenseIndex dim) {
    EIGEN_UNUSED_VARIABLE(dim);
    eigen_assert(dim == DimId);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex actualDim() const {
    return DimId;
  }
};
template <>
struct DimensionId<Dynamic>
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DimensionId(DenseIndex dim) : actual_dim(dim) {
    eigen_assert(dim >= 0);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex actualDim() const {
    return actual_dim;
  }
 private:
  const DenseIndex actual_dim;
};


}  // end namespace internal



template<DenseIndex DimId, typename XprType>
class TensorChippingOp : public TensorBase<TensorChippingOp<DimId, XprType> >
{
  public:
    typedef TensorBase<TensorChippingOp<DimId, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorChippingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorChippingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorChippingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorChippingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorChippingOp(const XprType& expr, const Index offset, const Index dim)
        : m_xpr(expr), m_offset(offset), m_dim(dim) {
    }

    EIGEN_DEVICE_FUNC
    const Index offset() const { return m_offset; }
    EIGEN_DEVICE_FUNC
    const Index dim() const { return m_dim.actualDim(); }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorChippingOp)

  protected:
    typename XprType::Nested m_xpr;
    const Index m_offset;
    const internal::DimensionId<DimId> m_dim;
};


// Eval as rvalue
template<DenseIndex DimId, typename ArgType, typename Device>
struct TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device>
{
  typedef TensorChippingOp<DimId, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims-1;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets.
    IsAligned         = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    // Chipping of outer-most dimension is a trivial operation, because we can
    // read and write directly from the underlying tensor using single offset.
    IsOuterChipping   = (static_cast<int>(Layout) == ColMajor && DimId == NumInputDims - 1) ||
                        (static_cast<int>(Layout) == RowMajor && DimId == 0),
    // Chipping inner-most dimension.
    IsInnerChipping   = (static_cast<int>(Layout) == ColMajor && DimId == 0) ||
                        (static_cast<int>(Layout) == RowMajor && DimId == NumInputDims - 1),
    // Prefer block access if the underlying expression prefers it, otherwise
    // only if chipping is not trivial.
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess ||
                        !IsOuterChipping,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef internal::TensorBlockDescriptor<NumInputDims, Index>
      ArgTensorBlockDesc;
  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_dim(op.dim()), m_device(device)
  {
    EIGEN_STATIC_ASSERT((NumInputDims >= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(NumInputDims > m_dim.actualDim());

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    eigen_assert(op.offset() < input_dims[m_dim.actualDim()]);

    int j = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (i != m_dim.actualDim()) {
        m_dimensions[j] = input_dims[i];
        ++j;
      }
    }

    m_stride = 1;
    m_inputStride = 1;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < m_dim.actualDim(); ++i) {
        m_stride *= input_dims[i];
        m_inputStride *= input_dims[i];
      }
    } else {
      for (int i = NumInputDims-1; i > m_dim.actualDim(); --i) {
        m_stride *= input_dims[i];
        m_inputStride *= input_dims[i];
      }
    }
    m_inputStride *= input_dims[m_dim.actualDim()];
    m_inputOffset = m_stride * op.offset();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(srcCoeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(m_stride == 1);
      Index inputIndex = index * m_inputStride + m_inputOffset;
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = m_impl.coeff(inputIndex);
        inputIndex += m_inputStride;
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    } else if (isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer division.
      eigen_assert(m_stride > index);
      return m_impl.template packet<LoadMode>(index + m_inputOffset);
    } else {
      const Index idx = index / m_stride;
      const Index rem = index - idx * m_stride;
      if (rem + PacketSize <= m_stride) {
        Index inputIndex = idx * m_inputStride + m_inputOffset + rem;
        return m_impl.template packet<LoadMode>(inputIndex);
      } else {
        // Cross the stride boundary. Fallback to slow path.
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
       EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = coeff(index);
          ++index;
        }
        PacketReturnType rslt = internal::pload<PacketReturnType>(values);
        return rslt;
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    double cost = 0;
    if ((static_cast<int>(Layout) == static_cast<int>(ColMajor) &&
         m_dim.actualDim() == 0) ||
        (static_cast<int>(Layout) == static_cast<int>(RowMajor) &&
         m_dim.actualDim() == NumInputDims - 1)) {
      cost += TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
    } else if ((static_cast<int>(Layout) == static_cast<int>(ColMajor) &&
                m_dim.actualDim() == NumInputDims - 1) ||
               (static_cast<int>(Layout) == static_cast<int>(RowMajor) &&
                m_dim.actualDim() == 0)) {
      cost += TensorOpCost::AddCost<Index>();
    } else {
      cost += 3 * TensorOpCost::MulCost<Index>() + TensorOpCost::DivCost<Index>() +
              3 * TensorOpCost::AddCost<Index>();
    }

    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool root_of_expr_ast = false) const {
    const Index chip_dim = m_dim.actualDim();

    DSizes<Index, NumInputDims> input_block_dims;
    for (int i = 0; i < NumInputDims; ++i) {
      input_block_dims[i]
            = i < chip_dim ? desc.dimension(i)
            : i > chip_dim ? desc.dimension(i - 1)
            : 1;
    }

    ArgTensorBlockDesc arg_desc(srcCoeff(desc.offset()), input_block_dims);

    // Try to reuse destination buffer for materializing argument block.
    if (desc.HasDestinationBuffer()) {
      DSizes<Index, NumInputDims> arg_destination_strides;
      for (int i = 0; i < NumInputDims; ++i) {
      arg_destination_strides[i]
            = i < chip_dim ? desc.destination().strides()[i]
            : i > chip_dim ? desc.destination().strides()[i - 1]
            : 0; // for dimensions of size `1` stride should never be used.
      }

      arg_desc.template AddDestinationBuffer<Layout>(
          desc.destination().template data<ScalarNoConst>(),
          arg_destination_strides);
    }

    ArgTensorBlock arg_block = m_impl.block(arg_desc, scratch, root_of_expr_ast);
    if (!arg_desc.HasDestinationBuffer()) desc.DropDestinationBuffer();

    if (arg_block.data() != NULL) {
      // Forward argument block buffer if possible.
      return TensorBlock(arg_block.kind(), arg_block.data(),
                           desc.dimensions());

    } else {
      // Assign argument block expression to a buffer.

      // Prepare storage for the materialized chipping result.
      const typename TensorBlock::Storage block_storage =
          TensorBlock::prepareStorage(desc, scratch);

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumInputDims, typename ArgTensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              arg_desc.dimensions(),
              internal::strides<Layout>(arg_desc.dimensions()),
              block_storage.data()),
          arg_block.expr());

      return block_storage.AsTensorMaterializedBlock();
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    typename Storage::Type result = constCast(m_impl.data());
    if (isOuterChipping() && result) {
      return result + m_inputOffset;
    } else {
      return NULL;
    }
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex;
    if (isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(m_stride == 1);
      inputIndex = index * m_inputStride + m_inputOffset;
    } else if (isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer
      // division.
      eigen_assert(m_stride > index);
      inputIndex = index + m_inputOffset;
    } else {
      const Index idx = index / m_stride;
      inputIndex = idx * m_inputStride + m_inputOffset;
      index -= idx * m_stride;
      inputIndex += index;
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool isInnerChipping() const {
    return IsInnerChipping ||
           (static_cast<int>(Layout) == ColMajor && m_dim.actualDim() == 0) ||
           (static_cast<int>(Layout) == RowMajor && m_dim.actualDim() == NumInputDims - 1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool isOuterChipping() const {
    return IsOuterChipping ||
           (static_cast<int>(Layout) == ColMajor && m_dim.actualDim() == NumInputDims-1) ||
           (static_cast<int>(Layout) == RowMajor && m_dim.actualDim() == 0);
  }

  Dimensions m_dimensions;
  Index m_stride;
  Index m_inputOffset;
  Index m_inputStride;
  TensorEvaluator<ArgType, Device> m_impl;
  const internal::DimensionId<DimId> m_dim;
  const Device EIGEN_DEVICE_REF m_device;
};


// Eval as lvalue
template<DenseIndex DimId, typename ArgType, typename Device>
struct TensorEvaluator<TensorChippingOp<DimId, ArgType>, Device>
  : public TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device> Base;
  typedef TensorChippingOp<DimId, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims-1;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned     = false,
    PacketAccess  = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess   = TensorEvaluator<ArgType, Device>::RawAccess,
    Layout        = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess     = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)

    if (this->isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(this->m_stride == 1);
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
      Index inputIndex = index * this->m_inputStride + this->m_inputOffset;
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        this->m_impl.coeffRef(inputIndex) = values[i];
        inputIndex += this->m_inputStride;
      }
    } else if (this->isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer division.
      eigen_assert(this->m_stride > index);
      this->m_impl.template writePacket<StoreMode>(index + this->m_inputOffset, x);
    } else {
      const Index idx = index / this->m_stride;
      const Index rem = index - idx * this->m_stride;
      if (rem + PacketSize <= this->m_stride) {
        const Index inputIndex = idx * this->m_inputStride + this->m_inputOffset + rem;
        this->m_impl.template writePacket<StoreMode>(inputIndex, x);
      } else {
        // Cross stride boundary. Fallback to slow path.
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
        internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
        EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          this->coeffRef(index) = values[i];
          ++index;
        }
      }
    }
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(this->m_impl.data() != NULL);

    const Index chip_dim = this->m_dim.actualDim();

    DSizes<Index, NumInputDims> input_block_dims;
    for (int i = 0; i < NumInputDims; ++i) {
      input_block_dims[i] = i < chip_dim ? desc.dimension(i)
                          : i > chip_dim ? desc.dimension(i - 1)
                          : 1;
    }

    typedef TensorReshapingOp<const DSizes<Index, NumInputDims>,
                              const typename TensorBlock::XprType>
        TensorBlockExpr;

    typedef internal::TensorBlockAssignment<Scalar, NumInputDims,
                                            TensorBlockExpr, Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(
            input_block_dims,
            internal::strides<Layout>(this->m_impl.dimensions()),
            this->m_impl.data(), this->srcCoeff(desc.offset())),
        block.expr().reshape(input_block_dims));
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConcatenation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H

namespace Eigen {

/** \class TensorConcatenationOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor concatenation class.
  *
  *
  */
namespace internal {
template<typename Axis, typename LhsXprType, typename RhsXprType>
struct traits<TensorConcatenationOp<Axis, LhsXprType, RhsXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename promote_storage_type<typename LhsXprType::Scalar,
                                        typename RhsXprType::Scalar>::ret Scalar;
  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<LhsXprType>::NumDimensions;
  static const int Layout = traits<LhsXprType>::Layout;
  enum { Flags = 0 };
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                               typename traits<LhsXprType>::PointerType, typename traits<RhsXprType>::PointerType>::type PointerType;
};

template<typename Axis, typename LhsXprType, typename RhsXprType>
struct eval<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorConcatenationOp<Axis, LhsXprType, RhsXprType>& type;
};

template<typename Axis, typename LhsXprType, typename RhsXprType>
struct nested<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, 1, typename eval<TensorConcatenationOp<Axis, LhsXprType, RhsXprType> >::type>
{
  typedef TensorConcatenationOp<Axis, LhsXprType, RhsXprType> type;
};

}  // end namespace internal


template<typename Axis, typename LhsXprType, typename RhsXprType>
class TensorConcatenationOp : public TensorBase<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, WriteAccessors> Base;
    typedef typename internal::traits<TensorConcatenationOp>::Scalar Scalar;
    typedef typename internal::traits<TensorConcatenationOp>::StorageKind StorageKind;
    typedef typename internal::traits<TensorConcatenationOp>::Index Index;
    typedef typename internal::nested<TensorConcatenationOp>::type Nested;
    typedef typename internal::promote_storage_type<typename LhsXprType::CoeffReturnType,
                                                    typename RhsXprType::CoeffReturnType>::ret CoeffReturnType;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConcatenationOp(const LhsXprType& lhs, const RhsXprType& rhs, Axis axis)
        : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_axis(axis) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return m_lhs_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

    EIGEN_DEVICE_FUNC const Axis& axis() const { return m_axis; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorConcatenationOp)
  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const Axis m_axis;
};


// Eval as rvalue
template<typename Axis, typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
{
  typedef TensorConcatenationOp<Axis, LeftArgType, RightArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<LeftArgType, Device>::Dimensions>::value;
  static const int RightNumDims = internal::array_size<typename TensorEvaluator<RightArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<LeftArgType, Device>::PacketAccess &&
                        TensorEvaluator<RightArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<LeftArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<RightArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_leftImpl(op.lhsExpression(), device), m_rightImpl(op.rhsExpression(), device), m_axis(op.axis())
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout) || NumDims == 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumDims == RightNumDims), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    eigen_assert(0 <= m_axis && m_axis < NumDims);
    const Dimensions& lhs_dims = m_leftImpl.dimensions();
    const Dimensions& rhs_dims = m_rightImpl.dimensions();
    {
      int i = 0;
      for (; i < m_axis; ++i) {
        eigen_assert(lhs_dims[i] > 0);
        eigen_assert(lhs_dims[i] == rhs_dims[i]);
        m_dimensions[i] = lhs_dims[i];
      }
      eigen_assert(lhs_dims[i] > 0);  // Now i == m_axis.
      eigen_assert(rhs_dims[i] > 0);
      m_dimensions[i] = lhs_dims[i] + rhs_dims[i];
      for (++i; i < NumDims; ++i) {
        eigen_assert(lhs_dims[i] > 0);
        eigen_assert(lhs_dims[i] == rhs_dims[i]);
        m_dimensions[i] = lhs_dims[i];
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_leftStrides[0] = 1;
      m_rightStrides[0] = 1;
      m_outputStrides[0] = 1;

      for (int j = 1; j < NumDims; ++j) {
        m_leftStrides[j] = m_leftStrides[j-1] * lhs_dims[j-1];
        m_rightStrides[j] = m_rightStrides[j-1] * rhs_dims[j-1];
        m_outputStrides[j] = m_outputStrides[j-1] * m_dimensions[j-1];
      }
    } else {
      m_leftStrides[NumDims - 1] = 1;
      m_rightStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims - 1] = 1;

      for (int j = NumDims - 2; j >= 0; --j) {
        m_leftStrides[j] = m_leftStrides[j+1] * lhs_dims[j+1];
        m_rightStrides[j] = m_rightStrides[j+1] * rhs_dims[j+1];
        m_outputStrides[j] = m_outputStrides[j+1] * m_dimensions[j+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  // TODO(phli): Add short-circuit memcpy evaluation if underlying data are linear?
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType)
  {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup()
  {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  // TODO(phli): attempt to speed this up. The integer divisions and modulo are slow.
  // See CL/76180724 comments for more ideas.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Collect dimension-wise indices (subs).
    array<Index, NumDims> subs;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        subs[i] = index / m_outputStrides[i];
        index -= subs[i] * m_outputStrides[i];
      }
      subs[0] = index;
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        subs[i] = index / m_outputStrides[i];
        index -= subs[i] * m_outputStrides[i];
      }
      subs[NumDims - 1] = index;
    }

    const Dimensions& left_dims = m_leftImpl.dimensions();
    if (subs[m_axis] < left_dims[m_axis]) {
      Index left_index;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        left_index = subs[0];
        EIGEN_UNROLL_LOOP
        for (int i = 1; i < NumDims; ++i) {
          left_index += (subs[i] % left_dims[i]) * m_leftStrides[i];
        }
      } else {
        left_index = subs[NumDims - 1];
        EIGEN_UNROLL_LOOP
        for (int i = NumDims - 2; i >= 0; --i) {
          left_index += (subs[i] % left_dims[i]) * m_leftStrides[i];
        }
      }
      return m_leftImpl.coeff(left_index);
    } else {
      subs[m_axis] -= left_dims[m_axis];
      const Dimensions& right_dims = m_rightImpl.dimensions();
      Index right_index;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        right_index = subs[0];
        EIGEN_UNROLL_LOOP
        for (int i = 1; i < NumDims; ++i) {
          right_index += (subs[i] % right_dims[i]) * m_rightStrides[i];
        }
      } else {
        right_index = subs[NumDims - 1];
        EIGEN_UNROLL_LOOP
        for (int i = NumDims - 2; i >= 0; --i) {
          right_index += (subs[i] % right_dims[i]) * m_rightStrides[i];
        }
      }
      return m_rightImpl.coeff(right_index);
    }
  }

  // TODO(phli): Add a real vectorization.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + packetSize - 1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < packetSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                           2 * TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>() +
                                           TensorOpCost::ModCost<Index>());
    const double lhs_size = m_leftImpl.dimensions().TotalSize();
    const double rhs_size = m_rightImpl.dimensions().TotalSize();
    return (lhs_size / (lhs_size + rhs_size)) *
               m_leftImpl.costPerCoeff(vectorized) +
           (rhs_size / (lhs_size + rhs_size)) *
               m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
  #endif

  protected:
    Dimensions m_dimensions;
    array<Index, NumDims> m_outputStrides;
    array<Index, NumDims> m_leftStrides;
    array<Index, NumDims> m_rightStrides;
    TensorEvaluator<LeftArgType, Device> m_leftImpl;
    TensorEvaluator<RightArgType, Device> m_rightImpl;
    const Axis m_axis;
};

// Eval as lvalue
template<typename Axis, typename LeftArgType, typename RightArgType, typename Device>
  struct TensorEvaluator<TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
  : public TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
{
  typedef TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device> Base;
  typedef TensorConcatenationOp<Axis, LeftArgType, RightArgType> XprType;
  typedef typename Base::Dimensions Dimensions;
  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<LeftArgType, Device>::PacketAccess &&
                        TensorEvaluator<RightArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<LeftArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<RightArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(XprType& op, const Device& device)
    : Base(op, device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(Layout) == static_cast<int>(ColMajor)), YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    // Collect dimension-wise indices (subs).
    array<Index, Base::NumDims> subs;
    for (int i = Base::NumDims - 1; i > 0; --i) {
      subs[i] = index / this->m_outputStrides[i];
      index -= subs[i] * this->m_outputStrides[i];
    }
    subs[0] = index;

    const Dimensions& left_dims = this->m_leftImpl.dimensions();
    if (subs[this->m_axis] < left_dims[this->m_axis]) {
      Index left_index = subs[0];
      for (int i = 1; i < Base::NumDims; ++i) {
        left_index += (subs[i] % left_dims[i]) * this->m_leftStrides[i];
      }
      return this->m_leftImpl.coeffRef(left_index);
    } else {
      subs[this->m_axis] -= left_dims[this->m_axis];
      const Dimensions& right_dims = this->m_rightImpl.dimensions();
      Index right_index = subs[0];
      for (int i = 1; i < Base::NumDims; ++i) {
        right_index += (subs[i] % right_dims[i]) * this->m_rightStrides[i];
      }
      return this->m_rightImpl.coeffRef(right_index);
    }
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + packetSize - 1 < this->dimensions().TotalSize());

    EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    for (int i = 0; i < packetSize; ++i) {
      coeffRef(index+i) = values[i];
    }
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContraction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H

namespace Eigen {

/** \class TensorContraction
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor contraction class.
  *
  *
  */
namespace internal {

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct traits<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename gebp_traits<typename remove_const<typename LhsXprType::Scalar>::type,
                               typename remove_const<typename RhsXprType::Scalar>::type>::ResScalar Scalar;

  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;

  // From NumDims below.
  static const int NumDimensions = traits<LhsXprType>::NumDimensions + traits<RhsXprType>::NumDimensions - 2 * array_size<Dimensions>::value;
  static const int Layout = traits<LhsXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                               typename traits<LhsXprType>::PointerType,
                               typename traits<RhsXprType>::PointerType>::type
      PointerType;

  enum {
    Flags = 0
  };
};

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct eval<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>, Eigen::Dense>
{
  typedef const TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>& type;
};

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct nested<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>, 1, typename eval<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> >::type>
{
  typedef TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> type;
};

template<typename Indices_, typename LeftArgType_, typename RightArgType_, typename OutputKernelType_, typename Device_>
struct traits<TensorEvaluator<const TensorContractionOp<Indices_, LeftArgType_, RightArgType_, OutputKernelType_>, Device_> > {
  typedef Indices_ Indices;
  typedef LeftArgType_ LeftArgType;
  typedef RightArgType_ RightArgType;
  typedef OutputKernelType_ OutputKernelType;
  typedef Device_ Device;

  // From NumDims below.
  static const int NumDimensions = traits<LeftArgType_>::NumDimensions + traits<RightArgType_>::NumDimensions - 2 * array_size<Indices_>::value;
};

// Helper class to allocate and deallocate temporary memory for packed buffers.
template <typename LhsScalar, typename RhsScalar>
struct TensorContractionBlockMemAllocator {
  typedef void* BlockMemHandle;

  template <typename Device>
  EIGEN_DEVICE_FUNC static BlockMemHandle allocate(Device& d, const Index bm,
                                                   const Index bk,
                                                   const Index bn,
                                                   LhsScalar** lhs_block,
                                                   RhsScalar** rhs_block) {
    eigen_assert(lhs_block);
    eigen_assert(rhs_block);
    BlockSizes sz = ComputeLhsRhsBlockSizes(bm, bk, bn);
    char* block_mem = static_cast<char*>(d.allocate(sz.lhs_size + sz.rhs_size));
    eigen_assert(block_mem);
    *lhs_block = reinterpret_cast<LhsScalar*>(block_mem);
    *rhs_block = reinterpret_cast<RhsScalar*>(block_mem + sz.lhs_size);
    return block_mem;
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static BlockMemHandle allocateSlices(
      Device& d, const Index bm, const Index bk, const Index bn,
      const Index num_lhs, const Index num_rhs, const Index num_slices,
      std::vector<LhsScalar*>* lhs_blocks,
      std::vector<RhsScalar*>* rhs_blocks) {
    eigen_assert(num_slices > 0);
    eigen_assert(num_lhs >= 0 && num_rhs >= 0);
    eigen_assert(num_lhs == 0 || lhs_blocks);
    eigen_assert(num_rhs == 0 || rhs_blocks);
    BlockSizes sz = ComputeLhsRhsBlockSizes(bm, bk, bn);
    void* block_mem = d.allocate(
        (num_lhs * sz.lhs_size + num_rhs * sz.rhs_size) * num_slices);
    eigen_assert(block_mem);
    char* mem = static_cast<char*>(block_mem);

    for (Index x = 0; x < num_slices; x++) {
      if (num_lhs > 0) lhs_blocks[x].resize(num_lhs);
      for (Index m = 0; m < num_lhs; m++) {
        lhs_blocks[x][m] = reinterpret_cast<LhsScalar*>(mem);
        mem += sz.lhs_size;
      }
      if (num_rhs > 0) rhs_blocks[x].resize(num_rhs);
      for (Index n = 0; n < num_rhs; n++) {
        rhs_blocks[x][n] = reinterpret_cast<RhsScalar*>(mem);
        mem += sz.rhs_size;
      }
    }

    return block_mem;
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static void deallocate(Device& d, BlockMemHandle handle) {
    d.deallocate(handle);
  }

 private:
  struct BlockSizes {
    Index lhs_size;
    Index rhs_size;
  };
  EIGEN_DEVICE_FUNC static BlockSizes ComputeLhsRhsBlockSizes(const Index bm,
                                                              const Index bk,
                                                              const Index bn) {
    Index align = numext::maxi(EIGEN_MAX_ALIGN_BYTES, 1);
    BlockSizes sz;
    sz.lhs_size = divup<Index>(bm * bk * sizeof(LhsScalar), align) * align;
    sz.rhs_size = divup<Index>(bn * bk * sizeof(RhsScalar), align) * align;
    return sz;
  }
};

// WARNING: In this code we assume that Lhs and Rhs tensor expressions are in
// ColMajor storage order. This property is guaranteed by the
// TensorContractionOp evaluator. TensorContractionKernel specifies how we pack
// blocks of Lhs and Rhs tensor expressions, and how we invoke matrix
// multiplication for these blocks. Default tensor contraction uses
// gemm_pack_rhs, gemm_pack_lhs and gebp_kernel from Eigen Core (see
// GeneralBlocPanelKernel.h for details).
//
// By specializing contraction kernels we can use other low level libraries to
// perform matrix multiplication, and still rely on Eigen contraction evaluator.
// This also includes full support in TensorContractionThreadPool, assuming that
// underlying gemm do not use it's own threading.
//
// - ResScalar/LhsScalar/RhsScalar - scalar type for the result of
//   multiplication, lhs tensor and rhs tensor respectively.
//
// - StorageIndex - index type for the tensor expressions. In practice almost
//   always is Eigen::Index.
//
// - OutputMapper provides access to the memory of the output matrix. In
//   practice it's always column major blas_data_mapper (it must be of ResScalar
//   type).
//
// - LhsMapper/RhsMapper similarly to blas_data_mapper provide a two dimensional
//   view into the Lhs/Rhs tensor expressions. In practice it's
//   TensorContractionInputMapper, or some specialization of it based on the
//   type of tensor expression (e.g. TensorImagePatchOp has optimized input
//   mapper).
template <typename ResScalar, typename LhsScalar, typename RhsScalar,
    typename StorageIndex, typename OutputMapper, typename LhsMapper,
    typename RhsMapper>
struct TensorContractionKernel {
  // True if `invoke()` supports `beta` in `C <- alpha * A * B + beta * C`
  // (otherwise beta should be always equal to 1).
  enum { HasBeta = false };

  EIGEN_DEVICE_FUNC
  TensorContractionKernel(StorageIndex m_, StorageIndex k_, StorageIndex n_,
                          StorageIndex bm_, StorageIndex bk_, StorageIndex bn_)
      : m(m_), k(k_), n(n_), bm(bm_), bk(bk_), bn(bn_) {}

  // Pack blocks of Lhs and Rhs into contiguous blocks in memory.
  typedef LhsScalar* LhsBlock;
  typedef RhsScalar* RhsBlock;

  // Packed Lhs/Rhs block memory allocator.
  typedef TensorContractionBlockMemAllocator<LhsScalar, RhsScalar>
      BlockMemAllocator;
  typedef typename BlockMemAllocator::BlockMemHandle BlockMemHandle;

  typedef typename internal::gebp_traits<LhsScalar, RhsScalar> Traits;

  typedef internal::gemm_pack_lhs<
      LhsScalar, StorageIndex, typename LhsMapper::SubMapper, Traits::mr,
      Traits::LhsProgress, typename Traits::LhsPacket4Packing, ColMajor>
      LhsPacker;

  typedef internal::gemm_pack_rhs<RhsScalar, StorageIndex,
                                  typename RhsMapper::SubMapper, Traits::nr,
                                  ColMajor>
      RhsPacker;

  typedef internal::gebp_kernel<LhsScalar, RhsScalar, StorageIndex,
                                OutputMapper, Traits::mr, Traits::nr,
      /*ConjugateLhs*/ false, /*ConjugateRhs*/ false>
      GebpKernel;

  template <typename Device>
  EIGEN_DEVICE_FUNC BlockMemHandle allocate(Device& d, LhsBlock* lhs_block,
                                            RhsBlock* rhs_block) {
    return BlockMemAllocator::allocate(d, bm, bk, bn, lhs_block, rhs_block);
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC BlockMemHandle allocateSlices(
      Device& d, const StorageIndex num_lhs, const StorageIndex num_rhs,
      const StorageIndex num_slices, std::vector<LhsBlock>* lhs_blocks,
      std::vector<RhsBlock>* rhs_blocks) {
    return BlockMemAllocator::allocateSlices(
        d, bm, bk, bn, num_lhs, num_rhs, num_slices, lhs_blocks, rhs_blocks);
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static void deallocate(Device& d, BlockMemHandle handle) {
    BlockMemAllocator::deallocate(d, handle);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void packLhs(
      LhsBlock* lhsBlock, const typename LhsMapper::SubMapper& data_mapper,
      const StorageIndex depth, const StorageIndex rows) {
    LhsPacker()(*lhsBlock, data_mapper, depth, rows, /*stride*/ 0,
        /*offset*/ 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void packRhs(
      RhsBlock* rhsBlock, const typename RhsMapper::SubMapper& data_mapper,
      const StorageIndex depth, const StorageIndex cols) {
    RhsPacker()(*rhsBlock, data_mapper, depth, cols);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void invoke(
      const OutputMapper& output_mapper, const LhsBlock& lhsBlock,
      const RhsBlock& rhsBlock, const StorageIndex rows,
      const StorageIndex depth, const StorageIndex cols,
      const ResScalar alpha, const ResScalar beta) {
    // Default GEBP kernel does not support beta.
    eigen_assert(beta == ResScalar(1));
    static const int kComputeStrideFromBlockDimensions = -1;
    GebpKernel()(output_mapper, lhsBlock, rhsBlock, rows, depth, cols, alpha,
        /*strideA*/ kComputeStrideFromBlockDimensions,
        /*strideB*/ kComputeStrideFromBlockDimensions,
        /*offsetA*/ 0, /*offsetB*/ 0);
  }

 private:
  // These are dimensions of the original Tensors, and selected block sizes. The
  // actual block sizes passed to all function above might be smaller because of
  // the partial blocks at the end.
  const StorageIndex m;
  const StorageIndex k;
  const StorageIndex n;
  const StorageIndex bm;
  const StorageIndex bk;
  const StorageIndex bn;
};

}  // end namespace internal

// Tensor contraction params that should enable to get from output matrix
// 2-dimensional coordinates to the output tensor dimensions.
struct TensorContractionParams {
  // TensorContraction evaluator assumes that both tensors are in ColMajor
  // layout, if tensors are in RowMajor evaluator swap lhs with rhs.
  bool swapped_arguments;
};

// Output kernel allows to fuse operations into the tensor contraction.
//
// Examples:
//   1. Elementwise Relu transformation following Conv2D.
//   2. AddBias to the Conv2D output channels dimension.
//
// The NoOpOutputKernel implements an output kernel that does absolutely nothing.
struct NoOpOutputKernel {
  /**
   * Tensor contraction evaluator calls this kernel after finishing each block
   * of output matrix. Output blocks belong to the 2-dimensional output tensor.
   *
   * TensorContractionParams contains contraction dimensions information
   * required to map output 2-d space into the expected output tensor space
   * (potentially higher dimensional).
   *
   * \param[in] output_mapper Access to output tensor memory
   * \param[in] params   Tensor contraction parameters
   * \param[in] i        Index of a first row available through output_mapper
   * \param[in] j        Index of a first column available through output_mapper
   * \param[in] num_rows Number of available rows
   * \param[in] num_cols Number of available columns
   */
  template <typename Index, typename Scalar>
  EIGEN_ALWAYS_INLINE void operator()(
      const internal::blas_data_mapper<Scalar, Index, ColMajor>& output_mapper,
      const TensorContractionParams& params, Index i,
      Index j, Index num_rows, Index num_cols) const {
    EIGEN_UNUSED_VARIABLE(output_mapper);
    EIGEN_UNUSED_VARIABLE(params);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(num_rows);
    EIGEN_UNUSED_VARIABLE(num_cols);
  }
};

template<typename Indices, typename LhsXprType, typename RhsXprType, typename OutputKernelType = const NoOpOutputKernel>
class TensorContractionOp : public TensorBase<TensorContractionOp<Indices, LhsXprType, RhsXprType, OutputKernelType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorContractionOp>::Scalar Scalar;
  typedef typename internal::gebp_traits<typename LhsXprType::CoeffReturnType,
                                         typename RhsXprType::CoeffReturnType>::ResScalar CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorContractionOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorContractionOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorContractionOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionOp(
      const LhsXprType& lhs, const RhsXprType& rhs, const Indices& dims,
      const OutputKernelType& output_kernel = OutputKernelType())
      : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_indices(dims),
        m_output_kernel(output_kernel) {}

  EIGEN_DEVICE_FUNC
  const Indices& indices() const { return m_indices; }

  /** \returns the nested expressions */
  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename LhsXprType::Nested>::type&
  lhsExpression() const { return m_lhs_xpr; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename RhsXprType::Nested>::type&
  rhsExpression() const { return m_rhs_xpr; }

  EIGEN_DEVICE_FUNC
  const OutputKernelType& outputKernel() const { return m_output_kernel; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const Indices m_indices;
    const OutputKernelType m_output_kernel;
};


template<typename Derived>
struct TensorContractionEvaluatorBase : internal::no_assignment_operator
{
  typedef typename internal::traits<Derived>::Indices Indices;
  typedef typename internal::traits<Derived>::LeftArgType LeftArgType;
  typedef typename internal::traits<Derived>::RightArgType RightArgType;
  typedef typename internal::traits<Derived>::OutputKernelType OutputKernelType;
  typedef typename internal::traits<Derived>::Device Device;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = false,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluatorType;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluatorType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;
  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  typedef DSizes<Index, NumDims> Dimensions;

  EIGEN_STRONG_INLINE
  TensorContractionEvaluatorBase(const XprType& op, const Device& device)
      : m_leftImpl(choose(Cond<static_cast<int>(Layout) == static_cast<int>(ColMajor)>(),
                          op.lhsExpression(), op.rhsExpression()), device),
        m_rightImpl(choose(Cond<static_cast<int>(Layout) == static_cast<int>(ColMajor)>(),
                           op.rhsExpression(), op.lhsExpression()), device),
        m_device(device),
        m_output_kernel(op.outputKernel()),
        m_result(NULL) {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) ==
         static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);


    DSizes<Index, LDims> eval_left_dims;
    DSizes<Index, RDims> eval_right_dims;
    array<IndexPair<Index>, ContractDims> eval_op_indices;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // For ColMajor, we keep using the existing dimensions
      for (int i = 0; i < LDims; i++) {
        eval_left_dims[i] = m_leftImpl.dimensions()[i];
      }
      for (int i = 0; i < RDims; i++) {
        eval_right_dims[i] = m_rightImpl.dimensions()[i];
      }
      // We keep the pairs of contracting indices.
      for (int i = 0; i < ContractDims; i++) {
        eval_op_indices[i].first = op.indices()[i].first;
        eval_op_indices[i].second = op.indices()[i].second;
      }
    } else {
      // For RowMajor, we need to reverse the existing dimensions
      for (int i = 0; i < LDims; i++) {
        eval_left_dims[i] = m_leftImpl.dimensions()[LDims - i - 1];
      }
      for (int i = 0; i < RDims; i++) {
        eval_right_dims[i] = m_rightImpl.dimensions()[RDims - i - 1];
      }
      // We need to flip all the pairs of contracting indices as well as
      // reversing the dimensions.
      for (int i = 0; i < ContractDims; i++) {
        eval_op_indices[i].first = LDims - 1 - op.indices()[ContractDims - 1 - i].second;
        eval_op_indices[i].second = RDims - 1 - op.indices()[ContractDims - 1 - i].first;
      }
    }

    // Check for duplicate axes and make sure the first index in eval_op_indices
    // is increasing. Using O(n^2) sorting is OK since ContractDims is small
    for (int i = 0; i < ContractDims; i++) {
      for (int j = i + 1; j < ContractDims; j++) {
        eigen_assert(eval_op_indices[j].first != eval_op_indices[i].first &&
                     eval_op_indices[j].second != eval_op_indices[i].second &&
                     "contraction axes should be unique");
        if (eval_op_indices[j].first < eval_op_indices[i].first) {
          numext::swap(eval_op_indices[j], eval_op_indices[i]);
        }
      }
    }

    array<Index, LDims> lhs_strides;
    lhs_strides[0] = 1;
    for (int i = 0; i < LDims-1; ++i) {
      lhs_strides[i+1] = lhs_strides[i] * eval_left_dims[i];
    }

    array<Index, RDims> rhs_strides;
    rhs_strides[0] = 1;
    for (int i = 0; i < RDims-1; ++i) {
      rhs_strides[i+1] = rhs_strides[i] * eval_right_dims[i];
    }

    if (m_i_strides.size() > 0) m_i_strides[0] = 1;
    if (m_j_strides.size() > 0) m_j_strides[0] = 1;
    if (m_k_strides.size() > 0) m_k_strides[0] = 1;

    m_i_size = 1;
    m_j_size = 1;
    m_k_size = 1;

    // To compute the dimension, we simply concatenate the non-contracting
    // dimensions of the left and then the right tensor. Additionally, we also
    // compute the strides corresponding to the left non-contracting
    // dimensions and right non-contracting dimensions.
    m_lhs_inner_dim_contiguous = true;
    int dim_idx = 0;
    Index nocontract_idx = 0;

    for (int i = 0; i < LDims; i++) {
      // find if we are contracting on index i of left tensor
      bool contracting = false;
      for (int j = 0; j < ContractDims; j++) {
        if (eval_op_indices[j].first == i) {
          contracting = true;
          break;
        }
      }
      if (!contracting) {
        // add dimension size to output dimensions
        m_dimensions[dim_idx] = eval_left_dims[i];
        m_left_nocontract_strides[nocontract_idx] = lhs_strides[i];
        if (dim_idx != i) {
          m_lhs_inner_dim_contiguous = false;
        }
        if (nocontract_idx+1 < internal::array_size<left_nocontract_t>::value) {
          m_i_strides[nocontract_idx+1] =
              m_i_strides[nocontract_idx] * eval_left_dims[i];
        } else {
          m_i_size = m_i_strides[nocontract_idx] * eval_left_dims[i];
        }
        dim_idx++;
        nocontract_idx++;
      }
    }

    nocontract_idx = 0;
    for (int i = 0; i < RDims; i++) {
      bool contracting = false;
      // find if we are contracting on index i of right tensor
      for (int j = 0; j < ContractDims; j++) {
        if (eval_op_indices[j].second == i) {
          contracting = true;
          break;
        }
      }
      if (!contracting) {
        m_dimensions[dim_idx] = eval_right_dims[i];
        if (nocontract_idx+1 < internal::array_size<right_nocontract_t>::value) {
          m_j_strides[nocontract_idx+1] =
              m_j_strides[nocontract_idx] * eval_right_dims[i];
        } else {
          m_j_size = m_j_strides[nocontract_idx] * eval_right_dims[i];
        }
        m_right_nocontract_strides[nocontract_idx] = rhs_strides[i];
        dim_idx++;
        nocontract_idx++;
      }
    }

    // Now compute the strides corresponding to the contracting dimensions. We
    // assumed above that non-contracting axes are represented in the same order
    // in the matrix as they are in the tensor. This is not the case for
    // contracting axes. As the contracting axes must be of the same size in
    // each tensor, we'll only look at the first tensor here.
    m_rhs_inner_dim_contiguous = true;
    m_rhs_inner_dim_reordered = false;
    for (int i = 0; i < ContractDims; i++) {
      Index left = eval_op_indices[i].first;
      Index right = eval_op_indices[i].second;

      Index size = eval_left_dims[left];
      eigen_assert(size == eval_right_dims[right] &&
                   "Contraction axes must be same size");

      if (i+1 < static_cast<int>(internal::array_size<contract_t>::value)) {
        m_k_strides[i+1] = m_k_strides[i] * size;
      } else {
        m_k_size = m_k_strides[i] * size;
      }
      m_left_contracting_strides[i] = lhs_strides[left];
      m_right_contracting_strides[i] = rhs_strides[right];

      if (i > 0 && right < eval_op_indices[i-1].second) {
        m_rhs_inner_dim_reordered = true;
      }
      if (right != i) {
        m_rhs_inner_dim_contiguous = false;
      }
    }

    // If the layout is RowMajor, we need to reverse the m_dimensions
    if (static_cast<int>(Layout) == static_cast<int>(RowMajor)) {
      for (int i = 0, j = NumDims - 1; i < j; i++, j--) {
        numext::swap(m_dimensions[i], m_dimensions[j]);
      }
    }

    // A set of parameters that will allow output kernel to get from output
    // tensor dimensions (i, j) into the original tensor dimensions.
    // TODO(ezhulenev): Add parameters required to infer output tensor index for
    // more complex contractions than 2x2 on internal dimension.
    m_tensor_contraction_params.swapped_arguments = static_cast<int>(Layout) == RowMajor;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.allocate(dimensions().TotalSize() * sizeof(Scalar)));
      evalTo(m_result);
      return true;
    }
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done, dest](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(nullptr, [this, done, dest](bool) {
        if (dest) {
          evalToAsync(dest, [done]() { done(false); });
        } else {
          m_result = static_cast<EvaluatorPointerType>(
              m_device.allocate(dimensions().TotalSize() * sizeof(Scalar)));
          evalToAsync(m_result, [done]() { done(true); });
        }
      });
    });
  }
#endif  // EIGEN_USE_THREADS

#ifndef TENSOR_CONTRACTION_DISPATCH
#define TENSOR_CONTRACTION_DISPATCH(METHOD, ALIGNMENT, ARGS) \
  if (this->m_lhs_inner_dim_contiguous) {                    \
    if (this->m_rhs_inner_dim_contiguous) {                  \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<true, true, true, ALIGNMENT> ARGS;            \
      } else {                                               \
        METHOD<true, true, false, ALIGNMENT> ARGS;           \
      }                                                      \
    } else {                                                 \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<true, false, true, ALIGNMENT> ARGS;           \
      } else {                                               \
        METHOD<true, false, false, ALIGNMENT> ARGS;          \
      }                                                      \
    }                                                        \
  } else {                                                   \
    if (this->m_rhs_inner_dim_contiguous) {                  \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<false, true, true, ALIGNMENT> ARGS;           \
      } else {                                               \
        METHOD<false, true, false, ALIGNMENT> ARGS;          \
      }                                                      \
    } else {                                                 \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<false, false, true, ALIGNMENT> ARGS;          \
      } else {                                               \
        METHOD<false, false, false, ALIGNMENT> ARGS;         \
      }                                                      \
    }                                                        \
  }
#endif

#ifndef TENSOR_CONTRACTION_ASYNC_DISPATCH
#define TENSOR_CONTRACTION_ASYNC_DISPATCH(METHOD, DONE, ALIGNMENT, ARGS, FN) \
  if (this->m_lhs_inner_dim_contiguous) {                                    \
    if (this->m_rhs_inner_dim_contiguous) {                                  \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, true, true, true, ALIGNMENT> ARGS)->FN;            \
      } else {                                                               \
        (new METHOD<DONE, true, true, false, ALIGNMENT> ARGS)->FN;           \
      }                                                                      \
    } else {                                                                 \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, true, false, true, ALIGNMENT> ARGS)->FN;           \
      } else {                                                               \
        (new METHOD<DONE, true, false, false, ALIGNMENT> ARGS)->FN;          \
      }                                                                      \
    }                                                                        \
  } else {                                                                   \
    if (this->m_rhs_inner_dim_contiguous) {                                  \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, false, true, true, ALIGNMENT> ARGS)->FN;           \
      } else {                                                               \
        (new METHOD<DONE, false, true, false, ALIGNMENT> ARGS)->FN;          \
      }                                                                      \
    } else {                                                                 \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, false, false, true, ALIGNMENT> ARGS)->FN;          \
      } else {                                                               \
        (new METHOD<DONE, false, false, false, ALIGNMENT> ARGS)->FN;         \
      }                                                                      \
    }                                                                        \
  }
#endif

  EIGEN_DEVICE_FUNC void evalTo(Scalar* buffer) const {
   static_cast<const Derived*>(this)->template evalProduct<Unaligned>(buffer);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalToCallback>
  void evalToAsync(Scalar* buffer, EvalToCallback done) const {
    static_cast<const Derived*>(this)
        ->template evalProductAsync<EvalToCallback, Unaligned>(buffer,
                                                               std::move(done));
  }
#endif  // EIGEN_USE_THREADS

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
            bool rhs_inner_dim_reordered, int Alignment>
  void evalProductSequential(Scalar* buffer) const {
    if (this->m_j_size == 1) {
      this->template evalGemv<lhs_inner_dim_contiguous,
                              rhs_inner_dim_contiguous, rhs_inner_dim_reordered,
                              Alignment>(buffer);
    } else {
      this->template evalGemm<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous,
                              rhs_inner_dim_reordered, Alignment>(buffer);
    }
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
  void evalGemv(Scalar* buffer) const {
    const Index rows = m_i_size;
    const Index cols = m_k_size;

    typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
    typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;
    typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
    typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;
    const Index lhs_packet_size = internal::unpacket_traits<typename LeftEvaluator::PacketReturnType>::size;
    const Index rhs_packet_size = internal::unpacket_traits<typename RightEvaluator::PacketReturnType>::size;
    const int lhs_alignment = LeftEvaluator::IsAligned ? Aligned : Unaligned;
    const int rhs_alignment = RightEvaluator::IsAligned ? Aligned : Unaligned;
    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, lhs_packet_size,
                                                   lhs_inner_dim_contiguous,
                                                   false, lhs_alignment> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, rhs_packet_size,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, rhs_alignment> RhsMapper;

    LhsMapper lhs(m_leftImpl, m_left_nocontract_strides, m_i_strides,
                  m_left_contracting_strides, m_k_strides);
    RhsMapper rhs(m_rightImpl, m_right_nocontract_strides, m_j_strides,
                  m_right_contracting_strides, m_k_strides);

    const Scalar alpha(1);
    const Index resIncr(1);

    // zero out the result buffer (which must be of size at least rows * sizeof(Scalar)
    m_device.memset(buffer, 0, rows * sizeof(Scalar));

    internal::general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,false,RhsScalar,RhsMapper,false>::run(
        rows, cols, lhs, rhs,
        buffer, resIncr, alpha);

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;
    m_output_kernel(OutputMapper(buffer, rows), m_tensor_contraction_params,
                    static_cast<Index>(0), static_cast<Index>(0), rows,
                    static_cast<Index>(1));
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
  void evalGemm(Scalar* buffer) const {
    // columns in left side, rows in right side
    const Index k = this->m_k_size;
    this->template evalGemmPartial<lhs_inner_dim_contiguous,
                                   rhs_inner_dim_contiguous,
                                   rhs_inner_dim_reordered,
                                   Alignment, true>(buffer, 0, k, 1);
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
      bool rhs_inner_dim_reordered, int Alignment>
  EIGEN_DEVICE_FUNC void evalGemmPartialWithoutOutputKernel(
      Scalar* buffer, Index k_start, Index k_end, int num_threads) const {
    evalGemmPartial<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous,
                    rhs_inner_dim_reordered, Alignment,
        /*use_output_kernel*/ false>(buffer, k_start, k_end,
                                     num_threads);
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment, bool use_output_kernel>
  EIGEN_DEVICE_FUNC void evalGemmPartial(Scalar* buffer, Index k_start, Index k_end, int num_threads) const {
    eigen_assert(k_end >= k_start && k_start >= 0 && k_end <= this->m_k_size);
    // columns in slice on left side, rows on right side
    const Index k_slice = k_end - k_start;

    // rows in left side
    const Index m = this->m_i_size;

    // columns in right side
    const Index n = this->m_j_size;

    // define data mappers for Lhs and Rhs
    typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
    typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;

    typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
    typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

    const Index lhs_packet_size = internal::unpacket_traits<typename LeftEvaluator::PacketReturnType>::size;
    const Index rhs_packet_size = internal::unpacket_traits<typename RightEvaluator::PacketReturnType>::size;

    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, lhs_packet_size,
                                                   lhs_inner_dim_contiguous,
                                                   false, Unaligned> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, rhs_packet_size,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned> RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;

    typedef internal::TensorContractionKernel<
        Scalar, LhsScalar, RhsScalar, Index, OutputMapper, LhsMapper, RhsMapper>
        TensorContractionKernel;

    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

    OutputMapper output(buffer, m);

    // Sizes of the blocks to load in cache. See the Goto paper for details.
    internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar,
                                        Index, internal::ShardByCol>
        blocking(k_slice, m, n, num_threads);
    const Index kc = blocking.kc();
    const Index mc = numext::mini(m, blocking.mc());
    const Index nc = numext::mini(n, blocking.nc());

    typedef typename TensorContractionKernel::LhsBlock LhsBlock;
    typedef typename TensorContractionKernel::RhsBlock RhsBlock;

    LhsBlock blockA;
    RhsBlock blockB;

    TensorContractionKernel kernel(m, k_slice, n, mc, kc, nc);

    typedef typename TensorContractionKernel::BlockMemHandle BlockMemHandle;
    const BlockMemHandle packed_mem =
        kernel.allocate(this->m_device, &blockA, &blockB);

    // If a contraction kernel does not support beta, explicitly initialize
    // output buffer with zeroes.
    if (!TensorContractionKernel::HasBeta) {
      this->m_device.memset(buffer, 0, m * n * sizeof(Scalar));
    }

    for(Index i2=0; i2<m; i2+=mc)
    {
      const Index actual_mc = numext::mini(i2+mc,m)-i2;
      for (Index k2 = k_start; k2 < k_end; k2 += kc) {
        // make sure we don't overshoot right edge of left matrix, then pack vertical panel
        const Index actual_kc = numext::mini(k2 + kc, k_end) - k2;
        kernel.packLhs(&blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        // If kernel supports beta, there is no need to initialize output
        // buffer with zeroes.
        const Scalar alpha = Scalar(1);
        const Scalar beta = (TensorContractionKernel::HasBeta && k2 == k_start)
                                ? Scalar(0)
                                : Scalar(1);

        // series of horizontal blocks
        for (Index j2 = 0; j2 < n; j2 += nc) {
          // make sure we don't overshoot right edge of right matrix, then pack block
          const Index actual_nc = numext::mini(j2 + nc, n) - j2;
          kernel.packRhs(&blockB, rhs.getSubMapper(k2, j2), actual_kc,
                         actual_nc);

          // call gebp (matrix kernel)
          // The parameters here are copied from Eigen's GEMM implementation
          const OutputMapper output_mapper = output.getSubMapper(i2, j2);
          kernel.invoke(output_mapper, blockA, blockB, actual_mc, actual_kc,
                        actual_nc, alpha, beta);

          // We are done with this [i2, j2] output block.
          if (use_output_kernel && k2 + kc >= k_end) {
            m_output_kernel(output_mapper, m_tensor_contraction_params, i2, j2,
                            actual_mc, actual_nc);
          }
        }
      }
    }

    kernel.deallocate(this->m_device, packed_mem);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();

    if (m_result != NULL) {
      m_device.deallocate(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return m_result; }

protected:
  Dimensions m_dimensions;

  contract_t m_k_strides;
  contract_t m_left_contracting_strides;
  contract_t m_right_contracting_strides;

  bool m_lhs_inner_dim_contiguous;
  bool m_rhs_inner_dim_contiguous;
  bool m_rhs_inner_dim_reordered;

  left_nocontract_t m_i_strides;
  right_nocontract_t m_j_strides;
  left_nocontract_t m_left_nocontract_strides;
  right_nocontract_t m_right_nocontract_strides;

  Index m_i_size;
  Index m_j_size;
  Index m_k_size;

  TensorContractionParams m_tensor_contraction_params;

  TensorEvaluator<EvalLeftArgType, Device> m_leftImpl;
  TensorEvaluator<EvalRightArgType, Device> m_rightImpl;
  const Device EIGEN_DEVICE_REF m_device;
  OutputKernelType m_output_kernel;
  EvaluatorPointerType m_result;
};


// evaluator for default device
template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType, typename Device>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> :
    public TensorContractionEvaluatorBase<
      TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> > {
  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  // Could we use NumDimensions here?
  typedef DSizes<Index, NumDims> Dimensions;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device) { }

  template <int Alignment>
  void evalProduct(Scalar* buffer) const {
    TENSOR_CONTRACTION_DISPATCH(this->template evalProductSequential, Alignment, (buffer));
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionBlocking.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H


namespace Eigen {
namespace internal {

enum {
  ShardByRow = 0,
  ShardByCol = 1
};


// Default Blocking Strategy
template<typename ResScalar, typename LhsScalar, typename RhsScalar, typename StorageIndex, int ShardingType = ShardByCol>
class TensorContractionBlocking {
 public:

 /*
   adding EIGEN_DEVICE_FUNC unconditionally to 'TensorContractionBlocking' constructor in `TensorContractionBlocking.h`
     requires adding EIGEN_DEVICE_FUNC to `computeProductBlockingSizes` in `GeneralBlockPanelKernel.h`
     which in turn, requires adding EIGEN_DEVICE_FUNC to `evaluateProductBlockingSizesHeuristic` in `GeneralBlockPanelKernel.h`
     which in turn, requires adding EIGEN_DEVICE_FUNC to `manage_caching_sizes` in `GeneralBlockPanelKernel.h`
     (else HIPCC will error out)

   However adding EIGEN_DEVICE_FUNC to `manage_caching_sizes` in `GeneralBlockPanelKernel.h`
   results in NVCC erroring out with the following error

   ../Eigen/src/Core/products/GeneralBlockPanelKernel.h(57): error #2901:
      dynamic initialization is not supported for function-scope static variables within a __device__/__global__ function
 */

  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
 TensorContractionBlocking(StorageIndex k, StorageIndex m, StorageIndex n, StorageIndex num_threads = 1) :
      kc_(k), mc_(m), nc_(n)
  {
    if (ShardingType == ShardByCol) {
      computeProductBlockingSizes<LhsScalar, RhsScalar, 1>(kc_, mc_, nc_, num_threads);
    }
    else {
      computeProductBlockingSizes<LhsScalar, RhsScalar, 1>(kc_, nc_, mc_, num_threads);
    }

    const int rhs_packet_size = internal::packet_traits<RhsScalar>::size;
    kc_ = (rhs_packet_size <= 8 || kc_ <= rhs_packet_size) ?
      kc_ : (kc_ / rhs_packet_size) * rhs_packet_size;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex kc() const { return kc_; }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex mc() const { return mc_; }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex nc() const { return nc_; }

 private:
  StorageIndex kc_;
  StorageIndex mc_;
  StorageIndex nc_;
};

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorContractionGpu.h file"
#endif

#include "TensorContractionGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014-2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2015 Navdeep Jaitly <ndjaitly@google.com>
// Copyright (C) 2014 Eric Martin <eric@ericmart.in>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H

#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)

namespace Eigen {

template<typename Scalar, typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool needs_edge_check>
__device__ EIGEN_STRONG_INLINE void
EigenContractionKernelInternal(const LhsMapper lhs, const RhsMapper rhs,
                               const OutputMapper output, Scalar* lhs_shmem, Scalar* rhs_shmem,
                       const Index m_size, const Index n_size, const Index k_size) {

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  // declare and initialize 64 registers for output 8x8 block

  // prefetch registers
  Scalar lhs_pf0;
  Scalar lhs_pf1;
  Scalar lhs_pf2;
  Scalar lhs_pf3;
  Scalar lhs_pf4;
  Scalar lhs_pf5;
  Scalar lhs_pf6;
  Scalar lhs_pf7;

  Scalar rhs_pf0;
  Scalar rhs_pf1;
  Scalar rhs_pf2;
  Scalar rhs_pf3;
  Scalar rhs_pf4;
  Scalar rhs_pf5;
  Scalar rhs_pf6;
  Scalar rhs_pf7;

  // shared memory is formatted
  // (contract idx in block, nocontract idx in block, block idx)
  // where block idx is column major. This transposition limits the number of
  // bank conflicts when reading the LHS. The core idea is that since the contracting
  // index is shared by both sides, then the contracting index should be in threadIdx.x.

  // On the LHS, we pad each row inside of each block with an extra element. This makes
  // each block 8 rows of 9 elements, which is 72 elements. This gives no bank conflicts
  // on writes and very few 2-way conflicts on reads. There is an 8x8 grid of these blocks.

  // On the RHS we just add 8 padding elements to the end of each block. This gives no bank
  // conflicts on writes and also none on reads.

  // storage indices
  const Index lhs_store_idx_base = threadIdx.y * 72 + threadIdx.x * 9 + threadIdx.z;
  const Index rhs_store_idx_base = threadIdx.y * 72 + threadIdx.z * 8 + threadIdx.x;

  const Index lhs_store_idx_0 = lhs_store_idx_base + 576 * 0;
  const Index lhs_store_idx_1 = lhs_store_idx_base + 576 * 1;
  const Index lhs_store_idx_2 = lhs_store_idx_base + 576 * 2;
  const Index lhs_store_idx_3 = lhs_store_idx_base + 576 * 3;
  const Index lhs_store_idx_4 = lhs_store_idx_base + 576 * 4;
  const Index lhs_store_idx_5 = lhs_store_idx_base + 576 * 5;
  const Index lhs_store_idx_6 = lhs_store_idx_base + 576 * 6;
  const Index lhs_store_idx_7 = lhs_store_idx_base + 576 * 7;

  const Index rhs_store_idx_0 = rhs_store_idx_base + 576 * 0;
  const Index rhs_store_idx_1 = rhs_store_idx_base + 576 * 1;
  const Index rhs_store_idx_2 = rhs_store_idx_base + 576 * 2;
  const Index rhs_store_idx_3 = rhs_store_idx_base + 576 * 3;
  const Index rhs_store_idx_4 = rhs_store_idx_base + 576 * 4;
  const Index rhs_store_idx_5 = rhs_store_idx_base + 576 * 5;
  const Index rhs_store_idx_6 = rhs_store_idx_base + 576 * 6;
  const Index rhs_store_idx_7 = rhs_store_idx_base + 576 * 7;

  // in the loading code, the following variables are important:
  // threadIdx.x: the vertical position in an 8x8 block
  // threadIdx.y: the vertical index of the 8x8 block in the grid
  // threadIdx.z: the horizontal position in an 8x8 block
  // k: the horizontal index of the 8x8 block in the grid
  //
  // The k parameter is implicit (it was the loop counter for a loop that went
  // from 0 to <8, but now that loop is unrolled in the below code.

  const Index load_idx_vert = threadIdx.x + 8 * threadIdx.y;
  const Index lhs_vert = base_m + load_idx_vert;

#define prefetchIntoRegisters(base_k)                           \
  {                                                             \
    lhs_pf0 = conv(0);                                          \
    lhs_pf1 = conv(0);                                          \
    lhs_pf2 = conv(0);                                          \
    lhs_pf3 = conv(0);                                          \
    lhs_pf4 = conv(0);                                          \
    lhs_pf5 = conv(0);                                          \
    lhs_pf6 = conv(0);                                          \
    lhs_pf7 = conv(0);                                          \
                                                                \
    rhs_pf0 = conv(0);                                          \
    rhs_pf1 = conv(0);                                          \
    rhs_pf2 = conv(0);                                          \
    rhs_pf3 = conv(0);                                          \
    rhs_pf4 = conv(0);                                          \
    rhs_pf5 = conv(0);                                          \
    rhs_pf6 = conv(0);                                          \
    rhs_pf7 = conv(0);                                          \
                                                                \
    if (!needs_edge_check || lhs_vert < m_size) {               \
      const Index lhs_horiz_0 = base_k + threadIdx.z + 0 * 8;   \
      const Index lhs_horiz_1 = base_k + threadIdx.z + 1 * 8;   \
      const Index lhs_horiz_2 = base_k + threadIdx.z + 2 * 8;   \
      const Index lhs_horiz_3 = base_k + threadIdx.z + 3 * 8;   \
      const Index lhs_horiz_4 = base_k + threadIdx.z + 4 * 8;   \
      const Index lhs_horiz_5 = base_k + threadIdx.z + 5 * 8;   \
      const Index lhs_horiz_6 = base_k + threadIdx.z + 6 * 8;   \
      const Index lhs_horiz_7 = base_k + threadIdx.z + 7 * 8;   \
                                                                \
      if (!needs_edge_check || lhs_horiz_7 < k_size) {          \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
        lhs_pf6 = lhs(lhs_vert, lhs_horiz_6);                   \
        lhs_pf7 = lhs(lhs_vert, lhs_horiz_7);                   \
      } else if (lhs_horiz_6 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
        lhs_pf6 = lhs(lhs_vert, lhs_horiz_6);                   \
      } else if (lhs_horiz_5 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
      } else if (lhs_horiz_4 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
      } else if (lhs_horiz_3 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
      } else if (lhs_horiz_2 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
      } else if (lhs_horiz_1 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
      } else if (lhs_horiz_0 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
      }                                                         \
    }                                                           \
                                                                \
    const Index rhs_vert = base_k + load_idx_vert;              \
    if (!needs_edge_check || rhs_vert < k_size) {               \
      const Index rhs_horiz_0 = base_n + threadIdx.z + 0 * 8;   \
      const Index rhs_horiz_1 = base_n + threadIdx.z + 1 * 8;   \
      const Index rhs_horiz_2 = base_n + threadIdx.z + 2 * 8;   \
      const Index rhs_horiz_3 = base_n + threadIdx.z + 3 * 8;   \
      const Index rhs_horiz_4 = base_n + threadIdx.z + 4 * 8;   \
      const Index rhs_horiz_5 = base_n + threadIdx.z + 5 * 8;   \
      const Index rhs_horiz_6 = base_n + threadIdx.z + 6 * 8;   \
      const Index rhs_horiz_7 = base_n + threadIdx.z + 7 * 8;   \
                                                                \
      if (rhs_horiz_7 < n_size) {                               \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
        rhs_pf6 = rhs(rhs_vert, rhs_horiz_6);                   \
        rhs_pf7 = rhs(rhs_vert, rhs_horiz_7);                   \
      } else if (rhs_horiz_6 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
        rhs_pf6 = rhs(rhs_vert, rhs_horiz_6);                   \
      } else if (rhs_horiz_5 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
      } else if (rhs_horiz_4 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
      } else if (rhs_horiz_3 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
      } else if (rhs_horiz_2 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
      } else if (rhs_horiz_1 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
      } else if (rhs_horiz_0 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
      }                                                         \
    }                                                           \
  }                                                             \

#define writeRegToShmem(_)                      \
  lhs_shmem[lhs_store_idx_0] = lhs_pf0;         \
  rhs_shmem[rhs_store_idx_0] = rhs_pf0;         \
                                                \
  lhs_shmem[lhs_store_idx_1] = lhs_pf1;         \
  rhs_shmem[rhs_store_idx_1] = rhs_pf1;         \
                                                \
  lhs_shmem[lhs_store_idx_2] = lhs_pf2;         \
  rhs_shmem[rhs_store_idx_2] = rhs_pf2;         \
                                                \
  lhs_shmem[lhs_store_idx_3] = lhs_pf3;         \
  rhs_shmem[rhs_store_idx_3] = rhs_pf3;         \
                                                \
  lhs_shmem[lhs_store_idx_4] = lhs_pf4;         \
  rhs_shmem[rhs_store_idx_4] = rhs_pf4;         \
                                                \
  lhs_shmem[lhs_store_idx_5] = lhs_pf5;         \
  rhs_shmem[rhs_store_idx_5] = rhs_pf5;         \
                                                \
  lhs_shmem[lhs_store_idx_6] = lhs_pf6;         \
  rhs_shmem[rhs_store_idx_6] = rhs_pf6;         \
                                                \
  lhs_shmem[lhs_store_idx_7] = lhs_pf7;         \
  rhs_shmem[rhs_store_idx_7] = rhs_pf7;         \

  // declare and initialize result array
#define res(i, j) _res_##i##j
#define initResultRow(i)                        \
  Scalar res(i, 0) = conv(0);                   \
  Scalar res(i, 1) = conv(0);                   \
  Scalar res(i, 2) = conv(0);                   \
  Scalar res(i, 3) = conv(0);                   \
  Scalar res(i, 4) = conv(0);                   \
  Scalar res(i, 5) = conv(0);                   \
  Scalar res(i, 6) = conv(0);                   \
  Scalar res(i, 7) = conv(0);                   \

  internal::scalar_cast_op<int, Scalar> conv;
  initResultRow(0);
  initResultRow(1);
  initResultRow(2);
  initResultRow(3);
  initResultRow(4);
  initResultRow(5);
  initResultRow(6);
  initResultRow(7);
#undef initResultRow

  for (Index base_k = 0; base_k < k_size; base_k += 64) {
    // wait for previous iteration to finish with shmem. Despite common sense,
    // the code is a bit faster with this here then at bottom of loop
    __syncthreads();

    prefetchIntoRegisters(base_k);
    writeRegToShmem();

    #undef prefetchIntoRegisters
    #undef writeRegToShmem

    // wait for shared mem packing to be done before starting computation
    __syncthreads();

    // compute 8x8 matrix product by outer product. This involves packing one column
    // of LHS and one row of RHS into registers (takes 16 registers).

#define lcol(i) _lcol##i
    Scalar lcol(0);
    Scalar lcol(1);
    Scalar lcol(2);
    Scalar lcol(3);
    Scalar lcol(4);
    Scalar lcol(5);
    Scalar lcol(6);
    Scalar lcol(7);

#define rrow(j) _rrow##j
    Scalar rrow(0);
    Scalar rrow(1);
    Scalar rrow(2);
    Scalar rrow(3);
    Scalar rrow(4);
    Scalar rrow(5);
    Scalar rrow(6);
    Scalar rrow(7);

    // Now x corresponds to k, y to m, and z to n
    const Scalar* lhs_block = &lhs_shmem[threadIdx.x + 9 * threadIdx.y];
    const Scalar* rhs_block = &rhs_shmem[threadIdx.x + 8 * threadIdx.z];

#define lhs_element(i, j) lhs_block[72 * ((i) + 8 * (j))]
#define rhs_element(i, j) rhs_block[72 * ((i) + 8 * (j))]

#define loadData(i, j)                          \
    lcol(0) = lhs_element(0, j);               \
    rrow(0) = rhs_element(i, 0);               \
    lcol(1) = lhs_element(1, j);               \
    rrow(1) = rhs_element(i, 1);               \
    lcol(2) = lhs_element(2, j);               \
    rrow(2) = rhs_element(i, 2);               \
    lcol(3) = lhs_element(3, j);               \
    rrow(3) = rhs_element(i, 3);               \
    lcol(4) = lhs_element(4, j);               \
    rrow(4) = rhs_element(i, 4);               \
    lcol(5) = lhs_element(5, j);               \
    rrow(5) = rhs_element(i, 5);               \
    lcol(6) = lhs_element(6, j);               \
    rrow(6) = rhs_element(i, 6);               \
    lcol(7) = lhs_element(7, j);               \
    rrow(7) = rhs_element(i, 7);               \

#define computeCol(j)                           \
    res(0, j) += lcol(0) * rrow(j);             \
    res(1, j) += lcol(1) * rrow(j);             \
    res(2, j) += lcol(2) * rrow(j);             \
    res(3, j) += lcol(3) * rrow(j);             \
    res(4, j) += lcol(4) * rrow(j);             \
    res(5, j) += lcol(5) * rrow(j);             \
    res(6, j) += lcol(6) * rrow(j);             \
    res(7, j) += lcol(7) * rrow(j);             \

#define computePass(i)                          \
    loadData(i, i);                             \
                                                \
    computeCol(0);                              \
    computeCol(1);                              \
    computeCol(2);                              \
    computeCol(3);                              \
    computeCol(4);                              \
    computeCol(5);                              \
    computeCol(6);                              \
    computeCol(7);                              \

    computePass(0);
    computePass(1);
    computePass(2);
    computePass(3);
    computePass(4);
    computePass(5);
    computePass(6);
    computePass(7);

#undef lcol
#undef rrow
#undef lhs_element
#undef rhs_element
#undef loadData
#undef computeCol
#undef computePass
  } // end loop over k

  // we've now iterated over all of the large (ie width 64) k blocks and
  // accumulated results in registers. At this point thread (x, y, z) contains
  // the sum across all big k blocks of the product of little k block of index (x, y)
  // with block of index (y, z). To compute the final output, we need to reduce
  // the 8 threads over y by summation.
#if defined(EIGEN_HIPCC) || (defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000)
#define shuffleInc(i, j, mask) res(i, j) += __shfl_xor(res(i, j), mask)
#else
#define shuffleInc(i, j, mask) res(i, j) += __shfl_xor_sync(0xFFFFFFFF, res(i, j), mask)
#endif

#define reduceRow(i, mask)                      \
  shuffleInc(i, 0, mask);                       \
  shuffleInc(i, 1, mask);                       \
  shuffleInc(i, 2, mask);                       \
  shuffleInc(i, 3, mask);                       \
  shuffleInc(i, 4, mask);                       \
  shuffleInc(i, 5, mask);                       \
  shuffleInc(i, 6, mask);                       \
  shuffleInc(i, 7, mask);                       \

#define reduceMatrix(mask)                      \
  reduceRow(0, mask);                           \
  reduceRow(1, mask);                           \
  reduceRow(2, mask);                           \
  reduceRow(3, mask);                           \
  reduceRow(4, mask);                           \
  reduceRow(5, mask);                           \
  reduceRow(6, mask);                           \
  reduceRow(7, mask);                           \

  // actually perform the reduction, now each thread of index (_, y, z)
  // contains the correct values in its registers that belong in the output
  // block
  reduceMatrix(1);
  reduceMatrix(2);
  reduceMatrix(4);

#undef shuffleInc
#undef reduceRow
#undef reduceMatrix

  // now we need to copy the 64 values into main memory. We can't split work
  // among threads because all variables are in registers. There's 2 ways
  // to do this:
  // (1) have 1 thread do 64 writes from registers into global memory
  // (2) have 1 thread do 64 writes into shared memory, and then 8 threads
  //     each do 8 writes into global memory. We can just overwrite the shared
  //     memory from the problem we just solved.
  // (2) is slightly faster than (1) due to less branching and more ILP

  // TODO: won't yield much gain, but could just use currently unused shared mem
  //       and then we won't have to sync
  // wait for shared mem to be out of use
  __syncthreads();

#define writeResultShmem(i, j)                                          \
  lhs_shmem[i + 8 * threadIdx.y + 64 * threadIdx.z + 512 * j] = res(i, j); \

#define writeRow(i)                             \
  writeResultShmem(i, 0);                       \
  writeResultShmem(i, 1);                       \
  writeResultShmem(i, 2);                       \
  writeResultShmem(i, 3);                       \
  writeResultShmem(i, 4);                       \
  writeResultShmem(i, 5);                       \
  writeResultShmem(i, 6);                       \
  writeResultShmem(i, 7);                       \

  if (threadIdx.x == 0) {
    writeRow(0);
    writeRow(1);
    writeRow(2);
    writeRow(3);
    writeRow(4);
    writeRow(5);
    writeRow(6);
    writeRow(7);
  }
#undef writeResultShmem
#undef writeRow

  const int max_i_write = numext::mini((int)((m_size - base_m - threadIdx.y + 7) / 8), 8);
  const int max_j_write = numext::mini((int)((n_size - base_n - threadIdx.z + 7) / 8), 8);

  if (threadIdx.x < max_i_write) {
    if (max_j_write == 8) {
      // TODO: can i trade bank conflicts for coalesced writes?
      Scalar val0 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 0];
      Scalar val1 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 1];
      Scalar val2 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 2];
      Scalar val3 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 3];
      Scalar val4 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 4];
      Scalar val5 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 5];
      Scalar val6 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 6];
      Scalar val7 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 7];

      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 0) = val0;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 1) = val1;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 2) = val2;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 3) = val3;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 4) = val4;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 5) = val5;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 6) = val6;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 7) = val7;
    } else {
#pragma unroll 7
      for (int j = 0; j < max_j_write; j++) {
        Scalar val = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * j];
        output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * j) = val;
      }
    }
  }
#undef res
}


template<typename Scalar, typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(512, 1)
#else
__launch_bounds__(512)
#endif
EigenContractionKernel(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ Scalar lhs_shmem[72 * 64];
  __shared__ Scalar rhs_shmem[72 * 64];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  if (base_m + 63 < m_size && base_n + 63 < n_size) {
    EigenContractionKernelInternal<Scalar, Index, LhsMapper, RhsMapper, OutputMapper, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size);
  } else {
    EigenContractionKernelInternal<Scalar, Index, LhsMapper, RhsMapper, OutputMapper, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size);
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool CHECK_LHS_BOUNDARY,
         bool CHECK_RHS_BOUNDARY>
__device__ __forceinline__ void
EigenFloatContractionKernelInternal16x16(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output, float2 lhs_shmem2[][16],
                       float2 rhs_shmem2[][8], const Index m_size,
                       const Index n_size, const Index k_size,
                       const Index base_m, const Index base_n) {

  // prefetch registers
  float4 lhs_pf0, rhs_pf0;

  float4 results[4];
  for (int i=0; i < 4; i++) {
    results[i].x = results[i].y = results[i].z = results[i].w = 0;
  }

#define prefetch_lhs(reg, row, col)                            \
    if (!CHECK_LHS_BOUNDARY) {                                 \
      if (col < k_size) {                                      \
        reg =lhs.template loadPacket<float4,Unaligned>(row, col);     \
      }                                                        \
    } else {                                                   \
      if (col < k_size) {                                      \
        if (row + 3 < m_size) {                                \
          reg =lhs.template loadPacket<float4,Unaligned>(row, col);   \
        } else if (row + 2 < m_size) {                         \
          reg.x =lhs(row + 0, col);                            \
          reg.y =lhs(row + 1, col);                            \
          reg.z =lhs(row + 2, col);                            \
        } else if (row + 1 < m_size) {                         \
          reg.x =lhs(row + 0, col);                            \
          reg.y =lhs(row + 1, col);                            \
        } else if (row  < m_size) {                            \
          reg.x =lhs(row + 0, col);                            \
        }                                                      \
      }                                                        \
    }							       \

  Index lhs_vert = base_m+threadIdx.x*4;

  for (Index k = 0; k < k_size; k += 16) {

    lhs_pf0 = internal::pset1<float4>(0);
    rhs_pf0 = internal::pset1<float4>(0);

    Index lhs_horiz = threadIdx.y+k;
    prefetch_lhs(lhs_pf0, lhs_vert, lhs_horiz)

    Index rhs_vert = k+(threadIdx.x%4)*4;
    Index rhs_horiz0 = (threadIdx.x>>2)+threadIdx.y*4+base_n;

    if (!CHECK_RHS_BOUNDARY) {
      if ((rhs_vert + 3) < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
      } else if (rhs_vert + 2 < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
      } else if (rhs_vert + 1 < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
      } else if (rhs_vert  < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
      }
    } else {
      if (rhs_horiz0 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        } else if ((rhs_vert + 2) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        } else if ((rhs_vert + 1) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        } else if (rhs_vert  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        }
      }
    }
    float x1, x2 ;
    // the following can be a bitwise operation..... some day.
    if((threadIdx.x%8) < 4) {
      x1 = rhs_pf0.y;
      x2 = rhs_pf0.w;
    } else {
      x1 = rhs_pf0.x;
      x2 = rhs_pf0.z;
    }
    #if defined(EIGEN_HIPCC) || (defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000)
    x1 = __shfl_xor(x1, 4);
    x2 = __shfl_xor(x2, 4);
    #else
    x1 = __shfl_xor_sync(0xFFFFFFFF, x1, 4);
    x2 = __shfl_xor_sync(0xFFFFFFFF, x2, 4);
    #endif
    if((threadIdx.x%8) < 4) {
      rhs_pf0.y = x1;
      rhs_pf0.w = x2;
    } else {
      rhs_pf0.x = x1;
      rhs_pf0.z = x2;
    }

    // We have 64 features.
    // Row 0 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 0, 1.
    // Row 1 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 2, 3.
    // ...
    // Row 31 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 62, 63
    // Row 32 -> times (2, 6, 10, 14, 3, 7, 11, 15) for features 0, 1
    // ...
    rhs_shmem2[(threadIdx.x>>3)+ threadIdx.y*2][threadIdx.x%8] = make_float2(rhs_pf0.x, rhs_pf0.y);
    rhs_shmem2[(threadIdx.x>>3)+ threadIdx.y*2+32][threadIdx.x%8] = make_float2(rhs_pf0.z, rhs_pf0.w);

    // Row 0 (time 0) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // Row 1 (time 1) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // ...
    // Row 15 (time 15) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // Row 16 (time 0) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63)
    // ...

    lhs_shmem2[threadIdx.y][threadIdx.x] = make_float2(lhs_pf0.x, lhs_pf0.y);
    lhs_shmem2[threadIdx.y+16][threadIdx.x] = make_float2(lhs_pf0.z, lhs_pf0.w);


#define add_vals(fl1, fl2, fr1, fr2)\
    results[0].x += fl1.x * fr1.x;\
    results[0].y += fl1.y * fr1.x;\
    results[0].z += fl2.x * fr1.x;\
    results[0].w += fl2.y * fr1.x;\
\
    results[1].x += fl1.x * fr1.y;\
    results[1].y += fl1.y * fr1.y;\
    results[1].z += fl2.x * fr1.y;\
    results[1].w += fl2.y * fr1.y;\
\
    results[2].x += fl1.x * fr2.x;\
    results[2].y += fl1.y * fr2.x;\
    results[2].z += fl2.x * fr2.x;\
    results[2].w += fl2.y * fr2.x;\
\
    results[3].x += fl1.x * fr2.y;\
    results[3].y += fl1.y * fr2.y;\
    results[3].z += fl2.x * fr2.y;\
    results[3].w += fl2.y * fr2.y;\

    __syncthreads();

    // Do the multiplies.
    #pragma unroll
    for (int koff = 0; koff < 16; koff ++) {
      // 32 x threads.
      float2 fl1 = lhs_shmem2[koff][threadIdx.x];
      float2 fl2 = lhs_shmem2[koff + 16][threadIdx.x];

      int start_feature = threadIdx.y * 4;
      float2 fr1 = rhs_shmem2[(start_feature>>1) + 32*((koff%4)/2)][koff/4 + (koff%2)*4];
      float2 fr2 = rhs_shmem2[(start_feature>>1) + 1 + 32*((koff%4)/2)][koff/4 + (koff%2)*4];

      add_vals(fl1, fl2, fr1, fr2)
    }
    __syncthreads();
  }

#undef prefetch_lhs
#undef add_vals

  Index horiz_base = threadIdx.y*4+base_n;
  if (!CHECK_LHS_BOUNDARY && !CHECK_RHS_BOUNDARY) {
    for (int i = 0; i < 4; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }
  } else if (!CHECK_RHS_BOUNDARY) {
    // CHECK LHS
    if (lhs_vert + 3 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    } else if (lhs_vert + 2 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
      }
    } else if (lhs_vert + 1 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
      }
    } else if (lhs_vert  < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
      }
    }
  } else if (!CHECK_LHS_BOUNDARY) {
    // CHECK RHS
    /*
    int ncols_rem = fminf(n_size- horiz_base, 4);
    for (int i = 0; i < ncols_rem; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }*/
    for (int i = 0; i < 4; i++) {
      if (horiz_base+i < n_size) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
       }
    }
  } else {
    // CHECK both boundaries.
    for (int i = 0; i < 4; i++) {
      if (horiz_base+i < n_size) {
        if (lhs_vert < m_size)
          output(lhs_vert, horiz_base + i) = results[i].x;
        if (lhs_vert + 1 < m_size)
          output(lhs_vert + 1, horiz_base + i) = results[i].y;
        if (lhs_vert + 2 < m_size)
          output(lhs_vert + 2, horiz_base + i) = results[i].z;
        if (lhs_vert + 3 < m_size)
          output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool CHECK_LHS_BOUNDARY,
         bool CHECK_RHS_BOUNDARY>
__device__ __forceinline__ void
EigenFloatContractionKernelInternal(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output, float2 lhs_shmem2[][32],
                       float2 rhs_shmem2[][8], const Index m_size,
                       const Index n_size, const Index k_size,
                       const Index base_m, const Index base_n) {

  // prefetch registers
  float4 lhs_pf0, lhs_pf1, lhs_pf2, lhs_pf3;
  float4 rhs_pf0, rhs_pf1;

  float4 results[8];
  for (int i=0; i < 8; i++) {
    results[i].x = results[i].y = results[i].z = results[i].w = 0;
  }

  Index lhs_vert = base_m+threadIdx.x*4+(threadIdx.y%4)*32;
  for (Index k = 0; k < k_size; k += 32) {
    lhs_pf0 = internal::pset1<float4>(0);
    lhs_pf1 = internal::pset1<float4>(0);
    lhs_pf2 = internal::pset1<float4>(0);
    lhs_pf3 = internal::pset1<float4>(0);

    rhs_pf0 = internal::pset1<float4>(0);
    rhs_pf1 = internal::pset1<float4>(0);

     if (!CHECK_LHS_BOUNDARY) {
      if ((threadIdx.y/4+k+24) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
        lhs_pf3 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+24));
      } else if ((threadIdx.y/4+k+16) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
      } else if ((threadIdx.y/4+k+8) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
      } else if ((threadIdx.y/4+k) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
      }
    } else {
      // just CHECK_LHS_BOUNDARY
      if (lhs_vert + 3 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
          lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
          lhs_pf3 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
          lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        }
      } else if (lhs_vert + 2 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf2.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
          lhs_pf3.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+24));
          lhs_pf3.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf2.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
        }
      } else if (lhs_vert + 1 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
          lhs_pf3.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
        }
      } else if (lhs_vert < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
        }
      }
    }
    __syncthreads();
    Index rhs_vert = k+threadIdx.x*4;
    Index rhs_horiz0 = threadIdx.y*2+base_n;
    Index rhs_horiz1 = threadIdx.y*2+1+base_n;
    if (!CHECK_RHS_BOUNDARY) {
      if ((rhs_vert + 3) < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        rhs_pf1 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz1);
      } else if (rhs_vert + 2 < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
        rhs_pf1.z = rhs(rhs_vert + 2, rhs_horiz1);
      } else if (rhs_vert + 1 < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
      } else if (rhs_vert  < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
      }
    } else {
      if (rhs_horiz1 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
          rhs_pf1 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz1);
        } else if (rhs_vert + 2 < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
          rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
          rhs_pf1.z = rhs(rhs_vert + 2, rhs_horiz1);
        } else if (k+threadIdx.x*4 + 1 < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
          rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
        } else if (k+threadIdx.x*4  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        }
      } else if (rhs_horiz0 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        } else if ((rhs_vert + 2) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        } else if ((rhs_vert + 1) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        } else if (rhs_vert  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        }
      }
    }
    __syncthreads();
    // Loaded. Do computation
    // Row 0 -> times (0, 4, 8, .. 28) for features 0, 1.
    // Row 1 -> times (0, 4, 8, .. 28) for features 2, 3.
    // ..
    // Row 31 -> times (0, 4, 8, .. 28) for features 62, 63
    rhs_shmem2[threadIdx.y][threadIdx.x] = make_float2(rhs_pf0.x, rhs_pf1.x);
    // Row 32 -> times (1, 5, 9, .. 29) for features 0, 1.
    // Row 33 -> times (1, 5, 9, .. 29) for features 2, 3.
    // ..
    rhs_shmem2[threadIdx.y+32][threadIdx.x] = make_float2(rhs_pf0.y, rhs_pf1.y);
    // Row 64 -> times (2, 6, 10, .. 30) for features 0, 1.
    // Row 65 -> times (2, 6, 10, .. 30) for features 2, 3.
    rhs_shmem2[threadIdx.y+64][threadIdx.x] = make_float2(rhs_pf0.z, rhs_pf1.z);
    // Row 96 -> times (3, 7, 11, .. 31) for features 0, 1.
    // Row 97 -> times (3, 7, 11, .. 31) for features 2, 3.
    rhs_shmem2[threadIdx.y+96][threadIdx.x] = make_float2(rhs_pf0.w, rhs_pf1.w);

    // LHS.
    // Row 0 (time 0) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61) .. (124, 125)
    // Row 1 (time 1) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61) .. (124, 125)
    // ...
    // Row 8 (time 0) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63) .. (126, 127)
    // Row 15 (time 7) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63) .. (126, 127)


#define add_vals(a_feat1, a_feat2, f1, f2, f3, f4)\
      results[0].x += a_feat1.x * f1.x;\
      results[1].x += a_feat1.x * f1.y;\
      results[2].x += a_feat1.x * f2.x;\
      results[3].x += a_feat1.x * f2.y;\
      results[4].x += a_feat1.x * f3.x;\
      results[5].x += a_feat1.x * f3.y;\
      results[6].x += a_feat1.x * f4.x;\
      results[7].x += a_feat1.x * f4.y;\
\
      results[0].y += a_feat1.y * f1.x;\
      results[1].y += a_feat1.y * f1.y;\
      results[2].y += a_feat1.y * f2.x;\
      results[3].y += a_feat1.y * f2.y;\
      results[4].y += a_feat1.y * f3.x;\
      results[5].y += a_feat1.y * f3.y;\
      results[6].y += a_feat1.y * f4.x;\
      results[7].y += a_feat1.y * f4.y;\
\
      results[0].z += a_feat2.x * f1.x;\
      results[1].z += a_feat2.x * f1.y;\
      results[2].z += a_feat2.x * f2.x;\
      results[3].z += a_feat2.x * f2.y;\
      results[4].z += a_feat2.x * f3.x;\
      results[5].z += a_feat2.x * f3.y;\
      results[6].z += a_feat2.x * f4.x;\
      results[7].z += a_feat2.x * f4.y;\
\
      results[0].w += a_feat2.y * f1.x;\
      results[1].w += a_feat2.y * f1.y;\
      results[2].w += a_feat2.y * f2.x;\
      results[3].w += a_feat2.y * f2.y;\
      results[4].w += a_feat2.y * f3.x;\
      results[5].w += a_feat2.y * f3.y;\
      results[6].w += a_feat2.y * f4.x;\
      results[7].w += a_feat2.y * f4.y;\

    lhs_shmem2[threadIdx.y/4][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf0.x, lhs_pf0.y);
    lhs_shmem2[threadIdx.y/4+8][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf1.x, lhs_pf1.y);
    lhs_shmem2[threadIdx.y/4+16][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf2.x, lhs_pf2.y);
    lhs_shmem2[threadIdx.y/4+24][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf3.x, lhs_pf3.y);

    lhs_shmem2[threadIdx.y/4 + 32][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf0.z, lhs_pf0.w);
    lhs_shmem2[threadIdx.y/4 + 40][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf1.z, lhs_pf1.w);
    lhs_shmem2[threadIdx.y/4 + 48][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf2.z, lhs_pf2.w);
    lhs_shmem2[threadIdx.y/4 + 56][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf3.z, lhs_pf3.w);

    __syncthreads();

    // Do the multiplies.
    #pragma unroll
    for (int koff = 0; koff < 32; koff ++) {
      float2 a3 = lhs_shmem2[koff][threadIdx.x + (threadIdx.y % 4) * 8];
      float2 a4 = lhs_shmem2[koff + 32][threadIdx.x + (threadIdx.y % 4) * 8];

      // first feature is at (threadIdx.y/4) * 8 last is at start + 8.
      int start_feature = (threadIdx.y / 4) * 8;

      float2 br1 = rhs_shmem2[start_feature/2 +     (koff % 4) * 32][koff/4];
      float2 br2 = rhs_shmem2[start_feature/2 + 1 + (koff % 4) * 32][koff/4];
      float2 br3 = rhs_shmem2[start_feature/2 + 2 + (koff % 4) * 32][koff/4];
      float2 br4 = rhs_shmem2[start_feature/2 + 3 + (koff % 4) * 32][koff/4];

      add_vals(a3, a4, br1, br2, br3, br4)
    }
    __syncthreads();
  } // end loop over k

  __syncthreads();
  Index horiz_base = (threadIdx.y/4)*8+base_n;
  if (!CHECK_LHS_BOUNDARY && !CHECK_RHS_BOUNDARY) {
    for (int i = 0; i < 8; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }
  } else if (!CHECK_RHS_BOUNDARY) {
    if (lhs_vert + 3 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    } else if (lhs_vert + 2 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
      }
    } else if (lhs_vert + 1 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
      }
    } else if (lhs_vert  < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
      }
    }
  } else if (!CHECK_LHS_BOUNDARY) {
    // CHECK BOUNDARY_B
    for (int i = 0; i < 8; i++) {
      if (horiz_base + i < n_size) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  } else {
    // CHECK both boundaries.
    for (int i = 0; i < 8; i++) {
      if (horiz_base + i < n_size) {
        if (lhs_vert < m_size)
          output(lhs_vert, horiz_base + i) = results[i].x;
        if (lhs_vert + 1 < m_size)
          output(lhs_vert + 1, horiz_base + i) = results[i].y;
        if (lhs_vert + 2 < m_size)
          output(lhs_vert + 2, horiz_base + i) = results[i].z;
        if (lhs_vert + 3 < m_size)
          output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(256, 1)
#else
__launch_bounds__(256)
#endif
EigenFloatContractionKernel(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ float2 lhs_shmem[64*32];
  __shared__ float2 rhs_shmem[128*8];

  typedef float2 LHS_MEM[64][32];
  typedef float2 RHS_MEM[128][8];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 128 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  bool check_rhs = (base_n + 63) >= n_size;
  bool check_lhs128 = (base_m + 127) >= m_size;

  if (!check_rhs) {
    if (!check_lhs128) {
      // >= 128 rows left
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, false, false>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, true, false>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    }
  } else {
    if (!check_lhs128) {
      // >= 128 rows left
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, false, true>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, true, true>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    }
  }
}

template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(256, 1)
#else
__launch_bounds__(256)
#endif
EigenFloatContractionKernel16x16(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ float2 lhs_shmem[32][16];
  __shared__ float2 rhs_shmem[64][8];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  if (base_m + 63 < m_size) {
    if (base_n + 63 < n_size) {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, false, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, false, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    }
  } else {
    if (base_n + 63 < n_size) {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, true, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, true, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    }
  }
}


template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, GpuDevice> :
    public TensorContractionEvaluatorBase<TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, GpuDevice> > {

  typedef GpuDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, GpuDevice>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, LDims> left_dim_mapper_t;
  typedef array<Index, RDims> right_dim_mapper_t;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<Index, NumDims> Dimensions;

  // typedefs needed in evalTo
  typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
  typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

  typedef typename LeftEvaluator::Dimensions LeftDimensions;
  typedef typename RightEvaluator::Dimensions RightDimensions;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device)
  {
    EIGEN_STATIC_ASSERT( (internal::is_same<OutputKernelType, const NoOpOutputKernel>::value),
                          GPU_TENSOR_CONTRACTION_DOES_NOT_SUPPORT_OUTPUT_KERNELS);
  }

  // We need to redefine this method to make nvcc happy
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar* data) {
    this->m_leftImpl.evalSubExprsIfNeeded(NULL);
    this->m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalTo(data);
      return false;
    } else {
      this->m_result = static_cast<Scalar *>(this->m_device.allocate(this->dimensions().TotalSize() * sizeof(Scalar)));
      evalTo(this->m_result);
      return true;
    }
  }

  void evalTo(Scalar* buffer) const {
    if (this->m_lhs_inner_dim_contiguous) {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, true, true, Unaligned>(buffer);
        }
        else {
          evalTyped<true, true, false, Unaligned>(buffer);
        }
      }
      else {
       if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, false, true, Unaligned>(buffer);
        }
        else {
          evalTyped<true, false, false, Unaligned>(buffer);
        }
      }
    }
    else {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, true, true, Unaligned>(buffer);
        }
        else {
          evalTyped<false, true, false, Unaligned>(buffer);
        }
      }
      else {
       if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, false, true, Unaligned>(buffer);
        }
        else {
          evalTyped<false, false, false, Unaligned>(buffer);
        }
      }
    }
  }

  template <typename LhsScalar, typename RhsScalar, typename Index, typename LhsMapper, typename RhsMapper, typename OutputMapper> struct LaunchKernels {
    static void Run(const LhsMapper& lhs, const RhsMapper& rhs, const OutputMapper& output, Index m, Index n, Index k, const GpuDevice& device) {
    const Index m_blocks = (m + 63) / 64;
    const Index n_blocks = (n + 63) / 64;
    const dim3 num_blocks(m_blocks, n_blocks, 1);
    const dim3 block_size(8, 8, 8);
    LAUNCH_GPU_KERNEL((EigenContractionKernel<Scalar, Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
    }
  };

  template <typename Index, typename LhsMapper, typename RhsMapper, typename OutputMapper> struct LaunchKernels<float, float, Index, LhsMapper, RhsMapper, OutputMapper> {
    static void Run(const LhsMapper& lhs, const RhsMapper& rhs, const OutputMapper& output, Index m, Index n, Index k, const GpuDevice& device) {
      if (m < 768 || n < 768) {
        const Index m_blocks = (m + 63) / 64;
        const Index n_blocks = (n + 63) / 64;
        const dim3 num_blocks(m_blocks, n_blocks, 1);
        const dim3 block_size(16, 16, 1);
        LAUNCH_GPU_KERNEL((EigenFloatContractionKernel16x16<Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
      } else {
        const Index m_blocks = (m + 127) / 128;
        const Index n_blocks = (n + 63) / 64;
        const dim3 num_blocks(m_blocks, n_blocks, 1);
        const dim3 block_size(8, 32, 1);
        LAUNCH_GPU_KERNEL((EigenFloatContractionKernel<Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
      }
    }
  };

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  void evalTyped(Scalar* buffer) const {
    // columns in left side, rows in right side
    const Index k = this->m_k_size;
    EIGEN_UNUSED_VARIABLE(k)

    // rows in left side
    const Index m = this->m_i_size;

    // columns in right side
    const Index n = this->m_j_size;

    // zero out the result buffer (which must be of size at least m * n * sizeof(Scalar)
    this->m_device.memset(buffer, 0, m * n * sizeof(Scalar));

    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, 4,
                                                   lhs_inner_dim_contiguous,
                                                   false, Unaligned> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, 4,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned> RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;


    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

    OutputMapper output(buffer, m);

#if defined(EIGEN_USE_HIP)
    setGpuSharedMemConfig(hipSharedMemBankSizeEightByte);
#else
    setGpuSharedMemConfig(cudaSharedMemBankSizeEightByte);
#endif

    LaunchKernels<LhsScalar, RhsScalar, Index, LhsMapper, RhsMapper, OutputMapper>::Run(lhs, rhs, output,  m, n, k, this->m_device);
  }
};

} // end namespace Eigen

#endif // EIGEN_USE_GPU and EIGEN_GPUCC
#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionMapper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H

namespace Eigen {

namespace internal {

enum {
  Rhs = 0,
  Lhs = 1
};

/*
 * Implementation of the Eigen blas_data_mapper class for tensors.
 */
/// The make pointer class is used by sycl in order to build the mapper class on the device. For other platform the default make pointer is used which
/// is scalar * for CoeffLoader.
template <typename Tensor, bool HasRawAccess, template <class> class MakePointer_ = MakePointer>
struct CoeffLoader;

template <typename Scalar, typename Index, int side, typename Tensor,
          typename nocontract_t, typename contract_t, int packet_size,
          bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment,
          template <class> class MakePointer_ = MakePointer>
class BaseTensorContractionMapper;

template <typename Tensor, bool HasRawAccess, template <class> class MakePointer_>
struct CoeffLoader {
  enum {
    DirectOffsets = false
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffLoader(const Tensor& tensor) : m_tensor(tensor) { }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index) {
    eigen_assert(false && "unsupported");
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename MakePointer_<const typename Tensor::Scalar>::Type
  data() const {
    eigen_assert(false && "unsupported");
    return NULL;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename Tensor::Scalar coeff(typename Tensor::Index index) const { return m_tensor.coeff(index); }

 template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
 typename Tensor::PacketReturnType packet(typename Tensor::Index index) const
  {
    return m_tensor.template packet<LoadMode>(index);
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_tensor.bind(cgh);
  }
  #endif

 private:
  const Tensor m_tensor;
};

template <typename Tensor, template <class> class MakePointer_>
struct CoeffLoader<Tensor, true, MakePointer_> {
  enum {
    DirectOffsets = true
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffLoader(const Tensor& tensor) : m_data(tensor.data()) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index offset) {
    m_data += offset;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename MakePointer_<const typename Tensor::Scalar>::Type
  data() const {
    return m_data;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename Tensor::Scalar coeff(typename Tensor::Index index) const { return loadConstant(m_data+index); }

 template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
 typename Tensor::PacketReturnType packet(typename Tensor::Index index) const
  {
    return internal::ploadt_ro<typename Tensor::PacketReturnType, LoadMode>(m_data + index);
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
  #endif
 private:
  typedef typename Tensor::Scalar Scalar;

  typename MakePointer_<const Scalar>::Type m_data;
};

template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size, bool inner_dim_contiguous, int Alignment, template <class> class MakePointer_ = MakePointer>
class SimpleTensorContractionMapper {
  public:
  EIGEN_DEVICE_FUNC
  SimpleTensorContractionMapper(const Tensor& tensor,
                                const nocontract_t& nocontract_strides,
                                const nocontract_t& ij_strides,
                                const contract_t& contract_strides,
                                const contract_t& k_strides) :
      m_tensor(tensor),
      m_nocontract_strides(nocontract_strides),
      m_ij_strides(ij_strides),
      m_contract_strides(contract_strides),
      m_k_strides(k_strides) { }

  enum {
    DirectOffsets = CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>::DirectOffsets
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index offset) {
    m_tensor.offsetBuffer(offset);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE void prefetch(Index /*i*/) { }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Scalar operator()(Index row) const {
    // column major assumption
    return operator()(row, 0);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Scalar operator()(Index row, Index col) const {
    return m_tensor.coeff(computeIndex(row, col));
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index computeIndex(Index row, Index col) const {
    const bool left = (side == Lhs);
    EIGEN_UNUSED_VARIABLE(left); // annoying bug in g++8.1: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=85963
    Index nocontract_val = left ? row : col;
    Index linidx = 0;
    EIGEN_UNROLL_LOOP
    for (int i = static_cast<int>(array_size<nocontract_t>::value) - 1; i > 0; i--) {
      const Index idx = nocontract_val / m_ij_strides[i];
      linidx += idx * m_nocontract_strides[i];
      nocontract_val -= idx * m_ij_strides[i];
    }
    if (array_size<typename Tensor::Dimensions>::value > array_size<contract_t>::value) {
      if (side == Lhs && inner_dim_contiguous) {
        eigen_assert(m_nocontract_strides[0] == 1);
        linidx += nocontract_val;
      } else {
        linidx += nocontract_val * m_nocontract_strides[0];
      }
    }

    Index contract_val = left ? col : row;
    if(array_size<contract_t>::value > 0) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<contract_t>::value) - 1; i > 0; i--) {
        const Index idx = contract_val / m_k_strides[i];
        linidx += idx * m_contract_strides[i];
        contract_val -= idx * m_k_strides[i];
      }

      if (side == Rhs && inner_dim_contiguous) {
        eigen_assert(m_contract_strides[0] == 1);
        linidx += contract_val;
      } else {
        linidx += contract_val * m_contract_strides[0];
      }
    }

    return linidx;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE IndexPair<Index> computeIndexPair(Index row, Index col, const Index distance) const {
    const bool left = (side == Lhs);
    EIGEN_UNUSED_VARIABLE(left); // annoying bug in g++8.1: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=85963
    Index nocontract_val[2] = {left ? row : col, left ? row + distance : col};
    Index linidx[2] = {0, 0};
    if (array_size<typename Tensor::Dimensions>::value > array_size<contract_t>::value) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<nocontract_t>::value) - 1; i > 0; i--) {
        const Index idx0 = nocontract_val[0] / m_ij_strides[i];
        const Index idx1 = nocontract_val[1] / m_ij_strides[i];
        linidx[0] += idx0 * m_nocontract_strides[i];
        linidx[1] += idx1 * m_nocontract_strides[i];
        nocontract_val[0] -= idx0 * m_ij_strides[i];
        nocontract_val[1] -= idx1 * m_ij_strides[i];
      }
      if (side == Lhs && inner_dim_contiguous) {
        eigen_assert(m_nocontract_strides[0] == 1);
        linidx[0] += nocontract_val[0];
        linidx[1] += nocontract_val[1];
      } else {
        linidx[0] += nocontract_val[0] * m_nocontract_strides[0];
        linidx[1] += nocontract_val[1] * m_nocontract_strides[0];
      }
    }

    Index contract_val[2] = {left ? col : row, left ? col : row + distance};
    if (array_size<contract_t>::value> 0) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<contract_t>::value) - 1; i > 0; i--) {
        const Index idx0 = contract_val[0] / m_k_strides[i];
        const Index idx1 = contract_val[1] / m_k_strides[i];
        linidx[0] += idx0 * m_contract_strides[i];
        linidx[1] += idx1 * m_contract_strides[i];
        contract_val[0] -= idx0 * m_k_strides[i];
        contract_val[1] -= idx1 * m_k_strides[i];
      }

      if (side == Rhs && inner_dim_contiguous) {
        eigen_assert(m_contract_strides[0] == 1);
        linidx[0] += contract_val[0];
        linidx[1] += contract_val[1];
      } else {
        linidx[0] += contract_val[0] * m_contract_strides[0];
        linidx[1] += contract_val[1] * m_contract_strides[0];
      }
    }
    return IndexPair<Index>(linidx[0], linidx[1]);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index firstAligned(Index size) const {
    // Only claim alignment when we can compute the actual stride (ie when we're
    // dealing with the lhs with inner_dim_contiguous. This is because the
    // matrix-vector product relies on the stride when dealing with aligned inputs.
    return (Alignment == Aligned) && (side == Lhs) && inner_dim_contiguous ? 0 : size;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index stride() const {
    return ((side == Lhs) && inner_dim_contiguous && array_size<contract_t>::value > 0) ? m_contract_strides[0] : 1;
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_tensor.bind(cgh);
  }
  #endif

  const CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>& tensor() const {
    return m_tensor;
  }

  const nocontract_t& nocontract_strides() const {
    return m_nocontract_strides;
  }
  const nocontract_t& ij_strides() const { return m_ij_strides; }
  const contract_t& contract_strides() const { return m_contract_strides; }
  const contract_t& k_strides() const { return m_k_strides; }

 protected:
  CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_> m_tensor;
  const nocontract_t m_nocontract_strides;
  const nocontract_t m_ij_strides;
  const contract_t m_contract_strides;
  const contract_t m_k_strides;
};

template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size, bool inner_dim_contiguous,
         bool inner_dim_reordered, int Alignment, template <class> class MakePointer_>
class BaseTensorContractionMapper : public SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, Alignment, MakePointer_>
{
 public:
  typedef SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, Alignment, MakePointer_> ParentMapper;

  EIGEN_DEVICE_FUNC
  BaseTensorContractionMapper(const Tensor& tensor,
                              const nocontract_t& nocontract_strides,
                              const nocontract_t& ij_strides,
                              const contract_t& contract_strides,
                              const contract_t& k_strides) :
  ParentMapper(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketT>::size==packet_size,PacketT>::type
  load(Index i, Index j) const
  {
    // whole method makes column major assumption

    // don't need to add offsets for now (because operator handles that)
    // current code assumes packet size must be a multiple of 2
    EIGEN_STATIC_ASSERT(packet_size % 2 == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);

    if (Tensor::PacketAccess && inner_dim_contiguous && !inner_dim_reordered) {
      const Index index = this->computeIndex(i, j);
      eigen_assert(this->computeIndex(i+packet_size-1, j) == index + packet_size-1);
      return this->m_tensor.template packet<AlignmentType>(index);
    }

    const IndexPair<Index> indexPair = this->computeIndexPair(i, j, packet_size - 1);
    const Index first = indexPair.first;
    const Index lastIdx = indexPair.second;

    // We can always do optimized packet reads from left hand side right now, because
    // the vertical matrix dimension on the left hand side is never contracting.
    // On the right hand side we need to check if the contracting dimensions may have
    // been shuffled first.
    if (Tensor::PacketAccess &&
        (side == Lhs || internal::array_size<contract_t>::value <= 1 || !inner_dim_reordered) &&
        (lastIdx - first) == (packet_size - 1)) {

      return this->m_tensor.template packet<AlignmentType>(first);
    }

    EIGEN_ALIGN_MAX Scalar data[packet_size];

    data[0] = this->m_tensor.coeff(first);
    EIGEN_UNROLL_LOOP
    for (Index k = 1; k < packet_size - 1; k += 2) {
      const IndexPair<Index> internal_pair = this->computeIndexPair(i + k, j, 1);
      data[k] = this->m_tensor.coeff(internal_pair.first);
      data[k + 1] = this->m_tensor.coeff(internal_pair.second);
    }
    data[packet_size - 1] = this->m_tensor.coeff(lastIdx);

    return pload<PacketT>(data);
  }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketT>::size!=packet_size,PacketT>::type
  load(Index i, Index j) const
  {
    const Index requested_packet_size = internal::unpacket_traits<PacketT>::size;
    EIGEN_ALIGN_MAX Scalar data[requested_packet_size];

    const IndexPair<Index> indexPair = this->computeIndexPair(i, j, requested_packet_size - 1);
    const Index first = indexPair.first;
    const Index lastIdx = indexPair.second;

    data[0] = this->m_tensor.coeff(first);
    for (Index k = 1; k < requested_packet_size - 1; k += 2) {
      const IndexPair<Index> internal_pair = this->computeIndexPair(i + k, j, 1);
      data[k] = this->m_tensor.coeff(internal_pair.first);
      data[k + 1] = this->m_tensor.coeff(internal_pair.second);
    }
    data[requested_packet_size - 1] = this->m_tensor.coeff(lastIdx);

    return pload<PacketT>(data);
  }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT loadPacket(Index i, Index j) const {
    return this->load<PacketT,AlignmentType>(i,j);
  }
};


template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         bool inner_dim_contiguous,
         bool inner_dim_reordered, int Alignment, template <class> class MakePointer_>
class BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_>
  : public SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, Alignment, MakePointer_>
{
 public:
  typedef SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, Alignment, MakePointer_> ParentMapper;

  EIGEN_DEVICE_FUNC
  BaseTensorContractionMapper(const Tensor& tensor,
                              const nocontract_t& nocontract_strides,
                              const nocontract_t& ij_strides,
                              const contract_t& contract_strides,
                              const contract_t& k_strides) :
  ParentMapper(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  template <typename PacketT,int> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT loadPacket(Index i, Index j) const {
    EIGEN_ALIGN_MAX Scalar data[1];
    data[0] = this->m_tensor.coeff(this->computeIndex(i, j));
    return pload<PacketT>(data);
  }
  template <typename PacketT,int> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT load(Index i, Index j) const {
    EIGEN_ALIGN_MAX Scalar data[1];
    data[0] = this->m_tensor.coeff(this->computeIndex(i, j));
    return pload<PacketT>(data);
  }
};


template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size,
         bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment, template <class> class MakePointer_=MakePointer>
class TensorContractionSubMapper {
 public:

  typedef BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> ParentMapper;
  typedef TensorContractionSubMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> Self;
  typedef Self LinearMapper;

  enum {
    // We can use direct offsets iff the parent mapper supports then and we can compute the strides.
    // TODO: we should also enable direct offsets for the Rhs case.
    UseDirectOffsets = ParentMapper::DirectOffsets && (side == Lhs) && inner_dim_contiguous && (array_size<contract_t>::value > 0)
  };

  EIGEN_DEVICE_FUNC TensorContractionSubMapper(const ParentMapper& base_mapper, Index vert_offset, Index horiz_offset)
      : m_base_mapper(base_mapper), m_vert_offset(vert_offset), m_horiz_offset(horiz_offset) {
    // Bake the offsets into the buffer used by the base mapper whenever possible. This avoids the need to recompute
    // this offset every time we attempt to access a coefficient.
    if (UseDirectOffsets) {
      Index stride = m_base_mapper.stride();
      m_base_mapper.offsetBuffer(vert_offset + horiz_offset * stride);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i) const {
    if (UseDirectOffsets) {
      return m_base_mapper(i, 0);
    }
    return m_base_mapper(i + m_vert_offset, m_horiz_offset);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper(i, j);
    }
    return m_base_mapper(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template loadPacket<PacketT,Alignment>(i, 0);
    }
    return m_base_mapper.template loadPacket<PacketT,Alignment>(i + m_vert_offset, m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template loadPacket<PacketT,Alignment>(i, j);
    }
    return m_base_mapper.template loadPacket<PacketT,Alignment>(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template load<PacketT,AlignmentType>(i, j);
    }
    return m_base_mapper.template loadPacket<PacketT,AlignmentType>(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketT& p) const {
    if (UseDirectOffsets) {
      m_base_mapper.storePacket(i, 0, p);
    }
    m_base_mapper.storePacket(i + m_vert_offset, m_horiz_offset, p);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    if (UseDirectOffsets) {
      return LinearMapper(m_base_mapper, i, j);
    }
    return LinearMapper(m_base_mapper, i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i) const {
    EIGEN_STATIC_ASSERT((internal::is_same<PacketT, PacketT>::value), YOU_MADE_A_PROGRAMMING_MISTAKE);
    const int ActualAlignment = (AlignmentType == Aligned) && (Alignment == Aligned) ? Aligned : Unaligned;
    if (UseDirectOffsets) {
     return m_base_mapper.template loadPacket<PacketT,ActualAlignment>(i, 0);
    }
    return m_base_mapper.template loadPacket<PacketT,ActualAlignment>(i + m_vert_offset, m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool aligned(Index) const {
    return false;
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_base_mapper.bind(cgh);
  }
  #endif

  const ParentMapper& base_mapper() const { return m_base_mapper; }
  Index vert_offset() const { return m_vert_offset; }
  Index horiz_offset() const { return m_horiz_offset; }

 private:
  ParentMapper m_base_mapper;
  const Index m_vert_offset;
  const Index m_horiz_offset;
};


template<typename Scalar_, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size,
         bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment,  template <class> class MakePointer_=MakePointer>
class TensorContractionInputMapper
  : public BaseTensorContractionMapper<Scalar_, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> {

 public:
  typedef Scalar_ Scalar;
  typedef BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> Base;
  typedef TensorContractionSubMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> SubMapper;
  typedef SubMapper VectorMapper;

  EIGEN_DEVICE_FUNC TensorContractionInputMapper(const Tensor& tensor,
                               const nocontract_t& nocontract_strides,
                               const nocontract_t& ij_strides,
                               const contract_t& contract_strides,
                               const contract_t& k_strides)
      : Base(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE SubMapper getSubMapper(Index i, Index j) const {
    return SubMapper(*this, i, j);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE VectorMapper getVectorMapper(Index i, Index j) const {
    return VectorMapper(*this, i, j);
  }
  
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>& get_tensor() const {
    return Base::m_tensor;
  }
};


template <typename T> struct TensorContractionInputMapperTrait;

template<typename Scalar_, typename Index_, int side_,
         typename Tensor_,
         typename nocontract_t_, typename contract_t_,
         int packet_size_,
         bool inner_dim_contiguous_, bool inner_dim_reordered_, int Alignment_,  template <class> class MakePointer_>
struct TensorContractionInputMapperTrait<TensorContractionInputMapper<Scalar_, Index_, side_, Tensor_, 
                                                    nocontract_t_, contract_t_, packet_size_, inner_dim_contiguous_, 
                                                    inner_dim_reordered_, Alignment_, MakePointer_> > {

      typedef Tensor_ XprType;
      static const bool  inner_dim_contiguous = inner_dim_contiguous_;
      static const bool  inner_dim_reordered = inner_dim_reordered_;
  };  


}  // end namespace internal
}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla Public License v. 2.0. If a copy of the MPL was not
// distributed with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorContractionSycl.h
 *
 * \brief:
 *  TensorContractionSycl.h, provides various tensor contraction kernel for SYCL backend
 *
 *****************************************************************/

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H

namespace Eigen {

namespace TensorSycl {
namespace internal {

#ifndef EIGEN_SYCL_DISABLE_GEMV
/*!
 * \brief TVPanelSize, a template class used for setting the panel size required for launching General TensorVector
 * contraction kernel on various hardware devices.
 *
 * \tparam Scalar: determines the element type of the tensor/vector
 *
 * \tparam StorageIndex  determines the Index type.
 *
 * \tparam NCWindow: determines the number of non-contracting element to be process by each work-group
 *
 * \tparam CFactor: determines the number of contracting element to be process by each thread
 *
 * \tparam NCFactor: determines the number of non-contracting element to be process by each thread
 */
template <typename Scalar, typename StorageIndex, StorageIndex NCWindow, StorageIndex CFactor, StorageIndex NCFactor>
struct TVPanelSize {
  // LocalThreadSizeC: determines total number of thread per workgroup for the contracting dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeC = EIGEN_SYCL_LOCAL_THREAD_DIM0;
  // LocalThreadSizeNC: determines total number of thread per workgroup for the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeNC = EIGEN_SYCL_LOCAL_THREAD_DIM1;
  // TileSizeDimNC: determines the tile size for the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimNC = NCWindow / NCFactor;
  // TileSizeDimC: determines the tile size for the contracting dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimC = CFactor * LocalThreadSizeNC * LocalThreadSizeC;
  // WorkLoadPerThreadNC : determines workload per thread for loading the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadNC = TileSizeDimNC / LocalThreadSizeNC;
  // WorkLoadPerThreadC: determines workload per thread for loading the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadC = TileSizeDimC / LocalThreadSizeC;
  // BC : determines if supporting bank conflict is required
  static EIGEN_CONSTEXPR bool BC = false;
};
#endif

/*!
 * \brief TTPanelSize, a template class used for setting the panel size required for launching General Tensor Tensor
 contraction kernel on various hardware devices.
 *
 * \tparam Scalar: determines the element type of the tensor
 *
 * \tparam StorageIndex: determines the Index type.
 *
 * \tparam REG_SIZE_M: determines workload per thread for loading the M dimension This can be varied based on the
 available register on a chosen device(can be controlled by EIGEN_SYCL_REG_M macro).
 *
 * \tparam REG_SIZE_N: determines workload per thread for loading the N dimension This can be varied based on the
 available register on a chosen device(can be controlled by EIGEN_SYCL_REG_N macro).
 *
 * \tparam TSDK: determines Tile size for dimension K. The packet size is assumed to be considered
 */

template <typename Scalar, typename StorageIndex, StorageIndex REG_SIZE_M, StorageIndex REG_SIZE_N, StorageIndex TSDK>
struct TTPanelSize {
  // TileSizeDimK: determines Tile size for dimension K. The packet size is assumed to be considered
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimK = TSDK;
  // WorkLoadPerThreadM : determines workload per thread for loading the M dimension This can be varied based on the
  // available register on a chosen device(can be controlled by EIGEN_SYCL_REG_M macro//
#ifndef EIGEN_SYCL_REG_M
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadM = REG_SIZE_M;
#else
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadM = EIGEN_SYCL_REG_M;
#endif
// WorkLoadPerThreadN : determines workload per thread for loading the N dimension This can be varied based on the
// available register on a chosen device(can be controlled by EIGEN_SYCL_REG_N macro
#ifndef EIGEN_SYCL_REG_N
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadN = REG_SIZE_N;
#else
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadN = EIGEN_SYCL_REG_N;
#endif
  // LocalThreadSizeM: determines total number of thread per workgroup for the m dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeM = EIGEN_SYCL_LOCAL_THREAD_DIM0;
  // LocalThreadSizeN: determines total number of thread per workgroup for the n dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeN = EIGEN_SYCL_LOCAL_THREAD_DIM1;
  // TileSizeDimM: determines the tile size for the m dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimM = LocalThreadSizeM * WorkLoadPerThreadM;
  // TileSizeDimN: determines the tile size for the n dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimN = LocalThreadSizeN * WorkLoadPerThreadN;
  // LoadPerThreadLhs: determines workload per thread for loading Lhs Tensor. This must be divisable by packetsize
  static EIGEN_CONSTEXPR StorageIndex LoadPerThreadLhs =
      ((TileSizeDimK * WorkLoadPerThreadM * WorkLoadPerThreadN) / (TileSizeDimN));
  // LoadPerThreadRhs: determines workload per thread for loading Rhs Tensor. This must be divisable by packetsize
  static EIGEN_CONSTEXPR StorageIndex LoadPerThreadRhs =
      ((TileSizeDimK * WorkLoadPerThreadM * WorkLoadPerThreadN) / (TileSizeDimM));
  // BC : determines if supporting bank conflict is required
  static EIGEN_CONSTEXPR bool BC = true;
  // DoubleBuffer: determines if double buffering technique should be used (This can be disabled by
  // EIGEN_SYCL_DISABLE_DOUBLE_BUFFER macro when the device doesnot have sufficient  local memory)
  static EIGEN_CONSTEXPR bool DoubleBuffer =
#ifdef EIGEN_SYCL_DISABLE_DOUBLE_BUFFER
      false;
#else
      true;
#endif
};

/* !
 * \brief contraction_type: an enum class representing the Tensor Contraction implementation algorithm. This is used to
 * specialize the contraction algorithm based on device support for dedicated local memory.
 */
enum class contraction_type { local, no_local };
/* !
 * \brief data_source an enum class determining the location of the data in a memory hierarchy (global, local, private).
 */
enum class data_source { global_mem, local_mem, private_mem };

/*!
 * \brief read, a template function used for loading the data from global
 memory. This function is used to guarantee coalesced and vectorized load whenever possible
 *
 * \tparam PacketLoad: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \param is_coalesced_layout: determines whether or not the Tensor data in a memory can be access coalesced and
 vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
 contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
 when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam TensorMapper: determines the input tensor mapper type
 *
 * \tparam StorageIndex: determines the Index type

 * \param tensorMapper: is the input tensor
 *
 * \param NCIndex: is the non-contracting dim index
 *
 * \param CIndex is the contracting dim index
 *
 * \param ld: is the leading dimension of the flattened tensor
 */
template <bool PacketLoad, bool is_coalesced_layout, bool, typename PacketType, typename TensorMapper,
          typename StorageIndex>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<PacketLoad, PacketType>::type read(
    const TensorMapper &tensorMapper, const StorageIndex &NCIndex, const StorageIndex &CIndex, const StorageIndex &ld) {
  const StorageIndex row = (is_coalesced_layout) ? NCIndex : CIndex;
  const StorageIndex col = (is_coalesced_layout) ? CIndex : NCIndex;
  return tensorMapper.get_tensor().template packet<Unaligned>(row + (col * ld));
}

/*!
 * \brief read, special overload of read function, when the read access is not vectorized
 *
 * \tparam PacketLoad: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \param is_coalesced_layout: determines whether or not the Tensor data in a memory can be access coalesced and
  vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
  contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
  when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \tparam PacketType: determines the type of packet
 *
 * \tparam TensorMapper: determines the input tensor mapper type
 *
 * \tparam StorageIndex: determines the Index type

 * \param tensorMapper: is the input tensor
 *
 * \param NCIndex: is the non-contracting dim index
 *
 * \param CIndex: is the contracting dim index
 */
template <bool PacketLoad, bool, bool IsRhs, typename PacketType, typename TensorMapper, typename StorageIndex>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!PacketLoad, PacketType>::type read(
    const TensorMapper &tensorMapper, const StorageIndex &NCIndex, const StorageIndex &CIndex, const StorageIndex &) {
  const StorageIndex row = (IsRhs) ? CIndex : NCIndex;
  const StorageIndex col = (IsRhs) ? NCIndex : CIndex;
  return tensorMapper(row, col);
}

/*!
 * \brief write, a template function used for storing the data to local memory. This function is used to guarantee
 * coalesced and vectorized store whenever possible.
 *
 * \tparam StorageIndex: determines the Index type
 *
 * \param ld is the leading dimension of the local memory. ld is a compile time value for the local memory
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 *
 * \param CIndex is the contracting dim index
 */

template <typename StorageIndex, StorageIndex ld, data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename ::Eigen::internal::enable_if<dt != data_source::global_mem, void>::type
    write(PacketType &packet_data, DataScalar ptr) {
  EIGEN_CONSTEXPR int PacketSize = Eigen::internal::unpacket_traits<PacketType>::size;
  EIGEN_UNROLL_LOOP
  for (int i = 0; i < PacketSize; i++) {
    *ptr = PacketWrapper<PacketType, PacketSize>::scalarize(i, packet_data);
    ptr += ld;
  }
}

/*!
 * \brief Overloading the write function for storing the data to global memory, when vectorization enabled This function
 * is used to guarantee coalesced and vectorized store whenever possible.
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 */

template <data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<
    Eigen::internal::unpacket_traits<PacketType>::size != 1 && dt == data_source::global_mem, void>::type
write(PacketType &packet_data, DataScalar *ptr) {
  ::Eigen::internal::pstoreu<DataScalar, PacketType>(ptr, packet_data);
}

/*!
 * \brief Overloading the write function for storing the data to global memory, when vectorization is disabled.
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 */
template <data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<
    Eigen::internal::unpacket_traits<PacketType>::size == 1 && dt == data_source::global_mem, void>::type
write(PacketType &packet_data, DataScalar *ptr) {
  *ptr = packet_data;
}

/*!
 * \brief check_boundary: is used to check the edge condition for non-internal blocks.
 *
 * \tparam is_internal: determines if the block is internal
 */
template <bool is_internal>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool check_boundary(bool) {
  return true;
}

/*!
 * \brief check_boundary: specialization of the check_boundary for non-internal blocks.
 *
 * \param cond: true when the data is in range. Otherwise false
 */
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool check_boundary<false>(bool cond) {
  return cond;
}

/*!
 * \brief BlockProperties is a template class that provides different characteristic of a block of each Tensor processed
 * by each workgroup.
 *
 * \tparam is_transposed: iff true, determines whether or not the block of the Tensor is transposed
 *
 * \tparam packet_load_: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam OutType: determines the type of each element for this block of tensor. If packet load is true, it will be
 * packetType; Otherwise it will be scalar Type
 *
 * \param elements_per_access determines the size of each element based on OutType
 *
 * \param is_coalesced_layout  determines whether or not the Tensor data in a memory can be access coalesced and
 * vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
 * contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
 * when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \param nc_stride determines the stride of non-contracting dimension to access the next adjustment element within the
 * Tensor Block for each workgroup
 *
 * \param c_stride  determines the stride of contracting dimension to access the next adjustment element within the
 * Tensor Block for each workgroup
 */
template <bool is_transposed, bool is_rhs_, bool packet_load_, typename PacketType>
struct BlockProperties {
  static EIGEN_CONSTEXPR bool packet_load = packet_load_;
  typedef typename Eigen::internal::unpacket_traits<PacketType>::type OutScalar;
  static EIGEN_CONSTEXPR bool is_rhs = is_rhs_;
  typedef typename Eigen::internal::conditional<packet_load, PacketType, OutScalar>::type OutType;
  static EIGEN_CONSTEXPR int elements_per_access = Eigen::internal::unpacket_traits<OutType>::size;
  static EIGEN_CONSTEXPR bool is_coalesced_layout = !(is_transposed ^ is_rhs);
  static EIGEN_CONSTEXPR int nc_stride = (is_coalesced_layout ? elements_per_access : 1);
  static EIGEN_CONSTEXPR int c_stride = (is_coalesced_layout ? 1 : elements_per_access);
};

/*!
 * \brief ThreadProperties is a template class that provides each thread's properties within a workgroup.  Please see
 * the sycl-1.2.1 specification (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for the workgroup,
 * work-items
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \param linearLocalThreadId: determines the linearized location of a thread within a work-group
 *
 * \param kGroupId: determines the logical group id in a k dimension of the flattened tensor. It will be > 1 when
 * tall/skinny algorithm is used
 *
 * \param mGroupOffset: determines the logical start position of all thread within a workgroup for the m dimension of
 * the flattened tensor.
 *
 * \param kGroupOffset determines the logical start position of all thread within a workgroup for the k dimension of the
 * flattened tensor. It will be > 1 when tall/skinny algorithm is used.
 *
 * \param mLocalOffset: determines the logical start position of each thread within a workgroup for the m dimension of a
 * flattened tensor. The position determines the distance of each thread within the workgroup from each other
 * independent from their global position.
 *
 * \param nLocalOffset: determines the logical start position of each thread within a workgroup for the n dimension of a
 * flattened tensor. The position determines the distance of each thread within the workgroup from each other
 * independent from their global position.
 *
 * \param mGlobalOffset: determines the logical start position of each thread a thread for the m dimension on a
 * flattened tensor
 *
 * \param nGlobalOffset: determines the logical start position of each thread a thread for the n dimension on a
 * flattened tensor
 *
 * \param kSize : determine the number of the k elements of the flattened Tensor to be processed by each thread for the
 * given tensor block. This is !=K dimension of Flattened Tensor when Tall/Skinny matrix is used.
 *
 * \param is_internal : this will determined if the thread within the work-group computes an internal block of tensor or
 * the edge blocks. When it is internal, there is no need to check the boundaries and all the if stantement can be
 * resolve by compiler.
 */
template <typename StorageIndex>
struct ThreadProperties {
  const StorageIndex linearLocalThreadId;
  const StorageIndex kGroupId;
  const StorageIndex mGroupOffset;
  const StorageIndex nGroupOffset;
  const StorageIndex kGroupOffset;
  const StorageIndex mLocalOffset;
  const StorageIndex nLocalOffset;
  const StorageIndex mGlobalOffset;
  const StorageIndex nGlobalOffset;
  StorageIndex kSize;
  const bool is_internal;
  // this is used to adjust the last block
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ThreadProperties(
      const StorageIndex linearLocalThreadId_, const StorageIndex kGroupId_, const StorageIndex mGroupOffset_,
      const StorageIndex nGroupOffset_, const StorageIndex kGroupOffset_, const StorageIndex mLocalOffset_,
      const StorageIndex nLocalOffset_, const StorageIndex mGlobalOffset_, const StorageIndex nGlobalOffset_,
      StorageIndex kSize_, const bool is_internal_)
      : linearLocalThreadId(linearLocalThreadId_),
        kGroupId(kGroupId_),
        mGroupOffset(mGroupOffset_),
        nGroupOffset(nGroupOffset_),
        kGroupOffset(kGroupOffset_),
        mLocalOffset(mLocalOffset_),
        nLocalOffset(nLocalOffset_),
        mGlobalOffset(mGlobalOffset_),
        nGlobalOffset(nGlobalOffset_),
        kSize(kSize_),
        is_internal(is_internal_) {}
};

/*!
 * \brief TensorContractionKernel is a template class that provides Tensor -Tensor contraction operation.
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam LhsScalar: determines the left-hand-side scalar type
 *
 * \tparam RhsScalar: determines the right-hand-side scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam LhsMapper determines the tensor contraction mapper type for left-hand-side matrix
 *
 * \tparam RhsMapper determines the tensor contraction mapper type for right-hand-side matrix
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Properties: determines the Contraction Panel properties
 *
 * \tparam TripleDim: determines the M, K, N dimensions for the flatten tensors in order to treat them as a matrix
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \tparam input_mapper_properties : determine if the input tensors are matrix. If they are matrix, special memory
 access is used to guarantee that always the memory access are coalesced.
 *
 * \tptaram IsFinal : determine if this is the final kernel. If so, the result will be written in a final output.
 Otherwise, the result of contraction will be written iin a temporary buffer. This is the case when Tall/Skinny
 contraction is used. So in this case, a final reduction step is required to compute final output.

 * \tparam contraction_tp: it is an enum value representing whether the local memroy/no local memory implementation of
 the algorithm to be used
 *
 * \param scratch: local memory containing tiles of LHS and RHS tensors for each work-group
 *
 * \param lhs: determines the left-hand-side flattened tensor (tensor mapper)
 *
 * \param rhs: determines the right-hand-side flattened tensor (tensor mapper)
 *
 * \param out_res: determines the output tensor containing the contraction result
 *
 * \param groupSizeM: a logical number determining the number of work-group for m dimension
 *
 * \param groupSizeN: a logical number determining the number of work-group for n dimension
 *
 * \param numTiles: determines total number of tiles on the k dimension
 *
 * \param TripleDim: determines the M, K, N dimensions for the flatten tensors in order to treat them as a matrix
 */
template <typename OutScalar, typename LhsScalar, typename RhsScalar, typename OutAccessor, typename LhsMapper,
          typename RhsMapper, typename StorageIndex, typename Properties, typename TripleDim, bool Vectorizable,
          typename input_mapper_properties, bool IsFinal, contraction_type contraction_tp>
class TensorContractionKernel {
 public:
  typedef typename Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketReturnType
      PacketReturnType;
  static EIGEN_CONSTEXPR int PacketSize =
      Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketSize;
  static EIGEN_CONSTEXPR bool is_lhs_transposed =
      !::Eigen::internal::TensorContractionInputMapperTrait<LhsMapper>::inner_dim_contiguous;
  static EIGEN_CONSTEXPR bool is_rhs_transposed =
      !::Eigen::internal::TensorContractionInputMapperTrait<RhsMapper>::inner_dim_contiguous;

  typedef BlockProperties<is_lhs_transposed, false, input_mapper_properties::is_lhs_matrix && Vectorizable,
                          PacketReturnType>
      LHSBlockProperties;

  typedef BlockProperties<is_rhs_transposed, true, input_mapper_properties::is_rhs_matrix && Vectorizable,
                          PacketReturnType>
      RHSBlockProperties;

  static EIGEN_CONSTEXPR StorageIndex NStride =
      contraction_tp == contraction_type::local ? Properties::WorkLoadPerThreadN : RHSBlockProperties::nc_stride;

  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;
  typedef cl::sycl::multi_ptr<OutScalar, cl::sycl::access::address_space::local_space> local_ptr;
  typedef OutScalar * /*cl::sycl::multi_ptr<OutScalar, cl::sycl::access::address_space::private_space>*/ private_ptr;
  typedef
      typename ::Eigen::internal::conditional<contraction_tp == contraction_type::local, local_ptr, private_ptr>::type
          tile_ptr;
  static EIGEN_CONSTEXPR StorageIndex LSDL = contraction_tp == contraction_type::local
                                                 ? Properties::TileSizeDimM + Properties::BC
                                                 : Properties::WorkLoadPerThreadM;
  static EIGEN_CONSTEXPR StorageIndex LSDR = contraction_tp == contraction_type::local
                                                 ? Properties::TileSizeDimN + Properties::BC
                                                 : Properties::WorkLoadPerThreadN;
  static EIGEN_CONSTEXPR StorageIndex LocalOffset = Properties::LocalThreadSizeM * Properties::LocalThreadSizeN;

  /**
   * \brief MemHolder this is a place holder struct for creating memory hierarchy in SYCL. Inside SYCL kernel it is not
   * allowed to have dynamic memory allocation. While the local memory is created outside of the kernel and passed to
   * the kernel as an accessor, the private memory can only allowed to be allocated statically. Since we are abstracting
   * the TiledMemory for both local and private memory, the MemHolder structs is used as a helper to abstract out
   * different type of memory needed when local/no_local memory computation is called.
   *
   * \tparam contraction_type: it is an enum value representing whether the local memroy/no local memory implementation
   of the algorithm to be used
   * \tparam the private memory size
   * \param ptr the tile memory pointer type
   */
  template <contraction_type, StorageIndex>
  struct MemHolder {
    tile_ptr ptr;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE MemHolder(local_ptr block_start_ptr) : ptr(block_start_ptr) {}
  };
  /**
   * \brief specialization of memHolder class when no local memory kernel is used.
   */
  template <StorageIndex MemSize>
  struct MemHolder<contraction_type::no_local, MemSize> {
    OutScalar ptr[MemSize] = {OutScalar{0}};
  };
  /**
   * \brief TiledMemory: contains required memory pointer for loading  each tile of the TensorContraction panel from
   * global memory to local/private memory when local/no_local algorithm used.
   *
   * \param lhs_scratch_extract : determines the LHS tile memory. It is either private or local memory based on the
   * selected contraction_type.
   *
   * \param rhs_scratch_extract : determines the RHS tile memory. It is either private or local memory based on the
   * selected contraction_type.
   *
   * \param lhs_extract_index: determins the position of each thread on a local memory for lhs input. When private
   * memory is used this is set to zero as this is not applicable in case of private memory.
   *
   * \param rhs_extract_index: determins the position of each thread on a local memory for rhs input. When private
   * memory is used this is set to zero as this is not applicable in case of private memory.
   *
   * \param lhs_scratch_compute : determines the  location to load for computation for lhs_local memory. This is the
   * same as lhs_scratch_extract for private memory.
   *
   * \param rhs_scratch_compute : determines the  location to load for computation for rhs_local memory. This is the
   * same as rhs_scratch_extract for private memory.
   */
  struct TiledMemory {
    MemHolder<contraction_tp, Properties::WorkLoadPerThreadM * Properties::TileSizeDimK> lhs_scratch_extract;
    MemHolder<contraction_tp, Properties::WorkLoadPerThreadN * Properties::TileSizeDimK> rhs_scratch_extract;
    tile_ptr lhs_scratch_ptr_compute;
    tile_ptr rhs_scratch_ptr_compute;
    const std::pair<StorageIndex, StorageIndex> lhs_extract_index;
    const std::pair<StorageIndex, StorageIndex> rhs_extract_index;
    template <contraction_type tp = contraction_tp>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TiledMemory(const ThreadProperties<StorageIndex> &, local_ptr,
                typename ::Eigen::internal::enable_if<tp == contraction_type::no_local>::type * = 0)
        : lhs_scratch_extract{},
          rhs_scratch_extract{},
          lhs_scratch_ptr_compute(lhs_scratch_extract.ptr),
          rhs_scratch_ptr_compute(rhs_scratch_extract.ptr),
          lhs_extract_index(std::pair<StorageIndex, StorageIndex>(StorageIndex{0}, StorageIndex{0})),
          rhs_extract_index(std::pair<StorageIndex, StorageIndex>(StorageIndex{0}, StorageIndex{0})) {}

    template <contraction_type tp = contraction_tp>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TiledMemory(const ThreadProperties<StorageIndex> &thread_properties, local_ptr block_start_ptr,
                typename ::Eigen::internal::enable_if<tp == contraction_type::local>::type * = 0)
        : lhs_scratch_extract{block_start_ptr},
          rhs_scratch_extract{lhs_scratch_extract.ptr +
                              ((Properties::DoubleBuffer + 1) * LSDL * Properties::TileSizeDimK)},
          lhs_scratch_ptr_compute(lhs_scratch_extract.ptr + thread_properties.mLocalOffset),
          rhs_scratch_ptr_compute(rhs_scratch_extract.ptr + thread_properties.nLocalOffset),
          lhs_extract_index(
              local_id_extract<LHSBlockProperties, Properties::TileSizeDimM>(thread_properties.linearLocalThreadId)),
          rhs_extract_index(
              local_id_extract<RHSBlockProperties, Properties::TileSizeDimN>(thread_properties.linearLocalThreadId)) {}
  };

  Scratch scratch;
  const LhsMapper lhs;
  const RhsMapper rhs;
  OutAccessor out_res;
  const StorageIndex groupSizeM;
  const StorageIndex groupSizeN;
  const StorageIndex numTiles;
  const TripleDim triple_dim;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionKernel(Scratch scratch_, const LhsMapper lhs_,
                                                                const RhsMapper rhs_, OutAccessor out_res_,
                                                                const StorageIndex groupSizeM_,
                                                                const StorageIndex groupSizeN_,
                                                                const StorageIndex numTiles_,
                                                                const TripleDim triple_dim_)
      : scratch(scratch_),
        lhs(lhs_),
        rhs(rhs_),
        out_res(out_res_),
        groupSizeM(groupSizeM_),
        groupSizeN(groupSizeN_),
        numTiles(numTiles_),
        triple_dim(triple_dim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionKernel(Scratch scratch_, const LhsMapper lhs_,
                                                                const RhsMapper rhs_, OutAccessor out_res_,
                                                                const StorageIndex groupSizeM_,
                                                                const StorageIndex numTiles_,
                                                                const TripleDim triple_dim_)
      : TensorContractionKernel(scratch_, lhs_, rhs_, out_res_, groupSizeM_, 1, numTiles_, triple_dim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const StorageIndex linearLocalThreadId = itemID.get_local_id(0);
    const StorageIndex nLocalThreadId = linearLocalThreadId / Properties::LocalThreadSizeM;
    const StorageIndex mLocalThreadId = linearLocalThreadId % Properties::LocalThreadSizeM;
    const StorageIndex mGroupId = itemID.get_group(0) % groupSizeM;
    const StorageIndex tmp = itemID.get_group(0) / groupSizeM;
    const StorageIndex nGroupId = IsFinal ? tmp : tmp % groupSizeN;
    const StorageIndex kGroupId = IsFinal ? 0 : tmp / groupSizeN;
    const StorageIndex mGroupOffset = mGroupId * Properties::TileSizeDimM;
    const StorageIndex nGroupOffset = nGroupId * Properties::TileSizeDimN;
    const StorageIndex mLocalOffset = PacketSize * mLocalThreadId;
    const StorageIndex nLocalOffset = NStride * nLocalThreadId;
    const StorageIndex mGlobalOffset = mGroupOffset + mLocalOffset;
    const StorageIndex nGlobalOffset = nGroupOffset + nLocalOffset;

    const StorageIndex kSizePerWG = IsFinal ? triple_dim.K : numTiles * Properties::TileSizeDimK;
    StorageIndex kGroupOffset = kGroupId * kSizePerWG;
    const bool is_internal = triple_dim.M - mGroupOffset >= Properties::TileSizeDimM &&
                             triple_dim.N - nGroupOffset >= Properties::TileSizeDimN &&
                             triple_dim.K - kGroupOffset >= kSizePerWG;
    // this is used to adjust the last block
    StorageIndex kSize = IsFinal ? triple_dim.K : std::min(kSizePerWG, triple_dim.K - kGroupOffset);
    // This is used to find out the lats K offset so that kGroupOffset -kSize can compute the coffset for loading to
    // tile
    kGroupOffset += kSize;

    auto thread_properties =
        ThreadProperties<StorageIndex>(linearLocalThreadId, kGroupId, mGroupOffset, nGroupOffset, kGroupOffset,
                                       mLocalOffset, nLocalOffset, mGlobalOffset, nGlobalOffset, kSize, is_internal);

    auto out_ptr = out_res.get_pointer() + (IsFinal ? 0 : thread_properties.kGroupId * triple_dim.M * triple_dim.N);

    (thread_properties.is_internal) ? compute_panel<true>(itemID, thread_properties, out_ptr)
                                    : compute_panel<false>(itemID, thread_properties, out_ptr);
  }
  // The compute block computes the contraction operation private block for each thread and store the resutl in the
  // privateRes memory of Each computation the compute block function is independent of local and no local concepts as
  // it only compute the block on each thread's private memory space
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_block_per_tile(OutScalar *lhs_block_ptr, OutScalar *rhs_block_ptr,
                                                                    PacketReturnType *privateRes) {
    StorageIndex idx = 0;
    EIGEN_CONSTEXPR StorageIndex lhs_stride =
        contraction_tp == contraction_type::local ? (PacketSize * Properties::LocalThreadSizeM) : 1;
    EIGEN_UNROLL_LOOP
    for (StorageIndex wLPTN = 0; wLPTN < Properties::WorkLoadPerThreadN; wLPTN++) {
      auto rhsPacket = PacketReturnType{*(rhs_block_ptr + wLPTN)};
      StorageIndex lhs_index = 0;
      EIGEN_UNROLL_LOOP
      for (StorageIndex wLPTM = 0; wLPTM < Properties::WorkLoadPerThreadM / PacketSize; wLPTM++) {
        PacketReturnType lhsPack{};
        Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, PacketSize>::set_packet(lhsPack,
                                                                                             lhs_block_ptr + lhs_index);
        privateRes[idx] = ::Eigen::internal::pmadd(lhsPack, rhsPacket, privateRes[idx]);

        lhs_index += lhs_stride;
        idx++;
      }
    }
  }
  // The store function write the computed contraction operation in the private memory of each thread to the global
  // memory. The store function is independent of local and no local concepts s that it can be abstract out in the base
  // class.
  template <bool is_internal_block, StorageIndex PrivateNStride, typename OutPtr>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void store(OutPtr *out_ptr, PacketReturnType *privateRes,
                                                   StorageIndex mGlobalOffset, StorageIndex nGlobalOffset) {
    auto chk_bound = [&](const StorageIndex &mIndex, const StorageIndex &nIndex) EIGEN_DEVICE_FUNC {
      return (mIndex + PacketSize - 1 < triple_dim.M && nGlobalOffset + nIndex < triple_dim.N);
    };
    // when local memory is not used M and N are both accessed in a coalesced way. However, when local memory is
    // available the k*N is transposed in the local to N*K therefore, each blocks operates on blockId*
    // WorkLoadPerThreadN slice of N
    EIGEN_CONSTEXPR StorageIndex GlobalNStride =
        contraction_tp == contraction_type::local ? 1 : Properties::LocalThreadSizeN;
    EIGEN_UNROLL_LOOP
    for (StorageIndex wLPTN = 0; wLPTN < Properties::WorkLoadPerThreadN / PrivateNStride; wLPTN++) {
      // output leading dimension
      StorageIndex outputLD = 0;
      // When local memory is used the PrivateNstride is always 1 because the coalesed access on N is loaded into Local
      // memory and extracting from local to global is the same as no transposed version. However, when local memory is
      // not used and RHS is transposed we packetize the load for RHS.
      EIGEN_UNROLL_LOOP
      for (StorageIndex nId = 0; nId < PrivateNStride; nId++) {
        StorageIndex globalRow = mGlobalOffset;
        EIGEN_UNROLL_LOOP
        for (StorageIndex wLPTM = 0; wLPTM < Properties::WorkLoadPerThreadM / PacketSize; wLPTM++) {
          PacketReturnType privetOut = privateRes[wLPTM];
          if (check_boundary<is_internal_block>(chk_bound(globalRow, nId))) {
            // Store the final results in C. The C matrix has always M as a first StorageIndex and N as a second
            // StorageIndex Therefore it is always coalesced layout
            write<data_source::global_mem>(privetOut, out_ptr + outputLD + globalRow);
          } else {
            EIGEN_UNROLL_LOOP
            for (StorageIndex mId = 0; mId < PacketSize; mId++) {
              StorageIndex mOffset = globalRow + mId;
              if (mOffset < triple_dim.M && (nGlobalOffset + nId < triple_dim.N)) {
                out_ptr[mOffset + outputLD] =
                    Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, PacketSize>::scalarize(mId, privetOut);
              }
            }
          }
          globalRow += (PacketSize * Properties::LocalThreadSizeM);
        }
        outputLD += triple_dim.M;
        privateRes += Properties::WorkLoadPerThreadM / PacketSize;
      }
      out_ptr += (GlobalNStride * outputLD);

      nGlobalOffset += (PrivateNStride * GlobalNStride);
    }
  }
  // when no local memory is used the following extract_block will be enabled
  template <typename InputBlockProperties, bool is_internal_block, typename Input, typename PrivateReg,
            contraction_type contract_tp = contraction_tp>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<contract_tp == contraction_type::no_local>::type
      extract_block(const Input &inpt, PrivateReg private_ptr, const std::pair<StorageIndex, StorageIndex> &,
                    const StorageIndex &ncOffset, const StorageIndex cOffset) {
    EIGEN_CONSTEXPR StorageIndex LocalThreadSizeNC =
        InputBlockProperties::is_rhs ? Properties::LocalThreadSizeN : Properties::LocalThreadSizeM;
    EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadNC =
        InputBlockProperties::is_rhs ? Properties::WorkLoadPerThreadN : Properties::WorkLoadPerThreadM;
    const StorageIndex &NC = InputBlockProperties::is_rhs ? triple_dim.N : triple_dim.M;

    auto chk_bound = [&](const StorageIndex &CIndex, const StorageIndex &NCIndex) EIGEN_DEVICE_FUNC {
      return ((CIndex + InputBlockProperties::c_stride - 1 < triple_dim.K) &&
              (NCIndex + InputBlockProperties::nc_stride - 1 < NC));
    };
    const StorageIndex ld = InputBlockProperties::is_coalesced_layout ? NC : triple_dim.K;
    StorageIndex cIndex = cOffset;

    EIGEN_UNROLL_LOOP
    for (StorageIndex cId = 0; cId < Properties::TileSizeDimK / InputBlockProperties::c_stride; cId++) {
      StorageIndex ncIndex = ncOffset;
      EIGEN_UNROLL_LOOP
      for (StorageIndex ncId = 0; ncId < WorkLoadPerThreadNC / InputBlockProperties::nc_stride; ncId++) {
        if (check_boundary<is_internal_block>(chk_bound(cIndex, ncIndex))) {
          auto val =
              read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                   InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, ncIndex, cIndex, ld);

          write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : WorkLoadPerThreadNC),
                data_source::private_mem>(val, private_ptr);
        } else {
          EIGEN_UNROLL_LOOP
          for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
            const StorageIndex ncInd = ncIndex + (InputBlockProperties::is_coalesced_layout ? i : 0);
            const StorageIndex cInd = cIndex + (InputBlockProperties::is_coalesced_layout ? 0 : i);
            OutScalar val =
                (ncInd < NC && cInd < triple_dim.K)
                    ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                          inpt, ncInd, cInd, ld)
                    : OutScalar(0);
            write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : WorkLoadPerThreadNC),
                  data_source::private_mem>(
                val, private_ptr + (InputBlockProperties::is_coalesced_layout ? i : 0) +
                         ((InputBlockProperties::is_coalesced_layout ? 0 : i) * WorkLoadPerThreadNC));
          }
        }

        // if it is lhs we have to load it packetised when the packet size is > 1, because the output is coalesced. So
        // even if M is not accessed in a coalesced mode, we have to load packet_size number of m per thread.
        ncIndex = (!InputBlockProperties::is_rhs && InputBlockProperties::nc_stride == 1 && PacketSize != 1)
                      ? ncOffset + (ncId + 1) % PacketSize + ((ncId + 1) / PacketSize) * LocalThreadSizeNC
                      : (ncIndex + InputBlockProperties::nc_stride * LocalThreadSizeNC);
        private_ptr += InputBlockProperties::nc_stride;
      }
      // the previous for loop ( private_ptr += (ncId * nc_stride)) has already moved ptr with one WorkLoadPerThreadNC
      private_ptr += (InputBlockProperties::c_stride - 1) * WorkLoadPerThreadNC;
      cIndex += InputBlockProperties::c_stride;
    }
  }
  template <typename InputBlockProperties, StorageIndex TileSizeDimNC>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::pair<StorageIndex, StorageIndex> local_id_extract(
      const StorageIndex &linearLocalThreadId) {
    const StorageIndex localThreadNC =
        (InputBlockProperties::is_coalesced_layout)
            ? linearLocalThreadId % (TileSizeDimNC / InputBlockProperties::nc_stride)
            : linearLocalThreadId / (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    const StorageIndex localThreadC =
        (InputBlockProperties::is_coalesced_layout)
            ? linearLocalThreadId / (TileSizeDimNC / InputBlockProperties::nc_stride)
            : linearLocalThreadId % (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    return std::pair<StorageIndex, StorageIndex>(localThreadNC, localThreadC);
  }

  template <bool db = Properties::DoubleBuffer, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<db && ctp == contraction_type::local>::type
      sync_mem(const cl::sycl::nd_item<1> &, bool &db_offset) noexcept {
    db_offset = !db_offset;
  }

  template <bool db = Properties::DoubleBuffer, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<!db && ctp == contraction_type::local>::type
      sync_mem(const cl::sycl::nd_item<1> &itemID, bool &) noexcept {
    itemID.barrier(cl::sycl::access::fence_space::local_space);
  }

  template <contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<ctp == contraction_type::no_local>::type
      sync_mem(const cl::sycl::nd_item<1> &, bool &) noexcept {
    return;
  }

  template <bool need_sync, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<need_sync && ctp == contraction_type::no_local>::type
      sync_thread(const cl::sycl::nd_item<1> &
#ifdef EIGEN_SYCL_ARM_GPU_CACHE_OPTIMISATION
                      itemID
#endif
                  ) noexcept {
#ifdef EIGEN_SYCL_ARM_GPU_CACHE_OPTIMISATION
    itemID.barrier(cl::sycl::access::fence_spacce::local_space);
#else
    return;
#endif
  }
  template <bool need_sync, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<need_sync && ctp == contraction_type::local>::type
      sync_thread(const cl::sycl::nd_item<1> &itemID) {
    itemID.barrier(cl::sycl::access::fence_space::local_space);
  }
  template <bool need_sync>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!need_sync>::type sync_thread(
      const cl::sycl::nd_item<1> &) {
    return;
  }

  template <bool is_internal_block>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_tile_per_panel(const cl::sycl::nd_item<1> &itemID,
                                                                    ThreadProperties<StorageIndex> &thread_properties,
                                                                    TiledMemory &tiled_input_block,
                                                                    PacketReturnType *privateRes, bool &db_offset) {
    // Tiling the Rhs block from global to local memory
    extract_block<RHSBlockProperties, is_internal_block>(
        rhs, tiled_input_block.rhs_scratch_extract.ptr + (db_offset * Properties::TileSizeDimK * LSDR),
        tiled_input_block.rhs_extract_index,
        contraction_tp == contraction_type::local ? thread_properties.nGroupOffset : thread_properties.nGlobalOffset,
        thread_properties.kGroupOffset - thread_properties.kSize);

    sync_thread<contraction_tp == contraction_type::no_local>(itemID);

    // Tiling the Lhs block from global to local memory
    extract_block<LHSBlockProperties, is_internal_block>(
        lhs, tiled_input_block.lhs_scratch_extract.ptr + (db_offset * LSDL * Properties::TileSizeDimK),
        tiled_input_block.lhs_extract_index,
        contraction_tp == contraction_type::local ? thread_properties.mGroupOffset : thread_properties.mGlobalOffset,
        thread_properties.kGroupOffset - thread_properties.kSize);

    // itemID.barrier(cl::sycl::access::fence_space::local_space);
    sync_thread<contraction_tp == contraction_type::local>(itemID);
    // switch to compute mede
    StorageIndex lhs_offset = (db_offset * LSDL * Properties::TileSizeDimK);
    StorageIndex rhs_offset = (db_offset * Properties::TileSizeDimK * LSDR);
    // Loop over the values of a single tile
    for (StorageIndex k = 0; k < Properties::TileSizeDimK; k++) {
      compute_block_per_tile(tiled_input_block.lhs_scratch_ptr_compute + lhs_offset,
                             tiled_input_block.rhs_scratch_ptr_compute + rhs_offset, privateRes);
      lhs_offset += LSDL;
      rhs_offset += LSDR;
    }
    // computing the K index for the next tile
    thread_properties.kSize -= Properties::TileSizeDimK;
    sync_mem(itemID, db_offset);
  }

  // when local memory is available the following compute_panel will be enabled
  template <bool is_internal_block, typename OutPtr>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_panel(const cl::sycl::nd_item<1> &itemID,
                                                           ThreadProperties<StorageIndex> &thread_properties,
                                                           OutPtr out_ptr) {
    auto tiled_input_block = TiledMemory{thread_properties, scratch.get_pointer()};
    // Allocate register space
    PacketReturnType privateRes[Properties::WorkLoadPerThreadM * Properties::WorkLoadPerThreadN / PacketSize] = {
        PacketReturnType{0}};
    bool db_offset = 0;

    while (thread_properties.kSize >= Properties::TileSizeDimK) {
      compute_tile_per_panel<is_internal_block>(itemID, thread_properties, tiled_input_block, privateRes, db_offset);
    }
    if (thread_properties.kSize > 0) {
      compute_tile_per_panel<false>(itemID, thread_properties, tiled_input_block, privateRes, db_offset);
    }

    // Storing the final results in the output
    store<is_internal_block,
          contraction_tp == contraction_type::local ? static_cast<StorageIndex>(1) : RHSBlockProperties::nc_stride>(
        out_ptr + thread_properties.nGlobalOffset * triple_dim.M, privateRes, thread_properties.mGlobalOffset,
        thread_properties.nGlobalOffset);
  }
  // When local memory is available the following extract_block will be enabled
  template <typename InputBlockProperties, bool is_internal_block, typename Input, typename Local,
            contraction_type contract_tp = contraction_tp>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<contract_tp == contraction_type::local>::type
      extract_block(const Input &inpt, Local local_ptr, const std::pair<StorageIndex, StorageIndex>& local_index,
                    const StorageIndex &ncOffset, const StorageIndex cOffset) {
    EIGEN_CONSTEXPR StorageIndex TileSizeDimNC =
        InputBlockProperties::is_rhs ? Properties::TileSizeDimN : Properties::TileSizeDimM;
    EIGEN_CONSTEXPR StorageIndex LoadPerThread =
        InputBlockProperties::is_rhs ? Properties::LoadPerThreadRhs : Properties::LoadPerThreadLhs;
    EIGEN_CONSTEXPR StorageIndex LSD = InputBlockProperties::is_rhs ? LSDR : LSDL;
    static_assert(((LocalOffset % (TileSizeDimNC / InputBlockProperties::nc_stride) == 0) &&
                   (LocalOffset % (Properties::TileSizeDimK / InputBlockProperties::c_stride) == 0)),
                  " LocalOffset must be divisable by stride");
    const StorageIndex &NC = InputBlockProperties::is_rhs ? triple_dim.N : triple_dim.M;
    StorageIndex localThreadNC = local_index.first;
    StorageIndex localThreadC = local_index.second;
    auto chk_bound = [&](const StorageIndex &CIndex, const StorageIndex &NCIndex) EIGEN_DEVICE_FUNC {
      return ((CIndex + InputBlockProperties::c_stride - 1 < triple_dim.K) &&
              (NCIndex + InputBlockProperties::nc_stride - 1 < NC));
    };
    EIGEN_UNROLL_LOOP
    for (StorageIndex lPT = 0; lPT < LoadPerThread / InputBlockProperties::elements_per_access; lPT++) {
      const StorageIndex CIndex = cOffset + (InputBlockProperties::c_stride * localThreadC);
      const StorageIndex NCIndex = ncOffset + (InputBlockProperties::nc_stride * localThreadNC);
      const StorageIndex ld = InputBlockProperties::is_coalesced_layout ? NC : triple_dim.K;
      if (check_boundary<is_internal_block>(chk_bound(CIndex, NCIndex))) {
        auto val =
            read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                 InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, NCIndex, CIndex, ld);
        write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : LSD), data_source::local_mem>(
            val, local_ptr + (InputBlockProperties::nc_stride * localThreadNC) +
                     (InputBlockProperties::c_stride * localThreadC * LSD));
      } else {
        EIGEN_UNROLL_LOOP
        for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
          const StorageIndex nCInd = NCIndex + (InputBlockProperties::is_coalesced_layout ? i : 0);
          const StorageIndex cInd = CIndex + (InputBlockProperties::is_coalesced_layout ? 0 : i);
          OutScalar val =
              (nCInd < NC && cInd < triple_dim.K)
                  ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                        inpt, nCInd, cInd, ld)
                  : OutScalar(0);

          write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : LSD), data_source::local_mem>(
              val, local_ptr + (InputBlockProperties::nc_stride * localThreadNC) +
                       (InputBlockProperties::is_coalesced_layout ? i : 0) +
                       ((InputBlockProperties::c_stride * localThreadC +
                         (InputBlockProperties::is_coalesced_layout ? 0 : i)) *
                        LSD));
        }
      }
      localThreadNC += (InputBlockProperties::is_coalesced_layout)
                           ? LocalOffset % (TileSizeDimNC / InputBlockProperties::nc_stride)
                           : LocalOffset / (Properties::TileSizeDimK / InputBlockProperties::c_stride);
      localThreadC += (InputBlockProperties::is_coalesced_layout)
                          ? LocalOffset / (TileSizeDimNC / InputBlockProperties::nc_stride)
                          : LocalOffset % (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    }
  }
};

#ifndef EIGEN_SYCL_DISABLE_GEMV

/*!
 * \brief GeneralVectorTensor is a template class that provides Tensor -vector contraction operation, which is a special
 * case of Tensor Tensor contraction.
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 * (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam VectorMapper: determines the tensor contraction mapper for the vector input (can be lhs or rhs)
 *
 * \tparam TensorMapper: determines the tensor contraction mapper for the tensor input (can be lhs or rhs)
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Properties: determines the Contraction Panel properties
 *
 * \tparam KFactor: determines the number of elements in K dimension in a Tile
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \tparam is_lhs_vec: determines whether lhs is a vector or rhs is a vector
 *
 * \tparam IsFinal: determine if this is the final kernel. If so, the result will be written in a final output.
 * Otherwise, the result of contraction will be written iin a temporary buffer.
 *
 * \param scratch: determines the local memory containing the vector block for each work-group
 *
 * \param vec: determines the vector input (tensor mapper)
 *
 * \param mat: determines the tensor input (tensor mapper)
 *
 * \param out_res: determines the output vector containing the contraction result
 *
 * \param nonContractGroupSize: a logical number determining the number of work-group for non-contracting dimension
 *
 * \param nonContractDim: determines the size of non contracting dimension for the flattened tensor
 *
 * \param contractDim: determines the size of non contracting dimension for the flattened tensor
 *
 */
template <typename OutScalar, typename OutAccessor, typename VectorMapper, typename TensorMapper, typename StorageIndex,
          typename Properties, StorageIndex KFactor, bool Vectorizable, bool is_lhs_vec, bool IsFinal>
struct GeneralVectorTensor {
  typedef typename Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketReturnType
      PacketReturnType;
  static EIGEN_CONSTEXPR int PacketSize =
      Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketSize;
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;

  static EIGEN_CONSTEXPR StorageIndex OutScratchOffset =
      KFactor * Properties::LocalThreadSizeC * Properties::LocalThreadSizeNC;

  // Since the access layout for a vector can always be coalesced, when LHS is a vector, we pass false and false to make
  // sure that the !^ is true When RHS is a vector, we pass true and true to make sure that the !^ is true.
  typedef BlockProperties<is_lhs_vec ? false : true, is_lhs_vec ? false : true, Vectorizable, PacketReturnType>
      VecBlockProperties;

  Scratch scratch;
  const VectorMapper vec;
  const TensorMapper mat;
  OutAccessor out_res;
  const StorageIndex nonContractGroupSize;
  const StorageIndex nonContractDim;
  const StorageIndex contractDim;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE GeneralVectorTensor(Scratch scratch_, const VectorMapper vec_,
                                                            const TensorMapper mat_, OutAccessor out_res_,
                                                            const StorageIndex nonContractGroupSize_,
                                                            const StorageIndex nonContractDim_,
                                                            const StorageIndex contractDim_)
      : scratch(scratch_),
        vec(vec_),
        mat(mat_),
        out_res(out_res_),
        nonContractGroupSize(nonContractGroupSize_),
        nonContractDim(nonContractDim_),
        contractDim(contractDim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto scratch_ptr = scratch.get_pointer();
    const StorageIndex linearLocalThreadId = itemID.get_local_id(0);
    StorageIndex nonContractId = is_lhs_vec ? linearLocalThreadId / Properties::LocalThreadSizeC
                                            : linearLocalThreadId % Properties::LocalThreadSizeNC;
    StorageIndex contractId = is_lhs_vec ? linearLocalThreadId % Properties::LocalThreadSizeC
                                         : linearLocalThreadId / Properties::LocalThreadSizeNC;
    const StorageIndex cGroupSize = itemID.get_group_range(0) / nonContractGroupSize;
    const StorageIndex nonContractGroupId =
        is_lhs_vec ? itemID.get_group(0) / cGroupSize : itemID.get_group(0) % nonContractGroupSize;
    const StorageIndex contractGroupId =
        is_lhs_vec ? itemID.get_group(0) % cGroupSize : itemID.get_group(0) / nonContractGroupSize;
    auto out_ptr = out_res.get_pointer() + (IsFinal ? 0 : contractGroupId * nonContractDim);

    const StorageIndex nonContractGroupOffset = nonContractGroupId * Properties::TileSizeDimNC;
    const StorageIndex contractGroupOffset = contractGroupId * Properties::TileSizeDimC;
    auto outScratchIndex = nonContractId + contractId * Properties::LocalThreadSizeNC;
    const StorageIndex globalNonContractDimOffset = nonContractGroupOffset + nonContractId;
    const StorageIndex globalContractDimOffset = contractGroupOffset + contractId;
    auto local_output = scratch_ptr + OutScratchOffset;
    const bool is_internal = nonContractDim - nonContractGroupOffset >= Properties::TileSizeDimNC &&
                             contractDim - contractGroupOffset >= Properties::TileSizeDimC;
    is_internal
        ? compute_panel<true>(itemID, vec, mat, local_output, out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
                              scratch_ptr, contractGroupOffset,
#endif
                              nonContractGroupOffset, linearLocalThreadId, contractDim, nonContractDim, contractId,
                              nonContractId, globalContractDimOffset, globalNonContractDimOffset, outScratchIndex)
        : compute_panel<false>(itemID, vec, mat, local_output, out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
                               scratch_ptr, contractGroupOffset,
#endif
                               nonContractGroupOffset, linearLocalThreadId, contractDim, nonContractDim, contractId,
                               nonContractId, globalContractDimOffset, globalNonContractDimOffset, outScratchIndex);
  }
  template <bool is_internal_block, typename OutPtr>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_panel(
      const cl::sycl::nd_item<1> &itemID, const VectorMapper &vec, const TensorMapper &mat, OutScalar *local_output,
      OutPtr out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      OutScalar *scratch_ptr, const StorageIndex contractGroupOffset,
#endif
      const StorageIndex nonContractGroupOffset, const StorageIndex linearLocalThreadId, StorageIndex contractDim,
      StorageIndex nonContractDim, StorageIndex contractId, StorageIndex nonContractId,
      StorageIndex globalContractDimOffset, StorageIndex globalNonContractDimOffset, StorageIndex outScratchIndex) {
    OutScalar outScalar[Properties::WorkLoadPerThreadNC] = {OutScalar(0)};
    // Reading the vector
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
    const StorageIndex vectorOffset = contractGroupOffset + linearLocalThreadId;
    extract_block<VecBlockProperties, is_internal_block, KFactor,
                  Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC>(vec, scratch_ptr, linearLocalThreadId,
                                                                                vectorOffset, contractDim);

    itemID.barrier(cl::sycl::access::fence_space::local_space);
    auto in_scratch_ptr = scratch_ptr + contractId;
#endif

    StorageIndex privateOffsetC = 0;
    EIGEN_UNROLL_LOOP
    for (StorageIndex i = 0; i < Properties::WorkLoadPerThreadC; i++) {
      StorageIndex privateOffsetNC = 0;
      bool contract_conds = ((globalContractDimOffset + privateOffsetC) < contractDim);
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      auto vecScalar = *in_scratch_ptr;
#else
      auto vecScalar = (check_boundary<is_internal_block>(contract_conds))
                           ? vec(is_lhs_vec ? StorageIndex(0) : globalContractDimOffset + privateOffsetC,
                                 is_lhs_vec ? globalContractDimOffset + privateOffsetC : StorageIndex(0))
                           : OutScalar(0);
#endif
      EIGEN_UNROLL_LOOP
      for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
        auto matScalar = (check_boundary<is_internal_block>(
                             contract_conds && ((globalNonContractDimOffset + privateOffsetNC) < nonContractDim)))
                             ? mat(is_lhs_vec ? globalContractDimOffset + privateOffsetC
                                              : globalNonContractDimOffset + privateOffsetNC,
                                   is_lhs_vec ? globalNonContractDimOffset + privateOffsetNC
                                              : globalContractDimOffset + privateOffsetC)
                             : OutScalar(0);

        outScalar[j] = cl::sycl::mad(matScalar, vecScalar, outScalar[j]);
        privateOffsetNC += Properties::LocalThreadSizeNC;
      }
      privateOffsetC += Properties::LocalThreadSizeC;
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      in_scratch_ptr += Properties::LocalThreadSizeC;
#endif
    }

    auto out_scratch_ptr = local_output + outScratchIndex;
    // Each block of 16*16 element in shared memory should reduce to 16*1
    EIGEN_UNROLL_LOOP
    for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
      *out_scratch_ptr = outScalar[j];

      out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
    }
    if (is_lhs_vec) {
      nonContractId = linearLocalThreadId % Properties::LocalThreadSizeNC;
      contractId = linearLocalThreadId / Properties::LocalThreadSizeNC;
      outScratchIndex = nonContractId + contractId * Properties::LocalThreadSizeNC;
    }

    out_scratch_ptr = local_output + outScratchIndex;
    EIGEN_UNROLL_LOOP
    for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
      EIGEN_UNROLL_LOOP
      for (StorageIndex offset = Properties::LocalThreadSizeC >> 1; offset > 0; offset >>= 1) {
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (contractId < offset) {
          StorageIndex myNeigbourId = (Properties::LocalThreadSizeNC * offset);
          *out_scratch_ptr += out_scratch_ptr[myNeigbourId];
        }
      }
      // moving to next 16 by 16 block
      out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
    }

    if (contractId == 0) {
      out_scratch_ptr = local_output + nonContractId;
      StorageIndex global_final_offset = nonContractGroupOffset + nonContractId;
      out_ptr += global_final_offset;
      EIGEN_UNROLL_LOOP
      for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
        if (check_boundary<is_internal_block>(global_final_offset < nonContractDim)) {
          auto res = *out_scratch_ptr;

          *out_ptr = res;
          out_ptr += Properties::LocalThreadSizeNC;
        }
        // moving to next 16 by 16 block to ge the next 16 reduced elements
        out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
        if (!(is_internal_block)) global_final_offset += Properties::LocalThreadSizeNC;
      }
    }
  }

  template <typename InputBlockProperties, bool is_internal_block, int CFactor, int GroupSize, typename Input,
            typename Local>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void extract_block(const Input &inpt, Local *local_ptr,
                                                                  const StorageIndex &linearLocalThreadId,
                                                                  const StorageIndex &cOffset, const StorageIndex &C) {
    local_ptr += InputBlockProperties::c_stride * linearLocalThreadId;
    StorageIndex cIndex = cOffset;
    for (StorageIndex cId = 0; cId < CFactor / InputBlockProperties::c_stride; cId++) {
      if (check_boundary<is_internal_block>(cIndex + InputBlockProperties::c_stride - 1 < C)) {
        auto val = read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                        InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, StorageIndex(0),
                                                                                              cIndex, StorageIndex(1));
        write<StorageIndex, 1, data_source::local_mem>(val, local_ptr);
      } else {
        EIGEN_UNROLL_LOOP
        for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
          OutScalar val =
              (cIndex + i < C)
                  ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                        inpt, StorageIndex(0), cIndex + i, StorageIndex(1))
                  : OutScalar(0);
          write<StorageIndex, 1, data_source::local_mem>(val, local_ptr + i);
        }
      }
      local_ptr += InputBlockProperties::c_stride * GroupSize;
      cIndex += InputBlockProperties::c_stride * GroupSize;
    }
  }
};
#endif

#ifndef EIGEN_SYCL_DISABLE_SCALAR

/*!
 * \brief GeneralScalarContraction is a template class that provides the scalar value of Tensor -Tensor contraction
 * operation, when all the dimensions are contracting dimensions. This Kernel reduces two tensors to an scalar
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam LhsScalar: determines the left-hand-side scalar type
 *
 * \tparam RhsScalar: determines the right-hand-side scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 * (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam LhsMapper: determines the tensor contraction mapper type for left-hand-side matrix
 *
 * \tparam RhsMapper: determines the tensor contraction mapper type for right-hand-side matrix
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \param scratch: local memory containing tiles of LHS and RHS tensors for each work-group
 *
 * \param lhs: determines the left-hand-side flattened tensor (tensor mapper)
 *
 * \param rhs: determines the right-hand-side flattened tensor (tensor mapper)
 *
 * \param out_res: determines the output tensor containing the contraction result
 *
 * \param rng: determins the total input data size
 */
template <typename OutScalar, typename LhsScalar, typename RhsScalar, typename OutAccessor, typename LhsMapper,
          typename RhsMapper, typename StorageIndex, bool Vectorizable>
struct GeneralScalarContraction {
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;
  Scratch scratch;
  const LhsMapper lhs;
  const RhsMapper rhs;
  OutAccessor out_res;
  const StorageIndex rng;

  EIGEN_DEVICE_FUNC
  GeneralScalarContraction(Scratch scratch_, const LhsMapper lhs_, const RhsMapper rhs_, OutAccessor out_res_,
                           const StorageIndex rng_)
      : scratch(scratch_), lhs(lhs_), rhs(rhs_), out_res(out_res_), rng(rng_) {}

  EIGEN_DEVICE_FUNC void operator()(cl::sycl::nd_item<1> itemID) {
    auto out_ptr = out_res.get_pointer();
    auto scratch_ptr = scratch.get_pointer().get();

    StorageIndex globalid = itemID.get_global_id(0);
    StorageIndex localid = itemID.get_local_id(0);
    OutScalar accumulator = OutScalar(0);
    for (StorageIndex i = globalid; i < rng; i += itemID.get_global_range(0)) {
      accumulator = cl::sycl::mad(lhs(0, i), rhs(i, 0), accumulator);
    }
    auto out_scratch_ptr = scratch_ptr + localid;
    *out_scratch_ptr = accumulator;
    for (StorageIndex offset = itemID.get_local_range(0) >> 1; offset > 0; offset >>= 1) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        *out_scratch_ptr = (accumulator += out_scratch_ptr[offset]);
      }
    }
    if (localid == 0) {
      out_ptr[itemID.get_group(0)] = accumulator;
    }
  }
};
#endif

}  // namespace internal
}  // namespace TensorSycl

template <typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>,
                       Eigen::SyclDevice>
    : public TensorContractionEvaluatorBase<TensorEvaluator<
          const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Eigen::SyclDevice>> {
  static_assert(std::is_same<OutputKernelType, const NoOpOutputKernel>::value,
                "SYCL tensor contraction does not support output kernels.");

  typedef Eigen::SyclDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;
  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index StorageIndex;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Base::Storage Storage;
  typedef typename Base::EvaluatorPointerType EvaluatorPointerType;
  struct TripleDim {
    const StorageIndex M;
    const StorageIndex N;
    const StorageIndex K;
    TripleDim(const StorageIndex M_, const StorageIndex N_, const StorageIndex K_) : M(M_), N(N_), K(K_) {}
  };
  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
  };

  static EIGEN_CONSTEXPR int LDims = Base::LDims;
  static EIGEN_CONSTEXPR int RDims = Base::RDims;
  static EIGEN_CONSTEXPR int ContractDims = Base::ContractDims;

  typedef array<StorageIndex, LDims> left_dim_mapper_t;
  typedef array<StorageIndex, RDims> right_dim_mapper_t;

  typedef array<StorageIndex, ContractDims> contract_t;
  typedef array<StorageIndex, LDims - ContractDims> left_nocontract_t;
  typedef array<StorageIndex, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<StorageIndex, NumDims> Dimensions;

  typedef TensorEvaluator<typename Base::EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<typename Base::EvalRightArgType, Device> RightEvaluator;
  typedef typename Eigen::internal::remove_const<typename LeftEvaluator::CoeffReturnType>::type LhsScalar;
  typedef typename Eigen::internal::remove_const<typename RightEvaluator::CoeffReturnType>::type RhsScalar;

  typedef typename LeftEvaluator::Dimensions LeftDimensions;
  typedef typename RightEvaluator::Dimensions RightDimensions;

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered>
  struct input_mapper_propertis {
    static EIGEN_CONSTEXPR bool is_lhs_matrix = (LDims == 2 && ContractDims == 1) || lhs_inner_dim_contiguous;
    static EIGEN_CONSTEXPR bool is_rhs_matrix =
        (RDims == 2 && ContractDims == 1) || (rhs_inner_dim_contiguous && !rhs_inner_dim_reordered);
  };

  TensorEvaluator(const XprType &op, const Device &device) : Base(op, device) {}

  // We need to redefine this method to make nvcc happy
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(typename Base::EvaluatorPointerType data) {
    this->m_leftImpl.evalSubExprsIfNeeded(NULL);
    this->m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (!data) {
      this->m_result = this->m_device.get(
          static_cast<Scalar *>(this->m_device.allocate_temp(this->dimensions().TotalSize() * sizeof(Scalar))));
      data = this->m_result;
    }
    evalToSycl(data);
    return (this->m_result != NULL);
  }
  const Eigen::SyclDevice &device() const { return this->m_device; }
  void evalToSycl(typename Base::EvaluatorPointerType buffer) const {
    if (this->m_lhs_inner_dim_contiguous) {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, true, true, Unaligned>(buffer);
        } else {
          evalTyped<true, true, false, Unaligned>(buffer);
        }
      } else {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, false, true, Unaligned>(buffer);
        } else {
          evalTyped<true, false, false, Unaligned>(buffer);
        }
      }
    } else {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, true, true, Unaligned>(buffer);
        } else {
          evalTyped<false, true, false, Unaligned>(buffer);
        }
      } else {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, false, true, Unaligned>(buffer);
        } else {
          evalTyped<false, false, false, Unaligned>(buffer);
        }
      }
    }
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  void evalTyped(typename Base::EvaluatorPointerType buffer) const {
    const auto triple_dim = TripleDim{this->m_i_size, this->m_j_size, this->m_k_size};
    typedef internal::TensorContractionInputMapper<
        LhsScalar, StorageIndex, internal::Lhs, LeftEvaluator, left_nocontract_t, contract_t,
        PacketType<CoeffReturnType, Device>::size, lhs_inner_dim_contiguous, false, Unaligned, MakeSYCLPointer>
        LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, StorageIndex, internal::Rhs, RightEvaluator,
                                                   right_nocontract_t, contract_t,
                                                   PacketType<CoeffReturnType, Device>::size, rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned, MakeSYCLPointer>
        RhsMapper;

    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

#ifndef EIGEN_SYCL_DISABLE_SCALAR
    if (triple_dim.M == 1 && triple_dim.N == 1) {
      launchSC(buffer, lhs, rhs, triple_dim.K);
    } else
#endif
#ifndef EIGEN_SYCL_DISABLE_GEMV
        if (triple_dim.M != 1 && triple_dim.N == 1) {
      LaunchVT<false>(buffer, rhs, lhs, triple_dim.M, triple_dim.K);
    } else if (triple_dim.M == 1 && triple_dim.N != 1) {
      LaunchVT<true>(buffer, lhs, rhs, triple_dim.N, triple_dim.K);
    } else  // This is equivalent of if (m!=1 && n!=1)
#endif
    {
      typedef input_mapper_propertis<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous, rhs_inner_dim_reordered>
          inpt_mapper_properties;
#ifndef EIGEN_SYCL_DISABLE_SKINNY
      bool skinny = false;
      auto platform_name = this->device().getPlatformName();
      // This is based on empirical calculation for AMD r9-nano and Fiji
      if (platform_name.find("AMD") == 0) {
        skinny = (triple_dim.M < triple_dim.K || triple_dim.N < triple_dim.K) &&
                 ((triple_dim.M < 1024 && triple_dim.N < 1024) ||
                  (uint64_t(triple_dim.M * triple_dim.N) < uint64_t(triple_dim.K)));
      } else {
        skinny = (((std::max(triple_dim.K, triple_dim.N) / std::min(triple_dim.K, triple_dim.N)) > 100) ||
                  ((std::max(triple_dim.K, triple_dim.M) / std::min(triple_dim.K, triple_dim.M)) > 100) ||
                  ((std::max(triple_dim.N, triple_dim.M) / std::min(triple_dim.N, triple_dim.M)) > 100));
      }
      if (skinny)
        adjustTT<true, inpt_mapper_properties>(buffer, lhs, rhs, triple_dim);
      else
#endif  // EIGEN_SYCL_DISABLE_SKINNY
        adjustTT<false, inpt_mapper_properties>(buffer, lhs, rhs, triple_dim);
    }
  }

  template <bool skinny, typename input_mapper_properties, typename LhsMapper, typename RhsMapper>
  void EIGEN_ALWAYS_INLINE adjustTT(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                                    const TripleDim &triple_dim) const {
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
    if (device().has_local_memory()) {
      typedef TensorSycl::internal::TTPanelSize<CoeffReturnType, StorageIndex, 4, 4, 16> PanelParameters;
      launchTT<TensorSycl::internal::contraction_type::local, skinny, input_mapper_properties, PanelParameters>(
          buffer, lhs, rhs, triple_dim);
    }
#endif
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF
    if (!(device().has_local_memory())) {
      typedef TensorSycl::internal::TTPanelSize<CoeffReturnType, StorageIndex, 4, 4, 4> PanelParameters;
      launchTT<TensorSycl::internal::contraction_type::no_local, skinny, input_mapper_properties, PanelParameters>(
          buffer, lhs, rhs, triple_dim);
    }
#endif
  }

  template <TensorSycl::internal::contraction_type ct, bool skinny, typename input_mapper_properties,
            typename Properties, typename LhsMapper, typename RhsMapper>
  void launchTT(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                const TripleDim &triple_dim) const {
    const StorageIndex roundUpM = Eigen::TensorSycl::internal::roundUp(triple_dim.M, Properties::TileSizeDimM);
    const StorageIndex roundUpN = Eigen::TensorSycl::internal::roundUp(triple_dim.N, Properties::TileSizeDimN);
    const StorageIndex groupSizeM = roundUpM / Properties::TileSizeDimM;
    const StorageIndex groupSizeN = roundUpN / Properties::TileSizeDimN;

    const StorageIndex roundUpK = Eigen::TensorSycl::internal::roundUp(triple_dim.K, Properties::TileSizeDimK);
    StorageIndex totalTilesK = roundUpK / Properties::TileSizeDimK;
    StorageIndex groupSizeK =
        skinny
            ? std::max(std::min(totalTilesK,
                                (StorageIndex)(device().getPowerOfTwo(device().getNumSyclMultiProcessors(), true) * 4) /
                                    (groupSizeM * groupSizeN)),
                       StorageIndex(1))
            : StorageIndex(1);

    const StorageIndex numTilesPerGroup = Eigen::TensorSycl::internal::roundUp(totalTilesK, groupSizeK) / groupSizeK;

    const StorageIndex totalGroupSize = groupSizeM * groupSizeN * groupSizeK;

    const StorageIndex localRange = Properties::LocalThreadSizeM * Properties::LocalThreadSizeN;
    const StorageIndex globalRange = totalGroupSize * localRange;

    const StorageIndex scratchSize = (ct == TensorSycl::internal::contraction_type::local)
                                         ? ((Properties::DoubleBuffer + 1) *
                                            (Properties::TileSizeDimM + Properties::BC) * (Properties::TileSizeDimK)) +
                                               ((Properties::DoubleBuffer + 1) * (Properties::TileSizeDimK) *
                                                (Properties::TileSizeDimN + Properties::BC))
                                         : StorageIndex(1);

    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (groupSizeK == 1) {
      typedef TensorSycl::internal::TensorContractionKernel<CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType,
                                                            LhsMapper, RhsMapper, StorageIndex, Properties, TripleDim,
                                                            PacketAccess, input_mapper_properties, true, ct>
          ContractKernelName;
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          lhs, rhs, buffer, thread_range, scratchSize, groupSizeM, groupSizeN, numTilesPerGroup, triple_dim);
    } else {
      typedef TensorSycl::internal::TensorContractionKernel<CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType,
                                                            LhsMapper, RhsMapper, StorageIndex, Properties, TripleDim,
                                                            PacketAccess, input_mapper_properties, false, ct>
          ContractKernelName;
      CoeffReturnType *temp_pointer = static_cast<CoeffReturnType *>(
          device().allocate_temp(triple_dim.M * triple_dim.N * groupSizeK * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);

      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          lhs, rhs, tmp_global_accessor, thread_range, scratchSize, groupSizeM, groupSizeN, numTilesPerGroup,
          triple_dim);

      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      auto op = Op();
      typedef TensorSycl::internal::SecondStepPartialReduction<CoeffReturnType, StorageIndex, EvaluatorPointerType,
                                                               EvaluatorPointerType, Op>
          ReductionKernel;

      device().template unary_kernel_launcher<CoeffReturnType, ReductionKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(StorageIndex(
                                    Eigen::TensorSycl::internal::roundUp(triple_dim.M * triple_dim.N, localRange))),
                                cl::sycl::range<1>(localRange)),
          StorageIndex(1), op, StorageIndex(triple_dim.M * triple_dim.N), groupSizeK);

      device().deallocate_temp(temp_pointer);
    }
  }

#ifndef EIGEN_SYCL_DISABLE_GEMV
  template <bool is_lhs_vec, typename VectorMapper, typename TensorMapper, typename StorageIndex>
  void EIGEN_ALWAYS_INLINE LaunchVT(EvaluatorPointerType buffer, const VectorMapper &vec, const TensorMapper &mat,
                                    StorageIndex NC, StorageIndex C) const {
    const StorageIndex nonContractDim = NC;
    EIGEN_CONSTEXPR StorageIndex NCFactor = 1;
    EIGEN_CONSTEXPR StorageIndex CFactor = 1;
    EIGEN_CONSTEXPR StorageIndex NCWindow = 16;
    typedef Eigen::TensorSycl::internal::TVPanelSize<CoeffReturnType, StorageIndex, NCWindow, CFactor, NCFactor>
        Properties;
    const StorageIndex roundUpC = Eigen::TensorSycl::internal::roundUp(C, Properties::TileSizeDimC);
    const StorageIndex cNumGroups = roundUpC / (Properties::LocalThreadSizeC * Properties::WorkLoadPerThreadC);
    const StorageIndex roundUpNC = Eigen::TensorSycl::internal::roundUp(nonContractDim, Properties::TileSizeDimNC);
    const StorageIndex nCNumGroups = roundUpNC / (Properties::LocalThreadSizeNC * Properties::WorkLoadPerThreadNC);
    const StorageIndex globalRange =
        (roundUpNC / (Properties::WorkLoadPerThreadNC)) * (roundUpC / (Properties::WorkLoadPerThreadC));
    const StorageIndex localRange = Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC;
    const StorageIndex scratchSize =
        (Properties::WorkLoadPerThreadNC + CFactor) * Properties::LocalThreadSizeC * Properties::LocalThreadSizeNC;
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (cNumGroups > 1) {
      typedef Eigen::TensorSycl::internal::GeneralVectorTensor<CoeffReturnType, EvaluatorPointerType, VectorMapper,
                                                               TensorMapper, StorageIndex, Properties, CFactor, false,
                                                               is_lhs_vec, false>
          ContractKernelName;
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(device().allocate_temp(nonContractDim * cNumGroups * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);

      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          vec, mat, tmp_global_accessor, thread_range, scratchSize, nCNumGroups, nonContractDim, C);

      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      typedef TensorSycl::internal::SecondStepPartialReduction<CoeffReturnType, StorageIndex, EvaluatorPointerType,
                                                               EvaluatorPointerType, Op>
          ReductionKernel;

      device().template unary_kernel_launcher<CoeffReturnType, ReductionKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(Eigen::TensorSycl::internal::roundUp(nonContractDim, localRange)),
                                cl::sycl::range<1>(localRange)),
          StorageIndex(1), Op(), nonContractDim, cNumGroups);

      device().deallocate_temp(temp_pointer);
    } else {
      typedef Eigen::TensorSycl::internal::GeneralVectorTensor<CoeffReturnType, EvaluatorPointerType, VectorMapper,
                                                               TensorMapper, StorageIndex, Properties, CFactor, false,
                                                               is_lhs_vec, true>
          ContractKernelName;
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          vec, mat, buffer, thread_range, scratchSize, nCNumGroups, nonContractDim, C);
    }
  }
#endif

#ifndef EIGEN_SYCL_DISABLE_SCALAR
  template <typename LhsMapper, typename RhsMapper>
  EIGEN_ALWAYS_INLINE void launchSC(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                                    StorageIndex K) const {
    EIGEN_STATIC_ASSERT(!((EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1) &
                          (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 - 1)),
                        "The Local thread size must be a power of 2 for the reduction "
                        "operation");
    EIGEN_CONSTEXPR StorageIndex local_range = EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1;

    // Here we force the code not to be more than 2-step reduction: Our empirical research shows that if each thread
    // reduces at least 512 elementss individually, we get better performance.
    const StorageIndex num_work_group = ((K + (512 * local_range - 1)) / (512 * local_range) > 1 ? local_range : 1);
    const StorageIndex global_range = num_work_group * local_range;

    typedef Eigen::TensorSycl::internal::GeneralScalarContraction<
        CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType, LhsMapper, RhsMapper, StorageIndex, false>
        ContractKernelName;
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
    if (num_work_group > 1) {
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(device().allocate_temp(num_work_group * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(lhs, rhs, tmp_global_accessor,
                                                                                    thread_range, local_range, K);
      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      typedef TensorSycl::internal::SecondStepFullReducer<CoeffReturnType, Op, EvaluatorPointerType,
                                                          EvaluatorPointerType, StorageIndex, local_range>
          GenericRKernel;
      device().template unary_kernel_launcher<CoeffReturnType, GenericRKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(local_range), cl::sycl::range<1>(local_range)), local_range, Op());

      device().deallocate_temp(temp_pointer);
    } else {
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(lhs, rhs, buffer, thread_range,
                                                                                    local_range, K);
    }
  }
#endif

  EIGEN_STRONG_INLINE void cleanup() {
    this->m_leftImpl.cleanup();
    this->m_rightImpl.cleanup();

    if (this->m_result) {
      this->m_device.deallocate_temp(this->m_result);
      this->m_result = NULL;
    }
  }
  // The placeholder accessors must bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    this->m_leftImpl.bind(cgh);
    this->m_rightImpl.bind(cgh);
    this->m_result.bind(cgh);
  }
};
}  // namespace Eigen
#endif  // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H

// evaluator for thread pool device
#ifdef EIGEN_USE_THREADS

namespace Eigen {

template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, ThreadPoolDevice> :
    public TensorContractionEvaluatorBase<TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, ThreadPoolDevice> > {

  typedef ThreadPoolDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, LDims> left_dim_mapper_t;
  typedef array<Index, RDims> right_dim_mapper_t;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<Index, NumDims> Dimensions;

  // typedefs needed in evalTo
  typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
  typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;
  typedef typename internal::gebp_traits<LhsScalar, RhsScalar> Traits;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device) {}

  template <int Alignment>
  void evalProduct(Scalar* buffer) const {
    evalProductImpl<NoCallback, Alignment>(buffer, NoCallback());
  }

  template <typename EvalToCallback, int Alignment>
  void evalProductAsync(Scalar* buffer, EvalToCallback done) const {
    evalProductImpl<EvalToCallback, Alignment>(buffer, std::move(done));
  }

  template <typename DoneCallback, int Alignment>
  void evalProductImpl(Scalar* buffer, DoneCallback done) const {
    // This function computes a lot of heuristics in multiple steps, and it
    // also has multiple exit points. To keep it sane, readable and all in one
    // place, sync/async execution decision is made at runtime at the very end.
    //
    // (1) In sync mode we allocate Context on the stack, submit computations
    //     to the device thread pool, and block on a barrier until it is
    //     completed.
    //
    // (2) In async mode we allocate Context on the heap, and after all tasks
    //     are finished, we call provided the done callback, and delete a
    //     context from the heap.
    //
    // (*) EvalParallelContext & EvalShardedByInnerDimContext owns all the state
    // and temporary buffers, requried for executing the tensor contraction.
    // They are responsible for cleaning it up after contraction is done.
    static const bool IsEvalInSyncMode =
        std::is_same<DoneCallback, NoCallback>::value;

    const Index m = this->m_i_size;
    const Index n = this->m_j_size;
    const Index k = this->m_k_size;
    if (m == 0 || n == 0 || k == 0) return;

    // Compute a set of algorithm parameters:
    // - kernel block sizes (bm, bn, bk)
    // - task grain sizes (number of kernels executed per task: gm, gn)
    // - number of threads
    // - sharding by row/column
    // - parallel packing or first lhs then rhs
    // and some derived parameters:
    // - number of tasks (nm, nn, nk)
    // - number of kernels (nm0, nn0)
    // Unfortunately, all these parameters are tightly interdependent.
    // So in some cases we first compute approximate values, then compute other
    // values based on these approximations and then refine the approximations.

    // There are lots of heuristics here. There is some reasoning behind them,
    // but ultimately they are just tuned on contraction benchmarks for
    // different input configurations, thread counts and instruction sets.
    // So feel free to question any of them.

    // Compute whether we want to shard by row or by column.
    // This is a first approximation, it will be refined later. Since we don't
    // know number of threads yet we use 2, because what's we are most
    // interested in at this point is whether it makes sense to use
    // parallelization at all or not.
    bool shard_by_col = shardByCol(m, n, 2);

    // First approximation of kernel blocking sizes.
    // Again, we don't know number of threads yet, so we use 2.
    Index bm, bn, bk;
    if (shard_by_col) {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByCol>
          blocking(k, m, n, 2);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    } else {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByRow>
          blocking(k, m, n, 2);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    }

    // Compute optimal number of threads.
    // Note: we use bk instead of k here because we are interested in amount of
    // _parallelizable_ computations, and computations are not parallelizable
    // across k dimension.
    const TensorOpCost cost =
        contractionCost(m, n, bm, bn, bk, shard_by_col, false);
    int num_threads = TensorCostModel<ThreadPoolDevice>::numThreads(
        static_cast<double>(n) * m, cost, this->m_device.numThreads());
    int num_threads_by_k = numThreadsInnerDim(m, n, k);
    if (shardByInnerDim(m, n, k, num_threads, num_threads_by_k)) {
      // We are in the scenario where it is more effective to shard by the
      // inner dimension.
      if (IsEvalInSyncMode) {
        EvalShardedByInnerDimContext<DoneCallback> ctx(
            this, num_threads_by_k, buffer, m, n, k, std::move(done));
        ctx.template run<Alignment>();
      } else {
        auto* ctx = new EvalShardedByInnerDimContext<DoneCallback>(
            this, num_threads_by_k, buffer, m, n, k, std::move(done));
        ctx->template runAsync<Alignment>();
      }

      return;
    }

    // TODO(dvyukov): this is a stop-gap to prevent regressions while the cost
    // model is not tuned. Remove this when the cost model is tuned.
    if (n == 1) num_threads = 1;

    if (num_threads == 1) {
      TENSOR_CONTRACTION_DISPATCH(this->template evalProductSequential,
                                  Unaligned, (buffer));
      if (!IsEvalInSyncMode) done();
      return;
    }

    // Now that we know number of threads, recalculate sharding and blocking.
    shard_by_col = shardByCol(m, n, num_threads);
    if (shard_by_col) {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByCol>
          blocking(k, m, n, num_threads);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    } else {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByRow>
          blocking(k, m, n, num_threads);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    }

    // Number of kernels for each dimension.
    Index nm0 = divup(m, bm);
    Index nn0 = divup(n, bn);
    Index nk = divup(k, bk);

    // Calculate task grain size (number of kernels executed per task).
    // This task size coarsening serves two purposes:
    // 1. It reduces per-task overheads including synchronization overheads.
    // 2. It allows to use caches better (reuse the same packed rhs in several
    // consecutive kernels).
    Index gm = 1;
    Index gn = 1;
    // If we are sharding by column, then we prefer to reduce rows first.
    if (shard_by_col) {
      gm = coarsenM(m, n, bm, bn, bk, gn, num_threads, shard_by_col);
      gn = coarsenN(m, n, bm, bn, bk, gm, num_threads, shard_by_col);
    } else {
      gn = coarsenN(m, n, bm, bn, bk, gm, num_threads, shard_by_col);
      gm = coarsenM(m, n, bm, bn, bk, gn, num_threads, shard_by_col);
    }
    // Number of tasks in each dimension.
    Index nm = divup(nm0, gm);
    Index nn = divup(nn0, gn);

    // If there is enough concurrency in the sharding dimension, we choose not
    // to paralellize by the other dimension, and execute all kernels in sync
    // mode. This reduces parallelism from the nm x nn down to nn
    // (shard_by_col==true) or nm (shard_by_col==false).
    const Index sharding_dim_tasks = shard_by_col ? nn : nm;
    const int num_worker_threads = this->m_device.numThreadsInPool();

    // With small number of threads we want to make sure that we do not reduce
    // parallelism too much. With large number of threads we trade maximum
    // parallelism for better memory locality.
    const float oversharding_factor =
        num_worker_threads <= 4  ? 8.0 :
        num_worker_threads <= 8  ? 4.0 :
        num_worker_threads <= 16 ? 2.0 :
        num_worker_threads <= 32 ? 1.0 :
        num_worker_threads <= 64 ? 0.8 : /* num_worker_threads > 64 */ 0.6;

    const bool parallelize_by_sharding_dim_only =
        sharding_dim_tasks >= oversharding_factor * num_worker_threads;

    // Last by not least, decide whether we want to issue both lhs and rhs
    // packing in parallel; or issue lhs packing first, and then issue rhs
    // packing when lhs packing completes (for !shard_by_col lhs and rhs are
    // swapped). Parallel packing allows more parallelism (for both packing and
    // kernels), while sequential packing provides better locality (once
    // a thread finishes rhs packing it proceed to kernels with that rhs).
    // First, we are interested in parallel packing if there are few tasks.
    bool parallel_pack = num_threads >= nm * nn;
    // Also do parallel packing if all data fits into L2$.
    if (m * bk * Index(sizeof(LhsScalar)) + n * bk * Index(sizeof(RhsScalar)) <=
        l2CacheSize() * num_threads)
      parallel_pack = true;
    // But don't do it if we will use each rhs only once. Locality seems to be
    // more important in this case.
    if ((shard_by_col ? nm : nn) == 1) parallel_pack = false;
    // Also don't get in the way of parallelize_by_sharding_dim_only
    // optimization.
    if (parallelize_by_sharding_dim_only) parallel_pack = false;

    // TODO(ezhulnev): With if contexpr we don't need SyncEvalParallelContext.
    if (IsEvalInSyncMode) {
#define CONTEXT_ARGS                                                        \
  (this, num_threads, buffer, m, n, k, bm, bn, bk, nm, nn, nk, gm, gn, nm0, \
   nn0, shard_by_col, parallel_pack, parallelize_by_sharding_dim_only,      \
   NoCallback())                                                            \
      .run()
      TENSOR_CONTRACTION_DISPATCH(SyncEvalParallelContext, Alignment,
                                  CONTEXT_ARGS);
#undef CONTEXT_ARGS

    } else {
#define CONTEXT_ARGS                                                        \
  (this, num_threads, buffer, m, n, k, bm, bn, bk, nm, nn, nk, gm, gn, nm0, \
   nn0, shard_by_col, parallel_pack, parallelize_by_sharding_dim_only,      \
   std::move(done))
      TENSOR_CONTRACTION_ASYNC_DISPATCH(EvalParallelContext, DoneCallback,
                                        Alignment, CONTEXT_ARGS, run());
#undef CONTEXT_ARGS
    }
  }

  // ------------------------------------------------------------------------ //

  // Dummy struct to represent an empty DoneCallback.

  struct NoCallback {
    void operator()() {
      eigen_assert(false && "NoCallback should never be called");
    }
  };

  // ------------------------------------------------------------------------ //

  template <typename DoneCallback, typename Context>
  class EvalParallelNotification;

  // Synchronous evaluation notification that blocks caller thread in Wait().
  template <typename Context>
  class EvalParallelNotification<NoCallback, Context> {
   public:
    EvalParallelNotification(Context*, NoCallback) {}
    void Notify() { done_.Notify(); }
    void Wait() { done_.Wait(); }
   private:
    Eigen::Notification done_;
  };

  // Asynchronous evaluation notification that does not block in Wait().
  template <typename DoneCallback, typename Context>
  class EvalParallelNotification {
   public:
    EvalParallelNotification(Context* ctx, DoneCallback done)
        : ctx_(ctx), done_(std::move(done)) {}

    void Notify() {
      // Make a copy of done callback, because it will be destructed when we
      // will delete context in the next line (EvalParallelNotification is a
      // data member of EvalParallelContext class).
      DoneCallback done_copy = std::move(done_);

      // Delete parallel evaluation context.
      delete ctx_;

      // Now safely call the done callback.
      done_copy();
    }

    void Wait() {}

   private:
    Context* ctx_;
    DoneCallback done_;
  };

  // Context orchestrates sync/async parallel contraction evaluation. When it is
  // executed in asynchronous mode, it owns all the shared state that might be
  // accessible by block packing and kernel tasks.

  template <typename DoneCallback, bool lhs_inner_dim_contiguous,
            bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered,
            int Alignment>
  class EvalParallelContext {
   public:
    typedef internal::TensorContractionInputMapper<
        LhsScalar, Index, internal::Lhs, LeftEvaluator, left_nocontract_t,
        contract_t, internal::packet_traits<LhsScalar>::size,
        lhs_inner_dim_contiguous, false, Unaligned>
        LhsMapper;
    typedef internal::TensorContractionInputMapper<
        RhsScalar, Index, internal::Rhs, RightEvaluator, right_nocontract_t,
        contract_t, internal::packet_traits<RhsScalar>::size,
        rhs_inner_dim_contiguous, rhs_inner_dim_reordered, Unaligned>
        RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;

    typedef internal::TensorContractionKernel<
        Scalar, LhsScalar, RhsScalar, Index, OutputMapper, LhsMapper, RhsMapper>
        TensorContractionKernel;

    typedef typename TensorContractionKernel::LhsBlock LhsBlock;
    typedef typename TensorContractionKernel::RhsBlock RhsBlock;
    typedef typename TensorContractionKernel::BlockMemHandle BlockMemHandle;

    EvalParallelContext(const Self* self, int num_threads, Scalar* buffer,
                        Index tm, Index tn, Index tk, Index bm, Index bn,
                        Index bk, Index nm, Index nn, Index nk, Index gm,
                        Index gn, Index nm0, Index nn0, bool shard_by_col,
                        bool parallel_pack,
                        bool parallelize_by_sharding_dim_only,
                        DoneCallback done)
        : created_by_thread_id_(std::this_thread::get_id()),
          done_(this, std::move(done)),
          device_(self->m_device),
          lhs_(self->m_leftImpl, self->m_left_nocontract_strides,
               self->m_i_strides, self->m_left_contracting_strides,
               self->m_k_strides),
          rhs_(self->m_rightImpl, self->m_right_nocontract_strides,
               self->m_j_strides, self->m_right_contracting_strides,
               self->m_k_strides),
          buffer_(buffer),
          output_(buffer, tm),
          output_kernel_(self->m_output_kernel),
          tensor_contraction_params_(self->m_tensor_contraction_params),
          num_threads_(num_threads),
          shard_by_col_(shard_by_col),
          parallel_pack_(parallel_pack),
          parallelize_by_sharding_dim_only_(parallelize_by_sharding_dim_only),
          m_(tm),
          n_(tn),
          k_(tk),
          bm_(bm),
          bn_(bn),
          bk_(bk),
          nm_(nm),
          nn_(nn),
          nk_(nk),
          gm_(gm),
          gn_(gn),
          nm0_(nm0),
          nn0_(nn0),
          kernel_(m_, k_, n_, bm_, bk_, bn_),
          num_thread_local_allocations_(0),
          // We reserve 2X more capacity for a thread local values, than the
          // number of threads in the pool to efficiently handle task stealing
          // by threads that are not managed by the pool.
          thread_local_capacity(2 * (parallelize_by_sharding_dim_only_
                                         ? device_.numThreadsInPool()
                                         : 0)),
          // We will use only one of the Lhs/Rhs thread local storage depending
          // on the shard_by_col value and we parallelize by sharding dim ONLY.
          lhs_thread_local_blocks_(shard_by_col_ ? 0 : thread_local_capacity,
                                   {*this}, {*this}),
          rhs_thread_local_blocks_(shard_by_col_ ? thread_local_capacity : 0,
                                   {*this}, {*this}) {
      // These two options are mutually exclusive.
      eigen_assert(!(parallel_pack && parallelize_by_sharding_dim_only));

      for (Index x = 0; x < P; x++) {
        // Normal number of notifications for k slice switch is
        // nm_ + nn_ + nm_ * nn_. However, first P - 1 slices will receive only
        // nm_ + nn_ notifications, because they will not receive notifications
        // from preceding kernels.
        state_switch_[x] =
            x == 0
                ? 1
                : (parallel_pack_ ? nn_ + nm_ : (shard_by_col_ ? nn_ : nm_)) +
                      (x == P - 1 ? nm_ * nn_ : 0);
        state_packing_ready_[x] =
            parallel_pack_ ? 0 : (shard_by_col_ ? nm_ : nn_);
        state_kernel_[x] = new std::atomic<uint8_t>*[nm_];
        for (Index m = 0; m < nm_; m++) {
          state_kernel_[x][m] = new std::atomic<uint8_t>[nn_];
          // Kernels generally receive 3 notifications (previous kernel + 2
          // packing), but the first slice won't get notifications from previous
          // kernels.
          for (Index n = 0; n < nn_; n++)
            state_kernel_[x][m][n].store(
                (x == 0 ? 0 : 1) + (parallel_pack_ ? 2 : 1),
                std::memory_order_relaxed);
        }
      }

      // Allocate memory for packed rhs/lhs matrices.
      packed_mem_ = kernel_.allocateSlices(            //
          device_,                                     //
          /*num_lhs=*/nm0_,                            //
          /*num_rhs=*/nn0_,                            //
          /*num_slices=*/std::min<Index>(nk_, P - 1),  //
          packed_lhs_, packed_rhs_);

      if (parallelize_by_sharding_dim_only_) {
        const int num_worker_threads = device_.numThreadsInPool();

        if (shard_by_col) {
          can_use_thread_local_packed_ = new std::atomic<bool>[nn_];
          for (int i = 0; i < nn_; ++i)
            can_use_thread_local_packed_[i].store(true,
                                                  std::memory_order_relaxed);

          Index num_blocks = num_worker_threads * gn_;
          thread_local_pre_alocated_mem_ = kernel_.allocateSlices(  //
              device_,                                              //
              /*num_lhs=*/0,                                        //
              /*num_rhs=*/num_blocks,                               //
              /*num_slices=*/1,                                     //
              /*lhs_blocks=*/nullptr, &rhs_thread_local_pre_allocated_);

        } else {
          can_use_thread_local_packed_ = new std::atomic<bool>[nm_];
          for (int i = 0; i < nm_; ++i)
            can_use_thread_local_packed_[i].store(true,
                                                  std::memory_order_relaxed);

          Index num_blocks = num_worker_threads * gm_;
          thread_local_pre_alocated_mem_ = kernel_.allocateSlices(  //
              device_,                                              //
              /*num_lhs=*/num_blocks,                               //
              /*num_rhs=*/0,                                        //
              /*num_slices=*/1, &lhs_thread_local_pre_allocated_,   //
              /*rhs_blocks=*/nullptr);
        }
      }
    }

    ~EvalParallelContext() {
      for (Index x = 0; x < P; x++) {
        for (Index m = 0; m < nm_; m++) delete[] state_kernel_[x][m];
        delete[] state_kernel_[x];
      }
      kernel_.deallocate(device_, packed_mem_);
      if (parallelize_by_sharding_dim_only_) {
        kernel_.deallocate(device_, thread_local_pre_alocated_mem_);
        delete[] can_use_thread_local_packed_;
      }
    }

    void run() {
      // Kick off packing of the first slice.
      signal_switch(0, 1);

      // Wait for overall completion.
      //
      // If parallel evaluation is executed in async mode, this is a no-op, and
      // Wait() will return immediately. In synchronous mode it will block the
      // caller thread until it will receive notification from last task.
      //
      // In async mode, last task when completed will call done callback from
      // the same thread, and will delete this context.
      //
      // TODO(dvyukov): This wait can lead to deadlock if contraction is
      // evaluated in synchronous mode. If nthreads contractions are
      // concurrently submitted from worker threads, this wait will block all
      // worker threads and the system will deadlock.
      done_.Wait();
    }

   private:
    std::thread::id created_by_thread_id_;

    // This notification is specialized on the type of DoneCallback and can be
    // blocking or non-blocking.
    EvalParallelNotification<DoneCallback, EvalParallelContext> done_;

    const Device& device_;
    LhsMapper lhs_;
    RhsMapper rhs_;
    Scalar* const buffer_;
    OutputMapper output_;
    OutputKernelType output_kernel_;
    TensorContractionParams tensor_contraction_params_;
    const int num_threads_;
    const bool shard_by_col_;
    const bool parallel_pack_;
    const bool parallelize_by_sharding_dim_only_;
    // Matrix sizes.
    const Index m_;
    const Index n_;
    const Index k_;
    // Block sizes.
    const Index bm_;
    const Index bn_;
    const Index bk_;
    // Number of tasks.
    const Index nm_;
    const Index nn_;
    const Index nk_;
    // Task grain sizes (number of kernels executed per task).
    const Index gm_;
    const Index gn_;
    // Number of blocks (this is different from ni_/nn_ because of task size
    // coarsening).
    const Index nm0_;
    const Index nn0_;
    // Tensor contraction kernel.
    TensorContractionKernel kernel_;

    // Parallelization strategy.
    //
    // Blocks related to the same k block can run in parallel because they write
    // to different output blocks. So we parallelize within k slices, this
    // gives us parallelism level of m x n. Before we can start any kernels
    // related to k-th slice, we need to issue m lhs packing tasks and n rhs
    // packing tasks.
    //
    // However, there is a bottleneck when we are finishing kernels for k-th
    // slice (at the very end there is only 1 runnable kernel). To mitigate this
    // bottleneck we allow kernels from k-th and k+1-th slices to run in
    // parallel. Note that (m, n, k) and (m, n, k+1) kernels write to the same
    // output block, so they must not run in parallel.
    //
    // This gives us the following dependency graph.
    // On each k slice we have m x n kernel tasks, m lhs paking tasks and n rhs
    // packing tasks.
    // Kernel (m, n, k) can start when:
    //  - kernel (m, n, k-1) has finished
    //  - lhs packing (m, k) has finished
    //  - rhs packing (n, k) has finished
    // Lhs/rhs packing can start when:
    //  - all k-1 packing has finished (artificially imposed to limit amount of
    //  parallel packing)
    //
    // On top of that we limit runnable tasks to two consecutive k slices.
    // This is done to limit amount of memory we need for packed lhs/rhs
    // (for each k slice we need m*bk + n*bk memory in packed_lhs_/packed_rhs_).
    //
    // state_switch_ tracks when we are ready to switch to the next k slice.
    // state_kernel_[m][n] tracks when we are ready to kick off kernel (m, n).
    // These variable are rolling over 3 consecutive k slices: first two we are
    // actively executing + one to track completion of kernels in the second
    // slice.
    static const Index P = 3;

    // Handle to the allocated temporary storage for Lhs/Rhs blocks.
    BlockMemHandle packed_mem_;
    std::vector<LhsBlock> packed_lhs_[P - 1];
    std::vector<RhsBlock> packed_rhs_[P - 1];

    // If we choose to parallelize only by the sharding dimension, each thread
    // will have it's own "thead local" (not a c++ thread local storage) memory
    // for packed_lhs or packed_rhs (shard_by_col = false of true). This memory
    // can't be passed to a kernel that might execute on a different thread.
    //
    // In practice when we are ready to pack memory for the sharding dimension
    // (rhs if shard_by_col==true) of the K-th slice, all kernels for K-1 slice
    // already computed (99% of the time), and we can pack data into the thread
    // local storage, and guarantee that all the kernels will be executed
    // immediately in the same thread. This significantly increases L1 cache hit
    // ratio and reduces pressure on the memory bus.
    //
    // It's still possible that kernel for the K-th slice will be ready before
    // completion of the K-1 kernel, so we have to allocate "global" packed_lhs_
    // and packed_rhs_ to allow kernels to be executed later on a thread
    // different from the thread that was used for packing.

    // Handle for pre-allocated thread local memory buffers.
    BlockMemHandle thread_local_pre_alocated_mem_;

    // Only one of these will be initialized depending on shard_by_col value
    // (the size will be `num_worker_threads * num_grains_in_the_sharding_dim`).
    std::vector<LhsBlock> lhs_thread_local_pre_allocated_;
    std::vector<RhsBlock> rhs_thread_local_pre_allocated_;

    // How many thread local blocks were already allocated.
    std::atomic<int> num_thread_local_allocations_;
    const int thread_local_capacity;

    // We will use pre-allocated Lhs/Rhs blocks defined above, if the number of
    // unique threads in a system is below or equal to the number of threads in
    // a thread pool. We will fallback on dynamic memory allocation after that.

    // ThreadLocalBlocks is a container for Lhs or Rhs thread local buffers. Its
    // size is equal to the grain size in Lhs/Rhs sharding dimension.
    template <typename BlockType>
    class ThreadLocalBlocks {
     public:
      ThreadLocalBlocks() = default;

      ThreadLocalBlocks(BlockType* base, size_t grain_size)
          : is_pre_allocated_(true),
            thread_local_pre_allocated_base_(base),
            grain_size_(grain_size) {}

      ThreadLocalBlocks(BlockMemHandle mem_handle,
                        std::vector<BlockType> blocks)
          : is_pre_allocated_(false),
            mem_handle_(std::move(mem_handle)),
            blocks_(std::move(blocks)) {}

      BlockType& block(int grain_index) {
        eigen_assert(grain_index >= 0);
        eigen_assert(static_cast<size_t>(grain_index) < size());
        return is_pre_allocated_ ? thread_local_pre_allocated_base_[grain_index]
                                 : blocks_[grain_index];
      }

      void Release(EvalParallelContext& ctx) const {
        if (!is_pre_allocated_) {
          ctx.kernel_.deallocate(ctx.device_, mem_handle_);
        }
      }

      size_t size() const {
        return is_pre_allocated_ ? grain_size_ : blocks_.size();
      }

     private:
      bool is_pre_allocated_;

      // Reuse pre-allocated thread local buffers.
      BlockType* thread_local_pre_allocated_base_ = nullptr;
      size_t grain_size_ = 0;

      // These will be initialized only if `is_pre_allocated == false`.
      BlockMemHandle mem_handle_{};
      std::vector<BlockType> blocks_;
    };

    // ThreadLocalBlocksInitialize callable does custom thread local blocks
    // initialization, and will reuse pre-allocated buffers if possible, or will
    // dynamically allocate new memory.
    //
    // Lhs/Rhs blocks might be of the same type, so we have to pass explicitly
    // for what side do we plan to do block allocation.
    template <typename BlockType, bool is_rhs>
    class ThreadLocalBlocksInitialize {
      static constexpr bool kIsLhs =
          !is_rhs && std::is_same<BlockType, LhsBlock>::value;
      static const bool kIsRhs =
          is_rhs && std::is_same<BlockType, RhsBlock>::value;
      static_assert(kIsLhs || kIsRhs, "Unkown block type");

      using Blocks = ThreadLocalBlocks<BlockType>;

     public:
      ThreadLocalBlocksInitialize(EvalParallelContext& ctx)
          : ctx_(ctx),
            num_worker_threads_(ctx_.device_.numThreadsInPool()) {}

      void operator()(Blocks& blocks) {
        const int n = ctx_.num_thread_local_allocations_.fetch_add(
            1, std::memory_order_relaxed);

        if (n >= num_worker_threads_) {
          ThreadLocalBlocksAllocator<is_rhs>::allocate(ctx_, blocks);
        } else {
          ThreadLocalBlocksAllocator<is_rhs>::reuse(ctx_, n, blocks);
        }
      }

     private:
      // NOTE(ezhulenev): Without 'if constexpr' we have to put calls to
      // TensorContractionKernel::allocateSlices into template specializations.
      // Also explicit specializations are not allowed at class scope in C++03,
      // EvalCtx type parameter is just a workaround for that limitation.
      template <bool pack_rhs, typename EvalCtx = EvalParallelContext>
      struct ThreadLocalBlocksAllocator;

      template <typename EvalCtx>
      struct ThreadLocalBlocksAllocator</*pack_rhs=*/true, EvalCtx> {
        static void allocate(EvalCtx& ctx, Blocks& blocks) {
          std::vector<RhsBlock> rhs_blocks;
          BlockMemHandle mem_handle = ctx.kernel_.allocateSlices(
              ctx.device_,
              /*num_lhs=*/0,
              /*num_rhs=*/ctx.gn_,
              /*num_slices=*/1,
              /*lhs_blocks=*/nullptr, /*rhs_blocks=*/&rhs_blocks);

          blocks = ThreadLocalBlocks<RhsBlock>(std::move(mem_handle),
                                               std::move(rhs_blocks));
        }

        static void reuse(EvalCtx& ctx, int index, Blocks& blocks) {
          RhsBlock* ptr = &ctx.rhs_thread_local_pre_allocated_[ctx.gn_ * index];
          blocks = ThreadLocalBlocks<RhsBlock>(ptr, ctx.gn_);
        }
      };

      template <typename EvalCtx>
      struct ThreadLocalBlocksAllocator</*pack_rhs=*/false, EvalCtx> {
        static void allocate(EvalCtx& ctx, Blocks& blocks) {
          std::vector<LhsBlock> lhs_blocks;
          BlockMemHandle mem_handle = ctx.kernel_.allocateSlices(
              ctx.device_,
              /*num_lhs=*/ctx.gm_,
              /*num_rhs=*/0,
              /*num_slices=*/1,
              /*lhs_blocks=*/&lhs_blocks, /*rhs_blocks=*/nullptr);

          blocks = ThreadLocalBlocks<LhsBlock>(std::move(mem_handle),
                                               std::move(lhs_blocks));
        }

        static void reuse(EvalCtx& ctx, int index, Blocks& blocks) {
          LhsBlock* ptr = &ctx.lhs_thread_local_pre_allocated_[ctx.gm_ * index];
          blocks = ThreadLocalBlocks<LhsBlock>(ptr, ctx.gm_);
        }
      };

      EvalParallelContext& ctx_;
      const int num_worker_threads_;
    };

    template <typename BlockType>
    class ThreadLocalBlocksRelease {
     public:
      using Blocks = ThreadLocalBlocks<BlockType>;
      ThreadLocalBlocksRelease(EvalParallelContext& ctx) : ctx_(ctx) {}
      void operator()(Blocks& blocks) { blocks.Release(ctx_); }

     private:
      EvalParallelContext& ctx_;
    };

    // ThreadLocalBlocks initialization callables.
    using ThreadLocalLhsInit =
        ThreadLocalBlocksInitialize<LhsBlock, /*is_rhs=*/false>;
    using ThreadLocalRhsInit =
        ThreadLocalBlocksInitialize<RhsBlock, /*is_rhs=*/true>;

    // ThreadLocalBlocks release callables.
    using ThreadLocalLhsRelease = ThreadLocalBlocksRelease<LhsBlock>;
    using ThreadLocalRhsRelease = ThreadLocalBlocksRelease<RhsBlock>;

    // Thread local containers for Lhs/Rhs block packs. In practice only one of
    // them will be used, depending on the shard_by_col value.
    Eigen::ThreadLocal<ThreadLocalBlocks<LhsBlock>, ThreadLocalLhsInit,
                       ThreadLocalLhsRelease>
        lhs_thread_local_blocks_;
    Eigen::ThreadLocal<ThreadLocalBlocks<RhsBlock>, ThreadLocalRhsInit,
                       ThreadLocalRhsRelease>
        rhs_thread_local_blocks_;

    // After a particular shard for Kth slice missed thread local execution
    // opportunity (K-1 slice didn't complete kernels execution), we can no
    // longer schedule K+1 and following slices in thread local mode, because
    // there is no more guarantee that previous kernels were executed
    // sequentially in the same thread (size is nn_ or nm_).
    std::atomic<bool>* can_use_thread_local_packed_;

    std::atomic<uint8_t>** state_kernel_[P];
    // state_switch_ is frequently modified by worker threads, while other
    // fields are read-only after constructor. Let's move it to a separate cache
    // line to reduce cache-coherency traffic.
    char pad_[128];
    std::atomic<Index> state_packing_ready_[P];
    std::atomic<Index> state_switch_[P];

    LhsBlock& packed_lhs(Index m, Index k, Index m1, bool use_thread_local) {
      if (use_thread_local) {
        eigen_assert(!shard_by_col_);
        ThreadLocalBlocks<LhsBlock>& blocks = lhs_thread_local_blocks_.local();

        Index grain_index = m1 - m * gm_;
        return blocks.block(internal::convert_index<int>(grain_index)); // FIXME better make ThreadLocalBlocks use Eigen::Index?
      } else {
        return packed_lhs_[k % (P - 1)][m1];
      }
    }

    RhsBlock& packed_rhs(Index n, Index k, Index n1, bool use_thread_local) {
      if (use_thread_local) {
        eigen_assert(shard_by_col_);
        ThreadLocalBlocks<RhsBlock>& blocks = rhs_thread_local_blocks_.local();

        Index grain_index = n1 - n * gn_;
        return blocks.block(internal::convert_index<int>(grain_index)); // FIXME better make ThreadLocalBlocks use Eigen::Index?
      } else {
        return packed_rhs_[k % (P - 1)][n1];
      }
    }

    // In following two methods (pack_lhs and pack_rhs), if we know for sure
    // that we'll be able to immediately call a kernel with packed data, and do
    // not submit it to the thread pool, we can use thread local memory for
    // packed data.
    //
    // We can only reliably check it if we are running all kernels in sync mode
    // (parallelize only by sharding dim). If kernel for m==0 (n==0) is ready to
    // run, it's guaranteed that all kernels with larger values of m (n) are
    // also ready, because we execute them in the same order for all K slices.

    void pack_lhs(Index m, Index k) {
      bool use_thread_local = false;

      if (parallelize_by_sharding_dim_only_ && !shard_by_col_ &&
          can_use_thread_local_packed_[m].load(std::memory_order_relaxed)) {
        if (state_kernel_[k % P][m][0].load(std::memory_order_relaxed) == 1) {
          use_thread_local = true;
        } else {
          // If we can't guarantee that all kernels in `k` slice will be
          // executed sequentially in current thread, it's no longer safe to use
          // thread local memory in following slices along the k dimensions.
          eigen_assert(k > 0);
          can_use_thread_local_packed_[m].store(false,
                                                std::memory_order_relaxed);
        }
      }

      const Index mend = m * gm_ + gm(m);
      for (Index m1 = m * gm_; m1 < mend; m1++)
        kernel_.packLhs(&packed_lhs(m, k, m1, use_thread_local),
                        lhs_.getSubMapper(m1 * bm_, k * bk_), bk(k), bm(m1));

      if (!parallel_pack_ && shard_by_col_) {
        assert(!use_thread_local);
        signal_packing(k);
      } else {
        signal_switch(k + 1);
        for (Index n = nn_ - 1; n >= 0; n--) {
          bool sync = parallelize_by_sharding_dim_only_ || n == 0;
          signal_kernel(m, n, k, sync, use_thread_local);
        }
      }
    }

    void pack_rhs(Index n, Index k) {
      bool use_thread_local = false;

      if (parallelize_by_sharding_dim_only_ && shard_by_col_ &&
          can_use_thread_local_packed_[n].load(std::memory_order_relaxed)) {
        if (state_kernel_[k % P][0][n].load(std::memory_order_relaxed) == 1) {
          use_thread_local = true;
        } else {
          // If we can't guarantee that all kernels in `k` slice will be
          // executed sequentially in current thread, it's no longer safe to use
          // thread local memory in followig slices along the k dimensions.
          eigen_assert(k > 0);
          can_use_thread_local_packed_[n].store(false,
                                                std::memory_order_relaxed);
        }
      }

      const Index nend = n * gn_ + gn(n);
      for (Index n1 = n * gn_; n1 < nend; n1++) {
        if (!TensorContractionKernel::HasBeta && k == 0) {
          // Zero the output memory in parallel, only if contraction kernel does
          // not support `beta`. Otherwise we will pass beta 0.0 to the first
          // call to the `TensorContractionKernel::invoke()`.
          //
          // On 10000x2x10000 mm zeroing can easily take half of time. Zero (bn
          // x m) row. Safe to do here because all kernels that will write to
          // this memory depend on completion of this task. Note: don't call
          // device_.memset() here. device_.memset() blocks on thread pool
          // worker thread, which can lead to underutilization and deadlocks.
          memset(buffer_ + n1 * bn_ * m_, 0, bn(n1) * m_ * sizeof(Scalar));
        }
        kernel_.packRhs(&packed_rhs(n, k, n1, use_thread_local),
                        rhs_.getSubMapper(k * bk_, n1 * bn_), bk(k), bn(n1));
      }

      if (parallel_pack_ || shard_by_col_) {
        signal_switch(k + 1);
        for (Index m = nm_ - 1; m >= 0; m--) {
          bool sync = parallelize_by_sharding_dim_only_ || m == 0;
          signal_kernel(m, n, k, sync, use_thread_local);
        }
      } else {
        assert(!use_thread_local);
        signal_packing(k);
      }
    }

    void kernel(Index m, Index n, Index k, bool use_thread_local) {
      // Note: order of iteration matters here. Iteration over m is innermost
      // because we want to reuse the same packed rhs in consecutive tasks
      // (rhs fits into L2$ while lhs only into L3$).
      const Index nend = n * gn_ + gn(n);
      const Index mend = m * gm_ + gm(m);

      // NOTE: output = alpha * LHS * RHS + beta * output.
      const Scalar alpha = Scalar(1);
      const Scalar beta =
          (TensorContractionKernel::HasBeta && k == 0) ? Scalar(0) : Scalar(1);

      if (shard_by_col_) {
        for (Index n1 = n * gn_; n1 < nend; n1++) {
          for (Index m1 = m * gm_; m1 < mend; m1++) {
            const auto output_mapper = output_.getSubMapper(m1 * bm_, n1 * bn_);
            kernel_.invoke(
                output_mapper,
                packed_lhs(m, k, m1, !shard_by_col_ && use_thread_local),
                packed_rhs(n, k, n1, shard_by_col_ && use_thread_local), bm(m1),
                bk(k), bn(n1), alpha, beta);

            // We are done with the last task for the [m1, n1] block.
            if (k + 1 == nk_) {
              output_kernel_(output_mapper, tensor_contraction_params_,
                             m1 * bm_, n1 * bn_, bm(m1), bn(n1));
            }
          }
        }
      } else {
        for (Index m1 = m * gm_; m1 < mend; m1++)
          for (Index n1 = n * gn_; n1 < nend; n1++) {
            const auto output_mapper = output_.getSubMapper(m1 * bm_, n1 * bn_);
            kernel_.invoke(
                output_mapper,
                packed_lhs(m, k, m1, !shard_by_col_ && use_thread_local),
                packed_rhs(n, k, n1, shard_by_col_ && use_thread_local), bm(m1),
                bk(k), bn(n1), alpha, beta);

            // We are done with the last task for the [m1, n1] block.
            if (k + 1 == nk_) {
              output_kernel_(output_mapper, tensor_contraction_params_,
                             m1 * bm_, n1 * bn_, bm(m1), bn(n1));
            }
          }
      }
      signal_kernel(m, n, k + 1, /*sync=*/false, /*use_thread_local=*/false);
      signal_switch(k + 2);
    }

    void signal_packing(Index k) {
      eigen_assert(!parallel_pack_);
      Index s = state_packing_ready_[k % P].fetch_sub(1);
      eigen_assert(s > 0);
      if (s != 1) return;
      state_packing_ready_[k % P] = shard_by_col_ ? nm_ : nn_;
      enqueue_packing(k, shard_by_col_);
    }

    void signal_kernel(Index m, Index n, Index k, bool sync,
                       bool use_thread_local) {
      std::atomic<uint8_t>* state = &state_kernel_[k % P][m][n];
      Index s = state->load();
      eigen_assert(s > 0);
      if (s != 1 && state->fetch_sub(1) != 1) {
        eigen_assert(!use_thread_local);
        return;
      }
      state->store(parallel_pack_ ? 3 : 2, std::memory_order_relaxed);
      if (sync) {
        kernel(m, n, k, use_thread_local);
      } else {
        eigen_assert(!use_thread_local);
        device_.enqueueNoNotification(
            [=]() { kernel(m, n, k, use_thread_local); });
      }
    }

    void signal_switch(Index k, Index v = 1) {
      Index s = state_switch_[k % P].fetch_sub(v);
      eigen_assert(s >= v);
      if (s != v) return;

      // Ready to switch to the next k slice.
      // Reset counter for the next iteration.
      state_switch_[k % P] =
          (parallel_pack_ ? nm_ + nn_ : (shard_by_col_ ? nn_ : nm_)) +
          nm_ * nn_;
      if (k < nk_) {
        // Issue lhs/rhs packing. Their completion will in turn kick off
        // kernels.
        if (parallel_pack_) {
          enqueue_packing(k, !shard_by_col_);
          enqueue_packing(k, shard_by_col_);
        } else if (shard_by_col_) {
          enqueue_packing(k, false);
        } else {
          enqueue_packing(k, true);
        }

        // Termination handling.
        // Because kernel completion signals k + 2 switch, we need to finish nk
        // + 2 slices without issuing any tasks on nk + 1 slice. So here we
        // pretend that all nk + 1 packing tasks just finish instantly; so that
        // nk + 2 switch only waits for completion of nk kernels.
      } else if (k == nk_) {
        signal_switch(k + 1,
                      parallel_pack_ ? nm_ + nn_ : (shard_by_col_ ? nn_ : nm_));
      } else {
        done_.Notify();
      }
    }

    // Enqueue all rhs/lhs packing for k-th slice.
    void enqueue_packing(Index k, bool rhs) {
      enqueue_packing_helper(0, rhs ? nn_ : nm_, k, rhs);
    }

    void enqueue_packing_helper(Index start, Index end, Index k, bool rhs) {
      if (end - start == 1) {
        if (rhs)
          pack_rhs(start, k);
        else
          pack_lhs(start, k);
      } else {
        while (end - start > 1) {
          Index mid = (start + end) / 2;
          device_.enqueueNoNotification(
              [=]() { enqueue_packing_helper(mid, end, k, rhs); });
          end = mid;
        }

        // Decide if we want to run first packing task (start == 0) in
        // async mode if we parallelize only by sharding dim:
        // (1) pack_lhs and pack_rhs call signal_switch before completing
        //     all calls to signal_kernel, which in sync mode might lead
        //     to the execution of the first kernel of the k+1 slice, before
        //     completing a call to the last kernel of the k slice.
        // (2) all pack tasks for sharded dim must be executed in a thread
        //     pool to get pre-allocated thead local buffers.
        bool pack_async =
          (start == 0) &&
          (parallelize_by_sharding_dim_only_&& shard_by_col_ == rhs) &&
          (k > 0 || std::this_thread::get_id() == created_by_thread_id_);

        if (pack_async) {
          device_.enqueueNoNotification(
              [=]() { enqueue_packing_helper(start, end, k, rhs); });
        } else {
          enqueue_packing_helper(start, end, k, rhs);
        }
      }
    }

    // Block sizes with accounting for potentially incomplete last block.
    Index bm(Index m) const { return m + 1 < nm0_ ? bm_ : m_ + bm_ - bm_ * nm0_; }
    Index bn(Index n) const { return n + 1 < nn0_ ? bn_ : n_ + bn_ - bn_ * nn0_; }
    Index bk(Index k) const { return k + 1 < nk_ ? bk_ : k_ + bk_ - bk_ * nk_; }
    // Task grain sizes accounting for potentially incomplete last task.
    Index gm(Index m) const { return m + 1 < nm_ ? gm_ : nm0_ + gm_ - gm_ * nm_; }
    Index gn(Index n) const { return n + 1 < nn_ ? gn_ : nn0_ + gn_ - gn_ * nn_; }

    EvalParallelContext(const EvalParallelContext&) = delete;
    void operator=(const EvalParallelContext&) = delete;
  };

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
            bool rhs_inner_dim_reordered, int Alignment>
  using SyncEvalParallelContext =
      EvalParallelContext<NoCallback, lhs_inner_dim_contiguous,
                          rhs_inner_dim_contiguous, rhs_inner_dim_reordered,
                          Alignment>;

  // ------------------------------------------------------------------------ //

  // EvalShardedByInnerDimContext orchestrates sync/async contraction
  // evaluation, when we shard by inner dimension. When it is executed in
  // asynchronous mode, it owns all the shared state that might be accessible by
  // block processing tasks.

  template <typename DoneCallback>
  struct EvalShardedByInnerDimContext {
    EvalShardedByInnerDimContext(const Self* self, int num_threads,
                                 Scalar* result_buffer,
                                 Index m_size, Index n_size, Index k_size,
                                 DoneCallback done_callback)
        : evaluator(self),
          m_lhs_inner_dim_contiguous(evaluator->m_lhs_inner_dim_contiguous),
          m_rhs_inner_dim_contiguous(evaluator->m_rhs_inner_dim_contiguous),
          m_rhs_inner_dim_reordered(evaluator->m_rhs_inner_dim_reordered),
          result(result_buffer),
          m(m_size),
          n(n_size),
          k(k_size),
          done(std::move(done_callback)),
          buffer_size_bytes(m * n * sizeof(Scalar)),
          block_size(blockSize(k, num_threads)),
          num_blocks(divup<Index>(k, block_size)),
          num_pending_blocks(internal::convert_index<int>(num_blocks)),
          l0_ranges(divup<Index>(num_blocks, l0_size)),
          l0_state(l0_ranges),
          block_buffers(num_blocks) {
      // Keep count of pending gemm tasks for each l0 range.
      for (int i = 0; i < l0_ranges; ++i) {
        const Index num_pending_tasks = actualRangeSize(l0_ranges, l0_size, i);
        l0_state.emplace_back(internal::convert_index<int>(num_pending_tasks));
      }

      // Allocate temporary buffers for each block.
      for (Index block_idx = 0; block_idx < num_blocks; ++block_idx) {
        Scalar* buf = block_idx == 0
                          ? result
                          : static_cast<Scalar*>(evaluator->m_device.allocate(
                                buffer_size_bytes));
        block_buffers.emplace_back(buf);
      }
    }

    ~EvalShardedByInnerDimContext() {
      for (Index i = 1; i < num_blocks; ++i) {
        evaluator->m_device.deallocate(block_buffers[i]);
      }
    }

    template <int Alignment>
    void run() {
      Barrier barrier(internal::convert_index<int>(num_blocks));
      eval<Alignment>(barrier, 0, num_blocks);
      barrier.Wait();

      // Aggregate partial sums from l0 ranges.
      aggregateL0Blocks<Alignment>();

      // Apply output kernel.
      applyOutputKernel();
    }

    template <int Alignment>
    void runAsync() {
      evalAsync<Alignment>(0, num_blocks);
    }

   private:
    // The underlying GEMM kernel assumes that k is a multiple of
    // the packet size and subtle breakage occurs if this is violated.
    static const Index packet_size = internal::packet_traits<RhsScalar>::size;

    const Self* evaluator;  // TensorContraction evaluator

    // These fields required fromTENSOR_CONTRACTION_DISPATCH macro.
    bool m_lhs_inner_dim_contiguous;
    bool m_rhs_inner_dim_contiguous;
    bool m_rhs_inner_dim_reordered;

    Scalar* result;

    Index m;
    Index n;
    Index k;

    DoneCallback done;

    // ----------------------------------------------------------------------//
    // Algorithm parameters.

    // We will compute partial results into the buffers of this size.
    Index buffer_size_bytes;

    Index block_size;
    Index num_blocks;

    // Keep track of pending tasks when evaluate in async mode.
    std::atomic<int> num_pending_blocks;

    // We compute partial gemm results in parallel, and to get the final result
    // we need to add them all together. For the large number of threads (>= 48)
    // this adds a very expensive sequential step at the end.
    //
    // We split the [0, num_blocks) into small ranges, and when a task for the
    // block finishes its partial gemm computation, it checks if it was the last
    // gemm in the range, and if so, it will add all blocks of the range.
    //
    // After all tasks done, we need to add only these pre-aggregated blocks.

    // For now we use just a single level of ranges to compute pre-aggregated
    // partial sums, but in general we can use more layers to compute tree
    // aggregation in parallel and reduce the size of the sequential step.
    //
    // TODO(ezhulenev): Add multilevel tree aggregation? Probably will make
    // sense only if number of threads >= ~128?
    static const Index l0_size = 4;
    Index l0_ranges;

    // Keep count of pending gemm tasks for each l0 range.
    MaxSizeVector<std::atomic<int>> l0_state;  // [0, l0_ranges)

    // Buffers allocated for each temporary block computation.
    MaxSizeVector<Scalar*> block_buffers;  // [0, num_blocks)

    template <int Alignment>
    void processBlock(Index block_idx, Index begin, Index end) {
      Scalar* buf = block_buffers[block_idx];

      TENSOR_CONTRACTION_DISPATCH(
          evaluator->template evalGemmPartialWithoutOutputKernel, Alignment,
          (buf, begin, end,
           /*num_threads=*/internal::convert_index<int>(num_blocks)));

      // Check if it was the last task in l0 range.
      const Index l0_index = block_idx / l0_size;
      const int v = l0_state[l0_index].fetch_sub(1);
      eigen_assert(v >= 1);

      // If we processed the last block of the range, we can aggregate all
      // partial results into the first block of the range.
      if (v == 1) {
        const Index rng_size = actualRangeSize(l0_ranges, l0_size, l0_index);
        const Index dst_block_idx = l0_index * l0_size;

        if (rng_size == l0_size) {
          addAllToBuffer<Alignment>(
              m * n,
              /*src_buf0=*/block_buffers[dst_block_idx + 1],
              /*src_buf1=*/block_buffers[dst_block_idx + 2],
              /*src_buf2=*/block_buffers[dst_block_idx + 3],
              /*dst_buf= */ block_buffers[dst_block_idx]);
        } else {
          // Aggregate blocks of potentially incomplete last range.
          for (int i = 1; i < rng_size; ++i) {
            addToBuffer<Alignment>(m * n,
                                   /*src_buf=*/block_buffers[dst_block_idx + i],
                                   /*dst_buf=*/block_buffers[dst_block_idx]);
          }
        }
      }
    }

    // Aggregate partial sums from l0 ranges.
    template <int Alignment>
    void aggregateL0Blocks() const {
      Index l0_index = 1;

      for (; l0_index + 2 < l0_ranges; l0_index += 3) {
        addAllToBuffer<Alignment>(
            m * n,
            /*src_buf0=*/block_buffers[(l0_index + 0) * l0_size],
            /*src_buf1=*/block_buffers[(l0_index + 1) * l0_size],
            /*src_buf2=*/block_buffers[(l0_index + 2) * l0_size],
            /*dst_buf= */ block_buffers[0]);
      }

      for (; l0_index < l0_ranges; ++l0_index) {
        addToBuffer<Alignment>(m * n, block_buffers[l0_index * l0_size],
                               block_buffers[0]);
      }
    }

    void applyOutputKernel() const {
      typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;
      evaluator->m_output_kernel(
          OutputMapper(result, m), evaluator->m_tensor_contraction_params,
          static_cast<Eigen::Index>(0), static_cast<Eigen::Index>(0), m, n);
    }

    // Compute block size with accounting for potentially incomplete last block.
    Index actualBlockSize(Index block_idx) const {
      return block_idx + 1 < num_blocks
                 ? block_size
                 : k + block_size - block_size * num_blocks;
    };

    // Compute range size with accounting for potentially incomplete last range.
    Index actualRangeSize(Index num_ranges, Index range_size,
                          Index range_idx) const {
      eigen_assert(range_idx < num_ranges);
      return range_idx + 1 < num_ranges
                 ? range_size
                 : num_blocks + range_size - range_size * num_ranges;
    };

    template <int Alignment>
    EIGEN_STRONG_INLINE static void addToBuffer(size_t n, const Scalar* src_buf,
                                                Scalar* tgt_buf) {
      const int output_packet_size =
          internal::unpacket_traits<PacketReturnType>::size;
      size_t i = 0;
      const size_t num_packets = n / output_packet_size;
      for (; i < output_packet_size * num_packets; i += output_packet_size) {
        const PacketReturnType src_val =
            internal::pload<PacketReturnType>(src_buf + i);
        const PacketReturnType tgt_val =
            internal::ploadt<PacketReturnType, Alignment>(tgt_buf + i);
        const PacketReturnType sum = internal::padd(src_val, tgt_val);
        internal::pstoret<Scalar, PacketReturnType, Alignment>(tgt_buf + i,
                                                               sum);
      }
      for (; i < n; ++i) {
        tgt_buf[i] += src_buf[i];
      }
    }

    template <int Alignment>
    EIGEN_STRONG_INLINE static void addAllToBuffer(size_t n,
                                                   const Scalar* src_buf0,
                                                   const Scalar* src_buf1,
                                                   const Scalar* src_buf2,
                                                   Scalar* dst_buf) {
      using ::Eigen::internal::padd;
      using ::Eigen::internal::pload;
      using ::Eigen::internal::ploadt;
      using ::Eigen::internal::pstoret;

      const int output_packet_size =
          internal::unpacket_traits<PacketReturnType>::size;

      size_t i = 0;
      const size_t num_packets = n / output_packet_size;
      for (; i < output_packet_size * num_packets; i += output_packet_size) {
        const auto src_val0 = pload<PacketReturnType>(src_buf0 + i);
        const auto src_val1 = pload<PacketReturnType>(src_buf1 + i);
        const auto src_val2 = pload<PacketReturnType>(src_buf2 + i);

        const auto dst_val = ploadt<PacketReturnType, Alignment>(dst_buf + i);
        const auto sum =
            padd(padd(dst_val, src_val0), padd(src_val1, src_val2));

        pstoret<Scalar, PacketReturnType, Alignment>(dst_buf + i, sum);
      }
      for (; i < n; ++i) {
        dst_buf[i] += src_buf0[i] + src_buf1[i] + src_buf2[i];
      }
    }

    template <int Alignment>
    void eval(Barrier& barrier, Index start_block_idx, Index end_block_idx) {
      while (end_block_idx - start_block_idx > 1) {
        Index mid_block_idx = (start_block_idx + end_block_idx) / 2;
        evaluator->m_device.enqueueNoNotification(
            [this, &barrier, mid_block_idx, end_block_idx]() {
              eval<Alignment>(barrier, mid_block_idx, end_block_idx);
            });
        end_block_idx = mid_block_idx;
      }

      Index block_idx = start_block_idx;
      Index block_start = block_idx * block_size;
      Index block_end = block_start + actualBlockSize(block_idx);

      processBlock<Alignment>(block_idx, block_start, block_end);
      barrier.Notify();
    }

    template <int Alignment>
    void evalAsync(Index start_block_idx, Index end_block_idx) {
      while (end_block_idx - start_block_idx > 1) {
        Index mid_block_idx = (start_block_idx + end_block_idx) / 2;
        evaluator->m_device.enqueueNoNotification(
            [this, mid_block_idx, end_block_idx]() {
              evalAsync<Alignment>(mid_block_idx, end_block_idx);
            });
        end_block_idx = mid_block_idx;
      }

      Index block_idx = start_block_idx;

      Index block_start = block_idx * block_size;
      Index block_end = block_start + actualBlockSize(block_idx);

      processBlock<Alignment>(block_idx, block_start, block_end);

      int v = num_pending_blocks.fetch_sub(1);
      eigen_assert(v >= 1);

      if (v == 1) {
        // Aggregate partial sums from l0 ranges.
        aggregateL0Blocks<Alignment>();

        // Apply output kernel.
        applyOutputKernel();

        // NOTE: If we call `done` callback before deleting this (context),
        // it might deallocate Self* pointer captured by context, and we'll
        // fail in destructor trying to deallocate temporary buffers.

        // Move done call back from context before it will be destructed.
        DoneCallback done_copy = std::move(done);

        // We are confident that we are the last one who touches context.
        delete this;

        // Now safely call the done callback.
        done_copy();
      }
    }

    // Cost model doesn't capture well the cost associated with constructing
    // tensor contraction mappers and computing loop bounds in gemm_pack_lhs
    // and gemm_pack_rhs, so we specify minimum desired block size.
    static Index blockSize(Index k, int num_threads) {
      const auto round_up = [=](Index index) -> Index {
        const Index kmultiple = packet_size <= 8 ? 8 : packet_size;
        return divup<Index>(index, kmultiple) * kmultiple;
      };

      const Index target_block_size = round_up(divup<Index>(k, num_threads));
      const Index desired_min_block_size = 12 * packet_size;

      return numext::mini<Index>(
          k, numext::maxi<Index>(desired_min_block_size, target_block_size));
    }

    EvalShardedByInnerDimContext(const EvalShardedByInnerDimContext&) = delete;
    void operator=(const EvalShardedByInnerDimContext&) = delete;
  };

  // ------------------------------------------------------------------------ //

  // Below are the function used by evalProductImpl heuristics, trying to select
  // optimcal parameters for parallelization algorithm.

  // Decide whether we want to shard m x n contraction by columns or by rows.
  static bool shardByCol(Index m, Index n, Index num_threads) {
    // Note: we are comparing both n and m against Traits::nr, it is not
    // a mistake. We are trying to figure out how both n and m will fit into
    // the main sharding dimension.

    // Sharding by column is the default
    // ... unless there is enough data for vectorization over rows
    if (m / num_threads >= Traits::nr &&
        // and not enough data for vectorization over columns
        (n / num_threads < Traits::nr ||
         // ... or barely enough data for vectorization over columns,
         // but it is not evenly dividable across threads
         (n / num_threads < 4 * Traits::nr &&
          (n % (num_threads * Traits::nr)) != 0 &&
          // ... and it is evenly dividable across threads for rows
          ((m % (num_threads * Traits::nr)) == 0 ||
           // .. or it is not evenly dividable for both dimensions but
           // there is much more data over rows so that corner effects are
           // mitigated.
           (m / n >= 6)))))
      return false;
    // Wait, or if matrices are just substantially prolonged over the other
    // dimension.
    if (n / num_threads < 16 * Traits::nr && m > n * 32) return false;
    return true;
  }

  Index coarsenM(Index m, Index n, Index bm, Index bn, Index bk, Index gn,
                 int num_threads, bool shard_by_col) const {
    Index gm = 1;
    Index gm1 = 1;
    Index nm0 = divup(m, bm);
    Index nm1 = nm0;
    for (;;) {
      // Find the next candidate for m grain size. It needs to result in
      // different number of blocks. E.g. if we have 10 kernels, we want to try
      // 5 and 10, but not 6, 7, 8 and 9.
      while (gm1 <= nm0 && nm1 == divup(nm0, gm1)) gm1++;
      if (gm1 > nm0) break;
      // Check the candidate.
      int res = checkGrain(m, n, bm, bn, bk, gm1, gn, gm, gn, num_threads,
                           shard_by_col);
      if (res < 0) break;
      nm1 = divup(nm0, gm1);
      if (res == 0) continue;
      // Commit new grain size.
      gm = gm1;
    }
    return gm;
  }

  Index coarsenN(Index m, Index n, Index bm, Index bn, Index bk, Index gm,
                 int num_threads, bool shard_by_col) const {
    Index gn = 1;
    Index gn1 = 1;
    Index nn0 = divup(n, bn);
    Index nn1 = nn0;
    for (;;) {
      while (gn1 <= nn0 && nn1 == divup(nn0, gn1)) gn1++;
      if (gn1 > nn0) break;
      int res = checkGrain(m, n, bm, bn, bk, gm, gn1, gm, gn, num_threads,
                           shard_by_col);
      if (res < 0) break;
      nn1 = divup(nn0, gn1);
      if (res == 0) continue;
      gn = gn1;
    }
    return gn;
  }

  // checkGrain checks whether grain (gm, gn) is suitable and is better than
  // (oldgm, oldgn).
  int checkGrain(Index m, Index n, Index bm, Index bn, Index bk, Index gm,
                 Index gn, Index oldgm, Index oldgn, int num_threads,
                 bool shard_by_col) const {
    const TensorOpCost cost =
        contractionCost(bm * gm, bn * gn, bm, bn, bk, shard_by_col, true);
    double taskSize = TensorCostModel<ThreadPoolDevice>::taskSize(
        static_cast<double>(bm) * gm * bn * gn, cost);
    // If the task is too small, then we agree on it regardless of anything
    // else. Otherwise synchronization overheads will dominate.
    if (taskSize < 1) return 1;
    // If it is too large, then we reject it and all larger tasks.
    if (taskSize > 2) return -1;
    // Now we are in presumably good task size range.
    // The main deciding factor here is parallelism. Consider that we have 12
    // kernels and 4 threads. Grains of 2, 3 and 4 all yield good task sizes.
    // But 2/4 yield 6/3 tasks, which gives us parallelism of 0.75 (at most 3/4
    // of cores will be busy). While grain size 3 gives us 4 tasks, which gives
    // us parallelism of 1 (we can load all cores).
    Index nm0 = divup(m, bm);
    Index nn0 = divup(n, bn);
    Index new_tasks = divup(nm0, gm) * divup(nn0, gn);
    double new_parallelism = static_cast<double>(new_tasks) /
                             (divup<int>(new_tasks, num_threads) * num_threads);
    Index old_tasks = divup(nm0, oldgm) * divup(nn0, oldgn);
    double old_parallelism = static_cast<double>(old_tasks) /
                             (divup<int>(old_tasks, num_threads) * num_threads);
    if (new_parallelism > old_parallelism || new_parallelism == 1) return 1;
    return 0;
  }

  TensorOpCost contractionCost(Index m, Index n, Index bm, Index bn, Index bk,
                               bool shard_by_col, bool prepacked) const {
    const int packed_size = std::min<int>(PacketType<LhsScalar, Device>::size,
                                          PacketType<RhsScalar, Device>::size);
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    const double kd = static_cast<double>(bk);
    double compute_bandwidth = computeBandwidth(false, bm, bn, bk);
    // Computations.
    TensorOpCost cost = TensorOpCost(0, 0, kd * compute_bandwidth, true, packed_size);
    // Output stores.
    cost += TensorOpCost(0, sizeof(CoeffReturnType), 0, true, output_packet_size);
    if (prepacked) {
      // Packing and kernels are executed in different tasks. When we calculate
      // task grain size we look only at kernel cost assuming that kernel
      // is more expensive than packing.
      return cost;
    }
    // Lhs/rhs loads + computations.
    TensorOpCost lhsCost = this->m_leftImpl.costPerCoeff(true) * (kd / n);
    TensorOpCost rhsCost = this->m_rightImpl.costPerCoeff(true) * (kd / m);
    // Lhs packing memory cost does not contribute considerably to overall
    // execution time because lhs is prefetched early and accessed sequentially.
    if (shard_by_col)
      lhsCost.dropMemoryCost();
    else
      rhsCost.dropMemoryCost();
    return cost + lhsCost + rhsCost;
  }

  // Decide whether we want to shard m x k x n contraction over the inner
  // (contraction) dimension (k).
  static bool shardByInnerDim(Index m, Index n, Index k, int num_threads,
                              int num_threads_by_k) {
    std::ptrdiff_t bufsize = m * n * sizeof(Scalar);
    bool shard_by_k = false;
    if (n == 1 ||                // If mat*vec or...
        num_threads_by_k < 2 ||  // running single threaded or...
        num_threads_by_k <
            num_threads ||  // sharding by k gives less parallelism or...
        bufsize > l3CacheSize() / num_threads_by_k ||  // need more buffer space
        // than L3 cache or...
        k / num_threads_by_k < 2 * Traits::nr) {  // k per thread is tiny.
      shard_by_k = false;
    } else if (numext::maxi(m, n) / num_threads <
                   Traits::nr ||  // both other dimensions are tiny or...
               // k per thread is not small and...
               (k / num_threads_by_k > 8 * Traits::nr &&
                // one of the outer dimensions is tiny or sharding by k offers
                // more parallelism.
                (numext::mini(m, n) < 2 * Traits::nr ||
                 num_threads_by_k > num_threads))) {
      shard_by_k = true;
    }
    return shard_by_k;
  }

  TensorOpCost contractionCostPerInnerDim(Index m, Index n, Index k) const {
    // Compute cost.
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    TensorOpCost cost(0, 0, (computeBandwidth(true, m, n, k) * m) * n, true, output_packet_size);
    // Output stores.
    cost += TensorOpCost(0, sizeof(CoeffReturnType), 0, true, output_packet_size);
    TensorOpCost lhsCost = this->m_leftImpl.costPerCoeff(true) * m;
    TensorOpCost rhsCost = this->m_rightImpl.costPerCoeff(true) * n;
    // Since the inner gemm kernel is always sharded by column, the lhs
    // load cost is negligible.
    lhsCost.dropMemoryCost();
    return cost + lhsCost + rhsCost;
  }

  int numThreadsInnerDim(Index m, Index n, Index k) const {
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    TensorOpCost cost = contractionCostPerInnerDim(m, n, k);
    double total_parallel_cost =
        TensorCostModel<ThreadPoolDevice>::totalCost(k, cost);
    // Cost of reduction step accumulating the m*n per-thread buffers into the
    // result.
    double reduction_cost = TensorCostModel<ThreadPoolDevice>::totalCost(
        m * n, TensorOpCost(2, 1, 1, true, output_packet_size));
    int num_threads = 1;
    double min_cost = total_parallel_cost;
    double kPerThreadOverHead = 3000;
    double kFixedOverHead = 100000;
    for (int nt = 2; nt <= this->m_device.numThreads(); nt += 2) {
      double sequential_cost =
          kFixedOverHead + nt * (reduction_cost + kPerThreadOverHead);
      double parallel_cost = total_parallel_cost / nt + sequential_cost;
      if (parallel_cost < min_cost) {
        num_threads = nt;
        min_cost = parallel_cost;
      }
    }
    return num_threads;
  }

  double computeBandwidth(bool shard_by_col, Index bm, Index bn,
                          Index bk) const {
    // Peak VFMA bandwidth is 0.5. However if we have not enough data for
    // vectorization bandwidth drops. The 4.0 and 2.0 bandwidth is determined
    // experimentally.
    double computeBandwidth =
        bk == 1 ? 4.0
                : (shard_by_col ? bn : bm) < Traits::nr ||
                          (shard_by_col ? bm : bn) < Traits::mr
                      ? 2.0
                      : 0.5;
#ifndef EIGEN_VECTORIZE_FMA
    // Bandwidth of all of VFMA/MULPS/ADDPS is 0.5 on latest Intel processors.
    // However for MULPS/ADDPS we have dependent sequence of 2 such
    // instructions,
    // so overall bandwidth is 1.0.
    if (computeBandwidth == 0.5) computeBandwidth = 1.0;
#endif
    return computeBandwidth;
  }

};

} // end namespace Eigen

#endif  // EIGEN_USE_THREADS
#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConversion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H

namespace Eigen {

/** \class TensorConversionOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor conversion class. This class makes it possible to vectorize
  * type casting operations when the number of scalars per packet in the source
  * and the destination type differ
  */
namespace internal {
template<typename TargetType, typename XprType>
struct traits<TensorConversionOp<TargetType, XprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef TargetType Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = traits<XprType>::Layout;
  enum { Flags = 0 };
  typedef typename TypeConversion<Scalar, typename traits<XprType>::PointerType>::type PointerType;
};

template<typename TargetType, typename XprType>
struct eval<TensorConversionOp<TargetType, XprType>, Eigen::Dense>
{
  typedef const TensorConversionOp<TargetType, XprType>& type;
};

template<typename TargetType, typename XprType>
struct nested<TensorConversionOp<TargetType, XprType>, 1, typename eval<TensorConversionOp<TargetType, XprType> >::type>
{
  typedef TensorConversionOp<TargetType, XprType> type;
};

}  // end namespace internal


template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket, int SrcCoeffRatio, int TgtCoeffRatio>
struct PacketConverter;

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 1, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    return internal::pcast<SrcPacket, TgtPacket>(m_impl.template packet<LoadMode>(index));
  }

 private:
  const TensorEvaluator& m_impl;
};


template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 2, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 4, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + SrcPacketSize);
    SrcPacket src3 = m_impl.template packet<LoadMode>(index + 2 * SrcPacketSize);
    SrcPacket src4 = m_impl.template packet<LoadMode>(index + 3 * SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2, src3, src4);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 8, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + 1 * SrcPacketSize);
    SrcPacket src3 = m_impl.template packet<LoadMode>(index + 2 * SrcPacketSize);
    SrcPacket src4 = m_impl.template packet<LoadMode>(index + 3 * SrcPacketSize);
    SrcPacket src5 = m_impl.template packet<LoadMode>(index + 4 * SrcPacketSize);
    SrcPacket src6 = m_impl.template packet<LoadMode>(index + 5 * SrcPacketSize);
    SrcPacket src7 = m_impl.template packet<LoadMode>(index + 6 * SrcPacketSize);
    SrcPacket src8 = m_impl.template packet<LoadMode>(index + 7 * SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2, src3, src4, src5, src6, src7, src8);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket, int TgtCoeffRatio>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 1, TgtCoeffRatio> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl), m_maxIndex(impl.dimensions().TotalSize()) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;
    // Only call m_impl.packet() when we have direct access to the underlying data. This
    // ensures that we don't compute the subexpression twice. We may however load some
    // coefficients twice, but in practice this doesn't negatively impact performance.
    if (m_impl.data() && (index + SrcPacketSize < m_maxIndex)) {
      // Force unaligned memory loads since we can't ensure alignment anymore
      return internal::pcast<SrcPacket, TgtPacket>(m_impl.template packet<Unaligned>(index));
    } else {
      const int TgtPacketSize = internal::unpacket_traits<TgtPacket>::size;
      typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
      typedef typename internal::unpacket_traits<TgtPacket>::type TgtType;
      internal::scalar_cast_op<SrcType, TgtType> converter;
      EIGEN_ALIGN_MAX typename internal::unpacket_traits<TgtPacket>::type values[TgtPacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < TgtPacketSize; ++i) {
        values[i] = converter(m_impl.coeff(index+i));
      }
      TgtPacket rslt = internal::pload<TgtPacket>(values);
      return rslt;
    }
  }

 private:
  const TensorEvaluator& m_impl;
  const typename TensorEvaluator::Index m_maxIndex;
};

template<typename TargetType, typename XprType>
class TensorConversionOp : public TensorBase<TensorConversionOp<TargetType, XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename internal::traits<TensorConversionOp>::Scalar Scalar;
    typedef typename internal::traits<TensorConversionOp>::StorageKind StorageKind;
    typedef typename internal::traits<TensorConversionOp>::Index Index;
    typedef typename internal::nested<TensorConversionOp>::type Nested;
    typedef Scalar CoeffReturnType;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConversionOp(const XprType& xpr)
        : m_xpr(xpr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

template <bool SameType, typename Eval, typename EvalPointerType> struct ConversionSubExprEval {
  static EIGEN_STRONG_INLINE bool run(Eval& impl, EvalPointerType) {
    impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
};

template <typename Eval, typename EvalPointerType> struct ConversionSubExprEval<true, Eval, EvalPointerType> {
  static EIGEN_STRONG_INLINE bool run(Eval& impl, EvalPointerType data) {
    return impl.evalSubExprsIfNeeded(data);
  }
};

#ifdef EIGEN_USE_THREADS
template <bool SameType, typename Eval, typename EvalPointerType,
          typename EvalSubExprsCallback>
struct ConversionSubExprEvalAsync {
  static EIGEN_STRONG_INLINE void run(Eval& impl, EvalPointerType, EvalSubExprsCallback done) {
    impl.evalSubExprsIfNeededAsync(nullptr, std::move(done));
  }
};

template <typename Eval, typename EvalPointerType,
          typename EvalSubExprsCallback>
struct ConversionSubExprEvalAsync<true, Eval, EvalPointerType,
                                  EvalSubExprsCallback> {
  static EIGEN_STRONG_INLINE void run(Eval& impl, EvalPointerType data, EvalSubExprsCallback done) {
    impl.evalSubExprsIfNeededAsync(data, std::move(done));
  }
};
#endif

namespace internal {

template <typename SrcType, typename TargetType, bool IsSameT>
struct CoeffConv {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetType run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    internal::scalar_cast_op<SrcType, TargetType> converter;
    return converter(impl.coeff(index));
  }
};

template <typename SrcType, typename TargetType>
struct CoeffConv<SrcType, TargetType, true> {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetType run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    return impl.coeff(index);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode, bool ActuallyVectorize, bool IsSameT>
struct PacketConv {
  typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;

  static const int PacketSize = internal::unpacket_traits<TargetPacket>::size;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    internal::scalar_cast_op<SrcType, TargetType> converter;
    EIGEN_ALIGN_MAX typename internal::remove_const<TargetType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = converter(impl.coeff(index+i));
    }
    TargetPacket rslt = internal::pload<TargetPacket>(values);
    return rslt;
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode, bool IsSameT>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, true, IsSameT> {
  typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    const int SrcCoeffRatio = internal::type_casting_traits<SrcType, TargetType>::SrcCoeffRatio;
    const int TgtCoeffRatio = internal::type_casting_traits<SrcType, TargetType>::TgtCoeffRatio;
    PacketConverter<TensorEvaluator<ArgType, Device>, SrcPacket, TargetPacket,
                    SrcCoeffRatio, TgtCoeffRatio> converter(impl);
    return converter.template packet<LoadMode>(index);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, /*ActuallyVectorize=*/false, /*IsSameT=*/true> {
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;
  static const int PacketSize = internal::unpacket_traits<TargetPacket>::size;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    EIGEN_ALIGN_MAX typename internal::remove_const<TargetType>::type values[PacketSize];
    for (int i = 0; i < PacketSize; ++i) values[i] = impl.coeff(index+i);
    return internal::pload<TargetPacket>(values);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, /*ActuallyVectorize=*/true, /*IsSameT=*/true> {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    return impl.template packet<LoadMode>(index);
  }
};

}  // namespace internal

// Eval as rvalue
template<typename TargetType, typename ArgType, typename Device>
struct TensorEvaluator<const TensorConversionOp<TargetType, ArgType>, Device>
{
  typedef TensorConversionOp<TargetType, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef TargetType Scalar;
  typedef TargetType CoeffReturnType;
  typedef typename internal::remove_all<typename internal::traits<ArgType>::Scalar>::type SrcType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename PacketType<SrcType, Device>::type PacketSourceType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  static const bool IsSameType = internal::is_same<TargetType, SrcType>::value;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      =
    #ifndef EIGEN_USE_SYCL
                        true,
    #else
                        TensorEvaluator<ArgType, Device>::PacketAccess &
                        internal::type_casting_traits<SrcType, TargetType>::VectorizedCast,
    #endif
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  struct TensorConversionOpBlockFactory {
    template <typename ArgXprType>
    struct XprType {
      typedef TensorConversionOp<TargetType, const ArgXprType> type;
    };

    template <typename ArgXprType>
    typename XprType<ArgXprType>::type expr(const ArgXprType& expr) const {
      return typename XprType<ArgXprType>::type(expr);
    }
  };

  typedef internal::TensorUnaryExprBlock<TensorConversionOpBlockFactory,
                                         ArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_impl(op.expression(), device)
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data)
  {
    return ConversionSubExprEval<IsSameType, TensorEvaluator<ArgType, Device>, EvaluatorPointerType>::run(m_impl, data);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType data, EvalSubExprsCallback done) {
    ConversionSubExprEvalAsync<IsSameType, TensorEvaluator<ArgType, Device>,
                               EvaluatorPointerType,
        EvalSubExprsCallback>::run(m_impl, data, std::move(done));
  }
#endif

  EIGEN_STRONG_INLINE void cleanup()
  {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return internal::CoeffConv<SrcType, TargetType, IsSameType>::run(m_impl,index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType
  packet(Index index) const {
    // If we are not going to do the cast, we just need to check that base
    // TensorEvaluator has packet access. Otherwise we also need to make sure,
    // that we have an implementation of vectorized cast.
    const bool Vectorizable =
        IsSameType
        ? TensorEvaluator<ArgType, Device>::PacketAccess
        : int(TensorEvaluator<ArgType, Device>::PacketAccess) &
          int(internal::type_casting_traits<SrcType, TargetType>::VectorizedCast);

    return internal::PacketConv<PacketSourceType, PacketReturnType, LoadMode,
                                Vectorizable, IsSameType>::run(m_impl, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double cast_cost = TensorOpCost::CastCost<SrcType, TargetType>();
    if (vectorized) {
      const double SrcCoeffRatio =
          internal::type_casting_traits<SrcType, TargetType>::SrcCoeffRatio;
      const double TgtCoeffRatio =
          internal::type_casting_traits<SrcType, TargetType>::TgtCoeffRatio;
      return m_impl.costPerCoeff(vectorized) * (SrcCoeffRatio / PacketSize) +
          TensorOpCost(0, 0, TgtCoeffRatio * (cast_cost / PacketSize));
    } else {
      return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, cast_cost);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return m_impl.getResourceRequirements();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    return TensorBlock(m_impl.block(desc, scratch),
                         TensorConversionOpBlockFactory());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  /// required by sycl in order to extract the sycl accessor
  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolution.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H

namespace Eigen {

/** \class TensorConvolution
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor convolution class.
  *
  *
  */
namespace internal {

template <typename Index, typename InputDims, int NumKernelDims, int Layout>
class IndexMapper {
 public:
  IndexMapper(const InputDims& input_dims, const array<Index, NumKernelDims>& kernel_dims,
              const array<Index, NumKernelDims>& indices) {

    array<Index, NumDims> dimensions = input_dims;
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = indices[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      dimensions[index] = result_dim;
    }

    array<Index, NumDims> inputStrides;
    array<Index, NumDims> outputStrides;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      inputStrides[0] = 1;
      outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        inputStrides[i] = inputStrides[i-1] * input_dims[i-1];
        outputStrides[i] = outputStrides[i-1] * dimensions[i-1];
      }
    } else {
      inputStrides[NumDims - 1] = 1;
      outputStrides[NumDims - 1] = 1;
      for (int i = static_cast<int>(NumDims) - 2; i >= 0; --i) {
        inputStrides[i] = inputStrides[i + 1] * input_dims[i + 1];
        outputStrides[i] = outputStrides[i + 1] * dimensions[i + 1];
      }
    }

    array<Index, NumDims> gpuInputDimensions;
    array<Index, NumDims> gpuOutputDimensions;
    array<Index, NumDims> tmp = dimensions;
    array<Index, NumDims> ordering;
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = i + offset;
      ordering[index] = indices[i];
      tmp[indices[i]] = -1;
      gpuInputDimensions[index] = input_dims[indices[i]];
      gpuOutputDimensions[index] = dimensions[indices[i]];
    }

    int written = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                      ? NumKernelDims
                      : 0;
    for (int i = 0; i < NumDims; ++i) {
      if (tmp[i] >= 0) {
        ordering[written] = i;
        gpuInputDimensions[written] = input_dims[i];
        gpuOutputDimensions[written] = dimensions[i];
        ++written;
      }
    }

    for (int i = 0; i < NumDims; ++i) {
      m_inputStrides[i] = inputStrides[ordering[i]];
      m_outputStrides[i] = outputStrides[ordering[i]];
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumDims; ++i) {
        if (i > NumKernelDims) {
          m_gpuInputStrides[i] =
              m_gpuInputStrides[i - 1] * gpuInputDimensions[i - 1];
          m_gpuOutputStrides[i] =
              m_gpuOutputStrides[i - 1] * gpuOutputDimensions[i - 1];
        } else {
          m_gpuInputStrides[i] = 1;
          m_gpuOutputStrides[i] = 1;
        }
      }
    } else {
      for (int i = NumDims - 1; i >= 0; --i) {
        if (static_cast<size_t>(i + 1) < offset) {
          m_gpuInputStrides[i] =
              m_gpuInputStrides[i + 1] * gpuInputDimensions[i + 1];
          m_gpuOutputStrides[i] =
              m_gpuOutputStrides[i + 1] * gpuOutputDimensions[i + 1];
        } else {
          m_gpuInputStrides[i] = 1;
          m_gpuOutputStrides[i] = 1;
        }
      }
    }
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputPlaneToTensorInputOffset(Index p) const {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int d = NumDims - 1; d > NumKernelDims; --d) {
        const Index idx = p / m_gpuInputStrides[d];
        inputIndex += idx * m_inputStrides[d];
        p -= idx * m_gpuInputStrides[d];
      }
      inputIndex += p * m_inputStrides[NumKernelDims];
    } else {
      std::ptrdiff_t limit = 0;
      if (NumKernelDims < NumDims) {
        limit = NumDims - NumKernelDims - 1;
      }
      for (int d = 0; d < limit; ++d) {
        const Index idx = p / m_gpuInputStrides[d];
        inputIndex += idx * m_inputStrides[d];
        p -= idx * m_gpuInputStrides[d];
      }
      inputIndex += p * m_inputStrides[limit];
    }
    return inputIndex;
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputPlaneToTensorOutputOffset(Index p) const {
    Index outputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int d = NumDims - 1; d > NumKernelDims; --d) {
        const Index idx = p / m_gpuOutputStrides[d];
        outputIndex += idx * m_outputStrides[d];
        p -= idx * m_gpuOutputStrides[d];
      }
      outputIndex += p * m_outputStrides[NumKernelDims];
    } else {
      std::ptrdiff_t limit = 0;
      if (NumKernelDims < NumDims) {
        limit = NumDims - NumKernelDims - 1;
      }
      for (int d = 0; d < limit; ++d) {
        const Index idx = p / m_gpuOutputStrides[d];
        outputIndex += idx * m_outputStrides[d];
        p -= idx * m_gpuOutputStrides[d];
      }
      outputIndex += p * m_outputStrides[limit];
    }
    return outputIndex;
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i, Index j) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset] + j * m_inputStrides[offset + 1];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i, Index j) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset] + j * m_outputStrides[offset + 1];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i, Index j, Index k) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset] + j * m_inputStrides[offset + 1] +
           k * m_inputStrides[offset + 2];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i, Index j, Index k) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset] + j * m_outputStrides[offset + 1] +
           k * m_outputStrides[offset + 2];
  }

 private:
  static const int NumDims = internal::array_size<InputDims>::value;
  array<Index, NumDims> m_inputStrides;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_gpuInputStrides;
  array<Index, NumDims> m_gpuOutputStrides;
};



template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct traits<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename promote_storage_type<typename InputXprType::Scalar,
                                        typename KernelXprType::Scalar>::ret Scalar;
  typedef typename promote_storage_type<typename traits<InputXprType>::StorageKind,
                                        typename traits<KernelXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<InputXprType>::Index,
                                      typename traits<KernelXprType>::Index>::type Index;
  typedef typename InputXprType::Nested LhsNested;
  typedef typename KernelXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<InputXprType>::NumDimensions;
  static const int Layout = traits<InputXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename InputXprType::Scalar, Scalar>::val,
  typename traits<InputXprType>::PointerType, typename traits<KernelXprType>::PointerType>::type PointerType;

  enum {
    Flags = 0
  };
};

template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct eval<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>, Eigen::Dense>
{
  typedef const TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>& type;
};

template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct nested<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>, 1, typename eval<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> >::type>
{
  typedef TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> type;
};

}  // end namespace internal



template<typename Indices, typename InputXprType, typename KernelXprType>
class TensorConvolutionOp : public TensorBase<TensorConvolutionOp<Indices, InputXprType, KernelXprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::promote_storage_type<typename InputXprType::CoeffReturnType,
                                                  typename KernelXprType::CoeffReturnType>::ret CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorConvolutionOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConvolutionOp(const InputXprType& input, const KernelXprType& kernel, const Indices& dims)
      : m_input_xpr(input), m_kernel_xpr(kernel), m_indices(dims) {}

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Indices& indices() const { return m_indices; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename InputXprType::Nested>::type&
    inputExpression() const { return m_input_xpr; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename KernelXprType::Nested>::type&
    kernelExpression() const { return m_kernel_xpr; }

  protected:
    typename InputXprType::Nested m_input_xpr;
    typename KernelXprType::Nested m_kernel_xpr;
    const Indices m_indices;
};


template<typename Indices, typename InputArgType, typename KernelArgType, typename Device>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, Device>
{
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims = internal::array_size<typename TensorEvaluator<InputArgType, Device>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = int(TensorEvaluator<InputArgType, Device>::IsAligned) & int(TensorEvaluator<KernelArgType, Device>::IsAligned),
    PacketAccess = int(TensorEvaluator<InputArgType, Device>::PacketAccess) & int(TensorEvaluator<KernelArgType, Device>::PacketAccess),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_inputImpl(op.inputExpression(), device), m_kernelImpl(op.kernelExpression(), device), m_kernelArg(op.kernelExpression()), m_kernel(NULL), m_local_kernel(false), m_device(device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<KernelArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, Device>::Dimensions& input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, Device>::Dimensions& kernel_dims = m_kernelImpl.dimensions();

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStride[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStride[i] = m_inputStride[i - 1] * input_dims[i - 1];
      }
    } else {
      m_inputStride[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStride[i] = m_inputStride[i + 1] * input_dims[i + 1];
      }
    }

    m_dimensions = m_inputImpl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumKernelDims; ++i) {
        const Index index = op.indices()[i];
        const Index input_dim = input_dims[index];
        const Index kernel_dim = kernel_dims[i];
        const Index result_dim = input_dim - kernel_dim + 1;
        m_dimensions[index] = result_dim;
        if (i > 0) {
          m_kernelStride[i] = m_kernelStride[i - 1] * kernel_dims[i - 1];
        } else {
          m_kernelStride[0] = 1;
        }
        m_indexStride[i] = m_inputStride[index];
      }

      m_outputStride[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStride[i] = m_outputStride[i - 1] * m_dimensions[i - 1];
      }
    } else {
      for (int i = NumKernelDims - 1; i >= 0; --i) {
        const Index index = op.indices()[i];
        const Index input_dim = input_dims[index];
        const Index kernel_dim = kernel_dims[i];
        const Index result_dim = input_dim - kernel_dim + 1;
        m_dimensions[index] = result_dim;
        if (i < NumKernelDims - 1) {
          m_kernelStride[i] = m_kernelStride[i + 1] * kernel_dims[i + 1];
        } else {
          m_kernelStride[NumKernelDims - 1] = 1;
        }
        m_indexStride[i] = m_inputStride[index];
      }

      m_outputStride[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStride[i] = m_outputStride[i + 1] * m_dimensions[i + 1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar*) {
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    preloadKernel();
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_local_kernel) {
      m_device.deallocate((void*)m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }

  void evalTo(typename XprType::Scalar* buffer) {
    evalSubExprsIfNeeded(NULL);
    for (int i = 0; i < dimensions().TotalSize(); ++i) {
      buffer[i] += coeff(i);
    }
    cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    CoeffReturnType result = CoeffReturnType(0);
    convolve(firstInput(index), 0, NumKernelDims-1, result);
    return result;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(const Index index) const
  {
    Index indices[2] = {index, index+PacketSize-1};
    Index startInputs[2] = {0, 0};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_outputStride[i];
        const Index idx1 = indices[1] / m_outputStride[i];
        startInputs[0] += idx0 * m_inputStride[i];
        startInputs[1] += idx1 * m_inputStride[i];
        indices[0] -= idx0 * m_outputStride[i];
        indices[1] -= idx1 * m_outputStride[i];
      }
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_outputStride[i];
        const Index idx1 = indices[1] / m_outputStride[i];
        startInputs[0] += idx0 * m_inputStride[i];
        startInputs[1] += idx1 * m_inputStride[i];
        indices[0] -= idx0 * m_outputStride[i];
        indices[1] -= idx1 * m_outputStride[i];
      }
    }
    startInputs[0] += indices[0];
    startInputs[1] += indices[1];

    if (startInputs[1]-startInputs[0] == PacketSize-1) {
      PacketReturnType result = internal::pset1<PacketReturnType>(0);
      convolvePacket(startInputs[0], 0, NumKernelDims-1, result);
      return result;
    } else {
      EIGEN_ALIGN_MAX Scalar data[PacketSize];
      data[0] = Scalar(0);
      convolve(startInputs[0], 0, NumKernelDims-1, data[0]);
      for (int i = 1; i < PacketSize-1; ++i) {
        data[i] = Scalar(0);
        convolve(firstInput(index+i), 0, NumKernelDims-1, data[i]);
      }
      data[PacketSize-1] = Scalar(0);
      convolve(startInputs[1], 0, NumKernelDims-1, data[PacketSize-1]);
      return internal::pload<PacketReturnType>(data);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost =
        TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() +
         TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) +
                          m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized,
                                       PacketSize));
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

 private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStride[i];
        startInput += idx * m_inputStride[i];
        index -= idx * m_outputStride[i];
      }
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStride[i];
        startInput += idx * m_inputStride[i];
        index -= idx * m_outputStride[i];
      }
    }
    startInput += index;
    return startInput;
  }

  EIGEN_DEVICE_FUNC void convolve(Index firstIndex, Index firstKernel, int DimIndex, CoeffReturnType& accum) const {
    for (int j = 0; j < m_kernelImpl.dimensions()[DimIndex]; ++j) {
      const Index input = firstIndex + j * m_indexStride[DimIndex];
      const Index kernel = firstKernel + j * m_kernelStride[DimIndex];
      if (DimIndex > 0) {
        convolve(input, kernel, DimIndex-1, accum);
      } else {
        accum += m_inputImpl.coeff(input) * m_kernel[kernel];
      }
    }
  }

  template <typename Packet>
  EIGEN_DEVICE_FUNC void convolvePacket(Index firstIndex, Index firstKernel, int DimIndex, Packet& accum) const {
    for (int j = 0; j < m_kernelImpl.dimensions()[DimIndex]; ++j) {
      const Index input = firstIndex + j * m_indexStride[DimIndex];
      const Index kernel = firstKernel + j * m_kernelStride[DimIndex];
      if (DimIndex > 0) {
        convolvePacket(input, kernel, DimIndex-1, accum);
      } else {
        accum = internal::pmadd<Packet>(m_inputImpl.template packet<Unaligned>(input), internal::pset1<Packet>(m_kernel[kernel]), accum);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    const Scalar* in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      size_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      Scalar* local = (Scalar*)m_device.allocate_temp(kernel_sz);
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(local, m_kernelArg);
      const bool Vectorize = internal::IsVectorizable<Device, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, Device, Vectorize>::run(evalToTmp, m_device);

      m_kernel = local;
      m_local_kernel = true;
    }
  }

  array<Index, NumDims> m_inputStride;
  array<Index, NumDims> m_outputStride;

  array<Index, NumKernelDims> m_indexStride;
  array<Index, NumKernelDims> m_kernelStride;
  TensorEvaluator<InputArgType, Device> m_inputImpl;
  TensorEvaluator<KernelArgType, Device> m_kernelImpl;
  Dimensions m_dimensions;

  KernelArgType m_kernelArg;
  const Scalar* m_kernel;
  bool m_local_kernel;
  const Device EIGEN_DEVICE_REF m_device;
};




// Use an optimized implementation of the evaluation code for GPUs whenever possible.
#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)

template <int StaticKernelSize>
struct GetKernelSize {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int operator() (const int /*kernelSize*/) const {
    return StaticKernelSize;
  }
};
template <>
struct GetKernelSize<Dynamic> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int operator() (const int kernelSize) const {
    return kernelSize;
  }
};

template <typename InputEvaluator, typename Index, typename InputDims,
          int StaticKernelSize>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel1D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 1, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const int numPlanes, const int numX,
    const int maxX, const int kernelSize, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + GetKernelSize<StaticKernelSize>()(kernelSize);
  const int num_x_output = last_x - first_x + 1;

  const int first_plane = blockIdx.y * blockDim.y;
  const int plane_stride = blockDim.y * gridDim.y;

  for (int p = first_plane + threadIdx.y; p < numPlanes; p += plane_stride) {
    // Load inputs to shared memory
    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = threadIdx.y * num_x_input;
    #pragma unroll
    for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
      const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x);
      s[i + plane_kernel_offset] = eval.coeff(tensor_index);
    }

    __syncthreads();

    // Compute the convolution
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    #pragma unroll
    for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
      const int kernel_offset = plane_kernel_offset + i;
      float result = 0.0f;
      #pragma unroll
      for (int k = 0; k < GetKernelSize<StaticKernelSize>()(kernelSize); ++k) {
        result += s[k + kernel_offset] * kernel[k];
      }
      const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x);
      buffer[tensor_index] = result;
    }
    __syncthreads();
  }
};

template <typename InputEvaluator, typename Index, typename InputDims,
          int StaticKernelSizeX, int StaticKernelSizeY>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel2D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 2, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const int numPlanes, const int numX,
    const int maxX, const int numY, const int maxY, const int kernelSizeX,
    const int kernelSizeY, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + GetKernelSize<StaticKernelSizeX>()(kernelSizeX);
  const int num_x_output = last_x - first_x + 1;

  const int first_y = blockIdx.y * maxY;
  const int last_y = (first_y + maxY < numY ? first_y + maxY : numY) - 1;
  const int num_y_input = last_y - first_y + GetKernelSize<StaticKernelSizeY>()(kernelSizeY);
  const int num_y_output = last_y - first_y + 1;

  const int first_plane = blockIdx.z * blockDim.z;
  const int plane_stride = blockDim.z * gridDim.z;

  for (int p = first_plane + threadIdx.z; p < numPlanes; p += plane_stride) {

    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = threadIdx.z * num_y_input;

    // Load inputs to shared memory
    #pragma unroll
    for (int j = threadIdx.y; j < num_y_input; j += blockDim.y) {
      const int input_offset = num_x_input * (j + plane_kernel_offset);
      #pragma unroll
      for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
        const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x, j+first_y);
        s[i + input_offset] = eval.coeff(tensor_index);
      }
    }

    __syncthreads();

    // Convolution
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    #pragma unroll
    for (int j = threadIdx.y; j < num_y_output; j += blockDim.y) {
      #pragma unroll
      for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
        float result = 0.0f;
        #pragma unroll
        for (int l = 0; l < GetKernelSize<StaticKernelSizeY>()(kernelSizeY); ++l) {
          const int kernel_offset = kernelSizeX * l;
          const int input_offset = i + num_x_input * (j + l + plane_kernel_offset);
          #pragma unroll
          for (int k = 0; k < GetKernelSize<StaticKernelSizeX>()(kernelSizeX); ++k) {
            result += s[k + input_offset] * kernel[k + kernel_offset];
          }
        }
        const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x, j+first_y);
        buffer[tensor_index] = result;
      }
    }

    __syncthreads();
  }
};

template <typename InputEvaluator, typename Index, typename InputDims>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel3D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 3, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const size_t numPlanes, const size_t numX,
    const size_t maxX, const size_t numY, const size_t maxY, const size_t numZ,
    const size_t maxZ, const size_t kernelSizeX, const size_t kernelSizeY,
    const size_t kernelSizeZ, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  // Load inputs to shared memory
  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + kernelSizeX;

  const int first_y = blockIdx.y * maxY;
  const int last_y = (first_y + maxY < numY ? first_y + maxY : numY) - 1;
  const int num_y_input = last_y - first_y + kernelSizeY;

  const int first_z = blockIdx.z * maxZ;
  const int last_z = (first_z + maxZ < numZ ? first_z + maxZ : numZ) - 1;
  const int num_z_input = last_z - first_z + kernelSizeZ;

  for (int p = 0; p < numPlanes; ++p) {

    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = 0;

    for (int k = threadIdx.z; k < num_z_input; k += blockDim.z) {
      for (int j = threadIdx.y; j < num_y_input; j += blockDim.y) {
        for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
          const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x, j+first_y, k+first_z);
          s[i + num_x_input * (j + num_y_input * (k + plane_kernel_offset))] = eval.coeff(tensor_index);
        }
      }
    }

    __syncthreads();

    // Convolution
    const int num_z_output = last_z - first_z + 1;
    const int num_y_output = last_y - first_y + 1;
    const int num_x_output = last_x - first_x + 1;
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    for (int k = threadIdx.z; k < num_z_output; k += blockDim.z) {
      for (int j = threadIdx.y; j < num_y_output; j += blockDim.y) {
        for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
          float result = 0.0f;
          for (int n = 0; n < kernelSizeZ; ++n) {
            for (int m = 0; m < kernelSizeY; ++m) {
              for (int l = 0; l < kernelSizeX; ++l) {
                result += s[i + l + num_x_input * (j + m + num_y_input * (k + n + plane_kernel_offset))] * kernel[l + kernelSizeX * (m + kernelSizeY * n)];
              }
            }
          }
          const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x, j+first_y, k+first_z);
          buffer[tensor_index] = result;
        }
      }
    }
    __syncthreads();
  }
};



template<typename Indices, typename InputArgType, typename KernelArgType>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, GpuDevice>
{
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims =  internal::array_size<typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename TensorEvaluator<KernelArgType, GpuDevice>::Dimensions KernelDimensions;

  enum {
    IsAligned = TensorEvaluator<InputArgType, GpuDevice>::IsAligned & TensorEvaluator<KernelArgType, GpuDevice>::IsAligned,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, GpuDevice>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const GpuDevice& device)
      : m_inputImpl(op.inputExpression(), device), m_kernelImpl(op.kernelExpression(), device), m_kernelArg(op.kernelExpression()), m_indices(op.indices()), m_buf(NULL), m_kernel(NULL), m_local_kernel(false), m_device(device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, GpuDevice>::Layout) == static_cast<int>(TensorEvaluator<KernelArgType, GpuDevice>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions& input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, GpuDevice>::Dimensions& kernel_dims = m_kernelImpl.dimensions();

    m_dimensions = m_inputImpl.dimensions();
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = op.indices()[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      m_dimensions[index] = result_dim;
    }
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, GpuDevice>::type PacketReturnType;
  typedef typename InputArgType::Scalar Scalar;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar* data) {
    preloadKernel();
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      executeEval(data);
      return false;
    } else {
      m_buf = (Scalar*)m_device.allocate(dimensions().TotalSize() * sizeof(Scalar));
      executeEval(m_buf);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_buf) {
      m_device.deallocate(m_buf);
      m_buf = NULL;
    }
    if (m_local_kernel) {
      m_device.deallocate((void*)m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }

  EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    const Scalar* in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      size_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      Scalar* local = (Scalar*)m_device.allocate(kernel_sz);
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(local, m_kernelArg);
      const bool PacketAccess = internal::IsVectorizable<GpuDevice, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, GpuDevice, PacketAccess>::run(evalToTmp, m_device);

      m_kernel = local;
      m_local_kernel = true;
    }
  }

  static unsigned int ceil(unsigned int num, unsigned int denom) {
    const unsigned int rounded_toward_zero = num / denom;
    if (num > rounded_toward_zero * denom) {
      return rounded_toward_zero + 1;
    }
    return rounded_toward_zero;
  }

  void executeEval(Scalar* data) const {
    typedef typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions InputDims;

    const int maxSharedMem = m_device.sharedMemPerBlock();
    const int maxThreadsPerBlock = m_device.maxGpuThreadsPerBlock();
    const int maxBlocksPerProcessor = m_device.maxGpuThreadsPerMultiProcessor() / maxThreadsPerBlock;
    const int numMultiProcessors = m_device.getNumGpuMultiProcessors();
    const int warpSize = 32;

    switch (NumKernelDims) {
      case 1: {
        const int kernel_size = m_kernelImpl.dimensions().TotalSize();

        const int numX = dimensions()[m_indices[0]];
        const int numP = dimensions().TotalSize() / numX;
        int maxX;
        dim3 block_size;

        const int single_stride_dim =
            static_cast<int>(Layout) == static_cast<int>(ColMajor)
                ? 0
                : m_inputImpl.dimensions().rank() - 1;
        if (m_indices[0] == single_stride_dim) {
          // Maximum the reuse
          const int inner_dim = ((maxSharedMem / (sizeof(Scalar)) - kernel_size + 1 + 31) / 32) * 32;
          maxX = numext::mini<int>(inner_dim, numX);
          const int maxP = numext::mini<int>(maxSharedMem / ((kernel_size - 1 + maxX) * sizeof(Scalar)), numP);
          block_size.x = numext::mini(maxThreadsPerBlock, maxX);
          block_size.y = numext::mini<int>(maxThreadsPerBlock / block_size.x, maxP);
        }
        else {
          // Read as much as possible alongside the inner most dimension, that is the plane
          const int inner_dim = maxSharedMem / ((warpSize + kernel_size) * sizeof(Scalar));
          const int maxP = numext::mini<int>(inner_dim, numP);
          maxX = numext::mini<int>(maxSharedMem / (inner_dim * sizeof(Scalar)) - kernel_size + 1, numX);

          block_size.x = numext::mini(warpSize, maxX);
          block_size.y = numext::mini<int>(maxThreadsPerBlock/block_size.x, maxP);
        }

        const int shared_mem = block_size.y * (maxX + kernel_size - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        const int num_x_blocks = ceil(numX, maxX);
        const int blocksPerProcessor = numext::mini(maxBlocksPerProcessor, maxSharedMem / shared_mem);
        const int num_y_blocks = ceil(numMultiProcessors * blocksPerProcessor, num_x_blocks);

        dim3 num_blocks(num_x_blocks, numext::mini<int>(num_y_blocks, ceil(numP, block_size.y)));


        //cout << "launching 1D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " maxX: " << maxX << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;

        const array<Index, 1> indices(m_indices[0]);
        const array<Index, 1> kernel_dims(m_kernelImpl.dimensions()[0]);
        internal::IndexMapper<Index, InputDims, 1, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);
        switch(kernel_size) {
          case 4: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, 4, data);
            break;
          }
          case 7: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, 7, data);
            break;
          }
          default: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, kernel_size, data);
          }
        }
        break;
      }

      case 2: {
        const int idxX =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 1;
        const int idxY =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 0;
        const int kernel_size_x = m_kernelImpl.dimensions()[idxX];
        const int kernel_size_y = m_kernelImpl.dimensions()[idxY];

        const int numX = dimensions()[m_indices[idxX]];
        const int numY = dimensions()[m_indices[idxY]];
        const int numP = dimensions().TotalSize() / (numX*numY);

        const float scaling_factor = sqrtf(static_cast<float>(maxSharedMem) / (sizeof(Scalar) * kernel_size_y * kernel_size_x));

        // Snap maxX to warp size
        int inner_dim = ((static_cast<int>(scaling_factor * kernel_size_x) - kernel_size_x + 1 + 32) / 32) * 32;
        const int maxX = numext::mini<int>(inner_dim, numX);
        const int maxY = numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1)) - kernel_size_y + 1, numY);
        const int maxP = numext::mini<int>(maxSharedMem / ((kernel_size_x - 1 + maxX) * (kernel_size_y - 1 + maxY) * sizeof(Scalar)), numP);

        dim3 block_size;
        block_size.x = numext::mini(1024, maxX);
        block_size.y = numext::mini<int>(1024/block_size.x, maxY);
        block_size.z = numext::mini<int>(1024/(block_size.x*block_size.y), maxP);

        const int shared_mem = block_size.z * (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        const int num_x_blocks = ceil(numX, maxX);
        const int num_y_blocks = ceil(numY, maxY);
        const int blocksPerProcessor = numext::mini(maxBlocksPerProcessor, maxSharedMem / shared_mem);
        const int num_z_blocks = ceil(numMultiProcessors * blocksPerProcessor, num_x_blocks * num_y_blocks);

        dim3 num_blocks(num_x_blocks, num_y_blocks, numext::mini<int>(num_z_blocks, ceil(numP, block_size.z)));


        //cout << "launching 2D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y  << " block_size.z: " << block_size.z << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " num_blocks.z: " << num_blocks.z << " maxX: " << maxX << " maxY: " << maxY << " maxP: " << maxP << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;

        const array<Index, 2> indices(m_indices[idxX], m_indices[idxY]);
        const array<Index, 2> kernel_dims(m_kernelImpl.dimensions()[idxX],
                                          m_kernelImpl.dimensions()[idxY]);
        internal::IndexMapper<Index, InputDims, 2, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);
        switch (kernel_size_x) {
          case 4: {
            switch (kernel_size_y) {
              case 7: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4, 7>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 4, 7, data);
                break;
              }
              default: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 4, kernel_size_y, data);
                break;
              }
            }
            break;
          }
          case 7: {
            switch (kernel_size_y) {
              case 4: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7, 4>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 7, 4, data);
                break;
              }
              default: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 7, kernel_size_y, data);
                break;
              }
            }
            break;
          }
          default: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, Dynamic, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, kernel_size_x, kernel_size_y, data);
            break;
          }
        }
        break;
      }

      case 3: {
        const int idxX =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 2;
        const int idxY =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 1;
        const int idxZ =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 2 : 0;

        const int kernel_size_x = m_kernelImpl.dimensions()[idxX];
        const int kernel_size_y = m_kernelImpl.dimensions()[idxY];
        const int kernel_size_z = m_kernelImpl.dimensions()[idxZ];

        const int numX = dimensions()[m_indices[idxX]];
        const int numY = dimensions()[m_indices[idxY]];
        const int numZ = dimensions()[m_indices[idxZ]];
        const int numP = dimensions().TotalSize() / (numX*numY*numZ);

        const int maxX = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * kernel_size_y * kernel_size_z) - kernel_size_x + 1, numX));
        const int maxY = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1) * kernel_size_z) - kernel_size_y + 1, numY));
        const int maxZ = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1)) - kernel_size_z + 1, numZ));

        dim3 block_size;
        block_size.x = numext::mini(32, maxX);
        block_size.y = numext::mini(32, maxY);
        block_size.z = numext::mini<int>(1024/(block_size.x*block_size.y), maxZ);
        dim3 num_blocks(ceil(numX, maxX), ceil(numY, maxY), ceil(numZ, maxZ));

        const int shared_mem = (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1) * (maxZ + kernel_size_z - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        //cout << "launching 3D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y  << " block_size.z: " << block_size.z << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " num_blocks.z: " << num_blocks.z  << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;
        const array<Index, 3> indices(m_indices[idxX], m_indices[idxY],
                                      m_indices[idxZ]);
        const array<Index, 3> kernel_dims(m_kernelImpl.dimensions()[idxX],
                                          m_kernelImpl.dimensions()[idxY],
                                          m_kernelImpl.dimensions()[idxZ]);
        internal::IndexMapper<Index, InputDims, 3, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);

        LAUNCH_GPU_KERNEL((EigenConvolutionKernel3D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, numZ, maxZ, kernel_size_x, kernel_size_y, kernel_size_z, data);
        break;
      }

      default: {
        EIGEN_STATIC_ASSERT((NumKernelDims >= 1 && NumKernelDims <= 3), THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    eigen_assert(m_buf);
    eigen_assert(index < m_dimensions.TotalSize());
    return m_buf[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(const Index index) const
  {
    eigen_assert(m_buf);
    eigen_assert(index < m_dimensions.TotalSize());
    return internal::ploadt<PacketReturnType, LoadMode>(m_buf+index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): FIXME: For now, this is just a copy of the CPU cost
    // model.
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost =
        TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() +
         TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) +
                          m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized,
                                       PacketSize));
  }

 private:
  // No assignment (copies are needed by the kernels)
  TensorEvaluator& operator = (const TensorEvaluator&);

  TensorEvaluator<InputArgType, GpuDevice> m_inputImpl;
  TensorEvaluator<KernelArgType, GpuDevice> m_kernelImpl;
  KernelArgType m_kernelArg;
  Indices m_indices;
  Dimensions m_dimensions;
  Scalar* m_buf;
  const Scalar* m_kernel;
  bool m_local_kernel;

  const GpuDevice& m_device;
};
#endif


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolutionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>

//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_SYCL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_SYCL_H

namespace Eigen {

/** \class TensorConvolution
 * \ingroup CXX11_Tensor_Module
 *
 * \brief Tensor convolution class.
 *
 *
 */

enum class convolution_type { CONV1D, CONV2D, CONV3D };
template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor, convolution_type Conv_Dim>
struct EigenConvolutionKernel;
template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV1D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 1, Evaluator::Layout> indexMapper;
  const size_t kernelSize;
  const cl::sycl::range<2> input_range;
  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 1, Evaluator::Layout> indexMapper_,
                         const size_t kernelSize_, const cl::sycl::range<2> input_range_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernelSize(kernelSize_),
        input_range(input_range_) {}

  template <typename BooleanDim2>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim2 boolean_check) {
    return (boolean_check[0] && boolean_check[1]);
  }
  void operator()(cl::sycl::nd_item<2> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    // the required row to be calculated for the for each plane in shered memory
    const size_t num_input = (itemID.get_local_range()[0] + kernelSize - 1);
    const size_t plane_kernel_offset = itemID.get_local_id(1) * num_input;
    const size_t input_offset = itemID.get_group(0) * itemID.get_local_range()[0];
    const size_t plane_tensor_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(itemID.get_global_id(1));
    /// fill the shared memory
    for (size_t i = itemID.get_local_id(0); i < num_input; i += itemID.get_local_range()[0]) {
      const size_t local_index = i + plane_kernel_offset;
      const size_t tensor_index =
          plane_tensor_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i + input_offset);

      local_acc[local_index] =
          (((i + input_offset) < (input_range[0] + kernelSize - 1)) && itemID.get_global_id(1) < input_range[1])
              ? device_evaluator.coeff(tensor_index)
              : CoeffReturnType(0);
    }

    itemID.barrier(cl::sycl::access::fence_space::local_space);

    // calculate the convolution // output start x
    const size_t first_output_start = itemID.get_group(0) * (itemID.get_local_range()[0]);
    if (boundary_check(itemID.get_global_id() < input_range)) {
      CoeffReturnType result = static_cast<CoeffReturnType>(0);
      const size_t index = plane_kernel_offset + itemID.get_local_id(0);
      for (size_t k = 0; k < kernelSize; ++k) {
        result += (local_acc[k + index] * kernel_ptr[k]);
      }
      const size_t tensor_index =
          indexMapper.mapGpuOutputPlaneToTensorOutputOffset(itemID.get_global_id(1)) +
          indexMapper.mapGpuOutputKernelToTensorOutputOffset(itemID.get_local_id(0) + first_output_start);
      buffer_ptr[tensor_index] = result;
    }
  }
};

template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV2D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 2, Evaluator::Layout> indexMapper;
  const cl::sycl::range<2> kernel_size;
  const cl::sycl::range<3> input_range;
  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 2, Evaluator::Layout> indexMapper_,
                         const cl::sycl::range<2> kernel_size_, const cl::sycl::range<3> input_range_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernel_size(kernel_size_),
        input_range(input_range_) {}
  template <typename BooleanDim3>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim3 boolean_check) {
    return (boolean_check[0] && boolean_check[1] && boolean_check[2]);
  }

  void operator()(cl::sycl::nd_item<3> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    // the required row to be calculated for the for each plane in shered memory
    const auto num_input = cl::sycl::range<2>{
        (cl::sycl::range<2>(itemID.get_local_range()[0], itemID.get_local_range()[1]) + kernel_size - 1)};

    const size_t plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(itemID.get_global_id(2));
    const size_t plane_kernel_offset = itemID.get_local_id(2) * num_input[1];

    const auto input_offset = cl::sycl::range<2>{itemID.get_group(0) * itemID.get_local_range()[0],
                                                 itemID.get_group(1) * itemID.get_local_range()[1]};
      
    // fill the local memory
    bool in_range_dim2 = itemID.get_global_id(2) < input_range[2];
    for (size_t j = itemID.get_local_id(1); j < num_input[1]; j += itemID.get_local_range()[1]) {
      const size_t local_input_offset = num_input[0] * (j + plane_kernel_offset);
      bool in_range_dim1 = ((j + input_offset[1]) < (input_range[1] + kernel_size[1] - 1)); 
      for (size_t i = itemID.get_local_id(0); i < num_input[0]; i += itemID.get_local_range()[0]) {
        const size_t local_index = i + local_input_offset;
        const size_t tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(
                                                             i + input_offset[0], j + input_offset[1]);
        local_acc[local_index] = (((i + input_offset[0]) < (input_range[0] + kernel_size[0] - 1)) &&
                                  in_range_dim1 && in_range_dim2)
                                     ? device_evaluator.coeff(tensor_index)
                                     : CoeffReturnType(0);
      }
    }

    itemID.barrier(cl::sycl::access::fence_space::local_space);

    // output offset start for each thread
    const auto output_offset = cl::sycl::range<2>{itemID.get_group(0) * itemID.get_local_range()[0],
                                                  itemID.get_group(1) * itemID.get_local_range()[1]};

    if (boundary_check(itemID.get_global_id() < input_range)) {
      CoeffReturnType result = static_cast<CoeffReturnType>(0);

      for (size_t j = 0; j < kernel_size[1]; j++) {
        size_t kernel_offset = kernel_size[0] * j;
        const size_t index =
            (num_input[0] * (plane_kernel_offset + j + itemID.get_local_id(1))) + itemID.get_local_id(0);
        for (size_t i = 0; i < kernel_size[0]; i++) {
          result += (local_acc[i + index] * kernel_ptr[i + kernel_offset]);
        }
      }
      const size_t tensor_index =
          indexMapper.mapGpuOutputPlaneToTensorOutputOffset(itemID.get_global_id(2)) +
          indexMapper.mapGpuOutputKernelToTensorOutputOffset(itemID.get_local_id(0) + output_offset[0],
                                                             itemID.get_local_id(1) + output_offset[1]);

      buffer_ptr[tensor_index] = result;
    }
  }
};

template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV3D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 3, Evaluator::Layout> indexMapper;
  const cl::sycl::range<3> kernel_size;
  const cl::sycl::range<3> input_range;
  const size_t numP;

  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 3, Evaluator::Layout> indexMapper_,
                         const cl::sycl::range<3> kernel_size_, const cl::sycl::range<3> input_range_,
                         const size_t numP_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernel_size(kernel_size_),
        input_range(input_range_),
        numP(numP_) {}
  template <typename BooleanDim3>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim3 boolean_check) {
    return (boolean_check[0] && boolean_check[1] && boolean_check[2]);
  }
  void operator()(cl::sycl::nd_item<3> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    const auto num_input = cl::sycl::range<3>{itemID.get_local_range() + kernel_size - 1};

    const auto input_offset = cl::sycl::range<3>{itemID.get_group().get_id() * itemID.get_local_range()};

    const auto output_offset =
          cl::sycl::range<3>{itemID.get_group().get_id() * itemID.get_local_range() + itemID.get_local_id()};

    for (size_t p = 0; p < numP; p++) {
      /// fill the shared memory
      const size_t plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
      for (size_t k = itemID.get_local_id(2); k < num_input[2]; k += itemID.get_local_range()[2]) {
        size_t local_index_dim2 = num_input[0] * num_input[1] * k;
        bool cond_k_dim = (k + input_offset[2] < (input_range[2] + kernel_size[2] - 1));
        for (size_t j = itemID.get_local_id(1); j < num_input[1]; j += itemID.get_local_range()[1]) {
          bool cond_j_dim = cond_k_dim && (j + input_offset[1] < (input_range[1] + kernel_size[1] - 1));
          size_t local_index_dim1 = (num_input[0] * j)  + local_index_dim2;
          for (size_t i = itemID.get_local_id(0); i < num_input[0]; i += itemID.get_local_range()[0]) {
            bool conds = cond_j_dim && (i + input_offset[0] < (input_range[0] + kernel_size[0] - 1));
            const size_t local_index = local_index_dim1 + i;
            const size_t tensor_index =
                plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(
                                         i + input_offset[0], j + input_offset[1], k + input_offset[2]);
            local_acc[local_index] = conds ? device_evaluator.coeff(tensor_index) : CoeffReturnType(0);
          }
        }
      }
      itemID.barrier(cl::sycl::access::fence_space::local_space);

      // calculate the convolution

      if (boundary_check(itemID.get_global_id() < input_range)) {
        CoeffReturnType result = static_cast<CoeffReturnType>(0);
        for (size_t k = 0; k < kernel_size[2]; k++) {
          for (size_t j = 0; j < kernel_size[1]; j++) {
            for (size_t i = 0; i < kernel_size[0]; i++) {
              const size_t kernel_index = i + kernel_size[0] * (j + kernel_size[1] * k);
              const size_t local_index =
                  ((i + itemID.get_local_id(0)) +
                   num_input[0] * ((j + itemID.get_local_id(1)) + num_input[1] * (k + itemID.get_local_id(2))));

              result += (local_acc[local_index] * kernel_ptr[kernel_index]);
            }
          }
        }
        const size_t tensor_index =
            indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p) +
            indexMapper.mapGpuOutputKernelToTensorOutputOffset(output_offset[0], output_offset[1], output_offset[2]);
        buffer_ptr[tensor_index] = result;
      }

      itemID.barrier(cl::sycl::access::fence_space::local_space);
    }
  }
};

template <typename Indices, typename InputArgType, typename KernelArgType>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, Eigen::SyclDevice> {
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims =
      internal::array_size<typename TensorEvaluator<InputArgType, Eigen::SyclDevice>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Dimensions KernelDimensions;
  typedef const Eigen::SyclDevice Device;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Eigen::SyclDevice>::type PacketReturnType;
  typedef typename InputArgType::Scalar Scalar;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Eigen::SyclDevice> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<const CoeffReturnType, Eigen::SyclDevice> KernelStorage;

  enum {
    IsAligned = TensorEvaluator<InputArgType, Eigen::SyclDevice>::IsAligned &
                TensorEvaluator<KernelArgType, Eigen::SyclDevice>::IsAligned,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, Eigen::SyclDevice>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType &op, const Eigen::SyclDevice &device)
      : m_inputImpl(op.inputExpression(), device),
        m_kernelArg(op.kernelExpression()),
        m_kernelImpl(op.kernelExpression(), device),
        m_indices(op.indices()),
        m_buf(NULL),
        m_kernel(NULL),
        m_local_kernel(false),
        m_device(device) {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, Eigen::SyclDevice>::Layout) ==
                         static_cast<int>(TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Layout)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, Eigen::SyclDevice>::Dimensions &input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Dimensions &kernel_dims =
        m_kernelImpl.dimensions();

    m_dimensions = m_inputImpl.dimensions();
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = op.indices()[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      m_dimensions[index] = result_dim;
    }
  }

  EIGEN_DEVICE_FUNC const Dimensions &dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    preloadKernel();
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      executeEval(data);
      return false;
    } else {
      m_buf = (EvaluatorPointerType)m_device.get(
          (Scalar *)m_device.allocate_temp(dimensions().TotalSize() * sizeof(Scalar)));
      executeEval(m_buf);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_buf) {
      m_device.deallocate_temp(m_buf);
      m_buf = NULL;
    }
    if (m_local_kernel) {
      m_device.deallocate_temp(m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }
  /// used by sycl in order to build the sycl buffer
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Device &device() const { return m_device; }
  /// used by sycl in order to build the sycl buffer
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return m_buf; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    typename KernelStorage::Type in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      ptrdiff_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      EvaluatorPointerType local = (EvaluatorPointerType)m_device.get((Scalar *)m_device.allocate_temp(kernel_sz));
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(m_device.get(local), m_kernelArg);
      const bool PacketAccess = internal::IsVectorizable<Eigen::SyclDevice, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, Eigen::SyclDevice, PacketAccess>::run(evalToTmp, m_device);
      m_kernel = local;
      m_local_kernel = true;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void executeEval(EvaluatorPointerType data) const {
    typedef TensorEvaluator<InputArgType, Eigen::SyclDevice> InputEvaluator;
    typedef typename InputEvaluator::Dimensions InputDims;
    switch (NumKernelDims) {
      case 1: {
        const size_t numX = dimensions()[m_indices[0]];
        const size_t numP = dimensions().TotalSize() / numX;
        const auto input_dim = std::array<size_t, 2>{numX, numP};
        auto global_range = cl::sycl::range<2>{};
        auto local_range = cl::sycl::range<2>{};
        const size_t kernel_size = m_kernelImpl.dimensions().TotalSize();

        m_device.parallel_for_setup(input_dim, global_range, local_range);
        const size_t local_memory_size = (local_range[0] + kernel_size - 1) * (local_range[1]);
        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        const array<Index, 1> indices{{m_indices[0]}};
        const array<Index, 1> kernel_dims{{m_kernelImpl.dimensions()[0]}};
        internal::IndexMapper<Index, InputDims, 1, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);

        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV1D>
            ConvKernel;

        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<2>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<2>(input_dim[0], input_dim[1]));
        break;
      }

      case 2: {
        auto kernel_index = std::array<size_t, 2>{static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 1,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 0};
        auto kernel_size = cl::sycl::range<2>{(size_t)m_kernelImpl.dimensions()[kernel_index[0]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[1]]};
        const size_t numX = dimensions()[m_indices[kernel_index[0]]];
        const size_t numY = dimensions()[m_indices[kernel_index[1]]];
        const size_t numP = dimensions().TotalSize() / (numX * numY);
        auto input_dim = std::array<size_t, 3>{numX, numY, numP};

        auto global_range = cl::sycl::range<3>{};
        auto local_range = cl::sycl::range<3>{};

        m_device.parallel_for_setup(input_dim, global_range, local_range);

        const size_t local_memory_size =
            (local_range[0] + kernel_size[0] - 1) * (local_range[1] + kernel_size[1] - 1) * local_range[2];
        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        const array<Index, 2> indices{{m_indices[kernel_index[0]], m_indices[kernel_index[1]]}};
        const array<Index, 2> kernel_dims{
            {m_kernelImpl.dimensions()[kernel_index[0]], m_kernelImpl.dimensions()[kernel_index[1]]}};
        internal::IndexMapper<Index, InputDims, 2, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);
        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV2D>
            ConvKernel;
        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<3>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<3>{input_dim[0], input_dim[1], input_dim[2]});
        break;
      }

      case 3: {
        auto kernel_index = std::array<size_t, 3>{static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 2,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 1,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 2 : 0};

        auto kernel_size = cl::sycl::range<3>{(size_t)m_kernelImpl.dimensions()[kernel_index[0]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[1]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[2]]};

        const size_t numX = dimensions()[m_indices[kernel_index[0]]];
        const size_t numY = dimensions()[m_indices[kernel_index[1]]];
        const size_t numZ = dimensions()[m_indices[kernel_index[2]]];
        auto input_dim = std::array<size_t, 3>{numX, numY, numZ};
        const size_t numP = dimensions().TotalSize() / (numX * numY * numZ);

        const array<Index, 3> indices{
            {m_indices[kernel_index[0]], m_indices[kernel_index[1]], m_indices[kernel_index[2]]}};
        const array<Index, 3> kernel_dims{{m_kernelImpl.dimensions()[kernel_index[0]],
                                           m_kernelImpl.dimensions()[kernel_index[1]],
                                           m_kernelImpl.dimensions()[kernel_index[2]]}};

        internal::IndexMapper<Index, InputDims, 3, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);

        auto global_range = cl::sycl::range<3>{};
        auto local_range = cl::sycl::range<3>{};

        m_device.parallel_for_setup(input_dim, global_range, local_range);
        auto local_memory_range = (local_range + kernel_size - 1);
        const size_t local_memory_size = local_memory_range[0] * local_memory_range[1] * local_memory_range[2];

        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV3D>
            ConvKernel;
        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<3>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<3>(input_dim[0], input_dim[1], input_dim[2]), numP);
        break;
      }

      default: {
        EIGEN_STATIC_ASSERT((NumKernelDims >= 1 && NumKernelDims <= 3),
                            THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_buf != NULL);
    eigen_assert(index < m_dimensions.TotalSize());
    return m_buf[index];
  }

  template <int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(const Index index) const {
    eigen_assert(m_buf != NULL);
    eigen_assert(index < m_dimensions.TotalSize());
    return internal::ploadt<PacketReturnType, LoadMode>(m_buf + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): FIXME: For now, this is just a copy of the CPU cost
    // model.
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost = TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() + TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) + m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized, PacketSize));
  }
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_kernelImpl.bind(cgh);
    m_inputImpl.bind(cgh);
    m_buf.bind(cgh);
    m_kernel.bind(cgh);
  }

 private:
  // No assignment (copies are needed by the kernels)
  TensorEvaluator &operator=(const TensorEvaluator &);
  TensorEvaluator<InputArgType, Eigen::SyclDevice> m_inputImpl;
  KernelArgType m_kernelArg;
  TensorEvaluator<KernelArgType, Eigen::SyclDevice> m_kernelImpl;
  Indices m_indices;
  Dimensions m_dimensions;
  EvaluatorPointerType m_buf;
  typename KernelStorage::Type m_kernel;
  bool m_local_kernel;
  const Eigen::SyclDevice EIGEN_DEVICE_REF m_device;
};  // namespace Eigen

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCostModel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H
#define EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H

namespace Eigen {

/** \class TensorEvaluator
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A cost model used to limit the number of threads used for evaluating
  * tensor expression.
  *
  */

// Class storing the cost of evaluating a tensor expression in terms of the
// estimated number of operand bytes loads, bytes stored, and compute cycles.
class TensorOpCost {
 public:
  // TODO(rmlarsen): Fix the scalar op costs in Eigen proper. Even a simple
  // model based on minimal reciprocal throughput numbers from Intel or
  // Agner Fog's tables would be better than what is there now.
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int MulCost() {
    return internal::functor_traits<
        internal::scalar_product_op<ArgType, ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int AddCost() {
    return internal::functor_traits<internal::scalar_sum_op<ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int DivCost() {
    return internal::functor_traits<
        internal::scalar_quotient_op<ArgType, ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int ModCost() {
    return internal::functor_traits<internal::scalar_mod_op<ArgType> >::Cost;
  }
  template <typename SrcType, typename TargetType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int CastCost() {
    return internal::functor_traits<
        internal::scalar_cast_op<SrcType, TargetType> >::Cost;
  }

  EIGEN_DEVICE_FUNC
  TensorOpCost() : bytes_loaded_(0), bytes_stored_(0), compute_cycles_(0) {}
  EIGEN_DEVICE_FUNC
  TensorOpCost(double bytes_loaded, double bytes_stored, double compute_cycles)
      : bytes_loaded_(bytes_loaded),
        bytes_stored_(bytes_stored),
        compute_cycles_(compute_cycles) {}

  EIGEN_DEVICE_FUNC
  TensorOpCost(double bytes_loaded, double bytes_stored, double compute_cycles,
               bool vectorized, double packet_size)
      : bytes_loaded_(bytes_loaded),
        bytes_stored_(bytes_stored),
        compute_cycles_(vectorized ? compute_cycles / packet_size
                                   : compute_cycles) {
    eigen_assert(bytes_loaded >= 0 && (numext::isfinite)(bytes_loaded));
    eigen_assert(bytes_stored >= 0 && (numext::isfinite)(bytes_stored));
    eigen_assert(compute_cycles >= 0 && (numext::isfinite)(compute_cycles));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bytes_loaded() const {
    return bytes_loaded_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bytes_stored() const {
    return bytes_stored_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double compute_cycles() const {
    return compute_cycles_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double total_cost(
      double load_cost, double store_cost, double compute_cost) const {
    return load_cost * bytes_loaded_ + store_cost * bytes_stored_ +
           compute_cost * compute_cycles_;
  }

  // Drop memory access component. Intended for cases when memory accesses are
  // sequential or are completely masked by computations.
  EIGEN_DEVICE_FUNC void dropMemoryCost() {
    bytes_loaded_ = 0;
    bytes_stored_ = 0;
  }

  // TODO(rmlarsen): Define min in terms of total cost, not elementwise.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost cwiseMin(
      const TensorOpCost& rhs) const {
    double bytes_loaded = numext::mini(bytes_loaded_, rhs.bytes_loaded());
    double bytes_stored = numext::mini(bytes_stored_, rhs.bytes_stored());
    double compute_cycles = numext::mini(compute_cycles_, rhs.compute_cycles());
    return TensorOpCost(bytes_loaded, bytes_stored, compute_cycles);
  }

  // TODO(rmlarsen): Define max in terms of total cost, not elementwise.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost cwiseMax(
      const TensorOpCost& rhs) const {
    double bytes_loaded = numext::maxi(bytes_loaded_, rhs.bytes_loaded());
    double bytes_stored = numext::maxi(bytes_stored_, rhs.bytes_stored());
    double compute_cycles = numext::maxi(compute_cycles_, rhs.compute_cycles());
    return TensorOpCost(bytes_loaded, bytes_stored, compute_cycles);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost& operator+=(
      const TensorOpCost& rhs) {
    bytes_loaded_ += rhs.bytes_loaded();
    bytes_stored_ += rhs.bytes_stored();
    compute_cycles_ += rhs.compute_cycles();
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost& operator*=(double rhs) {
    bytes_loaded_ *= rhs;
    bytes_stored_ *= rhs;
    compute_cycles_ *= rhs;
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator+(
      TensorOpCost lhs, const TensorOpCost& rhs) {
    lhs += rhs;
    return lhs;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator*(
      TensorOpCost lhs, double rhs) {
    lhs *= rhs;
    return lhs;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator*(
      double lhs, TensorOpCost rhs) {
    rhs *= lhs;
    return rhs;
  }

  friend std::ostream& operator<<(std::ostream& os, const TensorOpCost& tc) {
    return os << "[bytes_loaded = " << tc.bytes_loaded()
              << ", bytes_stored = " << tc.bytes_stored()
              << ", compute_cycles = " << tc.compute_cycles() << "]";
  }

 private:
  double bytes_loaded_;
  double bytes_stored_;
  double compute_cycles_;
};

// TODO(rmlarsen): Implement a policy that chooses an "optimal" number of theads
// in [1:max_threads] instead of just switching multi-threading off for small
// work units.
template <typename Device>
class TensorCostModel {
 public:
  // Scaling from Eigen compute cost to device cycles.
  static const int kDeviceCyclesPerComputeCycle = 1;

 // Costs in device cycles.
  static const int kStartupCycles = 100000;
  static const int kPerThreadCycles = 100000;
  static const int kTaskSize = 40000;

  // Returns the number of threads in [1:max_threads] to use for
  // evaluating an expression with the given output size and cost per
  // coefficient.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int numThreads(
      double output_size, const TensorOpCost& cost_per_coeff, int max_threads) {
    double cost = totalCost(output_size, cost_per_coeff);
    double threads = (cost - kStartupCycles) / kPerThreadCycles + 0.9;
    // Make sure we don't invoke undefined behavior when we convert to an int.
    threads = numext::mini<double>(threads, GenericNumTraits<int>::highest());
    return numext::mini(max_threads,
                        numext::maxi<int>(1, static_cast<int>(threads)));
  }

  // taskSize assesses parallel task size.
  // Value of 1.0 means ideal parallel task size. Values < 1.0 mean that task
  // granularity needs to be increased to mitigate parallelization overheads.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double taskSize(
      double output_size, const TensorOpCost& cost_per_coeff) {
    return totalCost(output_size, cost_per_coeff) / kTaskSize;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double totalCost(
      double output_size, const TensorOpCost& cost_per_coeff) {
    // Cost of memory fetches from L2 cache. 64 is typical cache line size.
    // 11 is L2 cache latency on Haswell.
    // We don't know whether data is in L1, L2 or L3. But we are most interested
    // in single-threaded computational time around 100us-10ms (smaller time
    // is too small for parallelization, larger time is not interesting
    // either because we are probably using all available threads already).
    // And for the target time range, L2 seems to be what matters. Data set
    // fitting into L1 is too small to take noticeable time. Data set fitting
    // only into L3 presumably will take more than 10ms to load and process.
    const double kLoadCycles = 1.0 / 64 * 11;
    const double kStoreCycles = 1.0 / 64 * 11;
    // Scaling from Eigen compute cost to device cycles.
    return output_size *
        cost_per_coeff.total_cost(kLoadCycles, kStoreCycles,
                                  kDeviceCyclesPerComputeCycle);
  }
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCustomOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H
#define EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H

namespace Eigen {

/** \class TensorCustomUnaryOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor custom class.
  *
  *
  */
namespace internal {
template<typename CustomUnaryFunc, typename XprType>
struct traits<TensorCustomUnaryOp<CustomUnaryFunc, XprType> >
{
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::StorageKind StorageKind;
  typedef typename XprType::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = traits<XprType>::Layout;
  typedef typename traits<XprType>::PointerType PointerType;
};

template<typename CustomUnaryFunc, typename XprType>
struct eval<TensorCustomUnaryOp<CustomUnaryFunc, XprType>, Eigen::Dense>
{
  typedef const TensorCustomUnaryOp<CustomUnaryFunc, XprType>EIGEN_DEVICE_REF type;
};

template<typename CustomUnaryFunc, typename XprType>
struct nested<TensorCustomUnaryOp<CustomUnaryFunc, XprType> >
{
  typedef TensorCustomUnaryOp<CustomUnaryFunc, XprType> type;
};

}  // end namespace internal



template<typename CustomUnaryFunc, typename XprType>
class TensorCustomUnaryOp : public TensorBase<TensorCustomUnaryOp<CustomUnaryFunc, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename internal::traits<TensorCustomUnaryOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorCustomUnaryOp>::type Nested;
  typedef typename internal::traits<TensorCustomUnaryOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorCustomUnaryOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCustomUnaryOp(const XprType& expr, const CustomUnaryFunc& func)
      : m_expr(expr), m_func(func) {}

  EIGEN_DEVICE_FUNC
  const CustomUnaryFunc& func() const { return m_func; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_expr; }

  protected:
    typename XprType::Nested m_expr;
    const CustomUnaryFunc m_func;
};


// Eval as rvalue
template<typename CustomUnaryFunc, typename XprType, typename Device>
struct TensorEvaluator<const TensorCustomUnaryOp<CustomUnaryFunc, XprType>, Device>
{
  typedef TensorCustomUnaryOp<CustomUnaryFunc, XprType> ArgType;
  typedef typename internal::traits<ArgType>::Index Index;
  static const int NumDims = internal::traits<ArgType>::NumDimensions;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename ArgType::Scalar>::type Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<XprType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const ArgType& op, const Device& device)
      : m_op(op), m_device(device), m_result(NULL)
  {
    m_dimensions = op.func().dimensions(op.expression());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.get( (CoeffReturnType*)
          m_device.allocate_temp(dimensions().TotalSize() * sizeof(Scalar))));
      evalTo(m_result);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_result) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): Extend CustomOp API to return its cost estimate.
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_result.bind(cgh);
  }
#endif

 protected:
  void evalTo(EvaluatorPointerType data) {
    TensorMap<Tensor<CoeffReturnType, NumDims, Layout, Index> > result(m_device.get(data), m_dimensions);
    m_op.func().eval(m_op.expression(), result, m_device);
  }

  Dimensions m_dimensions;
  const ArgType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_result;
};



/** \class TensorCustomBinaryOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor custom class.
  *
  *
  */
namespace internal {
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct traits<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> >
{
  typedef typename internal::promote_storage_type<typename LhsXprType::Scalar,
                                                  typename RhsXprType::Scalar>::ret Scalar;
  typedef typename internal::promote_storage_type<typename LhsXprType::CoeffReturnType,
                                                  typename RhsXprType::CoeffReturnType>::ret CoeffReturnType;
  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<LhsXprType>::NumDimensions;
  static const int Layout = traits<LhsXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                                typename traits<LhsXprType>::PointerType, typename traits<RhsXprType>::PointerType>::type PointerType;
};

template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct eval<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>& type;
};

template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct nested<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> >
{
  typedef TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
class TensorCustomBinaryOp : public TensorBase<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, ReadOnlyAccessors>
{
  public:
  typedef typename internal::traits<TensorCustomBinaryOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::traits<TensorCustomBinaryOp>::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorCustomBinaryOp>::type Nested;
  typedef typename internal::traits<TensorCustomBinaryOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorCustomBinaryOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCustomBinaryOp(const LhsXprType& lhs, const RhsXprType& rhs, const CustomBinaryFunc& func)

      : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_func(func) {}

  EIGEN_DEVICE_FUNC
  const CustomBinaryFunc& func() const { return m_func; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename LhsXprType::Nested>::type&
  lhsExpression() const { return m_lhs_xpr; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename RhsXprType::Nested>::type&
  rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const CustomBinaryFunc m_func;
};


// Eval as rvalue
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType, typename Device>
struct TensorEvaluator<const TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, Device>
{
  typedef TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> XprType;
  typedef typename internal::traits<XprType>::Index Index;
  static const int NumDims = internal::traits<XprType>::NumDimensions;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<LhsXprType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_op(op), m_device(device), m_result(NULL)
  {
    m_dimensions = op.func().dimensions(op.lhsExpression(), op.rhsExpression());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.get( (CoeffReturnType*)
        m_device.allocate_temp(dimensions().TotalSize() * sizeof(CoeffReturnType))));
      evalTo(m_result);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_result != NULL) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): Extend CustomOp API to return its cost estimate.
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_result.bind(cgh);
  }
#endif

 protected:
  void evalTo(EvaluatorPointerType data) {
    TensorMap<Tensor<CoeffReturnType, NumDims, Layout> > result(m_device.get(data), m_dimensions);
    m_op.func().eval(m_op.lhsExpression(), m_op.rhsExpression(), result, m_device);
  }

  Dimensions m_dimensions;
  const XprType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_result;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDevice.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H

namespace Eigen {

/** \class TensorDevice
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Pseudo expression providing an operator = that will evaluate its argument
  * on the specified computing 'device' (GPU, thread pool, ...)
  *
  * Example:
  *    C.device(EIGEN_GPU) = A + B;
  *
  * Todo: operator *= and /=.
  */

template <typename ExpressionType, typename DeviceType> class TensorDevice {
  public:
    TensorDevice(const DeviceType& device, ExpressionType& expression) : m_device(device), m_expression(expression) {}

    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TensorDevice)

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator=(const OtherDerived& other) {
      typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
      Assign assign(m_expression, other);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator+=(const OtherDerived& other) {
      typedef typename OtherDerived::Scalar Scalar;
      typedef TensorCwiseBinaryOp<internal::scalar_sum_op<Scalar>, const ExpressionType, const OtherDerived> Sum;
      Sum sum(m_expression, other);
      typedef TensorAssignOp<ExpressionType, const Sum> Assign;
      Assign assign(m_expression, sum);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator-=(const OtherDerived& other) {
      typedef typename OtherDerived::Scalar Scalar;
      typedef TensorCwiseBinaryOp<internal::scalar_difference_op<Scalar>, const ExpressionType, const OtherDerived> Difference;
      Difference difference(m_expression, other);
      typedef TensorAssignOp<ExpressionType, const Difference> Assign;
      Assign assign(m_expression, difference);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

  protected:
    const DeviceType& m_device;
    ExpressionType& m_expression;
};

/** \class TensorAsyncDevice
 * \ingroup CXX11_Tensor_Module
 *
 * \brief Pseudo expression providing an operator = that will evaluate its
 * argument asynchronously on the specified device. Currently only
 * ThreadPoolDevice implements proper asynchronous execution, while the default
 * and GPU devices just run the expression synchronously and call m_done() on
 * completion..
 *
 * Example:
 *    auto done = []() { ... expression evaluation done ... };
 *    C.device(thread_pool_device, std::move(done)) = A + B;
 */

template <typename ExpressionType, typename DeviceType, typename DoneCallback>
class TensorAsyncDevice {
 public:
  TensorAsyncDevice(const DeviceType& device, ExpressionType& expression,
                    DoneCallback done)
      : m_device(device), m_expression(expression), m_done(std::move(done)) {}

  template <typename OtherDerived>
  EIGEN_STRONG_INLINE TensorAsyncDevice& operator=(const OtherDerived& other) {
    typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
    typedef internal::TensorExecutor<const Assign, DeviceType> Executor;

    Assign assign(m_expression, other);
    Executor::run(assign, m_device);
    m_done();

    return *this;
  }

 protected:
  const DeviceType& m_device;
  ExpressionType& m_expression;
  DoneCallback m_done;
};


#ifdef EIGEN_USE_THREADS
template <typename ExpressionType, typename DoneCallback>
class TensorAsyncDevice<ExpressionType, ThreadPoolDevice, DoneCallback> {
 public:
  TensorAsyncDevice(const ThreadPoolDevice& device, ExpressionType& expression,
                    DoneCallback done)
      : m_device(device), m_expression(expression), m_done(std::move(done)) {}

  template <typename OtherDerived>
  EIGEN_STRONG_INLINE TensorAsyncDevice& operator=(const OtherDerived& other) {
    typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
    typedef internal::TensorAsyncExecutor<const Assign, ThreadPoolDevice, DoneCallback> Executor;

    // WARNING: After assignment 'm_done' callback will be in undefined state.
    Assign assign(m_expression, other);
    Executor::runAsync(assign, m_device, std::move(m_done));

    return *this;
  }

 protected:
  const ThreadPoolDevice& m_device;
  ExpressionType& m_expression;
  DoneCallback m_done;
};
#endif

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorDeviceGpu.h file"
#endif

#include "TensorDeviceGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceDefault.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H


namespace Eigen {

// Default device for the machine (typically a single cpu core)
struct DefaultDevice {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return internal::aligned_malloc(num_bytes);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    internal::aligned_free(buffer);
  }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return allocate(num_bytes);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    deallocate(buffer);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
    ::memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
    ::memset(buffer, c, n);
  }
  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const { 
    return data;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t numThreads() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE)
    // Running on the host CPU
    return 1;
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return 64;
#else
    // Running on a CUDA device
    return 32;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
    // Running on the host CPU
    return l1CacheSize();
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return 48*1024; // FIXME : update this number for HIP
#else
    // Running on a CUDA device, return the amount of shared memory available.
    return 48*1024;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
    // Running single threaded on the host CPU
    return l3CacheSize();
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return firstLevelCacheSize(); // FIXME : update this number for HIP
#else
    // Running on a CUDA device
    return firstLevelCacheSize();
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int majorDeviceVersion() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE)
    // Running single threaded on the host CPU
    // Should return an enum that encodes the ISA supported by the CPU
    return 1;
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    // return 1 as major for HIP
    return 1;
#else
    // Running on a CUDA device
    return EIGEN_CUDA_ARCH / 100;
#endif
  }
};

}  // namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_GPU) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H

// This header file container defines fo gpu* macros which will resolve to
// their equivalent hip* or cuda* versions depending on the compiler in use
// A separate header (included at the end of this file) will undefine all 
#include "TensorGpuHipCudaDefines.h"

namespace Eigen {

static const int kGpuScratchSize = 1024;

// This defines an interface that GPUDevice can take to use
// HIP / CUDA streams underneath.
class StreamInterface {
 public:
  virtual ~StreamInterface() {}

  virtual const gpuStream_t& stream() const = 0;
  virtual const gpuDeviceProp_t& deviceProperties() const = 0;

  // Allocate memory on the actual device where the computation will run
  virtual void* allocate(size_t num_bytes) const = 0;
  virtual void deallocate(void* buffer) const = 0;

  // Return a scratchpad buffer of size 1k
  virtual void* scratchpad() const = 0;

  // Return a semaphore. The semaphore is initially initialized to 0, and
  // each kernel using it is responsible for resetting to 0 upon completion
  // to maintain the invariant that the semaphore is always equal to 0 upon
  // each kernel start.
  virtual unsigned int* semaphore() const = 0;
};

class GpuDeviceProperties {
 public:
  GpuDeviceProperties() : 
      initialized_(false), first_(true), device_properties_(nullptr) {}
 
  ~GpuDeviceProperties() {
    if (device_properties_) {
      delete[] device_properties_;
    }
  }
  
  EIGEN_STRONG_INLINE const gpuDeviceProp_t& get(int device) const {
    return device_properties_[device];
  }

  EIGEN_STRONG_INLINE bool isInitialized() const {
    return initialized_;
  }

  void initialize() {
    if (!initialized_) {
      // Attempts to ensure proper behavior in the case of multiple threads
      // calling this function simultaneously. This would be trivial to
      // implement if we could use std::mutex, but unfortunately mutex don't
      // compile with nvcc, so we resort to atomics and thread fences instead.
      // Note that if the caller uses a compiler that doesn't support c++11 we
      // can't ensure that the initialization is thread safe.
      if (first_.exchange(false)) {
        // We're the first thread to reach this point.
        int num_devices;
        gpuError_t status = gpuGetDeviceCount(&num_devices);
        if (status != gpuSuccess) {
          std::cerr << "Failed to get the number of GPU devices: "
                    << gpuGetErrorString(status)
                    << std::endl;
          gpu_assert(status == gpuSuccess);
        }
        device_properties_ = new gpuDeviceProp_t[num_devices];
        for (int i = 0; i < num_devices; ++i) {
          status = gpuGetDeviceProperties(&device_properties_[i], i);
          if (status != gpuSuccess) {
            std::cerr << "Failed to initialize GPU device #"
                      << i
                      << ": "
                      << gpuGetErrorString(status)
                      << std::endl;
            gpu_assert(status == gpuSuccess);
          }
        }

        std::atomic_thread_fence(std::memory_order_release);
        initialized_ = true;
      } else {
        // Wait for the other thread to inititialize the properties.
        while (!initialized_) {
          std::atomic_thread_fence(std::memory_order_acquire);
          std::this_thread::sleep_for(std::chrono::milliseconds(1000));
        }
      }
    }
  }

 private:
  volatile bool initialized_;
  std::atomic<bool> first_;
  gpuDeviceProp_t* device_properties_;
};

EIGEN_ALWAYS_INLINE const GpuDeviceProperties& GetGpuDeviceProperties() {
  static GpuDeviceProperties* deviceProperties = new GpuDeviceProperties();
  if (!deviceProperties->isInitialized()) {
    deviceProperties->initialize();
  }
  return *deviceProperties;
}

EIGEN_ALWAYS_INLINE const gpuDeviceProp_t& GetGpuDeviceProperties(int device) {
  return GetGpuDeviceProperties().get(device);
}

static const gpuStream_t default_stream = gpuStreamDefault;

class GpuStreamDevice : public StreamInterface {
 public:
  // Use the default stream on the current device
  GpuStreamDevice() : stream_(&default_stream), scratch_(NULL), semaphore_(NULL) {
    gpuGetDevice(&device_);
  }
  // Use the default stream on the specified device
  GpuStreamDevice(int device) : stream_(&default_stream), device_(device), scratch_(NULL), semaphore_(NULL) {}
  // Use the specified stream. Note that it's the
  // caller responsibility to ensure that the stream can run on
  // the specified device. If no device is specified the code
  // assumes that the stream is associated to the current gpu device.
  GpuStreamDevice(const gpuStream_t* stream, int device = -1)
      : stream_(stream), device_(device), scratch_(NULL), semaphore_(NULL) {
    if (device < 0) {
      gpuGetDevice(&device_);
    } else {
      int num_devices;
      gpuError_t err = gpuGetDeviceCount(&num_devices);
      EIGEN_UNUSED_VARIABLE(err)
      gpu_assert(err == gpuSuccess);
      gpu_assert(device < num_devices);
      device_ = device;
    }
  }

  virtual ~GpuStreamDevice() {
    if (scratch_) {
      deallocate(scratch_);
    }
  }

  const gpuStream_t& stream() const { return *stream_; }
  const gpuDeviceProp_t& deviceProperties() const {
    return GetGpuDeviceProperties(device_);
  }
  virtual void* allocate(size_t num_bytes) const {
    gpuError_t err = gpuSetDevice(device_);
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
    void* result;
    err = gpuMalloc(&result, num_bytes);
    gpu_assert(err == gpuSuccess);
    gpu_assert(result != NULL);
    return result;
  }
  virtual void deallocate(void* buffer) const {
    gpuError_t err = gpuSetDevice(device_);
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
    gpu_assert(buffer != NULL);
    err = gpuFree(buffer);
    gpu_assert(err == gpuSuccess);
  }

  virtual void* scratchpad() const {
    if (scratch_ == NULL) {
      scratch_ = allocate(kGpuScratchSize + sizeof(unsigned int));
    }
    return scratch_;
  }

  virtual unsigned int* semaphore() const {
    if (semaphore_ == NULL) {
      char* scratch = static_cast<char*>(scratchpad()) + kGpuScratchSize;
      semaphore_ = reinterpret_cast<unsigned int*>(scratch);
      gpuError_t err = gpuMemsetAsync(semaphore_, 0, sizeof(unsigned int), *stream_);
      EIGEN_UNUSED_VARIABLE(err)
      gpu_assert(err == gpuSuccess);
    }
    return semaphore_;
  }

 private:
  const gpuStream_t* stream_;
  int device_;
  mutable void* scratch_;
  mutable unsigned int* semaphore_;
};

struct GpuDevice {
  // The StreamInterface is not owned: the caller is
  // responsible for its initialization and eventual destruction.
  explicit GpuDevice(const StreamInterface* stream) : stream_(stream), max_blocks_(INT_MAX) {
    eigen_assert(stream);
  }
  explicit GpuDevice(const StreamInterface* stream, int num_blocks) : stream_(stream), max_blocks_(num_blocks) {
    eigen_assert(stream);
  }
  // TODO(bsteiner): This is an internal API, we should not expose it.
  EIGEN_STRONG_INLINE const gpuStream_t& stream() const {
    return stream_->stream();
  }

  EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return stream_->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    stream_->deallocate(buffer);
  }

  EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return stream_->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    stream_->deallocate(buffer);
  }

  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const { 
    return data;
  }

  EIGEN_STRONG_INLINE void* scratchpad() const {
    return stream_->scratchpad();
  }

  EIGEN_STRONG_INLINE unsigned int* semaphore() const {
    return stream_->semaphore();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuMemcpyAsync(dst, src, n, gpuMemcpyDeviceToDevice,
                                      stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
#else
    EIGEN_UNUSED_VARIABLE(dst);
    EIGEN_UNUSED_VARIABLE(src);
    EIGEN_UNUSED_VARIABLE(n);
    eigen_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    gpuError_t err =
        gpuMemcpyAsync(dst, src, n, gpuMemcpyHostToDevice, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
  }

  EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    gpuError_t err =
        gpuMemcpyAsync(dst, src, n, gpuMemcpyDeviceToHost, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuMemsetAsync(buffer, c, n, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
#else
  eigen_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE size_t numThreads() const {
    // FIXME
    return 32;
  }

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
    // FIXME
    return 48*1024;
  }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // We won't try to take advantage of the l2 cache for the time being, and
    // there is no l3 cache on hip/cuda devices.
    return firstLevelCacheSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void synchronize() const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuStreamSynchronize(stream_->stream());
    if (err != gpuSuccess) {
      std::cerr << "Error detected in GPU stream: "
                << gpuGetErrorString(err)
                << std::endl;
      gpu_assert(err == gpuSuccess);
    }
#else
    gpu_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE int getNumGpuMultiProcessors() const {
    return stream_->deviceProperties().multiProcessorCount;
  }
  EIGEN_STRONG_INLINE int maxGpuThreadsPerBlock() const {
    return stream_->deviceProperties().maxThreadsPerBlock;
  }
  EIGEN_STRONG_INLINE int maxGpuThreadsPerMultiProcessor() const {
    return stream_->deviceProperties().maxThreadsPerMultiProcessor;
  }
  EIGEN_STRONG_INLINE int sharedMemPerBlock() const {
    return stream_->deviceProperties().sharedMemPerBlock;
  }
  EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    return stream_->deviceProperties().major;
  }
  EIGEN_STRONG_INLINE int minorDeviceVersion() const {
    return stream_->deviceProperties().minor;
  }

  EIGEN_STRONG_INLINE int maxBlocks() const {
    return max_blocks_;
  }

  // This function checks if the GPU runtime recorded an error for the
  // underlying stream device.
  inline bool ok() const {
#ifdef EIGEN_GPUCC
    gpuError_t error = gpuStreamQuery(stream_->stream());
    return (error == gpuSuccess) || (error == gpuErrorNotReady);
#else
    return false;
#endif
  }

 private:
  const StreamInterface* stream_;
  int max_blocks_;
};

#if defined(EIGEN_HIPCC)

#define LAUNCH_GPU_KERNEL(kernel, gridsize, blocksize, sharedmem, device, ...)             \
  hipLaunchKernelGGL(kernel, dim3(gridsize), dim3(blocksize), (sharedmem), (device).stream(), __VA_ARGS__); \
  gpu_assert(hipGetLastError() == hipSuccess);

#else
 
#define LAUNCH_GPU_KERNEL(kernel, gridsize, blocksize, sharedmem, device, ...)             \
  (kernel) <<< (gridsize), (blocksize), (sharedmem), (device).stream() >>> (__VA_ARGS__);   \
  gpu_assert(cudaGetLastError() == cudaSuccess);

#endif
 
// FIXME: Should be device and kernel specific.
#ifdef EIGEN_GPUCC
static EIGEN_DEVICE_FUNC inline void setGpuSharedMemConfig(gpuSharedMemConfig config) {
#ifndef EIGEN_GPU_COMPILE_PHASE
  gpuError_t status = gpuDeviceSetSharedMemConfig(config);
  EIGEN_UNUSED_VARIABLE(status)
  gpu_assert(status == gpuSuccess);
#else
  EIGEN_UNUSED_VARIABLE(config)
#endif
}
#endif

}  // end namespace Eigen

// undefine all the gpu* macros we defined at the beginning of the file
#include "TensorGpuHipCudaUndefines.h"

#endif  // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>

//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_SYCL) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H
#include <unordered_set>

namespace Eigen {

namespace TensorSycl {
namespace internal {

/// Cache all the device information needed
struct SyclDeviceInfo {
  SyclDeviceInfo(cl::sycl::queue queue)
      : local_mem_type(
            queue.get_device()
                .template get_info<cl::sycl::info::device::local_mem_type>()),
        max_work_item_sizes(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_work_item_sizes>()),
        max_mem_alloc_size(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_mem_alloc_size>()),
        max_compute_units(queue.get_device()
                              .template get_info<
                                  cl::sycl::info::device::max_compute_units>()),
        max_work_group_size(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_work_group_size>()),
        local_mem_size(
            queue.get_device()
                .template get_info<cl::sycl::info::device::local_mem_size>()),
        platform_name(queue.get_device()
                          .get_platform()
                          .template get_info<cl::sycl::info::platform::name>()),
        device_name(queue.get_device()
                        .template get_info<cl::sycl::info::device::name>()),
        device_vendor(
            queue.get_device()
                .template get_info<cl::sycl::info::device::vendor>()) {}

  cl::sycl::info::local_mem_type local_mem_type;
  cl::sycl::id<3> max_work_item_sizes;
  unsigned long max_mem_alloc_size;
  unsigned long max_compute_units;
  unsigned long max_work_group_size;
  size_t local_mem_size;
  std::string platform_name;
  std::string device_name;
  std::string device_vendor;
};

}  // end namespace internal
}  // end namespace TensorSycl

typedef TensorSycl::internal::buffer_data_type_t buffer_scalar_t;
// All devices (even AMD CPU with intel OpenCL runtime) that support OpenCL and
// can consume SPIR or SPIRV can use the Eigen SYCL backend and consequently
// TensorFlow via the Eigen SYCL Backend.
EIGEN_STRONG_INLINE auto get_sycl_supported_devices()
    -> decltype(cl::sycl::device::get_devices()) {
#ifdef EIGEN_SYCL_USE_DEFAULT_SELECTOR
  return {cl::sycl::device(cl::sycl::default_selector())};
#else
  std::vector<cl::sycl::device> supported_devices;
  auto platform_list = cl::sycl::platform::get_platforms();
  for (const auto &platform : platform_list) {
    auto device_list = platform.get_devices();
    auto platform_name =
        platform.template get_info<cl::sycl::info::platform::name>();
    std::transform(platform_name.begin(), platform_name.end(),
                   platform_name.begin(), ::tolower);
    for (const auto &device : device_list) {
      auto vendor = device.template get_info<cl::sycl::info::device::vendor>();
      std::transform(vendor.begin(), vendor.end(), vendor.begin(), ::tolower);
      bool unsupported_condition =
          (device.is_cpu() && platform_name.find("amd") != std::string::npos &&
           vendor.find("apu") == std::string::npos) ||
          (platform_name.find("experimental") != std::string::npos) ||
          device.is_host();
      if (!unsupported_condition) {
        supported_devices.push_back(device);
      }
    }
  }
  return supported_devices;
#endif
}

class QueueInterface {
 public:
  /// Creating device by using cl::sycl::selector or cl::sycl::device.
  template <typename DeviceOrSelector>
  explicit QueueInterface(
      const DeviceOrSelector &dev_or_sel, cl::sycl::async_handler handler,
      unsigned num_threads = std::thread::hardware_concurrency())
      : m_queue(dev_or_sel, handler),
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
        m_prog(m_queue.get_context(), get_sycl_supported_devices()),
#endif
        m_thread_pool(num_threads),
        m_device_info(m_queue) {
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
    m_prog.build_with_kernel_type<DeviceOrSelector>();
    auto f = [&](cl::sycl::handler &cgh) {
      cgh.single_task<DeviceOrSelector>(m_prog.get_kernel<DeviceOrSelector>(),
                                        [=]() {})
    };
    EIGEN_SYCL_TRY_CATCH(m_queue.submit(f));
#endif
  }

  template <typename DeviceOrSelector>
  explicit QueueInterface(
      const DeviceOrSelector &dev_or_sel,
      unsigned num_threads = std::thread::hardware_concurrency())
      : QueueInterface(dev_or_sel,
                       [this](cl::sycl::exception_list l) {
                         this->exception_caught_ = this->sycl_async_handler(l);
                       },
                       num_threads) {}

#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  EIGEN_STRONG_INLINE cl::sycl::program &program() const { return m_prog; }
#endif

  /// Attach an existing buffer to the pointer map, Eigen will not reuse it
  EIGEN_STRONG_INLINE void *attach_buffer(
      cl::sycl::buffer<buffer_scalar_t, 1> &buf) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return static_cast<void *>(pMapper.add_pointer(buf));
  }

  /// Detach previously attached buffer
  EIGEN_STRONG_INLINE void detach_buffer(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfree<false>(p, pMapper);
  }

  /// Allocating device pointer. This pointer is actually an 8 bytes host
  /// pointer used as key to access the sycl device buffer. The reason is that
  /// we cannot use device buffer as a pointer as a m_data in Eigen leafNode
  /// expressions. So we create a key pointer to be used in Eigen expression
  /// construction. When we convert the Eigen construction into the sycl
  /// construction we use this pointer as a key in our buffer_map and we make
  /// sure that we dedicate only one buffer only for this pointer. The device
  /// pointer would be deleted by calling deallocate function.
  EIGEN_STRONG_INLINE void *allocate(size_t num_bytes) const {
#if EIGEN_MAX_ALIGN_BYTES > 0
    size_t align = num_bytes % EIGEN_MAX_ALIGN_BYTES;
    if (align > 0) {
      num_bytes += EIGEN_MAX_ALIGN_BYTES - align;
    }
#endif
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
  }

  EIGEN_STRONG_INLINE void *allocate_temp(size_t num_bytes) const {
#if EIGEN_MAX_ALIGN_BYTES > 0
    size_t align = num_bytes % EIGEN_MAX_ALIGN_BYTES;
    if (align > 0) {
      num_bytes += EIGEN_MAX_ALIGN_BYTES - align;
    }
#endif
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    if (scratch_buffers.empty()) {
      return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
      ;
    } else {
      for (auto it = scratch_buffers.begin(); it != scratch_buffers.end();) {
        auto buff = pMapper.get_buffer(*it);
        if (buff.get_size() >= num_bytes) {
          auto ptr = *it;
          scratch_buffers.erase(it);
          return ptr;
        } else {
          ++it;
        }
      }
      return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
    }
#else
    return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
#endif
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<
      cl::sycl::access::mode::read_write, data_t>
  get(data_t *data) const {
    return get_range_accessor<cl::sycl::access::mode::read_write, data_t>(data);
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE data_t *get(
      TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write,
                                        data_t>
          data) const {
    return static_cast<data_t *>(data.get_virtual_pointer());
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.insert(p);
#else
    TensorSycl::internal::SYCLfree(p, pMapper);
#endif
  }
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE void deallocate_temp(
      const TensorSycl::internal::RangeAccess<AcMd, T> &p) const {
    deallocate_temp(p.get_virtual_pointer());
  }

  /// This is used to deallocate the device pointer. p is used as a key inside
  /// the map to find the device buffer and delete it.
  EIGEN_STRONG_INLINE void deallocate(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfree(p, pMapper);
  }

  EIGEN_STRONG_INLINE void deallocate_all() const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfreeAll(pMapper);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.clear();
#endif
  }

  /// The memcpyHostToDevice is used to copy the data from host to device
  /// The destination pointer could be deleted before the copy happend which is
  /// why a callback function is needed. By default if none is provided, the
  /// function is blocking.
  EIGEN_STRONG_INLINE void memcpyHostToDevice(
      void *dst, const void *src, size_t n,
      std::function<void()> callback) const {
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    static const auto global_access = cl::sycl::access::target::global_buffer;
    typedef cl::sycl::accessor<buffer_scalar_t, 1, write_mode, global_access>
        write_accessor;
    if (n == 0) {
      if (callback) callback();
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      write_accessor dst_acc = get_range_accessor<write_mode>(cgh, dst, n);
      buffer_scalar_t const *ptr = static_cast<buffer_scalar_t const *>(src);
      auto non_deleter = [](buffer_scalar_t const *) {};
      std::shared_ptr<const buffer_scalar_t> s_ptr(ptr, non_deleter);
      cgh.copy(s_ptr, dst_acc);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    synchronize_and_callback(e, callback);
  }

  /// The memcpyDeviceToHost is used to copy the data from device to host.
  /// The source pointer could be deleted before the copy happend which is
  /// why a callback function is needed. By default if none is provided, the
  /// function is blocking.
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(
      void *dst, const void *src, size_t n,
      std::function<void()> callback) const {
    static const auto read_mode = cl::sycl::access::mode::read;
    static const auto global_access = cl::sycl::access::target::global_buffer;
    typedef cl::sycl::accessor<buffer_scalar_t, 1, read_mode, global_access>
        read_accessor;
    if (n == 0) {
      if (callback) callback();
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      read_accessor src_acc = get_range_accessor<read_mode>(cgh, src, n);
      buffer_scalar_t *ptr = static_cast<buffer_scalar_t *>(dst);
      auto non_deleter = [](buffer_scalar_t *) {};
      std::shared_ptr<buffer_scalar_t> s_ptr(ptr, non_deleter);
      cgh.copy(src_acc, s_ptr);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    synchronize_and_callback(e, callback);
  }

  /// The memcpy function.
  /// No callback is required here as both arguments are on the device
  /// and SYCL can handle the dependency.
  EIGEN_STRONG_INLINE void memcpy(void *dst, const void *src, size_t n) const {
    static const auto read_mode = cl::sycl::access::mode::read;
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    if (n == 0) {
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      auto src_acc = get_range_accessor<read_mode>(cgh, src, n);
      auto dst_acc = get_range_accessor<write_mode>(cgh, dst, n);
      cgh.copy(src_acc, dst_acc);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    async_synchronize(e);
  }

  /// the memset function.
  /// No callback is required here as both arguments are on the device
  /// and SYCL can handle the dependency.
  EIGEN_STRONG_INLINE void memset(void *data, int c, size_t n) const {
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    if (n == 0) {
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      auto dst_acc = get_range_accessor<write_mode>(cgh, data, n);
      // The cast to uint8_t is here to match the behaviour of the standard
      // memset. The cast to buffer_scalar_t is needed to match the type of the
      // accessor (in case buffer_scalar_t is not uint8_t)
      cgh.fill(dst_acc, static_cast<buffer_scalar_t>(static_cast<uint8_t>(c)));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    async_synchronize(e);
  }

  /// Get a range accessor to the virtual pointer's device memory. This range
  /// accessor will allow access to the memory from the pointer to the end of
  /// the buffer.
  ///
  /// NOTE: Inside a kernel the range accessor will always be indexed from the
  /// start of the buffer, so the offset in the accessor is only used by
  /// methods like handler::copy and will not be available inside a kernel.
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<AcMd, T>
  get_range_accessor(const void *ptr) const {
    static const auto global_access = cl::sycl::access::target::global_buffer;
    static const auto is_place_holder = cl::sycl::access::placeholder::true_t;
    typedef TensorSycl::internal::RangeAccess<AcMd, T> ret_type;
    typedef const TensorSycl::internal::buffer_data_type_t *internal_ptr_t;

    std::lock_guard<std::mutex> lock(pmapper_mutex_);

    auto original_buffer = pMapper.get_buffer(ptr);
    const ptrdiff_t offset = pMapper.get_offset(ptr);
    const ptrdiff_t typed_offset = offset / sizeof(T);
    eigen_assert(typed_offset >= 0);
    const auto typed_size = original_buffer.get_size() / sizeof(T);
    auto buffer = original_buffer.template reinterpret<
        typename Eigen::internal::remove_const<T>::type>(
        cl::sycl::range<1>(typed_size));
    const ptrdiff_t size = buffer.get_count() - typed_offset;
    eigen_assert(size >= 0);
    typedef cl::sycl::accessor<typename Eigen::internal::remove_const<T>::type,
                               1, AcMd, global_access, is_place_holder>
        placeholder_accessor_t;
    const auto start_ptr = static_cast<internal_ptr_t>(ptr) - offset;
    return ret_type(placeholder_accessor_t(buffer, cl::sycl::range<1>(size),
                                           cl::sycl::id<1>(typed_offset)),
                    static_cast<size_t>(typed_offset),
                    reinterpret_cast<std::intptr_t>(start_ptr));
  }

  /// Get a range accessor to the virtual pointer's device memory with a
  /// specified size.
  template <cl::sycl::access::mode AcMd, typename Index>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_range_accessor(cl::sycl::handler &cgh, const void *ptr,
                     const Index n_bytes) const {
    static const auto global_access = cl::sycl::access::target::global_buffer;
    eigen_assert(n_bytes >= 0);
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    auto buffer = pMapper.get_buffer(ptr);
    const ptrdiff_t offset = pMapper.get_offset(ptr);
    eigen_assert(offset >= 0);
    eigen_assert(offset + n_bytes <= buffer.get_size());
    return buffer.template get_access<AcMd, global_access>(
        cgh, cl::sycl::range<1>(n_bytes), cl::sycl::id<1>(offset));
  }

  /// Creation of sycl accessor for a buffer. This function first tries to find
  /// the buffer in the buffer_map. If found it gets the accessor from it, if
  /// not, the function then adds an entry by creating a sycl buffer for that
  /// particular pointer.
  template <cl::sycl::access::mode AcMd>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_sycl_accessor(cl::sycl::handler &cgh, const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_buffer(ptr)
        .template get_access<AcMd, cl::sycl::access::target::global_buffer>(
            cgh);
  }

  EIGEN_STRONG_INLINE cl::sycl::buffer<buffer_scalar_t, 1> get_sycl_buffer(
      const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_buffer(ptr);
  }

  EIGEN_STRONG_INLINE ptrdiff_t get_offset(const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_offset(ptr);
  }

  template <typename OutScalar, typename sycl_kernel, typename Lhs,
            typename Rhs, typename OutPtr, typename Range, typename Index,
            typename... T>
  EIGEN_ALWAYS_INLINE void binary_kernel_launcher(const Lhs &lhs,
                                                  const Rhs &rhs, OutPtr outptr,
                                                  Range thread_range,
                                                  Index scratchSize,
                                                  T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      lhs.bind(cgh);
      rhs.bind(cgh);
      outptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, lhs, rhs, outptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }

  template <typename OutScalar, typename sycl_kernel, typename InPtr,
            typename OutPtr, typename Range, typename Index, typename... T>
  EIGEN_ALWAYS_INLINE void unary_kernel_launcher(const InPtr &inptr,
                                                 OutPtr &outptr,
                                                 Range thread_range,
                                                 Index scratchSize,
                                                 T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      inptr.bind(cgh);
      outptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, inptr, outptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }

    template <typename OutScalar, typename sycl_kernel, typename InPtr,
           typename Range, typename Index, typename... T>
  EIGEN_ALWAYS_INLINE void nullary_kernel_launcher(const InPtr &inptr,
                                                 Range thread_range,
                                                 Index scratchSize,
                                                 T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      inptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, inptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }


  EIGEN_STRONG_INLINE void synchronize() const {
#ifdef EIGEN_EXCEPTIONS
    m_queue.wait_and_throw();
#else
    m_queue.wait();
#endif
  }


  EIGEN_STRONG_INLINE void async_synchronize(cl::sycl::event e) const {
    set_latest_event(e);
#ifndef EIGEN_SYCL_ASYNC_EXECUTION
    synchronize();
#endif
  }

  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(Index n, Index &tileSize,
                                              Index &rng, Index &GRange) const {
    tileSize = static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    tileSize = std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                           EIGEN_SYCL_LOCAL_THREAD_DIM1),
                        static_cast<Index>(tileSize));
    rng = n;
    if (rng == 0) rng = static_cast<Index>(1);
    GRange = rng;
    if (tileSize > GRange)
      tileSize = GRange;
    else if (GRange > tileSize) {
      Index xMode = static_cast<Index>(GRange % tileSize);
      if (xMode != 0) GRange += static_cast<Index>(tileSize - xMode);
    }
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 2> &input_dim, cl::sycl::range<2> &global_range,
      cl::sycl::range<2> &local_range) const {
    std::array<Index, 2> input_range = input_dim;
    Index max_workgroup_Size =
        static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    max_workgroup_Size =
        std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                    EIGEN_SYCL_LOCAL_THREAD_DIM1),
                 static_cast<Index>(max_workgroup_Size));
    Index pow_of_2 = static_cast<Index>(std::log2(max_workgroup_Size));
    local_range[1] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 2)));
    input_range[1] = input_dim[1];
    if (input_range[1] == 0) input_range[1] = static_cast<Index>(1);
    global_range[1] = input_range[1];
    if (local_range[1] > global_range[1])
      local_range[1] = global_range[1];
    else if (global_range[1] > local_range[1]) {
      Index xMode = static_cast<Index>(global_range[1] % local_range[1]);
      if (xMode != 0)
        global_range[1] += static_cast<Index>(local_range[1] - xMode);
    }
    local_range[0] = static_cast<Index>(max_workgroup_Size / local_range[1]);
    input_range[0] = input_dim[0];
    if (input_range[0] == 0) input_range[0] = static_cast<Index>(1);
    global_range[0] = input_range[0];
    if (local_range[0] > global_range[0])
      local_range[0] = global_range[0];
    else if (global_range[0] > local_range[0]) {
      Index xMode = static_cast<Index>(global_range[0] % local_range[0]);
      if (xMode != 0)
        global_range[0] += static_cast<Index>(local_range[0] - xMode);
    }
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 3> &input_dim, cl::sycl::range<3> &global_range,
      cl::sycl::range<3> &local_range) const {
    std::array<Index, 3> input_range = input_dim;
    Index max_workgroup_Size =
        static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    max_workgroup_Size =
        std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                    EIGEN_SYCL_LOCAL_THREAD_DIM1),
                 static_cast<Index>(max_workgroup_Size));
    Index pow_of_2 = static_cast<Index>(std::log2(max_workgroup_Size));
    local_range[2] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 3)));
    input_range[2] = input_dim[2];
    if (input_range[2] == 0) input_range[1] = static_cast<Index>(1);
    global_range[2] = input_range[2];
    if (local_range[2] > global_range[2])
      local_range[2] = global_range[2];
    else if (global_range[2] > local_range[2]) {
      Index xMode = static_cast<Index>(global_range[2] % local_range[2]);
      if (xMode != 0)
        global_range[2] += static_cast<Index>(local_range[2] - xMode);
    }
    pow_of_2 = static_cast<Index>(
        std::log2(static_cast<Index>(max_workgroup_Size / local_range[2])));
    local_range[1] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 2)));
    input_range[1] = input_dim[1];
    if (input_range[1] == 0) input_range[1] = static_cast<Index>(1);
    global_range[1] = input_range[1];
    if (local_range[1] > global_range[1])
      local_range[1] = global_range[1];
    else if (global_range[1] > local_range[1]) {
      Index xMode = static_cast<Index>(global_range[1] % local_range[1]);
      if (xMode != 0)
        global_range[1] += static_cast<Index>(local_range[1] - xMode);
    }
    local_range[0] = static_cast<Index>(max_workgroup_Size /
                                        (local_range[1] * local_range[2]));
    input_range[0] = input_dim[0];
    if (input_range[0] == 0) input_range[0] = static_cast<Index>(1);
    global_range[0] = input_range[0];
    if (local_range[0] > global_range[0])
      local_range[0] = global_range[0];
    else if (global_range[0] > local_range[0]) {
      Index xMode = static_cast<Index>(global_range[0] % local_range[0]);
      if (xMode != 0)
        global_range[0] += static_cast<Index>(local_range[0] - xMode);
    }
  }

  EIGEN_STRONG_INLINE bool has_local_memory() const {
#if !defined(EIGEN_SYCL_LOCAL_MEM) && defined(EIGEN_SYCL_NO_LOCAL_MEM)
    return false;
#elif defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)
    return true;
#else
    return m_device_info.local_mem_type ==
           cl::sycl::info::local_mem_type::local;
#endif
  }

  EIGEN_STRONG_INLINE unsigned long max_buffer_size() const {
    return m_device_info.max_mem_alloc_size;
  }

  EIGEN_STRONG_INLINE unsigned long getNumSyclMultiProcessors() const {
    return m_device_info.max_compute_units;
  }

  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerBlock() const {
    return m_device_info.max_work_group_size;
  }

  EIGEN_STRONG_INLINE cl::sycl::id<3> maxWorkItemSizes() const {
    return m_device_info.max_work_item_sizes;
  }

  /// No need for sycl it should act the same as CPU version
  EIGEN_STRONG_INLINE int majorDeviceVersion() const { return 1; }

  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerMultiProcessor() const {
    // OpenCL doesnot have such concept
    return 2;
  }

  EIGEN_STRONG_INLINE size_t sharedMemPerBlock() const {
    return m_device_info.local_mem_size;
  }

  // This function returns the nearest power of 2 Work-group size which is <=
  // maximum device workgroup size.
  EIGEN_STRONG_INLINE size_t getNearestPowerOfTwoWorkGroupSize() const {
    return getPowerOfTwo(m_device_info.max_work_group_size, false);
  }

  EIGEN_STRONG_INLINE std::string getPlatformName() const {
    return m_device_info.platform_name;
  }

  EIGEN_STRONG_INLINE std::string getDeviceName() const {
    return m_device_info.device_name;
  }

  EIGEN_STRONG_INLINE std::string getDeviceVendor() const {
    return m_device_info.device_vendor;
  }

  // This function returns the nearest power of 2
  // if roundup is true returns result>=wgsize
  // else it return result <= wgsize
  EIGEN_STRONG_INLINE size_t getPowerOfTwo(size_t wGSize, bool roundUp) const {
    if (roundUp) --wGSize;
    wGSize |= (wGSize >> 1);
    wGSize |= (wGSize >> 2);
    wGSize |= (wGSize >> 4);
    wGSize |= (wGSize >> 8);
    wGSize |= (wGSize >> 16);
#if EIGEN_ARCH_x86_64 || EIGEN_ARCH_ARM64 || EIGEN_OS_WIN64
    wGSize |= (wGSize >> 32);
#endif
    return ((!roundUp) ? (wGSize - (wGSize >> 1)) : ++wGSize);
  }

  EIGEN_STRONG_INLINE cl::sycl::queue &sycl_queue() const { return m_queue; }

  // This function checks if the runtime recorded an error for the
  // underlying stream device.
  EIGEN_STRONG_INLINE bool ok() const {
    if (!exception_caught_) {
      synchronize();
    }
    return !exception_caught_;
  }

  EIGEN_STRONG_INLINE cl::sycl::event get_latest_event() const {
#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
    std::lock_guard<std::mutex> lock(event_mutex_);
    return latest_events_[std::this_thread::get_id()];
#else
    eigen_assert(false);
    return cl::sycl::event();
#endif
  }

  // destructor
  ~QueueInterface() {
    pMapper.clear();
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.clear();
#endif
  }

 protected:
  EIGEN_STRONG_INLINE void set_latest_event(cl::sycl::event e) const {
#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
    std::lock_guard<std::mutex> lock(event_mutex_);
    latest_events_[std::this_thread::get_id()] = e;
#else
    EIGEN_UNUSED_VARIABLE(e);
#endif
  }

  void synchronize_and_callback(cl::sycl::event e,
                                const std::function<void()> &callback) const {
    set_latest_event(e);
    if (callback) {
      auto callback_ = [=]() {
#ifdef EIGEN_EXCEPTIONS
        cl::sycl::event(e).wait_and_throw();
#else
        cl::sycl::event(e).wait();
#endif
        callback();
      };
      m_thread_pool.Schedule(std::move(callback_));
    } else {
#ifdef EIGEN_EXCEPTIONS
      m_queue.wait_and_throw();
#else
      m_queue.wait();
#endif
    }
  }

  bool sycl_async_handler(cl::sycl::exception_list exceptions) const {
    bool exception_caught = false;
    for (const auto &e : exceptions) {
      if (e) {
        exception_caught = true;
        EIGEN_THROW_X(e);
      }
    }
    return exception_caught;
  }

  /// class members:
  bool exception_caught_ = false;

  mutable std::mutex pmapper_mutex_;

#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
  mutable std::mutex event_mutex_;
  mutable std::unordered_map<std::thread::id, cl::sycl::event> latest_events_;
#endif

  /// std::map is the container used to make sure that we create only one buffer
  /// per pointer. The lifespan of the buffer now depends on the lifespan of
  /// SyclDevice. If a non-read-only pointer is needed to be accessed on the
  /// host we should manually deallocate it.
  mutable TensorSycl::internal::PointerMapper pMapper;
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
  mutable std::unordered_set<void *> scratch_buffers;
#endif
  /// sycl queue
  mutable cl::sycl::queue m_queue;
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  mutable cl::sycl::program m_prog;
#endif

  /// The thread pool is used to wait on events and call callbacks
  /// asynchronously
  mutable Eigen::ThreadPool m_thread_pool;

  const TensorSycl::internal::SyclDeviceInfo m_device_info;
};

struct SyclDeviceBase {
  /// QueueInterface is not owned. it is the caller's responsibility to destroy
  /// it
  const QueueInterface *m_queue_stream;
  explicit SyclDeviceBase(const QueueInterface *queue_stream)
      : m_queue_stream(queue_stream) {}
  EIGEN_STRONG_INLINE const QueueInterface *queue_stream() const {
    return m_queue_stream;
  }
};

// Here is a sycl device struct which accept the sycl queue interface
// as an input
struct SyclDevice : public SyclDeviceBase {
  explicit SyclDevice(const QueueInterface *queue_stream)
      : SyclDeviceBase(queue_stream) {}

  // this is the accessor used to construct the evaluator
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<AcMd, T>
  get_range_accessor(const void *ptr) const {
    return queue_stream()->template get_range_accessor<AcMd, T>(ptr);
  }

  // get sycl accessor
  template <cl::sycl::access::mode AcMd>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_sycl_accessor(cl::sycl::handler &cgh, const void *ptr) const {
    return queue_stream()->template get_sycl_accessor<AcMd>(cgh, ptr);
  }

  /// Accessing the created sycl device buffer for the device pointer
  EIGEN_STRONG_INLINE cl::sycl::buffer<buffer_scalar_t, 1> get_sycl_buffer(
      const void *ptr) const {
    return queue_stream()->get_sycl_buffer(ptr);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(Index n, Index &tileSize,
                                              Index &rng, Index &GRange) const {
    queue_stream()->parallel_for_setup(n, tileSize, rng, GRange);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 2> &input_dim, cl::sycl::range<2> &global_range,
      cl::sycl::range<2> &local_range) const {
    queue_stream()->parallel_for_setup(input_dim, global_range, local_range);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 3> &input_dim, cl::sycl::range<3> &global_range,
      cl::sycl::range<3> &local_range) const {
    queue_stream()->parallel_for_setup(input_dim, global_range, local_range);
  }

  /// allocate device memory
  EIGEN_STRONG_INLINE void *allocate(size_t num_bytes) const {
    return queue_stream()->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void *allocate_temp(size_t num_bytes) const {
    return queue_stream()->allocate_temp(num_bytes);
  }

  /// deallocate device memory
  EIGEN_STRONG_INLINE void deallocate(void *p) const {
    queue_stream()->deallocate(p);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void *buffer) const {
    queue_stream()->deallocate_temp(buffer);
  }
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE void deallocate_temp(
      const TensorSycl::internal::RangeAccess<AcMd, T> &buffer) const {
    queue_stream()->deallocate_temp(buffer);
  }
  EIGEN_STRONG_INLINE void deallocate_all() const {
    queue_stream()->deallocate_all();
  }

  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<
      cl::sycl::access::mode::read_write, data_t>
  get(data_t *data) const {
    return queue_stream()->get(data);
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE data_t *get(
      TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write,
                                        data_t>
          data) const {
    return queue_stream()->get(data);
  }

  /// attach existing buffer
  EIGEN_STRONG_INLINE void *attach_buffer(
      cl::sycl::buffer<buffer_scalar_t, 1> &buf) const {
    return queue_stream()->attach_buffer(buf);
  }
  /// detach buffer
  EIGEN_STRONG_INLINE void detach_buffer(void *p) const {
    queue_stream()->detach_buffer(p);
  }
  EIGEN_STRONG_INLINE ptrdiff_t get_offset(const void *ptr) const {
    return queue_stream()->get_offset(ptr);
  }

  // some runtime conditions that can be applied here
  EIGEN_STRONG_INLINE bool isDeviceSuitable() const { return true; }

  /// memcpyHostToDevice
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpyHostToDevice(
      Index *dst, const Index *src, size_t n,
      std::function<void()> callback = {}) const {
    queue_stream()->memcpyHostToDevice(dst, src, n, callback);
  }
  /// memcpyDeviceToHost
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(
      void *dst, const Index *src, size_t n,
      std::function<void()> callback = {}) const {
    queue_stream()->memcpyDeviceToHost(dst, src, n, callback);
  }
  /// the memcpy function
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpy(void *dst, const Index *src, size_t n) const {
    queue_stream()->memcpy(dst, src, n);
  }
  /// the memset function
  EIGEN_STRONG_INLINE void memset(void *data, int c, size_t n) const {
    queue_stream()->memset(data, c, n);
  }
  /// returning the sycl queue
  EIGEN_STRONG_INLINE cl::sycl::queue &sycl_queue() const {
    return queue_stream()->sycl_queue();
  }
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  EIGEN_STRONG_INLINE cl::sycl::program &program() const {
    return queue_stream()->program();
  }
#endif

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const { return 48 * 1024; }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // We won't try to take advantage of the l2 cache for the time being, and
    // there is no l3 cache on sycl devices.
    return firstLevelCacheSize();
  }
  EIGEN_STRONG_INLINE unsigned long getNumSyclMultiProcessors() const {
    return queue_stream()->getNumSyclMultiProcessors();
  }
  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerBlock() const {
    return queue_stream()->maxSyclThreadsPerBlock();
  }
  EIGEN_STRONG_INLINE cl::sycl::id<3> maxWorkItemSizes() const {
    return queue_stream()->maxWorkItemSizes();
  }
  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerMultiProcessor() const {
    // OpenCL doesnot have such concept
    return queue_stream()->maxSyclThreadsPerMultiProcessor();
  }
  EIGEN_STRONG_INLINE size_t sharedMemPerBlock() const {
    return queue_stream()->sharedMemPerBlock();
  }
  EIGEN_STRONG_INLINE size_t getNearestPowerOfTwoWorkGroupSize() const {
    return queue_stream()->getNearestPowerOfTwoWorkGroupSize();
  }

  EIGEN_STRONG_INLINE size_t getPowerOfTwo(size_t val, bool roundUp) const {
    return queue_stream()->getPowerOfTwo(val, roundUp);
  }
  /// No need for sycl it should act the same as CPU version
  EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    return queue_stream()->majorDeviceVersion();
  }

  EIGEN_STRONG_INLINE void synchronize() const {
    queue_stream()->synchronize();
  }
  EIGEN_STRONG_INLINE void async_synchronize(
      cl::sycl::event e = cl::sycl::event()) const {
    queue_stream()->async_synchronize(e);
  }
  EIGEN_STRONG_INLINE cl::sycl::event get_latest_event() const {
    return queue_stream()->get_latest_event();
  }

  // This function checks if the runtime recorded an error for the
  // underlying stream device.
  EIGEN_STRONG_INLINE bool ok() const { return queue_stream()->ok(); }

  EIGEN_STRONG_INLINE bool has_local_memory() const {
    return queue_stream()->has_local_memory();
  }
  EIGEN_STRONG_INLINE long max_buffer_size() const {
    return queue_stream()->max_buffer_size();
  }
  EIGEN_STRONG_INLINE std::string getPlatformName() const {
    return queue_stream()->getPlatformName();
  }
  EIGEN_STRONG_INLINE std::string getDeviceName() const {
    return queue_stream()->getDeviceName();
  }
  EIGEN_STRONG_INLINE std::string getDeviceVendor() const {
    return queue_stream()->getDeviceVendor();
  }
  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void binary_kernel_launcher(T... var) const {
    queue_stream()->template binary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }
  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void unary_kernel_launcher(T... var) const {
    queue_stream()->template unary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }

  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void nullary_kernel_launcher(T... var) const {
    queue_stream()->template nullary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }
};
}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_THREADS) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H

namespace Eigen {

// Runs an arbitrary function and then calls Notify() on the passed in
// Notification.
template <typename Function, typename... Args> struct FunctionWrapperWithNotification
{
  static void run(Notification* n, Function f, Args... args) {
    f(args...);
    if (n) {
      n->Notify();
    }
  }
};

template <typename Function, typename... Args> struct FunctionWrapperWithBarrier
{
  static void run(Barrier* b, Function f, Args... args) {
    f(args...);
    if (b) {
      b->Notify();
    }
  }
};

template <typename SyncType>
static EIGEN_STRONG_INLINE void wait_until_ready(SyncType* n) {
  if (n) {
    n->Wait();
  }
}

// An abstract interface to a device specific memory allocator.
class Allocator {
 public:
  virtual ~Allocator() {}
  virtual void* allocate(size_t num_bytes) const = 0;
  virtual void deallocate(void* buffer) const = 0;
};

// Build a thread pool device on top the an existing pool of threads.
struct ThreadPoolDevice {
  // The ownership of the thread pool remains with the caller.
  ThreadPoolDevice(ThreadPoolInterface* pool, int num_cores, Allocator* allocator = nullptr)
      : pool_(pool), num_threads_(num_cores), allocator_(allocator) { }

  EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return allocator_ ? allocator_->allocate(num_bytes)
        : internal::aligned_malloc(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    if (allocator_) {
      allocator_->deallocate(buffer);
    } else {
      internal::aligned_free(buffer);
    }
  }

    EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    deallocate(buffer);
  }

  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const {
    return data;
  }

  EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
#ifdef __ANDROID__
    ::memcpy(dst, src, n);
#else
    // TODO(rmlarsen): Align blocks on cache lines.
    // We have observed that going beyond 4 threads usually just wastes
    // CPU cycles due to the threads competing for memory bandwidth, so we
    // statically schedule at most 4 block copies here.
    const size_t kMinBlockSize = 32768;
    const size_t num_threads = CostModel::numThreads(n, TensorOpCost(1.0, 1.0, 0), 4);
    if (n <= kMinBlockSize || num_threads < 2) {
      ::memcpy(dst, src, n);
    } else {
      const char* src_ptr = static_cast<const char*>(src);
      char* dst_ptr = static_cast<char*>(dst);
      const size_t blocksize = (n + (num_threads - 1)) / num_threads;
      Barrier barrier(static_cast<int>(num_threads - 1));
      // Launch the last 3 blocks on worker threads.
      for (size_t i = 1; i < num_threads; ++i) {
        enqueue_with_barrier(&barrier, [n, i, src_ptr, dst_ptr, blocksize] {
          ::memcpy(dst_ptr + i * blocksize, src_ptr + i * blocksize,
                   numext::mini(blocksize, n - (i * blocksize)));
        });
      }
      // Launch the first block on the main thread.
      ::memcpy(dst_ptr, src_ptr, blocksize);
      barrier.Wait();
    }
#endif
  }
  EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }

  EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
    ::memset(buffer, c, n);
  }

  EIGEN_STRONG_INLINE int numThreads() const {
    return num_threads_;
  }

  // Number of theads available in the underlying thread pool. This number can
  // be different from the value returned by numThreads().
  EIGEN_STRONG_INLINE int numThreadsInPool() const {
    return pool_->NumThreads();
  }

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
    return l1CacheSize();
  }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // The l3 cache size is shared between all the cores.
    return l3CacheSize() / num_threads_;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    // Should return an enum that encodes the ISA supported by the CPU
    return 1;
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE Notification* enqueue(Function&& f,
                                            Args&&... args) const {
    Notification* n = new Notification();
    pool_->Schedule(
        std::bind(&FunctionWrapperWithNotification<Function, Args...>::run, n,
                  std::move(f), args...));
    return n;
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE void enqueue_with_barrier(Barrier* b, Function&& f,
                                                Args&&... args) const {
    pool_->Schedule(
        std::bind(&FunctionWrapperWithBarrier<Function, Args...>::run, b,
                  std::move(f), args...));
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE void enqueueNoNotification(Function&& f,
                                                 Args&&... args) const {
    if (sizeof...(args) > 0) {
      pool_->Schedule(std::bind(std::move(f), args...));
    } else {
      pool_->Schedule(std::move(f));
    }
  }

  // Returns a logical thread index between 0 and pool_->NumThreads() - 1 if
  // called from one of the threads in pool_. Returns -1 otherwise.
  EIGEN_STRONG_INLINE int currentThreadId() const {
    return pool_->CurrentThreadId();
  }

  // WARNING: This function is synchronous and will block the calling thread.
  //
  // Synchronous parallelFor executes f with [0, n) arguments in parallel and
  // waits for completion. F accepts a half-open interval [first, last). Block
  // size is chosen based on the iteration cost and resulting parallel
  // efficiency. If block_align is not nullptr, it is called to round up the
  // block size.
  void parallelFor(Index n, const TensorOpCost& cost,
                   std::function<Index(Index)> block_align,
                   std::function<void(Index, Index)> f) const {
    if (EIGEN_PREDICT_FALSE(n <= 0)){
      return;
    // Compute small problems directly in the caller thread.
    } else if (n == 1 || numThreads() == 1 ||
               CostModel::numThreads(n, cost, static_cast<int>(numThreads())) == 1) {
      f(0, n);
      return;
    }

    // Compute block size and total count of blocks.
    ParallelForBlock block = CalculateParallelForBlock(n, cost, block_align);

    // Recursively divide size into halves until we reach block_size.
    // Division code rounds mid to block_size, so we are guaranteed to get
    // block_count leaves that do actual computations.
    Barrier barrier(static_cast<unsigned int>(block.count));
    std::function<void(Index, Index)> handleRange;
    handleRange = [=, &handleRange, &barrier, &f](Index firstIdx,
                                                  Index lastIdx) {
      while (lastIdx - firstIdx > block.size) {
        // Split into halves and schedule the second half on a different thread.
        const Index midIdx = firstIdx + divup((lastIdx - firstIdx) / 2, block.size) * block.size;
        pool_->Schedule([=, &handleRange]() { handleRange(midIdx, lastIdx); });
        lastIdx = midIdx;
      }
      // Single block or less, execute directly.
      f(firstIdx, lastIdx);
      barrier.Notify();
    };

    if (block.count <= numThreads()) {
      // Avoid a thread hop by running the root of the tree and one block on the
      // main thread.
      handleRange(0, n);
    } else {
      // Execute the root in the thread pool to avoid running work on more than
      // numThreads() threads.
      pool_->Schedule([=, &handleRange]() { handleRange(0, n); });
    }

    barrier.Wait();
  }

  // Convenience wrapper for parallelFor that does not align blocks.
  void parallelFor(Index n, const TensorOpCost& cost,
                   std::function<void(Index, Index)> f) const {
    parallelFor(n, cost, nullptr, std::move(f));
  }

  // WARNING: This function is asynchronous and will not block the calling thread.
  //
  // Asynchronous parallelFor executes f with [0, n) arguments in parallel
  // without waiting for completion. When the last block finished, it will call
  // 'done' callback. F accepts a half-open interval [first, last). Block size
  // is chosen based on the iteration cost and resulting parallel efficiency. If
  // block_align is not nullptr, it is called to round up the block size.
  void parallelForAsync(Index n, const TensorOpCost& cost,
                        std::function<Index(Index)> block_align,
                        std::function<void(Index, Index)> f,
                        std::function<void()> done) const {
    // Compute small problems directly in the caller thread.
    if (n <= 1 || numThreads() == 1 ||
        CostModel::numThreads(n, cost, static_cast<int>(numThreads())) == 1) {
      f(0, n);
      done();
      return;
    }

    // Compute block size and total count of blocks.
    ParallelForBlock block = CalculateParallelForBlock(n, cost, block_align);

    ParallelForAsyncContext* const ctx =
        new ParallelForAsyncContext(block.count, std::move(f), std::move(done));

    // Recursively divide size into halves until we reach block_size.
    // Division code rounds mid to block_size, so we are guaranteed to get
    // block_count leaves that do actual computations.
    ctx->handle_range = [this, ctx, block](Index firstIdx, Index lastIdx) {
      while (lastIdx - firstIdx > block.size) {
        // Split into halves and schedule the second half on a different thread.
        const Index midIdx = firstIdx + divup((lastIdx - firstIdx) / 2, block.size) * block.size;
        pool_->Schedule(
            [ctx, midIdx, lastIdx]() { ctx->handle_range(midIdx, lastIdx); });
        lastIdx = midIdx;
      }

      // Single block or less, execute directly.
      ctx->f(firstIdx, lastIdx);

      // Delete async context if it was the last block.
      if (ctx->count.fetch_sub(1) == 1) delete ctx;
    };

    if (block.count <= numThreads()) {
      // Avoid a thread hop by running the root of the tree and one block on the
      // main thread.
      ctx->handle_range(0, n);
    } else {
      // Execute the root in the thread pool to avoid running work on more than
      // numThreads() threads.
      pool_->Schedule([ctx, n]() { ctx->handle_range(0, n); });
    }
  }

  // Convenience wrapper for parallelForAsync that does not align blocks.
  void parallelForAsync(Index n, const TensorOpCost& cost,
                        std::function<void(Index, Index)> f,
                        std::function<void()> done) const {
    parallelForAsync(n, cost, nullptr, std::move(f), std::move(done));
  }

  // Thread pool accessor.
  ThreadPoolInterface* getPool() const { return pool_; }

  // Allocator accessor.
  Allocator* allocator() const { return allocator_; }

 private:
  typedef TensorCostModel<ThreadPoolDevice> CostModel;

  // For parallelForAsync we must keep passed in closures on the heap, and
  // delete them only after `done` callback finished.
  struct ParallelForAsyncContext {
    ParallelForAsyncContext(Index block_count,
                            std::function<void(Index, Index)> block_f,
                            std::function<void()> done_callback)
        : count(block_count),
          f(std::move(block_f)),
          done(std::move(done_callback)) {}
    ~ParallelForAsyncContext() { done(); }

    std::atomic<Index> count;
    std::function<void(Index, Index)> f;
    std::function<void()> done;

    std::function<void(Index, Index)> handle_range;
  };

  struct ParallelForBlock {
    Index size;   // block size
    Index count;  // number of blocks
  };

  // Calculates block size based on (1) the iteration cost and (2) parallel
  // efficiency. We want blocks to be not too small to mitigate parallelization
  // overheads; not too large to mitigate tail effect and potential load
  // imbalance and we also want number of blocks to be evenly dividable across
  // threads.
  ParallelForBlock CalculateParallelForBlock(
      const Index n, const TensorOpCost& cost,
      std::function<Index(Index)> block_align) const {
    const double block_size_f = 1.0 / CostModel::taskSize(1, cost);
    const Index max_oversharding_factor = 4;
    Index block_size = numext::mini(
        n, numext::maxi<Index>(
               divup<Index>(n, max_oversharding_factor * numThreads()),
               block_size_f));
    const Index max_block_size = numext::mini(n, 2 * block_size);

    if (block_align) {
      Index new_block_size = block_align(block_size);
      eigen_assert(new_block_size >= block_size);
      block_size = numext::mini(n, new_block_size);
    }

    Index block_count = divup(n, block_size);

    // Calculate parallel efficiency as fraction of total CPU time used for
    // computations:
    double max_efficiency =
        static_cast<double>(block_count) /
        (divup<int>(block_count, numThreads()) * numThreads());

    // Now try to increase block size up to max_block_size as long as it
    // doesn't decrease parallel efficiency.
    for (Index prev_block_count = block_count;
         max_efficiency < 1.0 && prev_block_count > 1;) {
      // This is the next block size that divides size into a smaller number
      // of blocks than the current block_size.
      Index coarser_block_size = divup(n, prev_block_count - 1);
      if (block_align) {
        Index new_block_size = block_align(coarser_block_size);
        eigen_assert(new_block_size >= coarser_block_size);
        coarser_block_size = numext::mini(n, new_block_size);
      }
      if (coarser_block_size > max_block_size) {
        break;  // Reached max block size. Stop.
      }
      // Recalculate parallel efficiency.
      const Index coarser_block_count = divup(n, coarser_block_size);
      eigen_assert(coarser_block_count < prev_block_count);
      prev_block_count = coarser_block_count;
      const double coarser_efficiency =
          static_cast<double>(coarser_block_count) /
          (divup<int>(coarser_block_count, numThreads()) * numThreads());
      if (coarser_efficiency + 0.01 >= max_efficiency) {
        // Taking it.
        block_size = coarser_block_size;
        block_count = coarser_block_count;
        if (max_efficiency < coarser_efficiency) {
          max_efficiency = coarser_efficiency;
        }
      }
    }

    return {block_size, block_count};
  }

  ThreadPoolInterface* pool_;
  int num_threads_;
  Allocator* allocator_;
};


}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensionList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H
#define EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H

namespace Eigen {

/** \internal
  *
  * \class TensorDimensionList
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Special case of tensor index list used to list all the dimensions of a tensor of rank n.
  *
  * \sa Tensor
  */

template <typename Index, std::size_t Rank> struct DimensionList {
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  const Index operator[] (const Index i) const { return i; }
};

namespace internal {

template<typename Index, std::size_t Rank> struct array_size<DimensionList<Index, Rank> > {
  static const size_t value = Rank;
};
template<typename Index, std::size_t Rank> struct array_size<const DimensionList<Index, Rank> > {
  static const size_t value = Rank;
};

template<DenseIndex n, typename Index, std::size_t Rank> const Index array_get(DimensionList<Index, Rank>&) {
  return n;
}
template<DenseIndex n, typename Index, std::size_t Rank> const Index array_get(const DimensionList<Index, Rank>&) {
  return n;
}


#if EIGEN_HAS_CONSTEXPR
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex) {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex) {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<DimensionList<Index, Rank> > {
  static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i == value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i == value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i != value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<const DimensionList<Index, Rank> > {
  static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i != value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i > value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i > value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i < value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i < value;
  }
};

#else
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run(const DenseIndex) {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run(const DenseIndex) {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex){
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
#endif

}  // end namespace internal
}  // end namespace Eigen


#endif // EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H


namespace Eigen {

/** \internal
  *
  * \class TensorDimensions
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Set of classes used to encode and store the dimensions of a Tensor.
  *
  * The Sizes class encodes as part of the type the number of dimensions and the
  * sizes corresponding to each dimension. It uses no storage space since it is
  * entirely known at compile time.
  * The DSizes class is its dynamic sibling: the number of dimensions is known
  * at compile time but the sizes are set during execution.
  *
  * \sa Tensor
  */

// Boilerplate code
namespace internal {

template<std::ptrdiff_t n, typename Dimension> struct dget {
  static const std::ptrdiff_t value = get<n, Dimension>::value;
};


template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct fixed_size_tensor_index_linearization_helper
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(array<Index, NumIndices> const& indices,
                          const Dimensions& dimensions)
  {
    return array_get<RowMajor ? n - 1 : (NumIndices - n)>(indices) +
        dget<RowMajor ? n - 1 : (NumIndices - n), Dimensions>::value *
        fixed_size_tensor_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct fixed_size_tensor_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(array<Index, NumIndices> const&, const Dimensions&)
  {
    return 0;
  }
};

template<typename Index, std::ptrdiff_t n>
struct fixed_size_tensor_index_extraction_helper
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(const Index index,
                          const Dimensions& dimensions)
  {
    const Index mult = (index == n-1) ? 1 : 0;
    return array_get<n-1>(dimensions) * mult +
        fixed_size_tensor_index_extraction_helper<Index, n - 1>::run(index, dimensions);
  }
};

template<typename Index>
struct fixed_size_tensor_index_extraction_helper<Index, 0>
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(const Index,
                          const Dimensions&)
  {
    return 0;
  }
  };

}  // end namespace internal


// Fixed size
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices>
struct Sizes {
  typedef internal::numeric_list<std::ptrdiff_t, Indices...> Base;
  const Base t = Base();
  static const std::ptrdiff_t total_size = internal::arg_prod(Indices...);
  static const ptrdiff_t count = Base::count;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t rank() const {
    return Base::count;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t TotalSize() {
    return internal::arg_prod(Indices...);
  }

  EIGEN_DEVICE_FUNC Sizes() { }
  template <typename DenseIndex>
  explicit EIGEN_DEVICE_FUNC Sizes(const array<DenseIndex, Base::count>& /*indices*/) {
    // todo: add assertion
  }
#if EIGEN_HAS_VARIADIC_TEMPLATES
  template <typename... DenseIndex> EIGEN_DEVICE_FUNC Sizes(DenseIndex...) { }
  explicit EIGEN_DEVICE_FUNC Sizes(std::initializer_list<std::ptrdiff_t> /*l*/) {
    // todo: add assertion
  }
#endif

  template <typename T> Sizes& operator = (const T& /*other*/) {
    // add assertion failure if the size of other is different
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t operator[] (const std::ptrdiff_t index) const {
    return internal::fixed_size_tensor_index_extraction_helper<std::ptrdiff_t, Base::count>::run(index, t);
  }

  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfColMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, false>::run(indices, t);
  }
  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfRowMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, true>::run(indices, t);
  }
};

namespace internal {
template <typename std::ptrdiff_t... Indices>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_prod(const Sizes<Indices...>&) {
  return Sizes<Indices...>::total_size;
}
}

#else

template <std::ptrdiff_t n>
struct non_zero_size {
  typedef internal::type2val<std::ptrdiff_t, n> type;
};
template <>
struct non_zero_size<0> {
  typedef internal::null_type type;
};

template <std::ptrdiff_t V1=0, std::ptrdiff_t V2=0, std::ptrdiff_t V3=0, std::ptrdiff_t V4=0, std::ptrdiff_t V5=0> struct Sizes {
  typedef typename internal::make_type_list<typename non_zero_size<V1>::type, typename non_zero_size<V2>::type, typename non_zero_size<V3>::type, typename non_zero_size<V4>::type, typename non_zero_size<V5>::type >::type Base;
  static const std::ptrdiff_t count = Base::count;
  static const std::ptrdiff_t total_size = internal::arg_prod<Base>::value;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptrdiff_t rank() const {
    return count;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptrdiff_t TotalSize() {
    return internal::arg_prod<Base>::value;
  }

  Sizes() { }
  template <typename DenseIndex>
  explicit Sizes(const array<DenseIndex, Base::count>& /*indices*/) {
    // todo: add assertion
  }
  template <typename T> Sizes& operator = (const T& /*other*/) {
    // add assertion failure if the size of other is different
    return *this;
  }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  template <typename... DenseIndex> Sizes(DenseIndex... /*indices*/) { }
  explicit Sizes(std::initializer_list<std::ptrdiff_t>) {
    // todo: add assertion
  }
#else
  EIGEN_DEVICE_FUNC explicit Sizes(const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex) {
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index operator[] (const Index index) const {
    switch (index) {
      case 0:
        return internal::get<0, Base>::value;
      case 1:
        return internal::get<1, Base>::value;
      case 2:
        return internal::get<2, Base>::value;
      case 3:
        return internal::get<3, Base>::value;
      case 4:
        return internal::get<4, Base>::value;
      default:
        eigen_assert(false && "index overflow");
        return static_cast<Index>(-1);
    }
  }

  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfColMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, false>::run(indices, *reinterpret_cast<const Base*>(this));
  }
  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfRowMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, true>::run(indices, *reinterpret_cast<const Base*>(this));
  }
};

namespace internal {
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_prod(const Sizes<V1, V2, V3, V4, V5>&) {
  return Sizes<V1, V2, V3, V4, V5>::total_size;
}
}

#endif

// Boilerplate
namespace internal {
template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct tensor_index_linearization_helper
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, array<Index, NumIndices> const& dimensions)
  {
    return array_get<RowMajor ? n : (NumIndices - n - 1)>(indices) +
      array_get<RowMajor ? n : (NumIndices - n - 1)>(dimensions) *
        tensor_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct tensor_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, array<Index, NumIndices> const&)
  {
    return array_get<RowMajor ? 0 : NumIndices - 1>(indices);
  }
};
}  // end namespace internal



// Dynamic size
template <typename DenseIndex, int NumDims>
struct DSizes : array<DenseIndex, NumDims> {
  typedef array<DenseIndex, NumDims> Base;
  static const int count = NumDims;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rank() const {
    return NumDims;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex TotalSize() const {
    return (NumDims == 0) ? 1 : internal::array_prod(*static_cast<const Base*>(this));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DSizes() {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = 0;
    }
  }
  EIGEN_DEVICE_FUNC explicit DSizes(const array<DenseIndex, NumDims>& a) : Base(a) { }

  EIGEN_DEVICE_FUNC explicit DSizes(const DenseIndex i0) {
    eigen_assert(NumDims == 1);
    (*this)[0] = i0;
  }

  EIGEN_DEVICE_FUNC DSizes(const DimensionList<DenseIndex, NumDims>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }

  // Enable DSizes index type promotion only if we are promoting to the
  // larger type, e.g. allow to promote dimensions of type int to long.
  template<typename OtherIndex>
  EIGEN_DEVICE_FUNC
  explicit DSizes(const array<OtherIndex, NumDims>& other,
                  // Default template parameters require c++11.
                  typename internal::enable_if<
                     internal::is_same<
                         DenseIndex,
                         typename internal::promote_index_type<
                             DenseIndex,
                             OtherIndex
                         >::type
                     >::value, void*>::type = 0) {
    for (int i = 0; i < NumDims; ++i) {
      (*this)[i] = static_cast<DenseIndex>(other[i]);
    }
  }

#ifdef EIGEN_HAS_INDEX_LIST
  template <typename FirstType, typename... OtherTypes>
  EIGEN_DEVICE_FUNC
  explicit DSizes(const Eigen::IndexList<FirstType, OtherTypes...>& dimensions) {
    for (int i = 0; i < dimensions.count; ++i) {
      (*this)[i] = dimensions[i];
    }
  }
#endif

#ifndef EIGEN_EMULATE_CXX11_META_H
  template <typename std::ptrdiff_t... Indices>
  EIGEN_DEVICE_FUNC DSizes(const Sizes<Indices...>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }
#else
  template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5>
  EIGEN_DEVICE_FUNC DSizes(const Sizes<V1, V2, V3, V4, V5>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }
#endif

#if EIGEN_HAS_VARIADIC_TEMPLATES
  template<typename... IndexTypes> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE explicit DSizes(DenseIndex firstDimension, DenseIndex secondDimension, IndexTypes... otherDimensions) : Base({{firstDimension, secondDimension, otherDimensions...}}) {
    EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 2 == NumDims, YOU_MADE_A_PROGRAMMING_MISTAKE)
  }
#else
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1) {
    eigen_assert(NumDims == 2);
    (*this)[0] = i0;
    (*this)[1] = i1;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2) {
    eigen_assert(NumDims == 3);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2, const DenseIndex i3) {
    eigen_assert(NumDims == 4);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
    (*this)[3] = i3;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2, const DenseIndex i3, const DenseIndex i4) {
    eigen_assert(NumDims == 5);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
    (*this)[3] = i3;
    (*this)[4] = i4;
  }
#endif

  EIGEN_DEVICE_FUNC DSizes& operator = (const array<DenseIndex, NumDims>& other) {
    *static_cast<Base*>(this) = other;
    return *this;
  }

  // A constexpr would be so much better here
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex IndexOfColMajor(const array<DenseIndex, NumDims>& indices) const {
    return internal::tensor_index_linearization_helper<DenseIndex, NumDims, NumDims - 1, false>::run(indices, *static_cast<const Base*>(this));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex IndexOfRowMajor(const array<DenseIndex, NumDims>& indices) const {
    return internal::tensor_index_linearization_helper<DenseIndex, NumDims, NumDims - 1, true>::run(indices, *static_cast<const Base*>(this));
  }
};

template <typename IndexType, int NumDims>
std::ostream& operator<<(std::ostream& os,
                         const DSizes<IndexType, NumDims>& dims) {
  os << "[";
  for (int i = 0; i < NumDims; ++i) {
    if (i > 0) os << ", ";
    os << dims[i];
  }
  os << "]";
  return os;
}

// Boilerplate
namespace internal {
template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct tensor_vsize_index_linearization_helper
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, std::vector<DenseIndex> const& dimensions)
  {
    return array_get<RowMajor ? n : (NumIndices - n - 1)>(indices) +
      array_get<RowMajor ? n : (NumIndices - n - 1)>(dimensions) *
        tensor_vsize_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct tensor_vsize_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, std::vector<DenseIndex> const&)
  {
    return array_get<RowMajor ? 0 : NumIndices - 1>(indices);
  }
};
}  // end namespace internal


namespace internal {

template <typename DenseIndex, int NumDims> struct array_size<const DSizes<DenseIndex, NumDims> > {
  static const ptrdiff_t value = NumDims;
};
template <typename DenseIndex, int NumDims> struct array_size<DSizes<DenseIndex, NumDims> > {
  static const ptrdiff_t value = NumDims;
};
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices> struct array_size<const Sizes<Indices...> > {
static const std::ptrdiff_t value = Sizes<Indices...>::count;
};
template <typename std::ptrdiff_t... Indices> struct array_size<Sizes<Indices...> > {
static const std::ptrdiff_t value = Sizes<Indices...>::count;
};
template <std::ptrdiff_t n, typename std::ptrdiff_t... Indices> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<Indices...>&) {
  return get<n, internal::numeric_list<std::ptrdiff_t, Indices...> >::value;
}
template <std::ptrdiff_t n> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<>&) {
  eigen_assert(false && "should never be called");
  return -1;
}
#else
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> struct array_size<const Sizes<V1,V2,V3,V4,V5> > {
  static const ptrdiff_t value = Sizes<V1,V2,V3,V4,V5>::count;
};
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> struct array_size<Sizes<V1,V2,V3,V4,V5> > {
  static const ptrdiff_t value = Sizes<V1,V2,V3,V4,V5>::count;
};
template <std::ptrdiff_t n, std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<V1,V2,V3,V4,V5>&) {
  return get<n, typename Sizes<V1,V2,V3,V4,V5>::Base>::value;
}

#endif


template <typename Dims1, typename Dims2, ptrdiff_t n, ptrdiff_t m>
struct sizes_match_below_dim {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1&, Dims2&) {
    return false;
  }
};
template <typename Dims1, typename Dims2, ptrdiff_t n>
struct sizes_match_below_dim<Dims1, Dims2, n, n> {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1& dims1, Dims2& dims2) {
    return (array_get<n-1>(dims1) == array_get<n-1>(dims2)) &&
        sizes_match_below_dim<Dims1, Dims2, n-1, n-1>::run(dims1, dims2);
  }
};
template <typename Dims1, typename Dims2>
struct sizes_match_below_dim<Dims1, Dims2, 0, 0> {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1&, Dims2&) {
    return true;
  }
};

} // end namespace internal


template <typename Dims1, typename Dims2>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool dimensions_match(Dims1 dims1, Dims2 dims2) {
  return internal::sizes_match_below_dim<Dims1, Dims2, internal::array_size<Dims1>::value, internal::array_size<Dims2>::value>::run(dims1, dims2);
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvalTo.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H
#define EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H

namespace Eigen {

/** \class TensorForcedEval
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename XprType, template <class> class MakePointer_>
struct traits<TensorEvalToOp<XprType, MakePointer_> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename MakePointer_<Scalar>::Type PointerType;

  enum {
    Flags = 0
  };
  template <class T>
  struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;


  };
};

template<typename XprType, template <class> class MakePointer_>
struct eval<TensorEvalToOp<XprType, MakePointer_>, Eigen::Dense>
{
  typedef const TensorEvalToOp<XprType, MakePointer_>& type;
};

template<typename XprType, template <class> class MakePointer_>
struct nested<TensorEvalToOp<XprType, MakePointer_>, 1, typename eval<TensorEvalToOp<XprType, MakePointer_> >::type>
{
  typedef TensorEvalToOp<XprType, MakePointer_> type;
};

}  // end namespace internal




template<typename XprType, template <class> class MakePointer_>
class TensorEvalToOp : public TensorBase<TensorEvalToOp<XprType, MakePointer_>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorEvalToOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename MakePointer_<CoeffReturnType>::Type PointerType;
  typedef typename Eigen::internal::nested<TensorEvalToOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorEvalToOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorEvalToOp>::Index Index;

  static const int NumDims = Eigen::internal::traits<TensorEvalToOp>::NumDimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorEvalToOp(PointerType buffer, const XprType& expr)
      : m_xpr(expr), m_buffer(buffer) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_DEVICE_FUNC PointerType buffer() const { return m_buffer; }

  protected:
    typename XprType::Nested m_xpr;
    PointerType m_buffer;
};



template<typename ArgType, typename Device, template <class> class MakePointer_>
struct TensorEvaluator<const TensorEvalToOp<ArgType, MakePointer_>, Device>
{
  typedef TensorEvalToOp<ArgType, MakePointer_> XprType;
  typedef typename ArgType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef typename XprType::Index Index;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = true,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = true
  };

  static const int NumDims = internal::traits<ArgType>::NumDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef internal::TensorBlockAssignment<
      CoeffReturnType, NumDims, typename ArgTensorBlock::XprType, Index>
      TensorBlockAssignment;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_buffer(device.get(op.buffer())), m_expression(op.expression()){}


  EIGEN_STRONG_INLINE ~TensorEvaluator() {
  }


  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType scalar) {
    EIGEN_UNUSED_VARIABLE(scalar);
    eigen_assert(scalar == NULL);
    return m_impl.evalSubExprsIfNeeded(m_buffer);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType scalar, EvalSubExprsCallback done) {
    EIGEN_UNUSED_VARIABLE(scalar);
    eigen_assert(scalar == NULL);
    m_impl.evalSubExprsIfNeededAsync(m_buffer, std::move(done));
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalScalar(Index i) {
    m_buffer[i] = m_impl.coeff(i);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalPacket(Index i) {
    internal::pstoret<CoeffReturnType, PacketReturnType, Aligned>(m_buffer + i, m_impl.template packet<TensorEvaluator<ArgType, Device>::IsAligned ? Aligned : Unaligned>(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return m_impl.getResourceRequirements();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalBlock(
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    // Add `m_buffer` as destination buffer to the block descriptor.
    desc.template AddDestinationBuffer<Layout>(
        /*dst_base=*/m_buffer + desc.offset(),
        /*dst_strides=*/internal::strides<Layout>(m_impl.dimensions()));

    ArgTensorBlock block =
        m_impl.block(desc, scratch, /*root_of_expr_ast=*/true);

    // If block was evaluated into a destination buffer, there is no need to do
    // an assignment.
    if (block.kind() != internal::TensorBlockKind::kMaterializedInOutput) {
      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              desc.dimensions(), internal::strides<Layout>(m_impl.dimensions()),
              m_buffer, desc.offset()),
          block.expr());
    }
    block.cleanup();
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_buffer[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_buffer + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // We assume that evalPacket or evalScalar is called to perform the
    // assignment and account for the cost of the write here.
    return m_impl.costPerCoeff(vectorized) +
        TensorOpCost(0, sizeof(CoeffReturnType), 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_buffer; }
  ArgType expression() const { return m_expression; }
  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_buffer.bind(cgh);
  }
  #endif


 private:
  TensorEvaluator<ArgType, Device> m_impl;
  EvaluatorPointerType m_buffer;
  const ArgType m_expression;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H

namespace Eigen {

/** \class TensorEvaluator
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor evaluator classes.
  *
  * These classes are responsible for the evaluation of the tensor expression.
  *
  * TODO: add support for more types of expressions, in particular expressions
  * leading to lvalues (slicing, reshaping, etc...)
  */

// Generic evaluator
template<typename Derived, typename Device>
struct TensorEvaluator
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef Derived XprType;
  static const int PacketSize =  PacketType<CoeffReturnType, Device>::size;
  typedef typename internal::traits<Derived>::template MakePointer<Scalar>::Type TensorPointerType;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  // NumDimensions is -1 for variable dim tensors
  static const int NumCoords = internal::traits<Derived>::NumDimensions > 0 ?
                               internal::traits<Derived>::NumDimensions : 0;

  enum {
    IsAligned          = Derived::IsAligned,
    PacketAccess       = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess        = internal::is_arithmetic<typename internal::remove_const<Scalar>::type>::value,
    PreferBlockAccess  = false,
    Layout             = Derived::Layout,
    CoordAccess        = NumCoords > 0,
    RawAccess          = true
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumCoords, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumCoords,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const Derived& m, const Device& device)
      : m_data(device.get((const_cast<TensorPointerType>(m.data())))),
        m_dims(m.dimensions()),
        m_device(device)
  { }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dims; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType dest) {
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization && dest) {
      m_device.memcpy((void*)(m_device.get(dest)), m_device.get(m_data), m_dims.TotalSize() * sizeof(Scalar));
      return false;
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    // TODO(ezhulenev): ThreadPoolDevice memcpy is blockign operation.
    done(evalSubExprsIfNeeded(dest));
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_data != NULL);
    return m_data[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index) {
    eigen_assert(m_data != NULL);
    return m_data[index];
  }

  template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_data + index);
  }

  // Return a packet starting at `index` where `umask` specifies which elements
  // have to be loaded. Type/size of mask depends on PacketReturnType, e.g. for
  // Packet16f, `umask` is of type uint16_t and if a bit is 1, corresponding
  // float element will be loaded, otherwise 0 will be loaded.
  // Function has been templatized to enable Sfinae.
  template <typename PacketReturnTypeT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketReturnTypeT>::masked_load_available, PacketReturnTypeT>::type
  partialPacket(Index index, typename internal::unpacket_traits<PacketReturnTypeT>::mask_t umask) const
  {
    return internal::ploadu<PacketReturnTypeT>(m_data + index, umask);
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    return internal::pstoret<Scalar, PacketReturnType, StoreMode>(m_data + index, x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(const array<DenseIndex, NumCoords>& coords) const {
    eigen_assert(m_data != NULL);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return m_data[m_dims.IndexOfColMajor(coords)];
    } else {
      return m_data[m_dims.IndexOfRowMajor(coords)];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType&
  coeffRef(const array<DenseIndex, NumCoords>& coords) {
    eigen_assert(m_data != NULL);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return m_data[m_dims.IndexOfColMajor(coords)];
    } else {
      return m_data[m_dims.IndexOfRowMajor(coords)];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_data != NULL);
    return TensorBlock::materialize(m_data, m_dims, desc, scratch);
  }

  template<typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(m_data != NULL);

    typedef typename TensorBlock::XprType TensorBlockExpr;
    typedef internal::TensorBlockAssignment<Scalar, NumCoords, TensorBlockExpr,
                                            Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(desc.dimensions(),
                                  internal::strides<Layout>(m_dims), m_data,
                                  desc.offset()),
        block.expr());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif
 protected:
  EvaluatorPointerType m_data;
  Dimensions m_dims;
  const Device EIGEN_DEVICE_REF m_device;
};

namespace {
template <typename T> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T loadConstant(const T* address) {
  return *address;
}
// Use the texture cache on CUDA devices whenever possible
#if defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 350
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float loadConstant(const float* address) {
  return __ldg(address);
}
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double loadConstant(const double* address) {
  return __ldg(address);
}
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
Eigen::half loadConstant(const Eigen::half* address) {
  return Eigen::half(half_impl::raw_uint16_to_half(__ldg(&address->x)));
}
#endif
#ifdef EIGEN_USE_SYCL
// overload of load constant should be implemented here based on range access
template <cl::sycl::access::mode AcMd, typename T>
T &loadConstant(const Eigen::TensorSycl::internal::RangeAccess<AcMd, T> &address) {
  return *address;
}
#endif
}


// Default evaluator for rvalues
template<typename Derived, typename Device>
struct TensorEvaluator<const Derived, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef const Derived XprType;
  typedef typename internal::traits<Derived>::template MakePointer<const Scalar>::Type TensorPointerType;
  typedef StorageMemory<const Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  // NumDimensions is -1 for variable dim tensors
  static const int NumCoords = internal::traits<Derived>::NumDimensions > 0 ?
                               internal::traits<Derived>::NumDimensions : 0;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned         = Derived::IsAligned,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = internal::is_arithmetic<ScalarNoConst>::value,
    PreferBlockAccess = false,
    Layout            = Derived::Layout,
    CoordAccess       = NumCoords > 0,
    RawAccess         = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumCoords, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumCoords,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const Derived& m, const Device& device)
      : m_data(device.get(m.data())), m_dims(m.dimensions()), m_device(device)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dims; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization && data) {
      m_device.memcpy((void*)(m_device.get(data)),m_device.get(m_data), m_dims.TotalSize() * sizeof(Scalar));
      return false;
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    // TODO(ezhulenev): ThreadPoolDevice memcpy is a blockign operation.
    done(evalSubExprsIfNeeded(dest));
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_data != NULL);
    return loadConstant(m_data+index);
  }

  template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    return internal::ploadt_ro<PacketReturnType, LoadMode>(m_data + index);
  }

  // Return a packet starting at `index` where `umask` specifies which elements
  // have to be loaded. Type/size of mask depends on PacketReturnType, e.g. for
  // Packet16f, `umask` is of type uint16_t and if a bit is 1, corresponding
  // float element will be loaded, otherwise 0 will be loaded.
  // Function has been templatized to enable Sfinae.
  template <typename PacketReturnTypeT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketReturnTypeT>::masked_load_available, PacketReturnTypeT>::type
  partialPacket(Index index, typename internal::unpacket_traits<PacketReturnTypeT>::mask_t umask) const
  {
    return internal::ploadu<PacketReturnTypeT>(m_data + index, umask);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(const array<DenseIndex, NumCoords>& coords) const {
    eigen_assert(m_data != NULL);
    const Index index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_dims.IndexOfColMajor(coords)
                        : m_dims.IndexOfRowMajor(coords);
    return loadConstant(m_data+index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_data != NULL);
    return TensorBlock::materialize(m_data, m_dims, desc, scratch);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif
 protected:
  EvaluatorPointerType m_data;
  Dimensions m_dims;
  const Device EIGEN_DEVICE_REF m_device;
};




// -------------------- CwiseNullaryOp --------------------

template<typename NullaryOp, typename ArgType, typename Device>
struct TensorEvaluator<const TensorCwiseNullaryOp<NullaryOp, ArgType>, Device>
{
  typedef TensorCwiseNullaryOp<NullaryOp, ArgType> XprType;

  TensorEvaluator(const XprType& op, const Device& device)
      : m_functor(op.functor()), m_argImpl(op.nestedExpression(), device), m_wrapper()
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = true,
    PacketAccess = internal::functor_traits<NullaryOp>::PacketAccess
    #ifdef EIGEN_USE_SYCL
    &&  (PacketType<CoeffReturnType, Device>::size >1)
    #endif
    ,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_argImpl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) { return true; }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    done(true);
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_wrapper(m_functor, index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_wrapper.template packetOp<PacketReturnType, Index>(m_functor, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC  EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_argImpl.bind(cgh);
  }
#endif

 private:
  const NullaryOp m_functor;
  TensorEvaluator<ArgType, Device> m_argImpl;
  const internal::nullary_wrapper<CoeffReturnType,NullaryOp> m_wrapper;
};



// -------------------- CwiseUnaryOp --------------------

template<typename UnaryOp, typename ArgType, typename Device>
struct TensorEvaluator<const TensorCwiseUnaryOp<UnaryOp, ArgType>, Device>
{
  typedef TensorCwiseUnaryOp<UnaryOp, ArgType> XprType;

  enum {
    IsAligned          = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess       = int(TensorEvaluator<ArgType, Device>::PacketAccess) &
                         int(internal::functor_traits<UnaryOp>::PacketAccess),
    BlockAccess        = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess  = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout             = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess        = false,  // to be implemented
    RawAccess          = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_device(device),
      m_functor(op.functor()),
      m_argImpl(op.nestedExpression(), device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef internal::TensorCwiseUnaryBlock<UnaryOp, ArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_argImpl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_argImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_argImpl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_argImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_argImpl.coeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_argImpl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<UnaryOp>::Cost;
    return m_argImpl.costPerCoeff(vectorized) +
        TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const double functor_cost = internal::functor_traits<UnaryOp>::Cost;
    return m_argImpl.getResourceRequirements().addCostPerCoeff(
        {0, 0, functor_cost / PacketSize});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    return TensorBlock(m_argImpl.block(desc, scratch), m_functor);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const{
    m_argImpl.bind(cgh);
  }
#endif


 private:
  const Device EIGEN_DEVICE_REF m_device;
  const UnaryOp m_functor;
  TensorEvaluator<ArgType, Device> m_argImpl;
};


// -------------------- CwiseBinaryOp --------------------

template<typename BinaryOp, typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorCwiseBinaryOp<BinaryOp, LeftArgType, RightArgType>, Device>
{
  typedef TensorCwiseBinaryOp<BinaryOp, LeftArgType, RightArgType> XprType;

  enum {
    IsAligned         = int(TensorEvaluator<LeftArgType, Device>::IsAligned) &
                        int(TensorEvaluator<RightArgType, Device>::IsAligned),
    PacketAccess      = int(TensorEvaluator<LeftArgType, Device>::PacketAccess) &
                        int(TensorEvaluator<RightArgType, Device>::PacketAccess) &
                        int(internal::functor_traits<BinaryOp>::PacketAccess),
    BlockAccess       = int(TensorEvaluator<LeftArgType, Device>::BlockAccess) &
                        int(TensorEvaluator<RightArgType, Device>::BlockAccess),
    PreferBlockAccess = int(TensorEvaluator<LeftArgType, Device>::PreferBlockAccess) |
                        int(TensorEvaluator<RightArgType, Device>::PreferBlockAccess),
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_device(device),
      m_functor(op.functor()),
      m_leftImpl(op.lhsExpression(), device),
      m_rightImpl(op.rhsExpression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout) || internal::traits<XprType>::NumDimensions <= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(dimensions_match(m_leftImpl.dimensions(), m_rightImpl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<LeftArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int NumDims = internal::array_size<
      typename TensorEvaluator<LeftArgType, Device>::Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const LeftArgType, Device>::TensorBlock
      LeftTensorBlock;
  typedef typename TensorEvaluator<const RightArgType, Device>::TensorBlock
      RightTensorBlock;

  typedef internal::TensorCwiseBinaryBlock<BinaryOp, LeftTensorBlock,
                                           RightTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use right impl instead if right impl dimensions are known at compile time.
    return m_leftImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    // TODO(ezhulenev): Evaluate two expression in parallel?
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(nullptr,
                                            [done](bool) { done(true); });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_leftImpl.coeff(index), m_rightImpl.coeff(index));
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_leftImpl.template packet<LoadMode>(index), m_rightImpl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<BinaryOp>::Cost;
    return m_leftImpl.costPerCoeff(vectorized) +
           m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const double functor_cost = internal::functor_traits<BinaryOp>::Cost;
    return internal::TensorBlockResourceRequirements::merge(
               m_leftImpl.getResourceRequirements(),
               m_rightImpl.getResourceRequirements())
        .addCostPerCoeff({0, 0, functor_cost / PacketSize});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    desc.DropDestinationBuffer();
    return TensorBlock(m_leftImpl.block(desc, scratch),
                         m_rightImpl.block(desc, scratch), m_functor);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
  #endif
 private:
  const Device EIGEN_DEVICE_REF m_device;
  const BinaryOp m_functor;
  TensorEvaluator<LeftArgType, Device> m_leftImpl;
  TensorEvaluator<RightArgType, Device> m_rightImpl;
};

// -------------------- CwiseTernaryOp --------------------

template<typename TernaryOp, typename Arg1Type, typename Arg2Type, typename Arg3Type, typename Device>
struct TensorEvaluator<const TensorCwiseTernaryOp<TernaryOp, Arg1Type, Arg2Type, Arg3Type>, Device>
{
  typedef TensorCwiseTernaryOp<TernaryOp, Arg1Type, Arg2Type, Arg3Type> XprType;

  enum {
    IsAligned = TensorEvaluator<Arg1Type, Device>::IsAligned & TensorEvaluator<Arg2Type, Device>::IsAligned & TensorEvaluator<Arg3Type, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<Arg1Type, Device>::PacketAccess &&
                        TensorEvaluator<Arg2Type, Device>::PacketAccess &&
                        TensorEvaluator<Arg3Type, Device>::PacketAccess &&
                        internal::functor_traits<TernaryOp>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<Arg1Type, Device>::PreferBlockAccess ||
                        TensorEvaluator<Arg2Type, Device>::PreferBlockAccess ||
                        TensorEvaluator<Arg3Type, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<Arg1Type, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_functor(op.functor()),
      m_arg1Impl(op.arg1Expression(), device),
      m_arg2Impl(op.arg2Expression(), device),
      m_arg3Impl(op.arg3Expression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<Arg1Type, Device>::Layout) == static_cast<int>(TensorEvaluator<Arg3Type, Device>::Layout) || internal::traits<XprType>::NumDimensions <= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);

    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg2Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg3Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::Index,
                         typename internal::traits<Arg2Type>::Index>::value),
                        STORAGE_INDEX_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::Index,
                         typename internal::traits<Arg3Type>::Index>::value),
                        STORAGE_INDEX_MUST_MATCH)

    eigen_assert(dimensions_match(m_arg1Impl.dimensions(), m_arg2Impl.dimensions()) && dimensions_match(m_arg1Impl.dimensions(), m_arg3Impl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<Arg1Type, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use arg2 or arg3 dimensions if they are known at compile time.
    return m_arg1Impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_arg1Impl.evalSubExprsIfNeeded(NULL);
    m_arg2Impl.evalSubExprsIfNeeded(NULL);
    m_arg3Impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_arg1Impl.cleanup();
    m_arg2Impl.cleanup();
    m_arg3Impl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_arg1Impl.coeff(index), m_arg2Impl.coeff(index), m_arg3Impl.coeff(index));
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_arg1Impl.template packet<LoadMode>(index),
                              m_arg2Impl.template packet<LoadMode>(index),
                              m_arg3Impl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<TernaryOp>::Cost;
    return m_arg1Impl.costPerCoeff(vectorized) +
           m_arg2Impl.costPerCoeff(vectorized) +
           m_arg3Impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_arg1Impl.bind(cgh);
    m_arg2Impl.bind(cgh);
    m_arg3Impl.bind(cgh);
  }
#endif

 private:
  const TernaryOp m_functor;
  TensorEvaluator<Arg1Type, Device> m_arg1Impl;
  TensorEvaluator<Arg2Type, Device> m_arg2Impl;
  TensorEvaluator<Arg3Type, Device> m_arg3Impl;
};


// -------------------- SelectOp --------------------

template<typename IfArgType, typename ThenArgType, typename ElseArgType, typename Device>
struct TensorEvaluator<const TensorSelectOp<IfArgType, ThenArgType, ElseArgType>, Device>
{
  typedef TensorSelectOp<IfArgType, ThenArgType, ElseArgType> XprType;
  typedef typename XprType::Scalar Scalar;

  enum {
    IsAligned         = TensorEvaluator<ThenArgType, Device>::IsAligned &
                        TensorEvaluator<ElseArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ThenArgType, Device>::PacketAccess &
                        TensorEvaluator<ElseArgType, Device>::PacketAccess &
                        PacketType<Scalar, Device>::HasBlend,
    BlockAccess       = TensorEvaluator<IfArgType, Device>::BlockAccess &&
                        TensorEvaluator<ThenArgType, Device>::BlockAccess &&
                        TensorEvaluator<ElseArgType, Device>::BlockAccess,
    PreferBlockAccess = TensorEvaluator<IfArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<ThenArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<ElseArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<IfArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_condImpl(op.ifExpression(), device),
      m_thenImpl(op.thenExpression(), device),
      m_elseImpl(op.elseExpression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<IfArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<ThenArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<IfArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<ElseArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(dimensions_match(m_condImpl.dimensions(), m_thenImpl.dimensions()));
    eigen_assert(dimensions_match(m_thenImpl.dimensions(), m_elseImpl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<IfArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
    typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const IfArgType, Device>::TensorBlock
      IfArgTensorBlock;
  typedef typename TensorEvaluator<const ThenArgType, Device>::TensorBlock
      ThenArgTensorBlock;
  typedef typename TensorEvaluator<const ElseArgType, Device>::TensorBlock
      ElseArgTensorBlock;

  struct TensorSelectOpBlockFactory {
    template <typename IfArgXprType, typename ThenArgXprType, typename ElseArgXprType>
    struct XprType {
      typedef TensorSelectOp<const IfArgXprType, const ThenArgXprType, const ElseArgXprType> type;
    };

    template <typename IfArgXprType, typename ThenArgXprType, typename ElseArgXprType>
    typename XprType<IfArgXprType, ThenArgXprType, ElseArgXprType>::type expr(
        const IfArgXprType& if_expr, const ThenArgXprType& then_expr, const ElseArgXprType& else_expr) const {
      return typename XprType<IfArgXprType, ThenArgXprType, ElseArgXprType>::type(if_expr, then_expr, else_expr);
    }
  };

  typedef internal::TensorTernaryExprBlock<TensorSelectOpBlockFactory,
                                           IfArgTensorBlock, ThenArgTensorBlock,
                                           ElseArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use then or else impl instead if they happen to be known at compile time.
    return m_condImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_condImpl.evalSubExprsIfNeeded(NULL);
    m_thenImpl.evalSubExprsIfNeeded(NULL);
    m_elseImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_condImpl.evalSubExprsIfNeeded(nullptr, [this, done](bool) {
      m_thenImpl.evalSubExprsIfNeeded(nullptr, [this, done](bool) {
        m_elseImpl.evalSubExprsIfNeeded(nullptr, [done](bool) { done(true); });
      });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_condImpl.cleanup();
    m_thenImpl.cleanup();
    m_elseImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_condImpl.coeff(index) ? m_thenImpl.coeff(index) : m_elseImpl.coeff(index);
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const
  {
     internal::Selector<PacketSize> select;
     EIGEN_UNROLL_LOOP
     for (Index i = 0; i < PacketSize; ++i) {
       select.select[i] = m_condImpl.coeff(index+i);
     }
     return internal::pblend(select,
                             m_thenImpl.template packet<LoadMode>(index),
                             m_elseImpl.template packet<LoadMode>(index));

  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return m_condImpl.costPerCoeff(vectorized) +
           m_thenImpl.costPerCoeff(vectorized)
        .cwiseMax(m_elseImpl.costPerCoeff(vectorized));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    auto then_req = m_thenImpl.getResourceRequirements();
    auto else_req = m_elseImpl.getResourceRequirements();

    auto merged_req =
        internal::TensorBlockResourceRequirements::merge(then_req, else_req);
    merged_req.cost_per_coeff =
        then_req.cost_per_coeff.cwiseMax(else_req.cost_per_coeff);

    return internal::TensorBlockResourceRequirements::merge(
        m_condImpl.getResourceRequirements(), merged_req);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // It's unsafe to pass destination buffer to underlying expressions, because
    // output might be aliased with one of the inputs.
    desc.DropDestinationBuffer();

    return TensorBlock(
        m_condImpl.block(desc, scratch), m_thenImpl.block(desc, scratch),
        m_elseImpl.block(desc, scratch), TensorSelectOpBlockFactory());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
 // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_condImpl.bind(cgh);
    m_thenImpl.bind(cgh);
    m_elseImpl.bind(cgh);
  }
#endif
 private:
  TensorEvaluator<IfArgType, Device> m_condImpl;
  TensorEvaluator<ThenArgType, Device> m_thenImpl;
  TensorEvaluator<ElseArgType, Device> m_elseImpl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExecutor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H

namespace Eigen {

/**
 * \class TensorExecutor
 * \ingroup CXX11_Tensor_Module
 *
 * \brief The tensor executor class.
 *
 * This class is responsible for launch the evaluation of the expression on
 * the specified computing device.
 *
 * @tparam Vectorizable can use packet math (SSE/AVX/etc... registers and
 *                      instructions)
 * @tparam Tiling       can use block based tensor evaluation
 *                      (see TensorBlock.h)
 */
namespace internal {

/**
 * Evaluating TensorBroadcastingOp via coefficient of packet path is extremely
 * expensive. If expression has at least one broadcast op in it, and it supports
 * block based evaluation, we always prefer it, even for the small tensors. For
 * all other tileable ops, block evaluation overhead for small tensors (fits
 * into L1) is too large, and we fallback on vectorized evaluation.
 */

// TODO(ezhulenev): Add specializations for all other types of Tensor ops.

template<typename Expression>
struct ExpressionHasTensorBroadcastingOp {
  enum { value = false };
};

template<typename LhsXprType, typename RhsXprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorAssignOp<LhsXprType, RhsXprType> > {
  enum { value = ExpressionHasTensorBroadcastingOp<RhsXprType>::value };
};

template<typename UnaryOp, typename XprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorCwiseUnaryOp<UnaryOp, XprType> > {
  enum { value = ExpressionHasTensorBroadcastingOp<XprType>::value };
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> > {
  enum {
    value = ExpressionHasTensorBroadcastingOp<LhsXprType>::value ||
        ExpressionHasTensorBroadcastingOp<RhsXprType>::value
  };
};

template<typename Broadcast, typename XprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorBroadcastingOp<Broadcast, XprType> > {
  enum { value = true };
};

// -------------------------------------------------------------------------- //

/**
 * Default strategy: the expression is evaluated sequentially with a single cpu
 * thread, without vectorization and block evaluation.
 */
template <typename Expression, typename Device, bool Vectorizable,
          TiledEvaluation Tiling>
class TensorExecutor {
 public:
  typedef typename Expression::Index StorageIndex;

  // Including `unsupported/Eigen/CXX11/Tensor` in different translation units
  // with/without `EIGEN_USE_THREADS` or `EIGEN_USE_GPU` is a potential ODR
  // violation. If this template is instantiated with a non-default device, it
  // means that this header file was included without defining
  // `EIGEN_USE_THREADS`, `EIGEN_USE_GPU` or `EIGEN_USE_SYCL`.
  static_assert(std::is_same<Device, DefaultDevice>::value,
                "Default executor instantiated with non-default device. "
                "You must #define EIGEN_USE_THREADS, EIGEN_USE_GPU or "
                "EIGEN_USE_SYCL before including Eigen headers.");

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const Device& device = Device()) {
    TensorEvaluator<Expression, Device> evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      for (StorageIndex i = 0; i < size; ++i) {
        evaluator.evalScalar(i);
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Default async execution strategy is not implemented. Currently it's only
 * available for ThreadPoolDevice (see definition below).
 */
template <typename Expression, typename Device, typename DoneCallback,
          bool Vectorizable, TiledEvaluation Tiling>
class TensorAsyncExecutor {};

/**
 * Process all the data with a single cpu thread, using vectorized instructions.
 */
template <typename Expression>
class TensorExecutor<Expression, DefaultDevice, /*Vectorizable=*/true,
                     /*Tiling=*/TiledEvaluation::Off> {
 public:
  typedef typename Expression::Index StorageIndex;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(
      const Expression& expr, const DefaultDevice& device = DefaultDevice()) {
    TensorEvaluator<Expression, DefaultDevice> evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      const int PacketSize = unpacket_traits<typename TensorEvaluator<
          Expression, DefaultDevice>::PacketReturnType>::size;

      // Give compiler a strong possibility to unroll the loop. But don't insist
      // on unrolling, because if the function is expensive compiler should not
      // unroll the loop at the expense of inlining.
      const StorageIndex UnrolledSize =
          (size / (4 * PacketSize)) * 4 * PacketSize;
      for (StorageIndex i = 0; i < UnrolledSize; i += 4 * PacketSize) {
        for (StorageIndex j = 0; j < 4; j++) {
          evaluator.evalPacket(i + j * PacketSize);
        }
      }
      const StorageIndex VectorizedSize = (size / PacketSize) * PacketSize;
      for (StorageIndex i = UnrolledSize; i < VectorizedSize; i += PacketSize) {
        evaluator.evalPacket(i);
      }
      for (StorageIndex i = VectorizedSize; i < size; ++i) {
        evaluator.evalScalar(i);
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Process all the data with a single cpu thread, using blocks of data. By
 * sizing a block to fit L1 cache we get better cache performance.
 */
template <typename Expression, bool Vectorizable>
class TensorExecutor<Expression, DefaultDevice, Vectorizable,
                     /*Tiling=*/TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  typedef TensorEvaluator<Expression, DefaultDevice> Evaluator;
  typedef typename traits<Expression>::Index StorageIndex;

  static const int NumDims = traits<Expression>::NumDimensions;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                         const DefaultDevice& device = DefaultDevice()) {
    typedef TensorBlockMapper<NumDims, Evaluator::Layout, StorageIndex>
        TensorBlockMapper;

    typedef internal::TensorBlockDescriptor<NumDims, StorageIndex>
        TensorBlockDesc;
    typedef internal::TensorBlockScratchAllocator<DefaultDevice>
        TensorBlockScratch;

    Evaluator evaluator(expr, device);

    // TODO(ezhulenev): Do not use tiling for small tensors?
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);

    if (needs_assign) {
      // Query expression tree for desired block size/shape.
      const TensorBlockResourceRequirements requirements =
          evaluator.getResourceRequirements();

      const TensorBlockMapper block_mapper(
          typename TensorBlockDesc::Dimensions(evaluator.dimensions()),
          requirements);

      // Share scratch memory allocator between all blocks.
      TensorBlockScratch scratch(device);

      const StorageIndex total_block_count = block_mapper.blockCount();
      for (StorageIndex i = 0; i < total_block_count; ++i) {
        TensorBlockDesc desc = block_mapper.blockDescriptor(i);
        evaluator.evalBlock(desc, scratch);
        scratch.reset();
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Multicore strategy: the index space is partitioned and each partition is
 * executed on a single core.
 *
 * (1) TensorExecutor will submit work to the ThreadPoolDevice managed thread
 *     pool, and will block the caller thread until all tasks are finished.
 *
 * (2) TensorAsyncExecutor is a non-blocking version, that will submit work to
 *     the ThreadPoolDevice managed thread pool, and will return immediately.
 *     It will call 'done' callback after all tasks are finished.
 */
#ifdef EIGEN_USE_THREADS

template <typename TensorBlockMapper>
struct TensorExecutorTilingContext {
  TensorExecutorTilingContext() = default;
  TensorExecutorTilingContext(const TensorBlockMapper& b_mapper,
                              const TensorOpCost& b_cost, size_t b_aligned_size)
      : block_mapper(b_mapper),
        cost(b_cost),
        aligned_blocksize(b_aligned_size) {}

  TensorBlockMapper block_mapper;  // navigate through blocks
  TensorOpCost cost;               // cost of computing a single block
  size_t aligned_blocksize;        // block size after memory alignment
};

// Computes a block evaluation parameters, and allocates temporary memory buffer
// for blocks. See TensorExecutor/TensorAsyncExecutor (Tiling=On) below.
template <typename Evaluator, typename TensorBlockMapper, bool Vectorizable>
TensorExecutorTilingContext<TensorBlockMapper> GetTensorExecutorTilingContext(
    const Evaluator& evaluator) {
  // Query expression tree for desired block size/shape.
  TensorBlockResourceRequirements requirements =
      evaluator.getResourceRequirements();

  // Update target block size based on cost model.
  double taskSize = TensorCostModel<ThreadPoolDevice>::taskSize(
      1, requirements.cost_per_coeff);
  requirements.size = static_cast<size_t>(1.0 / taskSize);

  TensorBlockMapper block_mapper(
      typename TensorBlockMapper::Dimensions(evaluator.dimensions()),
      requirements);

  size_t block_size = block_mapper.blockTotalSize();
  const size_t align = numext::maxi(EIGEN_MAX_ALIGN_BYTES, 1);
  const size_t aligned_blocksize =
      align *
      divup<size_t>(block_size * sizeof(typename Evaluator::Scalar), align);

  return {block_mapper, requirements.cost_per_coeff * block_size,
          aligned_blocksize};
}

template <typename Evaluator, typename StorageIndex, bool Vectorizable>
struct EvalRange {
  static void run(Evaluator* evaluator_in, const StorageIndex firstIdx,
                  const StorageIndex lastIdx) {
    Evaluator evaluator = *evaluator_in;
    eigen_assert(lastIdx >= firstIdx);
    for (StorageIndex i = firstIdx; i < lastIdx; ++i) {
      evaluator.evalScalar(i);
    }
  }

  static StorageIndex alignBlockSize(StorageIndex size) { return size; }
};

template <typename Evaluator, typename StorageIndex>
struct EvalRange<Evaluator, StorageIndex, /*Vectorizable*/ true> {
  static const int PacketSize =
      unpacket_traits<typename Evaluator::PacketReturnType>::size;

  static void run(Evaluator* evaluator_in, const StorageIndex firstIdx,
                  const StorageIndex lastIdx) {
    Evaluator evaluator = *evaluator_in;
    eigen_assert(lastIdx >= firstIdx);
    StorageIndex i = firstIdx;
    if (lastIdx - firstIdx >= PacketSize) {
      eigen_assert(firstIdx % PacketSize == 0);
      StorageIndex last_chunk_offset = lastIdx - 4 * PacketSize;
      // Give compiler a strong possibility to unroll the loop. But don't insist
      // on unrolling, because if the function is expensive compiler should not
      // unroll the loop at the expense of inlining.
      for (; i <= last_chunk_offset; i += 4 * PacketSize) {
        for (StorageIndex j = 0; j < 4; j++) {
          evaluator.evalPacket(i + j * PacketSize);
        }
      }
      last_chunk_offset = lastIdx - PacketSize;
      for (; i <= last_chunk_offset; i += PacketSize) {
        evaluator.evalPacket(i);
      }
    }
    for (; i < lastIdx; ++i) {
      evaluator.evalScalar(i);
    }
  }

  static StorageIndex alignBlockSize(StorageIndex size) {
    // Align block size to packet size and account for unrolling in run above.
    if (size >= 16 * PacketSize) {
      return (size + 4 * PacketSize - 1) & ~(4 * PacketSize - 1);
    }
    // Aligning to 4 * PacketSize would increase block size by more than 25%.
    return (size + PacketSize - 1) & ~(PacketSize - 1);
  }
};

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, ThreadPoolDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;

  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                         const ThreadPoolDevice& device) {
    typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
    typedef EvalRange<Evaluator, StorageIndex, Vectorizable> EvalRange;

    Evaluator evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      device.parallelFor(size, evaluator.costPerCoeff(Vectorizable),
                         EvalRange::alignBlockSize,
                         [&evaluator](StorageIndex firstIdx, StorageIndex lastIdx) {
                           EvalRange::run(&evaluator, firstIdx, lastIdx);
                         });
    }
    evaluator.cleanup();
  }
};

template <typename Expression, bool Vectorizable>
class TensorExecutor<Expression, ThreadPoolDevice, Vectorizable,
                     /*Tiling=*/TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Index IndexType;
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  static const int NumDims = traits<Expression>::NumDimensions;

  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
  typedef TensorBlockMapper<NumDims, Evaluator::Layout, IndexType> BlockMapper;
  typedef TensorExecutorTilingContext<BlockMapper> TilingContext;

  typedef internal::TensorBlockDescriptor<NumDims, IndexType>
      TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<ThreadPoolDevice>
      TensorBlockScratch;

  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const ThreadPoolDevice& device) {
    Evaluator evaluator(expr, device);

    const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
    if (needs_assign) {
      const TilingContext tiling =
          internal::GetTensorExecutorTilingContext<Evaluator, BlockMapper,
                                                   Vectorizable>(evaluator);

      auto eval_block = [&device, &evaluator, &tiling](IndexType firstBlockIdx,
                                                       IndexType lastBlockIdx) {
        TensorBlockScratch scratch(device);

        for (IndexType block_idx = firstBlockIdx; block_idx < lastBlockIdx;
             ++block_idx) {
          TensorBlockDesc desc = tiling.block_mapper.blockDescriptor(block_idx);
          evaluator.evalBlock(desc, scratch);
          scratch.reset();
        }
      };

      // Evaluate small expressions directly as a single block.
      if (tiling.block_mapper.blockCount() == 1) {
        TensorBlockScratch scratch(device);
        TensorBlockDesc desc(0, tiling.block_mapper.blockDimensions());
        evaluator.evalBlock(desc, scratch);
      } else {
        device.parallelFor(tiling.block_mapper.blockCount(), tiling.cost,
                           eval_block);
      }
    }
    evaluator.cleanup();
  }
};

template <typename Expression, typename DoneCallback, bool Vectorizable,
          TiledEvaluation Tiling>
class TensorAsyncExecutor<Expression, ThreadPoolDevice, DoneCallback,
                          Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;
  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;

  static EIGEN_STRONG_INLINE void runAsync(const Expression& expr,
                                           const ThreadPoolDevice& device,
                                           DoneCallback done) {
    TensorAsyncExecutorContext* const ctx =
        new TensorAsyncExecutorContext(expr, device, std::move(done));

    const auto on_eval_subexprs = [ctx, &device](bool need_assign) -> void {
      if (!need_assign) {
        delete ctx;
        return;
      }

      typedef EvalRange<Evaluator, StorageIndex, Vectorizable> EvalRange;
      const StorageIndex size = array_prod(ctx->evaluator.dimensions());
      device.parallelForAsync(
          size, ctx->evaluator.costPerCoeff(Vectorizable),
          EvalRange::alignBlockSize,
          [ctx](StorageIndex firstIdx, StorageIndex lastIdx) {
            EvalRange::run(&ctx->evaluator, firstIdx, lastIdx);
          },
          [ctx]() { delete ctx; });
    };

    ctx->evaluator.evalSubExprsIfNeededAsync(nullptr, on_eval_subexprs);
  }

 private:
  struct TensorAsyncExecutorContext {
    TensorAsyncExecutorContext(const Expression& expr,
                               const ThreadPoolDevice& thread_pool,
                               DoneCallback done)
        : evaluator(expr, thread_pool), on_done(std::move(done)) {}

    ~TensorAsyncExecutorContext() {
      evaluator.cleanup();
      on_done();
    }

    Evaluator evaluator;

   private:
    DoneCallback on_done;
  };
};

template <typename Expression, typename DoneCallback, bool Vectorizable>
class TensorAsyncExecutor<Expression, ThreadPoolDevice, DoneCallback,
                          Vectorizable, /*Tileable*/ TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Index IndexType;
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  static const int NumDims = traits<Expression>::NumDimensions;

  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
  typedef TensorBlockMapper<NumDims, Evaluator::Layout, IndexType> BlockMapper;
  typedef TensorExecutorTilingContext<BlockMapper> TilingContext;

  typedef internal::TensorBlockDescriptor<NumDims, IndexType> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<ThreadPoolDevice>
      TensorBlockScratch;

  static EIGEN_STRONG_INLINE void runAsync(const Expression& expr,
                                           const ThreadPoolDevice& device,
                                           DoneCallback done) {

    TensorAsyncExecutorContext* const ctx =
        new TensorAsyncExecutorContext(expr, device, std::move(done));

    const auto on_eval_subexprs = [ctx](bool need_assign) -> void {
      if (!need_assign) {
        delete ctx;
        return;
      }

      ctx->tiling = internal::GetTensorExecutorTilingContext<
          Evaluator, BlockMapper, Vectorizable>(ctx->evaluator);

      auto eval_block = [ctx](IndexType firstBlockIdx, IndexType lastBlockIdx) {
        TensorBlockScratch scratch(ctx->device);

        for (IndexType block_idx = firstBlockIdx; block_idx < lastBlockIdx;
             ++block_idx) {
          TensorBlockDesc desc =
              ctx->tiling.block_mapper.blockDescriptor(block_idx);
          ctx->evaluator.evalBlock(desc, scratch);
          scratch.reset();
        }
      };

      // Evaluate small expressions directly as a single block.
      if (ctx->tiling.block_mapper.blockCount() == 1) {
        TensorBlockScratch scratch(ctx->device);
        TensorBlockDesc desc(0, ctx->tiling.block_mapper.blockDimensions());
        ctx->evaluator.evalBlock(desc, scratch);
        delete ctx;
      } else {
        ctx->device.parallelForAsync(ctx->tiling.block_mapper.blockCount(),
                                     ctx->tiling.cost, eval_block,
                                     [ctx]() { delete ctx; });
      }
    };

    ctx->evaluator.evalSubExprsIfNeededAsync(nullptr, on_eval_subexprs);
  }

 private:
  struct TensorAsyncExecutorContext {
    TensorAsyncExecutorContext(const Expression& expr,
                               const ThreadPoolDevice& thread_pool,
                               DoneCallback done)
        : device(thread_pool),
          evaluator(expr, thread_pool),
          on_done(std::move(done)) {}

    ~TensorAsyncExecutorContext() {
      evaluator.cleanup();
      on_done();
    }

    const ThreadPoolDevice& device;
    Evaluator evaluator;
    TilingContext tiling;

   private:
    DoneCallback on_done;
  };
};

#endif  // EIGEN_USE_THREADS

// GPU: the evaluation of the expression is offloaded to a GPU.
#if defined(EIGEN_USE_GPU)

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, GpuDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;
  static void run(const Expression& expr, const GpuDevice& device);
};

#if defined(EIGEN_GPUCC)
template <typename Evaluator, typename StorageIndex, bool Vectorizable>
struct EigenMetaKernelEval {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  void run(Evaluator& eval, StorageIndex firstIdx, StorageIndex lastIdx, StorageIndex step_size) {
    for (StorageIndex i = firstIdx; i < lastIdx; i += step_size) {
      eval.evalScalar(i);
    }
  }
};

template <typename Evaluator, typename StorageIndex>
struct EigenMetaKernelEval<Evaluator, StorageIndex, true> {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  void run(Evaluator& eval, StorageIndex firstIdx, StorageIndex lastIdx, StorageIndex step_size) {
    const StorageIndex PacketSize = unpacket_traits<typename Evaluator::PacketReturnType>::size;
    const StorageIndex vectorized_size = (lastIdx / PacketSize) * PacketSize;
    const StorageIndex vectorized_step_size = step_size * PacketSize;

    // Use the vector path
    for (StorageIndex i = firstIdx * PacketSize; i < vectorized_size;
         i += vectorized_step_size) {
      eval.evalPacket(i);
    }
    for (StorageIndex i = vectorized_size + firstIdx; i < lastIdx; i += step_size) {
      eval.evalScalar(i);
    }
  }
};

template <typename Evaluator, typename StorageIndex>
__global__ void
__launch_bounds__(1024)
EigenMetaKernel(Evaluator eval, StorageIndex size) {

  const StorageIndex first_index = blockIdx.x * blockDim.x + threadIdx.x;
  const StorageIndex step_size = blockDim.x * gridDim.x;

  const bool vectorizable = Evaluator::PacketAccess & Evaluator::IsAligned;
  EigenMetaKernelEval<Evaluator, StorageIndex, vectorizable>::run(eval, first_index, size, step_size);
}

/*static*/
template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
EIGEN_STRONG_INLINE void TensorExecutor<Expression, GpuDevice, Vectorizable, Tiling>::run(
    const Expression& expr, const GpuDevice& device) {
  TensorEvaluator<Expression, GpuDevice> evaluator(expr, device);
  const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
  if (needs_assign) {

    const int block_size = device.maxGpuThreadsPerBlock();
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const StorageIndex size = array_prod(evaluator.dimensions());
    // Create a least one block to ensure we won't crash when tensorflow calls with tensors of size 0.
    const int num_blocks = numext::maxi<int>(numext::mini<int>(max_blocks, divup<int>(size, block_size)), 1);

    LAUNCH_GPU_KERNEL(
        (EigenMetaKernel<TensorEvaluator<Expression, GpuDevice>, StorageIndex>),
        num_blocks, block_size, 0, device, evaluator, size);
  }
  evaluator.cleanup();
}

#endif  // EIGEN_GPUCC
#endif  // EIGEN_USE_GPU

// SYCL Executor policy
#ifdef EIGEN_USE_SYCL

template <typename Evaluator>
struct ExecExprFunctorKernel {
  typedef typename Evaluator::Index Index;
  Evaluator evaluator;
  const Index range;
  template <typename Scratch>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ExecExprFunctorKernel(
      const Scratch, Evaluator evaluator_, const Index range_)
      : evaluator(evaluator_), range(range_) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void operator()(
      cl::sycl::nd_item<1> itemID) {
    compute(itemID);
  }
  template <bool is_vec = Evaluator::PacketAccess>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename std::enable_if<!is_vec>::type
  compute(const cl::sycl::nd_item<1>& itemID) {
    Index gId = static_cast<Index>(itemID.get_global_linear_id());
    Index total_threads = itemID.get_global_range(0);

    for (Index i = gId; i < range; i += total_threads) {
      evaluator.evalScalar(i);
    }
  }
  template <bool is_vec = Evaluator::PacketAccess>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename std::enable_if<is_vec>::type
  compute(const cl::sycl::nd_item<1>& itemID) {
    const Index vectorizedRange =
        (range / Evaluator::PacketSize) * Evaluator::PacketSize;
    Index gId = static_cast<Index>(itemID.get_global_linear_id());
    const Index step = Evaluator::PacketSize * itemID.get_global_range(0);
    const Index start = Evaluator::PacketSize * gId;
    for (Index i = start; i < vectorizedRange; i += step) {
      evaluator.evalPacket(i);
    }
    gId += vectorizedRange;
    for (Index i = gId; i < range; i += itemID.get_global_range(0)) {
      evaluator.evalScalar(i);
    }
  }
};

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, Eigen::SyclDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index Index;
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const Eigen::SyclDevice& dev) {
    typedef Eigen::TensorEvaluator<Expression, Eigen::SyclDevice> Evaluator;
    Evaluator evaluator(expr, dev);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      Index range, GRange, tileSize;
      Index total_size = ::Eigen::internal::array_prod(evaluator.dimensions());
      total_size = (total_size == 0) ? 1 : total_size;
      const int PacketSize =
          Eigen::PacketType<typename Evaluator::CoeffReturnType,
                            Eigen::SyclDevice>::size;
      Index vectorizable_threads = static_cast<Index>(total_size / PacketSize);
      dev.parallel_for_setup(vectorizable_threads, tileSize, range, GRange);
      range = total_size;

      dev.template nullary_kernel_launcher<
          typename Evaluator::CoeffReturnType,
          ExecExprFunctorKernel<Evaluator> >(
          evaluator,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(GRange),
                                cl::sycl::range<1>(tileSize)),
          Index(1), range);
    }
    evaluator.cleanup();
  }
};

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExpr.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EXPR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EXPR_H

namespace Eigen {

/** \class TensorExpr
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor expression classes.
  *
  * The TensorCwiseNullaryOp class applies a nullary operators to an expression.
  * This is typically used to generate constants.
  *
  * The TensorCwiseUnaryOp class represents an expression where a unary operator
  * (e.g. cwiseSqrt) is applied to an expression.
  *
  * The TensorCwiseBinaryOp class represents an expression where a binary
  * operator (e.g. addition) is applied to a lhs and a rhs expression.
  *
  */
namespace internal {
template<typename NullaryOp, typename XprType>
struct traits<TensorCwiseNullaryOp<NullaryOp, XprType> >
    : traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
  enum {
    Flags = 0
  };
};

}  // end namespace internal



template<typename NullaryOp, typename XprType>
class TensorCwiseNullaryOp : public TensorBase<TensorCwiseNullaryOp<NullaryOp, XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef TensorCwiseNullaryOp<NullaryOp, XprType> Nested;
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseNullaryOp(const XprType& xpr, const NullaryOp& func = NullaryOp())
        : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    nestedExpression() const { return m_xpr; }

    EIGEN_DEVICE_FUNC
    const NullaryOp& functor() const { return m_functor; }

  protected:
    typename XprType::Nested m_xpr;
    const NullaryOp m_functor;
};



namespace internal {
template<typename UnaryOp, typename XprType>
struct traits<TensorCwiseUnaryOp<UnaryOp, XprType> >
    : traits<XprType>
{
  // TODO(phli): Add InputScalar, InputPacket.  Check references to
  // current Scalar/Packet to see if the intent is Input or Output.
  typedef typename result_of<UnaryOp(typename XprType::Scalar)>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar, 
                                  typename XprTraits::PointerType
                                  >::type 
                                  PointerType;
};

template<typename UnaryOp, typename XprType>
struct eval<TensorCwiseUnaryOp<UnaryOp, XprType>, Eigen::Dense>
{
  typedef const TensorCwiseUnaryOp<UnaryOp, XprType>& type;
};

template<typename UnaryOp, typename XprType>
struct nested<TensorCwiseUnaryOp<UnaryOp, XprType>, 1, typename eval<TensorCwiseUnaryOp<UnaryOp, XprType> >::type>
{
  typedef TensorCwiseUnaryOp<UnaryOp, XprType> type;
};

}  // end namespace internal



template<typename UnaryOp, typename XprType>
class TensorCwiseUnaryOp : public TensorBase<TensorCwiseUnaryOp<UnaryOp, XprType>, ReadOnlyAccessors>
{
  public:
    // TODO(phli): Add InputScalar, InputPacket.  Check references to
    // current Scalar/Packet to see if the intent is Input or Output.
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseUnaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseUnaryOp(const XprType& xpr, const UnaryOp& func = UnaryOp())
      : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const UnaryOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    nestedExpression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const UnaryOp m_functor;
};


namespace internal {
template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct traits<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs
  // are different.
  // TODO(phli): Add Lhs/RhsScalar, Lhs/RhsPacket.  Check references to
  // current Scalar/Packet to see if the intent is Inputs or Output.
  typedef typename result_of<
      BinaryOp(typename LhsXprType::Scalar,
               typename RhsXprType::Scalar)>::type Scalar;
  typedef traits<LhsXprType> XprTraits;
  typedef typename promote_storage_type<
      typename traits<LhsXprType>::StorageKind,
      typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<
      typename traits<LhsXprType>::Index,
      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar,
                                  typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                                                      typename traits<LhsXprType>::PointerType,
                                                      typename traits<RhsXprType>::PointerType>::type
                                  >::type 
                                  PointerType;
  enum {
    Flags = 0
  };
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct eval<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>& type;
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct nested<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, 1, typename eval<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> >::type>
{
  typedef TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
class TensorCwiseBinaryOp : public TensorBase<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, ReadOnlyAccessors>
{
  public:
    // TODO(phli): Add Lhs/RhsScalar, Lhs/RhsPacket.  Check references to
    // current Scalar/Packet to see if the intent is Inputs or Output.
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseBinaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseBinaryOp(const LhsXprType& lhs, const RhsXprType& rhs, const BinaryOp& func = BinaryOp())
        : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const BinaryOp& functor() const { return m_functor; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return m_lhs_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const BinaryOp m_functor;
};


namespace internal {
template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct traits<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> >
{
  // Type promotion to handle the case where the types of the args are different.
  typedef typename result_of<
      TernaryOp(typename Arg1XprType::Scalar,
                typename Arg2XprType::Scalar,
                typename Arg3XprType::Scalar)>::type Scalar;
  typedef traits<Arg1XprType> XprTraits;
  typedef typename traits<Arg1XprType>::StorageKind StorageKind;
  typedef typename traits<Arg1XprType>::Index Index;
  typedef typename Arg1XprType::Nested Arg1Nested;
  typedef typename Arg2XprType::Nested Arg2Nested;
  typedef typename Arg3XprType::Nested Arg3Nested;
  typedef typename remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename remove_reference<Arg3Nested>::type _Arg3Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar,
                                  typename conditional<Pointer_type_promotion<typename Arg2XprType::Scalar, Scalar>::val,
                                                      typename traits<Arg2XprType>::PointerType,
                                                      typename traits<Arg3XprType>::PointerType>::type
                                  >::type 
                                  PointerType;
  enum {
    Flags = 0
  };
};

template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct eval<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, Eigen::Dense>
{
  typedef const TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>& type;
};

template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct nested<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, 1, typename eval<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> >::type>
{
  typedef TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> type;
};

}  // end namespace internal



template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
class TensorCwiseTernaryOp : public TensorBase<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseTernaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseTernaryOp(const Arg1XprType& arg1, const Arg2XprType& arg2, const Arg3XprType& arg3, const TernaryOp& func = TernaryOp())
        : m_arg1_xpr(arg1), m_arg2_xpr(arg2), m_arg3_xpr(arg3), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const TernaryOp& functor() const { return m_functor; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg1XprType::Nested>::type&
    arg1Expression() const { return m_arg1_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg2XprType::Nested>::type&
    arg2Expression() const { return m_arg2_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg3XprType::Nested>::type&
    arg3Expression() const { return m_arg3_xpr; }

  protected:
    typename Arg1XprType::Nested m_arg1_xpr;
    typename Arg2XprType::Nested m_arg2_xpr;
    typename Arg3XprType::Nested m_arg3_xpr;
    const TernaryOp m_functor;
};


namespace internal {
template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct traits<TensorSelectOp<IfXprType, ThenXprType, ElseXprType> >
    : traits<ThenXprType>
{
  typedef typename traits<ThenXprType>::Scalar Scalar;
  typedef traits<ThenXprType> XprTraits;
  typedef typename promote_storage_type<typename traits<ThenXprType>::StorageKind,
                                        typename traits<ElseXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<ElseXprType>::Index,
                                      typename traits<ThenXprType>::Index>::type Index;
  typedef typename IfXprType::Nested IfNested;
  typedef typename ThenXprType::Nested ThenNested;
  typedef typename ElseXprType::Nested ElseNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename conditional<Pointer_type_promotion<typename ThenXprType::Scalar, Scalar>::val,
                               typename traits<ThenXprType>::PointerType,
                               typename traits<ElseXprType>::PointerType>::type PointerType;
};

template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct eval<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, Eigen::Dense>
{
  typedef const TensorSelectOp<IfXprType, ThenXprType, ElseXprType>& type;
};

template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct nested<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, 1, typename eval<TensorSelectOp<IfXprType, ThenXprType, ElseXprType> >::type>
{
  typedef TensorSelectOp<IfXprType, ThenXprType, ElseXprType> type;
};

}  // end namespace internal


template<typename IfXprType, typename ThenXprType, typename ElseXprType>
class TensorSelectOp : public TensorBase<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorSelectOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::promote_storage_type<typename ThenXprType::CoeffReturnType,
                                                    typename ElseXprType::CoeffReturnType>::ret CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorSelectOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorSelectOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorSelectOp>::Index Index;

    EIGEN_DEVICE_FUNC
    TensorSelectOp(const IfXprType& a_condition,
                   const ThenXprType& a_then,
                   const ElseXprType& a_else)
      : m_condition(a_condition), m_then(a_then), m_else(a_else)
    { }

    EIGEN_DEVICE_FUNC
    const IfXprType& ifExpression() const { return m_condition; }

    EIGEN_DEVICE_FUNC
    const ThenXprType& thenExpression() const { return m_then; }

    EIGEN_DEVICE_FUNC
    const ElseXprType& elseExpression() const { return m_else; }

  protected:
    typename IfXprType::Nested m_condition;
    typename ThenXprType::Nested m_then;
    typename ElseXprType::Nested m_else;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EXPR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFFT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Jianwei Cui <thucjw@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FFT_H
#define EIGEN_CXX11_TENSOR_TENSOR_FFT_H

namespace Eigen {

/** \class TensorFFT
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor FFT class.
  *
  * TODO:
  * Vectorize the Cooley Tukey and the Bluestein algorithm
  * Add support for multithreaded evaluation
  * Improve the performance on GPU
  */

template <bool NeedUprade> struct MakeComplex {
  template <typename T>
  EIGEN_DEVICE_FUNC
  T operator() (const T& val) const { return val; }
};

template <> struct MakeComplex<true> {
  template <typename T>
  EIGEN_DEVICE_FUNC
  std::complex<T> operator() (const T& val) const { return std::complex<T>(val, 0); }
};

template <> struct MakeComplex<false> {
  template <typename T>
  EIGEN_DEVICE_FUNC
  std::complex<T> operator() (const std::complex<T>& val) const { return val; }
};

template <int ResultType> struct PartOf {
  template <typename T> T operator() (const T& val) const { return val; }
};

template <> struct PartOf<RealPart> {
  template <typename T> T operator() (const std::complex<T>& val) const { return val.real(); }
};

template <> struct PartOf<ImagPart> {
  template <typename T> T operator() (const std::complex<T>& val) const { return val.imag(); }
};

namespace internal {
template <typename FFT, typename XprType, int FFTResultType, int FFTDir>
struct traits<TensorFFTOp<FFT, XprType, FFTResultType, FFTDir> > : public traits<XprType> {
  typedef traits<XprType> XprTraits;
  typedef typename NumTraits<typename XprTraits::Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename XprTraits::Scalar InputScalar;
  typedef typename conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename traits<XprType>::PointerType PointerType;
};

template <typename FFT, typename XprType, int FFTResultType, int FFTDirection>
struct eval<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>, Eigen::Dense> {
  typedef const TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>& type;
};

template <typename FFT, typename XprType, int FFTResultType, int FFTDirection>
struct nested<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>, 1, typename eval<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection> >::type> {
  typedef TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection> type;
};

}  // end namespace internal

template <typename FFT, typename XprType, int FFTResultType, int FFTDir>
class TensorFFTOp : public TensorBase<TensorFFTOp<FFT, XprType, FFTResultType, FFTDir>, ReadOnlyAccessors> {
 public:
  typedef typename Eigen::internal::traits<TensorFFTOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename internal::conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef OutputScalar CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorFFTOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorFFTOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorFFTOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorFFTOp(const XprType& expr, const FFT& fft)
      : m_xpr(expr), m_fft(fft) {}

  EIGEN_DEVICE_FUNC
  const FFT& fft() const { return m_fft; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type& expression() const {
    return m_xpr;
  }

 protected:
  typename XprType::Nested m_xpr;
  const FFT m_fft;
};

// Eval as rvalue
template <typename FFT, typename ArgType, typename Device, int FFTResultType, int FFTDir>
struct TensorEvaluator<const TensorFFTOp<FFT, ArgType, FFTResultType, FFTDir>, Device> {
  typedef TensorFFTOp<FFT, ArgType, FFTResultType, FFTDir> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  typedef internal::traits<XprType> XprTraits;
  typedef typename XprTraits::Scalar InputScalar;
  typedef typename internal::conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef OutputScalar CoeffReturnType;
  typedef typename PacketType<OutputScalar, Device>::type PacketReturnType;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;
    typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = true,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device) : m_fft(op.fft()), m_impl(op.expression(), device), m_data(NULL), m_device(device) {
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      eigen_assert(input_dims[i] > 0);
      m_dimensions[i] = input_dims[i];
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i - 1] * m_dimensions[i - 1];
      }
    } else {
      m_strides[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i + 1] * m_dimensions[i + 1];
      }
    }
    m_size = m_dimensions.TotalSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_dimensions;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalToBuf(data);
      return false;
    } else {
      m_data = (EvaluatorPointerType)m_device.get((CoeffReturnType*)(m_device.allocate_temp(sizeof(CoeffReturnType) * m_size)));
      evalToBuf(m_data);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_data) {
      m_device.deallocate(m_data);
      m_data = NULL;
    }
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffReturnType coeff(Index index) const {
    return m_data[index];
  }

  template <int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketReturnType
  packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_data + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif

 private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalToBuf(EvaluatorPointerType data) {
    const bool write_to_out = internal::is_same<OutputScalar, ComplexScalar>::value;
    ComplexScalar* buf = write_to_out ? (ComplexScalar*)data : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * m_size);

    for (Index i = 0; i < m_size; ++i) {
      buf[i] = MakeComplex<internal::is_same<InputScalar, RealScalar>::value>()(m_impl.coeff(i));
    }

    for (size_t i = 0; i < m_fft.size(); ++i) {
      Index dim = m_fft[i];
      eigen_assert(dim >= 0 && dim < NumDims);
      Index line_len = m_dimensions[dim];
      eigen_assert(line_len >= 1);
      ComplexScalar* line_buf = (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * line_len);
      const bool is_power_of_two = isPowerOfTwo(line_len);
      const Index good_composite = is_power_of_two ? 0 : findGoodComposite(line_len);
      const Index log_len = is_power_of_two ? getLog2(line_len) : getLog2(good_composite);

      ComplexScalar* a = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * good_composite);
      ComplexScalar* b = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * good_composite);
      ComplexScalar* pos_j_base_powered = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * (line_len + 1));
      if (!is_power_of_two) {
        // Compute twiddle factors
        //   t_n = exp(sqrt(-1) * pi * n^2 / line_len)
        // for n = 0, 1,..., line_len-1.
        // For n > 2 we use the recurrence t_n = t_{n-1}^2 / t_{n-2} * t_1^2

        // The recurrence is correct in exact arithmetic, but causes
        // numerical issues for large transforms, especially in
        // single-precision floating point.
        //
        // pos_j_base_powered[0] = ComplexScalar(1, 0);
        // if (line_len > 1) {
        //   const ComplexScalar pos_j_base = ComplexScalar(
        //       numext::cos(M_PI / line_len), numext::sin(M_PI / line_len));
        //   pos_j_base_powered[1] = pos_j_base;
        //   if (line_len > 2) {
        //     const ComplexScalar pos_j_base_sq = pos_j_base * pos_j_base;
        //     for (int i = 2; i < line_len + 1; ++i) {
        //       pos_j_base_powered[i] = pos_j_base_powered[i - 1] *
        //           pos_j_base_powered[i - 1] /
        //           pos_j_base_powered[i - 2] *
        //           pos_j_base_sq;
        //     }
        //   }
        // }
        // TODO(rmlarsen): Find a way to use Eigen's vectorized sin
        // and cosine functions here.
        for (int j = 0; j < line_len + 1; ++j) {
          double arg = ((EIGEN_PI * j) * j) / line_len;
          std::complex<double> tmp(numext::cos(arg), numext::sin(arg));
          pos_j_base_powered[j] = static_cast<ComplexScalar>(tmp);
        }
      }

      for (Index partial_index = 0; partial_index < m_size / line_len; ++partial_index) {
        const Index base_offset = getBaseOffsetFromIndex(partial_index, dim);

        // get data into line_buf
        const Index stride = m_strides[dim];
        if (stride == 1) {
          m_device.memcpy(line_buf, &buf[base_offset], line_len*sizeof(ComplexScalar));
        } else {
          Index offset = base_offset;
          for (int j = 0; j < line_len; ++j, offset += stride) {
            line_buf[j] = buf[offset];
          }
        }

        // process the line
        if (is_power_of_two) {
          processDataLineCooleyTukey(line_buf, line_len, log_len);
        }
        else {
          processDataLineBluestein(line_buf, line_len, good_composite, log_len, a, b, pos_j_base_powered);
        }

        // write back
        if (FFTDir == FFT_FORWARD && stride == 1) {
          m_device.memcpy(&buf[base_offset], line_buf, line_len*sizeof(ComplexScalar));
        } else {
          Index offset = base_offset;
          const ComplexScalar div_factor =  ComplexScalar(1.0 / line_len, 0);
          for (int j = 0; j < line_len; ++j, offset += stride) {
             buf[offset] = (FFTDir == FFT_FORWARD) ? line_buf[j] : line_buf[j] * div_factor;
          }
        }
      }
      m_device.deallocate(line_buf);
      if (!is_power_of_two) {
        m_device.deallocate(a);
        m_device.deallocate(b);
        m_device.deallocate(pos_j_base_powered);
      }
    }

    if(!write_to_out) {
      for (Index i = 0; i < m_size; ++i) {
        data[i] = PartOf<FFTResultType>()(buf[i]);
      }
      m_device.deallocate(buf);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static bool isPowerOfTwo(Index x) {
    eigen_assert(x > 0);
    return !(x & (x - 1));
  }

  // The composite number for padding, used in Bluestein's FFT algorithm
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Index findGoodComposite(Index n) {
    Index i = 2;
    while (i < 2 * n - 1) i *= 2;
    return i;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Index getLog2(Index m) {
    Index log2m = 0;
    while (m >>= 1) log2m++;
    return log2m;
  }

  // Call Cooley Tukey algorithm directly, data length must be power of 2
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void processDataLineCooleyTukey(ComplexScalar* line_buf, Index line_len, Index log_len) {
    eigen_assert(isPowerOfTwo(line_len));
    scramble_FFT(line_buf, line_len);
    compute_1D_Butterfly<FFTDir>(line_buf, line_len, log_len);
  }

  // Call Bluestein's FFT algorithm, m is a good composite number greater than (2 * n - 1), used as the padding length
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void processDataLineBluestein(ComplexScalar* line_buf, Index line_len, Index good_composite, Index log_len, ComplexScalar* a, ComplexScalar* b, const ComplexScalar* pos_j_base_powered) {
    Index n = line_len;
    Index m = good_composite;
    ComplexScalar* data = line_buf;

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        a[i] = data[i] * numext::conj(pos_j_base_powered[i]);
      }
      else {
        a[i] = data[i] * pos_j_base_powered[i];
      }
    }
    for (Index i = n; i < m; ++i) {
      a[i] = ComplexScalar(0, 0);
    }

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        b[i] = pos_j_base_powered[i];
      }
      else {
        b[i] = numext::conj(pos_j_base_powered[i]);
      }
    }
    for (Index i = n; i < m - n; ++i) {
      b[i] = ComplexScalar(0, 0);
    }
    for (Index i = m - n; i < m; ++i) {
      if(FFTDir == FFT_FORWARD) {
        b[i] = pos_j_base_powered[m-i];
      }
      else {
        b[i] = numext::conj(pos_j_base_powered[m-i]);
      }
    }

    scramble_FFT(a, m);
    compute_1D_Butterfly<FFT_FORWARD>(a, m, log_len);

    scramble_FFT(b, m);
    compute_1D_Butterfly<FFT_FORWARD>(b, m, log_len);

    for (Index i = 0; i < m; ++i) {
      a[i] *= b[i];
    }

    scramble_FFT(a, m);
    compute_1D_Butterfly<FFT_REVERSE>(a, m, log_len);

    //Do the scaling after ifft
    for (Index i = 0; i < m; ++i) {
      a[i] /= m;
    }

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        data[i] = a[i] * numext::conj(pos_j_base_powered[i]);
      }
      else {
        data[i] = a[i] * pos_j_base_powered[i];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void scramble_FFT(ComplexScalar* data, Index n) {
    eigen_assert(isPowerOfTwo(n));
    Index j = 1;
    for (Index i = 1; i < n; ++i){
      if (j > i) {
        std::swap(data[j-1], data[i-1]);
      }
      Index m = n >> 1;
      while (m >= 2 && j > m) {
        j -= m;
        m >>= 1;
      }
      j += m;
    }
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_2(ComplexScalar* data) {
    ComplexScalar tmp = data[1];
    data[1] = data[0] - data[1];
    data[0] += tmp;
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_4(ComplexScalar* data) {
    ComplexScalar tmp[4];
    tmp[0] = data[0] + data[1];
    tmp[1] = data[0] - data[1];
    tmp[2] = data[2] + data[3];
    if (Dir == FFT_FORWARD) {
      tmp[3] = ComplexScalar(0.0, -1.0) * (data[2] - data[3]);
    } else {
      tmp[3] = ComplexScalar(0.0, 1.0) * (data[2] - data[3]);
    }
    data[0] = tmp[0] + tmp[2];
    data[1] = tmp[1] + tmp[3];
    data[2] = tmp[0] - tmp[2];
    data[3] = tmp[1] - tmp[3];
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_8(ComplexScalar* data) {
    ComplexScalar tmp_1[8];
    ComplexScalar tmp_2[8];

    tmp_1[0] = data[0] + data[1];
    tmp_1[1] = data[0] - data[1];
    tmp_1[2] = data[2] + data[3];
    if (Dir == FFT_FORWARD) {
      tmp_1[3] = (data[2] - data[3]) * ComplexScalar(0, -1);
    } else {
      tmp_1[3] = (data[2] - data[3]) * ComplexScalar(0, 1);
    }
    tmp_1[4] = data[4] + data[5];
    tmp_1[5] = data[4] - data[5];
    tmp_1[6] = data[6] + data[7];
    if (Dir == FFT_FORWARD) {
      tmp_1[7] = (data[6] - data[7]) * ComplexScalar(0, -1);
    } else {
      tmp_1[7] = (data[6] - data[7]) * ComplexScalar(0, 1);
    }
    tmp_2[0] = tmp_1[0] + tmp_1[2];
    tmp_2[1] = tmp_1[1] + tmp_1[3];
    tmp_2[2] = tmp_1[0] - tmp_1[2];
    tmp_2[3] = tmp_1[1] - tmp_1[3];
    tmp_2[4] = tmp_1[4] + tmp_1[6];
// SQRT2DIV2 = sqrt(2)/2
#define SQRT2DIV2 0.7071067811865476
    if (Dir == FFT_FORWARD) {
      tmp_2[5] = (tmp_1[5] + tmp_1[7]) * ComplexScalar(SQRT2DIV2, -SQRT2DIV2);
      tmp_2[6] = (tmp_1[4] - tmp_1[6]) * ComplexScalar(0, -1);
      tmp_2[7] = (tmp_1[5] - tmp_1[7]) * ComplexScalar(-SQRT2DIV2, -SQRT2DIV2);
    } else {
      tmp_2[5] = (tmp_1[5] + tmp_1[7]) * ComplexScalar(SQRT2DIV2, SQRT2DIV2);
      tmp_2[6] = (tmp_1[4] - tmp_1[6]) * ComplexScalar(0, 1);
      tmp_2[7] = (tmp_1[5] - tmp_1[7]) * ComplexScalar(-SQRT2DIV2, SQRT2DIV2);
    }
    data[0] = tmp_2[0] + tmp_2[4];
    data[1] = tmp_2[1] + tmp_2[5];
    data[2] = tmp_2[2] + tmp_2[6];
    data[3] = tmp_2[3] + tmp_2[7];
    data[4] = tmp_2[0] - tmp_2[4];
    data[5] = tmp_2[1] - tmp_2[5];
    data[6] = tmp_2[2] - tmp_2[6];
    data[7] = tmp_2[3] - tmp_2[7];
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_1D_merge(
      ComplexScalar* data, Index n, Index n_power_of_2) {
    // Original code:
    // RealScalar wtemp = std::sin(M_PI/n);
    // RealScalar wpi =  -std::sin(2 * M_PI/n);
    const RealScalar wtemp = m_sin_PI_div_n_LUT[n_power_of_2];
    const RealScalar wpi = (Dir == FFT_FORWARD)
                               ? m_minus_sin_2_PI_div_n_LUT[n_power_of_2]
                               : -m_minus_sin_2_PI_div_n_LUT[n_power_of_2];

    const ComplexScalar wp(wtemp, wpi);
    const ComplexScalar wp_one = wp + ComplexScalar(1, 0);
    const ComplexScalar wp_one_2 = wp_one * wp_one;
    const ComplexScalar wp_one_3 = wp_one_2 * wp_one;
    const ComplexScalar wp_one_4 = wp_one_3 * wp_one;
    const Index n2 = n / 2;
    ComplexScalar w(1.0, 0.0);
    for (Index i = 0; i < n2; i += 4) {
       ComplexScalar temp0(data[i + n2] * w);
       ComplexScalar temp1(data[i + 1 + n2] * w * wp_one);
       ComplexScalar temp2(data[i + 2 + n2] * w * wp_one_2);
       ComplexScalar temp3(data[i + 3 + n2] * w * wp_one_3);
       w = w * wp_one_4;

       data[i + n2] = data[i] - temp0;
       data[i] += temp0;

       data[i + 1 + n2] = data[i + 1] - temp1;
       data[i + 1] += temp1;

       data[i + 2 + n2] = data[i + 2] - temp2;
       data[i + 2] += temp2;

       data[i + 3 + n2] = data[i + 3] - temp3;
       data[i + 3] += temp3;
    }
  }

 template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_1D_Butterfly(
      ComplexScalar* data, Index n, Index n_power_of_2) {
    eigen_assert(isPowerOfTwo(n));
    if (n > 8) {
      compute_1D_Butterfly<Dir>(data, n / 2, n_power_of_2 - 1);
      compute_1D_Butterfly<Dir>(data + n / 2, n / 2, n_power_of_2 - 1);
      butterfly_1D_merge<Dir>(data, n, n_power_of_2);
    } else if (n == 8) {
      butterfly_8<Dir>(data);
    } else if (n == 4) {
      butterfly_4<Dir>(data);
    } else if (n == 2) {
      butterfly_2<Dir>(data);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index getBaseOffsetFromIndex(Index index, Index omitted_dim) const {
    Index result = 0;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > omitted_dim; --i) {
        const Index partial_m_stride = m_strides[i] / m_dimensions[omitted_dim];
        const Index idx = index / partial_m_stride;
        index -= idx * partial_m_stride;
        result += idx * m_strides[i];
      }
      result += index;
    }
    else {
      for (Index i = 0; i < omitted_dim; ++i) {
        const Index partial_m_stride = m_strides[i] / m_dimensions[omitted_dim];
        const Index idx = index / partial_m_stride;
        index -= idx * partial_m_stride;
        result += idx * m_strides[i];
      }
      result += index;
    }
    // Value of index_coords[omitted_dim] is not determined to this step
    return result;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index getIndexFromOffset(Index base, Index omitted_dim, Index offset) const {
    Index result = base + offset * m_strides[omitted_dim] ;
    return result;
  }

 protected:
  Index m_size;
  const FFT EIGEN_DEVICE_REF m_fft;
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  TensorEvaluator<ArgType, Device> m_impl;
  EvaluatorPointerType m_data;
  const Device EIGEN_DEVICE_REF m_device;

  // This will support a maximum FFT size of 2^32 for each dimension
  // m_sin_PI_div_n_LUT[i] = (-2) * std::sin(M_PI / std::pow(2,i)) ^ 2;
  const RealScalar m_sin_PI_div_n_LUT[32] = {
    RealScalar(0.0),
    RealScalar(-2),
    RealScalar(-0.999999999999999),
    RealScalar(-0.292893218813453),
    RealScalar(-0.0761204674887130),
    RealScalar(-0.0192147195967696),
    RealScalar(-0.00481527332780311),
    RealScalar(-0.00120454379482761),
    RealScalar(-3.01181303795779e-04),
    RealScalar(-7.52981608554592e-05),
    RealScalar(-1.88247173988574e-05),
    RealScalar(-4.70619042382852e-06),
    RealScalar(-1.17654829809007e-06),
    RealScalar(-2.94137117780840e-07),
    RealScalar(-7.35342821488550e-08),
    RealScalar(-1.83835707061916e-08),
    RealScalar(-4.59589268710903e-09),
    RealScalar(-1.14897317243732e-09),
    RealScalar(-2.87243293150586e-10),
    RealScalar( -7.18108232902250e-11),
    RealScalar(-1.79527058227174e-11),
    RealScalar(-4.48817645568941e-12),
    RealScalar(-1.12204411392298e-12),
    RealScalar(-2.80511028480785e-13),
    RealScalar(-7.01277571201985e-14),
    RealScalar(-1.75319392800498e-14),
    RealScalar(-4.38298482001247e-15),
    RealScalar(-1.09574620500312e-15),
    RealScalar(-2.73936551250781e-16),
    RealScalar(-6.84841378126949e-17),
    RealScalar(-1.71210344531737e-17),
    RealScalar(-4.28025861329343e-18)
  };

  // m_minus_sin_2_PI_div_n_LUT[i] = -std::sin(2 * M_PI / std::pow(2,i));
  const RealScalar m_minus_sin_2_PI_div_n_LUT[32] = {
    RealScalar(0.0),
    RealScalar(0.0),
    RealScalar(-1.00000000000000e+00),
    RealScalar(-7.07106781186547e-01),
    RealScalar(-3.82683432365090e-01),
    RealScalar(-1.95090322016128e-01),
    RealScalar(-9.80171403295606e-02),
    RealScalar(-4.90676743274180e-02),
    RealScalar(-2.45412285229123e-02),
    RealScalar(-1.22715382857199e-02),
    RealScalar(-6.13588464915448e-03),
    RealScalar(-3.06795676296598e-03),
    RealScalar(-1.53398018628477e-03),
    RealScalar(-7.66990318742704e-04),
    RealScalar(-3.83495187571396e-04),
    RealScalar(-1.91747597310703e-04),
    RealScalar(-9.58737990959773e-05),
    RealScalar(-4.79368996030669e-05),
    RealScalar(-2.39684498084182e-05),
    RealScalar(-1.19842249050697e-05),
    RealScalar(-5.99211245264243e-06),
    RealScalar(-2.99605622633466e-06),
    RealScalar(-1.49802811316901e-06),
    RealScalar(-7.49014056584716e-07),
    RealScalar(-3.74507028292384e-07),
    RealScalar(-1.87253514146195e-07),
    RealScalar(-9.36267570730981e-08),
    RealScalar(-4.68133785365491e-08),
    RealScalar(-2.34066892682746e-08),
    RealScalar(-1.17033446341373e-08),
    RealScalar(-5.85167231706864e-09),
    RealScalar(-2.92583615853432e-09)
  };
};

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_FFT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFixedSize.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H
#define EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H

namespace Eigen {

/** \class TensorFixedSize
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The fixed sized version of the tensor class.
  *
  * The fixed sized equivalent of
  * Eigen::Tensor<float, 3> t(3, 5, 7);
  * is
  * Eigen::TensorFixedSize<float, Sizes<3,5,7>> t;
  */

template<typename Scalar_, typename Dimensions_, int Options_, typename IndexType>
class TensorFixedSize : public TensorBase<TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> >
{
  public:
    typedef TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> Self;
    typedef TensorBase<TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> > Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<Self>::StorageKind StorageKind;
    typedef typename internal::traits<Self>::Index Index;
    typedef Scalar_ Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    static const int Options = Options_;

    enum {
      IsAligned = bool(EIGEN_MAX_ALIGN_BYTES>0),
      PacketAccess = (internal::packet_traits<Scalar>::size > 1),
      BlockAccess = false,
      PreferBlockAccess = false,
      Layout = Options_ & RowMajor ? RowMajor : ColMajor,
      CoordAccess = true,
      RawAccess = true
    };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  typedef Dimensions_ Dimensions;
  static const std::size_t NumIndices = Dimensions::count;

  protected:
  TensorStorage<Scalar, Dimensions, Options> m_storage;

  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    rank()                   const { return NumIndices; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    dimension(std::size_t n) const { return m_storage.dimensions()[n]; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions&        dimensions()             const { return m_storage.dimensions(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    size()                   const { return m_storage.size(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar                   *data()                        { return m_storage.data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar             *data()                  const { return m_storage.data(); }

    // This makes EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    // work, because that uses base().coeffRef() - and we don't yet
    // implement a similar class hierarchy
    inline Self& base()             { return *this; }
    inline const Self& base() const { return *this; }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index firstIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeff(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(const array<Index, NumIndices>& indices) const
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }


#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index firstIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(Index firstIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return this->operator()(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1) const
    {
      if (Options&RowMajor) {
        const Index index = i1 + i0 * m_storage.dimensions()[1];
        return m_storage.data()[index];
      } else {
        const Index index = i0 + i1 * m_storage.dimensions()[0];
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2) const
    {
      if (Options&RowMajor) {
         const Index index = i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0);
         return m_storage.data()[index];
      } else {
         const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * i2);
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      if (Options&RowMajor) {
        const Index index = i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * i3));
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      if (Options&RowMajor) {
        const Index index = i4 + m_storage.dimensions()[4] * (i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0)));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * (i3 + m_storage.dimensions()[3] * i4)));
        return m_storage.data()[index];
      }
    }
#endif


    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(const array<Index, NumIndices>& indices) const
    {
      eigen_assert(checkIndexRange(indices));
      return coeff(indices);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return coeff(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator[](Index index) const
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead.
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return operator()(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1)
    {
       if (Options&RowMajor) {
         const Index index = i1 + i0 * m_storage.dimensions()[1];
        return m_storage.data()[index];
      } else {
        const Index index = i0 + i1 * m_storage.dimensions()[0];
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2)
    {
       if (Options&RowMajor) {
         const Index index = i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0);
        return m_storage.data()[index];
      } else {
         const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * i2);
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      if (Options&RowMajor) {
        const Index index = i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * i3));
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      if (Options&RowMajor) {
        const Index index = i4 + m_storage.dimensions()[4] * (i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0)));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * (i3 + m_storage.dimensions()[3] * i4)));
        return m_storage.data()[index];
      }
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(const array<Index, NumIndices>& indices)
    {
      eigen_assert(checkIndexRange(indices));
      return coeffRef(indices);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeffRef();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator[](Index index)
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize()
      : m_storage()
    {
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const Self& other)
      : m_storage(other.m_storage)
    {
    }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorFixedSize(Self&& other)
      : m_storage(other.m_storage)
    {
    }
#endif

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const TensorBase<OtherDerived, ReadOnlyAccessors>& other)
    {
      typedef TensorAssignOp<TensorFixedSize, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const TensorBase<OtherDerived, WriteAccessors>& other)
    {
      typedef TensorAssignOp<TensorFixedSize, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    // FIXME: check that the dimensions of other match the dimensions of *this.
    // Unfortunately this isn't possible yet when the rhs is an expression.
    EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(TensorFixedSize)


  protected:
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE bool checkIndexRange(const array<Index, NumIndices>& /*indices*/) const
    {
      using internal::array_apply_and_reduce;
      using internal::array_zip_and_reduce;
      using internal::greater_equal_zero_op;
      using internal::logical_and_op;
      using internal::lesser_op;

      return true;
        // check whether the indices are all >= 0
          /*       array_apply_and_reduce<logical_and_op, greater_equal_zero_op>(indices) &&
        // check whether the indices fit in the dimensions
        array_zip_and_reduce<logical_and_op, lesser_op>(indices, m_storage.dimensions());*/
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index linearizedIndex(const array<Index, NumIndices>& indices) const
    {
      if (Options&RowMajor) {
        return m_storage.dimensions().IndexOfRowMajor(indices);
      } else {
        return m_storage.dimensions().IndexOfColMajor(indices);
      }
    }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForcedEval.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H
#define EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H

namespace Eigen {

/** \class TensorForcedEval
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename XprType>
struct traits<TensorForcedEvalOp<XprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

  enum {
    Flags = 0
  };
};

template<typename XprType>
struct eval<TensorForcedEvalOp<XprType>, Eigen::Dense>
{
  typedef const TensorForcedEvalOp<XprType>& type;
};

template<typename XprType>
struct nested<TensorForcedEvalOp<XprType>, 1, typename eval<TensorForcedEvalOp<XprType> >::type>
{
  typedef TensorForcedEvalOp<XprType> type;
};

}  // end namespace internal



template<typename XprType>
class TensorForcedEvalOp : public TensorBase<TensorForcedEvalOp<XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorForcedEvalOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorForcedEvalOp(const XprType& expr)
      : m_xpr(expr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

namespace internal {
template <typename Device, typename CoeffReturnType>
struct non_integral_type_placement_new{
  template <typename StorageType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(Index numValues, StorageType m_buffer) {
   // Initialize non-trivially constructible types.
    if (!internal::is_arithmetic<CoeffReturnType>::value) {
      for (Index i = 0; i < numValues; ++i) new (m_buffer + i) CoeffReturnType();
    }
}
};

// SYCL does not support non-integral types 
// having new (m_buffer + i) CoeffReturnType() causes the following compiler error for SYCL Devices 
// no matching function for call to 'operator new'
template <typename CoeffReturnType>
struct non_integral_type_placement_new<Eigen::SyclDevice, CoeffReturnType> {
  template <typename StorageType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(Index, StorageType) {
}
};
} // end namespace internal

template<typename ArgType_, typename Device>
struct TensorEvaluator<const TensorForcedEvalOp<ArgType_>, Device>
{
  typedef const typename internal::remove_all<ArgType_>::type ArgType;
  typedef TensorForcedEvalOp<ArgType> XprType;
  typedef typename ArgType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = internal::is_arithmetic<CoeffReturnType>::value,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = true
  };

  static const int NumDims = internal::traits<ArgType>::NumDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_op(op.expression()),
      m_device(device), m_buffer(NULL)
  { }

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    const Index numValues =  internal::array_prod(m_impl.dimensions());
    m_buffer = m_device.get((CoeffReturnType*)m_device.allocate_temp(numValues * sizeof(CoeffReturnType)));

   internal::non_integral_type_placement_new<Device, CoeffReturnType>()(numValues, m_buffer);

    typedef TensorEvalToOp< const typename internal::remove_const<ArgType>::type > EvalTo;
    EvalTo evalToTmp(m_device.get(m_buffer), m_op);

    internal::TensorExecutor<
        const EvalTo, typename internal::remove_const<Device>::type,
        /*Vectorizable=*/internal::IsVectorizable<Device, const ArgType>::value,
        /*Tiling=*/internal::IsTileable<Device, const ArgType>::value>::
        run(evalToTmp, m_device);

    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    const Index numValues = internal::array_prod(m_impl.dimensions());
    m_buffer = m_device.get((CoeffReturnType*)m_device.allocate_temp(
        numValues * sizeof(CoeffReturnType)));
    typedef TensorEvalToOp<const typename internal::remove_const<ArgType>::type>
        EvalTo;
    EvalTo evalToTmp(m_device.get(m_buffer), m_op);

    auto on_done = std::bind([](EvalSubExprsCallback done_) { done_(true); },
                             std::move(done));
    internal::TensorAsyncExecutor<
        const EvalTo, typename internal::remove_const<Device>::type,
        decltype(on_done),
        /*Vectorizable=*/internal::IsVectorizable<Device, const ArgType>::value,
        /*Tiling=*/internal::IsTileable<Device, const ArgType>::value>::
        runAsync(evalToTmp, m_device, std::move(on_done));
  }
#endif

  EIGEN_STRONG_INLINE void cleanup() {
    m_device.deallocate_temp(m_buffer);
    m_buffer = NULL;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_buffer[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_buffer + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_buffer != NULL);
    return TensorBlock::materialize(m_buffer, m_impl.dimensions(), desc, scratch);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  EvaluatorPointerType data() const { return m_buffer; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_buffer.bind(cgh);
    m_impl.bind(cgh);
  }
#endif
 private:
  TensorEvaluator<ArgType, Device> m_impl;
  const ArgType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_buffer;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForwardDeclarations.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H

namespace Eigen {

// MakePointer class is used as a container of the address space of the pointer
// on the host and on the device. From the host side it generates the T* pointer
// and when EIGEN_USE_SYCL is used it construct a buffer with a map_allocator to
// T* m_data on the host. It is always called on the device.
// Specialisation of MakePointer class for creating the sycl buffer with
// map_allocator.
template<typename T> struct MakePointer {
  typedef T* Type;
  typedef const T* ConstType;
};

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T* constCast(const T* data) {
  return const_cast<T*>(data);
}

// The StorageMemory class is a container of the device specific pointer
// used for refering to a Pointer on TensorEvaluator class. While the TensorExpression
// is a device-agnostic type and need MakePointer class for type conversion,
// the TensorEvaluator class can be specialized for a device, hence it is possible
// to construct different types of temproray storage memory in TensorEvaluator
// for different devices by specializing the following StorageMemory class.
template<typename T, typename device> struct StorageMemory: MakePointer <T> {};

namespace internal{
template<typename A, typename B> struct Pointer_type_promotion {
  static const bool val=false;
};
template<typename A> struct Pointer_type_promotion<A, A> {
  static const bool val = true;
};
template<typename A, typename B> struct TypeConversion {
  typedef A* type;
};
}


template<typename PlainObjectType, int Options_ = Unaligned, template <class> class MakePointer_ = MakePointer> class TensorMap;
template<typename Scalar_, int NumIndices_, int Options_ = 0, typename IndexType = DenseIndex> class Tensor;
template<typename Scalar_, typename Dimensions, int Options_ = 0, typename IndexType = DenseIndex> class TensorFixedSize;
template<typename PlainObjectType> class TensorRef;
template<typename Derived, int AccessLevel> class TensorBase;

template<typename NullaryOp, typename PlainObjectType> class TensorCwiseNullaryOp;
template<typename UnaryOp, typename XprType> class TensorCwiseUnaryOp;
template<typename BinaryOp, typename LeftXprType, typename RightXprType> class TensorCwiseBinaryOp;
template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType> class TensorCwiseTernaryOp;
template<typename IfXprType, typename ThenXprType, typename ElseXprType> class TensorSelectOp;
template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_ = MakePointer > class TensorReductionOp;
template<typename XprType> class TensorIndexTupleOp;
template<typename ReduceOp, typename Dims, typename XprType> class TensorTupleReducerOp;
template<typename Axis, typename LeftXprType, typename RightXprType> class TensorConcatenationOp;
template<typename Dimensions, typename LeftXprType, typename RightXprType, typename OutputKernelType> class TensorContractionOp;
template<typename TargetType, typename XprType> class TensorConversionOp;
template<typename Dimensions, typename InputXprType, typename KernelXprType> class TensorConvolutionOp;
template<typename FFT, typename XprType, int FFTDataType, int FFTDirection> class TensorFFTOp;
template<typename PatchDim, typename XprType> class TensorPatchOp;
template<DenseIndex Rows, DenseIndex Cols, typename XprType> class TensorImagePatchOp;
template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType> class TensorVolumePatchOp;
template<typename Broadcast, typename XprType> class TensorBroadcastingOp;
template<DenseIndex DimId, typename XprType> class TensorChippingOp;
template<typename NewDimensions, typename XprType> class TensorReshapingOp;
template<typename XprType> class TensorLayoutSwapOp;
template<typename StartIndices, typename Sizes, typename XprType> class TensorSlicingOp;
template<typename ReverseDimensions, typename XprType> class TensorReverseOp;
template<typename PaddingDimensions, typename XprType> class TensorPaddingOp;
template<typename Shuffle, typename XprType> class TensorShufflingOp;
template<typename Strides, typename XprType> class TensorStridingOp;
template<typename StartIndices, typename StopIndices, typename Strides, typename XprType> class TensorStridingSlicingOp;
template<typename Strides, typename XprType> class TensorInflationOp;
template<typename Generator, typename XprType> class TensorGeneratorOp;
template<typename LeftXprType, typename RightXprType> class TensorAssignOp;
template<typename Op, typename XprType> class TensorScanOp;
template<typename Dims, typename XprType> class TensorTraceOp;

template<typename CustomUnaryFunc, typename XprType> class TensorCustomUnaryOp;
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType> class TensorCustomBinaryOp;

template<typename XprType, template <class> class MakePointer_ = MakePointer> class TensorEvalToOp;
template<typename XprType> class TensorForcedEvalOp;

template<typename ExpressionType, typename DeviceType> class TensorDevice;
template<typename ExpressionType, typename DeviceType, typename DoneCallback> class TensorAsyncDevice;
template<typename Derived, typename Device> struct TensorEvaluator;

struct NoOpOutputKernel;

struct DefaultDevice;
struct ThreadPoolDevice;
struct GpuDevice;
struct SyclDevice;

#ifdef EIGEN_USE_SYCL

template <typename T> struct MakeSYCLPointer {
  typedef Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T> Type;
};

template <typename T>
EIGEN_STRONG_INLINE const Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T>&
constCast(const Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T>& data) {
  return data;
}

template <typename T>
struct StorageMemory<T, SyclDevice> : MakeSYCLPointer<T> {};
template <typename T>
struct StorageMemory<T, const SyclDevice> : StorageMemory<T, SyclDevice> {};

namespace TensorSycl {
namespace internal{
template <typename Evaluator, typename Op> class GenericNondeterministicReducer;
}
}
#endif


enum FFTResultType {
  RealPart = 0,
  ImagPart = 1,
  BothParts = 2
};

enum FFTDirection {
    FFT_FORWARD = 0,
    FFT_REVERSE = 1
};


namespace internal {

template <typename Device, typename Expression>
struct IsVectorizable {
  static const bool value = TensorEvaluator<Expression, Device>::PacketAccess;
};

template <typename Expression>
struct IsVectorizable<GpuDevice, Expression> {
  static const bool value = TensorEvaluator<Expression, GpuDevice>::PacketAccess &&
                            TensorEvaluator<Expression, GpuDevice>::IsAligned;
};

// Tiled evaluation strategy.
enum TiledEvaluation {
  Off = 0,    // tiled evaluation is not supported
  On = 1,     // still work in progress (see TensorBlock.h)
};

template <typename Device, typename Expression>
struct IsTileable {
  // Check that block evaluation is supported and it's a preferred option (at
  // least one sub-expression has much faster block evaluation, e.g.
  // broadcasting).
  static const bool BlockAccess =
      TensorEvaluator<Expression, Device>::BlockAccess &&
      TensorEvaluator<Expression, Device>::PreferBlockAccess;

  static const TiledEvaluation value =
      BlockAccess ? TiledEvaluation::On : TiledEvaluation::Off;
};

template <typename Expression, typename Device,
          bool Vectorizable      = IsVectorizable<Device, Expression>::value,
          TiledEvaluation Tiling = IsTileable<Device, Expression>::value>
class TensorExecutor;

template <typename Expression, typename Device, typename DoneCallback,
          bool Vectorizable = IsVectorizable<Device, Expression>::value,
          TiledEvaluation Tiling = IsTileable<Device, Expression>::value>
class TensorAsyncExecutor;


}  // end namespace internal

}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H
#define EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H

namespace Eigen {
namespace internal {


/** \internal
 * \brief Template functor to compute the modulo between an array and a scalar.
 */
template <typename Scalar>
struct scalar_mod_op {
  EIGEN_DEVICE_FUNC scalar_mod_op(const Scalar& divisor) : m_divisor(divisor) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator() (const Scalar& a) const { return a % m_divisor; }
  const Scalar m_divisor;
};
template <typename Scalar>
struct functor_traits<scalar_mod_op<Scalar> >
{ enum { Cost = scalar_div_cost<Scalar,false>::value, PacketAccess = false }; };


/** \internal
 * \brief Template functor to compute the modulo between 2 arrays.
 */
template <typename Scalar>
struct scalar_mod2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_mod2_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator() (const Scalar& a, const Scalar& b) const { return a % b; }
};
template <typename Scalar>
struct functor_traits<scalar_mod2_op<Scalar> >
{ enum { Cost = scalar_div_cost<Scalar,false>::value, PacketAccess = false }; };

template <typename Scalar>
struct scalar_fmod_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_fmod_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar
  operator()(const Scalar& a, const Scalar& b) const {
    return numext::fmod(a, b);
  }
};
template <typename Scalar>
struct functor_traits<scalar_fmod_op<Scalar> > {
  enum { Cost = 13,  // Reciprocal throughput of FPREM on Haswell.
         PacketAccess = false };
};

template<typename Reducer, typename Device>
struct reducer_traits {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};

// Standard reduction functors
template <typename T> struct SumReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    internal::scalar_sum_op<T> sum_op;
    *accum = sum_op(*accum, t);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    (*accum) = padd<Packet>(*accum, p);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(0);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_sum_op<T> sum_op;
    return sum_op(saccum, predux(vaccum));
  }
};

template <typename T, typename Device>
struct reducer_traits<SumReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasAdd,
    IsStateful = false,
    IsExactlyAssociative = NumTraits<T>::IsInteger
  };
};

template <typename T> struct MeanReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  MeanReducer() : scalarCount_(0), packetCount_(0) { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) {
    internal::scalar_sum_op<T> sum_op;
    *accum = sum_op(*accum, t);
    scalarCount_++;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) {
    (*accum) = padd<Packet>(*accum, p);
    packetCount_++;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(0);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    internal::scalar_quotient_op<T> quotient_op;
    return quotient_op(accum, T(scalarCount_));
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return pdiv(vaccum, pset1<Packet>(T(packetCount_)));
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_sum_op<T> sum_op;
    internal::scalar_quotient_op<T> quotient_op;
    return quotient_op(
        sum_op(saccum, predux(vaccum)),
        T(scalarCount_ + packetCount_ * unpacket_traits<Packet>::size));
  }

  protected:
    DenseIndex scalarCount_;
    DenseIndex packetCount_;
};

template <typename T, typename Device>
struct reducer_traits<MeanReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasAdd &&
                   PacketType<T, Device>::HasDiv && !NumTraits<T>::IsInteger,
    IsStateful = true,
    IsExactlyAssociative = NumTraits<T>::IsInteger
  };
};


template <typename T, bool IsMax = true, bool IsInteger = true>
struct MinMaxBottomValue {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::lowest();
  }
};
template <typename T>
struct MinMaxBottomValue<T, true, false> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return -Eigen::NumTraits<T>::infinity();
  }
};
template <typename T>
struct MinMaxBottomValue<T, false, true> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::highest();
  }
};
template <typename T>
struct MinMaxBottomValue<T, false, false> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::infinity();
  }
};


template <typename T, int NaNPropagation=PropagateFast> struct MaxReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    *accum = op(t, *accum);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    (*accum) = op.packetOp(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return MinMaxBottomValue<T, /*IsMax=*/true, Eigen::NumTraits<T>::IsInteger>::bottom_value();
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    return op(saccum, op.predux(vaccum));
  }
};

template <typename T, typename Device, int NaNPropagation>
    struct reducer_traits<MaxReducer<T, NaNPropagation>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasMax,
    IsStateful = false,
    IsExactlyAssociative = (NaNPropagation!=PropagateFast)
  };
};

template <typename T, int NaNPropagation=PropagateFast> struct MinReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    *accum = op(t, *accum);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    (*accum) = op.packetOp(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return MinMaxBottomValue<T, /*IsMax=*/false, Eigen::NumTraits<T>::IsInteger>::bottom_value();
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    return op(saccum, op.predux(vaccum));
  }
};

template <typename T, typename Device, int NaNPropagation>
    struct reducer_traits<MinReducer<T, NaNPropagation>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasMin,
    IsStateful = false,
    IsExactlyAssociative = (NaNPropagation!=PropagateFast)
  };
};

template <typename T> struct ProdReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    internal::scalar_product_op<T> prod_op;
    (*accum) = prod_op(*accum, t);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    (*accum) = pmul<Packet>(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(1);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_product_op<T> prod_op;
    return prod_op(saccum, predux_mul(vaccum));
  }
};

template <typename T, typename Device>
struct reducer_traits<ProdReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::MulCost,
    PacketAccess = PacketType<T, Device>::HasMul,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


struct AndReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(bool t, bool* accum) const {
    *accum = *accum && t;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool initialize() const {
    return true;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool finalize(bool accum) const {
    return accum;
  }
};

template <typename Device>
struct reducer_traits<AndReducer, Device> {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


struct OrReducer {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(bool t, bool* accum) const {
    *accum = *accum || t;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool initialize() const {
    return false;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool finalize(bool accum) const {
    return accum;
  }
};

template <typename Device>
struct reducer_traits<OrReducer, Device> {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};

// Argmin/Argmax reducers.  Returns the first occurrence if multiple locations
// contain the same min/max value.
template <typename T> struct ArgMaxTupleReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    if (t.second < accum->second) {
      return;
    } else if (t.second > accum->second || accum->first > t.first ) {
      *accum = t;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return T(0, NumTraits<typename T::second_type>::lowest());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T& accum) const {
    return accum;
  }
};

template <typename T, typename Device>
struct reducer_traits<ArgMaxTupleReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


template <typename T> struct ArgMinTupleReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T& t, T* accum) const {
    if (t.second > accum->second) {
      return;
    } else if (t.second < accum->second || accum->first > t.first) {
      *accum = t;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return T(0, NumTraits<typename T::second_type>::highest());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T& accum) const {
    return accum;
  }
};

template <typename T, typename Device>
struct reducer_traits<ArgMinTupleReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


template <typename T, typename Index, size_t NumDims>
class GaussianGenerator {
 public:
  static const bool PacketAccess = false;

  EIGEN_DEVICE_FUNC GaussianGenerator(const array<T, NumDims>& means,
                                      const array<T, NumDims>& std_devs)
      : m_means(means)
  {
    EIGEN_UNROLL_LOOP
    for (size_t i = 0; i < NumDims; ++i) {
      m_two_sigmas[i] = std_devs[i] * std_devs[i] * 2;
    }
  }

  EIGEN_DEVICE_FUNC T operator()(const array<Index, NumDims>& coordinates) const {
    T tmp = T(0);
    EIGEN_UNROLL_LOOP
    for (size_t i = 0; i < NumDims; ++i) {
      T offset = coordinates[i] - m_means[i];
      tmp += offset * offset / m_two_sigmas[i];
    }
    return numext::exp(-tmp);
  }

 private:
  array<T, NumDims> m_means;
  array<T, NumDims> m_two_sigmas;
};

template <typename T, typename Index, size_t NumDims>
struct functor_traits<GaussianGenerator<T, Index, NumDims> > {
  enum {
    Cost = NumDims * (2 * NumTraits<T>::AddCost + NumTraits<T>::MulCost +
                      functor_traits<scalar_quotient_op<T, T> >::Cost) +
           functor_traits<scalar_exp_op<T> >::Cost,
    PacketAccess = GaussianGenerator<T, Index, NumDims>::PacketAccess
  };
};

template <typename Scalar>
struct scalar_clamp_op {
  EIGEN_DEVICE_FUNC inline scalar_clamp_op(const Scalar& _min, const Scalar& _max) : m_min(_min), m_max(_max) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar
  operator()(const Scalar& x) const {
    return numext::mini(numext::maxi(x, m_min), m_max);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet
  packetOp(const Packet& x) const {
    return internal::pmin(internal::pmax(x, pset1<Packet>(m_min)), pset1<Packet>(m_max));
  }
  const Scalar m_min;
  const Scalar m_max;
};
template<typename Scalar>
struct functor_traits<scalar_clamp_op<Scalar> >
{ enum { Cost = 2 * NumTraits<Scalar>::AddCost, PacketAccess = (packet_traits<Scalar>::HasMin && packet_traits<Scalar>::HasMax)}; };

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGenerator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H

namespace Eigen {

/** \class TensorGeneratorOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor generator class.
  *
  *
  */
namespace internal {
template<typename Generator, typename XprType>
struct traits<TensorGeneratorOp<Generator, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Generator, typename XprType>
struct eval<TensorGeneratorOp<Generator, XprType>, Eigen::Dense>
{
  typedef const TensorGeneratorOp<Generator, XprType>& type;
};

template<typename Generator, typename XprType>
struct nested<TensorGeneratorOp<Generator, XprType>, 1, typename eval<TensorGeneratorOp<Generator, XprType> >::type>
{
  typedef TensorGeneratorOp<Generator, XprType> type;
};

}  // end namespace internal



template<typename Generator, typename XprType>
class TensorGeneratorOp : public TensorBase<TensorGeneratorOp<Generator, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorGeneratorOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorGeneratorOp(const XprType& expr, const Generator& generator)
      : m_xpr(expr), m_generator(generator) {}

    EIGEN_DEVICE_FUNC
    const Generator& generator() const { return m_generator; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Generator m_generator;
};


// Eval as rvalue
template<typename Generator, typename ArgType, typename Device>
struct TensorEvaluator<const TensorGeneratorOp<Generator, ArgType>, Device>
{
  typedef TensorGeneratorOp<Generator, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  static const int NumDims = internal::array_size<Dimensions>::value;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = true,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef internal::TensorIntDivisor<Index> IndexDivisor;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      :  m_device(device), m_generator(op.generator())
  {
    TensorEvaluator<ArgType, Device> argImpl(op.expression(), device);
    m_dimensions = argImpl.dimensions();

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i - 1] * m_dimensions[i - 1];
        if (m_strides[i] != 0) m_fast_strides[i] = IndexDivisor(m_strides[i]);
      }
    } else {
      m_strides[NumDims - 1] = 1;
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i + 1] * m_dimensions[i + 1];
        if (m_strides[i] != 0) m_fast_strides[i] = IndexDivisor(m_strides[i]);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    array<Index, NumDims> coords;
    extract_coordinates(index, coords);
    return m_generator(coords);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+packetSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[packetSize];
    for (int i = 0; i < packetSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.firstLevelCacheSize();
    // TODO(ezhulenev): Generator should have a cost.
    return internal::TensorBlockResourceRequirements::skewed<Scalar>(
        target_size);
  }

  struct BlockIteratorState {
    Index stride;
    Index span;
    Index size;
    Index count;
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    static const bool is_col_major =
        static_cast<int>(Layout) == static_cast<int>(ColMajor);

    // Compute spatial coordinates for the first block element.
    array<Index, NumDims> coords;
    extract_coordinates(desc.offset(), coords);
    array<Index, NumDims> initial_coords = coords;

    // Offset in the output block buffer.
    Index offset = 0;

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = is_col_major ? i : NumDims - 1 - i;
      it[i].size = desc.dimension(dim);
      it[i].stride = i == 0 ? 1 : (it[i - 1].size * it[i - 1].stride);
      it[i].span = it[i].stride * (it[i].size - 1);
      it[i].count = 0;
    }
    eigen_assert(it[0].stride == 1);

    // Prepare storage for the materialized generator result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);

    CoeffReturnType* block_buffer = block_storage.data();

    static const int packet_size = PacketType<CoeffReturnType, Device>::size;

    static const int inner_dim = is_col_major ? 0 : NumDims - 1;
    const Index inner_dim_size = it[0].size;
    const Index inner_dim_vectorized = inner_dim_size - packet_size;

    while (it[NumDims - 1].count < it[NumDims - 1].size) {
      Index i = 0;
      // Generate data for the vectorized part of the inner-most dimension.
      for (; i <= inner_dim_vectorized; i += packet_size) {
        for (Index j = 0; j < packet_size; ++j) {
          array<Index, NumDims> j_coords = coords;  // Break loop dependence.
          j_coords[inner_dim] += j;
          *(block_buffer + offset + i + j) = m_generator(j_coords);
        }
        coords[inner_dim] += packet_size;
      }
      // Finalize non-vectorized part of the inner-most dimension.
      for (; i < inner_dim_size; ++i) {
        *(block_buffer + offset + i) = m_generator(coords);
        coords[inner_dim]++;
      }
      coords[inner_dim] = initial_coords[inner_dim];

      // For the 1d tensor we need to generate only one inner-most dimension.
      if (NumDims == 1) break;

      // Update offset.
      for (i = 1; i < NumDims; ++i) {
        if (++it[i].count < it[i].size) {
          offset += it[i].stride;
          coords[is_col_major ? i : NumDims - 1 - i]++;
          break;
        }
        if (i != NumDims - 1) it[i].count = 0;
        coords[is_col_major ? i : NumDims - 1 - i] =
            initial_coords[is_col_major ? i : NumDims - 1 - i];
        offset -= it[i].span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool) const {
    // TODO(rmlarsen): This is just a placeholder. Define interface to make
    // generators return their cost.
    return TensorOpCost(0, 0, TensorOpCost::AddCost<Scalar>() +
                                  TensorOpCost::MulCost<Scalar>());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType  data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler&) const {}
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void extract_coordinates(Index index, array<Index, NumDims>& coords) const {
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fast_strides[i];
        index -= idx * m_strides[i];
        coords[i] = idx;
      }
      coords[0] = index;
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fast_strides[i];
        index -= idx * m_strides[i];
        coords[i] = idx;
      }
      coords[NumDims-1] = index;
    }
  }

  const Device EIGEN_DEVICE_REF m_device;
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  array<IndexDivisor, NumDims> m_fast_strides;
  Generator m_generator;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGlobalFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H

namespace Eigen {

/** \cpp11 \returns an expression of the coefficient-wise betainc(\a x, \a a, \a b) to the given tensors.
 *
 * This function computes the regularized incomplete beta function (integral).
 *
 */
template <typename ADerived, typename BDerived, typename XDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const
    TensorCwiseTernaryOp<internal::scalar_betainc_op<typename XDerived::Scalar>,
                         const ADerived, const BDerived, const XDerived>
    betainc(const ADerived& a, const BDerived& b, const XDerived& x) {
  return TensorCwiseTernaryOp<
      internal::scalar_betainc_op<typename XDerived::Scalar>, const ADerived,
      const BDerived, const XDerived>(
      a, b, x, internal::scalar_betainc_op<typename XDerived::Scalar>());
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaDefines.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Deven Desai <deven.desai.amd@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_GPU) && !defined(EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H)
#define EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H

// Note that we are using EIGEN_USE_HIP here instead of EIGEN_HIPCC...this is by design
// There is code in the Tensorflow codebase that will define EIGEN_USE_GPU,  but
// for some reason gets sent to the gcc/host compiler instead of the gpu/nvcc/hipcc compiler
// When compiling such files, gcc will end up trying to pick up the CUDA headers by 
// default (see the code within "unsupported/Eigen/CXX11/Tensor" that is guarded by EIGEN_USE_GPU)
// This will obviously not work when trying to compile tensorflow on a system with no CUDA
// To work around this issue for HIP systems (and leave the default behaviour intact), the
// HIP tensorflow build defines EIGEN_USE_HIP when compiling all source files, and 
// "unsupported/Eigen/CXX11/Tensor" has been updated to use HIP header when EIGEN_USE_HIP is
// defined. In continuation of that requirement, the guard here needs to be EIGEN_USE_HIP as well

#if defined(EIGEN_USE_HIP)

#define gpuStream_t hipStream_t
#define gpuDeviceProp_t hipDeviceProp_t
#define gpuError_t hipError_t
#define gpuSuccess hipSuccess
#define gpuErrorNotReady hipErrorNotReady
#define gpuGetDeviceCount hipGetDeviceCount
#define gpuGetLastError hipGetLastError
#define gpuPeekAtLastError hipPeekAtLastError
#define gpuGetErrorName hipGetErrorName
#define gpuGetErrorString hipGetErrorString
#define gpuGetDeviceProperties hipGetDeviceProperties
#define gpuStreamDefault hipStreamDefault
#define gpuGetDevice hipGetDevice
#define gpuSetDevice hipSetDevice
#define gpuMalloc hipMalloc
#define gpuFree hipFree
#define gpuMemsetAsync hipMemsetAsync
#define gpuMemcpyAsync hipMemcpyAsync
#define gpuMemcpyDeviceToDevice hipMemcpyDeviceToDevice
#define gpuMemcpyDeviceToHost hipMemcpyDeviceToHost
#define gpuMemcpyHostToDevice hipMemcpyHostToDevice
#define gpuStreamQuery hipStreamQuery
#define gpuSharedMemConfig hipSharedMemConfig
#define gpuDeviceSetSharedMemConfig hipDeviceSetSharedMemConfig
#define gpuStreamSynchronize hipStreamSynchronize
#define gpuDeviceSynchronize hipDeviceSynchronize
#define gpuMemcpy hipMemcpy

#else

#define gpuStream_t cudaStream_t
#define gpuDeviceProp_t cudaDeviceProp
#define gpuError_t cudaError_t
#define gpuSuccess cudaSuccess
#define gpuErrorNotReady cudaErrorNotReady
#define gpuGetDeviceCount cudaGetDeviceCount
#define gpuGetLastError cudaGetLastError
#define gpuPeekAtLastError cudaPeekAtLastError
#define gpuGetErrorName cudaGetErrorName
#define gpuGetErrorString cudaGetErrorString
#define gpuGetDeviceProperties cudaGetDeviceProperties
#define gpuStreamDefault cudaStreamDefault
#define gpuGetDevice cudaGetDevice
#define gpuSetDevice cudaSetDevice
#define gpuMalloc cudaMalloc
#define gpuFree cudaFree
#define gpuMemsetAsync cudaMemsetAsync
#define gpuMemcpyAsync cudaMemcpyAsync
#define gpuMemcpyDeviceToDevice cudaMemcpyDeviceToDevice
#define gpuMemcpyDeviceToHost cudaMemcpyDeviceToHost
#define gpuMemcpyHostToDevice cudaMemcpyHostToDevice
#define gpuStreamQuery cudaStreamQuery
#define gpuSharedMemConfig cudaSharedMemConfig
#define gpuDeviceSetSharedMemConfig cudaDeviceSetSharedMemConfig
#define gpuStreamSynchronize cudaStreamSynchronize
#define gpuDeviceSynchronize cudaDeviceSynchronize
#define gpuMemcpy cudaMemcpy

#endif

// gpu_assert can be overridden
#ifndef gpu_assert

#if defined(EIGEN_HIP_DEVICE_COMPILE)
// HIPCC do not support the use of assert on the GPU side.
#define gpu_assert(COND)
#else
#define gpu_assert(COND) assert(COND)
#endif

#endif // gpu_assert

#endif  // EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaUndefines.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Deven Desai <deven.desai.amd@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H)

#ifndef EIGEN_PERMANENTLY_ENABLE_GPU_HIP_CUDA_DEFINES

#undef gpuStream_t
#undef gpuDeviceProp_t 
#undef gpuError_t
#undef gpuSuccess
#undef gpuErrorNotReady
#undef gpuGetDeviceCount
#undef gpuGetErrorString
#undef gpuGetDeviceProperties
#undef gpuStreamDefault
#undef gpuGetDevice
#undef gpuSetDevice
#undef gpuMalloc
#undef gpuFree
#undef gpuMemsetAsync
#undef gpuMemcpyAsync
#undef gpuMemcpyDeviceToDevice
#undef gpuMemcpyDeviceToHost
#undef gpuMemcpyHostToDevice
#undef gpuStreamQuery
#undef gpuSharedMemConfig
#undef gpuDeviceSetSharedMemConfig
#undef gpuStreamSynchronize
#undef gpuDeviceSynchronize
#undef gpuMemcpy

#endif // EIGEN_PERMANENTLY_ENABLE_GPU_HIP_CUDA_DEFINES

#undef EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H

#endif // EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_IO_H
#define EIGEN_CXX11_TENSOR_TENSOR_IO_H

namespace Eigen {

namespace internal {

// Print the tensor as a 2d matrix
template <typename Tensor, int Rank>
struct TensorPrinter {
  static void run (std::ostream& os, const Tensor& tensor) {
    typedef typename internal::remove_const<typename Tensor::Scalar>::type Scalar;
    typedef typename Tensor::Index Index;
    const Index total_size = internal::array_prod(tensor.dimensions());
    if (total_size > 0) {
      const Index first_dim = Eigen::internal::array_get<0>(tensor.dimensions());
      static const int layout = Tensor::Layout;
      Map<const Array<Scalar, Dynamic, Dynamic, layout> > matrix(const_cast<Scalar*>(tensor.data()), first_dim, total_size/first_dim);
      os << matrix;
    }
  }
};


// Print the tensor as a vector
template <typename Tensor>
struct TensorPrinter<Tensor, 1> {
  static void run (std::ostream& os, const Tensor& tensor) {
    typedef typename internal::remove_const<typename Tensor::Scalar>::type Scalar;
    typedef typename Tensor::Index Index;
    const Index total_size = internal::array_prod(tensor.dimensions());
    if (total_size > 0) {
      Map<const Array<Scalar, Dynamic, 1> > array(const_cast<Scalar*>(tensor.data()), total_size);
      os << array;
    }
  }
};


// Print the tensor as a scalar
template <typename Tensor>
struct TensorPrinter<Tensor, 0> {
  static void run (std::ostream& os, const Tensor& tensor) {
    os << tensor.coeff(0);
  }
};
}

template <typename T>
std::ostream& operator << (std::ostream& os, const TensorBase<T, ReadOnlyAccessors>& expr) {
  typedef TensorEvaluator<const TensorForcedEvalOp<const T>, DefaultDevice> Evaluator;
  typedef typename Evaluator::Dimensions Dimensions;

  // Evaluate the expression if needed
  TensorForcedEvalOp<const T> eval = expr.eval();
  Evaluator tensor(eval, DefaultDevice());
  tensor.evalSubExprsIfNeeded(NULL);

  // Print the result
  static const int rank = internal::array_size<Dimensions>::value;
  internal::TensorPrinter<Evaluator, rank>::run(os, tensor);

  // Cleanup.
  tensor.cleanup();
  return os;
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorImagePatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H

namespace Eigen {

/** \class TensorImagePatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Patch extraction specialized for image processing.
  * This assumes that the input has a least 3 dimensions ordered as follow:
  *  1st dimension: channels (of size d)
  *  2nd dimension: rows (of size r)
  *  3rd dimension: columns (of size c)
  *  There can be additional dimensions such as time (for video) or batch (for
  * bulk processing after the first 3.
  * Calling the image patch code with patch_rows and patch_cols is equivalent
  * to calling the regular patch extraction code with parameters d, patch_rows,
  * patch_cols, and 1 for all the additional dimensions.
  */
namespace internal {

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct traits<TensorImagePatchOp<Rows, Cols, XprType> > : public traits<XprType>
{
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct eval<TensorImagePatchOp<Rows, Cols, XprType>, Eigen::Dense>
{
  typedef const TensorImagePatchOp<Rows, Cols, XprType>& type;
};

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct nested<TensorImagePatchOp<Rows, Cols, XprType>, 1, typename eval<TensorImagePatchOp<Rows, Cols, XprType> >::type>
{
  typedef TensorImagePatchOp<Rows, Cols, XprType> type;
};

template <typename Self, bool Vectorizable>
struct ImagePatchCopyOp {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename Self::Impl Impl;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Self& self, const Index num_coeff_to_copy, const Index dst_index,
      Scalar* dst_data, const Index src_index) {
    const Impl& impl = self.impl();
    for (Index i = 0; i < num_coeff_to_copy; ++i) {
      dst_data[dst_index + i] = impl.coeff(src_index + i);
    }
  }
};

template <typename Self>
struct ImagePatchCopyOp<Self, true> {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename Self::Impl Impl;
  typedef typename packet_traits<Scalar>::type Packet;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Self& self, const Index num_coeff_to_copy, const Index dst_index,
      Scalar* dst_data, const Index src_index) {
    const Impl& impl = self.impl();
    const Index packet_size = internal::unpacket_traits<Packet>::size;
    const Index vectorized_size =
        (num_coeff_to_copy / packet_size) * packet_size;
    for (Index i = 0; i < vectorized_size; i += packet_size) {
      Packet p = impl.template packet<Unaligned>(src_index + i);
      internal::pstoret<Scalar, Packet, Unaligned>(dst_data + dst_index + i, p);
    }
    for (Index i = vectorized_size; i < num_coeff_to_copy; ++i) {
      dst_data[dst_index + i] = impl.coeff(src_index + i);
    }
  }
};

template <typename Self>
struct ImagePatchPaddingOp {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename packet_traits<Scalar>::type Packet;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Index num_coeff_to_pad, const Scalar padding_value,
      const Index dst_index, Scalar* dst_data) {
    const Index packet_size = internal::unpacket_traits<Packet>::size;
    const Packet padded_packet = internal::pset1<Packet>(padding_value);
    const Index vectorized_size =
        (num_coeff_to_pad / packet_size) * packet_size;
    for (Index i = 0; i < vectorized_size; i += packet_size) {
      internal::pstoret<Scalar, Packet, Unaligned>(dst_data + dst_index + i,
                                                   padded_packet);
    }
    for (Index i = vectorized_size; i < num_coeff_to_pad; ++i) {
      dst_data[dst_index + i] = padding_value;
    }
  }
};

}  // end namespace internal

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
class TensorImagePatchOp : public TensorBase<TensorImagePatchOp<Rows, Cols, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorImagePatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorImagePatchOp(const XprType& expr, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           PaddingType padding_type, Scalar padding_value)
                                                           : m_xpr(expr), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(false), m_padding_top(0), m_padding_bottom(0), m_padding_left(0), m_padding_right(0),
                                                           m_padding_type(padding_type), m_padding_value(padding_value) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorImagePatchOp(const XprType& expr, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           DenseIndex padding_top, DenseIndex padding_bottom,
                                                           DenseIndex padding_left, DenseIndex padding_right,
                                                           Scalar padding_value)
                                                           : m_xpr(expr), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(true), m_padding_top(padding_top), m_padding_bottom(padding_bottom),
                                                           m_padding_left(padding_left), m_padding_right(padding_right),
                                                           m_padding_type(PADDING_VALID), m_padding_value(padding_value) {}


    EIGEN_DEVICE_FUNC
    DenseIndex patch_rows() const { return m_patch_rows; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_cols() const { return m_patch_cols; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_strides() const { return m_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_strides() const { return m_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_row_strides() const { return m_in_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_col_strides() const { return m_in_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_inflate_strides() const { return m_row_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_inflate_strides() const { return m_col_inflate_strides; }
    EIGEN_DEVICE_FUNC
    bool padding_explicit() const { return m_padding_explicit; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top() const { return m_padding_top; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom() const { return m_padding_bottom; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_left() const { return m_padding_left; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_right() const { return m_padding_right; }
    EIGEN_DEVICE_FUNC
    PaddingType padding_type() const { return m_padding_type; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const DenseIndex m_patch_rows;
    const DenseIndex m_patch_cols;
    const DenseIndex m_row_strides;
    const DenseIndex m_col_strides;
    const DenseIndex m_in_row_strides;
    const DenseIndex m_in_col_strides;
    const DenseIndex m_row_inflate_strides;
    const DenseIndex m_col_inflate_strides;
    const bool m_padding_explicit;
    const DenseIndex m_padding_top;
    const DenseIndex m_padding_bottom;
    const DenseIndex m_padding_left;
    const DenseIndex m_padding_right;
    const PaddingType m_padding_type;
    const Scalar m_padding_value;
};

// Eval as rvalue
template<DenseIndex Rows, DenseIndex Cols, typename ArgType, typename Device>
struct TensorEvaluator<const TensorImagePatchOp<Rows, Cols, ArgType>, Device>
{
  typedef TensorImagePatchOp<Rows, Cols, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef TensorEvaluator<const TensorImagePatchOp<Rows, Cols, ArgType>,
                          Device> Self;
  typedef TensorEvaluator<ArgType, Device> Impl;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator( const XprType& op, const Device& device)
      : m_device(device), m_impl(op.expression(), device)
  {
    EIGEN_STATIC_ASSERT((NumDims >= 4), YOU_MADE_A_PROGRAMMING_MISTAKE);

    m_paddingValue = op.padding_value();

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    // Caches a few variables.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputDepth = input_dims[0];
      m_inputRows = input_dims[1];
      m_inputCols = input_dims[2];
    } else {
      m_inputDepth = input_dims[NumInputDims-1];
      m_inputRows = input_dims[NumInputDims-2];
      m_inputCols = input_dims[NumInputDims-3];
    }

    m_row_strides = op.row_strides();
    m_col_strides = op.col_strides();

    // Input strides and effective input/patch size
    m_in_row_strides = op.in_row_strides();
    m_in_col_strides = op.in_col_strides();
    m_row_inflate_strides = op.row_inflate_strides();
    m_col_inflate_strides = op.col_inflate_strides();
    // The "effective" input rows and input cols are the input rows and cols
    // after inflating them with zeros.
    // For examples, a 2x3 matrix with row_inflate_strides and
    // col_inflate_strides of 2 comes from:
    //   A B C
    //   D E F
    //
    // to a matrix is 3 x 5:
    //
    //   A . B . C
    //   . . . . .
    //   D . E . F

    m_input_rows_eff = (m_inputRows - 1) * m_row_inflate_strides + 1;
    m_input_cols_eff = (m_inputCols - 1) * m_col_inflate_strides + 1;
    m_patch_rows_eff = op.patch_rows() + (op.patch_rows() - 1) * (m_in_row_strides - 1);
    m_patch_cols_eff = op.patch_cols() + (op.patch_cols() - 1) * (m_in_col_strides - 1);

    if (op.padding_explicit()) {
      m_outputRows = numext::ceil((m_input_rows_eff + op.padding_top() + op.padding_bottom() - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
      m_outputCols = numext::ceil((m_input_cols_eff + op.padding_left() + op.padding_right() - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
      m_rowPaddingTop = op.padding_top();
      m_colPaddingLeft = op.padding_left();
    } else {
      // Computing padding from the type
      switch (op.padding_type()) {
        case PADDING_VALID:
          m_outputRows = numext::ceil((m_input_rows_eff - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil((m_input_cols_eff - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
          // Calculate the padding
          m_rowPaddingTop = numext::maxi<Index>(0, ((m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff) / 2);
          m_colPaddingLeft = numext::maxi<Index>(0, ((m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff) / 2);
          break;
        case PADDING_SAME:
          m_outputRows = numext::ceil(m_input_rows_eff / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil(m_input_cols_eff / static_cast<float>(m_col_strides));
          // Calculate the padding
          m_rowPaddingTop = ((m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff) / 2;
          m_colPaddingLeft = ((m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff) / 2;
          // The padding size calculation for PADDING_SAME has been updated to
          // be consistent with how TensorFlow extracts its paddings.
          m_rowPaddingTop = numext::maxi<Index>(0, m_rowPaddingTop);
          m_colPaddingLeft = numext::maxi<Index>(0, m_colPaddingLeft);
          break;
        default:
          eigen_assert(false && "unexpected padding");
          m_outputCols=0; // silence the uninitialised warning;
          m_outputRows=0; //// silence the uninitialised warning;
      }
    }
    eigen_assert(m_outputRows > 0);
    eigen_assert(m_outputCols > 0);

    // Dimensions for result of extraction.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // ColMajor
      // 0: depth
      // 1: patch_rows
      // 2: patch_cols
      // 3: number of patches
      // 4 and beyond: anything else (such as batch).
      m_dimensions[0] = input_dims[0];
      m_dimensions[1] = op.patch_rows();
      m_dimensions[2] = op.patch_cols();
      m_dimensions[3] = m_outputRows * m_outputCols;
      for (int i = 4; i < NumDims; ++i) {
        m_dimensions[i] = input_dims[i-1];
      }
    } else {
      // RowMajor
      // NumDims-1: depth
      // NumDims-2: patch_rows
      // NumDims-3: patch_cols
      // NumDims-4: number of patches
      // NumDims-5 and beyond: anything else (such as batch).
      m_dimensions[NumDims-1] = input_dims[NumInputDims-1];
      m_dimensions[NumDims-2] = op.patch_rows();
      m_dimensions[NumDims-3] = op.patch_cols();
      m_dimensions[NumDims-4] = m_outputRows * m_outputCols;
      for (int i = NumDims-5; i >= 0; --i) {
        m_dimensions[i] = input_dims[i];
      }
    }

    // Strides for moving the patch in various dimensions.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_colStride = m_dimensions[1];
      m_patchStride = m_colStride * m_dimensions[2] * m_dimensions[0];
      m_otherStride = m_patchStride * m_dimensions[3];
    } else {
      m_colStride = m_dimensions[NumDims-2];
      m_patchStride = m_colStride * m_dimensions[NumDims-3] * m_dimensions[NumDims-1];
      m_otherStride = m_patchStride * m_dimensions[NumDims-4];
    }

    // Strides for navigating through the input tensor.
    m_rowInputStride = m_inputDepth;
    m_colInputStride = m_inputDepth * m_inputRows;
    m_patchInputStride = m_inputDepth * m_inputRows * m_inputCols;

    // Fast representations of different variables.
    m_fastOtherStride = internal::TensorIntDivisor<Index>(m_otherStride);
    m_fastPatchStride = internal::TensorIntDivisor<Index>(m_patchStride);
    m_fastColStride = internal::TensorIntDivisor<Index>(m_colStride);
    m_fastInflateRowStride = internal::TensorIntDivisor<Index>(m_row_inflate_strides);
    m_fastInflateColStride = internal::TensorIntDivisor<Index>(m_col_inflate_strides);
    m_fastInputColsEff = internal::TensorIntDivisor<Index>(m_input_cols_eff);

    // Number of patches in the width dimension.
    m_fastOutputRows = internal::TensorIntDivisor<Index>(m_outputRows);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[0]);
    } else {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[NumDims-1]);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Patch index corresponding to the passed in index.
    const Index patchIndex = index / m_fastPatchStride;
    // Find the offset of the element wrt the location of the first element.
    const Index patchOffset = (index - patchIndex * m_patchStride) / m_fastOutputDepth;

    // Other ways to index this element.
    const Index otherIndex = (NumDims == 4) ? 0 : index / m_fastOtherStride;
    const Index patch2DIndex = (NumDims == 4) ? patchIndex : (index - otherIndex * m_otherStride) / m_fastPatchStride;

    // Calculate col index in the input original tensor.
    const Index colIndex = patch2DIndex / m_fastOutputRows;
    const Index colOffset = patchOffset / m_fastColStride;
    const Index inputCol = colIndex * m_col_strides + colOffset * m_in_col_strides - m_colPaddingLeft;
    const Index origInputCol = (m_col_inflate_strides == 1) ? inputCol : ((inputCol >= 0) ? (inputCol / m_fastInflateColStride) : 0);
    if (inputCol < 0 || inputCol >= m_input_cols_eff ||
        ((m_col_inflate_strides != 1) && (inputCol != origInputCol * m_col_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate row index in the original input tensor.
    const Index rowIndex = patch2DIndex - colIndex * m_outputRows;
    const Index rowOffset = patchOffset - colOffset * m_colStride;
    const Index inputRow = rowIndex * m_row_strides + rowOffset * m_in_row_strides - m_rowPaddingTop;
    const Index origInputRow = (m_row_inflate_strides == 1) ? inputRow : ((inputRow >= 0) ? (inputRow / m_fastInflateRowStride) : 0);
    if (inputRow < 0 || inputRow >= m_input_rows_eff ||
        ((m_row_inflate_strides != 1) && (inputRow != origInputRow * m_row_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
    const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];

    const Index inputIndex = depth + origInputRow * m_rowInputStride + origInputCol * m_colInputStride + otherIndex * m_patchInputStride;
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (m_in_row_strides != 1 || m_in_col_strides != 1 || m_row_inflate_strides != 1 || m_col_inflate_strides != 1) {
      return packetWithPossibleZero(index);
    }

    const Index indices[2] = {index, index + PacketSize - 1};
    const Index patchIndex = indices[0] / m_fastPatchStride;
    if (patchIndex != indices[1] / m_fastPatchStride) {
      return packetWithPossibleZero(index);
    }
    const Index otherIndex = (NumDims == 4) ? 0 : indices[0] / m_fastOtherStride;
    eigen_assert(otherIndex == indices[1] / m_fastOtherStride);

    // Find the offset of the element wrt the location of the first element.
    const Index patchOffsets[2] = {(indices[0] - patchIndex * m_patchStride) / m_fastOutputDepth,
                                   (indices[1] - patchIndex * m_patchStride) / m_fastOutputDepth};

    const Index patch2DIndex = (NumDims == 4) ? patchIndex : (indices[0] - otherIndex * m_otherStride) / m_fastPatchStride;
    eigen_assert(patch2DIndex == (indices[1] - otherIndex * m_otherStride) / m_fastPatchStride);

    const Index colIndex = patch2DIndex / m_fastOutputRows;
    const Index colOffsets[2] = {patchOffsets[0] / m_fastColStride, patchOffsets[1] / m_fastColStride};

    // Calculate col indices in the original input tensor.
    const Index inputCols[2] = {colIndex * m_col_strides + colOffsets[0] -
      m_colPaddingLeft, colIndex * m_col_strides + colOffsets[1] - m_colPaddingLeft};
    if (inputCols[1] < 0 || inputCols[0] >= m_inputCols) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputCols[0] == inputCols[1]) {
      const Index rowIndex = patch2DIndex - colIndex * m_outputRows;
      const Index rowOffsets[2] = {patchOffsets[0] - colOffsets[0]*m_colStride, patchOffsets[1] - colOffsets[1]*m_colStride};
      eigen_assert(rowOffsets[0] <= rowOffsets[1]);
      // Calculate col indices in the original input tensor.
      const Index inputRows[2] = {rowIndex * m_row_strides + rowOffsets[0] -
        m_rowPaddingTop, rowIndex * m_row_strides + rowOffsets[1] - m_rowPaddingTop};

      if (inputRows[1] < 0 || inputRows[0] >= m_inputRows) {
        return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
      }

      if (inputRows[0] >= 0 && inputRows[1] < m_inputRows) {
        // no padding
        const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
        const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];
        const Index inputIndex = depth + inputRows[0] * m_rowInputStride + inputCols[0] * m_colInputStride + otherIndex * m_patchInputStride;
        return m_impl.template packet<Unaligned>(inputIndex);
      }
    }

    return packetWithPossibleZero(index);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowPaddingTop() const { return m_rowPaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colPaddingLeft() const { return m_colPaddingLeft; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputRows() const { return m_outputRows; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputCols() const { return m_outputCols; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userRowStride() const { return m_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userColStride() const { return m_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInRowStride() const { return m_in_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInColStride() const { return m_in_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowInflateStride() const { return m_row_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colInflateStride() const { return m_col_inflate_strides; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // We conservatively estimate the cost for the code path where the computed
    // index is inside the original image and
    // TensorEvaluator<ArgType, Device>::CoordAccess is false.
    const double compute_cost = 3 * TensorOpCost::DivCost<Index>() +
                                6 * TensorOpCost::MulCost<Index>() +
                                8 * TensorOpCost::MulCost<Index>();
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;

  Index m_otherStride;
  Index m_patchStride;
  Index m_colStride;
  Index m_row_strides;
  Index m_col_strides;

  Index m_in_row_strides;
  Index m_in_col_strides;
  Index m_row_inflate_strides;
  Index m_col_inflate_strides;

  Index m_input_rows_eff;
  Index m_input_cols_eff;
  Index m_patch_rows_eff;
  Index m_patch_cols_eff;

  internal::TensorIntDivisor<Index> m_fastOtherStride;
  internal::TensorIntDivisor<Index> m_fastPatchStride;
  internal::TensorIntDivisor<Index> m_fastColStride;
  internal::TensorIntDivisor<Index> m_fastInflateRowStride;
  internal::TensorIntDivisor<Index> m_fastInflateColStride;
  internal::TensorIntDivisor<Index> m_fastInputColsEff;

  Index m_rowInputStride;
  Index m_colInputStride;
  Index m_patchInputStride;

  Index m_inputDepth;
  Index m_inputRows;
  Index m_inputCols;

  Index m_outputRows;
  Index m_outputCols;

  Index m_rowPaddingTop;
  Index m_colPaddingLeft;

  internal::TensorIntDivisor<Index> m_fastOutputRows;
  internal::TensorIntDivisor<Index> m_fastOutputDepth;

  Scalar m_paddingValue;

  const Device EIGEN_DEVICE_REF m_device;
  TensorEvaluator<ArgType, Device> m_impl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIndexList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H
#define EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H


#if EIGEN_HAS_CONSTEXPR && EIGEN_HAS_VARIADIC_TEMPLATES

#define EIGEN_HAS_INDEX_LIST

namespace Eigen {

/** \internal
  *
  * \class TensorIndexList
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Set of classes used to encode a set of Tensor dimensions/indices.
  *
  * The indices in the list can be known at compile time or at runtime. A mix
  * of static and dynamic indices can also be provided if needed. The tensor
  * code will attempt to take advantage of the indices that are known at
  * compile time to optimize the code it generates.
  *
  * This functionality requires a c++11 compliant compiler. If your compiler
  * is older you need to use arrays of indices instead.
  *
  * Several examples are provided in the cxx11_tensor_index_list.cpp file.
  *
  * \sa Tensor
  */

template <Index n>
struct type2index {
  static const Index value = n;
  EIGEN_DEVICE_FUNC constexpr operator Index() const { return n; }
  EIGEN_DEVICE_FUNC void set(Index val) {
    eigen_assert(val == n);
  }
};

// This can be used with IndexPairList to get compile-time constant pairs,
// such as IndexPairList<type2indexpair<1,2>, type2indexpair<3,4>>().
template <Index f, Index s>
struct type2indexpair {
  static const Index first = f;
  static const Index second = s;

  constexpr EIGEN_DEVICE_FUNC operator IndexPair<Index>() const {
    return IndexPair<Index>(f, s);
  }

  EIGEN_DEVICE_FUNC void set(const IndexPair<Index>& val) {
    eigen_assert(val.first == f);
    eigen_assert(val.second == s);
  }
};


template<Index n> struct NumTraits<type2index<n> >
{
  typedef Index Real;
  enum {
    IsComplex = 0,
    RequireInitialization = false,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };

  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real epsilon() { return 0; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real dummy_precision() { return 0; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real highest() { return n; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real lowest() { return n; }
};

namespace internal {
template <typename T>
EIGEN_DEVICE_FUNC void update_value(T& val, Index new_val) {
  val = internal::convert_index<T>(new_val);
}
template <Index n>
EIGEN_DEVICE_FUNC void update_value(type2index<n>& val, Index new_val) {
  val.set(new_val);
}

template <typename T>
EIGEN_DEVICE_FUNC void update_value(T& val, IndexPair<Index> new_val) {
  val = new_val;
}
template <Index f, Index s>
EIGEN_DEVICE_FUNC void update_value(type2indexpair<f, s>& val, IndexPair<Index> new_val) {
  val.set(new_val);
}


template <typename T>
struct is_compile_time_constant {
  static constexpr bool value = false;
};

template <Index idx>
struct is_compile_time_constant<type2index<idx> > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<const type2index<idx> > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<type2index<idx>& > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<const type2index<idx>& > {
  static constexpr bool value = true;
};

template <Index f, Index s>
struct is_compile_time_constant<type2indexpair<f, s> > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<const type2indexpair<f, s> > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<type2indexpair<f, s>& > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<const type2indexpair<f, s>& > {
  static constexpr bool value = true;
};


template<typename... T>
struct IndexTuple;

template<typename T, typename... O>
struct IndexTuple<T, O...> {
  EIGEN_DEVICE_FUNC constexpr IndexTuple() : head(), others() { }
  EIGEN_DEVICE_FUNC constexpr IndexTuple(const T& v, const O... o) : head(v), others(o...) { }

  constexpr static int count = 1 + sizeof...(O);
  T head;
  IndexTuple<O...> others;
  typedef T Head;
  typedef IndexTuple<O...> Other;
};

template<typename T>
  struct IndexTuple<T> {
  EIGEN_DEVICE_FUNC constexpr IndexTuple() : head() { }
  EIGEN_DEVICE_FUNC constexpr IndexTuple(const T& v) : head(v) { }

  constexpr static int count = 1;
  T head;
  typedef T Head;
};


template<int N, typename... T>
struct IndexTupleExtractor;

template<int N, typename T, typename... O>
struct IndexTupleExtractor<N, T, O...> {

  typedef typename IndexTupleExtractor<N-1, O...>::ValType ValType;

  EIGEN_DEVICE_FUNC static constexpr ValType& get_val(IndexTuple<T, O...>& val) {
    return IndexTupleExtractor<N-1, O...>::get_val(val.others);
  }

  EIGEN_DEVICE_FUNC static constexpr const ValType& get_val(const IndexTuple<T, O...>& val) {
    return IndexTupleExtractor<N-1, O...>::get_val(val.others);
  }
  template <typename V>
  EIGEN_DEVICE_FUNC static void set_val(IndexTuple<T, O...>& val, V& new_val) {
    IndexTupleExtractor<N-1, O...>::set_val(val.others, new_val);
  }

};

template<typename T, typename... O>
  struct IndexTupleExtractor<0, T, O...> {

  typedef T ValType;

  EIGEN_DEVICE_FUNC static constexpr ValType& get_val(IndexTuple<T, O...>& val) {
    return val.head;
  }
  EIGEN_DEVICE_FUNC static constexpr const ValType& get_val(const IndexTuple<T, O...>& val) {
    return val.head;
  }
  template <typename V>
  EIGEN_DEVICE_FUNC static void set_val(IndexTuple<T, O...>& val, V& new_val) {
    val.head = new_val;
  }
};



template <int N, typename T, typename... O>
EIGEN_DEVICE_FUNC constexpr typename IndexTupleExtractor<N, T, O...>::ValType& array_get(IndexTuple<T, O...>& tuple) {
  return IndexTupleExtractor<N, T, O...>::get_val(tuple);
}
template <int N, typename T, typename... O>
EIGEN_DEVICE_FUNC constexpr const typename IndexTupleExtractor<N, T, O...>::ValType& array_get(const IndexTuple<T, O...>& tuple) {
  return IndexTupleExtractor<N, T, O...>::get_val(tuple);
}
template <typename T, typename... O>
  struct array_size<IndexTuple<T, O...> > {
  static const size_t value = IndexTuple<T, O...>::count;
};
template <typename T, typename... O>
  struct array_size<const IndexTuple<T, O...> > {
  static const size_t value = IndexTuple<T, O...>::count;
};




template <Index Idx, typename ValueT>
struct tuple_coeff {
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr ValueT get(const Index i, const IndexTuple<T...>& t) {
    //    return array_get<Idx>(t) * (i == Idx) + tuple_coeff<Idx-1>::get(i, t) * (i != Idx);
    return (i == Idx ? array_get<Idx>(t) : tuple_coeff<Idx-1, ValueT>::get(i, t));
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static void set(const Index i, IndexTuple<T...>& t, const ValueT& value) {
    if (i == Idx) {
      update_value(array_get<Idx>(t), value);
    } else {
      tuple_coeff<Idx-1, ValueT>::set(i, t, value);
    }
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool value_known_statically(const Index i, const IndexTuple<T...>& t) {
    return ((i == Idx) & is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value) ||
        tuple_coeff<Idx-1, ValueT>::value_known_statically(i, t);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_known_statically(const IndexTuple<T...>& t) {
    return is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
        tuple_coeff<Idx-1, ValueT>::values_up_to_known_statically(t);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_statically_known_to_increase(const IndexTuple<T...>& t) {
    return is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
           is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
           array_get<Idx>(t) > array_get<Idx-1>(t) &&
           tuple_coeff<Idx-1, ValueT>::values_up_to_statically_known_to_increase(t);
  }
};

template <typename ValueT>
struct tuple_coeff<0, ValueT> {
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr ValueT get(const Index /*i*/, const IndexTuple<T...>& t) {
    //  eigen_assert (i == 0);  // gcc fails to compile assertions in constexpr
    return array_get<0>(t)/* * (i == 0)*/;
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static void set(const Index i, IndexTuple<T...>& t, const ValueT value) {
    eigen_assert (i == 0);
    update_value(array_get<0>(t), value);
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool value_known_statically(const Index i, const IndexTuple<T...>&) {
    return is_compile_time_constant<typename IndexTupleExtractor<0, T...>::ValType>::value && (i == 0);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_known_statically(const IndexTuple<T...>&) {
    return is_compile_time_constant<typename IndexTupleExtractor<0, T...>::ValType>::value;
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_statically_known_to_increase(const IndexTuple<T...>&) {
    return true;
  }
};
}  // namespace internal



template<typename FirstType, typename... OtherTypes>
struct IndexList : internal::IndexTuple<FirstType, OtherTypes...> {
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr Index operator[] (const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr Index get(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC void set(const Index i, const Index value) {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::set(i, *this, value);
  }

  EIGEN_DEVICE_FUNC constexpr IndexList(const internal::IndexTuple<FirstType, OtherTypes...>& other) : internal::IndexTuple<FirstType, OtherTypes...>(other) { }
  EIGEN_DEVICE_FUNC constexpr IndexList(FirstType& first, OtherTypes... other) : internal::IndexTuple<FirstType, OtherTypes...>(first, other...) { }
  EIGEN_DEVICE_FUNC constexpr IndexList() : internal::IndexTuple<FirstType, OtherTypes...>() { }

  EIGEN_DEVICE_FUNC constexpr bool value_known_statically(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::value_known_statically(i, *this);
  }
  EIGEN_DEVICE_FUNC constexpr bool all_values_known_statically() const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::values_up_to_known_statically(*this);
  }

  EIGEN_DEVICE_FUNC constexpr bool values_statically_known_to_increase() const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::values_up_to_statically_known_to_increase(*this);
  }
};

template <typename FirstType, typename... OtherTypes>
std::ostream& operator<<(std::ostream& os,
                         const IndexList<FirstType, OtherTypes...>& dims) {
  os << "[";
  for (size_t i = 0; i < 1 + sizeof...(OtherTypes); ++i) {
    if (i > 0) os << ", ";
    os << dims[i];
  }
  os << "]";
  return os;
}

template<typename FirstType, typename... OtherTypes>
constexpr IndexList<FirstType, OtherTypes...> make_index_list(FirstType val1, OtherTypes... other_vals) {
  return IndexList<FirstType, OtherTypes...>(val1, other_vals...);
}


template<typename FirstType, typename... OtherTypes>
struct IndexPairList : internal::IndexTuple<FirstType, OtherTypes...> {
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr IndexPair<Index> operator[] (const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, IndexPair<Index>>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC void set(const Index i, const IndexPair<Index> value) {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...>>::value-1, IndexPair<Index> >::set(i, *this, value);
  }

  EIGEN_DEVICE_FUNC  constexpr IndexPairList(const internal::IndexTuple<FirstType, OtherTypes...>& other) : internal::IndexTuple<FirstType, OtherTypes...>(other) { }
  EIGEN_DEVICE_FUNC  constexpr IndexPairList() : internal::IndexTuple<FirstType, OtherTypes...>() { }

  EIGEN_DEVICE_FUNC constexpr bool value_known_statically(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::value_known_statically(i, *this);
  }
};

namespace internal {

template<typename FirstType, typename... OtherTypes>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index array_prod(const IndexList<FirstType, OtherTypes...>& sizes) {
  Index result = 1;
  EIGEN_UNROLL_LOOP
  for (size_t i = 0; i < array_size<IndexList<FirstType, OtherTypes...> >::value; ++i) {
    result *= sizes[i];
  }
  return result;
}

template<typename FirstType, typename... OtherTypes> struct array_size<IndexList<FirstType, OtherTypes...> > {
  static const size_t value = array_size<IndexTuple<FirstType, OtherTypes...> >::value;
};
template<typename FirstType, typename... OtherTypes> struct array_size<const IndexList<FirstType, OtherTypes...> > {
  static const size_t value = array_size<IndexTuple<FirstType, OtherTypes...> >::value;
};

template<typename FirstType, typename... OtherTypes> struct array_size<IndexPairList<FirstType, OtherTypes...> > {
  static const size_t value = std::tuple_size<std::tuple<FirstType, OtherTypes...> >::value;
};
template<typename FirstType, typename... OtherTypes> struct array_size<const IndexPairList<FirstType, OtherTypes...> > {
  static const size_t value = std::tuple_size<std::tuple<FirstType, OtherTypes...> >::value;
};

template<Index N, typename FirstType, typename... OtherTypes> EIGEN_DEVICE_FUNC constexpr Index array_get(IndexList<FirstType, OtherTypes...>& a) {
  return IndexTupleExtractor<N, FirstType, OtherTypes...>::get_val(a);
}
template<Index N, typename FirstType, typename... OtherTypes> EIGEN_DEVICE_FUNC constexpr Index array_get(const IndexList<FirstType, OtherTypes...>& a) {
  return IndexTupleExtractor<N, FirstType, OtherTypes...>::get_val(a);
}

template <typename T>
struct index_known_statically_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_known_statically_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_known_statically_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i);
  }
};


template <typename T>
struct all_indices_known_statically_impl {
  static constexpr bool run() {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct all_indices_known_statically_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return IndexList<FirstType, OtherTypes...>().all_values_known_statically();
  }
};

template <typename FirstType, typename... OtherTypes>
struct all_indices_known_statically_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return IndexList<FirstType, OtherTypes...>().all_values_known_statically();
  }
};


template <typename T>
struct indices_statically_known_to_increase_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
  struct indices_statically_known_to_increase_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return Eigen::IndexList<FirstType, OtherTypes...>().values_statically_known_to_increase();
  }
};

template <typename FirstType, typename... OtherTypes>
  struct indices_statically_known_to_increase_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return Eigen::IndexList<FirstType, OtherTypes...>().values_statically_known_to_increase();
  }
};


template <typename Tx>
struct index_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_eq_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_eq_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) == value);
  }
};


template <typename T>
struct index_statically_ne_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_ne_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) != value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_ne_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) != value);
  }
};


template <typename T>
struct index_statically_gt_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_gt_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) > value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_gt_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) > value);
  }
};



template <typename T>
struct index_statically_lt_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_lt_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) < value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_lt_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) < value);
  }
};



template <typename Tx>
struct index_pair_first_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_first_statically_eq_impl<IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).first == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_first_statically_eq_impl<const IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).first == value);
  }
};



template <typename Tx>
struct index_pair_second_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_second_statically_eq_impl<IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).second == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_second_statically_eq_impl<const IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).second == value);
  }
};


}  // end namespace internal
}  // end namespace Eigen

#else

namespace Eigen {
namespace internal {

template <typename T>
struct index_known_statically_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const Index) {
    return false;
  }
};

template <typename T>
struct all_indices_known_statically_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return false;
  }
};

template <typename T>
struct indices_statically_known_to_increase_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return false;
  }
};

template <typename T>
struct index_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_ne_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_gt_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_lt_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename Tx>
struct index_pair_first_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename Tx>
struct index_pair_second_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};



}  // end namespace internal
}  // end namespace Eigen

#endif


namespace Eigen {
namespace internal {
template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_known_statically(Index i) {
  return index_known_statically_impl<T>::run(i);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool all_indices_known_statically() {
  return all_indices_known_statically_impl<T>::run();
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool indices_statically_known_to_increase() {
  return indices_statically_known_to_increase_impl<T>::run();
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_eq(Index i, Index value) {
  return index_statically_eq_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_ne(Index i, Index value) {
  return index_statically_ne_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_gt(Index i, Index value) {
  return index_statically_gt_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_lt(Index i, Index value) {
  return index_statically_lt_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_pair_first_statically_eq(Index i, Index value) {
  return index_pair_first_statically_eq_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_pair_second_statically_eq(Index i, Index value) {
  return index_pair_second_statically_eq_impl<T>::run(i, value);
}

}  // end namespace internal
}  // end namespace Eigen


#endif // EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInflation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Ke Yang <yangke@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H
#define EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H

namespace Eigen {

/** \class TensorInflation
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor inflation class.
  *
  *
  */
namespace internal {
template<typename Strides, typename XprType>
struct traits<TensorInflationOp<Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Strides, typename XprType>
struct eval<TensorInflationOp<Strides, XprType>, Eigen::Dense>
{
  typedef const TensorInflationOp<Strides, XprType>& type;
};

template<typename Strides, typename XprType>
struct nested<TensorInflationOp<Strides, XprType>, 1, typename eval<TensorInflationOp<Strides, XprType> >::type>
{
  typedef TensorInflationOp<Strides, XprType> type;
};

}  // end namespace internal

template<typename Strides, typename XprType>
class TensorInflationOp : public TensorBase<TensorInflationOp<Strides, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorInflationOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorInflationOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorInflationOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorInflationOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorInflationOp(const XprType& expr, const Strides& strides)
      : m_xpr(expr), m_strides(strides) {}

    EIGEN_DEVICE_FUNC
    const Strides& strides() const { return m_strides; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Strides m_strides;
};

// Eval as rvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorInflationOp<Strides, ArgType>, Device>
{
  typedef TensorInflationOp<Strides, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_strides(op.strides())
  {
    m_dimensions = m_impl.dimensions();
    // Expand each dimension to the inflated dimension.
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] = (m_dimensions[i] - 1) * op.strides()[i] + 1;
    }

    // Remember the strides for fast division.
    for (int i = 0; i < NumDims; ++i) {
      m_fastStrides[i] = internal::TensorIntDivisor<Index>(m_strides[i]);
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_outputStrides[0] = 1;
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
      }
    } else {  // RowMajor
      m_outputStrides[NumDims-1] = 1;
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  // Computes the input index given the output index. Returns true if the output
  // index doesn't fall into a hole.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool getInputIndex(Index index, Index* inputIndex) const
  {
    eigen_assert(index < dimensions().TotalSize());
    *inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        if (idx != idx / m_fastStrides[i] * m_strides[i]) {
          return false;
        }
        *inputIndex += idx / m_strides[i] * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (index != index / m_fastStrides[0] * m_strides[0]) {
        return false;
      }
      *inputIndex += index / m_strides[0];
      return true;
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        if (idx != idx / m_fastStrides[i] * m_strides[i]) {
          return false;
        }
        *inputIndex += idx / m_strides[i] * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (index != index / m_fastStrides[NumDims-1] * m_strides[NumDims-1]) {
        return false;
      }
      *inputIndex += index / m_strides[NumDims - 1];
    }
    return true;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    Index inputIndex = 0;
    if (getInputIndex(index, &inputIndex)) {
     return m_impl.coeff(inputIndex);
    } else {
     return Scalar(0);
    }
  }

  // TODO(yangke): optimize this function so that we can detect and produce
  // all-zero packets
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (3 * TensorOpCost::DivCost<Index>() +
                                           3 * TensorOpCost::MulCost<Index>() +
                                           2 * TensorOpCost::AddCost<Index>());
    const double input_size = m_impl.dimensions().TotalSize();
    const double output_size = m_dimensions.TotalSize();
    if (output_size == 0)
      return TensorOpCost();
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(sizeof(CoeffReturnType) * input_size / output_size, 0,
                        compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  const Strides m_strides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastStrides;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInitializer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H
#define EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H

#if EIGEN_HAS_VARIADIC_TEMPLATES

#include <initializer_list>

namespace Eigen {

/** \class TensorInitializer
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Helper template to initialize Tensors from std::initializer_lists.
  */
namespace internal {

template <typename Derived, int N>
struct Initializer {
  typedef std::initializer_list<
    typename Initializer<Derived, N - 1>::InitList> InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>* indices,
                  const InitList& vals) {
    int i = 0;
    for (const auto& v : vals) {
      (*indices)[traits<Derived>::NumDimensions - N] = i++;
      Initializer<Derived, N - 1>::run(tensor, indices, v);
    }
  }
};

template <typename Derived>
struct Initializer<Derived, 1> {
  typedef std::initializer_list<typename traits<Derived>::Scalar> InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>* indices,
                  const InitList& vals) {
    int i = 0;
    // There is likely a faster way to do that than iterating.
    for (const auto& v : vals) {
      (*indices)[traits<Derived>::NumDimensions - 1] = i++;
      tensor.coeffRef(*indices) = v;
    }
  }
};

template <typename Derived>
struct Initializer<Derived, 0> {
  typedef typename traits<Derived>::Scalar InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>*,
                  const InitList& v) {
    tensor.coeffRef(0) = v;
  }
};


template <typename Derived, int N>
void initialize_tensor(TensorEvaluator<Derived, DefaultDevice>& tensor,
                       const typename Initializer<Derived, traits<Derived>::NumDimensions>::InitList& vals) {
  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions> indices;
  Initializer<Derived, traits<Derived>::NumDimensions>::run(tensor, &indices, vals);
}

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_HAS_VARIADIC_TEMPLATES

#endif  // EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIntDiv.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H
#define EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H


namespace Eigen {

/** \internal
  *
  * \class TensorIntDiv
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Fast integer division by a constant.
  *
  * See the paper from Granlund and Montgomery for explanation.
  *   (at https://doi.org/10.1145/773473.178249)
  *
  * \sa Tensor
  */

namespace internal {

namespace {

  // Note: result is undefined if val == 0
  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  typename internal::enable_if<sizeof(T)==4,int>::type count_leading_zeros(const T val)
  {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return __clz(val);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::clz(val);
#elif EIGEN_COMP_MSVC
    unsigned long index;
    _BitScanReverse(&index, val);
    return 31 - index;
#else
    EIGEN_STATIC_ASSERT(sizeof(unsigned long long) == 8, YOU_MADE_A_PROGRAMMING_MISTAKE);
    return __builtin_clz(static_cast<uint32_t>(val));
#endif
  }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  typename internal::enable_if<sizeof(T)==8,int>::type count_leading_zeros(const T val)
  {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return __clzll(val);
#elif defined(SYCL_DEVICE_ONLY)
    return static_cast<int>(cl::sycl::clz(val));
#elif EIGEN_COMP_MSVC && EIGEN_ARCH_x86_64
    unsigned long index;
    _BitScanReverse64(&index, val);
    return 63 - index;
#elif EIGEN_COMP_MSVC
    // MSVC's _BitScanReverse64 is not available for 32bits builds.
    unsigned int lo = (unsigned int)(val&0xffffffff);
    unsigned int hi = (unsigned int)((val>>32)&0xffffffff);
    int n;
    if(hi==0)
      n = 32 + count_leading_zeros<unsigned int>(lo);
    else
      n = count_leading_zeros<unsigned int>(hi);
    return n;
#else
    EIGEN_STATIC_ASSERT(sizeof(unsigned long long) == 8, YOU_MADE_A_PROGRAMMING_MISTAKE);
    return __builtin_clzll(static_cast<uint64_t>(val));
#endif
  }

  template <typename T>
  struct UnsignedTraits {
    typedef typename conditional<sizeof(T) == 8, uint64_t, uint32_t>::type type;
  };

  template <typename T>
  struct DividerTraits {
    typedef typename UnsignedTraits<T>::type type;
    static const int N = sizeof(T) * 8;
  };

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint32_t muluh(const uint32_t a, const T b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
    return __umulhi(a, b);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::mul_hi(a, static_cast<uint32_t>(b));
#else
    return (static_cast<uint64_t>(a) * b) >> 32;
#endif
  }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint64_t muluh(const uint64_t a, const T b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
    return __umul64hi(a, b);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::mul_hi(a, static_cast<uint64_t>(b));
#elif EIGEN_HAS_BUILTIN_INT128
    __uint128_t v = static_cast<__uint128_t>(a) * static_cast<__uint128_t>(b);
    return static_cast<uint64_t>(v >> 64);
#else
    return (TensorUInt128<static_val<0>, uint64_t>(a) * TensorUInt128<static_val<0>, uint64_t>(b)).upper();
#endif
  }

  template <int N, typename T>
  struct DividerHelper {
    static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint32_t computeMultiplier(const int log_div, const T divider) {
      EIGEN_STATIC_ASSERT(N == 32, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return static_cast<uint32_t>((static_cast<uint64_t>(1) << (N+log_div)) / divider - (static_cast<uint64_t>(1) << N) + 1);
    }
  };

  template <typename T>
  struct DividerHelper<64, T> {
    static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint64_t computeMultiplier(const int log_div, const T divider) {
#if EIGEN_HAS_BUILTIN_INT128 && !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
      return static_cast<uint64_t>((static_cast<__uint128_t>(1) << (64+log_div)) / static_cast<__uint128_t>(divider) - (static_cast<__uint128_t>(1) << 64) + 1);
#else
      const uint64_t shift = 1ULL << log_div;
      TensorUInt128<uint64_t, uint64_t> result = TensorUInt128<uint64_t, static_val<0> >(shift, 0) / TensorUInt128<static_val<0>, uint64_t>(divider)
                                               - TensorUInt128<static_val<1>, static_val<0> >(1, 0)
                                               + TensorUInt128<static_val<0>, static_val<1> >(1);
      return static_cast<uint64_t>(result);
#endif
    }
  };
}


template <typename T, bool div_gt_one = false>
struct TensorIntDivisor {
 public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor() {
    multiplier = 0;
    shift1 = 0;
    shift2 = 0;
  }

  // Must have 0 < divider < 2^31. This is relaxed to
  // 0 < divider < 2^63 when using 64-bit indices on platforms that support
  // the __uint128_t type.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor(const T divider) {
    const int N = DividerTraits<T>::N;
    eigen_assert(static_cast<typename UnsignedTraits<T>::type>(divider) < NumTraits<UnsignedType>::highest()/2);
    eigen_assert(divider > 0);

    // fast ln2
    const int leading_zeros = count_leading_zeros(static_cast<UnsignedType>(divider));
    int log_div = N - leading_zeros;
    // if divider is a power of two then log_div is 1 more than it should be.
    if ((static_cast<typename UnsignedTraits<T>::type>(1) << (log_div-1)) == static_cast<typename UnsignedTraits<T>::type>(divider))
      log_div--;

    multiplier = DividerHelper<N, T>::computeMultiplier(log_div, divider);
    shift1 = log_div > 1 ? 1 : log_div;
    shift2 = log_div > 1 ? log_div-1 : 0;
  }

  // Must have 0 <= numerator. On platforms that don't support the __uint128_t
  // type numerator should also be less than 2^32-1.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T divide(const T numerator) const {
    eigen_assert(static_cast<typename UnsignedTraits<T>::type>(numerator) < NumTraits<UnsignedType>::highest()/2);
    //eigen_assert(numerator >= 0); // this is implicitly asserted by the line above

    UnsignedType t1 = muluh(multiplier, numerator);
    UnsignedType t = (static_cast<UnsignedType>(numerator) - t1) >> shift1;
    return (t1 + t) >> shift2;
  }

 private:
  typedef typename DividerTraits<T>::type UnsignedType;
  UnsignedType multiplier;
  int32_t shift1;
  int32_t shift2;
};


// Optimized version for signed 32 bit integers.
// Derived from Hacker's Delight.
// Only works for divisors strictly greater than one
template <>
class TensorIntDivisor<int32_t, true> {
 public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor() {
    magic = 0;
    shift = 0;
  }
  // Must have 2 <= divider
  EIGEN_DEVICE_FUNC TensorIntDivisor(int32_t divider)  {
    eigen_assert(divider >= 2);
    calcMagic(divider);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE int divide(const int32_t n) const {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return (__umulhi(magic, n) >> shift);
#elif defined(SYCL_DEVICE_ONLY)
    return (cl::sycl::mul_hi(magic, static_cast<uint32_t>(n)) >> shift);
#else
    uint64_t v = static_cast<uint64_t>(magic) * static_cast<uint64_t>(n);
    return (static_cast<uint32_t>(v >> 32) >> shift);
#endif
  }

private:
  // Compute the magic numbers. See Hacker's Delight section 10 for an in
  // depth explanation.
  EIGEN_DEVICE_FUNC void calcMagic(int32_t d) {
   const unsigned two31 = 0x80000000;     // 2**31.
   unsigned ad = d;
   unsigned t = two31 + (ad >> 31);
   unsigned anc = t - 1 - t%ad;     // Absolute value of nc.
   int p = 31;                      // Init. p.
   unsigned q1 = two31/anc;         // Init. q1 = 2**p/|nc|.
   unsigned r1 = two31 - q1*anc;    // Init. r1 = rem(2**p, |nc|).
   unsigned q2 = two31/ad;          // Init. q2 = 2**p/|d|.
   unsigned r2 = two31 - q2*ad;     // Init. r2 = rem(2**p, |d|).
   unsigned delta = 0;
   do {
      p = p + 1;
      q1 = 2*q1;           // Update q1 = 2**p/|nc|.
      r1 = 2*r1;           // Update r1 = rem(2**p, |nc|).
      if (r1 >= anc) {     // (Must be an unsigned
         q1 = q1 + 1;      // comparison here).
         r1 = r1 - anc;}
      q2 = 2*q2;           // Update q2 = 2**p/|d|.
      r2 = 2*r2;           // Update r2 = rem(2**p, |d|).
      if (r2 >= ad) {      // (Must be an unsigned
         q2 = q2 + 1;      // comparison here).
         r2 = r2 - ad;}
      delta = ad - r2;
   } while (q1 < delta || (q1 == delta && r1 == 0));

   magic = (unsigned)(q2 + 1);
   shift = p - 32;
  }

  uint32_t magic;
  int32_t shift;
};


template <typename T, bool div_gt_one>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator / (const T& numerator, const TensorIntDivisor<T, div_gt_one>& divisor) {
  return divisor.divide(numerator);
}


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorLayoutSwap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H
#define EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H

namespace Eigen {

/** \class TensorLayoutSwap
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Swap the layout from col-major to row-major, or row-major
  * to col-major, and invert the order of the dimensions.
  *
  * Beware: the dimensions are reversed by this operation. If you want to
  * preserve the ordering of the dimensions, you need to combine this
  * operation with a shuffle.
  *
  * \example:
  * Tensor<float, 2, ColMajor> input(2, 4);
  * Tensor<float, 2, RowMajor> output = input.swap_layout();
  * eigen_assert(output.dimension(0) == 4);
  * eigen_assert(output.dimension(1) == 2);
  *
  * array<int, 2> shuffle(1, 0);
  * output = input.swap_layout().shuffle(shuffle);
  * eigen_assert(output.dimension(0) == 2);
  * eigen_assert(output.dimension(1) == 4);
  *
  */
namespace internal {
template<typename XprType>
struct traits<TensorLayoutSwapOp<XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = (traits<XprType>::Layout == ColMajor) ? RowMajor : ColMajor;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename XprType>
struct eval<TensorLayoutSwapOp<XprType>, Eigen::Dense>
{
  typedef const TensorLayoutSwapOp<XprType>& type;
};

template<typename XprType>
struct nested<TensorLayoutSwapOp<XprType>, 1, typename eval<TensorLayoutSwapOp<XprType> >::type>
{
  typedef TensorLayoutSwapOp<XprType> type;
};

}  // end namespace internal



template<typename XprType>
class TensorLayoutSwapOp : public TensorBase<TensorLayoutSwapOp<XprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorLayoutSwapOp<XprType>, WriteAccessors> Base;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorLayoutSwapOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorLayoutSwapOp(const XprType& expr)
        : m_xpr(expr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorLayoutSwapOp)
  protected:
    typename XprType::Nested m_xpr;
};


// Eval as rvalue
template<typename ArgType, typename Device>
struct TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device>
{
  typedef TensorLayoutSwapOp<ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = (static_cast<int>(TensorEvaluator<ArgType, Device>::Layout) == static_cast<int>(ColMajor)) ? RowMajor : ColMajor,
    CoordAccess = false,  // to be implemented
    RawAccess = TensorEvaluator<ArgType, Device>::RawAccess
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    for(int i = 0; i < NumDims; ++i) {
      m_dimensions[i] = m_impl.dimensions()[NumDims-1-i];
    }
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    return m_impl.evalSubExprsIfNeeded(data);
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_impl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const {
    return constCast(m_impl.data());
  }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
  Dimensions m_dimensions;
};


// Eval as lvalue
template<typename ArgType, typename Device>
  struct TensorEvaluator<TensorLayoutSwapOp<ArgType>, Device>
  : public TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device>
{
  typedef TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device> Base;
  typedef TensorLayoutSwapOp<ArgType> XprType;

  enum {
    IsAligned = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = (static_cast<int>(TensorEvaluator<ArgType, Device>::Layout) == static_cast<int>(ColMajor)) ? RowMajor : ColMajor,
    CoordAccess = false  // to be implemented
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(index);
  }
  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    this->m_impl.template writePacket<StoreMode>(index, x);
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMacros.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_META_MACROS_H
#define EIGEN_CXX11_TENSOR_TENSOR_META_MACROS_H


/** use this macro in sfinae selection in templated functions
 *
 *   template<typename T,
 *            typename std::enable_if< isBanana<T>::value , int >::type = 0
 *   >
 *   void foo(){}
 *
 *   becomes =>
 *
 *   template<typename TopoType,
 *           SFINAE_ENABLE_IF( isBanana<T>::value )
 *   >
 *   void foo(){}
 */

// SFINAE requires variadic templates
#if !defined(EIGEN_GPUCC)
#if EIGEN_HAS_VARIADIC_TEMPLATES
  // SFINAE doesn't work for gcc <= 4.7
  #ifdef EIGEN_COMP_GNUC
    #if EIGEN_GNUC_AT_LEAST(4,8)
      #define EIGEN_HAS_SFINAE
    #endif
  #else
    #define EIGEN_HAS_SFINAE
  #endif
#endif
#endif

#define EIGEN_SFINAE_ENABLE_IF( __condition__ ) \
    typename internal::enable_if< ( __condition__ ) , int >::type = 0

// Define a macro to use a reference on the host but a value on the device
#if defined(SYCL_DEVICE_ONLY)
  #define EIGEN_DEVICE_REF
#else
  #define EIGEN_DEVICE_REF &
#endif

// Define a macro for catching SYCL exceptions if exceptions are enabled
#define EIGEN_SYCL_TRY_CATCH(X) \
  do { \
    EIGEN_TRY {X;} \
    EIGEN_CATCH(const cl::sycl::exception& e) { \
      EIGEN_THROW_X(std::runtime_error("SYCL exception at " + \
                                       std::string(__FILE__) + ":" + \
                                       std::to_string(__LINE__) + "\n" + \
                                       e.what())); \
    } \
  } while (false)

// Define a macro if local memory flags are unset or one of them is set
// Setting both flags is the same as unsetting them
#if (!defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)) || \
     (defined(EIGEN_SYCL_LOCAL_MEM) &&  defined(EIGEN_SYCL_NO_LOCAL_MEM))
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON 1
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF 1
#elif defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON 1
#elif !defined(EIGEN_SYCL_LOCAL_MEM) && defined(EIGEN_SYCL_NO_LOCAL_MEM)
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF 1
#endif

#if EIGEN_COMP_CLANG // workaround clang bug (see http://forum.kde.org/viewtopic.php?f=74&t=102653)
  #define EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) { Base::operator=(other); return *this; } \
    template <typename OtherDerived> \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const OtherDerived& other) { Base::operator=(other); return *this; }
#else
  #define EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived)
#endif

/** \internal
 * \brief Macro to manually inherit assignment operators.
 * This is necessary, because the implicitly defined assignment operator gets deleted when a custom operator= is defined.
 * This also inherits template<OtherDerived> operator=(const OtherDerived&) assignments.
 * With C++11 or later this also default-implements the copy-constructor
 */
#define EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(Derived)  \
    EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(Derived)

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_MAP_H
#define EIGEN_CXX11_TENSOR_TENSOR_MAP_H

namespace Eigen {

// FIXME use proper doxygen documentation (e.g. \tparam MakePointer_)

/** \class TensorMap
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A tensor expression mapping an existing array of data.
  *
  */
/// `template <class> class MakePointer_` is added to convert the host pointer to the device pointer.
/// It is added due to the fact that for our device compiler `T*` is not allowed.
/// If we wanted to use the same Evaluator functions we have to convert that type to our pointer `T`.
/// This is done through our `MakePointer_` class. By default the Type in the `MakePointer_<T>` is `T*` .
/// Therefore, by adding the default value, we managed to convert the type and it does not break any
/// existing code as its default value is `T*`.
template<typename PlainObjectType, int Options_, template <class> class MakePointer_> class TensorMap : public TensorBase<TensorMap<PlainObjectType, Options_, MakePointer_> >
{
  public:
    typedef TensorMap<PlainObjectType, Options_, MakePointer_> Self;
    typedef TensorBase<TensorMap<PlainObjectType, Options_, MakePointer_> > Base;
  #ifdef EIGEN_USE_SYCL
    typedef  typename Eigen::internal::remove_reference<typename Eigen::internal::nested<Self>::type>::type Nested;
  #else
     typedef typename Eigen::internal::nested<Self>::type Nested;
  #endif
   typedef typename internal::traits<PlainObjectType>::StorageKind StorageKind;
    typedef typename internal::traits<PlainObjectType>::Index Index;
    typedef typename internal::traits<PlainObjectType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename PlainObjectType::Base::CoeffReturnType CoeffReturnType;

    typedef typename MakePointer_<Scalar>::Type PointerType;
    typedef typename MakePointer_<Scalar>::ConstType PointerConstType;

    // WARN: PointerType still can be a pointer to const (const Scalar*), for
    // example in TensorMap<Tensor<const Scalar, ...>> expression. This type of
    // expression should be illegal, but adding this restriction is not possible
    // in practice (see https://bitbucket.org/eigen/eigen/pull-requests/488).
    typedef typename internal::conditional<
        bool(internal::is_lvalue<PlainObjectType>::value),
        PointerType,      // use simple pointer in lvalue expressions
        PointerConstType  // use const pointer in rvalue expressions
        >::type StoragePointerType;

    // If TensorMap was constructed over rvalue expression (e.g. const Tensor),
    // we should return a reference to const from operator() (and others), even
    // if TensorMap itself is not const.
    typedef typename internal::conditional<
        bool(internal::is_lvalue<PlainObjectType>::value),
        Scalar&,
        const Scalar&
        >::type StorageRefType;

    static const int Options = Options_;

    static const Index NumIndices = PlainObjectType::NumIndices;
    typedef typename PlainObjectType::Dimensions Dimensions;

    enum {
      IsAligned = ((int(Options_)&Aligned)==Aligned),
      Layout = PlainObjectType::Layout,
      CoordAccess = true,
      RawAccess = true
    };

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr) : m_data(dataPtr), m_dimensions() {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((0 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index firstDimension, IndexTypes... otherDimensions) : m_data(dataPtr), m_dimensions(firstDimension, otherDimensions...) {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((sizeof...(otherDimensions) + 1 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index firstDimension) : m_data(dataPtr), m_dimensions(firstDimension) {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((1 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2) : m_data(dataPtr), m_dimensions(dim1, dim2) {
      EIGEN_STATIC_ASSERT(2 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3) {
      EIGEN_STATIC_ASSERT(3 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3, Index dim4) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3, dim4) {
      EIGEN_STATIC_ASSERT(4 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3, Index dim4, Index dim5) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3, dim4, dim5) {
      EIGEN_STATIC_ASSERT(5 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#endif

   EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, const array<Index, NumIndices>& dimensions)
      : m_data(dataPtr), m_dimensions(dimensions)
    { }

    template <typename Dimensions>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, const Dimensions& dimensions)
      : m_data(dataPtr), m_dimensions(dimensions)
    { }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(PlainObjectType& tensor)
      : m_data(tensor.data()), m_dimensions(tensor.dimensions())
    { }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rank() const { return m_dimensions.rank(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index dimension(Index n) const { return m_dimensions[n]; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index size() const { return m_dimensions.TotalSize(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StoragePointerType data() { return m_data; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StoragePointerType data() const { return m_data; }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(const array<Index, NumIndices>& indices) const
    {
      //      eigen_assert(checkIndexRange(indices));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(indices);
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(indices);
        return m_data[index];
      }
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return m_data[0];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_data[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      eigen_assert(internal::all((Eigen::NumTraits<Index>::highest() >= otherIndices)...));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      }
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i1 + i0 * m_dimensions[1];
        return m_data[index];
      } else {
        const Index index = i0 + i1 * m_dimensions[0];
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2) const
    {
      if (PlainObjectType::Options&RowMajor) {
         const Index index = i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0);
         return m_data[index];
      } else {
         const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * i2);
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * i3));
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i4 + m_dimensions[4] * (i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0)));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * (i3 + m_dimensions[3] * i4)));
        return m_data[index];
      }
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(const array<Index, NumIndices>& indices)
    {
      //      eigen_assert(checkIndexRange(indices));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(indices);
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(indices);
        return m_data[index];
      }
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return m_data[0];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_data[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      static_assert(sizeof...(otherIndices) + 2 == NumIndices || NumIndices == Dynamic, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
       eigen_assert(internal::all((Eigen::NumTraits<Index>::highest() >= otherIndices)...));
      const std::size_t NumDims = sizeof...(otherIndices) + 2;
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(array<Index, NumDims>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(array<Index, NumDims>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      }
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1)
    {
       if (PlainObjectType::Options&RowMajor) {
         const Index index = i1 + i0 * m_dimensions[1];
        return m_data[index];
      } else {
        const Index index = i0 + i1 * m_dimensions[0];
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2)
    {
       if (PlainObjectType::Options&RowMajor) {
         const Index index = i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0);
        return m_data[index];
      } else {
         const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * i2);
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3)
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * i3));
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i4 + m_dimensions[4] * (i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0)));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * (i3 + m_dimensions[3] * i4)));
        return m_data[index];
      }
    }
#endif

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorMap)

  private:
    StoragePointerType m_data;
    Dimensions m_dimensions;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMeta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_META_H
#define EIGEN_CXX11_TENSOR_TENSOR_META_H

namespace Eigen {

template<bool cond> struct Cond {};

template<typename T1, typename T2> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
const T1& choose(Cond<true>, const T1& first, const T2&) {
  return first;
}

template<typename T1, typename T2> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
const T2& choose(Cond<false>, const T1&, const T2& second) {
  return second;
}


template <typename T, typename X, typename Y>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T divup(const X x, const Y y) {
  return static_cast<T>((x + y - 1) / y);
}

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T divup(const T x, const T y) {
  return static_cast<T>((x + y - 1) / y);
}

template <size_t n> struct max_n_1 {
  static const size_t size = n;
};
template <> struct max_n_1<0> {
  static const size_t size = 1;
};


// Default packet types
template <typename Scalar, typename Device>
struct PacketType : internal::packet_traits<Scalar> {
  typedef typename internal::packet_traits<Scalar>::type type;
};

// For CUDA packet types when using a GpuDevice
#if defined(EIGEN_USE_GPU) && defined(EIGEN_HAS_GPU_FP16)

typedef ulonglong2 Packet4h2;
template<>
struct PacketType<half, GpuDevice> {
  typedef Packet4h2 type;
  static const int size = 8;
  enum {
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasNegate = 1,
    HasAbs    = 1,
    HasArg    = 0,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 0,
    HasSetLinear = 0,
    HasBlend  = 0,

    HasDiv    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasExp    = 1,
    HasExpm1  = 0,
    HasLog    = 1,
    HasLog1p  = 0,
    HasLog10  = 0,
    HasPow    = 1,
  };
};
#endif

#if defined(EIGEN_USE_SYCL)

namespace TensorSycl {
namespace internal {

template <typename Index, Index A, Index B> struct PlusOp {
  static constexpr Index Value = A + B;
};

template <typename Index, Index A, Index B> struct DivOp {
  static constexpr Index Value = A / B;
};

template <typename Index, Index start, Index end, Index step,
          template <class Indx, Indx...> class StepOp>
struct static_for {
  template <typename UnaryOperator>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void loop(UnaryOperator op) {
    op(start);
    static_for<Index, StepOp<Index, start, step>::Value, end, step,
               StepOp>::loop(op);
  }
};
template <typename Index, Index end, Index step,
          template <class Indx, Indx...> class StepOp>
struct static_for<Index, end, end, step, StepOp> {
  template <typename UnaryOperator>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void loop(UnaryOperator) {}
};

template <typename OutScalar, typename Device, bool Vectorizable>
struct Vectorise {
  static const int PacketSize = 1;
  typedef OutScalar PacketReturnType;
};

template <typename OutScalar, typename Device>
struct Vectorise<OutScalar, Device, true> {
  static const int PacketSize = Eigen::PacketType<OutScalar, Device>::size;
  typedef typename Eigen::PacketType<OutScalar, Device>::type PacketReturnType;
};

static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index roundUp(Index x, Index y) {
  return ((((x) + (y)-1) / (y)) * (y));
}

} // namespace internal
} // namespace TensorSycl

template <>
  struct PacketType<half, SyclDevice> {
  typedef half type;
  static const int size = 1;
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasArg    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0,
    HasBlend  = 0
  };
};
template <typename Scalar>
struct PacketType<Scalar, SyclDevice> : internal::default_packet_traits {
  typedef Scalar type;
  typedef Scalar half;
  enum {
    Vectorizable = 0,
    size = 1,
    AlignedOnScalar = 0,
    HasHalfPacket = 0
  };
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0
  };

};

template <typename Scalar>
struct PacketType<Scalar, const SyclDevice> : PacketType<Scalar, SyclDevice>{};

#ifndef EIGEN_DONT_VECTORIZE_SYCL
#define PACKET_TYPE(CVQual, Type, val, lengths, DEV)\
template<> struct PacketType<CVQual Type, DEV> : internal::sycl_packet_traits<val, lengths> \
{\
  typedef typename internal::packet_traits<Type>::type type;\
  typedef typename internal::packet_traits<Type>::half half;\
};


PACKET_TYPE(const, float, 1, 4, SyclDevice)
PACKET_TYPE(, float, 1, 4, SyclDevice)
PACKET_TYPE(const, float, 1, 4, const SyclDevice)
PACKET_TYPE(, float, 1, 4, const SyclDevice)

PACKET_TYPE(const, double, 0, 2, SyclDevice)
PACKET_TYPE(, double, 0, 2, SyclDevice)
PACKET_TYPE(const, double, 0, 2, const SyclDevice)
PACKET_TYPE(, double, 0, 2, const SyclDevice)
#undef PACKET_TYPE

template<> struct PacketType<half, const SyclDevice>: PacketType<half, SyclDevice>{};
template<> struct PacketType<const half, const SyclDevice>: PacketType<half, SyclDevice>{};
#endif
#endif

// Tuple mimics std::pair but works on e.g. nvcc.
template <typename U, typename V> struct Tuple {
 public:
  U first;
  V second;

  typedef U first_type;
  typedef V second_type;

  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Tuple() : first(), second() {}

  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Tuple(const U& f, const V& s) : first(f), second(s) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void swap(Tuple& rhs) {
    using numext::swap;
    swap(first, rhs.first);
    swap(second, rhs.second);
  }
};

template <typename U, typename V>
EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
bool operator==(const Tuple<U, V>& x, const Tuple<U, V>& y) {
  return (x.first == y.first && x.second == y.second);
}

template <typename U, typename V>
EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
bool operator!=(const Tuple<U, V>& x, const Tuple<U, V>& y) {
  return !(x == y);
}


// Can't use std::pairs on cuda devices
template <typename Idx> struct IndexPair {
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexPair() : first(0), second(0) {}
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexPair(Idx f, Idx s) : first(f), second(s) {}

  EIGEN_DEVICE_FUNC void set(IndexPair<Idx> val) {
    first = val.first;
    second = val.second;
  }

  Idx first;
  Idx second;
};


#ifdef EIGEN_HAS_SFINAE
namespace internal {

  template<typename IndexType, typename Index, Index... Is>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, sizeof...(Is)> customIndices2Array(IndexType& idx, numeric_list<Index, Is...>) {
    return { idx[Is]... };
  }
  template<typename IndexType, typename Index>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, 0> customIndices2Array(IndexType&, numeric_list<Index>) {
    return array<Index, 0>();
  }

  /** Make an array (for index/dimensions) out of a custom index */
  template<typename Index, std::size_t NumIndices, typename IndexType>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, NumIndices> customIndices2Array(IndexType& idx) {
    return customIndices2Array(idx, typename gen_numeric_list<Index, NumIndices>::type{});
  }


  template <typename B, typename D>
  struct is_base_of
  {

    typedef char (&yes)[1];
    typedef char (&no)[2];

    template <typename BB, typename DD>
    struct Host
    {
      operator BB*() const;
      operator DD*();
    };

    template<typename T>
    static yes check(D*, T);
    static no check(B*, int);

    static const bool value = sizeof(check(Host<B,D>(), int())) == sizeof(yes);
  };

}
#endif



}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMorphing.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H
#define EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H

namespace Eigen {

/** \class TensorReshaping
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename NewDimensions, typename XprType>
struct traits<TensorReshapingOp<NewDimensions, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<NewDimensions>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename NewDimensions, typename XprType>
struct eval<TensorReshapingOp<NewDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorReshapingOp<NewDimensions, XprType>EIGEN_DEVICE_REF type;
};

template<typename NewDimensions, typename XprType>
struct nested<TensorReshapingOp<NewDimensions, XprType>, 1, typename eval<TensorReshapingOp<NewDimensions, XprType> >::type>
{
  typedef TensorReshapingOp<NewDimensions, XprType> type;
};

}  // end namespace internal



template<typename NewDimensions, typename XprType>
class TensorReshapingOp : public TensorBase<TensorReshapingOp<NewDimensions, XprType>, WriteAccessors>
{
  public:
  typedef TensorBase<TensorReshapingOp<NewDimensions, XprType>, WriteAccessors> Base;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::Scalar Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorReshapingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorReshapingOp(const XprType& expr, const NewDimensions& dims)
      : m_xpr(expr), m_dims(dims) {}

    EIGEN_DEVICE_FUNC
    const NewDimensions& dimensions() const { return m_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorReshapingOp)

  protected:
    typename XprType::Nested m_xpr;
    const NewDimensions m_dims;
};


// Eval as rvalue
template<typename NewDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device>
{
  typedef TensorReshapingOp<NewDimensions, ArgType> XprType;
  typedef NewDimensions Dimensions;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<typename internal::remove_const<CoeffReturnType>::type, Device> ConstCastStorage;

  static const int NumOutputDims = internal::array_size<Dimensions>::value;
  static const int NumInputDims  = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;

  enum ReshapingKind {
    // We do not use layout information to determine reshaping kind.
    // Depending on the layout `N` can be inner or outer dimension.
    OneByN = 0,  // expr.reshape(1, N)
    NByOne = 1,  // expr.reshape(N, 1)
    Runtime = 2  // Reshape dimensions are dynamic (specified at runtime).
  };

  // clang-format off
  static const ReshapingKind kind =
#if defined(EIGEN_HAS_INDEX_LIST)
        (NumOutputDims == 2 && internal::index_statically_eq<NewDimensions>(/*index=*/0, /*value=*/1)) ? OneByN
      : (NumOutputDims == 2 && internal::index_statically_eq<NewDimensions>(/*index=*/1, /*value=*/1)) ? NByOne
      : Runtime;
#else
        Runtime;
#endif
  // clang-format on

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    // For trivial reshapes with raw access to underlying data we will provide
    // zero overhead block access.
    // TODO(ezhulenev): Consider adding block access without raw access?
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess &&
                        NumInputDims > 0 && NumOutputDims > 0,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = TensorEvaluator<ArgType, Device>::RawAccess
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumOutputDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef
      typename internal::TensorMaterializedBlock<ScalarNoConst, NumOutputDims,
                                                 Layout, Index>
          TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_dimensions(op.dimensions())
  {
    // The total size of the reshaped tensor must be equal to the total size
    // of the input tensor.
    eigen_assert(internal::array_prod(m_impl.dimensions()) == internal::array_prod(op.dimensions()));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType data, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(data, std::move(done));
  }
#endif

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    return m_impl.evalSubExprsIfNeeded(data);
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_impl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  // required in block(OutputTensorBlock* output_block) const
  // For C++03 compatibility this must be defined outside the method
  struct BlockIteratorState {
    Index stride;
    Index span;
    Index size;
    Index count;
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    eigen_assert(m_impl.data() != NULL);
    eigen_assert((kind == Runtime) ||
                 (kind == OneByN && desc.dimensions()[0] == 1) ||
                 (kind == NByOne && desc.dimensions()[1] == 1));

    if (kind == OneByN || kind == NByOne) {
      // We can guarantee at compile time that block is just a contiguous slice
      // of the underlying expression memory buffer.
      return TensorBlock(internal::TensorBlockKind::kView,
                           m_impl.data() + desc.offset(), desc.dimensions());
    } else {
      // This will do additional runtime checks, and in the end it might be also
      // a view, or it might be a block materialized in the temporary buffer.
      return TensorBlock::materialize(m_impl.data(), m_dimensions, desc,
                                        scratch);
    }
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const {
    return constCast(m_impl.data());
  }

  EIGEN_DEVICE_FUNC const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
  #endif
 protected:
  TensorEvaluator<ArgType, Device> m_impl;
  NewDimensions m_dimensions;
};


// Eval as lvalue
template<typename NewDimensions, typename ArgType, typename Device>
  struct TensorEvaluator<TensorReshapingOp<NewDimensions, ArgType>, Device>
  : public TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device>

{
  typedef TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device> Base;
  typedef TensorReshapingOp<NewDimensions, ArgType> XprType;
  typedef NewDimensions Dimensions;

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = TensorEvaluator<ArgType, Device>::RawAccess
  };

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<TensorEvaluator::NumOutputDims, Index>
      TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(index);
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    this->m_impl.template writePacket<StoreMode>(index, x);
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(this->m_impl.data() != NULL);

    typedef typename TensorBlock::XprType TensorBlockExpr;
    typedef internal::TensorBlockAssignment<
        Scalar, TensorEvaluator::NumOutputDims, TensorBlockExpr, Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(desc.dimensions(),
                                  internal::strides<Layout>(this->dimensions()),
                                  this->m_impl.data(), desc.offset()),
        block.expr());
  }
};


/** \class TensorSlicing
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor slicing class.
  *
  *
  */
namespace internal {
template<typename StartIndices, typename Sizes, typename XprType>
struct traits<TensorSlicingOp<StartIndices, Sizes, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<StartIndices>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename StartIndices, typename Sizes, typename XprType>
struct eval<TensorSlicingOp<StartIndices, Sizes, XprType>, Eigen::Dense>
{
  typedef const TensorSlicingOp<StartIndices, Sizes, XprType>EIGEN_DEVICE_REF type;
};

template<typename StartIndices, typename Sizes, typename XprType>
struct nested<TensorSlicingOp<StartIndices, Sizes, XprType>, 1, typename eval<TensorSlicingOp<StartIndices, Sizes, XprType> >::type>
{
  typedef TensorSlicingOp<StartIndices, Sizes, XprType> type;
};

}  // end namespace internal



template<typename StartIndices, typename Sizes, typename XprType>
class TensorSlicingOp : public TensorBase<TensorSlicingOp<StartIndices, Sizes, XprType> >
{
  public:
  typedef TensorBase<TensorSlicingOp<StartIndices, Sizes, XprType> > Base;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorSlicingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSlicingOp(const XprType& expr, const StartIndices& indices, const Sizes& sizes)
      : m_xpr(expr), m_indices(indices), m_sizes(sizes) {}

    EIGEN_DEVICE_FUNC
    const StartIndices& startIndices() const { return m_indices; }
    EIGEN_DEVICE_FUNC
    const Sizes& sizes() const { return m_sizes; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorSlicingOp)

  protected:
    typename XprType::Nested m_xpr;
    const StartIndices m_indices;
    const Sizes m_sizes;
};


// Fixme: figure out the exact threshold
namespace {
template <typename Index, typename Device, bool BlockAccess> struct MemcpyTriggerForSlicing {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const Device& device) : threshold_(2 * device.numThreads()) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index total, Index contiguous) const {
    const bool prefer_block_evaluation = BlockAccess && total > 32*1024;
    return !prefer_block_evaluation && contiguous > threshold_;
  }

 private:
  Index threshold_;
};

// It is very expensive to start the memcpy kernel on GPU: we therefore only
// use it for large copies.
#ifdef EIGEN_USE_GPU
template <typename Index, bool BlockAccess> struct MemcpyTriggerForSlicing<Index, GpuDevice, BlockAccess>  {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const GpuDevice&) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index, Index contiguous) const { return contiguous > 4*1024*1024; }
};
#endif

// It is very expensive to start the memcpy kernel on GPU: we therefore only
// use it for large copies.
#ifdef EIGEN_USE_SYCL
template <typename Index, bool BlockAccess> struct MemcpyTriggerForSlicing<Index, Eigen::SyclDevice, BlockAccess>  {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const SyclDevice&) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index, Index contiguous) const { return contiguous > 4*1024*1024; }
};
#endif

}

// Eval as rvalue
template<typename StartIndices, typename Sizes, typename ArgType, typename Device>
struct TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
{
  typedef TensorSlicingOp<StartIndices, Sizes, ArgType> XprType;
  static const int NumDims = internal::array_size<Sizes>::value;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Sizes Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef StorageMemory<typename internal::remove_const<CoeffReturnType>::type, Device> ConstCastStorage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets and sizes.
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess &&
                        // FIXME: Temporary workaround for bug in slicing of bool tensors.
                        !internal::is_same<typename internal::remove_const<Scalar>::type, bool>::value,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  // Tensor slicing does not change the block type.
  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_device(device), m_dimensions(op.sizes()), m_offsets(op.startIndices())
  {
    m_is_identity = true;
    for (int i = 0; i < internal::array_size<Dimensions>::value; ++i) {
      eigen_assert(m_impl.dimensions()[i] >=
                   op.sizes()[i] + op.startIndices()[i]);
      if (m_impl.dimensions()[i] != op.sizes()[i] ||
          op.startIndices()[i] != 0) {
        m_is_identity = false;
      }
    }

    // No strides for scalars.
    if (NumDims == 0) return;

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const Sizes& output_dims = op.sizes();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
      }

     // Don't initialize m_fastOutputStrides[0] since it won't ever be accessed.
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * output_dims[i-1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    } else {
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
      }

     // Don't initialize m_fastOutputStrides[NumDims-1] since it won't ever be accessed.
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * output_dims[i+1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization
        && data && m_impl.data()) {
      Index contiguous_values = 1;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        for (int i = 0; i < NumDims; ++i) {
          contiguous_values *= dimensions()[i];
          if (dimensions()[i] != m_impl.dimensions()[i]) {
            break;
          }
        }
      } else {
        for (int i = NumDims-1; i >= 0; --i) {
          contiguous_values *= dimensions()[i];
          if (dimensions()[i] != m_impl.dimensions()[i]) {
            break;
          }
        }
      }
      // Use memcpy if it's going to be faster than using the regular evaluation.
      const MemcpyTriggerForSlicing<Index, Device, BlockAccess> trigger(m_device);
      if (trigger(internal::array_prod(dimensions()), contiguous_values)) {
        EvaluatorPointerType src = (EvaluatorPointerType)m_impl.data();
        for (Index i = 0; i < internal::array_prod(dimensions()); i += contiguous_values) {
          Index offset = srcCoeff(i);
          m_device.memcpy((void*)(m_device.get(data + i)), m_device.get(src+offset), contiguous_values * sizeof(Scalar));
        }
        return false;
      }
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType /*data*/, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+packetSize-1 < internal::array_prod(dimensions()));

    if (m_is_identity) {
      return m_impl.template packet<LoadMode>(index);
    }

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + packetSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_fastOutputStrides[i];
        const Index idx1 = indices[1] / m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + m_offsets[i]) * m_inputStrides[i];
        inputIndices[1] += (idx1 + m_offsets[i]) * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + m_offsets[0]);
      inputIndices[1] += (indices[1] + m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_fastOutputStrides[i];
        const Index idx1 = indices[1] / m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + m_offsets[i]) * m_inputStrides[i];
        inputIndices[1] += (idx1 + m_offsets[i]) * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + m_offsets[NumDims-1]);
      inputIndices[1] += (indices[1] + m_offsets[NumDims-1]);
    }
    if (inputIndices[1] - inputIndices[0] == packetSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[packetSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[packetSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < packetSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, m_is_identity ? 1 : NumDims);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    TensorBlockDesc arg_desc = desc.WithOffset(srcCoeff(desc.offset()));
    TensorBlock block = m_impl.block(arg_desc, scratch);
    if (!arg_desc.HasDestinationBuffer()) desc.DropDestinationBuffer();
    return block;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    typename Storage::Type result = constCast(m_impl.data());
    if (result) {
      Index offset = 0;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        for (int i = 0; i < NumDims; ++i) {
          if (m_dimensions[i] != m_impl.dimensions()[i]) {
            offset += m_offsets[i] * m_inputStrides[i];
            for (int j = i+1; j < NumDims; ++j) {
              if (m_dimensions[j] > 1) {
                return NULL;
              }
              offset += m_offsets[j] * m_inputStrides[j];
            }
            break;
          }
        }
      } else {
        for (int i = NumDims - 1; i >= 0; --i) {
          if (m_dimensions[i] != m_impl.dimensions()[i]) {
            offset += m_offsets[i] * m_inputStrides[i];
            for (int j = i-1; j >= 0; --j) {
              if (m_dimensions[j] > 1) {
                return NULL;
              }
              offset += m_offsets[j] * m_inputStrides[j];
            }
            break;
          }
        }
      }
      return result + offset;
    }
    return NULL;
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += (idx + m_offsets[i]) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += (index + m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += (idx + m_offsets[i]) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += (index + m_offsets[NumDims-1]);
    }
    return inputIndex;
  }

  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  Dimensions m_dimensions;
  bool m_is_identity;
  const StartIndices m_offsets;
};


// Eval as lvalue
template<typename StartIndices, typename Sizes, typename ArgType, typename Device>
struct TensorEvaluator<TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
  : public TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device> Base;
  typedef TensorSlicingOp<StartIndices, Sizes, ArgType> XprType;
  static const int NumDims = internal::array_size<Sizes>::value;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Sizes Dimensions;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = (NumDims == 1) & TensorEvaluator<ArgType, Device>::RawAccess
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    if (this->m_is_identity) {
      return this->m_impl.coeffRef(index);
    } else {
      return this->m_impl.coeffRef(this->srcCoeff(index));
    }
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    if (this->m_is_identity) {
      this->m_impl.template writePacket<StoreMode>(index, x);
      return;
    }

    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + packetSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / this->m_fastOutputStrides[i];
        const Index idx1 = indices[1] / this->m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + this->m_offsets[i]) * this->m_inputStrides[i];
        inputIndices[1] += (idx1 + this->m_offsets[i]) * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + this->m_offsets[0]);
      inputIndices[1] += (indices[1] + this->m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / this->m_fastOutputStrides[i];
        const Index idx1 = indices[1] / this->m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + this->m_offsets[i]) * this->m_inputStrides[i];
        inputIndices[1] += (idx1 + this->m_offsets[i]) * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + this->m_offsets[NumDims-1]);
      inputIndices[1] += (indices[1] + this->m_offsets[NumDims-1]);
    }
    if (inputIndices[1] - inputIndices[0] == packetSize - 1) {
      this->m_impl.template writePacket<StoreMode>(inputIndices[0], x);
    }
    else {
      EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
      internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
      this->m_impl.coeffRef(inputIndices[0]) = values[0];
      this->m_impl.coeffRef(inputIndices[1]) = values[packetSize-1];
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < packetSize-1; ++i) {
        this->coeffRef(index+i) = values[i];
      }
    }
  }

  template<typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    TensorBlockDesc arg_desc = desc.WithOffset(this->srcCoeff(desc.offset()));
    this->m_impl.writeBlock(arg_desc, block);
  }
};

namespace internal {
template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct traits<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<StartIndices>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct eval<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>, Eigen::Dense>
{
  typedef const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>EIGEN_DEVICE_REF type;
};

template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct nested<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>, 1, typename eval<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> >::type>
{
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> type;
};

}  // end namespace internal


template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
class TensorStridingSlicingOp : public TensorBase<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> >
{
  public:
  typedef TensorBase<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> > Base;
  typedef typename internal::traits<TensorStridingSlicingOp>::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorStridingSlicingOp>::type Nested;
  typedef typename internal::traits<TensorStridingSlicingOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorStridingSlicingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorStridingSlicingOp(
    const XprType& expr, const StartIndices& startIndices,
    const StopIndices& stopIndices, const Strides& strides)
      : m_xpr(expr), m_startIndices(startIndices), m_stopIndices(stopIndices),
        m_strides(strides) {}

    EIGEN_DEVICE_FUNC
    const StartIndices& startIndices() const { return m_startIndices; }
    EIGEN_DEVICE_FUNC
    const StartIndices& stopIndices() const { return m_stopIndices; }
    EIGEN_DEVICE_FUNC
    const StartIndices& strides() const { return m_strides; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorStridingSlicingOp)

  protected:
    typename XprType::Nested m_xpr;
    const StartIndices m_startIndices;
    const StopIndices m_stopIndices;
    const Strides m_strides;
};

// Eval as rvalue
template<typename StartIndices, typename StopIndices, typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
{
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType> XprType;
  static const int NumDims = internal::array_size<Strides>::value;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef Strides Dimensions;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets and sizes.
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_device(device),
        m_strides(op.strides())
  {
    // Handle degenerate intervals by gracefully clamping and allowing m_dimensions to be zero
    DSizes<Index, NumDims> startIndicesClamped, stopIndicesClamped;
    for (ptrdiff_t i = 0; i < internal::array_size<Dimensions>::value; ++i) {
      eigen_assert(m_strides[i] != 0 && "0 stride is invalid");
      if (m_strides[i] > 0) {
        startIndicesClamped[i] =
            clamp(op.startIndices()[i], 0, m_impl.dimensions()[i]);
        stopIndicesClamped[i] =
            clamp(op.stopIndices()[i], 0, m_impl.dimensions()[i]);
      } else {
        /* implies m_strides[i] < 0 by assert */
        startIndicesClamped[i] =
            clamp(op.startIndices()[i], -1, m_impl.dimensions()[i] - 1);
        stopIndicesClamped[i] =
            clamp(op.stopIndices()[i], -1, m_impl.dimensions()[i] - 1);
      }
      m_startIndices[i] = startIndicesClamped[i];
    }

    typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
    const InputDimensions& input_dims = m_impl.dimensions();

    // compute output tensor shape
    m_is_identity = true;
    for (int i = 0; i < NumDims; i++) {
      Index interval = stopIndicesClamped[i] - startIndicesClamped[i];
      if (interval == 0 || ((interval < 0) != (m_strides[i] < 0))) {
        m_dimensions[i] = 0;
      } else {
        m_dimensions[i] =
            (interval / m_strides[i]) + (interval % m_strides[i] != 0 ? 1 : 0);
        eigen_assert(m_dimensions[i] >= 0);
      }
      if (m_strides[i] != 1 || interval != m_impl.dimensions()[i]) {
        m_is_identity = false;
      }
    }

    Strides output_dims = m_dimensions;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = m_strides[0];
      m_offsets[0] = startIndicesClamped[0];
      Index previousDimProduct = 1;
      for (int i = 1; i < NumDims; ++i) {
        previousDimProduct *= input_dims[i-1];
        m_inputStrides[i] = previousDimProduct * m_strides[i];
        m_offsets[i] = startIndicesClamped[i] * previousDimProduct;
      }

      // Don't initialize m_fastOutputStrides[0] since it won't ever be accessed.
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * output_dims[i-1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    } else {
      m_inputStrides[NumDims-1] = m_strides[NumDims-1];
      m_offsets[NumDims-1] = startIndicesClamped[NumDims-1];
      Index previousDimProduct = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        previousDimProduct *= input_dims[i+1];
        m_inputStrides[i] = previousDimProduct * m_strides[i];
        m_offsets[i] = startIndicesClamped[i] * previousDimProduct;
      }

      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * output_dims[i+1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }


  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, m_is_identity ? 1 : NumDims);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    return NULL;
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i >= 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i] + m_offsets[i];
        index -= idx * m_outputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i] + m_offsets[i];
        index -= idx * m_outputStrides[i];
      }
    }
    return inputIndex;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index clamp(Index value, Index min, Index max) {
#ifndef SYCL_DEVICE_ONLY
    return numext::maxi(min, numext::mini(max,value));
#else
    return cl::sycl::clamp(value, min, max);
#endif
  }

  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  bool m_is_identity;
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  DSizes<Index, NumDims> m_startIndices; // clamped startIndices
  DSizes<Index, NumDims> m_dimensions;
  DSizes<Index, NumDims> m_offsets; // offset in a flattened shape
  const Strides m_strides;
};

// Eval as lvalue
template<typename StartIndices, typename StopIndices, typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
  : public TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device> Base;
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType> XprType;
  static const int NumDims = internal::array_size<Strides>::value;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = TensorEvaluator<ArgType, Device>::CoordAccess,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Strides Dimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    if (this->m_is_identity) {
      return this->m_impl.coeffRef(index);
    } else {
      return this->m_impl.coeffRef(this->srcCoeff(index));
    }
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPadding.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_PADDING_H
#define EIGEN_CXX11_TENSOR_TENSOR_PADDING_H

namespace Eigen {

/** \class TensorPadding
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor padding class.
  * At the moment only padding with a constant value is supported.
  *
  */
namespace internal {
template<typename PaddingDimensions, typename XprType>
struct traits<TensorPaddingOp<PaddingDimensions, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename PaddingDimensions, typename XprType>
struct eval<TensorPaddingOp<PaddingDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorPaddingOp<PaddingDimensions, XprType>& type;
};

template<typename PaddingDimensions, typename XprType>
struct nested<TensorPaddingOp<PaddingDimensions, XprType>, 1, typename eval<TensorPaddingOp<PaddingDimensions, XprType> >::type>
{
  typedef TensorPaddingOp<PaddingDimensions, XprType> type;
};

}  // end namespace internal



template<typename PaddingDimensions, typename XprType>
class TensorPaddingOp : public TensorBase<TensorPaddingOp<PaddingDimensions, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorPaddingOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorPaddingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorPaddingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorPaddingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorPaddingOp(const XprType& expr, const PaddingDimensions& padding_dims, const Scalar padding_value)
      : m_xpr(expr), m_padding_dims(padding_dims), m_padding_value(padding_value) {}

    EIGEN_DEVICE_FUNC
    const PaddingDimensions& padding() const { return m_padding_dims; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const PaddingDimensions m_padding_dims;
    const Scalar m_padding_value;
};


// Eval as rvalue
template<typename PaddingDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorPaddingOp<PaddingDimensions, ArgType>, Device>
{
  typedef TensorPaddingOp<PaddingDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<PaddingDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = true,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_padding(op.padding()), m_paddingValue(op.padding_value()), m_device(device)
  {
    // The padding op doesn't change the rank of the tensor. Directly padding a scalar would lead
    // to a vector, which doesn't make sense. Instead one should reshape the scalar into a vector
    // of 1 element first and then pad.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Compute dimensions
    m_dimensions = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] += m_padding[i].first + m_padding[i].second;
    }
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
      m_outputStrides[NumDims] = m_outputStrides[NumDims-1] * m_dimensions[NumDims-1];
    } else {
      m_inputStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_outputStrides[i+1] = m_outputStrides[i+2] * m_dimensions[i+1];
      }
      m_outputStrides[0] = m_outputStrides[1] * m_dimensions[0];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    eigen_assert(index < dimensions().TotalSize());
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        if (isPaddingAtIndexForDim(idx, i)) {
          return m_paddingValue;
        }
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (isPaddingAtIndexForDim(index, 0)) {
        return m_paddingValue;
      }
      inputIndex += (index - m_padding[0].first);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i+1];
        if (isPaddingAtIndexForDim(idx, i)) {
          return m_paddingValue;
        }
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i+1];
      }
      if (isPaddingAtIndexForDim(index, NumDims-1)) {
        return m_paddingValue;
      }
      inputIndex += (index - m_padding[NumDims-1].first);
    }
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return packetColMajor(index);
    }
    return packetRowMajor(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    TensorOpCost cost = m_impl.costPerCoeff(vectorized);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims; ++i)
        updateCostPerDimension(cost, i, i == 0);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i >= 0; --i)
        updateCostPerDimension(cost, i, i == NumDims - 1);
    }
    return cost;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // If one of the dimensions is zero, return empty block view.
    if (desc.size() == 0) {
      return TensorBlock(internal::TensorBlockKind::kView, NULL,
                           desc.dimensions());
    }

    static const bool IsColMajor = Layout == static_cast<int>(ColMajor);
    const int inner_dim_idx = IsColMajor ? 0 : NumDims - 1;

    Index offset = desc.offset();

    // Compute offsets in the output tensor corresponding to the desc.offset().
    DSizes<Index, NumDims> output_offsets;
    for (int i = NumDims - 1; i > 0; --i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      const int stride_dim = IsColMajor ? dim : dim + 1;
      output_offsets[dim] = offset / m_outputStrides[stride_dim];
      offset -= output_offsets[dim] * m_outputStrides[stride_dim];
    }
    output_offsets[inner_dim_idx] = offset;

    // Offsets in the input corresponding to output offsets.
    DSizes<Index, NumDims> input_offsets = output_offsets;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      input_offsets[dim] = input_offsets[dim] - m_padding[dim].first;
    }

    // Compute offset in the input buffer (at this point it might be illegal and
    // point outside of the input buffer, because we don't check for negative
    // offsets, it will be autocorrected in the block iteration loop below).
    Index input_offset = 0;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      input_offset += input_offsets[dim] * m_inputStrides[dim];
    }

    // Destination buffer and scratch buffer both indexed from 0 and have the
    // same dimensions as the requested block (for destination buffer this
    // property is guaranteed by `desc.destination()`).
    Index output_offset = 0;
    const DSizes<Index, NumDims> output_strides =
        internal::strides<Layout>(desc.dimensions());

    // NOTE(ezhulenev): We initialize bock iteration state for `NumDims - 1`
    // dimensions, skipping innermost dimension. In theory it should be possible
    // to squeeze matching innermost dimensions, however in practice that did
    // not show any improvements in benchmarks. Also in practice first outer
    // dimension usually has padding, and will prevent squeezing.

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims - 1> it;
    for (int i = 0; i < NumDims - 1; ++i) {
      const int dim = IsColMajor ? i + 1 : NumDims - i - 2;
      it[i].count = 0;
      it[i].size = desc.dimension(dim);

      it[i].input_stride = m_inputStrides[dim];
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      it[i].output_stride = output_strides[dim];
      it[i].output_span = it[i].output_stride * (it[i].size - 1);
    }

    const Index input_inner_dim_size =
        static_cast<Index>(m_impl.dimensions()[inner_dim_idx]);

    // Total output size.
    const Index output_size = desc.size();

    // We will fill inner dimension of this size in the output. It might be
    // larger than the inner dimension in the input, so we might have to pad
    // before/after we copy values from the input inner dimension.
    const Index output_inner_dim_size = desc.dimension(inner_dim_idx);

    // How many values to fill with padding BEFORE reading from the input inner
    // dimension.
    const Index output_inner_pad_before_size =
        input_offsets[inner_dim_idx] < 0
            ? numext::mini(numext::abs(input_offsets[inner_dim_idx]),
                           output_inner_dim_size)
            : 0;

    // How many values we can actually copy from the input inner dimension.
    const Index output_inner_copy_size = numext::mini(
        // Want to copy from input.
        (output_inner_dim_size - output_inner_pad_before_size),
        // Can copy from input.
        numext::maxi(input_inner_dim_size - (input_offsets[inner_dim_idx] +
                                             output_inner_pad_before_size),
                     Index(0)));

    eigen_assert(output_inner_copy_size >= 0);

    // How many values to fill with padding AFTER reading from the input inner
    // dimension.
    const Index output_inner_pad_after_size =
        (output_inner_dim_size - output_inner_copy_size -
         output_inner_pad_before_size);

    // Sanity check, sum of all sizes must be equal to the output size.
    eigen_assert(output_inner_dim_size ==
                 (output_inner_pad_before_size + output_inner_copy_size +
                  output_inner_pad_after_size));

    // Keep track of current coordinates and padding in the output.
    DSizes<Index, NumDims> output_coord = output_offsets;
    DSizes<Index, NumDims> output_padded;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
    }

    typedef internal::StridedLinearBufferCopy<ScalarNoConst, Index> LinCopy;

    // Prepare storage for the materialized padding result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);

    // TODO(ezhulenev): Squeeze multiple non-padded inner dimensions into a
    // single logical inner dimension.

    // When possible we squeeze writes for the innermost (only if non-padded)
    // dimension with the first padded dimension. This allows to reduce the
    // number of calls to LinCopy and better utilize vector instructions.
    const bool squeeze_writes =
        NumDims > 1 &&
        // inner dimension is not padded
        (input_inner_dim_size == m_dimensions[inner_dim_idx]) &&
        // and equal to the block inner dimension
        (input_inner_dim_size == output_inner_dim_size);

    const int squeeze_dim = IsColMajor ? inner_dim_idx + 1 : inner_dim_idx - 1;

    // Maximum coordinate on a squeeze dimension that we can write to.
    const Index squeeze_max_coord =
        squeeze_writes ? numext::mini(
                             // max non-padded element in the input
                             static_cast<Index>(m_dimensions[squeeze_dim] -
                                                m_padding[squeeze_dim].second),
                             // max element in the output buffer
                             static_cast<Index>(output_offsets[squeeze_dim] +
                                                desc.dimension(squeeze_dim)))
                       : static_cast<Index>(0);

    // Iterate copying data from `m_impl.data()` to the output buffer.
    for (Index size = 0; size < output_size;) {
      // Detect if we are in the padded region (exclude innermost dimension).
      bool is_padded = false;
      for (int j = 1; j < NumDims; ++j) {
        const int dim = IsColMajor ? j : NumDims - j - 1;
        is_padded = output_padded[dim];
        if (is_padded) break;
      }

      if (is_padded) {
        // Fill single innermost dimension with padding value.
        size += output_inner_dim_size;

        LinCopy::template Run<LinCopy::Kind::FillLinear>(
            typename LinCopy::Dst(output_offset, 1, block_storage.data()),
            typename LinCopy::Src(0, 0, &m_paddingValue),
            output_inner_dim_size);


      } else if (squeeze_writes) {
        // Squeeze multiple reads from innermost dimensions.
        const Index squeeze_num = squeeze_max_coord - output_coord[squeeze_dim];
        size += output_inner_dim_size * squeeze_num;

        // Copy `squeeze_num` inner dimensions from input to output.
        LinCopy::template Run<LinCopy::Kind::Linear>(
            typename LinCopy::Dst(output_offset, 1, block_storage.data()),
            typename LinCopy::Src(input_offset, 1, m_impl.data()),
            output_inner_dim_size * squeeze_num);

        // Update iteration state for only `squeeze_num - 1` processed inner
        // dimensions, because we have another iteration state update at the end
        // of the loop that will update iteration state for the last inner
        // processed dimension.
        it[0].count += (squeeze_num - 1);
        input_offset += it[0].input_stride * (squeeze_num - 1);
        output_offset += it[0].output_stride * (squeeze_num - 1);
        output_coord[squeeze_dim] += (squeeze_num - 1);

      } else {
        // Single read from innermost dimension.
        size += output_inner_dim_size;

        {  // Fill with padding before copying from input inner dimension.
          const Index out = output_offset;

          LinCopy::template Run<LinCopy::Kind::FillLinear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(0, 0, &m_paddingValue),
              output_inner_pad_before_size);
        }

        {  // Copy data from input inner dimension.
          const Index out = output_offset + output_inner_pad_before_size;
          const Index in = input_offset + output_inner_pad_before_size;

          eigen_assert(output_inner_copy_size == 0 || m_impl.data() != NULL);

          LinCopy::template Run<LinCopy::Kind::Linear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(in, 1, m_impl.data()),
              output_inner_copy_size);
        }

        {  // Fill with padding after copying from input inner dimension.
          const Index out = output_offset + output_inner_pad_before_size +
                            output_inner_copy_size;

          LinCopy::template Run<LinCopy::Kind::FillLinear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(0, 0, &m_paddingValue),
              output_inner_pad_after_size);
        }
      }

      for (int j = 0; j < NumDims - 1; ++j) {
        const int dim = IsColMajor ? j + 1 : NumDims - j - 2;

        if (++it[j].count < it[j].size) {
          input_offset += it[j].input_stride;
          output_offset += it[j].output_stride;
          output_coord[dim] += 1;
          output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
          break;
        }
        it[j].count = 0;
        input_offset -= it[j].input_span;
        output_offset -= it[j].output_span;
        output_coord[dim] -= it[j].size - 1;
        output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : count(0),
          size(0),
          input_stride(0),
          input_span(0),
          output_stride(0),
          output_span(0) {}

    Index count;
    Index size;
    Index input_stride;
    Index input_span;
    Index output_stride;
    Index output_span;
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isPaddingAtIndexForDim(
      Index index, int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return (!internal::index_pair_first_statically_eq<PaddingDimensions>(dim_index, 0) &&
            index < m_padding[dim_index].first) ||
        (!internal::index_pair_second_statically_eq<PaddingDimensions>(dim_index, 0) &&
         index >= m_dimensions[dim_index] - m_padding[dim_index].second);
#else
    return (index < m_padding[dim_index].first) ||
           (index >= m_dimensions[dim_index] - m_padding[dim_index].second);
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isLeftPaddingCompileTimeZero(
      int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return internal::index_pair_first_statically_eq<PaddingDimensions>(dim_index, 0);
#else
    EIGEN_UNUSED_VARIABLE(dim_index);
    return false;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isRightPaddingCompileTimeZero(
      int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return internal::index_pair_second_statically_eq<PaddingDimensions>(dim_index, 0);
#else
    EIGEN_UNUSED_VARIABLE(dim_index);
    return false;
#endif
  }


  void updateCostPerDimension(TensorOpCost& cost, int i, bool first) const {
    const double in = static_cast<double>(m_impl.dimensions()[i]);
    const double out = in + m_padding[i].first + m_padding[i].second;
    if (out == 0)
      return;
    const double reduction = in / out;
    cost *= reduction;
    if (first) {
      cost += TensorOpCost(0, 0, 2 * TensorOpCost::AddCost<Index>() +
                    reduction * (1 * TensorOpCost::AddCost<Index>()));
    } else {
      cost += TensorOpCost(0, 0, 2 * TensorOpCost::AddCost<Index>() +
                                 2 * TensorOpCost::MulCost<Index>() +
                    reduction * (2 * TensorOpCost::MulCost<Index>() +
                                 1 * TensorOpCost::DivCost<Index>()));
    }
  }

 protected:

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetColMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index initialIndex = index;
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index firstIdx = index;
      const Index lastIdx = index + PacketSize - 1;
      const Index lastPaddedLeft = m_padding[i].first * m_outputStrides[i];
      const Index firstPaddedRight = (m_dimensions[i] - m_padding[i].second) * m_outputStrides[i];
      const Index lastPaddedRight = m_outputStrides[i+1];

      if (!isLeftPaddingCompileTimeZero(i) && lastIdx < lastPaddedLeft) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if (!isRightPaddingCompileTimeZero(i) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if ((isLeftPaddingCompileTimeZero(i) && isRightPaddingCompileTimeZero(i)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
        // all the coefficient are between the 2 padding zones.
        const Index idx = index / m_outputStrides[i];
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      else {
        // Every other case
        return packetWithPossibleZero(initialIndex);
      }
    }

    const Index lastIdx = index + PacketSize - 1;
    const Index firstIdx = index;
    const Index lastPaddedLeft = m_padding[0].first;
    const Index firstPaddedRight = (m_dimensions[0] - m_padding[0].second);
    const Index lastPaddedRight = m_outputStrides[1];

    if (!isLeftPaddingCompileTimeZero(0) && lastIdx < lastPaddedLeft) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if (!isRightPaddingCompileTimeZero(0) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if ((isLeftPaddingCompileTimeZero(0) && isRightPaddingCompileTimeZero(0)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
      // all the coefficient are between the 2 padding zones.
      inputIndex += (index - m_padding[0].first);
      return m_impl.template packet<Unaligned>(inputIndex);
    }
    // Every other case
    return packetWithPossibleZero(initialIndex);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetRowMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index initialIndex = index;
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index firstIdx = index;
      const Index lastIdx = index + PacketSize - 1;
      const Index lastPaddedLeft = m_padding[i].first * m_outputStrides[i+1];
      const Index firstPaddedRight = (m_dimensions[i] - m_padding[i].second) * m_outputStrides[i+1];
      const Index lastPaddedRight = m_outputStrides[i];

      if (!isLeftPaddingCompileTimeZero(i) && lastIdx < lastPaddedLeft) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if (!isRightPaddingCompileTimeZero(i) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if ((isLeftPaddingCompileTimeZero(i) && isRightPaddingCompileTimeZero(i)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
        // all the coefficient are between the 2 padding zones.
        const Index idx = index / m_outputStrides[i+1];
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i+1];
      }
      else {
        // Every other case
        return packetWithPossibleZero(initialIndex);
      }
    }

    const Index lastIdx = index + PacketSize - 1;
    const Index firstIdx = index;
    const Index lastPaddedLeft = m_padding[NumDims-1].first;
    const Index firstPaddedRight = (m_dimensions[NumDims-1] - m_padding[NumDims-1].second);
    const Index lastPaddedRight = m_outputStrides[NumDims-1];

    if (!isLeftPaddingCompileTimeZero(NumDims-1) && lastIdx < lastPaddedLeft) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if (!isRightPaddingCompileTimeZero(NumDims-1) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if ((isLeftPaddingCompileTimeZero(NumDims-1) && isRightPaddingCompileTimeZero(NumDims-1)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
      // all the coefficient are between the 2 padding zones.
      inputIndex += (index - m_padding[NumDims-1].first);
      return m_impl.template packet<Unaligned>(inputIndex);
    }
    // Every other case
    return packetWithPossibleZero(initialIndex);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;
  array<Index, NumDims+1> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  PaddingDimensions m_padding;

  Scalar m_paddingValue;

  const Device EIGEN_DEVICE_REF m_device;
};




} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_PADDING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_PATCH_H

namespace Eigen {

/** \class TensorPatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor patch class.
  *
  *
  */
namespace internal {
template<typename PatchDim, typename XprType>
struct traits<TensorPatchOp<PatchDim, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename PatchDim, typename XprType>
struct eval<TensorPatchOp<PatchDim, XprType>, Eigen::Dense>
{
  typedef const TensorPatchOp<PatchDim, XprType>& type;
};

template<typename PatchDim, typename XprType>
struct nested<TensorPatchOp<PatchDim, XprType>, 1, typename eval<TensorPatchOp<PatchDim, XprType> >::type>
{
  typedef TensorPatchOp<PatchDim, XprType> type;
};

}  // end namespace internal



template<typename PatchDim, typename XprType>
class TensorPatchOp : public TensorBase<TensorPatchOp<PatchDim, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorPatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorPatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorPatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorPatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorPatchOp(const XprType& expr, const PatchDim& patch_dims)
      : m_xpr(expr), m_patch_dims(patch_dims) {}

    EIGEN_DEVICE_FUNC
    const PatchDim& patch_dims() const { return m_patch_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const PatchDim m_patch_dims;
};


// Eval as rvalue
template<typename PatchDim, typename ArgType, typename Device>
struct TensorEvaluator<const TensorPatchOp<PatchDim, ArgType>, Device>
{
  typedef TensorPatchOp<PatchDim, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;


  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
 };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    Index num_patches = 1;
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const PatchDim& patch_dims = op.patch_dims();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumDims-1; ++i) {
        m_dimensions[i] = patch_dims[i];
        num_patches *= (input_dims[i] - patch_dims[i] + 1);
      }
      m_dimensions[NumDims-1] = num_patches;

      m_inputStrides[0] = 1;
      m_patchStrides[0] = 1;
      for (int i = 1; i < NumDims-1; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_patchStrides[i] = m_patchStrides[i-1] * (input_dims[i-1] - patch_dims[i-1] + 1);
      }
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
    } else {
      for (int i = 0; i < NumDims-1; ++i) {
        m_dimensions[i+1] = patch_dims[i];
        num_patches *= (input_dims[i] - patch_dims[i] + 1);
      }
      m_dimensions[0] = num_patches;

      m_inputStrides[NumDims-2] = 1;
      m_patchStrides[NumDims-2] = 1;
      for (int i = NumDims-3; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_patchStrides[i] = m_patchStrides[i+1] * (input_dims[i+1] - patch_dims[i+1] + 1);
      }
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims-2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    Index output_stride_index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? NumDims - 1 : 0;
    // Find the location of the first element of the patch.
    Index patchIndex = index / m_outputStrides[output_stride_index];
    // Find the offset of the element wrt the location of the first element.
    Index patchOffset = index - patchIndex * m_outputStrides[output_stride_index];
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i > 0; --i) {
        const Index patchIdx = patchIndex / m_patchStrides[i];
        patchIndex -= patchIdx * m_patchStrides[i];
        const Index offsetIdx = patchOffset / m_outputStrides[i];
        patchOffset -= offsetIdx * m_outputStrides[i];
        inputIndex += (patchIdx + offsetIdx) * m_inputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 2; ++i) {
        const Index patchIdx = patchIndex / m_patchStrides[i];
        patchIndex -= patchIdx * m_patchStrides[i];
        const Index offsetIdx = patchOffset / m_outputStrides[i+1];
        patchOffset -= offsetIdx * m_outputStrides[i+1];
        inputIndex += (patchIdx + offsetIdx) * m_inputStrides[i];
      }
    }
    inputIndex += (patchIndex + patchOffset);
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index output_stride_index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? NumDims - 1 : 0;
    Index indices[2] = {index, index + PacketSize - 1};
    Index patchIndices[2] = {indices[0] / m_outputStrides[output_stride_index],
                             indices[1] / m_outputStrides[output_stride_index]};
    Index patchOffsets[2] = {indices[0] - patchIndices[0] * m_outputStrides[output_stride_index],
                             indices[1] - patchIndices[1] * m_outputStrides[output_stride_index]};

    Index inputIndices[2] = {0, 0};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i > 0; --i) {
        const Index patchIdx[2] = {patchIndices[0] / m_patchStrides[i],
                                   patchIndices[1] / m_patchStrides[i]};
        patchIndices[0] -= patchIdx[0] * m_patchStrides[i];
        patchIndices[1] -= patchIdx[1] * m_patchStrides[i];

        const Index offsetIdx[2] = {patchOffsets[0] / m_outputStrides[i],
                                    patchOffsets[1] / m_outputStrides[i]};
        patchOffsets[0] -= offsetIdx[0] * m_outputStrides[i];
        patchOffsets[1] -= offsetIdx[1] * m_outputStrides[i];

        inputIndices[0] += (patchIdx[0] + offsetIdx[0]) * m_inputStrides[i];
        inputIndices[1] += (patchIdx[1] + offsetIdx[1]) * m_inputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 2; ++i) {
        const Index patchIdx[2] = {patchIndices[0] / m_patchStrides[i],
                                   patchIndices[1] / m_patchStrides[i]};
        patchIndices[0] -= patchIdx[0] * m_patchStrides[i];
        patchIndices[1] -= patchIdx[1] * m_patchStrides[i];

        const Index offsetIdx[2] = {patchOffsets[0] / m_outputStrides[i+1],
                                    patchOffsets[1] / m_outputStrides[i+1]};
        patchOffsets[0] -= offsetIdx[0] * m_outputStrides[i+1];
        patchOffsets[1] -= offsetIdx[1] * m_outputStrides[i+1];

        inputIndices[0] += (patchIdx[0] + offsetIdx[0]) * m_inputStrides[i];
        inputIndices[1] += (patchIdx[1] + offsetIdx[1]) * m_inputStrides[i];
      }
    }
    inputIndices[0] += (patchIndices[0] + patchOffsets[0]);
    inputIndices[1] += (patchIndices[1] + patchOffsets[1]);

    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX CoeffReturnType values[PacketSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[PacketSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (TensorOpCost::DivCost<Index>() +
                                           TensorOpCost::MulCost<Index>() +
                                           2 * TensorOpCost::AddCost<Index>());
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh); 
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims-1> m_inputStrides;
  array<Index, NumDims-1> m_patchStrides;

  TensorEvaluator<ArgType, Device> m_impl;

};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRandom.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Mehdi Goli <eigen@codeplay.com> Codeplay Software Ltd.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H
#define EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H

namespace Eigen {
namespace internal {

namespace {

EIGEN_DEVICE_FUNC uint64_t get_random_seed() {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  // We don't support 3d kernels since we currently only use 1 and
  // 2d kernels.
  gpu_assert(threadIdx.z == 0);
  return blockIdx.x * blockDim.x + threadIdx.x 
         + gridDim.x * blockDim.x * (blockIdx.y * blockDim.y + threadIdx.y);
#else
  // Rely on Eigen's random implementation.
  return random<uint64_t>();
#endif
}

static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE unsigned PCG_XSH_RS_generator(uint64_t* state, uint64_t stream) {
  // TODO: Unify with the implementation in the non blocking thread pool.
  uint64_t current = *state;
  // Update the internal state
  *state = current * 6364136223846793005ULL + (stream << 1 | 1);
  // Generate the random output (using the PCG-XSH-RS scheme)
  return static_cast<unsigned>((current ^ (current >> 22)) >> (22 + (current >> 61)));
}

static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE uint64_t PCG_XSH_RS_state(uint64_t seed) {
  seed = seed ? seed : get_random_seed();
  return seed * 6364136223846793005ULL + 0xda3e39cb94b95bdbULL;
}

}  // namespace


template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
T RandomToTypeUniform(uint64_t* state, uint64_t stream) {
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  return static_cast<T>(rnd);
}


template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Eigen::half RandomToTypeUniform<Eigen::half>(uint64_t* state, uint64_t stream) {
  // Generate 10 random bits for the mantissa, merge with exponent.
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  const uint16_t half_bits = static_cast<uint16_t>(rnd & 0x3ffu) | (static_cast<uint16_t>(15) << 10);
  Eigen::half result = Eigen::numext::bit_cast<Eigen::half>(half_bits);
  // Return the final result
  return result - Eigen::half(1.0f);
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Eigen::bfloat16 RandomToTypeUniform<Eigen::bfloat16>(uint64_t* state, uint64_t stream) {

  // Generate 7 random bits for the mantissa, merge with exponent.
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  const uint16_t half_bits = static_cast<uint16_t>(rnd & 0x7fu) | (static_cast<uint16_t>(127) << 7);
  Eigen::bfloat16 result = Eigen::numext::bit_cast<Eigen::bfloat16>(half_bits);
  // Return the final result
  return result - Eigen::bfloat16(1.0f);
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float RandomToTypeUniform<float>(uint64_t* state, uint64_t stream) {
  typedef union {
    uint32_t raw;
    float fp;
  } internal;
  internal result;
  // Generate 23 random bits for the mantissa mantissa
  const unsigned rnd = PCG_XSH_RS_generator(state, stream);
  result.raw = rnd & 0x7fffffu;
  // Set the exponent
  result.raw |= (static_cast<uint32_t>(127) << 23);
  // Return the final result
  return result.fp - 1.0f;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double RandomToTypeUniform<double>(uint64_t* state, uint64_t stream) {
  typedef union {
    uint64_t raw;
    double dp;
  } internal;
  internal result;
  result.raw = 0;
  // Generate 52 random bits for the mantissa
  // First generate the upper 20 bits
  unsigned rnd1 = PCG_XSH_RS_generator(state, stream) & 0xfffffu;
  // The generate the lower 32 bits
  unsigned rnd2 = PCG_XSH_RS_generator(state, stream);
  result.raw = (static_cast<uint64_t>(rnd1) << 32) | rnd2;
  // Set the exponent
  result.raw |= (static_cast<uint64_t>(1023) << 52);
  // Return the final result
  return result.dp - 1.0;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<float> RandomToTypeUniform<std::complex<float> >(uint64_t* state, uint64_t stream) {
  return std::complex<float>(RandomToTypeUniform<float>(state, stream),
                             RandomToTypeUniform<float>(state, stream));
}
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<double> RandomToTypeUniform<std::complex<double> >(uint64_t* state, uint64_t stream) {
  return std::complex<double>(RandomToTypeUniform<double>(state, stream),
                              RandomToTypeUniform<double>(state, stream));
}

template <typename T> class UniformRandomGenerator {
 public:
  static const bool PacketAccess = true;

  // Uses the given "seed" if non-zero, otherwise uses a random seed.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE UniformRandomGenerator(
      uint64_t seed = 0) {
    m_state = PCG_XSH_RS_state(seed);
    #ifdef EIGEN_USE_SYCL
    // In SYCL it is not possible to build PCG_XSH_RS_state in one step.
    // Therefor, we need two step to initializate the m_state.
    // IN SYCL, the constructor of the functor is s called on the CPU
    // and we get the clock seed here from the CPU. However, This seed is
    //the same for all the thread. As unlike CUDA, the thread.ID, BlockID, etc is not a global function.
    // and only  available on the Operator() function (which is called on the GPU).
    // Thus for CUDA (((CLOCK  + global_thread_id)* 6364136223846793005ULL) + 0xda3e39cb94b95bdbULL) is passed to each thread
    // but for SYCL ((CLOCK * 6364136223846793005ULL) + 0xda3e39cb94b95bdbULL) is passed to each thread and each thread adds
    // the  (global_thread_id* 6364136223846793005ULL) for itself only once, in order to complete the construction
    // similar to CUDA Therefore, the thread Id injection is not available at this stage.
    //However when the operator() is called the thread ID will be avilable. So inside the opeator,
    // we add the thrreadID, BlockId,... (which is equivalent of i)
    //to the seed and construct the unique m_state per thead similar to cuda.
    m_exec_once =false;
   #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE UniformRandomGenerator(
      const UniformRandomGenerator& other) {
    m_state = other.m_state;
    #ifdef EIGEN_USE_SYCL
     m_exec_once =other.m_exec_once;
    #endif
  }

  template<typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T operator()(Index i) const {
    #ifdef EIGEN_USE_SYCL
      if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      // The (i * 6364136223846793005ULL) is the remaining part of the PCG_XSH_RS_state on the GPU side
       m_state += (i * 6364136223846793005ULL);
       m_exec_once =true;
      }
    #endif
    T result = RandomToTypeUniform<T>(&m_state, i);
    return result;
  }

  template<typename Packet, typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(Index i) const {
    const int packetSize = internal::unpacket_traits<Packet>::size;
    EIGEN_ALIGN_MAX T values[packetSize];
      #ifdef EIGEN_USE_SYCL
      if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
       m_state += (i * 6364136223846793005ULL);
       m_exec_once =true;
      }
    #endif
    EIGEN_UNROLL_LOOP
    for (int j = 0; j < packetSize; ++j) {
      values[j] = RandomToTypeUniform<T>(&m_state, i);
    }
    return internal::pload<Packet>(values);
  }

 private:
  mutable uint64_t m_state;
  #ifdef EIGEN_USE_SYCL
  mutable bool m_exec_once;
  #endif
};

template <typename Scalar>
struct functor_traits<UniformRandomGenerator<Scalar> > {
  enum {
    // Rough estimate for floating point, multiplied by ceil(sizeof(T) / sizeof(float)).
    Cost = 12 * NumTraits<Scalar>::AddCost *
           ((sizeof(Scalar) + sizeof(float) - 1) / sizeof(float)),
    PacketAccess = UniformRandomGenerator<Scalar>::PacketAccess
  };
};



template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
T RandomToTypeNormal(uint64_t* state, uint64_t stream) {
  // Use the ratio of uniform method to generate numbers following a normal
  // distribution. See for example Numerical Recipes chapter 7.3.9 for the
  // details.
  T u, v, q;
  do {
    u = RandomToTypeUniform<T>(state, stream);
    v = T(1.7156) * (RandomToTypeUniform<T>(state, stream) - T(0.5));
    const T x = u - T(0.449871);
    const T y = numext::abs(v) + T(0.386595);
    q = x*x + y * (T(0.196)*y - T(0.25472)*x);
  } while (q > T(0.27597) &&
           (q > T(0.27846) || v*v > T(-4) * numext::log(u) * u*u));

  return v/u;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<float> RandomToTypeNormal<std::complex<float> >(uint64_t* state, uint64_t stream) {
  return std::complex<float>(RandomToTypeNormal<float>(state, stream),
                             RandomToTypeNormal<float>(state, stream));
}
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<double> RandomToTypeNormal<std::complex<double> >(uint64_t* state, uint64_t stream) {
  return std::complex<double>(RandomToTypeNormal<double>(state, stream),
                              RandomToTypeNormal<double>(state, stream));
}


template <typename T> class NormalRandomGenerator {
 public:
  static const bool PacketAccess = true;

  // Uses the given "seed" if non-zero, otherwise uses a random seed.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE NormalRandomGenerator(uint64_t seed = 0) {
    m_state = PCG_XSH_RS_state(seed);
    #ifdef EIGEN_USE_SYCL
    // In SYCL it is not possible to build PCG_XSH_RS_state in one step.
    // Therefor, we need two steps to initializate the m_state.
    // IN SYCL, the constructor of the functor is s called on the CPU
    // and we get the clock seed here from the CPU. However, This seed is
    //the same for all the thread. As unlike CUDA, the thread.ID, BlockID, etc is not a global function.
    // and only  available on the Operator() function (which is called on the GPU).
    // Therefore, the thread Id injection is not available at this stage. However when the operator()
    //is called the thread ID will be avilable. So inside the opeator,
    // we add the thrreadID, BlockId,... (which is equivalent of i)
    //to the seed and construct the unique m_state per thead similar to cuda.
    m_exec_once =false;
   #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE NormalRandomGenerator(
      const NormalRandomGenerator& other) {
    m_state = other.m_state;
#ifdef EIGEN_USE_SYCL
    m_exec_once=other.m_exec_once;
#endif
  }

 template<typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T operator()(Index i) const {
    #ifdef EIGEN_USE_SYCL
    if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      m_state += (i * 6364136223846793005ULL);
      m_exec_once =true;
    }
    #endif
    T result = RandomToTypeNormal<T>(&m_state, i);
    return result;
  }

  template<typename Packet, typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(Index i) const {
    const int packetSize = internal::unpacket_traits<Packet>::size;
    EIGEN_ALIGN_MAX T values[packetSize];
    #ifdef EIGEN_USE_SYCL
    if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      m_state += (i * 6364136223846793005ULL);
      m_exec_once =true;
    }
    #endif
    EIGEN_UNROLL_LOOP
    for (int j = 0; j < packetSize; ++j) {
      values[j] = RandomToTypeNormal<T>(&m_state, i);
    }
    return internal::pload<Packet>(values);
  }

 private:
  mutable uint64_t m_state;
   #ifdef EIGEN_USE_SYCL
  mutable bool m_exec_once;
  #endif
};


template <typename Scalar>
struct functor_traits<NormalRandomGenerator<Scalar> > {
  enum {
    // On average, we need to generate about 3 random numbers
    // 15 mul, 8 add, 1.5 logs
    Cost = 3 * functor_traits<UniformRandomGenerator<Scalar> >::Cost +
           15 * NumTraits<Scalar>::AddCost + 8 * NumTraits<Scalar>::AddCost +
           3 * functor_traits<scalar_log_op<Scalar> >::Cost / 2,
    PacketAccess = NormalRandomGenerator<Scalar>::PacketAccess
  };
};


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReduction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2016 Mehdi Goli, Codeplay Software Ltd <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H

// clang is incompatible with the CUDA syntax wrt making a kernel a class friend,
// so we'll use a macro to make clang happy.
#ifndef KERNEL_FRIEND
#if defined(__clang__) && (defined(__CUDA__) || defined(__HIP__))
#define KERNEL_FRIEND friend __global__ EIGEN_HIP_LAUNCH_BOUNDS_1024
#else
#define KERNEL_FRIEND friend
#endif
#endif


namespace Eigen {


/** \class TensorReduction
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reduction class.
  *
  */

namespace internal {
  template<typename Op, typename Dims, typename XprType,template <class> class MakePointer_ >
  struct traits<TensorReductionOp<Op, Dims, XprType, MakePointer_> >
 : traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::Scalar Scalar;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

  template <class T> struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;
  };
};

template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_>
struct eval<TensorReductionOp<Op, Dims, XprType, MakePointer_>, Eigen::Dense>
{
  typedef const TensorReductionOp<Op, Dims, XprType, MakePointer_>& type;
};

template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_>
struct nested<TensorReductionOp<Op, Dims, XprType, MakePointer_>, 1, typename eval<TensorReductionOp<Op, Dims, XprType, MakePointer_> >::type>
{
  typedef TensorReductionOp<Op, Dims, XprType, MakePointer_> type;
};


template <typename OutputDims> struct DimInitializer {
  template <typename InputDims, typename ReducedDims> EIGEN_DEVICE_FUNC
  static void run(const InputDims& input_dims,
                  const array<bool, internal::array_size<InputDims>::value>& reduced,
                  OutputDims* output_dims, ReducedDims* reduced_dims) {
    const int NumInputDims = internal::array_size<InputDims>::value;
    int outputIndex = 0;
    int reduceIndex = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (reduced[i]) {
        (*reduced_dims)[reduceIndex] = input_dims[i];
        ++reduceIndex;
      } else {
        (*output_dims)[outputIndex] = input_dims[i];
        ++outputIndex;
      }
    }
  }
};

template <> struct DimInitializer<Sizes<> > {
  template <typename InputDims, typename Index, size_t Rank> EIGEN_DEVICE_FUNC
  static void run(const InputDims& input_dims, const array<bool, Rank>&,
                  Sizes<>*, array<Index, Rank>* reduced_dims) {
    const int NumInputDims = internal::array_size<InputDims>::value;
    for (int i = 0; i < NumInputDims; ++i) {
      (*reduced_dims)[i] = input_dims[i];
    }
  }
};


template <typename ReducedDims, int NumTensorDims, int Layout>
struct are_inner_most_dims {
  static const bool value = false;
};
template <typename ReducedDims, int NumTensorDims, int Layout>
struct preserve_inner_most_dims {
  static const bool value = false;
};

#if EIGEN_HAS_CONSTEXPR && EIGEN_HAS_VARIADIC_TEMPLATES
template <typename ReducedDims, int NumTensorDims>
struct are_inner_most_dims<ReducedDims, NumTensorDims, ColMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_eq<ReducedDims>(0, 0);
  static const bool tmp3 = index_statically_eq<ReducedDims>(array_size<ReducedDims>::value-1, array_size<ReducedDims>::value-1);
  static const bool value = tmp1 & tmp2 & tmp3;
};
template <typename ReducedDims, int NumTensorDims>
struct are_inner_most_dims<ReducedDims, NumTensorDims, RowMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_eq<ReducedDims>(0, NumTensorDims - array_size<ReducedDims>::value);
  static const bool tmp3 = index_statically_eq<ReducedDims>(array_size<ReducedDims>::value - 1, NumTensorDims - 1);
  static const bool value = tmp1 & tmp2 & tmp3;

};
template <typename ReducedDims, int NumTensorDims>
struct preserve_inner_most_dims<ReducedDims, NumTensorDims, ColMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_gt<ReducedDims>(0, 0);
  static const bool value = tmp1 & tmp2;

};
template <typename ReducedDims, int NumTensorDims>
struct preserve_inner_most_dims<ReducedDims, NumTensorDims, RowMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_lt<ReducedDims>(array_size<ReducedDims>::value - 1, NumTensorDims - 1);
  static const bool value = tmp1 & tmp2;
};
#endif


template <int DimIndex, typename Self, typename Op>
struct GenericDimReducer {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::CoeffReturnType* accum) {
    EIGEN_STATIC_ASSERT((DimIndex > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    for (int j = 0; j < self.m_reducedDims[DimIndex]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[DimIndex];
      GenericDimReducer<DimIndex-1, Self, Op>::reduce(self, input, reducer, accum);
    }
  }
};
template <typename Self, typename Op>
struct GenericDimReducer<0, Self, Op> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::CoeffReturnType* accum) {
    for (int j = 0; j < self.m_reducedDims[0]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[0];
      reducer.reduce(self.m_impl.coeff(input), accum);
    }
  }
};
template <typename Self, typename Op>
struct GenericDimReducer<-1, Self, Op> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index index, Op& reducer, typename Self::CoeffReturnType* accum) {
    reducer.reduce(self.m_impl.coeff(index), accum);
  }
};

template <typename Self, typename Op, bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess),
          bool UseTreeReduction = (!Self::ReducerTraits::IsStateful &&
                                   !Self::ReducerTraits::IsExactlyAssociative)>
struct InnerMostDimReducer {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType reduce(const Self& self, typename Self::Index firstIndex, typename Self::Index numValuesToReduce, Op& reducer) {
    typename Self::CoeffReturnType accum = reducer.initialize();
    for (typename Self::Index j = 0; j < numValuesToReduce; ++j) {
      reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
    }
    return reducer.finalize(accum);
  }
};

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, true, false> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType reduce(const Self& self, typename Self::Index firstIndex, typename Self::Index numValuesToReduce, Op& reducer) {
    const typename Self::Index packetSize = internal::unpacket_traits<typename Self::PacketReturnType>::size;
    const typename Self::Index VectorizedSize = (numValuesToReduce / packetSize) * packetSize;
    typename Self::PacketReturnType paccum = reducer.template initializePacket<typename Self::PacketReturnType>();
    for (typename Self::Index j = 0; j < VectorizedSize; j += packetSize) {
      reducer.reducePacket(self.m_impl.template packet<Unaligned>(firstIndex + j), &paccum);
    }
    typename Self::CoeffReturnType accum = reducer.initialize();
    for (typename Self::Index j = VectorizedSize; j < numValuesToReduce; ++j) {
      reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
    }
    return reducer.finalizeBoth(accum, paccum);
  }
};

#if !defined(EIGEN_HIPCC) 
static const int kLeafSize = 1024;

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, false, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType
  reduce(const Self& self, typename Self::Index firstIndex,
         typename Self::Index numValuesToReduce, Op& reducer) {
    typename Self::CoeffReturnType accum = reducer.initialize();
    if (numValuesToReduce > kLeafSize) {
      const typename Self::Index half = numValuesToReduce / 2;
      reducer.reduce(reduce(self, firstIndex, half, reducer), &accum);
      reducer.reduce(
          reduce(self, firstIndex + half, numValuesToReduce - half, reducer),
          &accum);
    } else {
      for (typename Self::Index j = 0; j < numValuesToReduce; ++j) {
        reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
      }
    }
    return reducer.finalize(accum);
  }
};

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, true, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType
  reduce(const Self& self, typename Self::Index firstIndex,
         typename Self::Index numValuesToReduce, Op& reducer) {
    const typename Self::Index packetSize =
        internal::unpacket_traits<typename Self::PacketReturnType>::size;
    typename Self::CoeffReturnType accum = reducer.initialize();
    if (numValuesToReduce > packetSize * kLeafSize) {
      // Make sure the split point is aligned on a packet boundary.
      const typename Self::Index split =
          packetSize *
          divup(firstIndex + divup(numValuesToReduce, typename Self::Index(2)),
                packetSize);
      const typename Self::Index num_left =
          numext::mini(split - firstIndex, numValuesToReduce);
      reducer.reduce(reduce(self, firstIndex, num_left, reducer), &accum);
      if (num_left < numValuesToReduce) {
        reducer.reduce(
            reduce(self, split, numValuesToReduce - num_left, reducer), &accum);
      }
      return reducer.finalize(accum);
    } else {
      const typename Self::Index UnrollSize =
          (numValuesToReduce / (2*packetSize)) * 2*packetSize;
      const typename Self::Index VectorizedSize =
          (numValuesToReduce / packetSize) * packetSize;
      typename Self::PacketReturnType paccum =
          reducer.template initializePacket<typename Self::PacketReturnType>();
      typename Self::PacketReturnType paccum2 =
          reducer.template initializePacket<typename Self::PacketReturnType>();
      for (typename Self::Index j = 0; j < UnrollSize; j += packetSize * 2) {
        reducer.reducePacket(
            self.m_impl.template packet<Unaligned>(firstIndex + j), &paccum);
        reducer.reducePacket(
            self.m_impl.template packet<Unaligned>(firstIndex + j + packetSize),
            &paccum2);
      }
      for (typename Self::Index j = UnrollSize; j < VectorizedSize; j+= packetSize) {
        reducer.reducePacket(self.m_impl.template packet<Unaligned>(
                                 firstIndex + j), &paccum);
      }
      reducer.reducePacket(paccum2, &paccum);
      for (typename Self::Index j = VectorizedSize; j < numValuesToReduce;
           ++j) {
        reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
      }
      return reducer.finalizeBoth(accum, paccum);
    }
  }
};
#endif
 
template <int DimIndex, typename Self, typename Op, bool vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct InnerMostDimPreserver {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self&, typename Self::Index, Op&, typename Self::PacketReturnType*) {
    eigen_assert(false && "should never be called");
  }
};

template <int DimIndex, typename Self, typename Op>
struct InnerMostDimPreserver<DimIndex, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::PacketReturnType* accum) {
    EIGEN_STATIC_ASSERT((DimIndex > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    for (typename Self::Index j = 0; j < self.m_reducedDims[DimIndex]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[DimIndex];
      InnerMostDimPreserver<DimIndex-1, Self, Op>::reduce(self, input, reducer, accum);
    }
  }
};

template <typename Self, typename Op>
struct InnerMostDimPreserver<0, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::PacketReturnType* accum) {
    for (typename Self::Index j = 0; j < self.m_reducedDims[0]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[0];
      reducer.reducePacket(self.m_impl.template packet<Unaligned>(input), accum);
    }
  }
};
template <typename Self, typename Op>
struct InnerMostDimPreserver<-1, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self&, typename Self::Index, Op&, typename Self::PacketReturnType*) {
    eigen_assert(false && "should never be called");
  }
};

// Default full reducer
template <typename Self, typename Op, typename Device, bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct FullReducer {
  static const bool HasOptimizedImplementation = false;

  static EIGEN_DEVICE_FUNC void run(const Self& self, Op& reducer, const Device&, typename Self::EvaluatorPointerType output) {
    const typename Self::Index num_coeffs = array_prod(self.m_impl.dimensions());
    *output = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(self, 0, num_coeffs, reducer);
  }
};


#ifdef EIGEN_USE_THREADS
// Multithreaded full reducers
template <typename Self, typename Op,
          bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct FullReducerShard {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(const Self& self, typename Self::Index firstIndex,
                  typename Self::Index numValuesToReduce, Op& reducer,
                  typename Self::CoeffReturnType* output) {
    *output = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(
        self, firstIndex, numValuesToReduce, reducer);
  }
};

// Multithreaded full reducer
template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, ThreadPoolDevice, Vectorizable> {
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful;
  static const Index PacketSize =
      unpacket_traits<typename Self::PacketReturnType>::size;

  // launch one reducer per thread and accumulate the result.
  static void run(const Self& self, Op& reducer, const ThreadPoolDevice& device,
                  typename Self::CoeffReturnType* output) {
    typedef typename Self::Index Index;
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    if (num_coeffs == 0) {
      *output = reducer.finalize(reducer.initialize());
      return;
    }
    const TensorOpCost cost =
        self.m_impl.costPerCoeff(Vectorizable) +
        TensorOpCost(0, 0, internal::functor_traits<Op>::Cost, Vectorizable,
                     PacketSize);
    const int num_threads = TensorCostModel<ThreadPoolDevice>::numThreads(
        num_coeffs, cost, device.numThreads());
    if (num_threads == 1) {
      *output =
          InnerMostDimReducer<Self, Op, Vectorizable>::reduce(self, 0, num_coeffs, reducer);
      return;
    }
    const Index blocksize =
        std::floor<Index>(static_cast<float>(num_coeffs) / num_threads);
    const Index numblocks = blocksize > 0 ? num_coeffs / blocksize : 0;
    eigen_assert(num_coeffs >= numblocks * blocksize);

    Barrier barrier(internal::convert_index<unsigned int>(numblocks));
    MaxSizeVector<typename Self::CoeffReturnType> shards(numblocks, reducer.initialize());
    for (Index i = 0; i < numblocks; ++i) {
      device.enqueue_with_barrier(&barrier, &FullReducerShard<Self, Op, Vectorizable>::run,
                                  self, i * blocksize, blocksize, reducer,
                                  &shards[i]);
    }
    typename Self::CoeffReturnType finalShard;
    if (numblocks * blocksize < num_coeffs) {
      finalShard = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(
          self, numblocks * blocksize, num_coeffs - numblocks * blocksize,
          reducer);
    } else {
      finalShard = reducer.initialize();
    }
    barrier.Wait();

    for (Index i = 0; i < numblocks; ++i) {
      reducer.reduce(shards[i], &finalShard);
    }
    *output = reducer.finalize(finalShard);
  }
};

#endif


// Default inner reducer
template <typename Self, typename Op, typename Device>
struct InnerReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};

// Default outer reducer
template <typename Self, typename Op, typename Device>
struct OuterReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};

#ifdef EIGEN_USE_SYCL
// Default Generic reducer
template <typename Self, typename Op, typename Device>
struct GenericReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};
#endif

#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
template <int B, int N, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernel(R, const S, I_, typename S::CoeffReturnType*, unsigned int*);


#if defined(EIGEN_HAS_GPU_FP16)
template <typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitFullReduxKernelHalfFloat(R, const S, I_, internal::packet_traits<half>::type*);
template <int B, int N, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernelHalfFloat(R, const S, I_, half*, internal::packet_traits<half>::type*);
template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernelHalfFloat(R, const S, I_, I_, half*);

#endif

template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);

template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void OuterReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);
#endif

/**
 * For SYCL, the return type of the reduction is deduced from the initialize method of the given Op.
 * This allows the reduction to have a different type for the accumulator than the input data type.
 * If this is the case, the functor needs to have two reduce method: one for reducing an element of the input
 * with the accumulator and the other for reducing two accumulators.
 * Such a reducer can be useful for instance when the accumulator is a boolean or a bitset that checks for
 * some properties of the input.
 */
template <typename Op, typename CoeffReturnType>
struct ReductionReturnType {
#if defined(EIGEN_USE_SYCL)
  typedef typename remove_const<decltype(std::declval<Op>().initialize())>::type type;
#else
  typedef typename remove_const<CoeffReturnType>::type type;
#endif
};

}  // end namespace internal


template <typename Op, typename Dims, typename XprType,  template <class> class MakePointer_>
class TensorReductionOp : public TensorBase<TensorReductionOp<Op, Dims, XprType, MakePointer_>, ReadOnlyAccessors> {
  public:
    typedef typename Eigen::internal::traits<TensorReductionOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorReductionOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorReductionOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorReductionOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReductionOp(const XprType& expr, const Dims& dims) : m_expr(expr), m_dims(dims)
    { }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReductionOp(const XprType& expr, const Dims& dims, const Op& reducer) : m_expr(expr), m_dims(dims), m_reducer(reducer)
    { }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const XprType& expression() const { return m_expr; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Dims& dims() const { return m_dims; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Op& reducer() const { return m_reducer; }

  protected:
    typename XprType::Nested m_expr;
    const Dims m_dims;
    const Op m_reducer;
};

template<typename ArgType, typename Device>
struct TensorReductionEvaluatorBase;

// Eval as rvalue
template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_, typename Device>
struct TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device>
{
  typedef internal::reducer_traits<Op, Device> ReducerTraits;
  typedef Dims ReducedDims;
  typedef TensorReductionOp<Op, Dims, ArgType, MakePointer_> XprType;
  typedef typename XprType::Index Index;
  typedef ArgType ChildType;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  static const int NumInputDims = internal::array_size<InputDimensions>::value;
  static const int NumReducedDims = internal::array_size<Dims>::value;
  static const int NumOutputDims = NumInputDims - NumReducedDims;
  typedef typename internal::conditional<NumOutputDims==0, Sizes<>, DSizes<Index, NumOutputDims> >::type Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> Self;
  static const bool InputPacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess;
  typedef typename internal::ReductionReturnType<Op, typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const Index PacketSize = PacketType<CoeffReturnType, Device>::size;

  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

    // Subset of strides of the input tensor for the non-reduced dimensions.
  // Indexed by output dimensions.
  static const int NumPreservedStrides = max_n_1<NumOutputDims>::size;

  enum {
    IsAligned = false,
    PacketAccess = Self::InputPacketAccess && ReducerTraits::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = true,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  static const bool ReducingInnerMostDims = internal::are_inner_most_dims<Dims, NumInputDims, Layout>::value;
  static const bool PreservingInnerMostDims = internal::preserve_inner_most_dims<Dims, NumInputDims, Layout>::value;
  static const bool RunningFullReduction = (NumOutputDims==0);

  EIGEN_STRONG_INLINE TensorReductionEvaluatorBase(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_reducer(op.reducer()), m_result(NULL), m_device(device)
  {
    EIGEN_STATIC_ASSERT((NumInputDims >= NumReducedDims), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((!ReducingInnerMostDims | !PreservingInnerMostDims | (NumReducedDims == NumInputDims)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Build the bitmap indicating if an input dimension is reduced or not.
    for (int i = 0; i < NumInputDims; ++i) {
      m_reduced[i] = false;
    }
    for (int i = 0; i < NumReducedDims; ++i) {
      eigen_assert(op.dims()[i] >= 0);
      eigen_assert(op.dims()[i] < NumInputDims);
      m_reduced[op.dims()[i]] = true;
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    internal::DimInitializer<Dimensions>::run(input_dims, m_reduced, &m_dimensions, &m_reducedDims);

    // Precompute output strides.
    if (NumOutputDims > 0) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        m_outputStrides[0] = 1;
        for (int i = 1; i < NumOutputDims; ++i) {
          m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
          m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i]);
        }
      } else {
        m_outputStrides[NumOutputDims - 1] = 1;
        for (int i = NumOutputDims - 2; i >= 0; --i) {
          m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
          m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i]);
        }
      }
    }

    // Precompute input strides.
    if (NumInputDims > 0) {
      array<Index, NumInputDims> input_strides;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        input_strides[0] = 1;
        for (int i = 1; i < NumInputDims; ++i) {
          input_strides[i] = input_strides[i-1] * input_dims[i-1];
        }
      } else {
        input_strides.back() = 1;
        for (int i = NumInputDims - 2; i >= 0; --i) {
          input_strides[i] = input_strides[i + 1] * input_dims[i + 1];
        }
      }

      int outputIndex = 0;
      int reduceIndex = 0;
      for (int i = 0; i < NumInputDims; ++i) {
        if (m_reduced[i]) {
          m_reducedStrides[reduceIndex] = input_strides[i];
          ++reduceIndex;
        } else {
          m_preservedStrides[outputIndex] = input_strides[i];
          m_output_to_input_dim_map[outputIndex] = i;
          ++outputIndex;
        }
      }
    }

    // Special case for full reductions
    if (NumOutputDims == 0) {
      m_preservedStrides[0] = internal::array_prod(input_dims);
    }

    m_numValuesToReduce =
        NumOutputDims == 0
            ? internal::array_prod(input_dims)
            : (static_cast<int>(Layout) == static_cast<int>(ColMajor))
                  ? m_preservedStrides[0]
                  : m_preservedStrides[NumOutputDims - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE
  bool evalSubExprsIfNeededCommon(EvaluatorPointerType data) {
    // Use the FullReducer if possible.
    if ((RunningFullReduction && RunningOnSycl) ||(RunningFullReduction &&
        internal::FullReducer<Self, Op, Device>::HasOptimizedImplementation &&
        ((RunningOnGPU && (m_device.majorDeviceVersion() >= 3)) ||
         !RunningOnGPU))) {
      bool need_assign = false;
      if (!data) {
        m_result = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType))));
        data = m_result;
        need_assign = true;
      }
      Op reducer(m_reducer);
      internal::FullReducer<Self, Op, Device>::run(*this, reducer, m_device, data);
      return need_assign;
    }

    // Attempt to use an optimized reduction.
    else if ((RunningOnGPU && (m_device.majorDeviceVersion() >= 3)) || (RunningOnSycl)) {
      bool reducing_inner_dims = true;
      for (int i = 0; i < NumReducedDims; ++i) {
        if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
          reducing_inner_dims &= m_reduced[i];
        } else {
          reducing_inner_dims &= m_reduced[NumInputDims - 1 - i];
        }
      }
      if (internal::InnerReducer<Self, Op, Device>::HasOptimizedImplementation &&
          (reducing_inner_dims || ReducingInnerMostDims)) {
        const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
        const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
        if (!data) {
          if ((num_coeffs_to_preserve < 1024 && num_values_to_reduce > num_coeffs_to_preserve && num_values_to_reduce > 128) || (RunningOnSycl)) {
            data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
            m_result = data;
          }
          else {
            return true;
          }
        }
        Op reducer(m_reducer);
        // For SYCL this if always return false
        if (internal::InnerReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve)) {
          if (m_result) {
            m_device.deallocate_temp(m_result);
            m_result = NULL;
          }
          return true;
        } else {
          return (m_result != NULL);
        }
      }

      bool preserving_inner_dims = true;
      for (int i = 0; i < NumReducedDims; ++i) {
        if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
          preserving_inner_dims &= m_reduced[NumInputDims - 1 - i];
        } else {
          preserving_inner_dims &= m_reduced[i];
        }
      }
      if (internal::OuterReducer<Self, Op, Device>::HasOptimizedImplementation &&
          preserving_inner_dims) {
        const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
        const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
        if (!data) {
          if ((num_coeffs_to_preserve < 1024 && num_values_to_reduce > num_coeffs_to_preserve && num_values_to_reduce > 32) || (RunningOnSycl)) {
            data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
            m_result = data;
          }
          else {
            return true;
          }
        }
        Op reducer(m_reducer);
        // For SYCL this if always return false
        if (internal::OuterReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve)) {
          if (m_result) {
            m_device.deallocate_temp(m_result);
            m_result = NULL;
          }
          return true;
        } else {
          return (m_result != NULL);
        }
      }
      #if defined(EIGEN_USE_SYCL)
      // If there is no Optimised version for SYCL, the reduction expression 
      // must break into two subexpression and use the SYCL generic Reducer on the device.
      if(RunningOnSycl) {
         const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
         const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
         if (!data) {
           data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
           m_result = data;
         }
         Op reducer(m_reducer);
         internal::GenericReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve);
         return (m_result != NULL);
       }
      #endif
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE
      void
      evalSubExprsIfNeededAsync(EvaluatorPointerType data,
                                EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(NULL, [this, data, done](bool) {
      done(evalSubExprsIfNeededCommon(data));
    });
  }
#endif

  EIGEN_STRONG_INLINE
  bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return evalSubExprsIfNeededCommon(data);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
    if (m_result) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (( RunningFullReduction || RunningOnGPU) && m_result ) {
      return *(m_result + index);
    }
    Op reducer(m_reducer);
    if (ReducingInnerMostDims || RunningFullReduction) {
      const Index num_values_to_reduce =
        (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_preservedStrides[0] : m_preservedStrides[NumPreservedStrides - 1];
      return internal::InnerMostDimReducer<Self, Op>::reduce(*this, firstInput(index),
                                                             num_values_to_reduce, reducer);
    } else {
      typename Self::CoeffReturnType accum = reducer.initialize();
      internal::GenericDimReducer<NumReducedDims-1, Self, Op>::reduce(*this, firstInput(index), reducer, &accum);
      return reducer.finalize(accum);
    }
  }

  // TODO(bsteiner): provide a more efficient implementation.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + PacketSize - 1 < Index(internal::array_prod(dimensions())));

    if (RunningOnGPU && m_result) {
      return internal::pload<PacketReturnType>(m_result + index);
    }

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    if (ReducingInnerMostDims) {
      const Index num_values_to_reduce =
        (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_preservedStrides[0] : m_preservedStrides[NumPreservedStrides - 1];
      const Index firstIndex = firstInput(index);
      for (Index i = 0; i < PacketSize; ++i) {
        Op reducer(m_reducer);
        values[i] = internal::InnerMostDimReducer<Self, Op>::reduce(*this, firstIndex + i * num_values_to_reduce,
                                                                    num_values_to_reduce, reducer);
      }
    } else if (PreservingInnerMostDims) {
      const Index firstIndex = firstInput(index);
      const int innermost_dim = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? 0 : NumOutputDims - 1;
      // TBD: extend this the the n innermost dimensions that we preserve.
      if (((firstIndex % m_dimensions[innermost_dim]) + PacketSize - 1) < m_dimensions[innermost_dim]) {
        Op reducer(m_reducer);
        typename Self::PacketReturnType accum = reducer.template initializePacket<typename Self::PacketReturnType>();
        internal::InnerMostDimPreserver<NumReducedDims-1, Self, Op>::reduce(*this, firstIndex, reducer, &accum);
        return reducer.finalizePacket(accum);
      } else {
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = coeff(index + i);
        }
      }
    } else {
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = coeff(index + i);
      }
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  // Must be called after evalSubExprsIfNeeded().
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    if (RunningFullReduction && m_result) {
      return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
    } else {
      const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
      const double compute_cost = num_values_to_reduce * internal::functor_traits<Op>::Cost;
      return m_impl.costPerCoeff(vectorized) * num_values_to_reduce +
          TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
    }
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }
  EIGEN_DEVICE_FUNC const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }
  EIGEN_DEVICE_FUNC const Device& device() const { return m_device; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_result.bind(cgh);
  }
#endif

  private:
  template <int, typename, typename> friend struct internal::GenericDimReducer;
  template <typename, typename, bool, bool> friend struct internal::InnerMostDimReducer;
  template <int, typename, typename, bool> friend struct internal::InnerMostDimPreserver;
  template <typename S, typename O, typename D, bool V> friend struct internal::FullReducer;
#ifdef EIGEN_USE_THREADS
  template <typename S, typename O, bool V> friend struct internal::FullReducerShard;
#endif
#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
  template <int B, int N, typename S, typename R, typename I_> KERNEL_FRIEND void internal::FullReductionKernel(R, const S, I_, typename S::CoeffReturnType*, unsigned int*);
#if defined(EIGEN_HAS_GPU_FP16)
  template <typename S, typename R, typename I_> KERNEL_FRIEND void internal::ReductionInitFullReduxKernelHalfFloat(R, const S, I_, internal::packet_traits<Eigen::half>::type*);
  template <int B, int N, typename S, typename R, typename I_> KERNEL_FRIEND void internal::FullReductionKernelHalfFloat(R, const S, I_, half*, internal::packet_traits<Eigen::half>::type*);
  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::InnerReductionKernelHalfFloat(R, const S, I_, I_, half*);
#endif
  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::InnerReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);

  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::OuterReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);
#endif

#if defined(EIGEN_USE_SYCL)
 template < typename Evaluator_, typename Op__> friend class TensorSycl::internal::GenericNondeterministicReducer;
 // SYCL need the Generic reducer for the case the recution algorithm is neither inner, outer, and full reducer
 template <typename, typename, typename> friend struct internal::GenericReducer;
#endif


  template <typename S, typename O, typename D> friend struct internal::InnerReducer;

  struct BlockIteratorState {
    Index input_dim;
    Index output_size;
    Index output_count;
  };

  // Returns the Index in the input tensor of the first value that needs to be
  // used to compute the reduction at output index "index".
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    if (ReducingInnerMostDims) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        return index * m_preservedStrides[0];
      } else {
        return index * m_preservedStrides[NumPreservedStrides - 1];
      }
    }
    // TBD: optimize the case where we preserve the innermost dimensions.
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumOutputDims - 1; i > 0; --i) {
        // This is index_i in the output tensor.
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (PreservingInnerMostDims) {
        eigen_assert(m_preservedStrides[0] == 1);
        startInput += index;
      } else {
        startInput += index * m_preservedStrides[0];
      }
    } else {
      for (int i = 0; i < NumOutputDims - 1; ++i) {
        // This is index_i in the output tensor.
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (PreservingInnerMostDims) {
        eigen_assert(m_preservedStrides[NumPreservedStrides - 1] == 1);
        startInput += index;
      } else {
        startInput += index * m_preservedStrides[NumPreservedStrides - 1];
      }
    }
    return startInput;
  }

  // Bitmap indicating if an input dimension is reduced or not.
  array<bool, NumInputDims> m_reduced;
  // Dimensions of the output of the operation.
  Dimensions m_dimensions;
  // Precomputed strides for the output tensor.
  array<Index, NumOutputDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumOutputDims> m_fastOutputStrides;
  array<Index, NumPreservedStrides> m_preservedStrides;
  // Map from output to input dimension index.
  array<Index, NumOutputDims> m_output_to_input_dim_map;
  // How many values go into each reduction
  Index m_numValuesToReduce;

  // Subset of strides of the input tensor for the reduced dimensions.
  // Indexed by reduced dimensions.
  array<Index, NumReducedDims> m_reducedStrides;
  // Size of the input dimensions that are reduced.
  // Indexed by reduced dimensions.
  array<Index, NumReducedDims> m_reducedDims;

  // Evaluator for the input expression.
  TensorEvaluator<ArgType, Device> m_impl;

  // Operation to apply for computing the reduction.
  Op m_reducer;

  // For full reductions
#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
  static const bool RunningOnGPU = internal::is_same<Device, Eigen::GpuDevice>::value;
  static const bool RunningOnSycl = false;
#elif defined(EIGEN_USE_SYCL)
static const bool RunningOnSycl = internal::is_same<typename internal::remove_all<Device>::type, Eigen::SyclDevice>::value;
static const bool RunningOnGPU = false;
#else
  static const bool RunningOnGPU = false;
  static const bool RunningOnSycl = false;
#endif
  EvaluatorPointerType m_result;

  const Device EIGEN_DEVICE_REF m_device;
};

template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_, typename Device>
struct TensorEvaluator<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device>
: public TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> {
  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> Base;
  EIGEN_STRONG_INLINE TensorEvaluator(const typename Base::XprType& op, const Device& device) : Base(op, device){}
};


template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_>
struct TensorEvaluator<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice>
: public TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice> {

  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice> Base;
  EIGEN_STRONG_INLINE TensorEvaluator(const typename Base::XprType& op, const Eigen::SyclDevice& device) : Base(op, device){}
  // The coeff function in the base the recursive method which is not an standard layout and cannot be used in the SYCL kernel
  //Therefore the coeff function should be overridden by for SYCL kernel
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Base::CoeffReturnType coeff(typename Base::Index index) const {
    return *(this->data() + index);
  }
  // The packet function in the base the recursive method which is not an standard layout and cannot be used in the SYCL kernel
  //Therefore the packet function should be overridden by for SYCL kernel
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Base::PacketReturnType packet(typename Base::Index index) const {
    return internal::pload<typename Base::PacketReturnType>(this->data() + index);
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorReductionGpu.h file"
#endif

#include "TensorReductionGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H
#define EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H

namespace Eigen {
namespace internal {


#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)
// Full reducers for GPU, don't vectorize for now

// Reducer function that enables multiple gpu thread to safely accumulate at the same
// output address. It basically reads the current value of the output variable, and
// attempts to update it with the new value. If in the meantime another gpu thread
// updated the content of the output address it will try again.
template <typename T, typename R>
__device__ EIGEN_ALWAYS_INLINE void atomicReduce(T* output, T accum, R& reducer) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  if (sizeof(T) == 4)
  {
    unsigned int oldval = *reinterpret_cast<unsigned int*>(output);
    unsigned int newval = oldval;
    reducer.reduce(accum, reinterpret_cast<T*>(&newval));
    if (newval == oldval) {
      return;
    }
    unsigned int readback;
    while ((readback = atomicCAS((unsigned int*)output, oldval, newval)) != oldval) {
      oldval = readback;
      newval = oldval;
      reducer.reduce(accum, reinterpret_cast<T*>(&newval));
      if (newval == oldval) {
        return;
      }
    }
  }
  else if (sizeof(T) == 8) {
    unsigned long long oldval = *reinterpret_cast<unsigned long long*>(output);
    unsigned long long newval = oldval;
    reducer.reduce(accum, reinterpret_cast<T*>(&newval));
    if (newval == oldval) {
      return;
    }
    unsigned long long readback;
    while ((readback = atomicCAS((unsigned long long*)output, oldval, newval)) != oldval) {
      oldval = readback;
      newval = oldval;
      reducer.reduce(accum, reinterpret_cast<T*>(&newval));
      if (newval == oldval) {
        return;
      }
    }
  }
  else {
    gpu_assert(0 && "Wordsize not supported");
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}

// We extend atomicExch to support extra data types
template <typename Type>
__device__ inline Type atomicExchCustom(Type* address, Type val) {
  return atomicExch(address, val);
}

template <>
__device__ inline double atomicExchCustom(double* address, double val) {
  unsigned long long int* address_as_ull = reinterpret_cast<unsigned long long int*>(address);
  return __longlong_as_double(atomicExch(address_as_ull, __double_as_longlong(val)));
}

#ifdef EIGEN_HAS_GPU_FP16
template <typename R>
__device__ inline void atomicReduce(half2* output, half2 accum, R& reducer) {
  unsigned int oldval = *reinterpret_cast<unsigned int*>(output);
  unsigned int newval = oldval;
  reducer.reducePacket(accum, reinterpret_cast<half2*>(&newval));
  if (newval == oldval) {
    return;
  }
  unsigned int readback;
  while ((readback = atomicCAS((unsigned int*)output, oldval, newval)) != oldval) {
    oldval = readback;
    newval = oldval;
    reducer.reducePacket(accum, reinterpret_cast<half2*>(&newval));
    if (newval == oldval) {
      return;
    }
  }
}
// reduction should be associative since reduction is not atomic in wide vector but atomic in half2 operations
template <typename R>
__device__ inline void atomicReduce(Packet4h2* output, Packet4h2 accum, R& reducer) {
  half2* houtput=reinterpret_cast<half2*>(output);
  half2* haccum=reinterpret_cast<half2*>(&accum);
  for(int i=0;i<4;++i){
    atomicReduce(houtput+i,*(haccum+i),reducer);
  }
}
#endif  // EIGEN_HAS_GPU_FP16

template <>
__device__ inline void atomicReduce(float* output, float accum, SumReducer<float>&) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  atomicAdd(output, accum);
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}


template <typename CoeffType, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitKernel(const CoeffType val, Index num_preserved_coeffs, CoeffType* output) {
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  const Index num_threads = blockDim.x * gridDim.x;
  for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
    output[i] = val;
  }
}


template <int BlockSize, int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernel(Reducer reducer, const Self input, Index num_coeffs,
                                    typename Self::CoeffReturnType* output, unsigned int* semaphore) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  // Initialize the output value
  const Index first_index = blockIdx.x * BlockSize * NumPerThread + threadIdx.x;
  if (gridDim.x == 1) {
    if (first_index == 0) {
      *output = reducer.initialize();
    }
  }
  else {
    if (threadIdx.x == 0) {
      unsigned int block = atomicCAS(semaphore, 0u, 1u);
      if (block == 0) {
        // We're the first block to run, initialize the output value
        atomicExchCustom(output, reducer.initialize());
        __threadfence();
        atomicExch(semaphore, 2u);
      }
      else {
        // Wait for the first block to initialize the output value.
        // Use atomicCAS here to ensure that the reads aren't cached
        unsigned int val;
        do {
          val = atomicCAS(semaphore, 2u, 2u);
        }
        while (val < 2u);
      }
    }
  }

  __syncthreads();

  eigen_assert(gridDim.x == 1 || *semaphore >= 2u);

  typename Self::CoeffReturnType accum = reducer.initialize();
  Index max_iter = numext::mini<Index>(num_coeffs - first_index, NumPerThread*BlockSize);
  for (Index i = 0; i < max_iter; i+=BlockSize) {
    const Index index = first_index + i;
    eigen_assert(index < num_coeffs);
    typename Self::CoeffReturnType val = input.m_impl.coeff(index);
    reducer.reduce(val, &accum);
  }

#pragma unroll
  for (int offset = warpSize/2; offset > 0; offset /= 2) {
  #if defined(EIGEN_HIPCC)
    // use std::is_floating_point to determine the type of reduced_val 
    // This is needed because when Type == double, hipcc will give a "call to __shfl_down is ambguous" error 
    // and list the float and int versions of __shfl_down as the candidate functions. 
    if (std::is_floating_point<typename Self::CoeffReturnType>::value) {
      reducer.reduce(__shfl_down(static_cast<float>(accum), offset, warpSize), &accum);
    } else {
      reducer.reduce(__shfl_down(static_cast<int>(accum), offset, warpSize), &accum);
    }
  #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    reducer.reduce(__shfl_down(accum, offset, warpSize), &accum);
  #else
    reducer.reduce(__shfl_down_sync(0xFFFFFFFF, accum, offset, warpSize), &accum);
  #endif
  }

  if ((threadIdx.x & (warpSize - 1)) == 0) {
    atomicReduce(output, accum, reducer);
  }

  if (gridDim.x > 1 && threadIdx.x == 0) {
    // Let the last block reset the semaphore
    atomicInc(semaphore, gridDim.x + 1);
#if defined(EIGEN_HIPCC)
    __threadfence_system();
#endif
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}


#ifdef EIGEN_HAS_GPU_FP16
template <typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitFullReduxKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs,
                                                      packet_traits<Eigen::half>::type* scratch) {
  eigen_assert(blockDim.x == 1);
  eigen_assert(gridDim.x == 1);
  typedef packet_traits<Eigen::half>::type packet_type;
  Index packet_remainder =
      num_coeffs % Index(unpacket_traits<packet_type>::size);
  if (packet_remainder != 0) {
    half2* h2scratch = reinterpret_cast<half2*>(scratch);
    for (Index i = num_coeffs - packet_remainder; i + 2 <= num_coeffs; i += 2) {
      *h2scratch =
          __halves2half2(input.m_impl.coeff(i), input.m_impl.coeff(i + 1));
      h2scratch++;
    }
    if ((num_coeffs & 1) != 0) {
      half lastCoeff = input.m_impl.coeff(num_coeffs - 1);
      *h2scratch = __halves2half2(lastCoeff, reducer.initialize());
    }
  } else {
    *scratch = reducer.template initializePacket<packet_type>();
  }
}

template <typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs, half* output) {
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  const Index num_threads = blockDim.x * gridDim.x;
  typedef typename packet_traits<Eigen::half>::type PacketType;

  const Index num_packets =
      num_coeffs / Index(unpacket_traits<PacketType>::size);
  PacketType* p_output = reinterpret_cast<PacketType*>(output);
  for (Index i = thread_id; i < num_packets; i += num_threads) {
    p_output[i] = reducer.template initializePacket<PacketType>();
  }
  Index packet_remainder =
      num_coeffs % Index(unpacket_traits<PacketType>::size);
  if (thread_id < packet_remainder) {
    output[num_coeffs - packet_remainder + thread_id] = reducer.initialize();
  }
}

template <int BlockSize, int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs,
                                    half* output, packet_traits<Eigen::half>::type* scratch) {
  typedef typename packet_traits<Eigen::half>::type PacketType;
  const int packet_width = unpacket_traits<PacketType>::size;
  eigen_assert(NumPerThread % packet_width == 0);
  const Index first_index =
      blockIdx.x * BlockSize * NumPerThread + packet_width * threadIdx.x;

  // Initialize the output value if it wasn't initialized by the ReductionInitKernel

  if (gridDim.x == 1) {
    if (first_index == 0) {
      int rem = num_coeffs % packet_width;
      if (rem != 0) {
        half2* p_scratch = reinterpret_cast<half2*>(scratch);
        *scratch = reducer.template initializePacket<PacketType>();
        for (int i = 0; i < rem / 2; i++) {
          *p_scratch = __halves2half2(
              input.m_impl.coeff(num_coeffs - packet_width + 2 * i),
              input.m_impl.coeff(num_coeffs - packet_width + 2 * i + 1));
          p_scratch++;
        }
        if ((num_coeffs & 1) != 0) {
          half last = input.m_impl.coeff(num_coeffs - 1);
          *p_scratch = __halves2half2(last, reducer.initialize());
        }
      } else {
        *scratch = reducer.template initializePacket<PacketType>();
      }
    }
    __syncthreads();
  }

  PacketType accum = reducer.template initializePacket<PacketType>();
  const Index max_iter =
      numext::mini<Index>((num_coeffs - first_index) / packet_width,
                          NumPerThread * BlockSize / packet_width);
  for (Index i = 0; i < max_iter; i += BlockSize) {
    const Index index = first_index + packet_width * i;
    eigen_assert(index + packet_width < num_coeffs);
    PacketType val = input.m_impl.template packet<Unaligned>(index);
    reducer.reducePacket(val, &accum);
  }

#pragma unroll
  for (int offset = warpSize/2; offset > 0; offset /= 2) {
  #if defined(EIGEN_HIPCC)
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      // FIXME : remove this workaround once we have native half/half2 support for __shfl_down
      union { int i; half2 h; } wka_in, wka_out;
      wka_in.h = hacc[i];
      wka_out.i = __shfl_down(wka_in.i, offset, warpSize);
      hr[i] = wka_out.h;
    }
    reducer.reducePacket(r1, &accum);
  #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      hr[i] = __shfl_down(hacc[i], offset, warpSize);
    }
    reducer.reducePacket(r1, &accum);
  #else
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      hr[i] = __shfl_down_sync(0xFFFFFFFF, hacc[i], (unsigned)offset, warpSize);
    }
    reducer.reducePacket(r1, &accum);

  #endif
  }

  if ((threadIdx.x & (warpSize - 1)) == 0) {
    atomicReduce(scratch, accum, reducer);
  }

  __syncthreads();
  half2* rv1 = reinterpret_cast<half2*>(scratch);
  if (packet_width > 2) {
    reducer.reducePacket(rv1[2], rv1);
    reducer.reducePacket(rv1[3], rv1 + 1);
    reducer.reducePacket(rv1[1], rv1);
  }
  if (gridDim.x == 1) {
    if (first_index == 0) {
      half tmp = __low2half(*rv1);
      reducer.reduce(__high2half(*rv1), &tmp);
      *output = tmp;
    }
  }
}

template <typename Op>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionCleanupKernelHalfFloat(Op reducer, half* output, packet_traits<Eigen::half>::type* scratch) {
  eigen_assert(threadIdx.x == 1);
  half2* pscratch = reinterpret_cast<half2*>(scratch);
  half tmp = __float2half(0.f);
  typedef packet_traits<Eigen::half>::type packet_type;
  for (int i = 0; i < unpacket_traits<packet_type>::size; i += 2) {
    reducer.reduce(__low2half(*pscratch), &tmp);
    reducer.reduce(__high2half(*pscratch), &tmp);
    pscratch++;
  }
  *output = tmp;
}

#endif // EIGEN_HAS_GPU_FP16

template <typename Self, typename Op, typename OutputType, bool PacketAccess, typename Enabled = void>
struct FullReductionLauncher {
  static void run(const Self&, Op&, const GpuDevice&, OutputType*, typename Self::Index) {
    gpu_assert(false && "Should only be called on doubles, floats and half floats");
  }
};

// Specialization for float and double
template <typename Self, typename Op, typename OutputType, bool PacketAccess>
struct FullReductionLauncher<
    Self, Op, OutputType, PacketAccess,
    typename internal::enable_if<
      internal::is_same<float, OutputType>::value ||
      internal::is_same<double, OutputType>::value,
    void>::type> {
  static void run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs) {

    typedef typename Self::Index Index;
    const int block_size = 256;
    const int num_per_thread = 128;
    const int num_blocks = divup<int>(num_coeffs, block_size * num_per_thread);

    unsigned int* semaphore = NULL;
    if (num_blocks > 1) {
      semaphore = device.semaphore();
    }

    LAUNCH_GPU_KERNEL((FullReductionKernel<block_size, num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs, output, semaphore);
  }
};

#ifdef EIGEN_HAS_GPU_FP16
template <typename Self, typename Op>
struct FullReductionLauncher<Self, Op, Eigen::half, false> {
  static void run(const Self&, Op&, const GpuDevice&, half*, typename Self::Index) {
    gpu_assert(false && "Should not be called since there is no packet accessor");
  }
};

template <typename Self, typename Op>
struct FullReductionLauncher<Self, Op, Eigen::half, true> {
  static void run(const Self& self, Op& reducer, const GpuDevice& device, half* output, typename Self::Index num_coeffs) {
    typedef typename Self::Index Index;
    typedef typename packet_traits<Eigen::half>::type PacketType;

    const int block_size = 256;
    const int num_per_thread = 128;
    const int num_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    PacketType* scratch = static_cast<PacketType*>(device.scratchpad());
    // half2* scratch = static_cast<half2*>(device.scratchpad());

    if (num_blocks > 1) {
      // We initialize the output and the scrathpad outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      LAUNCH_GPU_KERNEL((ReductionInitFullReduxKernelHalfFloat<Self, Op, Index>),
                         1, 1, 0, device, reducer, self, num_coeffs, scratch);
    }

    LAUNCH_GPU_KERNEL((FullReductionKernelHalfFloat<block_size, num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs, output, scratch);

    if (num_blocks > 1) {
      LAUNCH_GPU_KERNEL((ReductionCleanupKernelHalfFloat<Op>),
                         1, 1, 0, device, reducer, output, scratch);
    }
  }
};
#endif // EIGEN_HAS_GPU_FP16


template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, GpuDevice, Vectorizable> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple cases
  // of doubles, floats and half floats
#ifdef EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
      (internal::is_same<typename Self::CoeffReturnType, float>::value ||
       internal::is_same<typename Self::CoeffReturnType, double>::value ||
       (internal::is_same<typename Self::CoeffReturnType, Eigen::half>::value && reducer_traits<Op, GpuDevice>::PacketAccess));
#else // EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                 internal::is_same<typename Self::CoeffReturnType, double>::value);
#endif // EIGEN_HAS_GPU_FP16

  template <typename OutputType>
  static void run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output) {
    gpu_assert(HasOptimizedImplementation && "Should only be called on doubles, floats or half floats");
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    // Don't crash when we're called with an input tensor of size 0.
    if (num_coeffs == 0) {
      return;
    }

    FullReductionLauncher<Self, Op, OutputType, reducer_traits<Op, GpuDevice>::PacketAccess>::run(self, reducer, device, output, num_coeffs);
  }
};


template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernel(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                         typename Self::CoeffReturnType* output) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  typedef typename Self::CoeffReturnType Type;
  eigen_assert(blockDim.y == 1);
  eigen_assert(blockDim.z == 1);
  eigen_assert(gridDim.y == 1);
  eigen_assert(gridDim.z == 1);

  const int unroll_times = 16;
  eigen_assert(NumPerThread % unroll_times == 0);

  const Index input_col_blocks = divup<Index>(num_coeffs_to_reduce, blockDim.x * NumPerThread);
  const Index num_input_blocks = input_col_blocks * num_preserved_coeffs;

  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;

  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  for (Index i = blockIdx.x; i < num_input_blocks; i += gridDim.x) {
    const Index row = i / input_col_blocks;

    if (row < num_preserved_coeffs) {
      const Index col_block = i % input_col_blocks;
      const Index col_begin = col_block * blockDim.x * NumPerThread + threadIdx.x;

      Type reduced_val = reducer.initialize();

      for (Index j = 0; j < NumPerThread; j += unroll_times) {
        const Index last_col = col_begin + blockDim.x * (j + unroll_times - 1);
        if (last_col >= num_coeffs_to_reduce) {
          for (Index col = col_begin + blockDim.x * j; col < num_coeffs_to_reduce; col += blockDim.x) {
            const Type val = input.m_impl.coeff(row * num_coeffs_to_reduce + col);
            reducer.reduce(val, &reduced_val);
          }
          break;
        } else {
          // Faster version of the loop with no branches after unrolling.
#pragma unroll
          for (int k = 0; k < unroll_times; ++k) {
            const Index col = col_begin + blockDim.x * (j + k);
            reducer.reduce(input.m_impl.coeff(row * num_coeffs_to_reduce + col), &reduced_val);
          }
        }
      }

#pragma unroll
      for (int offset = warpSize/2; offset > 0; offset /= 2) {
      #if defined(EIGEN_HIPCC)
        // use std::is_floating_point to determine the type of reduced_val 
       // This is needed because when Type == double, hipcc will give a "call to __shfl_down is ambguous" error 
       // and list the float and int versions of __shfl_down as the candidate functions. 
        if (std::is_floating_point<Type>::value) {
          reducer.reduce(__shfl_down(static_cast<float>(reduced_val), offset), &reduced_val);
        } else {
          reducer.reduce(__shfl_down(static_cast<int>(reduced_val), offset), &reduced_val);
        }
      #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
        reducer.reduce(__shfl_down(reduced_val, offset), &reduced_val);
      #else
        reducer.reduce(__shfl_down_sync(0xFFFFFFFF, reduced_val, offset), &reduced_val);
      #endif
      }

      if ((threadIdx.x & (warpSize - 1)) == 0) {
        atomicReduce(&(output[row]), reduced_val, reducer);
      }
    }
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}

#ifdef EIGEN_HAS_GPU_FP16

template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                              half* output) {
  eigen_assert(blockDim.y == 1);
  eigen_assert(blockDim.z == 1);
  eigen_assert(gridDim.y == 1);
  eigen_assert(gridDim.z == 1);

  typedef typename packet_traits<Eigen::half>::type PacketType;
  const int packet_width = unpacket_traits<PacketType>::size;
  const int unroll_times = 16 / packet_width;
  eigen_assert(NumPerThread % unroll_times == 0);
  eigen_assert(unroll_times % 2 == 0);

  const Index input_col_blocks = divup<Index>(num_coeffs_to_reduce, blockDim.x * NumPerThread * 2);
  const Index num_input_blocks = divup<Index>(input_col_blocks * num_preserved_coeffs, 2);

  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;

  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    Index i = packet_width * thread_id;
    for (; i + packet_width <= num_preserved_coeffs;
         i += packet_width * num_threads) {
      PacketType* poutput = reinterpret_cast<PacketType*>(output + i);
      *poutput = reducer.template initializePacket<PacketType>();
    }
    if (i < num_preserved_coeffs) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  for (Index i = blockIdx.x; i < num_input_blocks; i += gridDim.x) {
    const Index row = 2 * (i / input_col_blocks);  // everybody takes 2 rows

    if (row + 1 < num_preserved_coeffs) {
      const Index col_block = i % input_col_blocks;
      const Index col_begin =
          packet_width * (col_block * blockDim.x * NumPerThread + threadIdx.x);

      PacketType reduced_val1 = reducer.template initializePacket<PacketType>();
      PacketType reduced_val2 = reducer.template initializePacket<PacketType>();

      for (Index j = 0; j < NumPerThread; j += unroll_times) {
        const Index last_col =
            col_begin + blockDim.x * (j + unroll_times - 1) * packet_width;
        if (last_col >= num_coeffs_to_reduce) {
          Index col = col_begin + blockDim.x * j;
          for (; col + packet_width <= num_coeffs_to_reduce;
               col += blockDim.x) {
            const PacketType val1 = input.m_impl.template packet<Unaligned>(
                row * num_coeffs_to_reduce + col);
            reducer.reducePacket(val1, &reduced_val1);
            const PacketType val2 = input.m_impl.template packet<Unaligned>(
                (row + 1) * num_coeffs_to_reduce + col);
            reducer.reducePacket(val2, &reduced_val2);
          }
          if (col < num_coeffs_to_reduce) {
            PacketType r1 = reducer.template initializePacket<PacketType>();
            PacketType r2 = reducer.template initializePacket<PacketType>();
            half2* hr1 = reinterpret_cast<half2*>(&r1);
            half2* hr2 = reinterpret_cast<half2*>(&r2);
            while (col + 1 < num_coeffs_to_reduce) {
              *hr1 = __halves2half2(
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col),
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col + 1));
              *hr2 = __halves2half2(
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col),
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col +
                                     1));
              hr1++;
              hr2++;
              col += 2;
            }
            if (col < num_coeffs_to_reduce) {
              // Peel;
              const half last1 =
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col);
              *hr1 = __halves2half2(last1, reducer.initialize());
              const half last2 =
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col);
              *hr2 = __halves2half2(last2, reducer.initialize());
            }
            reducer.reducePacket(r1, &reduced_val1);
            reducer.reducePacket(r2, &reduced_val2);
          }
          break;
        } else {
          // Faster version of the loop with no branches after unrolling.
#pragma unroll
          for (int k = 0; k < unroll_times; ++k) {
            const Index col = col_begin + blockDim.x * (j + k) * packet_width;
            reducer.reducePacket(input.m_impl.template packet<Unaligned>(
                                     row * num_coeffs_to_reduce + col),
                                 &reduced_val1);
            reducer.reducePacket(input.m_impl.template packet<Unaligned>(
                                     (row + 1) * num_coeffs_to_reduce + col),
                                 &reduced_val2);
          }
        }
      }

#pragma unroll
      for (int offset = warpSize/2; offset > 0; offset /= 2) {
      #if defined(EIGEN_HIPCC)
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
	  // FIXME : remove this workaround once we have native half/half2 support for __shfl_down
	  union { int i; half2 h; } wka_in1, wka_out1;
	  wka_in1.h = rv1[i];
	  wka_out1.i = __shfl_down(wka_in1.i, offset, warpSize);
	  hr1[i] = wka_out1.h;

	  union { int i; half2 h; } wka_in2, wka_out2;
	  wka_in2.h = rv2[i];
	  wka_out2.i = __shfl_down(wka_in2.i, offset, warpSize);
	  hr2[i] = wka_out2.h;
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);
      #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
          hr1[i] = __shfl_down(rv1[i], offset, warpSize);
          hr2[i] = __shfl_down(rv2[i], offset, warpSize);
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);
      #else
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rr1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rr2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
          hr1[i] =
              __shfl_down_sync(0xFFFFFFFF, rr1[i], (unsigned)offset, warpSize);
          hr2[i] =
              __shfl_down_sync(0xFFFFFFFF, rr2[i], (unsigned)offset, warpSize);
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);

      #endif
      }
      half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
      half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
      half2 val;
      if (packet_width > 2) {
        reducer.reducePacket(rv1[2], rv1);
        reducer.reducePacket(rv1[3], rv1 + 1);
        reducer.reducePacket(rv1[1], rv1);
        reducer.reducePacket(rv2[2], rv2);
        reducer.reducePacket(rv2[3], rv2 + 1);
        reducer.reducePacket(rv2[1], rv2);
      }
      half val1 = __low2half(*rv1);
      reducer.reduce(__high2half(*rv1), &val1);
      half val2 = __low2half(*rv2);
      reducer.reduce(__high2half(*rv2), &val2);
      val = __halves2half2(val1, val2);
      if ((threadIdx.x & (warpSize - 1)) == 0) {
        half* loc = output + row;
        atomicReduce((half2*)loc, val, reducer);
      }
    }
  }
}

#endif // EIGEN_HAS_GPU_FP16

template <typename Self, typename Op, typename OutputType, bool PacketAccess, typename Enabled = void>
struct InnerReductionLauncher {
  static EIGEN_DEVICE_FUNC bool run(const Self&, Op&, const GpuDevice&, OutputType*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should only be called to reduce doubles, floats and half floats on a gpu device");
    return true;
  }
};

// Specialization for float and double
template <typename Self, typename Op, typename OutputType, bool PacketAccess>
struct InnerReductionLauncher<
  Self, Op, OutputType, PacketAccess,
  typename internal::enable_if<
    internal::is_same<float, OutputType>::value ||
    internal::is_same<double, OutputType>::value,
  void>::type> {
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = 256;
    const int num_per_thread = 128;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      const int dyn_blocks = divup<int>(num_preserved_vals, 1024);
      const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / 1024;
      const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);
      LAUNCH_GPU_KERNEL((ReductionInitKernel<OutputType, Index>),
                         num_blocks, 1024, 0, device, reducer.initialize(),
                         num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((InnerReductionKernel<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};

#ifdef EIGEN_HAS_GPU_FP16
template <typename Self, typename Op>
struct InnerReductionLauncher<Self, Op, Eigen::half, false> {
  static bool run(const Self&, Op&, const GpuDevice&, half*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should not be called since there is no packet accessor");
    return true;
  }
};

template <typename Self, typename Op>
struct InnerReductionLauncher<Self, Op, Eigen::half, true> {
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, half* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    if (num_preserved_vals % 2 != 0) {
      // Not supported yet, revert to the slower code path
      return true;
    }

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = /*256*/128;
    const int num_per_thread = /*128*/64;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      LAUNCH_GPU_KERNEL((ReductionInitKernelHalfFloat<Self, Op, Index>),
                         1, 1, 0, device, reducer, self, num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((InnerReductionKernelHalfFloat<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};
#endif // EIGEN_HAS_GPU_FP16


template <typename Self, typename Op>
struct InnerReducer<Self, Op, GpuDevice> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple case
  // of floats and half floats.
#ifdef EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
      (internal::is_same<typename Self::CoeffReturnType, float>::value ||
       internal::is_same<typename Self::CoeffReturnType, double>::value ||
       (internal::is_same<typename Self::CoeffReturnType, Eigen::half>::value && reducer_traits<Op, GpuDevice>::PacketAccess));
#else // EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                 (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                  internal::is_same<typename Self::CoeffReturnType, double>::value);
#endif // EIGEN_HAS_GPU_FP16

  template <typename OutputType>
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    gpu_assert(HasOptimizedImplementation && "Should only be called on doubles, floats or half floats");
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    // Don't crash when we're called with an input tensor of size 0.
    if (num_coeffs == 0) {
      return true;
    }
    // It's faster to use the usual code.
    if (num_coeffs_to_reduce <= 128) {
      return true;
    }

    return InnerReductionLauncher<Self, Op, OutputType, reducer_traits<Op, GpuDevice>::PacketAccess>::run(self, reducer, device, output, num_coeffs_to_reduce, num_preserved_vals);
  }
};

template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void OuterReductionKernel(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                     typename Self::CoeffReturnType* output) {
  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  // Do the reduction.
  const Index max_iter = num_preserved_coeffs * divup<Index>(num_coeffs_to_reduce, NumPerThread);
  for (Index i = thread_id; i < max_iter; i += num_threads) {
    const Index input_col = i % num_preserved_coeffs;
    const Index input_row = (i / num_preserved_coeffs) * NumPerThread;
    typename Self::CoeffReturnType reduced_val = reducer.initialize();
    const Index max_row = numext::mini(input_row + NumPerThread, num_coeffs_to_reduce);
    for (Index j = input_row; j < max_row; j++) {
      typename Self::CoeffReturnType val = input.m_impl.coeff(j * num_preserved_coeffs + input_col);
      reducer.reduce(val, &reduced_val);
    }
    atomicReduce(&(output[input_col]), reduced_val, reducer);
  }
}


template <typename Self, typename Op>
struct OuterReducer<Self, Op, GpuDevice> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple case
  // of floats.
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                 (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                  internal::is_same<typename Self::CoeffReturnType, double>::value);
  template <typename Device, typename OutputType>
  static
    #if !defined(EIGEN_HIPCC)
    // FIXME :  leaving this EIGEN_DEVICE_FUNC in, results in the following runtime error
    //          (in the cxx11_tensor_reduction_gpu test)
    //
    // terminate called after throwing an instance of 'std::runtime_error'
    //   what():  No device code available for function: _ZN5Eigen8internal20OuterReductionKernelIL...
    //
    // don't know why this happens (and why is it a runtime error instead of a compile time error)
    //
    // this will be fixed by HIP PR#457
    EIGEN_DEVICE_FUNC
    #endif
    bool run(const Self&, Op&, const Device&, OutputType*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should only be called to reduce doubles or floats on a gpu device");
    return true;
  }

  static bool run(const Self& self, Op& reducer, const GpuDevice& device, float* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    // It's faster to use the usual code.
    if (num_coeffs_to_reduce <= 32) {
      return true;
    }

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = 256;
    const int num_per_thread = 16;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs in the reduction kernel itself when we don't have to worry
      // about race conditions between multiple thread blocks.
      const int dyn_blocks = divup<int>(num_preserved_vals, 1024);
      const int max_blocks = device.getNumGpuMultiProcessors() *
                             device.maxGpuThreadsPerMultiProcessor() / 1024;
      const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);
      LAUNCH_GPU_KERNEL((ReductionInitKernel<float, Index>),
                         num_blocks, 1024, 0, device, reducer.initialize(),
                         num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((OuterReductionKernel<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};

#endif // defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorReductionSycl.h
 *
 * \brief:
 *  This is the specialization of the reduction operation. Two phase reduction approach 
 * is used since the GPU does not have Global Synchronization for global memory among 
 * different work-group/thread block. To solve the problem, we need to create two kernels 
 * to reduce the data, where the first kernel reduce the data locally and each local 
 * workgroup/thread-block save the input data into global memory. In the second phase (global reduction)
 * one work-group uses one work-group/thread-block to reduces the intermediate data into one single element. 
 * Here is an NVIDIA presentation explaining the optimized two phase reduction algorithm on GPU:
 * https://developer.download.nvidia.com/assets/cuda/files/reduction.pdf
 *
 *****************************************************************/

#ifndef UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP
#define UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP
namespace Eigen {
namespace TensorSycl {
namespace internal {

template <typename Op, typename CoeffReturnType, typename Index, bool Vectorizable>
struct OpDefiner {
  typedef typename Vectorise<CoeffReturnType, Eigen::SyclDevice, Vectorizable>::PacketReturnType PacketReturnType;
  typedef Op type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Op &op) { return op; }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType finalise_op(const PacketReturnType &accumulator,
                                                                            const Index &) {
    return accumulator;
  }
};

template <typename CoeffReturnType, typename Index>
struct OpDefiner<Eigen::internal::MeanReducer<CoeffReturnType>, CoeffReturnType, Index, false> {
  typedef Eigen::internal::SumReducer<CoeffReturnType> type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Eigen::internal::MeanReducer<CoeffReturnType> &) {
    return type();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType finalise_op(const CoeffReturnType &accumulator,
                                                                           const Index &scale) {
    ::Eigen::internal::scalar_quotient_op<CoeffReturnType> quotient_op;
    return quotient_op(accumulator, CoeffReturnType(scale));
  }
};

template <typename CoeffReturnType, typename Index>
struct OpDefiner<Eigen::internal::MeanReducer<CoeffReturnType>, CoeffReturnType, Index, true> {
  typedef typename Vectorise<CoeffReturnType, Eigen::SyclDevice, true>::PacketReturnType PacketReturnType;
  typedef Eigen::internal::SumReducer<CoeffReturnType> type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Eigen::internal::MeanReducer<CoeffReturnType> &) {
    return type();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType finalise_op(const PacketReturnType &accumulator,
                                                                            const Index &scale) {
    return ::Eigen::internal::pdiv(accumulator, ::Eigen::internal::pset1<PacketReturnType>(CoeffReturnType(scale)));
  }
};

template <typename CoeffReturnType, typename OpType, typename InputAccessor, typename OutputAccessor, typename Index,
          Index local_range>
struct SecondStepFullReducer {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  typedef OpDefiner<OpType, CoeffReturnType, Index, true> OpDef;
  typedef typename OpDef::type Op;
  LocalAccessor scratch;
  InputAccessor aI;
  OutputAccessor outAcc;
  Op op;
  SecondStepFullReducer(LocalAccessor scratch_, InputAccessor aI_, OutputAccessor outAcc_, OpType op_)
      : scratch(scratch_), aI(aI_), outAcc(outAcc_), op(OpDef::get_op(op_)) {}

  void operator()(cl::sycl::nd_item<1> itemID) {
    // Our empirical research shows that the best performance will be achieved
    // when there is only one element per thread to reduce in the second step.
    // in this step the second step reduction time is almost negligible.
    // Hence, in the second step of reduction the input size is fixed to the
    // local size, thus, there is only one element read per thread. The
    // algorithm must be changed if the number of reduce per thread in the
    // second step is greater than 1. Otherwise, the result will be wrong.
    const Index localid = itemID.get_local_id(0);
    auto aInPtr = aI.get_pointer() + localid;
    auto aOutPtr = outAcc.get_pointer();
    CoeffReturnType *scratchptr = scratch.get_pointer();
    CoeffReturnType accumulator = *aInPtr;

    scratchptr[localid] = op.finalize(accumulator);
    for (Index offset = itemID.get_local_range(0) / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.reduce(scratchptr[localid + offset], &accumulator);
        scratchptr[localid] = op.finalize(accumulator);
      }
    }
    if (localid == 0) *aOutPtr = op.finalize(accumulator);
  }
};

// Full reduction first phase. In this version the vectorization is true and the reduction accept 
// any generic reducerOp  e.g( max, min, sum, mean, iamax, iamin, etc ). 
template <typename Evaluator, typename OpType, typename Evaluator::Index local_range>
class FullReductionKernelFunctor {
 public:
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, typename Evaluator::CoeffReturnType, Index,
                    (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
      OpDef;

  typedef typename OpDef::type Op;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::PacketReturnType PacketReturnType;
  typedef
      typename ::Eigen::internal::conditional<(Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess),
                                              PacketReturnType, CoeffReturnType>::type OutType;
  typedef cl::sycl::accessor<OutType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  LocalAccessor scratch;
  Evaluator evaluator;
  EvaluatorPointerType final_output;
  Index rng;
  Op op;

  FullReductionKernelFunctor(LocalAccessor scratch_, Evaluator evaluator_, EvaluatorPointerType final_output_,
                             Index rng_, OpType op_)
      : scratch(scratch_), evaluator(evaluator_), final_output(final_output_), rng(rng_), op(OpDef::get_op(op_)) {}

  void operator()(cl::sycl::nd_item<1> itemID) { compute_reduction(itemID); }

  template <bool Vect = (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<Vect>::type compute_reduction(
      const cl::sycl::nd_item<1> &itemID) {
    auto output_ptr = final_output.get_pointer();
    Index VectorizedRange = (rng / Evaluator::PacketSize) * Evaluator::PacketSize;
    Index globalid = itemID.get_global_id(0);
    Index localid = itemID.get_local_id(0);
    Index step = Evaluator::PacketSize * itemID.get_global_range(0);
    Index start = Evaluator::PacketSize * globalid;
    // vectorizable parts
    PacketReturnType packetAccumulator = op.template initializePacket<PacketReturnType>();
    for (Index i = start; i < VectorizedRange; i += step) {
      op.template reducePacket<PacketReturnType>(evaluator.impl().template packet<Unaligned>(i), &packetAccumulator);
    }
    globalid += VectorizedRange;
    // non vectorizable parts
    for (Index i = globalid; i < rng; i += itemID.get_global_range(0)) {
      op.template reducePacket<PacketReturnType>(
          ::Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, Evaluator::PacketSize>::convert_to_packet_type(
              evaluator.impl().coeff(i), op.initialize()),
          &packetAccumulator);
    }
    scratch[localid] = packetAccumulator =
        OpDef::finalise_op(op.template finalizePacket<PacketReturnType>(packetAccumulator), rng);
    // reduction parts // Local size is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = local_range / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.template reducePacket<PacketReturnType>(scratch[localid + offset], &packetAccumulator);
        scratch[localid] = op.template finalizePacket<PacketReturnType>(packetAccumulator);
      }
    }
    if (localid == 0) {
      output_ptr[itemID.get_group(0)] =
          op.finalizeBoth(op.initialize(), op.template finalizePacket<PacketReturnType>(packetAccumulator));
    }
  }

  template <bool Vect = (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!Vect>::type compute_reduction(
      const cl::sycl::nd_item<1> &itemID) {
    auto output_ptr = final_output.get_pointer();
    Index globalid = itemID.get_global_id(0);
    Index localid = itemID.get_local_id(0);
    // vectorizable parts
    CoeffReturnType accumulator = op.initialize();
    // non vectorizable parts
    for (Index i = globalid; i < rng; i += itemID.get_global_range(0)) {
      op.reduce(evaluator.impl().coeff(i), &accumulator);
    }
    scratch[localid] = accumulator = OpDef::finalise_op(op.finalize(accumulator), rng);

    // reduction parts. the local size is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = local_range / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.reduce(scratch[localid + offset], &accumulator);
        scratch[localid] = op.finalize(accumulator);
      }
    }
    if (localid == 0) {
      output_ptr[itemID.get_group(0)] = op.finalize(accumulator);
    }
  }
};

template <typename Evaluator, typename OpType>
class GenericNondeterministicReducer {
 public:
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, CoeffReturnType, Index, false> OpDef;
  typedef typename OpDef::type Op;
  template <typename Scratch>
  GenericNondeterministicReducer(Scratch, Evaluator evaluator_, EvaluatorPointerType output_accessor_, OpType functor_,
                       Index range_, Index num_values_to_reduce_)
      : evaluator(evaluator_),
        output_accessor(output_accessor_),
        functor(OpDef::get_op(functor_)),
        range(range_),
        num_values_to_reduce(num_values_to_reduce_) {}

  void operator()(cl::sycl::nd_item<1> itemID) {
    auto output_accessor_ptr = output_accessor.get_pointer();
    /// const cast added as a naive solution to solve the qualifier drop error
    Index globalid = static_cast<Index>(itemID.get_global_linear_id());
    if (globalid < range) {
      CoeffReturnType accum = functor.initialize();
      Eigen::internal::GenericDimReducer<Evaluator::NumReducedDims - 1, Evaluator, Op>::reduce(
          evaluator, evaluator.firstInput(globalid), functor, &accum);
      output_accessor_ptr[globalid] = OpDef::finalise_op(functor.finalize(accum), num_values_to_reduce);
    }
  }

 private:
  Evaluator evaluator;
  EvaluatorPointerType output_accessor;
  Op functor;
  Index range;
  Index num_values_to_reduce;
};

enum class reduction_dim { inner_most, outer_most };
// default is preserver
template <typename Evaluator, typename OpType, typename PannelParameters, reduction_dim rt>
struct PartialReductionKernel {
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, CoeffReturnType, Index, false> OpDef;
  typedef typename OpDef::type Op;
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      ScratchAcc;
  ScratchAcc scratch;
  Evaluator evaluator;
  EvaluatorPointerType output_accessor;
  Op op;
  const Index preserve_elements_num_groups;
  const Index reduce_elements_num_groups;
  const Index num_coeffs_to_preserve;
  const Index num_coeffs_to_reduce;

  PartialReductionKernel(ScratchAcc scratch_, Evaluator evaluator_, EvaluatorPointerType output_accessor_, OpType op_,
                         const Index preserve_elements_num_groups_, const Index reduce_elements_num_groups_,
                         const Index num_coeffs_to_preserve_, const Index num_coeffs_to_reduce_)
      : scratch(scratch_),
        evaluator(evaluator_),
        output_accessor(output_accessor_),
        op(OpDef::get_op(op_)),
        preserve_elements_num_groups(preserve_elements_num_groups_),
        reduce_elements_num_groups(reduce_elements_num_groups_),
        num_coeffs_to_preserve(num_coeffs_to_preserve_),
        num_coeffs_to_reduce(num_coeffs_to_reduce_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void element_wise_reduce(Index globalRId, Index globalPId,
                                                                 CoeffReturnType &accumulator) {
    if (globalPId >= num_coeffs_to_preserve) {
      return;
    }
    Index global_offset = rt == reduction_dim::outer_most ? globalPId + (globalRId * num_coeffs_to_preserve)
                                                          : globalRId + (globalPId * num_coeffs_to_reduce);
    Index localOffset = globalRId;

    const Index per_thread_local_stride = PannelParameters::LocalThreadSizeR * reduce_elements_num_groups;
    const Index per_thread_global_stride =
        rt == reduction_dim::outer_most ? num_coeffs_to_preserve * per_thread_local_stride : per_thread_local_stride;
    for (Index i = globalRId; i < num_coeffs_to_reduce; i += per_thread_local_stride) {
      op.reduce(evaluator.impl().coeff(global_offset), &accumulator);
      localOffset += per_thread_local_stride;
      global_offset += per_thread_global_stride;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const Index linearLocalThreadId = itemID.get_local_id(0);
    Index pLocalThreadId = rt == reduction_dim::outer_most ? linearLocalThreadId % PannelParameters::LocalThreadSizeP
                                                           : linearLocalThreadId / PannelParameters::LocalThreadSizeR;
    Index rLocalThreadId = rt == reduction_dim::outer_most ? linearLocalThreadId / PannelParameters::LocalThreadSizeP
                                                           : linearLocalThreadId % PannelParameters::LocalThreadSizeR;
    const Index pGroupId = rt == reduction_dim::outer_most ? itemID.get_group(0) % preserve_elements_num_groups
                                                           : itemID.get_group(0) / reduce_elements_num_groups;
    const Index rGroupId = rt == reduction_dim::outer_most ? itemID.get_group(0) / preserve_elements_num_groups
                                                           : itemID.get_group(0) % reduce_elements_num_groups;

    Index globalPId = pGroupId * PannelParameters::LocalThreadSizeP + pLocalThreadId;
    const Index globalRId = rGroupId * PannelParameters::LocalThreadSizeR + rLocalThreadId;
    auto scratchPtr = scratch.get_pointer().get();
    auto outPtr =
        output_accessor.get_pointer() + (reduce_elements_num_groups > 1 ? rGroupId * num_coeffs_to_preserve : 0);
    CoeffReturnType accumulator = op.initialize();

    element_wise_reduce(globalRId, globalPId, accumulator);

    accumulator = OpDef::finalise_op(op.finalize(accumulator), num_coeffs_to_reduce);
    scratchPtr[pLocalThreadId + rLocalThreadId * (PannelParameters::LocalThreadSizeP + PannelParameters::BC)] =
        accumulator;
    if (rt == reduction_dim::inner_most) {
      pLocalThreadId = linearLocalThreadId % PannelParameters::LocalThreadSizeP;
      rLocalThreadId = linearLocalThreadId / PannelParameters::LocalThreadSizeP;
      globalPId = pGroupId * PannelParameters::LocalThreadSizeP + pLocalThreadId;
    }

    /* Apply the reduction operation between the current local
     * id and the one on the other half of the vector. */
    auto out_scratch_ptr =
        scratchPtr + (pLocalThreadId + (rLocalThreadId * (PannelParameters::LocalThreadSizeP + PannelParameters::BC)));
    itemID.barrier(cl::sycl::access::fence_space::local_space);
    if (rt == reduction_dim::inner_most) {
      accumulator = *out_scratch_ptr;
    }
    // The Local LocalThreadSizeR is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = PannelParameters::LocalThreadSizeR >> 1; offset > 0; offset >>= 1) {
      if (rLocalThreadId < offset) {
        op.reduce(out_scratch_ptr[(PannelParameters::LocalThreadSizeP + PannelParameters::BC) * offset], &accumulator);
        // The result has already been divided for mean reducer in the
        // previous reduction so no need to divide furthermore
        *out_scratch_ptr = op.finalize(accumulator);
      }
      /* All threads collectively read from global memory into local.
       * The barrier ensures all threads' IO is resolved before
       * execution continues (strictly speaking, all threads within
       * a single work-group - there is no co-ordination between
       * work-groups, only work-items). */
      itemID.barrier(cl::sycl::access::fence_space::local_space);
    }

    if (rLocalThreadId == 0 && (globalPId < num_coeffs_to_preserve)) {
      outPtr[globalPId] = op.finalize(accumulator);
    }
  }
};

template <typename OutScalar, typename Index, typename InputAccessor, typename OutputAccessor, typename OpType>
struct SecondStepPartialReduction {
  typedef OpDefiner<OpType, OutScalar, Index, false> OpDef;
  typedef typename OpDef::type Op;
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      ScratchAccessor;
  InputAccessor input_accessor;
  OutputAccessor output_accessor;
  Op op;
  const Index num_coeffs_to_preserve;
  const Index num_coeffs_to_reduce;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE SecondStepPartialReduction(ScratchAccessor, InputAccessor input_accessor_,
                                                                   OutputAccessor output_accessor_, OpType op_,
                                                                   const Index num_coeffs_to_preserve_,
                                                                   const Index num_coeffs_to_reduce_)
      : input_accessor(input_accessor_),
        output_accessor(output_accessor_),
        op(OpDef::get_op(op_)),
        num_coeffs_to_preserve(num_coeffs_to_preserve_),
        num_coeffs_to_reduce(num_coeffs_to_reduce_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const Index globalId = itemID.get_global_id(0);

    if (globalId >= num_coeffs_to_preserve) return;

    auto in_ptr = input_accessor.get_pointer() + globalId;

    OutScalar accumulator = op.initialize();
// num_coeffs_to_reduce is not bigger that 256
    for (Index i = 0; i < num_coeffs_to_reduce; i++) {
      op.reduce(*in_ptr, &accumulator);
      in_ptr += num_coeffs_to_preserve;
    }
    output_accessor.get_pointer()[globalId] = op.finalize(accumulator);
  }
};  // namespace internal

template <typename Index, Index LTP, Index LTR, bool BC_>
struct ReductionPannel {
  static EIGEN_CONSTEXPR Index LocalThreadSizeP = LTP;
  static EIGEN_CONSTEXPR Index LocalThreadSizeR = LTR;
  static EIGEN_CONSTEXPR bool BC = BC_;
};

template <typename Self, typename Op, TensorSycl::internal::reduction_dim rt>
struct PartialReducerLauncher {
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::Storage Storage;
  typedef typename Self::Index Index;
  typedef ReductionPannel<typename Self::Index, EIGEN_SYCL_LOCAL_THREAD_DIM0, EIGEN_SYCL_LOCAL_THREAD_DIM1, true>
      PannelParameters;

  typedef PartialReductionKernel<Self, Op, PannelParameters, rt> SyclReducerKerneType;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev, EvaluatorPointerType output,
                  Index num_coeffs_to_reduce, Index num_coeffs_to_preserve) {
    Index roundUpP = roundUp(num_coeffs_to_preserve, PannelParameters::LocalThreadSizeP);

    // getPowerOfTwo makes sure local range is power of 2 and <=
    // maxSyclThreadPerBlock this will help us to avoid extra check on the
    // kernel
    static_assert(!((PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR) &
                    (PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR - 1)),
                  "The Local thread size must be a power of 2 for the reduction "
                  "operation");

    EIGEN_CONSTEXPR Index localRange = PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR;
    // In this step, we force the code not to be more than 2-step reduction:
    // Our empirical research shows that if each thread reduces at least 64
    // elemnts individually, we get better performance. However, this can change
    // on different platforms. In this step we force the code not to be
    // morthan step reduction: Our empirical research shows that for inner_most
    // dim reducer, it is better to have 8 group in a reduce dimension for sizes
    // > 1024 to achieve the best performance.
    const Index reductionPerThread = 64;
    Index cu = dev.getPowerOfTwo(dev.getNumSyclMultiProcessors(), true);
    const Index pNumGroups = roundUpP / PannelParameters::LocalThreadSizeP;
    Index rGroups = (cu + pNumGroups - 1) / pNumGroups;
    const Index rNumGroups = num_coeffs_to_reduce > reductionPerThread * localRange ? std::min(rGroups, localRange) : 1;
    const Index globalRange = pNumGroups * rNumGroups * localRange;

    EIGEN_CONSTEXPR Index scratchSize =
        PannelParameters::LocalThreadSizeR * (PannelParameters::LocalThreadSizeP + PannelParameters::BC);
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (rNumGroups > 1) {
      CoeffReturnType *temp_pointer = static_cast<CoeffReturnType *>(
          dev.allocate_temp(num_coeffs_to_preserve * rNumGroups * sizeof(CoeffReturnType)));
      EvaluatorPointerType temp_accessor = dev.get(temp_pointer);
      dev.template unary_kernel_launcher<CoeffReturnType, SyclReducerKerneType>(
          self, temp_accessor, thread_range, scratchSize, reducer, pNumGroups, rNumGroups, num_coeffs_to_preserve,
          num_coeffs_to_reduce);

      typedef SecondStepPartialReduction<CoeffReturnType, Index, EvaluatorPointerType, EvaluatorPointerType, Op>
          SecondStepPartialReductionKernel;

      dev.template unary_kernel_launcher<CoeffReturnType, SecondStepPartialReductionKernel>(
          temp_accessor, output,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(pNumGroups * localRange), cl::sycl::range<1>(localRange)), Index(1),
          reducer, num_coeffs_to_preserve, rNumGroups);

      self.device().deallocate_temp(temp_pointer);
    } else {
      dev.template unary_kernel_launcher<CoeffReturnType, SyclReducerKerneType>(
          self, output, thread_range, scratchSize, reducer, pNumGroups, rNumGroups, num_coeffs_to_preserve,
          num_coeffs_to_reduce);
    }
    return false;
  }
};
}  // namespace internal
}  // namespace TensorSycl

namespace internal {

template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, Eigen::SyclDevice, Vectorizable> {
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;
  static EIGEN_CONSTEXPR int PacketSize = Self::PacketAccess ? Self::PacketSize : 1;
  static void run(const Self &self, Op &reducer, const Eigen::SyclDevice &dev, EvaluatorPointerType data) {
    typedef typename conditional<Self::PacketAccess, typename Self::PacketReturnType, CoeffReturnType>::type OutType;
    static_assert(!((EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1) &
                    (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 - 1)),
                  "The Local thread size must be a power of 2 for the reduction "
                  "operation");
    EIGEN_CONSTEXPR Index local_range = EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1;

    typename Self::Index inputSize = self.impl().dimensions().TotalSize();
    // In this step we force the code not to be more than 2-step reduction:
    // Our empirical research shows that if each thread reduces at least 512
    // elemnts individually, we get better performance.
    const Index reductionPerThread = 2048;
    // const Index num_work_group =
    Index reductionGroup = dev.getPowerOfTwo(
        (inputSize + (reductionPerThread * local_range - 1)) / (reductionPerThread * local_range), true);
    const Index num_work_group = std::min(reductionGroup, local_range);
    // 1
    // ? local_range
    // : 1);
    const Index global_range = num_work_group * local_range;

    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
    typedef TensorSycl::internal::FullReductionKernelFunctor<Self, Op, local_range> reduction_kernel_t;
    if (num_work_group > 1) {
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(dev.allocate_temp(num_work_group * sizeof(CoeffReturnType)));
      typename Self::EvaluatorPointerType tmp_global_accessor = dev.get(temp_pointer);
      dev.template unary_kernel_launcher<OutType, reduction_kernel_t>(self, tmp_global_accessor, thread_range,
                                                                      local_range, inputSize, reducer);

      typedef TensorSycl::internal::SecondStepFullReducer<CoeffReturnType, Op, EvaluatorPointerType,
                                                          EvaluatorPointerType, Index, local_range>
          GenericRKernel;
      dev.template unary_kernel_launcher<CoeffReturnType, GenericRKernel>(
          tmp_global_accessor, data,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(num_work_group), cl::sycl::range<1>(num_work_group)), num_work_group,
          reducer);

      dev.deallocate_temp(temp_pointer);
    } else {
      dev.template unary_kernel_launcher<OutType, reduction_kernel_t>(self, data, thread_range, local_range, inputSize,
                                                                      reducer);
    }
  }
};
// vectorizable inner_most most dim preserver
// col reduction
template <typename Self, typename Op>
struct OuterReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_coeffs_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    return ::Eigen::TensorSycl::internal::PartialReducerLauncher<
        Self, Op, ::Eigen::TensorSycl::internal::reduction_dim::outer_most>::run(self, reducer, dev, output,
                                                                                 num_coeffs_to_reduce,
                                                                                 num_coeffs_to_preserve);
  }
};
// row reduction
template <typename Self, typename Op>
struct InnerReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_coeffs_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    return ::Eigen::TensorSycl::internal::PartialReducerLauncher<
        Self, Op, ::Eigen::TensorSycl::internal::reduction_dim::inner_most>::run(self, reducer, dev, output,
                                                                                 num_coeffs_to_reduce,
                                                                                 num_coeffs_to_preserve);
  }
};

// ArmgMax uses this kernel for partial reduction//
// TODO(@mehdi.goli) come up with a better kernel
// generic partial reduction
template <typename Self, typename Op>
struct GenericReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = false;
  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_values_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    typename Self::Index range, GRange, tileSize;
    dev.parallel_for_setup(num_coeffs_to_preserve, tileSize, range, GRange);

    dev.template unary_kernel_launcher<typename Self::CoeffReturnType,
                                       TensorSycl::internal::GenericNondeterministicReducer<Self, Op>>(
        self, output, cl::sycl::nd_range<1>(cl::sycl::range<1>(GRange), cl::sycl::range<1>(tileSize)), Index(1),
        reducer, range, (num_values_to_reduce != 0) ? num_values_to_reduce : static_cast<Index>(1));
    return false;
  }
};

}  // namespace internal
}  // namespace Eigen

#endif  // UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRef.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REF_H
#define EIGEN_CXX11_TENSOR_TENSOR_REF_H

namespace Eigen {

namespace internal {

template <typename Dimensions, typename Scalar>
class TensorLazyBaseEvaluator {
 public:
  TensorLazyBaseEvaluator() : m_refcount(0) { }
  virtual ~TensorLazyBaseEvaluator() { }

  EIGEN_DEVICE_FUNC virtual const Dimensions& dimensions() const = 0;
  EIGEN_DEVICE_FUNC virtual const Scalar* data() const = 0;

  EIGEN_DEVICE_FUNC virtual const Scalar coeff(DenseIndex index) const = 0;
  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex index) = 0;

  void incrRefCount() { ++m_refcount; }
  void decrRefCount() { --m_refcount; }
  int refCount() const { return m_refcount; }

 private:
  // No copy, no assignment;
  TensorLazyBaseEvaluator(const TensorLazyBaseEvaluator& other);
  TensorLazyBaseEvaluator& operator = (const TensorLazyBaseEvaluator& other);

  int m_refcount;
};


template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluatorReadOnly : public TensorLazyBaseEvaluator<Dimensions, typename TensorEvaluator<Expr, Device>::Scalar> {
 public:
  //  typedef typename TensorEvaluator<Expr, Device>::Dimensions Dimensions;
  typedef typename TensorEvaluator<Expr, Device>::Scalar Scalar;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef  TensorEvaluator<Expr, Device> EvalType;

  TensorLazyEvaluatorReadOnly(const Expr& expr, const Device& device) : m_impl(expr, device), m_dummy(Scalar(0)) {
    m_dims = m_impl.dimensions();
    m_impl.evalSubExprsIfNeeded(NULL);
  }
  virtual ~TensorLazyEvaluatorReadOnly() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC virtual const Dimensions& dimensions() const {
    return m_dims;
  }
  EIGEN_DEVICE_FUNC virtual const Scalar* data() const {
    return m_impl.data();
  }

  EIGEN_DEVICE_FUNC virtual const Scalar coeff(DenseIndex index) const {
    return m_impl.coeff(index);
  }
  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex /*index*/) {
    eigen_assert(false && "can't reference the coefficient of a rvalue");
    return m_dummy;
  };

 protected:
  TensorEvaluator<Expr, Device> m_impl;
  Dimensions m_dims;
  Scalar m_dummy;
};

template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluatorWritable : public TensorLazyEvaluatorReadOnly<Dimensions, Expr, Device> {
 public:
  typedef TensorLazyEvaluatorReadOnly<Dimensions, Expr, Device> Base;
  typedef typename Base::Scalar Scalar;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  TensorLazyEvaluatorWritable(const Expr& expr, const Device& device) : Base(expr, device) {
  }
  virtual ~TensorLazyEvaluatorWritable() {
  }

  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex index) {
    return this->m_impl.coeffRef(index);
  }
};

template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluator : public internal::conditional<bool(internal::is_lvalue<Expr>::value),
                            TensorLazyEvaluatorWritable<Dimensions, Expr, Device>,
                            TensorLazyEvaluatorReadOnly<Dimensions, const Expr, Device> >::type {
 public:
  typedef typename internal::conditional<bool(internal::is_lvalue<Expr>::value),
                                         TensorLazyEvaluatorWritable<Dimensions, Expr, Device>,
                                         TensorLazyEvaluatorReadOnly<Dimensions, const Expr, Device> >::type Base;
  typedef typename Base::Scalar Scalar;

  TensorLazyEvaluator(const Expr& expr, const Device& device) : Base(expr, device) {
  }
  virtual ~TensorLazyEvaluator() {
  }
};

}  // namespace internal


/** \class TensorRef
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A reference to a tensor expression
  * The expression will be evaluated lazily (as much as possible).
  *
  */
template<typename PlainObjectType> class TensorRef : public TensorBase<TensorRef<PlainObjectType> >
{
  public:
    typedef TensorRef<PlainObjectType> Self;
    typedef typename PlainObjectType::Base Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<PlainObjectType>::StorageKind StorageKind;
    typedef typename internal::traits<PlainObjectType>::Index Index;
    typedef typename internal::traits<PlainObjectType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;
    typedef Scalar* PointerType;
    typedef PointerType PointerArgType;

    static const Index NumIndices = PlainObjectType::NumIndices;
    typedef typename PlainObjectType::Dimensions Dimensions;

    enum {
      IsAligned = false,
      PacketAccess = false,
      BlockAccess = false,
      PreferBlockAccess = false,
      Layout = PlainObjectType::Layout,
      CoordAccess = false,  // to be implemented
      RawAccess = false
    };

    //===- Tensor block evaluation strategy (see TensorBlock.h) -----------===//
    typedef internal::TensorBlockNotImplemented TensorBlock;
    //===------------------------------------------------------------------===//

    EIGEN_STRONG_INLINE TensorRef() : m_evaluator(NULL) {
    }

    template <typename Expression>
    EIGEN_STRONG_INLINE TensorRef(const Expression& expr) : m_evaluator(new internal::TensorLazyEvaluator<Dimensions, Expression, DefaultDevice>(expr, DefaultDevice())) {
      m_evaluator->incrRefCount();
    }

    template <typename Expression>
    EIGEN_STRONG_INLINE TensorRef& operator = (const Expression& expr) {
      unrefEvaluator();
      m_evaluator = new internal::TensorLazyEvaluator<Dimensions, Expression, DefaultDevice>(expr, DefaultDevice());
      m_evaluator->incrRefCount();
      return *this;
    }

    ~TensorRef() {
      unrefEvaluator();
    }

    TensorRef(const TensorRef& other) : m_evaluator(other.m_evaluator) {
      eigen_assert(m_evaluator->refCount() > 0);
      m_evaluator->incrRefCount();
    }

    TensorRef& operator = (const TensorRef& other) {
      if (this != &other) {
        unrefEvaluator();
        m_evaluator = other.m_evaluator;
        eigen_assert(m_evaluator->refCount() > 0);
        m_evaluator->incrRefCount();
      }
      return *this;
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rank() const { return m_evaluator->dimensions().size(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index dimension(Index n) const { return m_evaluator->dimensions()[n]; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_evaluator->dimensions(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index size() const { return m_evaluator->dimensions().TotalSize(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar* data() const { return m_evaluator->data(); }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index index) const
    {
      return m_evaluator->coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index firstIndex, IndexTypes... otherIndices) const
    {
      const std::size_t num_indices = (sizeof...(otherIndices) + 1);
      const array<Index, num_indices> indices{{firstIndex, otherIndices...}};
      return coeff(indices);
    }
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index firstIndex, IndexTypes... otherIndices)
    {
      const std::size_t num_indices = (sizeof...(otherIndices) + 1);
      const array<Index, num_indices> indices{{firstIndex, otherIndices...}};
      return coeffRef(indices);
    }
#else

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1) const
    {
      array<Index, 2> indices;
      indices[0] = i0;
      indices[1] = i1;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2) const
    {
      array<Index, 3> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      array<Index, 4> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      array<Index, 5> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      indices[4] = i4;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1)
    {
      array<Index, 2> indices;
      indices[0] = i0;
      indices[1] = i1;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1, Index i2)
    {
      array<Index, 3> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      array<Index, 4> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      array<Index, 5> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      indices[4] = i4;
      return coeffRef(indices);
    }
#endif

    template <std::size_t NumIndices> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar coeff(const array<Index, NumIndices>& indices) const
    {
      const Dimensions& dims = this->dimensions();
      Index index = 0;
      if (PlainObjectType::Options & RowMajor) {
        index += indices[0];
        for (size_t i = 1; i < NumIndices; ++i) {
          index = index * dims[i] + indices[i];
        }
      } else {
        index += indices[NumIndices-1];
        for (int i = NumIndices-2; i >= 0; --i) {
          index = index * dims[i] + indices[i];
        }
      }
      return m_evaluator->coeff(index);
    }
    template <std::size_t NumIndices> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      const Dimensions& dims = this->dimensions();
      Index index = 0;
      if (PlainObjectType::Options & RowMajor) {
        index += indices[0];
        for (size_t i = 1; i < NumIndices; ++i) {
          index = index * dims[i] + indices[i];
        }
      } else {
        index += indices[NumIndices-1];
        for (int i = NumIndices-2; i >= 0; --i) {
          index = index * dims[i] + indices[i];
        }
      }
      return m_evaluator->coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar coeff(Index index) const
    {
      return m_evaluator->coeff(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      return m_evaluator->coeffRef(index);
    }

  private:
    EIGEN_STRONG_INLINE void unrefEvaluator() {
      if (m_evaluator) {
        m_evaluator->decrRefCount();
        if (m_evaluator->refCount() == 0) {
          delete m_evaluator;
        }
      }
    }

  internal::TensorLazyBaseEvaluator<Dimensions, Scalar>* m_evaluator;
};


// evaluator for rvalues
template<typename Derived, typename Device>
struct TensorEvaluator<const TensorRef<Derived>, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorRef<Derived>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const TensorRef<Derived>& m, const Device&)
      : m_ref(m)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_ref.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_ref.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return m_ref.coeffRef(index);
  }

  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_ref.data(); }

 protected:
  TensorRef<Derived> m_ref;
};


// evaluator for lvalues
template<typename Derived, typename Device>
struct TensorEvaluator<TensorRef<Derived>, Device> : public TensorEvaluator<const TensorRef<Derived>, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;

  typedef TensorEvaluator<const TensorRef<Derived>, Device> Base;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(TensorRef<Derived>& m, const Device& d) : Base(m, d)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return this->m_ref.coeffRef(index);
  }
};



} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Navdeep Jaitly <ndjaitly@google.com>
//                    Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H
#define EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H
namespace Eigen {

/** \class TensorReverse
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reverse elements class.
  *
  */
namespace internal {
template<typename ReverseDimensions, typename XprType>
struct traits<TensorReverseOp<ReverseDimensions,
                              XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename ReverseDimensions, typename XprType>
struct eval<TensorReverseOp<ReverseDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorReverseOp<ReverseDimensions, XprType>& type;
};

template<typename ReverseDimensions, typename XprType>
struct nested<TensorReverseOp<ReverseDimensions, XprType>, 1,
            typename eval<TensorReverseOp<ReverseDimensions, XprType> >::type>
{
  typedef TensorReverseOp<ReverseDimensions, XprType> type;
};

}  // end namespace internal

template<typename ReverseDimensions, typename XprType>
class TensorReverseOp : public TensorBase<TensorReverseOp<ReverseDimensions,
                                          XprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorReverseOp<ReverseDimensions, XprType>, WriteAccessors>Base;
    typedef typename Eigen::internal::traits<TensorReverseOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorReverseOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorReverseOp>::StorageKind
                                                                      StorageKind;
    typedef typename Eigen::internal::traits<TensorReverseOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorReverseOp(
      const XprType& expr, const ReverseDimensions& reverse_dims)
      : m_xpr(expr), m_reverse_dims(reverse_dims) { }

    EIGEN_DEVICE_FUNC
    const ReverseDimensions& reverse() const { return m_reverse_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorReverseOp)


  protected:
    typename XprType::Nested m_xpr;
    const ReverseDimensions m_reverse_dims;
};

// Eval as rvalue
template<typename ReverseDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>, Device>
{
  typedef TensorReverseOp<ReverseDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<ReverseDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = NumDims > 0,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef internal::TensorIntDivisor<Index> IndexDivisor;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_reverse(op.reverse()),
        m_device(device)
  {
    // Reversing a scalar isn't supported yet. It would be a no-op anyway.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Compute strides
    m_dimensions = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i-1] * m_dimensions[i-1];
        if (m_strides[i] > 0) m_fastStrides[i] = IndexDivisor(m_strides[i]);
      }
    } else {
      m_strides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i+1] * m_dimensions[i+1];
        if (m_strides[i] > 0) m_fastStrides[i] = IndexDivisor(m_strides[i]);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index reverseIndex(
      Index index) const {
    eigen_assert(index < dimensions().TotalSize());
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        Index idx = index / m_fastStrides[i];
        index -= idx * m_strides[i];
        if (m_reverse[i]) {
          idx = m_dimensions[i] - idx - 1;
        }
        inputIndex += idx * m_strides[i] ;
      }
      if (m_reverse[0]) {
        inputIndex += (m_dimensions[0] - index - 1);
      } else {
        inputIndex += index;
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        Index idx = index / m_fastStrides[i];
        index -= idx * m_strides[i];
        if (m_reverse[i]) {
          idx = m_dimensions[i] - idx - 1;
        }
        inputIndex += idx * m_strides[i] ;
      }
      if (m_reverse[NumDims-1]) {
        inputIndex += (m_dimensions[NumDims-1] - index - 1);
      } else {
        inputIndex += index;
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(
      Index index) const  {
    return m_impl.coeff(reverseIndex(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    // TODO(ndjaitly): write a better packing routine that uses
    // local structure.
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type
                                                            values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    // Block evaluation reads underlying memory in reverse order, and default
    // cost model does not properly catch this in bytes stored/loaded.
    return internal::TensorBlockResourceRequirements::skewed<Scalar>(
               target_size)
        .addCostPerCoeff({0, 0, 24});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // TODO(ezhulenev): If underlying tensor expression supports and prefers
    // block evaluation we must use it. Currently we use coeff and packet
    // access into the underlying tensor expression.
    // static const bool useBlockAccessForArgType =
    //     TensorEvaluator<ArgType, Device>::BlockAccess &&
    //     TensorEvaluator<ArgType, Device>::PreferBlockAccess;

    static const bool isColMajor =
        static_cast<int>(Layout) == static_cast<int>(ColMajor);

    static const Index inner_dim_idx = isColMajor ? 0 : NumDims - 1;
    const bool inner_dim_reversed = m_reverse[inner_dim_idx];

    // Offset in the output block.
    Index block_offset = 0;

    // Offset in the input Tensor.
    Index input_offset = reverseIndex(desc.offset());

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = isColMajor ? i : NumDims - 1 - i;
      it[i].size = desc.dimension(dim);
      it[i].count = 0;
      it[i].reverse = m_reverse[dim];

      it[i].block_stride =
          i == 0 ? 1 : (it[i - 1].size * it[i - 1].block_stride);
      it[i].block_span = it[i].block_stride * (it[i].size - 1);

      it[i].input_stride = m_strides[dim];
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      if (it[i].reverse) {
        it[i].input_stride = -1 * it[i].input_stride;
        it[i].input_span = -1 * it[i].input_span;
      }
    }

    // If multiple inner dimensions have the same reverse flag, check if we can
    // merge them into a single virtual inner dimension.
    int effective_inner_dim = 0;
    for (int i = 1; i < NumDims; ++i) {
      if (it[i].reverse != it[effective_inner_dim].reverse) break;
      if (it[i].block_stride != it[effective_inner_dim].size) break;
      if (it[i].block_stride != numext::abs(it[i].input_stride)) break;

      it[i].size = it[effective_inner_dim].size * it[i].size;

      it[i].block_stride = 1;
      it[i].input_stride = (inner_dim_reversed ? -1 : 1);

      it[i].block_span = it[i].block_stride * (it[i].size - 1);
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      effective_inner_dim = i;
    }

    eigen_assert(it[effective_inner_dim].block_stride == 1);
    eigen_assert(it[effective_inner_dim].input_stride ==
                 (inner_dim_reversed ? -1 : 1));

    const Index inner_dim_size = it[effective_inner_dim].size;

    // Prepare storage for the materialized reverse result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);
    CoeffReturnType* block_buffer = block_storage.data();

    while (it[NumDims - 1].count < it[NumDims - 1].size) {
      // Copy inner-most dimension data from reversed location in input.
      Index dst = block_offset;
      Index src = input_offset;

      // NOTE(ezhulenev): Adding vectorized path with internal::preverse showed
      // worse results in benchmarks than a simple coefficient loop.
      if (inner_dim_reversed) {
        for (Index i = 0; i < inner_dim_size; ++i) {
          block_buffer[dst] = m_impl.coeff(src);
          ++dst;
          --src;
        }
      } else {
        for (Index i = 0; i < inner_dim_size; ++i) {
          block_buffer[dst] = m_impl.coeff(src);
          ++dst;
          ++src;
        }
      }

      // For the 1d tensor we need to generate only one inner-most dimension.
      if ((NumDims - effective_inner_dim) == 1) break;

      // Update offset.
      for (Index i = effective_inner_dim + 1; i < NumDims; ++i) {
        if (++it[i].count < it[i].size) {
          block_offset += it[i].block_stride;
          input_offset += it[i].input_stride;
          break;
        }
        if (i != NumDims - 1) it[i].count = 0;
        block_offset -= it[i].block_span;
        input_offset -= it[i].input_span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    double compute_cost = NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                     2 * TensorOpCost::MulCost<Index>() +
                                     TensorOpCost::DivCost<Index>());
    for (int i = 0; i < NumDims; ++i) {
      if (m_reverse[i]) {
        compute_cost += 2 * TensorOpCost::AddCost<Index>();
      }
    }
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, false /* vectorized */, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  array<IndexDivisor, NumDims> m_fastStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  ReverseDimensions m_reverse;
  const Device EIGEN_DEVICE_REF m_device;

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : size(0),
          count(0),
          reverse(false),
          block_stride(0),
          block_span(0),
          input_stride(0),
          input_span(0) {}

    Index size;
    Index count;
    bool reverse;
    Index block_stride;
    Index block_span;
    Index input_stride;
    Index input_span;
  };
};

// Eval as lvalue

template <typename ReverseDimensions, typename ArgType, typename Device>
struct TensorEvaluator<TensorReverseOp<ReverseDimensions, ArgType>, Device>
    : public TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>,
                             Device> {
  typedef TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>,
                          Device> Base;
  typedef TensorReverseOp<ReverseDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<ReverseDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };
  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Dimensions& dimensions() const { return this->m_dimensions; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return this->m_impl.coeffRef(this->reverseIndex(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x) {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    // This code is pilfered from TensorMorphing.h
    EIGEN_ALIGN_MAX CoeffReturnType values[PacketSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      this->coeffRef(index+i) = values[i];
    }
  }
};


}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScan.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Igor Babuschkin <igor@babuschk.in>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_SCAN_H
#define EIGEN_CXX11_TENSOR_TENSOR_SCAN_H

namespace Eigen {

namespace internal {

template <typename Op, typename XprType>
struct traits<TensorScanOp<Op, XprType> >
    : public traits<XprType> {
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Op, typename XprType>
struct eval<TensorScanOp<Op, XprType>, Eigen::Dense>
{
  typedef const TensorScanOp<Op, XprType>& type;
};

template<typename Op, typename XprType>
struct nested<TensorScanOp<Op, XprType>, 1,
            typename eval<TensorScanOp<Op, XprType> >::type>
{
  typedef TensorScanOp<Op, XprType> type;
};
} // end namespace internal

/** \class TensorScan
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor scan class.
  */
template <typename Op, typename XprType>
class TensorScanOp
    : public TensorBase<TensorScanOp<Op, XprType>, ReadOnlyAccessors> {
public:
  typedef typename Eigen::internal::traits<TensorScanOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorScanOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorScanOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorScanOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorScanOp(
      const XprType& expr, const Index& axis, bool exclusive = false, const Op& op = Op())
      : m_expr(expr), m_axis(axis), m_accumulator(op), m_exclusive(exclusive) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Index axis() const { return m_axis; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const XprType& expression() const { return m_expr; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Op accumulator() const { return m_accumulator; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  bool exclusive() const { return m_exclusive; }

protected:
  typename XprType::Nested m_expr;
  const Index m_axis;
  const Op m_accumulator;
  const bool m_exclusive;
};


namespace internal {

template <typename Self>
EIGEN_STRONG_INLINE void ReduceScalar(Self& self, Index offset,
                                      typename Self::CoeffReturnType* data) {
  // Compute the scan along the axis, starting at the given offset
  typename Self::CoeffReturnType accum = self.accumulator().initialize();
  if (self.stride() == 1) {
    if (self.exclusive()) {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      }
    } else {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  } else {
    if (self.exclusive()) {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        Index curr = offset + idx3 * self.stride();
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      }
    } else {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        Index curr = offset + idx3 * self.stride();
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  }
}

template <typename Self>
EIGEN_STRONG_INLINE void ReducePacket(Self& self, Index offset,
                                      typename Self::CoeffReturnType* data) {
  using Scalar = typename Self::CoeffReturnType;
  using Packet = typename Self::PacketReturnType;
  // Compute the scan along the axis, starting at the calculated offset
  Packet accum = self.accumulator().template initializePacket<Packet>();
  if (self.stride() == 1) {
    if (self.exclusive()) {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
      }
    } else {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
      }
    }
  } else {
    if (self.exclusive()) {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        const Index curr = offset + idx3 * self.stride();
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
      }
    } else {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        const Index curr = offset + idx3 * self.stride();
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
      }
    }
  }
}

template <typename Self, bool Vectorize, bool Parallel>
struct ReduceBlock {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    for (Index idx2 = 0; idx2 < self.stride(); idx2++) {
      // Calculate the starting offset for the scan
      Index offset = idx1 + idx2;
      ReduceScalar(self, offset, data);
    }
  }
};

// Specialization for vectorized reduction.
template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/true, /*Parallel=*/false> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    Index idx2 = 0;
    for (; idx2 + PacketSize <= self.stride(); idx2 += PacketSize) {
      // Calculate the starting offset for the packet scan
      Index offset = idx1 + idx2;
      ReducePacket(self, offset, data);
    }
    for (; idx2 < self.stride(); idx2++) {
      // Calculate the starting offset for the scan
      Index offset = idx1 + idx2;
      ReduceScalar(self, offset, data);
    }
  }
};

// Single-threaded CPU implementation of scan
template <typename Self, typename Reducer, typename Device,
          bool Vectorize =
              (TensorEvaluator<typename Self::ChildTypeNoConst, Device>::PacketAccess &&
               internal::reducer_traits<Reducer, Device>::PacketAccess)>
struct ScanLauncher {
  void operator()(Self& self, typename Self::CoeffReturnType* data) {
    Index total_size = internal::array_prod(self.dimensions());

    // We fix the index along the scan axis to 0 and perform a
    // scan per remaining entry. The iteration is split into two nested
    // loops to avoid an integer division by keeping track of each idx1 and
    // idx2.
    for (Index idx1 = 0; idx1 < total_size; idx1 += self.stride() * self.size()) {
      ReduceBlock<Self, Vectorize, /*Parallel=*/false> block_reducer;
      block_reducer(self, idx1, data);
    }
  }
};

#ifdef EIGEN_USE_THREADS

// Adjust block_size to avoid false sharing of cachelines among
// threads. Currently set to twice the cache line size on Intel and ARM
// processors.
EIGEN_STRONG_INLINE Index AdjustBlockSize(Index item_size, Index block_size) {
  EIGEN_CONSTEXPR Index kBlockAlignment = 128;
  const Index items_per_cacheline =
      numext::maxi<Index>(1, kBlockAlignment / item_size);
  return items_per_cacheline * divup(block_size, items_per_cacheline);
}

template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/true, /*Parallel=*/true> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    Index num_scalars = self.stride();
    Index num_packets = 0;
    if (self.stride() >= PacketSize) {
      num_packets = self.stride() / PacketSize;
      self.device().parallelFor(
          num_packets,
        TensorOpCost(PacketSize * self.size(), PacketSize * self.size(),
                     16 * PacketSize * self.size(), true, PacketSize),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(PacketSize * sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index packet = first; packet < last; ++packet) {
            const Index idx2 = packet * PacketSize;
            ReducePacket(self, idx1 + idx2, data);
          }
        });
      num_scalars -= num_packets * PacketSize;
    }
    self.device().parallelFor(
        num_scalars, TensorOpCost(self.size(), self.size(), 16 * self.size()),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index scalar = first; scalar < last; ++scalar) {
            const Index idx2 = num_packets * PacketSize + scalar;
            ReduceScalar(self, idx1 + idx2, data);
          }
        });
  }
};

template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/false, /*Parallel=*/true> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    self.device().parallelFor(
        self.stride(), TensorOpCost(self.size(), self.size(), 16 * self.size()),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index idx2 = first; idx2 < last; ++idx2) {
            ReduceScalar(self, idx1 + idx2, data);
          }
        });
  }
};

// Specialization for multi-threaded execution.
template <typename Self, typename Reducer, bool Vectorize>
struct ScanLauncher<Self, Reducer, ThreadPoolDevice, Vectorize> {
  void operator()(Self& self, typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    const Index total_size = internal::array_prod(self.dimensions());
    const Index inner_block_size = self.stride() * self.size();
    bool parallelize_by_outer_blocks = (total_size >= (self.stride() * inner_block_size));

    if ((parallelize_by_outer_blocks && total_size <= 4096) ||
        (!parallelize_by_outer_blocks && self.stride() < PacketSize)) {
      ScanLauncher<Self, Reducer, DefaultDevice, Vectorize> launcher;
      launcher(self, data);
      return;
    }

    if (parallelize_by_outer_blocks) {
      // Parallelize over outer blocks.
      const Index num_outer_blocks = total_size / inner_block_size;
      self.device().parallelFor(
          num_outer_blocks,
          TensorOpCost(inner_block_size, inner_block_size,
                       16 * PacketSize * inner_block_size, Vectorize,
                       PacketSize),
          [=](Index blk_size) {
            return AdjustBlockSize(inner_block_size * sizeof(Scalar), blk_size);
          },
          [&](Index first, Index last) {
            for (Index idx1 = first; idx1 < last; ++idx1) {
              ReduceBlock<Self, Vectorize, /*Parallelize=*/false> block_reducer;
              block_reducer(self, idx1 * inner_block_size, data);
            }
          });
    } else {
      // Parallelize over inner packets/scalars dimensions when the reduction
      // axis is not an inner dimension.
      ReduceBlock<Self, Vectorize, /*Parallelize=*/true> block_reducer;
      for (Index idx1 = 0; idx1 < total_size;
           idx1 += self.stride() * self.size()) {
        block_reducer(self, idx1, data);
      }
    }
  }
};
#endif  // EIGEN_USE_THREADS

#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))

// GPU implementation of scan
// TODO(ibab) This placeholder implementation performs multiple scans in
// parallel, but it would be better to use a parallel scan algorithm and
// optimize memory access.
template <typename Self, typename Reducer>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ScanKernel(Self self, Index total_size, typename Self::CoeffReturnType* data) {
  // Compute offset as in the CPU version
  Index val = threadIdx.x + blockIdx.x * blockDim.x;
  Index offset = (val / self.stride()) * self.stride() * self.size() + val % self.stride();

  if (offset + (self.size() - 1) * self.stride() < total_size) {
    // Compute the scan along the axis, starting at the calculated offset
    typename Self::CoeffReturnType accum = self.accumulator().initialize();
    for (Index idx = 0; idx < self.size(); idx++) {
      Index curr = offset + idx * self.stride();
      if (self.exclusive()) {
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      } else {
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  }
  __syncthreads();

}

template <typename Self, typename Reducer, bool Vectorize>
struct ScanLauncher<Self, Reducer, GpuDevice, Vectorize> {
  void operator()(const Self& self, typename Self::CoeffReturnType* data) {
     Index total_size = internal::array_prod(self.dimensions());
     Index num_blocks = (total_size / self.size() + 63) / 64;
     Index block_size = 64;

     LAUNCH_GPU_KERNEL((ScanKernel<Self, Reducer>), num_blocks, block_size, 0, self.device(), self, total_size, data);
  }
};
#endif  // EIGEN_USE_GPU && (EIGEN_GPUCC)

}  // namespace internal

// Eval as rvalue
template <typename Op, typename ArgType, typename Device>
struct TensorEvaluator<const TensorScanOp<Op, ArgType>, Device> {

  typedef TensorScanOp<Op, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef const ArgType ChildTypeNoConst;
  typedef const ArgType ChildType;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef TensorEvaluator<const TensorScanOp<Op, ArgType>, Device> Self;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_device(device),
        m_exclusive(op.exclusive()),
        m_accumulator(op.accumulator()),
        m_size(m_impl.dimensions()[op.axis()]),
        m_stride(1), m_consume_dim(op.axis()),
        m_output(NULL) {

    // Accumulating a scalar isn't supported.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(op.axis() >= 0 && op.axis() < NumDims);

    // Compute stride of scan axis
    const Dimensions& dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < op.axis(); ++i) {
        m_stride = m_stride * dims[i];
      }
    } else {
      // dims can only be indexed through unsigned integers,
      // so let's use an unsigned type to let the compiler knows.
      // This prevents stupid warnings: ""'*((void*)(& evaluator)+64)[18446744073709551615]' may be used uninitialized in this function"
      unsigned int axis = internal::convert_index<unsigned int>(op.axis());
      for (unsigned int i = NumDims - 1; i > axis; --i) {
        m_stride = m_stride * dims[i];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& stride() const {
    return m_stride;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& consume_dim() const {
    return m_consume_dim;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& size() const {
    return m_size;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Op& accumulator() const {
    return m_accumulator;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool exclusive() const {
    return m_exclusive;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const TensorEvaluator<ArgType, Device>& inner() const {
    return m_impl;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Device& device() const {
    return m_device;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    internal::ScanLauncher<Self, Op, Device> launcher;
    if (data) {
      launcher(*this, data);
      return false;
    }

    const Index total_size = internal::array_prod(dimensions());
    m_output = static_cast<EvaluatorPointerType>(m_device.get((Scalar*) m_device.allocate_temp(total_size * sizeof(Scalar))));
    launcher(*this, m_output);
    return true;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_output + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const
  {
    return m_output;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_output[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_output) {
      m_device.deallocate_temp(m_output);
      m_output = NULL;
    }
    m_impl.cleanup();
  }

#ifdef EIGEN_USE_SYCL
 // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_output.bind(cgh);
  }
#endif
protected:
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  const bool m_exclusive;
  Op m_accumulator;
  const Index m_size;
  Index m_stride;
  Index m_consume_dim;
  EvaluatorPointerType m_output;
};

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_SCAN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScanSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorScanSycl.h
 *
 * \brief:
 *  Tensor Scan Sycl implement the extend  version of
 * "Efficient parallel scan algorithms for GPUs." .for Tensor operations.
 * The algorithm requires up to 3 stage (consequently 3 kernels) depending on
 * the size of the tensor. In the first kernel (ScanKernelFunctor), each
 * threads within the work-group individually reduces the allocated elements per
 * thread in order to reduces the total number of blocks. In the next step all
 * thread within the work-group will reduce the associated blocks into the
 * temporary buffers. In the next kernel(ScanBlockKernelFunctor), the temporary
 * buffer is given as an input and all the threads within a work-group scan and
 * reduces the boundaries between the blocks (generated from the previous
 * kernel). and write the data on the temporary buffer. If the second kernel is
 * required, the third and final kerenl (ScanAdjustmentKernelFunctor) will
 * adjust the final result into the output buffer.
 * The original algorithm for the parallel prefix sum can be found here:
 *
 * Sengupta, Shubhabrata, Mark Harris, and Michael Garland. "Efficient parallel
 * scan algorithms for GPUs." NVIDIA, Santa Clara, CA, Tech. Rep. NVR-2008-003
 *1, no. 1 (2008): 1-17.
 *****************************************************************/

#ifndef UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP
#define UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP

namespace Eigen {
namespace TensorSycl {
namespace internal {

#ifndef EIGEN_SYCL_MAX_GLOBAL_RANGE
#define EIGEN_SYCL_MAX_GLOBAL_RANGE (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 * 4)
#endif

template <typename index_t>
struct ScanParameters {
  // must be power of 2
  static EIGEN_CONSTEXPR index_t ScanPerThread = 8;
  const index_t total_size;
  const index_t non_scan_size;
  const index_t scan_size;
  const index_t non_scan_stride;
  const index_t scan_stride;
  const index_t panel_threads;
  const index_t group_threads;
  const index_t block_threads;
  const index_t elements_per_group;
  const index_t elements_per_block;
  const index_t loop_range;

  ScanParameters(index_t total_size_, index_t non_scan_size_, index_t scan_size_, index_t non_scan_stride_,
                 index_t scan_stride_, index_t panel_threads_, index_t group_threads_, index_t block_threads_,
                 index_t elements_per_group_, index_t elements_per_block_, index_t loop_range_)
      : total_size(total_size_),
        non_scan_size(non_scan_size_),
        scan_size(scan_size_),
        non_scan_stride(non_scan_stride_),
        scan_stride(scan_stride_),
        panel_threads(panel_threads_),
        group_threads(group_threads_),
        block_threads(block_threads_),
        elements_per_group(elements_per_group_),
        elements_per_block(elements_per_block_),
        loop_range(loop_range_) {}
};

enum class scan_step { first, second };
template <typename Evaluator, typename CoeffReturnType, typename OutAccessor, typename Op, typename Index,
          scan_step stp>
struct ScanKernelFunctor {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  static EIGEN_CONSTEXPR int PacketSize = ScanParameters<Index>::ScanPerThread / 2;

  LocalAccessor scratch;
  Evaluator dev_eval;
  OutAccessor out_accessor;
  OutAccessor temp_accessor;
  const ScanParameters<Index> scanParameters;
  Op accumulator;
  const bool inclusive;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ScanKernelFunctor(LocalAccessor scratch_, const Evaluator dev_eval_,
                                                          OutAccessor out_accessor_, OutAccessor temp_accessor_,
                                                          const ScanParameters<Index> scanParameters_, Op accumulator_,
                                                          const bool inclusive_)
      : scratch(scratch_),
        dev_eval(dev_eval_),
        out_accessor(out_accessor_),
        temp_accessor(temp_accessor_),
        scanParameters(scanParameters_),
        accumulator(accumulator_),
        inclusive(inclusive_) {}

  template <scan_step sst = stp, typename Input>
  typename ::Eigen::internal::enable_if<sst == scan_step::first, CoeffReturnType>::type EIGEN_DEVICE_FUNC
      EIGEN_STRONG_INLINE
      read(const Input &inpt, Index global_id) {
    return inpt.coeff(global_id);
  }

  template <scan_step sst = stp, typename Input>
  typename ::Eigen::internal::enable_if<sst != scan_step::first, CoeffReturnType>::type EIGEN_DEVICE_FUNC
      EIGEN_STRONG_INLINE
      read(const Input &inpt, Index global_id) {
    return inpt[global_id];
  }

  template <scan_step sst = stp, typename InclusiveOp>
  typename ::Eigen::internal::enable_if<sst == scan_step::first>::type EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  first_step_inclusive_Operation(InclusiveOp inclusive_op) {
    inclusive_op();
  }

  template <scan_step sst = stp, typename InclusiveOp>
  typename ::Eigen::internal::enable_if<sst != scan_step::first>::type EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  first_step_inclusive_Operation(InclusiveOp) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto out_ptr = out_accessor.get_pointer();
    auto tmp_ptr = temp_accessor.get_pointer();
    auto scratch_ptr = scratch.get_pointer().get();

    for (Index loop_offset = 0; loop_offset < scanParameters.loop_range; loop_offset++) {
      Index data_offset = (itemID.get_global_id(0) + (itemID.get_global_range(0) * loop_offset));
      Index tmp = data_offset % scanParameters.panel_threads;
      const Index panel_id = data_offset / scanParameters.panel_threads;
      const Index group_id = tmp / scanParameters.group_threads;
      tmp = tmp % scanParameters.group_threads;
      const Index block_id = tmp / scanParameters.block_threads;
      const Index local_id = tmp % scanParameters.block_threads;
      // we put one element per packet in scratch_mem
      const Index scratch_stride = scanParameters.elements_per_block / PacketSize;
      const Index scratch_offset = (itemID.get_local_id(0) / scanParameters.block_threads) * scratch_stride;
      CoeffReturnType private_scan[ScanParameters<Index>::ScanPerThread];
      CoeffReturnType inclusive_scan;
      // the actual panel size is scan_size * non_scan_size.
      // elements_per_panel is roundup to power of 2 for binary tree
      const Index panel_offset = panel_id * scanParameters.scan_size * scanParameters.non_scan_size;
      const Index group_offset = group_id * scanParameters.non_scan_stride;
      // This will be effective when the size is bigger than elements_per_block
      const Index block_offset = block_id * scanParameters.elements_per_block * scanParameters.scan_stride;
      const Index thread_offset = (ScanParameters<Index>::ScanPerThread * local_id * scanParameters.scan_stride);
      const Index global_offset = panel_offset + group_offset + block_offset + thread_offset;
      Index next_elements = 0;
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        private_scan[i] = ((((block_id * scanParameters.elements_per_block) +
                             (ScanParameters<Index>::ScanPerThread * local_id) + i) < scanParameters.scan_size) &&
                           (global_id < scanParameters.total_size))
                              ? read(dev_eval, global_id)
                              : accumulator.initialize();
        next_elements += scanParameters.scan_stride;
      }
      first_step_inclusive_Operation([&]() EIGEN_DEVICE_FUNC {
        if (inclusive) {
          inclusive_scan = private_scan[ScanParameters<Index>::ScanPerThread - 1];
        }
      });
      // This for loop must be 2
      EIGEN_UNROLL_LOOP
      for (int packetIndex = 0; packetIndex < ScanParameters<Index>::ScanPerThread; packetIndex += PacketSize) {
        Index private_offset = 1;
        // build sum in place up the tree
        EIGEN_UNROLL_LOOP
        for (Index d = PacketSize >> 1; d > 0; d >>= 1) {
          EIGEN_UNROLL_LOOP
          for (Index l = 0; l < d; l++) {
            Index ai = private_offset * (2 * l + 1) - 1 + packetIndex;
            Index bi = private_offset * (2 * l + 2) - 1 + packetIndex;
            CoeffReturnType accum = accumulator.initialize();
            accumulator.reduce(private_scan[ai], &accum);
            accumulator.reduce(private_scan[bi], &accum);
            private_scan[bi] = accumulator.finalize(accum);
          }
          private_offset *= 2;
        }
        scratch_ptr[2 * local_id + (packetIndex / PacketSize) + scratch_offset] =
            private_scan[PacketSize - 1 + packetIndex];
        private_scan[PacketSize - 1 + packetIndex] = accumulator.initialize();
        // traverse down tree & build scan
        EIGEN_UNROLL_LOOP
        for (Index d = 1; d < PacketSize; d *= 2) {
          private_offset >>= 1;
          EIGEN_UNROLL_LOOP
          for (Index l = 0; l < d; l++) {
            Index ai = private_offset * (2 * l + 1) - 1 + packetIndex;
            Index bi = private_offset * (2 * l + 2) - 1 + packetIndex;
            CoeffReturnType accum = accumulator.initialize();
            accumulator.reduce(private_scan[ai], &accum);
            accumulator.reduce(private_scan[bi], &accum);
            private_scan[ai] = private_scan[bi];
            private_scan[bi] = accumulator.finalize(accum);
          }
        }
      }

      Index offset = 1;
      // build sum in place up the tree
      for (Index d = scratch_stride >> 1; d > 0; d >>= 1) {
        // Synchronise
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (local_id < d) {
          Index ai = offset * (2 * local_id + 1) - 1 + scratch_offset;
          Index bi = offset * (2 * local_id + 2) - 1 + scratch_offset;
          CoeffReturnType accum = accumulator.initialize();
          accumulator.reduce(scratch_ptr[ai], &accum);
          accumulator.reduce(scratch_ptr[bi], &accum);
          scratch_ptr[bi] = accumulator.finalize(accum);
        }
        offset *= 2;
      }
      // Synchronise
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      // next step optimisation
      if (local_id == 0) {
        if (((scanParameters.elements_per_group / scanParameters.elements_per_block) > 1)) {
          const Index temp_id = panel_id * (scanParameters.elements_per_group / scanParameters.elements_per_block) *
                                    scanParameters.non_scan_size +
                                group_id * (scanParameters.elements_per_group / scanParameters.elements_per_block) +
                                block_id;
          tmp_ptr[temp_id] = scratch_ptr[scratch_stride - 1 + scratch_offset];
        }
        // clear the last element
        scratch_ptr[scratch_stride - 1 + scratch_offset] = accumulator.initialize();
      }
      // traverse down tree & build scan
      for (Index d = 1; d < scratch_stride; d *= 2) {
        offset >>= 1;
        // Synchronise
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (local_id < d) {
          Index ai = offset * (2 * local_id + 1) - 1 + scratch_offset;
          Index bi = offset * (2 * local_id + 2) - 1 + scratch_offset;
          CoeffReturnType accum = accumulator.initialize();
          accumulator.reduce(scratch_ptr[ai], &accum);
          accumulator.reduce(scratch_ptr[bi], &accum);
          scratch_ptr[ai] = scratch_ptr[bi];
          scratch_ptr[bi] = accumulator.finalize(accum);
        }
      }
      // Synchronise
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      // This for loop must be 2
      EIGEN_UNROLL_LOOP
      for (int packetIndex = 0; packetIndex < ScanParameters<Index>::ScanPerThread; packetIndex += PacketSize) {
        EIGEN_UNROLL_LOOP
        for (Index i = 0; i < PacketSize; i++) {
          CoeffReturnType accum = private_scan[packetIndex + i];
          accumulator.reduce(scratch_ptr[2 * local_id + (packetIndex / PacketSize) + scratch_offset], &accum);
          private_scan[packetIndex + i] = accumulator.finalize(accum);
        }
      }
      first_step_inclusive_Operation([&]() EIGEN_DEVICE_FUNC {
        if (inclusive) {
          accumulator.reduce(private_scan[ScanParameters<Index>::ScanPerThread - 1], &inclusive_scan);
          private_scan[0] = accumulator.finalize(inclusive_scan);
        }
      });
      next_elements = 0;
      // right the first set of private param
      EIGEN_UNROLL_LOOP
      for (Index i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        if ((((block_id * scanParameters.elements_per_block) + (ScanParameters<Index>::ScanPerThread * local_id) + i) <
             scanParameters.scan_size) &&
            (global_id < scanParameters.total_size)) {
          Index private_id = (i * !inclusive) + (((i + 1) % ScanParameters<Index>::ScanPerThread) * (inclusive));
          out_ptr[global_id] = private_scan[private_id];
        }
        next_elements += scanParameters.scan_stride;
      }
    }  // end for loop
  }
};

template <typename CoeffReturnType, typename InAccessor, typename OutAccessor, typename Op, typename Index>
struct ScanAdjustmentKernelFunctor {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  static EIGEN_CONSTEXPR int PacketSize = ScanParameters<Index>::ScanPerThread / 2;
  InAccessor in_accessor;
  OutAccessor out_accessor;
  const ScanParameters<Index> scanParameters;
  Op accumulator;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ScanAdjustmentKernelFunctor(LocalAccessor, InAccessor in_accessor_,
                                                                    OutAccessor out_accessor_,
                                                                    const ScanParameters<Index> scanParameters_,
                                                                    Op accumulator_)
      : in_accessor(in_accessor_),
        out_accessor(out_accessor_),
        scanParameters(scanParameters_),
        accumulator(accumulator_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto in_ptr = in_accessor.get_pointer();
    auto out_ptr = out_accessor.get_pointer();

    for (Index loop_offset = 0; loop_offset < scanParameters.loop_range; loop_offset++) {
      Index data_offset = (itemID.get_global_id(0) + (itemID.get_global_range(0) * loop_offset));
      Index tmp = data_offset % scanParameters.panel_threads;
      const Index panel_id = data_offset / scanParameters.panel_threads;
      const Index group_id = tmp / scanParameters.group_threads;
      tmp = tmp % scanParameters.group_threads;
      const Index block_id = tmp / scanParameters.block_threads;
      const Index local_id = tmp % scanParameters.block_threads;

      // the actual panel size is scan_size * non_scan_size.
      // elements_per_panel is roundup to power of 2 for binary tree
      const Index panel_offset = panel_id * scanParameters.scan_size * scanParameters.non_scan_size;
      const Index group_offset = group_id * scanParameters.non_scan_stride;
      // This will be effective when the size is bigger than elements_per_block
      const Index block_offset = block_id * scanParameters.elements_per_block * scanParameters.scan_stride;
      const Index thread_offset = ScanParameters<Index>::ScanPerThread * local_id * scanParameters.scan_stride;

      const Index global_offset = panel_offset + group_offset + block_offset + thread_offset;
      const Index block_size = scanParameters.elements_per_group / scanParameters.elements_per_block;
      const Index in_id = (panel_id * block_size * scanParameters.non_scan_size) + (group_id * block_size) + block_id;
      CoeffReturnType adjust_val = in_ptr[in_id];

      Index next_elements = 0;
      EIGEN_UNROLL_LOOP
      for (Index i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        if ((((block_id * scanParameters.elements_per_block) + (ScanParameters<Index>::ScanPerThread * local_id) + i) <
             scanParameters.scan_size) &&
            (global_id < scanParameters.total_size)) {
          CoeffReturnType accum = adjust_val;
          accumulator.reduce(out_ptr[global_id], &accum);
          out_ptr[global_id] = accumulator.finalize(accum);
        }
        next_elements += scanParameters.scan_stride;
      }
    }
  }
};

template <typename Index>
struct ScanInfo {
  const Index &total_size;
  const Index &scan_size;
  const Index &panel_size;
  const Index &non_scan_size;
  const Index &scan_stride;
  const Index &non_scan_stride;

  Index max_elements_per_block;
  Index block_size;
  Index panel_threads;
  Index group_threads;
  Index block_threads;
  Index elements_per_group;
  Index elements_per_block;
  Index loop_range;
  Index global_range;
  Index local_range;
  const Eigen::SyclDevice &dev;
  EIGEN_STRONG_INLINE ScanInfo(const Index &total_size_, const Index &scan_size_, const Index &panel_size_,
                               const Index &non_scan_size_, const Index &scan_stride_, const Index &non_scan_stride_,
                               const Eigen::SyclDevice &dev_)
      : total_size(total_size_),
        scan_size(scan_size_),
        panel_size(panel_size_),
        non_scan_size(non_scan_size_),
        scan_stride(scan_stride_),
        non_scan_stride(non_scan_stride_),
        dev(dev_) {
    // must be power of 2
    local_range = std::min(Index(dev.getNearestPowerOfTwoWorkGroupSize()),
                           Index(EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1));

    max_elements_per_block = local_range * ScanParameters<Index>::ScanPerThread;

    elements_per_group =
        dev.getPowerOfTwo(Index(roundUp(Index(scan_size), ScanParameters<Index>::ScanPerThread)), true);
    const Index elements_per_panel = elements_per_group * non_scan_size;
    elements_per_block = std::min(Index(elements_per_group), Index(max_elements_per_block));
    panel_threads = elements_per_panel / ScanParameters<Index>::ScanPerThread;
    group_threads = elements_per_group / ScanParameters<Index>::ScanPerThread;
    block_threads = elements_per_block / ScanParameters<Index>::ScanPerThread;
    block_size = elements_per_group / elements_per_block;
#ifdef EIGEN_SYCL_MAX_GLOBAL_RANGE
    const Index max_threads = std::min(Index(panel_threads * panel_size), Index(EIGEN_SYCL_MAX_GLOBAL_RANGE));
#else
    const Index max_threads = panel_threads * panel_size;
#endif
    global_range = roundUp(max_threads, local_range);
    loop_range = Index(
        std::ceil(double(elements_per_panel * panel_size) / (global_range * ScanParameters<Index>::ScanPerThread)));
  }
  inline ScanParameters<Index> get_scan_parameter() {
    return ScanParameters<Index>(total_size, non_scan_size, scan_size, non_scan_stride, scan_stride, panel_threads,
                                 group_threads, block_threads, elements_per_group, elements_per_block, loop_range);
  }
  inline cl::sycl::nd_range<1> get_thread_range() {
    return cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
  }
};

template <typename EvaluatorPointerType, typename CoeffReturnType, typename Reducer, typename Index>
struct SYCLAdjustBlockOffset {
  EIGEN_STRONG_INLINE static void adjust_scan_block_offset(EvaluatorPointerType in_ptr, EvaluatorPointerType out_ptr,
                                                           Reducer &accumulator, const Index total_size,
                                                           const Index scan_size, const Index panel_size,
                                                           const Index non_scan_size, const Index scan_stride,
                                                           const Index non_scan_stride, const Eigen::SyclDevice &dev) {
    auto scan_info =
        ScanInfo<Index>(total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride, dev);

    typedef ScanAdjustmentKernelFunctor<CoeffReturnType, EvaluatorPointerType, EvaluatorPointerType, Reducer, Index>
        AdjustFuctor;
    dev.template unary_kernel_launcher<CoeffReturnType, AdjustFuctor>(in_ptr, out_ptr, scan_info.get_thread_range(),
                                                                      scan_info.max_elements_per_block,
                                                                      scan_info.get_scan_parameter(), accumulator);
  }
};

template <typename CoeffReturnType, scan_step stp>
struct ScanLauncher_impl {
  template <typename Input, typename EvaluatorPointerType, typename Reducer, typename Index>
  EIGEN_STRONG_INLINE static void scan_block(Input in_ptr, EvaluatorPointerType out_ptr, Reducer &accumulator,
                                             const Index total_size, const Index scan_size, const Index panel_size,
                                             const Index non_scan_size, const Index scan_stride,
                                             const Index non_scan_stride, const bool inclusive,
                                             const Eigen::SyclDevice &dev) {
    auto scan_info =
        ScanInfo<Index>(total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride, dev);
    const Index temp_pointer_size = scan_info.block_size * non_scan_size * panel_size;
    const Index scratch_size = scan_info.max_elements_per_block / (ScanParameters<Index>::ScanPerThread / 2);
    CoeffReturnType *temp_pointer =
        static_cast<CoeffReturnType *>(dev.allocate_temp(temp_pointer_size * sizeof(CoeffReturnType)));
    EvaluatorPointerType tmp_global_accessor = dev.get(temp_pointer);

    typedef ScanKernelFunctor<Input, CoeffReturnType, EvaluatorPointerType, Reducer, Index, stp> ScanFunctor;
    dev.template binary_kernel_launcher<CoeffReturnType, ScanFunctor>(
        in_ptr, out_ptr, tmp_global_accessor, scan_info.get_thread_range(), scratch_size,
        scan_info.get_scan_parameter(), accumulator, inclusive);

    if (scan_info.block_size > 1) {
      ScanLauncher_impl<CoeffReturnType, scan_step::second>::scan_block(
          tmp_global_accessor, tmp_global_accessor, accumulator, temp_pointer_size, scan_info.block_size, panel_size,
          non_scan_size, Index(1), scan_info.block_size, false, dev);

      SYCLAdjustBlockOffset<EvaluatorPointerType, CoeffReturnType, Reducer, Index>::adjust_scan_block_offset(
          tmp_global_accessor, out_ptr, accumulator, total_size, scan_size, panel_size, non_scan_size, scan_stride,
          non_scan_stride, dev);
    }
    dev.deallocate_temp(temp_pointer);
  }
};

}  // namespace internal
}  // namespace TensorSycl
namespace internal {
template <typename Self, typename Reducer, bool vectorize>
struct ScanLauncher<Self, Reducer, Eigen::SyclDevice, vectorize> {
  typedef typename Self::Index Index;
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::Storage Storage;
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  void operator()(Self &self, EvaluatorPointerType data) {
    const Index total_size = internal::array_prod(self.dimensions());
    const Index scan_size = self.size();
    const Index scan_stride = self.stride();
    // this is the scan op (can be sum or ...)
    auto accumulator = self.accumulator();
    auto inclusive = !self.exclusive();
    auto consume_dim = self.consume_dim();
    auto dev = self.device();

    auto dims = self.inner().dimensions();

    Index non_scan_size = 1;
    Index panel_size = 1;
    if (static_cast<int>(Self::Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < consume_dim; i++) {
        non_scan_size *= dims[i];
      }
      for (int i = consume_dim + 1; i < Self::NumDims; i++) {
        panel_size *= dims[i];
      }
    } else {
      for (int i = Self::NumDims - 1; i > consume_dim; i--) {
        non_scan_size *= dims[i];
      }
      for (int i = consume_dim - 1; i >= 0; i--) {
        panel_size *= dims[i];
      }
    }
    const Index non_scan_stride = (scan_stride > 1) ? 1 : scan_size;
    auto eval_impl = self.inner();
    TensorSycl::internal::ScanLauncher_impl<CoeffReturnType, TensorSycl::internal::scan_step::first>::scan_block(
        eval_impl, data, accumulator, total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride,
        inclusive, dev);
  }
};
} // namespace internal
}  // namespace Eigen

#endif  // UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorShuffling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H
#define EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H

namespace Eigen {

/** \class TensorShuffling
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor shuffling class.
  *
  *
  */
namespace internal {
template<typename Shuffle, typename XprType>
struct traits<TensorShufflingOp<Shuffle, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Shuffle, typename XprType>
struct eval<TensorShufflingOp<Shuffle, XprType>, Eigen::Dense>
{
  typedef const TensorShufflingOp<Shuffle, XprType>& type;
};

template<typename Shuffle, typename XprType>
struct nested<TensorShufflingOp<Shuffle, XprType>, 1, typename eval<TensorShufflingOp<Shuffle, XprType> >::type>
{
  typedef TensorShufflingOp<Shuffle, XprType> type;
};

}  // end namespace internal



template<typename Shuffle, typename XprType>
class TensorShufflingOp : public TensorBase<TensorShufflingOp<Shuffle, XprType> >
{
  public:
    typedef TensorBase<TensorShufflingOp<Shuffle, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorShufflingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorShufflingOp(const XprType& expr, const Shuffle& shfl)
      : m_xpr(expr), m_shuffle(shfl) {}

    EIGEN_DEVICE_FUNC
    const Shuffle& shufflePermutation() const { return m_shuffle; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorShufflingOp)


  protected:
    typename XprType::Nested m_xpr;
    const Shuffle m_shuffle;
};


// Eval as rvalue
template<typename Shuffle, typename ArgType, typename Device>
struct TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device> Self;
  typedef TensorShufflingOp<Shuffle, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_device(device),
        m_impl(op.expression(), device)
  {
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const Shuffle& shuffle = op.shufflePermutation();
    m_is_identity = true;
    for (int i = 0; i < NumDims; ++i) {
      m_shuffle[i] = static_cast<int>(shuffle[i]);
      m_dimensions[i] = input_dims[shuffle[i]];
      m_inverseShuffle[shuffle[i]] = i;
      if (m_is_identity && shuffle[i] != i) {
        m_is_identity = false;
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_unshuffledInputStrides[0] = 1;
      m_outputStrides[0] = 1;

      for (int i = 1; i < NumDims; ++i) {
        m_unshuffledInputStrides[i] =
            m_unshuffledInputStrides[i - 1] * input_dims[i - 1];
        m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(
                  m_outputStrides[i] > 0 ? m_outputStrides[i] : Index(1));
      }
    } else {
      m_unshuffledInputStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_unshuffledInputStrides[i] =
            m_unshuffledInputStrides[i + 1] * input_dims[i + 1];
        m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(
                  m_outputStrides[i] > 0 ? m_outputStrides[i] : Index(1));
      }
    }

    for (int i = 0; i < NumDims; ++i) {
      m_inputStrides[i] = m_unshuffledInputStrides[shuffle[i]];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  template <int LoadMode, typename Self, bool ImplPacketAccess>
  struct PacketLoader {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    static PacketReturnType Run(const Self& self, Index index) {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = self.coeff(index + i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  };

  template<int LoadMode, typename Self>
  struct PacketLoader<LoadMode, Self, true> {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    static PacketReturnType Run(const Self& self, Index index) {
      if (self.m_is_identity) {
        return self.m_impl.template packet<LoadMode>(index);
      } else {
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
        EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = self.coeff(index + i);
        }
        PacketReturnType rslt = internal::pload<PacketReturnType>(values);
        return rslt;
      }
    }
  };

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
        eigen_assert(index + PacketSize - 1 < dimensions().TotalSize());
    return PacketLoader<LoadMode, Self, TensorEvaluator<ArgType, Device>::PacketAccess>::Run(*this, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const int inner_dim =
        Layout == static_cast<int>(ColMajor) ? 0 : NumDims - 1;

    const size_t target_size = m_device.firstLevelCacheSize();
    const bool inner_dim_shuffled = m_shuffle[inner_dim] != inner_dim;

    // Shuffled inner dimensions leads to a random memory access, which is not
    // captured by default cost model bytes loaded/stored. We add this cost
    // explicitly. The number of cycles picked based on the benchmarks.
    // TODO(ezhulenev): This number was picked based on a very questionable
    // benchmarks, add benchmarks that are representative of real workloads.
    using BlockRequirements = internal::TensorBlockResourceRequirements;
    if (inner_dim_shuffled) {
      return BlockRequirements::uniform<Scalar>(target_size)
          .addCostPerCoeff({0, 0, NumDims * 28});
    } else {
      return BlockRequirements::skewed<Scalar>(target_size);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool root_of_expr_ast = false) const {
    assert(m_impl.data() != NULL);

    typedef internal::TensorBlockIO<ScalarNoConst, Index, NumDims, Layout>
        TensorBlockIO;
    typedef typename TensorBlockIO::Dst TensorBlockIODst;
    typedef typename TensorBlockIO::Src TensorBlockIOSrc;

    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(
            desc, scratch, /*allow_strided_storage=*/root_of_expr_ast);

    typename TensorBlockIO::Dimensions input_strides(m_unshuffledInputStrides);
    TensorBlockIOSrc src(input_strides, m_impl.data(), srcCoeff(desc.offset()));

    TensorBlockIODst dst(block_storage.dimensions(), block_storage.strides(),
                         block_storage.data());

    typename TensorBlockIO::DimensionsMap dst_to_src_dim_map(m_shuffle);
    TensorBlockIO::Copy(dst, src, dst_to_src_dim_map);

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = m_is_identity ? TensorOpCost::AddCost<Index>() :
                                NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                           2 * TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>());
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, m_is_identity /* vectorized */, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index GetBlockOutputIndex(
      Index input_index,
      const DSizes<Index, NumDims>& input_block_strides,
      const DSizes<Index, NumDims>& output_block_strides,
      const DSizes<internal::TensorIntDivisor<Index>, NumDims>& fast_input_block_strides) const {
    Index output_index = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = input_index / fast_input_block_strides[i];
        output_index += idx * output_block_strides[m_inverseShuffle[i]];
        input_index -= idx * input_block_strides[i];
      }
      return output_index + input_index *
          output_block_strides[m_inverseShuffle[0]];
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = input_index / fast_input_block_strides[i];
        output_index += idx * output_block_strides[m_inverseShuffle[i]];
        input_index -= idx * input_block_strides[i];
      }
      return output_index + input_index *
          output_block_strides[m_inverseShuffle[NumDims - 1]];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      return inputIndex + index * m_inputStrides[0];
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      return inputIndex + index * m_inputStrides[NumDims - 1];
    }
  }

  Dimensions m_dimensions;
  bool m_is_identity;
  array<int, NumDims> m_shuffle;
  array<Index, NumDims> m_inverseShuffle;  // TODO(ezhulenev): Make it int type.
  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  array<Index, NumDims> m_unshuffledInputStrides;

  const Device EIGEN_DEVICE_REF m_device;
  TensorEvaluator<ArgType, Device> m_impl;
};


// Eval as lvalue
template<typename Shuffle, typename ArgType, typename Device>
struct TensorEvaluator<TensorShufflingOp<Shuffle, ArgType>, Device>
    : public TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device> Base;

  typedef TensorShufflingOp<Shuffle, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      this->coeffRef(index+i) = values[i];
    }
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    eigen_assert(this->m_impl.data() != NULL);

    typedef internal::TensorBlockIO<ScalarNoConst, Index, NumDims, Layout>
        TensorBlockIO;
    typedef typename TensorBlockIO::Dst TensorBlockIODst;
    typedef typename TensorBlockIO::Src TensorBlockIOSrc;

    const Scalar* block_buffer = block.data();

    // TODO(ezhulenev): TensorBlockIO should be able to read from any Eigen
    // expression with coefficient and packet access as `src`.
    void* mem = NULL;
    if (block_buffer == NULL) {
      mem = this->m_device.allocate(desc.size() * sizeof(Scalar));
      ScalarNoConst* buf = static_cast<ScalarNoConst*>(mem);

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumDims, typename TensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              desc.dimensions(), internal::strides<Layout>(desc.dimensions()),
              buf),
          block.expr());

      block_buffer = buf;
    }

    // Read from block.
    TensorBlockIOSrc src(internal::strides<Layout>(desc.dimensions()),
                         block_buffer);

    // Write to the output buffer.
    typename TensorBlockIO::Dimensions output_strides(
        this->m_unshuffledInputStrides);
    typename TensorBlockIO::Dimensions output_dimensions;
    for (int i = 0; i < NumDims; ++i) {
      output_dimensions[this->m_shuffle[i]] = desc.dimension(i);
    }
    TensorBlockIODst dst(output_dimensions, output_strides, this->m_impl.data(),
                         this->srcCoeff(desc.offset()));

    // Reorder dimensions according to the shuffle.
    typename TensorBlockIO::DimensionsMap dst_to_src_dim_map;
    for (int i = 0; i < NumDims; ++i) {
      dst_to_src_dim_map[i] = static_cast<int>(this->m_inverseShuffle[i]);
    }
    TensorBlockIO::Copy(dst, src, dst_to_src_dim_map);

    // Deallocate temporary buffer used for the block materialization.
    if (mem != NULL) this->m_device.deallocate(mem);
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
// Copyright (C) 2014-2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSORSTORAGE_H
#define EIGEN_CXX11_TENSOR_TENSORSTORAGE_H

#ifdef EIGEN_TENSOR_STORAGE_CTOR_PLUGIN
  #define EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN EIGEN_TENSOR_STORAGE_CTOR_PLUGIN;
#else
  #define EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN
#endif

namespace Eigen {

/** \internal
  *
  * \class TensorStorage
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Stores the data of a tensor
  *
  * This class stores the data of fixed-size, dynamic-size or mixed tensors
  * in a way as compact as possible.
  *
  * \sa Tensor
  */
template<typename T, typename Dimensions, int Options> class TensorStorage;


// Pure fixed-size storage
template<typename T, typename FixedDimensions, int Options_>
class TensorStorage
{
 private:
  static const std::size_t Size = FixedDimensions::total_size;

  // Allocate an array of size at least one to prevent compiler warnings.
  static const std::size_t MinSize = max_n_1<Size>::size;
  EIGEN_ALIGN_MAX T m_data[MinSize];

 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE TensorStorage() {
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T *data() { return m_data; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T *data() const { return m_data; }

  static EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const FixedDimensions& dimensions()
  {
    static const FixedDimensions* singleton_dimensions = new FixedDimensions();
    return *singleton_dimensions;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE DenseIndex size() const { return Size; }
};

// pure dynamic
template<typename T, typename IndexType, int NumIndices_, int Options_>
class TensorStorage<T, DSizes<IndexType, NumIndices_>, Options_>
{
  public:
    typedef IndexType Index;
    typedef DSizes<IndexType, NumIndices_> Dimensions;
    typedef TensorStorage<T, DSizes<IndexType, NumIndices_>, Options_> Self;

    EIGEN_DEVICE_FUNC TensorStorage() : m_data(0), m_dimensions() {
      if (NumIndices_ == 0) {
	m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(1);
      }
    }
    EIGEN_DEVICE_FUNC TensorStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(0), m_dimensions(internal::template repeat<NumIndices_, Index>(0)) {}
    EIGEN_DEVICE_FUNC TensorStorage(Index size, const array<Index, NumIndices_>& dimensions)
        : m_data(internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(size)), m_dimensions(dimensions)
      { EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template <typename... DenseIndex>
    EIGEN_DEVICE_FUNC TensorStorage(DenseIndex... indices) : m_dimensions(indices...) {
      m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(internal::array_prod(m_dimensions));
    }
#endif

    EIGEN_DEVICE_FUNC TensorStorage(const Self& other)
      : m_data(internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(internal::array_prod(other.m_dimensions)))
      , m_dimensions(other.m_dimensions)
    {
      internal::smart_copy(other.m_data, other.m_data+internal::array_prod(other.m_dimensions), m_data);
    }
    EIGEN_DEVICE_FUNC Self& operator=(const Self& other)
    {
      if (this != &other) {
        Self tmp(other);
        this->swap(tmp);
      }
      return *this;
    }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC TensorStorage(Self&& other) : TensorStorage()
    {
      *this = std::move(other);
    }
    
    EIGEN_DEVICE_FUNC Self& operator=(Self&& other)
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_dimensions, other.m_dimensions);
      return *this;
    }
#endif

    EIGEN_DEVICE_FUNC  ~TensorStorage() { internal::conditional_aligned_delete_auto<T,(Options_&DontAlign)==0>(m_data, internal::array_prod(m_dimensions)); }
    EIGEN_DEVICE_FUNC  void swap(Self& other)
    { numext::swap(m_data,other.m_data); numext::swap(m_dimensions,other.m_dimensions); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {return m_dimensions;}

    EIGEN_DEVICE_FUNC void resize(Index size, const array<Index, NumIndices_>& nbDimensions)
    {
      const Index currentSz = internal::array_prod(m_dimensions);
      if(size != currentSz)
      {
        internal::conditional_aligned_delete_auto<T,(Options_&DontAlign)==0>(m_data, currentSz);
        if (size)
          m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(size);
        else if (NumIndices_ == 0) {
	  m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(1);
	}
	else 
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_dimensions = nbDimensions;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T *data() { return m_data; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T *data() const { return m_data; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index size() const { return m_dimensions.TotalSize(); }

 private:
  T *m_data;
  Dimensions m_dimensions;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSORSTORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStriding.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H
#define EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H

namespace Eigen {

/** \class TensorStriding
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor striding class.
  *
  *
  */
namespace internal {
template<typename Strides, typename XprType>
struct traits<TensorStridingOp<Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Strides, typename XprType>
struct eval<TensorStridingOp<Strides, XprType>, Eigen::Dense>
{
  typedef const TensorStridingOp<Strides, XprType>EIGEN_DEVICE_REF type;
};

template<typename Strides, typename XprType>
struct nested<TensorStridingOp<Strides, XprType>, 1, typename eval<TensorStridingOp<Strides, XprType> >::type>
{
  typedef TensorStridingOp<Strides, XprType> type;
};

}  // end namespace internal



template<typename Strides, typename XprType>
class TensorStridingOp : public TensorBase<TensorStridingOp<Strides, XprType> >
{
  public:
    typedef TensorBase<TensorStridingOp<Strides, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorStridingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorStridingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorStridingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorStridingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorStridingOp(const XprType& expr, const Strides& dims)
      : m_xpr(expr), m_dims(dims) {}

    EIGEN_DEVICE_FUNC
    const Strides& strides() const { return m_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorStridingOp)

  protected:
    typename XprType::Nested m_xpr;
    const Strides m_dims;
};


// Eval as rvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorStridingOp<Strides, ArgType>, Device>
{
  typedef TensorStridingOp<Strides, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    m_dimensions = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] =Eigen::numext::ceil(static_cast<float>(m_dimensions[i]) / op.strides()[i]);
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_outputStrides[0] = 1;
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_inputStrides[i-1] *= op.strides()[i-1];
      }
      m_inputStrides[NumDims-1] *= op.strides()[NumDims-1];
    } else {  // RowMajor
      m_outputStrides[NumDims-1] = 1;
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_inputStrides[i+1] *= op.strides()[i+1];
      }
      m_inputStrides[0] *= op.strides()[0];
    }
  }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType/*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(srcCoeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + PacketSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_outputStrides[i];
        const Index idx1 = indices[1] / m_outputStrides[i];
        inputIndices[0] += idx0 * m_inputStrides[i];
        inputIndices[1] += idx1 * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * m_inputStrides[0];
      inputIndices[1] += indices[1] * m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_outputStrides[i];
        const Index idx1 = indices[1] / m_outputStrides[i];
        inputIndices[0] += idx0 * m_inputStrides[i];
        inputIndices[1] += idx1 * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * m_inputStrides[NumDims-1];
      inputIndices[1] += indices[1] * m_inputStrides[NumDims-1];
    }
    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[PacketSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    double compute_cost = (NumDims - 1) * (TensorOpCost::AddCost<Index>() +
                                           TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>()) +
        TensorOpCost::MulCost<Index>();
    if (vectorized) {
      compute_cost *= 2;  // packet() computes two indices
    }
    const int innerDim = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? 0 : (NumDims - 1);
    return m_impl.costPerCoeff(vectorized && m_inputStrides[innerDim] == 1) +
        // Computation is not vectorized per se, but it is done once per packet.
        TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += index * m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += index * m_inputStrides[NumDims-1];
    }
    return inputIndex;
  }

  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
};

// Eval as lvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<TensorStridingOp<Strides, ArgType>, Device>
    : public TensorEvaluator<const TensorStridingOp<Strides, ArgType>, Device>
{
  typedef TensorStridingOp<Strides, ArgType> XprType;
  typedef TensorEvaluator<const XprType, Device> Base;
  //  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  //  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device) { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < this->dimensions().TotalSize());

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + PacketSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / this->m_outputStrides[i];
        const Index idx1 = indices[1] / this->m_outputStrides[i];
        inputIndices[0] += idx0 * this->m_inputStrides[i];
        inputIndices[1] += idx1 * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * this->m_inputStrides[0];
      inputIndices[1] += indices[1] * this->m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / this->m_outputStrides[i];
        const Index idx1 = indices[1] / this->m_outputStrides[i];
        inputIndices[0] += idx0 * this->m_inputStrides[i];
        inputIndices[1] += idx1 * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * this->m_inputStrides[NumDims-1];
      inputIndices[1] += indices[1] * this->m_inputStrides[NumDims-1];
    }
    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      this->m_impl.template writePacket<Unaligned>(inputIndices[0], x);
    }
    else {
      EIGEN_ALIGN_MAX Scalar values[PacketSize];
      internal::pstore<Scalar, PacketReturnType>(values, x);
      this->m_impl.coeffRef(inputIndices[0]) = values[0];
      this->m_impl.coeffRef(inputIndices[1]) = values[PacketSize-1];
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        this->coeffRef(index+i) = values[i];
      }
    }
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTrace.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gagan Goel <gagan.nith@gmail.com>
// Copyright (C) 2017 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_TRACE_H
#define EIGEN_CXX11_TENSOR_TENSOR_TRACE_H

namespace Eigen {

/** \class TensorTrace
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor Trace class.
  *
  *
  */

namespace internal {
template<typename Dims, typename XprType>
struct traits<TensorTraceOp<Dims, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
};

template<typename Dims, typename XprType>
struct eval<TensorTraceOp<Dims, XprType>, Eigen::Dense>
{
  typedef const TensorTraceOp<Dims, XprType>& type;
};

template<typename Dims, typename XprType>
struct nested<TensorTraceOp<Dims, XprType>, 1, typename eval<TensorTraceOp<Dims, XprType> >::type>
{
  typedef TensorTraceOp<Dims, XprType> type;
};

} // end namespace internal


template<typename Dims, typename XprType>
class TensorTraceOp : public TensorBase<TensorTraceOp<Dims, XprType> >
{
  public:
    typedef typename Eigen::internal::traits<TensorTraceOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorTraceOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorTraceOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorTraceOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorTraceOp(const XprType& expr, const Dims& dims)
      : m_xpr(expr), m_dims(dims) {
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Dims& dims() const { return m_dims; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename XprType::Nested>::type& expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Dims m_dims;
};


// Eval as rvalue
template<typename Dims, typename ArgType, typename Device>
struct TensorEvaluator<const TensorTraceOp<Dims, ArgType>, Device>
{
  typedef TensorTraceOp<Dims, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumReducedDims = internal::array_size<Dims>::value;
  static const int NumOutputDims = NumInputDims - NumReducedDims;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumOutputDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_impl(op.expression(), device), m_traceDim(1), m_device(device)
  {

    EIGEN_STATIC_ASSERT((NumOutputDims >= 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumReducedDims >= 2) || ((NumReducedDims == 0) && (NumInputDims == 0)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    for (int i = 0; i < NumInputDims; ++i) {
      m_reduced[i] = false;
    }

    const Dims& op_dims = op.dims();
    for (int i = 0; i < NumReducedDims; ++i) {
      eigen_assert(op_dims[i] >= 0);
      eigen_assert(op_dims[i] < NumInputDims);
      m_reduced[op_dims[i]] = true;
    }

    // All the dimensions should be distinct to compute the trace
    int num_distinct_reduce_dims = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (m_reduced[i]) {
        ++num_distinct_reduce_dims;
      }
    }

    eigen_assert(num_distinct_reduce_dims == NumReducedDims);

    // Compute the dimensions of the result.
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    int output_index = 0;
    int reduced_index = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (m_reduced[i]) {
        m_reducedDims[reduced_index] = input_dims[i];
        if (reduced_index > 0) {
          // All the trace dimensions must have the same size
          eigen_assert(m_reducedDims[0] == m_reducedDims[reduced_index]);
        }
        ++reduced_index;
      }
      else {
        m_dimensions[output_index] = input_dims[i];
        ++output_index;
      }
    }

    if (NumReducedDims != 0) {
      m_traceDim = m_reducedDims[0];
    }

    // Compute the output strides
    if (NumOutputDims > 0) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        m_outputStrides[0] = 1;
        for (int i = 1; i < NumOutputDims; ++i) {
          m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
        }
      }
      else {
        m_outputStrides.back() = 1;
        for (int i = NumOutputDims - 2; i >= 0; --i) {
          m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
        }
      }
    }

    // Compute the input strides
    if (NumInputDims > 0) {
      array<Index, NumInputDims> input_strides;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        input_strides[0] = 1;
        for (int i = 1; i < NumInputDims; ++i) {
          input_strides[i] = input_strides[i - 1] * input_dims[i - 1];
        }
      }
      else {
        input_strides.back() = 1;
        for (int i = NumInputDims - 2; i >= 0; --i) {
          input_strides[i] = input_strides[i + 1] * input_dims[i + 1];
        }
      }

      output_index = 0;
      reduced_index = 0;
      for (int i = 0; i < NumInputDims; ++i) {
        if(m_reduced[i]) {
          m_reducedStrides[reduced_index] = input_strides[i];
          ++reduced_index;
        }
        else {
          m_preservedStrides[output_index] = input_strides[i];
          ++output_index;
        }
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_dimensions;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Initialize the result
    CoeffReturnType result = internal::cast<int, CoeffReturnType>(0);
    Index index_stride = 0;
    for (int i = 0; i < NumReducedDims; ++i) {
      index_stride += m_reducedStrides[i];
    }

    // If trace is requested along all dimensions, starting index would be 0
    Index cur_index = 0;
    if (NumOutputDims != 0)
      cur_index = firstInput(index);
    for (Index i = 0; i < m_traceDim; ++i) {
        result += m_impl.coeff(cur_index);
        cur_index += index_stride;
    }

    return result;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const {

    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(index + PacketSize - 1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    for (int i = 0; i < PacketSize; ++i) {
        values[i] = coeff(index + i);
    }
    PacketReturnType result = internal::ploadt<PacketReturnType, LoadMode>(values);
    return result;
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  // Given the output index, finds the first index in the input tensor used to compute the trace
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumOutputDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      startInput += index * m_preservedStrides[0];
    }
    else {
      for (int i = 0; i < NumOutputDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      startInput += index * m_preservedStrides[NumOutputDims - 1];
    }
    return startInput;
  }

  Dimensions m_dimensions;
  TensorEvaluator<ArgType, Device> m_impl;
  // Initialize the size of the trace dimension
  Index m_traceDim;
  const Device EIGEN_DEVICE_REF m_device;
  array<bool, NumInputDims> m_reduced;
  array<Index, NumReducedDims> m_reducedDims;
  array<Index, NumOutputDims> m_outputStrides;
  array<Index, NumReducedDims> m_reducedStrides;
  array<Index, NumOutputDims> m_preservedStrides;
};


} // End namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_TRACE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTraits.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H
#define EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H

namespace Eigen {
namespace internal {


template<typename Scalar, int Options>
class compute_tensor_flags
{
  enum {
    is_dynamic_size_storage = 1,

    is_aligned =
    (
        ((Options&DontAlign)==0) && (
#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
            (!is_dynamic_size_storage)
#else
            0
#endif
            |
#if EIGEN_MAX_ALIGN_BYTES>0
            is_dynamic_size_storage
#else
            0
#endif
      )
     ),
    packet_access_bit = packet_traits<Scalar>::Vectorizable && is_aligned ? PacketAccessBit : 0
  };

  public:
    enum { ret = packet_access_bit };
};


template<typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct traits<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef Scalar_ Scalar;
  typedef Dense StorageKind;
  typedef IndexType_ Index;
  static const int NumDimensions = NumIndices_;
  static const int Layout = Options_ & RowMajor ? RowMajor : ColMajor;
  enum {
    Options = Options_,
    Flags = compute_tensor_flags<Scalar_, Options_>::ret | (is_const<Scalar_>::value ? 0 : LvalueBit)
  };
  template <typename T> struct MakePointer {
    typedef T* Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};


template<typename Scalar_, typename Dimensions, int Options_, typename IndexType_>
struct traits<TensorFixedSize<Scalar_, Dimensions, Options_, IndexType_> >
{
  typedef Scalar_ Scalar;
  typedef Dense StorageKind;
  typedef IndexType_ Index;
  static const int NumDimensions = array_size<Dimensions>::value;
  static const int Layout = Options_ & RowMajor ? RowMajor : ColMajor;
  enum {
    Options = Options_,
    Flags = compute_tensor_flags<Scalar_, Options_>::ret | (is_const<Scalar_>::value ? 0: LvalueBit)
  };
  template <typename T> struct MakePointer {
    typedef T* Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};


template<typename PlainObjectType, int Options_, template <class> class MakePointer_>
struct traits<TensorMap<PlainObjectType, Options_, MakePointer_> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> BaseTraits;
  typedef typename BaseTraits::Scalar Scalar;
  typedef typename BaseTraits::StorageKind StorageKind;
  typedef typename BaseTraits::Index Index;
  static const int NumDimensions = BaseTraits::NumDimensions;
  static const int Layout = BaseTraits::Layout;
  enum {
    Options = Options_,
    Flags = BaseTraits::Flags
  };
  template <class T> struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};

template<typename PlainObjectType>
struct traits<TensorRef<PlainObjectType> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> BaseTraits;
  typedef typename BaseTraits::Scalar Scalar;
  typedef typename BaseTraits::StorageKind StorageKind;
  typedef typename BaseTraits::Index Index;
  static const int NumDimensions = BaseTraits::NumDimensions;
  static const int Layout = BaseTraits::Layout;
  enum {
    Options = BaseTraits::Options,
    Flags = BaseTraits::Flags
  };
  typedef typename BaseTraits::PointerType PointerType;
};


template<typename _Scalar, int NumIndices_, int Options, typename IndexType_>
struct eval<Tensor<_Scalar, NumIndices_, Options, IndexType_>, Eigen::Dense>
{
  typedef const Tensor<_Scalar, NumIndices_, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename _Scalar, int NumIndices_, int Options, typename IndexType_>
struct eval<const Tensor<_Scalar, NumIndices_, Options, IndexType_>, Eigen::Dense>
{
  typedef const Tensor<_Scalar, NumIndices_, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct eval<TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>, Eigen::Dense>
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct eval<const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>, Eigen::Dense>
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType, int Options, template <class> class MakePointer>
struct eval<TensorMap<PlainObjectType, Options, MakePointer>, Eigen::Dense>
{
  typedef const TensorMap<PlainObjectType, Options, MakePointer>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType, int Options, template <class> class MakePointer>
struct eval<const TensorMap<PlainObjectType, Options, MakePointer>, Eigen::Dense>
{
  typedef const TensorMap<PlainObjectType, Options, MakePointer>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType>
struct eval<TensorRef<PlainObjectType>, Eigen::Dense>
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType>
struct eval<const TensorRef<PlainObjectType>, Eigen::Dense>
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

// TODO nested<> does not exist anymore in Eigen/Core, and it thus has to be removed in favor of ref_selector.
template<typename T, int n=1, typename PlainObject = void> struct nested
{
  typedef typename ref_selector<T>::type type;
};

template <typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct nested<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef const Tensor<Scalar_, NumIndices_, Options_, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct nested<const Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef const Tensor<Scalar_, NumIndices_, Options_, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct nested<TensorFixedSize<Scalar_, Dimensions, Options, IndexType_> >
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct nested<const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_> >
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};


template <typename PlainObjectType>
struct nested<TensorRef<PlainObjectType> >
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

template <typename PlainObjectType>
struct nested<const TensorRef<PlainObjectType> >
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

}  // end namespace internal

// Convolutional layers take in an input tensor of shape (D, R, C, B), or (D, C,
// R, B), and convolve it with a set of filters, which can also be presented as
// a tensor (D, K, K, M), where M is the number of filters, K is the filter
// size, and each 3-dimensional tensor of size (D, K, K) is a filter. For
// simplicity we assume that we always use square filters (which is usually the
// case in images), hence the two Ks in the tensor dimension.  It also takes in
// a few additional parameters:
// Stride (S): The convolution stride is the offset between locations where we
//             apply the filters.  A larger stride means that the output will be
//             spatially smaller.
// Padding (P): The padding we apply to the input tensor along the R and C
//              dimensions.  This is usually used to make sure that the spatial
//              dimensions of the output matches our intention.
//
// Two types of padding are often used:
//   SAME: The pad value is computed so that the output will have size
//         R/S and C/S.
//   VALID: no padding is carried out.
// When we do padding, the padded values at the padded locations are usually
// zero.
//
// The output dimensions for convolution, when given all the parameters above,
// are as follows:
// When Padding = SAME: the output size is (B, R', C', M), where
//   R' = ceil(float(R) / float(S))
//   C' = ceil(float(C) / float(S))
// where ceil is the ceiling function.  The input tensor is padded with 0 as
// needed.  The number of padded rows and columns are computed as:
//   Pr = ((R' - 1) * S + K - R) / 2
//   Pc = ((C' - 1) * S + K - C) / 2
// when the stride is 1, we have the simplified case R'=R, C'=C, Pr=Pc=(K-1)/2.
// This is where SAME comes from - the output has the same size as the input has.
// When Padding = VALID: the output size is computed as
//   R' = ceil(float(R - K + 1) / float(S))
//   C' = ceil(float(C - K + 1) / float(S))
// and the number of padded rows and columns are computed in the same way as in
// the SAME case.
// When the stride is 1, we have the simplified case R'=R-K+1, C'=C-K+1, Pr=0,
// Pc=0.
typedef enum {
  PADDING_VALID = 1,
  PADDING_SAME = 2
} PaddingType;

}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorUInt128.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_UINT128_H
#define EIGEN_CXX11_TENSOR_TENSOR_UINT128_H

namespace Eigen {
namespace internal {


template <uint64_t n>
struct static_val {
  static const uint64_t value = n;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE operator uint64_t() const { return n; }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static_val() { }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static_val(const T& v) {
    EIGEN_UNUSED_VARIABLE(v);
    eigen_assert(v == n);
  }
};


template <typename HIGH = uint64_t, typename LOW = uint64_t>
struct TensorUInt128
{
  HIGH high;
  LOW low;

  template<typename OTHER_HIGH, typename OTHER_LOW>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128(const TensorUInt128<OTHER_HIGH, OTHER_LOW>& other) : high(other.high), low(other.low) {
    EIGEN_STATIC_ASSERT(sizeof(OTHER_HIGH) <= sizeof(HIGH), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT(sizeof(OTHER_LOW) <= sizeof(LOW), YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  template<typename OTHER_HIGH, typename OTHER_LOW>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128& operator = (const TensorUInt128<OTHER_HIGH, OTHER_LOW>& other) {
    EIGEN_STATIC_ASSERT(sizeof(OTHER_HIGH) <= sizeof(HIGH), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT(sizeof(OTHER_LOW) <= sizeof(LOW), YOU_MADE_A_PROGRAMMING_MISTAKE);
    high = other.high;
    low = other.low;
    return *this;
  }

  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  explicit TensorUInt128(const T& x) : high(0), low(x) {
    eigen_assert((static_cast<typename conditional<sizeof(T) == 8, uint64_t, uint32_t>::type>(x) <= NumTraits<uint64_t>::highest()));
    eigen_assert(x >= 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128(HIGH y, LOW x) : high(y), low(x) { }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE operator LOW() const {
    return low;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE LOW lower() const {
    return low;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE HIGH upper() const {
    return high;
  }
};


template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator == (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  return (lhs.high == rhs.high) & (lhs.low == rhs.low);
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator != (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  return (lhs.high != rhs.high) | (lhs.low != rhs.low);
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator >= (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (lhs.high != rhs.high) {
    return lhs.high > rhs.high;
  }
  return lhs.low >= rhs.low;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator < (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (lhs.high != rhs.high) {
    return lhs.high < rhs.high;
  }
  return lhs.low < rhs.low;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
TensorUInt128<uint64_t, uint64_t> operator + (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  TensorUInt128<uint64_t, uint64_t> result(lhs.high + rhs.high, lhs.low + rhs.low);
  if (result.low < rhs.low) {
    result.high += 1;
  }
  return result;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
TensorUInt128<uint64_t, uint64_t> operator - (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  TensorUInt128<uint64_t, uint64_t> result(lhs.high - rhs.high, lhs.low - rhs.low);
  if (result.low > lhs.low) {
    result.high -= 1;
  }
  return result;
}


template <typename HL, typename LL, typename HR, typename LR>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
TensorUInt128<uint64_t, uint64_t> operator * (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  // Split each 128-bit integer into 4 32-bit integers, and then do the
  // multiplications by hand as follow:
  //   lhs      a  b  c  d
  //   rhs      e  f  g  h
  //           -----------
  //           ah bh ch dh
  //           bg cg dg
  //           cf df
  //           de
  // The result is stored in 2 64bit integers, high and low.

  const uint64_t LOW = 0x00000000FFFFFFFFLL;
  const uint64_t HIGH = 0xFFFFFFFF00000000LL;

  uint64_t d = lhs.low & LOW;
  uint64_t c = (lhs.low & HIGH) >> 32LL;
  uint64_t b = lhs.high & LOW;
  uint64_t a = (lhs.high & HIGH) >> 32LL;

  uint64_t h = rhs.low & LOW;
  uint64_t g = (rhs.low & HIGH) >> 32LL;
  uint64_t f = rhs.high & LOW;
  uint64_t e = (rhs.high & HIGH) >> 32LL;

  // Compute the low 32 bits of low
  uint64_t acc = d * h;
  uint64_t low = acc & LOW;
  //  Compute the high 32 bits of low. Add a carry every time we wrap around
  acc >>= 32LL;
  uint64_t carry = 0;
  uint64_t acc2 = acc + c * h;
  if (acc2 < acc) {
    carry++;
  }
  acc = acc2 + d * g;
  if (acc < acc2) {
    carry++;
  }
  low |= (acc << 32LL);

  // Carry forward the high bits of acc to initiate the computation of the
  // low 32 bits of high
  acc2 = (acc >> 32LL) | (carry << 32LL);
  carry = 0;

  acc = acc2 + b * h;
  if (acc < acc2) {
    carry++;
  }
  acc2 = acc + c * g;
  if (acc2 < acc) {
    carry++;
  }
  acc = acc2 + d * f;
  if (acc < acc2) {
    carry++;
  }
  uint64_t high = acc & LOW;

  // Start to compute the high 32 bits of high.
  acc2 = (acc >> 32LL) | (carry << 32LL);

  acc = acc2 + a * h;
  acc2 = acc + b * g;
  acc = acc2 + c * f;
  acc2 = acc + d * e;
  high |= (acc2 << 32LL);

  return TensorUInt128<uint64_t, uint64_t>(high, low);
}

template <typename HL, typename LL, typename HR, typename LR>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
TensorUInt128<uint64_t, uint64_t> operator / (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (rhs == TensorUInt128<static_val<0>, static_val<1> >(1)) {
    return TensorUInt128<uint64_t, uint64_t>(lhs.high, lhs.low);
  } else if (lhs < rhs) {
    return TensorUInt128<uint64_t, uint64_t>(0);
  } else {
    // calculate the biggest power of 2 times rhs that's less than or equal to lhs
    TensorUInt128<uint64_t, uint64_t> power2(1);
    TensorUInt128<uint64_t, uint64_t> d(rhs);
    TensorUInt128<uint64_t, uint64_t> tmp(lhs - d);
    while (lhs >= d) {
      tmp = tmp - d;
      d = d + d;
      power2 = power2 + power2;
    }

    tmp = TensorUInt128<uint64_t, uint64_t>(lhs.high, lhs.low);
    TensorUInt128<uint64_t, uint64_t> result(0);
    while (power2 != TensorUInt128<static_val<0>, static_val<0> >(0)) {
      if (tmp >= d) {
        tmp = tmp - d;
        result = result + power2;
      }
      // Shift right
      power2 = TensorUInt128<uint64_t, uint64_t>(power2.high >> 1, (power2.low >> 1) | (power2.high << 63));
      d = TensorUInt128<uint64_t, uint64_t>(d.high >> 1, (d.low >> 1) | (d.high << 63));
    }

    return result;
  }
}


}  // namespace internal
}  // namespace Eigen


#endif  // EIGEN_CXX11_TENSOR_TENSOR_UINT128_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorVolumePatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H

namespace Eigen {

/** \class TensorVolumePatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Patch extraction specialized for processing of volumetric data.
  * This assumes that the input has a least 4 dimensions ordered as follows:
  *  - channels
  *  - planes
  *  - rows
  *  - columns
  *  - (optional) additional dimensions such as time or batch size.
  * Calling the volume patch code with patch_planes, patch_rows, and patch_cols
  * is equivalent to calling the regular patch extraction code with parameters
  * d, patch_planes, patch_rows, patch_cols, and 1 for all the additional
  * dimensions.
  */
namespace internal {

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct traits<TensorVolumePatchOp<Planes, Rows, Cols, XprType> > : public traits<XprType>
{
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

};

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct eval<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, Eigen::Dense>
{
  typedef const TensorVolumePatchOp<Planes, Rows, Cols, XprType>& type;
};

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct nested<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, 1, typename eval<TensorVolumePatchOp<Planes, Rows, Cols, XprType> >::type>
{
  typedef TensorVolumePatchOp<Planes, Rows, Cols, XprType> type;
};

}  // end namespace internal

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
class TensorVolumePatchOp : public TensorBase<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorVolumePatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorVolumePatchOp(const XprType& expr, DenseIndex patch_planes, DenseIndex patch_rows, DenseIndex patch_cols,
                                                            DenseIndex plane_strides, DenseIndex row_strides, DenseIndex col_strides,
                                                            DenseIndex in_plane_strides, DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                            DenseIndex plane_inflate_strides, DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                            PaddingType padding_type, Scalar padding_value)
                                                            : m_xpr(expr), m_patch_planes(patch_planes), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                            m_plane_strides(plane_strides), m_row_strides(row_strides), m_col_strides(col_strides),
                                                            m_in_plane_strides(in_plane_strides), m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                            m_plane_inflate_strides(plane_inflate_strides), m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                            m_padding_explicit(false), m_padding_top_z(0), m_padding_bottom_z(0), m_padding_top(0), m_padding_bottom(0), m_padding_left(0), m_padding_right(0),
                                                            m_padding_type(padding_type), m_padding_value(padding_value) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorVolumePatchOp(const XprType& expr, DenseIndex patch_planes, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex plane_strides, DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_plane_strides, DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex plane_inflate_strides, DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           DenseIndex padding_top_z, DenseIndex padding_bottom_z,
                                                           DenseIndex padding_top, DenseIndex padding_bottom,
                                                           DenseIndex padding_left, DenseIndex padding_right,
                                                           Scalar padding_value)
                                                           : m_xpr(expr), m_patch_planes(patch_planes), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_plane_strides(plane_strides), m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_plane_strides(in_plane_strides), m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_plane_inflate_strides(plane_inflate_strides), m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(true), m_padding_top_z(padding_top_z), m_padding_bottom_z(padding_bottom_z), m_padding_top(padding_top), m_padding_bottom(padding_bottom),
                                                           m_padding_left(padding_left), m_padding_right(padding_right),
                                                           m_padding_type(PADDING_VALID), m_padding_value(padding_value) {}

    EIGEN_DEVICE_FUNC
    DenseIndex patch_planes() const { return m_patch_planes; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_rows() const { return m_patch_rows; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_cols() const { return m_patch_cols; }
    EIGEN_DEVICE_FUNC
    DenseIndex plane_strides() const { return m_plane_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_strides() const { return m_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_strides() const { return m_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_plane_strides() const { return m_in_plane_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_row_strides() const { return m_in_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_col_strides() const { return m_in_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex plane_inflate_strides() const { return m_plane_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_inflate_strides() const { return m_row_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_inflate_strides() const { return m_col_inflate_strides; }
    EIGEN_DEVICE_FUNC
    bool padding_explicit() const { return m_padding_explicit; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top_z() const { return m_padding_top_z; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom_z() const { return m_padding_bottom_z; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top() const { return m_padding_top; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom() const { return m_padding_bottom; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_left() const { return m_padding_left; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_right() const { return m_padding_right; }
    EIGEN_DEVICE_FUNC
    PaddingType padding_type() const { return m_padding_type; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const DenseIndex m_patch_planes;
    const DenseIndex m_patch_rows;
    const DenseIndex m_patch_cols;
    const DenseIndex m_plane_strides;
    const DenseIndex m_row_strides;
    const DenseIndex m_col_strides;
    const DenseIndex m_in_plane_strides;
    const DenseIndex m_in_row_strides;
    const DenseIndex m_in_col_strides;
    const DenseIndex m_plane_inflate_strides;
    const DenseIndex m_row_inflate_strides;
    const DenseIndex m_col_inflate_strides;
    const bool m_padding_explicit;
    const DenseIndex m_padding_top_z;
    const DenseIndex m_padding_bottom_z;
    const DenseIndex m_padding_top;
    const DenseIndex m_padding_bottom;
    const DenseIndex m_padding_left;
    const DenseIndex m_padding_right;
    const PaddingType m_padding_type;
    const Scalar m_padding_value;
};


// Eval as rvalue
template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename ArgType, typename Device>
struct TensorEvaluator<const TensorVolumePatchOp<Planes, Rows, Cols, ArgType>, Device>
{
  typedef TensorVolumePatchOp<Planes, Rows, Cols, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device) :
 m_impl(op.expression(), device)
  {
    EIGEN_STATIC_ASSERT((NumDims >= 5), YOU_MADE_A_PROGRAMMING_MISTAKE);

    m_paddingValue = op.padding_value();

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    // Cache a few variables.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputDepth = input_dims[0];
      m_inputPlanes = input_dims[1];
      m_inputRows = input_dims[2];
      m_inputCols = input_dims[3];
    } else {
      m_inputDepth = input_dims[NumInputDims-1];
      m_inputPlanes = input_dims[NumInputDims-2];
      m_inputRows = input_dims[NumInputDims-3];
      m_inputCols = input_dims[NumInputDims-4];
    }

    m_plane_strides = op.plane_strides();
    m_row_strides = op.row_strides();
    m_col_strides = op.col_strides();

    // Input strides and effective input/patch size
    m_in_plane_strides = op.in_plane_strides();
    m_in_row_strides = op.in_row_strides();
    m_in_col_strides = op.in_col_strides();
    m_plane_inflate_strides = op.plane_inflate_strides();
    m_row_inflate_strides = op.row_inflate_strides();
    m_col_inflate_strides = op.col_inflate_strides();

    // The "effective" spatial size after inflating data with zeros.
    m_input_planes_eff = (m_inputPlanes - 1) * m_plane_inflate_strides + 1;
    m_input_rows_eff = (m_inputRows - 1) * m_row_inflate_strides + 1;
    m_input_cols_eff = (m_inputCols - 1) * m_col_inflate_strides + 1;
    m_patch_planes_eff = op.patch_planes() + (op.patch_planes() - 1) * (m_in_plane_strides - 1);
    m_patch_rows_eff = op.patch_rows() + (op.patch_rows() - 1) * (m_in_row_strides - 1);
    m_patch_cols_eff = op.patch_cols() + (op.patch_cols() - 1) * (m_in_col_strides - 1);

    if (op.padding_explicit()) {
      m_outputPlanes = numext::ceil((m_input_planes_eff + op.padding_top_z() + op.padding_bottom_z() - m_patch_planes_eff + 1.f) / static_cast<float>(m_plane_strides));
      m_outputRows = numext::ceil((m_input_rows_eff + op.padding_top() + op.padding_bottom() - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
      m_outputCols = numext::ceil((m_input_cols_eff + op.padding_left() + op.padding_right() - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
      m_planePaddingTop = op.padding_top_z();
      m_rowPaddingTop = op.padding_top();
      m_colPaddingLeft = op.padding_left();
    } else {
      // Computing padding from the type
      switch (op.padding_type()) {
        case PADDING_VALID:
          m_outputPlanes = numext::ceil((m_input_planes_eff - m_patch_planes_eff + 1.f) / static_cast<float>(m_plane_strides));
          m_outputRows = numext::ceil((m_input_rows_eff - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil((m_input_cols_eff - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
          m_planePaddingTop = 0;
          m_rowPaddingTop = 0;
          m_colPaddingLeft = 0;
          break;
        case PADDING_SAME: {
          m_outputPlanes = numext::ceil(m_input_planes_eff / static_cast<float>(m_plane_strides));
          m_outputRows = numext::ceil(m_input_rows_eff / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil(m_input_cols_eff / static_cast<float>(m_col_strides));
          const Index dz = (m_outputPlanes - 1) * m_plane_strides + m_patch_planes_eff - m_input_planes_eff;
          const Index dy = (m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff;
          const Index dx = (m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff;
          m_planePaddingTop = dz / 2;
          m_rowPaddingTop = dy / 2;
          m_colPaddingLeft = dx / 2;
          break;
        }
        default:
          eigen_assert(false && "unexpected padding");
      }
    }
    eigen_assert(m_outputRows > 0);
    eigen_assert(m_outputCols > 0);
    eigen_assert(m_outputPlanes > 0);

    // Dimensions for result of extraction.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // ColMajor
      // 0: depth
      // 1: patch_planes
      // 2: patch_rows
      // 3: patch_cols
      // 4: number of patches
      // 5 and beyond: anything else (such as batch).
      m_dimensions[0] = input_dims[0];
      m_dimensions[1] = op.patch_planes();
      m_dimensions[2] = op.patch_rows();
      m_dimensions[3] = op.patch_cols();
      m_dimensions[4] = m_outputPlanes * m_outputRows * m_outputCols;
      for (int i = 5; i < NumDims; ++i) {
        m_dimensions[i] = input_dims[i-1];
      }
    } else {
      // RowMajor
      // NumDims-1: depth
      // NumDims-2: patch_planes
      // NumDims-3: patch_rows
      // NumDims-4: patch_cols
      // NumDims-5: number of patches
      // NumDims-6 and beyond: anything else (such as batch).
      m_dimensions[NumDims-1] = input_dims[NumInputDims-1];
      m_dimensions[NumDims-2] = op.patch_planes();
      m_dimensions[NumDims-3] = op.patch_rows();
      m_dimensions[NumDims-4] = op.patch_cols();
      m_dimensions[NumDims-5] = m_outputPlanes * m_outputRows * m_outputCols;
      for (int i = NumDims-6; i >= 0; --i) {
        m_dimensions[i] = input_dims[i];
      }
    }

    // Strides for the output tensor.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_rowStride = m_dimensions[1];
      m_colStride = m_dimensions[2] * m_rowStride;
      m_patchStride = m_colStride * m_dimensions[3] * m_dimensions[0];
      m_otherStride = m_patchStride * m_dimensions[4];
    } else {
      m_rowStride = m_dimensions[NumDims-2];
      m_colStride = m_dimensions[NumDims-3] * m_rowStride;
      m_patchStride = m_colStride * m_dimensions[NumDims-4] * m_dimensions[NumDims-1];
      m_otherStride = m_patchStride * m_dimensions[NumDims-5];
    }

    // Strides for navigating through the input tensor.
    m_planeInputStride = m_inputDepth;
    m_rowInputStride = m_inputDepth * m_inputPlanes;
    m_colInputStride = m_inputDepth * m_inputRows * m_inputPlanes;
    m_otherInputStride = m_inputDepth * m_inputRows * m_inputCols * m_inputPlanes;

    m_outputPlanesRows = m_outputPlanes * m_outputRows;

    // Fast representations of different variables.
    m_fastOtherStride = internal::TensorIntDivisor<Index>(m_otherStride);

    m_fastPatchStride = internal::TensorIntDivisor<Index>(m_patchStride);
    m_fastColStride = internal::TensorIntDivisor<Index>(m_colStride);
    m_fastRowStride = internal::TensorIntDivisor<Index>(m_rowStride);
    m_fastInputRowStride = internal::TensorIntDivisor<Index>(m_row_inflate_strides);
    m_fastInputColStride = internal::TensorIntDivisor<Index>(m_col_inflate_strides);
    m_fastInputPlaneStride = internal::TensorIntDivisor<Index>(m_plane_inflate_strides);
    m_fastInputColsEff = internal::TensorIntDivisor<Index>(m_input_cols_eff);
    m_fastOutputPlanes = internal::TensorIntDivisor<Index>(m_outputPlanes);
    m_fastOutputPlanesRows = internal::TensorIntDivisor<Index>(m_outputPlanesRows);

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[0]);
    } else {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[NumDims-1]);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Patch index corresponding to the passed in index.
    const Index patchIndex = index / m_fastPatchStride;

    // Spatial offset within the patch. This has to be translated into 3D
    // coordinates within the patch.
    const Index patchOffset = (index - patchIndex * m_patchStride) / m_fastOutputDepth;

    // Batch, etc.
    const Index otherIndex = (NumDims == 5) ? 0 : index / m_fastOtherStride;
    const Index patch3DIndex = (NumDims == 5) ? patchIndex : (index - otherIndex * m_otherStride) / m_fastPatchStride;

    // Calculate column index in the input original tensor.
    const Index colIndex = patch3DIndex / m_fastOutputPlanesRows;
    const Index colOffset = patchOffset / m_fastColStride;
    const Index inputCol = colIndex * m_col_strides + colOffset * m_in_col_strides - m_colPaddingLeft;
    const Index origInputCol = (m_col_inflate_strides == 1) ? inputCol : ((inputCol >= 0) ? (inputCol / m_fastInputColStride) : 0);
    if (inputCol < 0 || inputCol >= m_input_cols_eff ||
        ((m_col_inflate_strides != 1) && (inputCol != origInputCol * m_col_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate row index in the original input tensor.
    const Index rowIndex = (patch3DIndex - colIndex * m_outputPlanesRows) / m_fastOutputPlanes;
    const Index rowOffset = (patchOffset - colOffset * m_colStride) / m_fastRowStride;
    const Index inputRow = rowIndex * m_row_strides + rowOffset * m_in_row_strides - m_rowPaddingTop;
    const Index origInputRow = (m_row_inflate_strides == 1) ? inputRow : ((inputRow >= 0) ? (inputRow / m_fastInputRowStride) : 0);
    if (inputRow < 0 || inputRow >= m_input_rows_eff ||
        ((m_row_inflate_strides != 1) && (inputRow != origInputRow * m_row_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate plane index in the original input tensor.
    const Index planeIndex = (patch3DIndex - m_outputPlanes * (colIndex * m_outputRows + rowIndex));
    const Index planeOffset = patchOffset - colOffset * m_colStride - rowOffset * m_rowStride;
    const Index inputPlane = planeIndex * m_plane_strides + planeOffset * m_in_plane_strides - m_planePaddingTop;
    const Index origInputPlane = (m_plane_inflate_strides == 1) ? inputPlane : ((inputPlane >= 0) ? (inputPlane / m_fastInputPlaneStride) : 0);
    if (inputPlane < 0 || inputPlane >= m_input_planes_eff ||
        ((m_plane_inflate_strides != 1) && (inputPlane != origInputPlane * m_plane_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
    const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];

    const Index inputIndex = depth +
        origInputRow * m_rowInputStride +
        origInputCol * m_colInputStride +
        origInputPlane * m_planeInputStride +
        otherIndex * m_otherInputStride;

    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (m_in_row_strides != 1 || m_in_col_strides != 1 || m_row_inflate_strides != 1 || m_col_inflate_strides != 1 ||
        m_in_plane_strides != 1 || m_plane_inflate_strides != 1) {
      return packetWithPossibleZero(index);
    }

    const Index indices[2] = {index, index + PacketSize - 1};
    const Index patchIndex = indices[0] / m_fastPatchStride;
    if (patchIndex != indices[1] / m_fastPatchStride) {
      return packetWithPossibleZero(index);
    }
    const Index otherIndex = (NumDims == 5) ? 0 : indices[0] / m_fastOtherStride;
    eigen_assert(otherIndex == indices[1] / m_fastOtherStride);

    // Find the offset of the element wrt the location of the first element.
    const Index patchOffsets[2] = {(indices[0] - patchIndex * m_patchStride) / m_fastOutputDepth,
                                   (indices[1] - patchIndex * m_patchStride) / m_fastOutputDepth};

    const Index patch3DIndex = (NumDims == 5) ? patchIndex : (indices[0] - otherIndex * m_otherStride) / m_fastPatchStride;
    eigen_assert(patch3DIndex == (indices[1] - otherIndex * m_otherStride) / m_fastPatchStride);

    const Index colIndex = patch3DIndex / m_fastOutputPlanesRows;
    const Index colOffsets[2] = {
      patchOffsets[0] / m_fastColStride,
      patchOffsets[1] / m_fastColStride};

    // Calculate col indices in the original input tensor.
    const Index inputCols[2] = {
      colIndex * m_col_strides + colOffsets[0] - m_colPaddingLeft,
      colIndex * m_col_strides + colOffsets[1] - m_colPaddingLeft};
    if (inputCols[1] < 0 || inputCols[0] >= m_inputCols) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputCols[0] != inputCols[1]) {
      return packetWithPossibleZero(index);
    }

    const Index rowIndex = (patch3DIndex - colIndex * m_outputPlanesRows) / m_fastOutputPlanes;
    const Index rowOffsets[2] = {
      (patchOffsets[0] - colOffsets[0] * m_colStride) / m_fastRowStride,
      (patchOffsets[1] - colOffsets[1] * m_colStride) / m_fastRowStride};
    eigen_assert(rowOffsets[0] <= rowOffsets[1]);
    // Calculate col indices in the original input tensor.
    const Index inputRows[2] = {
      rowIndex * m_row_strides + rowOffsets[0] - m_rowPaddingTop,
      rowIndex * m_row_strides + rowOffsets[1] - m_rowPaddingTop};

    if (inputRows[1] < 0 || inputRows[0] >= m_inputRows) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputRows[0] != inputRows[1]) {
      return packetWithPossibleZero(index);
    }

    const Index planeIndex = (patch3DIndex - m_outputPlanes * (colIndex * m_outputRows + rowIndex));
    const Index planeOffsets[2] = {
      patchOffsets[0] - colOffsets[0] * m_colStride - rowOffsets[0] * m_rowStride,
      patchOffsets[1] - colOffsets[1] * m_colStride - rowOffsets[1] * m_rowStride};
    eigen_assert(planeOffsets[0] <= planeOffsets[1]);
    const Index inputPlanes[2] = {
      planeIndex * m_plane_strides + planeOffsets[0] - m_planePaddingTop,
      planeIndex * m_plane_strides + planeOffsets[1] - m_planePaddingTop};

    if (inputPlanes[1] < 0 || inputPlanes[0] >= m_inputPlanes) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputPlanes[0] >= 0 && inputPlanes[1] < m_inputPlanes) {
      // no padding
      const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
      const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];
      const Index inputIndex = depth +
          inputRows[0] * m_rowInputStride +
          inputCols[0] * m_colInputStride +
          m_planeInputStride * inputPlanes[0] +
          otherIndex * m_otherInputStride;
      return m_impl.template packet<Unaligned>(inputIndex);
    }

    return packetWithPossibleZero(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost =
        10 * TensorOpCost::DivCost<Index>() + 21 * TensorOpCost::MulCost<Index>() +
        8 * TensorOpCost::AddCost<Index>();
    return TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index planePaddingTop() const { return m_planePaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowPaddingTop() const { return m_rowPaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colPaddingLeft() const { return m_colPaddingLeft; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputPlanes() const { return m_outputPlanes; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputRows() const { return m_outputRows; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputCols() const { return m_outputCols; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userPlaneStride() const { return m_plane_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userRowStride() const { return m_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userColStride() const { return m_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInPlaneStride() const { return m_in_plane_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInRowStride() const { return m_in_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInColStride() const { return m_in_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index planeInflateStride() const { return m_plane_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowInflateStride() const { return m_row_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colInflateStride() const { return m_col_inflate_strides; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;

  // Parameters passed to the constructor.
  Index m_plane_strides;
  Index m_row_strides;
  Index m_col_strides;

  Index m_outputPlanes;
  Index m_outputRows;
  Index m_outputCols;

  Index m_planePaddingTop;
  Index m_rowPaddingTop;
  Index m_colPaddingLeft;

  Index m_in_plane_strides;
  Index m_in_row_strides;
  Index m_in_col_strides;

  Index m_plane_inflate_strides;
  Index m_row_inflate_strides;
  Index m_col_inflate_strides;

  // Cached input size.
  Index m_inputDepth;
  Index m_inputPlanes;
  Index m_inputRows;
  Index m_inputCols;

  // Other cached variables.
  Index m_outputPlanesRows;

  // Effective input/patch post-inflation size.
  Index m_input_planes_eff;
  Index m_input_rows_eff;
  Index m_input_cols_eff;
  Index m_patch_planes_eff;
  Index m_patch_rows_eff;
  Index m_patch_cols_eff;

  // Strides for the output tensor.
  Index m_otherStride;
  Index m_patchStride;
  Index m_rowStride;
  Index m_colStride;

  // Strides for the input tensor.
  Index m_planeInputStride;
  Index m_rowInputStride;
  Index m_colInputStride;
  Index m_otherInputStride;

  internal::TensorIntDivisor<Index> m_fastOtherStride;
  internal::TensorIntDivisor<Index> m_fastPatchStride;
  internal::TensorIntDivisor<Index> m_fastColStride;
  internal::TensorIntDivisor<Index> m_fastRowStride;
  internal::TensorIntDivisor<Index> m_fastInputPlaneStride;
  internal::TensorIntDivisor<Index> m_fastInputRowStride;
  internal::TensorIntDivisor<Index> m_fastInputColStride;
  internal::TensorIntDivisor<Index> m_fastInputColsEff;
  internal::TensorIntDivisor<Index> m_fastOutputPlanesRows;
  internal::TensorIntDivisor<Index> m_fastOutputPlanes;
  internal::TensorIntDivisor<Index> m_fastOutputDepth;

  Scalar m_paddingValue;

  TensorEvaluator<ArgType, Device> m_impl;


};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/DynamicSymmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H

namespace Eigen {

class DynamicSGroup
{
  public:
    inline explicit DynamicSGroup() : m_numIndices(1), m_elements(), m_generators(), m_globalFlags(0) { m_elements.push_back(ge(Generator(0, 0, 0))); }
    inline DynamicSGroup(const DynamicSGroup& o) : m_numIndices(o.m_numIndices), m_elements(o.m_elements), m_generators(o.m_generators), m_globalFlags(o.m_globalFlags) { }
    inline DynamicSGroup(DynamicSGroup&& o) : m_numIndices(o.m_numIndices), m_elements(), m_generators(o.m_generators), m_globalFlags(o.m_globalFlags) { std::swap(m_elements, o.m_elements); }
    inline DynamicSGroup& operator=(const DynamicSGroup& o) { m_numIndices = o.m_numIndices; m_elements = o.m_elements; m_generators = o.m_generators; m_globalFlags = o.m_globalFlags; return *this; }
    inline DynamicSGroup& operator=(DynamicSGroup&& o) { m_numIndices = o.m_numIndices; std::swap(m_elements, o.m_elements); m_generators = o.m_generators; m_globalFlags = o.m_globalFlags; return *this; }

    void add(int one, int two, int flags = 0);

    template<typename Gen_>
    inline void add(Gen_) { add(Gen_::One, Gen_::Two, Gen_::Flags); }
    inline void addSymmetry(int one, int two) { add(one, two, 0); }
    inline void addAntiSymmetry(int one, int two) { add(one, two, NegationFlag); }
    inline void addHermiticity(int one, int two) { add(one, two, ConjugationFlag); }
    inline void addAntiHermiticity(int one, int two) { add(one, two, NegationFlag | ConjugationFlag); }

    template<typename Op, typename RV, typename Index, std::size_t N, typename... Args>
    inline RV apply(const std::array<Index, N>& idx, RV initial, Args&&... args) const
    {
      eigen_assert(N >= m_numIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
      for (std::size_t i = 0; i < size(); i++)
        initial = Op::run(h_permute(i, idx, typename internal::gen_numeric_list<int, N>::type()), m_elements[i].flags, initial, std::forward<Args>(args)...);
      return initial;
    }

    template<typename Op, typename RV, typename Index, typename... Args>
    inline RV apply(const std::vector<Index>& idx, RV initial, Args&&... args) const
    {
      eigen_assert(idx.size() >= m_numIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
      for (std::size_t i = 0; i < size(); i++)
        initial = Op::run(h_permute(i, idx), m_elements[i].flags, initial, std::forward<Args>(args)...);
      return initial;
    }

    inline int globalFlags() const { return m_globalFlags; }
    inline std::size_t size() const { return m_elements.size(); }

    template<typename Tensor_, typename... IndexTypes>
    inline internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup> operator()(Tensor_& tensor, typename Tensor_::Index firstIndex, IndexTypes... otherIndices) const
    {
      static_assert(sizeof...(otherIndices) + 1 == Tensor_::NumIndices, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
      return operator()(tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices>{{firstIndex, otherIndices...}});
    }

    template<typename Tensor_>
    inline internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup> operator()(Tensor_& tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices> const& indices) const
    {
      return internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup>(tensor, *this, indices);
    }
  private:
    struct GroupElement {
      std::vector<int> representation;
      int flags;
      bool isId() const
      {
        for (std::size_t i = 0; i < representation.size(); i++)
          if (i != (size_t)representation[i])
            return false;
        return true;
      }
    };
    struct Generator {
      int one;
      int two;
      int flags;
      constexpr inline Generator(int one_, int two_, int flags_) : one(one_), two(two_), flags(flags_) {}
    };

    std::size_t m_numIndices;
    std::vector<GroupElement> m_elements;
    std::vector<Generator> m_generators;
    int m_globalFlags;

    template<typename Index, std::size_t N, int... n>
    inline std::array<Index, N> h_permute(std::size_t which, const std::array<Index, N>& idx, internal::numeric_list<int, n...>) const
    {
      return std::array<Index, N>{{ idx[n >= m_numIndices ? n : m_elements[which].representation[n]]... }};
    }

    template<typename Index>
    inline std::vector<Index> h_permute(std::size_t which, std::vector<Index> idx) const
    {
      std::vector<Index> result;
      result.reserve(idx.size());
      for (auto k : m_elements[which].representation)
        result.push_back(idx[k]);
      for (std::size_t i = m_numIndices; i < idx.size(); i++)
        result.push_back(idx[i]);
      return result;
    }

    inline GroupElement ge(Generator const& g) const
    {
      GroupElement result;
      result.representation.reserve(m_numIndices);
      result.flags = g.flags;
      for (std::size_t k = 0; k < m_numIndices; k++) {
        if (k == (std::size_t)g.one)
          result.representation.push_back(g.two);
        else if (k == (std::size_t)g.two)
          result.representation.push_back(g.one);
        else
          result.representation.push_back(int(k));
      }
      return result;
    }

    GroupElement mul(GroupElement, GroupElement) const;
    inline GroupElement mul(Generator g1, GroupElement g2) const
    {
      return mul(ge(g1), g2);
    }

    inline GroupElement mul(GroupElement g1, Generator g2) const
    {
      return mul(g1, ge(g2));
    }

    inline GroupElement mul(Generator g1, Generator g2) const
    {
      return mul(ge(g1), ge(g2));
    }

    inline int findElement(GroupElement e) const
    {
      for (auto ee : m_elements) {
        if (ee.representation == e.representation)
          return ee.flags ^ e.flags;
      }
      return -1;
    }

    void updateGlobalFlags(int flagDiffOfSameGenerator);
};

// dynamic symmetry group that auto-adds the template parameters in the constructor
template<typename... Gen>
class DynamicSGroupFromTemplateArgs : public DynamicSGroup
{
  public:
    inline DynamicSGroupFromTemplateArgs() : DynamicSGroup()
    {
      add_all(internal::type_list<Gen...>());
    }
    inline DynamicSGroupFromTemplateArgs(DynamicSGroupFromTemplateArgs const& other) : DynamicSGroup(other) { }
    inline DynamicSGroupFromTemplateArgs(DynamicSGroupFromTemplateArgs&& other) : DynamicSGroup(other) { }
    inline DynamicSGroupFromTemplateArgs<Gen...>& operator=(const DynamicSGroupFromTemplateArgs<Gen...>& o) { DynamicSGroup::operator=(o); return *this; }
    inline DynamicSGroupFromTemplateArgs<Gen...>& operator=(DynamicSGroupFromTemplateArgs<Gen...>&& o) { DynamicSGroup::operator=(o); return *this; }
  
  private:
    template<typename Gen1, typename... GenNext>
    inline void add_all(internal::type_list<Gen1, GenNext...>)
    {
      add(Gen1());
      add_all(internal::type_list<GenNext...>());
    }

    inline void add_all(internal::type_list<>)
    {
    }
};

inline DynamicSGroup::GroupElement DynamicSGroup::mul(GroupElement g1, GroupElement g2) const
{
  eigen_internal_assert(g1.representation.size() == m_numIndices);
  eigen_internal_assert(g2.representation.size() == m_numIndices);

  GroupElement result;
  result.representation.reserve(m_numIndices);
  for (std::size_t i = 0; i < m_numIndices; i++) {
    int v = g2.representation[g1.representation[i]];
    eigen_assert(v >= 0);
    result.representation.push_back(v);
  }
  result.flags = g1.flags ^ g2.flags;
  return result;
}

inline void DynamicSGroup::add(int one, int two, int flags)
{
  eigen_assert(one >= 0);
  eigen_assert(two >= 0);
  eigen_assert(one != two);

  if ((std::size_t)one >= m_numIndices || (std::size_t)two >= m_numIndices) {
    std::size_t newNumIndices = (one > two) ? one : two + 1;
    for (auto& gelem : m_elements) {
      gelem.representation.reserve(newNumIndices);
      for (std::size_t i = m_numIndices; i < newNumIndices; i++)
        gelem.representation.push_back(i);
    }
    m_numIndices = newNumIndices;
  }

  Generator g{one, two, flags};
  GroupElement e = ge(g);

  /* special case for first generator */
  if (m_elements.size() == 1) {
    while (!e.isId()) {
      m_elements.push_back(e);
      e = mul(e, g);
    }

    if (e.flags > 0)
      updateGlobalFlags(e.flags);

    // only add in case we didn't have identity
    if (m_elements.size() > 1)
      m_generators.push_back(g);
    return;
  }

  int p = findElement(e);
  if (p >= 0) {
    updateGlobalFlags(p);
    return;
  }

  std::size_t coset_order = m_elements.size();
  m_elements.push_back(e);
  for (std::size_t i = 1; i < coset_order; i++)
    m_elements.push_back(mul(m_elements[i], e));
  m_generators.push_back(g);

  std::size_t coset_rep = coset_order;
  do {
    for (auto g : m_generators) {
      e = mul(m_elements[coset_rep], g);
      p = findElement(e);
      if (p < 0) {
        // element not yet in group
        m_elements.push_back(e);
        for (std::size_t i = 1; i < coset_order; i++)
          m_elements.push_back(mul(m_elements[i], e));
      } else if (p > 0) {
        updateGlobalFlags(p);
      }
    }
    coset_rep += coset_order;
  } while (coset_rep < m_elements.size());
}

inline void DynamicSGroup::updateGlobalFlags(int flagDiffOfSameGenerator)
{
    switch (flagDiffOfSameGenerator) {
      case 0:
      default:
        // nothing happened
        break;
      case NegationFlag:
        // every element is it's own negative => whole tensor is zero
        m_globalFlags |= GlobalZeroFlag;
        break;
      case ConjugationFlag:
        // every element is it's own conjugate => whole tensor is real
        m_globalFlags |= GlobalRealFlag;
        break;
      case (NegationFlag | ConjugationFlag):
        // every element is it's own negative conjugate => whole tensor is imaginary
        m_globalFlags |= GlobalImagFlag;
        break;
      /* NOTE:
       *   since GlobalZeroFlag == GlobalRealFlag | GlobalImagFlag, if one generator
       *   causes the tensor to be real and the next one to be imaginary, this will
       *   trivially give the correct result
       */
    }
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/StaticSymmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H

namespace Eigen {

namespace internal {

template<typename list> struct tensor_static_symgroup_permutate;

template<int... nn>
struct tensor_static_symgroup_permutate<numeric_list<int, nn...>>
{
  constexpr static std::size_t N = sizeof...(nn);

  template<typename T>
  constexpr static inline std::array<T, N> run(const std::array<T, N>& indices)
  {
    return {{indices[nn]...}};
  }
};

template<typename indices_, int flags_>
struct tensor_static_symgroup_element
{
  typedef indices_ indices;
  constexpr static int flags = flags_;
};

template<typename Gen, int N>
struct tensor_static_symgroup_element_ctor
{
  typedef tensor_static_symgroup_element<
    typename gen_numeric_list_swapped_pair<int, N, Gen::One, Gen::Two>::type,
    Gen::Flags
  > type;
};

template<int N>
struct tensor_static_symgroup_identity_ctor
{
  typedef tensor_static_symgroup_element<
    typename gen_numeric_list<int, N>::type,
    0
  > type;
};

template<typename iib>
struct tensor_static_symgroup_multiply_helper
{
  template<int... iia>
  constexpr static inline numeric_list<int, get<iia, iib>::value...> helper(numeric_list<int, iia...>) {
    return numeric_list<int, get<iia, iib>::value...>();
  }
};

template<typename A, typename B>
struct tensor_static_symgroup_multiply
{
  private:
    typedef typename A::indices iia;
    typedef typename B::indices iib;
    constexpr static int ffa = A::flags;
    constexpr static int ffb = B::flags;
  
  public:
    static_assert(iia::count == iib::count, "Cannot multiply symmetry elements with different number of indices.");

    typedef tensor_static_symgroup_element<
      decltype(tensor_static_symgroup_multiply_helper<iib>::helper(iia())),
      ffa ^ ffb
    > type;
};

template<typename A, typename B>
struct tensor_static_symgroup_equality
{
    typedef typename A::indices iia;
    typedef typename B::indices iib;
    constexpr static int ffa = A::flags;
    constexpr static int ffb = B::flags;
    static_assert(iia::count == iib::count, "Cannot compare symmetry elements with different number of indices.");

    constexpr static bool value = is_same<iia, iib>::value;

  private:
    /* this should be zero if they are identical, or else the tensor
     * will be forced to be pure real, pure imaginary or even pure zero
     */
    constexpr static int flags_cmp_ = ffa ^ ffb;

    /* either they are not equal, then we don't care whether the flags
     * match, or they are equal, and then we have to check
     */
    constexpr static bool is_zero      = value && flags_cmp_ == NegationFlag;
    constexpr static bool is_real      = value && flags_cmp_ == ConjugationFlag;
    constexpr static bool is_imag      = value && flags_cmp_ == (NegationFlag | ConjugationFlag);

  public:
    constexpr static int global_flags = 
      (is_real ? GlobalRealFlag : 0) |
      (is_imag ? GlobalImagFlag : 0) |
      (is_zero ? GlobalZeroFlag : 0);
};

template<std::size_t NumIndices, typename... Gen>
struct tensor_static_symgroup
{
  typedef StaticSGroup<Gen...> type;
  constexpr static std::size_t size = type::static_size;
};

template<typename Index, std::size_t N, int... ii, int... jj>
constexpr static inline std::array<Index, N> tensor_static_symgroup_index_permute(std::array<Index, N> idx, internal::numeric_list<int, ii...>, internal::numeric_list<int, jj...>)
{
  return {{ idx[ii]..., idx[jj]... }};
}

template<typename Index, int... ii>
static inline std::vector<Index> tensor_static_symgroup_index_permute(std::vector<Index> idx, internal::numeric_list<int, ii...>)
{
  std::vector<Index> result{{ idx[ii]... }};
  std::size_t target_size = idx.size();
  for (std::size_t i = result.size(); i < target_size; i++)
    result.push_back(idx[i]);
  return result;
}

template<typename T> struct tensor_static_symgroup_do_apply;

template<typename first, typename... next>
struct tensor_static_symgroup_do_apply<internal::type_list<first, next...>>
{
  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, std::size_t NumIndices, typename... Args>
  static inline RV run(const std::array<Index, NumIndices>& idx, RV initial, Args&&... args)
  {
    static_assert(NumIndices >= SGNumIndices, "Can only apply symmetry group to objects that have at least the required amount of indices.");
    typedef typename internal::gen_numeric_list<int, NumIndices - SGNumIndices, SGNumIndices>::type remaining_indices;
    initial = Op::run(tensor_static_symgroup_index_permute(idx, typename first::indices(), remaining_indices()), first::flags, initial, std::forward<Args>(args)...);
    return tensor_static_symgroup_do_apply<internal::type_list<next...>>::template run<Op, RV, SGNumIndices>(idx, initial, args...);
  }

  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, typename... Args>
  static inline RV run(const std::vector<Index>& idx, RV initial, Args&&... args)
  {
    eigen_assert(idx.size() >= SGNumIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
    initial = Op::run(tensor_static_symgroup_index_permute(idx, typename first::indices()), first::flags, initial, std::forward<Args>(args)...);
    return tensor_static_symgroup_do_apply<internal::type_list<next...>>::template run<Op, RV, SGNumIndices>(idx, initial, args...);
  }
};

template<EIGEN_TPL_PP_SPEC_HACK_DEF(typename, empty)>
struct tensor_static_symgroup_do_apply<internal::type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>>
{
  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, std::size_t NumIndices, typename... Args>
  static inline RV run(const std::array<Index, NumIndices>&, RV initial, Args&&...)
  {
    // do nothing
    return initial;
  }

  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, typename... Args>
  static inline RV run(const std::vector<Index>&, RV initial, Args&&...)
  {
    // do nothing
    return initial;
  }
};

} // end namespace internal

template<typename... Gen>
class StaticSGroup
{
    constexpr static std::size_t NumIndices = internal::tensor_symmetry_num_indices<Gen...>::value;
    typedef internal::group_theory::enumerate_group_elements<
      internal::tensor_static_symgroup_multiply,
      internal::tensor_static_symgroup_equality,
      typename internal::tensor_static_symgroup_identity_ctor<NumIndices>::type,
      internal::type_list<typename internal::tensor_static_symgroup_element_ctor<Gen, NumIndices>::type...>
    > group_elements;
    typedef typename group_elements::type ge;
  public:
    constexpr inline StaticSGroup() {}
    constexpr inline StaticSGroup(const StaticSGroup<Gen...>&) {}
    constexpr inline StaticSGroup(StaticSGroup<Gen...>&&) {}

    template<typename Op, typename RV, typename Index, std::size_t N, typename... Args>
    static inline RV apply(const std::array<Index, N>& idx, RV initial, Args&&... args)
    {
      return internal::tensor_static_symgroup_do_apply<ge>::template run<Op, RV, NumIndices>(idx, initial, args...);
    }

    template<typename Op, typename RV, typename Index, typename... Args>
    static inline RV apply(const std::vector<Index>& idx, RV initial, Args&&... args)
    {
      eigen_assert(idx.size() == NumIndices);
      return internal::tensor_static_symgroup_do_apply<ge>::template run<Op, RV, NumIndices>(idx, initial, args...);
    }

    constexpr static std::size_t static_size = ge::count;

    constexpr static inline std::size_t size() {
      return ge::count;
    }
    constexpr static inline int globalFlags() { return group_elements::global_flags; }

    template<typename Tensor_, typename... IndexTypes>
    inline internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>> operator()(Tensor_& tensor, typename Tensor_::Index firstIndex, IndexTypes... otherIndices) const
    {
      static_assert(sizeof...(otherIndices) + 1 == Tensor_::NumIndices, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
      return operator()(tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices>{{firstIndex, otherIndices...}});
    }

    template<typename Tensor_>
    inline internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>> operator()(Tensor_& tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices> const& indices) const
    {
      return internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>>(tensor, *this, indices);
    }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/Symmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H

namespace Eigen {

enum {
  NegationFlag           = 0x01,
  ConjugationFlag        = 0x02
};

enum {
  GlobalRealFlag         = 0x01,
  GlobalImagFlag         = 0x02,
  GlobalZeroFlag         = 0x03
};

namespace internal {

template<std::size_t NumIndices, typename... Sym>                   struct tensor_symmetry_pre_analysis;
template<std::size_t NumIndices, typename... Sym>                   struct tensor_static_symgroup;
template<bool instantiate, std::size_t NumIndices, typename... Sym> struct tensor_static_symgroup_if;
template<typename Tensor_> struct tensor_symmetry_calculate_flags;
template<typename Tensor_> struct tensor_symmetry_assign_value;
template<typename... Sym> struct tensor_symmetry_num_indices;

} // end namespace internal

template<int One_, int Two_>
struct Symmetry
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = 0;
};

template<int One_, int Two_>
struct AntiSymmetry
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = NegationFlag;
};

template<int One_, int Two_>
struct Hermiticity
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = ConjugationFlag;
};

template<int One_, int Two_>
struct AntiHermiticity
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = ConjugationFlag | NegationFlag;
};

/** \class DynamicSGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Dynamic symmetry group
  *
  * The %DynamicSGroup class represents a symmetry group that need not be known at
  * compile time. It is useful if one wants to support arbitrary run-time defineable
  * symmetries for tensors, but it is also instantiated if a symmetry group is defined
  * at compile time that would be either too large for the compiler to reasonably
  * generate (using templates to calculate this at compile time is very inefficient)
  * or that the compiler could generate the group but that it wouldn't make sense to
  * unroll the loop for setting coefficients anymore.
  */
class DynamicSGroup;

/** \internal
  *
  * \class DynamicSGroupFromTemplateArgs
  * \ingroup TensorSymmetry_Module
  *
  * \brief Dynamic symmetry group, initialized from template arguments
  *
  * This class is a child class of DynamicSGroup. It uses the template arguments
  * specified to initialize itself.
  */
template<typename... Gen>
class DynamicSGroupFromTemplateArgs;

/** \class StaticSGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Static symmetry group
  *
  * This class represents a symmetry group that is known and resolved completely
  * at compile time. Ideally, no run-time penalty is incurred compared to the
  * manual unrolling of the symmetry.
  *
  * <b><i>CAUTION:</i></b>
  *
  * Do not use this class directly for large symmetry groups. The compiler
  * may run into a limit, or segfault or in the very least will take a very,
  * very, very long time to compile the code. Use the SGroup class instead
  * if you want a static group. That class contains logic that will
  * automatically select the DynamicSGroup class instead if the symmetry
  * group becomes too large. (In that case, unrolling may not even be
  * beneficial.)
  */
template<typename... Gen>
class StaticSGroup;

/** \class SGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Symmetry group, initialized from template arguments
  *
  * This class represents a symmetry group whose generators are already
  * known at compile time. It may or may not be resolved at compile time,
  * depending on the estimated size of the group.
  *
  * \sa StaticSGroup
  * \sa DynamicSGroup
  */
template<typename... Gen>
class SGroup : public internal::tensor_symmetry_pre_analysis<internal::tensor_symmetry_num_indices<Gen...>::value, Gen...>::root_type
{
  public:
    constexpr static std::size_t NumIndices = internal::tensor_symmetry_num_indices<Gen...>::value;
    typedef typename internal::tensor_symmetry_pre_analysis<NumIndices, Gen...>::root_type Base;

    // make standard constructors + assignment operators public
    inline SGroup() : Base() { }
    inline SGroup(const SGroup<Gen...>& other) : Base(other) { }
    inline SGroup(SGroup<Gen...>&& other) : Base(other) { }
    inline SGroup<Gen...>& operator=(const SGroup<Gen...>& other) { Base::operator=(other); return *this; }
    inline SGroup<Gen...>& operator=(SGroup<Gen...>&& other) { Base::operator=(other); return *this; }

    // all else is defined in the base class
};

namespace internal {

template<typename... Sym> struct tensor_symmetry_num_indices
{
  constexpr static std::size_t value = 1;
};

template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...>
{
private:
  constexpr static std::size_t One = static_cast<std::size_t>(One_);
  constexpr static std::size_t Two = static_cast<std::size_t>(Two_);
  constexpr static std::size_t Three = tensor_symmetry_num_indices<Sym...>::value;

  // don't use std::max, since it's not constexpr until C++14...
  constexpr static std::size_t maxOneTwoPlusOne = ((One > Two) ? One : Two) + 1;
public:
  constexpr static std::size_t value = (maxOneTwoPlusOne > Three) ? maxOneTwoPlusOne : Three;
};

template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<AntiSymmetry<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};
template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<Hermiticity<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};
template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<AntiHermiticity<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};

/** \internal
  *
  * \class tensor_symmetry_pre_analysis
  * \ingroup TensorSymmetry_Module
  *
  * \brief Pre-select whether to use a static or dynamic symmetry group
  *
  * When a symmetry group could in principle be determined at compile time,
  * this template implements the logic whether to actually do that or whether
  * to rather defer that to runtime.
  *
  * The logic is as follows:
  * <dl>
  * <dt><b>No generators (trivial symmetry):</b></dt>
  * <dd>Use a trivial static group. Ideally, this has no performance impact
  *     compared to not using symmetry at all. In practice, this might not
  *     be the case.</dd>
  * <dt><b>More than 4 generators:</b></dt>
  * <dd>Calculate the group at run time, it is likely far too large for the
  *     compiler to be able to properly generate it in a realistic time.</dd>
  * <dt><b>Up to and including 4 generators:</b></dt>
  * <dd>Actually enumerate all group elements, but then check how many there
  *     are. If there are more than 16, it is unlikely that unrolling the
  *     loop (as is done in the static compile-time case) is sensible, so
  *     use a dynamic group instead. If there are at most 16 elements, actually
  *     use that static group. Note that the largest group with 4 generators
  *     still compiles with reasonable resources.</dd>
  * </dl>
  *
  * Note: Example compile time performance with g++-4.6 on an Intenl Core i5-3470
  *       with 16 GiB RAM (all generators non-redundant and the subgroups don't
  *       factorize):
  *
  *          # Generators          -O0 -ggdb               -O2
  *          -------------------------------------------------------------------
  *          1                 0.5 s  /   250 MiB     0.45s /   230 MiB
  *          2                 0.5 s  /   260 MiB     0.5 s /   250 MiB
  *          3                 0.65s  /   310 MiB     0.62s /   310 MiB
  *          4                 2.2 s  /   860 MiB     1.7 s /   770 MiB
  *          5               130   s  / 13000 MiB   120   s / 11000 MiB
  *
  * It is clear that everything is still very efficient up to 4 generators, then
  * the memory and CPU requirements become unreasonable. Thus we only instantiate
  * the template group theory logic if the number of generators supplied is 4 or
  * lower, otherwise this will be forced to be done during runtime, where the
  * algorithm is reasonably fast.
  */
template<std::size_t NumIndices>
struct tensor_symmetry_pre_analysis<NumIndices>
{
  typedef StaticSGroup<> root_type;
};

template<std::size_t NumIndices, typename Gen_, typename... Gens_>
struct tensor_symmetry_pre_analysis<NumIndices, Gen_, Gens_...>
{
  constexpr static std::size_t max_static_generators = 4;
  constexpr static std::size_t max_static_elements = 16;
  typedef tensor_static_symgroup_if<(sizeof...(Gens_) + 1 <= max_static_generators), NumIndices, Gen_, Gens_...> helper;
  constexpr static std::size_t possible_size = helper::size;

  typedef typename conditional<
    possible_size == 0 || possible_size >= max_static_elements,
    DynamicSGroupFromTemplateArgs<Gen_, Gens_...>,
    typename helper::type
  >::type root_type;
};

template<bool instantiate, std::size_t NumIndices, typename... Gens>
struct tensor_static_symgroup_if
{
  constexpr static std::size_t size = 0;
  typedef void type;
};

template<std::size_t NumIndices, typename... Gens>
struct tensor_static_symgroup_if<true, NumIndices, Gens...> : tensor_static_symgroup<NumIndices, Gens...> {};

template<typename Tensor_>
struct tensor_symmetry_assign_value
{
  typedef typename Tensor_::Index Index;
  typedef typename Tensor_::Scalar Scalar;
  constexpr static std::size_t NumIndices = Tensor_::NumIndices;

  static inline int run(const std::array<Index, NumIndices>& transformed_indices, int transformation_flags, int dummy, Tensor_& tensor, const Scalar& value_)
  {
    Scalar value(value_);
    if (transformation_flags & ConjugationFlag)
      value = numext::conj(value);
    if (transformation_flags & NegationFlag)
      value = -value;
    tensor.coeffRef(transformed_indices) = value;
    return dummy;
  }
};

template<typename Tensor_>
struct tensor_symmetry_calculate_flags
{
  typedef typename Tensor_::Index Index;
  constexpr static std::size_t NumIndices = Tensor_::NumIndices;

  static inline int run(const std::array<Index, NumIndices>& transformed_indices, int transform_flags, int current_flags, const std::array<Index, NumIndices>& orig_indices)
  {
    if (transformed_indices == orig_indices) {
      if (transform_flags & (ConjugationFlag | NegationFlag))
        return current_flags | GlobalImagFlag; // anti-hermitian diagonal
      else if (transform_flags & ConjugationFlag)
        return current_flags | GlobalRealFlag; // hermitian diagonal
      else if (transform_flags & NegationFlag)
        return current_flags | GlobalZeroFlag; // anti-symmetric diagonal
    }
    return current_flags;
  }
};

template<typename Tensor_, typename Symmetry_, int Flags = 0>
class tensor_symmetry_value_setter
{
  public:
    typedef typename Tensor_::Index Index;
    typedef typename Tensor_::Scalar Scalar;
    constexpr static std::size_t NumIndices = Tensor_::NumIndices;

    inline tensor_symmetry_value_setter(Tensor_& tensor, Symmetry_ const& symmetry, std::array<Index, NumIndices> const& indices)
      : m_tensor(tensor), m_symmetry(symmetry), m_indices(indices) { }

    inline tensor_symmetry_value_setter<Tensor_, Symmetry_, Flags>& operator=(Scalar const& value)
    {
      doAssign(value);
      return *this;
    }
  private:
    Tensor_& m_tensor;
    Symmetry_ m_symmetry;
    std::array<Index, NumIndices> m_indices;

    inline void doAssign(Scalar const& value)
    {
      #ifdef EIGEN_TENSOR_SYMMETRY_CHECK_VALUES
        int value_flags = m_symmetry.template apply<internal::tensor_symmetry_calculate_flags<Tensor_>, int>(m_indices, m_symmetry.globalFlags(), m_indices);
        if (value_flags & GlobalRealFlag)
          eigen_assert(numext::imag(value) == 0);
        if (value_flags & GlobalImagFlag)
          eigen_assert(numext::real(value) == 0);
      #endif
      m_symmetry.template apply<internal::tensor_symmetry_assign_value<Tensor_>, int>(m_indices, 0, m_tensor, value);
    }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H
#define EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H

namespace Eigen {

namespace internal {

namespace group_theory {

/** \internal
  * \file CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h
  * This file contains C++ templates that implement group theory algorithms.
  *
  * The algorithms allow for a compile-time analysis of finite groups.
  *
  * Currently only Dimino's algorithm is implemented, which returns a list
  * of all elements in a group given a set of (possibly redundant) generators.
  * (One could also do that with the so-called orbital algorithm, but that
  * is much more expensive and usually has no advantages.)
  */

/**********************************************************************
 *                "Ok kid, here is where it gets complicated."
 *                         - Amelia Pond in the "Doctor Who" episode
 *                           "The Big Bang"
 *
 * Dimino's algorithm
 * ==================
 *
 * The following is Dimino's algorithm in sequential form:
 *
 * Input: identity element, list of generators, equality check,
 *        multiplication operation
 * Output: list of group elements
 *
 * 1. add identity element
 * 2. remove identities from list of generators
 * 3. add all powers of first generator that aren't the
 *    identity element
 * 4. go through all remaining generators:
 *        a. if generator is already in the list of elements
 *                -> do nothing
 *        b. otherwise
 *                i.   remember current # of elements
 *                     (i.e. the size of the current subgroup)
 *                ii.  add all current elements (which includes
 *                     the identity) each multiplied from right
 *                     with the current generator to the group
 *                iii. add all remaining cosets that are generated
 *                     by products of the new generator with itself
 *                     and all other generators seen so far
 *
 * In functional form, this is implemented as a long set of recursive
 * templates that have a complicated relationship.
 *
 * The main interface for Dimino's algorithm is the template
 * enumerate_group_elements. All lists are implemented as variadic
 * type_list<typename...> and numeric_list<typename = int, int...>
 * templates.
 *
 * 'Calling' templates is usually done via typedefs.
 *
 * This algorithm is an extended version of the basic version. The
 * extension consists in the fact that each group element has a set
 * of flags associated with it. Multiplication of two group elements
 * with each other results in a group element whose flags are the
 * XOR of the flags of the previous elements. Each time the algorithm
 * notices that a group element it just calculated is already in the
 * list of current elements, the flags of both will be compared and
 * added to the so-called 'global flags' of the group.
 *
 * The rationale behind this extension is that this allows not only
 * for the description of symmetries between tensor indices, but
 * also allows for the description of hermiticity, antisymmetry and
 * antihermiticity. Negation and conjugation each are specific bit
 * in the flags value and if two different ways to reach a group
 * element lead to two different flags, this poses a constraint on
 * the allowed values of the resulting tensor. For example, if a
 * group element is reach both with and without the conjugation
 * flags, it is clear that the resulting tensor has to be real.
 *
 * Note that this flag mechanism is quite generic and may have other
 * uses beyond tensor properties.
 *
 * IMPORTANT: 
 *     This algorithm assumes the group to be finite. If you try to
 *     run it with a group that's infinite, the algorithm will only
 *     terminate once you hit a compiler limit (max template depth).
 *     Also note that trying to use this implementation to create a
 *     very large group will probably either make you hit the same
 *     limit, cause the compiler to segfault or at the very least
 *     take a *really* long time (hours, days, weeks - sic!) to
 *     compile. It is not recommended to plug in more than 4
 *     generators, unless they are independent of each other.
 */

/** \internal
  *
  * \class strip_identities
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Cleanse a list of group elements of the identity element
  *
  * This template is used to make a first pass through all initial
  * generators of Dimino's algorithm and remove the identity
  * elements.
  *
  * \sa enumerate_group_elements
  */
template<template<typename, typename> class Equality, typename id, typename L> struct strip_identities;

template<
  template<typename, typename> class Equality,
  typename id,
  typename t,
  typename... ts
>
struct strip_identities<Equality, id, type_list<t, ts...>>
{
  typedef typename conditional<
    Equality<id, t>::value,
    typename strip_identities<Equality, id, type_list<ts...>>::type,
    typename concat<type_list<t>, typename strip_identities<Equality, id, type_list<ts...>>::type>::type
  >::type type;
  constexpr static int global_flags = Equality<id, t>::global_flags | strip_identities<Equality, id, type_list<ts...>>::global_flags;
};

template<
  template<typename, typename> class Equality,
  typename id
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, ts)
>
struct strip_identities<Equality, id, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(ts)>>
{
  typedef type_list<> type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_first_step_elements_helper 
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template that adds powers of the first generator to the list of group elements
  *
  * This template calls itself recursively to add powers of the first
  * generator to the list of group elements. It stops if it reaches
  * the identity element again.
  *
  * \sa enumerate_group_elements, dimino_first_step_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename g,
  typename current_element,
  typename elements,
  bool dont_add_current_element   // = false
>
struct dimino_first_step_elements_helper
#ifndef EIGEN_PARSED_BY_DOXYGEN
  : // recursive inheritance is too difficult for Doxygen
  public dimino_first_step_elements_helper<
    Multiply,
    Equality,
    id,
    g,
    typename Multiply<current_element, g>::type,
    typename concat<elements, type_list<current_element>>::type,
    Equality<typename Multiply<current_element, g>::type, id>::value
  > {};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename g,
  typename current_element,
  typename elements
>
struct dimino_first_step_elements_helper<Multiply, Equality, id, g, current_element, elements, true>
#endif // EIGEN_PARSED_BY_DOXYGEN
{
  typedef elements type;
  constexpr static int global_flags = Equality<current_element, id>::global_flags;
};

/** \internal
  *
  * \class dimino_first_step_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Add all powers of the first generator to the list of group elements
  *
  * This template takes the first non-identity generator and generates the initial
  * list of elements which consists of all powers of that generator. For a group
  * with just one generated, it would be enumerated after this.
  *
  * \sa enumerate_group_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators
>
struct dimino_first_step_elements
{
  typedef typename get<0, generators>::type first_generator;
  typedef typename skip<1, generators>::type next_generators;
  typedef type_list<first_generator> generators_done;

  typedef dimino_first_step_elements_helper<
    Multiply,
    Equality,
    id,
    first_generator,
    first_generator,
    type_list<id>,
    false
  > helper;
  typedef typename helper::type type;
  constexpr static int global_flags = helper::global_flags;
};

/** \internal
  *
  * \class dimino_get_coset_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Generate all elements of a specific coset
  *
  * This template generates all the elements of a specific coset by
  * multiplying all elements in the given subgroup with the new
  * coset representative. Note that the first element of the
  * subgroup is always the identity element, so the first element of
  * the result of this template is going to be the coset
  * representative itself.
  *
  * Note that this template accepts an additional boolean parameter
  * that specifies whether to actually generate the coset (true) or
  * just return an empty list (false).
  *
  * \sa enumerate_group_elements, dimino_add_cosets_for_rep
  */
template<
  template<typename, typename> class Multiply,
  typename sub_group_elements,
  typename new_coset_rep,
  bool generate_coset      // = true
>
struct dimino_get_coset_elements
{
  typedef typename apply_op_from_right<Multiply, new_coset_rep, sub_group_elements>::type type;
};

template<
  template<typename, typename> class Multiply,
  typename sub_group_elements,
  typename new_coset_rep
>
struct dimino_get_coset_elements<Multiply, sub_group_elements, new_coset_rep, false>
{
  typedef type_list<> type;
};

/** \internal
  *
  * \class dimino_add_cosets_for_rep
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template for adding coset spaces
  *
  * This template multiplies the coset representative with a generator
  * from the list of previous generators. If the new element is not in
  * the group already, it adds the corresponding coset. Finally it
  * proceeds to call itself with the next generator from the list.
  *
  * \sa enumerate_group_elements, dimino_add_all_coset_spaces
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep;

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename g,
  typename... gs,
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep<Multiply, Equality, id, sub_group_elements, elements, type_list<g, gs...>, rep_element, sub_group_size>
{
  typedef typename Multiply<rep_element, g>::type new_coset_rep;
  typedef contained_in_list_gf<Equality, new_coset_rep, elements> _cil;
  constexpr static bool add_coset = !_cil::value;

  typedef typename dimino_get_coset_elements<
    Multiply,
    sub_group_elements,
    new_coset_rep,
    add_coset
  >::type coset_elements;

  typedef dimino_add_cosets_for_rep<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    typename concat<elements, coset_elements>::type,
    type_list<gs...>,
    rep_element,
    sub_group_size
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags = _cil::global_flags | _helper::global_flags;

  /* Note that we don't have to update global flags here, since
   * we will only add these elements if they are not part of
   * the group already. But that only happens if the coset rep
   * is not already in the group, so the check for the coset rep
   * will catch this.
   */
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty),
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep<Multiply, Equality, id, sub_group_elements, elements, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, rep_element, sub_group_size>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_all_coset_spaces
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template for adding all coset spaces for a new generator
  *
  * This template tries to go through the list of generators (with
  * the help of the dimino_add_cosets_for_rep template) as long as
  * it still finds elements that are not part of the group and add
  * the corresponding cosets.
  *
  * \sa enumerate_group_elements, dimino_add_cosets_for_rep
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  int sub_group_size,
  int rep_pos,
  bool stop_condition        // = false
>
struct dimino_add_all_coset_spaces
{
  typedef typename get<rep_pos, elements>::type rep_element;
  typedef dimino_add_cosets_for_rep<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    elements,
    generators,
    rep_element,
    sub_group_elements::count
  > _ac4r;
  typedef typename _ac4r::type new_elements;
  
  constexpr static int new_rep_pos = rep_pos + sub_group_elements::count;
  constexpr static bool new_stop_condition = new_rep_pos >= new_elements::count;

  typedef dimino_add_all_coset_spaces<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    new_elements,
    generators,
    sub_group_size,
    new_rep_pos,
    new_stop_condition
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags = _helper::global_flags | _ac4r::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  int sub_group_size,
  int rep_pos
>
struct dimino_add_all_coset_spaces<Multiply, Equality, id, sub_group_elements, elements, generators, sub_group_size, rep_pos, true>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_generator
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Enlarge the group by adding a new generator.
  *
  * It accepts a boolean parameter that determines if the generator is redundant,
  * i.e. was already seen in the group. In that case, it reduces to a no-op.
  *
  * \sa enumerate_group_elements, dimino_add_all_coset_spaces
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename elements,
  typename generators_done,
  typename current_generator,
  bool redundant          // = false
>
struct dimino_add_generator
{
  /* this template is only called if the generator is not redundant
   * => all elements of the group multiplied with the new generator
   *    are going to be new elements of the most trivial coset space
   */
  typedef typename apply_op_from_right<Multiply, current_generator, elements>::type multiplied_elements;
  typedef typename concat<elements, multiplied_elements>::type new_elements;

  constexpr static int rep_pos = elements::count;

  typedef dimino_add_all_coset_spaces<
    Multiply,
    Equality,
    id,
    elements, // elements of previous subgroup
    new_elements,
    typename concat<generators_done, type_list<current_generator>>::type,
    elements::count, // size of previous subgroup
    rep_pos,
    false // don't stop (because rep_pos >= new_elements::count is always false at this point)
  > _helper;
  typedef typename _helper::type type;
  constexpr static int global_flags = _helper::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename elements,
  typename generators_done,
  typename current_generator
>
struct dimino_add_generator<Multiply, Equality, id, elements, generators_done, current_generator, true>
{
  // redundant case
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_remaining_generators
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template that adds all remaining generators to a group
  *
  * Loop through the list of generators that remain and successively
  * add them to the group.
  *
  * \sa enumerate_group_elements, dimino_add_generator
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators_done,
  typename remaining_generators,
  typename elements
>
struct dimino_add_remaining_generators
{
  typedef typename get<0, remaining_generators>::type first_generator;
  typedef typename skip<1, remaining_generators>::type next_generators;

  typedef contained_in_list_gf<Equality, first_generator, elements> _cil;

  typedef dimino_add_generator<
    Multiply,
    Equality,
    id,
    elements,
    generators_done,
    first_generator,
    _cil::value
  > _helper;

  typedef typename _helper::type new_elements;

  typedef dimino_add_remaining_generators<
    Multiply,
    Equality,
    id,
    typename concat<generators_done, type_list<first_generator>>::type,
    next_generators,
    new_elements
  > _next_iter;

  typedef typename _next_iter::type type;
  constexpr static int global_flags =
    _cil::global_flags |
    _helper::global_flags |
    _next_iter::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators_done,
  typename elements
>
struct dimino_add_remaining_generators<Multiply, Equality, id, generators_done, type_list<>, elements>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class enumerate_group_elements_noid
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Helper template that implements group element enumeration
  *
  * This is a helper template that implements the actual enumeration
  * of group elements. This has been split so that the list of
  * generators can be cleansed of the identity element before
  * performing the actual operation.
  *
  * \sa enumerate_group_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators,
  int initial_global_flags = 0
>
struct enumerate_group_elements_noid
{
  typedef dimino_first_step_elements<Multiply, Equality, id, generators> first_step;
  typedef typename first_step::type first_step_elements;

  typedef dimino_add_remaining_generators<
    Multiply,
    Equality,
    id,
    typename first_step::generators_done,
    typename first_step::next_generators, // remaining_generators
    typename first_step::type // first_step elements
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags =
    initial_global_flags |
    first_step::global_flags |
    _helper::global_flags;
};

// in case when no generators are specified
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  int initial_global_flags
>
struct enumerate_group_elements_noid<Multiply, Equality, id, type_list<>, initial_global_flags>
{
  typedef type_list<id> type;
  constexpr static int global_flags = initial_global_flags;
};

/** \internal
  *
  * \class enumerate_group_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Enumerate all elements in a finite group
  *
  * This template enumerates all elements in a finite group. It accepts
  * the following template parameters:
  *
  * \tparam Multiply      The multiplication operation that multiplies two group elements
  *                       with each other.
  * \tparam Equality      The equality check operation that checks if two group elements
  *                       are equal to another.
  * \tparam id            The identity element
  * \tparam _generators   A list of (possibly redundant) generators of the group
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename _generators
>
struct enumerate_group_elements
  : public enumerate_group_elements_noid<
      Multiply,
      Equality,
      id,
      typename strip_identities<Equality, id, _generators>::type,
      strip_identities<Equality, id, _generators>::global_flags
    >
{
};

} // end namespace group_theory

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/Barrier.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// Barrier is an object that allows one or more threads to wait until
// Notify has been called a specified number of times.

#ifndef EIGEN_CXX11_THREADPOOL_BARRIER_H
#define EIGEN_CXX11_THREADPOOL_BARRIER_H

namespace Eigen {

class Barrier {
 public:
  Barrier(unsigned int count) : state_(count << 1), notified_(false) {
    eigen_plain_assert(((count << 1) >> 1) == count);
  }
  ~Barrier() { eigen_plain_assert((state_ >> 1) == 0); }

  void Notify() {
    unsigned int v = state_.fetch_sub(2, std::memory_order_acq_rel) - 2;
    if (v != 1) {
      // Clear the lowest bit (waiter flag) and check that the original state
      // value was not zero. If it was zero, it means that notify was called
      // more times than the original count.
      eigen_plain_assert(((v + 2) & ~1) != 0);
      return;  // either count has not dropped to 0, or waiter is not waiting
    }
    std::unique_lock<std::mutex> l(mu_);
    eigen_plain_assert(!notified_);
    notified_ = true;
    cv_.notify_all();
  }

  void Wait() {
    unsigned int v = state_.fetch_or(1, std::memory_order_acq_rel);
    if ((v >> 1) == 0) return;
    std::unique_lock<std::mutex> l(mu_);
    while (!notified_) {
      cv_.wait(l);
    }
  }

 private:
  std::mutex mu_;
  std::condition_variable cv_;
  std::atomic<unsigned int> state_;  // low bit is waiter flag
  bool notified_;
};

// Notification is an object that allows a user to to wait for another
// thread to signal a notification that an event has occurred.
//
// Multiple threads can wait on the same Notification object,
// but only one caller must call Notify() on the object.
struct Notification : Barrier {
  Notification() : Barrier(1){};
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_BARRIER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/EventCount.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_
#define EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_

namespace Eigen {

// EventCount allows to wait for arbitrary predicates in non-blocking
// algorithms. Think of condition variable, but wait predicate does not need to
// be protected by a mutex. Usage:
// Waiting thread does:
//
//   if (predicate)
//     return act();
//   EventCount::Waiter& w = waiters[my_index];
//   ec.Prewait(&w);
//   if (predicate) {
//     ec.CancelWait(&w);
//     return act();
//   }
//   ec.CommitWait(&w);
//
// Notifying thread does:
//
//   predicate = true;
//   ec.Notify(true);
//
// Notify is cheap if there are no waiting threads. Prewait/CommitWait are not
// cheap, but they are executed only if the preceding predicate check has
// failed.
//
// Algorithm outline:
// There are two main variables: predicate (managed by user) and state_.
// Operation closely resembles Dekker mutual algorithm:
// https://en.wikipedia.org/wiki/Dekker%27s_algorithm
// Waiting thread sets state_ then checks predicate, Notifying thread sets
// predicate then checks state_. Due to seq_cst fences in between these
// operations it is guaranteed than either waiter will see predicate change
// and won't block, or notifying thread will see state_ change and will unblock
// the waiter, or both. But it can't happen that both threads don't see each
// other changes, which would lead to deadlock.
class EventCount {
 public:
  class Waiter;

  EventCount(MaxSizeVector<Waiter>& waiters)
      : state_(kStackMask), waiters_(waiters) {
    eigen_plain_assert(waiters.size() < (1 << kWaiterBits) - 1);
  }

  ~EventCount() {
    // Ensure there are no waiters.
    eigen_plain_assert(state_.load() == kStackMask);
  }

  // Prewait prepares for waiting.
  // After calling Prewait, the thread must re-check the wait predicate
  // and then call either CancelWait or CommitWait.
  void Prewait() {
    uint64_t state = state_.load(std::memory_order_relaxed);
    for (;;) {
      CheckState(state);
      uint64_t newstate = state + kWaiterInc;
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_seq_cst))
        return;
    }
  }

  // CommitWait commits waiting after Prewait.
  void CommitWait(Waiter* w) {
    eigen_plain_assert((w->epoch & ~kEpochMask) == 0);
    w->state = Waiter::kNotSignaled;
    const uint64_t me = (w - &waiters_[0]) | w->epoch;
    uint64_t state = state_.load(std::memory_order_seq_cst);
    for (;;) {
      CheckState(state, true);
      uint64_t newstate;
      if ((state & kSignalMask) != 0) {
        // Consume the signal and return immidiately.
        newstate = state - kWaiterInc - kSignalInc;
      } else {
        // Remove this thread from pre-wait counter and add to the waiter stack.
        newstate = ((state & kWaiterMask) - kWaiterInc) | me;
        w->next.store(state & (kStackMask | kEpochMask),
                      std::memory_order_relaxed);
      }
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel)) {
        if ((state & kSignalMask) == 0) {
          w->epoch += kEpochInc;
          Park(w);
        }
        return;
      }
    }
  }

  // CancelWait cancels effects of the previous Prewait call.
  void CancelWait() {
    uint64_t state = state_.load(std::memory_order_relaxed);
    for (;;) {
      CheckState(state, true);
      uint64_t newstate = state - kWaiterInc;
      // We don't know if the thread was also notified or not,
      // so we should not consume a signal unconditionaly.
      // Only if number of waiters is equal to number of signals,
      // we know that the thread was notified and we must take away the signal.
      if (((state & kWaiterMask) >> kWaiterShift) ==
          ((state & kSignalMask) >> kSignalShift))
        newstate -= kSignalInc;
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel))
        return;
    }
  }

  // Notify wakes one or all waiting threads.
  // Must be called after changing the associated wait predicate.
  void Notify(bool notifyAll) {
    std::atomic_thread_fence(std::memory_order_seq_cst);
    uint64_t state = state_.load(std::memory_order_acquire);
    for (;;) {
      CheckState(state);
      const uint64_t waiters = (state & kWaiterMask) >> kWaiterShift;
      const uint64_t signals = (state & kSignalMask) >> kSignalShift;
      // Easy case: no waiters.
      if ((state & kStackMask) == kStackMask && waiters == signals) return;
      uint64_t newstate;
      if (notifyAll) {
        // Empty wait stack and set signal to number of pre-wait threads.
        newstate =
            (state & kWaiterMask) | (waiters << kSignalShift) | kStackMask;
      } else if (signals < waiters) {
        // There is a thread in pre-wait state, unblock it.
        newstate = state + kSignalInc;
      } else {
        // Pop a waiter from list and unpark it.
        Waiter* w = &waiters_[state & kStackMask];
        uint64_t next = w->next.load(std::memory_order_relaxed);
        newstate = (state & (kWaiterMask | kSignalMask)) | next;
      }
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel)) {
        if (!notifyAll && (signals < waiters))
          return;  // unblocked pre-wait thread
        if ((state & kStackMask) == kStackMask) return;
        Waiter* w = &waiters_[state & kStackMask];
        if (!notifyAll) w->next.store(kStackMask, std::memory_order_relaxed);
        Unpark(w);
        return;
      }
    }
  }

  class Waiter {
    friend class EventCount;
    // Align to 128 byte boundary to prevent false sharing with other Waiter
    // objects in the same vector.
    EIGEN_ALIGN_TO_BOUNDARY(128) std::atomic<uint64_t> next;
    std::mutex mu;
    std::condition_variable cv;
    uint64_t epoch = 0;
    unsigned state = kNotSignaled;
    enum {
      kNotSignaled,
      kWaiting,
      kSignaled,
    };
  };

 private:
  // State_ layout:
  // - low kWaiterBits is a stack of waiters committed wait
  //   (indexes in waiters_ array are used as stack elements,
  //   kStackMask means empty stack).
  // - next kWaiterBits is count of waiters in prewait state.
  // - next kWaiterBits is count of pending signals.
  // - remaining bits are ABA counter for the stack.
  //   (stored in Waiter node and incremented on push).
  static const uint64_t kWaiterBits = 14;
  static const uint64_t kStackMask = (1ull << kWaiterBits) - 1;
  static const uint64_t kWaiterShift = kWaiterBits;
  static const uint64_t kWaiterMask = ((1ull << kWaiterBits) - 1)
                                      << kWaiterShift;
  static const uint64_t kWaiterInc = 1ull << kWaiterShift;
  static const uint64_t kSignalShift = 2 * kWaiterBits;
  static const uint64_t kSignalMask = ((1ull << kWaiterBits) - 1)
                                      << kSignalShift;
  static const uint64_t kSignalInc = 1ull << kSignalShift;
  static const uint64_t kEpochShift = 3 * kWaiterBits;
  static const uint64_t kEpochBits = 64 - kEpochShift;
  static const uint64_t kEpochMask = ((1ull << kEpochBits) - 1) << kEpochShift;
  static const uint64_t kEpochInc = 1ull << kEpochShift;
  std::atomic<uint64_t> state_;
  MaxSizeVector<Waiter>& waiters_;

  static void CheckState(uint64_t state, bool waiter = false) {
    static_assert(kEpochBits >= 20, "not enough bits to prevent ABA problem");
    const uint64_t waiters = (state & kWaiterMask) >> kWaiterShift;
    const uint64_t signals = (state & kSignalMask) >> kSignalShift;
    eigen_plain_assert(waiters >= signals);
    eigen_plain_assert(waiters < (1 << kWaiterBits) - 1);
    eigen_plain_assert(!waiter || waiters > 0);
    (void)waiters;
    (void)signals;
  }

  void Park(Waiter* w) {
    std::unique_lock<std::mutex> lock(w->mu);
    while (w->state != Waiter::kSignaled) {
      w->state = Waiter::kWaiting;
      w->cv.wait(lock);
    }
  }

  void Unpark(Waiter* w) {
    for (Waiter* next; w; w = next) {
      uint64_t wnext = w->next.load(std::memory_order_relaxed) & kStackMask;
      next = wnext == kStackMask ? nullptr : &waiters_[wnext];
      unsigned state;
      {
        std::unique_lock<std::mutex> lock(w->mu);
        state = w->state;
        w->state = Waiter::kSignaled;
      }
      // Avoid notifying if it wasn't waiting.
      if (state == Waiter::kWaiting) w->cv.notify_one();
    }
  }

  EventCount(const EventCount&) = delete;
  void operator=(const EventCount&) = delete;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/NonBlockingThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H
#define EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H

namespace Eigen {

template <typename Environment>
class ThreadPoolTempl : public Eigen::ThreadPoolInterface {
 public:
  typedef typename Environment::Task Task;
  typedef RunQueue<Task, 1024> Queue;

  ThreadPoolTempl(int num_threads, Environment env = Environment())
      : ThreadPoolTempl(num_threads, true, env) {}

  ThreadPoolTempl(int num_threads, bool allow_spinning,
                  Environment env = Environment())
      : env_(env),
        num_threads_(num_threads),
        allow_spinning_(allow_spinning),
        thread_data_(num_threads),
        all_coprimes_(num_threads),
        waiters_(num_threads),
        global_steal_partition_(EncodePartition(0, num_threads_)),
        blocked_(0),
        spinning_(0),
        done_(false),
        cancelled_(false),
        ec_(waiters_) {
    waiters_.resize(num_threads_);
    // Calculate coprimes of all numbers [1, num_threads].
    // Coprimes are used for random walks over all threads in Steal
    // and NonEmptyQueueIndex. Iteration is based on the fact that if we take
    // a random starting thread index t and calculate num_threads - 1 subsequent
    // indices as (t + coprime) % num_threads, we will cover all threads without
    // repetitions (effectively getting a presudo-random permutation of thread
    // indices).
    eigen_plain_assert(num_threads_ < kMaxThreads);
    for (int i = 1; i <= num_threads_; ++i) {
      all_coprimes_.emplace_back(i);
      ComputeCoprimes(i, &all_coprimes_.back());
    }
#ifndef EIGEN_THREAD_LOCAL
    init_barrier_.reset(new Barrier(num_threads_));
#endif
    thread_data_.resize(num_threads_);
    for (int i = 0; i < num_threads_; i++) {
      SetStealPartition(i, EncodePartition(0, num_threads_));
      thread_data_[i].thread.reset(
          env_.CreateThread([this, i]() { WorkerLoop(i); }));
    }
#ifndef EIGEN_THREAD_LOCAL
    // Wait for workers to initialize per_thread_map_. Otherwise we might race
    // with them in Schedule or CurrentThreadId.
    init_barrier_->Wait();
#endif
  }

  ~ThreadPoolTempl() {
    done_ = true;

    // Now if all threads block without work, they will start exiting.
    // But note that threads can continue to work arbitrary long,
    // block, submit new work, unblock and otherwise live full life.
    if (!cancelled_) {
      ec_.Notify(true);
    } else {
      // Since we were cancelled, there might be entries in the queues.
      // Empty them to prevent their destructor from asserting.
      for (size_t i = 0; i < thread_data_.size(); i++) {
        thread_data_[i].queue.Flush();
      }
    }
    // Join threads explicitly (by destroying) to avoid destruction order within
    // this class.
    for (size_t i = 0; i < thread_data_.size(); ++i)
      thread_data_[i].thread.reset();
  }

  void SetStealPartitions(const std::vector<std::pair<unsigned, unsigned>>& partitions) {
    eigen_plain_assert(partitions.size() == static_cast<std::size_t>(num_threads_));

    // Pass this information to each thread queue.
    for (int i = 0; i < num_threads_; i++) {
      const auto& pair = partitions[i];
      unsigned start = pair.first, end = pair.second;
      AssertBounds(start, end);
      unsigned val = EncodePartition(start, end);
      SetStealPartition(i, val);
    }
  }

  void Schedule(std::function<void()> fn) EIGEN_OVERRIDE {
    ScheduleWithHint(std::move(fn), 0, num_threads_);
  }

  void ScheduleWithHint(std::function<void()> fn, int start,
                        int limit) override {
    Task t = env_.CreateTask(std::move(fn));
    PerThread* pt = GetPerThread();
    if (pt->pool == this) {
      // Worker thread of this pool, push onto the thread's queue.
      Queue& q = thread_data_[pt->thread_id].queue;
      t = q.PushFront(std::move(t));
    } else {
      // A free-standing thread (or worker of another pool), push onto a random
      // queue.
      eigen_plain_assert(start < limit);
      eigen_plain_assert(limit <= num_threads_);
      int num_queues = limit - start;
      int rnd = Rand(&pt->rand) % num_queues;
      eigen_plain_assert(start + rnd < limit);
      Queue& q = thread_data_[start + rnd].queue;
      t = q.PushBack(std::move(t));
    }
    // Note: below we touch this after making w available to worker threads.
    // Strictly speaking, this can lead to a racy-use-after-free. Consider that
    // Schedule is called from a thread that is neither main thread nor a worker
    // thread of this pool. Then, execution of w directly or indirectly
    // completes overall computations, which in turn leads to destruction of
    // this. We expect that such scenario is prevented by program, that is,
    // this is kept alive while any threads can potentially be in Schedule.
    if (!t.f) {
      ec_.Notify(false);
    } else {
      env_.ExecuteTask(t);  // Push failed, execute directly.
    }
  }

  void Cancel() EIGEN_OVERRIDE {
    cancelled_ = true;
    done_ = true;

    // Let each thread know it's been cancelled.
#ifdef EIGEN_THREAD_ENV_SUPPORTS_CANCELLATION
    for (size_t i = 0; i < thread_data_.size(); i++) {
      thread_data_[i].thread->OnCancel();
    }
#endif

    // Wake up the threads without work to let them exit on their own.
    ec_.Notify(true);
  }

  int NumThreads() const EIGEN_FINAL { return num_threads_; }

  int CurrentThreadId() const EIGEN_FINAL {
    const PerThread* pt = const_cast<ThreadPoolTempl*>(this)->GetPerThread();
    if (pt->pool == this) {
      return pt->thread_id;
    } else {
      return -1;
    }
  }

 private:
  // Create a single atomic<int> that encodes start and limit information for
  // each thread.
  // We expect num_threads_ < 65536, so we can store them in a single
  // std::atomic<unsigned>.
  // Exposed publicly as static functions so that external callers can reuse
  // this encode/decode logic for maintaining their own thread-safe copies of
  // scheduling and steal domain(s).
  static const int kMaxPartitionBits = 16;
  static const int kMaxThreads = 1 << kMaxPartitionBits;

  inline unsigned EncodePartition(unsigned start, unsigned limit) {
    return (start << kMaxPartitionBits) | limit;
  }

  inline void DecodePartition(unsigned val, unsigned* start, unsigned* limit) {
    *limit = val & (kMaxThreads - 1);
    val >>= kMaxPartitionBits;
    *start = val;
  }

  void AssertBounds(int start, int end) {
    eigen_plain_assert(start >= 0);
    eigen_plain_assert(start < end);  // non-zero sized partition
    eigen_plain_assert(end <= num_threads_);
  }

  inline void SetStealPartition(size_t i, unsigned val) {
    thread_data_[i].steal_partition.store(val, std::memory_order_relaxed);
  }

  inline unsigned GetStealPartition(int i) {
    return thread_data_[i].steal_partition.load(std::memory_order_relaxed);
  }

  void ComputeCoprimes(int N, MaxSizeVector<unsigned>* coprimes) {
    for (int i = 1; i <= N; i++) {
      unsigned a = i;
      unsigned b = N;
      // If GCD(a, b) == 1, then a and b are coprimes.
      while (b != 0) {
        unsigned tmp = a;
        a = b;
        b = tmp % b;
      }
      if (a == 1) {
        coprimes->push_back(i);
      }
    }
  }

  typedef typename Environment::EnvThread Thread;

  struct PerThread {
    constexpr PerThread() : pool(NULL), rand(0), thread_id(-1) {}
    ThreadPoolTempl* pool;  // Parent pool, or null for normal threads.
    uint64_t rand;          // Random generator state.
    int thread_id;          // Worker thread index in pool.
#ifndef EIGEN_THREAD_LOCAL
    // Prevent false sharing.
    char pad_[128];
#endif
  };

  struct ThreadData {
    constexpr ThreadData() : thread(), steal_partition(0), queue() {}
    std::unique_ptr<Thread> thread;
    std::atomic<unsigned> steal_partition;
    Queue queue;
  };

  Environment env_;
  const int num_threads_;
  const bool allow_spinning_;
  MaxSizeVector<ThreadData> thread_data_;
  MaxSizeVector<MaxSizeVector<unsigned>> all_coprimes_;
  MaxSizeVector<EventCount::Waiter> waiters_;
  unsigned global_steal_partition_;
  std::atomic<unsigned> blocked_;
  std::atomic<bool> spinning_;
  std::atomic<bool> done_;
  std::atomic<bool> cancelled_;
  EventCount ec_;
#ifndef EIGEN_THREAD_LOCAL
  std::unique_ptr<Barrier> init_barrier_;
  std::mutex per_thread_map_mutex_;  // Protects per_thread_map_.
  std::unordered_map<uint64_t, std::unique_ptr<PerThread>> per_thread_map_;
#endif

  // Main worker thread loop.
  void WorkerLoop(int thread_id) {
#ifndef EIGEN_THREAD_LOCAL
    std::unique_ptr<PerThread> new_pt(new PerThread());
    per_thread_map_mutex_.lock();
    bool insertOK = per_thread_map_.emplace(GlobalThreadIdHash(), std::move(new_pt)).second;
    eigen_plain_assert(insertOK);
    EIGEN_UNUSED_VARIABLE(insertOK);
    per_thread_map_mutex_.unlock();
    init_barrier_->Notify();
    init_barrier_->Wait();
#endif
    PerThread* pt = GetPerThread();
    pt->pool = this;
    pt->rand = GlobalThreadIdHash();
    pt->thread_id = thread_id;
    Queue& q = thread_data_[thread_id].queue;
    EventCount::Waiter* waiter = &waiters_[thread_id];
    // TODO(dvyukov,rmlarsen): The time spent in NonEmptyQueueIndex() is
    // proportional to num_threads_ and we assume that new work is scheduled at
    // a constant rate, so we set spin_count to 5000 / num_threads_. The
    // constant was picked based on a fair dice roll, tune it.
    const int spin_count =
        allow_spinning_ && num_threads_ > 0 ? 5000 / num_threads_ : 0;
    if (num_threads_ == 1) {
      // For num_threads_ == 1 there is no point in going through the expensive
      // steal loop. Moreover, since NonEmptyQueueIndex() calls PopBack() on the
      // victim queues it might reverse the order in which ops are executed
      // compared to the order in which they are scheduled, which tends to be
      // counter-productive for the types of I/O workloads the single thread
      // pools tend to be used for.
      while (!cancelled_) {
        Task t = q.PopFront();
        for (int i = 0; i < spin_count && !t.f; i++) {
          if (!cancelled_.load(std::memory_order_relaxed)) {
            t = q.PopFront();
          }
        }
        if (!t.f) {
          if (!WaitForWork(waiter, &t)) {
            return;
          }
        }
        if (t.f) {
          env_.ExecuteTask(t);
        }
      }
    } else {
      while (!cancelled_) {
        Task t = q.PopFront();
        if (!t.f) {
          t = LocalSteal();
          if (!t.f) {
            t = GlobalSteal();
            if (!t.f) {
              // Leave one thread spinning. This reduces latency.
              if (allow_spinning_ && !spinning_ && !spinning_.exchange(true)) {
                for (int i = 0; i < spin_count && !t.f; i++) {
                  if (!cancelled_.load(std::memory_order_relaxed)) {
                    t = GlobalSteal();
                  } else {
                    return;
                  }
                }
                spinning_ = false;
              }
              if (!t.f) {
                if (!WaitForWork(waiter, &t)) {
                  return;
                }
              }
            }
          }
        }
        if (t.f) {
          env_.ExecuteTask(t);
        }
      }
    }
  }

  // Steal tries to steal work from other worker threads in the range [start,
  // limit) in best-effort manner.
  Task Steal(unsigned start, unsigned limit) {
    PerThread* pt = GetPerThread();
    const size_t size = limit - start;
    unsigned r = Rand(&pt->rand);
    // Reduce r into [0, size) range, this utilizes trick from
    // https://lemire.me/blog/2016/06/27/a-fast-alternative-to-the-modulo-reduction/
    eigen_plain_assert(all_coprimes_[size - 1].size() < (1<<30));
    unsigned victim = ((uint64_t)r * (uint64_t)size) >> 32;
    unsigned index = ((uint64_t) all_coprimes_[size - 1].size() * (uint64_t)r) >> 32;
    unsigned inc = all_coprimes_[size - 1][index];

    for (unsigned i = 0; i < size; i++) {
      eigen_plain_assert(start + victim < limit);
      Task t = thread_data_[start + victim].queue.PopBack();
      if (t.f) {
        return t;
      }
      victim += inc;
      if (victim >= size) {
        victim -= size;
      }
    }
    return Task();
  }

  // Steals work within threads belonging to the partition.
  Task LocalSteal() {
    PerThread* pt = GetPerThread();
    unsigned partition = GetStealPartition(pt->thread_id);
    // If thread steal partition is the same as global partition, there is no
    // need to go through the steal loop twice.
    if (global_steal_partition_ == partition) return Task();
    unsigned start, limit;
    DecodePartition(partition, &start, &limit);
    AssertBounds(start, limit);

    return Steal(start, limit);
  }

  // Steals work from any other thread in the pool.
  Task GlobalSteal() {
    return Steal(0, num_threads_);
  }


  // WaitForWork blocks until new work is available (returns true), or if it is
  // time to exit (returns false). Can optionally return a task to execute in t
  // (in such case t.f != nullptr on return).
  bool WaitForWork(EventCount::Waiter* waiter, Task* t) {
    eigen_plain_assert(!t->f);
    // We already did best-effort emptiness check in Steal, so prepare for
    // blocking.
    ec_.Prewait();
    // Now do a reliable emptiness check.
    int victim = NonEmptyQueueIndex();
    if (victim != -1) {
      ec_.CancelWait();
      if (cancelled_) {
        return false;
      } else {
        *t = thread_data_[victim].queue.PopBack();
        return true;
      }
    }
    // Number of blocked threads is used as termination condition.
    // If we are shutting down and all worker threads blocked without work,
    // that's we are done.
    blocked_++;
    // TODO is blocked_ required to be unsigned?
    if (done_ && blocked_ == static_cast<unsigned>(num_threads_)) {
      ec_.CancelWait();
      // Almost done, but need to re-check queues.
      // Consider that all queues are empty and all worker threads are preempted
      // right after incrementing blocked_ above. Now a free-standing thread
      // submits work and calls destructor (which sets done_). If we don't
      // re-check queues, we will exit leaving the work unexecuted.
      if (NonEmptyQueueIndex() != -1) {
        // Note: we must not pop from queues before we decrement blocked_,
        // otherwise the following scenario is possible. Consider that instead
        // of checking for emptiness we popped the only element from queues.
        // Now other worker threads can start exiting, which is bad if the
        // work item submits other work. So we just check emptiness here,
        // which ensures that all worker threads exit at the same time.
        blocked_--;
        return true;
      }
      // Reached stable termination state.
      ec_.Notify(true);
      return false;
    }
    ec_.CommitWait(waiter);
    blocked_--;
    return true;
  }

  int NonEmptyQueueIndex() {
    PerThread* pt = GetPerThread();
    // We intentionally design NonEmptyQueueIndex to steal work from
    // anywhere in the queue so threads don't block in WaitForWork() forever
    // when all threads in their partition go to sleep. Steal is still local.
    const size_t size = thread_data_.size();
    unsigned r = Rand(&pt->rand);
    unsigned inc = all_coprimes_[size - 1][r % all_coprimes_[size - 1].size()];
    unsigned victim = r % size;
    for (unsigned i = 0; i < size; i++) {
      if (!thread_data_[victim].queue.Empty()) {
        return victim;
      }
      victim += inc;
      if (victim >= size) {
        victim -= size;
      }
    }
    return -1;
  }

  static EIGEN_STRONG_INLINE uint64_t GlobalThreadIdHash() {
    return std::hash<std::thread::id>()(std::this_thread::get_id());
  }

  EIGEN_STRONG_INLINE PerThread* GetPerThread() {
#ifndef EIGEN_THREAD_LOCAL
    static PerThread dummy;
    auto it = per_thread_map_.find(GlobalThreadIdHash());
    if (it == per_thread_map_.end()) {
      return &dummy;
    } else {
      return it->second.get();
    }
#else
    EIGEN_THREAD_LOCAL PerThread per_thread_;
    PerThread* pt = &per_thread_;
    return pt;
#endif
  }

  static EIGEN_STRONG_INLINE unsigned Rand(uint64_t* state) {
    uint64_t current = *state;
    // Update the internal state
    *state = current * 6364136223846793005ULL + 0xda3e39cb94b95bdbULL;
    // Generate the random output (using the PCG-XSH-RS scheme)
    return static_cast<unsigned>((current ^ (current >> 22)) >>
                                 (22 + (current >> 61)));
  }
};

typedef ThreadPoolTempl<StlThreadEnvironment> ThreadPool;

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/RunQueue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_
#define EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_

namespace Eigen {

// RunQueue is a fixed-size, partially non-blocking deque or Work items.
// Operations on front of the queue must be done by a single thread (owner),
// operations on back of the queue can be done by multiple threads concurrently.
//
// Algorithm outline:
// All remote threads operating on the queue back are serialized by a mutex.
// This ensures that at most two threads access state: owner and one remote
// thread (Size aside). The algorithm ensures that the occupied region of the
// underlying array is logically continuous (can wraparound, but no stray
// occupied elements). Owner operates on one end of this region, remote thread
// operates on the other end. Synchronization between these threads
// (potential consumption of the last element and take up of the last empty
// element) happens by means of state variable in each element. States are:
// empty, busy (in process of insertion of removal) and ready. Threads claim
// elements (empty->busy and ready->busy transitions) by means of a CAS
// operation. The finishing transition (busy->empty and busy->ready) are done
// with plain store as the element is exclusively owned by the current thread.
//
// Note: we could permit only pointers as elements, then we would not need
// separate state variable as null/non-null pointer value would serve as state,
// but that would require malloc/free per operation for large, complex values
// (and this is designed to store std::function<()>).
template <typename Work, unsigned kSize>
class RunQueue {
 public:
  RunQueue() : front_(0), back_(0) {
    // require power-of-two for fast masking
    eigen_plain_assert((kSize & (kSize - 1)) == 0);
    eigen_plain_assert(kSize > 2);            // why would you do this?
    eigen_plain_assert(kSize <= (64 << 10));  // leave enough space for counter
    for (unsigned i = 0; i < kSize; i++)
      array_[i].state.store(kEmpty, std::memory_order_relaxed);
  }

  ~RunQueue() { eigen_plain_assert(Size() == 0); }

  // PushFront inserts w at the beginning of the queue.
  // If queue is full returns w, otherwise returns default-constructed Work.
  Work PushFront(Work w) {
    unsigned front = front_.load(std::memory_order_relaxed);
    Elem* e = &array_[front & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kEmpty ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return w;
    front_.store(front + 1 + (kSize << 1), std::memory_order_relaxed);
    e->w = std::move(w);
    e->state.store(kReady, std::memory_order_release);
    return Work();
  }

  // PopFront removes and returns the first element in the queue.
  // If the queue was empty returns default-constructed Work.
  Work PopFront() {
    unsigned front = front_.load(std::memory_order_relaxed);
    Elem* e = &array_[(front - 1) & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kReady ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return Work();
    Work w = std::move(e->w);
    e->state.store(kEmpty, std::memory_order_release);
    front = ((front - 1) & kMask2) | (front & ~kMask2);
    front_.store(front, std::memory_order_relaxed);
    return w;
  }

  // PushBack adds w at the end of the queue.
  // If queue is full returns w, otherwise returns default-constructed Work.
  Work PushBack(Work w) {
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    Elem* e = &array_[(back - 1) & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kEmpty ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return w;
    back = ((back - 1) & kMask2) | (back & ~kMask2);
    back_.store(back, std::memory_order_relaxed);
    e->w = std::move(w);
    e->state.store(kReady, std::memory_order_release);
    return Work();
  }

  // PopBack removes and returns the last elements in the queue.
  Work PopBack() {
    if (Empty()) return Work();
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    Elem* e = &array_[back & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kReady ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return Work();
    Work w = std::move(e->w);
    e->state.store(kEmpty, std::memory_order_release);
    back_.store(back + 1 + (kSize << 1), std::memory_order_relaxed);
    return w;
  }

  // PopBackHalf removes and returns half last elements in the queue.
  // Returns number of elements removed.
  unsigned PopBackHalf(std::vector<Work>* result) {
    if (Empty()) return 0;
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    unsigned size = Size();
    unsigned mid = back;
    if (size > 1) mid = back + (size - 1) / 2;
    unsigned n = 0;
    unsigned start = 0;
    for (; static_cast<int>(mid - back) >= 0; mid--) {
      Elem* e = &array_[mid & kMask];
      uint8_t s = e->state.load(std::memory_order_relaxed);
      if (n == 0) {
        if (s != kReady || !e->state.compare_exchange_strong(
                               s, kBusy, std::memory_order_acquire))
          continue;
        start = mid;
      } else {
        // Note: no need to store temporal kBusy, we exclusively own these
        // elements.
        eigen_plain_assert(s == kReady);
      }
      result->push_back(std::move(e->w));
      e->state.store(kEmpty, std::memory_order_release);
      n++;
    }
    if (n != 0)
      back_.store(start + 1 + (kSize << 1), std::memory_order_relaxed);
    return n;
  }

  // Size returns current queue size.
  // Can be called by any thread at any time.
  unsigned Size() const { return SizeOrNotEmpty<true>(); }

  // Empty tests whether container is empty.
  // Can be called by any thread at any time.
  bool Empty() const { return SizeOrNotEmpty<false>() == 0; }

  // Delete all the elements from the queue.
  void Flush() {
    while (!Empty()) {
      PopFront();
    }
  }

 private:
  static const unsigned kMask = kSize - 1;
  static const unsigned kMask2 = (kSize << 1) - 1;
  struct Elem {
    std::atomic<uint8_t> state;
    Work w;
  };
  enum {
    kEmpty,
    kBusy,
    kReady,
  };
  std::mutex mutex_;
  // Low log(kSize) + 1 bits in front_ and back_ contain rolling index of
  // front/back, respectively. The remaining bits contain modification counters
  // that are incremented on Push operations. This allows us to (1) distinguish
  // between empty and full conditions (if we would use log(kSize) bits for
  // position, these conditions would be indistinguishable); (2) obtain
  // consistent snapshot of front_/back_ for Size operation using the
  // modification counters.
  std::atomic<unsigned> front_;
  std::atomic<unsigned> back_;
  Elem array_[kSize];

  // SizeOrNotEmpty returns current queue size; if NeedSizeEstimate is false,
  // only whether the size is 0 is guaranteed to be correct.
  // Can be called by any thread at any time.
  template<bool NeedSizeEstimate>
  unsigned SizeOrNotEmpty() const {
    // Emptiness plays critical role in thread pool blocking. So we go to great
    // effort to not produce false positives (claim non-empty queue as empty).
    unsigned front = front_.load(std::memory_order_acquire);
    for (;;) {
      // Capture a consistent snapshot of front/tail.
      unsigned back = back_.load(std::memory_order_acquire);
      unsigned front1 = front_.load(std::memory_order_relaxed);
      if (front != front1) {
        front = front1;
        std::atomic_thread_fence(std::memory_order_acquire);
        continue;
      }
      if (NeedSizeEstimate) {
        return CalculateSize(front, back);
      } else {
        // This value will be 0 if the queue is empty, and undefined otherwise.
        unsigned maybe_zero = ((front ^ back) & kMask2);
        // Queue size estimate must agree with maybe zero check on the queue
        // empty/non-empty state.
        eigen_assert((CalculateSize(front, back) == 0) == (maybe_zero == 0));
        return maybe_zero;
      }
    }
  }

  EIGEN_ALWAYS_INLINE
  unsigned CalculateSize(unsigned front, unsigned back) const {
    int size = (front & kMask2) - (back & kMask2);
    // Fix overflow.
    if (size < 0) size += 2 * kSize;
    // Order of modification in push/pop is crafted to make the queue look
    // larger than it is during concurrent modifications. E.g. push can
    // increment size before the corresponding pop has decremented it.
    // So the computed size can be up to kSize + 1, fix it.
    if (size > static_cast<int>(kSize)) size = kSize;
    return static_cast<unsigned>(size);
  }

  RunQueue(const RunQueue&) = delete;
  void operator=(const RunQueue&) = delete;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadCancel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H
#define EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H

// Try to come up with a portable way to cancel a thread
#if EIGEN_OS_GNULINUX
  #define EIGEN_THREAD_CANCEL(t)                  \
    pthread_cancel(t.native_handle());
  #define EIGEN_SUPPORTS_THREAD_CANCELLATION 1
#else
#define EIGEN_THREAD_CANCEL(t)
#endif


#endif  // EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadEnvironment.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H
#define EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H

namespace Eigen {

struct StlThreadEnvironment {
  struct Task {
    std::function<void()> f;
  };

  // EnvThread constructor must start the thread,
  // destructor must join the thread.
  class EnvThread {
   public:
    EnvThread(std::function<void()> f) : thr_(std::move(f)) {}
    ~EnvThread() { thr_.join(); }
    // This function is called when the threadpool is cancelled.
    void OnCancel() { }

   private:
    std::thread thr_;
  };

  EnvThread* CreateThread(std::function<void()> f) { return new EnvThread(std::move(f)); }
  Task CreateTask(std::function<void()> f) { return Task{std::move(f)}; }
  void ExecuteTask(const Task& t) { t.f(); }
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadLocal.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H
#define EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H

#ifdef EIGEN_AVOID_THREAD_LOCAL

#ifdef EIGEN_THREAD_LOCAL
#undef EIGEN_THREAD_LOCAL
#endif

#else

#if EIGEN_MAX_CPP_VER >= 11 &&                         \
    ((EIGEN_COMP_GNUC && EIGEN_GNUC_AT_LEAST(4, 8)) || \
     __has_feature(cxx_thread_local)                || \
     (EIGEN_COMP_MSVC >= 1900) )
#define EIGEN_THREAD_LOCAL static thread_local
#endif

// Disable TLS for Apple and Android builds with older toolchains.
#if defined(__APPLE__)
// Included for TARGET_OS_IPHONE, __IPHONE_OS_VERSION_MIN_REQUIRED,
// __IPHONE_8_0.
#include <Availability.h>
#include <TargetConditionals.h>
#endif
// Checks whether C++11's `thread_local` storage duration specifier is
// supported.
#if defined(__apple_build_version__) &&     \
    ((__apple_build_version__ < 8000042) || \
     (TARGET_OS_IPHONE && __IPHONE_OS_VERSION_MIN_REQUIRED < __IPHONE_9_0))
// Notes: Xcode's clang did not support `thread_local` until version
// 8, and even then not for all iOS < 9.0.
#undef EIGEN_THREAD_LOCAL

#elif defined(__ANDROID__) && EIGEN_COMP_CLANG
// There are platforms for which TLS should not be used even though the compiler
// makes it seem like it's supported (Android NDK < r12b for example).
// This is primarily because of linker problems and toolchain misconfiguration:
// TLS isn't supported until NDK r12b per
// https://developer.android.com/ndk/downloads/revision_history.html
// Since NDK r16, `__NDK_MAJOR__` and `__NDK_MINOR__` are defined in
// <android/ndk-version.h>. For NDK < r16, users should define these macros,
// e.g. `-D__NDK_MAJOR__=11 -D__NKD_MINOR__=0` for NDK r11.
#if __has_include(<android/ndk-version.h>)
#include <android/ndk-version.h>
#endif  // __has_include(<android/ndk-version.h>)
#if defined(__ANDROID__) && defined(__clang__) && defined(__NDK_MAJOR__) && \
    defined(__NDK_MINOR__) &&                                               \
    ((__NDK_MAJOR__ < 12) || ((__NDK_MAJOR__ == 12) && (__NDK_MINOR__ < 1)))
#undef EIGEN_THREAD_LOCAL
#endif
#endif  // defined(__ANDROID__) && defined(__clang__)

#endif  // EIGEN_AVOID_THREAD_LOCAL

namespace Eigen {

namespace internal {
template <typename T>
struct ThreadLocalNoOpInitialize {
  void operator()(T&) const {}
};

template <typename T>
struct ThreadLocalNoOpRelease {
  void operator()(T&) const {}
};

}  // namespace internal

// Thread local container for elements of type T, that does not use thread local
// storage. As long as the number of unique threads accessing this storage
// is smaller than `capacity_`, it is lock-free and wait-free. Otherwise it will
// use a mutex for synchronization.
//
// Type `T` has to be default constructible, and by default each thread will get
// a default constructed value. It is possible to specify custom `initialize`
// callable, that will be called lazily from each thread accessing this object,
// and will be passed a default initialized object of type `T`. Also it's
// possible to pass a custom `release` callable, that will be invoked before
// calling ~T().
//
// Example:
//
//   struct Counter {
//     int value = 0;
//   }
//
//   Eigen::ThreadLocal<Counter> counter(10);
//
//   // Each thread will have access to it's own counter object.
//   Counter& cnt = counter.local();
//   cnt++;
//
// WARNING: Eigen::ThreadLocal uses the OS-specific value returned by
// std::this_thread::get_id() to identify threads. This value is not guaranteed
// to be unique except for the life of the thread. A newly created thread may
// get an OS-specific ID equal to that of an already destroyed thread.
//
// Somewhat similar to TBB thread local storage, with similar restrictions:
// https://www.threadingbuildingblocks.org/docs/help/reference/thread_local_storage/enumerable_thread_specific_cls.html
//
template <typename T,
          typename Initialize = internal::ThreadLocalNoOpInitialize<T>,
          typename Release = internal::ThreadLocalNoOpRelease<T>>
class ThreadLocal {
  // We preallocate default constructed elements in MaxSizedVector.
  static_assert(std::is_default_constructible<T>::value,
                "ThreadLocal data type must be default constructible");

 public:
  explicit ThreadLocal(int capacity)
      : ThreadLocal(capacity, internal::ThreadLocalNoOpInitialize<T>(),
                    internal::ThreadLocalNoOpRelease<T>()) {}

  ThreadLocal(int capacity, Initialize initialize)
      : ThreadLocal(capacity, std::move(initialize),
                    internal::ThreadLocalNoOpRelease<T>()) {}

  ThreadLocal(int capacity, Initialize initialize, Release release)
      : initialize_(std::move(initialize)),
        release_(std::move(release)),
        capacity_(capacity),
        data_(capacity_),
        ptr_(capacity_),
        filled_records_(0) {
    eigen_assert(capacity_ >= 0);
    data_.resize(capacity_);
    for (int i = 0; i < capacity_; ++i) {
      ptr_.emplace_back(nullptr);
    }
  }

  T& local() {
    std::thread::id this_thread = std::this_thread::get_id();
    if (capacity_ == 0) return SpilledLocal(this_thread);

    std::size_t h = std::hash<std::thread::id>()(this_thread);
    const int start_idx = h % capacity_;

    // NOTE: From the definition of `std::this_thread::get_id()` it is
    // guaranteed that we never can have concurrent insertions with the same key
    // to our hash-map like data structure. If we didn't find an element during
    // the initial traversal, it's guaranteed that no one else could have
    // inserted it while we are in this function. This allows to massively
    // simplify out lock-free insert-only hash map.

    // Check if we already have an element for `this_thread`.
    int idx = start_idx;
    while (ptr_[idx].load() != nullptr) {
      ThreadIdAndValue& record = *(ptr_[idx].load());
      if (record.thread_id == this_thread) return record.value;

      idx += 1;
      if (idx >= capacity_) idx -= capacity_;
      if (idx == start_idx) break;
    }

    // If we are here, it means that we found an insertion point in lookup
    // table at `idx`, or we did a full traversal and table is full.

    // If lock-free storage is full, fallback on mutex.
    if (filled_records_.load() >= capacity_) return SpilledLocal(this_thread);

    // We double check that we still have space to insert an element into a lock
    // free storage. If old value in `filled_records_` is larger than the
    // records capacity, it means that some other thread added an element while
    // we were traversing lookup table.
    int insertion_index =
        filled_records_.fetch_add(1, std::memory_order_relaxed);
    if (insertion_index >= capacity_) return SpilledLocal(this_thread);

    // At this point it's guaranteed that we can access to
    // data_[insertion_index_] without a data race.
    data_[insertion_index].thread_id = this_thread;
    initialize_(data_[insertion_index].value);

    // That's the pointer we'll put into the lookup table.
    ThreadIdAndValue* inserted = &data_[insertion_index];

    // We'll use nullptr pointer to ThreadIdAndValue in a compare-and-swap loop.
    ThreadIdAndValue* empty = nullptr;

    // Now we have to find an insertion point into the lookup table. We start
    // from the `idx` that was identified as an insertion point above, it's
    // guaranteed that we will have an empty record somewhere in a lookup table
    // (because we created a record in the `data_`).
    const int insertion_idx = idx;

    do {
      // Always start search from the original insertion candidate.
      idx = insertion_idx;
      while (ptr_[idx].load() != nullptr) {
        idx += 1;
        if (idx >= capacity_) idx -= capacity_;
        // If we did a full loop, it means that we don't have any free entries
        // in the lookup table, and this means that something is terribly wrong.
        eigen_assert(idx != insertion_idx);
      }
      // Atomic CAS of the pointer guarantees that any other thread, that will
      // follow this pointer will see all the mutations in the `data_`.
    } while (!ptr_[idx].compare_exchange_weak(empty, inserted));

    return inserted->value;
  }

  // WARN: It's not thread safe to call it concurrently with `local()`.
  void ForEach(std::function<void(std::thread::id, T&)> f) {
    // Reading directly from `data_` is unsafe, because only CAS to the
    // record in `ptr_` makes all changes visible to other threads.
    for (auto& ptr : ptr_) {
      ThreadIdAndValue* record = ptr.load();
      if (record == nullptr) continue;
      f(record->thread_id, record->value);
    }

    // We did not spill into the map based storage.
    if (filled_records_.load(std::memory_order_relaxed) < capacity_) return;

    // Adds a happens before edge from the last call to SpilledLocal().
    std::unique_lock<std::mutex> lock(mu_);
    for (auto& kv : per_thread_map_) {
      f(kv.first, kv.second);
    }
  }

  // WARN: It's not thread safe to call it concurrently with `local()`.
  ~ThreadLocal() {
    // Reading directly from `data_` is unsafe, because only CAS to the record
    // in `ptr_` makes all changes visible to other threads.
    for (auto& ptr : ptr_) {
      ThreadIdAndValue* record = ptr.load();
      if (record == nullptr) continue;
      release_(record->value);
    }

    // We did not spill into the map based storage.
    if (filled_records_.load(std::memory_order_relaxed) < capacity_) return;

    // Adds a happens before edge from the last call to SpilledLocal().
    std::unique_lock<std::mutex> lock(mu_);
    for (auto& kv : per_thread_map_) {
      release_(kv.second);
    }
  }

 private:
  struct ThreadIdAndValue {
    std::thread::id thread_id;
    T value;
  };

  // Use unordered map guarded by a mutex when lock free storage is full.
  T& SpilledLocal(std::thread::id this_thread) {
    std::unique_lock<std::mutex> lock(mu_);

    auto it = per_thread_map_.find(this_thread);
    if (it == per_thread_map_.end()) {
      auto result = per_thread_map_.emplace(this_thread, T());
      eigen_assert(result.second);
      initialize_((*result.first).second);
      return (*result.first).second;
    } else {
      return it->second;
    }
  }

  Initialize initialize_;
  Release release_;
  const int capacity_;

  // Storage that backs lock-free lookup table `ptr_`. Records stored in this
  // storage contiguously starting from index 0.
  MaxSizeVector<ThreadIdAndValue> data_;

  // Atomic pointers to the data stored in `data_`. Used as a lookup table for
  // linear probing hash map (https://en.wikipedia.org/wiki/Linear_probing).
  MaxSizeVector<std::atomic<ThreadIdAndValue*>> ptr_;

  // Number of records stored in the `data_`.
  std::atomic<int> filled_records_;

  // We fallback on per thread map if lock-free storage is full. In practice
  // this should never happen, if `capacity_` is a reasonable estimate of the
  // number of threads running in a system.
  std::mutex mu_;  // Protects per_thread_map_.
  std::unordered_map<std::thread::id, T> per_thread_map_;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadPoolInterface.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H
#define EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H

namespace Eigen {

// This defines an interface that ThreadPoolDevice can take to use
// custom thread pools underneath.
class ThreadPoolInterface {
 public:
  // Submits a closure to be run by a thread in the pool.
  virtual void Schedule(std::function<void()> fn) = 0;

  // Submits a closure to be run by threads in the range [start, end) in the
  // pool.
  virtual void ScheduleWithHint(std::function<void()> fn, int /*start*/,
                                int /*end*/) {
    // Just defer to Schedule in case sub-classes aren't interested in
    // overriding this functionality.
    Schedule(fn);
  }

  // If implemented, stop processing the closures that have been enqueued.
  // Currently running closures may still be processed.
  // If not implemented, does nothing.
  virtual void Cancel() {}

  // Returns the number of threads in the pool.
  virtual int NumThreads() const = 0;

  // Returns a logical thread index between 0 and NumThreads() - 1 if called
  // from one of the threads in the pool. Returns -1 otherwise.
  virtual int CurrentThreadId() const = 0;

  virtual ~ThreadPoolInterface() {}
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadYield.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H
#define EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H

// Try to come up with a portable way to yield
#if EIGEN_COMP_GNUC && EIGEN_GNUC_AT_MOST(4, 7)
#define EIGEN_THREAD_YIELD() sched_yield()
#else
#define EIGEN_THREAD_YIELD() std::this_thread::yield()
#endif

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Meta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11META_H
#define EIGEN_CXX11META_H

#include <vector>
#include "EmulateArray.h"

#include "CXX11Workarounds.h"

namespace Eigen {

namespace internal {

/** \internal
  * \file CXX11/util/CXX11Meta.h
  * This file contains generic metaprogramming classes which are not specifically related to Eigen.
  * This file expands upon Core/util/Meta.h and adds support for C++11 specific features.
  */

template<typename... tt>
struct type_list { constexpr static int count = sizeof...(tt); };

template<typename t, typename... tt>
struct type_list<t, tt...> { constexpr static int count = sizeof...(tt) + 1; typedef t first_type; };

template<typename T, T... nn>
struct numeric_list { constexpr static std::size_t count = sizeof...(nn); };

template<typename T, T n, T... nn>
struct numeric_list<T, n, nn...> { static const std::size_t count = sizeof...(nn) + 1; const static T first_value = n; };

#ifndef EIGEN_PARSED_BY_DOXYGEN
/* numeric list constructors
 *
 * equivalencies:
 *     constructor                                              result
 *     typename gen_numeric_list<int, 5>::type                  numeric_list<int, 0,1,2,3,4>
 *     typename gen_numeric_list_reversed<int, 5>::type         numeric_list<int, 4,3,2,1,0>
 *     typename gen_numeric_list_swapped_pair<int, 5,1,2>::type numeric_list<int, 0,2,1,3,4>
 *     typename gen_numeric_list_repeated<int, 0, 5>::type      numeric_list<int, 0,0,0,0,0>
 */

template<typename T, std::size_t n, T start = 0, T... ii> struct gen_numeric_list                     : gen_numeric_list<T, n-1, start, start + n-1, ii...> {};
template<typename T, T start, T... ii>                    struct gen_numeric_list<T, 0, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T start = 0, T... ii> struct gen_numeric_list_reversed                     : gen_numeric_list_reversed<T, n-1, start, ii..., start + n-1> {};
template<typename T, T start, T... ii>                    struct gen_numeric_list_reversed<T, 0, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T a, T b, T start = 0, T... ii> struct gen_numeric_list_swapped_pair                           : gen_numeric_list_swapped_pair<T, n-1, a, b, start, (start + n-1) == a ? b : ((start + n-1) == b ? a : (start + n-1)), ii...> {};
template<typename T, T a, T b, T start, T... ii>                    struct gen_numeric_list_swapped_pair<T, 0, a, b, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T V, T... nn> struct gen_numeric_list_repeated                 : gen_numeric_list_repeated<T, n-1, V, V, nn...> {};
template<typename T, T V, T... nn>                struct gen_numeric_list_repeated<T, 0, V, nn...> { typedef numeric_list<T, nn...> type; };

/* list manipulation: concatenate */

template<class a, class b> struct concat;

template<typename... as, typename... bs> struct concat<type_list<as...>,       type_list<bs...>>        { typedef type_list<as..., bs...> type; };
template<typename T, T... as, T... bs>   struct concat<numeric_list<T, as...>, numeric_list<T, bs...> > { typedef numeric_list<T, as..., bs...> type; };

template<typename... p> struct mconcat;
template<typename a>                             struct mconcat<a>           { typedef a type; };
template<typename a, typename b>                 struct mconcat<a, b>        : concat<a, b> {};
template<typename a, typename b, typename... cs> struct mconcat<a, b, cs...> : concat<a, typename mconcat<b, cs...>::type> {};

/* list manipulation: extract slices */

template<int n, typename x> struct take;
template<int n, typename a, typename... as> struct take<n, type_list<a, as...>> : concat<type_list<a>, typename take<n-1, type_list<as...>>::type> {};
template<int n>                             struct take<n, type_list<>>         { typedef type_list<> type; };
template<typename a, typename... as>        struct take<0, type_list<a, as...>> { typedef type_list<> type; };
template<>                                  struct take<0, type_list<>>         { typedef type_list<> type; };

template<typename T, int n, T a, T... as> struct take<n, numeric_list<T, a, as...>> : concat<numeric_list<T, a>, typename take<n-1, numeric_list<T, as...>>::type> {};
template<typename T, int n>               struct take<n, numeric_list<T>>           { typedef numeric_list<T> type; };
template<typename T, T a, T... as>        struct take<0, numeric_list<T, a, as...>> { typedef numeric_list<T> type; };
template<typename T>                      struct take<0, numeric_list<T>>           { typedef numeric_list<T> type; };

template<typename T, int n, T... ii>      struct h_skip_helper_numeric;
template<typename T, int n, T i, T... ii> struct h_skip_helper_numeric<T, n, i, ii...> : h_skip_helper_numeric<T, n-1, ii...> {};
template<typename T, T i, T... ii>        struct h_skip_helper_numeric<T, 0, i, ii...> { typedef numeric_list<T, i, ii...> type; };
template<typename T, int n>               struct h_skip_helper_numeric<T, n>           { typedef numeric_list<T> type; };
template<typename T>                      struct h_skip_helper_numeric<T, 0>           { typedef numeric_list<T> type; };

template<int n, typename... tt>             struct h_skip_helper_type;
template<int n, typename t, typename... tt> struct h_skip_helper_type<n, t, tt...> : h_skip_helper_type<n-1, tt...> {};
template<typename t, typename... tt>        struct h_skip_helper_type<0, t, tt...> { typedef type_list<t, tt...> type; };
template<int n>                             struct h_skip_helper_type<n>           { typedef type_list<> type; };
template<>                                  struct h_skip_helper_type<0>           { typedef type_list<> type; };
#endif //not EIGEN_PARSED_BY_DOXYGEN

template<int n>
struct h_skip {
  template<typename T, T... ii>
  constexpr static EIGEN_STRONG_INLINE typename h_skip_helper_numeric<T, n, ii...>::type helper(numeric_list<T, ii...>) { return typename h_skip_helper_numeric<T, n, ii...>::type(); }
  template<typename... tt>
  constexpr static EIGEN_STRONG_INLINE typename h_skip_helper_type<n, tt...>::type helper(type_list<tt...>) { return typename h_skip_helper_type<n, tt...>::type(); }
};

template<int n, typename a> struct skip { typedef decltype(h_skip<n>::helper(a())) type; };

template<int start, int count, typename a> struct slice : take<count, typename skip<start, a>::type> {};

/* list manipulation: retrieve single element from list */

template<int n, typename x> struct get;

template<int n, typename a, typename... as>               struct get<n, type_list<a, as...>>   : get<n-1, type_list<as...>> {};
template<typename a, typename... as>                      struct get<0, type_list<a, as...>>   { typedef a type; };

template<typename T, int n, T a, T... as>                        struct get<n, numeric_list<T, a, as...>>   : get<n-1, numeric_list<T, as...>> {};
template<typename T, T a, T... as>                               struct get<0, numeric_list<T, a, as...>>   { constexpr static T value = a; };

template<std::size_t n, typename T, T a, T... as> constexpr T       array_get(const numeric_list<T, a, as...>&) {
   return get<(int)n, numeric_list<T, a, as...>>::value;
}

/* always get type, regardless of dummy; good for parameter pack expansion */

template<typename T, T dummy, typename t> struct id_numeric  { typedef t type; };
template<typename dummy, typename t>      struct id_type     { typedef t type; };

/* equality checking, flagged version */

template<typename a, typename b> struct is_same_gf : is_same<a, b> { constexpr static int global_flags = 0; };

/* apply_op to list */

template<
  bool from_left, // false
  template<typename, typename> class op,
  typename additional_param,
  typename... values
>
struct h_apply_op_helper                                        { typedef type_list<typename op<values, additional_param>::type...> type; };
template<
  template<typename, typename> class op,
  typename additional_param,
  typename... values
>
struct h_apply_op_helper<true, op, additional_param, values...> { typedef type_list<typename op<additional_param, values>::type...> type; };

template<
  bool from_left,
  template<typename, typename> class op,
  typename additional_param
>
struct h_apply_op
{
  template<typename... values>
  constexpr static typename h_apply_op_helper<from_left, op, additional_param, values...>::type helper(type_list<values...>)
  { return typename h_apply_op_helper<from_left, op, additional_param, values...>::type(); }
};

template<
  template<typename, typename> class op,
  typename additional_param,
  typename a
>
struct apply_op_from_left { typedef decltype(h_apply_op<true, op, additional_param>::helper(a())) type; };

template<
  template<typename, typename> class op,
  typename additional_param,
  typename a
>
struct apply_op_from_right { typedef decltype(h_apply_op<false, op, additional_param>::helper(a())) type; };

/* see if an element is in a list */

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  bool last_check_positive = false
>
struct contained_in_list;

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list
>
struct contained_in_list<test, check_against, h_list, true>
{
  constexpr static bool value = true;
};

template<
  template<typename, typename> class test,
  typename check_against,
  typename a,
  typename... as
>
struct contained_in_list<test, check_against, type_list<a, as...>, false> : contained_in_list<test, check_against, type_list<as...>, test<check_against, a>::value> {};

template<
  template<typename, typename> class test,
  typename check_against
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty)
>
struct contained_in_list<test, check_against, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, false> { constexpr static bool value = false; };

/* see if an element is in a list and check for global flags */

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  int default_flags = 0,
  bool last_check_positive = false,
  int last_check_flags = default_flags
>
struct contained_in_list_gf;

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, h_list, default_flags, true, last_check_flags>
{
  constexpr static bool value = true;
  constexpr static int global_flags = last_check_flags;
};

template<
  template<typename, typename> class test,
  typename check_against,
  typename a,
  typename... as,
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, type_list<a, as...>, default_flags, false, last_check_flags> : contained_in_list_gf<test, check_against, type_list<as...>, default_flags, test<check_against, a>::value, test<check_against, a>::global_flags> {};

template<
  template<typename, typename> class test,
  typename check_against
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty),
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, default_flags, false, last_check_flags> { constexpr static bool value = false; constexpr static int global_flags = default_flags; };

/* generic reductions */

template<
  typename Reducer,
  typename... Ts
> struct reduce;

template<
  typename Reducer
> struct reduce<Reducer>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE int run() { return Reducer::Identity; }
};

template<
  typename Reducer,
  typename A
> struct reduce<Reducer, A>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE A run(A a) { return a; }
};

template<
  typename Reducer,
  typename A,
  typename... Ts
> struct reduce<Reducer, A, Ts...>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, Ts... ts) -> decltype(Reducer::run(a, reduce<Reducer, Ts...>::run(ts...))) {
    return Reducer::run(a, reduce<Reducer, Ts...>::run(ts...));
  }
};

/* generic binary operations */

struct sum_op           {
  template<typename A, typename B> EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a + b)   { return a + b;   }
  static constexpr int Identity = 0;
};
struct product_op       {
  template<typename A, typename B> EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a * b)   { return a * b;   }
  static constexpr int Identity = 1;
};

struct logical_and_op   { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a && b)  { return a && b;  } };
struct logical_or_op    { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a || b)  { return a || b;  } };

struct equal_op         { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a == b)  { return a == b;  } };
struct not_equal_op     { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a != b)  { return a != b;  } };
struct lesser_op        { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a < b)   { return a < b;   } };
struct lesser_equal_op  { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a <= b)  { return a <= b;  } };
struct greater_op       { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a > b)   { return a > b;   } };
struct greater_equal_op { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a >= b)  { return a >= b;  } };

/* generic unary operations */

struct not_op                { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(!a)      { return !a;      } };
struct negation_op           { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(-a)      { return -a;      } };
struct greater_equal_zero_op { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(a >= 0)  { return a >= 0;  } };


/* reductions for lists */

// using auto -> return value spec makes ICC 13.0 and 13.1 crash here, so we have to hack it
// together in front... (13.0 doesn't work with array_prod/array_reduce/... anyway, but 13.1
// does...
template<typename... Ts>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE decltype(reduce<product_op, Ts...>::run((*((Ts*)0))...)) arg_prod(Ts... ts)
{
  return reduce<product_op, Ts...>::run(ts...);
}

template<typename... Ts>
constexpr EIGEN_STRONG_INLINE decltype(reduce<sum_op, Ts...>::run((*((Ts*)0))...)) arg_sum(Ts... ts)
{
  return reduce<sum_op, Ts...>::run(ts...);
}

/* reverse arrays */

template<typename Array, int... n>
constexpr EIGEN_STRONG_INLINE Array h_array_reverse(Array arr, numeric_list<int, n...>)
{
  return {{array_get<sizeof...(n) - n - 1>(arr)...}};
}

template<typename T, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<T, N> array_reverse(array<T, N> arr)
{
  return h_array_reverse(arr, typename gen_numeric_list<int, N>::type());
}


/* generic array reductions */

// can't reuse standard reduce() interface above because Intel's Compiler
// *really* doesn't like it, so we just reimplement the stuff
// (start from N - 1 and work down to 0 because specialization for
// n == N - 1 also doesn't work in Intel's compiler, so it goes into
// an infinite loop)
template<typename Reducer, typename T, std::size_t N, std::size_t n = N - 1>
struct h_array_reduce {
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(array<T, N> arr, T identity) -> decltype(Reducer::run(h_array_reduce<Reducer, T, N, n - 1>::run(arr, identity), array_get<n>(arr)))
  {
    return Reducer::run(h_array_reduce<Reducer, T, N, n - 1>::run(arr, identity), array_get<n>(arr));
  }
};

template<typename Reducer, typename T, std::size_t N>
struct h_array_reduce<Reducer, T, N, 0>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE T run(const array<T, N>& arr, T)
  {
    return array_get<0>(arr);
  }
};

template<typename Reducer, typename T>
struct h_array_reduce<Reducer, T, 0>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE T run(const array<T, 0>&, T identity)
  {
    return identity;
  }
};

template<typename Reducer, typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_reduce(const array<T, N>& arr, T identity) -> decltype(h_array_reduce<Reducer, T, N>::run(arr, identity))
{
  return h_array_reduce<Reducer, T, N>::run(arr, identity);
}

/* standard array reductions */

template<typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_sum(const array<T, N>& arr) -> decltype(array_reduce<sum_op, T, N>(arr, static_cast<T>(0)))
{
  return array_reduce<sum_op, T, N>(arr, static_cast<T>(0));
}

template<typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_prod(const array<T, N>& arr) -> decltype(array_reduce<product_op, T, N>(arr, static_cast<T>(1)))
{
  return array_reduce<product_op, T, N>(arr, static_cast<T>(1));
}

template<typename t>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE t array_prod(const std::vector<t>& a) {
  eigen_assert(a.size() > 0);
  t prod = 1;
  for (size_t i = 0; i < a.size(); ++i) { prod *= a[i]; }
  return prod;
}

/* zip an array */

template<typename Op, typename A, typename B, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A(), B())),N> h_array_zip(array<A, N> a, array<B, N> b, numeric_list<int, n...>)
{
  return array<decltype(Op::run(A(), B())),N>{{ Op::run(array_get<n>(a), array_get<n>(b))... }};
}

template<typename Op, typename A, typename B, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A(), B())),N> array_zip(array<A, N> a, array<B, N> b)
{
  return h_array_zip<Op>(a, b, typename gen_numeric_list<int, N>::type());
}

/* zip an array and reduce the result */

template<typename Reducer, typename Op, typename A, typename B, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE auto h_array_zip_and_reduce(array<A, N> a, array<B, N> b, numeric_list<int, n...>) -> decltype(reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A(), B()))>::type...>::run(Op::run(array_get<n>(a), array_get<n>(b))...))
{
  return reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A(), B()))>::type...>::run(Op::run(array_get<n>(a), array_get<n>(b))...);
}

template<typename Reducer, typename Op, typename A, typename B, std::size_t N>
constexpr EIGEN_STRONG_INLINE auto array_zip_and_reduce(array<A, N> a, array<B, N> b) -> decltype(h_array_zip_and_reduce<Reducer, Op, A, B, N>(a, b, typename gen_numeric_list<int, N>::type()))
{
  return h_array_zip_and_reduce<Reducer, Op, A, B, N>(a, b, typename gen_numeric_list<int, N>::type());
}

/* apply stuff to an array */

template<typename Op, typename A, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A())),N> h_array_apply(array<A, N> a, numeric_list<int, n...>)
{
  return array<decltype(Op::run(A())),N>{{ Op::run(array_get<n>(a))... }};
}

template<typename Op, typename A, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A())),N> array_apply(array<A, N> a)
{
  return h_array_apply<Op>(a, typename gen_numeric_list<int, N>::type());
}

/* apply stuff to an array and reduce */

template<typename Reducer, typename Op, typename A, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE auto h_array_apply_and_reduce(array<A, N> arr, numeric_list<int, n...>) -> decltype(reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A()))>::type...>::run(Op::run(array_get<n>(arr))...))
{
  return reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A()))>::type...>::run(Op::run(array_get<n>(arr))...);
}

template<typename Reducer, typename Op, typename A, std::size_t N>
constexpr EIGEN_STRONG_INLINE auto array_apply_and_reduce(array<A, N> a) -> decltype(h_array_apply_and_reduce<Reducer, Op, A, N>(a, typename gen_numeric_list<int, N>::type()))
{
  return h_array_apply_and_reduce<Reducer, Op, A, N>(a, typename gen_numeric_list<int, N>::type());
}

/* repeat a value n times (and make an array out of it
 * usage:
 *   array<int, 16> = repeat<16>(42);
 */

template<int n>
struct h_repeat
{
  template<typename t, int... ii>
  constexpr static EIGEN_STRONG_INLINE array<t, n> run(t v, numeric_list<int, ii...>)
  {
    return {{ typename id_numeric<int, ii, t>::type(v)... }};
  }
};

template<int n, typename t>
constexpr array<t, n> repeat(t v) { return h_repeat<n>::run(v, typename gen_numeric_list<int, n>::type()); }

/* instantiate a class by a C-style array */
template<class InstType, typename ArrType, std::size_t N, bool Reverse, typename... Ps>
struct h_instantiate_by_c_array;

template<class InstType, typename ArrType, std::size_t N, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, N, false, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    return h_instantiate_by_c_array<InstType, ArrType, N - 1, false, Ps..., ArrType>::run(arr + 1, args..., arr[0]);
  }
};

template<class InstType, typename ArrType, std::size_t N, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, N, true, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    return h_instantiate_by_c_array<InstType, ArrType, N - 1, false, ArrType, Ps...>::run(arr + 1, arr[0], args...);
  }
};

template<class InstType, typename ArrType, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, 0, false, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    (void)arr;
    return InstType(args...);
  }
};

template<class InstType, typename ArrType, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, 0, true, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    (void)arr;
    return InstType(args...);
  }
};

template<class InstType, typename ArrType, std::size_t N, bool Reverse = false>
InstType instantiate_by_c_array(ArrType* arr)
{
  return h_instantiate_by_c_array<InstType, ArrType, N, Reverse>::run(arr);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Workarounds.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11WORKAROUNDS_H
#define EIGEN_CXX11WORKAROUNDS_H

/* COMPATIBILITY CHECKS
 * (so users of compilers that are too old get some realistic error messages)
 */
#if defined(__INTEL_COMPILER) && (__INTEL_COMPILER < 1310)
#error Intel Compiler only supports required C++ features since version 13.1.
// note that most stuff in principle works with 13.0 but when combining
// some features, at some point 13.0 will just fail with an internal assertion
#elif defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER) && (__GNUC__ < 4 || (__GNUC__ == 4 && __GNUC_MINOR__ < 6))
// G++ < 4.6 by default will continue processing the source files - even if we use #error to make
// it error out. For this reason, we use the pragma to make sure G++ aborts at the first error
// it sees. Unfortunately, that is still not our #error directive, but at least the output is
// short enough the user has a chance to see that the compiler version is not sufficient for
// the funky template mojo we use.
#pragma GCC diagnostic error "-Wfatal-errors"
#error GNU C++ Compiler (g++) only supports required C++ features since version 4.6.
#endif

/* Check that the compiler at least claims to support C++11. It might not be sufficient
 * because the compiler may not implement it correctly, but at least we'll know.
 * On the other hand, visual studio still doesn't claim to support C++11 although it's
 * compliant enugh for our purpose.
 */
#if (EIGEN_COMP_CXXVER < 11)
#if defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER)
#pragma GCC diagnostic error "-Wfatal-errors"
#endif
#error This library needs at least a C++11 compliant compiler. If you use g++/clang, please enable the -std=c++11 compiler flag. (-std=c++0x on older versions.)
#endif

namespace Eigen {

namespace internal {

/* std::get is only constexpr in C++14, not yet in C++11
 */


template<std::size_t I_, class T> constexpr inline T&       array_get(std::vector<T>&       a) { return a[I_]; }
template<std::size_t I_, class T> constexpr inline T&&      array_get(std::vector<T>&&      a) { return a[I_]; }
template<std::size_t I_, class T> constexpr inline T const& array_get(std::vector<T> const& a) { return a[I_]; }

/* Suppose you have a template of the form
 * template<typename T> struct X;
 * And you want to specialize it in such a way:
 *    template<typename S1, typename... SN> struct X<Foo<S1, SN...>> { ::: };
 *    template<>                            struct X<Foo<>>          { ::: };
 * This will work in Intel's compiler 13.0, but only to some extent in g++ 4.6, since
 * g++ can only match templates called with parameter packs if the number of template
 * arguments is not a fixed size (so inside the first specialization, referencing
 * X<Foo<Sn...>> will fail in g++). On the other hand, g++ will accept the following:
 *    template<typename S...> struct X<Foo<S...>> { ::: }:
 * as an additional (!) specialization, which will then only match the empty case.
 * But Intel's compiler 13.0 won't accept that, it will only accept the empty syntax,
 * so we have to create a workaround for this.
 */
#if defined(__GNUC__) && !defined(__INTEL_COMPILER)
#define EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)    mt... n
#define EIGEN_TPL_PP_SPEC_HACK_DEFC(mt, n)   , EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_USE(n)        n...
#define EIGEN_TPL_PP_SPEC_HACK_USEC(n)       , n...
#else
#define EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_DEFC(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_USE(n)
#define EIGEN_TPL_PP_SPEC_HACK_USEC(n)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11WORKAROUNDS_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/util/EmulateArray.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EMULATE_ARRAY_H
#define EIGEN_EMULATE_ARRAY_H



// The array class is only available starting with cxx11. Emulate our own here
// if needed. Beware, msvc still doesn't advertise itself as a c++11 compiler!
// Moreover, CUDA doesn't support the STL containers, so we use our own instead.
#if (__cplusplus <= 199711L && EIGEN_COMP_MSVC < 1900) || defined(EIGEN_GPUCC) || defined(EIGEN_AVOID_STL_ARRAY)

namespace Eigen {
template <typename T, size_t n> class array {
 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& operator[] (size_t index) { eigen_internal_assert(index < size()); return values[index]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& operator[] (size_t index) const { eigen_internal_assert(index < size()); return values[index]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& at(size_t index) { eigen_assert(index < size()); return values[index]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& at(size_t index) const { eigen_assert(index < size()); return values[index]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& front() { return values[0]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& front() const { return values[0]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& back() { return values[n-1]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& back() const { return values[n-1]; }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  static std::size_t size() { return n; }

  T values[n];

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array() { }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v) {
    EIGEN_STATIC_ASSERT(n==1, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2) {
    EIGEN_STATIC_ASSERT(n==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3) {
    EIGEN_STATIC_ASSERT(n==3, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3,
                            const T& v4) {
    EIGEN_STATIC_ASSERT(n==4, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5) {
    EIGEN_STATIC_ASSERT(n==5, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5, const T& v6) {
    EIGEN_STATIC_ASSERT(n==6, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5, const T& v6, const T& v7) {
    EIGEN_STATIC_ASSERT(n==7, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
    values[6] = v7;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(
      const T& v1, const T& v2, const T& v3, const T& v4,
      const T& v5, const T& v6, const T& v7, const T& v8) {
    EIGEN_STATIC_ASSERT(n==8, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
    values[6] = v7;
    values[7] = v8;
  }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(std::initializer_list<T> l) {
    eigen_assert(l.size() == n);
    internal::smart_copy(l.begin(), l.end(), values);
  }
#endif
};


// Specialize array for zero size
template <typename T> class array<T, 0> {
 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& operator[] (size_t) {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& operator[] (size_t) const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& front() {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& front() const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& back() {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& back() const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }

  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE std::size_t size() { return 0; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array() : dummy() { }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  EIGEN_DEVICE_FUNC array(std::initializer_list<T> l) : dummy() {
    EIGEN_UNUSED_VARIABLE(l);
    eigen_assert(l.size() == 0);
  }
#endif

 private:
  T dummy;
};

// Comparison operator
// Todo: implement !=, <, <=, >,  and >=
template<class T, std::size_t N>
EIGEN_DEVICE_FUNC bool operator==(const array<T,N>& lhs, const array<T,N>& rhs) {
  for (std::size_t i = 0; i < N; ++i) {
    if (lhs[i] != rhs[i]) {
      return false;
    }
  }
  return true;
}


namespace internal {
template<std::size_t I_, class T, std::size_t N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T& array_get(array<T,N>& a) {
  return a[I_];
}
template<std::size_t I_, class T, std::size_t N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& array_get(const array<T,N>& a) {
  return a[I_];
}

template<class T, std::size_t N> struct array_size<array<T,N> > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<array<T,N>& > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<const array<T,N> > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<const array<T,N>& > {
  enum { value = N };
};

}  // end namespace internal
}  // end namespace Eigen

#else

// The compiler supports c++11, and we're not targeting cuda: use std::array as Eigen::array
#include <array>
namespace Eigen {

template <typename T, std::size_t N> using array = std::array<T, N>;

namespace internal {
/* std::get is only constexpr in C++14, not yet in C++11
 *     - libstdc++ from version 4.7 onwards has it nevertheless,
 *                                          so use that
 *     - libstdc++ older versions: use _M_instance directly
 *     - libc++ all versions so far: use __elems_ directly
 *     - all other libs: use std::get to be portable, but
 *                       this may not be constexpr
 */
#if defined(__GLIBCXX__) && __GLIBCXX__ < 20120322
#define STD_GET_ARR_HACK             a._M_instance[I_]
#elif defined(_LIBCPP_VERSION)
#define STD_GET_ARR_HACK             a.__elems_[I_]
#else
#define STD_GET_ARR_HACK             std::template get<I_, T, N>(a)
#endif

template<std::size_t I_, class T, std::size_t N> constexpr inline T&       array_get(std::array<T,N>&       a) { return (T&)       STD_GET_ARR_HACK; }
template<std::size_t I_, class T, std::size_t N> constexpr inline T&&      array_get(std::array<T,N>&&      a) { return (T&&)      STD_GET_ARR_HACK; }
template<std::size_t I_, class T, std::size_t N> constexpr inline T const& array_get(std::array<T,N> const& a) { return (T const&) STD_GET_ARR_HACK; }

#undef STD_GET_ARR_HACK

}  // end namespace internal
}  // end namespace Eigen

#endif

#endif  // EIGEN_EMULATE_ARRAY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/util/MaxSizeVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FIXEDSIZEVECTOR_H
#define EIGEN_FIXEDSIZEVECTOR_H

namespace Eigen {

/** \class MaxSizeVector
  * \ingroup Core
  *
  * \brief The MaxSizeVector class.
  *
  * The %MaxSizeVector provides a subset of std::vector functionality.
  *
  * The goal is to provide basic std::vector operations when using
  * std::vector is not an option (e.g. on GPU or when compiling using
  * FMA/AVX, as this can cause either compilation failures or illegal
  * instruction failures).
  *
  * Beware: The constructors are not API compatible with these of
  * std::vector.
  */
template <typename T>
class MaxSizeVector {
  static const size_t alignment = EIGEN_PLAIN_ENUM_MAX(EIGEN_ALIGNOF(T), sizeof(void*));
 public:
  // Construct a new MaxSizeVector, reserve n elements.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit MaxSizeVector(size_t n)
      : reserve_(n), size_(0),
        data_(static_cast<T*>(internal::handmade_aligned_malloc(n * sizeof(T), alignment))) {
  }

  // Construct a new MaxSizeVector, reserve and resize to n.
  // Copy the init value to all elements.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  MaxSizeVector(size_t n, const T& init)
      : reserve_(n), size_(n),
        data_(static_cast<T*>(internal::handmade_aligned_malloc(n * sizeof(T), alignment))) {
    size_t i = 0;
    EIGEN_TRY
    {
      for(; i < size_; ++i) { new (&data_[i]) T(init); }
    }
    EIGEN_CATCH(...)
    {
      // Construction failed, destruct in reverse order:
      for(; (i+1) > 0; --i) { data_[i-1].~T(); }
      internal::handmade_aligned_free(data_);
      EIGEN_THROW;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ~MaxSizeVector() {
    for (size_t i = size_; i > 0; --i) {
      data_[i-1].~T();
    }
    internal::handmade_aligned_free(data_);
  }

  void resize(size_t n) {
    eigen_assert(n <= reserve_);
    for (; size_ < n; ++size_) {
      new (&data_[size_]) T;
    }
    for (; size_ > n; --size_) {
      data_[size_-1].~T();
    }
    eigen_assert(size_ == n);
  }

  // Append new elements (up to reserved size).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void push_back(const T& t) {
    eigen_assert(size_ < reserve_);
    new (&data_[size_++]) T(t);
  }

  // For C++03 compatibility this only takes one argument
  template<class X>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void emplace_back(const X& x) {
    eigen_assert(size_ < reserve_);
    new (&data_[size_++]) T(x);
  }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T& operator[] (size_t i) const {
    eigen_assert(i < size_);
    return data_[i];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T& operator[] (size_t i) {
    eigen_assert(i < size_);
    return data_[i];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T& back() {
    eigen_assert(size_ > 0);
    return data_[size_ - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T& back() const {
    eigen_assert(size_ > 0);
    return data_[size_ - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void pop_back() {
    eigen_assert(size_ > 0);
    data_[--size_].~T();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  size_t size() const { return size_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  bool empty() const { return size_ == 0; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* data() { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* data() const { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* begin() { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* end() { return data_ + size_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* begin() const { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* end() const { return data_ + size_; }

 private:
  size_t reserve_;
  size_t size_;
  T* data_;
};

}  // namespace Eigen

#endif  // EIGEN_FIXEDSIZEVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/EulerAngles <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLES_MODULE_H
#define EIGEN_EULERANGLES_MODULE_H


#include "../../Eigen/Core"
#include "../../Eigen/Geometry"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup EulerAngles_Module EulerAngles module
  * \brief This module provides generic euler angles rotation.
  *
  * Euler angles are a way to represent 3D rotation.
  *
  * In order to use this module in your code, include this header:
  * \code
  * #include <unsupported/Eigen/EulerAngles>
  * \endcode
  *
  * See \ref EulerAngles for more information.
  *
  */

}

#include "src/EulerAngles/EulerSystem.h"
#include "src/EulerAngles/EulerAngles.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_EULERANGLES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/FFT <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra. 
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FFT_H
#define EIGEN_FFT_H

#include <complex>
#include <vector>
#include <map>
#include "../../Eigen/Core"


/**
  * \defgroup FFT_Module Fast Fourier Transform module
  *
  * \code
  * #include <unsupported/Eigen/FFT>
  * \endcode
  *
  * This module provides Fast Fourier transformation, with a configurable backend
  * implementation.
  *
  * The default implementation is based on kissfft. It is a small, free, and
  * reasonably efficient default.
  *
  * There are currently two implementation backend:
  *
  * - fftw (http://www.fftw.org) : faster, GPL -- incompatible with Eigen in LGPL form, bigger code size.
  * - MKL (http://en.wikipedia.org/wiki/Math_Kernel_Library) : fastest, commercial -- may be incompatible with Eigen in GPL form.
  *
  * \section FFTDesign Design
  *
  * The following design decisions were made concerning scaling and
  * half-spectrum for real FFT.
  *
  * The intent is to facilitate generic programming and ease migrating code
  * from  Matlab/octave.
  * We think the default behavior of Eigen/FFT should favor correctness and
  * generality over speed. Of course, the caller should be able to "opt-out" from this
  * behavior and get the speed increase if they want it.
  *
  * 1) %Scaling:
  * Other libraries (FFTW,IMKL,KISSFFT)  do not perform scaling, so there
  * is a constant gain incurred after the forward&inverse transforms , so 
  * IFFT(FFT(x)) = Kx;  this is done to avoid a vector-by-value multiply.  
  * The downside is that algorithms that worked correctly in Matlab/octave 
  * don't behave the same way once implemented in C++.
  *
  * How Eigen/FFT differs: invertible scaling is performed so IFFT( FFT(x) ) = x. 
  *
  * 2) Real FFT half-spectrum
  * Other libraries use only half the frequency spectrum (plus one extra 
  * sample for the Nyquist bin) for a real FFT, the other half is the 
  * conjugate-symmetric of the first half.  This saves them a copy and some 
  * memory.  The downside is the caller needs to have special logic for the 
  * number of bins in complex vs real.
  *
  * How Eigen/FFT differs: The full spectrum is returned from the forward 
  * transform.  This facilitates generic template programming by obviating 
  * separate specializations for real vs complex.  On the inverse
  * transform, only half the spectrum is actually used if the output type is real.
  */
 

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifdef EIGEN_FFTW_DEFAULT
// FFTW: faster, GPL -- incompatible with Eigen in LGPL form, bigger code size
#  include <fftw3.h>
#  include "src/FFT/ei_fftw_impl.h"
   namespace Eigen {
     //template <typename T> typedef struct internal::fftw_impl  default_fft_impl; this does not work
     template <typename T> struct default_fft_impl : public internal::fftw_impl<T> {};
   }
#elif defined EIGEN_MKL_DEFAULT
// TODO 
// intel Math Kernel Library: fastest, commercial -- may be incompatible with Eigen in GPL form
#  include "src/FFT/ei_imklfft_impl.h"
   namespace Eigen {
     template <typename T> struct default_fft_impl : public internal::imklfft_impl {};
   }
#else
// internal::kissfft_impl:  small, free, reasonably efficient default, derived from kissfft
//
# include "src/FFT/ei_kissfft_impl.h"
  namespace Eigen {
     template <typename T> 
       struct default_fft_impl : public internal::kissfft_impl<T> {};
  }
#endif

namespace Eigen {

 
// 
template<typename T_SrcMat,typename T_FftIfc> struct fft_fwd_proxy;
template<typename T_SrcMat,typename T_FftIfc> struct fft_inv_proxy;

namespace internal {
template<typename T_SrcMat,typename T_FftIfc>
struct traits< fft_fwd_proxy<T_SrcMat,T_FftIfc> >
{
  typedef typename T_SrcMat::PlainObject ReturnType;
};
template<typename T_SrcMat,typename T_FftIfc>
struct traits< fft_inv_proxy<T_SrcMat,T_FftIfc> >
{
  typedef typename T_SrcMat::PlainObject ReturnType;
};
}

template<typename T_SrcMat,typename T_FftIfc> 
struct fft_fwd_proxy
 : public ReturnByValue<fft_fwd_proxy<T_SrcMat,T_FftIfc> >
{
  typedef DenseIndex Index;

  fft_fwd_proxy(const T_SrcMat& src,T_FftIfc & fft, Index nfft) : m_src(src),m_ifc(fft), m_nfft(nfft) {}

  template<typename T_DestMat> void evalTo(T_DestMat& dst) const;

  Index rows() const { return m_src.rows(); }
  Index cols() const { return m_src.cols(); }
protected:
  const T_SrcMat & m_src;
  T_FftIfc & m_ifc;
  Index m_nfft;
};

template<typename T_SrcMat,typename T_FftIfc> 
struct fft_inv_proxy
 : public ReturnByValue<fft_inv_proxy<T_SrcMat,T_FftIfc> >
{
  typedef DenseIndex Index;

  fft_inv_proxy(const T_SrcMat& src,T_FftIfc & fft, Index nfft) : m_src(src),m_ifc(fft), m_nfft(nfft) {}

  template<typename T_DestMat> void evalTo(T_DestMat& dst) const;

  Index rows() const { return m_src.rows(); }
  Index cols() const { return m_src.cols(); }
protected:
  const T_SrcMat & m_src;
  T_FftIfc & m_ifc;
  Index m_nfft;
};


template <typename T_Scalar,
         typename T_Impl=default_fft_impl<T_Scalar> >
class FFT
{
  public:
    typedef T_Impl impl_type;
    typedef DenseIndex Index;
    typedef typename impl_type::Scalar Scalar;
    typedef typename impl_type::Complex Complex;

    enum Flag {
      Default=0, // goof proof
      Unscaled=1,
      HalfSpectrum=2,
      // SomeOtherSpeedOptimization=4
      Speedy=32767
    };

    FFT( const impl_type & impl=impl_type() , Flag flags=Default ) :m_impl(impl),m_flag(flags) { }

    inline
    bool HasFlag(Flag f) const { return (m_flag & (int)f) == f;}

    inline
    void SetFlag(Flag f) { m_flag |= (int)f;}

    inline
    void ClearFlag(Flag f) { m_flag &= (~(int)f);}

    inline
    void fwd( Complex * dst, const Scalar * src, Index nfft)
    {
        m_impl.fwd(dst,src,static_cast<int>(nfft));
        if ( HasFlag(HalfSpectrum) == false)
          ReflectSpectrum(dst,nfft);
    }

    inline
    void fwd( Complex * dst, const Complex * src, Index nfft)
    {
        m_impl.fwd(dst,src,static_cast<int>(nfft));
    }

    /*
    inline 
    void fwd2(Complex * dst, const Complex * src, int n0,int n1)
    {
      m_impl.fwd2(dst,src,n0,n1);
    }
    */

    template <typename _Input>
    inline
    void fwd( std::vector<Complex> & dst, const std::vector<_Input> & src) 
    {
      if ( NumTraits<_Input>::IsComplex == 0 && HasFlag(HalfSpectrum) )
        dst.resize( (src.size()>>1)+1); // half the bins + Nyquist bin
      else
        dst.resize(src.size());
      fwd(&dst[0],&src[0],src.size());
    }

    template<typename InputDerived, typename ComplexDerived>
    inline
    void fwd( MatrixBase<ComplexDerived> & dst, const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      typedef typename ComplexDerived::Scalar dst_type;
      typedef typename InputDerived::Scalar src_type;
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(InputDerived)
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(ComplexDerived)
      EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(ComplexDerived,InputDerived) // size at compile-time
      EIGEN_STATIC_ASSERT((internal::is_same<dst_type, Complex>::value),
            YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      EIGEN_STATIC_ASSERT(int(InputDerived::Flags)&int(ComplexDerived::Flags)&DirectAccessBit,
            THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES)

      if (nfft<1)
        nfft = src.size();

      if ( NumTraits< src_type >::IsComplex == 0 && HasFlag(HalfSpectrum) )
        dst.derived().resize( (nfft>>1)+1);
      else
        dst.derived().resize(nfft);

      if ( src.innerStride() != 1 || src.size() < nfft ) {
        Matrix<src_type,1,Dynamic> tmp;
        if (src.size()<nfft) {
          tmp.setZero(nfft);
          tmp.block(0,0,src.size(),1 ) = src;
        }else{
          tmp = src;
        }
        fwd( &dst[0],&tmp[0],nfft );
      }else{
        fwd( &dst[0],&src[0],nfft );
      }
    }
 
    template<typename InputDerived>
    inline
    fft_fwd_proxy< MatrixBase<InputDerived>, FFT<T_Scalar,T_Impl> >
    fwd( const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      return fft_fwd_proxy< MatrixBase<InputDerived> ,FFT<T_Scalar,T_Impl> >( src, *this,nfft );
    }

    template<typename InputDerived>
    inline
    fft_inv_proxy< MatrixBase<InputDerived>, FFT<T_Scalar,T_Impl> >
    inv( const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      return  fft_inv_proxy< MatrixBase<InputDerived> ,FFT<T_Scalar,T_Impl> >( src, *this,nfft );
    }

    inline
    void inv( Complex * dst, const Complex * src, Index nfft)
    {
      m_impl.inv( dst,src,static_cast<int>(nfft) );
      if ( HasFlag( Unscaled ) == false)
        scale(dst,Scalar(1./nfft),nfft); // scale the time series
    }

    inline
    void inv( Scalar * dst, const Complex * src, Index nfft)
    {
      m_impl.inv( dst,src,static_cast<int>(nfft) );
      if ( HasFlag( Unscaled ) == false)
        scale(dst,Scalar(1./nfft),nfft); // scale the time series
    }

    template<typename OutputDerived, typename ComplexDerived>
    inline
    void inv( MatrixBase<OutputDerived> & dst, const MatrixBase<ComplexDerived> & src, Index nfft=-1)
    {
      typedef typename ComplexDerived::Scalar src_type;
      typedef typename ComplexDerived::RealScalar real_type;
      typedef typename OutputDerived::Scalar dst_type;
      const bool realfft= (NumTraits<dst_type>::IsComplex == 0);
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OutputDerived)
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(ComplexDerived)
      EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(ComplexDerived,OutputDerived) // size at compile-time
      EIGEN_STATIC_ASSERT((internal::is_same<src_type, Complex>::value),
            YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      EIGEN_STATIC_ASSERT(int(OutputDerived::Flags)&int(ComplexDerived::Flags)&DirectAccessBit,
            THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES)

      if (nfft<1) { //automatic FFT size determination
        if ( realfft && HasFlag(HalfSpectrum) ) 
          nfft = 2*(src.size()-1); //assume even fft size
        else
          nfft = src.size();
      }
      dst.derived().resize( nfft );

      // check for nfft that does not fit the input data size
      Index resize_input= ( realfft && HasFlag(HalfSpectrum) )
        ? ( (nfft/2+1) - src.size() )
        : ( nfft - src.size() );

      if ( src.innerStride() != 1 || resize_input ) {
        // if the vector is strided, then we need to copy it to a packed temporary
        Matrix<src_type,1,Dynamic> tmp;
        if ( resize_input ) {
          size_t ncopy = (std::min)(src.size(),src.size() + resize_input);
          tmp.setZero(src.size() + resize_input);
          if ( realfft && HasFlag(HalfSpectrum) ) {
            // pad at the Nyquist bin
            tmp.head(ncopy) = src.head(ncopy);
            tmp(ncopy-1) = real(tmp(ncopy-1)); // enforce real-only Nyquist bin
          }else{
            size_t nhead,ntail;
            nhead = 1+ncopy/2-1; // range  [0:pi)
            ntail = ncopy/2-1;   // range (-pi:0)
            tmp.head(nhead) = src.head(nhead);
            tmp.tail(ntail) = src.tail(ntail);
            if (resize_input<0) { //shrinking -- create the Nyquist bin as the average of the two bins that fold into it
              tmp(nhead) = ( src(nfft/2) + src( src.size() - nfft/2 ) )*real_type(.5);
            }else{ // expanding -- split the old Nyquist bin into two halves
              tmp(nhead) = src(nhead) * real_type(.5);
              tmp(tmp.size()-nhead) = tmp(nhead);
            }
          }
        }else{
          tmp = src;
        }
        inv( &dst[0],&tmp[0], nfft);
      }else{
        inv( &dst[0],&src[0], nfft);
      }
    }

    template <typename _Output>
    inline
    void inv( std::vector<_Output> & dst, const std::vector<Complex> & src,Index nfft=-1)
    {
      if (nfft<1)
        nfft = ( NumTraits<_Output>::IsComplex == 0 && HasFlag(HalfSpectrum) ) ? 2*(src.size()-1) : src.size();
      dst.resize( nfft );
      inv( &dst[0],&src[0],nfft);
    }


    /*
    // TODO: multi-dimensional FFTs
    inline 
    void inv2(Complex * dst, const Complex * src, int n0,int n1)
    {
      m_impl.inv2(dst,src,n0,n1);
      if ( HasFlag( Unscaled ) == false)
          scale(dst,1./(n0*n1),n0*n1);
    }
  */

    inline
    impl_type & impl() {return m_impl;}
  private:

    template <typename T_Data>
    inline
    void scale(T_Data * x,Scalar s,Index nx)
    {
#if 1
      for (int k=0;k<nx;++k)
        *x++ *= s;
#else
      if ( ((ptrdiff_t)x) & 15 )
        Matrix<T_Data, Dynamic, 1>::Map(x,nx) *= s;
      else
        Matrix<T_Data, Dynamic, 1>::MapAligned(x,nx) *= s;
         //Matrix<T_Data, Dynamic, Dynamic>::Map(x,nx) * s;
#endif  
    }

    inline
    void ReflectSpectrum(Complex * freq, Index nfft)
    {
      // create the implicit right-half spectrum (conjugate-mirror of the left-half)
      Index nhbins=(nfft>>1)+1;
      for (Index k=nhbins;k < nfft; ++k )
        freq[k] = conj(freq[nfft-k]);
    }

    impl_type m_impl;
    int m_flag;
};

template<typename T_SrcMat,typename T_FftIfc> 
template<typename T_DestMat> inline 
void fft_fwd_proxy<T_SrcMat,T_FftIfc>::evalTo(T_DestMat& dst) const
{
    m_ifc.fwd( dst, m_src, m_nfft);
}

template<typename T_SrcMat,typename T_FftIfc> 
template<typename T_DestMat> inline 
void fft_inv_proxy<T_SrcMat,T_FftIfc>::evalTo(T_DestMat& dst) const
{
    m_ifc.inv( dst, m_src, m_nfft);
}

}

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/IterativeSolvers <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVE_SOLVERS_MODULE_H
#define EIGEN_ITERATIVE_SOLVERS_MODULE_H

#include "../../Eigen/Sparse"
#include "../../Eigen/Jacobi"
#include "../../Eigen/Householder"


/**
  * \defgroup IterativeLinearSolvers_Module Iterative solvers module
  * This module aims to provide various iterative linear and non linear solver algorithms.
  * It currently provides:
  *  - a constrained conjugate gradient
  *  - a Householder GMRES implementation
  *  - an IDR(s) implementation
  *  - a DGMRES implementation
  *  - a MINRES implementation
  *
  * \code
  * #include <unsupported/Eigen/IterativeSolvers>
  * \endcode
  */


#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifndef EIGEN_MPL2_ONLY
#include "src/IterativeSolvers/IterationController.h"
#include "src/IterativeSolvers/ConstrainedConjGrad.h"
#endif

#include "src/IterativeSolvers/IncompleteLU.h"
#include "src/IterativeSolvers/GMRES.h"
#include "src/IterativeSolvers/DGMRES.h"
//#include "src/IterativeSolvers/SSORPreconditioner.h"
#include "src/IterativeSolvers/MINRES.h"
#include "src/IterativeSolvers/IDRS.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"


#endif // EIGEN_ITERATIVE_SOLVERS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/KroneckerProduct <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KRONECKER_PRODUCT_MODULE_H
#define EIGEN_KRONECKER_PRODUCT_MODULE_H

#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "../../Eigen/src/SparseCore/SparseUtil.h"

namespace Eigen {

/**
  * \defgroup KroneckerProduct_Module KroneckerProduct module
  *
  * This module contains an experimental Kronecker product implementation.
  *
  * \code
  * #include <Eigen/KroneckerProduct>
  * \endcode
  */

} // namespace Eigen

#include "src/KroneckerProduct/KroneckerTensorProduct.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_KRONECKER_PRODUCT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/LevenbergMarquardt <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT_MODULE
#define EIGEN_LEVENBERGMARQUARDT_MODULE

// #include <vector>

#include "../../Eigen/Core"
#include "../../Eigen/Jacobi"
#include "../../Eigen/QR"
#include "NumericalDiff"

#include "../../Eigen/SparseQR"

/**
  * \defgroup LevenbergMarquardt_Module Levenberg-Marquardt module
  *
  * \code
  * #include </Eigen/LevenbergMarquardt>
  * \endcode
  *
  * 
  */

#include "../../Eigen/SparseCore"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifndef EIGEN_PARSED_BY_DOXYGEN

#include "src/LevenbergMarquardt/LMqrsolv.h"
#include "src/LevenbergMarquardt/LMcovar.h"
#include "src/LevenbergMarquardt/LMpar.h"

#endif

#include "src/LevenbergMarquardt/LevenbergMarquardt.h"
#include "src/LevenbergMarquardt/LMonestep.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_LEVENBERGMARQUARDT_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/MPRealSupport <==
// This file is part of a joint effort between Eigen, a lightweight C++ template library
// for linear algebra, and MPFR C++, a C++ interface to MPFR library (http://www.holoborodko.com/pavel/)
//
// Copyright (C) 2010-2012 Pavel Holoborodko <pavel@holoborodko.com>
// Copyright (C) 2010 Konstantin Holoborodko <konstantin@holoborodko.com>
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MPREALSUPPORT_MODULE_H
#define EIGEN_MPREALSUPPORT_MODULE_H

#include "../../Eigen/Core"
#include <mpreal.h>

namespace Eigen {
  
/**
  * \defgroup MPRealSupport_Module MPFRC++ Support module
  * \code
  * #include <Eigen/MPRealSupport>
  * \endcode
  *
  * This module provides support for multi precision floating point numbers
  * via the <a href="http://www.holoborodko.com/pavel/mpfr">MPFR C++</a>
  * library which itself is built upon <a href="http://www.mpfr.org/">MPFR</a>/<a href="http://gmplib.org/">GMP</a>.
  *
  * \warning MPFR C++ is licensed under the GPL.
  *
  * You can find a copy of MPFR C++ that is known to be compatible in the unsupported/test/mpreal folder.
  *
  * Here is an example:
  *
\code
#include <iostream>
#include <Eigen/MPRealSupport>
#include <Eigen/LU>
using namespace mpfr;
using namespace Eigen;
int main()
{
  // set precision to 256 bits (double has only 53 bits)
  mpreal::set_default_prec(256);
  // Declare matrix and vector types with multi-precision scalar type
  typedef Matrix<mpreal,Dynamic,Dynamic>  MatrixXmp;
  typedef Matrix<mpreal,Dynamic,1>        VectorXmp;

  MatrixXmp A = MatrixXmp::Random(100,100);
  VectorXmp b = VectorXmp::Random(100);

  // Solve Ax=b using LU
  VectorXmp x = A.lu().solve(b);
  std::cout << "relative error: " << (A*x - b).norm() / b.norm() << std::endl;
  return 0;
}
\endcode
  *
  */
	
  template<> struct NumTraits<mpfr::mpreal>
    : GenericNumTraits<mpfr::mpreal>
  {
    enum {
      IsInteger = 0,
      IsSigned = 1,
      IsComplex = 0,
      RequireInitialization = 1,
      ReadCost = HugeCost,
      AddCost  = HugeCost,
      MulCost  = HugeCost
    };

    typedef mpfr::mpreal Real;
    typedef mpfr::mpreal NonInteger;
    
    static inline Real highest  (long Precision = mpfr::mpreal::get_default_prec()) { return  mpfr::maxval(Precision); }
    static inline Real lowest   (long Precision = mpfr::mpreal::get_default_prec()) { return -mpfr::maxval(Precision); }

    // Constants
    static inline Real Pi      (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_pi(Precision);        }
    static inline Real Euler   (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_euler(Precision);     }
    static inline Real Log2    (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_log2(Precision);      }
    static inline Real Catalan (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_catalan(Precision);   }

    static inline Real epsilon (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::machine_epsilon(Precision); }
    static inline Real epsilon (const Real& x)                                      { return mpfr::machine_epsilon(x); }

#ifdef MPREAL_HAVE_DYNAMIC_STD_NUMERIC_LIMITS
    static inline int digits10 (long Precision = mpfr::mpreal::get_default_prec())  { return std::numeric_limits<Real>::digits10(Precision); }
    static inline int digits10 (const Real& x)                                      { return std::numeric_limits<Real>::digits10(x); }
    
    static inline int digits ()               { return std::numeric_limits<Real>::digits(); }
    static inline int digits (const Real& x)  { return std::numeric_limits<Real>::digits(x); }
#endif

    static inline Real dummy_precision()
    {
      mpfr_prec_t weak_prec = ((mpfr::mpreal::get_default_prec()-1) * 90) / 100;
      return mpfr::machine_epsilon(weak_prec);
    }
  };

  namespace internal {

  template<> inline mpfr::mpreal random<mpfr::mpreal>()
  {
    return mpfr::random();
  }

  template<> inline mpfr::mpreal random<mpfr::mpreal>(const mpfr::mpreal& a, const mpfr::mpreal& b)
  {
    return a + (b-a) * random<mpfr::mpreal>();
  }

  inline bool isMuchSmallerThan(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return mpfr::abs(a) <= mpfr::abs(b) * eps;
  }

  inline bool isApprox(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return mpfr::isEqualFuzzy(a,b,eps);
  }

  inline bool isApproxOrLessThan(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return a <= b || mpfr::isEqualFuzzy(a,b,eps);
  }

  template<> inline long double cast<mpfr::mpreal,long double>(const mpfr::mpreal& x)
  { return x.toLDouble(); }

  template<> inline double cast<mpfr::mpreal,double>(const mpfr::mpreal& x)
  { return x.toDouble(); }

  template<> inline long cast<mpfr::mpreal,long>(const mpfr::mpreal& x)
  { return x.toLong(); }

  template<> inline int cast<mpfr::mpreal,int>(const mpfr::mpreal& x)
  { return int(x.toLong()); }

  // Specialize GEBP kernel and traits for mpreal (no need for peeling, nor complicated stuff)
  // This also permits to directly call mpfr's routines and avoid many temporaries produced by mpreal
    template<>
    class gebp_traits<mpfr::mpreal, mpfr::mpreal, false, false>
    {
    public:
      typedef mpfr::mpreal ResScalar;
      enum {
        Vectorizable = false,
        LhsPacketSize = 1,
        RhsPacketSize = 1,
        ResPacketSize = 1,
        NumberOfRegisters = 1,
        nr = 1,
        mr = 1,
        LhsProgress = 1,
        RhsProgress = 1
      };
      typedef ResScalar LhsPacket;
      typedef ResScalar RhsPacket;
      typedef ResScalar ResPacket;
      typedef LhsPacket LhsPacket4Packing;
      
    };



    template<typename Index, typename DataMapper, bool ConjugateLhs, bool ConjugateRhs>
    struct gebp_kernel<mpfr::mpreal,mpfr::mpreal,Index,DataMapper,1,1,ConjugateLhs,ConjugateRhs>
    {
      typedef mpfr::mpreal mpreal;

      EIGEN_DONT_INLINE
      void operator()(const DataMapper& res, const mpreal* blockA, const mpreal* blockB, 
                      Index rows, Index depth, Index cols, const mpreal& alpha,
                      Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0)
      {
        if(rows==0 || cols==0 || depth==0)
          return;

        mpreal  acc1(0,mpfr_get_prec(blockA[0].mpfr_srcptr())),
                tmp (0,mpfr_get_prec(blockA[0].mpfr_srcptr()));

        if(strideA==-1) strideA = depth;
        if(strideB==-1) strideB = depth;

        for(Index i=0; i<rows; ++i)
        {
          for(Index j=0; j<cols; ++j)
          {
            const mpreal *A = blockA + i*strideA + offsetA;
            const mpreal *B = blockB + j*strideB + offsetB;
            
            acc1 = 0;
            for(Index k=0; k<depth; k++)
            {
              mpfr_mul(tmp.mpfr_ptr(), A[k].mpfr_srcptr(), B[k].mpfr_srcptr(), mpreal::get_default_rnd());
              mpfr_add(acc1.mpfr_ptr(), acc1.mpfr_ptr(), tmp.mpfr_ptr(),  mpreal::get_default_rnd());
            }
            
            mpfr_mul(acc1.mpfr_ptr(), acc1.mpfr_srcptr(), alpha.mpfr_srcptr(), mpreal::get_default_rnd());
            mpfr_add(res(i,j).mpfr_ptr(), res(i,j).mpfr_srcptr(), acc1.mpfr_srcptr(),  mpreal::get_default_rnd());
          }
        }
      }
    };
  } // end namespace internal
}

#endif // EIGEN_MPREALSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/MatrixFunctions <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2012 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_FUNCTIONS
#define EIGEN_MATRIX_FUNCTIONS

#include <cfloat>
#include <list>

#include "../../Eigen/Core"
#include "../../Eigen/LU"
#include "../../Eigen/Eigenvalues"

/**
  * \defgroup MatrixFunctions_Module Matrix functions module
  * \brief This module aims to provide various methods for the computation of
  * matrix functions. 
  *
  * To use this module, add 
  * \code
  * #include <unsupported/Eigen/MatrixFunctions>
  * \endcode
  * at the start of your source file.
  *
  * This module defines the following MatrixBase methods.
  *  - \ref matrixbase_cos "MatrixBase::cos()", for computing the matrix cosine
  *  - \ref matrixbase_cosh "MatrixBase::cosh()", for computing the matrix hyperbolic cosine
  *  - \ref matrixbase_exp "MatrixBase::exp()", for computing the matrix exponential
  *  - \ref matrixbase_log "MatrixBase::log()", for computing the matrix logarithm
  *  - \ref matrixbase_pow "MatrixBase::pow()", for computing the matrix power
  *  - \ref matrixbase_matrixfunction "MatrixBase::matrixFunction()", for computing general matrix functions
  *  - \ref matrixbase_sin "MatrixBase::sin()", for computing the matrix sine
  *  - \ref matrixbase_sinh "MatrixBase::sinh()", for computing the matrix hyperbolic sine
  *  - \ref matrixbase_sqrt "MatrixBase::sqrt()", for computing the matrix square root
  *
  * These methods are the main entry points to this module. 
  *
  * %Matrix functions are defined as follows.  Suppose that \f$ f \f$
  * is an entire function (that is, a function on the complex plane
  * that is everywhere complex differentiable).  Then its Taylor
  * series
  * \f[ f(0) + f'(0) x + \frac{f''(0)}{2} x^2 + \frac{f'''(0)}{3!} x^3 + \cdots \f]
  * converges to \f$ f(x) \f$. In this case, we can define the matrix
  * function by the same series:
  * \f[ f(M) = f(0) + f'(0) M + \frac{f''(0)}{2} M^2 + \frac{f'''(0)}{3!} M^3 + \cdots \f]
  *
  */

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/MatrixFunctions/MatrixExponential.h"
#include "src/MatrixFunctions/MatrixFunction.h"
#include "src/MatrixFunctions/MatrixSquareRoot.h"
#include "src/MatrixFunctions/MatrixLogarithm.h"
#include "src/MatrixFunctions/MatrixPower.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"


/** 
\page matrixbaseextra_page
\ingroup MatrixFunctions_Module

\section matrixbaseextra MatrixBase methods defined in the MatrixFunctions module

The remainder of the page documents the following MatrixBase methods
which are defined in the MatrixFunctions module.



\subsection matrixbase_cos MatrixBase::cos()

Compute the matrix cosine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cos() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \cos(M) \f$.

This function computes the matrix cosine. Use ArrayBase::cos() for computing the entry-wise cosine.

The implementation calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::cos().

\sa \ref matrixbase_sin "sin()" for an example.



\subsection matrixbase_cosh MatrixBase::cosh()

Compute the matrix hyberbolic cosine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cosh() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \cosh(M) \f$

This function calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::cosh().

\sa \ref matrixbase_sinh "sinh()" for an example.



\subsection matrixbase_exp MatrixBase::exp()

Compute the matrix exponential.

\code
const MatrixExponentialReturnValue<Derived> MatrixBase<Derived>::exp() const
\endcode

\param[in]  M  matrix whose exponential is to be computed.
\returns    expression representing the matrix exponential of \p M.

The matrix exponential of \f$ M \f$ is defined by
\f[ \exp(M) = \sum_{k=0}^\infty \frac{M^k}{k!}. \f]
The matrix exponential can be used to solve linear ordinary
differential equations: the solution of \f$ y' = My \f$ with the
initial condition \f$ y(0) = y_0 \f$ is given by
\f$ y(t) = \exp(M) y_0 \f$.

The matrix exponential is different from applying the exp function to all the entries in the matrix.
Use ArrayBase::exp() if you want to do the latter.

The cost of the computation is approximately \f$ 20 n^3 \f$ for
matrices of size \f$ n \f$. The number 20 depends weakly on the
norm of the matrix.

The matrix exponential is computed using the scaling-and-squaring
method combined with Pad&eacute; approximation. The matrix is first
rescaled, then the exponential of the reduced matrix is computed
approximant, and then the rescaling is undone by repeated
squaring. The degree of the Pad&eacute; approximant is chosen such
that the approximation error is less than the round-off
error. However, errors may accumulate during the squaring phase.

Details of the algorithm can be found in: Nicholas J. Higham, "The
scaling and squaring method for the matrix exponential revisited,"
<em>SIAM J. %Matrix Anal. Applic.</em>, <b>26</b>:1179&ndash;1193,
2005.

Example: The following program checks that
\f[ \exp \left[ \begin{array}{ccc}
      0 & \frac14\pi & 0 \\
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0
    \end{array} \right] = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis.

\include MatrixExponential.cpp
Output: \verbinclude MatrixExponential.out

\note \p M has to be a matrix of \c float, \c double, `long double`
\c complex<float>, \c complex<double>, or `complex<long double>` .


\subsection matrixbase_log MatrixBase::log()

Compute the matrix logarithm.

\code
const MatrixLogarithmReturnValue<Derived> MatrixBase<Derived>::log() const
\endcode

\param[in]  M  invertible matrix whose logarithm is to be computed.
\returns    expression representing the matrix logarithm root of \p M.

The matrix logarithm of \f$ M \f$ is a matrix \f$ X \f$ such that 
\f$ \exp(X) = M \f$ where exp denotes the matrix exponential. As for
the scalar logarithm, the equation \f$ \exp(X) = M \f$ may have
multiple solutions; this function returns a matrix whose eigenvalues
have imaginary part in the interval \f$ (-\pi,\pi] \f$.

The matrix logarithm is different from applying the log function to all the entries in the matrix.
Use ArrayBase::log() if you want to do the latter.

In the real case, the matrix \f$ M \f$ should be invertible and
it should have no eigenvalues which are real and negative (pairs of
complex conjugate eigenvalues are allowed). In the complex case, it
only needs to be invertible.

This function computes the matrix logarithm using the Schur-Parlett
algorithm as implemented by MatrixBase::matrixFunction(). The
logarithm of an atomic block is computed by MatrixLogarithmAtomic,
which uses direct computation for 1-by-1 and 2-by-2 blocks and an
inverse scaling-and-squaring algorithm for bigger blocks, with the
square roots computed by MatrixBase::sqrt().

Details of the algorithm can be found in Section 11.6.2 of:
Nicholas J. Higham,
<em>Functions of Matrices: Theory and Computation</em>,
SIAM 2008. ISBN 978-0-898716-46-7.

Example: The following program checks that
\f[ \log \left[ \begin{array}{ccc} 
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right] = \left[ \begin{array}{ccc}
      0 & \frac14\pi & 0 \\ 
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0 
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis. This is the inverse of the example used in the
documentation of \ref matrixbase_exp "exp()".

\include MatrixLogarithm.cpp
Output: \verbinclude MatrixLogarithm.out

\note \p M has to be a matrix of \c float, \c double, `long
double`, \c complex<float>, \c complex<double>, or `complex<long double>`.

\sa MatrixBase::exp(), MatrixBase::matrixFunction(), 
    class MatrixLogarithmAtomic, MatrixBase::sqrt().


\subsection matrixbase_pow MatrixBase::pow()

Compute the matrix raised to arbitrary real power.

\code
const MatrixPowerReturnValue<Derived> MatrixBase<Derived>::pow(RealScalar p) const
\endcode

\param[in]  M  base of the matrix power, should be a square matrix.
\param[in]  p  exponent of the matrix power.

The matrix power \f$ M^p \f$ is defined as \f$ \exp(p \log(M)) \f$,
where exp denotes the matrix exponential, and log denotes the matrix
logarithm. This is different from raising all the entries in the matrix
to the p-th power. Use ArrayBase::pow() if you want to do the latter.

If \p p is complex, the scalar type of \p M should be the type of \p
p . \f$ M^p \f$ simply evaluates into \f$ \exp(p \log(M)) \f$.
Therefore, the matrix \f$ M \f$ should meet the conditions to be an
argument of matrix logarithm.

If \p p is real, it is casted into the real scalar type of \p M. Then
this function computes the matrix power using the Schur-Pad&eacute;
algorithm as implemented by class MatrixPower. The exponent is split
into integral part and fractional part, where the fractional part is
in the interval \f$ (-1, 1) \f$. The main diagonal and the first
super-diagonal is directly computed.

If \p M is singular with a semisimple zero eigenvalue and \p p is
positive, the Schur factor \f$ T \f$ is reordered with Givens
rotations, i.e.

\f[ T = \left[ \begin{array}{cc}
      T_1 & T_2 \\
      0   & 0
    \end{array} \right] \f]

where \f$ T_1 \f$ is invertible. Then \f$ T^p \f$ is given by

\f[ T^p = \left[ \begin{array}{cc}
      T_1^p & T_1^{-1} T_1^p T_2 \\
      0     & 0
    \end{array}. \right] \f]

\warning Fractional power of a matrix with a non-semisimple zero
eigenvalue is not well-defined. We introduce an assertion failure
against inaccurate result, e.g. \code
#include <unsupported/Eigen/MatrixFunctions>
#include <iostream>

int main()
{
  Eigen::Matrix4d A;
  A << 0, 0, 2, 3,
       0, 0, 4, 5,
       0, 0, 6, 7,
       0, 0, 8, 9;
  std::cout << A.pow(0.37) << std::endl;
  
  // The 1 makes eigenvalue 0 non-semisimple.
  A.coeffRef(0, 1) = 1;

  // This fails if EIGEN_NO_DEBUG is undefined.
  std::cout << A.pow(0.37) << std::endl;

  return 0;
}
\endcode

Details of the algorithm can be found in: Nicholas J. Higham and
Lijing Lin, "A Schur-Pad&eacute; algorithm for fractional powers of a
matrix," <em>SIAM J. %Matrix Anal. Applic.</em>,
<b>32(3)</b>:1056&ndash;1078, 2011.

Example: The following program checks that
\f[ \left[ \begin{array}{ccc}
      \cos1 & -\sin1 & 0 \\
      \sin1 & \cos1 & 0 \\
      0 & 0 & 1
    \end{array} \right]^{\frac14\pi} = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to \f$ \frac14\pi \f$ rotations of 1 radian around
the z-axis.

\include MatrixPower.cpp
Output: \verbinclude MatrixPower.out

MatrixBase::pow() is user-friendly. However, there are some
circumstances under which you should use class MatrixPower directly.
MatrixPower can save the result of Schur decomposition, so it's
better for computing various powers for the same matrix.

Example:
\include MatrixPower_optimal.cpp
Output: \verbinclude MatrixPower_optimal.out

\note \p M has to be a matrix of \c float, \c double, `long
double`, \c complex<float>, \c complex<double>, or
\c complex<long double> .

\sa MatrixBase::exp(), MatrixBase::log(), class MatrixPower.


\subsection matrixbase_matrixfunction MatrixBase::matrixFunction()

Compute a matrix function.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::matrixFunction(typename internal::stem_function<typename internal::traits<Derived>::Scalar>::type f) const
\endcode

\param[in]  M  argument of matrix function, should be a square matrix.
\param[in]  f  an entire function; \c f(x,n) should compute the n-th
derivative of f at x.
\returns  expression representing \p f applied to \p M.

Suppose that \p M is a matrix whose entries have type \c Scalar. 
Then, the second argument, \p f, should be a function with prototype
\code 
ComplexScalar f(ComplexScalar, int) 
\endcode
where \c ComplexScalar = \c std::complex<Scalar> if \c Scalar is
real (e.g., \c float or \c double) and \c ComplexScalar =
\c Scalar if \c Scalar is complex. The return value of \c f(x,n)
should be \f$ f^{(n)}(x) \f$, the n-th derivative of f at x.

This routine uses the algorithm described in:
Philip Davies and Nicholas J. Higham, 
"A Schur-Parlett algorithm for computing matrix functions", 
<em>SIAM J. %Matrix Anal. Applic.</em>, <b>25</b>:464&ndash;485, 2003.

The actual work is done by the MatrixFunction class.

Example: The following program checks that
\f[ \exp \left[ \begin{array}{ccc} 
      0 & \frac14\pi & 0 \\ 
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0 
    \end{array} \right] = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis. This is the same example as used in the documentation
of \ref matrixbase_exp "exp()".

\include MatrixFunction.cpp
Output: \verbinclude MatrixFunction.out

Note that the function \c expfn is defined for complex numbers 
\c x, even though the matrix \c A is over the reals. Instead of
\c expfn, we could also have used StdStemFunctions::exp:
\code
A.matrixFunction(StdStemFunctions<std::complex<double> >::exp, &B);
\endcode



\subsection matrixbase_sin MatrixBase::sin()

Compute the matrix sine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sin() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \sin(M) \f$.

This function computes the matrix sine. Use ArrayBase::sin() for computing the entry-wise sine.

The implementation calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::sin().

Example: \include MatrixSine.cpp
Output: \verbinclude MatrixSine.out



\subsection matrixbase_sinh MatrixBase::sinh()

Compute the matrix hyperbolic sine.

\code
MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sinh() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \sinh(M) \f$

This function calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::sinh().

Example: \include MatrixSinh.cpp
Output: \verbinclude MatrixSinh.out


\subsection matrixbase_sqrt MatrixBase::sqrt()

Compute the matrix square root.

\code
const MatrixSquareRootReturnValue<Derived> MatrixBase<Derived>::sqrt() const
\endcode

\param[in]  M  invertible matrix whose square root is to be computed.
\returns    expression representing the matrix square root of \p M.

The matrix square root of \f$ M \f$ is the matrix \f$ M^{1/2} \f$
whose square is the original matrix; so if \f$ S = M^{1/2} \f$ then
\f$ S^2 = M \f$. This is different from taking the square root of all
the entries in the matrix; use ArrayBase::sqrt() if you want to do the
latter.

In the <b>real case</b>, the matrix \f$ M \f$ should be invertible and
it should have no eigenvalues which are real and negative (pairs of
complex conjugate eigenvalues are allowed). In that case, the matrix
has a square root which is also real, and this is the square root
computed by this function. 

The matrix square root is computed by first reducing the matrix to
quasi-triangular form with the real Schur decomposition. The square
root of the quasi-triangular matrix can then be computed directly. The
cost is approximately \f$ 25 n^3 \f$ real flops for the real Schur
decomposition and \f$ 3\frac13 n^3 \f$ real flops for the remainder
(though the computation time in practice is likely more than this
indicates).

Details of the algorithm can be found in: Nicholas J. Highan,
"Computing real square roots of a real matrix", <em>Linear Algebra
Appl.</em>, 88/89:405&ndash;430, 1987.

If the matrix is <b>positive-definite symmetric</b>, then the square
root is also positive-definite symmetric. In this case, it is best to
use SelfAdjointEigenSolver::operatorSqrt() to compute it.

In the <b>complex case</b>, the matrix \f$ M \f$ should be invertible;
this is a restriction of the algorithm. The square root computed by
this algorithm is the one whose eigenvalues have an argument in the
interval \f$ (-\frac12\pi, \frac12\pi] \f$. This is the usual branch
cut.

The computation is the same as in the real case, except that the
complex Schur decomposition is used to reduce the matrix to a
triangular matrix. The theoretical cost is the same. Details are in:
&Aring;ke Bj&ouml;rck and Sven Hammarling, "A Schur method for the
square root of a matrix", <em>Linear Algebra Appl.</em>,
52/53:127&ndash;140, 1983.

Example: The following program checks that the square root of
\f[ \left[ \begin{array}{cc} 
              \cos(\frac13\pi) & -\sin(\frac13\pi) \\
              \sin(\frac13\pi) & \cos(\frac13\pi)
    \end{array} \right], \f]
corresponding to a rotation over 60 degrees, is a rotation over 30 degrees:
\f[ \left[ \begin{array}{cc} 
              \cos(\frac16\pi) & -\sin(\frac16\pi) \\
              \sin(\frac16\pi) & \cos(\frac16\pi)
    \end{array} \right]. \f]

\include MatrixSquareRoot.cpp
Output: \verbinclude MatrixSquareRoot.out

\sa class RealSchur, class ComplexSchur, class MatrixSquareRoot,
    SelfAdjointEigenSolver::operatorSqrt().

*/

#endif // EIGEN_MATRIX_FUNCTIONS



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/MoreVectorization <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MOREVECTORIZATION_MODULE_H
#define EIGEN_MOREVECTORIZATION_MODULE_H

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup MoreVectorization More vectorization module
  */

}

#include "src/MoreVectorization/MathFunctions.h"

#endif // EIGEN_MOREVECTORIZATION_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/NonLinearOptimization <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NONLINEAROPTIMIZATION_MODULE
#define EIGEN_NONLINEAROPTIMIZATION_MODULE

#include <vector>

#include "../../Eigen/Core"
#include "../../Eigen/Jacobi"
#include "../../Eigen/QR"
#include "NumericalDiff"

/**
  * \defgroup NonLinearOptimization_Module Non linear optimization module
  *
  * \code
  * #include <unsupported/Eigen/NonLinearOptimization>
  * \endcode
  *
  * This module provides implementation of two important algorithms in non linear
  * optimization. In both cases, we consider a system of non linear functions. Of
  * course, this should work, and even work very well if those functions are
  * actually linear. But if this is so, you should probably better use other
  * methods more fitted to this special case.
  *
  * One algorithm allows to find a least-squares solution of such a system
  * (Levenberg-Marquardt algorithm) and the second one is used to find 
  * a zero for the system (Powell hybrid "dogleg" method).
  *
  * This code is a port of minpack (http://en.wikipedia.org/wiki/MINPACK).
  * Minpack is a very famous, old, robust and well renowned package, written in
  * fortran. Those implementations have been carefully tuned, tested, and used
  * for several decades.
  *
  * The original fortran code was automatically translated using f2c (http://en.wikipedia.org/wiki/F2c) in C,
  * then c++, and then cleaned by several different authors.
  * The last one of those cleanings being our starting point : 
  * http://devernay.free.fr/hacks/cminpack.html
  * 
  * Finally, we ported this code to Eigen, creating classes and API
  * coherent with Eigen. When possible, we switched to Eigen
  * implementation, such as most linear algebra (vectors, matrices, stable norms).
  *
  * Doing so, we were very careful to check the tests we setup at the very
  * beginning, which ensure that the same results are found.
  *
  * \section Tests Tests
  * 
  * The tests are placed in the file unsupported/test/NonLinear.cpp.
  * 
  * There are two kinds of tests : those that come from examples bundled with cminpack.
  * They guaranty we get the same results as the original algorithms (value for 'x',
  * for the number of evaluations of the function, and for the number of evaluations
  * of the Jacobian if ever).
  * 
  * Other tests were added by myself at the very beginning of the 
  * process and check the results for Levenberg-Marquardt using the reference data 
  * on http://www.itl.nist.gov/div898/strd/nls/nls_main.shtml. Since then i've 
  * carefully checked that the same results were obtained when modifying the
  * code. Please note that we do not always get the exact same decimals as they do,
  * but this is ok : they use 128bits float, and we do the tests using the C type 'double',
  * which is 64 bits on most platforms (x86 and amd64, at least).
  * I've performed those tests on several other implementations of Levenberg-Marquardt, and
  * (c)minpack performs VERY well compared to those, both in accuracy and speed.
  * 
  * The documentation for running the tests is on the wiki
  * http://eigen.tuxfamily.org/index.php?title=Tests
  * 
  * \section API API: overview of methods
  * 
  * Both algorithms needs a functor computing the Jacobian. It can be computed by
  * hand, using auto-differentiation (see \ref AutoDiff_Module), or using numerical
  * differences (see \ref NumericalDiff_Module). For instance:
  *\code
  * MyFunc func;
  * NumericalDiff<MyFunc> func_with_num_diff(func);
  * LevenbergMarquardt<NumericalDiff<MyFunc> > lm(func_with_num_diff);
  * \endcode
  * For HybridNonLinearSolver, the method solveNumericalDiff() does the above wrapping for
  * you.
  * 
  * The methods LevenbergMarquardt.lmder1()/lmdif1()/lmstr1() and 
  * HybridNonLinearSolver.hybrj1()/hybrd1() are specific methods from the original 
  * minpack package that you probably should NOT use until you are porting a code that
  * was previously using minpack. They just define a 'simple' API with default values 
  * for some parameters.
  * 
  * All algorithms are provided using two APIs :
  *     - one where the user inits the algorithm, and uses '*OneStep()' as much as he wants : 
  * this way the caller have control over the steps
  *     - one where the user just calls a method (optimize() or solve()) which will 
  * handle the loop: init + loop until a stop condition is met. Those are provided for
  *  convenience.
  * 
  * As an example, the method LevenbergMarquardt::minimize() is 
  * implemented as follow: 
  * \code
  * Status LevenbergMarquardt<FunctorType,Scalar>::minimize(FVectorType  &x, const int mode)
  * {
  *     Status status = minimizeInit(x, mode);
  *     do {
  *         status = minimizeOneStep(x, mode);
  *     } while (status==Running);
  *     return status;
  * }
  * \endcode
  * 
  * \section examples Examples
  * 
  * The easiest way to understand how to use this module is by looking at the many examples in the file
  * unsupported/test/NonLinearOptimization.cpp.
  */

#ifndef EIGEN_PARSED_BY_DOXYGEN

#include "src/NonLinearOptimization/qrsolv.h"
#include "src/NonLinearOptimization/r1updt.h"
#include "src/NonLinearOptimization/r1mpyq.h"
#include "src/NonLinearOptimization/rwupdt.h"
#include "src/NonLinearOptimization/fdjac1.h"
#include "src/NonLinearOptimization/lmpar.h"
#include "src/NonLinearOptimization/dogleg.h"
#include "src/NonLinearOptimization/covar.h"

#include "src/NonLinearOptimization/chkder.h"

#endif

#include "src/NonLinearOptimization/HybridNonLinearSolver.h"
#include "src/NonLinearOptimization/LevenbergMarquardt.h"


#endif // EIGEN_NONLINEAROPTIMIZATION_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/NumericalDiff <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMERICALDIFF_MODULE
#define EIGEN_NUMERICALDIFF_MODULE

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup NumericalDiff_Module Numerical differentiation module
  *
  * \code
  * #include <unsupported/Eigen/NumericalDiff>
  * \endcode
  *
  * See http://en.wikipedia.org/wiki/Numerical_differentiation
  *
  * Warning : this should NOT be confused with automatic differentiation, which
  * is a different method and has its own module in Eigen : \ref
  * AutoDiff_Module.
  *
  * Currently only "Forward" and "Central" schemes are implemented. Those
  * are basic methods, and there exist some more elaborated way of
  * computing such approximates. They are implemented using both
  * proprietary and free software, and usually requires linking to an
  * external library. It is very easy for you to write a functor
  * using such software, and the purpose is quite orthogonal to what we
  * want to achieve with Eigen.
  *
  * This is why we will not provide wrappers for every great numerical
  * differentiation software that exist, but should rather stick with those
  * basic ones, that still are useful for testing.
  *
  * Also, the \ref NonLinearOptimization_Module needs this in order to
  * provide full features compatibility with the original (c)minpack
  * package.
  *
  */
}

//@{

#include "src/NumericalDiff/NumericalDiff.h"

//@}


#endif // EIGEN_NUMERICALDIFF_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/OpenGLSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_OPENGL_MODULE
#define EIGEN_OPENGL_MODULE

#include "../../Eigen/Geometry"

#if defined(__APPLE_CC__)
  #include <OpenGL/gl.h>
#else
  #include <GL/gl.h>
#endif

namespace Eigen {

/**
  * \defgroup OpenGLSUpport_Module OpenGL Support module
  *
  * This module provides wrapper functions for a couple of OpenGL functions
  * which simplify the way to pass Eigen's object to openGL.
  * Here is an example:
  * 
  * \code
  * // You need to add path_to_eigen/unsupported to your include path.
  * #include <Eigen/OpenGLSupport>
  * // ...
  * Vector3f x, y;
  * Matrix3f rot;
  * 
  * glVertex(y + x * rot);
  * 
  * Quaternion q;
  * glRotate(q);
  * 
  * // ...
  * \endcode
  *
  */
//@{

#define EIGEN_GL_FUNC_DECLARATION(FUNC)                                                                             \
namespace internal {                                                                                                \
  template< typename XprType,                                                                                       \
            typename Scalar = typename XprType::Scalar,                                                             \
            int Rows = XprType::RowsAtCompileTime,                                                                  \
            int Cols = XprType::ColsAtCompileTime,                                                                  \
            bool IsGLCompatible = bool(internal::evaluator<XprType>::Flags&LinearAccessBit)                         \
                              && bool(XprType::Flags&DirectAccessBit)                                               \
                              && (XprType::IsVectorAtCompileTime || (XprType::Flags&RowMajorBit)==0)>               \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl);                                                                      \
                                                                                                                    \
  template<typename XprType, typename Scalar, int Rows, int Cols>                                                   \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType,Scalar,Rows,Cols,false> {                                     \
    inline static void run(const XprType& p) {                                                                      \
      EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<typename plain_matrix_type_column_major<XprType>::type>::run(p); }       \
  };                                                                                                                \
}                                                                                                                   \
                                                                                                                    \
template<typename Derived> inline void FUNC(const Eigen::DenseBase<Derived>& p) {                                   \
  EIGEN_CAT(EIGEN_CAT(internal::gl_,FUNC),_impl)<Derived>::run(p.derived());                                        \
}


#define EIGEN_GL_FUNC_SPECIALIZATION_MAT(FUNC,SCALAR,ROWS,COLS,SUFFIX)                                              \
namespace internal {                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, ROWS, COLS, true> {      \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
}

  
#define EIGEN_GL_FUNC_SPECIALIZATION_VEC(FUNC,SCALAR,SIZE,SUFFIX)                                                   \
namespace internal {                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, SIZE, 1, true> {         \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, 1, SIZE, true> {         \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
}

  
EIGEN_GL_FUNC_DECLARATION       (glVertex)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glTexCoord)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glColor)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glNormal)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,double, 3,3dv)

inline void glScale2fv(const float*  v) { glScalef(v[0], v[1], 1.f);  }
inline void glScale2dv(const double* v) { glScaled(v[0], v[1], 1.0);  }
inline void glScale3fv(const float*  v) { glScalef(v[0], v[1], v[2]); }
inline void glScale3dv(const double* v) { glScaled(v[0], v[1], v[2]); }

EIGEN_GL_FUNC_DECLARATION       (glScale)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,double, 3,3dv)

template<typename Scalar> void glScale(const UniformScaling<Scalar>& s)  { glScale(Matrix<Scalar,3,1>::Constant(s.factor())); }

inline void glTranslate2fv(const float*  v) { glTranslatef(v[0], v[1], 0.f);  }
inline void glTranslate2dv(const double* v) { glTranslated(v[0], v[1], 0.0);  }
inline void glTranslate3fv(const float*  v) { glTranslatef(v[0], v[1], v[2]); }
inline void glTranslate3dv(const double* v) { glTranslated(v[0], v[1], v[2]); }

EIGEN_GL_FUNC_DECLARATION       (glTranslate)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,double, 3,3dv)

template<typename Scalar> void glTranslate(const Translation<Scalar,2>& t)  { glTranslate(t.vector()); }
template<typename Scalar> void glTranslate(const Translation<Scalar,3>& t)  { glTranslate(t.vector()); }

EIGEN_GL_FUNC_DECLARATION       (glMultMatrix)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glMultMatrix,float,  4,4,f)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glMultMatrix,double, 4,4,d)

template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,Affine>& t)        { glMultMatrix(t.matrix()); }
template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,Projective>& t)    { glMultMatrix(t.matrix()); }
template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,AffineCompact>& t) { glMultMatrix(Transform<Scalar,3,Affine>(t).matrix()); }

EIGEN_GL_FUNC_DECLARATION       (glLoadMatrix)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glLoadMatrix,float,  4,4,f)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glLoadMatrix,double, 4,4,d)

template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,Affine>& t)        { glLoadMatrix(t.matrix()); }
template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,Projective>& t)    { glLoadMatrix(t.matrix()); }
template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,AffineCompact>& t) { glLoadMatrix(Transform<Scalar,3,Affine>(t).matrix()); }

inline void glRotate(const Rotation2D<float>& rot)
{
  glRotatef(rot.angle()*180.f/float(EIGEN_PI), 0.f, 0.f, 1.f);
}
inline void glRotate(const Rotation2D<double>& rot)
{
  glRotated(rot.angle()*180.0/double(EIGEN_PI), 0.0, 0.0, 1.0);
}

template<typename Derived> void glRotate(const RotationBase<Derived,3>& rot)
{  
  Transform<typename Derived::Scalar,3,Projective> tr(rot);
  glMultMatrix(tr.matrix());
}

#define EIGEN_GL_MAKE_CONST_const const
#define EIGEN_GL_MAKE_CONST__ 
#define EIGEN_GL_EVAL(X) X

#define EIGEN_GL_FUNC1_DECLARATION(FUNC,ARG1,CONST)                                                                             \
namespace internal {                                                                                                            \
  template< typename XprType,                                                                                                   \
            typename Scalar = typename XprType::Scalar,                                                                         \
            int Rows = XprType::RowsAtCompileTime,                                                                              \
            int Cols = XprType::ColsAtCompileTime,                                                                              \
            bool IsGLCompatible = bool(internal::evaluator<XprType>::Flags&LinearAccessBit)                                     \
                              && bool(XprType::Flags&DirectAccessBit)                                                           \
                              && (XprType::IsVectorAtCompileTime || (XprType::Flags&RowMajorBit)==0)>                           \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl);                                                                                  \
                                                                                                                                \
  template<typename XprType, typename Scalar, int Rows, int Cols>                                                               \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType,Scalar,Rows,Cols,false> {                                                 \
    inline static void run(ARG1 a,EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) {                                      \
      EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<typename plain_matrix_type_column_major<XprType>::type>::run(a,p); }                 \
  };                                                                                                                            \
}                                                                                                                               \
                                                                                                                                \
template<typename Derived> inline void FUNC(ARG1 a,EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) Eigen::DenseBase<Derived>& p) {   \
  EIGEN_CAT(EIGEN_CAT(internal::gl_,FUNC),_impl)<Derived>::run(a,p.derived());                                                  \
}


#define EIGEN_GL_FUNC1_SPECIALIZATION_MAT(FUNC,ARG1,CONST,SCALAR,ROWS,COLS,SUFFIX)                                              \
namespace internal {                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, ROWS, COLS, true> {                  \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  }; \
}

  
#define EIGEN_GL_FUNC1_SPECIALIZATION_VEC(FUNC,ARG1,CONST,SCALAR,SIZE,SUFFIX)                                                   \
namespace internal {                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, SIZE, 1, true> {                     \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  };                                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, 1, SIZE, true> {                     \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  };                                                                                                                            \
}

EIGEN_GL_FUNC1_DECLARATION       (glGet,GLenum,_)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glGet,GLenum,_,float,  4,4,Floatv)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glGet,GLenum,_,double, 4,4,Doublev)

// glUniform API

#ifdef GL_VERSION_2_0

inline void glUniform2fv_ei  (GLint loc, const float* v)         { glUniform2fv(loc,1,v); }
inline void glUniform2iv_ei  (GLint loc, const int* v)           { glUniform2iv(loc,1,v); }

inline void glUniform3fv_ei  (GLint loc, const float* v)         { glUniform3fv(loc,1,v); }
inline void glUniform3iv_ei  (GLint loc, const int* v)           { glUniform3iv(loc,1,v); }

inline void glUniform4fv_ei  (GLint loc, const float* v)         { glUniform4fv(loc,1,v); }
inline void glUniform4iv_ei  (GLint loc, const int* v)           { glUniform4iv(loc,1,v); }

inline void glUniformMatrix2fv_ei  (GLint loc, const float* v)         { glUniformMatrix2fv(loc,1,false,v); }
inline void glUniformMatrix3fv_ei  (GLint loc, const float* v)         { glUniformMatrix3fv(loc,1,false,v); }
inline void glUniformMatrix4fv_ei  (GLint loc, const float* v)         { glUniformMatrix4fv(loc,1,false,v); }


EIGEN_GL_FUNC1_DECLARATION       (glUniform,GLint,const)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        2,2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          2,2iv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        3,3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          3,3iv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        4,4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          4,4iv_ei)

EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,2,Matrix2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,3,Matrix3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,4,Matrix4fv_ei)

#endif

#ifdef GL_VERSION_2_1

inline void glUniformMatrix2x3fv_ei(GLint loc, const float* v)         { glUniformMatrix2x3fv(loc,1,false,v); }
inline void glUniformMatrix3x2fv_ei(GLint loc, const float* v)         { glUniformMatrix3x2fv(loc,1,false,v); }
inline void glUniformMatrix2x4fv_ei(GLint loc, const float* v)         { glUniformMatrix2x4fv(loc,1,false,v); }
inline void glUniformMatrix4x2fv_ei(GLint loc, const float* v)         { glUniformMatrix4x2fv(loc,1,false,v); }
inline void glUniformMatrix3x4fv_ei(GLint loc, const float* v)         { glUniformMatrix3x4fv(loc,1,false,v); }
inline void glUniformMatrix4x3fv_ei(GLint loc, const float* v)         { glUniformMatrix4x3fv(loc,1,false,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,3,Matrix2x3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,2,Matrix3x2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,4,Matrix2x4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,2,Matrix4x2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,4,Matrix3x4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,3,Matrix4x3fv_ei)

#endif

#ifdef GL_VERSION_3_0

inline void glUniform2uiv_ei (GLint loc, const unsigned int* v)  { glUniform2uiv(loc,1,v); }
inline void glUniform3uiv_ei (GLint loc, const unsigned int* v)  { glUniform3uiv(loc,1,v); }
inline void glUniform4uiv_ei (GLint loc, const unsigned int* v)  { glUniform4uiv(loc,1,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 2,2uiv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 3,3uiv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 4,4uiv_ei)

#endif

#ifdef GL_ARB_gpu_shader_fp64
inline void glUniform2dv_ei  (GLint loc, const double* v)        { glUniform2dv(loc,1,v); }
inline void glUniform3dv_ei  (GLint loc, const double* v)        { glUniform3dv(loc,1,v); }
inline void glUniform4dv_ei  (GLint loc, const double* v)        { glUniform4dv(loc,1,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       2,2dv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       3,3dv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       4,4dv_ei)
#endif


//@}

}

#endif // EIGEN_OPENGL_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/Polynomials <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIALS_MODULE_H
#define EIGEN_POLYNOMIALS_MODULE_H

#include "../../Eigen/Core"

#include "../../Eigen/Eigenvalues"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

// Note that EIGEN_HIDE_HEAVY_CODE has to be defined per module
#if (defined EIGEN_EXTERN_INSTANTIATIONS) && (EIGEN_EXTERN_INSTANTIATIONS>=2)
  #ifndef EIGEN_HIDE_HEAVY_CODE
  #define EIGEN_HIDE_HEAVY_CODE
  #endif
#elif defined EIGEN_HIDE_HEAVY_CODE
  #undef EIGEN_HIDE_HEAVY_CODE
#endif

/**
  * \defgroup Polynomials_Module Polynomials module
  * \brief This module provides a QR based polynomial solver.
	*
  * To use this module, add
  * \code
  * #include <unsupported/Eigen/Polynomials>
  * \endcode
	* at the start of your source file.
  */

#include "src/Polynomials/PolynomialUtils.h"
#include "src/Polynomials/Companion.h"
#include "src/Polynomials/PolynomialSolver.h"

/**
	\page polynomials Polynomials defines functions for dealing with polynomials
	and a QR based polynomial solver.
	\ingroup Polynomials_Module

	The remainder of the page documents first the functions for evaluating, computing
	polynomials, computing estimates about polynomials and next the QR based polynomial
	solver.

	\section polynomialUtils convenient functions to deal with polynomials
	\subsection roots_to_monicPolynomial
	The function
	\code
	void roots_to_monicPolynomial( const RootVector& rv, Polynomial& poly )
	\endcode
	computes the coefficients \f$ a_i \f$ of

	\f$ p(x) = a_0 + a_{1}x + ... + a_{n-1}x^{n-1} + x^n \f$

	where \f$ p \f$ is known through its roots i.e. \f$ p(x) = (x-r_1)(x-r_2)...(x-r_n) \f$.

	\subsection poly_eval
	The function
	\code
	T poly_eval( const Polynomials& poly, const T& x )
	\endcode
	evaluates a polynomial at a given point using stabilized H&ouml;rner method.

	The following code: first computes the coefficients in the monomial basis of the monic polynomial that has the provided roots;
	then, it evaluates the computed polynomial, using a stabilized H&ouml;rner method.

	\include PolynomialUtils1.cpp
  Output: \verbinclude PolynomialUtils1.out

	\subsection Cauchy bounds
	The function
	\code
	Real cauchy_max_bound( const Polynomial& poly )
	\endcode
	provides a maximum bound (the Cauchy one: \f$C(p)\f$) for the absolute value of a root of the given polynomial i.e.
	\f$ \forall r_i \f$ root of \f$ p(x) = \sum_{k=0}^d a_k x^k \f$,
	\f$ |r_i| \le C(p) = \sum_{k=0}^{d} \left | \frac{a_k}{a_d} \right | \f$
	The leading coefficient \f$ p \f$: should be non zero \f$a_d \neq 0\f$.


	The function
	\code
	Real cauchy_min_bound( const Polynomial& poly )
	\endcode
	provides a minimum bound (the Cauchy one: \f$c(p)\f$) for the absolute value of a non zero root of the given polynomial i.e.
	\f$ \forall r_i \neq 0 \f$ root of \f$ p(x) = \sum_{k=0}^d a_k x^k \f$,
	\f$ |r_i| \ge c(p) = \left( \sum_{k=0}^{d} \left | \frac{a_k}{a_0} \right | \right)^{-1} \f$




	\section QR polynomial solver class
	Computes the complex roots of a polynomial by computing the eigenvalues of the associated companion matrix with the QR algorithm.
	
	The roots of \f$ p(x) = a_0 + a_1 x + a_2 x^2 + a_{3} x^3 + x^4 \f$ are the eigenvalues of
	\f$
	\left [
	\begin{array}{cccc}
	0 & 0 &  0 & a_0 \\
	1 & 0 &  0 & a_1 \\
	0 & 1 &  0 & a_2 \\
	0 & 0 &  1 & a_3
	\end{array} \right ]
	\f$

	However, the QR algorithm is not guaranteed to converge when there are several eigenvalues with same modulus.

	Therefore the current polynomial solver is guaranteed to provide a correct result only when the complex roots \f$r_1,r_2,...,r_d\f$ have distinct moduli i.e.
	
	\f$ \forall i,j \in [1;d],~ \| r_i \| \neq \| r_j \| \f$.

	With 32bit (float) floating types this problem shows up frequently.
  However, almost always, correct accuracy is reached even in these cases for 64bit
  (double) floating types and small polynomial degree (<20).

	\include PolynomialSolver1.cpp
	
	In the above example:
	
	-# a simple use of the polynomial solver is shown;
	-# the accuracy problem with the QR algorithm is presented: a polynomial with almost conjugate roots is provided to the solver.
	Those roots have almost same module therefore the QR algorithm failed to converge: the accuracy
	of the last root is bad;
	-# a simple way to circumvent the problem is shown: use doubles instead of floats.

  Output: \verbinclude PolynomialSolver1.out
*/

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_POLYNOMIALS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/Skyline <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINE_MODULE_H
#define EIGEN_SKYLINE_MODULE_H


#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>

/**
 *  \defgroup Skyline_Module Skyline module
 *
 *
 *
 *
 */

#include "src/Skyline/SkylineUtil.h"
#include "src/Skyline/SkylineMatrixBase.h"
#include "src/Skyline/SkylineStorage.h"
#include "src/Skyline/SkylineMatrix.h"
#include "src/Skyline/SkylineInplaceLU.h"
#include "src/Skyline/SkylineProduct.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SKYLINE_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/SparseExtra <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_EXTRA_MODULE_H
#define EIGEN_SPARSE_EXTRA_MODULE_H

#include "../../Eigen/Sparse"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include <vector>
#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>

#ifdef EIGEN_GOOGLEHASH_SUPPORT
  #include <google/dense_hash_map>
  #include <google/sparse_hash_map>
#endif

/**
  * \defgroup SparseExtra_Module SparseExtra module
  *
  * This module contains some experimental features extending the sparse module.
  *
  * \code
  * #include <Eigen/SparseExtra>
  * \endcode
  */


#include "src/SparseExtra/DynamicSparseMatrix.h"
#include "src/SparseExtra/BlockOfDynamicSparseMatrix.h"
#include "src/SparseExtra/RandomSetter.h"

#include "src/SparseExtra/MarketIO.h"

#if !defined(_WIN32)
#include <dirent.h>
#include "src/SparseExtra/MatrixMarketIterator.h"
#endif

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSE_EXTRA_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/SpecialFunctions <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_MODULE
#define EIGEN_SPECIALFUNCTIONS_MODULE

#include <math.h>

#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup SpecialFunctions_Module Special math functions module
  *
  * This module features additional coefficient-wise math functions available
  * within the numext:: namespace for the scalar version, and as method and/or free
  * functions of Array. Those include:
  *
  * - erf
  * - erfc
  * - lgamma
  * - igamma
  * - igamma_der_a
  * - gamma_sample_der_alpha
  * - igammac
  * - digamma
  * - ndtri
  * - polygamma
  * - zeta
  * - betainc
  *
  * Bessel Functions
  * - bessel_i0
  * - bessel_i0e
  * - bessel_i1
  * - bessel_i1e
  * - bessel_j0
  * - bessel_j1
  * - bessel_k0
  * - bessel_k0e
  * - bessel_k1
  * - bessel_k1e
  * - bessel_y0
  * - bessel_y1
  *
  * \code
  * #include <unsupported/Eigen/SpecialFunctions>
  * \endcode
  */
//@{

}

#include "src/SpecialFunctions/BesselFunctionsImpl.h"
#include "src/SpecialFunctions/BesselFunctionsBFloat16.h"
#include "src/SpecialFunctions/BesselFunctionsHalf.h"
#include "src/SpecialFunctions/BesselFunctionsPacketMath.h"
#include "src/SpecialFunctions/BesselFunctionsFunctors.h"
#include "src/SpecialFunctions/BesselFunctionsArrayAPI.h"
#include "src/SpecialFunctions/SpecialFunctionsImpl.h"
#if defined(EIGEN_HIPCC)
#include "src/SpecialFunctions/HipVectorCompatibility.h"
#endif
#include "src/SpecialFunctions/SpecialFunctionsBFloat16.h"
#include "src/SpecialFunctions/SpecialFunctionsHalf.h"
#include "src/SpecialFunctions/SpecialFunctionsPacketMath.h"
#include "src/SpecialFunctions/SpecialFunctionsFunctors.h"
#include "src/SpecialFunctions/SpecialFunctionsArrayAPI.h"

#if defined EIGEN_VECTORIZE_AVX512
  #include "src/SpecialFunctions/arch/AVX/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX/SpecialFunctions.h"
  #include "src/SpecialFunctions/arch/AVX512/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX512/SpecialFunctions.h"
#elif defined EIGEN_VECTORIZE_AVX
  #include "src/SpecialFunctions/arch/AVX/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX/SpecialFunctions.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/SpecialFunctions/arch/NEON/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/NEON/SpecialFunctions.h"
#endif

#if defined EIGEN_VECTORIZE_GPU
  #include "src/SpecialFunctions/arch/GPU/SpecialFunctions.h"
#endif

namespace Eigen {
//@}
}


#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPECIALFUNCTIONS_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/Splines <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINES_MODULE_H
#define EIGEN_SPLINES_MODULE_H

namespace Eigen 
{
/**
  * \defgroup Splines_Module Spline and spline fitting module
  *
  * This module provides a simple multi-dimensional spline class while
  * offering most basic functionality to fit a spline to point sets.
  *
  * \code
  * #include <unsupported/Eigen/Splines>
  * \endcode
  */
}

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/Splines/SplineFwd.h"
#include "src/Splines/Spline.h"
#include "src/Splines/SplineFitting.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPLINES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffJacobian.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_JACOBIAN_H
#define EIGEN_AUTODIFF_JACOBIAN_H

namespace Eigen
{

template<typename Functor> class AutoDiffJacobian : public Functor
{
public:
  AutoDiffJacobian() : Functor() {}
  AutoDiffJacobian(const Functor& f) : Functor(f) {}

  // forward constructors
#if EIGEN_HAS_VARIADIC_TEMPLATES
  template<typename... T>
  AutoDiffJacobian(const T& ...Values) : Functor(Values...) {}
#else
  template<typename T0>
  AutoDiffJacobian(const T0& a0) : Functor(a0) {}
  template<typename T0, typename T1>
  AutoDiffJacobian(const T0& a0, const T1& a1) : Functor(a0, a1) {}
  template<typename T0, typename T1, typename T2>
  AutoDiffJacobian(const T0& a0, const T1& a1, const T2& a2) : Functor(a0, a1, a2) {}
#endif

  typedef typename Functor::InputType InputType;
  typedef typename Functor::ValueType ValueType;
  typedef typename ValueType::Scalar Scalar;

  enum {
    InputsAtCompileTime = InputType::RowsAtCompileTime,
    ValuesAtCompileTime = ValueType::RowsAtCompileTime
  };

  typedef Matrix<Scalar, ValuesAtCompileTime, InputsAtCompileTime> JacobianType;
  typedef typename JacobianType::Index Index;

  typedef Matrix<Scalar, InputsAtCompileTime, 1> DerivativeType;
  typedef AutoDiffScalar<DerivativeType> ActiveScalar;

  typedef Matrix<ActiveScalar, InputsAtCompileTime, 1> ActiveInput;
  typedef Matrix<ActiveScalar, ValuesAtCompileTime, 1> ActiveValue;

#if EIGEN_HAS_VARIADIC_TEMPLATES
  // Some compilers don't accept variadic parameters after a default parameter,
  // i.e., we can't just write _jac=0 but we need to overload operator():
  EIGEN_STRONG_INLINE
  void operator() (const InputType& x, ValueType* v) const
  {
      this->operator()(x, v, 0);
  }
  template<typename... ParamsType>
  void operator() (const InputType& x, ValueType* v, JacobianType* _jac,
                   const ParamsType&... Params) const
#else
  void operator() (const InputType& x, ValueType* v, JacobianType* _jac=0) const
#endif
  {
    eigen_assert(v!=0);

    if (!_jac)
    {
#if EIGEN_HAS_VARIADIC_TEMPLATES
      Functor::operator()(x, v, Params...);
#else
      Functor::operator()(x, v);
#endif
      return;
    }

    JacobianType& jac = *_jac;

    ActiveInput ax = x.template cast<ActiveScalar>();
    ActiveValue av(jac.rows());

    if(InputsAtCompileTime==Dynamic)
      for (Index j=0; j<jac.rows(); j++)
        av[j].derivatives().resize(x.rows());

    for (Index i=0; i<jac.cols(); i++)
      ax[i].derivatives() = DerivativeType::Unit(x.rows(),i);

#if EIGEN_HAS_VARIADIC_TEMPLATES
    Functor::operator()(ax, &av, Params...);
#else
    Functor::operator()(ax, &av);
#endif

    for (Index i=0; i<jac.rows(); i++)
    {
      (*v)[i] = av[i].value();
      jac.row(i) = av[i].derivatives();
    }
  }
};

}

#endif // EIGEN_AUTODIFF_JACOBIAN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffScalar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_SCALAR_H
#define EIGEN_AUTODIFF_SCALAR_H

namespace Eigen {

namespace internal {

template<typename A, typename B>
struct make_coherent_impl {
  static void run(A&, B&) {}
};

// resize a to match b is a.size()==0, and conversely.
template<typename A, typename B>
void make_coherent(const A& a, const B&b)
{
  make_coherent_impl<A,B>::run(a.const_cast_derived(), b.const_cast_derived());
}

template<typename DerivativeType, bool Enable> struct auto_diff_special_op;

} // end namespace internal

template<typename DerivativeType> class AutoDiffScalar;

template<typename NewDerType>
inline AutoDiffScalar<NewDerType> MakeAutoDiffScalar(const typename NewDerType::Scalar& value, const NewDerType &der) {
  return AutoDiffScalar<NewDerType>(value,der);
}

/** \class AutoDiffScalar
  * \brief A scalar type replacement with automatic differentiation capability
  *
  * \param DerivativeType the vector type used to store/represent the derivatives. The base scalar type
  *                 as well as the number of derivatives to compute are determined from this type.
  *                 Typical choices include, e.g., \c Vector4f for 4 derivatives, or \c VectorXf
  *                 if the number of derivatives is not known at compile time, and/or, the number
  *                 of derivatives is large.
  *                 Note that DerivativeType can also be a reference (e.g., \c VectorXf&) to wrap a
  *                 existing vector into an AutoDiffScalar.
  *                 Finally, DerivativeType can also be any Eigen compatible expression.
  *
  * This class represents a scalar value while tracking its respective derivatives using Eigen's expression
  * template mechanism.
  *
  * It supports the following list of global math function:
  *  - std::abs, std::sqrt, std::pow, std::exp, std::log, std::sin, std::cos,
  *  - internal::abs, internal::sqrt, numext::pow, internal::exp, internal::log, internal::sin, internal::cos,
  *  - internal::conj, internal::real, internal::imag, numext::abs2.
  *
  * AutoDiffScalar can be used as the scalar type of an Eigen::Matrix object. However,
  * in that case, the expression template mechanism only occurs at the top Matrix level,
  * while derivatives are computed right away.
  *
  */

template<typename DerivativeType>
class AutoDiffScalar
  : public internal::auto_diff_special_op
            <DerivativeType, !internal::is_same<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar,
                                          typename NumTraits<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar>::Real>::value>
{
  public:
    typedef internal::auto_diff_special_op
            <DerivativeType, !internal::is_same<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar,
                       typename NumTraits<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar>::Real>::value> Base;
    typedef typename internal::remove_all<DerivativeType>::type DerType;
    typedef typename internal::traits<DerType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real Real;

    using Base::operator+;
    using Base::operator*;

    /** Default constructor without any initialization. */
    AutoDiffScalar() {}

    /** Constructs an active scalar from its \a value,
        and initializes the \a nbDer derivatives such that it corresponds to the \a derNumber -th variable */
    AutoDiffScalar(const Scalar& value, int nbDer, int derNumber)
      : m_value(value), m_derivatives(DerType::Zero(nbDer))
    {
      m_derivatives.coeffRef(derNumber) = Scalar(1);
    }

    /** Conversion from a scalar constant to an active scalar.
      * The derivatives are set to zero. */
    /*explicit*/ AutoDiffScalar(const Real& value)
      : m_value(value)
    {
      if(m_derivatives.size()>0)
        m_derivatives.setZero();
    }

    /** Constructs an active scalar from its \a value and derivatives \a der */
    AutoDiffScalar(const Scalar& value, const DerType& der)
      : m_value(value), m_derivatives(der)
    {}

    template<typename OtherDerType>
    AutoDiffScalar(const AutoDiffScalar<OtherDerType>& other
#ifndef EIGEN_PARSED_BY_DOXYGEN
    , typename internal::enable_if<
            internal::is_same<Scalar, typename internal::traits<typename internal::remove_all<OtherDerType>::type>::Scalar>::value
        &&  internal::is_convertible<OtherDerType,DerType>::value , void*>::type = 0
#endif
    )
      : m_value(other.value()), m_derivatives(other.derivatives())
    {}

    friend  std::ostream & operator << (std::ostream & s, const AutoDiffScalar& a)
    {
      return s << a.value();
    }

    AutoDiffScalar(const AutoDiffScalar& other)
      : m_value(other.value()), m_derivatives(other.derivatives())
    {}

    template<typename OtherDerType>
    inline AutoDiffScalar& operator=(const AutoDiffScalar<OtherDerType>& other)
    {
      m_value = other.value();
      m_derivatives = other.derivatives();
      return *this;
    }

    inline AutoDiffScalar& operator=(const AutoDiffScalar& other)
    {
      m_value = other.value();
      m_derivatives = other.derivatives();
      return *this;
    }

    inline AutoDiffScalar& operator=(const Scalar& other)
    {
      m_value = other;
      if(m_derivatives.size()>0)
        m_derivatives.setZero();
      return *this;
    }

//     inline operator const Scalar& () const { return m_value; }
//     inline operator Scalar& () { return m_value; }

    inline const Scalar& value() const { return m_value; }
    inline Scalar& value() { return m_value; }

    inline const DerType& derivatives() const { return m_derivatives; }
    inline DerType& derivatives() { return m_derivatives; }

    inline bool operator< (const Scalar& other) const  { return m_value <  other; }
    inline bool operator<=(const Scalar& other) const  { return m_value <= other; }
    inline bool operator> (const Scalar& other) const  { return m_value >  other; }
    inline bool operator>=(const Scalar& other) const  { return m_value >= other; }
    inline bool operator==(const Scalar& other) const  { return m_value == other; }
    inline bool operator!=(const Scalar& other) const  { return m_value != other; }

    friend inline bool operator< (const Scalar& a, const AutoDiffScalar& b) { return a <  b.value(); }
    friend inline bool operator<=(const Scalar& a, const AutoDiffScalar& b) { return a <= b.value(); }
    friend inline bool operator> (const Scalar& a, const AutoDiffScalar& b) { return a >  b.value(); }
    friend inline bool operator>=(const Scalar& a, const AutoDiffScalar& b) { return a >= b.value(); }
    friend inline bool operator==(const Scalar& a, const AutoDiffScalar& b) { return a == b.value(); }
    friend inline bool operator!=(const Scalar& a, const AutoDiffScalar& b) { return a != b.value(); }

    template<typename OtherDerType> inline bool operator< (const AutoDiffScalar<OtherDerType>& b) const  { return m_value <  b.value(); }
    template<typename OtherDerType> inline bool operator<=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value <= b.value(); }
    template<typename OtherDerType> inline bool operator> (const AutoDiffScalar<OtherDerType>& b) const  { return m_value >  b.value(); }
    template<typename OtherDerType> inline bool operator>=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value >= b.value(); }
    template<typename OtherDerType> inline bool operator==(const AutoDiffScalar<OtherDerType>& b) const  { return m_value == b.value(); }
    template<typename OtherDerType> inline bool operator!=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value != b.value(); }

    inline const AutoDiffScalar<DerType&> operator+(const Scalar& other) const
    {
      return AutoDiffScalar<DerType&>(m_value + other, m_derivatives);
    }

    friend inline const AutoDiffScalar<DerType&> operator+(const Scalar& a, const AutoDiffScalar& b)
    {
      return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
    }

//     inline const AutoDiffScalar<DerType&> operator+(const Real& other) const
//     {
//       return AutoDiffScalar<DerType&>(m_value + other, m_derivatives);
//     }

//     friend inline const AutoDiffScalar<DerType&> operator+(const Real& a, const AutoDiffScalar& b)
//     {
//       return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
//     }

    inline AutoDiffScalar& operator+=(const Scalar& other)
    {
      value() += other;
      return *this;
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,const DerType,const typename internal::remove_all<OtherDerType>::type> >
    operator+(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,const DerType,const typename internal::remove_all<OtherDerType>::type> >(
        m_value + other.value(),
        m_derivatives + other.derivatives());
    }

    template<typename OtherDerType>
    inline AutoDiffScalar&
    operator+=(const AutoDiffScalar<OtherDerType>& other)
    {
      (*this) = (*this) + other;
      return *this;
    }

    inline const AutoDiffScalar<DerType&> operator-(const Scalar& b) const
    {
      return AutoDiffScalar<DerType&>(m_value - b, m_derivatives);
    }

    friend inline const AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
    operator-(const Scalar& a, const AutoDiffScalar& b)
    {
      return AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
            (a - b.value(), -b.derivatives());
    }

    inline AutoDiffScalar& operator-=(const Scalar& other)
    {
      value() -= other;
      return *this;
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_difference_op<Scalar>, const DerType,const typename internal::remove_all<OtherDerType>::type> >
    operator-(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return AutoDiffScalar<CwiseBinaryOp<internal::scalar_difference_op<Scalar>, const DerType,const typename internal::remove_all<OtherDerType>::type> >(
        m_value - other.value(),
        m_derivatives - other.derivatives());
    }

    template<typename OtherDerType>
    inline AutoDiffScalar&
    operator-=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this - other;
      return *this;
    }

    inline const AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
    operator-() const
    {
      return AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >(
        -m_value,
        -m_derivatives);
    }

    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator*(const Scalar& other) const
    {
      return MakeAutoDiffScalar(m_value * other, m_derivatives * other);
    }

    friend inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator*(const Scalar& other, const AutoDiffScalar& a)
    {
      return MakeAutoDiffScalar(a.value() * other, a.derivatives() * other);
    }

//     inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator*(const Real& other) const
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         m_value * other,
//         (m_derivatives * other));
//     }
//
//     friend inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator*(const Real& other, const AutoDiffScalar& a)
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         a.value() * other,
//         a.derivatives() * other);
//     }

    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator/(const Scalar& other) const
    {
      return MakeAutoDiffScalar(m_value / other, (m_derivatives * (Scalar(1)/other)));
    }

    friend inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator/(const Scalar& other, const AutoDiffScalar& a)
    {
      return MakeAutoDiffScalar(other / a.value(), a.derivatives() * (Scalar(-other) / (a.value()*a.value())));
    }

//     inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator/(const Real& other) const
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         m_value / other,
//         (m_derivatives * (Real(1)/other)));
//     }
//
//     friend inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator/(const Real& other, const AutoDiffScalar& a)
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         other / a.value(),
//         a.derivatives() * (-Real(1)/other));
//     }

    template<typename OtherDerType>
    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(
        CwiseBinaryOp<internal::scalar_difference_op<Scalar> EIGEN_COMMA
          const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) EIGEN_COMMA
          const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<OtherDerType>::type,Scalar,product) >,Scalar,product) >
    operator/(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return MakeAutoDiffScalar(
        m_value / other.value(),
          ((m_derivatives * other.value()) - (other.derivatives() * m_value))
        * (Scalar(1)/(other.value()*other.value())));
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
        const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product),
        const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<OtherDerType>::type,Scalar,product) > >
    operator*(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return MakeAutoDiffScalar(
        m_value * other.value(),
        (m_derivatives * other.value()) + (other.derivatives() * m_value));
    }

    inline AutoDiffScalar& operator*=(const Scalar& other)
    {
      *this = *this * other;
      return *this;
    }

    template<typename OtherDerType>
    inline AutoDiffScalar& operator*=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this * other;
      return *this;
    }

    inline AutoDiffScalar& operator/=(const Scalar& other)
    {
      *this = *this / other;
      return *this;
    }

    template<typename OtherDerType>
    inline AutoDiffScalar& operator/=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this / other;
      return *this;
    }

  protected:
    Scalar m_value;
    DerType m_derivatives;

};

namespace internal {

template<typename DerivativeType>
struct auto_diff_special_op<DerivativeType, true>
//   : auto_diff_scalar_op<DerivativeType, typename NumTraits<Scalar>::Real,
//                            is_same<Scalar,typename NumTraits<Scalar>::Real>::value>
{
  typedef typename remove_all<DerivativeType>::type DerType;
  typedef typename traits<DerType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

//   typedef auto_diff_scalar_op<DerivativeType, typename NumTraits<Scalar>::Real,
//                            is_same<Scalar,typename NumTraits<Scalar>::Real>::value> Base;

//   using Base::operator+;
//   using Base::operator+=;
//   using Base::operator-;
//   using Base::operator-=;
//   using Base::operator*;
//   using Base::operator*=;

  const AutoDiffScalar<DerivativeType>& derived() const { return *static_cast<const AutoDiffScalar<DerivativeType>*>(this); }
  AutoDiffScalar<DerivativeType>& derived() { return *static_cast<AutoDiffScalar<DerivativeType>*>(this); }


  inline const AutoDiffScalar<DerType&> operator+(const Real& other) const
  {
    return AutoDiffScalar<DerType&>(derived().value() + other, derived().derivatives());
  }

  friend inline const AutoDiffScalar<DerType&> operator+(const Real& a, const AutoDiffScalar<DerivativeType>& b)
  {
    return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
  }

  inline AutoDiffScalar<DerivativeType>& operator+=(const Real& other)
  {
    derived().value() += other;
    return derived();
  }


  inline const AutoDiffScalar<typename CwiseUnaryOp<bind2nd_op<scalar_product_op<Scalar,Real> >, DerType>::Type >
  operator*(const Real& other) const
  {
    return AutoDiffScalar<typename CwiseUnaryOp<bind2nd_op<scalar_product_op<Scalar,Real> >, DerType>::Type >(
      derived().value() * other,
      derived().derivatives() * other);
  }

  friend inline const AutoDiffScalar<typename CwiseUnaryOp<bind1st_op<scalar_product_op<Real,Scalar> >, DerType>::Type >
  operator*(const Real& other, const AutoDiffScalar<DerivativeType>& a)
  {
    return AutoDiffScalar<typename CwiseUnaryOp<bind1st_op<scalar_product_op<Real,Scalar> >, DerType>::Type >(
      a.value() * other,
      a.derivatives() * other);
  }

  inline AutoDiffScalar<DerivativeType>& operator*=(const Scalar& other)
  {
    *this = *this * other;
    return derived();
  }
};

template<typename DerivativeType>
struct auto_diff_special_op<DerivativeType, false>
{
  void operator*() const;
  void operator-() const;
  void operator+() const;
};

template<typename BinOp, typename A, typename B, typename RefType>
void make_coherent_expression(CwiseBinaryOp<BinOp,A,B> xpr, const RefType &ref)
{
  make_coherent(xpr.const_cast_derived().lhs(), ref);
  make_coherent(xpr.const_cast_derived().rhs(), ref);
}

template<typename UnaryOp, typename A, typename RefType>
void make_coherent_expression(const CwiseUnaryOp<UnaryOp,A> &xpr, const RefType &ref)
{
  make_coherent(xpr.nestedExpression().const_cast_derived(), ref);
}

// needed for compilation only
template<typename UnaryOp, typename A, typename RefType>
void make_coherent_expression(const CwiseNullaryOp<UnaryOp,A> &, const RefType &)
{}

template<typename A_Scalar, int A_Rows, int A_Cols, int A_Options, int A_MaxRows, int A_MaxCols, typename B>
struct make_coherent_impl<Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols>, B> {
  typedef Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols> A;
  static void run(A& a, B& b) {
    if((A_Rows==Dynamic || A_Cols==Dynamic) && (a.size()==0))
    {
      a.resize(b.size());
      a.setZero();
    }
    else if (B::SizeAtCompileTime==Dynamic && a.size()!=0 && b.size()==0)
    {
      make_coherent_expression(b,a);
    }
  }
};

template<typename A, typename B_Scalar, int B_Rows, int B_Cols, int B_Options, int B_MaxRows, int B_MaxCols>
struct make_coherent_impl<A, Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> > {
  typedef Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> B;
  static void run(A& a, B& b) {
    if((B_Rows==Dynamic || B_Cols==Dynamic) && (b.size()==0))
    {
      b.resize(a.size());
      b.setZero();
    }
    else if (A::SizeAtCompileTime==Dynamic && b.size()!=0 && a.size()==0)
    {
      make_coherent_expression(a,b);
    }
  }
};

template<typename A_Scalar, int A_Rows, int A_Cols, int A_Options, int A_MaxRows, int A_MaxCols,
         typename B_Scalar, int B_Rows, int B_Cols, int B_Options, int B_MaxRows, int B_MaxCols>
struct make_coherent_impl<Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols>,
                          Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> > {
  typedef Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols> A;
  typedef Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> B;
  static void run(A& a, B& b) {
    if((A_Rows==Dynamic || A_Cols==Dynamic) && (a.size()==0))
    {
      a.resize(b.size());
      a.setZero();
    }
    else if((B_Rows==Dynamic || B_Cols==Dynamic) && (b.size()==0))
    {
      b.resize(a.size());
      b.setZero();
    }
  }
};

} // end namespace internal

template<typename DerType, typename BinOp>
struct ScalarBinaryOpTraits<AutoDiffScalar<DerType>,typename DerType::Scalar,BinOp>
{
  typedef AutoDiffScalar<DerType> ReturnType;
};

template<typename DerType, typename BinOp>
struct ScalarBinaryOpTraits<typename DerType::Scalar,AutoDiffScalar<DerType>, BinOp>
{
  typedef AutoDiffScalar<DerType> ReturnType;
};


// The following is an attempt to let Eigen's known about expression template, but that's more tricky!

// template<typename DerType, typename BinOp>
// struct ScalarBinaryOpTraits<AutoDiffScalar<DerType>,AutoDiffScalar<DerType>, BinOp>
// {
//   enum { Defined = 1 };
//   typedef AutoDiffScalar<typename DerType::PlainObject> ReturnType;
// };
//
// template<typename DerType1,typename DerType2, typename BinOp>
// struct ScalarBinaryOpTraits<AutoDiffScalar<DerType1>,AutoDiffScalar<DerType2>, BinOp>
// {
//   enum { Defined = 1 };//internal::is_same<typename DerType1::Scalar,typename DerType2::Scalar>::value };
//   typedef AutoDiffScalar<typename DerType1::PlainObject> ReturnType;
// };

#define EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(FUNC,CODE) \
  template<typename DerType> \
  inline const Eigen::AutoDiffScalar< \
  EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename Eigen::internal::remove_all<DerType>::type, typename Eigen::internal::traits<typename Eigen::internal::remove_all<DerType>::type>::Scalar, product) > \
  FUNC(const Eigen::AutoDiffScalar<DerType>& x) { \
    using namespace Eigen; \
    typedef typename Eigen::internal::traits<typename Eigen::internal::remove_all<DerType>::type>::Scalar Scalar; \
    EIGEN_UNUSED_VARIABLE(sizeof(Scalar)); \
    CODE; \
  }

template<typename DerType>
struct CleanedUpDerType {
  typedef AutoDiffScalar<typename Eigen::internal::remove_all<DerType>::type::PlainObject> type;
};

template<typename DerType>
inline const AutoDiffScalar<DerType>& conj(const AutoDiffScalar<DerType>& x)  { return x; }
template<typename DerType>
inline const AutoDiffScalar<DerType>& real(const AutoDiffScalar<DerType>& x)  { return x; }
template<typename DerType>
inline typename DerType::Scalar imag(const AutoDiffScalar<DerType>&)    { return 0.; }
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (min)(const AutoDiffScalar<DerType>& x, const T& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x <= y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (max)(const AutoDiffScalar<DerType>& x, const T& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x >= y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (min)(const T& x, const AutoDiffScalar<DerType>& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x < y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (max)(const T& x, const AutoDiffScalar<DerType>& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x > y ? ADS(x) : ADS(y));
}
template<typename DerType>
inline typename CleanedUpDerType<DerType>::type (min)(const AutoDiffScalar<DerType>& x, const AutoDiffScalar<DerType>& y) {
  return (x.value() < y.value() ? x : y);
}
template<typename DerType>
inline typename CleanedUpDerType<DerType>::type (max)(const AutoDiffScalar<DerType>& x, const AutoDiffScalar<DerType>& y) {
  return (x.value() >= y.value() ? x : y);
}


EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(abs,
  using std::abs;
  return Eigen::MakeAutoDiffScalar(abs(x.value()), x.derivatives() * (x.value()<0 ? -1 : 1) );)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(abs2,
  using numext::abs2;
  return Eigen::MakeAutoDiffScalar(abs2(x.value()), x.derivatives() * (Scalar(2)*x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sqrt,
  using std::sqrt;
  Scalar sqrtx = sqrt(x.value());
  return Eigen::MakeAutoDiffScalar(sqrtx,x.derivatives() * (Scalar(0.5) / sqrtx));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(cos,
  using std::cos;
  using std::sin;
  return Eigen::MakeAutoDiffScalar(cos(x.value()), x.derivatives() * (-sin(x.value())));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sin,
  using std::sin;
  using std::cos;
  return Eigen::MakeAutoDiffScalar(sin(x.value()),x.derivatives() * cos(x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(exp,
  using std::exp;
  Scalar expx = exp(x.value());
  return Eigen::MakeAutoDiffScalar(expx,x.derivatives() * expx);)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(log,
  using std::log;
  return Eigen::MakeAutoDiffScalar(log(x.value()),x.derivatives() * (Scalar(1)/x.value()));)

template<typename DerType>
inline const Eigen::AutoDiffScalar<
EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<DerType>::type,typename internal::traits<typename internal::remove_all<DerType>::type>::Scalar,product) >
pow(const Eigen::AutoDiffScalar<DerType> &x, const typename internal::traits<typename internal::remove_all<DerType>::type>::Scalar &y)
{
  using namespace Eigen;
  using std::pow;
  return Eigen::MakeAutoDiffScalar(pow(x.value(),y), x.derivatives() * (y * pow(x.value(),y-1)));
}


template<typename DerTypeA,typename DerTypeB>
inline const AutoDiffScalar<Matrix<typename internal::traits<typename internal::remove_all<DerTypeA>::type>::Scalar,Dynamic,1> >
atan2(const AutoDiffScalar<DerTypeA>& a, const AutoDiffScalar<DerTypeB>& b)
{
  using std::atan2;
  typedef typename internal::traits<typename internal::remove_all<DerTypeA>::type>::Scalar Scalar;
  typedef AutoDiffScalar<Matrix<Scalar,Dynamic,1> > PlainADS;
  PlainADS ret;
  ret.value() = atan2(a.value(), b.value());
  
  Scalar squared_hypot = a.value() * a.value() + b.value() * b.value();
  
  // if (squared_hypot==0) the derivation is undefined and the following results in a NaN:
  ret.derivatives() = (a.derivatives() * b.value() - a.value() * b.derivatives()) / squared_hypot;

  return ret;
}

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(tan,
  using std::tan;
  using std::cos;
  return Eigen::MakeAutoDiffScalar(tan(x.value()),x.derivatives() * (Scalar(1)/numext::abs2(cos(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(asin,
  using std::sqrt;
  using std::asin;
  return Eigen::MakeAutoDiffScalar(asin(x.value()),x.derivatives() * (Scalar(1)/sqrt(1-numext::abs2(x.value()))));)
  
EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(acos,
  using std::sqrt;
  using std::acos;
  return Eigen::MakeAutoDiffScalar(acos(x.value()),x.derivatives() * (Scalar(-1)/sqrt(1-numext::abs2(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(tanh,
  using std::cosh;
  using std::tanh;
  return Eigen::MakeAutoDiffScalar(tanh(x.value()),x.derivatives() * (Scalar(1)/numext::abs2(cosh(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sinh,
  using std::sinh;
  using std::cosh;
  return Eigen::MakeAutoDiffScalar(sinh(x.value()),x.derivatives() * cosh(x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(cosh,
  using std::sinh;
  using std::cosh;
  return Eigen::MakeAutoDiffScalar(cosh(x.value()),x.derivatives() * sinh(x.value()));)

#undef EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY

template<typename DerType> struct NumTraits<AutoDiffScalar<DerType> >
  : NumTraits< typename NumTraits<typename internal::remove_all<DerType>::type::Scalar>::Real >
{
  typedef typename internal::remove_all<DerType>::type DerTypeCleaned;
  typedef AutoDiffScalar<Matrix<typename NumTraits<typename DerTypeCleaned::Scalar>::Real,DerTypeCleaned::RowsAtCompileTime,DerTypeCleaned::ColsAtCompileTime,
                                0, DerTypeCleaned::MaxRowsAtCompileTime, DerTypeCleaned::MaxColsAtCompileTime> > Real;
  typedef AutoDiffScalar<DerType> NonInteger;
  typedef AutoDiffScalar<DerType> Nested;
  typedef typename NumTraits<typename DerTypeCleaned::Scalar>::Literal Literal;
  enum{
    RequireInitialization = 1
  };
};

}

namespace std {

template <typename T>
class numeric_limits<Eigen::AutoDiffScalar<T> >
  : public numeric_limits<typename T::Scalar> {};

template <typename T>
class numeric_limits<Eigen::AutoDiffScalar<T&> >
  : public numeric_limits<typename T::Scalar> {};

}  // namespace std

#endif // EIGEN_AUTODIFF_SCALAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_VECTOR_H
#define EIGEN_AUTODIFF_VECTOR_H

namespace Eigen {

/* \class AutoDiffScalar
  * \brief A scalar type replacement with automatic differentation capability
  *
  * \param DerType the vector type used to store/represent the derivatives (e.g. Vector3f)
  *
  * This class represents a scalar value while tracking its respective derivatives.
  *
  * It supports the following list of global math function:
  *  - std::abs, std::sqrt, std::pow, std::exp, std::log, std::sin, std::cos,
  *  - internal::abs, internal::sqrt, numext::pow, internal::exp, internal::log, internal::sin, internal::cos,
  *  - internal::conj, internal::real, internal::imag, numext::abs2.
  *
  * AutoDiffScalar can be used as the scalar type of an Eigen::Matrix object. However,
  * in that case, the expression template mechanism only occurs at the top Matrix level,
  * while derivatives are computed right away.
  *
  */
template<typename ValueType, typename JacobianType>
class AutoDiffVector
{
  public:
    //typedef typename internal::traits<ValueType>::Scalar Scalar;
    typedef typename internal::traits<ValueType>::Scalar BaseScalar;
    typedef AutoDiffScalar<Matrix<BaseScalar,JacobianType::RowsAtCompileTime,1> > ActiveScalar;
    typedef ActiveScalar Scalar;
    typedef AutoDiffScalar<typename JacobianType::ColXpr> CoeffType;
    typedef typename JacobianType::Index Index;

    inline AutoDiffVector() {}

    inline AutoDiffVector(const ValueType& values)
      : m_values(values)
    {
      m_jacobian.setZero();
    }


    CoeffType operator[] (Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType operator[] (Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    CoeffType operator() (Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType operator() (Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    CoeffType coeffRef(Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType coeffRef(Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    Index size() const { return m_values.size(); }

    // FIXME here we could return an expression of the sum
    Scalar sum() const { /*std::cerr << "sum \n\n";*/ /*std::cerr << m_jacobian.rowwise().sum() << "\n\n";*/ return Scalar(m_values.sum(), m_jacobian.rowwise().sum()); }


    inline AutoDiffVector(const ValueType& values, const JacobianType& jac)
      : m_values(values), m_jacobian(jac)
    {}

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector(const AutoDiffVector<OtherValueType, OtherJacobianType>& other)
      : m_values(other.values()), m_jacobian(other.jacobian())
    {}

    inline AutoDiffVector(const AutoDiffVector& other)
      : m_values(other.values()), m_jacobian(other.jacobian())
    {}

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector& operator=(const AutoDiffVector<OtherValueType, OtherJacobianType>& other)
    {
      m_values = other.values();
      m_jacobian = other.jacobian();
      return *this;
    }

    inline AutoDiffVector& operator=(const AutoDiffVector& other)
    {
      m_values = other.values();
      m_jacobian = other.jacobian();
      return *this;
    }

    inline const ValueType& values() const { return m_values; }
    inline ValueType& values() { return m_values; }

    inline const JacobianType& jacobian() const { return m_jacobian; }
    inline JacobianType& jacobian() { return m_jacobian; }

    template<typename OtherValueType,typename OtherJacobianType>
    inline const AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,JacobianType,OtherJacobianType>::Type >
    operator+(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
    {
      return AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,JacobianType,OtherJacobianType>::Type >(
        m_values + other.values(),
        m_jacobian + other.jacobian());
    }

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector&
    operator+=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      m_values += other.values();
      m_jacobian += other.jacobian();
      return *this;
    }

    template<typename OtherValueType,typename OtherJacobianType>
    inline const AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,JacobianType,OtherJacobianType>::Type >
    operator-(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
    {
      return AutoDiffVector<
        typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,ValueType,OtherValueType>::Type,
        typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,JacobianType,OtherJacobianType>::Type >(
          m_values - other.values(),
          m_jacobian - other.jacobian());
    }

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector&
    operator-=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      m_values -= other.values();
      m_jacobian -= other.jacobian();
      return *this;
    }

    inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, JacobianType>::Type >
    operator-() const
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, JacobianType>::Type >(
          -m_values,
          -m_jacobian);
    }

    inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type>
    operator*(const BaseScalar& other) const
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >(
          m_values * other,
          m_jacobian * other);
    }

    friend inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >
    operator*(const Scalar& other, const AutoDiffVector& v)
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >(
          v.values() * other,
          v.jacobian() * other);
    }

//     template<typename OtherValueType,typename OtherJacobianType>
//     inline const AutoDiffVector<
//       CwiseBinaryOp<internal::scalar_multiple_op<Scalar>, ValueType, OtherValueType>
//       CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
//         CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>,
//         CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, OtherJacobianType> > >
//     operator*(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
//     {
//       return AutoDiffVector<
//         CwiseBinaryOp<internal::scalar_multiple_op<Scalar>, ValueType, OtherValueType>
//         CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
//           CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>,
//           CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, OtherJacobianType> > >(
//             m_values.cwise() * other.values(),
//             (m_jacobian * other.values()) + (m_values * other.jacobian()));
//     }

    inline AutoDiffVector& operator*=(const Scalar& other)
    {
      m_values *= other;
      m_jacobian *= other;
      return *this;
    }

    template<typename OtherValueType,typename OtherJacobianType>
    inline AutoDiffVector& operator*=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      *this = *this * other;
      return *this;
    }

  protected:
    ValueType m_values;
    JacobianType m_jacobian;

};

}

#endif // EIGEN_AUTODIFF_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/BVH/BVAlgorithms.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BVALGORITHMS_H
#define EIGEN_BVALGORITHMS_H

namespace Eigen { 

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename BVH, typename Intersector>
bool intersect_helper(const BVH &tree, Intersector &intersector, typename BVH::Index root)
{
  typedef typename BVH::Index Index;
  typedef typename BVH::VolumeIterator VolIter;
  typedef typename BVH::ObjectIterator ObjIter;

  VolIter vBegin = VolIter(), vEnd = VolIter();
  ObjIter oBegin = ObjIter(), oEnd = ObjIter();

  std::vector<Index> todo(1, root);

  while(!todo.empty()) {
    tree.getChildren(todo.back(), vBegin, vEnd, oBegin, oEnd);
    todo.pop_back();

    for(; vBegin != vEnd; ++vBegin) //go through child volumes
      if(intersector.intersectVolume(tree.getVolume(*vBegin)))
        todo.push_back(*vBegin);

    for(; oBegin != oEnd; ++oBegin) //go through child objects
      if(intersector.intersectObject(*oBegin))
        return true; //intersector said to stop query
  }
  return false;
}
#endif //not EIGEN_PARSED_BY_DOXYGEN

template<typename Volume1, typename Object1, typename Object2, typename Intersector>
struct intersector_helper1
{
  intersector_helper1(const Object2 &inStored, Intersector &in) : stored(inStored), intersector(in) {}
  bool intersectVolume(const Volume1 &vol) { return intersector.intersectVolumeObject(vol, stored); }
  bool intersectObject(const Object1 &obj) { return intersector.intersectObjectObject(obj, stored); }
  Object2 stored;
  Intersector &intersector;
private:
  intersector_helper1& operator=(const intersector_helper1&);
};

template<typename Volume2, typename Object2, typename Object1, typename Intersector>
struct intersector_helper2
{
  intersector_helper2(const Object1 &inStored, Intersector &in) : stored(inStored), intersector(in) {}
  bool intersectVolume(const Volume2 &vol) { return intersector.intersectObjectVolume(stored, vol); }
  bool intersectObject(const Object2 &obj) { return intersector.intersectObjectObject(stored, obj); }
  Object1 stored;
  Intersector &intersector;
private:
  intersector_helper2& operator=(const intersector_helper2&);
};

} // end namespace internal

/**  Given a BVH, runs the query encapsulated by \a intersector.
  *  The Intersector type must provide the following members: \code
     bool intersectVolume(const BVH::Volume &volume) //returns true if volume intersects the query
     bool intersectObject(const BVH::Object &object) //returns true if the search should terminate immediately
  \endcode
  */
template<typename BVH, typename Intersector>
void BVIntersect(const BVH &tree, Intersector &intersector)
{
  internal::intersect_helper(tree, intersector, tree.getRootIndex());
}

/**  Given two BVH's, runs the query on their Cartesian product encapsulated by \a intersector.
  *  The Intersector type must provide the following members: \code
     bool intersectVolumeVolume(const BVH1::Volume &v1, const BVH2::Volume &v2) //returns true if product of volumes intersects the query
     bool intersectVolumeObject(const BVH1::Volume &v1, const BVH2::Object &o2) //returns true if the volume-object product intersects the query
     bool intersectObjectVolume(const BVH1::Object &o1, const BVH2::Volume &v2) //returns true if the volume-object product intersects the query
     bool intersectObjectObject(const BVH1::Object &o1, const BVH2::Object &o2) //returns true if the search should terminate immediately
  \endcode
  */
template<typename BVH1, typename BVH2, typename Intersector>
void BVIntersect(const BVH1 &tree1, const BVH2 &tree2, Intersector &intersector) //TODO: tandem descent when it makes sense
{
  typedef typename BVH1::Index Index1;
  typedef typename BVH2::Index Index2;
  typedef internal::intersector_helper1<typename BVH1::Volume, typename BVH1::Object, typename BVH2::Object, Intersector> Helper1;
  typedef internal::intersector_helper2<typename BVH2::Volume, typename BVH2::Object, typename BVH1::Object, Intersector> Helper2;
  typedef typename BVH1::VolumeIterator VolIter1;
  typedef typename BVH1::ObjectIterator ObjIter1;
  typedef typename BVH2::VolumeIterator VolIter2;
  typedef typename BVH2::ObjectIterator ObjIter2;

  VolIter1 vBegin1 = VolIter1(), vEnd1 = VolIter1();
  ObjIter1 oBegin1 = ObjIter1(), oEnd1 = ObjIter1();
  VolIter2 vBegin2 = VolIter2(), vEnd2 = VolIter2(), vCur2 = VolIter2();
  ObjIter2 oBegin2 = ObjIter2(), oEnd2 = ObjIter2(), oCur2 = ObjIter2();

  std::vector<std::pair<Index1, Index2> > todo(1, std::make_pair(tree1.getRootIndex(), tree2.getRootIndex()));

  while(!todo.empty()) {
    tree1.getChildren(todo.back().first, vBegin1, vEnd1, oBegin1, oEnd1);
    tree2.getChildren(todo.back().second, vBegin2, vEnd2, oBegin2, oEnd2);
    todo.pop_back();

    for(; vBegin1 != vEnd1; ++vBegin1) { //go through child volumes of first tree
      const typename BVH1::Volume &vol1 = tree1.getVolume(*vBegin1);
      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        if(intersector.intersectVolumeVolume(vol1, tree2.getVolume(*vCur2)))
          todo.push_back(std::make_pair(*vBegin1, *vCur2));
      }

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        Helper1 helper(*oCur2, intersector);
        if(internal::intersect_helper(tree1, helper, *vBegin1))
          return; //intersector said to stop query
      }
    }

    for(; oBegin1 != oEnd1; ++oBegin1) { //go through child objects of first tree
      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Helper2 helper(*oBegin1, intersector);
        if(internal::intersect_helper(tree2, helper, *vCur2))
          return; //intersector said to stop query
      }

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        if(intersector.intersectObjectObject(*oBegin1, *oCur2))
          return; //intersector said to stop query
      }
    }
  }
}

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename BVH, typename Minimizer>
typename Minimizer::Scalar minimize_helper(const BVH &tree, Minimizer &minimizer, typename BVH::Index root, typename Minimizer::Scalar minimum)
{
  typedef typename Minimizer::Scalar Scalar;
  typedef typename BVH::Index Index;
  typedef std::pair<Scalar, Index> QueueElement; //first element is priority
  typedef typename BVH::VolumeIterator VolIter;
  typedef typename BVH::ObjectIterator ObjIter;

  VolIter vBegin = VolIter(), vEnd = VolIter();
  ObjIter oBegin = ObjIter(), oEnd = ObjIter();
  std::priority_queue<QueueElement, std::vector<QueueElement>, std::greater<QueueElement> > todo; //smallest is at the top

  todo.push(std::make_pair(Scalar(), root));

  while(!todo.empty()) {
    tree.getChildren(todo.top().second, vBegin, vEnd, oBegin, oEnd);
    todo.pop();

    for(; oBegin != oEnd; ++oBegin) //go through child objects
      minimum = (std::min)(minimum, minimizer.minimumOnObject(*oBegin));

    for(; vBegin != vEnd; ++vBegin) { //go through child volumes
      Scalar val = minimizer.minimumOnVolume(tree.getVolume(*vBegin));
      if(val < minimum)
        todo.push(std::make_pair(val, *vBegin));
    }
  }

  return minimum;
}
#endif //not EIGEN_PARSED_BY_DOXYGEN


template<typename Volume1, typename Object1, typename Object2, typename Minimizer>
struct minimizer_helper1
{
  typedef typename Minimizer::Scalar Scalar;
  minimizer_helper1(const Object2 &inStored, Minimizer &m) : stored(inStored), minimizer(m) {}
  Scalar minimumOnVolume(const Volume1 &vol) { return minimizer.minimumOnVolumeObject(vol, stored); }
  Scalar minimumOnObject(const Object1 &obj) { return minimizer.minimumOnObjectObject(obj, stored); }
  Object2 stored;
  Minimizer &minimizer;
private:
  minimizer_helper1& operator=(const minimizer_helper1&);
};

template<typename Volume2, typename Object2, typename Object1, typename Minimizer>
struct minimizer_helper2
{
  typedef typename Minimizer::Scalar Scalar;
  minimizer_helper2(const Object1 &inStored, Minimizer &m) : stored(inStored), minimizer(m) {}
  Scalar minimumOnVolume(const Volume2 &vol) { return minimizer.minimumOnObjectVolume(stored, vol); }
  Scalar minimumOnObject(const Object2 &obj) { return minimizer.minimumOnObjectObject(stored, obj); }
  Object1 stored;
  Minimizer &minimizer;
private:
  minimizer_helper2& operator=(const minimizer_helper2&);
};

} // end namespace internal

/**  Given a BVH, runs the query encapsulated by \a minimizer.
  *  \returns the minimum value.
  *  The Minimizer type must provide the following members: \code
     typedef Scalar //the numeric type of what is being minimized--not necessarily the Scalar type of the BVH (if it has one)
     Scalar minimumOnVolume(const BVH::Volume &volume)
     Scalar minimumOnObject(const BVH::Object &object)
  \endcode
  */
template<typename BVH, typename Minimizer>
typename Minimizer::Scalar BVMinimize(const BVH &tree, Minimizer &minimizer)
{
  return internal::minimize_helper(tree, minimizer, tree.getRootIndex(), (std::numeric_limits<typename Minimizer::Scalar>::max)());
}

/**  Given two BVH's, runs the query on their cartesian product encapsulated by \a minimizer.
  *  \returns the minimum value.
  *  The Minimizer type must provide the following members: \code
     typedef Scalar //the numeric type of what is being minimized--not necessarily the Scalar type of the BVH (if it has one)
     Scalar minimumOnVolumeVolume(const BVH1::Volume &v1, const BVH2::Volume &v2)
     Scalar minimumOnVolumeObject(const BVH1::Volume &v1, const BVH2::Object &o2)
     Scalar minimumOnObjectVolume(const BVH1::Object &o1, const BVH2::Volume &v2)
     Scalar minimumOnObjectObject(const BVH1::Object &o1, const BVH2::Object &o2)
  \endcode
  */
template<typename BVH1, typename BVH2, typename Minimizer>
typename Minimizer::Scalar BVMinimize(const BVH1 &tree1, const BVH2 &tree2, Minimizer &minimizer)
{
  typedef typename Minimizer::Scalar Scalar;
  typedef typename BVH1::Index Index1;
  typedef typename BVH2::Index Index2;
  typedef internal::minimizer_helper1<typename BVH1::Volume, typename BVH1::Object, typename BVH2::Object, Minimizer> Helper1;
  typedef internal::minimizer_helper2<typename BVH2::Volume, typename BVH2::Object, typename BVH1::Object, Minimizer> Helper2;
  typedef std::pair<Scalar, std::pair<Index1, Index2> > QueueElement; //first element is priority
  typedef typename BVH1::VolumeIterator VolIter1;
  typedef typename BVH1::ObjectIterator ObjIter1;
  typedef typename BVH2::VolumeIterator VolIter2;
  typedef typename BVH2::ObjectIterator ObjIter2;

  VolIter1 vBegin1 = VolIter1(), vEnd1 = VolIter1();
  ObjIter1 oBegin1 = ObjIter1(), oEnd1 = ObjIter1();
  VolIter2 vBegin2 = VolIter2(), vEnd2 = VolIter2(), vCur2 = VolIter2();
  ObjIter2 oBegin2 = ObjIter2(), oEnd2 = ObjIter2(), oCur2 = ObjIter2();
  std::priority_queue<QueueElement, std::vector<QueueElement>, std::greater<QueueElement> > todo; //smallest is at the top

  Scalar minimum = (std::numeric_limits<Scalar>::max)();
  todo.push(std::make_pair(Scalar(), std::make_pair(tree1.getRootIndex(), tree2.getRootIndex())));

  while(!todo.empty()) {
    tree1.getChildren(todo.top().second.first, vBegin1, vEnd1, oBegin1, oEnd1);
    tree2.getChildren(todo.top().second.second, vBegin2, vEnd2, oBegin2, oEnd2);
    todo.pop();

    for(; oBegin1 != oEnd1; ++oBegin1) { //go through child objects of first tree
      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        minimum = (std::min)(minimum, minimizer.minimumOnObjectObject(*oBegin1, *oCur2));
      }

      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Helper2 helper(*oBegin1, minimizer);
        minimum = (std::min)(minimum, internal::minimize_helper(tree2, helper, *vCur2, minimum));
      }
    }

    for(; vBegin1 != vEnd1; ++vBegin1) { //go through child volumes of first tree
      const typename BVH1::Volume &vol1 = tree1.getVolume(*vBegin1);

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        Helper1 helper(*oCur2, minimizer);
        minimum = (std::min)(minimum, internal::minimize_helper(tree1, helper, *vBegin1, minimum));
      }

      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Scalar val = minimizer.minimumOnVolumeVolume(vol1, tree2.getVolume(*vCur2));
        if(val < minimum)
          todo.push(std::make_pair(val, std::make_pair(*vBegin1, *vCur2)));
      }
    }
  }
  return minimum;
}

} // end namespace Eigen

#endif // EIGEN_BVALGORITHMS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/BVH/KdBVH.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef KDBVH_H_INCLUDED
#define KDBVH_H_INCLUDED

namespace Eigen { 

namespace internal {

//internal pair class for the BVH--used instead of std::pair because of alignment
template<typename Scalar, int Dim>
struct vector_int_pair
{
EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar, Dim)
  typedef Matrix<Scalar, Dim, 1> VectorType;

  vector_int_pair(const VectorType &v, int i) : first(v), second(i) {}

  VectorType first;
  int second;
};

//these templates help the tree initializer get the bounding boxes either from a provided
//iterator range or using bounding_box in a unified way
template<typename ObjectList, typename VolumeList, typename BoxIter>
struct get_boxes_helper {
  void operator()(const ObjectList &objects, BoxIter boxBegin, BoxIter boxEnd, VolumeList &outBoxes)
  {
    outBoxes.insert(outBoxes.end(), boxBegin, boxEnd);
    eigen_assert(outBoxes.size() == objects.size());
    EIGEN_ONLY_USED_FOR_DEBUG(objects);
  }
};

template<typename ObjectList, typename VolumeList>
struct get_boxes_helper<ObjectList, VolumeList, int> {
  void operator()(const ObjectList &objects, int, int, VolumeList &outBoxes)
  {
    outBoxes.reserve(objects.size());
    for(int i = 0; i < (int)objects.size(); ++i)
      outBoxes.push_back(bounding_box(objects[i]));
  }
};

} // end namespace internal


/** \class KdBVH
 *  \brief A simple bounding volume hierarchy based on AlignedBox
 *
 *  \param _Scalar The underlying scalar type of the bounding boxes
 *  \param _Dim The dimension of the space in which the hierarchy lives
 *  \param _Object The object type that lives in the hierarchy.  It must have value semantics.  Either bounding_box(_Object) must
 *                 be defined and return an AlignedBox<_Scalar, _Dim> or bounding boxes must be provided to the tree initializer.
 *
 *  This class provides a simple (as opposed to optimized) implementation of a bounding volume hierarchy analogous to a Kd-tree.
 *  Given a sequence of objects, it computes their bounding boxes, constructs a Kd-tree of their centers
 *  and builds a BVH with the structure of that Kd-tree.  When the elements of the tree are too expensive to be copied around,
 *  it is useful for _Object to be a pointer.
 */
template<typename _Scalar, int _Dim, typename _Object> class KdBVH
{
public:
  enum { Dim = _Dim };
  typedef _Object Object;
  typedef std::vector<Object, aligned_allocator<Object> > ObjectList;
  typedef _Scalar Scalar;
  typedef AlignedBox<Scalar, Dim> Volume;
  typedef std::vector<Volume, aligned_allocator<Volume> > VolumeList;
  typedef int Index;
  typedef const int *VolumeIterator; //the iterators are just pointers into the tree's vectors
  typedef const Object *ObjectIterator;

  KdBVH() {}

  /** Given an iterator range over \a Object references, constructs the BVH.  Requires that bounding_box(Object) return a Volume. */
  template<typename Iter> KdBVH(Iter begin, Iter end) { init(begin, end, 0, 0); } //int is recognized by init as not being an iterator type

  /** Given an iterator range over \a Object references and an iterator range over their bounding boxes, constructs the BVH */
  template<typename OIter, typename BIter> KdBVH(OIter begin, OIter end, BIter boxBegin, BIter boxEnd) { init(begin, end, boxBegin, boxEnd); }

  /** Given an iterator range over \a Object references, constructs the BVH, overwriting whatever is in there currently.
    * Requires that bounding_box(Object) return a Volume. */
  template<typename Iter> void init(Iter begin, Iter end) { init(begin, end, 0, 0); }

  /** Given an iterator range over \a Object references and an iterator range over their bounding boxes,
    * constructs the BVH, overwriting whatever is in there currently. */
  template<typename OIter, typename BIter> void init(OIter begin, OIter end, BIter boxBegin, BIter boxEnd)
  {
    objects.clear();
    boxes.clear();
    children.clear();

    objects.insert(objects.end(), begin, end);
    int n = static_cast<int>(objects.size());

    if(n < 2)
      return; //if we have at most one object, we don't need any internal nodes

    VolumeList objBoxes;
    VIPairList objCenters;

    //compute the bounding boxes depending on BIter type
    internal::get_boxes_helper<ObjectList, VolumeList, BIter>()(objects, boxBegin, boxEnd, objBoxes);

    objCenters.reserve(n);
    boxes.reserve(n - 1);
    children.reserve(2 * n - 2);

    for(int i = 0; i < n; ++i)
      objCenters.push_back(VIPair(objBoxes[i].center(), i));

    build(objCenters, 0, n, objBoxes, 0); //the recursive part of the algorithm

    ObjectList tmp(n);
    tmp.swap(objects);
    for(int i = 0; i < n; ++i)
      objects[i] = tmp[objCenters[i].second];
  }

  /** \returns the index of the root of the hierarchy */
  inline Index getRootIndex() const { return (int)boxes.size() - 1; }

  /** Given an \a index of a node, on exit, \a outVBegin and \a outVEnd range over the indices of the volume children of the node
    * and \a outOBegin and \a outOEnd range over the object children of the node */
  EIGEN_STRONG_INLINE void getChildren(Index index, VolumeIterator &outVBegin, VolumeIterator &outVEnd,
                                       ObjectIterator &outOBegin, ObjectIterator &outOEnd) const
  { //inlining this function should open lots of optimization opportunities to the compiler
    if(index < 0) {
      outVBegin = outVEnd;
      if(!objects.empty())
        outOBegin = &(objects[0]);
      outOEnd = outOBegin + objects.size(); //output all objects--necessary when the tree has only one object
      return;
    }

    int numBoxes = static_cast<int>(boxes.size());

    int idx = index * 2;
    if(children[idx + 1] < numBoxes) { //second index is always bigger
      outVBegin = &(children[idx]);
      outVEnd = outVBegin + 2;
      outOBegin = outOEnd;
    }
    else if(children[idx] >= numBoxes) { //if both children are objects
      outVBegin = outVEnd;
      outOBegin = &(objects[children[idx] - numBoxes]);
      outOEnd = outOBegin + 2;
    } else { //if the first child is a volume and the second is an object
      outVBegin = &(children[idx]);
      outVEnd = outVBegin + 1;
      outOBegin = &(objects[children[idx + 1] - numBoxes]);
      outOEnd = outOBegin + 1;
    }
  }

  /** \returns the bounding box of the node at \a index */
  inline const Volume &getVolume(Index index) const
  {
    return boxes[index];
  }

private:
  typedef internal::vector_int_pair<Scalar, Dim> VIPair;
  typedef std::vector<VIPair, aligned_allocator<VIPair> > VIPairList;
  typedef Matrix<Scalar, Dim, 1> VectorType;
  struct VectorComparator //compares vectors, or more specifically, VIPairs along a particular dimension
  {
    VectorComparator(int inDim) : dim(inDim) {}
    inline bool operator()(const VIPair &v1, const VIPair &v2) const { return v1.first[dim] < v2.first[dim]; }
    int dim;
  };

  //Build the part of the tree between objects[from] and objects[to] (not including objects[to]).
  //This routine partitions the objCenters in [from, to) along the dimension dim, recursively constructs
  //the two halves, and adds their parent node.  TODO: a cache-friendlier layout
  void build(VIPairList &objCenters, int from, int to, const VolumeList &objBoxes, int dim)
  {
    eigen_assert(to - from > 1);
    if(to - from == 2) {
      boxes.push_back(objBoxes[objCenters[from].second].merged(objBoxes[objCenters[from + 1].second]));
      children.push_back(from + (int)objects.size() - 1); //there are objects.size() - 1 tree nodes
      children.push_back(from + (int)objects.size());
    }
    else if(to - from == 3) {
      int mid = from + 2;
      std::nth_element(objCenters.begin() + from, objCenters.begin() + mid,
                        objCenters.begin() + to, VectorComparator(dim)); //partition
      build(objCenters, from, mid, objBoxes, (dim + 1) % Dim);
      int idx1 = (int)boxes.size() - 1;
      boxes.push_back(boxes[idx1].merged(objBoxes[objCenters[mid].second]));
      children.push_back(idx1);
      children.push_back(mid + (int)objects.size() - 1);
    }
    else {
      int mid = from + (to - from) / 2;
      nth_element(objCenters.begin() + from, objCenters.begin() + mid,
                  objCenters.begin() + to, VectorComparator(dim)); //partition
      build(objCenters, from, mid, objBoxes, (dim + 1) % Dim);
      int idx1 = (int)boxes.size() - 1;
      build(objCenters, mid, to, objBoxes, (dim + 1) % Dim);
      int idx2 = (int)boxes.size() - 1;
      boxes.push_back(boxes[idx1].merged(boxes[idx2]));
      children.push_back(idx1);
      children.push_back(idx2);
    }
  }

  std::vector<int> children; //children of x are children[2x] and children[2x+1], indices bigger than boxes.size() index into objects.
  VolumeList boxes;
  ObjectList objects;
};

} // end namespace Eigen

#endif //KDBVH_H_INCLUDED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Eigenvalues/ArpackSelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 David Harmon <dharmon@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARPACKGENERALIZEDSELFADJOINTEIGENSOLVER_H
#define EIGEN_ARPACKGENERALIZEDSELFADJOINTEIGENSOLVER_H

#include "../../../../Eigen/Dense"

namespace Eigen { 

namespace internal {
  template<typename Scalar, typename RealScalar> struct arpack_wrapper;
  template<typename MatrixSolver, typename MatrixType, typename Scalar, bool BisSPD> struct OP;
}



template<typename MatrixType, typename MatrixSolver=SimplicialLLT<MatrixType>, bool BisSPD=false>
class ArpackGeneralizedSelfAdjointEigenSolver
{
public:
  //typedef typename MatrixSolver::MatrixType MatrixType;

  /** \brief Scalar type for matrices of type \p MatrixType. */
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::Index Index;

  /** \brief Real scalar type for \p MatrixType.
   *
   * This is just \c Scalar if #Scalar is real (e.g., \c float or
   * \c Scalar), and the type of the real part of \c Scalar if #Scalar is
   * complex.
   */
  typedef typename NumTraits<Scalar>::Real RealScalar;

  /** \brief Type for vector of eigenvalues as returned by eigenvalues().
   *
   * This is a column vector with entries of type #RealScalar.
   * The length of the vector is the size of \p nbrEigenvalues.
   */
  typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVectorType;

  /** \brief Default constructor.
   *
   * The default constructor is for cases in which the user intends to
   * perform decompositions via compute().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver()
   : m_eivec(),
     m_eivalues(),
     m_isInitialized(false),
     m_eigenvectorsOk(false),
     m_nbrConverged(0),
     m_nbrIterations(0)
  { }

  /** \brief Constructor; computes generalized eigenvalues of given matrix with respect to another matrix.
   *
   * \param[in] A Self-adjoint matrix whose eigenvalues / eigenvectors will
   *    computed. By default, the upper triangular part is used, but can be changed
   *    through the template parameter.
   * \param[in] B Self-adjoint matrix for the generalized eigenvalue problem.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * This constructor calls compute(const MatrixType&, const MatrixType&, Index, string, int, RealScalar)
   * to compute the eigenvalues of the matrix \p A with respect to \p B. The eigenvectors are computed if
   * \p options equals #ComputeEigenvectors.
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver(const MatrixType& A, const MatrixType& B,
                                          Index nbrEigenvalues, std::string eigs_sigma="LM",
                               int options=ComputeEigenvectors, RealScalar tol=0.0)
    : m_eivec(),
      m_eivalues(),
      m_isInitialized(false),
      m_eigenvectorsOk(false),
      m_nbrConverged(0),
      m_nbrIterations(0)
  {
    compute(A, B, nbrEigenvalues, eigs_sigma, options, tol);
  }

  /** \brief Constructor; computes eigenvalues of given matrix.
   *
   * \param[in] A Self-adjoint matrix whose eigenvalues / eigenvectors will
   *    computed. By default, the upper triangular part is used, but can be changed
   *    through the template parameter.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * This constructor calls compute(const MatrixType&, Index, string, int, RealScalar)
   * to compute the eigenvalues of the matrix \p A. The eigenvectors are computed if
   * \p options equals #ComputeEigenvectors.
   *
   */

  ArpackGeneralizedSelfAdjointEigenSolver(const MatrixType& A,
                                          Index nbrEigenvalues, std::string eigs_sigma="LM",
                               int options=ComputeEigenvectors, RealScalar tol=0.0)
    : m_eivec(),
      m_eivalues(),
      m_isInitialized(false),
      m_eigenvectorsOk(false),
      m_nbrConverged(0),
      m_nbrIterations(0)
  {
    compute(A, nbrEigenvalues, eigs_sigma, options, tol);
  }


  /** \brief Computes generalized eigenvalues / eigenvectors of given matrix using the external ARPACK library.
   *
   * \param[in]  A  Selfadjoint matrix whose eigendecomposition is to be computed.
   * \param[in]  B  Selfadjoint matrix for generalized eigenvalues.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * \returns    Reference to \c *this
   *
   * This function computes the generalized eigenvalues of \p A with respect to \p B using ARPACK.  The eigenvalues()
   * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
   * then the eigenvectors are also computed and can be retrieved by
   * calling eigenvectors().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver& compute(const MatrixType& A, const MatrixType& B,
                                                   Index nbrEigenvalues, std::string eigs_sigma="LM",
                                        int options=ComputeEigenvectors, RealScalar tol=0.0);
  
  /** \brief Computes eigenvalues / eigenvectors of given matrix using the external ARPACK library.
   *
   * \param[in]  A  Selfadjoint matrix whose eigendecomposition is to be computed.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * \returns    Reference to \c *this
   *
   * This function computes the eigenvalues of \p A using ARPACK.  The eigenvalues()
   * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
   * then the eigenvectors are also computed and can be retrieved by
   * calling eigenvectors().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver& compute(const MatrixType& A,
                                                   Index nbrEigenvalues, std::string eigs_sigma="LM",
                                        int options=ComputeEigenvectors, RealScalar tol=0.0);


  /** \brief Returns the eigenvectors of given matrix.
   *
   * \returns  A const reference to the matrix whose columns are the eigenvectors.
   *
   * \pre The eigenvectors have been computed before.
   *
   * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
   * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
   * eigenvectors are normalized to have (Euclidean) norm equal to one. If
   * this object was used to solve the eigenproblem for the selfadjoint
   * matrix \f$ A \f$, then the matrix returned by this function is the
   * matrix \f$ V \f$ in the eigendecomposition \f$ A V = D V \f$.
   * For the generalized eigenproblem, the matrix returned is the solution \f$ A V = D B V \f$
   *
   * Example: \include SelfAdjointEigenSolver_eigenvectors.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_eigenvectors.out
   *
   * \sa eigenvalues()
   */
  const Matrix<Scalar, Dynamic, Dynamic>& eigenvectors() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec;
  }

  /** \brief Returns the eigenvalues of given matrix.
   *
   * \returns A const reference to the column vector containing the eigenvalues.
   *
   * \pre The eigenvalues have been computed before.
   *
   * The eigenvalues are repeated according to their algebraic multiplicity,
   * so there are as many eigenvalues as rows in the matrix. The eigenvalues
   * are sorted in increasing order.
   *
   * Example: \include SelfAdjointEigenSolver_eigenvalues.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_eigenvalues.out
   *
   * \sa eigenvectors(), MatrixBase::eigenvalues()
   */
  const Matrix<Scalar, Dynamic, 1>& eigenvalues() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    return m_eivalues;
  }

  /** \brief Computes the positive-definite square root of the matrix.
   *
   * \returns the positive-definite square root of the matrix
   *
   * \pre The eigenvalues and eigenvectors of a positive-definite matrix
   * have been computed before.
   *
   * The square root of a positive-definite matrix \f$ A \f$ is the
   * positive-definite matrix whose square equals \f$ A \f$. This function
   * uses the eigendecomposition \f$ A = V D V^{-1} \f$ to compute the
   * square root as \f$ A^{1/2} = V D^{1/2} V^{-1} \f$.
   *
   * Example: \include SelfAdjointEigenSolver_operatorSqrt.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_operatorSqrt.out
   *
   * \sa operatorInverseSqrt(),
   *     \ref MatrixFunctions_Module "MatrixFunctions Module"
   */
  Matrix<Scalar, Dynamic, Dynamic> operatorSqrt() const
  {
    eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec * m_eivalues.cwiseSqrt().asDiagonal() * m_eivec.adjoint();
  }

  /** \brief Computes the inverse square root of the matrix.
   *
   * \returns the inverse positive-definite square root of the matrix
   *
   * \pre The eigenvalues and eigenvectors of a positive-definite matrix
   * have been computed before.
   *
   * This function uses the eigendecomposition \f$ A = V D V^{-1} \f$ to
   * compute the inverse square root as \f$ V D^{-1/2} V^{-1} \f$. This is
   * cheaper than first computing the square root with operatorSqrt() and
   * then its inverse with MatrixBase::inverse().
   *
   * Example: \include SelfAdjointEigenSolver_operatorInverseSqrt.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_operatorInverseSqrt.out
   *
   * \sa operatorSqrt(), MatrixBase::inverse(),
   *     \ref MatrixFunctions_Module "MatrixFunctions Module"
   */
  Matrix<Scalar, Dynamic, Dynamic> operatorInverseSqrt() const
  {
    eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec * m_eivalues.cwiseInverse().cwiseSqrt().asDiagonal() * m_eivec.adjoint();
  }

  /** \brief Reports whether previous computation was successful.
   *
   * \returns \c Success if computation was successful, \c NoConvergence otherwise.
   */
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    return m_info;
  }

  size_t getNbrConvergedEigenValues() const
  { return m_nbrConverged; }

  size_t getNbrIterations() const
  { return m_nbrIterations; }

protected:
  Matrix<Scalar, Dynamic, Dynamic> m_eivec;
  Matrix<Scalar, Dynamic, 1> m_eivalues;
  ComputationInfo m_info;
  bool m_isInitialized;
  bool m_eigenvectorsOk;

  size_t m_nbrConverged;
  size_t m_nbrIterations;
};





template<typename MatrixType, typename MatrixSolver, bool BisSPD>
ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>&
    ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>
::compute(const MatrixType& A, Index nbrEigenvalues,
          std::string eigs_sigma, int options, RealScalar tol)
{
    MatrixType B(0,0);
    compute(A, B, nbrEigenvalues, eigs_sigma, options, tol);
    
    return *this;
}


template<typename MatrixType, typename MatrixSolver, bool BisSPD>
ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>&
    ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>
::compute(const MatrixType& A, const MatrixType& B, Index nbrEigenvalues,
          std::string eigs_sigma, int options, RealScalar tol)
{
  eigen_assert(A.cols() == A.rows());
  eigen_assert(B.cols() == B.rows());
  eigen_assert(B.rows() == 0 || A.cols() == B.rows());
  eigen_assert((options &~ (EigVecMask | GenEigMask)) == 0
            && (options & EigVecMask) != EigVecMask
            && "invalid option parameter");

  bool isBempty = (B.rows() == 0) || (B.cols() == 0);

  // For clarity, all parameters match their ARPACK name
  //
  // Always 0 on the first call
  //
  int ido = 0;

  int n = (int)A.cols();

  // User options: "LA", "SA", "SM", "LM", "BE"
  //
  char whch[3] = "LM";
    
  // Specifies the shift if iparam[6] = { 3, 4, 5 }, not used if iparam[6] = { 1, 2 }
  //
  RealScalar sigma = 0.0;

  if (eigs_sigma.length() >= 2 && isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1]))
  {
      eigs_sigma[0] = toupper(eigs_sigma[0]);
      eigs_sigma[1] = toupper(eigs_sigma[1]);

      // In the following special case we're going to invert the problem, since solving
      // for larger magnitude is much much faster
      // i.e., if 'SM' is specified, we're going to really use 'LM', the default
      //
      if (eigs_sigma.substr(0,2) != "SM")
      {
          whch[0] = eigs_sigma[0];
          whch[1] = eigs_sigma[1];
      }
  }
  else
  {
      eigen_assert(false && "Specifying clustered eigenvalues is not yet supported!");

      // If it's not scalar values, then the user may be explicitly
      // specifying the sigma value to cluster the evs around
      //
      sigma = atof(eigs_sigma.c_str());

      // If atof fails, it returns 0.0, which is a fine default
      //
  }

  // "I" means normal eigenvalue problem, "G" means generalized
  //
  char bmat[2] = "I";
  if (eigs_sigma.substr(0,2) == "SM" || !(isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1])) || (!isBempty && !BisSPD))
      bmat[0] = 'G';

  // Now we determine the mode to use
  //
  int mode = (bmat[0] == 'G') + 1;
  if (eigs_sigma.substr(0,2) == "SM" || !(isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1])))
  {
      // We're going to use shift-and-invert mode, and basically find
      // the largest eigenvalues of the inverse operator
      //
      mode = 3;
  }

  // The user-specified number of eigenvalues/vectors to compute
  //
  int nev = (int)nbrEigenvalues;

  // Allocate space for ARPACK to store the residual
  //
  Scalar *resid = new Scalar[n];

  // Number of Lanczos vectors, must satisfy nev < ncv <= n
  // Note that this indicates that nev != n, and we cannot compute
  // all eigenvalues of a mtrix
  //
  int ncv = std::min(std::max(2*nev, 20), n);

  // The working n x ncv matrix, also store the final eigenvectors (if computed)
  //
  Scalar *v = new Scalar[n*ncv];
  int ldv = n;

  // Working space
  //
  Scalar *workd = new Scalar[3*n];
  int lworkl = ncv*ncv+8*ncv; // Must be at least this length
  Scalar *workl = new Scalar[lworkl];

  int *iparam= new int[11];
  iparam[0] = 1; // 1 means we let ARPACK perform the shifts, 0 means we'd have to do it
  iparam[2] = std::max(300, (int)std::ceil(2*n/std::max(ncv,1)));
  iparam[6] = mode; // The mode, 1 is standard ev problem, 2 for generalized ev, 3 for shift-and-invert

  // Used during reverse communicate to notify where arrays start
  //
  int *ipntr = new int[11]; 

  // Error codes are returned in here, initial value of 0 indicates a random initial
  // residual vector is used, any other values means resid contains the initial residual
  // vector, possibly from a previous run
  //
  int info = 0;

  Scalar scale = 1.0;
  //if (!isBempty)
  //{
  //Scalar scale = B.norm() / std::sqrt(n);
  //scale = std::pow(2, std::floor(std::log(scale+1)));
  ////M /= scale;
  //for (size_t i=0; i<(size_t)B.outerSize(); i++)
  //    for (typename MatrixType::InnerIterator it(B, i); it; ++it)
  //        it.valueRef() /= scale;
  //}

  MatrixSolver OP;
  if (mode == 1 || mode == 2)
  {
      if (!isBempty)
          OP.compute(B);
  }
  else if (mode == 3)
  {
      if (sigma == 0.0)
      {
          OP.compute(A);
      }
      else
      {
          // Note: We will never enter here because sigma must be 0.0
          //
          if (isBempty)
          {
            MatrixType AminusSigmaB(A);
            for (Index i=0; i<A.rows(); ++i)
                AminusSigmaB.coeffRef(i,i) -= sigma;
            
            OP.compute(AminusSigmaB);
          }
          else
          {
              MatrixType AminusSigmaB = A - sigma * B;
              OP.compute(AminusSigmaB);
          }
      }
  }
 
  if (!(mode == 1 && isBempty) && !(mode == 2 && isBempty) && OP.info() != Success)
      std::cout << "Error factoring matrix" << std::endl;

  do
  {
    internal::arpack_wrapper<Scalar, RealScalar>::saupd(&ido, bmat, &n, whch, &nev, &tol, resid, 
                                                        &ncv, v, &ldv, iparam, ipntr, workd, workl,
                                                        &lworkl, &info);

    if (ido == -1 || ido == 1)
    {
      Scalar *in  = workd + ipntr[0] - 1;
      Scalar *out = workd + ipntr[1] - 1;

      if (ido == 1 && mode != 2)
      {
          Scalar *out2 = workd + ipntr[2] - 1;
          if (isBempty || mode == 1)
            Matrix<Scalar, Dynamic, 1>::Map(out2, n) = Matrix<Scalar, Dynamic, 1>::Map(in, n);
          else
            Matrix<Scalar, Dynamic, 1>::Map(out2, n) = B * Matrix<Scalar, Dynamic, 1>::Map(in, n);
          
          in = workd + ipntr[2] - 1;
      }

      if (mode == 1)
      {
        if (isBempty)
        {
          // OP = A
          //
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = A * Matrix<Scalar, Dynamic, 1>::Map(in, n);
        }
        else
        {
          // OP = L^{-1}AL^{-T}
          //
          internal::OP<MatrixSolver, MatrixType, Scalar, BisSPD>::applyOP(OP, A, n, in, out);
        }
      }
      else if (mode == 2)
      {
        if (ido == 1)
          Matrix<Scalar, Dynamic, 1>::Map(in, n)  = A * Matrix<Scalar, Dynamic, 1>::Map(in, n);
        
        // OP = B^{-1} A
        //
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
      }
      else if (mode == 3)
      {
        // OP = (A-\sigmaB)B (\sigma could be 0, and B could be I)
        // The B * in is already computed and stored at in if ido == 1
        //
        if (ido == 1 || isBempty)
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
        else
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(B * Matrix<Scalar, Dynamic, 1>::Map(in, n));
      }
    }
    else if (ido == 2)
    {
      Scalar *in  = workd + ipntr[0] - 1;
      Scalar *out = workd + ipntr[1] - 1;

      if (isBempty || mode == 1)
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = Matrix<Scalar, Dynamic, 1>::Map(in, n);
      else
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = B * Matrix<Scalar, Dynamic, 1>::Map(in, n);
    }
  } while (ido != 99);

  if (info == 1)
    m_info = NoConvergence;
  else if (info == 3)
    m_info = NumericalIssue;
  else if (info < 0)
    m_info = InvalidInput;
  else if (info != 0)
    eigen_assert(false && "Unknown ARPACK return value!");
  else
  {
    // Do we compute eigenvectors or not?
    //
    int rvec = (options & ComputeEigenvectors) == ComputeEigenvectors;

    // "A" means "All", use "S" to choose specific eigenvalues (not yet supported in ARPACK))
    //
    char howmny[2] = "A"; 

    // if howmny == "S", specifies the eigenvalues to compute (not implemented in ARPACK)
    //
    int *select = new int[ncv];

    // Final eigenvalues
    //
    m_eivalues.resize(nev, 1);

    internal::arpack_wrapper<Scalar, RealScalar>::seupd(&rvec, howmny, select, m_eivalues.data(), v, &ldv,
                                                        &sigma, bmat, &n, whch, &nev, &tol, resid, &ncv,
                                                        v, &ldv, iparam, ipntr, workd, workl, &lworkl, &info);

    if (info == -14)
      m_info = NoConvergence;
    else if (info != 0)
      m_info = InvalidInput;
    else
    {
      if (rvec)
      {
        m_eivec.resize(A.rows(), nev);
        for (int i=0; i<nev; i++)
          for (int j=0; j<n; j++)
            m_eivec(j,i) = v[i*n+j] / scale;
      
        if (mode == 1 && !isBempty && BisSPD)
          internal::OP<MatrixSolver, MatrixType, Scalar, BisSPD>::project(OP, n, nev, m_eivec.data());

        m_eigenvectorsOk = true;
      }

      m_nbrIterations = iparam[2];
      m_nbrConverged  = iparam[4];

      m_info = Success;
    }

    delete[] select;
  }

  delete[] v;
  delete[] iparam;
  delete[] ipntr;
  delete[] workd;
  delete[] workl;
  delete[] resid;

  m_isInitialized = true;

  return *this;
}


// Single precision
//
extern "C" void ssaupd_(int *ido, char *bmat, int *n, char *which,
    int *nev, float *tol, float *resid, int *ncv,
    float *v, int *ldv, int *iparam, int *ipntr,
    float *workd, float *workl, int *lworkl,
    int *info);

extern "C" void sseupd_(int *rvec, char *All, int *select, float *d,
    float *z, int *ldz, float *sigma, 
    char *bmat, int *n, char *which, int *nev,
    float *tol, float *resid, int *ncv, float *v,
    int *ldv, int *iparam, int *ipntr, float *workd,
    float *workl, int *lworkl, int *ierr);

// Double precision
//
extern "C" void dsaupd_(int *ido, char *bmat, int *n, char *which,
    int *nev, double *tol, double *resid, int *ncv,
    double *v, int *ldv, int *iparam, int *ipntr,
    double *workd, double *workl, int *lworkl,
    int *info);

extern "C" void dseupd_(int *rvec, char *All, int *select, double *d,
    double *z, int *ldz, double *sigma, 
    char *bmat, int *n, char *which, int *nev,
    double *tol, double *resid, int *ncv, double *v,
    int *ldv, int *iparam, int *ipntr, double *workd,
    double *workl, int *lworkl, int *ierr);


namespace internal {

template<typename Scalar, typename RealScalar> struct arpack_wrapper
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, RealScalar *tol, Scalar *resid, int *ncv,
      Scalar *v, int *ldv, int *iparam, int *ipntr,
      Scalar *workd, Scalar *workl, int *lworkl, int *info)
  { 
    EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  }

  static inline void seupd(int *rvec, char *All, int *select, Scalar *d,
      Scalar *z, int *ldz, RealScalar *sigma,
      char *bmat, int *n, char *which, int *nev,
      RealScalar *tol, Scalar *resid, int *ncv, Scalar *v,
      int *ldv, int *iparam, int *ipntr, Scalar *workd,
      Scalar *workl, int *lworkl, int *ierr)
  {
    EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  }
};

template <> struct arpack_wrapper<float, float>
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, float *tol, float *resid, int *ncv,
      float *v, int *ldv, int *iparam, int *ipntr,
      float *workd, float *workl, int *lworkl, int *info)
  {
    ssaupd_(ido, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr, workd, workl, lworkl, info);
  }

  static inline void seupd(int *rvec, char *All, int *select, float *d,
      float *z, int *ldz, float *sigma,
      char *bmat, int *n, char *which, int *nev,
      float *tol, float *resid, int *ncv, float *v,
      int *ldv, int *iparam, int *ipntr, float *workd,
      float *workl, int *lworkl, int *ierr)
  {
    sseupd_(rvec, All, select, d, z, ldz, sigma, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr,
        workd, workl, lworkl, ierr);
  }
};

template <> struct arpack_wrapper<double, double>
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, double *tol, double *resid, int *ncv,
      double *v, int *ldv, int *iparam, int *ipntr,
      double *workd, double *workl, int *lworkl, int *info)
  {
    dsaupd_(ido, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr, workd, workl, lworkl, info);
  }

  static inline void seupd(int *rvec, char *All, int *select, double *d,
      double *z, int *ldz, double *sigma,
      char *bmat, int *n, char *which, int *nev,
      double *tol, double *resid, int *ncv, double *v,
      int *ldv, int *iparam, int *ipntr, double *workd,
      double *workl, int *lworkl, int *ierr)
  {
    dseupd_(rvec, All, select, d, v, ldv, sigma, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr,
        workd, workl, lworkl, ierr);
  }
};


template<typename MatrixSolver, typename MatrixType, typename Scalar, bool BisSPD>
struct OP
{
    static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out);
    static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs);
};

template<typename MatrixSolver, typename MatrixType, typename Scalar>
struct OP<MatrixSolver, MatrixType, Scalar, true>
{
  static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out)
{
    // OP = L^{-1} A L^{-T}  (B = LL^T)
    //
    // First solve L^T out = in
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.matrixU().solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.permutationPinv() * Matrix<Scalar, Dynamic, 1>::Map(out, n);

    // Then compute out = A out
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = A * Matrix<Scalar, Dynamic, 1>::Map(out, n);

    // Then solve L out = out
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.permutationP() * Matrix<Scalar, Dynamic, 1>::Map(out, n);
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.matrixL().solve(Matrix<Scalar, Dynamic, 1>::Map(out, n));
}

  static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs)
{
    // Solve L^T out = in
    //
    Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k) = OP.matrixU().solve(Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k));
    Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k) = OP.permutationPinv() * Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k);
}

};

template<typename MatrixSolver, typename MatrixType, typename Scalar>
struct OP<MatrixSolver, MatrixType, Scalar, false>
{
  static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out)
{
    eigen_assert(false && "Should never be in here...");
}

  static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs)
{
    eigen_assert(false && "Should never be in here...");
}

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ARPACKSELFADJOINTEIGENSOLVER_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/EulerAngles/CMakeLists.txt <==
file(GLOB Eigen_EulerAngles_SRCS "*.h")

install(FILES
  ${Eigen_EulerAngles_SRCS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/src/EulerAngles COMPONENT Devel
  )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerAngles.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLESCLASS_H// TODO: Fix previous "EIGEN_EULERANGLES_H" definition?
#define EIGEN_EULERANGLESCLASS_H

namespace Eigen
{
  /** \class EulerAngles
    *
    * \ingroup EulerAngles_Module
    *
    * \brief Represents a rotation in a 3 dimensional space as three Euler angles.
    *
    * Euler rotation is a set of three rotation of three angles over three fixed axes, defined by the EulerSystem given as a template parameter.
    * 
    * Here is how intrinsic Euler angles works:
    *  - first, rotate the axes system over the alpha axis in angle alpha
    *  - then, rotate the axes system over the beta axis(which was rotated in the first stage) in angle beta
    *  - then, rotate the axes system over the gamma axis(which was rotated in the two stages above) in angle gamma
    *
    * \note This class support only intrinsic Euler angles for simplicity,
    *  see EulerSystem how to easily overcome this for extrinsic systems.
    *
    * ### Rotation representation and conversions ###
    *
    * It has been proved(see Wikipedia link below) that every rotation can be represented
    *  by Euler angles, but there is no single representation (e.g. unlike rotation matrices).
    * Therefore, you can convert from Eigen rotation and to them
    *  (including rotation matrices, which is not called "rotations" by Eigen design).
    *
    * Euler angles usually used for:
    *  - convenient human representation of rotation, especially in interactive GUI.
    *  - gimbal systems and robotics
    *  - efficient encoding(i.e. 3 floats only) of rotation for network protocols.
    *
    * However, Euler angles are slow comparing to quaternion or matrices,
    *  because their unnatural math definition, although it's simple for human.
    * To overcome this, this class provide easy movement from the math friendly representation
    *  to the human friendly representation, and vise-versa.
    *
    * All the user need to do is a safe simple C++ type conversion,
    *  and this class take care for the math.
    * Additionally, some axes related computation is done in compile time.
    *
    * #### Euler angles ranges in conversions ####
    * Rotations representation as EulerAngles are not single (unlike matrices),
    *  and even have infinite EulerAngles representations.<BR>
    * For example, add or subtract 2*PI from either angle of EulerAngles
    *  and you'll get the same rotation.
    * This is the general reason for infinite representation,
    *  but it's not the only general reason for not having a single representation.
    *
    * When converting rotation to EulerAngles, this class convert it to specific ranges
    * When converting some rotation to EulerAngles, the rules for ranges are as follow:
    * - If the rotation we converting from is an EulerAngles
    *  (even when it represented as RotationBase explicitly), angles ranges are __undefined__.
    * - otherwise, alpha and gamma angles will be in the range [-PI, PI].<BR>
    *   As for Beta angle:
    *    - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
    *    - otherwise:
    *      - If the beta axis is positive, the beta angle will be in the range [0, PI]
    *      - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
    *
    * \sa EulerAngles(const MatrixBase<Derived>&)
    * \sa EulerAngles(const RotationBase<Derived, 3>&)
    *
    * ### Convenient user typedefs ###
    *
    * Convenient typedefs for EulerAngles exist for float and double scalar,
    *  in a form of EulerAngles{A}{B}{C}{scalar},
    *  e.g. \ref EulerAnglesXYZd, \ref EulerAnglesZYZf.
    *
    * Only for positive axes{+x,+y,+z} Euler systems are have convenient typedef.
    * If you need negative axes{-x,-y,-z}, it is recommended to create you own typedef with
    *  a word that represent what you need.
    *
    * ### Example ###
    *
    * \include EulerAngles.cpp
    * Output: \verbinclude EulerAngles.out
    *
    * ### Additional reading ###
    *
    * If you're want to get more idea about how Euler system work in Eigen see EulerSystem.
    *
    * More information about Euler angles: https://en.wikipedia.org/wiki/Euler_angles
    *
    * \tparam _Scalar the scalar type, i.e. the type of the angles.
    *
    * \tparam _System the EulerSystem to use, which represents the axes of rotation.
    */
  template <typename _Scalar, class _System>
  class EulerAngles : public RotationBase<EulerAngles<_Scalar, _System>, 3>
  {
    public:
      typedef RotationBase<EulerAngles<_Scalar, _System>, 3> Base;
      
      /** the scalar type of the angles */
      typedef _Scalar Scalar;
      typedef typename NumTraits<Scalar>::Real RealScalar;
      
      /** the EulerSystem to use, which represents the axes of rotation. */
      typedef _System System;
    
      typedef Matrix<Scalar,3,3> Matrix3; /*!< the equivalent rotation matrix type */
      typedef Matrix<Scalar,3,1> Vector3; /*!< the equivalent 3 dimension vector type */
      typedef Quaternion<Scalar> QuaternionType; /*!< the equivalent quaternion type */
      typedef AngleAxis<Scalar> AngleAxisType; /*!< the equivalent angle-axis type */
      
      /** \returns the axis vector of the first (alpha) rotation */
      static Vector3 AlphaAxisVector() {
        const Vector3& u = Vector3::Unit(System::AlphaAxisAbs - 1);
        return System::IsAlphaOpposite ? -u : u;
      }
      
      /** \returns the axis vector of the second (beta) rotation */
      static Vector3 BetaAxisVector() {
        const Vector3& u = Vector3::Unit(System::BetaAxisAbs - 1);
        return System::IsBetaOpposite ? -u : u;
      }
      
      /** \returns the axis vector of the third (gamma) rotation */
      static Vector3 GammaAxisVector() {
        const Vector3& u = Vector3::Unit(System::GammaAxisAbs - 1);
        return System::IsGammaOpposite ? -u : u;
      }

    private:
      Vector3 m_angles;

    public:
      /** Default constructor without initialization. */
      EulerAngles() {}
      /** Constructs and initialize an EulerAngles (\p alpha, \p beta, \p gamma). */
      EulerAngles(const Scalar& alpha, const Scalar& beta, const Scalar& gamma) :
        m_angles(alpha, beta, gamma) {}
      
      // TODO: Test this constructor
      /** Constructs and initialize an EulerAngles from the array data {alpha, beta, gamma} */
      explicit EulerAngles(const Scalar* data) : m_angles(data) {}
      
      /** Constructs and initializes an EulerAngles from either:
        *  - a 3x3 rotation matrix expression(i.e. pure orthogonal matrix with determinant of +1),
        *  - a 3D vector expression representing Euler angles.
        *
        * \note If \p other is a 3x3 rotation matrix, the angles range rules will be as follow:<BR>
        *  Alpha and gamma angles will be in the range [-PI, PI].<BR>
        *  As for Beta angle:
        *   - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
        *   - otherwise:
        *     - If the beta axis is positive, the beta angle will be in the range [0, PI]
        *     - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
       */
      template<typename Derived>
      explicit EulerAngles(const MatrixBase<Derived>& other) { *this = other; }
      
      /** Constructs and initialize Euler angles from a rotation \p rot.
        *
        * \note If \p rot is an EulerAngles (even when it represented as RotationBase explicitly),
        *  angles ranges are __undefined__.
        *  Otherwise, alpha and gamma angles will be in the range [-PI, PI].<BR>
        *  As for Beta angle:
        *   - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
        *   - otherwise:
        *     - If the beta axis is positive, the beta angle will be in the range [0, PI]
        *     - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
      */
      template<typename Derived>
      EulerAngles(const RotationBase<Derived, 3>& rot) { System::CalcEulerAngles(*this, rot.toRotationMatrix()); }
      
      /*EulerAngles(const QuaternionType& q)
      {
        // TODO: Implement it in a faster way for quaternions
        // According to http://www.euclideanspace.com/maths/geometry/rotations/conversions/quaternionToEuler/
        //  we can compute only the needed matrix cells and then convert to euler angles. (see ZYX example below)
        // Currently we compute all matrix cells from quaternion.

        // Special case only for ZYX
        //Scalar y2 = q.y() * q.y();
        //m_angles[0] = std::atan2(2*(q.w()*q.z() + q.x()*q.y()), (1 - 2*(y2 + q.z()*q.z())));
        //m_angles[1] = std::asin( 2*(q.w()*q.y() - q.z()*q.x()));
        //m_angles[2] = std::atan2(2*(q.w()*q.x() + q.y()*q.z()), (1 - 2*(q.x()*q.x() + y2)));
      }*/

      /** \returns The angle values stored in a vector (alpha, beta, gamma). */
      const Vector3& angles() const { return m_angles; }
      /** \returns A read-write reference to the angle values stored in a vector (alpha, beta, gamma). */
      Vector3& angles() { return m_angles; }

      /** \returns The value of the first angle. */
      Scalar alpha() const { return m_angles[0]; }
      /** \returns A read-write reference to the angle of the first angle. */
      Scalar& alpha() { return m_angles[0]; }

      /** \returns The value of the second angle. */
      Scalar beta() const { return m_angles[1]; }
      /** \returns A read-write reference to the angle of the second angle. */
      Scalar& beta() { return m_angles[1]; }

      /** \returns The value of the third angle. */
      Scalar gamma() const { return m_angles[2]; }
      /** \returns A read-write reference to the angle of the third angle. */
      Scalar& gamma() { return m_angles[2]; }

      /** \returns The Euler angles rotation inverse (which is as same as the negative),
        *  (-alpha, -beta, -gamma).
      */
      EulerAngles inverse() const
      {
        EulerAngles res;
        res.m_angles = -m_angles;
        return res;
      }

      /** \returns The Euler angles rotation negative (which is as same as the inverse),
        *  (-alpha, -beta, -gamma).
      */
      EulerAngles operator -() const
      {
        return inverse();
      }
      
      /** Set \c *this from either:
        *  - a 3x3 rotation matrix expression(i.e. pure orthogonal matrix with determinant of +1),
        *  - a 3D vector expression representing Euler angles.
        *
        * See EulerAngles(const MatrixBase<Derived, 3>&) for more information about
        *  angles ranges output.
      */
      template<class Derived>
      EulerAngles& operator=(const MatrixBase<Derived>& other)
      {
        EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename Derived::Scalar>::value),
         YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
        
        internal::eulerangles_assign_impl<System, Derived>::run(*this, other.derived());
        return *this;
      }

      // TODO: Assign and construct from another EulerAngles (with different system)
      
      /** Set \c *this from a rotation.
        *
        * See EulerAngles(const RotationBase<Derived, 3>&) for more information about
        *  angles ranges output.
      */
      template<typename Derived>
      EulerAngles& operator=(const RotationBase<Derived, 3>& rot) {
        System::CalcEulerAngles(*this, rot.toRotationMatrix());
        return *this;
      }
      
      /** \returns \c true if \c *this is approximately equal to \a other, within the precision
        * determined by \a prec.
        *
        * \sa MatrixBase::isApprox() */
      bool isApprox(const EulerAngles& other,
        const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
      { return angles().isApprox(other.angles(), prec); }

      /** \returns an equivalent 3x3 rotation matrix. */
      Matrix3 toRotationMatrix() const
      {
        // TODO: Calc it faster
        return static_cast<QuaternionType>(*this).toRotationMatrix();
      }

      /** Convert the Euler angles to quaternion. */
      operator QuaternionType() const
      {
        return
          AngleAxisType(alpha(), AlphaAxisVector()) *
          AngleAxisType(beta(), BetaAxisVector())   *
          AngleAxisType(gamma(), GammaAxisVector());
      }
      
      friend std::ostream& operator<<(std::ostream& s, const EulerAngles<Scalar, System>& eulerAngles)
      {
        s << eulerAngles.angles().transpose();
        return s;
      }
      
      /** \returns \c *this with scalar type casted to \a NewScalarType */
      template <typename NewScalarType>
      EulerAngles<NewScalarType, System> cast() const
      {
        EulerAngles<NewScalarType, System> e;
        e.angles() = angles().template cast<NewScalarType>();
        return e;
      }
  };

#define EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(AXES, SCALAR_TYPE, SCALAR_POSTFIX) \
  /** \ingroup EulerAngles_Module */ \
  typedef EulerAngles<SCALAR_TYPE, EulerSystem##AXES> EulerAngles##AXES##SCALAR_POSTFIX;

#define EIGEN_EULER_ANGLES_TYPEDEFS(SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XYZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XYX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XZY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XZX, SCALAR_TYPE, SCALAR_POSTFIX) \
 \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YZX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YZY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YXZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YXY, SCALAR_TYPE, SCALAR_POSTFIX) \
 \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZXY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZXZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZYX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZYZ, SCALAR_TYPE, SCALAR_POSTFIX)

EIGEN_EULER_ANGLES_TYPEDEFS(float, f)
EIGEN_EULER_ANGLES_TYPEDEFS(double, d)

  namespace internal
  {
    template<typename _Scalar, class _System>
    struct traits<EulerAngles<_Scalar, _System> >
    {
      typedef _Scalar Scalar;
    };
    
    // set from a rotation matrix
    template<class System, class Other>
    struct eulerangles_assign_impl<System,Other,3,3>
    {
      typedef typename Other::Scalar Scalar;
      static void run(EulerAngles<Scalar, System>& e, const Other& m)
      {
        System::CalcEulerAngles(e, m);
      }
    };
    
    // set from a vector of Euler angles
    template<class System, class Other>
    struct eulerangles_assign_impl<System,Other,3,1>
    {
      typedef typename Other::Scalar Scalar;
      static void run(EulerAngles<Scalar, System>& e, const Other& vec)
      {
        e.angles() = vec;
      }
    };
  }
}

#endif // EIGEN_EULERANGLESCLASS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerSystem.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERSYSTEM_H
#define EIGEN_EULERSYSTEM_H

namespace Eigen
{
  // Forward declarations
  template <typename _Scalar, class _System>
  class EulerAngles;
  
  namespace internal
  {
    // TODO: Add this trait to the Eigen internal API?
    template <int Num, bool IsPositive = (Num > 0)>
    struct Abs
    {
      enum { value = Num };
    };
  
    template <int Num>
    struct Abs<Num, false>
    {
      enum { value = -Num };
    };

    template <int Axis>
    struct IsValidAxis
    {
      enum { value = Axis != 0 && Abs<Axis>::value <= 3 };
    };
    
    template<typename System,
            typename Other,
            int OtherRows=Other::RowsAtCompileTime,
            int OtherCols=Other::ColsAtCompileTime>
    struct eulerangles_assign_impl;
  }
  
  #define EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(COND,MSG) typedef char static_assertion_##MSG[(COND)?1:-1]
  
  /** \brief Representation of a fixed signed rotation axis for EulerSystem.
    *
    * \ingroup EulerAngles_Module
    *
    * Values here represent:
    *  - The axis of the rotation: X, Y or Z.
    *  - The sign (i.e. direction of the rotation along the axis): positive(+) or negative(-)
    *
    * Therefore, this could express all the axes {+X,+Y,+Z,-X,-Y,-Z}
    *
    * For positive axis, use +EULER_{axis}, and for negative axis use -EULER_{axis}.
    */
  enum EulerAxis
  {
    EULER_X = 1, /*!< the X axis */
    EULER_Y = 2, /*!< the Y axis */
    EULER_Z = 3  /*!< the Z axis */
  };
  
  /** \class EulerSystem
    *
    * \ingroup EulerAngles_Module
    *
    * \brief Represents a fixed Euler rotation system.
    *
    * This meta-class goal is to represent the Euler system in compilation time, for EulerAngles.
    *
    * You can use this class to get two things:
    *  - Build an Euler system, and then pass it as a template parameter to EulerAngles.
    *  - Query some compile time data about an Euler system. (e.g. Whether it's Tait-Bryan)
    *
    * Euler rotation is a set of three rotation on fixed axes. (see \ref EulerAngles)
    * This meta-class store constantly those signed axes. (see \ref EulerAxis)
    *
    * ### Types of Euler systems ###
    *
    * All and only valid 3 dimension Euler rotation over standard
    *  signed axes{+X,+Y,+Z,-X,-Y,-Z} are supported:
    *  - all axes X, Y, Z in each valid order (see below what order is valid)
    *  - rotation over the axis is supported both over the positive and negative directions.
    *  - both Tait-Bryan and proper/classic Euler angles (i.e. the opposite).
    *
    * Since EulerSystem support both positive and negative directions,
    *  you may call this rotation distinction in other names:
    *  - _right handed_ or _left handed_
    *  - _counterclockwise_ or _clockwise_
    *
    * Notice all axed combination are valid, and would trigger a static assertion.
    * Same unsigned axes can't be neighbors, e.g. {X,X,Y} is invalid.
    * This yield two and only two classes:
    *  - _Tait-Bryan_ - all unsigned axes are distinct, e.g. {X,Y,Z}
    *  - _proper/classic Euler angles_ - The first and the third unsigned axes is equal,
    *     and the second is different, e.g. {X,Y,X}
    *
    * ### Intrinsic vs extrinsic Euler systems ###
    *
    * Only intrinsic Euler systems are supported for simplicity.
    *  If you want to use extrinsic Euler systems,
    *   just use the equal intrinsic opposite order for axes and angles.
    *  I.e axes (A,B,C) becomes (C,B,A), and angles (a,b,c) becomes (c,b,a).
    *
    * ### Convenient user typedefs ###
    *
    * Convenient typedefs for EulerSystem exist (only for positive axes Euler systems),
    *  in a form of EulerSystem{A}{B}{C}, e.g. \ref EulerSystemXYZ.
    *
    * ### Additional reading ###
    *
    * More information about Euler angles: https://en.wikipedia.org/wiki/Euler_angles
    *
    * \tparam _AlphaAxis the first fixed EulerAxis
    *
    * \tparam _BetaAxis the second fixed EulerAxis
    *
    * \tparam _GammaAxis the third fixed EulerAxis
    */
  template <int _AlphaAxis, int _BetaAxis, int _GammaAxis>
  class EulerSystem
  {
    public:
    // It's defined this way and not as enum, because I think
    //  that enum is not guerantee to support negative numbers
    
    /** The first rotation axis */
    static const int AlphaAxis = _AlphaAxis;
    
    /** The second rotation axis */
    static const int BetaAxis = _BetaAxis;
    
    /** The third rotation axis */
    static const int GammaAxis = _GammaAxis;

    enum
    {
      AlphaAxisAbs = internal::Abs<AlphaAxis>::value, /*!< the first rotation axis unsigned */
      BetaAxisAbs = internal::Abs<BetaAxis>::value, /*!< the second rotation axis unsigned */
      GammaAxisAbs = internal::Abs<GammaAxis>::value, /*!< the third rotation axis unsigned */
      
      IsAlphaOpposite = (AlphaAxis < 0) ? 1 : 0, /*!< whether alpha axis is negative */
      IsBetaOpposite = (BetaAxis < 0) ? 1 : 0, /*!< whether beta axis is negative */
      IsGammaOpposite = (GammaAxis < 0) ? 1 : 0, /*!< whether gamma axis is negative */

      // Parity is even if alpha axis X is followed by beta axis Y, or Y is followed
      // by Z, or Z is followed by X; otherwise it is odd.
      IsOdd = ((AlphaAxisAbs)%3 == (BetaAxisAbs - 1)%3) ? 0 : 1, /*!< whether the Euler system is odd */
      IsEven = IsOdd ? 0 : 1, /*!< whether the Euler system is even */

      IsTaitBryan = ((unsigned)AlphaAxisAbs != (unsigned)GammaAxisAbs) ? 1 : 0 /*!< whether the Euler system is Tait-Bryan */
    };
    
    private:
    
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<AlphaAxis>::value,
      ALPHA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<BetaAxis>::value,
      BETA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<GammaAxis>::value,
      GAMMA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT((unsigned)AlphaAxisAbs != (unsigned)BetaAxisAbs,
      ALPHA_AXIS_CANT_BE_EQUAL_TO_BETA_AXIS);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT((unsigned)BetaAxisAbs != (unsigned)GammaAxisAbs,
      BETA_AXIS_CANT_BE_EQUAL_TO_GAMMA_AXIS);

    static const int
      // I, J, K are the pivot indexes permutation for the rotation matrix, that match this Euler system. 
      // They are used in this class converters.
      // They are always different from each other, and their possible values are: 0, 1, or 2.
      I_ = AlphaAxisAbs - 1,
      J_ = (AlphaAxisAbs - 1 + 1 + IsOdd)%3,
      K_ = (AlphaAxisAbs - 1 + 2 - IsOdd)%3
    ;
    
    // TODO: Get @mat parameter in form that avoids double evaluation.
    template <typename Derived>
    static void CalcEulerAngles_imp(Matrix<typename MatrixBase<Derived>::Scalar, 3, 1>& res, const MatrixBase<Derived>& mat, internal::true_type /*isTaitBryan*/)
    {
      using std::atan2;
      using std::sqrt;
      
      typedef typename Derived::Scalar Scalar;

      const Scalar plusMinus = IsEven? 1 : -1;
      const Scalar minusPlus = IsOdd?  1 : -1;

      const Scalar Rsum = sqrt((mat(I_,I_) * mat(I_,I_) + mat(I_,J_) * mat(I_,J_) + mat(J_,K_) * mat(J_,K_) + mat(K_,K_) * mat(K_,K_))/2);
      res[1] = atan2(plusMinus * mat(I_,K_), Rsum);

      // There is a singularity when cos(beta) == 0
      if(Rsum > 4 * NumTraits<Scalar>::epsilon()) {// cos(beta) != 0
        res[0] = atan2(minusPlus * mat(J_, K_), mat(K_, K_));
        res[2] = atan2(minusPlus * mat(I_, J_), mat(I_, I_));
      }
      else if(plusMinus * mat(I_, K_) > 0) {// cos(beta) == 0 and sin(beta) == 1
        Scalar spos = mat(J_, I_) + plusMinus * mat(K_, J_); // 2*sin(alpha + plusMinus * gamma
        Scalar cpos = mat(J_, J_) + minusPlus * mat(K_, I_); // 2*cos(alpha + plusMinus * gamma)
        Scalar alphaPlusMinusGamma = atan2(spos, cpos);
        res[0] = alphaPlusMinusGamma;
        res[2] = 0;
      }
      else {// cos(beta) == 0 and sin(beta) == -1
        Scalar sneg = plusMinus * (mat(K_, J_) + minusPlus * mat(J_, I_)); // 2*sin(alpha + minusPlus*gamma)
        Scalar cneg = mat(J_, J_) + plusMinus * mat(K_, I_);               // 2*cos(alpha + minusPlus*gamma)
        Scalar alphaMinusPlusBeta = atan2(sneg, cneg);
        res[0] = alphaMinusPlusBeta;
        res[2] = 0;
      }
    }

    template <typename Derived>
    static void CalcEulerAngles_imp(Matrix<typename MatrixBase<Derived>::Scalar,3,1>& res,
                                    const MatrixBase<Derived>& mat, internal::false_type /*isTaitBryan*/)
    {
      using std::atan2;
      using std::sqrt;

      typedef typename Derived::Scalar Scalar;

      const Scalar plusMinus = IsEven? 1 : -1;
      const Scalar minusPlus = IsOdd?  1 : -1;

      const Scalar Rsum = sqrt((mat(I_, J_) * mat(I_, J_) + mat(I_, K_) * mat(I_, K_) + mat(J_, I_) * mat(J_, I_) + mat(K_, I_) * mat(K_, I_)) / 2);

      res[1] = atan2(Rsum, mat(I_, I_));

      // There is a singularity when sin(beta) == 0
      if(Rsum > 4 * NumTraits<Scalar>::epsilon()) {// sin(beta) != 0
        res[0] = atan2(mat(J_, I_), minusPlus * mat(K_, I_));
        res[2] = atan2(mat(I_, J_), plusMinus * mat(I_, K_));
      }
      else if(mat(I_, I_) > 0) {// sin(beta) == 0 and cos(beta) == 1
        Scalar spos = plusMinus * mat(K_, J_) + minusPlus * mat(J_, K_); // 2*sin(alpha + gamma)
        Scalar cpos = mat(J_, J_) + mat(K_, K_);                         // 2*cos(alpha + gamma)
        res[0] = atan2(spos, cpos);
        res[2] = 0;
      }
      else {// sin(beta) == 0 and cos(beta) == -1
        Scalar sneg = plusMinus * mat(K_, J_) + plusMinus * mat(J_, K_); // 2*sin(alpha - gamma)
        Scalar cneg = mat(J_, J_) - mat(K_, K_);                         // 2*cos(alpha - gamma)
        res[0] = atan2(sneg, cneg);
        res[2] = 0;
      }
    }
    
    template<typename Scalar>
    static void CalcEulerAngles(
      EulerAngles<Scalar, EulerSystem>& res,
      const typename EulerAngles<Scalar, EulerSystem>::Matrix3& mat)
    {
      CalcEulerAngles_imp(
        res.angles(), mat,
        typename internal::conditional<IsTaitBryan, internal::true_type, internal::false_type>::type());

      if (IsAlphaOpposite)
        res.alpha() = -res.alpha();
        
      if (IsBetaOpposite)
        res.beta() = -res.beta();
        
      if (IsGammaOpposite)
        res.gamma() = -res.gamma();
    }
    
    template <typename _Scalar, class _System>
    friend class Eigen::EulerAngles;
    
    template<typename System,
            typename Other,
            int OtherRows,
            int OtherCols>
    friend struct internal::eulerangles_assign_impl;
  };

#define EIGEN_EULER_SYSTEM_TYPEDEF(A, B, C) \
  /** \ingroup EulerAngles_Module */ \
  typedef EulerSystem<EULER_##A, EULER_##B, EULER_##C> EulerSystem##A##B##C;
  
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Y,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Y,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Z,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Z,X)
  
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,Z,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,Z,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,X,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,X,Y)
  
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,X,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,X,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,Y,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,Y,Z)
}

#endif // EIGEN_EULERSYSTEM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/FFT/ei_fftw_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra. 
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

namespace Eigen { 

namespace internal {

  // FFTW uses non-const arguments
  // so we must use ugly const_cast calls for all the args it uses
  //
  // This should be safe as long as 
  // 1. we use FFTW_ESTIMATE for all our planning
  //       see the FFTW docs section 4.3.2 "Planner Flags"
  // 2. fftw_complex is compatible with std::complex
  //    This assumes std::complex<T> layout is array of size 2 with real,imag
  template <typename T> 
  inline 
  T * fftw_cast(const T* p)
  { 
      return const_cast<T*>( p); 
  }

  inline 
  fftw_complex * fftw_cast( const std::complex<double> * p)
  {
      return const_cast<fftw_complex*>( reinterpret_cast<const fftw_complex*>(p) ); 
  }

  inline 
  fftwf_complex * fftw_cast( const std::complex<float> * p)
  { 
      return const_cast<fftwf_complex*>( reinterpret_cast<const fftwf_complex*>(p) ); 
  }

  inline 
  fftwl_complex * fftw_cast( const std::complex<long double> * p)
  { 
      return const_cast<fftwl_complex*>( reinterpret_cast<const fftwl_complex*>(p) ); 
  }

  template <typename T> 
  struct fftw_plan {};

  template <> 
  struct fftw_plan<float>
  {
      typedef float scalar_type;
      typedef fftwf_complex complex_type;
      fftwf_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftwf_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftwf_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft_c2r( m_plan, src,dst);
      }

      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }

  };
  template <> 
  struct fftw_plan<double>
  {
      typedef double scalar_type;
      typedef fftw_complex complex_type;
      ::fftw_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftw_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftw_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft_c2r( m_plan, src,dst);
      }
      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
  };
  template <> 
  struct fftw_plan<long double>
  {
      typedef long double scalar_type;
      typedef fftwl_complex complex_type;
      fftwl_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftwl_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftwl_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft_c2r( m_plan, src,dst);
      }
      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
  };

  template <typename _Scalar>
  struct fftw_impl
  {
      typedef _Scalar Scalar;
      typedef std::complex<Scalar> Complex;

      inline
      void clear() 
      {
        m_plans.clear();
      }

      // complex-to-complex forward FFT
      inline
      void fwd( Complex * dst,const Complex *src,int nfft)
      {
        get_plan(nfft,false,dst,src).fwd(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // real-to-complex forward FFT
      inline
      void fwd( Complex * dst,const Scalar * src,int nfft) 
      {
          get_plan(nfft,false,dst,src).fwd(fftw_cast(dst), fftw_cast(src) ,nfft);
      }

      // 2-d complex-to-complex
      inline
      void fwd2(Complex * dst, const Complex * src, int n0,int n1)
      {
          get_plan(n0,n1,false,dst,src).fwd2(fftw_cast(dst), fftw_cast(src) ,n0,n1);
      }

      // inverse complex-to-complex
      inline
      void inv(Complex * dst,const Complex  *src,int nfft)
      {
        get_plan(nfft,true,dst,src).inv(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // half-complex to scalar
      inline
      void inv( Scalar * dst,const Complex * src,int nfft) 
      {
        get_plan(nfft,true,dst,src).inv(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // 2-d complex-to-complex
      inline
      void inv2(Complex * dst, const Complex * src, int n0,int n1)
      {
        get_plan(n0,n1,true,dst,src).inv2(fftw_cast(dst), fftw_cast(src) ,n0,n1);
      }


  protected:
      typedef fftw_plan<Scalar> PlanData;

      typedef Eigen::numext::int64_t int64_t;

      typedef std::map<int64_t,PlanData> PlanMap;

      PlanMap m_plans;

      inline
      PlanData & get_plan(int nfft,bool inverse,void * dst,const void * src)
      {
          bool inplace = (dst==src);
          bool aligned = ( (reinterpret_cast<size_t>(src)&15) | (reinterpret_cast<size_t>(dst)&15) ) == 0;
          int64_t key = ( (nfft<<3 ) | (inverse<<2) | (inplace<<1) | aligned ) << 1;
          return m_plans[key];
      }

      inline
      PlanData & get_plan(int n0,int n1,bool inverse,void * dst,const void * src)
      {
          bool inplace = (dst==src);
          bool aligned = ( (reinterpret_cast<size_t>(src)&15) | (reinterpret_cast<size_t>(dst)&15) ) == 0;
          int64_t key = ( ( (((int64_t)n0) << 30)|(n1<<3 ) | (inverse<<2) | (inplace<<1) | aligned ) << 1 ) + 1;
          return m_plans[key];
      }
  };

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/FFT/ei_kissfft_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

namespace Eigen { 

namespace internal {

  // This FFT implementation was derived from kissfft http:sourceforge.net/projects/kissfft
  // Copyright 2003-2009 Mark Borgerding

template <typename _Scalar>
struct kiss_cpx_fft
{
  typedef _Scalar Scalar;
  typedef std::complex<Scalar> Complex;
  std::vector<Complex> m_twiddles;
  std::vector<int> m_stageRadix;
  std::vector<int> m_stageRemainder;
  std::vector<Complex> m_scratchBuf;
  bool m_inverse;

  inline void make_twiddles(int nfft, bool inverse)
  {
    using numext::sin;
    using numext::cos;
    m_inverse = inverse;
    m_twiddles.resize(nfft);
    double phinc =  0.25 * double(EIGEN_PI) / nfft;
    Scalar flip = inverse ? Scalar(1) : Scalar(-1);
    m_twiddles[0] = Complex(Scalar(1), Scalar(0));
    if ((nfft&1)==0)
      m_twiddles[nfft/2] = Complex(Scalar(-1), Scalar(0));
    int i=1;
    for (;i*8<nfft;++i)
    {
      Scalar c = Scalar(cos(i*8*phinc));
      Scalar s = Scalar(sin(i*8*phinc));
      m_twiddles[i] = Complex(c, s*flip);
      m_twiddles[nfft-i] = Complex(c, -s*flip);
    }
    for (;i*4<nfft;++i)
    {
      Scalar c = Scalar(cos((2*nfft-8*i)*phinc));
      Scalar s = Scalar(sin((2*nfft-8*i)*phinc));
      m_twiddles[i] = Complex(s, c*flip);
      m_twiddles[nfft-i] = Complex(s, -c*flip);
    }
    for (;i*8<3*nfft;++i)
    {
      Scalar c = Scalar(cos((8*i-2*nfft)*phinc));
      Scalar s = Scalar(sin((8*i-2*nfft)*phinc));
      m_twiddles[i] = Complex(-s, c*flip);
      m_twiddles[nfft-i] = Complex(-s, -c*flip);
    }
    for (;i*2<nfft;++i)
    {
      Scalar c = Scalar(cos((4*nfft-8*i)*phinc));
      Scalar s = Scalar(sin((4*nfft-8*i)*phinc));
      m_twiddles[i] = Complex(-c, s*flip);
      m_twiddles[nfft-i] = Complex(-c, -s*flip);
    }
  }

  void factorize(int nfft)
  {
    //start factoring out 4's, then 2's, then 3,5,7,9,...
    int n= nfft;
    int p=4;
    do {
      while (n % p) {
        switch (p) {
          case 4: p = 2; break;
          case 2: p = 3; break;
          default: p += 2; break;
        }
        if (p*p>n)
          p=n;// impossible to have a factor > sqrt(n)
      }
      n /= p;
      m_stageRadix.push_back(p);
      m_stageRemainder.push_back(n);
      if ( p > 5 )
        m_scratchBuf.resize(p); // scratchbuf will be needed in bfly_generic
    }while(n>1);
  }

  template <typename _Src>
    inline
    void work( int stage,Complex * xout, const _Src * xin, size_t fstride,size_t in_stride)
    {
      int p = m_stageRadix[stage];
      int m = m_stageRemainder[stage];
      Complex * Fout_beg = xout;
      Complex * Fout_end = xout + p*m;

      if (m>1) {
        do{
          // recursive call:
          // DFT of size m*p performed by doing
          // p instances of smaller DFTs of size m, 
          // each one takes a decimated version of the input
          work(stage+1, xout , xin, fstride*p,in_stride);
          xin += fstride*in_stride;
        }while( (xout += m) != Fout_end );
      }else{
        do{
          *xout = *xin;
          xin += fstride*in_stride;
        }while(++xout != Fout_end );
      }
      xout=Fout_beg;

      // recombine the p smaller DFTs 
      switch (p) {
        case 2: bfly2(xout,fstride,m); break;
        case 3: bfly3(xout,fstride,m); break;
        case 4: bfly4(xout,fstride,m); break;
        case 5: bfly5(xout,fstride,m); break;
        default: bfly_generic(xout,fstride,m,p); break;
      }
    }

  inline
    void bfly2( Complex * Fout, const size_t fstride, int m)
    {
      for (int k=0;k<m;++k) {
        Complex t = Fout[m+k] * m_twiddles[k*fstride];
        Fout[m+k] = Fout[k] - t;
        Fout[k] += t;
      }
    }

  inline
    void bfly4( Complex * Fout, const size_t fstride, const size_t m)
    {
      Complex scratch[6];
      int negative_if_inverse = m_inverse * -2 +1;
      for (size_t k=0;k<m;++k) {
        scratch[0] = Fout[k+m] * m_twiddles[k*fstride];
        scratch[1] = Fout[k+2*m] * m_twiddles[k*fstride*2];
        scratch[2] = Fout[k+3*m] * m_twiddles[k*fstride*3];
        scratch[5] = Fout[k] - scratch[1];

        Fout[k] += scratch[1];
        scratch[3] = scratch[0] + scratch[2];
        scratch[4] = scratch[0] - scratch[2];
        scratch[4] = Complex( scratch[4].imag()*negative_if_inverse , -scratch[4].real()* negative_if_inverse );

        Fout[k+2*m]  = Fout[k] - scratch[3];
        Fout[k] += scratch[3];
        Fout[k+m] = scratch[5] + scratch[4];
        Fout[k+3*m] = scratch[5] - scratch[4];
      }
    }

  inline
    void bfly3( Complex * Fout, const size_t fstride, const size_t m)
    {
      size_t k=m;
      const size_t m2 = 2*m;
      Complex *tw1,*tw2;
      Complex scratch[5];
      Complex epi3;
      epi3 = m_twiddles[fstride*m];

      tw1=tw2=&m_twiddles[0];

      do{
        scratch[1]=Fout[m] * *tw1;
        scratch[2]=Fout[m2] * *tw2;

        scratch[3]=scratch[1]+scratch[2];
        scratch[0]=scratch[1]-scratch[2];
        tw1 += fstride;
        tw2 += fstride*2;
        Fout[m] = Complex( Fout->real() - Scalar(.5)*scratch[3].real() , Fout->imag() - Scalar(.5)*scratch[3].imag() );
        scratch[0] *= epi3.imag();
        *Fout += scratch[3];
        Fout[m2] = Complex(  Fout[m].real() + scratch[0].imag() , Fout[m].imag() - scratch[0].real() );
        Fout[m] += Complex( -scratch[0].imag(),scratch[0].real() );
        ++Fout;
      }while(--k);
    }

  inline
    void bfly5( Complex * Fout, const size_t fstride, const size_t m)
    {
      Complex *Fout0,*Fout1,*Fout2,*Fout3,*Fout4;
      size_t u;
      Complex scratch[13];
      Complex * twiddles = &m_twiddles[0];
      Complex *tw;
      Complex ya,yb;
      ya = twiddles[fstride*m];
      yb = twiddles[fstride*2*m];

      Fout0=Fout;
      Fout1=Fout0+m;
      Fout2=Fout0+2*m;
      Fout3=Fout0+3*m;
      Fout4=Fout0+4*m;

      tw=twiddles;
      for ( u=0; u<m; ++u ) {
        scratch[0] = *Fout0;

        scratch[1]  = *Fout1 * tw[u*fstride];
        scratch[2]  = *Fout2 * tw[2*u*fstride];
        scratch[3]  = *Fout3 * tw[3*u*fstride];
        scratch[4]  = *Fout4 * tw[4*u*fstride];

        scratch[7] = scratch[1] + scratch[4];
        scratch[10] = scratch[1] - scratch[4];
        scratch[8] = scratch[2] + scratch[3];
        scratch[9] = scratch[2] - scratch[3];

        *Fout0 +=  scratch[7];
        *Fout0 +=  scratch[8];

        scratch[5] = scratch[0] + Complex(
            (scratch[7].real()*ya.real() ) + (scratch[8].real() *yb.real() ),
            (scratch[7].imag()*ya.real()) + (scratch[8].imag()*yb.real())
            );

        scratch[6] = Complex(
            (scratch[10].imag()*ya.imag()) + (scratch[9].imag()*yb.imag()),
            -(scratch[10].real()*ya.imag()) - (scratch[9].real()*yb.imag())
            );

        *Fout1 = scratch[5] - scratch[6];
        *Fout4 = scratch[5] + scratch[6];

        scratch[11] = scratch[0] +
          Complex(
              (scratch[7].real()*yb.real()) + (scratch[8].real()*ya.real()),
              (scratch[7].imag()*yb.real()) + (scratch[8].imag()*ya.real())
              );

        scratch[12] = Complex(
            -(scratch[10].imag()*yb.imag()) + (scratch[9].imag()*ya.imag()),
            (scratch[10].real()*yb.imag()) - (scratch[9].real()*ya.imag())
            );

        *Fout2=scratch[11]+scratch[12];
        *Fout3=scratch[11]-scratch[12];

        ++Fout0;++Fout1;++Fout2;++Fout3;++Fout4;
      }
    }

  /* perform the butterfly for one stage of a mixed radix FFT */
  inline
    void bfly_generic(
        Complex * Fout,
        const size_t fstride,
        int m,
        int p
        )
    {
      int u,k,q1,q;
      Complex * twiddles = &m_twiddles[0];
      Complex t;
      int Norig = static_cast<int>(m_twiddles.size());
      Complex * scratchbuf = &m_scratchBuf[0];

      for ( u=0; u<m; ++u ) {
        k=u;
        for ( q1=0 ; q1<p ; ++q1 ) {
          scratchbuf[q1] = Fout[ k  ];
          k += m;
        }

        k=u;
        for ( q1=0 ; q1<p ; ++q1 ) {
          int twidx=0;
          Fout[ k ] = scratchbuf[0];
          for (q=1;q<p;++q ) {
            twidx += static_cast<int>(fstride) * k;
            if (twidx>=Norig) twidx-=Norig;
            t=scratchbuf[q] * twiddles[twidx];
            Fout[ k ] += t;
          }
          k += m;
        }
      }
    }
};

template <typename _Scalar>
struct kissfft_impl
{
  typedef _Scalar Scalar;
  typedef std::complex<Scalar> Complex;

  void clear() 
  {
    m_plans.clear();
    m_realTwiddles.clear();
  }

  inline
    void fwd( Complex * dst,const Complex *src,int nfft)
    {
      get_plan(nfft,false).work(0, dst, src, 1,1);
    }

  inline
    void fwd2( Complex * dst,const Complex *src,int n0,int n1)
    {
        EIGEN_UNUSED_VARIABLE(dst);
        EIGEN_UNUSED_VARIABLE(src);
        EIGEN_UNUSED_VARIABLE(n0);
        EIGEN_UNUSED_VARIABLE(n1);
    }

  inline
    void inv2( Complex * dst,const Complex *src,int n0,int n1)
    {
        EIGEN_UNUSED_VARIABLE(dst);
        EIGEN_UNUSED_VARIABLE(src);
        EIGEN_UNUSED_VARIABLE(n0);
        EIGEN_UNUSED_VARIABLE(n1);
    }

  // real-to-complex forward FFT
  // perform two FFTs of src even and src odd
  // then twiddle to recombine them into the half-spectrum format
  // then fill in the conjugate symmetric half
  inline
    void fwd( Complex * dst,const Scalar * src,int nfft) 
    {
      if ( nfft&3  ) {
        // use generic mode for odd
        m_tmpBuf1.resize(nfft);
        get_plan(nfft,false).work(0, &m_tmpBuf1[0], src, 1,1);
        std::copy(m_tmpBuf1.begin(),m_tmpBuf1.begin()+(nfft>>1)+1,dst );
      }else{
        int ncfft = nfft>>1;
        int ncfft2 = nfft>>2;
        Complex * rtw = real_twiddles(ncfft2);

        // use optimized mode for even real
        fwd( dst, reinterpret_cast<const Complex*> (src), ncfft);
        Complex dc(dst[0].real() +  dst[0].imag());
        Complex nyquist(dst[0].real() -  dst[0].imag());
        int k;
        for ( k=1;k <= ncfft2 ; ++k ) {
          Complex fpk = dst[k];
          Complex fpnk = conj(dst[ncfft-k]);
          Complex f1k = fpk + fpnk;
          Complex f2k = fpk - fpnk;
          Complex tw= f2k * rtw[k-1];
          dst[k] =  (f1k + tw) * Scalar(.5);
          dst[ncfft-k] =  conj(f1k -tw)*Scalar(.5);
        }
        dst[0] = dc;
        dst[ncfft] = nyquist;
      }
    }

  // inverse complex-to-complex
  inline
    void inv(Complex * dst,const Complex  *src,int nfft)
    {
      get_plan(nfft,true).work(0, dst, src, 1,1);
    }

  // half-complex to scalar
  inline
    void inv( Scalar * dst,const Complex * src,int nfft) 
    {
      if (nfft&3) {
        m_tmpBuf1.resize(nfft);
        m_tmpBuf2.resize(nfft);
        std::copy(src,src+(nfft>>1)+1,m_tmpBuf1.begin() );
        for (int k=1;k<(nfft>>1)+1;++k)
          m_tmpBuf1[nfft-k] = conj(m_tmpBuf1[k]);
        inv(&m_tmpBuf2[0],&m_tmpBuf1[0],nfft);
        for (int k=0;k<nfft;++k)
          dst[k] = m_tmpBuf2[k].real();
      }else{
        // optimized version for multiple of 4
        int ncfft = nfft>>1;
        int ncfft2 = nfft>>2;
        Complex * rtw = real_twiddles(ncfft2);
        m_tmpBuf1.resize(ncfft);
        m_tmpBuf1[0] = Complex( src[0].real() + src[ncfft].real(), src[0].real() - src[ncfft].real() );
        for (int k = 1; k <= ncfft / 2; ++k) {
          Complex fk = src[k];
          Complex fnkc = conj(src[ncfft-k]);
          Complex fek = fk + fnkc;
          Complex tmp = fk - fnkc;
          Complex fok = tmp * conj(rtw[k-1]);
          m_tmpBuf1[k] = fek + fok;
          m_tmpBuf1[ncfft-k] = conj(fek - fok);
        }
        get_plan(ncfft,true).work(0, reinterpret_cast<Complex*>(dst), &m_tmpBuf1[0], 1,1);
      }
    }

  protected:
  typedef kiss_cpx_fft<Scalar> PlanData;
  typedef std::map<int,PlanData> PlanMap;

  PlanMap m_plans;
  std::map<int, std::vector<Complex> > m_realTwiddles;
  std::vector<Complex> m_tmpBuf1;
  std::vector<Complex> m_tmpBuf2;

  inline
    int PlanKey(int nfft, bool isinverse) const { return (nfft<<1) | int(isinverse); }

  inline
    PlanData & get_plan(int nfft, bool inverse)
    {
      // TODO look for PlanKey(nfft, ! inverse) and conjugate the twiddles
      PlanData & pd = m_plans[ PlanKey(nfft,inverse) ];
      if ( pd.m_twiddles.size() == 0 ) {
        pd.make_twiddles(nfft,inverse);
        pd.factorize(nfft);
      }
      return pd;
    }

  inline
    Complex * real_twiddles(int ncfft2)
    {
      using std::acos;
      std::vector<Complex> & twidref = m_realTwiddles[ncfft2];// creates new if not there
      if ( (int)twidref.size() != ncfft2 ) {
        twidref.resize(ncfft2);
        int ncfft= ncfft2<<1;
        Scalar pi =  acos( Scalar(-1) );
        for (int k=1;k<=ncfft2;++k) 
          twidref[k-1] = exp( Complex(0,-pi * (Scalar(k) / ncfft + Scalar(.5)) ) );
      }
      return &twidref[0];
    }
};

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/ConstrainedConjGrad.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>

/* NOTE The functions of this file have been adapted from the GMM++ library */

//========================================================================
//
// Copyright (C) 2002-2007 Yves Renard
//
// This file is a part of GETFEM++
//
// Getfem++ is free software; you can redistribute it and/or modify
// it under the terms of the GNU Lesser General Public License as
// published by the Free Software Foundation; version 2.1 of the License.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU Lesser General Public License for more details.
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301,
// USA.
//
//========================================================================

#include "../../../../Eigen/src/Core/util/NonMPL2.h"

#ifndef EIGEN_CONSTRAINEDCG_H
#define EIGEN_CONSTRAINEDCG_H

#include "../../../../Eigen/Core"

namespace Eigen { 

namespace internal {

/** \ingroup IterativeLinearSolvers_Module
  * Compute the pseudo inverse of the non-square matrix C such that
  * \f$ CINV = (C * C^T)^{-1} * C \f$ based on a conjugate gradient method.
  *
  * This function is internally used by constrained_cg.
  */
template <typename CMatrix, typename CINVMatrix>
void pseudo_inverse(const CMatrix &C, CINVMatrix &CINV)
{
  // optimisable : copie de la ligne, precalcul de C * trans(C).
  typedef typename CMatrix::Scalar Scalar;
  typedef typename CMatrix::Index Index;
  // FIXME use sparse vectors ?
  typedef Matrix<Scalar,Dynamic,1> TmpVec;

  Index rows = C.rows(), cols = C.cols();

  TmpVec d(rows), e(rows), l(cols), p(rows), q(rows), r(rows);
  Scalar rho, rho_1, alpha;
  d.setZero();

  typedef Triplet<double> T;
  std::vector<T> tripletList;
    
  for (Index i = 0; i < rows; ++i)
  {
    d[i] = 1.0;
    rho = 1.0;
    e.setZero();
    r = d;
    p = d;

    while (rho >= 1e-38)
    { /* conjugate gradient to compute e             */
      /* which is the i-th row of inv(C * trans(C))  */
      l = C.transpose() * p;
      q = C * l;
      alpha = rho / p.dot(q);
      e +=  alpha * p;
      r += -alpha * q;
      rho_1 = rho;
      rho = r.dot(r);
      p = (rho/rho_1) * p + r;
    }

    l = C.transpose() * e; // l is the i-th row of CINV
    // FIXME add a generic "prune/filter" expression for both dense and sparse object to sparse
    for (Index j=0; j<l.size(); ++j)
      if (l[j]<1e-15)
	tripletList.push_back(T(i,j,l(j)));

	
    d[i] = 0.0;
  }
  CINV.setFromTriplets(tripletList.begin(), tripletList.end());
}



/** \ingroup IterativeLinearSolvers_Module
  * Constrained conjugate gradient
  *
  * Computes the minimum of \f$ 1/2((Ax).x) - bx \f$ under the constraint \f$ Cx \le f \f$
  */
template<typename TMatrix, typename CMatrix,
         typename VectorX, typename VectorB, typename VectorF>
void constrained_cg(const TMatrix& A, const CMatrix& C, VectorX& x,
                       const VectorB& b, const VectorF& f, IterationController &iter)
{
  using std::sqrt;
  typedef typename TMatrix::Scalar Scalar;
  typedef typename TMatrix::Index Index;
  typedef Matrix<Scalar,Dynamic,1>  TmpVec;

  Scalar rho = 1.0, rho_1, lambda, gamma;
  Index xSize = x.size();
  TmpVec  p(xSize), q(xSize), q2(xSize),
          r(xSize), old_z(xSize), z(xSize),
          memox(xSize);
  std::vector<bool> satured(C.rows());
  p.setZero();
  iter.setRhsNorm(sqrt(b.dot(b))); // gael vect_sp(PS, b, b)
  if (iter.rhsNorm() == 0.0) iter.setRhsNorm(1.0);

  SparseMatrix<Scalar,RowMajor> CINV(C.rows(), C.cols());
  pseudo_inverse(C, CINV);

  while(true)
  {
    // computation of residual
    old_z = z;
    memox = x;
    r = b;
    r += A * -x;
    z = r;
    bool transition = false;
    for (Index i = 0; i < C.rows(); ++i)
    {
      Scalar al = C.row(i).dot(x) - f.coeff(i);
      if (al >= -1.0E-15)
      {
        if (!satured[i])
        {
          satured[i] = true;
          transition = true;
        }
        Scalar bb = CINV.row(i).dot(z);
        if (bb > 0.0)
          // FIXME: we should allow that: z += -bb * C.row(i);
          for (typename CMatrix::InnerIterator it(C,i); it; ++it)
            z.coeffRef(it.index()) -= bb*it.value();
      }
      else
        satured[i] = false;
    }

    // descent direction
    rho_1 = rho;
    rho = r.dot(z);

    if (iter.finished(rho)) break;
    if (transition || iter.first()) gamma = 0.0;
    else gamma = (std::max)(0.0, (rho - old_z.dot(z)) / rho_1);
    p = z + gamma*p;

    ++iter;
    // one dimensionnal optimization
    q = A * p;
    lambda = rho / q.dot(p);
    for (Index i = 0; i < C.rows(); ++i)
    {
      if (!satured[i])
      {
        Scalar bb = C.row(i).dot(p) - f[i];
        if (bb > 0.0)
          lambda = (std::min)(lambda, (f.coeff(i)-C.row(i).dot(x)) / bb);
      }
    }
    x += lambda * p;
    memox -= x;
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSTRAINEDCG_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/DGMRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DGMRES_H
#define EIGEN_DGMRES_H

#include "../../../../Eigen/Eigenvalues"

namespace Eigen { 
  
template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class DGMRES;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<DGMRES<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

/** \brief Computes a permutation vector to have a sorted sequence
  * \param vec The vector to reorder.
  * \param perm gives the sorted sequence on output. Must be initialized with 0..n-1
  * \param ncut Put  the ncut smallest elements at the end of the vector
  * WARNING This is an expensive sort, so should be used only 
  * for small size vectors
  * TODO Use modified QuickSplit or std::nth_element to get the smallest values 
  */
template <typename VectorType, typename IndexType>
void sortWithPermutation (VectorType& vec, IndexType& perm, typename IndexType::Scalar& ncut)
{
  eigen_assert(vec.size() == perm.size());
  bool flag; 
  for (Index k  = 0; k < ncut; k++)
  {
    flag = false;
    for (Index j = 0; j < vec.size()-1; j++)
    {
      if ( vec(perm(j)) < vec(perm(j+1)) )
      {
        std::swap(perm(j),perm(j+1)); 
        flag = true;
      }
      if (!flag) break; // The vector is in sorted order
    }
  }
}

}
/**
 * \ingroup IterativeLinearSolvers_Module
 * \brief A Restarted GMRES with deflation.
 * This class implements a modification of the GMRES solver for
 * sparse linear systems. The basis is built with modified 
 * Gram-Schmidt. At each restart, a few approximated eigenvectors
 * corresponding to the smallest eigenvalues are used to build a
 * preconditioner for the next cycle. This preconditioner 
 * for deflation can be combined with any other preconditioner, 
 * the IncompleteLUT for instance. The preconditioner is applied 
 * at right of the matrix and the combination is multiplicative.
 * 
 * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
 * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
 * Typical usage :
 * \code
 * SparseMatrix<double> A;
 * VectorXd x, b; 
 * //Fill A and b ...
 * DGMRES<SparseMatrix<double> > solver;
 * solver.set_restart(30); // Set restarting value
 * solver.setEigenv(1); // Set the number of eigenvalues to deflate
 * solver.compute(A);
 * x = solver.solve(b);
 * \endcode
 * 
 * DGMRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
 *
 * References :
 * [1] D. NUENTSA WAKAM and F. PACULL, Memory Efficient Hybrid
 *  Algebraic Solvers for Linear Systems Arising from Compressible
 *  Flows, Computers and Fluids, In Press,
 *  https://doi.org/10.1016/j.compfluid.2012.03.023   
 * [2] K. Burrage and J. Erhel, On the performance of various 
 * adaptive preconditioned GMRES strategies, 5(1998), 101-121.
 * [3] J. Erhel, K. Burrage and B. Pohl, Restarted GMRES 
 *  preconditioned by deflation,J. Computational and Applied
 *  Mathematics, 69(1996), 303-318. 

 * 
 */
template< typename _MatrixType, typename _Preconditioner>
class DGMRES : public IterativeSolverBase<DGMRES<_MatrixType,_Preconditioner> >
{
    typedef IterativeSolverBase<DGMRES> Base;
    using Base::matrix;
    using Base::m_error;
    using Base::m_iterations;
    using Base::m_info;
    using Base::m_isInitialized;
    using Base::m_tolerance; 
  public:
    using Base::_solve_impl;
    using Base::_solve_with_guess_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef _Preconditioner Preconditioner;
    typedef Matrix<Scalar,Dynamic,Dynamic> DenseMatrix; 
    typedef Matrix<RealScalar,Dynamic,Dynamic> DenseRealMatrix; 
    typedef Matrix<Scalar,Dynamic,1> DenseVector;
    typedef Matrix<RealScalar,Dynamic,1> DenseRealVector; 
    typedef Matrix<std::complex<RealScalar>, Dynamic, 1> ComplexVector;
 
    
  /** Default constructor. */
  DGMRES() : Base(),m_restart(30),m_neig(0),m_r(0),m_maxNeig(5),m_isDeflAllocated(false),m_isDeflInitialized(false) {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit DGMRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_restart(30),m_neig(0),m_r(0),m_maxNeig(5),m_isDeflAllocated(false),m_isDeflInitialized(false) {}

  ~DGMRES() {}
  
  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    EIGEN_STATIC_ASSERT(Rhs::ColsAtCompileTime==1 || Dest::ColsAtCompileTime==1, YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX);
    
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    
    dgmres(matrix(), b, x, Base::m_preconditioner);
  }

  /** 
   * Get the restart value
    */
  Index restart() { return m_restart; }
  
  /** 
   * Set the restart value (default is 30)  
   */
  void set_restart(const Index restart) { m_restart=restart; }
  
  /** 
   * Set the number of eigenvalues to deflate at each restart 
   */
  void setEigenv(const Index neig) 
  {
    m_neig = neig;
    if (neig+1 > m_maxNeig) m_maxNeig = neig+1; // To allow for complex conjugates
  }
  
  /** 
   * Get the size of the deflation subspace size
   */ 
  Index deflSize() {return m_r; }
  
  /**
   * Set the maximum size of the deflation subspace
   */
  void setMaxEigenv(const Index maxNeig) { m_maxNeig = maxNeig; }
  
  protected:
    // DGMRES algorithm 
    template<typename Rhs, typename Dest>
    void dgmres(const MatrixType& mat,const Rhs& rhs, Dest& x, const Preconditioner& precond) const;
    // Perform one cycle of GMRES
    template<typename Dest>
    Index dgmresCycle(const MatrixType& mat, const Preconditioner& precond, Dest& x, DenseVector& r0, RealScalar& beta, const RealScalar& normRhs, Index& nbIts) const; 
    // Compute data to use for deflation 
    Index dgmresComputeDeflationData(const MatrixType& mat, const Preconditioner& precond, const Index& it, StorageIndex& neig) const;
    // Apply deflation to a vector
    template<typename RhsType, typename DestType>
    Index dgmresApplyDeflation(const RhsType& In, DestType& Out) const; 
    ComplexVector schurValues(const ComplexSchur<DenseMatrix>& schurofH) const;
    ComplexVector schurValues(const RealSchur<DenseMatrix>& schurofH) const;
    // Init data for deflation
    void dgmresInitDeflation(Index& rows) const; 
    mutable DenseMatrix m_V; // Krylov basis vectors
    mutable DenseMatrix m_H; // Hessenberg matrix 
    mutable DenseMatrix m_Hes; // Initial hessenberg matrix without Givens rotations applied
    mutable Index m_restart; // Maximum size of the Krylov subspace
    mutable DenseMatrix m_U; // Vectors that form the basis of the invariant subspace 
    mutable DenseMatrix m_MU; // matrix operator applied to m_U (for next cycles)
    mutable DenseMatrix m_T; /* T=U^T*M^{-1}*A*U */
    mutable PartialPivLU<DenseMatrix> m_luT; // LU factorization of m_T
    mutable StorageIndex m_neig; //Number of eigenvalues to extract at each restart
    mutable Index m_r; // Current number of deflated eigenvalues, size of m_U
    mutable Index m_maxNeig; // Maximum number of eigenvalues to deflate
    mutable RealScalar m_lambdaN; //Modulus of the largest eigenvalue of A
    mutable bool m_isDeflAllocated;
    mutable bool m_isDeflInitialized;
    
    //Adaptive strategy 
    mutable RealScalar m_smv; // Smaller multiple of the remaining number of steps allowed
    mutable bool m_force; // Force the use of deflation at each restart
    
}; 
/** 
 * \brief Perform several cycles of restarted GMRES with modified Gram Schmidt, 
 * 
 * A right preconditioner is used combined with deflation.
 * 
 */
template< typename _MatrixType, typename _Preconditioner>
template<typename Rhs, typename Dest>
void DGMRES<_MatrixType, _Preconditioner>::dgmres(const MatrixType& mat,const Rhs& rhs, Dest& x,
              const Preconditioner& precond) const
{
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  RealScalar normRhs = rhs.norm();
  if(normRhs <= considerAsZero) 
  {
    x.setZero();
    m_error = 0;
    return;
  }

  //Initialization
  m_isDeflInitialized = false;
  Index n = mat.rows(); 
  DenseVector r0(n); 
  Index nbIts = 0; 
  m_H.resize(m_restart+1, m_restart);
  m_Hes.resize(m_restart, m_restart);
  m_V.resize(n,m_restart+1);
  //Initial residual vector and initial norm
  if(x.squaredNorm()==0) 
    x = precond.solve(rhs);
  r0 = rhs - mat * x; 
  RealScalar beta = r0.norm(); 
  
  m_error = beta/normRhs; 
  if(m_error < m_tolerance)
    m_info = Success; 
  else
    m_info = NoConvergence;
  
  // Iterative process
  while (nbIts < m_iterations && m_info == NoConvergence)
  {
    dgmresCycle(mat, precond, x, r0, beta, normRhs, nbIts); 
    
    // Compute the new residual vector for the restart 
    if (nbIts < m_iterations && m_info == NoConvergence) {
      r0 = rhs - mat * x;
      beta = r0.norm();
    }
  }
} 

/**
 * \brief Perform one restart cycle of DGMRES
 * \param mat The coefficient matrix
 * \param precond The preconditioner
 * \param x the new approximated solution
 * \param r0 The initial residual vector
 * \param beta The norm of the residual computed so far
 * \param normRhs The norm of the right hand side vector
 * \param nbIts The number of iterations
 */
template< typename _MatrixType, typename _Preconditioner>
template<typename Dest>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresCycle(const MatrixType& mat, const Preconditioner& precond, Dest& x, DenseVector& r0, RealScalar& beta, const RealScalar& normRhs, Index& nbIts) const
{
  //Initialization 
  DenseVector g(m_restart+1); // Right hand side of the least square problem
  g.setZero();  
  g(0) = Scalar(beta); 
  m_V.col(0) = r0/beta; 
  m_info = NoConvergence; 
  std::vector<JacobiRotation<Scalar> >gr(m_restart); // Givens rotations
  Index it = 0; // Number of inner iterations 
  Index n = mat.rows();
  DenseVector tv1(n), tv2(n);  //Temporary vectors
  while (m_info == NoConvergence && it < m_restart && nbIts < m_iterations)
  {    
    // Apply preconditioner(s) at right
    if (m_isDeflInitialized )
    {
      dgmresApplyDeflation(m_V.col(it), tv1); // Deflation
      tv2 = precond.solve(tv1); 
    }
    else
    {
      tv2 = precond.solve(m_V.col(it)); // User's selected preconditioner
    }
    tv1 = mat * tv2; 
   
    // Orthogonalize it with the previous basis in the basis using modified Gram-Schmidt
    Scalar coef; 
    for (Index i = 0; i <= it; ++i)
    { 
      coef = tv1.dot(m_V.col(i));
      tv1 = tv1 - coef * m_V.col(i); 
      m_H(i,it) = coef; 
      m_Hes(i,it) = coef; 
    }
    // Normalize the vector 
    coef = tv1.norm(); 
    m_V.col(it+1) = tv1/coef;
    m_H(it+1, it) = coef;
//     m_Hes(it+1,it) = coef; 
    
    // FIXME Check for happy breakdown 
    
    // Update Hessenberg matrix with Givens rotations
    for (Index i = 1; i <= it; ++i) 
    {
      m_H.col(it).applyOnTheLeft(i-1,i,gr[i-1].adjoint());
    }
    // Compute the new plane rotation 
    gr[it].makeGivens(m_H(it, it), m_H(it+1,it)); 
    // Apply the new rotation
    m_H.col(it).applyOnTheLeft(it,it+1,gr[it].adjoint());
    g.applyOnTheLeft(it,it+1, gr[it].adjoint()); 
    
    beta = std::abs(g(it+1));
    m_error = beta/normRhs; 
    // std::cerr << nbIts << " Relative Residual Norm " << m_error << std::endl;
    it++; nbIts++; 
    
    if (m_error < m_tolerance)
    {
      // The method has converged
      m_info = Success;
      break;
    }
  }
  
  // Compute the new coefficients by solving the least square problem
//   it++;
  //FIXME  Check first if the matrix is singular ... zero diagonal
  DenseVector nrs(m_restart); 
  nrs = m_H.topLeftCorner(it,it).template triangularView<Upper>().solve(g.head(it)); 
  
  // Form the new solution
  if (m_isDeflInitialized)
  {
    tv1 = m_V.leftCols(it) * nrs; 
    dgmresApplyDeflation(tv1, tv2); 
    x = x + precond.solve(tv2);
  }
  else
    x = x + precond.solve(m_V.leftCols(it) * nrs); 
  
  // Go for a new cycle and compute data for deflation
  if(nbIts < m_iterations && m_info == NoConvergence && m_neig > 0 && (m_r+m_neig) < m_maxNeig)
    dgmresComputeDeflationData(mat, precond, it, m_neig); 
  return 0; 
  
}


template< typename _MatrixType, typename _Preconditioner>
void DGMRES<_MatrixType, _Preconditioner>::dgmresInitDeflation(Index& rows) const
{
  m_U.resize(rows, m_maxNeig);
  m_MU.resize(rows, m_maxNeig); 
  m_T.resize(m_maxNeig, m_maxNeig);
  m_lambdaN = 0.0; 
  m_isDeflAllocated = true; 
}

template< typename _MatrixType, typename _Preconditioner>
inline typename DGMRES<_MatrixType, _Preconditioner>::ComplexVector DGMRES<_MatrixType, _Preconditioner>::schurValues(const ComplexSchur<DenseMatrix>& schurofH) const
{
  return schurofH.matrixT().diagonal();
}

template< typename _MatrixType, typename _Preconditioner>
inline typename DGMRES<_MatrixType, _Preconditioner>::ComplexVector DGMRES<_MatrixType, _Preconditioner>::schurValues(const RealSchur<DenseMatrix>& schurofH) const
{
  const DenseMatrix& T = schurofH.matrixT();
  Index it = T.rows();
  ComplexVector eig(it);
  Index j = 0;
  while (j < it-1)
  {
    if (T(j+1,j) ==Scalar(0))
    {
      eig(j) = std::complex<RealScalar>(T(j,j),RealScalar(0)); 
      j++; 
    }
    else
    {
      eig(j) = std::complex<RealScalar>(T(j,j),T(j+1,j)); 
      eig(j+1) = std::complex<RealScalar>(T(j,j+1),T(j+1,j+1));
      j++;
    }
  }
  if (j < it-1) eig(j) = std::complex<RealScalar>(T(j,j),RealScalar(0));
  return eig;
}

template< typename _MatrixType, typename _Preconditioner>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresComputeDeflationData(const MatrixType& mat, const Preconditioner& precond, const Index& it, StorageIndex& neig) const
{
  // First, find the Schur form of the Hessenberg matrix H
  typename internal::conditional<NumTraits<Scalar>::IsComplex, ComplexSchur<DenseMatrix>, RealSchur<DenseMatrix> >::type schurofH; 
  bool computeU = true;
  DenseMatrix matrixQ(it,it); 
  matrixQ.setIdentity();
  schurofH.computeFromHessenberg(m_Hes.topLeftCorner(it,it), matrixQ, computeU); 
  
  ComplexVector eig(it);
  Matrix<StorageIndex,Dynamic,1>perm(it);
  eig = this->schurValues(schurofH);
  
  // Reorder the absolute values of Schur values
  DenseRealVector modulEig(it); 
  for (Index j=0; j<it; ++j) modulEig(j) = std::abs(eig(j)); 
  perm.setLinSpaced(it,0,internal::convert_index<StorageIndex>(it-1));
  internal::sortWithPermutation(modulEig, perm, neig);
  
  if (!m_lambdaN)
  {
    m_lambdaN = (std::max)(modulEig.maxCoeff(), m_lambdaN);
  }
  //Count the real number of extracted eigenvalues (with complex conjugates)
  Index nbrEig = 0; 
  while (nbrEig < neig)
  {
    if(eig(perm(it-nbrEig-1)).imag() == RealScalar(0)) nbrEig++; 
    else nbrEig += 2; 
  }
  // Extract the  Schur vectors corresponding to the smallest Ritz values
  DenseMatrix Sr(it, nbrEig); 
  Sr.setZero();
  for (Index j = 0; j < nbrEig; j++)
  {
    Sr.col(j) = schurofH.matrixU().col(perm(it-j-1));
  }
  
  // Form the Schur vectors of the initial matrix using the Krylov basis
  DenseMatrix X; 
  X = m_V.leftCols(it) * Sr;
  if (m_r)
  {
   // Orthogonalize X against m_U using modified Gram-Schmidt
   for (Index j = 0; j < nbrEig; j++)
     for (Index k =0; k < m_r; k++)
      X.col(j) = X.col(j) - (m_U.col(k).dot(X.col(j)))*m_U.col(k); 
  }
  
  // Compute m_MX = A * M^-1 * X
  Index m = m_V.rows();
  if (!m_isDeflAllocated) 
    dgmresInitDeflation(m); 
  DenseMatrix MX(m, nbrEig);
  DenseVector tv1(m);
  for (Index j = 0; j < nbrEig; j++)
  {
    tv1 = mat * X.col(j);
    MX.col(j) = precond.solve(tv1);
  }
  
  //Update m_T = [U'MU U'MX; X'MU X'MX]
  m_T.block(m_r, m_r, nbrEig, nbrEig) = X.transpose() * MX; 
  if(m_r)
  {
    m_T.block(0, m_r, m_r, nbrEig) = m_U.leftCols(m_r).transpose() * MX; 
    m_T.block(m_r, 0, nbrEig, m_r) = X.transpose() * m_MU.leftCols(m_r);
  }
  
  // Save X into m_U and m_MX in m_MU
  for (Index j = 0; j < nbrEig; j++) m_U.col(m_r+j) = X.col(j);
  for (Index j = 0; j < nbrEig; j++) m_MU.col(m_r+j) = MX.col(j);
  // Increase the size of the invariant subspace
  m_r += nbrEig; 
  
  // Factorize m_T into m_luT
  m_luT.compute(m_T.topLeftCorner(m_r, m_r));
  
  //FIXME CHeck if the factorization was correctly done (nonsingular matrix)
  m_isDeflInitialized = true;
  return 0; 
}
template<typename _MatrixType, typename _Preconditioner>
template<typename RhsType, typename DestType>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresApplyDeflation(const RhsType &x, DestType &y) const
{
  DenseVector x1 = m_U.leftCols(m_r).transpose() * x; 
  y = x + m_U.leftCols(m_r) * ( m_lambdaN * m_luT.solve(x1) - x1);
  return 0; 
}

} // end namespace Eigen
#endif 


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/GMRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012, 2014 Kolja Brix <brix@igpm.rwth-aaachen.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GMRES_H
#define EIGEN_GMRES_H

namespace Eigen {

namespace internal {

/**
* Generalized Minimal Residual Algorithm based on the
* Arnoldi algorithm implemented with Householder reflections.
*
* Parameters:
*  \param mat       matrix of linear system of equations
*  \param rhs       right hand side vector of linear system of equations
*  \param x         on input: initial guess, on output: solution
*  \param precond   preconditioner used
*  \param iters     on input: maximum number of iterations to perform
*                   on output: number of iterations performed
*  \param restart   number of iterations for a restart
*  \param tol_error on input: relative residual tolerance
*                   on output: residuum achieved
*
* \sa IterativeMethods::bicgstab()
*
*
* For references, please see:
*
* Saad, Y. and Schultz, M. H.
* GMRES: A Generalized Minimal Residual Algorithm for Solving Nonsymmetric Linear Systems.
* SIAM J.Sci.Stat.Comp. 7, 1986, pp. 856 - 869.
*
* Saad, Y.
* Iterative Methods for Sparse Linear Systems.
* Society for Industrial and Applied Mathematics, Philadelphia, 2003.
*
* Walker, H. F.
* Implementations of the GMRES method.
* Comput.Phys.Comm. 53, 1989, pp. 311 - 320.
*
* Walker, H. F.
* Implementation of the GMRES Method using Householder Transformations.
* SIAM J.Sci.Stat.Comp. 9, 1988, pp. 152 - 163.
*
*/
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
bool gmres(const MatrixType & mat, const Rhs & rhs, Dest & x, const Preconditioner & precond,
    Index &iters, const Index &restart, typename Dest::RealScalar & tol_error) {

  using std::sqrt;
  using std::abs;

  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix < Scalar, Dynamic, 1 > VectorType;
  typedef Matrix < Scalar, Dynamic, Dynamic, ColMajor> FMatrixType;

  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  if(rhs.norm() <= considerAsZero) 
  {
    x.setZero();
    tol_error = 0;
    return true;
  }

  RealScalar tol = tol_error;
  const Index maxIters = iters;
  iters = 0;

  const Index m = mat.rows();

  // residual and preconditioned residual
  VectorType p0 = rhs - mat*x;
  VectorType r0 = precond.solve(p0);

  const RealScalar r0Norm = r0.norm();

  // is initial guess already good enough?
  if(r0Norm == 0)
  {
    tol_error = 0;
    return true;
  }

  // storage for Hessenberg matrix and Householder data
  FMatrixType H   = FMatrixType::Zero(m, restart + 1);
  VectorType w    = VectorType::Zero(restart + 1);
  VectorType tau  = VectorType::Zero(restart + 1);

  // storage for Jacobi rotations
  std::vector < JacobiRotation < Scalar > > G(restart);
  
  // storage for temporaries
  VectorType t(m), v(m), workspace(m), x_new(m);

  // generate first Householder vector
  Ref<VectorType> H0_tail = H.col(0).tail(m - 1);
  RealScalar beta;
  r0.makeHouseholder(H0_tail, tau.coeffRef(0), beta);
  w(0) = Scalar(beta);
  
  for (Index k = 1; k <= restart; ++k)
  {
    ++iters;

    v = VectorType::Unit(m, k - 1);

    // apply Householder reflections H_{1} ... H_{k-1} to v
    // TODO: use a HouseholderSequence
    for (Index i = k - 1; i >= 0; --i) {
      v.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
    }

    // apply matrix M to v:  v = mat * v;
    t.noalias() = mat * v;
    v = precond.solve(t);

    // apply Householder reflections H_{k-1} ... H_{1} to v
    // TODO: use a HouseholderSequence
    for (Index i = 0; i < k; ++i) {
      v.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
    }

    if (v.tail(m - k).norm() != 0.0)
    {
      if (k <= restart)
      {
        // generate new Householder vector
        Ref<VectorType> Hk_tail = H.col(k).tail(m - k - 1);
        v.tail(m - k).makeHouseholder(Hk_tail, tau.coeffRef(k), beta);

        // apply Householder reflection H_{k} to v
        v.tail(m - k).applyHouseholderOnTheLeft(Hk_tail, tau.coeffRef(k), workspace.data());
      }
    }

    if (k > 1)
    {
      for (Index i = 0; i < k - 1; ++i)
      {
        // apply old Givens rotations to v
        v.applyOnTheLeft(i, i + 1, G[i].adjoint());
      }
    }

    if (k<m && v(k) != (Scalar) 0)
    {
      // determine next Givens rotation
      G[k - 1].makeGivens(v(k - 1), v(k));

      // apply Givens rotation to v and w
      v.applyOnTheLeft(k - 1, k, G[k - 1].adjoint());
      w.applyOnTheLeft(k - 1, k, G[k - 1].adjoint());
    }

    // insert coefficients into upper matrix triangle
    H.col(k-1).head(k) = v.head(k);

    tol_error = abs(w(k)) / r0Norm;
    bool stop = (k==m || tol_error < tol || iters == maxIters);

    if (stop || k == restart)
    {
      // solve upper triangular system
      Ref<VectorType> y = w.head(k);
      H.topLeftCorner(k, k).template triangularView <Upper>().solveInPlace(y);

      // use Horner-like scheme to calculate solution vector
      x_new.setZero();
      for (Index i = k - 1; i >= 0; --i)
      {
        x_new(i) += y(i);
        // apply Householder reflection H_{i} to x_new
        x_new.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
      }

      x += x_new;

      if(stop)
      {
        return true;
      }
      else
      {
        k=0;

        // reset data for restart
        p0.noalias() = rhs - mat*x;
        r0 = precond.solve(p0);

        // clear Hessenberg matrix and Householder data
        H.setZero();
        w.setZero();
        tau.setZero();

        // generate first Householder vector
        r0.makeHouseholder(H0_tail, tau.coeffRef(0), beta);
        w(0) = Scalar(beta);
      }
    }
  }

  return false;

}

}

template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class GMRES;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<GMRES<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A GMRES solver for sparse square problems
  *
  * This class allows to solve for A.x = b sparse linear problems using a generalized minimal
  * residual method. The vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  *
  * This class can be used as the direct solver classes. Here is a typical usage example:
  * \code
  * int n = 10000;
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A(n,n);
  * // fill A and b
  * GMRES<SparseMatrix<double> > solver(A);
  * x = solver.solve(b);
  * std::cout << "#iterations:     " << solver.iterations() << std::endl;
  * std::cout << "estimated error: " << solver.error()      << std::endl;
  * // update b, and solve again
  * x = solver.solve(b);
  * \endcode
  *
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * GMRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, typename _Preconditioner>
class GMRES : public IterativeSolverBase<GMRES<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<GMRES> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;

private:
  Index m_restart;

public:
  using Base::_solve_impl;
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  GMRES() : Base(), m_restart(30) {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    *
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit GMRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_restart(30) {}

  ~GMRES() {}

  /** Get the number of iterations after that a restart is performed.
    */
  Index get_restart() { return m_restart; }

  /** Set the number of iterations after that a restart is performed.
    *  \param restart   number of iterations for a restarti, default is 30.
    */
  void set_restart(const Index restart) { m_restart=restart; }

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    bool ret = internal::gmres(matrix(), b, x, Base::m_preconditioner, m_iterations, m_restart, m_error);
    m_info = (!ret) ? NumericalIssue
          : m_error <= Base::m_tolerance ? Success
          : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_GMRES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IDRS.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Chris Schoutrop <c.e.m.schoutrop@tue.nl>
// Copyright (C) 2020 Jens Wehner <j.wehner@esciencecenter.nl>
// Copyright (C) 2020 Jan van Dijk <j.v.dijk@tue.nl>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_IDRS_H
#define EIGEN_IDRS_H

namespace Eigen
{

	namespace internal
	{
		/**     \internal Low-level Induced Dimension Reduction algoritm
		        \param A The matrix A
		        \param b The right hand side vector b
		        \param x On input and initial solution, on output the computed solution.
		        \param precond A preconditioner being able to efficiently solve for an
		                  approximation of Ax=b (regardless of b)
		        \param iter On input the max number of iteration, on output the number of performed iterations.
		        \param relres On input the tolerance error, on output an estimation of the relative error.
		        \param S On input Number of the dimension of the shadow space.
				\param smoothing switches residual smoothing on.
				\param angle small omega lead to faster convergence at the expense of numerical stability
				\param replacement switches on a residual replacement strategy to increase accuracy of residual at the expense of more Mat*vec products
		        \return false in the case of numerical issue, for example a break down of IDRS.
		*/
		template<typename Vector, typename RealScalar>
		typename Vector::Scalar omega(const Vector& t, const Vector& s, RealScalar angle)
		{
			using numext::abs;
			typedef typename Vector::Scalar Scalar;
			const RealScalar ns = s.norm();
			const RealScalar nt = t.norm();
			const Scalar ts = t.dot(s);
			const RealScalar rho = abs(ts / (nt * ns));

			if (rho < angle) {
				if (ts == Scalar(0)) {
					return Scalar(0);
				}
				// Original relation for om is given by
				// om = om * angle / rho;
				// To alleviate potential (near) division by zero this can be rewritten as
				// om = angle * (ns / nt) * (ts / abs(ts)) = angle * (ns / nt) * sgn(ts)
  				return angle * (ns / nt) * (ts / abs(ts));
			}
			return ts / (nt * nt);
		}

		template <typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
		bool idrs(const MatrixType& A, const Rhs& b, Dest& x, const Preconditioner& precond,
			Index& iter,
			typename Dest::RealScalar& relres, Index S, bool smoothing, typename Dest::RealScalar angle, bool replacement)
		{
			typedef typename Dest::RealScalar RealScalar;
			typedef typename Dest::Scalar Scalar;
			typedef Matrix<Scalar, Dynamic, 1> VectorType;
			typedef Matrix<Scalar, Dynamic, Dynamic, ColMajor> DenseMatrixType;
			const Index N = b.size();
			S = S < x.rows() ? S : x.rows();
			const RealScalar tol = relres;
			const Index maxit = iter;

			Index replacements = 0;
			bool trueres = false;

			FullPivLU<DenseMatrixType> lu_solver;

			DenseMatrixType P;
			{
				HouseholderQR<DenseMatrixType> qr(DenseMatrixType::Random(N, S));
			    P = (qr.householderQ() * DenseMatrixType::Identity(N, S));
			}

			const RealScalar normb = b.norm();

			if (internal::isApprox(normb, RealScalar(0)))
			{
				//Solution is the zero vector
				x.setZero();
				iter = 0;
				relres = 0;
				return true;
			}
			 // from http://homepage.tudelft.nl/1w5b5/IDRS/manual.pdf
			 // A peak in the residual is considered dangerously high if‖ri‖/‖b‖> C(tol/epsilon).
			 // With epsilon the
             // relative machine precision. The factor tol/epsilon corresponds to the size of a
             // finite precision number that is so large that the absolute round-off error in
             // this number, when propagated through the process, makes it impossible to
             // achieve the required accuracy.The factor C accounts for the accumulation of
             // round-off errors. This parameter has beenset to 10−3.
			 // mp is epsilon/C
			 // 10^3 * eps is very conservative, so normally no residual replacements will take place. 
			 // It only happens if things go very wrong. Too many restarts may ruin the convergence.
			const RealScalar mp = RealScalar(1e3) * NumTraits<Scalar>::epsilon();



			//Compute initial residual
			const RealScalar tolb = tol * normb; //Relative tolerance
			VectorType r = b - A * x;

			VectorType x_s, r_s;

			if (smoothing)
			{
				x_s = x;
				r_s = r;
			}

			RealScalar normr = r.norm();

			if (normr <= tolb)
			{
				//Initial guess is a good enough solution
				iter = 0;
				relres = normr / normb;
				return true;
			}

			DenseMatrixType G = DenseMatrixType::Zero(N, S);
			DenseMatrixType U = DenseMatrixType::Zero(N, S);
			DenseMatrixType M = DenseMatrixType::Identity(S, S);
			VectorType t(N), v(N);
			Scalar om = 1.;

			//Main iteration loop, guild G-spaces:
			iter = 0;

			while (normr > tolb && iter < maxit)
			{
				//New right hand size for small system:
				VectorType f = (r.adjoint() * P).adjoint();

				for (Index k = 0; k < S; ++k)
				{
					//Solve small system and make v orthogonal to P:
					//c = M(k:s,k:s)\f(k:s);
					lu_solver.compute(M.block(k , k , S -k, S - k ));
					VectorType c = lu_solver.solve(f.segment(k , S - k ));
					//v = r - G(:,k:s)*c;
					v = r - G.rightCols(S - k ) * c;
					//Preconditioning
					v = precond.solve(v);

					//Compute new U(:,k) and G(:,k), G(:,k) is in space G_j
					U.col(k) = U.rightCols(S - k ) * c + om * v;
					G.col(k) = A * U.col(k );

					//Bi-Orthogonalise the new basis vectors:
					for (Index i = 0; i < k-1 ; ++i)
					{
						//alpha =  ( P(:,i)'*G(:,k) )/M(i,i);
						Scalar alpha = P.col(i ).dot(G.col(k )) / M(i, i );
						G.col(k ) = G.col(k ) - alpha * G.col(i );
						U.col(k ) = U.col(k ) - alpha * U.col(i );
					}

					//New column of M = P'*G  (first k-1 entries are zero)
					//M(k:s,k) = (G(:,k)'*P(:,k:s))';
					M.block(k , k , S - k , 1) = (G.col(k ).adjoint() * P.rightCols(S - k )).adjoint();

					if (internal::isApprox(M(k,k), Scalar(0)))
					{
						return false;
					}

					//Make r orthogonal to q_i, i = 0..k-1
					Scalar beta = f(k ) / M(k , k );
					r = r - beta * G.col(k );
					x = x + beta * U.col(k );
					normr = r.norm();

					if (replacement && normr > tolb / mp)
					{
						trueres = true;
					}

					//Smoothing:
					if (smoothing)
					{
						t = r_s - r;
						//gamma is a Scalar, but the conversion is not allowed
						Scalar gamma = t.dot(r_s) / t.norm();
						r_s = r_s - gamma * t;
						x_s = x_s - gamma * (x_s - x);
						normr = r_s.norm();
					}

					if (normr < tolb || iter == maxit)
					{
						break;
					}

					//New f = P'*r (first k  components are zero)
					if (k < S-1)
					{
						f.segment(k + 1, S - (k + 1) ) = f.segment(k + 1 , S - (k + 1)) - beta * M.block(k + 1 , k , S - (k + 1), 1);
					}
				}//end for

				if (normr < tolb || iter == maxit)
				{
					break;
				}

				//Now we have sufficient vectors in G_j to compute residual in G_j+1
				//Note: r is already perpendicular to P so v = r
				//Preconditioning
				v = r;
				v = precond.solve(v);

				//Matrix-vector multiplication:
				t = A * v;

				//Computation of a new omega
				om = internal::omega(t, r, angle);

				if (om == RealScalar(0.0))
				{
					return false;
				}

				r = r - om * t;
				x = x + om * v;
				normr = r.norm();

				if (replacement && normr > tolb / mp)
				{
					trueres = true;
				}

				//Residual replacement?
				if (trueres && normr < normb)
				{
					r = b - A * x;
					trueres = false;
					replacements++;
				}

				//Smoothing:
				if (smoothing)
				{
					t = r_s - r;
					Scalar gamma = t.dot(r_s) /t.norm();
					r_s = r_s - gamma * t;
					x_s = x_s - gamma * (x_s - x);
					normr = r_s.norm();
				}

				iter++;

			}//end while

			if (smoothing)
			{
				x = x_s;
			}
			relres=normr/normb;
			return true;
		}

	}  // namespace internal

	template <typename _MatrixType, typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
	class IDRS;

	namespace internal
	{

		template <typename _MatrixType, typename _Preconditioner>
		struct traits<Eigen::IDRS<_MatrixType, _Preconditioner> >
		{
			typedef _MatrixType MatrixType;
			typedef _Preconditioner Preconditioner;
		};

	}  // namespace internal


/** \ingroup IterativeLinearSolvers_Module
  * \brief The Induced Dimension Reduction method (IDR(s)) is a short-recurrences Krylov method for sparse square problems.
  *
  * This class allows to solve for A.x = b sparse linear problems. The vectors x and b can be either dense or sparse.
  * he Induced Dimension Reduction method, IDR(), is a robust and efficient short-recurrence Krylov subspace method for
  * solving large nonsymmetric systems of linear equations.
  *
  * For indefinite systems IDR(S) outperforms both BiCGStab and BiCGStab(L). Additionally, IDR(S) can handle matrices
  * with complex eigenvalues more efficiently than BiCGStab.
  *
  * Many problems that do not converge for BiCGSTAB converge for IDR(s) (for larger values of s). And if both methods 
  * converge the convergence for IDR(s) is typically much faster for difficult systems (for example indefinite problems). 
  *
  * IDR(s) is a limited memory finite termination method. In exact arithmetic it converges in at most N+N/s iterations,
  * with N the system size.  It uses a fixed number of 4+3s vector. In comparison, BiCGSTAB terminates in 2N iterations 
  * and uses 7 vectors. GMRES terminates in at most N iterations, and uses I+3 vectors, with I the number of iterations. 
  * Restarting GMRES limits the memory consumption, but destroys the finite termination property.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  *
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  *
  * \b Performance: when using sparse matrices, best performance is achied for a row-major sparse matrix format.
  * Moreover, in this case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  *
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  *
  * IDR(s) can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
	template <typename _MatrixType, typename _Preconditioner>
	class IDRS : public IterativeSolverBase<IDRS<_MatrixType, _Preconditioner> >
	{

		public:
			typedef _MatrixType MatrixType;
			typedef typename MatrixType::Scalar Scalar;
			typedef typename MatrixType::RealScalar RealScalar;
			typedef _Preconditioner Preconditioner;

		private:
			typedef IterativeSolverBase<IDRS> Base;
			using Base::m_error;
			using Base::m_info;
			using Base::m_isInitialized;
			using Base::m_iterations;
			using Base::matrix;
			Index m_S;
			bool m_smoothing;
			RealScalar m_angle;
			bool m_residual;

		public:
			/** Default constructor. */
			IDRS(): m_S(4), m_smoothing(false), m_angle(RealScalar(0.7)), m_residual(false) {}

			/**     Initialize the solver with matrix \a A for further \c Ax=b solving.

			        This constructor is a shortcut for the default constructor followed
			        by a call to compute().

			        \warning this class stores a reference to the matrix A as well as some
			        precomputed values that depend on it. Therefore, if \a A is changed
			        this class becomes invalid. Call compute() to update it with the new
			        matrix A, or modify a copy of A.
			*/
			template <typename MatrixDerived>
			explicit IDRS(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_S(4), m_smoothing(false),
															   m_angle(RealScalar(0.7)), m_residual(false) {}


			/** \internal */
			/**     Loops over the number of columns of b and does the following:
			                1. sets the tolerence and maxIterations
			                2. Calls the function that has the core solver routine
			*/
			template <typename Rhs, typename Dest>
			void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
			{
				m_iterations = Base::maxIterations();
				m_error = Base::m_tolerance;

				bool ret = internal::idrs(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error, m_S,m_smoothing,m_angle,m_residual);

				m_info = (!ret) ? NumericalIssue : m_error <= Base::m_tolerance ? Success : NoConvergence;
			}

			/** Sets the parameter S, indicating the dimension of the shadow space. Default is 4*/
			void setS(Index S)
			{
				if (S < 1)
				{
					S = 4;
				}

				m_S = S;
			}

			/** Switches off and on smoothing.
			Residual smoothing results in monotonically decreasing residual norms at
			the expense of two extra vectors of storage and a few extra vector
			operations. Although monotonic decrease of the residual norms is a
			desirable property, the rate of convergence of the unsmoothed process and
			the smoothed process is basically the same. Default is off */
			void setSmoothing(bool smoothing)
			{
				m_smoothing=smoothing;
			}

			/** The angle must be a real scalar. In IDR(s), a value for the
			iteration parameter omega must be chosen in every s+1th step. The most
			natural choice is to select a value to minimize the norm of the next residual.
			This corresponds to the parameter omega = 0. In practice, this may lead to
			values of omega that are so small that the other iteration parameters
			cannot be computed with sufficient accuracy. In such cases it is better to
			increase the value of omega sufficiently such that a compromise is reached
			between accurate computations and reduction of the residual norm. The
			parameter angle =0.7 (”maintaining the convergence strategy”)
			results in such a compromise. */
			void setAngle(RealScalar angle)
			{
				m_angle=angle;
			}

			/** The parameter replace is a logical that determines whether a
			residual replacement strategy is employed to increase the accuracy of the
			solution. */
			void setResidualUpdate(bool update)
			{
				m_residual=update;
			}

	};

}  // namespace Eigen

#endif /* EIGEN_IDRS_H */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IncompleteLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_LU_H
#define EIGEN_INCOMPLETE_LU_H

namespace Eigen { 

template <typename _Scalar>
class IncompleteLU : public SparseSolverBase<IncompleteLU<_Scalar> >
{
  protected:
    typedef SparseSolverBase<IncompleteLU<_Scalar> > Base;
    using Base::m_isInitialized;
    
    typedef _Scalar Scalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef typename Vector::Index Index;
    typedef SparseMatrix<Scalar,RowMajor> FactorType;

  public:
    typedef Matrix<Scalar,Dynamic,Dynamic> MatrixType;

    IncompleteLU() {}

    template<typename MatrixType>
    IncompleteLU(const MatrixType& mat)
    {
      compute(mat);
    }

    Index rows() const { return m_lu.rows(); }
    Index cols() const { return m_lu.cols(); }

    template<typename MatrixType>
    IncompleteLU& compute(const MatrixType& mat)
    {
      m_lu = mat;
      int size = mat.cols();
      Vector diag(size);
      for(int i=0; i<size; ++i)
      {
        typename FactorType::InnerIterator k_it(m_lu,i);
        for(; k_it && k_it.index()<i; ++k_it)
        {
          int k = k_it.index();
          k_it.valueRef() /= diag(k);

          typename FactorType::InnerIterator j_it(k_it);
          typename FactorType::InnerIterator kj_it(m_lu, k);
          while(kj_it && kj_it.index()<=k) ++kj_it;
          for(++j_it; j_it; )
          {
            if(kj_it.index()==j_it.index())
            {
              j_it.valueRef() -= k_it.value() * kj_it.value();
              ++j_it;
              ++kj_it;
            }
            else if(kj_it.index()<j_it.index()) ++kj_it;
            else                                ++j_it;
          }
        }
        if(k_it && k_it.index()==i) diag(i) = k_it.value();
        else                        diag(i) = 1;
      }
      m_isInitialized = true;
      return *this;
    }

    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_lu.template triangularView<UnitLower>().solve(b);
      x = m_lu.template triangularView<Upper>().solve(x);
    }

  protected:
    FactorType m_lu;
};

} // end namespace Eigen

#endif // EIGEN_INCOMPLETE_LU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IterationController.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>

/* NOTE The class IterationController has been adapted from the iteration
 *      class of the GMM++ and ITL libraries.
 */

//=======================================================================
// Copyright (C) 1997-2001
// Authors: Andrew Lumsdaine <lums@osl.iu.edu> 
//          Lie-Quan Lee     <llee@osl.iu.edu>
//
// This file is part of the Iterative Template Library
//
// You should have received a copy of the License Agreement for the
// Iterative Template Library along with the software;  see the
// file LICENSE.  
//
// Permission to modify the code and to distribute modified code is
// granted, provided the text of this NOTICE is retained, a notice that
// the code was modified is included with the above COPYRIGHT NOTICE and
// with the COPYRIGHT NOTICE in the LICENSE file, and that the LICENSE
// file is distributed with the modified code.
//
// LICENSOR MAKES NO REPRESENTATIONS OR WARRANTIES, EXPRESS OR IMPLIED.
// By way of example, but not limitation, Licensor MAKES NO
// REPRESENTATIONS OR WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY
// PARTICULAR PURPOSE OR THAT THE USE OF THE LICENSED SOFTWARE COMPONENTS
// OR DOCUMENTATION WILL NOT INFRINGE ANY PATENTS, COPYRIGHTS, TRADEMARKS
// OR OTHER RIGHTS.
//=======================================================================

//========================================================================
//
// Copyright (C) 2002-2007 Yves Renard
//
// This file is a part of GETFEM++
//
// Getfem++ is free software; you can redistribute it and/or modify
// it under the terms of the GNU Lesser General Public License as
// published by the Free Software Foundation; version 2.1 of the License.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU Lesser General Public License for more details.
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301,
// USA.
//
//========================================================================

#include "../../../../Eigen/src/Core/util/NonMPL2.h"

#ifndef EIGEN_ITERATION_CONTROLLER_H
#define EIGEN_ITERATION_CONTROLLER_H

namespace Eigen { 

/** \ingroup IterativeLinearSolvers_Module
  * \class IterationController
  *
  * \brief Controls the iterations of the iterative solvers
  *
  * This class has been adapted from the iteration class of GMM++ and ITL libraries.
  *
  */
class IterationController
{
  protected :
    double m_rhsn;        ///< Right hand side norm
    size_t m_maxiter;     ///< Max. number of iterations
    int m_noise;          ///< if noise > 0 iterations are printed
    double m_resmax;      ///< maximum residual
    double m_resminreach, m_resadd;
    size_t m_nit;         ///< iteration number
    double m_res;         ///< last computed residual
    bool m_written;
    void (*m_callback)(const IterationController&);
  public :

    void init()
    {
      m_nit = 0; m_res = 0.0; m_written = false;
      m_resminreach = 1E50; m_resadd = 0.0;
      m_callback = 0;
    }

    IterationController(double r = 1.0E-8, int noi = 0, size_t mit = size_t(-1))
      : m_rhsn(1.0), m_maxiter(mit), m_noise(noi), m_resmax(r) { init(); }

    void operator ++(int) { m_nit++; m_written = false; m_resadd += m_res; }
    void operator ++() { (*this)++; }

    bool first() { return m_nit == 0; }

    /* get/set the "noisyness" (verbosity) of the solvers */
    int noiseLevel() const { return m_noise; }
    void setNoiseLevel(int n) { m_noise = n; }
    void reduceNoiseLevel() { if (m_noise > 0) m_noise--; }

    double maxResidual() const { return m_resmax; }
    void setMaxResidual(double r) { m_resmax = r; }

    double residual() const { return m_res; }

    /* change the user-definable callback, called after each iteration */
    void setCallback(void (*t)(const IterationController&))
    {
      m_callback = t;
    }

    size_t iteration() const { return m_nit; }
    void setIteration(size_t i) { m_nit = i; }

    size_t maxIterarions() const { return m_maxiter; }
    void setMaxIterations(size_t i) { m_maxiter = i; }

    double rhsNorm() const { return m_rhsn; }
    void setRhsNorm(double r) { m_rhsn = r; }

    bool converged() const { return m_res <= m_rhsn * m_resmax; }
    bool converged(double nr)
    {
      using std::abs;
      m_res = abs(nr); 
      m_resminreach = (std::min)(m_resminreach, m_res);
      return converged();
    }
    template<typename VectorType> bool converged(const VectorType &v)
    { return converged(v.squaredNorm()); }

    bool finished(double nr)
    {
      if (m_callback) m_callback(*this);
      if (m_noise > 0 && !m_written)
      {
        converged(nr);
        m_written = true;
      }
      return (m_nit >= m_maxiter || converged(nr));
    }
    template <typename VectorType>
    bool finished(const MatrixBase<VectorType> &v)
    { return finished(double(v.squaredNorm())); }

};

} // end namespace Eigen

#endif // EIGEN_ITERATION_CONTROLLER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/MINRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Giacomo Po <gpo@ucla.edu>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2018 David Hyde <dabh@stanford.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_MINRES_H_
#define EIGEN_MINRES_H_


namespace Eigen {
    
    namespace internal {
        
        /** \internal Low-level MINRES algorithm
         * \param mat The matrix A
         * \param rhs The right hand side vector b
         * \param x On input and initial solution, on output the computed solution.
         * \param precond A right preconditioner being able to efficiently solve for an
         *                approximation of Ax=b (regardless of b)
         * \param iters On input the max number of iteration, on output the number of performed iterations.
         * \param tol_error On input the tolerance error, on output an estimation of the relative error.
         */
        template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
        EIGEN_DONT_INLINE
        void minres(const MatrixType& mat, const Rhs& rhs, Dest& x,
                    const Preconditioner& precond, Index& iters,
                    typename Dest::RealScalar& tol_error)
        {
            using std::sqrt;
            typedef typename Dest::RealScalar RealScalar;
            typedef typename Dest::Scalar Scalar;
            typedef Matrix<Scalar,Dynamic,1> VectorType;

            // Check for zero rhs
            const RealScalar rhsNorm2(rhs.squaredNorm());
            if(rhsNorm2 == 0)
            {
                x.setZero();
                iters = 0;
                tol_error = 0;
                return;
            }
            
            // initialize
            const Index maxIters(iters);  // initialize maxIters to iters
            const Index N(mat.cols());    // the size of the matrix
            const RealScalar threshold2(tol_error*tol_error*rhsNorm2); // convergence threshold (compared to residualNorm2)
            
            // Initialize preconditioned Lanczos
            VectorType v_old(N); // will be initialized inside loop
            VectorType v( VectorType::Zero(N) ); //initialize v
            VectorType v_new(rhs-mat*x); //initialize v_new
            RealScalar residualNorm2(v_new.squaredNorm());
            VectorType w(N); // will be initialized inside loop
            VectorType w_new(precond.solve(v_new)); // initialize w_new
//            RealScalar beta; // will be initialized inside loop
            RealScalar beta_new2(v_new.dot(w_new));
            eigen_assert(beta_new2 >= 0.0 && "PRECONDITIONER IS NOT POSITIVE DEFINITE");
            RealScalar beta_new(sqrt(beta_new2));
            const RealScalar beta_one(beta_new);
            // Initialize other variables
            RealScalar c(1.0); // the cosine of the Givens rotation
            RealScalar c_old(1.0);
            RealScalar s(0.0); // the sine of the Givens rotation
            RealScalar s_old(0.0); // the sine of the Givens rotation
            VectorType p_oold(N); // will be initialized in loop
            VectorType p_old(VectorType::Zero(N)); // initialize p_old=0
            VectorType p(p_old); // initialize p=0
            RealScalar eta(1.0);
                        
            iters = 0; // reset iters
            while ( iters < maxIters )
            {
                // Preconditioned Lanczos
                /* Note that there are 4 variants on the Lanczos algorithm. These are
                 * described in Paige, C. C. (1972). Computational variants of
                 * the Lanczos method for the eigenproblem. IMA Journal of Applied
                 * Mathematics, 10(3), 373-381. The current implementation corresponds 
                 * to the case A(2,7) in the paper. It also corresponds to 
                 * algorithm 6.14 in Y. Saad, Iterative Methods for Sparse Linear
                 * Systems, 2003 p.173. For the preconditioned version see 
                 * A. Greenbaum, Iterative Methods for Solving Linear Systems, SIAM (1987).
                 */
                const RealScalar beta(beta_new);
                v_old = v; // update: at first time step, this makes v_old = 0 so value of beta doesn't matter
                v_new /= beta_new; // overwrite v_new for next iteration
                w_new /= beta_new; // overwrite w_new for next iteration
                v = v_new; // update
                w = w_new; // update
                v_new.noalias() = mat*w - beta*v_old; // compute v_new
                const RealScalar alpha = v_new.dot(w);
                v_new -= alpha*v; // overwrite v_new
                w_new = precond.solve(v_new); // overwrite w_new
                beta_new2 = v_new.dot(w_new); // compute beta_new
                eigen_assert(beta_new2 >= 0.0 && "PRECONDITIONER IS NOT POSITIVE DEFINITE");
                beta_new = sqrt(beta_new2); // compute beta_new
                
                // Givens rotation
                const RealScalar r2 =s*alpha+c*c_old*beta; // s, s_old, c and c_old are still from previous iteration
                const RealScalar r3 =s_old*beta; // s, s_old, c and c_old are still from previous iteration
                const RealScalar r1_hat=c*alpha-c_old*s*beta;
                const RealScalar r1 =sqrt( std::pow(r1_hat,2) + std::pow(beta_new,2) );
                c_old = c; // store for next iteration
                s_old = s; // store for next iteration
                c=r1_hat/r1; // new cosine
                s=beta_new/r1; // new sine
                
                // Update solution
                p_oold = p_old;
                p_old = p;
                p.noalias()=(w-r2*p_old-r3*p_oold) /r1; // IS NOALIAS REQUIRED?
                x += beta_one*c*eta*p;
                
                /* Update the squared residual. Note that this is the estimated residual.
                The real residual |Ax-b|^2 may be slightly larger */
                residualNorm2 *= s*s;
                
                if ( residualNorm2 < threshold2)
                {
                    break;
                }
                
                eta=-s*eta; // update eta
                iters++; // increment iteration number (for output purposes)
            }
            
            /* Compute error. Note that this is the estimated error. The real 
             error |Ax-b|/|b| may be slightly larger */
            tol_error = std::sqrt(residualNorm2 / rhsNorm2);
        }
        
    }
    
    template< typename _MatrixType, int _UpLo=Lower,
    typename _Preconditioner = IdentityPreconditioner>
    class MINRES;
    
    namespace internal {
        
        template< typename _MatrixType, int _UpLo, typename _Preconditioner>
        struct traits<MINRES<_MatrixType,_UpLo,_Preconditioner> >
        {
            typedef _MatrixType MatrixType;
            typedef _Preconditioner Preconditioner;
        };
        
    }
    
    /** \ingroup IterativeLinearSolvers_Module
     * \brief A minimal residual solver for sparse symmetric problems
     *
     * This class allows to solve for A.x = b sparse linear problems using the MINRES algorithm
     * of Paige and Saunders (1975). The sparse matrix A must be symmetric (possibly indefinite).
     * The vectors x and b can be either dense or sparse.
     *
     * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
     * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower,
     *               Upper, or Lower|Upper in which the full matrix entries will be considered. Default is Lower.
     * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
     *
     * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
     * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
     * and NumTraits<Scalar>::epsilon() for the tolerance.
     *
     * This class can be used as the direct solver classes. Here is a typical usage example:
     * \code
     * int n = 10000;
     * VectorXd x(n), b(n);
     * SparseMatrix<double> A(n,n);
     * // fill A and b
     * MINRES<SparseMatrix<double> > mr;
     * mr.compute(A);
     * x = mr.solve(b);
     * std::cout << "#iterations:     " << mr.iterations() << std::endl;
     * std::cout << "estimated error: " << mr.error()      << std::endl;
     * // update b, and solve again
     * x = mr.solve(b);
     * \endcode
     *
     * By default the iterations start with x=0 as an initial guess of the solution.
     * One can control the start using the solveWithGuess() method.
     *
     * MINRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
     *
     * \sa class ConjugateGradient, BiCGSTAB, SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
     */
    template< typename _MatrixType, int _UpLo, typename _Preconditioner>
    class MINRES : public IterativeSolverBase<MINRES<_MatrixType,_UpLo,_Preconditioner> >
    {
        
        typedef IterativeSolverBase<MINRES> Base;
        using Base::matrix;
        using Base::m_error;
        using Base::m_iterations;
        using Base::m_info;
        using Base::m_isInitialized;
    public:
        using Base::_solve_impl;
        typedef _MatrixType MatrixType;
        typedef typename MatrixType::Scalar Scalar;
        typedef typename MatrixType::RealScalar RealScalar;
        typedef _Preconditioner Preconditioner;
        
        enum {UpLo = _UpLo};
        
    public:
        
        /** Default constructor. */
        MINRES() : Base() {}
        
        /** Initialize the solver with matrix \a A for further \c Ax=b solving.
         *
         * This constructor is a shortcut for the default constructor followed
         * by a call to compute().
         *
         * \warning this class stores a reference to the matrix A as well as some
         * precomputed values that depend on it. Therefore, if \a A is changed
         * this class becomes invalid. Call compute() to update it with the new
         * matrix A, or modify a copy of A.
         */
        template<typename MatrixDerived>
        explicit MINRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}
        
        /** Destructor. */
        ~MINRES(){}

        /** \internal */
        template<typename Rhs,typename Dest>
        void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
        {
            typedef typename Base::MatrixWrapper MatrixWrapper;
            typedef typename Base::ActualMatrixType ActualMatrixType;
            enum {
              TransposeInput  =   (!MatrixWrapper::MatrixFree)
                              &&  (UpLo==(Lower|Upper))
                              &&  (!MatrixType::IsRowMajor)
                              &&  (!NumTraits<Scalar>::IsComplex)
            };
            typedef typename internal::conditional<TransposeInput,Transpose<const ActualMatrixType>, ActualMatrixType const&>::type RowMajorWrapper;
            EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(MatrixWrapper::MatrixFree,UpLo==(Lower|Upper)),MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY);
            typedef typename internal::conditional<UpLo==(Lower|Upper),
                                                  RowMajorWrapper,
                                                  typename MatrixWrapper::template ConstSelfAdjointViewReturnType<UpLo>::Type
                                            >::type SelfAdjointWrapper;

            m_iterations = Base::maxIterations();
            m_error = Base::m_tolerance;
            RowMajorWrapper row_mat(matrix());
            internal::minres(SelfAdjointWrapper(row_mat), b, x,
                             Base::m_preconditioner, m_iterations, m_error);
            m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
        }
        
    protected:
        
    };

} // end namespace Eigen

#endif // EIGEN_MINRES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/Scaling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERSCALING_H
#define EIGEN_ITERSCALING_H

namespace Eigen {

/**
  * \ingroup IterativeSolvers_Module
  * \brief iterative scaling algorithm to equilibrate rows and column norms in matrices
  * 
  * This class can be used as a preprocessing tool to accelerate the convergence of iterative methods 
  * 
  * This feature is  useful to limit the pivoting amount during LU/ILU factorization
  * The  scaling strategy as presented here preserves the symmetry of the problem
  * NOTE It is assumed that the matrix does not have empty row or column, 
  * 
  * Example with key steps 
  * \code
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A;
  * // fill A and b;
  * IterScaling<SparseMatrix<double> > scal; 
  * // Compute the left and right scaling vectors. The matrix is equilibrated at output
  * scal.computeRef(A); 
  * // Scale the right hand side
  * b = scal.LeftScaling().cwiseProduct(b); 
  * // Now, solve the equilibrated linear system with any available solver
  * 
  * // Scale back the computed solution
  * x = scal.RightScaling().cwiseProduct(x); 
  * \endcode
  * 
  * \tparam _MatrixType the type of the matrix. It should be a real square sparsematrix
  * 
  * References : D. Ruiz and B. Ucar, A Symmetry Preserving Algorithm for Matrix Scaling, INRIA Research report RR-7552
  * 
  * \sa \ref IncompleteLUT 
  */
template<typename _MatrixType>
class IterScaling
{
  public:
    typedef _MatrixType MatrixType; 
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::Index Index;
    
  public:
    IterScaling() { init(); }
    
    IterScaling(const MatrixType& matrix)
    {
      init();
      compute(matrix);
    }
    
    ~IterScaling() { }
    
    /** 
     * Compute the left and right diagonal matrices to scale the input matrix @p mat
     * 
     * FIXME This algorithm will be modified such that the diagonal elements are permuted on the diagonal. 
     * 
     * \sa LeftScaling() RightScaling()
     */
    void compute (const MatrixType& mat)
    {
      using std::abs;
      int m = mat.rows(); 
      int n = mat.cols();
      eigen_assert((m>0 && m == n) && "Please give a non - empty matrix");
      m_left.resize(m); 
      m_right.resize(n);
      m_left.setOnes();
      m_right.setOnes();
      m_matrix = mat;
      VectorXd Dr, Dc, DrRes, DcRes; // Temporary Left and right scaling vectors
      Dr.resize(m); Dc.resize(n);
      DrRes.resize(m); DcRes.resize(n);
      double EpsRow = 1.0, EpsCol = 1.0;
      int its = 0; 
      do
      { // Iterate until the infinite norm of each row and column is approximately 1
        // Get the maximum value in each row and column
        Dr.setZero(); Dc.setZero();
        for (int k=0; k<m_matrix.outerSize(); ++k)
        {
          for (typename MatrixType::InnerIterator it(m_matrix, k); it; ++it)
          {
            if ( Dr(it.row()) < abs(it.value()) )
              Dr(it.row()) = abs(it.value());
            
            if ( Dc(it.col()) < abs(it.value()) )
              Dc(it.col()) = abs(it.value());
          }
        }
        for (int i = 0; i < m; ++i) 
        {
          Dr(i) = std::sqrt(Dr(i));
        }
        for (int i = 0; i < n; ++i) 
        {
          Dc(i) = std::sqrt(Dc(i));
        }
        // Save the scaling factors 
        for (int i = 0; i < m; ++i) 
        {
          m_left(i) /= Dr(i);
        }
        for (int i = 0; i < n; ++i) 
        {
          m_right(i) /= Dc(i);
        }
        // Scale the rows and the columns of the matrix
        DrRes.setZero(); DcRes.setZero(); 
        for (int k=0; k<m_matrix.outerSize(); ++k)
        {
          for (typename MatrixType::InnerIterator it(m_matrix, k); it; ++it)
          {
            it.valueRef() = it.value()/( Dr(it.row()) * Dc(it.col()) );
            // Accumulate the norms of the row and column vectors   
            if ( DrRes(it.row()) < abs(it.value()) )
              DrRes(it.row()) = abs(it.value());
            
            if ( DcRes(it.col()) < abs(it.value()) )
              DcRes(it.col()) = abs(it.value());
          }
        }  
        DrRes.array() = (1-DrRes.array()).abs();
        EpsRow = DrRes.maxCoeff();
        DcRes.array() = (1-DcRes.array()).abs();
        EpsCol = DcRes.maxCoeff();
        its++;
      }while ( (EpsRow >m_tol || EpsCol > m_tol) && (its < m_maxits) );
      m_isInitialized = true;
    }
    /** Compute the left and right vectors to scale the vectors
     * the input matrix is scaled with the computed vectors at output
     * 
     * \sa compute()
     */
    void computeRef (MatrixType& mat)
    {
      compute (mat);
      mat = m_matrix;
    }
    /** Get the vector to scale the rows of the matrix 
     */
    VectorXd& LeftScaling()
    {
      return m_left;
    }
    
    /** Get the vector to scale the columns of the matrix 
     */
    VectorXd& RightScaling()
    {
      return m_right;
    }
    
    /** Set the tolerance for the convergence of the iterative scaling algorithm
     */
    void setTolerance(double tol)
    {
      m_tol = tol; 
    }
      
  protected:
    
    void init()
    {
      m_tol = 1e-10;
      m_maxits = 5;
      m_isInitialized = false;
    }
    
    MatrixType m_matrix;
    mutable ComputationInfo m_info; 
    bool m_isInitialized; 
    VectorXd m_left; // Left scaling vector
    VectorXd m_right; // m_right scaling vector
    double m_tol; 
    int m_maxits; // Maximum number of iterations allowed
};
}
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/KroneckerProduct/KroneckerTensorProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Kolja Brix <brix@igpm.rwth-aachen.de>
// Copyright (C) 2011 Andreas Platen <andiplaten@gmx.de>
// Copyright (C) 2012 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef KRONECKER_TENSOR_PRODUCT_H
#define KRONECKER_TENSOR_PRODUCT_H

namespace Eigen {

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief The base class of dense and sparse Kronecker product.
 *
 * \tparam Derived is the derived type.
 */
template<typename Derived>
class KroneckerProductBase : public ReturnByValue<Derived>
{
  private:
    typedef typename internal::traits<Derived> Traits;
    typedef typename Traits::Scalar Scalar;

  protected:
    typedef typename Traits::Lhs Lhs;
    typedef typename Traits::Rhs Rhs;

  public:
    /*! \brief Constructor. */
    KroneckerProductBase(const Lhs& A, const Rhs& B)
      : m_A(A), m_B(B)
    {}

    inline Index rows() const { return m_A.rows() * m_B.rows(); }
    inline Index cols() const { return m_A.cols() * m_B.cols(); }

    /*!
     * This overrides ReturnByValue::coeff because this function is
     * efficient enough.
     */
    Scalar coeff(Index row, Index col) const
    {
      return m_A.coeff(row / m_B.rows(), col / m_B.cols()) *
             m_B.coeff(row % m_B.rows(), col % m_B.cols());
    }

    /*!
     * This overrides ReturnByValue::coeff because this function is
     * efficient enough.
     */
    Scalar coeff(Index i) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
      return m_A.coeff(i / m_A.size()) * m_B.coeff(i % m_A.size());
    }

  protected:
    typename Lhs::Nested m_A;
    typename Rhs::Nested m_B;
};

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief Kronecker tensor product helper class for dense matrices
 *
 * This class is the return value of kroneckerProduct(MatrixBase,
 * MatrixBase). Use the function rather than construct this class
 * directly to avoid specifying template prarameters.
 *
 * \tparam Lhs  Type of the left-hand side, a matrix expression.
 * \tparam Rhs  Type of the rignt-hand side, a matrix expression.
 */
template<typename Lhs, typename Rhs>
class KroneckerProduct : public KroneckerProductBase<KroneckerProduct<Lhs,Rhs> >
{
  private:
    typedef KroneckerProductBase<KroneckerProduct> Base;
    using Base::m_A;
    using Base::m_B;

  public:
    /*! \brief Constructor. */
    KroneckerProduct(const Lhs& A, const Rhs& B)
      : Base(A, B)
    {}

    /*! \brief Evaluate the Kronecker tensor product. */
    template<typename Dest> void evalTo(Dest& dst) const;
};

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief Kronecker tensor product helper class for sparse matrices
 *
 * If at least one of the operands is a sparse matrix expression,
 * then this class is returned and evaluates into a sparse matrix.
 *
 * This class is the return value of kroneckerProduct(EigenBase,
 * EigenBase). Use the function rather than construct this class
 * directly to avoid specifying template prarameters.
 *
 * \tparam Lhs  Type of the left-hand side, a matrix expression.
 * \tparam Rhs  Type of the rignt-hand side, a matrix expression.
 */
template<typename Lhs, typename Rhs>
class KroneckerProductSparse : public KroneckerProductBase<KroneckerProductSparse<Lhs,Rhs> >
{
  private:
    typedef KroneckerProductBase<KroneckerProductSparse> Base;
    using Base::m_A;
    using Base::m_B;

  public:
    /*! \brief Constructor. */
    KroneckerProductSparse(const Lhs& A, const Rhs& B)
      : Base(A, B)
    {}

    /*! \brief Evaluate the Kronecker tensor product. */
    template<typename Dest> void evalTo(Dest& dst) const;
};

template<typename Lhs, typename Rhs>
template<typename Dest>
void KroneckerProduct<Lhs,Rhs>::evalTo(Dest& dst) const
{
  const int BlockRows = Rhs::RowsAtCompileTime,
            BlockCols = Rhs::ColsAtCompileTime;
  const Index Br = m_B.rows(),
              Bc = m_B.cols();
  for (Index i=0; i < m_A.rows(); ++i)
    for (Index j=0; j < m_A.cols(); ++j)
      Block<Dest,BlockRows,BlockCols>(dst,i*Br,j*Bc,Br,Bc) = m_A.coeff(i,j) * m_B;
}

template<typename Lhs, typename Rhs>
template<typename Dest>
void KroneckerProductSparse<Lhs,Rhs>::evalTo(Dest& dst) const
{
  Index Br = m_B.rows(), Bc = m_B.cols();
  dst.resize(this->rows(), this->cols());
  dst.resizeNonZeros(0);
  
  // 1 - evaluate the operands if needed:
  typedef typename internal::nested_eval<Lhs,Dynamic>::type Lhs1;
  typedef typename internal::remove_all<Lhs1>::type Lhs1Cleaned;
  const Lhs1 lhs1(m_A);
  typedef typename internal::nested_eval<Rhs,Dynamic>::type Rhs1;
  typedef typename internal::remove_all<Rhs1>::type Rhs1Cleaned;
  const Rhs1 rhs1(m_B);
    
  // 2 - construct respective iterators
  typedef Eigen::InnerIterator<Lhs1Cleaned> LhsInnerIterator;
  typedef Eigen::InnerIterator<Rhs1Cleaned> RhsInnerIterator;
  
  // compute number of non-zeros per innervectors of dst
  {
    // TODO VectorXi is not necessarily big enough!
    VectorXi nnzA = VectorXi::Zero(Dest::IsRowMajor ? m_A.rows() : m_A.cols());
    for (Index kA=0; kA < m_A.outerSize(); ++kA)
      for (LhsInnerIterator itA(lhs1,kA); itA; ++itA)
        nnzA(Dest::IsRowMajor ? itA.row() : itA.col())++;
      
    VectorXi nnzB = VectorXi::Zero(Dest::IsRowMajor ? m_B.rows() : m_B.cols());
    for (Index kB=0; kB < m_B.outerSize(); ++kB)
      for (RhsInnerIterator itB(rhs1,kB); itB; ++itB)
        nnzB(Dest::IsRowMajor ? itB.row() : itB.col())++;
    
    Matrix<int,Dynamic,Dynamic,ColMajor> nnzAB = nnzB * nnzA.transpose();
    dst.reserve(VectorXi::Map(nnzAB.data(), nnzAB.size()));
  }

  for (Index kA=0; kA < m_A.outerSize(); ++kA)
  {
    for (Index kB=0; kB < m_B.outerSize(); ++kB)
    {
      for (LhsInnerIterator itA(lhs1,kA); itA; ++itA)
      {
        for (RhsInnerIterator itB(rhs1,kB); itB; ++itB)
        {
          Index i = itA.row() * Br + itB.row(),
                j = itA.col() * Bc + itB.col();
          dst.insert(i,j) = itA.value() * itB.value();
        }
      }
    }
  }
}

namespace internal {

template<typename _Lhs, typename _Rhs>
struct traits<KroneckerProduct<_Lhs,_Rhs> >
{
  typedef typename remove_all<_Lhs>::type Lhs;
  typedef typename remove_all<_Rhs>::type Rhs;
  typedef typename ScalarBinaryOpTraits<typename Lhs::Scalar, typename Rhs::Scalar>::ReturnType Scalar;
  typedef typename promote_index_type<typename Lhs::StorageIndex, typename Rhs::StorageIndex>::type StorageIndex;

  enum {
    Rows = size_at_compile_time<traits<Lhs>::RowsAtCompileTime, traits<Rhs>::RowsAtCompileTime>::ret,
    Cols = size_at_compile_time<traits<Lhs>::ColsAtCompileTime, traits<Rhs>::ColsAtCompileTime>::ret,
    MaxRows = size_at_compile_time<traits<Lhs>::MaxRowsAtCompileTime, traits<Rhs>::MaxRowsAtCompileTime>::ret,
    MaxCols = size_at_compile_time<traits<Lhs>::MaxColsAtCompileTime, traits<Rhs>::MaxColsAtCompileTime>::ret
  };

  typedef Matrix<Scalar,Rows,Cols> ReturnType;
};

template<typename _Lhs, typename _Rhs>
struct traits<KroneckerProductSparse<_Lhs,_Rhs> >
{
  typedef MatrixXpr XprKind;
  typedef typename remove_all<_Lhs>::type Lhs;
  typedef typename remove_all<_Rhs>::type Rhs;
  typedef typename ScalarBinaryOpTraits<typename Lhs::Scalar, typename Rhs::Scalar>::ReturnType Scalar;
  typedef typename cwise_promote_storage_type<typename traits<Lhs>::StorageKind, typename traits<Rhs>::StorageKind, scalar_product_op<typename Lhs::Scalar, typename Rhs::Scalar> >::ret StorageKind;
  typedef typename promote_index_type<typename Lhs::StorageIndex, typename Rhs::StorageIndex>::type StorageIndex;

  enum {
    LhsFlags = Lhs::Flags,
    RhsFlags = Rhs::Flags,

    RowsAtCompileTime = size_at_compile_time<traits<Lhs>::RowsAtCompileTime, traits<Rhs>::RowsAtCompileTime>::ret,
    ColsAtCompileTime = size_at_compile_time<traits<Lhs>::ColsAtCompileTime, traits<Rhs>::ColsAtCompileTime>::ret,
    MaxRowsAtCompileTime = size_at_compile_time<traits<Lhs>::MaxRowsAtCompileTime, traits<Rhs>::MaxRowsAtCompileTime>::ret,
    MaxColsAtCompileTime = size_at_compile_time<traits<Lhs>::MaxColsAtCompileTime, traits<Rhs>::MaxColsAtCompileTime>::ret,

    EvalToRowMajor = (int(LhsFlags) & int(RhsFlags) & RowMajorBit),
    RemovedBits = ~(EvalToRowMajor ? 0 : RowMajorBit),

    Flags = ((int(LhsFlags) | int(RhsFlags)) & HereditaryBits & RemovedBits)
          | EvalBeforeNestingBit,
    CoeffReadCost = HugeCost
  };

  typedef SparseMatrix<Scalar, 0, StorageIndex> ReturnType;
};

} // end namespace internal

/*!
 * \ingroup KroneckerProduct_Module
 *
 * Computes Kronecker tensor product of two dense matrices
 *
 * \warning If you want to replace a matrix by its Kronecker product
 *          with some matrix, do \b NOT do this:
 * \code
 * A = kroneckerProduct(A,B); // bug!!! caused by aliasing effect
 * \endcode
 * instead, use eval() to work around this:
 * \code
 * A = kroneckerProduct(A,B).eval();
 * \endcode
 *
 * \param a  Dense matrix a
 * \param b  Dense matrix b
 * \return   Kronecker tensor product of a and b
 */
template<typename A, typename B>
KroneckerProduct<A,B> kroneckerProduct(const MatrixBase<A>& a, const MatrixBase<B>& b)
{
  return KroneckerProduct<A, B>(a.derived(), b.derived());
}

/*!
 * \ingroup KroneckerProduct_Module
 *
 * Computes Kronecker tensor product of two matrices, at least one of
 * which is sparse
 *
 * \warning If you want to replace a matrix by its Kronecker product
 *          with some matrix, do \b NOT do this:
 * \code
 * A = kroneckerProduct(A,B); // bug!!! caused by aliasing effect
 * \endcode
 * instead, use eval() to work around this:
 * \code
 * A = kroneckerProduct(A,B).eval();
 * \endcode
 *
 * \param a  Dense/sparse matrix a
 * \param b  Dense/sparse matrix b
 * \return   Kronecker tensor product of a and b, stored in a sparse
 *           matrix
 */
template<typename A, typename B>
KroneckerProductSparse<A,B> kroneckerProduct(const EigenBase<A>& a, const EigenBase<B>& b)
{
  return KroneckerProductSparse<A,B>(a.derived(), b.derived());
}

} // end namespace Eigen

#endif // KRONECKER_TENSOR_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/CopyrightMINPACK.txt <==
Minpack Copyright Notice (1999) University of Chicago.  All rights reserved

Redistribution and use in source and binary forms, with or
without modification, are permitted provided that the
following conditions are met:

1. Redistributions of source code must retain the above
copyright notice, this list of conditions and the following
disclaimer.

2. Redistributions in binary form must reproduce the above
copyright notice, this list of conditions and the following
disclaimer in the documentation and/or other materials
provided with the distribution.

3. The end-user documentation included with the
redistribution, if any, must include the following
acknowledgment:

   "This product includes software developed by the
   University of Chicago, as Operator of Argonne National
   Laboratory.

Alternately, this acknowledgment may appear in the software
itself, if and wherever such third-party acknowledgments
normally appear.

4. WARRANTY DISCLAIMER. THE SOFTWARE IS SUPPLIED "AS IS"
WITHOUT WARRANTY OF ANY KIND. THE COPYRIGHT HOLDER, THE
UNITED STATES, THE UNITED STATES DEPARTMENT OF ENERGY, AND
THEIR EMPLOYEES: (1) DISCLAIM ANY WARRANTIES, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO ANY IMPLIED WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, TITLE
OR NON-INFRINGEMENT, (2) DO NOT ASSUME ANY LEGAL LIABILITY
OR RESPONSIBILITY FOR THE ACCURACY, COMPLETENESS, OR
USEFULNESS OF THE SOFTWARE, (3) DO NOT REPRESENT THAT USE OF
THE SOFTWARE WOULD NOT INFRINGE PRIVATELY OWNED RIGHTS, (4)
DO NOT WARRANT THAT THE SOFTWARE WILL FUNCTION
UNINTERRUPTED, THAT IT IS ERROR-FREE OR THAT ANY ERRORS WILL
BE CORRECTED.

5. LIMITATION OF LIABILITY. IN NO EVENT WILL THE COPYRIGHT
HOLDER, THE UNITED STATES, THE UNITED STATES DEPARTMENT OF
ENERGY, OR THEIR EMPLOYEES: BE LIABLE FOR ANY INDIRECT,
INCIDENTAL, CONSEQUENTIAL, SPECIAL OR PUNITIVE DAMAGES OF
ANY KIND OR NATURE, INCLUDING BUT NOT LIMITED TO LOSS OF
PROFITS OR LOSS OF DATA, FOR ANY REASON WHATSOEVER, WHETHER
SUCH LIABILITY IS ASSERTED ON THE BASIS OF CONTRACT, TORT
(INCLUDING NEGLIGENCE OR STRICT LIABILITY), OR OTHERWISE,
EVEN IF ANY OF SAID PARTIES HAS BEEN WARNED OF THE
POSSIBILITY OF SUCH LOSS OR DAMAGES.



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMcovar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMCOVAR_H
#define EIGEN_LMCOVAR_H

namespace Eigen { 

namespace internal {

template <typename Scalar>
void covar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi& ipvt,
        Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon()) )
{
    using std::abs;
    /* Local variables */
    Index i, j, k, l, ii, jj;
    bool sing;
    Scalar temp;

    /* Function Body */
    const Index n = r.cols();
    const Scalar tolr = tol * abs(r(0,0));
    Matrix< Scalar, Dynamic, 1 > wa(n);
    eigen_assert(ipvt.size()==n);

    /* form the inverse of r in the full upper triangle of r. */
    l = -1;
    for (k = 0; k < n; ++k)
        if (abs(r(k,k)) > tolr) {
            r(k,k) = 1. / r(k,k);
            for (j = 0; j <= k-1; ++j) {
                temp = r(k,k) * r(j,k);
                r(j,k) = 0.;
                r.col(k).head(j+1) -= r.col(j).head(j+1) * temp;
            }
            l = k;
        }

    /* form the full upper triangle of the inverse of (r transpose)*r */
    /* in the full upper triangle of r. */
    for (k = 0; k <= l; ++k) {
        for (j = 0; j <= k-1; ++j)
            r.col(j).head(j+1) += r.col(k).head(j+1) * r(j,k);
        r.col(k).head(k+1) *= r(k,k);
    }

    /* form the full lower triangle of the covariance matrix */
    /* in the strict lower triangle of r and in wa. */
    for (j = 0; j < n; ++j) {
        jj = ipvt[j];
        sing = j > l;
        for (i = 0; i <= j; ++i) {
            if (sing)
                r(i,j) = 0.;
            ii = ipvt[i];
            if (ii > jj)
                r(ii,jj) = r(i,j);
            if (ii < jj)
                r(jj,ii) = r(i,j);
        }
        wa[jj] = r(j,j);
    }

    /* symmetrize the covariance matrix in r. */
    r.topLeftCorner(n,n).template triangularView<StrictlyUpper>() = r.topLeftCorner(n,n).transpose();
    r.diagonal() = wa;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMCOVAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMonestep.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMONESTEP_H
#define EIGEN_LMONESTEP_H

namespace Eigen {

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimizeOneStep(FVectorType  &x)
{
  using std::abs;
  using std::sqrt;
  RealScalar temp, temp1,temp2; 
  RealScalar ratio; 
  RealScalar pnorm, xnorm, fnorm1, actred, dirder, prered;
  eigen_assert(x.size()==n); // check the caller is not cheating us

  temp = 0.0; xnorm = 0.0;
  /* calculate the jacobian matrix. */
  Index df_ret = m_functor.df(x, m_fjac);
  if (df_ret<0)
      return LevenbergMarquardtSpace::UserAsked;
  if (df_ret>0)
      // numerical diff, we evaluated the function df_ret times
      m_nfev += df_ret;
  else m_njev++;

  /* compute the qr factorization of the jacobian. */
  for (int j = 0; j < x.size(); ++j)
    m_wa2(j) = m_fjac.col(j).blueNorm();
  QRSolver qrfac(m_fjac);
  if(qrfac.info() != Success) {
    m_info = NumericalIssue;
    return LevenbergMarquardtSpace::ImproperInputParameters;
  }
  // Make a copy of the first factor with the associated permutation
  m_rfactor = qrfac.matrixR();
  m_permutation = (qrfac.colsPermutation());

  /* on the first iteration and if external scaling is not used, scale according */
  /* to the norms of the columns of the initial jacobian. */
  if (m_iter == 1) {
      if (!m_useExternalScaling)
          for (Index j = 0; j < n; ++j)
              m_diag[j] = (m_wa2[j]==0.)? 1. : m_wa2[j];

      /* on the first iteration, calculate the norm of the scaled x */
      /* and initialize the step bound m_delta. */
      xnorm = m_diag.cwiseProduct(x).stableNorm();
      m_delta = m_factor * xnorm;
      if (m_delta == 0.)
          m_delta = m_factor;
  }

  /* form (q transpose)*m_fvec and store the first n components in */
  /* m_qtf. */
  m_wa4 = m_fvec;
  m_wa4 = qrfac.matrixQ().adjoint() * m_fvec; 
  m_qtf = m_wa4.head(n);

  /* compute the norm of the scaled gradient. */
  m_gnorm = 0.;
  if (m_fnorm != 0.)
      for (Index j = 0; j < n; ++j)
          if (m_wa2[m_permutation.indices()[j]] != 0.)
              m_gnorm = (std::max)(m_gnorm, abs( m_rfactor.col(j).head(j+1).dot(m_qtf.head(j+1)/m_fnorm) / m_wa2[m_permutation.indices()[j]]));

  /* test for convergence of the gradient norm. */
  if (m_gnorm <= m_gtol) {
    m_info = Success;
    return LevenbergMarquardtSpace::CosinusTooSmall;
  }

  /* rescale if necessary. */
  if (!m_useExternalScaling)
      m_diag = m_diag.cwiseMax(m_wa2);

  do {
    /* determine the levenberg-marquardt parameter. */
    internal::lmpar2(qrfac, m_diag, m_qtf, m_delta, m_par, m_wa1);

    /* store the direction p and x + p. calculate the norm of p. */
    m_wa1 = -m_wa1;
    m_wa2 = x + m_wa1;
    pnorm = m_diag.cwiseProduct(m_wa1).stableNorm();

    /* on the first iteration, adjust the initial step bound. */
    if (m_iter == 1)
        m_delta = (std::min)(m_delta,pnorm);

    /* evaluate the function at x + p and calculate its norm. */
    if ( m_functor(m_wa2, m_wa4) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    ++m_nfev;
    fnorm1 = m_wa4.stableNorm();

    /* compute the scaled actual reduction. */
    actred = -1.;
    if (Scalar(.1) * fnorm1 < m_fnorm)
        actred = 1. - numext::abs2(fnorm1 / m_fnorm);

    /* compute the scaled predicted reduction and */
    /* the scaled directional derivative. */
    m_wa3 = m_rfactor.template triangularView<Upper>() * (m_permutation.inverse() *m_wa1);
    temp1 = numext::abs2(m_wa3.stableNorm() / m_fnorm);
    temp2 = numext::abs2(sqrt(m_par) * pnorm / m_fnorm);
    prered = temp1 + temp2 / Scalar(.5);
    dirder = -(temp1 + temp2);

    /* compute the ratio of the actual to the predicted */
    /* reduction. */
    ratio = 0.;
    if (prered != 0.)
        ratio = actred / prered;

    /* update the step bound. */
    if (ratio <= Scalar(.25)) {
        if (actred >= 0.)
            temp = RealScalar(.5);
        if (actred < 0.)
            temp = RealScalar(.5) * dirder / (dirder + RealScalar(.5) * actred);
        if (RealScalar(.1) * fnorm1 >= m_fnorm || temp < RealScalar(.1))
            temp = Scalar(.1);
        /* Computing MIN */
        m_delta = temp * (std::min)(m_delta, pnorm / RealScalar(.1));
        m_par /= temp;
    } else if (!(m_par != 0. && ratio < RealScalar(.75))) {
        m_delta = pnorm / RealScalar(.5);
        m_par = RealScalar(.5) * m_par;
    }

    /* test for successful iteration. */
    if (ratio >= RealScalar(1e-4)) {
        /* successful iteration. update x, m_fvec, and their norms. */
        x = m_wa2;
        m_wa2 = m_diag.cwiseProduct(x);
        m_fvec = m_wa4;
        xnorm = m_wa2.stableNorm();
        m_fnorm = fnorm1;
        ++m_iter;
    }

    /* tests for convergence. */
    if (abs(actred) <= m_ftol && prered <= m_ftol && Scalar(.5) * ratio <= 1. && m_delta <= m_xtol * xnorm)
    {
       m_info = Success;
      return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
    }
    if (abs(actred) <= m_ftol && prered <= m_ftol && Scalar(.5) * ratio <= 1.) 
    {
      m_info = Success;
      return LevenbergMarquardtSpace::RelativeReductionTooSmall;
    }
    if (m_delta <= m_xtol * xnorm)
    {
      m_info = Success;
      return LevenbergMarquardtSpace::RelativeErrorTooSmall;
    }

    /* tests for termination and stringent tolerances. */
    if (m_nfev >= m_maxfev) 
    {
      m_info = NoConvergence;
      return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
    }
    if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
    {
      m_info = Success;
      return LevenbergMarquardtSpace::FtolTooSmall;
    }
    if (m_delta <= NumTraits<Scalar>::epsilon() * xnorm) 
    {
      m_info = Success;
      return LevenbergMarquardtSpace::XtolTooSmall;
    }
    if (m_gnorm <= NumTraits<Scalar>::epsilon())
    {
      m_info = Success;
      return LevenbergMarquardtSpace::GtolTooSmall;
    }

  } while (ratio < Scalar(1e-4));

  return LevenbergMarquardtSpace::Running;
}

  
} // end namespace Eigen

#endif // EIGEN_LMONESTEP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMpar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMPAR_H
#define EIGEN_LMPAR_H

namespace Eigen {

namespace internal {
  
  template <typename QRSolver, typename VectorType>
    void lmpar2(
    const QRSolver &qr,
    const VectorType  &diag,
    const VectorType  &qtb,
    typename VectorType::Scalar m_delta,
    typename VectorType::Scalar &par,
    VectorType  &x)

  {
    using std::sqrt;
    using std::abs;
    typedef typename QRSolver::MatrixType MatrixType;
    typedef typename QRSolver::Scalar Scalar;
//    typedef typename QRSolver::StorageIndex StorageIndex;

    /* Local variables */
    Index j;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;
    
    // Make a copy of the triangular factor. 
    // This copy is modified during call the qrsolv
    MatrixType s;
    s = qr.matrixR();

    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = qr.matrixR().cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());

    VectorType  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */

    //    const Index rank = qr.nonzeroPivots(); // exactly double(0.)
    const Index rank = qr.rank(); // use a threshold
    wa1 = qtb;
    wa1.tail(n-rank).setZero();
    //FIXME There is no solve in place for sparse triangularView
    wa1.head(rank) = s.topLeftCorner(rank,rank).template triangularView<Upper>().solve(qtb.head(rank));

    x = qr.colsPermutation()*wa1;

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - m_delta;
    if (fp <= Scalar(0.1) * m_delta) {
      par = 0;
      return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (rank==n) {
      wa1 = qr.colsPermutation().inverse() *  diag.cwiseProduct(wa2)/dxnorm;
      s.topLeftCorner(n,n).transpose().template triangularView<Lower>().solveInPlace(wa1);
      temp = wa1.blueNorm();
      parl = fp / m_delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
      wa1[j] = s.col(j).head(j+1).dot(qtb.head(j+1)) / diag[qr.colsPermutation().indices()(j)];

    gnorm = wa1.stableNorm();
    paru = gnorm / m_delta;
    if (paru == 0.)
      paru = dwarf / (std::min)(m_delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
      par = gnorm / dxnorm;

    /* beginning of an iteration. */
    while (true) {
      ++iter;

      /* evaluate the function at the current value of par. */
      if (par == 0.)
        par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
      wa1 = sqrt(par)* diag;

      VectorType sdiag(n);
      lmqrsolv(s, qr.colsPermutation(), wa1, qtb, x, sdiag);

      wa2 = diag.cwiseProduct(x);
      dxnorm = wa2.blueNorm();
      temp = fp;
      fp = dxnorm - m_delta;

      /* if the function is small enough, accept the current value */
      /* of par. also test for the exceptional cases where parl */
      /* is zero or the number of iterations has reached 10. */
      if (abs(fp) <= Scalar(0.1) * m_delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
        break;

      /* compute the newton correction. */
      wa1 = qr.colsPermutation().inverse() * diag.cwiseProduct(wa2/dxnorm);
      // we could almost use this here, but the diagonal is outside qr, in sdiag[]
      for (j = 0; j < n; ++j) {
        wa1[j] /= sdiag[j];
        temp = wa1[j];
        for (Index i = j+1; i < n; ++i)
          wa1[i] -= s.coeff(i,j) * temp;
      }
      temp = wa1.blueNorm();
      parc = fp / m_delta / temp / temp;

      /* depending on the sign of the function, update parl or paru. */
      if (fp > 0.)
        parl = (std::max)(parl,par);
      if (fp < 0.)
        paru = (std::min)(paru,par);

      /* compute an improved estimate for par. */
      par = (std::max)(parl,par+parc);
    }
    if (iter == 0)
      par = 0.;
    return;
  }
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMPAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMqrsolv.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMQRSOLV_H
#define EIGEN_LMQRSOLV_H

namespace Eigen { 

namespace internal {

template <typename Scalar,int Rows, int Cols, typename PermIndex>
void lmqrsolv(
  Matrix<Scalar,Rows,Cols> &s,
  const PermutationMatrix<Dynamic,Dynamic,PermIndex> &iPerm,
  const Matrix<Scalar,Dynamic,1> &diag,
  const Matrix<Scalar,Dynamic,1> &qtb,
  Matrix<Scalar,Dynamic,1> &x,
  Matrix<Scalar,Dynamic,1> &sdiag)
{
    /* Local variables */
    Index i, j, k;
    Scalar temp;
    Index n = s.cols();
    Matrix<Scalar,Dynamic,1>  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize s. */
    /*     in particular, save the diagonal elements of r in x. */
    x = s.diagonal();
    wa = qtb;
    
   
    s.topLeftCorner(n,n).template triangularView<StrictlyLower>() = s.topLeftCorner(n,n).transpose();
    /*     eliminate the diagonal matrix d using a givens rotation. */
    for (j = 0; j < n; ++j) {

        /*        prepare the row of d to be eliminated, locating the */
        /*        diagonal element using p from the qr factorization. */
        const PermIndex l = iPerm.indices()(j);
        if (diag[l] == 0.)
            break;
        sdiag.tail(n-j).setZero();
        sdiag[j] = diag[l];

        /*        the transformations to eliminate the row of d */
        /*        modify only a single element of (q transpose)*b */
        /*        beyond the first n, which is initially zero. */
        Scalar qtbpj = 0.;
        for (k = j; k < n; ++k) {
            /*           determine a givens rotation which eliminates the */
            /*           appropriate element in the current row of d. */
            givens.makeGivens(-s(k,k), sdiag[k]);

            /*           compute the modified diagonal element of r and */
            /*           the modified element of ((q transpose)*b,0). */
            s(k,k) = givens.c() * s(k,k) + givens.s() * sdiag[k];
            temp = givens.c() * wa[k] + givens.s() * qtbpj;
            qtbpj = -givens.s() * wa[k] + givens.c() * qtbpj;
            wa[k] = temp;

            /*           accumulate the transformation in the row of s. */
            for (i = k+1; i<n; ++i) {
                temp = givens.c() * s(i,k) + givens.s() * sdiag[i];
                sdiag[i] = -givens.s() * s(i,k) + givens.c() * sdiag[i];
                s(i,k) = temp;
            }
        }
    }
  
    /*     solve the triangular system for z. if the system is */
    /*     singular, then obtain a least squares solution. */
    Index nsing;
    for(nsing=0; nsing<n && sdiag[nsing]!=0; nsing++) {}

    wa.tail(n-nsing).setZero();
    s.topLeftCorner(nsing, nsing).transpose().template triangularView<Upper>().solveInPlace(wa.head(nsing));
  
    // restore
    sdiag = s.diagonal();
    s.diagonal() = x;

    /* permute the components of z back to components of x. */
    x = iPerm * wa; 
}

template <typename Scalar, int _Options, typename Index>
void lmqrsolv(
  SparseMatrix<Scalar,_Options,Index> &s,
  const PermutationMatrix<Dynamic,Dynamic> &iPerm,
  const Matrix<Scalar,Dynamic,1> &diag,
  const Matrix<Scalar,Dynamic,1> &qtb,
  Matrix<Scalar,Dynamic,1> &x,
  Matrix<Scalar,Dynamic,1> &sdiag)
{
  /* Local variables */
  typedef SparseMatrix<Scalar,RowMajor,Index> FactorType;
    Index i, j, k, l;
    Scalar temp;
    Index n = s.cols();
    Matrix<Scalar,Dynamic,1>  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize R. */
    wa = qtb;
    FactorType R(s);
    // Eliminate the diagonal matrix d using a givens rotation
    for (j = 0; j < n; ++j)
    {
      // Prepare the row of d to be eliminated, locating the 
      // diagonal element using p from the qr factorization
      l = iPerm.indices()(j);
      if (diag(l) == Scalar(0)) 
        break; 
      sdiag.tail(n-j).setZero();
      sdiag[j] = diag[l];
      // the transformations to eliminate the row of d
      // modify only a single element of (q transpose)*b
      // beyond the first n, which is initially zero. 
      
      Scalar qtbpj = 0; 
      // Browse the nonzero elements of row j of the upper triangular s
      for (k = j; k < n; ++k)
      {
        typename FactorType::InnerIterator itk(R,k);
        for (; itk; ++itk){
          if (itk.index() < k) continue;
          else break;
        }
        //At this point, we have the diagonal element R(k,k)
        // Determine a givens rotation which eliminates 
        // the appropriate element in the current row of d
        givens.makeGivens(-itk.value(), sdiag(k));
        
        // Compute the modified diagonal element of r and 
        // the modified element of ((q transpose)*b,0).
        itk.valueRef() = givens.c() * itk.value() + givens.s() * sdiag(k);
        temp = givens.c() * wa(k) + givens.s() * qtbpj; 
        qtbpj = -givens.s() * wa(k) + givens.c() * qtbpj;
        wa(k) = temp;
        
        // Accumulate the transformation in the remaining k row/column of R
        for (++itk; itk; ++itk)
        {
          i = itk.index();
          temp = givens.c() *  itk.value() + givens.s() * sdiag(i);
          sdiag(i) = -givens.s() * itk.value() + givens.c() * sdiag(i);
          itk.valueRef() = temp;
        }
      }
    }
    
    // Solve the triangular system for z. If the system is 
    // singular, then obtain a least squares solution
    Index nsing;
    for(nsing = 0; nsing<n && sdiag(nsing) !=0; nsing++) {}
    
    wa.tail(n-nsing).setZero();
//     x = wa; 
    wa.head(nsing) = R.topLeftCorner(nsing,nsing).template triangularView<Upper>().solve/*InPlace*/(wa.head(nsing));
    
    sdiag = R.diagonal();
    // Permute the components of z back to components of x
    x = iPerm * wa; 
}
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMQRSOLV_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LevenbergMarquardt.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
//
// The algorithm of this class initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT_H
#define EIGEN_LEVENBERGMARQUARDT_H


namespace Eigen {
namespace LevenbergMarquardtSpace {
    enum Status {
        NotStarted = -2,
        Running = -1,
        ImproperInputParameters = 0,
        RelativeReductionTooSmall = 1,
        RelativeErrorTooSmall = 2,
        RelativeErrorAndReductionTooSmall = 3,
        CosinusTooSmall = 4,
        TooManyFunctionEvaluation = 5,
        FtolTooSmall = 6,
        XtolTooSmall = 7,
        GtolTooSmall = 8,
        UserAsked = 9
    };
}

template <typename _Scalar, int NX=Dynamic, int NY=Dynamic>
struct DenseFunctor
{
  typedef _Scalar Scalar;
  enum {
    InputsAtCompileTime = NX,
    ValuesAtCompileTime = NY
  };
  typedef Matrix<Scalar,InputsAtCompileTime,1> InputType;
  typedef Matrix<Scalar,ValuesAtCompileTime,1> ValueType;
  typedef Matrix<Scalar,ValuesAtCompileTime,InputsAtCompileTime> JacobianType;
  typedef ColPivHouseholderQR<JacobianType> QRSolver;
  const int m_inputs, m_values;

  DenseFunctor() : m_inputs(InputsAtCompileTime), m_values(ValuesAtCompileTime) {}
  DenseFunctor(int inputs, int values) : m_inputs(inputs), m_values(values) {}

  int inputs() const { return m_inputs; }
  int values() const { return m_values; }

  //int operator()(const InputType &x, ValueType& fvec) { }
  // should be defined in derived classes
  
  //int df(const InputType &x, JacobianType& fjac) { }
  // should be defined in derived classes
};

template <typename _Scalar, typename _Index>
struct SparseFunctor
{
  typedef _Scalar Scalar;
  typedef _Index Index;
  typedef Matrix<Scalar,Dynamic,1> InputType;
  typedef Matrix<Scalar,Dynamic,1> ValueType;
  typedef SparseMatrix<Scalar, ColMajor, Index> JacobianType;
  typedef SparseQR<JacobianType, COLAMDOrdering<int> > QRSolver;
  enum {
    InputsAtCompileTime = Dynamic,
    ValuesAtCompileTime = Dynamic
  };
  
  SparseFunctor(int inputs, int values) : m_inputs(inputs), m_values(values) {}

  int inputs() const { return m_inputs; }
  int values() const { return m_values; }
  
  const int m_inputs, m_values;
  //int operator()(const InputType &x, ValueType& fvec) { }
  // to be defined in the functor
  
  //int df(const InputType &x, JacobianType& fjac) { }
  // to be defined in the functor if no automatic differentiation
  
};
namespace internal {
template <typename QRSolver, typename VectorType>
void lmpar2(const QRSolver &qr, const VectorType  &diag, const VectorType  &qtb,
	    typename VectorType::Scalar m_delta, typename VectorType::Scalar &par,
	    VectorType  &x);
    }
/**
  * \ingroup NonLinearOptimization_Module
  * \brief Performs non linear optimization over a non-linear function,
  * using a variant of the Levenberg Marquardt algorithm.
  *
  * Check wikipedia for more information.
  * http://en.wikipedia.org/wiki/Levenberg%E2%80%93Marquardt_algorithm
  */
template<typename _FunctorType>
class LevenbergMarquardt : internal::no_assignment_operator
{
  public:
    typedef _FunctorType FunctorType;
    typedef typename FunctorType::QRSolver QRSolver;
    typedef typename FunctorType::JacobianType JacobianType;
    typedef typename JacobianType::Scalar Scalar;
    typedef typename JacobianType::RealScalar RealScalar; 
    typedef typename QRSolver::StorageIndex PermIndex;
    typedef Matrix<Scalar,Dynamic,1> FVectorType;
    typedef PermutationMatrix<Dynamic,Dynamic,int> PermutationType;
  public:
    LevenbergMarquardt(FunctorType& functor) 
    : m_functor(functor),m_nfev(0),m_njev(0),m_fnorm(0.0),m_gnorm(0),
      m_isInitialized(false),m_info(InvalidInput)
    {
      resetParameters();
      m_useExternalScaling=false; 
    }
    
    LevenbergMarquardtSpace::Status minimize(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeInit(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeOneStep(FVectorType &x);
    LevenbergMarquardtSpace::Status lmder1(
      FVectorType  &x, 
      const Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon())
    );
    static LevenbergMarquardtSpace::Status lmdif1(
            FunctorType &functor,
            FVectorType  &x,
            Index *nfev,
            const Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon())
            );
    
    /** Sets the default parameters */
    void resetParameters() 
    {
      using std::sqrt;        

      m_factor = 100.; 
      m_maxfev = 400; 
      m_ftol = sqrt(NumTraits<RealScalar>::epsilon());
      m_xtol = sqrt(NumTraits<RealScalar>::epsilon());
      m_gtol = 0. ; 
      m_epsfcn = 0. ;
    }
    
    /** Sets the tolerance for the norm of the solution vector*/
    void setXtol(RealScalar xtol) { m_xtol = xtol; }
    
    /** Sets the tolerance for the norm of the vector function*/
    void setFtol(RealScalar ftol) { m_ftol = ftol; }
    
    /** Sets the tolerance for the norm of the gradient of the error vector*/
    void setGtol(RealScalar gtol) { m_gtol = gtol; }
    
    /** Sets the step bound for the diagonal shift */
    void setFactor(RealScalar factor) { m_factor = factor; }    
    
    /** Sets the error precision  */
    void setEpsilon (RealScalar epsfcn) { m_epsfcn = epsfcn; }
    
    /** Sets the maximum number of function evaluation */
    void setMaxfev(Index maxfev) {m_maxfev = maxfev; }
    
    /** Use an external Scaling. If set to true, pass a nonzero diagonal to diag() */
    void setExternalScaling(bool value) {m_useExternalScaling  = value; }
    
    /** \returns the tolerance for the norm of the solution vector */
    RealScalar xtol() const {return m_xtol; }
    
    /** \returns the tolerance for the norm of the vector function */
    RealScalar ftol() const {return m_ftol; }
    
    /** \returns the tolerance for the norm of the gradient of the error vector */
    RealScalar gtol() const {return m_gtol; }
    
    /** \returns the step bound for the diagonal shift */
    RealScalar factor() const {return m_factor; }
    
    /** \returns the error precision */
    RealScalar epsilon() const {return m_epsfcn; }
    
    /** \returns the maximum number of function evaluation */
    Index maxfev() const {return m_maxfev; }
    
    /** \returns a reference to the diagonal of the jacobian */
    FVectorType& diag() {return m_diag; }
    
    /** \returns the number of iterations performed */
    Index iterations() { return m_iter; }
    
    /** \returns the number of functions evaluation */
    Index nfev() { return m_nfev; }
    
    /** \returns the number of jacobian evaluation */
    Index njev() { return m_njev; }
    
    /** \returns the norm of current vector function */
    RealScalar fnorm() {return m_fnorm; }
    
    /** \returns the norm of the gradient of the error */
    RealScalar gnorm() {return m_gnorm; }
    
    /** \returns the LevenbergMarquardt parameter */
    RealScalar lm_param(void) { return m_par; }
    
    /** \returns a reference to the  current vector function 
     */
    FVectorType& fvec() {return m_fvec; }
    
    /** \returns a reference to the matrix where the current Jacobian matrix is stored
     */
    JacobianType& jacobian() {return m_fjac; }
    
    /** \returns a reference to the triangular matrix R from the QR of the jacobian matrix.
     * \sa jacobian()
     */
    JacobianType& matrixR() {return m_rfactor; }
    
    /** the permutation used in the QR factorization
     */
    PermutationType permutation() {return m_permutation; }
    
    /** 
     * \brief Reports whether the minimization was successful
     * \returns \c Success if the minimization was successful,
     *         \c NumericalIssue if a numerical problem arises during the 
     *          minimization process, for example during the QR factorization
     *         \c NoConvergence if the minimization did not converge after 
     *          the maximum number of function evaluation allowed
     *          \c InvalidInput if the input matrix is invalid
     */
    ComputationInfo info() const
    {
      
      return m_info;
    }
  private:
    JacobianType m_fjac; 
    JacobianType m_rfactor; // The triangular matrix R from the QR of the jacobian matrix m_fjac
    FunctorType &m_functor;
    FVectorType m_fvec, m_qtf, m_diag; 
    Index n;
    Index m; 
    Index m_nfev;
    Index m_njev; 
    RealScalar m_fnorm; // Norm of the current vector function
    RealScalar m_gnorm; //Norm of the gradient of the error 
    RealScalar m_factor; //
    Index m_maxfev; // Maximum number of function evaluation
    RealScalar m_ftol; //Tolerance in the norm of the vector function
    RealScalar m_xtol; // 
    RealScalar m_gtol; //tolerance of the norm of the error gradient
    RealScalar m_epsfcn; //
    Index m_iter; // Number of iterations performed
    RealScalar m_delta;
    bool m_useExternalScaling;
    PermutationType m_permutation;
    FVectorType m_wa1, m_wa2, m_wa3, m_wa4; //Temporary vectors
    RealScalar m_par;
    bool m_isInitialized; // Check whether the minimization step has been called
    ComputationInfo m_info; 
};

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimize(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters) {
      m_isInitialized = true;
      return status;
    }
    do {
//       std::cout << " uv " << x.transpose() << "\n";
        status = minimizeOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
     m_isInitialized = true;
     return status;
}

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimizeInit(FVectorType  &x)
{
    n = x.size();
    m = m_functor.values();

    m_wa1.resize(n); m_wa2.resize(n); m_wa3.resize(n);
    m_wa4.resize(m);
    m_fvec.resize(m);
    //FIXME Sparse Case : Allocate space for the jacobian
    m_fjac.resize(m, n);
//     m_fjac.reserve(VectorXi::Constant(n,5)); // FIXME Find a better alternative
    if (!m_useExternalScaling)
        m_diag.resize(n);
    eigen_assert( (!m_useExternalScaling || m_diag.size()==n) && "When m_useExternalScaling is set, the caller must provide a valid 'm_diag'");
    m_qtf.resize(n);

    /* Function Body */
    m_nfev = 0;
    m_njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || m_ftol < 0. || m_xtol < 0. || m_gtol < 0. || m_maxfev <= 0 || m_factor <= 0.){
      m_info = InvalidInput;
      return LevenbergMarquardtSpace::ImproperInputParameters;
    }

    if (m_useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (m_diag[j] <= 0.) 
            {
              m_info = InvalidInput;
              return LevenbergMarquardtSpace::ImproperInputParameters;
            }

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    m_nfev = 1;
    if ( m_functor(x, m_fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    m_fnorm = m_fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    m_par = 0.;
    m_iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::lmder1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = m_functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    m_ftol = tol;
    m_xtol = tol;
    m_maxfev = 100*(n+1);

    return minimize(x);
}


template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::lmdif1(
        FunctorType &functor,
        FVectorType  &x,
        Index *nfev,
        const Scalar tol
        )
{
    Index n = x.size();
    Index m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    NumericalDiff<FunctorType> numDiff(functor);
    // embedded LevenbergMarquardt
    LevenbergMarquardt<NumericalDiff<FunctorType> > lm(numDiff);
    lm.setFtol(tol);
    lm.setXtol(tol);
    lm.setMaxfev(200*(n+1));

    LevenbergMarquardtSpace::Status info = LevenbergMarquardtSpace::Status(lm.minimize(x));
    if (nfev)
        * nfev = lm.nfev();
    return info;
}

} // end namespace Eigen

#endif // EIGEN_LEVENBERGMARQUARDT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixExponential.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009, 2010, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2011, 2013 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_EXPONENTIAL
#define EIGEN_MATRIX_EXPONENTIAL

#include "StemFunction.h"

namespace Eigen {
namespace internal {

/** \brief Scaling operator.
 *
 * This struct is used by CwiseUnaryOp to scale a matrix by \f$ 2^{-s} \f$.
 */
template <typename RealScalar>
struct MatrixExponentialScalingOp
{
  /** \brief Constructor.
   *
   * \param[in] squarings  The integer \f$ s \f$ in this document.
   */
  MatrixExponentialScalingOp(int squarings) : m_squarings(squarings) { }


  /** \brief Scale a matrix coefficient.
   *
   * \param[in,out] x  The scalar to be scaled, becoming \f$ 2^{-s} x \f$.
   */
  inline const RealScalar operator() (const RealScalar& x) const
  {
    using std::ldexp;
    return ldexp(x, -m_squarings);
  }

  typedef std::complex<RealScalar> ComplexScalar;

  /** \brief Scale a matrix coefficient.
   *
   * \param[in,out] x  The scalar to be scaled, becoming \f$ 2^{-s} x \f$.
   */
  inline const ComplexScalar operator() (const ComplexScalar& x) const
  {
    using std::ldexp;
    return ComplexScalar(ldexp(x.real(), -m_squarings), ldexp(x.imag(), -m_squarings));
  }

  private:
    int m_squarings;
};

/** \brief Compute the (3,3)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade3(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatA>::Scalar>::Real RealScalar;
  const RealScalar b[] = {120.L, 60.L, 12.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType tmp = b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (5,5)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade5(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {30240.L, 15120.L, 3360.L, 420.L, 30.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType tmp = b[5] * A4 + b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (7,7)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade7(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {17297280.L, 8648640.L, 1995840.L, 277200.L, 25200.L, 1512.L, 56.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType tmp = b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());

}

/** \brief Compute the (9,9)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade9(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {17643225600.L, 8821612800.L, 2075673600.L, 302702400.L, 30270240.L,
                          2162160.L, 110880.L, 3960.L, 90.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType A8 = A6 * A2;
  const MatrixType tmp = b[9] * A8 + b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[8] * A8 + b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (13,13)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade13(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {64764752532480000.L, 32382376266240000.L, 7771770303897600.L,
                          1187353796428800.L, 129060195264000.L, 10559470521600.L, 670442572800.L,
                          33522128640.L, 1323241920.L, 40840800.L, 960960.L, 16380.L, 182.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  V = b[13] * A6 + b[11] * A4 + b[9] * A2; // used for temporary storage
  MatrixType tmp = A6 * V;
  tmp += b[7] * A6 + b[5] * A4 + b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  tmp = b[12] * A6 + b[10] * A4 + b[8] * A2;
  V.noalias() = A6 * tmp;
  V += b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (17,17)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 *
 *  This function activates only if your long double is double-double or quadruple.
 */
#if LDBL_MANT_DIG > 64
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade17(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {830034394580628357120000.L, 415017197290314178560000.L,
                          100610229646136770560000.L, 15720348382208870400000.L,
                          1774878043152614400000.L, 153822763739893248000.L, 10608466464820224000.L,
                          595373117923584000.L, 27563570274240000.L, 1060137318240000.L,
                          33924394183680.L, 899510451840.L, 19554575040.L, 341863200.L, 4651200.L,
                          46512.L, 306.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType A8 = A4 * A4;
  V = b[17] * A8 + b[15] * A6 + b[13] * A4 + b[11] * A2; // used for temporary storage
  MatrixType tmp = A8 * V;
  tmp += b[9] * A8 + b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  tmp = b[16] * A8 + b[14] * A6 + b[12] * A4 + b[10] * A2;
  V.noalias() = tmp * A8;
  V += b[8] * A8 + b[6] * A6 + b[4] * A4 + b[2] * A2 
    + b[0] * MatrixType::Identity(A.rows(), A.cols());
}
#endif

template <typename MatrixType, typename RealScalar = typename NumTraits<typename traits<MatrixType>::Scalar>::Real>
struct matrix_exp_computeUV
{
  /** \brief Compute Pad&eacute; approximant to the exponential.
    *
    * Computes \c U, \c V and \c squarings such that \f$ (V+U)(V-U)^{-1} \f$ is a Pad&eacute;
    * approximant of \f$ \exp(2^{-\mbox{squarings}}M) \f$ around \f$ M = 0 \f$, where \f$ M \f$
    * denotes the matrix \c arg. The degree of the Pad&eacute; approximant and the value of squarings
    * are chosen such that the approximation error is no more than the round-off error.
    */
  static void run(const MatrixType& arg, MatrixType& U, MatrixType& V, int& squarings);
};

template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, float>
{
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
    using std::frexp;
    using std::pow;
    const float l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
    if (l1norm < 4.258730016922831e-001f) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 1.880152677804762e+000f) {
      matrix_exp_pade5(arg, U, V);
    } else {
      const float maxnorm = 3.925724783138660f;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<float>(squarings));
      matrix_exp_pade7(A, U, V);
    }
  }
};

template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, double>
{
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
    using std::frexp;
    using std::pow;
    const RealScalar l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
    if (l1norm < 1.495585217958292e-002) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 2.539398330063230e-001) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 9.504178996162932e-001) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.097847961257068e+000) {
      matrix_exp_pade9(arg, U, V);
    } else {
      const RealScalar maxnorm = 5.371920351148152;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<RealScalar>(squarings));
      matrix_exp_pade13(A, U, V);
    }
  }
};
  
template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, long double>
{
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
#if   LDBL_MANT_DIG == 53   // double precision
    matrix_exp_computeUV<MatrixType, double>::run(arg, U, V, squarings);
  
#else
  
    using std::frexp;
    using std::pow;
    const long double l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
  
#if LDBL_MANT_DIG <= 64   // extended precision
  
    if (l1norm < 4.1968497232266989671e-003L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 1.1848116734693823091e-001L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 5.5170388480686700274e-001L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 1.3759868875587845383e+000L) {
      matrix_exp_pade9(arg, U, V);
    } else {
      const long double maxnorm = 4.0246098906697353063L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade13(A, U, V);
    }
  
#elif LDBL_MANT_DIG <= 106  // double-double
  
    if (l1norm < 3.2787892205607026992947488108213e-005L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 6.4467025060072760084130906076332e-003L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 6.8988028496595374751374122881143e-002L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.7339737518502231741495857201670e-001L) {
      matrix_exp_pade9(arg, U, V);
    } else if (l1norm < 1.3203382096514474905666448850278e+000L) {
      matrix_exp_pade13(arg, U, V);
    } else {
      const long double maxnorm = 3.2579440895405400856599663723517L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade17(A, U, V);
    }
  
#elif LDBL_MANT_DIG <= 113  // quadruple precision
  
    if (l1norm < 1.639394610288918690547467954466970e-005L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 4.253237712165275566025884344433009e-003L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 5.125804063165764409885122032933142e-002L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.170000765161155195453205651889853e-001L) {
      matrix_exp_pade9(arg, U, V);
    } else if (l1norm < 1.125358383453143065081397882891878e+000L) {
      matrix_exp_pade13(arg, U, V);
    } else {
      const long double maxnorm = 2.884233277829519311757165057717815L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade17(A, U, V);
    }
  
#else
  
    // this case should be handled in compute()
    eigen_assert(false && "Bug in MatrixExponential"); 
  
#endif
#endif  // LDBL_MANT_DIG
  }
};

template<typename T> struct is_exp_known_type : false_type {};
template<> struct is_exp_known_type<float> : true_type {};
template<> struct is_exp_known_type<double> : true_type {};
#if LDBL_MANT_DIG <= 113
template<> struct is_exp_known_type<long double> : true_type {};
#endif

template <typename ArgType, typename ResultType>
void matrix_exp_compute(const ArgType& arg, ResultType &result, true_type) // natively supported scalar type
{
  typedef typename ArgType::PlainObject MatrixType;
  MatrixType U, V;
  int squarings;
  matrix_exp_computeUV<MatrixType>::run(arg, U, V, squarings); // Pade approximant is (U+V) / (-U+V)
  MatrixType numer = U + V;
  MatrixType denom = -U + V;
  result = denom.partialPivLu().solve(numer);
  for (int i=0; i<squarings; i++)
    result *= result;   // undo scaling by repeated squaring
}


/* Computes the matrix exponential
 *
 * \param arg    argument of matrix exponential (should be plain object)
 * \param result variable in which result will be stored
 */
template <typename ArgType, typename ResultType>
void matrix_exp_compute(const ArgType& arg, ResultType &result, false_type) // default
{
  typedef typename ArgType::PlainObject MatrixType;
  typedef typename traits<MatrixType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  result = arg.matrixFunction(internal::stem_function_exp<ComplexScalar>);
}

} // end namespace Eigen::internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix exponential of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix exponential.
  *
  * This class holds the argument to the matrix exponential until it is assigned or evaluated for
  * some other reason (so the argument should not be changed in the meantime). It is the return type
  * of MatrixBase::exp() and most of the time this is the only way it is used.
  */
template<typename Derived> struct MatrixExponentialReturnValue
: public ReturnByValue<MatrixExponentialReturnValue<Derived> >
{
  public:
    /** \brief Constructor.
      *
      * \param src %Matrix (expression) forming the argument of the matrix exponential.
      */
    MatrixExponentialReturnValue(const Derived& src) : m_src(src) { }

    /** \brief Compute the matrix exponential.
      *
      * \param result the matrix exponential of \p src in the constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      const typename internal::nested_eval<Derived, 10>::type tmp(m_src);
      internal::matrix_exp_compute(tmp, result, internal::is_exp_known_type<typename Derived::RealScalar>());
    }

    Index rows() const { return m_src.rows(); }
    Index cols() const { return m_src.cols(); }

  protected:
    const typename internal::ref_selector<Derived>::type m_src;
};

namespace internal {
template<typename Derived>
struct traits<MatrixExponentialReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}

template <typename Derived>
const MatrixExponentialReturnValue<Derived> MatrixBase<Derived>::exp() const
{
  eigen_assert(rows() == cols());
  return MatrixExponentialReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_EXPONENTIAL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixFunction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_FUNCTION_H
#define EIGEN_MATRIX_FUNCTION_H

#include "StemFunction.h"


namespace Eigen { 

namespace internal {

/** \brief Maximum distance allowed between eigenvalues to be considered "close". */
static const float matrix_function_separation = 0.1f;

/** \ingroup MatrixFunctions_Module
  * \class MatrixFunctionAtomic
  * \brief Helper class for computing matrix functions of atomic matrices.
  *
  * Here, an atomic matrix is a triangular matrix whose diagonal entries are close to each other.
  */
template <typename MatrixType>
class MatrixFunctionAtomic 
{
  public:

    typedef typename MatrixType::Scalar Scalar;
    typedef typename stem_function<Scalar>::type StemFunction;

    /** \brief Constructor
      * \param[in]  f  matrix function to compute.
      */
    MatrixFunctionAtomic(StemFunction f) : m_f(f) { }

    /** \brief Compute matrix function of atomic matrix
      * \param[in]  A  argument of matrix function, should be upper triangular and atomic
      * \returns  f(A), the matrix function evaluated at the given matrix
      */
    MatrixType compute(const MatrixType& A);

  private:
    StemFunction* m_f;
};

template <typename MatrixType>
typename NumTraits<typename MatrixType::Scalar>::Real matrix_function_compute_mu(const MatrixType& A)
{
  typedef typename plain_col_type<MatrixType>::type VectorType;
  Index rows = A.rows();
  const MatrixType N = MatrixType::Identity(rows, rows) - A;
  VectorType e = VectorType::Ones(rows);
  N.template triangularView<Upper>().solveInPlace(e);
  return e.cwiseAbs().maxCoeff();
}

template <typename MatrixType>
MatrixType MatrixFunctionAtomic<MatrixType>::compute(const MatrixType& A)
{
  // TODO: Use that A is upper triangular
  typedef typename NumTraits<Scalar>::Real RealScalar;
  Index rows = A.rows();
  Scalar avgEival = A.trace() / Scalar(RealScalar(rows));
  MatrixType Ashifted = A - avgEival * MatrixType::Identity(rows, rows);
  RealScalar mu = matrix_function_compute_mu(Ashifted);
  MatrixType F = m_f(avgEival, 0) * MatrixType::Identity(rows, rows);
  MatrixType P = Ashifted;
  MatrixType Fincr;
  for (Index s = 1; double(s) < 1.1 * double(rows) + 10.0; s++) { // upper limit is fairly arbitrary
    Fincr = m_f(avgEival, static_cast<int>(s)) * P;
    F += Fincr;
    P = Scalar(RealScalar(1)/RealScalar(s + 1)) * P * Ashifted;

    // test whether Taylor series converged
    const RealScalar F_norm = F.cwiseAbs().rowwise().sum().maxCoeff();
    const RealScalar Fincr_norm = Fincr.cwiseAbs().rowwise().sum().maxCoeff();
    if (Fincr_norm < NumTraits<Scalar>::epsilon() * F_norm) {
      RealScalar delta = 0;
      RealScalar rfactorial = 1;
      for (Index r = 0; r < rows; r++) {
        RealScalar mx = 0;
        for (Index i = 0; i < rows; i++)
          mx = (std::max)(mx, std::abs(m_f(Ashifted(i, i) + avgEival, static_cast<int>(s+r))));
        if (r != 0)
          rfactorial *= RealScalar(r);
        delta = (std::max)(delta, mx / rfactorial);
      }
      const RealScalar P_norm = P.cwiseAbs().rowwise().sum().maxCoeff();
      if (mu * delta * P_norm < NumTraits<Scalar>::epsilon() * F_norm) // series converged
        break;
    }
  }
  return F;
}

/** \brief Find cluster in \p clusters containing some value 
  * \param[in] key Value to find
  * \returns Iterator to cluster containing \p key, or \c clusters.end() if no cluster in \p m_clusters
  * contains \p key.
  */
template <typename Index, typename ListOfClusters>
typename ListOfClusters::iterator matrix_function_find_cluster(Index key, ListOfClusters& clusters)
{
  typename std::list<Index>::iterator j;
  for (typename ListOfClusters::iterator i = clusters.begin(); i != clusters.end(); ++i) {
    j = std::find(i->begin(), i->end(), key);
    if (j != i->end())
      return i;
  }
  return clusters.end();
}

/** \brief Partition eigenvalues in clusters of ei'vals close to each other
  * 
  * \param[in]  eivals    Eigenvalues
  * \param[out] clusters  Resulting partition of eigenvalues
  *
  * The partition satisfies the following two properties:
  * # Any eigenvalue in a certain cluster is at most matrix_function_separation() away from another eigenvalue
  *   in the same cluster.
  * # The distance between two eigenvalues in different clusters is more than matrix_function_separation().  
  * The implementation follows Algorithm 4.1 in the paper of Davies and Higham.
  */
template <typename EivalsType, typename Cluster>
void matrix_function_partition_eigenvalues(const EivalsType& eivals, std::list<Cluster>& clusters)
{
  typedef typename EivalsType::RealScalar RealScalar;
  for (Index i=0; i<eivals.rows(); ++i) {
    // Find cluster containing i-th ei'val, adding a new cluster if necessary
    typename std::list<Cluster>::iterator qi = matrix_function_find_cluster(i, clusters);
    if (qi == clusters.end()) {
      Cluster l;
      l.push_back(i);
      clusters.push_back(l);
      qi = clusters.end();
      --qi;
    }

    // Look for other element to add to the set
    for (Index j=i+1; j<eivals.rows(); ++j) {
      if (abs(eivals(j) - eivals(i)) <= RealScalar(matrix_function_separation)
          && std::find(qi->begin(), qi->end(), j) == qi->end()) {
        typename std::list<Cluster>::iterator qj = matrix_function_find_cluster(j, clusters);
        if (qj == clusters.end()) {
          qi->push_back(j);
        } else {
          qi->insert(qi->end(), qj->begin(), qj->end());
          clusters.erase(qj);
        }
      }
    }
  }
}

/** \brief Compute size of each cluster given a partitioning */
template <typename ListOfClusters, typename Index>
void matrix_function_compute_cluster_size(const ListOfClusters& clusters, Matrix<Index, Dynamic, 1>& clusterSize)
{
  const Index numClusters = static_cast<Index>(clusters.size());
  clusterSize.setZero(numClusters);
  Index clusterIndex = 0;
  for (typename ListOfClusters::const_iterator cluster = clusters.begin(); cluster != clusters.end(); ++cluster) {
    clusterSize[clusterIndex] = cluster->size();
    ++clusterIndex;
  }
}

/** \brief Compute start of each block using clusterSize */
template <typename VectorType>
void matrix_function_compute_block_start(const VectorType& clusterSize, VectorType& blockStart)
{
  blockStart.resize(clusterSize.rows());
  blockStart(0) = 0;
  for (Index i = 1; i < clusterSize.rows(); i++) {
    blockStart(i) = blockStart(i-1) + clusterSize(i-1);
  }
}

/** \brief Compute mapping of eigenvalue indices to cluster indices */
template <typename EivalsType, typename ListOfClusters, typename VectorType>
void matrix_function_compute_map(const EivalsType& eivals, const ListOfClusters& clusters, VectorType& eivalToCluster)
{
  eivalToCluster.resize(eivals.rows());
  Index clusterIndex = 0;
  for (typename ListOfClusters::const_iterator cluster = clusters.begin(); cluster != clusters.end(); ++cluster) {
    for (Index i = 0; i < eivals.rows(); ++i) {
      if (std::find(cluster->begin(), cluster->end(), i) != cluster->end()) {
        eivalToCluster[i] = clusterIndex;
      }
    }
    ++clusterIndex;
  }
}

/** \brief Compute permutation which groups ei'vals in same cluster together */
template <typename DynVectorType, typename VectorType>
void matrix_function_compute_permutation(const DynVectorType& blockStart, const DynVectorType& eivalToCluster, VectorType& permutation)
{
  DynVectorType indexNextEntry = blockStart;
  permutation.resize(eivalToCluster.rows());
  for (Index i = 0; i < eivalToCluster.rows(); i++) {
    Index cluster = eivalToCluster[i];
    permutation[i] = indexNextEntry[cluster];
    ++indexNextEntry[cluster];
  }
}  

/** \brief Permute Schur decomposition in U and T according to permutation */
template <typename VectorType, typename MatrixType>
void matrix_function_permute_schur(VectorType& permutation, MatrixType& U, MatrixType& T)
{
  for (Index i = 0; i < permutation.rows() - 1; i++) {
    Index j;
    for (j = i; j < permutation.rows(); j++) {
      if (permutation(j) == i) break;
    }
    eigen_assert(permutation(j) == i);
    for (Index k = j-1; k >= i; k--) {
      JacobiRotation<typename MatrixType::Scalar> rotation;
      rotation.makeGivens(T(k, k+1), T(k+1, k+1) - T(k, k));
      T.applyOnTheLeft(k, k+1, rotation.adjoint());
      T.applyOnTheRight(k, k+1, rotation);
      U.applyOnTheRight(k, k+1, rotation);
      std::swap(permutation.coeffRef(k), permutation.coeffRef(k+1));
    }
  }
}

/** \brief Compute block diagonal part of matrix function.
  *
  * This routine computes the matrix function applied to the block diagonal part of \p T (which should be
  * upper triangular), with the blocking given by \p blockStart and \p clusterSize. The matrix function of
  * each diagonal block is computed by \p atomic. The off-diagonal parts of \p fT are set to zero.
  */
template <typename MatrixType, typename AtomicType, typename VectorType>
void matrix_function_compute_block_atomic(const MatrixType& T, AtomicType& atomic, const VectorType& blockStart, const VectorType& clusterSize, MatrixType& fT)
{ 
  fT.setZero(T.rows(), T.cols());
  for (Index i = 0; i < clusterSize.rows(); ++i) {
    fT.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i))
      = atomic.compute(T.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i)));
  }
}

/** \brief Solve a triangular Sylvester equation AX + XB = C 
  *
  * \param[in]  A  the matrix A; should be square and upper triangular
  * \param[in]  B  the matrix B; should be square and upper triangular
  * \param[in]  C  the matrix C; should have correct size.
  *
  * \returns the solution X.
  *
  * If A is m-by-m and B is n-by-n, then both C and X are m-by-n.  The (i,j)-th component of the Sylvester
  * equation is
  * \f[ 
  *     \sum_{k=i}^m A_{ik} X_{kj} + \sum_{k=1}^j X_{ik} B_{kj} = C_{ij}. 
  * \f]
  * This can be re-arranged to yield:
  * \f[ 
  *     X_{ij} = \frac{1}{A_{ii} + B_{jj}} \Bigl( C_{ij}
  *     - \sum_{k=i+1}^m A_{ik} X_{kj} - \sum_{k=1}^{j-1} X_{ik} B_{kj} \Bigr).
  * \f]
  * It is assumed that A and B are such that the numerator is never zero (otherwise the Sylvester equation
  * does not have a unique solution). In that case, these equations can be evaluated in the order 
  * \f$ i=m,\ldots,1 \f$ and \f$ j=1,\ldots,n \f$.
  */
template <typename MatrixType>
MatrixType matrix_function_solve_triangular_sylvester(const MatrixType& A, const MatrixType& B, const MatrixType& C)
{
  eigen_assert(A.rows() == A.cols());
  eigen_assert(A.isUpperTriangular());
  eigen_assert(B.rows() == B.cols());
  eigen_assert(B.isUpperTriangular());
  eigen_assert(C.rows() == A.rows());
  eigen_assert(C.cols() == B.rows());

  typedef typename MatrixType::Scalar Scalar;

  Index m = A.rows();
  Index n = B.rows();
  MatrixType X(m, n);

  for (Index i = m - 1; i >= 0; --i) {
    for (Index j = 0; j < n; ++j) {

      // Compute AX = \sum_{k=i+1}^m A_{ik} X_{kj}
      Scalar AX;
      if (i == m - 1) {
	AX = 0; 
      } else {
	Matrix<Scalar,1,1> AXmatrix = A.row(i).tail(m-1-i) * X.col(j).tail(m-1-i);
	AX = AXmatrix(0,0);
      }

      // Compute XB = \sum_{k=1}^{j-1} X_{ik} B_{kj}
      Scalar XB;
      if (j == 0) {
	XB = 0; 
      } else {
	Matrix<Scalar,1,1> XBmatrix = X.row(i).head(j) * B.col(j).head(j);
	XB = XBmatrix(0,0);
      }

      X(i,j) = (C(i,j) - AX - XB) / (A(i,i) + B(j,j));
    }
  }
  return X;
}

/** \brief Compute part of matrix function above block diagonal.
  *
  * This routine completes the computation of \p fT, denoting a matrix function applied to the triangular
  * matrix \p T. It assumes that the block diagonal part of \p fT has already been computed. The part below
  * the diagonal is zero, because \p T is upper triangular.
  */
template <typename MatrixType, typename VectorType>
void matrix_function_compute_above_diagonal(const MatrixType& T, const VectorType& blockStart, const VectorType& clusterSize, MatrixType& fT)
{ 
  typedef internal::traits<MatrixType> Traits;
  typedef typename MatrixType::Scalar Scalar;
  static const int Options = MatrixType::Options;
  typedef Matrix<Scalar, Dynamic, Dynamic, Options, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;

  for (Index k = 1; k < clusterSize.rows(); k++) {
    for (Index i = 0; i < clusterSize.rows() - k; i++) {
      // compute (i, i+k) block
      DynMatrixType A = T.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i));
      DynMatrixType B = -T.block(blockStart(i+k), blockStart(i+k), clusterSize(i+k), clusterSize(i+k));
      DynMatrixType C = fT.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i))
        * T.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k));
      C -= T.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k))
        * fT.block(blockStart(i+k), blockStart(i+k), clusterSize(i+k), clusterSize(i+k));
      for (Index m = i + 1; m < i + k; m++) {
        C += fT.block(blockStart(i), blockStart(m), clusterSize(i), clusterSize(m))
          * T.block(blockStart(m), blockStart(i+k), clusterSize(m), clusterSize(i+k));
        C -= T.block(blockStart(i), blockStart(m), clusterSize(i), clusterSize(m))
          * fT.block(blockStart(m), blockStart(i+k), clusterSize(m), clusterSize(i+k));
      }
      fT.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k))
        = matrix_function_solve_triangular_sylvester(A, B, C);
    }
  }
}

/** \ingroup MatrixFunctions_Module
  * \brief Class for computing matrix functions.
  * \tparam  MatrixType  type of the argument of the matrix function,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  AtomicType  type for computing matrix function of atomic blocks.
  * \tparam  IsComplex   used internally to select correct specialization.
  *
  * This class implements the Schur-Parlett algorithm for computing matrix functions. The spectrum of the
  * matrix is divided in clustered of eigenvalues that lies close together. This class delegates the
  * computation of the matrix function on every block corresponding to these clusters to an object of type
  * \p AtomicType and uses these results to compute the matrix function of the whole matrix. The class
  * \p AtomicType should have a \p compute() member function for computing the matrix function of a block.
  *
  * \sa class MatrixFunctionAtomic, class MatrixLogarithmAtomic
  */
template <typename MatrixType, int IsComplex = NumTraits<typename internal::traits<MatrixType>::Scalar>::IsComplex>
struct matrix_function_compute
{  
    /** \brief Compute the matrix function.
      *
      * \param[in]  A       argument of matrix function, should be a square matrix.
      * \param[in]  atomic  class for computing matrix function of atomic blocks.
      * \param[out] result  the function \p f applied to \p A, as
      * specified in the constructor.
      *
      * See MatrixBase::matrixFunction() for details on how this computation
      * is implemented.
      */
    template <typename AtomicType, typename ResultType> 
    static void run(const MatrixType& A, AtomicType& atomic, ResultType &result);    
};

/** \internal \ingroup MatrixFunctions_Module 
  * \brief Partial specialization of MatrixFunction for real matrices
  *
  * This converts the real matrix to a complex matrix, compute the matrix function of that matrix, and then
  * converts the result back to a real matrix.
  */
template <typename MatrixType>
struct matrix_function_compute<MatrixType, 0>
{  
  template <typename MatA, typename AtomicType, typename ResultType>
  static void run(const MatA& A, AtomicType& atomic, ResultType &result)
  {
    typedef internal::traits<MatrixType> Traits;
    typedef typename Traits::Scalar Scalar;
    static const int Rows = Traits::RowsAtCompileTime, Cols = Traits::ColsAtCompileTime;
    static const int MaxRows = Traits::MaxRowsAtCompileTime, MaxCols = Traits::MaxColsAtCompileTime;

    typedef std::complex<Scalar> ComplexScalar;
    typedef Matrix<ComplexScalar, Rows, Cols, 0, MaxRows, MaxCols> ComplexMatrix;

    ComplexMatrix CA = A.template cast<ComplexScalar>();
    ComplexMatrix Cresult;
    matrix_function_compute<ComplexMatrix>::run(CA, atomic, Cresult);
    result = Cresult.real();
  }
};

/** \internal \ingroup MatrixFunctions_Module 
  * \brief Partial specialization of MatrixFunction for complex matrices
  */
template <typename MatrixType>
struct matrix_function_compute<MatrixType, 1>
{
  template <typename MatA, typename AtomicType, typename ResultType>
  static void run(const MatA& A, AtomicType& atomic, ResultType &result)
  {
    typedef internal::traits<MatrixType> Traits;
    
    // compute Schur decomposition of A
    const ComplexSchur<MatrixType> schurOfA(A);
    eigen_assert(schurOfA.info()==Success);
    MatrixType T = schurOfA.matrixT();
    MatrixType U = schurOfA.matrixU();

    // partition eigenvalues into clusters of ei'vals "close" to each other
    std::list<std::list<Index> > clusters; 
    matrix_function_partition_eigenvalues(T.diagonal(), clusters);

    // compute size of each cluster
    Matrix<Index, Dynamic, 1> clusterSize;
    matrix_function_compute_cluster_size(clusters, clusterSize);

    // blockStart[i] is row index at which block corresponding to i-th cluster starts 
    Matrix<Index, Dynamic, 1> blockStart; 
    matrix_function_compute_block_start(clusterSize, blockStart);

    // compute map so that eivalToCluster[i] = j means that i-th ei'val is in j-th cluster 
    Matrix<Index, Dynamic, 1> eivalToCluster;
    matrix_function_compute_map(T.diagonal(), clusters, eivalToCluster);

    // compute permutation which groups ei'vals in same cluster together 
    Matrix<Index, Traits::RowsAtCompileTime, 1> permutation;
    matrix_function_compute_permutation(blockStart, eivalToCluster, permutation);

    // permute Schur decomposition
    matrix_function_permute_schur(permutation, U, T);

    // compute result
    MatrixType fT; // matrix function applied to T
    matrix_function_compute_block_atomic(T, atomic, blockStart, clusterSize, fT);
    matrix_function_compute_above_diagonal(T, blockStart, clusterSize, fT);
    result = U * (fT.template triangularView<Upper>() * U.adjoint());
  }
};

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix function of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix function.
  *
  * This class holds the argument to the matrix function until it is assigned or evaluated for some other
  * reason (so the argument should not be changed in the meantime). It is the return type of
  * matrixBase::matrixFunction() and related functions and most of the time this is the only way it is used.
  */
template<typename Derived> class MatrixFunctionReturnValue
: public ReturnByValue<MatrixFunctionReturnValue<Derived> >
{
  public:
    typedef typename Derived::Scalar Scalar;
    typedef typename internal::stem_function<Scalar>::type StemFunction;

  protected:
    typedef typename internal::ref_selector<Derived>::type DerivedNested;

  public:

    /** \brief Constructor.
      *
      * \param[in] A  %Matrix (expression) forming the argument of the matrix function.
      * \param[in] f  Stem function for matrix function under consideration.
      */
    MatrixFunctionReturnValue(const Derived& A, StemFunction f) : m_A(A), m_f(f) { }

    /** \brief Compute the matrix function.
      *
      * \param[out] result \p f applied to \p A, where \p f and \p A are as in the constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      typedef typename internal::nested_eval<Derived, 10>::type NestedEvalType;
      typedef typename internal::remove_all<NestedEvalType>::type NestedEvalTypeClean;
      typedef internal::traits<NestedEvalTypeClean> Traits;
      typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
      typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;

      typedef internal::MatrixFunctionAtomic<DynMatrixType> AtomicType;
      AtomicType atomic(m_f);

      internal::matrix_function_compute<typename NestedEvalTypeClean::PlainObject>::run(m_A, atomic, result);
    }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const DerivedNested m_A;
    StemFunction *m_f;
};

namespace internal {
template<typename Derived>
struct traits<MatrixFunctionReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}


/********** MatrixBase methods **********/


template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::matrixFunction(typename internal::stem_function<typename internal::traits<Derived>::Scalar>::type f) const
{
  eigen_assert(rows() == cols());
  return MatrixFunctionReturnValue<Derived>(derived(), f);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sin() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_sin<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cos() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_cos<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sinh() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_sinh<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cosh() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_cosh<ComplexScalar>);
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_FUNCTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixLogarithm.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2011 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_LOGARITHM
#define EIGEN_MATRIX_LOGARITHM

namespace Eigen { 

namespace internal { 

template <typename Scalar>
struct matrix_log_min_pade_degree 
{
  static const int value = 3;
};

template <typename Scalar>
struct matrix_log_max_pade_degree 
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  static const int value = std::numeric_limits<RealScalar>::digits<= 24?  5:  // single precision
                           std::numeric_limits<RealScalar>::digits<= 53?  7:  // double precision
                           std::numeric_limits<RealScalar>::digits<= 64?  8:  // extended precision
                           std::numeric_limits<RealScalar>::digits<=106? 10:  // double-double
                                                                         11;  // quadruple precision
};

/** \brief Compute logarithm of 2x2 triangular matrix. */
template <typename MatrixType>
void matrix_log_compute_2x2(const MatrixType& A, MatrixType& result)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  using std::abs;
  using std::ceil;
  using std::imag;
  using std::log;

  Scalar logA00 = log(A(0,0));
  Scalar logA11 = log(A(1,1));

  result(0,0) = logA00;
  result(1,0) = Scalar(0);
  result(1,1) = logA11;

  Scalar y = A(1,1) - A(0,0);
  if (y==Scalar(0))
  {
    result(0,1) = A(0,1) / A(0,0);
  }
  else if ((abs(A(0,0)) < RealScalar(0.5)*abs(A(1,1))) || (abs(A(0,0)) > 2*abs(A(1,1))))
  {
    result(0,1) = A(0,1) * (logA11 - logA00) / y;
  }
  else
  {
    // computation in previous branch is inaccurate if A(1,1) \approx A(0,0)
    RealScalar unwindingNumber = ceil((imag(logA11 - logA00) - RealScalar(EIGEN_PI)) / RealScalar(2*EIGEN_PI));
    result(0,1) = A(0,1) * (numext::log1p(y/A(0,0)) + Scalar(0,RealScalar(2*EIGEN_PI)*unwindingNumber)) / y;
  }
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = float) */
inline int matrix_log_get_pade_degree(float normTminusI)
{
  const float maxNormForPade[] = { 2.5111573934555054e-1 /* degree = 3 */ , 4.0535837411880493e-1,
            5.3149729967117310e-1 };
  const int minPadeDegree = matrix_log_min_pade_degree<float>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<float>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree) 
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = double) */
inline int matrix_log_get_pade_degree(double normTminusI)
{
  const double maxNormForPade[] = { 1.6206284795015624e-2 /* degree = 3 */ , 5.3873532631381171e-2,
            1.1352802267628681e-1, 1.8662860613541288e-1, 2.642960831111435e-1 };
  const int minPadeDegree = matrix_log_min_pade_degree<double>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<double>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree)
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = long double) */
inline int matrix_log_get_pade_degree(long double normTminusI)
{
#if   LDBL_MANT_DIG == 53         // double precision
  const long double maxNormForPade[] = { 1.6206284795015624e-2L /* degree = 3 */ , 5.3873532631381171e-2L,
            1.1352802267628681e-1L, 1.8662860613541288e-1L, 2.642960831111435e-1L };
#elif LDBL_MANT_DIG <= 64         // extended precision
  const long double maxNormForPade[] = { 5.48256690357782863103e-3L /* degree = 3 */, 2.34559162387971167321e-2L,
            5.84603923897347449857e-2L, 1.08486423756725170223e-1L, 1.68385767881294446649e-1L,
            2.32777776523703892094e-1L };
#elif LDBL_MANT_DIG <= 106        // double-double
  const long double maxNormForPade[] = { 8.58970550342939562202529664318890e-5L /* degree = 3 */,
            9.34074328446359654039446552677759e-4L, 4.26117194647672175773064114582860e-3L,
            1.21546224740281848743149666560464e-2L, 2.61100544998339436713088248557444e-2L,
            4.66170074627052749243018566390567e-2L, 7.32585144444135027565872014932387e-2L,
            1.05026503471351080481093652651105e-1L };
#else                             // quadruple precision
  const long double maxNormForPade[] = { 4.7419931187193005048501568167858103e-5L /* degree = 3 */,
            5.8853168473544560470387769480192666e-4L, 2.9216120366601315391789493628113520e-3L,
            8.8415758124319434347116734705174308e-3L, 1.9850836029449446668518049562565291e-2L,
            3.6688019729653446926585242192447447e-2L, 5.9290962294020186998954055264528393e-2L,
            8.6998436081634343903250580992127677e-2L, 1.1880960220216759245467951592883642e-1L };
#endif
  const int minPadeDegree = matrix_log_min_pade_degree<long double>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<long double>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree)
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Compute Pade approximation to matrix logarithm */
template <typename MatrixType>
void matrix_log_compute_pade(MatrixType& result, const MatrixType& T, int degree)
{
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  const int minPadeDegree = 3;
  const int maxPadeDegree = 11;
  assert(degree >= minPadeDegree && degree <= maxPadeDegree);
  // FIXME this creates float-conversion-warnings if these are enabled.
  // Either manually convert each value, or disable the warning locally
  const RealScalar nodes[][maxPadeDegree] = { 
    { 0.1127016653792583114820734600217600L, 0.5000000000000000000000000000000000L,  // degree 3
      0.8872983346207416885179265399782400L }, 
    { 0.0694318442029737123880267555535953L, 0.3300094782075718675986671204483777L,  // degree 4
      0.6699905217924281324013328795516223L, 0.9305681557970262876119732444464048L },
    { 0.0469100770306680036011865608503035L, 0.2307653449471584544818427896498956L,  // degree 5
      0.5000000000000000000000000000000000L, 0.7692346550528415455181572103501044L,
      0.9530899229693319963988134391496965L },
    { 0.0337652428984239860938492227530027L, 0.1693953067668677431693002024900473L,  // degree 6
      0.3806904069584015456847491391596440L, 0.6193095930415984543152508608403560L,
      0.8306046932331322568306997975099527L, 0.9662347571015760139061507772469973L },
    { 0.0254460438286207377369051579760744L, 0.1292344072003027800680676133596058L,  // degree 7
      0.2970774243113014165466967939615193L, 0.5000000000000000000000000000000000L,
      0.7029225756886985834533032060384807L, 0.8707655927996972199319323866403942L,
      0.9745539561713792622630948420239256L },
    { 0.0198550717512318841582195657152635L, 0.1016667612931866302042230317620848L,  // degree 8
      0.2372337950418355070911304754053768L, 0.4082826787521750975302619288199080L,
      0.5917173212478249024697380711800920L, 0.7627662049581644929088695245946232L,
      0.8983332387068133697957769682379152L, 0.9801449282487681158417804342847365L },
    { 0.0159198802461869550822118985481636L, 0.0819844463366821028502851059651326L,  // degree 9
      0.1933142836497048013456489803292629L, 0.3378732882980955354807309926783317L,
      0.5000000000000000000000000000000000L, 0.6621267117019044645192690073216683L,
      0.8066857163502951986543510196707371L, 0.9180155536633178971497148940348674L,
      0.9840801197538130449177881014518364L },
    { 0.0130467357414141399610179939577740L, 0.0674683166555077446339516557882535L,  // degree 10
      0.1602952158504877968828363174425632L, 0.2833023029353764046003670284171079L,
      0.4255628305091843945575869994351400L, 0.5744371694908156054424130005648600L,
      0.7166976970646235953996329715828921L, 0.8397047841495122031171636825574368L,
      0.9325316833444922553660483442117465L, 0.9869532642585858600389820060422260L },
    { 0.0108856709269715035980309994385713L, 0.0564687001159523504624211153480364L,  // degree 11
      0.1349239972129753379532918739844233L, 0.2404519353965940920371371652706952L,
      0.3652284220238275138342340072995692L, 0.5000000000000000000000000000000000L,
      0.6347715779761724861657659927004308L, 0.7595480646034059079628628347293048L,
      0.8650760027870246620467081260155767L, 0.9435312998840476495375788846519636L,
      0.9891143290730284964019690005614287L } };

  const RealScalar weights[][maxPadeDegree] = { 
    { 0.2777777777777777777777777777777778L, 0.4444444444444444444444444444444444L,  // degree 3
      0.2777777777777777777777777777777778L },
    { 0.1739274225687269286865319746109997L, 0.3260725774312730713134680253890003L,  // degree 4
      0.3260725774312730713134680253890003L, 0.1739274225687269286865319746109997L },
    { 0.1184634425280945437571320203599587L, 0.2393143352496832340206457574178191L,  // degree 5
      0.2844444444444444444444444444444444L, 0.2393143352496832340206457574178191L,
      0.1184634425280945437571320203599587L },
    { 0.0856622461895851725201480710863665L, 0.1803807865240693037849167569188581L,  // degree 6
      0.2339569672863455236949351719947755L, 0.2339569672863455236949351719947755L,
      0.1803807865240693037849167569188581L, 0.0856622461895851725201480710863665L },
    { 0.0647424830844348466353057163395410L, 0.1398526957446383339507338857118898L,  // degree 7
      0.1909150252525594724751848877444876L, 0.2089795918367346938775510204081633L,
      0.1909150252525594724751848877444876L, 0.1398526957446383339507338857118898L,
      0.0647424830844348466353057163395410L },
    { 0.0506142681451881295762656771549811L, 0.1111905172266872352721779972131204L,  // degree 8
      0.1568533229389436436689811009933007L, 0.1813418916891809914825752246385978L,
      0.1813418916891809914825752246385978L, 0.1568533229389436436689811009933007L,
      0.1111905172266872352721779972131204L, 0.0506142681451881295762656771549811L },
    { 0.0406371941807872059859460790552618L, 0.0903240803474287020292360156214564L,  // degree 9
      0.1303053482014677311593714347093164L, 0.1561735385200014200343152032922218L,
      0.1651196775006298815822625346434870L, 0.1561735385200014200343152032922218L,
      0.1303053482014677311593714347093164L, 0.0903240803474287020292360156214564L,
      0.0406371941807872059859460790552618L },
    { 0.0333356721543440687967844049466659L, 0.0747256745752902965728881698288487L,  // degree 10
      0.1095431812579910219977674671140816L, 0.1346333596549981775456134607847347L,
      0.1477621123573764350869464973256692L, 0.1477621123573764350869464973256692L,
      0.1346333596549981775456134607847347L, 0.1095431812579910219977674671140816L,
      0.0747256745752902965728881698288487L, 0.0333356721543440687967844049466659L },
    { 0.0278342835580868332413768602212743L, 0.0627901847324523123173471496119701L,  // degree 11
      0.0931451054638671257130488207158280L, 0.1165968822959952399592618524215876L,
      0.1314022722551233310903444349452546L, 0.1364625433889503153572417641681711L,
      0.1314022722551233310903444349452546L, 0.1165968822959952399592618524215876L,
      0.0931451054638671257130488207158280L, 0.0627901847324523123173471496119701L,
      0.0278342835580868332413768602212743L } };

  MatrixType TminusI = T - MatrixType::Identity(T.rows(), T.rows());
  result.setZero(T.rows(), T.rows());
  for (int k = 0; k < degree; ++k) {
    RealScalar weight = weights[degree-minPadeDegree][k];
    RealScalar node = nodes[degree-minPadeDegree][k];
    result += weight * (MatrixType::Identity(T.rows(), T.rows()) + node * TminusI)
                       .template triangularView<Upper>().solve(TminusI);
  }
} 

/** \brief Compute logarithm of triangular matrices with size > 2. 
  * \details This uses a inverse scale-and-square algorithm. */
template <typename MatrixType>
void matrix_log_compute_big(const MatrixType& A, MatrixType& result)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  using std::pow;

  int numberOfSquareRoots = 0;
  int numberOfExtraSquareRoots = 0;
  int degree;
  MatrixType T = A, sqrtT;

  const int maxPadeDegree = matrix_log_max_pade_degree<Scalar>::value;
  const RealScalar maxNormForPade = RealScalar(
                                    maxPadeDegree<= 5? 5.3149729967117310e-1L:                    // single precision
                                    maxPadeDegree<= 7? 2.6429608311114350e-1L:                    // double precision
                                    maxPadeDegree<= 8? 2.32777776523703892094e-1L:                // extended precision
                                    maxPadeDegree<=10? 1.05026503471351080481093652651105e-1L:    // double-double
                                                       1.1880960220216759245467951592883642e-1L); // quadruple precision

  while (true) {
    RealScalar normTminusI = (T - MatrixType::Identity(T.rows(), T.rows())).cwiseAbs().colwise().sum().maxCoeff();
    if (normTminusI < maxNormForPade) {
      degree = matrix_log_get_pade_degree(normTminusI);
      int degree2 = matrix_log_get_pade_degree(normTminusI / RealScalar(2));
      if ((degree - degree2 <= 1) || (numberOfExtraSquareRoots == 1)) 
        break;
      ++numberOfExtraSquareRoots;
    }
    matrix_sqrt_triangular(T, sqrtT);
    T = sqrtT.template triangularView<Upper>();
    ++numberOfSquareRoots;
  }

  matrix_log_compute_pade(result, T, degree);
  result *= pow(RealScalar(2), RealScalar(numberOfSquareRoots)); // TODO replace by bitshift if possible
}

/** \ingroup MatrixFunctions_Module
  * \class MatrixLogarithmAtomic
  * \brief Helper class for computing matrix logarithm of atomic matrices.
  *
  * Here, an atomic matrix is a triangular matrix whose diagonal entries are close to each other.
  *
  * \sa class MatrixFunctionAtomic, MatrixBase::log()
  */
template <typename MatrixType>
class MatrixLogarithmAtomic
{
public:
  /** \brief Compute matrix logarithm of atomic matrix
    * \param[in]  A  argument of matrix logarithm, should be upper triangular and atomic
    * \returns  The logarithm of \p A.
    */
  MatrixType compute(const MatrixType& A);
};

template <typename MatrixType>
MatrixType MatrixLogarithmAtomic<MatrixType>::compute(const MatrixType& A)
{
  using std::log;
  MatrixType result(A.rows(), A.rows());
  if (A.rows() == 1)
    result(0,0) = log(A(0,0));
  else if (A.rows() == 2)
    matrix_log_compute_2x2(A, result);
  else
    matrix_log_compute_big(A, result);
  return result;
}

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix logarithm of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix function.
  *
  * This class holds the argument to the matrix function until it is
  * assigned or evaluated for some other reason (so the argument
  * should not be changed in the meantime). It is the return type of
  * MatrixBase::log() and most of the time this is the only way it
  * is used.
  */
template<typename Derived> class MatrixLogarithmReturnValue
: public ReturnByValue<MatrixLogarithmReturnValue<Derived> >
{
public:
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Index Index;

protected:
  typedef typename internal::ref_selector<Derived>::type DerivedNested;

public:

  /** \brief Constructor.
    *
    * \param[in]  A  %Matrix (expression) forming the argument of the matrix logarithm.
    */
  explicit MatrixLogarithmReturnValue(const Derived& A) : m_A(A) { }
  
  /** \brief Compute the matrix logarithm.
    *
    * \param[out]  result  Logarithm of \c A, where \c A is as specified in the constructor.
    */
  template <typename ResultType>
  inline void evalTo(ResultType& result) const
  {
    typedef typename internal::nested_eval<Derived, 10>::type DerivedEvalType;
    typedef typename internal::remove_all<DerivedEvalType>::type DerivedEvalTypeClean;
    typedef internal::traits<DerivedEvalTypeClean> Traits;
    typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
    typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;
    typedef internal::MatrixLogarithmAtomic<DynMatrixType> AtomicType;
    AtomicType atomic;
    
    internal::matrix_function_compute<typename DerivedEvalTypeClean::PlainObject>::run(m_A, atomic, result);
  }

  Index rows() const { return m_A.rows(); }
  Index cols() const { return m_A.cols(); }
  
private:
  const DerivedNested m_A;
};

namespace internal {
  template<typename Derived>
  struct traits<MatrixLogarithmReturnValue<Derived> >
  {
    typedef typename Derived::PlainObject ReturnType;
  };
}


/********** MatrixBase method **********/


template <typename Derived>
const MatrixLogarithmReturnValue<Derived> MatrixBase<Derived>::log() const
{
  eigen_assert(rows() == cols());
  return MatrixLogarithmReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_LOGARITHM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixPower.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012, 2013 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_POWER
#define EIGEN_MATRIX_POWER

namespace Eigen {

template<typename MatrixType> class MatrixPower;

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix.
 *
 * \tparam MatrixType  type of the base, a matrix.
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixPower::operator() and related functions and most of the
 * time this is the only way it is used.
 */
/* TODO This class is only used by MatrixPower, so it should be nested
 * into MatrixPower, like MatrixPower::ReturnValue. However, my
 * compiler complained about unused template parameter in the
 * following declaration in namespace internal.
 *
 * template<typename MatrixType>
 * struct traits<MatrixPower<MatrixType>::ReturnValue>;
 */
template<typename MatrixType>
class MatrixPowerParenthesesReturnValue : public ReturnByValue< MatrixPowerParenthesesReturnValue<MatrixType> >
{
  public:
    typedef typename MatrixType::RealScalar RealScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] pow  %MatrixPower storing the base.
     * \param[in] p    scalar, the exponent of the matrix power.
     */
    MatrixPowerParenthesesReturnValue(MatrixPower<MatrixType>& pow, RealScalar p) : m_pow(pow), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * \param[out] result
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { m_pow.compute(result, m_p); }

    Index rows() const { return m_pow.rows(); }
    Index cols() const { return m_pow.cols(); }

  private:
    MatrixPower<MatrixType>& m_pow;
    const RealScalar m_p;
};

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Class for computing matrix powers.
 *
 * \tparam MatrixType  type of the base, expected to be an instantiation
 * of the Matrix class template.
 *
 * This class is capable of computing triangular real/complex matrices
 * raised to a power in the interval \f$ (-1, 1) \f$.
 *
 * \note Currently this class is only used by MatrixPower. One may
 * insist that this be nested into MatrixPower. This class is here to
 * facilitate future development of triangular matrix functions.
 */
template<typename MatrixType>
class MatrixPowerAtomic : internal::noncopyable
{
  private:
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef std::complex<RealScalar> ComplexScalar;
    typedef Block<MatrixType,Dynamic,Dynamic> ResultType;

    const MatrixType& m_A;
    RealScalar m_p;

    void computePade(int degree, const MatrixType& IminusT, ResultType& res) const;
    void compute2x2(ResultType& res, RealScalar p) const;
    void computeBig(ResultType& res) const;
    static int getPadeDegree(float normIminusT);
    static int getPadeDegree(double normIminusT);
    static int getPadeDegree(long double normIminusT);
    static ComplexScalar computeSuperDiag(const ComplexScalar&, const ComplexScalar&, RealScalar p);
    static RealScalar computeSuperDiag(RealScalar, RealScalar, RealScalar p);

  public:
    /**
     * \brief Constructor.
     *
     * \param[in] T  the base of the matrix power.
     * \param[in] p  the exponent of the matrix power, should be in
     * \f$ (-1, 1) \f$.
     *
     * The class stores a reference to T, so it should not be changed
     * (or destroyed) before evaluation. Only the upper triangular
     * part of T is read.
     */
    MatrixPowerAtomic(const MatrixType& T, RealScalar p);
    
    /**
     * \brief Compute the matrix power.
     *
     * \param[out] res  \f$ A^p \f$ where A and p are specified in the
     * constructor.
     */
    void compute(ResultType& res) const;
};

template<typename MatrixType>
MatrixPowerAtomic<MatrixType>::MatrixPowerAtomic(const MatrixType& T, RealScalar p) :
  m_A(T), m_p(p)
{
  eigen_assert(T.rows() == T.cols());
  eigen_assert(p > -1 && p < 1);
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::compute(ResultType& res) const
{
  using std::pow;
  switch (m_A.rows()) {
    case 0:
      break;
    case 1:
      res(0,0) = pow(m_A(0,0), m_p);
      break;
    case 2:
      compute2x2(res, m_p);
      break;
    default:
      computeBig(res);
  }
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::computePade(int degree, const MatrixType& IminusT, ResultType& res) const
{
  int i = 2*degree;
  res = (m_p-RealScalar(degree)) / RealScalar(2*i-2) * IminusT;

  for (--i; i; --i) {
    res = (MatrixType::Identity(IminusT.rows(), IminusT.cols()) + res).template triangularView<Upper>()
	.solve((i==1 ? -m_p : i&1 ? (-m_p-RealScalar(i/2))/RealScalar(2*i) : (m_p-RealScalar(i/2))/RealScalar(2*i-2)) * IminusT).eval();
  }
  res += MatrixType::Identity(IminusT.rows(), IminusT.cols());
}

// This function assumes that res has the correct size (see bug 614)
template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::compute2x2(ResultType& res, RealScalar p) const
{
  using std::abs;
  using std::pow;
  res.coeffRef(0,0) = pow(m_A.coeff(0,0), p);

  for (Index i=1; i < m_A.cols(); ++i) {
    res.coeffRef(i,i) = pow(m_A.coeff(i,i), p);
    if (m_A.coeff(i-1,i-1) == m_A.coeff(i,i))
      res.coeffRef(i-1,i) = p * pow(m_A.coeff(i,i), p-1);
    else if (2*abs(m_A.coeff(i-1,i-1)) < abs(m_A.coeff(i,i)) || 2*abs(m_A.coeff(i,i)) < abs(m_A.coeff(i-1,i-1)))
      res.coeffRef(i-1,i) = (res.coeff(i,i)-res.coeff(i-1,i-1)) / (m_A.coeff(i,i)-m_A.coeff(i-1,i-1));
    else
      res.coeffRef(i-1,i) = computeSuperDiag(m_A.coeff(i,i), m_A.coeff(i-1,i-1), p);
    res.coeffRef(i-1,i) *= m_A.coeff(i-1,i);
  }
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::computeBig(ResultType& res) const
{
  using std::ldexp;
  const int digits = std::numeric_limits<RealScalar>::digits;
  const RealScalar maxNormForPade = RealScalar(
                                    digits <=  24? 4.3386528e-1L                            // single precision
                                  : digits <=  53? 2.789358995219730e-1L                    // double precision
                                  : digits <=  64? 2.4471944416607995472e-1L                // extended precision
                                  : digits <= 106? 1.1016843812851143391275867258512e-1L    // double-double
                                  :                9.134603732914548552537150753385375e-2L); // quadruple precision
  MatrixType IminusT, sqrtT, T = m_A.template triangularView<Upper>();
  RealScalar normIminusT;
  int degree, degree2, numberOfSquareRoots = 0;
  bool hasExtraSquareRoot = false;

  for (Index i=0; i < m_A.cols(); ++i)
    eigen_assert(m_A(i,i) != RealScalar(0));

  while (true) {
    IminusT = MatrixType::Identity(m_A.rows(), m_A.cols()) - T;
    normIminusT = IminusT.cwiseAbs().colwise().sum().maxCoeff();
    if (normIminusT < maxNormForPade) {
      degree = getPadeDegree(normIminusT);
      degree2 = getPadeDegree(normIminusT/2);
      if (degree - degree2 <= 1 || hasExtraSquareRoot)
	break;
      hasExtraSquareRoot = true;
    }
    matrix_sqrt_triangular(T, sqrtT);
    T = sqrtT.template triangularView<Upper>();
    ++numberOfSquareRoots;
  }
  computePade(degree, IminusT, res);

  for (; numberOfSquareRoots; --numberOfSquareRoots) {
    compute2x2(res, ldexp(m_p, -numberOfSquareRoots));
    res = res.template triangularView<Upper>() * res;
  }
  compute2x2(res, m_p);
}
  
template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(float normIminusT)
{
  const float maxNormForPade[] = { 2.8064004e-1f /* degree = 3 */ , 4.3386528e-1f };
  int degree = 3;
  for (; degree <= 4; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(double normIminusT)
{
  const double maxNormForPade[] = { 1.884160592658218e-2 /* degree = 3 */ , 6.038881904059573e-2, 1.239917516308172e-1,
      1.999045567181744e-1, 2.789358995219730e-1 };
  int degree = 3;
  for (; degree <= 7; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(long double normIminusT)
{
#if   LDBL_MANT_DIG == 53
  const int maxPadeDegree = 7;
  const double maxNormForPade[] = { 1.884160592658218e-2L /* degree = 3 */ , 6.038881904059573e-2L, 1.239917516308172e-1L,
      1.999045567181744e-1L, 2.789358995219730e-1L };
#elif LDBL_MANT_DIG <= 64
  const int maxPadeDegree = 8;
  const long double maxNormForPade[] = { 6.3854693117491799460e-3L /* degree = 3 */ , 2.6394893435456973676e-2L,
      6.4216043030404063729e-2L, 1.1701165502926694307e-1L, 1.7904284231268670284e-1L, 2.4471944416607995472e-1L };
#elif LDBL_MANT_DIG <= 106
  const int maxPadeDegree = 10;
  const double maxNormForPade[] = { 1.0007161601787493236741409687186e-4L /* degree = 3 */ ,
      1.0007161601787493236741409687186e-3L, 4.7069769360887572939882574746264e-3L, 1.3220386624169159689406653101695e-2L,
      2.8063482381631737920612944054906e-2L, 4.9625993951953473052385361085058e-2L, 7.7367040706027886224557538328171e-2L,
      1.1016843812851143391275867258512e-1L };
#else
  const int maxPadeDegree = 10;
  const double maxNormForPade[] = { 5.524506147036624377378713555116378e-5L /* degree = 3 */ ,
      6.640600568157479679823602193345995e-4L, 3.227716520106894279249709728084626e-3L,
      9.619593944683432960546978734646284e-3L, 2.134595382433742403911124458161147e-2L,
      3.908166513900489428442993794761185e-2L, 6.266780814639442865832535460550138e-2L,
      9.134603732914548552537150753385375e-2L };
#endif
  int degree = 3;
  for (; degree <= maxPadeDegree; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline typename MatrixPowerAtomic<MatrixType>::ComplexScalar
MatrixPowerAtomic<MatrixType>::computeSuperDiag(const ComplexScalar& curr, const ComplexScalar& prev, RealScalar p)
{
  using std::ceil;
  using std::exp;
  using std::log;
  using std::sinh;

  ComplexScalar logCurr = log(curr);
  ComplexScalar logPrev = log(prev);
  RealScalar unwindingNumber = ceil((numext::imag(logCurr - logPrev) - RealScalar(EIGEN_PI)) / RealScalar(2*EIGEN_PI));
  ComplexScalar w = numext::log1p((curr-prev)/prev)/RealScalar(2) + ComplexScalar(0, RealScalar(EIGEN_PI)*unwindingNumber);
  return RealScalar(2) * exp(RealScalar(0.5) * p * (logCurr + logPrev)) * sinh(p * w) / (curr - prev);
}

template<typename MatrixType>
inline typename MatrixPowerAtomic<MatrixType>::RealScalar
MatrixPowerAtomic<MatrixType>::computeSuperDiag(RealScalar curr, RealScalar prev, RealScalar p)
{
  using std::exp;
  using std::log;
  using std::sinh;

  RealScalar w = numext::log1p((curr-prev)/prev)/RealScalar(2);
  return 2 * exp(p * (log(curr) + log(prev)) / 2) * sinh(p * w) / (curr - prev);
}

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Class for computing matrix powers.
 *
 * \tparam MatrixType  type of the base, expected to be an instantiation
 * of the Matrix class template.
 *
 * This class is capable of computing real/complex matrices raised to
 * an arbitrary real power. Meanwhile, it saves the result of Schur
 * decomposition if an non-integral power has even been calculated.
 * Therefore, if you want to compute multiple (>= 2) matrix powers
 * for the same matrix, using the class directly is more efficient than
 * calling MatrixBase::pow().
 *
 * Example:
 * \include MatrixPower_optimal.cpp
 * Output: \verbinclude MatrixPower_optimal.out
 */
template<typename MatrixType>
class MatrixPower : internal::noncopyable
{
  private:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;

  public:
    /**
     * \brief Constructor.
     *
     * \param[in] A  the base of the matrix power.
     *
     * The class stores a reference to A, so it should not be changed
     * (or destroyed) before evaluation.
     */
    explicit MatrixPower(const MatrixType& A) :
      m_A(A),
      m_conditionNumber(0),
      m_rank(A.cols()),
      m_nulls(0)
    { eigen_assert(A.rows() == A.cols()); }

    /**
     * \brief Returns the matrix power.
     *
     * \param[in] p  exponent, a real scalar.
     * \return The expression \f$ A^p \f$, where A is specified in the
     * constructor.
     */
    const MatrixPowerParenthesesReturnValue<MatrixType> operator()(RealScalar p)
    { return MatrixPowerParenthesesReturnValue<MatrixType>(*this, p); }

    /**
     * \brief Compute the matrix power.
     *
     * \param[in]  p    exponent, a real scalar.
     * \param[out] res  \f$ A^p \f$ where A is specified in the
     * constructor.
     */
    template<typename ResultType>
    void compute(ResultType& res, RealScalar p);
    
    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    typedef std::complex<RealScalar> ComplexScalar;
    typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0,
              MatrixType::RowsAtCompileTime, MatrixType::ColsAtCompileTime> ComplexMatrix;

    /** \brief Reference to the base of matrix power. */
    typename MatrixType::Nested m_A;

    /** \brief Temporary storage. */
    MatrixType m_tmp;

    /** \brief Store the result of Schur decomposition. */
    ComplexMatrix m_T, m_U;
    
    /** \brief Store fractional power of m_T. */
    ComplexMatrix m_fT;

    /**
     * \brief Condition number of m_A.
     *
     * It is initialized as 0 to avoid performing unnecessary Schur
     * decomposition, which is the bottleneck.
     */
    RealScalar m_conditionNumber;

    /** \brief Rank of m_A. */
    Index m_rank;
    
    /** \brief Rank deficiency of m_A. */
    Index m_nulls;

    /**
     * \brief Split p into integral part and fractional part.
     *
     * \param[in]  p        The exponent.
     * \param[out] p        The fractional part ranging in \f$ (-1, 1) \f$.
     * \param[out] intpart  The integral part.
     *
     * Only if the fractional part is nonzero, it calls initialize().
     */
    void split(RealScalar& p, RealScalar& intpart);

    /** \brief Perform Schur decomposition for fractional power. */
    void initialize();

    template<typename ResultType>
    void computeIntPower(ResultType& res, RealScalar p);

    template<typename ResultType>
    void computeFracPower(ResultType& res, RealScalar p);

    template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
    static void revertSchur(
        Matrix<ComplexScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
        const ComplexMatrix& T,
        const ComplexMatrix& U);

    template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
    static void revertSchur(
        Matrix<RealScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
        const ComplexMatrix& T,
        const ComplexMatrix& U);
};

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::compute(ResultType& res, RealScalar p)
{
  using std::pow;
  switch (cols()) {
    case 0:
      break;
    case 1:
      res(0,0) = pow(m_A.coeff(0,0), p);
      break;
    default:
      RealScalar intpart;
      split(p, intpart);

      res = MatrixType::Identity(rows(), cols());
      computeIntPower(res, intpart);
      if (p) computeFracPower(res, p);
  }
}

template<typename MatrixType>
void MatrixPower<MatrixType>::split(RealScalar& p, RealScalar& intpart)
{
  using std::floor;
  using std::pow;

  intpart = floor(p);
  p -= intpart;

  // Perform Schur decomposition if it is not yet performed and the power is
  // not an integer.
  if (!m_conditionNumber && p)
    initialize();

  // Choose the more stable of intpart = floor(p) and intpart = ceil(p).
  if (p > RealScalar(0.5) && p > (1-p) * pow(m_conditionNumber, p)) {
    --p;
    ++intpart;
  }
}

template<typename MatrixType>
void MatrixPower<MatrixType>::initialize()
{
  const ComplexSchur<MatrixType> schurOfA(m_A);
  JacobiRotation<ComplexScalar> rot;
  ComplexScalar eigenvalue;

  m_fT.resizeLike(m_A);
  m_T = schurOfA.matrixT();
  m_U = schurOfA.matrixU();
  m_conditionNumber = m_T.diagonal().array().abs().maxCoeff() / m_T.diagonal().array().abs().minCoeff();

  // Move zero eigenvalues to the bottom right corner.
  for (Index i = cols()-1; i>=0; --i) {
    if (m_rank <= 2)
      return;
    if (m_T.coeff(i,i) == RealScalar(0)) {
      for (Index j=i+1; j < m_rank; ++j) {
        eigenvalue = m_T.coeff(j,j);
        rot.makeGivens(m_T.coeff(j-1,j), eigenvalue);
        m_T.applyOnTheRight(j-1, j, rot);
        m_T.applyOnTheLeft(j-1, j, rot.adjoint());
        m_T.coeffRef(j-1,j-1) = eigenvalue;
        m_T.coeffRef(j,j) = RealScalar(0);
        m_U.applyOnTheRight(j-1, j, rot);
      }
      --m_rank;
    }
  }

  m_nulls = rows() - m_rank;
  if (m_nulls) {
    eigen_assert(m_T.bottomRightCorner(m_nulls, m_nulls).isZero()
        && "Base of matrix power should be invertible or with a semisimple zero eigenvalue.");
    m_fT.bottomRows(m_nulls).fill(RealScalar(0));
  }
}

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::computeIntPower(ResultType& res, RealScalar p)
{
  using std::abs;
  using std::fmod;
  RealScalar pp = abs(p);

  if (p<0) 
    m_tmp = m_A.inverse();
  else     
    m_tmp = m_A;

  while (true) {
    if (fmod(pp, 2) >= 1)
      res = m_tmp * res;
    pp /= 2;
    if (pp < 1)
      break;
    m_tmp *= m_tmp;
  }
}

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::computeFracPower(ResultType& res, RealScalar p)
{
  Block<ComplexMatrix,Dynamic,Dynamic> blockTp(m_fT, 0, 0, m_rank, m_rank);
  eigen_assert(m_conditionNumber);
  eigen_assert(m_rank + m_nulls == rows());

  MatrixPowerAtomic<ComplexMatrix>(m_T.topLeftCorner(m_rank, m_rank), p).compute(blockTp);
  if (m_nulls) {
    m_fT.topRightCorner(m_rank, m_nulls) = m_T.topLeftCorner(m_rank, m_rank).template triangularView<Upper>()
        .solve(blockTp * m_T.topRightCorner(m_rank, m_nulls));
  }
  revertSchur(m_tmp, m_fT, m_U);
  res = m_tmp * res;
}

template<typename MatrixType>
template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
inline void MatrixPower<MatrixType>::revertSchur(
    Matrix<ComplexScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
    const ComplexMatrix& T,
    const ComplexMatrix& U)
{ res.noalias() = U * (T.template triangularView<Upper>() * U.adjoint()); }

template<typename MatrixType>
template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
inline void MatrixPower<MatrixType>::revertSchur(
    Matrix<RealScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
    const ComplexMatrix& T,
    const ComplexMatrix& U)
{ res.noalias() = (U * (T.template triangularView<Upper>() * U.adjoint())).real(); }

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix (expression).
 *
 * \tparam Derived  type of the base, a matrix (expression).
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixBase::pow() and related functions and most of the
 * time this is the only way it is used.
 */
template<typename Derived>
class MatrixPowerReturnValue : public ReturnByValue< MatrixPowerReturnValue<Derived> >
{
  public:
    typedef typename Derived::PlainObject PlainObject;
    typedef typename Derived::RealScalar RealScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] A  %Matrix (expression), the base of the matrix power.
     * \param[in] p  real scalar, the exponent of the matrix power.
     */
    MatrixPowerReturnValue(const Derived& A, RealScalar p) : m_A(A), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * \param[out] result  \f$ A^p \f$ where \p A and \p p are as in the
     * constructor.
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { MatrixPower<PlainObject>(m_A.eval()).compute(result, m_p); }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const Derived& m_A;
    const RealScalar m_p;
};

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix (expression).
 *
 * \tparam Derived  type of the base, a matrix (expression).
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixBase::pow() and related functions and most of the
 * time this is the only way it is used.
 */
template<typename Derived>
class MatrixComplexPowerReturnValue : public ReturnByValue< MatrixComplexPowerReturnValue<Derived> >
{
  public:
    typedef typename Derived::PlainObject PlainObject;
    typedef typename std::complex<typename Derived::RealScalar> ComplexScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] A  %Matrix (expression), the base of the matrix power.
     * \param[in] p  complex scalar, the exponent of the matrix power.
     */
    MatrixComplexPowerReturnValue(const Derived& A, const ComplexScalar& p) : m_A(A), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * Because \p p is complex, \f$ A^p \f$ is simply evaluated as \f$
     * \exp(p \log(A)) \f$.
     *
     * \param[out] result  \f$ A^p \f$ where \p A and \p p are as in the
     * constructor.
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { result = (m_p * m_A.log()).exp(); }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const Derived& m_A;
    const ComplexScalar m_p;
};

namespace internal {

template<typename MatrixPowerType>
struct traits< MatrixPowerParenthesesReturnValue<MatrixPowerType> >
{ typedef typename MatrixPowerType::PlainObject ReturnType; };

template<typename Derived>
struct traits< MatrixPowerReturnValue<Derived> >
{ typedef typename Derived::PlainObject ReturnType; };

template<typename Derived>
struct traits< MatrixComplexPowerReturnValue<Derived> >
{ typedef typename Derived::PlainObject ReturnType; };

}

template<typename Derived>
const MatrixPowerReturnValue<Derived> MatrixBase<Derived>::pow(const RealScalar& p) const
{ return MatrixPowerReturnValue<Derived>(derived(), p); }

template<typename Derived>
const MatrixComplexPowerReturnValue<Derived> MatrixBase<Derived>::pow(const std::complex<RealScalar>& p) const
{ return MatrixComplexPowerReturnValue<Derived>(derived(), p); }

} // namespace Eigen

#endif // EIGEN_MATRIX_POWER


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixSquareRoot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_SQUARE_ROOT
#define EIGEN_MATRIX_SQUARE_ROOT

namespace Eigen { 

namespace internal {

// pre:  T.block(i,i,2,2) has complex conjugate eigenvalues
// post: sqrtT.block(i,i,2,2) is square root of T.block(i,i,2,2)
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x2_diagonal_block(const MatrixType& T, Index i, ResultType& sqrtT)
{
  // TODO: This case (2-by-2 blocks with complex conjugate eigenvalues) is probably hidden somewhere
  //       in EigenSolver. If we expose it, we could call it directly from here.
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,2> block = T.template block<2,2>(i,i);
  EigenSolver<Matrix<Scalar,2,2> > es(block);
  sqrtT.template block<2,2>(i,i)
    = (es.eigenvectors() * es.eigenvalues().cwiseSqrt().asDiagonal() * es.eigenvectors().inverse()).real();
}

// pre:  block structure of T is such that (i,j) is a 1x1 block,
//       all blocks of sqrtT to left of and below (i,j) are correct
// post: sqrtT(i,j) has the correct value
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_1x1_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Scalar tmp = (sqrtT.row(i).segment(i+1,j-i-1) * sqrtT.col(j).segment(i+1,j-i-1)).value();
  sqrtT.coeffRef(i,j) = (T.coeff(i,j) - tmp) / (sqrtT.coeff(i,i) + sqrtT.coeff(j,j));
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_1x2_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,1,2> rhs = T.template block<1,2>(i,j);
  if (j-i > 1)
    rhs -= sqrtT.block(i, i+1, 1, j-i-1) * sqrtT.block(i+1, j, j-i-1, 2);
  Matrix<Scalar,2,2> A = sqrtT.coeff(i,i) * Matrix<Scalar,2,2>::Identity();
  A += sqrtT.template block<2,2>(j,j).transpose();
  sqrtT.template block<1,2>(i,j).transpose() = A.fullPivLu().solve(rhs.transpose());
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x1_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,1> rhs = T.template block<2,1>(i,j);
  if (j-i > 2)
    rhs -= sqrtT.block(i, i+2, 2, j-i-2) * sqrtT.block(i+2, j, j-i-2, 1);
  Matrix<Scalar,2,2> A = sqrtT.coeff(j,j) * Matrix<Scalar,2,2>::Identity();
  A += sqrtT.template block<2,2>(i,i);
  sqrtT.template block<2,1>(i,j) = A.fullPivLu().solve(rhs);
}

// solves the equation A X + X B = C where all matrices are 2-by-2
template <typename MatrixType>
void matrix_sqrt_quasi_triangular_solve_auxiliary_equation(MatrixType& X, const MatrixType& A, const MatrixType& B, const MatrixType& C)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,4,4> coeffMatrix = Matrix<Scalar,4,4>::Zero();
  coeffMatrix.coeffRef(0,0) = A.coeff(0,0) + B.coeff(0,0);
  coeffMatrix.coeffRef(1,1) = A.coeff(0,0) + B.coeff(1,1);
  coeffMatrix.coeffRef(2,2) = A.coeff(1,1) + B.coeff(0,0);
  coeffMatrix.coeffRef(3,3) = A.coeff(1,1) + B.coeff(1,1);
  coeffMatrix.coeffRef(0,1) = B.coeff(1,0);
  coeffMatrix.coeffRef(0,2) = A.coeff(0,1);
  coeffMatrix.coeffRef(1,0) = B.coeff(0,1);
  coeffMatrix.coeffRef(1,3) = A.coeff(0,1);
  coeffMatrix.coeffRef(2,0) = A.coeff(1,0);
  coeffMatrix.coeffRef(2,3) = B.coeff(1,0);
  coeffMatrix.coeffRef(3,1) = A.coeff(1,0);
  coeffMatrix.coeffRef(3,2) = B.coeff(0,1);

  Matrix<Scalar,4,1> rhs;
  rhs.coeffRef(0) = C.coeff(0,0);
  rhs.coeffRef(1) = C.coeff(0,1);
  rhs.coeffRef(2) = C.coeff(1,0);
  rhs.coeffRef(3) = C.coeff(1,1);

  Matrix<Scalar,4,1> result;
  result = coeffMatrix.fullPivLu().solve(rhs);

  X.coeffRef(0,0) = result.coeff(0);
  X.coeffRef(0,1) = result.coeff(1);
  X.coeffRef(1,0) = result.coeff(2);
  X.coeffRef(1,1) = result.coeff(3);
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x2_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,2> A = sqrtT.template block<2,2>(i,i);
  Matrix<Scalar,2,2> B = sqrtT.template block<2,2>(j,j);
  Matrix<Scalar,2,2> C = T.template block<2,2>(i,j);
  if (j-i > 2)
    C -= sqrtT.block(i, i+2, 2, j-i-2) * sqrtT.block(i+2, j, j-i-2, 2);
  Matrix<Scalar,2,2> X;
  matrix_sqrt_quasi_triangular_solve_auxiliary_equation(X, A, B, C);
  sqrtT.template block<2,2>(i,j) = X;
}

// pre:  T is quasi-upper-triangular and sqrtT is a zero matrix of the same size
// post: the diagonal blocks of sqrtT are the square roots of the diagonal blocks of T
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_diagonal(const MatrixType& T, ResultType& sqrtT)
{
  using std::sqrt;
  const Index size = T.rows();
  for (Index i = 0; i < size; i++) {
    if (i == size - 1 || T.coeff(i+1, i) == 0) {
      eigen_assert(T(i,i) >= 0);
      sqrtT.coeffRef(i,i) = sqrt(T.coeff(i,i));
    }
    else {
      matrix_sqrt_quasi_triangular_2x2_diagonal_block(T, i, sqrtT);
      ++i;
    }
  }
}

// pre:  T is quasi-upper-triangular and diagonal blocks of sqrtT are square root of diagonal blocks of T.
// post: sqrtT is the square root of T.
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_off_diagonal(const MatrixType& T, ResultType& sqrtT)
{
  const Index size = T.rows();
  for (Index j = 1; j < size; j++) {
      if (T.coeff(j, j-1) != 0)  // if T(j-1:j, j-1:j) is a 2-by-2 block
	continue;
    for (Index i = j-1; i >= 0; i--) {
      if (i > 0 && T.coeff(i, i-1) != 0)  // if T(i-1:i, i-1:i) is a 2-by-2 block
	continue;
      bool iBlockIs2x2 = (i < size - 1) && (T.coeff(i+1, i) != 0);
      bool jBlockIs2x2 = (j < size - 1) && (T.coeff(j+1, j) != 0);
      if (iBlockIs2x2 && jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_2x2_off_diagonal_block(T, i, j, sqrtT);
      else if (iBlockIs2x2 && !jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_2x1_off_diagonal_block(T, i, j, sqrtT);
      else if (!iBlockIs2x2 && jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_1x2_off_diagonal_block(T, i, j, sqrtT);
      else if (!iBlockIs2x2 && !jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_1x1_off_diagonal_block(T, i, j, sqrtT);
    }
  }
}

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  * \brief Compute matrix square root of quasi-triangular matrix.
  *
  * \tparam  MatrixType  type of \p arg, the argument of matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  ResultType  type of \p result, where result is to be stored.
  * \param[in]  arg      argument of matrix square root.
  * \param[out] result   matrix square root of upper Hessenberg part of \p arg.
  *
  * This function computes the square root of the upper quasi-triangular matrix stored in the upper
  * Hessenberg part of \p arg.  Only the upper Hessenberg part of \p result is updated, the rest is
  * not touched.  See MatrixBase::sqrt() for details on how this computation is implemented.
  *
  * \sa MatrixSquareRoot, MatrixSquareRootQuasiTriangular
  */
template <typename MatrixType, typename ResultType> 
void matrix_sqrt_quasi_triangular(const MatrixType &arg, ResultType &result)
{
  eigen_assert(arg.rows() == arg.cols());
  result.resize(arg.rows(), arg.cols());
  internal::matrix_sqrt_quasi_triangular_diagonal(arg, result);
  internal::matrix_sqrt_quasi_triangular_off_diagonal(arg, result);
}


/** \ingroup MatrixFunctions_Module
  * \brief Compute matrix square root of triangular matrix.
  *
  * \tparam  MatrixType  type of \p arg, the argument of matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  ResultType  type of \p result, where result is to be stored.
  * \param[in]  arg      argument of matrix square root.
  * \param[out] result   matrix square root of upper triangular part of \p arg.
  *
  * Only the upper triangular part (including the diagonal) of \p result is updated, the rest is not
  * touched.  See MatrixBase::sqrt() for details on how this computation is implemented.
  *
  * \sa MatrixSquareRoot, MatrixSquareRootQuasiTriangular
  */
template <typename MatrixType, typename ResultType> 
void matrix_sqrt_triangular(const MatrixType &arg, ResultType &result)
{
  using std::sqrt;
  typedef typename MatrixType::Scalar Scalar;

  eigen_assert(arg.rows() == arg.cols());

  // Compute square root of arg and store it in upper triangular part of result
  // This uses that the square root of triangular matrices can be computed directly.
  result.resize(arg.rows(), arg.cols());
  for (Index i = 0; i < arg.rows(); i++) {
    result.coeffRef(i,i) = sqrt(arg.coeff(i,i));
  }
  for (Index j = 1; j < arg.cols(); j++) {
    for (Index i = j-1; i >= 0; i--) {
      // if i = j-1, then segment has length 0 so tmp = 0
      Scalar tmp = (result.row(i).segment(i+1,j-i-1) * result.col(j).segment(i+1,j-i-1)).value();
      // denominator may be zero if original matrix is singular
      result.coeffRef(i,j) = (arg.coeff(i,j) - tmp) / (result.coeff(i,i) + result.coeff(j,j));
    }
  }
}


namespace internal {

/** \ingroup MatrixFunctions_Module
  * \brief Helper struct for computing matrix square roots of general matrices.
  * \tparam  MatrixType  type of the argument of the matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  *
  * \sa MatrixSquareRootTriangular, MatrixSquareRootQuasiTriangular, MatrixBase::sqrt()
  */
template <typename MatrixType, int IsComplex = NumTraits<typename internal::traits<MatrixType>::Scalar>::IsComplex>
struct matrix_sqrt_compute
{
  /** \brief Compute the matrix square root
    *
    * \param[in]  arg     matrix whose square root is to be computed.
    * \param[out] result  square root of \p arg.
    *
    * See MatrixBase::sqrt() for details on how this computation is implemented.
    */
  template <typename ResultType> static void run(const MatrixType &arg, ResultType &result);    
};


// ********** Partial specialization for real matrices **********

template <typename MatrixType>
struct matrix_sqrt_compute<MatrixType, 0>
{
  typedef typename MatrixType::PlainObject PlainType;
  template <typename ResultType>
  static void run(const MatrixType &arg, ResultType &result)
  {
    eigen_assert(arg.rows() == arg.cols());

    // Compute Schur decomposition of arg
    const RealSchur<PlainType> schurOfA(arg);
    const PlainType& T = schurOfA.matrixT();
    const PlainType& U = schurOfA.matrixU();
    
    // Compute square root of T
    PlainType sqrtT = PlainType::Zero(arg.rows(), arg.cols());
    matrix_sqrt_quasi_triangular(T, sqrtT);
    
    // Compute square root of arg
    result = U * sqrtT * U.adjoint();
  }
};


// ********** Partial specialization for complex matrices **********

template <typename MatrixType>
struct matrix_sqrt_compute<MatrixType, 1>
{
  typedef typename MatrixType::PlainObject PlainType;
  template <typename ResultType>
  static void run(const MatrixType &arg, ResultType &result)
  {
    eigen_assert(arg.rows() == arg.cols());

    // Compute Schur decomposition of arg
    const ComplexSchur<PlainType> schurOfA(arg);
    const PlainType& T = schurOfA.matrixT();
    const PlainType& U = schurOfA.matrixU();
    
    // Compute square root of T
    PlainType sqrtT;
    matrix_sqrt_triangular(T, sqrtT);
    
    // Compute square root of arg
    result = U * (sqrtT.template triangularView<Upper>() * U.adjoint());
  }
};

} // end namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix square root of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix square root.
  *
  * This class holds the argument to the matrix square root until it
  * is assigned or evaluated for some other reason (so the argument
  * should not be changed in the meantime). It is the return type of
  * MatrixBase::sqrt() and most of the time this is the only way it is
  * used.
  */
template<typename Derived> class MatrixSquareRootReturnValue
: public ReturnByValue<MatrixSquareRootReturnValue<Derived> >
{
  protected:
    typedef typename internal::ref_selector<Derived>::type DerivedNested;

  public:
    /** \brief Constructor.
      *
      * \param[in]  src  %Matrix (expression) forming the argument of the
      * matrix square root.
      */
    explicit MatrixSquareRootReturnValue(const Derived& src) : m_src(src) { }

    /** \brief Compute the matrix square root.
      *
      * \param[out]  result  the matrix square root of \p src in the
      * constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      typedef typename internal::nested_eval<Derived, 10>::type DerivedEvalType;
      typedef typename internal::remove_all<DerivedEvalType>::type DerivedEvalTypeClean;
      DerivedEvalType tmp(m_src);
      internal::matrix_sqrt_compute<DerivedEvalTypeClean>::run(tmp, result);
    }

    Index rows() const { return m_src.rows(); }
    Index cols() const { return m_src.cols(); }

  protected:
    const DerivedNested m_src;
};

namespace internal {
template<typename Derived>
struct traits<MatrixSquareRootReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}

template <typename Derived>
const MatrixSquareRootReturnValue<Derived> MatrixBase<Derived>::sqrt() const
{
  eigen_assert(rows() == cols());
  return MatrixSquareRootReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_FUNCTION


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/StemFunction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STEM_FUNCTION
#define EIGEN_STEM_FUNCTION

namespace Eigen { 

namespace internal {

/** \brief The exponential function (and its derivatives). */
template <typename Scalar>
Scalar stem_function_exp(Scalar x, int)
{
  using std::exp;
  return exp(x);
}

/** \brief Cosine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_cos(Scalar x, int n)
{
  using std::cos;
  using std::sin;
  Scalar res;

  switch (n % 4) {
  case 0: 
    res = std::cos(x);
    break;
  case 1:
    res = -std::sin(x);
    break;
  case 2:
    res = -std::cos(x);
    break;
  case 3:
    res = std::sin(x);
    break;
  }
  return res;
}

/** \brief Sine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_sin(Scalar x, int n)
{
  using std::cos;
  using std::sin;
  Scalar res;

  switch (n % 4) {
  case 0:
    res = std::sin(x);
    break;
  case 1:
    res = std::cos(x);
    break;
  case 2:
    res = -std::sin(x);
    break;
  case 3:
    res = -std::cos(x);
    break;
  }
  return res;
}

/** \brief Hyperbolic cosine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_cosh(Scalar x, int n)
{
  using std::cosh;
  using std::sinh;
  Scalar res;
  
  switch (n % 2) {
  case 0:
    res = std::cosh(x);
    break;
  case 1:
    res = std::sinh(x);
    break;
  }
  return res;
}
	
/** \brief Hyperbolic sine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_sinh(Scalar x, int n)
{
  using std::cosh;
  using std::sinh;
  Scalar res;
  
  switch (n % 2) {
  case 0:
    res = std::sinh(x);
    break;
  case 1:
    res = std::cosh(x);
    break;
  }
  return res;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_STEM_FUNCTION


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MoreVectorization/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Rohit Garg <rpg.314@gmail.com>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H
#define EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H

namespace Eigen { 

namespace internal {

/** \internal \returns the arcsin of \a a (coeff-wise) */
template<typename Packet> inline static Packet pasin(Packet a) { return std::asin(a); }

#ifdef EIGEN_VECTORIZE_SSE

template<> EIGEN_DONT_INLINE Packet4f pasin(Packet4f x)
{
  _EIGEN_DECLARE_CONST_Packet4f(half, 0.5);
  _EIGEN_DECLARE_CONST_Packet4f(minus_half, -0.5);
  _EIGEN_DECLARE_CONST_Packet4f(3half, 1.5);

  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(sign_mask, 0x80000000);

  _EIGEN_DECLARE_CONST_Packet4f(pi, 3.141592654);
  _EIGEN_DECLARE_CONST_Packet4f(pi_over_2, 3.141592654*0.5);

  _EIGEN_DECLARE_CONST_Packet4f(asin1, 4.2163199048E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin2, 2.4181311049E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin3, 4.5470025998E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin4, 7.4953002686E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin5, 1.6666752422E-1);

  Packet4f a = pabs(x);//got the absolute value

  Packet4f sign_bit= _mm_and_ps(x, p4f_sign_mask);//extracted the sign bit

  Packet4f z1,z2;//will need them during computation    


//will compute the two branches for asin
//so first compare with half

  Packet4f branch_mask= _mm_cmpgt_ps(a, p4f_half);//this is to select which branch to take
//both will be taken, and finally results will be merged
//the branch for values >0.5

    {
//the core series expansion 
    z1=pmadd(p4f_minus_half,a,p4f_half);
    Packet4f x1=psqrt(z1);
    Packet4f s1=pmadd(p4f_asin1, z1, p4f_asin2);
    Packet4f s2=pmadd(s1, z1, p4f_asin3);
    Packet4f s3=pmadd(s2,z1, p4f_asin4);
    Packet4f s4=pmadd(s3,z1, p4f_asin5);
    Packet4f temp=pmul(s4,z1);//not really a madd but a mul by z so that the next term can be a madd
    z1=pmadd(temp,x1,x1);
    z1=padd(z1,z1);
    z1=psub(p4f_pi_over_2,z1);
    }

    {
//the core series expansion 
    Packet4f x2=a;
    z2=pmul(x2,x2);
    Packet4f s1=pmadd(p4f_asin1, z2, p4f_asin2);
    Packet4f s2=pmadd(s1, z2, p4f_asin3);
    Packet4f s3=pmadd(s2,z2, p4f_asin4);
    Packet4f s4=pmadd(s3,z2, p4f_asin5);
    Packet4f temp=pmul(s4,z2);//not really a madd but a mul by z so that the next term can be a madd
    z2=pmadd(temp,x2,x2);
    }

/* select the correct result from the two branch evaluations */
  z1  = _mm_and_ps(branch_mask, z1);
  z2  = _mm_andnot_ps(branch_mask, z2);
  Packet4f z  = _mm_or_ps(z1,z2);

/* update the sign */
  return _mm_xor_ps(z, sign_bit);
}

#endif // EIGEN_VECTORIZE_SSE

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/HybridNonLinearSolver.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HYBRIDNONLINEARSOLVER_H
#define EIGEN_HYBRIDNONLINEARSOLVER_H

namespace Eigen { 

namespace HybridNonLinearSolverSpace { 
    enum Status {
        Running = -1,
        ImproperInputParameters = 0,
        RelativeErrorTooSmall = 1,
        TooManyFunctionEvaluation = 2,
        TolTooSmall = 3,
        NotMakingProgressJacobian = 4,
        NotMakingProgressIterations = 5,
        UserAsked = 6
    };
}

/**
  * \ingroup NonLinearOptimization_Module
  * \brief Finds a zero of a system of n
  * nonlinear functions in n variables by a modification of the Powell
  * hybrid method ("dogleg").
  *
  * The user must provide a subroutine which calculates the
  * functions. The Jacobian is either provided by the user, or approximated
  * using a forward-difference method.
  *
  */
template<typename FunctorType, typename Scalar=double>
class HybridNonLinearSolver
{
public:
    typedef DenseIndex Index;

    HybridNonLinearSolver(FunctorType &_functor)
        : functor(_functor) { nfev=njev=iter = 0;  fnorm= 0.; useExternalScaling=false;}

    struct Parameters {
        Parameters()
            : factor(Scalar(100.))
            , maxfev(1000)
            , xtol(numext::sqrt(NumTraits<Scalar>::epsilon()))
            , nb_of_subdiagonals(-1)
            , nb_of_superdiagonals(-1)
            , epsfcn(Scalar(0.)) {}
        Scalar factor;
        Index maxfev;   // maximum number of function evaluation
        Scalar xtol;
        Index nb_of_subdiagonals;
        Index nb_of_superdiagonals;
        Scalar epsfcn;
    };
    typedef Matrix< Scalar, Dynamic, 1 > FVectorType;
    typedef Matrix< Scalar, Dynamic, Dynamic > JacobianType;
    /* TODO: if eigen provides a triangular storage, use it here */
    typedef Matrix< Scalar, Dynamic, Dynamic > UpperTriangularType;

    HybridNonLinearSolverSpace::Status hybrj1(
            FVectorType  &x,
            const Scalar tol = numext::sqrt(NumTraits<Scalar>::epsilon())
            );

    HybridNonLinearSolverSpace::Status solveInit(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveOneStep(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solve(FVectorType  &x);

    HybridNonLinearSolverSpace::Status hybrd1(
            FVectorType  &x,
            const Scalar tol = numext::sqrt(NumTraits<Scalar>::epsilon())
            );

    HybridNonLinearSolverSpace::Status solveNumericalDiffInit(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveNumericalDiffOneStep(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveNumericalDiff(FVectorType  &x);

    void resetParameters(void) { parameters = Parameters(); }
    Parameters parameters;
    FVectorType  fvec, qtf, diag;
    JacobianType fjac;
    UpperTriangularType R;
    Index nfev;
    Index njev;
    Index iter;
    Scalar fnorm;
    bool useExternalScaling; 
private:
    FunctorType &functor;
    Index n;
    Scalar sum;
    bool sing;
    Scalar temp;
    Scalar delta;
    bool jeval;
    Index ncsuc;
    Scalar ratio;
    Scalar pnorm, xnorm, fnorm1;
    Index nslow1, nslow2;
    Index ncfail;
    Scalar actred, prered;
    FVectorType wa1, wa2, wa3, wa4;

    HybridNonLinearSolver& operator=(const HybridNonLinearSolver&);
};



template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::hybrj1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();

    /* check the input parameters for errors. */
    if (n <= 0 || tol < 0.)
        return HybridNonLinearSolverSpace::ImproperInputParameters;

    resetParameters();
    parameters.maxfev = 100*(n+1);
    parameters.xtol = tol;
    diag.setConstant(n, 1.);
    useExternalScaling = true;
    return solve(x);
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveInit(FVectorType  &x)
{
    n = x.size();

    wa1.resize(n); wa2.resize(n); wa3.resize(n); wa4.resize(n);
    fvec.resize(n);
    qtf.resize(n);
    fjac.resize(n, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || parameters.xtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0. )
        return HybridNonLinearSolverSpace::ImproperInputParameters;
    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return HybridNonLinearSolverSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize iteration counter and monitors. */
    iter = 1;
    ncsuc = 0;
    ncfail = 0;
    nslow1 = 0;
    nslow2 = 0;

    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveOneStep(FVectorType  &x)
{
    using std::abs;
    
    eigen_assert(x.size()==n); // check the caller is not cheating us

    Index j;
    std::vector<JacobiRotation<Scalar> > v_givens(n), w_givens(n);

    jeval = true;

    /* calculate the jacobian matrix. */
    if ( functor.df(x, fjac) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    ++njev;

    wa2 = fjac.colwise().blueNorm();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.) ? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the qr factorization of the jacobian. */
    HouseholderQR<JacobianType> qrfac(fjac); // no pivoting:

    /* copy the triangular factor of the qr factorization into r. */
    R = qrfac.matrixQR();

    /* accumulate the orthogonal factor in fjac. */
    fjac = qrfac.householderQ();

    /* form (q transpose)*fvec and store in qtf. */
    qtf = fjac.transpose() * fvec;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    while (true) {
        /* determine the direction p. */
        internal::dogleg<Scalar>(R, diag, qtf, delta, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return HybridNonLinearSolverSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (fnorm1 < fnorm) /* Computing 2nd power */
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction. */
        wa3 = R.template triangularView<Upper>()*wa1 + qtf;
        temp = wa3.stableNorm();
        prered = 0.;
        if (temp < fnorm) /* Computing 2nd power */
            prered = 1. - numext::abs2(temp / fnorm);

        /* compute the ratio of the actual to the predicted reduction. */
        ratio = 0.;
        if (prered > 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio < Scalar(.1)) {
            ncsuc = 0;
            ++ncfail;
            delta = Scalar(.5) * delta;
        } else {
            ncfail = 0;
            ++ncsuc;
            if (ratio >= Scalar(.5) || ncsuc > 1)
                delta = (std::max)(delta, pnorm / Scalar(.5));
            if (abs(ratio - 1.) <= Scalar(.1)) {
                delta = pnorm / Scalar(.5);
            }
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* determine the progress of the iteration. */
        ++nslow1;
        if (actred >= Scalar(.001))
            nslow1 = 0;
        if (jeval)
            ++nslow2;
        if (actred >= Scalar(.1))
            nslow2 = 0;

        /* test for convergence. */
        if (delta <= parameters.xtol * xnorm || fnorm == 0.)
            return HybridNonLinearSolverSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return HybridNonLinearSolverSpace::TooManyFunctionEvaluation;
        if (Scalar(.1) * (std::max)(Scalar(.1) * delta, pnorm) <= NumTraits<Scalar>::epsilon() * xnorm)
            return HybridNonLinearSolverSpace::TolTooSmall;
        if (nslow2 == 5)
            return HybridNonLinearSolverSpace::NotMakingProgressJacobian;
        if (nslow1 == 10)
            return HybridNonLinearSolverSpace::NotMakingProgressIterations;

        /* criterion for recalculating jacobian. */
        if (ncfail == 2)
            break; // leave inner loop and go for the next outer loop iteration

        /* calculate the rank one modification to the jacobian */
        /* and update qtf if necessary. */
        wa1 = diag.cwiseProduct( diag.cwiseProduct(wa1)/pnorm );
        wa2 = fjac.transpose() * wa4;
        if (ratio >= Scalar(1e-4))
            qtf = wa2;
        wa2 = (wa2-wa3)/pnorm;

        /* compute the qr factorization of the updated jacobian. */
        internal::r1updt<Scalar>(R, wa1, v_givens, w_givens, wa2, wa3, &sing);
        internal::r1mpyq<Scalar>(n, n, fjac.data(), v_givens, w_givens);
        internal::r1mpyq<Scalar>(1, n, qtf.data(), v_givens, w_givens);

        jeval = false;
    }
    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solve(FVectorType  &x)
{
    HybridNonLinearSolverSpace::Status status = solveInit(x);
    if (status==HybridNonLinearSolverSpace::ImproperInputParameters)
        return status;
    while (status==HybridNonLinearSolverSpace::Running)
        status = solveOneStep(x);
    return status;
}



template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::hybrd1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();

    /* check the input parameters for errors. */
    if (n <= 0 || tol < 0.)
        return HybridNonLinearSolverSpace::ImproperInputParameters;

    resetParameters();
    parameters.maxfev = 200*(n+1);
    parameters.xtol = tol;

    diag.setConstant(n, 1.);
    useExternalScaling = true;
    return solveNumericalDiff(x);
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiffInit(FVectorType  &x)
{
    n = x.size();

    if (parameters.nb_of_subdiagonals<0) parameters.nb_of_subdiagonals= n-1;
    if (parameters.nb_of_superdiagonals<0) parameters.nb_of_superdiagonals= n-1;

    wa1.resize(n); wa2.resize(n); wa3.resize(n); wa4.resize(n);
    qtf.resize(n);
    fjac.resize(n, n);
    fvec.resize(n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || parameters.xtol < 0. || parameters.maxfev <= 0 || parameters.nb_of_subdiagonals< 0 || parameters.nb_of_superdiagonals< 0 || parameters.factor <= 0. )
        return HybridNonLinearSolverSpace::ImproperInputParameters;
    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return HybridNonLinearSolverSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize iteration counter and monitors. */
    iter = 1;
    ncsuc = 0;
    ncfail = 0;
    nslow1 = 0;
    nslow2 = 0;

    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiffOneStep(FVectorType  &x)
{
    using std::sqrt;
    using std::abs;
    
    assert(x.size()==n); // check the caller is not cheating us

    Index j;
    std::vector<JacobiRotation<Scalar> > v_givens(n), w_givens(n);

    jeval = true;
    if (parameters.nb_of_subdiagonals<0) parameters.nb_of_subdiagonals= n-1;
    if (parameters.nb_of_superdiagonals<0) parameters.nb_of_superdiagonals= n-1;

    /* calculate the jacobian matrix. */
    if (internal::fdjac1(functor, x, fvec, fjac, parameters.nb_of_subdiagonals, parameters.nb_of_superdiagonals, parameters.epsfcn) <0)
        return HybridNonLinearSolverSpace::UserAsked;
    nfev += (std::min)(parameters.nb_of_subdiagonals+parameters.nb_of_superdiagonals+ 1, n);

    wa2 = fjac.colwise().blueNorm();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.) ? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the qr factorization of the jacobian. */
    HouseholderQR<JacobianType> qrfac(fjac); // no pivoting:

    /* copy the triangular factor of the qr factorization into r. */
    R = qrfac.matrixQR();

    /* accumulate the orthogonal factor in fjac. */
    fjac = qrfac.householderQ();

    /* form (q transpose)*fvec and store in qtf. */
    qtf = fjac.transpose() * fvec;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    while (true) {
        /* determine the direction p. */
        internal::dogleg<Scalar>(R, diag, qtf, delta, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return HybridNonLinearSolverSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (fnorm1 < fnorm) /* Computing 2nd power */
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction. */
        wa3 = R.template triangularView<Upper>()*wa1 + qtf;
        temp = wa3.stableNorm();
        prered = 0.;
        if (temp < fnorm) /* Computing 2nd power */
            prered = 1. - numext::abs2(temp / fnorm);

        /* compute the ratio of the actual to the predicted reduction. */
        ratio = 0.;
        if (prered > 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio < Scalar(.1)) {
            ncsuc = 0;
            ++ncfail;
            delta = Scalar(.5) * delta;
        } else {
            ncfail = 0;
            ++ncsuc;
            if (ratio >= Scalar(.5) || ncsuc > 1)
                delta = (std::max)(delta, pnorm / Scalar(.5));
            if (abs(ratio - 1.) <= Scalar(.1)) {
                delta = pnorm / Scalar(.5);
            }
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* determine the progress of the iteration. */
        ++nslow1;
        if (actred >= Scalar(.001))
            nslow1 = 0;
        if (jeval)
            ++nslow2;
        if (actred >= Scalar(.1))
            nslow2 = 0;

        /* test for convergence. */
        if (delta <= parameters.xtol * xnorm || fnorm == 0.)
            return HybridNonLinearSolverSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return HybridNonLinearSolverSpace::TooManyFunctionEvaluation;
        if (Scalar(.1) * (std::max)(Scalar(.1) * delta, pnorm) <= NumTraits<Scalar>::epsilon() * xnorm)
            return HybridNonLinearSolverSpace::TolTooSmall;
        if (nslow2 == 5)
            return HybridNonLinearSolverSpace::NotMakingProgressJacobian;
        if (nslow1 == 10)
            return HybridNonLinearSolverSpace::NotMakingProgressIterations;

        /* criterion for recalculating jacobian. */
        if (ncfail == 2)
            break; // leave inner loop and go for the next outer loop iteration

        /* calculate the rank one modification to the jacobian */
        /* and update qtf if necessary. */
        wa1 = diag.cwiseProduct( diag.cwiseProduct(wa1)/pnorm );
        wa2 = fjac.transpose() * wa4;
        if (ratio >= Scalar(1e-4))
            qtf = wa2;
        wa2 = (wa2-wa3)/pnorm;

        /* compute the qr factorization of the updated jacobian. */
        internal::r1updt<Scalar>(R, wa1, v_givens, w_givens, wa2, wa3, &sing);
        internal::r1mpyq<Scalar>(n, n, fjac.data(), v_givens, w_givens);
        internal::r1mpyq<Scalar>(1, n, qtf.data(), v_givens, w_givens);

        jeval = false;
    }
    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiff(FVectorType  &x)
{
    HybridNonLinearSolverSpace::Status status = solveNumericalDiffInit(x);
    if (status==HybridNonLinearSolverSpace::ImproperInputParameters)
        return status;
    while (status==HybridNonLinearSolverSpace::Running)
        status = solveNumericalDiffOneStep(x);
    return status;
}

} // end namespace Eigen

#endif // EIGEN_HYBRIDNONLINEARSOLVER_H

//vim: ai ts=4 sts=4 et sw=4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/LevenbergMarquardt.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT__H
#define EIGEN_LEVENBERGMARQUARDT__H

namespace Eigen { 

namespace LevenbergMarquardtSpace {
    enum Status {
        NotStarted = -2,
        Running = -1,
        ImproperInputParameters = 0,
        RelativeReductionTooSmall = 1,
        RelativeErrorTooSmall = 2,
        RelativeErrorAndReductionTooSmall = 3,
        CosinusTooSmall = 4,
        TooManyFunctionEvaluation = 5,
        FtolTooSmall = 6,
        XtolTooSmall = 7,
        GtolTooSmall = 8,
        UserAsked = 9
    };
}



/**
  * \ingroup NonLinearOptimization_Module
  * \brief Performs non linear optimization over a non-linear function,
  * using a variant of the Levenberg Marquardt algorithm.
  *
  * Check wikipedia for more information.
  * http://en.wikipedia.org/wiki/Levenberg%E2%80%93Marquardt_algorithm
  */
template<typename FunctorType, typename Scalar=double>
class LevenbergMarquardt
{
    static Scalar sqrt_epsilon()
    {
      using std::sqrt;
      return sqrt(NumTraits<Scalar>::epsilon());
    }
    
public:
    LevenbergMarquardt(FunctorType &_functor)
        : functor(_functor) { nfev = njev = iter = 0;  fnorm = gnorm = 0.; useExternalScaling=false; }

    typedef DenseIndex Index;
    
    struct Parameters {
        Parameters()
            : factor(Scalar(100.))
            , maxfev(400)
            , ftol(sqrt_epsilon())
            , xtol(sqrt_epsilon())
            , gtol(Scalar(0.))
            , epsfcn(Scalar(0.)) {}
        Scalar factor;
        Index maxfev;   // maximum number of function evaluation
        Scalar ftol;
        Scalar xtol;
        Scalar gtol;
        Scalar epsfcn;
    };

    typedef Matrix< Scalar, Dynamic, 1 > FVectorType;
    typedef Matrix< Scalar, Dynamic, Dynamic > JacobianType;

    LevenbergMarquardtSpace::Status lmder1(
            FVectorType &x,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status minimize(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeInit(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeOneStep(FVectorType &x);

    static LevenbergMarquardtSpace::Status lmdif1(
            FunctorType &functor,
            FVectorType &x,
            Index *nfev,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status lmstr1(
            FVectorType  &x,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status minimizeOptimumStorage(FVectorType  &x);
    LevenbergMarquardtSpace::Status minimizeOptimumStorageInit(FVectorType  &x);
    LevenbergMarquardtSpace::Status minimizeOptimumStorageOneStep(FVectorType  &x);

    void resetParameters(void) { parameters = Parameters(); }

    Parameters parameters;
    FVectorType  fvec, qtf, diag;
    JacobianType fjac;
    PermutationMatrix<Dynamic,Dynamic> permutation;
    Index nfev;
    Index njev;
    Index iter;
    Scalar fnorm, gnorm;
    bool useExternalScaling; 

    Scalar lm_param(void) { return par; }
private:
    
    FunctorType &functor;
    Index n;
    Index m;
    FVectorType wa1, wa2, wa3, wa4;

    Scalar par, sum;
    Scalar temp, temp1, temp2;
    Scalar delta;
    Scalar ratio;
    Scalar pnorm, xnorm, fnorm1, actred, dirder, prered;

    LevenbergMarquardt& operator=(const LevenbergMarquardt&);
};

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmder1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    parameters.ftol = tol;
    parameters.xtol = tol;
    parameters.maxfev = 100*(n+1);

    return minimize(x);
}


template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimize(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters)
        return status;
    do {
        status = minimizeOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
    return status;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeInit(FVectorType  &x)
{
    n = x.size();
    m = functor.values();

    wa1.resize(n); wa2.resize(n); wa3.resize(n);
    wa4.resize(m);
    fvec.resize(m);
    fjac.resize(m, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");
    qtf.resize(n);

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || parameters.ftol < 0. || parameters.xtol < 0. || parameters.gtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return LevenbergMarquardtSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    par = 0.;
    iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOneStep(FVectorType  &x)
{
    using std::abs;
    using std::sqrt;

    eigen_assert(x.size()==n); // check the caller is not cheating us

    /* calculate the jacobian matrix. */
    Index df_ret = functor.df(x, fjac);
    if (df_ret<0)
        return LevenbergMarquardtSpace::UserAsked;
    if (df_ret>0)
        // numerical diff, we evaluated the function df_ret times
        nfev += df_ret;
    else njev++;

    /* compute the qr factorization of the jacobian. */
    wa2 = fjac.colwise().blueNorm();
    ColPivHouseholderQR<JacobianType> qrfac(fjac);
    fjac = qrfac.matrixQR();
    permutation = qrfac.colsPermutation();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (Index j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.)? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* form (q transpose)*fvec and store the first n components in */
    /* qtf. */
    wa4 = fvec;
    wa4.applyOnTheLeft(qrfac.householderQ().adjoint());
    qtf = wa4.head(n);

    /* compute the norm of the scaled gradient. */
    gnorm = 0.;
    if (fnorm != 0.)
        for (Index j = 0; j < n; ++j)
            if (wa2[permutation.indices()[j]] != 0.)
                gnorm = (std::max)(gnorm, abs( fjac.col(j).head(j+1).dot(qtf.head(j+1)/fnorm) / wa2[permutation.indices()[j]]));

    /* test for convergence of the gradient norm. */
    if (gnorm <= parameters.gtol)
        return LevenbergMarquardtSpace::CosinusTooSmall;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    do {

        /* determine the levenberg-marquardt parameter. */
        internal::lmpar2<Scalar>(qrfac, diag, qtf, delta, par, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return LevenbergMarquardtSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (Scalar(.1) * fnorm1 < fnorm)
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction and */
        /* the scaled directional derivative. */
        wa3 = fjac.template triangularView<Upper>() * (qrfac.colsPermutation().inverse() *wa1);
        temp1 = numext::abs2(wa3.stableNorm() / fnorm);
        temp2 = numext::abs2(sqrt(par) * pnorm / fnorm);
        prered = temp1 + temp2 / Scalar(.5);
        dirder = -(temp1 + temp2);

        /* compute the ratio of the actual to the predicted */
        /* reduction. */
        ratio = 0.;
        if (prered != 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio <= Scalar(.25)) {
            if (actred >= 0.)
                temp = Scalar(.5);
            if (actred < 0.)
                temp = Scalar(.5) * dirder / (dirder + Scalar(.5) * actred);
            if (Scalar(.1) * fnorm1 >= fnorm || temp < Scalar(.1))
                temp = Scalar(.1);
            /* Computing MIN */
            delta = temp * (std::min)(delta, pnorm / Scalar(.1));
            par /= temp;
        } else if (!(par != 0. && ratio < Scalar(.75))) {
            delta = pnorm / Scalar(.5);
            par = Scalar(.5) * par;
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* tests for convergence. */
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1. && delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::RelativeReductionTooSmall;
        if (delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
        if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::FtolTooSmall;
        if (delta <= NumTraits<Scalar>::epsilon() * xnorm)
            return LevenbergMarquardtSpace::XtolTooSmall;
        if (gnorm <= NumTraits<Scalar>::epsilon())
            return LevenbergMarquardtSpace::GtolTooSmall;

    } while (ratio < Scalar(1e-4));

    return LevenbergMarquardtSpace::Running;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmstr1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    parameters.ftol = tol;
    parameters.xtol = tol;
    parameters.maxfev = 100*(n+1);

    return minimizeOptimumStorage(x);
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorageInit(FVectorType  &x)
{
    n = x.size();
    m = functor.values();

    wa1.resize(n); wa2.resize(n); wa3.resize(n);
    wa4.resize(m);
    fvec.resize(m);
    // Only R is stored in fjac. Q is only used to compute 'qtf', which is
    // Q.transpose()*rhs. qtf will be updated using givens rotation,
    // instead of storing them in Q.
    // The purpose it to only use a nxn matrix, instead of mxn here, so
    // that we can handle cases where m>>n :
    fjac.resize(n, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");
    qtf.resize(n);

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || parameters.ftol < 0. || parameters.xtol < 0. || parameters.gtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return LevenbergMarquardtSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    par = 0.;
    iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}


template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorageOneStep(FVectorType  &x)
{
    using std::abs;
    using std::sqrt;
    
    eigen_assert(x.size()==n); // check the caller is not cheating us

    Index i, j;
    bool sing;

    /* compute the qr factorization of the jacobian matrix */
    /* calculated one row at a time, while simultaneously */
    /* forming (q transpose)*fvec and storing the first */
    /* n components in qtf. */
    qtf.fill(0.);
    fjac.fill(0.);
    Index rownb = 2;
    for (i = 0; i < m; ++i) {
        if (functor.df(x, wa3, rownb) < 0) return LevenbergMarquardtSpace::UserAsked;
        internal::rwupdt<Scalar>(fjac, wa3, qtf, fvec[i]);
        ++rownb;
    }
    ++njev;

    /* if the jacobian is rank deficient, call qrfac to */
    /* reorder its columns and update the components of qtf. */
    sing = false;
    for (j = 0; j < n; ++j) {
        if (fjac(j,j) == 0.)
            sing = true;
        wa2[j] = fjac.col(j).head(j).stableNorm();
    }
    permutation.setIdentity(n);
    if (sing) {
        wa2 = fjac.colwise().blueNorm();
        // TODO We have no unit test covering this code path, do not modify
        // until it is carefully tested
        ColPivHouseholderQR<JacobianType> qrfac(fjac);
        fjac = qrfac.matrixQR();
        wa1 = fjac.diagonal();
        fjac.diagonal() = qrfac.hCoeffs();
        permutation = qrfac.colsPermutation();
        // TODO : avoid this:
        for(Index ii=0; ii< fjac.cols(); ii++) fjac.col(ii).segment(ii+1, fjac.rows()-ii-1) *= fjac(ii,ii); // rescale vectors

        for (j = 0; j < n; ++j) {
            if (fjac(j,j) != 0.) {
                sum = 0.;
                for (i = j; i < n; ++i)
                    sum += fjac(i,j) * qtf[i];
                temp = -sum / fjac(j,j);
                for (i = j; i < n; ++i)
                    qtf[i] += fjac(i,j) * temp;
            }
            fjac(j,j) = wa1[j];
        }
    }

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.)? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the norm of the scaled gradient. */
    gnorm = 0.;
    if (fnorm != 0.)
        for (j = 0; j < n; ++j)
            if (wa2[permutation.indices()[j]] != 0.)
                gnorm = (std::max)(gnorm, abs( fjac.col(j).head(j+1).dot(qtf.head(j+1)/fnorm) / wa2[permutation.indices()[j]]));

    /* test for convergence of the gradient norm. */
    if (gnorm <= parameters.gtol)
        return LevenbergMarquardtSpace::CosinusTooSmall;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    do {

        /* determine the levenberg-marquardt parameter. */
        internal::lmpar<Scalar>(fjac, permutation.indices(), diag, qtf, delta, par, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return LevenbergMarquardtSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (Scalar(.1) * fnorm1 < fnorm)
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction and */
        /* the scaled directional derivative. */
        wa3 = fjac.topLeftCorner(n,n).template triangularView<Upper>() * (permutation.inverse() * wa1);
        temp1 = numext::abs2(wa3.stableNorm() / fnorm);
        temp2 = numext::abs2(sqrt(par) * pnorm / fnorm);
        prered = temp1 + temp2 / Scalar(.5);
        dirder = -(temp1 + temp2);

        /* compute the ratio of the actual to the predicted */
        /* reduction. */
        ratio = 0.;
        if (prered != 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio <= Scalar(.25)) {
            if (actred >= 0.)
                temp = Scalar(.5);
            if (actred < 0.)
                temp = Scalar(.5) * dirder / (dirder + Scalar(.5) * actred);
            if (Scalar(.1) * fnorm1 >= fnorm || temp < Scalar(.1))
                temp = Scalar(.1);
            /* Computing MIN */
            delta = temp * (std::min)(delta, pnorm / Scalar(.1));
            par /= temp;
        } else if (!(par != 0. && ratio < Scalar(.75))) {
            delta = pnorm / Scalar(.5);
            par = Scalar(.5) * par;
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* tests for convergence. */
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1. && delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::RelativeReductionTooSmall;
        if (delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
        if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::FtolTooSmall;
        if (delta <= NumTraits<Scalar>::epsilon() * xnorm)
            return LevenbergMarquardtSpace::XtolTooSmall;
        if (gnorm <= NumTraits<Scalar>::epsilon())
            return LevenbergMarquardtSpace::GtolTooSmall;

    } while (ratio < Scalar(1e-4));

    return LevenbergMarquardtSpace::Running;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorage(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeOptimumStorageInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters)
        return status;
    do {
        status = minimizeOptimumStorageOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
    return status;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmdif1(
        FunctorType &functor,
        FVectorType  &x,
        Index *nfev,
        const Scalar tol
        )
{
    Index n = x.size();
    Index m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    NumericalDiff<FunctorType> numDiff(functor);
    // embedded LevenbergMarquardt
    LevenbergMarquardt<NumericalDiff<FunctorType>, Scalar > lm(numDiff);
    lm.parameters.ftol = tol;
    lm.parameters.xtol = tol;
    lm.parameters.maxfev = 200*(n+1);

    LevenbergMarquardtSpace::Status info = LevenbergMarquardtSpace::Status(lm.minimize(x));
    if (nfev)
        * nfev = lm.nfev;
    return info;
}

} // end namespace Eigen

#endif // EIGEN_LEVENBERGMARQUARDT__H

//vim: ai ts=4 sts=4 et sw=4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/chkder.h <==
#define chkder_log10e 0.43429448190325182765
#define chkder_factor 100.

namespace Eigen { 

namespace internal {

template<typename Scalar>
void chkder(
        const Matrix< Scalar, Dynamic, 1 >  &x,
        const Matrix< Scalar, Dynamic, 1 >  &fvec,
        const Matrix< Scalar, Dynamic, Dynamic > &fjac,
        Matrix< Scalar, Dynamic, 1 >  &xp,
        const Matrix< Scalar, Dynamic, 1 >  &fvecp,
        int mode,
        Matrix< Scalar, Dynamic, 1 >  &err
        )
{
    using std::sqrt;
    using std::abs;
    using std::log;
    
    typedef DenseIndex Index;

    const Scalar eps = sqrt(NumTraits<Scalar>::epsilon());
    const Scalar epsf = chkder_factor * NumTraits<Scalar>::epsilon();
    const Scalar epslog = chkder_log10e * log(eps);
    Scalar temp;

    const Index m = fvec.size(), n = x.size();

    if (mode != 2) {
        /* mode = 1. */
        xp.resize(n);
        for (Index j = 0; j < n; ++j) {
            temp = eps * abs(x[j]);
            if (temp == 0.)
                temp = eps;
            xp[j] = x[j] + temp;
        }
    }
    else {
        /* mode = 2. */
        err.setZero(m); 
        for (Index j = 0; j < n; ++j) {
            temp = abs(x[j]);
            if (temp == 0.)
                temp = 1.;
            err += temp * fjac.col(j);
        }
        for (Index i = 0; i < m; ++i) {
            temp = 1.;
            if (fvec[i] != 0. && fvecp[i] != 0. && abs(fvecp[i] - fvec[i]) >= epsf * abs(fvec[i]))
                temp = eps * abs((fvecp[i] - fvec[i]) / eps - err[i]) / (abs(fvec[i]) + abs(fvecp[i]));
            err[i] = 1.;
            if (temp > NumTraits<Scalar>::epsilon() && temp < eps)
                err[i] = (chkder_log10e * log(temp) - epslog) / epslog;
            if (temp >= eps)
                err[i] = 0.;
        }
    }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/covar.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void covar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi &ipvt,
        Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon()) )
{
    using std::abs;
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, k, l, ii, jj;
    bool sing;
    Scalar temp;

    /* Function Body */
    const Index n = r.cols();
    const Scalar tolr = tol * abs(r(0,0));
    Matrix< Scalar, Dynamic, 1 > wa(n);
    eigen_assert(ipvt.size()==n);

    /* form the inverse of r in the full upper triangle of r. */
    l = -1;
    for (k = 0; k < n; ++k)
        if (abs(r(k,k)) > tolr) {
            r(k,k) = 1. / r(k,k);
            for (j = 0; j <= k-1; ++j) {
                temp = r(k,k) * r(j,k);
                r(j,k) = 0.;
                r.col(k).head(j+1) -= r.col(j).head(j+1) * temp;
            }
            l = k;
        }

    /* form the full upper triangle of the inverse of (r transpose)*r */
    /* in the full upper triangle of r. */
    for (k = 0; k <= l; ++k) {
        for (j = 0; j <= k-1; ++j)
            r.col(j).head(j+1) += r.col(k).head(j+1) * r(j,k);
        r.col(k).head(k+1) *= r(k,k);
    }

    /* form the full lower triangle of the covariance matrix */
    /* in the strict lower triangle of r and in wa. */
    for (j = 0; j < n; ++j) {
        jj = ipvt[j];
        sing = j > l;
        for (i = 0; i <= j; ++i) {
            if (sing)
                r(i,j) = 0.;
            ii = ipvt[i];
            if (ii > jj)
                r(ii,jj) = r(i,j);
            if (ii < jj)
                r(jj,ii) = r(i,j);
        }
        wa[jj] = r(j,j);
    }

    /* symmetrize the covariance matrix in r. */
    r.topLeftCorner(n,n).template triangularView<StrictlyUpper>() = r.topLeftCorner(n,n).transpose();
    r.diagonal() = wa;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/dogleg.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void dogleg(
        const Matrix< Scalar, Dynamic, Dynamic >  &qrfac,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Matrix< Scalar, Dynamic, 1 >  &x)
{
    using std::abs;
    using std::sqrt;
    
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j;
    Scalar sum, temp, alpha, bnorm;
    Scalar gnorm, qnorm;
    Scalar sgnorm;

    /* Function Body */
    const Scalar epsmch = NumTraits<Scalar>::epsilon();
    const Index n = qrfac.cols();
    eigen_assert(n==qtb.size());
    eigen_assert(n==x.size());
    eigen_assert(n==diag.size());
    Matrix< Scalar, Dynamic, 1 >  wa1(n), wa2(n);

    /* first, calculate the gauss-newton direction. */
    for (j = n-1; j >=0; --j) {
        temp = qrfac(j,j);
        if (temp == 0.) {
            temp = epsmch * qrfac.col(j).head(j+1).maxCoeff();
            if (temp == 0.)
                temp = epsmch;
        }
        if (j==n-1)
            x[j] = qtb[j] / temp;
        else
            x[j] = (qtb[j] - qrfac.row(j).tail(n-j-1).dot(x.tail(n-j-1))) / temp;
    }

    /* test whether the gauss-newton direction is acceptable. */
    qnorm = diag.cwiseProduct(x).stableNorm();
    if (qnorm <= delta)
        return;

    // TODO : this path is not tested by Eigen unit tests

    /* the gauss-newton direction is not acceptable. */
    /* next, calculate the scaled gradient direction. */

    wa1.fill(0.);
    for (j = 0; j < n; ++j) {
        wa1.tail(n-j) += qrfac.row(j).tail(n-j) * qtb[j];
        wa1[j] /= diag[j];
    }

    /* calculate the norm of the scaled gradient and test for */
    /* the special case in which the scaled gradient is zero. */
    gnorm = wa1.stableNorm();
    sgnorm = 0.;
    alpha = delta / qnorm;
    if (gnorm == 0.)
        goto algo_end;

    /* calculate the point along the scaled gradient */
    /* at which the quadratic is minimized. */
    wa1.array() /= (diag*gnorm).array();
    // TODO : once unit tests cover this part,:
    // wa2 = qrfac.template triangularView<Upper>() * wa1;
    for (j = 0; j < n; ++j) {
        sum = 0.;
        for (i = j; i < n; ++i) {
            sum += qrfac(j,i) * wa1[i];
        }
        wa2[j] = sum;
    }
    temp = wa2.stableNorm();
    sgnorm = gnorm / temp / temp;

    /* test whether the scaled gradient direction is acceptable. */
    alpha = 0.;
    if (sgnorm >= delta)
        goto algo_end;

    /* the scaled gradient direction is not acceptable. */
    /* finally, calculate the point along the dogleg */
    /* at which the quadratic is minimized. */
    bnorm = qtb.stableNorm();
    temp = bnorm / gnorm * (bnorm / qnorm) * (sgnorm / delta);
    temp = temp - delta / qnorm * numext::abs2(sgnorm / delta) + sqrt(numext::abs2(temp - delta / qnorm) + (1.-numext::abs2(delta / qnorm)) * (1.-numext::abs2(sgnorm / delta)));
    alpha = delta / qnorm * (1. - numext::abs2(sgnorm / delta)) / temp;
algo_end:

    /* form appropriate convex combination of the gauss-newton */
    /* direction and the scaled gradient direction. */
    temp = (1.-alpha) * (std::min)(sgnorm,delta);
    x = temp * wa1 + alpha * x;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/fdjac1.h <==
namespace Eigen { 

namespace internal {

template<typename FunctorType, typename Scalar>
DenseIndex fdjac1(
        const FunctorType &Functor,
        Matrix< Scalar, Dynamic, 1 >  &x,
        Matrix< Scalar, Dynamic, 1 >  &fvec,
        Matrix< Scalar, Dynamic, Dynamic > &fjac,
        DenseIndex ml, DenseIndex mu,
        Scalar epsfcn)
{
    using std::sqrt;
    using std::abs;
    
    typedef DenseIndex Index;

    /* Local variables */
    Scalar h;
    Index j, k;
    Scalar eps, temp;
    Index msum;
    int iflag;
    Index start, length;

    /* Function Body */
    const Scalar epsmch = NumTraits<Scalar>::epsilon();
    const Index n = x.size();
    eigen_assert(fvec.size()==n);
    Matrix< Scalar, Dynamic, 1 >  wa1(n);
    Matrix< Scalar, Dynamic, 1 >  wa2(n);

    eps = sqrt((std::max)(epsfcn,epsmch));
    msum = ml + mu + 1;
    if (msum >= n) {
        /* computation of dense approximate jacobian. */
        for (j = 0; j < n; ++j) {
            temp = x[j];
            h = eps * abs(temp);
            if (h == 0.)
                h = eps;
            x[j] = temp + h;
            iflag = Functor(x, wa1);
            if (iflag < 0)
                return iflag;
            x[j] = temp;
            fjac.col(j) = (wa1-fvec)/h;
        }

    }else {
        /* computation of banded approximate jacobian. */
        for (k = 0; k < msum; ++k) {
            for (j = k; (msum<0) ? (j>n): (j<n); j += msum) {
                wa2[j] = x[j];
                h = eps * abs(wa2[j]);
                if (h == 0.) h = eps;
                x[j] = wa2[j] + h;
            }
            iflag = Functor(x, wa1);
            if (iflag < 0)
                return iflag;
            for (j = k; (msum<0) ? (j>n): (j<n); j += msum) {
                x[j] = wa2[j];
                h = eps * abs(wa2[j]);
                if (h == 0.) h = eps;
                fjac.col(j).setZero();
                start = std::max<Index>(0,j-mu);
                length = (std::min)(n-1, j+ml) - start + 1;
                fjac.col(j).segment(start, length) = ( wa1.segment(start, length)-fvec.segment(start, length))/h;
            }
        }
    }
    return 0;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/lmpar.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void lmpar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi &ipvt,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Scalar &par,
        Matrix< Scalar, Dynamic, 1 >  &x)
{
    using std::abs;
    using std::sqrt;
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, l;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;


    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = r.cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());
    eigen_assert(n==x.size());

    Matrix< Scalar, Dynamic, 1 >  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */
    Index nsing = n-1;
    wa1 = qtb;
    for (j = 0; j < n; ++j) {
        if (r(j,j) == 0. && nsing == n-1)
            nsing = j - 1;
        if (nsing < n-1)
            wa1[j] = 0.;
    }
    for (j = nsing; j>=0; --j) {
        wa1[j] /= r(j,j);
        temp = wa1[j];
        for (i = 0; i < j ; ++i)
            wa1[i] -= r(i,j) * temp;
    }

    for (j = 0; j < n; ++j)
        x[ipvt[j]] = wa1[j];

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - delta;
    if (fp <= Scalar(0.1) * delta) {
        par = 0;
        return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (nsing >= n-1) {
        for (j = 0; j < n; ++j) {
            l = ipvt[j];
            wa1[j] = diag[l] * (wa2[l] / dxnorm);
        }
        // it's actually a triangularView.solveInplace(), though in a weird
        // way:
        for (j = 0; j < n; ++j) {
            Scalar sum = 0.;
            for (i = 0; i < j; ++i)
                sum += r(i,j) * wa1[i];
            wa1[j] = (wa1[j] - sum) / r(j,j);
        }
        temp = wa1.blueNorm();
        parl = fp / delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
        wa1[j] = r.col(j).head(j+1).dot(qtb.head(j+1)) / diag[ipvt[j]];

    gnorm = wa1.stableNorm();
    paru = gnorm / delta;
    if (paru == 0.)
        paru = dwarf / (std::min)(delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
        par = gnorm / dxnorm;

    /* beginning of an iteration. */
    while (true) {
        ++iter;

        /* evaluate the function at the current value of par. */
        if (par == 0.)
            par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
        wa1 = sqrt(par)* diag;

        Matrix< Scalar, Dynamic, 1 > sdiag(n);
        qrsolv<Scalar>(r, ipvt, wa1, qtb, x, sdiag);

        wa2 = diag.cwiseProduct(x);
        dxnorm = wa2.blueNorm();
        temp = fp;
        fp = dxnorm - delta;

        /* if the function is small enough, accept the current value */
        /* of par. also test for the exceptional cases where parl */
        /* is zero or the number of iterations has reached 10. */
        if (abs(fp) <= Scalar(0.1) * delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
            break;

        /* compute the newton correction. */
        for (j = 0; j < n; ++j) {
            l = ipvt[j];
            wa1[j] = diag[l] * (wa2[l] / dxnorm);
        }
        for (j = 0; j < n; ++j) {
            wa1[j] /= sdiag[j];
            temp = wa1[j];
            for (i = j+1; i < n; ++i)
                wa1[i] -= r(i,j) * temp;
        }
        temp = wa1.blueNorm();
        parc = fp / delta / temp / temp;

        /* depending on the sign of the function, update parl or paru. */
        if (fp > 0.)
            parl = (std::max)(parl,par);
        if (fp < 0.)
            paru = (std::min)(paru,par);

        /* compute an improved estimate for par. */
        /* Computing MAX */
        par = (std::max)(parl,par+parc);

        /* end of an iteration. */
    }

    /* termination. */
    if (iter == 0)
        par = 0.;
    return;
}

template <typename Scalar>
void lmpar2(
        const ColPivHouseholderQR<Matrix< Scalar, Dynamic, Dynamic> > &qr,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Scalar &par,
        Matrix< Scalar, Dynamic, 1 >  &x)

{
    using std::sqrt;
    using std::abs;
    typedef DenseIndex Index;

    /* Local variables */
    Index j;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;


    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = qr.matrixQR().cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());

    Matrix< Scalar, Dynamic, 1 >  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */

//    const Index rank = qr.nonzeroPivots(); // exactly double(0.)
    const Index rank = qr.rank(); // use a threshold
    wa1 = qtb;
    wa1.tail(n-rank).setZero();
    qr.matrixQR().topLeftCorner(rank, rank).template triangularView<Upper>().solveInPlace(wa1.head(rank));

    x = qr.colsPermutation()*wa1;

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - delta;
    if (fp <= Scalar(0.1) * delta) {
        par = 0;
        return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (rank==n) {
        wa1 = qr.colsPermutation().inverse() *  diag.cwiseProduct(wa2)/dxnorm;
        qr.matrixQR().topLeftCorner(n, n).transpose().template triangularView<Lower>().solveInPlace(wa1);
        temp = wa1.blueNorm();
        parl = fp / delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
        wa1[j] = qr.matrixQR().col(j).head(j+1).dot(qtb.head(j+1)) / diag[qr.colsPermutation().indices()(j)];

    gnorm = wa1.stableNorm();
    paru = gnorm / delta;
    if (paru == 0.)
        paru = dwarf / (std::min)(delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
        par = gnorm / dxnorm;

    /* beginning of an iteration. */
    Matrix< Scalar, Dynamic, Dynamic > s = qr.matrixQR();
    while (true) {
        ++iter;

        /* evaluate the function at the current value of par. */
        if (par == 0.)
            par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
        wa1 = sqrt(par)* diag;

        Matrix< Scalar, Dynamic, 1 > sdiag(n);
        qrsolv<Scalar>(s, qr.colsPermutation().indices(), wa1, qtb, x, sdiag);

        wa2 = diag.cwiseProduct(x);
        dxnorm = wa2.blueNorm();
        temp = fp;
        fp = dxnorm - delta;

        /* if the function is small enough, accept the current value */
        /* of par. also test for the exceptional cases where parl */
        /* is zero or the number of iterations has reached 10. */
        if (abs(fp) <= Scalar(0.1) * delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
            break;

        /* compute the newton correction. */
        wa1 = qr.colsPermutation().inverse() * diag.cwiseProduct(wa2/dxnorm);
        // we could almost use this here, but the diagonal is outside qr, in sdiag[]
        // qr.matrixQR().topLeftCorner(n, n).transpose().template triangularView<Lower>().solveInPlace(wa1);
        for (j = 0; j < n; ++j) {
            wa1[j] /= sdiag[j];
            temp = wa1[j];
            for (Index i = j+1; i < n; ++i)
                wa1[i] -= s(i,j) * temp;
        }
        temp = wa1.blueNorm();
        parc = fp / delta / temp / temp;

        /* depending on the sign of the function, update parl or paru. */
        if (fp > 0.)
            parl = (std::max)(parl,par);
        if (fp < 0.)
            paru = (std::min)(paru,par);

        /* compute an improved estimate for par. */
        par = (std::max)(parl,par+parc);
    }
    if (iter == 0)
        par = 0.;
    return;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/qrsolv.h <==
namespace Eigen { 

namespace internal {

// TODO : once qrsolv2 is removed, use ColPivHouseholderQR or PermutationMatrix instead of ipvt
template <typename Scalar>
void qrsolv(
        Matrix< Scalar, Dynamic, Dynamic > &s,
        // TODO : use a PermutationMatrix once lmpar is no more:
        const VectorXi &ipvt,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Matrix< Scalar, Dynamic, 1 >  &x,
        Matrix< Scalar, Dynamic, 1 >  &sdiag)

{
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, k, l;
    Scalar temp;
    Index n = s.cols();
    Matrix< Scalar, Dynamic, 1 >  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize s. */
    /*     in particular, save the diagonal elements of r in x. */
    x = s.diagonal();
    wa = qtb;

    s.topLeftCorner(n,n).template triangularView<StrictlyLower>() = s.topLeftCorner(n,n).transpose();

    /*     eliminate the diagonal matrix d using a givens rotation. */
    for (j = 0; j < n; ++j) {

        /*        prepare the row of d to be eliminated, locating the */
        /*        diagonal element using p from the qr factorization. */
        l = ipvt[j];
        if (diag[l] == 0.)
            break;
        sdiag.tail(n-j).setZero();
        sdiag[j] = diag[l];

        /*        the transformations to eliminate the row of d */
        /*        modify only a single element of (q transpose)*b */
        /*        beyond the first n, which is initially zero. */
        Scalar qtbpj = 0.;
        for (k = j; k < n; ++k) {
            /*           determine a givens rotation which eliminates the */
            /*           appropriate element in the current row of d. */
            givens.makeGivens(-s(k,k), sdiag[k]);

            /*           compute the modified diagonal element of r and */
            /*           the modified element of ((q transpose)*b,0). */
            s(k,k) = givens.c() * s(k,k) + givens.s() * sdiag[k];
            temp = givens.c() * wa[k] + givens.s() * qtbpj;
            qtbpj = -givens.s() * wa[k] + givens.c() * qtbpj;
            wa[k] = temp;

            /*           accumulate the transformation in the row of s. */
            for (i = k+1; i<n; ++i) {
                temp = givens.c() * s(i,k) + givens.s() * sdiag[i];
                sdiag[i] = -givens.s() * s(i,k) + givens.c() * sdiag[i];
                s(i,k) = temp;
            }
        }
    }

    /*     solve the triangular system for z. if the system is */
    /*     singular, then obtain a least squares solution. */
    Index nsing;
    for(nsing=0; nsing<n && sdiag[nsing]!=0; nsing++) {}

    wa.tail(n-nsing).setZero();
    s.topLeftCorner(nsing, nsing).transpose().template triangularView<Upper>().solveInPlace(wa.head(nsing));

    // restore
    sdiag = s.diagonal();
    s.diagonal() = x;

    /*     permute the components of z back to components of x. */
    for (j = 0; j < n; ++j) x[ipvt[j]] = wa[j];
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1mpyq.h <==
namespace Eigen { 

namespace internal {

// TODO : move this to GivensQR once there's such a thing in Eigen

template <typename Scalar>
void r1mpyq(DenseIndex m, DenseIndex n, Scalar *a, const std::vector<JacobiRotation<Scalar> > &v_givens, const std::vector<JacobiRotation<Scalar> > &w_givens)
{
    typedef DenseIndex Index;

    /*     apply the first set of givens rotations to a. */
    for (Index j = n-2; j>=0; --j)
        for (Index i = 0; i<m; ++i) {
            Scalar temp = v_givens[j].c() * a[i+m*j] - v_givens[j].s() * a[i+m*(n-1)];
            a[i+m*(n-1)] = v_givens[j].s() * a[i+m*j] + v_givens[j].c() * a[i+m*(n-1)];
            a[i+m*j] = temp;
        }
    /*     apply the second set of givens rotations to a. */
    for (Index j = 0; j<n-1; ++j)
        for (Index i = 0; i<m; ++i) {
            Scalar temp = w_givens[j].c() * a[i+m*j] + w_givens[j].s() * a[i+m*(n-1)];
            a[i+m*(n-1)] = -w_givens[j].s() * a[i+m*j] + w_givens[j].c() * a[i+m*(n-1)];
            a[i+m*j] = temp;
        }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1updt.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void r1updt(
        Matrix< Scalar, Dynamic, Dynamic > &s,
        const Matrix< Scalar, Dynamic, 1> &u,
        std::vector<JacobiRotation<Scalar> > &v_givens,
        std::vector<JacobiRotation<Scalar> > &w_givens,
        Matrix< Scalar, Dynamic, 1> &v,
        Matrix< Scalar, Dynamic, 1> &w,
        bool *sing)
{
    typedef DenseIndex Index;
    const JacobiRotation<Scalar> IdentityRotation = JacobiRotation<Scalar>(1,0);

    /* Local variables */
    const Index m = s.rows();
    const Index n = s.cols();
    Index i, j=1;
    Scalar temp;
    JacobiRotation<Scalar> givens;

    // r1updt had a broader usecase, but we don't use it here. And, more
    // importantly, we can not test it.
    eigen_assert(m==n);
    eigen_assert(u.size()==m);
    eigen_assert(v.size()==n);
    eigen_assert(w.size()==n);

    /* move the nontrivial part of the last column of s into w. */
    w[n-1] = s(n-1,n-1);

    /* rotate the vector v into a multiple of the n-th unit vector */
    /* in such a way that a spike is introduced into w. */
    for (j=n-2; j>=0; --j) {
        w[j] = 0.;
        if (v[j] != 0.) {
            /* determine a givens rotation which eliminates the */
            /* j-th element of v. */
            givens.makeGivens(-v[n-1], v[j]);

            /* apply the transformation to v and store the information */
            /* necessary to recover the givens rotation. */
            v[n-1] = givens.s() * v[j] + givens.c() * v[n-1];
            v_givens[j] = givens;

            /* apply the transformation to s and extend the spike in w. */
            for (i = j; i < m; ++i) {
                temp = givens.c() * s(j,i) - givens.s() * w[i];
                w[i] = givens.s() * s(j,i) + givens.c() * w[i];
                s(j,i) = temp;
            }
        } else
            v_givens[j] = IdentityRotation;
    }

    /* add the spike from the rank 1 update to w. */
    w += v[n-1] * u;

    /* eliminate the spike. */
    *sing = false;
    for (j = 0; j < n-1; ++j) {
        if (w[j] != 0.) {
            /* determine a givens rotation which eliminates the */
            /* j-th element of the spike. */
            givens.makeGivens(-s(j,j), w[j]);

            /* apply the transformation to s and reduce the spike in w. */
            for (i = j; i < m; ++i) {
                temp = givens.c() * s(j,i) + givens.s() * w[i];
                w[i] = -givens.s() * s(j,i) + givens.c() * w[i];
                s(j,i) = temp;
            }

            /* store the information necessary to recover the */
            /* givens rotation. */
            w_givens[j] = givens;
        } else
            v_givens[j] = IdentityRotation;

        /* test for zero diagonal elements in the output s. */
        if (s(j,j) == 0.) {
            *sing = true;
        }
    }
    /* move w back into the last column of the output s. */
    s(n-1,n-1) = w[n-1];

    if (s(j,j) == 0.) {
        *sing = true;
    }
    return;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/rwupdt.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void rwupdt(
        Matrix< Scalar, Dynamic, Dynamic >  &r,
        const Matrix< Scalar, Dynamic, 1>  &w,
        Matrix< Scalar, Dynamic, 1>  &b,
        Scalar alpha)
{
    typedef DenseIndex Index;

    const Index n = r.cols();
    eigen_assert(r.rows()>=n);
    std::vector<JacobiRotation<Scalar> > givens(n);

    /* Local variables */
    Scalar temp, rowj;

    /* Function Body */
    for (Index j = 0; j < n; ++j) {
        rowj = w[j];

        /* apply the previous transformations to */
        /* r(i,j), i=0,1,...,j-1, and to w(j). */
        for (Index i = 0; i < j; ++i) {
            temp = givens[i].c() * r(i,j) + givens[i].s() * rowj;
            rowj = -givens[i].s() * r(i,j) + givens[i].c() * rowj;
            r(i,j) = temp;
        }

        /* determine a givens rotation which eliminates w(j). */
        givens[j].makeGivens(-r(j,j), rowj);

        if (rowj == 0.)
            continue; // givens[j] is identity

        /* apply the current transformation to r(j,j), b(j), and alpha. */
        r(j,j) = givens[j].c() * r(j,j) + givens[j].s() * rowj;
        temp = givens[j].c() * b[j] + givens[j].s() * alpha;
        alpha = -givens[j].s() * b[j] + givens[j].c() * alpha;
        b[j] = temp;
    }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NumericalDiff/NumericalDiff.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMERICAL_DIFF_H
#define EIGEN_NUMERICAL_DIFF_H

namespace Eigen { 

enum NumericalDiffMode {
    Forward,
    Central
};


/**
  * This class allows you to add a method df() to your functor, which will 
  * use numerical differentiation to compute an approximate of the
  * derivative for the functor. Of course, if you have an analytical form
  * for the derivative, you should rather implement df() by yourself.
  *
  * More information on
  * http://en.wikipedia.org/wiki/Numerical_differentiation
  *
  * Currently only "Forward" and "Central" scheme are implemented.
  */
template<typename _Functor, NumericalDiffMode mode=Forward>
class NumericalDiff : public _Functor
{
public:
    typedef _Functor Functor;
    typedef typename Functor::Scalar Scalar;
    typedef typename Functor::InputType InputType;
    typedef typename Functor::ValueType ValueType;
    typedef typename Functor::JacobianType JacobianType;

    NumericalDiff(Scalar _epsfcn=0.) : Functor(), epsfcn(_epsfcn) {}
    NumericalDiff(const Functor& f, Scalar _epsfcn=0.) : Functor(f), epsfcn(_epsfcn) {}

    // forward constructors
    template<typename T0>
        NumericalDiff(const T0& a0) : Functor(a0), epsfcn(0) {}
    template<typename T0, typename T1>
        NumericalDiff(const T0& a0, const T1& a1) : Functor(a0, a1), epsfcn(0) {}
    template<typename T0, typename T1, typename T2>
        NumericalDiff(const T0& a0, const T1& a1, const T2& a2) : Functor(a0, a1, a2), epsfcn(0) {}

    enum {
        InputsAtCompileTime = Functor::InputsAtCompileTime,
        ValuesAtCompileTime = Functor::ValuesAtCompileTime
    };

    /**
      * return the number of evaluation of functor
     */
    int df(const InputType& _x, JacobianType &jac) const
    {
        using std::sqrt;
        using std::abs;
        /* Local variables */
        Scalar h;
        int nfev=0;
        const typename InputType::Index n = _x.size();
        const Scalar eps = sqrt(((std::max)(epsfcn,NumTraits<Scalar>::epsilon() )));
        ValueType val1, val2;
        InputType x = _x;
        // TODO : we should do this only if the size is not already known
        val1.resize(Functor::values());
        val2.resize(Functor::values());

        // initialization
        switch(mode) {
            case Forward:
                // compute f(x)
                Functor::operator()(x, val1); nfev++;
                break;
            case Central:
                // do nothing
                break;
            default:
                eigen_assert(false);
        };

        // Function Body
        for (int j = 0; j < n; ++j) {
            h = eps * abs(x[j]);
            if (h == 0.) {
                h = eps;
            }
            switch(mode) {
                case Forward:
                    x[j] += h;
                    Functor::operator()(x, val2);
                    nfev++;
                    x[j] = _x[j];
                    jac.col(j) = (val2-val1)/h;
                    break;
                case Central:
                    x[j] += h;
                    Functor::operator()(x, val2); nfev++;
                    x[j] -= 2*h;
                    Functor::operator()(x, val1); nfev++;
                    x[j] = _x[j];
                    jac.col(j) = (val2-val1)/(2*h);
                    break;
                default:
                    eigen_assert(false);
            };
        }
        return nfev;
    }
private:
    Scalar epsfcn;

    NumericalDiff& operator=(const NumericalDiff&);
};

} // end namespace Eigen

//vim: ai ts=4 sts=4 et sw=4
#endif // EIGEN_NUMERICAL_DIFF_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Polynomials/Companion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPANION_H
#define EIGEN_COMPANION_H

// This file requires the user to include
// * Eigen/Core
// * Eigen/src/PolynomialSolver.h

namespace Eigen { 

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN

template<int Size>
struct decrement_if_fixed_size
{
  enum {
    ret = (Size == Dynamic) ? Dynamic : Size-1 };
};

#endif

template< typename _Scalar, int _Deg >
class companion
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    enum {
      Deg = _Deg,
      Deg_1=decrement_if_fixed_size<Deg>::ret
    };

    typedef _Scalar                                Scalar;
    typedef typename NumTraits<Scalar>::Real       RealScalar;
    typedef Matrix<Scalar, Deg, 1>                 RightColumn;
    //typedef DiagonalMatrix< Scalar, Deg_1, Deg_1 > BottomLeftDiagonal;
    typedef Matrix<Scalar, Deg_1, 1>               BottomLeftDiagonal;

    typedef Matrix<Scalar, Deg, Deg>               DenseCompanionMatrixType;
    typedef Matrix< Scalar, _Deg, Deg_1 >          LeftBlock;
    typedef Matrix< Scalar, Deg_1, Deg_1 >         BottomLeftBlock;
    typedef Matrix< Scalar, 1, Deg_1 >             LeftBlockFirstRow;

    typedef DenseIndex Index;

  public:
    EIGEN_STRONG_INLINE const _Scalar operator()(Index row, Index col ) const
    {
      if( m_bl_diag.rows() > col )
      {
        if( 0 < row ){ return m_bl_diag[col]; }
        else{ return 0; }
      }
      else{ return m_monic[row]; }
    }

  public:
    template<typename VectorType>
    void setPolynomial( const VectorType& poly )
    {
      const Index deg = poly.size()-1;
      m_monic = -poly.head(deg)/poly[deg];
      m_bl_diag.setOnes(deg-1);
    }

    template<typename VectorType>
    companion( const VectorType& poly ){
      setPolynomial( poly ); }

  public:
    DenseCompanionMatrixType denseMatrix() const
    {
      const Index deg   = m_monic.size();
      const Index deg_1 = deg-1;
      DenseCompanionMatrixType companMat(deg,deg);
      companMat <<
        ( LeftBlock(deg,deg_1)
          << LeftBlockFirstRow::Zero(1,deg_1),
          BottomLeftBlock::Identity(deg-1,deg-1)*m_bl_diag.asDiagonal() ).finished()
        , m_monic;
      return companMat;
    }



  protected:
    /** Helper function for the balancing algorithm.
     * \returns true if the row and the column, having colNorm and rowNorm
     * as norms, are balanced, false otherwise.
     * colB and rowB are respectively the multipliers for
     * the column and the row in order to balance them.
     * */
    bool balanced( RealScalar colNorm, RealScalar rowNorm,
        bool& isBalanced, RealScalar& colB, RealScalar& rowB );

    /** Helper function for the balancing algorithm.
     * \returns true if the row and the column, having colNorm and rowNorm
     * as norms, are balanced, false otherwise.
     * colB and rowB are respectively the multipliers for
     * the column and the row in order to balance them.
     * */
    bool balancedR( RealScalar colNorm, RealScalar rowNorm,
        bool& isBalanced, RealScalar& colB, RealScalar& rowB );

  public:
    /**
     * Balancing algorithm from B. N. PARLETT and C. REINSCH (1969)
     * "Balancing a matrix for calculation of eigenvalues and eigenvectors"
     * adapted to the case of companion matrices.
     * A matrix with non zero row and non zero column is balanced
     * for a certain norm if the i-th row and the i-th column
     * have same norm for all i.
     */
    void balance();

  protected:
      RightColumn                m_monic;
      BottomLeftDiagonal         m_bl_diag;
};



template< typename _Scalar, int _Deg >
inline
bool companion<_Scalar,_Deg>::balanced( RealScalar colNorm, RealScalar rowNorm,
    bool& isBalanced, RealScalar& colB, RealScalar& rowB )
{
  if( RealScalar(0) == colNorm || RealScalar(0) == rowNorm 
      || !(numext::isfinite)(colNorm) || !(numext::isfinite)(rowNorm)){
    return true;
  }
  else
  {
    //To find the balancing coefficients, if the radix is 2,
    //one finds \f$ \sigma \f$ such that
    // \f$ 2^{2\sigma-1} < rowNorm / colNorm \le 2^{2\sigma+1} \f$
    // then the balancing coefficient for the row is \f$ 1/2^{\sigma} \f$
    // and the balancing coefficient for the column is \f$ 2^{\sigma} \f$
    const RealScalar radix = RealScalar(2);
    const RealScalar radix2 = RealScalar(4);
    
    rowB = rowNorm / radix;
    colB = RealScalar(1);
    const RealScalar s = colNorm + rowNorm;

    // Find sigma s.t. rowNorm / 2 <= 2^(2*sigma) * colNorm
    RealScalar scout = colNorm;
    while (scout < rowB)
    {
      colB *= radix;
      scout *= radix2;
    }
    
    // We now have an upper-bound for sigma, try to lower it.
    // Find sigma s.t. 2^(2*sigma) * colNorm / 2 < rowNorm
    scout = colNorm * (colB / radix) * colB;  // Avoid overflow.
    while (scout >= rowNorm)
    {
      colB /= radix;
      scout /= radix2;
    }

    // This line is used to avoid insubstantial balancing.
    if ((rowNorm + radix * scout) < RealScalar(0.95) * s * colB)
    {
      isBalanced = false;
      rowB = RealScalar(1) / colB;
      return false;
    }
    else
    {
      return true;
    }
  }
}

template< typename _Scalar, int _Deg >
inline
bool companion<_Scalar,_Deg>::balancedR( RealScalar colNorm, RealScalar rowNorm,
    bool& isBalanced, RealScalar& colB, RealScalar& rowB )
{
  if( RealScalar(0) == colNorm || RealScalar(0) == rowNorm ){ return true; }
  else
  {
    /**
     * Set the norm of the column and the row to the geometric mean
     * of the row and column norm
     */
    const RealScalar q = colNorm/rowNorm;
    if( !isApprox( q, _Scalar(1) ) )
    {
      rowB = sqrt( colNorm/rowNorm );
      colB = RealScalar(1)/rowB;

      isBalanced = false;
      return false;
    }
    else{
      return true; }
  }
}


template< typename _Scalar, int _Deg >
void companion<_Scalar,_Deg>::balance()
{
  using std::abs;
  EIGEN_STATIC_ASSERT( Deg == Dynamic || 1 < Deg, YOU_MADE_A_PROGRAMMING_MISTAKE );
  const Index deg   = m_monic.size();
  const Index deg_1 = deg-1;

  bool hasConverged=false;
  while( !hasConverged )
  {
    hasConverged = true;
    RealScalar colNorm,rowNorm;
    RealScalar colB,rowB;

    //First row, first column excluding the diagonal
    //==============================================
    colNorm = abs(m_bl_diag[0]);
    rowNorm = abs(m_monic[0]);

    //Compute balancing of the row and the column
    if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
    {
      m_bl_diag[0] *= colB;
      m_monic[0] *= rowB;
    }

    //Middle rows and columns excluding the diagonal
    //==============================================
    for( Index i=1; i<deg_1; ++i )
    {
      // column norm, excluding the diagonal
      colNorm = abs(m_bl_diag[i]);

      // row norm, excluding the diagonal
      rowNorm = abs(m_bl_diag[i-1]) + abs(m_monic[i]);

      //Compute balancing of the row and the column
      if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
      {
        m_bl_diag[i]   *= colB;
        m_bl_diag[i-1] *= rowB;
        m_monic[i]     *= rowB;
      }
    }

    //Last row, last column excluding the diagonal
    //============================================
    const Index ebl = m_bl_diag.size()-1;
    VectorBlock<RightColumn,Deg_1> headMonic( m_monic, 0, deg_1 );
    colNorm = headMonic.array().abs().sum();
    rowNorm = abs( m_bl_diag[ebl] );

    //Compute balancing of the row and the column
    if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
    {
      headMonic      *= colB;
      m_bl_diag[ebl] *= rowB;
    }
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPANION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIAL_SOLVER_H
#define EIGEN_POLYNOMIAL_SOLVER_H

namespace Eigen { 

/** \ingroup Polynomials_Module
 *  \class PolynomialSolverBase.
 *
 * \brief Defined to be inherited by polynomial solvers: it provides
 * convenient methods such as
 *  - real roots,
 *  - greatest, smallest complex roots,
 *  - real roots with greatest, smallest absolute real value,
 *  - greatest, smallest real roots.
 *
 * It stores the set of roots as a vector of complexes.
 *
 */
template< typename _Scalar, int _Deg >
class PolynomialSolverBase
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    typedef _Scalar                             Scalar;
    typedef typename NumTraits<Scalar>::Real    RealScalar;
    typedef std::complex<RealScalar>            RootType;
    typedef Matrix<RootType,_Deg,1>             RootsType;

    typedef DenseIndex Index;

  protected:
    template< typename OtherPolynomial >
    inline void setPolynomial( const OtherPolynomial& poly ){
      m_roots.resize(poly.size()-1); }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolverBase( const OtherPolynomial& poly ){
      setPolynomial( poly() ); }

    inline PolynomialSolverBase(){}

  public:
    /** \returns the complex roots of the polynomial */
    inline const RootsType& roots() const { return m_roots; }

  public:
    /** Clear and fills the back insertion sequence with the real roots of the polynomial
     * i.e. the real part of the complex roots that have an imaginary part which
     * absolute value is smaller than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     *
     * \param[out] bi_seq : the back insertion sequence (stl concept)
     * \param[in]  absImaginaryThreshold : the maximum bound of the imaginary part of a complex
     *  number that is considered as real.
     * */
    template<typename Stl_back_insertion_sequence>
    inline void realRoots( Stl_back_insertion_sequence& bi_seq,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      bi_seq.clear();
      for(Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) < absImaginaryThreshold ){
          bi_seq.push_back( m_roots[i].real() ); }
      }
    }

  protected:
    template<typename squaredNormBinaryPredicate>
    inline const RootType& selectComplexRoot_withRespectToNorm( squaredNormBinaryPredicate& pred ) const
    {
      Index res=0;
      RealScalar norm2 = numext::abs2( m_roots[0] );
      for( Index i=1; i<m_roots.size(); ++i )
      {
        const RealScalar currNorm2 = numext::abs2( m_roots[i] );
        if( pred( currNorm2, norm2 ) ){
          res=i; norm2=currNorm2; }
      }
      return m_roots[res];
    }

  public:
    /**
     * \returns the complex root with greatest norm.
     */
    inline const RootType& greatestRoot() const
    {
      std::greater<RealScalar> greater;
      return selectComplexRoot_withRespectToNorm( greater );
    }

    /**
     * \returns the complex root with smallest norm.
     */
    inline const RootType& smallestRoot() const
    {
      std::less<RealScalar> less;
      return selectComplexRoot_withRespectToNorm( less );
    }

  protected:
    template<typename squaredRealPartBinaryPredicate>
    inline const RealScalar& selectRealRoot_withRespectToAbsRealPart(
        squaredRealPartBinaryPredicate& pred,
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      hasArealRoot = false;
      Index res=0;
      RealScalar abs2(0);

      for( Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) <= absImaginaryThreshold )
        {
          if( !hasArealRoot )
          {
            hasArealRoot = true;
            res = i;
            abs2 = m_roots[i].real() * m_roots[i].real();
          }
          else
          {
            const RealScalar currAbs2 = m_roots[i].real() * m_roots[i].real();
            if( pred( currAbs2, abs2 ) )
            {
              abs2 = currAbs2;
              res = i;
            }
          }
        }
        else if(!hasArealRoot)
        {
          if( abs( m_roots[i].imag() ) < abs( m_roots[res].imag() ) ){
            res = i;}
        }
      }
      return numext::real_ref(m_roots[res]);
    }


    template<typename RealPartBinaryPredicate>
    inline const RealScalar& selectRealRoot_withRespectToRealPart(
        RealPartBinaryPredicate& pred,
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      hasArealRoot = false;
      Index res=0;
      RealScalar val(0);

      for( Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) <= absImaginaryThreshold )
        {
          if( !hasArealRoot )
          {
            hasArealRoot = true;
            res = i;
            val = m_roots[i].real();
          }
          else
          {
            const RealScalar curr = m_roots[i].real();
            if( pred( curr, val ) )
            {
              val = curr;
              res = i;
            }
          }
        }
        else
        {
          if( abs( m_roots[i].imag() ) < abs( m_roots[res].imag() ) ){
            res = i; }
        }
      }
      return numext::real_ref(m_roots[res]);
    }

  public:
    /**
     * \returns a real root with greatest absolute magnitude.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& absGreatestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::greater<RealScalar> greater;
      return selectRealRoot_withRespectToAbsRealPart( greater, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns a real root with smallest absolute magnitude.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& absSmallestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::less<RealScalar> less;
      return selectRealRoot_withRespectToAbsRealPart( less, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns the real root with greatest value.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& greatestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::greater<RealScalar> greater;
      return selectRealRoot_withRespectToRealPart( greater, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns the real root with smallest value.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& smallestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::less<RealScalar> less;
      return selectRealRoot_withRespectToRealPart( less, hasArealRoot, absImaginaryThreshold );
    }

  protected:
    RootsType               m_roots;
};

#define EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( BASE )  \
  typedef typename BASE::Scalar                 Scalar;       \
  typedef typename BASE::RealScalar             RealScalar;   \
  typedef typename BASE::RootType               RootType;     \
  typedef typename BASE::RootsType              RootsType;



/** \ingroup Polynomials_Module
  *
  * \class PolynomialSolver
  *
  * \brief A polynomial solver
  *
  * Computes the complex roots of a real polynomial.
  *
  * \param _Scalar the scalar type, i.e., the type of the polynomial coefficients
  * \param _Deg the degree of the polynomial, can be a compile time value or Dynamic.
  *             Notice that the number of polynomial coefficients is _Deg+1.
  *
  * This class implements a polynomial solver and provides convenient methods such as
  * - real roots,
  * - greatest, smallest complex roots,
  * - real roots with greatest, smallest absolute real value.
  * - greatest, smallest real roots.
  *
  * WARNING: this polynomial solver is experimental, part of the unsupported Eigen modules.
  *
  *
  * Currently a QR algorithm is used to compute the eigenvalues of the companion matrix of
  * the polynomial to compute its roots.
  * This supposes that the complex moduli of the roots are all distinct: e.g. there should
  * be no multiple roots or conjugate roots for instance.
  * With 32bit (float) floating types this problem shows up frequently.
  * However, almost always, correct accuracy is reached even in these cases for 64bit
  * (double) floating types and small polynomial degree (<20).
  */
template<typename _Scalar, int _Deg>
class PolynomialSolver : public PolynomialSolverBase<_Scalar,_Deg>
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    typedef PolynomialSolverBase<_Scalar,_Deg>    PS_Base;
    EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( PS_Base )

    typedef Matrix<Scalar,_Deg,_Deg>                 CompanionMatrixType;
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                                          ComplexEigenSolver<CompanionMatrixType>,
                                          EigenSolver<CompanionMatrixType> >::type EigenSolverType;
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex, Scalar, std::complex<Scalar> >::type ComplexScalar;

  public:
    /** Computes the complex roots of a new polynomial. */
    template< typename OtherPolynomial >
    void compute( const OtherPolynomial& poly )
    {
      eigen_assert( Scalar(0) != poly[poly.size()-1] );
      eigen_assert( poly.size() > 1 );
      if(poly.size() >  2 )
      {
        internal::companion<Scalar,_Deg> companion( poly );
        companion.balance();
        m_eigenSolver.compute( companion.denseMatrix() );
        m_roots = m_eigenSolver.eigenvalues();
        // cleanup noise in imaginary part of real roots:
        // if the imaginary part is rather small compared to the real part
        // and that cancelling the imaginary part yield a smaller evaluation,
        // then it's safe to keep the real part only.
        RealScalar coarse_prec = RealScalar(std::pow(4,poly.size()+1))*NumTraits<RealScalar>::epsilon();
        for(Index i = 0; i<m_roots.size(); ++i)
        {
          if( internal::isMuchSmallerThan(numext::abs(numext::imag(m_roots[i])),
                                          numext::abs(numext::real(m_roots[i])),
                                          coarse_prec) )
          {
            ComplexScalar as_real_root = ComplexScalar(numext::real(m_roots[i]));
            if(    numext::abs(poly_eval(poly, as_real_root))
                <= numext::abs(poly_eval(poly, m_roots[i])))
            {
              m_roots[i] = as_real_root;
            }
          }
        }
      }
      else if(poly.size () == 2)
      {
        m_roots.resize(1);
        m_roots[0] = -poly[0]/poly[1];
      }
    }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolver( const OtherPolynomial& poly ){
      compute( poly ); }

    inline PolynomialSolver(){}

  protected:
    using                   PS_Base::m_roots;
    EigenSolverType         m_eigenSolver;
};


template< typename _Scalar >
class PolynomialSolver<_Scalar,1> : public PolynomialSolverBase<_Scalar,1>
{
  public:
    typedef PolynomialSolverBase<_Scalar,1>    PS_Base;
    EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( PS_Base )

  public:
    /** Computes the complex roots of a new polynomial. */
    template< typename OtherPolynomial >
    void compute( const OtherPolynomial& poly )
    {
      eigen_assert( poly.size() == 2 );
      eigen_assert( Scalar(0) != poly[1] );
      m_roots[0] = -poly[0]/poly[1];
    }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolver( const OtherPolynomial& poly ){
      compute( poly ); }

    inline PolynomialSolver(){}

  protected:
    using                   PS_Base::m_roots;
};

} // end namespace Eigen

#endif // EIGEN_POLYNOMIAL_SOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialUtils.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIAL_UTILS_H
#define EIGEN_POLYNOMIAL_UTILS_H

namespace Eigen { 

/** \ingroup Polynomials_Module
 * \returns the evaluation of the polynomial at x using Horner algorithm.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 * \param[in] x : the value to evaluate the polynomial at.
 *
 * \note for stability:
 *   \f$ |x| \le 1 \f$
 */
template <typename Polynomials, typename T>
inline
T poly_eval_horner( const Polynomials& poly, const T& x )
{
  T val=poly[poly.size()-1];
  for(DenseIndex i=poly.size()-2; i>=0; --i ){
    val = val*x + poly[i]; }
  return val;
}

/** \ingroup Polynomials_Module
 * \returns the evaluation of the polynomial at x using stabilized Horner algorithm.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 * \param[in] x : the value to evaluate the polynomial at.
 */
template <typename Polynomials, typename T>
inline
T poly_eval( const Polynomials& poly, const T& x )
{
  typedef typename NumTraits<T>::Real Real;

  if( numext::abs2( x ) <= Real(1) ){
    return poly_eval_horner( poly, x ); }
  else
  {
    T val=poly[0];
    T inv_x = T(1)/x;
    for( DenseIndex i=1; i<poly.size(); ++i ){
      val = val*inv_x + poly[i]; }

    return numext::pow(x,(T)(poly.size()-1)) * val;
  }
}

/** \ingroup Polynomials_Module
 * \returns a maximum bound for the absolute value of any root of the polynomial.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 *
 *  \pre
 *   the leading coefficient of the input polynomial poly must be non zero
 */
template <typename Polynomial>
inline
typename NumTraits<typename Polynomial::Scalar>::Real cauchy_max_bound( const Polynomial& poly )
{
  using std::abs;
  typedef typename Polynomial::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

  eigen_assert( Scalar(0) != poly[poly.size()-1] );
  const Scalar inv_leading_coeff = Scalar(1)/poly[poly.size()-1];
  Real cb(0);

  for( DenseIndex i=0; i<poly.size()-1; ++i ){
    cb += abs(poly[i]*inv_leading_coeff); }
  return cb + Real(1);
}

/** \ingroup Polynomials_Module
 * \returns a minimum bound for the absolute value of any non zero root of the polynomial.
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 */
template <typename Polynomial>
inline
typename NumTraits<typename Polynomial::Scalar>::Real cauchy_min_bound( const Polynomial& poly )
{
  using std::abs;
  typedef typename Polynomial::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

  DenseIndex i=0;
  while( i<poly.size()-1 && Scalar(0) == poly(i) ){ ++i; }
  if( poly.size()-1 == i ){
    return Real(1); }

  const Scalar inv_min_coeff = Scalar(1)/poly[i];
  Real cb(1);
  for( DenseIndex j=i+1; j<poly.size(); ++j ){
    cb += abs(poly[j]*inv_min_coeff); }
  return Real(1)/cb;
}

/** \ingroup Polynomials_Module
 * Given the roots of a polynomial compute the coefficients in the
 * monomial basis of the monic polynomial with same roots and minimal degree.
 * If RootVector is a vector of complexes, Polynomial should also be a vector
 * of complexes.
 * \param[in] rv : a vector containing the roots of a polynomial.
 * \param[out] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 3 + x^2 \f$ is stored as a vector \f$ [ 3, 0, 1 ] \f$.
 */
template <typename RootVector, typename Polynomial>
void roots_to_monicPolynomial( const RootVector& rv, Polynomial& poly )
{

  typedef typename Polynomial::Scalar Scalar;

  poly.setZero( rv.size()+1 );
  poly[0] = -rv[0]; poly[1] = Scalar(1);
  for( DenseIndex i=1; i< rv.size(); ++i )
  {
    for( DenseIndex j=i+1; j>0; --j ){ poly[j] = poly[j-1] - rv[i]*poly[j]; }
    poly[0] = -rv[i]*poly[0];
  }
}

} // end namespace Eigen

#endif // EIGEN_POLYNOMIAL_UTILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineInplaceLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEINPLACELU_H
#define EIGEN_SKYLINEINPLACELU_H

namespace Eigen { 

/** \ingroup Skyline_Module
 *
 * \class SkylineInplaceLU
 *
 * \brief Inplace LU decomposition of a skyline matrix and associated features
 *
 * \param MatrixType the type of the matrix of which we are computing the LU factorization
 *
 */
template<typename MatrixType>
class SkylineInplaceLU {
protected:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::Index Index;
    
    typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;

public:

    /** Creates a LU object and compute the respective factorization of \a matrix using
     * flags \a flags. */
    SkylineInplaceLU(MatrixType& matrix, int flags = 0)
    : /*m_matrix(matrix.rows(), matrix.cols()),*/ m_flags(flags), m_status(0), m_lu(matrix) {
        m_precision = RealScalar(0.1) * Eigen::dummy_precision<RealScalar > ();
        m_lu.IsRowMajor ? computeRowMajor() : compute();
    }

    /** Sets the relative threshold value used to prune zero coefficients during the decomposition.
     *
     * Setting a value greater than zero speeds up computation, and yields to an incomplete
     * factorization with fewer non zero coefficients. Such approximate factors are especially
     * useful to initialize an iterative solver.
     *
     * Note that the exact meaning of this parameter might depends on the actual
     * backend. Moreover, not all backends support this feature.
     *
     * \sa precision() */
    void setPrecision(RealScalar v) {
        m_precision = v;
    }

    /** \returns the current precision.
     *
     * \sa setPrecision() */
    RealScalar precision() const {
        return m_precision;
    }

    /** Sets the flags. Possible values are:
     *  - CompleteFactorization
     *  - IncompleteFactorization
     *  - MemoryEfficient
     *  - one of the ordering methods
     *  - etc...
     *
     * \sa flags() */
    void setFlags(int f) {
        m_flags = f;
    }

    /** \returns the current flags */
    int flags() const {
        return m_flags;
    }

    void setOrderingMethod(int m) {
        m_flags = m;
    }

    int orderingMethod() const {
        return m_flags;
    }

    /** Computes/re-computes the LU factorization */
    void compute();
    void computeRowMajor();

    /** \returns the lower triangular matrix L */
    //inline const MatrixType& matrixL() const { return m_matrixL; }

    /** \returns the upper triangular matrix U */
    //inline const MatrixType& matrixU() const { return m_matrixU; }

    template<typename BDerived, typename XDerived>
    bool solve(const MatrixBase<BDerived> &b, MatrixBase<XDerived>* x,
            const int transposed = 0) const;

    /** \returns true if the factorization succeeded */
    inline bool succeeded(void) const {
        return m_succeeded;
    }

protected:
    RealScalar m_precision;
    int m_flags;
    mutable int m_status;
    bool m_succeeded;
    MatrixType& m_lu;
};

/** Computes / recomputes the in place LU decomposition of the SkylineInplaceLU.
 * using the default algorithm.
 */
template<typename MatrixType>
//template<typename _Scalar>
void SkylineInplaceLU<MatrixType>::compute() {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();

    eigen_assert(rows == cols && "We do not (yet) support rectangular LU.");
    eigen_assert(!m_lu.IsRowMajor && "LU decomposition does not work with rowMajor Storage");

    for (Index row = 0; row < rows; row++) {
        const double pivot = m_lu.coeffDiag(row);

        //Lower matrix Columns update
        const Index& col = row;
        for (typename MatrixType::InnerLowerIterator lIt(m_lu, col); lIt; ++lIt) {
            lIt.valueRef() /= pivot;
        }

        //Upper matrix update -> contiguous memory access
        typename MatrixType::InnerLowerIterator lIt(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {
            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            typename MatrixType::InnerUpperIterator uIt(m_lu, rrow);
            const double coef = lIt.value();

            uItPivot += (rrow - row - 1);

            //update upper part  -> contiguous memory access
            for (++uItPivot; uIt && uItPivot;) {
                uIt.valueRef() -= uItPivot.value() * coef;

                ++uIt;
                ++uItPivot;
            }
            ++lIt;
        }

        //Upper matrix update -> non contiguous memory access
        typename MatrixType::InnerLowerIterator lIt3(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {
            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            const double coef = lIt3.value();

            //update lower part ->  non contiguous memory access
            for (Index i = 0; i < rrow - row - 1; i++) {
                m_lu.coeffRefLower(rrow, row + i + 1) -= uItPivot.value() * coef;
                ++uItPivot;
            }
            ++lIt3;
        }
        //update diag -> contiguous
        typename MatrixType::InnerLowerIterator lIt2(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {

            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            typename MatrixType::InnerUpperIterator uIt(m_lu, rrow);
            const double coef = lIt2.value();

            uItPivot += (rrow - row - 1);
            m_lu.coeffRefDiag(rrow) -= uItPivot.value() * coef;
            ++lIt2;
        }
    }
}

template<typename MatrixType>
void SkylineInplaceLU<MatrixType>::computeRowMajor() {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();

    eigen_assert(rows == cols && "We do not (yet) support rectangular LU.");
    eigen_assert(m_lu.IsRowMajor && "You're trying to apply rowMajor decomposition on a ColMajor matrix !");

    for (Index row = 0; row < rows; row++) {
        typename MatrixType::InnerLowerIterator llIt(m_lu, row);


        for (Index col = llIt.col(); col < row; col++) {
            if (m_lu.coeffExistLower(row, col)) {
                const double diag = m_lu.coeffDiag(col);

                typename MatrixType::InnerLowerIterator lIt(m_lu, row);
                typename MatrixType::InnerUpperIterator uIt(m_lu, col);


                const Index offset = lIt.col() - uIt.row();


                Index stop = offset > 0 ? col - lIt.col() : col - uIt.row();

                //#define VECTORIZE
#ifdef VECTORIZE
                Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
                Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);


                Scalar newCoeff = m_lu.coeffLower(row, col) - rowVal.dot(colVal);
#else
                if (offset > 0) //Skip zero value of lIt
                    uIt += offset;
                else //Skip zero values of uIt
                    lIt += -offset;
                Scalar newCoeff = m_lu.coeffLower(row, col);

                for (Index k = 0; k < stop; ++k) {
                    const Scalar tmp = newCoeff;
                    newCoeff = tmp - lIt.value() * uIt.value();
                    ++lIt;
                    ++uIt;
                }
#endif

                m_lu.coeffRefLower(row, col) = newCoeff / diag;
            }
        }

        //Upper matrix update
        const Index col = row;
        typename MatrixType::InnerUpperIterator uuIt(m_lu, col);
        for (Index rrow = uuIt.row(); rrow < col; rrow++) {

            typename MatrixType::InnerLowerIterator lIt(m_lu, rrow);
            typename MatrixType::InnerUpperIterator uIt(m_lu, col);
            const Index offset = lIt.col() - uIt.row();

            Index stop = offset > 0 ? rrow - lIt.col() : rrow - uIt.row();

#ifdef VECTORIZE
            Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
            Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);

            Scalar newCoeff = m_lu.coeffUpper(rrow, col) - rowVal.dot(colVal);
#else
            if (offset > 0) //Skip zero value of lIt
                uIt += offset;
            else //Skip zero values of uIt
                lIt += -offset;
            Scalar newCoeff = m_lu.coeffUpper(rrow, col);
            for (Index k = 0; k < stop; ++k) {
                const Scalar tmp = newCoeff;
                newCoeff = tmp - lIt.value() * uIt.value();

                ++lIt;
                ++uIt;
            }
#endif
            m_lu.coeffRefUpper(rrow, col) = newCoeff;
        }


        //Diag matrix update
        typename MatrixType::InnerLowerIterator lIt(m_lu, row);
        typename MatrixType::InnerUpperIterator uIt(m_lu, row);

        const Index offset = lIt.col() - uIt.row();


        Index stop = offset > 0 ? lIt.size() : uIt.size();
#ifdef VECTORIZE
        Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
        Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);
        Scalar newCoeff = m_lu.coeffDiag(row) - rowVal.dot(colVal);
#else
        if (offset > 0) //Skip zero value of lIt
            uIt += offset;
        else //Skip zero values of uIt
            lIt += -offset;
        Scalar newCoeff = m_lu.coeffDiag(row);
        for (Index k = 0; k < stop; ++k) {
            const Scalar tmp = newCoeff;
            newCoeff = tmp - lIt.value() * uIt.value();
            ++lIt;
            ++uIt;
        }
#endif
        m_lu.coeffRefDiag(row) = newCoeff;
    }
}

/** Computes *x = U^-1 L^-1 b
 *
 * If \a transpose is set to SvTranspose or SvAdjoint, the solution
 * of the transposed/adjoint system is computed instead.
 *
 * Not all backends implement the solution of the transposed or
 * adjoint system.
 */
template<typename MatrixType>
template<typename BDerived, typename XDerived>
bool SkylineInplaceLU<MatrixType>::solve(const MatrixBase<BDerived> &b, MatrixBase<XDerived>* x, const int transposed) const {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();


    for (Index row = 0; row < rows; row++) {
        x->coeffRef(row) = b.coeff(row);
        Scalar newVal = x->coeff(row);
        typename MatrixType::InnerLowerIterator lIt(m_lu, row);

        Index col = lIt.col();
        while (lIt.col() < row) {

            newVal -= x->coeff(col++) * lIt.value();
            ++lIt;
        }

        x->coeffRef(row) = newVal;
    }


    for (Index col = rows - 1; col > 0; col--) {
        x->coeffRef(col) = x->coeff(col) / m_lu.coeffDiag(col);

        const Scalar x_col = x->coeff(col);

        typename MatrixType::InnerUpperIterator uIt(m_lu, col);
        uIt += uIt.size()-1;


        while (uIt) {
            x->coeffRef(uIt.row()) -= x_col * uIt.value();
            //TODO : introduce --operator
            uIt += -1;
        }


    }
    x->coeffRef(0) = x->coeff(0) / m_lu.coeffDiag(0);

    return true;
}

} // end namespace Eigen

#endif // EIGEN_SKYLINEINPLACELU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEMATRIX_H
#define EIGEN_SKYLINEMATRIX_H

#include "SkylineStorage.h"
#include "SkylineMatrixBase.h"

namespace Eigen { 

/** \ingroup Skyline_Module
 *
 * \class SkylineMatrix
 *
 * \brief The main skyline matrix class
 *
 * This class implements a skyline matrix using the very uncommon storage
 * scheme.
 *
 * \param _Scalar the scalar type, i.e. the type of the coefficients
 * \param _Options Union of bit flags controlling the storage scheme. Currently the only possibility
 *                 is RowMajor. The default is 0 which means column-major.
 *
 *
 */
namespace internal {
template<typename _Scalar, int _Options>
struct traits<SkylineMatrix<_Scalar, _Options> > {
    typedef _Scalar Scalar;
    typedef Sparse StorageKind;

    enum {
        RowsAtCompileTime = Dynamic,
        ColsAtCompileTime = Dynamic,
        MaxRowsAtCompileTime = Dynamic,
        MaxColsAtCompileTime = Dynamic,
        Flags = SkylineBit | _Options,
        CoeffReadCost = NumTraits<Scalar>::ReadCost,
    };
};
}

template<typename _Scalar, int _Options>
class SkylineMatrix
: public SkylineMatrixBase<SkylineMatrix<_Scalar, _Options> > {
public:
    EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(SkylineMatrix)
    EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(SkylineMatrix, +=)
    EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(SkylineMatrix, -=)

    using Base::IsRowMajor;

protected:

    typedef SkylineMatrix<Scalar, (Flags&~RowMajorBit) | (IsRowMajor ? RowMajorBit : 0) > TransposedSkylineMatrix;

    Index m_outerSize;
    Index m_innerSize;

public:
    Index* m_colStartIndex;
    Index* m_rowStartIndex;
    SkylineStorage<Scalar> m_data;

public:

    inline Index rows() const {
        return IsRowMajor ? m_outerSize : m_innerSize;
    }

    inline Index cols() const {
        return IsRowMajor ? m_innerSize : m_outerSize;
    }

    inline Index innerSize() const {
        return m_innerSize;
    }

    inline Index outerSize() const {
        return m_outerSize;
    }

    inline Index upperNonZeros() const {
        return m_data.upperSize();
    }

    inline Index lowerNonZeros() const {
        return m_data.lowerSize();
    }

    inline Index upperNonZeros(Index j) const {
        return m_colStartIndex[j + 1] - m_colStartIndex[j];
    }

    inline Index lowerNonZeros(Index j) const {
        return m_rowStartIndex[j + 1] - m_rowStartIndex[j];
    }

    inline const Scalar* _diagPtr() const {
        return &m_data.diag(0);
    }

    inline Scalar* _diagPtr() {
        return &m_data.diag(0);
    }

    inline const Scalar* _upperPtr() const {
        return &m_data.upper(0);
    }

    inline Scalar* _upperPtr() {
        return &m_data.upper(0);
    }

    inline const Scalar* _lowerPtr() const {
        return &m_data.lower(0);
    }

    inline Scalar* _lowerPtr() {
        return &m_data.lower(0);
    }

    inline const Index* _upperProfilePtr() const {
        return &m_data.upperProfile(0);
    }

    inline Index* _upperProfilePtr() {
        return &m_data.upperProfile(0);
    }

    inline const Index* _lowerProfilePtr() const {
        return &m_data.lowerProfile(0);
    }

    inline Index* _lowerProfilePtr() {
        return &m_data.lowerProfile(0);
    }

    inline Scalar coeff(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return this->m_data.diag(outer);

        if (IsRowMajor) {
            if (inner > outer) //upper matrix
            {
                const Index minOuterIndex = inner - m_data.upperProfile(inner);
                if (outer >= minOuterIndex)
                    return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
                else
                    return Scalar(0);
            }
            if (inner < outer) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                if (inner >= minInnerIndex)
                    return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
                else
                    return Scalar(0);
            }
            return m_data.upper(m_colStartIndex[inner] + outer - inner);
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                if (outer <= maxOuterIndex)
                    return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
                else
                    return Scalar(0);
            }
            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);

                if (inner <= maxInnerIndex)
                    return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
                else
                    return Scalar(0);
            }
        }
    }

    inline Scalar& coeffRef(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return this->m_data.diag(outer);

        if (IsRowMajor) {
            if (col > row) //upper matrix
            {
                const Index minOuterIndex = inner - m_data.upperProfile(inner);
                eigen_assert(outer >= minOuterIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
            }
            if (col < row) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                eigen_assert(inner >= minInnerIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
            }
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                eigen_assert(outer <= maxOuterIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
            }
            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
                eigen_assert(inner <= maxInnerIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
            }
        }
    }

    inline Scalar coeffDiag(Index idx) const {
        eigen_assert(idx < outerSize());
        eigen_assert(idx < innerSize());
        return this->m_data.diag(idx);
    }

    inline Scalar coeffLower(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            if (inner >= minInnerIndex)
                return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
            else
                return Scalar(0);

        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            if (inner <= maxInnerIndex)
                return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
            else
                return Scalar(0);
        }
    }

    inline Scalar coeffUpper(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            if (outer >= minOuterIndex)
                return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
            else
                return Scalar(0);
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            if (outer <= maxOuterIndex)
                return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
            else
                return Scalar(0);
        }
    }

    inline Scalar& coeffRefDiag(Index idx) {
        eigen_assert(idx < outerSize());
        eigen_assert(idx < innerSize());
        return this->m_data.diag(idx);
    }

    inline Scalar& coeffRefLower(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            eigen_assert(inner >= minInnerIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            eigen_assert(inner <= maxInnerIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
        }
    }

    inline bool coeffExistLower(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            return inner >= minInnerIndex;
        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            return inner <= maxInnerIndex;
        }
    }

    inline Scalar& coeffRefUpper(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            eigen_assert(outer >= minOuterIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            eigen_assert(outer <= maxOuterIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
        }
    }

    inline bool coeffExistUpper(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            return outer >= minOuterIndex;
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            return outer <= maxOuterIndex;
        }
    }


protected:

public:
    class InnerUpperIterator;
    class InnerLowerIterator;

    class OuterUpperIterator;
    class OuterLowerIterator;

    /** Removes all non zeros */
    inline void setZero() {
        m_data.clear();
        memset(m_colStartIndex, 0, (m_outerSize + 1) * sizeof (Index));
        memset(m_rowStartIndex, 0, (m_outerSize + 1) * sizeof (Index));
    }

    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const {
        return m_data.diagSize() + m_data.upperSize() + m_data.lowerSize();
    }

    /** Preallocates \a reserveSize non zeros */
    inline void reserve(Index reserveSize, Index reserveUpperSize, Index reserveLowerSize) {
        m_data.reserve(reserveSize, reserveUpperSize, reserveLowerSize);
    }

    /** \returns a reference to a novel non zero coefficient with coordinates \a row x \a col.

     *
     * \warning This function can be extremely slow if the non zero coefficients
     * are not inserted in a coherent order.
     *
     * After an insertion session, you should call the finalize() function.
     */
    EIGEN_DONT_INLINE Scalar & insert(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return m_data.diag(col);

        if (IsRowMajor) {
            if (outer < inner) //upper matrix
            {
                Index minOuterIndex = 0;
                minOuterIndex = inner - m_data.upperProfile(inner);

                if (outer < minOuterIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.upperProfile(inner);

                    m_data.upperProfile(inner) = inner - outer;


                    const Index bandIncrement = m_data.upperProfile(inner) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_colStartIndex[cols()];
                    const Index start = m_colStartIndex[inner];


                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.upper(innerIdx + bandIncrement) = m_data.upper(innerIdx);
                    }

                    for (Index innerIdx = cols(); innerIdx > inner; innerIdx--) {
                        m_colStartIndex[innerIdx] += bandIncrement;
                    }

                    //zeros new data
                    memset(this->_upperPtr() + start, 0, (bandIncrement - 1) * sizeof (Scalar));

                    return m_data.upper(m_colStartIndex[inner]);
                } else {
                    return m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
                }
            }

            if (outer > inner) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                if (inner < minInnerIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.lowerProfile(outer);
                    m_data.lowerProfile(outer) = outer - inner;

                    const Index bandIncrement = m_data.lowerProfile(outer) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_rowStartIndex[rows()];
                    const Index start = m_rowStartIndex[outer];


                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.lower(innerIdx + bandIncrement) = m_data.lower(innerIdx);
                    }

                    for (Index innerIdx = rows(); innerIdx > outer; innerIdx--) {
                        m_rowStartIndex[innerIdx] += bandIncrement;
                    }

                    //zeros new data
                    memset(this->_lowerPtr() + start, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.lower(m_rowStartIndex[outer]);
                } else {
                    return m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
                }
            }
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                if (outer > maxOuterIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.upperProfile(inner);
                    m_data.upperProfile(inner) = outer - inner;

                    const Index bandIncrement = m_data.upperProfile(inner) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_rowStartIndex[rows()];
                    const Index start = m_rowStartIndex[inner + 1];

                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.upper(innerIdx + bandIncrement) = m_data.upper(innerIdx);
                    }

                    for (Index innerIdx = inner + 1; innerIdx < outerSize() + 1; innerIdx++) {
                        m_rowStartIndex[innerIdx] += bandIncrement;
                    }
                    memset(this->_upperPtr() + m_rowStartIndex[inner] + previousProfile + 1, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.upper(m_rowStartIndex[inner] + m_data.upperProfile(inner));
                } else {
                    return m_data.upper(m_rowStartIndex[inner] + (outer - inner));
                }
            }

            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
                if (inner > maxInnerIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.lowerProfile(outer);
                    m_data.lowerProfile(outer) = inner - outer;

                    const Index bandIncrement = m_data.lowerProfile(outer) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_colStartIndex[cols()];
                    const Index start = m_colStartIndex[outer + 1];

                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.lower(innerIdx + bandIncrement) = m_data.lower(innerIdx);
                    }

                    for (Index innerIdx = outer + 1; innerIdx < outerSize() + 1; innerIdx++) {
                        m_colStartIndex[innerIdx] += bandIncrement;
                    }
                    memset(this->_lowerPtr() + m_colStartIndex[outer] + previousProfile + 1, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.lower(m_colStartIndex[outer] + m_data.lowerProfile(outer));
                } else {
                    return m_data.lower(m_colStartIndex[outer] + (inner - outer));
                }
            }
        }
    }

    /** Must be called after inserting a set of non zero entries.
     */
    inline void finalize() {
        if (IsRowMajor) {
            if (rows() > cols())
                m_data.resize(cols(), cols(), rows(), m_colStartIndex[cols()] + 1, m_rowStartIndex[rows()] + 1);
            else
                m_data.resize(rows(), cols(), rows(), m_colStartIndex[cols()] + 1, m_rowStartIndex[rows()] + 1);

            //            eigen_assert(rows() == cols() && "memory reorganisatrion only works with suare matrix");
            //
            //            Scalar* newArray = new Scalar[m_colStartIndex[cols()] + 1 + m_rowStartIndex[rows()] + 1];
            //            Index dataIdx = 0;
            //            for (Index row = 0; row < rows(); row++) {
            //
            //                const Index nbLowerElts = m_rowStartIndex[row + 1] - m_rowStartIndex[row];
            //                //                std::cout << "nbLowerElts" << nbLowerElts << std::endl;
            //                memcpy(newArray + dataIdx, m_data.m_lower + m_rowStartIndex[row], nbLowerElts * sizeof (Scalar));
            //                m_rowStartIndex[row] = dataIdx;
            //                dataIdx += nbLowerElts;
            //
            //                const Index nbUpperElts = m_colStartIndex[row + 1] - m_colStartIndex[row];
            //                memcpy(newArray + dataIdx, m_data.m_upper + m_colStartIndex[row], nbUpperElts * sizeof (Scalar));
            //                m_colStartIndex[row] = dataIdx;
            //                dataIdx += nbUpperElts;
            //
            //
            //            }
            //            //todo : don't access m_data profile directly : add an accessor from SkylineMatrix
            //            m_rowStartIndex[rows()] = m_rowStartIndex[rows()-1] + m_data.lowerProfile(rows()-1);
            //            m_colStartIndex[cols()] = m_colStartIndex[cols()-1] + m_data.upperProfile(cols()-1);
            //
            //            delete[] m_data.m_lower;
            //            delete[] m_data.m_upper;
            //
            //            m_data.m_lower = newArray;
            //            m_data.m_upper = newArray;
        } else {
            if (rows() > cols())
                m_data.resize(cols(), rows(), cols(), m_rowStartIndex[cols()] + 1, m_colStartIndex[cols()] + 1);
            else
                m_data.resize(rows(), rows(), cols(), m_rowStartIndex[rows()] + 1, m_colStartIndex[rows()] + 1);
        }
    }

    inline void squeeze() {
        finalize();
        m_data.squeeze();
    }

    void prune(Scalar reference, RealScalar epsilon = dummy_precision<RealScalar > ()) {
        //TODO
    }

    /** Resizes the matrix to a \a rows x \a cols matrix and initializes it to zero
     * \sa resizeNonZeros(Index), reserve(), setZero()
     */
    void resize(size_t rows, size_t cols) {
        const Index diagSize = rows > cols ? cols : rows;
        m_innerSize = IsRowMajor ? cols : rows;

        eigen_assert(rows == cols && "Skyline matrix must be square matrix");

        if (diagSize % 2) { // diagSize is odd
            const Index k = (diagSize - 1) / 2;

            m_data.resize(diagSize, IsRowMajor ? cols : rows, IsRowMajor ? rows : cols,
                    2 * k * k + k + 1,
                    2 * k * k + k + 1);

        } else // diagSize is even
        {
            const Index k = diagSize / 2;
            m_data.resize(diagSize, IsRowMajor ? cols : rows, IsRowMajor ? rows : cols,
                    2 * k * k - k + 1,
                    2 * k * k - k + 1);
        }

        if (m_colStartIndex && m_rowStartIndex) {
            delete[] m_colStartIndex;
            delete[] m_rowStartIndex;
        }
        m_colStartIndex = new Index [cols + 1];
        m_rowStartIndex = new Index [rows + 1];
        m_outerSize = diagSize;

        m_data.reset();
        m_data.clear();

        m_outerSize = diagSize;
        memset(m_colStartIndex, 0, (cols + 1) * sizeof (Index));
        memset(m_rowStartIndex, 0, (rows + 1) * sizeof (Index));
    }

    void resizeNonZeros(Index size) {
        m_data.resize(size);
    }

    inline SkylineMatrix()
    : m_outerSize(-1), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        resize(0, 0);
    }

    inline SkylineMatrix(size_t rows, size_t cols)
    : m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        resize(rows, cols);
    }

    template<typename OtherDerived>
    inline SkylineMatrix(const SkylineMatrixBase<OtherDerived>& other)
    : m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        *this = other.derived();
    }

    inline SkylineMatrix(const SkylineMatrix & other)
    : Base(), m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        *this = other.derived();
    }

    inline void swap(SkylineMatrix & other) {
        //EIGEN_DBG_SKYLINE(std::cout << "SkylineMatrix:: swap\n");
        std::swap(m_colStartIndex, other.m_colStartIndex);
        std::swap(m_rowStartIndex, other.m_rowStartIndex);
        std::swap(m_innerSize, other.m_innerSize);
        std::swap(m_outerSize, other.m_outerSize);
        m_data.swap(other.m_data);
    }

    inline SkylineMatrix & operator=(const SkylineMatrix & other) {
        std::cout << "SkylineMatrix& operator=(const SkylineMatrix& other)\n";
        if (other.isRValue()) {
            swap(other.const_cast_derived());
        } else {
            resize(other.rows(), other.cols());
            memcpy(m_colStartIndex, other.m_colStartIndex, (m_outerSize + 1) * sizeof (Index));
            memcpy(m_rowStartIndex, other.m_rowStartIndex, (m_outerSize + 1) * sizeof (Index));
            m_data = other.m_data;
        }
        return *this;
    }

    template<typename OtherDerived>
            inline SkylineMatrix & operator=(const SkylineMatrixBase<OtherDerived>& other) {
        const bool needToTranspose = (Flags & RowMajorBit) != (OtherDerived::Flags & RowMajorBit);
        if (needToTranspose) {
            //         TODO
            //            return *this;
        } else {
            // there is no special optimization
            return SkylineMatrixBase<SkylineMatrix>::operator=(other.derived());
        }
    }

    friend std::ostream & operator <<(std::ostream & s, const SkylineMatrix & m) {

        EIGEN_DBG_SKYLINE(
        std::cout << "upper elements : " << std::endl;
        for (Index i = 0; i < m.m_data.upperSize(); i++)
            std::cout << m.m_data.upper(i) << "\t";
        std::cout << std::endl;
        std::cout << "upper profile : " << std::endl;
        for (Index i = 0; i < m.m_data.upperProfileSize(); i++)
            std::cout << m.m_data.upperProfile(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower startIdx : " << std::endl;
        for (Index i = 0; i < m.m_data.upperProfileSize(); i++)
            std::cout << (IsRowMajor ? m.m_colStartIndex[i] : m.m_rowStartIndex[i]) << "\t";
        std::cout << std::endl;


        std::cout << "lower elements : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerSize(); i++)
            std::cout << m.m_data.lower(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower profile : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerProfileSize(); i++)
            std::cout << m.m_data.lowerProfile(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower startIdx : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerProfileSize(); i++)
            std::cout << (IsRowMajor ? m.m_rowStartIndex[i] : m.m_colStartIndex[i]) << "\t";
        std::cout << std::endl;
        );
        for (Index rowIdx = 0; rowIdx < m.rows(); rowIdx++) {
            for (Index colIdx = 0; colIdx < m.cols(); colIdx++) {
                s << m.coeff(rowIdx, colIdx) << "\t";
            }
            s << std::endl;
        }
        return s;
    }

    /** Destructor */
    inline ~SkylineMatrix() {
        delete[] m_colStartIndex;
        delete[] m_rowStartIndex;
    }

    /** Overloaded for performance */
    Scalar sum() const;
};

template<typename Scalar, int _Options>
class SkylineMatrix<Scalar, _Options>::InnerUpperIterator {
public:

    InnerUpperIterator(const SkylineMatrix& mat, Index outer)
    : m_matrix(mat), m_outer(outer),
    m_id(_Options == RowMajor ? mat.m_colStartIndex[outer] : mat.m_rowStartIndex[outer] + 1),
    m_start(m_id),
    m_end(_Options == RowMajor ? mat.m_colStartIndex[outer + 1] : mat.m_rowStartIndex[outer + 1] + 1) {
    }

    inline InnerUpperIterator & operator++() {
        m_id++;
        return *this;
    }

    inline InnerUpperIterator & operator+=(Index shift) {
        m_id += shift;
        return *this;
    }

    inline Scalar value() const {
        return m_matrix.m_data.upper(m_id);
    }

    inline Scalar* valuePtr() {
        return const_cast<Scalar*> (&(m_matrix.m_data.upper(m_id)));
    }

    inline Scalar& valueRef() {
        return const_cast<Scalar&> (m_matrix.m_data.upper(m_id));
    }

    inline Index index() const {
        return IsRowMajor ? m_outer - m_matrix.m_data.upperProfile(m_outer) + (m_id - m_start) :
                m_outer + (m_id - m_start) + 1;
    }

    inline Index row() const {
        return IsRowMajor ? index() : m_outer;
    }

    inline Index col() const {
        return IsRowMajor ? m_outer : index();
    }

    inline size_t size() const {
        return m_matrix.m_data.upperProfile(m_outer);
    }

    inline operator bool() const {
        return (m_id < m_end) && (m_id >= m_start);
    }

protected:
    const SkylineMatrix& m_matrix;
    const Index m_outer;
    Index m_id;
    const Index m_start;
    const Index m_end;
};

template<typename Scalar, int _Options>
class SkylineMatrix<Scalar, _Options>::InnerLowerIterator {
public:

    InnerLowerIterator(const SkylineMatrix& mat, Index outer)
    : m_matrix(mat),
    m_outer(outer),
    m_id(_Options == RowMajor ? mat.m_rowStartIndex[outer] : mat.m_colStartIndex[outer] + 1),
    m_start(m_id),
    m_end(_Options == RowMajor ? mat.m_rowStartIndex[outer + 1] : mat.m_colStartIndex[outer + 1] + 1) {
    }

    inline InnerLowerIterator & operator++() {
        m_id++;
        return *this;
    }

    inline InnerLowerIterator & operator+=(Index shift) {
        m_id += shift;
        return *this;
    }

    inline Scalar value() const {
        return m_matrix.m_data.lower(m_id);
    }

    inline Scalar* valuePtr() {
        return const_cast<Scalar*> (&(m_matrix.m_data.lower(m_id)));
    }

    inline Scalar& valueRef() {
        return const_cast<Scalar&> (m_matrix.m_data.lower(m_id));
    }

    inline Index index() const {
        return IsRowMajor ? m_outer - m_matrix.m_data.lowerProfile(m_outer) + (m_id - m_start) :
                m_outer + (m_id - m_start) + 1;
        ;
    }

    inline Index row() const {
        return IsRowMajor ? m_outer : index();
    }

    inline Index col() const {
        return IsRowMajor ? index() : m_outer;
    }

    inline size_t size() const {
        return m_matrix.m_data.lowerProfile(m_outer);
    }

    inline operator bool() const {
        return (m_id < m_end) && (m_id >= m_start);
    }

protected:
    const SkylineMatrix& m_matrix;
    const Index m_outer;
    Index m_id;
    const Index m_start;
    const Index m_end;
};

} // end namespace Eigen

#endif // EIGEN_SKYLINEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEMATRIXBASE_H
#define EIGEN_SKYLINEMATRIXBASE_H

#include "SkylineUtil.h"

namespace Eigen {

/** \ingroup Skyline_Module
 *
 * \class SkylineMatrixBase
 *
 * \brief Base class of any skyline matrices or skyline expressions
 *
 * \param Derived
 *
 */
template<typename Derived> class SkylineMatrixBase : public EigenBase<Derived> {
public:

    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::index<StorageKind>::type Index;

    enum {
        RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
         * by the \a Derived type. If a value is not known at compile-time,
         * it is set to the \a Dynamic constant.
         * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

        ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
         * by the \a Derived type. If a value is not known at compile-time,
         * it is set to the \a Dynamic constant.
         * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


        SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
        internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
         * rows times the number of columns, or to \a Dynamic if this is not
         * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

        MaxRowsAtCompileTime = RowsAtCompileTime,
        MaxColsAtCompileTime = ColsAtCompileTime,

        MaxSizeAtCompileTime = (internal::size_at_compile_time<MaxRowsAtCompileTime,
        MaxColsAtCompileTime>::ret),

        IsVectorAtCompileTime = RowsAtCompileTime == 1 || ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
         * columns is known at compile-time to be equal to 1. Indeed, in that case,
         * we are dealing with a column-vector (if there is only one column) or with
         * a row-vector (if there is only one row). */

        Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
         * constructed from this one. See the \ref flags "list of flags".
         */

        CoeffReadCost = internal::traits<Derived>::CoeffReadCost,
        /**< This is a rough measure of how expensive it is to read one coefficient from
         * this expression.
         */

        IsRowMajor = Flags & RowMajorBit ? 1 : 0
    };

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is the "real scalar" type; if the \a Scalar type is already real numbers
     * (e.g. int, float or double) then \a RealScalar is just the same as \a Scalar. If
     * \a Scalar is \a std::complex<T> then RealScalar is \a T.
     *
     * \sa class NumTraits
     */
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** type of the equivalent square matrix */
    typedef Matrix<Scalar, EIGEN_SIZE_MAX(RowsAtCompileTime, ColsAtCompileTime),
                           EIGEN_SIZE_MAX(RowsAtCompileTime, ColsAtCompileTime) > SquareMatrixType;

    inline const Derived& derived() const {
        return *static_cast<const Derived*> (this);
    }

    inline Derived& derived() {
        return *static_cast<Derived*> (this);
    }

    inline Derived& const_cast_derived() const {
        return *static_cast<Derived*> (const_cast<SkylineMatrixBase*> (this));
    }
#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** \returns the number of rows. \sa cols(), RowsAtCompileTime */
    inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT {
        return derived().rows();
    }

    /** \returns the number of columns. \sa rows(), ColsAtCompileTime*/
    inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT {
        return derived().cols();
    }

    /** \returns the number of coefficients, which is \a rows()*cols().
     * \sa rows(), cols(), SizeAtCompileTime. */
    inline EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT {
        return rows() * cols();
    }

    /** \returns the number of nonzero coefficients which is in practice the number
     * of stored coefficients. */
    inline Index nonZeros() const {
        return derived().nonZeros();
    }

    /** \returns the size of the storage major dimension,
     * i.e., the number of columns for a columns major matrix, and the number of rows otherwise */
    Index outerSize() const {
        return (int(Flags) & RowMajorBit) ? this->rows() : this->cols();
    }

    /** \returns the size of the inner dimension according to the storage order,
     * i.e., the number of rows for a columns major matrix, and the number of cols otherwise */
    Index innerSize() const {
        return (int(Flags) & RowMajorBit) ? this->cols() : this->rows();
    }

    bool isRValue() const {
        return m_isRValue;
    }

    Derived& markAsRValue() {
        m_isRValue = true;
        return derived();
    }

    SkylineMatrixBase() : m_isRValue(false) {
        /* TODO check flags */
    }

    inline Derived & operator=(const Derived& other) {
        this->operator=<Derived > (other);
        return derived();
    }

    template<typename OtherDerived>
    inline void assignGeneric(const OtherDerived& other) {
        derived().resize(other.rows(), other.cols());
        for (Index row = 0; row < rows(); row++)
            for (Index col = 0; col < cols(); col++) {
                if (other.coeff(row, col) != Scalar(0))
                    derived().insert(row, col) = other.coeff(row, col);
            }
        derived().finalize();
    }

    template<typename OtherDerived>
            inline Derived & operator=(const SkylineMatrixBase<OtherDerived>& other) {
        //TODO
    }

    template<typename Lhs, typename Rhs>
            inline Derived & operator=(const SkylineProduct<Lhs, Rhs, SkylineTimeSkylineProduct>& product);

    friend std::ostream & operator <<(std::ostream & s, const SkylineMatrixBase& m) {
        s << m.derived();
        return s;
    }

    template<typename OtherDerived>
    const typename SkylineProductReturnType<Derived, OtherDerived>::Type
    operator*(const MatrixBase<OtherDerived> &other) const;

    /** \internal use operator= */
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& dst) const {
        dst.setZero();
        for (Index i = 0; i < rows(); i++)
            for (Index j = 0; j < rows(); j++)
                dst(i, j) = derived().coeff(i, j);
    }

    Matrix<Scalar, RowsAtCompileTime, ColsAtCompileTime> toDense() const {
        return derived();
    }

    /** \returns the matrix or vector obtained by evaluating this expression.
     *
     * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
     * a const reference, in order to avoid a useless copy.
     */
    EIGEN_STRONG_INLINE const typename internal::eval<Derived, IsSkyline>::type eval() const {
        return typename internal::eval<Derived>::type(derived());
    }

protected:
    bool m_isRValue;
};

} // end namespace Eigen

#endif // EIGEN_SKYLINEMATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEPRODUCT_H
#define EIGEN_SKYLINEPRODUCT_H

namespace Eigen { 

template<typename Lhs, typename Rhs, int ProductMode>
struct SkylineProductReturnType {
    typedef const typename internal::nested_eval<Lhs, Rhs::RowsAtCompileTime>::type LhsNested;
    typedef const typename internal::nested_eval<Rhs, Lhs::RowsAtCompileTime>::type RhsNested;

    typedef SkylineProduct<LhsNested, RhsNested, ProductMode> Type;
};

template<typename LhsNested, typename RhsNested, int ProductMode>
struct internal::traits<SkylineProduct<LhsNested, RhsNested, ProductMode> > {
    // clean the nested types:
    typedef typename internal::remove_all<LhsNested>::type _LhsNested;
    typedef typename internal::remove_all<RhsNested>::type _RhsNested;
    typedef typename _LhsNested::Scalar Scalar;

    enum {
        LhsCoeffReadCost = _LhsNested::CoeffReadCost,
        RhsCoeffReadCost = _RhsNested::CoeffReadCost,
        LhsFlags = _LhsNested::Flags,
        RhsFlags = _RhsNested::Flags,

        RowsAtCompileTime = _LhsNested::RowsAtCompileTime,
        ColsAtCompileTime = _RhsNested::ColsAtCompileTime,
        InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(_LhsNested::ColsAtCompileTime, _RhsNested::RowsAtCompileTime),

        MaxRowsAtCompileTime = _LhsNested::MaxRowsAtCompileTime,
        MaxColsAtCompileTime = _RhsNested::MaxColsAtCompileTime,

        EvalToRowMajor = (RhsFlags & LhsFlags & RowMajorBit),
        ResultIsSkyline = ProductMode == SkylineTimeSkylineProduct,

        RemovedBits = ~((EvalToRowMajor ? 0 : RowMajorBit) | (ResultIsSkyline ? 0 : SkylineBit)),

        Flags = (int(LhsFlags | RhsFlags) & HereditaryBits & RemovedBits)
        | EvalBeforeAssigningBit
        | EvalBeforeNestingBit,

        CoeffReadCost = HugeCost
    };

    typedef typename internal::conditional<ResultIsSkyline,
            SkylineMatrixBase<SkylineProduct<LhsNested, RhsNested, ProductMode> >,
            MatrixBase<SkylineProduct<LhsNested, RhsNested, ProductMode> > >::type Base;
};

namespace internal {
template<typename LhsNested, typename RhsNested, int ProductMode>
class SkylineProduct : no_assignment_operator,
public traits<SkylineProduct<LhsNested, RhsNested, ProductMode> >::Base {
public:

    EIGEN_GENERIC_PUBLIC_INTERFACE(SkylineProduct)

private:

    typedef typename traits<SkylineProduct>::_LhsNested _LhsNested;
    typedef typename traits<SkylineProduct>::_RhsNested _RhsNested;

public:

    template<typename Lhs, typename Rhs>
    EIGEN_STRONG_INLINE SkylineProduct(const Lhs& lhs, const Rhs& rhs)
    : m_lhs(lhs), m_rhs(rhs) {
        eigen_assert(lhs.cols() == rhs.rows());

        enum {
            ProductIsValid = _LhsNested::ColsAtCompileTime == Dynamic
            || _RhsNested::RowsAtCompileTime == Dynamic
            || int(_LhsNested::ColsAtCompileTime) == int(_RhsNested::RowsAtCompileTime),
            AreVectors = _LhsNested::IsVectorAtCompileTime && _RhsNested::IsVectorAtCompileTime,
            SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(_LhsNested, _RhsNested)
        };
        // note to the lost user:
        //    * for a dot product use: v1.dot(v2)
        //    * for a coeff-wise product use: v1.cwise()*v2
        EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
                INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
                EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
                INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
                EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)
    }

    EIGEN_STRONG_INLINE Index rows() const {
        return m_lhs.rows();
    }

    EIGEN_STRONG_INLINE Index cols() const {
        return m_rhs.cols();
    }

    EIGEN_STRONG_INLINE const _LhsNested& lhs() const {
        return m_lhs;
    }

    EIGEN_STRONG_INLINE const _RhsNested& rhs() const {
        return m_rhs;
    }

protected:
    LhsNested m_lhs;
    RhsNested m_rhs;
};

// dense = skyline * dense
// Note that here we force no inlining and separate the setZero() because GCC messes up otherwise

template<typename Lhs, typename Rhs, typename Dest>
EIGEN_DONT_INLINE void skyline_row_major_time_dense_product(const Lhs& lhs, const Rhs& rhs, Dest& dst) {
    typedef typename remove_all<Lhs>::type _Lhs;
    typedef typename remove_all<Rhs>::type _Rhs;
    typedef typename traits<Lhs>::Scalar Scalar;

    enum {
        LhsIsRowMajor = (_Lhs::Flags & RowMajorBit) == RowMajorBit,
        LhsIsSelfAdjoint = (_Lhs::Flags & SelfAdjointBit) == SelfAdjointBit,
        ProcessFirstHalf = LhsIsSelfAdjoint
        && (((_Lhs::Flags & (UpperTriangularBit | LowerTriangularBit)) == 0)
        || ((_Lhs::Flags & UpperTriangularBit) && !LhsIsRowMajor)
        || ((_Lhs::Flags & LowerTriangularBit) && LhsIsRowMajor)),
        ProcessSecondHalf = LhsIsSelfAdjoint && (!ProcessFirstHalf)
    };

    //Use matrix diagonal part <- Improvement : use inner iterator on dense matrix.
    for (Index col = 0; col < rhs.cols(); col++) {
        for (Index row = 0; row < lhs.rows(); row++) {
            dst(row, col) = lhs.coeffDiag(row) * rhs(row, col);
        }
    }
    //Use matrix lower triangular part
    for (Index row = 0; row < lhs.rows(); row++) {
        typename _Lhs::InnerLowerIterator lIt(lhs, row);
        const Index stop = lIt.col() + lIt.size();
        for (Index col = 0; col < rhs.cols(); col++) {

            Index k = lIt.col();
            Scalar tmp = 0;
            while (k < stop) {
                tmp +=
                        lIt.value() *
                        rhs(k++, col);
                ++lIt;
            }
            dst(row, col) += tmp;
            lIt += -lIt.size();
        }

    }

    //Use matrix upper triangular part
    for (Index lhscol = 0; lhscol < lhs.cols(); lhscol++) {
        typename _Lhs::InnerUpperIterator uIt(lhs, lhscol);
        const Index stop = uIt.size() + uIt.row();
        for (Index rhscol = 0; rhscol < rhs.cols(); rhscol++) {


            const Scalar rhsCoeff = rhs.coeff(lhscol, rhscol);
            Index k = uIt.row();
            while (k < stop) {
                dst(k++, rhscol) +=
                        uIt.value() *
                        rhsCoeff;
                ++uIt;
            }
            uIt += -uIt.size();
        }
    }

}

template<typename Lhs, typename Rhs, typename Dest>
EIGEN_DONT_INLINE void skyline_col_major_time_dense_product(const Lhs& lhs, const Rhs& rhs, Dest& dst) {
    typedef typename remove_all<Lhs>::type _Lhs;
    typedef typename remove_all<Rhs>::type _Rhs;
    typedef typename traits<Lhs>::Scalar Scalar;

    enum {
        LhsIsRowMajor = (_Lhs::Flags & RowMajorBit) == RowMajorBit,
        LhsIsSelfAdjoint = (_Lhs::Flags & SelfAdjointBit) == SelfAdjointBit,
        ProcessFirstHalf = LhsIsSelfAdjoint
        && (((_Lhs::Flags & (UpperTriangularBit | LowerTriangularBit)) == 0)
        || ((_Lhs::Flags & UpperTriangularBit) && !LhsIsRowMajor)
        || ((_Lhs::Flags & LowerTriangularBit) && LhsIsRowMajor)),
        ProcessSecondHalf = LhsIsSelfAdjoint && (!ProcessFirstHalf)
    };

    //Use matrix diagonal part <- Improvement : use inner iterator on dense matrix.
    for (Index col = 0; col < rhs.cols(); col++) {
        for (Index row = 0; row < lhs.rows(); row++) {
            dst(row, col) = lhs.coeffDiag(row) * rhs(row, col);
        }
    }

    //Use matrix upper triangular part
    for (Index row = 0; row < lhs.rows(); row++) {
        typename _Lhs::InnerUpperIterator uIt(lhs, row);
        const Index stop = uIt.col() + uIt.size();
        for (Index col = 0; col < rhs.cols(); col++) {

            Index k = uIt.col();
            Scalar tmp = 0;
            while (k < stop) {
                tmp +=
                        uIt.value() *
                        rhs(k++, col);
                ++uIt;
            }


            dst(row, col) += tmp;
            uIt += -uIt.size();
        }
    }

    //Use matrix lower triangular part
    for (Index lhscol = 0; lhscol < lhs.cols(); lhscol++) {
        typename _Lhs::InnerLowerIterator lIt(lhs, lhscol);
        const Index stop = lIt.size() + lIt.row();
        for (Index rhscol = 0; rhscol < rhs.cols(); rhscol++) {

            const Scalar rhsCoeff = rhs.coeff(lhscol, rhscol);
            Index k = lIt.row();
            while (k < stop) {
                dst(k++, rhscol) +=
                        lIt.value() *
                        rhsCoeff;
                ++lIt;
            }
            lIt += -lIt.size();
        }
    }

}

template<typename Lhs, typename Rhs, typename ResultType,
        int LhsStorageOrder = traits<Lhs>::Flags&RowMajorBit>
        struct skyline_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct skyline_product_selector<Lhs, Rhs, ResultType, RowMajor> {
    typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

    static void run(const Lhs& lhs, const Rhs& rhs, ResultType & res) {
        skyline_row_major_time_dense_product<Lhs, Rhs, ResultType > (lhs, rhs, res);
    }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct skyline_product_selector<Lhs, Rhs, ResultType, ColMajor> {
    typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

    static void run(const Lhs& lhs, const Rhs& rhs, ResultType & res) {
        skyline_col_major_time_dense_product<Lhs, Rhs, ResultType > (lhs, rhs, res);
    }
};

} // end namespace internal

// template<typename Derived>
// template<typename Lhs, typename Rhs >
// Derived & MatrixBase<Derived>::lazyAssign(const SkylineProduct<Lhs, Rhs, SkylineTimeDenseProduct>& product) {
//     typedef typename internal::remove_all<Lhs>::type _Lhs;
//     internal::skyline_product_selector<typename internal::remove_all<Lhs>::type,
//             typename internal::remove_all<Rhs>::type,
//             Derived>::run(product.lhs(), product.rhs(), derived());
// 
//     return derived();
// }

// skyline * dense

template<typename Derived>
template<typename OtherDerived >
EIGEN_STRONG_INLINE const typename SkylineProductReturnType<Derived, OtherDerived>::Type
SkylineMatrixBase<Derived>::operator*(const MatrixBase<OtherDerived> &other) const {

    return typename SkylineProductReturnType<Derived, OtherDerived>::Type(derived(), other.derived());
}

} // end namespace Eigen

#endif // EIGEN_SKYLINEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINE_STORAGE_H
#define EIGEN_SKYLINE_STORAGE_H

namespace Eigen { 

/** Stores a skyline set of values in three structures :
 * The diagonal elements
 * The upper elements
 * The lower elements
 *
 */
template<typename Scalar>
class SkylineStorage {
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef SparseIndex Index;
public:

    SkylineStorage()
    : m_diag(0),
    m_lower(0),
    m_upper(0),
    m_lowerProfile(0),
    m_upperProfile(0),
    m_diagSize(0),
    m_upperSize(0),
    m_lowerSize(0),
    m_upperProfileSize(0),
    m_lowerProfileSize(0),
    m_allocatedSize(0) {
    }

    SkylineStorage(const SkylineStorage& other)
    : m_diag(0),
    m_lower(0),
    m_upper(0),
    m_lowerProfile(0),
    m_upperProfile(0),
    m_diagSize(0),
    m_upperSize(0),
    m_lowerSize(0),
    m_upperProfileSize(0),
    m_lowerProfileSize(0),
    m_allocatedSize(0) {
        *this = other;
    }

    SkylineStorage & operator=(const SkylineStorage& other) {
        resize(other.diagSize(), other.m_upperProfileSize, other.m_lowerProfileSize, other.upperSize(), other.lowerSize());
        memcpy(m_diag, other.m_diag, m_diagSize * sizeof (Scalar));
        memcpy(m_upper, other.m_upper, other.upperSize() * sizeof (Scalar));
        memcpy(m_lower, other.m_lower, other.lowerSize() * sizeof (Scalar));
        memcpy(m_upperProfile, other.m_upperProfile, m_upperProfileSize * sizeof (Index));
        memcpy(m_lowerProfile, other.m_lowerProfile, m_lowerProfileSize * sizeof (Index));
        return *this;
    }

    void swap(SkylineStorage& other) {
        std::swap(m_diag, other.m_diag);
        std::swap(m_upper, other.m_upper);
        std::swap(m_lower, other.m_lower);
        std::swap(m_upperProfile, other.m_upperProfile);
        std::swap(m_lowerProfile, other.m_lowerProfile);
        std::swap(m_diagSize, other.m_diagSize);
        std::swap(m_upperSize, other.m_upperSize);
        std::swap(m_lowerSize, other.m_lowerSize);
        std::swap(m_allocatedSize, other.m_allocatedSize);
    }

    ~SkylineStorage() {
        delete[] m_diag;
        delete[] m_upper;
        if (m_upper != m_lower)
            delete[] m_lower;
        delete[] m_upperProfile;
        delete[] m_lowerProfile;
    }

    void reserve(Index size, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize) {
        Index newAllocatedSize = size + upperSize + lowerSize;
        if (newAllocatedSize > m_allocatedSize)
            reallocate(size, upperProfileSize, lowerProfileSize, upperSize, lowerSize);
    }

    void squeeze() {
        if (m_allocatedSize > m_diagSize + m_upperSize + m_lowerSize)
            reallocate(m_diagSize, m_upperProfileSize, m_lowerProfileSize, m_upperSize, m_lowerSize);
    }

    void resize(Index diagSize, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize, float reserveSizeFactor = 0) {
        if (m_allocatedSize < diagSize + upperSize + lowerSize)
            reallocate(diagSize, upperProfileSize, lowerProfileSize, upperSize + Index(reserveSizeFactor * upperSize), lowerSize + Index(reserveSizeFactor * lowerSize));
        m_diagSize = diagSize;
        m_upperSize = upperSize;
        m_lowerSize = lowerSize;
        m_upperProfileSize = upperProfileSize;
        m_lowerProfileSize = lowerProfileSize;
    }

    inline Index diagSize() const {
        return m_diagSize;
    }

    inline Index upperSize() const {
        return m_upperSize;
    }

    inline Index lowerSize() const {
        return m_lowerSize;
    }

    inline Index upperProfileSize() const {
        return m_upperProfileSize;
    }

    inline Index lowerProfileSize() const {
        return m_lowerProfileSize;
    }

    inline Index allocatedSize() const {
        return m_allocatedSize;
    }

    inline void clear() {
        m_diagSize = 0;
    }

    inline Scalar& diag(Index i) {
        return m_diag[i];
    }

    inline const Scalar& diag(Index i) const {
        return m_diag[i];
    }

    inline Scalar& upper(Index i) {
        return m_upper[i];
    }

    inline const Scalar& upper(Index i) const {
        return m_upper[i];
    }

    inline Scalar& lower(Index i) {
        return m_lower[i];
    }

    inline const Scalar& lower(Index i) const {
        return m_lower[i];
    }

    inline Index& upperProfile(Index i) {
        return m_upperProfile[i];
    }

    inline const Index& upperProfile(Index i) const {
        return m_upperProfile[i];
    }

    inline Index& lowerProfile(Index i) {
        return m_lowerProfile[i];
    }

    inline const Index& lowerProfile(Index i) const {
        return m_lowerProfile[i];
    }

    static SkylineStorage Map(Index* upperProfile, Index* lowerProfile, Scalar* diag, Scalar* upper, Scalar* lower, Index size, Index upperSize, Index lowerSize) {
        SkylineStorage res;
        res.m_upperProfile = upperProfile;
        res.m_lowerProfile = lowerProfile;
        res.m_diag = diag;
        res.m_upper = upper;
        res.m_lower = lower;
        res.m_allocatedSize = res.m_diagSize = size;
        res.m_upperSize = upperSize;
        res.m_lowerSize = lowerSize;
        return res;
    }

    inline void reset() {
        memset(m_diag, 0, m_diagSize * sizeof (Scalar));
        memset(m_upper, 0, m_upperSize * sizeof (Scalar));
        memset(m_lower, 0, m_lowerSize * sizeof (Scalar));
        memset(m_upperProfile, 0, m_diagSize * sizeof (Index));
        memset(m_lowerProfile, 0, m_diagSize * sizeof (Index));
    }

    void prune(Scalar reference, RealScalar epsilon = dummy_precision<RealScalar>()) {
        //TODO
    }

protected:

    inline void reallocate(Index diagSize, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize) {

        Scalar* diag = new Scalar[diagSize];
        Scalar* upper = new Scalar[upperSize];
        Scalar* lower = new Scalar[lowerSize];
        Index* upperProfile = new Index[upperProfileSize];
        Index* lowerProfile = new Index[lowerProfileSize];

        Index copyDiagSize = (std::min)(diagSize, m_diagSize);
        Index copyUpperSize = (std::min)(upperSize, m_upperSize);
        Index copyLowerSize = (std::min)(lowerSize, m_lowerSize);
        Index copyUpperProfileSize = (std::min)(upperProfileSize, m_upperProfileSize);
        Index copyLowerProfileSize = (std::min)(lowerProfileSize, m_lowerProfileSize);

        // copy
        memcpy(diag, m_diag, copyDiagSize * sizeof (Scalar));
        memcpy(upper, m_upper, copyUpperSize * sizeof (Scalar));
        memcpy(lower, m_lower, copyLowerSize * sizeof (Scalar));
        memcpy(upperProfile, m_upperProfile, copyUpperProfileSize * sizeof (Index));
        memcpy(lowerProfile, m_lowerProfile, copyLowerProfileSize * sizeof (Index));



        // delete old stuff
        delete[] m_diag;
        delete[] m_upper;
        delete[] m_lower;
        delete[] m_upperProfile;
        delete[] m_lowerProfile;
        m_diag = diag;
        m_upper = upper;
        m_lower = lower;
        m_upperProfile = upperProfile;
        m_lowerProfile = lowerProfile;
        m_allocatedSize = diagSize + upperSize + lowerSize;
        m_upperSize = upperSize;
        m_lowerSize = lowerSize;
    }

public:
    Scalar* m_diag;
    Scalar* m_upper;
    Scalar* m_lower;
    Index* m_upperProfile;
    Index* m_lowerProfile;
    Index m_diagSize;
    Index m_upperSize;
    Index m_lowerSize;
    Index m_upperProfileSize;
    Index m_lowerProfileSize;
    Index m_allocatedSize;

};

} // end namespace Eigen

#endif // EIGEN_SKYLINE_STORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEUTIL_H
#define EIGEN_SKYLINEUTIL_H

namespace Eigen { 

#ifdef NDEBUG
#define EIGEN_DBG_SKYLINE(X)
#else
#define EIGEN_DBG_SKYLINE(X) X
#endif

const unsigned int SkylineBit = 0x1200;
template<typename Lhs, typename Rhs, int ProductMode> class SkylineProduct;
enum AdditionalProductEvaluationMode {SkylineTimeDenseProduct, SkylineTimeSkylineProduct, DenseTimeSkylineProduct};
enum {IsSkyline = SkylineBit};


#define EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename OtherDerived> \
EIGEN_STRONG_INLINE Derived& operator Op(const Eigen::SkylineMatrixBase<OtherDerived>& other) \
{ \
  return Base::operator Op(other.derived()); \
} \
EIGEN_STRONG_INLINE Derived& operator Op(const Derived& other) \
{ \
  return Base::operator Op(other); \
}

#define EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename Other> \
EIGEN_STRONG_INLINE Derived& operator Op(const Other& scalar) \
{ \
  return Base::operator Op(scalar); \
}

#define EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATORS(Derived) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, =) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, +=) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, -=) \
  EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, *=) \
  EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, /=)

#define _EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived, BaseClass) \
  typedef BaseClass Base; \
  typedef typename Eigen::internal::traits<Derived>::Scalar Scalar; \
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar; \
  typedef typename Eigen::internal::traits<Derived>::StorageKind StorageKind; \
  typedef typename Eigen::internal::index<StorageKind>::type Index; \
  enum {  Flags = Eigen::internal::traits<Derived>::Flags, };

#define EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived) \
  _EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived, Eigen::SkylineMatrixBase<Derived>)

template<typename Derived> class SkylineMatrixBase;
template<typename _Scalar, int _Flags = 0> class SkylineMatrix;
template<typename _Scalar, int _Flags = 0> class DynamicSkylineMatrix;
template<typename _Scalar, int _Flags = 0> class SkylineVector;
template<typename _Scalar, int _Flags = 0> class MappedSkylineMatrix;

namespace internal {

template<typename Lhs, typename Rhs> struct skyline_product_mode;
template<typename Lhs, typename Rhs, int ProductMode = skyline_product_mode<Lhs,Rhs>::value> struct SkylineProductReturnType;

template<typename T> class eval<T,IsSkyline>
{
    typedef typename traits<T>::Scalar _Scalar;
    enum {
          _Flags = traits<T>::Flags
    };

  public:
    typedef SkylineMatrix<_Scalar, _Flags> type;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SKYLINEUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockOfDynamicSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H
#define EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H

namespace Eigen { 

#if 0

// NOTE Have to be reimplemented as a specialization of BlockImpl< DynamicSparseMatrix<_Scalar, _Options, _Index>, ... >
// See SparseBlock.h for an example


/***************************************************************************
* specialisation for DynamicSparseMatrix
***************************************************************************/

template<typename _Scalar, int _Options, typename _Index, int Size>
class SparseInnerVectorSet<DynamicSparseMatrix<_Scalar, _Options, _Index>, Size>
  : public SparseMatrixBase<SparseInnerVectorSet<DynamicSparseMatrix<_Scalar, _Options, _Index>, Size> >
{
    typedef DynamicSparseMatrix<_Scalar, _Options, _Index> MatrixType;
  public:

    enum { IsRowMajor = internal::traits<SparseInnerVectorSet>::IsRowMajor };

    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseInnerVectorSet)
    class InnerIterator: public MatrixType::InnerIterator
    {
      public:
        inline InnerIterator(const SparseInnerVectorSet& xpr, Index outer)
          : MatrixType::InnerIterator(xpr.m_matrix, xpr.m_outerStart + outer), m_outer(outer)
        {}
        inline Index row() const { return IsRowMajor ? m_outer : this->index(); }
        inline Index col() const { return IsRowMajor ? this->index() : m_outer; }
      protected:
        Index m_outer;
    };

    inline SparseInnerVectorSet(const MatrixType& matrix, Index outerStart, Index outerSize)
      : m_matrix(matrix), m_outerStart(outerStart), m_outerSize(outerSize)
    {
      eigen_assert( (outerStart>=0) && ((outerStart+outerSize)<=matrix.outerSize()) );
    }

    inline SparseInnerVectorSet(const MatrixType& matrix, Index outer)
      : m_matrix(matrix), m_outerStart(outer), m_outerSize(Size)
    {
      eigen_assert(Size!=Dynamic);
      eigen_assert( (outer>=0) && (outer<matrix.outerSize()) );
    }

    template<typename OtherDerived>
    inline SparseInnerVectorSet& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      if (IsRowMajor != ((OtherDerived::Flags&RowMajorBit)==RowMajorBit))
      {
        // need to transpose => perform a block evaluation followed by a big swap
        DynamicSparseMatrix<Scalar,IsRowMajor?RowMajorBit:0> aux(other);
        *this = aux.markAsRValue();
      }
      else
      {
        // evaluate/copy vector per vector
        for (Index j=0; j<m_outerSize.value(); ++j)
        {
          SparseVector<Scalar,IsRowMajor ? RowMajorBit : 0> aux(other.innerVector(j));
          m_matrix.const_cast_derived()._data()[m_outerStart+j].swap(aux._data());
        }
      }
      return *this;
    }

    inline SparseInnerVectorSet& operator=(const SparseInnerVectorSet& other)
    {
      return operator=<SparseInnerVectorSet>(other);
    }

    Index nonZeros() const
    {
      Index count = 0;
      for (Index j=0; j<m_outerSize.value(); ++j)
        count += m_matrix._data()[m_outerStart+j].size();
      return count;
    }

    const Scalar& lastCoeff() const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(SparseInnerVectorSet);
      eigen_assert(m_matrix.data()[m_outerStart].size()>0);
      return m_matrix.data()[m_outerStart].vale(m_matrix.data()[m_outerStart].size()-1);
    }

//     template<typename Sparse>
//     inline SparseInnerVectorSet& operator=(const SparseMatrixBase<OtherDerived>& other)
//     {
//       return *this;
//     }

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    const typename MatrixType::Nested m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, Size> m_outerSize;

};

#endif

} // end namespace Eigen

#endif // EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2013 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEBLOCKMATRIX_H
#define EIGEN_SPARSEBLOCKMATRIX_H

namespace Eigen { 
/** \ingroup SparseCore_Module
  *
  * \class BlockSparseMatrix
  *
  * \brief A versatile sparse matrix representation where each element is a block
  *
  * This class provides routines to manipulate block sparse matrices stored in a
  * BSR-like representation. There are two main types :
  *
  * 1. All blocks have the same number of rows and columns, called block size
  * in the following. In this case, if this block size is known at compile time,
  * it can be given as a template parameter like
  * \code
  * BlockSparseMatrix<Scalar, 3, ColMajor> bmat(b_rows, b_cols);
  * \endcode
  * Here, bmat is a b_rows x b_cols block sparse matrix
  * where each coefficient is a 3x3 dense matrix.
  * If the block size is fixed but will be given at runtime,
  * \code
  * BlockSparseMatrix<Scalar, Dynamic, ColMajor> bmat(b_rows, b_cols);
  * bmat.setBlockSize(block_size);
  * \endcode
  *
  * 2. The second case is for variable-block sparse matrices.
  * Here each block has its own dimensions. The only restriction is that all the blocks
  * in a row (resp. a column) should have the same number of rows (resp. of columns).
  * It is thus required in this case to describe the layout of the matrix by calling
  * setBlockLayout(rowBlocks, colBlocks).
  *
  * In any of the previous case, the matrix can be filled by calling setFromTriplets().
  * A regular sparse matrix can be converted to a block sparse matrix and vice versa.
  * It is obviously required to describe the block layout beforehand by calling either
  * setBlockSize() for fixed-size blocks or setBlockLayout for variable-size blocks.
  *
  * \tparam _Scalar The Scalar type
  * \tparam _BlockAtCompileTime The block layout option. It takes the following values
  * Dynamic : block size known at runtime
  * a numeric number : fixed-size block known at compile time
  */
template<typename _Scalar, int _BlockAtCompileTime=Dynamic, int _Options=ColMajor, typename _StorageIndex=int> class BlockSparseMatrix;

template<typename BlockSparseMatrixT> class BlockSparseMatrixView;

namespace internal {
template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _Index>
struct traits<BlockSparseMatrix<_Scalar,_BlockAtCompileTime,_Options, _Index> >
{
  typedef _Scalar Scalar;
  typedef _Index Index;
  typedef Sparse StorageKind; // FIXME Where is it used ??
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    BlockSize = _BlockAtCompileTime,
    Flags = _Options | NestByRefBit | LvalueBit,
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};
template<typename BlockSparseMatrixT>
struct traits<BlockSparseMatrixView<BlockSparseMatrixT> >
{
  typedef Ref<Matrix<typename BlockSparseMatrixT::Scalar, BlockSparseMatrixT::BlockSize, BlockSparseMatrixT::BlockSize> > Scalar;
  typedef Ref<Matrix<typename BlockSparseMatrixT::RealScalar, BlockSparseMatrixT::BlockSize, BlockSparseMatrixT::BlockSize> > RealScalar;

};

// Function object to sort a triplet list
template<typename Iterator, bool IsColMajor>
struct TripletComp
{
  typedef typename Iterator::value_type Triplet;
  bool operator()(const Triplet& a, const Triplet& b)
  { if(IsColMajor)
      return ((a.col() == b.col() && a.row() < b.row()) || (a.col() < b.col()));
    else
      return ((a.row() == b.row() && a.col() < b.col()) || (a.row() < b.row()));
  }
};
} // end namespace internal


/* Proxy to view the block sparse matrix as a regular sparse matrix */
template<typename BlockSparseMatrixT>
class BlockSparseMatrixView : public SparseMatrixBase<BlockSparseMatrixT>
{
  public:
    typedef Ref<typename BlockSparseMatrixT::BlockScalar> Scalar;
    typedef Ref<typename BlockSparseMatrixT::BlockRealScalar> RealScalar;
    typedef typename BlockSparseMatrixT::Index Index;
    typedef  BlockSparseMatrixT Nested;
    enum {
      Flags = BlockSparseMatrixT::Options,
      Options = BlockSparseMatrixT::Options,
      RowsAtCompileTime = BlockSparseMatrixT::RowsAtCompileTime,
      ColsAtCompileTime = BlockSparseMatrixT::ColsAtCompileTime,
      MaxColsAtCompileTime = BlockSparseMatrixT::MaxColsAtCompileTime,
      MaxRowsAtCompileTime = BlockSparseMatrixT::MaxRowsAtCompileTime
    };
  public:
    BlockSparseMatrixView(const BlockSparseMatrixT& spblockmat)
     : m_spblockmat(spblockmat)
    {}

    Index outerSize() const
    {
      return (Flags&RowMajorBit) == 1 ? this->rows() : this->cols();
    }
    Index cols() const
    {
      return m_spblockmat.blockCols();
    }
    Index rows() const
    {
      return m_spblockmat.blockRows();
    }
    Scalar coeff(Index row, Index col)
    {
      return m_spblockmat.coeff(row, col);
    }
    Scalar coeffRef(Index row, Index col)
    {
      return m_spblockmat.coeffRef(row, col);
    }
    // Wrapper to iterate over all blocks
    class InnerIterator : public BlockSparseMatrixT::BlockInnerIterator
    {
      public:
      InnerIterator(const BlockSparseMatrixView& mat, Index outer)
          : BlockSparseMatrixT::BlockInnerIterator(mat.m_spblockmat, outer)
      {}

    };

  protected:
    const BlockSparseMatrixT& m_spblockmat;
};

// Proxy to view a regular vector as a block vector
template<typename BlockSparseMatrixT, typename VectorType>
class BlockVectorView
{
  public:
    enum {
      BlockSize = BlockSparseMatrixT::BlockSize,
      ColsAtCompileTime = VectorType::ColsAtCompileTime,
      RowsAtCompileTime = VectorType::RowsAtCompileTime,
      Flags = VectorType::Flags
    };
    typedef Ref<const Matrix<typename BlockSparseMatrixT::Scalar, (RowsAtCompileTime==1)? 1 : BlockSize, (ColsAtCompileTime==1)? 1 : BlockSize> >Scalar;
    typedef typename BlockSparseMatrixT::Index Index;
  public:
    BlockVectorView(const BlockSparseMatrixT& spblockmat, const VectorType& vec)
    : m_spblockmat(spblockmat),m_vec(vec)
    { }
    inline Index cols() const
    {
      return m_vec.cols();
    }
    inline Index size() const
    {
      return m_spblockmat.blockRows();
    }
    inline Scalar coeff(Index bi) const
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.middleRows(startRow, rowSize);
    }
    inline Scalar coeff(Index bi, Index j) const
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.block(startRow, j, rowSize, 1);
    }
  protected:
    const BlockSparseMatrixT& m_spblockmat;
    const VectorType& m_vec;
};

template<typename VectorType, typename Index> class BlockVectorReturn;


// Proxy to view a regular vector as a block vector
template<typename BlockSparseMatrixT, typename VectorType>
class BlockVectorReturn
{
  public:
    enum {
      ColsAtCompileTime = VectorType::ColsAtCompileTime,
      RowsAtCompileTime = VectorType::RowsAtCompileTime,
      Flags = VectorType::Flags
    };
    typedef Ref<Matrix<typename VectorType::Scalar, RowsAtCompileTime, ColsAtCompileTime> > Scalar;
    typedef typename BlockSparseMatrixT::Index Index;
  public:
    BlockVectorReturn(const BlockSparseMatrixT& spblockmat, VectorType& vec)
    : m_spblockmat(spblockmat),m_vec(vec)
    { }
    inline Index size() const
    {
      return m_spblockmat.blockRows();
    }
    inline Scalar coeffRef(Index bi)
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.middleRows(startRow, rowSize);
    }
    inline Scalar coeffRef(Index bi, Index j)
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.block(startRow, j, rowSize, 1);
    }

  protected:
    const BlockSparseMatrixT& m_spblockmat;
    VectorType& m_vec;
};

// Block version of the sparse dense product
template<typename Lhs, typename Rhs>
class BlockSparseTimeDenseProduct;

namespace internal {

template<typename BlockSparseMatrixT, typename VecType>
struct traits<BlockSparseTimeDenseProduct<BlockSparseMatrixT, VecType> >
{
  typedef Dense StorageKind;
  typedef MatrixXpr XprKind;
  typedef typename BlockSparseMatrixT::Scalar Scalar;
  typedef typename BlockSparseMatrixT::Index Index;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = 0,
    CoeffReadCost = internal::traits<BlockSparseMatrixT>::CoeffReadCost
  };
};
} // end namespace internal

template<typename Lhs, typename Rhs>
class BlockSparseTimeDenseProduct
  : public ProductBase<BlockSparseTimeDenseProduct<Lhs,Rhs>, Lhs, Rhs>
{
  public:
    EIGEN_PRODUCT_PUBLIC_INTERFACE(BlockSparseTimeDenseProduct)

    BlockSparseTimeDenseProduct(const Lhs& lhs, const Rhs& rhs) : Base(lhs,rhs)
    {}

    template<typename Dest> void scaleAndAddTo(Dest& dest, const typename Rhs::Scalar& alpha) const
    {
      BlockVectorReturn<Lhs,Dest> tmpDest(m_lhs, dest);
      internal::sparse_time_dense_product( BlockSparseMatrixView<Lhs>(m_lhs),  BlockVectorView<Lhs, Rhs>(m_lhs, m_rhs), tmpDest, alpha);
    }

  private:
    BlockSparseTimeDenseProduct& operator=(const BlockSparseTimeDenseProduct&);
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix : public SparseMatrixBase<BlockSparseMatrix<_Scalar,_BlockAtCompileTime, _Options,_StorageIndex> >
{
  public:
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef _StorageIndex StorageIndex;
    typedef typename internal::ref_selector<BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex> >::type Nested;

    enum {
      Options = _Options,
      Flags = Options,
      BlockSize=_BlockAtCompileTime,
      RowsAtCompileTime = Dynamic,
      ColsAtCompileTime = Dynamic,
      MaxRowsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic,
      IsVectorAtCompileTime = 0,
      IsColMajor = Flags&RowMajorBit ? 0 : 1
    };
    typedef Matrix<Scalar, _BlockAtCompileTime, _BlockAtCompileTime,IsColMajor ? ColMajor : RowMajor> BlockScalar;
    typedef Matrix<RealScalar, _BlockAtCompileTime, _BlockAtCompileTime,IsColMajor ? ColMajor : RowMajor> BlockRealScalar;
    typedef typename internal::conditional<_BlockAtCompileTime==Dynamic, Scalar, BlockScalar>::type BlockScalarReturnType;
    typedef BlockSparseMatrix<Scalar, BlockSize, IsColMajor ? ColMajor : RowMajor, StorageIndex> PlainObject;
  public:
    // Default constructor
    BlockSparseMatrix()
    : m_innerBSize(0),m_outerBSize(0),m_innerOffset(0),m_outerOffset(0),
      m_nonzerosblocks(0),m_values(0),m_blockPtr(0),m_indices(0),
      m_outerIndex(0),m_blockSize(BlockSize)
    { }


    /**
     * \brief Construct and resize
     *
     */
    BlockSparseMatrix(Index brow, Index bcol)
      : m_innerBSize(IsColMajor ? brow : bcol),
        m_outerBSize(IsColMajor ? bcol : brow),
        m_innerOffset(0),m_outerOffset(0),m_nonzerosblocks(0),
        m_values(0),m_blockPtr(0),m_indices(0),
        m_outerIndex(0),m_blockSize(BlockSize)
    { }

    /**
     * \brief Copy-constructor
     */
    BlockSparseMatrix(const BlockSparseMatrix& other)
      : m_innerBSize(other.m_innerBSize),m_outerBSize(other.m_outerBSize),
        m_nonzerosblocks(other.m_nonzerosblocks),m_nonzeros(other.m_nonzeros),
        m_blockPtr(0),m_blockSize(other.m_blockSize)
    {
      // should we allow copying between variable-size blocks and fixed-size blocks ??
      eigen_assert(m_blockSize == BlockSize && " CAN NOT COPY BETWEEN FIXED-SIZE AND VARIABLE-SIZE BLOCKS");

      std::copy(other.m_innerOffset, other.m_innerOffset+m_innerBSize+1, m_innerOffset);
      std::copy(other.m_outerOffset, other.m_outerOffset+m_outerBSize+1, m_outerOffset);
      std::copy(other.m_values, other.m_values+m_nonzeros, m_values);

      if(m_blockSize != Dynamic)
        std::copy(other.m_blockPtr, other.m_blockPtr+m_nonzerosblocks, m_blockPtr);

      std::copy(other.m_indices, other.m_indices+m_nonzerosblocks, m_indices);
      std::copy(other.m_outerIndex, other.m_outerIndex+m_outerBSize, m_outerIndex);
    }

    friend void swap(BlockSparseMatrix& first, BlockSparseMatrix& second)
    {
      std::swap(first.m_innerBSize, second.m_innerBSize);
      std::swap(first.m_outerBSize, second.m_outerBSize);
      std::swap(first.m_innerOffset, second.m_innerOffset);
      std::swap(first.m_outerOffset, second.m_outerOffset);
      std::swap(first.m_nonzerosblocks, second.m_nonzerosblocks);
      std::swap(first.m_nonzeros, second.m_nonzeros);
      std::swap(first.m_values, second.m_values);
      std::swap(first.m_blockPtr, second.m_blockPtr);
      std::swap(first.m_indices, second.m_indices);
      std::swap(first.m_outerIndex, second.m_outerIndex);
      std::swap(first.m_BlockSize, second.m_blockSize);
    }

    BlockSparseMatrix& operator=(BlockSparseMatrix other)
    {
      //Copy-and-swap paradigm ... avoid leaked data if thrown
      swap(*this, other);
      return *this;
    }

    // Destructor
    ~BlockSparseMatrix()
    {
      delete[] m_outerIndex;
      delete[] m_innerOffset;
      delete[] m_outerOffset;
      delete[] m_indices;
      delete[] m_blockPtr;
      delete[] m_values;
    }


    /**
      * \brief Constructor from a sparse matrix
      *
      */
    template<typename MatrixType>
    inline BlockSparseMatrix(const MatrixType& spmat) : m_blockSize(BlockSize)
    {
      EIGEN_STATIC_ASSERT((m_blockSize != Dynamic), THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE);

      *this = spmat;
    }

    /**
      * \brief Assignment from a sparse matrix with the same storage order
      *
      * Convert from a sparse matrix to block sparse matrix.
      * \warning Before calling this function, tt is necessary to call
      * either setBlockLayout() (matrices with variable-size blocks)
      * or setBlockSize() (for fixed-size blocks).
      */
    template<typename MatrixType>
    inline BlockSparseMatrix& operator=(const MatrixType& spmat)
    {
      eigen_assert((m_innerBSize != 0 && m_outerBSize != 0)
                   && "Trying to assign to a zero-size matrix, call resize() first");
      eigen_assert(((MatrixType::Options&RowMajorBit) != IsColMajor) && "Wrong storage order");
      typedef SparseMatrix<bool,MatrixType::Options,typename MatrixType::Index> MatrixPatternType;
      MatrixPatternType  blockPattern(blockRows(), blockCols());
      m_nonzeros = 0;

      // First, compute the number of nonzero blocks and their locations
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        // Browse each outer block and compute the structure
        std::vector<bool> nzblocksFlag(m_innerBSize,false);  // Record the existing blocks
        blockPattern.startVec(bj);
        for(StorageIndex j = blockOuterIndex(bj); j < blockOuterIndex(bj+1); ++j)
        {
          typename MatrixType::InnerIterator it_spmat(spmat, j);
          for(; it_spmat; ++it_spmat)
          {
            StorageIndex bi = innerToBlock(it_spmat.index()); // Index of the current nonzero block
            if(!nzblocksFlag[bi])
            {
              // Save the index of this nonzero block
              nzblocksFlag[bi] = true;
              blockPattern.insertBackByOuterInnerUnordered(bj, bi) = true;
              // Compute the total number of nonzeros (including explicit zeros in blocks)
              m_nonzeros += blockOuterSize(bj) * blockInnerSize(bi);
            }
          }
        } // end current outer block
      }
      blockPattern.finalize();

      // Allocate the internal arrays
      setBlockStructure(blockPattern);

      for(StorageIndex nz = 0; nz < m_nonzeros; ++nz) m_values[nz] = Scalar(0);
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        // Now copy the values
        for(StorageIndex j = blockOuterIndex(bj); j < blockOuterIndex(bj+1); ++j)
        {
          // Browse the outer block column by column (for column-major matrices)
          typename MatrixType::InnerIterator it_spmat(spmat, j);
          for(; it_spmat; ++it_spmat)
          {
            StorageIndex idx = 0; // Position of this block in the column block
            StorageIndex bi = innerToBlock(it_spmat.index()); // Index of the current nonzero block
            // Go to the inner block where this element belongs to
            while(bi > m_indices[m_outerIndex[bj]+idx]) ++idx; // Not expensive for ordered blocks
            StorageIndex idxVal;// Get the right position in the array of values for this element
            if(m_blockSize == Dynamic)
            {
              // Offset from all blocks before ...
              idxVal =  m_blockPtr[m_outerIndex[bj]+idx];
              // ... and offset inside the block
              idxVal += (j - blockOuterIndex(bj)) * blockOuterSize(bj) + it_spmat.index() - m_innerOffset[bi];
            }
            else
            {
              // All blocks before
              idxVal = (m_outerIndex[bj] + idx) * m_blockSize * m_blockSize;
              // inside the block
              idxVal += (j - blockOuterIndex(bj)) * m_blockSize + (it_spmat.index()%m_blockSize);
            }
            // Insert the value
            m_values[idxVal] = it_spmat.value();
          } // end of this column
        } // end of this block
      } // end of this outer block

      return *this;
    }

    /**
      * \brief Set the nonzero block pattern of the matrix
      *
      * Given a sparse matrix describing the nonzero block pattern,
      * this function prepares the internal pointers for values.
      * After calling this function, any *nonzero* block (bi, bj) can be set
      * with a simple call to coeffRef(bi,bj).
      *
      *
      * \warning Before calling this function, tt is necessary to call
      * either setBlockLayout() (matrices with variable-size blocks)
      * or setBlockSize() (for fixed-size blocks).
      *
      * \param blockPattern Sparse matrix of boolean elements describing the block structure
      *
      * \sa setBlockLayout() \sa setBlockSize()
      */
    template<typename MatrixType>
    void setBlockStructure(const MatrixType& blockPattern)
    {
      resize(blockPattern.rows(), blockPattern.cols());
      reserve(blockPattern.nonZeros());

      // Browse the block pattern and set up the various pointers
      m_outerIndex[0] = 0;
      if(m_blockSize == Dynamic) m_blockPtr[0] = 0;
      for(StorageIndex nz = 0; nz < m_nonzeros; ++nz) m_values[nz] = Scalar(0);
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        //Browse each outer block

        //First, copy and save the indices of nonzero blocks
        //FIXME : find a way to avoid this ...
        std::vector<int> nzBlockIdx;
        typename MatrixType::InnerIterator it(blockPattern, bj);
        for(; it; ++it)
        {
          nzBlockIdx.push_back(it.index());
        }
        std::sort(nzBlockIdx.begin(), nzBlockIdx.end());

        // Now, fill block indices and (eventually) pointers to blocks
        for(StorageIndex idx = 0; idx < nzBlockIdx.size(); ++idx)
        {
          StorageIndex offset = m_outerIndex[bj]+idx; // offset in m_indices
          m_indices[offset] = nzBlockIdx[idx];
          if(m_blockSize == Dynamic)
            m_blockPtr[offset] = m_blockPtr[offset-1] + blockInnerSize(nzBlockIdx[idx]) * blockOuterSize(bj);
          // There is no blockPtr for fixed-size blocks... not needed !???
        }
        // Save the pointer to the next outer block
        m_outerIndex[bj+1] = m_outerIndex[bj] + nzBlockIdx.size();
      }
    }

    /**
      * \brief Set the number of rows and columns blocks
      */
    inline void resize(Index brow, Index bcol)
    {
      m_innerBSize = IsColMajor ? brow : bcol;
      m_outerBSize = IsColMajor ? bcol : brow;
    }

    /**
      * \brief set the block size at runtime for fixed-size block layout
      *
      * Call this only for fixed-size blocks
      */
    inline void setBlockSize(Index blockSize)
    {
      m_blockSize = blockSize;
    }

    /**
      * \brief Set the row and column block layouts,
      *
      * This function set the size of each row and column block.
      * So this function should be used only for blocks with variable size.
      * \param rowBlocks : Number of rows per row block
      * \param colBlocks : Number of columns per column block
      * \sa resize(), setBlockSize()
      */
    inline void setBlockLayout(const VectorXi& rowBlocks, const VectorXi& colBlocks)
    {
      const VectorXi& innerBlocks = IsColMajor ? rowBlocks : colBlocks;
      const VectorXi& outerBlocks = IsColMajor ? colBlocks : rowBlocks;
      eigen_assert(m_innerBSize == innerBlocks.size() && "CHECK THE NUMBER OF ROW OR COLUMN BLOCKS");
      eigen_assert(m_outerBSize == outerBlocks.size() && "CHECK THE NUMBER OF ROW OR COLUMN BLOCKS");
      m_outerBSize = outerBlocks.size();
      //  starting index of blocks... cumulative sums
      m_innerOffset = new StorageIndex[m_innerBSize+1];
      m_outerOffset = new StorageIndex[m_outerBSize+1];
      m_innerOffset[0] = 0;
      m_outerOffset[0] = 0;
      std::partial_sum(&innerBlocks[0], &innerBlocks[m_innerBSize-1]+1, &m_innerOffset[1]);
      std::partial_sum(&outerBlocks[0], &outerBlocks[m_outerBSize-1]+1, &m_outerOffset[1]);

      // Compute the total number of nonzeros
      m_nonzeros = 0;
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
        for(StorageIndex bi = 0; bi < m_innerBSize; ++bi)
          m_nonzeros += outerBlocks[bj] * innerBlocks[bi];

    }

    /**
      * \brief Allocate the internal array of pointers to blocks and their inner indices
      *
      * \note For fixed-size blocks, call setBlockSize() to set the block.
      * And For variable-size blocks, call setBlockLayout() before using this function
      *
      * \param nonzerosblocks Number of nonzero blocks. The total number of nonzeros is
      * is computed in setBlockLayout() for variable-size blocks
      * \sa setBlockSize()
      */
    inline void reserve(const Index nonzerosblocks)
    {
      eigen_assert((m_innerBSize != 0 && m_outerBSize != 0) &&
          "TRYING TO RESERVE ZERO-SIZE MATRICES, CALL resize() first");

      //FIXME Should free if already allocated
      m_outerIndex = new StorageIndex[m_outerBSize+1];

      m_nonzerosblocks = nonzerosblocks;
      if(m_blockSize != Dynamic)
      {
        m_nonzeros = nonzerosblocks * (m_blockSize * m_blockSize);
        m_blockPtr = 0;
      }
      else
      {
        // m_nonzeros  is already computed in setBlockLayout()
        m_blockPtr = new StorageIndex[m_nonzerosblocks+1];
      }
      m_indices = new StorageIndex[m_nonzerosblocks+1];
      m_values = new Scalar[m_nonzeros];
    }


    /**
      * \brief Fill values in a matrix  from a triplet list.
      *
      * Each triplet item has a block stored in an Eigen dense matrix.
      * The InputIterator class should provide the functions row(), col() and value()
      *
      * \note For fixed-size blocks, call setBlockSize() before this function.
      *
      * FIXME Do not accept duplicates
      */
    template<typename InputIterator>
    void setFromTriplets(const InputIterator& begin, const InputIterator& end)
    {
      eigen_assert((m_innerBSize!=0 && m_outerBSize !=0) && "ZERO BLOCKS, PLEASE CALL resize() before");

      /* First, sort the triplet list
        * FIXME This can be unnecessarily expensive since only the inner indices have to be sorted
        * The best approach is like in SparseMatrix::setFromTriplets()
        */
      internal::TripletComp<InputIterator, IsColMajor> tripletcomp;
      std::sort(begin, end, tripletcomp);

      /* Count the number of rows and column blocks,
       * and the number of nonzero blocks per outer dimension
       */
      VectorXi rowBlocks(m_innerBSize); // Size of each block row
      VectorXi colBlocks(m_outerBSize); // Size of each block column
      rowBlocks.setZero(); colBlocks.setZero();
      VectorXi nzblock_outer(m_outerBSize); // Number of nz blocks per outer vector
      VectorXi nz_outer(m_outerBSize); // Number of nz per outer vector...for variable-size blocks
      nzblock_outer.setZero();
      nz_outer.setZero();
      for(InputIterator it(begin); it !=end; ++it)
      {
        eigen_assert(it->row() >= 0 && it->row() < this->blockRows() && it->col() >= 0 && it->col() < this->blockCols());
        eigen_assert((it->value().rows() == it->value().cols() && (it->value().rows() == m_blockSize))
                     || (m_blockSize == Dynamic));

        if(m_blockSize == Dynamic)
        {
          eigen_assert((rowBlocks[it->row()] == 0 || rowBlocks[it->row()] == it->value().rows()) &&
              "NON CORRESPONDING SIZES FOR ROW BLOCKS");
          eigen_assert((colBlocks[it->col()] == 0 || colBlocks[it->col()] == it->value().cols()) &&
              "NON CORRESPONDING SIZES FOR COLUMN BLOCKS");
          rowBlocks[it->row()] =it->value().rows();
          colBlocks[it->col()] = it->value().cols();
        }
        nz_outer(IsColMajor ? it->col() : it->row()) += it->value().rows() * it->value().cols();
        nzblock_outer(IsColMajor ? it->col() : it->row())++;
      }
      // Allocate member arrays
      if(m_blockSize == Dynamic) setBlockLayout(rowBlocks, colBlocks);
      StorageIndex nzblocks = nzblock_outer.sum();
      reserve(nzblocks);

       // Temporary markers
      VectorXi block_id(m_outerBSize); // To be used as a block marker during insertion

      // Setup outer index pointers and markers
      m_outerIndex[0] = 0;
      if (m_blockSize == Dynamic)  m_blockPtr[0] =  0;
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        m_outerIndex[bj+1] = m_outerIndex[bj] + nzblock_outer(bj);
        block_id(bj) = m_outerIndex[bj];
        if(m_blockSize==Dynamic)
        {
          m_blockPtr[m_outerIndex[bj+1]] = m_blockPtr[m_outerIndex[bj]] + nz_outer(bj);
        }
      }

      // Fill the matrix
      for(InputIterator it(begin); it!=end; ++it)
      {
        StorageIndex outer = IsColMajor ? it->col() : it->row();
        StorageIndex inner = IsColMajor ? it->row() : it->col();
        m_indices[block_id(outer)] = inner;
        StorageIndex block_size = it->value().rows()*it->value().cols();
        StorageIndex nz_marker = blockPtr(block_id[outer]);
        memcpy(&(m_values[nz_marker]), it->value().data(), block_size * sizeof(Scalar));
        if(m_blockSize == Dynamic)
        {
          m_blockPtr[block_id(outer)+1] = m_blockPtr[block_id(outer)] + block_size;
        }
        block_id(outer)++;
      }

      // An alternative when the outer indices are sorted...no need to use an array of markers
//      for(Index bcol = 0; bcol < m_outerBSize; ++bcol)
//      {
//      Index id = 0, id_nz = 0, id_nzblock = 0;
//      for(InputIterator it(begin); it!=end; ++it)
//      {
//        while (id<bcol) // one pass should do the job unless there are empty columns
//        {
//          id++;
//          m_outerIndex[id+1]=m_outerIndex[id];
//        }
//        m_outerIndex[id+1] += 1;
//        m_indices[id_nzblock]=brow;
//        Index block_size = it->value().rows()*it->value().cols();
//        m_blockPtr[id_nzblock+1] = m_blockPtr[id_nzblock] + block_size;
//        id_nzblock++;
//        memcpy(&(m_values[id_nz]),it->value().data(), block_size*sizeof(Scalar));
//        id_nz += block_size;
//      }
//      while(id < m_outerBSize-1) // Empty columns at the end
//      {
//        id++;
//        m_outerIndex[id+1]=m_outerIndex[id];
//      }
//      }
    }


    /**
      * \returns the number of rows
      */
    inline Index rows() const
    {
//      return blockRows();
      return (IsColMajor ? innerSize() : outerSize());
    }

    /**
      * \returns the number of cols
      */
    inline Index cols() const
    {
//      return blockCols();
      return (IsColMajor ? outerSize() : innerSize());
    }

    inline Index innerSize() const
    {
      if(m_blockSize == Dynamic) return m_innerOffset[m_innerBSize];
      else return  (m_innerBSize * m_blockSize) ;
    }

    inline Index outerSize() const
    {
      if(m_blockSize == Dynamic) return m_outerOffset[m_outerBSize];
      else return  (m_outerBSize * m_blockSize) ;
    }
    /** \returns the number of rows grouped by blocks */
    inline Index blockRows() const
    {
      return (IsColMajor ? m_innerBSize : m_outerBSize);
    }
    /** \returns the number of columns grouped by blocks */
    inline Index blockCols() const
    {
      return (IsColMajor ? m_outerBSize : m_innerBSize);
    }

    inline Index outerBlocks() const { return m_outerBSize; }
    inline Index innerBlocks() const { return m_innerBSize; }

    /** \returns the block index where outer belongs to */
    inline Index outerToBlock(Index outer) const
    {
      eigen_assert(outer < outerSize() && "OUTER INDEX OUT OF BOUNDS");

      if(m_blockSize != Dynamic)
        return (outer / m_blockSize); // Integer division

      StorageIndex b_outer = 0;
      while(m_outerOffset[b_outer] <= outer) ++b_outer;
      return b_outer - 1;
    }
    /** \returns  the block index where inner belongs to */
    inline Index innerToBlock(Index inner) const
    {
      eigen_assert(inner < innerSize() && "OUTER INDEX OUT OF BOUNDS");

      if(m_blockSize != Dynamic)
        return (inner / m_blockSize); // Integer division

      StorageIndex b_inner = 0;
      while(m_innerOffset[b_inner] <= inner) ++b_inner;
      return b_inner - 1;
    }

    /**
      *\returns a reference to the (i,j) block as an Eigen Dense Matrix
      */
    Ref<BlockScalar> coeffRef(Index brow, Index bcol)
    {
      eigen_assert(brow < blockRows() && "BLOCK ROW INDEX OUT OF BOUNDS");
      eigen_assert(bcol < blockCols() && "BLOCK nzblocksFlagCOLUMN OUT OF BOUNDS");

      StorageIndex rsize = IsColMajor ? blockInnerSize(brow): blockOuterSize(bcol);
      StorageIndex csize = IsColMajor ? blockOuterSize(bcol) : blockInnerSize(brow);
      StorageIndex inner = IsColMajor ? brow : bcol;
      StorageIndex outer = IsColMajor ? bcol : brow;
      StorageIndex offset = m_outerIndex[outer];
      while(offset < m_outerIndex[outer+1] && m_indices[offset] != inner)
        offset++;
      if(m_indices[offset] == inner)
      {
        return Map<BlockScalar>(&(m_values[blockPtr(offset)]), rsize, csize);
      }
      else
      {
        //FIXME the block does not exist, Insert it !!!!!!!!!
        eigen_assert("DYNAMIC INSERTION IS NOT YET SUPPORTED");
      }
    }

    /**
      * \returns the value of the (i,j) block as an Eigen Dense Matrix
      */
    Map<const BlockScalar> coeff(Index brow, Index bcol) const
    {
      eigen_assert(brow < blockRows() && "BLOCK ROW INDEX OUT OF BOUNDS");
      eigen_assert(bcol < blockCols() && "BLOCK COLUMN OUT OF BOUNDS");

      StorageIndex rsize = IsColMajor ? blockInnerSize(brow): blockOuterSize(bcol);
      StorageIndex csize = IsColMajor ? blockOuterSize(bcol) : blockInnerSize(brow);
      StorageIndex inner = IsColMajor ? brow : bcol;
      StorageIndex outer = IsColMajor ? bcol : brow;
      StorageIndex offset = m_outerIndex[outer];
      while(offset < m_outerIndex[outer+1] && m_indices[offset] != inner) offset++;
      if(m_indices[offset] == inner)
      {
        return Map<const BlockScalar> (&(m_values[blockPtr(offset)]), rsize, csize);
      }
      else
//        return BlockScalar::Zero(rsize, csize);
        eigen_assert("NOT YET SUPPORTED");
    }

    // Block Matrix times vector product
    template<typename VecType>
    BlockSparseTimeDenseProduct<BlockSparseMatrix, VecType> operator*(const VecType& lhs) const
    {
      return BlockSparseTimeDenseProduct<BlockSparseMatrix, VecType>(*this, lhs);
    }

    /** \returns the number of nonzero blocks */
    inline Index nonZerosBlocks() const { return m_nonzerosblocks; }
    /** \returns the total number of nonzero elements, including eventual explicit zeros in blocks */
    inline Index nonZeros() const { return m_nonzeros; }

    inline BlockScalarReturnType *valuePtr() {return static_cast<BlockScalarReturnType *>(m_values);}
//    inline Scalar *valuePtr(){ return m_values; }
    inline StorageIndex *innerIndexPtr() {return m_indices; }
    inline const StorageIndex *innerIndexPtr() const {return m_indices; }
    inline StorageIndex *outerIndexPtr() {return m_outerIndex; }
    inline const StorageIndex* outerIndexPtr() const {return m_outerIndex; }

    /** \brief for compatibility purposes with the SparseMatrix class */
    inline bool isCompressed() const {return true;}
    /**
      * \returns the starting index of the bi row block
      */
    inline Index blockRowsIndex(Index bi) const
    {
      return IsColMajor ? blockInnerIndex(bi) : blockOuterIndex(bi);
    }

    /**
      * \returns the starting index of the bj col block
      */
    inline Index blockColsIndex(Index bj) const
    {
      return IsColMajor ? blockOuterIndex(bj) : blockInnerIndex(bj);
    }

    inline Index blockOuterIndex(Index bj) const
    {
      return (m_blockSize == Dynamic) ? m_outerOffset[bj] : (bj * m_blockSize);
    }
    inline Index blockInnerIndex(Index bi) const
    {
      return (m_blockSize == Dynamic) ? m_innerOffset[bi] : (bi * m_blockSize);
    }

    // Not needed ???
    inline Index blockInnerSize(Index bi) const
    {
      return (m_blockSize == Dynamic) ? (m_innerOffset[bi+1] - m_innerOffset[bi]) : m_blockSize;
    }
    inline Index blockOuterSize(Index bj) const
    {
      return (m_blockSize == Dynamic) ? (m_outerOffset[bj+1]- m_outerOffset[bj]) : m_blockSize;
    }

    /**
      * \brief Browse the matrix by outer index
      */
    class InnerIterator; // Browse column by column

    /**
      * \brief Browse the matrix by block outer index
      */
    class BlockInnerIterator; // Browse block by block

    friend std::ostream & operator << (std::ostream & s, const BlockSparseMatrix& m)
    {
      for (StorageIndex j = 0; j < m.outerBlocks(); ++j)
      {
        BlockInnerIterator itb(m, j);
        for(; itb; ++itb)
        {
          s << "("<<itb.row() << ", " << itb.col() << ")\n";
          s << itb.value() <<"\n";
        }
      }
      s << std::endl;
      return s;
    }

    /**
      * \returns the starting position of the block \p id in the array of values
      */
    Index blockPtr(Index id) const
    {
      if(m_blockSize == Dynamic) return m_blockPtr[id];
      else return id * m_blockSize * m_blockSize;
      //return blockDynIdx(id, typename internal::conditional<(BlockSize==Dynamic), internal::true_type, internal::false_type>::type());
    }


  protected:
//    inline Index blockDynIdx(Index id, internal::true_type) const
//    {
//      return m_blockPtr[id];
//    }
//    inline Index blockDynIdx(Index id, internal::false_type) const
//    {
//      return id * BlockSize * BlockSize;
//    }

    // To be implemented
    // Insert a block at a particular location... need to make a room for that
    Map<BlockScalar> insert(Index brow, Index bcol);

    Index m_innerBSize; // Number of block rows
    Index m_outerBSize; // Number of block columns
    StorageIndex *m_innerOffset; // Starting index of each inner block (size m_innerBSize+1)
    StorageIndex *m_outerOffset; // Starting index of each outer block (size m_outerBSize+1)
    Index m_nonzerosblocks; // Total nonzeros blocks (lower than  m_innerBSize x m_outerBSize)
    Index m_nonzeros; // Total nonzeros elements
    Scalar *m_values; //Values stored block column after block column (size m_nonzeros)
    StorageIndex *m_blockPtr; // Pointer to the beginning of each block in m_values, size m_nonzeroblocks ... null for fixed-size blocks
    StorageIndex *m_indices; //Inner block indices, size m_nonzerosblocks ... OK
    StorageIndex *m_outerIndex; // Starting pointer of each block column in m_indices (size m_outerBSize)... OK
    Index m_blockSize; // Size of a block for fixed-size blocks, otherwise -1
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex>::BlockInnerIterator
{
  public:

    enum{
      Flags = _Options
    };

    BlockInnerIterator(const BlockSparseMatrix& mat, const Index outer)
    : m_mat(mat),m_outer(outer),
      m_id(mat.m_outerIndex[outer]),
      m_end(mat.m_outerIndex[outer+1])
    {
    }

    inline BlockInnerIterator& operator++() {m_id++; return *this; }

    inline const Map<const BlockScalar> value() const
    {
      return Map<const BlockScalar>(&(m_mat.m_values[m_mat.blockPtr(m_id)]),
          rows(),cols());
    }
    inline Map<BlockScalar> valueRef()
    {
      return Map<BlockScalar>(&(m_mat.m_values[m_mat.blockPtr(m_id)]),
          rows(),cols());
    }
    // Block inner index
    inline Index index() const {return m_mat.m_indices[m_id]; }
    inline Index outer() const { return m_outer; }
    // block row index
    inline Index row() const  {return index(); }
    // block column index
    inline Index col() const {return outer(); }
    // FIXME Number of rows in the current block
    inline Index rows() const { return (m_mat.m_blockSize==Dynamic) ? (m_mat.m_innerOffset[index()+1] - m_mat.m_innerOffset[index()]) : m_mat.m_blockSize; }
    // Number of columns in the current block ...
    inline Index cols() const { return (m_mat.m_blockSize==Dynamic) ? (m_mat.m_outerOffset[m_outer+1]-m_mat.m_outerOffset[m_outer]) : m_mat.m_blockSize;}
    inline operator bool() const { return (m_id < m_end); }

  protected:
    const BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, StorageIndex>& m_mat;
    const Index m_outer;
    Index m_id;
    Index m_end;
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex>::InnerIterator
{
  public:
    InnerIterator(const BlockSparseMatrix& mat, Index outer)
    : m_mat(mat),m_outerB(mat.outerToBlock(outer)),m_outer(outer),
      itb(mat, mat.outerToBlock(outer)),
      m_offset(outer - mat.blockOuterIndex(m_outerB))
     {
        if (itb)
        {
          m_id = m_mat.blockInnerIndex(itb.index());
          m_start = m_id;
          m_end = m_mat.blockInnerIndex(itb.index()+1);
        }
     }
    inline InnerIterator& operator++()
    {
      m_id++;
      if (m_id >= m_end)
      {
        ++itb;
        if (itb)
        {
          m_id = m_mat.blockInnerIndex(itb.index());
          m_start = m_id;
          m_end = m_mat.blockInnerIndex(itb.index()+1);
        }
      }
      return *this;
    }
    inline const Scalar& value() const
    {
      return itb.value().coeff(m_id - m_start, m_offset);
    }
    inline Scalar& valueRef()
    {
      return itb.valueRef().coeff(m_id - m_start, m_offset);
    }
    inline Index index() const { return m_id; }
    inline Index outer() const {return m_outer; }
    inline Index col() const {return outer(); }
    inline Index row() const { return index();}
    inline operator bool() const
    {
      return itb;
    }
  protected:
    const BlockSparseMatrix& m_mat;
    const Index m_outer;
    const Index m_outerB;
    BlockInnerIterator itb; // Iterator through the blocks
    const Index m_offset; // Position of this column in the block
    Index m_start; // starting inner index of this block
    Index m_id; // current inner index in the block
    Index m_end; // starting inner index of the next block

};
} // end namespace Eigen

#endif // EIGEN_SPARSEBLOCKMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/DynamicSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DYNAMIC_SPARSEMATRIX_H
#define EIGEN_DYNAMIC_SPARSEMATRIX_H

namespace Eigen { 

/** \deprecated use a SparseMatrix in an uncompressed mode
  *
  * \class DynamicSparseMatrix
  *
  * \brief A sparse matrix class designed for matrix assembly purpose
  *
  * \param _Scalar the scalar type, i.e. the type of the coefficients
  *
  * Unlike SparseMatrix, this class provides a much higher degree of flexibility. In particular, it allows
  * random read/write accesses in log(rho*outer_size) where \c rho is the probability that a coefficient is
  * nonzero and outer_size is the number of columns if the matrix is column-major and the number of rows
  * otherwise.
  *
  * Internally, the data are stored as a std::vector of compressed vector. The performances of random writes might
  * decrease as the number of nonzeros per inner-vector increase. In practice, we observed very good performance
  * till about 100 nonzeros/vector, and the performance remains relatively good till 500 nonzeros/vectors.
  *
  * \see SparseMatrix
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<DynamicSparseMatrix<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = _Options | NestByRefBit | LvalueBit,
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    SupportedAccessPatterns = OuterRandomAccessPattern
  };
};
}

template<typename _Scalar, int _Options, typename _StorageIndex>
 class  DynamicSparseMatrix
  : public SparseMatrixBase<DynamicSparseMatrix<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseMatrixBase<DynamicSparseMatrix> Base;
    using Base::convert_index;
  public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(DynamicSparseMatrix)
    // FIXME: why are these operator already alvailable ???
    // EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(DynamicSparseMatrix, +=)
    // EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(DynamicSparseMatrix, -=)
    typedef MappedSparseMatrix<Scalar,Flags> Map;
    using Base::IsRowMajor;
    using Base::operator=;
    enum {
      Options = _Options
    };

  protected:

    typedef DynamicSparseMatrix<Scalar,(Flags&~RowMajorBit)|(IsRowMajor?RowMajorBit:0), StorageIndex> TransposedSparseMatrix;

    Index m_innerSize;
    std::vector<internal::CompressedStorage<Scalar,StorageIndex> > m_data;

  public:

    inline Index rows() const { return IsRowMajor ? outerSize() : m_innerSize; }
    inline Index cols() const { return IsRowMajor ? m_innerSize : outerSize(); }
    inline Index innerSize() const { return m_innerSize; }
    inline Index outerSize() const { return convert_index(m_data.size()); }
    inline Index innerNonZeros(Index j) const { return m_data[j].size(); }

    std::vector<internal::CompressedStorage<Scalar,StorageIndex> >& _data() { return m_data; }
    const std::vector<internal::CompressedStorage<Scalar,StorageIndex> >& _data() const { return m_data; }

    /** \returns the coefficient value at given position \a row, \a col
      * This operation involes a log(rho*outer_size) binary search.
      */
    inline Scalar coeff(Index row, Index col) const
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return m_data[outer].at(inner);
    }

    /** \returns a reference to the coefficient value at given position \a row, \a col
      * This operation involes a log(rho*outer_size) binary search. If the coefficient does not
      * exist yet, then a sorted insertion into a sequential buffer is performed.
      */
    inline Scalar& coeffRef(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return m_data[outer].atWithInsertion(inner);
    }

    class InnerIterator;
    class ReverseInnerIterator;

    void setZero()
    {
      for (Index j=0; j<outerSize(); ++j)
        m_data[j].clear();
    }

    /** \returns the number of non zero coefficients */
    Index nonZeros() const
    {
      Index res = 0;
      for (Index j=0; j<outerSize(); ++j)
        res += m_data[j].size();
      return res;
    }



    void reserve(Index reserveSize = 1000)
    {
      if (outerSize()>0)
      {
        Index reserveSizePerVector = (std::max)(reserveSize/outerSize(),Index(4));
        for (Index j=0; j<outerSize(); ++j)
        {
          m_data[j].reserve(reserveSizePerVector);
        }
      }
    }

    /** Does nothing: provided for compatibility with SparseMatrix */
    inline void startVec(Index /*outer*/) {}

    /** \returns a reference to the non zero coefficient at position \a row, \a col assuming that:
      * - the nonzero does not already exist
      * - the new coefficient is the last one of the given inner vector.
      *
      * \sa insert, insertBackByOuterInner */
    inline Scalar& insertBack(Index row, Index col)
    {
      return insertBackByOuterInner(IsRowMajor?row:col, IsRowMajor?col:row);
    }

    /** \sa insertBack */
    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      eigen_assert(outer<Index(m_data.size()) && inner<m_innerSize && "out of range");
      eigen_assert(((m_data[outer].size()==0) || (m_data[outer].index(m_data[outer].size()-1)<inner))
                && "wrong sorted insertion");
      m_data[outer].append(0, inner);
      return m_data[outer].value(m_data[outer].size()-1);
    }

    inline Scalar& insert(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index startId = 0;
      Index id = static_cast<Index>(m_data[outer].size()) - 1;
      m_data[outer].resize(id+2,1);

      while ( (id >= startId) && (m_data[outer].index(id) > inner) )
      {
        m_data[outer].index(id+1) = m_data[outer].index(id);
        m_data[outer].value(id+1) = m_data[outer].value(id);
        --id;
      }
      m_data[outer].index(id+1) = inner;
      m_data[outer].value(id+1) = 0;
      return m_data[outer].value(id+1);
    }

    /** Does nothing: provided for compatibility with SparseMatrix */
    inline void finalize() {}

    /** Suppress all nonzeros which are smaller than \a reference under the tolerance \a epsilon */
    void prune(Scalar reference, RealScalar epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      for (Index j=0; j<outerSize(); ++j)
        m_data[j].prune(reference,epsilon);
    }

    /** Resize the matrix without preserving the data (the matrix is set to zero)
      */
    void resize(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      m_innerSize = convert_index(IsRowMajor ? cols : rows);
      setZero();
      if (Index(m_data.size()) != outerSize)
      {
        m_data.resize(outerSize);
      }
    }

    void resizeAndKeepData(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      const Index innerSize = IsRowMajor ? cols : rows;
      if (m_innerSize>innerSize)
      {
        // remove all coefficients with innerCoord>=innerSize
        // TODO
        //std::cerr << "not implemented yet\n";
        exit(2);
      }
      if (m_data.size() != outerSize)
      {
        m_data.resize(outerSize);
      }
    }

    /** The class DynamicSparseMatrix is deprecated */
    EIGEN_DEPRECATED inline DynamicSparseMatrix()
      : m_innerSize(0), m_data(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      eigen_assert(innerSize()==0 && outerSize()==0);
    }

    /** The class DynamicSparseMatrix is deprecated */
    EIGEN_DEPRECATED inline DynamicSparseMatrix(Index rows, Index cols)
      : m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      resize(rows, cols);
    }

    /** The class DynamicSparseMatrix is deprecated */
    template<typename OtherDerived>
    EIGEN_DEPRECATED explicit inline DynamicSparseMatrix(const SparseMatrixBase<OtherDerived>& other)
      : m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      Base::operator=(other.derived());
    }

    inline DynamicSparseMatrix(const DynamicSparseMatrix& other)
      : Base(), m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      *this = other.derived();
    }

    inline void swap(DynamicSparseMatrix& other)
    {
      //EIGEN_DBG_SPARSE(std::cout << "SparseMatrix:: swap\n");
      std::swap(m_innerSize, other.m_innerSize);
      //std::swap(m_outerSize, other.m_outerSize);
      m_data.swap(other.m_data);
    }

    inline DynamicSparseMatrix& operator=(const DynamicSparseMatrix& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else
      {
        resize(other.rows(), other.cols());
        m_data = other.m_data;
      }
      return *this;
    }

    /** Destructor */
    inline ~DynamicSparseMatrix() {}

  public:

    /** \deprecated
      * Set the matrix to zero and reserve the memory for \a reserveSize nonzero coefficients. */
    EIGEN_DEPRECATED void startFill(Index reserveSize = 1000)
    {
      setZero();
      reserve(reserveSize);
    }

    /** \deprecated use insert()
      * inserts a nonzero coefficient at given coordinates \a row, \a col and returns its reference assuming that:
      *  1 - the coefficient does not exist yet
      *  2 - this the coefficient with greater inner coordinate for the given outer coordinate.
      * In other words, assuming \c *this is column-major, then there must not exists any nonzero coefficient of coordinates
      * \c i \c x \a col such that \c i >= \a row. Otherwise the matrix is invalid.
      *
      * \see fillrand(), coeffRef()
      */
    EIGEN_DEPRECATED Scalar& fill(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return insertBack(outer,inner);
    }

    /** \deprecated use insert()
      * Like fill() but with random inner coordinates.
      * Compared to the generic coeffRef(), the unique limitation is that we assume
      * the coefficient does not exist yet.
      */
    EIGEN_DEPRECATED Scalar& fillrand(Index row, Index col)
    {
      return insert(row,col);
    }

    /** \deprecated use finalize()
      * Does nothing. Provided for compatibility with SparseMatrix. */
    EIGEN_DEPRECATED void endFill() {}
    
#   ifdef EIGEN_DYNAMICSPARSEMATRIX_PLUGIN
#     include EIGEN_DYNAMICSPARSEMATRIX_PLUGIN
#   endif
 };

template<typename Scalar, int _Options, typename _StorageIndex>
class DynamicSparseMatrix<Scalar,_Options,_StorageIndex>::InnerIterator : public SparseVector<Scalar,_Options,_StorageIndex>::InnerIterator
{
    typedef typename SparseVector<Scalar,_Options,_StorageIndex>::InnerIterator Base;
  public:
    InnerIterator(const DynamicSparseMatrix& mat, Index outer)
      : Base(mat.m_data[outer]), m_outer(outer)
    {}

    inline Index row() const { return IsRowMajor ? m_outer : Base::index(); }
    inline Index col() const { return IsRowMajor ? Base::index() : m_outer; }
    inline Index outer() const { return m_outer; }

  protected:
    const Index m_outer;
};

template<typename Scalar, int _Options, typename _StorageIndex>
class DynamicSparseMatrix<Scalar,_Options,_StorageIndex>::ReverseInnerIterator : public SparseVector<Scalar,_Options,_StorageIndex>::ReverseInnerIterator
{
    typedef typename SparseVector<Scalar,_Options,_StorageIndex>::ReverseInnerIterator Base;
  public:
    ReverseInnerIterator(const DynamicSparseMatrix& mat, Index outer)
      : Base(mat.m_data[outer]), m_outer(outer)
    {}

    inline Index row() const { return IsRowMajor ? m_outer : Base::index(); }
    inline Index col() const { return IsRowMajor ? Base::index() : m_outer; }
    inline Index outer() const { return m_outer; }

  protected:
    const Index m_outer;
};

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator_base<DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> SparseMatrixType;
  typedef typename SparseMatrixType::InnerIterator InnerIterator;
  typedef typename SparseMatrixType::ReverseInnerIterator ReverseInnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<_Scalar>::ReadCost,
    Flags = SparseMatrixType::Flags
  };
  
  evaluator() : m_matrix(0) {}
  evaluator(const SparseMatrixType &mat) : m_matrix(&mat) {}
  
  operator SparseMatrixType&() { return m_matrix->const_cast_derived(); }
  operator const SparseMatrixType&() const { return *m_matrix; }
  
  Scalar coeff(Index row, Index col) const { return m_matrix->coeff(row,col); }
  
  Index nonZerosEstimate() const { return m_matrix->nonZeros(); }

  const SparseMatrixType *m_matrix;
};

}

} // end namespace Eigen

#endif // EIGEN_DYNAMIC_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MarketIO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MARKET_IO_H
#define EIGEN_SPARSE_MARKET_IO_H

#include <iostream>
#include <vector>

namespace Eigen { 

namespace internal 
{
  template <typename Scalar, typename StorageIndex>
  inline void GetMarketLine (const char* line, StorageIndex& i, StorageIndex& j, Scalar& value)
  {
    std::stringstream sline(line);
    sline >> i >> j >> value;
  }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, float& value)
  { std::sscanf(line, "%d %d %g", &i, &j, &value); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, double& value)
  { std::sscanf(line, "%d %d %lg", &i, &j, &value); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, std::complex<float>& value)
  { std::sscanf(line, "%d %d %g %g", &i, &j, &numext::real_ref(value), &numext::imag_ref(value)); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, std::complex<double>& value)
  { std::sscanf(line, "%d %d %lg %lg", &i, &j, &numext::real_ref(value), &numext::imag_ref(value)); }

  template <typename Scalar, typename StorageIndex>
  inline void GetMarketLine (const char* line, StorageIndex& i, StorageIndex& j, std::complex<Scalar>& value)
  {
    std::stringstream sline(line);
    Scalar valR, valI;
    sline >> i >> j >> valR >> valI;
    value = std::complex<Scalar>(valR,valI);
  }

  template <typename RealScalar>
  inline void  GetVectorElt (const std::string& line, RealScalar& val)
  {
    std::istringstream newline(line);
    newline >> val;  
  }

  template <typename RealScalar>
  inline void GetVectorElt (const std::string& line, std::complex<RealScalar>& val)
  {
    RealScalar valR, valI; 
    std::istringstream newline(line);
    newline >> valR >> valI; 
    val = std::complex<RealScalar>(valR, valI);
  }
  
  template<typename Scalar>
  inline void putMarketHeader(std::string& header,int sym)
  {
    header= "%%MatrixMarket matrix coordinate ";
    if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
    {
      header += " complex"; 
      if(sym == Symmetric) header += " symmetric";
      else if (sym == SelfAdjoint) header += " Hermitian";
      else header += " general";
    }
    else
    {
      header += " real"; 
      if(sym == Symmetric) header += " symmetric";
      else header += " general";
    }
  }

  template<typename Scalar, typename StorageIndex>
  inline void PutMatrixElt(Scalar value, StorageIndex row, StorageIndex col, std::ofstream& out)
  {
    out << row << " "<< col << " " << value << "\n";
  }
  template<typename Scalar, typename StorageIndex>
  inline void PutMatrixElt(std::complex<Scalar> value, StorageIndex row, StorageIndex col, std::ofstream& out)
  {
    out << row << " " << col << " " << value.real() << " " << value.imag() << "\n";
  }


  template<typename Scalar>
  inline void putVectorElt(Scalar value, std::ofstream& out)
  {
    out << value << "\n"; 
  }
  template<typename Scalar>
  inline void putVectorElt(std::complex<Scalar> value, std::ofstream& out)
  {
    out << value.real() << " " << value.imag()<< "\n"; 
  }

} // end namespace internal

inline bool getMarketHeader(const std::string& filename, int& sym, bool& iscomplex, bool& isvector)
{
  sym = 0; 
  iscomplex = false;
  isvector = false;
  std::ifstream in(filename.c_str(),std::ios::in);
  if(!in)
    return false;
  
  std::string line; 
  // The matrix header is always the first line in the file 
  std::getline(in, line); eigen_assert(in.good());
  
  std::stringstream fmtline(line); 
  std::string substr[5];
  fmtline>> substr[0] >> substr[1] >> substr[2] >> substr[3] >> substr[4];
  if(substr[2].compare("array") == 0) isvector = true;
  if(substr[3].compare("complex") == 0) iscomplex = true;
  if(substr[4].compare("symmetric") == 0) sym = Symmetric;
  else if (substr[4].compare("Hermitian") == 0) sym = SelfAdjoint;
  
  return true;
}
  
template<typename SparseMatrixType>
bool loadMarket(SparseMatrixType& mat, const std::string& filename)
{
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::StorageIndex StorageIndex;
  std::ifstream input(filename.c_str(),std::ios::in);
  if(!input)
    return false;

  char rdbuffer[4096];
  input.rdbuf()->pubsetbuf(rdbuffer, 4096);
  
  const int maxBuffersize = 2048;
  char buffer[maxBuffersize];
  
  bool readsizes = false;

  typedef Triplet<Scalar,StorageIndex> T;
  std::vector<T> elements;
  
  Index M(-1), N(-1), NNZ(-1);
  Index count = 0;
  while(input.getline(buffer, maxBuffersize))
  {
    // skip comments   
    //NOTE An appropriate test should be done on the header to get the  symmetry
    if(buffer[0]=='%')
      continue;

    if(!readsizes)
    {
      std::stringstream line(buffer);
      line >> M >> N >> NNZ;
      if(M > 0 && N > 0)
      {
        readsizes = true;
        mat.resize(M,N);
        mat.reserve(NNZ);
      }
    }
    else
    { 
      StorageIndex i(-1), j(-1);
      Scalar value; 
      internal::GetMarketLine(buffer, i, j, value);

      i--;
      j--;
      if(i>=0 && j>=0 && i<M && j<N)
      {
        ++count;
        elements.push_back(T(i,j,value));
      }
      else
        std::cerr << "Invalid read: " << i << "," << j << "\n";        
    }
  }

  mat.setFromTriplets(elements.begin(), elements.end());
  if(count!=NNZ)
    std::cerr << count << "!=" << NNZ << "\n";
  
  input.close();
  return true;
}

template<typename VectorType>
bool loadMarketVector(VectorType& vec, const std::string& filename)
{
   typedef typename VectorType::Scalar Scalar;
  std::ifstream in(filename.c_str(), std::ios::in);
  if(!in)
    return false;
  
  std::string line; 
  int n(0), col(0); 
  do 
  { // Skip comments
    std::getline(in, line); eigen_assert(in.good());
  } while (line[0] == '%');
  std::istringstream newline(line);
  newline  >> n >> col; 
  eigen_assert(n>0 && col>0);
  vec.resize(n);
  int i = 0; 
  Scalar value; 
  while ( std::getline(in, line) && (i < n) ){
    internal::GetVectorElt(line, value); 
    vec(i++) = value; 
  }
  in.close();
  if (i!=n){
    std::cerr<< "Unable to read all elements from file " << filename << "\n";
    return false;
  }
  return true;
}

template<typename SparseMatrixType>
bool saveMarket(const SparseMatrixType& mat, const std::string& filename, int sym = 0)
{
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::RealScalar RealScalar;
  std::ofstream out(filename.c_str(),std::ios::out);
  if(!out)
    return false;
  
  out.flags(std::ios_base::scientific);
  out.precision(std::numeric_limits<RealScalar>::digits10 + 2);
  std::string header; 
  internal::putMarketHeader<Scalar>(header, sym); 
  out << header << std::endl; 
  out << mat.rows() << " " << mat.cols() << " " << mat.nonZeros() << "\n";
  int count = 0;
  for(int j=0; j<mat.outerSize(); ++j)
    for(typename SparseMatrixType::InnerIterator it(mat,j); it; ++it)
    {
      ++ count;
      internal::PutMatrixElt(it.value(), it.row()+1, it.col()+1, out);
    }
  out.close();
  return true;
}

template<typename VectorType>
bool saveMarketVector (const VectorType& vec, const std::string& filename)
{
 typedef typename VectorType::Scalar Scalar;
 typedef typename VectorType::RealScalar RealScalar;
 std::ofstream out(filename.c_str(),std::ios::out);
  if(!out)
    return false;
  
  out.flags(std::ios_base::scientific);
  out.precision(std::numeric_limits<RealScalar>::digits10 + 2);
  if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
      out << "%%MatrixMarket matrix array complex general\n"; 
  else
    out << "%%MatrixMarket matrix array real general\n"; 
  out << vec.size() << " "<< 1 << "\n";
  for (int i=0; i < vec.size(); i++){
    internal::putVectorElt(vec(i), out); 
  }
  out.close();
  return true; 
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_MARKET_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MatrixMarketIterator.h <==

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BROWSE_MATRICES_H
#define EIGEN_BROWSE_MATRICES_H

namespace Eigen {

enum {
  SPD = 0x100,
  NonSymmetric = 0x0
}; 

/** 
 * @brief Iterator to browse matrices from a specified folder
 * 
 * This is used to load all the matrices from a folder. 
 * The matrices should be in Matrix Market format
 * It is assumed that the matrices are named as matname.mtx
 * and matname_SPD.mtx if the matrix is Symmetric and positive definite (or Hermitian)
 * The right hand side vectors are loaded as well, if they exist.
 * They should be named as matname_b.mtx. 
 * Note that the right hand side for a SPD matrix is named as matname_SPD_b.mtx
 * 
 * Sometimes a reference solution is available. In this case, it should be named as matname_x.mtx
 * 
 * Sample code
 * \code
 * 
 * \endcode
 * 
 * \tparam Scalar The scalar type 
 */
template <typename Scalar>
class MatrixMarketIterator 
{
    typedef typename NumTraits<Scalar>::Real RealScalar;
  public:
    typedef Matrix<Scalar,Dynamic,1> VectorType; 
    typedef SparseMatrix<Scalar,ColMajor> MatrixType; 
  
  public:
    MatrixMarketIterator(const std::string &folder)
      : m_sym(0), m_isvalid(false), m_matIsLoaded(false), m_hasRhs(false), m_hasrefX(false), m_folder(folder)
    {
      m_folder_id = opendir(folder.c_str());
      if(m_folder_id)
        Getnextvalidmatrix();
    }
    
    ~MatrixMarketIterator()
    {
      if (m_folder_id) closedir(m_folder_id); 
    }
    
    inline MatrixMarketIterator& operator++()
    {
      m_matIsLoaded = false;
      m_hasrefX = false;
      m_hasRhs = false;
      Getnextvalidmatrix();
      return *this;
    }
    inline operator bool() const { return m_isvalid;}
    
    /** Return the sparse matrix corresponding to the current file */
    inline MatrixType& matrix() 
    { 
      // Read the matrix
      if (m_matIsLoaded) return m_mat;
      
      std::string matrix_file = m_folder + "/" + m_matname + ".mtx";
      if ( !loadMarket(m_mat, matrix_file)) 
      {
        std::cerr << "Warning loadMarket failed when loading \"" << matrix_file << "\"" << std::endl;
        m_matIsLoaded = false;
        return m_mat;
      }
      m_matIsLoaded = true; 

      if (m_sym != NonSymmetric) 
      {
        // Check whether we need to restore a full matrix:
        RealScalar diag_norm  = m_mat.diagonal().norm();
        RealScalar lower_norm = m_mat.template triangularView<Lower>().norm();
        RealScalar upper_norm = m_mat.template triangularView<Upper>().norm();
        if(lower_norm>diag_norm && upper_norm==diag_norm)
        {
          // only the lower part is stored
          MatrixType tmp(m_mat);
          m_mat = tmp.template selfadjointView<Lower>();
        }
        else if(upper_norm>diag_norm && lower_norm==diag_norm)
        {
          // only the upper part is stored
          MatrixType tmp(m_mat);
          m_mat = tmp.template selfadjointView<Upper>();
        }
      }
      return m_mat; 
    }
    
    /** Return the right hand side corresponding to the current matrix. 
     * If the rhs file is not provided, a random rhs is generated
     */
    inline VectorType& rhs() 
    { 
       // Get the right hand side
      if (m_hasRhs) return m_rhs;
      
      std::string rhs_file;
      rhs_file = m_folder + "/" + m_matname + "_b.mtx"; // The pattern is matname_b.mtx
      m_hasRhs = Fileexists(rhs_file);
      if (m_hasRhs)
      {
        m_rhs.resize(m_mat.cols());
        m_hasRhs = loadMarketVector(m_rhs, rhs_file);
      }
      if (!m_hasRhs)
      {
        // Generate a random right hand side
        if (!m_matIsLoaded) this->matrix(); 
        m_refX.resize(m_mat.cols());
        m_refX.setRandom();
        m_rhs = m_mat * m_refX;
        m_hasrefX = true;
        m_hasRhs = true;
      }
      return m_rhs; 
    }
    
    /** Return a reference solution
     * If it is not provided and if the right hand side is not available
     * then refX is randomly generated such that A*refX = b 
     * where A and b are the matrix and the rhs. 
     * Note that when a rhs is provided, refX is not available 
     */
    inline VectorType& refX() 
    { 
      // Check if a reference solution is provided
      if (m_hasrefX) return m_refX;
      
      std::string lhs_file;
      lhs_file = m_folder + "/" + m_matname + "_x.mtx"; 
      m_hasrefX = Fileexists(lhs_file);
      if (m_hasrefX)
      {
        m_refX.resize(m_mat.cols());
        m_hasrefX = loadMarketVector(m_refX, lhs_file);
      }
      else
        m_refX.resize(0);
      return m_refX; 
    }
    
    inline std::string& matname() { return m_matname; }
    
    inline int sym() { return m_sym; }
    
    bool hasRhs() {return m_hasRhs; }
    bool hasrefX() {return m_hasrefX; }
    bool isFolderValid() { return bool(m_folder_id); }
    
  protected:
    
    inline bool Fileexists(std::string file)
    {
      std::ifstream file_id(file.c_str());
      if (!file_id.good() ) 
      {
        return false;
      }
      else 
      {
        file_id.close();
        return true;
      }
    }
    
    void Getnextvalidmatrix( )
    {
      m_isvalid = false;
      // Here, we return with the next valid matrix in the folder
      while ( (m_curs_id = readdir(m_folder_id)) != NULL) {
        m_isvalid = false;
        std::string curfile;
        curfile = m_folder + "/" + m_curs_id->d_name;
        // Discard if it is a folder
        if (m_curs_id->d_type == DT_DIR) continue; //FIXME This may not be available on non BSD systems
//         struct stat st_buf; 
//         stat (curfile.c_str(), &st_buf);
//         if (S_ISDIR(st_buf.st_mode)) continue;
        
        // Determine from the header if it is a matrix or a right hand side 
        bool isvector,iscomplex=false;
        if(!getMarketHeader(curfile,m_sym,iscomplex,isvector)) continue;
        if(isvector) continue;
        if (!iscomplex)
        {
          if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
            continue; 
        }
        if (iscomplex)
        {
          if(internal::is_same<Scalar, float>::value || internal::is_same<Scalar, double>::value)
            continue; 
        }
        
        
        // Get the matrix name
        std::string filename = m_curs_id->d_name;
        m_matname = filename.substr(0, filename.length()-4); 
        
        // Find if the matrix is SPD 
        size_t found = m_matname.find("SPD");
        if( (found!=std::string::npos) && (m_sym != NonSymmetric) )
          m_sym = SPD;
       
        m_isvalid = true;
        break; 
      }
    }
    int m_sym; // Symmetry of the matrix
    MatrixType m_mat; // Current matrix  
    VectorType m_rhs;  // Current vector
    VectorType m_refX; // The reference solution, if exists
    std::string m_matname; // Matrix Name
    bool m_isvalid; 
    bool m_matIsLoaded; // Determine if the matrix has already been loaded from the file
    bool m_hasRhs; // The right hand side exists
    bool m_hasrefX; // A reference solution is provided
    std::string m_folder;
    DIR * m_folder_id;
    struct dirent *m_curs_id; 
    
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/RandomSetter.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RANDOMSETTER_H
#define EIGEN_RANDOMSETTER_H

#if defined(EIGEN_GOOGLEHASH_SUPPORT)
// Ensure the ::google namespace exists, required for checking existence of 
// ::google::dense_hash_map and ::google::sparse_hash_map.
namespace google {}
#endif

namespace Eigen {

/** Represents a std::map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct StdMapTraits
{
  typedef int KeyType;
  typedef std::map<KeyType,Scalar> Type;
  enum {
    IsSorted = 1
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};

#ifdef EIGEN_UNORDERED_MAP_SUPPORT
/** Represents a std::unordered_map
  *
  * To use it you need to both define EIGEN_UNORDERED_MAP_SUPPORT and include the unordered_map header file
  * yourself making sure that unordered_map is defined in the std namespace.
  *
  * For instance, with current version of gcc you can either enable C++0x standard (-std=c++0x) or do:
  * \code
  * #include <tr1/unordered_map>
  * #define EIGEN_UNORDERED_MAP_SUPPORT
  * namespace std {
  *   using std::tr1::unordered_map;
  * }
  * \endcode
  *
  * \see RandomSetter
  */
template<typename Scalar> struct StdUnorderedMapTraits
{
  typedef int KeyType;
  typedef std::unordered_map<KeyType,Scalar> Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};
#endif // EIGEN_UNORDERED_MAP_SUPPORT

#if defined(EIGEN_GOOGLEHASH_SUPPORT)

namespace google {
  
// Namespace work-around, since sometimes dense_hash_map and sparse_hash_map
// are in the global namespace, and other times they are under ::google.
using namespace ::google;

template<typename KeyType, typename Scalar>
struct DenseHashMap {
  typedef dense_hash_map<KeyType, Scalar> type;
};

template<typename KeyType, typename Scalar>
struct SparseHashMap {
  typedef sparse_hash_map<KeyType, Scalar> type;
};

} // namespace google

/** Represents a google::dense_hash_map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct GoogleDenseHashMapTraits
{
  typedef int KeyType;
  typedef typename google::DenseHashMap<KeyType,Scalar>::type Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type& map, const KeyType& k)
  { map.set_empty_key(k); }
};

/** Represents a google::sparse_hash_map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct GoogleSparseHashMapTraits
{
  typedef int KeyType;
  typedef typename google::SparseHashMap<KeyType,Scalar>::type Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};
#endif

/** \class RandomSetter
  *
  * \brief The RandomSetter is a wrapper object allowing to set/update a sparse matrix with random access
  *
  * \tparam SparseMatrixType the type of the sparse matrix we are updating
  * \tparam MapTraits a traits class representing the map implementation used for the temporary sparse storage.
  *                  Its default value depends on the system.
  * \tparam OuterPacketBits defines the number of rows (or columns) manage by a single map object
  *                        as a power of two exponent.
  *
  * This class temporarily represents a sparse matrix object using a generic map implementation allowing for
  * efficient random access. The conversion from the compressed representation to a hash_map object is performed
  * in the RandomSetter constructor, while the sparse matrix is updated back at destruction time. This strategy
  * suggest the use of nested blocks as in this example:
  *
  * \code
  * SparseMatrix<double> m(rows,cols);
  * {
  *   RandomSetter<SparseMatrix<double> > w(m);
  *   // don't use m but w instead with read/write random access to the coefficients:
  *   for(;;)
  *     w(rand(),rand()) = rand;
  * }
  * // when w is deleted, the data are copied back to m
  * // and m is ready to use.
  * \endcode
  *
  * Since hash_map objects are not fully sorted, representing a full matrix as a single hash_map would
  * involve a big and costly sort to update the compressed matrix back. To overcome this issue, a RandomSetter
  * use multiple hash_map, each representing 2^OuterPacketBits columns or rows according to the storage order.
  * To reach optimal performance, this value should be adjusted according to the average number of nonzeros
  * per rows/columns.
  *
  * The possible values for the template parameter MapTraits are:
  *  - \b StdMapTraits: corresponds to std::map. (does not perform very well)
  *  - \b GnuHashMapTraits: corresponds to __gnu_cxx::hash_map (available only with GCC)
  *  - \b GoogleDenseHashMapTraits: corresponds to google::dense_hash_map (best efficiency, reasonable memory consumption)
  *  - \b GoogleSparseHashMapTraits: corresponds to google::sparse_hash_map (best memory consumption, relatively good performance)
  *
  * The default map implementation depends on the availability, and the preferred order is:
  * GoogleSparseHashMapTraits, GnuHashMapTraits, and finally StdMapTraits.
  *
  * For performance and memory consumption reasons it is highly recommended to use one of
  * Google's hash_map implementations. To enable the support for them, you must define
  * EIGEN_GOOGLEHASH_SUPPORT. This will include both <google/dense_hash_map> and
  * <google/sparse_hash_map> for you.
  *
  * \see https://github.com/sparsehash/sparsehash
  */
template<typename SparseMatrixType,
         template <typename T> class MapTraits =
#if defined(EIGEN_GOOGLEHASH_SUPPORT)
          GoogleDenseHashMapTraits
#elif defined(_HASH_MAP)
          GnuHashMapTraits
#else
          StdMapTraits
#endif
         ,int OuterPacketBits = 6>
class RandomSetter
{
    typedef typename SparseMatrixType::Scalar Scalar;
    typedef typename SparseMatrixType::StorageIndex StorageIndex;

    struct ScalarWrapper
    {
      ScalarWrapper() : value(0) {}
      Scalar value;
    };
    typedef typename MapTraits<ScalarWrapper>::KeyType KeyType;
    typedef typename MapTraits<ScalarWrapper>::Type HashMapType;
    static const int OuterPacketMask = (1 << OuterPacketBits) - 1;
    enum {
      SwapStorage = 1 - MapTraits<ScalarWrapper>::IsSorted,
      TargetRowMajor = (SparseMatrixType::Flags & RowMajorBit) ? 1 : 0,
      SetterRowMajor = SwapStorage ? 1-TargetRowMajor : TargetRowMajor
    };

  public:

    /** Constructs a random setter object from the sparse matrix \a target
      *
      * Note that the initial value of \a target are imported. If you want to re-set
      * a sparse matrix from scratch, then you must set it to zero first using the
      * setZero() function.
      */
    inline RandomSetter(SparseMatrixType& target)
      : mp_target(&target)
    {
      const Index outerSize = SwapStorage ? target.innerSize() : target.outerSize();
      const Index innerSize = SwapStorage ? target.outerSize() : target.innerSize();
      m_outerPackets = outerSize >> OuterPacketBits;
      if (outerSize&OuterPacketMask)
        m_outerPackets += 1;
      m_hashmaps = new HashMapType[m_outerPackets];
      // compute number of bits needed to store inner indices
      Index aux = innerSize - 1;
      m_keyBitsOffset = 0;
      while (aux)
      {
        ++m_keyBitsOffset;
        aux = aux >> 1;
      }
      KeyType ik = (1<<(OuterPacketBits+m_keyBitsOffset));
      for (Index k=0; k<m_outerPackets; ++k)
        MapTraits<ScalarWrapper>::setInvalidKey(m_hashmaps[k],ik);

      // insert current coeffs
      for (Index j=0; j<mp_target->outerSize(); ++j)
        for (typename SparseMatrixType::InnerIterator it(*mp_target,j); it; ++it)
          (*this)(TargetRowMajor?j:it.index(), TargetRowMajor?it.index():j) = it.value();
    }

    /** Destructor updating back the sparse matrix target */
    ~RandomSetter()
    {
      KeyType keyBitsMask = (1<<m_keyBitsOffset)-1;
      if (!SwapStorage) // also means the map is sorted
      {
        mp_target->setZero();
        mp_target->makeCompressed();
        mp_target->reserve(nonZeros());
        Index prevOuter = -1;
        for (Index k=0; k<m_outerPackets; ++k)
        {
          const Index outerOffset = (1<<OuterPacketBits) * k;
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index outer = (it->first >> m_keyBitsOffset) + outerOffset;
            const Index inner = it->first & keyBitsMask;
            if (prevOuter!=outer)
            {
              for (Index j=prevOuter+1;j<=outer;++j)
                mp_target->startVec(j);
              prevOuter = outer;
            }
            mp_target->insertBackByOuterInner(outer, inner) = it->second.value;
          }
        }
        mp_target->finalize();
      }
      else
      {
        VectorXi positions(mp_target->outerSize());
        positions.setZero();
        // pass 1
        for (Index k=0; k<m_outerPackets; ++k)
        {
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index outer = it->first & keyBitsMask;
            ++positions[outer];
          }
        }
        // prefix sum
        StorageIndex count = 0;
        for (Index j=0; j<mp_target->outerSize(); ++j)
        {
          StorageIndex tmp = positions[j];
          mp_target->outerIndexPtr()[j] = count;
          positions[j] = count;
          count += tmp;
        }
        mp_target->makeCompressed();
        mp_target->outerIndexPtr()[mp_target->outerSize()] = count;
        mp_target->resizeNonZeros(count);
        // pass 2
        for (Index k=0; k<m_outerPackets; ++k)
        {
          const Index outerOffset = (1<<OuterPacketBits) * k;
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index inner = (it->first >> m_keyBitsOffset) + outerOffset;
            const Index outer = it->first & keyBitsMask;
            // sorted insertion
            // Note that we have to deal with at most 2^OuterPacketBits unsorted coefficients,
            // moreover those 2^OuterPacketBits coeffs are likely to be sparse, an so only a
            // small fraction of them have to be sorted, whence the following simple procedure:
            Index posStart = mp_target->outerIndexPtr()[outer];
            Index i = (positions[outer]++) - 1;
            while ( (i >= posStart) && (mp_target->innerIndexPtr()[i] > inner) )
            {
              mp_target->valuePtr()[i+1] = mp_target->valuePtr()[i];
              mp_target->innerIndexPtr()[i+1] = mp_target->innerIndexPtr()[i];
              --i;
            }
            mp_target->innerIndexPtr()[i+1] = internal::convert_index<StorageIndex>(inner);
            mp_target->valuePtr()[i+1] = it->second.value;
          }
        }
      }
      delete[] m_hashmaps;
    }

    /** \returns a reference to the coefficient at given coordinates \a row, \a col */
    Scalar& operator() (Index row, Index col)
    {
      const Index outer = SetterRowMajor ? row : col;
      const Index inner = SetterRowMajor ? col : row;
      const Index outerMajor = outer >> OuterPacketBits; // index of the packet/map
      const Index outerMinor = outer & OuterPacketMask;  // index of the inner vector in the packet
      const KeyType key = internal::convert_index<KeyType>((outerMinor<<m_keyBitsOffset) | inner);
      return m_hashmaps[outerMajor][key].value;
    }

    /** \returns the number of non zero coefficients
      *
      * \note According to the underlying map/hash_map implementation,
      * this function might be quite expensive.
      */
    Index nonZeros() const
    {
      Index nz = 0;
      for (Index k=0; k<m_outerPackets; ++k)
        nz += static_cast<Index>(m_hashmaps[k].size());
      return nz;
    }


  protected:

    HashMapType* m_hashmaps;
    SparseMatrixType* mp_target;
    Index m_outerPackets;
    unsigned char m_keyBitsOffset;
};

} // end namespace Eigen

#endif // EIGEN_RANDOMSETTER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsArrayAPI.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_BESSELFUNCTIONS_ARRAYAPI_H
#define EIGEN_BESSELFUNCTIONS_ARRAYAPI_H

namespace Eigen {

/** \returns an expression of the coefficient-wise i0(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i0_op<typename Derived::Scalar>, const Derived>
bessel_i0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i0e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i0e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i0e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i0e_op<typename Derived::Scalar>, const Derived>
bessel_i0e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i0e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i1_op<typename Derived::Scalar>, const Derived>
bessel_i1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i1e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i1e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i1e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i1e_op<typename Derived::Scalar>, const Derived>
bessel_i1e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i1e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k0(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k0_op<typename Derived::Scalar>, const Derived>
bessel_k0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k0e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k0e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k0e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k0e_op<typename Derived::Scalar>, const Derived>
bessel_k0e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k0e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k1_op<typename Derived::Scalar>, const Derived>
bessel_k1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k1e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k1e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k1e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k1e_op<typename Derived::Scalar>, const Derived>
bessel_k1e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k1e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise j0(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of j0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_j0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_j0_op<typename Derived::Scalar>, const Derived>
bessel_j0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_j0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise y0(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of y0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_y0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_y0_op<typename Derived::Scalar>, const Derived>
bessel_y0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_y0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise j1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of j1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_j1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_j1_op<typename Derived::Scalar>, const Derived>
bessel_j1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_j1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise y1(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of y1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_y1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_y1_op<typename Derived::Scalar>, const Derived>
bessel_y1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_y1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_ARRAYAPI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsBFloat16.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_BFLOAT16_H
#define EIGEN_BESSELFUNCTIONS_BFLOAT16_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i0e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i1e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i1e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_j0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_j0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_j1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_j1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_y0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_y0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_y1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_y1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k0e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k1e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k1e(static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_BESSELFUNCTIONS_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_FUNCTORS_H
#define EIGEN_BESSELFUNCTIONS_FUNCTORS_H

namespace Eigen {

namespace internal {

/** \internal
 * \brief Template functor to compute the modified Bessel function of the first
 * kind of order zero.
 * \sa class CwiseUnaryOp, Cwise::bessel_i0()
 */
template <typename Scalar>
struct scalar_bessel_i0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i0;
    return bessel_i0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i0_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions. We also add
    // the cost of an additional exp over i0e.
    Cost = 28 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the first kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_i0e()
 */
template <typename Scalar>
struct scalar_bessel_i0e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i0e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i0e;
    return bessel_i0e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i0e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i0e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions.
    Cost = 20 * NumTraits<Scalar>::MulCost + 40 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the first
 * kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_i1()
 */
template <typename Scalar>
struct scalar_bessel_i1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i1;
    return bessel_i1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i1_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions. We also add
    // the cost of an additional exp over i1e.
    Cost = 28 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the first kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_i1e()
 */
template <typename Scalar>
struct scalar_bessel_i1e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i1e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i1e;
    return bessel_i1e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i1e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i1e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions.
    Cost = 20 * NumTraits<Scalar>::MulCost + 40 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_j0()
 */
template <typename Scalar>
struct scalar_bessel_j0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_j0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_j0;
    return bessel_j0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_j0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_j0_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine and rsqrt cost.
    Cost = 63 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_y0()
 */
template <typename Scalar>
struct scalar_bessel_y0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_y0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_y0;
    return bessel_y0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_y0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_y0_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine, rsqrt and j0 cost.
    Cost = 126 * NumTraits<Scalar>::MulCost + 96 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the first kind of
 * order one
 * \sa class CwiseUnaryOp, Cwise::bessel_j1()
 */
template <typename Scalar>
struct scalar_bessel_j1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_j1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_j1;
    return bessel_j1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_j1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_j1_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine and rsqrt cost.
    Cost = 63 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order one
 * \sa class CwiseUnaryOp, Cwise::bessel_j1e()
 */
template <typename Scalar>
struct scalar_bessel_y1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_y1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_y1;
    return bessel_y1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_y1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_y1_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine, rsqrt and j1 cost.
    Cost = 126 * NumTraits<Scalar>::MulCost + 96 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the second
 * kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_k0()
 */
template <typename Scalar>
struct scalar_bessel_k0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k0;
    return bessel_k0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k0_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i0, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the second kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_k0e()
 */
template <typename Scalar>
struct scalar_bessel_k0e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k0e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k0e;
    return bessel_k0e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k0e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k0e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i0, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the
 * second kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_k1()
 */
template <typename Scalar>
struct scalar_bessel_k1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k1;
    return bessel_k1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k1_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i1, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the second kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_k1e()
 */
template <typename Scalar>
struct scalar_bessel_k1e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k1e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k1e;
    return bessel_k1e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k1e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k1e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i1, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsHalf.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_HALF_H
#define EIGEN_BESSELFUNCTIONS_HALF_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i0e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i1e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i1e(static_cast<float>(x)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_j0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_j0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_j1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_j1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_y0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_y0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_y1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_y1(static_cast<float>(x)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k0e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k1e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k1e(static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_BESSELFUNCTIONS_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSEL_FUNCTIONS_H
#define EIGEN_BESSEL_FUNCTIONS_H

namespace Eigen {
namespace internal {

//  Parts of this code are based on the Cephes Math Library.
//
//  Cephes Math Library Release 2.8:  June, 2000
//  Copyright 1984, 1987, 1992, 2000 by Stephen L. Moshier
//
//  Permission has been kindly provided by the original author
//  to incorporate the Cephes software into the Eigen codebase:
//
//    From: Stephen Moshier
//    To: Eugene Brevdo
//    Subject: Re: Permission to wrap several cephes functions in Eigen
//
//    Hello Eugene,
//
//    Thank you for writing.
//
//    If your licensing is similar to BSD, the formal way that has been
//    handled is simply to add a statement to the effect that you are incorporating
//    the Cephes software by permission of the author.
//
//    Good luck with your project,
//    Steve


/****************************************************************************
 * Implementation of Bessel function, based on Cephes                       *
 ****************************************************************************/

template <typename Scalar>
struct bessel_i0e_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i0e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_i0e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i0ef.c
     *
     *  Modified Bessel function of order zero,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, i0ef();
     *
     * y = i0ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order zero of the argument.
     *
     * The function is defined as i0e(x) = exp(-|x|) j0( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        100000      3.7e-7      7.0e-8
     * See i0f().
     *
     */

    const float A[] = {-1.30002500998624804212E-8f, 6.04699502254191894932E-8f,
                       -2.67079385394061173391E-7f, 1.11738753912010371815E-6f,
                       -4.41673835845875056359E-6f, 1.64484480707288970893E-5f,
                       -5.75419501008210370398E-5f, 1.88502885095841655729E-4f,
                       -5.76375574538582365885E-4f, 1.63947561694133579842E-3f,
                       -4.32430999505057594430E-3f, 1.05464603945949983183E-2f,
                       -2.37374148058994688156E-2f, 4.93052842396707084878E-2f,
                       -9.49010970480476444210E-2f, 1.71620901522208775349E-1f,
                       -3.04682672343198398683E-1f, 6.76795274409476084995E-1f};

    const float B[] = {3.39623202570838634515E-9f, 2.26666899049817806459E-8f,
                       2.04891858946906374183E-7f, 2.89137052083475648297E-6f,
                       6.88975834691682398426E-5f, 3.36911647825569408990E-3f,
                       8.04490411014108831608E-1f};
    T y = pabs(x);
    T y_le_eight = internal::pchebevl<T, 18>::run(
        pmadd(pset1<T>(0.5f), y, pset1<T>(-2.0f)), A);
    T y_gt_eight = pmul(
        internal::pchebevl<T, 7>::run(
            psub(pdiv(pset1<T>(32.0f), y), pset1<T>(2.0f)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    return pselect(pcmp_le(y, pset1<T>(8.0f)), y_le_eight, y_gt_eight);
  }
};

template <typename T>
struct generic_i0e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i0e.c
     *
     *  Modified Bessel function of order zero,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, i0e();
     *
     * y = i0e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order zero of the argument.
     *
     * The function is defined as i0e(x) = exp(-|x|) j0( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       5.4e-16     1.2e-16
     * See i0().
     *
     */

    const double A[] = {-4.41534164647933937950E-18, 3.33079451882223809783E-17,
                        -2.43127984654795469359E-16, 1.71539128555513303061E-15,
                        -1.16853328779934516808E-14, 7.67618549860493561688E-14,
                        -4.85644678311192946090E-13, 2.95505266312963983461E-12,
                        -1.72682629144155570723E-11, 9.67580903537323691224E-11,
                        -5.18979560163526290666E-10, 2.65982372468238665035E-9,
                        -1.30002500998624804212E-8,  6.04699502254191894932E-8,
                        -2.67079385394061173391E-7,  1.11738753912010371815E-6,
                        -4.41673835845875056359E-6,  1.64484480707288970893E-5,
                        -5.75419501008210370398E-5,  1.88502885095841655729E-4,
                        -5.76375574538582365885E-4,  1.63947561694133579842E-3,
                        -4.32430999505057594430E-3,  1.05464603945949983183E-2,
                        -2.37374148058994688156E-2,  4.93052842396707084878E-2,
                        -9.49010970480476444210E-2,  1.71620901522208775349E-1,
                        -3.04682672343198398683E-1,  6.76795274409476084995E-1};
    const double B[] = {
        -7.23318048787475395456E-18, -4.83050448594418207126E-18,
        4.46562142029675999901E-17,  3.46122286769746109310E-17,
        -2.82762398051658348494E-16, -3.42548561967721913462E-16,
        1.77256013305652638360E-15,  3.81168066935262242075E-15,
        -9.55484669882830764870E-15, -4.15056934728722208663E-14,
        1.54008621752140982691E-14,  3.85277838274214270114E-13,
        7.18012445138366623367E-13,  -1.79417853150680611778E-12,
        -1.32158118404477131188E-11, -3.14991652796324136454E-11,
        1.18891471078464383424E-11,  4.94060238822496958910E-10,
        3.39623202570838634515E-9,   2.26666899049817806459E-8,
        2.04891858946906374183E-7,   2.89137052083475648297E-6,
        6.88975834691682398426E-5,   3.36911647825569408990E-3,
        8.04490411014108831608E-1};
    T y = pabs(x);
    T y_le_eight = internal::pchebevl<T, 30>::run(
        pmadd(pset1<T>(0.5), y, pset1<T>(-2.0)), A);
    T y_gt_eight = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(32.0), y), pset1<T>(2.0)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    return pselect(pcmp_le(y, pset1<T>(8.0)), y_le_eight, y_gt_eight);
  }
};

template <typename T>
struct bessel_i0e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i0e<T>::run(x);
  }
};

template <typename Scalar>
struct bessel_i0_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return pmul(
        pexp(pabs(x)),
        generic_i0e<T, ScalarType>::run(x));
  }
};

template <typename T>
struct bessel_i0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i0<T>::run(x);
  }
};

template <typename Scalar>
struct bessel_i1e_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type >
struct generic_i1e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_i1e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* i1ef.c
     *
     *  Modified Bessel function of order one,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, i1ef();
     *
     * y = i1ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order one of the argument.
     *
     * The function is defined as i1(x) = -i exp(-|x|) j1( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.5e-6      1.5e-7
     * See i1().
     *
     */
    const float A[] = {9.38153738649577178388E-9f, -4.44505912879632808065E-8f,
                       2.00329475355213526229E-7f, -8.56872026469545474066E-7f,
                       3.47025130813767847674E-6f, -1.32731636560394358279E-5f,
                       4.78156510755005422638E-5f, -1.61760815825896745588E-4f,
                       5.12285956168575772895E-4f, -1.51357245063125314899E-3f,
                       4.15642294431288815669E-3f, -1.05640848946261981558E-2f,
                       2.47264490306265168283E-2f, -5.29459812080949914269E-2f,
                       1.02643658689847095384E-1f, -1.76416518357834055153E-1f,
                       2.52587186443633654823E-1f};

    const float B[] = {-3.83538038596423702205E-9f, -2.63146884688951950684E-8f,
                       -2.51223623787020892529E-7f, -3.88256480887769039346E-6f,
                       -1.10588938762623716291E-4f, -9.76109749136146840777E-3f,
                       7.78576235018280120474E-1f};


    T y = pabs(x);
    T y_le_eight = pmul(y, internal::pchebevl<T, 17>::run(
        pmadd(pset1<T>(0.5f), y, pset1<T>(-2.0f)), A));
    T y_gt_eight = pmul(
        internal::pchebevl<T, 7>::run(
            psub(pdiv(pset1<T>(32.0f), y),
                 pset1<T>(2.0f)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    y = pselect(pcmp_le(y, pset1<T>(8.0f)), y_le_eight, y_gt_eight);
    return pselect(pcmp_lt(x, pset1<T>(0.0f)), pnegate(y), y);
  }
};

template <typename T>
struct generic_i1e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i1e.c
     *
     *  Modified Bessel function of order one,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, i1e();
     *
     * y = i1e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order one of the argument.
     *
     * The function is defined as i1(x) = -i exp(-|x|) j1( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       2.0e-15     2.0e-16
     * See i1().
     *
     */
    const double A[] = {2.77791411276104639959E-18, -2.11142121435816608115E-17,
                        1.55363195773620046921E-16, -1.10559694773538630805E-15,
                        7.60068429473540693410E-15, -5.04218550472791168711E-14,
                        3.22379336594557470981E-13, -1.98397439776494371520E-12,
                        1.17361862988909016308E-11, -6.66348972350202774223E-11,
                        3.62559028155211703701E-10, -1.88724975172282928790E-9,
                        9.38153738649577178388E-9,  -4.44505912879632808065E-8,
                        2.00329475355213526229E-7,  -8.56872026469545474066E-7,
                        3.47025130813767847674E-6,  -1.32731636560394358279E-5,
                        4.78156510755005422638E-5,  -1.61760815825896745588E-4,
                        5.12285956168575772895E-4,  -1.51357245063125314899E-3,
                        4.15642294431288815669E-3,  -1.05640848946261981558E-2,
                        2.47264490306265168283E-2,  -5.29459812080949914269E-2,
                        1.02643658689847095384E-1,  -1.76416518357834055153E-1,
                        2.52587186443633654823E-1};
    const double B[] = {
        7.51729631084210481353E-18,  4.41434832307170791151E-18,
        -4.65030536848935832153E-17, -3.20952592199342395980E-17,
        2.96262899764595013876E-16,  3.30820231092092828324E-16,
        -1.88035477551078244854E-15, -3.81440307243700780478E-15,
        1.04202769841288027642E-14,  4.27244001671195135429E-14,
        -2.10154184277266431302E-14, -4.08355111109219731823E-13,
        -7.19855177624590851209E-13, 2.03562854414708950722E-12,
        1.41258074366137813316E-11,  3.25260358301548823856E-11,
        -1.89749581235054123450E-11, -5.58974346219658380687E-10,
        -3.83538038596423702205E-9,  -2.63146884688951950684E-8,
        -2.51223623787020892529E-7,  -3.88256480887769039346E-6,
        -1.10588938762623716291E-4,  -9.76109749136146840777E-3,
        7.78576235018280120474E-1};
    T y = pabs(x);
    T y_le_eight = pmul(y, internal::pchebevl<T, 29>::run(
        pmadd(pset1<T>(0.5), y, pset1<T>(-2.0)), A));
    T y_gt_eight = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(32.0), y),
                 pset1<T>(2.0)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    y = pselect(pcmp_le(y, pset1<T>(8.0)), y_le_eight, y_gt_eight);
    return pselect(pcmp_lt(x, pset1<T>(0.0)), pnegate(y), y);
  }
};

template <typename T>
struct bessel_i1e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i1e<T>::run(x);
  }
};

template <typename T>
struct bessel_i1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return pmul(
        pexp(pabs(x)),
        generic_i1e<T, ScalarType>::run(x));
  }
};

template <typename T>
struct bessel_i1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i1<T>::run(x);
  }
};

template <typename T>
struct bessel_k0e_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k0e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k0e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0ef.c
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k0ef();
     *
     * y = k0ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       8.1e-7      7.8e-8
     * See k0().
     *
     */

    const float A[] = {1.90451637722020886025E-9f, 2.53479107902614945675E-7f,
                       2.28621210311945178607E-5f, 1.26461541144692592338E-3f,
                       3.59799365153615016266E-2f, 3.44289899924628486886E-1f,
                       -5.35327393233902768720E-1f};

    const float B[] = {-1.69753450938905987466E-9f, 8.57403401741422608519E-9f,
                       -4.66048989768794782956E-8f, 2.76681363944501510342E-7f,
                       -1.83175552271911948767E-6f, 1.39498137188764993662E-5f,
                       -1.28495495816278026384E-4f, 1.56988388573005337491E-3f,
                       -3.14481013119645005427E-2f, 2.44030308206595545468E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, float>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pmul(pexp(x), x_le_two);
    T x_gt_two = pmul(
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x));
    return pselect(
        pcmp_le(x, pset1<T>(0.0)),
        MAXNUM,
        pselect(pcmp_le(x, two), x_le_two, x_gt_two));
  }
};

template <typename T>
struct generic_k0e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0e.c
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k0e();
     *
     * y = k0e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.4e-15     1.4e-16
     * See k0().
     *
     */

    const double A[] = {
      1.37446543561352307156E-16,
      4.25981614279661018399E-14,
      1.03496952576338420167E-11,
      1.90451637722020886025E-9,
      2.53479107902614945675E-7,
      2.28621210311945178607E-5,
      1.26461541144692592338E-3,
      3.59799365153615016266E-2,
      3.44289899924628486886E-1,
      -5.35327393233902768720E-1};
    const double B[] = {
       5.30043377268626276149E-18, -1.64758043015242134646E-17,
       5.21039150503902756861E-17, -1.67823109680541210385E-16,
       5.51205597852431940784E-16, -1.84859337734377901440E-15,
       6.34007647740507060557E-15, -2.22751332699166985548E-14,
       8.03289077536357521100E-14, -2.98009692317273043925E-13,
       1.14034058820847496303E-12, -4.51459788337394416547E-12,
       1.85594911495471785253E-11, -7.95748924447710747776E-11,
       3.57739728140030116597E-10, -1.69753450938905987466E-9,
       8.57403401741422608519E-9, -4.66048989768794782956E-8,
       2.76681363944501510342E-7, -1.83175552271911948767E-6,
       1.39498137188764993662E-5, -1.28495495816278026384E-4,
       1.56988388573005337491E-3, -3.14481013119645005427E-2,
       2.44030308206595545468E0
    };
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 10>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, double>::run(x), pmul(
            pset1<T>(-1.0), plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pmul(pexp(x), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k0e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k0e<T>::run(x);
  }
};

template <typename T>
struct bessel_k0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0f.c
     *	Modified Bessel function, third kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k0f();
     *
     * y = k0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns modified Bessel function of the third kind
     * of order zero of the argument.
     *
     * The range is partitioned into the two intervals [0,8] and
     * (8, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     * Tested at 2000 random points between 0 and 8.  Peak absolute
     * error (relative when K0 > 1) was 1.46e-14; rms, 4.26e-15.
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       7.8e-7      8.5e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     *  K0 domain          x <= 0          MAXNUM
     *
     */

    const float A[] = {1.90451637722020886025E-9f, 2.53479107902614945675E-7f,
                       2.28621210311945178607E-5f, 1.26461541144692592338E-3f,
                       3.59799365153615016266E-2f, 3.44289899924628486886E-1f,
                       -5.35327393233902768720E-1f};

    const float B[] = {-1.69753450938905987466E-9f, 8.57403401741422608519E-9f,
                       -4.66048989768794782956E-8f, 2.76681363944501510342E-7f,
                       -1.83175552271911948767E-6f, 1.39498137188764993662E-5f,
                       -1.28495495816278026384E-4f, 1.56988388573005337491E-3f,
                       -3.14481013119645005427E-2f, 2.44030308206595545468E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, float>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pmul(
            pexp(pnegate(x)),
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B)),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*
     *
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k0();
     *
     * y = k0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.4e-15     1.4e-16
     * See k0().
     *
     */
    const double A[] = {
      1.37446543561352307156E-16,
      4.25981614279661018399E-14,
      1.03496952576338420167E-11,
      1.90451637722020886025E-9,
      2.53479107902614945675E-7,
      2.28621210311945178607E-5,
      1.26461541144692592338E-3,
      3.59799365153615016266E-2,
      3.44289899924628486886E-1,
      -5.35327393233902768720E-1};
    const double B[] = {
       5.30043377268626276149E-18, -1.64758043015242134646E-17,
       5.21039150503902756861E-17, -1.67823109680541210385E-16,
       5.51205597852431940784E-16, -1.84859337734377901440E-15,
       6.34007647740507060557E-15, -2.22751332699166985548E-14,
       8.03289077536357521100E-14, -2.98009692317273043925E-13,
       1.14034058820847496303E-12, -4.51459788337394416547E-12,
       1.85594911495471785253E-11, -7.95748924447710747776E-11,
       3.57739728140030116597E-10, -1.69753450938905987466E-9,
       8.57403401741422608519E-9, -4.66048989768794782956E-8,
       2.76681363944501510342E-7, -1.83175552271911948767E-6,
       1.39498137188764993662E-5, -1.28495495816278026384E-4,
       1.56988388573005337491E-3, -3.14481013119645005427E-2,
       2.44030308206595545468E0
    };
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 10>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, double>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pmul(
            pexp(-x),
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B)),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k0<T>::run(x);
  }
};

template <typename T>
struct bessel_k1e_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k1e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k1e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* k1ef.c
     *
     *	Modified Bessel function, third kind, order one,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1ef();
     *
     * y = k1ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order one of the argument:
     *
     *      k1e(x) = exp(x) * k1(x).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.9e-7      6.7e-8
     * See k1().
     *
     */

    const float A[] = {-2.21338763073472585583E-8f, -2.43340614156596823496E-6f,
                        -1.73028895751305206302E-4f, -6.97572385963986435018E-3f,
                        -1.22611180822657148235E-1f, -3.53155960776544875667E-1f,
                        1.52530022733894777053E0f};
    const float B[] = {2.01504975519703286596E-9f, -1.03457624656780970260E-8f,
                       5.74108412545004946722E-8f, -3.50196060308781257119E-7f,
                       2.40648494783721712015E-6f, -1.93619797416608296024E-5f,
                       1.95215518471351631108E-4f, -2.85781685962277938680E-3f,
                       1.03923736576817238437E-1f, 2.72062619048444266945E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, float>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pmul(x_le_two, pexp(x));
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        internal::pchebevl<T, 10>::run(
            psub(pdiv(pset1<T>(8.0), x), two), B),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k1e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k1e.c
     *
     *	Modified Bessel function, third kind, order one,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k1e();
     *
     * y = k1e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order one of the argument:
     *
     *      k1e(x) = exp(x) * k1(x).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       7.8e-16     1.2e-16
     * See k1().
     *
     */
    const double A[] = {-7.02386347938628759343E-18, -2.42744985051936593393E-15,
                        -6.66690169419932900609E-13, -1.41148839263352776110E-10,
                        -2.21338763073472585583E-8, -2.43340614156596823496E-6,
                        -1.73028895751305206302E-4, -6.97572385963986435018E-3,
                        -1.22611180822657148235E-1, -3.53155960776544875667E-1,
                        1.52530022733894777053E0};
    const double B[] = {-5.75674448366501715755E-18, 1.79405087314755922667E-17,
                        -5.68946255844285935196E-17, 1.83809354436663880070E-16,
                        -6.05704724837331885336E-16, 2.03870316562433424052E-15,
                        -7.01983709041831346144E-15, 2.47715442448130437068E-14,
                        -8.97670518232499435011E-14, 3.34841966607842919884E-13,
                        -1.28917396095102890680E-12, 5.13963967348173025100E-12,
                        -2.12996783842756842877E-11, 9.21831518760500529508E-11,
                        -4.19035475934189648750E-10, 2.01504975519703286596E-9,
                        -1.03457624656780970260E-8, 5.74108412545004946722E-8,
                        -3.50196060308781257119E-7, 2.40648494783721712015E-6,
                        -1.93619797416608296024E-5, 1.95215518471351631108E-4,
                        -2.85781685962277938680E-3, 1.03923736576817238437E-1,
                        2.72062619048444266945E0};
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 11>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, double>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pmul(x_le_two, pexp(x));
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(8.0), x), two), B),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k1e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k1e<T>::run(x);
  }
};

template <typename T>
struct bessel_k1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* k1f.c
     *	Modified Bessel function, third kind, order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1f();
     *
     * y = k1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Computes the modified Bessel function of the third kind
     * of order one of the argument.
     *
     * The range is partitioned into the two intervals [0,2] and
     * (2, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.6e-7      7.6e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     * k1 domain          x <= 0          MAXNUM
     *
     */

    const float A[] = {-2.21338763073472585583E-8f, -2.43340614156596823496E-6f,
                        -1.73028895751305206302E-4f, -6.97572385963986435018E-3f,
                        -1.22611180822657148235E-1f, -3.53155960776544875667E-1f,
                        1.52530022733894777053E0f};
    const float B[] = {2.01504975519703286596E-9f, -1.03457624656780970260E-8f,
                       5.74108412545004946722E-8f, -3.50196060308781257119E-7f,
                       2.40648494783721712015E-6f, -1.93619797416608296024E-5f,
                       1.95215518471351631108E-4f, -2.85781685962277938680E-3f,
                       1.03923736576817238437E-1f, 2.72062619048444266945E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, float>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pexp(pnegate(x)),
        pmul(
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x)));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k1.c
     *	Modified Bessel function, third kind, order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1f();
     *
     * y = k1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Computes the modified Bessel function of the third kind
     * of order one of the argument.
     *
     * The range is partitioned into the two intervals [0,2] and
     * (2, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.6e-7      7.6e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     * k1 domain          x <= 0          MAXNUM
     *
     */
    const double A[] = {-7.02386347938628759343E-18, -2.42744985051936593393E-15,
                        -6.66690169419932900609E-13, -1.41148839263352776110E-10,
                        -2.21338763073472585583E-8, -2.43340614156596823496E-6,
                        -1.73028895751305206302E-4, -6.97572385963986435018E-3,
                        -1.22611180822657148235E-1, -3.53155960776544875667E-1,
                        1.52530022733894777053E0};
    const double B[] = {-5.75674448366501715755E-18, 1.79405087314755922667E-17,
                        -5.68946255844285935196E-17, 1.83809354436663880070E-16,
                        -6.05704724837331885336E-16, 2.03870316562433424052E-15,
                        -7.01983709041831346144E-15, 2.47715442448130437068E-14,
                        -8.97670518232499435011E-14, 3.34841966607842919884E-13,
                        -1.28917396095102890680E-12, 5.13963967348173025100E-12,
                        -2.12996783842756842877E-11, 9.21831518760500529508E-11,
                        -4.19035475934189648750E-10, 2.01504975519703286596E-9,
                        -1.03457624656780970260E-8, 5.74108412545004946722E-8,
                        -3.50196060308781257119E-7, 2.40648494783721712015E-6,
                        -1.93619797416608296024E-5, 1.95215518471351631108E-4,
                        -2.85781685962277938680E-3, 1.03923736576817238437E-1,
                        2.72062619048444266945E0};
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 11>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, double>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pexp(-x),
        pmul(
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x)));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k1<T>::run(x);
  }
};

template <typename T>
struct bessel_j0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_j0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_j0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j0f.c
     *	Bessel function of order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, j0f();
     *
     * y = j0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order zero of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval the following polynomial
     * approximation is used:
     *
     *
     *        2         2         2
     * (w - r  ) (w - r  ) (w - r  ) P(w)
     *       1         2         3
     *
     *            2
     * where w = x  and the three r's are zeros of the function.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x R(1/x^2) - pi/4.  The function is
     *
     *   j0(x) = Modulus(x) cos( Phase(x) ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 2        100000      1.3e-7      3.6e-8
     *    IEEE      2, 32       100000      1.9e-7      5.4e-8
     *
     */

    const float JP[] = {-6.068350350393235E-008f, 6.388945720783375E-006f,
                        -3.969646342510940E-004f, 1.332913422519003E-002f,
                        -1.729150680240724E-001f};
    const float MO[] = {-6.838999669318810E-002f, 1.864949361379502E-001f,
                        -2.145007480346739E-001f, 1.197549369473540E-001f,
                        -3.560281861530129E-003f, -4.969382655296620E-002f,
                        -3.355424622293709E-006f, 7.978845717621440E-001f};
    const float PH[] = {3.242077816988247E+001f, -3.630592630518434E+001f,
                        1.756221482109099E+001f, -4.974978466280903E+000f,
                        1.001973420681837E+000f, -1.939906941791308E-001f,
                        6.490598792654666E-002f, -1.249992184872738E-001f};
    const T DR1 =  pset1<T>(5.78318596294678452118f);
    const T NEG_PIO4F = pset1<T>(-0.7853981633974483096f); /* -pi / 4 */
    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_two = pselect(
        pcmp_lt(y, pset1<T>(1.0e-3f)),
        pmadd(z, pset1<T>(-0.25f), pset1<T>(1.0f)),
        pmul(psub(z, DR1), internal::ppolevl<T, 4>::run(z, JP)));
    T q = pdiv(pset1<T>(1.0f), y);
    T w = prsqrt(y);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO));
    w = pmul(q, q);
    T yn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH), NEG_PIO4F);
    T y_gt_two = pmul(p, pcos(padd(yn, y)));
    return pselect(pcmp_le(y, pset1<T>(2.0)), y_le_two, y_gt_two);
  }
};

template <typename T>
struct generic_j0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j0.c
     *	Bessel function of order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, j0();
     *
     * y = j0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order zero of the argument.
     *
     * The domain is divided into the intervals [0, 5] and
     * (5, infinity). In the first interval the following rational
     * approximation is used:
     *
     *
     *        2         2
     * (w - r  ) (w - r  ) P (w) / Q (w)
     *       1         2    3       8
     *
     *            2
     * where w = x  and the two r's are zeros of the function.
     *
     * In the second interval, the Hankel asymptotic expansion
     * is employed with two rational functions of degree 6/6
     * and 7/7.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain     # trials      peak         rms
     *    DEC       0, 30       10000       4.4e-17     6.3e-18
     *    IEEE      0, 30       60000       4.2e-16     1.1e-16
     *
     */
    const double PP[] = {7.96936729297347051624E-4, 8.28352392107440799803E-2,
                        1.23953371646414299388E0, 5.44725003058768775090E0,
                        8.74716500199817011941E0, 5.30324038235394892183E0,
                        9.99999999999999997821E-1};
    const double PQ[] = {9.24408810558863637013E-4, 8.56288474354474431428E-2,
                         1.25352743901058953537E0, 5.47097740330417105182E0,
                         8.76190883237069594232E0, 5.30605288235394617618E0,
                         1.00000000000000000218E0};
    const double QP[] = {-1.13663838898469149931E-2, -1.28252718670509318512E0,
                         -1.95539544257735972385E1, -9.32060152123768231369E1,
                         -1.77681167980488050595E2, -1.47077505154951170175E2,
                         -5.14105326766599330220E1, -6.05014350600728481186E0};
    const double QQ[] = {1.00000000000000000000E0, 6.43178256118178023184E1,
                         8.56430025976980587198E2, 3.88240183605401609683E3,
                         7.24046774195652478189E3, 5.93072701187316984827E3,
                         2.06209331660327847417E3, 2.42005740240291393179E2};
    const double RP[] = {-4.79443220978201773821E9, 1.95617491946556577543E12,
                         -2.49248344360967716204E14, 9.70862251047306323952E15};
    const double RQ[] = {1.00000000000000000000E0, 4.99563147152651017219E2,
                         1.73785401676374683123E5, 4.84409658339962045305E7,
                         1.11855537045356834862E10, 2.11277520115489217587E12,
                         3.10518229857422583814E14, 3.18121955943204943306E16,
                         1.71086294081043136091E18};
    const T DR1 = pset1<T>(5.78318596294678452118E0);
    const T DR2 = pset1<T>(3.04712623436620863991E1);
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    const T NEG_PIO4 = pset1<T>(-0.7853981633974483096); /* pi / 4 */

    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_five = pselect(
        pcmp_lt(y, pset1<T>(1.0e-5)),
        pmadd(z, pset1<T>(-0.25), pset1<T>(1.0)),
        pmul(pmul(psub(z, DR1), psub(z, DR2)),
             pdiv(internal::ppolevl<T, 3>::run(z, RP),
                  internal::ppolevl<T, 8>::run(z, RQ))));
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T yn = padd(y, NEG_PIO4);
    T w = pdiv(pset1<T>(-5.0), y);
    p = pmadd(p, pcos(yn), pmul(w, pmul(q, psin(yn))));
    T y_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(y)));
    return pselect(pcmp_le(y, pset1<T>(5.0)), y_le_five, y_gt_five);
  }
};

template <typename T>
struct bessel_j0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_j0<T>::run(x);
  }
};

template <typename T>
struct bessel_y0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_y0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_y0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j0f.c
     * 	Bessel function of the second kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, y0f();
     *
     * y = y0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind, of order
     * zero, of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *
     *                  2         2         2
     * y0(x)  =  (w - r  ) (w - r  ) (w - r  ) R(x)  +  2/pi ln(x) j0(x).
     *                 1         2         3
     *
     * Thus a call to j0() is required.  The three zeros are removed
     * from R(x) to improve its numerical stability.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x S(1/x^2) - pi/4.  Then the function is
     *
     *   y0(x) = Modulus(x) sin( Phase(x) ).
     *
     *
     *
     *
     * ACCURACY:
     *
     *  Absolute error, when y0(x) < 1; else relative error:
     *
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,  2       100000      2.4e-7      3.4e-8
     *    IEEE      2, 32       100000      1.8e-7      5.3e-8
     *
     */

    const float YP[] = {9.454583683980369E-008f, -9.413212653797057E-006f,
                        5.344486707214273E-004f, -1.584289289821316E-002f,
                        1.707584643733568E-001f};
    const float MO[] = {-6.838999669318810E-002f, 1.864949361379502E-001f,
                        -2.145007480346739E-001f, 1.197549369473540E-001f,
                        -3.560281861530129E-003f, -4.969382655296620E-002f,
                        -3.355424622293709E-006f, 7.978845717621440E-001f};
    const float PH[] = {3.242077816988247E+001f, -3.630592630518434E+001f,
                        1.756221482109099E+001f, -4.974978466280903E+000f,
                        1.001973420681837E+000f, -1.939906941791308E-001f,
                        6.490598792654666E-002f, -1.249992184872738E-001f};
    const T YZ1 = pset1<T>(0.43221455686510834878f);
    const T TWOOPI =  pset1<T>(0.636619772367581343075535f); /* 2 / pi */
    const T NEG_PIO4F = pset1<T>(-0.7853981633974483096f); /* -pi / 4 */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<float>::infinity());
    T z = pmul(x, x);
    T x_le_two = pmul(TWOOPI, pmul(plog(x), generic_j0<T, float>::run(x)));
    x_le_two = pmadd(
        psub(z, YZ1), internal::ppolevl<T, 4>::run(z, YP), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_two);
    T q = pdiv(pset1<T>(1.0), x);
    T w = prsqrt(x);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO));
    T u = pmul(q, q);
    T xn = pmadd(q, internal::ppolevl<T, 7>::run(u, PH), NEG_PIO4F);
    T x_gt_two = pmul(p, psin(padd(xn, x)));
    return pselect(pcmp_le(x, pset1<T>(2.0)), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_y0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j0.c
     *	Bessel function of the second kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y0();
     *
     * y = y0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind, of order
     * zero, of the argument.
     *
     * The domain is divided into the intervals [0, 5] and
     * (5, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *   y0(x)  = R(x)  +   2 * log(x) * j0(x) / PI.
     * Thus a call to j0() is required.
     *
     * In the second interval, the Hankel asymptotic expansion
     * is employed with two rational functions of degree 6/6
     * and 7/7.
     *
     *
     *
     * ACCURACY:
     *
     *  Absolute error, when y0(x) < 1; else relative error:
     *
     * arithmetic   domain     # trials      peak         rms
     *    DEC       0, 30        9400       7.0e-17     7.9e-18
     *    IEEE      0, 30       30000       1.3e-15     1.6e-16
     *
     */
    const double PP[] = {7.96936729297347051624E-4, 8.28352392107440799803E-2,
                        1.23953371646414299388E0, 5.44725003058768775090E0,
                        8.74716500199817011941E0, 5.30324038235394892183E0,
                        9.99999999999999997821E-1};
    const double PQ[] = {9.24408810558863637013E-4, 8.56288474354474431428E-2,
                         1.25352743901058953537E0, 5.47097740330417105182E0,
                         8.76190883237069594232E0, 5.30605288235394617618E0,
                         1.00000000000000000218E0};
    const double QP[] = {-1.13663838898469149931E-2, -1.28252718670509318512E0,
                         -1.95539544257735972385E1, -9.32060152123768231369E1,
                         -1.77681167980488050595E2, -1.47077505154951170175E2,
                         -5.14105326766599330220E1, -6.05014350600728481186E0};
    const double QQ[] = {1.00000000000000000000E0, 6.43178256118178023184E1,
                         8.56430025976980587198E2, 3.88240183605401609683E3,
                         7.24046774195652478189E3, 5.93072701187316984827E3,
                         2.06209331660327847417E3, 2.42005740240291393179E2};
    const double YP[] = {1.55924367855235737965E4, -1.46639295903971606143E7,
                         5.43526477051876500413E9, -9.82136065717911466409E11,
                         8.75906394395366999549E13, -3.46628303384729719441E15,
                         4.42733268572569800351E16, -1.84950800436986690637E16};
    const double YQ[] = {1.00000000000000000000E0,  1.04128353664259848412E3,
                         6.26107330137134956842E5, 2.68919633393814121987E8,
                         8.64002487103935000337E10, 2.02979612750105546709E13,
                         3.17157752842975028269E15, 2.50596256172653059228E17};
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    const T TWOOPI =  pset1<T>(0.636619772367581343075535); /* 2 / pi */
    const T NEG_PIO4 = pset1<T>(-0.7853981633974483096); /* -pi / 4 */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<double>::infinity());

    T z = pmul(x, x);
    T x_le_five = pdiv(internal::ppolevl<T, 7>::run(z, YP),
                       internal::ppolevl<T, 7>::run(z, YQ));
    x_le_five = pmadd(
        pmul(TWOOPI, plog(x)), generic_j0<T, double>::run(x), x_le_five);
    x_le_five = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_five);
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T xn = padd(x, NEG_PIO4);
    T w = pdiv(pset1<T>(5.0), x);
    p = pmadd(p, psin(xn), pmul(w, pmul(q, pcos(xn))));
    T x_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(x)));
    return pselect(pcmp_le(x, pset1<T>(5.0)), x_le_five, x_gt_five);
  }
};

template <typename T>
struct bessel_y0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_y0<T>::run(x);
  }
};

template <typename T>
struct bessel_j1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_j1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_j1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j1f.c
     *	Bessel function of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, j1f();
     *
     * y = j1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order one of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a polynomial approximation
     *        2
     * (w - r  ) x P(w)
     *       1
     *                     2
     * is used, where w = x  and r is the first zero of the function.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x R(1/x^2) - 3pi/4.  The function is
     *
     *   j0(x) = Modulus(x) cos( Phase(x) ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak       rms
     *    IEEE      0,  2       100000       1.2e-7     2.5e-8
     *    IEEE      2, 32       100000       2.0e-7     5.3e-8
     *
     *
     */

    const float JP[] = {-4.878788132172128E-009f, 6.009061827883699E-007f,
                        -4.541343896997497E-005f, 1.937383947804541E-003f,
                        -3.405537384615824E-002f};
    const float MO1[] = {6.913942741265801E-002f, -2.284801500053359E-001f,
                        3.138238455499697E-001f, -2.102302420403875E-001f,
                        5.435364690523026E-003f, 1.493389585089498E-001f,
                        4.976029650847191E-006f, 7.978845453073848E-001f};
    const float PH1[] = {-4.497014141919556E+001f, 5.073465654089319E+001f,
                        -2.485774108720340E+001f, 7.222973196770240E+000f,
                        -1.544842782180211E+000f, 3.503787691653334E-001f,
                        -1.637986776941202E-001f, 3.749989509080821E-001f};
    const T Z1 = pset1<T>(1.46819706421238932572E1f);
    const T NEG_THPIO4F = pset1<T>(-2.35619449019234492885f);    /* -3*pi/4 */

    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_two = pmul(
        psub(z, Z1),
        pmul(x, internal::ppolevl<T, 4>::run(z, JP)));
    T q = pdiv(pset1<T>(1.0f), y);
    T w = prsqrt(y);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO1));
    w = pmul(q, q);
    T yn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH1), NEG_THPIO4F);
    T y_gt_two = pmul(p, pcos(padd(yn, y)));
    // j1 is an odd function. This implementation differs from cephes to
    // take this fact in to account. Cephes returns -j1(x) for y > 2 range.
    y_gt_two = pselect(
        pcmp_lt(x, pset1<T>(0.0f)), pnegate(y_gt_two), y_gt_two);
    return pselect(pcmp_le(y, pset1<T>(2.0f)), y_le_two, y_gt_two);
  }
};

template <typename T>
struct generic_j1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j1.c
     *	Bessel function of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, j1();
     *
     * y = j1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order one of the argument.
     *
     * The domain is divided into the intervals [0, 8] and
     * (8, infinity). In the first interval a 24 term Chebyshev
     * expansion is used. In the second, the asymptotic
     * trigonometric representation is employed using two
     * rational functions of degree 5/5.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    DEC       0, 30       10000       4.0e-17     1.1e-17
     *    IEEE      0, 30       30000       2.6e-16     1.1e-16
     *
     */
    const double PP[] = {7.62125616208173112003E-4, 7.31397056940917570436E-2,
                         1.12719608129684925192E0, 5.11207951146807644818E0,
                         8.42404590141772420927E0, 5.21451598682361504063E0,
                         1.00000000000000000254E0};
    const double PQ[] = {5.71323128072548699714E-4, 6.88455908754495404082E-2,
                         1.10514232634061696926E0, 5.07386386128601488557E0,
                         8.39985554327604159757E0, 5.20982848682361821619E0,
                         9.99999999999999997461E-1};
    const double QP[] = {5.10862594750176621635E-2, 4.98213872951233449420E0,
                         7.58238284132545283818E1, 3.66779609360150777800E2,
                         7.10856304998926107277E2, 5.97489612400613639965E2,
                         2.11688757100572135698E2, 2.52070205858023719784E1};
    const double QQ[] = {1.00000000000000000000E0, 7.42373277035675149943E1,
                         1.05644886038262816351E3, 4.98641058337653607651E3,
                         9.56231892404756170795E3, 7.99704160447350683650E3,
                         2.82619278517639096600E3, 3.36093607810698293419E2};
    const double RP[] = {-8.99971225705559398224E8, 4.52228297998194034323E11,
                         -7.27494245221818276015E13, 3.68295732863852883286E15};
    const double RQ[] = {1.00000000000000000000E0, 6.20836478118054335476E2,
                         2.56987256757748830383E5, 8.35146791431949253037E7,
                         2.21511595479792499675E10, 4.74914122079991414898E12,
                         7.84369607876235854894E14, 8.95222336184627338078E16,
                         5.32278620332680085395E18};
    const T Z1 = pset1<T>(1.46819706421238932572E1);
    const T Z2 = pset1<T>(4.92184563216946036703E1);
    const T NEG_THPIO4 = pset1<T>(-2.35619449019234492885);    /* -3*pi/4 */
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_five = pdiv(internal::ppolevl<T, 3>::run(z, RP),
                       internal::ppolevl<T, 8>::run(z, RQ));
    y_le_five = pmul(pmul(pmul(y_le_five, x), psub(z, Z1)), psub(z, Z2));
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T yn = padd(y, NEG_THPIO4);
    T w = pdiv(pset1<T>(-5.0), y);
    p = pmadd(p, pcos(yn), pmul(w, pmul(q, psin(yn))));
    T y_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(y)));
    // j1 is an odd function. This implementation differs from cephes to
    // take this fact in to account. Cephes returns -j1(x) for y > 5 range.
    y_gt_five = pselect(
        pcmp_lt(x, pset1<T>(0.0)), pnegate(y_gt_five), y_gt_five);
    return pselect(pcmp_le(y, pset1<T>(5.0)), y_le_five, y_gt_five);
  }
};

template <typename T>
struct bessel_j1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_j1<T>::run(x);
  }
};

template <typename T>
struct bessel_y1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_y1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_y1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j1f.c
     *	Bessel function of second kind of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y1();
     *
     * y = y1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind of order one
     * of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *
     *                  2
     * y0(x)  =  (w - r  ) x R(x^2)  +  2/pi (ln(x) j1(x) - 1/x) .
     *                 1
     *
     * Thus a call to j1() is required.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x S(1/x^2) - 3pi/4.  Then the function is
     *
     *   y0(x) = Modulus(x) sin( Phase(x) ).
     *
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    IEEE      0,  2       100000       2.2e-7     4.6e-8
     *    IEEE      2, 32       100000       1.9e-7     5.3e-8
     *
     * (error criterion relative when |y1| > 1).
     *
     */

    const float YP[] = {8.061978323326852E-009f, -9.496460629917016E-007f,
                        6.719543806674249E-005f, -2.641785726447862E-003f,
                        4.202369946500099E-002f};
    const float MO1[] = {6.913942741265801E-002f, -2.284801500053359E-001f,
                        3.138238455499697E-001f, -2.102302420403875E-001f,
                        5.435364690523026E-003f, 1.493389585089498E-001f,
                        4.976029650847191E-006f, 7.978845453073848E-001f};
    const float PH1[] = {-4.497014141919556E+001f, 5.073465654089319E+001f,
                        -2.485774108720340E+001f, 7.222973196770240E+000f,
                        -1.544842782180211E+000f, 3.503787691653334E-001f,
                        -1.637986776941202E-001f, 3.749989509080821E-001f};
    const T YO1 = pset1<T>(4.66539330185668857532f);
    const T NEG_THPIO4F = pset1<T>(-2.35619449019234492885f);    /* -3*pi/4 */
    const T TWOOPI = pset1<T>(0.636619772367581343075535f); /* 2/pi */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<float>::infinity());

    T z = pmul(x, x);
    T x_le_two = pmul(psub(z, YO1), internal::ppolevl<T, 4>::run(z, YP));
    x_le_two = pmadd(
       x_le_two, x,
       pmul(TWOOPI, pmadd(
           generic_j1<T, float>::run(x), plog(x),
           pdiv(pset1<T>(-1.0f), x))));
    x_le_two = pselect(pcmp_lt(x, pset1<T>(0.0f)), NEG_MAXNUM, x_le_two);

    T q = pdiv(pset1<T>(1.0), x);
    T w = prsqrt(x);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO1));
    w = pmul(q, q);
    T xn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH1), NEG_THPIO4F);
    T x_gt_two = pmul(p, psin(padd(xn, x)));
    return pselect(pcmp_le(x, pset1<T>(2.0)), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_y1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j1.c
     *	Bessel function of second kind of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y1();
     *
     * y = y1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind of order one
     * of the argument.
     *
     * The domain is divided into the intervals [0, 8] and
     * (8, infinity). In the first interval a 25 term Chebyshev
     * expansion is used, and a call to j1() is required.
     * In the second, the asymptotic trigonometric representation
     * is employed using two rational functions of degree 5/5.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    DEC       0, 30       10000       8.6e-17     1.3e-17
     *    IEEE      0, 30       30000       1.0e-15     1.3e-16
     *
     * (error criterion relative when |y1| > 1).
     *
     */
    const double PP[] = {7.62125616208173112003E-4, 7.31397056940917570436E-2,
                         1.12719608129684925192E0, 5.11207951146807644818E0,
                         8.42404590141772420927E0, 5.21451598682361504063E0,
                         1.00000000000000000254E0};
    const double PQ[] = {5.71323128072548699714E-4, 6.88455908754495404082E-2,
                         1.10514232634061696926E0, 5.07386386128601488557E0,
                         8.39985554327604159757E0, 5.20982848682361821619E0,
                         9.99999999999999997461E-1};
    const double QP[] = {5.10862594750176621635E-2, 4.98213872951233449420E0,
                         7.58238284132545283818E1, 3.66779609360150777800E2,
                         7.10856304998926107277E2, 5.97489612400613639965E2,
                         2.11688757100572135698E2, 2.52070205858023719784E1};
    const double QQ[] = {1.00000000000000000000E0, 7.42373277035675149943E1,
                         1.05644886038262816351E3, 4.98641058337653607651E3,
                         9.56231892404756170795E3, 7.99704160447350683650E3,
                         2.82619278517639096600E3, 3.36093607810698293419E2};
    const double YP[] = {1.26320474790178026440E9, -6.47355876379160291031E11,
                         1.14509511541823727583E14, -8.12770255501325109621E15,
                         2.02439475713594898196E17, -7.78877196265950026825E17};
    const double YQ[] = {1.00000000000000000000E0, 5.94301592346128195359E2,
                         2.35564092943068577943E5, 7.34811944459721705660E7,
                         1.87601316108706159478E10, 3.88231277496238566008E12,
                         6.20557727146953693363E14, 6.87141087355300489866E16,
                         3.97270608116560655612E18};
    const T SQ2OPI = pset1<T>(.79788456080286535588);
    const T NEG_THPIO4 = pset1<T>(-2.35619449019234492885);    /* -3*pi/4 */
    const T TWOOPI = pset1<T>(0.636619772367581343075535); /* 2/pi */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<double>::infinity());

    T z = pmul(x, x);
    T x_le_five = pdiv(internal::ppolevl<T, 5>::run(z, YP),
                   internal::ppolevl<T, 8>::run(z, YQ));
    x_le_five = pmadd(
        x_le_five, x, pmul(
            TWOOPI, pmadd(generic_j1<T, double>::run(x), plog(x),
                          pdiv(pset1<T>(-1.0), x))));

    x_le_five = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_five);
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T xn = padd(x, NEG_THPIO4);
    T w = pdiv(pset1<T>(5.0), x);
    p = pmadd(p, psin(xn), pmul(w, pmul(q, pcos(xn))));
    T x_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(x)));
    return pselect(pcmp_le(x, pset1<T>(5.0)), x_le_five, x_gt_five);
  }
};

template <typename T>
struct bessel_y1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_y1<T>::run(x);
  }
};

}  // end namespace internal

namespace numext {

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i0, Scalar)
    bessel_i0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i0e, Scalar)
    bessel_i0e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i0e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i1, Scalar)
    bessel_i1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i1e, Scalar)
    bessel_i1e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i1e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k0, Scalar)
    bessel_k0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k0e, Scalar)
    bessel_k0e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k0e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k1, Scalar)
    bessel_k1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k1e, Scalar)
    bessel_k1e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k1e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_j0, Scalar)
    bessel_j0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_j0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_y0, Scalar)
    bessel_y0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_y0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_j1, Scalar)
    bessel_j1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_j1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_y1, Scalar)
    bessel_y1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_y1, Scalar)::run(x);
}

}  // end namespace numext

}  // end namespace Eigen

#endif  // EIGEN_BESSEL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_PACKETMATH_H
#define EIGEN_BESSELFUNCTIONS_PACKETMATH_H

namespace Eigen {

namespace internal {

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero i0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i0(const Packet& x) {
  return numext::bessel_i0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero i0e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i0e(const Packet& x) {
  return numext::bessel_i0e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one i1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i1(const Packet& x) {
  return numext::bessel_i1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one i1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i1e(const Packet& x) {
  return numext::bessel_i1e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero j0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_j0(const Packet& x) {
  return numext::bessel_j0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero j1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_j1(const Packet& x) {
  return numext::bessel_j1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one y0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_y0(const Packet& x) {
  return numext::bessel_y0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one y1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_y1(const Packet& x) {
  return numext::bessel_y1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero k0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k0(const Packet& x) {
  return numext::bessel_k0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero k0e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k0e(const Packet& x) {
  return numext::bessel_k0e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one k1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k1(const Packet& x) {
  return numext::bessel_k1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one k1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k1e(const Packet& x) {
  return numext::bessel_k1e(x);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_PACKETMATH_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/HipVectorCompatibility.h <==
#ifndef HIP_VECTOR_COMPATIBILITY_H
#define HIP_VECTOR_COMPATIBILITY_H

namespace hip_impl {
  template <typename, typename, unsigned int> struct Scalar_accessor;
}   // end namespace hip_impl

namespace Eigen {
namespace internal {

#define HIP_SCALAR_ACCESSOR_BUILDER(NAME) \
template <typename T, typename U, unsigned int n> \
struct NAME <hip_impl::Scalar_accessor<T, U, n>> : NAME <T> {};

#define HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(NAME) \
template <typename T, typename U, unsigned int n> \
struct NAME##_impl <hip_impl::Scalar_accessor<T, U, n>> : NAME##_impl <T> {}; \
template <typename T, typename U, unsigned int n> \
struct NAME##_retval <hip_impl::Scalar_accessor<T, U, n>> : NAME##_retval <T> {};

#define HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(NAME) \
template <typename T, typename U, unsigned int n, IgammaComputationMode mode> \
struct NAME <hip_impl::Scalar_accessor<T, U, n>, mode> : NAME <T, mode> {};

#if EIGEN_HAS_C99_MATH
HIP_SCALAR_ACCESSOR_BUILDER(betainc_helper)
HIP_SCALAR_ACCESSOR_BUILDER(incbeta_cfe)

HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(erf)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(erfc)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igammac)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(lgamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(ndtri)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(polygamma)

HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igamma_generic_impl)
#endif

HIP_SCALAR_ACCESSOR_BUILDER(digamma_impl_maybe_poly)
HIP_SCALAR_ACCESSOR_BUILDER(zeta_impl_series)

HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i0e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i1e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_j0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_j1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k0e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k1e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_y0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_y1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(betainc)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(digamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(gamma_sample_der_alpha)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igamma_der_a)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(zeta)

HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igamma_series_impl)
HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igammac_cf_impl)

}  // end namespace internal
}  // end namespace Eigen

#endif  // HIP_VECTOR_COMPATIBILITY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsArrayAPI.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H
#define EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H

namespace Eigen {

/** \cpp11 \returns an expression of the coefficient-wise igamma(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise incomplete gamma function.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of igammac(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igammac(), Eigen::lgamma()
  */
template<typename Derived,typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igamma(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise igamma_der_a(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise derivative of the incomplete
  * gamma function with respect to the parameter a.
  *
  * \note This function supports only float and double scalar types in c++11
  * mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations
  * of igamma_der_a(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template <typename Derived, typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_der_a_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igamma_der_a(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x) {
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_der_a_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived());
}

/** \cpp11 \returns an expression of the coefficient-wise gamma_sample_der_alpha(\a alpha, \a sample) to the given arrays.
  *
  * This function computes the coefficient-wise derivative of the sample
  * of a Gamma(alpha, 1) random variable with respect to the parameter alpha.
  *
  * \note This function supports only float and double scalar types in c++11
  * mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations
  * of gamma_sample_der_alpha(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template <typename AlphaDerived, typename SampleDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_gamma_sample_der_alpha_op<typename AlphaDerived::Scalar>, const AlphaDerived, const SampleDerived>
gamma_sample_der_alpha(const Eigen::ArrayBase<AlphaDerived>& alpha, const Eigen::ArrayBase<SampleDerived>& sample) {
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_gamma_sample_der_alpha_op<typename AlphaDerived::Scalar>, const AlphaDerived, const SampleDerived>(
      alpha.derived(),
      sample.derived());
}

/** \cpp11 \returns an expression of the coefficient-wise igammac(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise complementary incomplete gamma function.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of igammac(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template<typename Derived,typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igammac_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igammac(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igammac_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise polygamma(\a n, \a x) to the given arrays.
  *
  * It returns the \a n -th derivative of the digamma(psi) evaluated at \c x.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of polygamma(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::digamma()
  */
// * \warning Be careful with the order of the parameters: x.polygamma(n) is equivalent to polygamma(n,x)
// * \sa ArrayBase::polygamma()
template<typename DerivedN,typename DerivedX>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_polygamma_op<typename DerivedX::Scalar>, const DerivedN, const DerivedX>
polygamma(const Eigen::ArrayBase<DerivedN>& n, const Eigen::ArrayBase<DerivedX>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_polygamma_op<typename DerivedX::Scalar>, const DerivedN, const DerivedX>(
    n.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise betainc(\a x, \a a, \a b) to the given arrays.
  *
  * This function computes the regularized incomplete beta function (integral).
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of betainc(T,T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::betainc(), Eigen::lgamma()
  */
template<typename ArgADerived, typename ArgBDerived, typename ArgXDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseTernaryOp<Eigen::internal::scalar_betainc_op<typename ArgXDerived::Scalar>, const ArgADerived, const ArgBDerived, const ArgXDerived>
betainc(const Eigen::ArrayBase<ArgADerived>& a, const Eigen::ArrayBase<ArgBDerived>& b, const Eigen::ArrayBase<ArgXDerived>& x)
{
  return Eigen::CwiseTernaryOp<Eigen::internal::scalar_betainc_op<typename ArgXDerived::Scalar>, const ArgADerived, const ArgBDerived, const ArgXDerived>(
    a.derived(),
    b.derived(),
    x.derived()
  );
}


/** \returns an expression of the coefficient-wise zeta(\a x, \a q) to the given arrays.
  *
  * It returns the Riemann zeta function of two arguments \a x and \a q:
  *
  * \param x is the exponent, it must be > 1
  * \param q is the shift, it must be > 0
  *
  * \note This function supports only float and double scalar types. To support other scalar types, the user has
  * to provide implementations of zeta(T,T) for any scalar type T to be supported.
  *
  * \sa ArrayBase::zeta()
  */
template<typename DerivedX,typename DerivedQ>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_zeta_op<typename DerivedX::Scalar>, const DerivedX, const DerivedQ>
zeta(const Eigen::ArrayBase<DerivedX>& x, const Eigen::ArrayBase<DerivedQ>& q)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_zeta_op<typename DerivedX::Scalar>, const DerivedX, const DerivedQ>(
    x.derived(),
    q.derived()
  );
}


} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsBFloat16.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_BFLOAT16_H
#define EIGEN_SPECIALFUNCTIONS_BFLOAT16_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 lgamma(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::lgamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 digamma(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::digamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 zeta(const Eigen::bfloat16& x, const Eigen::bfloat16& q) {
  return Eigen::bfloat16(Eigen::numext::zeta(static_cast<float>(x), static_cast<float>(q)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 polygamma(const Eigen::bfloat16& n, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::polygamma(static_cast<float>(n), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 erf(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::erf(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 erfc(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::erfc(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 ndtri(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::ndtri(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igamma(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igamma(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igamma_der_a(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igamma_der_a(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 gamma_sample_der_alpha(const Eigen::bfloat16& alpha, const Eigen::bfloat16& sample) {
  return Eigen::bfloat16(Eigen::numext::gamma_sample_der_alpha(static_cast<float>(alpha), static_cast<float>(sample)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igammac(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igammac(static_cast<float>(a), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 betainc(const Eigen::bfloat16& a, const Eigen::bfloat16& b, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::betainc(static_cast<float>(a), static_cast<float>(b), static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIALFUNCTIONS_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_FUNCTORS_H
#define EIGEN_SPECIALFUNCTIONS_FUNCTORS_H

namespace Eigen {

namespace internal {


/** \internal
  * \brief Template functor to compute the incomplete gamma function igamma(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igamma
  */
template<typename Scalar> struct scalar_igamma_op : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a, const Scalar& x) const {
    using numext::igamma; return igamma(a, x);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const {
    return internal::pigamma(a, x);
  }
};
template<typename Scalar>
struct functor_traits<scalar_igamma_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 20 * NumTraits<Scalar>::MulCost + 10 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGamma
  };
};

/** \internal
  * \brief Template functor to compute the derivative of the incomplete gamma
  * function igamma_der_a(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igamma_der_a
  */
template <typename Scalar>
struct scalar_igamma_der_a_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igamma_der_a_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& a, const Scalar& x) const {
    using numext::igamma_der_a;
    return igamma_der_a(a, x);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const {
    return internal::pigamma_der_a(a, x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_igamma_der_a_op<Scalar> > {
  enum {
    // 2x the cost of igamma
    Cost = 40 * NumTraits<Scalar>::MulCost + 20 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGammaDerA
  };
};

/** \internal
  * \brief Template functor to compute the derivative of the sample
  * of a Gamma(alpha, 1) random variable with respect to the parameter alpha
  * gamma_sample_der_alpha(alpha, sample)
  *
  * \sa class CwiseBinaryOp, Cwise::gamma_sample_der_alpha
  */
template <typename Scalar>
struct scalar_gamma_sample_der_alpha_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_gamma_sample_der_alpha_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& alpha, const Scalar& sample) const {
    using numext::gamma_sample_der_alpha;
    return gamma_sample_der_alpha(alpha, sample);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& alpha, const Packet& sample) const {
    return internal::pgamma_sample_der_alpha(alpha, sample);
  }
};
template <typename Scalar>
struct functor_traits<scalar_gamma_sample_der_alpha_op<Scalar> > {
  enum {
    // 2x the cost of igamma, minus the lgamma cost (the lgamma cancels out)
    Cost = 30 * NumTraits<Scalar>::MulCost + 15 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasGammaSampleDerAlpha
  };
};

/** \internal
  * \brief Template functor to compute the complementary incomplete gamma function igammac(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igammac
  */
template<typename Scalar> struct scalar_igammac_op : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igammac_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a, const Scalar& x) const {
    using numext::igammac; return igammac(a, x);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const
  {
    return internal::pigammac(a, x);
  }
};
template<typename Scalar>
struct functor_traits<scalar_igammac_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 20 * NumTraits<Scalar>::MulCost + 10 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGammac
  };
};


/** \internal
  * \brief Template functor to compute the incomplete beta integral betainc(a, b, x)
  *
  */
template<typename Scalar> struct scalar_betainc_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_betainc_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& x, const Scalar& a, const Scalar& b) const {
    using numext::betainc; return betainc(x, a, b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& x, const Packet& a, const Packet& b) const
  {
    return internal::pbetainc(x, a, b);
  }
};
template<typename Scalar>
struct functor_traits<scalar_betainc_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 400 * NumTraits<Scalar>::MulCost + 400 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBetaInc
  };
};


/** \internal
 * \brief Template functor to compute the natural log of the absolute
 * value of Gamma of a scalar
 * \sa class CwiseUnaryOp, Cwise::lgamma()
 */
template<typename Scalar> struct scalar_lgamma_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_lgamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::lgamma; return lgamma(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::plgamma(a); }
};
template<typename Scalar>
struct functor_traits<scalar_lgamma_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasLGamma
  };
};

/** \internal
 * \brief Template functor to compute psi, the derivative of lgamma of a scalar.
 * \sa class CwiseUnaryOp, Cwise::digamma()
 */
template<typename Scalar> struct scalar_digamma_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_digamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::digamma; return digamma(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::pdigamma(a); }
};
template<typename Scalar>
struct functor_traits<scalar_digamma_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasDiGamma
  };
};

/** \internal
 * \brief Template functor to compute the Riemann Zeta function of two arguments.
 * \sa class CwiseUnaryOp, Cwise::zeta()
 */
template<typename Scalar> struct scalar_zeta_op {
    EIGEN_EMPTY_STRUCT_CTOR(scalar_zeta_op)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& x, const Scalar& q) const {
        using numext::zeta; return zeta(x, q);
    }
    typedef typename packet_traits<Scalar>::type Packet;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x, const Packet& q) const { return internal::pzeta(x, q); }
};
template<typename Scalar>
struct functor_traits<scalar_zeta_op<Scalar> >
{
    enum {
        // Guesstimate
        Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
        PacketAccess = packet_traits<Scalar>::HasZeta
    };
};

/** \internal
 * \brief Template functor to compute the polygamma function.
 * \sa class CwiseUnaryOp, Cwise::polygamma()
 */
template<typename Scalar> struct scalar_polygamma_op {
    EIGEN_EMPTY_STRUCT_CTOR(scalar_polygamma_op)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& n, const Scalar& x) const {
        using numext::polygamma; return polygamma(n, x);
    }
    typedef typename packet_traits<Scalar>::type Packet;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& n, const Packet& x) const { return internal::ppolygamma(n, x); }
};
template<typename Scalar>
struct functor_traits<scalar_polygamma_op<Scalar> >
{
    enum {
        // Guesstimate
        Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
        PacketAccess = packet_traits<Scalar>::HasPolygamma
    };
};

/** \internal
 * \brief Template functor to compute the error function of a scalar
 * \sa class CwiseUnaryOp, ArrayBase::erf()
 */
template<typename Scalar> struct scalar_erf_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_erf_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar
  operator()(const Scalar& a) const {
    return numext::erf(a);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return perf(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_erf_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasErf,
    Cost =
        (PacketAccess
#ifdef EIGEN_VECTORIZE_FMA
             // TODO(rmlarsen): Move the FMA cost model to a central location.
             // Haswell can issue 2 add/mul/madd per cycle.
             // 10 pmadd, 2 pmul, 1 div, 2 other
             ? (2 * NumTraits<Scalar>::AddCost +
                7 * NumTraits<Scalar>::MulCost +
                scalar_div_cost<Scalar, packet_traits<Scalar>::HasDiv>::value)
#else
             ? (12 * NumTraits<Scalar>::AddCost +
                12 * NumTraits<Scalar>::MulCost +
                scalar_div_cost<Scalar, packet_traits<Scalar>::HasDiv>::value)
#endif
             // Assume for simplicity that this is as expensive as an exp().
             : (functor_traits<scalar_exp_op<Scalar> >::Cost))
  };
};

/** \internal
 * \brief Template functor to compute the Complementary Error Function
 * of a scalar
 * \sa class CwiseUnaryOp, Cwise::erfc()
 */
template<typename Scalar> struct scalar_erfc_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_erfc_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::erfc; return erfc(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::perfc(a); }
};
template<typename Scalar>
struct functor_traits<scalar_erfc_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasErfc
  };
};

/** \internal
 * \brief Template functor to compute the Inverse of the normal distribution
 * function of a scalar
 * \sa class CwiseUnaryOp, Cwise::ndtri()
 */
template<typename Scalar> struct scalar_ndtri_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_ndtri_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::ndtri; return ndtri(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::pndtri(a); }
};
template<typename Scalar>
struct functor_traits<scalar_ndtri_op<Scalar> >
{
  enum {
    // On average, We are evaluating rational functions with degree N=9 in the
    // numerator and denominator. This results in 2*N additions and 2*N
    // multiplications.
    Cost = 18 * NumTraits<Scalar>::MulCost + 18 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasNdtri
  };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsHalf.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_HALF_H
#define EIGEN_SPECIALFUNCTIONS_HALF_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half lgamma(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::lgamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half digamma(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::digamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half zeta(const Eigen::half& x, const Eigen::half& q) {
  return Eigen::half(Eigen::numext::zeta(static_cast<float>(x), static_cast<float>(q)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half polygamma(const Eigen::half& n, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::polygamma(static_cast<float>(n), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half erf(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::erf(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half erfc(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::erfc(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half ndtri(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::ndtri(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igamma(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igamma(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igamma_der_a(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igamma_der_a(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half gamma_sample_der_alpha(const Eigen::half& alpha, const Eigen::half& sample) {
  return Eigen::half(Eigen::numext::gamma_sample_der_alpha(static_cast<float>(alpha), static_cast<float>(sample)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igammac(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igammac(static_cast<float>(a), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half betainc(const Eigen::half& a, const Eigen::half& b, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::betainc(static_cast<float>(a), static_cast<float>(b), static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIALFUNCTIONS_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIAL_FUNCTIONS_H
#define EIGEN_SPECIAL_FUNCTIONS_H

namespace Eigen {
namespace internal {

//  Parts of this code are based on the Cephes Math Library.
//
//  Cephes Math Library Release 2.8:  June, 2000
//  Copyright 1984, 1987, 1992, 2000 by Stephen L. Moshier
//
//  Permission has been kindly provided by the original author
//  to incorporate the Cephes software into the Eigen codebase:
//
//    From: Stephen Moshier
//    To: Eugene Brevdo
//    Subject: Re: Permission to wrap several cephes functions in Eigen
//
//    Hello Eugene,
//
//    Thank you for writing.
//
//    If your licensing is similar to BSD, the formal way that has been
//    handled is simply to add a statement to the effect that you are incorporating
//    the Cephes software by permission of the author.
//
//    Good luck with your project,
//    Steve


/****************************************************************************
 * Implementation of lgamma, requires C++11/C99                             *
 ****************************************************************************/

template <typename Scalar>
struct lgamma_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <typename Scalar>
struct lgamma_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
// Since glibc 2.19
#if defined(__GLIBC__) && ((__GLIBC__>=2 && __GLIBC_MINOR__ >= 19) || __GLIBC__>2) \
 && (defined(_DEFAULT_SOURCE) || defined(_BSD_SOURCE) || defined(_SVID_SOURCE))
#define EIGEN_HAS_LGAMMA_R
#endif

// Glibc versions before 2.19
#if defined(__GLIBC__) && ((__GLIBC__==2 && __GLIBC_MINOR__ < 19) || __GLIBC__<2) \
 && (defined(_BSD_SOURCE) || defined(_SVID_SOURCE))
#define EIGEN_HAS_LGAMMA_R
#endif

template <>
struct lgamma_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(float x) {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && defined (EIGEN_HAS_LGAMMA_R) && !defined(__APPLE__)
    int dummy;
    return ::lgammaf_r(x, &dummy);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::lgamma(x);
#else
    return ::lgammaf(x);
#endif
  }
};

template <>
struct lgamma_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(double x) {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && defined(EIGEN_HAS_LGAMMA_R) && !defined(__APPLE__)
    int dummy;
    return ::lgamma_r(x, &dummy);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::lgamma(x);
#else
    return ::lgamma(x);
#endif
  }
};

#undef EIGEN_HAS_LGAMMA_R
#endif

/****************************************************************************
 * Implementation of digamma (psi), based on Cephes                         *
 ****************************************************************************/

template <typename Scalar>
struct digamma_retval {
  typedef Scalar type;
};

/*
 *
 * Polynomial evaluation helper for the Psi (digamma) function.
 *
 * digamma_impl_maybe_poly::run(s) evaluates the asymptotic Psi expansion for
 * input Scalar s, assuming s is above 10.0.
 *
 * If s is above a certain threshold for the given Scalar type, zero
 * is returned.  Otherwise the polynomial is evaluated with enough
 * coefficients for results matching Scalar machine precision.
 *
 *
 */
template <typename Scalar>
struct digamma_impl_maybe_poly {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};


template <>
struct digamma_impl_maybe_poly<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(const float s) {
    const float A[] = {
      -4.16666666666666666667E-3f,
      3.96825396825396825397E-3f,
      -8.33333333333333333333E-3f,
      8.33333333333333333333E-2f
    };

    float z;
    if (s < 1.0e8f) {
      z = 1.0f / (s * s);
      return z * internal::ppolevl<float, 3>::run(z, A);
    } else return 0.0f;
  }
};

template <>
struct digamma_impl_maybe_poly<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(const double s) {
    const double A[] = {
      8.33333333333333333333E-2,
      -2.10927960927960927961E-2,
      7.57575757575757575758E-3,
      -4.16666666666666666667E-3,
      3.96825396825396825397E-3,
      -8.33333333333333333333E-3,
      8.33333333333333333333E-2
    };

    double z;
    if (s < 1.0e17) {
      z = 1.0 / (s * s);
      return z * internal::ppolevl<double, 6>::run(z, A);
    }
    else return 0.0;
  }
};

template <typename Scalar>
struct digamma_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar x) {
    /*
     *
     *     Psi (digamma) function (modified for Eigen)
     *
     *
     * SYNOPSIS:
     *
     * double x, y, psi();
     *
     * y = psi( x );
     *
     *
     * DESCRIPTION:
     *
     *              d      -
     *   psi(x)  =  -- ln | (x)
     *              dx
     *
     * is the logarithmic derivative of the gamma function.
     * For integer x,
     *                   n-1
     *                    -
     * psi(n) = -EUL  +   >  1/k.
     *                    -
     *                   k=1
     *
     * If x is negative, it is transformed to a positive argument by the
     * reflection formula  psi(1-x) = psi(x) + pi cot(pi x).
     * For general positive x, the argument is made greater than 10
     * using the recurrence  psi(x+1) = psi(x) + 1/x.
     * Then the following asymptotic expansion is applied:
     *
     *                           inf.   B
     *                            -      2k
     * psi(x) = log(x) - 1/2x -   >   -------
     *                            -        2k
     *                           k=1   2k x
     *
     * where the B2k are Bernoulli numbers.
     *
     * ACCURACY (float):
     *    Relative error (except absolute when |psi| < 1):
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       1.3e-15     1.4e-16
     *    IEEE      -30,0       40000       1.5e-15     2.2e-16
     *
     * ACCURACY (double):
     *    Absolute error,  relative when |psi| > 1 :
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      -33,0        30000      8.2e-7      1.2e-7
     *    IEEE      0,33        100000      7.3e-7      7.7e-8
     *
     * ERROR MESSAGES:
     *     message         condition      value returned
     * psi singularity    x integer <=0      INFINITY
     */

    Scalar p, q, nz, s, w, y;
    bool negative = false;

    const Scalar nan = NumTraits<Scalar>::quiet_NaN();
    const Scalar m_pi = Scalar(EIGEN_PI);

    const Scalar zero = Scalar(0);
    const Scalar one = Scalar(1);
    const Scalar half = Scalar(0.5);
    nz = zero;

    if (x <= zero) {
      negative = true;
      q = x;
      p = numext::floor(q);
      if (p == q) {
        return nan;
      }
      /* Remove the zeros of tan(m_pi x)
       * by subtracting the nearest integer from x
       */
      nz = q - p;
      if (nz != half) {
        if (nz > half) {
          p += one;
          nz = q - p;
        }
        nz = m_pi / numext::tan(m_pi * nz);
      }
      else {
        nz = zero;
      }
      x = one - x;
    }

    /* use the recurrence psi(x+1) = psi(x) + 1/x. */
    s = x;
    w = zero;
    while (s < Scalar(10)) {
      w += one / s;
      s += one;
    }

    y = digamma_impl_maybe_poly<Scalar>::run(s);

    y = numext::log(s) - (half / s) - y - w;

    return (negative) ? y - nz : y;
  }
};

/****************************************************************************
 * Implementation of erf, requires C++11/C99                                *
 ****************************************************************************/

/** \internal \returns the error function of \a a (coeff-wise)
    Doesn't do anything fancy, just a 13/8-degree rational interpolant which
    is accurate up to a couple of ulp in the range [-4, 4], outside of which
    fl(erf(x)) = +/-1.

    This implementation works on both scalars and Ts.
*/
template <typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_fast_erf_float(const T& a_x) {
  // Clamp the inputs to the range [-4, 4] since anything outside
  // this range is +/-1.0f in single-precision.
  const T plus_4 = pset1<T>(4.f);
  const T minus_4 = pset1<T>(-4.f);
  const T x = pmax(pmin(a_x, plus_4), minus_4);
  // The monomial coefficients of the numerator polynomial (odd).
  const T alpha_1 = pset1<T>(-1.60960333262415e-02f);
  const T alpha_3 = pset1<T>(-2.95459980854025e-03f);
  const T alpha_5 = pset1<T>(-7.34990630326855e-04f);
  const T alpha_7 = pset1<T>(-5.69250639462346e-05f);
  const T alpha_9 = pset1<T>(-2.10102402082508e-06f);
  const T alpha_11 = pset1<T>(2.77068142495902e-08f);
  const T alpha_13 = pset1<T>(-2.72614225801306e-10f);

  // The monomial coefficients of the denominator polynomial (even).
  const T beta_0 = pset1<T>(-1.42647390514189e-02f);
  const T beta_2 = pset1<T>(-7.37332916720468e-03f);
  const T beta_4 = pset1<T>(-1.68282697438203e-03f);
  const T beta_6 = pset1<T>(-2.13374055278905e-04f);
  const T beta_8 = pset1<T>(-1.45660718464996e-05f);

  // Since the polynomials are odd/even, we need x^2.
  const T x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  T p = pmadd(x2, alpha_13, alpha_11);
  p = pmadd(x2, p, alpha_9);
  p = pmadd(x2, p, alpha_7);
  p = pmadd(x2, p, alpha_5);
  p = pmadd(x2, p, alpha_3);
  p = pmadd(x2, p, alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial p.
  T q = pmadd(x2, beta_8, beta_6);
  q = pmadd(x2, q, beta_4);
  q = pmadd(x2, q, beta_2);
  q = pmadd(x2, q, beta_0);

  // Divide the numerator by the denominator.
  return pdiv(p, q);
}

template <typename T>
struct erf_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return generic_fast_erf_float(x);
  }
};

template <typename Scalar>
struct erf_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
template <>
struct erf_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(float x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erf(x);
#else
    return generic_fast_erf_float(x);
#endif
  }
};

template <>
struct erf_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(double x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erf(x);
#else
    return ::erf(x);
#endif
  }
};
#endif  // EIGEN_HAS_C99_MATH

/***************************************************************************
* Implementation of erfc, requires C++11/C99                               *
****************************************************************************/

template <typename Scalar>
struct erfc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <typename Scalar>
struct erfc_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
template <>
struct erfc_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(const float x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erfc(x);
#else
    return ::erfcf(x);
#endif
  }
};

template <>
struct erfc_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(const double x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erfc(x);
#else
    return ::erfc(x);
#endif
  }
};
#endif  // EIGEN_HAS_C99_MATH


/***************************************************************************
* Implementation of ndtri.                                                 *
****************************************************************************/

/* Inverse of Normal distribution function (modified for Eigen).
 *
 *
 * SYNOPSIS:
 *
 * double x, y, ndtri();
 *
 * x = ndtri( y );
 *
 *
 *
 * DESCRIPTION:
 *
 * Returns the argument, x, for which the area under the
 * Gaussian probability density function (integrated from
 * minus infinity to x) is equal to y.
 *
 *
 * For small arguments 0 < y < exp(-2), the program computes
 * z = sqrt( -2.0 * log(y) );  then the approximation is
 * x = z - log(z)/z  - (1/z) P(1/z) / Q(1/z).
 * There are two rational functions P/Q, one for 0 < y < exp(-32)
 * and the other for y up to exp(-2).  For larger arguments,
 * w = y - 0.5, and  x/sqrt(2pi) = w + w**3 R(w**2)/S(w**2)).
 *
 *
 * ACCURACY:
 *
 *                      Relative error:
 * arithmetic   domain        # trials      peak         rms
 *    DEC      0.125, 1         5500       9.5e-17     2.1e-17
 *    DEC      6e-39, 0.135     3500       5.7e-17     1.3e-17
 *    IEEE     0.125, 1        20000       7.2e-16     1.3e-16
 *    IEEE     3e-308, 0.135   50000       4.6e-16     9.8e-17
 *
 *
 * ERROR MESSAGES:
 *
 *   message         condition    value returned
 * ndtri domain       x <= 0        -MAXNUM
 * ndtri domain       x >= 1         MAXNUM
 *
 */
 /*
   Cephes Math Library Release 2.2: June, 1992
   Copyright 1985, 1987, 1992 by Stephen L. Moshier
   Direct inquiries to 30 Frost Street, Cambridge, MA 02140
 */


// TODO: Add a cheaper approximation for float.


template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T flipsign(
    const T& should_flipsign, const T& x) {
  typedef typename unpacket_traits<T>::type Scalar;
  const T sign_mask = pset1<T>(Scalar(-0.0));
  T sign_bit = pand<T>(should_flipsign, sign_mask);
  return pxor<T>(sign_bit, x);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double flipsign<double>(
    const double& should_flipsign, const double& x) {
  return should_flipsign == 0 ? x : -x;
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float flipsign<float>(
    const float& should_flipsign, const float& x) {
  return should_flipsign == 0 ? x : -x;
}

// We split this computation in to two so that in the scalar path
// only one branch is evaluated (due to our template specialization of pselect
// being an if statement.)

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_ndtri_gt_exp_neg_two(const T& b) {
  const ScalarType p0[] = {
    ScalarType(-5.99633501014107895267e1),
    ScalarType(9.80010754185999661536e1),
    ScalarType(-5.66762857469070293439e1),
    ScalarType(1.39312609387279679503e1),
    ScalarType(-1.23916583867381258016e0)
  };
  const ScalarType q0[] = {
    ScalarType(1.0),
    ScalarType(1.95448858338141759834e0),
    ScalarType(4.67627912898881538453e0),
    ScalarType(8.63602421390890590575e1),
    ScalarType(-2.25462687854119370527e2),
    ScalarType(2.00260212380060660359e2),
    ScalarType(-8.20372256168333339912e1),
    ScalarType(1.59056225126211695515e1),
    ScalarType(-1.18331621121330003142e0)
  };
  const T sqrt2pi = pset1<T>(ScalarType(2.50662827463100050242e0));
  const T half = pset1<T>(ScalarType(0.5));
  T c, c2, ndtri_gt_exp_neg_two;

  c = psub(b, half);
  c2 = pmul(c, c);
  ndtri_gt_exp_neg_two = pmadd(c, pmul(
      c2, pdiv(
          internal::ppolevl<T, 4>::run(c2, p0),
          internal::ppolevl<T, 8>::run(c2, q0))), c);
  return pmul(ndtri_gt_exp_neg_two, sqrt2pi);
}

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_ndtri_lt_exp_neg_two(
    const T& b, const T& should_flipsign) {
  /* Approximation for interval z = sqrt(-2 log a ) between 2 and 8
   * i.e., a between exp(-2) = .135 and exp(-32) = 1.27e-14.
   */
  const ScalarType p1[] = {
    ScalarType(4.05544892305962419923e0),
    ScalarType(3.15251094599893866154e1),
    ScalarType(5.71628192246421288162e1),
    ScalarType(4.40805073893200834700e1),
    ScalarType(1.46849561928858024014e1),
    ScalarType(2.18663306850790267539e0),
    ScalarType(-1.40256079171354495875e-1),
    ScalarType(-3.50424626827848203418e-2),
    ScalarType(-8.57456785154685413611e-4)
  };
  const ScalarType q1[] = {
    ScalarType(1.0),
    ScalarType(1.57799883256466749731e1),
    ScalarType(4.53907635128879210584e1),
    ScalarType(4.13172038254672030440e1),
    ScalarType(1.50425385692907503408e1),
    ScalarType(2.50464946208309415979e0),
    ScalarType(-1.42182922854787788574e-1),
    ScalarType(-3.80806407691578277194e-2),
    ScalarType(-9.33259480895457427372e-4)
  };
  /* Approximation for interval z = sqrt(-2 log a ) between 8 and 64
   * i.e., a between exp(-32) = 1.27e-14 and exp(-2048) = 3.67e-890.
   */
  const ScalarType p2[] = {
    ScalarType(3.23774891776946035970e0),
    ScalarType(6.91522889068984211695e0),
    ScalarType(3.93881025292474443415e0),
    ScalarType(1.33303460815807542389e0),
    ScalarType(2.01485389549179081538e-1),
    ScalarType(1.23716634817820021358e-2),
    ScalarType(3.01581553508235416007e-4),
    ScalarType(2.65806974686737550832e-6),
    ScalarType(6.23974539184983293730e-9)
  };
  const ScalarType q2[] = {
    ScalarType(1.0),
    ScalarType(6.02427039364742014255e0),
    ScalarType(3.67983563856160859403e0),
    ScalarType(1.37702099489081330271e0),
    ScalarType(2.16236993594496635890e-1),
    ScalarType(1.34204006088543189037e-2),
    ScalarType(3.28014464682127739104e-4),
    ScalarType(2.89247864745380683936e-6),
    ScalarType(6.79019408009981274425e-9)
  };
  const T eight = pset1<T>(ScalarType(8.0));
  const T one = pset1<T>(ScalarType(1));
  const T neg_two = pset1<T>(ScalarType(-2));
  T x, x0, x1, z;

  x = psqrt(pmul(neg_two, plog(b)));
  x0 = psub(x, pdiv(plog(x), x));
  z = pdiv(one, x);
  x1 = pmul(
      z, pselect(
          pcmp_lt(x, eight),
          pdiv(internal::ppolevl<T, 8>::run(z, p1),
               internal::ppolevl<T, 8>::run(z, q1)),
          pdiv(internal::ppolevl<T, 8>::run(z, p2),
               internal::ppolevl<T, 8>::run(z, q2))));
  return flipsign(should_flipsign, psub(x0, x1));
}

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T generic_ndtri(const T& a) {
  const T maxnum = pset1<T>(NumTraits<ScalarType>::infinity());
  const T neg_maxnum = pset1<T>(-NumTraits<ScalarType>::infinity());

  const T zero = pset1<T>(ScalarType(0));
  const T one = pset1<T>(ScalarType(1));
  // exp(-2)
  const T exp_neg_two = pset1<T>(ScalarType(0.13533528323661269189));
  T b, ndtri, should_flipsign;

  should_flipsign = pcmp_le(a, psub(one, exp_neg_two));
  b = pselect(should_flipsign, a, psub(one, a));

  ndtri = pselect(
      pcmp_lt(exp_neg_two, b),
      generic_ndtri_gt_exp_neg_two<T, ScalarType>(b),
      generic_ndtri_lt_exp_neg_two<T, ScalarType>(b, should_flipsign));

  return pselect(
      pcmp_le(a, zero), neg_maxnum,
      pselect(pcmp_le(one, a), maxnum, ndtri));
}

template <typename Scalar>
struct ndtri_retval {
  typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct ndtri_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

# else

template <typename Scalar>
struct ndtri_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar x) {
    return generic_ndtri<Scalar, Scalar>(x);
  }
};

#endif  // EIGEN_HAS_C99_MATH


/**************************************************************************************************************
 * Implementation of igammac (complemented incomplete gamma integral), based on Cephes but requires C++11/C99 *
 **************************************************************************************************************/

template <typename Scalar>
struct igammac_retval {
  typedef Scalar type;
};

// NOTE: cephes_helper is also used to implement zeta
template <typename Scalar>
struct cephes_helper {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar machep() { assert(false && "machep not supported for this type"); return 0.0; }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar big() { assert(false && "big not supported for this type"); return 0.0; }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar biginv() { assert(false && "biginv not supported for this type"); return 0.0; }
};

template <>
struct cephes_helper<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float machep() {
    return NumTraits<float>::epsilon() / 2;  // 1.0 - machep == 1.0
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float big() {
    // use epsneg (1.0 - epsneg == 1.0)
    return 1.0f / (NumTraits<float>::epsilon() / 2);
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float biginv() {
    // epsneg
    return machep();
  }
};

template <>
struct cephes_helper<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double machep() {
    return NumTraits<double>::epsilon() / 2;  // 1.0 - machep == 1.0
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double big() {
    return 1.0 / NumTraits<double>::epsilon();
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double biginv() {
    // inverse of eps
    return NumTraits<double>::epsilon();
  }
};

enum IgammaComputationMode { VALUE, DERIVATIVE, SAMPLE_DERIVATIVE };

template <typename Scalar>
EIGEN_DEVICE_FUNC
static EIGEN_STRONG_INLINE Scalar main_igamma_term(Scalar a, Scalar x) {
    /* Compute  x**a * exp(-x) / gamma(a)  */
    Scalar logax = a * numext::log(x) - x - lgamma_impl<Scalar>::run(a);
    if (logax < -numext::log(NumTraits<Scalar>::highest()) ||
        // Assuming x and a aren't Nan.
        (numext::isnan)(logax)) {
      return Scalar(0);
    }
    return numext::exp(logax);
}

template <typename Scalar, IgammaComputationMode mode>
EIGEN_DEVICE_FUNC
int igamma_num_iterations() {
  /* Returns the maximum number of internal iterations for igamma computation.
   */
  if (mode == VALUE) {
    return 2000;
  }

  if (internal::is_same<Scalar, float>::value) {
    return 200;
  } else if (internal::is_same<Scalar, double>::value) {
    return 500;
  } else {
    return 2000;
  }
}

template <typename Scalar, IgammaComputationMode mode>
struct igammac_cf_impl {
  /* Computes igamc(a, x) or derivative (depending on the mode)
   * using the continued fraction expansion of the complementary
   * incomplete Gamma function.
   *
   * Preconditions:
   *   a > 0
   *   x >= 1
   *   x >= a
   */
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar two = 2;
    const Scalar machep = cephes_helper<Scalar>::machep();
    const Scalar big = cephes_helper<Scalar>::big();
    const Scalar biginv = cephes_helper<Scalar>::biginv();

    if ((numext::isinf)(x)) {
      return zero;
    }

    Scalar ax = main_igamma_term<Scalar>(a, x);
    // This is independent of mode. If this value is zero,
    // then the function value is zero. If the function value is zero,
    // then we are in a neighborhood where the function value evalutes to zero,
    // so the derivative is zero.
    if (ax == zero) {
      return zero;
    }

    // continued fraction
    Scalar y = one - a;
    Scalar z = x + y + one;
    Scalar c = zero;
    Scalar pkm2 = one;
    Scalar qkm2 = x;
    Scalar pkm1 = x + one;
    Scalar qkm1 = z * x;
    Scalar ans = pkm1 / qkm1;

    Scalar dpkm2_da = zero;
    Scalar dqkm2_da = zero;
    Scalar dpkm1_da = zero;
    Scalar dqkm1_da = -x;
    Scalar dans_da = (dpkm1_da - ans * dqkm1_da) / qkm1;

    for (int i = 0; i < igamma_num_iterations<Scalar, mode>(); i++) {
      c += one;
      y += one;
      z += two;

      Scalar yc = y * c;
      Scalar pk = pkm1 * z - pkm2 * yc;
      Scalar qk = qkm1 * z - qkm2 * yc;

      Scalar dpk_da = dpkm1_da * z - pkm1 - dpkm2_da * yc + pkm2 * c;
      Scalar dqk_da = dqkm1_da * z - qkm1 - dqkm2_da * yc + qkm2 * c;

      if (qk != zero) {
        Scalar ans_prev = ans;
        ans = pk / qk;

        Scalar dans_da_prev = dans_da;
        dans_da = (dpk_da - ans * dqk_da) / qk;

        if (mode == VALUE) {
          if (numext::abs(ans_prev - ans) <= machep * numext::abs(ans)) {
            break;
          }
        } else {
          if (numext::abs(dans_da - dans_da_prev) <= machep) {
            break;
          }
        }
      }

      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      dpkm2_da = dpkm1_da;
      dpkm1_da = dpk_da;
      dqkm2_da = dqkm1_da;
      dqkm1_da = dqk_da;

      if (numext::abs(pk) > big) {
        pkm2 *= biginv;
        pkm1 *= biginv;
        qkm2 *= biginv;
        qkm1 *= biginv;

        dpkm2_da *= biginv;
        dpkm1_da *= biginv;
        dqkm2_da *= biginv;
        dqkm1_da *= biginv;
      }
    }

    /* Compute  x**a * exp(-x) / gamma(a)  */
    Scalar dlogax_da = numext::log(x) - digamma_impl<Scalar>::run(a);
    Scalar dax_da = ax * dlogax_da;

    switch (mode) {
      case VALUE:
        return ans * ax;
      case DERIVATIVE:
        return ans * dax_da + dans_da * ax;
      case SAMPLE_DERIVATIVE:
      default: // this is needed to suppress clang warning
        return -(dans_da + ans * dlogax_da) * x;
    }
  }
};

template <typename Scalar, IgammaComputationMode mode>
struct igamma_series_impl {
  /* Computes igam(a, x) or its derivative (depending on the mode)
   * using the series expansion of the incomplete Gamma function.
   *
   * Preconditions:
   *   x > 0
   *   a > 0
   *   !(x > 1 && x > a)
   */
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar machep = cephes_helper<Scalar>::machep();

    Scalar ax = main_igamma_term<Scalar>(a, x);

    // This is independent of mode. If this value is zero,
    // then the function value is zero. If the function value is zero,
    // then we are in a neighborhood where the function value evalutes to zero,
    // so the derivative is zero.
    if (ax == zero) {
      return zero;
    }

    ax /= a;

    /* power series */
    Scalar r = a;
    Scalar c = one;
    Scalar ans = one;

    Scalar dc_da = zero;
    Scalar dans_da = zero;

    for (int i = 0; i < igamma_num_iterations<Scalar, mode>(); i++) {
      r += one;
      Scalar term = x / r;
      Scalar dterm_da = -x / (r * r);
      dc_da = term * dc_da + dterm_da * c;
      dans_da += dc_da;
      c *= term;
      ans += c;

      if (mode == VALUE) {
        if (c <= machep * ans) {
          break;
        }
      } else {
        if (numext::abs(dc_da) <= machep * numext::abs(dans_da)) {
          break;
        }
      }
    }

    Scalar dlogax_da = numext::log(x) - digamma_impl<Scalar>::run(a + one);
    Scalar dax_da = ax * dlogax_da;

    switch (mode) {
      case VALUE:
        return ans * ax;
      case DERIVATIVE:
        return ans * dax_da + dans_da * ax;
      case SAMPLE_DERIVATIVE:
      default: // this is needed to suppress clang warning
        return -(dans_da + ans * dlogax_da) * x / a;
    }
  }
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct igammac_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar>
struct igammac_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    /*  igamc()
     *
     *	Incomplete gamma integral (modified for Eigen)
     *
     *
     *
     * SYNOPSIS:
     *
     * double a, x, y, igamc();
     *
     * y = igamc( a, x );
     *
     * DESCRIPTION:
     *
     * The function is defined by
     *
     *
     *  igamc(a,x)   =   1 - igam(a,x)
     *
     *                            inf.
     *                              -
     *                     1       | |  -t  a-1
     *               =   -----     |   e   t   dt.
     *                    -      | |
     *                   | (a)    -
     *                             x
     *
     *
     * In this implementation both arguments must be positive.
     * The integral is evaluated by either a power series or
     * continued fraction expansion, depending on the relative
     * values of a and x.
     *
     * ACCURACY (float):
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       7.8e-6      5.9e-7
     *
     *
     * ACCURACY (double):
     *
     * Tested at random a, x.
     *                a         x                      Relative error:
     * arithmetic   domain   domain     # trials      peak         rms
     *    IEEE     0.5,100   0,100      200000       1.9e-14     1.7e-15
     *    IEEE     0.01,0.5  0,100      200000       1.4e-13     1.6e-15
     *
     */
    /*
      Cephes Math Library Release 2.2: June, 1992
      Copyright 1985, 1987, 1992 by Stephen L. Moshier
      Direct inquiries to 30 Frost Street, Cambridge, MA 02140
    */
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar nan = NumTraits<Scalar>::quiet_NaN();

    if ((x < zero) || (a <= zero)) {
      // domain error
      return nan;
    }

    if ((numext::isnan)(a) || (numext::isnan)(x)) {  // propagate nans
      return nan;
    }

    if ((x < one) || (x < a)) {
      return (one - igamma_series_impl<Scalar, VALUE>::run(a, x));
    }

    return igammac_cf_impl<Scalar, VALUE>::run(a, x);
  }
};

#endif  // EIGEN_HAS_C99_MATH

/************************************************************************************************
 * Implementation of igamma (incomplete gamma integral), based on Cephes but requires C++11/C99 *
 ************************************************************************************************/

#if !EIGEN_HAS_C99_MATH

template <typename Scalar, IgammaComputationMode mode>
struct igamma_generic_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar, IgammaComputationMode mode>
struct igamma_generic_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    /* Depending on the mode, returns
     * - VALUE: incomplete Gamma function igamma(a, x)
     * - DERIVATIVE: derivative of incomplete Gamma function d/da igamma(a, x)
     * - SAMPLE_DERIVATIVE: implicit derivative of a Gamma random variable
     * x ~ Gamma(x | a, 1), dx/da = -1 / Gamma(x | a, 1) * d igamma(a, x) / dx
     *
     * Derivatives are implemented by forward-mode differentiation.
     */
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar nan = NumTraits<Scalar>::quiet_NaN();

    if (x == zero) return zero;

    if ((x < zero) || (a <= zero)) {  // domain error
      return nan;
    }

    if ((numext::isnan)(a) || (numext::isnan)(x)) {  // propagate nans
      return nan;
    }

    if ((x > one) && (x > a)) {
      Scalar ret = igammac_cf_impl<Scalar, mode>::run(a, x);
      if (mode == VALUE) {
        return one - ret;
      } else {
        return -ret;
      }
    }

    return igamma_series_impl<Scalar, mode>::run(a, x);
  }
};

#endif  // EIGEN_HAS_C99_MATH

template <typename Scalar>
struct igamma_retval {
  typedef Scalar type;
};

template <typename Scalar>
struct igamma_impl : igamma_generic_impl<Scalar, VALUE> {
  /* igam()
   * Incomplete gamma integral.
   *
   * The CDF of Gamma(a, 1) random variable at the point x.
   *
   * Accuracy estimation. For each a in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables x ~ Gamma(x | a, 1), a total of 300 points.
   * The ground truth is computed by mpmath. Mean absolute error:
   * float: 1.26713e-05
   * double: 2.33606e-12
   *
   * Cephes documentation below.
   *
   * SYNOPSIS:
   *
   * double a, x, y, igam();
   *
   * y = igam( a, x );
   *
   * DESCRIPTION:
   *
   * The function is defined by
   *
   *                           x
   *                            -
   *                   1       | |  -t  a-1
   *  igam(a,x)  =   -----     |   e   t   dt.
   *                  -      | |
   *                 | (a)    -
   *                           0
   *
   *
   * In this implementation both arguments must be positive.
   * The integral is evaluated by either a power series or
   * continued fraction expansion, depending on the relative
   * values of a and x.
   *
   * ACCURACY (double):
   *
   *                      Relative error:
   * arithmetic   domain     # trials      peak         rms
   *    IEEE      0,30       200000       3.6e-14     2.9e-15
   *    IEEE      0,100      300000       9.9e-14     1.5e-14
   *
   *
   * ACCURACY (float):
   *
   *                      Relative error:
   * arithmetic   domain     # trials      peak         rms
   *    IEEE      0,30        20000       7.8e-6      5.9e-7
   *
   */
  /*
    Cephes Math Library Release 2.2: June, 1992
    Copyright 1985, 1987, 1992 by Stephen L. Moshier
    Direct inquiries to 30 Frost Street, Cambridge, MA 02140
  */

  /* left tail of incomplete gamma function:
   *
   *          inf.      k
   *   a  -x   -       x
   *  x  e     >   ----------
   *           -     -
   *          k=0   | (a+k+1)
   *
   */
};

template <typename Scalar>
struct igamma_der_a_retval : igamma_retval<Scalar> {};

template <typename Scalar>
struct igamma_der_a_impl : igamma_generic_impl<Scalar, DERIVATIVE> {
  /* Derivative of the incomplete Gamma function with respect to a.
   *
   * Computes d/da igamma(a, x) by forward differentiation of the igamma code.
   *
   * Accuracy estimation. For each a in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables x ~ Gamma(x | a, 1), a total of 300 points.
   * The ground truth is computed by mpmath. Mean absolute error:
   * float: 6.17992e-07
   * double: 4.60453e-12
   *
   * Reference:
   * R. Moore. "Algorithm AS 187: Derivatives of the incomplete gamma
   * integral". Journal of the Royal Statistical Society. 1982
   */
};

template <typename Scalar>
struct gamma_sample_der_alpha_retval : igamma_retval<Scalar> {};

template <typename Scalar>
struct gamma_sample_der_alpha_impl
    : igamma_generic_impl<Scalar, SAMPLE_DERIVATIVE> {
  /* Derivative of a Gamma random variable sample with respect to alpha.
   *
   * Consider a sample of a Gamma random variable with the concentration
   * parameter alpha: sample ~ Gamma(alpha, 1). The reparameterization
   * derivative that we want to compute is dsample / dalpha =
   * d igammainv(alpha, u) / dalpha, where u = igamma(alpha, sample).
   * However, this formula is numerically unstable and expensive, so instead
   * we use implicit differentiation:
   *
   * igamma(alpha, sample) = u, where u ~ Uniform(0, 1).
   * Apply d / dalpha to both sides:
   * d igamma(alpha, sample) / dalpha
   *     + d igamma(alpha, sample) / dsample * dsample/dalpha  = 0
   * d igamma(alpha, sample) / dalpha
   *     + Gamma(sample | alpha, 1) dsample / dalpha = 0
   * dsample/dalpha = - (d igamma(alpha, sample) / dalpha)
   *                   / Gamma(sample | alpha, 1)
   *
   * Here Gamma(sample | alpha, 1) is the PDF of the Gamma distribution
   * (note that the derivative of the CDF w.r.t. sample is the PDF).
   * See the reference below for more details.
   *
   * The derivative of igamma(alpha, sample) is computed by forward
   * differentiation of the igamma code. Division by the Gamma PDF is performed
   * in the same code, increasing the accuracy and speed due to cancellation
   * of some terms.
   *
   * Accuracy estimation. For each alpha in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables sample ~ Gamma(sample | alpha, 1), a total of 300
   * points. The ground truth is computed by mpmath. Mean absolute error:
   * float: 2.1686e-06
   * double: 1.4774e-12
   *
   * Reference:
   * M. Figurnov, S. Mohamed, A. Mnih "Implicit Reparameterization Gradients".
   * 2018
   */
};

/*****************************************************************************
 * Implementation of Riemann zeta function of two arguments, based on Cephes *
 *****************************************************************************/

template <typename Scalar>
struct zeta_retval {
    typedef Scalar type;
};

template <typename Scalar>
struct zeta_impl_series {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <>
struct zeta_impl_series<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE bool run(float& a, float& b, float& s, const float x, const float machep) {
    int i = 0;
    while(i < 9)
    {
        i += 1;
        a += 1.0f;
        b = numext::pow( a, -x );
        s += b;
        if( numext::abs(b/s) < machep )
            return true;
    }

    //Return whether we are done
    return false;
  }
};

template <>
struct zeta_impl_series<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE bool run(double& a, double& b, double& s, const double x, const double machep) {
    int i = 0;
    while( (i < 9) || (a <= 9.0) )
    {
        i += 1;
        a += 1.0;
        b = numext::pow( a, -x );
        s += b;
        if( numext::abs(b/s) < machep )
            return true;
    }

    //Return whether we are done
    return false;
  }
};

template <typename Scalar>
struct zeta_impl {
    EIGEN_DEVICE_FUNC
    static Scalar run(Scalar x, Scalar q) {
        /*							zeta.c
         *
         *	Riemann zeta function of two arguments
         *
         *
         *
         * SYNOPSIS:
         *
         * double x, q, y, zeta();
         *
         * y = zeta( x, q );
         *
         *
         *
         * DESCRIPTION:
         *
         *
         *
         *                 inf.
         *                  -        -x
         *   zeta(x,q)  =   >   (k+q)
         *                  -
         *                 k=0
         *
         * where x > 1 and q is not a negative integer or zero.
         * The Euler-Maclaurin summation formula is used to obtain
         * the expansion
         *
         *                n
         *                -       -x
         * zeta(x,q)  =   >  (k+q)
         *                -
         *               k=1
         *
         *           1-x                 inf.  B   x(x+1)...(x+2j)
         *      (n+q)           1         -     2j
         *  +  ---------  -  -------  +   >    --------------------
         *        x-1              x      -                   x+2j+1
         *                   2(n+q)      j=1       (2j)! (n+q)
         *
         * where the B2j are Bernoulli numbers.  Note that (see zetac.c)
         * zeta(x,1) = zetac(x) + 1.
         *
         *
         *
         * ACCURACY:
         *
         * Relative error for single precision:
         * arithmetic   domain     # trials      peak         rms
         *    IEEE      0,25        10000       6.9e-7      1.0e-7
         *
         * Large arguments may produce underflow in powf(), in which
         * case the results are inaccurate.
         *
         * REFERENCE:
         *
         * Gradshteyn, I. S., and I. M. Ryzhik, Tables of Integrals,
         * Series, and Products, p. 1073; Academic Press, 1980.
         *
         */

        int i;
        Scalar p, r, a, b, k, s, t, w;

        const Scalar A[] = {
            Scalar(12.0),
            Scalar(-720.0),
            Scalar(30240.0),
            Scalar(-1209600.0),
            Scalar(47900160.0),
            Scalar(-1.8924375803183791606e9), /*1.307674368e12/691*/
            Scalar(7.47242496e10),
            Scalar(-2.950130727918164224e12), /*1.067062284288e16/3617*/
            Scalar(1.1646782814350067249e14), /*5.109094217170944e18/43867*/
            Scalar(-4.5979787224074726105e15), /*8.028576626982912e20/174611*/
            Scalar(1.8152105401943546773e17), /*1.5511210043330985984e23/854513*/
            Scalar(-7.1661652561756670113e18) /*1.6938241367317436694528e27/236364091*/
            };

        const Scalar maxnum = NumTraits<Scalar>::infinity();
        const Scalar zero = 0.0, half = 0.5, one = 1.0;
        const Scalar machep = cephes_helper<Scalar>::machep();
        const Scalar nan = NumTraits<Scalar>::quiet_NaN();

        if( x == one )
            return maxnum;

        if( x < one )
        {
            return nan;
        }

        if( q <= zero )
        {
            if(q == numext::floor(q))
            {
                if (x == numext::floor(x) && long(x) % 2 == 0) {
                    return maxnum;
                }
                else {
                    return nan;
                }
            }
            p = x;
            r = numext::floor(p);
            if (p != r)
                return nan;
        }

        /* Permit negative q but continue sum until n+q > +9 .
         * This case should be handled by a reflection formula.
         * If q<0 and x is an integer, there is a relation to
         * the polygamma function.
         */
        s = numext::pow( q, -x );
        a = q;
        b = zero;
        // Run the summation in a helper function that is specific to the floating precision
        if (zeta_impl_series<Scalar>::run(a, b, s, x, machep)) {
            return s;
        }

        w = a;
        s += b*w/(x-one);
        s -= half * b;
        a = one;
        k = zero;
        for( i=0; i<12; i++ )
        {
            a *= x + k;
            b /= w;
            t = a*b/A[i];
            s = s + t;
            t = numext::abs(t/s);
            if( t < machep ) {
              break;
            }
            k += one;
            a *= x + k;
            b /= w;
            k += one;
        }
        return s;
  }
};

/****************************************************************************
 * Implementation of polygamma function, requires C++11/C99                 *
 ****************************************************************************/

template <typename Scalar>
struct polygamma_retval {
    typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct polygamma_impl {
    EIGEN_DEVICE_FUNC
    static EIGEN_STRONG_INLINE Scalar run(Scalar n, Scalar x) {
        EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                            THIS_TYPE_IS_NOT_SUPPORTED);
        return Scalar(0);
    }
};

#else

template <typename Scalar>
struct polygamma_impl {
    EIGEN_DEVICE_FUNC
    static Scalar run(Scalar n, Scalar x) {
        Scalar zero = 0.0, one = 1.0;
        Scalar nplus = n + one;
        const Scalar nan = NumTraits<Scalar>::quiet_NaN();

        // Check that n is a non-negative integer
        if (numext::floor(n) != n || n < zero) {
            return nan;
        }
        // Just return the digamma function for n = 0
        else if (n == zero) {
            return digamma_impl<Scalar>::run(x);
        }
        // Use the same implementation as scipy
        else {
            Scalar factorial = numext::exp(lgamma_impl<Scalar>::run(nplus));
            return numext::pow(-one, nplus) * factorial * zeta_impl<Scalar>::run(nplus, x);
        }
  }
};

#endif  // EIGEN_HAS_C99_MATH

/************************************************************************************************
 * Implementation of betainc (incomplete beta integral), based on Cephes but requires C++11/C99 *
 ************************************************************************************************/

template <typename Scalar>
struct betainc_retval {
  typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct betainc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar b, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar>
struct betainc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar, Scalar, Scalar) {
    /*	betaincf.c
     *
     *	Incomplete beta integral
     *
     *
     * SYNOPSIS:
     *
     * float a, b, x, y, betaincf();
     *
     * y = betaincf( a, b, x );
     *
     *
     * DESCRIPTION:
     *
     * Returns incomplete beta integral of the arguments, evaluated
     * from zero to x.  The function is defined as
     *
     *                  x
     *     -            -
     *    | (a+b)      | |  a-1     b-1
     *  -----------    |   t   (1-t)   dt.
     *   -     -     | |
     *  | (a) | (b)   -
     *                 0
     *
     * The domain of definition is 0 <= x <= 1.  In this
     * implementation a and b are restricted to positive values.
     * The integral from x to 1 may be obtained by the symmetry
     * relation
     *
     *    1 - betainc( a, b, x )  =  betainc( b, a, 1-x ).
     *
     * The integral is evaluated by a continued fraction expansion.
     * If a < 1, the function calls itself recursively after a
     * transformation to increase a to a+1.
     *
     * ACCURACY (float):
     *
     * Tested at random points (a,b,x) with a and b in the indicated
     * interval and x between 0 and 1.
     *
     * arithmetic   domain     # trials      peak         rms
     * Relative error:
     *    IEEE       0,30       10000       3.7e-5      5.1e-6
     *    IEEE       0,100      10000       1.7e-4      2.5e-5
     * The useful domain for relative error is limited by underflow
     * of the single precision exponential function.
     * Absolute error:
     *    IEEE       0,30      100000       2.2e-5      9.6e-7
     *    IEEE       0,100      10000       6.5e-5      3.7e-6
     *
     * Larger errors may occur for extreme ratios of a and b.
     *
     * ACCURACY (double):
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,5         10000       6.9e-15     4.5e-16
     *    IEEE      0,85       250000       2.2e-13     1.7e-14
     *    IEEE      0,1000      30000       5.3e-12     6.3e-13
     *    IEEE      0,10000    250000       9.3e-11     7.1e-12
     *    IEEE      0,100000    10000       8.7e-10     4.8e-11
     * Outputs smaller than the IEEE gradual underflow threshold
     * were excluded from these statistics.
     *
     * ERROR MESSAGES:
     *   message         condition      value returned
     * incbet domain      x<0, x>1          nan
     * incbet underflow                     nan
     */

    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

/* Continued fraction expansion #1 for incomplete beta integral (small_branch = True)
 * Continued fraction expansion #2 for incomplete beta integral (small_branch = False)
 */
template <typename Scalar>
struct incbeta_cfe {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar b, Scalar x, bool small_branch) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, float>::value ||
                         internal::is_same<Scalar, double>::value),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    const Scalar big = cephes_helper<Scalar>::big();
    const Scalar machep = cephes_helper<Scalar>::machep();
    const Scalar biginv = cephes_helper<Scalar>::biginv();

    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar two = 2;

    Scalar xk, pk, pkm1, pkm2, qk, qkm1, qkm2;
    Scalar k1, k2, k3, k4, k5, k6, k7, k8, k26update;
    Scalar ans;
    int n;

    const int num_iters = (internal::is_same<Scalar, float>::value) ? 100 : 300;
    const Scalar thresh =
        (internal::is_same<Scalar, float>::value) ? machep : Scalar(3) * machep;
    Scalar r = (internal::is_same<Scalar, float>::value) ? zero : one;

    if (small_branch) {
      k1 = a;
      k2 = a + b;
      k3 = a;
      k4 = a + one;
      k5 = one;
      k6 = b - one;
      k7 = k4;
      k8 = a + two;
      k26update = one;
    } else {
      k1 = a;
      k2 = b - one;
      k3 = a;
      k4 = a + one;
      k5 = one;
      k6 = a + b;
      k7 = a + one;
      k8 = a + two;
      k26update = -one;
      x = x / (one - x);
    }

    pkm2 = zero;
    qkm2 = one;
    pkm1 = one;
    qkm1 = one;
    ans = one;
    n = 0;

    do {
      xk = -(x * k1 * k2) / (k3 * k4);
      pk = pkm1 + pkm2 * xk;
      qk = qkm1 + qkm2 * xk;
      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      xk = (x * k5 * k6) / (k7 * k8);
      pk = pkm1 + pkm2 * xk;
      qk = qkm1 + qkm2 * xk;
      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      if (qk != zero) {
        r = pk / qk;
        if (numext::abs(ans - r) < numext::abs(r) * thresh) {
          return r;
        }
        ans = r;
      }

      k1 += one;
      k2 += k26update;
      k3 += two;
      k4 += two;
      k5 += one;
      k6 -= k26update;
      k7 += two;
      k8 += two;

      if ((numext::abs(qk) + numext::abs(pk)) > big) {
        pkm2 *= biginv;
        pkm1 *= biginv;
        qkm2 *= biginv;
        qkm1 *= biginv;
      }
      if ((numext::abs(qk) < biginv) || (numext::abs(pk) < biginv)) {
        pkm2 *= big;
        pkm1 *= big;
        qkm2 *= big;
        qkm1 *= big;
      }
    } while (++n < num_iters);

    return ans;
  }
};

/* Helper functions depending on the Scalar type */
template <typename Scalar>
struct betainc_helper {};

template <>
struct betainc_helper<float> {
  /* Core implementation, assumes a large (> 1.0) */
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE float incbsa(float aa, float bb,
                                                            float xx) {
    float ans, a, b, t, x, onemx;
    bool reversed_a_b = false;

    onemx = 1.0f - xx;

    /* see if x is greater than the mean */
    if (xx > (aa / (aa + bb))) {
      reversed_a_b = true;
      a = bb;
      b = aa;
      t = xx;
      x = onemx;
    } else {
      a = aa;
      b = bb;
      t = onemx;
      x = xx;
    }

    /* Choose expansion for optimal convergence */
    if (b > 10.0f) {
      if (numext::abs(b * x / a) < 0.3f) {
        t = betainc_helper<float>::incbps(a, b, x);
        if (reversed_a_b) t = 1.0f - t;
        return t;
      }
    }

    ans = x * (a + b - 2.0f) / (a - 1.0f);
    if (ans < 1.0f) {
      ans = incbeta_cfe<float>::run(a, b, x, true /* small_branch */);
      t = b * numext::log(t);
    } else {
      ans = incbeta_cfe<float>::run(a, b, x, false /* small_branch */);
      t = (b - 1.0f) * numext::log(t);
    }

    t += a * numext::log(x) + lgamma_impl<float>::run(a + b) -
         lgamma_impl<float>::run(a) - lgamma_impl<float>::run(b);
    t += numext::log(ans / a);
    t = numext::exp(t);

    if (reversed_a_b) t = 1.0f - t;
    return t;
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float incbps(float a, float b, float x) {
    float t, u, y, s;
    const float machep = cephes_helper<float>::machep();

    y = a * numext::log(x) + (b - 1.0f) * numext::log1p(-x) - numext::log(a);
    y -= lgamma_impl<float>::run(a) + lgamma_impl<float>::run(b);
    y += lgamma_impl<float>::run(a + b);

    t = x / (1.0f - x);
    s = 0.0f;
    u = 1.0f;
    do {
      b -= 1.0f;
      if (b == 0.0f) {
        break;
      }
      a += 1.0f;
      u *= t * b / a;
      s += u;
    } while (numext::abs(u) > machep);

    return numext::exp(y) * (1.0f + s);
  }
};

template <>
struct betainc_impl<float> {
  EIGEN_DEVICE_FUNC
  static float run(float a, float b, float x) {
    const float nan = NumTraits<float>::quiet_NaN();
    float ans, t;

    if (a <= 0.0f) return nan;
    if (b <= 0.0f) return nan;
    if ((x <= 0.0f) || (x >= 1.0f)) {
      if (x == 0.0f) return 0.0f;
      if (x == 1.0f) return 1.0f;
      // mtherr("betaincf", DOMAIN);
      return nan;
    }

    /* transformation for small aa */
    if (a <= 1.0f) {
      ans = betainc_helper<float>::incbsa(a + 1.0f, b, x);
      t = a * numext::log(x) + b * numext::log1p(-x) +
          lgamma_impl<float>::run(a + b) - lgamma_impl<float>::run(a + 1.0f) -
          lgamma_impl<float>::run(b);
      return (ans + numext::exp(t));
    } else {
      return betainc_helper<float>::incbsa(a, b, x);
    }
  }
};

template <>
struct betainc_helper<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double incbps(double a, double b, double x) {
    const double machep = cephes_helper<double>::machep();

    double s, t, u, v, n, t1, z, ai;

    ai = 1.0 / a;
    u = (1.0 - b) * x;
    v = u / (a + 1.0);
    t1 = v;
    t = u;
    n = 2.0;
    s = 0.0;
    z = machep * ai;
    while (numext::abs(v) > z) {
      u = (n - b) * x / n;
      t *= u;
      v = t / (a + n);
      s += v;
      n += 1.0;
    }
    s += t1;
    s += ai;

    u = a * numext::log(x);
    // TODO: gamma() is not directly implemented in Eigen.
    /*
    if ((a + b) < maxgam && numext::abs(u) < maxlog) {
      t = gamma(a + b) / (gamma(a) * gamma(b));
      s = s * t * pow(x, a);
    }
    */
    t = lgamma_impl<double>::run(a + b) - lgamma_impl<double>::run(a) -
        lgamma_impl<double>::run(b) + u + numext::log(s);
    return s = numext::exp(t);
  }
};

template <>
struct betainc_impl<double> {
  EIGEN_DEVICE_FUNC
  static double run(double aa, double bb, double xx) {
    const double nan = NumTraits<double>::quiet_NaN();
    const double machep = cephes_helper<double>::machep();
    // const double maxgam = 171.624376956302725;

    double a, b, t, x, xc, w, y;
    bool reversed_a_b = false;

    if (aa <= 0.0 || bb <= 0.0) {
      return nan;  // goto domerr;
    }

    if ((xx <= 0.0) || (xx >= 1.0)) {
      if (xx == 0.0) return (0.0);
      if (xx == 1.0) return (1.0);
      // mtherr("incbet", DOMAIN);
      return nan;
    }

    if ((bb * xx) <= 1.0 && xx <= 0.95) {
      return betainc_helper<double>::incbps(aa, bb, xx);
    }

    w = 1.0 - xx;

    /* Reverse a and b if x is greater than the mean. */
    if (xx > (aa / (aa + bb))) {
      reversed_a_b = true;
      a = bb;
      b = aa;
      xc = xx;
      x = w;
    } else {
      a = aa;
      b = bb;
      xc = w;
      x = xx;
    }

    if (reversed_a_b && (b * x) <= 1.0 && x <= 0.95) {
      t = betainc_helper<double>::incbps(a, b, x);
      if (t <= machep) {
        t = 1.0 - machep;
      } else {
        t = 1.0 - t;
      }
      return t;
    }

    /* Choose expansion for better convergence. */
    y = x * (a + b - 2.0) - (a - 1.0);
    if (y < 0.0) {
      w = incbeta_cfe<double>::run(a, b, x, true /* small_branch */);
    } else {
      w = incbeta_cfe<double>::run(a, b, x, false /* small_branch */) / xc;
    }

    /* Multiply w by the factor
         a      b   _             _     _
        x  (1-x)   | (a+b) / ( a | (a) | (b) ) .   */

    y = a * numext::log(x);
    t = b * numext::log(xc);
    // TODO: gamma is not directly implemented in Eigen.
    /*
    if ((a + b) < maxgam && numext::abs(y) < maxlog && numext::abs(t) < maxlog)
    {
      t = pow(xc, b);
      t *= pow(x, a);
      t /= a;
      t *= w;
      t *= gamma(a + b) / (gamma(a) * gamma(b));
    } else {
    */
    /* Resort to logarithms.  */
    y += t + lgamma_impl<double>::run(a + b) - lgamma_impl<double>::run(a) -
         lgamma_impl<double>::run(b);
    y += numext::log(w / a);
    t = numext::exp(y);

    /* } */
    // done:

    if (reversed_a_b) {
      if (t <= machep) {
        t = 1.0 - machep;
      } else {
        t = 1.0 - t;
      }
    }
    return t;
  }
};

#endif  // EIGEN_HAS_C99_MATH

}  // end namespace internal

namespace numext {

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(lgamma, Scalar)
    lgamma(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(lgamma, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(digamma, Scalar)
    digamma(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(digamma, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(zeta, Scalar)
zeta(const Scalar& x, const Scalar& q) {
    return EIGEN_MATHFUNC_IMPL(zeta, Scalar)::run(x, q);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(polygamma, Scalar)
polygamma(const Scalar& n, const Scalar& x) {
    return EIGEN_MATHFUNC_IMPL(polygamma, Scalar)::run(n, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(erf, Scalar)
    erf(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(erf, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(erfc, Scalar)
    erfc(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(erfc, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(ndtri, Scalar)
    ndtri(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(ndtri, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igamma, Scalar)
    igamma(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igamma, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igamma_der_a, Scalar)
    igamma_der_a(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igamma_der_a, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(gamma_sample_der_alpha, Scalar)
    gamma_sample_der_alpha(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(gamma_sample_der_alpha, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igammac, Scalar)
    igammac(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igammac, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(betainc, Scalar)
    betainc(const Scalar& a, const Scalar& b, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(betainc, Scalar)::run(a, b, x);
}

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_PACKETMATH_H
#define EIGEN_SPECIALFUNCTIONS_PACKETMATH_H

namespace Eigen {

namespace internal {

/** \internal \returns the ln(|gamma(\a a)|) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plgamma(const Packet& a) { using numext::lgamma; return lgamma(a); }

/** \internal \returns the derivative of lgamma, psi(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pdigamma(const Packet& a) { using numext::digamma; return digamma(a); }

/** \internal \returns the zeta function of two arguments (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pzeta(const Packet& x, const Packet& q) { using numext::zeta; return zeta(x, q); }

/** \internal \returns the polygamma function (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ppolygamma(const Packet& n, const Packet& x) { using numext::polygamma; return polygamma(n, x); }

/** \internal \returns the erf(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet perf(const Packet& a) { using numext::erf; return erf(a); }

/** \internal \returns the erfc(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet perfc(const Packet& a) { using numext::erfc; return erfc(a); }

/** \internal \returns the ndtri(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pndtri(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type ScalarType;
  using internal::generic_ndtri; return generic_ndtri<Packet, ScalarType>(a);
}

/** \internal \returns the incomplete gamma function igamma(\a a, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pigamma(const Packet& a, const Packet& x) { using numext::igamma; return igamma(a, x); }

/** \internal \returns the derivative of the incomplete gamma function
 * igamma_der_a(\a a, \a x) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pigamma_der_a(const Packet& a, const Packet& x) {
  using numext::igamma_der_a; return igamma_der_a(a, x);
}

/** \internal \returns compute the derivative of the sample
  * of Gamma(alpha, 1) random variable with respect to the parameter a
  * gamma_sample_der_alpha(\a alpha, \a sample) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pgamma_sample_der_alpha(const Packet& alpha, const Packet& sample) {
  using numext::gamma_sample_der_alpha; return gamma_sample_der_alpha(alpha, sample);
}

/** \internal \returns the complementary incomplete gamma function igammac(\a a, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pigammac(const Packet& a, const Packet& x) { using numext::igammac; return igammac(a, x); }

/** \internal \returns the complementary incomplete gamma function betainc(\a a, \a b, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pbetainc(const Packet& a, const Packet& b,const Packet& x) { using numext::betainc; return betainc(a, b, x); }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_PACKETMATH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/BesselFunctions.h <==
#ifndef EIGEN_AVX_BESSELFUNCTIONS_H
#define EIGEN_AVX_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i0e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i1e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_j0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_j0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_j1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_j1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k0e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k1e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_y0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_y0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_y1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/SpecialFunctions.h <==
#ifndef EIGEN_AVX_SPECIALFUNCTIONS_H
#define EIGEN_AVX_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet8f, Packet8h, perf)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, perf)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pndtri)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/BesselFunctions.h <==
#ifndef EIGEN_AVX512_BESSELFUNCTIONS_H
#define EIGEN_AVX512_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i0e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i1e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_j0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_j0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_j1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_j1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k0e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k1e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_y0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_y0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_y1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX512_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/SpecialFunctions.h <==
#ifndef EIGEN_AVX512_SPECIALFUNCTIONS_H
#define EIGEN_AVX512_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet16f, Packet16h, perf)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, perf)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pndtri)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX512_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/GPU/SpecialFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GPU_SPECIALFUNCTIONS_H
#define EIGEN_GPU_SPECIALFUNCTIONS_H

namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plgamma<float4>(const float4& a)
{
  return make_float4(lgammaf(a.x), lgammaf(a.y), lgammaf(a.z), lgammaf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plgamma<double2>(const double2& a)
{
  using numext::lgamma;
  return make_double2(lgamma(a.x), lgamma(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pdigamma<float4>(const float4& a)
{
  using numext::digamma;
  return make_float4(digamma(a.x), digamma(a.y), digamma(a.z), digamma(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pdigamma<double2>(const double2& a)
{
  using numext::digamma;
  return make_double2(digamma(a.x), digamma(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pzeta<float4>(const float4& x, const float4& q)
{
    using numext::zeta;
    return make_float4(zeta(x.x, q.x), zeta(x.y, q.y), zeta(x.z, q.z), zeta(x.w, q.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pzeta<double2>(const double2& x, const double2& q)
{
    using numext::zeta;
    return make_double2(zeta(x.x, q.x), zeta(x.y, q.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 ppolygamma<float4>(const float4& n, const float4& x)
{
    using numext::polygamma;
    return make_float4(polygamma(n.x, x.x), polygamma(n.y, x.y), polygamma(n.z, x.z), polygamma(n.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 ppolygamma<double2>(const double2& n, const double2& x)
{
    using numext::polygamma;
    return make_double2(polygamma(n.x, x.x), polygamma(n.y, x.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 perf<float4>(const float4& a)
{
  return make_float4(erff(a.x), erff(a.y), erff(a.z), erff(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 perf<double2>(const double2& a)
{
  using numext::erf;
  return make_double2(erf(a.x), erf(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 perfc<float4>(const float4& a)
{
  using numext::erfc;
  return make_float4(erfc(a.x), erfc(a.y), erfc(a.z), erfc(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 perfc<double2>(const double2& a)
{
  using numext::erfc;
  return make_double2(erfc(a.x), erfc(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pndtri<float4>(const float4& a)
{
  using numext::ndtri;
  return make_float4(ndtri(a.x), ndtri(a.y), ndtri(a.z), ndtri(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pndtri<double2>(const double2& a)
{
  using numext::ndtri;
  return make_double2(ndtri(a.x), ndtri(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pigamma<float4>(const float4& a, const float4& x)
{
  using numext::igamma;
  return make_float4(
      igamma(a.x, x.x),
      igamma(a.y, x.y),
      igamma(a.z, x.z),
      igamma(a.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pigamma<double2>(const double2& a, const double2& x)
{
  using numext::igamma;
  return make_double2(igamma(a.x, x.x), igamma(a.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pigamma_der_a<float4>(
    const float4& a, const float4& x) {
  using numext::igamma_der_a;
  return make_float4(igamma_der_a(a.x, x.x), igamma_der_a(a.y, x.y),
                     igamma_der_a(a.z, x.z), igamma_der_a(a.w, x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pigamma_der_a<double2>(const double2& a, const double2& x) {
  using numext::igamma_der_a;
  return make_double2(igamma_der_a(a.x, x.x), igamma_der_a(a.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pgamma_sample_der_alpha<float4>(
    const float4& alpha, const float4& sample) {
  using numext::gamma_sample_der_alpha;
  return make_float4(
      gamma_sample_der_alpha(alpha.x, sample.x),
      gamma_sample_der_alpha(alpha.y, sample.y),
      gamma_sample_der_alpha(alpha.z, sample.z),
      gamma_sample_der_alpha(alpha.w, sample.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pgamma_sample_der_alpha<double2>(const double2& alpha, const double2& sample) {
  using numext::gamma_sample_der_alpha;
  return make_double2(
      gamma_sample_der_alpha(alpha.x, sample.x),
      gamma_sample_der_alpha(alpha.y, sample.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pigammac<float4>(const float4& a, const float4& x)
{
  using numext::igammac;
  return make_float4(
      igammac(a.x, x.x),
      igammac(a.y, x.y),
      igammac(a.z, x.z),
      igammac(a.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pigammac<double2>(const double2& a, const double2& x)
{
  using numext::igammac;
  return make_double2(igammac(a.x, x.x), igammac(a.y, x.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pbetainc<float4>(const float4& a, const float4& b, const float4& x)
{
  using numext::betainc;
  return make_float4(
      betainc(a.x, b.x, x.x),
      betainc(a.y, b.y, x.y),
      betainc(a.z, b.z, x.z),
      betainc(a.w, b.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pbetainc<double2>(const double2& a, const double2& b, const double2& x)
{
  using numext::betainc;
  return make_double2(betainc(a.x, b.x, x.x), betainc(a.y, b.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i0e<float4>(const float4& x) {
  using numext::bessel_i0e;
  return make_float4(bessel_i0e(x.x), bessel_i0e(x.y), bessel_i0e(x.z), bessel_i0e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i0e<double2>(const double2& x) {
  using numext::bessel_i0e;
  return make_double2(bessel_i0e(x.x), bessel_i0e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i0<float4>(const float4& x) {
  using numext::bessel_i0;
  return make_float4(bessel_i0(x.x), bessel_i0(x.y), bessel_i0(x.z), bessel_i0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i0<double2>(const double2& x) {
  using numext::bessel_i0;
  return make_double2(bessel_i0(x.x), bessel_i0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i1e<float4>(const float4& x) {
  using numext::bessel_i1e;
  return make_float4(bessel_i1e(x.x), bessel_i1e(x.y), bessel_i1e(x.z), bessel_i1e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i1e<double2>(const double2& x) {
  using numext::bessel_i1e;
  return make_double2(bessel_i1e(x.x), bessel_i1e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i1<float4>(const float4& x) {
  using numext::bessel_i1;
  return make_float4(bessel_i1(x.x), bessel_i1(x.y), bessel_i1(x.z), bessel_i1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i1<double2>(const double2& x) {
  using numext::bessel_i1;
  return make_double2(bessel_i1(x.x), bessel_i1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k0e<float4>(const float4& x) {
  using numext::bessel_k0e;
  return make_float4(bessel_k0e(x.x), bessel_k0e(x.y), bessel_k0e(x.z), bessel_k0e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k0e<double2>(const double2& x) {
  using numext::bessel_k0e;
  return make_double2(bessel_k0e(x.x), bessel_k0e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k0<float4>(const float4& x) {
  using numext::bessel_k0;
  return make_float4(bessel_k0(x.x), bessel_k0(x.y), bessel_k0(x.z), bessel_k0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k0<double2>(const double2& x) {
  using numext::bessel_k0;
  return make_double2(bessel_k0(x.x), bessel_k0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k1e<float4>(const float4& x) {
  using numext::bessel_k1e;
  return make_float4(bessel_k1e(x.x), bessel_k1e(x.y), bessel_k1e(x.z), bessel_k1e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k1e<double2>(const double2& x) {
  using numext::bessel_k1e;
  return make_double2(bessel_k1e(x.x), bessel_k1e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k1<float4>(const float4& x) {
  using numext::bessel_k1;
  return make_float4(bessel_k1(x.x), bessel_k1(x.y), bessel_k1(x.z), bessel_k1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k1<double2>(const double2& x) {
  using numext::bessel_k1;
  return make_double2(bessel_k1(x.x), bessel_k1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_j0<float4>(const float4& x) {
  using numext::bessel_j0;
  return make_float4(bessel_j0(x.x), bessel_j0(x.y), bessel_j0(x.z), bessel_j0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_j0<double2>(const double2& x) {
  using numext::bessel_j0;
  return make_double2(bessel_j0(x.x), bessel_j0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_j1<float4>(const float4& x) {
  using numext::bessel_j1;
  return make_float4(bessel_j1(x.x), bessel_j1(x.y), bessel_j1(x.z), bessel_j1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_j1<double2>(const double2& x) {
  using numext::bessel_j1;
  return make_double2(bessel_j1(x.x), bessel_j1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_y0<float4>(const float4& x) {
  using numext::bessel_y0;
  return make_float4(bessel_y0(x.x), bessel_y0(x.y), bessel_y0(x.z), bessel_y0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_y0<double2>(const double2& x) {
  using numext::bessel_y0;
  return make_double2(bessel_y0(x.x), bessel_y0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_y1<float4>(const float4& x) {
  using numext::bessel_y1;
  return make_float4(bessel_y1(x.x), bessel_y1(x.y), bessel_y1(x.z), bessel_y1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_y1<double2>(const double2& x) {
  using numext::bessel_y1;
  return make_double2(bessel_y1(x.x), bessel_y1(x.y));
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GPU_SPECIALFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/BesselFunctions.h <==
#ifndef EIGEN_NEON_BESSELFUNCTIONS_H
#define EIGEN_NEON_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

#define NEON_HALF_TO_FLOAT_FUNCTIONS(METHOD)                            \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet8hf METHOD<Packet8hf>(const Packet8hf& x) {                       \
  const Packet4f lo = METHOD<Packet4f>(vcvt_f32_f16(vget_low_f16(x)));  \
  const Packet4f hi = METHOD<Packet4f>(vcvt_f32_f16(vget_high_f16(x))); \
  return vcombine_f16(vcvt_f16_f32(lo), vcvt_f16_f32(hi));              \
}                                                                       \
                                                                        \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet4hf METHOD<Packet4hf>(const Packet4hf& x) {                       \
  return vcvt_f16_f32(METHOD<Packet4f>(vcvt_f32_f16(x)));               \
}

NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i0e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i1e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_j0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_j1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k0e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k1e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_y0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_y1)

#undef NEON_HALF_TO_FLOAT_FUNCTIONS
#endif

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_j0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_j1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_y0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_NEON_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/SpecialFunctions.h <==
#ifndef EIGEN_NEON_SPECIALFUNCTIONS_H
#define EIGEN_NEON_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

#define NEON_HALF_TO_FLOAT_FUNCTIONS(METHOD)                            \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet8hf METHOD<Packet8hf>(const Packet8hf& x) {                       \
  const Packet4f lo = METHOD<Packet4f>(vcvt_f32_f16(vget_low_f16(x)));  \
  const Packet4f hi = METHOD<Packet4f>(vcvt_f32_f16(vget_high_f16(x))); \
  return vcombine_f16(vcvt_f16_f32(lo), vcvt_f16_f32(hi));              \
}                                                                       \
                                                                        \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet4hf METHOD<Packet4hf>(const Packet4hf& x) {                       \
  return vcvt_f16_f32(METHOD<Packet4f>(vcvt_f32_f16(x)));               \
}

NEON_HALF_TO_FLOAT_FUNCTIONS(perf)
NEON_HALF_TO_FLOAT_FUNCTIONS(pndtri)

#undef NEON_HALF_TO_FLOAT_FUNCTIONS
#endif

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, perf)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_NEON_SPECIALFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Splines/Spline.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINE_H
#define EIGEN_SPLINE_H

#include "SplineFwd.h"

namespace Eigen
{
    /**
     * \ingroup Splines_Module
     * \class Spline
     * \brief A class representing multi-dimensional spline curves.
     *
     * The class represents B-splines with non-uniform knot vectors. Each control
     * point of the B-spline is associated with a basis function
     * \f{align*}
     *   C(u) & = \sum_{i=0}^{n}N_{i,p}(u)P_i
     * \f}
     *
     * \tparam _Scalar The underlying data type (typically float or double)
     * \tparam _Dim The curve dimension (e.g. 2 or 3)
     * \tparam _Degree Per default set to Dynamic; could be set to the actual desired
     *                degree for optimization purposes (would result in stack allocation
     *                of several temporary variables).
     **/
  template <typename _Scalar, int _Dim, int _Degree>
  class Spline
  {
  public:
    typedef _Scalar Scalar; /*!< The spline curve's scalar type. */
    enum { Dimension = _Dim /*!< The spline curve's dimension. */ };
    enum { Degree = _Degree /*!< The spline curve's degree. */ };

    /** \brief The point type the spline is representing. */
    typedef typename SplineTraits<Spline>::PointType PointType;
    
    /** \brief The data type used to store knot vectors. */
    typedef typename SplineTraits<Spline>::KnotVectorType KnotVectorType;

    /** \brief The data type used to store parameter vectors. */
    typedef typename SplineTraits<Spline>::ParameterVectorType ParameterVectorType;
    
    /** \brief The data type used to store non-zero basis functions. */
    typedef typename SplineTraits<Spline>::BasisVectorType BasisVectorType;

    /** \brief The data type used to store the values of the basis function derivatives. */
    typedef typename SplineTraits<Spline>::BasisDerivativeType BasisDerivativeType;
    
    /** \brief The data type representing the spline's control points. */
    typedef typename SplineTraits<Spline>::ControlPointVectorType ControlPointVectorType;
    
    /**
    * \brief Creates a (constant) zero spline.
    * For Splines with dynamic degree, the resulting degree will be 0.
    **/
    Spline() 
    : m_knots(1, (Degree==Dynamic ? 2 : 2*Degree+2))
    , m_ctrls(ControlPointVectorType::Zero(Dimension,(Degree==Dynamic ? 1 : Degree+1))) 
    {
      // in theory this code can go to the initializer list but it will get pretty
      // much unreadable ...
      enum { MinDegree = (Degree==Dynamic ? 0 : Degree) };
      m_knots.template segment<MinDegree+1>(0) = Array<Scalar,1,MinDegree+1>::Zero();
      m_knots.template segment<MinDegree+1>(MinDegree+1) = Array<Scalar,1,MinDegree+1>::Ones();
    }

    /**
    * \brief Creates a spline from a knot vector and control points.
    * \param knots The spline's knot vector.
    * \param ctrls The spline's control point vector.
    **/
    template <typename OtherVectorType, typename OtherArrayType>
    Spline(const OtherVectorType& knots, const OtherArrayType& ctrls) : m_knots(knots), m_ctrls(ctrls) {}

    /**
    * \brief Copy constructor for splines.
    * \param spline The input spline.
    **/
    template <int OtherDegree>
    Spline(const Spline<Scalar, Dimension, OtherDegree>& spline) : 
    m_knots(spline.knots()), m_ctrls(spline.ctrls()) {}

    /**
     * \brief Returns the knots of the underlying spline.
     **/
    const KnotVectorType& knots() const { return m_knots; }
    
    /**
     * \brief Returns the ctrls of the underlying spline.
     **/    
    const ControlPointVectorType& ctrls() const { return m_ctrls; }

    /**
     * \brief Returns the spline value at a given site \f$u\f$.
     *
     * The function returns
     * \f{align*}
     *   C(u) & = \sum_{i=0}^{n}N_{i,p}P_i
     * \f}
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the spline is evaluated.
     * \return The spline value at the given location \f$u\f$.
     **/
    PointType operator()(Scalar u) const;

    /**
     * \brief Evaluation of spline derivatives of up-to given order.
     *
     * The function returns
     * \f{align*}
     *   \frac{d^i}{du^i}C(u) & = \sum_{i=0}^{n} \frac{d^i}{du^i} N_{i,p}(u)P_i
     * \f}
     * for i ranging between 0 and order.
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the spline derivative is evaluated.
     * \param order The order up to which the derivatives are computed.
     **/
    typename SplineTraits<Spline>::DerivativeType
      derivatives(Scalar u, DenseIndex order) const;

    /**
     * \copydoc Spline::derivatives
     * Using the template version of this function is more efficieent since
     * temporary objects are allocated on the stack whenever this is possible.
     **/    
    template <int DerivativeOrder>
    typename SplineTraits<Spline,DerivativeOrder>::DerivativeType
      derivatives(Scalar u, DenseIndex order = DerivativeOrder) const;

    /**
     * \brief Computes the non-zero basis functions at the given site.
     *
     * Splines have local support and a point from their image is defined
     * by exactly \f$p+1\f$ control points \f$P_i\f$ where \f$p\f$ is the
     * spline degree.
     *
     * This function computes the \f$p+1\f$ non-zero basis function values
     * for a given parameter value \f$u\f$. It returns
     * \f{align*}{
     *   N_{i,p}(u), \hdots, N_{i+p+1,p}(u)
     * \f}
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the non-zero basis functions 
     *          are computed.
     **/
    typename SplineTraits<Spline>::BasisVectorType
      basisFunctions(Scalar u) const;

    /**
     * \brief Computes the non-zero spline basis function derivatives up to given order.
     *
     * The function computes
     * \f{align*}{
     *   \frac{d^i}{du^i} N_{i,p}(u), \hdots, \frac{d^i}{du^i} N_{i+p+1,p}(u)
     * \f}
     * with i ranging from 0 up to the specified order.
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the non-zero basis function
     *          derivatives are computed.
     * \param order The order up to which the basis function derivatives are computes.
     **/
    typename SplineTraits<Spline>::BasisDerivativeType
      basisFunctionDerivatives(Scalar u, DenseIndex order) const;

    /**
     * \copydoc Spline::basisFunctionDerivatives
     * Using the template version of this function is more efficieent since
     * temporary objects are allocated on the stack whenever this is possible.
     **/    
    template <int DerivativeOrder>
    typename SplineTraits<Spline,DerivativeOrder>::BasisDerivativeType
      basisFunctionDerivatives(Scalar u, DenseIndex order = DerivativeOrder) const;

    /**
     * \brief Returns the spline degree.
     **/ 
    DenseIndex degree() const;

    /** 
     * \brief Returns the span within the knot vector in which u is falling.
     * \param u The site for which the span is determined.
     **/
    DenseIndex span(Scalar u) const;

    /**
     * \brief Computes the span within the provided knot vector in which u is falling.
     **/
    static DenseIndex Span(typename SplineTraits<Spline>::Scalar u, DenseIndex degree, const typename SplineTraits<Spline>::KnotVectorType& knots);
    
    /**
     * \brief Returns the spline's non-zero basis functions.
     *
     * The function computes and returns
     * \f{align*}{
     *   N_{i,p}(u), \hdots, N_{i+p+1,p}(u)
     * \f}
     *
     * \param u The site at which the basis functions are computed.
     * \param degree The degree of the underlying spline.
     * \param knots The underlying spline's knot vector.
     **/
    static BasisVectorType BasisFunctions(Scalar u, DenseIndex degree, const KnotVectorType& knots);

    /**
     * \copydoc Spline::basisFunctionDerivatives
     * \param degree The degree of the underlying spline
     * \param knots The underlying spline's knot vector.
     **/    
    static BasisDerivativeType BasisFunctionDerivatives(
      const Scalar u, const DenseIndex order, const DenseIndex degree, const KnotVectorType& knots);

  private:
    KnotVectorType m_knots; /*!< Knot vector. */
    ControlPointVectorType  m_ctrls; /*!< Control points. */

    template <typename DerivativeType>
    static void BasisFunctionDerivativesImpl(
      const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
      const DenseIndex order,
      const DenseIndex p, 
      const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& U,
      DerivativeType& N_);
  };

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::Span(
    typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::Scalar u,
    DenseIndex degree,
    const typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::KnotVectorType& knots)
  {
    // Piegl & Tiller, "The NURBS Book", A2.1 (p. 68)
    if (u <= knots(0)) return degree;
    const Scalar* pos = std::upper_bound(knots.data()+degree-1, knots.data()+knots.size()-degree-1, u);
    return static_cast<DenseIndex>( std::distance(knots.data(), pos) - 1 );
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename Spline<_Scalar, _Dim, _Degree>::BasisVectorType
    Spline<_Scalar, _Dim, _Degree>::BasisFunctions(
    typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    DenseIndex degree,
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& knots)
  {
    const DenseIndex p = degree;
    const DenseIndex i = Spline::Span(u, degree, knots);

    const KnotVectorType& U = knots;

    BasisVectorType left(p+1); left(0) = Scalar(0);
    BasisVectorType right(p+1); right(0) = Scalar(0);

    VectorBlock<BasisVectorType,Degree>(left,1,p) = u - VectorBlock<const KnotVectorType,Degree>(U,i+1-p,p).reverse();
    VectorBlock<BasisVectorType,Degree>(right,1,p) = VectorBlock<const KnotVectorType,Degree>(U,i+1,p) - u;

    BasisVectorType N(1,p+1);
    N(0) = Scalar(1);
    for (DenseIndex j=1; j<=p; ++j)
    {
      Scalar saved = Scalar(0);
      for (DenseIndex r=0; r<j; r++)
      {
        const Scalar tmp = N(r)/(right(r+1)+left(j-r));
        N[r] = saved + right(r+1)*tmp;
        saved = left(j-r)*tmp;
      }
      N(j) = saved;
    }
    return N;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::degree() const
  {
    if (_Degree == Dynamic)
      return m_knots.size() - m_ctrls.cols() - 1;
    else
      return _Degree;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::span(Scalar u) const
  {
    return Spline::Span(u, degree(), knots());
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename Spline<_Scalar, _Dim, _Degree>::PointType Spline<_Scalar, _Dim, _Degree>::operator()(Scalar u) const
  {
    enum { Order = SplineTraits<Spline>::OrderAtCompileTime };

    const DenseIndex span = this->span(u);
    const DenseIndex p = degree();
    const BasisVectorType basis_funcs = basisFunctions(u);

    const Replicate<BasisVectorType,Dimension,1> ctrl_weights(basis_funcs);
    const Block<const ControlPointVectorType,Dimension,Order> ctrl_pts(ctrls(),0,span-p,Dimension,p+1);
    return (ctrl_weights * ctrl_pts).rowwise().sum();
  }

  /* --------------------------------------------------------------------------------------------- */

  template <typename SplineType, typename DerivativeType>
  void derivativesImpl(const SplineType& spline, typename SplineType::Scalar u, DenseIndex order, DerivativeType& der)
  {    
    enum { Dimension = SplineTraits<SplineType>::Dimension };
    enum { Order = SplineTraits<SplineType>::OrderAtCompileTime };
    enum { DerivativeOrder = DerivativeType::ColsAtCompileTime };

    typedef typename SplineTraits<SplineType>::ControlPointVectorType ControlPointVectorType;
    typedef typename SplineTraits<SplineType,DerivativeOrder>::BasisDerivativeType BasisDerivativeType;
    typedef typename BasisDerivativeType::ConstRowXpr BasisDerivativeRowXpr;    

    const DenseIndex p = spline.degree();
    const DenseIndex span = spline.span(u);

    const DenseIndex n = (std::min)(p, order);

    der.resize(Dimension,n+1);

    // Retrieve the basis function derivatives up to the desired order...    
    const BasisDerivativeType basis_func_ders = spline.template basisFunctionDerivatives<DerivativeOrder>(u, n+1);

    // ... and perform the linear combinations of the control points.
    for (DenseIndex der_order=0; der_order<n+1; ++der_order)
    {
      const Replicate<BasisDerivativeRowXpr,Dimension,1> ctrl_weights( basis_func_ders.row(der_order) );
      const Block<const ControlPointVectorType,Dimension,Order> ctrl_pts(spline.ctrls(),0,span-p,Dimension,p+1);
      der.col(der_order) = (ctrl_weights * ctrl_pts).rowwise().sum();
    }
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::DerivativeType
    Spline<_Scalar, _Dim, _Degree>::derivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline >::DerivativeType res;
    derivativesImpl(*this, u, order, res);
    return res;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  template <int DerivativeOrder>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::DerivativeType
    Spline<_Scalar, _Dim, _Degree>::derivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline, DerivativeOrder >::DerivativeType res;
    derivativesImpl(*this, u, order, res);
    return res;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::BasisVectorType
    Spline<_Scalar, _Dim, _Degree>::basisFunctions(Scalar u) const
  {
    return Spline::BasisFunctions(u, degree(), knots());
  }

  /* --------------------------------------------------------------------------------------------- */
  
  
  template <typename _Scalar, int _Dim, int _Degree>
  template <typename DerivativeType>
  void Spline<_Scalar, _Dim, _Degree>::BasisFunctionDerivativesImpl(
    const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    const DenseIndex order,
    const DenseIndex p, 
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& U,
    DerivativeType& N_)
  {
    typedef Spline<_Scalar, _Dim, _Degree> SplineType;
    enum { Order = SplineTraits<SplineType>::OrderAtCompileTime };

    const DenseIndex span = SplineType::Span(u, p, U);

    const DenseIndex n = (std::min)(p, order);

    N_.resize(n+1, p+1);

    BasisVectorType left = BasisVectorType::Zero(p+1);
    BasisVectorType right = BasisVectorType::Zero(p+1);

    Matrix<Scalar,Order,Order> ndu(p+1,p+1);

    Scalar saved, temp; // FIXME These were double instead of Scalar. Was there a reason for that?

    ndu(0,0) = 1.0;

    DenseIndex j;
    for (j=1; j<=p; ++j)
    {
      left[j] = u-U[span+1-j];
      right[j] = U[span+j]-u;
      saved = 0.0;

      for (DenseIndex r=0; r<j; ++r)
      {
        /* Lower triangle */
        ndu(j,r) = right[r+1]+left[j-r];
        temp = ndu(r,j-1)/ndu(j,r);
        /* Upper triangle */
        ndu(r,j) = static_cast<Scalar>(saved+right[r+1] * temp);
        saved = left[j-r] * temp;
      }

      ndu(j,j) = static_cast<Scalar>(saved);
    }

    for (j = p; j>=0; --j) 
      N_(0,j) = ndu(j,p);

    // Compute the derivatives
    DerivativeType a(n+1,p+1);
    DenseIndex r=0;
    for (; r<=p; ++r)
    {
      DenseIndex s1,s2;
      s1 = 0; s2 = 1; // alternate rows in array a
      a(0,0) = 1.0;

      // Compute the k-th derivative
      for (DenseIndex k=1; k<=static_cast<DenseIndex>(n); ++k)
      {
        Scalar d = 0.0;
        DenseIndex rk,pk,j1,j2;
        rk = r-k; pk = p-k;

        if (r>=k)
        {
          a(s2,0) = a(s1,0)/ndu(pk+1,rk);
          d = a(s2,0)*ndu(rk,pk);
        }

        if (rk>=-1) j1 = 1;
        else        j1 = -rk;

        if (r-1 <= pk) j2 = k-1;
        else           j2 = p-r;

        for (j=j1; j<=j2; ++j)
        {
          a(s2,j) = (a(s1,j)-a(s1,j-1))/ndu(pk+1,rk+j);
          d += a(s2,j)*ndu(rk+j,pk);
        }

        if (r<=pk)
        {
          a(s2,k) = -a(s1,k-1)/ndu(pk+1,r);
          d += a(s2,k)*ndu(r,pk);
        }

        N_(k,r) = static_cast<Scalar>(d);
        j = s1; s1 = s2; s2 = j; // Switch rows
      }
    }

    /* Multiply through by the correct factors */
    /* (Eq. [2.9])                             */
    r = p;
    for (DenseIndex k=1; k<=static_cast<DenseIndex>(n); ++k)
    {
      for (j=p; j>=0; --j) N_(k,j) *= r;
      r *= p-k;
    }
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType
    Spline<_Scalar, _Dim, _Degree>::basisFunctionDerivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits<Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree(), knots(), der);
    return der;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  template <int DerivativeOrder>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::BasisDerivativeType
    Spline<_Scalar, _Dim, _Degree>::basisFunctionDerivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree(), knots(), der);
    return der;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits<Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType
  Spline<_Scalar, _Dim, _Degree>::BasisFunctionDerivatives(
    const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    const DenseIndex order,
    const DenseIndex degree,
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& knots)
  {
    typename SplineTraits<Spline>::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree, knots, der);
    return der;
  }
}

#endif // EIGEN_SPLINE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFitting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINE_FITTING_H
#define EIGEN_SPLINE_FITTING_H

#include <algorithm>
#include <functional>
#include <numeric>
#include <vector>

#include "SplineFwd.h"

#include "../../../../Eigen/LU"
#include "../../../../Eigen/QR"

namespace Eigen
{
  /**
   * \brief Computes knot averages.
   * \ingroup Splines_Module
   *
   * The knots are computed as
   * \f{align*}
   *  u_0 & = \hdots = u_p = 0 \\
   *  u_{m-p} & = \hdots = u_{m} = 1 \\
   *  u_{j+p} & = \frac{1}{p}\sum_{i=j}^{j+p-1}\bar{u}_i \quad\quad j=1,\hdots,n-p
   * \f}
   * where \f$p\f$ is the degree and \f$m+1\f$ the number knots
   * of the desired interpolating spline.
   *
   * \param[in] parameters The input parameters. During interpolation one for each data point.
   * \param[in] degree The spline degree which is used during the interpolation.
   * \param[out] knots The output knot vector.
   *
   * \sa Les Piegl and Wayne Tiller, The NURBS book (2nd ed.), 1997, 9.2.1 Global Curve Interpolation to Point Data
   **/
  template <typename KnotVectorType>
  void KnotAveraging(const KnotVectorType& parameters, DenseIndex degree, KnotVectorType& knots)
  {
    knots.resize(parameters.size()+degree+1);      

    for (DenseIndex j=1; j<parameters.size()-degree; ++j)
      knots(j+degree) = parameters.segment(j,degree).mean();

    knots.segment(0,degree+1) = KnotVectorType::Zero(degree+1);
    knots.segment(knots.size()-degree-1,degree+1) = KnotVectorType::Ones(degree+1);
  }

  /**
   * \brief Computes knot averages when derivative constraints are present.
   * Note that this is a technical interpretation of the referenced article
   * since the algorithm contained therein is incorrect as written.
   * \ingroup Splines_Module
   *
   * \param[in] parameters The parameters at which the interpolation B-Spline
   *            will intersect the given interpolation points. The parameters
   *            are assumed to be a non-decreasing sequence.
   * \param[in] degree The degree of the interpolating B-Spline. This must be
   *            greater than zero.
   * \param[in] derivativeIndices The indices corresponding to parameters at
   *            which there are derivative constraints. The indices are assumed
   *            to be a non-decreasing sequence.
   * \param[out] knots The calculated knot vector. These will be returned as a
   *             non-decreasing sequence
   *
   * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
   * Curve interpolation with directional constraints for engineering design. 
   * Engineering with Computers
   **/
  template <typename KnotVectorType, typename ParameterVectorType, typename IndexArray>
  void KnotAveragingWithDerivatives(const ParameterVectorType& parameters,
                                    const unsigned int degree,
                                    const IndexArray& derivativeIndices,
                                    KnotVectorType& knots)
  {
    typedef typename ParameterVectorType::Scalar Scalar;

    DenseIndex numParameters = parameters.size();
    DenseIndex numDerivatives = derivativeIndices.size();

    if (numDerivatives < 1)
    {
      KnotAveraging(parameters, degree, knots);
      return;
    }

    DenseIndex startIndex;
    DenseIndex endIndex;
  
    DenseIndex numInternalDerivatives = numDerivatives;
    
    if (derivativeIndices[0] == 0)
    {
      startIndex = 0;
      --numInternalDerivatives;
    }
    else
    {
      startIndex = 1;
    }
    if (derivativeIndices[numDerivatives - 1] == numParameters - 1)
    {
      endIndex = numParameters - degree;
      --numInternalDerivatives;
    }
    else
    {
      endIndex = numParameters - degree - 1;
    }

    // There are (endIndex - startIndex + 1) knots obtained from the averaging
    // and 2 for the first and last parameters.
    DenseIndex numAverageKnots = endIndex - startIndex + 3;
    KnotVectorType averageKnots(numAverageKnots);
    averageKnots[0] = parameters[0];

    int newKnotIndex = 0;
    for (DenseIndex i = startIndex; i <= endIndex; ++i)
      averageKnots[++newKnotIndex] = parameters.segment(i, degree).mean();
    averageKnots[++newKnotIndex] = parameters[numParameters - 1];

    newKnotIndex = -1;
  
    ParameterVectorType temporaryParameters(numParameters + 1);
    KnotVectorType derivativeKnots(numInternalDerivatives);
    for (DenseIndex i = 0; i < numAverageKnots - 1; ++i)
    {
      temporaryParameters[0] = averageKnots[i];
      ParameterVectorType parameterIndices(numParameters);
      int temporaryParameterIndex = 1;
      for (DenseIndex j = 0; j < numParameters; ++j)
      {
        Scalar parameter = parameters[j];
        if (parameter >= averageKnots[i] && parameter < averageKnots[i + 1])
        {
          parameterIndices[temporaryParameterIndex] = j;
          temporaryParameters[temporaryParameterIndex++] = parameter;
        }
      }
      temporaryParameters[temporaryParameterIndex] = averageKnots[i + 1];

      for (int j = 0; j <= temporaryParameterIndex - 2; ++j)
      {
        for (DenseIndex k = 0; k < derivativeIndices.size(); ++k)
        {
          if (parameterIndices[j + 1] == derivativeIndices[k]
              && parameterIndices[j + 1] != 0
              && parameterIndices[j + 1] != numParameters - 1)
          {
            derivativeKnots[++newKnotIndex] = temporaryParameters.segment(j, 3).mean();
            break;
          }
        }
      }
    }
    
    KnotVectorType temporaryKnots(averageKnots.size() + derivativeKnots.size());

    std::merge(averageKnots.data(), averageKnots.data() + averageKnots.size(),
               derivativeKnots.data(), derivativeKnots.data() + derivativeKnots.size(),
               temporaryKnots.data());

    // Number of knots (one for each point and derivative) plus spline order.
    DenseIndex numKnots = numParameters + numDerivatives + degree + 1;
    knots.resize(numKnots);

    knots.head(degree).fill(temporaryKnots[0]);
    knots.tail(degree).fill(temporaryKnots.template tail<1>()[0]);
    knots.segment(degree, temporaryKnots.size()) = temporaryKnots;
  }

  /**
   * \brief Computes chord length parameters which are required for spline interpolation.
   * \ingroup Splines_Module
   *
   * \param[in] pts The data points to which a spline should be fit.
   * \param[out] chord_lengths The resulting chord length vector.
   *
   * \sa Les Piegl and Wayne Tiller, The NURBS book (2nd ed.), 1997, 9.2.1 Global Curve Interpolation to Point Data
   **/   
  template <typename PointArrayType, typename KnotVectorType>
  void ChordLengths(const PointArrayType& pts, KnotVectorType& chord_lengths)
  {
    typedef typename KnotVectorType::Scalar Scalar;

    const DenseIndex n = pts.cols();

    // 1. compute the column-wise norms
    chord_lengths.resize(pts.cols());
    chord_lengths[0] = 0;
    chord_lengths.rightCols(n-1) = (pts.array().leftCols(n-1) - pts.array().rightCols(n-1)).matrix().colwise().norm();

    // 2. compute the partial sums
    std::partial_sum(chord_lengths.data(), chord_lengths.data()+n, chord_lengths.data());

    // 3. normalize the data
    chord_lengths /= chord_lengths(n-1);
    chord_lengths(n-1) = Scalar(1);
  }

  /**
   * \brief Spline fitting methods.
   * \ingroup Splines_Module
   **/     
  template <typename SplineType>
  struct SplineFitting
  {
    typedef typename SplineType::KnotVectorType KnotVectorType;
    typedef typename SplineType::ParameterVectorType ParameterVectorType;

    /**
     * \brief Fits an interpolating Spline to the given data points.
     *
     * \param pts The points for which an interpolating spline will be computed.
     * \param degree The degree of the interpolating spline.
     *
     * \returns A spline interpolating the initially provided points.
     **/
    template <typename PointArrayType>
    static SplineType Interpolate(const PointArrayType& pts, DenseIndex degree);

    /**
     * \brief Fits an interpolating Spline to the given data points.
     *
     * \param pts The points for which an interpolating spline will be computed.
     * \param degree The degree of the interpolating spline.
     * \param knot_parameters The knot parameters for the interpolation.
     *
     * \returns A spline interpolating the initially provided points.
     **/
    template <typename PointArrayType>
    static SplineType Interpolate(const PointArrayType& pts, DenseIndex degree, const KnotVectorType& knot_parameters);

    /**
     * \brief Fits an interpolating spline to the given data points and
     * derivatives.
     * 
     * \param points The points for which an interpolating spline will be computed.
     * \param derivatives The desired derivatives of the interpolating spline at interpolation
     *                    points.
     * \param derivativeIndices An array indicating which point each derivative belongs to. This
     *                          must be the same size as @a derivatives.
     * \param degree The degree of the interpolating spline.
     *
     * \returns A spline interpolating @a points with @a derivatives at those points.
     *
     * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
     * Curve interpolation with directional constraints for engineering design. 
     * Engineering with Computers
     **/
    template <typename PointArrayType, typename IndexArray>
    static SplineType InterpolateWithDerivatives(const PointArrayType& points,
                                                 const PointArrayType& derivatives,
                                                 const IndexArray& derivativeIndices,
                                                 const unsigned int degree);

    /**
     * \brief Fits an interpolating spline to the given data points and derivatives.
     * 
     * \param points The points for which an interpolating spline will be computed.
     * \param derivatives The desired derivatives of the interpolating spline at interpolation points.
     * \param derivativeIndices An array indicating which point each derivative belongs to. This
     *                          must be the same size as @a derivatives.
     * \param degree The degree of the interpolating spline.
     * \param parameters The parameters corresponding to the interpolation points.
     *
     * \returns A spline interpolating @a points with @a derivatives at those points.
     *
     * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
     * Curve interpolation with directional constraints for engineering design. 
     * Engineering with Computers
     */
    template <typename PointArrayType, typename IndexArray>
    static SplineType InterpolateWithDerivatives(const PointArrayType& points,
                                                 const PointArrayType& derivatives,
                                                 const IndexArray& derivativeIndices,
                                                 const unsigned int degree,
                                                 const ParameterVectorType& parameters);
  };

  template <typename SplineType>
  template <typename PointArrayType>
  SplineType SplineFitting<SplineType>::Interpolate(const PointArrayType& pts, DenseIndex degree, const KnotVectorType& knot_parameters)
  {
    typedef typename SplineType::KnotVectorType::Scalar Scalar;      
    typedef typename SplineType::ControlPointVectorType ControlPointVectorType;      

    typedef Matrix<Scalar,Dynamic,Dynamic> MatrixType;

    KnotVectorType knots;
    KnotAveraging(knot_parameters, degree, knots);

    DenseIndex n = pts.cols();
    MatrixType A = MatrixType::Zero(n,n);
    for (DenseIndex i=1; i<n-1; ++i)
    {
      const DenseIndex span = SplineType::Span(knot_parameters[i], degree, knots);

      // The segment call should somehow be told the spline order at compile time.
      A.row(i).segment(span-degree, degree+1) = SplineType::BasisFunctions(knot_parameters[i], degree, knots);
    }
    A(0,0) = 1.0;
    A(n-1,n-1) = 1.0;

    HouseholderQR<MatrixType> qr(A);

    // Here, we are creating a temporary due to an Eigen issue.
    ControlPointVectorType ctrls = qr.solve(MatrixType(pts.transpose())).transpose();

    return SplineType(knots, ctrls);
  }

  template <typename SplineType>
  template <typename PointArrayType>
  SplineType SplineFitting<SplineType>::Interpolate(const PointArrayType& pts, DenseIndex degree)
  {
    KnotVectorType chord_lengths; // knot parameters
    ChordLengths(pts, chord_lengths);
    return Interpolate(pts, degree, chord_lengths);
  }
  
  template <typename SplineType>
  template <typename PointArrayType, typename IndexArray>
  SplineType 
  SplineFitting<SplineType>::InterpolateWithDerivatives(const PointArrayType& points,
                                                        const PointArrayType& derivatives,
                                                        const IndexArray& derivativeIndices,
                                                        const unsigned int degree,
                                                        const ParameterVectorType& parameters)
  {
    typedef typename SplineType::KnotVectorType::Scalar Scalar;      
    typedef typename SplineType::ControlPointVectorType ControlPointVectorType;

    typedef Matrix<Scalar, Dynamic, Dynamic> MatrixType;

    const DenseIndex n = points.cols() + derivatives.cols();
    
    KnotVectorType knots;

    KnotAveragingWithDerivatives(parameters, degree, derivativeIndices, knots);
    
    // fill matrix
    MatrixType A = MatrixType::Zero(n, n);

    // Use these dimensions for quicker populating, then transpose for solving.
    MatrixType b(points.rows(), n);

    DenseIndex startRow;
    DenseIndex derivativeStart;

    // End derivatives.
    if (derivativeIndices[0] == 0)
    {
      A.template block<1, 2>(1, 0) << -1, 1;
      
      Scalar y = (knots(degree + 1) - knots(0)) / degree;
      b.col(1) = y*derivatives.col(0);
      
      startRow = 2;
      derivativeStart = 1;
    }
    else
    {
      startRow = 1;
      derivativeStart = 0;
    }
    if (derivativeIndices[derivatives.cols() - 1] == points.cols() - 1)
    {
      A.template block<1, 2>(n - 2, n - 2) << -1, 1;

      Scalar y = (knots(knots.size() - 1) - knots(knots.size() - (degree + 2))) / degree;
      b.col(b.cols() - 2) = y*derivatives.col(derivatives.cols() - 1);
    }
    
    DenseIndex row = startRow;
    DenseIndex derivativeIndex = derivativeStart;
    for (DenseIndex i = 1; i < parameters.size() - 1; ++i)
    {
      const DenseIndex span = SplineType::Span(parameters[i], degree, knots);

      if (derivativeIndex < derivativeIndices.size() && derivativeIndices[derivativeIndex] == i)
      {
        A.block(row, span - degree, 2, degree + 1)
          = SplineType::BasisFunctionDerivatives(parameters[i], 1, degree, knots);

        b.col(row++) = points.col(i);
        b.col(row++) = derivatives.col(derivativeIndex++);
      }
      else
      {
        A.row(row).segment(span - degree, degree + 1)
          = SplineType::BasisFunctions(parameters[i], degree, knots);
        b.col(row++) = points.col(i);
      }
    }
    b.col(0) = points.col(0);
    b.col(b.cols() - 1) = points.col(points.cols() - 1);
    A(0,0) = 1;
    A(n - 1, n - 1) = 1;
    
    // Solve
    FullPivLU<MatrixType> lu(A);
    ControlPointVectorType controlPoints = lu.solve(MatrixType(b.transpose())).transpose();

    SplineType spline(knots, controlPoints);
    
    return spline;
  }
  
  template <typename SplineType>
  template <typename PointArrayType, typename IndexArray>
  SplineType
  SplineFitting<SplineType>::InterpolateWithDerivatives(const PointArrayType& points,
                                                        const PointArrayType& derivatives,
                                                        const IndexArray& derivativeIndices,
                                                        const unsigned int degree)
  {
    ParameterVectorType parameters;
    ChordLengths(points, parameters);
    return InterpolateWithDerivatives(points, derivatives, derivativeIndices, degree, parameters);
  }
}

#endif // EIGEN_SPLINE_FITTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFwd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINES_FWD_H
#define EIGEN_SPLINES_FWD_H

#include "../../../../Eigen/Core"

namespace Eigen
{
    template <typename Scalar, int Dim, int Degree = Dynamic> class Spline;

    template < typename SplineType, int DerivativeOrder = Dynamic > struct SplineTraits {};

    /**
     * \ingroup Splines_Module
     * \brief Compile-time attributes of the Spline class for Dynamic degree.
     **/
    template <typename _Scalar, int _Dim, int _Degree>
    struct SplineTraits< Spline<_Scalar, _Dim, _Degree>, Dynamic >
    {
      typedef _Scalar Scalar; /*!< The spline curve's scalar type. */
      enum { Dimension = _Dim /*!< The spline curve's dimension. */ };
      enum { Degree = _Degree /*!< The spline curve's degree. */ };

      enum { OrderAtCompileTime = _Degree==Dynamic ? Dynamic : _Degree+1 /*!< The spline curve's order at compile-time. */ };
      enum { NumOfDerivativesAtCompileTime = OrderAtCompileTime /*!< The number of derivatives defined for the current spline. */ };
      
      enum { DerivativeMemoryLayout = Dimension==1 ? RowMajor : ColMajor /*!< The derivative type's memory layout. */ };

      /** \brief The data type used to store non-zero basis functions. */
      typedef Array<Scalar,1,OrderAtCompileTime> BasisVectorType;

      /** \brief The data type used to store the values of the basis function derivatives. */
      typedef Array<Scalar,Dynamic,Dynamic,RowMajor,NumOfDerivativesAtCompileTime,OrderAtCompileTime> BasisDerivativeType;
      
      /** \brief The data type used to store the spline's derivative values. */
      typedef Array<Scalar,Dimension,Dynamic,DerivativeMemoryLayout,Dimension,NumOfDerivativesAtCompileTime> DerivativeType;

      /** \brief The point type the spline is representing. */
      typedef Array<Scalar,Dimension,1> PointType;
      
      /** \brief The data type used to store knot vectors. */
      typedef Array<Scalar,1,Dynamic> KnotVectorType;

      /** \brief The data type used to store parameter vectors. */
      typedef Array<Scalar,1,Dynamic> ParameterVectorType;
      
      /** \brief The data type representing the spline's control points. */
      typedef Array<Scalar,Dimension,Dynamic> ControlPointVectorType;
    };

    /**
     * \ingroup Splines_Module
     * \brief Compile-time attributes of the Spline class for fixed degree.
     *
     * The traits class inherits all attributes from the SplineTraits of Dynamic degree.
     **/
    template < typename _Scalar, int _Dim, int _Degree, int _DerivativeOrder >
    struct SplineTraits< Spline<_Scalar, _Dim, _Degree>, _DerivativeOrder > : public SplineTraits< Spline<_Scalar, _Dim, _Degree> >
    {
      enum { OrderAtCompileTime = _Degree==Dynamic ? Dynamic : _Degree+1 /*!< The spline curve's order at compile-time. */ };
      enum { NumOfDerivativesAtCompileTime = _DerivativeOrder==Dynamic ? Dynamic : _DerivativeOrder+1 /*!< The number of derivatives defined for the current spline. */ };
      
      enum { DerivativeMemoryLayout = _Dim==1 ? RowMajor : ColMajor /*!< The derivative type's memory layout. */ };

      /** \brief The data type used to store the values of the basis function derivatives. */
      typedef Array<_Scalar,Dynamic,Dynamic,RowMajor,NumOfDerivativesAtCompileTime,OrderAtCompileTime> BasisDerivativeType;
      
      /** \brief The data type used to store the spline's derivative values. */      
      typedef Array<_Scalar,_Dim,Dynamic,DerivativeMemoryLayout,_Dim,NumOfDerivativesAtCompileTime> DerivativeType;
    };

    /** \brief 2D float B-spline with dynamic degree. */
    typedef Spline<float,2> Spline2f;
    
    /** \brief 3D float B-spline with dynamic degree. */
    typedef Spline<float,3> Spline3f;

    /** \brief 2D double B-spline with dynamic degree. */
    typedef Spline<double,2> Spline2d;
    
    /** \brief 3D double B-spline with dynamic degree. */
    typedef Spline<double,3> Spline3d;
}

#endif // EIGEN_SPLINES_FWD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fast_double_parser/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright 2020 Daniel Lemire

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fast_double_parser/LICENSE.BSL <==
Copyright (c) Daniel Lemire

Boost Software License - Version 1.0 - August 17th, 2003

Permission is hereby granted, free of charge, to any person or organization
obtaining a copy of the software and accompanying documentation covered by
this license (the "Software") to use, reproduce, display, distribute,
execute, and transmit the Software, and to prepare derivative works of the
Software, and to permit third-parties to whom the Software is furnished to
do so, all subject to the following:

The copyright notices in the Software and this entire statement, including
the above license grant, this restriction and the following disclaimer,
must be included in all copies of the Software, in whole or in part, and
all derivative works of the Software, unless such copies or derivative
works are solely in the form of machine-executable object code generated by
a source language processor.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE, TITLE AND NON-INFRINGEMENT. IN NO EVENT
SHALL THE COPYRIGHT HOLDERS OR ANYONE DISTRIBUTING THE SOFTWARE BE LIABLE
FOR ANY DAMAGES OR OTHER LIABILITY, WHETHER IN CONTRACT, TORT OR OTHERWISE,
ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER
DEALINGS IN THE SOFTWARE.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fast_double_parser/include/fast_double_parser.h <==

#ifndef FAST_DOUBLE_PARSER_H
#define FAST_DOUBLE_PARSER_H

#include <cfloat>
#include <cinttypes>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <locale.h>
#if (defined(sun) || defined(__sun)) 
#define FAST_DOUBLE_PARSER_SOLARIS
#endif

#if defined(__CYGWIN__) || defined(__MINGW32__) || defined(__MINGW64__) 
#define FAST_DOUBLE_PARSER_CYGWIN
#endif

/**
 * Determining whether we should import xlocale.h or not is 
 * a bit of a nightmare.
 */
#if defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 
// Anything at all that is related to cygwin, msys, solaris and so forth will
// always use this fallback because we cannot rely on it behaving as normal
// gcc.
#include <locale>
#include <sstream>
// workaround for CYGWIN
static inline double cygwin_strtod_l(const char* start, char** end) {
    double d;
    std::stringstream ss;
    ss.imbue(std::locale::classic());
    ss << start;
    ss >> d;
    if(ss.fail()) { *end = nullptr; }
    if(ss.eof()) { ss.clear(); }
    auto nread = ss.tellg();
    *end = const_cast<char*>(start) + nread;
    return d;
}
#else

#ifdef __has_include
// This is the easy case: we have __has_include and can check whether
// xlocale is available. If so, we load it up.
#if __has_include(<xlocale.h>)
#include <xlocale.h>
#endif // __has_include
#else // We do not have __has_include

#ifdef __GLIBC__
#include <features.h>
#if !((__GLIBC__ > 2) || ((__GLIBC__ == 2) && (__GLIBC_MINOR__ > 25)))
#include <xlocale.h> // old glibc
#endif
#else // not glibc
#if !(defined(_WIN32) || (__FreeBSD_version < 1000010))
#include <xlocale.h>
#endif
#endif
#endif // __has_include


#endif //  defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 



#ifdef _MSC_VER
#include <intrin.h>
#define WARN_UNUSED
#else
#define WARN_UNUSED __attribute__((warn_unused_result))
#endif

namespace fast_double_parser {

/**
 * The smallest non-zero float (binary64) is 2^−1074.
 * We take as input numbers of the form w x 10^q where w < 2^64.
 * We have that w * 10^-343 < 2^(64-344) 5^-343 < 2^-1076.
 * However, we have that 
 * (2^64-1) * 10^-342 = (2^64-1) * 2^-342 * 5^-342 > 2^−1074.
 * Thus it is possible for a number of the form w * 10^-342 where 
 * w is a 64-bit value to be a non-zero floating-point number.
 *********
 * If we are solely interested in the *normal* numbers then the
 * smallest value is 2^-1022. We can generate a value larger
 * than 2^-1022 with expressions of the form w * 10^-326.
 * Thus we need to pick FASTFLOAT_SMALLEST_POWER >= -326.
 *********
 * Any number of form w * 10^309 where w>= 1 is going to be 
 * infinite in binary64 so we never need to worry about powers
 * of 5 greater than 308.
 */
#define FASTFLOAT_SMALLEST_POWER -325
#define FASTFLOAT_LARGEST_POWER 308

#ifdef _MSC_VER
#ifndef really_inline
#define really_inline __forceinline
#endif // really_inline
#ifndef unlikely
#define unlikely(x) x
#endif // unlikely
#else  // _MSC_VER
#ifndef unlikely
#define unlikely(x) __builtin_expect(!!(x), 0)
#endif // unlikely
#ifndef really_inline
#define really_inline __attribute__((always_inline)) inline
#endif // really_inline
#endif // _MSC_VER

struct value128 {
  uint64_t low;
  uint64_t high;
};

#ifdef _MSC_VER
#define FAST_DOUBLE_PARSER_VISUAL_STUDIO 1
#ifdef __clang__
// clang under visual studio
#define FAST_DOUBLE_PARSER_CLANG_VISUAL_STUDIO 1
#else
// just regular visual studio (best guess)
#define FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO 1
#endif // __clang__
#endif // _MSC_VER

#if defined(FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO) &&                                 \
    !defined(_M_X64) && !defined(_M_ARM64)// _umul128 for x86, arm
// this is a slow emulation routine for 32-bit Windows
//
static inline uint64_t __emulu(uint32_t x, uint32_t y) {
  return x * (uint64_t)y;
}
static inline uint64_t _umul128(uint64_t ab, uint64_t cd, uint64_t *hi) {
  uint64_t ad = __emulu((uint32_t)(ab >> 32), (uint32_t)cd);
  uint64_t bd = __emulu((uint32_t)ab, (uint32_t)cd);
  uint64_t adbc = ad + __emulu((uint32_t)ab, (uint32_t)(cd >> 32));
  uint64_t adbc_carry = !!(adbc < ad);
  uint64_t lo = bd + (adbc << 32);
  *hi = __emulu((uint32_t)(ab >> 32), (uint32_t)(cd >> 32)) + (adbc >> 32) +
        (adbc_carry << 32) + !!(lo < bd);
  return lo;
}
#endif

// We need a backup on old systems.
// credit: https://stackoverflow.com/questions/28868367/getting-the-high-part-of-64-bit-integer-multiplication
really_inline uint64_t Emulate64x64to128(uint64_t& r_hi, const uint64_t x, const uint64_t y) {
    const uint64_t x0 = (uint32_t)x, x1 = x >> 32;
    const uint64_t y0 = (uint32_t)y, y1 = y >> 32;
    const uint64_t p11 = x1 * y1, p01 = x0 * y1;
    const uint64_t p10 = x1 * y0, p00 = x0 * y0;
    
    // 64-bit product + two 32-bit values
    const uint64_t middle = p10 + (p00 >> 32) + (uint32_t)p01;

    // 64-bit product + two 32-bit values
    r_hi = p11 + (middle >> 32) + (p01 >> 32);

    // Add LOW PART and lower half of MIDDLE PART
    return (middle << 32) | (uint32_t)p00;
}

really_inline value128 full_multiplication(uint64_t value1, uint64_t value2) {
  value128 answer;
#ifdef FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO
#ifdef _M_ARM64
  // ARM64 has native support for 64-bit multiplications, no need to emultate
  answer.high = __umulh(value1, value2);
  answer.low = value1 * value2;
#else
  answer.low = _umul128(value1, value2, &answer.high); // _umul128 not available on ARM64
#endif // _M_ARM64
#else // SIMDJSON_REGULAR_VISUAL_STUDIO
#ifdef __SIZEOF_INT128__ // this is what we have on most 32-bit systems
  __uint128_t r = ((__uint128_t)value1) * value2;
  answer.low = uint64_t(r);
  answer.high = uint64_t(r >> 64);
#else
  // fallback
  answer.low = Emulate64x64to128(answer.high, value1,  value2);
#endif
#endif
  return answer;
}

/* result might be undefined when input_num is zero */
inline int leading_zeroes(uint64_t input_num) {
#ifdef _MSC_VER
  unsigned long leading_zero = 0;
  // Search the mask data from most significant bit (MSB)
  // to least significant bit (LSB) for a set bit (1).
#ifdef _WIN64
  if (_BitScanReverse64(&leading_zero, input_num))
    return (int)(63 - leading_zero);
#else
  if (_BitScanReverse(&leading_zero, (uint32_t)(input_num >> 32)))
    return (int)(63 - (leading_zero + 32));
  if (_BitScanReverse(&leading_zero, (uint32_t)input_num))
    return (int)(63 - leading_zero);
#endif // _WIN64
#else
  return __builtin_clzll(input_num);
#endif // _MSC_VER
}

static inline bool is_integer(char c) {
  return (c >= '0' && c <= '9');
  // this gets compiled to (uint8_t)(c - '0') <= 9 on all decent compilers
}


/**
 * When mapping numbers from decimal to binary,
 * we go from w * 10^q to m * 2^p but we have
 * 10^q = 5^q * 2^q, so effectively
 * we are trying to match
 * w * 2^q * 5^q to m * 2^p. Thus the powers of two
 * are not a concern since they can be represented
 * exactly using the binary notation, only the powers of five
 * affect the binary significand.
 */ 

// Attempts to compute i * 10^(power) exactly; and if "negative" is
// true, negate the result.
// This function will only work in some cases, when it does not work, success is
// set to false. This should work *most of the time* (like 99% of the time).
// We assume that power is in the [FASTFLOAT_SMALLEST_POWER,
// FASTFLOAT_LARGEST_POWER] interval: the caller is responsible for this check.
really_inline double compute_float_64(int64_t power, uint64_t i, bool negative,
                                      bool *success) {

  // Precomputed powers of ten from 10^0 to 10^22. These
  // can be represented exactly using the double type.
  static const double power_of_ten[] = {
      1e0,  1e1,  1e2,  1e3,  1e4,  1e5,  1e6,  1e7,  1e8,  1e9,  1e10, 1e11,
      1e12, 1e13, 1e14, 1e15, 1e16, 1e17, 1e18, 1e19, 1e20, 1e21, 1e22};

  // The mantissas of powers of ten from -308 to 308, extended out to sixty four
  // bits. The array contains the powers of ten approximated
  // as a 64-bit mantissa. It goes from 10^FASTFLOAT_SMALLEST_POWER to
  // 10^FASTFLOAT_LARGEST_POWER (inclusively).
  // The mantissa is truncated, and
  // never rounded up. Uses about 5KB.
  static const uint64_t mantissa_64[] = {
    0xa5ced43b7e3e9188, 0xcf42894a5dce35ea,
    0x818995ce7aa0e1b2, 0xa1ebfb4219491a1f,
    0xca66fa129f9b60a6, 0xfd00b897478238d0,
    0x9e20735e8cb16382, 0xc5a890362fddbc62,
    0xf712b443bbd52b7b, 0x9a6bb0aa55653b2d,
    0xc1069cd4eabe89f8, 0xf148440a256e2c76,
    0x96cd2a865764dbca, 0xbc807527ed3e12bc,
    0xeba09271e88d976b, 0x93445b8731587ea3,
    0xb8157268fdae9e4c, 0xe61acf033d1a45df,
    0x8fd0c16206306bab, 0xb3c4f1ba87bc8696,
    0xe0b62e2929aba83c, 0x8c71dcd9ba0b4925,
    0xaf8e5410288e1b6f, 0xdb71e91432b1a24a,
    0x892731ac9faf056e, 0xab70fe17c79ac6ca,
    0xd64d3d9db981787d, 0x85f0468293f0eb4e,
    0xa76c582338ed2621, 0xd1476e2c07286faa,
    0x82cca4db847945ca, 0xa37fce126597973c,
    0xcc5fc196fefd7d0c, 0xff77b1fcbebcdc4f,
    0x9faacf3df73609b1, 0xc795830d75038c1d,
    0xf97ae3d0d2446f25, 0x9becce62836ac577,
    0xc2e801fb244576d5, 0xf3a20279ed56d48a,
    0x9845418c345644d6, 0xbe5691ef416bd60c,
    0xedec366b11c6cb8f, 0x94b3a202eb1c3f39,
    0xb9e08a83a5e34f07, 0xe858ad248f5c22c9,
    0x91376c36d99995be, 0xb58547448ffffb2d,
    0xe2e69915b3fff9f9, 0x8dd01fad907ffc3b,
    0xb1442798f49ffb4a, 0xdd95317f31c7fa1d,
    0x8a7d3eef7f1cfc52, 0xad1c8eab5ee43b66,
    0xd863b256369d4a40, 0x873e4f75e2224e68,
    0xa90de3535aaae202, 0xd3515c2831559a83,
    0x8412d9991ed58091, 0xa5178fff668ae0b6,
    0xce5d73ff402d98e3, 0x80fa687f881c7f8e,
    0xa139029f6a239f72, 0xc987434744ac874e,
    0xfbe9141915d7a922, 0x9d71ac8fada6c9b5,
    0xc4ce17b399107c22, 0xf6019da07f549b2b,
    0x99c102844f94e0fb, 0xc0314325637a1939,
    0xf03d93eebc589f88, 0x96267c7535b763b5,
    0xbbb01b9283253ca2, 0xea9c227723ee8bcb,
    0x92a1958a7675175f, 0xb749faed14125d36,
    0xe51c79a85916f484, 0x8f31cc0937ae58d2,
    0xb2fe3f0b8599ef07, 0xdfbdcece67006ac9,
    0x8bd6a141006042bd, 0xaecc49914078536d,
    0xda7f5bf590966848, 0x888f99797a5e012d,
    0xaab37fd7d8f58178, 0xd5605fcdcf32e1d6,
    0x855c3be0a17fcd26, 0xa6b34ad8c9dfc06f,
    0xd0601d8efc57b08b, 0x823c12795db6ce57,
    0xa2cb1717b52481ed, 0xcb7ddcdda26da268,
    0xfe5d54150b090b02, 0x9efa548d26e5a6e1,
    0xc6b8e9b0709f109a, 0xf867241c8cc6d4c0,
    0x9b407691d7fc44f8, 0xc21094364dfb5636,
    0xf294b943e17a2bc4, 0x979cf3ca6cec5b5a,
    0xbd8430bd08277231, 0xece53cec4a314ebd,
    0x940f4613ae5ed136, 0xb913179899f68584,
    0xe757dd7ec07426e5, 0x9096ea6f3848984f,
    0xb4bca50b065abe63, 0xe1ebce4dc7f16dfb,
    0x8d3360f09cf6e4bd, 0xb080392cc4349dec,
    0xdca04777f541c567, 0x89e42caaf9491b60,
    0xac5d37d5b79b6239, 0xd77485cb25823ac7,
    0x86a8d39ef77164bc, 0xa8530886b54dbdeb,
    0xd267caa862a12d66, 0x8380dea93da4bc60,
    0xa46116538d0deb78, 0xcd795be870516656,
    0x806bd9714632dff6, 0xa086cfcd97bf97f3,
    0xc8a883c0fdaf7df0, 0xfad2a4b13d1b5d6c,
    0x9cc3a6eec6311a63, 0xc3f490aa77bd60fc,
    0xf4f1b4d515acb93b, 0x991711052d8bf3c5,
    0xbf5cd54678eef0b6, 0xef340a98172aace4,
    0x9580869f0e7aac0e, 0xbae0a846d2195712,
    0xe998d258869facd7, 0x91ff83775423cc06,
    0xb67f6455292cbf08, 0xe41f3d6a7377eeca,
    0x8e938662882af53e, 0xb23867fb2a35b28d,
    0xdec681f9f4c31f31, 0x8b3c113c38f9f37e,
    0xae0b158b4738705e, 0xd98ddaee19068c76,
    0x87f8a8d4cfa417c9, 0xa9f6d30a038d1dbc,
    0xd47487cc8470652b, 0x84c8d4dfd2c63f3b,
    0xa5fb0a17c777cf09, 0xcf79cc9db955c2cc,
    0x81ac1fe293d599bf, 0xa21727db38cb002f,
    0xca9cf1d206fdc03b, 0xfd442e4688bd304a,
    0x9e4a9cec15763e2e, 0xc5dd44271ad3cdba,
    0xf7549530e188c128, 0x9a94dd3e8cf578b9,
    0xc13a148e3032d6e7, 0xf18899b1bc3f8ca1,
    0x96f5600f15a7b7e5, 0xbcb2b812db11a5de,
    0xebdf661791d60f56, 0x936b9fcebb25c995,
    0xb84687c269ef3bfb, 0xe65829b3046b0afa,
    0x8ff71a0fe2c2e6dc, 0xb3f4e093db73a093,
    0xe0f218b8d25088b8, 0x8c974f7383725573,
    0xafbd2350644eeacf, 0xdbac6c247d62a583,
    0x894bc396ce5da772, 0xab9eb47c81f5114f,
    0xd686619ba27255a2, 0x8613fd0145877585,
    0xa798fc4196e952e7, 0xd17f3b51fca3a7a0,
    0x82ef85133de648c4, 0xa3ab66580d5fdaf5,
    0xcc963fee10b7d1b3, 0xffbbcfe994e5c61f,
    0x9fd561f1fd0f9bd3, 0xc7caba6e7c5382c8,
    0xf9bd690a1b68637b, 0x9c1661a651213e2d,
    0xc31bfa0fe5698db8, 0xf3e2f893dec3f126,
    0x986ddb5c6b3a76b7, 0xbe89523386091465,
    0xee2ba6c0678b597f, 0x94db483840b717ef,
    0xba121a4650e4ddeb, 0xe896a0d7e51e1566,
    0x915e2486ef32cd60, 0xb5b5ada8aaff80b8,
    0xe3231912d5bf60e6, 0x8df5efabc5979c8f,
    0xb1736b96b6fd83b3, 0xddd0467c64bce4a0,
    0x8aa22c0dbef60ee4, 0xad4ab7112eb3929d,
    0xd89d64d57a607744, 0x87625f056c7c4a8b,
    0xa93af6c6c79b5d2d, 0xd389b47879823479,
    0x843610cb4bf160cb, 0xa54394fe1eedb8fe,
    0xce947a3da6a9273e, 0x811ccc668829b887,
    0xa163ff802a3426a8, 0xc9bcff6034c13052,
    0xfc2c3f3841f17c67, 0x9d9ba7832936edc0,
    0xc5029163f384a931, 0xf64335bcf065d37d,
    0x99ea0196163fa42e, 0xc06481fb9bcf8d39,
    0xf07da27a82c37088, 0x964e858c91ba2655,
    0xbbe226efb628afea, 0xeadab0aba3b2dbe5,
    0x92c8ae6b464fc96f, 0xb77ada0617e3bbcb,
    0xe55990879ddcaabd, 0x8f57fa54c2a9eab6,
    0xb32df8e9f3546564, 0xdff9772470297ebd,
    0x8bfbea76c619ef36, 0xaefae51477a06b03,
    0xdab99e59958885c4, 0x88b402f7fd75539b,
    0xaae103b5fcd2a881, 0xd59944a37c0752a2,
    0x857fcae62d8493a5, 0xa6dfbd9fb8e5b88e,
    0xd097ad07a71f26b2, 0x825ecc24c873782f,
    0xa2f67f2dfa90563b, 0xcbb41ef979346bca,
    0xfea126b7d78186bc, 0x9f24b832e6b0f436,
    0xc6ede63fa05d3143, 0xf8a95fcf88747d94,
    0x9b69dbe1b548ce7c, 0xc24452da229b021b,
    0xf2d56790ab41c2a2, 0x97c560ba6b0919a5,
    0xbdb6b8e905cb600f, 0xed246723473e3813,
    0x9436c0760c86e30b, 0xb94470938fa89bce,
    0xe7958cb87392c2c2, 0x90bd77f3483bb9b9,
    0xb4ecd5f01a4aa828, 0xe2280b6c20dd5232,
    0x8d590723948a535f, 0xb0af48ec79ace837,
    0xdcdb1b2798182244, 0x8a08f0f8bf0f156b,
    0xac8b2d36eed2dac5, 0xd7adf884aa879177,
    0x86ccbb52ea94baea, 0xa87fea27a539e9a5,
    0xd29fe4b18e88640e, 0x83a3eeeef9153e89,
    0xa48ceaaab75a8e2b, 0xcdb02555653131b6,
    0x808e17555f3ebf11, 0xa0b19d2ab70e6ed6,
    0xc8de047564d20a8b, 0xfb158592be068d2e,
    0x9ced737bb6c4183d, 0xc428d05aa4751e4c,
    0xf53304714d9265df, 0x993fe2c6d07b7fab,
    0xbf8fdb78849a5f96, 0xef73d256a5c0f77c,
    0x95a8637627989aad, 0xbb127c53b17ec159,
    0xe9d71b689dde71af, 0x9226712162ab070d,
    0xb6b00d69bb55c8d1, 0xe45c10c42a2b3b05,
    0x8eb98a7a9a5b04e3, 0xb267ed1940f1c61c,
    0xdf01e85f912e37a3, 0x8b61313bbabce2c6,
    0xae397d8aa96c1b77, 0xd9c7dced53c72255,
    0x881cea14545c7575, 0xaa242499697392d2,
    0xd4ad2dbfc3d07787, 0x84ec3c97da624ab4,
    0xa6274bbdd0fadd61, 0xcfb11ead453994ba,
    0x81ceb32c4b43fcf4, 0xa2425ff75e14fc31,
    0xcad2f7f5359a3b3e, 0xfd87b5f28300ca0d,
    0x9e74d1b791e07e48, 0xc612062576589dda,
    0xf79687aed3eec551, 0x9abe14cd44753b52,
    0xc16d9a0095928a27, 0xf1c90080baf72cb1,
    0x971da05074da7bee, 0xbce5086492111aea,
    0xec1e4a7db69561a5, 0x9392ee8e921d5d07,
    0xb877aa3236a4b449, 0xe69594bec44de15b,
    0x901d7cf73ab0acd9, 0xb424dc35095cd80f,
    0xe12e13424bb40e13, 0x8cbccc096f5088cb,
    0xafebff0bcb24aafe, 0xdbe6fecebdedd5be,
    0x89705f4136b4a597, 0xabcc77118461cefc,
    0xd6bf94d5e57a42bc, 0x8637bd05af6c69b5,
    0xa7c5ac471b478423, 0xd1b71758e219652b,
    0x83126e978d4fdf3b, 0xa3d70a3d70a3d70a,
    0xcccccccccccccccc, 0x8000000000000000,
    0xa000000000000000, 0xc800000000000000,
    0xfa00000000000000, 0x9c40000000000000,
    0xc350000000000000, 0xf424000000000000,
    0x9896800000000000, 0xbebc200000000000,
    0xee6b280000000000, 0x9502f90000000000,
    0xba43b74000000000, 0xe8d4a51000000000,
    0x9184e72a00000000, 0xb5e620f480000000,
    0xe35fa931a0000000, 0x8e1bc9bf04000000,
    0xb1a2bc2ec5000000, 0xde0b6b3a76400000,
    0x8ac7230489e80000, 0xad78ebc5ac620000,
    0xd8d726b7177a8000, 0x878678326eac9000,
    0xa968163f0a57b400, 0xd3c21bcecceda100,
    0x84595161401484a0, 0xa56fa5b99019a5c8,
    0xcecb8f27f4200f3a, 0x813f3978f8940984,
    0xa18f07d736b90be5, 0xc9f2c9cd04674ede,
    0xfc6f7c4045812296, 0x9dc5ada82b70b59d,
    0xc5371912364ce305, 0xf684df56c3e01bc6,
    0x9a130b963a6c115c, 0xc097ce7bc90715b3,
    0xf0bdc21abb48db20, 0x96769950b50d88f4,
    0xbc143fa4e250eb31, 0xeb194f8e1ae525fd,
    0x92efd1b8d0cf37be, 0xb7abc627050305ad,
    0xe596b7b0c643c719, 0x8f7e32ce7bea5c6f,
    0xb35dbf821ae4f38b, 0xe0352f62a19e306e,
    0x8c213d9da502de45, 0xaf298d050e4395d6,
    0xdaf3f04651d47b4c, 0x88d8762bf324cd0f,
    0xab0e93b6efee0053, 0xd5d238a4abe98068,
    0x85a36366eb71f041, 0xa70c3c40a64e6c51,
    0xd0cf4b50cfe20765, 0x82818f1281ed449f,
    0xa321f2d7226895c7, 0xcbea6f8ceb02bb39,
    0xfee50b7025c36a08, 0x9f4f2726179a2245,
    0xc722f0ef9d80aad6, 0xf8ebad2b84e0d58b,
    0x9b934c3b330c8577, 0xc2781f49ffcfa6d5,
    0xf316271c7fc3908a, 0x97edd871cfda3a56,
    0xbde94e8e43d0c8ec, 0xed63a231d4c4fb27,
    0x945e455f24fb1cf8, 0xb975d6b6ee39e436,
    0xe7d34c64a9c85d44, 0x90e40fbeea1d3a4a,
    0xb51d13aea4a488dd, 0xe264589a4dcdab14,
    0x8d7eb76070a08aec, 0xb0de65388cc8ada8,
    0xdd15fe86affad912, 0x8a2dbf142dfcc7ab,
    0xacb92ed9397bf996, 0xd7e77a8f87daf7fb,
    0x86f0ac99b4e8dafd, 0xa8acd7c0222311bc,
    0xd2d80db02aabd62b, 0x83c7088e1aab65db,
    0xa4b8cab1a1563f52, 0xcde6fd5e09abcf26,
    0x80b05e5ac60b6178, 0xa0dc75f1778e39d6,
    0xc913936dd571c84c, 0xfb5878494ace3a5f,
    0x9d174b2dcec0e47b, 0xc45d1df942711d9a,
    0xf5746577930d6500, 0x9968bf6abbe85f20,
    0xbfc2ef456ae276e8, 0xefb3ab16c59b14a2,
    0x95d04aee3b80ece5, 0xbb445da9ca61281f,
    0xea1575143cf97226, 0x924d692ca61be758,
    0xb6e0c377cfa2e12e, 0xe498f455c38b997a,
    0x8edf98b59a373fec, 0xb2977ee300c50fe7,
    0xdf3d5e9bc0f653e1, 0x8b865b215899f46c,
    0xae67f1e9aec07187, 0xda01ee641a708de9,
    0x884134fe908658b2, 0xaa51823e34a7eede,
    0xd4e5e2cdc1d1ea96, 0x850fadc09923329e,
    0xa6539930bf6bff45, 0xcfe87f7cef46ff16,
    0x81f14fae158c5f6e, 0xa26da3999aef7749,
    0xcb090c8001ab551c, 0xfdcb4fa002162a63,
    0x9e9f11c4014dda7e, 0xc646d63501a1511d,
    0xf7d88bc24209a565, 0x9ae757596946075f,
    0xc1a12d2fc3978937, 0xf209787bb47d6b84,
    0x9745eb4d50ce6332, 0xbd176620a501fbff,
    0xec5d3fa8ce427aff, 0x93ba47c980e98cdf,
    0xb8a8d9bbe123f017, 0xe6d3102ad96cec1d,
    0x9043ea1ac7e41392, 0xb454e4a179dd1877,
    0xe16a1dc9d8545e94, 0x8ce2529e2734bb1d,
    0xb01ae745b101e9e4, 0xdc21a1171d42645d,
    0x899504ae72497eba, 0xabfa45da0edbde69,
    0xd6f8d7509292d603, 0x865b86925b9bc5c2,
    0xa7f26836f282b732, 0xd1ef0244af2364ff,
    0x8335616aed761f1f, 0xa402b9c5a8d3a6e7,
    0xcd036837130890a1, 0x802221226be55a64,
    0xa02aa96b06deb0fd, 0xc83553c5c8965d3d,
    0xfa42a8b73abbf48c, 0x9c69a97284b578d7,
    0xc38413cf25e2d70d, 0xf46518c2ef5b8cd1,
    0x98bf2f79d5993802, 0xbeeefb584aff8603,
    0xeeaaba2e5dbf6784, 0x952ab45cfa97a0b2,
    0xba756174393d88df, 0xe912b9d1478ceb17,
    0x91abb422ccb812ee, 0xb616a12b7fe617aa,
    0xe39c49765fdf9d94, 0x8e41ade9fbebc27d,
    0xb1d219647ae6b31c, 0xde469fbd99a05fe3,
    0x8aec23d680043bee, 0xada72ccc20054ae9,
    0xd910f7ff28069da4, 0x87aa9aff79042286,
    0xa99541bf57452b28, 0xd3fa922f2d1675f2,
    0x847c9b5d7c2e09b7, 0xa59bc234db398c25,
    0xcf02b2c21207ef2e, 0x8161afb94b44f57d,
    0xa1ba1ba79e1632dc, 0xca28a291859bbf93,
    0xfcb2cb35e702af78, 0x9defbf01b061adab,
    0xc56baec21c7a1916, 0xf6c69a72a3989f5b,
    0x9a3c2087a63f6399, 0xc0cb28a98fcf3c7f,
    0xf0fdf2d3f3c30b9f, 0x969eb7c47859e743,
    0xbc4665b596706114, 0xeb57ff22fc0c7959,
    0x9316ff75dd87cbd8, 0xb7dcbf5354e9bece,
    0xe5d3ef282a242e81, 0x8fa475791a569d10,
    0xb38d92d760ec4455, 0xe070f78d3927556a,
    0x8c469ab843b89562, 0xaf58416654a6babb,
    0xdb2e51bfe9d0696a, 0x88fcf317f22241e2,
    0xab3c2fddeeaad25a, 0xd60b3bd56a5586f1,
    0x85c7056562757456, 0xa738c6bebb12d16c,
    0xd106f86e69d785c7, 0x82a45b450226b39c,
    0xa34d721642b06084, 0xcc20ce9bd35c78a5,
    0xff290242c83396ce, 0x9f79a169bd203e41,
    0xc75809c42c684dd1, 0xf92e0c3537826145,
    0x9bbcc7a142b17ccb, 0xc2abf989935ddbfe,
    0xf356f7ebf83552fe, 0x98165af37b2153de,
    0xbe1bf1b059e9a8d6, 0xeda2ee1c7064130c,
    0x9485d4d1c63e8be7, 0xb9a74a0637ce2ee1,
    0xe8111c87c5c1ba99, 0x910ab1d4db9914a0,
    0xb54d5e4a127f59c8, 0xe2a0b5dc971f303a,
    0x8da471a9de737e24, 0xb10d8e1456105dad,
    0xdd50f1996b947518, 0x8a5296ffe33cc92f,
    0xace73cbfdc0bfb7b, 0xd8210befd30efa5a,
    0x8714a775e3e95c78, 0xa8d9d1535ce3b396,
    0xd31045a8341ca07c, 0x83ea2b892091e44d,
    0xa4e4b66b68b65d60, 0xce1de40642e3f4b9,
    0x80d2ae83e9ce78f3, 0xa1075a24e4421730,
    0xc94930ae1d529cfc, 0xfb9b7cd9a4a7443c,
    0x9d412e0806e88aa5, 0xc491798a08a2ad4e,
    0xf5b5d7ec8acb58a2, 0x9991a6f3d6bf1765,
    0xbff610b0cc6edd3f, 0xeff394dcff8a948e,
    0x95f83d0a1fb69cd9, 0xbb764c4ca7a4440f,
    0xea53df5fd18d5513, 0x92746b9be2f8552c,
    0xb7118682dbb66a77, 0xe4d5e82392a40515,
    0x8f05b1163ba6832d, 0xb2c71d5bca9023f8,
    0xdf78e4b2bd342cf6, 0x8bab8eefb6409c1a,
    0xae9672aba3d0c320, 0xda3c0f568cc4f3e8,
    0x8865899617fb1871, 0xaa7eebfb9df9de8d,
    0xd51ea6fa85785631, 0x8533285c936b35de,
    0xa67ff273b8460356, 0xd01fef10a657842c,
    0x8213f56a67f6b29b, 0xa298f2c501f45f42,
    0xcb3f2f7642717713, 0xfe0efb53d30dd4d7,
    0x9ec95d1463e8a506, 0xc67bb4597ce2ce48,
    0xf81aa16fdc1b81da, 0x9b10a4e5e9913128,
    0xc1d4ce1f63f57d72, 0xf24a01a73cf2dccf,
    0x976e41088617ca01, 0xbd49d14aa79dbc82,
    0xec9c459d51852ba2, 0x93e1ab8252f33b45,
    0xb8da1662e7b00a17, 0xe7109bfba19c0c9d,
    0x906a617d450187e2, 0xb484f9dc9641e9da,
    0xe1a63853bbd26451, 0x8d07e33455637eb2,
    0xb049dc016abc5e5f, 0xdc5c5301c56b75f7,
    0x89b9b3e11b6329ba, 0xac2820d9623bf429,
    0xd732290fbacaf133, 0x867f59a9d4bed6c0,
    0xa81f301449ee8c70, 0xd226fc195c6a2f8c,
    0x83585d8fd9c25db7, 0xa42e74f3d032f525,
    0xcd3a1230c43fb26f, 0x80444b5e7aa7cf85,
    0xa0555e361951c366, 0xc86ab5c39fa63440,
    0xfa856334878fc150, 0x9c935e00d4b9d8d2,
    0xc3b8358109e84f07, 0xf4a642e14c6262c8,
    0x98e7e9cccfbd7dbd, 0xbf21e44003acdd2c,
    0xeeea5d5004981478, 0x95527a5202df0ccb,
    0xbaa718e68396cffd, 0xe950df20247c83fd,
    0x91d28b7416cdd27e, 0xb6472e511c81471d,
    0xe3d8f9e563a198e5, 0x8e679c2f5e44ff8f};
  // A complement to mantissa_64
  // complete to a 128-bit mantissa.
  // Uses about 5KB but is rarely accessed.
  static const uint64_t mantissa_128[] = {
    0x419ea3bd35385e2d, 0x52064cac828675b9,
    0x7343efebd1940993, 0x1014ebe6c5f90bf8,
    0xd41a26e077774ef6, 0x8920b098955522b4,
    0x55b46e5f5d5535b0, 0xeb2189f734aa831d,
    0xa5e9ec7501d523e4, 0x47b233c92125366e,
    0x999ec0bb696e840a, 0xc00670ea43ca250d,
    0x380406926a5e5728, 0xc605083704f5ecf2,
    0xf7864a44c633682e, 0x7ab3ee6afbe0211d,
    0x5960ea05bad82964, 0x6fb92487298e33bd,
    0xa5d3b6d479f8e056, 0x8f48a4899877186c,
    0x331acdabfe94de87, 0x9ff0c08b7f1d0b14,
    0x7ecf0ae5ee44dd9, 0xc9e82cd9f69d6150,
    0xbe311c083a225cd2, 0x6dbd630a48aaf406,
    0x92cbbccdad5b108, 0x25bbf56008c58ea5,
    0xaf2af2b80af6f24e, 0x1af5af660db4aee1,
    0x50d98d9fc890ed4d, 0xe50ff107bab528a0,
    0x1e53ed49a96272c8, 0x25e8e89c13bb0f7a,
    0x77b191618c54e9ac, 0xd59df5b9ef6a2417,
    0x4b0573286b44ad1d, 0x4ee367f9430aec32,
    0x229c41f793cda73f, 0x6b43527578c1110f,
    0x830a13896b78aaa9, 0x23cc986bc656d553,
    0x2cbfbe86b7ec8aa8, 0x7bf7d71432f3d6a9,
    0xdaf5ccd93fb0cc53, 0xd1b3400f8f9cff68,
    0x23100809b9c21fa1, 0xabd40a0c2832a78a,
    0x16c90c8f323f516c, 0xae3da7d97f6792e3,
    0x99cd11cfdf41779c, 0x40405643d711d583,
    0x482835ea666b2572, 0xda3243650005eecf,
    0x90bed43e40076a82, 0x5a7744a6e804a291,
    0x711515d0a205cb36, 0xd5a5b44ca873e03,
    0xe858790afe9486c2, 0x626e974dbe39a872,
    0xfb0a3d212dc8128f, 0x7ce66634bc9d0b99,
    0x1c1fffc1ebc44e80, 0xa327ffb266b56220,
    0x4bf1ff9f0062baa8, 0x6f773fc3603db4a9,
    0xcb550fb4384d21d3, 0x7e2a53a146606a48,
    0x2eda7444cbfc426d, 0xfa911155fefb5308,
    0x793555ab7eba27ca, 0x4bc1558b2f3458de,
    0x9eb1aaedfb016f16, 0x465e15a979c1cadc,
    0xbfacd89ec191ec9, 0xcef980ec671f667b,
    0x82b7e12780e7401a, 0xd1b2ecb8b0908810,
    0x861fa7e6dcb4aa15, 0x67a791e093e1d49a,
    0xe0c8bb2c5c6d24e0, 0x58fae9f773886e18,
    0xaf39a475506a899e, 0x6d8406c952429603,
    0xc8e5087ba6d33b83, 0xfb1e4a9a90880a64,
    0x5cf2eea09a55067f, 0xf42faa48c0ea481e,
    0xf13b94daf124da26, 0x76c53d08d6b70858,
    0x54768c4b0c64ca6e, 0xa9942f5dcf7dfd09,
    0xd3f93b35435d7c4c, 0xc47bc5014a1a6daf,
    0x359ab6419ca1091b, 0xc30163d203c94b62,
    0x79e0de63425dcf1d, 0x985915fc12f542e4,
    0x3e6f5b7b17b2939d, 0xa705992ceecf9c42,
    0x50c6ff782a838353, 0xa4f8bf5635246428,
    0x871b7795e136be99, 0x28e2557b59846e3f,
    0x331aeada2fe589cf, 0x3ff0d2c85def7621,
    0xfed077a756b53a9, 0xd3e8495912c62894,
    0x64712dd7abbbd95c, 0xbd8d794d96aacfb3,
    0xecf0d7a0fc5583a0, 0xf41686c49db57244,
    0x311c2875c522ced5, 0x7d633293366b828b,
    0xae5dff9c02033197, 0xd9f57f830283fdfc,
    0xd072df63c324fd7b, 0x4247cb9e59f71e6d,
    0x52d9be85f074e608, 0x67902e276c921f8b,
    0xba1cd8a3db53b6, 0x80e8a40eccd228a4,
    0x6122cd128006b2cd, 0x796b805720085f81,
    0xcbe3303674053bb0, 0xbedbfc4411068a9c,
    0xee92fb5515482d44, 0x751bdd152d4d1c4a,
    0xd262d45a78a0635d, 0x86fb897116c87c34,
    0xd45d35e6ae3d4da0, 0x8974836059cca109,
    0x2bd1a438703fc94b, 0x7b6306a34627ddcf,
    0x1a3bc84c17b1d542, 0x20caba5f1d9e4a93,
    0x547eb47b7282ee9c, 0xe99e619a4f23aa43,
    0x6405fa00e2ec94d4, 0xde83bc408dd3dd04,
    0x9624ab50b148d445, 0x3badd624dd9b0957,
    0xe54ca5d70a80e5d6, 0x5e9fcf4ccd211f4c,
    0x7647c3200069671f, 0x29ecd9f40041e073,
    0xf468107100525890, 0x7182148d4066eeb4,
    0xc6f14cd848405530, 0xb8ada00e5a506a7c,
    0xa6d90811f0e4851c, 0x908f4a166d1da663,
    0x9a598e4e043287fe, 0x40eff1e1853f29fd,
    0xd12bee59e68ef47c, 0x82bb74f8301958ce,
    0xe36a52363c1faf01, 0xdc44e6c3cb279ac1,
    0x29ab103a5ef8c0b9, 0x7415d448f6b6f0e7,
    0x111b495b3464ad21, 0xcab10dd900beec34,
    0x3d5d514f40eea742, 0xcb4a5a3112a5112,
    0x47f0e785eaba72ab, 0x59ed216765690f56,
    0x306869c13ec3532c, 0x1e414218c73a13fb,
    0xe5d1929ef90898fa, 0xdf45f746b74abf39,
    0x6b8bba8c328eb783, 0x66ea92f3f326564,
    0xc80a537b0efefebd, 0xbd06742ce95f5f36,
    0x2c48113823b73704, 0xf75a15862ca504c5,
    0x9a984d73dbe722fb, 0xc13e60d0d2e0ebba,
    0x318df905079926a8, 0xfdf17746497f7052,
    0xfeb6ea8bedefa633, 0xfe64a52ee96b8fc0,
    0x3dfdce7aa3c673b0, 0x6bea10ca65c084e,
    0x486e494fcff30a62, 0x5a89dba3c3efccfa,
    0xf89629465a75e01c, 0xf6bbb397f1135823,
    0x746aa07ded582e2c, 0xa8c2a44eb4571cdc,
    0x92f34d62616ce413, 0x77b020baf9c81d17,
    0xace1474dc1d122e, 0xd819992132456ba,
    0x10e1fff697ed6c69, 0xca8d3ffa1ef463c1,
    0xbd308ff8a6b17cb2, 0xac7cb3f6d05ddbde,
    0x6bcdf07a423aa96b, 0x86c16c98d2c953c6,
    0xe871c7bf077ba8b7, 0x11471cd764ad4972,
    0xd598e40d3dd89bcf, 0x4aff1d108d4ec2c3,
    0xcedf722a585139ba, 0xc2974eb4ee658828,
    0x733d226229feea32, 0x806357d5a3f525f,
    0xca07c2dcb0cf26f7, 0xfc89b393dd02f0b5,
    0xbbac2078d443ace2, 0xd54b944b84aa4c0d,
    0xa9e795e65d4df11, 0x4d4617b5ff4a16d5,
    0x504bced1bf8e4e45, 0xe45ec2862f71e1d6,
    0x5d767327bb4e5a4c, 0x3a6a07f8d510f86f,
    0x890489f70a55368b, 0x2b45ac74ccea842e,
    0x3b0b8bc90012929d, 0x9ce6ebb40173744,
    0xcc420a6a101d0515, 0x9fa946824a12232d,
    0x47939822dc96abf9, 0x59787e2b93bc56f7,
    0x57eb4edb3c55b65a, 0xede622920b6b23f1,
    0xe95fab368e45eced, 0x11dbcb0218ebb414,
    0xd652bdc29f26a119, 0x4be76d3346f0495f,
    0x6f70a4400c562ddb, 0xcb4ccd500f6bb952,
    0x7e2000a41346a7a7, 0x8ed400668c0c28c8,
    0x728900802f0f32fa, 0x4f2b40a03ad2ffb9,
    0xe2f610c84987bfa8, 0xdd9ca7d2df4d7c9,
    0x91503d1c79720dbb, 0x75a44c6397ce912a,
    0xc986afbe3ee11aba, 0xfbe85badce996168,
    0xfae27299423fb9c3, 0xdccd879fc967d41a,
    0x5400e987bbc1c920, 0x290123e9aab23b68,
    0xf9a0b6720aaf6521, 0xf808e40e8d5b3e69,
    0xb60b1d1230b20e04, 0xb1c6f22b5e6f48c2,
    0x1e38aeb6360b1af3, 0x25c6da63c38de1b0,
    0x579c487e5a38ad0e, 0x2d835a9df0c6d851,
    0xf8e431456cf88e65, 0x1b8e9ecb641b58ff,
    0xe272467e3d222f3f, 0x5b0ed81dcc6abb0f,
    0x98e947129fc2b4e9, 0x3f2398d747b36224,
    0x8eec7f0d19a03aad, 0x1953cf68300424ac,
    0x5fa8c3423c052dd7, 0x3792f412cb06794d,
    0xe2bbd88bbee40bd0, 0x5b6aceaeae9d0ec4,
    0xf245825a5a445275, 0xeed6e2f0f0d56712,
    0x55464dd69685606b, 0xaa97e14c3c26b886,
    0xd53dd99f4b3066a8, 0xe546a8038efe4029,
    0xde98520472bdd033, 0x963e66858f6d4440,
    0xdde7001379a44aa8, 0x5560c018580d5d52,
    0xaab8f01e6e10b4a6, 0xcab3961304ca70e8,
    0x3d607b97c5fd0d22, 0x8cb89a7db77c506a,
    0x77f3608e92adb242, 0x55f038b237591ed3,
    0x6b6c46dec52f6688, 0x2323ac4b3b3da015,
    0xabec975e0a0d081a, 0x96e7bd358c904a21,
    0x7e50d64177da2e54, 0xdde50bd1d5d0b9e9,
    0x955e4ec64b44e864, 0xbd5af13bef0b113e,
    0xecb1ad8aeacdd58e, 0x67de18eda5814af2,
    0x80eacf948770ced7, 0xa1258379a94d028d,
    0x96ee45813a04330, 0x8bca9d6e188853fc,
    0x775ea264cf55347d, 0x95364afe032a819d,
    0x3a83ddbd83f52204, 0xc4926a9672793542,
    0x75b7053c0f178293, 0x5324c68b12dd6338,
    0xd3f6fc16ebca5e03, 0x88f4bb1ca6bcf584,
    0x2b31e9e3d06c32e5, 0x3aff322e62439fcf,
    0x9befeb9fad487c2, 0x4c2ebe687989a9b3,
    0xf9d37014bf60a10, 0x538484c19ef38c94,
    0x2865a5f206b06fb9, 0xf93f87b7442e45d3,
    0xf78f69a51539d748, 0xb573440e5a884d1b,
    0x31680a88f8953030, 0xfdc20d2b36ba7c3d,
    0x3d32907604691b4c, 0xa63f9a49c2c1b10f,
    0xfcf80dc33721d53, 0xd3c36113404ea4a8,
    0x645a1cac083126e9, 0x3d70a3d70a3d70a3,
    0xcccccccccccccccc, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x4000000000000000,
    0x5000000000000000, 0xa400000000000000,
    0x4d00000000000000, 0xf020000000000000,
    0x6c28000000000000, 0xc732000000000000,
    0x3c7f400000000000, 0x4b9f100000000000,
    0x1e86d40000000000, 0x1314448000000000,
    0x17d955a000000000, 0x5dcfab0800000000,
    0x5aa1cae500000000, 0xf14a3d9e40000000,
    0x6d9ccd05d0000000, 0xe4820023a2000000,
    0xdda2802c8a800000, 0xd50b2037ad200000,
    0x4526f422cc340000, 0x9670b12b7f410000,
    0x3c0cdd765f114000, 0xa5880a69fb6ac800,
    0x8eea0d047a457a00, 0x72a4904598d6d880,
    0x47a6da2b7f864750, 0x999090b65f67d924,
    0xfff4b4e3f741cf6d, 0xbff8f10e7a8921a4,
    0xaff72d52192b6a0d, 0x9bf4f8a69f764490,
    0x2f236d04753d5b4, 0x1d762422c946590,
    0x424d3ad2b7b97ef5, 0xd2e0898765a7deb2,
    0x63cc55f49f88eb2f, 0x3cbf6b71c76b25fb,
    0x8bef464e3945ef7a, 0x97758bf0e3cbb5ac,
    0x3d52eeed1cbea317, 0x4ca7aaa863ee4bdd,
    0x8fe8caa93e74ef6a, 0xb3e2fd538e122b44,
    0x60dbbca87196b616, 0xbc8955e946fe31cd,
    0x6babab6398bdbe41, 0xc696963c7eed2dd1,
    0xfc1e1de5cf543ca2, 0x3b25a55f43294bcb,
    0x49ef0eb713f39ebe, 0x6e3569326c784337,
    0x49c2c37f07965404, 0xdc33745ec97be906,
    0x69a028bb3ded71a3, 0xc40832ea0d68ce0c,
    0xf50a3fa490c30190, 0x792667c6da79e0fa,
    0x577001b891185938, 0xed4c0226b55e6f86,
    0x544f8158315b05b4, 0x696361ae3db1c721,
    0x3bc3a19cd1e38e9, 0x4ab48a04065c723,
    0x62eb0d64283f9c76, 0x3ba5d0bd324f8394,
    0xca8f44ec7ee36479, 0x7e998b13cf4e1ecb,
    0x9e3fedd8c321a67e, 0xc5cfe94ef3ea101e,
    0xbba1f1d158724a12, 0x2a8a6e45ae8edc97,
    0xf52d09d71a3293bd, 0x593c2626705f9c56,
    0x6f8b2fb00c77836c, 0xb6dfb9c0f956447,
    0x4724bd4189bd5eac, 0x58edec91ec2cb657,
    0x2f2967b66737e3ed, 0xbd79e0d20082ee74,
    0xecd8590680a3aa11, 0xe80e6f4820cc9495,
    0x3109058d147fdcdd, 0xbd4b46f0599fd415,
    0x6c9e18ac7007c91a, 0x3e2cf6bc604ddb0,
    0x84db8346b786151c, 0xe612641865679a63,
    0x4fcb7e8f3f60c07e, 0xe3be5e330f38f09d,
    0x5cadf5bfd3072cc5, 0x73d9732fc7c8f7f6,
    0x2867e7fddcdd9afa, 0xb281e1fd541501b8,
    0x1f225a7ca91a4226, 0x3375788de9b06958,
    0x52d6b1641c83ae, 0xc0678c5dbd23a49a,
    0xf840b7ba963646e0, 0xb650e5a93bc3d898,
    0xa3e51f138ab4cebe, 0xc66f336c36b10137,
    0xb80b0047445d4184, 0xa60dc059157491e5,
    0x87c89837ad68db2f, 0x29babe4598c311fb,
    0xf4296dd6fef3d67a, 0x1899e4a65f58660c,
    0x5ec05dcff72e7f8f, 0x76707543f4fa1f73,
    0x6a06494a791c53a8, 0x487db9d17636892,
    0x45a9d2845d3c42b6, 0xb8a2392ba45a9b2,
    0x8e6cac7768d7141e, 0x3207d795430cd926,
    0x7f44e6bd49e807b8, 0x5f16206c9c6209a6,
    0x36dba887c37a8c0f, 0xc2494954da2c9789,
    0xf2db9baa10b7bd6c, 0x6f92829494e5acc7,
    0xcb772339ba1f17f9, 0xff2a760414536efb,
    0xfef5138519684aba, 0x7eb258665fc25d69,
    0xef2f773ffbd97a61, 0xaafb550ffacfd8fa,
    0x95ba2a53f983cf38, 0xdd945a747bf26183,
    0x94f971119aeef9e4, 0x7a37cd5601aab85d,
    0xac62e055c10ab33a, 0x577b986b314d6009,
    0xed5a7e85fda0b80b, 0x14588f13be847307,
    0x596eb2d8ae258fc8, 0x6fca5f8ed9aef3bb,
    0x25de7bb9480d5854, 0xaf561aa79a10ae6a,
    0x1b2ba1518094da04, 0x90fb44d2f05d0842,
    0x353a1607ac744a53, 0x42889b8997915ce8,
    0x69956135febada11, 0x43fab9837e699095,
    0x94f967e45e03f4bb, 0x1d1be0eebac278f5,
    0x6462d92a69731732, 0x7d7b8f7503cfdcfe,
    0x5cda735244c3d43e, 0x3a0888136afa64a7,
    0x88aaa1845b8fdd0, 0x8aad549e57273d45,
    0x36ac54e2f678864b, 0x84576a1bb416a7dd,
    0x656d44a2a11c51d5, 0x9f644ae5a4b1b325,
    0x873d5d9f0dde1fee, 0xa90cb506d155a7ea,
    0x9a7f12442d588f2, 0xc11ed6d538aeb2f,
    0x8f1668c8a86da5fa, 0xf96e017d694487bc,
    0x37c981dcc395a9ac, 0x85bbe253f47b1417,
    0x93956d7478ccec8e, 0x387ac8d1970027b2,
    0x6997b05fcc0319e, 0x441fece3bdf81f03,
    0xd527e81cad7626c3, 0x8a71e223d8d3b074,
    0xf6872d5667844e49, 0xb428f8ac016561db,
    0xe13336d701beba52, 0xecc0024661173473,
    0x27f002d7f95d0190, 0x31ec038df7b441f4,
    0x7e67047175a15271, 0xf0062c6e984d386,
    0x52c07b78a3e60868, 0xa7709a56ccdf8a82,
    0x88a66076400bb691, 0x6acff893d00ea435,
    0x583f6b8c4124d43, 0xc3727a337a8b704a,
    0x744f18c0592e4c5c, 0x1162def06f79df73,
    0x8addcb5645ac2ba8, 0x6d953e2bd7173692,
    0xc8fa8db6ccdd0437, 0x1d9c9892400a22a2,
    0x2503beb6d00cab4b, 0x2e44ae64840fd61d,
    0x5ceaecfed289e5d2, 0x7425a83e872c5f47,
    0xd12f124e28f77719, 0x82bd6b70d99aaa6f,
    0x636cc64d1001550b, 0x3c47f7e05401aa4e,
    0x65acfaec34810a71, 0x7f1839a741a14d0d,
    0x1ede48111209a050, 0x934aed0aab460432,
    0xf81da84d5617853f, 0x36251260ab9d668e,
    0xc1d72b7c6b426019, 0xb24cf65b8612f81f,
    0xdee033f26797b627, 0x169840ef017da3b1,
    0x8e1f289560ee864e, 0xf1a6f2bab92a27e2,
    0xae10af696774b1db, 0xacca6da1e0a8ef29,
    0x17fd090a58d32af3, 0xddfc4b4cef07f5b0,
    0x4abdaf101564f98e, 0x9d6d1ad41abe37f1,
    0x84c86189216dc5ed, 0x32fd3cf5b4e49bb4,
    0x3fbc8c33221dc2a1, 0xfabaf3feaa5334a,
    0x29cb4d87f2a7400e, 0x743e20e9ef511012,
    0x914da9246b255416, 0x1ad089b6c2f7548e,
    0xa184ac2473b529b1, 0xc9e5d72d90a2741e,
    0x7e2fa67c7a658892, 0xddbb901b98feeab7,
    0x552a74227f3ea565, 0xd53a88958f87275f,
    0x8a892abaf368f137, 0x2d2b7569b0432d85,
    0x9c3b29620e29fc73, 0x8349f3ba91b47b8f,
    0x241c70a936219a73, 0xed238cd383aa0110,
    0xf4363804324a40aa, 0xb143c6053edcd0d5,
    0xdd94b7868e94050a, 0xca7cf2b4191c8326,
    0xfd1c2f611f63a3f0, 0xbc633b39673c8cec,
    0xd5be0503e085d813, 0x4b2d8644d8a74e18,
    0xddf8e7d60ed1219e, 0xcabb90e5c942b503,
    0x3d6a751f3b936243, 0xcc512670a783ad4,
    0x27fb2b80668b24c5, 0xb1f9f660802dedf6,
    0x5e7873f8a0396973, 0xdb0b487b6423e1e8,
    0x91ce1a9a3d2cda62, 0x7641a140cc7810fb,
    0xa9e904c87fcb0a9d, 0x546345fa9fbdcd44,
    0xa97c177947ad4095, 0x49ed8eabcccc485d,
    0x5c68f256bfff5a74, 0x73832eec6fff3111,
    0xc831fd53c5ff7eab, 0xba3e7ca8b77f5e55,
    0x28ce1bd2e55f35eb, 0x7980d163cf5b81b3,
    0xd7e105bcc332621f, 0x8dd9472bf3fefaa7,
    0xb14f98f6f0feb951, 0x6ed1bf9a569f33d3,
    0xa862f80ec4700c8, 0xcd27bb612758c0fa,
    0x8038d51cb897789c, 0xe0470a63e6bd56c3,
    0x1858ccfce06cac74, 0xf37801e0c43ebc8,
    0xd30560258f54e6ba, 0x47c6b82ef32a2069,
    0x4cdc331d57fa5441, 0xe0133fe4adf8e952,
    0x58180fddd97723a6, 0x570f09eaa7ea7648,};

  // we start with a fast path
  // It was described in
  // Clinger WD. How to read floating point numbers accurately.
  // ACM SIGPLAN Notices. 1990
#if (FLT_EVAL_METHOD != 1) && (FLT_EVAL_METHOD != 0)
  // we do not trust the divisor
  if (0 <= power && power <= 22 && i <= 9007199254740991) {
#else
  if (-22 <= power && power <= 22 && i <= 9007199254740991) {
#endif
    // convert the integer into a double. This is lossless since
    // 0 <= i <= 2^53 - 1.
    double d = double(i);
    //
    // The general idea is as follows.
    // If 0 <= s < 2^53 and if 10^0 <= p <= 10^22 then
    // 1) Both s and p can be represented exactly as 64-bit floating-point
    // values
    // (binary64).
    // 2) Because s and p can be represented exactly as floating-point values,
    // then s * p
    // and s / p will produce correctly rounded values.
    //
    if (power < 0) {
      d = d / power_of_ten[-power];
    } else {
      d = d * power_of_ten[power];
    }
    if (negative) {
      d = -d;
    }
    *success = true;
    return d;
  }
  // When 22 < power && power <  22 + 16, we could
  // hope for another, secondary fast path.  It wa
  // described by David M. Gay in  "Correctly rounded
  // binary-decimal and decimal-binary conversions." (1990)
  // If you need to compute i * 10^(22 + x) for x < 16,
  // first compute i * 10^x, if you know that result is exact
  // (e.g., when i * 10^x < 2^53),
  // then you can still proceed and do (i * 10^x) * 10^22.
  // Is this worth your time?
  // You need  22 < power *and* power <  22 + 16 *and* (i * 10^(x-22) < 2^53)
  // for this second fast path to work.
  // If you you have 22 < power *and* power <  22 + 16, and then you
  // optimistically compute "i * 10^(x-22)", there is still a chance that you
  // have wasted your time if i * 10^(x-22) >= 2^53. It makes the use cases of
  // this optimization maybe less common than we would like. Source:
  // http://www.exploringbinary.com/fast-path-decimal-to-floating-point-conversion/
  // also used in RapidJSON: https://rapidjson.org/strtod_8h_source.html



  // The fast path has now failed, so we are failing back on the slower path.

  // In the slow path, we need to adjust i so that it is > 1<<63 which is always
  // possible, except if i == 0, so we handle i == 0 separately.
  if(i == 0) {
    return negative ? -0.0 : 0.0;
  }


  // We are going to need to do some 64-bit arithmetic to get a more precise product.
  // We use a table lookup approach.
  // It is safe because
  // power >= FASTFLOAT_SMALLEST_POWER
  // and power <= FASTFLOAT_LARGEST_POWER
  // We recover the mantissa of the power, it has a leading 1. It is always
  // rounded down.
  uint64_t factor_mantissa = mantissa_64[power - FASTFLOAT_SMALLEST_POWER];
  

  // The exponent is 1024 + 63 + power 
  //     + floor(log(5**power)/log(2)).
  // The 1024 comes from the ieee64 standard.
  // The 63 comes from the fact that we use a 64-bit word.
  //
  // Computing floor(log(5**power)/log(2)) could be
  // slow. Instead we use a fast function.
  //
  // For power in (-400,350), we have that
  // (((152170 + 65536) * power ) >> 16);
  // is equal to
  //  floor(log(5**power)/log(2)) + power when power >= 0
  // and it is equal to
  //  ceil(log(5**-power)/log(2)) + power when power < 0
  //
  //
  // The 65536 is (1<<16) and corresponds to 
  // (65536 * power) >> 16 ---> power
  //
  // ((152170 * power ) >> 16) is equal to 
  // floor(log(5**power)/log(2)) 
  //
  // Note that this is not magic: 152170/(1<<16) is 
  // approximatively equal to log(5)/log(2).
  // The 1<<16 value is a power of two; we could use a 
  // larger power of 2 if we wanted to.
  //
  int64_t exponent = (((152170 + 65536) * power) >> 16) + 1024 + 63;
  // We want the most significant bit of i to be 1. Shift if needed.
  int lz = leading_zeroes(i);
  i <<= lz;
  // We want the most significant 64 bits of the product. We know
  // this will be non-zero because the most significant bit of i is
  // 1.
  value128 product = full_multiplication(i, factor_mantissa);
  uint64_t lower = product.low;
  uint64_t upper = product.high;
  // We know that upper has at most one leading zero because
  // both i and  factor_mantissa have a leading one. This means
  // that the result is at least as large as ((1<<63)*(1<<63))/(1<<64).

  // As long as the first 9 bits of "upper" are not "1", then we
  // know that we have an exact computed value for the leading
  // 55 bits because any imprecision would play out as a +1, in
  // the worst case.
  // Having 55 bits is necessary because
  // we need 53 bits for the mantissa but we have to have one rounding bit and
  // we can waste a bit if the most significant bit of the product is zero.
  // We expect this next branch to be rarely taken (say 1% of the time).
  // When (upper & 0x1FF) == 0x1FF, it can be common for
  // lower + i < lower to be true (proba. much higher than 1%).
  if (unlikely((upper & 0x1FF) == 0x1FF) && (lower + i < lower)) {
    uint64_t factor_mantissa_low =
        mantissa_128[power - FASTFLOAT_SMALLEST_POWER];
    // next, we compute the 64-bit x 128-bit multiplication, getting a 192-bit
    // result (three 64-bit values)
    product = full_multiplication(i, factor_mantissa_low);
    uint64_t product_low = product.low;
    uint64_t product_middle2 = product.high;
    uint64_t product_middle1 = lower;
    uint64_t product_high = upper;
    uint64_t product_middle = product_middle1 + product_middle2;
    if (product_middle < product_middle1) {
      product_high++; // overflow carry
    }
    // we want to check whether mantissa *i + i would affect our result
    // This does happen, e.g. with 7.3177701707893310e+15
    if (((product_middle + 1 == 0) && ((product_high & 0x1FF) == 0x1FF) &&
         (product_low + i < product_low))) { // let us be prudent and bail out.
      *success = false;
      return 0;
    }
    upper = product_high;
    lower = product_middle;
  }
  // The final mantissa should be 53 bits with a leading 1.
  // We shift it so that it occupies 54 bits with a leading 1.
  ///////
  uint64_t upperbit = upper >> 63;
  uint64_t mantissa = upper >> (upperbit + 9);
  lz += int(1 ^ upperbit);
  // Here we have mantissa < (1<<54).

  // We have to round to even. The "to even" part
  // is only a problem when we are right in between two floats
  // which we guard against.
  // If we have lots of trailing zeros, we may fall right between two
  // floating-point values.
  if (unlikely((lower == 0) && ((upper & 0x1FF) == 0) &&
               ((mantissa & 3) == 1))) {
      // if mantissa & 1 == 1 we might need to round up.
      //
      // Scenarios:
      // 1. We are not in the middle. Then we should round up.
      //
      // 2. We are right in the middle. Whether we round up depends
      // on the last significant bit: if it is "one" then we round
      // up (round to even) otherwise, we do not.
      //
      // So if the last significant bit is 1, we can safely round up.
      // Hence we only need to bail out if (mantissa & 3) == 1.
      // Otherwise we may need more accuracy or analysis to determine whether
      // we are exactly between two floating-point numbers.
      // It can be triggered with 1e23.
      // Note: because the factor_mantissa and factor_mantissa_low are
      // almost always rounded down (except for small positive powers),
      // almost always should round up.
      *success = false;
      return 0;
  }
  mantissa += mantissa & 1;
  mantissa >>= 1;
  // Here we have mantissa < (1<<53), unless there was an overflow
  if (mantissa >= (1ULL << 53)) {
    //////////
    // This will happen when parsing values such as 7.2057594037927933e+16
    ////////
    mantissa = (1ULL << 52);
    lz--; // undo previous addition
  }
  mantissa &= ~(1ULL << 52);
  uint64_t real_exponent = exponent - lz;
  // we have to check that real_exponent is in range, otherwise we bail out
  if (unlikely((real_exponent < 1) || (real_exponent > 2046))) {
    *success = false;
    return 0;
  }
  mantissa |= real_exponent << 52;
  mantissa |= (((uint64_t)negative) << 63);
  double d;
  memcpy(&d, &mantissa, sizeof(d));
  *success = true;
  return d;
}
// Return the null pointer on error
static const char * parse_float_strtod(const char *ptr, double *outDouble) {
  char *endptr;
#if defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 
  // workround for cygwin, solaris
  *outDouble = cygwin_strtod_l(ptr, &endptr);
#elif defined(_WIN32)
  static _locale_t c_locale = _create_locale(LC_ALL, "C");
  *outDouble = _strtod_l(ptr, &endptr, c_locale);
#elif defined(__PASE__)
  *outDouble = strtod(ptr, &endptr);
#else
  static locale_t c_locale = newlocale(LC_ALL_MASK, "C", NULL);
  *outDouble = strtod_l(ptr, &endptr, c_locale);
#endif
  // Some libraries will set errno = ERANGE when the value is subnormal,
  // yet we may want to be able to parse subnormal values.
  // However, we do not want to tolerate NAN or infinite values.
  // There isno realistic application where you might need values so large than
  // they can't fit in binary64. The maximal value is about  1.7976931348623157
  // × 10^308 It is an unimaginable large number. There will never be any piece
  // of engineering involving as many as 10^308 parts. It is estimated that
  // there are about 10^80 atoms in the universe. The estimate for the total
  // number of electrons is similar. Using a double-precision floating-point
  // value, we can represent easily the number of atoms in the universe. We
  // could  also represent the number of ways you can pick any three individual
  // atoms at random in the universe.
  if (!std::isfinite(*outDouble)) {
    return nullptr;
  }
  return endptr;
}

// parse the number at p
// return the null pointer on error
WARN_UNUSED
really_inline const char * parse_number(const char *p, double *outDouble) {
  const char *pinit = p;
  bool found_minus = (*p == '-');
  bool negative = false;
  if (found_minus) {
    ++p;
    negative = true;
    if (!is_integer(*p)) { // a negative sign must be followed by an integer
      return nullptr;
    }
  }
  const char *const start_digits = p;

  uint64_t i;      // an unsigned int avoids signed overflows (which are bad)
  if (*p == '0') { // 0 cannot be followed by an integer
    ++p;
    if (is_integer(*p)) {
      return nullptr;
    }
    i = 0;
  } else {
    if (!(is_integer(*p))) { // must start with an integer
      return nullptr;
    }
    unsigned char digit = *p - '0';
    i = digit;
    p++;
    // the is_made_of_eight_digits_fast routine is unlikely to help here because
    // we rarely see large integer parts like 123456789
    while (is_integer(*p)) {
      digit = *p - '0';
      // a multiplication by 10 is cheaper than an arbitrary integer
      // multiplication
      i = 10 * i + digit; // might overflow, we will handle the overflow later
      ++p;
    }
  }
  int64_t exponent = 0;
  const char *first_after_period = NULL;
  if (*p == '.') {
    ++p;
    first_after_period = p;
    if (is_integer(*p)) {
      unsigned char digit = *p - '0';
      ++p;
      i = i * 10 + digit; // might overflow + multiplication by 10 is likely
                          // cheaper than arbitrary mult.
      // we will handle the overflow later
    } else {
      return nullptr;
    }
    while (is_integer(*p)) {
      unsigned char digit = *p - '0';
      ++p;
      i = i * 10 + digit; // in rare cases, this will overflow, but that's ok
                          // because we have parse_highprecision_float later.
    }
    exponent = first_after_period - p;
  }
  int digit_count =
      int(p - start_digits - 1); // used later to guard against overflows
  if (('e' == *p) || ('E' == *p)) {
    ++p;
    bool neg_exp = false;
    if ('-' == *p) {
      neg_exp = true;
      ++p;
    } else if ('+' == *p) {
      ++p;
    }
    if (!is_integer(*p)) {
      return nullptr;
    }
    unsigned char digit = *p - '0';
    int64_t exp_number = digit;
    p++;
    if (is_integer(*p)) {
      digit = *p - '0';
      exp_number = 10 * exp_number + digit;
      ++p;
    }
    if (is_integer(*p)) {
      digit = *p - '0';
      exp_number = 10 * exp_number + digit;
      ++p;
    }
    while (is_integer(*p)) {
      digit = *p - '0';
      if (exp_number < 0x100000000) { // we need to check for overflows
        exp_number = 10 * exp_number + digit;
      }
      ++p;
    }
    exponent += (neg_exp ? -exp_number : exp_number);
  }
  // If we frequently had to deal with long strings of digits,
  // we could extend our code by using a 128-bit integer instead
  // of a 64-bit integer. However, this is uncommon.
  if (unlikely((digit_count >= 19))) { // this is uncommon
    // It is possible that the integer had an overflow.
    // We have to handle the case where we have 0.0000somenumber.
    const char *start = start_digits;
    while (*start == '0' || (*start == '.')) {
      start++;
    }
    // we over-decrement by one when there is a decimal separator
    digit_count -= int(start - start_digits);
    if (digit_count >= 19) {
      // Chances are good that we had an overflow!
      // We start anew.
      // This will happen in the following examples:
      // 10000000000000000000000000000000000000000000e+308
      // 3.1415926535897932384626433832795028841971693993751
      //
      return parse_float_strtod(pinit, outDouble);
    }
  }
  if (unlikely(exponent < FASTFLOAT_SMALLEST_POWER) ||
      (exponent > FASTFLOAT_LARGEST_POWER)) {
    // this is almost never going to get called!!!
    // exponent could be as low as 325
    return parse_float_strtod(pinit, outDouble);
  }
  // from this point forward, exponent >= FASTFLOAT_SMALLEST_POWER and
  // exponent <= FASTFLOAT_LARGEST_POWER
  bool success = true;
  *outDouble = compute_float_64(exponent, i, negative, &success);
  if (!success) {
    // we are almost never going to get here.
    return parse_float_strtod(pinit, outDouble);
  }
  return p;
}

} // namespace fast_double_parser

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/LICENSE <==
Copyright (c) 2012 - present, Victor Zverovich and {fmt} contributors

Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

--- Optional exception to the license ---

As an exception, if, as a result of your compiling your source code, portions
of this Software are embedded into a machine-executable object form of such
source code, you may redistribute such embedded portions in such object form
without including the above copyright and permission notices.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/args.h <==
// Formatting library for C++ - dynamic argument lists
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_ARGS_H_
#define FMT_ARGS_H_

#ifndef FMT_MODULE
#  include <functional>  // std::reference_wrapper
#  include <memory>      // std::unique_ptr
#  include <vector>
#endif

#include "format.h"  // std_string_view

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T> struct is_reference_wrapper : std::false_type {};
template <typename T>
struct is_reference_wrapper<std::reference_wrapper<T>> : std::true_type {};

template <typename T> auto unwrap(const T& v) -> const T& { return v; }
template <typename T>
auto unwrap(const std::reference_wrapper<T>& v) -> const T& {
  return static_cast<const T&>(v);
}

// node is defined outside dynamic_arg_list to workaround a C2504 bug in MSVC
// 2022 (v17.10.0).
//
// Workaround for clang's -Wweak-vtables. Unlike for regular classes, for
// templates it doesn't complain about inability to deduce single translation
// unit for placing vtable. So node is made a fake template.
template <typename = void> struct node {
  virtual ~node() = default;
  std::unique_ptr<node<>> next;
};

class dynamic_arg_list {
  template <typename T> struct typed_node : node<> {
    T value;

    template <typename Arg>
    FMT_CONSTEXPR typed_node(const Arg& arg) : value(arg) {}

    template <typename Char>
    FMT_CONSTEXPR typed_node(const basic_string_view<Char>& arg)
        : value(arg.data(), arg.size()) {}
  };

  std::unique_ptr<node<>> head_;

 public:
  template <typename T, typename Arg> auto push(const Arg& arg) -> const T& {
    auto new_node = std::unique_ptr<typed_node<T>>(new typed_node<T>(arg));
    auto& value = new_node->value;
    new_node->next = std::move(head_);
    head_ = std::move(new_node);
    return value;
  }
};
}  // namespace detail

/**
 * A dynamic list of formatting arguments with storage.
 *
 * It can be implicitly converted into `fmt::basic_format_args` for passing
 * into type-erased formatting functions such as `fmt::vformat`.
 */
template <typename Context> class dynamic_format_arg_store {
 private:
  using char_type = typename Context::char_type;

  template <typename T> struct need_copy {
    static constexpr detail::type mapped_type =
        detail::mapped_type_constant<T, char_type>::value;

    enum {
      value = !(detail::is_reference_wrapper<T>::value ||
                std::is_same<T, basic_string_view<char_type>>::value ||
                std::is_same<T, detail::std_string_view<char_type>>::value ||
                (mapped_type != detail::type::cstring_type &&
                 mapped_type != detail::type::string_type &&
                 mapped_type != detail::type::custom_type))
    };
  };

  template <typename T>
  using stored_t = conditional_t<
      std::is_convertible<T, std::basic_string<char_type>>::value &&
          !detail::is_reference_wrapper<T>::value,
      std::basic_string<char_type>, T>;

  // Storage of basic_format_arg must be contiguous.
  std::vector<basic_format_arg<Context>> data_;
  std::vector<detail::named_arg_info<char_type>> named_info_;

  // Storage of arguments not fitting into basic_format_arg must grow
  // without relocation because items in data_ refer to it.
  detail::dynamic_arg_list dynamic_args_;

  friend class basic_format_args<Context>;

  auto data() const -> const basic_format_arg<Context>* {
    return named_info_.empty() ? data_.data() : data_.data() + 1;
  }

  template <typename T> void emplace_arg(const T& arg) {
    data_.emplace_back(arg);
  }

  template <typename T>
  void emplace_arg(const detail::named_arg<char_type, T>& arg) {
    if (named_info_.empty())
      data_.insert(data_.begin(), basic_format_arg<Context>(nullptr, 0));
    data_.emplace_back(detail::unwrap(arg.value));
    auto pop_one = [](std::vector<basic_format_arg<Context>>* data) {
      data->pop_back();
    };
    std::unique_ptr<std::vector<basic_format_arg<Context>>, decltype(pop_one)>
        guard{&data_, pop_one};
    named_info_.push_back({arg.name, static_cast<int>(data_.size() - 2u)});
    data_[0] = {named_info_.data(), named_info_.size()};
    guard.release();
  }

 public:
  constexpr dynamic_format_arg_store() = default;

  operator basic_format_args<Context>() const {
    return basic_format_args<Context>(data(), static_cast<int>(data_.size()),
                                      !named_info_.empty());
  }

  /**
   * Adds an argument into the dynamic store for later passing to a formatting
   * function.
   *
   * Note that custom types and string types (but not string views) are copied
   * into the store dynamically allocating memory if necessary.
   *
   * **Example**:
   *
   *     fmt::dynamic_format_arg_store<fmt::format_context> store;
   *     store.push_back(42);
   *     store.push_back("abc");
   *     store.push_back(1.5f);
   *     std::string result = fmt::vformat("{} and {} and {}", store);
   */
  template <typename T> void push_back(const T& arg) {
    if (detail::const_check(need_copy<T>::value))
      emplace_arg(dynamic_args_.push<stored_t<T>>(arg));
    else
      emplace_arg(detail::unwrap(arg));
  }

  /**
   * Adds a reference to the argument into the dynamic store for later passing
   * to a formatting function.
   *
   * **Example**:
   *
   *     fmt::dynamic_format_arg_store<fmt::format_context> store;
   *     char band[] = "Rolling Stones";
   *     store.push_back(std::cref(band));
   *     band[9] = 'c'; // Changing str affects the output.
   *     std::string result = fmt::vformat("{}", store);
   *     // result == "Rolling Scones"
   */
  template <typename T> void push_back(std::reference_wrapper<T> arg) {
    static_assert(
        need_copy<T>::value,
        "objects of built-in types and string views are always copied");
    emplace_arg(arg.get());
  }

  /**
   * Adds named argument into the dynamic store for later passing to a
   * formatting function. `std::reference_wrapper` is supported to avoid
   * copying of the argument. The name is always copied into the store.
   */
  template <typename T>
  void push_back(const detail::named_arg<char_type, T>& arg) {
    const char_type* arg_name =
        dynamic_args_.push<std::basic_string<char_type>>(arg.name).c_str();
    if (detail::const_check(need_copy<T>::value)) {
      emplace_arg(
          fmt::arg(arg_name, dynamic_args_.push<stored_t<T>>(arg.value)));
    } else {
      emplace_arg(fmt::arg(arg_name, arg.value));
    }
  }

  /// Erase all elements from the store.
  void clear() {
    data_.clear();
    named_info_.clear();
    dynamic_args_ = {};
  }

  /// Reserves space to store at least `new_cap` arguments including
  /// `new_cap_named` named arguments.
  void reserve(size_t new_cap, size_t new_cap_named) {
    FMT_ASSERT(new_cap >= new_cap_named,
               "set of arguments includes set of named arguments");
    data_.reserve(new_cap);
    named_info_.reserve(new_cap_named);
  }

  /// Returns the number of elements in the store.
  size_t size() const noexcept { return data_.size(); }
};

FMT_END_NAMESPACE

#endif  // FMT_ARGS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/base.h <==
// Formatting library for C++ - the base API for char/UTF-8
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_BASE_H_
#define FMT_BASE_H_

#if defined(FMT_IMPORT_STD) && !defined(FMT_MODULE)
#  define FMT_MODULE
#endif

#ifndef FMT_MODULE
#  include <limits.h>  // CHAR_BIT
#  include <stdio.h>   // FILE
#  include <string.h>  // memcmp

#  include <type_traits>  // std::enable_if
#endif

// The fmt library version in the form major * 10000 + minor * 100 + patch.
#define FMT_VERSION 110102

// Detect compiler versions.
#if defined(__clang__) && !defined(__ibmxl__)
#  define FMT_CLANG_VERSION (__clang_major__ * 100 + __clang_minor__)
#else
#  define FMT_CLANG_VERSION 0
#endif
#if defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER)
#  define FMT_GCC_VERSION (__GNUC__ * 100 + __GNUC_MINOR__)
#else
#  define FMT_GCC_VERSION 0
#endif
#if defined(__ICL)
#  define FMT_ICC_VERSION __ICL
#elif defined(__INTEL_COMPILER)
#  define FMT_ICC_VERSION __INTEL_COMPILER
#else
#  define FMT_ICC_VERSION 0
#endif
#if defined(_MSC_VER)
#  define FMT_MSC_VERSION _MSC_VER
#else
#  define FMT_MSC_VERSION 0
#endif

// Detect standard library versions.
#ifdef _GLIBCXX_RELEASE
#  define FMT_GLIBCXX_RELEASE _GLIBCXX_RELEASE
#else
#  define FMT_GLIBCXX_RELEASE 0
#endif
#ifdef _LIBCPP_VERSION
#  define FMT_LIBCPP_VERSION _LIBCPP_VERSION
#else
#  define FMT_LIBCPP_VERSION 0
#endif

#ifdef _MSVC_LANG
#  define FMT_CPLUSPLUS _MSVC_LANG
#else
#  define FMT_CPLUSPLUS __cplusplus
#endif

// Detect __has_*.
#ifdef __has_feature
#  define FMT_HAS_FEATURE(x) __has_feature(x)
#else
#  define FMT_HAS_FEATURE(x) 0
#endif
#ifdef __has_include
#  define FMT_HAS_INCLUDE(x) __has_include(x)
#else
#  define FMT_HAS_INCLUDE(x) 0
#endif
#ifdef __has_builtin
#  define FMT_HAS_BUILTIN(x) __has_builtin(x)
#else
#  define FMT_HAS_BUILTIN(x) 0
#endif
#ifdef __has_cpp_attribute
#  define FMT_HAS_CPP_ATTRIBUTE(x) __has_cpp_attribute(x)
#else
#  define FMT_HAS_CPP_ATTRIBUTE(x) 0
#endif

#define FMT_HAS_CPP14_ATTRIBUTE(attribute) \
  (FMT_CPLUSPLUS >= 201402L && FMT_HAS_CPP_ATTRIBUTE(attribute))

#define FMT_HAS_CPP17_ATTRIBUTE(attribute) \
  (FMT_CPLUSPLUS >= 201703L && FMT_HAS_CPP_ATTRIBUTE(attribute))

// Detect C++14 relaxed constexpr.
#ifdef FMT_USE_CONSTEXPR
// Use the provided definition.
#elif FMT_GCC_VERSION >= 600 && FMT_CPLUSPLUS >= 201402L
// GCC only allows throw in constexpr since version 6:
// https://gcc.gnu.org/bugzilla/show_bug.cgi?id=67371.
#  define FMT_USE_CONSTEXPR 1
#elif FMT_ICC_VERSION
#  define FMT_USE_CONSTEXPR 0  // https://github.com/fmtlib/fmt/issues/1628
#elif FMT_HAS_FEATURE(cxx_relaxed_constexpr) || FMT_MSC_VERSION >= 1912
#  define FMT_USE_CONSTEXPR 1
#else
#  define FMT_USE_CONSTEXPR 0
#endif
#if FMT_USE_CONSTEXPR
#  define FMT_CONSTEXPR constexpr
#else
#  define FMT_CONSTEXPR
#endif

// Detect consteval, C++20 constexpr extensions and std::is_constant_evaluated.
#if !defined(__cpp_lib_is_constant_evaluated)
#  define FMT_USE_CONSTEVAL 0
#elif FMT_CPLUSPLUS < 201709L
#  define FMT_USE_CONSTEVAL 0
#elif FMT_GLIBCXX_RELEASE && FMT_GLIBCXX_RELEASE < 10
#  define FMT_USE_CONSTEVAL 0
#elif FMT_LIBCPP_VERSION && FMT_LIBCPP_VERSION < 10000
#  define FMT_USE_CONSTEVAL 0
#elif defined(__apple_build_version__) && __apple_build_version__ < 14000029L
#  define FMT_USE_CONSTEVAL 0  // consteval is broken in Apple clang < 14.
#elif FMT_MSC_VERSION && FMT_MSC_VERSION < 1929
#  define FMT_USE_CONSTEVAL 0  // consteval is broken in MSVC VS2019 < 16.10.
#elif defined(__cpp_consteval)
#  define FMT_USE_CONSTEVAL 1
#elif FMT_GCC_VERSION >= 1002 || FMT_CLANG_VERSION >= 1101
#  define FMT_USE_CONSTEVAL 1
#else
#  define FMT_USE_CONSTEVAL 0
#endif
#if FMT_USE_CONSTEVAL
#  define FMT_CONSTEVAL consteval
#  define FMT_CONSTEXPR20 constexpr
#else
#  define FMT_CONSTEVAL
#  define FMT_CONSTEXPR20
#endif

// Check if exceptions are disabled.
#ifdef FMT_USE_EXCEPTIONS
// Use the provided definition.
#elif defined(__GNUC__) && !defined(__EXCEPTIONS)
#  define FMT_USE_EXCEPTIONS 0
#elif defined(__clang__) && !defined(__cpp_exceptions)
#  define FMT_USE_EXCEPTIONS 0
#elif FMT_MSC_VERSION && !_HAS_EXCEPTIONS
#  define FMT_USE_EXCEPTIONS 0
#else
#  define FMT_USE_EXCEPTIONS 1
#endif
#if FMT_USE_EXCEPTIONS
#  define FMT_TRY try
#  define FMT_CATCH(x) catch (x)
#else
#  define FMT_TRY if (true)
#  define FMT_CATCH(x) if (false)
#endif

#ifdef FMT_NO_UNIQUE_ADDRESS
// Use the provided definition.
#elif FMT_CPLUSPLUS < 202002L
// Not supported.
#elif FMT_HAS_CPP_ATTRIBUTE(no_unique_address)
#  define FMT_NO_UNIQUE_ADDRESS [[no_unique_address]]
// VS2019 v16.10 and later except clang-cl (https://reviews.llvm.org/D110485).
#elif FMT_MSC_VERSION >= 1929 && !FMT_CLANG_VERSION
#  define FMT_NO_UNIQUE_ADDRESS [[msvc::no_unique_address]]
#endif
#ifndef FMT_NO_UNIQUE_ADDRESS
#  define FMT_NO_UNIQUE_ADDRESS
#endif

#if FMT_HAS_CPP17_ATTRIBUTE(fallthrough)
#  define FMT_FALLTHROUGH [[fallthrough]]
#elif defined(__clang__)
#  define FMT_FALLTHROUGH [[clang::fallthrough]]
#elif FMT_GCC_VERSION >= 700 && \
    (!defined(__EDG_VERSION__) || __EDG_VERSION__ >= 520)
#  define FMT_FALLTHROUGH [[gnu::fallthrough]]
#else
#  define FMT_FALLTHROUGH
#endif

// Disable [[noreturn]] on MSVC/NVCC because of bogus unreachable code warnings.
#if FMT_HAS_CPP_ATTRIBUTE(noreturn) && !FMT_MSC_VERSION && !defined(__NVCC__)
#  define FMT_NORETURN [[noreturn]]
#else
#  define FMT_NORETURN
#endif

#ifdef FMT_NODISCARD
// Use the provided definition.
#elif FMT_HAS_CPP17_ATTRIBUTE(nodiscard)
#  define FMT_NODISCARD [[nodiscard]]
#else
#  define FMT_NODISCARD
#endif

#ifdef FMT_DEPRECATED
// Use the provided definition.
#elif FMT_HAS_CPP14_ATTRIBUTE(deprecated)
#  define FMT_DEPRECATED [[deprecated]]
#else
#  define FMT_DEPRECATED /* deprecated */
#endif

#ifdef FMT_ALWAYS_INLINE
// Use the provided definition.
#elif FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_ALWAYS_INLINE inline __attribute__((always_inline))
#else
#  define FMT_ALWAYS_INLINE inline
#endif
// A version of FMT_ALWAYS_INLINE to prevent code bloat in debug mode.
#ifdef NDEBUG
#  define FMT_INLINE FMT_ALWAYS_INLINE
#else
#  define FMT_INLINE inline
#endif

#if FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_VISIBILITY(value) __attribute__((visibility(value)))
#else
#  define FMT_VISIBILITY(value)
#endif

// Detect pragmas.
#define FMT_PRAGMA_IMPL(x) _Pragma(#x)
#if FMT_GCC_VERSION >= 504 && !defined(__NVCOMPILER)
// Workaround a _Pragma bug https://gcc.gnu.org/bugzilla/show_bug.cgi?id=59884
// and an nvhpc warning: https://github.com/fmtlib/fmt/pull/2582.
#  define FMT_PRAGMA_GCC(x) FMT_PRAGMA_IMPL(GCC x)
#else
#  define FMT_PRAGMA_GCC(x)
#endif
#if FMT_CLANG_VERSION
#  define FMT_PRAGMA_CLANG(x) FMT_PRAGMA_IMPL(clang x)
#else
#  define FMT_PRAGMA_CLANG(x)
#endif
#if FMT_MSC_VERSION
#  define FMT_MSC_WARNING(...) __pragma(warning(__VA_ARGS__))
#else
#  define FMT_MSC_WARNING(...)
#endif

#ifndef FMT_BEGIN_NAMESPACE
#  define FMT_BEGIN_NAMESPACE \
    namespace fmt {           \
    inline namespace v11 {
#  define FMT_END_NAMESPACE \
    }                       \
    }
#endif

#ifndef FMT_EXPORT
#  define FMT_EXPORT
#  define FMT_BEGIN_EXPORT
#  define FMT_END_EXPORT
#endif

#ifdef _WIN32
#  define FMT_WIN32 1
#else
#  define FMT_WIN32 0
#endif

#if !defined(FMT_HEADER_ONLY) && FMT_WIN32
#  if defined(FMT_LIB_EXPORT)
#    define FMT_API __declspec(dllexport)
#  elif defined(FMT_SHARED)
#    define FMT_API __declspec(dllimport)
#  endif
#elif defined(FMT_LIB_EXPORT) || defined(FMT_SHARED)
#  define FMT_API FMT_VISIBILITY("default")
#endif
#ifndef FMT_API
#  define FMT_API
#endif

#ifndef FMT_OPTIMIZE_SIZE
#  define FMT_OPTIMIZE_SIZE 0
#endif

// FMT_BUILTIN_TYPE=0 may result in smaller library size at the cost of higher
// per-call binary size by passing built-in types through the extension API.
#ifndef FMT_BUILTIN_TYPES
#  define FMT_BUILTIN_TYPES 1
#endif

#define FMT_APPLY_VARIADIC(expr) \
  using ignore = int[];          \
  (void)ignore { 0, (expr, 0)... }

// Enable minimal optimizations for more compact code in debug mode.
FMT_PRAGMA_GCC(push_options)
#if !defined(__OPTIMIZE__) && !defined(__CUDACC__)
FMT_PRAGMA_GCC(optimize("Og"))
#endif
FMT_PRAGMA_CLANG(diagnostic push)

FMT_BEGIN_NAMESPACE

// Implementations of enable_if_t and other metafunctions for older systems.
template <bool B, typename T = void>
using enable_if_t = typename std::enable_if<B, T>::type;
template <bool B, typename T, typename F>
using conditional_t = typename std::conditional<B, T, F>::type;
template <bool B> using bool_constant = std::integral_constant<bool, B>;
template <typename T>
using remove_reference_t = typename std::remove_reference<T>::type;
template <typename T>
using remove_const_t = typename std::remove_const<T>::type;
template <typename T>
using remove_cvref_t = typename std::remove_cv<remove_reference_t<T>>::type;
template <typename T>
using make_unsigned_t = typename std::make_unsigned<T>::type;
template <typename T>
using underlying_t = typename std::underlying_type<T>::type;
template <typename T> using decay_t = typename std::decay<T>::type;
using nullptr_t = decltype(nullptr);

#if FMT_GCC_VERSION && FMT_GCC_VERSION < 500
// A workaround for gcc 4.9 to make void_t work in a SFINAE context.
template <typename...> struct void_t_impl {
  using type = void;
};
template <typename... T> using void_t = typename void_t_impl<T...>::type;
#else
template <typename...> using void_t = void;
#endif

struct monostate {
  constexpr monostate() {}
};

// An enable_if helper to be used in template parameters which results in much
// shorter symbols: https://godbolt.org/z/sWw4vP. Extra parentheses are needed
// to workaround a bug in MSVC 2019 (see #1140 and #1186).
#ifdef FMT_DOC
#  define FMT_ENABLE_IF(...)
#else
#  define FMT_ENABLE_IF(...) fmt::enable_if_t<(__VA_ARGS__), int> = 0
#endif

template <typename T> constexpr auto min_of(T a, T b) -> T {
  return a < b ? a : b;
}
template <typename T> constexpr auto max_of(T a, T b) -> T {
  return a > b ? a : b;
}

namespace detail {
// Suppresses "unused variable" warnings with the method described in
// https://herbsutter.com/2009/10/18/mailbag-shutting-up-compiler-warnings/.
// (void)var does not work on many Intel compilers.
template <typename... T> FMT_CONSTEXPR void ignore_unused(const T&...) {}

constexpr auto is_constant_evaluated(bool default_value = false) noexcept
    -> bool {
// Workaround for incompatibility between clang 14 and libstdc++ consteval-based
// std::is_constant_evaluated: https://github.com/fmtlib/fmt/issues/3247.
#if FMT_CPLUSPLUS >= 202002L && FMT_GLIBCXX_RELEASE >= 12 && \
    (FMT_CLANG_VERSION >= 1400 && FMT_CLANG_VERSION < 1500)
  ignore_unused(default_value);
  return __builtin_is_constant_evaluated();
#elif defined(__cpp_lib_is_constant_evaluated)
  ignore_unused(default_value);
  return std::is_constant_evaluated();
#else
  return default_value;
#endif
}

// Suppresses "conditional expression is constant" warnings.
template <typename T> FMT_ALWAYS_INLINE constexpr auto const_check(T val) -> T {
  return val;
}

FMT_NORETURN FMT_API void assert_fail(const char* file, int line,
                                      const char* message);

#if defined(FMT_ASSERT)
// Use the provided definition.
#elif defined(NDEBUG)
// FMT_ASSERT is not empty to avoid -Wempty-body.
#  define FMT_ASSERT(condition, message) \
    fmt::detail::ignore_unused((condition), (message))
#else
#  define FMT_ASSERT(condition, message)                                    \
    ((condition) /* void() fails with -Winvalid-constexpr on clang 4.0.1 */ \
         ? (void)0                                                          \
         : fmt::detail::assert_fail(__FILE__, __LINE__, (message)))
#endif

#ifdef FMT_USE_INT128
// Use the provided definition.
#elif defined(__SIZEOF_INT128__) && !defined(__NVCC__) && \
    !(FMT_CLANG_VERSION && FMT_MSC_VERSION)
#  define FMT_USE_INT128 1
using int128_opt = __int128_t;  // An optional native 128-bit integer.
using uint128_opt = __uint128_t;
inline auto map(int128_opt x) -> int128_opt { return x; }
inline auto map(uint128_opt x) -> uint128_opt { return x; }
#else
#  define FMT_USE_INT128 0
#endif
#if !FMT_USE_INT128
enum class int128_opt {};
enum class uint128_opt {};
// Reduce template instantiations.
inline auto map(int128_opt) -> monostate { return {}; }
inline auto map(uint128_opt) -> monostate { return {}; }
#endif

#ifndef FMT_USE_BITINT
#  define FMT_USE_BITINT (FMT_CLANG_VERSION >= 1500)
#endif

#if FMT_USE_BITINT
FMT_PRAGMA_CLANG(diagnostic ignored "-Wbit-int-extension")
template <int N> using bitint = _BitInt(N);
template <int N> using ubitint = unsigned _BitInt(N);
#else
template <int N> struct bitint {};
template <int N> struct ubitint {};
#endif  // FMT_USE_BITINT

// Casts a nonnegative integer to unsigned.
template <typename Int>
FMT_CONSTEXPR auto to_unsigned(Int value) -> make_unsigned_t<Int> {
  FMT_ASSERT(std::is_unsigned<Int>::value || value >= 0, "negative value");
  return static_cast<make_unsigned_t<Int>>(value);
}

template <typename Char>
using unsigned_char = conditional_t<sizeof(Char) == 1, unsigned char, unsigned>;

// A heuristic to detect std::string and std::[experimental::]string_view.
// It is mainly used to avoid dependency on <[experimental/]string_view>.
template <typename T, typename Enable = void>
struct is_std_string_like : std::false_type {};
template <typename T>
struct is_std_string_like<T, void_t<decltype(std::declval<T>().find_first_of(
                                 typename T::value_type(), 0))>>
    : std::is_convertible<decltype(std::declval<T>().data()),
                          const typename T::value_type*> {};

// Check if the literal encoding is UTF-8.
enum { is_utf8_enabled = "\u00A7"[1] == '\xA7' };
enum { use_utf8 = !FMT_WIN32 || is_utf8_enabled };

#ifndef FMT_UNICODE
#  define FMT_UNICODE 1
#endif

static_assert(!FMT_UNICODE || use_utf8,
              "Unicode support requires compiling with /utf-8");

template <typename T> constexpr const char* narrow(const T*) { return nullptr; }
constexpr FMT_ALWAYS_INLINE const char* narrow(const char* s) { return s; }

template <typename Char>
FMT_CONSTEXPR auto compare(const Char* s1, const Char* s2, std::size_t n)
    -> int {
  if (!is_constant_evaluated() && sizeof(Char) == 1) return memcmp(s1, s2, n);
  for (; n != 0; ++s1, ++s2, --n) {
    if (*s1 < *s2) return -1;
    if (*s1 > *s2) return 1;
  }
  return 0;
}

namespace adl {
using namespace std;

template <typename Container>
auto invoke_back_inserter()
    -> decltype(back_inserter(std::declval<Container&>()));
}  // namespace adl

template <typename It, typename Enable = std::true_type>
struct is_back_insert_iterator : std::false_type {};

template <typename It>
struct is_back_insert_iterator<
    It, bool_constant<std::is_same<
            decltype(adl::invoke_back_inserter<typename It::container_type>()),
            It>::value>> : std::true_type {};

// Extracts a reference to the container from *insert_iterator.
template <typename OutputIt>
inline FMT_CONSTEXPR20 auto get_container(OutputIt it) ->
    typename OutputIt::container_type& {
  struct accessor : OutputIt {
    FMT_CONSTEXPR20 accessor(OutputIt base) : OutputIt(base) {}
    using OutputIt::container;
  };
  return *accessor(it).container;
}
}  // namespace detail

// Parsing-related public API and forward declarations.
FMT_BEGIN_EXPORT

/**
 * An implementation of `std::basic_string_view` for pre-C++17. It provides a
 * subset of the API. `fmt::basic_string_view` is used for format strings even
 * if `std::basic_string_view` is available to prevent issues when a library is
 * compiled with a different `-std` option than the client code (which is not
 * recommended).
 */
template <typename Char> class basic_string_view {
 private:
  const Char* data_;
  size_t size_;

 public:
  using value_type = Char;
  using iterator = const Char*;

  constexpr basic_string_view() noexcept : data_(nullptr), size_(0) {}

  /// Constructs a string reference object from a C string and a size.
  constexpr basic_string_view(const Char* s, size_t count) noexcept
      : data_(s), size_(count) {}

  constexpr basic_string_view(nullptr_t) = delete;

  /// Constructs a string reference object from a C string.
#if FMT_GCC_VERSION
  FMT_ALWAYS_INLINE
#endif
  FMT_CONSTEXPR20 basic_string_view(const Char* s) : data_(s) {
#if FMT_HAS_BUILTIN(__buitin_strlen) || FMT_GCC_VERSION || FMT_CLANG_VERSION
    if (std::is_same<Char, char>::value) {
      size_ = __builtin_strlen(detail::narrow(s));
      return;
    }
#endif
    size_t len = 0;
    while (*s++) ++len;
    size_ = len;
  }

  /// Constructs a string reference from a `std::basic_string` or a
  /// `std::basic_string_view` object.
  template <typename S,
            FMT_ENABLE_IF(detail::is_std_string_like<S>::value&& std::is_same<
                          typename S::value_type, Char>::value)>
  FMT_CONSTEXPR basic_string_view(const S& s) noexcept
      : data_(s.data()), size_(s.size()) {}

  /// Returns a pointer to the string data.
  constexpr auto data() const noexcept -> const Char* { return data_; }

  /// Returns the string size.
  constexpr auto size() const noexcept -> size_t { return size_; }

  constexpr auto begin() const noexcept -> iterator { return data_; }
  constexpr auto end() const noexcept -> iterator { return data_ + size_; }

  constexpr auto operator[](size_t pos) const noexcept -> const Char& {
    return data_[pos];
  }

  FMT_CONSTEXPR void remove_prefix(size_t n) noexcept {
    data_ += n;
    size_ -= n;
  }

  FMT_CONSTEXPR auto starts_with(basic_string_view<Char> sv) const noexcept
      -> bool {
    return size_ >= sv.size_ && detail::compare(data_, sv.data_, sv.size_) == 0;
  }
  FMT_CONSTEXPR auto starts_with(Char c) const noexcept -> bool {
    return size_ >= 1 && *data_ == c;
  }
  FMT_CONSTEXPR auto starts_with(const Char* s) const -> bool {
    return starts_with(basic_string_view<Char>(s));
  }

  // Lexicographically compare this string reference to other.
  FMT_CONSTEXPR auto compare(basic_string_view other) const -> int {
    int result =
        detail::compare(data_, other.data_, min_of(size_, other.size_));
    if (result != 0) return result;
    return size_ == other.size_ ? 0 : (size_ < other.size_ ? -1 : 1);
  }

  FMT_CONSTEXPR friend auto operator==(basic_string_view lhs,
                                       basic_string_view rhs) -> bool {
    return lhs.compare(rhs) == 0;
  }
  friend auto operator!=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) != 0;
  }
  friend auto operator<(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) < 0;
  }
  friend auto operator<=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) <= 0;
  }
  friend auto operator>(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) > 0;
  }
  friend auto operator>=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) >= 0;
  }
};

using string_view = basic_string_view<char>;

/// Specifies if `T` is an extended character type. Can be specialized by users.
template <typename T> struct is_xchar : std::false_type {};
template <> struct is_xchar<wchar_t> : std::true_type {};
template <> struct is_xchar<char16_t> : std::true_type {};
template <> struct is_xchar<char32_t> : std::true_type {};
#ifdef __cpp_char8_t
template <> struct is_xchar<char8_t> : std::true_type {};
#endif

// DEPRECATED! Will be replaced with an alias to prevent specializations.
template <typename T> struct is_char : is_xchar<T> {};
template <> struct is_char<char> : std::true_type {};

template <typename T> class basic_appender;
using appender = basic_appender<char>;

// Checks whether T is a container with contiguous storage.
template <typename T> struct is_contiguous : std::false_type {};

class context;
template <typename OutputIt, typename Char> class generic_context;
template <typename Char> class parse_context;

// Longer aliases for C++20 compatibility.
template <typename Char> using basic_format_parse_context = parse_context<Char>;
using format_parse_context = parse_context<char>;
template <typename OutputIt, typename Char>
using basic_format_context =
    conditional_t<std::is_same<OutputIt, appender>::value, context,
                  generic_context<OutputIt, Char>>;
using format_context = context;

template <typename Char>
using buffered_context =
    conditional_t<std::is_same<Char, char>::value, context,
                  generic_context<basic_appender<Char>, Char>>;

template <typename Context> class basic_format_arg;
template <typename Context> class basic_format_args;

// A separate type would result in shorter symbols but break ABI compatibility
// between clang and gcc on ARM (#1919).
using format_args = basic_format_args<context>;

// A formatter for objects of type T.
template <typename T, typename Char = char, typename Enable = void>
struct formatter {
  // A deleted default constructor indicates a disabled formatter.
  formatter() = delete;
};

/// Reports a format error at compile time or, via a `format_error` exception,
/// at runtime.
// This function is intentionally not constexpr to give a compile-time error.
FMT_NORETURN FMT_API void report_error(const char* message);

enum class presentation_type : unsigned char {
  // Common specifiers:
  none = 0,
  debug = 1,   // '?'
  string = 2,  // 's' (string, bool)

  // Integral, bool and character specifiers:
  dec = 3,  // 'd'
  hex,      // 'x' or 'X'
  oct,      // 'o'
  bin,      // 'b' or 'B'
  chr,      // 'c'

  // String and pointer specifiers:
  pointer = 3,  // 'p'

  // Floating-point specifiers:
  exp = 1,  // 'e' or 'E' (1 since there is no FP debug presentation)
  fixed,    // 'f' or 'F'
  general,  // 'g' or 'G'
  hexfloat  // 'a' or 'A'
};

enum class align { none, left, right, center, numeric };
enum class sign { none, minus, plus, space };
enum class arg_id_kind { none, index, name };

// Basic format specifiers for built-in and string types.
class basic_specs {
 private:
  // Data is arranged as follows:
  //
  //  0                   1                   2                   3
  //  0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1
  // +-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+
  // |type |align| w | p | s |u|#|L|  f  |          unused           |
  // +-----+-----+---+---+---+-+-+-+-----+---------------------------+
  //
  //   w - dynamic width info
  //   p - dynamic precision info
  //   s - sign
  //   u - uppercase (e.g. 'X' for 'x')
  //   # - alternate form ('#')
  //   L - localized
  //   f - fill size
  //
  // Bitfields are not used because of compiler bugs such as gcc bug 61414.
  enum : unsigned {
    type_mask = 0x00007,
    align_mask = 0x00038,
    width_mask = 0x000C0,
    precision_mask = 0x00300,
    sign_mask = 0x00C00,
    uppercase_mask = 0x01000,
    alternate_mask = 0x02000,
    localized_mask = 0x04000,
    fill_size_mask = 0x38000,

    align_shift = 3,
    width_shift = 6,
    precision_shift = 8,
    sign_shift = 10,
    fill_size_shift = 15,

    max_fill_size = 4
  };

  size_t data_ = 1 << fill_size_shift;

  // Character (code unit) type is erased to prevent template bloat.
  char fill_data_[max_fill_size] = {' '};

  FMT_CONSTEXPR void set_fill_size(size_t size) {
    data_ = (data_ & ~fill_size_mask) | (size << fill_size_shift);
  }

 public:
  constexpr auto type() const -> presentation_type {
    return static_cast<presentation_type>(data_ & type_mask);
  }
  FMT_CONSTEXPR void set_type(presentation_type t) {
    data_ = (data_ & ~type_mask) | static_cast<unsigned>(t);
  }

  constexpr auto align() const -> align {
    return static_cast<fmt::align>((data_ & align_mask) >> align_shift);
  }
  FMT_CONSTEXPR void set_align(fmt::align a) {
    data_ = (data_ & ~align_mask) | (static_cast<unsigned>(a) << align_shift);
  }

  constexpr auto dynamic_width() const -> arg_id_kind {
    return static_cast<arg_id_kind>((data_ & width_mask) >> width_shift);
  }
  FMT_CONSTEXPR void set_dynamic_width(arg_id_kind w) {
    data_ = (data_ & ~width_mask) | (static_cast<unsigned>(w) << width_shift);
  }

  FMT_CONSTEXPR auto dynamic_precision() const -> arg_id_kind {
    return static_cast<arg_id_kind>((data_ & precision_mask) >>
                                    precision_shift);
  }
  FMT_CONSTEXPR void set_dynamic_precision(arg_id_kind p) {
    data_ = (data_ & ~precision_mask) |
            (static_cast<unsigned>(p) << precision_shift);
  }

  constexpr bool dynamic() const {
    return (data_ & (width_mask | precision_mask)) != 0;
  }

  constexpr auto sign() const -> sign {
    return static_cast<fmt::sign>((data_ & sign_mask) >> sign_shift);
  }
  FMT_CONSTEXPR void set_sign(fmt::sign s) {
    data_ = (data_ & ~sign_mask) | (static_cast<unsigned>(s) << sign_shift);
  }

  constexpr auto upper() const -> bool { return (data_ & uppercase_mask) != 0; }
  FMT_CONSTEXPR void set_upper() { data_ |= uppercase_mask; }

  constexpr auto alt() const -> bool { return (data_ & alternate_mask) != 0; }
  FMT_CONSTEXPR void set_alt() { data_ |= alternate_mask; }
  FMT_CONSTEXPR void clear_alt() { data_ &= ~alternate_mask; }

  constexpr auto localized() const -> bool {
    return (data_ & localized_mask) != 0;
  }
  FMT_CONSTEXPR void set_localized() { data_ |= localized_mask; }

  constexpr auto fill_size() const -> size_t {
    return (data_ & fill_size_mask) >> fill_size_shift;
  }

  template <typename Char, FMT_ENABLE_IF(std::is_same<Char, char>::value)>
  constexpr auto fill() const -> const Char* {
    return fill_data_;
  }
  template <typename Char, FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
  constexpr auto fill() const -> const Char* {
    return nullptr;
  }

  template <typename Char> constexpr auto fill_unit() const -> Char {
    using uchar = unsigned char;
    return static_cast<Char>(static_cast<uchar>(fill_data_[0]) |
                             (static_cast<uchar>(fill_data_[1]) << 8) |
                             (static_cast<uchar>(fill_data_[2]) << 16));
  }

  FMT_CONSTEXPR void set_fill(char c) {
    fill_data_[0] = c;
    set_fill_size(1);
  }

  template <typename Char>
  FMT_CONSTEXPR void set_fill(basic_string_view<Char> s) {
    auto size = s.size();
    set_fill_size(size);
    if (size == 1) {
      unsigned uchar = static_cast<detail::unsigned_char<Char>>(s[0]);
      fill_data_[0] = static_cast<char>(uchar);
      fill_data_[1] = static_cast<char>(uchar >> 8);
      fill_data_[2] = static_cast<char>(uchar >> 16);
      return;
    }
    FMT_ASSERT(size <= max_fill_size, "invalid fill");
    for (size_t i = 0; i < size; ++i)
      fill_data_[i & 3] = static_cast<char>(s[i]);
  }

  FMT_CONSTEXPR void copy_fill_from(const basic_specs& specs) {
    set_fill_size(specs.fill_size());
    for (size_t i = 0; i < max_fill_size; ++i)
      fill_data_[i] = specs.fill_data_[i];
  }
};

// Format specifiers for built-in and string types.
struct format_specs : basic_specs {
  int width;
  int precision;

  constexpr format_specs() : width(0), precision(-1) {}
};

/**
 * Parsing context consisting of a format string range being parsed and an
 * argument counter for automatic indexing.
 */
template <typename Char = char> class parse_context {
 private:
  basic_string_view<Char> fmt_;
  int next_arg_id_;

  enum { use_constexpr_cast = !FMT_GCC_VERSION || FMT_GCC_VERSION >= 1200 };

  FMT_CONSTEXPR void do_check_arg_id(int arg_id);

 public:
  using char_type = Char;
  using iterator = const Char*;

  constexpr explicit parse_context(basic_string_view<Char> fmt,
                                   int next_arg_id = 0)
      : fmt_(fmt), next_arg_id_(next_arg_id) {}

  /// Returns an iterator to the beginning of the format string range being
  /// parsed.
  constexpr auto begin() const noexcept -> iterator { return fmt_.begin(); }

  /// Returns an iterator past the end of the format string range being parsed.
  constexpr auto end() const noexcept -> iterator { return fmt_.end(); }

  /// Advances the begin iterator to `it`.
  FMT_CONSTEXPR void advance_to(iterator it) {
    fmt_.remove_prefix(detail::to_unsigned(it - begin()));
  }

  /// Reports an error if using the manual argument indexing; otherwise returns
  /// the next argument index and switches to the automatic indexing.
  FMT_CONSTEXPR auto next_arg_id() -> int {
    if (next_arg_id_ < 0) {
      report_error("cannot switch from manual to automatic argument indexing");
      return 0;
    }
    int id = next_arg_id_++;
    do_check_arg_id(id);
    return id;
  }

  /// Reports an error if using the automatic argument indexing; otherwise
  /// switches to the manual indexing.
  FMT_CONSTEXPR void check_arg_id(int id) {
    if (next_arg_id_ > 0) {
      report_error("cannot switch from automatic to manual argument indexing");
      return;
    }
    next_arg_id_ = -1;
    do_check_arg_id(id);
  }
  FMT_CONSTEXPR void check_arg_id(basic_string_view<Char>) {
    next_arg_id_ = -1;
  }
  FMT_CONSTEXPR void check_dynamic_spec(int arg_id);
};

FMT_END_EXPORT

namespace detail {

// Constructs fmt::basic_string_view<Char> from types implicitly convertible
// to it, deducing Char. Explicitly convertible types such as the ones returned
// from FMT_STRING are intentionally excluded.
template <typename Char, FMT_ENABLE_IF(is_char<Char>::value)>
constexpr auto to_string_view(const Char* s) -> basic_string_view<Char> {
  return s;
}
template <typename T, FMT_ENABLE_IF(is_std_string_like<T>::value)>
constexpr auto to_string_view(const T& s)
    -> basic_string_view<typename T::value_type> {
  return s;
}
template <typename Char>
constexpr auto to_string_view(basic_string_view<Char> s)
    -> basic_string_view<Char> {
  return s;
}

template <typename T, typename Enable = void>
struct has_to_string_view : std::false_type {};
// detail:: is intentional since to_string_view is not an extension point.
template <typename T>
struct has_to_string_view<
    T, void_t<decltype(detail::to_string_view(std::declval<T>()))>>
    : std::true_type {};

/// String's character (code unit) type. detail:: is intentional to prevent ADL.
template <typename S,
          typename V = decltype(detail::to_string_view(std::declval<S>()))>
using char_t = typename V::value_type;

enum class type {
  none_type,
  // Integer types should go first,
  int_type,
  uint_type,
  long_long_type,
  ulong_long_type,
  int128_type,
  uint128_type,
  bool_type,
  char_type,
  last_integer_type = char_type,
  // followed by floating-point types.
  float_type,
  double_type,
  long_double_type,
  last_numeric_type = long_double_type,
  cstring_type,
  string_type,
  pointer_type,
  custom_type
};

// Maps core type T to the corresponding type enum constant.
template <typename T, typename Char>
struct type_constant : std::integral_constant<type, type::custom_type> {};

#define FMT_TYPE_CONSTANT(Type, constant) \
  template <typename Char>                \
  struct type_constant<Type, Char>        \
      : std::integral_constant<type, type::constant> {}

FMT_TYPE_CONSTANT(int, int_type);
FMT_TYPE_CONSTANT(unsigned, uint_type);
FMT_TYPE_CONSTANT(long long, long_long_type);
FMT_TYPE_CONSTANT(unsigned long long, ulong_long_type);
FMT_TYPE_CONSTANT(int128_opt, int128_type);
FMT_TYPE_CONSTANT(uint128_opt, uint128_type);
FMT_TYPE_CONSTANT(bool, bool_type);
FMT_TYPE_CONSTANT(Char, char_type);
FMT_TYPE_CONSTANT(float, float_type);
FMT_TYPE_CONSTANT(double, double_type);
FMT_TYPE_CONSTANT(long double, long_double_type);
FMT_TYPE_CONSTANT(const Char*, cstring_type);
FMT_TYPE_CONSTANT(basic_string_view<Char>, string_type);
FMT_TYPE_CONSTANT(const void*, pointer_type);

constexpr auto is_integral_type(type t) -> bool {
  return t > type::none_type && t <= type::last_integer_type;
}
constexpr auto is_arithmetic_type(type t) -> bool {
  return t > type::none_type && t <= type::last_numeric_type;
}

constexpr auto set(type rhs) -> int { return 1 << static_cast<int>(rhs); }
constexpr auto in(type t, int set) -> bool {
  return ((set >> static_cast<int>(t)) & 1) != 0;
}

// Bitsets of types.
enum {
  sint_set =
      set(type::int_type) | set(type::long_long_type) | set(type::int128_type),
  uint_set = set(type::uint_type) | set(type::ulong_long_type) |
             set(type::uint128_type),
  bool_set = set(type::bool_type),
  char_set = set(type::char_type),
  float_set = set(type::float_type) | set(type::double_type) |
              set(type::long_double_type),
  string_set = set(type::string_type),
  cstring_set = set(type::cstring_type),
  pointer_set = set(type::pointer_type)
};

struct view {};

template <typename Char, typename T> struct named_arg;
template <typename T> struct is_named_arg : std::false_type {};
template <typename T> struct is_static_named_arg : std::false_type {};

template <typename Char, typename T>
struct is_named_arg<named_arg<Char, T>> : std::true_type {};

template <typename Char, typename T> struct named_arg : view {
  const Char* name;
  const T& value;

  named_arg(const Char* n, const T& v) : name(n), value(v) {}
  static_assert(!is_named_arg<T>::value, "nested named arguments");
};

template <bool B = false> constexpr auto count() -> int { return B ? 1 : 0; }
template <bool B1, bool B2, bool... Tail> constexpr auto count() -> int {
  return (B1 ? 1 : 0) + count<B2, Tail...>();
}

template <typename... Args> constexpr auto count_named_args() -> int {
  return count<is_named_arg<Args>::value...>();
}
template <typename... Args> constexpr auto count_static_named_args() -> int {
  return count<is_static_named_arg<Args>::value...>();
}

template <typename Char> struct named_arg_info {
  const Char* name;
  int id;
};

template <typename Char, typename T, FMT_ENABLE_IF(!is_named_arg<T>::value)>
void init_named_arg(named_arg_info<Char>*, int& arg_index, int&, const T&) {
  ++arg_index;
}
template <typename Char, typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
void init_named_arg(named_arg_info<Char>* named_args, int& arg_index,
                    int& named_arg_index, const T& arg) {
  named_args[named_arg_index++] = {arg.name, arg_index++};
}

template <typename T, typename Char,
          FMT_ENABLE_IF(!is_static_named_arg<T>::value)>
FMT_CONSTEXPR void init_static_named_arg(named_arg_info<Char>*, int& arg_index,
                                         int&) {
  ++arg_index;
}
template <typename T, typename Char,
          FMT_ENABLE_IF(is_static_named_arg<T>::value)>
FMT_CONSTEXPR void init_static_named_arg(named_arg_info<Char>* named_args,
                                         int& arg_index, int& named_arg_index) {
  named_args[named_arg_index++] = {T::name, arg_index++};
}

// To minimize the number of types we need to deal with, long is translated
// either to int or to long long depending on its size.
enum { long_short = sizeof(long) == sizeof(int) };
using long_type = conditional_t<long_short, int, long long>;
using ulong_type = conditional_t<long_short, unsigned, unsigned long long>;

template <typename T>
using format_as_result =
    remove_cvref_t<decltype(format_as(std::declval<const T&>()))>;
template <typename T>
using format_as_member_result =
    remove_cvref_t<decltype(formatter<T>::format_as(std::declval<const T&>()))>;

template <typename T, typename Enable = std::true_type>
struct use_format_as : std::false_type {};
// format_as member is only used to avoid injection into the std namespace.
template <typename T, typename Enable = std::true_type>
struct use_format_as_member : std::false_type {};

// Only map owning types because mapping views can be unsafe.
template <typename T>
struct use_format_as<
    T, bool_constant<std::is_arithmetic<format_as_result<T>>::value>>
    : std::true_type {};
template <typename T>
struct use_format_as_member<
    T, bool_constant<std::is_arithmetic<format_as_member_result<T>>::value>>
    : std::true_type {};

template <typename T, typename U = remove_const_t<T>>
using use_formatter =
    bool_constant<(std::is_class<T>::value || std::is_enum<T>::value ||
                   std::is_union<T>::value || std::is_array<T>::value) &&
                  !has_to_string_view<T>::value && !is_named_arg<T>::value &&
                  !use_format_as<T>::value && !use_format_as_member<T>::value>;

template <typename Char, typename T, typename U = remove_const_t<T>>
auto has_formatter_impl(T* p, buffered_context<Char>* ctx = nullptr)
    -> decltype(formatter<U, Char>().format(*p, *ctx), std::true_type());
template <typename Char> auto has_formatter_impl(...) -> std::false_type;

// T can be const-qualified to check if it is const-formattable.
template <typename T, typename Char> constexpr auto has_formatter() -> bool {
  return decltype(has_formatter_impl<Char>(static_cast<T*>(nullptr)))::value;
}

// Maps formatting argument types to natively supported types or user-defined
// types with formatters. Returns void on errors to be SFINAE-friendly.
template <typename Char> struct type_mapper {
  static auto map(signed char) -> int;
  static auto map(unsigned char) -> unsigned;
  static auto map(short) -> int;
  static auto map(unsigned short) -> unsigned;
  static auto map(int) -> int;
  static auto map(unsigned) -> unsigned;
  static auto map(long) -> long_type;
  static auto map(unsigned long) -> ulong_type;
  static auto map(long long) -> long long;
  static auto map(unsigned long long) -> unsigned long long;
  static auto map(int128_opt) -> int128_opt;
  static auto map(uint128_opt) -> uint128_opt;
  static auto map(bool) -> bool;

  template <int N>
  static auto map(bitint<N>) -> conditional_t<N <= 64, long long, void>;
  template <int N>
  static auto map(ubitint<N>)
      -> conditional_t<N <= 64, unsigned long long, void>;

  template <typename T, FMT_ENABLE_IF(is_char<T>::value)>
  static auto map(T) -> conditional_t<
      std::is_same<T, char>::value || std::is_same<T, Char>::value, Char, void>;

  static auto map(float) -> float;
  static auto map(double) -> double;
  static auto map(long double) -> long double;

  static auto map(Char*) -> const Char*;
  static auto map(const Char*) -> const Char*;
  template <typename T, typename C = char_t<T>,
            FMT_ENABLE_IF(!std::is_pointer<T>::value)>
  static auto map(const T&) -> conditional_t<std::is_same<C, Char>::value,
                                             basic_string_view<C>, void>;

  static auto map(void*) -> const void*;
  static auto map(const void*) -> const void*;
  static auto map(volatile void*) -> const void*;
  static auto map(const volatile void*) -> const void*;
  static auto map(nullptr_t) -> const void*;
  template <typename T, FMT_ENABLE_IF(std::is_pointer<T>::value ||
                                      std::is_member_pointer<T>::value)>
  static auto map(const T&) -> void;

  template <typename T, FMT_ENABLE_IF(use_format_as<T>::value)>
  static auto map(const T& x) -> decltype(map(format_as(x)));
  template <typename T, FMT_ENABLE_IF(use_format_as_member<T>::value)>
  static auto map(const T& x) -> decltype(map(formatter<T>::format_as(x)));

  template <typename T, FMT_ENABLE_IF(use_formatter<T>::value)>
  static auto map(T&) -> conditional_t<has_formatter<T, Char>(), T&, void>;

  template <typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
  static auto map(const T& named_arg) -> decltype(map(named_arg.value));
};

// detail:: is used to workaround a bug in MSVC 2017.
template <typename T, typename Char>
using mapped_t = decltype(detail::type_mapper<Char>::map(std::declval<T&>()));

// A type constant after applying type_mapper.
template <typename T, typename Char = char>
using mapped_type_constant = type_constant<mapped_t<T, Char>, Char>;

template <typename T, typename Context,
          type TYPE =
              mapped_type_constant<T, typename Context::char_type>::value>
using stored_type_constant = std::integral_constant<
    type, Context::builtin_types || TYPE == type::int_type ? TYPE
                                                           : type::custom_type>;
// A parse context with extra data used only in compile-time checks.
template <typename Char>
class compile_parse_context : public parse_context<Char> {
 private:
  int num_args_;
  const type* types_;
  using base = parse_context<Char>;

 public:
  FMT_CONSTEXPR explicit compile_parse_context(basic_string_view<Char> fmt,
                                               int num_args, const type* types,
                                               int next_arg_id = 0)
      : base(fmt, next_arg_id), num_args_(num_args), types_(types) {}

  constexpr auto num_args() const -> int { return num_args_; }
  constexpr auto arg_type(int id) const -> type { return types_[id]; }

  FMT_CONSTEXPR auto next_arg_id() -> int {
    int id = base::next_arg_id();
    if (id >= num_args_) report_error("argument not found");
    return id;
  }

  FMT_CONSTEXPR void check_arg_id(int id) {
    base::check_arg_id(id);
    if (id >= num_args_) report_error("argument not found");
  }
  using base::check_arg_id;

  FMT_CONSTEXPR void check_dynamic_spec(int arg_id) {
    ignore_unused(arg_id);
    if (arg_id < num_args_ && types_ && !is_integral_type(types_[arg_id]))
      report_error("width/precision is not integer");
  }
};

// An argument reference.
template <typename Char> union arg_ref {
  FMT_CONSTEXPR arg_ref(int idx = 0) : index(idx) {}
  FMT_CONSTEXPR arg_ref(basic_string_view<Char> n) : name(n) {}

  int index;
  basic_string_view<Char> name;
};

// Format specifiers with width and precision resolved at formatting rather
// than parsing time to allow reusing the same parsed specifiers with
// different sets of arguments (precompilation of format strings).
template <typename Char = char> struct dynamic_format_specs : format_specs {
  arg_ref<Char> width_ref;
  arg_ref<Char> precision_ref;
};

// Converts a character to ASCII. Returns '\0' on conversion failure.
template <typename Char, FMT_ENABLE_IF(std::is_integral<Char>::value)>
constexpr auto to_ascii(Char c) -> char {
  return c <= 0xff ? static_cast<char>(c) : '\0';
}

// Returns the number of code units in a code point or 1 on error.
template <typename Char>
FMT_CONSTEXPR auto code_point_length(const Char* begin) -> int {
  if (const_check(sizeof(Char) != 1)) return 1;
  auto c = static_cast<unsigned char>(*begin);
  return static_cast<int>((0x3a55000000000000ull >> (2 * (c >> 3))) & 3) + 1;
}

// Parses the range [begin, end) as an unsigned integer. This function assumes
// that the range is non-empty and the first character is a digit.
template <typename Char>
FMT_CONSTEXPR auto parse_nonnegative_int(const Char*& begin, const Char* end,
                                         int error_value) noexcept -> int {
  FMT_ASSERT(begin != end && '0' <= *begin && *begin <= '9', "");
  unsigned value = 0, prev = 0;
  auto p = begin;
  do {
    prev = value;
    value = value * 10 + unsigned(*p - '0');
    ++p;
  } while (p != end && '0' <= *p && *p <= '9');
  auto num_digits = p - begin;
  begin = p;
  int digits10 = static_cast<int>(sizeof(int) * CHAR_BIT * 3 / 10);
  if (num_digits <= digits10) return static_cast<int>(value);
  // Check for overflow.
  unsigned max = INT_MAX;
  return num_digits == digits10 + 1 &&
                 prev * 10ull + unsigned(p[-1] - '0') <= max
             ? static_cast<int>(value)
             : error_value;
}

FMT_CONSTEXPR inline auto parse_align(char c) -> align {
  switch (c) {
  case '<': return align::left;
  case '>': return align::right;
  case '^': return align::center;
  }
  return align::none;
}

template <typename Char> constexpr auto is_name_start(Char c) -> bool {
  return ('a' <= c && c <= 'z') || ('A' <= c && c <= 'Z') || c == '_';
}

template <typename Char, typename Handler>
FMT_CONSTEXPR auto parse_arg_id(const Char* begin, const Char* end,
                                Handler&& handler) -> const Char* {
  Char c = *begin;
  if (c >= '0' && c <= '9') {
    int index = 0;
    if (c != '0')
      index = parse_nonnegative_int(begin, end, INT_MAX);
    else
      ++begin;
    if (begin == end || (*begin != '}' && *begin != ':'))
      report_error("invalid format string");
    else
      handler.on_index(index);
    return begin;
  }
  if (FMT_OPTIMIZE_SIZE > 1 || !is_name_start(c)) {
    report_error("invalid format string");
    return begin;
  }
  auto it = begin;
  do {
    ++it;
  } while (it != end && (is_name_start(*it) || ('0' <= *it && *it <= '9')));
  handler.on_name({begin, to_unsigned(it - begin)});
  return it;
}

template <typename Char> struct dynamic_spec_handler {
  parse_context<Char>& ctx;
  arg_ref<Char>& ref;
  arg_id_kind& kind;

  FMT_CONSTEXPR void on_index(int id) {
    ref = id;
    kind = arg_id_kind::index;
    ctx.check_arg_id(id);
    ctx.check_dynamic_spec(id);
  }
  FMT_CONSTEXPR void on_name(basic_string_view<Char> id) {
    ref = id;
    kind = arg_id_kind::name;
    ctx.check_arg_id(id);
  }
};

template <typename Char> struct parse_dynamic_spec_result {
  const Char* end;
  arg_id_kind kind;
};

// Parses integer | "{" [arg_id] "}".
template <typename Char>
FMT_CONSTEXPR auto parse_dynamic_spec(const Char* begin, const Char* end,
                                      int& value, arg_ref<Char>& ref,
                                      parse_context<Char>& ctx)
    -> parse_dynamic_spec_result<Char> {
  FMT_ASSERT(begin != end, "");
  auto kind = arg_id_kind::none;
  if ('0' <= *begin && *begin <= '9') {
    int val = parse_nonnegative_int(begin, end, -1);
    if (val == -1) report_error("number is too big");
    value = val;
  } else {
    if (*begin == '{') {
      ++begin;
      if (begin != end) {
        Char c = *begin;
        if (c == '}' || c == ':') {
          int id = ctx.next_arg_id();
          ref = id;
          kind = arg_id_kind::index;
          ctx.check_dynamic_spec(id);
        } else {
          begin = parse_arg_id(begin, end,
                               dynamic_spec_handler<Char>{ctx, ref, kind});
        }
      }
      if (begin != end && *begin == '}') return {++begin, kind};
    }
    report_error("invalid format string");
  }
  return {begin, kind};
}

template <typename Char>
FMT_CONSTEXPR auto parse_width(const Char* begin, const Char* end,
                               format_specs& specs, arg_ref<Char>& width_ref,
                               parse_context<Char>& ctx) -> const Char* {
  auto result = parse_dynamic_spec(begin, end, specs.width, width_ref, ctx);
  specs.set_dynamic_width(result.kind);
  return result.end;
}

template <typename Char>
FMT_CONSTEXPR auto parse_precision(const Char* begin, const Char* end,
                                   format_specs& specs,
                                   arg_ref<Char>& precision_ref,
                                   parse_context<Char>& ctx) -> const Char* {
  ++begin;
  if (begin == end) {
    report_error("invalid precision");
    return begin;
  }
  auto result =
      parse_dynamic_spec(begin, end, specs.precision, precision_ref, ctx);
  specs.set_dynamic_precision(result.kind);
  return result.end;
}

enum class state { start, align, sign, hash, zero, width, precision, locale };

// Parses standard format specifiers.
template <typename Char>
FMT_CONSTEXPR auto parse_format_specs(const Char* begin, const Char* end,
                                      dynamic_format_specs<Char>& specs,
                                      parse_context<Char>& ctx, type arg_type)
    -> const Char* {
  auto c = '\0';
  if (end - begin > 1) {
    auto next = to_ascii(begin[1]);
    c = parse_align(next) == align::none ? to_ascii(*begin) : '\0';
  } else {
    if (begin == end) return begin;
    c = to_ascii(*begin);
  }

  struct {
    state current_state = state::start;
    FMT_CONSTEXPR void operator()(state s, bool valid = true) {
      if (current_state >= s || !valid)
        report_error("invalid format specifier");
      current_state = s;
    }
  } enter_state;

  using pres = presentation_type;
  constexpr auto integral_set = sint_set | uint_set | bool_set | char_set;
  struct {
    const Char*& begin;
    format_specs& specs;
    type arg_type;

    FMT_CONSTEXPR auto operator()(pres pres_type, int set) -> const Char* {
      if (!in(arg_type, set)) report_error("invalid format specifier");
      specs.set_type(pres_type);
      return begin + 1;
    }
  } parse_presentation_type{begin, specs, arg_type};

  for (;;) {
    switch (c) {
    case '<':
    case '>':
    case '^':
      enter_state(state::align);
      specs.set_align(parse_align(c));
      ++begin;
      break;
    case '+':
    case ' ':
      specs.set_sign(c == ' ' ? sign::space : sign::plus);
      FMT_FALLTHROUGH;
    case '-':
      enter_state(state::sign, in(arg_type, sint_set | float_set));
      ++begin;
      break;
    case '#':
      enter_state(state::hash, is_arithmetic_type(arg_type));
      specs.set_alt();
      ++begin;
      break;
    case '0':
      enter_state(state::zero);
      if (!is_arithmetic_type(arg_type))
        report_error("format specifier requires numeric argument");
      if (specs.align() == align::none) {
        // Ignore 0 if align is specified for compatibility with std::format.
        specs.set_align(align::numeric);
        specs.set_fill('0');
      }
      ++begin;
      break;
      // clang-format off
    case '1': case '2': case '3': case '4': case '5':
    case '6': case '7': case '8': case '9': case '{':
      // clang-format on
      enter_state(state::width);
      begin = parse_width(begin, end, specs, specs.width_ref, ctx);
      break;
    case '.':
      enter_state(state::precision,
                  in(arg_type, float_set | string_set | cstring_set));
      begin = parse_precision(begin, end, specs, specs.precision_ref, ctx);
      break;
    case 'L':
      enter_state(state::locale, is_arithmetic_type(arg_type));
      specs.set_localized();
      ++begin;
      break;
    case 'd': return parse_presentation_type(pres::dec, integral_set);
    case 'X': specs.set_upper(); FMT_FALLTHROUGH;
    case 'x': return parse_presentation_type(pres::hex, integral_set);
    case 'o': return parse_presentation_type(pres::oct, integral_set);
    case 'B': specs.set_upper(); FMT_FALLTHROUGH;
    case 'b': return parse_presentation_type(pres::bin, integral_set);
    case 'E': specs.set_upper(); FMT_FALLTHROUGH;
    case 'e': return parse_presentation_type(pres::exp, float_set);
    case 'F': specs.set_upper(); FMT_FALLTHROUGH;
    case 'f': return parse_presentation_type(pres::fixed, float_set);
    case 'G': specs.set_upper(); FMT_FALLTHROUGH;
    case 'g': return parse_presentation_type(pres::general, float_set);
    case 'A': specs.set_upper(); FMT_FALLTHROUGH;
    case 'a': return parse_presentation_type(pres::hexfloat, float_set);
    case 'c':
      if (arg_type == type::bool_type) report_error("invalid format specifier");
      return parse_presentation_type(pres::chr, integral_set);
    case 's':
      return parse_presentation_type(pres::string,
                                     bool_set | string_set | cstring_set);
    case 'p':
      return parse_presentation_type(pres::pointer, pointer_set | cstring_set);
    case '?':
      return parse_presentation_type(pres::debug,
                                     char_set | string_set | cstring_set);
    case '}': return begin;
    default:  {
      if (*begin == '}') return begin;
      // Parse fill and alignment.
      auto fill_end = begin + code_point_length(begin);
      if (end - fill_end <= 0) {
        report_error("invalid format specifier");
        return begin;
      }
      if (*begin == '{') {
        report_error("invalid fill character '{'");
        return begin;
      }
      auto alignment = parse_align(to_ascii(*fill_end));
      enter_state(state::align, alignment != align::none);
      specs.set_fill(
          basic_string_view<Char>(begin, to_unsigned(fill_end - begin)));
      specs.set_align(alignment);
      begin = fill_end + 1;
    }
    }
    if (begin == end) return begin;
    c = to_ascii(*begin);
  }
}

template <typename Char, typename Handler>
FMT_CONSTEXPR FMT_INLINE auto parse_replacement_field(const Char* begin,
                                                      const Char* end,
                                                      Handler&& handler)
    -> const Char* {
  ++begin;
  if (begin == end) {
    handler.on_error("invalid format string");
    return end;
  }
  int arg_id = 0;
  switch (*begin) {
  case '}':
    handler.on_replacement_field(handler.on_arg_id(), begin);
    return begin + 1;
  case '{': handler.on_text(begin, begin + 1); return begin + 1;
  case ':': arg_id = handler.on_arg_id(); break;
  default:  {
    struct id_adapter {
      Handler& handler;
      int arg_id;

      FMT_CONSTEXPR void on_index(int id) { arg_id = handler.on_arg_id(id); }
      FMT_CONSTEXPR void on_name(basic_string_view<Char> id) {
        arg_id = handler.on_arg_id(id);
      }
    } adapter = {handler, 0};
    begin = parse_arg_id(begin, end, adapter);
    arg_id = adapter.arg_id;
    Char c = begin != end ? *begin : Char();
    if (c == '}') {
      handler.on_replacement_field(arg_id, begin);
      return begin + 1;
    }
    if (c != ':') {
      handler.on_error("missing '}' in format string");
      return end;
    }
    break;
  }
  }
  begin = handler.on_format_specs(arg_id, begin + 1, end);
  if (begin == end || *begin != '}')
    return handler.on_error("unknown format specifier"), end;
  return begin + 1;
}

template <typename Char, typename Handler>
FMT_CONSTEXPR void parse_format_string(basic_string_view<Char> fmt,
                                       Handler&& handler) {
  auto begin = fmt.data(), end = begin + fmt.size();
  auto p = begin;
  while (p != end) {
    auto c = *p++;
    if (c == '{') {
      handler.on_text(begin, p - 1);
      begin = p = parse_replacement_field(p - 1, end, handler);
    } else if (c == '}') {
      if (p == end || *p != '}')
        return handler.on_error("unmatched '}' in format string");
      handler.on_text(begin, p);
      begin = ++p;
    }
  }
  handler.on_text(begin, end);
}

// Checks char specs and returns true iff the presentation type is char-like.
FMT_CONSTEXPR inline auto check_char_specs(const format_specs& specs) -> bool {
  auto type = specs.type();
  if (type != presentation_type::none && type != presentation_type::chr &&
      type != presentation_type::debug) {
    return false;
  }
  if (specs.align() == align::numeric || specs.sign() != sign::none ||
      specs.alt()) {
    report_error("invalid format specifier for char");
  }
  return true;
}

// A base class for compile-time strings.
struct compile_string {};

template <typename T, typename Char>
FMT_VISIBILITY("hidden")  // Suppress an ld warning on macOS (#3769).
FMT_CONSTEXPR auto invoke_parse(parse_context<Char>& ctx) -> const Char* {
  using mapped_type = remove_cvref_t<mapped_t<T, Char>>;
  constexpr bool formattable =
      std::is_constructible<formatter<mapped_type, Char>>::value;
  if (!formattable) return ctx.begin();  // Error is reported in the value ctor.
  using formatted_type = conditional_t<formattable, mapped_type, int>;
  return formatter<formatted_type, Char>().parse(ctx);
}

template <typename... T> struct arg_pack {};

template <typename Char, int NUM_ARGS, int NUM_NAMED_ARGS, bool DYNAMIC_NAMES>
class format_string_checker {
 private:
  type types_[max_of(1, NUM_ARGS)];
  named_arg_info<Char> named_args_[max_of(1, NUM_NAMED_ARGS)];
  compile_parse_context<Char> context_;

  using parse_func = auto (*)(parse_context<Char>&) -> const Char*;
  parse_func parse_funcs_[max_of(1, NUM_ARGS)];

 public:
  template <typename... T>
  FMT_CONSTEXPR explicit format_string_checker(basic_string_view<Char> fmt,
                                               arg_pack<T...>)
      : types_{mapped_type_constant<T, Char>::value...},
        named_args_{},
        context_(fmt, NUM_ARGS, types_),
        parse_funcs_{&invoke_parse<T, Char>...} {
    int arg_index = 0, named_arg_index = 0;
    FMT_APPLY_VARIADIC(
        init_static_named_arg<T>(named_args_, arg_index, named_arg_index));
    ignore_unused(arg_index, named_arg_index);
  }

  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}

  FMT_CONSTEXPR auto on_arg_id() -> int { return context_.next_arg_id(); }
  FMT_CONSTEXPR auto on_arg_id(int id) -> int {
    context_.check_arg_id(id);
    return id;
  }
  FMT_CONSTEXPR auto on_arg_id(basic_string_view<Char> id) -> int {
    for (int i = 0; i < NUM_NAMED_ARGS; ++i) {
      if (named_args_[i].name == id) return named_args_[i].id;
    }
    if (!DYNAMIC_NAMES) on_error("argument not found");
    return -1;
  }

  FMT_CONSTEXPR void on_replacement_field(int id, const Char* begin) {
    on_format_specs(id, begin, begin);  // Call parse() on empty specs.
  }

  FMT_CONSTEXPR auto on_format_specs(int id, const Char* begin, const Char* end)
      -> const Char* {
    context_.advance_to(begin);
    if (id >= 0 && id < NUM_ARGS) return parse_funcs_[id](context_);
    while (begin != end && *begin != '}') ++begin;
    return begin;
  }

  FMT_NORETURN FMT_CONSTEXPR void on_error(const char* message) {
    report_error(message);
  }
};

/// A contiguous memory buffer with an optional growing ability. It is an
/// internal class and shouldn't be used directly, only via `memory_buffer`.
template <typename T> class buffer {
 private:
  T* ptr_;
  size_t size_;
  size_t capacity_;

  using grow_fun = void (*)(buffer& buf, size_t capacity);
  grow_fun grow_;

 protected:
  // Don't initialize ptr_ since it is not accessed to save a few cycles.
  FMT_MSC_WARNING(suppress : 26495)
  FMT_CONSTEXPR buffer(grow_fun grow, size_t sz) noexcept
      : size_(sz), capacity_(sz), grow_(grow) {}

  constexpr buffer(grow_fun grow, T* p = nullptr, size_t sz = 0,
                   size_t cap = 0) noexcept
      : ptr_(p), size_(sz), capacity_(cap), grow_(grow) {}

  FMT_CONSTEXPR20 ~buffer() = default;
  buffer(buffer&&) = default;

  /// Sets the buffer data and capacity.
  FMT_CONSTEXPR void set(T* buf_data, size_t buf_capacity) noexcept {
    ptr_ = buf_data;
    capacity_ = buf_capacity;
  }

 public:
  using value_type = T;
  using const_reference = const T&;

  buffer(const buffer&) = delete;
  void operator=(const buffer&) = delete;

  auto begin() noexcept -> T* { return ptr_; }
  auto end() noexcept -> T* { return ptr_ + size_; }

  auto begin() const noexcept -> const T* { return ptr_; }
  auto end() const noexcept -> const T* { return ptr_ + size_; }

  /// Returns the size of this buffer.
  constexpr auto size() const noexcept -> size_t { return size_; }

  /// Returns the capacity of this buffer.
  constexpr auto capacity() const noexcept -> size_t { return capacity_; }

  /// Returns a pointer to the buffer data (not null-terminated).
  FMT_CONSTEXPR auto data() noexcept -> T* { return ptr_; }
  FMT_CONSTEXPR auto data() const noexcept -> const T* { return ptr_; }

  /// Clears this buffer.
  FMT_CONSTEXPR void clear() { size_ = 0; }

  // Tries resizing the buffer to contain `count` elements. If T is a POD type
  // the new elements may not be initialized.
  FMT_CONSTEXPR void try_resize(size_t count) {
    try_reserve(count);
    size_ = min_of(count, capacity_);
  }

  // Tries increasing the buffer capacity to `new_capacity`. It can increase the
  // capacity by a smaller amount than requested but guarantees there is space
  // for at least one additional element either by increasing the capacity or by
  // flushing the buffer if it is full.
  FMT_CONSTEXPR void try_reserve(size_t new_capacity) {
    if (new_capacity > capacity_) grow_(*this, new_capacity);
  }

  FMT_CONSTEXPR void push_back(const T& value) {
    try_reserve(size_ + 1);
    ptr_[size_++] = value;
  }

  /// Appends data to the end of the buffer.
  template <typename U>
// Workaround for MSVC2019 to fix error C2893: Failed to specialize function
// template 'void fmt::v11::detail::buffer<T>::append(const U *,const U *)'.
#if !FMT_MSC_VERSION || FMT_MSC_VERSION >= 1940
  FMT_CONSTEXPR20
#endif
      void
      append(const U* begin, const U* end) {
    while (begin != end) {
      auto count = to_unsigned(end - begin);
      try_reserve(size_ + count);
      auto free_cap = capacity_ - size_;
      if (free_cap < count) count = free_cap;
      // A loop is faster than memcpy on small sizes.
      T* out = ptr_ + size_;
      for (size_t i = 0; i < count; ++i) out[i] = begin[i];
      size_ += count;
      begin += count;
    }
  }

  template <typename Idx> FMT_CONSTEXPR auto operator[](Idx index) -> T& {
    return ptr_[index];
  }
  template <typename Idx>
  FMT_CONSTEXPR auto operator[](Idx index) const -> const T& {
    return ptr_[index];
  }
};

struct buffer_traits {
  constexpr explicit buffer_traits(size_t) {}
  constexpr auto count() const -> size_t { return 0; }
  constexpr auto limit(size_t size) const -> size_t { return size; }
};

class fixed_buffer_traits {
 private:
  size_t count_ = 0;
  size_t limit_;

 public:
  constexpr explicit fixed_buffer_traits(size_t limit) : limit_(limit) {}
  constexpr auto count() const -> size_t { return count_; }
  FMT_CONSTEXPR auto limit(size_t size) -> size_t {
    size_t n = limit_ > count_ ? limit_ - count_ : 0;
    count_ += size;
    return min_of(size, n);
  }
};

// A buffer that writes to an output iterator when flushed.
template <typename OutputIt, typename T, typename Traits = buffer_traits>
class iterator_buffer : public Traits, public buffer<T> {
 private:
  OutputIt out_;
  enum { buffer_size = 256 };
  T data_[buffer_size];

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() == buffer_size) static_cast<iterator_buffer&>(buf).flush();
  }

  void flush() {
    auto size = this->size();
    this->clear();
    const T* begin = data_;
    const T* end = begin + this->limit(size);
    while (begin != end) *out_++ = *begin++;
  }

 public:
  explicit iterator_buffer(OutputIt out, size_t n = buffer_size)
      : Traits(n), buffer<T>(grow, data_, 0, buffer_size), out_(out) {}
  iterator_buffer(iterator_buffer&& other) noexcept
      : Traits(other),
        buffer<T>(grow, data_, 0, buffer_size),
        out_(other.out_) {}
  ~iterator_buffer() {
    // Don't crash if flush fails during unwinding.
    FMT_TRY { flush(); }
    FMT_CATCH(...) {}
  }

  auto out() -> OutputIt {
    flush();
    return out_;
  }
  auto count() const -> size_t { return Traits::count() + this->size(); }
};

template <typename T>
class iterator_buffer<T*, T, fixed_buffer_traits> : public fixed_buffer_traits,
                                                    public buffer<T> {
 private:
  T* out_;
  enum { buffer_size = 256 };
  T data_[buffer_size];

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() == buf.capacity())
      static_cast<iterator_buffer&>(buf).flush();
  }

  void flush() {
    size_t n = this->limit(this->size());
    if (this->data() == out_) {
      out_ += n;
      this->set(data_, buffer_size);
    }
    this->clear();
  }

 public:
  explicit iterator_buffer(T* out, size_t n = buffer_size)
      : fixed_buffer_traits(n), buffer<T>(grow, out, 0, n), out_(out) {}
  iterator_buffer(iterator_buffer&& other) noexcept
      : fixed_buffer_traits(other),
        buffer<T>(static_cast<iterator_buffer&&>(other)),
        out_(other.out_) {
    if (this->data() != out_) {
      this->set(data_, buffer_size);
      this->clear();
    }
  }
  ~iterator_buffer() { flush(); }

  auto out() -> T* {
    flush();
    return out_;
  }
  auto count() const -> size_t {
    return fixed_buffer_traits::count() + this->size();
  }
};

template <typename T> class iterator_buffer<T*, T> : public buffer<T> {
 public:
  explicit iterator_buffer(T* out, size_t = 0)
      : buffer<T>([](buffer<T>&, size_t) {}, out, 0, ~size_t()) {}

  auto out() -> T* { return &*this->end(); }
};

template <typename Container>
class container_buffer : public buffer<typename Container::value_type> {
 private:
  using value_type = typename Container::value_type;

  static FMT_CONSTEXPR void grow(buffer<value_type>& buf, size_t capacity) {
    auto& self = static_cast<container_buffer&>(buf);
    self.container.resize(capacity);
    self.set(&self.container[0], capacity);
  }

 public:
  Container& container;

  explicit container_buffer(Container& c)
      : buffer<value_type>(grow, c.size()), container(c) {}
};

// A buffer that writes to a container with the contiguous storage.
template <typename OutputIt>
class iterator_buffer<
    OutputIt,
    enable_if_t<is_back_insert_iterator<OutputIt>::value &&
                    is_contiguous<typename OutputIt::container_type>::value,
                typename OutputIt::container_type::value_type>>
    : public container_buffer<typename OutputIt::container_type> {
 private:
  using base = container_buffer<typename OutputIt::container_type>;

 public:
  explicit iterator_buffer(typename OutputIt::container_type& c) : base(c) {}
  explicit iterator_buffer(OutputIt out, size_t = 0)
      : base(get_container(out)) {}

  auto out() -> OutputIt { return OutputIt(this->container); }
};

// A buffer that counts the number of code units written discarding the output.
template <typename T = char> class counting_buffer : public buffer<T> {
 private:
  enum { buffer_size = 256 };
  T data_[buffer_size];
  size_t count_ = 0;

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() != buffer_size) return;
    static_cast<counting_buffer&>(buf).count_ += buf.size();
    buf.clear();
  }

 public:
  FMT_CONSTEXPR counting_buffer() : buffer<T>(grow, data_, 0, buffer_size) {}

  constexpr auto count() const noexcept -> size_t {
    return count_ + this->size();
  }
};

template <typename T>
struct is_back_insert_iterator<basic_appender<T>> : std::true_type {};

template <typename OutputIt, typename InputIt, typename = void>
struct has_back_insert_iterator_container_append : std::false_type {};
template <typename OutputIt, typename InputIt>
struct has_back_insert_iterator_container_append<
    OutputIt, InputIt,
    void_t<decltype(get_container(std::declval<OutputIt>())
                        .append(std::declval<InputIt>(),
                                std::declval<InputIt>()))>> : std::true_type {};

// An optimized version of std::copy with the output value type (T).
template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            has_back_insert_iterator_container_append<
                                OutputIt, InputIt>::value)>
FMT_CONSTEXPR20 auto copy(InputIt begin, InputIt end, OutputIt out)
    -> OutputIt {
  get_container(out).append(begin, end);
  return out;
}

template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value &&
                        !has_back_insert_iterator_container_append<
                            OutputIt, InputIt>::value)>
FMT_CONSTEXPR20 auto copy(InputIt begin, InputIt end, OutputIt out)
    -> OutputIt {
  auto& c = get_container(out);
  c.insert(c.end(), begin, end);
  return out;
}

template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(!is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR auto copy(InputIt begin, InputIt end, OutputIt out) -> OutputIt {
  while (begin != end) *out++ = static_cast<T>(*begin++);
  return out;
}

template <typename T, typename V, typename OutputIt>
FMT_CONSTEXPR auto copy(basic_string_view<V> s, OutputIt out) -> OutputIt {
  return copy<T>(s.begin(), s.end(), out);
}

template <typename It, typename Enable = std::true_type>
struct is_buffer_appender : std::false_type {};
template <typename It>
struct is_buffer_appender<
    It, bool_constant<
            is_back_insert_iterator<It>::value &&
            std::is_base_of<buffer<typename It::container_type::value_type>,
                            typename It::container_type>::value>>
    : std::true_type {};

// Maps an output iterator to a buffer.
template <typename T, typename OutputIt,
          FMT_ENABLE_IF(!is_buffer_appender<OutputIt>::value)>
auto get_buffer(OutputIt out) -> iterator_buffer<OutputIt, T> {
  return iterator_buffer<OutputIt, T>(out);
}
template <typename T, typename OutputIt,
          FMT_ENABLE_IF(is_buffer_appender<OutputIt>::value)>
auto get_buffer(OutputIt out) -> buffer<T>& {
  return get_container(out);
}

template <typename Buf, typename OutputIt>
auto get_iterator(Buf& buf, OutputIt) -> decltype(buf.out()) {
  return buf.out();
}
template <typename T, typename OutputIt>
auto get_iterator(buffer<T>&, OutputIt out) -> OutputIt {
  return out;
}

// This type is intentionally undefined, only used for errors.
template <typename T, typename Char> struct type_is_unformattable_for;

template <typename Char> struct string_value {
  const Char* data;
  size_t size;
  auto str() const -> basic_string_view<Char> { return {data, size}; }
};

template <typename Context> struct custom_value {
  using char_type = typename Context::char_type;
  void* value;
  void (*format)(void* arg, parse_context<char_type>& parse_ctx, Context& ctx);
};

template <typename Char> struct named_arg_value {
  const named_arg_info<Char>* data;
  size_t size;
};

struct custom_tag {};

#if !FMT_BUILTIN_TYPES
#  define FMT_BUILTIN , monostate
#else
#  define FMT_BUILTIN
#endif

// A formatting argument value.
template <typename Context> class value {
 public:
  using char_type = typename Context::char_type;

  union {
    monostate no_value;
    int int_value;
    unsigned uint_value;
    long long long_long_value;
    unsigned long long ulong_long_value;
    int128_opt int128_value;
    uint128_opt uint128_value;
    bool bool_value;
    char_type char_value;
    float float_value;
    double double_value;
    long double long_double_value;
    const void* pointer;
    string_value<char_type> string;
    custom_value<Context> custom;
    named_arg_value<char_type> named_args;
  };

  constexpr FMT_INLINE value() : no_value() {}
  constexpr FMT_INLINE value(signed char x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned char x FMT_BUILTIN) : uint_value(x) {}
  constexpr FMT_INLINE value(signed short x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned short x FMT_BUILTIN) : uint_value(x) {}
  constexpr FMT_INLINE value(int x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned x FMT_BUILTIN) : uint_value(x) {}
  FMT_CONSTEXPR FMT_INLINE value(long x FMT_BUILTIN) : value(long_type(x)) {}
  FMT_CONSTEXPR FMT_INLINE value(unsigned long x FMT_BUILTIN)
      : value(ulong_type(x)) {}
  constexpr FMT_INLINE value(long long x FMT_BUILTIN) : long_long_value(x) {}
  constexpr FMT_INLINE value(unsigned long long x FMT_BUILTIN)
      : ulong_long_value(x) {}
  FMT_INLINE value(int128_opt x FMT_BUILTIN) : int128_value(x) {}
  FMT_INLINE value(uint128_opt x FMT_BUILTIN) : uint128_value(x) {}
  constexpr FMT_INLINE value(bool x FMT_BUILTIN) : bool_value(x) {}

  template <int N>
  constexpr FMT_INLINE value(bitint<N> x FMT_BUILTIN) : long_long_value(x) {
    static_assert(N <= 64, "unsupported _BitInt");
  }
  template <int N>
  constexpr FMT_INLINE value(ubitint<N> x FMT_BUILTIN) : ulong_long_value(x) {
    static_assert(N <= 64, "unsupported _BitInt");
  }

  template <typename T, FMT_ENABLE_IF(is_char<T>::value)>
  constexpr FMT_INLINE value(T x FMT_BUILTIN) : char_value(x) {
    static_assert(
        std::is_same<T, char>::value || std::is_same<T, char_type>::value,
        "mixing character types is disallowed");
  }

  constexpr FMT_INLINE value(float x FMT_BUILTIN) : float_value(x) {}
  constexpr FMT_INLINE value(double x FMT_BUILTIN) : double_value(x) {}
  FMT_INLINE value(long double x FMT_BUILTIN) : long_double_value(x) {}

  FMT_CONSTEXPR FMT_INLINE value(char_type* x FMT_BUILTIN) {
    string.data = x;
    if (is_constant_evaluated()) string.size = 0;
  }
  FMT_CONSTEXPR FMT_INLINE value(const char_type* x FMT_BUILTIN) {
    string.data = x;
    if (is_constant_evaluated()) string.size = 0;
  }
  template <typename T, typename C = char_t<T>,
            FMT_ENABLE_IF(!std::is_pointer<T>::value)>
  FMT_CONSTEXPR value(const T& x FMT_BUILTIN) {
    static_assert(std::is_same<C, char_type>::value,
                  "mixing character types is disallowed");
    auto sv = to_string_view(x);
    string.data = sv.data();
    string.size = sv.size();
  }
  FMT_INLINE value(void* x FMT_BUILTIN) : pointer(x) {}
  FMT_INLINE value(const void* x FMT_BUILTIN) : pointer(x) {}
  FMT_INLINE value(volatile void* x FMT_BUILTIN)
      : pointer(const_cast<const void*>(x)) {}
  FMT_INLINE value(const volatile void* x FMT_BUILTIN)
      : pointer(const_cast<const void*>(x)) {}
  FMT_INLINE value(nullptr_t) : pointer(nullptr) {}

  template <typename T, FMT_ENABLE_IF(std::is_pointer<T>::value ||
                                      std::is_member_pointer<T>::value)>
  value(const T&) {
    // Formatting of arbitrary pointers is disallowed. If you want to format a
    // pointer cast it to `void*` or `const void*`. In particular, this forbids
    // formatting of `[const] volatile char*` printed as bool by iostreams.
    static_assert(sizeof(T) == 0,
                  "formatting of non-void pointers is disallowed");
  }

  template <typename T, FMT_ENABLE_IF(use_format_as<T>::value)>
  value(const T& x) : value(format_as(x)) {}
  template <typename T, FMT_ENABLE_IF(use_format_as_member<T>::value)>
  value(const T& x) : value(formatter<T>::format_as(x)) {}

  template <typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
  value(const T& named_arg) : value(named_arg.value) {}

  template <typename T,
            FMT_ENABLE_IF(use_formatter<T>::value || !FMT_BUILTIN_TYPES)>
  FMT_CONSTEXPR20 FMT_INLINE value(T& x) : value(x, custom_tag()) {}

  FMT_ALWAYS_INLINE value(const named_arg_info<char_type>* args, size_t size)
      : named_args{args, size} {}

 private:
  template <typename T, FMT_ENABLE_IF(has_formatter<T, char_type>())>
  FMT_CONSTEXPR value(T& x, custom_tag) {
    using value_type = remove_const_t<T>;
    // T may overload operator& e.g. std::vector<bool>::reference in libc++.
    if (!is_constant_evaluated()) {
      custom.value =
          const_cast<char*>(&reinterpret_cast<const volatile char&>(x));
    } else {
      custom.value = nullptr;
#if defined(__cpp_if_constexpr)
      if constexpr (std::is_same<decltype(&x), remove_reference_t<T>*>::value)
        custom.value = const_cast<value_type*>(&x);
#endif
    }
    custom.format = format_custom<value_type, formatter<value_type, char_type>>;
  }

  template <typename T, FMT_ENABLE_IF(!has_formatter<T, char_type>())>
  FMT_CONSTEXPR value(const T&, custom_tag) {
    // Cannot format an argument; to make type T formattable provide a
    // formatter<T> specialization: https://fmt.dev/latest/api.html#udt.
    type_is_unformattable_for<T, char_type> _;
  }

  // Formats an argument of a custom type, such as a user-defined class.
  template <typename T, typename Formatter>
  static void format_custom(void* arg, parse_context<char_type>& parse_ctx,
                            Context& ctx) {
    auto f = Formatter();
    parse_ctx.advance_to(f.parse(parse_ctx));
    using qualified_type =
        conditional_t<has_formatter<const T, char_type>(), const T, T>;
    // format must be const for compatibility with std::format and compilation.
    const auto& cf = f;
    ctx.advance_to(cf.format(*static_cast<qualified_type*>(arg), ctx));
  }
};

enum { packed_arg_bits = 4 };
// Maximum number of arguments with packed types.
enum { max_packed_args = 62 / packed_arg_bits };
enum : unsigned long long { is_unpacked_bit = 1ULL << 63 };
enum : unsigned long long { has_named_args_bit = 1ULL << 62 };

template <typename It, typename T, typename Enable = void>
struct is_output_iterator : std::false_type {};

template <> struct is_output_iterator<appender, char> : std::true_type {};

template <typename It, typename T>
struct is_output_iterator<
    It, T,
    void_t<decltype(*std::declval<decay_t<It>&>()++ = std::declval<T>())>>
    : std::true_type {};

#ifndef FMT_USE_LOCALE
#  define FMT_USE_LOCALE (FMT_OPTIMIZE_SIZE <= 1)
#endif

// A type-erased reference to an std::locale to avoid a heavy <locale> include.
struct locale_ref {
#if FMT_USE_LOCALE
 private:
  const void* locale_;  // A type-erased pointer to std::locale.

 public:
  constexpr locale_ref() : locale_(nullptr) {}
  template <typename Locale> locale_ref(const Locale& loc);

  inline explicit operator bool() const noexcept { return locale_ != nullptr; }
#endif  // FMT_USE_LOCALE

  template <typename Locale> auto get() const -> Locale;
};

template <typename> constexpr auto encode_types() -> unsigned long long {
  return 0;
}

template <typename Context, typename Arg, typename... Args>
constexpr auto encode_types() -> unsigned long long {
  return static_cast<unsigned>(stored_type_constant<Arg, Context>::value) |
         (encode_types<Context, Args...>() << packed_arg_bits);
}

template <typename Context, typename... T, size_t NUM_ARGS = sizeof...(T)>
constexpr auto make_descriptor() -> unsigned long long {
  return NUM_ARGS <= max_packed_args ? encode_types<Context, T...>()
                                     : is_unpacked_bit | NUM_ARGS;
}

template <typename Context, int NUM_ARGS>
using arg_t = conditional_t<NUM_ARGS <= max_packed_args, value<Context>,
                            basic_format_arg<Context>>;

template <typename Context, int NUM_ARGS, int NUM_NAMED_ARGS,
          unsigned long long DESC>
struct named_arg_store {
  // args_[0].named_args points to named_args to avoid bloating format_args.
  arg_t<Context, NUM_ARGS> args[1 + NUM_ARGS];
  named_arg_info<typename Context::char_type> named_args[NUM_NAMED_ARGS];

  template <typename... T>
  FMT_CONSTEXPR FMT_ALWAYS_INLINE named_arg_store(T&... values)
      : args{{named_args, NUM_NAMED_ARGS}, values...} {
    int arg_index = 0, named_arg_index = 0;
    FMT_APPLY_VARIADIC(
        init_named_arg(named_args, arg_index, named_arg_index, values));
  }

  named_arg_store(named_arg_store&& rhs) {
    args[0] = {named_args, NUM_NAMED_ARGS};
    for (size_t i = 1; i < sizeof(args) / sizeof(*args); ++i)
      args[i] = rhs.args[i];
    for (size_t i = 0; i < NUM_NAMED_ARGS; ++i)
      named_args[i] = rhs.named_args[i];
  }

  named_arg_store(const named_arg_store& rhs) = delete;
  named_arg_store& operator=(const named_arg_store& rhs) = delete;
  named_arg_store& operator=(named_arg_store&& rhs) = delete;
  operator const arg_t<Context, NUM_ARGS>*() const { return args + 1; }
};

// An array of references to arguments. It can be implicitly converted to
// `basic_format_args` for passing into type-erased formatting functions
// such as `vformat`. It is a plain struct to reduce binary size in debug mode.
template <typename Context, int NUM_ARGS, int NUM_NAMED_ARGS,
          unsigned long long DESC>
struct format_arg_store {
  // +1 to workaround a bug in gcc 7.5 that causes duplicated-branches warning.
  using type =
      conditional_t<NUM_NAMED_ARGS == 0,
                    arg_t<Context, NUM_ARGS>[max_of(1, NUM_ARGS)],
                    named_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC>>;
  type args;
};

// TYPE can be different from type_constant<T>, e.g. for __float128.
template <typename T, typename Char, type TYPE> struct native_formatter {
 private:
  dynamic_format_specs<Char> specs_;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    if (ctx.begin() == ctx.end() || *ctx.begin() == '}') return ctx.begin();
    auto end = parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx, TYPE);
    if (const_check(TYPE == type::char_type)) check_char_specs(specs_);
    return end;
  }

  template <type U = TYPE,
            FMT_ENABLE_IF(U == type::string_type || U == type::cstring_type ||
                          U == type::char_type)>
  FMT_CONSTEXPR void set_debug_format(bool set = true) {
    specs_.set_type(set ? presentation_type::debug : presentation_type::none);
  }

  FMT_PRAGMA_CLANG(diagnostic ignored "-Wundefined-inline")
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const T& val, FormatContext& ctx) const
      -> decltype(ctx.out());
};

template <typename T, typename Enable = void>
struct locking
    : bool_constant<mapped_type_constant<T>::value == type::custom_type> {};
template <typename T>
struct locking<T, void_t<typename formatter<remove_cvref_t<T>>::nonlocking>>
    : std::false_type {};

template <typename T = int> FMT_CONSTEXPR inline auto is_locking() -> bool {
  return locking<T>::value;
}
template <typename T1, typename T2, typename... Tail>
FMT_CONSTEXPR inline auto is_locking() -> bool {
  return locking<T1>::value || is_locking<T2, Tail...>();
}

FMT_API void vformat_to(buffer<char>& buf, string_view fmt, format_args args,
                        locale_ref loc = {});

#if FMT_WIN32
FMT_API void vprint_mojibake(FILE*, string_view, format_args, bool);
#else  // format_args is passed by reference since it is defined later.
inline void vprint_mojibake(FILE*, string_view, const format_args&, bool) {}
#endif
}  // namespace detail

// The main public API.

template <typename Char>
FMT_CONSTEXPR void parse_context<Char>::do_check_arg_id(int arg_id) {
  // Argument id is only checked at compile time during parsing because
  // formatting has its own validation.
  if (detail::is_constant_evaluated() && use_constexpr_cast) {
    auto ctx = static_cast<detail::compile_parse_context<Char>*>(this);
    if (arg_id >= ctx->num_args()) report_error("argument not found");
  }
}

template <typename Char>
FMT_CONSTEXPR void parse_context<Char>::check_dynamic_spec(int arg_id) {
  using detail::compile_parse_context;
  if (detail::is_constant_evaluated() && use_constexpr_cast)
    static_cast<compile_parse_context<Char>*>(this)->check_dynamic_spec(arg_id);
}

FMT_BEGIN_EXPORT

// An output iterator that appends to a buffer. It is used instead of
// back_insert_iterator to reduce symbol sizes and avoid <iterator> dependency.
template <typename T> class basic_appender {
 protected:
  detail::buffer<T>* container;

 public:
  using container_type = detail::buffer<T>;

  FMT_CONSTEXPR basic_appender(detail::buffer<T>& buf) : container(&buf) {}

  FMT_CONSTEXPR20 auto operator=(T c) -> basic_appender& {
    container->push_back(c);
    return *this;
  }
  FMT_CONSTEXPR20 auto operator*() -> basic_appender& { return *this; }
  FMT_CONSTEXPR20 auto operator++() -> basic_appender& { return *this; }
  FMT_CONSTEXPR20 auto operator++(int) -> basic_appender { return *this; }
};

// A formatting argument. Context is a template parameter for the compiled API
// where output can be unbuffered.
template <typename Context> class basic_format_arg {
 private:
  detail::value<Context> value_;
  detail::type type_;

  friend class basic_format_args<Context>;

  using char_type = typename Context::char_type;

 public:
  class handle {
   private:
    detail::custom_value<Context> custom_;

   public:
    explicit handle(detail::custom_value<Context> custom) : custom_(custom) {}

    void format(parse_context<char_type>& parse_ctx, Context& ctx) const {
      custom_.format(custom_.value, parse_ctx, ctx);
    }
  };

  constexpr basic_format_arg() : type_(detail::type::none_type) {}
  basic_format_arg(const detail::named_arg_info<char_type>* args, size_t size)
      : value_(args, size) {}
  template <typename T>
  basic_format_arg(T&& val)
      : value_(val), type_(detail::stored_type_constant<T, Context>::value) {}

  constexpr explicit operator bool() const noexcept {
    return type_ != detail::type::none_type;
  }
  auto type() const -> detail::type { return type_; }

  /**
   * Visits an argument dispatching to the appropriate visit method based on
   * the argument type. For example, if the argument type is `double` then
   * `vis(value)` will be called with the value of type `double`.
   */
  template <typename Visitor>
  FMT_CONSTEXPR FMT_INLINE auto visit(Visitor&& vis) const -> decltype(vis(0)) {
    using detail::map;
    switch (type_) {
    case detail::type::none_type:        break;
    case detail::type::int_type:         return vis(value_.int_value);
    case detail::type::uint_type:        return vis(value_.uint_value);
    case detail::type::long_long_type:   return vis(value_.long_long_value);
    case detail::type::ulong_long_type:  return vis(value_.ulong_long_value);
    case detail::type::int128_type:      return vis(map(value_.int128_value));
    case detail::type::uint128_type:     return vis(map(value_.uint128_value));
    case detail::type::bool_type:        return vis(value_.bool_value);
    case detail::type::char_type:        return vis(value_.char_value);
    case detail::type::float_type:       return vis(value_.float_value);
    case detail::type::double_type:      return vis(value_.double_value);
    case detail::type::long_double_type: return vis(value_.long_double_value);
    case detail::type::cstring_type:     return vis(value_.string.data);
    case detail::type::string_type:      return vis(value_.string.str());
    case detail::type::pointer_type:     return vis(value_.pointer);
    case detail::type::custom_type:      return vis(handle(value_.custom));
    }
    return vis(monostate());
  }

  auto format_custom(const char_type* parse_begin,
                     parse_context<char_type>& parse_ctx, Context& ctx)
      -> bool {
    if (type_ != detail::type::custom_type) return false;
    parse_ctx.advance_to(parse_begin);
    value_.custom.format(value_.custom.value, parse_ctx, ctx);
    return true;
  }
};

/**
 * A view of a collection of formatting arguments. To avoid lifetime issues it
 * should only be used as a parameter type in type-erased functions such as
 * `vformat`:
 *
 *     void vlog(fmt::string_view fmt, fmt::format_args args);  // OK
 *     fmt::format_args args = fmt::make_format_args();  // Dangling reference
 */
template <typename Context> class basic_format_args {
 private:
  // A descriptor that contains information about formatting arguments.
  // If the number of arguments is less or equal to max_packed_args then
  // argument types are passed in the descriptor. This reduces binary code size
  // per formatting function call.
  unsigned long long desc_;
  union {
    // If is_packed() returns true then argument values are stored in values_;
    // otherwise they are stored in args_. This is done to improve cache
    // locality and reduce compiled code size since storing larger objects
    // may require more code (at least on x86-64) even if the same amount of
    // data is actually copied to stack. It saves ~10% on the bloat test.
    const detail::value<Context>* values_;
    const basic_format_arg<Context>* args_;
  };

  constexpr auto is_packed() const -> bool {
    return (desc_ & detail::is_unpacked_bit) == 0;
  }
  constexpr auto has_named_args() const -> bool {
    return (desc_ & detail::has_named_args_bit) != 0;
  }

  FMT_CONSTEXPR auto type(int index) const -> detail::type {
    int shift = index * detail::packed_arg_bits;
    unsigned mask = (1 << detail::packed_arg_bits) - 1;
    return static_cast<detail::type>((desc_ >> shift) & mask);
  }

  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC>
  using store =
      detail::format_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC>;

 public:
  using format_arg = basic_format_arg<Context>;

  constexpr basic_format_args() : desc_(0), args_(nullptr) {}

  /// Constructs a `basic_format_args` object from `format_arg_store`.
  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC,
            FMT_ENABLE_IF(NUM_ARGS <= detail::max_packed_args)>
  constexpr FMT_ALWAYS_INLINE basic_format_args(
      const store<NUM_ARGS, NUM_NAMED_ARGS, DESC>& s)
      : desc_(DESC | (NUM_NAMED_ARGS != 0 ? +detail::has_named_args_bit : 0)),
        values_(s.args) {}

  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC,
            FMT_ENABLE_IF(NUM_ARGS > detail::max_packed_args)>
  constexpr basic_format_args(const store<NUM_ARGS, NUM_NAMED_ARGS, DESC>& s)
      : desc_(DESC | (NUM_NAMED_ARGS != 0 ? +detail::has_named_args_bit : 0)),
        args_(s.args) {}

  /// Constructs a `basic_format_args` object from a dynamic list of arguments.
  constexpr basic_format_args(const format_arg* args, int count,
                              bool has_named = false)
      : desc_(detail::is_unpacked_bit | detail::to_unsigned(count) |
              (has_named ? +detail::has_named_args_bit : 0)),
        args_(args) {}

  /// Returns the argument with the specified id.
  FMT_CONSTEXPR auto get(int id) const -> format_arg {
    auto arg = format_arg();
    if (!is_packed()) {
      if (id < max_size()) arg = args_[id];
      return arg;
    }
    if (static_cast<unsigned>(id) >= detail::max_packed_args) return arg;
    arg.type_ = type(id);
    if (arg.type_ != detail::type::none_type) arg.value_ = values_[id];
    return arg;
  }

  template <typename Char>
  auto get(basic_string_view<Char> name) const -> format_arg {
    int id = get_id(name);
    return id >= 0 ? get(id) : format_arg();
  }

  template <typename Char>
  FMT_CONSTEXPR auto get_id(basic_string_view<Char> name) const -> int {
    if (!has_named_args()) return -1;
    const auto& named_args =
        (is_packed() ? values_[-1] : args_[-1].value_).named_args;
    for (size_t i = 0; i < named_args.size; ++i) {
      if (named_args.data[i].name == name) return named_args.data[i].id;
    }
    return -1;
  }

  auto max_size() const -> int {
    unsigned long long max_packed = detail::max_packed_args;
    return static_cast<int>(is_packed() ? max_packed
                                        : desc_ & ~detail::is_unpacked_bit);
  }
};

// A formatting context.
class context {
 private:
  appender out_;
  format_args args_;
  FMT_NO_UNIQUE_ADDRESS detail::locale_ref loc_;

 public:
  /// The character type for the output.
  using char_type = char;

  using iterator = appender;
  using format_arg = basic_format_arg<context>;
  using parse_context_type FMT_DEPRECATED = parse_context<>;
  template <typename T> using formatter_type FMT_DEPRECATED = formatter<T>;
  enum { builtin_types = FMT_BUILTIN_TYPES };

  /// Constructs a `context` object. References to the arguments are stored
  /// in the object so make sure they have appropriate lifetimes.
  FMT_CONSTEXPR context(iterator out, format_args args,
                        detail::locale_ref loc = {})
      : out_(out), args_(args), loc_(loc) {}
  context(context&&) = default;
  context(const context&) = delete;
  void operator=(const context&) = delete;

  FMT_CONSTEXPR auto arg(int id) const -> format_arg { return args_.get(id); }
  inline auto arg(string_view name) const -> format_arg {
    return args_.get(name);
  }
  FMT_CONSTEXPR auto arg_id(string_view name) const -> int {
    return args_.get_id(name);
  }

  // Returns an iterator to the beginning of the output range.
  FMT_CONSTEXPR auto out() const -> iterator { return out_; }

  // Advances the begin iterator to `it`.
  FMT_CONSTEXPR void advance_to(iterator) {}

  FMT_CONSTEXPR auto locale() const -> detail::locale_ref { return loc_; }
};

template <typename Char = char> struct runtime_format_string {
  basic_string_view<Char> str;
};

/**
 * Creates a runtime format string.
 *
 * **Example**:
 *
 *     // Check format string at runtime instead of compile-time.
 *     fmt::print(fmt::runtime("{:d}"), "I am not a number");
 */
inline auto runtime(string_view s) -> runtime_format_string<> { return {{s}}; }

/// A compile-time format string. Use `format_string` in the public API to
/// prevent type deduction.
template <typename... T> struct fstring {
 private:
  static constexpr int num_static_named_args =
      detail::count_static_named_args<T...>();

  using checker = detail::format_string_checker<
      char, static_cast<int>(sizeof...(T)), num_static_named_args,
      num_static_named_args != detail::count_named_args<T...>()>;

  using arg_pack = detail::arg_pack<T...>;

 public:
  string_view str;
  using t = fstring;

  // Reports a compile-time error if S is not a valid format string for T.
  template <size_t N>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE fstring(const char (&s)[N]) : str(s, N - 1) {
    using namespace detail;
    static_assert(count<(std::is_base_of<view, remove_reference_t<T>>::value &&
                         std::is_reference<T>::value)...>() == 0,
                  "passing views as lvalues is disallowed");
    if (FMT_USE_CONSTEVAL) parse_format_string<char>(s, checker(s, arg_pack()));
#ifdef FMT_ENFORCE_COMPILE_STRING
    static_assert(
        FMT_USE_CONSTEVAL && sizeof(s) != 0,
        "FMT_ENFORCE_COMPILE_STRING requires format strings to use FMT_STRING");
#endif
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_convertible<const S&, string_view>::value)>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE fstring(const S& s) : str(s) {
    auto sv = string_view(str);
    if (FMT_USE_CONSTEVAL)
      detail::parse_format_string<char>(sv, checker(sv, arg_pack()));
#ifdef FMT_ENFORCE_COMPILE_STRING
    static_assert(
        FMT_USE_CONSTEVAL && sizeof(s) != 0,
        "FMT_ENFORCE_COMPILE_STRING requires format strings to use FMT_STRING");
#endif
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_base_of<detail::compile_string, S>::value&&
                              std::is_same<typename S::char_type, char>::value)>
  FMT_ALWAYS_INLINE fstring(const S&) : str(S()) {
    FMT_CONSTEXPR auto sv = string_view(S());
    FMT_CONSTEXPR int ignore =
        (parse_format_string(sv, checker(sv, arg_pack())), 0);
    detail::ignore_unused(ignore);
  }
  fstring(runtime_format_string<> fmt) : str(fmt.str) {}

  // Returning by reference generates better code in debug mode.
  FMT_ALWAYS_INLINE operator const string_view&() const { return str; }
  auto get() const -> string_view { return str; }
};

template <typename... T> using format_string = typename fstring<T...>::t;

template <typename T, typename Char = char>
using is_formattable = bool_constant<!std::is_same<
    detail::mapped_t<conditional_t<std::is_void<T>::value, int*, T>, Char>,
    void>::value>;
#ifdef __cpp_concepts
template <typename T, typename Char = char>
concept formattable = is_formattable<remove_reference_t<T>, Char>::value;
#endif

template <typename T, typename Char>
using has_formatter FMT_DEPRECATED = std::is_constructible<formatter<T, Char>>;

// A formatter specialization for natively supported types.
template <typename T, typename Char>
struct formatter<T, Char,
                 enable_if_t<detail::type_constant<T, Char>::value !=
                             detail::type::custom_type>>
    : detail::native_formatter<T, Char, detail::type_constant<T, Char>::value> {
};

/**
 * Constructs an object that stores references to arguments and can be
 * implicitly converted to `format_args`. `Context` can be omitted in which case
 * it defaults to `context`. See `arg` for lifetime considerations.
 */
// Take arguments by lvalue references to avoid some lifetime issues, e.g.
//   auto args = make_format_args(std::string());
template <typename Context = context, typename... T,
          int NUM_ARGS = sizeof...(T),
          int NUM_NAMED_ARGS = detail::count_named_args<T...>(),
          unsigned long long DESC = detail::make_descriptor<Context, T...>()>
constexpr FMT_ALWAYS_INLINE auto make_format_args(T&... args)
    -> detail::format_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC> {
  // Suppress warnings for pathological types convertible to detail::value.
  FMT_PRAGMA_GCC(diagnostic ignored "-Wconversion")
  return {{args...}};
}

template <typename... T>
using vargs =
    detail::format_arg_store<context, sizeof...(T),
                             detail::count_named_args<T...>(),
                             detail::make_descriptor<context, T...>()>;

/**
 * Returns a named argument to be used in a formatting function.
 * It should only be used in a call to a formatting function.
 *
 * **Example**:
 *
 *     fmt::print("The answer is {answer}.", fmt::arg("answer", 42));
 */
template <typename Char, typename T>
inline auto arg(const Char* name, const T& arg) -> detail::named_arg<Char, T> {
  return {name, arg};
}

/// Formats a string and writes the output to `out`.
template <typename OutputIt,
          FMT_ENABLE_IF(detail::is_output_iterator<remove_cvref_t<OutputIt>,
                                                   char>::value)>
auto vformat_to(OutputIt&& out, string_view fmt, format_args args)
    -> remove_cvref_t<OutputIt> {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, fmt, args, {});
  return detail::get_iterator(buf, out);
}

/**
 * Formats `args` according to specifications in `fmt`, writes the result to
 * the output iterator `out` and returns the iterator past the end of the output
 * range. `format_to` does not append a terminating null character.
 *
 * **Example**:
 *
 *     auto out = std::vector<char>();
 *     fmt::format_to(std::back_inserter(out), "{}", 42);
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<remove_cvref_t<OutputIt>,
                                                   char>::value)>
FMT_INLINE auto format_to(OutputIt&& out, format_string<T...> fmt, T&&... args)
    -> remove_cvref_t<OutputIt> {
  return vformat_to(out, fmt.str, vargs<T...>{{args...}});
}

template <typename OutputIt> struct format_to_n_result {
  /// Iterator past the end of the output range.
  OutputIt out;
  /// Total (not truncated) output size.
  size_t size;
};

template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to_n(OutputIt out, size_t n, string_view fmt, format_args args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, char, traits>(out, n);
  detail::vformat_to(buf, fmt, args, {});
  return {buf.out(), buf.count()};
}

/**
 * Formats `args` according to specifications in `fmt`, writes up to `n`
 * characters of the result to the output iterator `out` and returns the total
 * (not truncated) output size and the iterator past the end of the output
 * range. `format_to_n` does not append a terminating null character.
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
FMT_INLINE auto format_to_n(OutputIt out, size_t n, format_string<T...> fmt,
                            T&&... args) -> format_to_n_result<OutputIt> {
  return vformat_to_n(out, n, fmt.str, vargs<T...>{{args...}});
}

struct format_to_result {
  /// Pointer to just after the last successful write in the array.
  char* out;
  /// Specifies if the output was truncated.
  bool truncated;

  FMT_CONSTEXPR operator char*() const {
    // Report truncation to prevent silent data loss.
    if (truncated) report_error("output is truncated");
    return out;
  }
};

template <size_t N>
auto vformat_to(char (&out)[N], string_view fmt, format_args args)
    -> format_to_result {
  auto result = vformat_to_n(out, N, fmt, args);
  return {result.out, result.size > N};
}

template <size_t N, typename... T>
FMT_INLINE auto format_to(char (&out)[N], format_string<T...> fmt, T&&... args)
    -> format_to_result {
  auto result = vformat_to_n(out, N, fmt.str, vargs<T...>{{args...}});
  return {result.out, result.size > N};
}

/// Returns the number of chars in the output of `format(fmt, args...)`.
template <typename... T>
FMT_NODISCARD FMT_INLINE auto formatted_size(format_string<T...> fmt,
                                             T&&... args) -> size_t {
  auto buf = detail::counting_buffer<>();
  detail::vformat_to(buf, fmt.str, vargs<T...>{{args...}}, {});
  return buf.count();
}

FMT_API void vprint(string_view fmt, format_args args);
FMT_API void vprint(FILE* f, string_view fmt, format_args args);
FMT_API void vprintln(FILE* f, string_view fmt, format_args args);
FMT_API void vprint_buffered(FILE* f, string_view fmt, format_args args);

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `stdout`.
 *
 * **Example**:
 *
 *     fmt::print("The answer is {}.", 42);
 */
template <typename... T>
FMT_INLINE void print(format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  if (detail::const_check(!detail::use_utf8))
    return detail::vprint_mojibake(stdout, fmt.str, va, false);
  return detail::is_locking<T...>() ? vprint_buffered(stdout, fmt.str, va)
                                    : vprint(fmt.str, va);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the
 * output to the file `f`.
 *
 * **Example**:
 *
 *     fmt::print(stderr, "Don't {}!", "panic");
 */
template <typename... T>
FMT_INLINE void print(FILE* f, format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  if (detail::const_check(!detail::use_utf8))
    return detail::vprint_mojibake(f, fmt.str, va, false);
  return detail::is_locking<T...>() ? vprint_buffered(f, fmt.str, va)
                                    : vprint(f, fmt.str, va);
}

/// Formats `args` according to specifications in `fmt` and writes the output
/// to the file `f` followed by a newline.
template <typename... T>
FMT_INLINE void println(FILE* f, format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  return detail::const_check(detail::use_utf8)
             ? vprintln(f, fmt.str, va)
             : detail::vprint_mojibake(f, fmt.str, va, true);
}

/// Formats `args` according to specifications in `fmt` and writes the output
/// to `stdout` followed by a newline.
template <typename... T>
FMT_INLINE void println(format_string<T...> fmt, T&&... args) {
  return fmt::println(stdout, fmt, static_cast<T&&>(args)...);
}

FMT_END_EXPORT
FMT_PRAGMA_CLANG(diagnostic pop)
FMT_PRAGMA_GCC(pop_options)
FMT_END_NAMESPACE

#ifdef FMT_HEADER_ONLY
#  include "format.h"
#endif
#endif  // FMT_BASE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/chrono.h <==
// Formatting library for C++ - chrono support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_CHRONO_H_
#define FMT_CHRONO_H_

#ifndef FMT_MODULE
#  include <algorithm>
#  include <chrono>
#  include <cmath>    // std::isfinite
#  include <cstring>  // std::memcpy
#  include <ctime>
#  include <iterator>
#  include <locale>
#  include <ostream>
#  include <type_traits>
#endif

#include "format.h"

namespace fmt_detail {
struct time_zone {
  template <typename Duration, typename T>
  auto to_sys(T)
      -> std::chrono::time_point<std::chrono::system_clock, Duration> {
    return {};
  }
};
template <typename... T> inline auto current_zone(T...) -> time_zone* {
  return nullptr;
}

template <typename... T> inline void _tzset(T...) {}
}  // namespace fmt_detail

FMT_BEGIN_NAMESPACE

// Enable safe chrono durations, unless explicitly disabled.
#ifndef FMT_SAFE_DURATION_CAST
#  define FMT_SAFE_DURATION_CAST 1
#endif
#if FMT_SAFE_DURATION_CAST

// For conversion between std::chrono::durations without undefined
// behaviour or erroneous results.
// This is a stripped down version of duration_cast, for inclusion in fmt.
// See https://github.com/pauldreik/safe_duration_cast
//
// Copyright Paul Dreik 2019
namespace safe_duration_cast {

template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value &&
                        std::numeric_limits<From>::is_signed ==
                            std::numeric_limits<To>::is_signed)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  using F = std::numeric_limits<From>;
  using T = std::numeric_limits<To>;
  static_assert(F::is_integer, "From must be integral");
  static_assert(T::is_integer, "To must be integral");

  // A and B are both signed, or both unsigned.
  if (detail::const_check(F::digits <= T::digits)) {
    // From fits in To without any problem.
  } else {
    // From does not always fit in To, resort to a dynamic check.
    if (from < (T::min)() || from > (T::max)()) {
      // outside range.
      ec = 1;
      return {};
    }
  }
  return static_cast<To>(from);
}

/// Converts From to To, without loss. If the dynamic value of from
/// can't be converted to To without loss, ec is set.
template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value &&
                        std::numeric_limits<From>::is_signed !=
                            std::numeric_limits<To>::is_signed)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  using F = std::numeric_limits<From>;
  using T = std::numeric_limits<To>;
  static_assert(F::is_integer, "From must be integral");
  static_assert(T::is_integer, "To must be integral");

  if (detail::const_check(F::is_signed && !T::is_signed)) {
    // From may be negative, not allowed!
    if (fmt::detail::is_negative(from)) {
      ec = 1;
      return {};
    }
    // From is positive. Can it always fit in To?
    if (detail::const_check(F::digits > T::digits) &&
        from > static_cast<From>(detail::max_value<To>())) {
      ec = 1;
      return {};
    }
  }

  if (detail::const_check(!F::is_signed && T::is_signed &&
                          F::digits >= T::digits) &&
      from > static_cast<From>(detail::max_value<To>())) {
    ec = 1;
    return {};
  }
  return static_cast<To>(from);  // Lossless conversion.
}

template <typename To, typename From,
          FMT_ENABLE_IF(std::is_same<From, To>::value)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  return from;
}  // function

// clang-format off
/**
 * converts From to To if possible, otherwise ec is set.
 *
 * input                            |    output
 * ---------------------------------|---------------
 * NaN                              | NaN
 * Inf                              | Inf
 * normal, fits in output           | converted (possibly lossy)
 * normal, does not fit in output   | ec is set
 * subnormal                        | best effort
 * -Inf                             | -Inf
 */
// clang-format on
template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value)>
FMT_CONSTEXPR auto safe_float_conversion(const From from, int& ec) -> To {
  ec = 0;
  using T = std::numeric_limits<To>;
  static_assert(std::is_floating_point<From>::value, "From must be floating");
  static_assert(std::is_floating_point<To>::value, "To must be floating");

  // catch the only happy case
  if (std::isfinite(from)) {
    if (from >= T::lowest() && from <= (T::max)()) {
      return static_cast<To>(from);
    }
    // not within range.
    ec = 1;
    return {};
  }

  // nan and inf will be preserved
  return static_cast<To>(from);
}  // function

template <typename To, typename From,
          FMT_ENABLE_IF(std::is_same<From, To>::value)>
FMT_CONSTEXPR auto safe_float_conversion(const From from, int& ec) -> To {
  ec = 0;
  static_assert(std::is_floating_point<From>::value, "From must be floating");
  return from;
}

/// Safe duration_cast between floating point durations
template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_floating_point<FromRep>::value),
          FMT_ENABLE_IF(std::is_floating_point<typename To::rep>::value)>
auto safe_duration_cast(std::chrono::duration<FromRep, FromPeriod> from,
                        int& ec) -> To {
  using From = std::chrono::duration<FromRep, FromPeriod>;
  ec = 0;
  if (std::isnan(from.count())) {
    // nan in, gives nan out. easy.
    return To{std::numeric_limits<typename To::rep>::quiet_NaN()};
  }
  // maybe we should also check if from is denormal, and decide what to do about
  // it.

  // +-inf should be preserved.
  if (std::isinf(from.count())) {
    return To{from.count()};
  }

  // the basic idea is that we need to convert from count() in the from type
  // to count() in the To type, by multiplying it with this:
  struct Factor
      : std::ratio_divide<typename From::period, typename To::period> {};

  static_assert(Factor::num > 0, "num must be positive");
  static_assert(Factor::den > 0, "den must be positive");

  // the conversion is like this: multiply from.count() with Factor::num
  // /Factor::den and convert it to To::rep, all this without
  // overflow/underflow. let's start by finding a suitable type that can hold
  // both To, From and Factor::num
  using IntermediateRep =
      typename std::common_type<typename From::rep, typename To::rep,
                                decltype(Factor::num)>::type;

  // force conversion of From::rep -> IntermediateRep to be safe,
  // even if it will never happen be narrowing in this context.
  IntermediateRep count =
      safe_float_conversion<IntermediateRep>(from.count(), ec);
  if (ec) {
    return {};
  }

  // multiply with Factor::num without overflow or underflow
  if (detail::const_check(Factor::num != 1)) {
    constexpr auto max1 = detail::max_value<IntermediateRep>() /
                          static_cast<IntermediateRep>(Factor::num);
    if (count > max1) {
      ec = 1;
      return {};
    }
    constexpr auto min1 = std::numeric_limits<IntermediateRep>::lowest() /
                          static_cast<IntermediateRep>(Factor::num);
    if (count < min1) {
      ec = 1;
      return {};
    }
    count *= static_cast<IntermediateRep>(Factor::num);
  }

  // this can't go wrong, right? den>0 is checked earlier.
  if (detail::const_check(Factor::den != 1)) {
    using common_t = typename std::common_type<IntermediateRep, intmax_t>::type;
    count /= static_cast<common_t>(Factor::den);
  }

  // convert to the to type, safely
  using ToRep = typename To::rep;

  const ToRep tocount = safe_float_conversion<ToRep>(count, ec);
  if (ec) {
    return {};
  }
  return To{tocount};
}
}  // namespace safe_duration_cast
#endif

namespace detail {

// Check if std::chrono::utc_time is available.
#ifdef FMT_USE_UTC_TIME
// Use the provided definition.
#elif defined(__cpp_lib_chrono)
#  define FMT_USE_UTC_TIME (__cpp_lib_chrono >= 201907L)
#else
#  define FMT_USE_UTC_TIME 0
#endif
#if FMT_USE_UTC_TIME
using utc_clock = std::chrono::utc_clock;
#else
struct utc_clock {
  template <typename T> void to_sys(T);
};
#endif

// Check if std::chrono::local_time is available.
#ifdef FMT_USE_LOCAL_TIME
// Use the provided definition.
#elif defined(__cpp_lib_chrono)
#  define FMT_USE_LOCAL_TIME (__cpp_lib_chrono >= 201907L)
#else
#  define FMT_USE_LOCAL_TIME 0
#endif
#if FMT_USE_LOCAL_TIME
using local_t = std::chrono::local_t;
#else
struct local_t {};
#endif

}  // namespace detail

template <typename Duration>
using sys_time = std::chrono::time_point<std::chrono::system_clock, Duration>;

template <typename Duration>
using utc_time = std::chrono::time_point<detail::utc_clock, Duration>;

template <class Duration>
using local_time = std::chrono::time_point<detail::local_t, Duration>;

namespace detail {

// Prevents expansion of a preceding token as a function-style macro.
// Usage: f FMT_NOMACRO()
#define FMT_NOMACRO

template <typename T = void> struct null {};
inline auto localtime_r FMT_NOMACRO(...) -> null<> { return null<>(); }
inline auto localtime_s(...) -> null<> { return null<>(); }
inline auto gmtime_r(...) -> null<> { return null<>(); }
inline auto gmtime_s(...) -> null<> { return null<>(); }

// It is defined here and not in ostream.h because the latter has expensive
// includes.
template <typename StreamBuf> class formatbuf : public StreamBuf {
 private:
  using char_type = typename StreamBuf::char_type;
  using streamsize = decltype(std::declval<StreamBuf>().sputn(nullptr, 0));
  using int_type = typename StreamBuf::int_type;
  using traits_type = typename StreamBuf::traits_type;

  buffer<char_type>& buffer_;

 public:
  explicit formatbuf(buffer<char_type>& buf) : buffer_(buf) {}

 protected:
  // The put area is always empty. This makes the implementation simpler and has
  // the advantage that the streambuf and the buffer are always in sync and
  // sputc never writes into uninitialized memory. A disadvantage is that each
  // call to sputc always results in a (virtual) call to overflow. There is no
  // disadvantage here for sputn since this always results in a call to xsputn.

  auto overflow(int_type ch) -> int_type override {
    if (!traits_type::eq_int_type(ch, traits_type::eof()))
      buffer_.push_back(static_cast<char_type>(ch));
    return ch;
  }

  auto xsputn(const char_type* s, streamsize count) -> streamsize override {
    buffer_.append(s, s + count);
    return count;
  }
};

inline auto get_classic_locale() -> const std::locale& {
  static const auto& locale = std::locale::classic();
  return locale;
}

template <typename CodeUnit> struct codecvt_result {
  static constexpr const size_t max_size = 32;
  CodeUnit buf[max_size];
  CodeUnit* end;
};

template <typename CodeUnit>
void write_codecvt(codecvt_result<CodeUnit>& out, string_view in,
                   const std::locale& loc) {
  FMT_PRAGMA_CLANG(diagnostic push)
  FMT_PRAGMA_CLANG(diagnostic ignored "-Wdeprecated")
  auto& f = std::use_facet<std::codecvt<CodeUnit, char, std::mbstate_t>>(loc);
  FMT_PRAGMA_CLANG(diagnostic pop)
  auto mb = std::mbstate_t();
  const char* from_next = nullptr;
  auto result = f.in(mb, in.begin(), in.end(), from_next, std::begin(out.buf),
                     std::end(out.buf), out.end);
  if (result != std::codecvt_base::ok)
    FMT_THROW(format_error("failed to format time"));
}

template <typename OutputIt>
auto write_encoded_tm_str(OutputIt out, string_view in, const std::locale& loc)
    -> OutputIt {
  if (const_check(detail::use_utf8) && loc != get_classic_locale()) {
    // char16_t and char32_t codecvts are broken in MSVC (linkage errors) and
    // gcc-4.
#if FMT_MSC_VERSION != 0 ||  \
    (defined(__GLIBCXX__) && \
     (!defined(_GLIBCXX_USE_DUAL_ABI) || _GLIBCXX_USE_DUAL_ABI == 0))
    // The _GLIBCXX_USE_DUAL_ABI macro is always defined in libstdc++ from gcc-5
    // and newer.
    using code_unit = wchar_t;
#else
    using code_unit = char32_t;
#endif

    using unit_t = codecvt_result<code_unit>;
    unit_t unit;
    write_codecvt(unit, in, loc);
    // In UTF-8 is used one to four one-byte code units.
    auto u =
        to_utf8<code_unit, basic_memory_buffer<char, unit_t::max_size * 4>>();
    if (!u.convert({unit.buf, to_unsigned(unit.end - unit.buf)}))
      FMT_THROW(format_error("failed to format time"));
    return copy<char>(u.c_str(), u.c_str() + u.size(), out);
  }
  return copy<char>(in.data(), in.data() + in.size(), out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto write_tm_str(OutputIt out, string_view sv, const std::locale& loc)
    -> OutputIt {
  codecvt_result<Char> unit;
  write_codecvt(unit, sv, loc);
  return copy<Char>(unit.buf, unit.end, out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(std::is_same<Char, char>::value)>
auto write_tm_str(OutputIt out, string_view sv, const std::locale& loc)
    -> OutputIt {
  return write_encoded_tm_str(out, sv, loc);
}

template <typename Char>
inline void do_write(buffer<Char>& buf, const std::tm& time,
                     const std::locale& loc, char format, char modifier) {
  auto&& format_buf = formatbuf<std::basic_streambuf<Char>>(buf);
  auto&& os = std::basic_ostream<Char>(&format_buf);
  os.imbue(loc);
  const auto& facet = std::use_facet<std::time_put<Char>>(loc);
  auto end = facet.put(os, os, Char(' '), &time, format, modifier);
  if (end.failed()) FMT_THROW(format_error("failed to format time"));
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto write(OutputIt out, const std::tm& time, const std::locale& loc,
           char format, char modifier = 0) -> OutputIt {
  auto&& buf = get_buffer<Char>(out);
  do_write<Char>(buf, time, loc, format, modifier);
  return get_iterator(buf, out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(std::is_same<Char, char>::value)>
auto write(OutputIt out, const std::tm& time, const std::locale& loc,
           char format, char modifier = 0) -> OutputIt {
  auto&& buf = basic_memory_buffer<Char>();
  do_write<char>(buf, time, loc, format, modifier);
  return write_encoded_tm_str(out, string_view(buf.data(), buf.size()), loc);
}

template <typename Rep1, typename Rep2>
struct is_same_arithmetic_type
    : public std::integral_constant<bool,
                                    (std::is_integral<Rep1>::value &&
                                     std::is_integral<Rep2>::value) ||
                                        (std::is_floating_point<Rep1>::value &&
                                         std::is_floating_point<Rep2>::value)> {
};

FMT_NORETURN inline void throw_duration_error() {
  FMT_THROW(format_error("cannot format duration"));
}

// Cast one integral duration to another with an overflow check.
template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_integral<FromRep>::value&&
                            std::is_integral<typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
#if !FMT_SAFE_DURATION_CAST
  return std::chrono::duration_cast<To>(from);
#else
  // The conversion factor: to.count() == factor * from.count().
  using factor = std::ratio_divide<FromPeriod, typename To::period>;

  using common_rep = typename std::common_type<FromRep, typename To::rep,
                                               decltype(factor::num)>::type;

  int ec = 0;
  auto count = safe_duration_cast::lossless_integral_conversion<common_rep>(
      from.count(), ec);
  if (ec) throw_duration_error();

  // Multiply from.count() by factor and check for overflow.
  if (const_check(factor::num != 1)) {
    if (count > max_value<common_rep>() / factor::num) throw_duration_error();
    const auto min = (std::numeric_limits<common_rep>::min)() / factor::num;
    if (const_check(!std::is_unsigned<common_rep>::value) && count < min)
      throw_duration_error();
    count *= factor::num;
  }
  if (const_check(factor::den != 1)) count /= factor::den;
  auto to =
      To(safe_duration_cast::lossless_integral_conversion<typename To::rep>(
          count, ec));
  if (ec) throw_duration_error();
  return to;
#endif
}

template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_floating_point<FromRep>::value&&
                            std::is_floating_point<typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
#if FMT_SAFE_DURATION_CAST
  // Throwing version of safe_duration_cast is only available for
  // integer to integer or float to float casts.
  int ec;
  To to = safe_duration_cast::safe_duration_cast<To>(from, ec);
  if (ec) throw_duration_error();
  return to;
#else
  // Standard duration cast, may overflow.
  return std::chrono::duration_cast<To>(from);
#endif
}

template <
    typename To, typename FromRep, typename FromPeriod,
    FMT_ENABLE_IF(!is_same_arithmetic_type<FromRep, typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
  // Mixed integer <-> float cast is not supported by safe_duration_cast.
  return std::chrono::duration_cast<To>(from);
}

template <typename Duration>
auto to_time_t(sys_time<Duration> time_point) -> std::time_t {
  // Cannot use std::chrono::system_clock::to_time_t since this would first
  // require a cast to std::chrono::system_clock::time_point, which could
  // overflow.
  return detail::duration_cast<std::chrono::duration<std::time_t>>(
             time_point.time_since_epoch())
      .count();
}

// Workaround a bug in libstdc++ which sets __cpp_lib_chrono to 201907 without
// providing current_zone(): https://github.com/fmtlib/fmt/issues/4160.
template <typename T> FMT_CONSTEXPR auto has_current_zone() -> bool {
  using namespace std::chrono;
  using namespace fmt_detail;
  return !std::is_same<decltype(current_zone()), fmt_detail::time_zone*>::value;
}
}  // namespace detail

FMT_BEGIN_EXPORT

/**
 * Converts given time since epoch as `std::time_t` value into calendar time,
 * expressed in local time. Unlike `std::localtime`, this function is
 * thread-safe on most platforms.
 */
inline auto localtime(std::time_t time) -> std::tm {
  struct dispatcher {
    std::time_t time_;
    std::tm tm_;

    inline dispatcher(std::time_t t) : time_(t) {}

    inline auto run() -> bool {
      using namespace fmt::detail;
      return handle(localtime_r(&time_, &tm_));
    }

    inline auto handle(std::tm* tm) -> bool { return tm != nullptr; }

    inline auto handle(detail::null<>) -> bool {
      using namespace fmt::detail;
      return fallback(localtime_s(&tm_, &time_));
    }

    inline auto fallback(int res) -> bool { return res == 0; }

#if !FMT_MSC_VERSION
    inline auto fallback(detail::null<>) -> bool {
      using namespace fmt::detail;
      std::tm* tm = std::localtime(&time_);
      if (tm) tm_ = *tm;
      return tm != nullptr;
    }
#endif
  };
  dispatcher lt(time);
  // Too big time values may be unsupported.
  if (!lt.run()) FMT_THROW(format_error("time_t value out of range"));
  return lt.tm_;
}

#if FMT_USE_LOCAL_TIME
template <typename Duration,
          FMT_ENABLE_IF(detail::has_current_zone<Duration>())>
inline auto localtime(std::chrono::local_time<Duration> time) -> std::tm {
  using namespace std::chrono;
  using namespace fmt_detail;
  return localtime(detail::to_time_t(current_zone()->to_sys<Duration>(time)));
}
#endif

/**
 * Converts given time since epoch as `std::time_t` value into calendar time,
 * expressed in Coordinated Universal Time (UTC). Unlike `std::gmtime`, this
 * function is thread-safe on most platforms.
 */
inline auto gmtime(std::time_t time) -> std::tm {
  struct dispatcher {
    std::time_t time_;
    std::tm tm_;

    inline dispatcher(std::time_t t) : time_(t) {}

    inline auto run() -> bool {
      using namespace fmt::detail;
      return handle(gmtime_r(&time_, &tm_));
    }

    inline auto handle(std::tm* tm) -> bool { return tm != nullptr; }

    inline auto handle(detail::null<>) -> bool {
      using namespace fmt::detail;
      return fallback(gmtime_s(&tm_, &time_));
    }

    inline auto fallback(int res) -> bool { return res == 0; }

#if !FMT_MSC_VERSION
    inline auto fallback(detail::null<>) -> bool {
      std::tm* tm = std::gmtime(&time_);
      if (tm) tm_ = *tm;
      return tm != nullptr;
    }
#endif
  };
  auto gt = dispatcher(time);
  // Too big time values may be unsupported.
  if (!gt.run()) FMT_THROW(format_error("time_t value out of range"));
  return gt.tm_;
}

template <typename Duration>
inline auto gmtime(sys_time<Duration> time_point) -> std::tm {
  return gmtime(detail::to_time_t(time_point));
}

namespace detail {

// Writes two-digit numbers a, b and c separated by sep to buf.
// The method by Pavel Novikov based on
// https://johnnylee-sde.github.io/Fast-unsigned-integer-to-time-string/.
inline void write_digit2_separated(char* buf, unsigned a, unsigned b,
                                   unsigned c, char sep) {
  unsigned long long digits =
      a | (b << 24) | (static_cast<unsigned long long>(c) << 48);
  // Convert each value to BCD.
  // We have x = a * 10 + b and we want to convert it to BCD y = a * 16 + b.
  // The difference is
  //   y - x = a * 6
  // a can be found from x:
  //   a = floor(x / 10)
  // then
  //   y = x + a * 6 = x + floor(x / 10) * 6
  // floor(x / 10) is (x * 205) >> 11 (needs 16 bits).
  digits += (((digits * 205) >> 11) & 0x000f00000f00000f) * 6;
  // Put low nibbles to high bytes and high nibbles to low bytes.
  digits = ((digits & 0x00f00000f00000f0) >> 4) |
           ((digits & 0x000f00000f00000f) << 8);
  auto usep = static_cast<unsigned long long>(sep);
  // Add ASCII '0' to each digit byte and insert separators.
  digits |= 0x3030003030003030 | (usep << 16) | (usep << 40);

  constexpr const size_t len = 8;
  if (const_check(is_big_endian())) {
    char tmp[len];
    std::memcpy(tmp, &digits, len);
    std::reverse_copy(tmp, tmp + len, buf);
  } else {
    std::memcpy(buf, &digits, len);
  }
}

template <typename Period>
FMT_CONSTEXPR inline auto get_units() -> const char* {
  if (std::is_same<Period, std::atto>::value) return "as";
  if (std::is_same<Period, std::femto>::value) return "fs";
  if (std::is_same<Period, std::pico>::value) return "ps";
  if (std::is_same<Period, std::nano>::value) return "ns";
  if (std::is_same<Period, std::micro>::value)
    return detail::use_utf8 ? "µs" : "us";
  if (std::is_same<Period, std::milli>::value) return "ms";
  if (std::is_same<Period, std::centi>::value) return "cs";
  if (std::is_same<Period, std::deci>::value) return "ds";
  if (std::is_same<Period, std::ratio<1>>::value) return "s";
  if (std::is_same<Period, std::deca>::value) return "das";
  if (std::is_same<Period, std::hecto>::value) return "hs";
  if (std::is_same<Period, std::kilo>::value) return "ks";
  if (std::is_same<Period, std::mega>::value) return "Ms";
  if (std::is_same<Period, std::giga>::value) return "Gs";
  if (std::is_same<Period, std::tera>::value) return "Ts";
  if (std::is_same<Period, std::peta>::value) return "Ps";
  if (std::is_same<Period, std::exa>::value) return "Es";
  if (std::is_same<Period, std::ratio<60>>::value) return "min";
  if (std::is_same<Period, std::ratio<3600>>::value) return "h";
  if (std::is_same<Period, std::ratio<86400>>::value) return "d";
  return nullptr;
}

enum class numeric_system {
  standard,
  // Alternative numeric system, e.g. 十二 instead of 12 in ja_JP locale.
  alternative
};

// Glibc extensions for formatting numeric values.
enum class pad_type {
  // Pad a numeric result string with zeros (the default).
  zero,
  // Do not pad a numeric result string.
  none,
  // Pad a numeric result string with spaces.
  space,
};

template <typename OutputIt>
auto write_padding(OutputIt out, pad_type pad, int width) -> OutputIt {
  if (pad == pad_type::none) return out;
  return detail::fill_n(out, width, pad == pad_type::space ? ' ' : '0');
}

template <typename OutputIt>
auto write_padding(OutputIt out, pad_type pad) -> OutputIt {
  if (pad != pad_type::none) *out++ = pad == pad_type::space ? ' ' : '0';
  return out;
}

// Parses a put_time-like format string and invokes handler actions.
template <typename Char, typename Handler>
FMT_CONSTEXPR auto parse_chrono_format(const Char* begin, const Char* end,
                                       Handler&& handler) -> const Char* {
  if (begin == end || *begin == '}') return begin;
  if (*begin != '%') FMT_THROW(format_error("invalid format"));
  auto ptr = begin;
  while (ptr != end) {
    pad_type pad = pad_type::zero;
    auto c = *ptr;
    if (c == '}') break;
    if (c != '%') {
      ++ptr;
      continue;
    }
    if (begin != ptr) handler.on_text(begin, ptr);
    ++ptr;  // consume '%'
    if (ptr == end) FMT_THROW(format_error("invalid format"));
    c = *ptr;
    switch (c) {
    case '_':
      pad = pad_type::space;
      ++ptr;
      break;
    case '-':
      pad = pad_type::none;
      ++ptr;
      break;
    }
    if (ptr == end) FMT_THROW(format_error("invalid format"));
    c = *ptr++;
    switch (c) {
    case '%': handler.on_text(ptr - 1, ptr); break;
    case 'n': {
      const Char newline[] = {'\n'};
      handler.on_text(newline, newline + 1);
      break;
    }
    case 't': {
      const Char tab[] = {'\t'};
      handler.on_text(tab, tab + 1);
      break;
    }
    // Year:
    case 'Y': handler.on_year(numeric_system::standard, pad); break;
    case 'y': handler.on_short_year(numeric_system::standard); break;
    case 'C': handler.on_century(numeric_system::standard); break;
    case 'G': handler.on_iso_week_based_year(); break;
    case 'g': handler.on_iso_week_based_short_year(); break;
    // Day of the week:
    case 'a': handler.on_abbr_weekday(); break;
    case 'A': handler.on_full_weekday(); break;
    case 'w': handler.on_dec0_weekday(numeric_system::standard); break;
    case 'u': handler.on_dec1_weekday(numeric_system::standard); break;
    // Month:
    case 'b':
    case 'h': handler.on_abbr_month(); break;
    case 'B': handler.on_full_month(); break;
    case 'm': handler.on_dec_month(numeric_system::standard, pad); break;
    // Day of the year/month:
    case 'U':
      handler.on_dec0_week_of_year(numeric_system::standard, pad);
      break;
    case 'W':
      handler.on_dec1_week_of_year(numeric_system::standard, pad);
      break;
    case 'V': handler.on_iso_week_of_year(numeric_system::standard, pad); break;
    case 'j': handler.on_day_of_year(pad); break;
    case 'd': handler.on_day_of_month(numeric_system::standard, pad); break;
    case 'e':
      handler.on_day_of_month(numeric_system::standard, pad_type::space);
      break;
    // Hour, minute, second:
    case 'H': handler.on_24_hour(numeric_system::standard, pad); break;
    case 'I': handler.on_12_hour(numeric_system::standard, pad); break;
    case 'M': handler.on_minute(numeric_system::standard, pad); break;
    case 'S': handler.on_second(numeric_system::standard, pad); break;
    // Other:
    case 'c': handler.on_datetime(numeric_system::standard); break;
    case 'x': handler.on_loc_date(numeric_system::standard); break;
    case 'X': handler.on_loc_time(numeric_system::standard); break;
    case 'D': handler.on_us_date(); break;
    case 'F': handler.on_iso_date(); break;
    case 'r': handler.on_12_hour_time(); break;
    case 'R': handler.on_24_hour_time(); break;
    case 'T': handler.on_iso_time(); break;
    case 'p': handler.on_am_pm(); break;
    case 'Q': handler.on_duration_value(); break;
    case 'q': handler.on_duration_unit(); break;
    case 'z': handler.on_utc_offset(numeric_system::standard); break;
    case 'Z': handler.on_tz_name(); break;
    // Alternative representation:
    case 'E': {
      if (ptr == end) FMT_THROW(format_error("invalid format"));
      c = *ptr++;
      switch (c) {
      case 'Y': handler.on_year(numeric_system::alternative, pad); break;
      case 'y': handler.on_offset_year(); break;
      case 'C': handler.on_century(numeric_system::alternative); break;
      case 'c': handler.on_datetime(numeric_system::alternative); break;
      case 'x': handler.on_loc_date(numeric_system::alternative); break;
      case 'X': handler.on_loc_time(numeric_system::alternative); break;
      case 'z': handler.on_utc_offset(numeric_system::alternative); break;
      default:  FMT_THROW(format_error("invalid format"));
      }
      break;
    }
    case 'O':
      if (ptr == end) FMT_THROW(format_error("invalid format"));
      c = *ptr++;
      switch (c) {
      case 'y': handler.on_short_year(numeric_system::alternative); break;
      case 'm': handler.on_dec_month(numeric_system::alternative, pad); break;
      case 'U':
        handler.on_dec0_week_of_year(numeric_system::alternative, pad);
        break;
      case 'W':
        handler.on_dec1_week_of_year(numeric_system::alternative, pad);
        break;
      case 'V':
        handler.on_iso_week_of_year(numeric_system::alternative, pad);
        break;
      case 'd':
        handler.on_day_of_month(numeric_system::alternative, pad);
        break;
      case 'e':
        handler.on_day_of_month(numeric_system::alternative, pad_type::space);
        break;
      case 'w': handler.on_dec0_weekday(numeric_system::alternative); break;
      case 'u': handler.on_dec1_weekday(numeric_system::alternative); break;
      case 'H': handler.on_24_hour(numeric_system::alternative, pad); break;
      case 'I': handler.on_12_hour(numeric_system::alternative, pad); break;
      case 'M': handler.on_minute(numeric_system::alternative, pad); break;
      case 'S': handler.on_second(numeric_system::alternative, pad); break;
      case 'z': handler.on_utc_offset(numeric_system::alternative); break;
      default:  FMT_THROW(format_error("invalid format"));
      }
      break;
    default: FMT_THROW(format_error("invalid format"));
    }
    begin = ptr;
  }
  if (begin != ptr) handler.on_text(begin, ptr);
  return ptr;
}

template <typename Derived> struct null_chrono_spec_handler {
  FMT_CONSTEXPR void unsupported() {
    static_cast<Derived*>(this)->unsupported();
  }
  FMT_CONSTEXPR void on_year(numeric_system, pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_short_year(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_offset_year() { unsupported(); }
  FMT_CONSTEXPR void on_century(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_iso_week_based_year() { unsupported(); }
  FMT_CONSTEXPR void on_iso_week_based_short_year() { unsupported(); }
  FMT_CONSTEXPR void on_abbr_weekday() { unsupported(); }
  FMT_CONSTEXPR void on_full_weekday() { unsupported(); }
  FMT_CONSTEXPR void on_dec0_weekday(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_dec1_weekday(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_abbr_month() { unsupported(); }
  FMT_CONSTEXPR void on_full_month() { unsupported(); }
  FMT_CONSTEXPR void on_dec_month(numeric_system, pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_dec0_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_dec1_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_iso_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_day_of_year(pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_day_of_month(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_24_hour(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_12_hour(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_minute(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_second(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_datetime(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_loc_date(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_loc_time(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_us_date() { unsupported(); }
  FMT_CONSTEXPR void on_iso_date() { unsupported(); }
  FMT_CONSTEXPR void on_12_hour_time() { unsupported(); }
  FMT_CONSTEXPR void on_24_hour_time() { unsupported(); }
  FMT_CONSTEXPR void on_iso_time() { unsupported(); }
  FMT_CONSTEXPR void on_am_pm() { unsupported(); }
  FMT_CONSTEXPR void on_duration_value() { unsupported(); }
  FMT_CONSTEXPR void on_duration_unit() { unsupported(); }
  FMT_CONSTEXPR void on_utc_offset(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_tz_name() { unsupported(); }
};

struct tm_format_checker : null_chrono_spec_handler<tm_format_checker> {
  FMT_NORETURN inline void unsupported() {
    FMT_THROW(format_error("no format"));
  }

  template <typename Char>
  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}
  FMT_CONSTEXPR void on_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_short_year(numeric_system) {}
  FMT_CONSTEXPR void on_offset_year() {}
  FMT_CONSTEXPR void on_century(numeric_system) {}
  FMT_CONSTEXPR void on_iso_week_based_year() {}
  FMT_CONSTEXPR void on_iso_week_based_short_year() {}
  FMT_CONSTEXPR void on_abbr_weekday() {}
  FMT_CONSTEXPR void on_full_weekday() {}
  FMT_CONSTEXPR void on_dec0_weekday(numeric_system) {}
  FMT_CONSTEXPR void on_dec1_weekday(numeric_system) {}
  FMT_CONSTEXPR void on_abbr_month() {}
  FMT_CONSTEXPR void on_full_month() {}
  FMT_CONSTEXPR void on_dec_month(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_dec0_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_dec1_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_iso_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_day_of_year(pad_type) {}
  FMT_CONSTEXPR void on_day_of_month(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_24_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_minute(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_second(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_datetime(numeric_system) {}
  FMT_CONSTEXPR void on_loc_date(numeric_system) {}
  FMT_CONSTEXPR void on_loc_time(numeric_system) {}
  FMT_CONSTEXPR void on_us_date() {}
  FMT_CONSTEXPR void on_iso_date() {}
  FMT_CONSTEXPR void on_12_hour_time() {}
  FMT_CONSTEXPR void on_24_hour_time() {}
  FMT_CONSTEXPR void on_iso_time() {}
  FMT_CONSTEXPR void on_am_pm() {}
  FMT_CONSTEXPR void on_utc_offset(numeric_system) {}
  FMT_CONSTEXPR void on_tz_name() {}
};

inline auto tm_wday_full_name(int wday) -> const char* {
  static constexpr const char* full_name_list[] = {
      "Sunday",   "Monday", "Tuesday", "Wednesday",
      "Thursday", "Friday", "Saturday"};
  return wday >= 0 && wday <= 6 ? full_name_list[wday] : "?";
}
inline auto tm_wday_short_name(int wday) -> const char* {
  static constexpr const char* short_name_list[] = {"Sun", "Mon", "Tue", "Wed",
                                                    "Thu", "Fri", "Sat"};
  return wday >= 0 && wday <= 6 ? short_name_list[wday] : "???";
}

inline auto tm_mon_full_name(int mon) -> const char* {
  static constexpr const char* full_name_list[] = {
      "January", "February", "March",     "April",   "May",      "June",
      "July",    "August",   "September", "October", "November", "December"};
  return mon >= 0 && mon <= 11 ? full_name_list[mon] : "?";
}
inline auto tm_mon_short_name(int mon) -> const char* {
  static constexpr const char* short_name_list[] = {
      "Jan", "Feb", "Mar", "Apr", "May", "Jun",
      "Jul", "Aug", "Sep", "Oct", "Nov", "Dec",
  };
  return mon >= 0 && mon <= 11 ? short_name_list[mon] : "???";
}

template <typename T, typename = void>
struct has_member_data_tm_gmtoff : std::false_type {};
template <typename T>
struct has_member_data_tm_gmtoff<T, void_t<decltype(T::tm_gmtoff)>>
    : std::true_type {};

template <typename T, typename = void>
struct has_member_data_tm_zone : std::false_type {};
template <typename T>
struct has_member_data_tm_zone<T, void_t<decltype(T::tm_zone)>>
    : std::true_type {};

inline void tzset_once() {
  static bool init = []() {
    using namespace fmt_detail;
    _tzset();
    return false;
  }();
  ignore_unused(init);
}

// Converts value to Int and checks that it's in the range [0, upper).
template <typename T, typename Int, FMT_ENABLE_IF(std::is_integral<T>::value)>
inline auto to_nonnegative_int(T value, Int upper) -> Int {
  if (!std::is_unsigned<Int>::value &&
      (value < 0 || to_unsigned(value) > to_unsigned(upper))) {
    FMT_THROW(fmt::format_error("chrono value is out of range"));
  }
  return static_cast<Int>(value);
}
template <typename T, typename Int, FMT_ENABLE_IF(!std::is_integral<T>::value)>
inline auto to_nonnegative_int(T value, Int upper) -> Int {
  auto int_value = static_cast<Int>(value);
  if (int_value < 0 || value > static_cast<T>(upper))
    FMT_THROW(format_error("invalid value"));
  return int_value;
}

constexpr auto pow10(std::uint32_t n) -> long long {
  return n == 0 ? 1 : 10 * pow10(n - 1);
}

// Counts the number of fractional digits in the range [0, 18] according to the
// C++20 spec. If more than 18 fractional digits are required then returns 6 for
// microseconds precision.
template <long long Num, long long Den, int N = 0,
          bool Enabled = (N < 19) && (Num <= max_value<long long>() / 10)>
struct count_fractional_digits {
  static constexpr int value =
      Num % Den == 0 ? N : count_fractional_digits<Num * 10, Den, N + 1>::value;
};

// Base case that doesn't instantiate any more templates
// in order to avoid overflow.
template <long long Num, long long Den, int N>
struct count_fractional_digits<Num, Den, N, false> {
  static constexpr int value = (Num % Den == 0) ? N : 6;
};

// Format subseconds which are given as an integer type with an appropriate
// number of digits.
template <typename Char, typename OutputIt, typename Duration>
void write_fractional_seconds(OutputIt& out, Duration d, int precision = -1) {
  constexpr auto num_fractional_digits =
      count_fractional_digits<Duration::period::num,
                              Duration::period::den>::value;

  using subsecond_precision = std::chrono::duration<
      typename std::common_type<typename Duration::rep,
                                std::chrono::seconds::rep>::type,
      std::ratio<1, pow10(num_fractional_digits)>>;

  const auto fractional = d - detail::duration_cast<std::chrono::seconds>(d);
  const auto subseconds =
      std::chrono::treat_as_floating_point<
          typename subsecond_precision::rep>::value
          ? fractional.count()
          : detail::duration_cast<subsecond_precision>(fractional).count();
  auto n = static_cast<uint32_or_64_or_128_t<long long>>(subseconds);
  const int num_digits = count_digits(n);

  int leading_zeroes = (std::max)(0, num_fractional_digits - num_digits);
  if (precision < 0) {
    FMT_ASSERT(!std::is_floating_point<typename Duration::rep>::value, "");
    if (std::ratio_less<typename subsecond_precision::period,
                        std::chrono::seconds::period>::value) {
      *out++ = '.';
      out = detail::fill_n(out, leading_zeroes, '0');
      out = format_decimal<Char>(out, n, num_digits);
    }
  } else if (precision > 0) {
    *out++ = '.';
    leading_zeroes = min_of(leading_zeroes, precision);
    int remaining = precision - leading_zeroes;
    out = detail::fill_n(out, leading_zeroes, '0');
    if (remaining < num_digits) {
      int num_truncated_digits = num_digits - remaining;
      n /= to_unsigned(pow10(to_unsigned(num_truncated_digits)));
      if (n != 0) out = format_decimal<Char>(out, n, remaining);
      return;
    }
    if (n != 0) {
      out = format_decimal<Char>(out, n, num_digits);
      remaining -= num_digits;
    }
    out = detail::fill_n(out, remaining, '0');
  }
}

// Format subseconds which are given as a floating point type with an
// appropriate number of digits. We cannot pass the Duration here, as we
// explicitly need to pass the Rep value in the chrono_formatter.
template <typename Duration>
void write_floating_seconds(memory_buffer& buf, Duration duration,
                            int num_fractional_digits = -1) {
  using rep = typename Duration::rep;
  FMT_ASSERT(std::is_floating_point<rep>::value, "");

  auto val = duration.count();

  if (num_fractional_digits < 0) {
    // For `std::round` with fallback to `round`:
    // On some toolchains `std::round` is not available (e.g. GCC 6).
    using namespace std;
    num_fractional_digits =
        count_fractional_digits<Duration::period::num,
                                Duration::period::den>::value;
    if (num_fractional_digits < 6 && static_cast<rep>(round(val)) != val)
      num_fractional_digits = 6;
  }

  fmt::format_to(std::back_inserter(buf), FMT_STRING("{:.{}f}"),
                 std::fmod(val * static_cast<rep>(Duration::period::num) /
                               static_cast<rep>(Duration::period::den),
                           static_cast<rep>(60)),
                 num_fractional_digits);
}

template <typename OutputIt, typename Char,
          typename Duration = std::chrono::seconds>
class tm_writer {
 private:
  static constexpr int days_per_week = 7;

  const std::locale& loc_;
  const bool is_classic_;
  OutputIt out_;
  const Duration* subsecs_;
  const std::tm& tm_;

  auto tm_sec() const noexcept -> int {
    FMT_ASSERT(tm_.tm_sec >= 0 && tm_.tm_sec <= 61, "");
    return tm_.tm_sec;
  }
  auto tm_min() const noexcept -> int {
    FMT_ASSERT(tm_.tm_min >= 0 && tm_.tm_min <= 59, "");
    return tm_.tm_min;
  }
  auto tm_hour() const noexcept -> int {
    FMT_ASSERT(tm_.tm_hour >= 0 && tm_.tm_hour <= 23, "");
    return tm_.tm_hour;
  }
  auto tm_mday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_mday >= 1 && tm_.tm_mday <= 31, "");
    return tm_.tm_mday;
  }
  auto tm_mon() const noexcept -> int {
    FMT_ASSERT(tm_.tm_mon >= 0 && tm_.tm_mon <= 11, "");
    return tm_.tm_mon;
  }
  auto tm_year() const noexcept -> long long { return 1900ll + tm_.tm_year; }
  auto tm_wday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_wday >= 0 && tm_.tm_wday <= 6, "");
    return tm_.tm_wday;
  }
  auto tm_yday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_yday >= 0 && tm_.tm_yday <= 365, "");
    return tm_.tm_yday;
  }

  auto tm_hour12() const noexcept -> int {
    const auto h = tm_hour();
    const auto z = h < 12 ? h : h - 12;
    return z == 0 ? 12 : z;
  }

  // POSIX and the C Standard are unclear or inconsistent about what %C and %y
  // do if the year is negative or exceeds 9999. Use the convention that %C
  // concatenated with %y yields the same output as %Y, and that %Y contains at
  // least 4 characters, with more only if necessary.
  auto split_year_lower(long long year) const noexcept -> int {
    auto l = year % 100;
    if (l < 0) l = -l;  // l in [0, 99]
    return static_cast<int>(l);
  }

  // Algorithm: https://en.wikipedia.org/wiki/ISO_week_date.
  auto iso_year_weeks(long long curr_year) const noexcept -> int {
    const auto prev_year = curr_year - 1;
    const auto curr_p =
        (curr_year + curr_year / 4 - curr_year / 100 + curr_year / 400) %
        days_per_week;
    const auto prev_p =
        (prev_year + prev_year / 4 - prev_year / 100 + prev_year / 400) %
        days_per_week;
    return 52 + ((curr_p == 4 || prev_p == 3) ? 1 : 0);
  }
  auto iso_week_num(int tm_yday, int tm_wday) const noexcept -> int {
    return (tm_yday + 11 - (tm_wday == 0 ? days_per_week : tm_wday)) /
           days_per_week;
  }
  auto tm_iso_week_year() const noexcept -> long long {
    const auto year = tm_year();
    const auto w = iso_week_num(tm_yday(), tm_wday());
    if (w < 1) return year - 1;
    if (w > iso_year_weeks(year)) return year + 1;
    return year;
  }
  auto tm_iso_week_of_year() const noexcept -> int {
    const auto year = tm_year();
    const auto w = iso_week_num(tm_yday(), tm_wday());
    if (w < 1) return iso_year_weeks(year - 1);
    if (w > iso_year_weeks(year)) return 1;
    return w;
  }

  void write1(int value) {
    *out_++ = static_cast<char>('0' + to_unsigned(value) % 10);
  }
  void write2(int value) {
    const char* d = digits2(to_unsigned(value) % 100);
    *out_++ = *d++;
    *out_++ = *d;
  }
  void write2(int value, pad_type pad) {
    unsigned int v = to_unsigned(value) % 100;
    if (v >= 10) {
      const char* d = digits2(v);
      *out_++ = *d++;
      *out_++ = *d;
    } else {
      out_ = detail::write_padding(out_, pad);
      *out_++ = static_cast<char>('0' + v);
    }
  }

  void write_year_extended(long long year, pad_type pad) {
    // At least 4 characters.
    int width = 4;
    bool negative = year < 0;
    if (negative) {
      year = 0 - year;
      --width;
    }
    uint32_or_64_or_128_t<long long> n = to_unsigned(year);
    const int num_digits = count_digits(n);
    if (negative && pad == pad_type::zero) *out_++ = '-';
    if (width > num_digits) {
      out_ = detail::write_padding(out_, pad, width - num_digits);
    }
    if (negative && pad != pad_type::zero) *out_++ = '-';
    out_ = format_decimal<Char>(out_, n, num_digits);
  }
  void write_year(long long year, pad_type pad) {
    write_year_extended(year, pad);
  }

  void write_utc_offset(long long offset, numeric_system ns) {
    if (offset < 0) {
      *out_++ = '-';
      offset = -offset;
    } else {
      *out_++ = '+';
    }
    offset /= 60;
    write2(static_cast<int>(offset / 60));
    if (ns != numeric_system::standard) *out_++ = ':';
    write2(static_cast<int>(offset % 60));
  }

  template <typename T, FMT_ENABLE_IF(has_member_data_tm_gmtoff<T>::value)>
  void format_utc_offset_impl(const T& tm, numeric_system ns) {
    write_utc_offset(tm.tm_gmtoff, ns);
  }
  template <typename T, FMT_ENABLE_IF(!has_member_data_tm_gmtoff<T>::value)>
  void format_utc_offset_impl(const T& tm, numeric_system ns) {
#if defined(_WIN32) && defined(_UCRT)
    tzset_once();
    long offset = 0;
    _get_timezone(&offset);
    if (tm.tm_isdst) {
      long dstbias = 0;
      _get_dstbias(&dstbias);
      offset += dstbias;
    }
    write_utc_offset(-offset, ns);
#else
    if (ns == numeric_system::standard) return format_localized('z');

    // Extract timezone offset from timezone conversion functions.
    std::tm gtm = tm;
    std::time_t gt = std::mktime(&gtm);
    std::tm ltm = gmtime(gt);
    std::time_t lt = std::mktime(&ltm);
    long long offset = gt - lt;
    write_utc_offset(offset, ns);
#endif
  }

  template <typename T, FMT_ENABLE_IF(has_member_data_tm_zone<T>::value)>
  void format_tz_name_impl(const T& tm) {
    if (is_classic_)
      out_ = write_tm_str<Char>(out_, tm.tm_zone, loc_);
    else
      format_localized('Z');
  }
  template <typename T, FMT_ENABLE_IF(!has_member_data_tm_zone<T>::value)>
  void format_tz_name_impl(const T&) {
    format_localized('Z');
  }

  void format_localized(char format, char modifier = 0) {
    out_ = write<Char>(out_, tm_, loc_, format, modifier);
  }

 public:
  tm_writer(const std::locale& loc, OutputIt out, const std::tm& tm,
            const Duration* subsecs = nullptr)
      : loc_(loc),
        is_classic_(loc_ == get_classic_locale()),
        out_(out),
        subsecs_(subsecs),
        tm_(tm) {}

  auto out() const -> OutputIt { return out_; }

  FMT_CONSTEXPR void on_text(const Char* begin, const Char* end) {
    out_ = copy<Char>(begin, end, out_);
  }

  void on_abbr_weekday() {
    if (is_classic_)
      out_ = write(out_, tm_wday_short_name(tm_wday()));
    else
      format_localized('a');
  }
  void on_full_weekday() {
    if (is_classic_)
      out_ = write(out_, tm_wday_full_name(tm_wday()));
    else
      format_localized('A');
  }
  void on_dec0_weekday(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) return write1(tm_wday());
    format_localized('w', 'O');
  }
  void on_dec1_weekday(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto wday = tm_wday();
      write1(wday == 0 ? days_per_week : wday);
    } else {
      format_localized('u', 'O');
    }
  }

  void on_abbr_month() {
    if (is_classic_)
      out_ = write(out_, tm_mon_short_name(tm_mon()));
    else
      format_localized('b');
  }
  void on_full_month() {
    if (is_classic_)
      out_ = write(out_, tm_mon_full_name(tm_mon()));
    else
      format_localized('B');
  }

  void on_datetime(numeric_system ns) {
    if (is_classic_) {
      on_abbr_weekday();
      *out_++ = ' ';
      on_abbr_month();
      *out_++ = ' ';
      on_day_of_month(numeric_system::standard, pad_type::space);
      *out_++ = ' ';
      on_iso_time();
      *out_++ = ' ';
      on_year(numeric_system::standard, pad_type::space);
    } else {
      format_localized('c', ns == numeric_system::standard ? '\0' : 'E');
    }
  }
  void on_loc_date(numeric_system ns) {
    if (is_classic_)
      on_us_date();
    else
      format_localized('x', ns == numeric_system::standard ? '\0' : 'E');
  }
  void on_loc_time(numeric_system ns) {
    if (is_classic_)
      on_iso_time();
    else
      format_localized('X', ns == numeric_system::standard ? '\0' : 'E');
  }
  void on_us_date() {
    char buf[8];
    write_digit2_separated(buf, to_unsigned(tm_mon() + 1),
                           to_unsigned(tm_mday()),
                           to_unsigned(split_year_lower(tm_year())), '/');
    out_ = copy<Char>(std::begin(buf), std::end(buf), out_);
  }
  void on_iso_date() {
    auto year = tm_year();
    char buf[10];
    size_t offset = 0;
    if (year >= 0 && year < 10000) {
      write2digits(buf, static_cast<size_t>(year / 100));
    } else {
      offset = 4;
      write_year_extended(year, pad_type::zero);
      year = 0;
    }
    write_digit2_separated(buf + 2, static_cast<unsigned>(year % 100),
                           to_unsigned(tm_mon() + 1), to_unsigned(tm_mday()),
                           '-');
    out_ = copy<Char>(std::begin(buf) + offset, std::end(buf), out_);
  }

  void on_utc_offset(numeric_system ns) { format_utc_offset_impl(tm_, ns); }
  void on_tz_name() { format_tz_name_impl(tm_); }

  void on_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write_year(tm_year(), pad);
    format_localized('Y', 'E');
  }
  void on_short_year(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(split_year_lower(tm_year()));
    format_localized('y', 'O');
  }
  void on_offset_year() {
    if (is_classic_) return write2(split_year_lower(tm_year()));
    format_localized('y', 'E');
  }

  void on_century(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto year = tm_year();
      auto upper = year / 100;
      if (year >= -99 && year < 0) {
        // Zero upper on negative year.
        *out_++ = '-';
        *out_++ = '0';
      } else if (upper >= 0 && upper < 100) {
        write2(static_cast<int>(upper));
      } else {
        out_ = write<Char>(out_, upper);
      }
    } else {
      format_localized('C', 'E');
    }
  }

  void on_dec_month(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_mon() + 1, pad);
    format_localized('m', 'O');
  }

  void on_dec0_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2((tm_yday() + days_per_week - tm_wday()) / days_per_week,
                    pad);
    format_localized('U', 'O');
  }
  void on_dec1_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto wday = tm_wday();
      write2((tm_yday() + days_per_week -
              (wday == 0 ? (days_per_week - 1) : (wday - 1))) /
                 days_per_week,
             pad);
    } else {
      format_localized('W', 'O');
    }
  }
  void on_iso_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_iso_week_of_year(), pad);
    format_localized('V', 'O');
  }

  void on_iso_week_based_year() {
    write_year(tm_iso_week_year(), pad_type::zero);
  }
  void on_iso_week_based_short_year() {
    write2(split_year_lower(tm_iso_week_year()));
  }

  void on_day_of_year(pad_type pad) {
    auto yday = tm_yday() + 1;
    auto digit1 = yday / 100;
    if (digit1 != 0) {
      write1(digit1);
    } else {
      out_ = detail::write_padding(out_, pad);
    }
    write2(yday % 100, pad);
  }

  void on_day_of_month(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_mday(), pad);
    format_localized('d', 'O');
  }

  void on_24_hour(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_hour(), pad);
    format_localized('H', 'O');
  }
  void on_12_hour(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_hour12(), pad);
    format_localized('I', 'O');
  }
  void on_minute(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_min(), pad);
    format_localized('M', 'O');
  }

  void on_second(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard) {
      write2(tm_sec(), pad);
      if (subsecs_) {
        if (std::is_floating_point<typename Duration::rep>::value) {
          auto buf = memory_buffer();
          write_floating_seconds(buf, *subsecs_);
          if (buf.size() > 1) {
            // Remove the leading "0", write something like ".123".
            out_ = copy<Char>(buf.begin() + 1, buf.end(), out_);
          }
        } else {
          write_fractional_seconds<Char>(out_, *subsecs_);
        }
      }
    } else {
      // Currently no formatting of subseconds when a locale is set.
      format_localized('S', 'O');
    }
  }

  void on_12_hour_time() {
    if (is_classic_) {
      char buf[8];
      write_digit2_separated(buf, to_unsigned(tm_hour12()),
                             to_unsigned(tm_min()), to_unsigned(tm_sec()), ':');
      out_ = copy<Char>(std::begin(buf), std::end(buf), out_);
      *out_++ = ' ';
      on_am_pm();
    } else {
      format_localized('r');
    }
  }
  void on_24_hour_time() {
    write2(tm_hour());
    *out_++ = ':';
    write2(tm_min());
  }
  void on_iso_time() {
    on_24_hour_time();
    *out_++ = ':';
    on_second(numeric_system::standard, pad_type::zero);
  }

  void on_am_pm() {
    if (is_classic_) {
      *out_++ = tm_hour() < 12 ? 'A' : 'P';
      *out_++ = 'M';
    } else {
      format_localized('p');
    }
  }

  // These apply to chrono durations but not tm.
  void on_duration_value() {}
  void on_duration_unit() {}
};

struct chrono_format_checker : null_chrono_spec_handler<chrono_format_checker> {
  bool has_precision_integral = false;

  FMT_NORETURN inline void unsupported() { FMT_THROW(format_error("no date")); }

  template <typename Char>
  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}
  FMT_CONSTEXPR void on_day_of_year(pad_type) {}
  FMT_CONSTEXPR void on_24_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_minute(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_second(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour_time() {}
  FMT_CONSTEXPR void on_24_hour_time() {}
  FMT_CONSTEXPR void on_iso_time() {}
  FMT_CONSTEXPR void on_am_pm() {}
  FMT_CONSTEXPR void on_duration_value() const {
    if (has_precision_integral)
      FMT_THROW(format_error("precision not allowed for this argument type"));
  }
  FMT_CONSTEXPR void on_duration_unit() {}
};

template <typename T,
          FMT_ENABLE_IF(std::is_integral<T>::value&& has_isfinite<T>::value)>
inline auto isfinite(T) -> bool {
  return true;
}

template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
inline auto mod(T x, int y) -> T {
  return x % static_cast<T>(y);
}
template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value)>
inline auto mod(T x, int y) -> T {
  return std::fmod(x, static_cast<T>(y));
}

// If T is an integral type, maps T to its unsigned counterpart, otherwise
// leaves it unchanged (unlike std::make_unsigned).
template <typename T, bool INTEGRAL = std::is_integral<T>::value>
struct make_unsigned_or_unchanged {
  using type = T;
};

template <typename T> struct make_unsigned_or_unchanged<T, true> {
  using type = typename std::make_unsigned<T>::type;
};

template <typename Rep, typename Period,
          FMT_ENABLE_IF(std::is_integral<Rep>::value)>
inline auto get_milliseconds(std::chrono::duration<Rep, Period> d)
    -> std::chrono::duration<Rep, std::milli> {
  // this may overflow and/or the result may not fit in the
  // target type.
#if FMT_SAFE_DURATION_CAST
  using CommonSecondsType =
      typename std::common_type<decltype(d), std::chrono::seconds>::type;
  const auto d_as_common = detail::duration_cast<CommonSecondsType>(d);
  const auto d_as_whole_seconds =
      detail::duration_cast<std::chrono::seconds>(d_as_common);
  // this conversion should be nonproblematic
  const auto diff = d_as_common - d_as_whole_seconds;
  const auto ms =
      detail::duration_cast<std::chrono::duration<Rep, std::milli>>(diff);
  return ms;
#else
  auto s = detail::duration_cast<std::chrono::seconds>(d);
  return detail::duration_cast<std::chrono::milliseconds>(d - s);
#endif
}

template <typename Char, typename Rep, typename OutputIt,
          FMT_ENABLE_IF(std::is_integral<Rep>::value)>
auto format_duration_value(OutputIt out, Rep val, int) -> OutputIt {
  return write<Char>(out, val);
}

template <typename Char, typename Rep, typename OutputIt,
          FMT_ENABLE_IF(std::is_floating_point<Rep>::value)>
auto format_duration_value(OutputIt out, Rep val, int precision) -> OutputIt {
  auto specs = format_specs();
  specs.precision = precision;
  specs.set_type(precision >= 0 ? presentation_type::fixed
                                : presentation_type::general);
  return write<Char>(out, val, specs);
}

template <typename Char, typename OutputIt>
auto copy_unit(string_view unit, OutputIt out, Char) -> OutputIt {
  return copy<Char>(unit.begin(), unit.end(), out);
}

template <typename OutputIt>
auto copy_unit(string_view unit, OutputIt out, wchar_t) -> OutputIt {
  // This works when wchar_t is UTF-32 because units only contain characters
  // that have the same representation in UTF-16 and UTF-32.
  utf8_to_utf16 u(unit);
  return copy<wchar_t>(u.c_str(), u.c_str() + u.size(), out);
}

template <typename Char, typename Period, typename OutputIt>
auto format_duration_unit(OutputIt out) -> OutputIt {
  if (const char* unit = get_units<Period>())
    return copy_unit(string_view(unit), out, Char());
  *out++ = '[';
  out = write<Char>(out, Period::num);
  if (const_check(Period::den != 1)) {
    *out++ = '/';
    out = write<Char>(out, Period::den);
  }
  *out++ = ']';
  *out++ = 's';
  return out;
}

class get_locale {
 private:
  union {
    std::locale locale_;
  };
  bool has_locale_ = false;

 public:
  inline get_locale(bool localized, locale_ref loc) : has_locale_(localized) {
    if (localized)
      ::new (&locale_) std::locale(loc.template get<std::locale>());
  }
  inline ~get_locale() {
    if (has_locale_) locale_.~locale();
  }
  inline operator const std::locale&() const {
    return has_locale_ ? locale_ : get_classic_locale();
  }
};

template <typename FormatContext, typename OutputIt, typename Rep,
          typename Period>
struct chrono_formatter {
  FormatContext& context;
  OutputIt out;
  int precision;
  bool localized = false;
  // rep is unsigned to avoid overflow.
  using rep =
      conditional_t<std::is_integral<Rep>::value && sizeof(Rep) < sizeof(int),
                    unsigned, typename make_unsigned_or_unchanged<Rep>::type>;
  rep val;
  using seconds = std::chrono::duration<rep>;
  seconds s;
  using milliseconds = std::chrono::duration<rep, std::milli>;
  bool negative;

  using char_type = typename FormatContext::char_type;
  using tm_writer_type = tm_writer<OutputIt, char_type>;

  chrono_formatter(FormatContext& ctx, OutputIt o,
                   std::chrono::duration<Rep, Period> d)
      : context(ctx),
        out(o),
        val(static_cast<rep>(d.count())),
        negative(false) {
    if (d.count() < 0) {
      val = 0 - val;
      negative = true;
    }

    // this may overflow and/or the result may not fit in the
    // target type.
    // might need checked conversion (rep!=Rep)
    s = detail::duration_cast<seconds>(std::chrono::duration<rep, Period>(val));
  }

  // returns true if nan or inf, writes to out.
  auto handle_nan_inf() -> bool {
    if (isfinite(val)) {
      return false;
    }
    if (isnan(val)) {
      write_nan();
      return true;
    }
    // must be +-inf
    if (val > 0) {
      write_pinf();
    } else {
      write_ninf();
    }
    return true;
  }

  auto days() const -> Rep { return static_cast<Rep>(s.count() / 86400); }
  auto hour() const -> Rep {
    return static_cast<Rep>(mod((s.count() / 3600), 24));
  }

  auto hour12() const -> Rep {
    Rep hour = static_cast<Rep>(mod((s.count() / 3600), 12));
    return hour <= 0 ? 12 : hour;
  }

  auto minute() const -> Rep {
    return static_cast<Rep>(mod((s.count() / 60), 60));
  }
  auto second() const -> Rep { return static_cast<Rep>(mod(s.count(), 60)); }

  auto time() const -> std::tm {
    auto time = std::tm();
    time.tm_hour = to_nonnegative_int(hour(), 24);
    time.tm_min = to_nonnegative_int(minute(), 60);
    time.tm_sec = to_nonnegative_int(second(), 60);
    return time;
  }

  void write_sign() {
    if (negative) {
      *out++ = '-';
      negative = false;
    }
  }

  void write(Rep value, int width, pad_type pad = pad_type::zero) {
    write_sign();
    if (isnan(value)) return write_nan();
    uint32_or_64_or_128_t<int> n =
        to_unsigned(to_nonnegative_int(value, max_value<int>()));
    int num_digits = detail::count_digits(n);
    if (width > num_digits) {
      out = detail::write_padding(out, pad, width - num_digits);
    }
    out = format_decimal<char_type>(out, n, num_digits);
  }

  void write_nan() { std::copy_n("nan", 3, out); }
  void write_pinf() { std::copy_n("inf", 3, out); }
  void write_ninf() { std::copy_n("-inf", 4, out); }

  template <typename Callback, typename... Args>
  void format_tm(const tm& time, Callback cb, Args... args) {
    if (isnan(val)) return write_nan();
    get_locale loc(localized, context.locale());
    auto w = tm_writer_type(loc, out, time);
    (w.*cb)(args...);
    out = w.out();
  }

  void on_text(const char_type* begin, const char_type* end) {
    copy<char_type>(begin, end, out);
  }

  // These are not implemented because durations don't have date information.
  void on_abbr_weekday() {}
  void on_full_weekday() {}
  void on_dec0_weekday(numeric_system) {}
  void on_dec1_weekday(numeric_system) {}
  void on_abbr_month() {}
  void on_full_month() {}
  void on_datetime(numeric_system) {}
  void on_loc_date(numeric_system) {}
  void on_loc_time(numeric_system) {}
  void on_us_date() {}
  void on_iso_date() {}
  void on_utc_offset(numeric_system) {}
  void on_tz_name() {}
  void on_year(numeric_system, pad_type) {}
  void on_short_year(numeric_system) {}
  void on_offset_year() {}
  void on_century(numeric_system) {}
  void on_iso_week_based_year() {}
  void on_iso_week_based_short_year() {}
  void on_dec_month(numeric_system, pad_type) {}
  void on_dec0_week_of_year(numeric_system, pad_type) {}
  void on_dec1_week_of_year(numeric_system, pad_type) {}
  void on_iso_week_of_year(numeric_system, pad_type) {}
  void on_day_of_month(numeric_system, pad_type) {}

  void on_day_of_year(pad_type) {
    if (handle_nan_inf()) return;
    write(days(), 0);
  }

  void on_24_hour(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(hour(), 2, pad);
    auto time = tm();
    time.tm_hour = to_nonnegative_int(hour(), 24);
    format_tm(time, &tm_writer_type::on_24_hour, ns, pad);
  }

  void on_12_hour(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(hour12(), 2, pad);
    auto time = tm();
    time.tm_hour = to_nonnegative_int(hour12(), 12);
    format_tm(time, &tm_writer_type::on_12_hour, ns, pad);
  }

  void on_minute(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(minute(), 2, pad);
    auto time = tm();
    time.tm_min = to_nonnegative_int(minute(), 60);
    format_tm(time, &tm_writer_type::on_minute, ns, pad);
  }

  void on_second(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) {
      if (std::is_floating_point<rep>::value) {
        auto buf = memory_buffer();
        write_floating_seconds(buf, std::chrono::duration<rep, Period>(val),
                               precision);
        if (negative) *out++ = '-';
        if (buf.size() < 2 || buf[1] == '.') {
          out = detail::write_padding(out, pad);
        }
        out = copy<char_type>(buf.begin(), buf.end(), out);
      } else {
        write(second(), 2, pad);
        write_fractional_seconds<char_type>(
            out, std::chrono::duration<rep, Period>(val), precision);
      }
      return;
    }
    auto time = tm();
    time.tm_sec = to_nonnegative_int(second(), 60);
    format_tm(time, &tm_writer_type::on_second, ns, pad);
  }

  void on_12_hour_time() {
    if (handle_nan_inf()) return;
    format_tm(time(), &tm_writer_type::on_12_hour_time);
  }

  void on_24_hour_time() {
    if (handle_nan_inf()) {
      *out++ = ':';
      handle_nan_inf();
      return;
    }

    write(hour(), 2);
    *out++ = ':';
    write(minute(), 2);
  }

  void on_iso_time() {
    on_24_hour_time();
    *out++ = ':';
    if (handle_nan_inf()) return;
    on_second(numeric_system::standard, pad_type::zero);
  }

  void on_am_pm() {
    if (handle_nan_inf()) return;
    format_tm(time(), &tm_writer_type::on_am_pm);
  }

  void on_duration_value() {
    if (handle_nan_inf()) return;
    write_sign();
    out = format_duration_value<char_type>(out, val, precision);
  }

  void on_duration_unit() {
    out = format_duration_unit<char_type, Period>(out);
  }
};

}  // namespace detail

#if defined(__cpp_lib_chrono) && __cpp_lib_chrono >= 201907
using weekday = std::chrono::weekday;
using day = std::chrono::day;
using month = std::chrono::month;
using year = std::chrono::year;
using year_month_day = std::chrono::year_month_day;
#else
// A fallback version of weekday.
class weekday {
 private:
  unsigned char value_;

 public:
  weekday() = default;
  constexpr explicit weekday(unsigned wd) noexcept
      : value_(static_cast<unsigned char>(wd != 7 ? wd : 0)) {}
  constexpr auto c_encoding() const noexcept -> unsigned { return value_; }
};

class day {
 private:
  unsigned char value_;

 public:
  day() = default;
  constexpr explicit day(unsigned d) noexcept
      : value_(static_cast<unsigned char>(d)) {}
  constexpr explicit operator unsigned() const noexcept { return value_; }
};

class month {
 private:
  unsigned char value_;

 public:
  month() = default;
  constexpr explicit month(unsigned m) noexcept
      : value_(static_cast<unsigned char>(m)) {}
  constexpr explicit operator unsigned() const noexcept { return value_; }
};

class year {
 private:
  int value_;

 public:
  year() = default;
  constexpr explicit year(int y) noexcept : value_(y) {}
  constexpr explicit operator int() const noexcept { return value_; }
};

class year_month_day {
 private:
  fmt::year year_;
  fmt::month month_;
  fmt::day day_;

 public:
  year_month_day() = default;
  constexpr year_month_day(const year& y, const month& m, const day& d) noexcept
      : year_(y), month_(m), day_(d) {}
  constexpr auto year() const noexcept -> fmt::year { return year_; }
  constexpr auto month() const noexcept -> fmt::month { return month_; }
  constexpr auto day() const noexcept -> fmt::day { return day_; }
};
#endif

template <typename Char>
struct formatter<weekday, Char> : private formatter<std::tm, Char> {
 private:
  bool localized_ = false;
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it != end && *it == 'L') {
      ++it;
      localized_ = true;
      return it;
    }
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(weekday wd, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_wday = static_cast<int>(wd.c_encoding());
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(localized_, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_abbr_weekday();
    return w.out();
  }
};

template <typename Char>
struct formatter<day, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(day d, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_mday = static_cast<int>(static_cast<unsigned>(d));
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(false, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_day_of_month(detail::numeric_system::standard, detail::pad_type::zero);
    return w.out();
  }
};

template <typename Char>
struct formatter<month, Char> : private formatter<std::tm, Char> {
 private:
  bool localized_ = false;
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it != end && *it == 'L') {
      ++it;
      localized_ = true;
      return it;
    }
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(month m, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_mon = static_cast<int>(static_cast<unsigned>(m)) - 1;
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(localized_, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_abbr_month();
    return w.out();
  }
};

template <typename Char>
struct formatter<year, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(year y, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_year = static_cast<int>(y) - 1900;
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(false, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_year(detail::numeric_system::standard, detail::pad_type::zero);
    return w.out();
  }
};

template <typename Char>
struct formatter<year_month_day, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(year_month_day val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_year = static_cast<int>(val.year()) - 1900;
    time.tm_mon = static_cast<int>(static_cast<unsigned>(val.month())) - 1;
    time.tm_mday = static_cast<int>(static_cast<unsigned>(val.day()));
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(true, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_iso_date();
    return w.out();
  }
};

template <typename Rep, typename Period, typename Char>
struct formatter<std::chrono::duration<Rep, Period>, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;
  detail::arg_ref<Char> precision_ref_;
  bool localized_ = false;
  basic_string_view<Char> fmt_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end || *it == '}') return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
      if (it == end) return it;
    }

    auto checker = detail::chrono_format_checker();
    if (*it == '.') {
      checker.has_precision_integral = !std::is_floating_point<Rep>::value;
      it = detail::parse_precision(it, end, specs_, precision_ref_, ctx);
    }
    if (it != end && *it == 'L') {
      localized_ = true;
      ++it;
    }
    end = detail::parse_chrono_format(it, end, checker);
    fmt_ = {it, detail::to_unsigned(end - it)};
    return end;
  }

  template <typename FormatContext>
  auto format(std::chrono::duration<Rep, Period> d, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    auto precision = specs.precision;
    specs.precision = -1;
    auto begin = fmt_.begin(), end = fmt_.end();
    // As a possible future optimization, we could avoid extra copying if width
    // is not specified.
    auto buf = basic_memory_buffer<Char>();
    auto out = basic_appender<Char>(buf);
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), precision,
                                precision_ref_, ctx);
    if (begin == end || *begin == '}') {
      out = detail::format_duration_value<Char>(out, d.count(), precision);
      detail::format_duration_unit<Char, Period>(out);
    } else {
      using chrono_formatter =
          detail::chrono_formatter<FormatContext, decltype(out), Rep, Period>;
      auto f = chrono_formatter(ctx, out, d);
      f.precision = precision;
      f.localized = localized_;
      detail::parse_chrono_format(begin, end, f);
    }
    return detail::write(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }
};

template <typename Char> struct formatter<std::tm, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;

 protected:
  basic_string_view<Char> fmt_;

  template <typename Duration, typename FormatContext>
  auto do_format(const std::tm& tm, FormatContext& ctx,
                 const Duration* subsecs) const -> decltype(ctx.out()) {
    auto specs = specs_;
    auto buf = basic_memory_buffer<Char>();
    auto out = basic_appender<Char>(buf);
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);

    auto loc_ref = ctx.locale();
    detail::get_locale loc(static_cast<bool>(loc_ref), loc_ref);
    auto w =
        detail::tm_writer<decltype(out), Char, Duration>(loc, out, tm, subsecs);
    detail::parse_chrono_format(fmt_.begin(), fmt_.end(), w);
    return detail::write(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end || *it == '}') return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
      if (it == end) return it;
    }

    end = detail::parse_chrono_format(it, end, detail::tm_format_checker());
    // Replace the default format string only if the new spec is not empty.
    if (end != it) fmt_ = {it, detail::to_unsigned(end - it)};
    return end;
  }

  template <typename FormatContext>
  auto format(const std::tm& tm, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return do_format<std::chrono::seconds>(tm, ctx, nullptr);
  }
};

template <typename Char, typename Duration>
struct formatter<sys_time<Duration>, Char> : formatter<std::tm, Char> {
  FMT_CONSTEXPR formatter() {
    this->fmt_ = detail::string_literal<Char, '%', 'F', ' ', '%', 'T'>();
  }

  template <typename FormatContext>
  auto format(sys_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    std::tm tm = gmtime(val);
    using period = typename Duration::period;
    if (detail::const_check(
            period::num == 1 && period::den == 1 &&
            !std::is_floating_point<typename Duration::rep>::value)) {
      return formatter<std::tm, Char>::format(tm, ctx);
    }
    Duration epoch = val.time_since_epoch();
    Duration subsecs = detail::duration_cast<Duration>(
        epoch - detail::duration_cast<std::chrono::seconds>(epoch));
    if (subsecs.count() < 0) {
      auto second = detail::duration_cast<Duration>(std::chrono::seconds(1));
      if (tm.tm_sec != 0)
        --tm.tm_sec;
      else
        tm = gmtime(val - second);
      subsecs += detail::duration_cast<Duration>(std::chrono::seconds(1));
    }
    return formatter<std::tm, Char>::do_format(tm, ctx, &subsecs);
  }
};

template <typename Duration, typename Char>
struct formatter<utc_time<Duration>, Char>
    : formatter<sys_time<Duration>, Char> {
  template <typename FormatContext>
  auto format(utc_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<sys_time<Duration>, Char>::format(
        detail::utc_clock::to_sys(val), ctx);
  }
};

template <typename Duration, typename Char>
struct formatter<local_time<Duration>, Char> : formatter<std::tm, Char> {
  FMT_CONSTEXPR formatter() {
    this->fmt_ = detail::string_literal<Char, '%', 'F', ' ', '%', 'T'>();
  }

  template <typename FormatContext>
  auto format(local_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    using period = typename Duration::period;
    if (period::num == 1 && period::den == 1 &&
        !std::is_floating_point<typename Duration::rep>::value) {
      return formatter<std::tm, Char>::format(localtime(val), ctx);
    }
    auto epoch = val.time_since_epoch();
    auto subsecs = detail::duration_cast<Duration>(
        epoch - detail::duration_cast<std::chrono::seconds>(epoch));
    return formatter<std::tm, Char>::do_format(localtime(val), ctx, &subsecs);
  }
};

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_CHRONO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/color.h <==
// Formatting library for C++ - color support
//
// Copyright (c) 2018 - present, Victor Zverovich and fmt contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_COLOR_H_
#define FMT_COLOR_H_

#include "format.h"

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

enum class color : uint32_t {
  alice_blue = 0xF0F8FF,               // rgb(240,248,255)
  antique_white = 0xFAEBD7,            // rgb(250,235,215)
  aqua = 0x00FFFF,                     // rgb(0,255,255)
  aquamarine = 0x7FFFD4,               // rgb(127,255,212)
  azure = 0xF0FFFF,                    // rgb(240,255,255)
  beige = 0xF5F5DC,                    // rgb(245,245,220)
  bisque = 0xFFE4C4,                   // rgb(255,228,196)
  black = 0x000000,                    // rgb(0,0,0)
  blanched_almond = 0xFFEBCD,          // rgb(255,235,205)
  blue = 0x0000FF,                     // rgb(0,0,255)
  blue_violet = 0x8A2BE2,              // rgb(138,43,226)
  brown = 0xA52A2A,                    // rgb(165,42,42)
  burly_wood = 0xDEB887,               // rgb(222,184,135)
  cadet_blue = 0x5F9EA0,               // rgb(95,158,160)
  chartreuse = 0x7FFF00,               // rgb(127,255,0)
  chocolate = 0xD2691E,                // rgb(210,105,30)
  coral = 0xFF7F50,                    // rgb(255,127,80)
  cornflower_blue = 0x6495ED,          // rgb(100,149,237)
  cornsilk = 0xFFF8DC,                 // rgb(255,248,220)
  crimson = 0xDC143C,                  // rgb(220,20,60)
  cyan = 0x00FFFF,                     // rgb(0,255,255)
  dark_blue = 0x00008B,                // rgb(0,0,139)
  dark_cyan = 0x008B8B,                // rgb(0,139,139)
  dark_golden_rod = 0xB8860B,          // rgb(184,134,11)
  dark_gray = 0xA9A9A9,                // rgb(169,169,169)
  dark_green = 0x006400,               // rgb(0,100,0)
  dark_khaki = 0xBDB76B,               // rgb(189,183,107)
  dark_magenta = 0x8B008B,             // rgb(139,0,139)
  dark_olive_green = 0x556B2F,         // rgb(85,107,47)
  dark_orange = 0xFF8C00,              // rgb(255,140,0)
  dark_orchid = 0x9932CC,              // rgb(153,50,204)
  dark_red = 0x8B0000,                 // rgb(139,0,0)
  dark_salmon = 0xE9967A,              // rgb(233,150,122)
  dark_sea_green = 0x8FBC8F,           // rgb(143,188,143)
  dark_slate_blue = 0x483D8B,          // rgb(72,61,139)
  dark_slate_gray = 0x2F4F4F,          // rgb(47,79,79)
  dark_turquoise = 0x00CED1,           // rgb(0,206,209)
  dark_violet = 0x9400D3,              // rgb(148,0,211)
  deep_pink = 0xFF1493,                // rgb(255,20,147)
  deep_sky_blue = 0x00BFFF,            // rgb(0,191,255)
  dim_gray = 0x696969,                 // rgb(105,105,105)
  dodger_blue = 0x1E90FF,              // rgb(30,144,255)
  fire_brick = 0xB22222,               // rgb(178,34,34)
  floral_white = 0xFFFAF0,             // rgb(255,250,240)
  forest_green = 0x228B22,             // rgb(34,139,34)
  fuchsia = 0xFF00FF,                  // rgb(255,0,255)
  gainsboro = 0xDCDCDC,                // rgb(220,220,220)
  ghost_white = 0xF8F8FF,              // rgb(248,248,255)
  gold = 0xFFD700,                     // rgb(255,215,0)
  golden_rod = 0xDAA520,               // rgb(218,165,32)
  gray = 0x808080,                     // rgb(128,128,128)
  green = 0x008000,                    // rgb(0,128,0)
  green_yellow = 0xADFF2F,             // rgb(173,255,47)
  honey_dew = 0xF0FFF0,                // rgb(240,255,240)
  hot_pink = 0xFF69B4,                 // rgb(255,105,180)
  indian_red = 0xCD5C5C,               // rgb(205,92,92)
  indigo = 0x4B0082,                   // rgb(75,0,130)
  ivory = 0xFFFFF0,                    // rgb(255,255,240)
  khaki = 0xF0E68C,                    // rgb(240,230,140)
  lavender = 0xE6E6FA,                 // rgb(230,230,250)
  lavender_blush = 0xFFF0F5,           // rgb(255,240,245)
  lawn_green = 0x7CFC00,               // rgb(124,252,0)
  lemon_chiffon = 0xFFFACD,            // rgb(255,250,205)
  light_blue = 0xADD8E6,               // rgb(173,216,230)
  light_coral = 0xF08080,              // rgb(240,128,128)
  light_cyan = 0xE0FFFF,               // rgb(224,255,255)
  light_golden_rod_yellow = 0xFAFAD2,  // rgb(250,250,210)
  light_gray = 0xD3D3D3,               // rgb(211,211,211)
  light_green = 0x90EE90,              // rgb(144,238,144)
  light_pink = 0xFFB6C1,               // rgb(255,182,193)
  light_salmon = 0xFFA07A,             // rgb(255,160,122)
  light_sea_green = 0x20B2AA,          // rgb(32,178,170)
  light_sky_blue = 0x87CEFA,           // rgb(135,206,250)
  light_slate_gray = 0x778899,         // rgb(119,136,153)
  light_steel_blue = 0xB0C4DE,         // rgb(176,196,222)
  light_yellow = 0xFFFFE0,             // rgb(255,255,224)
  lime = 0x00FF00,                     // rgb(0,255,0)
  lime_green = 0x32CD32,               // rgb(50,205,50)
  linen = 0xFAF0E6,                    // rgb(250,240,230)
  magenta = 0xFF00FF,                  // rgb(255,0,255)
  maroon = 0x800000,                   // rgb(128,0,0)
  medium_aquamarine = 0x66CDAA,        // rgb(102,205,170)
  medium_blue = 0x0000CD,              // rgb(0,0,205)
  medium_orchid = 0xBA55D3,            // rgb(186,85,211)
  medium_purple = 0x9370DB,            // rgb(147,112,219)
  medium_sea_green = 0x3CB371,         // rgb(60,179,113)
  medium_slate_blue = 0x7B68EE,        // rgb(123,104,238)
  medium_spring_green = 0x00FA9A,      // rgb(0,250,154)
  medium_turquoise = 0x48D1CC,         // rgb(72,209,204)
  medium_violet_red = 0xC71585,        // rgb(199,21,133)
  midnight_blue = 0x191970,            // rgb(25,25,112)
  mint_cream = 0xF5FFFA,               // rgb(245,255,250)
  misty_rose = 0xFFE4E1,               // rgb(255,228,225)
  moccasin = 0xFFE4B5,                 // rgb(255,228,181)
  navajo_white = 0xFFDEAD,             // rgb(255,222,173)
  navy = 0x000080,                     // rgb(0,0,128)
  old_lace = 0xFDF5E6,                 // rgb(253,245,230)
  olive = 0x808000,                    // rgb(128,128,0)
  olive_drab = 0x6B8E23,               // rgb(107,142,35)
  orange = 0xFFA500,                   // rgb(255,165,0)
  orange_red = 0xFF4500,               // rgb(255,69,0)
  orchid = 0xDA70D6,                   // rgb(218,112,214)
  pale_golden_rod = 0xEEE8AA,          // rgb(238,232,170)
  pale_green = 0x98FB98,               // rgb(152,251,152)
  pale_turquoise = 0xAFEEEE,           // rgb(175,238,238)
  pale_violet_red = 0xDB7093,          // rgb(219,112,147)
  papaya_whip = 0xFFEFD5,              // rgb(255,239,213)
  peach_puff = 0xFFDAB9,               // rgb(255,218,185)
  peru = 0xCD853F,                     // rgb(205,133,63)
  pink = 0xFFC0CB,                     // rgb(255,192,203)
  plum = 0xDDA0DD,                     // rgb(221,160,221)
  powder_blue = 0xB0E0E6,              // rgb(176,224,230)
  purple = 0x800080,                   // rgb(128,0,128)
  rebecca_purple = 0x663399,           // rgb(102,51,153)
  red = 0xFF0000,                      // rgb(255,0,0)
  rosy_brown = 0xBC8F8F,               // rgb(188,143,143)
  royal_blue = 0x4169E1,               // rgb(65,105,225)
  saddle_brown = 0x8B4513,             // rgb(139,69,19)
  salmon = 0xFA8072,                   // rgb(250,128,114)
  sandy_brown = 0xF4A460,              // rgb(244,164,96)
  sea_green = 0x2E8B57,                // rgb(46,139,87)
  sea_shell = 0xFFF5EE,                // rgb(255,245,238)
  sienna = 0xA0522D,                   // rgb(160,82,45)
  silver = 0xC0C0C0,                   // rgb(192,192,192)
  sky_blue = 0x87CEEB,                 // rgb(135,206,235)
  slate_blue = 0x6A5ACD,               // rgb(106,90,205)
  slate_gray = 0x708090,               // rgb(112,128,144)
  snow = 0xFFFAFA,                     // rgb(255,250,250)
  spring_green = 0x00FF7F,             // rgb(0,255,127)
  steel_blue = 0x4682B4,               // rgb(70,130,180)
  tan = 0xD2B48C,                      // rgb(210,180,140)
  teal = 0x008080,                     // rgb(0,128,128)
  thistle = 0xD8BFD8,                  // rgb(216,191,216)
  tomato = 0xFF6347,                   // rgb(255,99,71)
  turquoise = 0x40E0D0,                // rgb(64,224,208)
  violet = 0xEE82EE,                   // rgb(238,130,238)
  wheat = 0xF5DEB3,                    // rgb(245,222,179)
  white = 0xFFFFFF,                    // rgb(255,255,255)
  white_smoke = 0xF5F5F5,              // rgb(245,245,245)
  yellow = 0xFFFF00,                   // rgb(255,255,0)
  yellow_green = 0x9ACD32              // rgb(154,205,50)
};                                     // enum class color

enum class terminal_color : uint8_t {
  black = 30,
  red,
  green,
  yellow,
  blue,
  magenta,
  cyan,
  white,
  bright_black = 90,
  bright_red,
  bright_green,
  bright_yellow,
  bright_blue,
  bright_magenta,
  bright_cyan,
  bright_white
};

enum class emphasis : uint8_t {
  bold = 1,
  faint = 1 << 1,
  italic = 1 << 2,
  underline = 1 << 3,
  blink = 1 << 4,
  reverse = 1 << 5,
  conceal = 1 << 6,
  strikethrough = 1 << 7,
};

// rgb is a struct for red, green and blue colors.
// Using the name "rgb" makes some editors show the color in a tooltip.
struct rgb {
  FMT_CONSTEXPR rgb() : r(0), g(0), b(0) {}
  FMT_CONSTEXPR rgb(uint8_t r_, uint8_t g_, uint8_t b_) : r(r_), g(g_), b(b_) {}
  FMT_CONSTEXPR rgb(uint32_t hex)
      : r((hex >> 16) & 0xFF), g((hex >> 8) & 0xFF), b(hex & 0xFF) {}
  FMT_CONSTEXPR rgb(color hex)
      : r((uint32_t(hex) >> 16) & 0xFF),
        g((uint32_t(hex) >> 8) & 0xFF),
        b(uint32_t(hex) & 0xFF) {}
  uint8_t r;
  uint8_t g;
  uint8_t b;
};

namespace detail {

// color is a struct of either a rgb color or a terminal color.
struct color_type {
  FMT_CONSTEXPR color_type() noexcept : is_rgb(), value{} {}
  FMT_CONSTEXPR color_type(color rgb_color) noexcept : is_rgb(true), value{} {
    value.rgb_color = static_cast<uint32_t>(rgb_color);
  }
  FMT_CONSTEXPR color_type(rgb rgb_color) noexcept : is_rgb(true), value{} {
    value.rgb_color = (static_cast<uint32_t>(rgb_color.r) << 16) |
                      (static_cast<uint32_t>(rgb_color.g) << 8) | rgb_color.b;
  }
  FMT_CONSTEXPR color_type(terminal_color term_color) noexcept
      : is_rgb(), value{} {
    value.term_color = static_cast<uint8_t>(term_color);
  }
  bool is_rgb;
  union color_union {
    uint8_t term_color;
    uint32_t rgb_color;
  } value;
};
}  // namespace detail

/// A text style consisting of foreground and background colors and emphasis.
class text_style {
 public:
  FMT_CONSTEXPR text_style(emphasis em = emphasis()) noexcept
      : set_foreground_color(), set_background_color(), ems(em) {}

  FMT_CONSTEXPR auto operator|=(const text_style& rhs) -> text_style& {
    if (!set_foreground_color) {
      set_foreground_color = rhs.set_foreground_color;
      foreground_color = rhs.foreground_color;
    } else if (rhs.set_foreground_color) {
      if (!foreground_color.is_rgb || !rhs.foreground_color.is_rgb)
        report_error("can't OR a terminal color");
      foreground_color.value.rgb_color |= rhs.foreground_color.value.rgb_color;
    }

    if (!set_background_color) {
      set_background_color = rhs.set_background_color;
      background_color = rhs.background_color;
    } else if (rhs.set_background_color) {
      if (!background_color.is_rgb || !rhs.background_color.is_rgb)
        report_error("can't OR a terminal color");
      background_color.value.rgb_color |= rhs.background_color.value.rgb_color;
    }

    ems = static_cast<emphasis>(static_cast<uint8_t>(ems) |
                                static_cast<uint8_t>(rhs.ems));
    return *this;
  }

  friend FMT_CONSTEXPR auto operator|(text_style lhs, const text_style& rhs)
      -> text_style {
    return lhs |= rhs;
  }

  FMT_CONSTEXPR auto has_foreground() const noexcept -> bool {
    return set_foreground_color;
  }
  FMT_CONSTEXPR auto has_background() const noexcept -> bool {
    return set_background_color;
  }
  FMT_CONSTEXPR auto has_emphasis() const noexcept -> bool {
    return static_cast<uint8_t>(ems) != 0;
  }
  FMT_CONSTEXPR auto get_foreground() const noexcept -> detail::color_type {
    FMT_ASSERT(has_foreground(), "no foreground specified for this style");
    return foreground_color;
  }
  FMT_CONSTEXPR auto get_background() const noexcept -> detail::color_type {
    FMT_ASSERT(has_background(), "no background specified for this style");
    return background_color;
  }
  FMT_CONSTEXPR auto get_emphasis() const noexcept -> emphasis {
    FMT_ASSERT(has_emphasis(), "no emphasis specified for this style");
    return ems;
  }

 private:
  FMT_CONSTEXPR text_style(bool is_foreground,
                           detail::color_type text_color) noexcept
      : set_foreground_color(), set_background_color(), ems() {
    if (is_foreground) {
      foreground_color = text_color;
      set_foreground_color = true;
    } else {
      background_color = text_color;
      set_background_color = true;
    }
  }

  friend FMT_CONSTEXPR auto fg(detail::color_type foreground) noexcept
      -> text_style;

  friend FMT_CONSTEXPR auto bg(detail::color_type background) noexcept
      -> text_style;

  detail::color_type foreground_color;
  detail::color_type background_color;
  bool set_foreground_color;
  bool set_background_color;
  emphasis ems;
};

/// Creates a text style from the foreground (text) color.
FMT_CONSTEXPR inline auto fg(detail::color_type foreground) noexcept
    -> text_style {
  return text_style(true, foreground);
}

/// Creates a text style from the background color.
FMT_CONSTEXPR inline auto bg(detail::color_type background) noexcept
    -> text_style {
  return text_style(false, background);
}

FMT_CONSTEXPR inline auto operator|(emphasis lhs, emphasis rhs) noexcept
    -> text_style {
  return text_style(lhs) | rhs;
}

namespace detail {

template <typename Char> struct ansi_color_escape {
  FMT_CONSTEXPR ansi_color_escape(color_type text_color,
                                  const char* esc) noexcept {
    // If we have a terminal color, we need to output another escape code
    // sequence.
    if (!text_color.is_rgb) {
      bool is_background = esc == string_view("\x1b[48;2;");
      uint32_t value = text_color.value.term_color;
      // Background ASCII codes are the same as the foreground ones but with
      // 10 more.
      if (is_background) value += 10u;

      size_t index = 0;
      buffer[index++] = static_cast<Char>('\x1b');
      buffer[index++] = static_cast<Char>('[');

      if (value >= 100u) {
        buffer[index++] = static_cast<Char>('1');
        value %= 100u;
      }
      buffer[index++] = static_cast<Char>('0' + value / 10u);
      buffer[index++] = static_cast<Char>('0' + value % 10u);

      buffer[index++] = static_cast<Char>('m');
      buffer[index++] = static_cast<Char>('\0');
      return;
    }

    for (int i = 0; i < 7; i++) {
      buffer[i] = static_cast<Char>(esc[i]);
    }
    rgb color(text_color.value.rgb_color);
    to_esc(color.r, buffer + 7, ';');
    to_esc(color.g, buffer + 11, ';');
    to_esc(color.b, buffer + 15, 'm');
    buffer[19] = static_cast<Char>(0);
  }
  FMT_CONSTEXPR ansi_color_escape(emphasis em) noexcept {
    uint8_t em_codes[num_emphases] = {};
    if (has_emphasis(em, emphasis::bold)) em_codes[0] = 1;
    if (has_emphasis(em, emphasis::faint)) em_codes[1] = 2;
    if (has_emphasis(em, emphasis::italic)) em_codes[2] = 3;
    if (has_emphasis(em, emphasis::underline)) em_codes[3] = 4;
    if (has_emphasis(em, emphasis::blink)) em_codes[4] = 5;
    if (has_emphasis(em, emphasis::reverse)) em_codes[5] = 7;
    if (has_emphasis(em, emphasis::conceal)) em_codes[6] = 8;
    if (has_emphasis(em, emphasis::strikethrough)) em_codes[7] = 9;

    size_t index = 0;
    for (size_t i = 0; i < num_emphases; ++i) {
      if (!em_codes[i]) continue;
      buffer[index++] = static_cast<Char>('\x1b');
      buffer[index++] = static_cast<Char>('[');
      buffer[index++] = static_cast<Char>('0' + em_codes[i]);
      buffer[index++] = static_cast<Char>('m');
    }
    buffer[index++] = static_cast<Char>(0);
  }
  FMT_CONSTEXPR operator const Char*() const noexcept { return buffer; }

  FMT_CONSTEXPR auto begin() const noexcept -> const Char* { return buffer; }
  FMT_CONSTEXPR20 auto end() const noexcept -> const Char* {
    return buffer + basic_string_view<Char>(buffer).size();
  }

 private:
  static constexpr size_t num_emphases = 8;
  Char buffer[7u + 3u * num_emphases + 1u];

  static FMT_CONSTEXPR void to_esc(uint8_t c, Char* out,
                                   char delimiter) noexcept {
    out[0] = static_cast<Char>('0' + c / 100);
    out[1] = static_cast<Char>('0' + c / 10 % 10);
    out[2] = static_cast<Char>('0' + c % 10);
    out[3] = static_cast<Char>(delimiter);
  }
  static FMT_CONSTEXPR auto has_emphasis(emphasis em, emphasis mask) noexcept
      -> bool {
    return static_cast<uint8_t>(em) & static_cast<uint8_t>(mask);
  }
};

template <typename Char>
FMT_CONSTEXPR auto make_foreground_color(color_type foreground) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(foreground, "\x1b[38;2;");
}

template <typename Char>
FMT_CONSTEXPR auto make_background_color(color_type background) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(background, "\x1b[48;2;");
}

template <typename Char>
FMT_CONSTEXPR auto make_emphasis(emphasis em) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(em);
}

template <typename Char> inline void reset_color(buffer<Char>& buffer) {
  auto reset_color = string_view("\x1b[0m");
  buffer.append(reset_color.begin(), reset_color.end());
}

template <typename T> struct styled_arg : view {
  const T& value;
  text_style style;
  styled_arg(const T& v, text_style s) : value(v), style(s) {}
};

template <typename Char>
void vformat_to(buffer<Char>& buf, const text_style& ts,
                basic_string_view<Char> fmt,
                basic_format_args<buffered_context<Char>> args) {
  bool has_style = false;
  if (ts.has_emphasis()) {
    has_style = true;
    auto emphasis = make_emphasis<Char>(ts.get_emphasis());
    buf.append(emphasis.begin(), emphasis.end());
  }
  if (ts.has_foreground()) {
    has_style = true;
    auto foreground = make_foreground_color<Char>(ts.get_foreground());
    buf.append(foreground.begin(), foreground.end());
  }
  if (ts.has_background()) {
    has_style = true;
    auto background = make_background_color<Char>(ts.get_background());
    buf.append(background.begin(), background.end());
  }
  vformat_to(buf, fmt, args);
  if (has_style) reset_color<Char>(buf);
}
}  // namespace detail

inline void vprint(FILE* f, const text_style& ts, string_view fmt,
                   format_args args) {
  auto buf = memory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  print(f, FMT_STRING("{}"), string_view(buf.begin(), buf.size()));
}

/**
 * Formats a string and prints it to the specified file stream using ANSI
 * escape sequences to specify text formatting.
 *
 * **Example**:
 *
 *     fmt::print(fmt::emphasis::bold | fg(fmt::color::red),
 *                "Elapsed time: {0:.2f} seconds", 1.23);
 */
template <typename... T>
void print(FILE* f, const text_style& ts, format_string<T...> fmt,
           T&&... args) {
  vprint(f, ts, fmt.str, vargs<T...>{{args...}});
}

/**
 * Formats a string and prints it to stdout using ANSI escape sequences to
 * specify text formatting.
 *
 * **Example**:
 *
 *     fmt::print(fmt::emphasis::bold | fg(fmt::color::red),
 *                "Elapsed time: {0:.2f} seconds", 1.23);
 */
template <typename... T>
void print(const text_style& ts, format_string<T...> fmt, T&&... args) {
  return print(stdout, ts, fmt, std::forward<T>(args)...);
}

inline auto vformat(const text_style& ts, string_view fmt, format_args args)
    -> std::string {
  auto buf = memory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  return fmt::to_string(buf);
}

/**
 * Formats arguments and returns the result as a string using ANSI escape
 * sequences to specify text formatting.
 *
 * **Example**:
 *
 * ```
 * #include <fmt/color.h>
 * std::string message = fmt::format(fmt::emphasis::bold | fg(fmt::color::red),
 *                                   "The answer is {}", 42);
 * ```
 */
template <typename... T>
inline auto format(const text_style& ts, format_string<T...> fmt, T&&... args)
    -> std::string {
  return fmt::vformat(ts, fmt.str, vargs<T...>{{args...}});
}

/// Formats a string with the given text_style and writes the output to `out`.
template <typename OutputIt,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to(OutputIt out, const text_style& ts, string_view fmt,
                format_args args) -> OutputIt {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, ts, fmt, args);
  return detail::get_iterator(buf, out);
}

/**
 * Formats arguments with the given text style, writes the result to the output
 * iterator `out` and returns the iterator past the end of the output range.
 *
 * **Example**:
 *
 *     std::vector<char> out;
 *     fmt::format_to(std::back_inserter(out),
 *                    fmt::emphasis::bold | fg(fmt::color::red), "{}", 42);
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
inline auto format_to(OutputIt out, const text_style& ts,
                      format_string<T...> fmt, T&&... args) -> OutputIt {
  return vformat_to(out, ts, fmt.str, vargs<T...>{{args...}});
}

template <typename T, typename Char>
struct formatter<detail::styled_arg<T>, Char> : formatter<T, Char> {
  template <typename FormatContext>
  auto format(const detail::styled_arg<T>& arg, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    const auto& ts = arg.style;
    auto out = ctx.out();

    bool has_style = false;
    if (ts.has_emphasis()) {
      has_style = true;
      auto emphasis = detail::make_emphasis<Char>(ts.get_emphasis());
      out = detail::copy<Char>(emphasis.begin(), emphasis.end(), out);
    }
    if (ts.has_foreground()) {
      has_style = true;
      auto foreground =
          detail::make_foreground_color<Char>(ts.get_foreground());
      out = detail::copy<Char>(foreground.begin(), foreground.end(), out);
    }
    if (ts.has_background()) {
      has_style = true;
      auto background =
          detail::make_background_color<Char>(ts.get_background());
      out = detail::copy<Char>(background.begin(), background.end(), out);
    }
    out = formatter<T, Char>::format(arg.value, ctx);
    if (has_style) {
      auto reset_color = string_view("\x1b[0m");
      out = detail::copy<Char>(reset_color.begin(), reset_color.end(), out);
    }
    return out;
  }
};

/**
 * Returns an argument that will be formatted using ANSI escape sequences,
 * to be used in a formatting function.
 *
 * **Example**:
 *
 *     fmt::print("Elapsed time: {0:.2f} seconds",
 *                fmt::styled(1.23, fmt::fg(fmt::color::green) |
 *                                  fmt::bg(fmt::color::blue)));
 */
template <typename T>
FMT_CONSTEXPR auto styled(const T& value, text_style ts)
    -> detail::styled_arg<remove_cvref_t<T>> {
  return detail::styled_arg<remove_cvref_t<T>>{value, ts};
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_COLOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/compile.h <==
// Formatting library for C++ - experimental format string compilation
//
// Copyright (c) 2012 - present, Victor Zverovich and fmt contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_COMPILE_H_
#define FMT_COMPILE_H_

#ifndef FMT_MODULE
#  include <iterator>  // std::back_inserter
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE

// A compile-time string which is compiled into fast formatting code.
FMT_EXPORT class compiled_string {};

namespace detail {

template <typename S>
struct is_compiled_string : std::is_base_of<compiled_string, S> {};

/**
 * Converts a string literal `s` into a format string that will be parsed at
 * compile time and converted into efficient formatting code. Requires C++17
 * `constexpr if` compiler support.
 *
 * **Example**:
 *
 *     // Converts 42 into std::string using the most efficient method and no
 *     // runtime format string processing.
 *     std::string s = fmt::format(FMT_COMPILE("{}"), 42);
 */
#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
#  define FMT_COMPILE(s) FMT_STRING_IMPL(s, fmt::compiled_string)
#else
#  define FMT_COMPILE(s) FMT_STRING(s)
#endif

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <typename Char, size_t N, fmt::detail::fixed_string<Char, N> Str>
struct udl_compiled_string : compiled_string {
  using char_type = Char;
  constexpr explicit operator basic_string_view<char_type>() const {
    return {Str.data, N - 1};
  }
};
#endif

template <typename T, typename... Tail>
auto first(const T& value, const Tail&...) -> const T& {
  return value;
}

#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
template <typename... Args> struct type_list {};

// Returns a reference to the argument at index N from [first, rest...].
template <int N, typename T, typename... Args>
constexpr const auto& get([[maybe_unused]] const T& first,
                          [[maybe_unused]] const Args&... rest) {
  static_assert(N < 1 + sizeof...(Args), "index is out of bounds");
  if constexpr (N == 0)
    return first;
  else
    return detail::get<N - 1>(rest...);
}

#  if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <int N, typename T, typename... Args, typename Char>
constexpr auto get_arg_index_by_name(basic_string_view<Char> name) -> int {
  if constexpr (is_static_named_arg<T>()) {
    if (name == T::name) return N;
  }
  if constexpr (sizeof...(Args) > 0)
    return get_arg_index_by_name<N + 1, Args...>(name);
  (void)name;  // Workaround an MSVC bug about "unused" parameter.
  return -1;
}
#  endif

template <typename... Args, typename Char>
FMT_CONSTEXPR auto get_arg_index_by_name(basic_string_view<Char> name) -> int {
#  if FMT_USE_NONTYPE_TEMPLATE_ARGS
  if constexpr (sizeof...(Args) > 0)
    return get_arg_index_by_name<0, Args...>(name);
#  endif
  (void)name;
  return -1;
}

template <typename Char, typename... Args>
constexpr int get_arg_index_by_name(basic_string_view<Char> name,
                                    type_list<Args...>) {
  return get_arg_index_by_name<Args...>(name);
}

template <int N, typename> struct get_type_impl;

template <int N, typename... Args> struct get_type_impl<N, type_list<Args...>> {
  using type =
      remove_cvref_t<decltype(detail::get<N>(std::declval<Args>()...))>;
};

template <int N, typename T>
using get_type = typename get_type_impl<N, T>::type;

template <typename T> struct is_compiled_format : std::false_type {};

template <typename Char> struct text {
  basic_string_view<Char> data;
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&...) const {
    return write<Char>(out, data);
  }
};

template <typename Char>
struct is_compiled_format<text<Char>> : std::true_type {};

template <typename Char>
constexpr text<Char> make_text(basic_string_view<Char> s, size_t pos,
                               size_t size) {
  return {{&s[pos], size}};
}

template <typename Char> struct code_unit {
  Char value;
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&...) const {
    *out++ = value;
    return out;
  }
};

// This ensures that the argument type is convertible to `const T&`.
template <typename T, int N, typename... Args>
constexpr const T& get_arg_checked(const Args&... args) {
  const auto& arg = detail::get<N>(args...);
  if constexpr (detail::is_named_arg<remove_cvref_t<decltype(arg)>>()) {
    return arg.value;
  } else {
    return arg;
  }
}

template <typename Char>
struct is_compiled_format<code_unit<Char>> : std::true_type {};

// A replacement field that refers to argument N.
template <typename Char, typename T, int N> struct field {
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    const T& arg = get_arg_checked<T, N>(args...);
    if constexpr (std::is_convertible<T, basic_string_view<Char>>::value) {
      auto s = basic_string_view<Char>(arg);
      return copy<Char>(s.begin(), s.end(), out);
    } else {
      return write<Char>(out, arg);
    }
  }
};

template <typename Char, typename T, int N>
struct is_compiled_format<field<Char, T, N>> : std::true_type {};

// A replacement field that refers to argument with name.
template <typename Char> struct runtime_named_field {
  using char_type = Char;
  basic_string_view<Char> name;

  template <typename OutputIt, typename T>
  constexpr static bool try_format_argument(
      OutputIt& out,
      // [[maybe_unused]] due to unused-but-set-parameter warning in GCC 7,8,9
      [[maybe_unused]] basic_string_view<Char> arg_name, const T& arg) {
    if constexpr (is_named_arg<typename std::remove_cv<T>::type>::value) {
      if (arg_name == arg.name) {
        out = write<Char>(out, arg.value);
        return true;
      }
    }
    return false;
  }

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    bool found = (try_format_argument(out, name, args) || ...);
    if (!found) {
      FMT_THROW(format_error("argument with specified name is not found"));
    }
    return out;
  }
};

template <typename Char>
struct is_compiled_format<runtime_named_field<Char>> : std::true_type {};

// A replacement field that refers to argument N and has format specifiers.
template <typename Char, typename T, int N> struct spec_field {
  using char_type = Char;
  formatter<T, Char> fmt;

  template <typename OutputIt, typename... Args>
  constexpr FMT_INLINE OutputIt format(OutputIt out,
                                       const Args&... args) const {
    const auto& vargs =
        fmt::make_format_args<basic_format_context<OutputIt, Char>>(args...);
    basic_format_context<OutputIt, Char> ctx(out, vargs);
    return fmt.format(get_arg_checked<T, N>(args...), ctx);
  }
};

template <typename Char, typename T, int N>
struct is_compiled_format<spec_field<Char, T, N>> : std::true_type {};

template <typename L, typename R> struct concat {
  L lhs;
  R rhs;
  using char_type = typename L::char_type;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    out = lhs.format(out, args...);
    return rhs.format(out, args...);
  }
};

template <typename L, typename R>
struct is_compiled_format<concat<L, R>> : std::true_type {};

template <typename L, typename R>
constexpr concat<L, R> make_concat(L lhs, R rhs) {
  return {lhs, rhs};
}

struct unknown_format {};

template <typename Char>
constexpr size_t parse_text(basic_string_view<Char> str, size_t pos) {
  for (size_t size = str.size(); pos != size; ++pos) {
    if (str[pos] == '{' || str[pos] == '}') break;
  }
  return pos;
}

template <typename Args, size_t POS, int ID, typename S>
constexpr auto compile_format_string(S fmt);

template <typename Args, size_t POS, int ID, typename T, typename S>
constexpr auto parse_tail(T head, S fmt) {
  if constexpr (POS != basic_string_view<typename S::char_type>(fmt).size()) {
    constexpr auto tail = compile_format_string<Args, POS, ID>(fmt);
    if constexpr (std::is_same<remove_cvref_t<decltype(tail)>,
                               unknown_format>())
      return tail;
    else
      return make_concat(head, tail);
  } else {
    return head;
  }
}

template <typename T, typename Char> struct parse_specs_result {
  formatter<T, Char> fmt;
  size_t end;
  int next_arg_id;
};

enum { manual_indexing_id = -1 };

template <typename T, typename Char>
constexpr parse_specs_result<T, Char> parse_specs(basic_string_view<Char> str,
                                                  size_t pos, int next_arg_id) {
  str.remove_prefix(pos);
  auto ctx =
      compile_parse_context<Char>(str, max_value<int>(), nullptr, next_arg_id);
  auto f = formatter<T, Char>();
  auto end = f.parse(ctx);
  return {f, pos + fmt::detail::to_unsigned(end - str.data()),
          next_arg_id == 0 ? manual_indexing_id : ctx.next_arg_id()};
}

template <typename Char> struct arg_id_handler {
  arg_id_kind kind;
  arg_ref<Char> arg_id;

  constexpr int on_auto() {
    FMT_ASSERT(false, "handler cannot be used with automatic indexing");
    return 0;
  }
  constexpr int on_index(int id) {
    kind = arg_id_kind::index;
    arg_id = arg_ref<Char>(id);
    return 0;
  }
  constexpr int on_name(basic_string_view<Char> id) {
    kind = arg_id_kind::name;
    arg_id = arg_ref<Char>(id);
    return 0;
  }
};

template <typename Char> struct parse_arg_id_result {
  arg_id_kind kind;
  arg_ref<Char> arg_id;
  const Char* arg_id_end;
};

template <int ID, typename Char>
constexpr auto parse_arg_id(const Char* begin, const Char* end) {
  auto handler = arg_id_handler<Char>{arg_id_kind::none, arg_ref<Char>{}};
  auto arg_id_end = parse_arg_id(begin, end, handler);
  return parse_arg_id_result<Char>{handler.kind, handler.arg_id, arg_id_end};
}

template <typename T, typename Enable = void> struct field_type {
  using type = remove_cvref_t<T>;
};

template <typename T>
struct field_type<T, enable_if_t<detail::is_named_arg<T>::value>> {
  using type = remove_cvref_t<decltype(T::value)>;
};

template <typename T, typename Args, size_t END_POS, int ARG_INDEX, int NEXT_ID,
          typename S>
constexpr auto parse_replacement_field_then_tail(S fmt) {
  using char_type = typename S::char_type;
  constexpr auto str = basic_string_view<char_type>(fmt);
  constexpr char_type c = END_POS != str.size() ? str[END_POS] : char_type();
  if constexpr (c == '}') {
    return parse_tail<Args, END_POS + 1, NEXT_ID>(
        field<char_type, typename field_type<T>::type, ARG_INDEX>(), fmt);
  } else if constexpr (c != ':') {
    FMT_THROW(format_error("expected ':'"));
  } else {
    constexpr auto result = parse_specs<typename field_type<T>::type>(
        str, END_POS + 1, NEXT_ID == manual_indexing_id ? 0 : NEXT_ID);
    if constexpr (result.end >= str.size() || str[result.end] != '}') {
      FMT_THROW(format_error("expected '}'"));
      return 0;
    } else {
      return parse_tail<Args, result.end + 1, result.next_arg_id>(
          spec_field<char_type, typename field_type<T>::type, ARG_INDEX>{
              result.fmt},
          fmt);
    }
  }
}

// Compiles a non-empty format string and returns the compiled representation
// or unknown_format() on unrecognized input.
template <typename Args, size_t POS, int ID, typename S>
constexpr auto compile_format_string(S fmt) {
  using char_type = typename S::char_type;
  constexpr auto str = basic_string_view<char_type>(fmt);
  if constexpr (str[POS] == '{') {
    if constexpr (POS + 1 == str.size())
      FMT_THROW(format_error("unmatched '{' in format string"));
    if constexpr (str[POS + 1] == '{') {
      return parse_tail<Args, POS + 2, ID>(make_text(str, POS, 1), fmt);
    } else if constexpr (str[POS + 1] == '}' || str[POS + 1] == ':') {
      static_assert(ID != manual_indexing_id,
                    "cannot switch from manual to automatic argument indexing");
      constexpr auto next_id =
          ID != manual_indexing_id ? ID + 1 : manual_indexing_id;
      return parse_replacement_field_then_tail<get_type<ID, Args>, Args,
                                               POS + 1, ID, next_id>(fmt);
    } else {
      constexpr auto arg_id_result =
          parse_arg_id<ID>(str.data() + POS + 1, str.data() + str.size());
      constexpr auto arg_id_end_pos = arg_id_result.arg_id_end - str.data();
      constexpr char_type c =
          arg_id_end_pos != str.size() ? str[arg_id_end_pos] : char_type();
      static_assert(c == '}' || c == ':', "missing '}' in format string");
      if constexpr (arg_id_result.kind == arg_id_kind::index) {
        static_assert(
            ID == manual_indexing_id || ID == 0,
            "cannot switch from automatic to manual argument indexing");
        constexpr auto arg_index = arg_id_result.arg_id.index;
        return parse_replacement_field_then_tail<get_type<arg_index, Args>,
                                                 Args, arg_id_end_pos,
                                                 arg_index, manual_indexing_id>(
            fmt);
      } else if constexpr (arg_id_result.kind == arg_id_kind::name) {
        constexpr auto arg_index =
            get_arg_index_by_name(arg_id_result.arg_id.name, Args{});
        if constexpr (arg_index >= 0) {
          constexpr auto next_id =
              ID != manual_indexing_id ? ID + 1 : manual_indexing_id;
          return parse_replacement_field_then_tail<
              decltype(get_type<arg_index, Args>::value), Args, arg_id_end_pos,
              arg_index, next_id>(fmt);
        } else if constexpr (c == '}') {
          return parse_tail<Args, arg_id_end_pos + 1, ID>(
              runtime_named_field<char_type>{arg_id_result.arg_id.name}, fmt);
        } else if constexpr (c == ':') {
          return unknown_format();  // no type info for specs parsing
        }
      }
    }
  } else if constexpr (str[POS] == '}') {
    if constexpr (POS + 1 == str.size())
      FMT_THROW(format_error("unmatched '}' in format string"));
    return parse_tail<Args, POS + 2, ID>(make_text(str, POS, 1), fmt);
  } else {
    constexpr auto end = parse_text(str, POS + 1);
    if constexpr (end - POS > 1) {
      return parse_tail<Args, end, ID>(make_text(str, POS, end - POS), fmt);
    } else {
      return parse_tail<Args, end, ID>(code_unit<char_type>{str[POS]}, fmt);
    }
  }
}

template <typename... Args, typename S,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
constexpr auto compile(S fmt) {
  constexpr auto str = basic_string_view<typename S::char_type>(fmt);
  if constexpr (str.size() == 0) {
    return detail::make_text(str, 0, 0);
  } else {
    constexpr auto result =
        detail::compile_format_string<detail::type_list<Args...>, 0, 0>(fmt);
    return result;
  }
}
#endif  // defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
}  // namespace detail

FMT_BEGIN_EXPORT

#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)

template <typename CompiledFormat, typename... Args,
          typename Char = typename CompiledFormat::char_type,
          FMT_ENABLE_IF(detail::is_compiled_format<CompiledFormat>::value)>
FMT_INLINE std::basic_string<Char> format(const CompiledFormat& cf,
                                          const Args&... args) {
  auto s = std::basic_string<Char>();
  cf.format(std::back_inserter(s), args...);
  return s;
}

template <typename OutputIt, typename CompiledFormat, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_format<CompiledFormat>::value)>
constexpr FMT_INLINE OutputIt format_to(OutputIt out, const CompiledFormat& cf,
                                        const Args&... args) {
  return cf.format(out, args...);
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_INLINE std::basic_string<typename S::char_type> format(const S&,
                                                           Args&&... args) {
  if constexpr (std::is_same<typename S::char_type, char>::value) {
    constexpr auto str = basic_string_view<typename S::char_type>(S());
    if constexpr (str.size() == 2 && str[0] == '{' && str[1] == '}') {
      const auto& first = detail::first(args...);
      if constexpr (detail::is_named_arg<
                        remove_cvref_t<decltype(first)>>::value) {
        return fmt::to_string(first.value);
      } else {
        return fmt::to_string(first);
      }
    }
  }
  constexpr auto compiled = detail::compile<Args...>(S());
  if constexpr (std::is_same<remove_cvref_t<decltype(compiled)>,
                             detail::unknown_format>()) {
    return fmt::format(
        static_cast<basic_string_view<typename S::char_type>>(S()),
        std::forward<Args>(args)...);
  } else {
    return fmt::format(compiled, std::forward<Args>(args)...);
  }
}

template <typename OutputIt, typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_CONSTEXPR OutputIt format_to(OutputIt out, const S&, Args&&... args) {
  constexpr auto compiled = detail::compile<Args...>(S());
  if constexpr (std::is_same<remove_cvref_t<decltype(compiled)>,
                             detail::unknown_format>()) {
    return fmt::format_to(
        out, static_cast<basic_string_view<typename S::char_type>>(S()),
        std::forward<Args>(args)...);
  } else {
    return fmt::format_to(out, compiled, std::forward<Args>(args)...);
  }
}
#endif

template <typename OutputIt, typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
auto format_to_n(OutputIt out, size_t n, const S& fmt, Args&&... args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, char, traits>(out, n);
  fmt::format_to(std::back_inserter(buf), fmt, std::forward<Args>(args)...);
  return {buf.out(), buf.count()};
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_CONSTEXPR20 auto formatted_size(const S& fmt, const Args&... args)
    -> size_t {
  auto buf = detail::counting_buffer<>();
  fmt::format_to(appender(buf), fmt, args...);
  return buf.count();
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
void print(std::FILE* f, const S& fmt, const Args&... args) {
  auto buf = memory_buffer();
  fmt::format_to(appender(buf), fmt, args...);
  detail::print(f, {buf.data(), buf.size()});
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
void print(const S& fmt, const Args&... args) {
  print(stdout, fmt, args...);
}

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
inline namespace literals {
template <detail::fixed_string Str> constexpr auto operator""_cf() {
  using char_t = remove_cvref_t<decltype(Str.data[0])>;
  return detail::udl_compiled_string<char_t, sizeof(Str.data) / sizeof(char_t),
                                     Str>();
}
}  // namespace literals
#endif

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_COMPILE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/core.h <==
// This file is only provided for compatibility and may be removed in future
// versions. Use fmt/base.h if you don't need fmt::format and fmt/format.h
// otherwise.

#include "format.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/format-inl.h <==
// Formatting library for C++ - implementation
//
// Copyright (c) 2012 - 2016, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_FORMAT_INL_H_
#define FMT_FORMAT_INL_H_

#ifndef FMT_MODULE
#  include <algorithm>
#  include <cerrno>  // errno
#  include <climits>
#  include <cmath>
#  include <exception>
#endif

#if defined(_WIN32) && !defined(FMT_USE_WRITE_CONSOLE)
#  include <io.h>  // _isatty
#endif

#include "format.h"

#if FMT_USE_LOCALE
#  include <locale>
#endif

#ifndef FMT_FUNC
#  define FMT_FUNC
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

FMT_FUNC void assert_fail(const char* file, int line, const char* message) {
  // Use unchecked std::fprintf to avoid triggering another assertion when
  // writing to stderr fails.
  fprintf(stderr, "%s:%d: assertion failed: %s", file, line, message);
  abort();
}

FMT_FUNC void format_error_code(detail::buffer<char>& out, int error_code,
                                string_view message) noexcept {
  // Report error code making sure that the output fits into
  // inline_buffer_size to avoid dynamic memory allocation and potential
  // bad_alloc.
  out.try_resize(0);
  static const char SEP[] = ": ";
  static const char ERROR_STR[] = "error ";
  // Subtract 2 to account for terminating null characters in SEP and ERROR_STR.
  size_t error_code_size = sizeof(SEP) + sizeof(ERROR_STR) - 2;
  auto abs_value = static_cast<uint32_or_64_or_128_t<int>>(error_code);
  if (detail::is_negative(error_code)) {
    abs_value = 0 - abs_value;
    ++error_code_size;
  }
  error_code_size += detail::to_unsigned(detail::count_digits(abs_value));
  auto it = appender(out);
  if (message.size() <= inline_buffer_size - error_code_size)
    fmt::format_to(it, FMT_STRING("{}{}"), message, SEP);
  fmt::format_to(it, FMT_STRING("{}{}"), ERROR_STR, error_code);
  FMT_ASSERT(out.size() <= inline_buffer_size, "");
}

FMT_FUNC void do_report_error(format_func func, int error_code,
                              const char* message) noexcept {
  memory_buffer full_message;
  func(full_message, error_code, message);
  // Don't use fwrite_all because the latter may throw.
  if (std::fwrite(full_message.data(), full_message.size(), 1, stderr) > 0)
    std::fputc('\n', stderr);
}

// A wrapper around fwrite that throws on error.
inline void fwrite_all(const void* ptr, size_t count, FILE* stream) {
  size_t written = std::fwrite(ptr, 1, count, stream);
  if (written < count)
    FMT_THROW(system_error(errno, FMT_STRING("cannot write to file")));
}

#if FMT_USE_LOCALE
using std::locale;
using std::numpunct;
using std::use_facet;

template <typename Locale>
locale_ref::locale_ref(const Locale& loc) : locale_(&loc) {
  static_assert(std::is_same<Locale, locale>::value, "");
}
#else
struct locale {};
template <typename Char> struct numpunct {
  auto grouping() const -> std::string { return "\03"; }
  auto thousands_sep() const -> Char { return ','; }
  auto decimal_point() const -> Char { return '.'; }
};
template <typename Facet> Facet use_facet(locale) { return {}; }
#endif  // FMT_USE_LOCALE

template <typename Locale> auto locale_ref::get() const -> Locale {
  static_assert(std::is_same<Locale, locale>::value, "");
#if FMT_USE_LOCALE
  if (locale_) return *static_cast<const locale*>(locale_);
#endif
  return locale();
}

template <typename Char>
FMT_FUNC auto thousands_sep_impl(locale_ref loc) -> thousands_sep_result<Char> {
  auto&& facet = use_facet<numpunct<Char>>(loc.get<locale>());
  auto grouping = facet.grouping();
  auto thousands_sep = grouping.empty() ? Char() : facet.thousands_sep();
  return {std::move(grouping), thousands_sep};
}
template <typename Char>
FMT_FUNC auto decimal_point_impl(locale_ref loc) -> Char {
  return use_facet<numpunct<Char>>(loc.get<locale>()).decimal_point();
}

#if FMT_USE_LOCALE
FMT_FUNC auto write_loc(appender out, loc_value value,
                        const format_specs& specs, locale_ref loc) -> bool {
  auto locale = loc.get<std::locale>();
  // We cannot use the num_put<char> facet because it may produce output in
  // a wrong encoding.
  using facet = format_facet<std::locale>;
  if (std::has_facet<facet>(locale))
    return use_facet<facet>(locale).put(out, value, specs);
  return facet(locale).put(out, value, specs);
}
#endif
}  // namespace detail

FMT_FUNC void report_error(const char* message) {
#if FMT_USE_EXCEPTIONS
  // Use FMT_THROW instead of throw to avoid bogus unreachable code warnings
  // from MSVC.
  FMT_THROW(format_error(message));
#else
  fputs(message, stderr);
  abort();
#endif
}

template <typename Locale> typename Locale::id format_facet<Locale>::id;

template <typename Locale> format_facet<Locale>::format_facet(Locale& loc) {
  auto& np = detail::use_facet<detail::numpunct<char>>(loc);
  grouping_ = np.grouping();
  if (!grouping_.empty()) separator_ = std::string(1, np.thousands_sep());
}

#if FMT_USE_LOCALE
template <>
FMT_API FMT_FUNC auto format_facet<std::locale>::do_put(
    appender out, loc_value val, const format_specs& specs) const -> bool {
  return val.visit(
      detail::loc_writer<>{out, specs, separator_, grouping_, decimal_point_});
}
#endif

FMT_FUNC auto vsystem_error(int error_code, string_view fmt, format_args args)
    -> std::system_error {
  auto ec = std::error_code(error_code, std::generic_category());
  return std::system_error(ec, vformat(fmt, args));
}

namespace detail {

template <typename F>
inline auto operator==(basic_fp<F> x, basic_fp<F> y) -> bool {
  return x.f == y.f && x.e == y.e;
}

// Compilers should be able to optimize this into the ror instruction.
FMT_CONSTEXPR inline auto rotr(uint32_t n, uint32_t r) noexcept -> uint32_t {
  r &= 31;
  return (n >> r) | (n << (32 - r));
}
FMT_CONSTEXPR inline auto rotr(uint64_t n, uint32_t r) noexcept -> uint64_t {
  r &= 63;
  return (n >> r) | (n << (64 - r));
}

// Implementation of Dragonbox algorithm: https://github.com/jk-jeon/dragonbox.
namespace dragonbox {
// Computes upper 64 bits of multiplication of a 32-bit unsigned integer and a
// 64-bit unsigned integer.
inline auto umul96_upper64(uint32_t x, uint64_t y) noexcept -> uint64_t {
  return umul128_upper64(static_cast<uint64_t>(x) << 32, y);
}

// Computes lower 128 bits of multiplication of a 64-bit unsigned integer and a
// 128-bit unsigned integer.
inline auto umul192_lower128(uint64_t x, uint128_fallback y) noexcept
    -> uint128_fallback {
  uint64_t high = x * y.high();
  uint128_fallback high_low = umul128(x, y.low());
  return {high + high_low.high(), high_low.low()};
}

// Computes lower 64 bits of multiplication of a 32-bit unsigned integer and a
// 64-bit unsigned integer.
inline auto umul96_lower64(uint32_t x, uint64_t y) noexcept -> uint64_t {
  return x * y;
}

// Various fast log computations.
inline auto floor_log10_pow2_minus_log10_4_over_3(int e) noexcept -> int {
  FMT_ASSERT(e <= 2936 && e >= -2985, "too large exponent");
  return (e * 631305 - 261663) >> 21;
}

FMT_INLINE_VARIABLE constexpr struct {
  uint32_t divisor;
  int shift_amount;
} div_small_pow10_infos[] = {{10, 16}, {100, 16}};

// Replaces n by floor(n / pow(10, N)) returning true if and only if n is
// divisible by pow(10, N).
// Precondition: n <= pow(10, N + 1).
template <int N>
auto check_divisibility_and_divide_by_pow10(uint32_t& n) noexcept -> bool {
  // The numbers below are chosen such that:
  //   1. floor(n/d) = floor(nm / 2^k) where d=10 or d=100,
  //   2. nm mod 2^k < m if and only if n is divisible by d,
  // where m is magic_number, k is shift_amount
  // and d is divisor.
  //
  // Item 1 is a common technique of replacing division by a constant with
  // multiplication, see e.g. "Division by Invariant Integers Using
  // Multiplication" by Granlund and Montgomery (1994). magic_number (m) is set
  // to ceil(2^k/d) for large enough k.
  // The idea for item 2 originates from Schubfach.
  constexpr auto info = div_small_pow10_infos[N - 1];
  FMT_ASSERT(n <= info.divisor * 10, "n is too large");
  constexpr uint32_t magic_number =
      (1u << info.shift_amount) / info.divisor + 1;
  n *= magic_number;
  const uint32_t comparison_mask = (1u << info.shift_amount) - 1;
  bool result = (n & comparison_mask) < magic_number;
  n >>= info.shift_amount;
  return result;
}

// Computes floor(n / pow(10, N)) for small n and N.
// Precondition: n <= pow(10, N + 1).
template <int N> auto small_division_by_pow10(uint32_t n) noexcept -> uint32_t {
  constexpr auto info = div_small_pow10_infos[N - 1];
  FMT_ASSERT(n <= info.divisor * 10, "n is too large");
  constexpr uint32_t magic_number =
      (1u << info.shift_amount) / info.divisor + 1;
  return (n * magic_number) >> info.shift_amount;
}

// Computes floor(n / 10^(kappa + 1)) (float)
inline auto divide_by_10_to_kappa_plus_1(uint32_t n) noexcept -> uint32_t {
  // 1374389535 = ceil(2^37/100)
  return static_cast<uint32_t>((static_cast<uint64_t>(n) * 1374389535) >> 37);
}
// Computes floor(n / 10^(kappa + 1)) (double)
inline auto divide_by_10_to_kappa_plus_1(uint64_t n) noexcept -> uint64_t {
  // 2361183241434822607 = ceil(2^(64+7)/1000)
  return umul128_upper64(n, 2361183241434822607ull) >> 7;
}

// Various subroutines using pow10 cache
template <typename T> struct cache_accessor;

template <> struct cache_accessor<float> {
  using carrier_uint = float_info<float>::carrier_uint;
  using cache_entry_type = uint64_t;

  static auto get_cached_power(int k) noexcept -> uint64_t {
    FMT_ASSERT(k >= float_info<float>::min_k && k <= float_info<float>::max_k,
               "k is out of range");
    static constexpr const uint64_t pow10_significands[] = {
        0x81ceb32c4b43fcf5, 0xa2425ff75e14fc32, 0xcad2f7f5359a3b3f,
        0xfd87b5f28300ca0e, 0x9e74d1b791e07e49, 0xc612062576589ddb,
        0xf79687aed3eec552, 0x9abe14cd44753b53, 0xc16d9a0095928a28,
        0xf1c90080baf72cb2, 0x971da05074da7bef, 0xbce5086492111aeb,
        0xec1e4a7db69561a6, 0x9392ee8e921d5d08, 0xb877aa3236a4b44a,
        0xe69594bec44de15c, 0x901d7cf73ab0acda, 0xb424dc35095cd810,
        0xe12e13424bb40e14, 0x8cbccc096f5088cc, 0xafebff0bcb24aaff,
        0xdbe6fecebdedd5bf, 0x89705f4136b4a598, 0xabcc77118461cefd,
        0xd6bf94d5e57a42bd, 0x8637bd05af6c69b6, 0xa7c5ac471b478424,
        0xd1b71758e219652c, 0x83126e978d4fdf3c, 0xa3d70a3d70a3d70b,
        0xcccccccccccccccd, 0x8000000000000000, 0xa000000000000000,
        0xc800000000000000, 0xfa00000000000000, 0x9c40000000000000,
        0xc350000000000000, 0xf424000000000000, 0x9896800000000000,
        0xbebc200000000000, 0xee6b280000000000, 0x9502f90000000000,
        0xba43b74000000000, 0xe8d4a51000000000, 0x9184e72a00000000,
        0xb5e620f480000000, 0xe35fa931a0000000, 0x8e1bc9bf04000000,
        0xb1a2bc2ec5000000, 0xde0b6b3a76400000, 0x8ac7230489e80000,
        0xad78ebc5ac620000, 0xd8d726b7177a8000, 0x878678326eac9000,
        0xa968163f0a57b400, 0xd3c21bcecceda100, 0x84595161401484a0,
        0xa56fa5b99019a5c8, 0xcecb8f27f4200f3a, 0x813f3978f8940985,
        0xa18f07d736b90be6, 0xc9f2c9cd04674edf, 0xfc6f7c4045812297,
        0x9dc5ada82b70b59e, 0xc5371912364ce306, 0xf684df56c3e01bc7,
        0x9a130b963a6c115d, 0xc097ce7bc90715b4, 0xf0bdc21abb48db21,
        0x96769950b50d88f5, 0xbc143fa4e250eb32, 0xeb194f8e1ae525fe,
        0x92efd1b8d0cf37bf, 0xb7abc627050305ae, 0xe596b7b0c643c71a,
        0x8f7e32ce7bea5c70, 0xb35dbf821ae4f38c, 0xe0352f62a19e306f};
    return pow10_significands[k - float_info<float>::min_k];
  }

  struct compute_mul_result {
    carrier_uint result;
    bool is_integer;
  };
  struct compute_mul_parity_result {
    bool parity;
    bool is_integer;
  };

  static auto compute_mul(carrier_uint u,
                          const cache_entry_type& cache) noexcept
      -> compute_mul_result {
    auto r = umul96_upper64(u, cache);
    return {static_cast<carrier_uint>(r >> 32),
            static_cast<carrier_uint>(r) == 0};
  }

  static auto compute_delta(const cache_entry_type& cache, int beta) noexcept
      -> uint32_t {
    return static_cast<uint32_t>(cache >> (64 - 1 - beta));
  }

  static auto compute_mul_parity(carrier_uint two_f,
                                 const cache_entry_type& cache,
                                 int beta) noexcept
      -> compute_mul_parity_result {
    FMT_ASSERT(beta >= 1, "");
    FMT_ASSERT(beta < 64, "");

    auto r = umul96_lower64(two_f, cache);
    return {((r >> (64 - beta)) & 1) != 0,
            static_cast<uint32_t>(r >> (32 - beta)) == 0};
  }

  static auto compute_left_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return static_cast<carrier_uint>(
        (cache - (cache >> (num_significand_bits<float>() + 2))) >>
        (64 - num_significand_bits<float>() - 1 - beta));
  }

  static auto compute_right_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return static_cast<carrier_uint>(
        (cache + (cache >> (num_significand_bits<float>() + 1))) >>
        (64 - num_significand_bits<float>() - 1 - beta));
  }

  static auto compute_round_up_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (static_cast<carrier_uint>(
                cache >> (64 - num_significand_bits<float>() - 2 - beta)) +
            1) /
           2;
  }
};

template <> struct cache_accessor<double> {
  using carrier_uint = float_info<double>::carrier_uint;
  using cache_entry_type = uint128_fallback;

  static auto get_cached_power(int k) noexcept -> uint128_fallback {
    FMT_ASSERT(k >= float_info<double>::min_k && k <= float_info<double>::max_k,
               "k is out of range");

    static constexpr const uint128_fallback pow10_significands[] = {
#if FMT_USE_FULL_CACHE_DRAGONBOX
      {0xff77b1fcbebcdc4f, 0x25e8e89c13bb0f7b},
      {0x9faacf3df73609b1, 0x77b191618c54e9ad},
      {0xc795830d75038c1d, 0xd59df5b9ef6a2418},
      {0xf97ae3d0d2446f25, 0x4b0573286b44ad1e},
      {0x9becce62836ac577, 0x4ee367f9430aec33},
      {0xc2e801fb244576d5, 0x229c41f793cda740},
      {0xf3a20279ed56d48a, 0x6b43527578c11110},
      {0x9845418c345644d6, 0x830a13896b78aaaa},
      {0xbe5691ef416bd60c, 0x23cc986bc656d554},
      {0xedec366b11c6cb8f, 0x2cbfbe86b7ec8aa9},
      {0x94b3a202eb1c3f39, 0x7bf7d71432f3d6aa},
      {0xb9e08a83a5e34f07, 0xdaf5ccd93fb0cc54},
      {0xe858ad248f5c22c9, 0xd1b3400f8f9cff69},
      {0x91376c36d99995be, 0x23100809b9c21fa2},
      {0xb58547448ffffb2d, 0xabd40a0c2832a78b},
      {0xe2e69915b3fff9f9, 0x16c90c8f323f516d},
      {0x8dd01fad907ffc3b, 0xae3da7d97f6792e4},
      {0xb1442798f49ffb4a, 0x99cd11cfdf41779d},
      {0xdd95317f31c7fa1d, 0x40405643d711d584},
      {0x8a7d3eef7f1cfc52, 0x482835ea666b2573},
      {0xad1c8eab5ee43b66, 0xda3243650005eed0},
      {0xd863b256369d4a40, 0x90bed43e40076a83},
      {0x873e4f75e2224e68, 0x5a7744a6e804a292},
      {0xa90de3535aaae202, 0x711515d0a205cb37},
      {0xd3515c2831559a83, 0x0d5a5b44ca873e04},
      {0x8412d9991ed58091, 0xe858790afe9486c3},
      {0xa5178fff668ae0b6, 0x626e974dbe39a873},
      {0xce5d73ff402d98e3, 0xfb0a3d212dc81290},
      {0x80fa687f881c7f8e, 0x7ce66634bc9d0b9a},
      {0xa139029f6a239f72, 0x1c1fffc1ebc44e81},
      {0xc987434744ac874e, 0xa327ffb266b56221},
      {0xfbe9141915d7a922, 0x4bf1ff9f0062baa9},
      {0x9d71ac8fada6c9b5, 0x6f773fc3603db4aa},
      {0xc4ce17b399107c22, 0xcb550fb4384d21d4},
      {0xf6019da07f549b2b, 0x7e2a53a146606a49},
      {0x99c102844f94e0fb, 0x2eda7444cbfc426e},
      {0xc0314325637a1939, 0xfa911155fefb5309},
      {0xf03d93eebc589f88, 0x793555ab7eba27cb},
      {0x96267c7535b763b5, 0x4bc1558b2f3458df},
      {0xbbb01b9283253ca2, 0x9eb1aaedfb016f17},
      {0xea9c227723ee8bcb, 0x465e15a979c1cadd},
      {0x92a1958a7675175f, 0x0bfacd89ec191eca},
      {0xb749faed14125d36, 0xcef980ec671f667c},
      {0xe51c79a85916f484, 0x82b7e12780e7401b},
      {0x8f31cc0937ae58d2, 0xd1b2ecb8b0908811},
      {0xb2fe3f0b8599ef07, 0x861fa7e6dcb4aa16},
      {0xdfbdcece67006ac9, 0x67a791e093e1d49b},
      {0x8bd6a141006042bd, 0xe0c8bb2c5c6d24e1},
      {0xaecc49914078536d, 0x58fae9f773886e19},
      {0xda7f5bf590966848, 0xaf39a475506a899f},
      {0x888f99797a5e012d, 0x6d8406c952429604},
      {0xaab37fd7d8f58178, 0xc8e5087ba6d33b84},
      {0xd5605fcdcf32e1d6, 0xfb1e4a9a90880a65},
      {0x855c3be0a17fcd26, 0x5cf2eea09a550680},
      {0xa6b34ad8c9dfc06f, 0xf42faa48c0ea481f},
      {0xd0601d8efc57b08b, 0xf13b94daf124da27},
      {0x823c12795db6ce57, 0x76c53d08d6b70859},
      {0xa2cb1717b52481ed, 0x54768c4b0c64ca6f},
      {0xcb7ddcdda26da268, 0xa9942f5dcf7dfd0a},
      {0xfe5d54150b090b02, 0xd3f93b35435d7c4d},
      {0x9efa548d26e5a6e1, 0xc47bc5014a1a6db0},
      {0xc6b8e9b0709f109a, 0x359ab6419ca1091c},
      {0xf867241c8cc6d4c0, 0xc30163d203c94b63},
      {0x9b407691d7fc44f8, 0x79e0de63425dcf1e},
      {0xc21094364dfb5636, 0x985915fc12f542e5},
      {0xf294b943e17a2bc4, 0x3e6f5b7b17b2939e},
      {0x979cf3ca6cec5b5a, 0xa705992ceecf9c43},
      {0xbd8430bd08277231, 0x50c6ff782a838354},
      {0xece53cec4a314ebd, 0xa4f8bf5635246429},
      {0x940f4613ae5ed136, 0x871b7795e136be9a},
      {0xb913179899f68584, 0x28e2557b59846e40},
      {0xe757dd7ec07426e5, 0x331aeada2fe589d0},
      {0x9096ea6f3848984f, 0x3ff0d2c85def7622},
      {0xb4bca50b065abe63, 0x0fed077a756b53aa},
      {0xe1ebce4dc7f16dfb, 0xd3e8495912c62895},
      {0x8d3360f09cf6e4bd, 0x64712dd7abbbd95d},
      {0xb080392cc4349dec, 0xbd8d794d96aacfb4},
      {0xdca04777f541c567, 0xecf0d7a0fc5583a1},
      {0x89e42caaf9491b60, 0xf41686c49db57245},
      {0xac5d37d5b79b6239, 0x311c2875c522ced6},
      {0xd77485cb25823ac7, 0x7d633293366b828c},
      {0x86a8d39ef77164bc, 0xae5dff9c02033198},
      {0xa8530886b54dbdeb, 0xd9f57f830283fdfd},
      {0xd267caa862a12d66, 0xd072df63c324fd7c},
      {0x8380dea93da4bc60, 0x4247cb9e59f71e6e},
      {0xa46116538d0deb78, 0x52d9be85f074e609},
      {0xcd795be870516656, 0x67902e276c921f8c},
      {0x806bd9714632dff6, 0x00ba1cd8a3db53b7},
      {0xa086cfcd97bf97f3, 0x80e8a40eccd228a5},
      {0xc8a883c0fdaf7df0, 0x6122cd128006b2ce},
      {0xfad2a4b13d1b5d6c, 0x796b805720085f82},
      {0x9cc3a6eec6311a63, 0xcbe3303674053bb1},
      {0xc3f490aa77bd60fc, 0xbedbfc4411068a9d},
      {0xf4f1b4d515acb93b, 0xee92fb5515482d45},
      {0x991711052d8bf3c5, 0x751bdd152d4d1c4b},
      {0xbf5cd54678eef0b6, 0xd262d45a78a0635e},
      {0xef340a98172aace4, 0x86fb897116c87c35},
      {0x9580869f0e7aac0e, 0xd45d35e6ae3d4da1},
      {0xbae0a846d2195712, 0x8974836059cca10a},
      {0xe998d258869facd7, 0x2bd1a438703fc94c},
      {0x91ff83775423cc06, 0x7b6306a34627ddd0},
      {0xb67f6455292cbf08, 0x1a3bc84c17b1d543},
      {0xe41f3d6a7377eeca, 0x20caba5f1d9e4a94},
      {0x8e938662882af53e, 0x547eb47b7282ee9d},
      {0xb23867fb2a35b28d, 0xe99e619a4f23aa44},
      {0xdec681f9f4c31f31, 0x6405fa00e2ec94d5},
      {0x8b3c113c38f9f37e, 0xde83bc408dd3dd05},
      {0xae0b158b4738705e, 0x9624ab50b148d446},
      {0xd98ddaee19068c76, 0x3badd624dd9b0958},
      {0x87f8a8d4cfa417c9, 0xe54ca5d70a80e5d7},
      {0xa9f6d30a038d1dbc, 0x5e9fcf4ccd211f4d},
      {0xd47487cc8470652b, 0x7647c32000696720},
      {0x84c8d4dfd2c63f3b, 0x29ecd9f40041e074},
      {0xa5fb0a17c777cf09, 0xf468107100525891},
      {0xcf79cc9db955c2cc, 0x7182148d4066eeb5},
      {0x81ac1fe293d599bf, 0xc6f14cd848405531},
      {0xa21727db38cb002f, 0xb8ada00e5a506a7d},
      {0xca9cf1d206fdc03b, 0xa6d90811f0e4851d},
      {0xfd442e4688bd304a, 0x908f4a166d1da664},
      {0x9e4a9cec15763e2e, 0x9a598e4e043287ff},
      {0xc5dd44271ad3cdba, 0x40eff1e1853f29fe},
      {0xf7549530e188c128, 0xd12bee59e68ef47d},
      {0x9a94dd3e8cf578b9, 0x82bb74f8301958cf},
      {0xc13a148e3032d6e7, 0xe36a52363c1faf02},
      {0xf18899b1bc3f8ca1, 0xdc44e6c3cb279ac2},
      {0x96f5600f15a7b7e5, 0x29ab103a5ef8c0ba},
      {0xbcb2b812db11a5de, 0x7415d448f6b6f0e8},
      {0xebdf661791d60f56, 0x111b495b3464ad22},
      {0x936b9fcebb25c995, 0xcab10dd900beec35},
      {0xb84687c269ef3bfb, 0x3d5d514f40eea743},
      {0xe65829b3046b0afa, 0x0cb4a5a3112a5113},
      {0x8ff71a0fe2c2e6dc, 0x47f0e785eaba72ac},
      {0xb3f4e093db73a093, 0x59ed216765690f57},
      {0xe0f218b8d25088b8, 0x306869c13ec3532d},
      {0x8c974f7383725573, 0x1e414218c73a13fc},
      {0xafbd2350644eeacf, 0xe5d1929ef90898fb},
      {0xdbac6c247d62a583, 0xdf45f746b74abf3a},
      {0x894bc396ce5da772, 0x6b8bba8c328eb784},
      {0xab9eb47c81f5114f, 0x066ea92f3f326565},
      {0xd686619ba27255a2, 0xc80a537b0efefebe},
      {0x8613fd0145877585, 0xbd06742ce95f5f37},
      {0xa798fc4196e952e7, 0x2c48113823b73705},
      {0xd17f3b51fca3a7a0, 0xf75a15862ca504c6},
      {0x82ef85133de648c4, 0x9a984d73dbe722fc},
      {0xa3ab66580d5fdaf5, 0xc13e60d0d2e0ebbb},
      {0xcc963fee10b7d1b3, 0x318df905079926a9},
      {0xffbbcfe994e5c61f, 0xfdf17746497f7053},
      {0x9fd561f1fd0f9bd3, 0xfeb6ea8bedefa634},
      {0xc7caba6e7c5382c8, 0xfe64a52ee96b8fc1},
      {0xf9bd690a1b68637b, 0x3dfdce7aa3c673b1},
      {0x9c1661a651213e2d, 0x06bea10ca65c084f},
      {0xc31bfa0fe5698db8, 0x486e494fcff30a63},
      {0xf3e2f893dec3f126, 0x5a89dba3c3efccfb},
      {0x986ddb5c6b3a76b7, 0xf89629465a75e01d},
      {0xbe89523386091465, 0xf6bbb397f1135824},
      {0xee2ba6c0678b597f, 0x746aa07ded582e2d},
      {0x94db483840b717ef, 0xa8c2a44eb4571cdd},
      {0xba121a4650e4ddeb, 0x92f34d62616ce414},
      {0xe896a0d7e51e1566, 0x77b020baf9c81d18},
      {0x915e2486ef32cd60, 0x0ace1474dc1d122f},
      {0xb5b5ada8aaff80b8, 0x0d819992132456bb},
      {0xe3231912d5bf60e6, 0x10e1fff697ed6c6a},
      {0x8df5efabc5979c8f, 0xca8d3ffa1ef463c2},
      {0xb1736b96b6fd83b3, 0xbd308ff8a6b17cb3},
      {0xddd0467c64bce4a0, 0xac7cb3f6d05ddbdf},
      {0x8aa22c0dbef60ee4, 0x6bcdf07a423aa96c},
      {0xad4ab7112eb3929d, 0x86c16c98d2c953c7},
      {0xd89d64d57a607744, 0xe871c7bf077ba8b8},
      {0x87625f056c7c4a8b, 0x11471cd764ad4973},
      {0xa93af6c6c79b5d2d, 0xd598e40d3dd89bd0},
      {0xd389b47879823479, 0x4aff1d108d4ec2c4},
      {0x843610cb4bf160cb, 0xcedf722a585139bb},
      {0xa54394fe1eedb8fe, 0xc2974eb4ee658829},
      {0xce947a3da6a9273e, 0x733d226229feea33},
      {0x811ccc668829b887, 0x0806357d5a3f5260},
      {0xa163ff802a3426a8, 0xca07c2dcb0cf26f8},
      {0xc9bcff6034c13052, 0xfc89b393dd02f0b6},
      {0xfc2c3f3841f17c67, 0xbbac2078d443ace3},
      {0x9d9ba7832936edc0, 0xd54b944b84aa4c0e},
      {0xc5029163f384a931, 0x0a9e795e65d4df12},
      {0xf64335bcf065d37d, 0x4d4617b5ff4a16d6},
      {0x99ea0196163fa42e, 0x504bced1bf8e4e46},
      {0xc06481fb9bcf8d39, 0xe45ec2862f71e1d7},
      {0xf07da27a82c37088, 0x5d767327bb4e5a4d},
      {0x964e858c91ba2655, 0x3a6a07f8d510f870},
      {0xbbe226efb628afea, 0x890489f70a55368c},
      {0xeadab0aba3b2dbe5, 0x2b45ac74ccea842f},
      {0x92c8ae6b464fc96f, 0x3b0b8bc90012929e},
      {0xb77ada0617e3bbcb, 0x09ce6ebb40173745},
      {0xe55990879ddcaabd, 0xcc420a6a101d0516},
      {0x8f57fa54c2a9eab6, 0x9fa946824a12232e},
      {0xb32df8e9f3546564, 0x47939822dc96abfa},
      {0xdff9772470297ebd, 0x59787e2b93bc56f8},
      {0x8bfbea76c619ef36, 0x57eb4edb3c55b65b},
      {0xaefae51477a06b03, 0xede622920b6b23f2},
      {0xdab99e59958885c4, 0xe95fab368e45ecee},
      {0x88b402f7fd75539b, 0x11dbcb0218ebb415},
      {0xaae103b5fcd2a881, 0xd652bdc29f26a11a},
      {0xd59944a37c0752a2, 0x4be76d3346f04960},
      {0x857fcae62d8493a5, 0x6f70a4400c562ddc},
      {0xa6dfbd9fb8e5b88e, 0xcb4ccd500f6bb953},
      {0xd097ad07a71f26b2, 0x7e2000a41346a7a8},
      {0x825ecc24c873782f, 0x8ed400668c0c28c9},
      {0xa2f67f2dfa90563b, 0x728900802f0f32fb},
      {0xcbb41ef979346bca, 0x4f2b40a03ad2ffba},
      {0xfea126b7d78186bc, 0xe2f610c84987bfa9},
      {0x9f24b832e6b0f436, 0x0dd9ca7d2df4d7ca},
      {0xc6ede63fa05d3143, 0x91503d1c79720dbc},
      {0xf8a95fcf88747d94, 0x75a44c6397ce912b},
      {0x9b69dbe1b548ce7c, 0xc986afbe3ee11abb},
      {0xc24452da229b021b, 0xfbe85badce996169},
      {0xf2d56790ab41c2a2, 0xfae27299423fb9c4},
      {0x97c560ba6b0919a5, 0xdccd879fc967d41b},
      {0xbdb6b8e905cb600f, 0x5400e987bbc1c921},
      {0xed246723473e3813, 0x290123e9aab23b69},
      {0x9436c0760c86e30b, 0xf9a0b6720aaf6522},
      {0xb94470938fa89bce, 0xf808e40e8d5b3e6a},
      {0xe7958cb87392c2c2, 0xb60b1d1230b20e05},
      {0x90bd77f3483bb9b9, 0xb1c6f22b5e6f48c3},
      {0xb4ecd5f01a4aa828, 0x1e38aeb6360b1af4},
      {0xe2280b6c20dd5232, 0x25c6da63c38de1b1},
      {0x8d590723948a535f, 0x579c487e5a38ad0f},
      {0xb0af48ec79ace837, 0x2d835a9df0c6d852},
      {0xdcdb1b2798182244, 0xf8e431456cf88e66},
      {0x8a08f0f8bf0f156b, 0x1b8e9ecb641b5900},
      {0xac8b2d36eed2dac5, 0xe272467e3d222f40},
      {0xd7adf884aa879177, 0x5b0ed81dcc6abb10},
      {0x86ccbb52ea94baea, 0x98e947129fc2b4ea},
      {0xa87fea27a539e9a5, 0x3f2398d747b36225},
      {0xd29fe4b18e88640e, 0x8eec7f0d19a03aae},
      {0x83a3eeeef9153e89, 0x1953cf68300424ad},
      {0xa48ceaaab75a8e2b, 0x5fa8c3423c052dd8},
      {0xcdb02555653131b6, 0x3792f412cb06794e},
      {0x808e17555f3ebf11, 0xe2bbd88bbee40bd1},
      {0xa0b19d2ab70e6ed6, 0x5b6aceaeae9d0ec5},
      {0xc8de047564d20a8b, 0xf245825a5a445276},
      {0xfb158592be068d2e, 0xeed6e2f0f0d56713},
      {0x9ced737bb6c4183d, 0x55464dd69685606c},
      {0xc428d05aa4751e4c, 0xaa97e14c3c26b887},
      {0xf53304714d9265df, 0xd53dd99f4b3066a9},
      {0x993fe2c6d07b7fab, 0xe546a8038efe402a},
      {0xbf8fdb78849a5f96, 0xde98520472bdd034},
      {0xef73d256a5c0f77c, 0x963e66858f6d4441},
      {0x95a8637627989aad, 0xdde7001379a44aa9},
      {0xbb127c53b17ec159, 0x5560c018580d5d53},
      {0xe9d71b689dde71af, 0xaab8f01e6e10b4a7},
      {0x9226712162ab070d, 0xcab3961304ca70e9},
      {0xb6b00d69bb55c8d1, 0x3d607b97c5fd0d23},
      {0xe45c10c42a2b3b05, 0x8cb89a7db77c506b},
      {0x8eb98a7a9a5b04e3, 0x77f3608e92adb243},
      {0xb267ed1940f1c61c, 0x55f038b237591ed4},
      {0xdf01e85f912e37a3, 0x6b6c46dec52f6689},
      {0x8b61313bbabce2c6, 0x2323ac4b3b3da016},
      {0xae397d8aa96c1b77, 0xabec975e0a0d081b},
      {0xd9c7dced53c72255, 0x96e7bd358c904a22},
      {0x881cea14545c7575, 0x7e50d64177da2e55},
      {0xaa242499697392d2, 0xdde50bd1d5d0b9ea},
      {0xd4ad2dbfc3d07787, 0x955e4ec64b44e865},
      {0x84ec3c97da624ab4, 0xbd5af13bef0b113f},
      {0xa6274bbdd0fadd61, 0xecb1ad8aeacdd58f},
      {0xcfb11ead453994ba, 0x67de18eda5814af3},
      {0x81ceb32c4b43fcf4, 0x80eacf948770ced8},
      {0xa2425ff75e14fc31, 0xa1258379a94d028e},
      {0xcad2f7f5359a3b3e, 0x096ee45813a04331},
      {0xfd87b5f28300ca0d, 0x8bca9d6e188853fd},
      {0x9e74d1b791e07e48, 0x775ea264cf55347e},
      {0xc612062576589dda, 0x95364afe032a819e},
      {0xf79687aed3eec551, 0x3a83ddbd83f52205},
      {0x9abe14cd44753b52, 0xc4926a9672793543},
      {0xc16d9a0095928a27, 0x75b7053c0f178294},
      {0xf1c90080baf72cb1, 0x5324c68b12dd6339},
      {0x971da05074da7bee, 0xd3f6fc16ebca5e04},
      {0xbce5086492111aea, 0x88f4bb1ca6bcf585},
      {0xec1e4a7db69561a5, 0x2b31e9e3d06c32e6},
      {0x9392ee8e921d5d07, 0x3aff322e62439fd0},
      {0xb877aa3236a4b449, 0x09befeb9fad487c3},
      {0xe69594bec44de15b, 0x4c2ebe687989a9b4},
      {0x901d7cf73ab0acd9, 0x0f9d37014bf60a11},
      {0xb424dc35095cd80f, 0x538484c19ef38c95},
      {0xe12e13424bb40e13, 0x2865a5f206b06fba},
      {0x8cbccc096f5088cb, 0xf93f87b7442e45d4},
      {0xafebff0bcb24aafe, 0xf78f69a51539d749},
      {0xdbe6fecebdedd5be, 0xb573440e5a884d1c},
      {0x89705f4136b4a597, 0x31680a88f8953031},
      {0xabcc77118461cefc, 0xfdc20d2b36ba7c3e},
      {0xd6bf94d5e57a42bc, 0x3d32907604691b4d},
      {0x8637bd05af6c69b5, 0xa63f9a49c2c1b110},
      {0xa7c5ac471b478423, 0x0fcf80dc33721d54},
      {0xd1b71758e219652b, 0xd3c36113404ea4a9},
      {0x83126e978d4fdf3b, 0x645a1cac083126ea},
      {0xa3d70a3d70a3d70a, 0x3d70a3d70a3d70a4},
      {0xcccccccccccccccc, 0xcccccccccccccccd},
      {0x8000000000000000, 0x0000000000000000},
      {0xa000000000000000, 0x0000000000000000},
      {0xc800000000000000, 0x0000000000000000},
      {0xfa00000000000000, 0x0000000000000000},
      {0x9c40000000000000, 0x0000000000000000},
      {0xc350000000000000, 0x0000000000000000},
      {0xf424000000000000, 0x0000000000000000},
      {0x9896800000000000, 0x0000000000000000},
      {0xbebc200000000000, 0x0000000000000000},
      {0xee6b280000000000, 0x0000000000000000},
      {0x9502f90000000000, 0x0000000000000000},
      {0xba43b74000000000, 0x0000000000000000},
      {0xe8d4a51000000000, 0x0000000000000000},
      {0x9184e72a00000000, 0x0000000000000000},
      {0xb5e620f480000000, 0x0000000000000000},
      {0xe35fa931a0000000, 0x0000000000000000},
      {0x8e1bc9bf04000000, 0x0000000000000000},
      {0xb1a2bc2ec5000000, 0x0000000000000000},
      {0xde0b6b3a76400000, 0x0000000000000000},
      {0x8ac7230489e80000, 0x0000000000000000},
      {0xad78ebc5ac620000, 0x0000000000000000},
      {0xd8d726b7177a8000, 0x0000000000000000},
      {0x878678326eac9000, 0x0000000000000000},
      {0xa968163f0a57b400, 0x0000000000000000},
      {0xd3c21bcecceda100, 0x0000000000000000},
      {0x84595161401484a0, 0x0000000000000000},
      {0xa56fa5b99019a5c8, 0x0000000000000000},
      {0xcecb8f27f4200f3a, 0x0000000000000000},
      {0x813f3978f8940984, 0x4000000000000000},
      {0xa18f07d736b90be5, 0x5000000000000000},
      {0xc9f2c9cd04674ede, 0xa400000000000000},
      {0xfc6f7c4045812296, 0x4d00000000000000},
      {0x9dc5ada82b70b59d, 0xf020000000000000},
      {0xc5371912364ce305, 0x6c28000000000000},
      {0xf684df56c3e01bc6, 0xc732000000000000},
      {0x9a130b963a6c115c, 0x3c7f400000000000},
      {0xc097ce7bc90715b3, 0x4b9f100000000000},
      {0xf0bdc21abb48db20, 0x1e86d40000000000},
      {0x96769950b50d88f4, 0x1314448000000000},
      {0xbc143fa4e250eb31, 0x17d955a000000000},
      {0xeb194f8e1ae525fd, 0x5dcfab0800000000},
      {0x92efd1b8d0cf37be, 0x5aa1cae500000000},
      {0xb7abc627050305ad, 0xf14a3d9e40000000},
      {0xe596b7b0c643c719, 0x6d9ccd05d0000000},
      {0x8f7e32ce7bea5c6f, 0xe4820023a2000000},
      {0xb35dbf821ae4f38b, 0xdda2802c8a800000},
      {0xe0352f62a19e306e, 0xd50b2037ad200000},
      {0x8c213d9da502de45, 0x4526f422cc340000},
      {0xaf298d050e4395d6, 0x9670b12b7f410000},
      {0xdaf3f04651d47b4c, 0x3c0cdd765f114000},
      {0x88d8762bf324cd0f, 0xa5880a69fb6ac800},
      {0xab0e93b6efee0053, 0x8eea0d047a457a00},
      {0xd5d238a4abe98068, 0x72a4904598d6d880},
      {0x85a36366eb71f041, 0x47a6da2b7f864750},
      {0xa70c3c40a64e6c51, 0x999090b65f67d924},
      {0xd0cf4b50cfe20765, 0xfff4b4e3f741cf6d},
      {0x82818f1281ed449f, 0xbff8f10e7a8921a5},
      {0xa321f2d7226895c7, 0xaff72d52192b6a0e},
      {0xcbea6f8ceb02bb39, 0x9bf4f8a69f764491},
      {0xfee50b7025c36a08, 0x02f236d04753d5b5},
      {0x9f4f2726179a2245, 0x01d762422c946591},
      {0xc722f0ef9d80aad6, 0x424d3ad2b7b97ef6},
      {0xf8ebad2b84e0d58b, 0xd2e0898765a7deb3},
      {0x9b934c3b330c8577, 0x63cc55f49f88eb30},
      {0xc2781f49ffcfa6d5, 0x3cbf6b71c76b25fc},
      {0xf316271c7fc3908a, 0x8bef464e3945ef7b},
      {0x97edd871cfda3a56, 0x97758bf0e3cbb5ad},
      {0xbde94e8e43d0c8ec, 0x3d52eeed1cbea318},
      {0xed63a231d4c4fb27, 0x4ca7aaa863ee4bde},
      {0x945e455f24fb1cf8, 0x8fe8caa93e74ef6b},
      {0xb975d6b6ee39e436, 0xb3e2fd538e122b45},
      {0xe7d34c64a9c85d44, 0x60dbbca87196b617},
      {0x90e40fbeea1d3a4a, 0xbc8955e946fe31ce},
      {0xb51d13aea4a488dd, 0x6babab6398bdbe42},
      {0xe264589a4dcdab14, 0xc696963c7eed2dd2},
      {0x8d7eb76070a08aec, 0xfc1e1de5cf543ca3},
      {0xb0de65388cc8ada8, 0x3b25a55f43294bcc},
      {0xdd15fe86affad912, 0x49ef0eb713f39ebf},
      {0x8a2dbf142dfcc7ab, 0x6e3569326c784338},
      {0xacb92ed9397bf996, 0x49c2c37f07965405},
      {0xd7e77a8f87daf7fb, 0xdc33745ec97be907},
      {0x86f0ac99b4e8dafd, 0x69a028bb3ded71a4},
      {0xa8acd7c0222311bc, 0xc40832ea0d68ce0d},
      {0xd2d80db02aabd62b, 0xf50a3fa490c30191},
      {0x83c7088e1aab65db, 0x792667c6da79e0fb},
      {0xa4b8cab1a1563f52, 0x577001b891185939},
      {0xcde6fd5e09abcf26, 0xed4c0226b55e6f87},
      {0x80b05e5ac60b6178, 0x544f8158315b05b5},
      {0xa0dc75f1778e39d6, 0x696361ae3db1c722},
      {0xc913936dd571c84c, 0x03bc3a19cd1e38ea},
      {0xfb5878494ace3a5f, 0x04ab48a04065c724},
      {0x9d174b2dcec0e47b, 0x62eb0d64283f9c77},
      {0xc45d1df942711d9a, 0x3ba5d0bd324f8395},
      {0xf5746577930d6500, 0xca8f44ec7ee3647a},
      {0x9968bf6abbe85f20, 0x7e998b13cf4e1ecc},
      {0xbfc2ef456ae276e8, 0x9e3fedd8c321a67f},
      {0xefb3ab16c59b14a2, 0xc5cfe94ef3ea101f},
      {0x95d04aee3b80ece5, 0xbba1f1d158724a13},
      {0xbb445da9ca61281f, 0x2a8a6e45ae8edc98},
      {0xea1575143cf97226, 0xf52d09d71a3293be},
      {0x924d692ca61be758, 0x593c2626705f9c57},
      {0xb6e0c377cfa2e12e, 0x6f8b2fb00c77836d},
      {0xe498f455c38b997a, 0x0b6dfb9c0f956448},
      {0x8edf98b59a373fec, 0x4724bd4189bd5ead},
      {0xb2977ee300c50fe7, 0x58edec91ec2cb658},
      {0xdf3d5e9bc0f653e1, 0x2f2967b66737e3ee},
      {0x8b865b215899f46c, 0xbd79e0d20082ee75},
      {0xae67f1e9aec07187, 0xecd8590680a3aa12},
      {0xda01ee641a708de9, 0xe80e6f4820cc9496},
      {0x884134fe908658b2, 0x3109058d147fdcde},
      {0xaa51823e34a7eede, 0xbd4b46f0599fd416},
      {0xd4e5e2cdc1d1ea96, 0x6c9e18ac7007c91b},
      {0x850fadc09923329e, 0x03e2cf6bc604ddb1},
      {0xa6539930bf6bff45, 0x84db8346b786151d},
      {0xcfe87f7cef46ff16, 0xe612641865679a64},
      {0x81f14fae158c5f6e, 0x4fcb7e8f3f60c07f},
      {0xa26da3999aef7749, 0xe3be5e330f38f09e},
      {0xcb090c8001ab551c, 0x5cadf5bfd3072cc6},
      {0xfdcb4fa002162a63, 0x73d9732fc7c8f7f7},
      {0x9e9f11c4014dda7e, 0x2867e7fddcdd9afb},
      {0xc646d63501a1511d, 0xb281e1fd541501b9},
      {0xf7d88bc24209a565, 0x1f225a7ca91a4227},
      {0x9ae757596946075f, 0x3375788de9b06959},
      {0xc1a12d2fc3978937, 0x0052d6b1641c83af},
      {0xf209787bb47d6b84, 0xc0678c5dbd23a49b},
      {0x9745eb4d50ce6332, 0xf840b7ba963646e1},
      {0xbd176620a501fbff, 0xb650e5a93bc3d899},
      {0xec5d3fa8ce427aff, 0xa3e51f138ab4cebf},
      {0x93ba47c980e98cdf, 0xc66f336c36b10138},
      {0xb8a8d9bbe123f017, 0xb80b0047445d4185},
      {0xe6d3102ad96cec1d, 0xa60dc059157491e6},
      {0x9043ea1ac7e41392, 0x87c89837ad68db30},
      {0xb454e4a179dd1877, 0x29babe4598c311fc},
      {0xe16a1dc9d8545e94, 0xf4296dd6fef3d67b},
      {0x8ce2529e2734bb1d, 0x1899e4a65f58660d},
      {0xb01ae745b101e9e4, 0x5ec05dcff72e7f90},
      {0xdc21a1171d42645d, 0x76707543f4fa1f74},
      {0x899504ae72497eba, 0x6a06494a791c53a9},
      {0xabfa45da0edbde69, 0x0487db9d17636893},
      {0xd6f8d7509292d603, 0x45a9d2845d3c42b7},
      {0x865b86925b9bc5c2, 0x0b8a2392ba45a9b3},
      {0xa7f26836f282b732, 0x8e6cac7768d7141f},
      {0xd1ef0244af2364ff, 0x3207d795430cd927},
      {0x8335616aed761f1f, 0x7f44e6bd49e807b9},
      {0xa402b9c5a8d3a6e7, 0x5f16206c9c6209a7},
      {0xcd036837130890a1, 0x36dba887c37a8c10},
      {0x802221226be55a64, 0xc2494954da2c978a},
      {0xa02aa96b06deb0fd, 0xf2db9baa10b7bd6d},
      {0xc83553c5c8965d3d, 0x6f92829494e5acc8},
      {0xfa42a8b73abbf48c, 0xcb772339ba1f17fa},
      {0x9c69a97284b578d7, 0xff2a760414536efc},
      {0xc38413cf25e2d70d, 0xfef5138519684abb},
      {0xf46518c2ef5b8cd1, 0x7eb258665fc25d6a},
      {0x98bf2f79d5993802, 0xef2f773ffbd97a62},
      {0xbeeefb584aff8603, 0xaafb550ffacfd8fb},
      {0xeeaaba2e5dbf6784, 0x95ba2a53f983cf39},
      {0x952ab45cfa97a0b2, 0xdd945a747bf26184},
      {0xba756174393d88df, 0x94f971119aeef9e5},
      {0xe912b9d1478ceb17, 0x7a37cd5601aab85e},
      {0x91abb422ccb812ee, 0xac62e055c10ab33b},
      {0xb616a12b7fe617aa, 0x577b986b314d600a},
      {0xe39c49765fdf9d94, 0xed5a7e85fda0b80c},
      {0x8e41ade9fbebc27d, 0x14588f13be847308},
      {0xb1d219647ae6b31c, 0x596eb2d8ae258fc9},
      {0xde469fbd99a05fe3, 0x6fca5f8ed9aef3bc},
      {0x8aec23d680043bee, 0x25de7bb9480d5855},
      {0xada72ccc20054ae9, 0xaf561aa79a10ae6b},
      {0xd910f7ff28069da4, 0x1b2ba1518094da05},
      {0x87aa9aff79042286, 0x90fb44d2f05d0843},
      {0xa99541bf57452b28, 0x353a1607ac744a54},
      {0xd3fa922f2d1675f2, 0x42889b8997915ce9},
      {0x847c9b5d7c2e09b7, 0x69956135febada12},
      {0xa59bc234db398c25, 0x43fab9837e699096},
      {0xcf02b2c21207ef2e, 0x94f967e45e03f4bc},
      {0x8161afb94b44f57d, 0x1d1be0eebac278f6},
      {0xa1ba1ba79e1632dc, 0x6462d92a69731733},
      {0xca28a291859bbf93, 0x7d7b8f7503cfdcff},
      {0xfcb2cb35e702af78, 0x5cda735244c3d43f},
      {0x9defbf01b061adab, 0x3a0888136afa64a8},
      {0xc56baec21c7a1916, 0x088aaa1845b8fdd1},
      {0xf6c69a72a3989f5b, 0x8aad549e57273d46},
      {0x9a3c2087a63f6399, 0x36ac54e2f678864c},
      {0xc0cb28a98fcf3c7f, 0x84576a1bb416a7de},
      {0xf0fdf2d3f3c30b9f, 0x656d44a2a11c51d6},
      {0x969eb7c47859e743, 0x9f644ae5a4b1b326},
      {0xbc4665b596706114, 0x873d5d9f0dde1fef},
      {0xeb57ff22fc0c7959, 0xa90cb506d155a7eb},
      {0x9316ff75dd87cbd8, 0x09a7f12442d588f3},
      {0xb7dcbf5354e9bece, 0x0c11ed6d538aeb30},
      {0xe5d3ef282a242e81, 0x8f1668c8a86da5fb},
      {0x8fa475791a569d10, 0xf96e017d694487bd},
      {0xb38d92d760ec4455, 0x37c981dcc395a9ad},
      {0xe070f78d3927556a, 0x85bbe253f47b1418},
      {0x8c469ab843b89562, 0x93956d7478ccec8f},
      {0xaf58416654a6babb, 0x387ac8d1970027b3},
      {0xdb2e51bfe9d0696a, 0x06997b05fcc0319f},
      {0x88fcf317f22241e2, 0x441fece3bdf81f04},
      {0xab3c2fddeeaad25a, 0xd527e81cad7626c4},
      {0xd60b3bd56a5586f1, 0x8a71e223d8d3b075},
      {0x85c7056562757456, 0xf6872d5667844e4a},
      {0xa738c6bebb12d16c, 0xb428f8ac016561dc},
      {0xd106f86e69d785c7, 0xe13336d701beba53},
      {0x82a45b450226b39c, 0xecc0024661173474},
      {0xa34d721642b06084, 0x27f002d7f95d0191},
      {0xcc20ce9bd35c78a5, 0x31ec038df7b441f5},
      {0xff290242c83396ce, 0x7e67047175a15272},
      {0x9f79a169bd203e41, 0x0f0062c6e984d387},
      {0xc75809c42c684dd1, 0x52c07b78a3e60869},
      {0xf92e0c3537826145, 0xa7709a56ccdf8a83},
      {0x9bbcc7a142b17ccb, 0x88a66076400bb692},
      {0xc2abf989935ddbfe, 0x6acff893d00ea436},
      {0xf356f7ebf83552fe, 0x0583f6b8c4124d44},
      {0x98165af37b2153de, 0xc3727a337a8b704b},
      {0xbe1bf1b059e9a8d6, 0x744f18c0592e4c5d},
      {0xeda2ee1c7064130c, 0x1162def06f79df74},
      {0x9485d4d1c63e8be7, 0x8addcb5645ac2ba9},
      {0xb9a74a0637ce2ee1, 0x6d953e2bd7173693},
      {0xe8111c87c5c1ba99, 0xc8fa8db6ccdd0438},
      {0x910ab1d4db9914a0, 0x1d9c9892400a22a3},
      {0xb54d5e4a127f59c8, 0x2503beb6d00cab4c},
      {0xe2a0b5dc971f303a, 0x2e44ae64840fd61e},
      {0x8da471a9de737e24, 0x5ceaecfed289e5d3},
      {0xb10d8e1456105dad, 0x7425a83e872c5f48},
      {0xdd50f1996b947518, 0xd12f124e28f7771a},
      {0x8a5296ffe33cc92f, 0x82bd6b70d99aaa70},
      {0xace73cbfdc0bfb7b, 0x636cc64d1001550c},
      {0xd8210befd30efa5a, 0x3c47f7e05401aa4f},
      {0x8714a775e3e95c78, 0x65acfaec34810a72},
      {0xa8d9d1535ce3b396, 0x7f1839a741a14d0e},
      {0xd31045a8341ca07c, 0x1ede48111209a051},
      {0x83ea2b892091e44d, 0x934aed0aab460433},
      {0xa4e4b66b68b65d60, 0xf81da84d56178540},
      {0xce1de40642e3f4b9, 0x36251260ab9d668f},
      {0x80d2ae83e9ce78f3, 0xc1d72b7c6b42601a},
      {0xa1075a24e4421730, 0xb24cf65b8612f820},
      {0xc94930ae1d529cfc, 0xdee033f26797b628},
      {0xfb9b7cd9a4a7443c, 0x169840ef017da3b2},
      {0x9d412e0806e88aa5, 0x8e1f289560ee864f},
      {0xc491798a08a2ad4e, 0xf1a6f2bab92a27e3},
      {0xf5b5d7ec8acb58a2, 0xae10af696774b1dc},
      {0x9991a6f3d6bf1765, 0xacca6da1e0a8ef2a},
      {0xbff610b0cc6edd3f, 0x17fd090a58d32af4},
      {0xeff394dcff8a948e, 0xddfc4b4cef07f5b1},
      {0x95f83d0a1fb69cd9, 0x4abdaf101564f98f},
      {0xbb764c4ca7a4440f, 0x9d6d1ad41abe37f2},
      {0xea53df5fd18d5513, 0x84c86189216dc5ee},
      {0x92746b9be2f8552c, 0x32fd3cf5b4e49bb5},
      {0xb7118682dbb66a77, 0x3fbc8c33221dc2a2},
      {0xe4d5e82392a40515, 0x0fabaf3feaa5334b},
      {0x8f05b1163ba6832d, 0x29cb4d87f2a7400f},
      {0xb2c71d5bca9023f8, 0x743e20e9ef511013},
      {0xdf78e4b2bd342cf6, 0x914da9246b255417},
      {0x8bab8eefb6409c1a, 0x1ad089b6c2f7548f},
      {0xae9672aba3d0c320, 0xa184ac2473b529b2},
      {0xda3c0f568cc4f3e8, 0xc9e5d72d90a2741f},
      {0x8865899617fb1871, 0x7e2fa67c7a658893},
      {0xaa7eebfb9df9de8d, 0xddbb901b98feeab8},
      {0xd51ea6fa85785631, 0x552a74227f3ea566},
      {0x8533285c936b35de, 0xd53a88958f872760},
      {0xa67ff273b8460356, 0x8a892abaf368f138},
      {0xd01fef10a657842c, 0x2d2b7569b0432d86},
      {0x8213f56a67f6b29b, 0x9c3b29620e29fc74},
      {0xa298f2c501f45f42, 0x8349f3ba91b47b90},
      {0xcb3f2f7642717713, 0x241c70a936219a74},
      {0xfe0efb53d30dd4d7, 0xed238cd383aa0111},
      {0x9ec95d1463e8a506, 0xf4363804324a40ab},
      {0xc67bb4597ce2ce48, 0xb143c6053edcd0d6},
      {0xf81aa16fdc1b81da, 0xdd94b7868e94050b},
      {0x9b10a4e5e9913128, 0xca7cf2b4191c8327},
      {0xc1d4ce1f63f57d72, 0xfd1c2f611f63a3f1},
      {0xf24a01a73cf2dccf, 0xbc633b39673c8ced},
      {0x976e41088617ca01, 0xd5be0503e085d814},
      {0xbd49d14aa79dbc82, 0x4b2d8644d8a74e19},
      {0xec9c459d51852ba2, 0xddf8e7d60ed1219f},
      {0x93e1ab8252f33b45, 0xcabb90e5c942b504},
      {0xb8da1662e7b00a17, 0x3d6a751f3b936244},
      {0xe7109bfba19c0c9d, 0x0cc512670a783ad5},
      {0x906a617d450187e2, 0x27fb2b80668b24c6},
      {0xb484f9dc9641e9da, 0xb1f9f660802dedf7},
      {0xe1a63853bbd26451, 0x5e7873f8a0396974},
      {0x8d07e33455637eb2, 0xdb0b487b6423e1e9},
      {0xb049dc016abc5e5f, 0x91ce1a9a3d2cda63},
      {0xdc5c5301c56b75f7, 0x7641a140cc7810fc},
      {0x89b9b3e11b6329ba, 0xa9e904c87fcb0a9e},
      {0xac2820d9623bf429, 0x546345fa9fbdcd45},
      {0xd732290fbacaf133, 0xa97c177947ad4096},
      {0x867f59a9d4bed6c0, 0x49ed8eabcccc485e},
      {0xa81f301449ee8c70, 0x5c68f256bfff5a75},
      {0xd226fc195c6a2f8c, 0x73832eec6fff3112},
      {0x83585d8fd9c25db7, 0xc831fd53c5ff7eac},
      {0xa42e74f3d032f525, 0xba3e7ca8b77f5e56},
      {0xcd3a1230c43fb26f, 0x28ce1bd2e55f35ec},
      {0x80444b5e7aa7cf85, 0x7980d163cf5b81b4},
      {0xa0555e361951c366, 0xd7e105bcc3326220},
      {0xc86ab5c39fa63440, 0x8dd9472bf3fefaa8},
      {0xfa856334878fc150, 0xb14f98f6f0feb952},
      {0x9c935e00d4b9d8d2, 0x6ed1bf9a569f33d4},
      {0xc3b8358109e84f07, 0x0a862f80ec4700c9},
      {0xf4a642e14c6262c8, 0xcd27bb612758c0fb},
      {0x98e7e9cccfbd7dbd, 0x8038d51cb897789d},
      {0xbf21e44003acdd2c, 0xe0470a63e6bd56c4},
      {0xeeea5d5004981478, 0x1858ccfce06cac75},
      {0x95527a5202df0ccb, 0x0f37801e0c43ebc9},
      {0xbaa718e68396cffd, 0xd30560258f54e6bb},
      {0xe950df20247c83fd, 0x47c6b82ef32a206a},
      {0x91d28b7416cdd27e, 0x4cdc331d57fa5442},
      {0xb6472e511c81471d, 0xe0133fe4adf8e953},
      {0xe3d8f9e563a198e5, 0x58180fddd97723a7},
      {0x8e679c2f5e44ff8f, 0x570f09eaa7ea7649},
      {0xb201833b35d63f73, 0x2cd2cc6551e513db},
      {0xde81e40a034bcf4f, 0xf8077f7ea65e58d2},
      {0x8b112e86420f6191, 0xfb04afaf27faf783},
      {0xadd57a27d29339f6, 0x79c5db9af1f9b564},
      {0xd94ad8b1c7380874, 0x18375281ae7822bd},
      {0x87cec76f1c830548, 0x8f2293910d0b15b6},
      {0xa9c2794ae3a3c69a, 0xb2eb3875504ddb23},
      {0xd433179d9c8cb841, 0x5fa60692a46151ec},
      {0x849feec281d7f328, 0xdbc7c41ba6bcd334},
      {0xa5c7ea73224deff3, 0x12b9b522906c0801},
      {0xcf39e50feae16bef, 0xd768226b34870a01},
      {0x81842f29f2cce375, 0xe6a1158300d46641},
      {0xa1e53af46f801c53, 0x60495ae3c1097fd1},
      {0xca5e89b18b602368, 0x385bb19cb14bdfc5},
      {0xfcf62c1dee382c42, 0x46729e03dd9ed7b6},
      {0x9e19db92b4e31ba9, 0x6c07a2c26a8346d2},
      {0xc5a05277621be293, 0xc7098b7305241886},
      {0xf70867153aa2db38, 0xb8cbee4fc66d1ea8},
      {0x9a65406d44a5c903, 0x737f74f1dc043329},
      {0xc0fe908895cf3b44, 0x505f522e53053ff3},
      {0xf13e34aabb430a15, 0x647726b9e7c68ff0},
      {0x96c6e0eab509e64d, 0x5eca783430dc19f6},
      {0xbc789925624c5fe0, 0xb67d16413d132073},
      {0xeb96bf6ebadf77d8, 0xe41c5bd18c57e890},
      {0x933e37a534cbaae7, 0x8e91b962f7b6f15a},
      {0xb80dc58e81fe95a1, 0x723627bbb5a4adb1},
      {0xe61136f2227e3b09, 0xcec3b1aaa30dd91d},
      {0x8fcac257558ee4e6, 0x213a4f0aa5e8a7b2},
      {0xb3bd72ed2af29e1f, 0xa988e2cd4f62d19e},
      {0xe0accfa875af45a7, 0x93eb1b80a33b8606},
      {0x8c6c01c9498d8b88, 0xbc72f130660533c4},
      {0xaf87023b9bf0ee6a, 0xeb8fad7c7f8680b5},
      {0xdb68c2ca82ed2a05, 0xa67398db9f6820e2},
#else
      {0xff77b1fcbebcdc4f, 0x25e8e89c13bb0f7b},
      {0xce5d73ff402d98e3, 0xfb0a3d212dc81290},
      {0xa6b34ad8c9dfc06f, 0xf42faa48c0ea481f},
      {0x86a8d39ef77164bc, 0xae5dff9c02033198},
      {0xd98ddaee19068c76, 0x3badd624dd9b0958},
      {0xafbd2350644eeacf, 0xe5d1929ef90898fb},
      {0x8df5efabc5979c8f, 0xca8d3ffa1ef463c2},
      {0xe55990879ddcaabd, 0xcc420a6a101d0516},
      {0xb94470938fa89bce, 0xf808e40e8d5b3e6a},
      {0x95a8637627989aad, 0xdde7001379a44aa9},
      {0xf1c90080baf72cb1, 0x5324c68b12dd6339},
      {0xc350000000000000, 0x0000000000000000},
      {0x9dc5ada82b70b59d, 0xf020000000000000},
      {0xfee50b7025c36a08, 0x02f236d04753d5b5},
      {0xcde6fd5e09abcf26, 0xed4c0226b55e6f87},
      {0xa6539930bf6bff45, 0x84db8346b786151d},
      {0x865b86925b9bc5c2, 0x0b8a2392ba45a9b3},
      {0xd910f7ff28069da4, 0x1b2ba1518094da05},
      {0xaf58416654a6babb, 0x387ac8d1970027b3},
      {0x8da471a9de737e24, 0x5ceaecfed289e5d3},
      {0xe4d5e82392a40515, 0x0fabaf3feaa5334b},
      {0xb8da1662e7b00a17, 0x3d6a751f3b936244},
      {0x95527a5202df0ccb, 0x0f37801e0c43ebc9},
      {0xf13e34aabb430a15, 0x647726b9e7c68ff0}
#endif
    };

#if FMT_USE_FULL_CACHE_DRAGONBOX
    return pow10_significands[k - float_info<double>::min_k];
#else
    static constexpr const uint64_t powers_of_5_64[] = {
        0x0000000000000001, 0x0000000000000005, 0x0000000000000019,
        0x000000000000007d, 0x0000000000000271, 0x0000000000000c35,
        0x0000000000003d09, 0x000000000001312d, 0x000000000005f5e1,
        0x00000000001dcd65, 0x00000000009502f9, 0x0000000002e90edd,
        0x000000000e8d4a51, 0x0000000048c27395, 0x000000016bcc41e9,
        0x000000071afd498d, 0x0000002386f26fc1, 0x000000b1a2bc2ec5,
        0x000003782dace9d9, 0x00001158e460913d, 0x000056bc75e2d631,
        0x0001b1ae4d6e2ef5, 0x000878678326eac9, 0x002a5a058fc295ed,
        0x00d3c21bcecceda1, 0x0422ca8b0a00a425, 0x14adf4b7320334b9};

    static const int compression_ratio = 27;

    // Compute base index.
    int cache_index = (k - float_info<double>::min_k) / compression_ratio;
    int kb = cache_index * compression_ratio + float_info<double>::min_k;
    int offset = k - kb;

    // Get base cache.
    uint128_fallback base_cache = pow10_significands[cache_index];
    if (offset == 0) return base_cache;

    // Compute the required amount of bit-shift.
    int alpha = floor_log2_pow10(kb + offset) - floor_log2_pow10(kb) - offset;
    FMT_ASSERT(alpha > 0 && alpha < 64, "shifting error detected");

    // Try to recover the real cache.
    uint64_t pow5 = powers_of_5_64[offset];
    uint128_fallback recovered_cache = umul128(base_cache.high(), pow5);
    uint128_fallback middle_low = umul128(base_cache.low(), pow5);

    recovered_cache += middle_low.high();

    uint64_t high_to_middle = recovered_cache.high() << (64 - alpha);
    uint64_t middle_to_low = recovered_cache.low() << (64 - alpha);

    recovered_cache =
        uint128_fallback{(recovered_cache.low() >> alpha) | high_to_middle,
                         ((middle_low.low() >> alpha) | middle_to_low)};
    FMT_ASSERT(recovered_cache.low() + 1 != 0, "");
    return {recovered_cache.high(), recovered_cache.low() + 1};
#endif
  }

  struct compute_mul_result {
    carrier_uint result;
    bool is_integer;
  };
  struct compute_mul_parity_result {
    bool parity;
    bool is_integer;
  };

  static auto compute_mul(carrier_uint u,
                          const cache_entry_type& cache) noexcept
      -> compute_mul_result {
    auto r = umul192_upper128(u, cache);
    return {r.high(), r.low() == 0};
  }

  static auto compute_delta(cache_entry_type const& cache, int beta) noexcept
      -> uint32_t {
    return static_cast<uint32_t>(cache.high() >> (64 - 1 - beta));
  }

  static auto compute_mul_parity(carrier_uint two_f,
                                 const cache_entry_type& cache,
                                 int beta) noexcept
      -> compute_mul_parity_result {
    FMT_ASSERT(beta >= 1, "");
    FMT_ASSERT(beta < 64, "");

    auto r = umul192_lower128(two_f, cache);
    return {((r.high() >> (64 - beta)) & 1) != 0,
            ((r.high() << beta) | (r.low() >> (64 - beta))) == 0};
  }

  static auto compute_left_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (cache.high() -
            (cache.high() >> (num_significand_bits<double>() + 2))) >>
           (64 - num_significand_bits<double>() - 1 - beta);
  }

  static auto compute_right_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (cache.high() +
            (cache.high() >> (num_significand_bits<double>() + 1))) >>
           (64 - num_significand_bits<double>() - 1 - beta);
  }

  static auto compute_round_up_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return ((cache.high() >> (64 - num_significand_bits<double>() - 2 - beta)) +
            1) /
           2;
  }
};

FMT_FUNC auto get_cached_power(int k) noexcept -> uint128_fallback {
  return cache_accessor<double>::get_cached_power(k);
}

// Various integer checks
template <typename T>
auto is_left_endpoint_integer_shorter_interval(int exponent) noexcept -> bool {
  const int case_shorter_interval_left_endpoint_lower_threshold = 2;
  const int case_shorter_interval_left_endpoint_upper_threshold = 3;
  return exponent >= case_shorter_interval_left_endpoint_lower_threshold &&
         exponent <= case_shorter_interval_left_endpoint_upper_threshold;
}

// Remove trailing zeros from n and return the number of zeros removed (float)
FMT_INLINE int remove_trailing_zeros(uint32_t& n, int s = 0) noexcept {
  FMT_ASSERT(n != 0, "");
  // Modular inverse of 5 (mod 2^32): (mod_inv_5 * 5) mod 2^32 = 1.
  constexpr uint32_t mod_inv_5 = 0xcccccccd;
  constexpr uint32_t mod_inv_25 = 0xc28f5c29;  // = mod_inv_5 * mod_inv_5

  while (true) {
    auto q = rotr(n * mod_inv_25, 2);
    if (q > max_value<uint32_t>() / 100) break;
    n = q;
    s += 2;
  }
  auto q = rotr(n * mod_inv_5, 1);
  if (q <= max_value<uint32_t>() / 10) {
    n = q;
    s |= 1;
  }
  return s;
}

// Removes trailing zeros and returns the number of zeros removed (double)
FMT_INLINE int remove_trailing_zeros(uint64_t& n) noexcept {
  FMT_ASSERT(n != 0, "");

  // This magic number is ceil(2^90 / 10^8).
  constexpr uint64_t magic_number = 12379400392853802749ull;
  auto nm = umul128(n, magic_number);

  // Is n is divisible by 10^8?
  if ((nm.high() & ((1ull << (90 - 64)) - 1)) == 0 && nm.low() < magic_number) {
    // If yes, work with the quotient...
    auto n32 = static_cast<uint32_t>(nm.high() >> (90 - 64));
    // ... and use the 32 bit variant of the function
    int s = remove_trailing_zeros(n32, 8);
    n = n32;
    return s;
  }

  // If n is not divisible by 10^8, work with n itself.
  constexpr uint64_t mod_inv_5 = 0xcccccccccccccccd;
  constexpr uint64_t mod_inv_25 = 0x8f5c28f5c28f5c29;  // mod_inv_5 * mod_inv_5

  int s = 0;
  while (true) {
    auto q = rotr(n * mod_inv_25, 2);
    if (q > max_value<uint64_t>() / 100) break;
    n = q;
    s += 2;
  }
  auto q = rotr(n * mod_inv_5, 1);
  if (q <= max_value<uint64_t>() / 10) {
    n = q;
    s |= 1;
  }

  return s;
}

// The main algorithm for shorter interval case
template <typename T>
FMT_INLINE decimal_fp<T> shorter_interval_case(int exponent) noexcept {
  decimal_fp<T> ret_value;
  // Compute k and beta
  const int minus_k = floor_log10_pow2_minus_log10_4_over_3(exponent);
  const int beta = exponent + floor_log2_pow10(-minus_k);

  // Compute xi and zi
  using cache_entry_type = typename cache_accessor<T>::cache_entry_type;
  const cache_entry_type cache = cache_accessor<T>::get_cached_power(-minus_k);

  auto xi = cache_accessor<T>::compute_left_endpoint_for_shorter_interval_case(
      cache, beta);
  auto zi = cache_accessor<T>::compute_right_endpoint_for_shorter_interval_case(
      cache, beta);

  // If the left endpoint is not an integer, increase it
  if (!is_left_endpoint_integer_shorter_interval<T>(exponent)) ++xi;

  // Try bigger divisor
  ret_value.significand = zi / 10;

  // If succeed, remove trailing zeros if necessary and return
  if (ret_value.significand * 10 >= xi) {
    ret_value.exponent = minus_k + 1;
    ret_value.exponent += remove_trailing_zeros(ret_value.significand);
    return ret_value;
  }

  // Otherwise, compute the round-up of y
  ret_value.significand =
      cache_accessor<T>::compute_round_up_for_shorter_interval_case(cache,
                                                                    beta);
  ret_value.exponent = minus_k;

  // When tie occurs, choose one of them according to the rule
  if (exponent >= float_info<T>::shorter_interval_tie_lower_threshold &&
      exponent <= float_info<T>::shorter_interval_tie_upper_threshold) {
    ret_value.significand = ret_value.significand % 2 == 0
                                ? ret_value.significand
                                : ret_value.significand - 1;
  } else if (ret_value.significand < xi) {
    ++ret_value.significand;
  }
  return ret_value;
}

template <typename T> auto to_decimal(T x) noexcept -> decimal_fp<T> {
  // Step 1: integer promotion & Schubfach multiplier calculation.

  using carrier_uint = typename float_info<T>::carrier_uint;
  using cache_entry_type = typename cache_accessor<T>::cache_entry_type;
  auto br = bit_cast<carrier_uint>(x);

  // Extract significand bits and exponent bits.
  const carrier_uint significand_mask =
      (static_cast<carrier_uint>(1) << num_significand_bits<T>()) - 1;
  carrier_uint significand = (br & significand_mask);
  int exponent =
      static_cast<int>((br & exponent_mask<T>()) >> num_significand_bits<T>());

  if (exponent != 0) {  // Check if normal.
    exponent -= exponent_bias<T>() + num_significand_bits<T>();

    // Shorter interval case; proceed like Schubfach.
    // In fact, when exponent == 1 and significand == 0, the interval is
    // regular. However, it can be shown that the end-results are anyway same.
    if (significand == 0) return shorter_interval_case<T>(exponent);

    significand |= (static_cast<carrier_uint>(1) << num_significand_bits<T>());
  } else {
    // Subnormal case; the interval is always regular.
    if (significand == 0) return {0, 0};
    exponent =
        std::numeric_limits<T>::min_exponent - num_significand_bits<T>() - 1;
  }

  const bool include_left_endpoint = (significand % 2 == 0);
  const bool include_right_endpoint = include_left_endpoint;

  // Compute k and beta.
  const int minus_k = floor_log10_pow2(exponent) - float_info<T>::kappa;
  const cache_entry_type cache = cache_accessor<T>::get_cached_power(-minus_k);
  const int beta = exponent + floor_log2_pow10(-minus_k);

  // Compute zi and deltai.
  // 10^kappa <= deltai < 10^(kappa + 1)
  const uint32_t deltai = cache_accessor<T>::compute_delta(cache, beta);
  const carrier_uint two_fc = significand << 1;

  // For the case of binary32, the result of integer check is not correct for
  // 29711844 * 2^-82
  // = 6.1442653300000000008655037797566933477355632930994033813476... * 10^-18
  // and 29711844 * 2^-81
  // = 1.2288530660000000001731007559513386695471126586198806762695... * 10^-17,
  // and they are the unique counterexamples. However, since 29711844 is even,
  // this does not cause any problem for the endpoints calculations; it can only
  // cause a problem when we need to perform integer check for the center.
  // Fortunately, with these inputs, that branch is never executed, so we are
  // fine.
  const typename cache_accessor<T>::compute_mul_result z_mul =
      cache_accessor<T>::compute_mul((two_fc | 1) << beta, cache);

  // Step 2: Try larger divisor; remove trailing zeros if necessary.

  // Using an upper bound on zi, we might be able to optimize the division
  // better than the compiler; we are computing zi / big_divisor here.
  decimal_fp<T> ret_value;
  ret_value.significand = divide_by_10_to_kappa_plus_1(z_mul.result);
  uint32_t r = static_cast<uint32_t>(z_mul.result - float_info<T>::big_divisor *
                                                        ret_value.significand);

  if (r < deltai) {
    // Exclude the right endpoint if necessary.
    if (r == 0 && (z_mul.is_integer & !include_right_endpoint)) {
      --ret_value.significand;
      r = float_info<T>::big_divisor;
      goto small_divisor_case_label;
    }
  } else if (r > deltai) {
    goto small_divisor_case_label;
  } else {
    // r == deltai; compare fractional parts.
    const typename cache_accessor<T>::compute_mul_parity_result x_mul =
        cache_accessor<T>::compute_mul_parity(two_fc - 1, cache, beta);

    if (!(x_mul.parity | (x_mul.is_integer & include_left_endpoint)))
      goto small_divisor_case_label;
  }
  ret_value.exponent = minus_k + float_info<T>::kappa + 1;

  // We may need to remove trailing zeros.
  ret_value.exponent += remove_trailing_zeros(ret_value.significand);
  return ret_value;

  // Step 3: Find the significand with the smaller divisor.

small_divisor_case_label:
  ret_value.significand *= 10;
  ret_value.exponent = minus_k + float_info<T>::kappa;

  uint32_t dist = r - (deltai / 2) + (float_info<T>::small_divisor / 2);
  const bool approx_y_parity =
      ((dist ^ (float_info<T>::small_divisor / 2)) & 1) != 0;

  // Is dist divisible by 10^kappa?
  const bool divisible_by_small_divisor =
      check_divisibility_and_divide_by_pow10<float_info<T>::kappa>(dist);

  // Add dist / 10^kappa to the significand.
  ret_value.significand += dist;

  if (!divisible_by_small_divisor) return ret_value;

  // Check z^(f) >= epsilon^(f).
  // We have either yi == zi - epsiloni or yi == (zi - epsiloni) - 1,
  // where yi == zi - epsiloni if and only if z^(f) >= epsilon^(f).
  // Since there are only 2 possibilities, we only need to care about the
  // parity. Also, zi and r should have the same parity since the divisor
  // is an even number.
  const auto y_mul = cache_accessor<T>::compute_mul_parity(two_fc, cache, beta);

  // If z^(f) >= epsilon^(f), we might have a tie when z^(f) == epsilon^(f),
  // or equivalently, when y is an integer.
  if (y_mul.parity != approx_y_parity)
    --ret_value.significand;
  else if (y_mul.is_integer & (ret_value.significand % 2 != 0))
    --ret_value.significand;
  return ret_value;
}
}  // namespace dragonbox
}  // namespace detail

template <> struct formatter<detail::bigint> {
  FMT_CONSTEXPR auto parse(format_parse_context& ctx)
      -> format_parse_context::iterator {
    return ctx.begin();
  }

  auto format(const detail::bigint& n, format_context& ctx) const
      -> format_context::iterator {
    auto out = ctx.out();
    bool first = true;
    for (auto i = n.bigits_.size(); i > 0; --i) {
      auto value = n.bigits_[i - 1u];
      if (first) {
        out = fmt::format_to(out, FMT_STRING("{:x}"), value);
        first = false;
        continue;
      }
      out = fmt::format_to(out, FMT_STRING("{:08x}"), value);
    }
    if (n.exp_ > 0)
      out = fmt::format_to(out, FMT_STRING("p{}"),
                           n.exp_ * detail::bigint::bigit_bits);
    return out;
  }
};

FMT_FUNC detail::utf8_to_utf16::utf8_to_utf16(string_view s) {
  for_each_codepoint(s, [this](uint32_t cp, string_view) {
    if (cp == invalid_code_point) FMT_THROW(std::runtime_error("invalid utf8"));
    if (cp <= 0xFFFF) {
      buffer_.push_back(static_cast<wchar_t>(cp));
    } else {
      cp -= 0x10000;
      buffer_.push_back(static_cast<wchar_t>(0xD800 + (cp >> 10)));
      buffer_.push_back(static_cast<wchar_t>(0xDC00 + (cp & 0x3FF)));
    }
    return true;
  });
  buffer_.push_back(0);
}

FMT_FUNC void format_system_error(detail::buffer<char>& out, int error_code,
                                  const char* message) noexcept {
  FMT_TRY {
    auto ec = std::error_code(error_code, std::generic_category());
    detail::write(appender(out), std::system_error(ec, message).what());
    return;
  }
  FMT_CATCH(...) {}
  format_error_code(out, error_code, message);
}

FMT_FUNC void report_system_error(int error_code,
                                  const char* message) noexcept {
  do_report_error(format_system_error, error_code, message);
}

FMT_FUNC auto vformat(string_view fmt, format_args args) -> std::string {
  // Don't optimize the "{}" case to keep the binary size small and because it
  // can be better optimized in fmt::format anyway.
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  return to_string(buffer);
}

namespace detail {

FMT_FUNC void vformat_to(buffer<char>& buf, string_view fmt, format_args args,
                         locale_ref loc) {
  auto out = appender(buf);
  if (fmt.size() == 2 && equal2(fmt.data(), "{}"))
    return args.get(0).visit(default_arg_formatter<char>{out});
  parse_format_string(
      fmt, format_handler<char>{parse_context<char>(fmt), {out, args, loc}});
}

template <typename T> struct span {
  T* data;
  size_t size;
};

template <typename F> auto flockfile(F* f) -> decltype(_lock_file(f)) {
  _lock_file(f);
}
template <typename F> auto funlockfile(F* f) -> decltype(_unlock_file(f)) {
  _unlock_file(f);
}

#ifndef getc_unlocked
template <typename F> auto getc_unlocked(F* f) -> decltype(_fgetc_nolock(f)) {
  return _fgetc_nolock(f);
}
#endif

template <typename F = FILE, typename Enable = void>
struct has_flockfile : std::false_type {};

template <typename F>
struct has_flockfile<F, void_t<decltype(flockfile(&std::declval<F&>()))>>
    : std::true_type {};

// A FILE wrapper. F is FILE defined as a template parameter to make system API
// detection work.
template <typename F> class file_base {
 public:
  F* file_;

 public:
  file_base(F* file) : file_(file) {}
  operator F*() const { return file_; }

  // Reads a code unit from the stream.
  auto get() -> int {
    int result = getc_unlocked(file_);
    if (result == EOF && ferror(file_) != 0)
      FMT_THROW(system_error(errno, FMT_STRING("getc failed")));
    return result;
  }

  // Puts the code unit back into the stream buffer.
  void unget(char c) {
    if (ungetc(c, file_) == EOF)
      FMT_THROW(system_error(errno, FMT_STRING("ungetc failed")));
  }

  void flush() { fflush(this->file_); }
};

// A FILE wrapper for glibc.
template <typename F> class glibc_file : public file_base<F> {
 private:
  enum {
    line_buffered = 0x200,  // _IO_LINE_BUF
    unbuffered = 2          // _IO_UNBUFFERED
  };

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool {
    return (this->file_->_flags & unbuffered) == 0;
  }

  void init_buffer() {
    if (this->file_->_IO_write_ptr) return;
    // Force buffer initialization by placing and removing a char in a buffer.
    assume(this->file_->_IO_write_ptr >= this->file_->_IO_write_end);
    putc_unlocked(0, this->file_);
    --this->file_->_IO_write_ptr;
  }

  // Returns the file's read buffer.
  auto get_read_buffer() const -> span<const char> {
    auto ptr = this->file_->_IO_read_ptr;
    return {ptr, to_unsigned(this->file_->_IO_read_end - ptr)};
  }

  // Returns the file's write buffer.
  auto get_write_buffer() const -> span<char> {
    auto ptr = this->file_->_IO_write_ptr;
    return {ptr, to_unsigned(this->file_->_IO_buf_end - ptr)};
  }

  void advance_write_buffer(size_t size) { this->file_->_IO_write_ptr += size; }

  bool needs_flush() const {
    if ((this->file_->_flags & line_buffered) == 0) return false;
    char* end = this->file_->_IO_write_end;
    return memchr(end, '\n', to_unsigned(this->file_->_IO_write_ptr - end));
  }

  void flush() { fflush_unlocked(this->file_); }
};

// A FILE wrapper for Apple's libc.
template <typename F> class apple_file : public file_base<F> {
 private:
  enum {
    line_buffered = 1,  // __SNBF
    unbuffered = 2      // __SLBF
  };

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool {
    return (this->file_->_flags & unbuffered) == 0;
  }

  void init_buffer() {
    if (this->file_->_p) return;
    // Force buffer initialization by placing and removing a char in a buffer.
    putc_unlocked(0, this->file_);
    --this->file_->_p;
    ++this->file_->_w;
  }

  auto get_read_buffer() const -> span<const char> {
    return {reinterpret_cast<char*>(this->file_->_p),
            to_unsigned(this->file_->_r)};
  }

  auto get_write_buffer() const -> span<char> {
    return {reinterpret_cast<char*>(this->file_->_p),
            to_unsigned(this->file_->_bf._base + this->file_->_bf._size -
                        this->file_->_p)};
  }

  void advance_write_buffer(size_t size) {
    this->file_->_p += size;
    this->file_->_w -= size;
  }

  bool needs_flush() const {
    if ((this->file_->_flags & line_buffered) == 0) return false;
    return memchr(this->file_->_p + this->file_->_w, '\n',
                  to_unsigned(-this->file_->_w));
  }
};

// A fallback FILE wrapper.
template <typename F> class fallback_file : public file_base<F> {
 private:
  char next_;  // The next unconsumed character in the buffer.
  bool has_next_ = false;

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool { return false; }
  auto needs_flush() const -> bool { return false; }
  void init_buffer() {}

  auto get_read_buffer() const -> span<const char> {
    return {&next_, has_next_ ? 1u : 0u};
  }

  auto get_write_buffer() const -> span<char> { return {nullptr, 0}; }

  void advance_write_buffer(size_t) {}

  auto get() -> int {
    has_next_ = false;
    return file_base<F>::get();
  }

  void unget(char c) {
    file_base<F>::unget(c);
    next_ = c;
    has_next_ = true;
  }
};

#ifndef FMT_USE_FALLBACK_FILE
#  define FMT_USE_FALLBACK_FILE 0
#endif

template <typename F,
          FMT_ENABLE_IF(sizeof(F::_p) != 0 && !FMT_USE_FALLBACK_FILE)>
auto get_file(F* f, int) -> apple_file<F> {
  return f;
}
template <typename F,
          FMT_ENABLE_IF(sizeof(F::_IO_read_ptr) != 0 && !FMT_USE_FALLBACK_FILE)>
inline auto get_file(F* f, int) -> glibc_file<F> {
  return f;
}

inline auto get_file(FILE* f, ...) -> fallback_file<FILE> { return f; }

using file_ref = decltype(get_file(static_cast<FILE*>(nullptr), 0));

template <typename F = FILE, typename Enable = void>
class file_print_buffer : public buffer<char> {
 public:
  explicit file_print_buffer(F*) : buffer(nullptr, size_t()) {}
};

template <typename F>
class file_print_buffer<F, enable_if_t<has_flockfile<F>::value>>
    : public buffer<char> {
 private:
  file_ref file_;

  static void grow(buffer<char>& base, size_t) {
    auto& self = static_cast<file_print_buffer&>(base);
    self.file_.advance_write_buffer(self.size());
    if (self.file_.get_write_buffer().size == 0) self.file_.flush();
    auto buf = self.file_.get_write_buffer();
    FMT_ASSERT(buf.size > 0, "");
    self.set(buf.data, buf.size);
    self.clear();
  }

 public:
  explicit file_print_buffer(F* f) : buffer(grow, size_t()), file_(f) {
    flockfile(f);
    file_.init_buffer();
    auto buf = file_.get_write_buffer();
    set(buf.data, buf.size);
  }
  ~file_print_buffer() {
    file_.advance_write_buffer(size());
    bool flush = file_.needs_flush();
    F* f = file_;    // Make funlockfile depend on the template parameter F
    funlockfile(f);  // for the system API detection to work.
    if (flush) fflush(file_);
  }
};

#if !defined(_WIN32) || defined(FMT_USE_WRITE_CONSOLE)
FMT_FUNC auto write_console(int, string_view) -> bool { return false; }
#else
using dword = conditional_t<sizeof(long) == 4, unsigned long, unsigned>;
extern "C" __declspec(dllimport) int __stdcall WriteConsoleW(  //
    void*, const void*, dword, dword*, void*);

FMT_FUNC bool write_console(int fd, string_view text) {
  auto u16 = utf8_to_utf16(text);
  return WriteConsoleW(reinterpret_cast<void*>(_get_osfhandle(fd)), u16.c_str(),
                       static_cast<dword>(u16.size()), nullptr, nullptr) != 0;
}
#endif

#ifdef _WIN32
// Print assuming legacy (non-Unicode) encoding.
FMT_FUNC void vprint_mojibake(std::FILE* f, string_view fmt, format_args args,
                              bool newline) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  if (newline) buffer.push_back('\n');
  fwrite_all(buffer.data(), buffer.size(), f);
}
#endif

FMT_FUNC void print(std::FILE* f, string_view text) {
#if defined(_WIN32) && !defined(FMT_USE_WRITE_CONSOLE)
  int fd = _fileno(f);
  if (_isatty(fd)) {
    std::fflush(f);
    if (write_console(fd, text)) return;
  }
#endif
  fwrite_all(text.data(), text.size(), f);
}
}  // namespace detail

FMT_FUNC void vprint_buffered(std::FILE* f, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  detail::print(f, {buffer.data(), buffer.size()});
}

FMT_FUNC void vprint(std::FILE* f, string_view fmt, format_args args) {
  if (!detail::file_ref(f).is_buffered() || !detail::has_flockfile<>())
    return vprint_buffered(f, fmt, args);
  auto&& buffer = detail::file_print_buffer<>(f);
  return detail::vformat_to(buffer, fmt, args);
}

FMT_FUNC void vprintln(std::FILE* f, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  buffer.push_back('\n');
  detail::print(f, {buffer.data(), buffer.size()});
}

FMT_FUNC void vprint(string_view fmt, format_args args) {
  vprint(stdout, fmt, args);
}

namespace detail {

struct singleton {
  unsigned char upper;
  unsigned char lower_count;
};

inline auto is_printable(uint16_t x, const singleton* singletons,
                         size_t singletons_size,
                         const unsigned char* singleton_lowers,
                         const unsigned char* normal, size_t normal_size)
    -> bool {
  auto upper = x >> 8;
  auto lower_start = 0;
  for (size_t i = 0; i < singletons_size; ++i) {
    auto s = singletons[i];
    auto lower_end = lower_start + s.lower_count;
    if (upper < s.upper) break;
    if (upper == s.upper) {
      for (auto j = lower_start; j < lower_end; ++j) {
        if (singleton_lowers[j] == (x & 0xff)) return false;
      }
    }
    lower_start = lower_end;
  }

  auto xsigned = static_cast<int>(x);
  auto current = true;
  for (size_t i = 0; i < normal_size; ++i) {
    auto v = static_cast<int>(normal[i]);
    auto len = (v & 0x80) != 0 ? (v & 0x7f) << 8 | normal[++i] : v;
    xsigned -= len;
    if (xsigned < 0) break;
    current = !current;
  }
  return current;
}

// This code is generated by support/printable.py.
FMT_FUNC auto is_printable(uint32_t cp) -> bool {
  static constexpr singleton singletons0[] = {
      {0x00, 1},  {0x03, 5},  {0x05, 6},  {0x06, 3},  {0x07, 6},  {0x08, 8},
      {0x09, 17}, {0x0a, 28}, {0x0b, 25}, {0x0c, 20}, {0x0d, 16}, {0x0e, 13},
      {0x0f, 4},  {0x10, 3},  {0x12, 18}, {0x13, 9},  {0x16, 1},  {0x17, 5},
      {0x18, 2},  {0x19, 3},  {0x1a, 7},  {0x1c, 2},  {0x1d, 1},  {0x1f, 22},
      {0x20, 3},  {0x2b, 3},  {0x2c, 2},  {0x2d, 11}, {0x2e, 1},  {0x30, 3},
      {0x31, 2},  {0x32, 1},  {0xa7, 2},  {0xa9, 2},  {0xaa, 4},  {0xab, 8},
      {0xfa, 2},  {0xfb, 5},  {0xfd, 4},  {0xfe, 3},  {0xff, 9},
  };
  static constexpr unsigned char singletons0_lower[] = {
      0xad, 0x78, 0x79, 0x8b, 0x8d, 0xa2, 0x30, 0x57, 0x58, 0x8b, 0x8c, 0x90,
      0x1c, 0x1d, 0xdd, 0x0e, 0x0f, 0x4b, 0x4c, 0xfb, 0xfc, 0x2e, 0x2f, 0x3f,
      0x5c, 0x5d, 0x5f, 0xb5, 0xe2, 0x84, 0x8d, 0x8e, 0x91, 0x92, 0xa9, 0xb1,
      0xba, 0xbb, 0xc5, 0xc6, 0xc9, 0xca, 0xde, 0xe4, 0xe5, 0xff, 0x00, 0x04,
      0x11, 0x12, 0x29, 0x31, 0x34, 0x37, 0x3a, 0x3b, 0x3d, 0x49, 0x4a, 0x5d,
      0x84, 0x8e, 0x92, 0xa9, 0xb1, 0xb4, 0xba, 0xbb, 0xc6, 0xca, 0xce, 0xcf,
      0xe4, 0xe5, 0x00, 0x04, 0x0d, 0x0e, 0x11, 0x12, 0x29, 0x31, 0x34, 0x3a,
      0x3b, 0x45, 0x46, 0x49, 0x4a, 0x5e, 0x64, 0x65, 0x84, 0x91, 0x9b, 0x9d,
      0xc9, 0xce, 0xcf, 0x0d, 0x11, 0x29, 0x45, 0x49, 0x57, 0x64, 0x65, 0x8d,
      0x91, 0xa9, 0xb4, 0xba, 0xbb, 0xc5, 0xc9, 0xdf, 0xe4, 0xe5, 0xf0, 0x0d,
      0x11, 0x45, 0x49, 0x64, 0x65, 0x80, 0x84, 0xb2, 0xbc, 0xbe, 0xbf, 0xd5,
      0xd7, 0xf0, 0xf1, 0x83, 0x85, 0x8b, 0xa4, 0xa6, 0xbe, 0xbf, 0xc5, 0xc7,
      0xce, 0xcf, 0xda, 0xdb, 0x48, 0x98, 0xbd, 0xcd, 0xc6, 0xce, 0xcf, 0x49,
      0x4e, 0x4f, 0x57, 0x59, 0x5e, 0x5f, 0x89, 0x8e, 0x8f, 0xb1, 0xb6, 0xb7,
      0xbf, 0xc1, 0xc6, 0xc7, 0xd7, 0x11, 0x16, 0x17, 0x5b, 0x5c, 0xf6, 0xf7,
      0xfe, 0xff, 0x80, 0x0d, 0x6d, 0x71, 0xde, 0xdf, 0x0e, 0x0f, 0x1f, 0x6e,
      0x6f, 0x1c, 0x1d, 0x5f, 0x7d, 0x7e, 0xae, 0xaf, 0xbb, 0xbc, 0xfa, 0x16,
      0x17, 0x1e, 0x1f, 0x46, 0x47, 0x4e, 0x4f, 0x58, 0x5a, 0x5c, 0x5e, 0x7e,
      0x7f, 0xb5, 0xc5, 0xd4, 0xd5, 0xdc, 0xf0, 0xf1, 0xf5, 0x72, 0x73, 0x8f,
      0x74, 0x75, 0x96, 0x2f, 0x5f, 0x26, 0x2e, 0x2f, 0xa7, 0xaf, 0xb7, 0xbf,
      0xc7, 0xcf, 0xd7, 0xdf, 0x9a, 0x40, 0x97, 0x98, 0x30, 0x8f, 0x1f, 0xc0,
      0xc1, 0xce, 0xff, 0x4e, 0x4f, 0x5a, 0x5b, 0x07, 0x08, 0x0f, 0x10, 0x27,
      0x2f, 0xee, 0xef, 0x6e, 0x6f, 0x37, 0x3d, 0x3f, 0x42, 0x45, 0x90, 0x91,
      0xfe, 0xff, 0x53, 0x67, 0x75, 0xc8, 0xc9, 0xd0, 0xd1, 0xd8, 0xd9, 0xe7,
      0xfe, 0xff,
  };
  static constexpr singleton singletons1[] = {
      {0x00, 6},  {0x01, 1}, {0x03, 1},  {0x04, 2}, {0x08, 8},  {0x09, 2},
      {0x0a, 5},  {0x0b, 2}, {0x0e, 4},  {0x10, 1}, {0x11, 2},  {0x12, 5},
      {0x13, 17}, {0x14, 1}, {0x15, 2},  {0x17, 2}, {0x19, 13}, {0x1c, 5},
      {0x1d, 8},  {0x24, 1}, {0x6a, 3},  {0x6b, 2}, {0xbc, 2},  {0xd1, 2},
      {0xd4, 12}, {0xd5, 9}, {0xd6, 2},  {0xd7, 2}, {0xda, 1},  {0xe0, 5},
      {0xe1, 2},  {0xe8, 2}, {0xee, 32}, {0xf0, 4}, {0xf8, 2},  {0xf9, 2},
      {0xfa, 2},  {0xfb, 1},
  };
  static constexpr unsigned char singletons1_lower[] = {
      0x0c, 0x27, 0x3b, 0x3e, 0x4e, 0x4f, 0x8f, 0x9e, 0x9e, 0x9f, 0x06, 0x07,
      0x09, 0x36, 0x3d, 0x3e, 0x56, 0xf3, 0xd0, 0xd1, 0x04, 0x14, 0x18, 0x36,
      0x37, 0x56, 0x57, 0x7f, 0xaa, 0xae, 0xaf, 0xbd, 0x35, 0xe0, 0x12, 0x87,
      0x89, 0x8e, 0x9e, 0x04, 0x0d, 0x0e, 0x11, 0x12, 0x29, 0x31, 0x34, 0x3a,
      0x45, 0x46, 0x49, 0x4a, 0x4e, 0x4f, 0x64, 0x65, 0x5c, 0xb6, 0xb7, 0x1b,
      0x1c, 0x07, 0x08, 0x0a, 0x0b, 0x14, 0x17, 0x36, 0x39, 0x3a, 0xa8, 0xa9,
      0xd8, 0xd9, 0x09, 0x37, 0x90, 0x91, 0xa8, 0x07, 0x0a, 0x3b, 0x3e, 0x66,
      0x69, 0x8f, 0x92, 0x6f, 0x5f, 0xee, 0xef, 0x5a, 0x62, 0x9a, 0x9b, 0x27,
      0x28, 0x55, 0x9d, 0xa0, 0xa1, 0xa3, 0xa4, 0xa7, 0xa8, 0xad, 0xba, 0xbc,
      0xc4, 0x06, 0x0b, 0x0c, 0x15, 0x1d, 0x3a, 0x3f, 0x45, 0x51, 0xa6, 0xa7,
      0xcc, 0xcd, 0xa0, 0x07, 0x19, 0x1a, 0x22, 0x25, 0x3e, 0x3f, 0xc5, 0xc6,
      0x04, 0x20, 0x23, 0x25, 0x26, 0x28, 0x33, 0x38, 0x3a, 0x48, 0x4a, 0x4c,
      0x50, 0x53, 0x55, 0x56, 0x58, 0x5a, 0x5c, 0x5e, 0x60, 0x63, 0x65, 0x66,
      0x6b, 0x73, 0x78, 0x7d, 0x7f, 0x8a, 0xa4, 0xaa, 0xaf, 0xb0, 0xc0, 0xd0,
      0xae, 0xaf, 0x79, 0xcc, 0x6e, 0x6f, 0x93,
  };
  static constexpr unsigned char normal0[] = {
      0x00, 0x20, 0x5f, 0x22, 0x82, 0xdf, 0x04, 0x82, 0x44, 0x08, 0x1b, 0x04,
      0x06, 0x11, 0x81, 0xac, 0x0e, 0x80, 0xab, 0x35, 0x28, 0x0b, 0x80, 0xe0,
      0x03, 0x19, 0x08, 0x01, 0x04, 0x2f, 0x04, 0x34, 0x04, 0x07, 0x03, 0x01,
      0x07, 0x06, 0x07, 0x11, 0x0a, 0x50, 0x0f, 0x12, 0x07, 0x55, 0x07, 0x03,
      0x04, 0x1c, 0x0a, 0x09, 0x03, 0x08, 0x03, 0x07, 0x03, 0x02, 0x03, 0x03,
      0x03, 0x0c, 0x04, 0x05, 0x03, 0x0b, 0x06, 0x01, 0x0e, 0x15, 0x05, 0x3a,
      0x03, 0x11, 0x07, 0x06, 0x05, 0x10, 0x07, 0x57, 0x07, 0x02, 0x07, 0x15,
      0x0d, 0x50, 0x04, 0x43, 0x03, 0x2d, 0x03, 0x01, 0x04, 0x11, 0x06, 0x0f,
      0x0c, 0x3a, 0x04, 0x1d, 0x25, 0x5f, 0x20, 0x6d, 0x04, 0x6a, 0x25, 0x80,
      0xc8, 0x05, 0x82, 0xb0, 0x03, 0x1a, 0x06, 0x82, 0xfd, 0x03, 0x59, 0x07,
      0x15, 0x0b, 0x17, 0x09, 0x14, 0x0c, 0x14, 0x0c, 0x6a, 0x06, 0x0a, 0x06,
      0x1a, 0x06, 0x59, 0x07, 0x2b, 0x05, 0x46, 0x0a, 0x2c, 0x04, 0x0c, 0x04,
      0x01, 0x03, 0x31, 0x0b, 0x2c, 0x04, 0x1a, 0x06, 0x0b, 0x03, 0x80, 0xac,
      0x06, 0x0a, 0x06, 0x21, 0x3f, 0x4c, 0x04, 0x2d, 0x03, 0x74, 0x08, 0x3c,
      0x03, 0x0f, 0x03, 0x3c, 0x07, 0x38, 0x08, 0x2b, 0x05, 0x82, 0xff, 0x11,
      0x18, 0x08, 0x2f, 0x11, 0x2d, 0x03, 0x20, 0x10, 0x21, 0x0f, 0x80, 0x8c,
      0x04, 0x82, 0x97, 0x19, 0x0b, 0x15, 0x88, 0x94, 0x05, 0x2f, 0x05, 0x3b,
      0x07, 0x02, 0x0e, 0x18, 0x09, 0x80, 0xb3, 0x2d, 0x74, 0x0c, 0x80, 0xd6,
      0x1a, 0x0c, 0x05, 0x80, 0xff, 0x05, 0x80, 0xdf, 0x0c, 0xee, 0x0d, 0x03,
      0x84, 0x8d, 0x03, 0x37, 0x09, 0x81, 0x5c, 0x14, 0x80, 0xb8, 0x08, 0x80,
      0xcb, 0x2a, 0x38, 0x03, 0x0a, 0x06, 0x38, 0x08, 0x46, 0x08, 0x0c, 0x06,
      0x74, 0x0b, 0x1e, 0x03, 0x5a, 0x04, 0x59, 0x09, 0x80, 0x83, 0x18, 0x1c,
      0x0a, 0x16, 0x09, 0x4c, 0x04, 0x80, 0x8a, 0x06, 0xab, 0xa4, 0x0c, 0x17,
      0x04, 0x31, 0xa1, 0x04, 0x81, 0xda, 0x26, 0x07, 0x0c, 0x05, 0x05, 0x80,
      0xa5, 0x11, 0x81, 0x6d, 0x10, 0x78, 0x28, 0x2a, 0x06, 0x4c, 0x04, 0x80,
      0x8d, 0x04, 0x80, 0xbe, 0x03, 0x1b, 0x03, 0x0f, 0x0d,
  };
  static constexpr unsigned char normal1[] = {
      0x5e, 0x22, 0x7b, 0x05, 0x03, 0x04, 0x2d, 0x03, 0x66, 0x03, 0x01, 0x2f,
      0x2e, 0x80, 0x82, 0x1d, 0x03, 0x31, 0x0f, 0x1c, 0x04, 0x24, 0x09, 0x1e,
      0x05, 0x2b, 0x05, 0x44, 0x04, 0x0e, 0x2a, 0x80, 0xaa, 0x06, 0x24, 0x04,
      0x24, 0x04, 0x28, 0x08, 0x34, 0x0b, 0x01, 0x80, 0x90, 0x81, 0x37, 0x09,
      0x16, 0x0a, 0x08, 0x80, 0x98, 0x39, 0x03, 0x63, 0x08, 0x09, 0x30, 0x16,
      0x05, 0x21, 0x03, 0x1b, 0x05, 0x01, 0x40, 0x38, 0x04, 0x4b, 0x05, 0x2f,
      0x04, 0x0a, 0x07, 0x09, 0x07, 0x40, 0x20, 0x27, 0x04, 0x0c, 0x09, 0x36,
      0x03, 0x3a, 0x05, 0x1a, 0x07, 0x04, 0x0c, 0x07, 0x50, 0x49, 0x37, 0x33,
      0x0d, 0x33, 0x07, 0x2e, 0x08, 0x0a, 0x81, 0x26, 0x52, 0x4e, 0x28, 0x08,
      0x2a, 0x56, 0x1c, 0x14, 0x17, 0x09, 0x4e, 0x04, 0x1e, 0x0f, 0x43, 0x0e,
      0x19, 0x07, 0x0a, 0x06, 0x48, 0x08, 0x27, 0x09, 0x75, 0x0b, 0x3f, 0x41,
      0x2a, 0x06, 0x3b, 0x05, 0x0a, 0x06, 0x51, 0x06, 0x01, 0x05, 0x10, 0x03,
      0x05, 0x80, 0x8b, 0x62, 0x1e, 0x48, 0x08, 0x0a, 0x80, 0xa6, 0x5e, 0x22,
      0x45, 0x0b, 0x0a, 0x06, 0x0d, 0x13, 0x39, 0x07, 0x0a, 0x36, 0x2c, 0x04,
      0x10, 0x80, 0xc0, 0x3c, 0x64, 0x53, 0x0c, 0x48, 0x09, 0x0a, 0x46, 0x45,
      0x1b, 0x48, 0x08, 0x53, 0x1d, 0x39, 0x81, 0x07, 0x46, 0x0a, 0x1d, 0x03,
      0x47, 0x49, 0x37, 0x03, 0x0e, 0x08, 0x0a, 0x06, 0x39, 0x07, 0x0a, 0x81,
      0x36, 0x19, 0x80, 0xb7, 0x01, 0x0f, 0x32, 0x0d, 0x83, 0x9b, 0x66, 0x75,
      0x0b, 0x80, 0xc4, 0x8a, 0xbc, 0x84, 0x2f, 0x8f, 0xd1, 0x82, 0x47, 0xa1,
      0xb9, 0x82, 0x39, 0x07, 0x2a, 0x04, 0x02, 0x60, 0x26, 0x0a, 0x46, 0x0a,
      0x28, 0x05, 0x13, 0x82, 0xb0, 0x5b, 0x65, 0x4b, 0x04, 0x39, 0x07, 0x11,
      0x40, 0x05, 0x0b, 0x02, 0x0e, 0x97, 0xf8, 0x08, 0x84, 0xd6, 0x2a, 0x09,
      0xa2, 0xf7, 0x81, 0x1f, 0x31, 0x03, 0x11, 0x04, 0x08, 0x81, 0x8c, 0x89,
      0x04, 0x6b, 0x05, 0x0d, 0x03, 0x09, 0x07, 0x10, 0x93, 0x60, 0x80, 0xf6,
      0x0a, 0x73, 0x08, 0x6e, 0x17, 0x46, 0x80, 0x9a, 0x14, 0x0c, 0x57, 0x09,
      0x19, 0x80, 0x87, 0x81, 0x47, 0x03, 0x85, 0x42, 0x0f, 0x15, 0x85, 0x50,
      0x2b, 0x80, 0xd5, 0x2d, 0x03, 0x1a, 0x04, 0x02, 0x81, 0x70, 0x3a, 0x05,
      0x01, 0x85, 0x00, 0x80, 0xd7, 0x29, 0x4c, 0x04, 0x0a, 0x04, 0x02, 0x83,
      0x11, 0x44, 0x4c, 0x3d, 0x80, 0xc2, 0x3c, 0x06, 0x01, 0x04, 0x55, 0x05,
      0x1b, 0x34, 0x02, 0x81, 0x0e, 0x2c, 0x04, 0x64, 0x0c, 0x56, 0x0a, 0x80,
      0xae, 0x38, 0x1d, 0x0d, 0x2c, 0x04, 0x09, 0x07, 0x02, 0x0e, 0x06, 0x80,
      0x9a, 0x83, 0xd8, 0x08, 0x0d, 0x03, 0x0d, 0x03, 0x74, 0x0c, 0x59, 0x07,
      0x0c, 0x14, 0x0c, 0x04, 0x38, 0x08, 0x0a, 0x06, 0x28, 0x08, 0x22, 0x4e,
      0x81, 0x54, 0x0c, 0x15, 0x03, 0x03, 0x05, 0x07, 0x09, 0x19, 0x07, 0x07,
      0x09, 0x03, 0x0d, 0x07, 0x29, 0x80, 0xcb, 0x25, 0x0a, 0x84, 0x06,
  };
  auto lower = static_cast<uint16_t>(cp);
  if (cp < 0x10000) {
    return is_printable(lower, singletons0,
                        sizeof(singletons0) / sizeof(*singletons0),
                        singletons0_lower, normal0, sizeof(normal0));
  }
  if (cp < 0x20000) {
    return is_printable(lower, singletons1,
                        sizeof(singletons1) / sizeof(*singletons1),
                        singletons1_lower, normal1, sizeof(normal1));
  }
  if (0x2a6de <= cp && cp < 0x2a700) return false;
  if (0x2b735 <= cp && cp < 0x2b740) return false;
  if (0x2b81e <= cp && cp < 0x2b820) return false;
  if (0x2cea2 <= cp && cp < 0x2ceb0) return false;
  if (0x2ebe1 <= cp && cp < 0x2f800) return false;
  if (0x2fa1e <= cp && cp < 0x30000) return false;
  if (0x3134b <= cp && cp < 0xe0100) return false;
  if (0xe01f0 <= cp && cp < 0x110000) return false;
  return cp < 0x110000;
}

}  // namespace detail

FMT_END_NAMESPACE

#endif  // FMT_FORMAT_INL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/format.h <==
/*
  Formatting library for C++

  Copyright (c) 2012 - present, Victor Zverovich

  Permission is hereby granted, free of charge, to any person obtaining
  a copy of this software and associated documentation files (the
  "Software"), to deal in the Software without restriction, including
  without limitation the rights to use, copy, modify, merge, publish,
  distribute, sublicense, and/or sell copies of the Software, and to
  permit persons to whom the Software is furnished to do so, subject to
  the following conditions:

  The above copyright notice and this permission notice shall be
  included in all copies or substantial portions of the Software.

  THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
  EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
  MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
  NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
  LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
  OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
  WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

  --- Optional exception to the license ---

  As an exception, if, as a result of your compiling your source code, portions
  of this Software are embedded into a machine-executable object form of such
  source code, you may redistribute such embedded portions in such object form
  without including the above copyright and permission notices.
 */

#ifndef FMT_FORMAT_H_
#define FMT_FORMAT_H_

#ifndef _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#  define _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#  define FMT_REMOVE_TRANSITIVE_INCLUDES
#endif

#include "base.h"

#ifndef FMT_MODULE
#  include <cmath>    // std::signbit
#  include <cstddef>  // std::byte
#  include <cstdint>  // uint32_t
#  include <cstring>  // std::memcpy
#  include <limits>   // std::numeric_limits
#  include <new>      // std::bad_alloc
#  if defined(__GLIBCXX__) && !defined(_GLIBCXX_USE_DUAL_ABI)
// Workaround for pre gcc 5 libstdc++.
#    include <memory>  // std::allocator_traits
#  endif
#  include <stdexcept>     // std::runtime_error
#  include <string>        // std::string
#  include <system_error>  // std::system_error

// Check FMT_CPLUSPLUS to avoid a warning in MSVC.
#  if FMT_HAS_INCLUDE(<bit>) && FMT_CPLUSPLUS > 201703L
#    include <bit>  // std::bit_cast
#  endif

// libc++ supports string_view in pre-c++17.
#  if FMT_HAS_INCLUDE(<string_view>) && \
      (FMT_CPLUSPLUS >= 201703L || defined(_LIBCPP_VERSION))
#    include <string_view>
#    define FMT_USE_STRING_VIEW
#  endif

#  if FMT_MSC_VERSION
#    include <intrin.h>  // _BitScanReverse[64], _umul128
#  endif
#endif  // FMT_MODULE

#if defined(FMT_USE_NONTYPE_TEMPLATE_ARGS)
// Use the provided definition.
#elif defined(__NVCOMPILER)
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 0
#elif FMT_GCC_VERSION >= 903 && FMT_CPLUSPLUS >= 201709L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#elif defined(__cpp_nontype_template_args) && \
    __cpp_nontype_template_args >= 201911L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#elif FMT_CLANG_VERSION >= 1200 && FMT_CPLUSPLUS >= 202002L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#else
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 0
#endif

#if defined __cpp_inline_variables && __cpp_inline_variables >= 201606L
#  define FMT_INLINE_VARIABLE inline
#else
#  define FMT_INLINE_VARIABLE
#endif

// Check if RTTI is disabled.
#ifdef FMT_USE_RTTI
// Use the provided definition.
#elif defined(__GXX_RTTI) || FMT_HAS_FEATURE(cxx_rtti) || defined(_CPPRTTI) || \
    defined(__INTEL_RTTI__) || defined(__RTTI)
// __RTTI is for EDG compilers. _CPPRTTI is for MSVC.
#  define FMT_USE_RTTI 1
#else
#  define FMT_USE_RTTI 0
#endif

// Visibility when compiled as a shared library/object.
#if defined(FMT_LIB_EXPORT) || defined(FMT_SHARED)
#  define FMT_SO_VISIBILITY(value) FMT_VISIBILITY(value)
#else
#  define FMT_SO_VISIBILITY(value)
#endif

#if FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_NOINLINE __attribute__((noinline))
#else
#  define FMT_NOINLINE
#endif

namespace std {
template <typename T> struct iterator_traits<fmt::basic_appender<T>> {
  using iterator_category = output_iterator_tag;
  using value_type = T;
  using difference_type =
      decltype(static_cast<int*>(nullptr) - static_cast<int*>(nullptr));
  using pointer = void;
  using reference = void;
};
}  // namespace std

#ifndef FMT_THROW
#  if FMT_USE_EXCEPTIONS
#    if FMT_MSC_VERSION || defined(__NVCC__)
FMT_BEGIN_NAMESPACE
namespace detail {
template <typename Exception> inline void do_throw(const Exception& x) {
  // Silence unreachable code warnings in MSVC and NVCC because these
  // are nearly impossible to fix in a generic code.
  volatile bool b = true;
  if (b) throw x;
}
}  // namespace detail
FMT_END_NAMESPACE
#      define FMT_THROW(x) detail::do_throw(x)
#    else
#      define FMT_THROW(x) throw x
#    endif
#  else
#    define FMT_THROW(x) \
      ::fmt::detail::assert_fail(__FILE__, __LINE__, (x).what())
#  endif  // FMT_USE_EXCEPTIONS
#endif    // FMT_THROW

// Defining FMT_REDUCE_INT_INSTANTIATIONS to 1, will reduce the number of
// integer formatter template instantiations to just one by only using the
// largest integer type. This results in a reduction in binary size but will
// cause a decrease in integer formatting performance.
#if !defined(FMT_REDUCE_INT_INSTANTIATIONS)
#  define FMT_REDUCE_INT_INSTANTIATIONS 0
#endif

FMT_BEGIN_NAMESPACE

template <typename Char, typename Traits, typename Allocator>
struct is_contiguous<std::basic_string<Char, Traits, Allocator>>
    : std::true_type {};

namespace detail {

// __builtin_clz is broken in clang with Microsoft codegen:
// https://github.com/fmtlib/fmt/issues/519.
#if !FMT_MSC_VERSION
#  if FMT_HAS_BUILTIN(__builtin_clz) || FMT_GCC_VERSION || FMT_ICC_VERSION
#    define FMT_BUILTIN_CLZ(n) __builtin_clz(n)
#  endif
#  if FMT_HAS_BUILTIN(__builtin_clzll) || FMT_GCC_VERSION || FMT_ICC_VERSION
#    define FMT_BUILTIN_CLZLL(n) __builtin_clzll(n)
#  endif
#endif

// Some compilers masquerade as both MSVC and GCC but otherwise support
// __builtin_clz and __builtin_clzll, so only define FMT_BUILTIN_CLZ using the
// MSVC intrinsics if the clz and clzll builtins are not available.
#if FMT_MSC_VERSION && !defined(FMT_BUILTIN_CLZLL)
// Avoid Clang with Microsoft CodeGen's -Wunknown-pragmas warning.
#  ifndef __clang__
#    pragma intrinsic(_BitScanReverse)
#    ifdef _WIN64
#      pragma intrinsic(_BitScanReverse64)
#    endif
#  endif

inline auto clz(uint32_t x) -> int {
  FMT_ASSERT(x != 0, "");
  FMT_MSC_WARNING(suppress : 6102)  // Suppress a bogus static analysis warning.
  unsigned long r = 0;
  _BitScanReverse(&r, x);
  return 31 ^ static_cast<int>(r);
}
#  define FMT_BUILTIN_CLZ(n) detail::clz(n)

inline auto clzll(uint64_t x) -> int {
  FMT_ASSERT(x != 0, "");
  FMT_MSC_WARNING(suppress : 6102)  // Suppress a bogus static analysis warning.
  unsigned long r = 0;
#  ifdef _WIN64
  _BitScanReverse64(&r, x);
#  else
  // Scan the high 32 bits.
  if (_BitScanReverse(&r, static_cast<uint32_t>(x >> 32)))
    return 63 ^ static_cast<int>(r + 32);
  // Scan the low 32 bits.
  _BitScanReverse(&r, static_cast<uint32_t>(x));
#  endif
  return 63 ^ static_cast<int>(r);
}
#  define FMT_BUILTIN_CLZLL(n) detail::clzll(n)
#endif  // FMT_MSC_VERSION && !defined(FMT_BUILTIN_CLZLL)

FMT_CONSTEXPR inline void abort_fuzzing_if(bool condition) {
  ignore_unused(condition);
#ifdef FMT_FUZZ
  if (condition) throw std::runtime_error("fuzzing limit reached");
#endif
}

#if defined(FMT_USE_STRING_VIEW)
template <typename Char> using std_string_view = std::basic_string_view<Char>;
#else
template <typename T> struct std_string_view {};
#endif

template <typename Char, Char... C> struct string_literal {
  static constexpr Char value[sizeof...(C)] = {C...};
  constexpr operator basic_string_view<Char>() const {
    return {value, sizeof...(C)};
  }
};
#if FMT_CPLUSPLUS < 201703L
template <typename Char, Char... C>
constexpr Char string_literal<Char, C...>::value[sizeof...(C)];
#endif

// Implementation of std::bit_cast for pre-C++20.
template <typename To, typename From, FMT_ENABLE_IF(sizeof(To) == sizeof(From))>
FMT_CONSTEXPR20 auto bit_cast(const From& from) -> To {
#ifdef __cpp_lib_bit_cast
  if (is_constant_evaluated()) return std::bit_cast<To>(from);
#endif
  auto to = To();
  // The cast suppresses a bogus -Wclass-memaccess on GCC.
  std::memcpy(static_cast<void*>(&to), &from, sizeof(to));
  return to;
}

inline auto is_big_endian() -> bool {
#ifdef _WIN32
  return false;
#elif defined(__BIG_ENDIAN__)
  return true;
#elif defined(__BYTE_ORDER__) && defined(__ORDER_BIG_ENDIAN__)
  return __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__;
#else
  struct bytes {
    char data[sizeof(int)];
  };
  return bit_cast<bytes>(1).data[0] == 0;
#endif
}

class uint128_fallback {
 private:
  uint64_t lo_, hi_;

 public:
  constexpr uint128_fallback(uint64_t hi, uint64_t lo) : lo_(lo), hi_(hi) {}
  constexpr uint128_fallback(uint64_t value = 0) : lo_(value), hi_(0) {}

  constexpr auto high() const noexcept -> uint64_t { return hi_; }
  constexpr auto low() const noexcept -> uint64_t { return lo_; }

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  constexpr explicit operator T() const {
    return static_cast<T>(lo_);
  }

  friend constexpr auto operator==(const uint128_fallback& lhs,
                                   const uint128_fallback& rhs) -> bool {
    return lhs.hi_ == rhs.hi_ && lhs.lo_ == rhs.lo_;
  }
  friend constexpr auto operator!=(const uint128_fallback& lhs,
                                   const uint128_fallback& rhs) -> bool {
    return !(lhs == rhs);
  }
  friend constexpr auto operator>(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs) -> bool {
    return lhs.hi_ != rhs.hi_ ? lhs.hi_ > rhs.hi_ : lhs.lo_ > rhs.lo_;
  }
  friend constexpr auto operator|(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs)
      -> uint128_fallback {
    return {lhs.hi_ | rhs.hi_, lhs.lo_ | rhs.lo_};
  }
  friend constexpr auto operator&(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs)
      -> uint128_fallback {
    return {lhs.hi_ & rhs.hi_, lhs.lo_ & rhs.lo_};
  }
  friend constexpr auto operator~(const uint128_fallback& n)
      -> uint128_fallback {
    return {~n.hi_, ~n.lo_};
  }
  friend FMT_CONSTEXPR auto operator+(const uint128_fallback& lhs,
                                      const uint128_fallback& rhs)
      -> uint128_fallback {
    auto result = uint128_fallback(lhs);
    result += rhs;
    return result;
  }
  friend FMT_CONSTEXPR auto operator*(const uint128_fallback& lhs, uint32_t rhs)
      -> uint128_fallback {
    FMT_ASSERT(lhs.hi_ == 0, "");
    uint64_t hi = (lhs.lo_ >> 32) * rhs;
    uint64_t lo = (lhs.lo_ & ~uint32_t()) * rhs;
    uint64_t new_lo = (hi << 32) + lo;
    return {(hi >> 32) + (new_lo < lo ? 1 : 0), new_lo};
  }
  friend constexpr auto operator-(const uint128_fallback& lhs, uint64_t rhs)
      -> uint128_fallback {
    return {lhs.hi_ - (lhs.lo_ < rhs ? 1 : 0), lhs.lo_ - rhs};
  }
  FMT_CONSTEXPR auto operator>>(int shift) const -> uint128_fallback {
    if (shift == 64) return {0, hi_};
    if (shift > 64) return uint128_fallback(0, hi_) >> (shift - 64);
    return {hi_ >> shift, (hi_ << (64 - shift)) | (lo_ >> shift)};
  }
  FMT_CONSTEXPR auto operator<<(int shift) const -> uint128_fallback {
    if (shift == 64) return {lo_, 0};
    if (shift > 64) return uint128_fallback(lo_, 0) << (shift - 64);
    return {hi_ << shift | (lo_ >> (64 - shift)), (lo_ << shift)};
  }
  FMT_CONSTEXPR auto operator>>=(int shift) -> uint128_fallback& {
    return *this = *this >> shift;
  }
  FMT_CONSTEXPR void operator+=(uint128_fallback n) {
    uint64_t new_lo = lo_ + n.lo_;
    uint64_t new_hi = hi_ + n.hi_ + (new_lo < lo_ ? 1 : 0);
    FMT_ASSERT(new_hi >= hi_, "");
    lo_ = new_lo;
    hi_ = new_hi;
  }
  FMT_CONSTEXPR void operator&=(uint128_fallback n) {
    lo_ &= n.lo_;
    hi_ &= n.hi_;
  }

  FMT_CONSTEXPR20 auto operator+=(uint64_t n) noexcept -> uint128_fallback& {
    if (is_constant_evaluated()) {
      lo_ += n;
      hi_ += (lo_ < n ? 1 : 0);
      return *this;
    }
#if FMT_HAS_BUILTIN(__builtin_addcll) && !defined(__ibmxl__)
    unsigned long long carry;
    lo_ = __builtin_addcll(lo_, n, 0, &carry);
    hi_ += carry;
#elif FMT_HAS_BUILTIN(__builtin_ia32_addcarryx_u64) && !defined(__ibmxl__)
    unsigned long long result;
    auto carry = __builtin_ia32_addcarryx_u64(0, lo_, n, &result);
    lo_ = result;
    hi_ += carry;
#elif defined(_MSC_VER) && defined(_M_X64)
    auto carry = _addcarry_u64(0, lo_, n, &lo_);
    _addcarry_u64(carry, hi_, 0, &hi_);
#else
    lo_ += n;
    hi_ += (lo_ < n ? 1 : 0);
#endif
    return *this;
  }
};

using uint128_t = conditional_t<FMT_USE_INT128, uint128_opt, uint128_fallback>;

#ifdef UINTPTR_MAX
using uintptr_t = ::uintptr_t;
#else
using uintptr_t = uint128_t;
#endif

// Returns the largest possible value for type T. Same as
// std::numeric_limits<T>::max() but shorter and not affected by the max macro.
template <typename T> constexpr auto max_value() -> T {
  return (std::numeric_limits<T>::max)();
}
template <typename T> constexpr auto num_bits() -> int {
  return std::numeric_limits<T>::digits;
}
// std::numeric_limits<T>::digits may return 0 for 128-bit ints.
template <> constexpr auto num_bits<int128_opt>() -> int { return 128; }
template <> constexpr auto num_bits<uint128_opt>() -> int { return 128; }
template <> constexpr auto num_bits<uint128_fallback>() -> int { return 128; }

// A heterogeneous bit_cast used for converting 96-bit long double to uint128_t
// and 128-bit pointers to uint128_fallback.
template <typename To, typename From, FMT_ENABLE_IF(sizeof(To) > sizeof(From))>
inline auto bit_cast(const From& from) -> To {
  constexpr auto size = static_cast<int>(sizeof(From) / sizeof(unsigned short));
  struct data_t {
    unsigned short value[static_cast<unsigned>(size)];
  } data = bit_cast<data_t>(from);
  auto result = To();
  if (const_check(is_big_endian())) {
    for (int i = 0; i < size; ++i)
      result = (result << num_bits<unsigned short>()) | data.value[i];
  } else {
    for (int i = size - 1; i >= 0; --i)
      result = (result << num_bits<unsigned short>()) | data.value[i];
  }
  return result;
}

template <typename UInt>
FMT_CONSTEXPR20 inline auto countl_zero_fallback(UInt n) -> int {
  int lz = 0;
  constexpr UInt msb_mask = static_cast<UInt>(1) << (num_bits<UInt>() - 1);
  for (; (n & msb_mask) == 0; n <<= 1) lz++;
  return lz;
}

FMT_CONSTEXPR20 inline auto countl_zero(uint32_t n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated()) return FMT_BUILTIN_CLZ(n);
#endif
  return countl_zero_fallback(n);
}

FMT_CONSTEXPR20 inline auto countl_zero(uint64_t n) -> int {
#ifdef FMT_BUILTIN_CLZLL
  if (!is_constant_evaluated()) return FMT_BUILTIN_CLZLL(n);
#endif
  return countl_zero_fallback(n);
}

FMT_INLINE void assume(bool condition) {
  (void)condition;
#if FMT_HAS_BUILTIN(__builtin_assume) && !FMT_ICC_VERSION
  __builtin_assume(condition);
#elif FMT_GCC_VERSION
  if (!condition) __builtin_unreachable();
#endif
}

// Attempts to reserve space for n extra characters in the output range.
// Returns a pointer to the reserved range or a reference to it.
template <typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            is_contiguous<typename OutputIt::container>::value)>
#if FMT_CLANG_VERSION >= 307 && !FMT_ICC_VERSION
__attribute__((no_sanitize("undefined")))
#endif
FMT_CONSTEXPR20 inline auto
reserve(OutputIt it, size_t n) -> typename OutputIt::value_type* {
  auto& c = get_container(it);
  size_t size = c.size();
  c.resize(size + n);
  return &c[size];
}

template <typename T>
FMT_CONSTEXPR20 inline auto reserve(basic_appender<T> it, size_t n)
    -> basic_appender<T> {
  buffer<T>& buf = get_container(it);
  buf.try_reserve(buf.size() + n);
  return it;
}

template <typename Iterator>
constexpr auto reserve(Iterator& it, size_t) -> Iterator& {
  return it;
}

template <typename OutputIt>
using reserve_iterator =
    remove_reference_t<decltype(reserve(std::declval<OutputIt&>(), 0))>;

template <typename T, typename OutputIt>
constexpr auto to_pointer(OutputIt, size_t) -> T* {
  return nullptr;
}
template <typename T>
FMT_CONSTEXPR20 auto to_pointer(basic_appender<T> it, size_t n) -> T* {
  buffer<T>& buf = get_container(it);
  buf.try_reserve(buf.size() + n);
  auto size = buf.size();
  if (buf.capacity() < size + n) return nullptr;
  buf.try_resize(size + n);
  return buf.data() + size;
}

template <typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            is_contiguous<typename OutputIt::container>::value)>
inline auto base_iterator(OutputIt it,
                          typename OutputIt::container_type::value_type*)
    -> OutputIt {
  return it;
}

template <typename Iterator>
constexpr auto base_iterator(Iterator, Iterator it) -> Iterator {
  return it;
}

// <algorithm> is spectacularly slow to compile in C++20 so use a simple fill_n
// instead (#1998).
template <typename OutputIt, typename Size, typename T>
FMT_CONSTEXPR auto fill_n(OutputIt out, Size count, const T& value)
    -> OutputIt {
  for (Size i = 0; i < count; ++i) *out++ = value;
  return out;
}
template <typename T, typename Size>
FMT_CONSTEXPR20 auto fill_n(T* out, Size count, char value) -> T* {
  if (is_constant_evaluated()) return fill_n<T*, Size, T>(out, count, value);
  std::memset(out, value, to_unsigned(count));
  return out + count;
}

template <typename OutChar, typename InputIt, typename OutputIt>
FMT_CONSTEXPR FMT_NOINLINE auto copy_noinline(InputIt begin, InputIt end,
                                              OutputIt out) -> OutputIt {
  return copy<OutChar>(begin, end, out);
}

// A public domain branchless UTF-8 decoder by Christopher Wellons:
// https://github.com/skeeto/branchless-utf8
/* Decode the next character, c, from s, reporting errors in e.
 *
 * Since this is a branchless decoder, four bytes will be read from the
 * buffer regardless of the actual length of the next character. This
 * means the buffer _must_ have at least three bytes of zero padding
 * following the end of the data stream.
 *
 * Errors are reported in e, which will be non-zero if the parsed
 * character was somehow invalid: invalid byte sequence, non-canonical
 * encoding, or a surrogate half.
 *
 * The function returns a pointer to the next character. When an error
 * occurs, this pointer will be a guess that depends on the particular
 * error, but it will always advance at least one byte.
 */
FMT_CONSTEXPR inline auto utf8_decode(const char* s, uint32_t* c, int* e)
    -> const char* {
  constexpr const int masks[] = {0x00, 0x7f, 0x1f, 0x0f, 0x07};
  constexpr const uint32_t mins[] = {4194304, 0, 128, 2048, 65536};
  constexpr const int shiftc[] = {0, 18, 12, 6, 0};
  constexpr const int shifte[] = {0, 6, 4, 2, 0};

  int len = "\1\1\1\1\1\1\1\1\1\1\1\1\1\1\1\1\0\0\0\0\0\0\0\0\2\2\2\2\3\3\4"
      [static_cast<unsigned char>(*s) >> 3];
  // Compute the pointer to the next character early so that the next
  // iteration can start working on the next character. Neither Clang
  // nor GCC figure out this reordering on their own.
  const char* next = s + len + !len;

  using uchar = unsigned char;

  // Assume a four-byte character and load four bytes. Unused bits are
  // shifted out.
  *c = uint32_t(uchar(s[0]) & masks[len]) << 18;
  *c |= uint32_t(uchar(s[1]) & 0x3f) << 12;
  *c |= uint32_t(uchar(s[2]) & 0x3f) << 6;
  *c |= uint32_t(uchar(s[3]) & 0x3f) << 0;
  *c >>= shiftc[len];

  // Accumulate the various error conditions.
  *e = (*c < mins[len]) << 6;       // non-canonical encoding
  *e |= ((*c >> 11) == 0x1b) << 7;  // surrogate half?
  *e |= (*c > 0x10FFFF) << 8;       // out of range?
  *e |= (uchar(s[1]) & 0xc0) >> 2;
  *e |= (uchar(s[2]) & 0xc0) >> 4;
  *e |= uchar(s[3]) >> 6;
  *e ^= 0x2a;  // top two bits of each tail byte correct?
  *e >>= shifte[len];

  return next;
}

constexpr FMT_INLINE_VARIABLE uint32_t invalid_code_point = ~uint32_t();

// Invokes f(cp, sv) for every code point cp in s with sv being the string view
// corresponding to the code point. cp is invalid_code_point on error.
template <typename F>
FMT_CONSTEXPR void for_each_codepoint(string_view s, F f) {
  auto decode = [f](const char* buf_ptr, const char* ptr) {
    auto cp = uint32_t();
    auto error = 0;
    auto end = utf8_decode(buf_ptr, &cp, &error);
    bool result = f(error ? invalid_code_point : cp,
                    string_view(ptr, error ? 1 : to_unsigned(end - buf_ptr)));
    return result ? (error ? buf_ptr + 1 : end) : nullptr;
  };

  auto p = s.data();
  const size_t block_size = 4;  // utf8_decode always reads blocks of 4 chars.
  if (s.size() >= block_size) {
    for (auto end = p + s.size() - block_size + 1; p < end;) {
      p = decode(p, p);
      if (!p) return;
    }
  }
  auto num_chars_left = to_unsigned(s.data() + s.size() - p);
  if (num_chars_left == 0) return;

  // Suppress bogus -Wstringop-overflow.
  if (FMT_GCC_VERSION) num_chars_left &= 3;
  char buf[2 * block_size - 1] = {};
  copy<char>(p, p + num_chars_left, buf);
  const char* buf_ptr = buf;
  do {
    auto end = decode(buf_ptr, p);
    if (!end) return;
    p += end - buf_ptr;
    buf_ptr = end;
  } while (buf_ptr < buf + num_chars_left);
}

template <typename Char>
inline auto compute_width(basic_string_view<Char> s) -> size_t {
  return s.size();
}

// Computes approximate display width of a UTF-8 string.
FMT_CONSTEXPR inline auto compute_width(string_view s) -> size_t {
  size_t num_code_points = 0;
  // It is not a lambda for compatibility with C++14.
  struct count_code_points {
    size_t* count;
    FMT_CONSTEXPR auto operator()(uint32_t cp, string_view) const -> bool {
      *count += to_unsigned(
          1 +
          (cp >= 0x1100 &&
           (cp <= 0x115f ||  // Hangul Jamo init. consonants
            cp == 0x2329 ||  // LEFT-POINTING ANGLE BRACKET
            cp == 0x232a ||  // RIGHT-POINTING ANGLE BRACKET
            // CJK ... Yi except IDEOGRAPHIC HALF FILL SPACE:
            (cp >= 0x2e80 && cp <= 0xa4cf && cp != 0x303f) ||
            (cp >= 0xac00 && cp <= 0xd7a3) ||    // Hangul Syllables
            (cp >= 0xf900 && cp <= 0xfaff) ||    // CJK Compatibility Ideographs
            (cp >= 0xfe10 && cp <= 0xfe19) ||    // Vertical Forms
            (cp >= 0xfe30 && cp <= 0xfe6f) ||    // CJK Compatibility Forms
            (cp >= 0xff00 && cp <= 0xff60) ||    // Fullwidth Forms
            (cp >= 0xffe0 && cp <= 0xffe6) ||    // Fullwidth Forms
            (cp >= 0x20000 && cp <= 0x2fffd) ||  // CJK
            (cp >= 0x30000 && cp <= 0x3fffd) ||
            // Miscellaneous Symbols and Pictographs + Emoticons:
            (cp >= 0x1f300 && cp <= 0x1f64f) ||
            // Supplemental Symbols and Pictographs:
            (cp >= 0x1f900 && cp <= 0x1f9ff))));
      return true;
    }
  };
  // We could avoid branches by using utf8_decode directly.
  for_each_codepoint(s, count_code_points{&num_code_points});
  return num_code_points;
}

template <typename Char>
inline auto code_point_index(basic_string_view<Char> s, size_t n) -> size_t {
  return min_of(n, s.size());
}

// Calculates the index of the nth code point in a UTF-8 string.
inline auto code_point_index(string_view s, size_t n) -> size_t {
  size_t result = s.size();
  const char* begin = s.begin();
  for_each_codepoint(s, [begin, &n, &result](uint32_t, string_view sv) {
    if (n != 0) {
      --n;
      return true;
    }
    result = to_unsigned(sv.begin() - begin);
    return false;
  });
  return result;
}

template <typename T> struct is_integral : std::is_integral<T> {};
template <> struct is_integral<int128_opt> : std::true_type {};
template <> struct is_integral<uint128_t> : std::true_type {};

template <typename T>
using is_signed =
    std::integral_constant<bool, std::numeric_limits<T>::is_signed ||
                                     std::is_same<T, int128_opt>::value>;

template <typename T>
using is_integer =
    bool_constant<is_integral<T>::value && !std::is_same<T, bool>::value &&
                  !std::is_same<T, char>::value &&
                  !std::is_same<T, wchar_t>::value>;

#if defined(FMT_USE_FLOAT128)
// Use the provided definition.
#elif FMT_CLANG_VERSION && FMT_HAS_INCLUDE(<quadmath.h>)
#  define FMT_USE_FLOAT128 1
#elif FMT_GCC_VERSION && defined(_GLIBCXX_USE_FLOAT128) && \
    !defined(__STRICT_ANSI__)
#  define FMT_USE_FLOAT128 1
#else
#  define FMT_USE_FLOAT128 0
#endif
#if FMT_USE_FLOAT128
using float128 = __float128;
#else
struct float128 {};
#endif

template <typename T> using is_float128 = std::is_same<T, float128>;

template <typename T>
using is_floating_point =
    bool_constant<std::is_floating_point<T>::value || is_float128<T>::value>;

template <typename T, bool = std::is_floating_point<T>::value>
struct is_fast_float : bool_constant<std::numeric_limits<T>::is_iec559 &&
                                     sizeof(T) <= sizeof(double)> {};
template <typename T> struct is_fast_float<T, false> : std::false_type {};

template <typename T>
using is_double_double = bool_constant<std::numeric_limits<T>::digits == 106>;

#ifndef FMT_USE_FULL_CACHE_DRAGONBOX
#  define FMT_USE_FULL_CACHE_DRAGONBOX 0
#endif

// An allocator that uses malloc/free to allow removing dependency on the C++
// standard libary runtime.
template <typename T> struct allocator {
  using value_type = T;

  T* allocate(size_t n) {
    FMT_ASSERT(n <= max_value<size_t>() / sizeof(T), "");
    T* p = static_cast<T*>(malloc(n * sizeof(T)));
    if (!p) FMT_THROW(std::bad_alloc());
    return p;
  }

  void deallocate(T* p, size_t) { free(p); }
};

}  // namespace detail

FMT_BEGIN_EXPORT

// The number of characters to store in the basic_memory_buffer object itself
// to avoid dynamic memory allocation.
enum { inline_buffer_size = 500 };

/**
 * A dynamically growing memory buffer for trivially copyable/constructible
 * types with the first `SIZE` elements stored in the object itself. Most
 * commonly used via the `memory_buffer` alias for `char`.
 *
 * **Example**:
 *
 *     auto out = fmt::memory_buffer();
 *     fmt::format_to(std::back_inserter(out), "The answer is {}.", 42);
 *
 * This will append "The answer is 42." to `out`. The buffer content can be
 * converted to `std::string` with `to_string(out)`.
 */
template <typename T, size_t SIZE = inline_buffer_size,
          typename Allocator = detail::allocator<T>>
class basic_memory_buffer : public detail::buffer<T> {
 private:
  T store_[SIZE];

  // Don't inherit from Allocator to avoid generating type_info for it.
  FMT_NO_UNIQUE_ADDRESS Allocator alloc_;

  // Deallocate memory allocated by the buffer.
  FMT_CONSTEXPR20 void deallocate() {
    T* data = this->data();
    if (data != store_) alloc_.deallocate(data, this->capacity());
  }

  static FMT_CONSTEXPR20 void grow(detail::buffer<T>& buf, size_t size) {
    detail::abort_fuzzing_if(size > 5000);
    auto& self = static_cast<basic_memory_buffer&>(buf);
    const size_t max_size =
        std::allocator_traits<Allocator>::max_size(self.alloc_);
    size_t old_capacity = buf.capacity();
    size_t new_capacity = old_capacity + old_capacity / 2;
    if (size > new_capacity)
      new_capacity = size;
    else if (new_capacity > max_size)
      new_capacity = max_of(size, max_size);
    T* old_data = buf.data();
    T* new_data = self.alloc_.allocate(new_capacity);
    // Suppress a bogus -Wstringop-overflow in gcc 13.1 (#3481).
    detail::assume(buf.size() <= new_capacity);
    // The following code doesn't throw, so the raw pointer above doesn't leak.
    memcpy(new_data, old_data, buf.size() * sizeof(T));
    self.set(new_data, new_capacity);
    // deallocate must not throw according to the standard, but even if it does,
    // the buffer already uses the new storage and will deallocate it in
    // destructor.
    if (old_data != self.store_) self.alloc_.deallocate(old_data, old_capacity);
  }

 public:
  using value_type = T;
  using const_reference = const T&;

  FMT_CONSTEXPR explicit basic_memory_buffer(
      const Allocator& alloc = Allocator())
      : detail::buffer<T>(grow), alloc_(alloc) {
    this->set(store_, SIZE);
    if (detail::is_constant_evaluated()) detail::fill_n(store_, SIZE, T());
  }
  FMT_CONSTEXPR20 ~basic_memory_buffer() { deallocate(); }

 private:
  // Move data from other to this buffer.
  FMT_CONSTEXPR20 void move(basic_memory_buffer& other) {
    alloc_ = std::move(other.alloc_);
    T* data = other.data();
    size_t size = other.size(), capacity = other.capacity();
    if (data == other.store_) {
      this->set(store_, capacity);
      detail::copy<T>(other.store_, other.store_ + size, store_);
    } else {
      this->set(data, capacity);
      // Set pointer to the inline array so that delete is not called
      // when deallocating.
      other.set(other.store_, 0);
      other.clear();
    }
    this->resize(size);
  }

 public:
  /// Constructs a `basic_memory_buffer` object moving the content of the other
  /// object to it.
  FMT_CONSTEXPR20 basic_memory_buffer(basic_memory_buffer&& other) noexcept
      : detail::buffer<T>(grow) {
    move(other);
  }

  /// Moves the content of the other `basic_memory_buffer` object to this one.
  auto operator=(basic_memory_buffer&& other) noexcept -> basic_memory_buffer& {
    FMT_ASSERT(this != &other, "");
    deallocate();
    move(other);
    return *this;
  }

  // Returns a copy of the allocator associated with this buffer.
  auto get_allocator() const -> Allocator { return alloc_; }

  /// Resizes the buffer to contain `count` elements. If T is a POD type new
  /// elements may not be initialized.
  FMT_CONSTEXPR void resize(size_t count) { this->try_resize(count); }

  /// Increases the buffer capacity to `new_capacity`.
  void reserve(size_t new_capacity) { this->try_reserve(new_capacity); }

  using detail::buffer<T>::append;
  template <typename ContiguousRange>
  FMT_CONSTEXPR20 void append(const ContiguousRange& range) {
    append(range.data(), range.data() + range.size());
  }
};

using memory_buffer = basic_memory_buffer<char>;

template <size_t SIZE>
FMT_NODISCARD auto to_string(const basic_memory_buffer<char, SIZE>& buf)
    -> std::string {
  auto size = buf.size();
  detail::assume(size < std::string().max_size());
  return {buf.data(), size};
}

// A writer to a buffered stream. It doesn't own the underlying stream.
class writer {
 private:
  detail::buffer<char>* buf_;

  // We cannot create a file buffer in advance because any write to a FILE may
  // invalidate it.
  FILE* file_;

 public:
  inline writer(FILE* f) : buf_(nullptr), file_(f) {}
  inline writer(detail::buffer<char>& buf) : buf_(&buf) {}

  /// Formats `args` according to specifications in `fmt` and writes the
  /// output to the file.
  template <typename... T> void print(format_string<T...> fmt, T&&... args) {
    if (buf_)
      fmt::format_to(appender(*buf_), fmt, std::forward<T>(args)...);
    else
      fmt::print(file_, fmt, std::forward<T>(args)...);
  }
};

class string_buffer {
 private:
  std::string str_;
  detail::container_buffer<std::string> buf_;

 public:
  inline string_buffer() : buf_(str_) {}

  inline operator writer() { return buf_; }
  inline std::string& str() { return str_; }
};

template <typename T, size_t SIZE, typename Allocator>
struct is_contiguous<basic_memory_buffer<T, SIZE, Allocator>> : std::true_type {
};

// Suppress a misleading warning in older versions of clang.
FMT_PRAGMA_CLANG(diagnostic ignored "-Wweak-vtables")

/// An error reported from a formatting function.
class FMT_SO_VISIBILITY("default") format_error : public std::runtime_error {
 public:
  using std::runtime_error::runtime_error;
};

class loc_value;

FMT_END_EXPORT
namespace detail {
FMT_API auto write_console(int fd, string_view text) -> bool;
FMT_API void print(FILE*, string_view);
}  // namespace detail

namespace detail {
template <typename Char, size_t N> struct fixed_string {
  FMT_CONSTEXPR20 fixed_string(const Char (&s)[N]) {
    detail::copy<Char, const Char*, Char*>(static_cast<const Char*>(s), s + N,
                                           data);
  }
  Char data[N] = {};
};

// Converts a compile-time string to basic_string_view.
FMT_EXPORT template <typename Char, size_t N>
constexpr auto compile_string_to_view(const Char (&s)[N])
    -> basic_string_view<Char> {
  // Remove trailing NUL character if needed. Won't be present if this is used
  // with a raw character array (i.e. not defined as a string).
  return {s, N - (std::char_traits<Char>::to_int_type(s[N - 1]) == 0 ? 1 : 0)};
}
FMT_EXPORT template <typename Char>
constexpr auto compile_string_to_view(basic_string_view<Char> s)
    -> basic_string_view<Char> {
  return s;
}

// Returns true if value is negative, false otherwise.
// Same as `value < 0` but doesn't produce warnings if T is an unsigned type.
template <typename T, FMT_ENABLE_IF(is_signed<T>::value)>
constexpr auto is_negative(T value) -> bool {
  return value < 0;
}
template <typename T, FMT_ENABLE_IF(!is_signed<T>::value)>
constexpr auto is_negative(T) -> bool {
  return false;
}

// Smallest of uint32_t, uint64_t, uint128_t that is large enough to
// represent all values of an integral type T.
template <typename T>
using uint32_or_64_or_128_t =
    conditional_t<num_bits<T>() <= 32 && !FMT_REDUCE_INT_INSTANTIATIONS,
                  uint32_t,
                  conditional_t<num_bits<T>() <= 64, uint64_t, uint128_t>>;
template <typename T>
using uint64_or_128_t = conditional_t<num_bits<T>() <= 64, uint64_t, uint128_t>;

#define FMT_POWERS_OF_10(factor)                                  \
  factor * 10, (factor) * 100, (factor) * 1000, (factor) * 10000, \
      (factor) * 100000, (factor) * 1000000, (factor) * 10000000, \
      (factor) * 100000000, (factor) * 1000000000

// Converts value in the range [0, 100) to a string.
// GCC generates slightly better code when value is pointer-size.
inline auto digits2(size_t value) -> const char* {
  // Align data since unaligned access may be slower when crossing a
  // hardware-specific boundary.
  alignas(2) static const char data[] =
      "0001020304050607080910111213141516171819"
      "2021222324252627282930313233343536373839"
      "4041424344454647484950515253545556575859"
      "6061626364656667686970717273747576777879"
      "8081828384858687888990919293949596979899";
  return &data[value * 2];
}

template <typename Char> constexpr auto getsign(sign s) -> Char {
  return static_cast<char>(((' ' << 24) | ('+' << 16) | ('-' << 8)) >>
                           (static_cast<int>(s) * 8));
}

template <typename T> FMT_CONSTEXPR auto count_digits_fallback(T n) -> int {
  int count = 1;
  for (;;) {
    // Integer division is slow so do it for a group of four digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    if (n < 10) return count;
    if (n < 100) return count + 1;
    if (n < 1000) return count + 2;
    if (n < 10000) return count + 3;
    n /= 10000u;
    count += 4;
  }
}
#if FMT_USE_INT128
FMT_CONSTEXPR inline auto count_digits(uint128_opt n) -> int {
  return count_digits_fallback(n);
}
#endif

#ifdef FMT_BUILTIN_CLZLL
// It is a separate function rather than a part of count_digits to workaround
// the lack of static constexpr in constexpr functions.
inline auto do_count_digits(uint64_t n) -> int {
  // This has comparable performance to the version by Kendall Willets
  // (https://github.com/fmtlib/format-benchmark/blob/master/digits10)
  // but uses smaller tables.
  // Maps bsr(n) to ceil(log10(pow(2, bsr(n) + 1) - 1)).
  static constexpr uint8_t bsr2log10[] = {
      1,  1,  1,  2,  2,  2,  3,  3,  3,  4,  4,  4,  4,  5,  5,  5,
      6,  6,  6,  7,  7,  7,  7,  8,  8,  8,  9,  9,  9,  10, 10, 10,
      10, 11, 11, 11, 12, 12, 12, 13, 13, 13, 13, 14, 14, 14, 15, 15,
      15, 16, 16, 16, 16, 17, 17, 17, 18, 18, 18, 19, 19, 19, 19, 20};
  auto t = bsr2log10[FMT_BUILTIN_CLZLL(n | 1) ^ 63];
  static constexpr const uint64_t zero_or_powers_of_10[] = {
      0, 0, FMT_POWERS_OF_10(1U), FMT_POWERS_OF_10(1000000000ULL),
      10000000000000000000ULL};
  return t - (n < zero_or_powers_of_10[t]);
}
#endif

// Returns the number of decimal digits in n. Leading zeros are not counted
// except for n == 0 in which case count_digits returns 1.
FMT_CONSTEXPR20 inline auto count_digits(uint64_t n) -> int {
#ifdef FMT_BUILTIN_CLZLL
  if (!is_constant_evaluated() && !FMT_OPTIMIZE_SIZE) return do_count_digits(n);
#endif
  return count_digits_fallback(n);
}

// Counts the number of digits in n. BITS = log2(radix).
template <int BITS, typename UInt>
FMT_CONSTEXPR auto count_digits(UInt n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated() && num_bits<UInt>() == 32)
    return (FMT_BUILTIN_CLZ(static_cast<uint32_t>(n) | 1) ^ 31) / BITS + 1;
#endif
  // Lambda avoids unreachable code warnings from NVHPC.
  return [](UInt m) {
    int num_digits = 0;
    do {
      ++num_digits;
    } while ((m >>= BITS) != 0);
    return num_digits;
  }(n);
}

#ifdef FMT_BUILTIN_CLZ
// It is a separate function rather than a part of count_digits to workaround
// the lack of static constexpr in constexpr functions.
FMT_INLINE auto do_count_digits(uint32_t n) -> int {
// An optimization by Kendall Willets from https://bit.ly/3uOIQrB.
// This increments the upper 32 bits (log10(T) - 1) when >= T is added.
#  define FMT_INC(T) (((sizeof(#T) - 1ull) << 32) - T)
  static constexpr uint64_t table[] = {
      FMT_INC(0),          FMT_INC(0),          FMT_INC(0),           // 8
      FMT_INC(10),         FMT_INC(10),         FMT_INC(10),          // 64
      FMT_INC(100),        FMT_INC(100),        FMT_INC(100),         // 512
      FMT_INC(1000),       FMT_INC(1000),       FMT_INC(1000),        // 4096
      FMT_INC(10000),      FMT_INC(10000),      FMT_INC(10000),       // 32k
      FMT_INC(100000),     FMT_INC(100000),     FMT_INC(100000),      // 256k
      FMT_INC(1000000),    FMT_INC(1000000),    FMT_INC(1000000),     // 2048k
      FMT_INC(10000000),   FMT_INC(10000000),   FMT_INC(10000000),    // 16M
      FMT_INC(100000000),  FMT_INC(100000000),  FMT_INC(100000000),   // 128M
      FMT_INC(1000000000), FMT_INC(1000000000), FMT_INC(1000000000),  // 1024M
      FMT_INC(1000000000), FMT_INC(1000000000)                        // 4B
  };
  auto inc = table[FMT_BUILTIN_CLZ(n | 1) ^ 31];
  return static_cast<int>((n + inc) >> 32);
}
#endif

// Optional version of count_digits for better performance on 32-bit platforms.
FMT_CONSTEXPR20 inline auto count_digits(uint32_t n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated() && !FMT_OPTIMIZE_SIZE) return do_count_digits(n);
#endif
  return count_digits_fallback(n);
}

template <typename Int> constexpr auto digits10() noexcept -> int {
  return std::numeric_limits<Int>::digits10;
}
template <> constexpr auto digits10<int128_opt>() noexcept -> int { return 38; }
template <> constexpr auto digits10<uint128_t>() noexcept -> int { return 38; }

template <typename Char> struct thousands_sep_result {
  std::string grouping;
  Char thousands_sep;
};

template <typename Char>
FMT_API auto thousands_sep_impl(locale_ref loc) -> thousands_sep_result<Char>;
template <typename Char>
inline auto thousands_sep(locale_ref loc) -> thousands_sep_result<Char> {
  auto result = thousands_sep_impl<char>(loc);
  return {result.grouping, Char(result.thousands_sep)};
}
template <>
inline auto thousands_sep(locale_ref loc) -> thousands_sep_result<wchar_t> {
  return thousands_sep_impl<wchar_t>(loc);
}

template <typename Char>
FMT_API auto decimal_point_impl(locale_ref loc) -> Char;
template <typename Char> inline auto decimal_point(locale_ref loc) -> Char {
  return Char(decimal_point_impl<char>(loc));
}
template <> inline auto decimal_point(locale_ref loc) -> wchar_t {
  return decimal_point_impl<wchar_t>(loc);
}

#ifndef FMT_HEADER_ONLY
FMT_BEGIN_EXPORT
extern template FMT_API auto thousands_sep_impl<char>(locale_ref)
    -> thousands_sep_result<char>;
extern template FMT_API auto thousands_sep_impl<wchar_t>(locale_ref)
    -> thousands_sep_result<wchar_t>;
extern template FMT_API auto decimal_point_impl(locale_ref) -> char;
extern template FMT_API auto decimal_point_impl(locale_ref) -> wchar_t;
FMT_END_EXPORT
#endif  // FMT_HEADER_ONLY

// Compares two characters for equality.
template <typename Char> auto equal2(const Char* lhs, const char* rhs) -> bool {
  return lhs[0] == Char(rhs[0]) && lhs[1] == Char(rhs[1]);
}
inline auto equal2(const char* lhs, const char* rhs) -> bool {
  return memcmp(lhs, rhs, 2) == 0;
}

// Writes a two-digit value to out.
template <typename Char>
FMT_CONSTEXPR20 FMT_INLINE void write2digits(Char* out, size_t value) {
  if (!is_constant_evaluated() && std::is_same<Char, char>::value &&
      !FMT_OPTIMIZE_SIZE) {
    memcpy(out, digits2(value), 2);
    return;
  }
  *out++ = static_cast<Char>('0' + value / 10);
  *out = static_cast<Char>('0' + value % 10);
}

// Formats a decimal unsigned integer value writing to out pointing to a buffer
// of specified size. The caller must ensure that the buffer is large enough.
template <typename Char, typename UInt>
FMT_CONSTEXPR20 auto do_format_decimal(Char* out, UInt value, int size)
    -> Char* {
  FMT_ASSERT(size >= count_digits(value), "invalid digit count");
  unsigned n = to_unsigned(size);
  while (value >= 100) {
    // Integer division is slow so do it for a group of two digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    n -= 2;
    write2digits(out + n, static_cast<unsigned>(value % 100));
    value /= 100;
  }
  if (value >= 10) {
    n -= 2;
    write2digits(out + n, static_cast<unsigned>(value));
  } else {
    out[--n] = static_cast<Char>('0' + value);
  }
  return out + n;
}

template <typename Char, typename UInt>
FMT_CONSTEXPR FMT_INLINE auto format_decimal(Char* out, UInt value,
                                             int num_digits) -> Char* {
  do_format_decimal(out, value, num_digits);
  return out + num_digits;
}

template <typename Char, typename UInt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR auto format_decimal(OutputIt out, UInt value, int num_digits)
    -> OutputIt {
  if (auto ptr = to_pointer<Char>(out, to_unsigned(num_digits))) {
    do_format_decimal(ptr, value, num_digits);
    return out;
  }
  // Buffer is large enough to hold all digits (digits10 + 1).
  char buffer[digits10<UInt>() + 1];
  if (is_constant_evaluated()) fill_n(buffer, sizeof(buffer), '\0');
  do_format_decimal(buffer, value, num_digits);
  return copy_noinline<Char>(buffer, buffer + num_digits, out);
}

template <typename Char, typename UInt>
FMT_CONSTEXPR auto do_format_base2e(int base_bits, Char* out, UInt value,
                                    int size, bool upper = false) -> Char* {
  out += size;
  do {
    const char* digits = upper ? "0123456789ABCDEF" : "0123456789abcdef";
    unsigned digit = static_cast<unsigned>(value & ((1 << base_bits) - 1));
    *--out = static_cast<Char>(base_bits < 4 ? static_cast<char>('0' + digit)
                                             : digits[digit]);
  } while ((value >>= base_bits) != 0);
  return out;
}

// Formats an unsigned integer in the power of two base (binary, octal, hex).
template <typename Char, typename UInt>
FMT_CONSTEXPR auto format_base2e(int base_bits, Char* out, UInt value,
                                 int num_digits, bool upper = false) -> Char* {
  do_format_base2e(base_bits, out, value, num_digits, upper);
  return out + num_digits;
}

template <typename Char, typename OutputIt, typename UInt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR inline auto format_base2e(int base_bits, OutputIt out, UInt value,
                                        int num_digits, bool upper = false)
    -> OutputIt {
  if (auto ptr = to_pointer<Char>(out, to_unsigned(num_digits))) {
    format_base2e(base_bits, ptr, value, num_digits, upper);
    return out;
  }
  // Make buffer large enough for any base.
  char buffer[num_bits<UInt>()];
  if (is_constant_evaluated()) fill_n(buffer, sizeof(buffer), '\0');
  format_base2e(base_bits, buffer, value, num_digits, upper);
  return detail::copy_noinline<Char>(buffer, buffer + num_digits, out);
}

// A converter from UTF-8 to UTF-16.
class utf8_to_utf16 {
 private:
  basic_memory_buffer<wchar_t> buffer_;

 public:
  FMT_API explicit utf8_to_utf16(string_view s);
  inline operator basic_string_view<wchar_t>() const {
    return {&buffer_[0], size()};
  }
  inline auto size() const -> size_t { return buffer_.size() - 1; }
  inline auto c_str() const -> const wchar_t* { return &buffer_[0]; }
  inline auto str() const -> std::wstring { return {&buffer_[0], size()}; }
};

enum class to_utf8_error_policy { abort, replace };

// A converter from UTF-16/UTF-32 (host endian) to UTF-8.
template <typename WChar, typename Buffer = memory_buffer> class to_utf8 {
 private:
  Buffer buffer_;

 public:
  to_utf8() {}
  explicit to_utf8(basic_string_view<WChar> s,
                   to_utf8_error_policy policy = to_utf8_error_policy::abort) {
    static_assert(sizeof(WChar) == 2 || sizeof(WChar) == 4,
                  "Expect utf16 or utf32");
    if (!convert(s, policy))
      FMT_THROW(std::runtime_error(sizeof(WChar) == 2 ? "invalid utf16"
                                                      : "invalid utf32"));
  }
  operator string_view() const { return string_view(&buffer_[0], size()); }
  auto size() const -> size_t { return buffer_.size() - 1; }
  auto c_str() const -> const char* { return &buffer_[0]; }
  auto str() const -> std::string { return std::string(&buffer_[0], size()); }

  // Performs conversion returning a bool instead of throwing exception on
  // conversion error. This method may still throw in case of memory allocation
  // error.
  auto convert(basic_string_view<WChar> s,
               to_utf8_error_policy policy = to_utf8_error_policy::abort)
      -> bool {
    if (!convert(buffer_, s, policy)) return false;
    buffer_.push_back(0);
    return true;
  }
  static auto convert(Buffer& buf, basic_string_view<WChar> s,
                      to_utf8_error_policy policy = to_utf8_error_policy::abort)
      -> bool {
    for (auto p = s.begin(); p != s.end(); ++p) {
      uint32_t c = static_cast<uint32_t>(*p);
      if (sizeof(WChar) == 2 && c >= 0xd800 && c <= 0xdfff) {
        // Handle a surrogate pair.
        ++p;
        if (p == s.end() || (c & 0xfc00) != 0xd800 || (*p & 0xfc00) != 0xdc00) {
          if (policy == to_utf8_error_policy::abort) return false;
          buf.append(string_view("\xEF\xBF\xBD"));
          --p;
          continue;
        } else {
          c = (c << 10) + static_cast<uint32_t>(*p) - 0x35fdc00;
        }
      }
      if (c < 0x80) {
        buf.push_back(static_cast<char>(c));
      } else if (c < 0x800) {
        buf.push_back(static_cast<char>(0xc0 | (c >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else if ((c >= 0x800 && c <= 0xd7ff) || (c >= 0xe000 && c <= 0xffff)) {
        buf.push_back(static_cast<char>(0xe0 | (c >> 12)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0xfff) >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else if (c >= 0x10000 && c <= 0x10ffff) {
        buf.push_back(static_cast<char>(0xf0 | (c >> 18)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0x3ffff) >> 12)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0xfff) >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else {
        return false;
      }
    }
    return true;
  }
};

// Computes 128-bit result of multiplication of two 64-bit unsigned integers.
inline auto umul128(uint64_t x, uint64_t y) noexcept -> uint128_fallback {
#if FMT_USE_INT128
  auto p = static_cast<uint128_opt>(x) * static_cast<uint128_opt>(y);
  return {static_cast<uint64_t>(p >> 64), static_cast<uint64_t>(p)};
#elif defined(_MSC_VER) && defined(_M_X64)
  auto hi = uint64_t();
  auto lo = _umul128(x, y, &hi);
  return {hi, lo};
#else
  const uint64_t mask = static_cast<uint64_t>(max_value<uint32_t>());

  uint64_t a = x >> 32;
  uint64_t b = x & mask;
  uint64_t c = y >> 32;
  uint64_t d = y & mask;

  uint64_t ac = a * c;
  uint64_t bc = b * c;
  uint64_t ad = a * d;
  uint64_t bd = b * d;

  uint64_t intermediate = (bd >> 32) + (ad & mask) + (bc & mask);

  return {ac + (intermediate >> 32) + (ad >> 32) + (bc >> 32),
          (intermediate << 32) + (bd & mask)};
#endif
}

namespace dragonbox {
// Computes floor(log10(pow(2, e))) for e in [-2620, 2620] using the method from
// https://fmt.dev/papers/Dragonbox.pdf#page=28, section 6.1.
inline auto floor_log10_pow2(int e) noexcept -> int {
  FMT_ASSERT(e <= 2620 && e >= -2620, "too large exponent");
  static_assert((-1 >> 1) == -1, "right shift is not arithmetic");
  return (e * 315653) >> 20;
}

inline auto floor_log2_pow10(int e) noexcept -> int {
  FMT_ASSERT(e <= 1233 && e >= -1233, "too large exponent");
  return (e * 1741647) >> 19;
}

// Computes upper 64 bits of multiplication of two 64-bit unsigned integers.
inline auto umul128_upper64(uint64_t x, uint64_t y) noexcept -> uint64_t {
#if FMT_USE_INT128
  auto p = static_cast<uint128_opt>(x) * static_cast<uint128_opt>(y);
  return static_cast<uint64_t>(p >> 64);
#elif defined(_MSC_VER) && defined(_M_X64)
  return __umulh(x, y);
#else
  return umul128(x, y).high();
#endif
}

// Computes upper 128 bits of multiplication of a 64-bit unsigned integer and a
// 128-bit unsigned integer.
inline auto umul192_upper128(uint64_t x, uint128_fallback y) noexcept
    -> uint128_fallback {
  uint128_fallback r = umul128(x, y.high());
  r += umul128_upper64(x, y.low());
  return r;
}

FMT_API auto get_cached_power(int k) noexcept -> uint128_fallback;

// Type-specific information that Dragonbox uses.
template <typename T, typename Enable = void> struct float_info;

template <> struct float_info<float> {
  using carrier_uint = uint32_t;
  static const int exponent_bits = 8;
  static const int kappa = 1;
  static const int big_divisor = 100;
  static const int small_divisor = 10;
  static const int min_k = -31;
  static const int max_k = 46;
  static const int shorter_interval_tie_lower_threshold = -35;
  static const int shorter_interval_tie_upper_threshold = -35;
};

template <> struct float_info<double> {
  using carrier_uint = uint64_t;
  static const int exponent_bits = 11;
  static const int kappa = 2;
  static const int big_divisor = 1000;
  static const int small_divisor = 100;
  static const int min_k = -292;
  static const int max_k = 341;
  static const int shorter_interval_tie_lower_threshold = -77;
  static const int shorter_interval_tie_upper_threshold = -77;
};

// An 80- or 128-bit floating point number.
template <typename T>
struct float_info<T, enable_if_t<std::numeric_limits<T>::digits == 64 ||
                                 std::numeric_limits<T>::digits == 113 ||
                                 is_float128<T>::value>> {
  using carrier_uint = detail::uint128_t;
  static const int exponent_bits = 15;
};

// A double-double floating point number.
template <typename T>
struct float_info<T, enable_if_t<is_double_double<T>::value>> {
  using carrier_uint = detail::uint128_t;
};

template <typename T> struct decimal_fp {
  using significand_type = typename float_info<T>::carrier_uint;
  significand_type significand;
  int exponent;
};

template <typename T> FMT_API auto to_decimal(T x) noexcept -> decimal_fp<T>;
}  // namespace dragonbox

// Returns true iff Float has the implicit bit which is not stored.
template <typename Float> constexpr auto has_implicit_bit() -> bool {
  // An 80-bit FP number has a 64-bit significand an no implicit bit.
  return std::numeric_limits<Float>::digits != 64;
}

// Returns the number of significand bits stored in Float. The implicit bit is
// not counted since it is not stored.
template <typename Float> constexpr auto num_significand_bits() -> int {
  // std::numeric_limits may not support __float128.
  return is_float128<Float>() ? 112
                              : (std::numeric_limits<Float>::digits -
                                 (has_implicit_bit<Float>() ? 1 : 0));
}

template <typename Float>
constexpr auto exponent_mask() ->
    typename dragonbox::float_info<Float>::carrier_uint {
  using float_uint = typename dragonbox::float_info<Float>::carrier_uint;
  return ((float_uint(1) << dragonbox::float_info<Float>::exponent_bits) - 1)
         << num_significand_bits<Float>();
}
template <typename Float> constexpr auto exponent_bias() -> int {
  // std::numeric_limits may not support __float128.
  return is_float128<Float>() ? 16383
                              : std::numeric_limits<Float>::max_exponent - 1;
}

// Writes the exponent exp in the form "[+-]d{2,3}" to buffer.
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write_exponent(int exp, OutputIt out) -> OutputIt {
  FMT_ASSERT(-10000 < exp && exp < 10000, "exponent out of range");
  if (exp < 0) {
    *out++ = static_cast<Char>('-');
    exp = -exp;
  } else {
    *out++ = static_cast<Char>('+');
  }
  auto uexp = static_cast<uint32_t>(exp);
  if (is_constant_evaluated()) {
    if (uexp < 10) *out++ = '0';
    return format_decimal<Char>(out, uexp, count_digits(uexp));
  }
  if (uexp >= 100u) {
    const char* top = digits2(uexp / 100);
    if (uexp >= 1000u) *out++ = static_cast<Char>(top[0]);
    *out++ = static_cast<Char>(top[1]);
    uexp %= 100;
  }
  const char* d = digits2(uexp);
  *out++ = static_cast<Char>(d[0]);
  *out++ = static_cast<Char>(d[1]);
  return out;
}

// A floating-point number f * pow(2, e) where F is an unsigned type.
template <typename F> struct basic_fp {
  F f;
  int e;

  static constexpr const int num_significand_bits =
      static_cast<int>(sizeof(F) * num_bits<unsigned char>());

  constexpr basic_fp() : f(0), e(0) {}
  constexpr basic_fp(uint64_t f_val, int e_val) : f(f_val), e(e_val) {}

  // Constructs fp from an IEEE754 floating-point number.
  template <typename Float> FMT_CONSTEXPR basic_fp(Float n) { assign(n); }

  // Assigns n to this and return true iff predecessor is closer than successor.
  template <typename Float, FMT_ENABLE_IF(!is_double_double<Float>::value)>
  FMT_CONSTEXPR auto assign(Float n) -> bool {
    static_assert(std::numeric_limits<Float>::digits <= 113, "unsupported FP");
    // Assume Float is in the format [sign][exponent][significand].
    using carrier_uint = typename dragonbox::float_info<Float>::carrier_uint;
    const auto num_float_significand_bits =
        detail::num_significand_bits<Float>();
    const auto implicit_bit = carrier_uint(1) << num_float_significand_bits;
    const auto significand_mask = implicit_bit - 1;
    auto u = bit_cast<carrier_uint>(n);
    f = static_cast<F>(u & significand_mask);
    auto biased_e = static_cast<int>((u & exponent_mask<Float>()) >>
                                     num_float_significand_bits);
    // The predecessor is closer if n is a normalized power of 2 (f == 0)
    // other than the smallest normalized number (biased_e > 1).
    auto is_predecessor_closer = f == 0 && biased_e > 1;
    if (biased_e == 0)
      biased_e = 1;  // Subnormals use biased exponent 1 (min exponent).
    else if (has_implicit_bit<Float>())
      f += static_cast<F>(implicit_bit);
    e = biased_e - exponent_bias<Float>() - num_float_significand_bits;
    if (!has_implicit_bit<Float>()) ++e;
    return is_predecessor_closer;
  }

  template <typename Float, FMT_ENABLE_IF(is_double_double<Float>::value)>
  FMT_CONSTEXPR auto assign(Float n) -> bool {
    static_assert(std::numeric_limits<double>::is_iec559, "unsupported FP");
    return assign(static_cast<double>(n));
  }
};

using fp = basic_fp<unsigned long long>;

// Normalizes the value converted from double and multiplied by (1 << SHIFT).
template <int SHIFT = 0, typename F>
FMT_CONSTEXPR auto normalize(basic_fp<F> value) -> basic_fp<F> {
  // Handle subnormals.
  const auto implicit_bit = F(1) << num_significand_bits<double>();
  const auto shifted_implicit_bit = implicit_bit << SHIFT;
  while ((value.f & shifted_implicit_bit) == 0) {
    value.f <<= 1;
    --value.e;
  }
  // Subtract 1 to account for hidden bit.
  const auto offset = basic_fp<F>::num_significand_bits -
                      num_significand_bits<double>() - SHIFT - 1;
  value.f <<= offset;
  value.e -= offset;
  return value;
}

// Computes lhs * rhs / pow(2, 64) rounded to nearest with half-up tie breaking.
FMT_CONSTEXPR inline auto multiply(uint64_t lhs, uint64_t rhs) -> uint64_t {
#if FMT_USE_INT128
  auto product = static_cast<__uint128_t>(lhs) * rhs;
  auto f = static_cast<uint64_t>(product >> 64);
  return (static_cast<uint64_t>(product) & (1ULL << 63)) != 0 ? f + 1 : f;
#else
  // Multiply 32-bit parts of significands.
  uint64_t mask = (1ULL << 32) - 1;
  uint64_t a = lhs >> 32, b = lhs & mask;
  uint64_t c = rhs >> 32, d = rhs & mask;
  uint64_t ac = a * c, bc = b * c, ad = a * d, bd = b * d;
  // Compute mid 64-bit of result and round.
  uint64_t mid = (bd >> 32) + (ad & mask) + (bc & mask) + (1U << 31);
  return ac + (ad >> 32) + (bc >> 32) + (mid >> 32);
#endif
}

FMT_CONSTEXPR inline auto operator*(fp x, fp y) -> fp {
  return {multiply(x.f, y.f), x.e + y.e + 64};
}

template <typename T, bool doublish = num_bits<T>() == num_bits<double>()>
using convert_float_result =
    conditional_t<std::is_same<T, float>::value || doublish, double, T>;

template <typename T>
constexpr auto convert_float(T value) -> convert_float_result<T> {
  return static_cast<convert_float_result<T>>(value);
}

template <typename Char, typename OutputIt>
FMT_NOINLINE FMT_CONSTEXPR auto fill(OutputIt it, size_t n,
                                     const basic_specs& specs) -> OutputIt {
  auto fill_size = specs.fill_size();
  if (fill_size == 1) return detail::fill_n(it, n, specs.fill_unit<Char>());
  if (const Char* data = specs.fill<Char>()) {
    for (size_t i = 0; i < n; ++i) it = copy<Char>(data, data + fill_size, it);
  }
  return it;
}

// Writes the output of f, padded according to format specifications in specs.
// size: output size in code units.
// width: output display width in (terminal) column positions.
template <typename Char, align default_align = align::left, typename OutputIt,
          typename F>
FMT_CONSTEXPR auto write_padded(OutputIt out, const format_specs& specs,
                                size_t size, size_t width, F&& f) -> OutputIt {
  static_assert(default_align == align::left || default_align == align::right,
                "");
  unsigned spec_width = to_unsigned(specs.width);
  size_t padding = spec_width > width ? spec_width - width : 0;
  // Shifts are encoded as string literals because static constexpr is not
  // supported in constexpr functions.
  auto* shifts =
      default_align == align::left ? "\x1f\x1f\x00\x01" : "\x00\x1f\x00\x01";
  size_t left_padding = padding >> shifts[static_cast<int>(specs.align())];
  size_t right_padding = padding - left_padding;
  auto it = reserve(out, size + padding * specs.fill_size());
  if (left_padding != 0) it = fill<Char>(it, left_padding, specs);
  it = f(it);
  if (right_padding != 0) it = fill<Char>(it, right_padding, specs);
  return base_iterator(out, it);
}

template <typename Char, align default_align = align::left, typename OutputIt,
          typename F>
constexpr auto write_padded(OutputIt out, const format_specs& specs,
                            size_t size, F&& f) -> OutputIt {
  return write_padded<Char, default_align>(out, specs, size, size, f);
}

template <typename Char, align default_align = align::left, typename OutputIt>
FMT_CONSTEXPR auto write_bytes(OutputIt out, string_view bytes,
                               const format_specs& specs = {}) -> OutputIt {
  return write_padded<Char, default_align>(
      out, specs, bytes.size(), [bytes](reserve_iterator<OutputIt> it) {
        const char* data = bytes.data();
        return copy<Char>(data, data + bytes.size(), it);
      });
}

template <typename Char, typename OutputIt, typename UIntPtr>
auto write_ptr(OutputIt out, UIntPtr value, const format_specs* specs)
    -> OutputIt {
  int num_digits = count_digits<4>(value);
  auto size = to_unsigned(num_digits) + size_t(2);
  auto write = [=](reserve_iterator<OutputIt> it) {
    *it++ = static_cast<Char>('0');
    *it++ = static_cast<Char>('x');
    return format_base2e<Char>(4, it, value, num_digits);
  };
  return specs ? write_padded<Char, align::right>(out, *specs, size, write)
               : base_iterator(out, write(reserve(out, size)));
}

// Returns true iff the code point cp is printable.
FMT_API auto is_printable(uint32_t cp) -> bool;

inline auto needs_escape(uint32_t cp) -> bool {
  if (cp < 0x20 || cp == 0x7f || cp == '"' || cp == '\\') return true;
  if (const_check(FMT_OPTIMIZE_SIZE > 1)) return false;
  return !is_printable(cp);
}

template <typename Char> struct find_escape_result {
  const Char* begin;
  const Char* end;
  uint32_t cp;
};

template <typename Char>
auto find_escape(const Char* begin, const Char* end)
    -> find_escape_result<Char> {
  for (; begin != end; ++begin) {
    uint32_t cp = static_cast<unsigned_char<Char>>(*begin);
    if (const_check(sizeof(Char) == 1) && cp >= 0x80) continue;
    if (needs_escape(cp)) return {begin, begin + 1, cp};
  }
  return {begin, nullptr, 0};
}

inline auto find_escape(const char* begin, const char* end)
    -> find_escape_result<char> {
  if (const_check(!use_utf8)) return find_escape<char>(begin, end);
  auto result = find_escape_result<char>{end, nullptr, 0};
  for_each_codepoint(string_view(begin, to_unsigned(end - begin)),
                     [&](uint32_t cp, string_view sv) {
                       if (needs_escape(cp)) {
                         result = {sv.begin(), sv.end(), cp};
                         return false;
                       }
                       return true;
                     });
  return result;
}

template <size_t width, typename Char, typename OutputIt>
auto write_codepoint(OutputIt out, char prefix, uint32_t cp) -> OutputIt {
  *out++ = static_cast<Char>('\\');
  *out++ = static_cast<Char>(prefix);
  Char buf[width];
  fill_n(buf, width, static_cast<Char>('0'));
  format_base2e(4, buf, cp, width);
  return copy<Char>(buf, buf + width, out);
}

template <typename OutputIt, typename Char>
auto write_escaped_cp(OutputIt out, const find_escape_result<Char>& escape)
    -> OutputIt {
  auto c = static_cast<Char>(escape.cp);
  switch (escape.cp) {
  case '\n':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('n');
    break;
  case '\r':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('r');
    break;
  case '\t':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('t');
    break;
  case '"':  FMT_FALLTHROUGH;
  case '\'': FMT_FALLTHROUGH;
  case '\\': *out++ = static_cast<Char>('\\'); break;
  default:
    if (escape.cp < 0x100) return write_codepoint<2, Char>(out, 'x', escape.cp);
    if (escape.cp < 0x10000)
      return write_codepoint<4, Char>(out, 'u', escape.cp);
    if (escape.cp < 0x110000)
      return write_codepoint<8, Char>(out, 'U', escape.cp);
    for (Char escape_char : basic_string_view<Char>(
             escape.begin, to_unsigned(escape.end - escape.begin))) {
      out = write_codepoint<2, Char>(out, 'x',
                                     static_cast<uint32_t>(escape_char) & 0xFF);
    }
    return out;
  }
  *out++ = c;
  return out;
}

template <typename Char, typename OutputIt>
auto write_escaped_string(OutputIt out, basic_string_view<Char> str)
    -> OutputIt {
  *out++ = static_cast<Char>('"');
  auto begin = str.begin(), end = str.end();
  do {
    auto escape = find_escape(begin, end);
    out = copy<Char>(begin, escape.begin, out);
    begin = escape.end;
    if (!begin) break;
    out = write_escaped_cp<OutputIt, Char>(out, escape);
  } while (begin != end);
  *out++ = static_cast<Char>('"');
  return out;
}

template <typename Char, typename OutputIt>
auto write_escaped_char(OutputIt out, Char v) -> OutputIt {
  Char v_array[1] = {v};
  *out++ = static_cast<Char>('\'');
  if ((needs_escape(static_cast<uint32_t>(v)) && v != static_cast<Char>('"')) ||
      v == static_cast<Char>('\'')) {
    out = write_escaped_cp(out,
                           find_escape_result<Char>{v_array, v_array + 1,
                                                    static_cast<uint32_t>(v)});
  } else {
    *out++ = v;
  }
  *out++ = static_cast<Char>('\'');
  return out;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write_char(OutputIt out, Char value,
                              const format_specs& specs) -> OutputIt {
  bool is_debug = specs.type() == presentation_type::debug;
  return write_padded<Char>(out, specs, 1, [=](reserve_iterator<OutputIt> it) {
    if (is_debug) return write_escaped_char(it, value);
    *it++ = value;
    return it;
  });
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, Char value, const format_specs& specs,
                         locale_ref loc = {}) -> OutputIt {
  // char is formatted as unsigned char for consistency across platforms.
  using unsigned_type =
      conditional_t<std::is_same<Char, char>::value, unsigned char, unsigned>;
  return check_char_specs(specs)
             ? write_char<Char>(out, value, specs)
             : write<Char>(out, static_cast<unsigned_type>(value), specs, loc);
}

template <typename Char> class digit_grouping {
 private:
  std::string grouping_;
  std::basic_string<Char> thousands_sep_;

  struct next_state {
    std::string::const_iterator group;
    int pos;
  };
  auto initial_state() const -> next_state { return {grouping_.begin(), 0}; }

  // Returns the next digit group separator position.
  auto next(next_state& state) const -> int {
    if (thousands_sep_.empty()) return max_value<int>();
    if (state.group == grouping_.end()) return state.pos += grouping_.back();
    if (*state.group <= 0 || *state.group == max_value<char>())
      return max_value<int>();
    state.pos += *state.group++;
    return state.pos;
  }

 public:
  template <typename Locale,
            FMT_ENABLE_IF(std::is_same<Locale, locale_ref>::value)>
  explicit digit_grouping(Locale loc, bool localized = true) {
    if (!localized) return;
    auto sep = thousands_sep<Char>(loc);
    grouping_ = sep.grouping;
    if (sep.thousands_sep) thousands_sep_.assign(1, sep.thousands_sep);
  }
  digit_grouping(std::string grouping, std::basic_string<Char> sep)
      : grouping_(std::move(grouping)), thousands_sep_(std::move(sep)) {}

  auto has_separator() const -> bool { return !thousands_sep_.empty(); }

  auto count_separators(int num_digits) const -> int {
    int count = 0;
    auto state = initial_state();
    while (num_digits > next(state)) ++count;
    return count;
  }

  // Applies grouping to digits and write the output to out.
  template <typename Out, typename C>
  auto apply(Out out, basic_string_view<C> digits) const -> Out {
    auto num_digits = static_cast<int>(digits.size());
    auto separators = basic_memory_buffer<int>();
    separators.push_back(0);
    auto state = initial_state();
    while (int i = next(state)) {
      if (i >= num_digits) break;
      separators.push_back(i);
    }
    for (int i = 0, sep_index = static_cast<int>(separators.size() - 1);
         i < num_digits; ++i) {
      if (num_digits - i == separators[sep_index]) {
        out = copy<Char>(thousands_sep_.data(),
                         thousands_sep_.data() + thousands_sep_.size(), out);
        --sep_index;
      }
      *out++ = static_cast<Char>(digits[to_unsigned(i)]);
    }
    return out;
  }
};

FMT_CONSTEXPR inline void prefix_append(unsigned& prefix, unsigned value) {
  prefix |= prefix != 0 ? value << 8 : value;
  prefix += (1u + (value > 0xff ? 1 : 0)) << 24;
}

// Writes a decimal integer with digit grouping.
template <typename OutputIt, typename UInt, typename Char>
auto write_int(OutputIt out, UInt value, unsigned prefix,
               const format_specs& specs, const digit_grouping<Char>& grouping)
    -> OutputIt {
  static_assert(std::is_same<uint64_or_128_t<UInt>, UInt>::value, "");
  int num_digits = 0;
  auto buffer = memory_buffer();
  switch (specs.type()) {
  default: FMT_ASSERT(false, ""); FMT_FALLTHROUGH;
  case presentation_type::none:
  case presentation_type::dec:
    num_digits = count_digits(value);
    format_decimal<char>(appender(buffer), value, num_digits);
    break;
  case presentation_type::hex:
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'X' : 'x') << 8 | '0');
    num_digits = count_digits<4>(value);
    format_base2e<char>(4, appender(buffer), value, num_digits, specs.upper());
    break;
  case presentation_type::oct:
    num_digits = count_digits<3>(value);
    // Octal prefix '0' is counted as a digit, so only add it if precision
    // is not greater than the number of digits.
    if (specs.alt() && specs.precision <= num_digits && value != 0)
      prefix_append(prefix, '0');
    format_base2e<char>(3, appender(buffer), value, num_digits);
    break;
  case presentation_type::bin:
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'B' : 'b') << 8 | '0');
    num_digits = count_digits<1>(value);
    format_base2e<char>(1, appender(buffer), value, num_digits);
    break;
  case presentation_type::chr:
    return write_char<Char>(out, static_cast<Char>(value), specs);
  }

  unsigned size = (prefix != 0 ? prefix >> 24 : 0) + to_unsigned(num_digits) +
                  to_unsigned(grouping.count_separators(num_digits));
  return write_padded<Char, align::right>(
      out, specs, size, size, [&](reserve_iterator<OutputIt> it) {
        for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
          *it++ = static_cast<Char>(p & 0xff);
        return grouping.apply(it, string_view(buffer.data(), buffer.size()));
      });
}

#if FMT_USE_LOCALE
// Writes a localized value.
FMT_API auto write_loc(appender out, loc_value value, const format_specs& specs,
                       locale_ref loc) -> bool;
#endif
template <typename OutputIt>
inline auto write_loc(OutputIt, const loc_value&, const format_specs&,
                      locale_ref) -> bool {
  return false;
}

template <typename UInt> struct write_int_arg {
  UInt abs_value;
  unsigned prefix;
};

template <typename T>
FMT_CONSTEXPR auto make_write_int_arg(T value, sign s)
    -> write_int_arg<uint32_or_64_or_128_t<T>> {
  auto prefix = 0u;
  auto abs_value = static_cast<uint32_or_64_or_128_t<T>>(value);
  if (is_negative(value)) {
    prefix = 0x01000000 | '-';
    abs_value = 0 - abs_value;
  } else {
    constexpr const unsigned prefixes[4] = {0, 0, 0x1000000u | '+',
                                            0x1000000u | ' '};
    prefix = prefixes[static_cast<int>(s)];
  }
  return {abs_value, prefix};
}

template <typename Char = char> struct loc_writer {
  basic_appender<Char> out;
  const format_specs& specs;
  std::basic_string<Char> sep;
  std::string grouping;
  std::basic_string<Char> decimal_point;

  template <typename T, FMT_ENABLE_IF(is_integer<T>::value)>
  auto operator()(T value) -> bool {
    auto arg = make_write_int_arg(value, specs.sign());
    write_int(out, static_cast<uint64_or_128_t<T>>(arg.abs_value), arg.prefix,
              specs, digit_grouping<Char>(grouping, sep));
    return true;
  }

  template <typename T, FMT_ENABLE_IF(!is_integer<T>::value)>
  auto operator()(T) -> bool {
    return false;
  }
};

// Size and padding computation separate from write_int to avoid template bloat.
struct size_padding {
  unsigned size;
  unsigned padding;

  FMT_CONSTEXPR size_padding(int num_digits, unsigned prefix,
                             const format_specs& specs)
      : size((prefix >> 24) + to_unsigned(num_digits)), padding(0) {
    if (specs.align() == align::numeric) {
      auto width = to_unsigned(specs.width);
      if (width > size) {
        padding = width - size;
        size = width;
      }
    } else if (specs.precision > num_digits) {
      size = (prefix >> 24) + to_unsigned(specs.precision);
      padding = to_unsigned(specs.precision - num_digits);
    }
  }
};

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR FMT_INLINE auto write_int(OutputIt out, write_int_arg<T> arg,
                                        const format_specs& specs) -> OutputIt {
  static_assert(std::is_same<T, uint32_or_64_or_128_t<T>>::value, "");

  constexpr int buffer_size = num_bits<T>();
  char buffer[buffer_size];
  if (is_constant_evaluated()) fill_n(buffer, buffer_size, '\0');
  const char* begin = nullptr;
  const char* end = buffer + buffer_size;

  auto abs_value = arg.abs_value;
  auto prefix = arg.prefix;
  switch (specs.type()) {
  default: FMT_ASSERT(false, ""); FMT_FALLTHROUGH;
  case presentation_type::none:
  case presentation_type::dec:
    begin = do_format_decimal(buffer, abs_value, buffer_size);
    break;
  case presentation_type::hex:
    begin = do_format_base2e(4, buffer, abs_value, buffer_size, specs.upper());
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'X' : 'x') << 8 | '0');
    break;
  case presentation_type::oct: {
    begin = do_format_base2e(3, buffer, abs_value, buffer_size);
    // Octal prefix '0' is counted as a digit, so only add it if precision
    // is not greater than the number of digits.
    auto num_digits = end - begin;
    if (specs.alt() && specs.precision <= num_digits && abs_value != 0)
      prefix_append(prefix, '0');
    break;
  }
  case presentation_type::bin:
    begin = do_format_base2e(1, buffer, abs_value, buffer_size);
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'B' : 'b') << 8 | '0');
    break;
  case presentation_type::chr:
    return write_char<Char>(out, static_cast<Char>(abs_value), specs);
  }

  // Write an integer in the format
  //   <left-padding><prefix><numeric-padding><digits><right-padding>
  // prefix contains chars in three lower bytes and the size in the fourth byte.
  int num_digits = static_cast<int>(end - begin);
  // Slightly faster check for specs.width == 0 && specs.precision == -1.
  if ((specs.width | (specs.precision + 1)) == 0) {
    auto it = reserve(out, to_unsigned(num_digits) + (prefix >> 24));
    for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
      *it++ = static_cast<Char>(p & 0xff);
    return base_iterator(out, copy<Char>(begin, end, it));
  }
  auto sp = size_padding(num_digits, prefix, specs);
  unsigned padding = sp.padding;
  return write_padded<Char, align::right>(
      out, specs, sp.size, [=](reserve_iterator<OutputIt> it) {
        for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
          *it++ = static_cast<Char>(p & 0xff);
        it = detail::fill_n(it, padding, static_cast<Char>('0'));
        return copy<Char>(begin, end, it);
      });
}

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR FMT_NOINLINE auto write_int_noinline(OutputIt out,
                                                   write_int_arg<T> arg,
                                                   const format_specs& specs)
    -> OutputIt {
  return write_int<Char>(out, arg, specs);
}

template <typename Char, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value)>
FMT_CONSTEXPR FMT_INLINE auto write(basic_appender<Char> out, T value,
                                    const format_specs& specs, locale_ref loc)
    -> basic_appender<Char> {
  if (specs.localized() && write_loc(out, value, specs, loc)) return out;
  return write_int_noinline<Char>(out, make_write_int_arg(value, specs.sign()),
                                  specs);
}

// An inlined version of write used in format string compilation.
template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value &&
                        !std::is_same<OutputIt, basic_appender<Char>>::value)>
FMT_CONSTEXPR FMT_INLINE auto write(OutputIt out, T value,
                                    const format_specs& specs, locale_ref loc)
    -> OutputIt {
  if (specs.localized() && write_loc(out, value, specs, loc)) return out;
  return write_int<Char>(out, make_write_int_arg(value, specs.sign()), specs);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> s,
                         const format_specs& specs) -> OutputIt {
  auto data = s.data();
  auto size = s.size();
  if (specs.precision >= 0 && to_unsigned(specs.precision) < size)
    size = code_point_index(s, to_unsigned(specs.precision));

  bool is_debug = specs.type() == presentation_type::debug;
  if (is_debug) {
    auto buf = counting_buffer<Char>();
    write_escaped_string(basic_appender<Char>(buf), s);
    size = buf.count();
  }

  size_t width = 0;
  if (specs.width != 0) {
    width =
        is_debug ? size : compute_width(basic_string_view<Char>(data, size));
  }
  return write_padded<Char>(
      out, specs, size, width, [=](reserve_iterator<OutputIt> it) {
        return is_debug ? write_escaped_string(it, s)
                        : copy<Char>(data, data + size, it);
      });
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> s,
                         const format_specs& specs, locale_ref) -> OutputIt {
  return write<Char>(out, s, specs);
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, const Char* s, const format_specs& specs,
                         locale_ref) -> OutputIt {
  if (specs.type() == presentation_type::pointer)
    return write_ptr<Char>(out, bit_cast<uintptr_t>(s), &specs);
  if (!s) report_error("string pointer is null");
  return write<Char>(out, basic_string_view<Char>(s), specs, {});
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value)>
FMT_CONSTEXPR auto write(OutputIt out, T value) -> OutputIt {
  auto abs_value = static_cast<uint32_or_64_or_128_t<T>>(value);
  bool negative = is_negative(value);
  // Don't do -abs_value since it trips unsigned-integer-overflow sanitizer.
  if (negative) abs_value = ~abs_value + 1;
  int num_digits = count_digits(abs_value);
  auto size = (negative ? 1 : 0) + static_cast<size_t>(num_digits);
  if (auto ptr = to_pointer<Char>(out, size)) {
    if (negative) *ptr++ = static_cast<Char>('-');
    format_decimal<Char>(ptr, abs_value, num_digits);
    return out;
  }
  if (negative) *out++ = static_cast<Char>('-');
  return format_decimal<Char>(out, abs_value, num_digits);
}

template <typename Char>
FMT_CONSTEXPR auto parse_align(const Char* begin, const Char* end,
                               format_specs& specs) -> const Char* {
  FMT_ASSERT(begin != end, "");
  auto alignment = align::none;
  auto p = begin + code_point_length(begin);
  if (end - p <= 0) p = begin;
  for (;;) {
    switch (to_ascii(*p)) {
    case '<': alignment = align::left; break;
    case '>': alignment = align::right; break;
    case '^': alignment = align::center; break;
    }
    if (alignment != align::none) {
      if (p != begin) {
        auto c = *begin;
        if (c == '}') return begin;
        if (c == '{') {
          report_error("invalid fill character '{'");
          return begin;
        }
        specs.set_fill(basic_string_view<Char>(begin, to_unsigned(p - begin)));
        begin = p + 1;
      } else {
        ++begin;
      }
      break;
    } else if (p == begin) {
      break;
    }
    p = begin;
  }
  specs.set_align(alignment);
  return begin;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR20 auto write_nonfinite(OutputIt out, bool isnan,
                                     format_specs specs, sign s) -> OutputIt {
  auto str =
      isnan ? (specs.upper() ? "NAN" : "nan") : (specs.upper() ? "INF" : "inf");
  constexpr size_t str_size = 3;
  auto size = str_size + (s != sign::none ? 1 : 0);
  // Replace '0'-padding with space for non-finite values.
  const bool is_zero_fill =
      specs.fill_size() == 1 && specs.fill_unit<Char>() == '0';
  if (is_zero_fill) specs.set_fill(' ');
  return write_padded<Char>(out, specs, size,
                            [=](reserve_iterator<OutputIt> it) {
                              if (s != sign::none)
                                *it++ = detail::getsign<Char>(s);
                              return copy<Char>(str, str + str_size, it);
                            });
}

// A decimal floating-point number significand * pow(10, exp).
struct big_decimal_fp {
  const char* significand;
  int significand_size;
  int exponent;
};

constexpr auto get_significand_size(const big_decimal_fp& f) -> int {
  return f.significand_size;
}
template <typename T>
inline auto get_significand_size(const dragonbox::decimal_fp<T>& f) -> int {
  return count_digits(f.significand);
}

template <typename Char, typename OutputIt>
constexpr auto write_significand(OutputIt out, const char* significand,
                                 int significand_size) -> OutputIt {
  return copy<Char>(significand, significand + significand_size, out);
}
template <typename Char, typename OutputIt, typename UInt>
inline auto write_significand(OutputIt out, UInt significand,
                              int significand_size) -> OutputIt {
  return format_decimal<Char>(out, significand, significand_size);
}
template <typename Char, typename OutputIt, typename T, typename Grouping>
FMT_CONSTEXPR20 auto write_significand(OutputIt out, T significand,
                                       int significand_size, int exponent,
                                       const Grouping& grouping) -> OutputIt {
  if (!grouping.has_separator()) {
    out = write_significand<Char>(out, significand, significand_size);
    return detail::fill_n(out, exponent, static_cast<Char>('0'));
  }
  auto buffer = memory_buffer();
  write_significand<char>(appender(buffer), significand, significand_size);
  detail::fill_n(appender(buffer), exponent, '0');
  return grouping.apply(out, string_view(buffer.data(), buffer.size()));
}

template <typename Char, typename UInt,
          FMT_ENABLE_IF(std::is_integral<UInt>::value)>
inline auto write_significand(Char* out, UInt significand, int significand_size,
                              int integral_size, Char decimal_point) -> Char* {
  if (!decimal_point) return format_decimal(out, significand, significand_size);
  out += significand_size + 1;
  Char* end = out;
  int floating_size = significand_size - integral_size;
  for (int i = floating_size / 2; i > 0; --i) {
    out -= 2;
    write2digits(out, static_cast<std::size_t>(significand % 100));
    significand /= 100;
  }
  if (floating_size % 2 != 0) {
    *--out = static_cast<Char>('0' + significand % 10);
    significand /= 10;
  }
  *--out = decimal_point;
  format_decimal(out - integral_size, significand, integral_size);
  return end;
}

template <typename OutputIt, typename UInt, typename Char,
          FMT_ENABLE_IF(!std::is_pointer<remove_cvref_t<OutputIt>>::value)>
inline auto write_significand(OutputIt out, UInt significand,
                              int significand_size, int integral_size,
                              Char decimal_point) -> OutputIt {
  // Buffer is large enough to hold digits (digits10 + 1) and a decimal point.
  Char buffer[digits10<UInt>() + 2];
  auto end = write_significand(buffer, significand, significand_size,
                               integral_size, decimal_point);
  return detail::copy_noinline<Char>(buffer, end, out);
}

template <typename OutputIt, typename Char>
FMT_CONSTEXPR auto write_significand(OutputIt out, const char* significand,
                                     int significand_size, int integral_size,
                                     Char decimal_point) -> OutputIt {
  out = detail::copy_noinline<Char>(significand, significand + integral_size,
                                    out);
  if (!decimal_point) return out;
  *out++ = decimal_point;
  return detail::copy_noinline<Char>(significand + integral_size,
                                     significand + significand_size, out);
}

template <typename OutputIt, typename Char, typename T, typename Grouping>
FMT_CONSTEXPR20 auto write_significand(OutputIt out, T significand,
                                       int significand_size, int integral_size,
                                       Char decimal_point,
                                       const Grouping& grouping) -> OutputIt {
  if (!grouping.has_separator()) {
    return write_significand(out, significand, significand_size, integral_size,
                             decimal_point);
  }
  auto buffer = basic_memory_buffer<Char>();
  write_significand(basic_appender<Char>(buffer), significand, significand_size,
                    integral_size, decimal_point);
  grouping.apply(
      out, basic_string_view<Char>(buffer.data(), to_unsigned(integral_size)));
  return detail::copy_noinline<Char>(buffer.data() + integral_size,
                                     buffer.end(), out);
}

template <typename Char, typename OutputIt, typename DecimalFP,
          typename Grouping = digit_grouping<Char>>
FMT_CONSTEXPR20 auto do_write_float(OutputIt out, const DecimalFP& f,
                                    const format_specs& specs, sign s,
                                    locale_ref loc) -> OutputIt {
  auto significand = f.significand;
  int significand_size = get_significand_size(f);
  const Char zero = static_cast<Char>('0');
  size_t size = to_unsigned(significand_size) + (s != sign::none ? 1 : 0);
  using iterator = reserve_iterator<OutputIt>;

  Char decimal_point = specs.localized() ? detail::decimal_point<Char>(loc)
                                         : static_cast<Char>('.');

  int output_exp = f.exponent + significand_size - 1;
  auto use_exp_format = [=]() {
    if (specs.type() == presentation_type::exp) return true;
    if (specs.type() == presentation_type::fixed) return false;
    // Use the fixed notation if the exponent is in [exp_lower, exp_upper),
    // e.g. 0.0001 instead of 1e-04. Otherwise use the exponent notation.
    const int exp_lower = -4, exp_upper = 16;
    return output_exp < exp_lower ||
           output_exp >= (specs.precision > 0 ? specs.precision : exp_upper);
  };
  if (use_exp_format()) {
    int num_zeros = 0;
    if (specs.alt()) {
      num_zeros = specs.precision - significand_size;
      if (num_zeros < 0) num_zeros = 0;
      size += to_unsigned(num_zeros);
    } else if (significand_size == 1) {
      decimal_point = Char();
    }
    auto abs_output_exp = output_exp >= 0 ? output_exp : -output_exp;
    int exp_digits = 2;
    if (abs_output_exp >= 100) exp_digits = abs_output_exp >= 1000 ? 4 : 3;

    size += to_unsigned((decimal_point ? 1 : 0) + 2 + exp_digits);
    char exp_char = specs.upper() ? 'E' : 'e';
    auto write = [=](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      // Insert a decimal point after the first digit and add an exponent.
      it = write_significand(it, significand, significand_size, 1,
                             decimal_point);
      if (num_zeros > 0) it = detail::fill_n(it, num_zeros, zero);
      *it++ = static_cast<Char>(exp_char);
      return write_exponent<Char>(output_exp, it);
    };
    return specs.width > 0
               ? write_padded<Char, align::right>(out, specs, size, write)
               : base_iterator(out, write(reserve(out, size)));
  }

  int exp = f.exponent + significand_size;
  if (f.exponent >= 0) {
    // 1234e5 -> 123400000[.0+]
    size += to_unsigned(f.exponent);
    int num_zeros = specs.precision - exp;
    abort_fuzzing_if(num_zeros > 5000);
    if (specs.alt()) {
      ++size;
      if (num_zeros <= 0 && specs.type() != presentation_type::fixed)
        num_zeros = 0;
      if (num_zeros > 0) size += to_unsigned(num_zeros);
    }
    auto grouping = Grouping(loc, specs.localized());
    size += to_unsigned(grouping.count_separators(exp));
    return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      it = write_significand<Char>(it, significand, significand_size,
                                   f.exponent, grouping);
      if (!specs.alt()) return it;
      *it++ = decimal_point;
      return num_zeros > 0 ? detail::fill_n(it, num_zeros, zero) : it;
    });
  } else if (exp > 0) {
    // 1234e-2 -> 12.34[0+]
    int num_zeros = specs.alt() ? specs.precision - significand_size : 0;
    size += 1 + static_cast<unsigned>(max_of(num_zeros, 0));
    auto grouping = Grouping(loc, specs.localized());
    size += to_unsigned(grouping.count_separators(exp));
    return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      it = write_significand(it, significand, significand_size, exp,
                             decimal_point, grouping);
      return num_zeros > 0 ? detail::fill_n(it, num_zeros, zero) : it;
    });
  }
  // 1234e-6 -> 0.001234
  int num_zeros = -exp;
  if (significand_size == 0 && specs.precision >= 0 &&
      specs.precision < num_zeros) {
    num_zeros = specs.precision;
  }
  bool pointy = num_zeros != 0 || significand_size != 0 || specs.alt();
  size += 1 + (pointy ? 1 : 0) + to_unsigned(num_zeros);
  return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
    if (s != sign::none) *it++ = detail::getsign<Char>(s);
    *it++ = zero;
    if (!pointy) return it;
    *it++ = decimal_point;
    it = detail::fill_n(it, num_zeros, zero);
    return write_significand<Char>(it, significand, significand_size);
  });
}

template <typename Char> class fallback_digit_grouping {
 public:
  constexpr fallback_digit_grouping(locale_ref, bool) {}

  constexpr auto has_separator() const -> bool { return false; }

  constexpr auto count_separators(int) const -> int { return 0; }

  template <typename Out, typename C>
  constexpr auto apply(Out out, basic_string_view<C>) const -> Out {
    return out;
  }
};

template <typename Char, typename OutputIt, typename DecimalFP>
FMT_CONSTEXPR20 auto write_float(OutputIt out, const DecimalFP& f,
                                 const format_specs& specs, sign s,
                                 locale_ref loc) -> OutputIt {
  if (is_constant_evaluated()) {
    return do_write_float<Char, OutputIt, DecimalFP,
                          fallback_digit_grouping<Char>>(out, f, specs, s, loc);
  } else {
    return do_write_float<Char>(out, f, specs, s, loc);
  }
}

template <typename T> constexpr auto isnan(T value) -> bool {
  return value != value;  // std::isnan doesn't support __float128.
}

template <typename T, typename Enable = void>
struct has_isfinite : std::false_type {};

template <typename T>
struct has_isfinite<T, enable_if_t<sizeof(std::isfinite(T())) != 0>>
    : std::true_type {};

template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value&&
                                        has_isfinite<T>::value)>
FMT_CONSTEXPR20 auto isfinite(T value) -> bool {
  constexpr T inf = T(std::numeric_limits<double>::infinity());
  if (is_constant_evaluated())
    return !detail::isnan(value) && value < inf && value > -inf;
  return std::isfinite(value);
}
template <typename T, FMT_ENABLE_IF(!has_isfinite<T>::value)>
FMT_CONSTEXPR auto isfinite(T value) -> bool {
  T inf = T(std::numeric_limits<double>::infinity());
  // std::isfinite doesn't support __float128.
  return !detail::isnan(value) && value < inf && value > -inf;
}

template <typename T, FMT_ENABLE_IF(is_floating_point<T>::value)>
FMT_INLINE FMT_CONSTEXPR bool signbit(T value) {
  if (is_constant_evaluated()) {
#ifdef __cpp_if_constexpr
    if constexpr (std::numeric_limits<double>::is_iec559) {
      auto bits = detail::bit_cast<uint64_t>(static_cast<double>(value));
      return (bits >> (num_bits<uint64_t>() - 1)) != 0;
    }
#endif
  }
  return std::signbit(static_cast<double>(value));
}

inline FMT_CONSTEXPR20 void adjust_precision(int& precision, int exp10) {
  // Adjust fixed precision by exponent because it is relative to decimal
  // point.
  if (exp10 > 0 && precision > max_value<int>() - exp10)
    FMT_THROW(format_error("number is too big"));
  precision += exp10;
}

class bigint {
 private:
  // A bigint is a number in the form bigit_[N - 1] ... bigit_[0] * 32^exp_.
  using bigit = uint32_t;  // A big digit.
  using double_bigit = uint64_t;
  enum { bigit_bits = num_bits<bigit>() };
  enum { bigits_capacity = 32 };
  basic_memory_buffer<bigit, bigits_capacity> bigits_;
  int exp_;

  friend struct formatter<bigint>;

  FMT_CONSTEXPR auto get_bigit(int i) const -> bigit {
    return i >= exp_ && i < num_bigits() ? bigits_[i - exp_] : 0;
  }

  FMT_CONSTEXPR void subtract_bigits(int index, bigit other, bigit& borrow) {
    auto result = double_bigit(bigits_[index]) - other - borrow;
    bigits_[index] = static_cast<bigit>(result);
    borrow = static_cast<bigit>(result >> (bigit_bits * 2 - 1));
  }

  FMT_CONSTEXPR void remove_leading_zeros() {
    int num_bigits = static_cast<int>(bigits_.size()) - 1;
    while (num_bigits > 0 && bigits_[num_bigits] == 0) --num_bigits;
    bigits_.resize(to_unsigned(num_bigits + 1));
  }

  // Computes *this -= other assuming aligned bigints and *this >= other.
  FMT_CONSTEXPR void subtract_aligned(const bigint& other) {
    FMT_ASSERT(other.exp_ >= exp_, "unaligned bigints");
    FMT_ASSERT(compare(*this, other) >= 0, "");
    bigit borrow = 0;
    int i = other.exp_ - exp_;
    for (size_t j = 0, n = other.bigits_.size(); j != n; ++i, ++j)
      subtract_bigits(i, other.bigits_[j], borrow);
    if (borrow != 0) subtract_bigits(i, 0, borrow);
    FMT_ASSERT(borrow == 0, "");
    remove_leading_zeros();
  }

  FMT_CONSTEXPR void multiply(uint32_t value) {
    bigit carry = 0;
    const double_bigit wide_value = value;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      double_bigit result = bigits_[i] * wide_value + carry;
      bigits_[i] = static_cast<bigit>(result);
      carry = static_cast<bigit>(result >> bigit_bits);
    }
    if (carry != 0) bigits_.push_back(carry);
  }

  template <typename UInt, FMT_ENABLE_IF(std::is_same<UInt, uint64_t>::value ||
                                         std::is_same<UInt, uint128_t>::value)>
  FMT_CONSTEXPR void multiply(UInt value) {
    using half_uint =
        conditional_t<std::is_same<UInt, uint128_t>::value, uint64_t, uint32_t>;
    const int shift = num_bits<half_uint>() - bigit_bits;
    const UInt lower = static_cast<half_uint>(value);
    const UInt upper = value >> num_bits<half_uint>();
    UInt carry = 0;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      UInt result = lower * bigits_[i] + static_cast<bigit>(carry);
      carry = (upper * bigits_[i] << shift) + (result >> bigit_bits) +
              (carry >> bigit_bits);
      bigits_[i] = static_cast<bigit>(result);
    }
    while (carry != 0) {
      bigits_.push_back(static_cast<bigit>(carry));
      carry >>= bigit_bits;
    }
  }

  template <typename UInt, FMT_ENABLE_IF(std::is_same<UInt, uint64_t>::value ||
                                         std::is_same<UInt, uint128_t>::value)>
  FMT_CONSTEXPR void assign(UInt n) {
    size_t num_bigits = 0;
    do {
      bigits_[num_bigits++] = static_cast<bigit>(n);
      n >>= bigit_bits;
    } while (n != 0);
    bigits_.resize(num_bigits);
    exp_ = 0;
  }

 public:
  FMT_CONSTEXPR bigint() : exp_(0) {}
  explicit bigint(uint64_t n) { assign(n); }

  bigint(const bigint&) = delete;
  void operator=(const bigint&) = delete;

  FMT_CONSTEXPR void assign(const bigint& other) {
    auto size = other.bigits_.size();
    bigits_.resize(size);
    auto data = other.bigits_.data();
    copy<bigit>(data, data + size, bigits_.data());
    exp_ = other.exp_;
  }

  template <typename Int> FMT_CONSTEXPR void operator=(Int n) {
    FMT_ASSERT(n > 0, "");
    assign(uint64_or_128_t<Int>(n));
  }

  FMT_CONSTEXPR auto num_bigits() const -> int {
    return static_cast<int>(bigits_.size()) + exp_;
  }

  FMT_CONSTEXPR auto operator<<=(int shift) -> bigint& {
    FMT_ASSERT(shift >= 0, "");
    exp_ += shift / bigit_bits;
    shift %= bigit_bits;
    if (shift == 0) return *this;
    bigit carry = 0;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      bigit c = bigits_[i] >> (bigit_bits - shift);
      bigits_[i] = (bigits_[i] << shift) + carry;
      carry = c;
    }
    if (carry != 0) bigits_.push_back(carry);
    return *this;
  }

  template <typename Int> FMT_CONSTEXPR auto operator*=(Int value) -> bigint& {
    FMT_ASSERT(value > 0, "");
    multiply(uint32_or_64_or_128_t<Int>(value));
    return *this;
  }

  friend FMT_CONSTEXPR auto compare(const bigint& b1, const bigint& b2) -> int {
    int num_bigits1 = b1.num_bigits(), num_bigits2 = b2.num_bigits();
    if (num_bigits1 != num_bigits2) return num_bigits1 > num_bigits2 ? 1 : -1;
    int i = static_cast<int>(b1.bigits_.size()) - 1;
    int j = static_cast<int>(b2.bigits_.size()) - 1;
    int end = i - j;
    if (end < 0) end = 0;
    for (; i >= end; --i, --j) {
      bigit b1_bigit = b1.bigits_[i], b2_bigit = b2.bigits_[j];
      if (b1_bigit != b2_bigit) return b1_bigit > b2_bigit ? 1 : -1;
    }
    if (i != j) return i > j ? 1 : -1;
    return 0;
  }

  // Returns compare(lhs1 + lhs2, rhs).
  friend FMT_CONSTEXPR auto add_compare(const bigint& lhs1, const bigint& lhs2,
                                        const bigint& rhs) -> int {
    int max_lhs_bigits = max_of(lhs1.num_bigits(), lhs2.num_bigits());
    int num_rhs_bigits = rhs.num_bigits();
    if (max_lhs_bigits + 1 < num_rhs_bigits) return -1;
    if (max_lhs_bigits > num_rhs_bigits) return 1;
    double_bigit borrow = 0;
    int min_exp = min_of(min_of(lhs1.exp_, lhs2.exp_), rhs.exp_);
    for (int i = num_rhs_bigits - 1; i >= min_exp; --i) {
      double_bigit sum = double_bigit(lhs1.get_bigit(i)) + lhs2.get_bigit(i);
      bigit rhs_bigit = rhs.get_bigit(i);
      if (sum > rhs_bigit + borrow) return 1;
      borrow = rhs_bigit + borrow - sum;
      if (borrow > 1) return -1;
      borrow <<= bigit_bits;
    }
    return borrow != 0 ? -1 : 0;
  }

  // Assigns pow(10, exp) to this bigint.
  FMT_CONSTEXPR20 void assign_pow10(int exp) {
    FMT_ASSERT(exp >= 0, "");
    if (exp == 0) return *this = 1;
    int bitmask = 1 << (num_bits<unsigned>() -
                        countl_zero(static_cast<uint32_t>(exp)) - 1);
    // pow(10, exp) = pow(5, exp) * pow(2, exp). First compute pow(5, exp) by
    // repeated squaring and multiplication.
    *this = 5;
    bitmask >>= 1;
    while (bitmask != 0) {
      square();
      if ((exp & bitmask) != 0) *this *= 5;
      bitmask >>= 1;
    }
    *this <<= exp;  // Multiply by pow(2, exp) by shifting.
  }

  FMT_CONSTEXPR20 void square() {
    int num_bigits = static_cast<int>(bigits_.size());
    int num_result_bigits = 2 * num_bigits;
    basic_memory_buffer<bigit, bigits_capacity> n(std::move(bigits_));
    bigits_.resize(to_unsigned(num_result_bigits));
    auto sum = uint128_t();
    for (int bigit_index = 0; bigit_index < num_bigits; ++bigit_index) {
      // Compute bigit at position bigit_index of the result by adding
      // cross-product terms n[i] * n[j] such that i + j == bigit_index.
      for (int i = 0, j = bigit_index; j >= 0; ++i, --j) {
        // Most terms are multiplied twice which can be optimized in the future.
        sum += double_bigit(n[i]) * n[j];
      }
      bigits_[bigit_index] = static_cast<bigit>(sum);
      sum >>= num_bits<bigit>();  // Compute the carry.
    }
    // Do the same for the top half.
    for (int bigit_index = num_bigits; bigit_index < num_result_bigits;
         ++bigit_index) {
      for (int j = num_bigits - 1, i = bigit_index - j; i < num_bigits;)
        sum += double_bigit(n[i++]) * n[j--];
      bigits_[bigit_index] = static_cast<bigit>(sum);
      sum >>= num_bits<bigit>();
    }
    remove_leading_zeros();
    exp_ *= 2;
  }

  // If this bigint has a bigger exponent than other, adds trailing zero to make
  // exponents equal. This simplifies some operations such as subtraction.
  FMT_CONSTEXPR void align(const bigint& other) {
    int exp_difference = exp_ - other.exp_;
    if (exp_difference <= 0) return;
    int num_bigits = static_cast<int>(bigits_.size());
    bigits_.resize(to_unsigned(num_bigits + exp_difference));
    for (int i = num_bigits - 1, j = i + exp_difference; i >= 0; --i, --j)
      bigits_[j] = bigits_[i];
    memset(bigits_.data(), 0, to_unsigned(exp_difference) * sizeof(bigit));
    exp_ -= exp_difference;
  }

  // Divides this bignum by divisor, assigning the remainder to this and
  // returning the quotient.
  FMT_CONSTEXPR auto divmod_assign(const bigint& divisor) -> int {
    FMT_ASSERT(this != &divisor, "");
    if (compare(*this, divisor) < 0) return 0;
    FMT_ASSERT(divisor.bigits_[divisor.bigits_.size() - 1u] != 0, "");
    align(divisor);
    int quotient = 0;
    do {
      subtract_aligned(divisor);
      ++quotient;
    } while (compare(*this, divisor) >= 0);
    return quotient;
  }
};

// format_dragon flags.
enum dragon {
  predecessor_closer = 1,
  fixup = 2,  // Run fixup to correct exp10 which can be off by one.
  fixed = 4,
};

// Formats a floating-point number using a variation of the Fixed-Precision
// Positive Floating-Point Printout ((FPP)^2) algorithm by Steele & White:
// https://fmt.dev/papers/p372-steele.pdf.
FMT_CONSTEXPR20 inline void format_dragon(basic_fp<uint128_t> value,
                                          unsigned flags, int num_digits,
                                          buffer<char>& buf, int& exp10) {
  bigint numerator;    // 2 * R in (FPP)^2.
  bigint denominator;  // 2 * S in (FPP)^2.
  // lower and upper are differences between value and corresponding boundaries.
  bigint lower;             // (M^- in (FPP)^2).
  bigint upper_store;       // upper's value if different from lower.
  bigint* upper = nullptr;  // (M^+ in (FPP)^2).
  // Shift numerator and denominator by an extra bit or two (if lower boundary
  // is closer) to make lower and upper integers. This eliminates multiplication
  // by 2 during later computations.
  bool is_predecessor_closer = (flags & dragon::predecessor_closer) != 0;
  int shift = is_predecessor_closer ? 2 : 1;
  if (value.e >= 0) {
    numerator = value.f;
    numerator <<= value.e + shift;
    lower = 1;
    lower <<= value.e;
    if (is_predecessor_closer) {
      upper_store = 1;
      upper_store <<= value.e + 1;
      upper = &upper_store;
    }
    denominator.assign_pow10(exp10);
    denominator <<= shift;
  } else if (exp10 < 0) {
    numerator.assign_pow10(-exp10);
    lower.assign(numerator);
    if (is_predecessor_closer) {
      upper_store.assign(numerator);
      upper_store <<= 1;
      upper = &upper_store;
    }
    numerator *= value.f;
    numerator <<= shift;
    denominator = 1;
    denominator <<= shift - value.e;
  } else {
    numerator = value.f;
    numerator <<= shift;
    denominator.assign_pow10(exp10);
    denominator <<= shift - value.e;
    lower = 1;
    if (is_predecessor_closer) {
      upper_store = 1ULL << 1;
      upper = &upper_store;
    }
  }
  int even = static_cast<int>((value.f & 1) == 0);
  if (!upper) upper = &lower;
  bool shortest = num_digits < 0;
  if ((flags & dragon::fixup) != 0) {
    if (add_compare(numerator, *upper, denominator) + even <= 0) {
      --exp10;
      numerator *= 10;
      if (num_digits < 0) {
        lower *= 10;
        if (upper != &lower) *upper *= 10;
      }
    }
    if ((flags & dragon::fixed) != 0) adjust_precision(num_digits, exp10 + 1);
  }
  // Invariant: value == (numerator / denominator) * pow(10, exp10).
  if (shortest) {
    // Generate the shortest representation.
    num_digits = 0;
    char* data = buf.data();
    for (;;) {
      int digit = numerator.divmod_assign(denominator);
      bool low = compare(numerator, lower) - even < 0;  // numerator <[=] lower.
      // numerator + upper >[=] pow10:
      bool high = add_compare(numerator, *upper, denominator) + even > 0;
      data[num_digits++] = static_cast<char>('0' + digit);
      if (low || high) {
        if (!low) {
          ++data[num_digits - 1];
        } else if (high) {
          int result = add_compare(numerator, numerator, denominator);
          // Round half to even.
          if (result > 0 || (result == 0 && (digit % 2) != 0))
            ++data[num_digits - 1];
        }
        buf.try_resize(to_unsigned(num_digits));
        exp10 -= num_digits - 1;
        return;
      }
      numerator *= 10;
      lower *= 10;
      if (upper != &lower) *upper *= 10;
    }
  }
  // Generate the given number of digits.
  exp10 -= num_digits - 1;
  if (num_digits <= 0) {
    auto digit = '0';
    if (num_digits == 0) {
      denominator *= 10;
      digit = add_compare(numerator, numerator, denominator) > 0 ? '1' : '0';
    }
    buf.push_back(digit);
    return;
  }
  buf.try_resize(to_unsigned(num_digits));
  for (int i = 0; i < num_digits - 1; ++i) {
    int digit = numerator.divmod_assign(denominator);
    buf[i] = static_cast<char>('0' + digit);
    numerator *= 10;
  }
  int digit = numerator.divmod_assign(denominator);
  auto result = add_compare(numerator, numerator, denominator);
  if (result > 0 || (result == 0 && (digit % 2) != 0)) {
    if (digit == 9) {
      const auto overflow = '0' + 10;
      buf[num_digits - 1] = overflow;
      // Propagate the carry.
      for (int i = num_digits - 1; i > 0 && buf[i] == overflow; --i) {
        buf[i] = '0';
        ++buf[i - 1];
      }
      if (buf[0] == overflow) {
        buf[0] = '1';
        if ((flags & dragon::fixed) != 0)
          buf.push_back('0');
        else
          ++exp10;
      }
      return;
    }
    ++digit;
  }
  buf[num_digits - 1] = static_cast<char>('0' + digit);
}

// Formats a floating-point number using the hexfloat format.
template <typename Float, FMT_ENABLE_IF(!is_double_double<Float>::value)>
FMT_CONSTEXPR20 void format_hexfloat(Float value, format_specs specs,
                                     buffer<char>& buf) {
  // float is passed as double to reduce the number of instantiations and to
  // simplify implementation.
  static_assert(!std::is_same<Float, float>::value, "");

  using info = dragonbox::float_info<Float>;

  // Assume Float is in the format [sign][exponent][significand].
  using carrier_uint = typename info::carrier_uint;

  const auto num_float_significand_bits = detail::num_significand_bits<Float>();

  basic_fp<carrier_uint> f(value);
  f.e += num_float_significand_bits;
  if (!has_implicit_bit<Float>()) --f.e;

  const auto num_fraction_bits =
      num_float_significand_bits + (has_implicit_bit<Float>() ? 1 : 0);
  const auto num_xdigits = (num_fraction_bits + 3) / 4;

  const auto leading_shift = ((num_xdigits - 1) * 4);
  const auto leading_mask = carrier_uint(0xF) << leading_shift;
  const auto leading_xdigit =
      static_cast<uint32_t>((f.f & leading_mask) >> leading_shift);
  if (leading_xdigit > 1) f.e -= (32 - countl_zero(leading_xdigit) - 1);

  int print_xdigits = num_xdigits - 1;
  if (specs.precision >= 0 && print_xdigits > specs.precision) {
    const int shift = ((print_xdigits - specs.precision - 1) * 4);
    const auto mask = carrier_uint(0xF) << shift;
    const auto v = static_cast<uint32_t>((f.f & mask) >> shift);

    if (v >= 8) {
      const auto inc = carrier_uint(1) << (shift + 4);
      f.f += inc;
      f.f &= ~(inc - 1);
    }

    // Check long double overflow
    if (!has_implicit_bit<Float>()) {
      const auto implicit_bit = carrier_uint(1) << num_float_significand_bits;
      if ((f.f & implicit_bit) == implicit_bit) {
        f.f >>= 4;
        f.e += 4;
      }
    }

    print_xdigits = specs.precision;
  }

  char xdigits[num_bits<carrier_uint>() / 4];
  detail::fill_n(xdigits, sizeof(xdigits), '0');
  format_base2e(4, xdigits, f.f, num_xdigits, specs.upper());

  // Remove zero tail
  while (print_xdigits > 0 && xdigits[print_xdigits] == '0') --print_xdigits;

  buf.push_back('0');
  buf.push_back(specs.upper() ? 'X' : 'x');
  buf.push_back(xdigits[0]);
  if (specs.alt() || print_xdigits > 0 || print_xdigits < specs.precision)
    buf.push_back('.');
  buf.append(xdigits + 1, xdigits + 1 + print_xdigits);
  for (; print_xdigits < specs.precision; ++print_xdigits) buf.push_back('0');

  buf.push_back(specs.upper() ? 'P' : 'p');

  uint32_t abs_e;
  if (f.e < 0) {
    buf.push_back('-');
    abs_e = static_cast<uint32_t>(-f.e);
  } else {
    buf.push_back('+');
    abs_e = static_cast<uint32_t>(f.e);
  }
  format_decimal<char>(appender(buf), abs_e, detail::count_digits(abs_e));
}

template <typename Float, FMT_ENABLE_IF(is_double_double<Float>::value)>
FMT_CONSTEXPR20 void format_hexfloat(Float value, format_specs specs,
                                     buffer<char>& buf) {
  format_hexfloat(static_cast<double>(value), specs, buf);
}

constexpr auto fractional_part_rounding_thresholds(int index) -> uint32_t {
  // For checking rounding thresholds.
  // The kth entry is chosen to be the smallest integer such that the
  // upper 32-bits of 10^(k+1) times it is strictly bigger than 5 * 10^k.
  // It is equal to ceil(2^31 + 2^32/10^(k + 1)).
  // These are stored in a string literal because we cannot have static arrays
  // in constexpr functions and non-static ones are poorly optimized.
  return U"\x9999999a\x828f5c29\x80418938\x80068db9\x8000a7c6\x800010c7"
         U"\x800001ae\x8000002b"[index];
}

template <typename Float>
FMT_CONSTEXPR20 auto format_float(Float value, int precision,
                                  const format_specs& specs, bool binary32,
                                  buffer<char>& buf) -> int {
  // float is passed as double to reduce the number of instantiations.
  static_assert(!std::is_same<Float, float>::value, "");
  auto converted_value = convert_float(value);

  const bool fixed = specs.type() == presentation_type::fixed;
  if (value == 0) {
    if (precision <= 0 || !fixed) {
      buf.push_back('0');
      return 0;
    }
    buf.try_resize(to_unsigned(precision));
    fill_n(buf.data(), precision, '0');
    return -precision;
  }

  int exp = 0;
  bool use_dragon = true;
  unsigned dragon_flags = 0;
  if (!is_fast_float<Float>() || is_constant_evaluated()) {
    const auto inv_log2_10 = 0.3010299956639812;  // 1 / log2(10)
    using info = dragonbox::float_info<decltype(converted_value)>;
    const auto f = basic_fp<typename info::carrier_uint>(converted_value);
    // Compute exp, an approximate power of 10, such that
    //   10^(exp - 1) <= value < 10^exp or 10^exp <= value < 10^(exp + 1).
    // This is based on log10(value) == log2(value) / log2(10) and approximation
    // of log2(value) by e + num_fraction_bits idea from double-conversion.
    auto e = (f.e + count_digits<1>(f.f) - 1) * inv_log2_10 - 1e-10;
    exp = static_cast<int>(e);
    if (e > exp) ++exp;  // Compute ceil.
    dragon_flags = dragon::fixup;
  } else {
    // Extract significand bits and exponent bits.
    using info = dragonbox::float_info<double>;
    auto br = bit_cast<uint64_t>(static_cast<double>(value));

    const uint64_t significand_mask =
        (static_cast<uint64_t>(1) << num_significand_bits<double>()) - 1;
    uint64_t significand = (br & significand_mask);
    int exponent = static_cast<int>((br & exponent_mask<double>()) >>
                                    num_significand_bits<double>());

    if (exponent != 0) {  // Check if normal.
      exponent -= exponent_bias<double>() + num_significand_bits<double>();
      significand |=
          (static_cast<uint64_t>(1) << num_significand_bits<double>());
      significand <<= 1;
    } else {
      // Normalize subnormal inputs.
      FMT_ASSERT(significand != 0, "zeros should not appear here");
      int shift = countl_zero(significand);
      FMT_ASSERT(shift >= num_bits<uint64_t>() - num_significand_bits<double>(),
                 "");
      shift -= (num_bits<uint64_t>() - num_significand_bits<double>() - 2);
      exponent = (std::numeric_limits<double>::min_exponent -
                  num_significand_bits<double>()) -
                 shift;
      significand <<= shift;
    }

    // Compute the first several nonzero decimal significand digits.
    // We call the number we get the first segment.
    const int k = info::kappa - dragonbox::floor_log10_pow2(exponent);
    exp = -k;
    const int beta = exponent + dragonbox::floor_log2_pow10(k);
    uint64_t first_segment;
    bool has_more_segments;
    int digits_in_the_first_segment;
    {
      const auto r = dragonbox::umul192_upper128(
          significand << beta, dragonbox::get_cached_power(k));
      first_segment = r.high();
      has_more_segments = r.low() != 0;

      // The first segment can have 18 ~ 19 digits.
      if (first_segment >= 1000000000000000000ULL) {
        digits_in_the_first_segment = 19;
      } else {
        // When it is of 18-digits, we align it to 19-digits by adding a bogus
        // zero at the end.
        digits_in_the_first_segment = 18;
        first_segment *= 10;
      }
    }

    // Compute the actual number of decimal digits to print.
    if (fixed) adjust_precision(precision, exp + digits_in_the_first_segment);

    // Use Dragon4 only when there might be not enough digits in the first
    // segment.
    if (digits_in_the_first_segment > precision) {
      use_dragon = false;

      if (precision <= 0) {
        exp += digits_in_the_first_segment;

        if (precision < 0) {
          // Nothing to do, since all we have are just leading zeros.
          buf.try_resize(0);
        } else {
          // We may need to round-up.
          buf.try_resize(1);
          if ((first_segment | static_cast<uint64_t>(has_more_segments)) >
              5000000000000000000ULL) {
            buf[0] = '1';
          } else {
            buf[0] = '0';
          }
        }
      }  // precision <= 0
      else {
        exp += digits_in_the_first_segment - precision;

        // When precision > 0, we divide the first segment into three
        // subsegments, each with 9, 9, and 0 ~ 1 digits so that each fits
        // in 32-bits which usually allows faster calculation than in
        // 64-bits. Since some compiler (e.g. MSVC) doesn't know how to optimize
        // division-by-constant for large 64-bit divisors, we do it here
        // manually. The magic number 7922816251426433760 below is equal to
        // ceil(2^(64+32) / 10^10).
        const uint32_t first_subsegment = static_cast<uint32_t>(
            dragonbox::umul128_upper64(first_segment, 7922816251426433760ULL) >>
            32);
        const uint64_t second_third_subsegments =
            first_segment - first_subsegment * 10000000000ULL;

        uint64_t prod;
        uint32_t digits;
        bool should_round_up;
        int number_of_digits_to_print = min_of(precision, 9);

        // Print a 9-digits subsegment, either the first or the second.
        auto print_subsegment = [&](uint32_t subsegment, char* buffer) {
          int number_of_digits_printed = 0;

          // If we want to print an odd number of digits from the subsegment,
          if ((number_of_digits_to_print & 1) != 0) {
            // Convert to 64-bit fixed-point fractional form with 1-digit
            // integer part. The magic number 720575941 is a good enough
            // approximation of 2^(32 + 24) / 10^8; see
            // https://jk-jeon.github.io/posts/2022/12/fixed-precision-formatting/#fixed-length-case
            // for details.
            prod = ((subsegment * static_cast<uint64_t>(720575941)) >> 24) + 1;
            digits = static_cast<uint32_t>(prod >> 32);
            *buffer = static_cast<char>('0' + digits);
            number_of_digits_printed++;
          }
          // If we want to print an even number of digits from the
          // first_subsegment,
          else {
            // Convert to 64-bit fixed-point fractional form with 2-digits
            // integer part. The magic number 450359963 is a good enough
            // approximation of 2^(32 + 20) / 10^7; see
            // https://jk-jeon.github.io/posts/2022/12/fixed-precision-formatting/#fixed-length-case
            // for details.
            prod = ((subsegment * static_cast<uint64_t>(450359963)) >> 20) + 1;
            digits = static_cast<uint32_t>(prod >> 32);
            write2digits(buffer, digits);
            number_of_digits_printed += 2;
          }

          // Print all digit pairs.
          while (number_of_digits_printed < number_of_digits_to_print) {
            prod = static_cast<uint32_t>(prod) * static_cast<uint64_t>(100);
            digits = static_cast<uint32_t>(prod >> 32);
            write2digits(buffer + number_of_digits_printed, digits);
            number_of_digits_printed += 2;
          }
        };

        // Print first subsegment.
        print_subsegment(first_subsegment, buf.data());

        // Perform rounding if the first subsegment is the last subsegment to
        // print.
        if (precision <= 9) {
          // Rounding inside the subsegment.
          // We round-up if:
          //  - either the fractional part is strictly larger than 1/2, or
          //  - the fractional part is exactly 1/2 and the last digit is odd.
          // We rely on the following observations:
          //  - If fractional_part >= threshold, then the fractional part is
          //    strictly larger than 1/2.
          //  - If the MSB of fractional_part is set, then the fractional part
          //    must be at least 1/2.
          //  - When the MSB of fractional_part is set, either
          //    second_third_subsegments being nonzero or has_more_segments
          //    being true means there are further digits not printed, so the
          //    fractional part is strictly larger than 1/2.
          if (precision < 9) {
            uint32_t fractional_part = static_cast<uint32_t>(prod);
            should_round_up =
                fractional_part >= fractional_part_rounding_thresholds(
                                       8 - number_of_digits_to_print) ||
                ((fractional_part >> 31) &
                 ((digits & 1) | (second_third_subsegments != 0) |
                  has_more_segments)) != 0;
          }
          // Rounding at the subsegment boundary.
          // In this case, the fractional part is at least 1/2 if and only if
          // second_third_subsegments >= 5000000000ULL, and is strictly larger
          // than 1/2 if we further have either second_third_subsegments >
          // 5000000000ULL or has_more_segments == true.
          else {
            should_round_up = second_third_subsegments > 5000000000ULL ||
                              (second_third_subsegments == 5000000000ULL &&
                               ((digits & 1) != 0 || has_more_segments));
          }
        }
        // Otherwise, print the second subsegment.
        else {
          // Compilers are not aware of how to leverage the maximum value of
          // second_third_subsegments to find out a better magic number which
          // allows us to eliminate an additional shift. 1844674407370955162 =
          // ceil(2^64/10) < ceil(2^64*(10^9/(10^10 - 1))).
          const uint32_t second_subsegment =
              static_cast<uint32_t>(dragonbox::umul128_upper64(
                  second_third_subsegments, 1844674407370955162ULL));
          const uint32_t third_subsegment =
              static_cast<uint32_t>(second_third_subsegments) -
              second_subsegment * 10;

          number_of_digits_to_print = precision - 9;
          print_subsegment(second_subsegment, buf.data() + 9);

          // Rounding inside the subsegment.
          if (precision < 18) {
            // The condition third_subsegment != 0 implies that the segment was
            // of 19 digits, so in this case the third segment should be
            // consisting of a genuine digit from the input.
            uint32_t fractional_part = static_cast<uint32_t>(prod);
            should_round_up =
                fractional_part >= fractional_part_rounding_thresholds(
                                       8 - number_of_digits_to_print) ||
                ((fractional_part >> 31) &
                 ((digits & 1) | (third_subsegment != 0) |
                  has_more_segments)) != 0;
          }
          // Rounding at the subsegment boundary.
          else {
            // In this case, the segment must be of 19 digits, thus
            // the third subsegment should be consisting of a genuine digit from
            // the input.
            should_round_up = third_subsegment > 5 ||
                              (third_subsegment == 5 &&
                               ((digits & 1) != 0 || has_more_segments));
          }
        }

        // Round-up if necessary.
        if (should_round_up) {
          ++buf[precision - 1];
          for (int i = precision - 1; i > 0 && buf[i] > '9'; --i) {
            buf[i] = '0';
            ++buf[i - 1];
          }
          if (buf[0] > '9') {
            buf[0] = '1';
            if (fixed)
              buf[precision++] = '0';
            else
              ++exp;
          }
        }
        buf.try_resize(to_unsigned(precision));
      }
    }  // if (digits_in_the_first_segment > precision)
    else {
      // Adjust the exponent for its use in Dragon4.
      exp += digits_in_the_first_segment - 1;
    }
  }
  if (use_dragon) {
    auto f = basic_fp<uint128_t>();
    bool is_predecessor_closer = binary32 ? f.assign(static_cast<float>(value))
                                          : f.assign(converted_value);
    if (is_predecessor_closer) dragon_flags |= dragon::predecessor_closer;
    if (fixed) dragon_flags |= dragon::fixed;
    // Limit precision to the maximum possible number of significant digits in
    // an IEEE754 double because we don't need to generate zeros.
    const int max_double_digits = 767;
    if (precision > max_double_digits) precision = max_double_digits;
    format_dragon(f, dragon_flags, precision, buf, exp);
  }
  if (!fixed && !specs.alt()) {
    // Remove trailing zeros.
    auto num_digits = buf.size();
    while (num_digits > 0 && buf[num_digits - 1] == '0') {
      --num_digits;
      ++exp;
    }
    buf.try_resize(num_digits);
  }
  return exp;
}

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR20 auto write_float(OutputIt out, T value, format_specs specs,
                                 locale_ref loc) -> OutputIt {
  // Use signbit because value < 0 is false for NaN.
  sign s = detail::signbit(value) ? sign::minus : specs.sign();

  if (!detail::isfinite(value))
    return write_nonfinite<Char>(out, detail::isnan(value), specs, s);

  if (specs.align() == align::numeric && s != sign::none) {
    *out++ = detail::getsign<Char>(s);
    s = sign::none;
    if (specs.width != 0) --specs.width;
  }

  int precision = specs.precision;
  if (precision < 0) {
    if (specs.type() != presentation_type::none) {
      precision = 6;
    } else if (is_fast_float<T>::value && !is_constant_evaluated()) {
      // Use Dragonbox for the shortest format.
      using floaty = conditional_t<sizeof(T) >= sizeof(double), double, float>;
      auto dec = dragonbox::to_decimal(static_cast<floaty>(value));
      return write_float<Char>(out, dec, specs, s, loc);
    }
  }

  memory_buffer buffer;
  if (specs.type() == presentation_type::hexfloat) {
    if (s != sign::none) buffer.push_back(detail::getsign<char>(s));
    format_hexfloat(convert_float(value), specs, buffer);
    return write_bytes<Char, align::right>(out, {buffer.data(), buffer.size()},
                                           specs);
  }

  if (specs.type() == presentation_type::exp) {
    if (precision == max_value<int>())
      report_error("number is too big");
    else
      ++precision;
    if (specs.precision != 0) specs.set_alt();
  } else if (specs.type() == presentation_type::fixed) {
    if (specs.precision != 0) specs.set_alt();
  } else if (precision == 0) {
    precision = 1;
  }
  int exp = format_float(convert_float(value), precision, specs,
                         std::is_same<T, float>(), buffer);

  specs.precision = precision;
  auto f = big_decimal_fp{buffer.data(), static_cast<int>(buffer.size()), exp};
  return write_float<Char>(out, f, specs, s, loc);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_floating_point<T>::value)>
FMT_CONSTEXPR20 auto write(OutputIt out, T value, format_specs specs,
                           locale_ref loc = {}) -> OutputIt {
  return specs.localized() && write_loc(out, value, specs, loc)
             ? out
             : write_float<Char>(out, value, specs, loc);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_fast_float<T>::value)>
FMT_CONSTEXPR20 auto write(OutputIt out, T value) -> OutputIt {
  if (is_constant_evaluated()) return write<Char>(out, value, format_specs());

  auto s = detail::signbit(value) ? sign::minus : sign::none;

  constexpr auto specs = format_specs();
  using floaty = conditional_t<sizeof(T) >= sizeof(double), double, float>;
  using floaty_uint = typename dragonbox::float_info<floaty>::carrier_uint;
  floaty_uint mask = exponent_mask<floaty>();
  if ((bit_cast<floaty_uint>(value) & mask) == mask)
    return write_nonfinite<Char>(out, std::isnan(value), specs, s);

  auto dec = dragonbox::to_decimal(static_cast<floaty>(value));
  return write_float<Char>(out, dec, specs, s, {});
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_floating_point<T>::value &&
                        !is_fast_float<T>::value)>
inline auto write(OutputIt out, T value) -> OutputIt {
  return write<Char>(out, value, format_specs());
}

template <typename Char, typename OutputIt>
auto write(OutputIt out, monostate, format_specs = {}, locale_ref = {})
    -> OutputIt {
  FMT_ASSERT(false, "");
  return out;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> value)
    -> OutputIt {
  return copy_noinline<Char>(value.begin(), value.end(), out);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(has_to_string_view<T>::value)>
constexpr auto write(OutputIt out, const T& value) -> OutputIt {
  return write<Char>(out, to_string_view(value));
}

// FMT_ENABLE_IF() condition separated to workaround an MSVC bug.
template <
    typename Char, typename OutputIt, typename T,
    bool check = std::is_enum<T>::value && !std::is_same<T, Char>::value &&
                 mapped_type_constant<T, Char>::value != type::custom_type,
    FMT_ENABLE_IF(check)>
FMT_CONSTEXPR auto write(OutputIt out, T value) -> OutputIt {
  return write<Char>(out, static_cast<underlying_t<T>>(value));
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(std::is_same<T, bool>::value)>
FMT_CONSTEXPR auto write(OutputIt out, T value, const format_specs& specs = {},
                         locale_ref = {}) -> OutputIt {
  return specs.type() != presentation_type::none &&
                 specs.type() != presentation_type::string
             ? write<Char>(out, value ? 1 : 0, specs, {})
             : write_bytes<Char>(out, value ? "true" : "false", specs);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, Char value) -> OutputIt {
  auto it = reserve(out, 1);
  *it++ = value;
  return base_iterator(out, it);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR20 auto write(OutputIt out, const Char* value) -> OutputIt {
  if (value) return write(out, basic_string_view<Char>(value));
  report_error("string pointer is null");
  return out;
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(std::is_same<T, void>::value)>
auto write(OutputIt out, const T* value, const format_specs& specs = {},
           locale_ref = {}) -> OutputIt {
  return write_ptr<Char>(out, bit_cast<uintptr_t>(value), &specs);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(mapped_type_constant<T, Char>::value ==
                            type::custom_type &&
                        !std::is_fundamental<T>::value)>
FMT_CONSTEXPR auto write(OutputIt out, const T& value) -> OutputIt {
  auto f = formatter<T, Char>();
  auto parse_ctx = parse_context<Char>({});
  f.parse(parse_ctx);
  auto ctx = basic_format_context<OutputIt, Char>(out, {}, {});
  return f.format(value, ctx);
}

template <typename T>
using is_builtin =
    bool_constant<std::is_same<T, int>::value || FMT_BUILTIN_TYPES>;

// An argument visitor that formats the argument and writes it via the output
// iterator. It's a class and not a generic lambda for compatibility with C++11.
template <typename Char> struct default_arg_formatter {
  using context = buffered_context<Char>;

  basic_appender<Char> out;

  void operator()(monostate) { report_error("argument not found"); }

  template <typename T, FMT_ENABLE_IF(is_builtin<T>::value)>
  void operator()(T value) {
    write<Char>(out, value);
  }

  template <typename T, FMT_ENABLE_IF(!is_builtin<T>::value)>
  void operator()(T) {
    FMT_ASSERT(false, "");
  }

  void operator()(typename basic_format_arg<context>::handle h) {
    // Use a null locale since the default format must be unlocalized.
    auto parse_ctx = parse_context<Char>({});
    auto format_ctx = context(out, {}, {});
    h.format(parse_ctx, format_ctx);
  }
};

template <typename Char> struct arg_formatter {
  basic_appender<Char> out;
  const format_specs& specs;
  FMT_NO_UNIQUE_ADDRESS locale_ref locale;

  template <typename T, FMT_ENABLE_IF(is_builtin<T>::value)>
  FMT_CONSTEXPR FMT_INLINE void operator()(T value) {
    detail::write<Char>(out, value, specs, locale);
  }

  template <typename T, FMT_ENABLE_IF(!is_builtin<T>::value)>
  void operator()(T) {
    FMT_ASSERT(false, "");
  }

  void operator()(typename basic_format_arg<buffered_context<Char>>::handle) {
    // User-defined types are handled separately because they require access
    // to the parse context.
  }
};

struct dynamic_spec_getter {
  template <typename T, FMT_ENABLE_IF(is_integer<T>::value)>
  FMT_CONSTEXPR auto operator()(T value) -> unsigned long long {
    return is_negative(value) ? ~0ull : static_cast<unsigned long long>(value);
  }

  template <typename T, FMT_ENABLE_IF(!is_integer<T>::value)>
  FMT_CONSTEXPR auto operator()(T) -> unsigned long long {
    report_error("width/precision is not integer");
    return 0;
  }
};

template <typename Context, typename ID>
FMT_CONSTEXPR auto get_arg(Context& ctx, ID id) -> basic_format_arg<Context> {
  auto arg = ctx.arg(id);
  if (!arg) report_error("argument not found");
  return arg;
}

template <typename Context>
FMT_CONSTEXPR int get_dynamic_spec(
    arg_id_kind kind, const arg_ref<typename Context::char_type>& ref,
    Context& ctx) {
  FMT_ASSERT(kind != arg_id_kind::none, "");
  auto arg =
      kind == arg_id_kind::index ? ctx.arg(ref.index) : ctx.arg(ref.name);
  if (!arg) report_error("argument not found");
  unsigned long long value = arg.visit(dynamic_spec_getter());
  if (value > to_unsigned(max_value<int>()))
    report_error("width/precision is out of range");
  return static_cast<int>(value);
}

template <typename Context>
FMT_CONSTEXPR void handle_dynamic_spec(
    arg_id_kind kind, int& value,
    const arg_ref<typename Context::char_type>& ref, Context& ctx) {
  if (kind != arg_id_kind::none) value = get_dynamic_spec(kind, ref, ctx);
}

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct static_named_arg : view {
  static constexpr auto name = Str.data;

  const T& value;
  static_named_arg(const T& v) : value(v) {}
};

template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct is_named_arg<static_named_arg<T, Char, N, Str>> : std::true_type {};

template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct is_static_named_arg<static_named_arg<T, Char, N, Str>> : std::true_type {
};

template <typename Char, size_t N, fmt::detail::fixed_string<Char, N> Str>
struct udl_arg {
  template <typename T> auto operator=(T&& value) const {
    return static_named_arg<T, Char, N, Str>(std::forward<T>(value));
  }
};
#else
template <typename Char> struct udl_arg {
  const Char* str;

  template <typename T> auto operator=(T&& value) const -> named_arg<Char, T> {
    return {str, std::forward<T>(value)};
  }
};
#endif  // FMT_USE_NONTYPE_TEMPLATE_ARGS

template <typename Char> struct format_handler {
  parse_context<Char> parse_ctx;
  buffered_context<Char> ctx;

  void on_text(const Char* begin, const Char* end) {
    copy_noinline<Char>(begin, end, ctx.out());
  }

  FMT_CONSTEXPR auto on_arg_id() -> int { return parse_ctx.next_arg_id(); }
  FMT_CONSTEXPR auto on_arg_id(int id) -> int {
    parse_ctx.check_arg_id(id);
    return id;
  }
  FMT_CONSTEXPR auto on_arg_id(basic_string_view<Char> id) -> int {
    parse_ctx.check_arg_id(id);
    int arg_id = ctx.arg_id(id);
    if (arg_id < 0) report_error("argument not found");
    return arg_id;
  }

  FMT_INLINE void on_replacement_field(int id, const Char*) {
    ctx.arg(id).visit(default_arg_formatter<Char>{ctx.out()});
  }

  auto on_format_specs(int id, const Char* begin, const Char* end)
      -> const Char* {
    auto arg = get_arg(ctx, id);
    // Not using a visitor for custom types gives better codegen.
    if (arg.format_custom(begin, parse_ctx, ctx)) return parse_ctx.begin();

    auto specs = dynamic_format_specs<Char>();
    begin = parse_format_specs(begin, end, specs, parse_ctx, arg.type());
    if (specs.dynamic()) {
      handle_dynamic_spec(specs.dynamic_width(), specs.width, specs.width_ref,
                          ctx);
      handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                          specs.precision_ref, ctx);
    }

    arg.visit(arg_formatter<Char>{ctx.out(), specs, ctx.locale()});
    return begin;
  }

  FMT_NORETURN void on_error(const char* message) { report_error(message); }
};

using format_func = void (*)(detail::buffer<char>&, int, const char*);
FMT_API void do_report_error(format_func func, int error_code,
                             const char* message) noexcept;

FMT_API void format_error_code(buffer<char>& out, int error_code,
                               string_view message) noexcept;

template <typename T, typename Char, type TYPE>
template <typename FormatContext>
FMT_CONSTEXPR auto native_formatter<T, Char, TYPE>::format(
    const T& val, FormatContext& ctx) const -> decltype(ctx.out()) {
  if (!specs_.dynamic())
    return write<Char>(ctx.out(), val, specs_, ctx.locale());
  auto specs = format_specs(specs_);
  handle_dynamic_spec(specs.dynamic_width(), specs.width, specs_.width_ref,
                      ctx);
  handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                      specs_.precision_ref, ctx);
  return write<Char>(ctx.out(), val, specs, ctx.locale());
}

// DEPRECATED! https://github.com/fmtlib/fmt/issues/4292.
template <typename T, typename Enable = void>
struct is_locale : std::false_type {};
template <typename T>
struct is_locale<T, void_t<decltype(T::classic())>> : std::true_type {};

// DEPRECATED!
template <typename Char = char> struct vformat_args {
  using type = basic_format_args<buffered_context<Char>>;
};
template <> struct vformat_args<char> {
  using type = format_args;
};

template <typename Char>
void vformat_to(buffer<Char>& buf, basic_string_view<Char> fmt,
                typename vformat_args<Char>::type args, locale_ref loc = {}) {
  auto out = basic_appender<Char>(buf);
  parse_format_string(
      fmt, format_handler<Char>{parse_context<Char>(fmt), {out, args, loc}});
}
}  // namespace detail

FMT_BEGIN_EXPORT

// A generic formatting context with custom output iterator and character
// (code unit) support. Char is the format string code unit type which can be
// different from OutputIt::value_type.
template <typename OutputIt, typename Char> class generic_context {
 private:
  OutputIt out_;
  basic_format_args<generic_context> args_;
  detail::locale_ref loc_;

 public:
  using char_type = Char;
  using iterator = OutputIt;
  using parse_context_type FMT_DEPRECATED = parse_context<Char>;
  template <typename T>
  using formatter_type FMT_DEPRECATED = formatter<T, Char>;
  enum { builtin_types = FMT_BUILTIN_TYPES };

  constexpr generic_context(OutputIt out,
                            basic_format_args<generic_context> args,
                            detail::locale_ref loc = {})
      : out_(out), args_(args), loc_(loc) {}
  generic_context(generic_context&&) = default;
  generic_context(const generic_context&) = delete;
  void operator=(const generic_context&) = delete;

  constexpr auto arg(int id) const -> basic_format_arg<generic_context> {
    return args_.get(id);
  }
  auto arg(basic_string_view<Char> name) const
      -> basic_format_arg<generic_context> {
    return args_.get(name);
  }
  constexpr auto arg_id(basic_string_view<Char> name) const -> int {
    return args_.get_id(name);
  }

  constexpr auto out() const -> iterator { return out_; }

  void advance_to(iterator it) {
    if (!detail::is_back_insert_iterator<iterator>()) out_ = it;
  }

  constexpr auto locale() const -> detail::locale_ref { return loc_; }
};

class loc_value {
 private:
  basic_format_arg<context> value_;

 public:
  template <typename T, FMT_ENABLE_IF(!detail::is_float128<T>::value)>
  loc_value(T value) : value_(value) {}

  template <typename T, FMT_ENABLE_IF(detail::is_float128<T>::value)>
  loc_value(T) {}

  template <typename Visitor> auto visit(Visitor&& vis) -> decltype(vis(0)) {
    return value_.visit(vis);
  }
};

// A locale facet that formats values in UTF-8.
// It is parameterized on the locale to avoid the heavy <locale> include.
template <typename Locale> class format_facet : public Locale::facet {
 private:
  std::string separator_;
  std::string grouping_;
  std::string decimal_point_;

 protected:
  virtual auto do_put(appender out, loc_value val,
                      const format_specs& specs) const -> bool;

 public:
  static FMT_API typename Locale::id id;

  explicit format_facet(Locale& loc);
  explicit format_facet(string_view sep = "", std::string grouping = "\3",
                        std::string decimal_point = ".")
      : separator_(sep.data(), sep.size()),
        grouping_(grouping),
        decimal_point_(decimal_point) {}

  auto put(appender out, loc_value val, const format_specs& specs) const
      -> bool {
    return do_put(out, val, specs);
  }
};

#define FMT_FORMAT_AS(Type, Base)                                   \
  template <typename Char>                                          \
  struct formatter<Type, Char> : formatter<Base, Char> {            \
    template <typename FormatContext>                               \
    FMT_CONSTEXPR auto format(Type value, FormatContext& ctx) const \
        -> decltype(ctx.out()) {                                    \
      return formatter<Base, Char>::format(value, ctx);             \
    }                                                               \
  }

FMT_FORMAT_AS(signed char, int);
FMT_FORMAT_AS(unsigned char, unsigned);
FMT_FORMAT_AS(short, int);
FMT_FORMAT_AS(unsigned short, unsigned);
FMT_FORMAT_AS(long, detail::long_type);
FMT_FORMAT_AS(unsigned long, detail::ulong_type);
FMT_FORMAT_AS(Char*, const Char*);
FMT_FORMAT_AS(detail::std_string_view<Char>, basic_string_view<Char>);
FMT_FORMAT_AS(std::nullptr_t, const void*);
FMT_FORMAT_AS(void*, const void*);

template <typename Char, size_t N>
struct formatter<Char[N], Char> : formatter<basic_string_view<Char>, Char> {};

template <typename Char, typename Traits, typename Allocator>
class formatter<std::basic_string<Char, Traits, Allocator>, Char>
    : public formatter<basic_string_view<Char>, Char> {};

template <int N, typename Char>
struct formatter<detail::bitint<N>, Char> : formatter<long long, Char> {};
template <int N, typename Char>
struct formatter<detail::ubitint<N>, Char>
    : formatter<unsigned long long, Char> {};

template <typename Char>
struct formatter<detail::float128, Char>
    : detail::native_formatter<detail::float128, Char,
                               detail::type::float_type> {};

template <typename T, typename Char>
struct formatter<T, Char, void_t<detail::format_as_result<T>>>
    : formatter<detail::format_as_result<T>, Char> {
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const T& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto&& val = format_as(value);  // Make an lvalue reference for format.
    return formatter<detail::format_as_result<T>, Char>::format(val, ctx);
  }
};

/**
 * Converts `p` to `const void*` for pointer formatting.
 *
 * **Example**:
 *
 *     auto s = fmt::format("{}", fmt::ptr(p));
 */
template <typename T> auto ptr(T p) -> const void* {
  static_assert(std::is_pointer<T>::value, "");
  return detail::bit_cast<const void*>(p);
}

/**
 * Converts `e` to the underlying type.
 *
 * **Example**:
 *
 *     enum class color { red, green, blue };
 *     auto s = fmt::format("{}", fmt::underlying(color::red));  // s == "0"
 */
template <typename Enum>
constexpr auto underlying(Enum e) noexcept -> underlying_t<Enum> {
  return static_cast<underlying_t<Enum>>(e);
}

namespace enums {
template <typename Enum, FMT_ENABLE_IF(std::is_enum<Enum>::value)>
constexpr auto format_as(Enum e) noexcept -> underlying_t<Enum> {
  return static_cast<underlying_t<Enum>>(e);
}
}  // namespace enums

#ifdef __cpp_lib_byte
template <> struct formatter<std::byte> : formatter<unsigned> {
  static auto format_as(std::byte b) -> unsigned char {
    return static_cast<unsigned char>(b);
  }
  template <typename Context>
  auto format(std::byte b, Context& ctx) const -> decltype(ctx.out()) {
    return formatter<unsigned>::format(format_as(b), ctx);
  }
};
#endif

struct bytes {
  string_view data;

  inline explicit bytes(string_view s) : data(s) {}
};

template <> struct formatter<bytes> {
 private:
  detail::dynamic_format_specs<> specs_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type::string_type);
  }

  template <typename FormatContext>
  auto format(bytes b, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                specs.width_ref, ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                specs.precision_ref, ctx);
    return detail::write_bytes<char>(ctx.out(), b.data, specs);
  }
};

// group_digits_view is not derived from view because it copies the argument.
template <typename T> struct group_digits_view {
  T value;
};

/**
 * Returns a view that formats an integer value using ',' as a
 * locale-independent thousands separator.
 *
 * **Example**:
 *
 *     fmt::print("{}", fmt::group_digits(12345));
 *     // Output: "12,345"
 */
template <typename T> auto group_digits(T value) -> group_digits_view<T> {
  return {value};
}

template <typename T> struct formatter<group_digits_view<T>> : formatter<T> {
 private:
  detail::dynamic_format_specs<> specs_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type::int_type);
  }

  template <typename FormatContext>
  auto format(group_digits_view<T> view, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                specs.width_ref, ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                specs.precision_ref, ctx);
    auto arg = detail::make_write_int_arg(view.value, specs.sign());
    return detail::write_int(
        ctx.out(), static_cast<detail::uint64_or_128_t<T>>(arg.abs_value),
        arg.prefix, specs, detail::digit_grouping<char>("\3", ","));
  }
};

template <typename T, typename Char> struct nested_view {
  const formatter<T, Char>* fmt;
  const T* value;
};

template <typename T, typename Char>
struct formatter<nested_view<T, Char>, Char> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }
  template <typename FormatContext>
  auto format(nested_view<T, Char> view, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return view.fmt->format(*view.value, ctx);
  }
};

template <typename T, typename Char = char> struct nested_formatter {
 private:
  basic_specs specs_;
  int width_;
  formatter<T, Char> formatter_;

 public:
  constexpr nested_formatter() : width_(0) {}

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;
    auto specs = format_specs();
    it = detail::parse_align(it, end, specs);
    specs_ = specs;
    Char c = *it;
    auto width_ref = detail::arg_ref<Char>();
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs, width_ref, ctx);
      width_ = specs.width;
    }
    ctx.advance_to(it);
    return formatter_.parse(ctx);
  }

  template <typename FormatContext, typename F>
  auto write_padded(FormatContext& ctx, F write) const -> decltype(ctx.out()) {
    if (width_ == 0) return write(ctx.out());
    auto buf = basic_memory_buffer<Char>();
    write(basic_appender<Char>(buf));
    auto specs = format_specs();
    specs.width = width_;
    specs.copy_fill_from(specs_);
    specs.set_align(specs_.align());
    return detail::write<Char>(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

  auto nested(const T& value) const -> nested_view<T, Char> {
    return nested_view<T, Char>{&formatter_, &value};
  }
};

inline namespace literals {
#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <detail::fixed_string S> constexpr auto operator""_a() {
  using char_t = remove_cvref_t<decltype(*S.data)>;
  return detail::udl_arg<char_t, sizeof(S.data) / sizeof(char_t), S>();
}
#else
/**
 * User-defined literal equivalent of `fmt::arg`.
 *
 * **Example**:
 *
 *     using namespace fmt::literals;
 *     fmt::print("The answer is {answer}.", "answer"_a=42);
 */
constexpr auto operator""_a(const char* s, size_t) -> detail::udl_arg<char> {
  return {s};
}
#endif  // FMT_USE_NONTYPE_TEMPLATE_ARGS
}  // namespace literals

/// A fast integer formatter.
class format_int {
 private:
  // Buffer should be large enough to hold all digits (digits10 + 1),
  // a sign and a null character.
  enum { buffer_size = std::numeric_limits<unsigned long long>::digits10 + 3 };
  mutable char buffer_[buffer_size];
  char* str_;

  template <typename UInt>
  FMT_CONSTEXPR20 auto format_unsigned(UInt value) -> char* {
    auto n = static_cast<detail::uint32_or_64_or_128_t<UInt>>(value);
    return detail::do_format_decimal(buffer_, n, buffer_size - 1);
  }

  template <typename Int>
  FMT_CONSTEXPR20 auto format_signed(Int value) -> char* {
    auto abs_value = static_cast<detail::uint32_or_64_or_128_t<Int>>(value);
    bool negative = value < 0;
    if (negative) abs_value = 0 - abs_value;
    auto begin = format_unsigned(abs_value);
    if (negative) *--begin = '-';
    return begin;
  }

 public:
  FMT_CONSTEXPR20 explicit format_int(int value) : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(long value)
      : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(long long value)
      : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned value)
      : str_(format_unsigned(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned long value)
      : str_(format_unsigned(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned long long value)
      : str_(format_unsigned(value)) {}

  /// Returns the number of characters written to the output buffer.
  FMT_CONSTEXPR20 auto size() const -> size_t {
    return detail::to_unsigned(buffer_ - str_ + buffer_size - 1);
  }

  /// Returns a pointer to the output buffer content. No terminating null
  /// character is appended.
  FMT_CONSTEXPR20 auto data() const -> const char* { return str_; }

  /// Returns a pointer to the output buffer content with terminating null
  /// character appended.
  FMT_CONSTEXPR20 auto c_str() const -> const char* {
    buffer_[buffer_size - 1] = '\0';
    return str_;
  }

  /// Returns the content of the output buffer as an `std::string`.
  inline auto str() const -> std::string { return {str_, size()}; }
};

#define FMT_STRING_IMPL(s, base)                                              \
  [] {                                                                        \
    /* Use the hidden visibility as a workaround for a GCC bug (#1973). */    \
    /* Use a macro-like name to avoid shadowing warnings. */                  \
    struct FMT_VISIBILITY("hidden") FMT_COMPILE_STRING : base {               \
      using char_type = fmt::remove_cvref_t<decltype(s[0])>;                  \
      constexpr explicit operator fmt::basic_string_view<char_type>() const { \
        return fmt::detail::compile_string_to_view<char_type>(s);             \
      }                                                                       \
    };                                                                        \
    using FMT_STRING_VIEW =                                                   \
        fmt::basic_string_view<typename FMT_COMPILE_STRING::char_type>;       \
    fmt::detail::ignore_unused(FMT_STRING_VIEW(FMT_COMPILE_STRING()));        \
    return FMT_COMPILE_STRING();                                              \
  }()

/**
 * Constructs a legacy compile-time format string from a string literal `s`.
 *
 * **Example**:
 *
 *     // A compile-time error because 'd' is an invalid specifier for strings.
 *     std::string s = fmt::format(FMT_STRING("{:d}"), "foo");
 */
#define FMT_STRING(s) FMT_STRING_IMPL(s, fmt::detail::compile_string)

FMT_API auto vsystem_error(int error_code, string_view fmt, format_args args)
    -> std::system_error;

/**
 * Constructs `std::system_error` with a message formatted with
 * `fmt::format(fmt, args...)`.
 * `error_code` is a system error code as given by `errno`.
 *
 * **Example**:
 *
 *     // This throws std::system_error with the description
 *     //   cannot open file 'madeup': No such file or directory
 *     // or similar (system message may vary).
 *     const char* filename = "madeup";
 *     FILE* file = fopen(filename, "r");
 *     if (!file)
 *       throw fmt::system_error(errno, "cannot open file '{}'", filename);
 */
template <typename... T>
auto system_error(int error_code, format_string<T...> fmt, T&&... args)
    -> std::system_error {
  return vsystem_error(error_code, fmt.str, vargs<T...>{{args...}});
}

/**
 * Formats an error message for an error returned by an operating system or a
 * language runtime, for example a file opening error, and writes it to `out`.
 * The format is the same as the one used by `std::system_error(ec, message)`
 * where `ec` is `std::error_code(error_code, std::generic_category())`.
 * It is implementation-defined but normally looks like:
 *
 *     <message>: <system-message>
 *
 * where `<message>` is the passed message and `<system-message>` is the system
 * message corresponding to the error code.
 * `error_code` is a system error code as given by `errno`.
 */
FMT_API void format_system_error(detail::buffer<char>& out, int error_code,
                                 const char* message) noexcept;

// Reports a system error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_system_error(int error_code, const char* message) noexcept;

template <typename Locale, FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
inline auto vformat(const Locale& loc, string_view fmt, format_args args)
    -> std::string {
  auto buf = memory_buffer();
  detail::vformat_to(buf, fmt, args, detail::locale_ref(loc));
  return {buf.data(), buf.size()};
}

template <typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
FMT_INLINE auto format(const Locale& loc, format_string<T...> fmt, T&&... args)
    -> std::string {
  return vformat(loc, fmt.str, vargs<T...>{{args...}});
}

template <typename OutputIt, typename Locale,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to(OutputIt out, const Locale& loc, string_view fmt,
                format_args args) -> OutputIt {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, fmt, args, detail::locale_ref(loc));
  return detail::get_iterator(buf, out);
}

template <typename OutputIt, typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value&&
                            detail::is_locale<Locale>::value)>
FMT_INLINE auto format_to(OutputIt out, const Locale& loc,
                          format_string<T...> fmt, T&&... args) -> OutputIt {
  return fmt::vformat_to(out, loc, fmt.str, vargs<T...>{{args...}});
}

template <typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
FMT_NODISCARD FMT_INLINE auto formatted_size(const Locale& loc,
                                             format_string<T...> fmt,
                                             T&&... args) -> size_t {
  auto buf = detail::counting_buffer<>();
  detail::vformat_to(buf, fmt.str, vargs<T...>{{args...}},
                     detail::locale_ref(loc));
  return buf.count();
}

FMT_API auto vformat(string_view fmt, format_args args) -> std::string;

/**
 * Formats `args` according to specifications in `fmt` and returns the result
 * as a string.
 *
 * **Example**:
 *
 *     #include <fmt/format.h>
 *     std::string message = fmt::format("The answer is {}.", 42);
 */
template <typename... T>
FMT_NODISCARD FMT_INLINE auto format(format_string<T...> fmt, T&&... args)
    -> std::string {
  return vformat(fmt.str, vargs<T...>{{args...}});
}

/**
 * Converts `value` to `std::string` using the default format for type `T`.
 *
 * **Example**:
 *
 *     std::string answer = fmt::to_string(42);
 */
template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
FMT_NODISCARD auto to_string(T value) -> std::string {
  // The buffer should be large enough to store the number including the sign
  // or "false" for bool.
  char buffer[max_of(detail::digits10<T>() + 2, 5)];
  return {buffer, detail::write<char>(buffer, value)};
}

template <typename T, FMT_ENABLE_IF(detail::use_format_as<T>::value)>
FMT_NODISCARD auto to_string(const T& value) -> std::string {
  return to_string(format_as(value));
}

template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value &&
                                    !detail::use_format_as<T>::value)>
FMT_NODISCARD auto to_string(const T& value) -> std::string {
  auto buffer = memory_buffer();
  detail::write<char>(appender(buffer), value);
  return {buffer.data(), buffer.size()};
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#ifdef FMT_HEADER_ONLY
#  define FMT_FUNC inline
#  include "format-inl.h"
#endif

// Restore _LIBCPP_REMOVE_TRANSITIVE_INCLUDES.
#ifdef FMT_REMOVE_TRANSITIVE_INCLUDES
#  undef _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#endif

#endif  // FMT_FORMAT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/os.h <==
// Formatting library for C++ - optional OS-specific functionality
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_OS_H_
#define FMT_OS_H_

#include "format.h"

#ifndef FMT_MODULE
#  include <cerrno>
#  include <cstddef>
#  include <cstdio>
#  include <system_error>  // std::system_error

#  if FMT_HAS_INCLUDE(<xlocale.h>)
#    include <xlocale.h>  // LC_NUMERIC_MASK on macOS
#  endif
#endif  // FMT_MODULE

#ifndef FMT_USE_FCNTL
// UWP doesn't provide _pipe.
#  if FMT_HAS_INCLUDE("winapifamily.h")
#    include <winapifamily.h>
#  endif
#  if (FMT_HAS_INCLUDE(<fcntl.h>) || defined(__APPLE__) || \
       defined(__linux__)) &&                              \
      (!defined(WINAPI_FAMILY) ||                          \
       (WINAPI_FAMILY == WINAPI_FAMILY_DESKTOP_APP))
#    include <fcntl.h>  // for O_RDONLY
#    define FMT_USE_FCNTL 1
#  else
#    define FMT_USE_FCNTL 0
#  endif
#endif

#ifndef FMT_POSIX
#  if defined(_WIN32) && !defined(__MINGW32__)
// Fix warnings about deprecated symbols.
#    define FMT_POSIX(call) _##call
#  else
#    define FMT_POSIX(call) call
#  endif
#endif

// Calls to system functions are wrapped in FMT_SYSTEM for testability.
#ifdef FMT_SYSTEM
#  define FMT_HAS_SYSTEM
#  define FMT_POSIX_CALL(call) FMT_SYSTEM(call)
#else
#  define FMT_SYSTEM(call) ::call
#  ifdef _WIN32
// Fix warnings about deprecated symbols.
#    define FMT_POSIX_CALL(call) ::_##call
#  else
#    define FMT_POSIX_CALL(call) ::call
#  endif
#endif

// Retries the expression while it evaluates to error_result and errno
// equals to EINTR.
#ifndef _WIN32
#  define FMT_RETRY_VAL(result, expression, error_result) \
    do {                                                  \
      (result) = (expression);                            \
    } while ((result) == (error_result) && errno == EINTR)
#else
#  define FMT_RETRY_VAL(result, expression, error_result) result = (expression)
#endif

#define FMT_RETRY(result, expression) FMT_RETRY_VAL(result, expression, -1)

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

/**
 * A reference to a null-terminated string. It can be constructed from a C
 * string or `std::string`.
 *
 * You can use one of the following type aliases for common character types:
 *
 * +---------------+-----------------------------+
 * | Type          | Definition                  |
 * +===============+=============================+
 * | cstring_view  | basic_cstring_view<char>    |
 * +---------------+-----------------------------+
 * | wcstring_view | basic_cstring_view<wchar_t> |
 * +---------------+-----------------------------+
 *
 * This class is most useful as a parameter type for functions that wrap C APIs.
 */
template <typename Char> class basic_cstring_view {
 private:
  const Char* data_;

 public:
  /// Constructs a string reference object from a C string.
  basic_cstring_view(const Char* s) : data_(s) {}

  /// Constructs a string reference from an `std::string` object.
  basic_cstring_view(const std::basic_string<Char>& s) : data_(s.c_str()) {}

  /// Returns the pointer to a C string.
  auto c_str() const -> const Char* { return data_; }
};

using cstring_view = basic_cstring_view<char>;
using wcstring_view = basic_cstring_view<wchar_t>;

#ifdef _WIN32
FMT_API const std::error_category& system_category() noexcept;

namespace detail {
FMT_API void format_windows_error(buffer<char>& out, int error_code,
                                  const char* message) noexcept;
}

FMT_API std::system_error vwindows_error(int error_code, string_view fmt,
                                         format_args args);

/**
 * Constructs a `std::system_error` object with the description of the form
 *
 *     <message>: <system-message>
 *
 * where `<message>` is the formatted message and `<system-message>` is the
 * system message corresponding to the error code.
 * `error_code` is a Windows error code as given by `GetLastError`.
 * If `error_code` is not a valid error code such as -1, the system message
 * will look like "error -1".
 *
 * **Example**:
 *
 *     // This throws a system_error with the description
 *     //   cannot open file 'madeup': The system cannot find the file
 * specified.
 *     // or similar (system message may vary).
 *     const char *filename = "madeup";
 *     LPOFSTRUCT of = LPOFSTRUCT();
 *     HFILE file = OpenFile(filename, &of, OF_READ);
 *     if (file == HFILE_ERROR) {
 *       throw fmt::windows_error(GetLastError(),
 *                                "cannot open file '{}'", filename);
 *     }
 */
template <typename... T>
auto windows_error(int error_code, string_view message, const T&... args)
    -> std::system_error {
  return vwindows_error(error_code, message, vargs<T...>{{args...}});
}

// Reports a Windows error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_windows_error(int error_code, const char* message) noexcept;
#else
inline auto system_category() noexcept -> const std::error_category& {
  return std::system_category();
}
#endif  // _WIN32

// std::system is not available on some platforms such as iOS (#2248).
#ifdef __OSX__
template <typename S, typename... Args, typename Char = char_t<S>>
void say(const S& fmt, Args&&... args) {
  std::system(format("say \"{}\"", format(fmt, args...)).c_str());
}
#endif

// A buffered file.
class buffered_file {
 private:
  FILE* file_;

  friend class file;

  inline explicit buffered_file(FILE* f) : file_(f) {}

 public:
  buffered_file(const buffered_file&) = delete;
  void operator=(const buffered_file&) = delete;

  // Constructs a buffered_file object which doesn't represent any file.
  inline buffered_file() noexcept : file_(nullptr) {}

  // Destroys the object closing the file it represents if any.
  FMT_API ~buffered_file() noexcept;

 public:
  inline buffered_file(buffered_file&& other) noexcept : file_(other.file_) {
    other.file_ = nullptr;
  }

  inline auto operator=(buffered_file&& other) -> buffered_file& {
    close();
    file_ = other.file_;
    other.file_ = nullptr;
    return *this;
  }

  // Opens a file.
  FMT_API buffered_file(cstring_view filename, cstring_view mode);

  // Closes the file.
  FMT_API void close();

  // Returns the pointer to a FILE object representing this file.
  inline auto get() const noexcept -> FILE* { return file_; }

  FMT_API auto descriptor() const -> int;

  template <typename... T>
  inline void print(string_view fmt, const T&... args) {
    fmt::vargs<T...> vargs = {{args...}};
    detail::is_locking<T...>() ? fmt::vprint_buffered(file_, fmt, vargs)
                               : fmt::vprint(file_, fmt, vargs);
  }
};

#if FMT_USE_FCNTL

// A file. Closed file is represented by a file object with descriptor -1.
// Methods that are not declared with noexcept may throw
// fmt::system_error in case of failure. Note that some errors such as
// closing the file multiple times will cause a crash on Windows rather
// than an exception. You can get standard behavior by overriding the
// invalid parameter handler with _set_invalid_parameter_handler.
class FMT_API file {
 private:
  int fd_;  // File descriptor.

  // Constructs a file object with a given descriptor.
  explicit file(int fd) : fd_(fd) {}

  friend struct pipe;

 public:
  // Possible values for the oflag argument to the constructor.
  enum {
    RDONLY = FMT_POSIX(O_RDONLY),  // Open for reading only.
    WRONLY = FMT_POSIX(O_WRONLY),  // Open for writing only.
    RDWR = FMT_POSIX(O_RDWR),      // Open for reading and writing.
    CREATE = FMT_POSIX(O_CREAT),   // Create if the file doesn't exist.
    APPEND = FMT_POSIX(O_APPEND),  // Open in append mode.
    TRUNC = FMT_POSIX(O_TRUNC)     // Truncate the content of the file.
  };

  // Constructs a file object which doesn't represent any file.
  inline file() noexcept : fd_(-1) {}

  // Opens a file and constructs a file object representing this file.
  file(cstring_view path, int oflag);

 public:
  file(const file&) = delete;
  void operator=(const file&) = delete;

  inline file(file&& other) noexcept : fd_(other.fd_) { other.fd_ = -1; }

  // Move assignment is not noexcept because close may throw.
  inline auto operator=(file&& other) -> file& {
    close();
    fd_ = other.fd_;
    other.fd_ = -1;
    return *this;
  }

  // Destroys the object closing the file it represents if any.
  ~file() noexcept;

  // Returns the file descriptor.
  inline auto descriptor() const noexcept -> int { return fd_; }

  // Closes the file.
  void close();

  // Returns the file size. The size has signed type for consistency with
  // stat::st_size.
  auto size() const -> long long;

  // Attempts to read count bytes from the file into the specified buffer.
  auto read(void* buffer, size_t count) -> size_t;

  // Attempts to write count bytes from the specified buffer to the file.
  auto write(const void* buffer, size_t count) -> size_t;

  // Duplicates a file descriptor with the dup function and returns
  // the duplicate as a file object.
  static auto dup(int fd) -> file;

  // Makes fd be the copy of this file descriptor, closing fd first if
  // necessary.
  void dup2(int fd);

  // Makes fd be the copy of this file descriptor, closing fd first if
  // necessary.
  void dup2(int fd, std::error_code& ec) noexcept;

  // Creates a buffered_file object associated with this file and detaches
  // this file object from the file.
  auto fdopen(const char* mode) -> buffered_file;

#  if defined(_WIN32) && !defined(__MINGW32__)
  // Opens a file and constructs a file object representing this file by
  // wcstring_view filename. Windows only.
  static file open_windows_file(wcstring_view path, int oflag);
#  endif
};

struct FMT_API pipe {
  file read_end;
  file write_end;

  // Creates a pipe setting up read_end and write_end file objects for reading
  // and writing respectively.
  pipe();
};

// Returns the memory page size.
auto getpagesize() -> long;

namespace detail {

struct buffer_size {
  constexpr buffer_size() = default;
  size_t value = 0;
  FMT_CONSTEXPR auto operator=(size_t val) const -> buffer_size {
    auto bs = buffer_size();
    bs.value = val;
    return bs;
  }
};

struct ostream_params {
  int oflag = file::WRONLY | file::CREATE | file::TRUNC;
  size_t buffer_size = BUFSIZ > 32768 ? BUFSIZ : 32768;

  constexpr ostream_params() {}

  template <typename... T>
  ostream_params(T... params, int new_oflag) : ostream_params(params...) {
    oflag = new_oflag;
  }

  template <typename... T>
  ostream_params(T... params, detail::buffer_size bs)
      : ostream_params(params...) {
    this->buffer_size = bs.value;
  }

// Intel has a bug that results in failure to deduce a constructor
// for empty parameter packs.
#  if defined(__INTEL_COMPILER) && __INTEL_COMPILER < 2000
  ostream_params(int new_oflag) : oflag(new_oflag) {}
  ostream_params(detail::buffer_size bs) : buffer_size(bs.value) {}
#  endif
};

}  // namespace detail

FMT_INLINE_VARIABLE constexpr auto buffer_size = detail::buffer_size();

/// A fast buffered output stream for writing from a single thread. Writing from
/// multiple threads without external synchronization may result in a data race.
class FMT_API ostream : private detail::buffer<char> {
 private:
  file file_;

  ostream(cstring_view path, const detail::ostream_params& params);

  static void grow(buffer<char>& buf, size_t);

 public:
  ostream(ostream&& other) noexcept;
  ~ostream();

  operator writer() {
    detail::buffer<char>& buf = *this;
    return buf;
  }

  inline void flush() {
    if (size() == 0) return;
    file_.write(data(), size() * sizeof(data()[0]));
    clear();
  }

  template <typename... T>
  friend auto output_file(cstring_view path, T... params) -> ostream;

  inline void close() {
    flush();
    file_.close();
  }

  /// Formats `args` according to specifications in `fmt` and writes the
  /// output to the file.
  template <typename... T> void print(format_string<T...> fmt, T&&... args) {
    vformat_to(appender(*this), fmt.str, vargs<T...>{{args...}});
  }
};

/**
 * Opens a file for writing. Supported parameters passed in `params`:
 *
 * - `<integer>`: Flags passed to [open](
 *   https://pubs.opengroup.org/onlinepubs/007904875/functions/open.html)
 *   (`file::WRONLY | file::CREATE | file::TRUNC` by default)
 * - `buffer_size=<integer>`: Output buffer size
 *
 * **Example**:
 *
 *     auto out = fmt::output_file("guide.txt");
 *     out.print("Don't {}", "Panic");
 */
template <typename... T>
inline auto output_file(cstring_view path, T... params) -> ostream {
  return {path, detail::ostream_params(params...)};
}
#endif  // FMT_USE_FCNTL

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_OS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/ostream.h <==
// Formatting library for C++ - std::ostream support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_OSTREAM_H_
#define FMT_OSTREAM_H_

#ifndef FMT_MODULE
#  include <fstream>  // std::filebuf
#endif

#ifdef _WIN32
#  ifdef __GLIBCXX__
#    include <ext/stdio_filebuf.h>
#    include <ext/stdio_sync_filebuf.h>
#  endif
#  include <io.h>
#endif

#include "chrono.h"  // formatbuf

#ifdef _MSVC_STL_UPDATE
#  define FMT_MSVC_STL_UPDATE _MSVC_STL_UPDATE
#elif defined(_MSC_VER) && _MSC_VER < 1912  // VS 15.5
#  define FMT_MSVC_STL_UPDATE _MSVC_LANG
#else
#  define FMT_MSVC_STL_UPDATE 0
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

// Generate a unique explicit instantion in every translation unit using a tag
// type in an anonymous namespace.
namespace {
struct file_access_tag {};
}  // namespace
template <typename Tag, typename BufType, FILE* BufType::*FileMemberPtr>
class file_access {
  friend auto get_file(BufType& obj) -> FILE* { return obj.*FileMemberPtr; }
};

#if FMT_MSVC_STL_UPDATE
template class file_access<file_access_tag, std::filebuf,
                           &std::filebuf::_Myfile>;
auto get_file(std::filebuf&) -> FILE*;
#endif

// Write the content of buf to os.
// It is a separate function rather than a part of vprint to simplify testing.
template <typename Char>
void write_buffer(std::basic_ostream<Char>& os, buffer<Char>& buf) {
  const Char* buf_data = buf.data();
  using unsigned_streamsize = make_unsigned_t<std::streamsize>;
  unsigned_streamsize size = buf.size();
  unsigned_streamsize max_size = to_unsigned(max_value<std::streamsize>());
  do {
    unsigned_streamsize n = size <= max_size ? size : max_size;
    os.write(buf_data, static_cast<std::streamsize>(n));
    buf_data += n;
    size -= n;
  } while (size != 0);
}

template <typename T> struct streamed_view {
  const T& value;
};
}  // namespace detail

// Formats an object of type T that has an overloaded ostream operator<<.
template <typename Char>
struct basic_ostream_formatter : formatter<basic_string_view<Char>, Char> {
  void set_debug_format() = delete;

  template <typename T, typename Context>
  auto format(const T& value, Context& ctx) const -> decltype(ctx.out()) {
    auto buffer = basic_memory_buffer<Char>();
    auto&& formatbuf = detail::formatbuf<std::basic_streambuf<Char>>(buffer);
    auto&& output = std::basic_ostream<Char>(&formatbuf);
    output.imbue(std::locale::classic());  // The default is always unlocalized.
    output << value;
    output.exceptions(std::ios_base::failbit | std::ios_base::badbit);
    return formatter<basic_string_view<Char>, Char>::format(
        {buffer.data(), buffer.size()}, ctx);
  }
};

using ostream_formatter = basic_ostream_formatter<char>;

template <typename T, typename Char>
struct formatter<detail::streamed_view<T>, Char>
    : basic_ostream_formatter<Char> {
  template <typename Context>
  auto format(detail::streamed_view<T> view, Context& ctx) const
      -> decltype(ctx.out()) {
    return basic_ostream_formatter<Char>::format(view.value, ctx);
  }
};

/**
 * Returns a view that formats `value` via an ostream `operator<<`.
 *
 * **Example**:
 *
 *     fmt::print("Current thread id: {}\n",
 *                fmt::streamed(std::this_thread::get_id()));
 */
template <typename T>
constexpr auto streamed(const T& value) -> detail::streamed_view<T> {
  return {value};
}

inline void vprint(std::ostream& os, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  FILE* f = nullptr;
#if FMT_MSVC_STL_UPDATE && FMT_USE_RTTI
  if (auto* buf = dynamic_cast<std::filebuf*>(os.rdbuf()))
    f = detail::get_file(*buf);
#elif defined(_WIN32) && defined(__GLIBCXX__) && FMT_USE_RTTI
  auto* rdbuf = os.rdbuf();
  if (auto* sfbuf = dynamic_cast<__gnu_cxx::stdio_sync_filebuf<char>*>(rdbuf))
    f = sfbuf->file();
  else if (auto* fbuf = dynamic_cast<__gnu_cxx::stdio_filebuf<char>*>(rdbuf))
    f = fbuf->file();
#endif
#ifdef _WIN32
  if (f) {
    int fd = _fileno(f);
    if (_isatty(fd)) {
      os.flush();
      if (detail::write_console(fd, {buffer.data(), buffer.size()})) return;
    }
  }
#endif
  detail::ignore_unused(f);
  detail::write_buffer(os, buffer);
}

/**
 * Prints formatted data to the stream `os`.
 *
 * **Example**:
 *
 *     fmt::print(cerr, "Don't {}!", "panic");
 */
FMT_EXPORT template <typename... T>
void print(std::ostream& os, format_string<T...> fmt, T&&... args) {
  fmt::vargs<T...> vargs = {{args...}};
  if (detail::use_utf8) return vprint(os, fmt.str, vargs);
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt.str, vargs);
  detail::write_buffer(os, buffer);
}

FMT_EXPORT template <typename... T>
void println(std::ostream& os, format_string<T...> fmt, T&&... args) {
  fmt::print(os, "{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

FMT_END_NAMESPACE

#endif  // FMT_OSTREAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/printf.h <==
// Formatting library for C++ - legacy printf implementation
//
// Copyright (c) 2012 - 2016, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_PRINTF_H_
#define FMT_PRINTF_H_

#ifndef FMT_MODULE
#  include <algorithm>  // std::max
#  include <limits>     // std::numeric_limits
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

template <typename T> struct printf_formatter {
  printf_formatter() = delete;
};

template <typename Char> class basic_printf_context {
 private:
  basic_appender<Char> out_;
  basic_format_args<basic_printf_context> args_;

  static_assert(std::is_same<Char, char>::value ||
                    std::is_same<Char, wchar_t>::value,
                "Unsupported code unit type.");

 public:
  using char_type = Char;
  using parse_context_type = parse_context<Char>;
  template <typename T> using formatter_type = printf_formatter<T>;
  enum { builtin_types = 1 };

  /// Constructs a `printf_context` object. References to the arguments are
  /// stored in the context object so make sure they have appropriate lifetimes.
  basic_printf_context(basic_appender<Char> out,
                       basic_format_args<basic_printf_context> args)
      : out_(out), args_(args) {}

  auto out() -> basic_appender<Char> { return out_; }
  void advance_to(basic_appender<Char>) {}

  auto locale() -> detail::locale_ref { return {}; }

  auto arg(int id) const -> basic_format_arg<basic_printf_context> {
    return args_.get(id);
  }
};

namespace detail {

// Return the result via the out param to workaround gcc bug 77539.
template <bool IS_CONSTEXPR, typename T, typename Ptr = const T*>
FMT_CONSTEXPR auto find(Ptr first, Ptr last, T value, Ptr& out) -> bool {
  for (out = first; out != last; ++out) {
    if (*out == value) return true;
  }
  return false;
}

template <>
inline auto find<false, char>(const char* first, const char* last, char value,
                              const char*& out) -> bool {
  out =
      static_cast<const char*>(memchr(first, value, to_unsigned(last - first)));
  return out != nullptr;
}

// Checks if a value fits in int - used to avoid warnings about comparing
// signed and unsigned integers.
template <bool IsSigned> struct int_checker {
  template <typename T> static auto fits_in_int(T value) -> bool {
    unsigned max = to_unsigned(max_value<int>());
    return value <= max;
  }
  inline static auto fits_in_int(bool) -> bool { return true; }
};

template <> struct int_checker<true> {
  template <typename T> static auto fits_in_int(T value) -> bool {
    return value >= (std::numeric_limits<int>::min)() &&
           value <= max_value<int>();
  }
  inline static auto fits_in_int(int) -> bool { return true; }
};

struct printf_precision_handler {
  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> int {
    if (!int_checker<std::numeric_limits<T>::is_signed>::fits_in_int(value))
      report_error("number is too big");
    return (std::max)(static_cast<int>(value), 0);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> int {
    report_error("precision is not integer");
    return 0;
  }
};

// An argument visitor that returns true iff arg is a zero integer.
struct is_zero_int {
  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> bool {
    return value == 0;
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> bool {
    return false;
  }
};

template <typename T> struct make_unsigned_or_bool : std::make_unsigned<T> {};

template <> struct make_unsigned_or_bool<bool> {
  using type = bool;
};

template <typename T, typename Context> class arg_converter {
 private:
  using char_type = typename Context::char_type;

  basic_format_arg<Context>& arg_;
  char_type type_;

 public:
  arg_converter(basic_format_arg<Context>& arg, char_type type)
      : arg_(arg), type_(type) {}

  void operator()(bool value) {
    if (type_ != 's') operator()<bool>(value);
  }

  template <typename U, FMT_ENABLE_IF(std::is_integral<U>::value)>
  void operator()(U value) {
    bool is_signed = type_ == 'd' || type_ == 'i';
    using target_type = conditional_t<std::is_same<T, void>::value, U, T>;
    if (const_check(sizeof(target_type) <= sizeof(int))) {
      // Extra casts are used to silence warnings.
      using unsigned_type = typename make_unsigned_or_bool<target_type>::type;
      if (is_signed)
        arg_ = static_cast<int>(static_cast<target_type>(value));
      else
        arg_ = static_cast<unsigned>(static_cast<unsigned_type>(value));
    } else {
      // glibc's printf doesn't sign extend arguments of smaller types:
      //   std::printf("%lld", -42);  // prints "4294967254"
      // but we don't have to do the same because it's a UB.
      if (is_signed)
        arg_ = static_cast<long long>(value);
      else
        arg_ = static_cast<typename make_unsigned_or_bool<U>::type>(value);
    }
  }

  template <typename U, FMT_ENABLE_IF(!std::is_integral<U>::value)>
  void operator()(U) {}  // No conversion needed for non-integral types.
};

// Converts an integer argument to T for printf, if T is an integral type.
// If T is void, the argument is converted to corresponding signed or unsigned
// type depending on the type specifier: 'd' and 'i' - signed, other -
// unsigned).
template <typename T, typename Context, typename Char>
void convert_arg(basic_format_arg<Context>& arg, Char type) {
  arg.visit(arg_converter<T, Context>(arg, type));
}

// Converts an integer argument to char for printf.
template <typename Context> class char_converter {
 private:
  basic_format_arg<Context>& arg_;

 public:
  explicit char_converter(basic_format_arg<Context>& arg) : arg_(arg) {}

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  void operator()(T value) {
    arg_ = static_cast<typename Context::char_type>(value);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  void operator()(T) {}  // No conversion needed for non-integral types.
};

// An argument visitor that return a pointer to a C string if argument is a
// string or null otherwise.
template <typename Char> struct get_cstring {
  template <typename T> auto operator()(T) -> const Char* { return nullptr; }
  auto operator()(const Char* s) -> const Char* { return s; }
};

// Checks if an argument is a valid printf width specifier and sets
// left alignment if it is negative.
class printf_width_handler {
 private:
  format_specs& specs_;

 public:
  inline explicit printf_width_handler(format_specs& specs) : specs_(specs) {}

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> unsigned {
    auto width = static_cast<uint32_or_64_or_128_t<T>>(value);
    if (detail::is_negative(value)) {
      specs_.set_align(align::left);
      width = 0 - width;
    }
    unsigned int_max = to_unsigned(max_value<int>());
    if (width > int_max) report_error("number is too big");
    return static_cast<unsigned>(width);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> unsigned {
    report_error("width is not integer");
    return 0;
  }
};

// Workaround for a bug with the XL compiler when initializing
// printf_arg_formatter's base class.
template <typename Char>
auto make_arg_formatter(basic_appender<Char> iter, format_specs& s)
    -> arg_formatter<Char> {
  return {iter, s, locale_ref()};
}

// The `printf` argument formatter.
template <typename Char>
class printf_arg_formatter : public arg_formatter<Char> {
 private:
  using base = arg_formatter<Char>;
  using context_type = basic_printf_context<Char>;

  context_type& context_;

  void write_null_pointer(bool is_string = false) {
    auto s = this->specs;
    s.set_type(presentation_type::none);
    write_bytes<Char>(this->out, is_string ? "(null)" : "(nil)", s);
  }

  template <typename T> void write(T value) {
    detail::write<Char>(this->out, value, this->specs, this->locale);
  }

 public:
  printf_arg_formatter(basic_appender<Char> iter, format_specs& s,
                       context_type& ctx)
      : base(make_arg_formatter(iter, s)), context_(ctx) {}

  void operator()(monostate value) { write(value); }

  template <typename T, FMT_ENABLE_IF(detail::is_integral<T>::value)>
  void operator()(T value) {
    // MSVC2013 fails to compile separate overloads for bool and Char so use
    // std::is_same instead.
    if (!std::is_same<T, Char>::value) {
      write(value);
      return;
    }
    format_specs s = this->specs;
    if (s.type() != presentation_type::none &&
        s.type() != presentation_type::chr) {
      return (*this)(static_cast<int>(value));
    }
    s.set_sign(sign::none);
    s.clear_alt();
    s.set_fill(' ');  // Ignore '0' flag for char types.
    // align::numeric needs to be overwritten here since the '0' flag is
    // ignored for non-numeric types
    if (s.align() == align::none || s.align() == align::numeric)
      s.set_align(align::right);
    detail::write<Char>(this->out, static_cast<Char>(value), s);
  }

  template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value)>
  void operator()(T value) {
    write(value);
  }

  void operator()(const char* value) {
    if (value)
      write(value);
    else
      write_null_pointer(this->specs.type() != presentation_type::pointer);
  }

  void operator()(const wchar_t* value) {
    if (value)
      write(value);
    else
      write_null_pointer(this->specs.type() != presentation_type::pointer);
  }

  void operator()(basic_string_view<Char> value) { write(value); }

  void operator()(const void* value) {
    if (value)
      write(value);
    else
      write_null_pointer();
  }

  void operator()(typename basic_format_arg<context_type>::handle handle) {
    auto parse_ctx = parse_context<Char>({});
    handle.format(parse_ctx, context_);
  }
};

template <typename Char>
void parse_flags(format_specs& specs, const Char*& it, const Char* end) {
  for (; it != end; ++it) {
    switch (*it) {
    case '-': specs.set_align(align::left); break;
    case '+': specs.set_sign(sign::plus); break;
    case '0': specs.set_fill('0'); break;
    case ' ':
      if (specs.sign() != sign::plus) specs.set_sign(sign::space);
      break;
    case '#': specs.set_alt(); break;
    default:  return;
    }
  }
}

template <typename Char, typename GetArg>
auto parse_header(const Char*& it, const Char* end, format_specs& specs,
                  GetArg get_arg) -> int {
  int arg_index = -1;
  Char c = *it;
  if (c >= '0' && c <= '9') {
    // Parse an argument index (if followed by '$') or a width possibly
    // preceded with '0' flag(s).
    int value = parse_nonnegative_int(it, end, -1);
    if (it != end && *it == '$') {  // value is an argument index
      ++it;
      arg_index = value != -1 ? value : max_value<int>();
    } else {
      if (c == '0') specs.set_fill('0');
      if (value != 0) {
        // Nonzero value means that we parsed width and don't need to
        // parse it or flags again, so return now.
        if (value == -1) report_error("number is too big");
        specs.width = value;
        return arg_index;
      }
    }
  }
  parse_flags(specs, it, end);
  // Parse width.
  if (it != end) {
    if (*it >= '0' && *it <= '9') {
      specs.width = parse_nonnegative_int(it, end, -1);
      if (specs.width == -1) report_error("number is too big");
    } else if (*it == '*') {
      ++it;
      specs.width = static_cast<int>(
          get_arg(-1).visit(detail::printf_width_handler(specs)));
    }
  }
  return arg_index;
}

inline auto parse_printf_presentation_type(char c, type t, bool& upper)
    -> presentation_type {
  using pt = presentation_type;
  constexpr auto integral_set = sint_set | uint_set | bool_set | char_set;
  switch (c) {
  case 'd': return in(t, integral_set) ? pt::dec : pt::none;
  case 'o': return in(t, integral_set) ? pt::oct : pt::none;
  case 'X': upper = true; FMT_FALLTHROUGH;
  case 'x': return in(t, integral_set) ? pt::hex : pt::none;
  case 'E': upper = true; FMT_FALLTHROUGH;
  case 'e': return in(t, float_set) ? pt::exp : pt::none;
  case 'F': upper = true; FMT_FALLTHROUGH;
  case 'f': return in(t, float_set) ? pt::fixed : pt::none;
  case 'G': upper = true; FMT_FALLTHROUGH;
  case 'g': return in(t, float_set) ? pt::general : pt::none;
  case 'A': upper = true; FMT_FALLTHROUGH;
  case 'a': return in(t, float_set) ? pt::hexfloat : pt::none;
  case 'c': return in(t, integral_set) ? pt::chr : pt::none;
  case 's': return in(t, string_set | cstring_set) ? pt::string : pt::none;
  case 'p': return in(t, pointer_set | cstring_set) ? pt::pointer : pt::none;
  default:  return pt::none;
  }
}

template <typename Char, typename Context>
void vprintf(buffer<Char>& buf, basic_string_view<Char> format,
             basic_format_args<Context> args) {
  using iterator = basic_appender<Char>;
  auto out = iterator(buf);
  auto context = basic_printf_context<Char>(out, args);
  auto parse_ctx = parse_context<Char>(format);

  // Returns the argument with specified index or, if arg_index is -1, the next
  // argument.
  auto get_arg = [&](int arg_index) {
    if (arg_index < 0)
      arg_index = parse_ctx.next_arg_id();
    else
      parse_ctx.check_arg_id(--arg_index);
    return detail::get_arg(context, arg_index);
  };

  const Char* start = parse_ctx.begin();
  const Char* end = parse_ctx.end();
  auto it = start;
  while (it != end) {
    if (!find<false, Char>(it, end, '%', it)) {
      it = end;  // find leaves it == nullptr if it doesn't find '%'.
      break;
    }
    Char c = *it++;
    if (it != end && *it == c) {
      write(out, basic_string_view<Char>(start, to_unsigned(it - start)));
      start = ++it;
      continue;
    }
    write(out, basic_string_view<Char>(start, to_unsigned(it - 1 - start)));

    auto specs = format_specs();
    specs.set_align(align::right);

    // Parse argument index, flags and width.
    int arg_index = parse_header(it, end, specs, get_arg);
    if (arg_index == 0) report_error("argument not found");

    // Parse precision.
    if (it != end && *it == '.') {
      ++it;
      c = it != end ? *it : 0;
      if ('0' <= c && c <= '9') {
        specs.precision = parse_nonnegative_int(it, end, 0);
      } else if (c == '*') {
        ++it;
        specs.precision =
            static_cast<int>(get_arg(-1).visit(printf_precision_handler()));
      } else {
        specs.precision = 0;
      }
    }

    auto arg = get_arg(arg_index);
    // For d, i, o, u, x, and X conversion specifiers, if a precision is
    // specified, the '0' flag is ignored
    if (specs.precision >= 0 && is_integral_type(arg.type())) {
      // Ignore '0' for non-numeric types or if '-' present.
      specs.set_fill(' ');
    }
    if (specs.precision >= 0 && arg.type() == type::cstring_type) {
      auto str = arg.visit(get_cstring<Char>());
      auto str_end = str + specs.precision;
      auto nul = std::find(str, str_end, Char());
      auto sv = basic_string_view<Char>(
          str, to_unsigned(nul != str_end ? nul - str : specs.precision));
      arg = sv;
    }
    if (specs.alt() && arg.visit(is_zero_int())) specs.clear_alt();
    if (specs.fill_unit<Char>() == '0') {
      if (is_arithmetic_type(arg.type()) && specs.align() != align::left) {
        specs.set_align(align::numeric);
      } else {
        // Ignore '0' flag for non-numeric types or if '-' flag is also present.
        specs.set_fill(' ');
      }
    }

    // Parse length and convert the argument to the required type.
    c = it != end ? *it++ : 0;
    Char t = it != end ? *it : 0;
    switch (c) {
    case 'h':
      if (t == 'h') {
        ++it;
        t = it != end ? *it : 0;
        convert_arg<signed char>(arg, t);
      } else {
        convert_arg<short>(arg, t);
      }
      break;
    case 'l':
      if (t == 'l') {
        ++it;
        t = it != end ? *it : 0;
        convert_arg<long long>(arg, t);
      } else {
        convert_arg<long>(arg, t);
      }
      break;
    case 'j': convert_arg<intmax_t>(arg, t); break;
    case 'z': convert_arg<size_t>(arg, t); break;
    case 't': convert_arg<std::ptrdiff_t>(arg, t); break;
    case 'L':
      // printf produces garbage when 'L' is omitted for long double, no
      // need to do the same.
      break;
    default: --it; convert_arg<void>(arg, c);
    }

    // Parse type.
    if (it == end) report_error("invalid format string");
    char type = static_cast<char>(*it++);
    if (is_integral_type(arg.type())) {
      // Normalize type.
      switch (type) {
      case 'i':
      case 'u': type = 'd'; break;
      case 'c':
        arg.visit(char_converter<basic_printf_context<Char>>(arg));
        break;
      }
    }
    bool upper = false;
    specs.set_type(parse_printf_presentation_type(type, arg.type(), upper));
    if (specs.type() == presentation_type::none)
      report_error("invalid format specifier");
    if (upper) specs.set_upper();

    start = it;

    // Format argument.
    arg.visit(printf_arg_formatter<Char>(out, specs, context));
  }
  write(out, basic_string_view<Char>(start, to_unsigned(it - start)));
}
}  // namespace detail

using printf_context = basic_printf_context<char>;
using wprintf_context = basic_printf_context<wchar_t>;

using printf_args = basic_format_args<printf_context>;
using wprintf_args = basic_format_args<wprintf_context>;

/// Constructs an `format_arg_store` object that contains references to
/// arguments and can be implicitly converted to `printf_args`.
template <typename Char = char, typename... T>
inline auto make_printf_args(T&... args)
    -> decltype(fmt::make_format_args<basic_printf_context<Char>>(args...)) {
  return fmt::make_format_args<basic_printf_context<Char>>(args...);
}

template <typename Char> struct vprintf_args {
  using type = basic_format_args<basic_printf_context<Char>>;
};

template <typename Char>
inline auto vsprintf(basic_string_view<Char> fmt,
                     typename vprintf_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vprintf(buf, fmt, args);
  return {buf.data(), buf.size()};
}

/**
 * Formats `args` according to specifications in `fmt` and returns the result
 * as as string.
 *
 * **Example**:
 *
 *     std::string message = fmt::sprintf("The answer is %d", 42);
 */
template <typename S, typename... T, typename Char = detail::char_t<S>>
inline auto sprintf(const S& fmt, const T&... args) -> std::basic_string<Char> {
  return vsprintf(detail::to_string_view(fmt),
                  fmt::make_format_args<basic_printf_context<Char>>(args...));
}

template <typename Char>
inline auto vfprintf(std::FILE* f, basic_string_view<Char> fmt,
                     typename vprintf_args<Char>::type args) -> int {
  auto buf = basic_memory_buffer<Char>();
  detail::vprintf(buf, fmt, args);
  size_t size = buf.size();
  return std::fwrite(buf.data(), sizeof(Char), size, f) < size
             ? -1
             : static_cast<int>(size);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `f`.
 *
 * **Example**:
 *
 *     fmt::fprintf(stderr, "Don't %s!", "panic");
 */
template <typename S, typename... T, typename Char = detail::char_t<S>>
inline auto fprintf(std::FILE* f, const S& fmt, const T&... args) -> int {
  return vfprintf(f, detail::to_string_view(fmt),
                  make_printf_args<Char>(args...));
}

template <typename Char>
FMT_DEPRECATED inline auto vprintf(basic_string_view<Char> fmt,
                                   typename vprintf_args<Char>::type args)
    -> int {
  return vfprintf(stdout, fmt, args);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `stdout`.
 *
 * **Example**:
 *
 *   fmt::printf("Elapsed time: %.2f seconds", 1.23);
 */
template <typename... T>
inline auto printf(string_view fmt, const T&... args) -> int {
  return vfprintf(stdout, fmt, make_printf_args(args...));
}
template <typename... T>
FMT_DEPRECATED inline auto printf(basic_string_view<wchar_t> fmt,
                                  const T&... args) -> int {
  return vfprintf(stdout, fmt, make_printf_args<wchar_t>(args...));
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_PRINTF_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/ranges.h <==
// Formatting library for C++ - range and tuple support
//
// Copyright (c) 2012 - present, Victor Zverovich and {fmt} contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_RANGES_H_
#define FMT_RANGES_H_

#ifndef FMT_MODULE
#  include <initializer_list>
#  include <iterator>
#  include <string>
#  include <tuple>
#  include <type_traits>
#  include <utility>
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE

FMT_EXPORT
enum class range_format { disabled, map, set, sequence, string, debug_string };

namespace detail {

template <typename T> class is_map {
  template <typename U> static auto check(U*) -> typename U::mapped_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

template <typename T> class is_set {
  template <typename U> static auto check(U*) -> typename U::key_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value && !is_map<T>::value;
};

// C array overload
template <typename T, std::size_t N>
auto range_begin(const T (&arr)[N]) -> const T* {
  return arr;
}
template <typename T, std::size_t N>
auto range_end(const T (&arr)[N]) -> const T* {
  return arr + N;
}

template <typename T, typename Enable = void>
struct has_member_fn_begin_end_t : std::false_type {};

template <typename T>
struct has_member_fn_begin_end_t<T, void_t<decltype(*std::declval<T>().begin()),
                                           decltype(std::declval<T>().end())>>
    : std::true_type {};

// Member function overloads.
template <typename T>
auto range_begin(T&& rng) -> decltype(static_cast<T&&>(rng).begin()) {
  return static_cast<T&&>(rng).begin();
}
template <typename T>
auto range_end(T&& rng) -> decltype(static_cast<T&&>(rng).end()) {
  return static_cast<T&&>(rng).end();
}

// ADL overloads. Only participate in overload resolution if member functions
// are not found.
template <typename T>
auto range_begin(T&& rng)
    -> enable_if_t<!has_member_fn_begin_end_t<T&&>::value,
                   decltype(begin(static_cast<T&&>(rng)))> {
  return begin(static_cast<T&&>(rng));
}
template <typename T>
auto range_end(T&& rng) -> enable_if_t<!has_member_fn_begin_end_t<T&&>::value,
                                       decltype(end(static_cast<T&&>(rng)))> {
  return end(static_cast<T&&>(rng));
}

template <typename T, typename Enable = void>
struct has_const_begin_end : std::false_type {};
template <typename T, typename Enable = void>
struct has_mutable_begin_end : std::false_type {};

template <typename T>
struct has_const_begin_end<
    T, void_t<decltype(*detail::range_begin(
                  std::declval<const remove_cvref_t<T>&>())),
              decltype(detail::range_end(
                  std::declval<const remove_cvref_t<T>&>()))>>
    : std::true_type {};

template <typename T>
struct has_mutable_begin_end<
    T, void_t<decltype(*detail::range_begin(std::declval<T&>())),
              decltype(detail::range_end(std::declval<T&>())),
              // the extra int here is because older versions of MSVC don't
              // SFINAE properly unless there are distinct types
              int>> : std::true_type {};

template <typename T, typename _ = void> struct is_range_ : std::false_type {};
template <typename T>
struct is_range_<T, void>
    : std::integral_constant<bool, (has_const_begin_end<T>::value ||
                                    has_mutable_begin_end<T>::value)> {};

// tuple_size and tuple_element check.
template <typename T> class is_tuple_like_ {
  template <typename U, typename V = typename std::remove_cv<U>::type>
  static auto check(U* p) -> decltype(std::tuple_size<V>::value, 0);
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

// Check for integer_sequence
#if defined(__cpp_lib_integer_sequence) || FMT_MSC_VERSION >= 1900
template <typename T, T... N>
using integer_sequence = std::integer_sequence<T, N...>;
template <size_t... N> using index_sequence = std::index_sequence<N...>;
template <size_t N> using make_index_sequence = std::make_index_sequence<N>;
#else
template <typename T, T... N> struct integer_sequence {
  using value_type = T;

  static FMT_CONSTEXPR auto size() -> size_t { return sizeof...(N); }
};

template <size_t... N> using index_sequence = integer_sequence<size_t, N...>;

template <typename T, size_t N, T... Ns>
struct make_integer_sequence : make_integer_sequence<T, N - 1, N - 1, Ns...> {};
template <typename T, T... Ns>
struct make_integer_sequence<T, 0, Ns...> : integer_sequence<T, Ns...> {};

template <size_t N>
using make_index_sequence = make_integer_sequence<size_t, N>;
#endif

template <typename T>
using tuple_index_sequence = make_index_sequence<std::tuple_size<T>::value>;

template <typename T, typename C, bool = is_tuple_like_<T>::value>
class is_tuple_formattable_ {
 public:
  static constexpr const bool value = false;
};
template <typename T, typename C> class is_tuple_formattable_<T, C, true> {
  template <size_t... Is>
  static auto all_true(index_sequence<Is...>,
                       integer_sequence<bool, (Is >= 0)...>) -> std::true_type;
  static auto all_true(...) -> std::false_type;

  template <size_t... Is>
  static auto check(index_sequence<Is...>) -> decltype(all_true(
      index_sequence<Is...>{},
      integer_sequence<bool,
                       (is_formattable<typename std::tuple_element<Is, T>::type,
                                       C>::value)...>{}));

 public:
  static constexpr const bool value =
      decltype(check(tuple_index_sequence<T>{}))::value;
};

template <typename Tuple, typename F, size_t... Is>
FMT_CONSTEXPR void for_each(index_sequence<Is...>, Tuple&& t, F&& f) {
  using std::get;
  // Using a free function get<Is>(Tuple) now.
  const int unused[] = {0, ((void)f(get<Is>(t)), 0)...};
  ignore_unused(unused);
}

template <typename Tuple, typename F>
FMT_CONSTEXPR void for_each(Tuple&& t, F&& f) {
  for_each(tuple_index_sequence<remove_cvref_t<Tuple>>(),
           std::forward<Tuple>(t), std::forward<F>(f));
}

template <typename Tuple1, typename Tuple2, typename F, size_t... Is>
void for_each2(index_sequence<Is...>, Tuple1&& t1, Tuple2&& t2, F&& f) {
  using std::get;
  const int unused[] = {0, ((void)f(get<Is>(t1), get<Is>(t2)), 0)...};
  ignore_unused(unused);
}

template <typename Tuple1, typename Tuple2, typename F>
void for_each2(Tuple1&& t1, Tuple2&& t2, F&& f) {
  for_each2(tuple_index_sequence<remove_cvref_t<Tuple1>>(),
            std::forward<Tuple1>(t1), std::forward<Tuple2>(t2),
            std::forward<F>(f));
}

namespace tuple {
// Workaround a bug in MSVC 2019 (v140).
template <typename Char, typename... T>
using result_t = std::tuple<formatter<remove_cvref_t<T>, Char>...>;

using std::get;
template <typename Tuple, typename Char, std::size_t... Is>
auto get_formatters(index_sequence<Is...>)
    -> result_t<Char, decltype(get<Is>(std::declval<Tuple>()))...>;
}  // namespace tuple

#if FMT_MSC_VERSION && FMT_MSC_VERSION < 1920
// Older MSVC doesn't get the reference type correctly for arrays.
template <typename R> struct range_reference_type_impl {
  using type = decltype(*detail::range_begin(std::declval<R&>()));
};

template <typename T, std::size_t N> struct range_reference_type_impl<T[N]> {
  using type = T&;
};

template <typename T>
using range_reference_type = typename range_reference_type_impl<T>::type;
#else
template <typename Range>
using range_reference_type =
    decltype(*detail::range_begin(std::declval<Range&>()));
#endif

// We don't use the Range's value_type for anything, but we do need the Range's
// reference type, with cv-ref stripped.
template <typename Range>
using uncvref_type = remove_cvref_t<range_reference_type<Range>>;

template <typename Formatter>
FMT_CONSTEXPR auto maybe_set_debug_format(Formatter& f, bool set)
    -> decltype(f.set_debug_format(set)) {
  f.set_debug_format(set);
}
template <typename Formatter>
FMT_CONSTEXPR void maybe_set_debug_format(Formatter&, ...) {}

template <typename T>
struct range_format_kind_
    : std::integral_constant<range_format,
                             std::is_same<uncvref_type<T>, T>::value
                                 ? range_format::disabled
                             : is_map<T>::value ? range_format::map
                             : is_set<T>::value ? range_format::set
                                                : range_format::sequence> {};

template <range_format K>
using range_format_constant = std::integral_constant<range_format, K>;

// These are not generic lambdas for compatibility with C++11.
template <typename Char> struct parse_empty_specs {
  template <typename Formatter> FMT_CONSTEXPR void operator()(Formatter& f) {
    f.parse(ctx);
    detail::maybe_set_debug_format(f, true);
  }
  parse_context<Char>& ctx;
};
template <typename FormatContext> struct format_tuple_element {
  using char_type = typename FormatContext::char_type;

  template <typename T>
  void operator()(const formatter<T, char_type>& f, const T& v) {
    if (i > 0) ctx.advance_to(detail::copy<char_type>(separator, ctx.out()));
    ctx.advance_to(f.format(v, ctx));
    ++i;
  }

  int i;
  FormatContext& ctx;
  basic_string_view<char_type> separator;
};

}  // namespace detail

template <typename T> struct is_tuple_like {
  static constexpr const bool value =
      detail::is_tuple_like_<T>::value && !detail::is_range_<T>::value;
};

template <typename T, typename C> struct is_tuple_formattable {
  static constexpr const bool value =
      detail::is_tuple_formattable_<T, C>::value;
};

template <typename Tuple, typename Char>
struct formatter<Tuple, Char,
                 enable_if_t<fmt::is_tuple_like<Tuple>::value &&
                             fmt::is_tuple_formattable<Tuple, Char>::value>> {
 private:
  decltype(detail::tuple::get_formatters<Tuple, Char>(
      detail::tuple_index_sequence<Tuple>())) formatters_;

  basic_string_view<Char> separator_ = detail::string_literal<Char, ',', ' '>{};
  basic_string_view<Char> opening_bracket_ =
      detail::string_literal<Char, '('>{};
  basic_string_view<Char> closing_bracket_ =
      detail::string_literal<Char, ')'>{};

 public:
  FMT_CONSTEXPR formatter() {}

  FMT_CONSTEXPR void set_separator(basic_string_view<Char> sep) {
    separator_ = sep;
  }

  FMT_CONSTEXPR void set_brackets(basic_string_view<Char> open,
                                  basic_string_view<Char> close) {
    opening_bracket_ = open;
    closing_bracket_ = close;
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it != end && detail::to_ascii(*it) == 'n') {
      ++it;
      set_brackets({}, {});
      set_separator({});
    }
    if (it != end && *it != '}') report_error("invalid format specifier");
    ctx.advance_to(it);
    detail::for_each(formatters_, detail::parse_empty_specs<Char>{ctx});
    return it;
  }

  template <typename FormatContext>
  auto format(const Tuple& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    ctx.advance_to(detail::copy<Char>(opening_bracket_, ctx.out()));
    detail::for_each2(
        formatters_, value,
        detail::format_tuple_element<FormatContext>{0, ctx, separator_});
    return detail::copy<Char>(closing_bracket_, ctx.out());
  }
};

template <typename T, typename Char> struct is_range {
  static constexpr const bool value =
      detail::is_range_<T>::value && !detail::has_to_string_view<T>::value;
};

namespace detail {

template <typename Char, typename Element>
using range_formatter_type = formatter<remove_cvref_t<Element>, Char>;

template <typename R>
using maybe_const_range =
    conditional_t<has_const_begin_end<R>::value, const R, R>;

template <typename R, typename Char>
struct is_formattable_delayed
    : is_formattable<uncvref_type<maybe_const_range<R>>, Char> {};
}  // namespace detail

template <typename...> struct conjunction : std::true_type {};
template <typename P> struct conjunction<P> : P {};
template <typename P1, typename... Pn>
struct conjunction<P1, Pn...>
    : conditional_t<bool(P1::value), conjunction<Pn...>, P1> {};

template <typename T, typename Char, typename Enable = void>
struct range_formatter;

template <typename T, typename Char>
struct range_formatter<
    T, Char,
    enable_if_t<conjunction<std::is_same<T, remove_cvref_t<T>>,
                            is_formattable<T, Char>>::value>> {
 private:
  detail::range_formatter_type<Char, T> underlying_;
  basic_string_view<Char> separator_ = detail::string_literal<Char, ',', ' '>{};
  basic_string_view<Char> opening_bracket_ =
      detail::string_literal<Char, '['>{};
  basic_string_view<Char> closing_bracket_ =
      detail::string_literal<Char, ']'>{};
  bool is_debug = false;

  template <typename Output, typename It, typename Sentinel, typename U = T,
            FMT_ENABLE_IF(std::is_same<U, Char>::value)>
  auto write_debug_string(Output& out, It it, Sentinel end) const -> Output {
    auto buf = basic_memory_buffer<Char>();
    for (; it != end; ++it) buf.push_back(*it);
    auto specs = format_specs();
    specs.set_type(presentation_type::debug);
    return detail::write<Char>(
        out, basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

  template <typename Output, typename It, typename Sentinel, typename U = T,
            FMT_ENABLE_IF(!std::is_same<U, Char>::value)>
  auto write_debug_string(Output& out, It, Sentinel) const -> Output {
    return out;
  }

 public:
  FMT_CONSTEXPR range_formatter() {}

  FMT_CONSTEXPR auto underlying() -> detail::range_formatter_type<Char, T>& {
    return underlying_;
  }

  FMT_CONSTEXPR void set_separator(basic_string_view<Char> sep) {
    separator_ = sep;
  }

  FMT_CONSTEXPR void set_brackets(basic_string_view<Char> open,
                                  basic_string_view<Char> close) {
    opening_bracket_ = open;
    closing_bracket_ = close;
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    detail::maybe_set_debug_format(underlying_, true);
    if (it == end) return underlying_.parse(ctx);

    switch (detail::to_ascii(*it)) {
    case 'n':
      set_brackets({}, {});
      ++it;
      break;
    case '?':
      is_debug = true;
      set_brackets({}, {});
      ++it;
      if (it == end || *it != 's') report_error("invalid format specifier");
      FMT_FALLTHROUGH;
    case 's':
      if (!std::is_same<T, Char>::value)
        report_error("invalid format specifier");
      if (!is_debug) {
        set_brackets(detail::string_literal<Char, '"'>{},
                     detail::string_literal<Char, '"'>{});
        set_separator({});
        detail::maybe_set_debug_format(underlying_, false);
      }
      ++it;
      return it;
    }

    if (it != end && *it != '}') {
      if (*it != ':') report_error("invalid format specifier");
      detail::maybe_set_debug_format(underlying_, false);
      ++it;
    }

    ctx.advance_to(it);
    return underlying_.parse(ctx);
  }

  template <typename R, typename FormatContext>
  auto format(R&& range, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto out = ctx.out();
    auto it = detail::range_begin(range);
    auto end = detail::range_end(range);
    if (is_debug) return write_debug_string(out, std::move(it), end);

    out = detail::copy<Char>(opening_bracket_, out);
    int i = 0;
    for (; it != end; ++it) {
      if (i > 0) out = detail::copy<Char>(separator_, out);
      ctx.advance_to(out);
      auto&& item = *it;  // Need an lvalue
      out = underlying_.format(item, ctx);
      ++i;
    }
    out = detail::copy<Char>(closing_bracket_, out);
    return out;
  }
};

FMT_EXPORT
template <typename T, typename Char, typename Enable = void>
struct range_format_kind
    : conditional_t<
          is_range<T, Char>::value, detail::range_format_kind_<T>,
          std::integral_constant<range_format, range_format::disabled>> {};

template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<conjunction<
        bool_constant<
            range_format_kind<R, Char>::value != range_format::disabled &&
            range_format_kind<R, Char>::value != range_format::map &&
            range_format_kind<R, Char>::value != range_format::string &&
            range_format_kind<R, Char>::value != range_format::debug_string>,
        detail::is_formattable_delayed<R, Char>>::value>> {
 private:
  using range_type = detail::maybe_const_range<R>;
  range_formatter<detail::uncvref_type<range_type>, Char> range_formatter_;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR formatter() {
    if (detail::const_check(range_format_kind<R, Char>::value !=
                            range_format::set))
      return;
    range_formatter_.set_brackets(detail::string_literal<Char, '{'>{},
                                  detail::string_literal<Char, '}'>{});
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return range_formatter_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(range_type& range, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return range_formatter_.format(range, ctx);
  }
};

// A map formatter.
template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<range_format_kind<R, Char>::value == range_format::map>> {
 private:
  using map_type = detail::maybe_const_range<R>;
  using element_type = detail::uncvref_type<map_type>;

  decltype(detail::tuple::get_formatters<element_type, Char>(
      detail::tuple_index_sequence<element_type>())) formatters_;
  bool no_delimiters_ = false;

 public:
  FMT_CONSTEXPR formatter() {}

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it != end) {
      if (detail::to_ascii(*it) == 'n') {
        no_delimiters_ = true;
        ++it;
      }
      if (it != end && *it != '}') {
        if (*it != ':') report_error("invalid format specifier");
        ++it;
      }
      ctx.advance_to(it);
    }
    detail::for_each(formatters_, detail::parse_empty_specs<Char>{ctx});
    return it;
  }

  template <typename FormatContext>
  auto format(map_type& map, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto out = ctx.out();
    basic_string_view<Char> open = detail::string_literal<Char, '{'>{};
    if (!no_delimiters_) out = detail::copy<Char>(open, out);
    int i = 0;
    basic_string_view<Char> sep = detail::string_literal<Char, ',', ' '>{};
    for (auto&& value : map) {
      if (i > 0) out = detail::copy<Char>(sep, out);
      ctx.advance_to(out);
      detail::for_each2(formatters_, value,
                        detail::format_tuple_element<FormatContext>{
                            0, ctx, detail::string_literal<Char, ':', ' '>{}});
      ++i;
    }
    basic_string_view<Char> close = detail::string_literal<Char, '}'>{};
    if (!no_delimiters_) out = detail::copy<Char>(close, out);
    return out;
  }
};

// A (debug_)string formatter.
template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<range_format_kind<R, Char>::value == range_format::string ||
                range_format_kind<R, Char>::value ==
                    range_format::debug_string>> {
 private:
  using range_type = detail::maybe_const_range<R>;
  using string_type =
      conditional_t<std::is_constructible<
                        detail::std_string_view<Char>,
                        decltype(detail::range_begin(std::declval<R>())),
                        decltype(detail::range_end(std::declval<R>()))>::value,
                    detail::std_string_view<Char>, std::basic_string<Char>>;

  formatter<string_type, Char> underlying_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return underlying_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(range_type& range, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
    if (detail::const_check(range_format_kind<R, Char>::value ==
                            range_format::debug_string))
      *out++ = '"';
    out = underlying_.format(
        string_type{detail::range_begin(range), detail::range_end(range)}, ctx);
    if (detail::const_check(range_format_kind<R, Char>::value ==
                            range_format::debug_string))
      *out++ = '"';
    return out;
  }
};

template <typename It, typename Sentinel, typename Char = char>
struct join_view : detail::view {
  It begin;
  Sentinel end;
  basic_string_view<Char> sep;

  join_view(It b, Sentinel e, basic_string_view<Char> s)
      : begin(std::move(b)), end(e), sep(s) {}
};

template <typename It, typename Sentinel, typename Char>
struct formatter<join_view<It, Sentinel, Char>, Char> {
 private:
  using value_type =
#ifdef __cpp_lib_ranges
      std::iter_value_t<It>;
#else
      typename std::iterator_traits<It>::value_type;
#endif
  formatter<remove_cvref_t<value_type>, Char> value_formatter_;

  using view = conditional_t<std::is_copy_constructible<It>::value,
                             const join_view<It, Sentinel, Char>,
                             join_view<It, Sentinel, Char>>;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return value_formatter_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(view& value, FormatContext& ctx) const -> decltype(ctx.out()) {
    using iter =
        conditional_t<std::is_copy_constructible<view>::value, It, It&>;
    iter it = value.begin;
    auto out = ctx.out();
    if (it == value.end) return out;
    out = value_formatter_.format(*it, ctx);
    ++it;
    while (it != value.end) {
      out = detail::copy<Char>(value.sep.begin(), value.sep.end(), out);
      ctx.advance_to(out);
      out = value_formatter_.format(*it, ctx);
      ++it;
    }
    return out;
  }
};

template <typename Char, typename Tuple> struct tuple_join_view : detail::view {
  const Tuple& tuple;
  basic_string_view<Char> sep;

  tuple_join_view(const Tuple& t, basic_string_view<Char> s)
      : tuple(t), sep{s} {}
};

// Define FMT_TUPLE_JOIN_SPECIFIERS to enable experimental format specifiers
// support in tuple_join. It is disabled by default because of issues with
// the dynamic width and precision.
#ifndef FMT_TUPLE_JOIN_SPECIFIERS
#  define FMT_TUPLE_JOIN_SPECIFIERS 0
#endif

template <typename Char, typename Tuple>
struct formatter<tuple_join_view<Char, Tuple>, Char,
                 enable_if_t<is_tuple_like<Tuple>::value>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return do_parse(ctx, std::tuple_size<Tuple>());
  }

  template <typename FormatContext>
  auto format(const tuple_join_view<Char, Tuple>& value,
              FormatContext& ctx) const -> typename FormatContext::iterator {
    return do_format(value, ctx, std::tuple_size<Tuple>());
  }

 private:
  decltype(detail::tuple::get_formatters<Tuple, Char>(
      detail::tuple_index_sequence<Tuple>())) formatters_;

  FMT_CONSTEXPR auto do_parse(parse_context<Char>& ctx,
                              std::integral_constant<size_t, 0>)
      -> const Char* {
    return ctx.begin();
  }

  template <size_t N>
  FMT_CONSTEXPR auto do_parse(parse_context<Char>& ctx,
                              std::integral_constant<size_t, N>)
      -> const Char* {
    auto end = ctx.begin();
#if FMT_TUPLE_JOIN_SPECIFIERS
    end = std::get<std::tuple_size<Tuple>::value - N>(formatters_).parse(ctx);
    if (N > 1) {
      auto end1 = do_parse(ctx, std::integral_constant<size_t, N - 1>());
      if (end != end1)
        report_error("incompatible format specs for tuple elements");
    }
#endif
    return end;
  }

  template <typename FormatContext>
  auto do_format(const tuple_join_view<Char, Tuple>&, FormatContext& ctx,
                 std::integral_constant<size_t, 0>) const ->
      typename FormatContext::iterator {
    return ctx.out();
  }

  template <typename FormatContext, size_t N>
  auto do_format(const tuple_join_view<Char, Tuple>& value, FormatContext& ctx,
                 std::integral_constant<size_t, N>) const ->
      typename FormatContext::iterator {
    using std::get;
    auto out =
        std::get<std::tuple_size<Tuple>::value - N>(formatters_)
            .format(get<std::tuple_size<Tuple>::value - N>(value.tuple), ctx);
    if (N <= 1) return out;
    out = detail::copy<Char>(value.sep, out);
    ctx.advance_to(out);
    return do_format(value, ctx, std::integral_constant<size_t, N - 1>());
  }
};

namespace detail {
// Check if T has an interface like a container adaptor (e.g. std::stack,
// std::queue, std::priority_queue).
template <typename T> class is_container_adaptor_like {
  template <typename U> static auto check(U* p) -> typename U::container_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

template <typename Container> struct all {
  const Container& c;
  auto begin() const -> typename Container::const_iterator { return c.begin(); }
  auto end() const -> typename Container::const_iterator { return c.end(); }
};
}  // namespace detail

template <typename T, typename Char>
struct formatter<
    T, Char,
    enable_if_t<conjunction<detail::is_container_adaptor_like<T>,
                            bool_constant<range_format_kind<T, Char>::value ==
                                          range_format::disabled>>::value>>
    : formatter<detail::all<typename T::container_type>, Char> {
  using all = detail::all<typename T::container_type>;
  template <typename FormatContext>
  auto format(const T& t, FormatContext& ctx) const -> decltype(ctx.out()) {
    struct getter : T {
      static auto get(const T& t) -> all {
        return {t.*(&getter::c)};  // Access c through the derived class.
      }
    };
    return formatter<all>::format(getter::get(t), ctx);
  }
};

FMT_BEGIN_EXPORT

/// Returns a view that formats the iterator range `[begin, end)` with elements
/// separated by `sep`.
template <typename It, typename Sentinel>
auto join(It begin, Sentinel end, string_view sep) -> join_view<It, Sentinel> {
  return {std::move(begin), end, sep};
}

/**
 * Returns a view that formats `range` with elements separated by `sep`.
 *
 * **Example**:
 *
 *     auto v = std::vector<int>{1, 2, 3};
 *     fmt::print("{}", fmt::join(v, ", "));
 *     // Output: 1, 2, 3
 *
 * `fmt::join` applies passed format specifiers to the range elements:
 *
 *     fmt::print("{:02}", fmt::join(v, ", "));
 *     // Output: 01, 02, 03
 */
template <typename Range, FMT_ENABLE_IF(!is_tuple_like<Range>::value)>
auto join(Range&& r, string_view sep)
    -> join_view<decltype(detail::range_begin(r)),
                 decltype(detail::range_end(r))> {
  return {detail::range_begin(r), detail::range_end(r), sep};
}

/**
 * Returns an object that formats `std::tuple` with elements separated by `sep`.
 *
 * **Example**:
 *
 *     auto t = std::tuple<int, char>{1, 'a'};
 *     fmt::print("{}", fmt::join(t, ", "));
 *     // Output: 1, a
 */
template <typename Tuple, FMT_ENABLE_IF(is_tuple_like<Tuple>::value)>
FMT_CONSTEXPR auto join(const Tuple& tuple, string_view sep)
    -> tuple_join_view<char, Tuple> {
  return {tuple, sep};
}

/**
 * Returns an object that formats `std::initializer_list` with elements
 * separated by `sep`.
 *
 * **Example**:
 *
 *     fmt::print("{}", fmt::join({1, 2, 3}, ", "));
 *     // Output: "1, 2, 3"
 */
template <typename T>
auto join(std::initializer_list<T> list, string_view sep)
    -> join_view<const T*, const T*> {
  return join(std::begin(list), std::end(list), sep);
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_RANGES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/std.h <==
// Formatting library for C++ - formatters for standard library types
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_STD_H_
#define FMT_STD_H_

#include "format.h"
#include "ostream.h"

#ifndef FMT_MODULE
#  include <atomic>
#  include <bitset>
#  include <complex>
#  include <cstdlib>
#  include <exception>
#  include <functional>
#  include <memory>
#  include <thread>
#  include <type_traits>
#  include <typeinfo>
#  include <utility>
#  include <vector>

// Check FMT_CPLUSPLUS to suppress a bogus warning in MSVC.
#  if FMT_CPLUSPLUS >= 201703L
#    if FMT_HAS_INCLUDE(<filesystem>) && \
        (!defined(FMT_CPP_LIB_FILESYSTEM) || FMT_CPP_LIB_FILESYSTEM != 0)
#      include <filesystem>
#    endif
#    if FMT_HAS_INCLUDE(<variant>)
#      include <variant>
#    endif
#    if FMT_HAS_INCLUDE(<optional>)
#      include <optional>
#    endif
#  endif
// Use > instead of >= in the version check because <source_location> may be
// available after C++17 but before C++20 is marked as implemented.
#  if FMT_CPLUSPLUS > 201703L && FMT_HAS_INCLUDE(<source_location>)
#    include <source_location>
#  endif
#  if FMT_CPLUSPLUS > 202002L && FMT_HAS_INCLUDE(<expected>)
#    include <expected>
#  endif
#endif  // FMT_MODULE

#if FMT_HAS_INCLUDE(<version>)
#  include <version>
#endif

// GCC 4 does not support FMT_HAS_INCLUDE.
#if FMT_HAS_INCLUDE(<cxxabi.h>) || defined(__GLIBCXX__)
#  include <cxxabi.h>
// Android NDK with gabi++ library on some architectures does not implement
// abi::__cxa_demangle().
#  ifndef __GABIXX_CXXABI_H__
#    define FMT_HAS_ABI_CXA_DEMANGLE
#  endif
#endif

// For older Xcode versions, __cpp_lib_xxx flags are inaccurately defined.
#ifndef FMT_CPP_LIB_FILESYSTEM
#  ifdef __cpp_lib_filesystem
#    define FMT_CPP_LIB_FILESYSTEM __cpp_lib_filesystem
#  else
#    define FMT_CPP_LIB_FILESYSTEM 0
#  endif
#endif

#ifndef FMT_CPP_LIB_VARIANT
#  ifdef __cpp_lib_variant
#    define FMT_CPP_LIB_VARIANT __cpp_lib_variant
#  else
#    define FMT_CPP_LIB_VARIANT 0
#  endif
#endif

#if FMT_CPP_LIB_FILESYSTEM
FMT_BEGIN_NAMESPACE

namespace detail {

template <typename Char, typename PathChar>
auto get_path_string(const std::filesystem::path& p,
                     const std::basic_string<PathChar>& native) {
  if constexpr (std::is_same_v<Char, char> && std::is_same_v<PathChar, wchar_t>)
    return to_utf8<wchar_t>(native, to_utf8_error_policy::replace);
  else
    return p.string<Char>();
}

template <typename Char, typename PathChar>
void write_escaped_path(basic_memory_buffer<Char>& quoted,
                        const std::filesystem::path& p,
                        const std::basic_string<PathChar>& native) {
  if constexpr (std::is_same_v<Char, char> &&
                std::is_same_v<PathChar, wchar_t>) {
    auto buf = basic_memory_buffer<wchar_t>();
    write_escaped_string<wchar_t>(std::back_inserter(buf), native);
    bool valid = to_utf8<wchar_t>::convert(quoted, {buf.data(), buf.size()});
    FMT_ASSERT(valid, "invalid utf16");
  } else if constexpr (std::is_same_v<Char, PathChar>) {
    write_escaped_string<std::filesystem::path::value_type>(
        std::back_inserter(quoted), native);
  } else {
    write_escaped_string<Char>(std::back_inserter(quoted), p.string<Char>());
  }
}

}  // namespace detail

FMT_EXPORT
template <typename Char> struct formatter<std::filesystem::path, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;
  bool debug_ = false;
  char path_type_ = 0;

 public:
  FMT_CONSTEXPR void set_debug_format(bool set = true) { debug_ = set; }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{')
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
    if (it != end && *it == '?') {
      debug_ = true;
      ++it;
    }
    if (it != end && (*it == 'g')) path_type_ = detail::to_ascii(*it++);
    return it;
  }

  template <typename FormatContext>
  auto format(const std::filesystem::path& p, FormatContext& ctx) const {
    auto specs = specs_;
    auto path_string =
        !path_type_ ? p.native()
                    : p.generic_string<std::filesystem::path::value_type>();

    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    if (!debug_) {
      auto s = detail::get_path_string<Char>(p, path_string);
      return detail::write(ctx.out(), basic_string_view<Char>(s), specs);
    }
    auto quoted = basic_memory_buffer<Char>();
    detail::write_escaped_path(quoted, p, path_string);
    return detail::write(ctx.out(),
                         basic_string_view<Char>(quoted.data(), quoted.size()),
                         specs);
  }
};

class path : public std::filesystem::path {
 public:
  auto display_string() const -> std::string {
    const std::filesystem::path& base = *this;
    return fmt::format(FMT_STRING("{}"), base);
  }
  auto system_string() const -> std::string { return string(); }

  auto generic_display_string() const -> std::string {
    const std::filesystem::path& base = *this;
    return fmt::format(FMT_STRING("{:g}"), base);
  }
  auto generic_system_string() const -> std::string { return generic_string(); }
};

FMT_END_NAMESPACE
#endif  // FMT_CPP_LIB_FILESYSTEM

FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <std::size_t N, typename Char>
struct formatter<std::bitset<N>, Char>
    : nested_formatter<basic_string_view<Char>, Char> {
 private:
  // Functor because C++11 doesn't support generic lambdas.
  struct writer {
    const std::bitset<N>& bs;

    template <typename OutputIt>
    FMT_CONSTEXPR auto operator()(OutputIt out) -> OutputIt {
      for (auto pos = N; pos > 0; --pos) {
        out = detail::write<Char>(out, bs[pos - 1] ? Char('1') : Char('0'));
      }

      return out;
    }
  };

 public:
  template <typename FormatContext>
  auto format(const std::bitset<N>& bs, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return this->write_padded(ctx, writer{bs});
  }
};

FMT_EXPORT
template <typename Char>
struct formatter<std::thread::id, Char> : basic_ostream_formatter<Char> {};
FMT_END_NAMESPACE

#ifdef __cpp_lib_optional
FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::optional<T>, Char,
                 std::enable_if_t<is_formattable<T, Char>::value>> {
 private:
  formatter<T, Char> underlying_;
  static constexpr basic_string_view<Char> optional =
      detail::string_literal<Char, 'o', 'p', 't', 'i', 'o', 'n', 'a', 'l',
                             '('>{};
  static constexpr basic_string_view<Char> none =
      detail::string_literal<Char, 'n', 'o', 'n', 'e'>{};

  template <class U>
  FMT_CONSTEXPR static auto maybe_set_debug_format(U& u, bool set)
      -> decltype(u.set_debug_format(set)) {
    u.set_debug_format(set);
  }

  template <class U>
  FMT_CONSTEXPR static void maybe_set_debug_format(U&, ...) {}

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) {
    maybe_set_debug_format(underlying_, true);
    return underlying_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(const std::optional<T>& opt, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    if (!opt) return detail::write<Char>(ctx.out(), none);

    auto out = ctx.out();
    out = detail::write<Char>(out, optional);
    ctx.advance_to(out);
    out = underlying_.format(*opt, ctx);
    return detail::write(out, ')');
  }
};
FMT_END_NAMESPACE
#endif  // __cpp_lib_optional

#if defined(__cpp_lib_expected) || FMT_CPP_LIB_VARIANT

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename Char, typename OutputIt, typename T>
auto write_escaped_alternative(OutputIt out, const T& v) -> OutputIt {
  if constexpr (has_to_string_view<T>::value)
    return write_escaped_string<Char>(out, detail::to_string_view(v));
  if constexpr (std::is_same_v<T, Char>) return write_escaped_char(out, v);
  return write<Char>(out, v);
}

}  // namespace detail

FMT_END_NAMESPACE
#endif

#ifdef __cpp_lib_expected
FMT_BEGIN_NAMESPACE

FMT_EXPORT
template <typename T, typename E, typename Char>
struct formatter<std::expected<T, E>, Char,
                 std::enable_if_t<(std::is_void<T>::value ||
                                   is_formattable<T, Char>::value) &&
                                  is_formattable<E, Char>::value>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const std::expected<T, E>& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();

    if (value.has_value()) {
      out = detail::write<Char>(out, "expected(");
      if constexpr (!std::is_void<T>::value)
        out = detail::write_escaped_alternative<Char>(out, *value);
    } else {
      out = detail::write<Char>(out, "unexpected(");
      out = detail::write_escaped_alternative<Char>(out, value.error());
    }
    *out++ = ')';
    return out;
  }
};
FMT_END_NAMESPACE
#endif  // __cpp_lib_expected

#ifdef __cpp_lib_source_location
FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <> struct formatter<std::source_location> {
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) { return ctx.begin(); }

  template <typename FormatContext>
  auto format(const std::source_location& loc, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
    out = detail::write(out, loc.file_name());
    out = detail::write(out, ':');
    out = detail::write<char>(out, loc.line());
    out = detail::write(out, ':');
    out = detail::write<char>(out, loc.column());
    out = detail::write(out, ": ");
    out = detail::write(out, loc.function_name());
    return out;
  }
};
FMT_END_NAMESPACE
#endif

#if FMT_CPP_LIB_VARIANT
FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T>
using variant_index_sequence =
    std::make_index_sequence<std::variant_size<T>::value>;

template <typename> struct is_variant_like_ : std::false_type {};
template <typename... Types>
struct is_variant_like_<std::variant<Types...>> : std::true_type {};

// formattable element check.
template <typename T, typename C> class is_variant_formattable_ {
  template <std::size_t... Is>
  static std::conjunction<
      is_formattable<std::variant_alternative_t<Is, T>, C>...>
      check(std::index_sequence<Is...>);

 public:
  static constexpr const bool value =
      decltype(check(variant_index_sequence<T>{}))::value;
};

}  // namespace detail

template <typename T> struct is_variant_like {
  static constexpr const bool value = detail::is_variant_like_<T>::value;
};

template <typename T, typename C> struct is_variant_formattable {
  static constexpr const bool value =
      detail::is_variant_formattable_<T, C>::value;
};

FMT_EXPORT
template <typename Char> struct formatter<std::monostate, Char> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const std::monostate&, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return detail::write<Char>(ctx.out(), "monostate");
  }
};

FMT_EXPORT
template <typename Variant, typename Char>
struct formatter<
    Variant, Char,
    std::enable_if_t<std::conjunction_v<
        is_variant_like<Variant>, is_variant_formattable<Variant, Char>>>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const Variant& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();

    out = detail::write<Char>(out, "variant(");
    FMT_TRY {
      std::visit(
          [&](const auto& v) {
            out = detail::write_escaped_alternative<Char>(out, v);
          },
          value);
    }
    FMT_CATCH(const std::bad_variant_access&) {
      detail::write<Char>(out, "valueless by exception");
    }
    *out++ = ')';
    return out;
  }
};
FMT_END_NAMESPACE
#endif  // FMT_CPP_LIB_VARIANT

FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <> struct formatter<std::error_code> {
 private:
  format_specs specs_;
  detail::arg_ref<char> width_ref_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    char c = *it;
    if ((c >= '0' && c <= '9') || c == '{')
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
    return it;
  }

  template <typename FormatContext>
  FMT_CONSTEXPR20 auto format(const std::error_code& ec,
                              FormatContext& ctx) const -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    memory_buffer buf;
    buf.append(string_view(ec.category().name()));
    buf.push_back(':');
    detail::write<char>(appender(buf), ec.value());
    return detail::write<char>(ctx.out(), string_view(buf.data(), buf.size()),
                               specs);
  }
};

#if FMT_USE_RTTI
namespace detail {

template <typename Char, typename OutputIt>
auto write_demangled_name(OutputIt out, const std::type_info& ti) -> OutputIt {
#  ifdef FMT_HAS_ABI_CXA_DEMANGLE
  int status = 0;
  std::size_t size = 0;
  std::unique_ptr<char, void (*)(void*)> demangled_name_ptr(
      abi::__cxa_demangle(ti.name(), nullptr, &size, &status), &std::free);

  string_view demangled_name_view;
  if (demangled_name_ptr) {
    demangled_name_view = demangled_name_ptr.get();

    // Normalization of stdlib inline namespace names.
    // libc++ inline namespaces.
    //  std::__1::*       -> std::*
    //  std::__1::__fs::* -> std::*
    // libstdc++ inline namespaces.
    //  std::__cxx11::*             -> std::*
    //  std::filesystem::__cxx11::* -> std::filesystem::*
    if (demangled_name_view.starts_with("std::")) {
      char* begin = demangled_name_ptr.get();
      char* to = begin + 5;  // std::
      for (char *from = to, *end = begin + demangled_name_view.size();
           from < end;) {
        // This is safe, because demangled_name is NUL-terminated.
        if (from[0] == '_' && from[1] == '_') {
          char* next = from + 1;
          while (next < end && *next != ':') next++;
          if (next[0] == ':' && next[1] == ':') {
            from = next + 2;
            continue;
          }
        }
        *to++ = *from++;
      }
      demangled_name_view = {begin, detail::to_unsigned(to - begin)};
    }
  } else {
    demangled_name_view = string_view(ti.name());
  }
  return detail::write_bytes<Char>(out, demangled_name_view);
#  elif FMT_MSC_VERSION
  const string_view demangled_name(ti.name());
  for (std::size_t i = 0; i < demangled_name.size(); ++i) {
    auto sub = demangled_name;
    sub.remove_prefix(i);
    if (sub.starts_with("enum ")) {
      i += 4;
      continue;
    }
    if (sub.starts_with("class ") || sub.starts_with("union ")) {
      i += 5;
      continue;
    }
    if (sub.starts_with("struct ")) {
      i += 6;
      continue;
    }
    if (*sub.begin() != ' ') *out++ = *sub.begin();
  }
  return out;
#  else
  return detail::write_bytes<Char>(out, string_view(ti.name()));
#  endif
}

}  // namespace detail

FMT_EXPORT
template <typename Char>
struct formatter<std::type_info, Char  // DEPRECATED! Mixing code unit types.
                 > {
 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename Context>
  auto format(const std::type_info& ti, Context& ctx) const
      -> decltype(ctx.out()) {
    return detail::write_demangled_name<Char>(ctx.out(), ti);
  }
};
#endif

FMT_EXPORT
template <typename T, typename Char>
struct formatter<
    T, Char,  // DEPRECATED! Mixing code unit types.
    typename std::enable_if<std::is_base_of<std::exception, T>::value>::type> {
 private:
  bool with_typename_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it == end || *it == '}') return it;
    if (*it == 't') {
      ++it;
      with_typename_ = FMT_USE_RTTI != 0;
    }
    return it;
  }

  template <typename Context>
  auto format(const std::exception& ex, Context& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
#if FMT_USE_RTTI
    if (with_typename_) {
      out = detail::write_demangled_name<Char>(out, typeid(ex));
      *out++ = ':';
      *out++ = ' ';
    }
#endif
    return detail::write_bytes<Char>(out, string_view(ex.what()));
  }
};

namespace detail {

template <typename T, typename Enable = void>
struct has_flip : std::false_type {};

template <typename T>
struct has_flip<T, void_t<decltype(std::declval<T>().flip())>>
    : std::true_type {};

template <typename T> struct is_bit_reference_like {
  static constexpr const bool value =
      std::is_convertible<T, bool>::value &&
      std::is_nothrow_assignable<T, bool>::value && has_flip<T>::value;
};

#ifdef _LIBCPP_VERSION

// Workaround for libc++ incompatibility with C++ standard.
// According to the Standard, `bitset::operator[] const` returns bool.
template <typename C>
struct is_bit_reference_like<std::__bit_const_reference<C>> {
  static constexpr const bool value = true;
};

#endif

}  // namespace detail

// We can't use std::vector<bool, Allocator>::reference and
// std::bitset<N>::reference because the compiler can't deduce Allocator and N
// in partial specialization.
FMT_EXPORT
template <typename BitRef, typename Char>
struct formatter<BitRef, Char,
                 enable_if_t<detail::is_bit_reference_like<BitRef>::value>>
    : formatter<bool, Char> {
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const BitRef& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<bool, Char>::format(v, ctx);
  }
};

template <typename T, typename Deleter>
auto ptr(const std::unique_ptr<T, Deleter>& p) -> const void* {
  return p.get();
}
template <typename T> auto ptr(const std::shared_ptr<T>& p) -> const void* {
  return p.get();
}

FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::atomic<T>, Char,
                 enable_if_t<is_formattable<T, Char>::value>>
    : formatter<T, Char> {
  template <typename FormatContext>
  auto format(const std::atomic<T>& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<T, Char>::format(v.load(), ctx);
  }
};

#ifdef __cpp_lib_atomic_flag_test
FMT_EXPORT
template <typename Char>
struct formatter<std::atomic_flag, Char> : formatter<bool, Char> {
  template <typename FormatContext>
  auto format(const std::atomic_flag& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<bool, Char>::format(v.test(), ctx);
  }
};
#endif  // __cpp_lib_atomic_flag_test

FMT_EXPORT
template <typename T, typename Char> struct formatter<std::complex<T>, Char> {
 private:
  detail::dynamic_format_specs<Char> specs_;

  template <typename FormatContext, typename OutputIt>
  FMT_CONSTEXPR auto do_format(const std::complex<T>& c,
                               detail::dynamic_format_specs<Char>& specs,
                               FormatContext& ctx, OutputIt out) const
      -> OutputIt {
    if (c.real() != 0) {
      *out++ = Char('(');
      out = detail::write<Char>(out, c.real(), specs, ctx.locale());
      specs.set_sign(sign::plus);
      out = detail::write<Char>(out, c.imag(), specs, ctx.locale());
      if (!detail::isfinite(c.imag())) *out++ = Char(' ');
      *out++ = Char('i');
      *out++ = Char(')');
      return out;
    }
    out = detail::write<Char>(out, c.imag(), specs, ctx.locale());
    if (!detail::isfinite(c.imag())) *out++ = Char(' ');
    *out++ = Char('i');
    return out;
  }

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    if (ctx.begin() == ctx.end() || *ctx.begin() == '}') return ctx.begin();
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type_constant<T, Char>::value);
  }

  template <typename FormatContext>
  auto format(const std::complex<T>& c, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    if (specs.dynamic()) {
      detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                  specs.width_ref, ctx);
      detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                  specs.precision_ref, ctx);
    }

    if (specs.width == 0) return do_format(c, specs, ctx, ctx.out());
    auto buf = basic_memory_buffer<Char>();

    auto outer_specs = format_specs();
    outer_specs.width = specs.width;
    outer_specs.copy_fill_from(specs);
    outer_specs.set_align(specs.align());

    specs.width = 0;
    specs.set_fill({});
    specs.set_align(align::none);

    do_format(c, specs, ctx, basic_appender<Char>(buf));
    return detail::write<Char>(ctx.out(),
                               basic_string_view<Char>(buf.data(), buf.size()),
                               outer_specs);
  }
};

FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::reference_wrapper<T>, Char,
                 enable_if_t<is_formattable<remove_cvref_t<T>, Char>::value>>
    : formatter<remove_cvref_t<T>, Char> {
  template <typename FormatContext>
  auto format(std::reference_wrapper<T> ref, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<remove_cvref_t<T>, Char>::format(ref.get(), ctx);
  }
};

FMT_END_NAMESPACE
#endif  // FMT_STD_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/xchar.h <==
// Formatting library for C++ - optional wchar_t and exotic character support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_XCHAR_H_
#define FMT_XCHAR_H_

#include "color.h"
#include "format.h"
#include "ostream.h"
#include "ranges.h"

#ifndef FMT_MODULE
#  include <cwchar>
#  if FMT_USE_LOCALE
#    include <locale>
#  endif
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T>
using is_exotic_char = bool_constant<!std::is_same<T, char>::value>;

template <typename S, typename = void> struct format_string_char {};

template <typename S>
struct format_string_char<
    S, void_t<decltype(sizeof(detail::to_string_view(std::declval<S>())))>> {
  using type = char_t<S>;
};

template <typename S>
struct format_string_char<
    S, enable_if_t<std::is_base_of<detail::compile_string, S>::value>> {
  using type = typename S::char_type;
};

template <typename S>
using format_string_char_t = typename format_string_char<S>::type;

inline auto write_loc(basic_appender<wchar_t> out, loc_value value,
                      const format_specs& specs, locale_ref loc) -> bool {
#if FMT_USE_LOCALE
  auto& numpunct =
      std::use_facet<std::numpunct<wchar_t>>(loc.get<std::locale>());
  auto separator = std::wstring();
  auto grouping = numpunct.grouping();
  if (!grouping.empty()) separator = std::wstring(1, numpunct.thousands_sep());
  return value.visit(loc_writer<wchar_t>{out, specs, separator, grouping, {}});
#endif
  return false;
}
}  // namespace detail

FMT_BEGIN_EXPORT

using wstring_view = basic_string_view<wchar_t>;
using wformat_parse_context = parse_context<wchar_t>;
using wformat_context = buffered_context<wchar_t>;
using wformat_args = basic_format_args<wformat_context>;
using wmemory_buffer = basic_memory_buffer<wchar_t>;

template <typename Char, typename... T> struct basic_fstring {
 private:
  basic_string_view<Char> str_;

  static constexpr int num_static_named_args =
      detail::count_static_named_args<T...>();

  using checker = detail::format_string_checker<
      Char, static_cast<int>(sizeof...(T)), num_static_named_args,
      num_static_named_args != detail::count_named_args<T...>()>;

  using arg_pack = detail::arg_pack<T...>;

 public:
  using t = basic_fstring;

  template <typename S,
            FMT_ENABLE_IF(
                std::is_convertible<const S&, basic_string_view<Char>>::value)>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE basic_fstring(const S& s) : str_(s) {
    if (FMT_USE_CONSTEVAL)
      detail::parse_format_string<Char>(s, checker(s, arg_pack()));
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_base_of<detail::compile_string, S>::value&&
                              std::is_same<typename S::char_type, Char>::value)>
  FMT_ALWAYS_INLINE basic_fstring(const S&) : str_(S()) {
    FMT_CONSTEXPR auto sv = basic_string_view<Char>(S());
    FMT_CONSTEXPR int ignore =
        (parse_format_string(sv, checker(sv, arg_pack())), 0);
    detail::ignore_unused(ignore);
  }
  basic_fstring(runtime_format_string<Char> fmt) : str_(fmt.str) {}

  operator basic_string_view<Char>() const { return str_; }
  auto get() const -> basic_string_view<Char> { return str_; }
};

template <typename Char, typename... T>
using basic_format_string = basic_fstring<Char, T...>;

template <typename... T>
using wformat_string = typename basic_format_string<wchar_t, T...>::t;
inline auto runtime(wstring_view s) -> runtime_format_string<wchar_t> {
  return {{s}};
}

template <> struct is_char<wchar_t> : std::true_type {};
template <> struct is_char<char16_t> : std::true_type {};
template <> struct is_char<char32_t> : std::true_type {};

#ifdef __cpp_char8_t
template <> struct is_char<char8_t> : bool_constant<detail::is_utf8_enabled> {};
#endif

template <typename... T>
constexpr auto make_wformat_args(T&... args)
    -> decltype(fmt::make_format_args<wformat_context>(args...)) {
  return fmt::make_format_args<wformat_context>(args...);
}

#if !FMT_USE_NONTYPE_TEMPLATE_ARGS
inline namespace literals {
inline auto operator""_a(const wchar_t* s, size_t) -> detail::udl_arg<wchar_t> {
  return {s};
}
}  // namespace literals
#endif

template <typename It, typename Sentinel>
auto join(It begin, Sentinel end, wstring_view sep)
    -> join_view<It, Sentinel, wchar_t> {
  return {begin, end, sep};
}

template <typename Range, FMT_ENABLE_IF(!is_tuple_like<Range>::value)>
auto join(Range&& range, wstring_view sep)
    -> join_view<decltype(std::begin(range)), decltype(std::end(range)),
                 wchar_t> {
  return join(std::begin(range), std::end(range), sep);
}

template <typename T>
auto join(std::initializer_list<T> list, wstring_view sep)
    -> join_view<const T*, const T*, wchar_t> {
  return join(std::begin(list), std::end(list), sep);
}

template <typename Tuple, FMT_ENABLE_IF(is_tuple_like<Tuple>::value)>
auto join(const Tuple& tuple, basic_string_view<wchar_t> sep)
    -> tuple_join_view<wchar_t, Tuple> {
  return {tuple, sep};
}

template <typename Char, FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto vformat(basic_string_view<Char> fmt,
             typename detail::vformat_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vformat_to(buf, fmt, args);
  return {buf.data(), buf.size()};
}

template <typename... T>
auto format(wformat_string<T...> fmt, T&&... args) -> std::wstring {
  return vformat(fmt::wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename OutputIt, typename... T>
auto format_to(OutputIt out, wformat_string<T...> fmt, T&&... args)
    -> OutputIt {
  return vformat_to(out, fmt::wstring_view(fmt),
                    fmt::make_wformat_args(args...));
}

// Pass char_t as a default template parameter instead of using
// std::basic_string<char_t<S>> to reduce the symbol size.
template <typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value &&
                        !std::is_same<Char, wchar_t>::value)>
auto format(const S& fmt, T&&... args) -> std::basic_string<Char> {
  return vformat(detail::to_string_view(fmt),
                 fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename Locale, typename S,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto vformat(const Locale& loc, const S& fmt,
                    typename detail::vformat_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vformat_to(buf, detail::to_string_view(fmt), args,
                     detail::locale_ref(loc));
  return {buf.data(), buf.size()};
}

template <typename Locale, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto format(const Locale& loc, const S& fmt, T&&... args)
    -> std::basic_string<Char> {
  return vformat(loc, detail::to_string_view(fmt),
                 fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename OutputIt, typename S,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
auto vformat_to(OutputIt out, const S& fmt,
                typename detail::vformat_args<Char>::type args) -> OutputIt {
  auto&& buf = detail::get_buffer<Char>(out);
  detail::vformat_to(buf, detail::to_string_view(fmt), args);
  return detail::get_iterator(buf, out);
}

template <typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value &&
                        !std::is_same<Char, char>::value &&
                        !std::is_same<Char, wchar_t>::value)>
inline auto format_to(OutputIt out, const S& fmt, T&&... args) -> OutputIt {
  return vformat_to(out, detail::to_string_view(fmt),
                    fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename Locale, typename S, typename OutputIt, typename... Args,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_locale<Locale>::value&&
                                detail::is_exotic_char<Char>::value)>
inline auto vformat_to(OutputIt out, const Locale& loc, const S& fmt,
                       typename detail::vformat_args<Char>::type args)
    -> OutputIt {
  auto&& buf = detail::get_buffer<Char>(out);
  vformat_to(buf, detail::to_string_view(fmt), args, detail::locale_ref(loc));
  return detail::get_iterator(buf, out);
}

template <typename Locale, typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          bool enable = detail::is_output_iterator<OutputIt, Char>::value &&
                        detail::is_locale<Locale>::value &&
                        detail::is_exotic_char<Char>::value>
inline auto format_to(OutputIt out, const Locale& loc, const S& fmt,
                      T&&... args) ->
    typename std::enable_if<enable, OutputIt>::type {
  return vformat_to(out, loc, detail::to_string_view(fmt),
                    fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename OutputIt, typename Char, typename... Args,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto vformat_to_n(OutputIt out, size_t n, basic_string_view<Char> fmt,
                         typename detail::vformat_args<Char>::type args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, Char, traits>(out, n);
  detail::vformat_to(buf, fmt, args);
  return {buf.out(), buf.count()};
}

template <typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto format_to_n(OutputIt out, size_t n, const S& fmt, T&&... args)
    -> format_to_n_result<OutputIt> {
  return vformat_to_n(out, n, fmt::basic_string_view<Char>(fmt),
                      fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_exotic_char<Char>::value)>
inline auto formatted_size(const S& fmt, T&&... args) -> size_t {
  auto buf = detail::counting_buffer<Char>();
  detail::vformat_to(buf, detail::to_string_view(fmt),
                     fmt::make_format_args<buffered_context<Char>>(args...));
  return buf.count();
}

inline void vprint(std::FILE* f, wstring_view fmt, wformat_args args) {
  auto buf = wmemory_buffer();
  detail::vformat_to(buf, fmt, args);
  buf.push_back(L'\0');
  if (std::fputws(buf.data(), f) == -1)
    FMT_THROW(system_error(errno, FMT_STRING("cannot write to file")));
}

inline void vprint(wstring_view fmt, wformat_args args) {
  vprint(stdout, fmt, args);
}

template <typename... T>
void print(std::FILE* f, wformat_string<T...> fmt, T&&... args) {
  return vprint(f, wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename... T> void print(wformat_string<T...> fmt, T&&... args) {
  return vprint(wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename... T>
void println(std::FILE* f, wformat_string<T...> fmt, T&&... args) {
  return print(f, L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

template <typename... T> void println(wformat_string<T...> fmt, T&&... args) {
  return print(L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

inline auto vformat(const text_style& ts, wstring_view fmt, wformat_args args)
    -> std::wstring {
  auto buf = wmemory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  return {buf.data(), buf.size()};
}

template <typename... T>
inline auto format(const text_style& ts, wformat_string<T...> fmt, T&&... args)
    -> std::wstring {
  return fmt::vformat(ts, fmt, fmt::make_wformat_args(args...));
}

template <typename... T>
FMT_DEPRECATED void print(std::FILE* f, const text_style& ts,
                          wformat_string<T...> fmt, const T&... args) {
  vprint(f, ts, fmt, fmt::make_wformat_args(args...));
}

template <typename... T>
FMT_DEPRECATED void print(const text_style& ts, wformat_string<T...> fmt,
                          const T&... args) {
  return print(stdout, ts, fmt, args...);
}

inline void vprint(std::wostream& os, wstring_view fmt, wformat_args args) {
  auto buffer = basic_memory_buffer<wchar_t>();
  detail::vformat_to(buffer, fmt, args);
  detail::write_buffer(os, buffer);
}

template <typename... T>
void print(std::wostream& os, wformat_string<T...> fmt, T&&... args) {
  vprint(os, fmt, fmt::make_format_args<buffered_context<wchar_t>>(args...));
}

template <typename... T>
void println(std::wostream& os, wformat_string<T...> fmt, T&&... args) {
  print(os, L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

/// Converts `value` to `std::wstring` using the default format for type `T`.
template <typename T> inline auto to_wstring(const T& value) -> std::wstring {
  return format(FMT_STRING(L"{}"), value);
}
FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_XCHAR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/CMakeLists.txt <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.

message(STATUS "Building using CMake version: ${CMAKE_VERSION}")
cmake_minimum_required(VERSION 3.14)

set(NANOARROW_VERSION "0.8.0")
string(REGEX MATCH "^[0-9]+\\.[0-9]+\\.[0-9]+" NANOARROW_BASE_VERSION
             "${NANOARROW_VERSION}")
project(nanoarrow VERSION "${NANOARROW_BASE_VERSION}")

set(NANOARROW_VERSION_MAJOR "${nanoarrow_VERSION_MAJOR}")
set(NANOARROW_VERSION_MINOR "${nanoarrow_VERSION_MINOR}")
set(NANOARROW_VERSION_PATCH "${nanoarrow_VERSION_PATCH}")

include(GNUInstallDirs)

# General options
option(NANOARROW_NAMESPACE "A prefix for exported symbols" OFF)

# Feature options
option(NANOARROW_IPC "Build IPC extension" OFF)
option(NANOARROW_FLATCC_ROOT_DIR "Root directory for flatcc include and lib directories"
       OFF)
option(NANOARROW_FLATCC_INCLUDE_DIR "Include directory for flatcc includes" OFF)
option(NANOARROW_FLATCC_LIB_DIR "Library directory that contains libflatccrt.a" OFF)
option(NANOARROW_IPC_WITH_ZSTD "Build nanoarrow with ZSTD compression support built in"
       OFF)
option(NANOARROW_IPC_WITH_LZ4 "Build nanoarrow with LZ4 compression support built in" OFF)

option(NANOARROW_DEVICE "Build device extension" OFF)
option(NANOARROW_TESTING "Build testing extension" OFF)
option(NANOARROW_DEVICE_WITH_METAL "Build Apple metal libraries" OFF)
option(NANOARROW_DEVICE_WITH_CUDA "Build CUDA libraries" OFF)

# Development options
option(NANOARROW_BUILD_APPS "Build utility applications" OFF)
option(NANOARROW_BUILD_TESTS "Build tests" OFF)
option(NANOARROW_BUILD_TESTS_WITH_ARROW "Build tests that require Arrow" OFF)
option(NANOARROW_BUILD_BENCHMARKS "Build benchmarks" OFF)
option(NANOARROW_BUILD_INTEGRATION_TESTS
       "Build cross-implementation Arrow integration tests" OFF)
option(NANOARROW_BUNDLE "Create bundled nanoarrow.h and nanoarrow.c" OFF)
option(NANOARROW_BUNDLE_AS_CPP "Bundle nanoarrow source file as nanoarrow.cc" OFF)
option(NANOARROW_CODE_COVERAGE "Enable coverage reporting" OFF)
option(NANOARROW_ARROW_STATIC
       "Use a statically-linked Arrow C++ build when linking tests" OFF)
option(NANOARROW_DEBUG_EXTRA_WARNINGS "Use extra warnings when compiling in debug mode"
       ON)
# For vcpkg, where there's a check that fails if .dlls are present for static linkage
option(NANOARROW_INSTALL_SHARED "Install shared libraries" ON)

if(NOT DEFINED CMAKE_C_STANDARD)
  if(NANOARROW_IPC)
    # flatcc requires C11 for alignas() and static_assert() in flatcc_generated.h
    # It may be possible to use C99 mode to build the runtime and/or generated header
    # should this cause problems for users.
    set(CMAKE_C_STANDARD 11)
  else()
    set(CMAKE_C_STANDARD 99)
  endif()
  set(CMAKE_C_STANDARD_REQUIRED ON)
endif()

if(NANOARROW_NAMESPACE)
  set(NANOARROW_NAMESPACE_DEFINE "#define NANOARROW_NAMESPACE ${NANOARROW_NAMESPACE}")
else()
  set(NANOARROW_NAMESPACE_DEFINE "// #define NANOARROW_NAMESPACE YourNamespaceHere")
endif()

add_library(nanoarrow_coverage_config INTERFACE)
install(TARGETS nanoarrow_coverage_config
        EXPORT nanoarrow-exports
        RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
        LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
        ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

if(NANOARROW_CODE_COVERAGE)
  target_compile_options(nanoarrow_coverage_config INTERFACE -O0 -g --coverage)
  target_link_options(nanoarrow_coverage_config INTERFACE --coverage)
endif()

# Avoids a warning about timestamps on downloaded files (prefer new policy
# if available))
if(${CMAKE_VERSION} VERSION_GREATER_EQUAL "3.23")
  cmake_policy(SET CMP0135 NEW)
endif()

if(NANOARROW_BUNDLE)
  message(STATUS "Generating bundled nanoarrow sources using ci/scripts/bundle.py")

  find_package(Python3
               COMPONENTS Interpreter
               REQUIRED)

  # Set up arguments to the bundler
  set(NANOARROW_BUNDLE_ARGS "--with-ipc" "--with-device" "--with-testing" "--with-flatcc")

  if(NANOARROW_BUNDLE_AS_CPP)
    list(APPEND NANOARROW_BUNDLE_ARGS "--cpp")
    set(NANOARROW_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow.cc")
  else()
    set(NANOARROW_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow.c")
  endif()

  if(NANOARROW_NAMESPACE)
    list(APPEND NANOARROW_BUNDLE_ARGS "--symbol-namespace=${NANOARROW_NAMESPACE}")
  endif()

  # Run the bundler
  execute_process(COMMAND ${Python3_EXECUTABLE}
                          "${CMAKE_CURRENT_SOURCE_DIR}/ci/scripts/bundle.py"
                          "--output-dir" "${CMAKE_BINARY_DIR}/bundled"
                          ${NANOARROW_BUNDLE_ARGS})

  set(NANOARROW_BUILD_INCLUDE_DIR "${CMAKE_BINARY_DIR}/bundled/include")
  set(NANOARROW_IPC_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_ipc.c")
  set(NANOARROW_DEVICE_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_device.c")
  set(NANOARROW_TESTING_BUILD_SOURCES
      "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_testing.cc")
  set(NANOARROW_FLATCC_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/flatcc.c")
else()
  # Generate the version information
  configure_file(src/nanoarrow/nanoarrow_config.h.in src/nanoarrow/nanoarrow_config.h)
  set(NANOARROW_BUILD_INCLUDE_DIR "${CMAKE_CURRENT_SOURCE_DIR}/src")
endif()

# Start the list of headers to install
set(NANOARROW_INSTALL_HEADERS ${NANOARROW_BUILD_INCLUDE_DIR}/nanoarrow/nanoarrow.h
                              ${NANOARROW_BUILD_INCLUDE_DIR}/nanoarrow/nanoarrow.hpp)

# If the bundler didn't already assign the source files for the library, do so here.
# Also handle install() arguments that are different between the bundled and not
# bundled version.
if(NOT NANOARROW_BUNDLE)
  set(NANOARROW_BUILD_SOURCES
      src/nanoarrow/common/array.c src/nanoarrow/common/schema.c
      src/nanoarrow/common/array_stream.c src/nanoarrow/common/utils.c)

  install(FILES src/nanoarrow/common/inline_array.h src/nanoarrow/common/inline_buffer.h
                src/nanoarrow/common/inline_types.h DESTINATION include/nanoarrow/common)

  list(APPEND NANOARROW_INSTALL_HEADERS
       "${CMAKE_CURRENT_BINARY_DIR}/src/nanoarrow/nanoarrow_config.h")

  install(FILES src/nanoarrow/hpp/array_stream.hpp
                src/nanoarrow/hpp/buffer.hpp
                src/nanoarrow/hpp/exception.hpp
                src/nanoarrow/hpp/operators.hpp
                src/nanoarrow/hpp/unique.hpp
                src/nanoarrow/hpp/view.hpp
          DESTINATION include/nanoarrow/hpp)
endif()

# Add the nanoarrow library targets
add_library(nanoarrow_static STATIC ${NANOARROW_BUILD_SOURCES})
add_library(nanoarrow_shared SHARED ${NANOARROW_BUILD_SOURCES})
install(FILES ${NANOARROW_INSTALL_HEADERS} DESTINATION include/nanoarrow)
if(BUILD_SHARED_LIBS)
  add_library(nanoarrow::nanoarrow ALIAS nanoarrow_shared)
else()
  add_library(nanoarrow::nanoarrow ALIAS nanoarrow_static)
endif()

foreach(target "nanoarrow_static" "nanoarrow_shared")
  target_include_directories(${target}
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
endforeach()

if(NANOARROW_IPC)
  # Add the flatcc (runtime) dependency
  set(FLATCC_RTONLY
      ON
      CACHE INTERNAL "")
  set(FLATCC_REFLECTION
      OFF
      CACHE INTERNAL "")

  # A flatcc installation is unlikely, so default to building the vendored one
  if(NOT NANOARROW_FLATCC_INCLUDE_DIR AND NOT NANOARROW_FLATCC_ROOT_DIR)

    # If the bundler didn't already assign the source files for the library, do so here
    if(NOT NANOARROW_BUNDLE)
      set(NANOARROW_FLATCC_BUILD_SOURCES
          thirdparty/flatcc/src/runtime/builder.c thirdparty/flatcc/src/runtime/emitter.c
          thirdparty/flatcc/src/runtime/verifier.c thirdparty/flatcc/src/runtime/refmap.c)
      set(NANOARROW_FLATCC_INCLUDE_DIR
          "${CMAKE_CURRENT_LIST_DIR}/thirdparty/flatcc/include")
    else()
      set(NANOARROW_FLATCC_INCLUDE_DIR "${NANOARROW_BUILD_INCLUDE_DIR}")
    endif()

    add_library(flatccrt STATIC ${NANOARROW_FLATCC_BUILD_SOURCES})
    target_include_directories(flatccrt
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_FLATCC_INCLUDE_DIR}>
                                      $<INSTALL_INTERFACE:include>)
    set_target_properties(flatccrt PROPERTIES POSITION_INDEPENDENT_CODE ON)
    install(TARGETS flatccrt
            EXPORT nanoarrow-exports
            RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
            LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
            ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

  elseif(NOT NANOARROW_FLATCC_ROOT_DIR)
    add_library(flatccrt STATIC IMPORTED)
    set_target_properties(flatccrt
                          PROPERTIES IMPORTED_LOCATION
                                     "${NANOARROW_FLATCC_LIB_DIR}/libflatccrt.a"
                                     INTERFACE_INCLUDE_DIRECTORIES
                                     "${NANOARROW_FLATCC_INCLUDE_DIR}")

  elseif(NOT NANOARROW_FLATCC_INCLUDE_DIR)
    set(NANOARROW_FLATCC_INCLUDE_DIR "${NANOARROW_FLATCC_ROOT_DIR}/include")
    add_library(flatccrt STATIC IMPORTED)
    set_target_properties(flatccrt
                          PROPERTIES IMPORTED_LOCATION
                                     "${NANOARROW_FLATCC_ROOT_DIR}/lib/libflatccrt.a"
                                     INTERFACE_INCLUDE_DIRECTORIES
                                     "${NANOARROW_FLATCC_INCLUDE_DIR}")
  endif()

  if(NANOARROW_IPC_WITH_ZSTD)
    find_package(zstd REQUIRED)
    set(NANOARROW_IPC_EXTRA_FLAGS "-DNANOARROW_IPC_WITH_ZSTD")

    # libzstd_static is not available from conda
    # This could be configurable if shared zstd is a must
    if(TARGET zstd::libzstd_static)
      set(NANOARROW_IPC_EXTRA_LIBS zstd::libzstd_static)
    else()
      set(NANOARROW_IPC_EXTRA_LIBS zstd::libzstd)
    endif()
  endif()

  if(NANOARROW_IPC_WITH_LZ4)
    if(NOT LZ4_LIBRARY_DIRS AND NOT LZ4_INCLUDE_DIRS)
      find_package(PkgConfig REQUIRED)
      pkg_check_modules(LZ4 REQUIRED liblz4)
    endif()

    if(NOT LZ4_LIBRARIES)
      set(LZ4_LIBRARIES lz4)
    endif()

    message(STATUS "LZ4 library directories: ${LZ4_LIBRARY_DIRS}")
    message(STATUS "LZ4 include directories: ${LZ4_INCLUDE_DIRS}")
    message(STATUS "LZ4 libraries: ${LZ4_LIBRARIES}")

    add_library(lz4::lz4 INTERFACE IMPORTED)
    target_include_directories(lz4::lz4 INTERFACE ${LZ4_INCLUDE_DIRS})
    target_link_libraries(lz4::lz4 INTERFACE ${LZ4_LIBRARIES})
    if(LZ4_LIBRARY_DIRS)
      set_target_properties(lz4::lz4 PROPERTIES INTERFACE_LINK_DIRECTORIES
                                                "${LZ4_LIBRARY_DIRS}")
    endif()

    set(NANOARROW_IPC_EXTRA_FLAGS ${NANOARROW_IPC_EXTRA_FLAGS} "-DNANOARROW_IPC_WITH_LZ4")
    set(NANOARROW_IPC_EXTRA_LIBS ${NANOARROW_IPC_EXTRA_LIBS} lz4::lz4)
  endif()

  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_IPC_BUILD_SOURCES
        src/nanoarrow/ipc/codecs.c
        src/nanoarrow/ipc/decoder.c
        src/nanoarrow/ipc/encoder.c
        src/nanoarrow/ipc/reader.c
        src/nanoarrow/ipc/writer.c)
  endif()

  add_library(nanoarrow_ipc_static STATIC ${NANOARROW_IPC_BUILD_SOURCES})
  target_link_libraries(nanoarrow_ipc_static
                        PRIVATE flatccrt ${NANOARROW_IPC_EXTRA_LIBS}
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_ipc_shared SHARED ${NANOARROW_IPC_BUILD_SOURCES})
  target_link_libraries(nanoarrow_ipc_shared
                        PRIVATE flatccrt ${NANOARROW_IPC_EXTRA_LIBS}
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_ipc.h src/nanoarrow/nanoarrow_ipc.hpp
                src/nanoarrow/ipc/flatcc_generated.h DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_ipc ALIAS nanoarrow_ipc_shared)
  else()
    add_library(nanoarrow::nanoarrow_ipc ALIAS nanoarrow_ipc_static)
  endif()

  foreach(target "nanoarrow_ipc_static" "nanoarrow_ipc_shared")
    target_compile_definitions(${target} PRIVATE ${NANOARROW_IPC_EXTRA_FLAGS})
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<BUILD_INTERFACE:${NANOARROW_IPC_FLATCC_INCLUDE_DIR}>
                                      $<INSTALL_INTERFACE:include>)
  endforeach()

endif()

if(NANOARROW_IPC AND (NANOARROW_BUILD_INTEGRATION_TESTS OR NANOARROW_BUILD_TESTS))
  if(NOT DEFINED CMAKE_CXX_STANDARD)
    set(CMAKE_CXX_STANDARD 11)
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()
  add_executable(nanoarrow_ipc_integration src/nanoarrow/integration/ipc_integration.cc)
  target_include_directories(nanoarrow_ipc_integration
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
  target_link_libraries(nanoarrow_ipc_integration
                        PRIVATE nanoarrow_testing_static
                                nanoarrow_ipc_static
                                flatccrt
                                nanoarrow_coverage_config
                                ${NANOARROW_IPC_EXTRA_LIBS})
endif()

if(NANOARROW_DEVICE)
  if(NANOARROW_DEVICE_WITH_METAL)
    if(NOT EXISTS "${CMAKE_BINARY_DIR}/metal-cpp")
      message(STATUS "Fetching metal-cpp")
      file(DOWNLOAD
           "https://developer.apple.com/metal/cpp/files/metal-cpp_macOS12_iOS15.zip"
           "${CMAKE_BINARY_DIR}/metal-cpp.zip")
      file(ARCHIVE_EXTRACT
           INPUT
           ${CMAKE_BINARY_DIR}/metal-cpp.zip
           DESTINATION
           ${CMAKE_BINARY_DIR})
    endif()

    if(NOT DEFINED CMAKE_CXX_STANDARD)
      set(CMAKE_CXX_STANDARD 17)
    endif()
    set(CMAKE_CXX_STANDARD_REQUIRED ON)

    find_library(METAL_LIBRARY Metal REQUIRED)
    message(STATUS "Metal framework found at '${METAL_LIBRARY}'")

    find_library(FOUNDATION_LIBRARY Foundation REQUIRED)
    message(STATUS "Foundation framework found at '${FOUNDATION_LIBRARY}'")

    find_library(QUARTZ_CORE_LIBRARY QuartzCore REQUIRED)
    message(STATUS "CoreFoundation framework found at '${QUARTZ_CORE_LIBRARY}'")

    set(NANOARROW_DEVICE_INCLUDE_METAL "${CMAKE_BINARY_DIR}/metal-cpp")
    add_library(nanoarrow_metal_impl STATIC src/nanoarrow/device/metal_impl.cc)
    target_link_libraries(nanoarrow_metal_impl
                          PRIVATE ${METAL_LIBRARY} ${FOUNDATION_LIBRARY}
                                  ${QUARTZ_CORE_LIBRARY})
    target_include_directories(nanoarrow_metal_impl
                               PRIVATE ${NANOARROW_DEVICE_INCLUDE_METAL})
    install(TARGETS nanoarrow_metal_impl
            EXPORT nanoarrow-exports
            RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
            LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
            ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

    set(NANOARROW_DEVICE_SOURCES_METAL src/nanoarrow/device/metal.cc)
    set(NANOARROW_DEVICE_DEFS_METAL "NANOARROW_DEVICE_WITH_METAL")
    set(NANOARROW_DEVICE_LIBS_METAL nanoarrow_metal_impl)
  endif()

  if(NANOARROW_DEVICE_WITH_CUDA)
    find_package(CUDAToolkit REQUIRED)
    set(NANOARROW_DEVICE_SOURCES_CUDA src/nanoarrow/device/cuda.c)
    set(NANOARROW_DEVICE_LIBS_CUDA CUDA::cuda_driver)
    set(NANOARROW_DEVICE_DEFS_CUDA "NANOARROW_DEVICE_WITH_CUDA")
  endif()

  # If the bundler didn't already assign the source files for the library, do so here
  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_DEVICE_BUILD_SOURCES src/nanoarrow/device/device.c
                                       ${NANOARROW_DEVICE_SOURCES_CUDA})
  endif()

  add_library(nanoarrow_device_static STATIC ${NANOARROW_DEVICE_BUILD_SOURCES}
                                             ${NANOARROW_DEVICE_SOURCES_METAL})
  target_link_libraries(nanoarrow_device_static
                        PRIVATE ${NANOARROW_DEVICE_LIBS_CUDA}
                                ${NANOARROW_DEVICE_LIBS_METAL}
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_device_shared SHARED ${NANOARROW_DEVICE_BUILD_SOURCES}
                                             ${NANOARROW_DEVICE_SOURCES_METAL})
  target_link_libraries(nanoarrow_device_shared
                        PRIVATE ${NANOARROW_DEVICE_LIBS_CUDA}
                                ${NANOARROW_DEVICE_LIBS_METAL}
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_device.h src/nanoarrow/nanoarrow_device.hpp
          DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_device ALIAS nanoarrow_device_shared)
  else()
    add_library(nanoarrow::nanoarrow_device ALIAS nanoarrow_device_static)
  endif()

  foreach(target "nanoarrow_device_static" "nanoarrow_device_shared")
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<BUILD_INTERFACE:${NANOARROW_DEVICE_INCLUDE_METAL}>
                                      $<INSTALL_INTERFACE:include>)

    target_compile_definitions(${target} PRIVATE ${NANOARROW_DEVICE_DEFS_METAL}
                                                 ${NANOARROW_DEVICE_DEFS_CUDA})

  endforeach()

endif()

if(NANOARROW_TESTING
   OR NANOARROW_BUILD_TESTS
   OR NANOARROW_BUILD_INTEGRATION_TESTS)
  if(NOT DEFINED CMAKE_CXX_STANDARD)
    set(CMAKE_CXX_STANDARD 11)
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()

  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_TESTING_BUILD_SOURCES src/nanoarrow/testing/testing.cc)
  endif()

  add_subdirectory("thirdparty/nlohmann_json")
  install(TARGETS nlohmann_json
          EXPORT nanoarrow-exports
          RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
          LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
          ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

  add_library(nanoarrow_testing_static STATIC src/nanoarrow/testing/testing.cc)
  target_link_libraries(nanoarrow_testing_static
                        PRIVATE nlohmann_json::nlohmann_json
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_testing_shared SHARED src/nanoarrow/testing/testing.cc)
  target_link_libraries(nanoarrow_testing_shared
                        PRIVATE nlohmann_json::nlohmann_json
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_testing.hpp DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_testing ALIAS nanoarrow_testing_shared)
  else()
    add_library(nanoarrow::nanoarrow_testing ALIAS nanoarrow_testing_static)
  endif()

  foreach(target "nanoarrow_testing_static" "nanoarrow_testing_shared")
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<INSTALL_INTERFACE:include>)

    set_target_properties(${target} PROPERTIES POSITION_INDEPENDENT_CODE ON)
  endforeach()
endif()

# Always build integration test if building tests
if(NANOARROW_BUILD_TESTS OR NANOARROW_BUILD_INTEGRATION_TESTS)
  set_target_properties(nanoarrow_static PROPERTIES POSITION_INDEPENDENT_CODE ON)
  add_library(nanoarrow_c_data_integration SHARED
              src/nanoarrow/integration/c_data_integration.cc)
  target_compile_definitions(nanoarrow_c_data_integration PRIVATE NANOARROW_BUILD_DLL
                                                                  NANOARROW_EXPORT_DLL)
  target_compile_definitions(nanoarrow_c_data_integration PUBLIC NANOARROW_BUILD_DLL)

  target_include_directories(nanoarrow_c_data_integration
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
  target_link_libraries(nanoarrow_c_data_integration PRIVATE nanoarrow_testing_static)
endif()

# Common configuration for all targets
foreach(target
        nanoarrow_static
        nanoarrow_shared
        nanoarrow_ipc_static
        nanoarrow_ipc_shared
        nanoarrow_device_static
        nanoarrow_device_shared
        nanoarrow_testing_static
        nanoarrow_testing_shared
        nanoarrow_c_data_integration
        nanoarrow_ipc_json_integration)
  if(TARGET ${target})
    # Define the nanoarrow::xxx alias target
    add_library(nanoarrow::${target} ALIAS ${target})

    # Ensure NANOARROW_DEBUG is defined for debug builds
    target_compile_definitions(${target} PUBLIC "$<$<CONFIG:Debug>:NANOARROW_DEBUG>")

    # Ensure NANOARROW_DLL is set when building and linking to the library
    get_target_property(target_type ${target} TYPE)
    if(target_type STREQUAL "SHARED_LIBRARY")
      target_compile_definitions(${target} PUBLIC NANOARROW_BUILD_DLL)
      target_compile_definitions(${target} PRIVATE NANOARROW_BUILD_DLL
                                                   NANOARROW_EXPORT_DLL)
    endif()

    # Ensure target is added to nanoarrow-exports
    if(((target_type STREQUAL "SHARED_LIBRARY") AND NANOARROW_INSTALL_SHARED)
       OR NOT (target_type STREQUAL "SHARED_LIBRARY"))
      install(TARGETS ${target}
              EXPORT nanoarrow-exports
              RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
              LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
              ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})
    endif()

    # For debug builds, ensure we aggressively set compiler warning flags and
    # error for any compiler warnings
    if(NANOARROW_DEBUG_EXTRA_WARNINGS)
      if(CMAKE_C_COMPILER_ID STREQUAL "GNU")
        target_compile_options(${target}
                               PRIVATE $<$<CONFIG:Debug>:-Wall
                                       -Werror
                                       -Wextra
                                       -Wpedantic
                                       -Wno-type-limits
                                       -Wmaybe-uninitialized
                                       -Wunused-result
                                       -Wconversion
                                       -Wno-sign-conversion>)
        target_compile_options(${target} PRIVATE -Wno-misleading-indentation)
      elseif(CMAKE_C_COMPILER_ID STREQUAL "AppleClang" OR CMAKE_C_COMPILER_ID STREQUAL
                                                          "Clang")
        target_compile_options(${target}
                               PRIVATE $<$<CONFIG:Debug>:-Wall
                                       -Werror
                                       -Wextra
                                       -Wpedantic
                                       -Wdocumentation
                                       -Wconversion
                                       -Wno-sign-conversion>)
      endif()
    endif()
  endif()
endforeach()

if(NANOARROW_BUILD_TESTS)
  set(MEMORYCHECK_COMMAND_OPTIONS
      "--leak-check=full --suppressions=${CMAKE_CURRENT_LIST_DIR}/valgrind.supp --error-exitcode=1"
  )
  include(CTest)

  if(NANOARROW_TEST_LINKAGE_SHARED)
    set(NANOARROW_TEST_LIB nanoarrow_shared)
    set(NANOARROW_TEST_IPC_LIB nanoarrow_ipc_shared)
    set(NANOARROW_TEST_DEVICE_LIB nanoarrow_device_shared)
    set(NANOARROW_TEST_TESTING_LIB nanoarrow_testing_shared)
  else()
    set(NANOARROW_TEST_LIB nanoarrow_static)
    set(NANOARROW_TEST_IPC_LIB nanoarrow_ipc_static)
    set(NANOARROW_TEST_DEVICE_LIB nanoarrow_device_static)
    set(NANOARROW_TEST_TESTING_LIB nanoarrow_testing_static)
  endif()

  if(NANOARROW_BUILD_TESTS_WITH_ARROW)
    find_package(Arrow REQUIRED)
    message(STATUS "Arrow version: ${ARROW_VERSION}")
    message(STATUS "Arrow SO version: ${ARROW_FULL_SO_VERSION}")

    # Give caller the option to link a static version of Arrow C++
    if(NANOARROW_ARROW_STATIC)
      set(NANOARROW_ARROW_TARGET arrow_static)
    else()
      set(NANOARROW_ARROW_TARGET arrow_shared)
    endif()

    # Arrow >= 10.0.0 requires C++17; GTest requires C++11.
    # Leave the option open to use an older version of Arrow
    # to make it easier to test on old Linux (e.g., Centos7)
    if(${ARROW_VERSION} VERSION_GREATER_EQUAL "10.0.0")
      set(CMAKE_CXX_STANDARD 17)
    else()
      set(CMAKE_CXX_STANDARD 11)
    endif()
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()

  add_subdirectory("thirdparty/googletest")

  # Be sure to keep these tests in sync with src/nanoarrow/meson.build
  add_executable(utils_test src/nanoarrow/common/utils_test.cc)
  add_executable(buffer_test src/nanoarrow/common/buffer_test.cc)
  add_executable(array_test src/nanoarrow/common/array_test.cc)
  add_executable(schema_test src/nanoarrow/common/schema_test.cc)
  add_executable(array_stream_test src/nanoarrow/common/array_stream_test.cc)
  add_executable(nanoarrow_testing_test src/nanoarrow/testing/testing_test.cc)
  add_executable(c_data_integration_test
                 src/nanoarrow/integration/c_data_integration_test.cc)

  add_executable(hpp_array_stream src/nanoarrow/hpp/array_stream_test.cc)
  add_executable(hpp_buffer src/nanoarrow/hpp/buffer_test.cc)
  add_executable(hpp_exception src/nanoarrow/hpp/exception_test.cc)
  add_executable(hpp_unique src/nanoarrow/hpp/unique_test.cc)
  add_executable(hpp_view src/nanoarrow/hpp/view_test.cc)

  target_link_libraries(utils_test
                        ${NANOARROW_TEST_TESTING_LIB}
                        gtest_main
                        gmock_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(buffer_test ${NANOARROW_TEST_LIB} gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(array_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(schema_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(array_stream_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(nanoarrow_testing_test ${NANOARROW_TEST_TESTING_LIB} gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(c_data_integration_test
                        ${NANOARROW_TEST_LIB}
                        nanoarrow_c_data_integration
                        gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_array_stream
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_buffer
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_exception
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_unique
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_view
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)

  list(APPEND
       NanoarrowTests
       utils_test
       buffer_test
       array_test
       schema_test
       array_stream_test
       nanoarrow_testing_test
       c_data_integration_test
       hpp_array_stream
       hpp_buffer
       hpp_exception
       hpp_unique
       hpp_view)
  if(Arrow_FOUND)
    foreach(test_target ${NanoarrowTests})
      target_compile_definitions(${test_target}
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
    endforeach()
  endif()

  include(GoogleTest)
  # Some users have reported a timeout with the default value of 5
  # This also is the case on Windows occasionally on CI when building with
  # Arrow C++.
  # Building with -DBUILD_SHARED_LIBS=ON may also help reduce the size of test
  # executables.
  gtest_discover_tests(utils_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(buffer_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(array_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(schema_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(array_stream_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(nanoarrow_testing_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(c_data_integration_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(hpp_array_stream)
  gtest_discover_tests(hpp_buffer)
  gtest_discover_tests(hpp_exception)
  gtest_discover_tests(hpp_unique)
  gtest_discover_tests(hpp_view)

  if(NANOARROW_IPC)
    # zlib to decode gzipped integration testing JSON files
    # We don't use Arrow C++ for this because building Arrow C++ with zlib
    # is not trivial on Windows.
    find_package(ZLIB)
    if(NOT ZLIB_FOUND)
      # Wrapper around FetchContent that better isolates the zlib CMakeLists.txt
      message(STATUS "Using FetchContent to build a static zlib")
      add_subdirectory(thirdparty/zlib)
    endif()

    enable_testing()
    include(GoogleTest)

    foreach(name
            codecs
            decoder
            encoder
            reader
            writer
            files
            ipc_hpp)
      add_executable(nanoarrow_ipc_${name}_test src/nanoarrow/ipc/${name}_test.cc)

      target_link_libraries(nanoarrow_ipc_${name}_test
                            ${NANOARROW_TEST_IPC_LIB}
                            ${NANOARROW_ARROW_TARGET}
                            gtest_main
                            gmock_main
                            nanoarrow_coverage_config)

      if(NOT (name MATCHES "_hpp_"))
        target_link_libraries(nanoarrow_ipc_${name}_test flatccrt)
      endif()

      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_ipc_${name}_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW
                                           ${NANOARROW_IPC_EXTRA_FLAGS})
      else()
        target_compile_definitions(nanoarrow_ipc_${name}_test
                                   PRIVATE ${NANOARROW_IPC_EXTRA_FLAGS})
      endif()

      gtest_discover_tests(nanoarrow_ipc_${name}_test)
    endforeach()

    target_link_libraries(nanoarrow_ipc_files_test ${NANOARROW_TEST_TESTING_LIB}
                          ZLIB::ZLIB nanoarrow_coverage_config)
  endif()

  if(NANOARROW_DEVICE)
    enable_testing()
    add_executable(nanoarrow_device_test src/nanoarrow/device/device_test.cc)
    add_executable(nanoarrow_device_hpp_test src/nanoarrow/device/device_hpp_test.cc)

    target_link_libraries(nanoarrow_device_test ${NANOARROW_TEST_DEVICE_LIB} gtest_main
                          nanoarrow_coverage_config)
    target_link_libraries(nanoarrow_device_hpp_test ${NANOARROW_TEST_DEVICE_LIB}
                          gtest_main nanoarrow_coverage_config)

    if(Arrow_FOUND)
      target_compile_definitions(nanoarrow_device_test
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      target_compile_definitions(nanoarrow_device_hpp_test
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
    endif()

    include(GoogleTest)
    gtest_discover_tests(nanoarrow_device_test)
    gtest_discover_tests(nanoarrow_device_hpp_test)

    if(NANOARROW_DEVICE_WITH_METAL)
      add_executable(nanoarrow_device_metal_test src/nanoarrow/device/metal_test.cc)
      target_link_libraries(nanoarrow_device_metal_test
                            ${NANOARROW_TEST_DEVICE_LIB}
                            ${NANOARROW_TEST_LIB}
                            gtest_main
                            nanoarrow_coverage_config)
      target_include_directories(nanoarrow_device_metal_test
                                 PRIVATE ${NANOARROW_DEVICE_INCLUDE_METAL})

      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_device_metal_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      endif()
      gtest_discover_tests(nanoarrow_device_metal_test)
    endif()

    if(NANOARROW_DEVICE_WITH_CUDA)
      add_executable(nanoarrow_device_cuda_test src/nanoarrow/device/cuda_test.cc)
      target_link_libraries(nanoarrow_device_cuda_test
                            ${NANOARROW_TEST_DEVICE_LIB}
                            ${NANOARROW_TEST_LIB}
                            CUDA::cuda_driver
                            gtest_main
                            nanoarrow_coverage_config)
      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_device_cuda_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      endif()
      gtest_discover_tests(nanoarrow_device_cuda_test)
    endif()
  endif()
endif()

if(NANOARROW_BUILD_APPS)
  if(NANOARROW_IPC)
    add_executable(dump_stream src/apps/dump_stream.c)
    target_link_libraries(dump_stream nanoarrow_ipc_static)
  endif()
endif()

if(NANOARROW_BUILD_BENCHMARKS)
  add_subdirectory(dev/benchmarks)
endif()

# Generate package files for the build and install trees.
include(CMakePackageConfigHelpers)

foreach(tree_type BUILD INSTALL)
  if(tree_type STREQUAL "BUILD")
    set(install_location ".")
  else()
    set(install_location "${CMAKE_INSTALL_LIBDIR}/cmake/nanoarrow")
  endif()

  set(build_location "${PROJECT_BINARY_DIR}/${install_location}")
  write_basic_package_version_file(
    "${build_location}/nanoarrow-config-version.cmake"
    VERSION ${nanoarrow_VERSION}
    # After 1.0.0, we can use `SameMajorVersion` here.
    COMPATIBILITY ExactVersion)
  configure_package_config_file("${CMAKE_CURRENT_LIST_DIR}/cmake/config.cmake.in"
                                "${build_location}/nanoarrow-config.cmake"
                                INSTALL_DESTINATION "${install_location}")

  if(tree_type STREQUAL "BUILD")
    export(EXPORT nanoarrow-exports
           FILE "${build_location}/nanoarrow-targets.cmake"
           NAMESPACE nanoarrow::)

  else()
    install(DIRECTORY "${build_location}/" DESTINATION "${install_location}")
    install(EXPORT nanoarrow-exports
            DESTINATION "${install_location}"
            FILE "nanoarrow-targets.cmake"
            NAMESPACE nanoarrow::)
  endif()
endforeach()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/LICENSE.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.

--------------------------------------------------------------------------------

thirdparty/flatcc, dist/flatcc.c, and dist/flatcc: Apache 2.0

Copyright 2015-2023 Mikkel F. Jørgensen, dvide.com


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/NOTICE.txt <==
Apache Arrow nanoarrow
Copyright 2023 The Apache Software Foundation

This product includes software developed at
The Apache Software Foundation (http://www.apache.org/).


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/cmake/config.cmake.in <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.


@PACKAGE_INIT@

cmake_minimum_required(VERSION @CMAKE_MINIMUM_REQUIRED_VERSION@)

include("${CMAKE_CURRENT_LIST_DIR}/nanoarrow-targets.cmake" REQUIRED)
include("${CMAKE_CURRENT_LIST_DIR}/nanoarrow-config-version.cmake" REQUIRED)

foreach(target nanoarrow nanoarrow_ipc nanoarrow_device nanoarrow_testing)
  if(TARGET nanoarrow::${target}_static)
    if(BUILD_SHARED_LIBS)
      add_library(nanoarrow::${target} ALIAS nanoarrow::${target}_shared)
    else()
      add_library(nanoarrow::${target} ALIAS nanoarrow::${target}_static)
    endif()
  endif()
endforeach()

set(${CMAKE_FIND_PACKAGE_NAME}_CONFIG "${CMAKE_CURRENT_LIST_FILE}")
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(${CMAKE_FIND_PACKAGE_NAME} CONFIG_MODE)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/apidoc/Doxyfile <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
#   http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.
#
# Doxyfile 1.9.4

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------
DOXYFILE_ENCODING      = UTF-8
PROJECT_NAME           = "nanoarrow"
PROJECT_NUMBER         =
PROJECT_BRIEF          =
PROJECT_LOGO           =
OUTPUT_DIRECTORY       =
CREATE_SUBDIRS         = NO
CREATE_SUBDIRS_LEVEL   = 8
ALLOW_UNICODE_NAMES    = NO
OUTPUT_LANGUAGE        = English
BRIEF_MEMBER_DESC      = YES
REPEAT_BRIEF           = YES
ABBREVIATE_BRIEF       = "The $name class" \
                         "The $name widget" \
                         "The $name file" \
                         is \
                         provides \
                         specifies \
                         contains \
                         represents \
                         a \
                         an \
                         the
ALWAYS_DETAILED_SEC    = NO
INLINE_INHERITED_MEMB  = NO
FULL_PATH_NAMES        = YES
STRIP_FROM_PATH        =
STRIP_FROM_INC_PATH    =
SHORT_NAMES            = NO
JAVADOC_AUTOBRIEF      = NO
JAVADOC_BANNER         = NO
QT_AUTOBRIEF           = NO
MULTILINE_CPP_IS_BRIEF = NO
PYTHON_DOCSTRING       = YES
INHERIT_DOCS           = YES
SEPARATE_MEMBER_PAGES  = NO
TAB_SIZE               = 4
ALIASES                =
OPTIMIZE_OUTPUT_FOR_C  = NO
OPTIMIZE_OUTPUT_JAVA   = NO
OPTIMIZE_FOR_FORTRAN   = NO
OPTIMIZE_OUTPUT_VHDL   = NO
OPTIMIZE_OUTPUT_SLICE  = NO
EXTENSION_MAPPING      =
MARKDOWN_SUPPORT       = YES
TOC_INCLUDE_HEADINGS   = 5
AUTOLINK_SUPPORT       = YES
BUILTIN_STL_SUPPORT    = NO
CPP_CLI_SUPPORT        = NO
SIP_SUPPORT            = NO
IDL_PROPERTY_SUPPORT   = YES
DISTRIBUTE_GROUP_DOC   = NO
GROUP_NESTED_COMPOUNDS = NO
SUBGROUPING            = YES
INLINE_GROUPED_CLASSES = NO
INLINE_SIMPLE_STRUCTS  = NO
TYPEDEF_HIDES_STRUCT   = NO
LOOKUP_CACHE_SIZE      = 0
NUM_PROC_THREADS       = 1
#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------
EXTRACT_ALL            = NO
EXTRACT_PRIVATE        = NO
EXTRACT_PRIV_VIRTUAL   = NO
EXTRACT_PACKAGE        = NO
EXTRACT_STATIC         = NO
EXTRACT_LOCAL_CLASSES  = YES
EXTRACT_LOCAL_METHODS  = NO
EXTRACT_ANON_NSPACES   = NO
RESOLVE_UNNAMED_PARAMS = YES
HIDE_UNDOC_MEMBERS     = NO
HIDE_UNDOC_CLASSES     = NO
HIDE_FRIEND_COMPOUNDS  = NO
HIDE_IN_BODY_DOCS      = NO
INTERNAL_DOCS          = NO
CASE_SENSE_NAMES       = NO
HIDE_SCOPE_NAMES       = NO
HIDE_COMPOUND_REFERENCE= NO
SHOW_HEADERFILE        = YES
SHOW_INCLUDE_FILES     = YES
SHOW_GROUPED_MEMB_INC  = NO
FORCE_LOCAL_INCLUDES   = NO
INLINE_INFO            = YES
SORT_MEMBER_DOCS       = YES
SORT_BRIEF_DOCS        = NO
SORT_MEMBERS_CTORS_1ST = NO
SORT_GROUP_NAMES       = NO
SORT_BY_SCOPE_NAME     = NO
STRICT_PROTO_MATCHING  = NO
GENERATE_TODOLIST      = YES
GENERATE_TESTLIST      = YES
GENERATE_BUGLIST       = YES
GENERATE_DEPRECATEDLIST= YES
ENABLED_SECTIONS       =
MAX_INITIALIZER_LINES  = 30
SHOW_USED_FILES        = YES
SHOW_FILES             = YES
SHOW_NAMESPACES        = YES
FILE_VERSION_FILTER    =
LAYOUT_FILE            =
CITE_BIB_FILES         =
#---------------------------------------------------------------------------
# Configuration options related to warning and progress messages
#---------------------------------------------------------------------------
QUIET                  = NO
WARNINGS               = YES
WARN_IF_UNDOCUMENTED   = YES
WARN_IF_DOC_ERROR      = YES
WARN_IF_INCOMPLETE_DOC = YES
WARN_NO_PARAMDOC       = NO
WARN_AS_ERROR          = NO
WARN_FORMAT            = "$file:$line: $text"
WARN_LINE_FORMAT       = "at line $line of file $file"
WARN_LOGFILE           =
#---------------------------------------------------------------------------
# Configuration options related to the input files
#---------------------------------------------------------------------------
INPUT                  = ../nanoarrow \
                         .
INPUT_ENCODING         = UTF-8
FILE_PATTERNS          = *.c \
                         *.cc \
                         *.cxx \
                         *.cpp \
                         *.c++ \
                         *.java \
                         *.ii \
                         *.ixx \
                         *.ipp \
                         *.i++ \
                         *.inl \
                         *.idl \
                         *.ddl \
                         *.odl \
                         *.h \
                         *.hh \
                         *.hxx \
                         *.hpp \
                         *.h++ \
                         *.l \
                         *.cs \
                         *.d \
                         *.php \
                         *.php4 \
                         *.php5 \
                         *.phtml \
                         *.inc \
                         *.m \
                         *.markdown \
                         *.md \
                         *.mm \
                         *.dox \
                         *.py \
                         *.pyw \
                         *.f90 \
                         *.f95 \
                         *.f03 \
                         *.f08 \
                         *.f18 \
                         *.f \
                         *.for \
                         *.vhd \
                         *.vhdl \
                         *.ucf \
                         *.qsf \
                         *.ice
RECURSIVE              = YES
EXCLUDE                =
EXCLUDE_SYMLINKS       = NO
EXCLUDE_PATTERNS       =
EXCLUDE_SYMBOLS        =
EXAMPLE_PATH           =
EXAMPLE_PATTERNS       = *
EXAMPLE_RECURSIVE      = NO
IMAGE_PATH             =
INPUT_FILTER           =
FILTER_PATTERNS        =
FILTER_SOURCE_FILES    = NO
FILTER_SOURCE_PATTERNS =
USE_MDFILE_AS_MAINPAGE =
#---------------------------------------------------------------------------
# Configuration options related to source browsing
#---------------------------------------------------------------------------
SOURCE_BROWSER         = NO
INLINE_SOURCES         = NO
STRIP_CODE_COMMENTS    = YES
REFERENCED_BY_RELATION = NO
REFERENCES_RELATION    = NO
REFERENCES_LINK_SOURCE = YES
SOURCE_TOOLTIPS        = YES
USE_HTAGS              = NO
VERBATIM_HEADERS       = YES
#---------------------------------------------------------------------------
# Configuration options related to the alphabetical class index
#---------------------------------------------------------------------------
ALPHABETICAL_INDEX     = YES
IGNORE_PREFIX          =
#---------------------------------------------------------------------------
# Configuration options related to the HTML output
#---------------------------------------------------------------------------
GENERATE_HTML          = NO
HTML_OUTPUT            = html
HTML_FILE_EXTENSION    = .html
HTML_HEADER            =
HTML_FOOTER            =
HTML_STYLESHEET        =
HTML_EXTRA_STYLESHEET  =
HTML_EXTRA_FILES       =
HTML_COLORSTYLE_HUE    = 220
HTML_COLORSTYLE_SAT    = 100
HTML_COLORSTYLE_GAMMA  = 80
HTML_TIMESTAMP         = NO
HTML_DYNAMIC_MENUS     = YES
HTML_DYNAMIC_SECTIONS  = NO
HTML_INDEX_NUM_ENTRIES = 100
GENERATE_DOCSET        = NO
DOCSET_FEEDNAME        = "Doxygen generated docs"
DOCSET_FEEDURL         =
DOCSET_BUNDLE_ID       = org.doxygen.Project
DOCSET_PUBLISHER_ID    = org.doxygen.Publisher
DOCSET_PUBLISHER_NAME  = Publisher
GENERATE_HTMLHELP      = NO
CHM_FILE               =
HHC_LOCATION           =
GENERATE_CHI           = NO
CHM_INDEX_ENCODING     =
BINARY_TOC             = NO
TOC_EXPAND             = NO
GENERATE_QHP           = NO
QCH_FILE               =
QHP_NAMESPACE          = org.doxygen.Project
QHP_VIRTUAL_FOLDER     = doc
QHP_CUST_FILTER_NAME   =
QHP_CUST_FILTER_ATTRS  =
QHP_SECT_FILTER_ATTRS  =
QHG_LOCATION           =
GENERATE_ECLIPSEHELP   = NO
ECLIPSE_DOC_ID         = org.doxygen.Project
DISABLE_INDEX          = NO
GENERATE_TREEVIEW      = NO
FULL_SIDEBAR           = NO
ENUM_VALUES_PER_LINE   = 4
TREEVIEW_WIDTH         = 250
EXT_LINKS_IN_WINDOW    = NO
OBFUSCATE_EMAILS       = YES
HTML_FORMULA_FORMAT    = png
FORMULA_FONTSIZE       = 10
FORMULA_TRANSPARENT    = YES
FORMULA_MACROFILE      =
USE_MATHJAX            = NO
MATHJAX_VERSION        = MathJax_2
MATHJAX_FORMAT         = HTML-CSS
MATHJAX_RELPATH        =
MATHJAX_EXTENSIONS     =
MATHJAX_CODEFILE       =
SEARCHENGINE           = YES
SERVER_BASED_SEARCH    = NO
EXTERNAL_SEARCH        = NO
SEARCHENGINE_URL       =
SEARCHDATA_FILE        = searchdata.xml
EXTERNAL_SEARCH_ID     =
EXTRA_SEARCH_MAPPINGS  =
#---------------------------------------------------------------------------
# Configuration options related to the LaTeX output
#---------------------------------------------------------------------------
GENERATE_LATEX         = NO
LATEX_OUTPUT           = latex
LATEX_CMD_NAME         =
MAKEINDEX_CMD_NAME     = makeindex
LATEX_MAKEINDEX_CMD    = makeindex
COMPACT_LATEX          = NO
PAPER_TYPE             = a4
EXTRA_PACKAGES         =
LATEX_HEADER           =
LATEX_FOOTER           =
LATEX_EXTRA_STYLESHEET =
LATEX_EXTRA_FILES      =
PDF_HYPERLINKS         = YES
USE_PDFLATEX           = YES
LATEX_BATCHMODE        = NO
LATEX_HIDE_INDICES     = NO
LATEX_BIB_STYLE        = plain
LATEX_TIMESTAMP        = NO
LATEX_EMOJI_DIRECTORY  =
#---------------------------------------------------------------------------
# Configuration options related to the RTF output
#---------------------------------------------------------------------------
GENERATE_RTF           = NO
RTF_OUTPUT             = rtf
COMPACT_RTF            = NO
RTF_HYPERLINKS         = NO
RTF_STYLESHEET_FILE    =
RTF_EXTENSIONS_FILE    =
#---------------------------------------------------------------------------
# Configuration options related to the man page output
#---------------------------------------------------------------------------
GENERATE_MAN           = NO
MAN_OUTPUT             = man
MAN_EXTENSION          = .3
MAN_SUBDIR             =
MAN_LINKS              = NO
#---------------------------------------------------------------------------
# Configuration options related to the XML output
#---------------------------------------------------------------------------
GENERATE_XML           = YES
XML_OUTPUT             = xml
XML_PROGRAMLISTING     = YES
XML_NS_MEMB_FILE_SCOPE = NO
#---------------------------------------------------------------------------
# Configuration options related to the DOCBOOK output
#---------------------------------------------------------------------------
GENERATE_DOCBOOK       = NO
DOCBOOK_OUTPUT         = docbook
#---------------------------------------------------------------------------
# Configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------
GENERATE_AUTOGEN_DEF   = NO
#---------------------------------------------------------------------------
# Configuration options related to the Perl module output
#---------------------------------------------------------------------------
GENERATE_PERLMOD       = NO
PERLMOD_LATEX          = NO
PERLMOD_PRETTY         = YES
PERLMOD_MAKEVAR_PREFIX =
#---------------------------------------------------------------------------
# Configuration options related to the preprocessor
#---------------------------------------------------------------------------
ENABLE_PREPROCESSING   = YES
MACRO_EXPANSION        = NO
EXPAND_ONLY_PREDEF     = NO
SEARCH_INCLUDES        = YES
INCLUDE_PATH           =
INCLUDE_FILE_PATTERNS  =
PREDEFINED             =
EXPAND_AS_DEFINED      =
SKIP_FUNCTION_MACROS   = YES
#---------------------------------------------------------------------------
# Configuration options related to external references
#---------------------------------------------------------------------------
TAGFILES               =
GENERATE_TAGFILE       =
ALLEXTERNALS           = NO
EXTERNAL_GROUPS        = YES
EXTERNAL_PAGES         = YES
#---------------------------------------------------------------------------
# Configuration options related to the dot tool
#---------------------------------------------------------------------------
DIA_PATH               =
HIDE_UNDOC_RELATIONS   = YES
HAVE_DOT               = NO
DOT_NUM_THREADS        = 0
DOT_FONTNAME           = Helvetica
DOT_FONTSIZE           = 10
DOT_FONTPATH           =
CLASS_GRAPH            = YES
COLLABORATION_GRAPH    = YES
GROUP_GRAPHS           = YES
UML_LOOK               = NO
UML_LIMIT_NUM_FIELDS   = 10
DOT_UML_DETAILS        = NO
DOT_WRAP_THRESHOLD     = 17
TEMPLATE_RELATIONS     = NO
INCLUDE_GRAPH          = YES
INCLUDED_BY_GRAPH      = YES
CALL_GRAPH             = NO
CALLER_GRAPH           = NO
GRAPHICAL_HIERARCHY    = YES
DIRECTORY_GRAPH        = YES
DIR_GRAPH_MAX_DEPTH    = 1
DOT_IMAGE_FORMAT       = png
INTERACTIVE_SVG        = NO
DOT_PATH               =
DOTFILE_DIRS           =
MSCFILE_DIRS           =
DIAFILE_DIRS           =
PLANTUML_JAR_PATH      =
PLANTUML_CFG_FILE      =
PLANTUML_INCLUDE_PATH  =
DOT_GRAPH_MAX_NODES    = 50
MAX_DOT_GRAPH_DEPTH    = 0
DOT_TRANSPARENT        = NO
DOT_MULTI_TARGETS      = NO
GENERATE_LEGEND        = YES
DOT_CLEANUP            = YES


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/apps/dump_stream.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include "nanoarrow/nanoarrow_ipc.h"

#include <inttypes.h>
#include <stdio.h>
#include <string.h>
#include <time.h>

void dump_schema_to_stdout(struct ArrowSchema* schema, int level, char* buf,
                           int buf_size) {
  ArrowSchemaToString(schema, buf, buf_size, 0);

  for (int i = 0; i < level; i++) {
    fprintf(stdout, "  ");
  }

  if (schema->name == NULL) {
    fprintf(stdout, "%s\n", buf);
  } else {
    fprintf(stdout, "%s: %s\n", schema->name, buf);
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    dump_schema_to_stdout(schema->children[i], level + 1, buf, buf_size);
  }
}

int main(int argc, char* argv[]) {
  // Parse arguments
  if (argc != 2) {
    fprintf(stderr, "Usage: dump_stream FILENAME (or - for stdin)\n");
    return 1;
  }

  // Sort the input stream
  FILE* file_ptr;
  if (strcmp(argv[1], "-") == 0) {
    file_ptr = freopen(NULL, "rb", stdin);
  } else {
    file_ptr = fopen(argv[1], "rb");
  }

  if (file_ptr == NULL) {
    fprintf(stderr, "Failed to open input '%s'\n", argv[1]);
    return 1;
  }

  struct ArrowIpcInputStream input;
  int result = ArrowIpcInputStreamInitFile(&input, file_ptr, 0);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "ArrowIpcInputStreamInitFile() failed\n");
    return 1;
  }

  struct ArrowArrayStream stream;
  result = ArrowIpcArrayStreamReaderInit(&stream, &input, NULL);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "ArrowIpcArrayStreamReaderInit() failed\n");
    return 1;
  }

  clock_t begin = clock();

  struct ArrowSchema schema;
  result = ArrowArrayStreamGetSchema(&stream, &schema, NULL);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "stream.get_schema() returned %d with error '%s'\n", result,
            ArrowArrayStreamGetLastError(&stream));
    ArrowArrayStreamRelease(&stream);
    return 1;
  }

  clock_t end = clock();
  double elapsed = (end - begin) / ((double)CLOCKS_PER_SEC);
  fprintf(stdout, "Read Schema <%.06f seconds>\n", elapsed);

  char schema_tmp[8096];
  memset(schema_tmp, 0, sizeof(schema_tmp));
  dump_schema_to_stdout(&schema, 0, schema_tmp, sizeof(schema_tmp));
  ArrowSchemaRelease(&schema);

  struct ArrowArray array;
  array.release = NULL;

  int64_t batch_count = 0;
  int64_t row_count = 0;
  begin = clock();

  while (1) {
    result = ArrowArrayStreamGetNext(&stream, &array, NULL);
    if (result != NANOARROW_OK) {
      fprintf(stderr, "stream.get_next() returned %d with error '%s'\n", result,
              ArrowArrayStreamGetLastError(&stream));
      ArrowArrayStreamRelease(&stream);
      return 1;
    }

    if (array.release != NULL) {
      row_count += array.length;
      batch_count++;
      ArrowArrayRelease(&array);
    } else {
      break;
    }
  }

  end = clock();
  elapsed = (end - begin) / ((double)CLOCKS_PER_SEC);
  fprintf(stdout, "Read %" PRId64 " rows in %" PRId64 " batch(es) <%.06f seconds>\n",
          row_count, batch_count, elapsed);

  ArrowArrayStreamRelease(&stream);
  fclose(file_ptr);
  return 0;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/array.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>
#include <stdarg.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

static void ArrowArrayReleaseInternal(struct ArrowArray* array) {
  // Release buffers held by this array
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  if (private_data != NULL) {
    ArrowBitmapReset(&private_data->bitmap);
    ArrowBufferReset(&private_data->buffers[0]);
    ArrowBufferReset(&private_data->buffers[1]);
    ArrowFree(private_data->buffer_data);
    for (int32_t i = 0; i < private_data->n_variadic_buffers; ++i) {
      ArrowBufferReset(&private_data->variadic_buffers[i]);
    }
    ArrowFree(private_data->variadic_buffers);
    ArrowFree(private_data);
  }

  // This object owns the memory for all the children, but those
  // children may have been generated elsewhere and might have
  // their own release() callback.
  if (array->children != NULL) {
    for (int64_t i = 0; i < array->n_children; i++) {
      if (array->children[i] != NULL) {
        if (array->children[i]->release != NULL) {
          ArrowArrayRelease(array->children[i]);
        }

        ArrowFree(array->children[i]);
      }
    }

    ArrowFree(array->children);
  }

  // This object owns the memory for the dictionary but it
  // may have been generated somewhere else and have its own
  // release() callback.
  if (array->dictionary != NULL) {
    if (array->dictionary->release != NULL) {
      ArrowArrayRelease(array->dictionary);
    }

    ArrowFree(array->dictionary);
  }

  // Mark released
  array->release = NULL;
}

static int ArrowArrayIsInternal(struct ArrowArray* array) {
  return array->release == &ArrowArrayReleaseInternal;
}

static ArrowErrorCode ArrowArraySetStorageType(struct ArrowArray* array,
                                               enum ArrowType storage_type) {
  switch (storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_RUN_END_ENCODED:
      array->n_buffers = 0;
      break;

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_SPARSE_UNION:
      array->n_buffers = 1;
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
    case NANOARROW_TYPE_DENSE_UNION:
      array->n_buffers = 2;
      break;
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      array->n_buffers = NANOARROW_BINARY_VIEW_FIXED_BUFFERS + 1;
      break;
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      array->n_buffers = 3;
      break;

    default:
      return EINVAL;

      return NANOARROW_OK;
  }

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  private_data->storage_type = storage_type;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromType(struct ArrowArray* array,
                                      enum ArrowType storage_type) {
  array->length = 0;
  array->null_count = 0;
  array->offset = 0;
  array->n_buffers = 0;
  array->n_children = 0;
  array->buffers = NULL;
  array->children = NULL;
  array->dictionary = NULL;
  array->release = &ArrowArrayReleaseInternal;
  array->private_data = NULL;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)ArrowMalloc(sizeof(struct ArrowArrayPrivateData));
  if (private_data == NULL) {
    array->release = NULL;
    return ENOMEM;
  }

  ArrowBitmapInit(&private_data->bitmap);
  ArrowBufferInit(&private_data->buffers[0]);
  ArrowBufferInit(&private_data->buffers[1]);
  private_data->buffer_data =
      (const void**)ArrowMalloc(sizeof(void*) * NANOARROW_MAX_FIXED_BUFFERS);
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; ++i) {
    private_data->buffer_data[i] = NULL;
  }
  private_data->n_variadic_buffers = 0;
  private_data->variadic_buffers = NULL;
  private_data->list_view_offset = 0;

  array->private_data = private_data;
  array->buffers = (const void**)(private_data->buffer_data);

  // These are not technically "storage" in the sense that they do not appear
  // in the ArrowSchemaView's storage_type member; however, allowing them here
  // is helpful to maximize the number of types that can avoid going through
  // ArrowArrayInitFromSchema().
  switch (storage_type) {
    case NANOARROW_TYPE_DURATION:
    case NANOARROW_TYPE_TIMESTAMP:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DATE64:
      storage_type = NANOARROW_TYPE_INT64;
      break;
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_DATE32:
      storage_type = NANOARROW_TYPE_INT32;
      break;
    default:
      break;
  }

  int result = ArrowArraySetStorageType(array, storage_type);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(array);
    return result;
  }

  ArrowLayoutInit(&private_data->layout, storage_type);
  // We can only know this not to be true when initializing based on a schema
  // so assume this to be true.
  private_data->union_type_id_is_child_index = 1;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromArrayView(struct ArrowArray* array,
                                           const struct ArrowArrayView* array_view,
                                           struct ArrowError* error) {
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayInitFromType(array, array_view->storage_type), error);
  int result;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  private_data->layout = array_view->layout;

  if (array_view->n_children > 0) {
    result = ArrowArrayAllocateChildren(array, array_view->n_children);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }

    for (int64_t i = 0; i < array_view->n_children; i++) {
      result =
          ArrowArrayInitFromArrayView(array->children[i], array_view->children[i], error);
      if (result != NANOARROW_OK) {
        ArrowArrayRelease(array);
        return result;
      }
    }
  }

  if (array_view->dictionary != NULL) {
    result = ArrowArrayAllocateDictionary(array);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }

    result =
        ArrowArrayInitFromArrayView(array->dictionary, array_view->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromSchema(struct ArrowArray* array,
                                        const struct ArrowSchema* schema,
                                        struct ArrowError* error) {
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&array_view, schema, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromArrayView(array, &array_view, error));
  if (array_view.storage_type == NANOARROW_TYPE_DENSE_UNION ||
      array_view.storage_type == NANOARROW_TYPE_SPARSE_UNION) {
    struct ArrowArrayPrivateData* private_data =
        (struct ArrowArrayPrivateData*)array->private_data;
    // We can still build arrays if this isn't true; however, the append
    // functions won't work. Instead, we store this value and error only
    // when StartAppending is called.
    private_data->union_type_id_is_child_index =
        _ArrowUnionTypeIdsWillEqualChildIndices(schema->format + 4, schema->n_children);
  }

  ArrowArrayViewReset(&array_view);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayAllocateChildren(struct ArrowArray* array, int64_t n_children) {
  if (array->children != NULL) {
    return EINVAL;
  }

  if (n_children == 0) {
    return NANOARROW_OK;
  }

  array->children =
      (struct ArrowArray**)ArrowMalloc(n_children * sizeof(struct ArrowArray*));
  if (array->children == NULL) {
    return ENOMEM;
  }

  memset(array->children, 0, n_children * sizeof(struct ArrowArray*));

  for (int64_t i = 0; i < n_children; i++) {
    array->children[i] = (struct ArrowArray*)ArrowMalloc(sizeof(struct ArrowArray));
    if (array->children[i] == NULL) {
      return ENOMEM;
    }
    array->children[i]->release = NULL;
  }

  array->n_children = n_children;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayAllocateDictionary(struct ArrowArray* array) {
  if (array->dictionary != NULL) {
    return EINVAL;
  }

  array->dictionary = (struct ArrowArray*)ArrowMalloc(sizeof(struct ArrowArray));
  if (array->dictionary == NULL) {
    return ENOMEM;
  }

  array->dictionary->release = NULL;
  return NANOARROW_OK;
}

void ArrowArraySetValidityBitmap(struct ArrowArray* array, struct ArrowBitmap* bitmap) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  ArrowBufferMove(&bitmap->buffer, &private_data->bitmap.buffer);
  private_data->bitmap.size_bits = bitmap->size_bits;
  bitmap->size_bits = 0;
  private_data->buffer_data[0] = private_data->bitmap.buffer.data;
  array->null_count = -1;
}

ArrowErrorCode ArrowArraySetBuffer(struct ArrowArray* array, int64_t i,
                                   struct ArrowBuffer* buffer) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (i >= array->n_buffers || i < 0) {
    return EINVAL;
  }

  // Find the `i`th buffer, release what is currently there, and move the
  // supplied buffer into that slot.
  struct ArrowBuffer* dst = ArrowArrayBuffer(array, i);
  ArrowBufferReset(dst);
  ArrowBufferMove(buffer, dst);

  // Flush the pointer into array->buffers. In theory clients should call
  // ArrowArrayFinishBuilding() to flush the pointer values before passing
  // this array elsewhere; however, in early nanoarrow versions this was not
  // needed and some code may depend on this being true.
  private_data->buffer_data[i] = dst->data;
  array->buffers = private_data->buffer_data;

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayViewInitFromArray(struct ArrowArrayView* array_view,
                                                  struct ArrowArray* array,
                                                  struct ArrowError* error) {
  if (!ArrowArrayIsInternal(array)) {
    ArrowErrorSet(error,
                  "Can't initialize internal ArrowArrayView from external ArrowArray");
    return EINVAL;
  }

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  ArrowArrayViewInitFromType(array_view, private_data->storage_type);
  array_view->layout = private_data->layout;
  array_view->array = array;
  array_view->length = array->length;
  array_view->offset = array->offset;
  array_view->null_count = array->null_count;

  array_view->buffer_views[0].data.as_uint8 = private_data->bitmap.buffer.data;
  array_view->buffer_views[0].size_bytes = private_data->bitmap.buffer.size_bytes;
  array_view->buffer_views[1].data.as_uint8 = private_data->buffers[0].data;
  array_view->buffer_views[1].size_bytes = private_data->buffers[0].size_bytes;
  array_view->buffer_views[2].data.as_uint8 = private_data->buffers[1].data;
  array_view->buffer_views[2].size_bytes = private_data->buffers[1].size_bytes;

  int result = ArrowArrayViewAllocateChildren(array_view, array->n_children);
  if (result != NANOARROW_OK) {
    ArrowArrayViewReset(array_view);
    return result;
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    result =
        ArrowArrayViewInitFromArray(array_view->children[i], array->children[i], error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (array->dictionary != NULL) {
    result = ArrowArrayViewAllocateDictionary(array_view);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }

    result =
        ArrowArrayViewInitFromArray(array_view->dictionary, array->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayReserveInternal(struct ArrowArray* array,
                                                struct ArrowArrayView* array_view) {
  // Loop through buffers and reserve the extra space that we know about
  for (int64_t i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    // Don't reserve on a validity buffer that hasn't been allocated yet
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_VALIDITY &&
        ArrowArrayBuffer(array, i)->data == NULL) {
      continue;
    }

    int64_t additional_size_bytes =
        array_view->buffer_views[i].size_bytes - ArrowArrayBuffer(array, i)->size_bytes;

    if (additional_size_bytes > 0) {
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferReserve(ArrowArrayBuffer(array, i), additional_size_bytes));
    }
  }

  // Recursively reserve children
  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayReserveInternal(array->children[i], array_view->children[i]));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayReserve(struct ArrowArray* array,
                                 int64_t additional_size_elements) {
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromArray(&array_view, array, NULL));

  // Calculate theoretical buffer sizes (recursively)
  ArrowArrayViewSetLength(&array_view, array->length + additional_size_elements);

  // Walk the structure (recursively)
  int result = ArrowArrayReserveInternal(array, &array_view);
  ArrowArrayViewReset(&array_view);
  if (result != NANOARROW_OK) {
    return result;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayFinalizeBuffers(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_VALIDITY ||
        private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      continue;
    }

    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    if (buffer->data == NULL) {
      NANOARROW_RETURN_NOT_OK((ArrowBufferReserve(buffer, 1)));
    }
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    if (ArrowArrayIsInternal(array->children[i])) {
      NANOARROW_RETURN_NOT_OK(ArrowArrayFinalizeBuffers(array->children[i]));
    }
  }

  if (array->dictionary != NULL && ArrowArrayIsInternal(array->dictionary)) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayFinalizeBuffers(array->dictionary));
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayFlushInternalPointers(struct ArrowArray* array) {
  NANOARROW_DCHECK(ArrowArrayIsInternal(array));
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (array->n_buffers > NANOARROW_MAX_FIXED_BUFFERS) {
    // If the variadic sizes buffer was not set and there is at least one variadic
    // buffer, populate it now (if there are no variadic buffers there will be exactly
    // three total buffers and we don't need to do anything special here). Notably, this
    // will occur when building a BinaryView/StringView array by element using the
    // appender.
    struct ArrowBuffer* sizes_buffer = ArrowArrayBuffer(array, array->n_buffers - 1);
    if (sizes_buffer->data == NULL && sizes_buffer->size_bytes == 0) {
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferReserve(sizes_buffer, private_data->n_variadic_buffers));
      for (int64_t i = 0; i < private_data->n_variadic_buffers; i++) {
        struct ArrowBuffer* variadic_buffer =
            ArrowArrayBuffer(array, i + NANOARROW_BINARY_VIEW_FIXED_BUFFERS);
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppendInt64(sizes_buffer, variadic_buffer->size_bytes));
      }
    }
  }

  for (int32_t i = 0; i < array->n_buffers; i++) {
    private_data->buffer_data[i] = ArrowArrayBuffer(array, i)->data;
  }

  array->buffers = (const void**)(private_data->buffer_data);

  // Flush internal pointers for child/dictionary arrays if we allocated them. Clients
  // building arrays by buffer might have moved arrays from some other source (e.g.,
  // to create a record batch) and calling this function in that case will cause a crash.
  for (int64_t i = 0; i < array->n_children; i++) {
    if (ArrowArrayIsInternal(array->children[i])) {
      NANOARROW_RETURN_NOT_OK(ArrowArrayFlushInternalPointers(array->children[i]));
    }
  }

  if (array->dictionary != NULL && ArrowArrayIsInternal(array->dictionary)) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayFlushInternalPointers(array->dictionary));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayFinishBuilding(struct ArrowArray* array,
                                        enum ArrowValidationLevel validation_level,
                                        struct ArrowError* error) {
  // Even if the data buffer is size zero, the pointer value needed to be non-null
  // in some implementations (at least one version of Arrow C++ at the time this
  // was added and C# as later discovered). Only do this fix if we can assume
  // CPU data access.
  if (validation_level >= NANOARROW_VALIDATION_LEVEL_DEFAULT) {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFinalizeBuffers(array), error);
  }

  // Make sure the value we get with array->buffers[i] is set to the actual
  // pointer (which may have changed from the original due to reallocation)
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFlushInternalPointers(array), error);

  if (validation_level == NANOARROW_VALIDATION_LEVEL_NONE) {
    return NANOARROW_OK;
  }

  // For validation, initialize an ArrowArrayView with our known buffer sizes
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayViewInitFromArray(&array_view, array, error), error);
  int result = ArrowArrayViewValidate(&array_view, validation_level, error);
  ArrowArrayViewReset(&array_view);
  return result;
}

ArrowErrorCode ArrowArrayFinishBuildingDefault(struct ArrowArray* array,
                                               struct ArrowError* error) {
  return ArrowArrayFinishBuilding(array, NANOARROW_VALIDATION_LEVEL_DEFAULT, error);
}

void ArrowArrayViewInitFromType(struct ArrowArrayView* array_view,
                                enum ArrowType storage_type) {
  memset(array_view, 0, sizeof(struct ArrowArrayView));
  array_view->storage_type = storage_type;
  ArrowLayoutInit(&array_view->layout, storage_type);
}

ArrowErrorCode ArrowArrayViewAllocateChildren(struct ArrowArrayView* array_view,
                                              int64_t n_children) {
  if (array_view->children != NULL) {
    return EINVAL;
  }

  if (n_children == 0) {
    array_view->n_children = 0;
    return NANOARROW_OK;
  }

  array_view->children =
      (struct ArrowArrayView**)ArrowMalloc(n_children * sizeof(struct ArrowArrayView*));
  if (array_view->children == NULL) {
    return ENOMEM;
  }

  for (int64_t i = 0; i < n_children; i++) {
    array_view->children[i] = NULL;
  }

  array_view->n_children = n_children;

  for (int64_t i = 0; i < n_children; i++) {
    array_view->children[i] =
        (struct ArrowArrayView*)ArrowMalloc(sizeof(struct ArrowArrayView));
    if (array_view->children[i] == NULL) {
      return ENOMEM;
    }
    ArrowArrayViewInitFromType(array_view->children[i], NANOARROW_TYPE_UNINITIALIZED);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewAllocateDictionary(struct ArrowArrayView* array_view) {
  if (array_view->dictionary != NULL) {
    return EINVAL;
  }

  array_view->dictionary =
      (struct ArrowArrayView*)ArrowMalloc(sizeof(struct ArrowArrayView));
  if (array_view->dictionary == NULL) {
    return ENOMEM;
  }

  ArrowArrayViewInitFromType(array_view->dictionary, NANOARROW_TYPE_UNINITIALIZED);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewInitFromSchema(struct ArrowArrayView* array_view,
                                            const struct ArrowSchema* schema,
                                            struct ArrowError* error) {
  struct ArrowSchemaView schema_view;
  int result = ArrowSchemaViewInit(&schema_view, schema, error);
  if (result != NANOARROW_OK) {
    return result;
  }

  ArrowArrayViewInitFromType(array_view, schema_view.storage_type);
  array_view->layout = schema_view.layout;

  result = ArrowArrayViewAllocateChildren(array_view, schema->n_children);
  if (result != NANOARROW_OK) {
    ArrowErrorSet(error, "ArrowArrayViewAllocateChildren() failed");
    ArrowArrayViewReset(array_view);
    return result;
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    result =
        ArrowArrayViewInitFromSchema(array_view->children[i], schema->children[i], error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (schema->dictionary != NULL) {
    result = ArrowArrayViewAllocateDictionary(array_view);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }

    result =
        ArrowArrayViewInitFromSchema(array_view->dictionary, schema->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_SPARSE_UNION ||
      array_view->storage_type == NANOARROW_TYPE_DENSE_UNION) {
    array_view->union_type_id_map = (int8_t*)ArrowMalloc(256 * sizeof(int8_t));
    if (array_view->union_type_id_map == NULL) {
      return ENOMEM;
    }

    memset(array_view->union_type_id_map, -1, 256);
    int32_t n_type_ids = _ArrowParseUnionTypeIds(schema_view.union_type_ids,
                                                 array_view->union_type_id_map + 128);
    for (int8_t child_index = 0; child_index < n_type_ids; child_index++) {
      int8_t type_id = array_view->union_type_id_map[128 + child_index];
      array_view->union_type_id_map[type_id] = child_index;
    }
  }

  return NANOARROW_OK;
}

void ArrowArrayViewReset(struct ArrowArrayView* array_view) {
  if (array_view->children != NULL) {
    for (int64_t i = 0; i < array_view->n_children; i++) {
      if (array_view->children[i] != NULL) {
        ArrowArrayViewReset(array_view->children[i]);
        ArrowFree(array_view->children[i]);
      }
    }

    ArrowFree(array_view->children);
  }

  if (array_view->dictionary != NULL) {
    ArrowArrayViewReset(array_view->dictionary);
    ArrowFree(array_view->dictionary);
  }

  if (array_view->union_type_id_map != NULL) {
    ArrowFree(array_view->union_type_id_map);
  }

  ArrowArrayViewInitFromType(array_view, NANOARROW_TYPE_UNINITIALIZED);
}

void ArrowArrayViewSetLength(struct ArrowArrayView* array_view, int64_t length) {
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    int64_t element_size_bytes = array_view->layout.element_size_bits[i] / 8;

    switch (array_view->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        array_view->buffer_views[i].size_bytes = _ArrowBytesForBits(length);
        continue;
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Probably don't want/need to rely on the producer to have allocated an
        // offsets buffer of length 1 for a zero-size array
        array_view->buffer_views[i].size_bytes =
            (length != 0) * element_size_bytes * (length + 1);
        continue;
      case NANOARROW_BUFFER_TYPE_DATA:
        array_view->buffer_views[i].size_bytes =
            _ArrowRoundUpToMultipleOf8(array_view->layout.element_size_bits[i] * length) /
            8;
        continue;
      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
      case NANOARROW_BUFFER_TYPE_SIZE:
        array_view->buffer_views[i].size_bytes = element_size_bytes * length;
        continue;
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_NONE:
        array_view->buffer_views[i].size_bytes = 0;
        continue;
    }
  }

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_SPARSE_UNION:
      for (int64_t i = 0; i < array_view->n_children; i++) {
        ArrowArrayViewSetLength(array_view->children[i], length);
      }
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      if (array_view->n_children >= 1) {
        ArrowArrayViewSetLength(array_view->children[0],
                                length * array_view->layout.child_size_elements);
      }
    default:
      break;
  }
}

// This version recursively extracts information from the array and stores it
// in the array view, performing any checks that require the original array.
static int ArrowArrayViewSetArrayInternal(struct ArrowArrayView* array_view,
                                          const struct ArrowArray* array,
                                          struct ArrowError* error) {
  array_view->array = array;
  array_view->offset = array->offset;
  array_view->length = array->length;
  array_view->null_count = array->null_count;
  array_view->variadic_buffer_sizes = NULL;
  array_view->variadic_buffers = NULL;
  array_view->n_variadic_buffers = 0;

  int64_t buffers_required = 0;
  const int nfixed_buf = array_view->storage_type == NANOARROW_TYPE_STRING_VIEW ||
                                 array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW
                             ? NANOARROW_BINARY_VIEW_FIXED_BUFFERS
                             : NANOARROW_MAX_FIXED_BUFFERS;
  for (int i = 0; i < nfixed_buf; i++) {
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    buffers_required++;

    // Set buffer pointer
    array_view->buffer_views[i].data.data = array->buffers[i];

    // If non-null, set buffer size to unknown.
    if (array->buffers[i] == NULL) {
      array_view->buffer_views[i].size_bytes = 0;
    } else {
      array_view->buffer_views[i].size_bytes = -1;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_STRING_VIEW ||
      array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
    const int64_t n_buffers = array->n_buffers;
    const int32_t nfixed_buf = NANOARROW_BINARY_VIEW_FIXED_BUFFERS;

    const int32_t nvariadic_buf = (int32_t)(n_buffers - nfixed_buf - 1);
    array_view->n_variadic_buffers = nvariadic_buf;
    buffers_required += nvariadic_buf + 1;
    array_view->variadic_buffers = array->buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS;
    array_view->variadic_buffer_sizes = (int64_t*)array->buffers[n_buffers - 1];
  }

  if (buffers_required != array->n_buffers) {
    ArrowErrorSet(error,
                  "Expected array with %" PRId64 " buffer(s) but found %" PRId64
                  " buffer(s)",
                  buffers_required, array->n_buffers);
    return EINVAL;
  }

  // Check number of children
  if (array_view->n_children != array->n_children) {
    ArrowErrorSet(error, "Expected %" PRId64 " children but found %" PRId64 " children",
                  array_view->n_children, array->n_children);
    return EINVAL;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view->children[i],
                                                           array->children[i], error));
  }

  // Check dictionary
  if (array->dictionary == NULL && array_view->dictionary != NULL) {
    ArrowErrorSet(error, "Expected dictionary but found NULL");
    return EINVAL;
  }

  if (array->dictionary != NULL && array_view->dictionary == NULL) {
    ArrowErrorSet(error, "Expected NULL dictionary but found dictionary member");
    return EINVAL;
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewSetArrayInternal(array_view->dictionary, array->dictionary, error));
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateMinimal(struct ArrowArrayView* array_view,
                                         struct ArrowError* error) {
  if (array_view->length < 0) {
    ArrowErrorSet(error, "Expected length >= 0 but found length %" PRId64,
                  array_view->length);
    return EINVAL;
  }

  if (array_view->offset < 0) {
    ArrowErrorSet(error, "Expected offset >= 0 but found offset %" PRId64,
                  array_view->offset);
    return EINVAL;
  }

  // Ensure that offset + length fits within an int64 before a possible overflow
  if ((uint64_t)array_view->offset + (uint64_t)array_view->length > (uint64_t)INT64_MAX) {
    ArrowErrorSet(error, "Offset + length is > INT64_MAX");
    return EINVAL;
  }

  // Calculate buffer sizes that do not require buffer access. If marked as
  // unknown, assign the buffer size; otherwise, validate it.
  int64_t offset_plus_length = array_view->offset + array_view->length;

  // Only loop over the first two buffers because the size of the third buffer
  // is always data dependent for all current Arrow types.
  for (int i = 0; i < 2; i++) {
    int64_t element_size_bytes = array_view->layout.element_size_bits[i] / 8;
    // Initialize with a value that will cause an error if accidentally used uninitialized
    // Need to suppress the clang-tidy warning because gcc warns for possible use
    int64_t min_buffer_size_bytes =  // NOLINT(clang-analyzer-deadcode.DeadStores)
        array_view->buffer_views[i].size_bytes + 1;

    switch (array_view->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        if (array_view->null_count == 0 && array_view->buffer_views[i].size_bytes == 0) {
          continue;
        }

        min_buffer_size_bytes = _ArrowBytesForBits(offset_plus_length);
        break;
      case NANOARROW_BUFFER_TYPE_SIZE:
        min_buffer_size_bytes = element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Probably don't want/need to rely on the producer to have allocated an
        // offsets buffer of length 1 for a zero-size array
        min_buffer_size_bytes =
            (offset_plus_length != 0) * element_size_bytes * (offset_plus_length + 1);
        break;
      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
        min_buffer_size_bytes =
            (offset_plus_length != 0) * element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_DATA:
        min_buffer_size_bytes =
            _ArrowRoundUpToMultipleOf8(array_view->layout.element_size_bits[i] *
                                       offset_plus_length) /
            8;
        break;
      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
        min_buffer_size_bytes = element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_NONE:
        continue;
    }

    // Assign or validate buffer size
    if (array_view->buffer_views[i].size_bytes == -1) {
      array_view->buffer_views[i].size_bytes = min_buffer_size_bytes;
    } else if (array_view->buffer_views[i].size_bytes < min_buffer_size_bytes) {
      ArrowErrorSet(error,
                    "Expected %s array buffer %d to have size >= %" PRId64
                    " bytes but found "
                    "buffer with %" PRId64 " bytes",
                    ArrowTypeString(array_view->storage_type), i, min_buffer_size_bytes,
                    array_view->buffer_views[i].size_bytes);
      return EINVAL;
    }
  }

  // For list, fixed-size list and map views, we can validate the number of children
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      if (array_view->n_children != 1) {
        ArrowErrorSet(error,
                      "Expected 1 child of %s array but found %" PRId64 " child arrays",
                      ArrowTypeString(array_view->storage_type), array_view->n_children);
        return EINVAL;
      }
      break;
    case NANOARROW_TYPE_RUN_END_ENCODED:
      if (array_view->n_children != 2) {
        ArrowErrorSet(
            error, "Expected 2 children for %s array but found %" PRId64 " child arrays",
            ArrowTypeString(array_view->storage_type), array_view->n_children);
        return EINVAL;
      }
      break;
    default:
      break;
  }

  // For struct, the sparse union, and the fixed-size list views, we can validate child
  // lengths.
  int64_t child_min_length;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_STRUCT:
      child_min_length = (array_view->offset + array_view->length);
      for (int64_t i = 0; i < array_view->n_children; i++) {
        if (array_view->children[i]->length < child_min_length) {
          ArrowErrorSet(error,
                        "Expected struct child %" PRId64 " to have length >= %" PRId64
                        " but found child with "
                        "length %" PRId64,
                        i + 1, child_min_length, array_view->children[i]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      child_min_length = (array_view->offset + array_view->length) *
                         array_view->layout.child_size_elements;
      if (array_view->children[0]->length < child_min_length) {
        ArrowErrorSet(error,
                      "Expected child of fixed_size_list array to have length >= %" PRId64
                      " but "
                      "found array with length %" PRId64,
                      child_min_length, array_view->children[0]->length);
        return EINVAL;
      }
      break;

    case NANOARROW_TYPE_RUN_END_ENCODED: {
      if (array_view->n_children != 2) {
        ArrowErrorSet(error,
                      "Expected 2 children for run-end encoded array but found %" PRId64,
                      array_view->n_children);
        return EINVAL;
      }
      struct ArrowArrayView* run_ends_view = array_view->children[0];
      struct ArrowArrayView* values_view = array_view->children[1];
      int64_t max_length;
      switch (run_ends_view->storage_type) {
        case NANOARROW_TYPE_INT16:
          max_length = INT16_MAX;
          break;
        case NANOARROW_TYPE_INT32:
          max_length = INT32_MAX;
          break;
        case NANOARROW_TYPE_INT64:
          max_length = INT64_MAX;
          break;
        default:
          ArrowErrorSet(
              error,
              "Run-end encoded array only supports INT16, INT32 or INT64 run-ends "
              "but found run-ends type %s",
              ArrowTypeString(run_ends_view->storage_type));
          return EINVAL;
      }

      // There is already a check above that offset_plus_length < INT64_MAX
      if (offset_plus_length > max_length) {
        ArrowErrorSet(error,
                      "Offset + length of a run-end encoded array must fit in a value"
                      " of the run end type %s but is %" PRId64 " + %" PRId64,
                      ArrowTypeString(run_ends_view->storage_type), array_view->offset,
                      array_view->length);
        return EINVAL;
      }

      if (run_ends_view->length > values_view->length) {
        ArrowErrorSet(error,
                      "Length of run_ends is greater than the length of values: %" PRId64
                      " > %" PRId64,
                      run_ends_view->length, values_view->length);
        return EINVAL;
      }

      if (run_ends_view->length == 0 && values_view->length != 0) {
        ArrowErrorSet(error,
                      "Run-end encoded array has zero length %" PRId64
                      ", but values array has "
                      "non-zero length",
                      values_view->length);
        return EINVAL;
      }

      if (run_ends_view->null_count != 0) {
        ArrowErrorSet(error, "Null count must be 0 for run ends array, but is %" PRId64,
                      run_ends_view->null_count);
        return EINVAL;
      }
      break;
    }

    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewValidateMinimal(array_view->children[i], error));
  }

  // Recurse for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view->dictionary, error));
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateDefault(struct ArrowArrayView* array_view,
                                         struct ArrowError* error) {
  // Perform minimal validation. This will validate or assign
  // buffer sizes as long as buffer access is not required.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view, error));

  // Calculate buffer sizes or child lengths that require accessing the offsets
  // buffer. Where appropriate, validate that the first offset is >= 0.
  // If a buffer size is marked as unknown, assign it; otherwise, validate it.
  int64_t offset_plus_length = array_view->offset + array_view->length;

  int64_t first_offset;
  int64_t last_offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int32[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int32[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        // If the data buffer size is unknown, assign it; otherwise, check it
        if (array_view->buffer_views[2].size_bytes == -1) {
          array_view->buffer_views[2].size_bytes = last_offset;
        } else if (array_view->buffer_views[2].size_bytes < last_offset) {
          ArrowErrorSet(error,
                        "Expected %s array buffer 2 to have size >= %" PRId64
                        " bytes but found "
                        "buffer with %" PRId64 " bytes",
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->buffer_views[2].size_bytes);
          return EINVAL;
        }
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        // If the data buffer size is unknown and there are no bytes in the offset buffer,
        // set the data buffer size to 0.
        array_view->buffer_views[2].size_bytes = 0;
      }
      break;

    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int64[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int64[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        // If the data buffer size is unknown, assign it; otherwise, check it
        if (array_view->buffer_views[2].size_bytes == -1) {
          array_view->buffer_views[2].size_bytes = last_offset;
        } else if (array_view->buffer_views[2].size_bytes < last_offset) {
          ArrowErrorSet(error,
                        "Expected %s array buffer 2 to have size >= %" PRId64
                        " bytes but found "
                        "buffer with %" PRId64 " bytes",
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->buffer_views[2].size_bytes);
          return EINVAL;
        }
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        // If the data buffer size is unknown and there are no bytes in the offset
        // buffer, set the data buffer size to 0.
        array_view->buffer_views[2].size_bytes = 0;
      }
      break;

    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array_view->n_children; i++) {
        if (array_view->children[i]->length < offset_plus_length) {
          ArrowErrorSet(error,
                        "Expected struct child %" PRId64 " to have length >= %" PRId64
                        " but found child with "
                        "length %" PRId64,
                        i + 1, offset_plus_length, array_view->children[i]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int32[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int32[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        if (array_view->children[0]->length < last_offset) {
          ArrowErrorSet(error,
                        "Expected child of %s array to have length >= %" PRId64
                        " but found array with "
                        "length %" PRId64,
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->children[0]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_LARGE_LIST:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int64[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int64[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        if (array_view->children[0]->length < last_offset) {
          ArrowErrorSet(error,
                        "Expected child of %s array to have length >= %" PRId64
                        " but found array "
                        "with length %" PRId64,
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->children[0]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_RUN_END_ENCODED: {
      struct ArrowArrayView* run_ends_view = array_view->children[0];
      if (run_ends_view->length == 0) {
        break;
      }

      int64_t first_run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, 0);
      if (first_run_end < 1) {
        ArrowErrorSet(
            error,
            "All run ends must be greater than 0 but the first run end is %" PRId64,
            first_run_end);
        return EINVAL;
      }

      // offset + length < INT64_MAX is checked in ArrowArrayViewValidateMinimal()
      int64_t last_run_end =
          ArrowArrayViewGetIntUnsafe(run_ends_view, run_ends_view->length - 1);
      if (last_run_end < offset_plus_length) {
        ArrowErrorSet(error,
                      "Last run end is %" PRId64 " but it should be >= (%" PRId64
                      " + %" PRId64 ")",
                      last_run_end, array_view->offset, array_view->length);
        return EINVAL;
      }
      break;
    }
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewValidateDefault(array_view->children[i], error));
  }

  // Recurse for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view->dictionary, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewSetArray(struct ArrowArrayView* array_view,
                                      const struct ArrowArray* array,
                                      struct ArrowError* error) {
  // Extract information from the array into the array view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view, array, error));

  // Run default validation. Because we've marked all non-NULL buffers as having unknown
  // size, validation will also update the buffer sizes as it goes.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view, error));

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewSetArrayMinimal(struct ArrowArrayView* array_view,
                                             const struct ArrowArray* array,
                                             struct ArrowError* error) {
  // Extract information from the array into the array view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view, array, error));

  // Run default validation. Because we've marked all non-NULL buffers as having unknown
  // size, validation will also update the buffer sizes as it goes.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view, error));

  return NANOARROW_OK;
}

static int ArrowAssertIncreasingInt32(struct ArrowBufferView view,
                                      struct ArrowError* error) {
  if (view.size_bytes <= (int64_t)sizeof(int32_t)) {
    return NANOARROW_OK;
  }

  for (int64_t i = 1; i < view.size_bytes / (int64_t)sizeof(int32_t); i++) {
    if (view.data.as_int32[i] < view.data.as_int32[i - 1]) {
      ArrowErrorSet(error, "[%" PRId64 "] Expected element size >= 0", i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertIncreasingInt64(struct ArrowBufferView view,
                                      struct ArrowError* error) {
  if (view.size_bytes <= (int64_t)sizeof(int64_t)) {
    return NANOARROW_OK;
  }

  for (int64_t i = 1; i < view.size_bytes / (int64_t)sizeof(int64_t); i++) {
    if (view.data.as_int64[i] < view.data.as_int64[i - 1]) {
      ArrowErrorSet(error, "[%" PRId64 "] Expected element size >= 0", i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertRangeInt8(struct ArrowBufferView view, int8_t min_value,
                                int8_t max_value, struct ArrowError* error) {
  for (int64_t i = 0; i < view.size_bytes; i++) {
    if (view.data.as_int8[i] < min_value || view.data.as_int8[i] > max_value) {
      ArrowErrorSet(error,
                    "[%" PRId64 "] Expected buffer value between %" PRId8 " and %" PRId8
                    " but found value %" PRId8,
                    i, min_value, max_value, view.data.as_int8[i]);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertInt8In(struct ArrowBufferView view, const int8_t* values,
                             int64_t n_values, struct ArrowError* error) {
  for (int64_t i = 0; i < view.size_bytes; i++) {
    int item_found = 0;
    for (int64_t j = 0; j < n_values; j++) {
      if (view.data.as_int8[i] == values[j]) {
        item_found = 1;
        break;
      }
    }

    if (!item_found) {
      ArrowErrorSet(error, "[%" PRId64 "] Unexpected buffer value %" PRId8, i,
                    view.data.as_int8[i]);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateFull(struct ArrowArrayView* array_view,
                                      struct ArrowError* error) {
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    switch (array_view->layout.buffer_type[i]) {
      // Only validate the portion of the buffer that is strictly required,
      // which includes not validating the offset buffer of a zero-length array.
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        if (array_view->length == 0) {
          continue;
        }
        if (array_view->layout.element_size_bits[i] == 32) {
          struct ArrowBufferView sliced_offsets;
          sliced_offsets.data.as_int32 =
              array_view->buffer_views[i].data.as_int32 + array_view->offset;
          sliced_offsets.size_bytes = (array_view->length + 1) * sizeof(int32_t);
          NANOARROW_RETURN_NOT_OK(ArrowAssertIncreasingInt32(sliced_offsets, error));
        } else {
          struct ArrowBufferView sliced_offsets;
          sliced_offsets.data.as_int64 =
              array_view->buffer_views[i].data.as_int64 + array_view->offset;
          sliced_offsets.size_bytes = (array_view->length + 1) * sizeof(int64_t);
          NANOARROW_RETURN_NOT_OK(ArrowAssertIncreasingInt64(sliced_offsets, error));
        }
        break;
      default:
        break;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_DENSE_UNION ||
      array_view->storage_type == NANOARROW_TYPE_SPARSE_UNION) {
    struct ArrowBufferView sliced_type_ids;
    sliced_type_ids.size_bytes = array_view->length * sizeof(int8_t);
    if (array_view->length > 0) {
      sliced_type_ids.data.as_int8 =
          array_view->buffer_views[0].data.as_int8 + array_view->offset;
    } else {
      sliced_type_ids.data.as_int8 = NULL;
    }

    if (array_view->union_type_id_map == NULL) {
      // If the union_type_id map is NULL (e.g., when using ArrowArrayInitFromType() +
      // ArrowArrayAllocateChildren() + ArrowArrayFinishBuilding()), we don't have enough
      // information to validate this buffer.
      ArrowErrorSet(error,
                    "Insufficient information provided for validation of union array");
      return EINVAL;
    } else if (_ArrowParsedUnionTypeIdsWillEqualChildIndices(
                   array_view->union_type_id_map, array_view->n_children,
                   array_view->n_children)) {
      NANOARROW_RETURN_NOT_OK(ArrowAssertRangeInt8(
          sliced_type_ids, 0, (int8_t)(array_view->n_children - 1), error));
    } else {
      NANOARROW_RETURN_NOT_OK(ArrowAssertInt8In(sliced_type_ids,
                                                array_view->union_type_id_map + 128,
                                                array_view->n_children, error));
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_DENSE_UNION &&
      array_view->union_type_id_map != NULL) {
    // Check that offsets refer to child elements that actually exist
    for (int64_t i = 0; i < array_view->length; i++) {
      int8_t child_id = ArrowArrayViewUnionChildIndex(array_view, i);
      int64_t offset = ArrowArrayViewUnionChildOffset(array_view, i);
      int64_t child_length = array_view->children[child_id]->length;
      if (offset < 0 || offset > child_length) {
        ArrowErrorSet(error,
                      "[%" PRId64 "] Expected union offset for child id %" PRId8
                      " to be between 0 and %" PRId64
                      " but "
                      "found offset value %" PRId64,
                      i, child_id, child_length, offset);
        return EINVAL;
      }
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_RUN_END_ENCODED) {
    struct ArrowArrayView* run_ends_view = array_view->children[0];
    if (run_ends_view->length > 0) {
      int64_t last_run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, 0);
      for (int64_t i = 1; i < run_ends_view->length; i++) {
        const int64_t run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, i);
        if (run_end <= last_run_end) {
          ArrowErrorSet(
              error,
              "Every run end must be strictly greater than the previous run end, "
              "but run_ends[%" PRId64 " is %" PRId64 " and run_ends[%" PRId64
              "] is %" PRId64,
              i, run_end, i - 1, last_run_end);
          return EINVAL;
        }
        last_run_end = run_end;
      }
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_LIST_VIEW ||
      array_view->storage_type == NANOARROW_TYPE_LARGE_LIST_VIEW) {
    int64_t child_len = array_view->children[0]->length;

    struct ArrowBufferView offsets, sizes;
    offsets.data.data = array_view->buffer_views[1].data.data;
    sizes.data.data = array_view->buffer_views[2].data.data;

    for (int64_t i = array_view->offset; i < array_view->length + array_view->offset;
         i++) {
      int64_t offset, size;
      if (array_view->storage_type == NANOARROW_TYPE_LIST_VIEW) {
        offset = offsets.data.as_int32[i];
        size = sizes.data.as_int32[i];
      } else {
        offset = offsets.data.as_int64[i];
        size = sizes.data.as_int64[i];
      }

      if (offset < 0) {
        ArrowErrorSet(error, "Invalid negative offset %" PRId64 " at index %" PRId64,
                      offset, i);
        return EINVAL;
      }

      if (size < 0) {
        ArrowErrorSet(error, "Invalid negative size %" PRId64 " at index %" PRId64, size,
                      i);
        return EINVAL;
      }

      if ((offset + size) > child_len) {
        ArrowErrorSet(error,
                      "Offset: %" PRId64 " + size: %" PRId64 " at index: %" PRId64
                      " exceeds length of child view: %" PRId64,
                      offset, size, i, child_len);
        return EINVAL;
      }
    }
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateFull(array_view->children[i], error));
  }

  // Dictionary validation not implemented
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateFull(array_view->dictionary, error));
    // TODO: validate the indices
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewValidate(struct ArrowArrayView* array_view,
                                      enum ArrowValidationLevel validation_level,
                                      struct ArrowError* error) {
  switch (validation_level) {
    case NANOARROW_VALIDATION_LEVEL_NONE:
      return NANOARROW_OK;
    case NANOARROW_VALIDATION_LEVEL_MINIMAL:
      return ArrowArrayViewValidateMinimal(array_view, error);
    case NANOARROW_VALIDATION_LEVEL_DEFAULT:
      return ArrowArrayViewValidateDefault(array_view, error);
    case NANOARROW_VALIDATION_LEVEL_FULL:
      NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view, error));
      return ArrowArrayViewValidateFull(array_view, error);
  }

  ArrowErrorSet(error, "validation_level not recognized");
  return EINVAL;
}

struct ArrowComparisonInternalState {
  enum ArrowCompareLevel level;
  int is_equal;
  struct ArrowError* reason;
};

NANOARROW_CHECK_PRINTF_ATTRIBUTE static void ArrowComparePrependPath(
    struct ArrowError* out, const char* fmt, ...) {
  if (out == NULL) {
    return;
  }

  char prefix[128];
  prefix[0] = '\0';
  va_list args;
  va_start(args, fmt);
  int prefix_len = vsnprintf(prefix, sizeof(prefix), fmt, args);
  va_end(args);

  if (prefix_len <= 0) {
    return;
  }

  size_t out_len = strlen(out->message);
  size_t out_len_to_move = sizeof(struct ArrowError) - prefix_len - 1;
  if (out_len_to_move > out_len) {
    out_len_to_move = out_len;
  }

  memmove(out->message + prefix_len, out->message, out_len_to_move);
  memcpy(out->message, prefix, prefix_len);
  out->message[out_len + prefix_len] = '\0';
}

#define SET_NOT_EQUAL_AND_RETURN_IF_IMPL(cond_, state_, reason_) \
  do {                                                           \
    if (cond_) {                                                 \
      ArrowErrorSet(state_->reason, ": %s", reason_);            \
      state_->is_equal = 0;                                      \
      return;                                                    \
    }                                                            \
  } while (0)

#define SET_NOT_EQUAL_AND_RETURN_IF(condition_, state_) \
  SET_NOT_EQUAL_AND_RETURN_IF_IMPL(condition_, state_, #condition_)

static void ArrowArrayViewCompareBuffer(const struct ArrowArrayView* actual,
                                        const struct ArrowArrayView* expected, int i,
                                        struct ArrowComparisonInternalState* state) {
  SET_NOT_EQUAL_AND_RETURN_IF(
      actual->buffer_views[i].size_bytes != expected->buffer_views[i].size_bytes, state);

  int64_t buffer_size = actual->buffer_views[i].size_bytes;
  if (buffer_size > 0) {
    SET_NOT_EQUAL_AND_RETURN_IF(
        memcmp(actual->buffer_views[i].data.data, expected->buffer_views[i].data.data,
               buffer_size) != 0,
        state);
  }
}

static void ArrowArrayViewCompareIdentical(const struct ArrowArrayView* actual,
                                           const struct ArrowArrayView* expected,
                                           struct ArrowComparisonInternalState* state) {
  SET_NOT_EQUAL_AND_RETURN_IF(actual->storage_type != expected->storage_type, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->n_children != expected->n_children, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->dictionary == NULL && expected->dictionary != NULL,
                              state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->dictionary != NULL && expected->dictionary == NULL,
                              state);

  SET_NOT_EQUAL_AND_RETURN_IF(actual->length != expected->length, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->offset != expected->offset, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->null_count != expected->null_count, state);

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    ArrowArrayViewCompareBuffer(actual, expected, i, state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".buffers[%d]", i);
      return;
    }
  }

  for (int64_t i = 0; i < actual->n_children; i++) {
    ArrowArrayViewCompareIdentical(actual->children[i], expected->children[i], state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".children[%" PRId64 "]", i);
      return;
    }
  }

  if (actual->dictionary != NULL) {
    ArrowArrayViewCompareIdentical(actual->dictionary, expected->dictionary, state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".dictionary");
      return;
    }
  }
}

// Top-level entry point to take care of creating, cleaning up, and
// propagating the ArrowComparisonInternalState to the caller
ArrowErrorCode ArrowArrayViewCompare(const struct ArrowArrayView* actual,
                                     const struct ArrowArrayView* expected,
                                     enum ArrowCompareLevel level, int* out,
                                     struct ArrowError* reason) {
  struct ArrowComparisonInternalState state;
  state.level = level;
  state.is_equal = 1;
  state.reason = reason;

  switch (level) {
    case NANOARROW_COMPARE_IDENTICAL:
      ArrowArrayViewCompareIdentical(actual, expected, &state);
      break;
    default:
      return EINVAL;
  }

  *out = state.is_equal;
  if (!state.is_equal) {
    ArrowComparePrependPath(state.reason, "root");
  }

  return NANOARROW_OK;
}

#undef SET_NOT_EQUAL_AND_RETURN_IF
#undef SET_NOT_EQUAL_AND_RETURN_IF_IMPL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/array_stream.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>

#include "nanoarrow/nanoarrow.h"

struct BasicArrayStreamPrivate {
  struct ArrowSchema schema;
  int64_t n_arrays;
  struct ArrowArray* arrays;
  int64_t arrays_i;
};

static int ArrowBasicArrayStreamGetSchema(struct ArrowArrayStream* array_stream,
                                          struct ArrowSchema* schema) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return EINVAL;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;
  return ArrowSchemaDeepCopy(&private_data->schema, schema);
}

static int ArrowBasicArrayStreamGetNext(struct ArrowArrayStream* array_stream,
                                        struct ArrowArray* array) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return EINVAL;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  if (private_data->arrays_i == private_data->n_arrays) {
    array->release = NULL;
    return NANOARROW_OK;
  }

  ArrowArrayMove(&private_data->arrays[private_data->arrays_i++], array);
  return NANOARROW_OK;
}

static const char* ArrowBasicArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream) {
  NANOARROW_UNUSED(array_stream);
  return NULL;
}

static void ArrowBasicArrayStreamRelease(struct ArrowArrayStream* array_stream) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  if (private_data->schema.release != NULL) {
    ArrowSchemaRelease(&private_data->schema);
  }

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    if (private_data->arrays[i].release != NULL) {
      ArrowArrayRelease(&private_data->arrays[i]);
    }
  }

  if (private_data->arrays != NULL) {
    ArrowFree(private_data->arrays);
  }

  ArrowFree(private_data);
  array_stream->release = NULL;
}

ArrowErrorCode ArrowBasicArrayStreamInit(struct ArrowArrayStream* array_stream,
                                         struct ArrowSchema* schema, int64_t n_arrays) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)ArrowMalloc(
          sizeof(struct BasicArrayStreamPrivate));
  if (private_data == NULL) {
    return ENOMEM;
  }

  ArrowSchemaMove(schema, &private_data->schema);

  private_data->n_arrays = n_arrays;
  private_data->arrays = NULL;
  private_data->arrays_i = 0;

  if (n_arrays > 0) {
    private_data->arrays =
        (struct ArrowArray*)ArrowMalloc(n_arrays * sizeof(struct ArrowArray));
    if (private_data->arrays == NULL) {
      ArrowBasicArrayStreamRelease(array_stream);
      ArrowFree(private_data);
      return ENOMEM;
    }
  }

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    private_data->arrays[i].release = NULL;
  }

  array_stream->get_schema = &ArrowBasicArrayStreamGetSchema;
  array_stream->get_next = &ArrowBasicArrayStreamGetNext;
  array_stream->get_last_error = ArrowBasicArrayStreamGetLastError;
  array_stream->release = ArrowBasicArrayStreamRelease;
  array_stream->private_data = private_data;
  return NANOARROW_OK;
}

void ArrowBasicArrayStreamSetArray(struct ArrowArrayStream* array_stream, int64_t i,
                                   struct ArrowArray* array) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;
  ArrowArrayMove(array, &private_data->arrays[i]);
}

ArrowErrorCode ArrowBasicArrayStreamValidate(const struct ArrowArrayStream* array_stream,
                                             struct ArrowError* error) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayViewInitFromSchema(&array_view, &private_data->schema, error));

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    if (private_data->arrays[i].release != NULL) {
      int result = ArrowArrayViewSetArray(&array_view, &private_data->arrays[i], error);
      if (result != NANOARROW_OK) {
        ArrowArrayViewReset(&array_view);
        return result;
      }
    }
  }

  ArrowArrayViewReset(&array_view);
  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/inline_array.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_ARRAY_INLINE_H_INCLUDED
#define NANOARROW_ARRAY_INLINE_H_INCLUDED

#include <errno.h>
#include <float.h>
#include <limits.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/common/inline_buffer.h"
#include "nanoarrow/common/inline_types.h"

#ifdef __cplusplus
extern "C" {
#endif

static inline struct ArrowBitmap* ArrowArrayValidityBitmap(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  return &private_data->bitmap;
}

static inline struct ArrowBuffer* ArrowArrayBuffer(struct ArrowArray* array, int64_t i) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  switch (i) {
    case 0:
      return &private_data->bitmap.buffer;
    case 1:
      return private_data->buffers;
    default:
      if (array->n_buffers > 3 && i == (array->n_buffers - 1)) {
        // The variadic buffer sizes buffer if for a BinaryView/String view array
        // is always stored in private_data->buffers[1]; however, from the numbered
        // buffers perspective this is the array->buffers[array->n_buffers - 1].
        return private_data->buffers + 1;
      } else if (array->n_buffers > 3) {
        // If there are one or more variadic buffers, they are stored in
        // private_data->variadic_buffers
        return private_data->variadic_buffers + (i - 2);
      } else {
        // Otherwise, we're just accessing buffer at index 2 (e.g., String/Binary
        // data buffer or variadic sizes buffer for the case where there are no
        // variadic buffers)
        NANOARROW_DCHECK(i == 2);
        return private_data->buffers + i - 1;
      }
  }
}

// We don't currently support the case of unions where type_id != child_index;
// however, these functions are used to keep track of where that assumption
// is made.
static inline int8_t _ArrowArrayUnionChildIndex(struct ArrowArray* array,
                                                int8_t type_id) {
  NANOARROW_UNUSED(array);
  return type_id;
}

static inline int8_t _ArrowArrayUnionTypeId(struct ArrowArray* array,
                                            int8_t child_index) {
  NANOARROW_UNUSED(array);
  return child_index;
}

static inline int32_t _ArrowParseUnionTypeIds(const char* type_ids, int8_t* out) {
  if (*type_ids == '\0') {
    return 0;
  }

  int32_t i = 0;
  long type_id;
  char* end_ptr;
  do {
    type_id = strtol(type_ids, &end_ptr, 10);
    if (end_ptr == type_ids || type_id < 0 || type_id > 127) {
      return -1;
    }

    if (out != NULL) {
      out[i] = (int8_t)type_id;
    }

    i++;

    type_ids = end_ptr;
    if (*type_ids == '\0') {
      return i;
    } else if (*type_ids != ',') {
      return -1;
    } else {
      type_ids++;
    }
  } while (1);

  return -1;
}

static inline int8_t _ArrowParsedUnionTypeIdsWillEqualChildIndices(const int8_t* type_ids,
                                                                   int64_t n_type_ids,
                                                                   int64_t n_children) {
  if (n_type_ids != n_children) {
    return 0;
  }

  for (int8_t i = 0; i < n_type_ids; i++) {
    if (type_ids[i] != i) {
      return 0;
    }
  }

  return 1;
}

static inline int8_t _ArrowUnionTypeIdsWillEqualChildIndices(const char* type_id_str,
                                                             int64_t n_children) {
  int8_t type_ids[128];
  int32_t n_type_ids = _ArrowParseUnionTypeIds(type_id_str, type_ids);
  return _ArrowParsedUnionTypeIdsWillEqualChildIndices(type_ids, n_type_ids, n_children);
}

static inline ArrowErrorCode ArrowArrayStartAppending(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
      return EINVAL;
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      // Note that this value could be -1 if the type_ids string was invalid
      if (private_data->union_type_id_is_child_index != 1) {
        return EINVAL;
      } else {
        break;
      }
    default:
      break;
  }
  if (private_data->storage_type == NANOARROW_TYPE_UNINITIALIZED) {
    return EINVAL;
  }

  // Initialize any data offset buffer with a single zero
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_DATA_OFFSET &&
        private_data->layout.element_size_bits[i] == 64) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(ArrowArrayBuffer(array, i), 0));
    } else if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_DATA_OFFSET &&
               private_data->layout.element_size_bits[i] == 32) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(ArrowArrayBuffer(array, i), 0));
    }
  }

  // Start building any child arrays or dictionaries
  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStartAppending(array->children[i]));
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStartAppending(array->dictionary));
  }

  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayShrinkToFit(struct ArrowArray* array) {
  for (int64_t i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    NANOARROW_RETURN_NOT_OK(ArrowBufferResize(buffer, buffer->size_bytes, 1));
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayShrinkToFit(array->children[i]));
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayShrinkToFit(array->dictionary));
  }

  return NANOARROW_OK;
}

static inline ArrowErrorCode _ArrowArrayAppendBits(struct ArrowArray* array,
                                                   int64_t buffer_i, uint8_t value,
                                                   int64_t n) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  struct ArrowBuffer* buffer = ArrowArrayBuffer(array, buffer_i);
  int64_t bytes_required =
      _ArrowRoundUpToMultipleOf8(private_data->layout.element_size_bits[buffer_i] *
                                 (array->length + 1)) /
      8;
  if (bytes_required > buffer->size_bytes) {
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferAppendFill(buffer, 0, bytes_required - buffer->size_bytes));
  }

  ArrowBitsSetTo(buffer->data, array->length, n, value);
  return NANOARROW_OK;
}

static inline ArrowErrorCode _ArrowArrayAppendEmptyInternal(struct ArrowArray* array,
                                                            int64_t n, uint8_t is_valid) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (n == 0) {
    return NANOARROW_OK;
  }

  // Some type-specific handling
  switch (private_data->storage_type) {
    case NANOARROW_TYPE_NA:
      // (An empty value for a null array *is* a null)
      array->null_count += n;
      array->length += n;
      return NANOARROW_OK;

    case NANOARROW_TYPE_DENSE_UNION: {
      // Add one null to the first child and append n references to that child
      int8_t type_id = _ArrowArrayUnionTypeId(array, 0);
      NANOARROW_RETURN_NOT_OK(
          _ArrowArrayAppendEmptyInternal(array->children[0], 1, is_valid));
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendFill(ArrowArrayBuffer(array, 0), type_id, n));
      for (int64_t i = 0; i < n; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
            ArrowArrayBuffer(array, 1), (int32_t)array->children[0]->length - 1));
      }
      // For the purposes of array->null_count, union elements are never considered "null"
      // even if some children contain nulls.
      array->length += n;
      return NANOARROW_OK;
    }

    case NANOARROW_TYPE_SPARSE_UNION: {
      // Add n nulls to the first child and append n references to that child
      int8_t type_id = _ArrowArrayUnionTypeId(array, 0);
      NANOARROW_RETURN_NOT_OK(
          _ArrowArrayAppendEmptyInternal(array->children[0], n, is_valid));
      for (int64_t i = 1; i < array->n_children; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], n));
      }

      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendFill(ArrowArrayBuffer(array, 0), type_id, n));
      // For the purposes of array->null_count, union elements are never considered "null"
      // even if some children contain nulls.
      array->length += n;
      return NANOARROW_OK;
    }

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(
          array->children[0], n * private_data->layout.child_size_elements));
      break;
    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array->n_children; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], n));
      }
      break;

    default:
      break;
  }

  // Append n is_valid bits to the validity bitmap. If we haven't allocated a bitmap yet
  // and we need to append nulls, do it now.
  if (!is_valid && private_data->bitmap.buffer.data == NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(&private_data->bitmap, array->length + n));
    ArrowBitmapAppendUnsafe(&private_data->bitmap, 1, array->length);
    ArrowBitmapAppendUnsafe(&private_data->bitmap, is_valid, n);
  } else if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(&private_data->bitmap, n));
    ArrowBitmapAppendUnsafe(&private_data->bitmap, is_valid, n);
  }

  // Add appropriate buffer fill
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    int64_t size_bytes = private_data->layout.element_size_bits[i] / 8;

    switch (private_data->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_NONE:
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        // These buffer types don't require initialization for empty appends:
        // - NONE: No buffer exists
        // - VARIADIC_*: Handled by child arrays
        // - VALIDITY: Already handled in previous bitmap logic
        break;

      case NANOARROW_BUFFER_TYPE_SIZE:
        // Size buffers (e.g., string/array lengths) should be zero-initialized:
        // This ensures empty elements have logical zero-length
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        break;

      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Offset buffers require special handling to maintain continuity.
        // 1. Reserve space for new offset entries
        NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes * n));

        // 2. Duplicate last offset value for each new (empty) element
        for (int64_t j = 0; j < n; j++) {
          ArrowBufferAppendUnsafe(buffer, buffer->data + size_bytes * (array->length + j),
                                  size_bytes);
        }

        // 3. Skip next buffer (DATA) since it's paired with offsets
        //    Rationale: Offset buffers are always followed by data buffers
        //    that don't require separate initialization here
        i++;
        break;

      case NANOARROW_BUFFER_TYPE_DATA:
        // Fixed-width data buffers require zero-initialization:
        if (private_data->layout.element_size_bits[i] % 8 == 0) {
          // Byte-aligned: use efficient memset-style fill
          NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        } else {
          // Bit-packed: use special bitwise initialization
          NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, i, 0, n));
        }
        break;

      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
        // View offset buffers (for string/binary view types) require zero-initialization.
        NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes * n));
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        break;

      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
        // These buffer types should have been handled by the outer type switch and
        // are not expected here, indicating an internal logic error.
        return EINVAL;
    }
  }

  array->length += n;
  array->null_count += n * !is_valid;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendNull(struct ArrowArray* array, int64_t n) {
  return _ArrowArrayAppendEmptyInternal(array, n, 0);
}

static inline ArrowErrorCode ArrowArrayAppendEmpty(struct ArrowArray* array, int64_t n) {
  return _ArrowArrayAppendEmptyInternal(array, n, 1);
}

static inline ArrowErrorCode ArrowArrayAppendInt(struct ArrowArray* array,
                                                 int64_t value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_INT64:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(int64_t)));
      break;
    case NANOARROW_TYPE_INT32:
      _NANOARROW_CHECK_RANGE(value, INT32_MIN, INT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, (int32_t)value));
      break;
    case NANOARROW_TYPE_INT16:
      _NANOARROW_CHECK_RANGE(value, INT16_MIN, INT16_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt16(data_buffer, (int16_t)value));
      break;
    case NANOARROW_TYPE_INT8:
      _NANOARROW_CHECK_RANGE(value, INT8_MIN, INT8_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(data_buffer, (int8_t)value));
      break;
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_UINT8:
      _NANOARROW_CHECK_RANGE(value, 0, INT64_MAX);
      return ArrowArrayAppendUInt(array, value);
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendDouble(data_buffer, (double)value));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    case NANOARROW_TYPE_BOOL:
      NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, 1, value != 0, 1));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendUInt(struct ArrowArray* array,
                                                  uint64_t value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_UINT64:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(uint64_t)));
      break;
    case NANOARROW_TYPE_UINT32:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt32(data_buffer, (uint32_t)value));
      break;
    case NANOARROW_TYPE_UINT16:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT16_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt16(data_buffer, (uint16_t)value));
      break;
    case NANOARROW_TYPE_UINT8:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT8_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt8(data_buffer, (uint8_t)value));
      break;
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT8:
      _NANOARROW_CHECK_UPPER_LIMIT(value, INT64_MAX);
      return ArrowArrayAppendInt(array, value);
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendDouble(data_buffer, (double)value));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    case NANOARROW_TYPE_BOOL:
      NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, 1, value != 0, 1));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendDouble(struct ArrowArray* array,
                                                    double value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(double)));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

// Binary views only have two fixed buffers, but be aware that they must also
// always have more 1 buffer to store variadic buffer sizes (even if there are none)
#define NANOARROW_BINARY_VIEW_FIXED_BUFFERS 2
#define NANOARROW_BINARY_VIEW_INLINE_SIZE 12
#define NANOARROW_BINARY_VIEW_PREFIX_SIZE 4
#define NANOARROW_BINARY_VIEW_BLOCK_SIZE (32 << 10)  // 32KB

// The Arrow C++ implementation uses anonymous structs as members
// of the ArrowBinaryView. For Cython support in this library, we define
// those structs outside of the ArrowBinaryView
struct ArrowBinaryViewInlined {
  int32_t size;
  uint8_t data[NANOARROW_BINARY_VIEW_INLINE_SIZE];
};

struct ArrowBinaryViewRef {
  int32_t size;
  uint8_t prefix[NANOARROW_BINARY_VIEW_PREFIX_SIZE];
  int32_t buffer_index;
  int32_t offset;
};

union ArrowBinaryView {
  struct ArrowBinaryViewInlined inlined;
  struct ArrowBinaryViewRef ref;
  int64_t alignment_dummy;
};

static inline int32_t ArrowArrayVariadicBufferCount(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  return private_data->n_variadic_buffers;
}

static inline ArrowErrorCode ArrowArrayAddVariadicBuffers(struct ArrowArray* array,
                                                          int32_t n_buffers) {
  const int32_t n_current_bufs = ArrowArrayVariadicBufferCount(array);
  const int32_t nvariadic_bufs_needed = n_current_bufs + n_buffers;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  private_data->variadic_buffers = (struct ArrowBuffer*)ArrowRealloc(
      private_data->variadic_buffers, sizeof(struct ArrowBuffer) * nvariadic_bufs_needed);
  if (private_data->variadic_buffers == NULL) {
    return ENOMEM;
  }

  private_data->n_variadic_buffers = nvariadic_bufs_needed;
  array->n_buffers = NANOARROW_BINARY_VIEW_FIXED_BUFFERS + 1 + nvariadic_bufs_needed;

  private_data->buffer_data = (const void**)ArrowRealloc(
      private_data->buffer_data, array->n_buffers * sizeof(void*));

  for (int32_t i = n_current_bufs; i < nvariadic_bufs_needed; i++) {
    ArrowBufferInit(&private_data->variadic_buffers[i]);
    private_data->buffer_data[NANOARROW_BINARY_VIEW_FIXED_BUFFERS + i] = NULL;
  }

  // Zero out memory for the final buffer (variadic sizes buffer we haven't built yet)
  private_data->buffer_data[NANOARROW_BINARY_VIEW_FIXED_BUFFERS + nvariadic_bufs_needed] =
      NULL;

  // Ensure array->buffers points to a valid value
  array->buffers = private_data->buffer_data;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendBytes(struct ArrowArray* array,
                                                   struct ArrowBufferView value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (private_data->storage_type == NANOARROW_TYPE_STRING_VIEW ||
      private_data->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
    struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);
    union ArrowBinaryView bvt;
    bvt.inlined.size = (int32_t)value.size_bytes;

    if (value.size_bytes <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
      memcpy(bvt.inlined.data, value.data.as_char, value.size_bytes);
      memset(bvt.inlined.data + bvt.inlined.size, 0,
             NANOARROW_BINARY_VIEW_INLINE_SIZE - bvt.inlined.size);
    } else {
      int32_t current_n_vbufs = ArrowArrayVariadicBufferCount(array);
      if (current_n_vbufs == 0 ||
          private_data->variadic_buffers[current_n_vbufs - 1].size_bytes +
                  value.size_bytes >
              NANOARROW_BINARY_VIEW_BLOCK_SIZE) {
        const int32_t additional_bufs_needed = 1;
        NANOARROW_RETURN_NOT_OK(
            ArrowArrayAddVariadicBuffers(array, additional_bufs_needed));
        current_n_vbufs += additional_bufs_needed;
      }

      const int32_t buf_index = current_n_vbufs - 1;
      struct ArrowBuffer* variadic_buf = &private_data->variadic_buffers[buf_index];
      memcpy(bvt.ref.prefix, value.data.as_char, NANOARROW_BINARY_VIEW_PREFIX_SIZE);
      bvt.ref.buffer_index = (int32_t)buf_index;
      bvt.ref.offset = (int32_t)variadic_buf->size_bytes;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppend(variadic_buf, value.data.as_char, value.size_bytes));
    }
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &bvt, sizeof(bvt)));
  } else {
    struct ArrowBuffer* offset_buffer = ArrowArrayBuffer(array, 1);
    struct ArrowBuffer* data_buffer = ArrowArrayBuffer(
        array, 1 + (private_data->storage_type != NANOARROW_TYPE_FIXED_SIZE_BINARY));
    int32_t offset;
    int64_t large_offset;
    int64_t fixed_size_bytes = private_data->layout.element_size_bits[1] / 8;

    switch (private_data->storage_type) {
      case NANOARROW_TYPE_STRING:
      case NANOARROW_TYPE_BINARY:
        offset = ((int32_t*)offset_buffer->data)[array->length];
        if ((((int64_t)offset) + value.size_bytes) > INT32_MAX) {
          return EOVERFLOW;
        }

        offset += (int32_t)value.size_bytes;
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(offset_buffer, &offset, sizeof(int32_t)));
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;

      case NANOARROW_TYPE_LARGE_STRING:
      case NANOARROW_TYPE_LARGE_BINARY:
        large_offset = ((int64_t*)offset_buffer->data)[array->length];
        large_offset += value.size_bytes;
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(offset_buffer, &large_offset, sizeof(int64_t)));
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;

      case NANOARROW_TYPE_FIXED_SIZE_BINARY:
        if (value.size_bytes != fixed_size_bytes) {
          return EINVAL;
        }

        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;
      default:
        return EINVAL;
    }
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendString(struct ArrowArray* array,
                                                    struct ArrowStringView value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBufferView buffer_view;
  buffer_view.data.data = value.data;
  buffer_view.size_bytes = value.size_bytes;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_BINARY_VIEW:
      return ArrowArrayAppendBytes(array, buffer_view);
    default:
      return EINVAL;
  }
}

static inline ArrowErrorCode ArrowArrayAppendInterval(struct ArrowArray* array,
                                                      const struct ArrowInterval* value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_INTERVAL_MONTHS: {
      if (value->type != NANOARROW_TYPE_INTERVAL_MONTHS) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->months));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      if (value->type != NANOARROW_TYPE_INTERVAL_DAY_TIME) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->days));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->ms));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      if (value->type != NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->months));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->days));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(data_buffer, value->ns));
      break;
    }
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendDecimal(struct ArrowArray* array,
                                                     const struct ArrowDecimal* value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DECIMAL32:
      if (value->n_words != 0) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, sizeof(uint32_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL64:
      if (value->n_words != 1) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, sizeof(uint64_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL128:
      if (value->n_words != 2) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, 2 * sizeof(uint64_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL256:
      if (value->n_words != 4) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, 4 * sizeof(uint64_t)));
        break;
      }
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayFinishElement(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  int64_t child_length;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      child_length = array->children[0]->length;
      if (child_length > INT32_MAX) {
        return EOVERFLOW;
      }

      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt32(ArrowArrayBuffer(array, 1), (int32_t)child_length));
      break;
    case NANOARROW_TYPE_LARGE_LIST:
      child_length = array->children[0]->length;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt64(ArrowArrayBuffer(array, 1), child_length));
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      child_length = array->children[0]->length;
      if (child_length !=
          ((array->length + 1) * private_data->layout.child_size_elements)) {
        return EINVAL;
      }
      break;
    case NANOARROW_TYPE_LIST_VIEW: {
      child_length = array->children[0]->length;
      if (child_length > INT32_MAX) {
        return EOVERFLOW;
      }

      const int32_t last_valid_offset = (int32_t)private_data->list_view_offset;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt32(ArrowArrayBuffer(array, 1), last_valid_offset));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
          ArrowArrayBuffer(array, 2), (int32_t)child_length - last_valid_offset));
      private_data->list_view_offset = child_length;
      break;
    }
    case NANOARROW_TYPE_LARGE_LIST_VIEW: {
      child_length = array->children[0]->length;
      const int64_t last_valid_offset = private_data->list_view_offset;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt64(ArrowArrayBuffer(array, 1), last_valid_offset));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(ArrowArrayBuffer(array, 2),
                                                     child_length - last_valid_offset));
      private_data->list_view_offset = child_length;
      break;
    }

    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array->n_children; i++) {
        child_length = array->children[i]->length;
        if (child_length != (array->length + 1)) {
          return EINVAL;
        }
      }
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayFinishUnionElement(struct ArrowArray* array,
                                                          int8_t type_id) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  int64_t child_index = _ArrowArrayUnionChildIndex(array, type_id);
  if (child_index < 0 || child_index >= array->n_children) {
    return EINVAL;
  }

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
      // Append the target child length to the union offsets buffer
      _NANOARROW_CHECK_RANGE(array->children[child_index]->length, 0, INT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
          ArrowArrayBuffer(array, 1), (int32_t)array->children[child_index]->length - 1));
      break;
    case NANOARROW_TYPE_SPARSE_UNION:
      // Append one empty to any non-target column that isn't already the right length
      // or abort if appending a null will result in a column with invalid length
      for (int64_t i = 0; i < array->n_children; i++) {
        if (i == child_index || array->children[i]->length == (array->length + 1)) {
          continue;
        }

        if (array->children[i]->length != array->length) {
          return EINVAL;
        }

        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], 1));
      }

      break;
    default:
      return EINVAL;
  }

  // Write to the type_ids buffer
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferAppendInt8(ArrowArrayBuffer(array, 0), (int8_t)type_id));
  array->length++;
  return NANOARROW_OK;
}

static inline void ArrowArrayViewMove(struct ArrowArrayView* src,
                                      struct ArrowArrayView* dst) {
  memcpy(dst, src, sizeof(struct ArrowArrayView));
  ArrowArrayViewInitFromType(src, NANOARROW_TYPE_UNINITIALIZED);
}

static inline int64_t ArrowArrayViewGetNumBuffers(struct ArrowArrayView* array_view) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      return NANOARROW_BINARY_VIEW_FIXED_BUFFERS + array_view->n_variadic_buffers + 1;
    default:
      break;
  }

  int64_t n_buffers = 0;
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    n_buffers++;
  }

  return n_buffers;
}

static inline struct ArrowBufferView ArrowArrayViewGetBufferView(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->buffer_views[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        struct ArrowBufferView view;
        view.data.as_int64 = array_view->variadic_buffer_sizes;
        view.size_bytes = array_view->n_variadic_buffers * sizeof(double);
        return view;
      } else {
        struct ArrowBufferView view;
        view.data.data =
            array_view->variadic_buffers[i - NANOARROW_BINARY_VIEW_FIXED_BUFFERS];
        view.size_bytes =
            array_view->variadic_buffer_sizes[i - NANOARROW_BINARY_VIEW_FIXED_BUFFERS];
        return view;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        struct ArrowBufferView view;
        view.data.data = NULL;
        view.size_bytes = 0;
        return view;
      } else {
        return array_view->buffer_views[i];
      }
  }
}

enum ArrowBufferType ArrowArrayViewGetBufferType(struct ArrowArrayView* array_view,
                                                 int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.buffer_type[i];
      } else if (i ==
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return NANOARROW_BUFFER_TYPE_VARIADIC_SIZE;
      } else {
        return NANOARROW_BUFFER_TYPE_VARIADIC_DATA;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return NANOARROW_BUFFER_TYPE_NONE;
      } else {
        return array_view->layout.buffer_type[i];
      }
  }
}

static inline enum ArrowType ArrowArrayViewGetBufferDataType(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.buffer_data_type[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return NANOARROW_TYPE_INT64;
      } else if (array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
        return NANOARROW_TYPE_BINARY;
      } else {
        return NANOARROW_TYPE_STRING;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return NANOARROW_TYPE_UNINITIALIZED;
      } else {
        return array_view->layout.buffer_data_type[i];
      }
  }
}

static inline int64_t ArrowArrayViewGetBufferElementSizeBits(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.element_size_bits[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return sizeof(int64_t) * 8;
      } else {
        return 0;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return 0;
      } else {
        return array_view->layout.element_size_bits[i];
      }
  }
}

static inline int8_t ArrowArrayViewIsNull(const struct ArrowArrayView* array_view,
                                          int64_t i) {
  const uint8_t* validity_buffer = array_view->buffer_views[0].data.as_uint8;
  i += array_view->offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_NA:
      return 0x01;
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      // Unions are "never null" in Arrow land
      return 0x00;
    default:
      return validity_buffer != NULL && !ArrowBitGet(validity_buffer, i);
  }
}

static inline int64_t ArrowArrayViewComputeNullCount(
    const struct ArrowArrayView* array_view) {
  if (array_view->length == 0) {
    return 0;
  }

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_NA:
      return array_view->length;
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      // Unions are "never null" in Arrow land
      return 0;
    default:
      break;
  }

  const uint8_t* validity_buffer = array_view->buffer_views[0].data.as_uint8;
  if (validity_buffer == NULL) {
    return 0;
  }
  return array_view->length -
         ArrowBitCountSet(validity_buffer, array_view->offset, array_view->length);
}

static inline int8_t ArrowArrayViewUnionTypeId(const struct ArrowArrayView* array_view,
                                               int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      return array_view->buffer_views[0].data.as_int8[array_view->offset + i];
    default:
      return -1;
  }
}

static inline int8_t ArrowArrayViewUnionChildIndex(
    const struct ArrowArrayView* array_view, int64_t i) {
  int8_t type_id = ArrowArrayViewUnionTypeId(array_view, i);
  if (array_view->union_type_id_map == NULL) {
    return type_id;
  } else {
    return array_view->union_type_id_map[type_id];
  }
}

static inline int64_t ArrowArrayViewUnionChildOffset(
    const struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
      return array_view->buffer_views[1].data.as_int32[array_view->offset + i];
    case NANOARROW_TYPE_SPARSE_UNION:
      return array_view->offset + i;
    default:
      return -1;
  }
}

static inline int64_t ArrowArrayViewListChildOffset(
    const struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_LIST_VIEW:
      return array_view->buffer_views[1].data.as_int32[i];
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return array_view->buffer_views[1].data.as_int64[i];
    default:
      return -1;
  }
}

static struct ArrowBufferView ArrowArrayViewGetBytesFromViewArrayUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  const union ArrowBinaryView* bv = &array_view->buffer_views[1].data.as_binary_view[i];
  struct ArrowBufferView out = {{NULL}, bv->inlined.size};
  if (bv->inlined.size <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
    out.data.as_uint8 = bv->inlined.data;
    return out;
  }

  out.data.data = array_view->variadic_buffers[bv->ref.buffer_index];
  out.data.as_uint8 += bv->ref.offset;
  return out;
}

static inline int64_t ArrowArrayViewGetIntUnsafe(const struct ArrowArrayView* array_view,
                                                 int64_t i) {
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  i += array_view->offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return (int64_t)data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return (int64_t)data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return (int64_t)ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return INT64_MAX;
  }
}

static inline uint64_t ArrowArrayViewGetUIntUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return (uint64_t)data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return (uint64_t)data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return (uint64_t)ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return UINT64_MAX;
  }
}

static inline double ArrowArrayViewGetDoubleUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return (double)data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return (double)data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return DBL_MAX;
  }
}

static inline struct ArrowStringView ArrowArrayViewGetStringUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* offsets_view = &array_view->buffer_views[1];
  const char* data_view = array_view->buffer_views[2].data.as_char;

  struct ArrowStringView view;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      view.data = data_view + offsets_view->data.as_int32[i];
      view.size_bytes =
          (int64_t)offsets_view->data.as_int32[i + 1] - offsets_view->data.as_int32[i];
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      view.data = data_view + offsets_view->data.as_int64[i];
      view.size_bytes =
          offsets_view->data.as_int64[i + 1] - offsets_view->data.as_int64[i];
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      view.size_bytes = array_view->layout.element_size_bits[1] / 8;
      view.data = array_view->buffer_views[1].data.as_char + (i * view.size_bytes);
      break;
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY_VIEW: {
      struct ArrowBufferView buf_view =
          ArrowArrayViewGetBytesFromViewArrayUnsafe(array_view, i);
      view.data = buf_view.data.as_char;
      view.size_bytes = buf_view.size_bytes;
      break;
    }
    default:
      view.data = NULL;
      view.size_bytes = 0;
      break;
  }

  return view;
}

static inline struct ArrowBufferView ArrowArrayViewGetBytesUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* offsets_view = &array_view->buffer_views[1];
  const uint8_t* data_view = array_view->buffer_views[2].data.as_uint8;

  struct ArrowBufferView view;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      view.size_bytes =
          (int64_t)offsets_view->data.as_int32[i + 1] - offsets_view->data.as_int32[i];
      view.data.as_uint8 = data_view + offsets_view->data.as_int32[i];
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      view.size_bytes =
          offsets_view->data.as_int64[i + 1] - offsets_view->data.as_int64[i];
      view.data.as_uint8 = data_view + offsets_view->data.as_int64[i];
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      view.size_bytes = array_view->layout.element_size_bits[1] / 8;
      view.data.as_uint8 =
          array_view->buffer_views[1].data.as_uint8 + (i * view.size_bytes);
      break;
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY_VIEW:
      view = ArrowArrayViewGetBytesFromViewArrayUnsafe(array_view, i);
      break;
    default:
      view.data.data = NULL;
      view.size_bytes = 0;
      break;
  }

  return view;
}

static inline void ArrowArrayViewGetIntervalUnsafe(
    const struct ArrowArrayView* array_view, int64_t i, struct ArrowInterval* out) {
  const uint8_t* data_view = array_view->buffer_views[1].data.as_uint8;
  const int64_t offset = array_view->offset;
  const int64_t index = offset + i;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INTERVAL_MONTHS: {
      const size_t size = sizeof(int32_t);
      memcpy(&out->months, data_view + index * size, sizeof(int32_t));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      const size_t size = sizeof(int32_t) + sizeof(int32_t);
      memcpy(&out->days, data_view + index * size, sizeof(int32_t));
      memcpy(&out->ms, data_view + index * size + 4, sizeof(int32_t));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      const size_t size = sizeof(int32_t) + sizeof(int32_t) + sizeof(int64_t);
      memcpy(&out->months, data_view + index * size, sizeof(int32_t));
      memcpy(&out->days, data_view + index * size + 4, sizeof(int32_t));
      memcpy(&out->ns, data_view + index * size + 8, sizeof(int64_t));
      break;
    }
    default:
      break;
  }
}

static inline void ArrowArrayViewGetDecimalUnsafe(const struct ArrowArrayView* array_view,
                                                  int64_t i, struct ArrowDecimal* out) {
  i += array_view->offset;
  const uint8_t* data_view = array_view->buffer_views[1].data.as_uint8;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DECIMAL32:
      ArrowDecimalSetBytes(out, data_view + (i * 4));
      break;
    case NANOARROW_TYPE_DECIMAL64:
      ArrowDecimalSetBytes(out, data_view + (i * 8));
      break;
    case NANOARROW_TYPE_DECIMAL128:
      ArrowDecimalSetBytes(out, data_view + (i * 16));
      break;
    case NANOARROW_TYPE_DECIMAL256:
      ArrowDecimalSetBytes(out, data_view + (i * 32));
      break;
    default:
      memset(out->words, 0, sizeof(out->words));
      break;
  }
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/inline_buffer.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_BUFFER_INLINE_H_INCLUDED
#define NANOARROW_BUFFER_INLINE_H_INCLUDED

#include <errno.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/common/inline_types.h"

#ifdef __cplusplus
extern "C" {
#endif

// Modified from Arrow C++ (1eb46f76) cpp/src/arrow/chunk_resolver.h#L133-L162
static inline int64_t ArrowResolveChunk64(int64_t index, const int64_t* offsets,
                                          int64_t lo, int64_t hi) {
  // Similar to std::upper_bound(), but slightly different as our offsets
  // array always starts with 0.
  int64_t n = hi - lo;
  // First iteration does not need to check for n > 1
  // (lo < hi is guaranteed by the precondition).
  NANOARROW_DCHECK(n > 1);
  do {
    const int64_t m = n >> 1;
    const int64_t mid = lo + m;
    if (index >= offsets[mid]) {
      lo = mid;
      n -= m;
    } else {
      n = m;
    }
  } while (n > 1);
  return lo;
}

static inline int64_t ArrowResolveChunk32(int32_t index, const int32_t* offsets,
                                          int32_t lo, int32_t hi) {
  // Similar to std::upper_bound(), but slightly different as our offsets
  // array always starts with 0.
  int32_t n = hi - lo;
  // First iteration does not need to check for n > 1
  // (lo < hi is guaranteed by the precondition).
  NANOARROW_DCHECK(n > 1);
  do {
    const int32_t m = n >> 1;
    const int32_t mid = lo + m;
    if (index >= offsets[mid]) {
      lo = mid;
      n -= m;
    } else {
      n = m;
    }
  } while (n > 1);
  return lo;
}

static inline int64_t _ArrowGrowByFactor(int64_t current_capacity, int64_t new_capacity) {
  int64_t doubled_capacity = current_capacity * 2;
  if (doubled_capacity > new_capacity) {
    return doubled_capacity;
  } else {
    return new_capacity;
  }
}

// float to half float conversion, adapted from Arrow Go
// https://github.com/apache/arrow/blob/main/go/arrow/float16/float16.go
static inline uint16_t ArrowFloatToHalfFloat(float value) {
  union {
    float f;
    uint32_t b;
  } u;
  u.f = value;

  uint16_t sn = (uint16_t)((u.b >> 31) & 0x1);
  uint16_t exp = (u.b >> 23) & 0xff;
  int16_t res = (int16_t)(exp - 127 + 15);
  uint16_t fc = (uint16_t)(u.b >> 13) & 0x3ff;

  if (exp == 0) {
    res = 0;
  } else if (exp == 0xff) {
    res = 0x1f;
  } else if (res > 0x1e) {
    res = 0x1f;
    fc = 0;
  } else if (res < 0x01) {
    res = 0;
    fc = 0;
  }

  return (uint16_t)((sn << 15) | (uint16_t)(res << 10) | fc);
}

// half float to float conversion, adapted from Arrow Go
// https://github.com/apache/arrow/blob/main/go/arrow/float16/float16.go
static inline float ArrowHalfFloatToFloat(uint16_t value) {
  uint32_t sn = (uint32_t)((value >> 15) & 0x1);
  uint32_t exp = (value >> 10) & 0x1f;
  uint32_t res = exp + 127 - 15;
  uint32_t fc = value & 0x3ff;

  if (exp == 0) {
    res = 0;
  } else if (exp == 0x1f) {
    res = 0xff;
  }

  union {
    float f;
    uint32_t b;
  } u;
  u.b = (uint32_t)(sn << 31) | (uint32_t)(res << 23) | (uint32_t)(fc << 13);
  return u.f;
}

static inline void ArrowBufferInit(struct ArrowBuffer* buffer) {
  buffer->data = NULL;
  buffer->size_bytes = 0;
  buffer->capacity_bytes = 0;
  buffer->allocator = ArrowBufferAllocatorDefault();
}

static inline ArrowErrorCode ArrowBufferSetAllocator(
    struct ArrowBuffer* buffer, struct ArrowBufferAllocator allocator) {
  // This is not a perfect test for "has a buffer already been allocated"
  // but is likely to catch most cases.
  if (buffer->data == NULL) {
    buffer->allocator = allocator;
    return NANOARROW_OK;
  } else {
    return EINVAL;
  }
}

static inline void ArrowBufferReset(struct ArrowBuffer* buffer) {
  buffer->allocator.free(&buffer->allocator, (uint8_t*)buffer->data,
                         buffer->capacity_bytes);
  ArrowBufferInit(buffer);
}

static inline void ArrowBufferMove(struct ArrowBuffer* src, struct ArrowBuffer* dst) {
  memcpy(dst, src, sizeof(struct ArrowBuffer));
  src->data = NULL;
  ArrowBufferInit(src);
}

static inline ArrowErrorCode ArrowBufferResize(struct ArrowBuffer* buffer,
                                               int64_t new_size_bytes,
                                               char shrink_to_fit) {
  if (new_size_bytes < 0) {
    return EINVAL;
  }

  int needs_reallocation = new_size_bytes > buffer->capacity_bytes ||
                           (shrink_to_fit && new_size_bytes < buffer->capacity_bytes);

  if (needs_reallocation) {
    buffer->data = buffer->allocator.reallocate(&buffer->allocator, buffer->data,
                                                buffer->capacity_bytes, new_size_bytes);

    if (buffer->data == NULL && new_size_bytes > 0) {
      buffer->capacity_bytes = 0;
      buffer->size_bytes = 0;
      return ENOMEM;
    }

    buffer->capacity_bytes = new_size_bytes;
  }

  buffer->size_bytes = new_size_bytes;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBufferReserve(struct ArrowBuffer* buffer,
                                                int64_t additional_size_bytes) {
  int64_t min_capacity_bytes = buffer->size_bytes + additional_size_bytes;
  if (min_capacity_bytes <= buffer->capacity_bytes) {
    return NANOARROW_OK;
  }

  int64_t new_capacity_bytes =
      _ArrowGrowByFactor(buffer->capacity_bytes, min_capacity_bytes);
  buffer->data = buffer->allocator.reallocate(&buffer->allocator, buffer->data,
                                              buffer->capacity_bytes, new_capacity_bytes);

  if (buffer->data == NULL && new_capacity_bytes > 0) {
    buffer->capacity_bytes = 0;
    buffer->size_bytes = 0;
    return ENOMEM;
  }

  buffer->capacity_bytes = new_capacity_bytes;
  return NANOARROW_OK;
}

static inline void ArrowBufferAppendUnsafe(struct ArrowBuffer* buffer, const void* data,
                                           int64_t size_bytes) {
  if (size_bytes > 0) {
    NANOARROW_DCHECK(buffer->data != NULL);
    memcpy(buffer->data + buffer->size_bytes, data, size_bytes);
    buffer->size_bytes += size_bytes;
  }
}

static inline ArrowErrorCode ArrowBufferAppend(struct ArrowBuffer* buffer,
                                               const void* data, int64_t size_bytes) {
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes));

  ArrowBufferAppendUnsafe(buffer, data, size_bytes);
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBufferAppendInt8(struct ArrowBuffer* buffer,
                                                   int8_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int8_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt8(struct ArrowBuffer* buffer,
                                                    uint8_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint8_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt16(struct ArrowBuffer* buffer,
                                                    int16_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int16_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt16(struct ArrowBuffer* buffer,
                                                     uint16_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint16_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt32(struct ArrowBuffer* buffer,
                                                    int32_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int32_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt32(struct ArrowBuffer* buffer,
                                                     uint32_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint32_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt64(struct ArrowBuffer* buffer,
                                                    int64_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int64_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt64(struct ArrowBuffer* buffer,
                                                     uint64_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint64_t));
}

static inline ArrowErrorCode ArrowBufferAppendDouble(struct ArrowBuffer* buffer,
                                                     double value) {
  return ArrowBufferAppend(buffer, &value, sizeof(double));
}

static inline ArrowErrorCode ArrowBufferAppendFloat(struct ArrowBuffer* buffer,
                                                    float value) {
  return ArrowBufferAppend(buffer, &value, sizeof(float));
}

static inline ArrowErrorCode ArrowBufferAppendStringView(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView value) {
  return ArrowBufferAppend(buffer, value.data, value.size_bytes);
}

static inline ArrowErrorCode ArrowBufferAppendBufferView(struct ArrowBuffer* buffer,
                                                         struct ArrowBufferView value) {
  return ArrowBufferAppend(buffer, value.data.data, value.size_bytes);
}

static inline ArrowErrorCode ArrowBufferAppendFill(struct ArrowBuffer* buffer,
                                                   uint8_t value, int64_t size_bytes) {
  if (size_bytes == 0) {
    return NANOARROW_OK;
  }

  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes));

  NANOARROW_DCHECK(buffer->data != NULL);  // To help clang-tidy
  memset(buffer->data + buffer->size_bytes, value, size_bytes);
  buffer->size_bytes += size_bytes;

  return NANOARROW_OK;
}

static const uint8_t _ArrowkBitmask[] = {1, 2, 4, 8, 16, 32, 64, 128};
static const uint8_t _ArrowkFlippedBitmask[] = {254, 253, 251, 247, 239, 223, 191, 127};
static const uint8_t _ArrowkPrecedingBitmask[] = {0, 1, 3, 7, 15, 31, 63, 127};
static const uint8_t _ArrowkTrailingBitmask[] = {255, 254, 252, 248, 240, 224, 192, 128};

static const uint8_t _ArrowkBytePopcount[] = {
    0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3,
    4, 4, 5, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4,
    4, 5, 4, 5, 5, 6, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4,
    5, 3, 4, 4, 5, 4, 5, 5, 6, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 3, 4, 4, 5,
    4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2,
    3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5,
    5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4,
    5, 4, 5, 5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 3, 4, 4, 5, 4, 5, 5, 6,
    4, 5, 5, 6, 5, 6, 6, 7, 4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8};

static inline int64_t _ArrowRoundUpToMultipleOf8(int64_t value) {
  return (value + 7) & ~((int64_t)7);
}

static inline int64_t _ArrowRoundDownToMultipleOf8(int64_t value) {
  return (value / 8) * 8;
}

static inline int64_t _ArrowBytesForBits(int64_t bits) {
  return (bits >> 3) + ((bits & 7) != 0);
}

static inline void _ArrowBitsUnpackInt8(const uint8_t word, int8_t* out) {
  out[0] = (word & 0x1) != 0;
  out[1] = (word & 0x2) != 0;
  out[2] = (word & 0x4) != 0;
  out[3] = (word & 0x8) != 0;
  out[4] = (word & 0x10) != 0;
  out[5] = (word & 0x20) != 0;
  out[6] = (word & 0x40) != 0;
  out[7] = (word & 0x80) != 0;
}

static inline void _ArrowBitsUnpackInt32(const uint8_t word, int32_t* out) {
  out[0] = (word & 0x1) != 0;
  out[1] = (word & 0x2) != 0;
  out[2] = (word & 0x4) != 0;
  out[3] = (word & 0x8) != 0;
  out[4] = (word & 0x10) != 0;
  out[5] = (word & 0x20) != 0;
  out[6] = (word & 0x40) != 0;
  out[7] = (word & 0x80) != 0;
}

static inline void _ArrowBitmapPackInt8(const int8_t* values, uint8_t* out) {
  *out = (uint8_t)(values[0] | ((values[1] + 0x1) & 0x2) | ((values[2] + 0x3) & 0x4) |
                   ((values[3] + 0x7) & 0x8) | ((values[4] + 0xf) & 0x10) |
                   ((values[5] + 0x1f) & 0x20) | ((values[6] + 0x3f) & 0x40) |
                   ((values[7] + 0x7f) & 0x80));
}

static inline void _ArrowBitmapPackInt32(const int32_t* values, uint8_t* out) {
  *out = (uint8_t)(values[0] | ((values[1] + 0x1) & 0x2) | ((values[2] + 0x3) & 0x4) |
                   ((values[3] + 0x7) & 0x8) | ((values[4] + 0xf) & 0x10) |
                   ((values[5] + 0x1f) & 0x20) | ((values[6] + 0x3f) & 0x40) |
                   ((values[7] + 0x7f) & 0x80));
}

static inline int8_t ArrowBitGet(const uint8_t* bits, int64_t i) {
  return (bits[i >> 3] >> (i & 0x07)) & 1;
}

static inline void ArrowBitsUnpackInt8(const uint8_t* bits, int64_t start_offset,
                                       int64_t length, int8_t* out) {
  if (length == 0) {
    return;
  }

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    for (int i = 0; i < length; i++) {
      out[i] = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
    }

    return;
  }

  // first byte
  for (int i = 0; i < 8 - (i_begin % 8); i++) {
    *out++ = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
  }

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    _ArrowBitsUnpackInt8(bits[i], out);
    out += 8;
  }

  // last byte
  const int bits_remaining = (int)(i_end % 8 == 0 ? 8 : i_end % 8);
  for (int i = 0; i < bits_remaining; i++) {
    *out++ = ArrowBitGet(&bits[bytes_last_valid], i);
  }
}

static inline void ArrowBitsUnpackInt32(const uint8_t* bits, int64_t start_offset,
                                        int64_t length, int32_t* out) {
  if (length == 0) {
    return;
  }

  NANOARROW_DCHECK(bits != NULL && out != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    for (int i = 0; i < length; i++) {
      out[i] = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
    }

    return;
  }

  // first byte
  for (int i = 0; i < 8 - (i_begin % 8); i++) {
    *out++ = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
  }

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    _ArrowBitsUnpackInt32(bits[i], out);
    out += 8;
  }

  // last byte
  const int bits_remaining = (int)(i_end % 8 == 0 ? 8 : i_end % 8);
  for (int i = 0; i < bits_remaining; i++) {
    *out++ = ArrowBitGet(&bits[bytes_last_valid], i);
  }
}

static inline void ArrowBitSet(uint8_t* bits, int64_t i) {
  bits[i / 8] |= _ArrowkBitmask[i % 8];
}

static inline void ArrowBitClear(uint8_t* bits, int64_t i) {
  bits[i / 8] &= _ArrowkFlippedBitmask[i % 8];
}

static inline void ArrowBitSetTo(uint8_t* bits, int64_t i, uint8_t bit_is_set) {
  bits[i / 8] ^= (uint8_t)(((uint8_t)(-((uint8_t)(bit_is_set != 0)) ^ bits[i / 8])) &
                           _ArrowkBitmask[i % 8]);
}

static inline void ArrowBitsSetTo(uint8_t* bits, int64_t start_offset, int64_t length,
                                  uint8_t bits_are_set) {
  if (length == 0) {
    return;
  }

  NANOARROW_DCHECK(bits != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const uint8_t fill_byte = (uint8_t)(-bits_are_set);

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_end = i_end / 8 + 1;

  const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_begin % 8];
  const uint8_t last_byte_mask = _ArrowkTrailingBitmask[i_end % 8];

  if (bytes_end == bytes_begin + 1) {
    // set bits within a single byte
    const uint8_t only_byte_mask =
        i_end % 8 == 0 ? first_byte_mask : (uint8_t)(first_byte_mask | last_byte_mask);
    bits[bytes_begin] &= only_byte_mask;
    bits[bytes_begin] |= (uint8_t)(fill_byte & ~only_byte_mask);
    return;
  }

  // set/clear trailing bits of first byte
  bits[bytes_begin] &= first_byte_mask;
  bits[bytes_begin] |= (uint8_t)(fill_byte & ~first_byte_mask);

  if (bytes_end - bytes_begin > 2) {
    // set/clear whole bytes
    memset(bits + bytes_begin + 1, fill_byte, (size_t)(bytes_end - bytes_begin - 2));
  }

  if (i_end % 8 == 0) {
    return;
  }

  // set/clear leading bits of last byte
  bits[bytes_end - 1] &= last_byte_mask;
  bits[bytes_end - 1] |= (uint8_t)(fill_byte & ~last_byte_mask);
}

static inline int64_t ArrowBitCountSet(const uint8_t* bits, int64_t start_offset,
                                       int64_t length) {
  if (length == 0) {
    return 0;
  }

  NANOARROW_DCHECK(bits != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    // count bits within a single byte
    const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_end % 8];
    const uint8_t last_byte_mask = _ArrowkTrailingBitmask[i_begin % 8];

    const uint8_t only_byte_mask =
        i_end % 8 == 0 ? last_byte_mask : (uint8_t)(first_byte_mask & last_byte_mask);

    const uint8_t byte_masked = bits[bytes_begin] & only_byte_mask;
    return _ArrowkBytePopcount[byte_masked];
  }

  const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_begin % 8];
  const uint8_t last_byte_mask = i_end % 8 == 0 ? 0 : _ArrowkTrailingBitmask[i_end % 8];
  int64_t count = 0;

  // first byte
  count += _ArrowkBytePopcount[bits[bytes_begin] & ~first_byte_mask];

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    count += _ArrowkBytePopcount[bits[i]];
  }

  // last byte
  count += _ArrowkBytePopcount[bits[bytes_last_valid] & ~last_byte_mask];

  return count;
}

static inline void ArrowBitmapInit(struct ArrowBitmap* bitmap) {
  ArrowBufferInit(&bitmap->buffer);
  bitmap->size_bits = 0;
}

static inline void ArrowBitmapMove(struct ArrowBitmap* src, struct ArrowBitmap* dst) {
  ArrowBufferMove(&src->buffer, &dst->buffer);
  dst->size_bits = src->size_bits;
  src->size_bits = 0;
}

static inline ArrowErrorCode ArrowBitmapReserve(struct ArrowBitmap* bitmap,
                                                int64_t additional_size_bits) {
  int64_t min_capacity_bits = bitmap->size_bits + additional_size_bits;
  int64_t min_capacity_bytes = _ArrowBytesForBits(min_capacity_bits);
  int64_t current_size_bytes = bitmap->buffer.size_bytes;
  int64_t current_capacity_bytes = bitmap->buffer.capacity_bytes;

  if (min_capacity_bytes <= current_capacity_bytes) {
    return NANOARROW_OK;
  }

  int64_t additional_capacity_bytes = min_capacity_bytes - current_size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(&bitmap->buffer, additional_capacity_bytes));

  // Zero out the last byte for deterministic output in the common case
  // of reserving a known remaining size. We should have returned above
  // if there was not at least one additional byte to allocate; however,
  // DCHECK() just to be sure.
  NANOARROW_DCHECK(bitmap->buffer.capacity_bytes > current_capacity_bytes);
  bitmap->buffer.data[bitmap->buffer.capacity_bytes - 1] = 0;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBitmapResize(struct ArrowBitmap* bitmap,
                                               int64_t new_size_bits,
                                               char shrink_to_fit) {
  if (new_size_bits < 0) {
    return EINVAL;
  }

  int64_t new_size_bytes = _ArrowBytesForBits(new_size_bits);
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferResize(&bitmap->buffer, new_size_bytes, shrink_to_fit));

  bitmap->size_bits = new_size_bits;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBitmapAppend(struct ArrowBitmap* bitmap,
                                               uint8_t bits_are_set, int64_t length) {
  NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(bitmap, length));

  ArrowBitmapAppendUnsafe(bitmap, bits_are_set, length);
  return NANOARROW_OK;
}

static inline void ArrowBitmapAppendUnsafe(struct ArrowBitmap* bitmap,
                                           uint8_t bits_are_set, int64_t length) {
  ArrowBitsSetTo(bitmap->buffer.data, bitmap->size_bits, length, bits_are_set);
  bitmap->size_bits += length;
  bitmap->buffer.size_bytes = _ArrowBytesForBits(bitmap->size_bits);
}

static inline void ArrowBitmapAppendInt8Unsafe(struct ArrowBitmap* bitmap,
                                               const int8_t* values, int64_t n_values) {
  if (n_values == 0) {
    return;
  }

  NANOARROW_DCHECK(bitmap->buffer.data != NULL);
  NANOARROW_DCHECK(values != NULL);

  const int8_t* values_cursor = values;
  int64_t n_remaining = n_values;
  int64_t out_i_cursor = bitmap->size_bits;
  uint8_t* out_cursor = bitmap->buffer.data + bitmap->size_bits / 8;

  // First byte
  if ((out_i_cursor % 8) != 0) {
    int64_t n_partial_bits = _ArrowRoundUpToMultipleOf8(out_i_cursor) - out_i_cursor;
    for (int i = 0; i < n_partial_bits; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, values[i]);
    }

    out_cursor++;
    values_cursor += n_partial_bits;
    n_remaining -= n_partial_bits;
  }

  // Middle bytes
  int64_t n_full_bytes = n_remaining / 8;
  for (int64_t i = 0; i < n_full_bytes; i++) {
    _ArrowBitmapPackInt8(values_cursor, out_cursor);
    values_cursor += 8;
    out_cursor++;
  }

  // Last byte
  out_i_cursor += n_full_bytes * 8;
  n_remaining -= n_full_bytes * 8;
  if (n_remaining > 0) {
    // Zero out the last byte
    *out_cursor = 0x00;
    for (int i = 0; i < n_remaining; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, values_cursor[i]);
    }
    out_cursor++;
  }

  bitmap->size_bits += n_values;
  bitmap->buffer.size_bytes = out_cursor - bitmap->buffer.data;
}

static inline void ArrowBitmapAppendInt32Unsafe(struct ArrowBitmap* bitmap,
                                                const int32_t* values, int64_t n_values) {
  if (n_values == 0) {
    return;
  }

  NANOARROW_DCHECK(bitmap->buffer.data != NULL);
  NANOARROW_DCHECK(values != NULL);

  const int32_t* values_cursor = values;
  int64_t n_remaining = n_values;
  int64_t out_i_cursor = bitmap->size_bits;
  uint8_t* out_cursor = bitmap->buffer.data + bitmap->size_bits / 8;

  // First byte
  if ((out_i_cursor % 8) != 0) {
    int64_t n_partial_bits = _ArrowRoundUpToMultipleOf8(out_i_cursor) - out_i_cursor;
    for (int i = 0; i < n_partial_bits; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, (uint8_t)values[i]);
    }

    out_cursor++;
    values_cursor += n_partial_bits;
    n_remaining -= n_partial_bits;
  }

  // Middle bytes
  int64_t n_full_bytes = n_remaining / 8;
  for (int64_t i = 0; i < n_full_bytes; i++) {
    _ArrowBitmapPackInt32(values_cursor, out_cursor);
    values_cursor += 8;
    out_cursor++;
  }

  // Last byte
  out_i_cursor += n_full_bytes * 8;
  n_remaining -= n_full_bytes * 8;
  if (n_remaining > 0) {
    // Zero out the last byte
    *out_cursor = 0x00;
    for (int i = 0; i < n_remaining; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, (uint8_t)values_cursor[i]);
    }
    out_cursor++;
  }

  bitmap->size_bits += n_values;
  bitmap->buffer.size_bytes = out_cursor - bitmap->buffer.data;
}

static inline void ArrowBitmapReset(struct ArrowBitmap* bitmap) {
  ArrowBufferReset(&bitmap->buffer);
  bitmap->size_bits = 0;
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/inline_types.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_NANOARROW_TYPES_H_INCLUDED
#define NANOARROW_NANOARROW_TYPES_H_INCLUDED

#include <stdint.h>
#include <string.h>

#include "nanoarrow/nanoarrow_config.h"

#if defined(NANOARROW_DEBUG) && !defined(NANOARROW_PRINT_AND_DIE)
#include <stdio.h>
#include <stdlib.h>
#endif

#ifdef __cplusplus
extern "C" {
#endif

// Extra guard for versions of Arrow without the canonical guard
#ifndef ARROW_FLAG_DICTIONARY_ORDERED

/// \defgroup nanoarrow-arrow-cdata Arrow C Data interface
///
/// The Arrow C Data (https://arrow.apache.org/docs/format/CDataInterface.html)
/// and Arrow C Stream (https://arrow.apache.org/docs/format/CStreamInterface.html)
/// interfaces are part of the
/// Arrow Columnar Format specification
/// (https://arrow.apache.org/docs/format/Columnar.html). See the Arrow documentation for
/// documentation of these structures.
///
/// @{

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE

#ifndef ARROW_C_STREAM_INTERFACE
#define ARROW_C_STREAM_INTERFACE

struct ArrowArrayStream {
  // Callback to get the stream type
  // (will be the same for all arrays in the stream).
  //
  // Return value: 0 if successful, an `errno`-compatible error code otherwise.
  //
  // If successful, the ArrowSchema must be released independently from the stream.
  int (*get_schema)(struct ArrowArrayStream*, struct ArrowSchema* out);

  // Callback to get the next array
  // (if no error and the array is released, the stream has ended)
  //
  // Return value: 0 if successful, an `errno`-compatible error code otherwise.
  //
  // If successful, the ArrowArray must be released independently from the stream.
  int (*get_next)(struct ArrowArrayStream*, struct ArrowArray* out);

  // Callback to get optional detailed error information.
  // This must only be called if the last stream operation failed
  // with a non-0 return code.
  //
  // Return value: pointer to a null-terminated character array describing
  // the last error, or NULL if no description is available.
  //
  // The returned pointer is only valid until the next operation on this stream
  // (including release).
  const char* (*get_last_error)(struct ArrowArrayStream*);

  // Release callback: release the stream's own resources.
  // Note that arrays returned by `get_next` must be individually released.
  void (*release)(struct ArrowArrayStream*);

  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_STREAM_INTERFACE
#endif  // ARROW_FLAG_DICTIONARY_ORDERED

/// @}

// Utility macros
#define _NANOARROW_CONCAT(x, y) x##y
#define _NANOARROW_MAKE_NAME(x, y) _NANOARROW_CONCAT(x, y)

#define _NANOARROW_RETURN_NOT_OK_IMPL(NAME, EXPR) \
  do {                                            \
    const int NAME = (EXPR);                      \
    if (NAME) return NAME;                        \
  } while (0)

#define _NANOARROW_CHECK_RANGE(x_, min_, max_) \
  NANOARROW_RETURN_NOT_OK((x_ >= min_ && x_ <= max_) ? NANOARROW_OK : EINVAL)

#define _NANOARROW_CHECK_UPPER_LIMIT(x_, max_) \
  NANOARROW_RETURN_NOT_OK((x_ <= max_) ? NANOARROW_OK : EINVAL)

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(NAME, EXPR, ERROR_PTR_EXPR, EXPR_STR) \
  do {                                                                                 \
    const int NAME = (EXPR);                                                           \
    if (NAME) {                                                                        \
      ArrowErrorSet((ERROR_PTR_EXPR), "%s failed with errno %d\n* %s:%d", EXPR_STR,    \
                    NAME, __FILE__, __LINE__);                                         \
      return NAME;                                                                     \
    }                                                                                  \
  } while (0)
#else
#define _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(NAME, EXPR, ERROR_PTR_EXPR, EXPR_STR) \
  do {                                                                                 \
    const int NAME = (EXPR);                                                           \
    if (NAME) {                                                                        \
      ArrowErrorSet((ERROR_PTR_EXPR), "%s failed with errno %d", EXPR_STR, NAME);      \
      return NAME;                                                                     \
    }                                                                                  \
  } while (0)
#endif

#if defined(NANOARROW_DEBUG)
// For checking ArrowErrorSet() calls for valid printf format strings/arguments
// If using mingw's c99-compliant printf, we need a different format-checking attribute
#if defined(__USE_MINGW_ANSI_STDIO) && defined(__MINGW_PRINTF_FORMAT)
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE \
  __attribute__((format(__MINGW_PRINTF_FORMAT, 2, 3)))
#elif defined(__GNUC__)
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE __attribute__((format(printf, 2, 3)))
#else
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE
#endif

// For checking calls to functions that return ArrowErrorCode
#if defined(__GNUC__) && (__GNUC__ >= 4)
#define NANOARROW_CHECK_RETURN_ATTRIBUTE __attribute__((warn_unused_result))
#elif defined(_MSC_VER) && (_MSC_VER >= 1700)
#define NANOARROW_CHECK_RETURN_ATTRIBUTE _Check_return_
#else
#define NANOARROW_CHECK_RETURN_ATTRIBUTE
#endif

#else
#define NANOARROW_CHECK_RETURN_ATTRIBUTE
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE
#endif

#define NANOARROW_UNUSED(x) (void)(x)

/// \brief Return code for success.
/// \ingroup nanoarrow-errors
#define NANOARROW_OK 0

/// \brief Represents an errno-compatible error code
/// \ingroup nanoarrow-errors
typedef int ArrowErrorCode;

#if defined(NANOARROW_DEBUG)
#define ArrowErrorCode NANOARROW_CHECK_RETURN_ATTRIBUTE ArrowErrorCode
#endif

/// \brief Flags supported by ArrowSchemaViewInit()
/// \ingroup nanoarrow-schema-view
#define NANOARROW_FLAG_ALL_SUPPORTED \
  (ARROW_FLAG_DICTIONARY_ORDERED | ARROW_FLAG_NULLABLE | ARROW_FLAG_MAP_KEYS_SORTED)

/// \brief Error type containing a UTF-8 encoded message.
/// \ingroup nanoarrow-errors
struct ArrowError {
  /// \brief A character buffer with space for an error message.
  char message[1024];
};

/// \brief Ensure an ArrowError is null-terminated by zeroing the first character.
/// \ingroup nanoarrow-errors
///
/// If error is NULL, this function does nothing.
static inline void ArrowErrorInit(struct ArrowError* error) {
  if (error != NULL) {
    error->message[0] = '\0';
  }
}

/// \brief Get the contents of an error
/// \ingroup nanoarrow-errors
///
/// If error is NULL, returns "", or returns the contents of the error message
/// otherwise.
static inline const char* ArrowErrorMessage(struct ArrowError* error) {
  if (error == NULL) {
    return "";
  } else {
    return error->message;
  }
}

/// \brief Set the contents of an error from an existing null-terminated string
/// \ingroup nanoarrow-errors
///
/// If error is NULL, this function does nothing.
static inline void ArrowErrorSetString(struct ArrowError* error, const char* src) {
  if (error == NULL) {
    return;
  }

  int64_t src_len = strlen(src);
  if (src_len >= ((int64_t)sizeof(error->message))) {
    memcpy(error->message, src, sizeof(error->message) - 1);
    error->message[sizeof(error->message) - 1] = '\0';
  } else {
    memcpy(error->message, src, src_len);
    error->message[src_len] = '\0';
  }
}

/// \brief Check the result of an expression and return it if not NANOARROW_OK
/// \ingroup nanoarrow-errors
#define NANOARROW_RETURN_NOT_OK(EXPR) \
  _NANOARROW_RETURN_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR)

/// \brief Check the result of an expression and return it if not NANOARROW_OK,
/// adding an auto-generated message to an ArrowError.
/// \ingroup nanoarrow-errors
///
/// This macro is used to ensure that functions that accept an ArrowError
/// as input always set its message when returning an error code (e.g., when calling
/// a nanoarrow function that does *not* accept ArrowError).
#define NANOARROW_RETURN_NOT_OK_WITH_ERROR(EXPR, ERROR_EXPR) \
  _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(                  \
      _NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, ERROR_EXPR, #EXPR)

#if defined(NANOARROW_DEBUG) && !defined(NANOARROW_PRINT_AND_DIE)
#define NANOARROW_PRINT_AND_DIE(VALUE, EXPR_STR)                                 \
  do {                                                                           \
    fprintf(stderr, "%s failed with code %d\n* %s:%d\n", EXPR_STR, (int)(VALUE), \
            __FILE__, (int)__LINE__);                                            \
    abort();                                                                     \
  } while (0)
#endif

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_ASSERT_OK_IMPL(NAME, EXPR, EXPR_STR) \
  do {                                                  \
    const int NAME = (EXPR);                            \
    if (NAME) NANOARROW_PRINT_AND_DIE(NAME, EXPR_STR);  \
  } while (0)

/// \brief Assert that an expression's value is NANOARROW_OK
/// \ingroup nanoarrow-errors
///
/// If nanoarrow was built in debug mode (i.e., defined(NANOARROW_DEBUG) is true),
/// print a message to stderr and abort. If nanoarrow was built in release mode,
/// this statement has no effect. You can customize fatal error behaviour
/// be defining the NANOARROW_PRINT_AND_DIE macro before including nanoarrow.h
/// This macro is provided as a convenience for users and is not used internally.
#define NANOARROW_ASSERT_OK(EXPR) \
  _NANOARROW_ASSERT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, #EXPR)

#define _NANOARROW_DCHECK_IMPL(EXPR, EXPR_STR)          \
  do {                                                  \
    if (!(EXPR)) NANOARROW_PRINT_AND_DIE(-1, EXPR_STR); \
  } while (0)

#define NANOARROW_DCHECK(EXPR) _NANOARROW_DCHECK_IMPL(EXPR, #EXPR)
#else
#define NANOARROW_ASSERT_OK(EXPR) (void)(EXPR)
#define NANOARROW_DCHECK(EXPR)
#endif

static inline void ArrowSchemaMove(struct ArrowSchema* src, struct ArrowSchema* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowSchema));
  src->release = NULL;
}

static inline void ArrowSchemaRelease(struct ArrowSchema* schema) {
  NANOARROW_DCHECK(schema != NULL);
  schema->release(schema);
  NANOARROW_DCHECK(schema->release == NULL);
}

static inline void ArrowArrayMove(struct ArrowArray* src, struct ArrowArray* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowArray));
  src->release = NULL;
}

static inline void ArrowArrayRelease(struct ArrowArray* array) {
  NANOARROW_DCHECK(array != NULL);
  array->release(array);
  NANOARROW_DCHECK(array->release == NULL);
}

static inline void ArrowArrayStreamMove(struct ArrowArrayStream* src,
                                        struct ArrowArrayStream* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowArrayStream));
  src->release = NULL;
}

static inline const char* ArrowArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream) {
  NANOARROW_DCHECK(array_stream != NULL);

  const char* value = array_stream->get_last_error(array_stream);
  if (value == NULL) {
    return "";
  } else {
    return value;
  }
}

static inline ArrowErrorCode ArrowArrayStreamGetSchema(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* out,
    struct ArrowError* error) {
  NANOARROW_DCHECK(array_stream != NULL);

  int result = array_stream->get_schema(array_stream, out);
  if (result != NANOARROW_OK && error != NULL) {
    ArrowErrorSetString(error, ArrowArrayStreamGetLastError(array_stream));
  }

  return result;
}

static inline ArrowErrorCode ArrowArrayStreamGetNext(
    struct ArrowArrayStream* array_stream, struct ArrowArray* out,
    struct ArrowError* error) {
  NANOARROW_DCHECK(array_stream != NULL);

  int result = array_stream->get_next(array_stream, out);
  if (result != NANOARROW_OK && error != NULL) {
    ArrowErrorSetString(error, ArrowArrayStreamGetLastError(array_stream));
  }

  return result;
}

static inline void ArrowArrayStreamRelease(struct ArrowArrayStream* array_stream) {
  NANOARROW_DCHECK(array_stream != NULL);
  array_stream->release(array_stream);
  NANOARROW_DCHECK(array_stream->release == NULL);
}

static char _ArrowIsLittleEndian(void) {
  uint32_t check = 1;
  char first_byte;
  memcpy(&first_byte, &check, sizeof(char));
  return first_byte;
}

/// \brief Arrow type enumerator
/// \ingroup nanoarrow-utils
///
/// These names are intended to map to the corresponding arrow::Type::type
/// enumerator; however, the numeric values are specifically not equal
/// (i.e., do not rely on numeric comparison).
enum ArrowType {
  NANOARROW_TYPE_UNINITIALIZED = 0,
  NANOARROW_TYPE_NA = 1,
  NANOARROW_TYPE_BOOL,
  NANOARROW_TYPE_UINT8,
  NANOARROW_TYPE_INT8,
  NANOARROW_TYPE_UINT16,
  NANOARROW_TYPE_INT16,
  NANOARROW_TYPE_UINT32,
  NANOARROW_TYPE_INT32,
  NANOARROW_TYPE_UINT64,
  NANOARROW_TYPE_INT64,
  NANOARROW_TYPE_HALF_FLOAT,
  NANOARROW_TYPE_FLOAT,
  NANOARROW_TYPE_DOUBLE,
  NANOARROW_TYPE_STRING,
  NANOARROW_TYPE_BINARY,
  NANOARROW_TYPE_FIXED_SIZE_BINARY,
  NANOARROW_TYPE_DATE32,
  NANOARROW_TYPE_DATE64,
  NANOARROW_TYPE_TIMESTAMP,
  NANOARROW_TYPE_TIME32,
  NANOARROW_TYPE_TIME64,
  NANOARROW_TYPE_INTERVAL_MONTHS,
  NANOARROW_TYPE_INTERVAL_DAY_TIME,
  NANOARROW_TYPE_DECIMAL128,
  NANOARROW_TYPE_DECIMAL256,
  NANOARROW_TYPE_LIST,
  NANOARROW_TYPE_STRUCT,
  NANOARROW_TYPE_SPARSE_UNION,
  NANOARROW_TYPE_DENSE_UNION,
  NANOARROW_TYPE_DICTIONARY,
  NANOARROW_TYPE_MAP,
  NANOARROW_TYPE_EXTENSION,
  NANOARROW_TYPE_FIXED_SIZE_LIST,
  NANOARROW_TYPE_DURATION,
  NANOARROW_TYPE_LARGE_STRING,
  NANOARROW_TYPE_LARGE_BINARY,
  NANOARROW_TYPE_LARGE_LIST,
  NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO,
  NANOARROW_TYPE_RUN_END_ENCODED,
  NANOARROW_TYPE_BINARY_VIEW,
  NANOARROW_TYPE_STRING_VIEW,
  NANOARROW_TYPE_DECIMAL32,
  NANOARROW_TYPE_DECIMAL64,
  NANOARROW_TYPE_LIST_VIEW,
  NANOARROW_TYPE_LARGE_LIST_VIEW,
};

/// \brief Get a string value of an enum ArrowType value
/// \ingroup nanoarrow-utils
///
/// Returns NULL for invalid values for type
static inline const char* ArrowTypeString(enum ArrowType type);

static inline const char* ArrowTypeString(enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_NA:
      return "na";
    case NANOARROW_TYPE_BOOL:
      return "bool";
    case NANOARROW_TYPE_UINT8:
      return "uint8";
    case NANOARROW_TYPE_INT8:
      return "int8";
    case NANOARROW_TYPE_UINT16:
      return "uint16";
    case NANOARROW_TYPE_INT16:
      return "int16";
    case NANOARROW_TYPE_UINT32:
      return "uint32";
    case NANOARROW_TYPE_INT32:
      return "int32";
    case NANOARROW_TYPE_UINT64:
      return "uint64";
    case NANOARROW_TYPE_INT64:
      return "int64";
    case NANOARROW_TYPE_HALF_FLOAT:
      return "half_float";
    case NANOARROW_TYPE_FLOAT:
      return "float";
    case NANOARROW_TYPE_DOUBLE:
      return "double";
    case NANOARROW_TYPE_STRING:
      return "string";
    case NANOARROW_TYPE_BINARY:
      return "binary";
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      return "fixed_size_binary";
    case NANOARROW_TYPE_DATE32:
      return "date32";
    case NANOARROW_TYPE_DATE64:
      return "date64";
    case NANOARROW_TYPE_TIMESTAMP:
      return "timestamp";
    case NANOARROW_TYPE_TIME32:
      return "time32";
    case NANOARROW_TYPE_TIME64:
      return "time64";
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      return "interval_months";
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      return "interval_day_time";
    case NANOARROW_TYPE_DECIMAL32:
      return "decimal32";
    case NANOARROW_TYPE_DECIMAL64:
      return "decimal64";
    case NANOARROW_TYPE_DECIMAL128:
      return "decimal128";
    case NANOARROW_TYPE_DECIMAL256:
      return "decimal256";
    case NANOARROW_TYPE_LIST:
      return "list";
    case NANOARROW_TYPE_STRUCT:
      return "struct";
    case NANOARROW_TYPE_SPARSE_UNION:
      return "sparse_union";
    case NANOARROW_TYPE_DENSE_UNION:
      return "dense_union";
    case NANOARROW_TYPE_DICTIONARY:
      return "dictionary";
    case NANOARROW_TYPE_MAP:
      return "map";
    case NANOARROW_TYPE_EXTENSION:
      return "extension";
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return "fixed_size_list";
    case NANOARROW_TYPE_DURATION:
      return "duration";
    case NANOARROW_TYPE_LARGE_STRING:
      return "large_string";
    case NANOARROW_TYPE_LARGE_BINARY:
      return "large_binary";
    case NANOARROW_TYPE_LARGE_LIST:
      return "large_list";
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      return "interval_month_day_nano";
    case NANOARROW_TYPE_RUN_END_ENCODED:
      return "run_end_encoded";
    case NANOARROW_TYPE_BINARY_VIEW:
      return "binary_view";
    case NANOARROW_TYPE_STRING_VIEW:
      return "string_view";
    case NANOARROW_TYPE_LIST_VIEW:
      return "list_view";
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return "large_list_view";
    default:
      return NULL;
  }
}

/// \brief Arrow time unit enumerator
/// \ingroup nanoarrow-utils
///
/// These names and values map to the corresponding arrow::TimeUnit::type
/// enumerator.
enum ArrowTimeUnit {
  NANOARROW_TIME_UNIT_SECOND = 0,
  NANOARROW_TIME_UNIT_MILLI = 1,
  NANOARROW_TIME_UNIT_MICRO = 2,
  NANOARROW_TIME_UNIT_NANO = 3
};

/// \brief Validation level enumerator
/// \ingroup nanoarrow-array
enum ArrowValidationLevel {
  /// \brief Do not validate buffer sizes or content.
  NANOARROW_VALIDATION_LEVEL_NONE = 0,

  /// \brief Validate buffer sizes that depend on array length but do not validate buffer
  /// sizes that depend on buffer data access.
  NANOARROW_VALIDATION_LEVEL_MINIMAL = 1,

  /// \brief Validate all buffer sizes, including those that require buffer data access,
  /// but do not perform any checks that are O(1) along the length of the buffers.
  NANOARROW_VALIDATION_LEVEL_DEFAULT = 2,

  /// \brief Validate all buffer sizes and all buffer content. This is useful in the
  /// context of untrusted input or input that may have been corrupted in transit.
  NANOARROW_VALIDATION_LEVEL_FULL = 3
};

/// \brief Comparison level enumerator
/// \ingroup nanoarrow-utils
enum ArrowCompareLevel {
  /// \brief Consider arrays equal if buffers contain identical content
  /// and have identical offset, null count, and length. Note that this is
  /// a much stricter check than logical equality, which would take into
  /// account potentially different content of null slots, arrays with a
  /// non-zero offset, and other considerations.
  NANOARROW_COMPARE_IDENTICAL,
};

/// \brief Get a string value of an enum ArrowTimeUnit value
/// \ingroup nanoarrow-utils
///
/// Returns NULL for invalid values for time_unit
static inline const char* ArrowTimeUnitString(enum ArrowTimeUnit time_unit);

static inline const char* ArrowTimeUnitString(enum ArrowTimeUnit time_unit) {
  switch (time_unit) {
    case NANOARROW_TIME_UNIT_SECOND:
      return "s";
    case NANOARROW_TIME_UNIT_MILLI:
      return "ms";
    case NANOARROW_TIME_UNIT_MICRO:
      return "us";
    case NANOARROW_TIME_UNIT_NANO:
      return "ns";
    default:
      return NULL;
  }
}

/// \brief Functional types of buffers as described in the Arrow Columnar Specification
/// \ingroup nanoarrow-array-view
enum ArrowBufferType {
  NANOARROW_BUFFER_TYPE_NONE,
  NANOARROW_BUFFER_TYPE_VALIDITY,
  NANOARROW_BUFFER_TYPE_TYPE_ID,
  NANOARROW_BUFFER_TYPE_UNION_OFFSET,
  NANOARROW_BUFFER_TYPE_DATA_OFFSET,
  NANOARROW_BUFFER_TYPE_DATA,
  NANOARROW_BUFFER_TYPE_VARIADIC_DATA,
  NANOARROW_BUFFER_TYPE_VARIADIC_SIZE,
  NANOARROW_BUFFER_TYPE_VIEW_OFFSET,
  NANOARROW_BUFFER_TYPE_SIZE,
};

/// \brief The maximum number of fixed buffers in an ArrowArrayView or ArrowLayout
/// \ingroup nanoarrow-array-view
#define NANOARROW_MAX_FIXED_BUFFERS 3

/// \brief An non-owning view of a string
/// \ingroup nanoarrow-utils
struct ArrowStringView {
  /// \brief A pointer to the start of the string
  ///
  /// If size_bytes is 0, this value may be NULL.
  const char* data;

  /// \brief The size of the string in bytes,
  ///
  /// (Not including the null terminator.)
  int64_t size_bytes;
};

/// \brief Return a view of a const C string
/// \ingroup nanoarrow-utils
static inline struct ArrowStringView ArrowCharView(const char* value);

static inline struct ArrowStringView ArrowCharView(const char* value) {
  struct ArrowStringView out;

  out.data = value;
  if (value) {
    out.size_bytes = (int64_t)strlen(value);
  } else {
    out.size_bytes = 0;
  }

  return out;
}

union ArrowBufferViewData {
  const void* data;
  const int8_t* as_int8;
  const uint8_t* as_uint8;
  const int16_t* as_int16;
  const uint16_t* as_uint16;
  const int32_t* as_int32;
  const uint32_t* as_uint32;
  const int64_t* as_int64;
  const uint64_t* as_uint64;
  const double* as_double;
  const float* as_float;
  const char* as_char;
  const union ArrowBinaryView* as_binary_view;
};

/// \brief An non-owning view of a buffer
/// \ingroup nanoarrow-utils
struct ArrowBufferView {
  /// \brief A pointer to the start of the buffer
  ///
  /// If size_bytes is 0, this value may be NULL.
  union ArrowBufferViewData data;

  /// \brief The size of the buffer in bytes
  int64_t size_bytes;
};

/// \brief Array buffer allocation and deallocation
/// \ingroup nanoarrow-buffer
///
/// Container for allocate, reallocate, and free methods that can be used
/// to customize allocation and deallocation of buffers when constructing
/// an ArrowArray.
struct ArrowBufferAllocator {
  /// \brief Reallocate a buffer or return NULL if it cannot be reallocated
  uint8_t* (*reallocate)(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                         int64_t old_size, int64_t new_size);

  /// \brief Deallocate a buffer allocated by this allocator
  void (*free)(struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t size);

  /// \brief Opaque data specific to the allocator
  void* private_data;
};

typedef void (*ArrowBufferDeallocatorCallback)(struct ArrowBufferAllocator* allocator,
                                               uint8_t* ptr, int64_t size);

/// \brief An owning mutable view of a buffer
/// \ingroup nanoarrow-buffer
struct ArrowBuffer {
  /// \brief A pointer to the start of the buffer
  ///
  /// If capacity_bytes is 0, this value may be NULL.
  uint8_t* data;

  /// \brief The size of the buffer in bytes
  int64_t size_bytes;

  /// \brief The capacity of the buffer in bytes
  int64_t capacity_bytes;

  /// \brief The allocator that will be used to reallocate and/or free the buffer
  struct ArrowBufferAllocator allocator;
};

/// \brief An owning mutable view of a bitmap
/// \ingroup nanoarrow-bitmap
struct ArrowBitmap {
  /// \brief An ArrowBuffer to hold the allocated memory
  struct ArrowBuffer buffer;

  /// \brief The number of bits that have been appended to the bitmap
  int64_t size_bits;
};

/// \brief A description of an arrangement of buffers
/// \ingroup nanoarrow-utils
///
/// Contains the minimum amount of information required to
/// calculate the size of each buffer in an ArrowArray knowing only
/// the length and offset of the array.
struct ArrowLayout {
  /// \brief The function of each buffer
  enum ArrowBufferType buffer_type[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The data type of each buffer
  enum ArrowType buffer_data_type[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The size of an element each buffer or 0 if this size is variable or unknown
  int64_t element_size_bits[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The number of elements in the child array per element in this array for a
  /// fixed-size list
  int64_t child_size_elements;
};

/// \brief A non-owning view of an ArrowArray
/// \ingroup nanoarrow-array-view
///
/// This data structure provides access to the values contained within
/// an ArrowArray with fields provided in a more readily-extractible
/// form. You can re-use an ArrowArrayView for multiple ArrowArrays
/// with the same storage type, use it to represent a hypothetical
/// ArrowArray that does not exist yet, or use it to validate the buffers
/// of a future ArrowArray.
struct ArrowArrayView {
  /// \brief The underlying ArrowArray or NULL if it has not been set or
  /// if the buffers in this ArrowArrayView are not backed by an ArrowArray.
  const struct ArrowArray* array;

  /// \brief The number of elements from the physical start of the buffers.
  int64_t offset;

  /// \brief The number of elements in this view.
  int64_t length;

  /// \brief A cached null count or -1 to indicate that this value is unknown.
  int64_t null_count;

  /// \brief The type used to store values in this array
  ///
  /// This type represents only the minimum required information to
  /// extract values from the array buffers (e.g., for a Date32 array,
  /// this value will be NANOARROW_TYPE_INT32). For dictionary-encoded
  /// arrays, this will be the index type.
  enum ArrowType storage_type;

  /// \brief The buffer types, strides, and sizes of this Array's buffers
  struct ArrowLayout layout;

  /// \brief This Array's buffers as ArrowBufferView objects
  struct ArrowBufferView buffer_views[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The number of children of this view
  int64_t n_children;

  /// \brief Pointers to views of this array's children
  struct ArrowArrayView** children;

  /// \brief Pointer to a view of this array's dictionary
  struct ArrowArrayView* dictionary;

  /// \brief Union type id to child index mapping
  ///
  /// If storage_type is a union type, a 256-byte ArrowMalloc()ed buffer
  /// such that child_index == union_type_id_map[type_id] and
  /// type_id == union_type_id_map[128 + child_index]. This value may be
  /// NULL in the case where child_id == type_id.
  int8_t* union_type_id_map;

  /// \brief Number of variadic buffers
  int32_t n_variadic_buffers;

  /// \brief Pointers to variadic buffers of binary/string_view arrays
  const void** variadic_buffers;

  /// \brief Size of each variadic buffer
  int64_t* variadic_buffer_sizes;
};

// Used as the private data member for ArrowArrays allocated here and accessed
// internally within inline ArrowArray* helpers.
struct ArrowArrayPrivateData {
  // Holder for the validity buffer (or first buffer for union types, which are
  // the only type whose first buffer is not a valdiity buffer)
  struct ArrowBitmap bitmap;

  // Holder for additional buffers as required
  struct ArrowBuffer buffers[NANOARROW_MAX_FIXED_BUFFERS - 1];

  // The array of pointers to buffers. This must be updated after a sequence
  // of appends to synchronize its values with the actual buffer addresses
  // (which may have been reallocated during that time)
  const void** buffer_data;

  // The storage data type, or NANOARROW_TYPE_UNINITIALIZED if unknown
  enum ArrowType storage_type;

  // The buffer arrangement for the storage type
  struct ArrowLayout layout;

  // Flag to indicate if there are non-sequence union type ids.
  // In the future this could be replaced with a type id<->child mapping
  // to support constructing unions in append mode where type_id != child_index
  int8_t union_type_id_is_child_index;

  // Number of variadic buffers for binary view types
  int32_t n_variadic_buffers;

  // Variadic buffers for binary view types
  struct ArrowBuffer* variadic_buffers;

  // The current offset used to build list views
  int64_t list_view_offset;
};

/// \brief A representation of an interval.
/// \ingroup nanoarrow-utils
struct ArrowInterval {
  /// \brief The type of interval being used
  enum ArrowType type;
  /// \brief The number of months represented by the interval
  int32_t months;
  /// \brief The number of days represented by the interval
  int32_t days;
  /// \brief The number of ms represented by the interval
  int32_t ms;
  /// \brief The number of ns represented by the interval
  int64_t ns;
};

/// \brief Zero initialize an Interval with a given unit
/// \ingroup nanoarrow-utils
static inline void ArrowIntervalInit(struct ArrowInterval* interval,
                                     enum ArrowType type) {
  memset(interval, 0, sizeof(struct ArrowInterval));
  interval->type = type;
}

/// \brief A representation of a fixed-precision decimal number
/// \ingroup nanoarrow-utils
///
/// This structure should be initialized with ArrowDecimalInit() once and
/// values set using ArrowDecimalSetInt(), ArrowDecimalSetBytes128(),
/// or ArrowDecimalSetBytes256().
struct ArrowDecimal {
  /// \brief An array of 64-bit integers of n_words length defined in native-endian order.
  /// For a 32-bit decimal value, index 0 will be a 32-bit integer value.
  uint64_t words[4];

  /// \brief The number of significant digits this decimal number can represent
  int32_t precision;

  /// \brief The number of digits after the decimal point. This can be negative.
  int32_t scale;

  /// \brief The number of 64-bit words in the words array. For the special case of a
  /// 32-bit decimal value, this will be 0.
  int n_words;

  /// \brief Cached value used by the implementation
  int high_word_index;

  /// \brief Cached value used by the implementation
  int low_word_index;
};

/// \brief Initialize a decimal with a given set of type parameters
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalInit(struct ArrowDecimal* decimal, int32_t bitwidth,
                                    int32_t precision, int32_t scale) {
  memset(decimal->words, 0, sizeof(decimal->words));
  decimal->precision = precision;
  decimal->scale = scale;
  // n_words will be 0 for bitwidth == 32
  decimal->n_words = (int)(bitwidth / 8 / sizeof(uint64_t));

  if (_ArrowIsLittleEndian()) {
    decimal->low_word_index = 0;
    decimal->high_word_index = decimal->n_words > 0 ? decimal->n_words - 1 : 0;
  } else {
    decimal->low_word_index = decimal->n_words > 0 ? decimal->n_words - 1 : 0;
    decimal->high_word_index = 0;
  }
}

/// \brief Get a signed integer value of a sufficiently small ArrowDecimal
///
/// This does not check if the decimal's precision sufficiently small to fit
/// within the signed 64-bit integer range (A precision less than or equal
/// to 18 is sufficiently small).
static inline int64_t ArrowDecimalGetIntUnsafe(const struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    return value;
  }

  return (int64_t)decimal->words[decimal->low_word_index];
}

/// \brief Copy the bytes of this decimal into a sufficiently large buffer
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalGetBytes(const struct ArrowDecimal* decimal,
                                        uint8_t* out) {
  if (decimal->n_words == 0) {
    memcpy(out, decimal->words, sizeof(int32_t));
  } else {
    memcpy(out, decimal->words, decimal->n_words * sizeof(uint64_t));
  }
}

/// \brief Returns 1 if the value represented by decimal is >= 0 or -1 otherwise
/// \ingroup nanoarrow-utils
static inline int64_t ArrowDecimalSign(const struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    return ArrowDecimalGetIntUnsafe(decimal) >= 0 ? 1 : -1;
  } else {
    return 1 | ((int64_t)(decimal->words[decimal->high_word_index]) >> 63);
  }
}

/// \brief Sets the integer value of this decimal
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalSetInt(struct ArrowDecimal* decimal, int64_t value) {
  if (decimal->n_words == 0) {
    int32_t value32 = (int32_t)value;
    memcpy(decimal->words, &value32, sizeof(int32_t));
    return;
  }

  if (value < 0) {
    memset(decimal->words, 0xff, decimal->n_words * sizeof(uint64_t));
  } else {
    memset(decimal->words, 0, decimal->n_words * sizeof(uint64_t));
  }

  decimal->words[decimal->low_word_index] = value;
}

/// \brief Negate the value of this decimal in place
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalNegate(struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    value = -value;
    memcpy(decimal->words, &value, sizeof(int32_t));
    return;
  }

  uint64_t carry = 1;

  if (decimal->low_word_index == 0) {
    for (int i = 0; i < decimal->n_words; i++) {
      uint64_t elem = decimal->words[i];
      elem = ~elem + carry;
      carry &= (elem == 0);
      decimal->words[i] = elem;
    }
  } else {
    for (int i = decimal->low_word_index; i >= 0; i--) {
      uint64_t elem = decimal->words[i];
      elem = ~elem + carry;
      carry &= (elem == 0);
      decimal->words[i] = elem;
    }
  }
}

/// \brief Copy bytes from a buffer into this decimal
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalSetBytes(struct ArrowDecimal* decimal,
                                        const uint8_t* value) {
  if (decimal->n_words == 0) {
    memcpy(decimal->words, value, sizeof(int32_t));
  } else {
    memcpy(decimal->words, value, decimal->n_words * sizeof(uint64_t));
  }
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/schema.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

static void ArrowSchemaReleaseInternal(struct ArrowSchema* schema) {
  if (schema->format != NULL) ArrowFree((void*)schema->format);
  if (schema->name != NULL) ArrowFree((void*)schema->name);
  if (schema->metadata != NULL) ArrowFree((void*)schema->metadata);

  // This object owns the memory for all the children, but those
  // children may have been generated elsewhere and might have
  // their own release() callback.
  if (schema->children != NULL) {
    for (int64_t i = 0; i < schema->n_children; i++) {
      if (schema->children[i] != NULL) {
        if (schema->children[i]->release != NULL) {
          ArrowSchemaRelease(schema->children[i]);
        }

        ArrowFree(schema->children[i]);
      }
    }

    ArrowFree(schema->children);
  }

  // This object owns the memory for the dictionary but it
  // may have been generated somewhere else and have its own
  // release() callback.
  if (schema->dictionary != NULL) {
    if (schema->dictionary->release != NULL) {
      ArrowSchemaRelease(schema->dictionary);
    }

    ArrowFree(schema->dictionary);
  }

  // private data not currently used
  if (schema->private_data != NULL) {
    ArrowFree(schema->private_data);
  }

  schema->release = NULL;
}

static const char* ArrowSchemaFormatTemplate(enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_UNINITIALIZED:
      return NULL;
    case NANOARROW_TYPE_NA:
      return "n";
    case NANOARROW_TYPE_BOOL:
      return "b";

    case NANOARROW_TYPE_UINT8:
      return "C";
    case NANOARROW_TYPE_INT8:
      return "c";
    case NANOARROW_TYPE_UINT16:
      return "S";
    case NANOARROW_TYPE_INT16:
      return "s";
    case NANOARROW_TYPE_UINT32:
      return "I";
    case NANOARROW_TYPE_INT32:
      return "i";
    case NANOARROW_TYPE_UINT64:
      return "L";
    case NANOARROW_TYPE_INT64:
      return "l";

    case NANOARROW_TYPE_HALF_FLOAT:
      return "e";
    case NANOARROW_TYPE_FLOAT:
      return "f";
    case NANOARROW_TYPE_DOUBLE:
      return "g";

    case NANOARROW_TYPE_STRING:
      return "u";
    case NANOARROW_TYPE_LARGE_STRING:
      return "U";
    case NANOARROW_TYPE_STRING_VIEW:
      return "vu";
    case NANOARROW_TYPE_BINARY:
      return "z";
    case NANOARROW_TYPE_BINARY_VIEW:
      return "vz";
    case NANOARROW_TYPE_LARGE_BINARY:
      return "Z";

    case NANOARROW_TYPE_DATE32:
      return "tdD";
    case NANOARROW_TYPE_DATE64:
      return "tdm";
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      return "tiM";
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      return "tiD";
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      return "tin";

    case NANOARROW_TYPE_LIST:
      return "+l";
    case NANOARROW_TYPE_LARGE_LIST:
      return "+L";
    case NANOARROW_TYPE_LIST_VIEW:
      return "+vl";
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return "+vL";
    case NANOARROW_TYPE_STRUCT:
      return "+s";
    case NANOARROW_TYPE_MAP:
      return "+m";
    case NANOARROW_TYPE_RUN_END_ENCODED:
      return "+r";

    default:
      return NULL;
  }
}

static int ArrowSchemaInitChildrenIfNeeded(struct ArrowSchema* schema,
                                           enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 1));
      ArrowSchemaInit(schema->children[0]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "item"));
      break;
    case NANOARROW_TYPE_MAP:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 1));
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaInitFromType(schema->children[0], NANOARROW_TYPE_STRUCT));
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "entries"));
      schema->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema->children[0], 2));
      ArrowSchemaInit(schema->children[0]->children[0]);
      ArrowSchemaInit(schema->children[0]->children[1]);
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaSetName(schema->children[0]->children[0], "key"));
      schema->children[0]->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaSetName(schema->children[0]->children[1], "value"));
      break;
    case NANOARROW_TYPE_RUN_END_ENCODED:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 2));
      ArrowSchemaInit(schema->children[0]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "run_ends"));
      schema->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      ArrowSchemaInit(schema->children[1]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[1], "values"));
    default:
      break;
  }

  return NANOARROW_OK;
}

void ArrowSchemaInit(struct ArrowSchema* schema) {
  schema->format = NULL;
  schema->name = NULL;
  schema->metadata = NULL;
  schema->flags = ARROW_FLAG_NULLABLE;
  schema->n_children = 0;
  schema->children = NULL;
  schema->dictionary = NULL;
  schema->private_data = NULL;
  schema->release = &ArrowSchemaReleaseInternal;
}

ArrowErrorCode ArrowSchemaSetType(struct ArrowSchema* schema, enum ArrowType type) {
  // We don't allocate the dictionary because it has to be nullptr
  // for non-dictionary-encoded arrays.

  // Set the format to a valid format string for type
  const char* template_format = ArrowSchemaFormatTemplate(type);

  // If type isn't recognized and not explicitly unset
  if (template_format == NULL && type != NANOARROW_TYPE_UNINITIALIZED) {
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, template_format));

  // For types with an umabiguous child structure, allocate children
  return ArrowSchemaInitChildrenIfNeeded(schema, type);
}

ArrowErrorCode ArrowSchemaSetTypeStruct(struct ArrowSchema* schema, int64_t n_children) {
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetType(schema, NANOARROW_TYPE_STRUCT));
  NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, n_children));
  for (int64_t i = 0; i < n_children; i++) {
    ArrowSchemaInit(schema->children[i]);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaInitFromType(struct ArrowSchema* schema, enum ArrowType type) {
  ArrowSchemaInit(schema);

  int result = ArrowSchemaSetType(schema, type);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema);
    return result;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetTypeFixedSize(struct ArrowSchema* schema,
                                           enum ArrowType type, int32_t fixed_size) {
  if (fixed_size <= 0) {
    return EINVAL;
  }

  char buffer[64];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      n_chars = snprintf(buffer, sizeof(buffer), "w:%" PRId32, fixed_size);
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      n_chars = snprintf(buffer, sizeof(buffer), "+w:%" PRId32, fixed_size);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, buffer));

  if (type == NANOARROW_TYPE_FIXED_SIZE_LIST) {
    NANOARROW_RETURN_NOT_OK(ArrowSchemaInitChildrenIfNeeded(schema, type));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetTypeDecimal(struct ArrowSchema* schema, enum ArrowType type,
                                         int32_t decimal_precision,
                                         int32_t decimal_scale) {
  if (decimal_precision <= 0) {
    return EINVAL;
  }

  char buffer[64];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_DECIMAL32:
      if (decimal_precision > 9) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,32", decimal_precision,
                         decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL64:
      if (decimal_precision > 18) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,64", decimal_precision,
                         decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL128:
      if (decimal_precision > 38) {
        return EINVAL;
      }

      n_chars =
          snprintf(buffer, sizeof(buffer), "d:%d,%d", decimal_precision, decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL256:
      if (decimal_precision > 76) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,256", decimal_precision,
                         decimal_scale);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';
  return ArrowSchemaSetFormat(schema, buffer);
}

ArrowErrorCode ArrowSchemaSetTypeRunEndEncoded(struct ArrowSchema* schema,
                                               enum ArrowType run_end_type) {
  switch (run_end_type) {
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT64:
      break;
    default:
      return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(
      schema, ArrowSchemaFormatTemplate(NANOARROW_TYPE_RUN_END_ENCODED)));
  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaInitChildrenIfNeeded(schema, NANOARROW_TYPE_RUN_END_ENCODED));
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetType(schema->children[0], run_end_type));
  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaSetType(schema->children[1], NANOARROW_TYPE_UNINITIALIZED));

  return NANOARROW_OK;
}

static const char* ArrowTimeUnitFormatString(enum ArrowTimeUnit time_unit) {
  switch (time_unit) {
    case NANOARROW_TIME_UNIT_SECOND:
      return "s";
    case NANOARROW_TIME_UNIT_MILLI:
      return "m";
    case NANOARROW_TIME_UNIT_MICRO:
      return "u";
    case NANOARROW_TIME_UNIT_NANO:
      return "n";
    default:
      return NULL;
  }
}

ArrowErrorCode ArrowSchemaSetTypeDateTime(struct ArrowSchema* schema, enum ArrowType type,
                                          enum ArrowTimeUnit time_unit,
                                          const char* timezone) {
  const char* time_unit_str = ArrowTimeUnitFormatString(time_unit);
  if (time_unit_str == NULL) {
    return EINVAL;
  }

  char buffer[128];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_TIME32:
      if (timezone != NULL) {
        return EINVAL;
      }

      switch (time_unit) {
        case NANOARROW_TIME_UNIT_MICRO:
        case NANOARROW_TIME_UNIT_NANO:
          return EINVAL;
        default:
          break;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "tt%s", time_unit_str);
      break;
    case NANOARROW_TYPE_TIME64:
      if (timezone != NULL) {
        return EINVAL;
      }

      switch (time_unit) {
        case NANOARROW_TIME_UNIT_SECOND:
        case NANOARROW_TIME_UNIT_MILLI:
          return EINVAL;
        default:
          break;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "tt%s", time_unit_str);
      break;
    case NANOARROW_TYPE_TIMESTAMP:
      if (timezone == NULL) {
        timezone = "";
      }
      n_chars = snprintf(buffer, sizeof(buffer), "ts%s:%s", time_unit_str, timezone);
      break;
    case NANOARROW_TYPE_DURATION:
      if (timezone != NULL) {
        return EINVAL;
      }
      n_chars = snprintf(buffer, sizeof(buffer), "tD%s", time_unit_str);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';

  return ArrowSchemaSetFormat(schema, buffer);
}

ArrowErrorCode ArrowSchemaSetTypeUnion(struct ArrowSchema* schema, enum ArrowType type,
                                       int64_t n_children) {
  if (n_children < 0 || n_children > 127) {
    return EINVAL;
  }

  // Max valid size would be +ud:0,1,...126 = 401 characters + null terminator
  char format_out[512];
  int64_t format_out_size = 512;
  memset(format_out, 0, format_out_size);
  int n_chars;
  char* format_cursor = format_out;

  switch (type) {
    case NANOARROW_TYPE_SPARSE_UNION:
      n_chars = snprintf(format_cursor, format_out_size, "+us:");
      format_cursor += n_chars;
      format_out_size -= n_chars;
      break;
    case NANOARROW_TYPE_DENSE_UNION:
      n_chars = snprintf(format_cursor, format_out_size, "+ud:");
      format_cursor += n_chars;
      format_out_size -= n_chars;
      break;
    default:
      return EINVAL;
  }

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  if (n_children > 0) {
    n_chars = snprintf(format_cursor, format_out_size, "0");
    format_cursor += n_chars;
    format_out_size -= n_chars;

    for (int64_t i = 1; i < n_children; i++) {
      n_chars = snprintf(format_cursor, format_out_size, ",%" PRId64, i);
      format_cursor += n_chars;
      format_out_size -= n_chars;
    }
  }

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, format_out));

  NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, n_children));
  for (int64_t i = 0; i < n_children; i++) {
    ArrowSchemaInit(schema->children[i]);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetFormat(struct ArrowSchema* schema, const char* format) {
  if (schema->format != NULL) {
    ArrowFree((void*)schema->format);
  }

  if (format != NULL) {
    size_t format_size = strlen(format) + 1;
    schema->format = (const char*)ArrowMalloc(format_size);
    if (schema->format == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->format, format, format_size);
  } else {
    schema->format = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetName(struct ArrowSchema* schema, const char* name) {
  if (schema->name != NULL) {
    ArrowFree((void*)schema->name);
  }

  if (name != NULL) {
    size_t name_size = strlen(name) + 1;
    schema->name = (const char*)ArrowMalloc(name_size);
    if (schema->name == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->name, name, name_size);
  } else {
    schema->name = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetMetadata(struct ArrowSchema* schema, const char* metadata) {
  if (schema->metadata != NULL) {
    ArrowFree((void*)schema->metadata);
  }

  if (metadata != NULL) {
    size_t metadata_size = ArrowMetadataSizeOf(metadata);
    schema->metadata = (const char*)ArrowMalloc(metadata_size);
    if (schema->metadata == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->metadata, metadata, metadata_size);
  } else {
    schema->metadata = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaAllocateChildren(struct ArrowSchema* schema,
                                           int64_t n_children) {
  if (schema->children != NULL) {
    return EEXIST;
  }

  if (n_children > 0) {
    schema->children =
        (struct ArrowSchema**)ArrowMalloc(n_children * sizeof(struct ArrowSchema*));

    if (schema->children == NULL) {
      return ENOMEM;
    }

    schema->n_children = n_children;

    memset(schema->children, 0, n_children * sizeof(struct ArrowSchema*));

    for (int64_t i = 0; i < n_children; i++) {
      schema->children[i] = (struct ArrowSchema*)ArrowMalloc(sizeof(struct ArrowSchema));

      if (schema->children[i] == NULL) {
        return ENOMEM;
      }

      schema->children[i]->release = NULL;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaAllocateDictionary(struct ArrowSchema* schema) {
  if (schema->dictionary != NULL) {
    return EEXIST;
  }

  schema->dictionary = (struct ArrowSchema*)ArrowMalloc(sizeof(struct ArrowSchema));
  if (schema->dictionary == NULL) {
    return ENOMEM;
  }

  schema->dictionary->release = NULL;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaDeepCopy(const struct ArrowSchema* schema,
                                   struct ArrowSchema* schema_out) {
  ArrowSchemaInit(schema_out);

  int result = ArrowSchemaSetFormat(schema_out, schema->format);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  schema_out->flags = schema->flags;

  result = ArrowSchemaSetName(schema_out, schema->name);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  result = ArrowSchemaSetMetadata(schema_out, schema->metadata);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  result = ArrowSchemaAllocateChildren(schema_out, schema->n_children);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    result = ArrowSchemaDeepCopy(schema->children[i], schema_out->children[i]);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }
  }

  if (schema->dictionary != NULL) {
    result = ArrowSchemaAllocateDictionary(schema_out);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }

    result = ArrowSchemaDeepCopy(schema->dictionary, schema_out->dictionary);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }
  }

  return NANOARROW_OK;
}

static void ArrowSchemaViewSetPrimitive(struct ArrowSchemaView* schema_view,
                                        enum ArrowType type) {
  schema_view->type = type;
  schema_view->storage_type = type;
}

static ArrowErrorCode ArrowSchemaViewParse(struct ArrowSchemaView* schema_view,
                                           const char* format,
                                           const char** format_end_out,
                                           struct ArrowError* error) {
  *format_end_out = format;

  // needed for decimal parsing
  const char* parse_start;
  char* parse_end;

  switch (format[0]) {
    case 'n':
      schema_view->type = NANOARROW_TYPE_NA;
      schema_view->storage_type = NANOARROW_TYPE_NA;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'b':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_BOOL);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'c':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT8);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'C':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT8);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 's':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT16);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'S':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT16);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'i':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'I':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT32);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'l':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'L':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT64);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'e':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_HALF_FLOAT);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'f':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_FLOAT);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'g':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DOUBLE);
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // decimal
    case 'd':
      if (format[1] != ':' || format[2] == '\0') {
        ArrowErrorSet(error, "Expected ':precision,scale[,bitwidth]' following 'd'");
        return EINVAL;
      }

      parse_start = format + 2;
      schema_view->decimal_precision = (int32_t)strtol(parse_start, &parse_end, 10);
      if (parse_end == parse_start || parse_end[0] != ',') {
        ArrowErrorSet(error, "Expected 'precision,scale[,bitwidth]' following 'd:'");
        return EINVAL;
      }

      parse_start = parse_end + 1;
      schema_view->decimal_scale = (int32_t)strtol(parse_start, &parse_end, 10);
      if (parse_end == parse_start) {
        ArrowErrorSet(error, "Expected 'scale[,bitwidth]' following 'd:precision,'");
        return EINVAL;
      } else if (parse_end[0] != ',') {
        schema_view->decimal_bitwidth = 128;
      } else {
        parse_start = parse_end + 1;
        schema_view->decimal_bitwidth = (int32_t)strtol(parse_start, &parse_end, 10);
        if (parse_start == parse_end) {
          ArrowErrorSet(error, "Expected precision following 'd:precision,scale,'");
          return EINVAL;
        }
      }

      *format_end_out = parse_end;

      switch (schema_view->decimal_bitwidth) {
        case 32:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL32);
          return NANOARROW_OK;
        case 64:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL64);
          return NANOARROW_OK;
        case 128:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL128);
          return NANOARROW_OK;
        case 256:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL256);
          return NANOARROW_OK;
        default:
          ArrowErrorSet(error,
                        "Expected decimal bitwidth of 128 or 256 but found %" PRId32,
                        schema_view->decimal_bitwidth);
          return EINVAL;
      }

    // validity + data
    case 'w':
      schema_view->type = NANOARROW_TYPE_FIXED_SIZE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_FIXED_SIZE_BINARY;
      if (format[1] != ':' || format[2] == '\0') {
        ArrowErrorSet(error, "Expected ':<width>' following 'w'");
        return EINVAL;
      }

      schema_view->fixed_size = (int32_t)strtol(format + 2, (char**)format_end_out, 10);
      return NANOARROW_OK;

    // validity + offset + data
    case 'z':
      schema_view->type = NANOARROW_TYPE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_BINARY;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'u':
      schema_view->type = NANOARROW_TYPE_STRING;
      schema_view->storage_type = NANOARROW_TYPE_STRING;
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // validity + large_offset + data
    case 'Z':
      schema_view->type = NANOARROW_TYPE_LARGE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_LARGE_BINARY;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'U':
      schema_view->type = NANOARROW_TYPE_LARGE_STRING;
      schema_view->storage_type = NANOARROW_TYPE_LARGE_STRING;
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // nested types
    case '+':
      switch (format[1]) {
        // list has validity + offset or offset
        case 'l':
          schema_view->storage_type = NANOARROW_TYPE_LIST;
          schema_view->type = NANOARROW_TYPE_LIST;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // large list has validity + large_offset or large_offset
        case 'L':
          schema_view->storage_type = NANOARROW_TYPE_LARGE_LIST;
          schema_view->type = NANOARROW_TYPE_LARGE_LIST;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // run end encoded has no buffer at all
        case 'r':
          schema_view->storage_type = NANOARROW_TYPE_RUN_END_ENCODED;
          schema_view->type = NANOARROW_TYPE_RUN_END_ENCODED;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // just validity buffer
        case 'w':
          if (format[2] != ':' || format[3] == '\0') {
            ArrowErrorSet(error, "Expected ':<width>' following '+w'");
            return EINVAL;
          }

          schema_view->storage_type = NANOARROW_TYPE_FIXED_SIZE_LIST;
          schema_view->type = NANOARROW_TYPE_FIXED_SIZE_LIST;
          schema_view->fixed_size =
              (int32_t)strtol(format + 3, (char**)format_end_out, 10);
          return NANOARROW_OK;
        case 's':
          schema_view->storage_type = NANOARROW_TYPE_STRUCT;
          schema_view->type = NANOARROW_TYPE_STRUCT;
          *format_end_out = format + 2;
          return NANOARROW_OK;
        case 'm':
          schema_view->storage_type = NANOARROW_TYPE_MAP;
          schema_view->type = NANOARROW_TYPE_MAP;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // unions
        case 'u':
          switch (format[2]) {
            case 'd':
              schema_view->storage_type = NANOARROW_TYPE_DENSE_UNION;
              schema_view->type = NANOARROW_TYPE_DENSE_UNION;
              break;
            case 's':
              schema_view->storage_type = NANOARROW_TYPE_SPARSE_UNION;
              schema_view->type = NANOARROW_TYPE_SPARSE_UNION;
              break;
            default:
              ArrowErrorSet(error,
                            "Expected union format string +us:<type_ids> or "
                            "+ud:<type_ids> but found '%s'",
                            format);
              return EINVAL;
          }

          if (format[3] == ':') {
            schema_view->union_type_ids = format + 4;
            int64_t n_type_ids =
                _ArrowParseUnionTypeIds(schema_view->union_type_ids, NULL);
            if (n_type_ids != schema_view->schema->n_children) {
              ArrowErrorSet(error,
                            "Expected union type_ids parameter to be a comma-separated "
                            "list of %" PRId64 " values between 0 and 127 but found '%s'",
                            schema_view->schema->n_children, schema_view->union_type_ids);
              return EINVAL;
            }
            *format_end_out = format + strlen(format);
            return NANOARROW_OK;
          } else {
            ArrowErrorSet(error,
                          "Expected union format string +us:<type_ids> or +ud:<type_ids> "
                          "but found '%s'",
                          format);
            return EINVAL;
          }

        // views
        case 'v':
          switch (format[2]) {
            case 'l':
              schema_view->storage_type = NANOARROW_TYPE_LIST_VIEW;
              schema_view->type = NANOARROW_TYPE_LIST_VIEW;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'L':
              schema_view->storage_type = NANOARROW_TYPE_LARGE_LIST_VIEW;
              schema_view->type = NANOARROW_TYPE_LARGE_LIST_VIEW;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(
                  error, "Expected view format string +vl or +vL but found '%s'", format);
              return EINVAL;
          }
        default:
          ArrowErrorSet(error, "Expected nested type format string but found '%s'",
                        format);
          return EINVAL;
      }

    // date/time types
    case 't':
      switch (format[1]) {
        // date
        case 'd':
          switch (format[2]) {
            case 'D':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_DATE32;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DATE64;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error, "Expected 'D' or 'm' following 'td' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        // time of day
        case 't':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_TIME32;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_TIME32;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIME64;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIME64;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(
                  error, "Expected 's', 'm', 'u', or 'n' following 'tt' but found '%s'",
                  format + 2);
              return EINVAL;
          }

        // timestamp
        case 's':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              break;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              break;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              break;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              break;
            default:
              ArrowErrorSet(
                  error, "Expected 's', 'm', 'u', or 'n' following 'ts' but found '%s'",
                  format + 2);
              return EINVAL;
          }

          if (format[3] != ':') {
            ArrowErrorSet(error, "Expected ':' following '%.3s' but found '%s'", format,
                          format + 3);
            return EINVAL;
          }

          schema_view->timezone = format + 4;
          *format_end_out = format + strlen(format);
          return NANOARROW_OK;

        // duration
        case 'D':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error,
                            "Expected 's', 'm', u', or 'n' following 'tD' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        // interval
        case 'i':
          switch (format[2]) {
            case 'M':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INTERVAL_MONTHS);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'D':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INTERVAL_DAY_TIME);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view,
                                          NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error,
                            "Expected 'M', 'D', or 'n' following 'ti' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        default:
          ArrowErrorSet(
              error, "Expected 'd', 't', 's', 'D', or 'i' following 't' but found '%s'",
              format + 1);
          return EINVAL;
      }

    // view types
    case 'v': {
      switch (format[1]) {
        case 'u':
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_STRING_VIEW);
          *format_end_out = format + 2;
          return NANOARROW_OK;
        case 'z':
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_BINARY_VIEW);
          *format_end_out = format + 2;
          return NANOARROW_OK;
        default:
          ArrowErrorSet(error, "Expected 'u', or 'z' following 'v' but found '%s'",
                        format + 1);
          return EINVAL;
      }
    }

    default:
      ArrowErrorSet(error, "Unknown format: '%s'", format);
      return EINVAL;
  }
}

static ArrowErrorCode ArrowSchemaViewValidateNChildren(
    struct ArrowSchemaView* schema_view, int64_t n_children, struct ArrowError* error) {
  if (n_children != -1 && schema_view->schema->n_children != n_children) {
    ArrowErrorSet(
        error, "Expected schema with %" PRId64 " children but found %" PRId64 " children",
        n_children, schema_view->schema->n_children);
    return EINVAL;
  }

  // Don't do a full validation of children but do check that they won't
  // segfault if inspected
  struct ArrowSchema* child;
  for (int64_t i = 0; i < schema_view->schema->n_children; i++) {
    child = schema_view->schema->children[i];
    if (child == NULL) {
      ArrowErrorSet(
          error, "Expected valid schema at schema->children[%" PRId64 "] but found NULL",
          i);
      return EINVAL;
    } else if (child->release == NULL) {
      ArrowErrorSet(error,
                    "Expected valid schema at schema->children[%" PRId64
                    "] but found a released schema",
                    i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowSchemaViewValidateUnion(struct ArrowSchemaView* schema_view,
                                                   struct ArrowError* error) {
  return ArrowSchemaViewValidateNChildren(schema_view, -1, error);
}

static ArrowErrorCode ArrowSchemaViewValidateMap(struct ArrowSchemaView* schema_view,
                                                 struct ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewValidateNChildren(schema_view, 1, error));

  if (schema_view->schema->children[0]->n_children != 2) {
    ArrowErrorSet(error,
                  "Expected child of map type to have 2 children but found %" PRId64,
                  schema_view->schema->children[0]->n_children);
    return EINVAL;
  }

  if (strcmp(schema_view->schema->children[0]->format, "+s") != 0) {
    ArrowErrorSet(error, "Expected format of child of map type to be '+s' but found '%s'",
                  schema_view->schema->children[0]->format);
    return EINVAL;
  }

  if (schema_view->schema->children[0]->flags & ARROW_FLAG_NULLABLE) {
    ArrowErrorSet(error,
                  "Expected child of map type to be non-nullable but was nullable");
    return EINVAL;
  }

  if (schema_view->schema->children[0]->children[0]->flags & ARROW_FLAG_NULLABLE) {
    ArrowErrorSet(error, "Expected key of map type to be non-nullable but was nullable");
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowSchemaViewValidateDictionary(
    struct ArrowSchemaView* schema_view, struct ArrowError* error) {
  // check for valid index type
  switch (schema_view->storage_type) {
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
      break;
    default:
      ArrowErrorSet(
          error,
          "Expected dictionary schema index type to be an integral type but found '%s'",
          schema_view->schema->format);
      return EINVAL;
  }

  struct ArrowSchemaView dictionary_schema_view;
  return ArrowSchemaViewInit(&dictionary_schema_view, schema_view->schema->dictionary,
                             error);
}

static ArrowErrorCode ArrowSchemaViewValidate(struct ArrowSchemaView* schema_view,
                                              enum ArrowType type,
                                              struct ArrowError* error) {
  switch (type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_DATE32:
    case NANOARROW_TYPE_DATE64:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
    case NANOARROW_TYPE_TIMESTAMP:
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DURATION:
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      return ArrowSchemaViewValidateNChildren(schema_view, 0, error);

    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      if (schema_view->fixed_size <= 0) {
        ArrowErrorSet(error, "Expected size > 0 for fixed size binary but found size %d",
                      schema_view->fixed_size);
        return EINVAL;
      }
      return ArrowSchemaViewValidateNChildren(schema_view, 0, error);

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return ArrowSchemaViewValidateNChildren(schema_view, 1, error);

    case NANOARROW_TYPE_RUN_END_ENCODED:
      return ArrowSchemaViewValidateNChildren(schema_view, 2, error);

    case NANOARROW_TYPE_STRUCT:
      return ArrowSchemaViewValidateNChildren(schema_view, -1, error);

    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      return ArrowSchemaViewValidateUnion(schema_view, error);

    case NANOARROW_TYPE_MAP:
      return ArrowSchemaViewValidateMap(schema_view, error);

    case NANOARROW_TYPE_DICTIONARY:
      return ArrowSchemaViewValidateDictionary(schema_view, error);

    default:
      ArrowErrorSet(error, "Expected a valid enum ArrowType value but found %d",
                    schema_view->type);
      return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaViewInit(struct ArrowSchemaView* schema_view,
                                   const struct ArrowSchema* schema,
                                   struct ArrowError* error) {
  if (schema == NULL) {
    ArrowErrorSet(error, "Expected non-NULL schema");
    return EINVAL;
  }

  if (schema->release == NULL) {
    ArrowErrorSet(error, "Expected non-released schema");
    return EINVAL;
  }

  schema_view->schema = schema;

  const char* format = schema->format;
  if (format == NULL) {
    ArrowErrorSet(
        error,
        "Error parsing schema->format: Expected a null-terminated string but found NULL");
    return EINVAL;
  }

  size_t format_len = strlen(format);
  if (format_len == 0) {
    ArrowErrorSet(error, "Error parsing schema->format: Expected a string with size > 0");
    return EINVAL;
  }

  const char* format_end_out;
  int result = ArrowSchemaViewParse(schema_view, format, &format_end_out, error);

  if (result != NANOARROW_OK) {
    if (error != NULL) {
      char child_error[1024];
      memcpy(child_error, ArrowErrorMessage(error), 1024);
      ArrowErrorSet(error, "Error parsing schema->format: %s", child_error);
    }

    return result;
  }

  if ((format + format_len) != format_end_out) {
    ArrowErrorSet(error, "Error parsing schema->format '%s': parsed %d/%zu characters",
                  format, (int)(format_end_out - format), format_len);
    return EINVAL;
  }

  if (schema->dictionary != NULL) {
    schema_view->type = NANOARROW_TYPE_DICTIONARY;
  }

  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaViewValidate(schema_view, schema_view->storage_type, error));

  if (schema_view->storage_type != schema_view->type) {
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaViewValidate(schema_view, schema_view->type, error));
  }

  int64_t unknown_flags = schema->flags & ~NANOARROW_FLAG_ALL_SUPPORTED;
  if (unknown_flags != 0) {
    ArrowErrorSet(error, "Unknown ArrowSchema flag");
    return EINVAL;
  }

  if (schema->flags & ARROW_FLAG_DICTIONARY_ORDERED &&
      schema_view->type != NANOARROW_TYPE_DICTIONARY) {
    ArrowErrorSet(error,
                  "ARROW_FLAG_DICTIONARY_ORDERED is only relevant for dictionaries");
    return EINVAL;
  }

  if (schema->flags & ARROW_FLAG_MAP_KEYS_SORTED &&
      schema_view->type != NANOARROW_TYPE_MAP) {
    ArrowErrorSet(error, "ARROW_FLAG_MAP_KEYS_SORTED is only relevant for a map type");
    return EINVAL;
  }

  ArrowLayoutInit(&schema_view->layout, schema_view->storage_type);
  if (schema_view->storage_type == NANOARROW_TYPE_FIXED_SIZE_BINARY) {
    schema_view->layout.element_size_bits[1] = (int64_t)schema_view->fixed_size * 8;
  } else if (schema_view->storage_type == NANOARROW_TYPE_FIXED_SIZE_LIST) {
    schema_view->layout.child_size_elements = schema_view->fixed_size;
  }

  schema_view->extension_name = ArrowCharView(NULL);
  schema_view->extension_metadata = ArrowCharView(NULL);
  NANOARROW_RETURN_NOT_OK(ArrowMetadataGetValue(schema->metadata,
                                                ArrowCharView("ARROW:extension:name"),
                                                &schema_view->extension_name));
  NANOARROW_RETURN_NOT_OK(ArrowMetadataGetValue(schema->metadata,
                                                ArrowCharView("ARROW:extension:metadata"),
                                                &schema_view->extension_metadata));

  return NANOARROW_OK;
}

static int64_t ArrowSchemaTypeToStringInternal(struct ArrowSchemaView* schema_view,
                                               char* out, int64_t n) {
  const char* type_string = ArrowTypeString(schema_view->type);
  switch (schema_view->type) {
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
      return snprintf(out, n, "%s(%" PRId32 ", %" PRId32 ")", type_string,
                      schema_view->decimal_precision, schema_view->decimal_scale);
    case NANOARROW_TYPE_TIMESTAMP:
      return snprintf(out, n, "%s('%s', '%s')", type_string,
                      ArrowTimeUnitString(schema_view->time_unit), schema_view->timezone);
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DURATION:
      return snprintf(out, n, "%s('%s')", type_string,
                      ArrowTimeUnitString(schema_view->time_unit));
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return snprintf(out, n, "%s(%" PRId32 ")", type_string, schema_view->fixed_size);
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      return snprintf(out, n, "%s([%s])", type_string, schema_view->union_type_ids);
    default:
      return snprintf(out, n, "%s", type_string);
  }
}

// Helper for bookkeeping to emulate sprintf()-like behaviour spread
// among multiple sprintf calls.
static inline void ArrowToStringLogChars(char** out, int64_t n_chars_last,
                                         int64_t* n_remaining, int64_t* n_chars) {
  // In the unlikely snprintf() returning a negative value (encoding error),
  // ensure the result won't cause an out-of-bounds access.
  if (n_chars_last < 0) {
    n_chars_last = 0;
  }

  *n_chars += n_chars_last;
  *n_remaining -= n_chars_last;

  // n_remaining is never less than 0
  if (*n_remaining < 0) {
    *n_remaining = 0;
  }

  // Can't do math on a NULL pointer
  if (*out != NULL) {
    *out += n_chars_last;
  }
}

int64_t ArrowSchemaToString(const struct ArrowSchema* schema, char* out, int64_t n,
                            char recursive) {
  if (schema == NULL) {
    return snprintf(out, n, "[invalid: pointer is null]");
  }

  if (schema->release == NULL) {
    return snprintf(out, n, "[invalid: schema is released]");
  }

  struct ArrowSchemaView schema_view;
  struct ArrowError error;

  if (ArrowSchemaViewInit(&schema_view, schema, &error) != NANOARROW_OK) {
    return snprintf(out, n, "[invalid: %s]", ArrowErrorMessage(&error));
  }

  // Extension type and dictionary should include both the top-level type
  // and the storage type.
  int is_extension = schema_view.extension_name.size_bytes > 0;
  int is_dictionary = schema->dictionary != NULL;
  int64_t n_chars = 0;
  int64_t n_chars_last = 0;

  // Uncommon but not technically impossible that both are true
  if (is_extension && is_dictionary) {
    n_chars_last = snprintf(
        out, n, "%.*s{dictionary(%s)<", (int)schema_view.extension_name.size_bytes,
        schema_view.extension_name.data, ArrowTypeString(schema_view.storage_type));
  } else if (is_extension) {
    n_chars_last = snprintf(out, n, "%.*s{", (int)schema_view.extension_name.size_bytes,
                            schema_view.extension_name.data);
  } else if (is_dictionary) {
    n_chars_last =
        snprintf(out, n, "dictionary(%s)<", ArrowTypeString(schema_view.storage_type));
  }

  ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

  if (!is_dictionary) {
    n_chars_last = ArrowSchemaTypeToStringInternal(&schema_view, out, n);
  } else {
    n_chars_last = ArrowSchemaToString(schema->dictionary, out, n, recursive);
  }

  ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

  if (recursive && schema->format[0] == '+') {
    n_chars_last = snprintf(out, n, "<");
    ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

    for (int64_t i = 0; i < schema->n_children; i++) {
      if (i > 0) {
        n_chars_last = snprintf(out, n, ", ");
        ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
      }

      // ArrowSchemaToStringInternal() will validate the child and print the error,
      // but we need the name first
      if (schema->children[i] != NULL && schema->children[i]->release != NULL &&
          schema->children[i]->name != NULL) {
        n_chars_last = snprintf(out, n, "%s: ", schema->children[i]->name);
        ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
      }

      n_chars_last = ArrowSchemaToString(schema->children[i], out, n, recursive);
      ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
    }

    n_chars_last = snprintf(out, n, ">");
    ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
  }

  if (is_extension && is_dictionary) {
    n_chars += snprintf(out, n, ">}");
  } else if (is_extension) {
    n_chars += snprintf(out, n, "}");
  } else if (is_dictionary) {
    n_chars += snprintf(out, n, ">");
  }

  // Ensure that we always return a positive result
  if (n_chars > 0) {
    return n_chars;
  } else {
    return 0;
  }
}

ArrowErrorCode ArrowMetadataReaderInit(struct ArrowMetadataReader* reader,
                                       const char* metadata) {
  reader->metadata = metadata;

  if (reader->metadata == NULL) {
    reader->offset = 0;
    reader->remaining_keys = 0;
  } else {
    memcpy(&reader->remaining_keys, reader->metadata, sizeof(int32_t));
    reader->offset = sizeof(int32_t);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataReaderRead(struct ArrowMetadataReader* reader,
                                       struct ArrowStringView* key_out,
                                       struct ArrowStringView* value_out) {
  if (reader->remaining_keys <= 0) {
    return EINVAL;
  }

  int64_t pos = 0;

  int32_t key_size;
  memcpy(&key_size, reader->metadata + reader->offset + pos, sizeof(int32_t));
  pos += sizeof(int32_t);

  key_out->data = reader->metadata + reader->offset + pos;
  key_out->size_bytes = key_size;
  pos += key_size;

  int32_t value_size;
  memcpy(&value_size, reader->metadata + reader->offset + pos, sizeof(int32_t));
  pos += sizeof(int32_t);

  value_out->data = reader->metadata + reader->offset + pos;
  value_out->size_bytes = value_size;
  pos += value_size;

  reader->offset += pos;
  reader->remaining_keys--;
  return NANOARROW_OK;
}

int64_t ArrowMetadataSizeOf(const char* metadata) {
  if (metadata == NULL) {
    return 0;
  }

  struct ArrowMetadataReader reader;
  struct ArrowStringView key;
  struct ArrowStringView value;
  if (ArrowMetadataReaderInit(&reader, metadata) != NANOARROW_OK) {
    return 0;
  }

  int64_t size = sizeof(int32_t);
  while (ArrowMetadataReaderRead(&reader, &key, &value) == NANOARROW_OK) {
    size += sizeof(int32_t) + key.size_bytes + sizeof(int32_t) + value.size_bytes;
  }

  return size;
}

static ArrowErrorCode ArrowMetadataGetValueInternal(const char* metadata,
                                                    struct ArrowStringView* key,
                                                    struct ArrowStringView* value_out) {
  struct ArrowMetadataReader reader;
  struct ArrowStringView existing_key;
  struct ArrowStringView existing_value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, metadata));

  while (ArrowMetadataReaderRead(&reader, &existing_key, &existing_value) ==
         NANOARROW_OK) {
    int key_equal = key->size_bytes == existing_key.size_bytes &&
                    strncmp(key->data, existing_key.data, existing_key.size_bytes) == 0;
    if (key_equal) {
      value_out->data = existing_value.data;
      value_out->size_bytes = existing_value.size_bytes;
      break;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataGetValue(const char* metadata, struct ArrowStringView key,
                                     struct ArrowStringView* value_out) {
  if (value_out == NULL) {
    return EINVAL;
  }

  return ArrowMetadataGetValueInternal(metadata, &key, value_out);
}

char ArrowMetadataHasKey(const char* metadata, struct ArrowStringView key) {
  struct ArrowStringView value = ArrowCharView(NULL);
  if (ArrowMetadataGetValue(metadata, key, &value) != NANOARROW_OK) {
    return 0;
  }

  return value.data != NULL;
}

ArrowErrorCode ArrowMetadataBuilderInit(struct ArrowBuffer* buffer,
                                        const char* metadata) {
  ArrowBufferInit(buffer);
  return ArrowBufferAppend(buffer, metadata, ArrowMetadataSizeOf(metadata));
}

static ArrowErrorCode ArrowMetadataBuilderAppendInternal(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView* key,
                                                         struct ArrowStringView* value) {
  if (value == NULL) {
    return NANOARROW_OK;
  }

  if (buffer->capacity_bytes == 0) {
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(buffer, 0));
  }

  if (((size_t)buffer->capacity_bytes) < sizeof(int32_t)) {
    return EINVAL;
  }

  int32_t n_keys;
  memcpy(&n_keys, buffer->data, sizeof(int32_t));

  int32_t key_size = (int32_t)key->size_bytes;
  int32_t value_size = (int32_t)value->size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(
      buffer, sizeof(int32_t) + key_size + sizeof(int32_t) + value_size));

  ArrowBufferAppendUnsafe(buffer, &key_size, sizeof(int32_t));
  ArrowBufferAppendUnsafe(buffer, key->data, key_size);
  ArrowBufferAppendUnsafe(buffer, &value_size, sizeof(int32_t));
  ArrowBufferAppendUnsafe(buffer, value->data, value_size);

  n_keys++;
  memcpy(buffer->data, &n_keys, sizeof(int32_t));

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowMetadataBuilderSetInternal(struct ArrowBuffer* buffer,
                                                      struct ArrowStringView* key,
                                                      struct ArrowStringView* value) {
  // Inspect the current value to see if we can avoid copying the buffer
  struct ArrowStringView current_value = ArrowCharView(NULL);
  NANOARROW_RETURN_NOT_OK(
      ArrowMetadataGetValueInternal((const char*)buffer->data, key, &current_value));

  // The key should be removed but no key exists
  if (value == NULL && current_value.data == NULL) {
    return NANOARROW_OK;
  }

  // The key/value can be appended because no key exists
  if (value != NULL && current_value.data == NULL) {
    return ArrowMetadataBuilderAppendInternal(buffer, key, value);
  }

  struct ArrowMetadataReader reader;
  struct ArrowStringView existing_key;
  struct ArrowStringView existing_value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, (const char*)buffer->data));

  struct ArrowBuffer new_buffer;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataBuilderInit(&new_buffer, NULL));

  while (reader.remaining_keys > 0) {
    int result = ArrowMetadataReaderRead(&reader, &existing_key, &existing_value);
    if (result != NANOARROW_OK) {
      ArrowBufferReset(&new_buffer);
      return result;
    }

    if (key->size_bytes == existing_key.size_bytes &&
        strncmp((const char*)key->data, (const char*)existing_key.data,
                existing_key.size_bytes) == 0) {
      result = ArrowMetadataBuilderAppendInternal(&new_buffer, key, value);
      value = NULL;
    } else {
      result =
          ArrowMetadataBuilderAppendInternal(&new_buffer, &existing_key, &existing_value);
    }

    if (result != NANOARROW_OK) {
      ArrowBufferReset(&new_buffer);
      return result;
    }
  }

  ArrowBufferReset(buffer);
  ArrowBufferMove(&new_buffer, buffer);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataBuilderAppend(struct ArrowBuffer* buffer,
                                          struct ArrowStringView key,
                                          struct ArrowStringView value) {
  return ArrowMetadataBuilderAppendInternal(buffer, &key, &value);
}

ArrowErrorCode ArrowMetadataBuilderSet(struct ArrowBuffer* buffer,
                                       struct ArrowStringView key,
                                       struct ArrowStringView value) {
  return ArrowMetadataBuilderSetInternal(buffer, &key, &value);
}

ArrowErrorCode ArrowMetadataBuilderRemove(struct ArrowBuffer* buffer,
                                          struct ArrowStringView key) {
  return ArrowMetadataBuilderSetInternal(buffer, &key, NULL);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/utils.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <stdarg.h>
#include <stddef.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

const char* ArrowNanoarrowVersion(void) { return NANOARROW_VERSION; }

int ArrowNanoarrowVersionInt(void) { return NANOARROW_VERSION_INT; }

ArrowErrorCode ArrowErrorSet(struct ArrowError* error, const char* fmt, ...) {
  if (error == NULL) {
    return NANOARROW_OK;
  }

  memset(error->message, 0, sizeof(error->message));

  va_list args;
  va_start(args, fmt);
  int chars_needed = vsnprintf(error->message, sizeof(error->message), fmt, args);
  va_end(args);

  if (chars_needed < 0) {
    return EINVAL;
  } else if (((size_t)chars_needed) >= sizeof(error->message)) {
    return ERANGE;
  } else {
    return NANOARROW_OK;
  }
}

void ArrowLayoutInit(struct ArrowLayout* layout, enum ArrowType storage_type) {
  layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_VALIDITY;
  layout->buffer_data_type[0] = NANOARROW_TYPE_BOOL;
  layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
  layout->buffer_data_type[1] = storage_type;
  layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_NONE;
  layout->buffer_data_type[2] = NANOARROW_TYPE_UNINITIALIZED;

  layout->element_size_bits[0] = 1;
  layout->element_size_bits[1] = 0;
  layout->element_size_bits[2] = 0;

  layout->child_size_elements = 0;

  switch (storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_RUN_END_ENCODED:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[0] = NANOARROW_TYPE_UNINITIALIZED;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      layout->element_size_bits[0] = 0;
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_LARGE_LIST:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      break;

    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      break;

    case NANOARROW_TYPE_BOOL:
      layout->element_size_bits[1] = 1;
      break;

    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
      layout->element_size_bits[1] = 8;
      break;

    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_HALF_FLOAT:
      layout->element_size_bits[1] = 16;
      break;

    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DECIMAL32:
      layout->element_size_bits[1] = 32;
      break;
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_DECIMAL64:
      layout->element_size_bits[1] = 64;
      break;

    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      layout->element_size_bits[1] = 128;
      break;

    case NANOARROW_TYPE_DECIMAL256:
      layout->element_size_bits[1] = 256;
      break;

    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      layout->buffer_data_type[1] = NANOARROW_TYPE_BINARY;
      break;

    case NANOARROW_TYPE_DENSE_UNION:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_TYPE_ID;
      layout->buffer_data_type[0] = NANOARROW_TYPE_INT8;
      layout->element_size_bits[0] = 8;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_UNION_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_SPARSE_UNION:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_TYPE_ID;
      layout->buffer_data_type[0] = NANOARROW_TYPE_INT8;
      layout->element_size_bits[0] = 8;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      break;

    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = storage_type;
      break;

    case NANOARROW_TYPE_LARGE_STRING:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = NANOARROW_TYPE_STRING;
      break;
    case NANOARROW_TYPE_LARGE_BINARY:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = NANOARROW_TYPE_BINARY;
      break;

    case NANOARROW_TYPE_BINARY_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[1] = NANOARROW_TYPE_BINARY_VIEW;
      layout->element_size_bits[1] = 128;
      break;
    case NANOARROW_TYPE_STRING_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[1] = NANOARROW_TYPE_STRING_VIEW;
      layout->element_size_bits[1] = 128;
      break;

    case NANOARROW_TYPE_LIST_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_VIEW_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_SIZE;
      layout->buffer_data_type[2] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[2] = 32;
      break;
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_VIEW_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_SIZE;
      layout->buffer_data_type[2] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[2] = 64;
      break;

    default:
      break;
  }
}

void* ArrowMalloc(int64_t size) { return malloc(size); }

void* ArrowRealloc(void* ptr, int64_t size) { return realloc(ptr, size); }

void ArrowFree(void* ptr) { free(ptr); }

static uint8_t* ArrowBufferAllocatorMallocReallocate(
    struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t old_size,
    int64_t new_size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(old_size);
  return (uint8_t*)ArrowRealloc(ptr, new_size);
}

static void ArrowBufferAllocatorMallocFree(struct ArrowBufferAllocator* allocator,
                                           uint8_t* ptr, int64_t size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(size);
  if (ptr != NULL) {
    ArrowFree(ptr);
  }
}

static struct ArrowBufferAllocator ArrowBufferAllocatorMalloc = {
    &ArrowBufferAllocatorMallocReallocate, &ArrowBufferAllocatorMallocFree, NULL};

struct ArrowBufferAllocator ArrowBufferAllocatorDefault(void) {
  return ArrowBufferAllocatorMalloc;
}

static uint8_t* ArrowBufferDeallocatorReallocate(struct ArrowBufferAllocator* allocator,
                                                 uint8_t* ptr, int64_t old_size,
                                                 int64_t new_size) {
  NANOARROW_UNUSED(new_size);

  // Attempting to reallocate a buffer with a custom deallocator is
  // a programming error. In debug mode, crash here.
#if defined(NANOARROW_DEBUG)
  NANOARROW_PRINT_AND_DIE(ENOMEM,
                          "It is an error to reallocate a buffer whose allocator is "
                          "ArrowBufferDeallocator()");
#endif

  // In release mode, ensure the the deallocator is called exactly
  // once using the pointer it was given and return NULL, which
  // will trigger the caller to return ENOMEM.
  allocator->free(allocator, ptr, old_size);
  *allocator = ArrowBufferAllocatorDefault();
  return NULL;
}

struct ArrowBufferAllocator ArrowBufferDeallocator(
    void (*custom_free)(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                        int64_t size),
    void* private_data) {
  struct ArrowBufferAllocator allocator;
  allocator.reallocate = &ArrowBufferDeallocatorReallocate;
  allocator.free = custom_free;
  allocator.private_data = private_data;
  return allocator;
}

static const int kInt32DecimalDigits = 9;

static const uint64_t kUInt32PowersOfTen[] = {
    1ULL,      10ULL,      100ULL,      1000ULL,      10000ULL,
    100000ULL, 1000000ULL, 10000000ULL, 100000000ULL, 1000000000ULL};

// Adapted from Arrow C++ to use 32-bit words for better C portability
// https://github.com/apache/arrow/blob/cd3321b28b0c9703e5d7105d6146c1270bbadd7f/cpp/src/arrow/util/decimal.cc#L524-L544
static void ShiftAndAdd(struct ArrowStringView value, uint32_t* out, int64_t out_size) {
  // We use strtoll for parsing, which needs input that is null-terminated
  char chunk_string[16];

  for (int64_t posn = 0; posn < value.size_bytes;) {
    int64_t remaining = value.size_bytes - posn;

    int64_t group_size;
    if (remaining > kInt32DecimalDigits) {
      group_size = kInt32DecimalDigits;
    } else {
      group_size = remaining;
    }

    const uint64_t multiple = kUInt32PowersOfTen[group_size];

    memcpy(chunk_string, value.data + posn, group_size);
    chunk_string[group_size] = '\0';
    uint32_t chunk = (uint32_t)strtoll(chunk_string, NULL, 10);

    for (int64_t i = 0; i < out_size; i++) {
      uint64_t tmp = out[i];
      tmp *= multiple;
      tmp += chunk;
      out[i] = (uint32_t)(tmp & 0xFFFFFFFFULL);
      chunk = (uint32_t)(tmp >> 32);
    }
    posn += group_size;
  }
}

ArrowErrorCode ArrowDecimalSetDigits(struct ArrowDecimal* decimal,
                                     struct ArrowStringView value) {
  // Check for sign
  int is_negative = value.data[0] == '-';
  int has_sign = is_negative || value.data[0] == '+';
  value.data += has_sign;
  value.size_bytes -= has_sign;

  // Check all characters are digits that are not the negative sign
  for (int64_t i = 0; i < value.size_bytes; i++) {
    char c = value.data[i];
    if (c < '0' || c > '9') {
      return EINVAL;
    }
  }

  // Skip over leading 0s
  int64_t n_leading_zeroes = 0;
  for (int64_t i = 0; i < value.size_bytes; i++) {
    if (value.data[i] == '0') {
      n_leading_zeroes++;
    } else {
      break;
    }
  }

  value.data += n_leading_zeroes;
  value.size_bytes -= n_leading_zeroes;

  // Use 32-bit words for portability
  uint32_t words32[8];
  memset(words32, 0, sizeof(words32));
  int n_words32 = decimal->n_words > 0 ? decimal->n_words * 2 : 1;
  NANOARROW_DCHECK(n_words32 <= 8);
  memset(words32, 0, sizeof(words32));

  ShiftAndAdd(value, words32, n_words32);

  if (_ArrowIsLittleEndian() || n_words32 == 1) {
    memcpy(decimal->words, words32, sizeof(uint32_t) * n_words32);
  } else {
    uint64_t lo;
    uint64_t hi;

    for (int i = 0; i < decimal->n_words; i++) {
      lo = (uint64_t)words32[i * 2];
      hi = (uint64_t)words32[i * 2 + 1] << 32;
      decimal->words[decimal->n_words - i - 1] = lo | hi;
    }
  }

  if (is_negative) {
    ArrowDecimalNegate(decimal);
  }

  return NANOARROW_OK;
}

// Adapted from Arrow C++ for C
// https://github.com/apache/arrow/blob/cd3321b28b0c9703e5d7105d6146c1270bbadd7f/cpp/src/arrow/util/decimal.cc#L365
ArrowErrorCode ArrowDecimalAppendDigitsToBuffer(const struct ArrowDecimal* decimal,
                                                struct ArrowBuffer* buffer) {
  NANOARROW_DCHECK(decimal->n_words == 0 || decimal->n_words == 1 ||
                   decimal->n_words == 2 || decimal->n_words == 4);

  // For the 32-bit case, just use snprintf()
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, 16));
    int n_chars = snprintf((char*)buffer->data + buffer->size_bytes,
                           (buffer->capacity_bytes - buffer->size_bytes), "%d", value);
    if (n_chars <= 0) {
      return EINVAL;
    }

    buffer->size_bytes += n_chars;
    return NANOARROW_OK;
  }

  int is_negative = ArrowDecimalSign(decimal) < 0;

  uint64_t words_little_endian[4];
  if (decimal->n_words == 0) {
    words_little_endian[0] = 0;
    memcpy(words_little_endian, decimal->words, sizeof(uint32_t));
  } else if (decimal->low_word_index == 0) {
    memcpy(words_little_endian, decimal->words, decimal->n_words * sizeof(uint64_t));
  } else {
    for (int i = 0; i < decimal->n_words; i++) {
      words_little_endian[i] = decimal->words[decimal->n_words - i - 1];
    }
  }

  // We've already made a copy, so negate that if needed
  if (is_negative) {
    if (decimal->n_words == 0) {
      uint32_t elem = (uint32_t)words_little_endian[0];
      elem = ~elem + 1;
      words_little_endian[0] = (int32_t)elem;
    } else {
      uint64_t carry = 1;
      for (int i = 0; i < decimal->n_words; i++) {
        uint64_t elem = words_little_endian[i];
        elem = ~elem + carry;
        carry &= (elem == 0);
        words_little_endian[i] = elem;
      }
    }
  }

  // Find the most significant word that is non-zero
  int most_significant_elem_idx = -1;
  if (decimal->n_words == 0) {
    if (words_little_endian[0] != 0) {
      most_significant_elem_idx = 0;
    }
  } else {
    for (int i = decimal->n_words - 1; i >= 0; i--) {
      if (words_little_endian[i] != 0) {
        most_significant_elem_idx = i;
        break;
      }
    }
  }

  // If they are all zero, the output is just '0'
  if (most_significant_elem_idx == -1) {
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(buffer, '0'));
    return NANOARROW_OK;
  }

  // Define segments such that each segment represents 9 digits with the
  // least significant group of 9 digits first. For example, if the input represents
  // 9876543210123456789, then segments will be [123456789, 876543210, 9].
  // We handle at most a signed 256 bit integer, whose maximum value occupies 77
  // characters. Thus, we need at most 9 segments.
  const uint32_t k1e9 = 1000000000U;
  int num_segments = 0;
  uint32_t segments[9];
  memset(segments, 0, sizeof(segments));
  uint64_t* most_significant_elem = words_little_endian + most_significant_elem_idx;

  do {
    // Compute remainder = words_little_endian % 1e9 and words_little_endian =
    // words_little_endian / 1e9.
    uint32_t remainder = 0;
    uint64_t* elem = most_significant_elem;

    do {
      // Compute dividend = (remainder << 32) | *elem  (a virtual 96-bit integer);
      // *elem = dividend / 1e9;
      // remainder = dividend % 1e9.
      uint32_t hi = (uint32_t)(*elem >> 32);
      uint32_t lo = (uint32_t)(*elem & 0xFFFFFFFFULL);
      uint64_t dividend_hi = ((uint64_t)(remainder) << 32) | hi;
      uint64_t quotient_hi = dividend_hi / k1e9;
      remainder = (uint32_t)(dividend_hi % k1e9);
      uint64_t dividend_lo = ((uint64_t)(remainder) << 32) | lo;
      uint64_t quotient_lo = dividend_lo / k1e9;
      remainder = (uint32_t)(dividend_lo % k1e9);

      *elem = (quotient_hi << 32) | quotient_lo;
    } while (elem-- != words_little_endian);

    segments[num_segments++] = remainder;
  } while (*most_significant_elem != 0 || most_significant_elem-- != words_little_endian);

  // We know our output has no more than 9 digits per segment, plus a negative sign,
  // plus any further digits between our output of 9 digits plus enough
  // extra characters to ensure that snprintf() with n = 21 (maximum length of %lu
  // including a the null terminator) is bounded properly.
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, num_segments * 9 + 1 + 21 - 9));
  if (is_negative) {
    buffer->data[buffer->size_bytes++] = '-';
  }

  // The most significant segment should have no leading zeroes
  int n_chars = snprintf((char*)buffer->data + buffer->size_bytes, 21, "%lu",
                         (unsigned long)segments[num_segments - 1]);

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  buffer->size_bytes += n_chars;

  // Subsequent output needs to be left-padded with zeroes such that each segment
  // takes up exactly 9 digits.
  for (int i = num_segments - 2; i >= 0; i--) {
    int n_chars = snprintf((char*)buffer->data + buffer->size_bytes, 21, "%09lu",
                           (unsigned long)segments[i]);
    buffer->size_bytes += n_chars;
    NANOARROW_DCHECK(buffer->size_bytes <= buffer->capacity_bytes);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDecimalAppendStringToBuffer(const struct ArrowDecimal* decimal,
                                                struct ArrowBuffer* buffer) {
  int64_t buffer_size = buffer->size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowDecimalAppendDigitsToBuffer(decimal, buffer));
  int64_t digits_size = buffer->size_bytes - buffer_size;

  if (decimal->scale <= 0) {
    // e.g., digits are -12345 and scale is -2 -> -1234500
    // Just add zeros to the end
    for (int i = decimal->scale; i < 0; i++) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(buffer, '0'));
    }
    return NANOARROW_OK;
  }

  int is_negative = buffer->data[0] == '-';
  int64_t num_digits = digits_size - is_negative;
  if (num_digits <= decimal->scale) {
    // e.g., digits are -12345 and scale is 6 -> -0.012345
    // Insert "0.<some zeros>" between the (maybe) negative sign and the digits
    int64_t num_zeros_after_decimal = decimal->scale - num_digits;
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferResize(buffer, buffer->size_bytes + num_zeros_after_decimal + 2, 0));

    uint8_t* digits_start = buffer->data + is_negative;
    memmove(digits_start + num_zeros_after_decimal + 2, digits_start, num_digits);
    *digits_start++ = '0';
    *digits_start++ = '.';
    for (int i = 0; i < num_zeros_after_decimal; i++) {
      *digits_start++ = '0';
    }

  } else {
    // e.g., digits are -12345 and scale is 4 -> -1.2345
    // Insert a decimal point before scale digits of output
    NANOARROW_RETURN_NOT_OK(ArrowBufferResize(buffer, buffer->size_bytes + 1, 0));
    uint8_t* decimal_point_to_be = buffer->data + buffer->size_bytes - 1 - decimal->scale;
    memmove(decimal_point_to_be + 1, decimal_point_to_be, decimal->scale);
    *decimal_point_to_be = '.';
  }

  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/cuda.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#if defined(NANOARROW_DEVICE_WITH_CUDA)

#include <inttypes.h>

#include <cuda.h>

#include "nanoarrow/nanoarrow_device.h"

static inline void ArrowDeviceCudaSetError(CUresult err, const char* op,
                                           struct ArrowError* error) {
  if (error == NULL) {
    return;
  }

  const char* name = NULL;
  CUresult err_result = cuGetErrorName(err, &name);
  if (err_result != CUDA_SUCCESS || name == NULL) {
    name = "name unknown";
  }

  const char* description = NULL;
  err_result = cuGetErrorString(err, &description);
  if (err_result != CUDA_SUCCESS || description == NULL) {
    description = "description unknown";
  }

  ArrowErrorSet(error, "[%s][%s] %s", op, name, description);
}

#define _NANOARROW_CUDA_RETURN_NOT_OK_IMPL(NAME, EXPR, OP, ERROR) \
  do {                                                            \
    CUresult NAME = (EXPR);                                       \
    if (NAME != CUDA_SUCCESS) {                                   \
      ArrowDeviceCudaSetError(NAME, OP, ERROR);                   \
      return EIO;                                                 \
    }                                                             \
  } while (0)

#define NANOARROW_CUDA_RETURN_NOT_OK(EXPR, OP, ERROR)                                    \
  _NANOARROW_CUDA_RETURN_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(cuda_err_, __COUNTER__), EXPR, \
                                     OP, ERROR)

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_CUDA_ASSERT_OK_IMPL(NAME, EXPR, EXPR_STR)           \
  do {                                                                 \
    const CUresult NAME = (EXPR);                                      \
    if (NAME != CUDA_SUCCESS) NANOARROW_PRINT_AND_DIE(NAME, EXPR_STR); \
  } while (0)
#define NANOARROW_CUDA_ASSERT_OK(EXPR)                                                   \
  _NANOARROW_CUDA_ASSERT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, \
                                 #EXPR)
#else
#define NANOARROW_CUDA_ASSERT_OK(EXPR) (void)(EXPR)
#endif

struct ArrowDeviceCudaPrivate {
  CUdevice cu_device;
  CUcontext cu_context;
};

struct ArrowDeviceCudaAllocatorPrivate {
  ArrowDeviceType device_type;
  int64_t device_id;
  // When moving a buffer from CUDA_HOST to CUDA, the pointer used to access
  // the data changes but the pointer needed to pass to cudaFreeHost does not
  void* allocated_ptr;
};

static void ArrowDeviceCudaDeallocator(struct ArrowBufferAllocator* allocator,
                                       uint8_t* ptr, int64_t old_size) {
  NANOARROW_UNUSED(ptr);
  NANOARROW_UNUSED(old_size);

  struct ArrowDeviceCudaAllocatorPrivate* allocator_private =
      (struct ArrowDeviceCudaAllocatorPrivate*)allocator->private_data;

  switch (allocator_private->device_type) {
    case ARROW_DEVICE_CUDA:
      cuMemFree((CUdeviceptr)allocator_private->allocated_ptr);
      break;
    case ARROW_DEVICE_CUDA_HOST:
      NANOARROW_CUDA_ASSERT_OK(cuMemFreeHost(allocator_private->allocated_ptr));
      break;
    default:
      break;
  }

  ArrowFree(allocator_private);
}

static ArrowErrorCode ArrowDeviceCudaAllocateBufferAsync(struct ArrowDevice* device,
                                                         struct ArrowBuffer* buffer,
                                                         int64_t size_bytes,
                                                         CUstream hstream) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  struct ArrowDeviceCudaAllocatorPrivate* allocator_private =
      (struct ArrowDeviceCudaAllocatorPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceCudaAllocatorPrivate));
  if (allocator_private == NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
    return ENOMEM;
  }

  CUresult err;
  void* ptr = NULL;
  const char* op = "";
  switch (device->device_type) {
    case ARROW_DEVICE_CUDA: {
      CUdeviceptr dptr = 0;

      // cuMemalloc requires non-zero size_bytes
      if (size_bytes > 0) {
        err = cuMemAllocAsync(&dptr, (size_t)size_bytes, hstream);
      } else {
        err = CUDA_SUCCESS;
      }

      ptr = (void*)dptr;
      op = "cuMemAlloc";
      break;
    }
    case ARROW_DEVICE_CUDA_HOST:
      err = cuMemAllocHost(&ptr, (size_t)size_bytes);
      op = "cuMemAllocHost";
      break;
    default:
      cuCtxPopCurrent(&unused);
      ArrowFree(allocator_private);
      return EINVAL;
  }

  if (err != CUDA_SUCCESS) {
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
    ArrowFree(allocator_private);
    NANOARROW_CUDA_RETURN_NOT_OK(err, op, NULL);
  }

  allocator_private->device_id = device->device_id;
  allocator_private->device_type = device->device_type;
  allocator_private->allocated_ptr = ptr;

  buffer->data = (uint8_t*)ptr;
  buffer->size_bytes = size_bytes;
  buffer->capacity_bytes = size_bytes;
  buffer->allocator =
      ArrowBufferDeallocator(&ArrowDeviceCudaDeallocator, allocator_private);

  NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  return NANOARROW_OK;
}

struct ArrowDeviceCudaArrayPrivate {
  struct ArrowArray parent;
  CUevent cu_event;
};

static void ArrowDeviceCudaArrayRelease(struct ArrowArray* array) {
  struct ArrowDeviceCudaArrayPrivate* private_data =
      (struct ArrowDeviceCudaArrayPrivate*)array->private_data;

  if (private_data->cu_event != NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(private_data->cu_event));
  }

  ArrowArrayRelease(&private_data->parent);
  ArrowFree(private_data);
  array->release = NULL;
}

static ArrowErrorCode ArrowDeviceCudaArrayInitInternal(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, CUevent cu_event) {
  struct ArrowDeviceCudaArrayPrivate* array_private =
      (struct ArrowDeviceCudaArrayPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceCudaArrayPrivate));
  if (array_private == NULL) {
    return ENOMEM;
  }

  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->array = *array;
  device_array->array.private_data = array_private;
  device_array->array.release = &ArrowDeviceCudaArrayRelease;
  ArrowArrayMove(array, &array_private->parent);

  device_array->device_id = device->device_id;
  device_array->device_type = device->device_type;

  if (cu_event != NULL) {
    array_private->cu_event = cu_event;
    device_array->sync_event = &array_private->cu_event;
  } else {
    array_private->cu_event = NULL;
    device_array->sync_event = NULL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaArrayInitAsync(struct ArrowDevice* device,
                                                    struct ArrowDeviceArray* device_array,
                                                    struct ArrowArray* array,
                                                    void* sync_event, void* stream) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  CUevent cu_event;
  if (sync_event == NULL) {
    cu_event = NULL;
  } else {
    cu_event = *((CUevent*)sync_event);
  }

  // If the stream was passed, it means that we are required to ensure that
  // the event that is exported by the output array captures the work that
  // has been done on stream. If we were not given an event to take ownership of,
  // this means we need to create one.
  CUevent cu_event_tmp = NULL;
  CUresult err;

  if (stream != NULL && cu_event == NULL) {
    // Event is faster with timing disabled (a user can provide their
    // own event if they want timing enabled)
    err = cuEventCreate(&cu_event_tmp, CU_EVENT_DISABLE_TIMING);
    if (err != CUDA_SUCCESS) {
      NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
      NANOARROW_CUDA_RETURN_NOT_OK(err, "cuEventCreate", NULL);
    }

    cu_event = cu_event_tmp;
  }

  if (stream != NULL) {
    err = cuEventRecord(cu_event, *((CUstream*)stream));
    if (err != CUDA_SUCCESS) {
      NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
      if (cu_event_tmp != NULL) {
        NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(cu_event_tmp));
      }

      NANOARROW_CUDA_RETURN_NOT_OK(err, "cuEventCreate", NULL);
    }
  }

  int result = ArrowDeviceCudaArrayInitInternal(device, device_array, array, cu_event);
  NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  if (result != NANOARROW_OK) {
    if (cu_event_tmp != NULL) {
      NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(cu_event_tmp));
    }

    return result;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaBufferCopyAsyncInternal(
    struct ArrowDevice* device_src, struct ArrowBufferView src,
    struct ArrowDevice* device_dst, struct ArrowBufferView dst, int* n_pop_context,
    struct ArrowError* error, CUstream hstream) {
  // Note: the device_src/sync event must be synchronized before calling these methods,
  // even though the cuMemcpyXXX() functions may do this automatically in some cases.

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_CUDA) {
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;
    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(dst_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyHtoDAsync((CUdeviceptr)dst.data.data, src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyHtoD", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CUDA &&
             device_src->device_id == device_dst->device_id) {
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(dst_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyDtoDAsync((CUdeviceptr)dst.data.data, (CUdeviceptr)src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyDtoDAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CUDA) {
    struct ArrowDeviceCudaPrivate* src_private =
        (struct ArrowDeviceCudaPrivate*)device_src->private_data;
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyPeerAsync((CUdeviceptr)dst.data.data, dst_private->cu_context,
                          (CUdeviceptr)src.data.data, src_private->cu_context,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyPeerAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    struct ArrowDeviceCudaPrivate* src_private =
        (struct ArrowDeviceCudaPrivate*)device_src->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(src_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;
    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyDtoHAsync((void*)dst.data.data, (CUdeviceptr)src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyDtoHAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CPU &&
             device_dst->device_type == ARROW_DEVICE_CUDA_HOST) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
             device_dst->device_type == ARROW_DEVICE_CUDA_HOST) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else {
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaBufferCopyAsync(struct ArrowDevice* device_src,
                                                     struct ArrowBufferView src,
                                                     struct ArrowDevice* device_dst,
                                                     struct ArrowBufferView dst,
                                                     void* stream) {
  if (stream == NULL) {
    return EINVAL;
  }

  CUstream hstream = *((CUstream*)stream);

  int n_pop_context = 0;
  struct ArrowError error;

  int result = ArrowDeviceCudaBufferCopyAsyncInternal(device_src, src, device_dst, dst,
                                                      &n_pop_context, &error, hstream);
  for (int i = 0; i < n_pop_context; i++) {
    CUcontext unused;
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  }

  return result;
}

static ArrowErrorCode ArrowDeviceCudaBufferInitAsync(struct ArrowDevice* device_src,
                                                     struct ArrowBufferView src,
                                                     struct ArrowDevice* device_dst,
                                                     struct ArrowBuffer* dst,
                                                     void* stream) {
  if (stream == NULL) {
    return EINVAL;
  }

  CUstream hstream = *((CUstream*)stream);

  struct ArrowBuffer tmp;

  switch (device_dst->device_type) {
    case ARROW_DEVICE_CUDA:
    case ARROW_DEVICE_CUDA_HOST:
      NANOARROW_RETURN_NOT_OK(
          ArrowDeviceCudaAllocateBufferAsync(device_dst, &tmp, src.size_bytes, hstream));
      break;
    case ARROW_DEVICE_CPU:
      ArrowBufferInit(&tmp);
      NANOARROW_RETURN_NOT_OK(ArrowBufferResize(&tmp, src.size_bytes, 0));
      break;
    default:
      return ENOTSUP;
  }

  struct ArrowBufferView tmp_view;
  tmp_view.data.data = tmp.data;
  tmp_view.size_bytes = tmp.size_bytes;
  int result =
      ArrowDeviceCudaBufferCopyAsync(device_src, src, device_dst, tmp_view, &hstream);
  if (result != NANOARROW_OK) {
    ArrowBufferReset(&tmp);
    return result;
  }

  ArrowBufferMove(&tmp, dst);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaSynchronize(struct ArrowDevice* device,
                                                 void* sync_event, void* stream,
                                                 struct ArrowError* error) {
  if (sync_event == NULL) {
    return NANOARROW_OK;
  }

  if (device->device_type != ARROW_DEVICE_CUDA &&
      device->device_type != ARROW_DEVICE_CUDA_HOST) {
    return ENOTSUP;
  }

  // Sync functions require a context to be set
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  // Memory for cuda_event is owned by the ArrowArray member of the ArrowDeviceArray
  CUevent* cu_event = (CUevent*)sync_event;
  CUstream* cu_stream = (CUstream*)stream;
  CUresult err = CUDA_SUCCESS;
  const char* op = "";

  if (cu_stream == NULL && cu_event != NULL) {
    err = cuEventSynchronize(*cu_event);
    op = "cuEventSynchronize";
  } else if (cu_stream != NULL && cu_event == NULL) {
    err = cuStreamSynchronize(*cu_stream);
    op = "cuStreamSynchronize";
  } else if (cu_stream != NULL && cu_event != NULL) {
    err = cuStreamWaitEvent(*cu_stream, *cu_event, CU_EVENT_WAIT_DEFAULT);
    op = "cuStreamWaitEvent";
  }

  NANOARROW_ASSERT_OK(cuCtxPopCurrent(&unused));
  NANOARROW_CUDA_RETURN_NOT_OK(err, op, error);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaArrayMove(struct ArrowDevice* device_src,
                                               struct ArrowDeviceArray* src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowDeviceArray* dst) {
  // Note that the case where the devices are the same is handled before this

  if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
      device_dst->device_type == ARROW_DEVICE_CPU) {
    // Move: the array's release callback is responsible for cudaFreeHost or
    // deregistration (or perhaps this has been handled at a higher level).
    // We do have to wait on the sync event, though, because this has to be NULL
    // for a CPU device array.
    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceCudaSynchronize(device_src, src->sync_event, NULL, NULL));
    ArrowDeviceArrayMove(src, dst);
    dst->device_type = device_dst->device_type;
    dst->device_id = device_dst->device_id;
    dst->sync_event = NULL;

    return NANOARROW_OK;
  }

  // TODO: We can theoretically also do a move from CUDA_HOST to CUDA

  return ENOTSUP;
}

static void ArrowDeviceCudaRelease(struct ArrowDevice* device) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;
  NANOARROW_CUDA_ASSERT_OK(cuDevicePrimaryCtxRelease(private_data->cu_device));
  ArrowFree(device->private_data);
  device->release = NULL;
}

static ArrowErrorCode ArrowDeviceCudaInitDevice(struct ArrowDevice* device,
                                                ArrowDeviceType device_type,
                                                int64_t device_id,
                                                struct ArrowError* error) {
  switch (device_type) {
    case ARROW_DEVICE_CUDA:
    case ARROW_DEVICE_CUDA_HOST:
      break;
    default:
      ArrowErrorSet(error, "Device type code %" PRId32 " not supported", device_type);
      return EINVAL;
  }

  CUdevice cu_device;
  NANOARROW_CUDA_RETURN_NOT_OK(cuDeviceGet(&cu_device, (int)device_id), "cuDeviceGet",
                               error);

  CUcontext cu_context;
  NANOARROW_CUDA_RETURN_NOT_OK(cuDevicePrimaryCtxRetain(&cu_context, cu_device),
                               "cuDevicePrimaryCtxRetain", error);

  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)ArrowMalloc(sizeof(struct ArrowDeviceCudaPrivate));
  if (private_data == NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuDevicePrimaryCtxRelease(cu_device));
    ArrowErrorSet(error, "out of memory");
    return ENOMEM;
  }

  device->device_type = device_type;
  device->device_id = device_id;
  device->array_init = &ArrowDeviceCudaArrayInitAsync;
  device->array_move = &ArrowDeviceCudaArrayMove;
  device->buffer_init = &ArrowDeviceCudaBufferInitAsync;
  device->buffer_move = NULL;
  device->buffer_copy = &ArrowDeviceCudaBufferCopyAsync;
  device->synchronize_event = &ArrowDeviceCudaSynchronize;
  device->release = &ArrowDeviceCudaRelease;

  private_data->cu_device = cu_device;
  private_data->cu_context = cu_context;
  device->private_data = private_data;

  return NANOARROW_OK;
}

struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type, int64_t device_id) {
  CUresult err;
  int n_devices;

  static struct ArrowDevice* devices_singleton = NULL;
  if (devices_singleton == NULL) {
    err = cuInit(0);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }

    err = cuDeviceGetCount(&n_devices);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }

    if (n_devices == 0) {
      return NULL;
    }

    devices_singleton =
        (struct ArrowDevice*)ArrowMalloc(2 * n_devices * sizeof(struct ArrowDevice));
    if (devices_singleton == NULL) {
      return NULL;
    }

    int result = NANOARROW_OK;
    memset(devices_singleton, 0, 2 * n_devices * sizeof(struct ArrowDevice));

    for (int i = 0; i < n_devices; i++) {
      result =
          ArrowDeviceCudaInitDevice(devices_singleton + i, ARROW_DEVICE_CUDA, i, NULL);
      if (result != NANOARROW_OK) {
        break;
      }

      result = ArrowDeviceCudaInitDevice(devices_singleton + n_devices + i,
                                         ARROW_DEVICE_CUDA_HOST, i, NULL);
      if (result != NANOARROW_OK) {
        break;
      }
    }

    if (result != NANOARROW_OK) {
      for (int i = 0; i < n_devices; i++) {
        if (devices_singleton[i].release != NULL) {
          devices_singleton[i].release(&(devices_singleton[i]));
        }
      }

      ArrowFree(devices_singleton);
      devices_singleton = NULL;
      return NULL;
    }

  } else {
    err = cuDeviceGetCount(&n_devices);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }
  }

  if (device_id < 0 || device_id >= n_devices) {
    return NULL;
  }

  switch (device_type) {
    case ARROW_DEVICE_CUDA:
      return devices_singleton + device_id;
    case ARROW_DEVICE_CUDA_HOST:
      return devices_singleton + n_devices + device_id;
    default:
      return NULL;
  }
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/device.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>

#include "nanoarrow/nanoarrow.h"
#include "nanoarrow/nanoarrow_device.h"

ArrowErrorCode ArrowDeviceCheckRuntime(struct ArrowError* error) {
  const char* nanoarrow_runtime_version = ArrowNanoarrowVersion();
  const char* nanoarrow_ipc_build_time_version = NANOARROW_VERSION;

  if (strcmp(nanoarrow_runtime_version, nanoarrow_ipc_build_time_version) != 0) {
    ArrowErrorSet(error, "Expected nanoarrow runtime version '%s' but found version '%s'",
                  nanoarrow_ipc_build_time_version, nanoarrow_runtime_version);
    return EINVAL;
  }

  return NANOARROW_OK;
}

static void ArrowDeviceArrayInitDefault(struct ArrowDevice* device,
                                        struct ArrowDeviceArray* device_array,
                                        struct ArrowArray* array) {
  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->device_type = device->device_type;
  device_array->device_id = device->device_id;
  ArrowArrayMove(array, &device_array->array);
}

static ArrowErrorCode ArrowDeviceCpuBufferInitAsync(struct ArrowDevice* device_src,
                                                    struct ArrowBufferView src,
                                                    struct ArrowDevice* device_dst,
                                                    struct ArrowBuffer* dst,
                                                    void* stream) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  ArrowBufferInit(dst);
  dst->allocator = ArrowBufferAllocatorDefault();
  NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(dst, src.data.as_uint8, src.size_bytes));
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuBufferMove(struct ArrowDevice* device_src,
                                               struct ArrowBuffer* src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowBuffer* dst) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  ArrowBufferMove(src, dst);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuBufferCopy(struct ArrowDevice* device_src,
                                               struct ArrowBufferView src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowBufferView dst, void* stream) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  memcpy((uint8_t*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuSynchronize(struct ArrowDevice* device,
                                                void* sync_event, void* stream,
                                                struct ArrowError* error) {
  switch (device->device_type) {
    case ARROW_DEVICE_CPU:
      if (sync_event != NULL || stream != NULL) {
        ArrowErrorSet(error, "sync_event and stream must be NULL for ARROW_DEVICE_CPU");
        return EINVAL;
      } else {
        return NANOARROW_OK;
      }
    default:
      ArrowErrorSet(error, "Expected CPU device but got device type %d",
                    (int)device->device_id);
      return ENOTSUP;
  }
}

static void ArrowDeviceCpuRelease(struct ArrowDevice* device) { device->release = NULL; }

struct ArrowDevice* ArrowDeviceCpu(void) {
  static struct ArrowDevice* cpu_device_singleton = NULL;
  if (cpu_device_singleton == NULL) {
    cpu_device_singleton = (struct ArrowDevice*)ArrowMalloc(sizeof(struct ArrowDevice));
    ArrowDeviceInitCpu(cpu_device_singleton);
  }

  return cpu_device_singleton;
}

void ArrowDeviceInitCpu(struct ArrowDevice* device) {
  device->device_type = ARROW_DEVICE_CPU;
  device->device_id = -1;
  device->array_init = NULL;
  device->array_move = NULL;
  device->buffer_init = &ArrowDeviceCpuBufferInitAsync;
  device->buffer_move = &ArrowDeviceCpuBufferMove;
  device->buffer_copy = &ArrowDeviceCpuBufferCopy;
  device->synchronize_event = &ArrowDeviceCpuSynchronize;
  device->release = &ArrowDeviceCpuRelease;
  device->private_data = NULL;
}

struct ArrowDevice* ArrowDeviceResolve(ArrowDeviceType device_type, int64_t device_id) {
  NANOARROW_UNUSED(device_id);
  if (device_type == ARROW_DEVICE_CPU) {
    return ArrowDeviceCpu();
  }

  if (device_type == ARROW_DEVICE_METAL) {
    struct ArrowDevice* default_device = ArrowDeviceMetalDefaultDevice();
    if (device_id == default_device->device_id) {
      return default_device;
    }
  }

  if (device_type == ARROW_DEVICE_CUDA || device_type == ARROW_DEVICE_CUDA_HOST) {
    return ArrowDeviceCuda(device_type, device_id);
  }

  return NULL;
}

ArrowErrorCode ArrowDeviceArrayInitAsync(struct ArrowDevice* device,
                                         struct ArrowDeviceArray* device_array,
                                         struct ArrowArray* array, void* sync_event,
                                         void* stream) {
  if (device->array_init != NULL) {
    return device->array_init(device, device_array, array, sync_event, stream);
  }

  // Sync event and stream aren't handled by the fallback implementation
  if (sync_event != NULL || stream != NULL) {
    return EINVAL;
  }

  ArrowDeviceArrayInitDefault(device, device_array, array);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceBufferInitAsync(struct ArrowDevice* device_src,
                                          struct ArrowBufferView src,
                                          struct ArrowDevice* device_dst,
                                          struct ArrowBuffer* dst, void* stream) {
  int result = device_dst->buffer_init(device_src, src, device_dst, dst, stream);
  if (result == ENOTSUP) {
    result = device_src->buffer_init(device_src, src, device_dst, dst, stream);
  }

  return result;
}

ArrowErrorCode ArrowDeviceBufferMove(struct ArrowDevice* device_src,
                                     struct ArrowBuffer* src,
                                     struct ArrowDevice* device_dst,
                                     struct ArrowBuffer* dst) {
  int result = device_dst->buffer_move(device_src, src, device_dst, dst);
  if (result == ENOTSUP) {
    result = device_src->buffer_move(device_src, src, device_dst, dst);
  }

  return result;
}

ArrowErrorCode ArrowDeviceBufferCopyAsync(struct ArrowDevice* device_src,
                                          struct ArrowBufferView src,
                                          struct ArrowDevice* device_dst,
                                          struct ArrowBufferView dst, void* stream) {
  int result = device_dst->buffer_copy(device_src, src, device_dst, dst, stream);
  if (result == ENOTSUP) {
    result = device_src->buffer_copy(device_src, src, device_dst, dst, stream);
  }

  return result;
}

struct ArrowBasicDeviceArrayStreamPrivate {
  struct ArrowDevice* device;
  struct ArrowArrayStream naive_stream;
};

static int ArrowDeviceBasicArrayStreamGetSchema(
    struct ArrowDeviceArrayStream* array_stream, struct ArrowSchema* schema) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  return private_data->naive_stream.get_schema(&private_data->naive_stream, schema);
}

static int ArrowDeviceBasicArrayStreamGetNext(struct ArrowDeviceArrayStream* array_stream,
                                              struct ArrowDeviceArray* device_array) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;

  struct ArrowArray tmp;
  NANOARROW_RETURN_NOT_OK(
      private_data->naive_stream.get_next(&private_data->naive_stream, &tmp));
  int result = ArrowDeviceArrayInit(private_data->device, device_array, &tmp, NULL);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  return NANOARROW_OK;
}

static const char* ArrowDeviceBasicArrayStreamGetLastError(
    struct ArrowDeviceArrayStream* array_stream) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  return private_data->naive_stream.get_last_error(&private_data->naive_stream);
}

static void ArrowDeviceBasicArrayStreamRelease(
    struct ArrowDeviceArrayStream* array_stream) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  ArrowArrayStreamRelease(&private_data->naive_stream);
  ArrowFree(private_data);
  array_stream->release = NULL;
}

ArrowErrorCode ArrowDeviceBasicArrayStreamInit(
    struct ArrowDeviceArrayStream* device_array_stream,
    struct ArrowArrayStream* array_stream, struct ArrowDevice* device) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)ArrowMalloc(
          sizeof(struct ArrowBasicDeviceArrayStreamPrivate));
  if (private_data == NULL) {
    return ENOMEM;
  }

  private_data->device = device;
  ArrowArrayStreamMove(array_stream, &private_data->naive_stream);

  device_array_stream->device_type = device->device_type;
  device_array_stream->get_schema = &ArrowDeviceBasicArrayStreamGetSchema;
  device_array_stream->get_next = &ArrowDeviceBasicArrayStreamGetNext;
  device_array_stream->get_last_error = &ArrowDeviceBasicArrayStreamGetLastError;
  device_array_stream->release = &ArrowDeviceBasicArrayStreamRelease;
  device_array_stream->private_data = private_data;
  return NANOARROW_OK;
}

void ArrowDeviceArrayViewInit(struct ArrowDeviceArrayView* device_array_view) {
  memset(device_array_view, 0, sizeof(struct ArrowDeviceArrayView));
}

void ArrowDeviceArrayViewReset(struct ArrowDeviceArrayView* device_array_view) {
  ArrowArrayViewReset(&device_array_view->array_view);
  device_array_view->device = NULL;
}

ArrowErrorCode ArrowDeviceArrayViewSetArrayMinimal(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error) {
  // Resolve device
  struct ArrowDevice* device =
      ArrowDeviceResolve(device_array->device_type, device_array->device_id);
  if (device == NULL) {
    ArrowErrorSet(error,
                  "Can't resolve device with type %" PRId32 " and identifier %" PRId64,
                  device_array->device_type, device_array->device_id);
    return EINVAL;
  }

  // Set the device array device
  device_array_view->device = device;

  // Populate the array_view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayMinimal(&device_array_view->array_view,
                                                        &device_array->array, error));

  // Populate the sync_event
  device_array_view->sync_event = device_array->sync_event;

  return NANOARROW_OK;
}

// Walks the tree of arrays to count the number of buffers with unknown size
// and the number of bytes we need to copy from a device buffer to find it.
static ArrowErrorCode ArrowDeviceArrayViewWalkUnknownBufferSizes(
    struct ArrowArrayView* array_view, int64_t* offset_buffer_size) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->length == 0 || array_view->buffer_views[1].size_bytes == 0) {
        array_view->buffer_views[2].size_bytes = 0;
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        *offset_buffer_size += array_view->layout.element_size_bits[1] / 8;
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
        array_view->children[i], offset_buffer_size));
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
        array_view->dictionary, offset_buffer_size));
  }

  return NANOARROW_OK;
}

// Walks the tree of arrays and launches an async copy of the relevant
// item in the array's offset buffer to the temporary buffer we've just
// allocated to collect these values.
static ArrowErrorCode ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
    struct ArrowDevice* device, struct ArrowArrayView* array_view,
    uint8_t** offset_value_dst, void* stream) {
  int64_t offset_plus_length = array_view->offset + array_view->length;

  struct ArrowBufferView src_view;
  struct ArrowBufferView dst_view;

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        src_view.data.as_int32 =
            array_view->buffer_views[1].data.as_int32 + offset_plus_length;
        src_view.size_bytes = sizeof(int32_t);
        dst_view.data.as_uint8 = *offset_value_dst;
        dst_view.size_bytes = sizeof(int32_t);

        NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferCopyAsync(
            device, src_view, ArrowDeviceCpu(), dst_view, stream));

        (*offset_value_dst) += sizeof(int32_t);
      }
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        src_view.data.as_int64 =
            array_view->buffer_views[1].data.as_int64 + offset_plus_length;
        src_view.size_bytes = sizeof(int64_t);
        dst_view.data.as_uint8 = *offset_value_dst;
        dst_view.size_bytes = sizeof(int64_t);

        NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferCopyAsync(
            device, src_view, ArrowDeviceCpu(), dst_view, stream));

        (*offset_value_dst) += sizeof(int64_t);
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
        device, array_view->children[i], offset_value_dst, stream));
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
        device, array_view->dictionary, offset_value_dst, stream));
  }

  return NANOARROW_OK;
}

// After synchronizing the stream with the CPU to ensure that all of the
// buffer sizes have been copied to the our temporary buffer, relay them
// back to the appropriate buffer view so that the buffer copier can
// do its thing.
static void ArrowDeviceArrayViewCollectUnknownBufferSizes(
    struct ArrowArrayView* array_view, uint8_t** offset_value_dst) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        int32_t size_bytes_32;
        memcpy(&size_bytes_32, *offset_value_dst, sizeof(int32_t));
        array_view->buffer_views[2].size_bytes = size_bytes_32;
        (*offset_value_dst) += sizeof(int32_t);
      }
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        memcpy(&array_view->buffer_views[2].size_bytes, *offset_value_dst,
               sizeof(int64_t));
        (*offset_value_dst) += sizeof(int64_t);
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    ArrowDeviceArrayViewCollectUnknownBufferSizes(array_view->children[i],
                                                  offset_value_dst);
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    ArrowDeviceArrayViewCollectUnknownBufferSizes(array_view->dictionary,
                                                  offset_value_dst);
  }
}

static ArrowErrorCode ArrowDeviceArrayViewEnsureBufferSizesAsync(
    struct ArrowDeviceArrayView* device_array_view, void* stream,
    struct ArrowError* error) {
  // Walk the tree of arrays to check for buffers whose size we don't know
  int64_t temp_buffer_length_bytes_required = 0;
  NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
      &device_array_view->array_view, &temp_buffer_length_bytes_required));

  // If there are no such arrays (e.g., there are no string or binary arrays in the tree),
  // we don't have to do anything extra
  if (temp_buffer_length_bytes_required == 0) {
    return NANOARROW_OK;
  }

  // Ensure that the stream provided waits on the array's sync event
  NANOARROW_RETURN_NOT_OK(device_array_view->device->synchronize_event(
      device_array_view->device, device_array_view->sync_event, stream, error));

  // Allocate a buffer big enough to hold all the offset values we need to
  // copy from the GPU
  struct ArrowBuffer buffer;
  ArrowBufferInit(&buffer);
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferResize(&buffer, temp_buffer_length_bytes_required, 0));

  uint8_t* cursor = buffer.data;
  int result = ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
      device_array_view->device, &device_array_view->array_view, &cursor, stream);
  if (result != NANOARROW_OK) {
    ArrowBufferReset(&buffer);
    return result;
  }

  NANOARROW_DCHECK(cursor == (buffer.data + buffer.size_bytes));

  // Synchronize the stream with the CPU
  result = device_array_view->device->synchronize_event(device_array_view->device, NULL,
                                                        stream, error);

  // Collect the values from the temporary buffer
  cursor = buffer.data;
  ArrowDeviceArrayViewCollectUnknownBufferSizes(&device_array_view->array_view, &cursor);
  NANOARROW_DCHECK(cursor == (buffer.data + buffer.size_bytes));
  ArrowBufferReset(&buffer);

  return result;
}

ArrowErrorCode ArrowDeviceArrayViewSetArrayAsync(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    void* stream, struct ArrowError* error) {
  // Populate the array view with all information accessible from the CPU
  NANOARROW_RETURN_NOT_OK(
      ArrowDeviceArrayViewSetArrayMinimal(device_array_view, device_array, error));

  NANOARROW_RETURN_NOT_OK(
      ArrowDeviceArrayViewEnsureBufferSizesAsync(device_array_view, stream, error));

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceArrayViewCopyInternal(struct ArrowDevice* device_src,
                                                       struct ArrowArrayView* src,
                                                       struct ArrowDevice* device_dst,
                                                       struct ArrowArray* dst,
                                                       void* stream) {
  // Currently no attempt to minimize the amount of memory copied (i.e.,
  // by applying offset + length and copying potentially fewer bytes)
  dst->length = src->length;
  dst->offset = src->offset;
  dst->null_count = src->null_count;

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (src->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferInitAsync(
        device_src, src->buffer_views[i], device_dst, ArrowArrayBuffer(dst, i), stream));
  }

  for (int64_t i = 0; i < src->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewCopyInternal(
        device_src, src->children[i], device_dst, dst->children[i], stream));
  }

  if (src->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewCopyInternal(
        device_src, src->dictionary, device_dst, dst->dictionary, stream));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceArrayViewCopyAsync(struct ArrowDeviceArrayView* src,
                                             struct ArrowDevice* device_dst,
                                             struct ArrowDeviceArray* dst, void* stream) {
  // Ensure src has all buffer sizes defined
  NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewEnsureBufferSizesAsync(src, stream, NULL));

  struct ArrowArray tmp;
  NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromArrayView(&tmp, &src->array_view, NULL));

  int result = ArrowDeviceArrayViewCopyInternal(src->device, &src->array_view, device_dst,
                                                &tmp, stream);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  // If we are copying to the CPU, we need to synchronize the stream because we
  // can't populate a sync event for a CPU array.
  if (device_dst->device_type == ARROW_DEVICE_CPU) {
    result = src->device->synchronize_event(src->device, NULL, stream, NULL);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(&tmp);
      return result;
    }

    stream = NULL;
  }

  result = ArrowArrayFinishBuilding(&tmp, NANOARROW_VALIDATION_LEVEL_MINIMAL, NULL);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  result = ArrowDeviceArrayInitAsync(device_dst, dst, &tmp, NULL, stream);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  return result;
}

ArrowErrorCode ArrowDeviceArrayMoveToDevice(struct ArrowDeviceArray* src,
                                            struct ArrowDevice* device_dst,
                                            struct ArrowDeviceArray* dst) {
  // Can always move from the same device to the same device
  if (src->device_type == device_dst->device_type &&
      src->device_id == device_dst->device_id) {
    ArrowDeviceArrayMove(src, dst);
    return NANOARROW_OK;
  }

  struct ArrowDevice* device_src = ArrowDeviceResolve(src->device_type, src->device_id);
  if (device_src == NULL) {
    return EINVAL;
  }

  // See if the source knows how to move
  int result;
  if (device_src->array_move != NULL) {
    result = device_src->array_move(device_src, src, device_dst, dst);
    if (result != ENOTSUP) {
      return result;
    }
  }

  // See if the destination knows how to move
  if (device_dst->array_move != NULL) {
    NANOARROW_RETURN_NOT_OK(device_dst->array_move(device_src, src, device_dst, dst));
  }

  return NANOARROW_OK;
}

#if !defined(NANOARROW_DEVICE_WITH_CUDA)
struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type, int64_t device_id) {
  NANOARROW_UNUSED(device_type);
  NANOARROW_UNUSED(device_id);

  return NULL;
}
#endif

#if !defined(NANOARROW_DEVICE_WITH_METAL)
struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void) { return NULL; }

ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                 struct ArrowError* error) {
  NANOARROW_UNUSED(device);

  ArrowErrorSet(error, "nanoarrow_device not built with Metal support");
  return ENOTSUP;
}

ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer) {
  NANOARROW_UNUSED(buffer);
  return ENOTSUP;
}

ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array) {
  NANOARROW_UNUSED(array);
  return ENOTSUP;
}
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/metal.cc <==

// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <string.h>
#include <unistd.h>

#include "nanoarrow/device/metal_impl.h"
#include "nanoarrow/nanoarrow_device.hpp"

// If non-null, caller must ->release() the return value. This doesn't
// release the underlying memory (which must be managed separately).
static MTL::Buffer* ArrowDeviceMetalWrapBufferNonOwning(MTL::Device* mtl_device,
                                                        const void* arbitrary_addr,
                                                        int64_t size_bytes = -1) {
  // Cache the page size from the system call
  static int pagesize = 0;
  if (pagesize == 0) {
    pagesize = getpagesize();
  }

  // If we don't know the size of the buffer yet, try pagesize
  if (size_bytes == -1) {
    size_bytes = pagesize;
  }

  // We can wrap any zero-size buffer
  if (size_bytes == 0) {
    return mtl_device->newBuffer(0, MTL::ResourceStorageModeShared);
  }

  int64_t allocation_size;
  if (size_bytes % pagesize == 0) {
    allocation_size = size_bytes;
  } else {
    allocation_size = (size_bytes / pagesize) + 1 * pagesize;
  }

  // Will return nullptr if the memory is improperly aligned
  return mtl_device->newBuffer(arbitrary_addr, allocation_size,
                               MTL::ResourceStorageModeShared, nullptr);
}

static uint8_t* ArrowDeviceMetalAllocatorReallocate(
    struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t old_size,
    int64_t new_size) {
  NANOARROW_UNUSED(allocator);

  // Cache the page size from the system call
  static int pagesize = 0;
  if (pagesize == 0) {
    pagesize = getpagesize();
  }

  int64_t allocation_size;
  if (new_size % pagesize == 0) {
    allocation_size = new_size;
  } else {
    allocation_size = (new_size / pagesize) + 1 * pagesize;
  }

  // If growing an existing buffer but the allocation size is still big enough,
  // return the same pointer and do nothing.
  if (ptr != nullptr && new_size >= old_size && new_size <= allocation_size) {
    return ptr;
  }

  int64_t copy_size;
  if (new_size > old_size) {
    copy_size = old_size;
  } else {
    copy_size = new_size;
  }

  void* new_ptr = nullptr;
  posix_memalign(&new_ptr, pagesize, allocation_size);
  if (new_ptr != nullptr && ptr != nullptr) {
    memcpy(new_ptr, ptr, copy_size);
  }

  if (ptr != nullptr) {
    free(ptr);
  }

  return reinterpret_cast<uint8_t*>(new_ptr);
}

static void ArrowDeviceMetalAllocatorFree(struct ArrowBufferAllocator* allocator,
                                          uint8_t* ptr, int64_t old_size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(old_size);
  free(ptr);
}

ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer) {
  buffer->allocator.reallocate = &ArrowDeviceMetalAllocatorReallocate;
  buffer->allocator.free = &ArrowDeviceMetalAllocatorFree;
  buffer->allocator.private_data = nullptr;
  buffer->data = nullptr;
  buffer->size_bytes = 0;
  buffer->capacity_bytes = 0;

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array) {
  struct ArrowBuffer* buffer;
  struct ArrowBuffer new_buffer;

  for (int64_t i = 0; i < array->n_buffers; i++) {
    buffer = ArrowArrayBuffer(array, i);
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&new_buffer));
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferAppend(&new_buffer, buffer->data, buffer->size_bytes));
    ArrowBufferReset(buffer);
    ArrowBufferMove(&new_buffer, buffer);
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalAlignArrayBuffers(array->children[i]));
  }

  return NANOARROW_OK;
}

struct ArrowDeviceMetalArrayPrivate {
  struct ArrowArray parent;
  MTL::SharedEvent* event;
};

static void ArrowDeviceMetalArrayRelease(struct ArrowArray* array) {
  struct ArrowDeviceMetalArrayPrivate* private_data =
      (struct ArrowDeviceMetalArrayPrivate*)array->private_data;
  if (private_data->event != nullptr) {
    private_data->event->release();
  }
  ArrowArrayRelease(&private_data->parent);
  ArrowFree(private_data);
  array->release = nullptr;
}

static ArrowErrorCode ArrowDeviceMetalArrayInitAsync(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, void* sync_event, void* stream) {
  struct ArrowDeviceMetalArrayPrivate* private_data =
      (struct ArrowDeviceMetalArrayPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceMetalArrayPrivate));
  if (private_data == nullptr) {
    return ENOMEM;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  // One can create a new event with mtl_device->newSharedEvent();
  private_data->event = static_cast<MTL::SharedEvent*>(sync_event);

  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->array = *array;
  device_array->array.private_data = private_data;
  device_array->array.release = &ArrowDeviceMetalArrayRelease;
  ArrowArrayMove(array, &private_data->parent);

  device_array->device_id = device->device_id;
  device_array->device_type = device->device_type;
  device_array->sync_event = private_data->event;

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceMetalBufferInitAsync(struct ArrowDevice* device_src,
                                                      struct ArrowBufferView src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowBuffer* dst,
                                                      void* stream) {
  if (stream != nullptr) {
    return ENOTSUP;
  }

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else {
    return ENOTSUP;
  }
}

static ArrowErrorCode ArrowDeviceMetalBufferMove(struct ArrowDevice* device_src,
                                                 struct ArrowBuffer* src,
                                                 struct ArrowDevice* device_dst,
                                                 struct ArrowBuffer* dst) {
  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    // Check if the input is already aligned
    auto mtl_device = reinterpret_cast<MTL::Device*>(device_dst->private_data);
    MTL::Buffer* mtl_buffer =
        ArrowDeviceMetalWrapBufferNonOwning(mtl_device, src->data, src->size_bytes);
    if (mtl_buffer != nullptr) {
      mtl_buffer->release();
      ArrowBufferMove(src, dst);
      return NANOARROW_OK;
    } else {
      // Otherwise, return ENOTSUP to signal that a move is not possible
      return ENOTSUP;
    }
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    // Metal -> Metal is always just a move
    ArrowBufferMove(src, dst);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    // Metal -> CPU is also just a move since the memory is CPU accessible
    ArrowBufferMove(src, dst);
    return NANOARROW_OK;
  } else {
    return ENOTSUP;
  }
}

static ArrowErrorCode ArrowDeviceMetalBufferCopyAsync(struct ArrowDevice* device_src,
                                                      struct ArrowBufferView src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowBufferView dst,
                                                      void* stream) {
  if (stream != nullptr) {
    return ENOTSUP;
  }

  // This is all just memcpy since it's all living in the same address space
  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else {
    return ENOTSUP;
  }
}

static int ArrowDeviceMetalCopyRequiredCpuToMetal(MTL::Device* mtl_device,
                                                  struct ArrowArray* src) {
  // Only if all buffers in src can be wrapped as an MTL::Buffer
  for (int i = 0; i < src->n_buffers; i++) {
    MTL::Buffer* maybe_buffer =
        ArrowDeviceMetalWrapBufferNonOwning(mtl_device, src->buffers[i]);
    if (maybe_buffer == nullptr) {
      return true;
    }

    maybe_buffer->release();
  }

  for (int64_t i = 0; i < src->n_children; i++) {
    int result = ArrowDeviceMetalCopyRequiredCpuToMetal(mtl_device, src->children[i]);
    if (result != 0) {
      return result;
    }
  }

  return false;
}

static ArrowErrorCode ArrowDeviceMetalSynchronize(struct ArrowDevice* device,
                                                  void* sync_event, void* stream,
                                                  struct ArrowError* error) {
  NANOARROW_UNUSED(device);
  NANOARROW_UNUSED(error);
  // TODO: sync events for Metal are harder than for CUDA
  // https://developer.apple.com/documentation/metal/resource_synchronization/synchronizing_events_between_a_gpu_and_the_cpu?language=objc
  // It would be much easier if sync_event were a command buffer

  // Something like:
  // auto listener = MTL::SharedEventListener::alloc();
  // listener->init();

  // auto event = reinterpret_cast<MTL::SharedEvent*>(sync_event);
  // event->notifyListener(
  //   listener, event->signaledValue(), ^(MTL::SharedEvent* event, uint64_t value) {
  //     event->signaledValue = value + 1;
  //   });

  // listener->release();

  // The case where we actually have to do something is not implemented
  if (sync_event != NULL || stream != NULL) {
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceMetalArrayMove(struct ArrowDevice* device_src,
                                                struct ArrowDeviceArray* src,
                                                struct ArrowDevice* device_dst,
                                                struct ArrowDeviceArray* dst) {
  // Note that the case where the devices are the same is handled before this

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    // Check if we can do the move (i.e., if all buffers are page-aligned)
    auto mtl_device = reinterpret_cast<MTL::Device*>(device_dst->private_data);
    if (ArrowDeviceMetalCopyRequiredCpuToMetal(mtl_device, &src->array)) {
      return ENOTSUP;
    }

    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceArrayInit(device_dst, dst, &src->array, src->sync_event));
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceMetalSynchronize(device_src, src->sync_event, nullptr, nullptr));
    ArrowDeviceArrayMove(src, dst);
    dst->device_type = device_dst->device_type;
    dst->device_id = device_dst->device_id;
    dst->sync_event = NULL;
    return NANOARROW_OK;
  }

  return ENOTSUP;
}

static void ArrowDeviceMetalRelease(struct ArrowDevice* device) {
  auto mtl_device = reinterpret_cast<MTL::Device*>(device->private_data);
  mtl_device->release();
  device->release = NULL;
}

struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void) {
  static struct ArrowDevice* default_device_singleton = nullptr;
  if (default_device_singleton == nullptr) {
    default_device_singleton =
        (struct ArrowDevice*)ArrowMalloc(sizeof(struct ArrowDevice));
    int result = ArrowDeviceMetalInitDefaultDevice(default_device_singleton, nullptr);
    if (result != NANOARROW_OK) {
      ArrowFree(default_device_singleton);
      default_device_singleton = nullptr;
    }
  }

  return default_device_singleton;
}

ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                 struct ArrowError* error) {
  MTL::Device* default_device = MTL::CreateSystemDefaultDevice();
  if (default_device == nullptr) {
    ArrowErrorSet(error, "No default device found");
    return EINVAL;
  }

  device->device_type = ARROW_DEVICE_METAL;
  device->device_id = static_cast<int64_t>(default_device->registryID());
  device->array_init = &ArrowDeviceMetalArrayInitAsync;
  device->array_move = &ArrowDeviceMetalArrayMove;
  device->buffer_init = &ArrowDeviceMetalBufferInitAsync;
  device->buffer_move = &ArrowDeviceMetalBufferMove;
  device->buffer_copy = &ArrowDeviceMetalBufferCopyAsync;
  device->synchronize_event = &ArrowDeviceMetalSynchronize;
  device->release = &ArrowDeviceMetalRelease;
  device->private_data = default_device;
  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#define NS_PRIVATE_IMPLEMENTATION
#define MTL_PRIVATE_IMPLEMENTATION
#include "metal_impl.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

// We have no control over the Metal headers
#pragma GCC diagnostic ignored "-Wgnu-anonymous-struct"
#pragma GCC diagnostic ignored "-Wnested-anon-types"
#pragma GCC diagnostic ignored "-Wignored-qualifiers"
#pragma GCC diagnostic push
#include <Metal/Metal.hpp>
#pragma GCC diagnostic pop


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/array_stream.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_ARRAY_STREAM_HPP_INCLUDED
#define NANOARROW_HPP_ARRAY_STREAM_HPP_INCLUDED

#include <vector>

#include "nanoarrow/hpp/unique.hpp"

NANOARROW_CXX_NAMESPACE_BEGIN

/// \defgroup nanoarrow_hpp-array-stream ArrayStream helpers
///
/// These classes provide simple ArrowArrayStream implementations that
/// can be extended to help simplify the process of creating a valid
/// ArrowArrayStream implementation or used as-is for testing.
///
/// @{

/// @brief Export an ArrowArrayStream from a standard C++ class
/// @tparam T A class with methods `int GetSchema(ArrowSchema*)`, `int
/// GetNext(ArrowArray*)`, and `const char* GetLastError()`
///
/// This class allows a standard C++ class to be exported to a generic ArrowArrayStream
/// consumer by mapping C callback invocations to method calls on an instance of the
/// object whose lifecycle is owned by the ArrowArrayStream. See VectorArrayStream for
/// minimal useful example of this pattern.
///
/// The methods must be accessible to the ArrayStreamFactory, either as public methods or
/// by declaring ArrayStreamFactory<ImplClass> a friend. Implementors are encouraged (but
/// not required) to implement a ToArrayStream(ArrowArrayStream*) that creates a new
/// instance owned by the ArrowArrayStream and moves the relevant data to that instance.
///
/// An example implementation might be:
///
/// \code
/// class StreamImpl {
///  public:
///   // Public methods (e.g., constructor) used from C++ to initialize relevant data
///
///   // Idiomatic exporter to move data + lifecycle responsibility to an instance
///   // managed by the ArrowArrayStream callbacks
///   void ToArrayStream(struct ArrowArrayStream* out) {
///     ArrayStreamFactory<StreamImpl>::InitArrayStream(new StreamImpl(...), out);
///   }
///
///  private:
///   // Make relevant methods available to the ArrayStreamFactory
///   friend class ArrayStreamFactory<StreamImpl>;
///
///   // Method implementations (called from C, not normally interacted with from C++)
///   int GetSchema(struct ArrowSchema* schema) { return ENOTSUP; }
///   int GetNext(struct ArrowArray* array) { return ENOTSUP; }
///   const char* GetLastError() { nullptr; }
/// };
/// \endcode
///
/// An example usage might be:
///
/// \code
/// // Call constructor and/or public methods to initialize relevant data
/// StreamImpl impl;
///
/// // Export to ArrowArrayStream after data are finalized
/// UniqueArrayStream stream;
/// impl.ToArrayStream(stream.get());
/// \endcode
template <typename T>
class ArrayStreamFactory {
 public:
  /// \brief Take ownership of instance and populate callbacks of out
  static void InitArrayStream(T* instance, struct ArrowArrayStream* out) {
    out->get_schema = &get_schema_wrapper;
    out->get_next = &get_next_wrapper;
    out->get_last_error = &get_last_error_wrapper;
    out->release = &release_wrapper;
    out->private_data = instance;
  }

 private:
  static int get_schema_wrapper(struct ArrowArrayStream* stream,
                                struct ArrowSchema* schema) {
    return reinterpret_cast<T*>(stream->private_data)->GetSchema(schema);
  }

  static int get_next_wrapper(struct ArrowArrayStream* stream, struct ArrowArray* array) {
    return reinterpret_cast<T*>(stream->private_data)->GetNext(array);
  }

  static const char* get_last_error_wrapper(struct ArrowArrayStream* stream) {
    return reinterpret_cast<T*>(stream->private_data)->GetLastError();
  }

  static void release_wrapper(struct ArrowArrayStream* stream) {
    delete reinterpret_cast<T*>(stream->private_data);
    stream->release = nullptr;
    stream->private_data = nullptr;
  }
};

/// \brief An empty array stream
///
/// This class can be constructed from an struct ArrowSchema and implements a default
/// get_next() method that always marks the output ArrowArray as released.
class EmptyArrayStream {
 public:
  /// \brief Create an EmptyArrayStream from an ArrowSchema
  ///
  /// Takes ownership of schema.
  EmptyArrayStream(struct ArrowSchema* schema) : schema_(schema) {
    ArrowErrorInit(&error_);
  }

  /// \brief Export to ArrowArrayStream
  void ToArrayStream(struct ArrowArrayStream* out) {
    EmptyArrayStream* impl = new EmptyArrayStream(schema_.get());
    ArrayStreamFactory<EmptyArrayStream>::InitArrayStream(impl, out);
  }

 private:
  UniqueSchema schema_;
  struct ArrowError error_;

  friend class ArrayStreamFactory<EmptyArrayStream>;

  int GetSchema(struct ArrowSchema* schema) {
    return ArrowSchemaDeepCopy(schema_.get(), schema);
  }

  int GetNext(struct ArrowArray* array) {
    array->release = nullptr;
    return NANOARROW_OK;
  }

  const char* GetLastError() { return error_.message; }
};

/// \brief Implementation of an ArrowArrayStream backed by a vector of UniqueArray objects
class VectorArrayStream {
 public:
  /// \brief Create a VectorArrayStream from an ArrowSchema + vector of UniqueArray
  ///
  /// Takes ownership of schema and moves arrays if possible.
  VectorArrayStream(struct ArrowSchema* schema, std::vector<UniqueArray> arrays)
      : offset_(0), schema_(schema), arrays_(std::move(arrays)) {}

  /// \brief Create a one-shot VectorArrayStream from an ArrowSchema + ArrowArray
  ///
  /// Takes ownership of schema and array.
  VectorArrayStream(struct ArrowSchema* schema, struct ArrowArray* array)
      : offset_(0), schema_(schema) {
    arrays_.emplace_back(array);
  }

  /// \brief Export to ArrowArrayStream
  void ToArrayStream(struct ArrowArrayStream* out) {
    VectorArrayStream* impl = new VectorArrayStream(schema_.get(), std::move(arrays_));
    ArrayStreamFactory<VectorArrayStream>::InitArrayStream(impl, out);
  }

 private:
  int64_t offset_;
  UniqueSchema schema_;
  std::vector<UniqueArray> arrays_;

  friend class ArrayStreamFactory<VectorArrayStream>;

  int GetSchema(struct ArrowSchema* schema) {
    return ArrowSchemaDeepCopy(schema_.get(), schema);
  }

  int GetNext(struct ArrowArray* array) {
    if (offset_ < static_cast<int64_t>(arrays_.size())) {
      arrays_[offset_++].move(array);
    } else {
      array->release = nullptr;
    }

    return NANOARROW_OK;
  }

  const char* GetLastError() { return ""; }
};

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/buffer.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_BUFFER_HPP_INCLUDED
#define NANOARROW_HPP_BUFFER_HPP_INCLUDED

#include <stdint.h>
#include <utility>
#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {
template <typename T>
static inline void DeallocateWrappedBuffer(struct ArrowBufferAllocator* allocator,
                                           uint8_t* ptr, int64_t size) {
  NANOARROW_UNUSED(ptr);
  NANOARROW_UNUSED(size);
  auto obj = reinterpret_cast<T*>(allocator->private_data);
  delete obj;
}
}  // namespace internal

/// \defgroup nanoarrow_hpp-buffer Buffer helpers
///
/// Helpers to wrap buffer-like C++ objects as ArrowBuffer objects that can
/// be used to build ArrowArray objects.
///
/// @{

/// \brief Initialize a buffer wrapping an arbitrary C++ object
///
/// Initializes a buffer with a release callback that deletes the moved obj
/// when ArrowBufferReset is called. This version is useful for wrapping
/// an object whose .data() member is missing or unrelated to the buffer
/// value that is destined for a the buffer of an ArrowArray. T must be movable.
template <typename T>
static inline void BufferInitWrapped(struct ArrowBuffer* buffer, T obj,
                                     const uint8_t* data, int64_t size_bytes) {
  T* obj_moved = new T(std::move(obj));
  buffer->data = const_cast<uint8_t*>(data);
  buffer->size_bytes = size_bytes;
  buffer->capacity_bytes = 0;
  buffer->allocator =
      ArrowBufferDeallocator(&internal::DeallocateWrappedBuffer<T>, obj_moved);
}

/// \brief Initialize a buffer wrapping a C++ sequence
///
/// Specifically, this uses obj.data() to set the buffer address and
/// obj.size() * sizeof(T::value_type) to set the buffer size. This works
/// for STL containers like std::vector, std::array, and std::string.
/// This function moves obj and ensures it is deleted when ArrowBufferReset
/// is called.
template <typename T>
void BufferInitSequence(struct ArrowBuffer* buffer, T obj) {
  // Move before calling .data() (matters sometimes).
  T* obj_moved = new T(std::move(obj));
  buffer->data =
      const_cast<uint8_t*>(reinterpret_cast<const uint8_t*>(obj_moved->data()));
  buffer->size_bytes = obj_moved->size() * sizeof(typename T::value_type);
  buffer->capacity_bytes = 0;
  buffer->allocator =
      ArrowBufferDeallocator(&internal::DeallocateWrappedBuffer<T>, obj_moved);
}

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/exception.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_EXCEPTION_HPP_INCLUDED
#define NANOARROW_HPP_EXCEPTION_HPP_INCLUDED

#include <exception>
#include <string>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

/// \defgroup nanoarrow_hpp-errors Error handling helpers
///
/// Most functions in the C API return an ArrowErrorCode to communicate
/// possible failure. Except where documented, it is usually not safe to
/// continue after a non-zero value has been returned. While the
/// nanoarrow C++ helpers do not throw any exceptions of their own,
/// these helpers are provided to facilitate using the nanoarrow C++ helpers
/// in frameworks where this is a useful error handling idiom.
///
/// @{

class Exception : public std::exception {
 public:
  Exception(const std::string& msg) : msg_(msg) {}
  const char* what() const noexcept override { return msg_.c_str(); }

 private:
  std::string msg_;
};

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_THROW_NOT_OK_IMPL(NAME, EXPR, EXPR_STR)                      \
  do {                                                                          \
    const int NAME = (EXPR);                                                    \
    if (NAME) {                                                                 \
      throw nanoarrow::Exception(                                               \
          std::string(EXPR_STR) + std::string(" failed with errno ") +          \
          std::to_string(NAME) + std::string("\n * ") + std::string(__FILE__) + \
          std::string(":") + std::to_string(__LINE__) + std::string("\n"));     \
    }                                                                           \
  } while (0)
#else
#define _NANOARROW_THROW_NOT_OK_IMPL(NAME, EXPR, EXPR_STR)            \
  do {                                                                \
    const int NAME = (EXPR);                                          \
    if (NAME) {                                                       \
      throw nanoarrow::Exception(std::string(EXPR_STR) +              \
                                 std::string(" failed with errno ") + \
                                 std::to_string(NAME));               \
    }                                                                 \
  } while (0)
#endif

#define NANOARROW_THROW_NOT_OK(EXPR)                                                   \
  _NANOARROW_THROW_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, \
                               #EXPR)

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/operators.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_OPERATORS_HPP_INCLUDED
#define NANOARROW_HPP_OPERATORS_HPP_INCLUDED

#include <stddef.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace literals {

/// \defgroup nanoarrow_hpp-string_view_helpers ArrowStringView helpers
///
/// Factories and equality comparison for ArrowStringView.
///
/// @{

/// \brief User literal operator allowing ArrowStringView construction like "str"_asv
#if !defined(__clang__) && (defined(__GNUC__) && __GNUC__ < 6)
inline ArrowStringView operator"" _asv(const char* data, size_t size_bytes) {
  return {data, static_cast<int64_t>(size_bytes)};
}
#else
inline ArrowStringView operator""_asv(const char* data, size_t size_bytes) {
  return {data, static_cast<int64_t>(size_bytes)};
}
#endif
// N.B. older GCC requires the space above, newer Clang forbids the space

// @}

}  // namespace literals

NANOARROW_CXX_NAMESPACE_END

/// \brief Equality comparison operator between ArrowStringView
/// \ingroup nanoarrow_hpp-string_view_helpers
inline bool operator==(ArrowStringView l, ArrowStringView r) {
  if (l.size_bytes != r.size_bytes) return false;
  return memcmp(l.data, r.data, l.size_bytes) == 0;
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/unique.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_UNIQUE_HPP_INCLUDED
#define NANOARROW_HPP_UNIQUE_HPP_INCLUDED

#include <string.h>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {

/// \defgroup nanoarrow_hpp-unique_base Base classes for Unique wrappers
///
/// @{

template <typename T>
static inline void init_pointer(T* data);

template <typename T>
static inline void move_pointer(T* src, T* dst);

template <typename T>
static inline void release_pointer(T* data);

template <>
inline void init_pointer(struct ArrowSchema* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowSchema* src, struct ArrowSchema* dst) {
  ArrowSchemaMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowSchema* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowArray* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowArray* src, struct ArrowArray* dst) {
  ArrowArrayMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowArray* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowArrayStream* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowArrayStream* src, struct ArrowArrayStream* dst) {
  ArrowArrayStreamMove(src, dst);
}

template <>
inline void release_pointer(ArrowArrayStream* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowBuffer* data) {
  ArrowBufferInit(data);
}

template <>
inline void move_pointer(struct ArrowBuffer* src, struct ArrowBuffer* dst) {
  ArrowBufferMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowBuffer* data) {
  ArrowBufferReset(data);
}

template <>
inline void init_pointer(struct ArrowBitmap* data) {
  ArrowBitmapInit(data);
}

template <>
inline void move_pointer(struct ArrowBitmap* src, struct ArrowBitmap* dst) {
  ArrowBitmapMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowBitmap* data) {
  ArrowBitmapReset(data);
}

template <>
inline void init_pointer(struct ArrowArrayView* data) {
  ArrowArrayViewInitFromType(data, NANOARROW_TYPE_UNINITIALIZED);
}

template <>
inline void move_pointer(struct ArrowArrayView* src, struct ArrowArrayView* dst) {
  ArrowArrayViewMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowArrayView* data) {
  ArrowArrayViewReset(data);
}

/// \brief A unique_ptr-like base class for stack-allocatable objects
/// \tparam T The object type
template <typename T>
class Unique {
 public:
  /// \brief Construct an invalid instance of T holding no resources
  Unique() {
    memset(&data_, 0, sizeof(data_));
    init_pointer(&data_);
  }

  /// \brief Move and take ownership of data
  Unique(T* data) {
    memset(&data_, 0, sizeof(data_));
    move_pointer(data, &data_);
  }

  /// \brief Move and take ownership of data wrapped by rhs
  Unique(Unique&& rhs) : Unique(rhs.get()) {}
  Unique& operator=(Unique&& rhs) {
    reset(rhs.get());
    return *this;
  }

  // These objects are not copyable
  Unique(const Unique& rhs) = delete;

  /// \brief Get a pointer to the data owned by this object
  T* get() noexcept { return &data_; }
  const T* get() const noexcept { return &data_; }

  /// \brief Use the pointer operator to access fields of this object
  T* operator->() noexcept { return &data_; }
  const T* operator->() const noexcept { return &data_; }

  /// \brief Call data's release callback if valid
  void reset() { release_pointer(&data_); }

  /// \brief Call data's release callback if valid and move ownership of the data
  /// pointed to by data
  void reset(T* data) {
    reset();
    move_pointer(data, &data_);
  }

  /// \brief Move ownership of this object to the data pointed to by out
  void move(T* out) { move_pointer(&data_, out); }

  ~Unique() { reset(); }

 protected:
  T data_;
};

/// @}

}  // namespace internal

/// \defgroup nanoarrow_hpp-unique Unique object wrappers
///
/// The Arrow C Data interface, the Arrow C Stream interface, and the
/// nanoarrow C library use stack-allocatable objects, some of which
/// require initialization or cleanup.
///
/// @{

/// \brief Class wrapping a unique struct ArrowSchema
using UniqueSchema = internal::Unique<struct ArrowSchema>;

/// \brief Class wrapping a unique struct ArrowArray
using UniqueArray = internal::Unique<struct ArrowArray>;

/// \brief Class wrapping a unique struct ArrowArrayStream
using UniqueArrayStream = internal::Unique<struct ArrowArrayStream>;

/// \brief Class wrapping a unique struct ArrowBuffer
using UniqueBuffer = internal::Unique<struct ArrowBuffer>;

/// \brief Class wrapping a unique struct ArrowBitmap
using UniqueBitmap = internal::Unique<struct ArrowBitmap>;

/// \brief Class wrapping a unique struct ArrowArrayView
using UniqueArrayView = internal::Unique<struct ArrowArrayView>;

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/view.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_VIEW_HPP_INCLUDED
#define NANOARROW_HPP_VIEW_HPP_INCLUDED

#include <stdint.h>
#include <type_traits>

#include "nanoarrow/hpp/unique.hpp"
#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {
struct Nothing {};

template <typename T>
class Maybe {
 public:
  Maybe() : is_something_(false) {}
  Maybe(Nothing) : Maybe() {}

  Maybe(T something)  // NOLINT(google-explicit-constructor)
      : is_something_(true), something_(something) {}

  explicit constexpr operator bool() const { return is_something_; }

  const T& operator*() const { return something_; }

  friend inline bool operator==(Maybe l, Maybe r) {
    if (l.is_something_) {
      return r.is_something_ && l.something_ == r.something_;
    } else if (r.is_something_) {
      return l.is_something_ && l.something_ == r.something_;
    } else {
      return l.is_something_ == r.is_something_;
    }
  }
  friend inline bool operator!=(Maybe l, Maybe r) { return !(l == r); }

  T value_or(T val) const { return is_something_ ? something_ : val; }

 private:
  // When support for gcc 4.8 is dropped, we should also assert
  // is_trivially_copyable<T>::value
  static_assert(std::is_trivially_destructible<T>::value, "");

  bool is_something_{};
  T something_{};
};

template <typename Get>
struct RandomAccessRange {
  Get get;
  int64_t offset;
  int64_t size;

  using value_type = decltype(std::declval<Get>()(0));

  struct const_iterator {
    int64_t i;
    const RandomAccessRange* range;
    bool operator==(const_iterator other) const { return i == other.i; }
    bool operator!=(const_iterator other) const { return i != other.i; }
    const_iterator& operator++() { return ++i, *this; }
    value_type operator*() const { return range->get(i); }
  };

  const_iterator begin() const { return {offset, this}; }
  const_iterator end() const { return {offset + size, this}; }
};

template <typename Next>
struct InputRange {
  Next next;
  using ValueOrFalsy = decltype(std::declval<Next>()());

  static_assert(std::is_constructible<bool, ValueOrFalsy>::value, "");
  static_assert(std::is_default_constructible<ValueOrFalsy>::value, "");
  using value_type = decltype(*std::declval<ValueOrFalsy>());

  struct iterator {
    InputRange* range;
    ValueOrFalsy stashed;

    bool operator==(iterator other) const {
      return static_cast<bool>(stashed) == static_cast<bool>(other.stashed);
    }
    bool operator!=(iterator other) const { return !(*this == other); }

    iterator& operator++() {
      stashed = range->next();
      return *this;
    }
    value_type operator*() const { return *stashed; }
  };

  iterator begin() { return {this, next()}; }
  iterator end() { return {this, ValueOrFalsy()}; }
};
}  // namespace internal

/// \defgroup nanoarrow_hpp-range_for Range-for helpers
///
/// The Arrow C Data interface and the Arrow C Stream interface represent
/// data which can be iterated through using C++'s range-for statement.
///
/// @{

/// \brief An object convertible to any empty optional
constexpr internal::Nothing NA{};

/// \brief A range-for compatible wrapper for ArrowArray of fixed size type
///
/// Provides a sequence of optional<T> copied from each non-null
/// slot of the wrapped array (null slots result in empty optionals).
template <typename T>
class ViewArrayAs {
 private:
  struct Get {
    const uint8_t* validity;
    const void* values;

    internal::Maybe<T> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        if (std::is_same<T, bool>::value) {
          return ArrowBitGet(static_cast<const uint8_t*>(values), i);
        } else {
          return static_cast<const T*>(values)[i];
        }
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAs(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.data,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAs(const ArrowArray* array)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                array->buffers[1],
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArray of binary or utf8
///
/// Provides a sequence of optional<ArrowStringView> referencing each non-null
/// slot of the wrapped array (null slots result in empty optionals). Large
/// binary and utf8 arrays can be wrapped by specifying 64 instead of 32 for
/// the template argument.
template <int OffsetSize>
class ViewArrayAsBytes {
 private:
  static_assert(OffsetSize == 32 || OffsetSize == 64, "");
  using OffsetType = typename std::conditional<OffsetSize == 32, int32_t, int64_t>::type;

  struct Get {
    const uint8_t* validity;
    const void* offsets;
    const char* data;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      auto* offsets = static_cast<const OffsetType*>(this->offsets);
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        return ArrowStringView{data + offsets[i], offsets[i + 1] - offsets[i]};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAsBytes(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.data,
                array_view->buffer_views[2].data.as_char,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAsBytes(const ArrowArray* array)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                array->buffers[1],
                static_cast<const char*>(array->buffers[2]),
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

class ViewBinaryViewArrayAsBytes {
 private:
  struct Get {
    const uint8_t* validity;
    const union ArrowBinaryView* inline_data;
    const void** variadic_buffers;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        const union ArrowBinaryView* bv = &inline_data[i];
        if (bv->inlined.size <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
          return ArrowStringView{reinterpret_cast<const char*>(bv->inlined.data),
                                 bv->inlined.size};
        }

        return ArrowStringView{
            reinterpret_cast<const char*>(variadic_buffers[bv->ref.buffer_index]) +
                bv->ref.offset,
            bv->ref.size};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewBinaryViewArrayAsBytes(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.as_binary_view,
                array_view->variadic_buffers,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewBinaryViewArrayAsBytes(const ArrowArray* array)
      : range_{
            Get{static_cast<const uint8_t*>(array->buffers[0]),
                static_cast<const union ArrowBinaryView*>(array->buffers[1]),
                array->buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS},
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArray of fixed size binary
///
/// Provides a sequence of optional<ArrowStringView> referencing each non-null
/// slot of the wrapped array (null slots result in empty optionals).
class ViewArrayAsFixedSizeBytes {
 private:
  struct Get {
    const uint8_t* validity;
    const char* data;
    int fixed_size;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        return ArrowStringView{data + i * fixed_size, fixed_size};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAsFixedSizeBytes(const ArrowArrayView* array_view, int fixed_size)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.as_char,
                fixed_size,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAsFixedSizeBytes(const ArrowArray* array, int fixed_size)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                static_cast<const char*>(array->buffers[1]),
                fixed_size,
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArrayStream
///
/// Provides a sequence of ArrowArray& referencing the most recent array drawn
/// from the wrapped stream. (Each array may be moved from if necessary.)
/// When streams terminate due to an error, the error code and message are
/// available for inspection through the code() and error() member functions
/// respectively. Failure to inspect the error code will result in
/// an assertion failure. The number of arrays drawn from the stream is also
/// available through the count() member function.
class ViewArrayStream {
 public:
  ViewArrayStream(ArrowArrayStream* stream, ArrowErrorCode* code, ArrowError* error)
      : code_{code}, error_{error} {
    // Using a slightly more verbose constructor to silence a warning that occurs
    // on some versions of MSVC.
    range_.next.self = this;
    range_.next.stream = stream;
  }

  ViewArrayStream(ArrowArrayStream* stream, ArrowError* error)
      : ViewArrayStream{stream, &internal_code_, error} {}

  ViewArrayStream(ArrowArrayStream* stream)
      : ViewArrayStream{stream, &internal_code_, &internal_error_} {}

  // disable copy/move of this view, since its error references may point into itself
  ViewArrayStream(ViewArrayStream&&) = delete;
  ViewArrayStream& operator=(ViewArrayStream&&) = delete;
  ViewArrayStream(const ViewArrayStream&) = delete;
  ViewArrayStream& operator=(const ViewArrayStream&) = delete;

  // ensure the error code of this stream was accessed at least once
  ~ViewArrayStream() { NANOARROW_DCHECK(code_was_accessed_); }

 private:
  struct Next {
    ViewArrayStream* self;
    ArrowArrayStream* stream;
    UniqueArray array;

    ArrowArray* operator()() {
      array.reset();
      *self->code_ = ArrowArrayStreamGetNext(stream, array.get(), self->error_);

      if (array->release != nullptr) {
        NANOARROW_DCHECK(*self->code_ == NANOARROW_OK);
        ++self->count_;
        return array.get();
      }

      return nullptr;
    }
  };

  internal::InputRange<Next> range_;
  ArrowErrorCode* code_;
  ArrowError* error_;
  ArrowError internal_error_ = {};
  ArrowErrorCode internal_code_;
  bool code_was_accessed_ = false;
  int count_ = 0;

 public:
  using value_type = typename internal::InputRange<Next>::value_type;
  using iterator = typename internal::InputRange<Next>::iterator;
  iterator begin() { return range_.begin(); }
  iterator end() { return range_.end(); }

  /// The error code which caused this stream to terminate, if any.
  ArrowErrorCode code() {
    code_was_accessed_ = true;
    return *code_;
  }
  /// The error message which caused this stream to terminate, if any.
  ArrowError* error() { return error_; }

  /// The number of arrays streamed so far.
  int count() const { return count_; }
};

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <cstdint>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>

#include <nanoarrow/nanoarrow_testing.hpp>
#include "c_data_integration.h"

static int64_t kBytesAllocated = 0;

static uint8_t* IntegrationTestReallocate(ArrowBufferAllocator* allocator, uint8_t* ptr,
                                          int64_t old_size, int64_t new_size) {
  NANOARROW_UNUSED(allocator);
  ArrowBufferAllocator default_allocator = ArrowBufferAllocatorDefault();
  kBytesAllocated -= old_size;
  uint8_t* out =
      default_allocator.reallocate(&default_allocator, ptr, old_size, new_size);
  if (out != nullptr) {
    kBytesAllocated += new_size;
  }

  return out;
}

static void IntegrationTestFree(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                                int64_t size) {
  NANOARROW_UNUSED(allocator);
  ArrowBufferAllocator default_allocator = ArrowBufferAllocatorDefault();
  kBytesAllocated -= size;
  default_allocator.free(&default_allocator, ptr, size);
}

static ArrowBufferAllocator IntegrationTestAllocator() {
  ArrowBufferAllocator allocator;
  allocator.reallocate = &IntegrationTestReallocate;
  allocator.free = &IntegrationTestFree;
  allocator.private_data = nullptr;
  return allocator;
}

static void SetComparisonOptions(nanoarrow::testing::TestingJSONComparison* comparison) {
  comparison->set_compare_batch_flags(false);
  comparison->set_compare_float_precision(3);
  comparison->set_compare_metadata_order(false);
}

static ArrowErrorCode ReadFileString(std::ostream& out, const std::string& file_path) {
  std::ifstream infile(file_path, std::ios::in | std::ios::binary);
  char buf[8096];
  do {
    infile.read(buf, sizeof(buf));
    out << std::string(buf, infile.gcount());
  } while (infile.gcount() > 0);

  infile.close();
  return NANOARROW_OK;
}

static ArrowErrorCode ArrayStreamFromJsonFilePath(const std::string& json_path,
                                                  ArrowArrayStream* out, int num_batch,
                                                  ArrowError* error) {
  std::stringstream ss;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ReadFileString(ss, json_path), error);

  nanoarrow::testing::TestingJSONReader reader(IntegrationTestAllocator());
  NANOARROW_RETURN_NOT_OK(reader.ReadDataFile(ss.str(), out, num_batch, error));
  return NANOARROW_OK;
}

struct MaterializedArrayStream {
  nanoarrow::UniqueSchema schema;
  std::vector<nanoarrow::UniqueArray> arrays;
};

static ArrowErrorCode MaterializeJsonFilePath(const std::string& json_path,
                                              MaterializedArrayStream* out, int num_batch,
                                              ArrowError* error) {
  nanoarrow::UniqueArrayStream stream;
  NANOARROW_RETURN_NOT_OK(
      ArrayStreamFromJsonFilePath(json_path, stream.get(), num_batch, error));

  int result = stream->get_schema(stream.get(), out->schema.get());
  if (result != NANOARROW_OK) {
    const char* err = stream->get_last_error(stream.get());
    if (err != nullptr) {
      ArrowErrorSet(error, "%s", err);
    }
  }

  nanoarrow::UniqueArray tmp;
  do {
    tmp.reset();
    int result = stream->get_next(stream.get(), tmp.get());
    if (result != NANOARROW_OK) {
      const char* err = stream->get_last_error(stream.get());
      if (err != nullptr) {
        ArrowErrorSet(error, "%s", err);
      }

      return result;
    }

    if (tmp->release == nullptr) {
      break;
    }

    out->arrays.emplace_back(tmp.get());
  } while (true);

  return NANOARROW_OK;
}

static ArrowErrorCode ExportSchemaFromJson(const char* json_path, ArrowSchema* out,
                                           ArrowError* error) {
  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(
      json_path, &data, nanoarrow::testing::TestingJSONReader::kNumBatchOnlySchema,
      error));
  ArrowSchemaMove(data.schema.get(), out);
  return NANOARROW_OK;
}

static ArrowErrorCode ImportSchemaAndCompareToJson(const char* json_path,
                                                   ArrowSchema* schema,
                                                   ArrowError* error) {
  nanoarrow::UniqueSchema actual(schema);

  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(
      json_path, &data, nanoarrow::testing::TestingJSONReader::kNumBatchOnlySchema,
      error));

  nanoarrow::testing::TestingJSONComparison comparison;
  SetComparisonOptions(&comparison);

  NANOARROW_RETURN_NOT_OK(
      comparison.CompareSchema(actual.get(), data.schema.get(), error));
  if (comparison.num_differences() > 0) {
    std::stringstream ss;
    comparison.WriteDifferences(ss);
    ArrowErrorSet(error, "Found %d differences:\n%s",
                  static_cast<int>(comparison.num_differences()), ss.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ExportBatchFromJson(const char* json_path, int num_batch,
                                          ArrowArray* out, ArrowError* error) {
  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(json_path, &data, num_batch, error));

  ArrowArrayMove(data.arrays[0].get(), out);
  return NANOARROW_OK;
}

static ArrowErrorCode ImportBatchAndCompareToJson(const char* json_path, int num_batch,
                                                  ArrowArray* batch, ArrowError* error) {
  nanoarrow::UniqueArray actual(batch);

  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(json_path, &data, num_batch, error));

  nanoarrow::testing::TestingJSONComparison comparison;
  SetComparisonOptions(&comparison);

  NANOARROW_RETURN_NOT_OK(comparison.SetSchema(data.schema.get(), error));
  NANOARROW_RETURN_NOT_OK(
      comparison.CompareBatch(actual.get(), data.arrays[0].get(), error));
  if (comparison.num_differences() > 0) {
    std::stringstream ss;
    comparison.WriteDifferences(ss);
    ArrowErrorSet(error, "Found %d differences:\n%s",
                  static_cast<int>(comparison.num_differences()), ss.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowError global_error;

static const char* ConvertError(ArrowErrorCode errno_code) {
  if (errno_code == NANOARROW_OK) {
    return nullptr;
  } else {
    return global_error.message;
  }
}

NANOARROW_DLL int64_t nanoarrow_BytesAllocated() { return kBytesAllocated; }

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportSchemaFromJson(
    const char* json_path, ArrowSchema* out) {
  ArrowErrorInit(&global_error);
  return ConvertError(ExportSchemaFromJson(json_path, out, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportSchemaAndCompareToJson(
    const char* json_path, ArrowSchema* schema) {
  ArrowErrorInit(&global_error);
  return ConvertError(ImportSchemaAndCompareToJson(json_path, schema, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportBatchFromJson(
    const char* json_path, int num_batch, ArrowArray* out) {
  ArrowErrorInit(&global_error);
  return ConvertError(ExportBatchFromJson(json_path, num_batch, out, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportBatchAndCompareToJson(
    const char* json_path, int num_batch, ArrowArray* batch) {
  ArrowErrorInit(&global_error);
  return ConvertError(
      ImportBatchAndCompareToJson(json_path, num_batch, batch, &global_error));
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_INTEGRATION_C_DATA_INTEGRATION_H_INCLUDED
#define NANOARROW_INTEGRATION_C_DATA_INTEGRATION_H_INCLUDED

#include <stdint.h>

#if (defined _WIN32 || defined __CYGWIN__) && defined(NANOARROW_BUILD_DLL)
#if defined(NANOARROW_EXPORT_DLL)
#define NANOARROW_DLL __declspec(dllexport)
#else
#define NANOARROW_DLL __declspec(dllimport)
#endif  // defined(NANOARROW_EXPORT_DLL)
#elif !defined(NANOARROW_DLL)
#if __GNUC__ >= 4
#define NANOARROW_DLL __attribute__((visibility("default")))
#else
#define NANOARROW_DLL
#endif  // __GNUC__ >= 4
#endif

#ifdef __cplusplus
extern "C" {
#endif

// Extra guard for versions of Arrow without the canonical guard
#ifndef ARROW_FLAG_DICTIONARY_ORDERED

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE
#endif  // ARROW_FLAG_DICTIONARY_ORDERED

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportSchemaFromJson(
    const char* json_path, struct ArrowSchema* out);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportSchemaAndCompareToJson(
    const char* json_path, struct ArrowSchema* schema);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportBatchFromJson(
    const char* json_path, int num_batch, struct ArrowArray* out);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportBatchAndCompareToJson(
    const char* json_path, int num_batch, struct ArrowArray* batch);

NANOARROW_DLL int64_t nanoarrow_BytesAllocated(void);

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/integration/ipc_integration.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <cstdlib>
#include <sstream>

#include <nanoarrow/nanoarrow_ipc.hpp>
#include <nanoarrow/nanoarrow_testing.hpp>

#define NANOARROW_IPC_FILE_PADDED_MAGIC "ARROW1\0"

std::string GetEnv(char const* name) {
  char const* val = std::getenv(name);
  return val ? val : "";
}

constexpr auto kUsage = R"(USAGE:
  # assert that f.arrow reads identical to f.json
  env COMMAND=VALIDATE    \
      ARROW_PATH=f.arrow  \
      JSON_PATH=f.json    \
      nanoarrow_ipc_integration

  # produce f.arrow from f.json
  env COMMAND=JSON_TO_ARROW  \
      ARROW_PATH=f.arrow     \
      JSON_PATH=f.json       \
      nanoarrow_ipc_integration

  # copy f.stream into f.arrow
  env COMMAND=STREAM_TO_FILE  \
      ARROW_PATH=f.arrow      \
      nanoarrow_ipc_integration < f.stream

  # copy f.arrow into f.stream
  env COMMAND=FILE_TO_STREAM  \
      ARROW_PATH=f.arrow      \
      nanoarrow_ipc_integration > f.stream

  # run all internal test cases
  nanoarrow_ipc_integration
)";

ArrowErrorCode Validate(struct ArrowError*);
ArrowErrorCode JsonToArrow(struct ArrowError*);
ArrowErrorCode StreamToFile(struct ArrowError*);
ArrowErrorCode FileToStream(struct ArrowError*);

int main(int argc, char** argv) try {
  std::string command = GetEnv("COMMAND");

  ArrowErrorCode error_code;
  struct ArrowError error;

  if (command == "VALIDATE") {
    std::cout << "Validating that " << GetEnv("ARROW_PATH") << " reads identical to "
              << GetEnv("JSON_PATH") << std::endl;

    error_code = Validate(&error);
  } else if (command == "JSON_TO_ARROW") {
    std::cout << "Producing " << GetEnv("ARROW_PATH") << " from " << GetEnv("JSON_PATH")
              << std::endl;

    error_code = JsonToArrow(&error);
  } else if (command == "STREAM_TO_FILE") {
    error_code = StreamToFile(&error);
  } else if (command == "FILE_TO_STREAM") {
    error_code = FileToStream(&error);
  } else {
    std::cerr << kUsage;
    return 1;
  }

  if (error_code != NANOARROW_OK) {
    std::cerr << "Command " << command << " failed (" << error_code << "="
              << strerror(error_code) << "): " << error.message << std::endl;
  }
  return error_code;
} catch (std::exception const& e) {
  std::cerr << "Uncaught exception: " << e.what() << std::endl;
  return 1;
}

struct File {
  File(FILE* file) : file_{file} {}
  File() = default;

  ~File() {
    if (file_ != nullptr) {
      fclose(file_);
    }
  }

  ArrowErrorCode open(std::string path, std::string mode, struct ArrowError* error) {
    file_ = fopen(path.c_str(), mode.c_str());
    if (file_ != nullptr) {
      return NANOARROW_OK;
    }
    ArrowErrorSet(error, "Opening file '%s' failed with errno=%d", path.c_str(), errno);
    return EINVAL;
  }

  std::string read() const {
    fseek(file_, 0, SEEK_END);
    std::string contents(ftell(file_), '\0');
    rewind(file_);

    size_t bytes_read = 0;
    while (bytes_read < contents.size()) {
      bytes_read += fread(&contents[bytes_read], 1, contents.size() - bytes_read, file_);
    }
    return contents;
  }

  operator FILE*() const { return file_; }

  FILE* file_ = nullptr;
};

struct MaterializedArrayStream {
  nanoarrow::UniqueSchema schema;
  std::vector<nanoarrow::UniqueArray> batches;

  ArrowErrorCode From(struct ArrowArrayStream* stream, struct ArrowError* error) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(stream, schema.get(), error));

    while (true) {
      nanoarrow::UniqueArray batch;
      NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(stream, batch.get(), error));
      if (batch->release == nullptr) {
        break;
      }
      batches.push_back(std::move(batch));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode FromJsonFile(std::string const& path, struct ArrowError* error) {
    File json_file;
    NANOARROW_RETURN_NOT_OK(json_file.open(path, "r", error));
    auto json = json_file.read();

    nanoarrow::testing::TestingJSONReader reader;
    nanoarrow::UniqueArrayStream array_stream;
    NANOARROW_RETURN_NOT_OK(
        reader.ReadDataFile(json, array_stream.get(), reader.kNumBatchReadAll, error));
    return From(array_stream.get(), error);
  }

  ArrowErrorCode FromIpcFile(std::string const& path, struct ArrowError* error) {
    // FIXME this API needs to be public; it's a bit smelly to pretend that we support
    // reading files when this bespoke program is the only one which can do it
    //
    // For now: just check the first 8 bytes of the file and read a stream (ignoring the
    // Footer).
    File ipc_file;
    NANOARROW_RETURN_NOT_OK(ipc_file.open(path, "rb", error));
    auto bytes = ipc_file.read();

    auto min_size = sizeof(NANOARROW_IPC_FILE_PADDED_MAGIC) + sizeof(int32_t) +
                    strlen(NANOARROW_IPC_FILE_PADDED_MAGIC);
    if (bytes.size() < min_size) {
      ArrowErrorSet(error, "Expected file of more than %lu bytes, got %ld", min_size,
                    bytes.size());
      return EINVAL;
    }

    if (memcmp(bytes.data(), NANOARROW_IPC_FILE_PADDED_MAGIC,
               sizeof(NANOARROW_IPC_FILE_PADDED_MAGIC)) != 0) {
      ArrowErrorSet(error, "File did not begin with 'ARROW1\\0\\0'");
      return EINVAL;
    }

    nanoarrow::ipc::UniqueDecoder decoder;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowIpcDecoderInit(decoder.get()), error);
    NANOARROW_RETURN_NOT_OK(ArrowIpcDecoderVerifyFooter(
        decoder.get(), {{bytes.data()}, static_cast<int64_t>(bytes.size())}, error));
    NANOARROW_RETURN_NOT_OK(ArrowIpcDecoderDecodeFooter(
        decoder.get(), {{bytes.data()}, static_cast<int64_t>(bytes.size())}, error));

    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaDeepCopy(&decoder->footer->schema, schema.get()), error);
    NANOARROW_RETURN_NOT_OK(
        ArrowIpcDecoderSetSchema(decoder.get(), &decoder->footer->schema, error));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowIpcDecoderSetEndianness(decoder.get(), decoder->endianness), error);

    nanoarrow::UniqueBuffer record_batch_blocks;
    ArrowBufferMove(&decoder->footer->record_batch_blocks, record_batch_blocks.get());

    for (int i = 0;
         i < record_batch_blocks->size_bytes / sizeof(struct ArrowIpcFileBlock); i++) {
      const auto& block =
          reinterpret_cast<struct ArrowIpcFileBlock*>(record_batch_blocks->data)[i];
      struct ArrowBufferView metadata_view = {
          {bytes.data() + block.offset},
          block.metadata_length,
      };
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcDecoderDecodeHeader(decoder.get(), metadata_view, error));

      struct ArrowBufferView body_view = {
          {metadata_view.data.as_uint8 + metadata_view.size_bytes},
          block.body_length,
      };
      nanoarrow::UniqueArray batch;
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcDecoderDecodeArray(decoder.get(), body_view, -1, batch.get(),
                                     NANOARROW_VALIDATION_LEVEL_FULL, error));
      batches.push_back(std::move(batch));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode Write(struct ArrowIpcOutputStream* output_stream, bool write_file,
                       struct ArrowError* error) {
    nanoarrow::ipc::UniqueWriter writer;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowIpcWriterInit(writer.get(), output_stream),
                                       error);

    if (write_file) {
      NANOARROW_RETURN_NOT_OK(ArrowIpcWriterStartFile(writer.get(), error));
    }

    NANOARROW_RETURN_NOT_OK(ArrowIpcWriterWriteSchema(writer.get(), schema.get(), error));

    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), error));

    for (const auto& batch : batches) {
      NANOARROW_RETURN_NOT_OK(
          ArrowArrayViewSetArray(array_view.get(), batch.get(), error));
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcWriterWriteArrayView(writer.get(), array_view.get(), error));
    }

    NANOARROW_RETURN_NOT_OK(ArrowIpcWriterWriteArrayView(writer.get(), nullptr, error));

    if (write_file) {
      NANOARROW_RETURN_NOT_OK(ArrowIpcWriterFinalizeFile(writer.get(), error));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode WriteIpcFile(std::string const& path, struct ArrowError* error) {
    // FIXME this API needs to be public; it's a bit smelly to pretend that we support
    // writing files when this bespoke program is the only one which can do it
    //
    // For now: just write the leading magic, the stream + EOS, and a manual Footer.
    File ipc_file;
    NANOARROW_RETURN_NOT_OK(ipc_file.open(path, "wb", error));

    nanoarrow::ipc::UniqueOutputStream output_stream;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowIpcOutputStreamInitFile(output_stream.get(), ipc_file,
                                     /*close_on_release=*/false),
        error);

    return Write(output_stream.get(), /*write_file=*/true, error);
  }
};

ArrowErrorCode Validate(struct ArrowError* error) {
  auto json_path = GetEnv("JSON_PATH");
  MaterializedArrayStream json_table;
  NANOARROW_RETURN_NOT_OK(json_table.FromJsonFile(json_path, error));

  auto arrow_path = GetEnv("ARROW_PATH");
  MaterializedArrayStream arrow_table;
  NANOARROW_RETURN_NOT_OK(arrow_table.FromIpcFile(arrow_path, error));

  nanoarrow::testing::TestingJSONComparison comparison;
  comparison.set_compare_metadata_order(false);
  NANOARROW_RETURN_NOT_OK(
      comparison.CompareSchema(arrow_table.schema.get(), json_table.schema.get(), error));
  if (comparison.num_differences() != 0) {
    std::stringstream differences;
    comparison.WriteDifferences(differences);
    ArrowErrorSet(error, "Found %d differences between schemas:\n%s\n",
                  (int)comparison.num_differences(), differences.str().c_str());
    return EINVAL;
  }

  if (arrow_table.batches.size() != json_table.batches.size()) {
    ArrowErrorSet(error, "%s had %d batches but\n%s had %d batches\n",  //
                  json_path.c_str(), (int)json_table.batches.size(),    //
                  arrow_path.c_str(), (int)arrow_table.batches.size());
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(comparison.SetSchema(arrow_table.schema.get(), error));
  for (size_t i = 0; i < arrow_table.batches.size(); i++) {
    const auto& json_batch = json_table.batches[i];
    const auto& arrow_batch = arrow_table.batches[i];
    NANOARROW_RETURN_NOT_OK(comparison.CompareBatch(arrow_batch.get(), json_batch.get(),
                                                    error, "Batch " + std::to_string(i)));
  }
  if (comparison.num_differences() != 0) {
    std::stringstream differences;
    comparison.WriteDifferences(differences);
    ArrowErrorSet(error, "Found %d differences between batches:\n%s\n",
                  (int)comparison.num_differences(), differences.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode JsonToArrow(struct ArrowError* error) {
  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.FromJsonFile(GetEnv("JSON_PATH"), error));
  return table.WriteIpcFile(GetEnv("ARROW_PATH"), error);
}

ArrowErrorCode StreamToFile(struct ArrowError* error) {
  // wrap stdin into ArrowIpcInputStream
  nanoarrow::ipc::UniqueInputStream input_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcInputStreamInitFile(input_stream.get(), stdin, /*close_on_release=*/true),
      error);

  nanoarrow::UniqueArrayStream array_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcArrayStreamReaderInit(array_stream.get(), input_stream.get(),
                                    /*options=*/nullptr),
      error);

  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.From(array_stream.get(), error));
  return table.WriteIpcFile(GetEnv("ARROW_PATH"), error);
}

ArrowErrorCode FileToStream(struct ArrowError* error) {
  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.FromIpcFile(GetEnv("ARROW_PATH"), error));

  // wrap stdout into ArrowIpcOutputStream
  nanoarrow::ipc::UniqueOutputStream output_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcOutputStreamInitFile(output_stream.get(), stdout,
                                   /*close_on_release=*/true),
      error);

  return table.Write(output_stream.get(), /*write_file=*/false, error);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/meson.build <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.

conf_data = configuration_data()

ns = get_option('namespace')
conf_data.set('NANOARROW_NAMESPACE_DEFINE', '#define NANOARROW_NAMESPACE ' + ns)

version = meson.project_version()
# Remove any pre-release / build identifiers
version_no_pre_release = version.split('-')[0]
version_no_build = version_no_pre_release.split('+')[0]
components = version_no_build.split('.')
assert(
    components.length() >= 3,
    'The version does not contain major, minor and patch',
)
ver_major = components[0]
ver_minor = components[1]
ver_patch = components[2]
conf_data.set('NANOARROW_VERSION', version)
conf_data.set('NANOARROW_VERSION_MAJOR', ver_major)
conf_data.set('NANOARROW_VERSION_MINOR', ver_minor)
conf_data.set('NANOARROW_VERSION_PATCH', ver_patch)

configure_file(
    input: 'nanoarrow_config.h.in',
    output: 'nanoarrow_config.h',
    configuration: conf_data,
    install: true,
    install_dir: get_option('includedir') / 'nanoarrow',
)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_H_INCLUDED
#define NANOARROW_H_INCLUDED

#include <stddef.h>
#include <stdint.h>
#include <stdlib.h>

#include "nanoarrow/common/inline_types.h"

// If using CMake, optionally pass -DNANOARROW_NAMESPACE=MyNamespace which will set this
// define in nanoarrow_config.h. If not, you can optionally #define NANOARROW_NAMESPACE
// MyNamespace here.

// This section remaps the non-prefixed symbols to the prefixed symbols so that
// code written against this build can be used independent of the value of
// NANOARROW_NAMESPACE.
#ifdef NANOARROW_NAMESPACE
#define NANOARROW_CAT(A, B) A##B
#define NANOARROW_SYMBOL(A, B) NANOARROW_CAT(A, B)

#define ArrowNanoarrowVersion NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowNanoarrowVersion)
#define ArrowNanoarrowVersionInt \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowNanoarrowVersionInt)
#define ArrowMalloc NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMalloc)
#define ArrowRealloc NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowRealloc)
#define ArrowFree NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowFree)
#define ArrowBufferAllocatorDefault \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBufferAllocatorDefault)
#define ArrowBufferDeallocator \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBufferDeallocator)
#define ArrowErrorSet NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowErrorSet)
#define ArrowLayoutInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowLayoutInit)
#define ArrowDecimalSetDigits NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalSetDigits)
#define ArrowDecimalAppendDigitsToBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalAppendDigitsToBuffer)
#define ArrowDecimalAppendStringToBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalAppendStringToBuffer)
#define ArrowSchemaInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaInit)
#define ArrowSchemaInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaInitFromType)
#define ArrowSchemaSetType NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetType)
#define ArrowSchemaSetTypeStruct \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeStruct)
#define ArrowSchemaSetTypeFixedSize \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeFixedSize)
#define ArrowSchemaSetTypeDecimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeDecimal)
#define ArrowSchemaSetTypeRunEndEncoded \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeRunEndEncoded)
#define ArrowSchemaSetTypeDateTime \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeDateTime)
#define ArrowSchemaSetTypeUnion \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeUnion)
#define ArrowSchemaDeepCopy NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaDeepCopy)
#define ArrowSchemaSetFormat NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetFormat)
#define ArrowSchemaSetName NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetName)
#define ArrowSchemaSetMetadata \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetMetadata)
#define ArrowSchemaAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaAllocateChildren)
#define ArrowSchemaAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaAllocateDictionary)
#define ArrowMetadataReaderInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataReaderInit)
#define ArrowMetadataReaderRead \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataReaderRead)
#define ArrowMetadataSizeOf NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataSizeOf)
#define ArrowMetadataHasKey NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataHasKey)
#define ArrowMetadataGetValue NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataGetValue)
#define ArrowMetadataBuilderInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderInit)
#define ArrowMetadataBuilderAppend \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderAppend)
#define ArrowMetadataBuilderSet \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderSet)
#define ArrowMetadataBuilderRemove \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderRemove)
#define ArrowSchemaViewInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaViewInit)
#define ArrowSchemaToString NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaToString)
#define ArrowArrayInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromType)
#define ArrowArrayInitFromSchema \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromSchema)
#define ArrowArrayInitFromArrayView \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromArrayView)
#define ArrowArrayInitFromArrayView \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromArrayView)
#define ArrowArrayAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayAllocateChildren)
#define ArrowArrayAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayAllocateDictionary)
#define ArrowArraySetValidityBitmap \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArraySetValidityBitmap)
#define ArrowArraySetBuffer NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArraySetBuffer)
#define ArrowArrayReserve NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayReserve)
#define ArrowArrayFinishBuilding \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayFinishBuilding)
#define ArrowArrayFinishBuildingDefault \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayFinishBuildingDefault)
#define ArrowArrayViewInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewInitFromType)
#define ArrowArrayViewInitFromSchema \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewInitFromSchema)
#define ArrowArrayViewAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewAllocateChildren)
#define ArrowArrayViewAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewAllocateDictionary)
#define ArrowArrayViewSetLength \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetLength)
#define ArrowArrayViewSetArray \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetArray)
#define ArrowArrayViewSetArrayMinimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetArrayMinimal)
#define ArrowArrayViewValidate \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewValidate)
#define ArrowArrayViewCompare NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewCompare)
#define ArrowArrayViewReset NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewReset)
#define ArrowBasicArrayStreamInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamInit)
#define ArrowBasicArrayStreamSetArray \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamSetArray)
#define ArrowBasicArrayStreamValidate \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamValidate)

#endif

#if (defined _WIN32 || defined __CYGWIN__) && defined(NANOARROW_BUILD_DLL)
#if defined(NANOARROW_EXPORT_DLL)
#define NANOARROW_DLL __declspec(dllexport)
#else
#define NANOARROW_DLL __declspec(dllimport)
#endif  // defined(NANOARROW_EXPORT_DLL)
#elif !defined(NANOARROW_DLL)
#if defined(__GNUC__) && __GNUC__ >= 4
#define NANOARROW_DLL __attribute__((visibility("default")))
#else
#define NANOARROW_DLL
#endif  // __GNUC__ >= 4
#endif

#ifdef __cplusplus
extern "C" {
#endif

/// \defgroup nanoarrow Nanoarrow C library
///
/// Except where noted, objects are not thread-safe and clients should
/// take care to serialize accesses to methods.
///
/// Because this library is intended to be vendored, it provides full type
/// definitions and encourages clients to stack or statically allocate
/// where convenient.

/// \defgroup nanoarrow-malloc Memory management
///
/// Non-buffer members of a struct ArrowSchema and struct ArrowArray
/// must be allocated using ArrowMalloc() or ArrowRealloc() and freed
/// using ArrowFree() for schemas and arrays allocated here. Buffer members
/// are allocated using an ArrowBufferAllocator.
///
/// @{

/// \brief Allocate like malloc()
NANOARROW_DLL void* ArrowMalloc(int64_t size);

/// \brief Reallocate like realloc()
NANOARROW_DLL void* ArrowRealloc(void* ptr, int64_t size);

/// \brief Free a pointer allocated using ArrowMalloc() or ArrowRealloc().
NANOARROW_DLL void ArrowFree(void* ptr);

/// \brief Return the default allocator
///
/// The default allocator uses ArrowMalloc(), ArrowRealloc(), and
/// ArrowFree().
NANOARROW_DLL struct ArrowBufferAllocator ArrowBufferAllocatorDefault(void);

/// \brief Create a custom deallocator
///
/// Creates a buffer allocator with only a free method that can be used to
/// attach a custom deallocator to an ArrowBuffer. This may be used to
/// avoid copying an existing buffer that was not allocated using the
/// infrastructure provided here (e.g., by an R or Python object).
NANOARROW_DLL struct ArrowBufferAllocator ArrowBufferDeallocator(
    ArrowBufferDeallocatorCallback, void* private_data);

/// @}

/// \brief Move the contents of an src ArrowSchema into dst and set src->release to NULL
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowSchemaMove(struct ArrowSchema* src, struct ArrowSchema* dst);

/// \brief Call the release callback of an ArrowSchema
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowSchemaRelease(struct ArrowSchema* schema);

/// \brief Move the contents of an src ArrowArray into dst and set src->release to NULL
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowArrayMove(struct ArrowArray* src, struct ArrowArray* dst);

/// \brief Call the release callback of an ArrowArray
static inline void ArrowArrayRelease(struct ArrowArray* array);

/// \brief Move the contents of an src ArrowArrayStream into dst and set src->release to
/// NULL \ingroup nanoarrow-arrow-cdata
static inline void ArrowArrayStreamMove(struct ArrowArrayStream* src,
                                        struct ArrowArrayStream* dst);

/// \brief Call the get_schema callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_schema callback, this wrapper checks the return code
/// and propagates the error reported by get_last_error into error. This
/// makes it significantly less verbose to iterate over array streams
/// using NANOARROW_RETURN_NOT_OK()-style error handling.
static inline ArrowErrorCode ArrowArrayStreamGetSchema(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* out,
    struct ArrowError* error);

/// \brief Call the get_next callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_next callback, this wrapper checks the return code
/// and propagates the error reported by get_last_error into error. This
/// makes it significantly less verbose to iterate over array streams
/// using NANOARROW_RETURN_NOT_OK()-style error handling.
static inline ArrowErrorCode ArrowArrayStreamGetNext(
    struct ArrowArrayStream* array_stream, struct ArrowArray* out,
    struct ArrowError* error);

/// \brief Call the get_last_error callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_last_error callback, this function never returns NULL (i.e.,
/// its result is safe to use in printf-style error formatters). Null values
/// from the original callback are reported as
/// "<get_last_error() returned NULL>".
static inline const char* ArrowArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream);

/// \brief Call the release callback of an ArrowArrayStream
static inline void ArrowArrayStreamRelease(struct ArrowArrayStream* array_stream);

/// \defgroup nanoarrow-errors Error handling
///
/// Functions generally return an errno-compatible error code; functions that
/// need to communicate more verbose error information accept a pointer
/// to an ArrowError. This can be stack or statically allocated. The
/// content of the message is undefined unless an error code has been
/// returned. If a nanoarrow function is passed a non-null ArrowError pointer, the
/// ArrowError pointed to by the argument will be propagated with a
/// null-terminated error message. It is safe to pass a NULL ArrowError anywhere
/// in the nanoarrow API.
///
/// Except where documented, it is generally not safe to continue after a
/// function has returned a non-zero ArrowErrorCode. The NANOARROW_RETURN_NOT_OK and
/// NANOARROW_ASSERT_OK macros are provided to help propagate errors. C++ clients can use
/// the helpers provided in the nanoarrow.hpp header to facilitate using C++ idioms
/// for memory management and error propgagtion.
///
/// @{

/// \brief Set the contents of an error using printf syntax.
///
/// If error is NULL, this function does nothing and returns NANOARROW_OK.
NANOARROW_DLL NANOARROW_CHECK_PRINTF_ATTRIBUTE int ArrowErrorSet(struct ArrowError* error,
                                                                 const char* fmt, ...);

/// @}

/// \defgroup nanoarrow-utils Utility data structures
///
/// @{

/// \brief Return a version string in the form "major.minor.patch"
NANOARROW_DLL const char* ArrowNanoarrowVersion(void);

/// \brief Return an integer that can be used to compare versions sequentially
NANOARROW_DLL int ArrowNanoarrowVersionInt(void);

/// \brief Initialize a description of buffer arrangements from a storage type
NANOARROW_DLL void ArrowLayoutInit(struct ArrowLayout* layout,
                                   enum ArrowType storage_type);

/// \brief Create a string view from a null-terminated string
static inline struct ArrowStringView ArrowCharView(const char* value);

/// \brief Sets the integer value of an ArrowDecimal from a string
NANOARROW_DLL ArrowErrorCode ArrowDecimalSetDigits(struct ArrowDecimal* decimal,
                                                   struct ArrowStringView value);

/// \brief Get the integer value of an ArrowDecimal as string
NANOARROW_DLL ArrowErrorCode ArrowDecimalAppendDigitsToBuffer(
    const struct ArrowDecimal* decimal, struct ArrowBuffer* buffer);

/// \brief Get the decimal value of an ArrowDecimal as a string
NANOARROW_DLL ArrowErrorCode ArrowDecimalAppendStringToBuffer(
    const struct ArrowDecimal* decimal, struct ArrowBuffer* buffer);

/// \brief Get the half float value of a float
static inline uint16_t ArrowFloatToHalfFloat(float value);

/// \brief Get the float value of a half float
static inline float ArrowHalfFloatToFloat(uint16_t value);

/// \brief Resolve a chunk index from increasing int64_t offsets
///
/// Given a buffer of increasing int64_t offsets that begin with 0 (e.g., offset buffer
/// of a large type, run ends of a chunked array implementation), resolve a value v
/// where lo <= v < hi such that offsets[v] <= index < offsets[v + 1].
static inline int64_t ArrowResolveChunk64(int64_t index, const int64_t* offsets,
                                          int64_t lo, int64_t hi);

/// @}

/// \defgroup nanoarrow-schema Creating schemas
///
/// These functions allocate, copy, and destroy ArrowSchema structures
///
/// @{

/// \brief Initialize an ArrowSchema
///
/// Initializes the fields and release callback of schema_out. Caller
/// is responsible for calling the schema->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL void ArrowSchemaInit(struct ArrowSchema* schema);

/// \brief Initialize an ArrowSchema from an ArrowType
///
/// A convenience constructor for that calls ArrowSchemaInit() and
/// ArrowSchemaSetType() for the common case of constructing an
/// unparameterized type. The caller is responsible for calling the schema->release
/// callback if NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowSchemaInitFromType(struct ArrowSchema* schema,
                                                     enum ArrowType type);

/// \brief Get a human-readable summary of a Schema
///
/// Writes a summary of an ArrowSchema to out (up to n - 1 characters)
/// and returns the number of characters required for the output if
/// n were sufficiently large. If recursive is non-zero, the result will
/// also include children.
NANOARROW_DLL int64_t ArrowSchemaToString(const struct ArrowSchema* schema, char* out,
                                          int64_t n, char recursive);

/// \brief Set the format field of a schema from an ArrowType
///
/// Initializes the fields and release callback of schema_out. For
/// NANOARROW_TYPE_LIST, NANOARROW_TYPE_LARGE_LIST, and
/// NANOARROW_TYPE_MAP, the appropriate number of children are
/// allocated, initialized, and named; however, the caller must
/// ArrowSchemaSetType() on the preinitialized children. Schema must have been initialized
/// using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetType(struct ArrowSchema* schema,
                                                enum ArrowType type);

/// \brief Set the format field and initialize children of a struct schema
///
/// The specified number of children are initialized; however, the caller is responsible
/// for calling ArrowSchemaSetType() and ArrowSchemaSetName() on each child.
/// Schema must have been initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeStruct(struct ArrowSchema* schema,
                                                      int64_t n_children);

/// \brief Set the format field of a fixed-size schema
///
/// Returns EINVAL for fixed_size <= 0 or for type that is not
/// NANOARROW_TYPE_FIXED_SIZE_BINARY or NANOARROW_TYPE_FIXED_SIZE_LIST.
/// For NANOARROW_TYPE_FIXED_SIZE_LIST, the appropriate number of children are
/// allocated, initialized, and named; however, the caller must
/// ArrowSchemaSetType() the first child. Schema must have been initialized using
/// ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeFixedSize(struct ArrowSchema* schema,
                                                         enum ArrowType type,
                                                         int32_t fixed_size);

/// \brief Set the format field of a decimal schema
///
/// Returns EINVAL for scale <= 0 or for type that is not
/// NANOARROW_TYPE_DECIMAL32, NANOARROW_TYPE_DECIMAL64, NANOARROW_TYPE_DECIMAL128 or
/// NANOARROW_TYPE_DECIMAL256. Schema must have been initialized using
/// ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeDecimal(struct ArrowSchema* schema,
                                                       enum ArrowType type,
                                                       int32_t decimal_precision,
                                                       int32_t decimal_scale);

/// \brief Set the format field of a run-end encoded schema
///
/// Returns EINVAL for run_end_type that is not
/// NANOARROW_TYPE_INT16, NANOARROW_TYPE_INT32 or NANOARROW_TYPE_INT64.
/// Schema must have been initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
/// The caller must call `ArrowSchemaSetTypeXXX(schema->children[1])` to
/// set the value type. Note that when building arrays using the `ArrowArrayAppendXXX()`
/// functions, the run-end encoded array's logical length must be updated manually.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeRunEndEncoded(struct ArrowSchema* schema,
                                                             enum ArrowType run_end_type);

/// \brief Set the format field of a time, timestamp, or duration schema
///
/// Returns EINVAL for type that is not
/// NANOARROW_TYPE_TIME32, NANOARROW_TYPE_TIME64,
/// NANOARROW_TYPE_TIMESTAMP, or NANOARROW_TYPE_DURATION. The
/// timezone parameter must be NULL for a non-timestamp type. Schema must have been
/// initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeDateTime(struct ArrowSchema* schema,
                                                        enum ArrowType type,
                                                        enum ArrowTimeUnit time_unit,
                                                        const char* timezone);

/// \brief Set the format field of a union schema
///
/// Returns EINVAL for a type that is not NANOARROW_TYPE_DENSE_UNION
/// or NANOARROW_TYPE_SPARSE_UNION. The specified number of children are
/// allocated, and initialized.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeUnion(struct ArrowSchema* schema,
                                                     enum ArrowType type,
                                                     int64_t n_children);

/// \brief Make a (recursive) copy of a schema
///
/// Allocates and copies fields of schema into schema_out.
NANOARROW_DLL ArrowErrorCode ArrowSchemaDeepCopy(const struct ArrowSchema* schema,
                                                 struct ArrowSchema* schema_out);

/// \brief Copy format into schema->format
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetFormat(struct ArrowSchema* schema,
                                                  const char* format);

/// \brief Copy name into schema->name
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetName(struct ArrowSchema* schema,
                                                const char* name);

/// \brief Copy metadata into schema->metadata
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetMetadata(struct ArrowSchema* schema,
                                                    const char* metadata);

/// \brief Allocate the schema->children array
///
/// Includes the memory for each child struct ArrowSchema.
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaAllocateChildren(struct ArrowSchema* schema,
                                                         int64_t n_children);

/// \brief Allocate the schema->dictionary member
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaAllocateDictionary(struct ArrowSchema* schema);

/// @}

/// \defgroup nanoarrow-metadata Create, read, and modify schema metadata
///
/// @{

/// \brief Reader for key/value pairs in schema metadata
///
/// The ArrowMetadataReader does not own any data and is only valid
/// for the lifetime of the underlying metadata pointer.
struct ArrowMetadataReader {
  /// \brief A metadata string from a schema->metadata field.
  const char* metadata;

  /// \brief The current offset into the metadata string
  int64_t offset;

  /// \brief The number of remaining keys
  int32_t remaining_keys;
};

/// \brief Initialize an ArrowMetadataReader
NANOARROW_DLL ArrowErrorCode ArrowMetadataReaderInit(struct ArrowMetadataReader* reader,
                                                     const char* metadata);

/// \brief Read the next key/value pair from an ArrowMetadataReader
NANOARROW_DLL ArrowErrorCode ArrowMetadataReaderRead(struct ArrowMetadataReader* reader,
                                                     struct ArrowStringView* key_out,
                                                     struct ArrowStringView* value_out);

/// \brief The number of bytes in in a key/value metadata string
NANOARROW_DLL int64_t ArrowMetadataSizeOf(const char* metadata);

/// \brief Check for a key in schema metadata
NANOARROW_DLL char ArrowMetadataHasKey(const char* metadata, struct ArrowStringView key);

/// \brief Extract a value from schema metadata
///
/// If key does not exist in metadata, value_out is unmodified
NANOARROW_DLL ArrowErrorCode ArrowMetadataGetValue(const char* metadata,
                                                   struct ArrowStringView key,
                                                   struct ArrowStringView* value_out);

/// \brief Initialize a builder for schema metadata from key/value pairs
///
/// metadata can be an existing metadata string or NULL to initialize
/// an empty metadata string.
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderInit(struct ArrowBuffer* buffer,
                                                      const char* metadata);

/// \brief Append a key/value pair to a buffer containing serialized metadata
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderAppend(struct ArrowBuffer* buffer,
                                                        struct ArrowStringView key,
                                                        struct ArrowStringView value);

/// \brief Set a key/value pair to a buffer containing serialized metadata
///
/// Ensures that the only entry for key in the metadata is set to value.
/// This function maintains the existing position of (the first instance of)
/// key if present in the data.
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderSet(struct ArrowBuffer* buffer,
                                                     struct ArrowStringView key,
                                                     struct ArrowStringView value);

/// \brief Remove a key from a buffer containing serialized metadata
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderRemove(struct ArrowBuffer* buffer,
                                                        struct ArrowStringView key);

/// @}

/// \defgroup nanoarrow-schema-view Reading schemas
///
/// @{

/// \brief A non-owning view of a parsed ArrowSchema
///
/// Contains more readily extractable values than a raw ArrowSchema.
/// Clients can stack or statically allocate this structure but are
/// encouraged to use the provided getters to ensure forward
/// compatibility.
struct ArrowSchemaView {
  /// \brief A pointer to the schema represented by this view
  const struct ArrowSchema* schema;

  /// \brief The data type represented by the schema
  ///
  /// This value may be NANOARROW_TYPE_DICTIONARY if the schema has a
  /// non-null dictionary member; datetime types are valid values.
  /// This value will never be NANOARROW_TYPE_EXTENSION (see
  /// extension_name and/or extension_metadata to check for
  /// an extension type).
  enum ArrowType type;

  /// \brief The storage data type represented by the schema
  ///
  /// This value will never be NANOARROW_TYPE_DICTIONARY, NANOARROW_TYPE_EXTENSION
  /// or any datetime type. This value represents only the type required to
  /// interpret the buffers in the array.
  enum ArrowType storage_type;

  /// \brief The storage layout represented by the schema
  struct ArrowLayout layout;

  /// \brief The extension type name if it exists
  ///
  /// If the ARROW:extension:name key is present in schema.metadata,
  /// extension_name.data will be non-NULL.
  struct ArrowStringView extension_name;

  /// \brief The extension type metadata if it exists
  ///
  /// If the ARROW:extension:metadata key is present in schema.metadata,
  /// extension_metadata.data will be non-NULL.
  struct ArrowStringView extension_metadata;

  /// \brief Format fixed size parameter
  ///
  /// This value is set when parsing a fixed-size binary or fixed-size
  /// list schema; this value is undefined for other types. For a
  /// fixed-size binary schema this value is in bytes; for a fixed-size
  /// list schema this value refers to the number of child elements for
  /// each element of the parent.
  int32_t fixed_size;

  /// \brief Decimal bitwidth
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_bitwidth;

  /// \brief Decimal precision
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_precision;

  /// \brief Decimal scale
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_scale;

  /// \brief Format time unit parameter
  ///
  /// This value is set when parsing a date/time type. The value is
  /// undefined for other types.
  enum ArrowTimeUnit time_unit;

  /// \brief Format timezone parameter
  ///
  /// This value is set when parsing a timestamp type and represents
  /// the timezone format parameter. This value points to
  /// data within the schema and is undefined for other types.
  const char* timezone;

  /// \brief Union type ids parameter
  ///
  /// This value is set when parsing a union type and represents
  /// type ids parameter. This value points to
  /// data within the schema and is undefined for other types.
  const char* union_type_ids;
};

/// \brief Initialize an ArrowSchemaView
NANOARROW_DLL ArrowErrorCode ArrowSchemaViewInit(struct ArrowSchemaView* schema_view,
                                                 const struct ArrowSchema* schema,
                                                 struct ArrowError* error);

/// @}

/// \defgroup nanoarrow-buffer Owning, growable buffers
///
/// @{

/// \brief Initialize an ArrowBuffer
///
/// Initialize a buffer with a NULL, zero-size buffer using the default
/// buffer allocator.
static inline void ArrowBufferInit(struct ArrowBuffer* buffer);

/// \brief Set a newly-initialized buffer's allocator
///
/// Returns EINVAL if the buffer has already been allocated.
static inline ArrowErrorCode ArrowBufferSetAllocator(
    struct ArrowBuffer* buffer, struct ArrowBufferAllocator allocator);

/// \brief Reset an ArrowBuffer
///
/// Releases the buffer using the allocator's free method if
/// the buffer's data member is non-null, sets the data member
/// to NULL, and sets the buffer's size and capacity to 0.
static inline void ArrowBufferReset(struct ArrowBuffer* buffer);

/// \brief Move an ArrowBuffer
///
/// Transfers the buffer data and lifecycle management to another
/// address and resets buffer.
static inline void ArrowBufferMove(struct ArrowBuffer* src, struct ArrowBuffer* dst);

/// \brief Grow or shrink a buffer to a given size
///
/// When shrinking the size of the buffer, the buffer is only reallocated
/// if shrink_to_fit is non-zero.
static inline ArrowErrorCode ArrowBufferResize(struct ArrowBuffer* buffer,
                                               int64_t new_size_bytes,
                                               char shrink_to_fit);

/// \brief Ensure a buffer has at least a given additional capacity
///
/// Ensures that the buffer has space to append at least
/// additional_size_bytes, overallocating when required.
static inline ArrowErrorCode ArrowBufferReserve(struct ArrowBuffer* buffer,
                                                int64_t additional_size_bytes);

/// \brief Write data to buffer and increment the buffer size
///
/// This function does not check that buffer has the required capacity
static inline void ArrowBufferAppendUnsafe(struct ArrowBuffer* buffer, const void* data,
                                           int64_t size_bytes);

/// \brief Write data to buffer and increment the buffer size
///
/// This function writes and ensures that the buffer has the required capacity,
/// possibly by reallocating the buffer. Like ArrowBufferReserve, this will
/// overallocate when reallocation is required.
static inline ArrowErrorCode ArrowBufferAppend(struct ArrowBuffer* buffer,
                                               const void* data, int64_t size_bytes);

/// \brief Write fill to buffer and increment the buffer size
///
/// This function writes the specified number of fill bytes and
/// ensures that the buffer has the required capacity,
static inline ArrowErrorCode ArrowBufferAppendFill(struct ArrowBuffer* buffer,
                                                   uint8_t value, int64_t size_bytes);

/// \brief Write an 8-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt8(struct ArrowBuffer* buffer,
                                                   int8_t value);

/// \brief Write an unsigned 8-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt8(struct ArrowBuffer* buffer,
                                                    uint8_t value);

/// \brief Write a 16-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt16(struct ArrowBuffer* buffer,
                                                    int16_t value);

/// \brief Write an unsigned 16-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt16(struct ArrowBuffer* buffer,
                                                     uint16_t value);

/// \brief Write a 32-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt32(struct ArrowBuffer* buffer,
                                                    int32_t value);

/// \brief Write an unsigned 32-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt32(struct ArrowBuffer* buffer,
                                                     uint32_t value);

/// \brief Write a 64-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt64(struct ArrowBuffer* buffer,
                                                    int64_t value);

/// \brief Write an unsigned 64-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt64(struct ArrowBuffer* buffer,
                                                     uint64_t value);

/// \brief Write a double to a buffer
static inline ArrowErrorCode ArrowBufferAppendDouble(struct ArrowBuffer* buffer,
                                                     double value);

/// \brief Write a float to a buffer
static inline ArrowErrorCode ArrowBufferAppendFloat(struct ArrowBuffer* buffer,
                                                    float value);

/// \brief Write an ArrowStringView to a buffer
static inline ArrowErrorCode ArrowBufferAppendStringView(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView value);

/// \brief Write an ArrowBufferView to a buffer
static inline ArrowErrorCode ArrowBufferAppendBufferView(struct ArrowBuffer* buffer,
                                                         struct ArrowBufferView value);

/// @}

/// \defgroup nanoarrow-bitmap Bitmap utilities
///
/// @{

/// \brief Extract a boolean value from a bitmap
static inline int8_t ArrowBitGet(const uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap to true
static inline void ArrowBitSet(uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap to false
static inline void ArrowBitClear(uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap
static inline void ArrowBitSetTo(uint8_t* bits, int64_t i, uint8_t value);

/// \brief Set a boolean value to a range in a bitmap
static inline void ArrowBitsSetTo(uint8_t* bits, int64_t start_offset, int64_t length,
                                  uint8_t bits_are_set);

/// \brief Count true values in a bitmap
static inline int64_t ArrowBitCountSet(const uint8_t* bits, int64_t i_from, int64_t i_to);

/// \brief Extract int8 boolean values from a range in a bitmap
static inline void ArrowBitsUnpackInt8(const uint8_t* bits, int64_t start_offset,
                                       int64_t length, int8_t* out);

/// \brief Extract int32 boolean values from a range in a bitmap
static inline void ArrowBitsUnpackInt32(const uint8_t* bits, int64_t start_offset,
                                        int64_t length, int32_t* out);

/// \brief Initialize an ArrowBitmap
///
/// Initialize the builder's buffer, empty its cache, and reset the size to zero
static inline void ArrowBitmapInit(struct ArrowBitmap* bitmap);

/// \brief Move an ArrowBitmap
///
/// Transfers the underlying buffer data and lifecycle management to another
/// address and resets the bitmap.
static inline void ArrowBitmapMove(struct ArrowBitmap* src, struct ArrowBitmap* dst);

/// \brief Ensure a bitmap builder has at least a given additional capacity
///
/// Ensures that the buffer has space to append at least
/// additional_size_bits, overallocating when required.
static inline ArrowErrorCode ArrowBitmapReserve(struct ArrowBitmap* bitmap,
                                                int64_t additional_size_bits);

/// \brief Grow or shrink a bitmap to a given size
///
/// When shrinking the size of the bitmap, the bitmap is only reallocated
/// if shrink_to_fit is non-zero.
static inline ArrowErrorCode ArrowBitmapResize(struct ArrowBitmap* bitmap,
                                               int64_t new_size_bits, char shrink_to_fit);

/// \brief Reserve space for and append zero or more of the same boolean value to a bitmap
static inline ArrowErrorCode ArrowBitmapAppend(struct ArrowBitmap* bitmap,
                                               uint8_t bits_are_set, int64_t length);

/// \brief Append zero or more of the same boolean value to a bitmap
static inline void ArrowBitmapAppendUnsafe(struct ArrowBitmap* bitmap,
                                           uint8_t bits_are_set, int64_t length);

/// \brief Append boolean values encoded as int8_t to a bitmap
///
/// The values must all be 0 or 1.
static inline void ArrowBitmapAppendInt8Unsafe(struct ArrowBitmap* bitmap,
                                               const int8_t* values, int64_t n_values);

/// \brief Append boolean values encoded as int32_t to a bitmap
///
/// The values must all be 0 or 1.
static inline void ArrowBitmapAppendInt32Unsafe(struct ArrowBitmap* bitmap,
                                                const int32_t* values, int64_t n_values);

/// \brief Reset a bitmap builder
///
/// Releases any memory held by buffer, empties the cache, and resets the size to zero
static inline void ArrowBitmapReset(struct ArrowBitmap* bitmap);

/// @}

/// \defgroup nanoarrow-array Creating arrays
///
/// These functions allocate, copy, and destroy ArrowArray structures.
/// Once an ArrowArray has been initialized via ArrowArrayInitFromType()
/// or ArrowArrayInitFromSchema(), the caller is responsible for releasing
/// it using the embedded release callback.
///
/// @{

/// \brief Initialize the fields of an array
///
/// Initializes the fields and release callback of array. Caller
/// is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromType(struct ArrowArray* array,
                                                    enum ArrowType storage_type);

/// \brief Initialize the contents of an ArrowArray from an ArrowSchema
///
/// Caller is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromSchema(struct ArrowArray* array,
                                                      const struct ArrowSchema* schema,
                                                      struct ArrowError* error);

/// \brief Initialize the contents of an ArrowArray from an ArrowArrayView
///
/// Caller is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromArrayView(
    struct ArrowArray* array, const struct ArrowArrayView* array_view,
    struct ArrowError* error);

/// \brief Allocate the array->children array
///
/// Includes the memory for each child struct ArrowArray,
/// whose members are marked as released and may be subsequently initialized
/// with ArrowArrayInitFromType() or moved from an existing ArrowArray.
/// schema must have been allocated using ArrowArrayInitFromType().
NANOARROW_DLL ArrowErrorCode ArrowArrayAllocateChildren(struct ArrowArray* array,
                                                        int64_t n_children);

/// \brief Allocate the array->dictionary member
///
/// Includes the memory for the struct ArrowArray, whose contents
/// is marked as released and may be subsequently initialized
/// with ArrowArrayInitFromType() or moved from an existing ArrowArray.
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArrayAllocateDictionary(struct ArrowArray* array);

/// \brief Set the validity bitmap of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL void ArrowArraySetValidityBitmap(struct ArrowArray* array,
                                               struct ArrowBitmap* bitmap);

/// \brief Set a buffer of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArraySetBuffer(struct ArrowArray* array, int64_t i,
                                                 struct ArrowBuffer* buffer);

/// \brief Add variadic buffers to a string or binary view array
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline ArrowErrorCode ArrowArrayAddVariadicBuffers(struct ArrowArray* array,
                                                          int32_t n_buffers);

/// \brief Get the validity bitmap of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline struct ArrowBitmap* ArrowArrayValidityBitmap(struct ArrowArray* array);

/// \brief Get a buffer of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline struct ArrowBuffer* ArrowArrayBuffer(struct ArrowArray* array, int64_t i);

/// \brief Start element-wise appending to an ArrowArray
///
/// Initializes any values needed to use ArrowArrayAppend*() functions.
/// All element-wise appenders append by value and return EINVAL if the exact value
/// cannot be represented by the underlying storage type.
/// array must have been allocated using ArrowArrayInitFromType()
static inline ArrowErrorCode ArrowArrayStartAppending(struct ArrowArray* array);

/// \brief Reserve space for future appends
///
/// For buffer sizes that can be calculated (i.e., not string data buffers or
/// child array sizes for non-fixed-size arrays), recursively reserve space for
/// additional elements. This is useful for reducing the number of reallocations
/// that occur using the item-wise appenders.
NANOARROW_DLL ArrowErrorCode ArrowArrayReserve(struct ArrowArray* array,
                                               int64_t additional_size_elements);

/// \brief Append a null value to an array
static inline ArrowErrorCode ArrowArrayAppendNull(struct ArrowArray* array, int64_t n);

/// \brief Append an empty, non-null value to an array
static inline ArrowErrorCode ArrowArrayAppendEmpty(struct ArrowArray* array, int64_t n);

/// \brief Append a signed integer value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range).
static inline ArrowErrorCode ArrowArrayAppendInt(struct ArrowArray* array, int64_t value);

/// \brief Append an unsigned integer value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range).
static inline ArrowErrorCode ArrowArrayAppendUInt(struct ArrowArray* array,
                                                  uint64_t value);

/// \brief Append a double value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range or there is an attempt to append
/// a non-integer to an array with an integer storage type).
static inline ArrowErrorCode ArrowArrayAppendDouble(struct ArrowArray* array,
                                                    double value);

/// \brief Append a string of bytes to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type, EOVERFLOW if appending value would overflow
/// the offset type (e.g., if the data buffer would be larger than 2 GB for a
/// non-large string type), or EINVAL otherwise (e.g., the underlying array is not a
/// binary, string, large binary, large string, or fixed-size binary array, or value is
/// the wrong size for a fixed-size binary array).
static inline ArrowErrorCode ArrowArrayAppendBytes(struct ArrowArray* array,
                                                   struct ArrowBufferView value);

/// \brief Append a string value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type, EOVERFLOW if appending value would overflow
/// the offset type (e.g., if the data buffer would be larger than 2 GB for a
/// non-large string type), or EINVAL otherwise (e.g., the underlying array is not a
/// string or large string array).
static inline ArrowErrorCode ArrowArrayAppendString(struct ArrowArray* array,
                                                    struct ArrowStringView value);

/// \brief Append a Interval to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise.
static inline ArrowErrorCode ArrowArrayAppendInterval(struct ArrowArray* array,
                                                      const struct ArrowInterval* value);

/// \brief Append a decimal value to an array
///
/// Returns NANOARROW_OK if array is a decimal array with the appropriate
/// bitwidth or EINVAL otherwise.
static inline ArrowErrorCode ArrowArrayAppendDecimal(struct ArrowArray* array,
                                                     const struct ArrowDecimal* value);

/// \brief Finish a nested array element
///
/// Appends a non-null element to the array based on the first child's current
/// length. Returns NANOARROW_OK if the item was successfully added, EOVERFLOW
/// if the child of a list or map array would exceed INT_MAX elements, or EINVAL
/// if the underlying storage type is not a struct, list, large list, or fixed-size
/// list, or if there was an attempt to add a struct or fixed-size list element where the
/// length of the child array(s) did not match the expected length.
static inline ArrowErrorCode ArrowArrayFinishElement(struct ArrowArray* array);

/// \brief Finish a union array element
///
/// Appends an element to the union type ids buffer and increments array->length.
/// For sparse unions, up to one element is added to non type-id children. Returns
/// EINVAL if the underlying storage type is not a union, if type_id is not valid,
/// or if child sizes after appending are inconsistent.
static inline ArrowErrorCode ArrowArrayFinishUnionElement(struct ArrowArray* array,
                                                          int8_t type_id);

/// \brief Shrink buffer capacity to the size required
///
/// Also applies shrinking to any child arrays. array must have been allocated using
/// ArrowArrayInitFromType
static inline ArrowErrorCode ArrowArrayShrinkToFit(struct ArrowArray* array);

/// \brief Finish building an ArrowArray
///
/// Flushes any pointers from internal buffers that may have been reallocated
/// into array->buffers and checks the actual size of the buffers
/// against the expected size based on the final length.
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArrayFinishBuildingDefault(struct ArrowArray* array,
                                                             struct ArrowError* error);

/// \brief Finish building an ArrowArray with explicit validation
///
/// Finish building with an explicit validation level. This could perform less validation
/// (i.e. NANOARROW_VALIDATION_LEVEL_NONE or NANOARROW_VALIDATION_LEVEL_MINIMAL) if CPU
/// buffer data access is not possible or more validation (i.e.,
/// NANOARROW_VALIDATION_LEVEL_FULL) if buffer content was obtained from an untrusted or
/// corruptible source.
NANOARROW_DLL ArrowErrorCode ArrowArrayFinishBuilding(
    struct ArrowArray* array, enum ArrowValidationLevel validation_level,
    struct ArrowError* error);

/// @}

/// \defgroup nanoarrow-array-view Reading arrays
///
/// These functions read and validate the contents ArrowArray structures.
///
/// @{

/// \brief Initialize the contents of an ArrowArrayView
NANOARROW_DLL void ArrowArrayViewInitFromType(struct ArrowArrayView* array_view,
                                              enum ArrowType storage_type);

/// \brief Move an ArrowArrayView
///
/// Transfers the ArrowArrayView data and lifecycle management to another
/// address and resets the contents of src.
static inline void ArrowArrayViewMove(struct ArrowArrayView* src,
                                      struct ArrowArrayView* dst);

/// \brief Initialize the contents of an ArrowArrayView from an ArrowSchema
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewInitFromSchema(struct ArrowArrayView* array_view,
                             const struct ArrowSchema* schema, struct ArrowError* error);

/// \brief Allocate the array_view->children array
///
/// Includes the memory for each child struct ArrowArrayView
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewAllocateChildren(struct ArrowArrayView* array_view, int64_t n_children);

/// \brief Allocate array_view->dictionary
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewAllocateDictionary(struct ArrowArrayView* array_view);

/// \brief Set data-independent buffer sizes from length
NANOARROW_DLL void ArrowArrayViewSetLength(struct ArrowArrayView* array_view,
                                           int64_t length);

/// \brief Set buffer sizes and data pointers from an ArrowArray
NANOARROW_DLL ArrowErrorCode ArrowArrayViewSetArray(struct ArrowArrayView* array_view,
                                                    const struct ArrowArray* array,
                                                    struct ArrowError* error);

/// \brief Set buffer sizes and data pointers from an ArrowArray except for those
/// that require dereferencing buffer content.
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewSetArrayMinimal(struct ArrowArrayView* array_view,
                              const struct ArrowArray* array, struct ArrowError* error);

/// \brief Get the number of buffers
///
/// The number of buffers referred to by this ArrowArrayView.  In may cases this can also
/// be calculated from the ArrowLayout member of the ArrowArrayView or ArrowSchemaView;
/// however, for binary view and string view types, the number of total buffers depends on
/// the number of variadic buffers.
static inline int64_t ArrowArrayViewGetNumBuffers(struct ArrowArrayView* array_view);

/// \brief Get a view of a specific buffer from an ArrowArrayView
///
/// This is the ArrowArrayView equivalent of ArrowArray::buffers[i] that includes
/// size information (if known).
static inline struct ArrowBufferView ArrowArrayViewGetBufferView(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the function of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the function of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline enum ArrowBufferType ArrowArrayViewGetBufferType(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the data type of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the data type of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline enum ArrowType ArrowArrayViewGetBufferDataType(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the element size (in bits) of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the element width of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline int64_t ArrowArrayViewGetBufferElementSizeBits(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Performs checks on the content of an ArrowArrayView
///
/// If using ArrowArrayViewSetArray() to back array_view with an ArrowArray,
/// the buffer sizes and some content (fist and last offset) have already
/// been validated at the "default" level. If setting the buffer pointers
/// and sizes otherwise, you may wish to perform checks at a different level. See
/// documentation for ArrowValidationLevel for the details of checks performed
/// at each level.
NANOARROW_DLL ArrowErrorCode ArrowArrayViewValidate(
    struct ArrowArrayView* array_view, enum ArrowValidationLevel validation_level,
    struct ArrowError* error);

/// \brief Compare two ArrowArrayView objects for equality
///
/// Given two ArrowArrayView instances, place either 0 (not equal) and
/// 1 (equal) at the address pointed to by out. If the comparison determines
/// that actual and expected are not equal, a reason will be communicated via
/// error if error is non-NULL.
///
/// Returns NANOARROW_OK if the comparison completed successfully.
NANOARROW_DLL ArrowErrorCode ArrowArrayViewCompare(const struct ArrowArrayView* actual,
                                                   const struct ArrowArrayView* expected,
                                                   enum ArrowCompareLevel level, int* out,
                                                   struct ArrowError* reason);

/// \brief Reset the contents of an ArrowArrayView and frees resources
NANOARROW_DLL void ArrowArrayViewReset(struct ArrowArrayView* array_view);

/// \brief Check for a null element in an ArrowArrayView
static inline int8_t ArrowArrayViewIsNull(const struct ArrowArrayView* array_view,
                                          int64_t i);

/// \brief Compute null count for an ArrowArrayView
static inline int64_t ArrowArrayViewComputeNullCount(
    const struct ArrowArrayView* array_view);

/// \brief Get the type id of a union array element
static inline int8_t ArrowArrayViewUnionTypeId(const struct ArrowArrayView* array_view,
                                               int64_t i);

/// \brief Get the child index of a union array element
static inline int8_t ArrowArrayViewUnionChildIndex(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the index to use into the relevant union child array
static inline int64_t ArrowArrayViewUnionChildOffset(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an integer
///
/// This function does not check for null values, that values are actually integers, or
/// that values are within a valid range for an int64.
static inline int64_t ArrowArrayViewGetIntUnsafe(const struct ArrowArrayView* array_view,
                                                 int64_t i);

/// \brief Get an element in an ArrowArrayView as an unsigned integer
///
/// This function does not check for null values, that values are actually integers, or
/// that values are within a valid range for a uint64.
static inline uint64_t ArrowArrayViewGetUIntUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as a double
///
/// This function does not check for null values, or
/// that values are within a valid range for a double.
static inline double ArrowArrayViewGetDoubleUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowStringView
///
/// This function does not check for null values.
static inline struct ArrowStringView ArrowArrayViewGetStringUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowBufferView
///
/// This function does not check for null values.
static inline struct ArrowBufferView ArrowArrayViewGetBytesUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowDecimal
///
/// This function does not check for null values. The out parameter must
/// be initialized with ArrowDecimalInit() with the proper parameters for this
/// type before calling this for the first time.
static inline void ArrowArrayViewGetDecimalUnsafe(const struct ArrowArrayView* array_view,
                                                  int64_t i, struct ArrowDecimal* out);

/// @}

/// \defgroup nanoarrow-basic-array-stream Basic ArrowArrayStream implementation
///
/// An implementation of an ArrowArrayStream based on a collection of
/// zero or more previously-existing ArrowArray objects. Users should
/// initialize and/or validate the contents before transferring the
/// responsibility of the ArrowArrayStream elsewhere.
///
/// @{

/// \brief Initialize an ArrowArrayStream backed by this implementation
///
/// This function moves the ownership of schema to the array_stream. If
/// this function returns NANOARROW_OK, the caller is responsible for
/// releasing the ArrowArrayStream.
NANOARROW_DLL ArrowErrorCode ArrowBasicArrayStreamInit(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* schema, int64_t n_arrays);

/// \brief Set the ith ArrowArray in this ArrowArrayStream.
///
/// array_stream must have been initialized with ArrowBasicArrayStreamInit().
/// This function moves the ownership of array to the array_stream. i must
/// be greater than or equal to zero and less than the value of n_arrays passed in
/// ArrowBasicArrayStreamInit(). Callers are not required to fill all
/// n_arrays members (i.e., n_arrays is a maximum bound).
NANOARROW_DLL void ArrowBasicArrayStreamSetArray(struct ArrowArrayStream* array_stream,
                                                 int64_t i, struct ArrowArray* array);

/// \brief Validate the contents of this ArrowArrayStream
///
/// array_stream must have been initialized with ArrowBasicArrayStreamInit().
/// This function uses ArrowArrayStreamInitFromSchema() and ArrowArrayStreamSetArray()
/// to validate the contents of the arrays.
NANOARROW_DLL ArrowErrorCode ArrowBasicArrayStreamValidate(
    const struct ArrowArrayStream* array_stream, struct ArrowError* error);

/// @}

// Undefine ArrowErrorCode, which may have been defined to annotate functions that return
// it to warn for an unused result.
#if defined(ArrowErrorCode)
#undef ArrowErrorCode
#endif

// Inline function definitions
#include "nanoarrow/common/inline_array.h"
#include "nanoarrow/common/inline_buffer.h"

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

/// \defgroup nanoarrow_hpp Nanoarrow C++ Helpers
///
/// The utilities provided in this file are intended to support C++ users
/// of the nanoarrow C library such that C++-style resource allocation
/// and error handling can be used with nanoarrow data structures.
/// These utilities are not intended to mirror the nanoarrow C API.

#include "nanoarrow/hpp/array_stream.hpp"
#include "nanoarrow/hpp/buffer.hpp"
#include "nanoarrow/hpp/exception.hpp"
#include "nanoarrow/hpp/operators.hpp"
#include "nanoarrow/hpp/unique.hpp"
#include "nanoarrow/hpp/view.hpp"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_config.h.in <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_CONFIG_H_INCLUDED
#define NANOARROW_CONFIG_H_INCLUDED

#define NANOARROW_VERSION_MAJOR @NANOARROW_VERSION_MAJOR@
#define NANOARROW_VERSION_MINOR @NANOARROW_VERSION_MINOR@
#define NANOARROW_VERSION_PATCH @NANOARROW_VERSION_PATCH@
#define NANOARROW_VERSION "@NANOARROW_VERSION@"

#define NANOARROW_VERSION_INT                                        \
  (NANOARROW_VERSION_MAJOR * 10000 + NANOARROW_VERSION_MINOR * 100 + \
   NANOARROW_VERSION_PATCH)

@NANOARROW_NAMESPACE_DEFINE@

#if !defined(NANOARROW_CXX_NAMESPACE)
#define NANOARROW_CXX_NAMESPACE nanoarrow
#endif

#define NANOARROW_CXX_NAMESPACE_BEGIN namespace NANOARROW_CXX_NAMESPACE {
#define NANOARROW_CXX_NAMESPACE_END }

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_DEVICE_H_INCLUDED
#define NANOARROW_DEVICE_H_INCLUDED

#include "nanoarrow/nanoarrow.h"

#ifdef __cplusplus
extern "C" {
#endif

/// \defgroup nanoarrow_device-arrow-cdata Arrow C Device interface
///
/// The Arrow Device and Stream interfaces are part of the
/// Arrow C Device Data and Arrow C Device stream interfaces
/// (https://arrow.apache.org/docs/dev/format/CDeviceDataInterface.html).
/// See the Arrow documentation for detailed documentation of these structures.
///
/// @{

#ifndef ARROW_C_DEVICE_DATA_INTERFACE
#define ARROW_C_DEVICE_DATA_INTERFACE

// Device type for the allocated memory
typedef int32_t ArrowDeviceType;

// CPU device, same as using ArrowArray directly
#define ARROW_DEVICE_CPU 1
// CUDA GPU Device
#define ARROW_DEVICE_CUDA 2
// Pinned CUDA CPU memory by cudaMallocHost
#define ARROW_DEVICE_CUDA_HOST 3
// OpenCL Device
#define ARROW_DEVICE_OPENCL 4
// Vulkan buffer for next-gen graphics
#define ARROW_DEVICE_VULKAN 7
// Metal for Apple GPU
#define ARROW_DEVICE_METAL 8
// Verilog simulator buffer
#define ARROW_DEVICE_VPI 9
// ROCm GPUs for AMD GPUs
#define ARROW_DEVICE_ROCM 10
// Pinned ROCm CPU memory allocated by hipMallocHost
#define ARROW_DEVICE_ROCM_HOST 11
// Reserved for extension
//
// used to quickly test extension devices, semantics
// can differ based on implementation
#define ARROW_DEVICE_EXT_DEV 12
// CUDA managed/unified memory allocated by cudaMallocManaged
#define ARROW_DEVICE_CUDA_MANAGED 13
// Unified shared memory allocated on a oneAPI
// non-partitioned device.
//
// A call to the oneAPI runtime is required to determine the
// device type, the USM allocation type and the sycl context
// that it is bound to.
#define ARROW_DEVICE_ONEAPI 14
// GPU support for next-gen WebGPU standard
#define ARROW_DEVICE_WEBGPU 15
// Qualcomm Hexagon DSP
#define ARROW_DEVICE_HEXAGON 16

struct ArrowDeviceArray {
  struct ArrowArray array;
  int64_t device_id;
  ArrowDeviceType device_type;
  void* sync_event;

  // reserved bytes for future expansion
  int64_t reserved[3];
};

#endif  // ARROW_C_DEVICE_DATA_INTERFACE

#ifndef ARROW_C_DEVICE_STREAM_INTERFACE
#define ARROW_C_DEVICE_STREAM_INTERFACE

struct ArrowDeviceArrayStream {
  // device type that all arrays will be accessible from
  ArrowDeviceType device_type;
  // callbacks
  int (*get_schema)(struct ArrowDeviceArrayStream*, struct ArrowSchema*);
  int (*get_next)(struct ArrowDeviceArrayStream*, struct ArrowDeviceArray*);
  const char* (*get_last_error)(struct ArrowDeviceArrayStream*);

  // release callback
  void (*release)(struct ArrowDeviceArrayStream*);

  // opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DEVICE_STREAM_INTERFACE

/// \brief Move the contents of src into dst and set src->array.release to NULL
static inline void ArrowDeviceArrayMove(struct ArrowDeviceArray* src,
                                        struct ArrowDeviceArray* dst) {
  memcpy(dst, src, sizeof(struct ArrowDeviceArray));
  src->array.release = 0;
}

/// @}

#ifdef NANOARROW_NAMESPACE

#define ArrowDeviceCheckRuntime \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCheckRuntime)
#define ArrowDeviceArrayInitAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayInitAsync)
#define ArrowDeviceArrayViewInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewInit)
#define ArrowDeviceArrayViewReset \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewReset)
#define ArrowDeviceArrayViewSetArrayMinimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewSetArrayMinimal)
#define ArrowDeviceArrayViewSetArrayAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewSetArrayAsync)
#define ArrowDeviceArrayViewCopyAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewCopyAsync)
#define ArrowDeviceArrayMoveToDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayMoveToDevice)
#define ArrowDeviceResolve NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceResolve)
#define ArrowDeviceCpu NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCpu)
#define ArrowDeviceInitCpu NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceInitCpu)
#define ArrowDeviceBufferInitAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferInitAsync)
#define ArrowDeviceBufferMove NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferMove)
#define ArrowDeviceBufferCopyAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferCopyAsync)
#define ArrowDeviceBasicArrayStreamInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBasicArrayStreamInit)

#define ArrowDeviceCuda NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCuda)

#define ArrowDeviceMetalDefaultDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalDefaultDevice)
#define ArrowDeviceMetalInitDefaultDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalInitDefaultDevice)
#define ArrowDeviceMetalInitBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalInitBuffer)
#define ArrowDeviceMetalAlignArrayBuffers \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalAlignArrayBuffers)

#endif

/// \defgroup nanoarrow_device Nanoarrow Device extension
///
/// Except where noted, objects are not thread-safe and clients should
/// take care to serialize accesses to methods.
///
/// @{

/// \brief Checks the nanoarrow runtime to make sure the run/build versions match
NANOARROW_DLL ArrowErrorCode ArrowDeviceCheckRuntime(struct ArrowError* error);

struct ArrowDeviceArrayView {
  struct ArrowDevice* device;
  struct ArrowArrayView array_view;
  void* sync_event;
};

/// \brief A Device wrapper with callbacks for basic memory management tasks
///
/// All device objects are currently implemented as singletons; however, this
/// may change as implementations progress.
struct ArrowDevice {
  /// \brief The device type integer identifier (see ArrowDeviceArray)
  ArrowDeviceType device_type;

  /// \brief The device identifier (see ArrowDeviceArray)
  int64_t device_id;

  /// \brief Initialize an ArrowDeviceArray from a previously allocated ArrowArray
  ///
  /// Given a device and an uninitialized device_array, populate the fields of the
  /// device_array appropriately. If sync_event is non-null, ownership is transferred
  /// to the output array. If stream is non-null, the event must be recorded such that
  /// it captures the work done on stream. If NANOARROW_OK is returned, ownership of array
  /// and sync_event is transferred to device_array. The caller retains ownership of
  /// stream.
  ArrowErrorCode (*array_init)(struct ArrowDevice* device,
                               struct ArrowDeviceArray* device_array,
                               struct ArrowArray* array, void* sync_event, void* stream);

  /// \brief Move an ArrowDeviceArray between devices without copying buffers
  ///
  /// Some devices can move an ArrowDeviceArray without an explicit buffer copy,
  /// although the performance characteristics of the moved array may be different
  /// than that of an explicitly copied one depending on the device. Implementations must
  /// check device_src and device_dst and return ENOTSUP if not prepared to handle this
  /// operation.
  ArrowErrorCode (*array_move)(struct ArrowDevice* device_src,
                               struct ArrowDeviceArray* src,
                               struct ArrowDevice* device_dst,
                               struct ArrowDeviceArray* dst);

  /// \brief Initialize an owning buffer from existing content
  ///
  /// Creates a new buffer whose data member can be accessed by the GPU by
  /// copying existing content. Implementations must use the provided stream
  /// if non-null; implementations may error if they require a stream to be provided.
  /// Implementations must check device_src and device_dst and return ENOTSUP if
  /// not prepared to handle this operation.
  ArrowErrorCode (*buffer_init)(struct ArrowDevice* device_src,
                                struct ArrowBufferView src,
                                struct ArrowDevice* device_dst, struct ArrowBuffer* dst,
                                void* stream);

  /// \brief Move an owning buffer to a device
  ///
  /// Creates a new buffer whose data member can be accessed by the GPU by
  /// moving an existing buffer. If NANOARROW_OK is returned, src will have
  /// been released or moved by the implementation and dst must be released by
  /// the caller. Implementations must check device_src and device_dst and return ENOTSUP
  /// if not prepared to handle this operation.
  ArrowErrorCode (*buffer_move)(struct ArrowDevice* device_src, struct ArrowBuffer* src,
                                struct ArrowDevice* device_dst, struct ArrowBuffer* dst);

  /// \brief Copy a section of memory into a preallocated buffer
  ///
  /// As opposed to the other buffer operations, this is designed to support
  /// copying very small slices of memory. Implementations must use the provided stream
  /// if non-null; implementations may error if they require a stream to be provided.
  /// Implementations must check device_src and device_dst and return ENOTSUP if
  /// not prepared to handle this operation.
  ArrowErrorCode (*buffer_copy)(struct ArrowDevice* device_src,
                                struct ArrowBufferView src,
                                struct ArrowDevice* device_dst,
                                struct ArrowBufferView dst, void* stream);

  /// \brief Synchronize an event and/or stream
  ///
  /// If both sync_event and stream are non-null, ensures that the stream waits
  /// on the event. If only sync_event is non-null, ensures that the work captured
  /// by the event is synchronized with the CPU. If only stream is non-null, ensures
  /// that stream is synchronized with the CPU.
  ArrowErrorCode (*synchronize_event)(struct ArrowDevice* device, void* sync_event,
                                      void* stream, struct ArrowError* error);

  /// \brief Release this device and any resources it holds
  void (*release)(struct ArrowDevice* device);

  /// \brief Opaque, implementation-specific data.
  void* private_data;
};

/// \brief Pointer to a statically-allocated CPU device singleton
NANOARROW_DLL struct ArrowDevice* ArrowDeviceCpu(void);

/// \brief Initialize a user-allocated device struct with a CPU device
NANOARROW_DLL void ArrowDeviceInitCpu(struct ArrowDevice* device);

/// \brief Resolve a device pointer from a type + identifier
///
/// Depending on which libraries this build of the device extension was built with,
/// some device types may or may not be supported. The CPU type is always supported.
/// Returns NULL for device that does not exist or cannot be returned as a singleton.
/// Callers must not release the pointed-to device.
NANOARROW_DLL struct ArrowDevice* ArrowDeviceResolve(ArrowDeviceType device_type,
                                                     int64_t device_id);

/// \brief Initialize an ArrowDeviceArray
///
/// Given an ArrowArray whose buffers/release callback has been set appropriately,
/// initialize an ArrowDeviceArray. If sync_event is non-null, ownership is transferred
/// to the output array. If stream is non-null, the event must be recorded such that
/// it captures the work done on stream. If NANOARROW_OK is returned, ownership of array
/// and sync_event is transferred to device_array. The caller retains ownership of
/// stream.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayInitAsync(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, void* sync_event, void* stream);

/// \brief Initialize an ArrowDeviceArray without a stream
///
/// Convenience wrapper to initialize an ArrowDeviceArray without a stream.
static inline ArrowErrorCode ArrowDeviceArrayInit(struct ArrowDevice* device,
                                                  struct ArrowDeviceArray* device_array,
                                                  struct ArrowArray* array,
                                                  void* sync_event);

/// \brief Initialize an ArrowDeviceArrayStream from an existing ArrowArrayStream
///
/// Wrap an ArrowArrayStream of ArrowDeviceArray objects already allocated by the
/// specified device as an ArrowDeviceArrayStream. This function moves the ownership
/// of array_stream to the device_array_stream. If this function returns NANOARROW_OK,
/// the caller is responsible for releasing the ArrowDeviceArrayStream.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBasicArrayStreamInit(
    struct ArrowDeviceArrayStream* device_array_stream,
    struct ArrowArrayStream* array_stream, struct ArrowDevice* device);

/// \brief Initialize an ArrowDeviceArrayView
///
/// Zeroes memory for the device array view struct. Callers must initialize the
/// array_view member using nanoarrow core functions that can initialize from
/// a type identifier or schema.
NANOARROW_DLL void ArrowDeviceArrayViewInit(
    struct ArrowDeviceArrayView* device_array_view);

/// \brief Release the underlying ArrowArrayView
NANOARROW_DLL void ArrowDeviceArrayViewReset(
    struct ArrowDeviceArrayView* device_array_view);

/// \brief Set minimal ArrowArrayView buffer information from a device array
///
/// A thin wrapper around ArrowArrayViewSetArrayMinimal() that does not attempt
/// to resolve buffer sizes of variable-length buffers by copying data from the device.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewSetArrayMinimal(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error);

/// \brief Set ArrowArrayView buffer information from a device array
///
/// Runs ArrowDeviceArrayViewSetArrayMinimal() but also sets buffer sizes for
/// variable-length buffers by copying data from the device if needed. If stream
/// is provided it will be used to do any copying required to resolve buffer sizes.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewSetArrayAsync(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    void* stream, struct ArrowError* error);

/// \brief Set ArrowArrayView buffer information from a device array without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceArrayViewSetArray(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error);

/// \brief Copy an ArrowDeviceArrayView to a device
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that all pointers in src will remain valid until
/// the stream is synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewCopyAsync(
    struct ArrowDeviceArrayView* src, struct ArrowDevice* device_dst,
    struct ArrowDeviceArray* dst, void* stream);

/// \brief Copy an ArrowDeviceArrayView to a device without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceArrayViewCopy(struct ArrowDeviceArrayView* src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowDeviceArray* dst);

/// \brief Move an ArrowDeviceArray to a device if possible
///
/// Will attempt to move a device array to a device without copying buffers.
/// This may result in a device array with different performance charateristics
/// than an array that was copied. Returns ENOTSUP if a zero-copy move between devices is
/// not possible.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayMoveToDevice(struct ArrowDeviceArray* src,
                                                          struct ArrowDevice* device_dst,
                                                          struct ArrowDeviceArray* dst);

/// \brief Allocate a device buffer and copying existing content
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that src will remain valid until the stream is
/// synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferInitAsync(struct ArrowDevice* device_src,
                                                        struct ArrowBufferView src,
                                                        struct ArrowDevice* device_dst,
                                                        struct ArrowBuffer* dst,
                                                        void* stream);

/// \brief Allocate a device buffer and copying existing content without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceBufferInit(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst);

/// \brief Move a buffer to a device without copying if possible
///
/// Returns ENOTSUP if a zero-copy move between devices is not possible.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferMove(struct ArrowDevice* device_src,
                                                   struct ArrowBuffer* src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst);

/// \brief Copy a buffer into preallocated device memory
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that src will remain valid until the stream is
/// synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferCopyAsync(struct ArrowDevice* device_src,
                                                        struct ArrowBufferView src,
                                                        struct ArrowDevice* device_dst,
                                                        struct ArrowBufferView dst,
                                                        void* stream);

/// \brief Copy a buffer into preallocated devie memory
///
/// Returns ENOTSUP if a zero-copy move between devices is not possible.
static inline ArrowErrorCode ArrowDeviceBufferCopy(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBufferView dst);

/// @}

/// \defgroup nanoarrow_device_cuda CUDA Device extension
///
/// A CUDA (i.e., `cuda.h`) implementation of the Arrow C Device interface.
///
/// @{

/// \brief Get a CUDA device from type and ID
///
/// device_type must be one of ARROW_DEVICE_CUDA or ARROW_DEVICE_CUDA_HOST;
/// device_id must be between 0 and cudaGetDeviceCount - 1.
NANOARROW_DLL struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type,
                                                  int64_t device_id);

/// @}

/// \defgroup nanoarrow_device_metal Apple Metal Device extension
///
/// An Apple Metal implementation of the Arrow C Device interface, primarily targeted to
/// the M1 series of CPU/GPUs that feature shared CPU/GPU memory. Even though the memory
/// regions are shared, it is currently not possible to wrap an arbitrary CPU memory
/// region as an `MTL::Buffer*` unless that memory region is page-aligned. Because of
/// this, a copy is still required in most cases to make memory GPU accessible. After GPU
/// calculations are complete; however, moving the buffers back to the CPU is zero-copy.
///
/// Sync events are represented as an `MTL::Event*`. The degree to which the pointers
/// to `MTL::Event*` are stable across metal-cpp versions/builds is currently unknown.
///
/// @{

/// \brief A pointer to a default metal device singleton
NANOARROW_DLL struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void);

/// \brief Initialize a preallocated device struct with the default metal device
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                               struct ArrowError* error);

/// \brief Initialize a buffer with the Metal allocator
///
/// Metal uses shared memory with the CPU; however, only page-aligned buffers
/// or buffers created explicitly using the Metal API can be sent to the GPU.
/// This buffer's allocator uses the Metal API so that it is cheaper to send
/// buffers to the GPU later. You can use, append to, or move this buffer just
/// like a normal ArrowBuffer.
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer);

/// \brief Convert an ArrowArray to buffers that use the Metal allocator
///
/// Replaces buffers from a given ArrowArray with ones that use the Metal
/// allocator, copying existing content where necessary. The array is still
/// valid to use just like a normal ArrowArray that was initialized with
/// ArrowArrayInitFromType() (i.e., it can be appended to and finished with
/// validation).
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array);

/// @}

// Inline implementations

static inline ArrowErrorCode ArrowDeviceBufferCopy(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBufferView dst) {
  return ArrowDeviceBufferCopyAsync(device_src, src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceBufferInit(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst) {
  return ArrowDeviceBufferInitAsync(device_src, src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceArrayViewCopy(struct ArrowDeviceArrayView* src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowDeviceArray* dst) {
  return ArrowDeviceArrayViewCopyAsync(src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceArrayViewSetArray(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error) {
  return ArrowDeviceArrayViewSetArrayAsync(device_array_view, device_array, NULL, error);
}

static inline ArrowErrorCode ArrowDeviceArrayInit(struct ArrowDevice* device,
                                                  struct ArrowDeviceArray* device_array,
                                                  struct ArrowArray* array,
                                                  void* sync_event) {
  return ArrowDeviceArrayInitAsync(device, device_array, array, sync_event, NULL);
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_DEVICE_HPP_INCLUDED
#define NANOARROW_DEVICE_HPP_INCLUDED

#include "nanoarrow/nanoarrow.hpp"
#include "nanoarrow/nanoarrow_device.h"

namespace nanoarrow {

namespace internal {

template <>
inline void init_pointer(struct ArrowDeviceArray* data) {
  data->array.release = nullptr;
  data->sync_event = nullptr;
}

template <>
inline void move_pointer(struct ArrowDeviceArray* src, struct ArrowDeviceArray* dst) {
  ArrowDeviceArrayMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowDeviceArray* data) {
  if (data->array.release != nullptr) {
    ArrowArrayRelease(&data->array);
  }

  data->sync_event = nullptr;
}

template <>
inline void init_pointer(struct ArrowDeviceArrayStream* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowDeviceArrayStream* src,
                         struct ArrowDeviceArrayStream* dst) {
  memcpy(dst, src, sizeof(struct ArrowDeviceArrayStream));
  src->release = nullptr;
}

template <>
inline void release_pointer(struct ArrowDeviceArrayStream* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowDeviceArrayView* data) {
  ArrowDeviceArrayViewInit(data);
}

template <>
inline void move_pointer(struct ArrowDeviceArrayView* src,
                         struct ArrowDeviceArrayView* dst) {
  ArrowArrayViewMove(&src->array_view, &dst->array_view);
  dst->device = src->device;
  src->device = nullptr;
}

template <>
inline void release_pointer(struct ArrowDeviceArrayView* data) {
  ArrowArrayViewReset(&data->array_view);
}

template <>
inline void init_pointer(struct ArrowDevice* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowDevice* src, struct ArrowDevice* dst) {
  memcpy(dst, src, sizeof(struct ArrowDevice));
  src->release = nullptr;
}

template <>
inline void release_pointer(struct ArrowDevice* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

}  // namespace internal
}  // namespace nanoarrow

#include "nanoarrow.hpp"

namespace nanoarrow {

namespace device {

/// \defgroup nanoarrow_device_hpp-unique Unique object wrappers
///
/// Extends the unique object wrappers in nanoarrow.hpp to include C structs
/// defined in the nanoarrow_device.h header.
///
/// @{

/// \brief Class wrapping a unique struct ArrowDeviceArray
using UniqueDeviceArray = internal::Unique<struct ArrowDeviceArray>;

/// \brief Class wrapping a unique struct ArrowDeviceArrayStream
using UniqueDeviceArrayStream = internal::Unique<struct ArrowDeviceArrayStream>;

/// \brief Class wrapping a unique struct ArrowDevice
using UniqueDevice = internal::Unique<struct ArrowDevice>;

/// \brief Class wrapping a unique struct ArrowDeviceArrayView
using UniqueDeviceArrayView = internal::Unique<struct ArrowDeviceArrayView>;

/// @}

}  // namespace device

}  // namespace nanoarrow

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_gtest_util.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <gtest/gtest.h>
#include <iostream>

#include "nanoarrow/nanoarrow.hpp"

#ifndef NANOARROW_GTEST_UTIL_HPP_INCLUDED
#define NANOARROW_GTEST_UTIL_HPP_INCLUDED

/// \defgroup nanoarrow_testing Nanoarrow Testing Helpers
///
/// Utilities for testing nanoarrow structures and functions.

namespace nanoarrow {
namespace internal {

inline void PrintTo(const Nothing&, std::ostream* os) { *os << "<NA>"; }

template <typename T>
void PrintTo(const Maybe<T>& m, std::ostream* os) {
  if (m) {
    *os << ::testing::PrintToString(*m);
  } else {
    PrintTo(NA, os);
  }
}

}  // namespace internal
}  // namespace nanoarrow

inline void PrintTo(const ArrowStringView& sv, std::ostream* os) {
  *os << "'";
  os->write(sv.data, static_cast<size_t>(sv.size_bytes));
  *os << "'";
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_testing.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_TESTING_HPP_INCLUDED
#define NANOARROW_TESTING_HPP_INCLUDED

#include <iostream>
#include <string>

#include "nanoarrow/nanoarrow.hpp"

/// \defgroup nanoarrow_testing Nanoarrow Testing Helpers
///
/// Utilities for testing nanoarrow structures and functions.

namespace nanoarrow {

namespace testing {

// Forward-declaration of internal types
namespace internal {
class DictionaryContext;
struct Differences;
}  // namespace internal

/// \defgroup nanoarrow_testing-json Integration test helpers
///
/// See testing format documentation for details of the JSON representation. This
/// representation is not canonical but can be used to implement integration tests with
/// other implementations.
///
/// @{

/// \brief Writer for the Arrow integration testing JSON format
class NANOARROW_DLL TestingJSONWriter {
 public:
  TestingJSONWriter();
  virtual ~TestingJSONWriter();

  /// \brief Set the floating point precision of the writer
  ///
  /// The floating point precision by default is -1, which uses the JSON serializer
  /// to encode the value in the output. When writing files specifically for
  /// integration tests, floating point values should be rounded to 3 decimal places to
  /// avoid serialization issues.
  void set_float_precision(int value) { float_precision_ = value; }

  /// \brief Set whether metadata should be included in the output of a schema or field
  ///
  /// Use false to skip writing schema/field metadata in the output.
  void set_include_metadata(bool value) { include_metadata_ = value; }

  void ResetDictionaries();

  /// \brief Write an ArrowArrayStream as a data file JSON object to out
  ///
  /// Creates output like `{"schema": {...}, "batches": [...], ...}`.
  ArrowErrorCode WriteDataFile(std::ostream& out, ArrowArrayStream* stream);

  /// \brief Write a schema to out
  ///
  /// Creates output like `{"fields": [...], "metadata": [...]}`.
  ArrowErrorCode WriteSchema(std::ostream& out, const ArrowSchema* schema);

  /// \brief Write a field to out
  ///
  /// Creates output like `{"name" : "col", "type": {...}, ...}`
  ArrowErrorCode WriteField(std::ostream& out, const ArrowSchema* field);

  /// \brief Write the type portion of a field
  ///
  /// Creates output like `{"name": "int", ...}`
  ArrowErrorCode WriteType(std::ostream& out, const ArrowSchema* field);

  /// \brief Write the metadata portion of a field
  ///
  /// Creates output like `[{"key": "...", "value": "..."}, ...]`.
  ArrowErrorCode WriteMetadata(std::ostream& out, const char* metadata);

  /// \brief Write a "batch" to out
  ///
  /// Creates output like `{"count": 123, "columns": [...]}`.
  ArrowErrorCode WriteBatch(std::ostream& out, const ArrowSchema* schema,
                            const ArrowArrayView* value);

  /// \brief Write a column to out
  ///
  /// Creates output like `{"name": "col", "count": 123, "VALIDITY": [...], ...}`.
  ArrowErrorCode WriteColumn(std::ostream& out, const ArrowSchema* field,
                             const ArrowArrayView* value);

  ArrowErrorCode WriteDictionaryBatches(std::ostream& out);

 private:
  int float_precision_;
  bool include_metadata_;
  internal::DictionaryContext* dictionaries_;

  bool ShouldWriteMetadata(const char* metadata) {
    return metadata != nullptr && include_metadata_;
  }

  ArrowErrorCode WriteDictionaryBatch(std::ostream& out, int32_t dictionary_id);

  ArrowErrorCode WriteFieldChildren(std::ostream& out, const ArrowSchema* field);

  ArrowErrorCode WriteFieldDictionary(std::ostream& out, int32_t dictionary_id,
                                      bool is_ordered,
                                      const ArrowSchemaView* indices_field);

  ArrowErrorCode WriteChildren(std::ostream& out, const ArrowSchema* field,
                               const ArrowArrayView* value);
};

/// \brief Reader for the Arrow integration testing JSON format
class NANOARROW_DLL TestingJSONReader {
 public:
  TestingJSONReader(ArrowBufferAllocator allocator);
  TestingJSONReader();
  virtual ~TestingJSONReader();

  static const int kNumBatchOnlySchema = -2;
  static const int kNumBatchReadAll = -1;

  /// \brief Read JSON representing a data file object
  ///
  /// Read a JSON object in the form `{"schema": {...}, "batches": [...], ...}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadDataFile(const std::string& data_file_json, ArrowArrayStream* out,
                              int num_batch = kNumBatchReadAll,
                              ArrowError* error = nullptr);

  /// \brief Read JSON representing a Schema
  ///
  /// Reads a JSON object in the form `{"fields": [...], "metadata": [...]}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadSchema(const std::string& schema_json, ArrowSchema* out,
                            ArrowError* error = nullptr);

  /// \brief Read JSON representing a Field
  ///
  /// Read a JSON object in the form `{"name" : "col", "type": {...}, ...}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadField(const std::string& field_json, ArrowSchema* out,
                           ArrowError* error = nullptr);

  /// \brief Read JSON representing a RecordBatch
  ///
  /// Read a JSON object in the form `{"count": 123, "columns": [...]}`, propagating `out`
  /// on success.
  ArrowErrorCode ReadBatch(const std::string& batch_json, const ArrowSchema* schema,
                           ArrowArray* out, ArrowError* error = nullptr);

  /// \brief Read JSON representing a Column
  ///
  /// Read a JSON object in the form
  /// `{"name": "col", "count": 123, "VALIDITY": [...], ...}`, propagating
  /// `out` on success.
  ArrowErrorCode ReadColumn(const std::string& column_json, const ArrowSchema* schema,
                            ArrowArray* out, ArrowError* error = nullptr);

 private:
  ArrowBufferAllocator allocator_;
  internal::DictionaryContext* dictionaries_;

  void SetArrayAllocatorRecursive(ArrowArray* array);
};

/// \brief Integration testing comparison utility
///
/// Utility to compare ArrowSchema, ArrowArray, and ArrowArrayStream instances.
/// This should only be used in the context of integration testing as the
/// comparison logic is specific to the integration testing JSON files and
/// specification. Notably:
///
/// - Map types are considered equal regardless of the child names "entries",
///   "key", and "value".
/// - Float32 and Float64 values are compared according to their JSON serialization.
class NANOARROW_DLL TestingJSONComparison {
 public:
  TestingJSONComparison();
  virtual ~TestingJSONComparison();

  /// \brief Compare top-level RecordBatch flags (e.g., nullability)
  ///
  /// Some Arrow implementations export batches as nullable, and some export them as
  /// non-nullable. Use false to consider these two types of batches as equivalent.
  void set_compare_batch_flags(bool value) { compare_batch_flags_ = value; }

  /// \brief Compare metadata order
  ///
  /// Some Arrow implementations store metadata using structures (e.g., hash map) that
  /// reorder metadata items. Use false to consider metadata whose keys/values have
  /// been reordered as equivalent.
  void set_compare_metadata_order(bool value) { compare_metadata_order_ = value; }

  /// \brief Set float precision
  ///
  /// The Arrow Integration Testing JSON document states that values should be compared
  /// to 3 decimal places to avoid floating point serialization issues. Use -1 to specify
  /// that all decimal places should be used (the default).
  void set_compare_float_precision(int value) {
    writer_actual_.set_float_precision(value);
    writer_expected_.set_float_precision(value);
  }

  /// \brief Returns the number of differences found by the previous call
  int64_t num_differences() const;

  /// \brief Dump a human-readable summary of differences to out
  void WriteDifferences(std::ostream& out);

  /// \brief Clear any existing differences
  void ClearDifferences();

  /// \brief Compare a stream of record batches
  ///
  /// Compares actual against expected using the following strategy:
  ///
  /// - Compares schemas for equality, returning if differences were found
  /// - Compares pairs of record batches, returning if one stream finished
  ///   before another.
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareArrayStream(ArrowArrayStream* actual, ArrowArrayStream* expected,
                                    ArrowError* error = nullptr);

  /// \brief Compare a top-level ArrowSchema struct
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareSchema(const ArrowSchema* actual, const ArrowSchema* expected,
                               ArrowError* error = nullptr, const std::string& path = "");

  /// \brief Set the ArrowSchema to be used to for future calls to CompareBatch().
  ArrowErrorCode SetSchema(const ArrowSchema* schema, ArrowError* error = nullptr);

  /// \brief Compare a top-level ArrowArray struct
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareBatch(const ArrowArray* actual, const ArrowArray* expected,
                              ArrowError* error = nullptr, const std::string& path = "");

 private:
  TestingJSONWriter writer_actual_;
  TestingJSONWriter writer_expected_;
  internal::Differences* differences_;
  struct ArrowSchema schema_;
  struct ArrowArrayView actual_;
  struct ArrowArrayView expected_;

  // Comparison options
  bool compare_batch_flags_;
  bool compare_metadata_order_;

  ArrowErrorCode CompareField(ArrowSchema* actual, ArrowSchema* expected,
                              ArrowError* error, const std::string& path = "");

  ArrowErrorCode CompareFieldBase(ArrowSchema* actual, ArrowSchema* expected,
                                  ArrowError* error, const std::string& path = "");

  ArrowErrorCode CompareMetadata(const char* actual, const char* expected,
                                 ArrowError* error, const std::string& path = "");

  ArrowErrorCode MetadataEqualKeyValue(const char* actual, const char* expected,
                                       bool* out, ArrowError* error);

  ArrowErrorCode CompareColumn(ArrowSchema* schema, ArrowArrayView* actual,
                               ArrowArrayView* expected, ArrowError* error,
                               const std::string& path = "");
};

/// @}

}  // namespace testing
}  // namespace nanoarrow

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/testing/testing.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <algorithm>
#include <iostream>
#include <limits>
#include <sstream>
#include <unordered_map>
#include <vector>

#include "nlohmann/json.hpp"

#include "nanoarrow/nanoarrow_testing.hpp"

namespace nanoarrow {

namespace testing {

namespace internal {
// Internal representation of the various structures needed to import and/or export
// a dictionary array. We use a serialized version of the dictionary value because
// nanoarrow doesn't currently have the ability to copy or reference count an Array.
struct Dictionary {
  nanoarrow::UniqueSchema schema;
  int64_t column_length;
  std::string column_json;
};

class DictionaryContext {
 public:
  DictionaryContext() : next_id_(0) {}

  ArrowErrorCode RecordSchema(int32_t dictionary_id, const ArrowSchema* values_schema) {
    if (!HasDictionaryForId(dictionary_id)) {
      dictionaries_[dictionary_id] = Dictionary();
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaDeepCopy(values_schema, dictionaries_[dictionary_id].schema.get()));
    }

    dictionary_ids_[values_schema] = dictionary_id;
    return NANOARROW_OK;
  }

  ArrowErrorCode RecordSchema(const ArrowSchema* values_schema, int32_t* dictionary_id) {
    while (HasDictionaryForId(next_id_)) {
      next_id_++;
    }

    NANOARROW_RETURN_NOT_OK(RecordSchema(next_id_, values_schema));
    *dictionary_id = next_id_++;
    return NANOARROW_OK;
  }

  void RecordArray(int32_t dictionary_id, int64_t length, std::string column_json) {
    dictionaries_[dictionary_id].column_length = length;
    dictionaries_[dictionary_id].column_json = std::move(column_json);
  }

  void RecordArray(const ArrowSchema* values_schema, int64_t length,
                   std::string column_json) {
    auto ids_it = dictionary_ids_.find(values_schema);
    RecordArray(ids_it->second, length, column_json);
  }

  bool empty() { return dictionaries_.empty(); }

  void clear() {
    dictionaries_.clear();
    dictionary_ids_.clear();
    next_id_ = 0;
  }

  bool HasDictionaryForSchema(const ArrowSchema* values_schema) const {
    return dictionary_ids_.find(values_schema) != dictionary_ids_.end();
  }

  bool HasDictionaryForId(int32_t dictionary_id) const {
    return dictionaries_.find(dictionary_id) != dictionaries_.end();
  }

  const Dictionary& Get(int32_t dictionary_id) const {
    auto dict_it = dictionaries_.find(dictionary_id);
    return dict_it->second;
  }

  const Dictionary& Get(const ArrowSchema* values_schema) const {
    auto ids_it = dictionary_ids_.find(values_schema);
    return Get(ids_it->second);
  }

  const std::vector<int32_t> GetAllIds() const {
    std::vector<int32_t> out;
    out.reserve(dictionaries_.size());
    for (const auto& value : dictionaries_) {
      out.push_back(value.first);
    }
    return out;
  }

 private:
  int32_t next_id_;
  std::unordered_map<int32_t, Dictionary> dictionaries_;
  std::unordered_map<const ArrowSchema*, int32_t> dictionary_ids_;
};
}  // namespace internal

namespace writer_internal {

namespace {

class LocalizedStream {
 public:
  LocalizedStream(std::ostream& out) : out_(out) {
    previous_locale_ = out.imbue(std::locale::classic());
    previous_precision_ = out.precision();
    fmt_flags_ = out.flags();
    out.setf(out.fixed);
  }

  void SetFixed(int precision) { out_.precision(precision); }

  ~LocalizedStream() {
    out_.flags(fmt_flags_);
    out_.precision(previous_precision_);
    out_.imbue(previous_locale_);
  }

 private:
  std::ostream& out_;
  std::locale previous_locale_;
  std::ios::fmtflags fmt_flags_;
  std::streamsize previous_precision_;
};

void WriteString(std::ostream& out, ArrowStringView value) {
  std::string value_str(value.data, static_cast<size_t>(value.size_bytes));
  out << nlohmann::json(value_str);
}

void WriteBytes(std::ostream& out, ArrowBufferView value) {
  out << R"(")";
  char hex[3];
  hex[2] = '\0';

  for (int64_t i = 0; i < value.size_bytes; i++) {
    snprintf(hex, sizeof(hex), "%02X", static_cast<int>(value.data.as_uint8[i]));
    out << hex;
  }
  out << R"(")";
}

void WriteBitmap(std::ostream& out, const uint8_t* bits, int64_t length) {
  if (length == 0) {
    out << "[]";
    return;
  }

  out << "[";

  if (bits == nullptr) {
    out << "1";
    for (int64_t i = 1; i < length; i++) {
      out << ", 1";
    }
  } else {
    out << static_cast<int32_t>(ArrowBitGet(bits, 0));
    for (int64_t i = 1; i < length; i++) {
      out << ", " << static_cast<int32_t>(ArrowBitGet(bits, i));
    }
  }

  out << "]";
}

template <typename T>
ArrowErrorCode WriteOffsetOrTypeID(std::ostream& out, ArrowBufferView content) {
  if (content.size_bytes == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  const T* values = reinterpret_cast<const T*>(content.data.data);
  int64_t n_values = content.size_bytes / sizeof(T);

  out << "[";

  if (sizeof(T) == sizeof(int64_t)) {
    // Ensure int64s are quoted (i.e, "123456")
    out << R"(")" << values[0] << R"(")";
    for (int64_t i = 1; i < n_values; i++) {
      out << R"(, ")" << values[i] << R"(")";
    }
  } else {
    // No need to quote smaller ints (i.e., 123456)
    out << static_cast<int64_t>(values[0]);
    for (int64_t i = 1; i < n_values; i++) {
      out << ", " << static_cast<int64_t>(values[i]);
    }
  }

  out << "]";
  return NANOARROW_OK;
}

void WriteIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << 0;
  } else {
    out << ArrowArrayViewGetIntUnsafe(view, i);
  }
}

void WriteQuotedIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
  } else {
    out << R"(")" << ArrowArrayViewGetIntUnsafe(view, i) << R"(")";
  }
}

void WriteQuotedUIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
  } else {
    out << R"(")" << ArrowArrayViewGetUIntUnsafe(view, i) << R"(")";
  }
}

void WriteFloatMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i,
                         int float_precision) {
  if (float_precision >= 0) {
    if (ArrowArrayViewIsNull(view, i)) {
      out << static_cast<double>(0);
    } else {
      out << ArrowArrayViewGetDoubleUnsafe(view, i);
    }
  } else {
    if (ArrowArrayViewIsNull(view, i)) {
      out << "0.0";
    } else {
      out << nlohmann::json(ArrowArrayViewGetDoubleUnsafe(view, i));
    }
  }
}

void WriteBytesMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  ArrowBufferView item = ArrowArrayViewGetBytesUnsafe(view, i);
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"(")";
    for (int64_t i = 0; i < item.size_bytes; i++) {
      out << "00";
    }
    out << R"(")";
  } else {
    WriteBytes(out, item);
  }
}

void WriteIntervalDayTimeMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                   int64_t i, ArrowInterval* interval) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"({"days": 0, "milliseconds": 0})";
  } else {
    ArrowArrayViewGetIntervalUnsafe(view, i, interval);
    out << R"({"days": )" << interval->days << R"(, "milliseconds": )" << interval->ms
        << "}";
  }
}

void WriteIntervalMonthDayNanoMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                        int64_t i, ArrowInterval* interval) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"({"months": 0, "days": 0, "nanoseconds": "0"})";
  } else {
    ArrowArrayViewGetIntervalUnsafe(view, i, interval);
    out << R"({"months": )" << interval->months << R"(, "days": )" << interval->days
        << R"(, "nanoseconds": ")" << interval->ns << R"("})";
  }
}

ArrowErrorCode WriteDecimalMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                     int64_t i, ArrowDecimal* decimal, ArrowBuffer* tmp) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
    return NANOARROW_OK;
  } else {
    ArrowArrayViewGetDecimalUnsafe(view, i, decimal);
    tmp->size_bytes = 0;
    NANOARROW_RETURN_NOT_OK(ArrowDecimalAppendDigitsToBuffer(decimal, tmp));
    out << R"(")" << std::string(reinterpret_cast<char*>(tmp->data), tmp->size_bytes)
        << R"(")";
    return NANOARROW_OK;
  }
}

ArrowErrorCode WriteDecimalData(std::ostream& out, const ArrowArrayView* view,
                                int bitwidth) {
  ArrowDecimal value;
  ArrowDecimalInit(&value, bitwidth, 0, 0);
  nanoarrow::UniqueBuffer tmp;

  NANOARROW_RETURN_NOT_OK(WriteDecimalMaybeNull(out, view, 0, &value, tmp.get()));
  for (int64_t i = 1; i < view->length; i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteDecimalMaybeNull(out, view, i, &value, tmp.get()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode WriteData(std::ostream& out, const ArrowArrayView* value,
                         int float_precision) {
  if (value->length == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";

  switch (value->storage_type) {
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      // Regular JSON integers (i.e., 123456)
      WriteIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntMaybeNull(out, value, i);
      }
      break;
    case NANOARROW_TYPE_INT64:
      // Quoted integers to avoid overflow (i.e., "123456")
      WriteQuotedIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteQuotedIntMaybeNull(out, value, i);
      }
      break;
    case NANOARROW_TYPE_UINT64:
      // Quoted integers to avoid overflow (i.e., "123456")
      WriteQuotedUIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteQuotedUIntMaybeNull(out, value, i);
      }
      break;

    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE: {
      // JSON number to float_precision_ decimal places
      LocalizedStream local_stream_opt(out);
      local_stream_opt.SetFixed(float_precision);

      WriteFloatMaybeNull(out, value, 0, float_precision);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteFloatMaybeNull(out, value, i, float_precision);
      }
      break;
    }

    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
      WriteString(out, ArrowArrayViewGetStringUnsafe(value, 0));
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteString(out, ArrowArrayViewGetStringUnsafe(value, i));
      }
      break;

    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_FIXED_SIZE_BINARY: {
      WriteBytesMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteBytesMaybeNull(out, value, i);
      }
      break;
    }

    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      ArrowInterval interval;
      ArrowIntervalInit(&interval, value->storage_type);
      WriteIntervalDayTimeMaybeNull(out, value, 0, &interval);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntervalDayTimeMaybeNull(out, value, i, &interval);
      }
      break;
    }

    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      ArrowInterval interval;
      ArrowIntervalInit(&interval, value->storage_type);
      WriteIntervalMonthDayNanoMaybeNull(out, value, 0, &interval);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntervalMonthDayNanoMaybeNull(out, value, i, &interval);
      }
      break;
    }

    case NANOARROW_TYPE_DECIMAL128:
      NANOARROW_RETURN_NOT_OK(WriteDecimalData(out, value, 128));
      break;
    case NANOARROW_TYPE_DECIMAL256:
      NANOARROW_RETURN_NOT_OK(WriteDecimalData(out, value, 256));
      break;

    default:
      // Not supported
      return ENOTSUP;
  }

  out << "]";
  return NANOARROW_OK;
}

}  // namespace

namespace {

ArrowErrorCode WriteTimeUnit(std::ostream& out, const ArrowSchemaView* field) {
  switch (field->time_unit) {
    case NANOARROW_TIME_UNIT_NANO:
      out << R"(, "unit": "NANOSECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_MICRO:
      out << R"(, "unit": "MICROSECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_MILLI:
      out << R"(, "unit": "MILLISECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_SECOND:
      out << R"(, "unit": "SECOND")";
      return NANOARROW_OK;
    default:
      return EINVAL;
  }
}

ArrowErrorCode WriteTypeFromView(std::ostream& out, const ArrowSchemaView* field) {
  out << "{";

  switch (field->type) {
    case NANOARROW_TYPE_NA:
      out << R"("name": "null")";
      break;
    case NANOARROW_TYPE_BOOL:
      out << R"("name": "bool")";
      break;
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT64:
      out << R"("name": "int", "bitWidth": )" << field->layout.element_size_bits[1]
          << R"(, "isSigned": true)";
      break;
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_UINT32:
      out << R"("name": "int", "bitWidth": )" << field->layout.element_size_bits[1]
          << R"(, "isSigned": false)";
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      out << R"("name": "floatingpoint", "precision": "HALF")";
      break;
    case NANOARROW_TYPE_FLOAT:
      out << R"("name": "floatingpoint", "precision": "SINGLE")";
      break;
    case NANOARROW_TYPE_DOUBLE:
      out << R"("name": "floatingpoint", "precision": "DOUBLE")";
      break;
    case NANOARROW_TYPE_STRING:
      out << R"("name": "utf8")";
      break;
    case NANOARROW_TYPE_LARGE_STRING:
      out << R"("name": "largeutf8")";
      break;
    case NANOARROW_TYPE_BINARY:
      out << R"("name": "binary")";
      break;
    case NANOARROW_TYPE_LARGE_BINARY:
      out << R"("name": "largebinary")";
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      out << R"("name": "fixedsizebinary", "byteWidth": )" << field->fixed_size;
      break;
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
      out << R"("name": "decimal", "bitWidth": )" << field->decimal_bitwidth
          << R"(, "precision": )" << field->decimal_precision << R"(, "scale": )"
          << field->decimal_scale;
      break;
    case NANOARROW_TYPE_DURATION:
      out << R"("name": "duration")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      break;
    case NANOARROW_TYPE_DATE32:
      out << R"("name": "date", "unit": "DAY")";
      break;
    case NANOARROW_TYPE_DATE64:
      out << R"("name": "date", "unit": "MILLISECOND")";
      break;
    case NANOARROW_TYPE_TIME32:
      out << R"("name": "time")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      out << R"(, "bitWidth": 32)";
      break;
    case NANOARROW_TYPE_TIME64:
      out << R"("name": "time")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      out << R"(, "bitWidth": 64)";
      break;
    case NANOARROW_TYPE_TIMESTAMP:
      out << R"("name": "timestamp")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      if (strlen(field->timezone) > 0) {
        out << R"(, "timezone": )";
        WriteString(out, ArrowCharView(field->timezone));
      }
      break;
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      out << R"("name": "interval", "unit": "YEAR_MONTH")";
      break;
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      out << R"("name": "interval", "unit": "DAY_TIME")";
      break;
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      out << R"("name": "interval", "unit": "MONTH_DAY_NANO")";
      break;
    case NANOARROW_TYPE_STRUCT:
      out << R"("name": "struct")";
      break;
    case NANOARROW_TYPE_LIST:
      out << R"("name": "list")";
      break;
    case NANOARROW_TYPE_MAP:
      out << R"("name": "map", "keysSorted": )";
      if (field->schema->flags & ARROW_FLAG_MAP_KEYS_SORTED) {
        out << "true";
      } else {
        out << "false";
      }
      break;
    case NANOARROW_TYPE_LARGE_LIST:
      out << R"("name": "largelist")";
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      out << R"("name": "fixedsizelist", "listSize": )"
          << field->layout.child_size_elements;
      break;
    case NANOARROW_TYPE_DENSE_UNION:
      out << R"("name": "union", "mode": "DENSE", "typeIds": [)" << field->union_type_ids
          << "]";
      break;
    case NANOARROW_TYPE_SPARSE_UNION:
      out << R"("name": "union", "mode": "SPARSE", "typeIds": [)" << field->union_type_ids
          << "]";
      break;

    default:
      // Not supported
      return ENOTSUP;
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode WriteMetadataItem(std::ostream& out, ArrowMetadataReader* reader) {
  ArrowStringView key;
  ArrowStringView value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderRead(reader, &key, &value));
  out << R"({"key": )";
  WriteString(out, key);
  out << R"(, "value": )";
  WriteString(out, value);
  out << "}";
  return NANOARROW_OK;
}

}  // namespace

}  // namespace writer_internal

TestingJSONWriter::TestingJSONWriter()
    : float_precision_(-1),
      include_metadata_(true),
      dictionaries_(new internal::DictionaryContext()) {}

TestingJSONWriter::~TestingJSONWriter() {
  // We can't use a unique_ptr to manage dictionaries_ because shared linking on
  // Windows requires that DictionaryContext also implements a dll interface and
  // just manually managing the pointer is easier.
  delete dictionaries_;
};

void TestingJSONWriter::ResetDictionaries() { dictionaries_->clear(); }

ArrowErrorCode TestingJSONWriter::WriteDataFile(std::ostream& out,
                                                ArrowArrayStream* stream) {
  if (stream == nullptr || stream->release == nullptr) {
    return EINVAL;
  }

  ResetDictionaries();

  out << R"({"schema": )";

  nanoarrow::UniqueSchema schema;
  NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(stream, schema.get(), nullptr));
  NANOARROW_RETURN_NOT_OK(WriteSchema(out, schema.get()));

  nanoarrow::UniqueArrayView array_view;
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), nullptr));

  out << R"(, "batches": [)";

  nanoarrow::UniqueArray array;
  std::string sep;
  do {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(stream, array.get(), nullptr));
    if (array->release == nullptr) {
      break;
    }

    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewSetArray(array_view.get(), array.get(), nullptr));

    out << sep;
    sep = ", ";
    NANOARROW_RETURN_NOT_OK(WriteBatch(out, schema.get(), array_view.get()));
    array.reset();
  } while (true);

  out << "]";

  if (!dictionaries_->empty()) {
    out << R"(, "dictionaries": )";
    NANOARROW_RETURN_NOT_OK(WriteDictionaryBatches(out));
  }

  out << "}";

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteSchema(std::ostream& out,
                                              const ArrowSchema* schema) {
  // Make sure we have a struct
  if (std::string(schema->format) != "+s") {
    return EINVAL;
  }

  out << "{";

  // Write fields
  out << R"("fields": )";
  if (schema->n_children == 0) {
    out << "[]";
  } else {
    out << "[";
    NANOARROW_RETURN_NOT_OK(WriteField(out, schema->children[0]));
    for (int64_t i = 1; i < schema->n_children; i++) {
      out << ", ";
      NANOARROW_RETURN_NOT_OK(WriteField(out, schema->children[i]));
    }
    out << "]";
  }

  // Write metadata
  if (ShouldWriteMetadata(schema->metadata)) {
    out << R"(, "metadata": )";
    NANOARROW_RETURN_NOT_OK(WriteMetadata(out, schema->metadata));
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteField(std::ostream& out,
                                             const ArrowSchema* field) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, field, nullptr));

  out << "{";

  // Write schema->name (may be null)
  if (field->name == nullptr) {
    out << R"("name": null)";
  } else {
    out << R"("name": )";
    writer_internal::WriteString(out, ArrowCharView(field->name));
  }

  // Write nullability
  if (field->flags & ARROW_FLAG_NULLABLE) {
    out << R"(, "nullable": true)";
  } else {
    out << R"(, "nullable": false)";
  }

  // For dictionary encoding, write type as the dictionary (values) type,
  // record the dictionary schema, and write the "dictionary" member
  if (field->dictionary != nullptr) {
    ArrowSchemaView dictionary_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaViewInit(&dictionary_view, field->dictionary, nullptr));

    out << R"(, "type": )";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &dictionary_view));

    int32_t dictionary_id;
    NANOARROW_RETURN_NOT_OK(
        dictionaries_->RecordSchema(field->dictionary, &dictionary_id));

    out << R"(, "dictionary": )";
    view.type = view.storage_type;
    NANOARROW_RETURN_NOT_OK(WriteFieldDictionary(
        out, dictionary_id, field->flags & ARROW_FLAG_DICTIONARY_ORDERED, &view));

    // Write dictionary children
    out << R"(, "children": )";
    NANOARROW_RETURN_NOT_OK(WriteFieldChildren(out, field->dictionary));
  } else {
    // Write non-dictionary type/children
    out << R"(, "type": )";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &view));

    // Write children
    out << R"(, "children": )";
    NANOARROW_RETURN_NOT_OK(WriteFieldChildren(out, field));
  }

  // Write metadata
  if (ShouldWriteMetadata(field->metadata)) {
    out << R"(, "metadata": )";
    NANOARROW_RETURN_NOT_OK(WriteMetadata(out, field->metadata));
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteType(std::ostream& out, const ArrowSchema* field) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, (ArrowSchema*)field, nullptr));
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &view));
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteMetadata(std::ostream& out, const char* metadata) {
  if (metadata == nullptr) {
    out << "null";
    return NANOARROW_OK;
  }

  ArrowMetadataReader reader;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, metadata));
  if (reader.remaining_keys == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteMetadataItem(out, &reader));
  while (reader.remaining_keys > 0) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteMetadataItem(out, &reader));
  }

  out << "]";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteBatch(std::ostream& out, const ArrowSchema* schema,
                                             const ArrowArrayView* value) {
  // Make sure we have a struct
  if (std::string(schema->format) != "+s") {
    return EINVAL;
  }

  out << "{";

  // Write length
  out << R"("count": )" << value->length;

  // Write children
  out << R"(, "columns": )";
  NANOARROW_RETURN_NOT_OK(WriteChildren(out, schema, value));

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteColumn(std::ostream& out, const ArrowSchema* field,
                                              const ArrowArrayView* value) {
  out << "{";

  // Write schema->name (may be null)
  if (field->name == nullptr) {
    out << R"("name": null)";
  } else {
    out << R"("name": )";
    writer_internal::WriteString(out, ArrowCharView(field->name));
  }

  // Write length
  out << R"(, "count": )" << value->length;

  // Write the VALIDITY element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      break;
    default:
      out << R"(, "VALIDITY": )";
      writer_internal::WriteBitmap(out, value->buffer_views[0].data.as_uint8,
                                   value->length);
      break;
  }

  // Write the TYPE_ID element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      out << R"(, "TYPE_ID": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int8_t>(out, value->buffer_views[0]));
      break;
    default:
      break;
  }

  // Write the OFFSET element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_LIST:
      out << R"(, "OFFSET": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int32_t>(out, value->buffer_views[1]));
      break;
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_LARGE_STRING:
      out << R"(, "OFFSET": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int64_t>(out, value->buffer_views[1]));
      break;
    default:
      break;
  }

  // Write the DATA element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      break;
    default:
      out << R"(, "DATA": )";
      NANOARROW_RETURN_NOT_OK(writer_internal::WriteData(out, value, float_precision_));
      break;
  }

  switch (value->storage_type) {
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      out << R"(, "children": )";
      NANOARROW_RETURN_NOT_OK(WriteChildren(out, field, value));
      break;
    default:
      break;
  }

  out << "}";

  // Write the dictionary values to the DictionaryContext for later if applicable
  if (field->dictionary != nullptr) {
    if (!dictionaries_->HasDictionaryForSchema(field->dictionary)) {
      return EINVAL;
    }

    std::stringstream dictionary_output;
    NANOARROW_RETURN_NOT_OK(
        WriteColumn(dictionary_output, field->dictionary, value->dictionary));
    dictionaries_->RecordArray(field->dictionary, value->dictionary->length,
                               dictionary_output.str());
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteDictionaryBatches(std::ostream& out) {
  std::vector<int32_t> ids = dictionaries_->GetAllIds();
  if (ids.empty()) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  std::sort(ids.begin(), ids.end());
  NANOARROW_RETURN_NOT_OK(WriteDictionaryBatch(out, ids[0]));
  for (size_t i = 1; i < ids.size(); i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteDictionaryBatch(out, ids[i]));
  }
  out << "]";

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteDictionaryBatch(std::ostream& out,
                                                       int32_t dictionary_id) {
  const internal::Dictionary& dict = dictionaries_->Get(dictionary_id);
  out << R"({"id": )" << dictionary_id << R"(, "data": {"count": )" << dict.column_length
      << R"(, "columns": [)" << dict.column_json << "]}}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteFieldChildren(std::ostream& out,
                                                     const ArrowSchema* field) {
  if (field->n_children == 0) {
    out << "[]";
  } else {
    out << "[";
    NANOARROW_RETURN_NOT_OK(WriteField(out, field->children[0]));
    for (int64_t i = 1; i < field->n_children; i++) {
      out << ", ";
      NANOARROW_RETURN_NOT_OK(WriteField(out, field->children[i]));
    }
    out << "]";
  }

  return NANOARROW_OK;
}
ArrowErrorCode TestingJSONWriter::WriteFieldDictionary(
    std::ostream& out, int32_t dictionary_id, bool is_ordered,
    const ArrowSchemaView* indices_field) {
  out << "{";

  out << R"("id": )" << dictionary_id;

  out << R"(, "indexType": )";
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, indices_field));

  if (is_ordered) {
    out << R"(, "isOrdered": true)";
  } else {
    out << R"(, "isOrdered": false)";
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteChildren(std::ostream& out,
                                                const ArrowSchema* field,
                                                const ArrowArrayView* value) {
  if (field->n_children == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  NANOARROW_RETURN_NOT_OK(WriteColumn(out, field->children[0], value->children[0]));
  for (int64_t i = 1; i < field->n_children; i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteColumn(out, field->children[i], value->children[i]));
  }
  out << "]";
  return NANOARROW_OK;
}

namespace reader_internal {

namespace {

using nlohmann::json;

ArrowErrorCode Check(bool value, ArrowError* error, const std::string& err) {
  if (value) {
    return NANOARROW_OK;
  } else {
    ArrowErrorSet(error, "%s", err.c_str());
    return EINVAL;
  }
}

ArrowErrorCode PrefixError(ArrowErrorCode value, ArrowError* error,
                           const std::string& prefix) {
  if (value != NANOARROW_OK && error != nullptr) {
    std::string msg = prefix + error->message;
    ArrowErrorSet(error, "%s", msg.c_str());
  }

  return value;
}

ArrowErrorCode SetTypeInt(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("bitWidth"), error,
                                "Type[name=='int'] missing key 'bitWidth'"));
  NANOARROW_RETURN_NOT_OK(Check(value.contains("isSigned"), error,
                                "Type[name=='int'] missing key 'isSigned'"));

  const auto& bitwidth = value["bitWidth"];
  NANOARROW_RETURN_NOT_OK(Check(bitwidth.is_number_integer(), error,
                                "Type[name=='int'] bitWidth must be integer"));

  const auto& issigned = value["isSigned"];
  NANOARROW_RETURN_NOT_OK(
      Check(issigned.is_boolean(), error, "Type[name=='int'] isSigned must be boolean"));

  ArrowType type = NANOARROW_TYPE_UNINITIALIZED;
  if (issigned.get<bool>()) {
    switch (bitwidth.get<int>()) {
      case 8:
        type = NANOARROW_TYPE_INT8;
        break;
      case 16:
        type = NANOARROW_TYPE_INT16;
        break;
      case 32:
        type = NANOARROW_TYPE_INT32;
        break;
      case 64:
        type = NANOARROW_TYPE_INT64;
        break;
      default:
        ArrowErrorSet(error, "Type[name=='int'] bitWidth must be 8, 16, 32, or 64");
        return EINVAL;
    }
  } else {
    switch (bitwidth.get<int>()) {
      case 8:
        type = NANOARROW_TYPE_UINT8;
        break;
      case 16:
        type = NANOARROW_TYPE_UINT16;
        break;
      case 32:
        type = NANOARROW_TYPE_UINT32;
        break;
      case 64:
        type = NANOARROW_TYPE_UINT64;
        break;
      default:
        ArrowErrorSet(error, "Type[name=='int'] bitWidth must be 8, 16, 32, or 64");
        return EINVAL;
    }
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, type), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFloatingPoint(ArrowSchema* schema, const json& value,
                                    ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("precision"), error,
                                "Type[name=='floatingpoint'] missing key 'precision'"));

  const auto& precision = value["precision"];
  NANOARROW_RETURN_NOT_OK(Check(precision.is_string(), error,
                                "Type[name=='floatingpoint'] bitWidth must be string"));

  ArrowType type = NANOARROW_TYPE_UNINITIALIZED;
  auto precision_str = precision.get<std::string>();
  if (precision_str == "HALF") {
    type = NANOARROW_TYPE_HALF_FLOAT;
  } else if (precision_str == "SINGLE") {
    type = NANOARROW_TYPE_FLOAT;
  } else if (precision_str == "DOUBLE") {
    type = NANOARROW_TYPE_DOUBLE;
  } else {
    ArrowErrorSet(
        error,
        "Type[name=='floatingpoint'] precision must be 'HALF', 'SINGLE', or 'DOUBLE'");
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, type), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFixedSizeBinary(ArrowSchema* schema, const json& value,
                                      ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("byteWidth"), error,
                                "Type[name=='fixedsizebinary'] missing key 'byteWidth'"));

  const auto& byteWidth = value["byteWidth"];
  NANOARROW_RETURN_NOT_OK(
      Check(byteWidth.is_number_integer(), error,
            "Type[name=='fixedsizebinary'] byteWidth must be integer"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeFixedSize(schema, NANOARROW_TYPE_FIXED_SIZE_BINARY,
                                  byteWidth.get<int>()),
      error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDecimal(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("precision"), error,
                                "Type[name=='decimal'] missing key 'precision'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("scale"), error, "Type[name=='decimal'] missing key 'scale'"));

  // Some test files omit bitWidth for decimal128
  int bit_width_int;
  if (value.contains("bitWidth")) {
    const auto& bit_width = value["bitWidth"];
    NANOARROW_RETURN_NOT_OK(Check(bit_width.is_number_integer(), error,
                                  "Type[name=='decimal'] bitWidth must be integer"));
    bit_width_int = bit_width.get<int>();
  } else {
    bit_width_int = 128;
  }

  ArrowType type;
  switch (bit_width_int) {
    case 128:
      type = NANOARROW_TYPE_DECIMAL128;
      break;
    case 256:
      type = NANOARROW_TYPE_DECIMAL256;
      break;
    default:
      ArrowErrorSet(error, "Type[name=='decimal'] bitWidth must be 128 or 256");
      return EINVAL;
  }

  const auto& precision = value["precision"];
  NANOARROW_RETURN_NOT_OK(Check(precision.is_number_integer(), error,
                                "Type[name=='decimal'] precision must be integer"));

  const auto& scale = value["scale"];
  NANOARROW_RETURN_NOT_OK(Check(scale.is_number_integer(), error,
                                "Type[name=='decimal'] scale must be integer"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDecimal(schema, type, precision.get<int>(), scale.get<int>()),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDate(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Type[name=='date'] missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Type[name=='date'] unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "DAY") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_DATE32),
                                       error);
  } else if (unit_str == "MILLISECOND") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_DATE64),
                                       error);
  } else {
    ArrowErrorSet(error, "Type[name=='date'] unit must be 'DAY' or 'MILLISECOND'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTimeUnit(const json& value, ArrowTimeUnit* time_unit,
                           ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Time-like type missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Time-like type unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "SECOND") {
    *time_unit = NANOARROW_TIME_UNIT_SECOND;
  } else if (unit_str == "MILLISECOND") {
    *time_unit = NANOARROW_TIME_UNIT_MILLI;
  } else if (unit_str == "MICROSECOND") {
    *time_unit = NANOARROW_TIME_UNIT_MICRO;
  } else if (unit_str == "NANOSECOND") {
    *time_unit = NANOARROW_TIME_UNIT_NANO;
  } else {
    ArrowErrorSet(
        error,
        "TimeUnit must be 'SECOND' or 'MILLISECOND', 'MICROSECOND', or 'NANOSECOND'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeTime(ArrowSchema* schema, const json& value, ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  const auto& bit_width = value["bitWidth"];
  NANOARROW_RETURN_NOT_OK(Check(bit_width.is_number_integer(), error,
                                "Type[name=='time'] bitWidth must be integer"));
  auto bit_width_int = bit_width.get<int>();

  if (bit_width_int == 32) {
    NANOARROW_RETURN_NOT_OK(Check(
        time_unit == NANOARROW_TIME_UNIT_SECOND || time_unit == NANOARROW_TIME_UNIT_MILLI,
        error, "Expected time unit of 'SECOND' or 'MILLISECOND' for bitWidth 32"));

    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIME32, time_unit, nullptr),
        error);
    return NANOARROW_OK;
  } else if (bit_width_int == 64) {
    NANOARROW_RETURN_NOT_OK(Check(
        time_unit == NANOARROW_TIME_UNIT_MICRO || time_unit == NANOARROW_TIME_UNIT_NANO,
        error, "Expected time unit of 'MICROSECOND' or 'NANOSECOND' for bitWidth 64"));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIME64, time_unit, nullptr),
        error);
    return NANOARROW_OK;
  } else {
    ArrowErrorSet(error, "Expected Type[name=='time'] bitWidth of 32 or 64");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeTimestamp(ArrowSchema* schema, const json& value,
                                ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  std::string timezone_str;
  if (value.contains("timezone")) {
    const auto& timezone = value["timezone"];
    NANOARROW_RETURN_NOT_OK(Check(timezone.is_string(), error,
                                  "Type[name=='timestamp'] timezone must be string"));
    timezone_str = timezone.get<std::string>();
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIMESTAMP, time_unit,
                                 timezone_str.c_str()),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDuration(ArrowSchema* schema, const json& value,
                               ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_DURATION, time_unit, nullptr),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeInterval(ArrowSchema* schema, const json& value,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Type[name=='interval'] missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Type[name=='interval'] unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "YEAR_MONTH") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_MONTHS), error);
  } else if (unit_str == "DAY_TIME") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_DAY_TIME), error);
  } else if (unit_str == "MONTH_DAY_NANO") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO), error);
  } else {
    ArrowErrorSet(error,
                  "Type[name=='interval'] unit must be 'YEAR_MONTH', 'DAY_TIME', or "
                  "'MONTH_DAY_NANO'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeMap(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("keysSorted"), error,
                                "Type[name=='map'] missing key 'keysSorted'"));

  const auto& keys_sorted = value["keysSorted"];
  NANOARROW_RETURN_NOT_OK(Check(keys_sorted.is_boolean(), error,
                                "Type[name=='map'] keysSorted must be boolean"));

  if (keys_sorted.get<bool>()) {
    schema->flags |= ARROW_FLAG_MAP_KEYS_SORTED;
  } else {
    schema->flags &= ~ARROW_FLAG_MAP_KEYS_SORTED;
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+m"), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFixedSizeList(ArrowSchema* schema, const json& value,
                                    ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("listSize"), error,
                                "Type[name=='fixedsizelist'] missing key 'listSize'"));

  const auto& list_size = value["listSize"];
  NANOARROW_RETURN_NOT_OK(Check(list_size.is_number_integer(), error,
                                "Type[name=='fixedsizelist'] listSize must be integer"));

  std::stringstream format_builder;
  format_builder << "+w:" << list_size;
  std::string format = format_builder.str();
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, format.c_str()), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeUnion(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("mode"), error, "Type[name=='union'] missing key 'mode'"));
  NANOARROW_RETURN_NOT_OK(Check(value.contains("typeIds"), error,
                                "Type[name=='union'] missing key 'typeIds'"));

  const auto& mode = value["mode"];
  NANOARROW_RETURN_NOT_OK(
      Check(mode.is_string(), error, "Type[name=='union'] mode must be string"));

  auto mode_str = mode.get<std::string>();
  std::stringstream type_ids_format;

  if (mode_str == "DENSE") {
    type_ids_format << "+ud:";
  } else if (mode_str == "SPARSE") {
    type_ids_format << "+us:";
  } else {
    ArrowErrorSet(error, "Type[name=='union'] mode must be 'DENSE' or 'SPARSE'");
    return EINVAL;
  }

  const auto& type_ids = value["typeIds"];
  NANOARROW_RETURN_NOT_OK(
      Check(type_ids.is_array(), error, "Type[name=='union'] typeIds must be array"));

  if (type_ids.size() > 0) {
    for (size_t i = 0; i < type_ids.size(); i++) {
      const auto& type_id = type_ids[i];
      NANOARROW_RETURN_NOT_OK(Check(type_id.is_number_integer(), error,
                                    "Type[name=='union'] typeIds item must be integer"));
      type_ids_format << type_id;

      if ((i + 1) < type_ids.size()) {
        type_ids_format << ",";
      }
    }
  }

  std::string type_ids_format_str = type_ids_format.str();
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetFormat(schema, type_ids_format_str.c_str()), error);

  return NANOARROW_OK;
}

ArrowErrorCode SetType(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_object(), error, "Type must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Type missing key 'name'"));

  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_string(), error, "Type name must be string"));
  auto name_str = name.get<std::string>();

  if (name_str == "null") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_NA),
                                       error);
  } else if (name_str == "bool") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_BOOL),
                                       error);
  } else if (name_str == "int") {
    NANOARROW_RETURN_NOT_OK(SetTypeInt(schema, value, error));
  } else if (name_str == "floatingpoint") {
    NANOARROW_RETURN_NOT_OK(SetTypeFloatingPoint(schema, value, error));
  } else if (name_str == "decimal") {
    NANOARROW_RETURN_NOT_OK(SetTypeDecimal(schema, value, error));
  } else if (name_str == "utf8") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_STRING),
                                       error);
  } else if (name_str == "largeutf8") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_LARGE_STRING), error);
  } else if (name_str == "binary") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_BINARY),
                                       error);
  } else if (name_str == "largebinary") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_LARGE_BINARY), error);
  } else if (name_str == "fixedsizebinary") {
    NANOARROW_RETURN_NOT_OK(SetTypeFixedSizeBinary(schema, value, error));
  } else if (name_str == "list") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+l"), error);
  } else if (name_str == "largelist") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+L"), error);
  } else if (name_str == "fixedsizelist") {
    NANOARROW_RETURN_NOT_OK(SetTypeFixedSizeList(schema, value, error));
  } else if (name_str == "date") {
    NANOARROW_RETURN_NOT_OK(SetTypeDate(schema, value, error));
  } else if (name_str == "time") {
    NANOARROW_RETURN_NOT_OK(SetTypeTime(schema, value, error));
  } else if (name_str == "timestamp") {
    NANOARROW_RETURN_NOT_OK(SetTypeTimestamp(schema, value, error));
  } else if (name_str == "duration") {
    NANOARROW_RETURN_NOT_OK(SetTypeDuration(schema, value, error));
  } else if (name_str == "interval") {
    NANOARROW_RETURN_NOT_OK(SetTypeInterval(schema, value, error));
  } else if (name_str == "map") {
    NANOARROW_RETURN_NOT_OK(SetTypeMap(schema, value, error));
  } else if (name_str == "union") {
    NANOARROW_RETURN_NOT_OK(SetTypeUnion(schema, value, error));
  } else if (name_str == "struct") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+s"), error);
  } else {
    ArrowErrorSet(error, "Unsupported Type name: '%s'", name_str.c_str());
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetDictionary(ArrowSchema* schema, const json& value,
                             int32_t* dictionary_id, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_object(), error, "Dictionary must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("id"), error, "Dictionary missing key 'id'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("indexType"), error, "Dictionary missing key 'type'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("isOrdered"), error, "Dictionary missing key 'isOrdered'"));

  const auto& id = value["id"];
  NANOARROW_RETURN_NOT_OK(
      Check(id.is_number_integer(), error, "Dictionary id must be integer"));
  *dictionary_id = id.get<int32_t>();

  // Parse the index type
  NANOARROW_RETURN_NOT_OK(SetType(schema, value["indexType"], error));

  // Set the flag
  const auto& is_ordered = value["isOrdered"];
  NANOARROW_RETURN_NOT_OK(
      Check(is_ordered.is_boolean(), error, "Dictionary isOrdered must be bool"));
  if (is_ordered.get<bool>()) {
    schema->flags |= ARROW_FLAG_DICTIONARY_ORDERED;
  } else {
    schema->flags &= ~ARROW_FLAG_DICTIONARY_ORDERED;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetMetadata(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_null() || value.is_array(), error,
                                "Field or Schema metadata must be null or array"));
  if (value.is_null()) {
    return NANOARROW_OK;
  }

  nanoarrow::UniqueBuffer metadata;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataBuilderInit(metadata.get(), nullptr),
                                     error);
  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "metadata item must be object"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("key"), error, "metadata item missing key 'key'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("value"), error, "metadata item missing key 'value'"));

    const auto& key = item["key"];
    const auto& value = item["value"];
    NANOARROW_RETURN_NOT_OK(
        Check(key.is_string(), error, "metadata item key must be string"));
    NANOARROW_RETURN_NOT_OK(
        Check(value.is_string(), error, "metadata item value must be string"));

    auto key_str = key.get<std::string>();
    auto value_str = value.get<std::string>();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowMetadataBuilderAppend(metadata.get(), ArrowCharView(key_str.c_str()),
                                   ArrowCharView(value_str.c_str())),
        error);
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetMetadata(schema, reinterpret_cast<char*>(metadata->data)), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetField(ArrowSchema* schema, const json& value,
                        internal::DictionaryContext& dictionaries, ArrowError* error);

ArrowErrorCode SetSchema(ArrowSchema* schema, const json& value,
                         internal::DictionaryContext& dictionaries, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Schema to be a JSON object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("fields"), error, "Schema missing key 'fields'"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaInitFromType(schema, NANOARROW_TYPE_STRUCT), error);

  // Top-level schema is non-nullable
  schema->flags = 0;

  const auto& fields = value["fields"];
  NANOARROW_RETURN_NOT_OK(Check(fields.is_array(), error, "Schema fields must be array"));
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateChildren(schema, fields.size()),
                                     error);
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->children[i], fields[i], dictionaries, error));
  }

  if (value.contains("metadata")) {
    NANOARROW_RETURN_NOT_OK(SetMetadata(schema, value["metadata"], error));
  }

  // Validate!
  ArrowSchemaView schema_view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));
  return NANOARROW_OK;
}

ArrowErrorCode SetField(ArrowSchema* schema, const json& value,
                        internal::DictionaryContext& dictionaries, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Field to be a JSON object"));
  ArrowSchemaInit(schema);

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Field missing key 'name'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("type"), error, "Field missing key 'type'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("nullable"), error, "Field missing key 'nullable'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("children"), error, "Field missing key 'children'"));

  // Name
  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_string() || name.is_null(), error,
                                "Field name must be string or null"));
  if (name.is_string()) {
    auto name_str = name.get<std::string>();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetName(schema, name_str.c_str()),
                                       error);
  }

  // Nullability
  const auto& nullable = value["nullable"];
  NANOARROW_RETURN_NOT_OK(
      Check(nullable.is_boolean(), error, "Field nullable must be boolean"));
  if (nullable.get<bool>()) {
    schema->flags |= ARROW_FLAG_NULLABLE;
  } else {
    schema->flags &= ~ARROW_FLAG_NULLABLE;
  }

  // Metadata
  if (value.contains("metadata")) {
    NANOARROW_RETURN_NOT_OK(SetMetadata(schema, value["metadata"], error));
  }

  // If we have a dictionary, this value needs to be in schema->dictionary
  // and value["dictionary"] needs to be in schema
  if (value.contains("dictionary")) {
    // Put the index type in this schema
    int32_t dictionary_id;
    NANOARROW_RETURN_NOT_OK(
        SetDictionary(schema, value["dictionary"], &dictionary_id, error));

    // Allocate a dictionary and put this value (minus dictionary, metadata, and name)
    json value_copy = value;
    value_copy.erase("dictionary");
    value_copy.erase("metadata");
    value_copy["name"] = nullptr;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateDictionary(schema), error);
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->dictionary, value_copy, dictionaries, error));

    // Keep track of this dictionary_id/schema for parsing batches
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        dictionaries.RecordSchema(dictionary_id, schema->dictionary), error);

    // Validate!
    ArrowSchemaView schema_view;
    NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));

    return NANOARROW_OK;
  }

  NANOARROW_RETURN_NOT_OK(SetType(schema, value["type"], error));

  const auto& children = value["children"];
  NANOARROW_RETURN_NOT_OK(
      Check(children.is_array(), error, "Field children must be array"));
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateChildren(schema, children.size()),
                                     error);
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->children[i], children[i], dictionaries, error));
  }

  // Validate!
  ArrowSchemaView schema_view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));
  return NANOARROW_OK;
}

ArrowErrorCode SetBufferBitmap(const json& value, ArrowBitmap* bitmap,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "bitmap buffer must be array"));

  // Reserving with the exact length ensures that the last bits are always zeroed.
  // This was an assumption made by the C# implementation at the time this was
  // implemented.
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBitmapReserve(bitmap, value.size()), error);

  for (const auto& item : value) {
    // Some example files write bitmaps as [true, false, true] but the documentation
    // says [1, 0, 1]. Accept both for simplicity.
    NANOARROW_RETURN_NOT_OK(Check(item.is_boolean() || item.is_number_integer(), error,
                                  "bitmap item must be bool or integer"));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBitmapAppend(bitmap, item.get<uint8_t>(), 1),
                                       error);
  }

  return NANOARROW_OK;
}

template <typename T, typename BiggerT = int64_t>
ArrowErrorCode SetBufferIntItem(const json& item, ArrowBuffer* buffer,
                                ArrowError* error) {
  if (item.is_string()) {
    try {
      // The JSON parser here can handle up to 2^64 - 1
      auto item_int = json::parse(item.get<std::string>());
      return SetBufferIntItem<T, BiggerT>(item_int, buffer, error);
    } catch (json::parse_error&) {
      ArrowErrorSet(error,
                    "integer buffer item encoded as string must parse as integer: %s",
                    item.dump().c_str());
      return EINVAL;
    }
  }

  NANOARROW_RETURN_NOT_OK(Check(item.is_number_integer(), error,
                                "integer buffer item must be integer number or string"));
  NANOARROW_RETURN_NOT_OK(
      Check(std::numeric_limits<T>::is_signed || item.is_number_unsigned(), error,
            "expected unsigned integer buffer item but found signed integer '" +
                item.dump() + "'"));

  auto item_int = item.get<BiggerT>();

  NANOARROW_RETURN_NOT_OK(
      Check(item_int >= std::numeric_limits<T>::lowest() &&
                item_int <= std::numeric_limits<T>::max(),
            error, "integer buffer item '" + item.dump() + "' outside type limits"));

  T buffer_value = static_cast<T>(item_int);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBufferAppend(buffer, &buffer_value, sizeof(T)),
                                     error);

  return NANOARROW_OK;
}

template <typename T, typename BiggerT = int64_t>
ArrowErrorCode SetBufferInt(const json& value, ArrowBuffer* buffer, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "int buffer must be array"));

  for (const auto& item : value) {
    // NANOARROW_RETURN_NOT_OK() interacts poorly with multiple template args
    ArrowErrorCode result = SetBufferIntItem<T, BiggerT>(item, buffer, error);
    NANOARROW_RETURN_NOT_OK(result);
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferFloatingPoint(const json& value, ArrowBuffer* buffer,
                                      ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "floatingpoint buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_number(), error, "floatingpoint buffer item must be number"));
    double item_dbl = item.get<double>();

    NANOARROW_RETURN_NOT_OK(Check(
        item_dbl >= std::numeric_limits<T>::lowest() &&
            item_dbl <= std::numeric_limits<T>::max(),
        error, "floatingpoint buffer item '" + item.dump() + "' outside type limits"));

    T buffer_value = static_cast<T>(item_dbl);
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(buffer, &buffer_value, sizeof(T)), error);
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferString(const json& value, ArrowBuffer* offsets, ArrowBuffer* data,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "utf8 data buffer must be array"));

  // Check offsets against values
  const T* expected_offset = reinterpret_cast<const T*>(offsets->data);
  NANOARROW_RETURN_NOT_OK(Check(
      static_cast<size_t>(offsets->size_bytes) == ((value.size() + 1) * sizeof(T)), error,
      "Expected offset buffer with " + std::to_string(value.size()) + " elements"));
  NANOARROW_RETURN_NOT_OK(
      Check(*expected_offset++ == 0, error, "first offset must be zero"));

  int64_t last_offset = 0;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_string(), error, "utf8 data buffer item must be string"));
    auto item_str = item.get<std::string>();

    // Append data
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(data, reinterpret_cast<const uint8_t*>(item_str.data()),
                          item_str.size()),
        error);

    // Check offset
    last_offset += item_str.size();
    NANOARROW_RETURN_NOT_OK(Check(*expected_offset++ == last_offset, error,
                                  "Expected offset value " + std::to_string(last_offset) +
                                      " at utf8 data buffer item " + item.dump()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode AppendBinaryElement(const json& item, ArrowBuffer* data,
                                   ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(item.is_string(), error, "binary data buffer item must be string"));
  auto item_str = item.get<std::string>();

  size_t item_size_bytes = item_str.size() / 2;
  NANOARROW_RETURN_NOT_OK(Check((item_size_bytes * 2) == item_str.size(), error,
                                "binary data buffer item must have even size"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBufferReserve(data, item_size_bytes), error);
  for (size_t i = 0; i < item_str.size(); i += 2) {
    std::string byte_hex = item_str.substr(i, 2);
    char* end_ptr;
    uint8_t byte = static_cast<uint8_t>(std::strtoul(byte_hex.data(), &end_ptr, 16));
    NANOARROW_RETURN_NOT_OK(
        Check(end_ptr == (byte_hex.data() + 2), error,
              "binary data buffer item must contain a valid hex-encoded byte string"));

    data->data[data->size_bytes] = byte;
    data->size_bytes++;
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferBinary(const json& value, ArrowBuffer* offsets, ArrowBuffer* data,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "binary data buffer must be array"));

  // Check offsets against values if not fixed size
  const T* expected_offset = reinterpret_cast<const T*>(offsets->data);
  NANOARROW_RETURN_NOT_OK(Check(
      static_cast<size_t>(offsets->size_bytes) == ((value.size() + 1) * sizeof(T)), error,
      "Expected offset buffer with " + std::to_string(value.size()) + " elements"));
  NANOARROW_RETURN_NOT_OK(
      Check(*expected_offset++ == 0, error, "first offset must be zero"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(AppendBinaryElement(item, data, error));

    // Check offset
    NANOARROW_RETURN_NOT_OK(Check(*expected_offset++ == data->size_bytes, error,
                                  "Expected offset value " +
                                      std::to_string(data->size_bytes) +
                                      " at binary data buffer item " + item.dump()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferFixedSizeBinary(const json& value, ArrowBuffer* data,
                                        int64_t fixed_size, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "binary data buffer must be array"));

  int64_t last_offset = 0;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(AppendBinaryElement(item, data, error));
    int64_t item_size_bytes = data->size_bytes - last_offset;

    NANOARROW_RETURN_NOT_OK(Check(item_size_bytes == fixed_size, error,
                                  "Expected fixed size binary value of size " +
                                      std::to_string(fixed_size) +
                                      " at binary data buffer item " + item.dump()));
    last_offset = data->size_bytes;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferIntervalDayTime(const json& value, ArrowBuffer* buffer,
                                        ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "interval_day_time buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "interval_day_time buffer item must be object"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("days"), error,
                                  "interval_day_time buffer item missing key 'days'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("milliseconds"), error,
              "interval_day_time buffer item missing key 'milliseconds'"));

    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["days"], buffer, error));
    NANOARROW_RETURN_NOT_OK(
        SetBufferIntItem<int32_t>(item["milliseconds"], buffer, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferIntervalMonthDayNano(const json& value, ArrowBuffer* buffer,
                                             ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "interval buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "interval buffer item must be object"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("months"), error,
                                  "interval buffer item missing key 'months'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("days"), error, "interval buffer item missing key 'days'"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("nanoseconds"), error,
                                  "interval buffer item missing key 'nanoseconds'"));

    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["months"], buffer, error));
    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["days"], buffer, error));
    NANOARROW_RETURN_NOT_OK(
        SetBufferIntItem<int64_t>(item["nanoseconds"], buffer, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferDecimal(const json& value, ArrowBuffer* buffer, int bitwidth,
                                ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "decimal buffer must be array"));

  ArrowDecimal decimal;
  ArrowDecimalInit(&decimal, bitwidth, 0, 0);

  ArrowStringView item_view;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_string(), error, "decimal buffer item must be string"));
    auto item_str = item.get<std::string>();
    item_view.data = item_str.data();
    item_view.size_bytes = item_str.size();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowDecimalSetDigits(&decimal, item_view), error);
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(buffer, decimal.words, decimal.n_words * sizeof(uint64_t)),
        error);
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayColumnBuffers(const json& value, ArrowArrayView* array_view,
                                     ArrowArray* array, int buffer_i, ArrowError* error) {
  ArrowBuffer* buffer = ArrowArrayBuffer(array, buffer_i);

  switch (array_view->layout.buffer_type[buffer_i]) {
    case NANOARROW_BUFFER_TYPE_VALIDITY: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("VALIDITY"), error, "missing key 'VALIDITY'"));
      const auto& validity = value["VALIDITY"];
      NANOARROW_RETURN_NOT_OK(
          SetBufferBitmap(validity, ArrowArrayValidityBitmap(array), error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_TYPE_ID: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("TYPE_ID"), error, "missing key 'TYPE_ID'"));
      const auto& type_id = value["TYPE_ID"];
      NANOARROW_RETURN_NOT_OK(SetBufferInt<int8_t>(type_id, buffer, error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_UNION_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("OFFSET"), error, "missing key 'OFFSET'"));
      const auto& offset = value["OFFSET"];
      NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_DATA_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("OFFSET"), error, "missing key 'OFFSET'"));
      const auto& offset = value["OFFSET"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_VIEW_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("VIEW_OFFSET"), error, "missing key 'VIEW_OFFSET'"));
      const auto& offset = value["VIEW_OFFSET"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_SIZE: {
      NANOARROW_RETURN_NOT_OK(Check(value.contains("SIZE"), error, "missing key 'SIZE'"));
      const auto& offset = value["SIZE"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }

    case NANOARROW_BUFFER_TYPE_DATA: {
      NANOARROW_RETURN_NOT_OK(Check(value.contains("DATA"), error, "missing key 'DATA'"));
      const auto& data = value["DATA"];

      switch (array_view->storage_type) {
        case NANOARROW_TYPE_BOOL: {
          nanoarrow::UniqueBitmap bitmap;
          NANOARROW_RETURN_NOT_OK(SetBufferBitmap(data, bitmap.get(), error));
          ArrowBufferMove(&bitmap->buffer, buffer);
          return NANOARROW_OK;
        }
        case NANOARROW_TYPE_INT8:
          return SetBufferInt<int8_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT8:
          return SetBufferInt<uint8_t>(data, buffer, error);
        case NANOARROW_TYPE_INT16:
          return SetBufferInt<int16_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT16:
          return SetBufferInt<uint16_t>(data, buffer, error);
        case NANOARROW_TYPE_INT32:
        case NANOARROW_TYPE_INTERVAL_MONTHS:
          return SetBufferInt<int32_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT32:
          return SetBufferInt<uint32_t>(data, buffer, error);
        case NANOARROW_TYPE_INT64:
          return SetBufferInt<int64_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT64:
          return SetBufferInt<uint64_t, uint64_t>(data, buffer, error);

        case NANOARROW_TYPE_HALF_FLOAT:
          return SetBufferFloatingPoint<float>(data, buffer, error);
        case NANOARROW_TYPE_FLOAT:
          return SetBufferFloatingPoint<float>(data, buffer, error);
        case NANOARROW_TYPE_DOUBLE:
          return SetBufferFloatingPoint<double>(data, buffer, error);

        case NANOARROW_TYPE_STRING:
          return SetBufferString<int32_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_LARGE_STRING:
          return SetBufferString<int64_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_BINARY:
          return SetBufferBinary<int32_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_LARGE_BINARY:
          return SetBufferBinary<int64_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_FIXED_SIZE_BINARY:
          return SetBufferFixedSizeBinary(
              data, buffer, array_view->layout.element_size_bits[buffer_i] / 8, error);
        case NANOARROW_TYPE_INTERVAL_DAY_TIME:
          return SetBufferIntervalDayTime(data, buffer, error);
        case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
          return SetBufferIntervalMonthDayNano(data, buffer, error);
        case NANOARROW_TYPE_DECIMAL128:
          return SetBufferDecimal(data, buffer, 128, error);
        case NANOARROW_TYPE_DECIMAL256:
          return SetBufferDecimal(data, buffer, 256, error);
        default:
          ArrowErrorSet(error, "storage type %s DATA buffer not supported",
                        ArrowTypeString(array_view->storage_type));
          return ENOTSUP;
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
    case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      return ENOTSUP;
    case NANOARROW_BUFFER_TYPE_NONE:
      break;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayColumn(const json& value, const ArrowSchema* schema,
                              ArrowArrayView* array_view, ArrowArray* array,
                              internal::DictionaryContext& dictionaries,
                              ArrowError* error,
                              const std::string& parent_error_prefix = "") {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Column to be a JSON object"));

  // Check + resolve name early to generate better error messages
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Column missing key 'name'"));

  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_null() || name.is_string(), error,
                                "Column name must be string or null"));

  std::string error_prefix;
  if (name.is_string()) {
    error_prefix = parent_error_prefix + "-> Column '" + name.get<std::string>() + "' ";
  } else {
    error_prefix = parent_error_prefix + "-> Column <name is null> ";
  }

  // Check, resolve, and recurse children
  NANOARROW_RETURN_NOT_OK(Check(array_view->n_children == 0 || value.contains("children"),
                                error, error_prefix + "missing key children"));

  if (value.contains("children")) {
    const auto& children = value["children"];
    NANOARROW_RETURN_NOT_OK(
        Check(children.is_array(), error, error_prefix + "children must be array"));
    NANOARROW_RETURN_NOT_OK(
        Check(children.size() == static_cast<size_t>(array_view->n_children), error,
              error_prefix + "children has incorrect size"));

    for (int64_t i = 0; i < array_view->n_children; i++) {
      NANOARROW_RETURN_NOT_OK(SetArrayColumn(children[i], schema->children[i],
                                             array_view->children[i], array->children[i],
                                             dictionaries, error, error_prefix));
    }
  }

  // Build buffers
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    NANOARROW_RETURN_NOT_OK(PrefixError(
        SetArrayColumnBuffers(value, array_view, array, i, error), error, error_prefix));
  }

  // Check + resolve count
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("count"), error, error_prefix + "missing key 'count'"));
  const auto& count = value["count"];
  NANOARROW_RETURN_NOT_OK(
      Check(count.is_number_integer(), error, error_prefix + "count must be integer"));
  array_view->length = count.get<int64_t>();

  // Set ArrayView buffer views. This is because ArrowArrayInitFromSchema() doesn't
  // support custom type ids for unions but the ArrayView does (otherwise
  // ArrowArrayFinishBuilding() would work).
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    ArrowBufferView* buffer_view = array_view->buffer_views + i;
    buffer_view->data.as_uint8 = buffer->data;
    buffer_view->size_bytes = buffer->size_bytes;
  }

  array_view->null_count = ArrowArrayViewComputeNullCount(array_view);

  // If there is a dictionary associated with schema, parse its value into dictionary
  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(Check(
        dictionaries.HasDictionaryForSchema(schema->dictionary), error,
        error_prefix +
            "dictionary could not be resolved from dictionary id in SetArrayColumn()"));

    const internal::Dictionary& dict = dictionaries.Get(schema->dictionary);
    NANOARROW_RETURN_NOT_OK(SetArrayColumn(
        json::parse(dict.column_json), schema->dictionary, array_view->dictionary,
        array->dictionary, dictionaries, error, error_prefix + "-> <dictionary> "));
  }

  // Validate the array view
  NANOARROW_RETURN_NOT_OK(PrefixError(
      ArrowArrayViewValidate(array_view, NANOARROW_VALIDATION_LEVEL_FULL, error), error,
      error_prefix + "failed to validate: "));

  // Flush length and buffer pointers to the Array. This also ensures that buffers
  // are not NULL (matters for some versions of some implementations).
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFinishBuildingDefault(array, nullptr),
                                     error);
  array->length = array_view->length;
  array->null_count = array_view->null_count;

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayBatch(const json& value, const ArrowSchema* schema,
                             ArrowArrayView* array_view, ArrowArray* array,
                             internal::DictionaryContext& dictionaries,
                             ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected RecordBatch to be a JSON object"));

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("count"), error, "RecordBatch missing key 'count'"));

  const auto& count = value["count"];
  NANOARROW_RETURN_NOT_OK(
      Check(count.is_number_integer(), error, "RecordBatch count must be integer"));
  array_view->length = count.get<int64_t>();

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("columns"), error, "RecordBatch missing key 'columns'"));

  const auto& columns = value["columns"];
  NANOARROW_RETURN_NOT_OK(
      Check(columns.is_array(), error, "RecordBatch columns must be array"));
  NANOARROW_RETURN_NOT_OK(
      Check(columns.size() == static_cast<size_t>(array_view->n_children), error,
            "RecordBatch children has incorrect size"));

  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(SetArrayColumn(columns[i], schema->children[i],
                                           array_view->children[i], array->children[i],
                                           dictionaries, error));
  }

  // Validate the array view
  NANOARROW_RETURN_NOT_OK(PrefixError(
      ArrowArrayViewValidate(array_view, NANOARROW_VALIDATION_LEVEL_FULL, error), error,
      "RecordBatch failed to validate: "));

  // Flush length and buffer pointers to the Array
  array->length = array_view->length;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayFinishBuilding(array, NANOARROW_VALIDATION_LEVEL_NONE, nullptr), error);

  return NANOARROW_OK;
}

ArrowErrorCode RecordDictionaryBatch(const json& value,
                                     internal::DictionaryContext& dictionaries,
                                     ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "dictionary batch must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("id"), error, "dictionary batch missing key 'id'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("data"), error, "dictionary batch missing key 'data'"));

  const auto& id = value["id"];
  NANOARROW_RETURN_NOT_OK(
      Check(id.is_number_integer(), error, "dictionary batch id must be integer"));
  int id_int = id.get<int>();
  NANOARROW_RETURN_NOT_OK(Check(dictionaries.HasDictionaryForId(id_int), error,
                                "dictionary batch has unknown id"));

  const auto& batch = value["data"];
  NANOARROW_RETURN_NOT_OK(
      Check(batch.is_object(), error, "dictionary batch data must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(batch.contains("columns"), error, "dictionary batch missing key 'columns'"));
  NANOARROW_RETURN_NOT_OK(
      Check(batch.contains("count"), error, "dictionary batch missing key 'count'"));

  const auto& batch_columns = batch["columns"];
  NANOARROW_RETURN_NOT_OK(Check(batch_columns.is_array() && batch_columns.size() == 1,
                                error,
                                "dictionary batch columns must be array of size 1"));

  const auto& batch_count = batch["count"];
  NANOARROW_RETURN_NOT_OK(Check(batch_count.is_number_integer(), error,
                                "dictionary batch count must be integer"));

  dictionaries.RecordArray(id_int, batch_count.get<int32_t>(), batch_columns[0].dump());
  return NANOARROW_OK;
}

ArrowErrorCode RecordDictionaryBatches(const json& value,
                                       internal::DictionaryContext& dictionaries,
                                       ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "dictionaries must be array"));

  for (const auto& batch : value) {
    NANOARROW_RETURN_NOT_OK(RecordDictionaryBatch(batch, dictionaries, error));
  }

  return NANOARROW_OK;
}

}  // namespace

}  // namespace reader_internal

TestingJSONReader::TestingJSONReader(ArrowBufferAllocator allocator)
    : allocator_(allocator), dictionaries_(new internal::DictionaryContext()) {}

TestingJSONReader::TestingJSONReader()
    : TestingJSONReader(ArrowBufferAllocatorDefault()) {}

TestingJSONReader::~TestingJSONReader() { delete dictionaries_; };

ArrowErrorCode TestingJSONReader::ReadDataFile(const std::string& data_file_json,
                                               ArrowArrayStream* out, int num_batch,
                                               ArrowError* error) {
  dictionaries_->clear();

  try {
    auto obj = nlohmann::json::parse(data_file_json);
    NANOARROW_RETURN_NOT_OK(
        reader_internal::Check(obj.is_object(), error, "data file must be object"));
    NANOARROW_RETURN_NOT_OK(reader_internal::Check(obj.contains("schema"), error,
                                                   "data file missing key 'schema'"));

    // Read Schema
    nanoarrow::UniqueSchema schema;
    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetSchema(schema.get(), obj["schema"], *dictionaries_, error));

    NANOARROW_RETURN_NOT_OK(reader_internal::Check(obj.contains("batches"), error,
                                                   "data file missing key 'batches'"));
    const auto& batches = obj["batches"];
    NANOARROW_RETURN_NOT_OK(reader_internal::Check(batches.is_array(), error,
                                                   "data file batches must be array"));

    // Populate ArrayView
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), error));

    // Record any dictionaries that might be present
    if (obj.contains("dictionaries")) {
      NANOARROW_RETURN_NOT_OK(reader_internal::RecordDictionaryBatches(
          obj["dictionaries"], *dictionaries_, error));
    }

    // Get a vector of batch ids to parse
    std::vector<size_t> batch_ids;
    if (num_batch == kNumBatchOnlySchema) {
      batch_ids.resize(0);
    } else if (num_batch == kNumBatchReadAll) {
      batch_ids.resize(batches.size());
      std::iota(batch_ids.begin(), batch_ids.end(), 0);
    } else if (num_batch >= 0 && static_cast<size_t>(num_batch) < batches.size()) {
      batch_ids.push_back(num_batch);
    } else {
      ArrowErrorSet(error, "Expected num_batch between 0 and %d but got %d",
                    static_cast<int>(batches.size() - 1), num_batch);
      return EINVAL;
    }

    // Initialize ArrayStream with required capacity
    nanoarrow::UniqueArrayStream stream;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBasicArrayStreamInit(stream.get(), schema.get(), batch_ids.size()), error);

    // Populate ArrayStream batches
    for (size_t i = 0; i < batch_ids.size(); i++) {
      nanoarrow::UniqueArray array;
      NANOARROW_RETURN_NOT_OK(
          ArrowArrayInitFromArrayView(array.get(), array_view.get(), error));
      SetArrayAllocatorRecursive(array.get());
      NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayBatch(
          batches[batch_ids[i]], schema.get(), array_view.get(), array.get(),
          *dictionaries_, error));
      ArrowBasicArrayStreamSetArray(stream.get(), i, array.get());
    }

    ArrowArrayStreamMove(stream.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadDataFile(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadSchema(const std::string& schema_json,
                                             ArrowSchema* out, ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(schema_json);
    nanoarrow::UniqueSchema schema;

    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetSchema(schema.get(), obj, *dictionaries_, error));
    ArrowSchemaMove(schema.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadSchema(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadField(const std::string& field_json,
                                            ArrowSchema* out, ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(field_json);
    nanoarrow::UniqueSchema schema;

    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetField(schema.get(), obj, *dictionaries_, error));
    ArrowSchemaMove(schema.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadField(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadBatch(const std::string& batch_json,
                                            const ArrowSchema* schema, ArrowArray* out,
                                            ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(batch_json);

    // ArrowArrayView to enable validation
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema, error));

    // ArrowArray to hold memory
    nanoarrow::UniqueArray array;
    NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromSchema(array.get(), schema, error));
    SetArrayAllocatorRecursive(array.get());

    NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayBatch(
        obj, schema, array_view.get(), array.get(), *dictionaries_, error));
    ArrowArrayMove(array.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadBatch(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadColumn(const std::string& column_json,
                                             const ArrowSchema* schema, ArrowArray* out,
                                             ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(column_json);

    // ArrowArrayView to enable validation
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema, error));

    // ArrowArray to hold memory
    nanoarrow::UniqueArray array;
    NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromSchema(array.get(), schema, error));
    SetArrayAllocatorRecursive(array.get());

    // Parse the JSON into the array
    NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayColumn(
        obj, schema, array_view.get(), array.get(), *dictionaries_, error));

    // Return the result
    ArrowArrayMove(array.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadColumn(): %s", e.what());
    return EINVAL;
  }
}

void TestingJSONReader::SetArrayAllocatorRecursive(ArrowArray* array) {
  for (int i = 0; i < array->n_buffers; i++) {
    ArrowArrayBuffer(array, i)->allocator = allocator_;
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    SetArrayAllocatorRecursive(array->children[i]);
  }

  if (array->dictionary != nullptr) {
    SetArrayAllocatorRecursive(array->dictionary);
  }
}

namespace {

ArrowErrorCode MetadataToMap(const char* metadata,
                             std::unordered_map<std::string, std::string>* out,
                             ArrowError* error) {
  ArrowMetadataReader reader;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataReaderInit(&reader, metadata), error);

  ArrowStringView key, value;
  size_t metadata_num_keys = 0;
  while (reader.remaining_keys > 0) {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataReaderRead(&reader, &key, &value),
                                       error);
    out->insert({std::string(key.data, key.size_bytes),
                 std::string(value.data, value.size_bytes)});
    metadata_num_keys++;
  }

  if (metadata_num_keys != out->size()) {
    ArrowErrorSet(error,
                  "Comparison of metadata containing duplicate keys without "
                  "considering order is not implemented");
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ForceMapNamesCanonical(ArrowSchema* schema) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, schema, nullptr));

  if (view.type == NANOARROW_TYPE_MAP) {
    NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "entries"));
    NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0]->children[0], "key"));
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaSetName(schema->children[0]->children[1], "value"));
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ForceMapNamesCanonical(schema->children[i]));
  }

  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(ForceMapNamesCanonical(schema->dictionary));
  }

  return NANOARROW_OK;
}

}  // namespace

// Internal representation of a human-readable inequality
struct Difference {
  std::string path;
  std::string actual;
  std::string expected;
};

namespace internal {
// A wrapper to keep std::string out of the header, which Windows complains
// about in a dynamic linking scenario.
struct Differences {
  std::vector<Difference> inner;
};
}  // namespace internal

TestingJSONComparison::TestingJSONComparison()
    : differences_(new internal::Differences()),
      compare_batch_flags_(true),
      compare_metadata_order_(true) {
  // We do our own metadata comparison
  writer_actual_.set_include_metadata(false);
  writer_expected_.set_include_metadata(false);

  // We can't use nanoarrow::UniqueXXX or std::vector<Difference> in the public
  // header because it doesn't export a DLL interface, so we initialize and
  // delete them here as part of the class.
  nanoarrow::internal::init_pointer(&schema_);
  nanoarrow::internal::init_pointer(&actual_);
  nanoarrow::internal::init_pointer(&expected_);
}

TestingJSONComparison::~TestingJSONComparison() {
  nanoarrow::internal::release_pointer(&schema_);
  nanoarrow::internal::release_pointer(&actual_);
  nanoarrow::internal::release_pointer(&expected_);
  delete differences_;
}

void TestingJSONComparison::ClearDifferences() { differences_->inner.clear(); }

int64_t TestingJSONComparison::num_differences() const {
  return differences_->inner.size();
}

void TestingJSONComparison::WriteDifferences(std::ostream& out) {
  for (const auto& difference : differences_->inner) {
    out << "Path: " << difference.path << "\n";
    out << "- " << difference.actual << "\n";
    out << "+ " << difference.expected << "\n";
    out << "\n";
  }
}

ArrowErrorCode TestingJSONComparison::CompareArrayStream(ArrowArrayStream* actual,
                                                         ArrowArrayStream* expected,
                                                         ArrowError* error) {
  // Read both schemas
  nanoarrow::UniqueSchema actual_schema;
  nanoarrow::UniqueSchema expected_schema;
  NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(actual, actual_schema.get(), error));
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayStreamGetSchema(expected, expected_schema.get(), error));

  // Compare them and return if they are not equal
  NANOARROW_RETURN_NOT_OK(
      CompareSchema(expected_schema.get(), actual_schema.get(), error, "Schema"));
  if (num_differences() > 0) {
    return NANOARROW_OK;
  }

  // Keep a record of the schema to compare batches
  NANOARROW_RETURN_NOT_OK(SetSchema(expected_schema.get(), error));

  int64_t n_batches = -1;
  nanoarrow::UniqueArray actual_array;
  nanoarrow::UniqueArray expected_array;
  do {
    n_batches++;
    std::string batch_label = std::string("Batch ") + std::to_string(n_batches);

    // Read a batch from each stream
    actual_array.reset();
    expected_array.reset();
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(actual, actual_array.get(), error));
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayStreamGetNext(expected, expected_array.get(), error));

    // Check the finished/unfinished status of both streams
    if (actual_array->release == nullptr && expected_array->release != nullptr) {
      differences_->inner.push_back(
          {batch_label, "finished stream", "unfinished stream"});
      return NANOARROW_OK;
    }

    if (actual_array->release != nullptr && expected_array->release == nullptr) {
      differences_->inner.push_back(
          {batch_label, "unfinished stream", "finished stream"});
      return NANOARROW_OK;
    }

    // If both streams are done, break
    if (actual_array->release == nullptr) {
      break;
    }

    // Compare this batch
    NANOARROW_RETURN_NOT_OK(
        CompareBatch(actual_array.get(), expected_array.get(), error, batch_label));
  } while (true);

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareSchema(const ArrowSchema* actual,
                                                    const ArrowSchema* expected,
                                                    ArrowError* error,
                                                    const std::string& path) {
  writer_actual_.ResetDictionaries();
  writer_expected_.ResetDictionaries();

  // Compare the top-level schema "manually" because (1) map type needs special-cased
  // comparison and (2) it's easier to read the output if differences are separated
  // by field.
  ArrowSchemaView actual_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaViewInit(&actual_view, actual, nullptr),
                                     error);

  ArrowSchemaView expected_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaViewInit(&expected_view, expected, nullptr), error);

  if (actual_view.type != NANOARROW_TYPE_STRUCT ||
      expected_view.type != NANOARROW_TYPE_STRUCT) {
    ArrowErrorSet(error, "Top-level schema must be struct");
    return EINVAL;
  }

  // (Purposefully ignore the name field at the top level)

  // Compare flags
  if (compare_batch_flags_ && actual->flags != expected->flags) {
    differences_->inner.push_back(
        {path, std::string(".flags: ") + std::to_string(actual->flags),
         std::string(".flags: ") + std::to_string(expected->flags)});
  }

  // Compare children
  if (actual->n_children != expected->n_children) {
    differences_->inner.push_back(
        {path, std::string(".n_children: ") + std::to_string(actual->n_children),
         std::string(".n_children: ") + std::to_string(expected->n_children)});
  } else {
    for (int64_t i = 0; i < expected->n_children; i++) {
      NANOARROW_RETURN_NOT_OK(CompareField(
          actual->children[i], expected->children[i], error,
          path + std::string(".children[") + std::to_string(i) + std::string("]")));
    }
  }

  // Compare metadata
  NANOARROW_RETURN_NOT_OK(CompareMetadata(actual->metadata, expected->metadata, error,
                                          path + std::string(".metadata")));

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::SetSchema(const ArrowSchema* schema,
                                                ArrowError* error) {
  nanoarrow::internal::release_pointer(&schema_);
  nanoarrow::internal::release_pointer(&actual_);
  nanoarrow::internal::release_pointer(&expected_);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(schema, &schema_), error);

  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&actual_, &schema_, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&expected_, &schema_, error));

  if (actual_.storage_type != NANOARROW_TYPE_STRUCT) {
    ArrowErrorSet(error, "Can't SetSchema() with non-struct");
    return EINVAL;
  }

  // "Write" the schema using both writers to ensure dictionary ids can be resolved
  // using the ArrowSchema* pointers from schema_
  std::stringstream ss;
  writer_actual_.ResetDictionaries();
  writer_expected_.ResetDictionaries();
  writer_actual_.WriteSchema(ss, &schema_);
  writer_expected_.WriteSchema(ss, &schema_);

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareBatch(const ArrowArray* actual,
                                                   const ArrowArray* expected,
                                                   ArrowError* error,
                                                   const std::string& path) {
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArray(&expected_, expected, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArray(&actual_, actual, error));

  if (actual->offset != expected->offset) {
    differences_->inner.push_back({path, ".offset: " + std::to_string(actual->offset),
                                   ".offset: " + std::to_string(expected->offset)});
  }

  if (actual->length != expected->length) {
    differences_->inner.push_back({path, ".length: " + std::to_string(actual->length),
                                   ".length: " + std::to_string(expected->length)});
  }

  // ArrowArrayViewSetArray() ensured that number of children of both match schema
  for (int64_t i = 0; i < expected_.n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        CompareColumn(schema_.children[i], actual_.children[i], expected_.children[i],
                      error, path + std::string(".children[") + std::to_string(i) + "]"));
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareField(ArrowSchema* actual,
                                                   ArrowSchema* expected,
                                                   ArrowError* error,
                                                   const std::string& path) {
  // Preprocess both fields such that map types have canonical names
  nanoarrow::UniqueSchema actual_copy;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(actual, actual_copy.get()),
                                     error);
  nanoarrow::UniqueSchema expected_copy;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(expected, expected_copy.get()),
                                     error);

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ForceMapNamesCanonical(actual_copy.get()), error);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ForceMapNamesCanonical(expected_copy.get()), error);
  return CompareFieldBase(actual_copy.get(), expected_copy.get(), error, path);
}

ArrowErrorCode TestingJSONComparison::CompareFieldBase(ArrowSchema* actual,
                                                       ArrowSchema* expected,
                                                       ArrowError* error,
                                                       const std::string& path) {
  std::stringstream ss;

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteField(ss, expected), error);
  std::string expected_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteField(ss, actual), error);
  std::string actual_json = ss.str();

  if (actual_json != expected_json) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  NANOARROW_RETURN_NOT_OK(CompareMetadata(actual->metadata, expected->metadata, error,
                                          path + std::string(".metadata")));
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareMetadata(const char* actual,
                                                      const char* expected,
                                                      ArrowError* error,
                                                      const std::string& path) {
  std::stringstream ss;

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteMetadata(ss, actual), error);
  std::string actual_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteMetadata(ss, expected), error);
  std::string expected_json = ss.str();

  bool metadata_equal = actual_json == expected_json;

  // If there is a difference in the rendered JSON but we aren't being strict about
  // order, check again using the KeyValue comparison.
  if (!metadata_equal && !compare_metadata_order_) {
    NANOARROW_RETURN_NOT_OK(
        MetadataEqualKeyValue(actual, expected, &metadata_equal, error));
  }

  // If we still have an inequality, add a difference.
  if (!metadata_equal) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareColumn(ArrowSchema* schema,
                                                    ArrowArrayView* actual,
                                                    ArrowArrayView* expected,
                                                    ArrowError* error,
                                                    const std::string& path) {
  // Compare children and dictionaries first, then higher-level structures after.
  // This is a redundant because the higher-level serialized JSON will also report
  // a difference if deeply nested children have differences; however, it will not
  // contain dictionaries and this output is slightly better (more targeted differences
  // that are slightly easier to read appear first).
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(CompareColumn(schema->children[i], actual->children[i],
                                          expected->children[i], error,
                                          path + ".children[" + std::to_string(i) + "]"));
  }

  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(CompareColumn(schema->dictionary, actual->dictionary,
                                          expected->dictionary, error,
                                          path + ".dictionary"));
  }

  std::stringstream ss;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteColumn(ss, schema, expected),
                                     error);
  std::string expected_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteColumn(ss, schema, actual),
                                     error);
  std::string actual_json = ss.str();

  if (actual_json != expected_json) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  return NANOARROW_OK;
}
ArrowErrorCode TestingJSONComparison::MetadataEqualKeyValue(const char* actual,
                                                            const char* expected,
                                                            bool* out,
                                                            ArrowError* error) {
  std::unordered_map<std::string, std::string> actual_map, expected_map;
  NANOARROW_RETURN_NOT_OK(MetadataToMap(actual, &actual_map, error));
  NANOARROW_RETURN_NOT_OK(MetadataToMap(expected, &expected_map, error));

  if (actual_map.size() != expected_map.size()) {
    *out = false;
    return NANOARROW_OK;
  }

  for (const auto& item : expected_map) {
    const auto& actual_item = actual_map.find(item.first);
    if (actual_item == actual_map.end()) {
      *out = false;
      return NANOARROW_OK;
    }

    if (actual_item->second != item.second) {
      *out = false;
      return NANOARROW_OK;
    }
  }

  *out = true;
  return NANOARROW_OK;
}

}  // namespace testing
}  // namespace nanoarrow


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/application.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>

#include <memory>
#include <vector>

namespace LightGBM {

class DatasetLoader;
class Dataset;
class Boosting;
class ObjectiveFunction;
class Metric;

/*!
* \brief The main entrance of LightGBM. this application has two tasks:
*        Train and Predict.
*        Train task will train a new model
*        Predict task will predict the scores of test data using existing model,
*        and save the score to disk.
*/
class Application {
 public:
  Application(int argc, char** argv);

  /*! \brief Destructor */
  ~Application();

  /*! \brief To call this function to run application*/
  inline void Run();

 private:
  /*! \brief Load parameters from command line and config file*/
  void LoadParameters(int argc, char** argv);

  /*! \brief Load data, including training data and validation data*/
  void LoadData();

  /*! \brief Initialization before training*/
  void InitTrain();

  /*! \brief Main Training logic */
  void Train();

  /*! \brief Initializations before prediction */
  void InitPredict();

  /*! \brief Main predicting logic */
  void Predict();

  /*! \brief Main Convert model logic */
  void ConvertModel();

  /*! \brief All configs */
  Config config_;
  /*! \brief Training data */
  std::unique_ptr<Dataset> train_data_;
  /*! \brief Validation data */
  std::vector<std::unique_ptr<Dataset>> valid_datas_;
  /*! \brief Metric for training data */
  std::vector<std::unique_ptr<Metric>> train_metric_;
  /*! \brief Metrics for validation data */
  std::vector<std::vector<std::unique_ptr<Metric>>> valid_metrics_;
  /*! \brief Boosting object */
  std::unique_ptr<Boosting> boosting_;
  /*! \brief Training objective function */
  std::unique_ptr<ObjectiveFunction> objective_fun_;
};


inline void Application::Run() {
  if (config_.task == TaskType::kPredict || config_.task == TaskType::KRefitTree) {
    InitPredict();
    Predict();
  } else if (config_.task == TaskType::kConvertModel) {
    ConvertModel();
  } else {
    InitTrain();
    Train();
  }
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/arrow.h <==
/*!
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Oliver Borchert
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_

// The C data interface (ARROW_C_DATA_INTERFACE) is taken from
// https://arrow.apache.org/docs/format/CDataInterface.html#structure-definitions

// The C stream interface (ARROW_C_STREAM_INTERFACE) is taken from
// https://arrow.apache.org/docs/format/CStreamInterface.html#structure-definition

#ifdef __cplusplus
#include <cstdint>
#else
#include <stdint.h>
#endif

#ifdef __cplusplus
extern "C" {
#endif

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE

#ifndef ARROW_C_STREAM_INTERFACE
#define ARROW_C_STREAM_INTERFACE

struct ArrowArrayStream {
  // Callbacks providing stream functionality
  int (*get_schema)(struct ArrowArrayStream*, struct ArrowSchema* out);
  int (*get_next)(struct ArrowArrayStream*, struct ArrowArray* out);
  const char* (*get_last_error)(struct ArrowArrayStream*);

  // Release callback
  void (*release)(struct ArrowArrayStream*);

  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_STREAM_INTERFACE

#ifdef __cplusplus
}
#endif
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/bin.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_

#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/file_io.h>

#include <cstdint>
#include <limits>
#include <string>
#include <functional>
#include <sstream>
#include <unordered_map>
#include <vector>

namespace LightGBM {

enum BinType {
  NumericalBin,
  CategoricalBin
};

enum MissingType {
  None,
  Zero,
  NaN
};

typedef double hist_t;
typedef int32_t int_hist_t;
typedef uint64_t hist_cnt_t;
// check at compile time
static_assert(sizeof(hist_t) == sizeof(hist_cnt_t), "Histogram entry size is not correct");

const size_t kHistEntrySize = 2 * sizeof(hist_t);
const size_t kInt32HistEntrySize = 2 * sizeof(int_hist_t);
const size_t kInt16HistEntrySize = 2 * sizeof(int16_t);
const int kHistOffset = 2;
const double kSparseThreshold = 0.7;

#define GET_GRAD(hist, i) hist[(i) << 1]
#define GET_HESS(hist, i) hist[((i) << 1) + 1]

inline static void HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  comm_size_t used_size = 0;
  const hist_t* p1;
  hist_t* p2;
  while (used_size < len) {
    // convert
    p1 = reinterpret_cast<const hist_t*>(src);
    p2 = reinterpret_cast<hist_t*>(dst);
    *p2 += *p1;
    src += type_size;
    dst += type_size;
    used_size += type_size;
  }
}

inline static void Int32HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  const int64_t* src_ptr = reinterpret_cast<const int64_t*>(src);
  int64_t* dst_ptr = reinterpret_cast<int64_t*>(dst);
  const comm_size_t steps = (len + (type_size * 2) - 1) / (type_size * 2);
  #pragma omp parallel for schedule(static) num_threads(OMP_NUM_THREADS())
  for (comm_size_t i = 0; i < steps; ++i) {
    dst_ptr[i] += src_ptr[i];
  }
}

inline static void Int16HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  const int32_t* src_ptr = reinterpret_cast<const int32_t*>(src);
  int32_t* dst_ptr = reinterpret_cast<int32_t*>(dst);
  const comm_size_t steps = (len + (type_size * 2) - 1) / (type_size * 2);
  #pragma omp parallel for schedule(static) num_threads(OMP_NUM_THREADS())
  for (comm_size_t i = 0; i < steps; ++i) {
    dst_ptr[i] += src_ptr[i];
  }
}

/*! \brief This class used to convert feature values into bin,
*          and store some meta information for bin*/
class BinMapper {
 public:
  BinMapper();
  BinMapper(const BinMapper& other);
  explicit BinMapper(const void* memory);
  ~BinMapper();

  bool CheckAlign(const BinMapper& other) const {
    if (num_bin_ != other.num_bin_) {
      return false;
    }
    if (missing_type_ != other.missing_type_) {
      return false;
    }
    if (bin_type_ == BinType::NumericalBin) {
      for (int i = 0; i < num_bin_; ++i) {
        if (bin_upper_bound_[i] != other.bin_upper_bound_[i]) {
          return false;
        }
      }
    } else {
      for (int i = 0; i < num_bin_; i++) {
        if (bin_2_categorical_[i] != other.bin_2_categorical_[i]) {
          return false;
        }
      }
    }
    return true;
  }

  /*! \brief Get number of bins */
  inline int num_bin() const { return num_bin_; }

  /*! \brief Missing Type */
  inline MissingType missing_type() const { return missing_type_; }

  /*! \brief True if bin is trivial (contains only one bin) */
  inline bool is_trivial() const { return is_trivial_; }

  /*! \brief Sparsity of this bin ( num_zero_bins / num_data ) */
  inline double sparse_rate() const { return sparse_rate_; }

  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  void SaveBinaryToFile(BinaryWriter* writer) const;

  /*!
  * \brief Mapping bin into feature value
  * \param bin
  * \return Feature value of this bin
  */
  inline double BinToValue(uint32_t bin) const {
    if (bin_type_ == BinType::NumericalBin) {
      return bin_upper_bound_[bin];
    } else {
      return bin_2_categorical_[bin];
    }
  }

  /*!
  * \brief Maximum categorical value
  * \return Maximum categorical value for categorical features, 0 for numerical features
  */
  inline int MaxCatValue() const {
    if (bin_2_categorical_.size() == 0) {
      return 0;
    }
    int max_cat_value = bin_2_categorical_[0];
    for (size_t i = 1; i < bin_2_categorical_.size(); ++i) {
      if (bin_2_categorical_[i] > max_cat_value) {
        max_cat_value = bin_2_categorical_[i];
      }
    }
    return max_cat_value;
  }

  /*!
  * \brief Get sizes in byte of this object
  */
  size_t SizesInByte() const;

  /*!
  * \brief Mapping feature value into bin
  * \param value
  * \return bin for this feature value
  */
  inline uint32_t ValueToBin(double value) const;

  /*!
  * \brief Get the default bin when value is 0
  * \return default bin
  */
  inline uint32_t GetDefaultBin() const {
    return default_bin_;
  }

  inline uint32_t GetMostFreqBin() const {
    return most_freq_bin_;
  }

  /*!
  * \brief Construct feature value to bin mapper according feature values
  * \param values (Sampled) values of this feature, Note: not include zero.
  * \param num_values number of values.
  * \param total_sample_cnt number of total sample count, equal with values.size() + num_zeros
  * \param max_bin The maximal number of bin
  * \param min_data_in_bin min number of data in one bin
  * \param min_split_data
  * \param pre_filter
  * \param bin_type Type of this bin
  * \param use_missing True to enable missing value handle
  * \param zero_as_missing True to use zero as missing value
  * \param forced_upper_bounds Vector of split points that must be used (if this has size less than max_bin, remaining splits are found by the algorithm)
  */
  void FindBin(double* values, int num_values, size_t total_sample_cnt, int max_bin, int min_data_in_bin, int min_split_data, bool pre_filter, BinType bin_type,
               bool use_missing, bool zero_as_missing, const std::vector<double>& forced_upper_bounds);

  /*!
  * \brief Serializing this object to buffer
  * \param buffer The destination
  */
  void CopyTo(char* buffer) const;

  /*!
  * \brief Deserializing this object from buffer
  * \param buffer The source
  */
  void CopyFrom(const char* buffer);

  /*!
  * \brief Get bin types
  */
  inline BinType bin_type() const { return bin_type_; }

  /*!
  * \brief Get bin info
  */
  inline std::string bin_info_string() const {
    if (bin_type_ == BinType::CategoricalBin) {
      return Common::Join(bin_2_categorical_, ":");
    } else {
      std::stringstream str_buf;
      str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
      str_buf << '[' << min_val_ << ':' << max_val_ << ']';
      return str_buf.str();
    }
  }

 private:
  /*! \brief Number of bins */
  int num_bin_;
  MissingType missing_type_;
  /*! \brief Store upper bound for each bin */
  std::vector<double> bin_upper_bound_;
  /*! \brief True if this feature is trivial */
  bool is_trivial_;
  /*! \brief Sparse rate of this bins( num_bin0/num_data ) */
  double sparse_rate_;
  /*! \brief Type of this bin */
  BinType bin_type_;
  /*! \brief Mapper from categorical to bin */
  std::unordered_map<int, unsigned int> categorical_2_bin_;
  /*! \brief Mapper from bin to categorical */
  std::vector<int> bin_2_categorical_;
  /*! \brief minimal feature value */
  double min_val_;
  /*! \brief maximum feature value */
  double max_val_;
  /*! \brief bin value of feature value 0 */
  uint32_t default_bin_;

  uint32_t most_freq_bin_;
};

/*! \brief Iterator for one bin column */
class BinIterator {
 public:
  /*!
  * \brief Get bin data on specific row index
  * \param idx Index of this data
  * \return Bin data
  */
  virtual uint32_t Get(data_size_t idx) = 0;
  virtual uint32_t RawGet(data_size_t idx) = 0;
  virtual void Reset(data_size_t idx) = 0;
  virtual ~BinIterator() = default;
};

/*!
* \brief Interface for bin data. This class will store bin data for one feature.
*        unlike OrderedBin, this class will store data by original order.
*        Note that it may cause cache misses when construct histogram,
*        but it doesn't need to re-order operation, So it will be faster than OrderedBin for dense feature
*/
class Bin {
 public:
  /*! \brief virtual destructor */
  virtual ~Bin() {}
  /*!
  * \brief Initialize for pushing.  By default, no action needed.
  * \param num_thread The number of external threads that will be calling the push APIs
  * \param omp_max_threads The maximum number of OpenMP threads to allocate for
  */
  virtual void InitStreaming(uint32_t /*num_thread*/, int32_t /*omp_max_threads*/) { }
  /*!
  * \brief Push one record
  * \param tid Thread id
  * \param idx Index of record
  * \param value bin value of record
  */
  virtual void Push(int tid, data_size_t idx, uint32_t value) = 0;

  virtual void CopySubrow(const Bin* full_bin, const data_size_t* used_indices, data_size_t num_used_indices) = 0;
  /*!
  * \brief Get bin iterator of this bin for specific feature
  * \param min_bin min_bin of current used feature
  * \param max_bin max_bin of current used feature
  * \param most_freq_bin
  * \return Iterator of this bin
  */
  virtual BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin) const = 0;

  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  virtual void SaveBinaryToFile(BinaryWriter* writer) const = 0;

  /*!
  * \brief Load from memory
  * \param memory
  * \param local_used_indices
  */
  virtual void LoadFromMemory(const void* memory,
    const std::vector<data_size_t>& local_used_indices) = 0;

  /*!
  * \brief Get sizes in byte of this object
  */
  virtual size_t SizesInByte() const = 0;

  /*! \brief Number of all data */
  virtual data_size_t num_data() const = 0;

  /*! \brief Get data pointer */
  virtual void* get_data() = 0;

  virtual void ReSize(data_size_t num_data) = 0;

  /*!
  * \brief Construct histogram of this feature,
  *        Note: We use ordered_gradients and ordered_hessians to improve cache hit chance
  *        The naive solution is using gradients[data_indices[i]] for data_indices[i] to get gradients,
           which is not cache friendly, since the access of memory is not continuous.
  *        ordered_gradients and ordered_hessians are preprocessed, and they are re-ordered by data_indices.
  *        Ordered_gradients[i] is aligned with data_indices[i]'s gradients (same for ordered_hessians).
  * \param data_indices Used data indices in current leaf
  * \param start start index in data_indices
  * \param end end index in data_indices
  * \param ordered_gradients Pointer to gradients, the data_indices[i]-th data's gradient is ordered_gradients[i]
  * \param ordered_hessians Pointer to hessians, the data_indices[i]-th data's hessian is ordered_hessians[i]
  * \param out Output Result
  */
  virtual void ConstructHistogram(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  /*!
  * \brief Construct histogram of this feature,
  *        Note: We use ordered_gradients and ordered_hessians to improve cache hit chance
  *        The naive solution is using gradients[data_indices[i]] for data_indices[i] to get gradients,
  which is not cache friendly, since the access of memory is not continuous.
  *        ordered_gradients and ordered_hessians are preprocessed, and they are re-ordered by data_indices.
  *        Ordered_gradients[i] is aligned with data_indices[i]'s gradients (same for ordered_hessians).
  * \param data_indices Used data indices in current leaf
  * \param start start index in data_indices
  * \param end end index in data_indices
  * \param ordered_gradients Pointer to gradients, the data_indices[i]-th data's gradient is ordered_gradients[i]
  * \param out Output Result
  */
  virtual void ConstructHistogram(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                  const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
                                  const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual data_size_t Split(uint32_t min_bin, uint32_t max_bin,
                            uint32_t default_bin, uint32_t most_freq_bin,
                            MissingType missing_type, bool default_left,
                            uint32_t threshold, const data_size_t* data_indices,
                            data_size_t cnt,
                            data_size_t* lte_indices,
                            data_size_t* gt_indices) const = 0;

  virtual data_size_t SplitCategorical(
      uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin,
      const uint32_t* threshold, int num_threshold,
      const data_size_t* data_indices, data_size_t cnt,
      data_size_t* lte_indices, data_size_t* gt_indices) const = 0;

  virtual data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                            uint32_t most_freq_bin, MissingType missing_type,
                            bool default_left, uint32_t threshold,
                            const data_size_t* data_indices, data_size_t cnt,
                            data_size_t* lte_indices,
                            data_size_t* gt_indices) const = 0;

  virtual data_size_t SplitCategorical(
      uint32_t max_bin, uint32_t most_freq_bin, const uint32_t* threshold,
      int num_threshold, const data_size_t* data_indices, data_size_t cnt,
      data_size_t* lte_indices, data_size_t* gt_indices) const = 0;

  /*!
  * \brief After pushed all feature data, call this could have better refactor for bin data
  */
  virtual void FinishLoad() = 0;

  /*!
  * \brief Create object for bin data of one feature, used for dense feature
  * \param num_data Total number of data
  * \param num_bin Number of bin
  * \return The bin data object
  */
  static Bin* CreateDenseBin(data_size_t num_data, int num_bin);

  /*!
  * \brief Create object for bin data of one feature, used for sparse feature
  * \param num_data Total number of data
  * \param num_bin Number of bin
  * \return The bin data object
  */
  static Bin* CreateSparseBin(data_size_t num_data, int num_bin);

  /*!
  * \brief Deep copy the bin
  */
  virtual Bin* Clone() = 0;

  virtual const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const = 0;

  virtual const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const = 0;
};


class MultiValBin {
 public:
  virtual ~MultiValBin() {}

  virtual data_size_t num_data() const = 0;

  virtual int32_t num_bin() const = 0;

  virtual double num_element_per_row() const = 0;

  virtual const std::vector<uint32_t>& offsets() const = 0;

  virtual void PushOneRow(int tid, data_size_t idx, const std::vector<uint32_t>& values) = 0;

  virtual void CopySubrow(const MultiValBin* full_bin,
                          const data_size_t* used_indices,
                          data_size_t num_used_indices) = 0;

  virtual MultiValBin* CreateLike(data_size_t num_data, int num_bin,
                                  int num_feature,
                                  double estimate_element_per_row,
                                  const std::vector<uint32_t>& offsets) const = 0;

  virtual void CopySubcol(const MultiValBin* full_bin,
                          const std::vector<int>& used_feature_index,
                          const std::vector<uint32_t>& lower,
                          const std::vector<uint32_t>& upper,
                          const std::vector<uint32_t>& delta) = 0;

  virtual void ReSize(data_size_t num_data, int num_bin, int num_feature,
                      double estimate_element_per_row, const std::vector<uint32_t>& offsets) = 0;

  virtual void CopySubrowAndSubcol(
      const MultiValBin* full_bin, const data_size_t* used_indices,
      data_size_t num_used_indices, const std::vector<int>& used_feature_index,
      const std::vector<uint32_t>& lower, const std::vector<uint32_t>& upper,
      const std::vector<uint32_t>& delta) = 0;

  virtual void ConstructHistogram(const data_size_t* data_indices,
                                  data_size_t start, data_size_t end,
                                  const score_t* gradients,
                                  const score_t* hessians,
                                  hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
                                  const score_t* gradients,
                                  const score_t* hessians,
                                  hist_t* out) const = 0;

  virtual void ConstructHistogramOrdered(const data_size_t* data_indices,
                                         data_size_t start, data_size_t end,
                                         const score_t* ordered_gradients,
                                         const score_t* ordered_hessians,
                                         hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(const data_size_t* data_indices,
                                       data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                              data_size_t start, data_size_t end,
                                              const score_t* ordered_gradients,
                                              const score_t* ordered_hessians,
                                              hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(const data_size_t* data_indices,
                                       data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                              data_size_t start, data_size_t end,
                                              const score_t* ordered_gradients,
                                              const score_t* ordered_hessians,
                                              hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(const data_size_t* data_indices,
                                      data_size_t start, data_size_t end,
                                      const score_t* gradients,
                                      const score_t* hessians,
                                      hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
                                      const score_t* gradients,
                                      const score_t* hessians,
                                      hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                             data_size_t start, data_size_t end,
                                             const score_t* ordered_gradients,
                                             const score_t* ordered_hessians,
                                             hist_t* out) const = 0;

  virtual void FinishLoad() = 0;

  virtual bool IsSparse() = 0;

  static MultiValBin* CreateMultiValBin(data_size_t num_data, int num_bin,
                                        int num_feature, double sparse_rate, const std::vector<uint32_t>& offsets);

  static MultiValBin* CreateMultiValDenseBin(data_size_t num_data, int num_bin,
                                             int num_feature, const std::vector<uint32_t>& offsets);

  static MultiValBin* CreateMultiValSparseBin(data_size_t num_data, int num_bin, double estimate_element_per_row);

  static constexpr double multi_val_bin_sparse_threshold = 0.25f;

  virtual MultiValBin* Clone() = 0;

  #ifdef USE_CUDA
  virtual const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const = 0;
  #endif  // USE_CUDA
};

inline uint32_t BinMapper::ValueToBin(double value) const {
  if (std::isnan(value)) {
    if (bin_type_ == BinType::CategoricalBin) {
      return 0;
    } else if (missing_type_ == MissingType::NaN) {
      return num_bin_ - 1;
    } else {
      value = 0.0f;
    }
  }
  if (bin_type_ == BinType::NumericalBin) {
    // binary search to find bin
    int l = 0;
    int r = num_bin_ - 1;
    if (missing_type_ == MissingType::NaN) {
      r -= 1;
    }
    while (l < r) {
      int m = (r + l - 1) / 2;
      if (value <= bin_upper_bound_[m]) {
        r = m;
      } else {
        l = m + 1;
      }
    }
    return l;
  } else {
    int int_value = static_cast<int>(value);
    // convert negative value to NaN bin
    if (int_value < 0) {
      return 0;
    }
    if (categorical_2_bin_.count(int_value)) {
      return categorical_2_bin_.at(int_value);
    } else {
      return 0;
    }
  }
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/boosting.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>

#include <string>
#include <map>
#include <unordered_map>
#include <vector>

namespace LightGBM {

/*! \brief forward declaration */
class Dataset;
class ObjectiveFunction;
class Metric;
struct PredictionEarlyStopInstance;

/*!
* \brief The interface for Boosting
*/
class LIGHTGBM_EXPORT Boosting {
 public:
  /*! \brief virtual destructor */
  virtual ~Boosting() {}

  /*!
  * \brief Initialization logic
  * \param config Configs for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metric
  */
  virtual void Init(
    const Config* config,
    const Dataset* train_data,
    const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) = 0;

  /*!
  * \brief Merge model from other boosting object
  Will insert to the front of current boosting object
  * \param other
  */
  virtual void MergeFrom(const Boosting* other) = 0;

  /*!
  * \brief Shuffle Existing Models
  */
  virtual void ShuffleModels(int start_iter, int end_iter) = 0;

  virtual void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                                 const std::vector<const Metric*>& training_metrics) = 0;

  virtual void ResetConfig(const Config* config) = 0;



  /*!
  * \brief Add a validation data
  * \param valid_data Validation data
  * \param valid_metrics Metric for validation data
  */
  virtual void AddValidDataset(const Dataset* valid_data,
                               const std::vector<const Metric*>& valid_metrics) = 0;

  virtual void Train(int snapshot_freq, const std::string& model_output_path) = 0;

  /*!
  * \brief Update the tree output by new training data
  */
  virtual void RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) = 0;

  /*!
  * \brief Training logic
  * \param gradients nullptr for using default objective, otherwise use self-defined boosting
  * \param hessians nullptr for using default objective, otherwise use self-defined boosting
  * \return True if cannot train anymore
  */
  virtual bool TrainOneIter(const score_t* gradients, const score_t* hessians) = 0;

  /*!
  * \brief Rollback one iteration
  */
  virtual void RollbackOneIter() = 0;

  /*!
  * \brief return current iteration
  */
  virtual int GetCurrentIteration() const = 0;

  /*!
   * \brief Return one selected-unit count per committed adaptive iteration.
   *
   * Non-adaptive boosters and boosters loaded only for prediction return an
   * empty vector. The history is training-session telemetry and is not part of
   * the serialized prediction model.
   */
  virtual const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const {
    static const std::vector<int> empty;
    return empty;
  }

  /*!
  * \brief Get evaluation result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return evaluation result
  */
  virtual std::vector<double> GetEvalAt(int data_idx) const = 0;

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  virtual const double* GetTrainingScore(int64_t* out_len) = 0;

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return out_len length of returned score
  */
  virtual int64_t GetNumPredictAt(int data_idx) const = 0;

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \param result used to store prediction result, should allocate memory before call this function
  * \param out_len length of returned score
  */
  virtual void GetPredictAt(int data_idx, double* result, int64_t* out_len) = 0;

  virtual int NumPredictOneRow(int start_iteration, int num_iteration, bool is_pred_leaf, bool is_pred_contrib) const = 0;

  /*!
  * \brief Prediction for one record, not sigmoid transform
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  * \param early_stop Early stopping instance. If nullptr, no early stopping is applied and all models are evaluated.
  */
  virtual void PredictRaw(const double* features, double* output,
                          const PredictionEarlyStopInstance* early_stop) const = 0;

  virtual void PredictRawByMap(const std::unordered_map<int, double>& features, double* output,
                               const PredictionEarlyStopInstance* early_stop) const = 0;


  /*!
  * \brief Prediction for one record, sigmoid transformation will be used if needed
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  * \param early_stop Early stopping instance. If nullptr, no early stopping is applied and all models are evaluated.
  */
  virtual void Predict(const double* features, double* output,
                       const PredictionEarlyStopInstance* early_stop) const = 0;

  virtual void PredictByMap(const std::unordered_map<int, double>& features, double* output,
                            const PredictionEarlyStopInstance* early_stop) const = 0;


  /*!
  * \brief Prediction for one record with leaf index
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  */
  virtual void PredictLeafIndex(
    const double* features, double* output) const = 0;

  virtual void PredictLeafIndexByMap(
    const std::unordered_map<int, double>& features, double* output) const = 0;

  /*!
  * \brief Feature contributions for the model's prediction of one record
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  */
  virtual void PredictContrib(const double* features, double* output) const = 0;

  virtual void PredictContribByMap(const std::unordered_map<int, double>& features,
                                   std::vector<std::unordered_map<int, double>>* output) const = 0;

  /*!
  * \brief Dump model to json format string
  * \param start_iteration The model will be saved start from
  * \param num_iteration Number of iterations that want to dump, -1 means dump all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Json format string of model
  */
  virtual std::string DumpModel(int start_iteration, int num_iteration, int feature_importance_type) const = 0;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \return if-else format codes of model
  */
  virtual std::string ModelToIfElse(int num_iteration) const = 0;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  virtual bool SaveModelToIfElse(int num_iteration, const char* filename) const = 0;

  /*!
  * \brief Save model to file
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \param filename Filename that want to save to
  * \return true if succeeded
  */
  virtual bool SaveModelToFile(int start_iteration, int num_iterations, int feature_importance_type, const char* filename) const = 0;

  /*!
  * \brief Save model to string
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Non-empty string if succeeded
  */
  virtual std::string SaveModelToString(int start_iteration, int num_iterations, int feature_importance_type) const = 0;

  /*!
  * \brief Restore from a serialized string
  * \param buffer The content of model
  * \param len The length of buffer
  * \return true if succeeded
  */
  virtual bool LoadModelFromString(const char* buffer, size_t len) = 0;

  /*!
  * \brief Calculate feature importances
  * \param num_iteration Number of model that want to use for feature importance, -1 means use all
  * \param importance_type: 0 for split, 1 for gain
  * \return vector of feature_importance
  */
  virtual std::vector<double> FeatureImportance(int num_iteration, int importance_type) const = 0;

  /*!
  * \brief Calculate upper bound value
  * \return max possible value
  */
  virtual double GetUpperBoundValue() const = 0;

  /*!
  * \brief Calculate lower bound value
  * \return min possible value
  */
  virtual double GetLowerBoundValue() const = 0;

  /*!
  * \brief Get max feature index of this model
  * \return Max feature index of this model
  */
  virtual int MaxFeatureIdx() const = 0;

  /*!
  * \brief Get feature names of this model
  * \return Feature names of this model
  */
  virtual std::vector<std::string> FeatureNames() const = 0;

  /*!
  * \brief Get index of label column
  * \return index of label column
  */
  virtual int LabelIdx() const = 0;

  /*!
  * \brief Get number of weak sub-models
  * \return Number of weak sub-models
  */
  virtual int NumberOfTotalModel() const = 0;

  /*!
  * \brief Get number of models per iteration
  * \return Number of models per iteration
  */
  virtual int NumModelPerIteration() const = 0;

  /*!
  * \brief Get number of classes
  * \return Number of classes
  */
  virtual int NumberOfClasses() const = 0;

  /*! \brief The prediction should be accurate or not. True will disable early stopping for prediction. */
  virtual bool NeedAccuratePrediction() const = 0;

  /*!
  * \brief Initial work for the prediction
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration number of used iteration
  * \param is_pred_contrib
  */
  virtual void InitPredict(int start_iteration, int num_iteration, bool is_pred_contrib) = 0;

  /*!
  * \brief Name of submodel
  */
  virtual const char* SubModelName() const = 0;

  Boosting() = default;
  /*! \brief Disable copy */
  Boosting& operator=(const Boosting&) = delete;
  /*! \brief Disable copy */
  Boosting(const Boosting&) = delete;

  static bool LoadFileToBoosting(Boosting* boosting, const char* filename);

  /*!
  * \brief Create boosting object
  * \param type Type of boosting
  * \param format Format of model
  * \param config config for boosting
  * \param filename name of model file, if existing will continue to train from this model
  * \param device_type type of device, can be cpu, gpu or cuda
  * \param num_gpu number of GPUs to use
  * \return The boosting object
  */
  static Boosting* CreateBoosting(const std::string& type, const char* filename, const std::string& device_type, const int num_gpu);

  virtual std::string GetLoadedParam() const = 0;

  virtual bool IsLinear() const { return false; }

  virtual std::string ParserConfigStr() const = 0;
};

class GBDTBase : public Boosting {
 public:
  virtual double GetLeafValue(int tree_idx, int leaf_idx) const = 0;
  virtual void SetLeafValue(int tree_idx, int leaf_idx, double val) = 0;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/c_api.h <==
/*!
 * \file c_api.h
 * \copyright Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 *            Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 *            Licensed under the MIT License. See LICENSE file in the project root for license information.
 * \note
 * To avoid type conversion on large data, the most of our exposed interface supports both float32 and float64,
 * except the following:
 * 1. gradient and Hessian;
 * 2. current score for training and validation data.
 * .
 * The reason is that they are called frequently, and the type conversion on them may be time-cost.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_

#include <LightGBM/arrow.h>
#include <LightGBM/export.h>

#ifdef __cplusplus
#include <cstdint>
#include <cstdio>
#include <cstring>
#else
#include <stdint.h>
#include <stdio.h>
#include <string.h>
#endif


typedef void* DatasetHandle;  /*!< \brief Handle of dataset. */
typedef void* BoosterHandle;  /*!< \brief Handle of booster. */
typedef void* FastConfigHandle; /*!< \brief Handle of FastConfig. */
typedef void* ByteBufferHandle; /*!< \brief Handle of ByteBuffer. */

#define C_API_DTYPE_FLOAT32 (0)  /*!< \brief float32 (single precision float). */
#define C_API_DTYPE_FLOAT64 (1)  /*!< \brief float64 (double precision float). */
#define C_API_DTYPE_INT32   (2)  /*!< \brief int32. */
#define C_API_DTYPE_INT64   (3)  /*!< \brief int64. */

#define C_API_PREDICT_NORMAL     (0)  /*!< \brief Normal prediction, with transform (if needed). */
#define C_API_PREDICT_RAW_SCORE  (1)  /*!< \brief Predict raw score. */
#define C_API_PREDICT_LEAF_INDEX (2)  /*!< \brief Predict leaf index. */
#define C_API_PREDICT_CONTRIB    (3)  /*!< \brief Predict feature contributions (SHAP values). */

#define C_API_MATRIX_TYPE_CSR (0)  /*!< \brief CSR sparse matrix type. */
#define C_API_MATRIX_TYPE_CSC (1)  /*!< \brief CSC sparse matrix type. */

#define C_API_FEATURE_IMPORTANCE_SPLIT (0)  /*!< \brief Split type of feature importance. */
#define C_API_FEATURE_IMPORTANCE_GAIN  (1)  /*!< \brief Gain type of feature importance. */

#if defined(_MSC_VER)
#  define LIGHTGBM_DEPRECATED(msg) __declspec(deprecated(msg))  /*!< \brief Deprecated function. */
#elif defined(__GNUC__) || defined(__clang__)
#  define LIGHTGBM_DEPRECATED(msg) __attribute__((deprecated(msg)))  /*!< \brief Deprecated function. */
#else
#  define LIGHTGBM_DEPRECATED(msg)  /*!< \brief Deprecated function. */
#endif

/*!
 * \brief Get string message of the last error.
 * \return Error information
 */
LIGHTGBM_C_EXPORT const char* LGBM_GetLastError();

/*!
 * \brief Dump all parameter names with their aliases to JSON.
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str JSON format string of parameters, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DumpParamAliases(int64_t buffer_len,
                                            int64_t* out_len,
                                            char* out_str);

/*!
 * \brief Register a callback function for log redirecting.
 * \param callback The callback function to register
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_RegisterLogCallback(void (*callback)(const char*));

/*!
 * \brief Get number of samples based on parameters and total number of rows of data.
 * \param num_total_row Number of total rows
 * \param parameters Additional parameters, namely, ``bin_construct_sample_cnt`` is used to calculate returned value
 * \param[out] out Number of samples. This value is used to pre-allocate memory to hold sample indices when calling ``LGBM_SampleIndices``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_GetSampleCount(int32_t num_total_row,
                                          const char* parameters,
                                          int* out);

/*!
 * \brief Create sample indices for total number of rows.
 * \note
 * You should pre-allocate memory for ``out``, you can get its length by ``LGBM_GetSampleCount``.
 * \param num_total_row Number of total rows
 * \param parameters Additional parameters, namely, ``bin_construct_sample_cnt`` and ``data_random_seed`` are used to produce the output
 * \param[out] out Created indices, type is int32_t
 * \param[out] out_len Number of indices
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_SampleIndices(int32_t num_total_row,
                                         const char* parameters,
                                         void* out,
                                         int32_t* out_len);

/*!
 * \brief Get a ByteBuffer value at an index.
 * \param handle Handle of byte buffer to be read
 * \param index Index of value to return
 * \param[out] out_val Byte value at index to return
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_ByteBufferGetAt(ByteBufferHandle handle, int32_t index, uint8_t* out_val);

/*!
 * \brief Free space for byte buffer.
 * \param handle Handle of byte buffer to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_ByteBufferFree(ByteBufferHandle handle);

/* --- start Dataset interface */

/*!
 * \brief Load dataset from file (like LightGBM CLI version does).
 * \param filename The name of the file
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out A loaded dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromFile(const char* filename,
                                                 const char* parameters,
                                                 const DatasetHandle reference,
                                                 DatasetHandle* out);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to sampled data.
 * \param sample_data Sampled data, grouped by the column
 * \param sample_indices Indices of sampled data
 * \param ncol Number of columns
 * \param num_per_col Size of each sampling column
 * \param num_sample_row Number of sampled rows
 * \param num_local_row Total number of rows local to machine
 * \param num_dist_row Number of total distributed rows
 * \param parameters Additional parameters
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromSampledColumn(double** sample_data,
                                                          int** sample_indices,
                                                          int32_t ncol,
                                                          const int* num_per_col,
                                                          int32_t num_sample_row,
                                                          int32_t num_local_row,
                                                          int64_t num_dist_row,
                                                          const char* parameters,
                                                          DatasetHandle* out);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to reference dataset.
 * \param reference Used to align bin mapper with other dataset
 * \param num_total_row Number of total rows
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateByReference(const DatasetHandle reference,
                                                    int64_t num_total_row,
                                                    DatasetHandle* out);

/*!
 * \brief Initialize the Dataset for streaming.
 * \param dataset Handle of dataset
 * \param has_weights Whether the dataset has Metadata weights
 * \param has_init_scores Whether the dataset has Metadata initial scores
 * \param has_queries Whether the dataset has Metadata queries/groups
 * \param nclasses Number of initial score classes
 * \param nthreads Number of external threads that will use the PushRows APIs
 * \param omp_max_threads Maximum number of OpenMP threads (-1 for default)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetInitStreaming(DatasetHandle dataset,
                                                int32_t has_weights,
                                                int32_t has_init_scores,
                                                int32_t has_queries,
                                                int32_t nclasses,
                                                int32_t nthreads,
                                                int32_t omp_max_threads);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to serialized reference dataset.
 * \param ref_buffer A binary representation of the dataset schema (feature groups, bins, etc.)
 * \param ref_buffer_size The size of the reference array in bytes
 * \param num_row Number of total rows the dataset will contain
 * \param num_classes Number of classes (will be used only in case of multiclass and specifying initial scores)
 * \param parameters Additional parameters
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromSerializedReference(const void* ref_buffer,
                                                                int32_t ref_buffer_size,
                                                                int64_t num_row,
                                                                int32_t num_classes,
                                                                const char* parameters,
                                                                DatasetHandle* out);

/*!
 * \brief Push data to existing dataset, if ``nrow + start_row == num_total_row``, will call ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param start_row Row start index
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRows(DatasetHandle dataset,
                                           const void* data,
                                           int data_type,
                                           int32_t nrow,
                                           int32_t ncol,
                                           int32_t start_row);

/*!
 * \brief Push data to existing dataset.
 *        The general flow for a streaming scenario is:
 *        1. create Dataset "schema" (e.g. ``LGBM_DatasetCreateFromSampledColumn``)
 *        2. init them for thread-safe streaming (``LGBM_DatasetInitStreaming``)
 *        3. push data (``LGBM_DatasetPushRowsWithMetadata`` or ``LGBM_DatasetPushRowsByCSRWithMetadata``)
 *        4. call ``LGBM_DatasetMarkFinished``
 * \param dataset Handle of dataset
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of feature columns
 * \param start_row Row start index, i.e., the index at which to start inserting data
 * \param label Pointer to array with nrow labels
 * \param weight Optional pointer to array with nrow weights
 * \param init_score Optional pointer to array with nrow*nclasses initial scores, in column format
 * \param query Optional pointer to array with nrow query values
 * \param tid The id of the calling thread, from 0...N-1 threads
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsWithMetadata(DatasetHandle dataset,
                                                       const void* data,
                                                       int data_type,
                                                       int32_t nrow,
                                                       int32_t ncol,
                                                       int32_t start_row,
                                                       const float* label,
                                                       const float* weight,
                                                       const double* init_score,
                                                       const int32_t* query,
                                                       int32_t tid);

/*!
 * \brief Push data to existing dataset, if ``nrow + start_row == num_total_row``, will call ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param start_row Row start index
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsByCSR(DatasetHandle dataset,
                                                const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                int64_t start_row);

/*!
 * \brief Push CSR data to existing dataset. (See ``LGBM_DatasetPushRowsWithMetadata`` for more details.)
 * \param dataset Handle of dataset
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param start_row Row start index
 * \param label Pointer to array with nindptr-1 labels
 * \param weight Optional pointer to array with nindptr-1 weights
 * \param init_score Optional pointer to array with (nindptr-1)*nclasses initial scores, in column format
 * \param query Optional pointer to array with nindptr-1 query values
 * \param tid The id of the calling thread, from 0...N-1 threads
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsByCSRWithMetadata(DatasetHandle dataset,
                                                            const void* indptr,
                                                            int indptr_type,
                                                            const int32_t* indices,
                                                            const void* data,
                                                            int data_type,
                                                            int64_t nindptr,
                                                            int64_t nelem,
                                                            int64_t start_row,
                                                            const float* label,
                                                            const float* weight,
                                                            const double* init_score,
                                                            const int32_t* query,
                                                            int32_t tid);

/*!
 * \brief Set whether or not the Dataset waits for a manual MarkFinished call or calls FinishLoad on itself automatically.
 *        Set to 1 for streaming scenario, and use ``LGBM_DatasetMarkFinished`` to manually finish the Dataset.
 * \param dataset Handle of dataset
 * \param wait Whether to wait or not (1 or 0)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetWaitForManualFinish(DatasetHandle dataset, int wait);

/*!
 * \brief Mark the Dataset as complete by calling ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetMarkFinished(DatasetHandle dataset);

/*!
 * \brief Create a dataset from CSR format.
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSR(const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create a dataset from CSR format through callbacks.
 * \param get_row_funptr Pointer to ``std::function<void(int idx, std::vector<std::pair<int, double>>& ret)>``
 *                       (called for every row and expected to clear and fill ``ret``)
 * \param num_rows Number of rows
 * \param num_col Number of columns
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSRFunc(void* get_row_funptr,
                                                    int num_rows,
                                                    int64_t num_col,
                                                    const char* parameters,
                                                    const DatasetHandle reference,
                                                    DatasetHandle* out);

/*!
 * \brief Create a dataset from CSC format.
 * \param col_ptr Pointer to column headers
 * \param col_ptr_type Type of ``col_ptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to row indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol_ptr Number of columns in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_row Number of rows
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSC(const void* col_ptr,
                                                int col_ptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t ncol_ptr,
                                                int64_t nelem,
                                                int64_t num_row,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create dataset from dense matrix.
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromMat(const void* data,
                                                int data_type,
                                                int32_t nrow,
                                                int32_t ncol,
                                                int is_row_major,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create dataset from array of dense matrices.
 * \param nmat Number of dense matrices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major Pointer to the data layouts. 1 for row-major, 0 for column-major
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromMats(int32_t nmat,
                                                 const void** data,
                                                 int data_type,
                                                 int32_t* nrow,
                                                 int32_t ncol,
                                                 int* is_row_major,
                                                 const char* parameters,
                                                 const DatasetHandle reference,
                                                 DatasetHandle* out);

/*!
 * \brief Create dataset from Arrow.
 * \deprecated This function is deprecated in favor of ``LGBM_DatasetCreateFromArrowStream``.
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_DatasetCreateFromArrowStream instead.")
int LGBM_DatasetCreateFromArrow(int64_t n_chunks,
                                                  struct ArrowArray* chunks,
                                                  struct ArrowSchema* schema,
                                                  const char* parameters,
                                                  const DatasetHandle reference,
                                                  DatasetHandle *out);

/*!
 * \brief Create dataset from Arrow stream.
 * \param stream Arrow stream pointer
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromArrowStream(struct ArrowArrayStream* stream,
                                                        const char* parameters,
                                                        const DatasetHandle reference,
                                                        DatasetHandle *out);

/*!
 * \brief Create subset of a data.
 * \param handle Handle of full dataset
 * \param used_row_indices Indices used in subset
 * \param num_used_row_indices Length of ``used_row_indices``
 * \param parameters Additional parameters
 * \param[out] out Subset of data
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetSubset(const DatasetHandle handle,
                                            const int32_t* used_row_indices,
                                            int32_t num_used_row_indices,
                                            const char* parameters,
                                            DatasetHandle* out);

/*!
 * \brief Save feature names to dataset.
 * \param handle Handle of dataset
 * \param feature_names Feature names
 * \param num_feature_names Number of feature names
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetFeatureNames(DatasetHandle handle,
                                                  const char** feature_names,
                                                  int num_feature_names);

/*!
 * \brief Get feature names of dataset.
 * \param handle Handle of dataset
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] num_feature_names Number of feature names
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] feature_names Feature names, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNames(DatasetHandle handle,
                                                  const int len,
                                                  int* num_feature_names,
                                                  const size_t buffer_len,
                                                  size_t* out_buffer_len,
                                                  char** feature_names);

/*!
 * \brief Free space for dataset.
 * \param handle Handle of dataset to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetFree(DatasetHandle handle);

/*!
 * \brief Save dataset to binary file.
 * \param handle Handle of dataset
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSaveBinary(DatasetHandle handle,
                                             const char* filename);

/*!
 * \brief Create a dataset schema representation as a binary byte array (excluding data).
 * \param handle Handle of dataset
 * \param[out] out The output byte array
 * \param[out] out_len The length of the output byte array (returned for convenience)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSerializeReferenceToBinary(DatasetHandle handle,
                                                             ByteBufferHandle* out,
                                                             int32_t* out_len);

/*!
 * \brief Save dataset to text file, intended for debugging use only.
 * \param handle Handle of dataset
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetDumpText(DatasetHandle handle,
                                           const char* filename);

/*!
 * \brief Set vector to a content in info.
 * \note
 * - \a group and \a position only work for ``C_API_DTYPE_INT32``;
 * - \a label and \a weight only work for ``C_API_DTYPE_FLOAT32``;
 * - \a init_score only works for ``C_API_DTYPE_FLOAT64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group, \a position
 * \param field_data Pointer to data vector
 * \param num_element Number of elements in ``field_data``
 * \param type Type of ``field_data`` pointer, can be ``C_API_DTYPE_INT32``, ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetField(DatasetHandle handle,
                                           const char* field_name,
                                           const void* field_data,
                                           int num_element,
                                           int type);

/*!
 * \brief Set vector to a content in info.
 * \deprecated This function is deprecated in favor of ``LGBM_DatasetSetFieldFromArrowStream``.
 * \note
 * - \a group and \a position convert input datatype into ``int32``;
 * - \a label and \a weight convert input datatype into ``float32``;
 * - \a init_score converts input datatype into ``float64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group, \a position
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_DatasetSetFieldFromArrowStream instead.")
int LGBM_DatasetSetFieldFromArrow(DatasetHandle handle,
                                                    const char* field_name,
                                                    int64_t n_chunks,
                                                    struct ArrowArray* chunks,
                                                    struct ArrowSchema* schema);

/*!
 * \brief Set vector to a content in info.
 * \note
 * - \a group converts input datatype into ``int32``;
 * - \a label and \a weight convert input datatype into ``float32``;
 * - \a init_score converts input datatype into ``float64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group
 * \param stream Arrow stream pointer
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetFieldFromArrowStream(DatasetHandle handle,
                                                          const char* field_name,
                                                          struct ArrowArrayStream* stream);

/*!
 * \brief Get info vector from dataset.
 * \param handle Handle of dataset
 * \param field_name Field name
 * \param[out] out_len Used to set result length
 * \param[out] out_ptr Pointer to the result
 * \param[out] out_type Type of result pointer, can be ``C_API_DTYPE_INT32``, ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetField(DatasetHandle handle,
                                           const char* field_name,
                                           int* out_len,
                                           const void** out_ptr,
                                           int* out_type);

/*!
 * \brief Raise errors for attempts to update dataset parameters.
 * \param old_parameters Current dataset parameters
 * \param new_parameters New dataset parameters
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetUpdateParamChecking(const char* old_parameters,
                                                      const char* new_parameters);

/*!
 * \brief Get number of data points.
 * \param handle Handle of dataset
 * \param[out] out The address to hold number of data points
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNumData(DatasetHandle handle,
                                             int* out);

/*!
 * \brief Get number of features.
 * \param handle Handle of dataset
 * \param[out] out The address to hold number of features
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNumFeature(DatasetHandle handle,
                                                int* out);

/*!
 * \brief Get number of bins for feature.
 * \param handle Handle of dataset
 * \param feature Index of the feature
 * \param[out] out The address to hold number of bins
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                                   int feature,
                                                   int* out);

/*!
 * \brief Query the native predictor and validation loss before the first tree.
 *
 * Supports fresh single-machine CPU GBDT/GOSS fits with binary/binary_logloss,
 * multiclass/multi_logloss, or L2 regression/rmse. Both Datasets must already be
 * constructed and have no init_score. Uses native objective initialization,
 * output conversion, and metric evaluation without creating or updating a
 * booster. Dataset metadata is not changed.
 *
 * \param train_data Constructed training Dataset
 * \param validation_data Constructed validation Dataset
 * \param parameters Training parameters in format 'key1=value1 key2=value2'
 * \param buffer_len Capacity of each output score buffer, at least num_class (1 for binary/regression)
 * \param[out] out_len Number of elements in each output score buffer
 * \param[out] out_raw_score Initial raw score for each model component
 * \param[out] out_response Initial prediction after native objective conversion
 * \param[out] out_validation_loss Native validation metric at the initial predictor
 * \return 0 when succeed, -1 when failure happens (including insufficient buffer capacity)
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNativeInitialPrediction(DatasetHandle train_data,
                                                              DatasetHandle validation_data,
                                                              const char* parameters,
                                                              int64_t buffer_len,
                                                              int64_t* out_len,
                                                              double* out_raw_score,
                                                              double* out_response,
                                                              double* out_validation_loss);

/*!
 * \brief Add features from ``source`` to ``target``.
 * \param target The handle of the dataset to add features to
 * \param source The handle of the dataset to take features from
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                                  DatasetHandle source);

/* --- start Booster interfaces */

/*!
* \brief Get int representing whether booster is fitting linear trees.
* \param handle Handle of booster
* \param[out] out The address to hold linear trees indicator
* \return 0 when succeed, -1 when failure happens
*/
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLinear(BoosterHandle handle, int* out);

/*!
 * \brief Create a new boosting learner.
 * \param train_data Training dataset
 * \param parameters Parameters in format 'key1=value1 key2=value2'
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCreate(const DatasetHandle train_data,
                                         const char* parameters,
                                         BoosterHandle* out);

/*!
 * \brief Load an existing booster from model file.
 * \param filename Filename of model
 * \param[out] out_num_iterations Number of iterations of this booster
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCreateFromModelfile(const char* filename,
                                                      int* out_num_iterations,
                                                      BoosterHandle* out);

/*!
 * \brief Load an existing booster from string.
 * \param model_str Model string
 * \param[out] out_num_iterations Number of iterations of this booster
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterLoadModelFromString(const char* model_str,
                                                      int* out_num_iterations,
                                                      BoosterHandle* out);

/*!
 * \brief Get parameters as JSON string.
 * \param handle Handle of booster
 * \param buffer_len Allocated space for string
 * \param[out] out_len Actual size of string
 * \param[out] out_str JSON string containing parameters
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLoadedParam(BoosterHandle handle,
                                                 int64_t buffer_len,
                                                 int64_t* out_len,
                                                 char* out_str);


/*!
 * \brief Free space for booster.
 * \param handle Handle of booster to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFree(BoosterHandle handle);

/*!
 * \brief Shuffle models.
 * \param handle Handle of booster
 * \param start_iter The first iteration that will be shuffled
 * \param end_iter The last iteration that will be shuffled
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterShuffleModels(BoosterHandle handle,
                                                int start_iter,
                                                int end_iter);

/*!
 * \brief Merge model from ``other_handle`` into ``handle``.
 * \param handle Handle of booster, will merge another booster into this one
 * \param other_handle Other handle of booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterMerge(BoosterHandle handle,
                                        BoosterHandle other_handle);

/*!
 * \brief Add new validation data to booster.
 * \param handle Handle of booster
 * \param valid_data Validation dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterAddValidData(BoosterHandle handle,
                                               const DatasetHandle valid_data);

/*!
 * \brief Check the JAEGER-specific training-data reset restriction without changing state.
 *
 * This preflight lets language bindings reject an adaptive fit's unsupported
 * reset before changing their own training-data references. It does not check
 * ordinary LightGBM dataset compatibility; the reset API remains authoritative.
 *
 * \param handle Handle of booster
 * \return 0 when not restricted by JAEGER, -1 for an active adaptive fit
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCheckAdaptiveTrainingDataReset(BoosterHandle handle);

/*!
 * \brief Reset training data for booster.
 * \param handle Handle of booster
 * \param train_data Training dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterResetTrainingData(BoosterHandle handle,
                                                    const DatasetHandle train_data);

/*!
 * \brief Reset config for booster.
 * \param handle Handle of booster
 * \param parameters Parameters in format 'key1=value1 key2=value2'
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterResetParameter(BoosterHandle handle,
                                                 const char* parameters);

/*!
 * \brief Get number of classes.
 * \param handle Handle of booster
 * \param[out] out_len Number of classes
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumClasses(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Update the model for one iteration.
 * \param handle Handle of booster
 * \param[out] produced_empty_tree 1 means the tree(s) produced by this iteration did not have any splits.
 *                         This usually means that training is "finished" (calling this function again will not change the model's predictions).
 *                         However, that is not always the case.
 *                         For example, if you have added any randomness (like column sampling by setting ``feature_fraction_bynode < 1.0``),
 *                         it is possible that another call to this function would produce a non-empty tree.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterUpdateOneIter(BoosterHandle handle,
                                                int* produced_empty_tree);

/*!
 * \brief Refit the tree model using the new data (online learning).
 * \param handle Handle of booster
 * \param leaf_preds Pointer to predicted leaf indices
 * \param nrow Number of rows of ``leaf_preds``
 * \param ncol Number of columns of ``leaf_preds``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterRefit(BoosterHandle handle,
                                        const int32_t* leaf_preds,
                                        int32_t nrow,
                                        int32_t ncol);

/*!
 * \brief Update the model by specifying gradient and Hessian directly
 *        (this can be used to support customized loss functions).
 * \note
 * The length of the arrays referenced by ``grad`` and ``hess`` must be equal to
 * ``num_class * num_train_data``, this is not verified by the library, the caller must ensure this.
 * \param handle Handle of booster
 * \param grad The first order derivative (gradient) statistics
 * \param hess The second order derivative (Hessian) statistics
 * \param[out] produced_empty_tree 1 means the tree(s) produced by this iteration did not have any splits.
 *                         This usually means that training is "finished" (calling this function again will not change the model's predictions).
 *                         However, that is not always the case.
 *                         For example, if you have added any randomness (like column sampling by setting ``feature_fraction_bynode < 1.0``),
 *                         it is possible that another call to this function would produce a non-empty tree.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterUpdateOneIterCustom(BoosterHandle handle,
                                                      const float* grad,
                                                      const float* hess,
                                                      int* produced_empty_tree);

/*!
 * \brief Rollback one iteration.
 * \param handle Handle of booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterRollbackOneIter(BoosterHandle handle);

/*!
 * \brief Get index of the current boosting iteration.
 * \param handle Handle of booster
 * \param[out] out_iteration Index of the current boosting iteration
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetCurrentIteration(BoosterHandle handle,
                                                      int* out_iteration);

/*!
 * \brief Get one selected-unit count per committed adaptive-feature iteration.
 * \note This telemetry belongs to the active in-memory training session and is
 *       not serialized in a prediction model. Non-adaptive or prediction-only
 *       boosters return length zero.
 * \param handle Handle of booster
 * \param buffer_len Number of integers available in ``out_values``
 * \param[out] out_len Required history length
 * \param[out] out_values Selected-unit counts, written when
 *             ``buffer_len >= *out_len``; may be null for a length query
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
    BoosterHandle handle,
    int buffer_len,
    int* out_len,
    int* out_values);

/*!
 * \brief Get number of trees per iteration.
 * \param handle Handle of booster
 * \param[out] out_tree_per_iteration Number of trees per iteration
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterNumModelPerIteration(BoosterHandle handle,
                                                       int* out_tree_per_iteration);

/*!
 * \brief Get number of weak sub-models.
 * \param handle Handle of booster
 * \param[out] out_models Number of weak sub-models
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterNumberOfTotalModel(BoosterHandle handle,
                                                     int* out_models);

/*!
 * \brief Get number of evaluation metrics.
 * \param handle Handle of booster
 * \param[out] out_len Total number of evaluation metrics
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEvalCounts(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Get names of evaluation metrics.
 * \param handle Handle of booster
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] out_len Total number of evaluation metrics
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] out_strs Names of evaluation metrics, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEvalNames(BoosterHandle handle,
                                               const int len,
                                               int* out_len,
                                               const size_t buffer_len,
                                               size_t* out_buffer_len,
                                               char** out_strs);

/*!
 * \brief Get names of features.
 * \param handle Handle of booster
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] out_len Total number of features
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] out_strs Names of features, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetFeatureNames(BoosterHandle handle,
                                                  const int len,
                                                  int* out_len,
                                                  const size_t buffer_len,
                                                  size_t* out_buffer_len,
                                                  char** out_strs);

/*!
 * \brief Check that the feature names of the data match the ones used to train the booster.
 * \param handle Handle of booster
 * \param data_names Array with the feature names in the data
 * \param data_num_features Number of features in the data
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterValidateFeatureNames(BoosterHandle handle,
                                                       const char** data_names,
                                                       int data_num_features);

/*!
 * \brief Get number of features.
 * \param handle Handle of booster
 * \param[out] out_len Total number of features
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumFeature(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Get evaluation for training data and validation data.
 * \note
 *   1. You should call ``LGBM_BoosterGetEvalNames`` first to get the names of evaluation metrics.
 *   2. You should pre-allocate memory for ``out_results``, you can get its length by ``LGBM_BoosterGetEvalCounts``.
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Length of output result
 * \param[out] out_results Array with evaluation results
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEval(BoosterHandle handle,
                                          int data_idx,
                                          int* out_len,
                                          double* out_results);

/*!
 * \brief Get number of predictions for training data and validation data
 *        (this can be used to support customized evaluation functions).
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Number of predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumPredict(BoosterHandle handle,
                                                int data_idx,
                                                int64_t* out_len);

/*!
 * \brief Get prediction for training data and validation data.
 * \note
 * You should pre-allocate memory for ``out_result``, its length is equal to ``num_class * num_data``.
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetPredict(BoosterHandle handle,
                                             int data_idx,
                                             int64_t* out_len,
                                             double* out_result);

/*!
 * \brief Make prediction for file.
 * \param handle Handle of booster
 * \param data_filename Filename of file with data
 * \param data_has_header Whether file has header or not
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param result_filename Filename of result file in which predictions will be written
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForFile(BoosterHandle handle,
                                                 const char* data_filename,
                                                 int data_has_header,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 const char* parameter,
                                                 const char* result_filename);

/*!
 * \brief Get number of predictions.
 * \param handle Handle of booster
 * \param num_row Number of rows
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param[out] out_len Length of prediction
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCalcNumPredict(BoosterHandle handle,
                                                 int num_row,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 int64_t* out_len);

/*!
 * \brief Release FastConfig object.
 *
 * \param fastConfig Handle to the FastConfig object acquired with a ``*FastInit()`` method.
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_FastConfigFree(FastConfigHandle fastConfig);

/*!
 * \brief Make prediction for a new dataset in CSR format.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSR(BoosterHandle handle,
                                                const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make sparse prediction for a new dataset in CSR or CSC format. Currently only used for feature contributions.
 * \note
 * The outputs are pre-allocated, as they can vary for each invocation, but the shape should be the same:
 *   - for feature contributions, the shape of sparse matrix will be ``num_class * num_data * (num_feature + 1)``.
 * The output indptr_type for the sparse matrix will be the same as the given input indptr_type.
 * Call ``LGBM_BoosterFreePredictSparse`` to deallocate resources.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers for CSR or column headers for CSC
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices for CSR or row indices for CSC
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of entries in ``indptr``
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col_or_row Number of columns for CSR or number of rows for CSC
 * \param predict_type What should be predicted, only feature contributions supported currently
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param matrix_type Type of matrix input and output, can be ``C_API_MATRIX_TYPE_CSR`` or ``C_API_MATRIX_TYPE_CSC``
 * \param[out] out_len Length of output data and output indptr (pointer to an array with two entries where to write them)
 * \param[out] out_indptr Pointer to output row headers for CSR or column headers for CSC
 * \param[out] out_indices Pointer to sparse column indices for CSR or row indices for CSC
 * \param[out] out_data Pointer to sparse data space
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictSparseOutput(BoosterHandle handle,
                                                      const void* indptr,
                                                      int indptr_type,
                                                      const int32_t* indices,
                                                      const void* data,
                                                      int data_type,
                                                      int64_t nindptr,
                                                      int64_t nelem,
                                                      int64_t num_col_or_row,
                                                      int predict_type,
                                                      int start_iteration,
                                                      int num_iteration,
                                                      const char* parameter,
                                                      int matrix_type,
                                                      int64_t* out_len,
                                                      void** out_indptr,
                                                      int32_t** out_indices,
                                                      void** out_data);

/*!
 * \brief Method corresponding to ``LGBM_BoosterPredictSparseOutput`` to free the allocated data.
 * \param indptr Pointer to output row headers or column headers to be deallocated
 * \param indices Pointer to sparse indices to be deallocated
 * \param data Pointer to sparse data space to be deallocated
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFreePredictSparse(void* indptr, int32_t* indices, void* data, int indptr_type, int data_type);

/*!
 * \brief Make prediction for a new dataset in CSR format. This method re-uses the internal predictor structure
 *        from previous calls and is optimized for single row invocation.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRow(BoosterHandle handle,
                                                         const void* indptr,
                                                         int indptr_type,
                                                         const int32_t* indices,
                                                         const void* data,
                                                         int data_type,
                                                         int64_t nindptr,
                                                         int64_t nelem,
                                                         int64_t num_col,
                                                         int predict_type,
                                                         int start_iteration,
                                                         int num_iteration,
                                                         const char* parameter,
                                                         int64_t* out_len,
                                                         double* out_result);

/*!
 * \brief Initialize and return a ``FastConfigHandle`` for use with ``LGBM_BoosterPredictForCSRSingleRowFast``.
 *
 * Release the ``FastConfig`` by passing its handle to ``LGBM_FastConfigFree`` when no longer needed.
 *
 * \param handle Booster handle
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param num_col Number of columns
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_fastConfig FastConfig object with which you can call ``LGBM_BoosterPredictForCSRSingleRowFast``
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRowFastInit(BoosterHandle handle,
                                                                 const int predict_type,
                                                                 const int start_iteration,
                                                                 const int num_iteration,
                                                                 const int data_type,
                                                                 const int64_t num_col,
                                                                 const char* parameter,
                                                                 FastConfigHandle *out_fastConfig);

/*!
 * \brief Faster variant of ``LGBM_BoosterPredictForCSRSingleRow``.
 *
 * Score single rows after setup with ``LGBM_BoosterPredictForCSRSingleRowFastInit``.
 *
 * By removing the setup steps from this call extra optimizations can be made like
 * initializing the config only once, instead of once per call.
 *
 * \note
 *   Setting up the number of threads is only done once at ``LGBM_BoosterPredictForCSRSingleRowFastInit``
 *   instead of at each prediction.
 *   If you use a different number of threads in other calls, you need to start the setup process over,
 *   or that number of threads will be used for these calls as well.
 *
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 *
 * \param fastConfig_handle FastConfig object handle returned by ``LGBM_BoosterPredictForCSRSingleRowFastInit``
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRowFast(FastConfigHandle fastConfig_handle,
                                                             const void* indptr,
                                                             const int indptr_type,
                                                             const int32_t* indices,
                                                             const void* data,
                                                             const int64_t nindptr,
                                                             const int64_t nelem,
                                                             int64_t* out_len,
                                                             double* out_result);

/*!
 * \brief Make prediction for a new dataset in CSC format.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param col_ptr Pointer to column headers
 * \param col_ptr_type Type of ``col_ptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to row indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol_ptr Number of columns in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_row Number of rows
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSC(BoosterHandle handle,
                                                const void* col_ptr,
                                                int col_ptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t ncol_ptr,
                                                int64_t nelem,
                                                int64_t num_row,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMat(BoosterHandle handle,
                                                const void* data,
                                                int data_type,
                                                int32_t nrow,
                                                int32_t ncol,
                                                int is_row_major,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make prediction for a new dataset. This method re-uses the internal predictor structure
 *        from previous calls and is optimized for single row invocation.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol Number columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRow(BoosterHandle handle,
                                                         const void* data,
                                                         int data_type,
                                                         int ncol,
                                                         int is_row_major,
                                                         int predict_type,
                                                         int start_iteration,
                                                         int num_iteration,
                                                         const char* parameter,
                                                         int64_t* out_len,
                                                         double* out_result);

/*!
 * \brief Initialize and return a ``FastConfigHandle`` for use with ``LGBM_BoosterPredictForMatSingleRowFast``.
 *
 * Release the ``FastConfig`` by passing its handle to ``LGBM_FastConfigFree`` when no longer needed.
 *
 * \param handle Booster handle
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol Number of columns
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_fastConfig FastConfig object with which you can call ``LGBM_BoosterPredictForMatSingleRowFast``
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRowFastInit(BoosterHandle handle,
                                                                 const int predict_type,
                                                                 const int start_iteration,
                                                                 const int num_iteration,
                                                                 const int data_type,
                                                                 const int32_t ncol,
                                                                 const char* parameter,
                                                                 FastConfigHandle *out_fastConfig);

/*!
 * \brief Faster variant of ``LGBM_BoosterPredictForMatSingleRow``.
 *
 * Score a single row after setup with ``LGBM_BoosterPredictForMatSingleRowFastInit``.
 *
 * By removing the setup steps from this call extra optimizations can be made like
 * initializing the config only once, instead of once per call.
 *
 * \note
 *   Setting up the number of threads is only done once at ``LGBM_BoosterPredictForMatSingleRowFastInit``
 *   instead of at each prediction.
 *   If you use a different number of threads in other calls, you need to start the setup process over,
 *   or that number of threads will be used for these calls as well.
 *
 * \param fastConfig_handle FastConfig object handle returned by ``LGBM_BoosterPredictForMatSingleRowFastInit``
 * \param data Single-row array data (no other way than row-major form).
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRowFast(FastConfigHandle fastConfig_handle,
                                                             const void* data,
                                                             int64_t* out_len,
                                                             double* out_result);

/*!
 * \brief Make prediction for a new dataset presented in a form of array of pointers to rows.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMats(BoosterHandle handle,
                                                 const void** data,
                                                 int data_type,
                                                 int32_t nrow,
                                                 int32_t ncol,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 const char* parameter,
                                                 int64_t* out_len,
                                                 double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \deprecated This function is deprecated in favor of ``LGBM_BoosterPredictForArrowStream``.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_BoosterPredictForArrowStream instead.")
int LGBM_BoosterPredictForArrow(BoosterHandle handle,
                                                  int64_t n_chunks,
                                                  struct ArrowArray* chunks,
                                                  struct ArrowSchema* schema,
                                                  int predict_type,
                                                  int start_iteration,
                                                  int num_iteration,
                                                  const char* parameter,
                                                  int64_t* out_len,
                                                  double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param stream Arrow stream pointer
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForArrowStream(BoosterHandle handle,
                                                        struct ArrowArrayStream* stream,
                                                        int predict_type,
                                                        int start_iteration,
                                                        int num_iteration,
                                                        const char* parameter,
                                                        int64_t* out_len,
                                                        double* out_result);

/*!
 * \brief Save model into file.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be saved
 * \param num_iteration Index of the iteration that should be saved, <= 0 means save all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSaveModel(BoosterHandle handle,
                                            int start_iteration,
                                            int num_iteration,
                                            int feature_importance_type,
                                            const char* filename);

/*!
 * \brief Save model to string.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be saved
 * \param num_iteration Index of the iteration that should be saved, <= 0 means save all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str String of model, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSaveModelToString(BoosterHandle handle,
                                                    int start_iteration,
                                                    int num_iteration,
                                                    int feature_importance_type,
                                                    int64_t buffer_len,
                                                    int64_t* out_len,
                                                    char* out_str);

/*!
 * \brief Dump model to JSON.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be dumped
 * \param num_iteration Index of the iteration that should be dumped, <= 0 means dump all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str JSON format string of model, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterDumpModel(BoosterHandle handle,
                                            int start_iteration,
                                            int num_iteration,
                                            int feature_importance_type,
                                            int64_t buffer_len,
                                            int64_t* out_len,
                                            char* out_str);

/*!
 * \brief Get leaf value.
 * \param handle Handle of booster
 * \param tree_idx Index of tree
 * \param leaf_idx Index of leaf
 * \param[out] out_val Output result from the specified leaf
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLeafValue(BoosterHandle handle,
                                               int tree_idx,
                                               int leaf_idx,
                                               double* out_val);

/*!
 * \brief Set leaf value.
 * \param handle Handle of booster
 * \param tree_idx Index of tree
 * \param leaf_idx Index of leaf
 * \param val Leaf value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSetLeafValue(BoosterHandle handle,
                                               int tree_idx,
                                               int leaf_idx,
                                               double val);

/*!
 * \brief Get model feature importance.
 * \param handle Handle of booster
 * \param num_iteration Number of iterations for which feature importance is calculated, <= 0 means use all
 * \param importance_type Method of importance calculation:
 *   - ``C_API_FEATURE_IMPORTANCE_SPLIT``: result contains numbers of times the feature is used in a model;
 *   - ``C_API_FEATURE_IMPORTANCE_GAIN``: result contains total gains of splits which use the feature
 * \param[out] out_results Result array with feature importance
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFeatureImportance(BoosterHandle handle,
                                                    int num_iteration,
                                                    int importance_type,
                                                    double* out_results);

/*!
 * \brief Get model upper bound value.
 * \param handle Handle of booster
 * \param[out] out_results Result pointing to max value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetUpperBoundValue(BoosterHandle handle,
                                                     double* out_results);

/*!
 * \brief Get model lower bound value.
 * \param handle Handle of booster
 * \param[out] out_results Result pointing to min value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLowerBoundValue(BoosterHandle handle,
                                                     double* out_results);

/*!
 * \brief Initialize the network.
 * \param machines List of machines in format 'ip1:port1,ip2:port2'
 * \param local_listen_port TCP listen port for local machines
 * \param listen_time_out Socket time-out in minutes
 * \param num_machines Total number of machines
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkInit(const char* machines,
                                       int local_listen_port,
                                       int listen_time_out,
                                       int num_machines);

/*!
 * \brief Finalize the network.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkFree();

/*!
 * \brief Initialize the network with external collective functions.
 * \param num_machines Total number of machines
 * \param rank Rank of local machine
 * \param reduce_scatter_ext_fun The external reduce-scatter function
 * \param allgather_ext_fun The external allgather function
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkInitWithFunctions(int num_machines,
                                                    int rank,
                                                    void* reduce_scatter_ext_fun,
                                                    void* allgather_ext_fun);

/*!
 * \brief Set maximum number of threads used by LightGBM routines in this process.
 * \param num_threads maximum number of threads used by LightGBM. -1 means defaulting to omp_get_num_threads().
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_SetMaxThreads(int num_threads);

/*!
 * \brief Get current maximum number of threads used by LightGBM routines in this process.
 * \param[out] out current maximum number of threads used by LightGBM. -1 means defaulting to omp_get_num_threads().
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_GetMaxThreads(int* out);

#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 199901L))
/*! \brief Inline specifier no-op in C using standards before C99. */
#define INLINE_FUNCTION
#else
/*! \brief Inline specifier. */
#define INLINE_FUNCTION inline
#endif

#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 201112L))
/*! \brief Thread local specifier no-op in C using standards before C11. */
#define THREAD_LOCAL
#elif !defined(__cplusplus)
/*! \brief Thread local specifier. */
#define THREAD_LOCAL _Thread_local
#elif defined(_MSC_VER)
/*! \brief Thread local specifier. */
#define THREAD_LOCAL __declspec(thread)
#else
/*! \brief Thread local specifier. */
#define THREAD_LOCAL thread_local
#endif

/*!
 * \brief Handle of error message.
 * \return Error message
 */
static char* LastErrorMsg() { static THREAD_LOCAL char err_msg[512] = "Everything is fine"; return err_msg; }

#ifdef _MSC_VER
  #pragma warning(disable : 4996)
#endif
/*!
 * \brief Set string message of the last error.
 * \note
 * This will call unsafe ``sprintf`` when compiled using C standards before C99.
 * \param msg Error message
 */
INLINE_FUNCTION void LGBM_SetLastError(const char* msg) {
#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 199901L))
  sprintf(LastErrorMsg(), "%s", msg);  /* NOLINT(runtime/printf) */
#else
  const int err_buf_len = 512;
  snprintf(LastErrorMsg(), err_buf_len, "%s", msg);
#endif
}

#endif  /* LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_ */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/config.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \note
 * - desc and descl2 fields must be written in reStructuredText format;
 * - nested sections can be placed only at the bottom of parent's section;
 * - [no-automatically-extract]
 *       - do not automatically extract this parameter into a Config property with the same name in Config::GetMembersFromString(). Use if:
 *           - specialized extraction logic for this param exists in Config::GetMembersFromString()
 * - [no-save]
 *       - this param should not be saved into a model text representation via Config::SaveMembersToString(). Use if:
 *           - param is only used by the CLI (especially the "predict" and "convert_model" tasks)
 *           - param is related to LightGBM writing files (e.g. "output_model", "save_binary")
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_

#include <LightGBM/export.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <cctype>
#include <memory>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {

/*! \brief Types of tasks */
enum TaskType {
  kTrain, kPredict, kConvertModel, KRefitTree, kSaveBinary
};
const int kDefaultNumLeaves = 31;

struct Config {
 public:
  Config() {}
  explicit Config(std::unordered_map<std::string, std::string> parameters_map) {
    Set(parameters_map);
  }
  std::string ToString() const;
  /*!
  * \brief Get string value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetString(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, std::string* out);

  /*!
  * \brief Get int value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetInt(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, int* out);

  /*!
  * \brief Get double value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetDouble(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, double* out);

  /*!
  * \brief Get bool value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetBool(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, bool* out);

  /*!
  * \brief Sort aliases by length and then alphabetically
  * \param x Alias 1
  * \param y Alias 2
  * \return true if x has higher priority than y
  */
  inline static bool SortAlias(const std::string& x, const std::string& y);

  static void KeepFirstValues(const std::unordered_map<std::string, std::vector<std::string>>& params, std::unordered_map<std::string, std::string>* out);
  static void KV2Map(std::unordered_map<std::string, std::vector<std::string>>* params, const char* kv);
  static void SetVerbosity(const std::unordered_map<std::string, std::vector<std::string>>& params);
  static std::unordered_map<std::string, std::string> Str2Map(const char* parameters);

  #ifndef __NVCC__
  #pragma region Parameters

  #pragma region Core Parameters
  #endif  // __NVCC__

  // [no-automatically-extract]
  // [no-save]
  // alias = config_file
  // desc = path of config file
  // desc = **Note**: can be used only in CLI version
  std::string config = "";

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // default = train
  // options = train, predict, convert_model, refit
  // alias = task_type
  // desc = ``train``, for training, aliases: ``training``
  // desc = ``predict``, for prediction, aliases: ``prediction``, ``test``
  // desc = ``convert_model``, for converting model file into if-else format, see more information in `Convert Parameters <#convert-parameters>`__
  // desc = ``refit``, for refitting existing models with new data, aliases: ``refit_tree``
  // desc = ``save_binary``, load train (and validation) data then save dataset to binary file. Typical usage: ``save_binary`` first, then run multiple ``train`` tasks in parallel using the saved binary file
  // desc = **Note**: can be used only in CLI version; for language-specific packages you can use the correspondent functions
  TaskType task = TaskType::kTrain;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = regression, regression_l1, huber, fair, poisson, quantile, mape, gamma, tweedie, binary, multiclass, multiclassova, cross_entropy, cross_entropy_lambda, lambdarank, rank_xendcg
  // alias = objective_type, app, application, loss
  // desc = regression application
  // descl2 = ``regression``, L2 loss, aliases: ``regression_l2``, ``l2``, ``mean_squared_error``, ``mse``, ``l2_root``, ``root_mean_squared_error``, ``rmse``
  // descl2 = ``regression_l1``, L1 loss, aliases: ``l1``, ``mean_absolute_error``, ``mae``
  // descl2 = ``huber``, `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__
  // descl2 = ``fair``, `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  // descl2 = ``poisson``, `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__
  // descl2 = ``quantile``, `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  // descl2 = ``mape``, `MAPE loss <https://en.wikipedia.org/wiki/Mean_absolute_percentage_error>`__, aliases: ``mean_absolute_percentage_error``
  // descl2 = ``gamma``, Gamma regression with log-link. It might be useful, e.g., for modeling insurance claims severity, or for any target that might be `gamma-distributed <https://en.wikipedia.org/wiki/Gamma_distribution#Occurrence_and_applications>`__
  // descl2 = ``tweedie``, Tweedie regression with log-link. It might be useful, e.g., for modeling total loss in insurance, or for any target that might be `tweedie-distributed <https://en.wikipedia.org/wiki/Tweedie_distribution#Occurrence_and_applications>`__
  // desc = binary classification application
  // descl2 = ``binary``, binary `log loss <https://en.wikipedia.org/wiki/Cross_entropy>`__ classification (or logistic regression)
  // descl2 = requires labels in {0, 1}; see ``cross-entropy`` application for general probability labels in [0, 1]
  // desc = multi-class classification application
  // descl2 = ``multiclass``, `softmax <https://en.wikipedia.org/wiki/Softmax_function>`__ objective function, aliases: ``softmax``
  // descl2 = ``multiclassova``, `One-vs-All <https://en.wikipedia.org/wiki/Multiclass_classification#One-vs.-rest>`__ binary objective function, aliases: ``multiclass_ova``, ``ova``, ``ovr``
  // descl2 = ``num_class`` should be set as well
  // desc = cross-entropy application
  // descl2 = ``cross_entropy``, objective function for cross-entropy (with optional linear weights), aliases: ``xentropy``
  // descl2 = ``cross_entropy_lambda``, alternative parameterization of cross-entropy, aliases: ``xentlambda``
  // descl2 = label is anything in interval [0, 1]
  // desc = ranking application
  // descl2 = ``lambdarank``, `lambdarank <https://proceedings.neurips.cc/paper/2006/hash/af44c4c56f385c43f2529f9b1b018f6a-Abstract.html>`__ objective. `label_gain <#label_gain>`__ can be used to set the gain (weight) of ``int`` label and all values in ``label`` must be smaller than number of elements in ``label_gain``
  // descl2 = ``rank_xendcg``, `XE_NDCG_MART <https://arxiv.org/abs/1911.09798>`__ ranking objective function, aliases: ``xendcg``, ``xe_ndcg``, ``xe_ndcg_mart``, ``xendcg_mart``
  // descl2 = ``rank_xendcg`` is faster than and achieves the similar performance as ``lambdarank``
  // descl2 = label should be ``int`` type, and larger number represents the higher relevance (e.g. 0:bad, 1:fair, 2:good, 3:perfect)
  // desc = custom objective function (gradients and hessians not computed directly by LightGBM)
  // descl2 = ``custom``
  // descl2 = must be passed through parameters explicitly in the C API
  // descl2 = **Note**: cannot be used in CLI version
  std::string objective = "regression";

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // alias = boosting_type, boost
  // options = gbdt, rf, dart
  // desc = ``gbdt``, traditional Gradient Boosting Decision Tree, aliases: ``gbrt``
  // desc = ``rf``, Random Forest, aliases: ``random_forest``
  // desc = ``dart``, `Dropouts meet Multiple Additive Regression Trees <https://arxiv.org/abs/1505.01866>`__
  // descl2 = **Note**: internally, LightGBM uses ``gbdt`` mode for the first ``1 / learning_rate`` iterations
  std::string boosting = "gbdt";

  // [no-automatically-extract]
  // type = enum
  // options = bagging, goss
  // desc = ``bagging``, Randomly Bagging Sampling
  // descl2 = **Note**: ``bagging`` is only effective when ``bagging_freq > 0`` and ``bagging_fraction < 1.0``
  // desc = ``goss``, Gradient-based One-Side Sampling
  // desc = *New in version 4.0.0*
  std::string data_sample_strategy = "bagging";

  // alias = train, train_data, train_data_file, data_filename
  // desc = path of training data, LightGBM will train from this data
  // desc = **Note**: can be used only in CLI version
  std::string data = "";

  // alias = test, valid_data, valid_data_file, test_data, test_data_file, valid_filenames
  // default = ""
  // desc = path(s) of validation/test data, LightGBM will output metrics for these data
  // desc = support multiple validation data, separated by ``,``
  // desc = **Note**: can be used only in CLI version
  std::vector<std::string> valid;

  // alias = num_iteration, n_iter, num_tree, num_trees, num_round, num_rounds, nrounds, num_boost_round, n_estimators, max_iter
  // check = >=0
  // desc = number of boosting iterations
  // desc = **Note**: internally, LightGBM constructs ``num_class * num_iterations`` trees for multi-class classification problems
  int num_iterations = 100;

  // alias = shrinkage_rate, eta
  // check = >0.0
  // desc = shrinkage rate
  // desc = in ``dart``, it also affects on normalization weights of dropped trees
  double learning_rate = 0.1;

  // default = 31
  // alias = num_leaf, max_leaves, max_leaf, max_leaf_nodes
  // check = >1
  // check = <=131072
  // desc = max number of leaves in one tree
  int num_leaves = kDefaultNumLeaves;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = serial, feature, data, voting
  // alias = tree, tree_type, tree_learner_type
  // desc = ``serial``, single machine tree learner
  // desc = ``feature``, feature parallel tree learner, aliases: ``feature_parallel``
  // desc = ``data``, data parallel tree learner, aliases: ``data_parallel``
  // desc = ``voting``, voting parallel tree learner, aliases: ``voting_parallel``
  // desc = refer to `Distributed Learning Guide <./Parallel-Learning-Guide.rst>`__ to get more details
  std::string tree_learner = "serial";

  // alias = num_thread, nthread, nthreads, n_jobs
  // desc = used only in ``train``, ``prediction`` and ``refit`` tasks or in correspondent functions of language-specific packages
  // desc = number of threads for LightGBM
  // desc = ``0`` means default number of threads in OpenMP
  // desc = for the best speed, set this to the number of **real CPU cores**, not the number of threads (most CPUs use `hyper-threading <https://en.wikipedia.org/wiki/Hyper-threading>`__ to generate 2 threads per CPU core)
  // desc = do not set it too large if your dataset is small (for instance, do not use 64 threads for a dataset with 10,000 rows)
  // desc = be aware a task manager or any similar CPU monitoring tool might report that cores not being fully utilized. **This is normal**
  // desc = for distributed learning, do not use all CPU cores because this will cause poor performance for the network communication
  // desc = **Note**: please **don't** change this during training, especially when running multiple jobs simultaneously by external packages, otherwise it may cause undesirable errors
  int num_threads = 0;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = cpu, gpu, cuda
  // alias = device
  // desc = device for the tree learning
  // desc = ``cpu`` supports all LightGBM functionality and is portable across the widest range of operating systems and hardware
  // desc = ``cuda`` offers faster training than ``gpu`` or ``cpu``, but only works on GPUs supporting CUDA or ROCm
  // desc = ``gpu`` can be faster than ``cpu`` and works on a wider range of GPUs than CUDA
  // desc = **Note**: it is recommended to use the smaller ``max_bin`` (e.g. 63) to get the better speed up
  // desc = **Note**: for the faster speed, GPU uses 32-bit float point to sum up by default, so this may affect the accuracy for some tasks. You can set ``gpu_use_dp=true`` to enable 64-bit float point, but it will slow down the training
  // desc = **Note**: refer to `Installation Guide <./Installation-Guide.rst>`__ to build LightGBM with GPU, CUDA, or ROCm support
  std::string device_type = "cpu";

  // [no-automatically-extract]
  // alias = random_seed, random_state
  // default = None
  // desc = this seed is used to generate other seeds, e.g. ``data_random_seed``, ``feature_fraction_seed``, etc.
  // desc = by default, this seed is unused in favor of default values of other seeds
  // desc = this seed has lower priority in comparison with other seeds, which means that it will be overridden, if you set other seeds explicitly
  int seed = 0;

  // desc = used only with ``cpu`` device type
  // desc = setting this to ``true`` should ensure the stable results when using the same data and the same parameters (and different ``num_threads``)
  // desc = when you use the different seeds, different LightGBM versions, the binaries compiled by different compilers, or in different systems, the results are expected to be different
  // desc = you can `raise issues <https://github.com/lightgbm-org/LightGBM/issues>`__ in LightGBM GitHub repo when you meet the unstable results
  // desc = **Note**: setting this to ``true`` may slow down the training
  // desc = **Note**: to avoid potential instability due to numerical issues, please set ``force_col_wise=true`` or ``force_row_wise=true`` when setting ``deterministic=true``
  bool deterministic = false;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Learning Control Parameters
  #endif  // __NVCC__

  // desc = used only with ``cpu`` device type
  // desc = set this to ``true`` to force col-wise histogram building
  // desc = enabling this is recommended when:
  // descl2 = the number of columns is large, or the total number of bins is large
  // descl2 = ``num_threads`` is large, e.g. ``> 20``
  // descl2 = you want to reduce memory cost
  // desc = **Note**: when both ``force_col_wise`` and ``force_row_wise`` are ``false``, LightGBM will firstly try them both, and then use the faster one. To remove the overhead of testing set the faster one to ``true`` manually
  // desc = **Note**: this parameter cannot be used at the same time with ``force_row_wise``, choose only one of them
  bool force_col_wise = false;

  // desc = used only with ``cpu`` device type
  // desc = set this to ``true`` to force row-wise histogram building
  // desc = enabling this is recommended when:
  // descl2 = the number of data points is large, and the total number of bins is relatively small
  // descl2 = ``num_threads`` is relatively small, e.g. ``<= 16``
  // descl2 = you want to use small ``bagging_fraction`` or ``goss`` sample strategy to speed up
  // desc = **Note**: setting this to ``true`` will double the memory cost for Dataset object. If you have not enough memory, you can try setting ``force_col_wise=true``
  // desc = **Note**: when both ``force_col_wise`` and ``force_row_wise`` are ``false``, LightGBM will firstly try them both, and then use the faster one. To remove the overhead of testing set the faster one to ``true`` manually
  // desc = **Note**: this parameter cannot be used at the same time with ``force_col_wise``, choose only one of them
  bool force_row_wise = false;

  // alias = hist_pool_size
  // desc = max cache size in MB for historical histogram
  // desc = ``< 0`` means no limit
  double histogram_pool_size = -1.0;

  // desc = limit the max depth for tree model. This is used to deal with over-fitting when ``#data`` is small. Tree still grows leaf-wise
  // desc = ``<= 0`` means no limit
  int max_depth = -1;

  // alias = min_data_per_leaf, min_data, min_child_samples, min_samples_leaf
  // check = >=0
  // desc = minimal number of data in one leaf. Can be used to deal with over-fitting
  // desc = **Note**: this is an approximation based on the Hessian, so occasionally you may observe splits which produce leaf nodes that have less than this many observations
  int min_data_in_leaf = 20;

  // alias = min_sum_hessian_per_leaf, min_sum_hessian, min_hessian, min_child_weight
  // check = >=0.0
  // desc = minimal sum hessian in one leaf. Like ``min_data_in_leaf``, it can be used to deal with over-fitting
  double min_sum_hessian_in_leaf = 1e-3;

  // alias = sub_row, subsample, bagging
  // check = >0.0
  // check = <=1.0
  // desc = like ``feature_fraction``, but this will randomly select part of data without resampling
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  // desc = **Note**: to enable bagging, ``bagging_freq`` should be set to a non zero value as well
  double bagging_fraction = 1.0;

  // alias = pos_sub_row, pos_subsample, pos_bagging
  // check = >0.0
  // check = <=1.0
  // desc = used only in ``binary`` application
  // desc = used for imbalanced binary classification problem, will randomly sample ``#pos_samples * pos_bagging_fraction`` positive samples in bagging
  // desc = should be used together with ``neg_bagging_fraction``
  // desc = set this to ``1.0`` to disable
  // desc = **Note**: to enable this, you need to set ``bagging_freq`` and ``neg_bagging_fraction`` as well
  // desc = **Note**: if both ``pos_bagging_fraction`` and ``neg_bagging_fraction`` are set to ``1.0``,  balanced bagging is disabled
  // desc = **Note**: if balanced bagging is enabled, ``bagging_fraction`` will be ignored
  double pos_bagging_fraction = 1.0;

  // alias = neg_sub_row, neg_subsample, neg_bagging
  // check = >0.0
  // check = <=1.0
  // desc = used only in ``binary`` application
  // desc = used for imbalanced binary classification problem, will randomly sample ``#neg_samples * neg_bagging_fraction`` negative samples in bagging
  // desc = should be used together with ``pos_bagging_fraction``
  // desc = set this to ``1.0`` to disable
  // desc = **Note**: to enable this, you need to set ``bagging_freq`` and ``pos_bagging_fraction`` as well
  // desc = **Note**: if both ``pos_bagging_fraction`` and ``neg_bagging_fraction`` are set to ``1.0``,  balanced bagging is disabled
  // desc = **Note**: if balanced bagging is enabled, ``bagging_fraction`` will be ignored
  double neg_bagging_fraction = 1.0;

  // alias = subsample_freq
  // desc = frequency for bagging
  // desc = ``0`` means disable bagging; ``k`` means perform bagging at every ``k`` iteration. Every ``k``-th iteration, LightGBM will randomly select ``bagging_fraction * 100%`` of the data to use for the next ``k`` iterations
  // desc = **Note**: bagging is only effective when ``0.0 < bagging_fraction < 1.0``
  int bagging_freq = 0;

  // alias = bagging_fraction_seed
  // desc = random seed for bagging
  int bagging_seed = 3;

  // desc = whether to do bagging sample by query
  // desc = *New in version 4.6.0*
  bool bagging_by_query = false;

  // alias = sub_feature, colsample_bytree
  // check = >0.0
  // check = <=1.0
  // desc = LightGBM will randomly select a subset of features on each iteration (tree) if ``feature_fraction`` is smaller than ``1.0``. For example, if you set it to ``0.8``, LightGBM will select 80% of features before training each tree
  // desc = when ``adaptive_feature_selection=true``, this parameter does not invoke random column sampling: ``1.0`` keeps JAEGER's default endogenous possible-best selection, while a value below ``1.0`` fixes the selected feature set size ``K`` to LightGBM's native rounded count and JAEGER selects the ``K`` largest bounded confidence-interval midpoints from iteration 3 onward
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  double feature_fraction = 1.0;

  // alias = sub_feature_bynode, colsample_bynode
  // check = >0.0
  // check = <=1.0
  // desc = LightGBM will randomly select a subset of features on each tree node if ``feature_fraction_bynode`` is smaller than ``1.0``. For example, if you set it to ``0.8``, LightGBM will select 80% of features at each tree node
  // desc = can be used to deal with over-fitting
  // desc = **Note**: unlike ``feature_fraction``, this cannot speed up training
  // desc = **Note**: if both ``feature_fraction`` and ``feature_fraction_bynode`` are smaller than ``1.0``, the final fraction of each node is ``feature_fraction * feature_fraction_bynode``
  double feature_fraction_bynode = 1.0;

  // desc = random seed for native random ``feature_fraction`` sampling; it is not used by JAEGER's deterministic confidence-bound selector when ``adaptive_feature_selection=true``
  int feature_fraction_seed = 2;

  // desc = enable lean confidence-calibrated MCB JAEGER adaptive selectable-unit allocation
  // desc = the default ``feature_fraction=1.0`` uses an endogenous selected feature set size over original features; ``feature_fraction<1.0`` instead requests confidence-interval midpoint selection at a fixed feature fraction
  // desc = ``feature_fraction_bynode`` must remain ``1.0`` because node-level random masking is incompatible with JAEGER's observed per-feature count and root-gain statistics
  // desc = the validated execution scope is a fresh, continuous ``gbdt`` fit with a native LightGBM objective, ``device_type=cpu``, ``tree_learner=serial``, one machine, ``force_col_wise=true``, ``force_row_wise=false``, ``enable_bundle=true``, and ``is_enable_sparse=true``
  // desc = native LightGBM EFB is constructed once with no JAEGER modification; the controller selects valid original features
  // desc = binary and multiclass classification, regression, ``lambdarank``, and ``rank_xendcg`` use their native objective, missing-value, categorical-feature, and GOSS behavior; multiclass uses one selectable-unit subset and one controller update per boosting iteration
  // desc = native row bagging, query bagging, custom objectives, empty multiclass components, GPU or distributed learning, linear trees, quantized gradients, ``extra_trees``, CEGB, monotone constraints, ``feature_contri``, interaction constraints, forced splits, native ``early_stopping_round``, warm starts, refitting, rollback, and training-time configuration or data resets are rejected while this mode is enabled; aligned validation datasets are supported for JAEGER's authoritative stopping driver, and native random per-tree column sampling is replaced by JAEGER's interpretation of ``feature_fraction`` described above
  // desc = supported row sampling is either no sampling (``data_sample_strategy=bagging`` with all bagging controls disabled) or native GOSS (``data_sample_strategy=goss``)
  // desc = when training reaches them, endogenous selection uses full features in iterations 1 through 20; fixed-budget selection uses full features only in iterations 1 and 2. Iteration 1 initializes each output's lagged common gain scale and is excluded from confidence statistics; covered updates begin at iteration 2 in both modes. The warmup does not impose a minimum training horizon
  // desc = in iteration ``t``, each feature contributes its native root gain; each output uses the median positive selected-feature gain from the prior committed iteration as one predictable scale common to all features
  // desc = from iteration 21, ``feature_fraction=1.0`` retains every unit whose bounded upper confidence bound reaches the largest bounded lower confidence bound; from iteration 3, ``feature_fraction<1.0`` selects exactly the native rounded count of units with largest bounded confidence-interval midpoints ``(L+U)/2``; this score need not equal the empirical mean ``A/N``
  // desc = ties under a fixed feature fraction are resolved predictably by smaller observed per-feature count and then original feature ID; no current-round row sample or gain is used in selection
  // desc = accepted boosting iterations are the only controller commits
  bool adaptive_feature_selection = false;

  // check = >0.0
  // check = <1.0
  // desc = joint-confidence error level for the empirical-Bernstein confidence sequence of Howard et al. (2021), Theorem 4, using the gamma-exponential mixture boundary in Proposition 9
  // desc = after native prefiltering fixes the eligible-feature count ``q``, each tail receives ``delta / (2 q)`` simultaneously over all accepted observation counts
  // desc = each selected unit updates ``V += (X - (0.5 + A) / (1 + N))^2`` using committed ``A,N`` before incorporating the current bounded opportunity; the confidence radius is ``u(V) / N``
  // desc = the target is the average conditional transformed root gain over that unit's observed rounds; the boundary adapts to observed prediction errors and is independent of configured maximum rounds and validation losses
  // desc = boundary evaluations use a conservative upper grid with 128 bins per dyadic interval of ``1 + V`` and a guarded numerical root; an unsupported numerical state keeps the full ``[0,1]`` interval and emits a warning
  double adaptive_feature_confidence_delta = 0.05;

  // check = >0
  // desc = positive reference exposure count for the fixed empirical-Bernstein mixture scale, independent of stopping patience and tolerance
  // desc = ``rho = n_ref / (4 c)``, where ``c - log(1 + c) = 2 log(q / delta)``; ``n_ref / 4`` is the disclosed normal-reference variance scale, not a claim of optimal gamma-exponential calibration
  // desc = this scale is fixed once before observations; the default is 300 and the unchanged stopping-bound reference remains 1000
  int adaptive_feature_calibration_reference_count = 300;

  // check = >=0
  // desc = opt-in period in boosting iterations for high-volume full-state adaptive selector diagnostics; ``0`` disables periodic diagnostics and is the default
  // desc = positive values serialize per-unit confidence state and are intended for untimed diagnostics, not runtime benchmarking
  int adaptive_feature_log_period = 0;

  // alias = extra_tree
  // desc = use extremely randomized trees
  // desc = if set to ``true``, when evaluating node splits LightGBM will check only one randomly-chosen threshold for each feature
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  bool extra_trees = false;

  // desc = random seed for selecting thresholds when ``extra_trees`` is true
  int extra_seed = 6;

  // alias = early_stopping_rounds, early_stopping, n_iter_no_change
  // desc = will stop training if one metric of one validation data doesn't improve in last ``early_stopping_round`` rounds
  // desc = ``<= 0`` means disable
  // desc = can be used to speed up training
  int early_stopping_round = 0;

  // check = >=0.0
  // desc = when early stopping is used (i.e. ``early_stopping_round > 0``), require the early stopping metric to improve by at least this delta to be considered an improvement
  // desc = *New in version 4.4.0*
  double early_stopping_min_delta = 0.0;

  // desc = LightGBM allows you to provide multiple evaluation metrics. Set this to ``true``, if you want to use only the first metric for early stopping
  bool first_metric_only = false;

  // alias = max_tree_output, max_leaf_output
  // desc = used to limit the max output of tree leaves
  // desc = ``<= 0`` means no constraint
  // desc = the final max output of leaves is ``learning_rate * max_delta_step``
  double max_delta_step = 0.0;

  // alias = reg_alpha, l1_regularization
  // check = >=0.0
  // desc = L1 regularization
  double lambda_l1 = 0.0;

  // alias = reg_lambda, lambda, l2_regularization
  // check = >=0.0
  // desc = L2 regularization
  double lambda_l2 = 0.0;

  // check = >=0.0
  // desc = linear tree regularization, corresponds to the parameter ``lambda`` in Eq. 3 of `Gradient Boosting with Piece-Wise Linear Regression Trees <https://arxiv.org/abs/1802.05640>`__
  double linear_lambda = 0.0;

  // alias = min_split_gain
  // check = >=0.0
  // desc = the minimal gain to perform split
  // desc = can be used to speed up training
  double min_gain_to_split = 0.0;

  // alias = rate_drop
  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``dart``
  // desc = dropout rate: a fraction of previous trees to drop during the dropout
  double drop_rate = 0.1;

  // desc = used only in ``dart``
  // desc = max number of dropped trees during one boosting iteration
  // desc = ``<=0`` means no limit
  int max_drop = 50;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``dart``
  // desc = probability of skipping the dropout procedure during a boosting iteration
  double skip_drop = 0.5;

  // desc = used only in ``dart``
  // desc = set this to ``true``, if you want to use XGBoost DART mode
  bool xgboost_dart_mode = false;

  // desc = used only in ``dart``
  // desc = set this to ``true``, if you want to use uniform drop
  bool uniform_drop = false;

  // desc = used only in ``dart``
  // desc = random seed to choose dropping models
  int drop_seed = 4;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``goss``
  // desc = the retain ratio of large gradient data
  double top_rate = 0.2;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``goss``
  // desc = the retain ratio of small gradient data
  double other_rate = 0.1;

  // check = >0
  // desc = used for the categorical features
  // desc = minimal number of data per categorical group
  int min_data_per_group = 100;

  // check = >0
  // desc = used for the categorical features
  // desc = limit number of split points considered for categorical features. See `the documentation on how LightGBM finds optimal splits for categorical features <./Features.rst#optimal-split-for-categorical-features>`_ for more details
  // desc = can be used to speed up training
  int max_cat_threshold = 32;

  // check = >=0.0
  // desc = used for the categorical features
  // desc = L2 regularization in categorical split
  double cat_l2 = 10.0;

  // check = >=0.0
  // desc = used for the categorical features
  // desc = this can reduce the effect of noises in categorical features, especially for categories with few data
  double cat_smooth = 10.0;

  // check = >0
  // desc = used for the categorical features
  // desc = when number of categories of one feature smaller than or equal to ``max_cat_to_onehot``, one-vs-other split algorithm will be used
  int max_cat_to_onehot = 4;

  // alias = topk
  // check = >0
  // desc = used only in ``voting`` tree learner, refer to `Voting parallel <./Parallel-Learning-Guide.rst#choose-appropriate-parallel-algorithm>`__
  // desc = set this to larger value for more accurate result, but it will slow down the training speed
  int top_k = 20;

  // type = multi-int
  // alias = mc, monotone_constraint, monotonic_cst
  // default = None
  // desc = used for constraints of monotonic features
  // desc = ``1`` means increasing, ``-1`` means decreasing, ``0`` means non-constraint
  // desc = you need to specify all features in order. For example, ``mc=-1,0,1`` means decreasing for the 1st feature, non-constraint for the 2nd feature and increasing for the 3rd feature
  std::vector<int8_t> monotone_constraints;

  // type = enum
  // alias = monotone_constraining_method, mc_method
  // options = basic, intermediate, advanced
  // desc = used only if ``monotone_constraints`` is set
  // desc = monotone constraints method
  // descl2 = ``basic``, the most basic monotone constraints method. It does not slow down the training speed at all, but over-constrains the predictions
  // descl2 = ``intermediate``, a `more advanced method <https://hal.science/hal-02862802/document>`__, which may slow down the training speed very slightly. However, this method is much less constraining than the basic method and should significantly improve the results
  // descl2 = ``advanced``, an `even more advanced method <https://hal.science/hal-02862802/document>`__, which may slow down the training speed. However, this method is even less constraining than the intermediate method and should again significantly improve the results
  std::string monotone_constraints_method = "basic";

  // alias = monotone_splits_penalty, ms_penalty, mc_penalty
  // check = >=0.0
  // desc = used only if ``monotone_constraints`` is set
  // desc = `monotone penalty <https://hal.science/hal-02862802/document>`__: a penalization parameter X forbids any monotone splits on the first X (rounded down) level(s) of the tree. The penalty applied to monotone splits on a given depth is a continuous, increasing function the penalization parameter
  // desc = if ``0.0`` (the default), no penalization is applied
  double monotone_penalty = 0.0;

  // type = multi-double
  // alias = feature_contrib, fc, fp, feature_penalty
  // default = None
  // desc = used to control feature's split gain, will use ``gain[i] = max(0, feature_contri[i]) * gain[i]`` to replace the split gain of i-th feature
  // desc = you need to specify all features in order
  std::vector<double> feature_contri;

  // alias = fs, forced_splits_filename, forced_splits_file, forced_splits
  // desc = path to a ``.json`` file that specifies splits to force at the top of every decision tree before best-first learning commences
  // desc = ``.json`` file can be arbitrarily nested, and each split contains ``feature``, ``threshold`` fields, as well as ``left`` and ``right`` fields representing subsplits
  // desc = categorical splits are forced in a one-hot fashion, with ``left`` representing the split containing the feature value and ``right`` representing other values
  // desc = **Note**: the forced split logic will be ignored, if the split makes gain worse
  // desc = see `this file <https://github.com/lightgbm-org/LightGBM/blob/main/examples/binary_classification/forced_splits.json>`__ as an example
  std::string forcedsplits_filename = "";

  // check = >=0.0
  // check = <=1.0
  // desc = decay rate of ``refit`` task, will use ``leaf_output = refit_decay_rate * old_leaf_output + (1.0 - refit_decay_rate) * new_leaf_output`` to refit trees
  // desc = used only in ``refit`` task in CLI version or as argument in ``refit`` function in language-specific package
  double refit_decay_rate = 0.9;

  // check = >=0.0
  // desc = cost-effective gradient boosting multiplier for all penalties
  double cegb_tradeoff = 1.0;

  // check = >=0.0
  // desc = cost-effective gradient-boosting penalty for splitting a node
  double cegb_penalty_split = 0.0;

  // type = multi-double
  // default = 0,0,...,0
  // desc = cost-effective gradient boosting penalty for using a feature
  // desc = applied per data point
  std::vector<double> cegb_penalty_feature_lazy;

  // type = multi-double
  // default = 0,0,...,0
  // desc = cost-effective gradient boosting penalty for using a feature
  // desc = applied once per forest
  std::vector<double> cegb_penalty_feature_coupled;

  // check = >= 0.0
  // desc = controls smoothing applied to tree nodes
  // desc = helps prevent overfitting on leaves with few samples
  // desc = if ``0.0`` (the default), no smoothing is applied
  // desc = if ``path_smooth > 0`` then ``min_data_in_leaf`` must be at least ``2``
  // desc = larger values give stronger regularization
  // descl2 = the weight of each node is ``w * (n / path_smooth) / (n / path_smooth + 1) + w_p / (n / path_smooth + 1)``, where ``n`` is the number of samples in the node, ``w`` is the optimal node weight to minimise the loss (approximately ``-sum_gradients / sum_hessians``), and ``w_p`` is the weight of the parent node
  // descl2 = note that the parent output ``w_p`` itself has smoothing applied, unless it is the root node, so that the smoothing effect accumulates with the tree depth
  double path_smooth = 0;

  // desc = controls which features can appear in the same branch
  // desc = by default interaction constraints are disabled, to enable them you can specify
  // descl2 = for CLI, lists separated by commas, e.g. ``[0,1,2],[2,3]``
  // descl2 = for Python-package, list of lists, e.g. ``[[0, 1, 2], [2, 3]]``
  // descl2 = for R-package, list of character or numeric vectors, e.g. ``list(c("var1", "var2", "var3"), c("var3", "var4"))`` or ``list(c(1L, 2L, 3L), c(3L, 4L))``. Numeric vectors should use 1-based indexing, where ``1L`` is the first feature, ``2L`` is the second feature, etc.
  // desc = any two features can only appear in the same branch only if there exists a constraint containing both features
  std::string interaction_constraints = "";

  // alias = verbose
  // desc = controls the level of LightGBM's verbosity
  // desc = ``< 0``: Fatal, ``= 0``: Error (Warning), ``= 1``: Info, ``> 1``: Debug
  int verbosity = 1;

  // [no-save]
  // alias = model_input, model_in
  // desc = filename of input model
  // desc = for ``prediction`` task, this model will be applied to prediction data
  // desc = for ``train`` task, training will be continued from this model
  // desc = **Note**: can be used only in CLI version
  std::string input_model = "";

  // [no-save]
  // alias = model_output, model_out
  // desc = filename of output model in training
  // desc = **Note**: can be used only in CLI version
  std::string output_model = "LightGBM_model.txt";

  // desc = the feature importance type in the saved model file
  // desc = ``0``: count-based feature importance (numbers of splits are counted); ``1``: gain-based feature importance (values of gain are counted)
  // desc = **Note**: can be used only in CLI version
  int saved_feature_importance_type = 0;

  // [no-save]
  // alias = save_period
  // desc = frequency of saving model file snapshot
  // desc = set this to positive value to enable this function. For example, the model file will be snapshotted at each iteration if ``snapshot_freq=1``
  // desc = **Note**: can be used only in CLI version
  int snapshot_freq = -1;

  // desc = whether to use gradient quantization when training
  // desc = enabling this will discretize (quantize) the gradients and hessians into bins of ``num_grad_quant_bins``
  // desc = with quantized training, most arithmetics in the training process will be integer operations
  // desc = gradient quantization can accelerate training, with little accuracy drop in most cases
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool use_quantized_grad = false;

  // desc = used only if ``use_quantized_grad=true``
  // desc = number of bins to quantization gradients and hessians
  // desc = with more bins, the quantized training will be closer to full precision training
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  int num_grad_quant_bins = 4;

  // desc = used only if ``use_quantized_grad=true``
  // desc = whether to renew the leaf values with original gradients when quantized training
  // desc = renewing is very helpful for good quantized training accuracy for ranking objectives
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool quant_train_renew_leaf = false;

  // desc = used only if ``use_quantized_grad=true``
  // desc = whether to use stochastic rounding in gradient quantization
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool stochastic_rounding = true;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region IO Parameters

  #pragma region Dataset Parameters
  #endif  // __NVCC__

  // alias = linear_trees
  // desc = fit piecewise linear gradient boosting tree
  // desc = tree splits are chosen in the usual way, but the model at each leaf is linear instead of constant
  // desc = the linear model at each leaf includes all the numerical features in that leaf's branch
  // desc = the first tree has constant leaf values
  // desc = categorical features are used for splits as normal but are not used in the linear models
  // desc = missing values should not be encoded as ``0``. Use ``np.nan`` for Python, ``NA`` for the CLI, and ``NA``, ``NA_real_``, or ``NA_integer_`` for R
  // desc = it is recommended to rescale data before training so that features have similar mean and standard deviation
  // desc = **Note**: works only with ``cpu``, ``gpu`` device type and ``serial`` tree learner
  // desc = **Note**: ``regression_l1`` objective is not supported with linear tree boosting
  // desc = **Note**: setting ``linear_tree=true`` significantly increases the memory use of LightGBM
  // desc = **Note**: if you specify ``monotone_constraints``, constraints will be enforced when choosing the split points, but not when fitting the linear models on leaves
  bool linear_tree = false;

  // alias = max_bins
  // check = >1
  // desc = max number of bins that feature values will be bucketed in
  // desc = small number of bins may reduce training accuracy but may increase general power (deal with over-fitting)
  // desc = LightGBM will auto compress memory according to ``max_bin``. For example, LightGBM will use ``uint8_t`` for feature value if ``max_bin=255``
  int max_bin = 255;

  // type = multi-int
  // default = None
  // desc = max number of bins for each feature
  // desc = if not specified, will use ``max_bin`` for all features
  std::vector<int32_t> max_bin_by_feature;

  // check = >0
  // desc = minimal number of data inside one bin
  // desc = use this to avoid one-data-one-bin (potential over-fitting)
  int min_data_in_bin = 3;

  // alias = subsample_for_bin
  // check = >0
  // desc = number of data that sampled to construct feature discrete bins
  // desc = setting this to larger value will give better training result, but may increase data loading time
  // desc = set this to larger value if data is very sparse
  // desc = **Note**: don't set this to small values, otherwise, you may encounter unexpected errors and poor accuracy
  int bin_construct_sample_cnt = 200000;

  // alias = data_seed
  // desc = random seed for sampling data to construct histogram bins
  int data_random_seed = 1;

  // alias = is_sparse, enable_sparse, sparse
  // desc = used to enable/disable sparse optimization
  bool is_enable_sparse = true;

  // alias = is_enable_bundle, bundle
  // desc = set this to ``false`` to disable Exclusive Feature Bundling (EFB), which is described in `LightGBM: A Highly Efficient Gradient Boosting Decision Tree <https://proceedings.neurips.cc/paper/2017/hash/6449f44a102fde848669bdd9eb6b76fa-Abstract.html>`__
  // desc = **Note**: disabling this may cause the slow training speed for sparse datasets
  bool enable_bundle = true;

  // desc = set this to ``false`` to disable the special handle of missing value
  bool use_missing = true;

  // desc = set this to ``true`` to treat all zero as missing values (including the unshown values in LibSVM / sparse matrices)
  // desc = set this to ``false`` to use ``na`` for representing missing values
  bool zero_as_missing = false;

  // desc = set this to ``true`` (the default) to tell LightGBM to ignore the features that are unsplittable based on ``min_data_in_leaf``
  // desc = as dataset object is initialized only once and cannot be changed after that, you may need to set this to ``false`` when searching parameters with ``min_data_in_leaf``, otherwise features are filtered by ``min_data_in_leaf`` firstly if you don't reconstruct dataset object
  // desc = **Note**: setting this to ``false`` may slow down the training
  bool feature_pre_filter = true;

  // alias = is_pre_partition
  // desc = used for distributed learning (excluding the ``feature_parallel`` mode)
  // desc = ``true`` if training data are pre-partitioned, and different machines use different partitions
  bool pre_partition = false;

  // alias = two_round_loading, use_two_round_loading
  // desc = set this to ``true`` if data file is too big to fit in memory
  // desc = by default, LightGBM will map data file to memory and load features from memory. This will provide faster data loading speed, but may cause run out of memory error when the data file is very big
  // desc = **Note**: works only in case of loading data directly from text file
  bool two_round = false;

  // alias = has_header
  // desc = set this to ``true`` if input data has header
  // desc = **Note**: works only in case of loading data directly from text file
  bool header = false;

  // type = int or string
  // alias = label
  // desc = used to specify the label column
  // desc = use number for index, e.g. ``label=0`` means column\_0 is the label
  // desc = add a prefix ``name:`` for column name, e.g. ``label=name:is_click``
  // desc = if omitted, the first column in the training data is used as the label
  // desc = **Note**: works only in case of loading data directly from text file
  std::string label_column = "";

  // type = int or string
  // alias = weight
  // desc = used to specify the weight column
  // desc = use number for index, e.g. ``weight=0`` means column\_0 is the weight
  // desc = add a prefix ``name:`` for column name, e.g. ``weight=name:weight``
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``, e.g. when label is column\_0, and weight is column\_1, the correct parameter is ``weight=0``
  // desc = **Note**: weights should be non-negative
  std::string weight_column = "";

  // type = int or string
  // alias = group, group_id, query_column, query, query_id
  // desc = used to specify the query/group id column
  // desc = use number for index, e.g. ``query=0`` means column\_0 is the query id
  // desc = add a prefix ``name:`` for column name, e.g. ``query=name:query_id``
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: data should be grouped by query\_id, for more information, see `Query Data <#query-data>`__
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``, e.g. when label is column\_0 and query\_id is column\_1, the correct parameter is ``query=0``
  std::string group_column = "";

  // type = multi-int or string
  // alias = ignore_feature, blacklist
  // desc = used to specify some ignoring columns in training
  // desc = use number for index, e.g. ``ignore_column=0,1,2`` means column\_0, column\_1 and column\_2 will be ignored
  // desc = add a prefix ``name:`` for column name, e.g. ``ignore_column=name:c1,c2,c3`` means c1, c2 and c3 will be ignored
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``
  // desc = **Note**: despite the fact that specified columns will be completely ignored during the training, they still should have a valid format allowing LightGBM to load file successfully
  std::string ignore_column = "";

  // type = multi-int or string
  // alias = cat_feature, categorical_column, cat_column, categorical_features
  // desc = used to specify categorical features
  // desc = use number for index, e.g. ``categorical_feature=0,1,2`` means column\_0, column\_1 and column\_2 are categorical features
  // desc = add a prefix ``name:`` for column name, e.g. ``categorical_feature=name:c1,c2,c3`` means c1, c2 and c3 are categorical features
  // desc = **Note**: all values will be cast to ``int32`` (integer codes will be extracted from pandas categoricals in the Python-package)
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``
  // desc = **Note**: all values should be less than ``Int32.MaxValue`` (2147483647)
  // desc = **Note**: using large values could be memory consuming. Tree decision rule works best when categorical features are presented by consecutive integers starting from zero
  // desc = **Note**: all negative values will be treated as **missing values**
  // desc = **Note**: the output cannot be monotonically constrained with respect to a categorical feature
  // desc = **Note**: floating point numbers in categorical features will be rounded towards 0
  std::string categorical_feature = "";

  // desc = path to a ``.json`` file that specifies bin upper bounds for some or all features
  // desc = ``.json`` file should contain an array of objects, each containing the word ``feature`` (integer feature index) and ``bin_upper_bound`` (array of thresholds for binning)
  // desc = see `this file <https://github.com/lightgbm-org/LightGBM/blob/main/examples/regression/forced_bins.json>`__ as an example
  std::string forcedbins_filename = "";

  // [no-save]
  // alias = is_save_binary, is_save_binary_file
  // desc = if ``true``, LightGBM will save the dataset (including validation data) to a binary file. This speed ups the data loading for the next time
  // desc = **Note**: ``init_score`` is not saved in binary file
  // desc = **Note**: can be used only in CLI version; for language-specific packages you can use the correspondent function
  bool save_binary = false;

  // desc = use precise floating point number parsing for text parser (e.g. CSV, TSV, LibSVM input)
  // desc = **Note**: setting this to ``true`` may lead to much slower text parsing
  bool precise_float_parser = false;

  // desc = path to a ``.json`` file that specifies customized parser initialized configuration
  // desc = see `lightgbm-transform <https://github.com/lightgbm-org/LightGBM-transform>`__ for usage examples
  // desc = **Note**: ``lightgbm-transform`` is not maintained by LightGBM's maintainers. Bug reports or feature requests should go to `issues page <https://github.com/lightgbm-org/LightGBM-transform/issues>`__
  // desc = *New in version 4.0.0*
  std::string parser_config_file = "";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Predict Parameters
  #endif  // __NVCC__

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used to specify from which iteration to start the prediction
  // desc = ``<= 0`` means from the first iteration
  int start_iteration_predict = 0;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used to specify how many trained iterations will be used in prediction
  // desc = ``<= 0`` means no limit
  int num_iteration_predict = -1;

  // [no-save]
  // alias = is_predict_raw_score, predict_rawscore, raw_score
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to predict only the raw scores
  // desc = set this to ``false`` to predict transformed scores
  bool predict_raw_score = false;

  // [no-save]
  // alias = is_predict_leaf_index, leaf_index
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to predict with leaf index of all trees
  bool predict_leaf_index = false;

  // [no-save]
  // alias = is_predict_contrib, contrib
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to estimate `SHAP values <https://arxiv.org/abs/1706.06060>`__, which represent how each feature contributes to each prediction
  // desc = produces ``#features + 1`` values where the last value is the expected value of the model output over the training data
  // desc = **Note**: if you want to get more explanation for your model's predictions using SHAP values like SHAP interaction values, you can install `shap package <https://github.com/shap>`__
  // desc = **Note**: unlike the shap package, with ``predict_contrib`` we return a matrix with an extra column, where the last column is the expected value
  // desc = **Note**: this feature is not implemented for linear trees
  bool predict_contrib = false;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = control whether or not LightGBM raises an error when you try to predict on data with a different number of features than the training data
  // desc = if ``false`` (the default), a fatal error will be raised if the number of features in the dataset you predict on differs from the number seen during training
  // desc = if ``true``, LightGBM will attempt to predict on whatever data you provide. This is dangerous because you might get incorrect predictions, but you could use it in situations where it is difficult or expensive to generate some features and you are very confident that they were never chosen for splits in the model
  // desc = **Note**: be very careful setting this parameter to ``true``
  bool predict_disable_shape_check = false;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used only in ``classification`` and ``ranking`` applications
  // desc = used only for predicting normal or raw scores
  // desc = if ``true``, will use early-stopping to speed up the prediction. May affect the accuracy
  // desc = **Note**: cannot be used with ``rf`` boosting type or custom objective function
  bool pred_early_stop = false;

  // [no-save]
  // desc = used only in ``prediction`` task and if ``pred_early_stop=true``
  // desc = the frequency of checking early-stopping prediction
  int pred_early_stop_freq = 10;

  // [no-save]
  // desc = used only in ``prediction`` task and if ``pred_early_stop=true``
  // desc = the threshold of margin in early-stopping prediction
  double pred_early_stop_margin = 10.0;

  // [no-save]
  // alias = predict_result, prediction_result, predict_name, prediction_name, pred_name, name_pred
  // desc = used only in ``prediction`` task
  // desc = filename of prediction result
  // desc = **Note**: can be used only in CLI version
  std::string output_result = "LightGBM_predict_result.txt";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Convert Parameters
  #endif  // __NVCC__

  // [no-save]
  // desc = used only in ``convert_model`` task
  // desc = only ``cpp`` is supported yet; for conversion model to other languages consider using `m2cgen <https://github.com/BayesWitnesses/m2cgen>`__ utility
  // desc = if ``convert_model_language`` is set and ``task=train``, the model will be also converted
  // desc = **Note**: can be used only in CLI version
  std::string convert_model_language = "";

  // [no-save]
  // alias = convert_model_file
  // desc = used only in ``convert_model`` task
  // desc = output filename of converted model
  // desc = **Note**: can be used only in CLI version
  std::string convert_model = "gbdt_prediction.cpp";

  #ifndef __NVCC__
  #pragma endregion

  #pragma endregion

  #pragma region Objective Parameters
  #endif  // __NVCC__

  // desc = used only in ``rank_xendcg`` objective
  // desc = random seed for objectives, if random process is needed
  int objective_seed = 5;

  // check = >0
  // alias = num_classes
  // desc = used only in ``multi-class`` classification application
  int num_class = 1;

  // alias = unbalance, unbalanced_sets
  // desc = used only in ``binary`` and ``multiclassova`` applications
  // desc = set this to ``true`` if training data are unbalanced
  // desc = **Note**: while enabling this should increase the overall performance metric of your model, it will also result in poor estimates of the individual class probabilities
  // desc = **Note**: this parameter cannot be used at the same time with ``scale_pos_weight``, choose only **one** of them
  bool is_unbalance = false;

  // check = >0.0
  // desc = used only in ``binary`` and ``multiclassova`` applications
  // desc = weight of labels with positive class
  // desc = **Note**: while enabling this should increase the overall performance metric of your model, it will also result in poor estimates of the individual class probabilities
  // desc = **Note**: this parameter cannot be used at the same time with ``is_unbalance``, choose only **one** of them
  double scale_pos_weight = 1.0;

  // check = >0.0
  // desc = used only in ``binary`` and ``multiclassova`` classification and in ``lambdarank`` applications
  // desc = parameter for the sigmoid function
  double sigmoid = 1.0;

  // desc = used only in ``regression``, ``binary``, ``multiclassova`` and ``cross-entropy`` applications
  // desc = adjusts initial score to the mean of labels for faster convergence
  bool boost_from_average = true;

  // desc = used only in ``regression`` application
  // desc = used to fit ``sqrt(label)`` instead of original values and prediction result will be also automatically converted to ``prediction^2``
  // desc = might be useful in case of large-range labels
  bool reg_sqrt = false;

  // check = >0.0
  // desc = used only in ``huber`` and ``quantile`` ``regression`` applications
  // desc = parameter for `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__ and `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  double alpha = 0.9;

  // check = >0.0
  // desc = used only in ``fair`` ``regression`` application
  // desc = parameter for `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  double fair_c = 1.0;

  // check = >0.0
  // desc = used only in ``poisson`` ``regression`` application
  // desc = parameter for `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__ to safeguard optimization
  double poisson_max_delta_step = 0.7;

  // check = >=1.0
  // check = <2.0
  // desc = used only in ``tweedie`` ``regression`` application
  // desc = used to control the variance of the tweedie distribution
  // desc = set this closer to ``2`` to shift towards a **Gamma** distribution
  // desc = set this closer to ``1`` to shift towards a **Poisson** distribution
  double tweedie_variance_power = 1.5;

  // check = >0
  // desc = used only in ``lambdarank`` application
  // desc = controls the number of top-results to focus on during training, refer to "truncation level" in the Sec. 3 of `LambdaMART paper <https://www.microsoft.com/en-us/research/publication/from-ranknet-to-lambdarank-to-lambdamart-an-overview/>`__
  // desc = this parameter is closely related to the desirable cutoff ``k`` in the metric **NDCG@k** that we aim at optimizing the ranker for. The optimal setting for this parameter is likely to be slightly higher than ``k`` (e.g., ``k + 3``) to include more pairs of documents to train on, but perhaps not too high to avoid deviating too much from the desired target metric **NDCG@k**
  int lambdarank_truncation_level = 30;

  // desc = used only in ``lambdarank`` application
  // desc = set this to ``true`` to normalize the lambdas for different queries, and improve the performance for unbalanced data
  // desc = set this to ``false`` to enforce the original lambdarank algorithm
  bool lambdarank_norm = true;

  // type = multi-double
  // default = 0,1,3,7,15,31,63,...,2^30-1
  // desc = used only in ``lambdarank`` application
  // desc = relevant gain for labels. For example, the gain of label ``2`` is ``3`` in case of default label gains
  // desc = separate by ``,``
  std::vector<double> label_gain;

  // check = >=0.0
  // desc = used only in ``lambdarank`` application when positional information is provided and position bias is modeled
  // desc = larger values reduce the inferred position bias factors
  // desc = *New in version 4.1.0*
  double lambdarank_position_bias_regularization = 0.0;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Metric Parameters
  #endif  // __NVCC__

  // [no-automatically-extract]
  // [no-save]
  // alias = metrics, metric_types
  // default = ""
  // type = multi-enum
  // desc = metric(s) to be evaluated on the evaluation set(s)
  // descl2 = ``""`` (empty string or not specified) means that metric corresponding to specified ``objective`` will be used (this is possible only for pre-defined objective functions, otherwise no evaluation metric will be added)
  // descl2 = ``"None"`` (string, **not** a ``None`` value) means that no metric will be registered, aliases: ``na``, ``null``, ``custom``
  // descl2 = ``l1``, absolute loss, aliases: ``mean_absolute_error``, ``mae``, ``regression_l1``
  // descl2 = ``l2``, square loss, aliases: ``mean_squared_error``, ``mse``, ``regression_l2``, ``regression``
  // descl2 = ``rmse``, root square loss, aliases: ``root_mean_squared_error``, ``l2_root``
  // descl2 = ``quantile``, `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  // descl2 = ``mape``, `MAPE loss <https://en.wikipedia.org/wiki/Mean_absolute_percentage_error>`__, aliases: ``mean_absolute_percentage_error``
  // descl2 = ``huber``, `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__
  // descl2 = ``fair``, `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  // descl2 = ``poisson``, negative log-likelihood for `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__
  // descl2 = ``gamma``, negative log-likelihood for **Gamma** regression
  // descl2 = ``gamma_deviance``, residual deviance for **Gamma** regression
  // descl2 = ``tweedie``, negative log-likelihood for **Tweedie** regression
  // descl2 = ``ndcg``, `NDCG <https://en.wikipedia.org/wiki/Discounted_cumulative_gain#Normalized_DCG>`__, aliases: ``lambdarank``, ``rank_xendcg``, ``xendcg``, ``xe_ndcg``, ``xe_ndcg_mart``, ``xendcg_mart``
  // descl2 = ``map``, `MAP <https://makarandtapaswi.wordpress.com/2012/07/02/intuition-behind-average-precision-and-map/>`__, aliases: ``mean_average_precision``
  // descl2 = ``auc``, `AUC <https://en.wikipedia.org/wiki/Receiver_operating_characteristic#Area_under_the_curve>`__
  // descl2 = ``average_precision``, `average precision score <https://scikit-learn.org/stable/modules/generated/sklearn.metrics.average_precision_score.html>`__
  // descl2 = ``r2``, `R-squared <https://scikit-learn.org/stable/modules/generated/sklearn.metrics.r2_score.html>`__ (*New in version 4.7.0*)
  // descl2 = ``binary_logloss``, `log loss <https://en.wikipedia.org/wiki/Cross_entropy>`__, aliases: ``binary``
  // descl2 = ``binary_error``, for one sample: ``0`` for correct classification, ``1`` for error classification
  // descl2 = ``auc_mu``, `AUC-mu <https://proceedings.mlr.press/v97/kleiman19a.html>`__
  // descl2 = ``multi_logloss``, log loss for multi-class classification, aliases: ``multiclass``, ``softmax``, ``multiclassova``, ``multiclass_ova``, ``ova``, ``ovr``
  // descl2 = ``multi_error``, error rate for multi-class classification
  // descl2 = ``cross_entropy``, cross-entropy (with optional linear weights), aliases: ``xentropy``
  // descl2 = ``cross_entropy_lambda``, "intensity-weighted" cross-entropy, aliases: ``xentlambda``
  // descl2 = ``kullback_leibler``, `Kullback-Leibler divergence <https://en.wikipedia.org/wiki/Kullback%E2%80%93Leibler_divergence>`__, aliases: ``kldiv``
  // desc = support multiple metrics, separated by ``,``
  std::vector<std::string> metric;

  // [no-save]
  // check = >0
  // alias = output_freq
  // desc = frequency for metric output
  // desc = **Note**: can be used only in CLI version
  int metric_freq = 1;

  // [no-save]
  // alias = training_metric, is_training_metric, train_metric
  // desc = set this to ``true`` to output metric result over training dataset
  // desc = **Note**: can be used only in CLI version
  bool is_provide_training_metric = false;

  // type = multi-int
  // default = 1,2,3,4,5
  // alias = ndcg_eval_at, ndcg_at, map_eval_at, map_at
  // desc = used only with ``ndcg`` and ``map`` metrics
  // desc = `NDCG <https://en.wikipedia.org/wiki/Discounted_cumulative_gain#Normalized_DCG>`__ and `MAP <https://makarandtapaswi.wordpress.com/2012/07/02/intuition-behind-average-precision-and-map/>`__ evaluation positions, separated by ``,``
  std::vector<int> eval_at;

  // check = >0
  // desc = used only with ``multi_error`` metric
  // desc = threshold for top-k multi-error metric
  // desc = the error on each sample is ``0`` if the true class is among the top ``multi_error_top_k`` predictions, and ``1`` otherwise
  // descl2 = more precisely, the error on a sample is ``0`` if there are at least ``num_classes - multi_error_top_k`` predictions strictly less than the prediction on the true class
  // desc = when ``multi_error_top_k=1`` this is equivalent to the usual multi-error metric
  int multi_error_top_k = 1;

  // type = multi-double
  // default = None
  // desc = used only with ``auc_mu`` metric
  // desc = list representing flattened matrix (in row-major order) giving loss weights for classification errors
  // desc = list should have ``n * n`` elements, where ``n`` is the number of classes
  // desc = the matrix co-ordinate ``[i, j]`` should correspond to the ``i * n + j``-th element of the list
  // desc = if not specified, will use equal weights for all classes
  std::vector<double> auc_mu_weights;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Network Parameters
  #endif  // __NVCC__

  // check = >0
  // alias = num_machine
  // desc = the number of machines for distributed learning application
  // desc = this parameter is needed to be set in both **socket** and **MPI** versions
  int num_machines = 1;

  // check = >0
  // default = 12400 (random for Dask-package)
  // alias = local_port, port
  // desc = TCP listen port for local machines
  // desc = **Note**: don't forget to allow this port in firewall settings before training
  int local_listen_port = 12400;

  // check = >0
  // desc = socket time-out in minutes
  int time_out = 120;

  // alias = machine_list_file, machine_list, mlist
  // desc = path of file that lists machines for this distributed learning application
  // desc = each line contains one IP and one port for one machine. The format is ``ip port`` (space as a separator)
  // desc = **Note**: can be used only in CLI version
  std::string machine_list_filename = "";

  // alias = workers, nodes
  // desc = list of machines in the following format: ``ip1:port1,ip2:port2``
  std::string machines = "";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region GPU Parameters
  #endif  // __NVCC__

  // desc = used only with ``gpu`` device type
  // desc = OpenCL platform ID. Usually each GPU vendor exposes one OpenCL platform
  // desc = ``-1`` means the system-wide default platform
  // desc = **Note**: refer to `GPU Targets <./GPU-Targets.rst#query-opencl-devices-in-your-system>`__ for more details
  int gpu_platform_id = -1;

  // desc = OpenCL device ID in the specified platform or CUDA device ID. Each GPU in the selected platform has a unique device ID
  // desc = ``-1`` means the default device in the selected platform
  // desc = in multi-GPU case (``num_gpu>1``) means ID of the master GPU
  // desc = **Note**: refer to `GPU Targets <./GPU-Targets.rst#query-opencl-devices-in-your-system>`__ for more details
  int gpu_device_id = -1;

  // desc = list of CUDA device IDs
  // desc = **Note**: can be used only in CUDA implementation (``device_type="cuda"``) and when ``num_gpu>1``
  // desc = if empty, the devices with the smallest IDs will be used
  // desc = *New in version 4.7.0*
  std::string gpu_device_id_list = "";

  // desc = set this to ``true`` to use double precision math on GPU (by default single precision is used)
  // desc = **Note**: can be used only in OpenCL implementation (``device_type="gpu"``), in CUDA implementation only double precision is currently supported
  bool gpu_use_dp = false;

  // check = >0
  // desc = number of GPUs used for training in this node
  // desc = **Note**: can be used only in CUDA implementation (``device_type="cuda"``)
  // desc = if ``0``, only 1 GPU will be used
  // desc = used in both single-machine and distributed learning applications
  // desc = in distributed learning application, each machine can use different number of GPUs
  int num_gpu = 1;

  #ifndef __NVCC__
  #pragma endregion

  #pragma endregion
  #endif  // __NVCC__

  size_t file_load_progress_interval_bytes = size_t(10) * 1024 * 1024 * 1024;

  bool is_parallel = false;
  bool is_data_based_parallel = false;
  LIGHTGBM_EXPORT void Set(const std::unordered_map<std::string, std::string>& params);
  static const std::unordered_map<std::string, std::string>& alias_table();
  static const std::unordered_map<std::string, std::vector<std::string>>& parameter2aliases();
  static const std::unordered_set<std::string>& parameter_set();
  std::vector<std::vector<double>> auc_mu_weights_matrix;
  std::vector<std::vector<int>> interaction_constraints_vector;
  static const std::unordered_map<std::string, std::string>& ParameterTypes();
  static const std::string DumpAliases();

 private:
  void CheckParamConflict(const std::unordered_map<std::string, std::string>& params);
  void GetMembersFromString(const std::unordered_map<std::string, std::string>& params);
  std::string SaveMembersToString() const;
  void GetAucMuWeights();
  void GetInteractionConstraints();
};

inline bool Config::GetString(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, std::string* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    *out = params.at(name);
    return true;
  }
  return false;
}

inline bool Config::GetInt(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, int* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    if (!Common::AtoiAndCheck(params.at(name).c_str(), out)) {
      Log::Fatal("Parameter %s should be of type int, got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::GetDouble(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, double* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    if (!Common::AtofAndCheck(params.at(name).c_str(), out)) {
      Log::Fatal("Parameter %s should be of type double, got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::GetBool(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, bool* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    std::string value = params.at(name);
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("false") || value == std::string("-")) {
      *out = false;
    } else if (value == std::string("true") || value == std::string("+")) {
      *out = true;
    } else {
      Log::Fatal("Parameter %s should be \"true\"/\"+\" or \"false\"/\"-\", got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::SortAlias(const std::string& x, const std::string& y) {
  return x.size() < y.size() || (x.size() == y.size() && x < y);
}

struct ParameterAlias {
  static void KeyAliasTransform(std::unordered_map<std::string, std::string>* params) {
    std::unordered_map<std::string, std::string> tmp_map;
    for (const auto& pair : *params) {
      auto alias = Config::alias_table().find(pair.first);
      if (alias != Config::alias_table().end()) {  // found alias
        auto alias_set = tmp_map.find(alias->second);
        if (alias_set != tmp_map.end()) {  // alias already set
          if (Config::SortAlias(alias_set->second, pair.first)) {
            Log::Warning("%s is set with %s=%s, %s=%s will be ignored. Current value: %s=%s",
                         alias->second.c_str(), alias_set->second.c_str(), params->at(alias_set->second).c_str(),
                         pair.first.c_str(), pair.second.c_str(), alias->second.c_str(), params->at(alias_set->second).c_str());
          } else {
            Log::Warning("%s is set with %s=%s, will be overridden by %s=%s. Current value: %s=%s",
                         alias->second.c_str(), alias_set->second.c_str(), params->at(alias_set->second).c_str(),
                         pair.first.c_str(), pair.second.c_str(), alias->second.c_str(), pair.second.c_str());
            tmp_map[alias->second] = pair.first;
          }
        } else {  // alias not set
          tmp_map.emplace(alias->second, pair.first);
        }
      } else if (Config::parameter_set().find(pair.first) == Config::parameter_set().end()) {
        Log::Warning("Unknown parameter: %s", pair.first.c_str());
      }
    }
    for (const auto& pair : tmp_map) {
      auto alias = params->find(pair.first);
      if (alias == params->end()) {  // not find
        params->emplace(pair.first, params->at(pair.second));
        params->erase(pair.second);
      } else {
        Log::Warning("%s is set=%s, %s=%s will be ignored. Current value: %s=%s",
                     pair.first.c_str(), alias->second.c_str(), pair.second.c_str(), params->at(pair.second).c_str(),
                     pair.first.c_str(), alias->second.c_str());
      }
    }
  }
};

inline std::string ParseObjectiveAlias(const std::string& type) {
  if (type == std::string("regression") || type == std::string("regression_l2")
    || type == std::string("mean_squared_error") || type == std::string("mse") || type == std::string("l2")
    || type == std::string("l2_root") || type == std::string("root_mean_squared_error") || type == std::string("rmse")) {
    return "regression";
  } else if (type == std::string("regression_l1") || type == std::string("mean_absolute_error")
    || type == std::string("l1") || type == std::string("mae")) {
    return "regression_l1";
  } else if (type == std::string("multiclass") || type == std::string("softmax")) {
    return "multiclass";
  } else if (type == std::string("multiclassova") || type == std::string("multiclass_ova") || type == std::string("ova") || type == std::string("ovr")) {
    return "multiclassova";
  } else if (type == std::string("xentropy") || type == std::string("cross_entropy")) {
    return "cross_entropy";
  } else if (type == std::string("xentlambda") || type == std::string("cross_entropy_lambda")) {
    return "cross_entropy_lambda";
  } else if (type == std::string("mean_absolute_percentage_error") || type == std::string("mape")) {
    return "mape";
  } else if (type == std::string("rank_xendcg") || type == std::string("xendcg") || type == std::string("xe_ndcg")
             || type == std::string("xe_ndcg_mart") || type == std::string("xendcg_mart")) {
    return "rank_xendcg";
  } else if (type == std::string("none") || type == std::string("null") || type == std::string("custom") || type == std::string("na")) {
    return "custom";
  }
  return type;
}

inline std::string ParseMetricAlias(const std::string& type) {
  if (type == std::string("regression") || type == std::string("regression_l2") || type == std::string("l2") || type == std::string("mean_squared_error") || type == std::string("mse")) {
    return "l2";
  } else if (type == std::string("l2_root") || type == std::string("root_mean_squared_error") || type == std::string("rmse")) {
    return "rmse";
  } else if (type == std::string("regression_l1") || type == std::string("l1") || type == std::string("mean_absolute_error") || type == std::string("mae")) {
    return "l1";
  } else if (type == std::string("binary_logloss") || type == std::string("binary")) {
    return "binary_logloss";
  } else if (type == std::string("ndcg") || type == std::string("lambdarank") || type == std::string("rank_xendcg")
             || type == std::string("xendcg") || type == std::string("xe_ndcg") || type == std::string("xe_ndcg_mart") || type == std::string("xendcg_mart")) {
    return "ndcg";
  } else if (type == std::string("map") || type == std::string("mean_average_precision")) {
    return "map";
  } else if (type == std::string("multi_logloss") || type == std::string("multiclass") || type == std::string("softmax") || type == std::string("multiclassova") || type == std::string("multiclass_ova") || type == std::string("ova") || type == std::string("ovr")) {
    return "multi_logloss";
  } else if (type == std::string("xentropy") || type == std::string("cross_entropy")) {
    return "cross_entropy";
  } else if (type == std::string("xentlambda") || type == std::string("cross_entropy_lambda")) {
    return "cross_entropy_lambda";
  } else if (type == std::string("kldiv") || type == std::string("kullback_leibler")) {
    return "kullback_leibler";
  } else if (type == std::string("mean_absolute_percentage_error") || type == std::string("mape")) {
    return "mape";
  } else if (type == std::string("none") || type == std::string("null") || type == std::string("custom") || type == std::string("na")) {
    return "custom";
  }
  return type;
}

}   // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_algorithms.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_

#ifdef USE_CUDA

#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif
#include <stdio.h>

#include <LightGBM/bin.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/utils/log.h>

#include <algorithm>

#define GLOBAL_PREFIX_SUM_BLOCK_SIZE (1024)
#define BITONIC_SORT_NUM_ELEMENTS (1024)
#define BITONIC_SORT_DEPTH (11)
#define BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE (10)

namespace LightGBM {

template <typename T>
__device__ __forceinline__ T ShufflePrefixSum(T value, T* shared_mem_buffer) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
    const T other_value = __shfl_up_sync(mask, value, offset);
    if (warpLane >= offset) {
      value += other_value;
    }
  }
  if (warpLane == warpSize - 1) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  if (warpID == 0) {
    T warp_sum = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
      const T other_warp_sum = __shfl_up_sync(mask, warp_sum, offset);
      if (warpLane >= offset) {
        warp_sum += other_warp_sum;
      }
    }
    shared_mem_buffer[warpLane] = warp_sum;
  }
  __syncthreads();
  const T warp_base = warpID == 0 ? 0 : shared_mem_buffer[warpID - 1];
  return warp_base + value;
}

template <typename T>
__device__ __forceinline__ T ShufflePrefixSumExclusive(T value, T* shared_mem_buffer) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
    const T other_value = __shfl_up_sync(mask, value, offset);
    if (warpLane >= offset) {
      value += other_value;
    }
  }
  if (warpLane == warpSize - 1) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  if (warpID == 0) {
    T warp_sum = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
      const T other_warp_sum = __shfl_up_sync(mask, warp_sum, offset);
      if (warpLane >= offset) {
        warp_sum += other_warp_sum;
      }
    }
    shared_mem_buffer[warpLane] = warp_sum;
  }
  __syncthreads();
  const T warp_base = warpID == 0 ? 0 : shared_mem_buffer[warpID - 1];
  const T inclusive_result = warp_base + value;
  if (threadIdx.x % warpSize == warpSize - 1) {
    shared_mem_buffer[warpLane] = inclusive_result;
  }
  __syncthreads();
  T exclusive_result = __shfl_up_sync(mask, inclusive_result, 1);
  if (threadIdx.x == 0) {
    exclusive_result = 0;
  } else if (threadIdx.x % warpSize == 0) {
    exclusive_result = shared_mem_buffer[warpLane - 1];
  }
  return exclusive_result;
}

template <typename T>
void ShufflePrefixSumGlobal(T* values, size_t len, T* block_prefix_sum_buffer);

template <typename VAL_T, typename REDUCE_T, typename INDEX_T>
void GlobalInclusiveArgPrefixSum(const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, size_t n);

template <typename T>
__device__ __forceinline__ T ShuffleReduceSumWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = 0xffffffff;
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      value += __shfl_down_sync(mask, value, offset);
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceSum(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceSumWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    value = ShuffleReduceSumWarp<T>(value, num_warp);
  }
  return value;
}

template <typename T>
__device__ __forceinline__ T ShuffleReduceMaxWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = 0xffffffff;
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      value = max(value, __shfl_down_sync(mask, value, offset));
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceMax(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceMaxWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    value = ShuffleReduceMaxWarp<T>(value, num_warp);
  }
  return value;
}

// calculate prefix sum values within an 1-dimensional block in global memory, exclusively
template <typename T>
__device__ __forceinline__ void GlobalMemoryPrefixSum(T* array, const size_t len) {
  const size_t num_values_per_thread = (len + blockDim.x - 1) / blockDim.x;
  const size_t start = threadIdx.x * num_values_per_thread;
  const size_t end = min(start + num_values_per_thread, len);
  T thread_sum = 0;
  for (size_t index = start; index < end; ++index) {
    thread_sum += array[index];
  }
  __shared__ T shared_mem[WARPSIZE];
  const T thread_base = ShufflePrefixSumExclusive<T>(thread_sum, shared_mem);
  if (start < end) {
    array[start] += thread_base;
  }
  for (size_t index = start + 1; index < end; ++index) {
    array[index] += array[index - 1];
  }
}

template <typename T>
__device__ __forceinline__ T ShuffleReduceMinWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = (0xffffffff >> (warpSize - len));
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      const T other_value = __shfl_down_sync(mask, value, offset);
      value = (other_value < value) ? other_value : value;
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceMin(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceMinWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : shared_mem_buffer[0]);
    value = ShuffleReduceMinWarp<T>(value, num_warp);
  }
  return value;
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceMinGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__device__ __forceinline__ void BitonicArgSort_1024(const VAL_T* scores, INDEX_T* indices, const INDEX_T num_items) {
  INDEX_T depth = 1;
  INDEX_T num_items_aligend = 1;
  INDEX_T num_items_ref = num_items - 1;
  while (num_items_ref > 0) {
    num_items_ref >>= 1;
    num_items_aligend <<= 1;
    ++depth;
  }
  for (INDEX_T outer_depth = depth - 1; outer_depth >= 1; --outer_depth) {
    const INDEX_T outer_segment_length = 1 << (depth - outer_depth);
    const INDEX_T outer_segment_index = threadIdx.x / outer_segment_length;
    const bool ascending = ASCENDING ? (outer_segment_index % 2 == 0) : (outer_segment_index % 2 > 0);
    for (INDEX_T inner_depth = outer_depth; inner_depth < depth; ++inner_depth) {
      const INDEX_T segment_length = 1 << (depth - inner_depth);
      const INDEX_T half_segment_length = segment_length >> 1;
      const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
      if (threadIdx.x < num_items_aligend) {
        if (half_segment_index % 2 == 0) {
          const INDEX_T index_to_compare = threadIdx.x + half_segment_length;
          if ((scores[indices[threadIdx.x]] > scores[indices[index_to_compare]]) == ascending) {
            const INDEX_T index = indices[threadIdx.x];
            indices[threadIdx.x] = indices[index_to_compare];
            indices[index_to_compare] = index;
          }
        }
      }
      __syncthreads();
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__device__ __forceinline__ void BitonicArgSort_2048(const VAL_T* scores, INDEX_T* indices) {
  for (INDEX_T base = 0; base < 2048; base += 1024) {
    for (INDEX_T outer_depth = 10; outer_depth >= 1; --outer_depth) {
      const INDEX_T outer_segment_length = 1 << (11 - outer_depth);
      const INDEX_T outer_segment_index = threadIdx.x / outer_segment_length;
      const bool ascending = ((base == 0) ^ ASCENDING) ? (outer_segment_index % 2 > 0) : (outer_segment_index % 2 == 0);
      for (INDEX_T inner_depth = outer_depth; inner_depth < 11; ++inner_depth) {
        const INDEX_T segment_length = 1 << (11 - inner_depth);
        const INDEX_T half_segment_length = segment_length >> 1;
        const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const INDEX_T index_to_compare = threadIdx.x + half_segment_length + base;
          if ((scores[indices[threadIdx.x + base]] > scores[indices[index_to_compare]]) == ascending) {
            const INDEX_T index = indices[threadIdx.x + base];
            indices[threadIdx.x + base] = indices[index_to_compare];
            indices[index_to_compare] = index;
          }
        }
        __syncthreads();
      }
    }
  }
  const unsigned int index_to_compare = threadIdx.x + 1024;
  if (scores[indices[index_to_compare]] > scores[indices[threadIdx.x]]) {
    const INDEX_T temp_index = indices[index_to_compare];
    indices[index_to_compare] = indices[threadIdx.x];
    indices[threadIdx.x] = temp_index;
  }
  __syncthreads();
  for (INDEX_T base = 0; base < 2048; base += 1024) {
    for (INDEX_T inner_depth = 1; inner_depth < 11; ++inner_depth) {
      const INDEX_T segment_length = 1 << (11 - inner_depth);
      const INDEX_T half_segment_length = segment_length >> 1;
      const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
      if (half_segment_index % 2 == 0) {
        const INDEX_T index_to_compare = threadIdx.x + half_segment_length + base;
        if (scores[indices[threadIdx.x + base]] < scores[indices[index_to_compare]]) {
          const INDEX_T index = indices[threadIdx.x + base];
          indices[threadIdx.x + base] = indices[index_to_compare];
          indices[index_to_compare] = index;
        }
      }
      __syncthreads();
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING, uint32_t BLOCK_DIM, uint32_t MAX_DEPTH>
__device__ void BitonicArgSortDevice(const VAL_T* values, INDEX_T* indices, const int len) {
  __shared__ VAL_T shared_values[BLOCK_DIM];
  __shared__ INDEX_T shared_indices[BLOCK_DIM];
  int len_to_shift = len - 1;
  int max_depth = 1;
  while (len_to_shift > 0) {
    len_to_shift >>= 1;
    ++max_depth;
  }
  const int num_blocks = (len + static_cast<int>(BLOCK_DIM) - 1) / static_cast<int>(BLOCK_DIM);
  for (int block_index = 0; block_index < num_blocks; ++block_index) {
    const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
    if (this_index < len) {
      shared_values[threadIdx.x] = values[this_index];
      shared_indices[threadIdx.x] = this_index;
    } else {
      shared_indices[threadIdx.x] = len;
    }
    __syncthreads();
    for (int depth = max_depth - 1; depth > max_depth - static_cast<int>(MAX_DEPTH); --depth) {
      const int segment_length = (1 << (max_depth - depth));
      const int segment_index = this_index / segment_length;
      const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
      {
        const int half_segment_length = (segment_length >> 1);
        const int half_segment_index = this_index / half_segment_length;
        const int num_total_segment = (len + segment_length - 1) / segment_length;
        const int offset = (segment_index == num_total_segment - 1 && ascending == ASCENDING) ?
          (num_total_segment * segment_length - len) : 0;
        if (half_segment_index % 2 == 0) {
          const int segment_start = segment_index * segment_length;
          if (this_index >= offset + segment_start) {
            const int other_index = static_cast<int>(threadIdx.x) + half_segment_length - offset;
            const INDEX_T this_data_index = shared_indices[threadIdx.x];
            const INDEX_T other_data_index = shared_indices[other_index];
            const VAL_T this_value = shared_values[threadIdx.x];
            const VAL_T other_value = shared_values[other_index];
            if (other_data_index < len && (this_value > other_value) == ascending) {
              shared_indices[threadIdx.x] = other_data_index;
              shared_indices[other_index] = this_data_index;
              shared_values[threadIdx.x] = other_value;
              shared_values[other_index] = this_value;
            }
          }
        }
        __syncthreads();
      }
      for (int inner_depth = depth + 1; inner_depth < max_depth; ++inner_depth) {
        const int half_segment_length = (1 << (max_depth - inner_depth - 1));
        const int half_segment_index = this_index / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const int other_index = static_cast<int>(threadIdx.x) + half_segment_length;
          const INDEX_T this_data_index = shared_indices[threadIdx.x];
          const INDEX_T other_data_index = shared_indices[other_index];
          const VAL_T this_value = shared_values[threadIdx.x];
          const VAL_T other_value = shared_values[other_index];
          if (other_data_index < len && (this_value > other_value) == ascending) {
            shared_indices[threadIdx.x] = other_data_index;
            shared_indices[other_index] = this_data_index;
            shared_values[threadIdx.x] = other_value;
            shared_values[other_index] = this_value;
          }
        }
        __syncthreads();
      }
    }
    if (this_index < len) {
      indices[this_index] = shared_indices[threadIdx.x];
    }
    __syncthreads();
  }
  for (int depth = max_depth - static_cast<int>(MAX_DEPTH); depth >= 1; --depth) {
    const int segment_length = (1 << (max_depth - depth));
    {
      const int num_total_segment = (len + segment_length - 1) / segment_length;
      const int half_segment_length = (segment_length >> 1);
      for (int block_index = 0; block_index < num_blocks; ++block_index) {
        const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
        const int segment_index = this_index / segment_length;
        const int half_segment_index = this_index / half_segment_length;
        const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
        const int offset = (segment_index == num_total_segment - 1 && ascending == ASCENDING) ?
          (num_total_segment * segment_length - len) : 0;
        if (half_segment_index % 2 == 0) {
          const int segment_start = segment_index * segment_length;
          if (this_index >= offset + segment_start) {
            const int other_index = this_index + half_segment_length - offset;
            if (other_index < len) {
              const INDEX_T this_data_index = indices[this_index];
              const INDEX_T other_data_index = indices[other_index];
              const VAL_T this_value = values[this_data_index];
              const VAL_T other_value = values[other_data_index];
              if ((this_value > other_value) == ascending) {
                indices[this_index] = other_data_index;
                indices[other_index] = this_data_index;
              }
            }
          }
        }
      }
      __syncthreads();
    }
    for (int inner_depth = depth + 1; inner_depth <= max_depth - static_cast<int>(MAX_DEPTH); ++inner_depth) {
      const int half_segment_length = (1 << (max_depth - inner_depth - 1));
      for (int block_index = 0; block_index < num_blocks; ++block_index) {
        const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
        const int segment_index = this_index / segment_length;
        const int half_segment_index = this_index / half_segment_length;
        const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
        if (half_segment_index % 2 == 0) {
          const int other_index = this_index + half_segment_length;
          if (other_index < len) {
            const INDEX_T this_data_index = indices[this_index];
            const INDEX_T other_data_index = indices[other_index];
            const VAL_T this_value = values[this_data_index];
            const VAL_T other_value = values[other_data_index];
            if ((this_value > other_value) == ascending) {
              indices[this_index] = other_data_index;
              indices[other_index] = this_data_index;
            }
          }
        }
        __syncthreads();
      }
    }
    for (int block_index = 0; block_index < num_blocks; ++block_index) {
      const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
      const int segment_index = this_index / segment_length;
      const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
      if (this_index < len) {
        const INDEX_T index = indices[this_index];
        shared_values[threadIdx.x] = values[index];
        shared_indices[threadIdx.x] = index;
      } else {
        shared_indices[threadIdx.x] = len;
      }
      __syncthreads();
      for (int inner_depth = max_depth - static_cast<int>(MAX_DEPTH) + 1; inner_depth < max_depth; ++inner_depth) {
        const int half_segment_length = (1 << (max_depth - inner_depth - 1));
        const int half_segment_index = this_index / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const int other_index = static_cast<int>(threadIdx.x) + half_segment_length;
          const INDEX_T this_data_index = shared_indices[threadIdx.x];
          const INDEX_T other_data_index = shared_indices[other_index];
          const VAL_T this_value = shared_values[threadIdx.x];
          const VAL_T other_value = shared_values[other_index];
          if (other_data_index < len && (this_value > other_value) == ascending) {
            shared_indices[threadIdx.x] = other_data_index;
            shared_indices[other_index] = this_data_index;
            shared_values[threadIdx.x] = other_value;
            shared_values[other_index] = this_value;
          }
        }
        __syncthreads();
      }
      if (this_index < len) {
        indices[this_index] = shared_indices[threadIdx.x];
      }
      __syncthreads();
    }
  }
}

void BitonicArgSortItemsGlobal(
  const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
void BitonicArgSortGlobal(const VAL_T* values, INDEX_T* indices, const size_t len);

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceSumGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceDotProdGlobal(const VAL_T* values1, const VAL_T* values2, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename REDUCE_VAL_T, typename INDEX_T>
__device__ void ShuffleSortedPrefixSumDevice(const VAL_T* in_values,
                                const INDEX_T* sorted_indices,
                                REDUCE_VAL_T* out_values,
                                const INDEX_T num_data) {
  __shared__ REDUCE_VAL_T shared_buffer[WARPSIZE];
  const INDEX_T num_data_per_thread = (num_data + static_cast<INDEX_T>(blockDim.x) - 1) / static_cast<INDEX_T>(blockDim.x);
  const INDEX_T start = num_data_per_thread * static_cast<INDEX_T>(threadIdx.x);
  const INDEX_T end = min(start + num_data_per_thread, num_data);
  REDUCE_VAL_T thread_sum = 0;
  for (INDEX_T index = start; index < end; ++index) {
    thread_sum += static_cast<REDUCE_VAL_T>(in_values[sorted_indices[index]]);
  }
  __syncthreads();
  thread_sum = ShufflePrefixSumExclusive<REDUCE_VAL_T>(thread_sum, shared_buffer);
  const REDUCE_VAL_T thread_base = shared_buffer[threadIdx.x];
  for (INDEX_T index = start; index < end; ++index) {
    out_values[index] = thread_base + static_cast<REDUCE_VAL_T>(in_values[sorted_indices[index]]);
  }
  __syncthreads();
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename WEIGHT_REDUCE_T, bool ASCENDING, bool USE_WEIGHT>
__global__ void PercentileGlobalKernel(const VAL_T* values,
                                       const WEIGHT_T* weights,
                                       const INDEX_T* sorted_indices,
                                       const WEIGHT_REDUCE_T* weights_prefix_sum,
                                       const double alpha,
                                       const INDEX_T len,
                                       VAL_T* out_value) {
  if (!USE_WEIGHT) {
    const double float_pos = (1.0f - alpha) * len;
    const INDEX_T pos = static_cast<INDEX_T>(float_pos);
    if (pos < 1) {
      *out_value = values[sorted_indices[0]];
    } else if (pos >= len) {
      *out_value = values[sorted_indices[len - 1]];
    } else {
      const double bias = float_pos - static_cast<double>(pos);
      const VAL_T v1 = values[sorted_indices[pos - 1]];
      const VAL_T v2 = values[sorted_indices[pos]];
      *out_value = static_cast<VAL_T>(v1 - (v1 - v2) * bias);
    }
  } else {
    const WEIGHT_REDUCE_T threshold = weights_prefix_sum[len - 1] * (1.0f - alpha);
    __shared__ INDEX_T pos;
    if (threadIdx.x == 0) {
      pos = len;
    }
    __syncthreads();
    for (INDEX_T index = static_cast<INDEX_T>(threadIdx.x); index < len; index += static_cast<INDEX_T>(blockDim.x)) {
      if (weights_prefix_sum[index] > threshold && (index == 0 || weights_prefix_sum[index - 1] <= threshold)) {
        pos = index;
      }
    }
    __syncthreads();
    pos = min(pos, len - 1);
    if (pos == 0 || pos == len - 1) {
      *out_value = values[pos];
    }
    const VAL_T v1 = values[sorted_indices[pos - 1]];
    const VAL_T v2 = values[sorted_indices[pos]];
    *out_value = static_cast<VAL_T>(v1 - (v1 - v2) * (threshold - weights_prefix_sum[pos - 1]) / (weights_prefix_sum[pos] - weights_prefix_sum[pos - 1]));
  }
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename WEIGHT_REDUCE_T, bool ASCENDING, bool USE_WEIGHT>
void PercentileGlobal(const VAL_T* values,
                      const WEIGHT_T* weights,
                      INDEX_T* indices,
                      WEIGHT_REDUCE_T* weights_prefix_sum,
                      WEIGHT_REDUCE_T* weights_prefix_sum_buffer,
                      const double alpha,
                      const INDEX_T len,
                      VAL_T* cuda_out_value) {
  if (len <= 1) {
    CopyFromCUDADeviceToCUDADevice<VAL_T>(cuda_out_value, values, 1, __FILE__, __LINE__);
  }
  BitonicArgSortGlobal<VAL_T, INDEX_T, ASCENDING>(values, indices, len);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (USE_WEIGHT) {
    GlobalInclusiveArgPrefixSum<WEIGHT_T, WEIGHT_REDUCE_T, INDEX_T>(indices, weights, weights_prefix_sum, weights_prefix_sum_buffer, static_cast<size_t>(len));
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  PercentileGlobalKernel<VAL_T, INDEX_T, WEIGHT_T, WEIGHT_REDUCE_T, ASCENDING, USE_WEIGHT><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, weights, indices, weights_prefix_sum, alpha, len, cuda_out_value);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename REDUCE_WEIGHT_T, bool ASCENDING, bool USE_WEIGHT>
__device__ VAL_T PercentileDevice(const VAL_T* values,
                                  const WEIGHT_T* weights,
                                  INDEX_T* indices,
                                  REDUCE_WEIGHT_T* weights_prefix_sum,
                                  const double alpha,
                                  const INDEX_T len) {
  if (len <= 1) {
    return values[0];
  }
  if (!USE_WEIGHT) {
    BitonicArgSortDevice<VAL_T, INDEX_T, ASCENDING, BITONIC_SORT_NUM_ELEMENTS / 2, 10>(values, indices, len);
    const double float_pos = (1.0f - alpha) * len;
    const INDEX_T pos = static_cast<INDEX_T>(float_pos);
    if (pos < 1) {
      return values[indices[0]];
    } else if (pos >= len) {
      return values[indices[len - 1]];
    } else {
      const double bias = float_pos - pos;
      const VAL_T v1 = values[indices[pos - 1]];
      const VAL_T v2 = values[indices[pos]];
      return static_cast<VAL_T>(v1 - (v1 - v2) * bias);
    }
  } else {
    BitonicArgSortDevice<VAL_T, INDEX_T, ASCENDING, BITONIC_SORT_NUM_ELEMENTS / 4, 9>(values, indices, len);
    ShuffleSortedPrefixSumDevice<WEIGHT_T, REDUCE_WEIGHT_T, INDEX_T>(weights, indices, weights_prefix_sum, len);
    const REDUCE_WEIGHT_T threshold = weights_prefix_sum[len - 1] * (1.0f - alpha);
    __shared__ INDEX_T pos;
    if (threadIdx.x == 0) {
      pos = len;
    }
    __syncthreads();
    for (INDEX_T index = static_cast<INDEX_T>(threadIdx.x); index < len; index += static_cast<INDEX_T>(blockDim.x)) {
      if (weights_prefix_sum[index] > threshold && (index == 0 || weights_prefix_sum[index - 1] <= threshold)) {
        pos = index;
      }
    }
    __syncthreads();
    pos = min(pos, len - 1);
    if (pos == 0 || pos == len - 1) {
      return values[pos];
    }
    const VAL_T v1 = values[indices[pos - 1]];
    const VAL_T v2 = values[indices[pos]];
    return static_cast<VAL_T>(v1 - (v1 - v2) * (threshold - weights_prefix_sum[pos - 1]) / (weights_prefix_sum[pos] - weights_prefix_sum[pos - 1]));
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_column_data.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/config.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <memory>
#include <cstdint>
#include <vector>

namespace LightGBM {

class CUDAColumnData {
 public:
  CUDAColumnData(const data_size_t num_data, const int gpu_device_id);

  ~CUDAColumnData();

  void Init(const int num_columns,
            const std::vector<const void*>& column_data,
            const std::vector<BinIterator*>& column_bin_iterator,
            const std::vector<uint8_t>& column_bit_type,
            const std::vector<uint32_t>& feature_max_bin,
            const std::vector<uint32_t>& feature_min_bin,
            const std::vector<uint32_t>& feature_offset,
            const std::vector<uint32_t>& feature_most_freq_bin,
            const std::vector<uint32_t>& feature_default_bin,
            const std::vector<uint8_t>& feature_missing_is_zero,
            const std::vector<uint8_t>& feature_missing_is_na,
            const std::vector<uint8_t>& feature_mfb_is_zero,
            const std::vector<uint8_t>& feature_mfb_is_na,
            const std::vector<int>& feature_to_column);

  const uint8_t* GetColumnData(const int column_index) const { return data_by_column_[column_index]->RawData(); }

  void CopySubrow(const CUDAColumnData* full_set, const data_size_t* used_indices, const data_size_t num_used_indices);

  uint8_t* const* cuda_data_by_column() const { return cuda_data_by_column_.RawData(); }

  uint32_t feature_min_bin(const int feature_index) const { return feature_min_bin_[feature_index]; }

  uint32_t feature_max_bin(const int feature_index) const { return feature_max_bin_[feature_index]; }

  uint32_t feature_offset(const int feature_index) const { return feature_offset_[feature_index]; }

  uint32_t feature_most_freq_bin(const int feature_index) const { return feature_most_freq_bin_[feature_index]; }

  uint32_t feature_default_bin(const int feature_index) const { return feature_default_bin_[feature_index]; }

  uint8_t feature_missing_is_zero(const int feature_index) const { return feature_missing_is_zero_[feature_index]; }

  uint8_t feature_missing_is_na(const int feature_index) const { return feature_missing_is_na_[feature_index]; }

  uint8_t feature_mfb_is_zero(const int feature_index) const { return feature_mfb_is_zero_[feature_index]; }

  uint8_t feature_mfb_is_na(const int feature_index) const { return feature_mfb_is_na_[feature_index]; }

  const uint32_t* cuda_feature_min_bin() const { return cuda_feature_min_bin_.RawData(); }

  const uint32_t* cuda_feature_max_bin() const { return cuda_feature_max_bin_.RawData(); }

  const uint32_t* cuda_feature_offset() const { return cuda_feature_offset_.RawData(); }

  const uint32_t* cuda_feature_most_freq_bin() const { return cuda_feature_most_freq_bin_.RawData(); }

  const uint32_t* cuda_feature_default_bin() const { return cuda_feature_default_bin_.RawData(); }

  const uint8_t* cuda_feature_missing_is_zero() const { return cuda_feature_missing_is_zero_.RawData(); }

  const uint8_t* cuda_feature_missing_is_na() const { return cuda_feature_missing_is_na_.RawData(); }

  const uint8_t* cuda_feature_mfb_is_zero() const { return cuda_feature_mfb_is_zero_.RawData(); }

  const uint8_t* cuda_feature_mfb_is_na() const { return cuda_feature_mfb_is_na_.RawData(); }

  const int* cuda_feature_to_column() const { return cuda_feature_to_column_.RawData(); }

  const uint8_t* cuda_column_bit_type() const { return cuda_column_bit_type_.RawData(); }

  int feature_to_column(const int feature_index) const { return feature_to_column_[feature_index]; }

  uint8_t column_bit_type(const int column_index) const { return column_bit_type_[column_index]; }

 private:
  template <bool IS_SPARSE, bool IS_4BIT, typename BIN_TYPE>
  void InitOneColumnData(const void* in_column_data, BinIterator* bin_iterator, CUDAVector<uint8_t>* out_column_data_pointer);

  void LaunchCopySubrowKernel(uint8_t* const* in_cuda_data_by_column);

  void InitColumnMetaInfo();

  void ResizeWhenCopySubrow(const data_size_t num_used_indices);

  std::vector<uint8_t*> GetDataByColumnPointers(const std::vector<std::unique_ptr<CUDAVector<uint8_t>>>& data_by_column) const {
    std::vector<uint8_t*> data_by_column_pointers(data_by_column.size(), nullptr);
    for (size_t i = 0; i < data_by_column.size(); ++i) {
      data_by_column_pointers[i] = reinterpret_cast<uint8_t*>(data_by_column[i]->RawData());
    }
    return data_by_column_pointers;
  }

  int gpu_device_id_;
  int num_threads_;
  data_size_t num_data_;
  int num_columns_;
  std::vector<uint8_t> column_bit_type_;
  std::vector<uint32_t> feature_min_bin_;
  std::vector<uint32_t> feature_max_bin_;
  std::vector<uint32_t> feature_offset_;
  std::vector<uint32_t> feature_most_freq_bin_;
  std::vector<uint32_t> feature_default_bin_;
  std::vector<uint8_t> feature_missing_is_zero_;
  std::vector<uint8_t> feature_missing_is_na_;
  std::vector<uint8_t> feature_mfb_is_zero_;
  std::vector<uint8_t> feature_mfb_is_na_;
  CUDAVector<uint8_t*> cuda_data_by_column_;
  std::vector<int> feature_to_column_;
  std::vector<std::unique_ptr<CUDAVector<uint8_t>>> data_by_column_;

  CUDAVector<uint8_t> cuda_column_bit_type_;
  CUDAVector<uint32_t> cuda_feature_min_bin_;
  CUDAVector<uint32_t> cuda_feature_max_bin_;
  CUDAVector<uint32_t> cuda_feature_offset_;
  CUDAVector<uint32_t> cuda_feature_most_freq_bin_;
  CUDAVector<uint32_t> cuda_feature_default_bin_;
  CUDAVector<uint8_t> cuda_feature_missing_is_zero_;
  CUDAVector<uint8_t> cuda_feature_missing_is_na_;
  CUDAVector<uint8_t> cuda_feature_mfb_is_zero_;
  CUDAVector<uint8_t> cuda_feature_mfb_is_na_;
  CUDAVector<int> cuda_feature_to_column_;

  // used when bagging with subset
  CUDAVector<data_size_t> cuda_used_indices_;
  data_size_t num_used_indices_;
  data_size_t cur_subset_buffer_size_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_metadata.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/meta.h>

#include <vector>

namespace LightGBM {

class CUDAMetadata {
 public:
  explicit CUDAMetadata(const int gpu_device_id);

  ~CUDAMetadata();

  void Init(const std::vector<label_t>& label,
            const std::vector<label_t>& weight,
            const std::vector<data_size_t>& query_boundaries,
            const std::vector<label_t>& query_weights,
            const std::vector<double>& init_score);

  void SetLabel(const label_t* label, data_size_t len);

  void SetWeights(const label_t* weights, data_size_t len);

  void SetQuery(const data_size_t* query, const label_t* query_weights, data_size_t num_queries);

  void SetInitScore(const double* init_score, data_size_t len);

  const label_t* cuda_label() const { return cuda_label_.RawData(); }

  const label_t* cuda_weights() const { return cuda_weights_.RawData(); }

  const data_size_t* cuda_query_boundaries() const { return cuda_query_boundaries_.RawData(); }

  const label_t* cuda_query_weights() const { return cuda_query_weights_.RawData(); }

 private:
  CUDAVector<label_t> cuda_label_;
  CUDAVector<label_t> cuda_weights_;
  CUDAVector<data_size_t> cuda_query_boundaries_;
  CUDAVector<label_t> cuda_query_weights_;
  CUDAVector<double> cuda_init_score_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_metric.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/metric.h>

namespace LightGBM {

template <typename HOST_METRIC>
class CUDAMetricInterface: public HOST_METRIC {
 public:
  explicit CUDAMetricInterface(const Config& config): HOST_METRIC(config) {
    cuda_labels_ = nullptr;
    cuda_weights_ = nullptr;
    const int gpu_device_id = config.gpu_device_id >= 0 ? config.gpu_device_id : 0;
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    HOST_METRIC::Init(metadata, num_data);
    cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  }

  bool IsCUDAMetric() const { return true; }

 protected:
  const label_t* cuda_labels_;
  const label_t* cuda_weights_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_nccl_topology.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_

#ifdef USE_CUDA

#ifdef USE_ROCM
#include <rccl/rccl.h>
#else
#include <nccl.h>
#endif

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>

#include <memory>
#include <set>
#include <string>
#include <vector>
#include <functional>
#include <thread>

namespace LightGBM {

class NCCLTopology {
 public:
  NCCLTopology(const int master_gpu_device_id, const int num_gpu, const std::string& gpu_device_id_list, const data_size_t global_num_data) {
    num_gpu_ = num_gpu;
    master_gpu_device_id_ = master_gpu_device_id;
    global_num_data_ = global_num_data;
    int max_num_gpu = 0;
    CUDASUCCESS_OR_FATAL(cudaGetDeviceCount(&max_num_gpu));
    if (gpu_device_id_list != std::string("")) {
      std::set<int> gpu_id_set;
      std::vector<std::string> gpu_list_str = Common::Split(gpu_device_id_list.c_str(), ",");
      for (const auto& gpu_str : gpu_list_str) {
        int gpu_id = 0;
        Common::Atoi<int>(gpu_str.c_str(), &gpu_id);
        if (gpu_id < 0 || gpu_id >= max_num_gpu) {
          Log::Warning("Invalid GPU device ID %d in gpu_device_list is ignored.", gpu_id);
        } else {
          gpu_id_set.insert(gpu_id);
        }
      }
      for (const int gpu_id : gpu_id_set) {
        gpu_list_.push_back(gpu_id);
      }
    }
    if (!gpu_list_.empty() && num_gpu_ != static_cast<int>(gpu_list_.size())) {
      Log::Warning("num_gpu = %d is different from the number of valid device IDs in gpu_device_list (%d), using %d GPUs instead.", \
                  num_gpu_, static_cast<int>(gpu_list_.size()), static_cast<int>(gpu_list_.size()));
      num_gpu_ = static_cast<int>(gpu_list_.size());
    }

    if (!gpu_list_.empty()) {
      bool check_master_gpu = false;
      for (int i = 0; i < static_cast<int>(gpu_list_.size()); ++i) {
        const int gpu_id = gpu_list_[i];
        if (gpu_id == master_gpu_device_id_) {
          check_master_gpu = true;
          master_gpu_index_ = i;
          break;
        }
      }
      if (!check_master_gpu) {
        Log::Warning("Master GPU index not in gpu_device_list. Using %d as the master GPU instead.", gpu_list_[0]);
        master_gpu_device_id_ = gpu_list_[0];
        master_gpu_index_ = 0;
      }
    } else {
      if (num_gpu_ <= 0) {
        num_gpu_ = 1;
      } else if (num_gpu_ > max_num_gpu) {
        Log::Warning("Only %d GPUs available, using num_gpu = %d.", max_num_gpu, max_num_gpu);
        num_gpu_ = max_num_gpu;
      }
      if (master_gpu_device_id_ < 0 || master_gpu_device_id_ >= num_gpu_) {
        Log::Warning("Invalid gpu_device_id = %d for master GPU index, using gpu_device_id = 0 instead.", master_gpu_device_id_);
        master_gpu_device_id_ = 0;
        master_gpu_index_ = 0;
      }
      for (int i = 0; i < num_gpu_; ++i) {
        gpu_list_.push_back(i);
      }
    }

    Log::Info("Using GPU devices %s, and local master GPU device %d.", Common::Join<int>(gpu_list_, ",").c_str(), master_gpu_device_id_);

    const int num_threads = OMP_NUM_THREADS();
    if (num_gpu_ > num_threads) {
      Log::Fatal("Number of GPUs %d is greater than the number of threads %d. Please use more threads.", num_gpu_, num_threads);
    }

    host_threads_.resize(num_gpu_);
  }

  ~NCCLTopology() {}

  void InitNCCL() {
    nccl_gpu_rank_.resize(num_gpu_, -1);
    nccl_communicators_.resize(num_gpu_);
    ncclUniqueId nccl_unique_id;
    if (Network::num_machines() == 1 || Network::rank() == 0) {
      NCCLCHECK(ncclGetUniqueId(&nccl_unique_id));
    }
    if (Network::num_machines() > 1) {
      std::vector<ncclUniqueId> output_buffer(Network::num_machines());
      Network::Allgather(
        reinterpret_cast<char*>(&nccl_unique_id),
        sizeof(ncclUniqueId) / sizeof(char),
        reinterpret_cast<char*>(output_buffer.data()));
      if (Network::rank() > 0) {
        nccl_unique_id = output_buffer[0];
      }
    }

    if (Network::num_machines() > 1) {
      node_rank_offset_.resize(Network::num_machines() + 1, 0);
      Network::Allgather(
        reinterpret_cast<char*>(&num_gpu_),
        sizeof(int) / sizeof(char),
        reinterpret_cast<char*>(node_rank_offset_.data() + 1));
      for (int rank = 1; rank < Network::num_machines() + 1; ++rank) {
        node_rank_offset_[rank] += node_rank_offset_[rank - 1];
      }
      CHECK_EQ(node_rank_offset_[Network::rank() + 1] - node_rank_offset_[Network::rank()], num_gpu_);
      NCCLCHECK(ncclGroupStart());
      for (int gpu_index = 0; gpu_index < num_gpu_; ++gpu_index) {
        SetCUDADevice(gpu_list_[gpu_index], __FILE__, __LINE__);
        nccl_gpu_rank_[gpu_index] = gpu_index + node_rank_offset_[Network::rank()];
        NCCLCHECK(ncclCommInitRank(&nccl_communicators_[gpu_index], node_rank_offset_.back(), nccl_unique_id, nccl_gpu_rank_[gpu_index]));
      }
      NCCLCHECK(ncclGroupEnd());
    } else {
      NCCLCHECK(ncclGroupStart());
      for (int gpu_index = 0; gpu_index < num_gpu_; ++gpu_index) {
        SetCUDADevice(gpu_list_[gpu_index], __FILE__, __LINE__);
        nccl_gpu_rank_[gpu_index] = gpu_index;
        NCCLCHECK(ncclCommInitRank(&nccl_communicators_[gpu_index], num_gpu_, nccl_unique_id, gpu_index));
      }
      NCCLCHECK(ncclGroupEnd());
    }

    // return to master gpu device
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T, typename RET_T>
  void RunPerDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    #pragma omp parallel for schedule(static) num_threads(num_gpu_)
    for (int i = 0; i < num_gpu_; ++i) {
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
      func(objs[i].get());
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename RET_T>
  void InitPerDevice(std::vector<std::unique_ptr<RET_T>>* vec) {
    vec->resize(num_gpu_);
    #pragma omp parallel for schedule(static) num_threads(num_gpu_)
    for (int i = 0; i < num_gpu_; ++i) {
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
      RET_T* nccl_info = new RET_T();
      nccl_info->SetNCCLInfo(nccl_communicators_[i], nccl_gpu_rank_[i], i, gpu_list_[i], global_num_data_);
      vec->operator[](i).reset(nccl_info);
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T>
  void DispatchPerDevice(std::vector<std::unique_ptr<ARG_T>>* objs, const std::function<void(ARG_T*)>& func) {
    for (int i = 0; i < num_gpu_; ++i) {
      host_threads_[i] = std::thread([this, i, &func, objs] () {
        CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]))
        func(objs->operator[](i).get());
      });
    }
    for (int i = 0; i < num_gpu_; ++i) {
      host_threads_[i].join();
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T, typename RET_T>
  void RunOnMasterDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
    func(objs[master_gpu_index_].get());
  }

  template <typename ARG_T, typename RET_T>
  void RunOnNonMasterDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    for (int i = 0; i < num_gpu_; ++i) {
      if (i != master_gpu_index_) {
        CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
        func(objs[i].get());
      }
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  int num_gpu() const { return num_gpu_; }

  int master_gpu_index() const { return master_gpu_index_; }

  int master_gpu_device_id() const { return master_gpu_device_id_; }

  const std::vector<int>& gpu_list() const { return gpu_list_; }

 private:
  int num_gpu_;
  int master_gpu_index_;
  int master_gpu_device_id_;
  std::vector<int> gpu_list_;
  data_size_t global_num_data_;

  ncclUniqueId nccl_unique_id_;
  std::vector<int> node_rank_offset_;
  std::vector<int> nccl_gpu_rank_;
  std::vector<ncclComm_t> nccl_communicators_;
  std::vector<std::thread> host_threads_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_objective_function.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/objective_function.h>
#include <LightGBM/meta.h>

#include <string>
#include <vector>

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDAObjectiveInterface: public HOST_OBJECTIVE, public NCCLInfo {
 public:
  explicit CUDAObjectiveInterface(const Config& config): HOST_OBJECTIVE(config) {
    if (config.num_gpu <= 1) {
      const int gpu_device_id = config.gpu_device_id >= 0 ? config.gpu_device_id : 0;
      SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
    }
  }

  explicit CUDAObjectiveInterface(const std::vector<std::string>& strs): HOST_OBJECTIVE(strs) {}

  void Init(const Metadata& metadata, data_size_t num_data) {
    HOST_OBJECTIVE::Init(metadata, num_data);
    cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  }

  void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) override {
    NCCLInfo::SetNCCLInfo(nccl_communicator, nccl_gpu_rank, local_gpu_rank, gpu_device_id, global_num_data);
  }

  virtual const double* ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const {
    return LaunchConvertOutputCUDAKernel(num_data, input, output);
  }

  double BoostFromScore(int class_id) const override {
    return LaunchCalcInitScoreKernel(class_id);
  }

  bool IsCUDAObjective() const override { return true; }

  void GetGradients(const double* scores, score_t* gradients, score_t* hessians) const override {
    LaunchGetGradientsKernel(scores, gradients, hessians);
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }

  void GetGradientsWithSampledQueries(const double* scores, const data_size_t /*num_sampled_queries*/, const data_size_t* /*sampled_query_indices*/, score_t* gradients, score_t* hessians) const override {
    LaunchGetGradientsKernel(scores, gradients, hessians);
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }

  void RenewTreeOutputCUDA(const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override {
    global_timer.Start("CUDAObjectiveInterface::LaunchRenewTreeOutputCUDAKernel");
    LaunchRenewTreeOutputCUDAKernel(score, data_indices_in_leaf, num_data_in_leaf, data_start_in_leaf, num_leaves, leaf_value);
    SynchronizeCUDADevice(__FILE__, __LINE__);
    global_timer.Stop("CUDAObjectiveInterface::LaunchRenewTreeOutputCUDAKernel");
  }

 protected:
  virtual void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const = 0;

  virtual double LaunchCalcInitScoreKernel(const int class_id) const {
    return HOST_OBJECTIVE::BoostFromScore(class_id);
  }

  virtual const double* LaunchConvertOutputCUDAKernel(const data_size_t /*num_data*/, const double* input, double* /*output*/) const { return input; }

  virtual void LaunchRenewTreeOutputCUDAKernel(
    const double* /*score*/, const data_size_t* /*data_indices_in_leaf*/, const data_size_t* /*num_data_in_leaf*/,
    const data_size_t* /*data_start_in_leaf*/, const int /*num_leaves*/, double* /*leaf_value*/) const {}

  const label_t* cuda_labels_;
  const label_t* cuda_weights_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_random.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_

#ifdef USE_CUDA

#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif

namespace LightGBM {

/*!
* \brief A wrapper for random generator
*/
class CUDARandom {
 public:
  /*!
  * \brief Set specific seed
  */
  __device__ void SetSeed(int seed) {
    x = seed;
  }
  /*!
  * \brief Generate random integer, int16 range. [0, 65536]
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  __device__ inline int NextShort(int lower_bound, int upper_bound) {
    return (RandInt16()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random integer, int32 range
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  __device__ inline int NextInt(int lower_bound, int upper_bound) {
    return (RandInt32()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random float data
  * \return The random float between [0.0, 1.0)
  */
  __device__ inline float NextFloat() {
    // get random float in [0,1)
    return static_cast<float>(RandInt16()) / (32768.0f);
  }

 private:
  __device__ inline int RandInt16() {
    x = (214013 * x + 2531011);
    return static_cast<int>((x >> 16) & 0x7FFF);
  }

  __device__ inline int RandInt32() {
    x = (214013 * x + 2531011);
    return static_cast<int>(x & 0x7FFFFFFF);
  }

  unsigned int x = 123456789;
};


}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_rocm_interop.h <==
/*!
 * Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_

#ifdef USE_CUDA

#if defined(__HIP_PLATFORM_AMD__)

// ROCm doesn't have atomicAdd_block, but it should be semantically the same as atomicAdd
#define atomicAdd_block atomicAdd

// hipify
#include <hip/hip_runtime.h>
#define cudaDeviceProp hipDeviceProp_t
#define cudaDeviceSynchronize hipDeviceSynchronize
#define cudaError_t hipError_t
#define cudaFree hipFree
#define cudaFreeHost hipFreeHost
#define cudaGetDevice hipGetDevice
#define cudaGetDeviceCount hipGetDeviceCount
#define cudaGetDeviceProperties hipGetDeviceProperties
#define cudaGetErrorName hipGetErrorName
#define cudaGetErrorString hipGetErrorString
#define cudaGetLastError hipGetLastError
#define cudaHostAlloc hipHostAlloc
#define cudaHostAllocPortable hipHostAllocPortable
#define cudaMalloc hipMalloc
#define cudaMemcpy hipMemcpy
#define cudaMemcpyAsync hipMemcpyAsync
#define cudaMemcpyDeviceToDevice hipMemcpyDeviceToDevice
#define cudaMemcpyDeviceToHost hipMemcpyDeviceToHost
#define cudaMemcpyHostToDevice hipMemcpyHostToDevice
#define cudaMemoryTypeHost hipMemoryTypeHost
#define cudaMemset hipMemset
#define cudaPointerAttributes hipPointerAttribute_t
#define cudaPointerGetAttributes hipPointerGetAttributes
#define cudaSetDevice hipSetDevice
#define cudaStreamCreate hipStreamCreate
#define cudaStreamDestroy hipStreamDestroy
#define cudaStreamSynchronize hipStreamSynchronize
#define cudaStream_t hipStream_t
#define cudaSuccess hipSuccess

// ROCm 7.0 did add __shfl_down_sync et al, but the following hack still works.
// Since mask is full 0xffffffff, we can use __shfl_down instead.
#define __shfl_down_sync(mask, val, offset) __shfl_down(val, offset)
#define __shfl_up_sync(mask, val, offset) __shfl_up(val, offset)

// warpSize is only allowed for device code.
// HIP header used to define warpSize as a constexpr that was either 32 or 64
// depending on the target device, and then always set it to 64 for host code.
static inline constexpr int WARP_SIZE_INTERNAL() {
#if defined(__GFX9__)
  return 64;
#else  // __GFX9__
  return 32;
#endif  // __GFX9__
}
#define WARPSIZE (WARP_SIZE_INTERNAL())

#else  // __HIP_PLATFORM_AMD__
// CUDA warpSize is not a constexpr, but always 32
#define WARPSIZE 32
#endif  // defined(__HIP_PLATFORM_AMD__) || defined(__HIP__)

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_row_data.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/config.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/dataset.h>
#include <LightGBM/train_share_states.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <cstdint>
#include <vector>

#define COPY_SUBROW_BLOCK_SIZE_ROW_DATA (1024)

#if CUDART_VERSION == 10000
#define DP_SHARED_HIST_SIZE (5176)
#else
#define DP_SHARED_HIST_SIZE (6144)
#endif
#define SP_SHARED_HIST_SIZE (DP_SHARED_HIST_SIZE * 2)

namespace LightGBM {

class CUDARowData {
 public:
  CUDARowData(const Dataset* train_data,
              const TrainingShareStates* train_share_state,
              const int gpu_device_id,
              const bool gpu_use_dp);

  ~CUDARowData();

  void Init(const Dataset* train_data,
            TrainingShareStates* train_share_state);

  void CopySubrow(const CUDARowData* full_set, const data_size_t* used_indices, const data_size_t num_used_indices);

  void CopySubcol(const CUDARowData* full_set, const std::vector<int8_t>& is_feature_used, const Dataset* train_data);

  void CopySubrowAndSubcol(const CUDARowData* full_set, const data_size_t* used_indices,
    const data_size_t num_used_indices, const std::vector<bool>& is_feature_used, const Dataset* train_data);

  template <typename BIN_TYPE>
  const BIN_TYPE* GetBin() const;

  template <typename PTR_TYPE>
  const PTR_TYPE* GetPartitionPtr() const;

  template <typename PTR_TYPE>
  const PTR_TYPE* GetRowPtr() const;

  int NumLargeBinPartition() const { return static_cast<int>(large_bin_partitions_.size()); }

  int num_feature_partitions() const { return num_feature_partitions_; }

  int max_num_column_per_partition() const { return max_num_column_per_partition_; }

  bool is_sparse() const { return is_sparse_; }

  uint8_t bit_type() const { return bit_type_; }

  uint8_t row_ptr_bit_type() const { return row_ptr_bit_type_; }

  const int* cuda_feature_partition_column_index_offsets() const { return cuda_feature_partition_column_index_offsets_.RawData(); }

  const uint32_t* cuda_column_hist_offsets() const { return cuda_column_hist_offsets_.RawData(); }

  const uint32_t* cuda_partition_hist_offsets() const { return cuda_partition_hist_offsets_.RawData(); }

  int shared_hist_size() const { return shared_hist_size_; }

 private:
  void DivideCUDAFeatureGroups(const Dataset* train_data, TrainingShareStates* share_state);

  template <typename BIN_TYPE>
  void GetDenseDataPartitioned(const BIN_TYPE* row_wise_data, std::vector<BIN_TYPE>* partitioned_data);

  template <typename BIN_TYPE, typename ROW_PTR_TYPE>
  void GetSparseDataPartitioned(const BIN_TYPE* row_wise_data,
    const ROW_PTR_TYPE* row_ptr,
    std::vector<std::vector<BIN_TYPE>>* partitioned_data,
    std::vector<std::vector<ROW_PTR_TYPE>>* partitioned_row_ptr,
    std::vector<ROW_PTR_TYPE>* partition_ptr);

  template <typename BIN_TYPE, typename ROW_PTR_TYPE>
  void InitSparseData(const BIN_TYPE* host_data,
                      const ROW_PTR_TYPE* host_row_ptr,
                      CUDAVector<BIN_TYPE>* cuda_data,
                      CUDAVector<ROW_PTR_TYPE>* cuda_row_ptr,
                      CUDAVector<ROW_PTR_TYPE>* cuda_partition_ptr);

  /*! \brief number of threads to use */
  int num_threads_;
  /*! \brief number of training data */
  data_size_t num_data_;
  /*! \brief number of bins of all features */
  int num_total_bin_;
  /*! \brief number of feature groups in dataset */
  int num_feature_group_;
  /*! \brief number of features in dataset */
  int num_feature_;
  /*! \brief number of bits used to store each bin value */
  uint8_t bit_type_;
  /*! \brief number of bits used to store each row pointer value */
  uint8_t row_ptr_bit_type_;
  /*! \brief is sparse row wise data */
  bool is_sparse_;
  /*! \brief start column index of each feature partition */
  std::vector<int> feature_partition_column_index_offsets_;
  /*! \brief histogram offset of each column */
  std::vector<uint32_t> column_hist_offsets_;
  /*! \brief histogram offset of each partition */
  std::vector<uint32_t> partition_hist_offsets_;
  /*! \brief maximum number of columns among all feature partitions */
  int max_num_column_per_partition_;
  /*! \brief number of partitions */
  int num_feature_partitions_;
  /*! \brief used when bagging with subset, number of used indices */
  data_size_t num_used_indices_;
  /*! \brief used when bagging with subset, number of total elements */
  uint64_t num_total_elements_;
  /*! \brief used when bagging with column subset, the size of maximum number of feature partitions */
  int cur_num_feature_partition_buffer_size_;
  /*! \brief CUDA device ID */
  int gpu_device_id_;
  /*! \brief index of partitions with large bins that its histogram cannot fit into shared memory, each large bin partition contains a single column */
  std::vector<int> large_bin_partitions_;
  /*! \brief index of partitions with small bins */
  std::vector<int> small_bin_partitions_;
  /*! \brief shared memory size used by histogram */
  int shared_hist_size_;
  /*! \brief whether to use double precision in histograms per block */
  bool gpu_use_dp_;

  // CUDA memory

  /*! \brief row-wise data stored in CUDA, 8 bits */
  CUDAVector<uint8_t> cuda_data_uint8_t_;
  /*! \brief row-wise data stored in CUDA, 16 bits */
  CUDAVector<uint16_t> cuda_data_uint16_t_;
  /*! \brief row-wise data stored in CUDA, 32 bits */
  CUDAVector<uint32_t> cuda_data_uint32_t_;
  /*! \brief row pointer stored in CUDA, 16 bits */
  CUDAVector<uint16_t> cuda_row_ptr_uint16_t_;
  /*! \brief row pointer stored in CUDA, 32 bits */
  CUDAVector<uint32_t> cuda_row_ptr_uint32_t_;
  /*! \brief row pointer stored in CUDA, 64 bits */
  CUDAVector<uint64_t> cuda_row_ptr_uint64_t_;
  /*! \brief partition bin offsets, 16 bits */
  CUDAVector<uint16_t> cuda_partition_ptr_uint16_t_;
  /*! \brief partition bin offsets, 32 bits */
  CUDAVector<uint32_t> cuda_partition_ptr_uint32_t_;
  /*! \brief partition bin offsets, 64 bits */
  CUDAVector<uint64_t> cuda_partition_ptr_uint64_t_;
  /*! \brief start column index of each feature partition */
  CUDAVector<int> cuda_feature_partition_column_index_offsets_;
  /*! \brief histogram offset of each column */
  CUDAVector<uint32_t> cuda_column_hist_offsets_;
  /*! \brief histogram offset of each partition */
  CUDAVector<uint32_t> cuda_partition_hist_offsets_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint16_t> cuda_block_buffer_uint16_t_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint32_t> cuda_block_buffer_uint32_t_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint64_t> cuda_block_buffer_uint64_t_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_split_info.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_

#ifdef USE_CUDA

#include <LightGBM/meta.h>

namespace LightGBM {

class CUDASplitInfo {
 public:
  bool is_valid;
  int leaf_index;
  double gain;
  int inner_feature_index;
  uint32_t threshold;
  bool default_left;

  double left_sum_gradients;
  double left_sum_hessians;
  int64_t left_sum_of_gradients_hessians;
  data_size_t left_count;
  double left_gain;
  double left_value;

  double right_sum_gradients;
  double right_sum_hessians;
  int64_t right_sum_of_gradients_hessians;
  data_size_t right_count;
  double right_gain;
  double right_value;

  int num_cat_threshold = 0;
  uint32_t* cat_threshold = nullptr;
  int* cat_threshold_real = nullptr;

  __host__ __device__ CUDASplitInfo() {
    num_cat_threshold = 0;
    cat_threshold = nullptr;
    cat_threshold_real = nullptr;
  }

  __host__ __device__ ~CUDASplitInfo() {
    if (num_cat_threshold > 0) {
      if (cat_threshold != nullptr) {
        CUDASUCCESS_OR_FATAL(cudaFree(cat_threshold));
      }
      if (cat_threshold_real != nullptr) {
        CUDASUCCESS_OR_FATAL(cudaFree(cat_threshold_real));
      }
    }
  }

  __host__ __device__ CUDASplitInfo& operator=(const CUDASplitInfo& other) {
    is_valid = other.is_valid;
    leaf_index = other.leaf_index;
    gain = other.gain;
    inner_feature_index = other.inner_feature_index;
    threshold = other.threshold;
    default_left = other.default_left;

    left_sum_gradients = other.left_sum_gradients;
    left_sum_hessians = other.left_sum_hessians;
    left_count = other.left_count;
    left_gain = other.left_gain;
    left_value = other.left_value;

    right_sum_gradients = other.right_sum_gradients;
    right_sum_hessians = other.right_sum_hessians;
    right_count = other.right_count;
    right_gain = other.right_gain;
    right_value = other.right_value;

    num_cat_threshold = other.num_cat_threshold;
    if (num_cat_threshold > 0 && cat_threshold == nullptr) {
      cat_threshold = new uint32_t[num_cat_threshold];
    }
    if (num_cat_threshold > 0 && cat_threshold_real == nullptr) {
      cat_threshold_real = new int[num_cat_threshold];
    }
    if (num_cat_threshold > 0) {
      if (other.cat_threshold != nullptr) {
        for (int i = 0; i < num_cat_threshold; ++i) {
          cat_threshold[i] = other.cat_threshold[i];
        }
      }
      if (other.cat_threshold_real != nullptr) {
        for (int i = 0; i < num_cat_threshold; ++i) {
          cat_threshold_real[i] = other.cat_threshold_real[i];
        }
      }
    }
    return *this;
  }
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_tree.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>
#include <LightGBM/tree.h>
#include <LightGBM/bin.h>

namespace LightGBM {

__device__ void SetDecisionTypeCUDA(int8_t* decision_type, bool input, int8_t mask);

__device__ void SetMissingTypeCUDA(int8_t* decision_type, int8_t input);

__device__ bool GetDecisionTypeCUDA(int8_t decision_type, int8_t mask);

__device__ int8_t GetMissingTypeCUDA(int8_t decision_type);

__device__ bool IsZeroCUDA(double fval);

class CUDATree : public Tree {
 public:
  /*!
  * \brief Constructor
  * \param max_leaves The number of max leaves
  * \param track_branch_features Whether to keep track of ancestors of leaf nodes
  * \param is_linear Whether the tree has linear models at each leaf
  */
  explicit CUDATree(int max_leaves, bool track_branch_features, bool is_linear,
    const int gpu_device_id, const bool has_categorical_feature);

  explicit CUDATree(const Tree* host_tree);

  ~CUDATree() noexcept;

  int Split(const int leaf_index,
            const int real_feature_index,
            const double real_threshold,
            const MissingType missing_type,
            const CUDASplitInfo* cuda_split_info);

  int SplitCategorical(
    const int leaf_index,
    const int real_feature_index,
    const MissingType missing_type,
    const CUDASplitInfo* cuda_split_info,
    uint32_t* cuda_bitset,
    size_t cuda_bitset_len,
    uint32_t* cuda_bitset_inner,
    size_t cuda_bitset_inner_len);

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  void AddPredictionToScore(const Dataset* data,
                            data_size_t num_data,
                            double* score) const override;

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param used_data_indices Indices of used data
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  void AddPredictionToScore(const Dataset* data,
                            const data_size_t* used_data_indices,
                            data_size_t num_data, double* score) const override;

  inline void AsConstantTree(double val, int count) override;

  const int* cuda_leaf_parent() const { return cuda_leaf_parent_.RawData(); }

  const int* cuda_left_child() const { return cuda_left_child_.RawData(); }

  const int* cuda_right_child() const { return cuda_right_child_.RawData(); }

  const int* cuda_split_feature_inner() const { return cuda_split_feature_inner_.RawData(); }

  const int* cuda_split_feature() const { return cuda_split_feature_.RawData(); }

  const uint32_t* cuda_threshold_in_bin() const { return cuda_threshold_in_bin_.RawData(); }

  const double* cuda_threshold() const { return cuda_threshold_.RawData(); }

  const int8_t* cuda_decision_type() const { return cuda_decision_type_.RawData(); }

  const double* cuda_leaf_value() const { return cuda_leaf_value_.RawData(); }

  double* cuda_leaf_value_ref() { return cuda_leaf_value_.RawData(); }

  inline void Shrinkage(double rate) override;

  inline void AddBias(double val) override;

  void ToHost();

  void SyncLeafOutputFromHostToCUDA();

  void SyncLeafOutputFromCUDAToHost();

 private:
  void InitCUDAMemory();

  void InitCUDA();

  void LaunchSplitKernel(const int leaf_index,
                         const int real_feature_index,
                         const double real_threshold,
                         const MissingType missing_type,
                         const CUDASplitInfo* cuda_split_info);

  void LaunchSplitCategoricalKernel(
    const int leaf_index,
    const int real_feature_index,
    const MissingType missing_type,
    const CUDASplitInfo* cuda_split_info,
    size_t cuda_bitset_len,
    size_t cuda_bitset_inner_len);

  void LaunchAddPredictionToScoreKernel(const Dataset* data,
                                        const data_size_t* used_data_indices,
                                        data_size_t num_data, double* score) const;

  void LaunchShrinkageKernel(const double rate);

  void LaunchAddBiasKernel(const double val);

  void RecordBranchFeatures(const int left_leaf_index,
                            const int right_leaf_index,
                            const int real_feature_index);

  CUDAVector<int> cuda_left_child_;
  CUDAVector<int> cuda_right_child_;
  CUDAVector<int> cuda_split_feature_inner_;
  CUDAVector<int> cuda_split_feature_;
  CUDAVector<int> cuda_leaf_depth_;
  CUDAVector<int> cuda_leaf_parent_;
  CUDAVector<uint32_t> cuda_threshold_in_bin_;
  CUDAVector<double> cuda_threshold_;
  CUDAVector<double> cuda_internal_weight_;
  CUDAVector<double> cuda_internal_value_;
  CUDAVector<int8_t> cuda_decision_type_;
  CUDAVector<double> cuda_leaf_value_;
  CUDAVector<data_size_t> cuda_leaf_count_;
  CUDAVector<double> cuda_leaf_weight_;
  CUDAVector<data_size_t> cuda_internal_count_;
  CUDAVector<float> cuda_split_gain_;
  CUDAVector<uint32_t> cuda_bitset_;
  CUDAVector<uint32_t> cuda_bitset_inner_;
  CUDAVector<int> cuda_cat_boundaries_;
  CUDAVector<int> cuda_cat_boundaries_inner_;

  cudaStream_t cuda_stream_;

  const int num_threads_per_block_add_prediction_to_score_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_utils.hu <==
/*!
 * Copyright (c) 2020-2021 IBM Corporation, Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_CUDA_CUDA_UTILS_H_
#define LIGHTGBM_CUDA_CUDA_UTILS_H_

#ifdef USE_CUDA

#if defined(USE_ROCM)
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <rccl/rccl.h>
#else
#include <cuda.h>
#include <cuda_runtime.h>
#include <nccl.h>
#endif
#include <stdio.h>

#include <LightGBM/utils/log.h>
#include <LightGBM/meta.h>

#include <algorithm>
#include <vector>
#include <cmath>

namespace LightGBM {

typedef unsigned long long atomic_add_long_t;

#define CUDASUCCESS_OR_FATAL(ans) { gpuAssert((ans), __FILE__, __LINE__); }
inline void gpuAssert(cudaError_t code, const char *file, int line, bool abort = true) {
  if (code != cudaSuccess) {
    LightGBM::Log::Fatal("[CUDA] %s %s %d\n", cudaGetErrorString(code), file, line);
    if (abort) exit(code);
  }
}

#define CUDASUCCESS_OR_FATAL_OUTER(ans) { gpuAssert((ans), file, line); }

#define NCCLCHECK(cmd) do {                         \
  ncclResult_t r = cmd;                             \
  if (r!= ncclSuccess) {                            \
    printf("Failed, NCCL error %s:%d '%s'\n",             \
        __FILE__,__LINE__,ncclGetErrorString(r));   \
    exit(EXIT_FAILURE);                             \
  }                                                 \
} while(0)

void SetCUDADevice(int gpu_device_id, const char* file, int line);

int GetCUDADevice(const char* file, int line);

template <typename T>
void AllocateCUDAMemory(T** out_ptr, size_t size, const char* file, const int line) {
  void* tmp_ptr = nullptr;
  CUDASUCCESS_OR_FATAL_OUTER(cudaMalloc(&tmp_ptr, size * sizeof(T)));
  *out_ptr = reinterpret_cast<T*>(tmp_ptr);
}

template <typename T>
void CopyFromHostToCUDADevice(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyHostToDevice));
}

template <typename T>
void InitCUDAMemoryFromHostMemory(T** dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  AllocateCUDAMemory<T>(dst_ptr, size, file, line);
  CopyFromHostToCUDADevice<T>(*dst_ptr, src_ptr, size, file, line);
}

template <typename T>
void CopyFromCUDADeviceToHost(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToHost));
}

template <typename T>
void CopyFromCUDADeviceToHostAsync(T* dst_ptr, const T* src_ptr, size_t size, cudaStream_t stream, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpyAsync(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToHost, stream));
}

template <typename T>
void CopyFromCUDADeviceToCUDADevice(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToDevice));
}

template <typename T>
void CopyFromCUDADeviceToCUDADeviceAsync(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpyAsync(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToDevice));
}

void SynchronizeCUDADevice(const char* file, const int line);

void SynchronizeCUDAStream(cudaStream_t cuda_stream, const char* file, const int line);

template <typename T>
void SetCUDAMemory(T* dst_ptr, int value, size_t size, const char* file, const int line) {
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemset(reinterpret_cast<void*>(dst_ptr), value, size * sizeof(T)));
  SynchronizeCUDADevice(file, line);
}

template <typename T>
void DeallocateCUDAMemory(T** ptr, const char* file, const int line) {
  if (*ptr != nullptr) {
    CUDASUCCESS_OR_FATAL_OUTER(cudaFree(reinterpret_cast<void*>(*ptr)));
    *ptr = nullptr;
  }
}

void PrintLastCUDAError();

template <typename T>
class CUDAVector {
 public:
  CUDAVector() {
    size_ = 0;
    data_ = nullptr;
  }

  explicit CUDAVector(size_t size) {
    size_ = size;
    AllocateCUDAMemory<T>(&data_, size_, __FILE__, __LINE__);
  }

  void Resize(size_t size) {
    if (size == size_) {
      return;
    }
    if (size == 0) {
      Clear();
      return;
    }
    T* new_data = nullptr;
    AllocateCUDAMemory<T>(&new_data, size, __FILE__, __LINE__);
    if (size_ > 0 && data_ != nullptr) {
      const size_t size_for_old_content = std::min<size_t>(size_, size);
      CopyFromCUDADeviceToCUDADevice<T>(new_data, data_, size_for_old_content, __FILE__, __LINE__);
    }
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    data_ = new_data;
    size_ = size;
  }

  void InitFromHostVector(const std::vector<T>& host_vector) {
    Resize(host_vector.size());
    CopyFromHostToCUDADevice(data_, host_vector.data(), host_vector.size(), __FILE__, __LINE__);
  }

  void InitFromHostMemory(const T* host_memory, size_t len) {
    Resize(len);
    CopyFromHostToCUDADevice(data_, host_memory, len, __FILE__, __LINE__);
  }

  void Clear() {
    if (size_ > 0 && data_ != nullptr) {
      DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    }
    size_ = 0;
  }

  void PushBack(const T* values, size_t len) {
    T* new_data = nullptr;
    AllocateCUDAMemory<T>(&new_data, size_ + len, __FILE__, __LINE__);
    if (size_ > 0 && data_ != nullptr) {
      CopyFromCUDADeviceToCUDADevice<T>(new_data, data_, size_, __FILE__, __LINE__);
    }
    CopyFromCUDADeviceToCUDADevice<T>(new_data + size_, values, len, __FILE__, __LINE__);
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    size_ += len;
    data_ = new_data;
  }

  size_t Size() const {
    return size_;
  }

  ~CUDAVector() {
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
  }

  std::vector<T> ToHost() {
    std::vector<T> host_vector(size_);
    if (size_ > 0 && data_ != nullptr) {
      CopyFromCUDADeviceToHost(host_vector.data(), data_, size_, __FILE__, __LINE__);
    }
    return host_vector;
  }

  T* RawData() const {
    return data_;
  }

  void SetValue(int value) {
    SetCUDAMemory<T>(data_, value, size_, __FILE__, __LINE__);
  }

  const T* RawDataReadOnly() const {
    return data_;
  }

  T* MoveTo() {
    size_ = 0;
    T* old_data = data_;
    data_ = nullptr;
    return old_data;
  }

  template <typename OTHER_T>
  void MoveFrom(CUDAVector<OTHER_T>& other, size_t new_size) {
    data_ = reinterpret_cast<T*>(other.MoveTo());
    size_ = new_size;
  }

 private:
  T* data_;
  size_t size_;
};

template <typename T>
static __device__ T SafeLog(T x) {
  if (x > 0) {
    return std::log(x);
  } else {
    return -INFINITY;
  }
}

class NCCLInfo {
 public:
  NCCLInfo() {
    nccl_communicator_ = nullptr;
    nccl_gpu_rank_ = -1;
    local_gpu_rank_ = -1;
    gpu_device_id_ = -1;
    num_gpu_in_node_ = 0;
    global_num_data_ = 0;
  }

  virtual void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) {
    nccl_communicator_ = nccl_communicator;
    nccl_gpu_rank_ = nccl_gpu_rank;
    local_gpu_rank_ = local_gpu_rank;
    gpu_device_id_ = gpu_device_id;
    global_num_data_ = global_num_data;
  }

 protected:
  ncclComm_t nccl_communicator_ = nullptr;
  int nccl_gpu_rank_ = -1;
  int local_gpu_rank_ = -1;
  int gpu_device_id_ = -1;
  int num_gpu_in_node_ = 0;
  data_size_t global_num_data_ = 0;
};

cudaStream_t CUDAStreamCreate();

void CUDAStreamDestroy(cudaStream_t cuda_stream);

void NCCLGroupStart();

void NCCLGroupEnd();

template <typename T>
void NCCLAllReduce(const T* send_buffer, T* recv_buffer, size_t count, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm, cudaStream_t stream) {
  NCCLCHECK(ncclAllReduce(reinterpret_cast<const void*>(send_buffer), reinterpret_cast<void*>(recv_buffer), count, datatype, op, comm, stream));
}

template <typename T>
void NCCLAllReduce(const T* send_buffer, T* recv_buffer, size_t count, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm) {
  cudaStream_t nccl_stream;
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&nccl_stream));
  NCCLCHECK(ncclAllReduce(reinterpret_cast<const void*>(send_buffer), reinterpret_cast<void*>(recv_buffer), count, datatype, op, comm, nccl_stream));
  CUDASUCCESS_OR_FATAL(cudaStreamSynchronize(nccl_stream));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(nccl_stream));
}

template <typename T>
T NCCLAllReduce(T send_value, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm, cudaStream_t stream) {
  CUDAVector<T> send_buffer(1);
  CopyFromHostToCUDADevice<T>(send_buffer.RawData(), &send_value, 1, __FILE__, __LINE__);
  NCCLAllReduce<T>(send_buffer.RawDataReadOnly(), send_buffer.RawData(), 1, datatype, op, comm, stream);
  T recv_value = 0;
  CopyFromCUDADeviceToHost<T>(&recv_value, send_buffer.RawDataReadOnly(), 1, __FILE__, __LINE__);
  return recv_value;
}

template <typename T>
T NCCLAllReduce(T send_value, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm) {
  CUDAVector<T> send_buffer(1);
  CopyFromHostToCUDADevice<T>(send_buffer.RawData(), &send_value, 1, __FILE__, __LINE__);
  NCCLAllReduce<T>(send_buffer.RawDataReadOnly(), send_buffer.RawData(), 1, datatype, op, comm);
  T recv_value = 0;
  CopyFromCUDADeviceToHost<T>(&recv_value, send_buffer.RawDataReadOnly(), 1, __FILE__, __LINE__);
  return recv_value;
}

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_CUDA_CUDA_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/cuda/vector_cudahost.h <==
/*!
 * Copyright (c) 2020-2021 IBM Corporation, Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_

#include <LightGBM/utils/common.h>

#ifdef USE_CUDA
#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif  // USE_ROCM
#include <LightGBM/cuda/cuda_utils.hu>
#endif  // USE_CUDA
#include <stdio.h>

enum LGBM_Device {
  lgbm_device_cpu,
  lgbm_device_gpu,
  lgbm_device_cuda
};

enum Use_Learner {
  use_cpu_learner,
  use_gpu_learner,
  use_cuda_learner
};

namespace LightGBM {

class LGBM_config_ {
 public:
  static int current_device;  // Default: lgbm_device_cpu
  static int current_learner;  // Default: use_cpu_learner
};


template <class T>
struct CHAllocator {
  typedef T value_type;
  CHAllocator() {}
  template <class U> CHAllocator(const CHAllocator<U>& other);
  T* allocate(std::size_t n) {
    T* ptr;
    if (n == 0) return NULL;
    n = SIZE_ALIGNED(n);
    #ifdef USE_CUDA
      if (LGBM_config_::current_device == lgbm_device_cuda) {
        cudaError_t ret = cudaHostAlloc(reinterpret_cast<void**>(&ptr), n*sizeof(T), cudaHostAllocPortable);
        if (ret != cudaSuccess) {
          Log::Warning("Defaulting to malloc in CHAllocator!!!");
          ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
        }
      } else {
        ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
      }
    #else
      ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
    #endif
    return ptr;
  }

  void deallocate(T* p, std::size_t n) {
    (void)n;  // UNUSED
    if (p == NULL) return;
    #ifdef USE_CUDA
      if (LGBM_config_::current_device == lgbm_device_cuda) {
        cudaPointerAttributes attributes;
        CUDASUCCESS_OR_FATAL(cudaPointerGetAttributes(&attributes, p));
        #if CUDA_VERSION >= 10000 || defined(USE_ROCM)
          if ((attributes.type == cudaMemoryTypeHost) && (attributes.devicePointer != NULL)) {
            CUDASUCCESS_OR_FATAL(cudaFreeHost(p));
          }
        #else
          if ((attributes.memoryType == cudaMemoryTypeHost) && (attributes.devicePointer != NULL)) {
            CUDASUCCESS_OR_FATAL(cudaFreeHost(p));
          }
        #endif
      } else {
        _mm_free(p);
      }
    #else
      _mm_free(p);
    #endif
  }
};
template <class T, class U>
bool operator==(const CHAllocator<T>&, const CHAllocator<U>&);
template <class T, class U>
bool operator!=(const CHAllocator<T>&, const CHAllocator<U>&);

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/dataset.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_

#include <LightGBM/arrow.h>
#include <LightGBM/config.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/meta.h>
#include <LightGBM/train_share_states.h>
#include <LightGBM/utils/byte_buffer.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/text_reader.h>

#include <cstdint>
#include <string>
#include <functional>
#include <map>
#include <memory>
#include <mutex>
#include <unordered_set>
#include <utility>
#include <vector>

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_metadata.hpp>

namespace LightGBM {

/*! \brief forward declaration */
class DatasetLoader;
/*!
* \brief This class is used to store some meta(non-feature) data for training data,
*        e.g. labels, weights, initial scores, query level information.
*
*        Some details:
*        1. Label, used for training.
*        2. Weights, weighs of records, optional
*        3. Query Boundaries, necessary for LambdaRank.
*           The documents of i-th query is in [ query_boundaries[i], query_boundaries[i+1] )
*        4. Query Weights, auto calculate by weights and query_boundaries(if both of them are existed)
*           the weight for i-th query is sum(query_boundaries[i] , .., query_boundaries[i+1]) / (query_boundaries[i + 1] -  query_boundaries[i+1])
*        5. Initial score. optional. if existing, the model will boost from this score, otherwise will start from 0.
*/
class Metadata {
 public:
  /*!
  * \brief Null constructor
  */
  Metadata();
  /*!
  * \brief Initialization will load query level information, since it is need for sampling data
  * \param data_filename Filename of data
  */
  void Init(const char* data_filename);
  /*!
  * \brief init as subset
  * \param metadata Filename of data
  * \param used_indices
  * \param num_used_indices
  */
  void Init(const Metadata& metadata, const data_size_t* used_indices, data_size_t num_used_indices);
  /*!
  * \brief Initial with binary memory
  * \param memory Pointer to memory
  */
  void LoadFromMemory(const void* memory);
  /*! \brief Destructor */
  ~Metadata();

  /*!
  * \brief Initial work, will allocate space for label, weight (if exists) and query (if exists)
  * \param num_data Number of training data
  * \param weight_idx Index of weight column, < 0 means doesn't exists
  * \param query_idx Index of query id column, < 0 means doesn't exists
  */
  void Init(data_size_t num_data, int weight_idx, int query_idx);

  /*!
  * \brief Allocate space for label, weight (if exists), initial score (if exists) and query (if exists)
  * \param num_data Number of data
  * \param reference Reference metadata
  */
  void InitByReference(data_size_t num_data, const Metadata* reference);

  /*!
  * \brief Allocate space for label, weight (if exists), initial score (if exists) and query (if exists)
  * \param num_data Number of data rows
  * \param has_weights Whether the metadata has weights
  * \param has_init_scores Whether the metadata has initial scores
  * \param has_queries Whether the metadata has queries
  * \param nclasses Number of classes for initial scores
  */
  void Init(data_size_t num_data, int32_t has_weights, int32_t has_init_scores, int32_t has_queries, int32_t nclasses);

  /*!
  * \brief Partition label by used indices
  * \param used_indices Indices of local used
  */
  void PartitionLabel(const std::vector<data_size_t>& used_indices);

  /*!
  * \brief Partition meta data according to local used indices if need
  * \param num_all_data Number of total training data, including other machines' data on distributed learning
  * \param used_data_indices Indices of local used training data
  */
  void CheckOrPartition(data_size_t num_all_data,
                        const std::vector<data_size_t>& used_data_indices);

  void SetLabel(const label_t* label, data_size_t len);
  void SetLabel(struct ArrowArrayStream* stream);
  void SetLabel(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetWeights(const label_t* weights, data_size_t len);
  void SetWeights(struct ArrowArrayStream* stream);
  void SetWeights(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetQuery(const data_size_t* query, data_size_t len);
  void SetQuery(struct ArrowArrayStream* stream);
  void SetQuery(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetPosition(const data_size_t* position, data_size_t len);
  void SetPosition(struct ArrowArrayStream* stream);
  void SetPosition(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  /*!
  * \brief Set initial scores
  * \param init_score Initial scores, this class will manage memory for init_score.
  */
  void SetInitScore(const double* init_score, data_size_t len);
  void SetInitScore(struct ArrowArrayStream* stream);
  void SetInitScore(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);


  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  void SaveBinaryToFile(BinaryWriter* writer) const;

  /*!
  * \brief Get sizes in byte of this object
  */
  size_t SizesInByte() const;

  /*!
  * \brief Get pointer of label
  * \return Pointer of label
  */
  inline const label_t* label() const { return label_.data(); }

  /*!
  * \brief Set label for one record
  * \param idx Index of this record
  * \param value Label value of this record
  */
  inline void SetLabelAt(data_size_t idx, label_t value) {
    label_[idx] = value;
  }

  /*!
  * \brief Set Weight for one record
  * \param idx Index of this record
  * \param value Weight value of this record
  */
  inline void SetWeightAt(data_size_t idx, label_t value) {
    weights_[idx] = value;
  }

  /*!
  * \brief Set initial scores for one record.  Note that init_score might have multiple columns and is stored in column format.
  * \param idx Index of this record
  * \param values Initial score values for this record, one per class
  */
  inline void SetInitScoreAt(data_size_t idx, const double* values) {
    const auto nclasses = num_init_score_classes();
    const double* val_ptr = values;
    for (int i = idx; i < nclasses * num_data_; i += num_data_, ++val_ptr) {
      init_score_[i] = *val_ptr;
    }
  }

  /*!
  * \brief Set Query Id for one record
  * \param idx Index of this record
  * \param value Query Id value of this record
  */
  inline void SetQueryAt(data_size_t idx, data_size_t value) {
    queries_[idx] = static_cast<data_size_t>(value);
  }

  /*! \brief Load initial scores from file */
  void LoadInitialScore(const std::string& data_filename);

  /*!
  * \brief Insert data from a given data to the current data at a specified index
  * \param start_index The target index to begin the insertion
  * \param count Number of records to insert
  * \param labels Pointer to label data
  * \param weights Pointer to weight data, or null
  * \param init_scores Pointer to init-score data, or null
  * \param queries Pointer to query data, or null
  */
  void InsertAt(data_size_t start_index,
    data_size_t count,
    const float* labels,
    const float* weights,
    const double* init_scores,
    const int32_t* queries);

  /*!
  * \brief Perform any extra operations after all data has been loaded
  */
  void FinishLoad();
  /*!
  * \brief Get weights, if not exists, will return nullptr
  * \return Pointer of weights
  */
  inline const label_t* weights() const {
    if (!weights_.empty()) {
      return weights_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get positions, if does not exist then return nullptr
  * \return Pointer of positions
  */
  inline const data_size_t* positions() const {
    if (!positions_.empty()) {
      return positions_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get position IDs, if does not exist then return nullptr
  * \return Pointer of position IDs
  */
  inline const std::string* position_ids() const {
    if (!position_ids_.empty()) {
      return position_ids_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get Number of different position IDs
  * \return number of different position IDs
  */
  inline size_t num_position_ids() const {
      return position_ids_.size();
  }

  /*!
  * \brief Get data boundaries on queries, if not exists, will return nullptr
  *        we assume data will order by query,
  *        the interval of [query_boundaris[i], query_boundaris[i+1])
  *        is the data indices for query i.
  * \return Pointer of data boundaries on queries
  */
  inline const data_size_t* query_boundaries() const {
    if (!query_boundaries_.empty()) {
      return query_boundaries_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get Number of queries
  * \return Number of queries
  */
  inline data_size_t num_queries() const { return num_queries_; }

  /*!
  * \brief Get weights for queries, if not exists, will return nullptr
  * \return Pointer of weights for queries
  */
  inline const label_t* query_weights() const {
    if (!query_weights_.empty()) {
      return query_weights_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get initial scores, if not exists, will return nullptr
  * \return Pointer of initial scores
  */
  inline const double* init_score() const {
    if (!init_score_.empty()) {
      return init_score_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get size of initial scores
  */
  inline int64_t num_init_score() const { return num_init_score_; }

  /*!
  * \brief Get number of classes
  */
  inline int32_t num_init_score_classes() const {
    if (num_data_ && num_init_score_) {
      return static_cast<int>(num_init_score_ / num_data_);
    }
    return 1;
  }

  /*! \brief Disable copy */
  Metadata& operator=(const Metadata&) = delete;
  /*! \brief Disable copy */
  Metadata(const Metadata&) = delete;

  #ifdef USE_CUDA

  CUDAMetadata* cuda_metadata() const { return cuda_metadata_.get(); }

  void CreateCUDAMetadata(const int gpu_device_id);

  #endif  // USE_CUDA

 private:
  /*! \brief Load wights from file */
  void LoadWeights();
  /*! \brief Load positions from file */
  void LoadPositions();
  /*! \brief Load query boundaries from file */
  void LoadQueryBoundaries();
  /*! \brief Calculate query weights from queries */
  void CalculateQueryWeights();
  /*! \brief Calculate query boundaries from queries */
  void CalculateQueryBoundaries();
  /*! \brief Insert labels at the given index */
  void InsertLabels(const label_t* labels, data_size_t start_index, data_size_t len);
  /*! \brief Set labels from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetLabelsFromIterator(It first, It last);
  /*! \brief Insert weights at the given index */
  void InsertWeights(const label_t* weights, data_size_t start_index, data_size_t len);
  /*! \brief Set weights from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetWeightsFromIterator(It first, It last);
  /*! \brief Insert initial scores at the given index */
  void InsertInitScores(const double* init_scores, data_size_t start_index, data_size_t len, data_size_t source_size);
  /*! \brief Set init scores from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetInitScoresFromIterator(It first, It last);
  /*! \brief Insert queries at the given index */
  void InsertQueries(const data_size_t* queries, data_size_t start_index, data_size_t len);
  /*! \brief Set queries from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetQueriesFromIterator(It first, It last);
  /*! \brief Filename of current data */
  std::string data_filename_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of weights, used to check correct weight file */
  data_size_t num_weights_;
  /*! \brief Number of positions, used to check correct position file */
  data_size_t num_positions_;
  /*! \brief Label data */
  std::vector<label_t> label_;
  /*! \brief Weights data */
  std::vector<label_t> weights_;
  /*! \brief Positions data */
  std::vector<data_size_t> positions_;
  /*! \brief Position identifiers */
  std::vector<std::string> position_ids_;
  /*! \brief Query boundaries */
  std::vector<data_size_t> query_boundaries_;
  /*! \brief Query weights */
  std::vector<label_t> query_weights_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Number of Initial score, used to check correct weight file */
  int64_t num_init_score_;
  /*! \brief Initial score */
  std::vector<double> init_score_;
  /*! \brief Queries data */
  std::vector<data_size_t> queries_;
  /*! \brief mutex for threading safe call */
  std::mutex mutex_;
  bool weight_load_from_file_;
  bool position_load_from_file_;
  bool query_load_from_file_;
  bool init_score_load_from_file_;
  #ifdef USE_CUDA
  std::unique_ptr<CUDAMetadata> cuda_metadata_;
  #endif  // USE_CUDA
};


/*! \brief Interface for Parser */
class Parser {
 public:
  typedef const char* (*AtofFunc)(const char* p, double* out);

  /*! \brief Default constructor */
  Parser() {}

  /*!
  * \brief Constructor for customized parser. The constructor accepts content not path because need to save/load the config along with model string
  */
  explicit Parser(std::string) {}

  /*! \brief virtual destructor */
  virtual ~Parser() {}

  /*!
  * \brief Parse one line with label
  * \param str One line record, string format, should end with '\0'
  * \param out_features Output columns, store in (column_idx, values)
  * \param out_label Label will store to this if exists
  */
  virtual void ParseOneLine(const char* str,
                            std::vector<std::pair<int, double>>* out_features, double* out_label) const = 0;

  virtual int NumFeatures() const = 0;

  /*!
  * \brief Create an object of parser, will auto choose the format depend on file
  * \param filename One Filename of data
  * \param header whether input file contains header
  * \param num_features Pass num_features of this data file if you know, <=0 means don't know
  * \param label_idx index of label column
  * \param precise_float_parser using precise floating point number parsing if true
  * \return Object of parser
  */
  static Parser* CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser);

  /*!
  * \brief Create an object of parser, could use customized parser, or auto choose the format depend on file
  * \param filename One Filename of data
  * \param header whether input file contains header
  * \param num_features Pass num_features of this data file if you know, <=0 means don't know
  * \param label_idx index of label column
  * \param precise_float_parser using precise floating point number parsing if true
  * \param parser_config_str Customized parser config content
  * \return Object of parser
  */
  static Parser* CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser,
                              std::string parser_config_str);

  /*!
  * \brief Generate parser config str used for custom parser initialization, may save values of label id and header
  * \param filename One Filename of data
  * \param parser_config_filename One Filename of parser config
  * \param header whether input file contains header
  * \param label_idx index of label column
  * \return Parser config str
  */
  static std::string GenerateParserConfigStr(const char* filename, const char* parser_config_filename, bool header, int label_idx);
};

/*! \brief Interface for parser factory, used by customized parser */
class ParserFactory {
 private:
  ParserFactory() {}
  std::map<std::string, std::function<Parser*(std::string)>> object_map_;

 public:
  ~ParserFactory() {}
  static ParserFactory& getInstance();
  void Register(std::string class_name, std::function<Parser*(std::string)> objc);
  Parser* getObject(std::string class_name, std::string config_str);
};

/*! \brief Interface for parser reflector, used by customized parser */
class ParserReflector {
 public:
  ParserReflector(std::string class_name, std::function<Parser*(std::string)> objc) {
    ParserFactory::getInstance().Register(class_name, objc);
  }
  virtual ~ParserReflector() {}
};

/*! \brief The main class of data set,
*          which are used to training or validation
*/
class Dataset {
 public:
  friend DatasetLoader;

  LIGHTGBM_EXPORT Dataset();

  LIGHTGBM_EXPORT Dataset(data_size_t num_data);

  void Construct(
    std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    int num_total_features,
    const std::vector<std::vector<double>>& forced_bins,
    int** sample_non_zero_indices,
    double** sample_values,
    const int* num_per_col,
    int num_sample_col,
    size_t total_sample_cnt,
    const Config& io_config);

  /*! \brief Destructor */
  LIGHTGBM_EXPORT ~Dataset();

  /*!
  * \brief Initialize from the given reference
  * \param num_data Number of data
  * \param reference Reference dataset
  */
  LIGHTGBM_EXPORT void InitByReference(data_size_t num_data, const Dataset* reference) {
    metadata_.InitByReference(num_data, &reference->metadata());
  }

  LIGHTGBM_EXPORT void InitStreaming(data_size_t num_data,
                                     int32_t has_weights,
                                     int32_t has_init_scores,
                                     int32_t has_queries,
                                     int32_t nclasses,
                                     int32_t nthreads,
                                     int32_t omp_max_threads) {
    // Initialize optional max thread count with either parameter or OMP setting
    if (omp_max_threads > 0) {
      omp_max_threads_ = omp_max_threads;
    } else if (omp_max_threads_ <= 0) {
      omp_max_threads_ = OMP_NUM_THREADS();
    }

    metadata_.Init(num_data, has_weights, has_init_scores, has_queries, nclasses);
    for (int i = 0; i < num_groups_; ++i) {
      feature_groups_[i]->InitStreaming(nthreads, omp_max_threads_);
    }
  }

  LIGHTGBM_EXPORT bool CheckAlign(const Dataset& other) const {
    if (num_features_ != other.num_features_) {
      return false;
    }
    if (num_total_features_ != other.num_total_features_) {
      return false;
    }
    if (label_idx_ != other.label_idx_) {
      return false;
    }
    for (int i = 0; i < num_features_; ++i) {
      if (!FeatureBinMapper(i)->CheckAlign(*(other.FeatureBinMapper(i)))) {
        return false;
      }
    }
    return true;
  }

  inline void FinishOneRow(int tid, data_size_t row_idx, const std::vector<bool>& is_feature_added) {
    if (is_finish_load_) {
      return;
    }
    for (auto fidx : feature_need_push_zeros_) {
      if (is_feature_added[fidx]) {
        continue;
      }
      const int group = feature2group_[fidx];
      const int sub_feature = feature2subfeature_[fidx];
      feature_groups_[group]->PushData(tid, sub_feature, row_idx, 0.0f);
    }
  }

  inline void PushOneValue(int tid, data_size_t row_idx, size_t col_idx, double value) {
    if (this->is_finish_load_)
      return;
    auto feature_idx = this->used_feature_map_[col_idx];
    if (feature_idx >= 0) {
      auto group = this->feature2group_[feature_idx];
      auto sub_feature = this->feature2subfeature_[feature_idx];
      this->feature_groups_[group]->PushData(tid, sub_feature, row_idx, value);
      if (this->has_raw_) {
        auto feat_ind = numeric_feature_map_[feature_idx];
        if (feat_ind >= 0) {
          raw_data_[feat_ind][row_idx] = static_cast<float>(value);
        }
      }
    }
  }

  inline void PushOneRow(int tid, data_size_t row_idx, const std::vector<double>& feature_values) {
    for (size_t i = 0; i < feature_values.size() && i < static_cast<size_t>(num_total_features_); ++i) {
      this->PushOneValue(tid, row_idx, i, feature_values[i]);
    }
  }

  inline void PushOneRow(int tid, data_size_t row_idx, const std::vector<std::pair<int, double>>& feature_values) {
    if (is_finish_load_) {
      return;
    }
    std::vector<bool> is_feature_added(num_features_, false);
    for (auto& inner_data : feature_values) {
      if (inner_data.first >= num_total_features_) {
        continue;
      }
      int feature_idx = used_feature_map_[inner_data.first];
      if (feature_idx >= 0) {
        is_feature_added[feature_idx] = true;
        const int group = feature2group_[feature_idx];
        const int sub_feature = feature2subfeature_[feature_idx];
        feature_groups_[group]->PushData(tid, sub_feature, row_idx, inner_data.second);
        if (has_raw_) {
          int feat_ind = numeric_feature_map_[feature_idx];
          if (feat_ind >= 0) {
            raw_data_[feat_ind][row_idx] = static_cast<float>(inner_data.second);
          }
        }
      }
    }
    FinishOneRow(tid, row_idx, is_feature_added);
  }

  inline void PushOneData(int tid, data_size_t row_idx, int group, int feature_idx, int sub_feature, double value) {
    feature_groups_[group]->PushData(tid, sub_feature, row_idx, value);
    if (has_raw_) {
      int feat_ind = numeric_feature_map_[feature_idx];
      if (feat_ind >= 0) {
        raw_data_[feat_ind][row_idx] = static_cast<float>(value);
      }
    }
  }

  inline void InsertMetadataAt(data_size_t start_index,
    data_size_t count,
    const label_t* labels,
    const label_t* weights,
    const double* init_scores,
    const data_size_t* queries) {
    metadata_.InsertAt(start_index, count, labels, weights, init_scores, queries);
  }

  inline int RealFeatureIndex(int fidx) const {
    return real_feature_idx_[fidx];
  }

  inline int InnerFeatureIndex(int col_idx) const {
    return used_feature_map_[col_idx];
  }
  inline int Feature2Group(int feature_idx) const {
    return feature2group_[feature_idx];
  }
  inline int Feature2SubFeature(int feature_idx) const {
    return feature2subfeature_[feature_idx];
  }
  inline uint64_t GroupBinBoundary(int group_idx) const {
    return group_bin_boundaries_[group_idx];
  }
  inline uint64_t NumTotalBin() const {
    return group_bin_boundaries_.back();
  }

  inline std::vector<int> ValidFeatureIndices() const {
    std::vector<int> ret;
    for (int i = 0; i < num_total_features_; ++i) {
      if (used_feature_map_[i] >= 0) {
        ret.push_back(i);
      }
    }
    return ret;
  }
  void ReSize(data_size_t num_data);

  void CopySubrow(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data);

  void CopySubrow(const Dataset* fullset, const data_size_t* used_indices,
                  data_size_t num_used_indices, bool need_meta_data,
                  const std::vector<int8_t>* is_feature_used);

  void CopySubrowToDevice(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data, int gpu_device_id);

  MultiValBin* GetMultiBinFromSparseFeatures(const std::vector<uint32_t>& offsets) const;

  MultiValBin* GetMultiBinFromAllFeatures(const std::vector<uint32_t>& offsets) const;

  template <bool USE_QUANT_GRAD, int HIST_BITS>
  TrainingShareStates* GetShareStates(
      score_t* gradients, score_t* hessians,
      const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
      bool force_col_wise, bool force_row_wise, const int num_grad_quant_bins) const;

  LIGHTGBM_EXPORT void FinishLoad();

  bool SetFieldFromArrow(const char* field_name, struct ArrowArrayStream* stream);

  bool SetFieldFromArrow(const char* field_name, int64_t n_chunks,
                         struct ArrowArray* chunks, struct ArrowSchema* schema);

  LIGHTGBM_EXPORT bool SetFloatField(const char* field_name, const float* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool SetDoubleField(const char* field_name, const double* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool SetIntField(const char* field_name, const int* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool GetFloatField(const char* field_name, data_size_t* out_len, const float** out_ptr);

  LIGHTGBM_EXPORT bool GetDoubleField(const char* field_name, data_size_t* out_len, const double** out_ptr);

  LIGHTGBM_EXPORT bool GetIntField(const char* field_name, data_size_t* out_len, const int** out_ptr);

  /*!
  * \brief Save current dataset into binary file, will save to "filename.bin"
  */
  LIGHTGBM_EXPORT void SaveBinaryFile(const char* bin_filename);

  /*!
   * \brief Serialize the overall Dataset definition/schema to a binary buffer (i.e., without data)
   */
  LIGHTGBM_EXPORT void SerializeReference(ByteBuffer* out);

  LIGHTGBM_EXPORT void DumpTextFile(const char* text_filename);

  LIGHTGBM_EXPORT void CopyFeatureMapperFrom(const Dataset* dataset);

  LIGHTGBM_EXPORT void CreateValid(const Dataset* dataset);

  void InitTrain(const std::vector<int8_t>& is_feature_used,
                 TrainingShareStates* share_state) const;

  template <bool USE_INDICES, bool USE_HESSIAN, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsInner(const std::vector<int8_t>& is_feature_used,
                                const data_size_t* data_indices,
                                data_size_t num_data, const score_t* gradients,
                                const score_t* hessians,
                                score_t* ordered_gradients,
                                score_t* ordered_hessians,
                                TrainingShareStates* share_state,
                                hist_t* hist_data) const;

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsMultiVal(const data_size_t* data_indices,
                                   data_size_t num_data,
                                   const score_t* gradients,
                                   const score_t* hessians,
                                   TrainingShareStates* share_state,
                                   hist_t* hist_data) const;

  template <bool USE_QUANT_GRAD, int HIST_BITS>
  inline void ConstructHistograms(
      const std::vector<int8_t>& is_feature_used,
      const data_size_t* data_indices, data_size_t num_data,
      const score_t* gradients, const score_t* hessians,
      score_t* ordered_gradients, score_t* ordered_hessians,
      TrainingShareStates* share_state, hist_t* hist_data) const {
    if (num_data <= 0) {
      return;
    }
    bool use_indices = data_indices != nullptr && (num_data < num_data_);
    if (share_state->is_constant_hessian) {
      if (use_indices) {
        ConstructHistogramsInner<true, false, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      } else {
        ConstructHistogramsInner<false, false, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      }
    } else {
      if (use_indices) {
        ConstructHistogramsInner<true, true, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      } else {
        ConstructHistogramsInner<false, true, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      }
    }
  }

  void FixHistogram(int feature_idx, double sum_gradient, double sum_hessian, hist_t* data) const;

  template <typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FixHistogramInt(int feature_idx, int64_t sum_gradient_and_hessian, hist_t* data) const;

  inline data_size_t Split(int feature, const uint32_t* threshold,
                           int num_threshold, bool default_left,
                           const data_size_t* data_indices,
                           data_size_t cnt, data_size_t* lte_indices,
                           data_size_t* gt_indices) const {
    const int group = feature2group_[feature];
    const int sub_feature = feature2subfeature_[feature];
    return feature_groups_[group]->Split(
        sub_feature, threshold, num_threshold, default_left, data_indices,
        cnt, lte_indices, gt_indices);
  }

  inline int SubFeatureBinOffset(int i) const {
    const int sub_feature = feature2subfeature_[i];
    if (sub_feature == 0) {
      return 1;
    } else {
      return 0;
    }
  }

  inline int FeatureNumBin(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->num_bin();
  }

  inline int FeatureGroupNumBin(int group) const {
    return feature_groups_[group]->num_total_bin_;
  }

  inline const BinMapper* FeatureBinMapper(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature].get();
  }

  inline const Bin* FeatureGroupBin(int group) const {
    return feature_groups_[group]->bin_data_.get();
  }

  inline BinIterator* FeatureIterator(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->SubFeatureIterator(sub_feature);
  }

  inline BinIterator* FeatureGroupIterator(int group) const {
    return feature_groups_[group]->FeatureGroupIterator();
  }

  inline bool IsMultiGroup(int i) const {
    return feature_groups_[i]->is_multi_val_;
  }

  inline size_t FeatureGroupSizesInByte(int group) const {
    return feature_groups_[group]->FeatureGroupSizesInByte();
  }

  inline void* FeatureGroupData(int group) const {
    return feature_groups_[group]->FeatureGroupData();
  }

  const void* GetColWiseData(
    const int feature_group_index,
    const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    std::vector<BinIterator*>* bin_iterator,
    const int num_threads) const;

  const void* GetColWiseData(
    const int feature_group_index,
    const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    BinIterator** bin_iterator) const;

  inline double RealThreshold(int i, uint32_t threshold) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->BinToValue(threshold);
  }

  // given a real threshold, find the closest threshold bin
  inline uint32_t BinThreshold(int i, double threshold_double) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->ValueToBin(threshold_double);
  }

  inline int MaxRealCatValue(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->MaxCatValue();
  }

  /*!
  * \brief Get meta data pointer
  * \return Pointer of meta data
  */
  inline const Metadata& metadata() const { return metadata_; }

  /*! \brief Get Number of used features */
  inline int num_features() const { return num_features_; }

  /*! \brief Get number of numeric features */
  inline int num_numeric_features() const { return num_numeric_features_; }

  /*! \brief Get Number of feature groups */
  inline int num_feature_groups() const { return num_groups_;}

  /*! \brief Get Number of total features */
  inline int num_total_features() const { return num_total_features_; }

  /*! \brief Get the index of label column */
  inline int label_idx() const { return label_idx_; }

  /*! \brief Get names of current data set */
  inline const std::vector<std::string>& feature_names() const { return feature_names_; }

  /*! \brief Get content of parser config file */
  inline const std::string parser_config_str() const { return parser_config_str_; }

  inline void set_feature_names(const std::vector<std::string>& feature_names) {
    if (feature_names.size() != static_cast<size_t>(num_total_features_)) {
      Log::Fatal("Size of feature_names error, should equal with total number of features");
    }
    feature_names_ = std::vector<std::string>(feature_names);
    std::unordered_set<std::string> feature_name_set;
    // replace ' ' in feature_names with '_'
    bool spaceInFeatureName = false;
    for (auto& feature_name : feature_names_) {
      // check JSON
      if (!Common::CheckAllowedJSON(feature_name)) {
        Log::Fatal("Do not support special JSON characters in feature name.");
      }
      if (feature_name.find(' ') != std::string::npos) {
        spaceInFeatureName = true;
        std::replace(feature_name.begin(), feature_name.end(), ' ', '_');
      }
      if (feature_name_set.count(feature_name) > 0) {
        Log::Fatal("Feature (%s) appears more than one time.", feature_name.c_str());
      }
      feature_name_set.insert(feature_name);
    }
    if (spaceInFeatureName) {
      Log::Warning("Found whitespace in feature_names, replace with underlines");
    }
  }

  inline std::vector<std::string> feature_infos() const {
    std::vector<std::string> bufs;
    for (int i = 0; i < num_total_features_; ++i) {
      int fidx = used_feature_map_[i];
      if (fidx < 0) {
        bufs.push_back("none");
      } else {
        const auto bin_mapper = FeatureBinMapper(fidx);
        bufs.push_back(bin_mapper->bin_info_string());
      }
    }
    return bufs;
  }

  /*! \brief Get Number of data */
  inline data_size_t num_data() const { return num_data_; }

  /*! \brief Get whether FinishLoad is automatically called when pushing last row. */
  inline bool wait_for_manual_finish() const { return wait_for_manual_finish_; }

  /*! \brief Get the maximum number of OpenMP threads to allocate for. */
  inline int omp_max_threads() const { return omp_max_threads_; }

  /*! \brief Set whether the Dataset is finished automatically when last row is pushed or with a manual
   *         MarkFinished API call.  Set to true for thread-safe streaming and/or if will be coalesced later.
   *         FinishLoad should not be called on any Dataset that will be coalesced.
   */
  inline void set_wait_for_manual_finish(bool value) {
    std::lock_guard<std::mutex> lock(mutex_);
    wait_for_manual_finish_ = value;
  }

  /*! \brief Disable copy */
  Dataset& operator=(const Dataset&) = delete;
  /*! \brief Disable copy */
  Dataset(const Dataset&) = delete;

  void AddFeaturesFrom(Dataset* other);

  /*! \brief Get has_raw_ */
  inline bool has_raw() const { return has_raw_; }

  /*! \brief Set has_raw_ */
  inline void SetHasRaw(bool has_raw) { has_raw_ = has_raw; }

  /*! \brief Resize raw_data_ */
  inline void ResizeRaw(int num_rows) {
    if (static_cast<int>(raw_data_.size()) > num_numeric_features_) {
      raw_data_.resize(num_numeric_features_);
    }
    for (size_t i = 0; i < raw_data_.size(); ++i) {
      raw_data_[i].resize(num_rows);
    }
    int curr_size = static_cast<int>(raw_data_.size());
    for (int i = curr_size; i < num_numeric_features_; ++i) {
      raw_data_.push_back(std::vector<float>(num_rows, 0));
    }
  }

  /*! \brief Get pointer to raw_data_ feature */
  inline const float* raw_index(int feat_ind) const {
    return raw_data_[numeric_feature_map_[feat_ind]].data();
  }

  inline uint32_t feature_max_bin(const int inner_feature_index) const {
    const int feature_group_index = Feature2Group(inner_feature_index);
    const int sub_feature_index = feature2subfeature_[inner_feature_index];
    return feature_groups_[feature_group_index]->feature_max_bin(sub_feature_index);
  }

  inline uint32_t feature_min_bin(const int inner_feature_index) const {
    const int feature_group_index = Feature2Group(inner_feature_index);
    const int sub_feature_index = feature2subfeature_[inner_feature_index];
    return feature_groups_[feature_group_index]->feature_min_bin(sub_feature_index);
  }

  #ifdef USE_CUDA

  const CUDAColumnData* cuda_column_data() const {
    return cuda_column_data_.get();
  }

  #endif  // USE_CUDA

 private:
  void SerializeHeader(BinaryWriter* serializer);

  size_t GetSerializedHeaderSize();

  void CreateCUDAColumnData();

  void CopySubrowHostPart(const Dataset* fullset,
                          const data_size_t* used_indices,
                          data_size_t num_used_indices,
                          bool need_meta_data,
                          const std::vector<int8_t>* is_feature_used);

  std::string data_filename_;
  /*! \brief Store used features */
  std::vector<std::unique_ptr<FeatureGroup>> feature_groups_;
  /*! \brief Mapper from real feature index to used index*/
  std::vector<int> used_feature_map_;
  /*! \brief Number of used features*/
  int num_features_;
  /*! \brief Number of total features*/
  int num_total_features_;
  /*! \brief Number of total data*/
  data_size_t num_data_;
  /*! \brief Store some label level data*/
  Metadata metadata_;
  /*! \brief index of label column */
  int label_idx_ = 0;
  /*! \brief store feature names */
  std::vector<std::string> feature_names_;
  /*! \brief serialized versions */
  static const int kSerializedReferenceVersionLength;
  static const char* serialized_reference_version;
  static const char* binary_file_token;
  static const char* binary_serialized_reference_token;
  int num_groups_;
  std::vector<int> real_feature_idx_;
  std::vector<int> feature2group_;
  std::vector<int> feature2subfeature_;
  std::vector<uint64_t> group_bin_boundaries_;
  std::vector<int> group_feature_start_;
  std::vector<int> group_feature_cnt_;
  bool is_finish_load_;
  int max_bin_;
  std::vector<int32_t> max_bin_by_feature_;
  std::vector<std::vector<double>> forced_bin_bounds_;
  int bin_construct_sample_cnt_;
  int min_data_in_bin_;
  bool use_missing_;
  bool zero_as_missing_;
  std::vector<int> feature_need_push_zeros_;
  std::vector<std::vector<float>> raw_data_;
  bool wait_for_manual_finish_;
  int omp_max_threads_ = -1;
  bool has_raw_;
  /*! map feature (inner index) to its index in the list of numeric (non-categorical) features */
  std::vector<int> numeric_feature_map_;
  int num_numeric_features_;
  std::string device_type_;
  int gpu_device_id_;
  /*! \brief mutex for threading safe call */
  std::mutex mutex_;

  #ifdef USE_CUDA
  std::unique_ptr<CUDAColumnData> cuda_column_data_;
  #endif  // USE_CUDA

  std::string parser_config_str_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/dataset_loader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_

#include <LightGBM/dataset.h>

#include <memory>
#include <string>
#include <unordered_set>
#include <vector>

namespace LightGBM {

class DatasetLoader {
 public:
  LIGHTGBM_EXPORT DatasetLoader(const Config& io_config, const PredictFunction& predict_fun, int num_class, const char* filename);

  LIGHTGBM_EXPORT ~DatasetLoader();

  LIGHTGBM_EXPORT Dataset* LoadFromFile(const char* filename, int rank, int num_machines);

  LIGHTGBM_EXPORT Dataset* LoadFromFile(const char* filename) {
    return LoadFromFile(filename, 0, 1);
  }

  LIGHTGBM_EXPORT Dataset* LoadFromFileAlignWithOtherDataset(const char* filename, const Dataset* train_data);

  LIGHTGBM_EXPORT Dataset* LoadFromSerializedReference(const char* buffer, size_t buffer_size, data_size_t num_data, int32_t num_classes);

  LIGHTGBM_EXPORT Dataset* ConstructFromSampleData(double** sample_values,
                                                   int** sample_indices,
                                                   int num_col,
                                                   const int* num_per_col,
                                                   size_t total_sample_size,
                                                   data_size_t num_local_data,
                                                   int64_t num_dist_data);

  /*! \brief Disable copy */
  DatasetLoader& operator=(const DatasetLoader&) = delete;
  /*! \brief Disable copy */
  DatasetLoader(const DatasetLoader&) = delete;

  static std::vector<std::vector<double>> GetForcedBins(std::string forced_bins_path, int num_total_features,
                                                        const std::unordered_set<int>& categorical_features);

 private:
  void LoadHeaderFromMemory(Dataset* dataset, const char* buffer);

  Dataset* LoadFromBinFile(const char* data_filename, const char* bin_filename, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  void SetHeader(const char* filename);

  void CheckDataset(const Dataset* dataset, bool is_load_from_binary);

  std::vector<std::string> LoadTextDataToMemory(const char* filename, const Metadata& metadata, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  std::vector<std::string> SampleTextDataFromMemory(const std::vector<std::string>& data);

  std::vector<std::string> SampleTextDataFromFile(const char* filename, const Metadata& metadata, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  void ConstructBinMappersFromTextData(int rank, int num_machines, const std::vector<std::string>& sample_data, const Parser* parser, Dataset* dataset);

  /*! \brief Extract local features from memory */
  void ExtractFeaturesFromMemory(std::vector<std::string>* text_data, const Parser* parser, Dataset* dataset);

  /*! \brief Extract local features from file */
  void ExtractFeaturesFromFile(const char* filename, const Parser* parser, const std::vector<data_size_t>& used_data_indices, Dataset* dataset);

  /*! \brief Check can load from binary file */
  std::string CheckCanLoadFromBin(const char* filename);

  /*! \brief Check the number of bins for categorical features.
   * The number of bins for categorical features may exceed the configured maximum value.
   * Log warnings when such cases happen.
   *
   * \param bin_mappers the bin_mappers of all features
   * \param max_bin max_bin from Config
   * \param max_bin_by_feature max_bin_by_feature from Config
   */
  void CheckCategoricalFeatureNumBin(const std::vector<std::unique_ptr<BinMapper>>& bin_mappers, const int max_bin, const std::vector<int>& max_bin_by_feature) const;

  const Config& config_;
  /*! \brief Random generator*/
  Random random_;
  /*! \brief prediction function for initial model */
  const PredictFunction predict_fun_;
  /*! \brief number of classes */
  int num_class_;
  /*! \brief index of label column */
  int label_idx_;
  /*! \brief index of weight column */
  int weight_idx_;
  /*! \brief index of group column */
  int group_idx_;
  /*! \brief Mapper from real feature index to used index*/
  std::unordered_set<int> ignore_features_;
  /*! \brief store feature names */
  std::vector<std::string> feature_names_;
  /*! \brief Mapper from real feature index to used index*/
  std::unordered_set<int> categorical_features_;
  /*! \brief Whether to store raw feature values */
  bool store_raw_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/export.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_

/** Macros for exporting symbols in MSVC/GCC/CLANG **/

#ifdef __cplusplus
#define LIGHTGBM_EXTERN_C extern "C"
#else
#define LIGHTGBM_EXTERN_C
#endif


#ifdef _MSC_VER
#define LIGHTGBM_EXPORT __declspec(dllexport)
#define LIGHTGBM_C_EXPORT LIGHTGBM_EXTERN_C __declspec(dllexport)
#else
#define LIGHTGBM_EXPORT
#define LIGHTGBM_C_EXPORT LIGHTGBM_EXTERN_C
#endif

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/feature_group.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/random.h>

#include <cstdint>
#include <cstdio>
#include <memory>
#include <vector>

namespace LightGBM {

class Dataset;
class DatasetLoader;
struct TrainingShareStates;
class MultiValBinWrapper;
/*! \brief Using to store data and providing some operations on one feature
 * group*/
class FeatureGroup {
 public:
  friend Dataset;
  friend DatasetLoader;
  friend TrainingShareStates;
  friend MultiValBinWrapper;
  /*!
  * \brief Constructor
  * \param num_feature number of features of this group
  * \param bin_mappers Bin mapper for features
  * \param num_data Total number of data
  * \param is_enable_sparse True if enable sparse feature
  */
  FeatureGroup(int num_feature, int8_t is_multi_val,
    std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    data_size_t num_data, int group_id) :
    num_feature_(num_feature), is_multi_val_(is_multi_val > 0), is_sparse_(false) {
    CHECK_EQ(static_cast<int>(bin_mappers->size()), num_feature);
    auto& ref_bin_mappers = *bin_mappers;
    double sum_sparse_rate = 0.0f;
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(ref_bin_mappers[i].release());
      sum_sparse_rate += bin_mappers_.back()->sparse_rate();
    }
    sum_sparse_rate /= num_feature_;
    int offset = 1;
    is_dense_multi_val_ = false;
    if (sum_sparse_rate < MultiValBin::multi_val_bin_sparse_threshold && is_multi_val_) {
      // use dense multi val bin
      offset = 0;
      is_dense_multi_val_ = true;
    }
    // use bin at zero to store most_freq_bin only when not using dense multi val bin
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    CreateBinData(num_data, is_multi_val_, true, false);
  }

  FeatureGroup(const FeatureGroup& other, int num_data) {
    num_feature_ = other.num_feature_;
    is_multi_val_ = other.is_multi_val_;
    is_dense_multi_val_ = other.is_dense_multi_val_;
    is_sparse_ = other.is_sparse_;
    num_total_bin_ = other.num_total_bin_;
    bin_offsets_ = other.bin_offsets_;

    bin_mappers_.reserve(other.bin_mappers_.size());
    for (auto& bin_mapper : other.bin_mappers_) {
      bin_mappers_.emplace_back(new BinMapper(*bin_mapper));
    }
    CreateBinData(num_data, is_multi_val_, !is_sparse_, is_sparse_);
  }

  FeatureGroup(std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    data_size_t num_data) : num_feature_(1), is_multi_val_(false) {
    CHECK_EQ(static_cast<int>(bin_mappers->size()), 1);
    // use bin at zero to store default_bin
    num_total_bin_ = 1;
    is_dense_multi_val_ = false;
    bin_offsets_.emplace_back(num_total_bin_);
    auto& ref_bin_mappers = *bin_mappers;
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(ref_bin_mappers[i].release());
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    CreateBinData(num_data, false, false, false);
  }

  /*!
   * \brief Constructor from memory when data is present
   * \param memory Pointer of memory
   * \param num_all_data Number of global data
   * \param local_used_indices Local used indices, empty means using all data
   * \param group_id Id of group
   */
  FeatureGroup(const void* memory,
               data_size_t num_all_data,
               const std::vector<data_size_t>& local_used_indices,
               int group_id) {
    // Load the definition schema first
    const char* memory_ptr = LoadDefinitionFromMemory(memory, group_id);

    // Allocate memory for the data
    data_size_t num_data = num_all_data;
    if (!local_used_indices.empty()) {
      num_data = static_cast<data_size_t>(local_used_indices.size());
    }
    AllocateBins(num_data);

    // Now load the actual data
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->LoadFromMemory(memory_ptr, local_used_indices);
        memory_ptr += multi_bin_data_[i]->SizesInByte();
      }
    } else {
      bin_data_->LoadFromMemory(memory_ptr, local_used_indices);
    }
  }

  /*!
   * \brief Constructor from definition in memory (without data)
   * \param memory Pointer of memory
   * \param local_used_indices Local used indices, empty means using all data
   */
  FeatureGroup(const void* memory, data_size_t num_data, int group_id) {
    LoadDefinitionFromMemory(memory, group_id);
    AllocateBins(num_data);
  }

  /*! \brief Destructor */
  ~FeatureGroup() {}

  /*!
   * \brief Load the overall definition of the feature group from binary serialized data
   * \param memory Pointer of memory
   * \param group_id Id of group
   */
  const char* LoadDefinitionFromMemory(const void* memory, int group_id) {
    const char* memory_ptr = reinterpret_cast<const char*>(memory);
    // get is_sparse
    is_multi_val_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_multi_val_));
    is_dense_multi_val_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_dense_multi_val_));
    is_sparse_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_sparse_));
    num_feature_ = *(reinterpret_cast<const int*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(num_feature_));

    // get bin mapper(s)
    bin_mappers_.clear();
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(new BinMapper(memory_ptr));
      memory_ptr += bin_mappers_[i]->SizesInByte();
    }

    bin_offsets_.clear();
    int offset = 1;
    if (is_dense_multi_val_) {
      offset = 0;
    }
    // use bin at zero to store most_freq_bin only when not using dense multi val bin
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }

    return memory_ptr;
  }

  /*!
   * \brief Allocate the bins
   * \param num_all_data Number of global data
   */
  inline void AllocateBins(data_size_t num_data) {
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        int addi = bin_mappers_[i]->GetMostFreqBin() == 0 ? 0 : 1;
        if (bin_mappers_[i]->sparse_rate() >= kSparseThreshold) {
          multi_bin_data_.emplace_back(Bin::CreateSparseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        } else {
          multi_bin_data_.emplace_back(Bin::CreateDenseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        }
      }
    } else {
      if (is_sparse_) {
        bin_data_.reset(Bin::CreateSparseBin(num_data, num_total_bin_));
      } else {
        bin_data_.reset(Bin::CreateDenseBin(num_data, num_total_bin_));
      }
    }
  }

  /*!
  * \brief Initialize for pushing in a streaming fashion.  By default, no action needed.
  * \param num_thread The number of external threads that will be calling the push APIs
  * \param omp_max_threads The maximum number of OpenMP threads to allocate for
  */
  void InitStreaming(int32_t num_thread, int32_t omp_max_threads) {
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->InitStreaming(num_thread, omp_max_threads);
      }
    } else {
      bin_data_->InitStreaming(num_thread, omp_max_threads);
    }
  }

  /*!
   * \brief Push one record, will auto convert to bin and push to bin data
   * \param tid Thread id
   * \param sub_feature_idx Index of the subfeature
   * \param line_idx Index of record
   * \param value feature value of record
   */
  inline void PushData(int tid, int sub_feature_idx, data_size_t line_idx, double value) {
    uint32_t bin = bin_mappers_[sub_feature_idx]->ValueToBin(value);
    if (bin == bin_mappers_[sub_feature_idx]->GetMostFreqBin()) {
      return;
    }
    if (bin_mappers_[sub_feature_idx]->GetMostFreqBin() == 0) {
      bin -= 1;
    }
    if (is_multi_val_) {
      multi_bin_data_[sub_feature_idx]->Push(tid, line_idx, bin + 1);
    } else {
      bin += bin_offsets_[sub_feature_idx];
      bin_data_->Push(tid, line_idx, bin);
    }
  }

  void ReSize(int num_data) {
    if (!is_multi_val_) {
      bin_data_->ReSize(num_data);
    } else {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->ReSize(num_data);
      }
    }
  }

  inline void CopySubrow(const FeatureGroup* full_feature, const data_size_t* used_indices, data_size_t num_used_indices) {
    if (!is_multi_val_) {
      bin_data_->CopySubrow(full_feature->bin_data_.get(), used_indices, num_used_indices);
    } else {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->CopySubrow(full_feature->multi_bin_data_[i].get(), used_indices, num_used_indices);
      }
    }
  }

  inline void CopySubrowByCol(const FeatureGroup* full_feature, const data_size_t* used_indices, data_size_t num_used_indices, int fidx) {
    if (!is_multi_val_) {
      bin_data_->CopySubrow(full_feature->bin_data_.get(), used_indices, num_used_indices);
    } else {
      multi_bin_data_[fidx]->CopySubrow(full_feature->multi_bin_data_[fidx].get(), used_indices, num_used_indices);
    }
  }

  void AddFeaturesFrom(const FeatureGroup* other, int group_id) {
    CHECK(is_multi_val_);
    CHECK(other->is_multi_val_);
    // every time when new features are added, we need to reconsider sparse or dense
    double sum_sparse_rate = 0.0f;
    for (int i = 0; i < num_feature_; ++i) {
      sum_sparse_rate += bin_mappers_[i]->sparse_rate();
    }
    for (int i = 0; i < other->num_feature_; ++i) {
      sum_sparse_rate += other->bin_mappers_[i]->sparse_rate();
    }
    sum_sparse_rate /= (num_feature_ + other->num_feature_);
    int offset = 1;
    is_dense_multi_val_ = false;
    if (sum_sparse_rate < MultiValBin::multi_val_bin_sparse_threshold && is_multi_val_) {
      // use dense multi val bin
      offset = 0;
      is_dense_multi_val_ = true;
    }
    bin_offsets_.clear();
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    for (int i = 0; i < other->num_feature_; ++i) {
      const auto& other_bin_mapper = other->bin_mappers_[i];
      bin_mappers_.emplace_back(new BinMapper(*other_bin_mapper));
      auto num_bin = other_bin_mapper->num_bin();
      if (other_bin_mapper->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
      multi_bin_data_.emplace_back(other->multi_bin_data_[i]->Clone());
    }
    num_feature_ += other->num_feature_;
  }

  inline BinIterator* SubFeatureIterator(int sub_feature) {
    uint32_t most_freq_bin = bin_mappers_[sub_feature]->GetMostFreqBin();
    if (!is_multi_val_) {
      uint32_t min_bin = bin_offsets_[sub_feature];
      uint32_t max_bin = bin_offsets_[sub_feature + 1] - 1;
      return bin_data_->GetIterator(min_bin, max_bin, most_freq_bin);
    } else {
      int addi = bin_mappers_[sub_feature]->GetMostFreqBin() == 0 ? 0 : 1;
      uint32_t min_bin = 1;
      uint32_t max_bin = bin_mappers_[sub_feature]->num_bin() - 1 + addi;
      return multi_bin_data_[sub_feature]->GetIterator(min_bin, max_bin,
                                                       most_freq_bin);
    }
  }

  inline void FinishLoad() {
    if (is_multi_val_) {
      OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
      for (int i = 0; i < num_feature_; ++i) {
        OMP_LOOP_EX_BEGIN();
        multi_bin_data_[i]->FinishLoad();
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    } else {
      bin_data_->FinishLoad();
    }
  }

  inline BinIterator* FeatureGroupIterator() {
    if (is_multi_val_) {
      return nullptr;
    }
    uint32_t min_bin = bin_offsets_[0];
    uint32_t max_bin = bin_offsets_.back() - 1;
    uint32_t most_freq_bin = 0;
    return bin_data_->GetIterator(min_bin, max_bin, most_freq_bin);
  }

  inline size_t FeatureGroupSizesInByte() {
    return bin_data_->SizesInByte();
  }

  inline void* FeatureGroupData() {
    if (is_multi_val_) {
      return nullptr;
    }
    return bin_data_->get_data();
  }

  inline data_size_t Split(int sub_feature, const uint32_t* threshold,
                           int num_threshold, bool default_left,
                           const data_size_t* data_indices, data_size_t cnt,
                           data_size_t* lte_indices,
                           data_size_t* gt_indices) const {
    uint32_t default_bin = bin_mappers_[sub_feature]->GetDefaultBin();
    uint32_t most_freq_bin = bin_mappers_[sub_feature]->GetMostFreqBin();
    if (!is_multi_val_) {
      uint32_t min_bin = bin_offsets_[sub_feature];
      uint32_t max_bin = bin_offsets_[sub_feature + 1] - 1;
      if (bin_mappers_[sub_feature]->bin_type() == BinType::NumericalBin) {
        auto missing_type = bin_mappers_[sub_feature]->missing_type();
        if (num_feature_ == 1) {
          return bin_data_->Split(max_bin, default_bin, most_freq_bin,
                                  missing_type, default_left, *threshold,
                                  data_indices, cnt, lte_indices, gt_indices);
        } else {
          return bin_data_->Split(min_bin, max_bin, default_bin, most_freq_bin,
                                  missing_type, default_left, *threshold,
                                  data_indices, cnt, lte_indices, gt_indices);
        }
      } else {
        if (num_feature_ == 1) {
          return bin_data_->SplitCategorical(max_bin, most_freq_bin, threshold,
                                             num_threshold, data_indices, cnt,
                                             lte_indices, gt_indices);
        } else {
          return bin_data_->SplitCategorical(
              min_bin, max_bin, most_freq_bin, threshold, num_threshold,
              data_indices, cnt, lte_indices, gt_indices);
        }
      }
    } else {
      int addi = bin_mappers_[sub_feature]->GetMostFreqBin() == 0 ? 0 : 1;
      uint32_t max_bin = bin_mappers_[sub_feature]->num_bin() - 1 + addi;
      if (bin_mappers_[sub_feature]->bin_type() == BinType::NumericalBin) {
        auto missing_type = bin_mappers_[sub_feature]->missing_type();
        return multi_bin_data_[sub_feature]->Split(
            max_bin, default_bin, most_freq_bin, missing_type, default_left,
            *threshold, data_indices, cnt, lte_indices, gt_indices);
      } else {
        return multi_bin_data_[sub_feature]->SplitCategorical(
            max_bin, most_freq_bin, threshold, num_threshold, data_indices, cnt,
            lte_indices, gt_indices);
      }
    }
  }

  /*!
   * \brief From bin to feature value
   * \param bin
   * \return FeatureGroup value of this bin
   */
  inline double BinToValue(int sub_feature_idx, uint32_t bin) const {
    return bin_mappers_[sub_feature_idx]->BinToValue(bin);
  }

  /*!
   * \brief Write to binary stream
   * \param writer Writer
   * \param include_data Whether to write data (true) or just header information (false)
   */
  void SerializeToBinary(BinaryWriter* writer, bool include_data = true) const {
    writer->AlignedWrite(&is_multi_val_, sizeof(is_multi_val_));
    writer->AlignedWrite(&is_dense_multi_val_, sizeof(is_dense_multi_val_));
    writer->AlignedWrite(&is_sparse_, sizeof(is_sparse_));
    writer->AlignedWrite(&num_feature_, sizeof(num_feature_));
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_[i]->SaveBinaryToFile(writer);
    }

    if (include_data) {
      if (is_multi_val_) {
        for (int i = 0; i < num_feature_; ++i) {
          multi_bin_data_[i]->SaveBinaryToFile(writer);
        }
      } else {
        bin_data_->SaveBinaryToFile(writer);
      }
    }
  }

  /*!
   * \brief Get sizes in byte of this object
   */
  size_t SizesInByte(bool include_data = true) const {
    size_t ret = VirtualFileWriter::AlignedSize(sizeof(is_multi_val_)) +
                 VirtualFileWriter::AlignedSize(sizeof(is_dense_multi_val_)) +
                 VirtualFileWriter::AlignedSize(sizeof(is_sparse_)) +
                 VirtualFileWriter::AlignedSize(sizeof(num_feature_));
    for (int i = 0; i < num_feature_; ++i) {
      ret += bin_mappers_[i]->SizesInByte();
    }
    if (include_data) {
      if (!is_multi_val_) {
        ret += bin_data_->SizesInByte();
      } else {
        for (int i = 0; i < num_feature_; ++i) {
          ret += multi_bin_data_[i]->SizesInByte();
        }
      }
    }
    return ret;
  }

  /*! \brief Disable copy */
  FeatureGroup& operator=(const FeatureGroup&) = delete;

  /*! \brief Deep copy */
  FeatureGroup(const FeatureGroup& other, bool should_handle_dense_mv,
    int group_id) {
    num_feature_ = other.num_feature_;
    is_multi_val_ = other.is_multi_val_;
    is_dense_multi_val_ = other.is_dense_multi_val_;
    is_sparse_ = other.is_sparse_;
    num_total_bin_ = other.num_total_bin_;
    bin_offsets_ = other.bin_offsets_;

    bin_mappers_.reserve(other.bin_mappers_.size());
    for (auto& bin_mapper : other.bin_mappers_) {
      bin_mappers_.emplace_back(new BinMapper(*bin_mapper));
    }
    if (!is_multi_val_) {
      bin_data_.reset(other.bin_data_->Clone());
    } else {
      multi_bin_data_.clear();
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_.emplace_back(other.multi_bin_data_[i]->Clone());
      }
    }

    if (should_handle_dense_mv && is_dense_multi_val_ && group_id > 0) {
      // this feature group was the first feature group, but now no longer is,
      // so we need to eliminate its special empty bin for multi val dense bin
      if (bin_mappers_[0]->GetMostFreqBin() > 0 && bin_offsets_[0] == 1) {
        for (size_t i = 0; i < bin_offsets_.size(); ++i) {
          bin_offsets_[i] -= 1;
        }
        num_total_bin_ -= 1;
      }
    }
  }

  const void* GetColWiseData(const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    std::vector<BinIterator*>* bin_iterator,
    const int num_threads) const {
    if (sub_feature_index >= 0) {
      CHECK(is_multi_val_);
      return multi_bin_data_[sub_feature_index]->GetColWiseData(bit_type, is_sparse, bin_iterator, num_threads);
    } else {
      CHECK(!is_multi_val_);
      return bin_data_->GetColWiseData(bit_type, is_sparse, bin_iterator, num_threads);
    }
  }

  const void* GetColWiseData(const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    BinIterator** bin_iterator) const {
    if (sub_feature_index >= 0) {
      CHECK(is_multi_val_);
      return multi_bin_data_[sub_feature_index]->GetColWiseData(bit_type, is_sparse, bin_iterator);
    } else {
      CHECK(!is_multi_val_);
      return bin_data_->GetColWiseData(bit_type, is_sparse, bin_iterator);
    }
  }

  uint32_t feature_max_bin(const int sub_feature_index) const {
    if (!is_multi_val_) {
      return bin_offsets_[sub_feature_index + 1] - 1;
    } else {
      int addi = bin_mappers_[sub_feature_index]->GetMostFreqBin() == 0 ? 0 : 1;
      return bin_mappers_[sub_feature_index]->num_bin() - 1 + addi;
    }
  }

  uint32_t feature_min_bin(const int sub_feature_index) const {
    if (!is_multi_val_) {
      return bin_offsets_[sub_feature_index];
    } else {
      return 1;
    }
  }

 private:
  void CreateBinData(int num_data, bool is_multi_val, bool force_dense, bool force_sparse) {
    if (is_multi_val) {
      multi_bin_data_.clear();
      for (int i = 0; i < num_feature_; ++i) {
        int addi = bin_mappers_[i]->GetMostFreqBin() == 0 ? 0 : 1;
        if (bin_mappers_[i]->sparse_rate() >= kSparseThreshold) {
          multi_bin_data_.emplace_back(Bin::CreateSparseBin(
              num_data, bin_mappers_[i]->num_bin() + addi));
        } else {
          multi_bin_data_.emplace_back(
              Bin::CreateDenseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        }
      }
      is_multi_val_ = true;
    } else {
      if (force_sparse ||
          (!force_dense && num_feature_ == 1 &&
           bin_mappers_[0]->sparse_rate() >= kSparseThreshold)) {
        is_sparse_ = true;
        bin_data_.reset(Bin::CreateSparseBin(num_data, num_total_bin_));
      } else {
        is_sparse_ = false;
        bin_data_.reset(Bin::CreateDenseBin(num_data, num_total_bin_));
      }
      is_multi_val_ = false;
    }
  }

  /*! \brief Number of features */
  int num_feature_;
  /*! \brief Bin mapper for sub features */
  std::vector<std::unique_ptr<BinMapper>> bin_mappers_;
  /*! \brief Bin offsets for sub features */
  std::vector<uint32_t> bin_offsets_;
  /*! \brief Bin data of this feature */
  std::unique_ptr<Bin> bin_data_;
  std::vector<std::unique_ptr<Bin>> multi_bin_data_;
  /*! \brief True if this feature is sparse */
  bool is_multi_val_;
  bool is_dense_multi_val_;
  bool is_sparse_;
  int num_total_bin_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/meta.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_META_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_META_H_

#include <cstdint>
#include <functional>
#include <limits>
#include <memory>
#include <unordered_map>
#include <utility>
#include <vector>

#if (defined(_MSC_VER) && (defined(_M_IX86) || defined(_M_AMD64))) || defined(__INTEL_COMPILER) || MM_PREFETCH
  #include <xmmintrin.h>
  #define PREFETCH_T0(addr) _mm_prefetch(reinterpret_cast<const char*>(addr), _MM_HINT_T0)
#elif defined(__GNUC__)
  #define PREFETCH_T0(addr) __builtin_prefetch(reinterpret_cast<const char*>(addr), 0, 3)
#else
  #define PREFETCH_T0(addr) do {} while (0)
#endif

namespace LightGBM {

/*! \brief Type of data size, it is better to use signed type*/
typedef int32_t data_size_t;

// Enable following macro to use double for score_t
// #define SCORE_T_USE_DOUBLE

// Enable following macro to use double for label_t
// #define LABEL_T_USE_DOUBLE

/*! \brief Type of score, and gradients */
#ifdef SCORE_T_USE_DOUBLE
typedef double score_t;
#else
typedef float score_t;
#endif

/*! \brief Type of metadata, include weight and label */
#ifdef LABEL_T_USE_DOUBLE
typedef double label_t;
#else
typedef float label_t;
#endif

const score_t kMinScore = -std::numeric_limits<score_t>::infinity();

const score_t kMaxScore = std::numeric_limits<score_t>::infinity();

const score_t kEpsilon = 1e-15f;

const double kZeroThreshold = 1e-35f;


typedef int32_t comm_size_t;

using PredictFunction =
std::function<void(const std::vector<std::pair<int, double>>&, double* output)>;

using PredictSparseFunction =
std::function<void(const std::vector<std::pair<int, double>>&, std::vector<std::unordered_map<int, double>>* output)>;

typedef void(*ReduceFunction)(const char* input, char* output, int type_size, comm_size_t array_size);


typedef void(*ReduceScatterFunction)(char* input, comm_size_t input_size, int type_size,
                                     const comm_size_t* block_start, const comm_size_t* block_len, int num_block, char* output, comm_size_t output_size,
                                     const ReduceFunction& reducer);

typedef void(*AllgatherFunction)(char* input, comm_size_t input_size, const comm_size_t* block_start,
                                 const comm_size_t* block_len, int num_block, char* output, comm_size_t output_size);


#define NO_SPECIFIC (-1)

const int kAlignedSize = 32;

#define SIZE_ALIGNED(t) ((t) + kAlignedSize - 1) / kAlignedSize * kAlignedSize

// Refer to https://docs.microsoft.com/en-us/cpp/error-messages/compiler-warnings/compiler-warning-level-4-c4127?view=vs-2019
#ifdef _MSC_VER
#pragma warning(disable : 4127)
#endif

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_META_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/metric.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <vector>

namespace LightGBM {

/*!
* \brief The interface of metric.
*        Metric is used to calculate metric result
*/
class Metric {
 public:
  /*! \brief virtual destructor */
  virtual ~Metric() {}

  /*!
  * \brief Initialize
  * \param test_name Specific name for this metric, will output on log
  * \param metadata Label data
  * \param num_data Number of data
  */
  virtual void Init(const Metadata& metadata, data_size_t num_data) = 0;

  virtual const std::vector<std::string>& GetName() const = 0;

  virtual double factor_to_bigger_better() const = 0;
  /*!
  * \brief Calculating and printing metric result
  * \param score Current prediction score
  */
  virtual std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const = 0;

  Metric() = default;
  /*! \brief Disable copy */
  Metric& operator=(const Metric&) = delete;
  /*! \brief Disable copy */
  Metric(const Metric&) = delete;

  /*!
  * \brief Create object of metrics
  * \param type Specific type of metric
  * \param config Config for metric
  */
  LIGHTGBM_EXPORT static Metric* CreateMetric(const std::string& type, const Config& config);

  /*!
  * \brief Whether boosting is done on CUDA
  */
  virtual bool IsCUDAMetric() const { return false; }
};

/*!
* \brief Static class, used to calculate DCG score
*/
class DCGCalculator {
 public:
  static void DefaultEvalAt(std::vector<int>* eval_at);
  static void DefaultLabelGain(std::vector<double>* label_gain);
  /*!
  * \brief Initial logic
  * \param label_gain Gain for labels, default is 2^i - 1
  */
  static void Init(const std::vector<double>& label_gain);

  /*!
  * \brief Calculate the DCG score at multi position
  * \param ks The positions to evaluate
  * \param label Pointer of label
  * \param score Pointer of score
  * \param num_data Number of data
  * \param out Output result
  */
  static void CalDCG(const std::vector<data_size_t>& ks,
    const label_t* label, const double* score,
    data_size_t num_data, std::vector<double>* out);

  /*!
  * \brief Calculate the Max DCG score at position k
  * \param k The position want to eval at
  * \param label Pointer of label
  * \param num_data Number of data
  * \return The max DCG score
  */
  static double CalMaxDCGAtK(data_size_t k,
    const label_t* label, data_size_t num_data);


  /*!
  * \brief Check the metadata for NDCG and LambdaRank
  * \param metadata Metadata
  * \param num_queries Number of queries
  */
  static void CheckMetadata(const Metadata& metadata, data_size_t num_queries);

  /*!
  * \brief Check the label range for NDCG and LambdaRank
  * \param label Pointer of label
  * \param num_data Number of data
  */
  static void CheckLabel(const label_t* label, data_size_t num_data);

  /*!
  * \brief Calculate the Max DCG score at multi position
  * \param ks The positions want to eval at
  * \param label Pointer of label
  * \param num_data Number of data
  * \param out Output result
  */
  static void CalMaxDCG(const std::vector<data_size_t>& ks,
    const label_t* label, data_size_t num_data, std::vector<double>* out);

  /*!
  * \brief Get discount score of position k
  * \param k The position
  * \return The discount of this position
  */
  inline static double GetDiscount(data_size_t k) { return discount_[k]; }

 private:
  /*! \brief store gains for different label */
  static std::vector<double> label_gain_;
  /*! \brief store discount score for different position */
  static std::vector<double> discount_;
  /*! \brief max position for eval */
  static const data_size_t kMaxPosition;
};


}  // namespace LightGBM


#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/network.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/log.h>

#include <functional>
#include <memory>
#include <vector>

namespace LightGBM {

/*! \brief forward declaration */
class Linkers;

/*! \brief The network structure for all_gather */
class BruckMap {
 public:
  /*! \brief The communication times for one all gather operation */
  int k;
  /*! \brief in_ranks[i] means the incoming rank on i-th communication */
  std::vector<int> in_ranks;
  /*! \brief out_ranks[i] means the out rank on i-th communication */
  std::vector<int> out_ranks;
  BruckMap();
  explicit BruckMap(int n);
  /*!
  * \brief Create the object of bruck map
  * \param rank Rank of this machine
  * \param num_machines The total number of machines
  * \return The object of bruck map
  */
  static BruckMap Construct(int rank, int num_machines);
};

/*!
* \brief node type on recursive halving algorithm
*        When number of machines is not power of 2, need group machines into power of 2 group.
*        And we can let each group has at most 2 machines.
*        if the group only has 1 machine. this machine is the normal node
*        if the group has 2 machines, this group will have two type of nodes, one is the leader.
*        leader will represent this group and communication with others.
*/
enum RecursiveHalvingNodeType {
  Normal,  // normal node, 1 group only have 1 machine
  GroupLeader,  // leader of group when number of machines in this group is 2.
  Other  // non-leader machines in group
};

/*! \brief Network structure for recursive halving algorithm */
class RecursiveHalvingMap {
 public:
  /*! \brief Communication times for one recursive halving algorithm  */
  int k;
  /*! \brief Node type */
  RecursiveHalvingNodeType type;
  bool is_power_of_2;
  int neighbor;
  /*! \brief ranks[i] means the machines that will communicate with on i-th communication*/
  std::vector<int> ranks;
  /*! \brief send_block_start[i] means send block start index at i-th communication*/
  std::vector<int> send_block_start;
  /*! \brief send_block_start[i] means send block size at i-th communication*/
  std::vector<int> send_block_len;
  /*! \brief send_block_start[i] means recv block start index at i-th communication*/
  std::vector<int> recv_block_start;
  /*! \brief send_block_start[i] means recv block size at i-th communication*/
  std::vector<int> recv_block_len;

  RecursiveHalvingMap();

  RecursiveHalvingMap(int k, RecursiveHalvingNodeType _type, bool _is_power_of_2);

  /*!
  * \brief Create the object of recursive halving map
  * \param rank Rank of this machine
  * \param num_machines The total number of machines
  * \return The object of recursive halving map
  */
  static RecursiveHalvingMap Construct(int rank, int num_machines);
};

/*! \brief A static class that contains some collective communication algorithm */
class Network {
 public:
  /*!
  * \brief Initialize
  * \param config Config of network setting
  */
  static void Init(Config config);
  /*!
  * \brief Initialize
  */
  static void Init(int num_machines, int rank, ReduceScatterFunction reduce_scatter_ext_fun, AllgatherFunction allgather_ext_fun);
  /*! \brief Free this static class */
  static void Dispose();
  /*! \brief Get rank of this machine */
  static int rank();
  /*! \brief Get total number of machines */
  static int num_machines();

  /*!
  * \brief Perform all_reduce. if data size is small,
           will perform AllreduceByAllGather, else with call ReduceScatter followed allgather
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param output Output result
  * \param reducer Reduce function
  */
  static void Allreduce(char* input, comm_size_t input_size, int type_size,
                        char* output, const ReduceFunction& reducer);

  /*!
  * \brief Perform all_reduce by using all_gather. it can be use to reduce communication time when data is small
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param output Output result
  * \param reducer Reduce function
  */
  static void AllreduceByAllGather(char* input, comm_size_t input_size, int type_size, char* output,
                                   const ReduceFunction& reducer);

  /*!
  * \brief Performing all_gather by using Bruck algorithm.
           Communication times is O(log(n)), and communication cost is O(send_size * number_machine)
  *        It can be used when all nodes have same input size.
  * \param input Input data
  * \param send_size The size of input data
  * \param output Output result
  */
  static void Allgather(char* input, comm_size_t send_size, char* output);

  /*!
  * \brief Performing all_gather by using Bruck algorithm.
           Communication times is O(log(n)), and communication cost is O(all_size)
  *        It can be used when nodes have different input size.
  * \param input Input data
  * \param block_start The block start for different machines
  * \param block_len The block size for different machines
  * \param output Output result
  * \param all_size The size of output data
  */
  static void Allgather(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  /*!
  * \brief Perform reduce scatter by using recursive halving algorithm.
           Communication times is O(log(n)), and communication cost is O(input_size)
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param block_start The block start for different machines
  * \param block_len The block size for different machines
  * \param output Output result
  * \param output_size size of output data
  * \param reducer Reduce function
  */
  static void ReduceScatter(char* input, comm_size_t input_size, int type_size,
                            const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                            const ReduceFunction& reducer);

  template<class T>
  static T GlobalSyncUpByMin(T local) {
    T global = local;
    Allreduce(reinterpret_cast<char*>(&local),
              sizeof(local), sizeof(local),
              reinterpret_cast<char*>(&global),
              [] (const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        if (*p1 < *p2) {
          std::memcpy(dst, src, type_size);
        }
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }
  template<class T>
  static T GlobalSyncUpByMax(T local) {
    T global = local;
    Allreduce(reinterpret_cast<char*>(&local),
              sizeof(local), sizeof(local),
              reinterpret_cast<char*>(&global),
              [] (const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        if (*p1 > *p2) {
          std::memcpy(dst, src, type_size);
        }
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }

  template<class T>
  static T GlobalSyncUpBySum(T local) {
    T global = (T)0;
    Allreduce(reinterpret_cast<char*>(&local),
      sizeof(local), sizeof(local),
      reinterpret_cast<char*>(&global),
      [](const char* src, char* dst, int type_size, comm_size_t len) {
        comm_size_t used_size = 0;
        const T* p1;
        T* p2;
        while (used_size < len) {
          p1 = reinterpret_cast<const T*>(src);
          p2 = reinterpret_cast<T*>(dst);
          *p2 += *p1;
          src += type_size;
          dst += type_size;
          used_size += type_size;
        }
      });
    return static_cast<T>(global);
  }

  template<class T>
  static T GlobalSyncUpByMean(T local) {
    return static_cast<T>(GlobalSyncUpBySum(local) / num_machines_);
  }

  template<class T>
  static std::vector<T> GlobalSum(std::vector<T>* local) {
    std::vector<T> global(local->size(), 0);
    Allreduce(reinterpret_cast<char*>(local->data()),
              static_cast<comm_size_t>(sizeof(T) * local->size()), sizeof(T),
              reinterpret_cast<char*>(global.data()),
              [](const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        *p2 += *p1;
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }

  template<class T>
  static std::vector<T> GlobalArray(T local) {
    std::vector<T> global(num_machines_, 0);
    int type_size = sizeof(T);
    std::vector<comm_size_t> block_start(num_machines_);
    std::vector<comm_size_t> block_len(num_machines_, type_size);
    for (int i = 1; i < num_machines_; ++i) {
      block_start[i] = block_start[i - 1] + block_len[i - 1];
    }
    Allgather(reinterpret_cast<char*>(&local), block_start.data(), block_len.data(), reinterpret_cast<char*>(global.data()), type_size*num_machines_);
    return global;
  }

 private:
  static void AllgatherBruck(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void AllgatherRecursiveDoubling(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void AllgatherRing(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void ReduceScatterRecursiveHalving(char* input, comm_size_t input_size, int type_size,
                                            const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                                            const ReduceFunction& reducer);

  static void ReduceScatterRing(char* input, comm_size_t input_size, int type_size,
                                const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                                const ReduceFunction& reducer);

  /*! \brief Number of all machines */
  static THREAD_LOCAL int num_machines_;
  /*! \brief Rank of local machine */
  static THREAD_LOCAL int rank_;
  /*! \brief The network interface, provide send/recv functions  */
  static THREAD_LOCAL std::unique_ptr<Linkers> linkers_;
  /*! \brief Bruck map for all gather algorithm*/
  static THREAD_LOCAL BruckMap bruck_map_;
  /*! \brief Recursive halving map for reduce scatter */
  static THREAD_LOCAL RecursiveHalvingMap recursive_halving_map_;
  /*! \brief Buffer to store block start index */
  static THREAD_LOCAL std::vector<comm_size_t> block_start_;
  /*! \brief Buffer to store block size */
  static THREAD_LOCAL std::vector<comm_size_t> block_len_;
  /*! \brief Buffer  */
  static THREAD_LOCAL std::vector<char> buffer_;
  /*! \brief Size of buffer_ */
  static THREAD_LOCAL comm_size_t buffer_size_;
  /*! \brief Funcs*/
  static THREAD_LOCAL ReduceScatterFunction reduce_scatter_ext_fun_;
  static THREAD_LOCAL AllgatherFunction allgather_ext_fun_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/objective_function.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>

#include <string>
#include <functional>

namespace LightGBM {
/*!
* \brief The interface of Objective Function.
*/
class ObjectiveFunction {
 public:
  /*! \brief virtual destructor */
  virtual ~ObjectiveFunction() {}

  /*!
  * \brief Initialize
  * \param metadata Label data
  * \param num_data Number of data
  */
  virtual void Init(const Metadata& metadata, data_size_t num_data) = 0;

  /*!
  * \brief calculating first order derivative of loss function
  * \param score prediction score in this round
  * \gradients Output gradients
  * \hessians Output hessians
  */
  virtual void GetGradients(const double* score,
    score_t* gradients, score_t* hessians) const = 0;

    /*!
  * \brief calculating first order derivative of loss function, used only for bagging by query in lambdarank
  * \param score prediction score in this round
  * \param num_sampled_queries number of in-bag queries
  * \param sampled_query_indices indices of in-bag queries
  * \gradients Output gradients
  * \hessians Output hessians
  */
  virtual void GetGradientsWithSampledQueries(const double* score, const data_size_t /*num_sampled_queries*/, const data_size_t* /*sampled_query_indices*/,
    score_t* gradients, score_t* hessians) const { GetGradients(score, gradients, hessians); }

  virtual const char* GetName() const = 0;

  virtual bool IsConstantHessian() const { return false; }

  virtual bool IsRenewTreeOutput() const { return false; }

  virtual double RenewTreeOutput(double ori_output, std::function<double(const label_t*, int)>,
                                 const data_size_t*,
                                 const data_size_t*,
                                 data_size_t) const { return ori_output; }

  virtual void RenewTreeOutputCUDA(const double* /*score*/, const data_size_t* /*data_indices_in_leaf*/, const data_size_t* /*num_data_in_leaf*/,
    const data_size_t* /*data_start_in_leaf*/, const int /*num_leaves*/, double* /*leaf_value*/) const {}

  virtual double BoostFromScore(int /*class_id*/) const { return 0.0; }

  virtual bool ClassNeedTrain(int /*class_id*/) const { return true; }

  virtual bool SkipEmptyClass() const { return false; }

  virtual int NumModelPerIteration() const { return 1; }

  virtual int NumPredictOneRow() const { return 1; }

  /*! \brief The prediction should be accurate or not. True will disable early stopping for prediction. */
  virtual bool NeedAccuratePrediction() const { return true; }

  /*! \brief Return the number of positive samples. Return 0 if no binary classification tasks.*/
  virtual data_size_t NumPositiveData() const { return 0; }

  virtual void ConvertOutput(const double* input, double* output) const {
    output[0] = input[0];
  }

  virtual std::string ToString() const = 0;

  ObjectiveFunction() = default;
  /*! \brief Disable copy */
  ObjectiveFunction& operator=(const ObjectiveFunction&) = delete;
  /*! \brief Disable copy */
  ObjectiveFunction(const ObjectiveFunction&) = delete;

  /*!
  * \brief Create object of objective function
  * \param type Specific type of objective function
  * \param config Config for objective function
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunction(const std::string& type,
    const Config& config);

  /*!
  * \brief Load objective function from string object
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunction(const std::string& str);

  /*!
  * \brief Whether boosting is done on CUDA
  */
  virtual bool IsCUDAObjective() const { return false; }

  #ifdef USE_CUDA
  /*!
  * \brief Convert output for CUDA version
  */
  virtual const double* ConvertOutputCUDA(data_size_t /*num_data*/, const double* input, double* /*output*/) const {
    return input;
  }

  virtual bool NeedConvertOutputCUDA () const { return false; }

  virtual void SetNCCLInfo(
    ncclComm_t /*nccl_communicator*/,
    int /*nccl_gpu_rank*/,
    int /*local_gpu_rank*/,
    int /*gpu_device_id*/,
    data_size_t /*global_num_data*/) {}

  /*!
  * \brief Create object of objective function on CUDA
  * \param type Specific type of objective function
  * \param config Config for objective function
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunctionCUDA(const std::string& type,
    const Config& config);

  #endif  // USE_CUDA
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/prediction_early_stop.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_

#include <LightGBM/export.h>

#include <string>
#include <functional>

namespace LightGBM {

struct PredictionEarlyStopInstance {
  /// Callback function type for early stopping.
  /// Takes current prediction and number of elements in prediction
  /// @returns true if prediction should stop according to criterion
  using FunctionType = std::function<bool(const double*, int)>;

  FunctionType callback_function;  // callback function itself
  int          round_period;       // call callback_function every `runPeriod` iterations
};

struct PredictionEarlyStopConfig {
  int round_period;
  double margin_threshold;
};

/// Create an early stopping algorithm of type `type`, with given round_period and margin threshold
LIGHTGBM_EXPORT PredictionEarlyStopInstance CreatePredictionEarlyStopInstance(const std::string& type,
                                                                              const PredictionEarlyStopConfig& config);

}   // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/sample_strategy.h <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/threading.h>
#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/objective_function.h>

#include <memory>
#include <vector>

namespace LightGBM {

class SampleStrategy {
 public:
  SampleStrategy() : balanced_bagging_(false), bagging_runner_(0, bagging_rand_block_), need_resize_gradients_(false) {}

  virtual ~SampleStrategy() {}

  static SampleStrategy* CreateSampleStrategy(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function, int num_tree_per_iteration);

  virtual void Bagging(int iter, TreeLearner* tree_learner, score_t* gradients, score_t* hessians) = 0;

  virtual void ResetSampleConfig(const Config* config, bool is_change_dataset) = 0;

  bool is_use_subset() const { return is_use_subset_; }

  data_size_t bag_data_cnt() const { return bag_data_cnt_; }

  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices() { return bag_data_indices_; }

  #ifdef USE_CUDA
  CUDAVector<data_size_t>& cuda_bag_data_indices() { return cuda_bag_data_indices_; }
  #endif  // USE_CUDA

  void UpdateObjectiveFunction(const ObjectiveFunction* objective_function) {
    objective_function_ = objective_function;
  }

  void UpdateTrainingData(const Dataset* train_data) {
    train_data_ = train_data;
    num_data_ = train_data->num_data();
  }

  virtual bool IsHessianChange() const = 0;

  bool NeedResizeGradients() const { return need_resize_gradients_; }

  virtual data_size_t num_sampled_queries() const { return 0; }

  virtual const data_size_t* sampled_query_indices() const { return nullptr; }

 protected:
  const Config* config_;
  const Dataset* train_data_;
  const ObjectiveFunction* objective_function_;
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> bag_data_indices_;
  data_size_t bag_data_cnt_;
  data_size_t num_data_;
  int num_tree_per_iteration_;
  std::unique_ptr<Dataset> tmp_subset_;
  bool is_use_subset_;
  bool balanced_bagging_;
  const int bagging_rand_block_ = 1024;
  std::vector<Random> bagging_rands_;
  ParallelPartitionRunner<data_size_t, false> bagging_runner_;
  /*! \brief whether need to resize the gradient vectors */
  bool need_resize_gradients_;

  #ifdef USE_CUDA
  /*! \brief Buffer for bag_data_indices_ on GPU, used only with cuda */
  CUDAVector<data_size_t> cuda_bag_data_indices_;
  #endif  // USE_CUDA
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/train_share_states.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_

#include <LightGBM/bin.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <memory>
#include <vector>

namespace LightGBM {

class MultiValBinWrapper {
 public:
  MultiValBinWrapper(MultiValBin* bin, data_size_t num_data,
    const std::vector<int>& feature_groups_contained, const int num_grad_quant_bins);

  bool IsSparse() const {
    if (multi_val_bin_ != nullptr) {
      return multi_val_bin_->IsSparse();
    }
    return false;
  }

  void InitTrain(const std::vector<int>& group_feature_start,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* bagging_use_indices,
    data_size_t bagging_indices_cnt);

  template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
  void HistMove(const std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

  template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
  void HistMerge(std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

  void ResizeHistBuf(std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
    MultiValBin* sub_multi_val_bin,
    hist_t* origin_hist_data);

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistograms(const data_size_t* data_indices,
      data_size_t num_data,
      const score_t* gradients,
      const score_t* hessians,
      std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
      hist_t* origin_hist_data) {
    const auto cur_multi_val_bin = (is_use_subcol_ || is_use_subrow_)
          ? multi_val_bin_subset_.get()
          : multi_val_bin_.get();
    if (cur_multi_val_bin != nullptr) {
      global_timer.Start("Dataset::sparse_bin_histogram");
      n_data_block_ = 1;
      data_block_size_ = num_data;
      Threading::BlockInfo<data_size_t>(num_threads_, num_data, min_block_size_,
                                        &n_data_block_, &data_block_size_);
      ResizeHistBuf(hist_buf, cur_multi_val_bin, origin_hist_data);
      const int inner_hist_bits = (data_block_size_ * num_grad_quant_bins_ < 256 && HIST_BITS == 16) ? 8 : HIST_BITS;
      OMP_INIT_EX();
      #pragma omp parallel for schedule(static) num_threads(num_threads_)
      for (int block_id = 0; block_id < n_data_block_; ++block_id) {
        OMP_LOOP_EX_BEGIN();
        data_size_t start = block_id * data_block_size_;
        data_size_t end = std::min<data_size_t>(start + data_block_size_, num_data);
        if (inner_hist_bits == 8) {
          ConstructHistogramsForBlock<USE_INDICES, ORDERED, USE_QUANT_GRAD, 8>(
            cur_multi_val_bin, start, end, data_indices, gradients, hessians,
            block_id, hist_buf);
        } else {
          ConstructHistogramsForBlock<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
            cur_multi_val_bin, start, end, data_indices, gradients, hessians,
            block_id, hist_buf);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      global_timer.Stop("Dataset::sparse_bin_histogram");

      global_timer.Start("Dataset::sparse_bin_histogram_merge");
      if (inner_hist_bits == 8) {
        HistMerge<USE_QUANT_GRAD, HIST_BITS, 8>(hist_buf);
      } else {
        HistMerge<USE_QUANT_GRAD, HIST_BITS, HIST_BITS>(hist_buf);
      }
      global_timer.Stop("Dataset::sparse_bin_histogram_merge");
      global_timer.Start("Dataset::sparse_bin_histogram_move");
      if (inner_hist_bits == 8) {
        HistMove<USE_QUANT_GRAD, HIST_BITS, 8>(*hist_buf);
      } else {
        HistMove<USE_QUANT_GRAD, HIST_BITS, HIST_BITS>(*hist_buf);
      }
      global_timer.Stop("Dataset::sparse_bin_histogram_move");
    }
  }

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsForBlock(const MultiValBin* sub_multi_val_bin,
    data_size_t start, data_size_t end, const data_size_t* data_indices,
    const score_t* gradients, const score_t* hessians, int block_id,
    std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf) {
    if (USE_QUANT_GRAD) {
      if (HIST_BITS == 8) {
        int8_t* hist_buf_ptr = reinterpret_cast<int8_t*>(hist_buf->data());
        int8_t* data_ptr = hist_buf_ptr +
          static_cast<size_t>(num_bin_aligned_) * block_id * 2;
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt8HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt8(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt8(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt8(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      } else if (HIST_BITS == 16) {
        int16_t* data_ptr = reinterpret_cast<int16_t*>(origin_hist_data_);
        int16_t* hist_buf_ptr = reinterpret_cast<int16_t*>(hist_buf->data());
        if (block_id == 0) {
          if (is_use_subcol_) {
            data_ptr = hist_buf_ptr + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
          }
        } else {
          data_ptr = hist_buf_ptr +
            static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
        }
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt16HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt16(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt16(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt16(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      } else {
        int32_t* data_ptr = reinterpret_cast<int32_t*>(origin_hist_data_);
        int32_t* hist_buf_ptr = reinterpret_cast<int32_t*>(hist_buf->data());
        if (block_id == 0) {
          if (is_use_subcol_) {
            data_ptr = hist_buf_ptr + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
          }
        } else {
          data_ptr = hist_buf_ptr +
            static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
        }
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt32HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt32(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt32(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt32(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      }
    } else {
      hist_t* data_ptr = origin_hist_data_;
      if (block_id == 0) {
        if (is_use_subcol_) {
          data_ptr = hist_buf->data() + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
        }
      } else {
        data_ptr = hist_buf->data() +
          static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
      }
      std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kHistBufferEntrySize);
      if (USE_INDICES) {
        if (ORDERED) {
          sub_multi_val_bin->ConstructHistogramOrdered(data_indices, start, end,
                                                  gradients, hessians, data_ptr);
        } else {
          sub_multi_val_bin->ConstructHistogram(data_indices, start, end, gradients,
                                            hessians, data_ptr);
        }
      } else {
        sub_multi_val_bin->ConstructHistogram(start, end, gradients, hessians,
                                          data_ptr);
      }
    }
  }

  void CopyMultiValBinSubset(const std::vector<int>& group_feature_start,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* bagging_use_indices,
    data_size_t bagging_indices_cnt);

  void SetUseSubrow(bool is_use_subrow) {
    is_use_subrow_ = is_use_subrow;
  }

  void SetSubrowCopied(bool is_subrow_copied) {
    is_subrow_copied_ = is_subrow_copied;
  }


  #ifdef USE_CUDA
  const void* GetRowWiseData(
    uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const {
    if (multi_val_bin_ == nullptr) {
      *bit_type = 0;
      *total_size = 0;
      *is_sparse = false;
      return nullptr;
    } else {
      return multi_val_bin_->GetRowWiseData(bit_type, total_size, is_sparse, out_data_ptr, data_ptr_bit_type);
    }
  }
  #endif  // USE_CUDA

 private:
  bool is_use_subcol_ = false;
  bool is_use_subrow_ = false;
  bool is_subrow_copied_ = false;
  std::unique_ptr<MultiValBin> multi_val_bin_;
  std::unique_ptr<MultiValBin> multi_val_bin_subset_;
  std::vector<uint32_t> hist_move_src_;
  std::vector<uint32_t> hist_move_dest_;
  std::vector<uint32_t> hist_move_size_;
  const std::vector<int> feature_groups_contained_;

  int num_threads_;
  int num_bin_;
  int num_bin_aligned_;
  int n_data_block_;
  int data_block_size_;
  int min_block_size_;
  int num_data_;
  int num_grad_quant_bins_;

  hist_t* origin_hist_data_;

  const size_t kHistBufferEntrySize = 2 * sizeof(hist_t);
  const size_t kInt32HistBufferEntrySize = 2 * sizeof(int32_t);
  const size_t kInt16HistBufferEntrySize = 2 * sizeof(int16_t);
  const size_t kInt8HistBufferEntrySize = 2 * sizeof(int8_t);
};

struct TrainingShareStates {
  int num_threads = 0;
  bool is_col_wise = true;
  bool is_constant_hessian = true;
  const data_size_t* bagging_use_indices;
  data_size_t bagging_indices_cnt;

  TrainingShareStates() {
    multi_val_bin_wrapper_.reset(nullptr);
  }

  int num_hist_total_bin() const { return num_hist_total_bin_; }

  const std::vector<uint32_t>& feature_hist_offsets() const { return feature_hist_offsets_; }

  #ifdef USE_CUDA
  const std::vector<uint32_t>& column_hist_offsets() const { return column_hist_offsets_; }
  #endif  // USE_CUDA

  bool IsSparseRowwise() const {
    return (multi_val_bin_wrapper_ != nullptr && multi_val_bin_wrapper_->IsSparse());
  }

  void SetMultiValBin(MultiValBin* bin, data_size_t num_data,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    bool dense_only, bool sparse_only, const int num_grad_quant_bins);

  void CalcBinOffsets(const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    std::vector<uint32_t>* offsets, bool is_col_wise);

  void InitTrain(const std::vector<int>& group_feature_start,
        const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
        const std::vector<int8_t>& is_feature_used) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->InitTrain(group_feature_start,
        feature_groups,
        is_feature_used,
        bagging_use_indices,
        bagging_indices_cnt);
    }
  }

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistograms(const data_size_t* data_indices,
                          data_size_t num_data,
                          const score_t* gradients,
                          const score_t* hessians,
                          hist_t* hist_data) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->ConstructHistograms<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
        data_indices, num_data, gradients, hessians, &hist_buf_, hist_data);
    }
  }

  void SetUseSubrow(bool is_use_subrow) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->SetUseSubrow(is_use_subrow);
    }
  }

  void SetSubrowCopied(bool is_subrow_copied) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->SetSubrowCopied(is_subrow_copied);
    }
  }


  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) {
    if (multi_val_bin_wrapper_ != nullptr) {
      return multi_val_bin_wrapper_->GetRowWiseData(bit_type, total_size, is_sparse, out_data_ptr, data_ptr_bit_type);
    } else {
      *bit_type = 0;
      *total_size = 0;
      *is_sparse = false;
      return nullptr;
    }
  }
  #endif  // USE_CUDA

 private:
  std::vector<uint32_t> feature_hist_offsets_;
  #ifdef USE_CUDA
  std::vector<uint32_t> column_hist_offsets_;
  #endif  // USE_CUDA
  int num_hist_total_bin_ = 0;
  std::unique_ptr<MultiValBinWrapper> multi_val_bin_wrapper_;
  std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>> hist_buf_;
  int num_total_bin_ = 0;
  double num_elements_per_row_ = 0.0f;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/tree.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>

#include <cstdint>
#include <string>
#include <map>
#include <memory>
#include <unordered_map>
#include <vector>

namespace LightGBM {

#define kCategoricalMask (1)
#define kDefaultLeftMask (2)

/*!
* \brief Tree model
*/
class Tree {
 public:
  /*!
  * \brief Constructor
  * \param max_leaves The number of max leaves
  * \param track_branch_features Whether to keep track of ancestors of leaf nodes
  * \param is_linear Whether the tree has linear models at each leaf
  */
  explicit Tree(int max_leaves, bool track_branch_features, bool is_linear);

  /*!
  * \brief Constructor, from a string
  * \param str Model string
  * \param used_len used count of str
  */
  Tree(const char* str, size_t* used_len);

  virtual ~Tree() noexcept = default;

  /*!
  * \brief Performing a split on tree leaves.
  * \param leaf Index of leaf to be split
  * \param feature Index of feature; the converted index after removing useless features
  * \param real_feature Index of feature, the original index on data
  * \param threshold_bin Threshold(bin) of split
  * \param threshold_double Threshold on feature value
  * \param left_value Model Left child output
  * \param right_value Model Right child output
  * \param left_cnt Count of left child
  * \param right_cnt Count of right child
  * \param left_weight Weight of left child
  * \param right_weight Weight of right child
  * \param gain Split gain
  * \param missing_type missing type
  * \param default_left default direction for missing value
  * \return The index of new leaf.
  */
  int Split(int leaf, int feature, int real_feature, uint32_t threshold_bin,
            double threshold_double, double left_value, double right_value,
            int left_cnt, int right_cnt, double left_weight, double right_weight,
            float gain, MissingType missing_type, bool default_left);

  /*!
  * \brief Performing a split on tree leaves, with categorical feature
  * \param leaf Index of leaf to be split
  * \param feature Index of feature; the converted index after removing useless features
  * \param real_feature Index of feature, the original index on data
  * \param threshold_bin Threshold(bin) of split, use bitset to represent
  * \param num_threshold_bin size of threshold_bin
  * \param threshold Thresholds of real feature value, use bitset to represent
  * \param num_threshold size of threshold
  * \param left_value Model Left child output
  * \param right_value Model Right child output
  * \param left_cnt Count of left child
  * \param right_cnt Count of right child
  * \param left_weight Weight of left child
  * \param right_weight Weight of right child
  * \param gain Split gain
  * \return The index of new leaf.
  */
  int SplitCategorical(int leaf, int feature, int real_feature, const uint32_t* threshold_bin, int num_threshold_bin,
                       const uint32_t* threshold, int num_threshold, double left_value, double right_value,
                       int left_cnt, int right_cnt, double left_weight, double right_weight, float gain, MissingType missing_type);

  /*! \brief Get the output of one leaf */
  inline double LeafOutput(int leaf) const { return leaf_value_[leaf]; }

  /*! \brief Set the output of one leaf */
  inline void SetLeafOutput(int leaf, double output) {
    leaf_value_[leaf] = MaybeRoundToZero(output);
  }

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  virtual void AddPredictionToScore(const Dataset* data,
                            data_size_t num_data,
                            double* score) const;

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param used_data_indices Indices of used data
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  virtual void AddPredictionToScore(const Dataset* data,
                            const data_size_t* used_data_indices,
                            data_size_t num_data, double* score) const;

  /*!
  * \brief Get upper bound leaf value of this tree model
  */
  double GetUpperBoundValue() const;

  /*!
  * \brief Get lower bound leaf value of this tree model
  */
  double GetLowerBoundValue() const;

  /*!
  * \brief Prediction on one record
  * \param feature_values Feature value of this record
  * \return Prediction result
  */
  inline double Predict(const double* feature_values) const;
  inline double PredictByMap(const std::unordered_map<int, double>& feature_values) const;

  inline int PredictLeafIndex(const double* feature_values) const;
  inline int PredictLeafIndexByMap(const std::unordered_map<int, double>& feature_values) const;

  inline void PredictContrib(const double* feature_values, int num_features, double* output);
  inline void PredictContribByMap(const std::unordered_map<int, double>& feature_values,
                                  int num_features, std::unordered_map<int, double>* output);

  /*! \brief Get Number of leaves*/
  inline int num_leaves() const { return num_leaves_; }

  /*! \brief Get depth of specific leaf*/
  inline int leaf_depth(int leaf_idx) const { return leaf_depth_[leaf_idx]; }

  /*! \brief Get parent of specific leaf*/
  inline int leaf_parent(int leaf_idx) const {return leaf_parent_[leaf_idx]; }

  /*! \brief Get feature of specific split (original feature index)*/
  inline int split_feature(int split_idx) const { return split_feature_[split_idx]; }

  /*! \brief Get feature of specific split*/
  inline int split_feature_inner(int split_idx) const { return split_feature_inner_[split_idx]; }

  /*! \brief Get features on leaf's branch*/
  inline std::vector<int> branch_features(int leaf) const { return branch_features_[leaf]; }

  inline double split_gain(int split_idx) const { return split_gain_[split_idx]; }

  inline double internal_value(int node_idx) const {
    return internal_value_[node_idx];
  }

  inline bool IsNumericalSplit(int node_idx) const {
    return !GetDecisionType(decision_type_[node_idx], kCategoricalMask);
  }

  inline int left_child(int node_idx) const { return left_child_[node_idx]; }

  inline int right_child(int node_idx) const { return right_child_[node_idx]; }

  inline uint32_t threshold_in_bin(int node_idx) const {
    return threshold_in_bin_[node_idx];
  }

  /*! \brief Get the number of data points that fall at or below this node*/
  inline int data_count(int node) const { return node >= 0 ? internal_count_[node] : leaf_count_[~node]; }

  /*!
  * \brief Shrinkage for the tree's output
  *        shrinkage rate (a.k.a learning rate) is used to tune the training process
  * \param rate The factor of shrinkage
  */
  virtual inline void Shrinkage(double rate) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
    for (int i = 0; i < num_leaves_ - 1; ++i) {
      leaf_value_[i] = MaybeRoundToZero(leaf_value_[i] * rate);
      internal_value_[i] = MaybeRoundToZero(internal_value_[i] * rate);
      if (is_linear_) {
        leaf_const_[i] = MaybeRoundToZero(leaf_const_[i] * rate);
        for (size_t j = 0; j < leaf_coeff_[i].size(); ++j) {
          leaf_coeff_[i][j] = MaybeRoundToZero(leaf_coeff_[i][j] * rate);
        }
      }
    }
    leaf_value_[num_leaves_ - 1] =
        MaybeRoundToZero(leaf_value_[num_leaves_ - 1] * rate);
    if (is_linear_) {
      leaf_const_[num_leaves_ - 1] = MaybeRoundToZero(leaf_const_[num_leaves_ - 1] * rate);
      for (size_t j = 0; j < leaf_coeff_[num_leaves_ - 1].size(); ++j) {
        leaf_coeff_[num_leaves_ - 1][j] = MaybeRoundToZero(leaf_coeff_[num_leaves_ - 1][j] * rate);
      }
    }
    shrinkage_ *= rate;
  }

  inline double shrinkage() const { return shrinkage_; }

  virtual inline void AddBias(double val) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
    for (int i = 0; i < num_leaves_ - 1; ++i) {
      leaf_value_[i] = MaybeRoundToZero(leaf_value_[i] + val);
      internal_value_[i] = MaybeRoundToZero(internal_value_[i] + val);
    }
    leaf_value_[num_leaves_ - 1] =
        MaybeRoundToZero(leaf_value_[num_leaves_ - 1] + val);
    if (is_linear_) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
      for (int i = 0; i < num_leaves_ - 1; ++i) {
        leaf_const_[i] = MaybeRoundToZero(leaf_const_[i] + val);
      }
      leaf_const_[num_leaves_ - 1] = MaybeRoundToZero(leaf_const_[num_leaves_ - 1] + val);
    }
    // force to 1.0
    shrinkage_ = 1.0f;
  }

  virtual inline void AsConstantTree(double val, int count = 0) {
    num_leaves_ = 1;
    shrinkage_ = 1.0f;
    leaf_value_[0] = val;
    if (is_linear_) {
      leaf_const_[0] = val;
    }
    leaf_count_[0] = count;
  }

  /*! \brief Serialize this object to string*/
  std::string ToString() const;

  /*! \brief Serialize this object to json*/
  std::string ToJSON() const;

  /*! \brief Serialize linear model of tree node to json*/
  std::string LinearModelToJSON(int index) const;

  /*! \brief Serialize this object to if-else statement*/
  std::string ToIfElse(int index, bool predict_leaf_index) const;

  inline static bool IsZero(double fval) {
    return (fval >= -kZeroThreshold && fval <= kZeroThreshold);
  }

  inline static double MaybeRoundToZero(double fval) {
    return IsZero(fval) ? 0 : fval;
  }

  inline static bool GetDecisionType(int8_t decision_type, int8_t mask) {
    return (decision_type & mask) > 0;
  }

  inline static void SetDecisionType(int8_t* decision_type, bool input, int8_t mask) {
    if (input) {
      (*decision_type) |= mask;
    } else {
      (*decision_type) &= (127 - mask);
    }
  }

  inline static int8_t GetMissingType(int8_t decision_type) {
    return (decision_type >> 2) & 3;
  }

  inline static void SetMissingType(int8_t* decision_type, int8_t input) {
    (*decision_type) &= 3;
    (*decision_type) |= (input << 2);
  }

  void RecomputeMaxDepth();

  int NextLeafId() const { return num_leaves_; }

  /*! \brief Get the linear model constant term (bias) of one leaf */
  inline double LeafConst(int leaf) const { return leaf_const_[leaf]; }

  /*! \brief Get the linear model coefficients of one leaf */
  inline std::vector<double> LeafCoeffs(int leaf) const { return leaf_coeff_[leaf]; }

  /*! \brief Get the linear model features of one leaf */
  inline std::vector<int> LeafFeaturesInner(int leaf) const {return leaf_features_inner_[leaf]; }

  /*! \brief Get the linear model features of one leaf */
  inline std::vector<int> LeafFeatures(int leaf) const {return leaf_features_[leaf]; }

  /*! \brief Set the linear model coefficients on one leaf */
  inline void SetLeafCoeffs(int leaf, const std::vector<double>& output) {
    leaf_coeff_[leaf].resize(output.size());
    for (size_t i = 0; i < output.size(); ++i) {
      leaf_coeff_[leaf][i] = MaybeRoundToZero(output[i]);
    }
  }

  /*! \brief Set the linear model constant term (bias) on one leaf */
  inline void SetLeafConst(int leaf, double output) {
    leaf_const_[leaf] = MaybeRoundToZero(output);
  }

  /*! \brief Set the linear model features on one leaf */
  inline void SetLeafFeaturesInner(int leaf, const std::vector<int>& features) {
    leaf_features_inner_[leaf] = features;
  }

  /*! \brief Set the linear model features on one leaf */
  inline void SetLeafFeatures(int leaf, const std::vector<int>& features) {
    leaf_features_[leaf] = features;
  }

  inline bool is_linear() const { return is_linear_; }

  #ifdef USE_CUDA
  inline bool is_cuda_tree() const { return is_cuda_tree_; }
  #endif  // USE_CUDA

  inline void SetIsLinear(bool is_linear) {
    is_linear_ = is_linear;
  }

 protected:
  std::string NumericalDecisionIfElse(int node) const;

  std::string CategoricalDecisionIfElse(int node) const;

  inline int NumericalDecision(double fval, int node) const {
    uint8_t missing_type = GetMissingType(decision_type_[node]);
    if (std::isnan(fval) && missing_type != MissingType::NaN) {
      fval = 0.0f;
    }
    if ((missing_type == MissingType::Zero && IsZero(fval))
        || (missing_type == MissingType::NaN && std::isnan(fval))) {
      if (GetDecisionType(decision_type_[node], kDefaultLeftMask)) {
        return left_child_[node];
      } else {
        return right_child_[node];
      }
    }
    if (fval <= threshold_[node]) {
      return left_child_[node];
    } else {
      return right_child_[node];
    }
  }

  inline int NumericalDecisionInner(uint32_t fval, int node, uint32_t default_bin, uint32_t max_bin) const {
    uint8_t missing_type = GetMissingType(decision_type_[node]);
    if ((missing_type == MissingType::Zero && fval == default_bin)
        || (missing_type == MissingType::NaN && fval == max_bin)) {
      if (GetDecisionType(decision_type_[node], kDefaultLeftMask)) {
        return left_child_[node];
      } else {
        return right_child_[node];
      }
    }
    if (fval <= threshold_in_bin_[node]) {
      return left_child_[node];
    } else {
      return right_child_[node];
    }
  }

  inline int CategoricalDecision(double fval, int node) const {
    int int_fval;
    if (std::isnan(fval)) {
      return right_child_[node];
    } else {
      int_fval = static_cast<int>(fval);
      if (int_fval < 0) {
        return right_child_[node];
      }
    }
    int cat_idx = static_cast<int>(threshold_[node]);
    if (Common::FindInBitset(cat_threshold_.data() + cat_boundaries_[cat_idx],
                             cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx], int_fval)) {
      return left_child_[node];
    }
    return right_child_[node];
  }

  inline int CategoricalDecisionInner(uint32_t fval, int node) const {
    int cat_idx = static_cast<int>(threshold_in_bin_[node]);
    if (Common::FindInBitset(cat_threshold_inner_.data() + cat_boundaries_inner_[cat_idx],
                             cat_boundaries_inner_[cat_idx + 1] - cat_boundaries_inner_[cat_idx], fval)) {
      return left_child_[node];
    }
    return right_child_[node];
  }

  inline int Decision(double fval, int node) const {
    if (GetDecisionType(decision_type_[node], kCategoricalMask)) {
      return CategoricalDecision(fval, node);
    } else {
      return NumericalDecision(fval, node);
    }
  }

  inline int DecisionInner(uint32_t fval, int node, uint32_t default_bin, uint32_t max_bin) const {
    if (GetDecisionType(decision_type_[node], kCategoricalMask)) {
      return CategoricalDecisionInner(fval, node);
    } else {
      return NumericalDecisionInner(fval, node, default_bin, max_bin);
    }
  }

  inline void Split(int leaf, int feature, int real_feature, double left_value, double right_value, int left_cnt, int right_cnt,
                    double left_weight, double right_weight, float gain);
  /*!
  * \brief Find leaf index of which record belongs by features
  * \param feature_values Feature value of this record
  * \return Leaf index
  */
  inline int GetLeaf(const double* feature_values) const;
  inline int GetLeafByMap(const std::unordered_map<int, double>& feature_values) const;

  /*! \brief Serialize one node to json*/
  std::string NodeToJSON(int index) const;

  /*! \brief Serialize one node to if-else statement*/
  std::string NodeToIfElse(int index, bool predict_leaf_index) const;

  std::string NodeToIfElseByMap(int index, bool predict_leaf_index) const;

  double ExpectedValue() const;

  /*! \brief This is used fill in leaf_depth_ after reloading a model*/
  inline void RecomputeLeafDepths(int node = 0, int depth = 0);

  /*!
  * \brief Used by TreeSHAP for data we keep about our decision path
  */
  struct PathElement {
    int feature_index;
    double zero_fraction;
    double one_fraction;

    // note that pweight is included for convenience and is not tied with the other attributes,
    // the pweight of the i'th path element is the permutation weight of paths with i-1 ones in them
    double pweight;

    PathElement() {}
    PathElement(int i, double z, double o, double w) : feature_index(i), zero_fraction(z), one_fraction(o), pweight(w) {}
  };

  /*! \brief Polynomial time algorithm for SHAP values (arXiv:1706.06060)*/
  void TreeSHAP(const double *feature_values, double *phi,
                int node, int unique_depth,
                PathElement *parent_unique_path, double parent_zero_fraction,
                double parent_one_fraction, int parent_feature_index) const;

  void TreeSHAPByMap(const std::unordered_map<int, double>& feature_values,
                     std::unordered_map<int, double>* phi,
                     int node, int unique_depth,
                     PathElement *parent_unique_path, double parent_zero_fraction,
                     double parent_one_fraction, int parent_feature_index) const;

  /*! \brief Extend our decision path with a fraction of one and zero extensions for TreeSHAP*/
  static void ExtendPath(PathElement *unique_path, int unique_depth,
                         double zero_fraction, double one_fraction, int feature_index);

  /*! \brief Undo a previous extension of the decision path for TreeSHAP*/
  static void UnwindPath(PathElement *unique_path, int unique_depth, int path_index);

  /*! determine what the total permutation weight would be if we unwound a previous extension in the decision path*/
  static double UnwoundPathSum(const PathElement *unique_path, int unique_depth, int path_index);

  /*! \brief Number of max leaves*/
  int max_leaves_;
  /*! \brief Number of current leaves*/
  int num_leaves_;
  // following values used for non-leaf node
  /*! \brief A non-leaf node's left child */
  std::vector<int> left_child_;
  /*! \brief A non-leaf node's right child */
  std::vector<int> right_child_;
  /*! \brief A non-leaf node's split feature */
  std::vector<int> split_feature_inner_;
  /*! \brief A non-leaf node's split feature, the original index */
  std::vector<int> split_feature_;
  /*! \brief A non-leaf node's split threshold in bin */
  std::vector<uint32_t> threshold_in_bin_;
  /*! \brief A non-leaf node's split threshold in feature value */
  std::vector<double> threshold_;
  int num_cat_;
  std::vector<int> cat_boundaries_inner_;
  std::vector<uint32_t> cat_threshold_inner_;
  std::vector<int> cat_boundaries_;
  std::vector<uint32_t> cat_threshold_;
  /*! \brief Store the information for categorical feature handle and missing value handle. */
  std::vector<int8_t> decision_type_;
  /*! \brief A non-leaf node's split gain */
  std::vector<float> split_gain_;
  // used for leaf node
  /*! \brief The parent of leaf */
  std::vector<int> leaf_parent_;
  /*! \brief Output of leaves */
  std::vector<double> leaf_value_;
  /*! \brief weight of leaves */
  std::vector<double> leaf_weight_;
  /*! \brief DataCount of leaves */
  std::vector<int> leaf_count_;
  /*! \brief Output of non-leaf nodes */
  std::vector<double> internal_value_;
  /*! \brief weight of non-leaf nodes */
  std::vector<double> internal_weight_;
  /*! \brief DataCount of non-leaf nodes */
  std::vector<int> internal_count_;
  /*! \brief Depth for leaves */
  std::vector<int> leaf_depth_;
  /*! \brief whether to keep track of ancestor nodes for each leaf (only needed when feature interactions are restricted) */
  bool track_branch_features_;
  /*! \brief Features on leaf's branch, original index */
  std::vector<std::vector<int>> branch_features_;
  double shrinkage_;
  int max_depth_;
  /*! \brief Tree has linear model at each leaf */
  bool is_linear_;
  /*! \brief coefficients of linear models on leaves */
  std::vector<std::vector<double>> leaf_coeff_;
  /*! \brief constant term (bias) of linear models on leaves */
  std::vector<double> leaf_const_;
  /* \brief features used in leaf linear models; indexing is relative to num_total_features_ */
  std::vector<std::vector<int>> leaf_features_;
  /* \brief features used in leaf linear models; indexing is relative to used_features_ */
  std::vector<std::vector<int>> leaf_features_inner_;
  #ifdef USE_CUDA
  /*! \brief Marks whether this tree is a CUDATree */
  bool is_cuda_tree_;
  #endif  // USE_CUDA
};

inline void Tree::Split(int leaf, int feature, int real_feature,
                        double left_value, double right_value, int left_cnt, int right_cnt,
                        double left_weight, double right_weight, float gain) {
  int new_node_idx = num_leaves_ - 1;
  // update parent info
  int parent = leaf_parent_[leaf];
  if (parent >= 0) {
    // if cur node is left child
    if (left_child_[parent] == ~leaf) {
      left_child_[parent] = new_node_idx;
    } else {
      right_child_[parent] = new_node_idx;
    }
  }
  // add new node
  split_feature_inner_[new_node_idx] = feature;
  split_feature_[new_node_idx] = real_feature;
  split_gain_[new_node_idx] = gain;
  // add two new leaves
  left_child_[new_node_idx] = ~leaf;
  right_child_[new_node_idx] = ~num_leaves_;
  // update new leaves
  leaf_parent_[leaf] = new_node_idx;
  leaf_parent_[num_leaves_] = new_node_idx;
  // save current leaf value to internal node before change
  internal_weight_[new_node_idx] = left_weight + right_weight;
  internal_value_[new_node_idx] = leaf_value_[leaf];
  internal_count_[new_node_idx] = left_cnt + right_cnt;
  leaf_value_[leaf] = std::isnan(left_value) ? 0.0f : left_value;
  leaf_weight_[leaf] = left_weight;
  leaf_count_[leaf] = left_cnt;
  leaf_value_[num_leaves_] = std::isnan(right_value) ? 0.0f : right_value;
  leaf_weight_[num_leaves_] = right_weight;
  leaf_count_[num_leaves_] = right_cnt;
  // update leaf depth
  leaf_depth_[num_leaves_] = leaf_depth_[leaf] + 1;
  leaf_depth_[leaf]++;
  if (track_branch_features_) {
    branch_features_[num_leaves_] = branch_features_[leaf];
    branch_features_[num_leaves_].push_back(split_feature_[new_node_idx]);
    branch_features_[leaf].push_back(split_feature_[new_node_idx]);
  }
}

inline double Tree::Predict(const double* feature_values) const {
  if (is_linear_) {
      int leaf = (num_leaves_ > 1) ? GetLeaf(feature_values) : 0;
      double output = leaf_const_[leaf];
      bool nan_found = false;
      for (size_t i = 0; i < leaf_features_[leaf].size(); ++i) {
        int feat_raw = leaf_features_[leaf][i];
        double feat_val = feature_values[feat_raw];
        if (std::isnan(feat_val)) {
          nan_found = true;
          break;
        } else {
          output += leaf_coeff_[leaf][i] * feat_val;
        }
      }
      if (nan_found) {
        return LeafOutput(leaf);
      } else {
        return output;
      }
  } else {
    if (num_leaves_ > 1) {
      int leaf = GetLeaf(feature_values);
      return LeafOutput(leaf);
    } else {
      return leaf_value_[0];
    }
  }
}

inline double Tree::PredictByMap(const std::unordered_map<int, double>& feature_values) const {
  if (is_linear_) {
    int leaf = (num_leaves_ > 1) ? GetLeafByMap(feature_values) : 0;
    double output = leaf_const_[leaf];
    bool nan_found = false;
    for (size_t i = 0; i < leaf_features_[leaf].size(); ++i) {
      int feat = leaf_features_[leaf][i];
      auto val_it = feature_values.find(feat);
      if (val_it != feature_values.end()) {
        double feat_val = val_it->second;
        if (std::isnan(feat_val)) {
          nan_found = true;
          break;
        } else {
          output += leaf_coeff_[leaf][i] * feat_val;
        }
      }
    }
    if (nan_found) {
      return LeafOutput(leaf);
    } else {
      return output;
    }
  } else {
    if (num_leaves_ > 1) {
      int leaf = GetLeafByMap(feature_values);
      return LeafOutput(leaf);
    } else {
      return leaf_value_[0];
    }
  }
}

inline int Tree::PredictLeafIndex(const double* feature_values) const {
  if (num_leaves_ > 1) {
    int leaf = GetLeaf(feature_values);
    return leaf;
  } else {
    return 0;
  }
}

inline int Tree::PredictLeafIndexByMap(const std::unordered_map<int, double>& feature_values) const {
  if (num_leaves_ > 1) {
    int leaf = GetLeafByMap(feature_values);
    return leaf;
  } else {
    return 0;
  }
}

inline void Tree::PredictContrib(const double* feature_values, int num_features, double* output) {
  output[num_features] += ExpectedValue();
  // Run the recursion with preallocated space for the unique path data
  if (num_leaves_ > 1) {
    CHECK_GE(max_depth_, 0);
    const int max_path_len = max_depth_ + 1;
    std::vector<PathElement> unique_path_data(max_path_len*(max_path_len + 1) / 2);
    TreeSHAP(feature_values, output, 0, 0, unique_path_data.data(), 1, 1, -1);
  }
}

inline void Tree::PredictContribByMap(const std::unordered_map<int, double>& feature_values,
                                      int num_features, std::unordered_map<int, double>* output) {
  (*output)[num_features] += ExpectedValue();
  // Run the recursion with preallocated space for the unique path data
  if (num_leaves_ > 1) {
    CHECK_GE(max_depth_, 0);
    const int max_path_len = max_depth_ + 1;
    std::vector<PathElement> unique_path_data(max_path_len*(max_path_len + 1) / 2);
    TreeSHAPByMap(feature_values, output, 0, 0, unique_path_data.data(), 1, 1, -1);
  }
}

inline void Tree::RecomputeLeafDepths(int node, int depth) {
  if (node == 0) leaf_depth_.resize(num_leaves());
  if (node < 0) {
    leaf_depth_[~node] = depth;
  } else {
    RecomputeLeafDepths(left_child_[node], depth + 1);
    RecomputeLeafDepths(right_child_[node], depth + 1);
  }
}

inline int Tree::GetLeaf(const double* feature_values) const {
  int node = 0;
  if (num_cat_ > 0) {
    while (node >= 0) {
      node = Decision(feature_values[split_feature_[node]], node);
    }
  } else {
    while (node >= 0) {
      node = NumericalDecision(feature_values[split_feature_[node]], node);
    }
  }
  return ~node;
}

inline int Tree::GetLeafByMap(const std::unordered_map<int, double>& feature_values) const {
  int node = 0;
  if (num_cat_ > 0) {
    while (node >= 0) {
      node = Decision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    }
  } else {
    while (node >= 0) {
      node = NumericalDecision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    }
  }
  return ~node;
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/json11.h>

#include <string>
#include <vector>

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*! \brief forward declaration */
class Tree;
class Dataset;
class ObjectiveFunction;

/*!
* \brief Interface for tree learner
*/
class TreeLearner {
 public:
  /*! \brief virtual destructor */
  virtual ~TreeLearner() {}

  /*!
  * \brief Initialize tree learner with training dataset
  * \param train_data The used training data
  * \param is_constant_hessian True if all hessians share the same value
  */
  virtual void Init(const Dataset* train_data, bool is_constant_hessian) = 0;

  /*! Initialise some temporary storage, only needed for the linear tree; needs to be a method of TreeLearner since we call it in GBDT::RefitTree */
  virtual void InitLinear(const Dataset* /*train_data*/, const int /*max_leaves*/) {}

  virtual void ResetIsConstantHessian(bool is_constant_hessian) = 0;

  virtual void ResetTrainingData(const Dataset* train_data,
                                 bool is_constant_hessian) = 0;

  /*!
  * \brief Reset tree configs
  * \param config config of tree
  */
  virtual void ResetConfig(const Config* config) = 0;

  /*!
  * \brief Reset boosting_on_gpu_
  * \param boosting_on_gpu flag for boosting on GPU
  */
  virtual void ResetBoostingOnGPU(const bool /*boosting_on_gpu*/) {}

  virtual void SetForcedSplit(const Json* forced_split_json) = 0;

  /*!
   * \brief Begin one boosting iteration for adaptive selectable-unit
   * allocation.
   *
   * The driver calls this after gradients are available and before current
   * row sampling. Unsupported learners retain the default no-op.
   * \param num_models Number of output/model trees in the iteration
   */
  virtual void BeginAdaptiveFeatureIteration(int /*num_models*/) {}

  /*!
   * \brief Commit one accepted adaptive selectable-unit iteration.
   */
  virtual void EndAdaptiveFeatureIteration() {}

  /*!
   * \brief Abort a pending adaptive selectable-unit iteration.
   *
   * Implementations restore the controller and selectable-unit mask
   * to their state before BeginAdaptiveFeatureIteration().
   */
  virtual void AbortAdaptiveFeatureIteration() noexcept {}

  /*!
   * \brief Return the feature mask installed before current row sampling.
   *
   * A non-null mask is indexed by Dataset inner-feature ID. Learners whose
   * feature mask is not available until tree construction retain the default
   * nullptr. The mask is read-only and remains
   * owned by the learner.
   */
  virtual const std::vector<int8_t>* GetCurrentFeatureMask() const {
    return nullptr;
  }

  /*!
   * \brief Return one selected-unit count per committed adaptive iteration.
   *
   * The history belongs to the active in-memory training session and is not
   * serialized with the prediction model. Non-adaptive learners return an
   * empty vector.
   */
  virtual const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const {
    static const std::vector<int> empty;
    return empty;
  }

  /*!
  * \brief training tree model on dataset
  * \param gradients The first order gradients
  * \param hessians The second order gradients
  * \param is_first_tree If linear tree learning is enabled, first tree needs to be handled differently
  * \return A trained tree
  */
  virtual Tree* Train(const score_t* gradients, const score_t* hessians, bool is_first_tree) = 0;

  /*!
  * \brief use an existing tree to fit the new gradients and hessians.
  */
  virtual Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const = 0;

  virtual Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                  const score_t* gradients, const score_t* hessians) const = 0;

  /*!
  * \brief Set bagging data
  * \param subset subset of bagging
  * \param used_indices Used data indices
  * \param num_data Number of used data
  */
  virtual void SetBaggingData(const Dataset* subset,
                              const data_size_t* used_indices,
                              data_size_t num_data) = 0;

  /*!
  * \brief Using last trained tree to predict score then adding to out_score;
  * \param out_score output score
  */
  virtual void AddPredictionToScore(const Tree* tree, double* out_score) const = 0;

  virtual void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                               data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const = 0;

  TreeLearner() = default;
  /*! \brief Disable copy */
  TreeLearner& operator=(const TreeLearner&) = delete;
  /*! \brief Disable copy */
  TreeLearner(const TreeLearner&) = delete;

  /*!
  * \brief Create object of tree learner
  * \param learner_type Type of tree learner
  * \param device_type Type of tree learner
  * \param booster_type Type of boosting
  * \param config config of tree
  */
  static TreeLearner* CreateTreeLearner(const std::string& learner_type,
                                        const std::string& device_type,
                                        const Config* config,
                                        const bool boosting_on_cuda);
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/array_args.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_

#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief Contains some operation for an array, e.g. ArgMax, TopK.
*/
template<typename VAL_T>
class ArrayArgs {
 public:
  inline static size_t ArgMaxMT(const std::vector<VAL_T>& array) {
    int num_threads = OMP_NUM_THREADS();
    std::vector<size_t> arg_maxs(num_threads, 0);
    int n_blocks = Threading::For<size_t>(
        0, array.size(), 1024,
        [&array, &arg_maxs](int i, size_t start, size_t end) {
          size_t arg_max = start;
          for (size_t j = start + 1; j < end; ++j) {
            if (array[j] > array[arg_max]) {
              arg_max = j;
            }
          }
          arg_maxs[i] = arg_max;
        });
    size_t ret = arg_maxs[0];
    for (int i = 1; i < n_blocks; ++i) {
      if (array[arg_maxs[i]] > array[ret]) {
        ret = arg_maxs[i];
      }
    }
    return ret;
  }
  inline static size_t ArgMax(const std::vector<VAL_T>& array) {
    if (array.empty()) {
      return 0;
    }
    if (array.size() > 1024) {
      return ArgMaxMT(array);
    } else {
      size_t arg_max = 0;
      for (size_t i = 1; i < array.size(); ++i) {
        if (array[i] > array[arg_max]) {
          arg_max = i;
        }
      }
      return arg_max;
    }
  }

  inline static size_t ArgMin(const std::vector<VAL_T>& array) {
    if (array.empty()) {
      return 0;
    }
    size_t arg_min = 0;
    for (size_t i = 1; i < array.size(); ++i) {
      if (array[i] < array[arg_min]) {
        arg_min = i;
      }
    }
    return arg_min;
  }

  inline static size_t ArgMax(const VAL_T* array, size_t n) {
    if (n <= 0) {
      return 0;
    }
    size_t arg_max = 0;
    for (size_t i = 1; i < n; ++i) {
      if (array[i] > array[arg_max]) {
        arg_max = i;
      }
    }
    return arg_max;
  }

  inline static size_t ArgMin(const VAL_T* array, size_t n) {
    if (n <= 0) {
      return 0;
    }
    size_t arg_min = 0;
    for (size_t i = 1; i < n; ++i) {
      if (array[i] < array[arg_min]) {
        arg_min = i;
      }
    }
    return arg_min;
  }

  inline static void Partition(std::vector<VAL_T>* arr, int start, int end, int* l, int* r) {
    int i = start - 1;
    int j = end - 1;
    int p = i;
    int q = j;
    if (start >= end - 1) {
      *l = start - 1;
      *r = end;
      return;
    }
    std::vector<VAL_T>& ref = *arr;
    VAL_T v = ref[end - 1];
    for (;;) {
      while (ref[++i] > v) {}
      while (v > ref[--j]) {
        if (j == start) {
          break;
        }
      }
      if (i >= j) {
        break;
      }
      std::swap(ref[i], ref[j]);
      if (ref[i] == v) {
        p++;
        std::swap(ref[p], ref[i]);
      }
      if (v == ref[j]) {
        q--;
        std::swap(ref[j], ref[q]);
      }
    }
    std::swap(ref[i], ref[end - 1]);
    j = i - 1;
    i = i + 1;
    for (int k = start; k <= p; k++, j--) {
      std::swap(ref[k], ref[j]);
    }
    for (int k = end - 2; k >= q; k--, i++) {
      std::swap(ref[i], ref[k]);
    }
    *l = j;
    *r = i;
  }

  // Note: k refer to index here. e.g. k=0 means get the max number.
  inline static int ArgMaxAtK(std::vector<VAL_T>* arr, int start, int end, int k) {
    if (start >= end - 1) {
      return start;
    }
    int l = start;
    int r = end - 1;
    Partition(arr, start, end, &l, &r);
    // if find or all elements are the same.
    if ((k > l && k < r) || (l == start - 1 && r == end - 1)) {
      return k;
    } else if (k <= l) {
      return ArgMaxAtK(arr, start, l + 1, k);
    } else {
      return ArgMaxAtK(arr, r, end, k);
    }
  }

  // Note: k is 1-based here. e.g. k=3 means get the top-3 numbers.
  inline static void MaxK(const std::vector<VAL_T>& array, int k, std::vector<VAL_T>* out) {
    out->clear();
    if (k <= 0) {
      return;
    }
    for (auto val : array) {
      out->push_back(val);
    }
    if (static_cast<size_t>(k) >= array.size()) {
      return;
    }
    ArgMaxAtK(out, 0, static_cast<int>(out->size()), k - 1);
    out->erase(out->begin() + k, out->end());
  }

  inline static void Assign(std::vector<VAL_T>* array, VAL_T t, size_t n) {
    array->resize(n);
    for (size_t i = 0; i < array->size(); ++i) {
      (*array)[i] = t;
    }
  }

  inline static bool CheckAll(const std::vector<VAL_T>& array, VAL_T t) {
    for (size_t i = 0; i < array.size(); ++i) {
      if (array[i] != t) {
        return false;
      }
    }
    return true;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/binary_writer.h <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_

#include <cstdlib>
#include <vector>

namespace LightGBM {

/*!
  * \brief An interface for serializing binary data to a buffer
  */
struct BinaryWriter {
  /*!
    * \brief Append data to this binary target
    * \param data Buffer to write from
    * \param bytes Number of bytes to write from buffer
    * \return Number of bytes written
    */
  virtual size_t Write(const void* data, size_t bytes) = 0;

  /*!
    * \brief Append data to this binary target aligned on a given byte size boundary
    * \param data Buffer to write from
    * \param bytes Number of bytes to write from buffer
    * \param alignment The size of bytes to align to in whole increments
    * \return Number of bytes written
    */
  size_t AlignedWrite(const void* data, size_t bytes, size_t alignment = 8) {
    auto ret = Write(data, bytes);
    if (bytes % alignment != 0) {
      size_t padding = AlignedSize(bytes, alignment) - bytes;
      std::vector<char> tmp(padding, 0);
      ret += Write(tmp.data(), padding);
    }
    return ret;
  }

  /*!
    * \brief The aligned size of a buffer length.
    * \param bytes The number of bytes in a buffer
    * \param alignment The size of bytes to align to in whole increments
    * \return Number of aligned bytes
    */
  static size_t AlignedSize(size_t bytes, size_t alignment = 8) {
    if (bytes % alignment == 0) {
      return bytes;
    } else {
      return bytes / alignment * alignment + alignment;
    }
  }
};
}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/byte_buffer.h <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_

#include <LightGBM/export.h>
#include <LightGBM/utils/binary_writer.h>

#include <string>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <memory>
#include <vector>

namespace LightGBM {

/*!
  * \brief An implementation for serializing binary data to an auto-expanding memory buffer
  */
struct ByteBuffer final : public BinaryWriter {
  ByteBuffer() {}

  explicit ByteBuffer(size_t initial_size) {
    buffer_.reserve(initial_size);
  }

  size_t Write(const void* data, size_t bytes) {
    const char* mem_ptr = static_cast<const char*>(data);
    for (size_t i = 0; i < bytes; ++i) {
      buffer_.push_back(mem_ptr[i]);
    }

    return bytes;
  }

  LIGHTGBM_EXPORT void Reserve(size_t capacity) {
    buffer_.reserve(capacity);
  }

  LIGHTGBM_EXPORT size_t GetSize() const {
    return buffer_.size();
  }

  LIGHTGBM_EXPORT char GetAt(size_t index) const {
    return buffer_.at(index);
  }

  LIGHTGBM_EXPORT char* Data() {
    return buffer_.data();
  }

 private:
  std::vector<char> buffer_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/chunked_array.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Alberto Ferreira
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_

#include <LightGBM/utils/log.h>

#include <stdint.h>

#include <algorithm>
#include <new>
#include <vector>


namespace LightGBM {

/**
 * Container that manages a dynamic array of fixed-length chunks.
 *
 * The class also takes care of allocation & release of the underlying
 * memory. It can be used with either a high or low-level API.
 *
 * The high-level API allocates chunks as needed, manages addresses automatically and keeps
 * track of number of inserted elements, but is not thread-safe (this is ok as usually input is a streaming iterator).
 * For parallel input sources the low-level API must be used.
 *
 * Note: When using this for `LGBM_DatasetCreateFromMats` use a
 *       chunk_size multiple of #num_cols for your dataset, so each chunk
 *       contains "complete" instances.
 *
 * === High-level insert API intro ===
 *
 * The easiest way to use is:
 *  0. ChunkedArray(chunk_size)  # Choose appropriate size
 *  1. add(value)                # as many times as you want (will generate chunks as needed)
 *  2. data() or void_data()     # retrieves a T** or void** pointer (useful for `LGBM_DatasetCreateFromMats`).
 *
 * Useful query methods (all O(1)):
 *  - get_add_count()   # total count of added elements.
 *  - get_chunks_count()  # how many chunks are currently allocated.
 *  - get_current_chunk_added_count()  # for the last add() chunk, how many items there are.
 *  - get_chunk_size()    # get constant chunk_size from constructor call.
 *
 *  With those you can generate int32_t sizes[]. Last chunk can be smaller than chunk_size, so, for any i:
 *    - sizes[i<last] = get_chunk_size()
 *    - sizes[i==last] = get_add_count()
 *
 *
 * === Low-level insert API intro ===
 *
 * For advanced usage - useful for inserting in parallel - one can also:
 *  1. call new_chunk() at any time for as many chunks as needed.  (thread-UNsafe)
 *  2. call setitem(chunk, idx, value) to insert each value.       (thread-safe)
 *
 */
template <class T>
class ChunkedArray {
 public:
    explicit ChunkedArray(size_t chunk_size)
      : _chunk_size(chunk_size), _last_chunk_idx(0), _last_idx_in_last_chunk(0) {
      if (chunk_size == 0) {
        Log::Fatal("ChunkedArray chunk size must be larger than 0!");
      }
       new_chunk();
    }

    ~ChunkedArray() {
        release();
    }

    /**
     * Adds a value to the chunks sequentially.
     * If the last chunk is full it creates a new one and appends to it.
     *
     * @param value value to insert.
     */
    void add(T value) {
        if (!within_bounds(_last_chunk_idx, _last_idx_in_last_chunk)) {
            new_chunk();
            ++_last_chunk_idx;
            _last_idx_in_last_chunk = 0;
        }

        CHECK_EQ(setitem(_last_chunk_idx, _last_idx_in_last_chunk, value), 0);
        ++_last_idx_in_last_chunk;
    }

    /**
     * @return Number of add() calls.
     */
    size_t get_add_count() const {
        return _last_chunk_idx * _chunk_size + _last_idx_in_last_chunk;
    }

    /**
     * @return Number of allocated chunks.
     */
    size_t get_chunks_count() const {
        return _chunks.size();
    }

    /**
     * @return Number of elemends add()'ed in the last chunk.
     */
    size_t get_last_chunk_add_count() const {
        return _last_idx_in_last_chunk;
    }

    /**
     * Getter for the chunk size set at the constructor.
     *
     * @return Return the size of chunks.
     */
    size_t get_chunk_size() const {
        return _chunk_size;
    }

    /**
     * Returns the pointer to the raw chunks data.
     *
     * @return T** pointer to raw data.
     */
    T **data() noexcept {
        return _chunks.data();
    }

    /**
     * Returns the pointer to the raw chunks data, but cast to void**.
     * This is so ``LGBM_DatasetCreateFromMats`` accepts it.
     *
     * @return void** pointer to raw data.
     */
    void **data_as_void() noexcept {
        return reinterpret_cast<void**>(_chunks.data());
    }

    /**
     * Coalesces (copies chunked data) to a contiguous array of the same type.
     * It assumes that ``other`` has enough space to receive that data.
     *
     * @param other array with elements T of size >= this->get_add_count().
     * @param all_valid_addresses
     *            If true exports values from all valid addresses independently of add() count.
     *            Otherwise, exports only up to `get_add_count()` addresses.
     */
    void coalesce_to(T *other, bool all_valid_addresses = false) const {
        const size_t full_chunks = this->get_chunks_count() - 1;

        // Copy full chunks:
        size_t i = 0;
        for (size_t chunk = 0; chunk < full_chunks; ++chunk) {
            T* chunk_ptr = _chunks[chunk];
            for (size_t in_chunk_idx = 0; in_chunk_idx < _chunk_size; ++in_chunk_idx) {
                other[i++] = chunk_ptr[in_chunk_idx];
            }
        }
        // Copy filled values from last chunk only:
        const size_t last_chunk_elems_to_copy = all_valid_addresses ? _chunk_size : this->get_last_chunk_add_count();
        T* chunk_ptr = _chunks[full_chunks];
        for (size_t in_chunk_idx = 0; in_chunk_idx < last_chunk_elems_to_copy; ++in_chunk_idx) {
            other[i++] = chunk_ptr[in_chunk_idx];
        }
    }

    /**
     * Return value from array of chunks.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within chunk
     * @param on_fail_value sentinel value. If out of bounds returns that value.
     *
     * @return pointer or nullptr if index is out of bounds.
     */
    T getitem(size_t chunk_index, size_t index_within_chunk, T on_fail_value) const noexcept {
        if (within_bounds(chunk_index, index_within_chunk))
            return _chunks[chunk_index][index_within_chunk];
        else
            return on_fail_value;
    }

    /**
     * Sets the value at a specific address in one of the chunks.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within chunk
     * @param value value to store
     *
     * @return 0 = success, -1 = out of bounds access.
     */
    int setitem(size_t chunk_index, size_t index_within_chunk, T value) noexcept {
        if (within_bounds(chunk_index, index_within_chunk)) {
            _chunks[chunk_index][index_within_chunk] = value;
            return 0;
        } else {
            return -1;
        }
    }

    /**
     * To reset storage call this.
     * Will release existing resources and prepare for reuse.
     */
    void clear() noexcept {
        release();
        new_chunk();
    }

    /**
     * Deletes all the allocated chunks.
     * Do not use container after this! See ``clear()`` instead.
     */
    void release() noexcept {
        std::for_each(_chunks.begin(), _chunks.end(), [](T* c) { delete[] c; });
        _chunks.clear();
        _chunks.shrink_to_fit();
        _last_chunk_idx = 0;
        _last_idx_in_last_chunk = 0;
    }

    /**
     * As the array is dynamic, checks whether a given address is currently within bounds.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within that chunk
     * @return true if that chunk is already allocated and index_within_chunk < chunk size.
     */
    inline bool within_bounds(size_t chunk_index, size_t index_within_chunk) const {
        return (chunk_index < _chunks.size()) && (index_within_chunk < _chunk_size);
    }

    /**
     * Adds a new chunk to the array of chunks. Not thread-safe.
     */
    void new_chunk() {
        _chunks.push_back(new (std::nothrow) T[_chunk_size]);

        // Check memory allocation success:
        if (!_chunks[_chunks.size() - 1]) {
            release();
            Log::Fatal("Memory exhausted! Cannot allocate new ChunkedArray chunk.");
        }
    }

 private:
    const size_t _chunk_size;
    std::vector<T*> _chunks;

    // For the add() interface & some of the get_*() queries:
    size_t _last_chunk_idx;  //<! Index of chunks
    size_t _last_idx_in_last_chunk;  //<! Index within chunk
};


}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/common.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_

#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <limits>
#include <string>
#include <algorithm>
#include <cctype>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <functional>
#include <iomanip>
#include <iterator>
#include <map>
#include <memory>
#include <sstream>
#include <type_traits>
#include <unordered_map>
#include <utility>
#include <vector>

#define FMT_HEADER_ONLY
#include "fast_double_parser.h"
#include "fmt/format.h"

#ifdef _MSC_VER
#include <intrin.h>
#pragma intrinsic(_BitScanReverse)
#endif

#if defined(_MSC_VER)
#include <malloc.h>
#elif MM_MALLOC
#include <mm_malloc.h>
// https://gcc.gnu.org/onlinedocs/cpp/Common-Predefined-Macros.html
// https://www.oreilly.com/library/view/mac-os-x/0596003560/ch05s01s02.html
#elif defined(__GNUC__) && defined(HAVE_MALLOC_H)
  #include <malloc.h>
  #define _mm_malloc(a, b) memalign(b, a)
  #define _mm_free(a) free(a)
#else
#include <stdlib.h>
#define _mm_malloc(a, b) malloc(a)
#define _mm_free(a) free(a)
#endif

namespace LightGBM {

namespace Common {

using json11_internal_lightgbm::Json;

/*!
* Imbues the stream with the C locale.
*/
static void C_stringstream(std::stringstream &ss) {
  ss.imbue(std::locale::classic());
}

inline static std::string Trim(std::string str) {
  if (str.empty()) {
    return str;
  }
  str.erase(str.find_last_not_of(" \f\n\r\t\v") + 1);
  str.erase(0, str.find_first_not_of(" \f\n\r\t\v"));
  return str;
}

inline static std::string RemoveQuotationSymbol(std::string str) {
  if (str.empty()) {
    return str;
  }
  str.erase(str.find_last_not_of("'\"") + 1);
  str.erase(0, str.find_first_not_of("'\""));
  return str;
}

inline static bool StartsWith(const std::string& str, const std::string prefix) {
  if (str.substr(0, prefix.size()) == prefix) {
    return true;
  } else {
    return false;
  }
}

inline static std::vector<std::string> Split(const char* c_str, char delimiter) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    if (str[pos] == delimiter) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      ++pos;
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::vector<std::string> SplitBrackets(const char* c_str, char left_delimiter, char right_delimiter) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  bool open = false;
  while (pos < str.length()) {
    if (str[pos] == left_delimiter) {
      open = true;
      ++pos;
      i = pos;
    } else if (str[pos] == right_delimiter && open) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      open = false;
      ++pos;
    } else {
      ++pos;
    }
  }
  return ret;
}

inline static std::vector<std::string> SplitLines(const char* c_str) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    if (str[pos] == '\n' || str[pos] == '\r') {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      // skip the line endings
      while (str[pos] == '\n' || str[pos] == '\r') ++pos;
      // new begin
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::vector<std::string> Split(const char* c_str, const char* delimiters) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    bool met_delimiters = false;
    for (int j = 0; delimiters[j] != '\0'; ++j) {
      if (str[pos] == delimiters[j]) {
        met_delimiters = true;
        break;
      }
    }
    if (met_delimiters) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      ++pos;
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::string GetFromParserConfig(std::string config_str, std::string key) {
  // parser config should follow json format.
  std::string err;
  Json config_json = Json::parse(config_str, &err);
  if (!err.empty()) {
    Log::Fatal("Invalid parser config: %s. Please check if follow json format.", err.c_str());
  }
  return config_json[key].string_value();
}

inline static std::string SaveToParserConfig(std::string config_str, std::string key, std::string value) {
  std::string err;
  Json config_json = Json::parse(config_str, &err);
  if (!err.empty()) {
    Log::Fatal("Invalid parser config: %s. Please check if follow json format.", err.c_str());
  }
  CHECK(config_json.is_object());
  std::map<std::string, Json> config_map = config_json.object_items();
  config_map.insert(std::pair<std::string, Json>(key, Json(value)));
  return Json(config_map).dump();
}

template<typename T>
inline static const char* Atoi(const char* p, T* out) {
  int sign;
  T value;
  while (*p == ' ') {
    ++p;
  }
  sign = 1;
  if (*p == '-') {
    sign = -1;
    ++p;
  } else if (*p == '+') {
    ++p;
  }
  for (value = 0; *p >= '0' && *p <= '9'; ++p) {
    value = value * 10 + (*p - '0');
  }
  *out = static_cast<T>(sign * value);
  while (*p == ' ') {
    ++p;
  }
  return p;
}

template<typename T>
inline static double Pow(T base, int power) {
  if (power < 0) {
    return 1.0 / Pow(base, -power);
  } else if (power == 0) {
    return 1;
  } else if (power % 2 == 0) {
    return Pow(base*base, power / 2);
  } else if (power % 3 == 0) {
    return Pow(base*base*base, power / 3);
  } else {
    return base * Pow(base, power - 1);
  }
}

inline static const char* Atof(const char* p, double* out) {
  int frac;
  double sign, value, scale;
  *out = NAN;
  // Skip leading white space, if any.
  while (*p == ' ') {
    ++p;
  }
  // Get sign, if any.
  sign = 1.0;
  if (*p == '-') {
    sign = -1.0;
    ++p;
  } else if (*p == '+') {
    ++p;
  }

  // is a number
  if ((*p >= '0' && *p <= '9') || *p == '.' || *p == 'e' || *p == 'E') {
    // Get digits before decimal point or exponent, if any.
    for (value = 0.0; *p >= '0' && *p <= '9'; ++p) {
      value = value * 10.0 + (*p - '0');
    }

    // Get digits after decimal point, if any.
    if (*p == '.') {
      double right = 0.0;
      int nn = 0;
      ++p;
      while (*p >= '0' && *p <= '9') {
        right = (*p - '0') + right * 10.0;
        ++nn;
        ++p;
      }
      value += right / Pow(10.0, nn);
    }

    // Handle exponent, if any.
    frac = 0;
    scale = 1.0;
    if ((*p == 'e') || (*p == 'E')) {
      uint32_t expon;
      // Get sign of exponent, if any.
      ++p;
      if (*p == '-') {
        frac = 1;
        ++p;
      } else if (*p == '+') {
        ++p;
      }
      // Get digits of exponent, if any.
      for (expon = 0; *p >= '0' && *p <= '9'; ++p) {
        expon = expon * 10 + (*p - '0');
      }
      if (expon > 308) expon = 308;
      // Calculate scaling factor.
      while (expon >= 50) {
        scale *= 1E50;
        expon -= 50;
      }
      while (expon >= 8) {
        scale *= 1E8;
        expon -= 8;
      }
      while (expon > 0) {
        scale *= 10.0;
        expon -= 1;
      }
    }
    // Return signed and scaled floating point result.
    *out = sign * (frac ? (value / scale) : (value * scale));
  } else {
    size_t cnt = 0;
    while (*(p + cnt) != '\0' && *(p + cnt) != ' '
           && *(p + cnt) != '\t' && *(p + cnt) != ','
           && *(p + cnt) != '\n' && *(p + cnt) != '\r'
           && *(p + cnt) != ':') {
      ++cnt;
    }
    if (cnt > 0) {
      std::string tmp_str(p, cnt);
      std::transform(tmp_str.begin(), tmp_str.end(), tmp_str.begin(), [](unsigned char c){ return std::tolower(c); });
      if (tmp_str == std::string("na") || tmp_str == std::string("nan") ||
          tmp_str == std::string("null")) {
        *out = NAN;
      } else if (tmp_str == std::string("inf") || tmp_str == std::string("infinity")) {
        *out = sign * 1e308;
      } else {
        Log::Fatal("Unknown token %s in data file", tmp_str.c_str());
      }
      p += cnt;
    }
  }

  while (*p == ' ') {
    ++p;
  }

  return p;
}

// Use fast_double_parse and strtod (if parse failed) to parse double.
inline static const char* AtofPrecise(const char* p, double* out) {
  const char* end = fast_double_parser::parse_number(p, out);

  if (end != nullptr) {
    return end;
  }

  // Rare path: Not in RFC 7159 format. Possible "inf", "nan", etc. Fallback to standard library:
  char* end2;
  errno = 0;  // This is Required before calling strtod.
  *out = std::strtod(p, &end2);  // strtod is locale aware.
  if (end2 == p) {
    Log::Fatal("no conversion to double for: %s", p);
  }
  if (errno == ERANGE) {
    Log::Warning("convert to double got underflow or overflow: %s", p);
  }
  return end2;
}

inline static bool AtoiAndCheck(const char* p, int* out) {
  const char* after = Atoi(p, out);
  if (*after != '\0') {
    return false;
  }
  return true;
}

inline static bool AtofAndCheck(const char* p, double* out) {
  const char* after = Atof(p, out);
  if (*after != '\0') {
    return false;
  }
  return true;
}

inline static const char* SkipSpaceAndTab(const char* p) {
  while (*p == ' ' || *p == '\t') {
    ++p;
  }
  return p;
}

inline static const char* SkipReturn(const char* p) {
  while (*p == '\n' || *p == '\r' || *p == ' ') {
    ++p;
  }
  return p;
}

template<typename T, typename T2>
inline static std::vector<T2> ArrayCast(const std::vector<T>& arr) {
  std::vector<T2> ret(arr.size());
  for (size_t i = 0; i < arr.size(); ++i) {
    ret[i] = static_cast<T2>(arr[i]);
  }
  return ret;
}

template<typename T, bool is_float>
struct __StringToTHelper {
  T operator()(const std::string& str) const {
    T ret = 0;
    Atoi(str.c_str(), &ret);
    return ret;
  }
};

template<typename T>
struct __StringToTHelper<T, true> {
  T operator()(const std::string& str) const {
    return static_cast<T>(std::stod(str));
  }
};

template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, char delimiter) {
  std::vector<std::string> strs = Split(str.c_str(), delimiter);
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

template<typename T>
inline static std::vector<std::vector<T>> StringToArrayofArrays(
    const std::string& str, char left_bracket, char right_bracket, char delimiter) {
  std::vector<std::string> strs = SplitBrackets(str.c_str(), left_bracket, right_bracket);
  std::vector<std::vector<T>> ret;
  for (const auto& s : strs) {
    ret.push_back(StringToArray<T>(s, delimiter));
  }
  return ret;
}

template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  std::vector<std::string> strs = Split(str.c_str(), ' ');
  CHECK_EQ(strs.size(), static_cast<size_t>(n));
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

template<typename T, bool is_float>
struct __StringToTHelperFast {
  const char* operator()(const char*p, T* out) const {
    return Atoi(p, out);
  }
};

template<typename T>
struct __StringToTHelperFast<T, true> {
  const char* operator()(const char*p, T* out) const {
    double tmp = 0.0f;
    auto ret = Atof(p, &tmp);
    *out = static_cast<T>(tmp);
    return ret;
  }
};

template<typename T>
inline static std::vector<T> StringToArrayFast(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  auto p_str = str.c_str();
  __StringToTHelperFast<T, std::is_floating_point<T>::value> helper;
  std::vector<T> ret(n);
  for (int i = 0; i < n; ++i) {
    p_str = helper(p_str, &ret[i]);
  }
  return ret;
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, const char* delimiter, const bool force_C_locale = false) {
  if (strs.empty()) {
    return std::string("");
  }
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << strs[0];
  for (size_t i = 1; i < strs.size(); ++i) {
    str_buf << delimiter;
    str_buf << strs[i];
  }
  return str_buf.str();
}

template<>
inline std::string Join<int8_t>(const std::vector<int8_t>& strs, const char* delimiter, const bool force_C_locale) {
  if (strs.empty()) {
    return std::string("");
  }
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << static_cast<int16_t>(strs[0]);
  for (size_t i = 1; i < strs.size(); ++i) {
    str_buf << delimiter;
    str_buf << static_cast<int16_t>(strs[i]);
  }
  return str_buf.str();
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, size_t start, size_t end, const char* delimiter, const bool force_C_locale = false) {
  if (end - start <= 0) {
    return std::string("");
  }
  start = std::min(start, static_cast<size_t>(strs.size()) - 1);
  end = std::min(end, static_cast<size_t>(strs.size()));
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << strs[start];
  for (size_t i = start + 1; i < end; ++i) {
    str_buf << delimiter;
    str_buf << strs[i];
  }
  return str_buf.str();
}

inline static int64_t Pow2RoundUp(int64_t x) {
  int64_t t = 1;
  for (int i = 0; i < 64; ++i) {
    if (t >= x) {
      return t;
    }
    t <<= 1;
  }
  return 0;
}

/*!
 * \brief Do inplace softmax transformation on p_rec
 * \param p_rec The input/output vector of the values.
 */
inline static void Softmax(std::vector<double>* p_rec) {
  std::vector<double> &rec = *p_rec;
  double wmax = rec[0];
  for (size_t i = 1; i < rec.size(); ++i) {
    wmax = std::max(rec[i], wmax);
  }
  double wsum = 0.0f;
  for (size_t i = 0; i < rec.size(); ++i) {
    rec[i] = std::exp(rec[i] - wmax);
    wsum += rec[i];
  }
  for (size_t i = 0; i < rec.size(); ++i) {
    rec[i] /= static_cast<double>(wsum);
  }
}

inline static void Softmax(const double* input, double* output, int len) {
  double wmax = input[0];
  for (int i = 1; i < len; ++i) {
    wmax = std::max(input[i], wmax);
  }
  double wsum = 0.0f;
  for (int i = 0; i < len; ++i) {
    output[i] = std::exp(input[i] - wmax);
    wsum += output[i];
  }
  for (int i = 0; i < len; ++i) {
    output[i] /= static_cast<double>(wsum);
  }
}

template<typename T>
std::vector<const T*> ConstPtrInVectorWrapper(const std::vector<std::unique_ptr<T>>& input) {
  std::vector<const T*> ret;
  for (auto t = input.begin(); t !=input.end(); ++t) {
    ret.push_back(t->get());
  }
  return ret;
}

template<typename T1, typename T2>
inline static void SortForPair(std::vector<T1>* keys, std::vector<T2>* values, size_t start, bool is_reverse = false) {
  std::vector<std::pair<T1, T2>> arr;
  auto& ref_key = *keys;
  auto& ref_value = *values;
  for (size_t i = start; i < keys->size(); ++i) {
    arr.emplace_back(ref_key[i], ref_value[i]);
  }
  if (!is_reverse) {
    std::stable_sort(arr.begin(), arr.end(), [](const std::pair<T1, T2>& a, const std::pair<T1, T2>& b) {
      return a.first < b.first;
    });
  } else {
    std::stable_sort(arr.begin(), arr.end(), [](const std::pair<T1, T2>& a, const std::pair<T1, T2>& b) {
      return a.first > b.first;
    });
  }
  for (size_t i = start; i < arr.size(); ++i) {
    ref_key[i] = arr[i].first;
    ref_value[i] = arr[i].second;
  }
}

template <typename T>
inline static std::vector<T*> Vector2Ptr(std::vector<std::vector<T>>* data) {
  std::vector<T*> ptr(data->size());
  auto& ref_data = *data;
  for (size_t i = 0; i < data->size(); ++i) {
    ptr[i] = ref_data[i].data();
  }
  return ptr;
}

template <typename T>
inline static std::vector<int> VectorSize(const std::vector<std::vector<T>>& data) {
  std::vector<int> ret(data.size());
  for (size_t i = 0; i < data.size(); ++i) {
    ret[i] = static_cast<int>(data[i].size());
  }
  return ret;
}

inline static double AvoidInf(double x) {
  if (std::isnan(x)) {
    return 0.0;
  } else if (x >= 1e300) {
    return 1e300;
  } else if (x <= -1e300) {
    return -1e300;
  } else {
    return x;
  }
}

inline static float AvoidInf(float x) {
  if (std::isnan(x)) {
    return 0.0f;
  } else if (x >= 1e38) {
    return 1e38f;
  } else if (x <= -1e38) {
    return -1e38f;
  } else {
    return x;
  }
}

template<typename _Iter> inline
static typename std::iterator_traits<_Iter>::value_type* IteratorValType(_Iter) {
  return (0);
}

template<typename _RanIt, typename _Pr, typename _VTRanIt> inline
static void ParallelSort(_RanIt _First, _RanIt _Last, _Pr _Pred, _VTRanIt*) {
  size_t len = _Last - _First;
  const size_t kMinInnerLen = 1024;
  int num_threads = OMP_NUM_THREADS();
  if (len <= kMinInnerLen || num_threads <= 1) {
    std::sort(_First, _Last, _Pred);
    return;
  }
  size_t inner_size = (len + num_threads - 1) / num_threads;
  inner_size = std::max(inner_size, kMinInnerLen);
  num_threads = static_cast<int>((len + inner_size - 1) / inner_size);
#pragma omp parallel for num_threads(num_threads) schedule(static, 1)
  for (int i = 0; i < num_threads; ++i) {
    size_t left = inner_size*i;
    size_t right = left + inner_size;
    right = std::min(right, len);
    if (right > left) {
      std::sort(_First + left, _First + right, _Pred);
    }
  }
  // Buffer for merge.
  std::vector<_VTRanIt> temp_buf(len);
  _RanIt buf = temp_buf.begin();
  size_t s = inner_size;
  // Recursive merge
  while (s < len) {
    int loop_size = static_cast<int>((len + s * 2 - 1) / (s * 2));
    #pragma omp parallel for num_threads(num_threads) schedule(static, 1)
    for (int i = 0; i < loop_size; ++i) {
      size_t left = i * 2 * s;
      size_t mid = left + s;
      size_t right = mid + s;
      right = std::min(len, right);
      if (mid >= right) {
        continue;
      }
      std::copy(_First + left, _First + mid, buf + left);
      std::merge(buf + left, buf + mid, _First + mid, _First + right, _First + left, _Pred);
    }
    s *= 2;
  }
}

template<typename _RanIt, typename _Pr> inline
static void ParallelSort(_RanIt _First, _RanIt _Last, _Pr _Pred) {
  return ParallelSort(_First, _Last, _Pred, IteratorValType(_First));
}

// Check that all y[] are in interval [ymin, ymax] (end points included); throws error if not
template <typename T>
inline static void CheckElementsIntervalClosed(const T *y, T ymin, T ymax, int ny, const char *callername) {
  auto fatal_msg = [&y, &ymin, &ymax, &callername](int i) {
    std::ostringstream os;
    os << "[%s]: does not tolerate element [#%i = " << y[i] << "] outside [" << ymin << ", " << ymax << "]";
    Log::Fatal(os.str().c_str(), callername, i);
  };
  for (int i = 1; i < ny; i += 2) {
    if (y[i - 1] < y[i]) {
      if (y[i - 1] < ymin) {
        fatal_msg(i - 1);
      } else if (y[i] > ymax) {
        fatal_msg(i);
      }
    } else {
      if (y[i - 1] > ymax) {
        fatal_msg(i - 1);
      } else if (y[i] < ymin) {
        fatal_msg(i);
      }
    }
  }
  if (ny & 1) {  // odd
    if (y[ny - 1] < ymin || y[ny - 1] > ymax) {
      fatal_msg(ny - 1);
    }
  }
}

// One-pass scan over array w with nw elements: find min, max and sum of elements;
// this is useful for checking weight requirements.
template <typename T1, typename T2>
inline static void ObtainMinMaxSum(const T1 *w, int nw, T1 *mi, T1 *ma, T2 *su) {
  T1 minw;
  T1 maxw;
  T1 sumw;
  int i;
  if (nw & 1) {  // odd
    minw = w[0];
    maxw = w[0];
    sumw = w[0];
    i = 2;
  } else {  // even
    if (w[0] < w[1]) {
      minw = w[0];
      maxw = w[1];
    } else {
      minw = w[1];
      maxw = w[0];
    }
    sumw = w[0] + w[1];
    i = 3;
  }
  for (; i < nw; i += 2) {
    if (w[i - 1] < w[i]) {
      minw = std::min(minw, w[i - 1]);
      maxw = std::max(maxw, w[i]);
    } else {
      minw = std::min(minw, w[i]);
      maxw = std::max(maxw, w[i - 1]);
    }
    sumw += w[i - 1] + w[i];
  }
  if (mi != nullptr) {
    *mi = minw;
  }
  if (ma != nullptr) {
    *ma = maxw;
  }
  if (su != nullptr) {
    *su = static_cast<T2>(sumw);
  }
}

inline static std::vector<uint32_t> EmptyBitset(int n) {
  int size = n / 32;
  if (n % 32 != 0) ++size;
  return std::vector<uint32_t>(size);
}

template<typename T>
inline static void InsertBitset(std::vector<uint32_t>* vec, const T val) {
  auto& ref_v = *vec;
  int i1 = val / 32;
  int i2 = val % 32;
  if (static_cast<int>(vec->size()) < i1 + 1) {
    vec->resize(i1 + 1, 0);
  }
  ref_v[i1] |= (1 << i2);
}

template<typename T>
inline static std::vector<uint32_t> ConstructBitset(const T* vals, int n) {
  std::vector<uint32_t> ret;
  for (int i = 0; i < n; ++i) {
    int i1 = vals[i] / 32;
    int i2 = vals[i] % 32;
    if (static_cast<int>(ret.size()) < i1 + 1) {
      ret.resize(i1 + 1, 0);
    }
    ret[i1] |= (1 << i2);
  }
  return ret;
}

template<typename T>
inline static bool FindInBitset(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}

inline static bool CheckDoubleEqualOrdered(double a, double b) {
  double upper = std::nextafter(a, INFINITY);
  return b <= upper;
}

inline static double GetDoubleUpperBound(double a) {
  return std::nextafter(a, INFINITY);
}

inline static size_t GetLine(const char* str) {
  auto start = str;
  while (*str != '\0' && *str != '\n' && *str != '\r') {
    ++str;
  }
  return str - start;
}

inline static const char* SkipNewLine(const char* str) {
  if (*str == '\r') {
    ++str;
  }
  if (*str == '\n') {
    ++str;
  }
  return str;
}

template <typename T>
static int Sign(T x) {
  return (x > T(0)) - (x < T(0));
}

template <typename T>
static T SafeLog(T x) {
  if (x > 0) {
    return std::log(x);
  } else {
    return -INFINITY;
  }
}

inline bool CheckAllowedJSON(const std::string& s) {
  unsigned char char_code;
  for (auto c : s) {
    char_code = static_cast<unsigned char>(c);
    if (char_code == 34      // "
        || char_code == 44   // ,
        || char_code == 58   // :
        || char_code == 91   // [
        || char_code == 93   // ]
        || char_code == 123  // {
        || char_code == 125  // }
        ) {
      return false;
    }
  }
  return true;
}

inline int RoundInt(double x) {
  return static_cast<int>(x + 0.5f);
}

template <typename T, std::size_t N = 32>
class AlignmentAllocator {
 public:
  typedef T value_type;
  typedef std::size_t size_type;
  typedef std::ptrdiff_t difference_type;

  typedef T* pointer;
  typedef const T* const_pointer;

  typedef T& reference;
  typedef const T& const_reference;

  inline AlignmentAllocator() throw() {}

  template <typename T2>
  inline AlignmentAllocator(const AlignmentAllocator<T2, N>&) throw() {}

  inline ~AlignmentAllocator() throw() {}

  inline pointer address(reference r) {
    return &r;
  }

  inline const_pointer address(const_reference r) const {
    return &r;
  }

  inline pointer allocate(size_type n) {
    return (pointer)_mm_malloc(n * sizeof(value_type), N);
  }

  inline void deallocate(pointer p, size_type) {
    _mm_free(p);
  }

  inline void construct(pointer p, const value_type& wert) {
    new (p) value_type(wert);
  }

  inline void destroy(pointer p) {
    p->~value_type();
  }

  inline size_type max_size() const throw() {
    return size_type(-1) / sizeof(value_type);
  }

  template <typename T2>
  struct rebind {
    typedef AlignmentAllocator<T2, N> other;
  };

  bool operator!=(const AlignmentAllocator<T, N>& other) const {
    return !(*this == other);
  }

  // Returns true if and only if storage allocated from *this
  // can be deallocated from other, and vice versa.
  // Always returns true for stateless allocators.
  bool operator==(const AlignmentAllocator<T, N>&) const {
    return true;
  }
};

class Timer {
 public:
  Timer() {
#ifdef TIMETAG
    int num_threads = OMP_NUM_THREADS();
    start_time_.resize(num_threads);
    stats_.resize(num_threads);
#endif  // TIMETAG
  }

  ~Timer() { Print(); }

#ifdef TIMETAG
  void Start(const std::string& name) {
    auto tid = omp_get_thread_num();
    start_time_[tid][name] = std::chrono::steady_clock::now();
  }

  void Stop(const std::string& name) {
    auto cur_time = std::chrono::steady_clock::now();
    auto tid = omp_get_thread_num();
    if (stats_[tid].find(name) == stats_[tid].end()) {
      stats_[tid][name] = std::chrono::duration<double, std::milli>(0);
    }
    stats_[tid][name] += cur_time - start_time_[tid][name];
  }

#else
  void Start(const std::string&) {}

  void Stop(const std::string&) {}
#endif  // TIMETAG

  void Print() const {
#ifdef TIMETAG
    std::unordered_map<std::string, std::chrono::duration<double, std::milli>>
        stats(stats_[0].begin(), stats_[0].end());
    for (size_t i = 1; i < stats_.size(); ++i) {
      for (auto it = stats_[i].begin(); it != stats_[i].end(); ++it) {
        if (stats.find(it->first) == stats.end()) {
          stats[it->first] = it->second;
        } else {
          stats[it->first] += it->second;
        }
      }
    }
    std::map<std::string, std::chrono::duration<double, std::milli>> ordered(
        stats.begin(), stats.end());
    for (auto it = ordered.begin(); it != ordered.end(); ++it) {
      Log::Info("%s costs:\t %f", it->first.c_str(), it->second * 1e-3);
    }
#endif  // TIMETAG
  }
#ifdef TIMETAG
  std::vector<
      std::unordered_map<std::string, std::chrono::steady_clock::time_point>>
      start_time_;
  std::vector<std::unordered_map<std::string,
                                 std::chrono::duration<double, std::milli>>>
      stats_;
#endif  // TIMETAG
};

// Note: this class is not thread-safe, don't use it inside omp blocks
class FunctionTimer {
 public:
#ifdef TIMETAG
  FunctionTimer(const std::string& name, Timer& timer) : timer_(timer) {
    timer.Start(name);
    name_ = name;
  }

  ~FunctionTimer() { timer_.Stop(name_); }

 private:
  std::string name_;
  Timer& timer_;
#else
  FunctionTimer(const std::string&, Timer&) {}
#endif  // TIMETAG
};

}  // namespace Common

extern Common::Timer global_timer;


/*!
* Provides locale-independent alternatives to Common's methods.
* Essential to make models robust to locale settings.
*/
namespace CommonC {

template<typename T>
inline static std::string Join(const std::vector<T>& strs, const char* delimiter) {
  return LightGBM::Common::Join(strs, delimiter, true);
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, size_t start, size_t end, const char* delimiter) {
  return LightGBM::Common::Join(strs, start, end, delimiter, true);
}

inline static const char* Atof(const char* p, double* out) {
  return LightGBM::Common::Atof(p, out);
}

template<typename T, bool is_float>
struct __StringToTHelperFast {
  const char* operator()(const char*p, T* out) const {
    return LightGBM::Common::Atoi(p, out);
  }
};

/*!
* \warning Beware that ``Common::Atof`` in ``__StringToTHelperFast``,
*          has **less** floating point precision than ``__StringToTHelper``.
*          Both versions are kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*          Check ``StringToArrayFast`` and ``StringToArray`` for more details on this.
*/
template<typename T>
struct __StringToTHelperFast<T, true> {
  const char* operator()(const char*p, T* out) const {
    double tmp = 0.0f;
    auto ret = Atof(p, &tmp);
    *out = static_cast<T>(tmp);
    return ret;
  }
};

template<typename T, bool is_float>
struct __StringToTHelper {
  T operator()(const std::string& str) const {
    T ret = 0;
    LightGBM::Common::Atoi(str.c_str(), &ret);
    return ret;
  }
};

/*!
* \warning Beware that ``Common::Atof`` in ``__StringToTHelperFast``,
*          has **less** floating point precision than ``__StringToTHelper``.
*          Both versions are kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*          Check ``StringToArrayFast`` and ``StringToArray`` for more details on this.
* \note It is possible that ``fast_double_parser::parse_number`` is faster than ``Common::Atof``.
*/
template<typename T>
struct __StringToTHelper<T, true> {
  T operator()(const std::string& str) const {
    double tmp;

    const char* end = Common::AtofPrecise(str.c_str(), &tmp);
    if (end == str.c_str()) {
        Log::Fatal("Failed to parse double: %s", str.c_str());
    }

    return static_cast<T>(tmp);
  }
};


/*!
* \warning Beware that due to internal use of ``Common::Atof`` in ``__StringToTHelperFast``,
*          this method has less precision for floating point numbers than ``StringToArray``,
*          which calls ``__StringToTHelper``.
*          As such, ``StringToArrayFast`` and ``StringToArray`` are not equivalent!
*          Both versions were kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*/
template<typename T>
inline static std::vector<T> StringToArrayFast(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  auto p_str = str.c_str();
  __StringToTHelperFast<T, std::is_floating_point<T>::value> helper;
  std::vector<T> ret(n);
  for (int i = 0; i < n; ++i) {
    p_str = helper(p_str, &ret[i]);
  }
  return ret;
}

/*!
* \warning Do not replace calls to this method by ``StringToArrayFast``.
*          This method is more precise for floating point numbers.
*          Check ``StringToArrayFast`` for more details.
*/
template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  std::vector<std::string> strs = LightGBM::Common::Split(str.c_str(), ' ');
  CHECK_EQ(strs.size(), static_cast<size_t>(n));
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

/*!
* \warning Do not replace calls to this method by ``StringToArrayFast``.
*          This method is more precise for floating point numbers.
*          Check ``StringToArrayFast`` for more details.
*/
template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, char delimiter) {
  std::vector<std::string> strs = LightGBM::Common::Split(str.c_str(), delimiter);
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

/*!
* Safely formats a value onto a buffer according to a format string and null-terminates it.
*
* \note It checks that the full value was written or forcefully aborts.
*       This safety check serves to prevent incorrect internal API usage.
*       Correct usage will never incur in this problem:
*         - The received buffer size shall be sufficient at all times for the input format string and value.
*/
template <typename T>
inline static void format_to_buf(char* buffer, const size_t buf_len, const char* format, const T value) {
    auto result = fmt::format_to_n(buffer, buf_len, format, value);
    if (result.size >= buf_len) {
      Log::Fatal("Numerical conversion failed. Buffer is too small.");
    }
    buffer[result.size] = '\0';
}

template<typename T, bool is_float, bool high_precision>
struct __TToStringHelper {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{}", value);
  }
};

template<typename T>
struct __TToStringHelper<T, true, false> {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{:g}", value);
  }
};

template<typename T>
struct __TToStringHelper<T, true, true> {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{:.17g}", value);
  }
};

/*!
* Converts an array to a string with with values separated by the space character.
* This method replaces Common's ``ArrayToString`` and ``ArrayToStringFast`` functionality
* and is locale-independent.
*
* \note If ``high_precision_output`` is set to true,
*       floating point values are output with more digits of precision.
*/
template<bool high_precision_output = false, typename T>
inline static std::string ArrayToString(const std::vector<T>& arr, size_t n) {
  if (arr.empty() || n == 0) {
    return std::string("");
  }
  __TToStringHelper<T, std::is_floating_point<T>::value, high_precision_output> helper;
  const size_t buf_len = high_precision_output ? 32 : 16;
  std::vector<char> buffer(buf_len);
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  helper(arr[0], buffer.data(), buf_len);
  str_buf << buffer.data();
  for (size_t i = 1; i < std::min(n, arr.size()); ++i) {
    helper(arr[i], buffer.data(), buf_len);
    str_buf << ' ' << buffer.data();
  }
  return str_buf.str();
}


}  // namespace CommonC


}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/file_io.h <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_

#include <LightGBM/utils/binary_writer.h>

#include <string>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <memory>
#include <vector>

namespace LightGBM {

/*!
 * \brief An interface for writing files from buffers
 */
struct VirtualFileWriter : BinaryWriter {
  virtual ~VirtualFileWriter() {}

  /*!
   * \brief Initialize the writer
   * \return True when the file is available for writes
   */
  virtual bool Init() = 0;

  /*!
   * \brief Create appropriate writer for filename
   * \param filename Filename of the data
   * \return File writer instance
   */
  static std::unique_ptr<VirtualFileWriter> Make(const std::string& filename);

  /*!
   * \brief Check filename existence
   * \param filename Filename of the data
   * \return True when the file exists
   */
  static bool Exists(const std::string& filename);
};

/**
 * \brief An interface for reading files into buffers
 */
struct VirtualFileReader {
  /*!
   * \brief Constructor
   * \param filename Filename of the data
   */
  virtual ~VirtualFileReader() {}
  /*!
   * \brief Initialize the reader
   * \return True when the file is available for read
   */
  virtual bool Init() = 0;
  /*!
   * \brief Read data into buffer
   * \param buffer Buffer to read data into
   * \param bytes Number of bytes to read
   * \return Number of bytes read
   */
  virtual size_t Read(void* buffer, size_t bytes) const = 0;
  /*!
   * \brief Create appropriate reader for filename
   * \param filename Filename of the data
   * \return File reader instance
   */
  static std::unique_ptr<VirtualFileReader> Make(const std::string& filename);
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/json11.h <==
/* Copyright (c) 2013 Dropbox, Inc.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */

/* json11
 *
 * json11 is a tiny JSON library for C++11, providing JSON parsing and
 * serialization.
 *
 * The core object provided by the library is json11::Json. A Json object
 * represents any JSON value: null, bool, number (int or double), string
 * (std::string), array (std::vector), or object (std::map).
 *
 * Json objects act like values: they can be assigned, copied, moved, compared
 * for equality or order, etc. There are also helper methods Json::dump, to
 * serialize a Json to a string, and Json::parse (static) to parse a std::string
 * as a Json object.
 *
 * Internally, the various types of Json object are represented by the JsonValue
 * class hierarchy.
 *
 * A note on numbers - JSON specifies the syntax of number formatting but not
 * its semantics, so some JSON implementations distinguish between integers and
 * floating-point numbers, while some don't. In json11, we choose the latter.
 * Because some JSON implementations (namely Javascript itself) treat all
 * numbers as the same type, distinguishing the two leads to JSON that will be
 * *silently* changed by a round-trip through those implementations. Dangerous!
 * To avoid that risk, json11 stores all numbers as double internally, but also
 * provides integer helpers.
 *
 * Fortunately, double-precision IEEE754 ('double') can precisely store any
 * integer in the range +/-2^53, which includes every 'int' on most systems.
 * (Timestamps often use int64 or long long to avoid the Y2038K problem; a
 * double storing microseconds since some epoch will be exact for +/- 275
 * years.)
 */
#pragma once

#include <initializer_list>
#include <map>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace json11_internal_lightgbm {

enum JsonParse { STANDARD, COMMENTS };

class JsonValue;

class Json final {
 public:
  // Types
  enum Type { NUL, NUMBER, BOOL, STRING, ARRAY, OBJECT };

  // Array and object typedefs
  typedef std::vector<Json> array;
  typedef std::map<std::string, Json> object;

  // Constructors for the various types of JSON value.
  Json() noexcept;                          // NUL
  explicit Json(std::nullptr_t) noexcept;   // NUL
  explicit Json(double value);              // NUMBER
  explicit Json(int value);                 // NUMBER
  explicit Json(bool value);                // BOOL
  explicit Json(const std::string &value);  // STRING
  explicit Json(std::string &&value);       // STRING
  explicit Json(const char *value);         // STRING
  explicit Json(const array &values);       // ARRAY
  explicit Json(array &&values);            // ARRAY
  explicit Json(const object &values);      // OBJECT
  explicit Json(object &&values);           // OBJECT

  // Implicit constructor: anything with a to_json() function.
  template <class T, class = decltype(&T::to_json)>
  explicit Json(const T &t) : Json(t.to_json()) {}

  // Implicit constructor: map-like objects (std::map, std::unordered_map, etc)
  template <
      class M,
      typename std::enable_if<
          std::is_constructible<
              std::string, decltype(std::declval<M>().begin()->first)>::value &&
              std::is_constructible<
                  Json, decltype(std::declval<M>().begin()->second)>::value,
          int>::type = 0>
  explicit Json(const M &m) : Json(object(m.begin(), m.end())) {}

  // Implicit constructor: vector-like objects (std::list, std::vector,
  // std::set, etc)
  template <class V, typename std::enable_if<
                         std::is_constructible<
                             Json, decltype(*std::declval<V>().begin())>::value,
                         int>::type = 0>
  explicit Json(const V &v) : Json(array(v.begin(), v.end())) {}

  // This prevents Json(some_pointer) from accidentally producing a bool. Use
  // Json(bool(some_pointer)) if that behavior is desired.
  explicit Json(void *) = delete;

  // Accessors
  Type type() const;

  bool is_null() const { return type() == NUL; }
  bool is_number() const { return type() == NUMBER; }
  bool is_bool() const { return type() == BOOL; }
  bool is_string() const { return type() == STRING; }
  bool is_array() const { return type() == ARRAY; }
  bool is_object() const { return type() == OBJECT; }

  // Return the enclosed value if this is a number, 0 otherwise. Note that
  // json11 does not distinguish between integer and non-integer numbers -
  // number_value() and int_value() can both be applied to a NUMBER-typed
  // object.
  double number_value() const;
  int int_value() const;

  // Return the enclosed value if this is a boolean, false otherwise.
  bool bool_value() const;
  // Return the enclosed string if this is a string, "" otherwise.
  const std::string &string_value() const;
  // Return the enclosed std::vector if this is an array, or an empty vector
  // otherwise.
  const array &array_items() const;
  // Return the enclosed std::map if this is an object, or an empty map
  // otherwise.
  const object &object_items() const;

  // Return a reference to arr[i] if this is an array, Json() otherwise.
  const Json &operator[](size_t i) const;
  // Return a reference to obj[key] if this is an object, Json() otherwise.
  const Json &operator[](const std::string &key) const;

  // Serialize.
  void dump(std::string *out) const;
  std::string dump() const {
    std::string out;
    dump(&out);
    return out;
  }

  // Parse. If parse fails, return Json() and assign an error message to err.
  static Json parse(const std::string &in, std::string *err,
                    JsonParse strategy = JsonParse::STANDARD);
  static Json parse(const char *in, std::string *err,
                    JsonParse strategy = JsonParse::STANDARD) {
    if (in) {
      return parse(std::string(in), err, strategy);
    } else {
      *err = "null input";
      return Json(nullptr);
    }
  }
  // Parse multiple objects, concatenated or separated by whitespace
  static std::vector<Json> parse_multi(
      const std::string &in, std::string::size_type *parser_stop_pos,
      std::string *err, JsonParse strategy = JsonParse::STANDARD);

  static inline std::vector<Json> parse_multi(
      const std::string &in, std::string *err,
      JsonParse strategy = JsonParse::STANDARD) {
    std::string::size_type parser_stop_pos;
    return parse_multi(in, &parser_stop_pos, err, strategy);
  }

  bool operator==(const Json &rhs) const;
  bool operator<(const Json &rhs) const;
  bool operator!=(const Json &rhs) const { return !(*this == rhs); }
  bool operator<=(const Json &rhs) const { return !(rhs < *this); }
  bool operator>(const Json &rhs) const { return (rhs < *this); }
  bool operator>=(const Json &rhs) const { return !(*this < rhs); }

  /* has_shape(types, err)
   *
   * Return true if this is a JSON object and, for each item in types, has a
   * field of the given type. If not, return false and set err to a descriptive
   * message.
   */
  typedef std::initializer_list<std::pair<std::string, Type>> shape;
  bool has_shape(const shape &types, std::string *err) const;

 private:
  std::shared_ptr<JsonValue> m_ptr;
};

// Internal class hierarchy - JsonValue objects are not exposed to users of this
// API.
class JsonValue {
 protected:
  friend class Json;
  friend class JsonInt;
  friend class JsonDouble;
  virtual Json::Type type() const = 0;
  virtual bool equals(const JsonValue *other) const = 0;
  virtual bool less(const JsonValue *other) const = 0;
  virtual void dump(std::string *out) const = 0;
  virtual double number_value() const;
  virtual int int_value() const;
  virtual bool bool_value() const;
  virtual const std::string &string_value() const;
  virtual const Json::array &array_items() const;
  virtual const Json &operator[](size_t i) const;
  virtual const Json::object &object_items() const;
  virtual const Json &operator[](const std::string &key) const;
  virtual ~JsonValue() {}
};

}  // namespace json11_internal_lightgbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/log.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_

#include <cstdarg>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <stdexcept>
#include <string>

#ifdef LGB_R_BUILD

#ifndef R_NO_REMAP
#define R_NO_REMAP
#endif

#ifndef R_USE_C99_IN_CXX
#define R_USE_C99_IN_CXX
#endif

#include <R_ext/Print.h>
extern "C" void R_FlushConsole(void);
#endif

namespace LightGBM {

#if defined(_MSC_VER)
#define THREAD_LOCAL __declspec(thread)
#else
#define THREAD_LOCAL thread_local
#endif

#ifndef CHECK
#define CHECK(condition)                                                    \
  if (!(condition))                                                         \
    Log::Fatal("Check failed: " #condition " at %s, line %d .\n", __FILE__, \
               __LINE__);
#endif

#ifndef CHECK_EQ
#define CHECK_EQ(a, b) CHECK((a) == (b))
#endif

#ifndef CHECK_NE
#define CHECK_NE(a, b) CHECK((a) != (b))
#endif

#ifndef CHECK_GE
#define CHECK_GE(a, b) CHECK((a) >= (b))
#endif

#ifndef CHECK_LE
#define CHECK_LE(a, b) CHECK((a) <= (b))
#endif

#ifndef CHECK_GT
#define CHECK_GT(a, b) CHECK((a) > (b))
#endif

#ifndef CHECK_LT
#define CHECK_LT(a, b) CHECK((a) < (b))
#endif

#ifndef CHECK_NOTNULL
#define CHECK_NOTNULL(pointer)                                         \
  if ((pointer) == nullptr)                                            \
    LightGBM::Log::Fatal(#pointer " Can't be NULL at %s, line %d .\n", \
                         __FILE__, __LINE__);
#endif

enum class LogLevel : int {
  Fatal = -1,
  Warning = 0,
  Info = 1,
  Debug = 2,
};

/*!
 * \brief A static Log class
 */
class Log {
 public:
  using Callback = void (*)(const char *);
  /*!
   * \brief Resets the minimal log level. It is INFO by default.
   * \param level The new minimal log level.
   */
  static void ResetLogLevel(LogLevel level) { GetLevel() = level; }

  static void ResetCallBack(Callback callback) { GetLogCallBack() = callback; }

  static void Debug(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Debug, "Debug", format, val);
    va_end(val);
  }
  static void Info(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Info, "Info", format, val);
    va_end(val);
  }
  static void Warning(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Warning, "Warning", format, val);
    va_end(val);
  }
  static void Fatal(const char *format, ...) {
    va_list val;
    const size_t kBufSize = 1024;
    char str_buf[kBufSize];
    va_start(val, format);
#ifdef _MSC_VER
    vsnprintf_s(str_buf, kBufSize, format, val);
#else
    vsnprintf(str_buf, kBufSize, format, val);
#endif
    va_end(val);

// R code should write back to R's error stream,
// otherwise to stderr
#ifndef LGB_R_BUILD
    fprintf(stderr, "[LightGBM] [Fatal] %s\n", str_buf);
    fflush(stderr);
#else
    REprintf("[LightGBM] [Fatal] %s\n", str_buf);
    R_FlushConsole();
#endif
    throw std::runtime_error(std::string(str_buf));
  }

 private:
  static void Write(LogLevel level, const char *level_str, const char *format,
                    va_list val) {
    if (level <= GetLevel()) {  // omit the message with low level
// R code should write back to R's output stream,
// otherwise to stdout
#ifndef LGB_R_BUILD
      if (GetLogCallBack() == nullptr) {
        printf("[LightGBM] [%s] ", level_str);
        vprintf(format, val);
        printf("\n");
        fflush(stdout);
      } else {
        const size_t kBufSize = 512;
        char buf[kBufSize];
        snprintf(buf, kBufSize, "[LightGBM] [%s] ", level_str);
        GetLogCallBack()(buf);
        vsnprintf(buf, kBufSize, format, val);
        GetLogCallBack()(buf);
        GetLogCallBack()("\n");
      }
#else
      Rprintf("[LightGBM] [%s] ", level_str);
      Rvprintf(format, val);
      Rprintf("\n");
      R_FlushConsole();
#endif
    }
  }

  // a trick to use static variable in header file.
  // May be not good, but avoid to use an additional cpp file
  static LogLevel &GetLevel() {
    static THREAD_LOCAL LogLevel level = LogLevel::Info;
    return level;
  }

  static Callback &GetLogCallBack() {
    static THREAD_LOCAL Callback callback = nullptr;
    return callback;
  }
};

}  // namespace LightGBM
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/openmp_wrapper.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_

#include <LightGBM/export.h>

// this can only be changed by LGBM_SetMaxThreads()
LIGHTGBM_EXTERN_C int LGBM_MAX_NUM_THREADS;

// this is modified by OMP_SET_NUM_THREADS(), for example
// by passing num_thread through params
LIGHTGBM_EXTERN_C int LGBM_DEFAULT_NUM_THREADS;

#ifdef _OPENMP

#include <LightGBM/utils/log.h>

#include <omp.h>

#include <exception>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <vector>

/*
    Get number of threads to use in OpenMP parallel regions.

    By default, this will return the result of omp_get_max_threads(),
    which is OpenMP-implementation dependent but generally can be controlled
    by environment variable OMP_NUM_THREADS.

    ref:
      - https://www.openmp.org/spec-html/5.0/openmpsu112.html
      - https://gcc.gnu.org/onlinedocs/libgomp/omp_005fget_005fmax_005fthreads.html
*/
LIGHTGBM_EXTERN_C int OMP_NUM_THREADS();

/*
    Update the default number of threads that'll be used in OpenMP parallel
    regions for LightGBM routines where the number of threads aren't directly
    supplied.
*/
LIGHTGBM_EXTERN_C void OMP_SET_NUM_THREADS(int num_threads);

class ThreadExceptionHelper {
 public:
  ThreadExceptionHelper() {
    ex_ptr_ = nullptr;
  }

  ~ThreadExceptionHelper() {
    ReThrow();
  }
  void ReThrow() {
    if (ex_ptr_ != nullptr) {
      std::rethrow_exception(ex_ptr_);
    }
  }
  void CaptureException() {
    // only catch first exception.
    if (ex_ptr_ != nullptr) {
      return;
    }
    std::unique_lock<std::mutex> guard(lock_);
    if (ex_ptr_ != nullptr) {
      return;
    }
    ex_ptr_ = std::current_exception();
  }

 private:
  std::exception_ptr ex_ptr_;
  std::mutex lock_;
};

#define OMP_INIT_EX() ThreadExceptionHelper omp_except_helper
#define OMP_LOOP_EX_BEGIN() try {
#define OMP_LOOP_EX_END()                 \
  }                                       \
  catch (std::exception & ex) {           \
    Log::Warning(ex.what());              \
    omp_except_helper.CaptureException(); \
  }                                       \
  catch (...) {                           \
    omp_except_helper.CaptureException(); \
  }
#define OMP_THROW_EX() omp_except_helper.ReThrow()

#else

/*
 * To be compatible with OpenMP, define a nothrow macro which is used by gcc
 * openmp, but not by clang.
 * See also https://github.com/dmlc/dmlc-core/blob/3106c1cbdcc9fc9ef3a2c1d2196a7a6f6616c13d/include/dmlc/omp.h#L14
 */
#if defined(__clang__)
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW
#elif defined(__cplusplus)
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW throw()
#else
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW __attribute__((__nothrow__))
#endif

#ifdef _MSC_VER
  #pragma warning(disable : 4068)  // disable unknown pragma warning
#endif

#ifdef __cplusplus
  extern "C" {
#endif
  /** Fall here if no OPENMP support, so just
      simulate a single thread running.
      All #pragma omp should be ignored by the compiler **/
  inline void OMP_SET_NUM_THREADS(int) __GOMP_NOTHROW {}
  inline int omp_get_thread_num() __GOMP_NOTHROW {return 0;}
  inline int OMP_NUM_THREADS() __GOMP_NOTHROW { return 1; }
#ifdef __cplusplus
}  // extern "C"
#endif

#define OMP_INIT_EX()
#define OMP_LOOP_EX_BEGIN()
#define OMP_LOOP_EX_END()
#define OMP_THROW_EX()

#endif

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/pipeline_reader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_

#include <LightGBM/utils/file_io.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cstdio>
#include <functional>
#include <memory>
#include <thread>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief A pipeline file reader, use 2 threads, one read block from file, the other process the block
*/
class PipelineReader {
 public:
  /*!
  * \brief Read data from a file, use pipeline methods
  * \param filename Filename of data
  * \process_fun Process function
  */
  static size_t Read(const char* filename, int skip_bytes, const std::function<size_t(const char*, size_t)>& process_fun) {
    auto reader = VirtualFileReader::Make(filename);
    if (!reader->Init()) {
      return 0;
    }
    size_t cnt = 0;
    const size_t buffer_size =  16 * 1024 * 1024;
    // buffer used for the process_fun
    auto buffer_process = std::vector<char>(buffer_size);
    // buffer used for the file reading
    auto buffer_read = std::vector<char>(buffer_size);
    size_t read_cnt = 0;
    if (skip_bytes > 0) {
      // skip first k bytes
      read_cnt = reader->Read(buffer_process.data(), skip_bytes);
    }
    // read first block
    read_cnt = reader->Read(buffer_process.data(), buffer_size);

    size_t last_read_cnt = 0;
    while (read_cnt > 0) {
      // start read thread
      std::thread read_worker = std::thread(
        [=, &last_read_cnt, &reader, &buffer_read] {
        last_read_cnt = reader->Read(buffer_read.data(), buffer_size);
      });
      // start process
      cnt += process_fun(buffer_process.data(), read_cnt);
      // wait for read thread
      read_worker.join();
      // exchange the buffer
      std::swap(buffer_process, buffer_read);
      read_cnt = last_read_cnt;
    }
    return cnt;
  }
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/random.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_

#include <cstdint>
#include <random>
#include <set>
#include <vector>

namespace LightGBM {

/*!
* \brief A wrapper for random generator
*/
class Random {
 public:
  /*!
  * \brief Constructor, with random seed
  */
  Random() {
    std::random_device rd;
    auto generator = std::mt19937(rd());
    std::uniform_int_distribution<int> distribution(0, x);
    x = distribution(generator);
  }
  /*!
  * \brief Constructor, with specific seed
  */
  explicit Random(int seed) {
    x = seed;
  }
  /*!
  * \brief Generate random integer, int16 range. [0, 65536]
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  inline int NextShort(int lower_bound, int upper_bound) {
    return (RandInt16()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random integer, int32 range
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  inline int NextInt(int lower_bound, int upper_bound) {
    return (RandInt32()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random float data
  * \return The random float between [0.0, 1.0)
  */
  inline float NextFloat() {
    // get random float in [0,1)
    return static_cast<float>(RandInt16()) / (32768.0f);
  }
  /*!
  * \brief Sample K data from {0,1,...,N-1}
  * \param N
  * \param K
  * \return K Ordered sampled data from {0,1,...,N-1}
  */
  inline std::vector<int> Sample(int N, int K) {
    std::vector<int> ret;
    ret.reserve(K);
    if (K > N || K <= 0) {
      return ret;
    } else if (K == N) {
      for (int i = 0; i < N; ++i) {
        ret.push_back(i);
      }
    } else if (K > 1 && K > (N / std::log2(K))) {
      for (int i = 0; i < N; ++i) {
        double prob = (K - ret.size()) / static_cast<double>(N - i);
        if (NextFloat() < prob) {
          ret.push_back(i);
        }
      }
    } else {
      std::set<int> sample_set;
      for (int r = N - K; r < N; ++r) {
        int v = NextInt(0, r + 1);
        if (!sample_set.insert(v).second) {
          sample_set.insert(r);
        }
      }
      for (auto iter = sample_set.begin(); iter != sample_set.end(); ++iter) {
        ret.push_back(*iter);
      }
    }
    return ret;
  }

 private:
  inline int RandInt16() {
    x = (214013 * x + 2531011);
    return static_cast<int>((x >> 16) & 0x7FFF);
  }

  inline int RandInt32() {
    x = (214013 * x + 2531011);
    return static_cast<int>(x & 0x7FFFFFFF);
  }

  unsigned int x = 123456789;
};


}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/text_reader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_

#include <LightGBM/utils/log.h>
#include <LightGBM/utils/pipeline_reader.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cstdio>
#include <functional>
#include <sstream>
#include <vector>

namespace LightGBM {

const size_t kGbs = size_t(1024) * 1024 * 1024;

/*!
* \brief Read text data from file
*/
template<typename INDEX_T>
class TextReader {
 public:
  /*!
  * \brief Constructor
  * \param filename Filename of data
  * \param is_skip_first_line True if need to skip header
  */
  TextReader(const char* filename, bool is_skip_first_line, size_t progress_interval_bytes = SIZE_MAX):
    filename_(filename), is_skip_first_line_(is_skip_first_line), read_progress_interval_bytes_(progress_interval_bytes) {
    if (is_skip_first_line_) {
      auto reader = VirtualFileReader::Make(filename);
      if (!reader->Init()) {
        Log::Fatal("Could not open %s", filename);
      }
      std::stringstream str_buf;
      char read_c;
      size_t nread = reader->Read(&read_c, 1);
      while (nread == 1) {
        if (read_c == '\n' || read_c == '\r') {
          break;
        }
        str_buf << read_c;
        ++skip_bytes_;
        nread = reader->Read(&read_c, 1);
      }
      if (read_c == '\r') {
        reader->Read(&read_c, 1);
        ++skip_bytes_;
      }
      if (read_c == '\n') {
        reader->Read(&read_c, 1);
        ++skip_bytes_;
      }
      first_line_ = str_buf.str();
      Log::Debug("Skipped header \"%s\" in file %s", first_line_.c_str(), filename_);
    }
  }
  /*!
  * \brief Destructor
  */
  ~TextReader() {
    Clear();
  }
  /*!
  * \brief Clear cached data
  */
  inline void Clear() {
    lines_.clear();
    lines_.shrink_to_fit();
  }
  /*!
  * \brief return first line of data
  */
  inline std::string first_line() {
    return first_line_;
  }
  /*!
  * \brief Get text data that read from file
  * \return Text data, store in std::vector by line
  */
  inline std::vector<std::string>& Lines() { return lines_; }
  /*!
  * \brief Get joined text data that read from file
  * \return Text data, store in std::string, joined all lines by delimiter
  */
  inline std::string JoinedLines(std::string delimiter = "\n") {
    std::stringstream ss;
    for (auto line : lines_) {
      ss << line << delimiter;
    }
    return ss.str();
  }

  INDEX_T ReadAllAndProcess(const std::function<void(INDEX_T, const char*, size_t)>& process_fun) {
    last_line_ = "";
    INDEX_T total_cnt = 0;
    size_t bytes_read = 0;
    PipelineReader::Read(filename_, skip_bytes_,
        [&process_fun, &bytes_read, &total_cnt, this]
    (const char* buffer_process, size_t read_cnt) {
      size_t cnt = 0;
      size_t i = 0;
      size_t last_i = 0;
      // skip the break between \r and \n
      if (last_line_.size() == 0 && buffer_process[0] == '\n') {
        i = 1;
        last_i = i;
      }
      while (i < read_cnt) {
        if (buffer_process[i] == '\n' || buffer_process[i] == '\r') {
          if (last_line_.size() > 0) {
            last_line_.append(buffer_process + last_i, i - last_i);
            process_fun(total_cnt, last_line_.c_str(), last_line_.size());
            last_line_ = "";
          } else {
            process_fun(total_cnt, buffer_process + last_i, i - last_i);
          }
          ++cnt;
          ++i;
          ++total_cnt;
          // skip end of line
          while ((buffer_process[i] == '\n' || buffer_process[i] == '\r') && i < read_cnt) {
            ++i;
          }
          last_i = i;
        } else {
          ++i;
        }
      }
      if (last_i != read_cnt) {
        last_line_.append(buffer_process + last_i, read_cnt - last_i);
      }

      size_t prev_bytes_read = bytes_read;
      bytes_read += read_cnt;
      if (prev_bytes_read / read_progress_interval_bytes_ < bytes_read / read_progress_interval_bytes_) {
        Log::Debug("Read %.1f GBs from %s.", 1.0 * bytes_read / kGbs, filename_);
      }

      return cnt;
    });
    // if last line of file doesn't contain end of line
    if (last_line_.size() > 0) {
      Log::Info("Warning: last line of %s has no end of line, still using this line", filename_);
      process_fun(total_cnt, last_line_.c_str(), last_line_.size());
      ++total_cnt;
      last_line_ = "";
    }
    return total_cnt;
  }

  /*!
  * \brief Read all text data from file in memory
  * \return number of lines of text data
  */
  INDEX_T ReadAllLines() {
    return ReadAllAndProcess(
      [=](INDEX_T, const char* buffer, size_t size) {
      lines_.emplace_back(buffer, size);
    });
  }

  std::vector<char> ReadContent(size_t* out_len) {
    std::vector<char> ret;
    *out_len = 0;
    auto reader = VirtualFileReader::Make(filename_);
    if (!reader->Init()) {
      return ret;
    }
    const size_t buffer_size = 16 * 1024 * 1024;
    auto buffer_read = std::vector<char>(buffer_size);
    size_t read_cnt = 0;
    do {
      read_cnt = reader->Read(buffer_read.data(), buffer_size);
      ret.insert(ret.end(), buffer_read.begin(), buffer_read.begin() + read_cnt);
      *out_len += read_cnt;
    } while (read_cnt > 0);
    return ret;
  }

  INDEX_T SampleFromFile(Random* random, INDEX_T sample_cnt, std::vector<std::string>* out_sampled_data) {
    INDEX_T cur_sample_cnt = 0;
    return ReadAllAndProcess([=, &random, &cur_sample_cnt,
                              &out_sampled_data]
    (INDEX_T line_idx, const char* buffer, size_t size) {
      if (cur_sample_cnt < sample_cnt) {
        out_sampled_data->emplace_back(buffer, size);
        ++cur_sample_cnt;
      } else {
        const size_t idx = static_cast<size_t>(random->NextInt(0, static_cast<int>(line_idx + 1)));
        if (idx < static_cast<size_t>(sample_cnt)) {
          out_sampled_data->operator[](idx) = std::string(buffer, size);
        }
      }
    });
  }
  /*!
  * \brief Read part of text data from file in memory, use filter_fun to filter data
  * \param filter_fun Function that perform data filter
  * \param out_used_data_indices Store line indices that read text data
  * \return The number of total data
  */
  INDEX_T ReadAndFilterLines(const std::function<bool(INDEX_T)>& filter_fun, std::vector<INDEX_T>* out_used_data_indices) {
    out_used_data_indices->clear();
    INDEX_T total_cnt = ReadAllAndProcess(
        [&filter_fun, &out_used_data_indices, this]
    (INDEX_T line_idx , const char* buffer, size_t size) {
      bool is_used = filter_fun(line_idx);
      if (is_used) {
        out_used_data_indices->push_back(line_idx);
        lines_.emplace_back(buffer, size);
      }
    });
    return total_cnt;
  }

  INDEX_T SampleAndFilterFromFile(const std::function<bool(INDEX_T)>& filter_fun, std::vector<INDEX_T>* out_used_data_indices,
    Random* random, INDEX_T sample_cnt, std::vector<std::string>* out_sampled_data) {
    INDEX_T cur_sample_cnt = 0;
    out_used_data_indices->clear();
    INDEX_T total_cnt = ReadAllAndProcess(
        [=, &filter_fun, &out_used_data_indices, &random, &cur_sample_cnt,
         &out_sampled_data]
    (INDEX_T line_idx, const char* buffer, size_t size) {
      bool is_used = filter_fun(line_idx);
      if (is_used) {
        out_used_data_indices->push_back(line_idx);
        if (cur_sample_cnt < sample_cnt) {
          out_sampled_data->emplace_back(buffer, size);
          ++cur_sample_cnt;
        } else {
          const size_t idx = static_cast<size_t>(random->NextInt(0, static_cast<int>(out_used_data_indices->size())));
          if (idx < static_cast<size_t>(sample_cnt)) {
            out_sampled_data->operator[](idx) = std::string(buffer, size);
          }
        }
      }
    });
    return total_cnt;
  }

  INDEX_T CountLine() {
    return ReadAllAndProcess(
      [=](INDEX_T, const char*, size_t) {
    });
  }

  INDEX_T ReadAllAndProcessParallelWithFilter(const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun, const std::function<bool(INDEX_T, INDEX_T)>& filter_fun) {
    last_line_ = "";
    INDEX_T total_cnt = 0;
    size_t bytes_read = 0;
    INDEX_T used_cnt = 0;
    PipelineReader::Read(filename_, skip_bytes_,
        [&process_fun, &filter_fun, &total_cnt, &bytes_read, &used_cnt, this]
    (const char* buffer_process, size_t read_cnt) {
      size_t cnt = 0;
      size_t i = 0;
      size_t last_i = 0;
      INDEX_T start_idx = used_cnt;
      // skip the break between \r and \n
      if (last_line_.size() == 0 && buffer_process[0] == '\n') {
        i = 1;
        last_i = i;
      }
      while (i < read_cnt) {
        if (buffer_process[i] == '\n' || buffer_process[i] == '\r') {
          if (last_line_.size() > 0) {
            last_line_.append(buffer_process + last_i, i - last_i);
            if (filter_fun(used_cnt, total_cnt)) {
              lines_.push_back(last_line_);
              ++used_cnt;
            }
            last_line_ = "";
          } else {
            if (filter_fun(used_cnt, total_cnt)) {
              lines_.emplace_back(buffer_process + last_i, i - last_i);
              ++used_cnt;
            }
          }
          ++cnt;
          ++i;
          ++total_cnt;
          // skip end of line
          while ((buffer_process[i] == '\n' || buffer_process[i] == '\r') && i < read_cnt) {
            ++i;
          }
          last_i = i;
        } else {
          ++i;
        }
      }
      process_fun(start_idx, lines_);
      lines_.clear();
      if (last_i != read_cnt) {
        last_line_.append(buffer_process + last_i, read_cnt - last_i);
      }

      size_t prev_bytes_read = bytes_read;
      bytes_read += read_cnt;
      if (prev_bytes_read / read_progress_interval_bytes_ < bytes_read / read_progress_interval_bytes_) {
        Log::Debug("Read %.1f GBs from %s.", 1.0 * bytes_read / kGbs, filename_);
      }

      return cnt;
    });
    // if last line of file doesn't contain end of line
    if (last_line_.size() > 0) {
      Log::Info("Warning: last line of %s has no end of line, still using this line", filename_);
      if (filter_fun(used_cnt, total_cnt)) {
        lines_.push_back(last_line_);
        process_fun(used_cnt, lines_);
      }
      lines_.clear();
      ++total_cnt;
      ++used_cnt;
      last_line_ = "";
    }
    return total_cnt;
  }

  INDEX_T ReadAllAndProcessParallel(const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun) {
    return ReadAllAndProcessParallelWithFilter(process_fun, [](INDEX_T, INDEX_T) { return true; });
  }

  INDEX_T ReadPartAndProcessParallel(const std::vector<INDEX_T>& used_data_indices, const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun) {
    return ReadAllAndProcessParallelWithFilter(process_fun,
      [&used_data_indices](INDEX_T used_cnt, INDEX_T total_cnt) {
      if (static_cast<size_t>(used_cnt) < used_data_indices.size() && total_cnt == used_data_indices[used_cnt]) {
        return true;
      } else {
        return false;
      }
    });
  }

 private:
  /*! \brief Filename of text data */
  const char* filename_;
  /*! \brief Cache the read text data */
  std::vector<std::string> lines_;
  /*! \brief Buffer for last line */
  std::string last_line_;
  /*! \brief first line */
  std::string first_line_ = "";
  /*! \brief is skip first line */
  bool is_skip_first_line_ = false;
  size_t read_progress_interval_bytes_;
  /*! \brief is skip first line */
  int skip_bytes_ = 0;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/threading.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_

#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <functional>
#include <vector>

namespace LightGBM {

class Threading {
 public:
  template <typename INDEX_T>
  static inline void BlockInfo(INDEX_T cnt, INDEX_T min_cnt_per_block,
                               int* out_nblock, INDEX_T* block_size) {
    int num_threads = OMP_NUM_THREADS();
    BlockInfo<INDEX_T>(num_threads, cnt, min_cnt_per_block, out_nblock,
                       block_size);
  }

  template <typename INDEX_T>
  static inline void BlockInfo(int num_threads, INDEX_T cnt,
                               INDEX_T min_cnt_per_block, int* out_nblock,
                               INDEX_T* block_size) {
    *out_nblock = std::min<int>(
        num_threads,
        static_cast<int>((cnt + min_cnt_per_block - 1) / min_cnt_per_block));
    if (*out_nblock > 1) {
      *block_size = SIZE_ALIGNED((cnt + (*out_nblock) - 1) / (*out_nblock));
    } else {
      *block_size = cnt;
    }
  }

  template <typename INDEX_T>
  static inline void BlockInfoForceSize(int num_threads, INDEX_T cnt,
                                        INDEX_T min_cnt_per_block,
                                        int* out_nblock, INDEX_T* block_size) {
    *out_nblock = std::min<int>(
        num_threads,
        static_cast<int>((cnt + min_cnt_per_block - 1) / min_cnt_per_block));
    if (*out_nblock > 1) {
      *block_size = (cnt + (*out_nblock) - 1) / (*out_nblock);
      // force the block size to the times of min_cnt_per_block
      *block_size = (*block_size + min_cnt_per_block - 1) / min_cnt_per_block *
                    min_cnt_per_block;
    } else {
      *block_size = cnt;
    }
  }

  template <typename INDEX_T>
  static inline void BlockInfoForceSize(INDEX_T cnt, INDEX_T min_cnt_per_block,
                                        int* out_nblock, INDEX_T* block_size) {
    int num_threads = OMP_NUM_THREADS();
    BlockInfoForceSize<INDEX_T>(num_threads, cnt, min_cnt_per_block, out_nblock,
                                block_size);
  }

  template <typename INDEX_T>
  static inline int For(
      INDEX_T start, INDEX_T end, INDEX_T min_block_size,
      const std::function<void(int, INDEX_T, INDEX_T)>& inner_fun) {
    int n_block = 1;
    INDEX_T num_inner = end - start;
    BlockInfo<INDEX_T>(num_inner, min_block_size, &n_block, &num_inner);
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int i = 0; i < n_block; ++i) {
      OMP_LOOP_EX_BEGIN();
      INDEX_T inner_start = start + num_inner * i;
      INDEX_T inner_end = std::min(end, inner_start + num_inner);
      if (inner_start < inner_end) {
          inner_fun(i, inner_start, inner_end);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    return n_block;
  }
};

template <typename INDEX_T, bool TWO_BUFFER>
class ParallelPartitionRunner {
 public:
  ParallelPartitionRunner(INDEX_T num_data, INDEX_T min_block_size)
      : min_block_size_(min_block_size) {
    num_threads_ = OMP_NUM_THREADS();
    left_.resize(num_data);
    if (TWO_BUFFER) {
      right_.resize(num_data);
    }
    offsets_.resize(num_threads_);
    left_cnts_.resize(num_threads_);
    right_cnts_.resize(num_threads_);
    left_write_pos_.resize(num_threads_);
    right_write_pos_.resize(num_threads_);
  }

  ~ParallelPartitionRunner() {}

  void ReSize(INDEX_T num_data) {
    left_.resize(num_data);
    if (TWO_BUFFER) {
      right_.resize(num_data);
    }
  }

  template<bool FORCE_SIZE>
  INDEX_T Run(
      INDEX_T cnt,
      const std::function<INDEX_T(int, INDEX_T, INDEX_T, INDEX_T*, INDEX_T*)>& func,
      INDEX_T* out) {
    int nblock = 1;
    INDEX_T inner_size = cnt;
    if (FORCE_SIZE) {
      Threading::BlockInfoForceSize<INDEX_T>(num_threads_, cnt, min_block_size_,
                                             &nblock, &inner_size);
    } else {
      Threading::BlockInfo<INDEX_T>(num_threads_, cnt, min_block_size_, &nblock,
                                    &inner_size);
    }

    OMP_INIT_EX();
#pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int i = 0; i < nblock; ++i) {
      OMP_LOOP_EX_BEGIN();
      INDEX_T cur_start = i * inner_size;
      INDEX_T cur_cnt = std::min(inner_size, cnt - cur_start);
      offsets_[i] = cur_start;
      if (cur_cnt <= 0) {
        left_cnts_[i] = 0;
        right_cnts_[i] = 0;
        continue;
      }
      auto left_ptr = left_.data() + cur_start;
      INDEX_T* right_ptr = nullptr;
      if (TWO_BUFFER) {
        right_ptr = right_.data() + cur_start;
      }
      // split data inner, reduce the times of function called
      INDEX_T cur_left_count =
          func(i, cur_start, cur_cnt, left_ptr, right_ptr);
      if (!TWO_BUFFER) {
        // reverse for one buffer
        std::reverse(left_ptr + cur_left_count, left_ptr + cur_cnt);
      }
      left_cnts_[i] = cur_left_count;
      right_cnts_[i] = cur_cnt - cur_left_count;
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    left_write_pos_[0] = 0;
    right_write_pos_[0] = 0;
    for (int i = 1; i < nblock; ++i) {
      left_write_pos_[i] = left_write_pos_[i - 1] + left_cnts_[i - 1];
      right_write_pos_[i] = right_write_pos_[i - 1] + right_cnts_[i - 1];
    }
    data_size_t left_cnt = left_write_pos_[nblock - 1] + left_cnts_[nblock - 1];

    auto right_start = out + left_cnt;
#pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int i = 0; i < nblock; ++i) {
      std::copy_n(left_.data() + offsets_[i], left_cnts_[i],
                  out + left_write_pos_[i]);
      if (TWO_BUFFER) {
        std::copy_n(right_.data() + offsets_[i], right_cnts_[i],
                    right_start + right_write_pos_[i]);
      } else {
        std::copy_n(left_.data() + offsets_[i] + left_cnts_[i], right_cnts_[i],
                    right_start + right_write_pos_[i]);
      }
    }
    return left_cnt;
  }

 private:
  int num_threads_;
  INDEX_T min_block_size_;
  std::vector<INDEX_T> left_;
  std::vector<INDEX_T> right_;
  std::vector<INDEX_T> offsets_;
  std::vector<INDEX_T> left_cnts_;
  std::vector<INDEX_T> right_cnts_;
  std::vector<INDEX_T> left_write_pos_;
  std::vector<INDEX_T> right_write_pos_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/yamc/alternate_shared_mutex.hpp <==
/*
 * alternate_shared_mutex.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_

#include <cassert>
#include <chrono>
#include <condition_variable>
#include <mutex>

#include "yamc_rwlock_sched.hpp"

namespace yamc {

/*
 * alternate implementation of shared mutex variants
 *
 * - yamc::alternate::shared_mutex
 * - yamc::alternate::shared_timed_mutex
 * - yamc::alternate::basic_shared_mutex<RwLockPolicy>
 * - yamc::alternate::basic_shared_timed_mutex<RwLockPolicy>
 */
namespace alternate {

namespace detail {

template <typename RwLockPolicy>
class shared_mutex_base {
 protected:
  typename RwLockPolicy::state state_;
  std::condition_variable cv_;
  std::mutex mtx_;

  void lock() {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::before_wait_wlock(state_);
    while (RwLockPolicy::wait_wlock(state_)) {
      cv_.wait(lk);
    }
    RwLockPolicy::after_wait_wlock(state_);
    RwLockPolicy::acquire_wlock(&state_);
  }

  bool try_lock() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::wait_wlock(state_)) return false;
    RwLockPolicy::acquire_wlock(state_);
    return true;
  }

  void unlock() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::release_wlock(&state_);
    cv_.notify_all();
  }

  void lock_shared() {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    while (RwLockPolicy::wait_rlock(state_)) {
      cv_.wait(lk);
    }
    RwLockPolicy::acquire_rlock(&state_);
  }

  bool try_lock_shared() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::wait_rlock(state_)) return false;
    RwLockPolicy::acquire_rlock(state_);
    return true;
  }

  void unlock_shared() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::release_rlock(&state_)) {
      cv_.notify_all();
    }
  }
};

}  // namespace detail

template <typename RwLockPolicy>
class basic_shared_mutex : private detail::shared_mutex_base<RwLockPolicy> {
  using base = detail::shared_mutex_base<RwLockPolicy>;

 public:
  basic_shared_mutex() = default;
  ~basic_shared_mutex() = default;

  basic_shared_mutex(const basic_shared_mutex&) = delete;
  basic_shared_mutex& operator=(const basic_shared_mutex&) = delete;

  using base::lock;
  using base::try_lock;
  using base::unlock;

  using base::lock_shared;
  using base::try_lock_shared;
  using base::unlock_shared;
};

using shared_mutex = basic_shared_mutex<YAMC_RWLOCK_SCHED_DEFAULT>;

template <typename RwLockPolicy>
class basic_shared_timed_mutex
    : private detail::shared_mutex_base<RwLockPolicy> {
  using base = detail::shared_mutex_base<RwLockPolicy>;

  using base::cv_;
  using base::mtx_;
  using base::state_;

  template <typename Clock, typename Duration>
  bool do_try_lockwait(const std::chrono::time_point<Clock, Duration>& tp) {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::before_wait_wlock(state_);
    while (RwLockPolicy::wait_wlock(state_)) {
      if (cv_.wait_until(lk, tp) == std::cv_status::timeout) {
        if (!RwLockPolicy::wait_wlock(state_))  // re-check predicate
          break;
        RwLockPolicy::after_wait_wlock(state_);
        return false;
      }
    }
    RwLockPolicy::after_wait_wlock(state_);
    RwLockPolicy::acquire_wlock(state_);
    return true;
  }

  template <typename Clock, typename Duration>
  bool do_try_lock_sharedwait(
      const std::chrono::time_point<Clock, Duration>& tp) {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    while (RwLockPolicy::wait_rlock(state_)) {
      if (cv_.wait_until(lk, tp) == std::cv_status::timeout) {
        if (!RwLockPolicy::wait_rlock(state_))  // re-check predicate
          break;
        return false;
      }
    }
    RwLockPolicy::acquire_rlock(state_);
    return true;
  }

 public:
  basic_shared_timed_mutex() = default;
  ~basic_shared_timed_mutex() = default;

  basic_shared_timed_mutex(const basic_shared_timed_mutex&) = delete;
  basic_shared_timed_mutex& operator=(const basic_shared_timed_mutex&) = delete;

  using base::lock;
  using base::try_lock;
  using base::unlock;

  template <typename Rep, typename Period>
  bool try_lock_for(const std::chrono::duration<Rep, Period>& duration) {
    const auto tp = std::chrono::steady_clock::now() + duration;
    return do_try_lockwait(tp);
  }

  template <typename Clock, typename Duration>
  bool try_lock_until(const std::chrono::time_point<Clock, Duration>& tp) {
    return do_try_lockwait(tp);
  }

  using base::lock_shared;
  using base::try_lock_shared;
  using base::unlock_shared;

  template <typename Rep, typename Period>
  bool try_lock_shared_for(const std::chrono::duration<Rep, Period>& duration) {
    const auto tp = std::chrono::steady_clock::now() + duration;
    return do_try_lock_sharedwait(tp);
  }

  template <typename Clock, typename Duration>
  bool try_lock_shared_until(
      const std::chrono::time_point<Clock, Duration>& tp) {
    return do_try_lock_sharedwait(tp);
  }
};

using shared_timed_mutex = basic_shared_timed_mutex<YAMC_RWLOCK_SCHED_DEFAULT>;

}  // namespace alternate
}  // namespace yamc

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/yamc/yamc_rwlock_sched.hpp <==
/*
 * yamc_rwlock_sched.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_

#include <cassert>
#include <cstddef>

/// default shared_mutex rwlock policy
#ifndef YAMC_RWLOCK_SCHED_DEFAULT
#define YAMC_RWLOCK_SCHED_DEFAULT yamc::rwlock::ReaderPrefer
#endif

namespace yamc {

/*
 * readers-writer locking policy for basic_shared_(timed)_mutex<RwLockPolicy>
 *
 * - yamc::rwlock::ReaderPrefer
 * - yamc::rwlock::WriterPrefer
 */
namespace rwlock {

/// Reader prefer scheduling
///
/// NOTE:
//    This policy might introduce "Writer Starvation" if readers continuously
//    hold shared lock. PThreads rwlock implementation in Linux use this
//    scheduling policy as default. (see also PTHREAD_RWLOCK_PREFER_READER_NP)
//
struct ReaderPrefer {
  static const std::size_t writer_mask = ~(~std::size_t(0u) >> 1);  // MSB 1bit
  static const std::size_t reader_mask = ~std::size_t(0u) >> 1;

  struct state {
    std::size_t rwcount = 0;
  };

  static void before_wait_wlock(const state&) {}
  static void after_wait_wlock(const state&) {}

  static bool wait_wlock(const state& s) { return (s.rwcount != 0); }

  static void acquire_wlock(state* s) {
    assert(!(s->rwcount & writer_mask));
    s->rwcount |= writer_mask;
  }

  static void release_wlock(state* s) {
    assert(s->rwcount & writer_mask);
    s->rwcount &= ~writer_mask;
  }

  static bool wait_rlock(const state& s) { return (s.rwcount & writer_mask) != 0; }

  static void acquire_rlock(state* s) {
    assert((s->rwcount & reader_mask) < reader_mask);
    ++(s->rwcount);
  }

  static bool release_rlock(state* s) {
    assert(0 < (s->rwcount & reader_mask));
    return (--(s->rwcount) == 0);
  }
};

/// Writer prefer scheduling
///
/// NOTE:
///   If there are waiting writer, new readers are blocked until all shared lock
///   are released,
//    and the writer thread can get exclusive lock in preference to blocked
//    reader threads. This policy might introduce "Reader Starvation" if writers
//    continuously request exclusive lock.
///   (see also PTHREAD_RWLOCK_PREFER_WRITER_NONRECURSIVE_NP)
///
struct WriterPrefer {
  static const std::size_t locked = ~(~std::size_t(0u) >> 1);  // MSB 1bit
  static const std::size_t wait_mask = ~std::size_t(0u) >> 1;

  struct state {
    std::size_t nwriter = 0;
    std::size_t nreader = 0;
  };

  static void before_wait_wlock(state* s) {
    assert((s->nwriter & wait_mask) < wait_mask);
    ++(s->nwriter);
  }

  static bool wait_wlock(const state& s) {
    return ((s.nwriter & locked) || 0 < s.nreader);
  }

  static void after_wait_wlock(state* s) {
    assert(0 < (s->nwriter & wait_mask));
    --(s->nwriter);
  }

  static void acquire_wlock(state* s) {
    assert(!(s->nwriter & locked));
    s->nwriter |= locked;
  }

  static void release_wlock(state* s) {
    assert(s->nwriter & locked);
    s->nwriter &= ~locked;
  }

  static bool wait_rlock(const state& s) { return (s.nwriter != 0); }

  static void acquire_rlock(state* s) {
    assert(!(s->nwriter & locked));
    ++(s->nreader);
  }

  static bool release_rlock(state* s) {
    assert(0 < s->nreader);
    return (--(s->nreader) == 0);
  }
};

}  // namespace rwlock
}  // namespace yamc

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/include/LightGBM/utils/yamc/yamc_shared_lock.hpp <==
/*
 * yamc_shared_lock.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_

#include <cassert>
#include <chrono>
#include <mutex>
#include <system_error>
#include <utility>  // std::swap

/*
 * std::shared_lock in C++14 Standard Library
 *
 * - yamc::shared_lock<Mutex>
 */
namespace yamc {

template <typename Mutex>
class shared_lock {
  void locking_precondition(const char* emsg) {
    if (pm_ == nullptr) {
      throw std::system_error(
          std::make_error_code(std::errc::operation_not_permitted), emsg);
    }
    if (owns_) {
      throw std::system_error(
          std::make_error_code(std::errc::resource_deadlock_would_occur), emsg);
    }
  }

 public:
  using mutex_type = Mutex;

  shared_lock() noexcept = default;

  explicit shared_lock(mutex_type* m) {
    m->lock_shared();
    pm_ = m;
    owns_ = true;
  }

  shared_lock(const mutex_type& m, std::defer_lock_t) noexcept {
    pm_ = &m;
    owns_ = false;
  }

  shared_lock(const mutex_type& m, std::try_to_lock_t) {
    pm_ = &m;
    owns_ = m.try_lock_shared();
  }

  shared_lock(const mutex_type& m, std::adopt_lock_t) {
    pm_ = &m;
    owns_ = true;
  }

  template <typename Clock, typename Duration>
  shared_lock(const mutex_type& m,
              const std::chrono::time_point<Clock, Duration>& abs_time) {
    pm_ = &m;
    owns_ = m.try_lock_shared_until(abs_time);
  }

  template <typename Rep, typename Period>
  shared_lock(const mutex_type& m,
              const std::chrono::duration<Rep, Period>& rel_time) {
    pm_ = &m;
    owns_ = m.try_lock_shared_for(rel_time);
  }

  ~shared_lock() {
    if (owns_) {
      assert(pm_ != nullptr);
      pm_->unlock_shared();
    }
  }

  shared_lock(const shared_lock&) = delete;
  shared_lock& operator=(const shared_lock&) = delete;

  shared_lock(shared_lock&& rhs) noexcept {
    if (pm_ && owns_) {
      pm_->unlock_shared();
    }
    pm_ = rhs.pm_;
    owns_ = rhs.owns_;
    rhs.pm_ = nullptr;
    rhs.owns_ = false;
  }

  shared_lock& operator=(shared_lock&& rhs) noexcept {
    if (pm_ && owns_) {
      pm_->unlock_shared();
    }
    pm_ = rhs.pm_;
    owns_ = rhs.owns_;
    rhs.pm_ = nullptr;
    rhs.owns_ = false;
    return *this;
  }

  void lock() {
    locking_precondition("shared_lock::lock");
    pm_->lock_shared();
    owns_ = true;
  }

  bool try_lock() {
    locking_precondition("shared_lock::try_lock");
    return (owns_ = pm_->try_lock_shared());
  }

  template <typename Rep, typename Period>
  bool try_lock_for(const std::chrono::duration<Rep, Period>& rel_time) {
    locking_precondition("shared_lock::try_lock_for");
    return (owns_ = pm_->try_lock_shared_for(rel_time));
  }

  template <typename Clock, typename Duration>
  bool try_lock_until(
      const std::chrono::time_point<Clock, Duration>& abs_time) {
    locking_precondition("shared_lock::try_lock_until");
    return (owns_ = pm_->try_lock_shared_until(abs_time));
  }

  void unlock() {
    assert(pm_ != nullptr);
    if (!owns_) {
      throw std::system_error(
          std::make_error_code(std::errc::operation_not_permitted),
          "shared_lock::unlock");
    }
    pm_->unlock_shared();
    owns_ = false;
  }

  void swap(shared_lock& sl) noexcept {
    std::swap(pm_, sl.pm_);
    std::swap(owns_, sl.owns_);
  }

  mutex_type* release() noexcept {
    mutex_type* result = pm_;
    pm_ = nullptr;
    owns_ = false;
    return result;
  }

  bool owns_lock() const noexcept { return owns_; }

  explicit operator bool() const noexcept { return owns_; }

  mutex_type* mutex() const noexcept { return pm_; }

 private:
  mutex_type* pm_ = nullptr;
  bool owns_ = false;
};

}  // namespace yamc

namespace std {

/// std::swap() specialization for yamc::shared_lock<Mutex> type
template <typename Mutex>
void swap(yamc::shared_lock<Mutex>& lhs,
          yamc::shared_lock<Mutex>& rhs) noexcept {
  lhs.swap(rhs);
}

}  // namespace std

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/__init__.py <==
# coding: utf-8
"""LightGBM, Light Gradient Boosting Machine.

Contributors: https://github.com/lightgbm-org/LightGBM/graphs/contributors.
"""

from pathlib import Path

# .basic is intentionally loaded as early as possible, to dlopen() lib_lightgbm.{dll,dylib,so}
# and its dependencies as early as possible
from .basic import Booster, Dataset, EvalResult, Sequence, register_logger
from .callback import EarlyStopException, early_stopping, log_evaluation, record_evaluation, reset_parameter
from .engine import CVBooster, cv, train
from .validation_stopping import (
    AdaptiveTrainingResult,
    AdaptiveTrainingTiming,
    InitialPredictor,
    RoundTimingBlock,
    ValidationStoppingController,
    ValidationStoppingDecision,
    train_with_validation_stopping,
)

try:
    from .sklearn import LGBMClassifier, LGBMModel, LGBMRanker, LGBMRegressor
except ImportError:
    pass
try:
    from .plotting import create_tree_digraph, plot_importance, plot_metric, plot_split_value_histogram, plot_tree
except ImportError:
    pass
try:
    from .dask import DaskLGBMClassifier, DaskLGBMRanker, DaskLGBMRegressor
except ImportError:
    pass


_version_path = Path(__file__).resolve().parent / "VERSION.txt"
if _version_path.is_file():
    __version__ = _version_path.read_text(encoding="utf-8").strip()

__all__ = [
    "Dataset",
    "Booster",
    "CVBooster",
    "Sequence",
    "register_logger",
    "train",
    "cv",
    "LGBMModel",
    "LGBMRegressor",
    "LGBMClassifier",
    "LGBMRanker",
    "DaskLGBMRegressor",
    "DaskLGBMClassifier",
    "DaskLGBMRanker",
    "log_evaluation",
    "record_evaluation",
    "reset_parameter",
    "early_stopping",
    "EarlyStopException",
    "EvalResult",
    "AdaptiveTrainingResult",
    "AdaptiveTrainingTiming",
    "InitialPredictor",
    "RoundTimingBlock",
    "ValidationStoppingController",
    "ValidationStoppingDecision",
    "train_with_validation_stopping",
    "plot_importance",
    "plot_split_value_histogram",
    "plot_metric",
    "plot_tree",
    "create_tree_digraph",
]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/basic.py <==
# coding: utf-8
"""Wrapper for C API of LightGBM."""

# This import causes lib_lightgbm.{dll,dylib,so} to be loaded.
# It's intentionally done here, as early as possible, to avoid issues like
# "libgomp.so.1: cannot allocate memory in static TLS block" on aarch64 Linux.
#
# For details, see the "cannot allocate memory in static TLS block" entry in docs/FAQ.rst.
from .libpath import _LIB  # isort: skip

import abc
import ctypes
import inspect
import json
import warnings
from collections import OrderedDict
from copy import deepcopy
from enum import Enum
from functools import wraps
from os import SEEK_END, environ
from os.path import getsize
from pathlib import Path
from tempfile import NamedTemporaryFile
from typing import TYPE_CHECKING, Any, Callable, Dict, Iterable, Iterator, List, NamedTuple, Optional, Set, Tuple, Union

import narwhals as nw
import narwhals.dependencies as nwd
import narwhals.typing as nwt
import numpy as np
import scipy.sparse

from .compat import PANDAS_INSTALLED, concat, pd_CategoricalDtype, pd_DataFrame, pd_Series

if TYPE_CHECKING:
    from typing import Literal, TypeGuard


__all__ = [
    "Booster",
    "Dataset",
    "LGBMDeprecationWarning",
    "LightGBMError",
    "register_logger",
    "Sequence",
]

_BoosterHandle = ctypes.c_void_p
_DatasetHandle = ctypes.c_void_p
_ctypes_int_ptr = Union[
    "ctypes._Pointer[ctypes.c_int32]",
    "ctypes._Pointer[ctypes.c_int64]",
]
_ctypes_int_array = Union[
    "ctypes.Array[ctypes._Pointer[ctypes.c_int32]]",
    "ctypes.Array[ctypes._Pointer[ctypes.c_int64]]",
]
_ctypes_float_ptr = Union[
    "ctypes._Pointer[ctypes.c_float]",
    "ctypes._Pointer[ctypes.c_double]",
]
_ctypes_float_array = Union[
    "ctypes.Array[ctypes._Pointer[ctypes.c_float]]",
    "ctypes.Array[ctypes._Pointer[ctypes.c_double]]",
]
_LGBM_EvalFunctionResultType = Tuple[str, float, bool]
_LGBM_BoosterBestScoreType = Dict[str, Dict[str, float]]
_LGBM_CategoricalFeatureConfiguration = Union[List[str], List[int], "Literal['auto']"]
_LGBM_FeatureNameConfiguration = Union[List[str], "Literal['auto']"]
_LGBM_GroupType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
# 'position' intentionally does not support 'list' inputs
# ref: https://github.com/lightgbm-org/LightGBM/pull/5929#discussion_r1262646998
_LGBM_PositionType = Union[
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
_LGBM_InitScoreType = Union[
    List[float],
    List[List[float]],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoSeries,
    nwt.IntoDataFrame,
]
_LGBM_TrainDataType = Union[
    str,
    Path,
    np.ndarray,
    pd_DataFrame,
    scipy.sparse.spmatrix,
    "Sequence",
    List["Sequence"],
    List[np.ndarray],
    nwt.IntoDataFrame,
]
_LGBM_LabelType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoSeries,
    nwt.IntoDataFrame,
]
_LGBM_PredictDataType = Union[
    str,
    Path,
    np.ndarray,
    pd_DataFrame,
    scipy.sparse.spmatrix,
    nwt.IntoDataFrame,
]
_LGBM_PredictReturnType = Union[
    np.ndarray,
    scipy.sparse.spmatrix,
    List[scipy.sparse.spmatrix],
]
_LGBM_PredictSparseReturnType = Union[
    scipy.sparse.spmatrix,
    List[scipy.sparse.spmatrix],
]
_LGBM_WeightType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
_LGBM_SetFieldType = Union[
    List[List[float]],
    List[List[int]],
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoDataFrame,
]

ZERO_THRESHOLD = 1e-35

_MULTICLASS_OBJECTIVES = {"multiclass", "multiclassova", "multiclass_ova", "ova", "ovr", "softmax"}


class LightGBMError(Exception):
    """Error thrown by LightGBM."""

    pass


def _is_zero(x: float) -> bool:
    return -ZERO_THRESHOLD <= x <= ZERO_THRESHOLD


def _get_sample_count(total_nrow: int, params: str) -> int:
    sample_cnt = ctypes.c_int(0)
    _safe_call(
        _LIB.LGBM_GetSampleCount(
            ctypes.c_int32(total_nrow),
            _c_str(params),
            ctypes.byref(sample_cnt),
        )
    )
    return sample_cnt.value


def _np2d_to_np1d(mat: np.ndarray) -> Tuple[np.ndarray, int]:
    dtype: "np.typing.DTypeLike"
    if mat.dtype in (np.float32, np.float64):
        dtype = mat.dtype
    else:
        dtype = np.float32
    order: "Literal['C', 'F']"
    if mat.flags["F_CONTIGUOUS"]:
        order = "F"
        layout = _C_API_IS_COL_MAJOR
    else:
        order = "C"
        layout = _C_API_IS_ROW_MAJOR
    # ensure dtype and order, copies if either do not match
    data = np.asarray(mat, dtype=dtype, order=order)
    # flatten array without copying
    return data.ravel(order=order), layout


class _MissingType(Enum):
    NONE = "None"
    NAN = "NaN"
    ZERO = "Zero"


class _DummyLogger:
    def info(self, msg: str) -> None:
        print(msg)  # noqa: T201

    def warning(self, msg: str) -> None:
        warnings.warn(msg, stacklevel=3)


_LOGGER: Any = _DummyLogger()
_INFO_METHOD_NAME = "info"
_WARNING_METHOD_NAME = "warning"


def _has_method(logger: Any, method_name: str) -> bool:
    return callable(getattr(logger, method_name, None))


def register_logger(
    logger: Any,
    info_method_name: str = "info",
    warning_method_name: str = "warning",
) -> None:
    """Register custom logger.

    Parameters
    ----------
    logger : Any
        Custom logger.
    info_method_name : str, optional (default="info")
        Method used to log info messages.
    warning_method_name : str, optional (default="warning")
        Method used to log warning messages.
    """
    if not _has_method(logger, info_method_name) or not _has_method(logger, warning_method_name):
        raise TypeError(f"Logger must provide '{info_method_name}' and '{warning_method_name}' method")

    global _LOGGER, _INFO_METHOD_NAME, _WARNING_METHOD_NAME
    _LOGGER = logger
    _INFO_METHOD_NAME = info_method_name
    _WARNING_METHOD_NAME = warning_method_name


def _normalize_native_string(func: Callable[[str], None]) -> Callable[[str], None]:
    """Join log messages from native library which come by chunks."""
    msg_normalized: List[str] = []

    @wraps(func)
    def wrapper(msg: str) -> None:
        nonlocal msg_normalized
        if msg.strip() == "":
            msg = "".join(msg_normalized)
            msg_normalized = []
            return func(msg)
        else:
            msg_normalized.append(msg)

    return wrapper


def _log_info(msg: str) -> None:
    getattr(_LOGGER, _INFO_METHOD_NAME)(msg)


def _log_warning(msg: str) -> None:
    getattr(_LOGGER, _WARNING_METHOD_NAME)(msg)


@_normalize_native_string
def _log_native(msg: str) -> None:
    getattr(_LOGGER, _INFO_METHOD_NAME)(msg)


def _log_callback(msg: bytes) -> None:
    """Redirect logs from native library into Python."""
    _log_native(str(msg.decode("utf-8")))


# connect the Python logger to logging in lib_lightgbm
if environ.get("LIGHTGBM_BUILD_DOC", "False") != "True":
    _LIB.LGBM_GetLastError.restype = ctypes.c_char_p
    callback = ctypes.CFUNCTYPE(None, ctypes.c_char_p)
    _LIB.callback = callback(_log_callback)  # type: ignore[attr-defined]
    if _LIB.LGBM_RegisterLogCallback(_LIB.callback) != 0:
        raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))


_NUMERIC_TYPES = (int, float, bool)


def _safe_call(ret: int) -> None:
    """Check the return value from C API call.

    Parameters
    ----------
    ret : int
        The return value from C API calls.
    """
    if ret != 0:
        raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))


def _is_numeric(obj: Any) -> bool:
    """Check whether object is a number or not, include numpy number, etc."""
    try:
        float(obj)
        return True
    except (TypeError, ValueError):
        # TypeError: obj is not a string or a number
        # ValueError: invalid literal
        return False


def _is_numpy_1d_array(data: Any) -> bool:
    """Check whether data is a numpy 1-D array."""
    return isinstance(data, np.ndarray) and len(data.shape) == 1


def _is_numpy_column_array(data: Any) -> bool:
    """Check whether data is a column numpy array."""
    if not isinstance(data, np.ndarray):
        return False
    shape = data.shape
    return len(shape) == 2 and shape[1] == 1


def _cast_numpy_array_to_dtype(array: np.ndarray, dtype: "np.typing.DTypeLike") -> np.ndarray:
    """Cast numpy array to given dtype."""
    if array.dtype == dtype:
        return array
    return array.astype(dtype=dtype, copy=False)


def _is_1d_list(data: Any) -> bool:
    """Check whether data is a 1-D list."""
    return isinstance(data, list) and (not data or _is_numeric(data[0]))


def _is_list_of_numpy_arrays(data: Any) -> "TypeGuard[List[np.ndarray]]":
    return isinstance(data, list) and all(isinstance(x, np.ndarray) for x in data)


def _is_list_of_sequences(data: Any) -> "TypeGuard[List[Sequence]]":
    return isinstance(data, list) and all(isinstance(x, Sequence) for x in data)


def _is_1d_collection(data: Any) -> bool:
    """Check whether data is a 1-D collection."""
    return _is_numpy_1d_array(data) or _is_numpy_column_array(data) or _is_1d_list(data) or isinstance(data, pd_Series)


def _list_to_1d_numpy(
    *,
    data: Any,
    dtype: "np.typing.DTypeLike",
    name: str,
) -> np.ndarray:
    """Convert data to numpy 1-D array."""
    if _is_numpy_1d_array(data):
        return _cast_numpy_array_to_dtype(data, dtype)
    elif _is_numpy_column_array(data):
        _log_warning("Converting column-vector to 1d array")
        array = data.ravel()
        return _cast_numpy_array_to_dtype(array, dtype)
    elif _is_1d_list(data):
        return np.asarray(data, dtype=dtype)
    elif isinstance(data, pd_Series):
        _check_for_bad_pandas_dtypes(data.to_frame().dtypes)
        return np.asarray(data, dtype=dtype)  # SparseArray should be supported as well
    else:
        raise TypeError(
            f"Wrong type({type(data).__name__}) for {name}.\nIt should be list, numpy 1-D array or pandas Series"
        )


def _is_numpy_2d_array(data: Any) -> bool:
    """Check whether data is a numpy 2-D array."""
    return isinstance(data, np.ndarray) and len(data.shape) == 2 and data.shape[1] > 1


def _is_2d_list(data: Any) -> bool:
    """Check whether data is a 2-D list."""
    return isinstance(data, list) and len(data) > 0 and _is_1d_list(data[0])


def _is_2d_collection(data: Any) -> bool:
    """Check whether data is a 2-D collection."""
    return _is_numpy_2d_array(data) or _is_2d_list(data) or isinstance(data, pd_DataFrame)


_pycapsule_get_pointer = ctypes.pythonapi.PyCapsule_GetPointer
_pycapsule_get_pointer.restype = ctypes.c_void_p
_pycapsule_get_pointer.argtypes = [ctypes.py_object, ctypes.c_char_p]


def _extract_arrow_stream_capsule_pointer(pycapsule: object) -> ctypes.c_void_p:
    """Extract the raw pointer from a PyCapsule returned by __arrow_c_stream__."""
    return ctypes.c_void_p(_pycapsule_get_pointer(pycapsule, b"arrow_array_stream"))


def _data_to_2d_numpy(
    data: Any,
    dtype: "np.typing.DTypeLike",
    name: str,
) -> np.ndarray:
    """Convert data to numpy 2-D array."""
    if _is_numpy_2d_array(data):
        return _cast_numpy_array_to_dtype(data, dtype)
    if _is_2d_list(data):
        return np.array(data, dtype=dtype)
    if isinstance(data, pd_DataFrame):
        _check_for_bad_pandas_dtypes(data.dtypes)
        return _cast_numpy_array_to_dtype(data.values, dtype)
    raise TypeError(
        f"Wrong type({type(data).__name__}) for {name}.\n"
        "It should be list of lists, numpy 2-D array or pandas DataFrame"
    )


def _cfloat32_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes float pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_float)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected float pointer")


def _cfloat64_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes double pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_double)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected double pointer")


def _cint32_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes int pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_int32)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected int32 pointer")


def _cint64_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes int pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_int64)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected int64 pointer")


def _c_str(string: str) -> ctypes.c_char_p:
    """Convert a Python string to C string."""
    return ctypes.c_char_p(string.encode("utf-8"))


def _c_array(ctype: type, values: List[Any]) -> ctypes.Array:
    """Convert a Python array to C array."""
    return (ctype * len(values))(*values)  # type: ignore[operator]


def _json_default_with_numpy(obj: Any) -> Any:
    """Convert numpy classes to JSON serializable objects."""
    if isinstance(obj, (np.integer, np.floating, np.bool_)):
        return obj.item()
    elif isinstance(obj, np.ndarray):
        return obj.tolist()
    else:
        return obj


def _to_string(x: Union[int, float, str, List]) -> str:
    if isinstance(x, list):
        val_list = ",".join(str(val) for val in x)
        return f"[{val_list}]"
    else:
        return str(x)


def _param_dict_to_str(data: Optional[Dict[str, Any]]) -> str:
    """Convert Python dictionary to string, which is passed to C API."""
    if data is None or not data:
        return ""
    pairs = []
    for key, val in data.items():
        if isinstance(val, (list, tuple, set)) or _is_numpy_1d_array(val):
            pairs.append(f"{key}={','.join(map(_to_string, val))}")
        elif isinstance(val, (str, Path, _NUMERIC_TYPES)) or _is_numeric(val):
            pairs.append(f"{key}={val}")
        elif val is not None:
            raise TypeError(f"Unknown type of parameter:{key}, got:{type(val).__name__}")
    return " ".join(pairs)


class _TempFile:
    """Proxy class to workaround errors on Windows."""

    def __enter__(self) -> "_TempFile":
        with NamedTemporaryFile(prefix="lightgbm_tmp_", delete=True) as f:
            self.name = f.name
            self.path = Path(self.name)
        return self

    def __exit__(self, exc_type: Any, exc_val: Any, exc_tb: Any) -> None:
        if self.path.is_file():
            self.path.unlink()


# DeprecationWarning is not shown by default, so let's create our own with higher level
# ref: https://peps.python.org/pep-0565/#additional-use-case-for-futurewarning
class LGBMDeprecationWarning(FutureWarning):
    """Custom deprecation warning."""

    pass


class _ConfigAliases:
    # lazy evaluation to allow import without dynamic library, e.g., for docs generation
    aliases = None

    @staticmethod
    def _get_all_param_aliases() -> Dict[str, List[str]]:
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_DumpParamAliases(
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_DumpParamAliases(
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        return json.loads(
            string_buffer.value.decode("utf-8"), object_hook=lambda obj: {k: [k] + v for k, v in obj.items()}
        )

    @classmethod
    def get(cls, *args: str) -> Set[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        ret = set()
        for i in args:
            ret.update(cls.get_sorted(i))
        return ret

    @classmethod
    def get_sorted(cls, name: str) -> List[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        return cls.aliases.get(name, [name])

    @classmethod
    def get_by_alias(cls, *args: str) -> Set[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        ret = set(args)
        for arg in args:
            for aliases in cls.aliases.values():
                if arg in aliases:
                    ret.update(aliases)
                    break
        return ret


def _choose_param_value(main_param_name: str, params: Dict[str, Any], default_value: Any) -> Dict[str, Any]:
    """Get a single parameter value, accounting for aliases.

    Parameters
    ----------
    main_param_name : str
        Name of the main parameter to get a value for. One of the keys of ``_ConfigAliases``.
    params : dict
        Dictionary of LightGBM parameters.
    default_value : Any
        Default value to use for the parameter, if none is found in ``params``.

    Returns
    -------
    params : dict
        A ``params`` dict with exactly one value for ``main_param_name``, and all aliases ``main_param_name`` removed.
        If both ``main_param_name`` and one or more aliases for it are found, the value of ``main_param_name`` will be preferred.
    """
    # avoid side effects on passed-in parameters
    params = deepcopy(params)

    aliases = _ConfigAliases.get_sorted(main_param_name)
    aliases = [a for a in aliases if a != main_param_name]

    # if main_param_name was provided, keep that value and remove all aliases
    if main_param_name in params.keys():
        for param in aliases:
            params.pop(param, None)
        return params

    # if main param name was not found, search for an alias
    for param in aliases:
        if param in params.keys():
            params[main_param_name] = params[param]
            break

    if main_param_name in params.keys():
        for param in aliases:
            params.pop(param, None)
        return params

    # neither of main_param_name, aliases were found
    params[main_param_name] = default_value

    return params


_MAX_INT32 = (1 << 31) - 1

"""Macro definition of data type in C API of LightGBM"""
_C_API_DTYPE_FLOAT32 = 0
_C_API_DTYPE_FLOAT64 = 1
_C_API_DTYPE_INT32 = 2
_C_API_DTYPE_INT64 = 3

"""Macro definition of data order in matrix"""
_C_API_IS_COL_MAJOR = 0
_C_API_IS_ROW_MAJOR = 1

"""Macro definition of prediction type in C API of LightGBM"""
_C_API_PREDICT_NORMAL = 0
_C_API_PREDICT_RAW_SCORE = 1
_C_API_PREDICT_LEAF_INDEX = 2
_C_API_PREDICT_CONTRIB = 3

"""Macro definition of sparse matrix type"""
_C_API_MATRIX_TYPE_CSR = 0
_C_API_MATRIX_TYPE_CSC = 1

"""Macro definition of feature importance type"""
_C_API_FEATURE_IMPORTANCE_SPLIT = 0
_C_API_FEATURE_IMPORTANCE_GAIN = 1

"""Data type of data field"""
_FIELD_TYPE_MAPPER = {
    "label": _C_API_DTYPE_FLOAT32,
    "weight": _C_API_DTYPE_FLOAT32,
    "init_score": _C_API_DTYPE_FLOAT64,
    "group": _C_API_DTYPE_INT32,
    "position": _C_API_DTYPE_INT32,
}

"""String name to int feature importance type mapper"""
_FEATURE_IMPORTANCE_TYPE_MAPPER = {
    "split": _C_API_FEATURE_IMPORTANCE_SPLIT,
    "gain": _C_API_FEATURE_IMPORTANCE_GAIN,
}


def _convert_from_sliced_object(data: np.ndarray) -> np.ndarray:
    """Fix the memory of multi-dimensional sliced object."""
    if isinstance(data, np.ndarray) and isinstance(data.base, np.ndarray):
        if not data.flags.c_contiguous:
            _log_warning(
                "Usage of np.ndarray subset (sliced data) is not recommended "
                "due to it will double the peak memory cost in LightGBM."
            )
            return np.copy(data)
    return data


def _c_float_array(data: np.ndarray) -> Tuple[_ctypes_float_ptr, int, np.ndarray]:
    """Get pointer of float numpy array / list."""
    if _is_1d_list(data):
        data = np.asarray(data)
    if _is_numpy_1d_array(data):
        data = _convert_from_sliced_object(data)
        assert data.flags.c_contiguous
        ptr_data: _ctypes_float_ptr
        if data.dtype == np.float32:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_float))
            type_data = _C_API_DTYPE_FLOAT32
        elif data.dtype == np.float64:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_double))
            type_data = _C_API_DTYPE_FLOAT64
        else:
            raise TypeError(f"Expected np.float32 or np.float64, met type({data.dtype})")
    else:
        raise TypeError(f"Unknown type({type(data).__name__})")
    return (ptr_data, type_data, data)  # return `data` to avoid the temporary copy is freed


def _c_int_array(data: np.ndarray) -> Tuple[_ctypes_int_ptr, int, np.ndarray]:
    """Get pointer of int numpy array / list."""
    if _is_1d_list(data):
        data = np.asarray(data)
    if _is_numpy_1d_array(data):
        data = _convert_from_sliced_object(data)
        assert data.flags.c_contiguous
        ptr_data: _ctypes_int_ptr
        if data.dtype == np.int32:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_int32))
            type_data = _C_API_DTYPE_INT32
        elif data.dtype == np.int64:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_int64))
            type_data = _C_API_DTYPE_INT64
        else:
            raise TypeError(f"Expected np.int32 or np.int64, met type({data.dtype})")
    else:
        raise TypeError(f"Unknown type({type(data).__name__})")
    return (ptr_data, type_data, data)  # return `data` to avoid the temporary copy is freed


def _is_allowed_numpy_dtype(dtype: type) -> bool:
    float128 = getattr(np, "float128", type(None))
    return issubclass(dtype, (np.integer, np.floating, np.bool_)) and not issubclass(dtype, (np.timedelta64, float128))


def _check_for_bad_pandas_dtypes(pandas_dtypes_series: pd_Series) -> None:
    bad_pandas_dtypes = [
        f"{column_name}: {pandas_dtype}"
        for column_name, pandas_dtype in pandas_dtypes_series.items()
        if not _is_allowed_numpy_dtype(pandas_dtype.type)
    ]
    if bad_pandas_dtypes:
        raise ValueError(
            f"pandas dtypes must be int, float or bool.\nFields with bad pandas dtypes: {', '.join(bad_pandas_dtypes)}"
        )


def _pandas_to_numpy(
    data: pd_DataFrame,
    target_dtype: "np.typing.DTypeLike",
) -> np.ndarray:
    _check_for_bad_pandas_dtypes(data.dtypes)
    try:
        # most common case (no nullable dtypes)
        return data.to_numpy(dtype=target_dtype, copy=False)
    except TypeError:
        # 1.0 <= pd version < 1.1 and nullable dtypes, least common case
        # raises error because array is casted to type(pd.NA) and there's no na_value argument
        return data.astype(target_dtype, copy=False).values
    except ValueError:
        # data has nullable dtypes, but we can specify na_value argument and copy will be made
        return data.to_numpy(dtype=target_dtype, na_value=np.nan)


def _data_from_pandas(
    data: pd_DataFrame,
    feature_name: _LGBM_FeatureNameConfiguration,
    categorical_feature: _LGBM_CategoricalFeatureConfiguration,
    pandas_categorical: Optional[List[List]],
) -> Tuple[np.ndarray, List[str], Union[List[str], List[int]], List[List]]:
    if len(data.shape) != 2 or data.shape[0] < 1:
        raise ValueError("Input data must be 2 dimensional and non empty.")

    # take shallow copy in case we modify categorical columns
    # whole column modifications don't change the original df
    data = data.copy(deep=False)

    # determine feature names
    if feature_name == "auto":
        feature_name = [str(col) for col in data.columns]

    # determine categorical features
    cat_cols = [
        col for col, dtype in zip(data.columns, data.dtypes, strict=True) if isinstance(dtype, pd_CategoricalDtype)
    ]
    cat_cols_not_ordered: List[str] = [col for col in cat_cols if not data[col].cat.ordered]
    if pandas_categorical is None:  # train dataset
        pandas_categorical = [list(data[col].cat.categories) for col in cat_cols]
    else:
        if len(cat_cols) != len(pandas_categorical):
            raise ValueError("train and valid dataset categorical_feature do not match.")
        for col, category in zip(cat_cols, pandas_categorical, strict=True):
            if list(data[col].cat.categories) != list(category):
                data[col] = data[col].cat.set_categories(category)
    if cat_cols:  # cat_cols is list
        data[cat_cols] = data[cat_cols].apply(lambda x: x.cat.codes).replace({-1: np.nan})

    # use cat cols from DataFrame
    if categorical_feature == "auto":
        categorical_feature = cat_cols_not_ordered

    df_dtypes = [dtype.type for dtype in data.dtypes]
    # so that the target dtype considers floats
    df_dtypes.append(np.float32)
    target_dtype = np.result_type(*df_dtypes)

    return (
        _pandas_to_numpy(data, target_dtype=target_dtype),
        feature_name,
        categorical_feature,
        pandas_categorical,
    )


def _dump_pandas_categorical(
    pandas_categorical: Optional[List[List]],
    file_name: Optional[Union[str, Path]] = None,
) -> str:
    categorical_json = json.dumps(pandas_categorical, default=_json_default_with_numpy)
    pandas_str = f"\npandas_categorical:{categorical_json}\n"
    if file_name is not None:
        with open(file_name, "a") as f:
            f.write(pandas_str)
    return pandas_str


def _load_pandas_categorical(
    file_name: Optional[Union[str, Path]] = None,
    model_str: Optional[str] = None,
) -> Optional[List[List]]:
    pandas_key = "pandas_categorical:"
    offset = -len(pandas_key)
    if file_name is not None:
        max_offset = -getsize(file_name)
        with open(file_name, "rb") as f:
            while True:
                offset = max(offset, max_offset)
                f.seek(offset, SEEK_END)
                lines = f.readlines()
                if len(lines) >= 2:
                    break
                offset *= 2
        last_line = lines[-1].decode("utf-8").strip()
        if not last_line.startswith(pandas_key):
            last_line = lines[-2].decode("utf-8").strip()
    elif model_str is not None:
        idx = model_str.rfind("\n", 0, offset)
        last_line = model_str[idx:].strip()
    if last_line.startswith(pandas_key):
        return json.loads(last_line[len(pandas_key) :])
    else:
        return None


class Sequence(abc.ABC):
    """
    Generic data access interface.

    Object should support the following operations:

    .. code-block::

        # Get total row number.
        >>> len(seq)
        # Random access by row index. Used for data sampling.
        >>> seq[10]
        # Range data access. Used to read data in batch when constructing Dataset.
        >>> seq[0:100]
        # Optionally specify batch_size to control range data read size.
        >>> seq.batch_size

    - With random access, **data sampling does not need to go through all data**.
    - With range data access, there's **no need to read all data into memory thus reduce memory usage**.

    .. versionadded:: 3.3.0

    Attributes
    ----------
    batch_size : int
        Default size of a batch.
    """

    batch_size = 4096  # Defaults to read 4K rows in each batch.

    @abc.abstractmethod
    def __getitem__(self, idx: Union[int, slice, List[int]]) -> np.ndarray:
        """Return data for given row index.

        A basic implementation should look like this:

        .. code-block:: python

            if isinstance(idx, numbers.Integral):
                return self._get_one_line(idx)
            elif isinstance(idx, slice):
                return np.stack([self._get_one_line(i) for i in range(idx.start, idx.stop)])
            elif isinstance(idx, list):
                # Only required if using ``Dataset.subset()``.
                return np.array([self._get_one_line(i) for i in idx])
            else:
                raise TypeError(f"Sequence index must be integer, slice or list, got {type(idx).__name__}")

        Parameters
        ----------
        idx : int, slice[int], list[int]
            Item index.

        Returns
        -------
        result : numpy 1-D array or numpy 2-D array
            1-D array if idx is int, 2-D array if idx is slice or list.
        """
        raise NotImplementedError("Sub-classes of lightgbm.Sequence must implement __getitem__()")

    @abc.abstractmethod
    def __len__(self) -> int:
        """Return row count of this sequence."""
        raise NotImplementedError("Sub-classes of lightgbm.Sequence must implement __len__()")


class _InnerPredictor:
    """_InnerPredictor of LightGBM.

    Not exposed to user.
    Used only for prediction, usually used for continued training.

    .. note::

        Can be converted from Booster, but cannot be converted to Booster.
    """

    def __init__(
        self,
        booster_handle: _BoosterHandle,
        pandas_categorical: Optional[List[List]],
        pred_parameter: Dict[str, Any],
        manage_handle: bool,
    ):
        """Initialize the _InnerPredictor.

        Parameters
        ----------
        booster_handle : object
            Handle of Booster.
        pandas_categorical : list of list, or None
            If provided, list of categories for ``pandas`` categorical columns.
            Where the ``i``th element of the list contains the categories for the ``i``th categorical feature.
        pred_parameter : dict
            Other parameters for the prediction.
        manage_handle : bool
            If ``True``, free the corresponding Booster on the C++ side when this Python object is deleted.
        """
        self._handle = booster_handle
        self.__is_manage_handle = manage_handle
        self.pandas_categorical = pandas_categorical
        self.pred_parameter = _param_dict_to_str(pred_parameter)

        out_num_class = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumClasses(
                self._handle,
                ctypes.byref(out_num_class),
            )
        )
        self.num_class = out_num_class.value

    @classmethod
    def from_booster(
        cls,
        booster: "Booster",
        pred_parameter: Dict[str, Any],
    ) -> "_InnerPredictor":
        """Initialize an ``_InnerPredictor`` from a ``Booster``.

        Parameters
        ----------
        booster : Booster
            Booster.
        pred_parameter : dict
            Other parameters for the prediction.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                booster._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return cls(
            booster_handle=booster._handle,
            pandas_categorical=booster.pandas_categorical,
            pred_parameter=pred_parameter,
            manage_handle=False,
        )

    @classmethod
    def from_model_file(
        cls,
        model_file: Union[str, Path],
        pred_parameter: Dict[str, Any],
    ) -> "_InnerPredictor":
        """Initialize an ``_InnerPredictor`` from a text file containing a LightGBM model.

        Parameters
        ----------
        model_file : str or pathlib.Path
            Path to the model file.
        pred_parameter : dict
            Other parameters for the prediction.
        """
        booster_handle = ctypes.c_void_p()
        out_num_iterations = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterCreateFromModelfile(
                _c_str(str(model_file)),
                ctypes.byref(out_num_iterations),
                ctypes.byref(booster_handle),
            )
        )
        return cls(
            booster_handle=booster_handle,
            pandas_categorical=_load_pandas_categorical(file_name=model_file),
            pred_parameter=pred_parameter,
            manage_handle=True,
        )

    def __del__(self) -> None:
        try:
            if self.__is_manage_handle:
                _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        except AttributeError:
            pass

    def __getstate__(self) -> Dict[str, Any]:
        this = self.__dict__.copy()
        this.pop("handle", None)
        this.pop("_handle", None)
        return this

    def predict(
        self,
        data: _LGBM_PredictDataType,
        start_iteration: int = 0,
        num_iteration: int = -1,
        raw_score: bool = False,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        data_has_header: bool = False,
        validate_features: bool = False,
    ) -> _LGBM_PredictReturnType:
        """Predict logic.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, pyarrow Table or polars DataFrame
            Data source for prediction.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
        num_iteration : int, optional (default=-1)
            Iteration used for prediction.
        raw_score : bool, optional (default=False)
            Whether to predict raw scores.
        pred_leaf : bool, optional (default=False)
            Whether to predict leaf index.
        pred_contrib : bool, optional (default=False)
            Whether to predict feature contributions.
        data_has_header : bool, optional (default=False)
            Whether data has header.
            Used only for txt data.
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.

            .. versionadded:: 4.0.0

        Returns
        -------
        result : numpy array, scipy.sparse or list of scipy.sparse
            Prediction result.
            Can be sparse or a list of sparse objects (each element represents predictions for one class) for feature contributions (when ``pred_contrib=True``).
        """
        if isinstance(data, Dataset):
            raise TypeError("Cannot use Dataset instance for prediction, please use raw data instead")
        if isinstance(data, pd_DataFrame) and validate_features:
            data_names = [str(x) for x in data.columns]
            ptr_names = (ctypes.c_char_p * len(data_names))()
            ptr_names[:] = [x.encode("utf-8") for x in data_names]
            _safe_call(
                _LIB.LGBM_BoosterValidateFeatureNames(
                    self._handle,
                    ptr_names,
                    ctypes.c_int(len(data_names)),
                )
            )

        if isinstance(data, pd_DataFrame):
            data = _data_from_pandas(
                data=data,
                feature_name="auto",
                categorical_feature="auto",
                pandas_categorical=self.pandas_categorical,
            )[0]

        predict_type = _C_API_PREDICT_NORMAL
        if raw_score:
            predict_type = _C_API_PREDICT_RAW_SCORE
        if pred_leaf:
            predict_type = _C_API_PREDICT_LEAF_INDEX
        if pred_contrib:
            predict_type = _C_API_PREDICT_CONTRIB

        if isinstance(data, (str, Path)):
            with _TempFile() as f:
                _safe_call(
                    _LIB.LGBM_BoosterPredictForFile(
                        self._handle,
                        _c_str(str(data)),
                        ctypes.c_int(data_has_header),
                        ctypes.c_int(predict_type),
                        ctypes.c_int(start_iteration),
                        ctypes.c_int(num_iteration),
                        _c_str(self.pred_parameter),
                        _c_str(f.name),
                    )
                )
                preds = np.loadtxt(f.name, dtype=np.float64)
                nrow = preds.shape[0]
        elif isinstance(data, scipy.sparse.csr_matrix):
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csr(  # type: ignore[assignment]
                csr=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, scipy.sparse.csc_matrix):
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csc(  # type: ignore[assignment]
                csc=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, np.ndarray):
            preds, nrow = self.__pred_for_np2d(
                mat=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif nwd.is_into_dataframe(data):
            preds, nrow = self.__pred_for_narwhals(
                data=nw.from_native(data),
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, list):
            try:
                data = np.array(data)
            except BaseException as err:
                raise ValueError("Cannot convert data list to numpy array.") from err
            preds, nrow = self.__pred_for_np2d(
                mat=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        else:
            try:
                _log_warning("Converting data to scipy sparse matrix.")
                csr = scipy.sparse.csr_matrix(data)
            except BaseException as err:
                raise TypeError(f"Cannot predict data for type {type(data).__name__}") from err
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csr(  # type: ignore[assignment]
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        if pred_leaf:
            preds = preds.astype(np.int32)
        is_sparse = isinstance(preds, (list, scipy.sparse.spmatrix))
        if not is_sparse and (preds.size != nrow or pred_leaf or pred_contrib):
            if preds.size % nrow == 0:
                preds = preds.reshape(nrow, -1)
            else:
                raise ValueError(f"Length of predict result ({preds.size}) cannot be divide nrow ({nrow})")
        return preds

    def __get_num_preds(
        self,
        *,
        start_iteration: int,
        num_iteration: int,
        nrow: int,
        predict_type: int,
    ) -> int:
        """Get size of prediction result."""
        if nrow > _MAX_INT32:
            raise LightGBMError(
                "LightGBM cannot perform prediction for data "
                f"with number of rows greater than MAX_INT32 ({_MAX_INT32}).\n"
                "You can split your data into chunks "
                "and then concatenate predictions for them"
            )
        n_preds = ctypes.c_int64(0)
        _safe_call(
            _LIB.LGBM_BoosterCalcNumPredict(
                self._handle,
                ctypes.c_int(nrow),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.byref(n_preds),
            )
        )
        return n_preds.value

    def __inner_predict_np2d(
        self,
        mat: np.ndarray,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
        preds: Optional[np.ndarray],
    ) -> Tuple[np.ndarray, int]:
        data, layout = _np2d_to_np1d(mat)
        ptr_data, type_ptr_data, _ = _c_float_array(data)
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=mat.shape[0],
            predict_type=predict_type,
        )
        if preds is None:
            preds = np.empty(n_preds, dtype=np.float64)
        elif len(preds.shape) != 1 or len(preds) != n_preds:
            raise ValueError("Wrong length of pre-allocated predict array")
        out_num_preds = ctypes.c_int64(0)
        _safe_call(
            _LIB.LGBM_BoosterPredictForMat(
                self._handle,
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int32(mat.shape[0]),
                ctypes.c_int32(mat.shape[1]),
                ctypes.c_int(layout),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, mat.shape[0]

    def __pred_for_np2d(
        self,
        mat: np.ndarray,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[np.ndarray, int]:
        """Predict for a 2-D numpy matrix."""
        if len(mat.shape) != 2:
            raise ValueError("Input numpy.ndarray or list must be 2 dimensional")

        nrow = mat.shape[0]
        if nrow > _MAX_INT32:
            sections = np.arange(_MAX_INT32, nrow, _MAX_INT32)
            # __get_num_preds() cannot work with nrow > MAX_INT32, so calculate overall number of predictions piecemeal
            n_preds = [
                self.__get_num_preds(
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    nrow=int(i),
                    predict_type=predict_type,
                )
                for i in np.diff([0] + list(sections) + [nrow])
            ]
            n_preds_sections = np.array([0] + n_preds, dtype=np.intp).cumsum()
            preds = np.empty(sum(n_preds), dtype=np.float64)
            for chunk, (start_idx_pred, end_idx_pred) in zip(
                np.array_split(mat, sections), zip(n_preds_sections, n_preds_sections[1:], strict=True), strict=True
            ):
                # avoid memory consumption by arrays concatenation operations
                self.__inner_predict_np2d(
                    mat=chunk,
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    predict_type=predict_type,
                    preds=preds[start_idx_pred:end_idx_pred],
                )
            return preds, nrow
        else:
            return self.__inner_predict_np2d(
                mat=mat,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
                preds=None,
            )

    def __create_sparse_native(
        self,
        cs: Union[scipy.sparse.csc_matrix, scipy.sparse.csr_matrix],
        out_shape: np.ndarray,
        out_ptr_indptr: "ctypes._Pointer",
        out_ptr_indices: "ctypes._Pointer",
        out_ptr_data: "ctypes._Pointer",
        indptr_type: int,
        data_type: int,
        is_csr: bool,
    ) -> _LGBM_PredictSparseReturnType:
        # create numpy array from output arrays
        data_indices_len = out_shape[0]
        indptr_len = out_shape[1]
        if indptr_type == _C_API_DTYPE_INT32:
            out_indptr = _cint32_array_to_numpy(cptr=out_ptr_indptr, length=indptr_len)
        elif indptr_type == _C_API_DTYPE_INT64:
            out_indptr = _cint64_array_to_numpy(cptr=out_ptr_indptr, length=indptr_len)
        else:
            raise TypeError("Expected int32 or int64 type for indptr")
        if data_type == _C_API_DTYPE_FLOAT32:
            out_data = _cfloat32_array_to_numpy(cptr=out_ptr_data, length=data_indices_len)
        elif data_type == _C_API_DTYPE_FLOAT64:
            out_data = _cfloat64_array_to_numpy(cptr=out_ptr_data, length=data_indices_len)
        else:
            raise TypeError("Expected float32 or float64 type for data")
        out_indices = _cint32_array_to_numpy(cptr=out_ptr_indices, length=data_indices_len)
        # break up indptr based on number of rows (note more than one matrix in multiclass case)
        per_class_indptr_shape = cs.indptr.shape[0]
        # for CSC there is extra column added
        if not is_csr:
            per_class_indptr_shape += 1
        out_indptr_arrays = np.split(out_indptr, out_indptr.shape[0] / per_class_indptr_shape)
        # reformat output into a csr or csc matrix or list of csr or csc matrices
        cs_output_matrices = []
        offset = 0
        for cs_indptr in out_indptr_arrays:
            matrix_indptr_len = cs_indptr[cs_indptr.shape[0] - 1]
            cs_indices = out_indices[offset + cs_indptr[0] : offset + matrix_indptr_len]
            cs_data = out_data[offset + cs_indptr[0] : offset + matrix_indptr_len]
            offset += matrix_indptr_len
            # same shape as input csr or csc matrix except extra column for expected value
            cs_shape = [cs.shape[0], cs.shape[1] + 1]
            # note: make sure we copy data as it will be deallocated next
            if is_csr:
                cs_output_matrices.append(scipy.sparse.csr_matrix((cs_data, cs_indices, cs_indptr), cs_shape))
            else:
                cs_output_matrices.append(scipy.sparse.csc_matrix((cs_data, cs_indices, cs_indptr), cs_shape))
        # free the temporary native indptr, indices, and data
        _safe_call(
            _LIB.LGBM_BoosterFreePredictSparse(
                out_ptr_indptr,
                out_ptr_indices,
                out_ptr_data,
                ctypes.c_int(indptr_type),
                ctypes.c_int(data_type),
            )
        )
        if len(cs_output_matrices) == 1:
            return cs_output_matrices[0]
        return cs_output_matrices

    def __inner_predict_csr(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
        preds: Optional[np.ndarray],
    ) -> Tuple[np.ndarray, int]:
        nrow = len(csr.indptr) - 1
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=nrow,
            predict_type=predict_type,
        )
        if preds is None:
            preds = np.empty(n_preds, dtype=np.float64)
        elif len(preds.shape) != 1 or len(preds) != n_preds:
            raise ValueError("Wrong length of pre-allocated predict array")
        out_num_preds = ctypes.c_int64(0)

        ptr_indptr, type_ptr_indptr, _ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)

        assert csr.shape[1] <= _MAX_INT32
        csr_indices = csr.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_BoosterPredictForCSR(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, nrow

    def __inner_predict_csr_sparse(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)
        csr_indices = csr.indices.astype(np.int32, copy=False)
        matrix_type = _C_API_MATRIX_TYPE_CSR
        out_ptr_indptr: _ctypes_int_ptr
        if type_ptr_indptr == _C_API_DTYPE_INT32:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int32)()
        else:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int64)()
        out_ptr_indices = ctypes.POINTER(ctypes.c_int32)()
        out_ptr_data: _ctypes_float_ptr
        if type_ptr_data == _C_API_DTYPE_FLOAT32:
            out_ptr_data = ctypes.POINTER(ctypes.c_float)()
        else:
            out_ptr_data = ctypes.POINTER(ctypes.c_double)()
        out_shape = np.empty(2, dtype=np.int64)
        _safe_call(
            _LIB.LGBM_BoosterPredictSparseOutput(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.c_int(matrix_type),
                out_shape.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
                ctypes.byref(out_ptr_indptr),
                ctypes.byref(out_ptr_indices),
                ctypes.byref(out_ptr_data),
            )
        )
        matrices = self.__create_sparse_native(
            cs=csr,
            out_shape=out_shape,
            out_ptr_indptr=out_ptr_indptr,
            out_ptr_indices=out_ptr_indices,
            out_ptr_data=out_ptr_data,
            indptr_type=type_ptr_indptr,
            data_type=type_ptr_data,
            is_csr=True,
        )
        nrow = len(csr.indptr) - 1
        return matrices, nrow

    def __pred_for_csr(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        """Predict for a CSR data."""
        if predict_type == _C_API_PREDICT_CONTRIB:
            return self.__inner_predict_csr_sparse(
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        nrow = len(csr.indptr) - 1
        if nrow > _MAX_INT32:
            sections = [0] + list(np.arange(_MAX_INT32, nrow, _MAX_INT32)) + [nrow]
            # __get_num_preds() cannot work with nrow > MAX_INT32, so calculate overall number of predictions piecemeal
            n_preds = [
                self.__get_num_preds(
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    nrow=int(i),
                    predict_type=predict_type,
                )
                for i in np.diff(sections)
            ]
            n_preds_sections = np.array([0] + n_preds, dtype=np.intp).cumsum()
            preds = np.empty(sum(n_preds), dtype=np.float64)
            for (start_idx, end_idx), (start_idx_pred, end_idx_pred) in zip(
                zip(sections, sections[1:], strict=True),
                zip(n_preds_sections, n_preds_sections[1:], strict=True),
                strict=True,
            ):
                # avoid memory consumption by arrays concatenation operations
                self.__inner_predict_csr(
                    csr=csr[start_idx:end_idx],
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    predict_type=predict_type,
                    preds=preds[start_idx_pred:end_idx_pred],
                )
            return preds, nrow
        else:
            return self.__inner_predict_csr(
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
                preds=None,
            )

    def __inner_predict_sparse_csc(
        self,
        csc: scipy.sparse.csc_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)
        csc_indices = csc.indices.astype(np.int32, copy=False)
        matrix_type = _C_API_MATRIX_TYPE_CSC
        out_ptr_indptr: _ctypes_int_ptr
        if type_ptr_indptr == _C_API_DTYPE_INT32:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int32)()
        else:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int64)()
        out_ptr_indices = ctypes.POINTER(ctypes.c_int32)()
        out_ptr_data: _ctypes_float_ptr
        if type_ptr_data == _C_API_DTYPE_FLOAT32:
            out_ptr_data = ctypes.POINTER(ctypes.c_float)()
        else:
            out_ptr_data = ctypes.POINTER(ctypes.c_double)()
        out_shape = np.empty(2, dtype=np.int64)
        _safe_call(
            _LIB.LGBM_BoosterPredictSparseOutput(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.c_int(matrix_type),
                out_shape.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
                ctypes.byref(out_ptr_indptr),
                ctypes.byref(out_ptr_indices),
                ctypes.byref(out_ptr_data),
            )
        )
        matrices = self.__create_sparse_native(
            cs=csc,
            out_shape=out_shape,
            out_ptr_indptr=out_ptr_indptr,
            out_ptr_indices=out_ptr_indices,
            out_ptr_data=out_ptr_data,
            indptr_type=type_ptr_indptr,
            data_type=type_ptr_data,
            is_csr=False,
        )
        nrow = csc.shape[0]
        return matrices, nrow

    def __pred_for_csc(
        self,
        csc: scipy.sparse.csc_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        """Predict for a CSC data."""
        nrow = csc.shape[0]
        if nrow > _MAX_INT32:
            return self.__pred_for_csr(
                csr=csc.tocsr(),
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        if predict_type == _C_API_PREDICT_CONTRIB:
            return self.__inner_predict_sparse_csc(
                csc=csc,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=nrow,
            predict_type=predict_type,
        )
        preds = np.empty(n_preds, dtype=np.float64)
        out_num_preds = ctypes.c_int64(0)

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)

        assert csc.shape[0] <= _MAX_INT32
        csc_indices = csc.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_BoosterPredictForCSC(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, nrow

    def __pred_for_narwhals(
        self,
        data: nw.DataFrame,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[np.ndarray, int]:
        """Predict for a narwhals DataFrame."""
        # Prepare prediction output array
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=data.shape[0],
            predict_type=predict_type,
        )
        preds = np.empty(n_preds, dtype=np.float64)
        out_num_preds = ctypes.c_int64(0)

        # Export narwhals DataFrame to Arrow and run prediction
        pycapsule = data.__arrow_c_stream__()
        _safe_call(
            _LIB.LGBM_BoosterPredictForArrowStream(
                self._handle,
                _extract_arrow_stream_capsule_pointer(pycapsule),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, data.shape[0]

    def current_iteration(self) -> int:
        """Get the index of the current iteration.

        Returns
        -------
        cur_iter : int
            The index of the current iteration.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                self._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return out_cur_iter.value


class Dataset:
    """
    Dataset in LightGBM.

    LightGBM does not train on raw data.
    It discretizes continuous features into histogram bins, tries to combine categorical features,
    and automatically handles missing and infinite values.

    This class handles that preprocessing, and holds that alternative representation of the input data.
    """

    def __init__(
        self,
        data: _LGBM_TrainDataType,
        label: Optional[_LGBM_LabelType] = None,
        reference: Optional["Dataset"] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        params: Optional[Dict[str, Any]] = None,
        free_raw_data: bool = True,
        position: Optional[_LGBM_PositionType] = None,
    ):
        """Initialize Dataset.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source of Dataset.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM) or a LightGBM Dataset binary file.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Label of the data.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        reference : Dataset or None, optional (default=None)
            If this is Dataset for validation, training data should be used as reference.
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each instance. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        feature_name : list of str, or 'auto', optional (default="auto")
            Feature names.
            If 'auto' and data is pandas DataFrame, pyarrow Table, or polars DataFrame, data columns names are used.
        categorical_feature : list of str or int, or 'auto', optional (default="auto")
            Categorical features.
            If list of int, interpreted as indices.
            If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
            If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
            All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
            Large values could be memory consuming. Consider using consecutive integers starting from zero.
            All negative values in categorical features will be treated as missing values.
            The output cannot be monotonically constrained with respect to a categorical feature.
            Floating point numbers in categorical features will be rounded towards 0.
        params : dict or None, optional (default=None)
            Other parameters for Dataset.
        free_raw_data : bool, optional (default=True)
            If True, raw data is freed after constructing inner Dataset.
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.
        """
        self._handle: Optional[_DatasetHandle] = None
        self.data = data
        self.label = label
        self.reference = reference
        self.weight = weight
        self.group = group
        self.position = position
        self.init_score = init_score
        self.feature_name: _LGBM_FeatureNameConfiguration = feature_name
        self.categorical_feature: _LGBM_CategoricalFeatureConfiguration = categorical_feature
        self.params = deepcopy(params)
        self.free_raw_data = free_raw_data
        self.used_indices: Optional[List[int]] = None
        self._need_slice = True
        self._predictor: Optional[_InnerPredictor] = None
        self.pandas_categorical: Optional[List[List]] = None
        self._params_back_up: Optional[Dict[str, Any]] = None
        self.version = 0
        self._start_row = 0  # Used when pushing rows one by one.
        # By default, LightGBM assigns features names like Column_0, Column_1, etc.
        # These may be overridden during construction if that raw training data is in a format
        # that includes feature names (like a pandas DataFrame) or if the 'feature_name' keyword argument
        # is explicitly set.
        #
        # This is here mostly for scikit-learn's benefit, as it tracks whether input data had feature names.
        self._has_non_default_feature_names: bool = False

    def __del__(self) -> None:
        try:
            self._free_handle()
        except AttributeError:
            pass

    def _create_sample_indices(self, *, total_nrow: int) -> np.ndarray:
        """Get an array of randomly chosen indices from this ``Dataset``.

        Indices are sampled without replacement.

        Parameters
        ----------
        total_nrow : int
            Total number of rows to sample from.
            If this value is greater than the value of parameter ``bin_construct_sample_cnt``, only ``bin_construct_sample_cnt`` indices will be used.
            If Dataset has multiple input data, this should be the sum of rows of every file.

        Returns
        -------
        indices : numpy array
            Indices for sampled data.
        """
        param_str = _param_dict_to_str(self.get_params())
        sample_cnt = _get_sample_count(total_nrow, param_str)
        indices = np.empty(sample_cnt, dtype=np.int32)
        ptr_data, _, _ = _c_int_array(indices)
        actual_sample_cnt = ctypes.c_int32(0)

        _safe_call(
            _LIB.LGBM_SampleIndices(
                ctypes.c_int32(total_nrow),
                _c_str(param_str),
                ptr_data,
                ctypes.byref(actual_sample_cnt),
            )
        )
        assert sample_cnt == actual_sample_cnt.value
        return indices

    def _init_from_ref_dataset(
        self,
        total_nrow: int,
        ref_dataset: _DatasetHandle,
    ) -> "Dataset":
        """Create dataset from a reference dataset.

        Parameters
        ----------
        total_nrow : int
            Number of rows expected to add to dataset.
        ref_dataset : object
            Handle of reference dataset to extract metadata from.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateByReference(
                ref_dataset,
                ctypes.c_int64(total_nrow),
                ctypes.byref(self._handle),
            )
        )
        return self

    def _init_from_sample(
        self,
        sample_data: List[np.ndarray],
        sample_indices: List[np.ndarray],
        sample_cnt: int,
        total_nrow: int,
    ) -> "Dataset":
        """Create Dataset from sampled data structures.

        Parameters
        ----------
        sample_data : list of numpy array
            Sample data for each column.
        sample_indices : list of numpy array
            Sample data row index for each column.
        sample_cnt : int
            Number of samples.
        total_nrow : int
            Total number of rows for all input files.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        ncol = len(sample_indices)
        assert len(sample_data) == ncol, "#sample data column != #column indices"

        for i in range(ncol):
            if sample_data[i].dtype != np.double:
                raise ValueError(f"sample_data[{i}] type {sample_data[i].dtype} is not double")
            if sample_indices[i].dtype != np.int32:
                raise ValueError(f"sample_indices[{i}] type {sample_indices[i].dtype} is not int32")

        # c type: double**
        # each double* element points to start of each column of sample data.
        sample_col_ptr: _ctypes_float_array = (ctypes.POINTER(ctypes.c_double) * ncol)()
        # c type int**
        # each int* points to start of indices for each column
        indices_col_ptr: _ctypes_int_array = (ctypes.POINTER(ctypes.c_int32) * ncol)()
        for i in range(ncol):
            sample_col_ptr[i] = _c_float_array(sample_data[i])[0]
            indices_col_ptr[i] = _c_int_array(sample_indices[i])[0]

        num_per_col = np.array([len(d) for d in sample_indices], dtype=np.int32)
        num_per_col_ptr, _, _ = _c_int_array(num_per_col)

        self._handle = ctypes.c_void_p()
        params_str = _param_dict_to_str(self.get_params())
        _safe_call(
            _LIB.LGBM_DatasetCreateFromSampledColumn(
                ctypes.cast(sample_col_ptr, ctypes.POINTER(ctypes.POINTER(ctypes.c_double))),
                ctypes.cast(indices_col_ptr, ctypes.POINTER(ctypes.POINTER(ctypes.c_int32))),
                ctypes.c_int32(ncol),
                num_per_col_ptr,
                ctypes.c_int32(sample_cnt),
                ctypes.c_int32(total_nrow),
                ctypes.c_int64(total_nrow),
                _c_str(params_str),
                ctypes.byref(self._handle),
            )
        )
        return self

    def _push_rows(self, data: np.ndarray) -> "Dataset":
        """Add rows to Dataset.

        Parameters
        ----------
        data : numpy 1-D array
            New data to add to the Dataset.

        Returns
        -------
        self : Dataset
            Dataset object.
        """
        nrow, ncol = data.shape
        data = data.reshape(data.size)
        data_ptr, data_type, _ = _c_float_array(data)

        _safe_call(
            _LIB.LGBM_DatasetPushRows(
                self._handle,
                data_ptr,
                data_type,
                ctypes.c_int32(nrow),
                ctypes.c_int32(ncol),
                ctypes.c_int32(self._start_row),
            )
        )
        self._start_row += nrow
        return self

    def get_params(self) -> Dict[str, Any]:
        """Get the used parameters in the Dataset.

        Returns
        -------
        params : dict
            The used parameters in this Dataset object.
        """
        if self.params is not None:
            # no min_data, nthreads and verbose in this function
            dataset_params = _ConfigAliases.get(
                "bin_construct_sample_cnt",
                "categorical_feature",
                "data_random_seed",
                "enable_bundle",
                "feature_pre_filter",
                "forcedbins_filename",
                "group_column",
                "header",
                "ignore_column",
                "is_enable_sparse",
                "label_column",
                "linear_tree",
                "max_bin",
                "max_bin_by_feature",
                "min_data_in_bin",
                "pre_partition",
                "precise_float_parser",
                "two_round",
                "use_missing",
                "weight_column",
                "zero_as_missing",
            )
            return {k: v for k, v in self.params.items() if k in dataset_params}
        else:
            return {}

    def _free_handle(self) -> "Dataset":
        if self._handle is not None:
            _safe_call(_LIB.LGBM_DatasetFree(self._handle))
            self._handle = None
        self._need_slice = True
        if self.used_indices is not None:
            self.data = None
        return self

    def _set_init_score_by_predictor(
        self,
        predictor: Optional[_InnerPredictor],
        data: _LGBM_TrainDataType,
        used_indices: Optional[Union[List[int], np.ndarray]],
    ) -> "Dataset":
        data_has_header = False
        if isinstance(data, (str, Path)) and self.params is not None:
            # check data has header or not
            data_has_header = any(self.params.get(alias, False) for alias in _ConfigAliases.get("header"))
        num_data = self.num_data()
        if predictor is not None:
            init_score: Union[np.ndarray, scipy.sparse.spmatrix] = predictor.predict(
                data=data,
                raw_score=True,
                data_has_header=data_has_header,
            )
            init_score = init_score.ravel()
            if used_indices is not None:
                assert not self._need_slice
                if isinstance(data, (str, Path)):
                    sub_init_score = np.empty(num_data * predictor.num_class, dtype=np.float64)
                    assert num_data == len(used_indices)
                    for i in range(len(used_indices)):
                        for j in range(predictor.num_class):
                            sub_init_score[i * predictor.num_class + j] = init_score[
                                used_indices[i] * predictor.num_class + j
                            ]
                    init_score = sub_init_score
            if predictor.num_class > 1:
                # need to regroup init_score
                new_init_score = np.empty(init_score.size, dtype=np.float64)
                for i in range(num_data):
                    for j in range(predictor.num_class):
                        new_init_score[j * num_data + i] = init_score[i * predictor.num_class + j]
                init_score = new_init_score
        elif self.init_score is not None:
            init_score = np.full_like(self.init_score, fill_value=0.0, dtype=np.float64)
        else:
            return self
        self.set_init_score(init_score)
        return self

    def _lazy_init(
        self,
        data: Optional[_LGBM_TrainDataType],
        label: Optional[_LGBM_LabelType],
        reference: Optional["Dataset"],
        weight: Optional[_LGBM_WeightType],
        group: Optional[_LGBM_GroupType],
        init_score: Optional[_LGBM_InitScoreType],
        predictor: Optional[_InnerPredictor],
        feature_name: _LGBM_FeatureNameConfiguration,
        categorical_feature: _LGBM_CategoricalFeatureConfiguration,
        params: Optional[Dict[str, Any]],
        position: Optional[_LGBM_PositionType],
    ) -> "Dataset":
        if data is None:
            self._handle = None
            return self
        if reference is not None:
            self.pandas_categorical = reference.pandas_categorical
            categorical_feature = reference.categorical_feature
        if isinstance(data, pd_DataFrame):
            data, feature_name, categorical_feature, self.pandas_categorical = _data_from_pandas(
                data=data,
                feature_name=feature_name,
                categorical_feature=categorical_feature,
                pandas_categorical=self.pandas_categorical,
            )
        if nwd.is_into_dataframe(data) and feature_name == "auto":
            feature_name = nw.from_native(data).schema.names()

        # 'feature_name == "auto"' after the block above means no feature names were provided
        # by either the data type (DataFrame/pyarrow) or the user's 'feature_name' argument.
        # LightGBM will assign auto-generated names like Column_0, Column_1, etc.
        self._has_non_default_feature_names = feature_name != "auto"

        # process for args
        params = {} if params is None else params
        args_names = inspect.signature(self.__class__._lazy_init).parameters.keys()
        for key in params.keys():
            if key in args_names:
                _log_warning(
                    f"{key} keyword has been found in `params` and will be ignored.\n"
                    f"Please use {key} argument of the Dataset constructor to pass this parameter."
                )
        # get categorical features
        if isinstance(categorical_feature, list):
            categorical_indices = set()
            feature_dict = {}
            if isinstance(feature_name, list):
                feature_dict = {name: i for i, name in enumerate(feature_name)}
            for name in categorical_feature:
                if isinstance(name, str) and name in feature_dict:
                    categorical_indices.add(feature_dict[name])
                elif isinstance(name, int):
                    categorical_indices.add(name)
                else:
                    raise TypeError(f"Wrong type({type(name).__name__}) or unknown name({name}) in categorical_feature")
            if categorical_indices:
                for cat_alias in _ConfigAliases.get("categorical_feature"):
                    if cat_alias in params:
                        # If the params[cat_alias] is equal to categorical_indices, do not report the warning.
                        if not (isinstance(params[cat_alias], list) and set(params[cat_alias]) == categorical_indices):
                            _log_warning(f"{cat_alias} in param dict is overridden.")
                        params.pop(cat_alias, None)
                params["categorical_column"] = sorted(categorical_indices)

        params_str = _param_dict_to_str(params)
        self.params = params
        # process for reference dataset
        ref_dataset = None
        if isinstance(reference, Dataset):
            ref_dataset = reference.construct()._handle
        elif reference is not None:
            raise TypeError("Reference dataset should be None or dataset instance")
        # start construct data
        if isinstance(data, (str, Path)):
            self._handle = ctypes.c_void_p()
            _safe_call(
                _LIB.LGBM_DatasetCreateFromFile(
                    _c_str(str(data)),
                    _c_str(params_str),
                    ref_dataset,
                    ctypes.byref(self._handle),
                )
            )
        elif isinstance(data, scipy.sparse.csr_matrix):
            self.__init_from_csr(csr=data, params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, scipy.sparse.csc_matrix):
            self.__init_from_csc(csc=data, params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, np.ndarray):
            self.__init_from_np2d(mat=data, params_str=params_str, ref_dataset=ref_dataset)
        elif nwd.is_into_dataframe(data):
            self.__init_from_narwhals(data=nw.from_native(data), params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, list) and len(data) > 0:
            if _is_list_of_numpy_arrays(data):
                self.__init_from_list_np2d(mats=data, params_str=params_str, ref_dataset=ref_dataset)
            elif _is_list_of_sequences(data):
                self.__init_from_seqs(seqs=data, ref_dataset=ref_dataset)
            else:
                raise TypeError("Data list can only be of ndarray or Sequence")
        elif isinstance(data, Sequence):
            self.__init_from_seqs(seqs=[data], ref_dataset=ref_dataset)
        else:
            try:
                csr = scipy.sparse.csr_matrix(data)
                self.__init_from_csr(csr=csr, params_str=params_str, ref_dataset=ref_dataset)
            except BaseException as err:
                raise TypeError(f"Cannot initialize Dataset from {type(data).__name__}") from err
        if label is not None:
            self.set_label(label)
        if self.get_label() is None:
            raise ValueError("Label should not be None")
        if weight is not None:
            self.set_weight(weight)
        if group is not None:
            self.set_group(group)
        if position is not None:
            self.set_position(position)
        if isinstance(predictor, _InnerPredictor):
            if self._predictor is None and init_score is not None:
                _log_warning("The init_score will be overridden by the prediction of init_model.")
            self._set_init_score_by_predictor(predictor=predictor, data=data, used_indices=None)
        elif init_score is not None:
            self.set_init_score(init_score)
        elif predictor is not None:
            raise TypeError(f"Wrong predictor type {type(predictor).__name__}")
        # set feature names
        return self.set_feature_name(feature_name)

    @staticmethod
    def _yield_row_from_seqlist(seqs: List[Sequence], indices: Iterable[int]) -> Iterator[np.ndarray]:
        offset = 0
        seq_id = 0
        seq = seqs[seq_id]
        for row_id in indices:
            assert row_id >= offset, "sample indices are expected to be monotonic"
            while row_id >= offset + len(seq):
                offset += len(seq)
                seq_id += 1
                seq = seqs[seq_id]
            id_in_seq = row_id - offset
            row = seq[id_in_seq]
            yield row if row.flags["OWNDATA"] else row.copy()

    def __sample(self, *, seqs: List[Sequence], total_nrow: int) -> Tuple[List[np.ndarray], List[np.ndarray]]:
        """Sample data from seqs.

        Mimics behavior in c_api.cpp:LGBM_DatasetCreateFromMats()

        Returns
        -------
            sampled_rows, sampled_row_indices
        """
        indices = self._create_sample_indices(total_nrow=total_nrow)

        # Select sampled rows, transpose to column order.
        sampled = np.array(list(self._yield_row_from_seqlist(seqs, indices)))
        sampled = sampled.T

        filtered = []
        filtered_idx = []
        sampled_row_range = np.arange(len(indices), dtype=np.int32)
        for col in sampled:
            col_predicate = (np.abs(col) > ZERO_THRESHOLD) | np.isnan(col)
            filtered_col = col[col_predicate]
            filtered_row_idx = sampled_row_range[col_predicate]

            filtered.append(filtered_col)
            filtered_idx.append(filtered_row_idx)

        return filtered, filtered_idx

    def __init_from_seqs(
        self,
        *,
        seqs: List[Sequence],
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """
        Initialize data from list of Sequence objects.

        Sequence: Generic Data Access Object
            Supports random access and access by batch if properly defined by user

        Data scheme uniformity are trusted, not checked
        """
        total_nrow = sum(len(seq) for seq in seqs)

        # create validation dataset from ref_dataset
        if ref_dataset is not None:
            self._init_from_ref_dataset(total_nrow, ref_dataset)
        else:
            param_str = _param_dict_to_str(self.get_params())
            sample_cnt = _get_sample_count(total_nrow, param_str)

            sample_data, col_indices = self.__sample(seqs=seqs, total_nrow=total_nrow)
            self._init_from_sample(sample_data, col_indices, sample_cnt, total_nrow)

        for seq in seqs:
            nrow = len(seq)
            batch_size = getattr(seq, "batch_size", None) or Sequence.batch_size
            for start in range(0, nrow, batch_size):
                end = min(start + batch_size, nrow)
                self._push_rows(seq[start:end])
        return self

    def __init_from_np2d(
        self,
        *,
        mat: np.ndarray,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a 2-D numpy matrix."""
        if len(mat.shape) != 2:
            raise ValueError("Input numpy.ndarray must be 2 dimensional")

        self._handle = ctypes.c_void_p()
        data, layout = _np2d_to_np1d(mat)
        ptr_data, type_ptr_data, _ = _c_float_array(data)
        _safe_call(
            _LIB.LGBM_DatasetCreateFromMat(
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int32(mat.shape[0]),
                ctypes.c_int32(mat.shape[1]),
                ctypes.c_int(layout),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_list_np2d(
        self,
        *,
        mats: List[np.ndarray],
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a list of 2-D numpy matrices."""
        ncol = mats[0].shape[1]
        nrow = np.empty((len(mats),), np.int32)
        ptr_data: _ctypes_float_array
        if mats[0].dtype == np.float64:
            ptr_data = (ctypes.POINTER(ctypes.c_double) * len(mats))()
        else:
            ptr_data = (ctypes.POINTER(ctypes.c_float) * len(mats))()
        layouts = (ctypes.c_int * len(mats))()

        holders = []
        type_ptr_data = -1

        for i, mat in enumerate(mats):
            if len(mat.shape) != 2:
                raise ValueError("Input numpy.ndarray must be 2 dimensional")

            if mat.shape[1] != ncol:
                raise ValueError("Input arrays must have same number of columns")

            nrow[i] = mat.shape[0]

            mat, layout = _np2d_to_np1d(mat)

            chunk_ptr_data, chunk_type_ptr_data, holder = _c_float_array(mat)
            if type_ptr_data != -1 and chunk_type_ptr_data != type_ptr_data:
                raise ValueError("Input chunks must have same type")
            ptr_data[i] = chunk_ptr_data
            layouts[i] = layout
            type_ptr_data = chunk_type_ptr_data
            holders.append(holder)

        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateFromMats(
                ctypes.c_int32(len(mats)),
                ctypes.cast(ptr_data, ctypes.POINTER(ctypes.POINTER(ctypes.c_double))),
                ctypes.c_int(type_ptr_data),
                nrow.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ctypes.c_int32(ncol),
                layouts,
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_csr(
        self,
        *,
        csr: scipy.sparse.csr_matrix,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a CSR matrix."""
        if len(csr.indices) != len(csr.data):
            raise ValueError(f"Length mismatch: {len(csr.indices)} vs {len(csr.data)}")
        self._handle = ctypes.c_void_p()

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)

        assert csr.shape[1] <= _MAX_INT32
        csr_indices = csr.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_DatasetCreateFromCSR(
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_csc(
        self,
        *,
        csc: scipy.sparse.csc_matrix,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a CSC matrix."""
        if len(csc.indices) != len(csc.data):
            raise ValueError(f"Length mismatch: {len(csc.indices)} vs {len(csc.data)}")
        self._handle = ctypes.c_void_p()

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)

        assert csc.shape[0] <= _MAX_INT32
        csc_indices = csc.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_DatasetCreateFromCSC(
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_narwhals(
        self,
        *,
        data: nw.DataFrame,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a narwhals DataFrame."""
        # Export narwhals DataFrame to Arrow
        pycapsule = data.__arrow_c_stream__()

        # Create dataset
        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateFromArrowStream(
                _extract_arrow_stream_capsule_pointer(pycapsule),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    @staticmethod
    def _compare_params_for_warning(
        *,
        params: Dict[str, Any],
        other_params: Dict[str, Any],
        ignore_keys: Set[str],
    ) -> bool:
        """Compare two dictionaries with params ignoring some keys.

        It is only for the warning purpose.

        Parameters
        ----------
        params : dict
            One dictionary with parameters to compare.
        other_params : dict
            Another dictionary with parameters to compare.
        ignore_keys : set
            Keys that should be ignored during comparing two dictionaries.

        Returns
        -------
        compare_result : bool
          Returns whether two dictionaries with params are equal.
        """
        for k, v in other_params.items():
            if k not in ignore_keys:
                if k not in params or params[k] != v:
                    return False
        for k, v in params.items():
            if k not in ignore_keys:
                if k not in other_params or v != other_params[k]:
                    return False
        return True

    def construct(self) -> "Dataset":
        """Lazy init.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        if self._handle is None:
            if self.reference is not None:
                reference_params = self.reference.get_params()
                params = self.get_params()
                if params != reference_params:
                    if not self._compare_params_for_warning(
                        params=params,
                        other_params=reference_params,
                        ignore_keys=_ConfigAliases.get("categorical_feature"),
                    ):
                        _log_warning("Overriding the parameters from Reference Dataset.")
                    self._update_params(reference_params)
                if self.used_indices is None:
                    # create valid
                    self._lazy_init(
                        data=self.data,
                        label=self.label,
                        reference=self.reference,
                        weight=self.weight,
                        group=self.group,
                        position=self.position,
                        init_score=self.init_score,
                        predictor=self._predictor,
                        feature_name=self.feature_name,
                        categorical_feature="auto",
                        params=self.params,
                    )
                else:
                    # construct subset
                    used_indices = _list_to_1d_numpy(
                        data=self.used_indices,
                        dtype=np.int32,
                        name="used_indices",
                    )
                    assert used_indices.flags.c_contiguous
                    if self.reference.group is not None:
                        group_info = np.array(self.reference.group).astype(np.int32, copy=False)
                        _, self.group = np.unique(
                            np.repeat(range(len(group_info)), repeats=group_info)[self.used_indices], return_counts=True
                        )
                    self._handle = ctypes.c_void_p()
                    params_str = _param_dict_to_str(self.params)
                    _safe_call(
                        _LIB.LGBM_DatasetGetSubset(
                            self.reference.construct()._handle,
                            used_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                            ctypes.c_int32(used_indices.shape[0]),
                            _c_str(params_str),
                            ctypes.byref(self._handle),
                        )
                    )
                    if not self.free_raw_data:
                        self.get_data()
                    if self.group is not None:
                        self.set_group(self.group)
                    if self.position is not None:
                        self.set_position(self.position)
                    if self.get_label() is None:
                        raise ValueError("Label should not be None.")
                    if (
                        isinstance(self._predictor, _InnerPredictor)
                        and self._predictor is not self.reference._predictor
                    ):
                        self.get_data()
                        self._set_init_score_by_predictor(
                            predictor=self._predictor, data=self.data, used_indices=used_indices
                        )
            else:
                # create train
                self._lazy_init(
                    data=self.data,
                    label=self.label,
                    reference=None,
                    weight=self.weight,
                    group=self.group,
                    init_score=self.init_score,
                    predictor=self._predictor,
                    feature_name=self.feature_name,
                    categorical_feature=self.categorical_feature,
                    params=self.params,
                    position=self.position,
                )
            if self.free_raw_data:
                self.data = None
            self.feature_name = self.get_feature_name()
        return self

    def create_valid(
        self,
        data: _LGBM_TrainDataType,
        label: Optional[_LGBM_LabelType] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        params: Optional[Dict[str, Any]] = None,
        position: Optional[_LGBM_PositionType] = None,
    ) -> "Dataset":
        """Create validation data align with current Dataset.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source of Dataset.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM) or a LightGBM Dataset binary file.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Label of the data.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each instance. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        params : dict or None, optional (default=None)
            Other parameters for validation Dataset.
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.

        Returns
        -------
        valid : Dataset
            Validation Dataset with reference to self.
        """
        ret = Dataset(
            data,
            label=label,
            reference=self,
            weight=weight,
            group=group,
            position=position,
            init_score=init_score,
            params=params,
            free_raw_data=self.free_raw_data,
        )
        ret._predictor = self._predictor
        ret.pandas_categorical = self.pandas_categorical
        return ret

    def subset(
        self,
        used_indices: List[int],
        params: Optional[Dict[str, Any]] = None,
    ) -> "Dataset":
        """Get subset of current Dataset.

        Parameters
        ----------
        used_indices : list of int
            Indices used to create the subset.
        params : dict or None, optional (default=None)
            These parameters will be passed to Dataset constructor.

        Returns
        -------
        subset : Dataset
            Subset of the current Dataset.
        """
        if params is None:
            params = self.params
        ret = Dataset(
            None,
            reference=self,
            feature_name=self.feature_name,
            categorical_feature=self.categorical_feature,
            params=params,
            free_raw_data=self.free_raw_data,
        )
        ret._predictor = self._predictor
        ret.pandas_categorical = self.pandas_categorical
        ret.used_indices = sorted(used_indices)
        return ret

    def save_binary(self, filename: Union[str, Path]) -> "Dataset":
        """Save Dataset to a binary file.

        .. note::

            Please note that `init_score` is not saved in binary file.
            If you need it, please set it again after loading Dataset.

        Parameters
        ----------
        filename : str or pathlib.Path
            Name of the output file.

        Returns
        -------
        self : Dataset
            Returns self.
        """
        _safe_call(
            _LIB.LGBM_DatasetSaveBinary(
                self.construct()._handle,
                _c_str(str(filename)),
            )
        )
        return self

    def _update_params(self, params: Optional[Dict[str, Any]]) -> "Dataset":
        if not params:
            return self
        params = deepcopy(params)

        def update() -> None:
            if not self.params:
                self.params = params
            else:
                self._params_back_up = deepcopy(self.params)
                self.params.update(params)

        if self._handle is None:
            update()
        elif params is not None:
            ret = _LIB.LGBM_DatasetUpdateParamChecking(
                _c_str(_param_dict_to_str(self.params)),
                _c_str(_param_dict_to_str(params)),
            )
            if ret != 0:
                # could be updated if data is not freed
                if self.data is not None:
                    update()
                    self._free_handle()
                else:
                    raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))
        return self

    def _reverse_update_params(self) -> "Dataset":
        if self._handle is None:
            self.params = deepcopy(self._params_back_up)
            self._params_back_up = None
        return self

    def set_field(
        self,
        field_name: str,
        data: Optional[_LGBM_SetFieldType],
    ) -> "Dataset":
        """Set property into the Dataset.

        Parameters
        ----------
        field_name : str
            The field name of the information.
        data : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            The data to be set.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set property.
        """
        if self._handle is None:
            raise Exception(f"Cannot set {field_name} before construct dataset")
        if data is None:
            # set to None
            _safe_call(
                _LIB.LGBM_DatasetSetField(
                    self._handle,
                    _c_str(field_name),
                    None,
                    ctypes.c_int(0),
                    ctypes.c_int(_FIELD_TYPE_MAPPER[field_name]),
                )
            )
            return self

        # If the data is Arrow, we can just pass it to C
        if (nwd.is_into_dataframe(data) or nwd.is_into_series(data)) and not isinstance(
            data, (pd_DataFrame, pd_Series)
        ):
            pycapsule = nw.from_native(data, allow_series=True).__arrow_c_stream__()
            _safe_call(
                _LIB.LGBM_DatasetSetFieldFromArrowStream(
                    self._handle,
                    _c_str(field_name),
                    _extract_arrow_stream_capsule_pointer(pycapsule),
                )
            )
            self.version += 1
            return self

        dtype: "np.typing.DTypeLike"
        if field_name == "init_score":
            dtype = np.float64
            if _is_1d_collection(data):
                data = _list_to_1d_numpy(data=data, dtype=dtype, name=field_name)
            elif _is_2d_collection(data):
                data = _data_to_2d_numpy(data=data, dtype=dtype, name=field_name)
                data = data.ravel(order="F")
            else:
                raise TypeError(
                    "init_score must be list, numpy 1-D array or pandas Series.\n"
                    "In multiclass classification init_score can also be a list of lists, numpy 2-D array or pandas DataFrame."
                )
        else:
            if field_name in {"group", "position"}:
                dtype = np.int32
            else:
                dtype = np.float32
            data = _list_to_1d_numpy(data=data, dtype=dtype, name=field_name)

        ptr_data: Union[_ctypes_float_ptr, _ctypes_int_ptr]
        if data.dtype == np.float32 or data.dtype == np.float64:
            ptr_data, type_data, _ = _c_float_array(data)
        elif data.dtype == np.int32:
            ptr_data, type_data, _ = _c_int_array(data)
        else:
            raise TypeError(f"Expected np.float32/64 or np.int32, met type({data.dtype})")
        if type_data != _FIELD_TYPE_MAPPER[field_name]:
            raise TypeError("Input type error for set_field")
        _safe_call(
            _LIB.LGBM_DatasetSetField(
                self._handle,
                _c_str(field_name),
                ptr_data,
                ctypes.c_int(len(data)),
                ctypes.c_int(type_data),
            )
        )
        self.version += 1
        return self

    def get_field(self, field_name: str) -> Optional[np.ndarray]:
        """Get property from the Dataset.

        Can only be run on a constructed Dataset.

        Unlike ``get_group()``, ``get_init_score()``, ``get_label()``, ``get_position()``, and ``get_weight()``,
        this method ignores any raw data passed into ``lgb.Dataset()`` on the Python side, and will only read
        data from the constructed C++ ``Dataset`` object.

        Parameters
        ----------
        field_name : str
            The field name of the information.

        Returns
        -------
        info : numpy array or None
            A numpy array with information from the Dataset.
        """
        if self._handle is None:
            raise Exception(f"Cannot get {field_name} before construct Dataset")
        tmp_out_len = ctypes.c_int(0)
        out_type = ctypes.c_int(0)
        ret = ctypes.POINTER(ctypes.c_void_p)()
        _safe_call(
            _LIB.LGBM_DatasetGetField(
                self._handle,
                _c_str(field_name),
                ctypes.byref(tmp_out_len),
                ctypes.byref(ret),
                ctypes.byref(out_type),
            )
        )
        if out_type.value != _FIELD_TYPE_MAPPER[field_name]:
            raise TypeError("Return type error for get_field")
        if tmp_out_len.value == 0:
            return None
        if out_type.value == _C_API_DTYPE_INT32:
            arr = _cint32_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_int32)),
                length=tmp_out_len.value,
            )
        elif out_type.value == _C_API_DTYPE_FLOAT32:
            arr = _cfloat32_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_float)),
                length=tmp_out_len.value,
            )
        elif out_type.value == _C_API_DTYPE_FLOAT64:
            arr = _cfloat64_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_double)),
                length=tmp_out_len.value,
            )
        else:
            raise TypeError("Unknown type")
        if field_name == "init_score":
            num_data = self.num_data()
            num_classes = arr.size // num_data
            if num_classes > 1:
                arr = arr.reshape((num_data, num_classes), order="F")
        return arr

    def set_categorical_feature(
        self,
        categorical_feature: _LGBM_CategoricalFeatureConfiguration,
    ) -> "Dataset":
        """Set categorical features.

        Parameters
        ----------
        categorical_feature : list of str or int, or 'auto'
            Names or indices of categorical features.

        Returns
        -------
        self : Dataset
            Dataset with set categorical features.
        """
        if self.categorical_feature == categorical_feature:
            return self
        if self.data is not None:
            if self.categorical_feature is None:
                self.categorical_feature = categorical_feature
                return self._free_handle()
            elif categorical_feature == "auto":
                return self
            else:
                if self.categorical_feature != "auto":
                    _log_warning(
                        "categorical_feature in Dataset is overridden.\n"
                        f"New categorical_feature is {list(categorical_feature)}"
                    )
                self.categorical_feature = categorical_feature
                return self._free_handle()
        else:
            raise LightGBMError(
                "Cannot set categorical feature after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )

    def _set_predictor(
        self,
        predictor: Optional[_InnerPredictor],
    ) -> "Dataset":
        """Set predictor for continued training.

        It is not recommended for user to call this function.
        Please use init_model argument in engine.train() or engine.cv() instead.
        """
        if predictor is None and self._predictor is None:
            return self
        elif isinstance(predictor, _InnerPredictor) and isinstance(self._predictor, _InnerPredictor):
            if (predictor == self._predictor) and (
                predictor.current_iteration() == self._predictor.current_iteration()
            ):
                return self
        if self._handle is None:
            self._predictor = predictor
        elif self.data is not None:
            self._predictor = predictor
            self._set_init_score_by_predictor(
                predictor=self._predictor,
                data=self.data,
                used_indices=None,
            )
        elif self.used_indices is not None and self.reference is not None and self.reference.data is not None:
            self._predictor = predictor
            self._set_init_score_by_predictor(
                predictor=self._predictor,
                data=self.reference.data,
                used_indices=self.used_indices,
            )
        else:
            raise LightGBMError(
                "Cannot set predictor after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )
        return self

    def set_reference(self, reference: "Dataset") -> "Dataset":
        """Set reference Dataset.

        Parameters
        ----------
        reference : Dataset
            Reference that is used as a template to construct the current Dataset.

        Returns
        -------
        self : Dataset
            Dataset with set reference.
        """
        self.set_categorical_feature(reference.categorical_feature).set_feature_name(
            reference.feature_name
        )._set_predictor(reference._predictor)
        # we're done if self and reference share a common upstream reference
        if self.get_ref_chain().intersection(reference.get_ref_chain()):
            return self
        if self.data is not None:
            self.reference = reference
            return self._free_handle()
        else:
            raise LightGBMError(
                "Cannot set reference after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )

    def set_feature_name(self, feature_name: _LGBM_FeatureNameConfiguration) -> "Dataset":
        """Set feature name.

        Parameters
        ----------
        feature_name : list of str
            Feature names.

        Returns
        -------
        self : Dataset
            Dataset with set feature name.
        """
        if feature_name != "auto":
            self.feature_name = feature_name
            self._has_non_default_feature_names = True
        if self._handle is not None and feature_name is not None and feature_name != "auto":
            if len(feature_name) != self.num_feature():
                raise ValueError(
                    f"Length of feature_name({len(feature_name)}) and num_feature({self.num_feature()}) don't match"
                )
            c_feature_name = [_c_str(name) for name in feature_name]
            _safe_call(
                _LIB.LGBM_DatasetSetFeatureNames(
                    self._handle,
                    _c_array(ctypes.c_char_p, c_feature_name),
                    ctypes.c_int(len(feature_name)),
                )
            )
        return self

    def set_label(self, label: Optional[_LGBM_LabelType]) -> "Dataset":
        """Set label of Dataset.

        Parameters
        ----------
        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            The label information to be set into Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set label.
        """
        self.label = label
        if self._handle is not None:
            if isinstance(label, pd_DataFrame):
                if len(label.columns) > 1:
                    raise ValueError("DataFrame for label cannot have multiple columns")
                label_array = np.ravel(_pandas_to_numpy(label, target_dtype=np.float32))
            elif (nwd.is_into_dataframe(label) or nwd.is_into_series(label)) and not isinstance(label, pd_Series):
                label_array = label
            else:
                label_array = _list_to_1d_numpy(data=label, dtype=np.float32, name="label")
            self.set_field("label", label_array)
            self.label = self.get_field("label")  # original values can be modified at cpp side
        return self

    def set_weight(
        self,
        weight: Optional[_LGBM_WeightType],
    ) -> "Dataset":
        """Set weight of each instance.

        Parameters
        ----------
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Weight to be set for each data point. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set weight.
        """
        # Check if the weight contains values other than one
        if weight is not None:
            if nwd.is_into_series(weight):
                if (nw.from_native(weight, series_only=True) == 1).all():
                    weight = None
            elif np.all(weight == 1):
                weight = None
        self.weight = weight

        # Set field
        if self._handle is not None and weight is not None:
            if isinstance(weight, pd_Series) or not nwd.is_into_series(weight):
                weight = _list_to_1d_numpy(data=weight, dtype=np.float32, name="weight")
            self.set_field("weight", weight)
            self.weight = self.get_field("weight")  # original values can be modified at cpp side
        return self

    def set_init_score(
        self,
        init_score: Optional[_LGBM_InitScoreType],
    ) -> "Dataset":
        """Set init score of Booster to start from.

        Parameters
        ----------
        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            Init score for Booster.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set init score.
        """
        self.init_score = init_score
        if self._handle is not None and init_score is not None:
            self.set_field("init_score", init_score)
            self.init_score = self.get_field("init_score")  # original values can be modified at cpp side
        return self

    def set_group(
        self,
        group: Optional[_LGBM_GroupType],
    ) -> "Dataset":
        """Set group size of Dataset (used for ranking).

        Parameters
        ----------
        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set group.
        """
        self.group = group
        if self._handle is not None and group is not None:
            if isinstance(group, pd_Series) or not nwd.is_into_series(group):
                group = _list_to_1d_numpy(data=group, dtype=np.int32, name="group")
            self.set_field("group", group)
            # original values can be modified at cpp side
            constructed_group = self.get_field("group")
            if constructed_group is not None:
                self.group = np.diff(constructed_group)
        return self

    def set_position(
        self,
        position: Optional[_LGBM_PositionType],
    ) -> "Dataset":
        """Set position of Dataset (used for ranking).

        Parameters
        ----------
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.

        Returns
        -------
        self : Dataset
            Dataset with set position.
        """
        self.position = position
        if self._handle is not None and position is not None:
            if isinstance(position, pd_Series) or not nwd.is_into_series(position):
                position = _list_to_1d_numpy(data=position, dtype=np.int32, name="position")
            self.set_field("position", position)
            self.position = self.get_field("position")  # original values can be modified at cpp side
        return self

    def get_feature_name(self) -> List[str]:
        """Get the names of columns (features) in the Dataset.

        Returns
        -------
        feature_names : list of str
            The names of columns (features) in the Dataset.
        """
        if self._handle is None:
            raise LightGBMError("Cannot get feature_name before construct dataset")
        num_feature = self.num_feature()
        tmp_out_len = ctypes.c_int(0)
        reserved_string_buffer_size = 255
        required_string_buffer_size = ctypes.c_size_t(0)
        string_buffers = [ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(num_feature)]
        ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
        _safe_call(
            _LIB.LGBM_DatasetGetFeatureNames(
                self._handle,
                ctypes.c_int(num_feature),
                ctypes.byref(tmp_out_len),
                ctypes.c_size_t(reserved_string_buffer_size),
                ctypes.byref(required_string_buffer_size),
                ptr_string_buffers,
            )
        )
        if num_feature != tmp_out_len.value:
            raise ValueError("Length of feature names doesn't equal with num_feature")
        actual_string_buffer_size = required_string_buffer_size.value
        # if buffer length is not long enough, reallocate buffers
        if reserved_string_buffer_size < actual_string_buffer_size:
            string_buffers = [ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(num_feature)]
            ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
            _safe_call(
                _LIB.LGBM_DatasetGetFeatureNames(
                    self._handle,
                    ctypes.c_int(num_feature),
                    ctypes.byref(tmp_out_len),
                    ctypes.c_size_t(actual_string_buffer_size),
                    ctypes.byref(required_string_buffer_size),
                    ptr_string_buffers,
                )
            )
        return [string_buffers[i].value.decode("utf-8") for i in range(num_feature)]

    def get_label(self) -> Optional[_LGBM_LabelType]:
        """Get the label of the Dataset.

        Returns
        -------
        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            The label information from the Dataset.
            For a constructed ``Dataset``, this will only return a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.label is None:
            self.label = self.get_field("label")
        return self.label

    def get_weight(self) -> Optional[_LGBM_WeightType]:
        """Get the weight of the Dataset.

        Returns
        -------
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Weight for each data point from the Dataset. Weights should be non-negative.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.weight is None:
            self.weight = self.get_field("weight")
        return self.weight

    def get_init_score(self) -> Optional[_LGBM_InitScoreType]:
        """Get the initial score of the Dataset.

        Returns
        -------
        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            Init score of Booster.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.init_score is None:
            self.init_score = self.get_field("init_score")
        return self.init_score

    def get_data(self) -> Optional[_LGBM_TrainDataType]:
        """Get the raw data of the Dataset.

        Returns
        -------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table, polars DataFrame, or None
            Raw data used in the Dataset construction.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self._handle is None:
            raise Exception("Cannot get data before construct Dataset")
        if self._need_slice and self.used_indices is not None and self.reference is not None:
            self.data = self.reference.data
            if self.data is not None:
                if isinstance(self.data, (np.ndarray, scipy.sparse.spmatrix)):
                    self.data = self.data[self.used_indices, :]
                elif isinstance(self.data, pd_DataFrame):
                    self.data = self.data.iloc[self.used_indices].copy()
                elif isinstance(self.data, Sequence):
                    self.data = self.data[self.used_indices]
                elif nwd.is_into_dataframe(self.data):
                    indices = np.array(self.used_indices)
                    self.data = nw.from_native(self.data)[indices].to_native()
                elif _is_list_of_sequences(self.data) and len(self.data) > 0:
                    self.data = np.array(list(self._yield_row_from_seqlist(self.data, self.used_indices)))
                else:
                    _log_warning(
                        f"Cannot subset {type(self.data).__name__} type of raw data.\nReturning original raw data"
                    )
            self._need_slice = False
        if self.data is None:
            raise LightGBMError(
                "Cannot call `get_data` after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )
        return self.data

    def get_group(self) -> Optional[_LGBM_GroupType]:
        """Get the group of the Dataset.

        Returns
        -------
        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.group is None:
            self.group = self.get_field("group")
            if self.group is not None:
                # group data from LightGBM is boundaries data, need to convert to group size
                self.group = np.diff(self.group)
        return self.group

    def get_position(self) -> Optional[_LGBM_PositionType]:
        """Get the position of the Dataset.

        Returns
        -------
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Position of items used in unbiased learning-to-rank task.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.
        """
        if self.position is None:
            self.position = self.get_field("position")
        return self.position

    def num_data(self) -> int:
        """Get the number of rows in the Dataset.

        Returns
        -------
        number_of_rows : int
            The number of rows in the Dataset.
        """
        if self._handle is not None:
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetNumData(
                    self._handle,
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get num_data before construct dataset")

    def num_feature(self) -> int:
        """Get the number of columns (features) in the Dataset.

        Returns
        -------
        number_of_columns : int
            The number of columns (features) in the Dataset.
        """
        if self._handle is not None:
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetNumFeature(
                    self._handle,
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get num_feature before construct dataset")

    def feature_num_bin(self, feature: Union[int, str]) -> int:
        """Get the number of bins for a feature.

        .. versionadded:: 4.0.0

        Parameters
        ----------
        feature : int or str
            Index or name of the feature.

        Returns
        -------
        number_of_bins : int
            The number of constructed bins for the feature in the Dataset.
        """
        if self._handle is not None:
            if isinstance(feature, str):
                feature_index = self.feature_name.index(feature)
            else:
                feature_index = feature
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetFeatureNumBin(
                    self._handle,
                    ctypes.c_int(feature_index),
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get feature_num_bin before construct dataset")

    def get_ref_chain(self, ref_limit: int = 100) -> Set["Dataset"]:
        """Get a chain of Dataset objects.

        Starts with r, then goes to r.reference (if exists),
        then to r.reference.reference, etc.
        until we hit ``ref_limit`` or a reference loop.

        Parameters
        ----------
        ref_limit : int, optional (default=100)
            The limit number of references.

        Returns
        -------
        ref_chain : set of Dataset
            Chain of references of the Datasets.
        """
        head = self
        ref_chain: Set[Dataset] = set()
        while len(ref_chain) < ref_limit:
            if isinstance(head, Dataset):
                ref_chain.add(head)
                if (head.reference is not None) and (head.reference not in ref_chain):
                    head = head.reference
                else:
                    break
            else:
                break
        return ref_chain

    def add_features_from(self, other: "Dataset") -> "Dataset":
        """Add features from other Dataset to the current Dataset.

        Both Datasets must be constructed before calling this method.

        Parameters
        ----------
        other : Dataset
            The Dataset to take features from.

        Returns
        -------
        self : Dataset
            Dataset with the new features added.
        """
        if self._handle is None or other._handle is None:
            raise ValueError("Both source and target Datasets must be constructed before adding features")
        _safe_call(
            _LIB.LGBM_DatasetAddFeaturesFrom(
                self._handle,
                other._handle,
            )
        )
        was_none = self.data is None
        old_self_data_type = type(self.data).__name__
        if other.data is None:
            self.data = None
        elif self.data is not None:
            if isinstance(self.data, np.ndarray):
                if isinstance(other.data, np.ndarray):
                    self.data = np.hstack((self.data, other.data))
                elif isinstance(other.data, scipy.sparse.spmatrix):
                    self.data = np.hstack((self.data, other.data.toarray()))
                elif isinstance(other.data, pd_DataFrame):
                    self.data = np.hstack((self.data, other.data.values))
                else:
                    self.data = None
            elif isinstance(self.data, scipy.sparse.spmatrix):
                sparse_format = self.data.getformat()
                if isinstance(other.data, (np.ndarray, scipy.sparse.spmatrix)):
                    self.data = scipy.sparse.hstack((self.data, other.data), format=sparse_format)
                elif isinstance(other.data, pd_DataFrame):
                    self.data = scipy.sparse.hstack((self.data, other.data.values), format=sparse_format)
                else:
                    self.data = None
            elif isinstance(self.data, pd_DataFrame):
                if not PANDAS_INSTALLED:
                    raise LightGBMError(
                        "Cannot add features to DataFrame type of raw data "
                        "without pandas installed. "
                        "Install pandas and restart your session."
                    )
                if isinstance(other.data, np.ndarray):
                    self.data = concat((self.data, pd_DataFrame(other.data)), axis=1, ignore_index=True)
                elif isinstance(other.data, scipy.sparse.spmatrix):
                    self.data = concat((self.data, pd_DataFrame(other.data.toarray())), axis=1, ignore_index=True)
                elif isinstance(other.data, pd_DataFrame):
                    self.data = concat((self.data, other.data), axis=1, ignore_index=True)
                else:
                    self.data = None
            else:
                self.data = None
        if self.data is None:
            err_msg = (
                f"Cannot add features from {type(other.data).__name__} type of raw data to "
                f"{old_self_data_type} type of raw data.\n"
            )
            err_msg += (
                "Set free_raw_data=False when construct Dataset to avoid this" if was_none else "Freeing raw data"
            )
            _log_warning(err_msg)
        self.feature_name = self.get_feature_name()
        _log_warning(
            "Resetting categorical features.\n"
            "You can set new categorical features via ``set_categorical_feature`` method"
        )
        self.categorical_feature = "auto"
        self.pandas_categorical = None
        return self

    def _dump_text(self, filename: Union[str, Path]) -> "Dataset":
        """Save Dataset to a text file.

        This format cannot be loaded back in by LightGBM, but is useful for debugging purposes.

        Parameters
        ----------
        filename : str or pathlib.Path
            Name of the output file.

        Returns
        -------
        self : Dataset
            Returns self.
        """
        _safe_call(
            _LIB.LGBM_DatasetDumpText(
                self.construct()._handle,
                _c_str(str(filename)),
            )
        )
        return self


_LGBM_CustomObjectiveFunction = Callable[
    [np.ndarray, Dataset],
    Tuple[np.ndarray, np.ndarray],
]
_LGBM_CustomEvalFunction = Union[
    Callable[
        [np.ndarray, Dataset],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [np.ndarray, Dataset],
        List[_LGBM_EvalFunctionResultType],
    ],
]


class EvalResult(NamedTuple):
    """
    Result from computing an evaluation metric on a dataset.

    In ``lightgbm<4.7.0``, evaluation results were stored in tuples like this:

      * train(): ``(dataset_name, metric_name, metric_value, maximize)``
      * cv(): ``(dataset_name, metric_name, mean(metric_value), maximize, std_dev(metric_value))``

    Parameters
    ----------
    dataset_name : str
        Unique identifier for the dataset this result was computed on.
    metric_name : str
        Unique identifier for the metric (e.g. "rmse").
    metric_value : float
        Value of the evaluation metric.
    maximize : bool
        Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
    metric_std_dev : float or None
        If not ``None``, the standard deviation of metric values computed over a range of results.
        For example, used when aggregating over cross-validation folds in ``cv()``.
    """

    dataset_name: str
    metric_name: str
    metric_value: float
    maximize: bool
    metric_std_dev: Optional[float] = None

    def __len__(self) -> int:
        if not self.is_cv_result():
            return 4
        else:
            return 5

    def __iter__(self) -> Any:
        i = 0
        while i < len(self):
            yield getattr(self, self._fields[i])
            i += 1

    def is_cv_result(self) -> bool:
        """
        Whether the result was created by ``cv()``.

        If ``True``:

          * ``metric_value`` = mean of ``metric_name`` over CV folds
          * ``metric_std_dev`` = standard deviation of ``metric_name`` over CV folds
        """
        return self.metric_std_dev is not None


class Booster:
    """Booster in LightGBM."""

    def __init__(
        self,
        params: Optional[Dict[str, Any]] = None,
        train_set: Optional[Dataset] = None,
        model_file: Optional[Union[str, Path]] = None,
        model_str: Optional[str] = None,
    ):
        """Initialize the Booster.

        Parameters
        ----------
        params : dict or None, optional (default=None)
            Parameters for Booster.
        train_set : Dataset or None, optional (default=None)
            Training dataset.
        model_file : str, pathlib.Path or None, optional (default=None)
            Path to the model file.
        model_str : str or None, optional (default=None)
            Model will be loaded from this string.
        """
        self._handle = ctypes.c_void_p()
        self._network = False
        self.__need_reload_eval_info = True
        self._train_data_name = "training"
        self.__set_objective_to_none = False
        self.best_iteration = -1
        self.best_score: _LGBM_BoosterBestScoreType = {}
        params = {} if params is None else deepcopy(params)
        if train_set is not None:
            # Training task
            if not isinstance(train_set, Dataset):
                raise TypeError(f"Training data should be Dataset instance, met {type(train_set).__name__}")
            params = _choose_param_value(
                main_param_name="machines",
                params=params,
                default_value=None,
            )
            # if "machines" is given, assume user wants to do distributed learning, and set up network
            if params["machines"] is None:
                params.pop("machines", None)
            else:
                machines = params["machines"]
                if isinstance(machines, str):
                    num_machines_from_machine_list = len(machines.split(","))
                elif isinstance(machines, (list, set)):
                    num_machines_from_machine_list = len(machines)
                    machines = ",".join(machines)
                else:
                    raise ValueError("Invalid machines in params.")

                params = _choose_param_value(
                    main_param_name="num_machines",
                    params=params,
                    default_value=num_machines_from_machine_list,
                )
                params = _choose_param_value(
                    main_param_name="local_listen_port",
                    params=params,
                    default_value=12400,
                )
                self.set_network(
                    machines=machines,
                    local_listen_port=params["local_listen_port"],
                    listen_time_out=params.get("time_out", 120),
                    num_machines=params["num_machines"],
                )
            # construct booster object
            train_set.construct()
            # copy the parameters from train_set
            params.update(train_set.get_params())
            params_str = _param_dict_to_str(params)
            _safe_call(
                _LIB.LGBM_BoosterCreate(
                    train_set._handle,
                    _c_str(params_str),
                    ctypes.byref(self._handle),
                )
            )
            # save reference to data
            self.train_set = train_set
            self.valid_sets: List[Dataset] = []
            self.name_valid_sets: List[str] = []
            self.__num_dataset = 1
            self.__init_predictor = train_set._predictor
            if self.__init_predictor is not None:
                _safe_call(
                    _LIB.LGBM_BoosterMerge(
                        self._handle,
                        self.__init_predictor._handle,
                    )
                )
            out_num_class = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetNumClasses(
                    self._handle,
                    ctypes.byref(out_num_class),
                )
            )
            self.__num_class = out_num_class.value
            # buffer for inner predict
            self.__inner_predict_buffer: List[Optional[np.ndarray]] = [None]
            self.__is_predicted_cur_iter = [False]
            self.__get_eval_info()
            self.pandas_categorical = train_set.pandas_categorical
            self.train_set_version = train_set.version
        elif model_file is not None:
            # Prediction task
            out_num_iterations = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterCreateFromModelfile(
                    _c_str(str(model_file)),
                    ctypes.byref(out_num_iterations),
                    ctypes.byref(self._handle),
                )
            )
            out_num_class = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetNumClasses(
                    self._handle,
                    ctypes.byref(out_num_class),
                )
            )
            self.__num_class = out_num_class.value
            self.pandas_categorical = _load_pandas_categorical(file_name=model_file)
            if params:
                _log_warning("Ignoring params argument, using parameters from model file.")
            params = self._get_loaded_param()
        elif model_str is not None:
            self.model_from_string(model_str)
            if params:
                _log_warning("Ignoring params argument, using parameters from model string.")
            params = self._get_loaded_param()
        else:
            raise TypeError(
                "Need at least one training dataset or model file or model string to create Booster instance"
            )
        self.params = params

    def __del__(self) -> None:
        try:
            if self._network:
                self.free_network()
        except AttributeError:
            pass
        try:
            if self._handle is not None:
                _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        except AttributeError:
            pass

    def __copy__(self) -> "Booster":
        return self.__deepcopy__(None)

    def __deepcopy__(self, *args: Any, **kwargs: Any) -> "Booster":
        model_str = self.model_to_string(num_iteration=-1)
        return Booster(model_str=model_str)

    def __getstate__(self) -> Dict[str, Any]:
        this = self.__dict__.copy()
        handle = this["_handle"]
        this.pop("train_set", None)
        this.pop("valid_sets", None)
        if handle is not None:
            this["_handle"] = self.model_to_string(num_iteration=-1)
        return this

    def __setstate__(self, state: Dict[str, Any]) -> None:
        model_str = state.get("_handle", state.get("handle", None))
        if model_str is not None:
            handle = ctypes.c_void_p()
            out_num_iterations = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterLoadModelFromString(
                    _c_str(model_str),
                    ctypes.byref(out_num_iterations),
                    ctypes.byref(handle),
                )
            )
            state["_handle"] = handle
        self.__dict__.update(state)

    def _get_loaded_param(self) -> Dict[str, Any]:
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterGetLoadedParam(
                self._handle,
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterGetLoadedParam(
                    self._handle,
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        return json.loads(string_buffer.value.decode("utf-8"))

    def free_dataset(self) -> "Booster":
        """Free Booster's Datasets.

        Returns
        -------
        self : Booster
            Booster without Datasets.
        """
        self.__dict__.pop("train_set", None)
        self.__dict__.pop("valid_sets", None)
        self.__num_dataset = 0
        return self

    def _free_buffer(self) -> "Booster":
        self.__inner_predict_buffer = []
        self.__is_predicted_cur_iter = []
        return self

    def set_network(
        self,
        machines: Union[List[str], Set[str], str],
        local_listen_port: int = 12400,
        listen_time_out: int = 120,
        num_machines: int = 1,
    ) -> "Booster":
        """Set the network configuration.

        Parameters
        ----------
        machines : list, set or str
            Names of machines.
        local_listen_port : int, optional (default=12400)
            TCP listen port for local machines.
        listen_time_out : int, optional (default=120)
            Socket time-out in minutes.
        num_machines : int, optional (default=1)
            The number of machines for distributed learning application.

        Returns
        -------
        self : Booster
            Booster with set network.
        """
        if isinstance(machines, (list, set)):
            machines = ",".join(machines)
        _safe_call(
            _LIB.LGBM_NetworkInit(
                _c_str(machines),
                ctypes.c_int(local_listen_port),
                ctypes.c_int(listen_time_out),
                ctypes.c_int(num_machines),
            )
        )
        self._network = True
        return self

    def free_network(self) -> "Booster":
        """Free Booster's network.

        Returns
        -------
        self : Booster
            Booster with freed network.
        """
        _safe_call(_LIB.LGBM_NetworkFree())
        self._network = False
        return self

    def trees_to_dataframe(self) -> pd_DataFrame:
        """Parse the fitted model and return in an easy-to-read pandas DataFrame.

        The returned DataFrame has the following columns.

            - ``tree_index`` : int64, which tree a node belongs to. 0-based, so a value of ``6``, for example, means "this node is in the 7th tree".
            - ``node_depth`` : int64, how far a node is from the root of the tree. The root node has a value of ``1``, its direct children are ``2``, etc.
            - ``node_index`` : str, unique identifier for a node.
            - ``left_child`` : str, ``node_index`` of the child node to the left of a split. ``None`` for leaf nodes.
            - ``right_child`` : str, ``node_index`` of the child node to the right of a split. ``None`` for leaf nodes.
            - ``parent_index`` : str, ``node_index`` of this node's parent. ``None`` for the root node.
            - ``split_feature`` : str, name of the feature used for splitting. ``None`` for leaf nodes.
            - ``split_gain`` : float64, gain from adding this split to the tree. ``NaN`` for leaf nodes.
            - ``threshold`` : float64, value of the feature used to decide which side of the split a record will go down. ``NaN`` for leaf nodes.
            - ``decision_type`` : str, logical operator describing how to compare a value to ``threshold``.
              For example, ``split_feature = "Column_10", threshold = 15, decision_type = "<="`` means that
              records where ``Column_10 <= 15`` follow the left side of the split, otherwise follows the right side of the split. ``None`` for leaf nodes.
            - ``missing_direction`` : str, split direction that missing values should go to. ``None`` for leaf nodes.
            - ``missing_type`` : str, describes what types of values are treated as missing.
            - ``value`` : float64, predicted value for this leaf node, multiplied by the learning rate.
            - ``weight`` : float64 or int64, sum of Hessian (second-order derivative of objective), summed over observations that fall in this node.
            - ``count`` : int64, number of records in the training data that fall into this node.

        Returns
        -------
        result : pandas DataFrame
            Returns a pandas DataFrame of the parsed model.
        """
        if not PANDAS_INSTALLED:
            raise LightGBMError(
                "This method cannot be run without pandas installed. "
                "You must install pandas and restart your session to use this method."
            )

        if self.num_trees() == 0:
            raise LightGBMError("There are no trees in this Booster and thus nothing to parse")

        def _is_split_node(tree: Dict[str, Any]) -> bool:
            return "split_index" in tree.keys()

        def create_node_record(
            tree: Dict[str, Any],
            node_depth: int = 1,
            tree_index: Optional[int] = None,
            feature_names: Optional[List[str]] = None,
            parent_node: Optional[str] = None,
        ) -> Dict[str, Any]:
            def _get_node_index(
                tree: Dict[str, Any],
                tree_index: Optional[int],
            ) -> str:
                tree_num = f"{tree_index}-" if tree_index is not None else ""
                is_split = _is_split_node(tree)
                node_type = "S" if is_split else "L"
                # if a single node tree it won't have `leaf_index` so return 0
                node_num = tree.get("split_index" if is_split else "leaf_index", 0)
                return f"{tree_num}{node_type}{node_num}"

            def _get_split_feature(
                *,
                tree: Dict[str, Any],
                feature_names: Optional[List[str]],
            ) -> Optional[str]:
                if _is_split_node(tree):
                    if feature_names is not None:
                        feature_name = feature_names[tree["split_feature"]]
                    else:
                        feature_name = tree["split_feature"]
                else:
                    feature_name = None
                return feature_name

            def _is_single_node_tree(tree: Dict[str, Any]) -> bool:
                return set(tree.keys()) == {"leaf_value", "leaf_count"}

            # Create the node record, and populate universal data members
            node: Dict[str, Union[int, str, None]] = OrderedDict()
            node["tree_index"] = tree_index
            node["node_depth"] = node_depth
            node["node_index"] = _get_node_index(tree, tree_index)
            node["left_child"] = None
            node["right_child"] = None
            node["parent_index"] = parent_node
            node["split_feature"] = _get_split_feature(tree=tree, feature_names=feature_names)
            node["split_gain"] = None
            node["threshold"] = None
            node["decision_type"] = None
            node["missing_direction"] = None
            node["missing_type"] = None
            node["value"] = None
            node["weight"] = None
            node["count"] = None

            # Update values to reflect node type (leaf or split)
            if _is_split_node(tree):
                node["left_child"] = _get_node_index(tree["left_child"], tree_index)
                node["right_child"] = _get_node_index(tree["right_child"], tree_index)
                node["split_gain"] = tree["split_gain"]
                node["threshold"] = tree["threshold"]
                node["decision_type"] = tree["decision_type"]
                node["missing_direction"] = "left" if tree["default_left"] else "right"
                node["missing_type"] = tree["missing_type"]
                node["value"] = tree["internal_value"]
                node["weight"] = tree["internal_weight"]
                node["count"] = tree["internal_count"]
            else:
                node["value"] = tree["leaf_value"]
                if not _is_single_node_tree(tree):
                    node["weight"] = tree["leaf_weight"]
                    node["count"] = tree["leaf_count"]

            return node

        def tree_dict_to_node_list(
            tree: Dict[str, Any],
            node_depth: int = 1,
            tree_index: Optional[int] = None,
            feature_names: Optional[List[str]] = None,
            parent_node: Optional[str] = None,
        ) -> List[Dict[str, Any]]:
            node = create_node_record(
                tree=tree,
                node_depth=node_depth,
                tree_index=tree_index,
                feature_names=feature_names,
                parent_node=parent_node,
            )

            res = [node]

            if _is_split_node(tree):
                # traverse the next level of the tree
                children = ["left_child", "right_child"]
                for child in children:
                    subtree_list = tree_dict_to_node_list(
                        tree=tree[child],
                        node_depth=node_depth + 1,
                        tree_index=tree_index,
                        feature_names=feature_names,
                        parent_node=node["node_index"],
                    )
                    # In tree format, "subtree_list" is a list of node records (dicts),
                    # and we add node to the list.
                    res.extend(subtree_list)
            return res

        model_dict = self.dump_model()
        feature_names = model_dict["feature_names"]
        model_list = []
        for tree in model_dict["tree_info"]:
            model_list.extend(
                tree_dict_to_node_list(
                    tree=tree["tree_structure"], tree_index=tree["tree_index"], feature_names=feature_names
                )
            )

        return pd_DataFrame(model_list, columns=model_list[0].keys())

    def set_train_data_name(self, name: str) -> "Booster":
        """Set the name to the training Dataset.

        Parameters
        ----------
        name : str
            Name for the training Dataset.

        Returns
        -------
        self : Booster
            Booster with set training Dataset name.
        """
        self._train_data_name = name
        return self

    def add_valid(self, data: Dataset, name: str) -> "Booster":
        """Add validation data.

        Parameters
        ----------
        data : Dataset
            Validation data.
        name : str
            Name of validation data.

        Returns
        -------
        self : Booster
            Booster with set validation data.
        """
        if not isinstance(data, Dataset):
            raise TypeError(f"Validation data should be Dataset instance, met {type(data).__name__}")
        if data._predictor is not self.__init_predictor:
            raise LightGBMError("Add validation data failed, you should use same predictor for these data")
        _safe_call(
            _LIB.LGBM_BoosterAddValidData(
                self._handle,
                data.construct()._handle,
            )
        )
        self.valid_sets.append(data)
        self.name_valid_sets.append(name)
        self.__num_dataset += 1
        self.__inner_predict_buffer.append(None)
        self.__is_predicted_cur_iter.append(False)
        return self

    def reset_parameter(self, params: Dict[str, Any]) -> "Booster":
        """Reset parameters of Booster.

        Parameters
        ----------
        params : dict
            New parameters for Booster.

        Returns
        -------
        self : Booster
            Booster with new parameters.
        """
        params_str = _param_dict_to_str(params)
        if params_str:
            _safe_call(
                _LIB.LGBM_BoosterResetParameter(
                    self._handle,
                    _c_str(params_str),
                )
            )
        self.params.update(params)
        return self

    def update(
        self,
        train_set: Optional[Dataset] = None,
        fobj: Optional[_LGBM_CustomObjectiveFunction] = None,
    ) -> bool:
        """Update Booster for one iteration.

        Parameters
        ----------
        train_set : Dataset or None, optional (default=None)
            Training data.
            If None, last training data is used.
        fobj : callable or None, optional (default=None)
            Customized objective function.
            Should accept two parameters: preds, train_data,
            and return (grad, hess).

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    Predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task.
                train_data : Dataset
                    The training dataset.
                grad : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The value of the first order derivative (gradient) of the loss
                    with respect to the elements of preds for each sample point.
                hess : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The value of the second order derivative (Hessian) of the loss
                    with respect to the elements of preds for each sample point.

            For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.

        Returns
        -------
        produced_empty_tree : bool
            ``True`` if the tree(s) produced by this iteration did not have any splits.
            This usually means that training is "finished" (calling ``update()`` again
            will not change the model's predictions). However, that is not always the
            case. For example, if you have added any randomness (like column sampling by
            setting ``feature_fraction_bynode < 1.0``), it is possible that another call
            to ``update()`` would produce a non-empty tree.
        """
        # need reset training data
        if train_set is None and self.train_set_version != self.train_set.version:
            train_set = self.train_set
            is_the_same_train_set = False
        else:
            is_the_same_train_set = train_set is self.train_set and self.train_set_version == train_set.version
        if train_set is not None and not is_the_same_train_set:
            if not isinstance(train_set, Dataset):
                raise TypeError(f"Training data should be Dataset instance, met {type(train_set).__name__}")
            if train_set._predictor is not self.__init_predictor:
                raise LightGBMError("Replace training data failed, you should use same predictor for these data")
            # Reject unsupported adaptive resets before replacing Python's Dataset.
            _safe_call(_LIB.LGBM_BoosterCheckAdaptiveTrainingDataReset(self._handle))
            self.train_set = train_set
            _safe_call(
                _LIB.LGBM_BoosterResetTrainingData(
                    self._handle,
                    self.train_set.construct()._handle,
                )
            )
            self.__inner_predict_buffer[0] = None
            self.train_set_version = self.train_set.version
        produced_empty_tree = ctypes.c_int(0)
        if fobj is None:
            if self.__set_objective_to_none:
                raise LightGBMError("Cannot update due to null objective function.")
            _safe_call(
                _LIB.LGBM_BoosterUpdateOneIter(
                    self._handle,
                    ctypes.byref(produced_empty_tree),
                )
            )
            self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
            return produced_empty_tree.value == 1
        else:
            if not self.__set_objective_to_none:
                self.reset_parameter({"objective": "none"}).__set_objective_to_none = True
            grad, hess = fobj(self.__inner_predict(data_idx=0), self.train_set)
            return self.__boost(grad=grad, hess=hess)

    def __boost(
        self,
        *,
        grad: np.ndarray,
        hess: np.ndarray,
    ) -> bool:
        """Boost Booster for one iteration with customized gradient statistics.

        .. note::

            Score is returned before any transformation,
            e.g. it is raw margin instead of probability of positive class for binary task.
            For multi-class task, score are numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.

        Parameters
        ----------
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of score for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of score for each sample point.

        Returns
        -------
        produced_empty_tree : bool
            ``True`` if the tree(s) produced by this iteration did not have any splits.
            This usually means that training is "finished" (calling ``__boost()`` again
            will not change the model's predictions). However, that is not always the
            case. For example, if you have added any randomness (like column sampling by
            setting ``feature_fraction_bynode < 1.0``), it is possible that another call
            to ``__boost()`` would produce a non-empty tree.
        """
        if self.__num_class > 1:
            grad = grad.ravel(order="F")
            hess = hess.ravel(order="F")
        grad = _list_to_1d_numpy(data=grad, dtype=np.float32, name="gradient")
        hess = _list_to_1d_numpy(data=hess, dtype=np.float32, name="hessian")
        assert grad.flags.c_contiguous
        assert hess.flags.c_contiguous
        if len(grad) != len(hess):
            raise ValueError(f"Lengths of gradient ({len(grad)}) and Hessian ({len(hess)}) don't match")
        num_train_data = self.train_set.num_data()
        if len(grad) != num_train_data * self.__num_class:
            raise ValueError(
                f"Lengths of gradient ({len(grad)}) and Hessian ({len(hess)}) "
                f"don't match training data length ({num_train_data}) * "
                f"number of models per one iteration ({self.__num_class})"
            )
        produced_empty_tree = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterUpdateOneIterCustom(
                self._handle,
                grad.ctypes.data_as(ctypes.POINTER(ctypes.c_float)),
                hess.ctypes.data_as(ctypes.POINTER(ctypes.c_float)),
                ctypes.byref(produced_empty_tree),
            )
        )
        self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
        return produced_empty_tree.value == 1

    def rollback_one_iter(self) -> "Booster":
        """Rollback one iteration.

        Returns
        -------
        self : Booster
            Booster with rolled back one iteration.
        """
        _safe_call(_LIB.LGBM_BoosterRollbackOneIter(self._handle))
        self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
        return self

    def current_iteration(self) -> int:
        """Get the index of the current iteration.

        Returns
        -------
        cur_iter : int
            The index of the current iteration.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                self._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return out_cur_iter.value

    def adaptive_feature_selected_count_history(self) -> List[int]:
        """Get selected-unit counts from the active adaptive training session.

        The returned entry at index ``t - 1`` is the number of selectable
        units committed for boosting iteration ``t``. The history is not
        serialized with prediction models, and non-adaptive boosters return
        an empty list.

        Returns
        -------
        history : list of int
            One selected-unit count per committed boosting iteration.
        """
        out_len = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
                self._handle,
                ctypes.c_int(0),
                ctypes.byref(out_len),
                None,
            )
        )
        if out_len.value == 0:
            return []
        values = (ctypes.c_int * out_len.value)()
        returned_len = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
                self._handle,
                ctypes.c_int(out_len.value),
                ctypes.byref(returned_len),
                values,
            )
        )
        if returned_len.value != out_len.value:
            raise LightGBMError("adaptive feature count history changed during retrieval")
        return [int(values[index]) for index in range(out_len.value)]

    def num_model_per_iteration(self) -> int:
        """Get number of models per iteration.

        Returns
        -------
        model_per_iter : int
            The number of models per iteration.
        """
        model_per_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterNumModelPerIteration(
                self._handle,
                ctypes.byref(model_per_iter),
            )
        )
        return model_per_iter.value

    def num_trees(self) -> int:
        """Get number of weak sub-models.

        Returns
        -------
        num_trees : int
            The number of weak sub-models.
        """
        num_trees = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterNumberOfTotalModel(
                self._handle,
                ctypes.byref(num_trees),
            )
        )
        return num_trees.value

    def upper_bound(self) -> float:
        """Get upper bound value of a model.

        Returns
        -------
        upper_bound : float
            Upper bound value of the model.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetUpperBoundValue(
                self._handle,
                ctypes.byref(ret),
            )
        )
        return ret.value

    def lower_bound(self) -> float:
        """Get lower bound value of a model.

        Returns
        -------
        lower_bound : float
            Lower bound value of the model.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLowerBoundValue(
                self._handle,
                ctypes.byref(ret),
            )
        )
        return ret.value

    def eval(
        self,
        data: Dataset,
        name: str,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for data.

        Parameters
        ----------
        data : Dataset
            Data for the evaluating.
        name : str
            Name of the data.
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    A ``Dataset`` to evaluate.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list[EvalResult]
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        if not isinstance(data, Dataset):
            raise TypeError("Can only eval for Dataset instance")
        data_idx = -1
        if data is self.train_set:
            data_idx = 0
        else:
            for i in range(len(self.valid_sets)):
                if data is self.valid_sets[i]:
                    data_idx = i + 1
                    break
        # need to push new valid data
        if data_idx == -1:
            self.add_valid(data, name)
            data_idx = self.__num_dataset - 1

        return self.__inner_eval(data_name=name, data_idx=data_idx, feval=feval)

    def eval_train(
        self,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for training data.

        Parameters
        ----------
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    The training dataset.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list[EvalResult]
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        return self.__inner_eval(data_name=self._train_data_name, data_idx=0, feval=feval)

    def eval_valid(
        self,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for validation data.

        Parameters
        ----------
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    The validation dataset.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        return [
            item
            for i in range(1, self.__num_dataset)
            for item in self.__inner_eval(data_name=self.name_valid_sets[i - 1], data_idx=i, feval=feval)
        ]

    def save_model(
        self,
        filename: Union[str, Path],
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> "Booster":
        """Save Booster to file.

        Parameters
        ----------
        filename : str or pathlib.Path
            Filename to save Booster.
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        self : Booster
            Returns self.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        _safe_call(
            _LIB.LGBM_BoosterSaveModel(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                _c_str(str(filename)),
            )
        )
        _dump_pandas_categorical(self.pandas_categorical, filename)
        return self

    def shuffle_models(
        self,
        start_iteration: int = 0,
        end_iteration: int = -1,
    ) -> "Booster":
        """Shuffle models.

        Parameters
        ----------
        start_iteration : int, optional (default=0)
            The first iteration that will be shuffled.
        end_iteration : int, optional (default=-1)
            The last iteration that will be shuffled.
            If <= 0, means the last available iteration.

        Returns
        -------
        self : Booster
            Booster with shuffled models.
        """
        _safe_call(
            _LIB.LGBM_BoosterShuffleModels(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(end_iteration),
            )
        )
        return self

    def model_from_string(self, model_str: str) -> "Booster":
        """Load Booster from a string.

        Parameters
        ----------
        model_str : str
            Model will be loaded from this string.

        Returns
        -------
        self : Booster
            Loaded Booster object.
        """
        # ensure that existing Booster is freed before replacing it
        # with a new one createdfrom file
        _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        self._free_buffer()
        self._handle = ctypes.c_void_p()
        out_num_iterations = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterLoadModelFromString(
                _c_str(model_str),
                ctypes.byref(out_num_iterations),
                ctypes.byref(self._handle),
            )
        )
        out_num_class = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumClasses(
                self._handle,
                ctypes.byref(out_num_class),
            )
        )
        self.__num_class = out_num_class.value
        self.pandas_categorical = _load_pandas_categorical(model_str=model_str)
        return self

    def model_to_string(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> str:
        """Save Booster to string.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        str_repr : str
            String representation of Booster.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterSaveModelToString(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterSaveModelToString(
                    self._handle,
                    ctypes.c_int(start_iteration),
                    ctypes.c_int(num_iteration),
                    ctypes.c_int(importance_type_int),
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        ret = string_buffer.value.decode("utf-8")
        ret += _dump_pandas_categorical(self.pandas_categorical)
        return ret

    def dump_model(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
        object_hook: Optional[Callable[[Dict[str, Any]], Dict[str, Any]]] = None,
    ) -> Dict[str, Any]:
        """Dump Booster to JSON format.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be dumped.
            If None, if the best iteration exists, it is dumped; otherwise, all iterations are dumped.
            If <= 0, all iterations are dumped.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be dumped.
        importance_type : str, optional (default="split")
            What type of feature importance should be dumped.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.
        object_hook : callable or None, optional (default=None)
            If not None, ``object_hook`` is a function called while parsing the json
            string returned by the C API. It may be used to alter the json, to store
            specific values while building the json structure. It avoids
            walking through the structure again. It saves a significant amount
            of time if the number of trees is huge.
            Signature is ``def object_hook(node: dict) -> dict``.
            None is equivalent to ``lambda node: node``.
            See documentation of ``json.loads()`` for further details.

        Returns
        -------
        json_repr : dict
            JSON format of Booster.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterDumpModel(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, reallocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterDumpModel(
                    self._handle,
                    ctypes.c_int(start_iteration),
                    ctypes.c_int(num_iteration),
                    ctypes.c_int(importance_type_int),
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        ret = json.loads(string_buffer.value.decode("utf-8"), object_hook=object_hook)
        ret["pandas_categorical"] = json.loads(
            json.dumps(
                self.pandas_categorical,
                default=_json_default_with_numpy,
            )
        )
        return ret

    def predict(
        self,
        data: _LGBM_PredictDataType,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        raw_score: bool = False,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        data_has_header: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Make a prediction.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, pyarrow Table or polars DataFrame
            Data source for prediction.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
            If <= 0, starts from the first iteration.
        num_iteration : int or None, optional (default=None)
            Total number of iterations used in the prediction.
            If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
            otherwise, all iterations from ``start_iteration`` are used (no limits).
            If <= 0, all iterations from ``start_iteration`` are used (no limits).
        raw_score : bool, optional (default=False)
            Whether to predict raw scores.
        pred_leaf : bool, optional (default=False)
            Whether to predict leaf index.
        pred_contrib : bool, optional (default=False)
            Whether to predict feature contributions.

            .. note::

                If you want to get more explanations for your model's predictions using SHAP values,
                like SHAP interaction values,
                you can install the shap package (https://github.com/slundberg/shap).
                Note that unlike the shap package, with ``pred_contrib`` we return a matrix with an extra
                column, where the last column is the expected value.

        data_has_header : bool, optional (default=False)
            Whether the data has header.
            Used only if data is str.
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.
        **kwargs
            Other parameters for the prediction.

        Returns
        -------
        result : numpy array, scipy.sparse or list of scipy.sparse
            Prediction result.
            Can be sparse or a list of sparse objects (each element represents predictions for one class) for feature contributions (when ``pred_contrib=True``).
        """
        predictor = _InnerPredictor.from_booster(
            booster=self,
            pred_parameter=deepcopy(kwargs),
        )
        if num_iteration is None:
            if start_iteration <= 0:
                num_iteration = self.best_iteration
            else:
                num_iteration = -1
        return predictor.predict(
            data=data,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            data_has_header=data_has_header,
            validate_features=validate_features,
        )

    def refit(
        self,
        data: _LGBM_TrainDataType,
        label: _LGBM_LabelType,
        decay_rate: float = 0.9,
        reference: Optional[Dataset] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        dataset_params: Optional[Dict[str, Any]] = None,
        free_raw_data: bool = True,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "Booster":
        """Refit the existing Booster by new data.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source for refit.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            Label for refit.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        decay_rate : float, optional (default=0.9)
            Decay rate of refit,
            will use ``leaf_output = decay_rate * old_leaf_output + (1.0 - decay_rate) * new_leaf_output`` to refit trees.
        reference : Dataset or None, optional (default=None)
            Reference for ``data``.

            .. versionadded:: 4.0.0

        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each ``data`` instance. Weights should be non-negative.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query size for ``data``.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for ``data``.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        feature_name : list of str, or 'auto', optional (default="auto")
            Feature names for ``data``.
            If 'auto' and data is pandas DataFrame, data columns names are used.

            .. versionadded:: 4.0.0

        categorical_feature : list of str or int, or 'auto', optional (default="auto")
            Categorical features for ``data``.
            If list of int, interpreted as indices.
            If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
            If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
            All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
            Large values could be memory consuming. Consider using consecutive integers starting from zero.
            All negative values in categorical features will be treated as missing values.
            The output cannot be monotonically constrained with respect to a categorical feature.
            Floating point numbers in categorical features will be rounded towards 0.

            .. versionadded:: 4.0.0

        dataset_params : dict or None, optional (default=None)
            Other parameters for Dataset ``data``.

            .. versionadded:: 4.0.0

        free_raw_data : bool, optional (default=True)
            If True, raw data is freed after constructing inner Dataset for ``data``.

            .. versionadded:: 4.0.0

        validate_features : bool, optional (default=False)
            If True, ensure that the features used to refit the model match the original ones.
            Used only if data is pandas DataFrame.

            .. versionadded:: 4.0.0

        **kwargs
            Other parameters for refit.
            These parameters will be passed to ``predict`` method.

        Returns
        -------
        result : Booster
            Refitted Booster.
        """
        if self.__set_objective_to_none:
            raise LightGBMError("Cannot refit due to null objective function.")
        if dataset_params is None:
            dataset_params = {}
        predictor = _InnerPredictor.from_booster(booster=self, pred_parameter=deepcopy(kwargs))
        leaf_preds: np.ndarray = predictor.predict(  # type: ignore[assignment]
            data=data,
            start_iteration=-1,
            pred_leaf=True,
            validate_features=validate_features,
        )
        nrow, ncol = leaf_preds.shape
        out_is_linear = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLinear(
                self._handle,
                ctypes.byref(out_is_linear),
            )
        )
        new_params = _choose_param_value(
            main_param_name="linear_tree",
            params=self.params,
            default_value=None,
        )
        new_params["linear_tree"] = bool(out_is_linear.value)
        new_params.update(dataset_params)

        # 'categorical_feature' can end up in self.params when a Booster
        # is created from a model string or file... pre-process to ensure it's passed
        # via a keyword argument to the Dataset constructor instead of 'params'.
        new_params = _choose_param_value(
            main_param_name="categorical_feature",
            params=new_params,
            default_value=None,
        )
        cat_features_from_params = new_params.pop("categorical_feature")

        # reconcile params and keyword argument
        if cat_features_from_params:
            if categorical_feature == "auto":
                categorical_feature = cat_features_from_params
            elif cat_features_from_params != categorical_feature:
                error_msg = (
                    "'categorical_feature' value passed to Booster.refit() is different from  "
                    "'categorical_feature' value found in Booster.params. "
                    "Preferring the value passed via keyword argument. "
                    "Using refit() to change which columns are treated as categorical is not supported. "
                    "If you have a valid use case for this, please open an issue at https://github.com/lightgbm-org/LightGBM/issues."
                )
                raise LightGBMError(error_msg)

        train_set = Dataset(
            data=data,
            label=label,
            reference=reference,
            weight=weight,
            group=group,
            init_score=init_score,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            params=new_params,
            free_raw_data=free_raw_data,
        )
        new_params["refit_decay_rate"] = decay_rate
        new_booster = Booster(new_params, train_set)
        # Copy models
        _safe_call(
            _LIB.LGBM_BoosterMerge(
                new_booster._handle,
                predictor._handle,
            )
        )
        leaf_preds = leaf_preds.reshape(-1)
        ptr_data, _, _ = _c_int_array(leaf_preds)
        _safe_call(
            _LIB.LGBM_BoosterRefit(
                new_booster._handle,
                ptr_data,
                ctypes.c_int32(nrow),
                ctypes.c_int32(ncol),
            )
        )
        new_booster._network = self._network
        return new_booster

    def get_leaf_output(self, tree_id: int, leaf_id: int) -> float:
        """Get the output of a leaf.

        Parameters
        ----------
        tree_id : int
            The index of the tree.
        leaf_id : int
            The index of the leaf in the tree.

        Returns
        -------
        result : float
            The output of the leaf.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLeafValue(
                self._handle,
                ctypes.c_int(tree_id),
                ctypes.c_int(leaf_id),
                ctypes.byref(ret),
            )
        )
        return ret.value

    def set_leaf_output(
        self,
        tree_id: int,
        leaf_id: int,
        value: float,
    ) -> "Booster":
        """Set the output of a leaf.

        .. versionadded:: 4.0.0

        Parameters
        ----------
        tree_id : int
            The index of the tree.
        leaf_id : int
            The index of the leaf in the tree.
        value : float
            Value to set as the output of the leaf.

        Returns
        -------
        self : Booster
            Booster with the leaf output set.
        """
        _safe_call(
            _LIB.LGBM_BoosterSetLeafValue(
                self._handle,
                ctypes.c_int(tree_id),
                ctypes.c_int(leaf_id),
                ctypes.c_double(value),
            )
        )
        return self

    def num_feature(self) -> int:
        """Get number of features.

        Returns
        -------
        num_feature : int
            The number of features.
        """
        out_num_feature = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumFeature(
                self._handle,
                ctypes.byref(out_num_feature),
            )
        )
        return out_num_feature.value

    def feature_name(self) -> List[str]:
        """Get names of features.

        Returns
        -------
        result : list of str
            List with names of features.
        """
        num_feature = self.num_feature()
        # Get name of features
        tmp_out_len = ctypes.c_int(0)
        reserved_string_buffer_size = 255
        required_string_buffer_size = ctypes.c_size_t(0)
        string_buffers = [ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(num_feature)]
        ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
        _safe_call(
            _LIB.LGBM_BoosterGetFeatureNames(
                self._handle,
                ctypes.c_int(num_feature),
                ctypes.byref(tmp_out_len),
                ctypes.c_size_t(reserved_string_buffer_size),
                ctypes.byref(required_string_buffer_size),
                ptr_string_buffers,
            )
        )
        if num_feature != tmp_out_len.value:
            raise ValueError("Length of feature names doesn't equal with num_feature")
        actual_string_buffer_size = required_string_buffer_size.value
        # if buffer length is not long enough, reallocate buffers
        if reserved_string_buffer_size < actual_string_buffer_size:
            string_buffers = [ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(num_feature)]
            ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
            _safe_call(
                _LIB.LGBM_BoosterGetFeatureNames(
                    self._handle,
                    ctypes.c_int(num_feature),
                    ctypes.byref(tmp_out_len),
                    ctypes.c_size_t(actual_string_buffer_size),
                    ctypes.byref(required_string_buffer_size),
                    ptr_string_buffers,
                )
            )
        return [string_buffers[i].value.decode("utf-8") for i in range(num_feature)]

    def feature_importance(
        self,
        importance_type: str = "split",
        iteration: Optional[int] = None,
    ) -> np.ndarray:
        """Get feature importances.

        Parameters
        ----------
        importance_type : str, optional (default="split")
            How the importance is calculated.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.
        iteration : int or None, optional (default=None)
            Limit number of iterations in the feature importance calculation.
            If None, if the best iteration exists, it is used; otherwise, all trees are used.
            If <= 0, all trees are used (no limits).

        Returns
        -------
        result : numpy array
            Array with feature importances.
        """
        if iteration is None:
            iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        result = np.empty(self.num_feature(), dtype=np.float64)
        _safe_call(
            _LIB.LGBM_BoosterFeatureImportance(
                self._handle,
                ctypes.c_int(iteration),
                ctypes.c_int(importance_type_int),
                result.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if importance_type_int == _C_API_FEATURE_IMPORTANCE_SPLIT:
            return result.astype(np.int32)
        else:
            return result

    def get_split_value_histogram(
        self,
        feature: Union[int, str],
        bins: Optional[Union[int, str]] = None,
        xgboost_style: bool = False,
    ) -> Union[Tuple[np.ndarray, np.ndarray], np.ndarray, pd_DataFrame]:
        """Get split value histogram for the specified feature.

        Parameters
        ----------
        feature : int or str
            The feature name or index the histogram is calculated for.
            If int, interpreted as index.
            If str, interpreted as name.

            .. warning::

                Categorical features are not supported.

        bins : int, str or None, optional (default=None)
            The maximum number of bins.
            If None, or int and > number of unique split values and ``xgboost_style=True``,
            the number of bins equals number of unique split values.
            If str, it should be one from the list of the supported values by ``numpy.histogram()`` function.
        xgboost_style : bool, optional (default=False)
            Whether the returned result should be in the same form as it is in XGBoost.
            If False, the returned value is tuple of 2 numpy arrays as it is in ``numpy.histogram()`` function.
            If True, the returned value is matrix, in which the first column is the right edges of non-empty bins
            and the second one is the histogram values.

        Returns
        -------
        result_tuple : tuple of 2 numpy arrays
            If ``xgboost_style=False``, the values of the histogram of used splitting values for the specified feature
            and the bin edges.
        result_array_like : numpy array or pandas DataFrame (if pandas is installed)
            If ``xgboost_style=True``, the histogram of used splitting values for the specified feature.
        """

        def add(root: Dict[str, Any]) -> None:
            """Recursively add thresholds."""
            if "split_index" in root:  # non-leaf
                if feature_names is not None and isinstance(feature, str):
                    split_feature = feature_names[root["split_feature"]]
                else:
                    split_feature = root["split_feature"]
                if split_feature == feature:
                    if isinstance(root["threshold"], str):
                        raise LightGBMError("Cannot compute split value histogram for the categorical feature")
                    values.append(root["threshold"])
                add(root["left_child"])
                add(root["right_child"])

        model = self.dump_model()
        feature_names = model.get("feature_names")
        tree_infos = model["tree_info"]
        values: List[float] = []
        for tree_info in tree_infos:
            add(tree_info["tree_structure"])

        if bins is None or isinstance(bins, int) and xgboost_style:
            n_unique = len(np.unique(values))
            bins = max(min(n_unique, bins) if bins is not None else n_unique, 1)
        hist, bin_edges = np.histogram(values, bins=bins)
        if xgboost_style:
            ret = np.column_stack((bin_edges[1:], hist))
            ret = ret[ret[:, 1] > 0]
            if PANDAS_INSTALLED:
                return pd_DataFrame(ret, columns=["SplitValue", "Count"])
            else:
                return ret
        else:
            return hist, bin_edges

    def __inner_eval(
        self,
        *,
        data_name: str,
        data_idx: int,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]],
    ) -> List[EvalResult]:
        """Evaluate training or validation data."""
        if data_idx >= self.__num_dataset:
            raise ValueError("Data_idx should be smaller than number of dataset")
        self.__get_eval_info()
        ret = []
        if self.__num_inner_eval > 0:
            result = np.empty(self.__num_inner_eval, dtype=np.float64)
            tmp_out_len = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetEval(
                    self._handle,
                    ctypes.c_int(data_idx),
                    ctypes.byref(tmp_out_len),
                    result.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
                )
            )
            if tmp_out_len.value != self.__num_inner_eval:
                raise ValueError("Wrong length of eval results")
            for i in range(self.__num_inner_eval):
                ret.append(
                    EvalResult(
                        dataset_name=data_name,
                        metric_name=self.__name_inner_eval[i],
                        metric_value=result[i],
                        maximize=self.__higher_better_inner_eval[i],
                    )
                )
        if callable(feval):
            feval = [feval]
        if feval is not None:
            if data_idx == 0:
                cur_data = self.train_set
            else:
                cur_data = self.valid_sets[data_idx - 1]
            for eval_function in feval:
                if eval_function is None:
                    continue
                feval_ret = eval_function(self.__inner_predict(data_idx=data_idx), cur_data)
                if isinstance(feval_ret, list):
                    for eval_tuple in feval_ret:
                        ret.append(
                            EvalResult(
                                dataset_name=data_name,
                                metric_name=eval_tuple[0],
                                metric_value=eval_tuple[1],
                                maximize=eval_tuple[2],
                            )
                        )
                else:
                    ret.append(
                        EvalResult(
                            dataset_name=data_name,
                            metric_name=feval_ret[0],
                            metric_value=feval_ret[1],
                            maximize=feval_ret[2],
                        )
                    )
        return ret

    def __inner_predict(self, *, data_idx: int) -> np.ndarray:
        """Predict for training and validation dataset."""
        if data_idx >= self.__num_dataset:
            raise ValueError("Data_idx should be smaller than number of dataset")
        if self.__inner_predict_buffer[data_idx] is None:
            if data_idx == 0:
                n_preds = self.train_set.num_data() * self.__num_class
            else:
                n_preds = self.valid_sets[data_idx - 1].num_data() * self.__num_class
            self.__inner_predict_buffer[data_idx] = np.empty(n_preds, dtype=np.float64)
        # avoid to predict many time in one iteration
        if not self.__is_predicted_cur_iter[data_idx]:
            tmp_out_len = ctypes.c_int64(0)
            data_ptr = self.__inner_predict_buffer[data_idx].ctypes.data_as(ctypes.POINTER(ctypes.c_double))  # type: ignore[union-attr]
            _safe_call(
                _LIB.LGBM_BoosterGetPredict(
                    self._handle,
                    ctypes.c_int(data_idx),
                    ctypes.byref(tmp_out_len),
                    data_ptr,
                )
            )
            if tmp_out_len.value != len(self.__inner_predict_buffer[data_idx]):  # type: ignore[arg-type]
                raise ValueError(f"Wrong length of predict results for data {data_idx}")
            self.__is_predicted_cur_iter[data_idx] = True
        result: np.ndarray = self.__inner_predict_buffer[data_idx]  # type: ignore[assignment]
        if self.__num_class > 1:
            num_data = result.size // self.__num_class
            result = result.reshape(num_data, self.__num_class, order="F")
        return result

    def __get_eval_info(self) -> None:
        """Get inner evaluation count and names."""
        if self.__need_reload_eval_info:
            self.__need_reload_eval_info = False
            out_num_eval = ctypes.c_int(0)
            # Get num of inner evals
            _safe_call(
                _LIB.LGBM_BoosterGetEvalCounts(
                    self._handle,
                    ctypes.byref(out_num_eval),
                )
            )
            self.__num_inner_eval = out_num_eval.value
            if self.__num_inner_eval > 0:
                # Get name of eval metrics
                tmp_out_len = ctypes.c_int(0)
                reserved_string_buffer_size = 255
                required_string_buffer_size = ctypes.c_size_t(0)
                string_buffers = [
                    ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(self.__num_inner_eval)
                ]
                ptr_string_buffers = (ctypes.c_char_p * self.__num_inner_eval)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
                _safe_call(
                    _LIB.LGBM_BoosterGetEvalNames(
                        self._handle,
                        ctypes.c_int(self.__num_inner_eval),
                        ctypes.byref(tmp_out_len),
                        ctypes.c_size_t(reserved_string_buffer_size),
                        ctypes.byref(required_string_buffer_size),
                        ptr_string_buffers,
                    )
                )
                if self.__num_inner_eval != tmp_out_len.value:
                    raise ValueError("Length of eval names doesn't equal with num_evals")
                actual_string_buffer_size = required_string_buffer_size.value
                # if buffer length is not long enough, reallocate buffers
                if reserved_string_buffer_size < actual_string_buffer_size:
                    string_buffers = [
                        ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(self.__num_inner_eval)
                    ]
                    ptr_string_buffers = (ctypes.c_char_p * self.__num_inner_eval)(
                        *map(ctypes.addressof, string_buffers)
                    )  # type: ignore[misc]
                    _safe_call(
                        _LIB.LGBM_BoosterGetEvalNames(
                            self._handle,
                            ctypes.c_int(self.__num_inner_eval),
                            ctypes.byref(tmp_out_len),
                            ctypes.c_size_t(actual_string_buffer_size),
                            ctypes.byref(required_string_buffer_size),
                            ptr_string_buffers,
                        )
                    )
                self.__name_inner_eval = [string_buffers[i].value.decode("utf-8") for i in range(self.__num_inner_eval)]
                self.__higher_better_inner_eval = [
                    name.startswith(("auc", "ndcg@", "map@", "average_precision")) for name in self.__name_inner_eval
                ]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/callback.py <==
# coding: utf-8
"""Callbacks library."""

from collections import OrderedDict
from dataclasses import dataclass
from functools import partial
from typing import TYPE_CHECKING, Any, Callable, Dict, List, Optional, Tuple, Union

from .basic import (
    Booster,
    EvalResult,
    _ConfigAliases,
    _log_info,
    _log_warning,
)

if TYPE_CHECKING:
    from .engine import CVBooster

__all__ = [
    "EarlyStopException",
    "early_stopping",
    "log_evaluation",
    "record_evaluation",
    "reset_parameter",
]

_EvalResultDict = Dict[str, Dict[str, List[Any]]]
_EvalResultList = Union[
    List[EvalResult],
    List[Tuple[str, str, float, bool]],
    List[Tuple[str, str, float, bool, float]],
]


class EarlyStopException(Exception):
    """Exception of early stopping.

    Raise this from a callback passed in via keyword argument ``callbacks``
    in ``cv()`` or ``train()`` to trigger early stopping.
    """

    def __init__(self, best_iteration: int, best_score: _EvalResultList) -> None:
        """Create early stopping exception.

        Parameters
        ----------
        best_iteration : int
            The best iteration stopped.
            0-based... pass ``best_iteration=2`` to indicate that the third iteration was the best one.
        best_score : list of (dataset_name, metric_name, metric_value, maximize) tuple, (dataset_name, metric_name, metric_value, maximize, metric_std_dev) tuple, or ``lightgbm.EvalResult``
            Scores for each metric, on each validation set, as of the best iteration.

        Notes
        -----

        .. versionadded:: 4.7.0
            ``best_score`` is stored on the instance as a list of ``lightgbm.EvalResult`` objects.
        """
        super().__init__()
        self.best_iteration = best_iteration
        self.best_score: List[EvalResult] = [EvalResult(*score_tuple) for score_tuple in best_score]


# Callback environment used by callbacks
@dataclass
class CallbackEnv:
    model: Union[Booster, "CVBooster"]
    params: Dict[str, Any]
    iteration: int
    begin_iteration: int
    end_iteration: int
    evaluation_result_list: Optional[List[EvalResult]]


def _is_using_cv(env: CallbackEnv) -> bool:
    """Check if model in callback env is a CVBooster."""
    # this import is here to avoid a circular import
    from .engine import CVBooster  # noqa: PLC0415

    return isinstance(env.model, CVBooster)


def _format_eval_result(value: EvalResult, show_stdv: bool) -> str:
    """Format metric string."""
    out = f"{value.dataset_name}'s {value.metric_name}: {value.metric_value:g}"
    # tuples from cv() sometimes have a 5th item, with standard deviation of
    # the evaluation metric (taken over all cross-validation folds)
    if show_stdv and value.metric_std_dev is not None:
        out += f" + {value.metric_std_dev:g}"
    return out


class _LogEvaluationCallback:
    """Internal log evaluation callable class."""

    def __init__(self, period: int = 1, show_stdv: bool = True) -> None:
        self.order = 10
        self.before_iteration = False

        self.period = period
        self.show_stdv = show_stdv

    def __call__(self, env: CallbackEnv) -> None:
        if self.period > 0 and env.evaluation_result_list and (env.iteration + 1) % self.period == 0:
            result = "\t".join([_format_eval_result(x, self.show_stdv) for x in env.evaluation_result_list])
            _log_info(f"[{env.iteration + 1}]\t{result}")


def log_evaluation(period: int = 1, show_stdv: bool = True) -> _LogEvaluationCallback:
    """Create a callback that logs the evaluation results.

    By default, standard output resource is used.
    Use ``register_logger()`` function to register a custom logger.

    Note
    ----
    Requires at least one validation data.

    Parameters
    ----------
    period : int, optional (default=1)
        The period to log the evaluation results.
        The last boosting stage or the boosting stage found by using ``early_stopping`` callback is also logged.
    show_stdv : bool, optional (default=True)
        Whether to log stdv (if provided).

    Returns
    -------
    callback : _LogEvaluationCallback
        The callback that logs the evaluation results every ``period`` boosting iteration(s).
    """
    return _LogEvaluationCallback(period=period, show_stdv=show_stdv)


class _RecordEvaluationCallback:
    """Internal record evaluation callable class."""

    def __init__(self, eval_result: _EvalResultDict) -> None:
        self.order = 20
        self.before_iteration = False

        if not isinstance(eval_result, dict):
            raise TypeError("eval_result should be a dictionary")
        self.eval_result = eval_result

    def _init(self, env: CallbackEnv) -> None:
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "record_evaluation() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        self.eval_result.clear()
        for item in env.evaluation_result_list:
            self.eval_result.setdefault(item.dataset_name, OrderedDict())
            if item.is_cv_result():
                # cv()
                self.eval_result[item.dataset_name].setdefault(f"{item.metric_name}-mean", [])
                self.eval_result[item.dataset_name].setdefault(f"{item.metric_name}-stdv", [])
            else:
                # train()
                self.eval_result[item.dataset_name].setdefault(item.metric_name, [])

    def __call__(self, env: CallbackEnv) -> None:
        if env.iteration == env.begin_iteration:
            self._init(env)
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "record_evaluation() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        for item in env.evaluation_result_list:
            if item.is_cv_result():
                # cv()
                self.eval_result[item.dataset_name][f"{item.metric_name}-mean"].append(item.metric_value)
                self.eval_result[item.dataset_name][f"{item.metric_name}-stdv"].append(item.metric_std_dev)
            else:
                # train()
                self.eval_result[item.dataset_name][item.metric_name].append(item.metric_value)


def record_evaluation(eval_result: Dict[str, Dict[str, List[Any]]]) -> Callable:
    """Create a callback that records the evaluation history into ``eval_result``.

    Parameters
    ----------
    eval_result : dict
        Dictionary used to store all evaluation results of all validation sets.
        This should be initialized outside of your call to ``record_evaluation()`` and should be empty.
        Any initial contents of the dictionary will be deleted.

        .. rubric:: Example

        With two validation sets named 'eval' and 'train', and one evaluation metric named 'logloss'
        this dictionary after finishing a model training process will have the following structure:

        .. code-block::

            {
             'train':
                 {
                  'logloss': [0.48253, 0.35953, ...]
                 },
             'eval':
                 {
                  'logloss': [0.480385, 0.357756, ...]
                 }
            }

    Returns
    -------
    callback : _RecordEvaluationCallback
        The callback that records the evaluation history into the passed dictionary.
    """
    return _RecordEvaluationCallback(eval_result=eval_result)


class _ResetParameterCallback:
    """Internal reset parameter callable class."""

    def __init__(self, **kwargs: Union[list, Callable]) -> None:
        self.order = 10
        self.before_iteration = True

        self.kwargs = kwargs

    def __call__(self, env: CallbackEnv) -> None:
        new_parameters = {}
        for key, value in self.kwargs.items():
            if isinstance(value, list):
                if len(value) != env.end_iteration - env.begin_iteration:
                    raise ValueError(f"Length of list {key!r} has to be equal to 'num_boost_round'.")
                new_param = value[env.iteration - env.begin_iteration]
            elif callable(value):
                new_param = value(env.iteration - env.begin_iteration)
            else:
                raise ValueError(
                    "Only list and callable values are supported "
                    "as a mapping from boosting round index to new parameter value."
                )
            if new_param != env.params.get(key, None):
                new_parameters[key] = new_param
        if new_parameters:
            if isinstance(env.model, Booster):
                env.model.reset_parameter(new_parameters)
            else:
                # CVBooster holds a list of Booster objects, each needs to be updated
                for booster in env.model.boosters:
                    booster.reset_parameter(new_parameters)
            env.params.update(new_parameters)


def reset_parameter(**kwargs: Union[list, Callable]) -> Callable:
    """Create a callback that resets the parameter after the first iteration.

    .. note::

        The initial parameter will still take in-effect on first iteration.

    Parameters
    ----------
    **kwargs : value should be list or callable
        List of parameters for each boosting round
        or a callable that calculates the parameter in terms of
        current number of round (e.g. yields learning rate decay).
        If list lst, parameter = lst[current_round].
        If callable func, parameter = func(current_round).

    Returns
    -------
    callback : _ResetParameterCallback
        The callback that resets the parameter after the first iteration.
    """
    return _ResetParameterCallback(**kwargs)


class _EarlyStoppingCallback:
    """Internal early stopping callable class."""

    def __init__(
        self,
        stopping_rounds: int,
        first_metric_only: bool = False,
        verbose: bool = True,
        min_delta: Union[float, List[float]] = 0.0,
    ) -> None:
        self.enabled = _should_enable_early_stopping(stopping_rounds)

        self.order = 30
        self.before_iteration = False

        self.stopping_rounds = stopping_rounds
        self.first_metric_only = first_metric_only
        self.verbose = verbose
        self.min_delta = min_delta

        self._reset_storages()

    def _reset_storages(self) -> None:
        self.best_score: List[float] = []
        self.best_iter: List[int] = []
        self.best_score_list: List[List[EvalResult]] = []
        self.cmp_op: List[Callable[[float, float, float], bool]] = []
        self.first_metric = ""

    def _gt_delta(self, *, curr_score: float, best_score: float, delta: float) -> bool:
        return curr_score > best_score + delta

    def _lt_delta(self, *, curr_score: float, best_score: float, delta: float) -> bool:
        return curr_score < best_score - delta

    def _is_train_set(self, *, dataset_name: str, env: CallbackEnv) -> bool:
        """Check, by name, if a given Dataset is the training data."""
        # for lgb.cv() with eval_train_metric=True, evaluation is also done on the training set
        # and those metrics are considered for early stopping
        if _is_using_cv(env) and dataset_name == "train":
            return True

        # for lgb.train(), it's possible to pass the training data via valid_sets with any name
        if isinstance(env.model, Booster) and dataset_name == env.model._train_data_name:
            return True

        return False

    def _init(self, env: CallbackEnv) -> None:
        if env.evaluation_result_list is None or env.evaluation_result_list == []:
            raise ValueError("For early stopping, at least one dataset and eval metric is required for evaluation")

        is_dart = any(env.params.get(alias, "") == "dart" for alias in _ConfigAliases.get("boosting"))
        if is_dart:
            self.enabled = False
            _log_warning("Early stopping is not available in dart mode")
            return

        # get details of the first dataset
        first_dataset_name = env.evaluation_result_list[0].dataset_name
        first_metric_name = env.evaluation_result_list[0].metric_name

        # validation sets are guaranteed to not be identical to the training data in cv()
        if isinstance(env.model, Booster):
            only_train_set = len(env.evaluation_result_list) == 1 and self._is_train_set(
                dataset_name=first_dataset_name,
                env=env,
            )
            if only_train_set:
                self.enabled = False
                _log_warning("Only training set found, disabling early stopping.")
                return

        if self.verbose:
            _log_info(f"Training until validation scores don't improve for {self.stopping_rounds} rounds")

        self._reset_storages()

        n_metrics = len({m.metric_name for m in env.evaluation_result_list})
        n_datasets = len(env.evaluation_result_list) // n_metrics
        if isinstance(self.min_delta, list):
            if not all(t >= 0 for t in self.min_delta):
                raise ValueError("Values for early stopping min_delta must be non-negative.")
            if len(self.min_delta) == 0:
                if self.verbose:
                    _log_info("Disabling min_delta for early stopping.")
                deltas = [0.0] * n_datasets * n_metrics
            elif len(self.min_delta) == 1:
                if self.verbose:
                    _log_info(f"Using {self.min_delta[0]} as min_delta for all metrics.")
                deltas = self.min_delta * n_datasets * n_metrics
            else:
                if len(self.min_delta) != n_metrics:
                    raise ValueError("Must provide a single value for min_delta or as many as metrics.")
                if self.first_metric_only and self.verbose:
                    _log_info(f"Using only {self.min_delta[0]} as early stopping min_delta.")
                deltas = self.min_delta * n_datasets
        else:
            if self.min_delta < 0:
                raise ValueError("Early stopping min_delta must be non-negative.")
            if self.min_delta > 0 and n_metrics > 1 and not self.first_metric_only and self.verbose:
                _log_info(f"Using {self.min_delta} as min_delta for all metrics.")
            deltas = [self.min_delta] * n_datasets * n_metrics

        self.first_metric = first_metric_name
        for eval_ret, delta in zip(env.evaluation_result_list, deltas, strict=True):
            self.best_iter.append(0)
            if eval_ret.maximize:
                self.best_score.append(float("-inf"))
                self.cmp_op.append(partial(self._gt_delta, delta=delta))
            else:
                self.best_score.append(float("inf"))
                self.cmp_op.append(partial(self._lt_delta, delta=delta))

    def _final_iteration_check(self, *, env: CallbackEnv, metric_name: str, i: int) -> None:
        if env.iteration == env.end_iteration - 1:
            if self.verbose:
                best_score_str = "\t".join([_format_eval_result(x, show_stdv=True) for x in self.best_score_list[i]])
                _log_info(
                    f"Did not meet early stopping. Best iteration is:\n[{self.best_iter[i] + 1}]\t{best_score_str}"
                )
                if self.first_metric_only:
                    _log_info(f"Evaluated only: {metric_name}")
            raise EarlyStopException(
                best_iteration=self.best_iter[i],
                best_score=self.best_score_list[i],
            )

    def __call__(self, env: CallbackEnv) -> None:
        if env.iteration == env.begin_iteration:
            self._init(env)
        if not self.enabled:
            return
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "early_stopping() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        # self.best_score_list is initialized to an empty list
        first_time_updating_best_score_list = self.best_score_list == []
        for i in range(len(env.evaluation_result_list)):
            eval_result = env.evaluation_result_list[i]
            if first_time_updating_best_score_list or self.cmp_op[i](  # type: ignore[call-arg]
                curr_score=eval_result.metric_value, best_score=self.best_score[i]
            ):
                self.best_score[i] = eval_result.metric_value
                self.best_iter[i] = env.iteration
                if first_time_updating_best_score_list:
                    self.best_score_list.append(env.evaluation_result_list)
                else:
                    self.best_score_list[i] = env.evaluation_result_list
            if self.first_metric_only and self.first_metric != eval_result.metric_name:
                continue  # use only the first metric for early stopping
            if self._is_train_set(
                dataset_name=eval_result.dataset_name,
                env=env,
            ):
                continue  # train data for lgb.cv or sklearn wrapper (underlying lgb.train)
            elif env.iteration - self.best_iter[i] >= self.stopping_rounds:
                if self.verbose:
                    eval_result_str = "\t".join(
                        [_format_eval_result(x, show_stdv=True) for x in self.best_score_list[i]]
                    )
                    _log_info(f"Early stopping, best iteration is:\n[{self.best_iter[i] + 1}]\t{eval_result_str}")
                    if self.first_metric_only:
                        _log_info(f"Evaluated only: {eval_result.metric_name}")
                raise EarlyStopException(
                    best_iteration=self.best_iter[i],
                    best_score=self.best_score_list[i],
                )
            self._final_iteration_check(env=env, metric_name=eval_result.metric_name, i=i)


def _should_enable_early_stopping(stopping_rounds: Any) -> bool:
    """Check if early stopping should be activated.

    This function will evaluate to True if the early stopping callback should be
    activated (i.e. stopping_rounds > 0).  It also provides an informative error if the
    type is not int.
    """
    if not isinstance(stopping_rounds, int):
        raise TypeError(f"early_stopping_round should be an integer. Got '{type(stopping_rounds).__name__}'")
    return stopping_rounds > 0


def early_stopping(
    stopping_rounds: int,
    first_metric_only: bool = False,
    verbose: bool = True,
    min_delta: Union[float, List[float]] = 0.0,
) -> _EarlyStoppingCallback:
    """Create a callback that activates early stopping.

    Activates early stopping.
    The model will train until the validation score doesn't improve by at least ``min_delta``.
    Validation score needs to improve at least every ``stopping_rounds`` round(s)
    to continue training.
    Requires at least one validation data and one metric.
    If there's more than one, will check all of them. But the training data is ignored anyway.
    To check only the first metric set ``first_metric_only`` to True.
    The index of iteration that has the best performance will be saved in the ``best_iteration`` attribute of a model.

    .. note::

        If using ``boosting_type="dart"``, this callback has no effect and early stopping
        will not be performed.

    Parameters
    ----------
    stopping_rounds : int
        The possible number of rounds without the trend occurrence.
    first_metric_only : bool, optional (default=False)
        Whether to use only the first metric for early stopping.
    verbose : bool, optional (default=True)
        Whether to log message with early stopping information.
        By default, standard output resource is used.
        Use ``register_logger()`` function to register a custom logger.
    min_delta : float or list of float, optional (default=0.0)
        Minimum improvement in score to keep training.
        If float, this single value is used for all metrics.
        If list, its length should match the total number of metrics.

        .. versionadded:: 4.0.0

    Returns
    -------
    callback : _EarlyStoppingCallback
        The callback that activates early stopping.
    """
    return _EarlyStoppingCallback(
        stopping_rounds=stopping_rounds,
        first_metric_only=first_metric_only,
        verbose=verbose,
        min_delta=min_delta,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/compat.py <==
# coding: utf-8
"""Compatibility library."""

import inspect
from typing import TYPE_CHECKING, Any, List

# scikit-learn is intentionally imported first here,
# see https://github.com/lightgbm-org/LightGBM/issues/6509
"""sklearn"""
try:
    from sklearn import __version__ as _sklearn_version
    from sklearn.base import BaseEstimator, ClassifierMixin, RegressorMixin
    from sklearn.exceptions import NotFittedError
    from sklearn.model_selection import BaseCrossValidator, GroupKFold, StratifiedKFold
    from sklearn.preprocessing import LabelEncoder
    from sklearn.utils.class_weight import compute_sample_weight
    from sklearn.utils.multiclass import check_classification_targets
    from sklearn.utils.validation import _check_sample_weight, assert_all_finite, check_array, check_X_y

    # As of https://github.com/scikit-learn/scikit-learn/pull/32212, scikit-learn started raising an error
    # when sample weights are all 0. This argument allow_all_zero_weights can be used switch back
    # to the old behavior of allowing them.
    #
    # This can be removed when the minimum scikit-learn version supported here is v1.9.
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG = (
        "allow_all_zero_weights" in inspect.signature(_check_sample_weight).parameters
    )

    try:
        from sklearn.utils.validation import validate_data
    except ImportError:
        # validate_data() was added in scikit-learn 1.6, this function roughly imitates it for older versions.
        # It can be removed when lightgbm's minimum scikit-learn version is at least 1.6.
        def validate_data(
            _estimator: Any,
            X: Any,
            y: Any = "no_validation",
            accept_sparse: bool = True,
            # 'force_all_finite' was renamed to 'ensure_all_finite' in scikit-learn 1.6
            ensure_all_finite: bool = False,
            ensure_min_samples: int = 1,
            # trap other keyword arguments that only work on scikit-learn >=1.6, like 'reset'
            **ignored_kwargs: Any,
        ) -> Any:
            # it's safe to import _num_features unconditionally because:
            #
            #  * it was first added in scikit-learn 0.24.2
            #  * lightgbm cannot be used with scikit-learn versions older than that
            #  * this validate_data() re-implementation will not be called in scikit-learn>=1.6
            #
            from sklearn.utils.validation import _num_features  # noqa: PLC0415

            # _num_features() raises a TypeError on 1-dimensional input. That's a problem
            # because scikit-learn's 'check_fit1d' estimator check sets that expectation that
            # estimators must raise a ValueError when a 1-dimensional input is passed to fit().
            #
            # So here, lightgbm avoids calling _num_features() on 1-dimensional inputs.
            if hasattr(X, "shape") and len(X.shape) == 1:
                n_features_in_ = 1
            else:
                n_features_in_ = _num_features(X)

            no_val_y = isinstance(y, str) and y == "no_validation"

            # NOTE: check_X_y() calls check_array() internally, so only need to call one or the other of them here
            if no_val_y:
                X = check_array(
                    X,
                    accept_sparse=accept_sparse,
                    force_all_finite=ensure_all_finite,
                    ensure_min_samples=ensure_min_samples,
                )
            else:
                X, y = check_X_y(
                    X,
                    y,
                    accept_sparse=accept_sparse,
                    force_all_finite=ensure_all_finite,
                    ensure_min_samples=ensure_min_samples,
                )

                # this only needs to be updated at fit() time
                _estimator.n_features_in_ = n_features_in_

            # raise the same error that scikit-learn's `validate_data()` does on scikit-learn>=1.6
            if _estimator.__sklearn_is_fitted__() and _estimator._n_features != n_features_in_:
                raise ValueError(
                    f"X has {n_features_in_} features, but {_estimator.__class__.__name__} "
                    f"is expecting {_estimator._n_features} features as input."
                )

            if no_val_y:
                return X
            else:
                return X, y

    SKLEARN_INSTALLED = True
    _LGBMBaseCrossValidator = BaseCrossValidator
    _LGBMModelBase = BaseEstimator
    _LGBMRegressorBase = RegressorMixin
    _LGBMClassifierBase = ClassifierMixin
    _LGBMLabelEncoder = LabelEncoder
    LGBMNotFittedError = NotFittedError
    _LGBMStratifiedKFold = StratifiedKFold
    _LGBMGroupKFold = GroupKFold
    _LGBMCheckSampleWeight = _check_sample_weight
    _LGBMAssertAllFinite = assert_all_finite
    _LGBMCheckClassificationTargets = check_classification_targets
    _LGBMComputeSampleWeight = compute_sample_weight
    _LGBMValidateData = validate_data
except ImportError:
    SKLEARN_INSTALLED = False
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG = False

    class _LGBMModelBase:  # type: ignore
        """Dummy class for sklearn.base.BaseEstimator."""

        pass

    class _LGBMClassifierBase:  # type: ignore
        """Dummy class for sklearn.base.ClassifierMixin."""

        pass

    class _LGBMRegressorBase:  # type: ignore
        """Dummy class for sklearn.base.RegressorMixin."""

        pass

    _LGBMBaseCrossValidator = None
    _LGBMLabelEncoder = None
    LGBMNotFittedError = ValueError
    _LGBMStratifiedKFold = None
    _LGBMGroupKFold = None
    _LGBMCheckSampleWeight = None
    _LGBMAssertAllFinite = None
    _LGBMCheckClassificationTargets = None
    _LGBMComputeSampleWeight = None
    _LGBMValidateData = None
    _sklearn_version = None

# additional scikit-learn imports only for type hints
if TYPE_CHECKING:
    # sklearn.utils.Tags can be imported unconditionally once
    # lightgbm's minimum scikit-learn version is 1.6 or higher
    try:
        from sklearn.utils import Tags as _sklearn_Tags
    except ImportError:
        _sklearn_Tags = None

"""pandas"""
try:
    from pandas import CategoricalDtype as pd_CategoricalDtype
    from pandas import DataFrame as pd_DataFrame
    from pandas import Series as pd_Series
    from pandas import concat

    PANDAS_INSTALLED = True
except ImportError:
    PANDAS_INSTALLED = False

    class pd_Series:  # type: ignore
        """Dummy class for pandas.Series."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    class pd_DataFrame:  # type: ignore
        """Dummy class for pandas.DataFrame."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    class pd_CategoricalDtype:  # type: ignore
        """Dummy class for pandas.CategoricalDtype."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    concat = None

"""cpu_count()"""


def _LGBMCpuCount(only_physical_cores: bool = True) -> int:
    ret: int
    try:
        from joblib import cpu_count  # noqa: I001,PLC0415

        ret = cpu_count(only_physical_cores=only_physical_cores)
    except ImportError:
        try:
            from psutil import cpu_count  # noqa: I001,PLC0415

            ret = cpu_count(logical=not only_physical_cores) or 1
        except ImportError:
            from multiprocessing import cpu_count  # noqa: I001,PLC0415

            ret = cpu_count()
    return ret


__all__: List[str] = []


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/dask.py <==
# coding: utf-8
"""Distributed training with LightGBM and dask.distributed.

This module enables you to perform distributed training with LightGBM on
dask.Array and dask.DataFrame collections.

It is based on dask-lightgbm, which was based on dask-xgboost.
"""

import operator
import socket
from collections import defaultdict
from copy import deepcopy
from enum import Enum, auto
from functools import partial
from typing import TYPE_CHECKING, Any, Dict, Iterable, List, Optional, Tuple, Type, Union
from urllib.parse import urlparse

import numpy as np
import scipy.sparse as ss

from .basic import LightGBMError, _choose_param_value, _ConfigAliases, _log_info, _log_warning
from .compat import (
    PANDAS_INSTALLED,
    SKLEARN_INSTALLED,
    LGBMNotFittedError,
    concat,
    pd_DataFrame,
    pd_Series,
)
from .sklearn import (
    LGBMClassifier,
    LGBMModel,
    LGBMRanker,
    LGBMRegressor,
    _LGBM_ScikitCustomObjectiveFunction,
    _LGBM_ScikitEvalMetricType,
    _lgbmmodel_doc_custom_eval_note,
    _lgbmmodel_doc_fit,
    _lgbmmodel_doc_predict,
    _validate_eval_set_Xy,
)

__all__ = [
    "DaskLGBMClassifier",
    "DaskLGBMRanker",
    "DaskLGBMRegressor",
]

if TYPE_CHECKING:
    import dask
    import distributed

_DaskCollection = Union["dask.array.Array", "dask.dataframe.DataFrame", "dask.dataframe.Series"]
_DaskMatrixLike = Union["dask.array.Array", "dask.dataframe.DataFrame"]
_DaskVectorLike = Union["dask.array.Array", "dask.dataframe.Series"]
_DaskPart = Union[np.ndarray, pd_DataFrame, pd_Series, ss.spmatrix]

# catching 'ValueError' here because of this:
# https://github.com/lightgbm-org/LightGBM/issues/6365#issuecomment-2002330003
#
# That's potentially risky as dask does some significant import-time processing,
# like loading configuration from environment variables and files, and catching
# ValueError here might hide issues with that config-loading.
#
# But in exchange, it's less likely that 'import lightgbm' will fail for
# dask-related reasons, which is beneficial for any workloads that are using
# lightgbm but not its Dask functionality.
#
# 'ValueError' can be removed when LightGBM's Dask floor is '>=2024.4.0'.
_DaskImportErrorTypes = (ImportError, ValueError)


class _RemoteSocket:
    def acquire(self) -> int:
        self.socket = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
        self.socket.setsockopt(socket.SOL_SOCKET, socket.SO_REUSEADDR, 1)
        self.socket.bind(("", 0))
        return self.socket.getsockname()[1]

    def release(self) -> None:
        self.socket.close()


def _acquire_port() -> Tuple[_RemoteSocket, int]:
    s = _RemoteSocket()
    port = s.acquire()
    return s, port


class _DatasetNames(Enum):
    """Placeholder names used by lightgbm.dask internals to say 'also evaluate the training data'.

    Avoid duplicating the training data when the validation set refers to elements of training data.
    """

    TRAINSET = auto()
    SAMPLE_WEIGHT = auto()
    INIT_SCORE = auto()
    GROUP = auto()


def _get_dask_client(client: Optional["distributed.Client"]) -> "distributed.Client":
    """Choose a Dask client to use.

    Parameters
    ----------
    client : distributed.Client or None
        Dask client.

    Returns
    -------
    client : distributed.Client
        A Dask client.
    """
    from dask.distributed import default_client  # noqa: PLC0415

    if client is None:
        return default_client()
    else:
        return client


def _assign_open_ports_to_workers(
    *,
    client: "distributed.Client",
    workers: List[str],
) -> Tuple[Dict[str, "distributed.client.Future"], Dict[str, int]]:
    """Assign an open port to each worker.

    Returns
    -------
    worker_to_socket_future: dict
        mapping from worker address to a future pointing to the remote socket.
    worker_to_port: dict
        mapping from worker address to an open port in the worker's host.
    """
    # Acquire port in worker
    worker_to_future = {}
    for worker in workers:
        worker_to_future[worker] = client.submit(
            _acquire_port,
            workers=[worker],
            allow_other_workers=False,
            pure=False,
        )

    # schedule futures to retrieve each element of the tuple
    worker_to_socket_future = {}
    worker_to_port_future = {}
    for worker, socket_future in worker_to_future.items():
        worker_to_socket_future[worker] = client.submit(operator.itemgetter(0), socket_future)
        worker_to_port_future[worker] = client.submit(operator.itemgetter(1), socket_future)

    # retrieve ports
    worker_to_port = client.gather(worker_to_port_future)

    return worker_to_socket_future, worker_to_port


def _concat(seq: List[_DaskPart]) -> _DaskPart:
    if isinstance(seq[0], np.ndarray):
        return np.concatenate(seq, axis=0)
    elif isinstance(seq[0], (pd_DataFrame, pd_Series)):
        return concat(seq, axis=0)
    elif isinstance(seq[0], ss.spmatrix):
        return ss.vstack(seq, format="csr")
    else:
        raise TypeError(
            f"Data must be one of: numpy arrays, pandas dataframes, sparse matrices (from scipy). Got {type(seq[0]).__name__}."
        )


def _remove_list_padding(*args: Any) -> List[List[Any]]:
    return [[z for z in arg if z is not None] for arg in args]


def _pad_eval_names(
    *,
    lgbm_model: LGBMModel,
    required_names: List[str],
) -> LGBMModel:
    """Append missing (key, value) pairs to a LightGBM model's evals_result_ and best_score_ OrderedDict attrs based on a set of required eval_set names.

    Allows users to rely on expected eval_set names being present when fitting DaskLGBM estimators with ``eval_set``.
    """
    for eval_name in required_names:
        if eval_name not in lgbm_model.evals_result_:
            lgbm_model.evals_result_[eval_name] = {}
        if eval_name not in lgbm_model.best_score_:
            lgbm_model.best_score_[eval_name] = {}

    return lgbm_model


def _train_part(
    *,
    params: Dict[str, Any],
    model_factory: Type[LGBMModel],
    list_of_parts: List[Dict[str, _DaskPart]],
    machines: str,
    local_listen_port: int,
    num_machines: int,
    return_model: bool,
    time_out: int,
    remote_socket: _RemoteSocket,
    **kwargs: Any,
) -> Optional[LGBMModel]:
    network_params = {
        "machines": machines,
        "local_listen_port": local_listen_port,
        "time_out": time_out,
        "num_machines": num_machines,
    }
    params.update(network_params)

    is_ranker = issubclass(model_factory, LGBMRanker)

    # Concatenate many parts into one
    data = _concat([x["data"] for x in list_of_parts])
    label = _concat([x["label"] for x in list_of_parts])

    if "weight" in list_of_parts[0]:
        weight = _concat([x["weight"] for x in list_of_parts])
    else:
        weight = None

    if "group" in list_of_parts[0]:
        group = _concat([x["group"] for x in list_of_parts])
    else:
        group = None

    if "init_score" in list_of_parts[0]:
        init_score = _concat([x["init_score"] for x in list_of_parts])
    else:
        init_score = None

    # construct local eval_set data.
    n_evals = max(len(x.get("eval_set", [])) for x in list_of_parts)
    eval_names = kwargs.pop("eval_names", None)
    eval_class_weight = kwargs.get("eval_class_weight")
    local_eval_set = None
    local_eval_names = None
    local_eval_sample_weight = None
    local_eval_init_score = None
    local_eval_group = None

    if n_evals:
        has_eval_sample_weight = any(x.get("eval_sample_weight") is not None for x in list_of_parts)
        has_eval_init_score = any(x.get("eval_init_score") is not None for x in list_of_parts)

        local_eval_set = []
        evals_result_names = []
        if has_eval_sample_weight:
            local_eval_sample_weight = []
        if has_eval_init_score:
            local_eval_init_score = []
        if is_ranker:
            local_eval_group = []

        # store indices of eval_set components that were not contained within local parts.
        missing_eval_component_idx = []

        # consolidate parts of each individual eval component.
        for i in range(n_evals):
            x_e = []
            y_e = []
            w_e = []
            init_score_e = []
            g_e = []
            for part in list_of_parts:
                if not part.get("eval_set"):
                    continue

                # require that eval_name exists in evaluated result data in case dropped due to padding.
                # in distributed training the 'training' eval_set is not detected, will have name 'valid_<index>'.
                if eval_names:
                    evals_result_name = eval_names[i]
                else:
                    evals_result_name = f"valid_{i}"

                eval_set = part["eval_set"][i]
                if eval_set is _DatasetNames.TRAINSET:
                    x_e.append(part["data"])
                    y_e.append(part["label"])
                else:
                    x_e.extend(eval_set[0])
                    y_e.extend(eval_set[1])

                if evals_result_name not in evals_result_names:
                    evals_result_names.append(evals_result_name)

                eval_weight = part.get("eval_sample_weight")
                if eval_weight:
                    if eval_weight[i] is _DatasetNames.SAMPLE_WEIGHT:
                        w_e.append(part["weight"])
                    else:
                        w_e.extend(eval_weight[i])

                eval_init_score = part.get("eval_init_score")
                if eval_init_score:
                    if eval_init_score[i] is _DatasetNames.INIT_SCORE:
                        init_score_e.append(part["init_score"])
                    else:
                        init_score_e.extend(eval_init_score[i])

                eval_group = part.get("eval_group")
                if eval_group:
                    if eval_group[i] is _DatasetNames.GROUP:
                        g_e.append(part["group"])
                    else:
                        g_e.extend(eval_group[i])

            # filter padding from eval parts then _concat each eval_set component.
            x_e, y_e, w_e, init_score_e, g_e = _remove_list_padding(x_e, y_e, w_e, init_score_e, g_e)
            if x_e:
                local_eval_set.append((_concat(x_e), _concat(y_e)))
            else:
                missing_eval_component_idx.append(i)
                continue

            if w_e:
                local_eval_sample_weight.append(_concat(w_e))
            if init_score_e:
                local_eval_init_score.append(_concat(init_score_e))
            if g_e:
                local_eval_group.append(_concat(g_e))

        # reconstruct eval_set fit args/kwargs depending on which components of eval_set are on worker.
        eval_component_idx = [i for i in range(n_evals) if i not in missing_eval_component_idx]
        if eval_names:
            local_eval_names = [eval_names[i] for i in eval_component_idx]
        if eval_class_weight:
            kwargs["eval_class_weight"] = [eval_class_weight[i] for i in eval_component_idx]

    if local_eval_set is None:
        local_eval_X = None
        local_eval_y = None
    else:
        local_eval_X = tuple(X for X, _ in local_eval_set)
        local_eval_y = tuple(y for _, y in local_eval_set)

    model = model_factory(**params)
    if remote_socket is not None:
        remote_socket.release()
    try:
        if is_ranker:
            model.fit(
                data,
                label,
                sample_weight=weight,
                init_score=init_score,
                group=group,
                eval_X=local_eval_X,
                eval_y=local_eval_y,
                eval_sample_weight=local_eval_sample_weight,
                eval_init_score=local_eval_init_score,
                eval_group=local_eval_group,
                eval_names=local_eval_names,
                **kwargs,
            )
        else:
            model.fit(
                data,
                label,
                sample_weight=weight,
                init_score=init_score,
                eval_X=local_eval_X,
                eval_y=local_eval_y,
                eval_sample_weight=local_eval_sample_weight,
                eval_init_score=local_eval_init_score,
                eval_names=local_eval_names,
                **kwargs,
            )

    finally:
        if getattr(model, "fitted_", False):
            model.booster_.free_network()

    if n_evals:
        # ensure that expected keys for evals_result_ and best_score_ exist regardless of padding.
        model = _pad_eval_names(lgbm_model=model, required_names=evals_result_names)

    return model if return_model else None


def _split_to_parts(*, data: _DaskCollection, is_matrix: bool) -> List[_DaskPart]:
    parts = data.to_delayed()
    if isinstance(parts, np.ndarray):
        if is_matrix:
            assert parts.shape[1] == 1
        else:
            assert parts.ndim == 1 or parts.shape[1] == 1
        parts = parts.flatten().tolist()
    return parts


def _machines_to_worker_map(
    *,
    machines: str,
    worker_addresses: Iterable[str],
) -> Dict[str, int]:
    """Create a worker_map from machines list.

    Given ``machines`` and a list of Dask worker addresses, return a mapping where the keys are
    ``worker_addresses`` and the values are ports from ``machines``.

    Parameters
    ----------
    machines : str
        A comma-delimited list of workers, of the form ``ip1:port,ip2:port``.
    worker_addresses : list of str
        An iterable of Dask worker addresses, of the form ``{protocol}{hostname}:{port}``, where ``port`` is the port Dask's scheduler uses to talk to that worker.

    Returns
    -------
    result : Dict[str, int]
        Dictionary where keys are work addresses in the form expected by Dask and values are a port for LightGBM to use.
    """
    machine_addresses = machines.split(",")

    if len(set(machine_addresses)) != len(machine_addresses):
        raise ValueError(
            f"Found duplicates in 'machines' ({machines}). Each entry in 'machines' must be a unique IP-port combination."
        )

    machine_to_port = defaultdict(set)
    for address in machine_addresses:
        host, port = address.split(":")
        machine_to_port[host].add(int(port))

    out = {}
    for address in worker_addresses:
        worker_host = urlparse(address).hostname
        if not worker_host:
            raise ValueError(f"Could not parse host name from worker address '{address}'")
        out[address] = machine_to_port[worker_host].pop()

    return out


def _train(
    *,
    client: "distributed.Client",
    data: _DaskMatrixLike,
    label: _DaskCollection,
    params: Dict[str, Any],
    model_factory: Type[LGBMModel],
    sample_weight: Optional[_DaskVectorLike] = None,
    init_score: Optional[_DaskCollection] = None,
    group: Optional[_DaskVectorLike] = None,
    eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
    eval_names: Optional[List[str]] = None,
    eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
    eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
    eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
    eval_class_weight: Optional[List[Union[dict, str]]] = None,
    eval_init_score: Optional[List[_DaskCollection]] = None,
    eval_group: Optional[List[_DaskVectorLike]] = None,
    eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
    eval_at: Optional[Union[List[int], Tuple[int, ...]]] = None,
    **kwargs: Any,
) -> LGBMModel:
    """Inner train routine.

    Parameters
    ----------
    client : distributed.Client
        Dask client.
    data : Dask Array or Dask DataFrame of shape = [n_samples, n_features]
        Input feature matrix.
    label : Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]
        The target values (class labels in classification, real numbers in regression).
    params : dict
        Parameters passed to constructor of the local underlying model.
    model_factory : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Class of the local underlying model.
    sample_weight : Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)
        Weights of training data. Weights should be non-negative.
    init_score : Dask Array or Dask Series of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task), or Dask Array or Dask DataFrame of shape = [n_samples, n_classes] (for multi-class task), or None, optional (default=None)
        Init score of training data.
    group : Dask Array or Dask Series or None, optional (default=None)
        Group/query data.
        Only used in the learning-to-rank task.
        sum(group) = n_samples.
        For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
        where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
    eval_set : list of (X, y) tuples of Dask data collections, or None, optional (default=None)
        List of (X, y) tuple pairs to use as validation sets.
        Note, that not all workers may receive chunks of every eval set within ``eval_set``. When the returned
        lightgbm estimator is not trained using any chunks of a particular eval set, its corresponding component
        of ``evals_result_`` and ``best_score_`` will be empty dictionaries.
    eval_names : list of str, or None, optional (default=None)
        Unique identifiers for each evaluation dataset.
        Should be the same length as ``eval_set`` / ``eval_X``.
    eval_X : Dask Array or Dask DataFrame, tuple thereof or None, optional (default=None)
        Feature matrix or tuple thereof, e.g. ``(X_val0, X_val1)``, to use as validation sets.
    eval_y : Dask Array or Dask DataFrame or Dask Series, tuple thereof or None, optional (default=None)
        Target values or tuple thereof, e.g. ``(y_val0, y_val1)``, to use as validation sets.
    eval_sample_weight : list of Dask Array or Dask Series, or None, optional (default=None)
        Weights for each validation set in eval_set. Weights should be non-negative.
    eval_class_weight : list of dict or str, or None, optional (default=None)
        Class weights, one dict or str for each validation set in eval_set.
    eval_init_score : list of Dask Array, Dask Series or Dask DataFrame (for multi-class task), or None, optional (default=None)
        Initial model score for each validation set in eval_set.
    eval_group : list of Dask Array or Dask Series, or None, optional (default=None)
        Group/query for each validation set in eval_set.
    eval_metric : str, callable, list or None, optional (default=None)
        If str, it should be a built-in evaluation metric to use.
        If callable, it should be a custom evaluation metric, see note below for more details.
        If list, it can be a list of built-in metrics, a list of custom evaluation metrics, or a mix of both.
        In either case, the ``metric`` from the Dask model parameters (or inferred from the objective) will be evaluated and used as well.
        Default: 'l2' for DaskLGBMRegressor, 'binary(multi)_logloss' for DaskLGBMClassifier, 'ndcg' for DaskLGBMRanker.
    eval_at : list or tuple of int, optional (default=None)
        The evaluation positions of the specified ranking metric.
    **kwargs
        Other parameters passed to ``fit`` method of the local underlying model.

    Returns
    -------
    model : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Returns fitted underlying model.

    Note
    ----

    This method handles setting up the following network parameters based on information
    about the Dask cluster referenced by ``client``.

    * ``local_listen_port``: port that each LightGBM worker opens a listening socket on,
            to accept connections from other workers. This can differ from LightGBM worker
            to LightGBM worker, but does not have to.
    * ``machines``: a comma-delimited list of all workers in the cluster, in the
            form ``ip:port,ip:port``. If running multiple Dask workers on the same host, use different
            ports for each worker. For example, for ``LocalCluster(n_workers=3)``, you might
            pass ``"127.0.0.1:12400,127.0.0.1:12401,127.0.0.1:12402"``.
    * ``num_machines``: number of LightGBM workers.
    * ``timeout``: time in minutes to wait before closing unused sockets.

    The default behavior of this function is to generate ``machines`` from the list of
    Dask workers which hold some piece of the training data, and to search for an open
    port on each worker to be used as ``local_listen_port``.

    If ``machines`` is provided explicitly in ``params``, this function uses the hosts
    and ports in that list directly, and does not do any searching. This means that if
    any of the Dask workers are missing from the list or any of those ports are not free
    when training starts, training will fail.

    If ``local_listen_port`` is provided in ``params`` and ``machines`` is not, this function
    constructs ``machines`` from the list of Dask workers which hold some piece of the
    training data, assuming that each one will use the same ``local_listen_port``.
    """
    try:
        from dask import delayed  # noqa: PLC0415
        from dask.distributed import wait  # noqa: PLC0415
    except _DaskImportErrorTypes as err:
        raise LightGBMError("dask is required for lightgbm.dask") from err

    params = deepcopy(params)

    # capture whether local_listen_port or its aliases were provided
    listen_port_in_params = any(alias in params for alias in _ConfigAliases.get("local_listen_port"))

    # capture whether machines or its aliases were provided
    machines_in_params = any(alias in params for alias in _ConfigAliases.get("machines"))

    params = _choose_param_value(
        main_param_name="tree_learner",
        params=params,
        default_value="data",
    )
    allowed_tree_learners = {
        "data",
        "data_parallel",
        "feature",
        "feature_parallel",
        "voting",
        "voting_parallel",
    }
    if params["tree_learner"] not in allowed_tree_learners:
        _log_warning(
            f'Parameter tree_learner set to {params["tree_learner"]}, which is not allowed. Using "data" as default'
        )
        params["tree_learner"] = "data"

    # Some passed-in parameters can be removed:
    #   * 'num_machines': set automatically from Dask worker list
    #   * 'num_threads': overridden to match nthreads on each Dask process
    for param_alias in _ConfigAliases.get("num_machines", "num_threads"):
        if param_alias in params:
            _log_warning(f"Parameter {param_alias} will be ignored.")
            params.pop(param_alias)

    # Split arrays/dataframes into parts. Arrange parts into dicts to enforce co-locality
    data_parts = _split_to_parts(data=data, is_matrix=True)
    label_parts = _split_to_parts(data=label, is_matrix=False)
    parts = [{"data": x, "label": y} for (x, y) in zip(data_parts, label_parts, strict=True)]
    n_parts = len(parts)

    if sample_weight is not None:
        weight_parts = _split_to_parts(data=sample_weight, is_matrix=False)
        for i in range(n_parts):
            parts[i]["weight"] = weight_parts[i]

    if group is not None:
        group_parts = _split_to_parts(data=group, is_matrix=False)
        for i in range(n_parts):
            parts[i]["group"] = group_parts[i]

    if init_score is not None:
        init_score_parts = _split_to_parts(data=init_score, is_matrix=False)
        for i in range(n_parts):
            parts[i]["init_score"] = init_score_parts[i]

    eval_set = _validate_eval_set_Xy(eval_set=eval_set, eval_X=eval_X, eval_y=eval_y)
    # evals_set will to be re-constructed into smaller lists of (X, y) tuples, where
    # X and y are each delayed sub-lists of original eval dask Collections.
    if eval_set:
        # find maximum number of parts in an individual eval set so that we can
        # pad eval sets when they come in different sizes.
        n_largest_eval_parts = max(x[0].npartitions for x in eval_set)

        eval_sets: Dict[
            int, List[Union[_DatasetNames, Tuple[List[Optional[_DaskMatrixLike]], List[Optional[_DaskVectorLike]]]]]
        ] = defaultdict(list)
        if eval_sample_weight:
            eval_sample_weights: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskVectorLike]]]]] = defaultdict(
                list
            )
        if eval_group:
            eval_groups: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskVectorLike]]]]] = defaultdict(list)
        if eval_init_score:
            eval_init_scores: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskMatrixLike]]]]] = defaultdict(list)

        for i, (X_eval, y_eval) in enumerate(eval_set):
            n_this_eval_parts = X_eval.npartitions

            # when individual eval set is equivalent to training data, skip recomputing parts.
            if X_eval is data and y_eval is label:
                for parts_idx in range(n_parts):
                    eval_sets[parts_idx].append(_DatasetNames.TRAINSET)
            else:
                eval_x_parts = _split_to_parts(data=X_eval, is_matrix=True)
                eval_y_parts = _split_to_parts(data=y_eval, is_matrix=False)
                for j in range(n_largest_eval_parts):
                    parts_idx = j % n_parts

                    # add None-padding for individual eval_set member if it is smaller than the largest member.
                    if j < n_this_eval_parts:
                        x_e = eval_x_parts[j]
                        y_e = eval_y_parts[j]
                    else:
                        x_e = None
                        y_e = None

                    if j < n_parts:
                        # first time a chunk of this eval set is added to this part.
                        eval_sets[parts_idx].append(([x_e], [y_e]))
                    else:
                        # append additional chunks of this eval set to this part.
                        eval_sets[parts_idx][-1][0].append(x_e)  # type: ignore[index, union-attr]
                        eval_sets[parts_idx][-1][1].append(y_e)  # type: ignore[index, union-attr]

            if eval_sample_weight:
                if eval_sample_weight[i] is sample_weight:
                    for parts_idx in range(n_parts):
                        eval_sample_weights[parts_idx].append(_DatasetNames.SAMPLE_WEIGHT)
                else:
                    eval_w_parts = _split_to_parts(data=eval_sample_weight[i], is_matrix=False)

                    # ensure that all evaluation parts map uniquely to one part.
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            w_e = eval_w_parts[j]
                        else:
                            w_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_sample_weights[parts_idx].append([w_e])
                        else:
                            eval_sample_weights[parts_idx][-1].append(w_e)  # type: ignore[union-attr]

            if eval_init_score:
                if eval_init_score[i] is init_score:
                    for parts_idx in range(n_parts):
                        eval_init_scores[parts_idx].append(_DatasetNames.INIT_SCORE)
                else:
                    eval_init_score_parts = _split_to_parts(data=eval_init_score[i], is_matrix=False)
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            init_score_e = eval_init_score_parts[j]
                        else:
                            init_score_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_init_scores[parts_idx].append([init_score_e])
                        else:
                            eval_init_scores[parts_idx][-1].append(init_score_e)  # type: ignore[union-attr]

            if eval_group:
                if eval_group[i] is group:
                    for parts_idx in range(n_parts):
                        eval_groups[parts_idx].append(_DatasetNames.GROUP)
                else:
                    eval_g_parts = _split_to_parts(data=eval_group[i], is_matrix=False)
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            g_e = eval_g_parts[j]
                        else:
                            g_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_groups[parts_idx].append([g_e])
                        else:
                            eval_groups[parts_idx][-1].append(g_e)  # type: ignore[union-attr]

        # assign sub-eval_set components to worker parts.
        for parts_idx, e_set in eval_sets.items():
            parts[parts_idx]["eval_set"] = e_set
            if eval_sample_weight:
                parts[parts_idx]["eval_sample_weight"] = eval_sample_weights[parts_idx]
            if eval_init_score:
                parts[parts_idx]["eval_init_score"] = eval_init_scores[parts_idx]
            if eval_group:
                parts[parts_idx]["eval_group"] = eval_groups[parts_idx]

    # Start computation in the background
    parts = list(map(delayed, parts))
    parts = client.compute(parts)
    wait(parts)

    for part in parts:
        if part.status == "error":  # type: ignore
            # trigger error locally
            return part  # type: ignore[return-value]

    # Find locations of all parts and map them to particular Dask workers
    key_to_part_dict = {part.key: part for part in parts}  # type: ignore
    who_has = client.who_has(parts)
    worker_map = defaultdict(list)
    for key, workers in who_has.items():
        worker_map[next(iter(workers))].append(key_to_part_dict[key])

    # Check that all workers were provided some of eval_set. Otherwise warn user that validation
    # data artifacts may not be populated depending on worker returning final estimator.
    if eval_set:
        for worker in worker_map:
            has_eval_set = False
            for part in worker_map[worker]:
                if "eval_set" in part.result():  # type: ignore[attr-defined]
                    has_eval_set = True
                    break

            if not has_eval_set:
                _log_warning(
                    f"Worker {worker} was not allocated eval_set data. Therefore evals_result_ and best_score_ data may be unreliable. "
                    "Try rebalancing data across workers."
                )

    # assign general validation set settings to fit kwargs.
    if eval_names:
        kwargs["eval_names"] = eval_names
    if eval_class_weight:
        kwargs["eval_class_weight"] = eval_class_weight
    if eval_metric:
        kwargs["eval_metric"] = eval_metric
    if eval_at:
        kwargs["eval_at"] = eval_at

    master_worker = next(iter(worker_map))
    worker_ncores = client.ncores()

    # resolve aliases for network parameters and pop the result off params.
    # these values are added back in calls to `_train_part()`
    params = _choose_param_value(
        main_param_name="local_listen_port",
        params=params,
        default_value=12400,
    )
    local_listen_port = params.pop("local_listen_port")

    params = _choose_param_value(
        main_param_name="machines",
        params=params,
        default_value=None,
    )
    machines = params.pop("machines")

    # figure out network params
    worker_to_socket_future: Dict[str, "distributed.client.Future"] = {}
    worker_addresses = worker_map.keys()
    if machines is not None:
        _log_info("Using passed-in 'machines' parameter")
        worker_address_to_port = _machines_to_worker_map(
            machines=machines,
            worker_addresses=worker_addresses,
        )
    else:
        if listen_port_in_params:
            _log_info("Using passed-in 'local_listen_port' for all workers")
            unique_hosts = {urlparse(a).hostname for a in worker_addresses}
            if len(unique_hosts) < len(worker_addresses):
                msg = (
                    "'local_listen_port' was provided in Dask training parameters, but at least one "
                    "machine in the cluster has multiple Dask worker processes running on it. Please omit "
                    "'local_listen_port' or pass 'machines'."
                )
                raise LightGBMError(msg)

            worker_address_to_port = dict.fromkeys(worker_addresses, local_listen_port)
        else:
            _log_info("Finding random open ports for workers")
            worker_to_socket_future, worker_address_to_port = _assign_open_ports_to_workers(
                client=client,
                workers=list(worker_map.keys()),
            )

        machines = ",".join(
            [f"{urlparse(worker_address).hostname}:{port}" for worker_address, port in worker_address_to_port.items()]
        )

    num_machines = len(worker_address_to_port)

    # Tell each worker to train on the parts that it has locally
    #
    # This code treats ``_train_part()`` calls as not "pure" because:
    #     1. there is randomness in the training process unless parameters ``seed``
    #        and ``deterministic`` are set
    #     2. even with those parameters set, the output of one ``_train_part()`` call
    #        relies on global state (it and all the other LightGBM training processes
    #        coordinate with each other)
    futures_classifiers = [
        client.submit(
            _train_part,
            model_factory=model_factory,
            params={**params, "num_threads": worker_ncores[worker]},
            list_of_parts=list_of_parts,
            machines=machines,
            local_listen_port=worker_address_to_port[worker],
            num_machines=num_machines,
            time_out=params.get("time_out", 120),
            remote_socket=worker_to_socket_future.get(worker, None),
            return_model=(worker == master_worker),
            workers=[worker],
            allow_other_workers=False,
            pure=False,
            **kwargs,
        )
        for worker, list_of_parts in worker_map.items()
    ]

    results = client.gather(futures_classifiers)
    results = [v for v in results if v]
    model = results[0]

    # if network parameters were changed during training, remove them from the
    # returned model so that they're generated dynamically on every run based
    # on the Dask cluster you're connected to and which workers have pieces of
    # the training data
    if not listen_port_in_params:
        for param in _ConfigAliases.get("local_listen_port"):
            model._other_params.pop(param, None)

    if not machines_in_params:
        for param in _ConfigAliases.get("machines"):
            model._other_params.pop(param, None)

    for param in _ConfigAliases.get("num_machines", "timeout"):
        model._other_params.pop(param, None)

    return model


def _predict_part(
    part: _DaskPart,
    *,
    model: LGBMModel,
    raw_score: bool,
    pred_proba: bool,
    pred_leaf: bool,
    pred_contrib: bool,
    **kwargs: Any,
) -> _DaskPart:
    result: _DaskPart
    if part.shape[0] == 0:
        result = np.array([])
    elif pred_proba:
        result = model.predict_proba(
            part,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )
    else:
        result = model.predict(
            part,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )

    # dask.DataFrame.map_partitions() expects each call to return a pandas DataFrame or Series
    if isinstance(part, pd_DataFrame):
        # assert that 'result' is an array, only necessary because predict(..., pred_contrib=True) on
        # sparse matrices returns a list.
        #
        # This can be removed when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
        error_msg = (
            f"predict(X) for lightgbm.dask estimators should always return an array, not '{type(result)}', when X is a pandas Dataframe. "
            "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
        )
        assert hasattr(result, "shape"), error_msg
        if len(result.shape) == 2:
            result = pd_DataFrame(result, index=part.index)
        else:
            result = pd_Series(result, index=part.index, name="predictions")

    return result


def _predict(
    *,
    model: LGBMModel,
    data: _DaskMatrixLike,
    client: "distributed.Client",
    raw_score: bool = False,
    pred_proba: bool = False,
    pred_leaf: bool = False,
    pred_contrib: bool = False,
    **kwargs: Any,
) -> Union["dask.array.Array", List["dask.array.Array"]]:
    """Inner predict routine.

    Parameters
    ----------
    model : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Fitted underlying model.
    data : Dask Array or Dask DataFrame of shape = [n_samples, n_features]
        Input feature matrix.
    raw_score : bool, optional (default=False)
        Whether to predict raw scores.
    pred_proba : bool, optional (default=False)
        Should method return results of ``predict_proba`` (``pred_proba=True``) or ``predict`` (``pred_proba=False``).
    pred_leaf : bool, optional (default=False)
        Whether to predict leaf index.
    pred_contrib : bool, optional (default=False)
        Whether to predict feature contributions.
    **kwargs
        Other parameters passed to ``predict`` or ``predict_proba`` method.

    Returns
    -------
    predicted_result : Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]
        The predicted values.
    X_leaves : Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]
        If ``pred_leaf=True``, the predicted leaf of every tree for each sample.
    X_SHAP_values : Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]
        If ``pred_contrib=True``, the feature contributions for each sample.
    """
    if not all((PANDAS_INSTALLED, SKLEARN_INSTALLED)):
        raise LightGBMError("pandas and scikit-learn are required for lightgbm.dask")

    try:
        import dask.array  # noqa: PLC0415
        import dask.bag  # noqa: PLC0415
        import dask.dataframe  # noqa: PLC0415
        from dask import delayed  # noqa: PLC0415
    except _DaskImportErrorTypes as err:
        raise LightGBMError("dask is required for lightgbm.dask") from err

    if isinstance(data, dask.dataframe.DataFrame):
        return data.map_partitions(
            _predict_part,
            model=model,
            raw_score=raw_score,
            pred_proba=pred_proba,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        ).values
    elif isinstance(data, dask.array.Array):
        # for multi-class classification with sparse matrices, pred_contrib predictions
        # are returned as a list of sparse matrices (one per class)
        num_classes = model._n_classes

        if num_classes > 2 and pred_contrib and isinstance(data._meta, ss.spmatrix):
            predict_function = partial(
                _predict_part,
                model=model,
                raw_score=False,
                pred_proba=pred_proba,
                pred_leaf=False,
                pred_contrib=True,
                **kwargs,
            )

            delayed_chunks = data.to_delayed()
            bag = dask.bag.from_delayed(delayed_chunks[:, 0])

            @delayed
            def _extract(items: List[Any], i: int) -> Any:
                return items[i]

            preds = bag.map_partitions(predict_function)

            # pred_contrib output will have one column per feature,
            # plus one more for the base value
            num_cols = model.n_features_ + 1

            nrows_per_chunk = data.chunks[0]
            out: List[List[dask.array.Array]] = [[] for _ in range(num_classes)]

            # need to tell Dask the expected type and shape of individual preds
            pred_meta = data._meta

            for j, partition in enumerate(preds.to_delayed()):
                for i in range(num_classes):
                    part = dask.array.from_delayed(
                        value=_extract(partition, i),
                        shape=(nrows_per_chunk[j], num_cols),
                        meta=pred_meta,
                    )
                    out[i].append(part)

            # by default, dask.array.concatenate() concatenates sparse arrays into a COO matrix
            # the code below is used instead to ensure that the sparse type is preserved during concatenation
            if isinstance(pred_meta, ss.csr_matrix):
                concat_fn = partial(ss.vstack, format="csr")
            elif isinstance(pred_meta, ss.csc_matrix):
                concat_fn = partial(ss.vstack, format="csc")
            else:
                concat_fn = ss.vstack

            # At this point, `out` is a list of lists of delayeds (each of which points to a matrix).
            # Concatenate them to return a list of Dask Arrays.
            out_arrays: List[dask.array.Array] = []
            for i in range(num_classes):
                out_arrays.append(
                    dask.array.from_delayed(
                        value=delayed(concat_fn)(out[i]),
                        shape=(data.shape[0], num_cols),
                        meta=pred_meta,
                    )
                )

            return out_arrays

        data_row = client.compute(data[[0]]).result()
        predict_fn = partial(
            _predict_part,
            model=model,
            raw_score=raw_score,
            pred_proba=pred_proba,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )
        pred_row = predict_fn(data_row)  # type: ignore[misc]
        chunks: Tuple[int, ...] = (data.chunks[0],)
        map_blocks_kwargs = {}
        if len(pred_row.shape) > 1:
            chunks += (pred_row.shape[1],)
        else:
            map_blocks_kwargs["drop_axis"] = 1
        return data.map_blocks(
            predict_fn,
            chunks=chunks,
            meta=pred_row,
            **map_blocks_kwargs,
        )
    else:
        raise TypeError(f"Data must be either Dask Array or Dask DataFrame. Got {type(data).__name__}.")


class _DaskLGBMModel:
    @property
    def client_(self) -> "distributed.Client":
        """:obj:`distributed.Client`: Dask client.

        This property can be passed in the constructor or updated
        with ``model.set_params(client=client)``.
        """
        if not getattr(self, "fitted_", False):
            raise LGBMNotFittedError("Cannot access property client_ before calling fit().")

        return _get_dask_client(client=self.client)

    def _lgb_dask_getstate(self) -> Dict[Any, Any]:
        """Remove un-picklable attributes before serialization."""
        client = self.__dict__.pop("client", None)
        self._other_params.pop("client", None)  # type: ignore[attr-defined]
        out = deepcopy(self.__dict__)
        out.update({"client": None})
        self.client = client
        return out

    def _lgb_dask_fit(
        self,
        *,
        model_factory: Type[LGBMModel],
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskCollection] = None,
        group: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_class_weight: Optional[List[Union[dict, str]]] = None,
        eval_init_score: Optional[List[_DaskCollection]] = None,
        eval_group: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Optional[Union[List[int], Tuple[int, ...]]] = None,
        **kwargs: Any,
    ) -> "_DaskLGBMModel":
        if not all((PANDAS_INSTALLED, SKLEARN_INSTALLED)):
            raise LightGBMError("pandas and scikit-learn are required for lightgbm.dask")

        params = self.get_params(True)  # type: ignore[attr-defined]
        params.pop("client", None)

        model = _train(
            client=_get_dask_client(self.client),
            data=X,
            label=y,
            params=params,
            model_factory=model_factory,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            eval_at=eval_at,
            **kwargs,
        )

        self.set_params(**model.get_params())  # type: ignore[attr-defined]
        self._lgb_dask_copy_extra_params(source=model, dest=self)  # type: ignore[attr-defined]

        return self

    def _lgb_dask_to_local(self, model_factory: Type[LGBMModel]) -> LGBMModel:
        params = self.get_params()  # type: ignore[attr-defined]
        params.pop("client", None)
        model = model_factory(**params)
        self._lgb_dask_copy_extra_params(source=self, dest=model)
        model._other_params.pop("client", None)
        return model

    @staticmethod
    def _lgb_dask_copy_extra_params(
        *,
        source: Union["_DaskLGBMModel", LGBMModel],
        dest: Union["_DaskLGBMModel", LGBMModel],
    ) -> None:
        params = source.get_params()  # type: ignore[union-attr]
        attributes = source.__dict__
        extra_param_names = set(attributes.keys()).difference(params.keys())
        for name in extra_param_names:
            setattr(dest, name, attributes[name])


class DaskLGBMClassifier(LGBMClassifier, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMClassifier."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMClassifier.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMClassifier.__init__.__doc__
    _before_kwargs, _, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskCollection] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_class_weight: Optional[List[Union[dict, str]]] = None,
        eval_init_score: Optional[List[_DaskCollection]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMClassifier":
        """Docstring is inherited from the lightgbm.LGBMClassifier.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMClassifier,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task), or Dask Array or Dask DataFrame of shape = [n_samples, n_classes] (for multi-class task), or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array, Dask Series or Dask DataFrame (for multi-class task), or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMClassifier does not support group, eval_group.
    _base_doc = _base_doc[: _base_doc.find("group :")] + _base_doc[_base_doc.find("eval_set :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    # DaskLGBMClassifier support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMClassifier.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMClassifier
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMClassifier.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]",
    )

    def predict_proba(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMClassifier.predict_proba."""
        return _predict(
            model=self.to_local(),
            data=X,
            pred_proba=True,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict_proba.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted probability for each class for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_probability",
        predicted_result_shape="Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMClassifier:
        """Create regular version of lightgbm.LGBMClassifier from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMClassifier
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMClassifier)


class DaskLGBMRegressor(LGBMRegressor, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMRegressor."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMRegressor.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMRegressor.__init__.__doc__
    _before_kwargs, _kwargs, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_init_score: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMRegressor":
        """Docstring is inherited from the lightgbm.LGBMRegressor.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMRegressor,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMRegressor does not support group, eval_class_weight, eval_group.
    _base_doc = _base_doc[: _base_doc.find("group :")] + _base_doc[_base_doc.find("eval_set :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    # DaskLGBMRegressor support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMRegressor.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMRegressor
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMRegressor.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMRegressor:
        """Create regular version of lightgbm.LGBMRegressor from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMRegressor
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMRegressor)


class DaskLGBMRanker(LGBMRanker, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMRanker."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMRanker.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMRanker.__init__.__doc__
    _before_kwargs, _kwargs, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskVectorLike] = None,
        group: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_init_score: Optional[List[_DaskVectorLike]] = None,
        eval_group: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Union[List[int], Tuple[int, ...]] = (1, 2, 3, 4, 5),
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMRanker":
        """Docstring is inherited from the lightgbm.LGBMRanker.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMRanker,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            eval_at=eval_at,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMRanker does not support eval_class_weight or early stopping
    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]

    _base_doc = (
        _base_doc[: _base_doc.find("feature_name :")]
        + "eval_at : list or tuple of int, optional (default=(1, 2, 3, 4, 5))\n"
        + f"{' ':8}The evaluation positions of the specified metric.\n"
        + f"{' ':4}{_base_doc[_base_doc.find('feature_name :') :]}"
    )

    # DaskLGBMRanker support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMRanker.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMRanker
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMRanker.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMRanker:
        """Create regular version of lightgbm.LGBMRanker from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMRanker
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMRanker)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/engine.py <==
# coding: utf-8
"""Library with training routines of LightGBM."""

import copy
import json
from collections import OrderedDict, defaultdict
from operator import attrgetter
from pathlib import Path
from typing import Any, Callable, Dict, Iterable, List, Optional, Tuple, Union

import numpy as np

from . import callback
from .basic import (
    Booster,
    Dataset,
    EvalResult,
    LightGBMError,
    _choose_param_value,
    _ConfigAliases,
    _InnerPredictor,
    _LGBM_CustomObjectiveFunction,
    _LGBM_EvalFunctionResultType,
    _log_warning,
)
from .compat import SKLEARN_INSTALLED, _LGBMBaseCrossValidator, _LGBMGroupKFold, _LGBMStratifiedKFold

__all__ = [
    "cv",
    "CVBooster",
    "train",
]


_LGBM_CustomMetricFunction = Union[
    Callable[
        [np.ndarray, Dataset],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [np.ndarray, Dataset],
        List[_LGBM_EvalFunctionResultType],
    ],
]

_LGBM_PreprocFunction = Callable[
    [Dataset, Dataset, Dict[str, Any]],
    Tuple[Dataset, Dataset, Dict[str, Any]],
]


def _choose_num_iterations(*, num_boost_round_kwarg: int, params: Dict[str, Any]) -> Dict[str, Any]:
    """Choose number of boosting rounds.

    In ``train()`` and ``cv()``, there are multiple ways to provide configuration for
    the number of boosting rounds to perform:

      * the ``num_boost_round`` keyword argument
      * any of the ``num_iterations`` or its aliases via the ``params`` dictionary

    These should be preferred in the following order (first one found wins):

      1. ``num_iterations`` provided via ``params`` (because it's the main parameter name)
      2. any other aliases of ``num_iterations`` provided via ``params``
      3. the ``num_boost_round`` keyword argument

    This function handles that choice, and issuing helpful warnings in the cases where the
    result might be surprising.

    Returns
    -------
    params : dict
        Parameters, with ``"num_iterations"`` set to the preferred value and all other
        aliases of ``num_iterations`` removed.
    """
    num_iteration_configs_provided = {
        alias: params[alias] for alias in _ConfigAliases.get("num_iterations") if alias in params
    }

    # now that the relevant information has been pulled out of params, it's safe to overwrite it
    # with the content that should be used for training (i.e. with aliases resolved)
    params = _choose_param_value(
        main_param_name="num_iterations",
        params=params,
        default_value=num_boost_round_kwarg,
    )

    # if there were not multiple boosting rounds configurations provided in params,
    # then by definition they cannot have conflicting values... no need to warn
    if len(num_iteration_configs_provided) <= 1:
        return params

    # if all the aliases have the same value, no need to warn
    if len(set(num_iteration_configs_provided.values())) <= 1:
        return params

    # if this line is reached, lightgbm should warn
    value_string = ", ".join(f"{alias}={val}" for alias, val in num_iteration_configs_provided.items())
    _log_warning(
        f"Found conflicting values for num_iterations provided via 'params': {value_string}. "
        f"LightGBM will perform up to {params['num_iterations']} boosting rounds. "
        "To be confident in the maximum number of boosting rounds LightGBM will perform and to "
        "suppress this warning, modify 'params' so that only one of those is present."
    )
    return params


def train(
    params: Dict[str, Any],
    train_set: Dataset,
    num_boost_round: int = 100,
    valid_sets: Optional[List[Dataset]] = None,
    valid_names: Optional[List[str]] = None,
    feval: Optional[Union[_LGBM_CustomMetricFunction, List[_LGBM_CustomMetricFunction]]] = None,
    init_model: Optional[Union[str, Path, Booster]] = None,
    keep_training_booster: bool = False,
    callbacks: Optional[List[Callable]] = None,
) -> Booster:
    """Perform the training with given parameters.

    Parameters
    ----------
    params : dict
        Parameters for training. Values passed through ``params`` take precedence over those
        supplied via arguments.
    train_set : Dataset
        Data to be trained on.
    num_boost_round : int, optional (default=100)
        Number of boosting iterations.
    valid_sets : list of Dataset, or None, optional (default=None)
        List of data to be evaluated on during training.
    valid_names : list of str, or None, optional (default=None)
        Names of ``valid_sets``.
    feval : callable, list of callable, or None, optional (default=None)
        Customized evaluation function.
        Each evaluation function should accept two parameters: preds, eval_data,
        and return (metric_name, metric_value, maximize) or list of such tuples.

            preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                The predicted values.
                For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                If custom objective function is used, predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task in this case.
            eval_data : Dataset
                A ``Dataset`` to evaluate.
            metric_name : str
                Unique identifier for the metric (e.g. "custom_adjusted_mse").
            metric_value : float
                Value of the evaluation metric.
            maximize : bool
                Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        To ignore the default metric corresponding to the used objective,
        set the ``metric`` parameter to the string ``"None"`` in ``params``.
    init_model : str, pathlib.Path, Booster or None, optional (default=None)
        Filename of LightGBM model or Booster instance used for continue training.
    keep_training_booster : bool, optional (default=False)
        Whether the returned Booster will be used to keep training.
        If False, the returned value will be converted into _InnerPredictor before returning.
        This means you won't be able to use ``eval``, ``eval_train`` or ``eval_valid`` methods of the returned Booster.
        When your model is very large and cause the memory error,
        you can try to set this param to ``True`` to avoid the model conversion performed during the internal call of ``model_to_string``.
        You can still use _InnerPredictor as ``init_model`` for future continue training.
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.

    Note
    ----
    A custom objective function can be provided for the ``objective`` parameter.
    It should accept two parameters: preds, train_data and return (grad, hess).

        preds : numpy 1-D array or numpy 2-D array (for multi-class task)
            The predicted values.
            Predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task.
        train_data : Dataset
            The training dataset.
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.

    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
    and grad and hess should be returned in the same format.

    Returns
    -------
    booster : Booster
        The trained Booster model.
    """
    if not isinstance(train_set, Dataset):
        raise TypeError(f"train() only accepts Dataset object, train_set has type '{type(train_set).__name__}'.")

    if isinstance(valid_sets, list):
        for i, valid_item in enumerate(valid_sets):
            if not isinstance(valid_item, Dataset):
                raise TypeError(
                    "Every item in valid_sets must be a Dataset object. "
                    f"Item {i} has type '{type(valid_item).__name__}'."
                )

    # create predictor first
    params = copy.deepcopy(params)
    params = _choose_param_value(
        main_param_name="objective",
        params=params,
        default_value=None,
    )
    fobj: Optional[_LGBM_CustomObjectiveFunction] = None
    if callable(params["objective"]):
        fobj = params["objective"]
        params["objective"] = "none"

    params = _choose_num_iterations(num_boost_round_kwarg=num_boost_round, params=params)
    num_boost_round = params["num_iterations"]
    if num_boost_round <= 0:
        raise ValueError(f"Number of boosting rounds must be greater than 0. Got {num_boost_round}.")

    # setting early stopping via global params should be possible
    params = _choose_param_value(
        main_param_name="early_stopping_round",
        params=params,
        default_value=None,
    )
    if params["early_stopping_round"] is None:
        params.pop("early_stopping_round")
    first_metric_only = params.get("first_metric_only", False)

    predictor: Optional[_InnerPredictor] = None
    if isinstance(init_model, (str, Path)):
        predictor = _InnerPredictor.from_model_file(model_file=init_model, pred_parameter=params)
    elif isinstance(init_model, Booster):
        predictor = _InnerPredictor.from_booster(booster=init_model, pred_parameter=dict(init_model.params, **params))

    if predictor is not None:
        init_iteration = predictor.current_iteration()
    else:
        init_iteration = 0

    train_set._update_params(params)._set_predictor(predictor)

    is_valid_contain_train = False
    train_data_name = "training"
    reduced_valid_sets = []
    name_valid_sets = []
    if valid_sets is not None:
        if isinstance(valid_sets, Dataset):
            valid_sets = [valid_sets]
        if isinstance(valid_names, str):
            valid_names = [valid_names]
        for i, valid_data in enumerate(valid_sets):
            # reduce cost for prediction training data
            if valid_data is train_set:
                is_valid_contain_train = True
                if valid_names is not None:
                    train_data_name = valid_names[i]
                continue
            reduced_valid_sets.append(valid_data._update_params(params).set_reference(train_set))
            if valid_names is not None and len(valid_names) > i:
                name_valid_sets.append(valid_names[i])
            else:
                name_valid_sets.append(f"valid_{i}")
    # process callbacks
    if callbacks is None:
        callbacks_set = set()
    else:
        for i, cb in enumerate(callbacks):
            cb.__dict__.setdefault("order", i - len(callbacks))
        callbacks_set = set(callbacks)

    if callback._should_enable_early_stopping(params.get("early_stopping_round", 0)):
        callbacks_set.add(
            callback.early_stopping(
                stopping_rounds=params["early_stopping_round"],  # type: ignore[arg-type]
                first_metric_only=first_metric_only,
                min_delta=params.get("early_stopping_min_delta", 0.0),
                verbose=_choose_param_value(
                    main_param_name="verbosity",
                    params=params,
                    default_value=1,
                ).pop("verbosity")
                > 0,
            )
        )

    callbacks_before_iter_set = {cb for cb in callbacks_set if getattr(cb, "before_iteration", False)}
    callbacks_after_iter_set = callbacks_set - callbacks_before_iter_set
    callbacks_before_iter = sorted(callbacks_before_iter_set, key=attrgetter("order"))
    callbacks_after_iter = sorted(callbacks_after_iter_set, key=attrgetter("order"))

    # construct booster
    try:
        booster = Booster(params=params, train_set=train_set)
        if is_valid_contain_train:
            booster.set_train_data_name(train_data_name)
        for valid_set, name_valid_set in zip(reduced_valid_sets, name_valid_sets, strict=True):
            booster.add_valid(valid_set, name_valid_set)
    finally:
        train_set._reverse_update_params()
        for valid_set in reduced_valid_sets:
            valid_set._reverse_update_params()
    booster.best_iteration = 0

    # start training
    for i in range(init_iteration, init_iteration + num_boost_round):
        for cb in callbacks_before_iter:
            cb(
                callback.CallbackEnv(
                    model=booster,
                    params=params,
                    iteration=i,
                    begin_iteration=init_iteration,
                    end_iteration=init_iteration + num_boost_round,
                    evaluation_result_list=None,
                )
            )

        booster.update(fobj=fobj)

        evaluation_result_list: List[EvalResult] = []
        # check evaluation result.
        if valid_sets is not None:
            if is_valid_contain_train:
                evaluation_result_list.extend(booster.eval_train(feval))
            evaluation_result_list.extend(booster.eval_valid(feval))
        try:
            for cb in callbacks_after_iter:
                cb(
                    callback.CallbackEnv(
                        model=booster,
                        params=params,
                        iteration=i,
                        begin_iteration=init_iteration,
                        end_iteration=init_iteration + num_boost_round,
                        evaluation_result_list=evaluation_result_list,
                    )
                )
        except callback.EarlyStopException as earlyStopException:
            booster.best_iteration = earlyStopException.best_iteration + 1
            evaluation_result_list = earlyStopException.best_score
            break
    booster.best_score = defaultdict(OrderedDict)
    for result in evaluation_result_list:
        booster.best_score[result.dataset_name][result.metric_name] = result.metric_value
    if not keep_training_booster:
        booster.model_from_string(booster.model_to_string()).free_dataset()
    return booster


class CVBooster:
    """CVBooster in LightGBM.

    Auxiliary data structure to hold and redirect all boosters of ``cv()`` function.
    This class has the same methods as Booster class.
    All method calls, except for the following methods, are actually performed for underlying Boosters and
    then all returned results are returned in a list.

    - ``model_from_string()``
    - ``model_to_string()``
    - ``save_model()``

    Attributes
    ----------
    boosters : list of Booster
        The list of underlying fitted models.
    best_iteration : int
        The best iteration of fitted model.
    """

    def __init__(
        self,
        model_file: Optional[Union[str, Path]] = None,
    ):
        """Initialize the CVBooster.

        Parameters
        ----------
        model_file : str, pathlib.Path or None, optional (default=None)
            Path to the CVBooster model file.
        """
        self.boosters: List[Booster] = []
        self.best_iteration = -1

        if model_file is not None:
            with open(model_file, "r") as file:
                self._from_dict(json.load(file))

    def _from_dict(self, models: Dict[str, Any]) -> None:
        """Load CVBooster from dict."""
        self.best_iteration = models["best_iteration"]
        self.boosters = []
        for model_str in models["boosters"]:
            self.boosters.append(Booster(model_str=model_str))

    def _to_dict(
        self,
        *,
        num_iteration: Optional[int],
        start_iteration: int,
        importance_type: str,
    ) -> Dict[str, Any]:
        """Serialize CVBooster to dict."""
        models_str = []
        for booster in self.boosters:
            models_str.append(
                booster.model_to_string(
                    num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type
                )
            )
        return {"boosters": models_str, "best_iteration": self.best_iteration}

    def __getattr__(self, name: str) -> Callable[[Any, Any], List[Any]]:
        """Redirect methods call of CVBooster."""

        def handler_function(*args: Any, **kwargs: Any) -> List[Any]:
            """Call methods with each booster, and concatenate their results."""
            ret = []
            for booster in self.boosters:
                ret.append(getattr(booster, name)(*args, **kwargs))
            return ret

        return handler_function

    def __getstate__(self) -> Dict[str, Any]:
        return vars(self)

    def __setstate__(self, state: Dict[str, Any]) -> None:
        vars(self).update(state)

    def model_from_string(self, model_str: str) -> "CVBooster":
        """Load CVBooster from a string.

        Parameters
        ----------
        model_str : str
            Model will be loaded from this string.

        Returns
        -------
        self : CVBooster
            Loaded CVBooster object.
        """
        self._from_dict(json.loads(model_str))
        return self

    def model_to_string(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> str:
        """Save CVBooster to JSON string.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        str_repr : str
            JSON string representation of CVBooster.
        """
        return json.dumps(
            self._to_dict(num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type)
        )

    def save_model(
        self,
        filename: Union[str, Path],
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> "CVBooster":
        """Save CVBooster to a file as JSON text.

        Parameters
        ----------
        filename : str or pathlib.Path
            Filename to save CVBooster.
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        self : CVBooster
            Returns self.
        """
        with open(filename, "w") as file:
            json.dump(
                self._to_dict(
                    num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type
                ),
                file,
            )

        return self


def _make_n_folds(
    *,
    full_data: Dataset,
    folds: Optional[Union[Iterable[Tuple[np.ndarray, np.ndarray]], _LGBMBaseCrossValidator]],
    nfold: int,
    params: Dict[str, Any],
    seed: int,
    fpreproc: Optional[_LGBM_PreprocFunction],
    stratified: bool,
    shuffle: bool,
    eval_train_metric: bool,
) -> CVBooster:
    """Make a n-fold list of Booster from random indices."""
    full_data = full_data.construct()
    num_data = full_data.num_data()
    if folds is not None:
        if not hasattr(folds, "__iter__") and not hasattr(folds, "split"):
            raise AttributeError(
                "folds should be a generator or iterator of (train_idx, test_idx) tuples "
                "or scikit-learn splitter object with split method"
            )
        if hasattr(folds, "split"):
            group_info = full_data.get_group()
            if group_info is not None:
                group_info = np.asarray(group_info, dtype=np.int32)
                flatted_group = np.repeat(range(len(group_info)), repeats=group_info)
            else:
                flatted_group = np.zeros(num_data, dtype=np.int32)
            folds = folds.split(X=np.empty(num_data), y=full_data.get_label(), groups=flatted_group)
    else:
        if any(
            params.get(obj_alias, "")
            in {"lambdarank", "rank_xendcg", "xendcg", "xe_ndcg", "xe_ndcg_mart", "xendcg_mart"}
            for obj_alias in _ConfigAliases.get("objective")
        ):
            if not SKLEARN_INSTALLED:
                raise LightGBMError("scikit-learn is required for ranking cv")
            # ranking task, split according to groups
            group_info = np.asarray(full_data.get_group(), dtype=np.int32)
            flatted_group = np.repeat(range(len(group_info)), repeats=group_info)
            group_kfold = _LGBMGroupKFold(n_splits=nfold)
            folds = group_kfold.split(X=np.empty(num_data), groups=flatted_group)
        elif stratified:
            if not SKLEARN_INSTALLED:
                raise LightGBMError("scikit-learn is required for stratified cv")
            skf = _LGBMStratifiedKFold(n_splits=nfold, shuffle=shuffle, random_state=seed)
            folds = skf.split(X=np.empty(num_data), y=full_data.get_label())
        else:
            if shuffle:
                randidx = np.random.RandomState(seed).permutation(num_data)
            else:
                randidx = np.arange(num_data)
            test_id = np.array_split(randidx, nfold)
            train_id = [np.concatenate([test_id[i] for i in range(nfold) if k != i]) for k in range(nfold)]
            folds = zip(train_id, test_id, strict=True)

    ret = CVBooster()
    for train_idx, test_idx in folds:
        train_set = full_data.subset(sorted(train_idx))
        valid_set = full_data.subset(sorted(test_idx))
        # run preprocessing on the data set if needed
        if fpreproc is not None:
            train_set, valid_set, tparam = fpreproc(train_set, valid_set, params.copy())
        else:
            tparam = params
        booster_for_fold = Booster(tparam, train_set)
        if eval_train_metric:
            booster_for_fold.add_valid(train_set, "train")
        booster_for_fold.add_valid(valid_set, "valid")
        ret.boosters.append(booster_for_fold)
    return ret


def _agg_cv_result(
    raw_results: List[List[EvalResult]],
) -> List[EvalResult]:
    """Aggregate cross-validation results."""
    # build up 2 maps, of the form:
    #
    # OrderedDict{
    #     (<dataset_name>, <metric_name>): <maximize>
    # }
    #
    # OrderedDict{
    #     (<dataset_name>, <metric_name>): list[<metric_value>]
    # }
    #
    metric_types: Dict[Tuple[str, str], bool] = OrderedDict()
    metric_values: Dict[Tuple[str, str], List[float]] = OrderedDict()
    for result_list in raw_results:
        for result in result_list:
            key = (result.dataset_name, result.metric_name)
            metric_types[key] = result.maximize
            metric_values.setdefault(key, [])
            metric_values[key].append(result.metric_value)

    # turn that into a list of tuples of the form:
    #
    # [
    #     (<dataset_name>, <metric_name>, mean(<values>), <maximize>, std_dev(<values>))
    # ]
    return [
        EvalResult(
            dataset_name=k[0],
            metric_name=k[1],
            metric_value=float(np.mean(v)),
            maximize=metric_types[k],
            metric_std_dev=float(np.std(v)),
        )
        for k, v in metric_values.items()
    ]


def cv(
    params: Dict[str, Any],
    train_set: Dataset,
    num_boost_round: int = 100,
    folds: Optional[Union[Iterable[Tuple[np.ndarray, np.ndarray]], _LGBMBaseCrossValidator]] = None,
    nfold: int = 5,
    stratified: bool = True,
    shuffle: bool = True,
    metrics: Optional[Union[str, List[str]]] = None,
    feval: Optional[Union[_LGBM_CustomMetricFunction, List[_LGBM_CustomMetricFunction]]] = None,
    init_model: Optional[Union[str, Path, Booster]] = None,
    fpreproc: Optional[_LGBM_PreprocFunction] = None,
    seed: int = 0,
    callbacks: Optional[List[Callable]] = None,
    eval_train_metric: bool = False,
    return_cvbooster: bool = False,
) -> Dict[str, Union[List[float], CVBooster]]:
    """Perform the cross-validation with given parameters.

    Parameters
    ----------
    params : dict
        Parameters for training. Values passed through ``params`` take precedence over those
        supplied via arguments.
    train_set : Dataset
        Data to be trained on.
    num_boost_round : int, optional (default=100)
        Number of boosting iterations.
    folds : generator or iterator of (train_idx, test_idx) tuples, scikit-learn splitter object or None, optional (default=None)
        If generator or iterator, it should yield the train and test indices for each fold.
        If object, it should be one of the scikit-learn splitter classes
        (https://scikit-learn.org/stable/modules/classes.html#splitter-classes)
        and have ``split`` method.
        This argument has highest priority over other data split arguments.
    nfold : int, optional (default=5)
        Number of folds in CV.
    stratified : bool, optional (default=True)
        Whether to perform stratified sampling.
    shuffle : bool, optional (default=True)
        Whether to shuffle before splitting data.
    metrics : str, list of str, or None, optional (default=None)
        Evaluation metrics to be monitored while CV.
        If not None, the metric in ``params`` will be overridden.
    feval : callable, list of callable, or None, optional (default=None)
        Customized evaluation function.
        Each evaluation function should accept two parameters: preds, eval_data,
        and return (metric_name, metric_value, maximize) or list of such tuples.

            preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                The predicted values.
                For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                If custom objective function is used, predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task in this case.
            eval_data : Dataset
                A ``Dataset`` to evaluate.
            metric_name : str
                Unique identifier for the metric (e.g. "custom_adjusted_mse").
            metric_value : float
                Value of the evaluation metric.
            maximize : bool
                Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        To ignore the default metric corresponding to the used objective,
        set ``metrics`` to the string ``"None"``.
    init_model : str, pathlib.Path, Booster or None, optional (default=None)
        Filename of LightGBM model or Booster instance used for continue training.
    fpreproc : callable or None, optional (default=None)
        Preprocessing function that takes (dtrain, dtest, params)
        and returns transformed versions of those.
    seed : int, optional (default=0)
        Seed used to generate the folds (passed to numpy.random.seed).
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.
    eval_train_metric : bool, optional (default=False)
        Whether to display the train metric in progress.
        The score of the metric is calculated again after each training step, so there is some impact on performance.
    return_cvbooster : bool, optional (default=False)
        Whether to return Booster models trained on each fold through ``CVBooster``.

    Note
    ----
    A custom objective function can be provided for the ``objective`` parameter.
    It should accept two parameters: preds, train_data and return (grad, hess).

        preds : numpy 1-D array or numpy 2-D array (for multi-class task)
            The predicted values.
            Predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task.
        train_data : Dataset
            The training dataset.
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.

    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
    and grad and hess should be returned in the same format.

    Returns
    -------
    eval_results : dict
        History of evaluation results of each metric.
        The dictionary has the following format:
        {'valid metric1-mean': [values], 'valid metric1-stdv': [values],
        'valid metric2-mean': [values], 'valid metric2-stdv': [values],
        ...}.
        If ``return_cvbooster=True``, also returns trained boosters wrapped in a ``CVBooster`` object via ``cvbooster`` key.
        If ``eval_train_metric=True``, also returns the train metric history.
        In this case, the dictionary has the following format:
        {'train metric1-mean': [values], 'valid metric1-mean': [values],
        'train metric2-mean': [values], 'valid metric2-mean': [values],
        ...}.
    """
    if not isinstance(train_set, Dataset):
        raise TypeError(f"cv() only accepts Dataset object, train_set has type '{type(train_set).__name__}'.")

    params = copy.deepcopy(params)
    params = _choose_param_value(
        main_param_name="objective",
        params=params,
        default_value=None,
    )
    fobj: Optional[_LGBM_CustomObjectiveFunction] = None
    if callable(params["objective"]):
        fobj = params["objective"]
        params["objective"] = "none"

    params = _choose_num_iterations(num_boost_round_kwarg=num_boost_round, params=params)
    num_boost_round = params["num_iterations"]
    if num_boost_round <= 0:
        raise ValueError(f"Number of boosting rounds must be greater than 0. Got {num_boost_round}.")

    # setting early stopping via global params should be possible
    params = _choose_param_value(
        main_param_name="early_stopping_round",
        params=params,
        default_value=None,
    )
    if params["early_stopping_round"] is None:
        params.pop("early_stopping_round")
    first_metric_only = params.get("first_metric_only", False)

    if isinstance(init_model, (str, Path)):
        predictor = _InnerPredictor.from_model_file(
            model_file=init_model,
            pred_parameter=params,
        )
    elif isinstance(init_model, Booster):
        predictor = _InnerPredictor.from_booster(
            booster=init_model,
            pred_parameter=dict(init_model.params, **params),
        )
    else:
        predictor = None

    if metrics is not None:
        for metric_alias in _ConfigAliases.get("metric"):
            params.pop(metric_alias, None)
        params["metric"] = metrics

    train_set._update_params(params)._set_predictor(predictor)

    results = defaultdict(list)
    cvbooster = _make_n_folds(
        full_data=train_set,
        folds=folds,
        nfold=nfold,
        params=params,
        seed=seed,
        fpreproc=fpreproc,
        stratified=stratified,
        shuffle=shuffle,
        eval_train_metric=eval_train_metric,
    )

    # setup callbacks
    if callbacks is None:
        callbacks_set = set()
    else:
        for i, cb in enumerate(callbacks):
            cb.__dict__.setdefault("order", i - len(callbacks))
        callbacks_set = set(callbacks)

    if callback._should_enable_early_stopping(params.get("early_stopping_round", 0)):
        callbacks_set.add(
            callback.early_stopping(
                stopping_rounds=params["early_stopping_round"],  # type: ignore[arg-type]
                first_metric_only=first_metric_only,
                min_delta=params.get("early_stopping_min_delta", 0.0),
                verbose=_choose_param_value(
                    main_param_name="verbosity",
                    params=params,
                    default_value=1,
                ).pop("verbosity")
                > 0,
            )
        )

    callbacks_before_iter_set = {cb for cb in callbacks_set if getattr(cb, "before_iteration", False)}
    callbacks_after_iter_set = callbacks_set - callbacks_before_iter_set
    callbacks_before_iter = sorted(callbacks_before_iter_set, key=attrgetter("order"))
    callbacks_after_iter = sorted(callbacks_after_iter_set, key=attrgetter("order"))

    for i in range(num_boost_round):
        for cb in callbacks_before_iter:
            cb(
                callback.CallbackEnv(
                    model=cvbooster,
                    params=params,
                    iteration=i,
                    begin_iteration=0,
                    end_iteration=num_boost_round,
                    evaluation_result_list=None,
                )
            )
        cvbooster.update(fobj=fobj)  # type: ignore[call-arg]
        evaluation_result_list = _agg_cv_result(cvbooster.eval_valid(feval))  # type: ignore[call-arg]
        for result in evaluation_result_list:
            results[f"{result.dataset_name} {result.metric_name}-mean"].append(result.metric_value)
            results[f"{result.dataset_name} {result.metric_name}-stdv"].append(result.metric_std_dev)  # type: ignore[arg-type]
        try:
            for cb in callbacks_after_iter:
                cb(
                    callback.CallbackEnv(
                        model=cvbooster,
                        params=params,
                        iteration=i,
                        begin_iteration=0,
                        end_iteration=num_boost_round,
                        evaluation_result_list=evaluation_result_list,
                    )
                )
        except callback.EarlyStopException as earlyStopException:
            cvbooster.best_iteration = earlyStopException.best_iteration + 1
            for bst in cvbooster.boosters:
                bst.best_iteration = cvbooster.best_iteration
            for k in results:
                results[k] = results[k][: cvbooster.best_iteration]
            break

    if return_cvbooster:
        results["cvbooster"] = cvbooster  # type: ignore[assignment]

    return dict(results)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/libpath.py <==
# coding: utf-8
"""Find the path to LightGBM dynamic library files."""

import ctypes
from os import environ
from pathlib import Path
from platform import system
from typing import List

__all__: List[str] = []


def _find_lib_path() -> List[str]:
    """Find the path to LightGBM library files.

    Returns
    -------
    lib_path: list of str
       List of all found library paths to LightGBM.
    """
    curr_path = Path(__file__).resolve()
    dll_path = [
        curr_path.parents[1],
        curr_path.parents[0] / "bin",
        curr_path.parents[0] / "lib",
    ]
    if system() in ("Windows", "Microsoft"):
        dll_path.append(curr_path.parents[1] / "Release")
        dll_path.append(curr_path.parents[1] / "windows" / "x64" / "DLL")
        dll_path = [p / "lib_lightgbm.dll" for p in dll_path]
    elif system() == "Darwin":
        dll_path = [p / "lib_lightgbm.dylib" for p in dll_path]
    else:
        dll_path = [p / "lib_lightgbm.so" for p in dll_path]
    lib_path = [str(p) for p in dll_path if p.is_file()]
    if not lib_path:
        dll_path_joined = "\n".join(map(str, dll_path))
        raise Exception(f"Cannot find lightgbm library file in following paths:\n{dll_path_joined}")
    return lib_path


# we don't need lib_lightgbm while building docs
_LIB: ctypes.CDLL
if environ.get("LIGHTGBM_BUILD_DOC", "False") == "True":
    from unittest.mock import Mock  # isort: skip

    _LIB = Mock(ctypes.CDLL)  # type: ignore
else:
    _LIB = ctypes.cdll.LoadLibrary(_find_lib_path()[0])


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/plotting.py <==
# coding: utf-8
"""Plotting library."""

import math
from copy import deepcopy
from io import BytesIO
from typing import TYPE_CHECKING, Any, Dict, List, Optional, Tuple, Union

import numpy as np

from .basic import Booster, _data_from_pandas, _is_zero, _log_warning, _MissingType
from .compat import pd_DataFrame
from .sklearn import LGBMModel

__all__ = [
    "create_tree_digraph",
    "plot_importance",
    "plot_metric",
    "plot_split_value_histogram",
    "plot_tree",
]

if TYPE_CHECKING:
    import matplotlib


def _check_not_tuple_of_2_elements(obj: Any, obj_name: str) -> None:
    """Check object is not tuple or does not have 2 elements."""
    if not isinstance(obj, tuple) or len(obj) != 2:
        raise TypeError(f"{obj_name} must be a tuple of 2 elements.")


def _float2str(value: float, precision: Optional[int]) -> str:
    return f"{value:.{precision}f}" if precision is not None and not isinstance(value, str) else str(value)


def plot_importance(
    booster: Union[Booster, LGBMModel],
    ax: "Optional[matplotlib.axes.Axes]" = None,
    height: float = 0.2,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Feature importance",
    xlabel: Optional[str] = "Feature importance",
    ylabel: Optional[str] = "Features",
    importance_type: str = "auto",
    max_num_features: Optional[int] = None,
    ignore_zero: bool = True,
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
    precision: Optional[int] = 3,
    **kwargs: Any,
) -> Any:
    """Plot model's feature importances.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance which feature importance should be plotted.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    height : float, optional (default=0.2)
        Bar height, passed to ``ax.barh()``.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Feature importance")
        Axes title.
        If None, title is disabled.
    xlabel : str or None, optional (default="Feature importance")
        X-axis title label.
        If None, title is disabled.
        @importance_type@ placeholder can be used, and it will be replaced with the value of ``importance_type`` parameter.
    ylabel : str or None, optional (default="Features")
        Y-axis title label.
        If None, title is disabled.
    importance_type : str, optional (default="auto")
        How the importance is calculated.
        If "auto", if ``booster`` parameter is LGBMModel, ``booster.importance_type`` attribute is used; "split" otherwise.
        If "split", result contains numbers of times the feature is used in a model.
        If "gain", result contains total gains of splits which use the feature.
    max_num_features : int or None, optional (default=None)
        Max number of top features displayed on plot.
        If None or <1, all features will be displayed.
    ignore_zero : bool, optional (default=True)
        Whether to ignore features with zero importance.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    **kwargs
        Other parameters passed to ``ax.barh()``.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with model's feature importances.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot importance.") from err

    if isinstance(booster, LGBMModel):
        if importance_type == "auto":
            importance_type = booster.importance_type
        booster = booster.booster_
    elif isinstance(booster, Booster):
        if importance_type == "auto":
            importance_type = "split"
    else:
        raise TypeError("booster must be Booster or LGBMModel.")

    importance = booster.feature_importance(importance_type=importance_type)
    feature_name = booster.feature_name()

    if not len(importance):
        raise ValueError("Booster's feature_importance is empty.")

    tuples = sorted(zip(feature_name, importance, strict=True), key=lambda x: x[1])
    if ignore_zero:
        tuples = [x for x in tuples if x[1] > 0]
    if max_num_features is not None and max_num_features > 0:
        tuples = tuples[-max_num_features:]
    if not tuples:
        raise ValueError(
            "No non-zero feature importances found. The model may have no splits. "
            "Use ignore_zero=False to show all features."
        )
    labels, values = zip(*tuples, strict=True)

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    ylocs = np.arange(len(values))
    ax.barh(ylocs, values, align="center", height=height, **kwargs)

    for x, y in zip(values, ylocs, strict=True):
        ax.text(x + 1, float(y), _float2str(x, precision) if importance_type == "gain" else x, va="center")

    ax.set_yticks(ylocs)
    ax.set_yticklabels(labels)

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        xlim = (0, max(values) * 1.1)
    ax.set_xlim(xlim)

    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        ylim = (-1, len(values))
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        xlabel = xlabel.replace("@importance_type@", importance_type)
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def plot_split_value_histogram(
    booster: Union[Booster, LGBMModel],
    feature: Union[int, str],
    bins: Union[int, str, None] = None,
    ax: "Optional[matplotlib.axes.Axes]" = None,
    width_coef: float = 0.8,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Split value histogram for feature with @index/name@ @feature@",
    xlabel: Optional[str] = "Feature split value",
    ylabel: Optional[str] = "Count",
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
    **kwargs: Any,
) -> Any:
    """Plot split value histogram for the specified feature of the model.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance of which feature split value histogram should be plotted.
    feature : int or str
        The feature name or index the histogram is plotted for.
        If int, interpreted as index.
        If str, interpreted as name.
    bins : int, str or None, optional (default=None)
        The maximum number of bins.
        If None, the number of bins equals number of unique split values.
        If str, it should be one from the list of the supported values by ``numpy.histogram()`` function.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    width_coef : float, optional (default=0.8)
        Coefficient for histogram bar width.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Split value histogram for feature with @index/name@ @feature@")
        Axes title.
        If None, title is disabled.
        @feature@ placeholder can be used, and it will be replaced with the value of ``feature`` parameter.
        @index/name@ placeholder can be used,
        and it will be replaced with ``index`` word in case of ``int`` type ``feature`` parameter
        or ``name`` word in case of ``str`` type ``feature`` parameter.
    xlabel : str or None, optional (default="Feature split value")
        X-axis title label.
        If None, title is disabled.
    ylabel : str or None, optional (default="Count")
        Y-axis title label.
        If None, title is disabled.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.
    **kwargs
        Other parameters passed to ``ax.bar()``.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with specified model's feature split value histogram.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
        from matplotlib.ticker import MaxNLocator  # noqa: PLC0415
    except ImportError as err:
        raise ImportError(
            "You must install matplotlib and restart your session to plot split value histogram."
        ) from err

    if isinstance(booster, LGBMModel):
        booster = booster.booster_
    elif not isinstance(booster, Booster):
        raise TypeError("booster must be Booster or LGBMModel.")

    hist, split_bins = booster.get_split_value_histogram(feature=feature, bins=bins, xgboost_style=False)
    if np.count_nonzero(hist) == 0:
        raise ValueError(f"Cannot plot split value histogram, because feature {feature} was not used in splitting")
    width = width_coef * (split_bins[1] - split_bins[0])
    centred = (split_bins[:-1] + split_bins[1:]) / 2

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    ax.bar(centred, hist, align="center", width=width, **kwargs)

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        range_result = split_bins[-1] - split_bins[0]
        xlim = (split_bins[0] - range_result * 0.2, split_bins[-1] + range_result * 0.2)
    ax.set_xlim(xlim)

    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        ylim = (0, max(hist) * 1.1)
    ax.set_ylim(ylim)

    if title is not None:
        title = title.replace("@feature@", str(feature))
        title = title.replace("@index/name@", ("name" if isinstance(feature, str) else "index"))
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def plot_metric(
    booster: Union[Dict, LGBMModel],
    metric: Optional[str] = None,
    dataset_names: Optional[List[str]] = None,
    ax: "Optional[matplotlib.axes.Axes]" = None,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Metric during training",
    xlabel: Optional[str] = "Iterations",
    ylabel: Optional[str] = "@metric@",
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
) -> Any:
    """Plot one metric during training.

    Parameters
    ----------
    booster : dict or LGBMModel
        Dictionary returned from ``lightgbm.train()`` or LGBMModel instance.
    metric : str or None, optional (default=None)
        The metric name to plot.
        Only one metric supported because different metrics have various scales.
        If None, first metric picked from dictionary (according to hashcode).
    dataset_names : list of str, or None, optional (default=None)
        List of the dataset names which are used to calculate metric to plot.
        If None, all datasets are used.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Metric during training")
        Axes title.
        If None, title is disabled.
    xlabel : str or None, optional (default="Iterations")
        X-axis title label.
        If None, title is disabled.
    ylabel : str or None, optional (default="@metric@")
        Y-axis title label.
        If 'auto', metric name is used.
        If None, title is disabled.
        @metric@ placeholder can be used, and it will be replaced with metric name.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with metric's history over the training.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot metric.") from err

    if isinstance(booster, LGBMModel):
        eval_results = deepcopy(booster.evals_result_)
    elif isinstance(booster, dict):
        eval_results = deepcopy(booster)
    elif isinstance(booster, Booster):
        raise TypeError(
            "booster must be dict or LGBMModel. To use plot_metric with Booster type, first record the metrics using record_evaluation callback then pass that to plot_metric as argument `booster`"
        )
    else:
        raise TypeError("booster must be dict or LGBMModel.")

    num_data = len(eval_results)

    if not num_data:
        raise ValueError("eval results cannot be empty.")

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    if dataset_names is None:
        dataset_names_iter = iter(eval_results.keys())
    elif not isinstance(dataset_names, (list, tuple, set)) or not dataset_names:
        raise ValueError("dataset_names should be iterable and cannot be empty")
    else:
        dataset_names_iter = iter(dataset_names)

    name = next(dataset_names_iter)  # take one as sample
    metrics_for_one = eval_results[name]
    num_metric = len(metrics_for_one)
    if metric is None:
        if num_metric > 1:
            _log_warning("More than one metric available, picking one to plot.")
        metric, results = metrics_for_one.popitem()
    else:
        if metric not in metrics_for_one:
            raise KeyError("No given metric in eval results.")
        results = metrics_for_one[metric]
    num_iteration = len(results)
    max_result = max(results)
    min_result = min(results)
    x_ = range(num_iteration)
    ax.plot(x_, results, label=name)

    for name in dataset_names_iter:
        metrics_for_one = eval_results[name]
        results = metrics_for_one[metric]
        max_result = max(*results, max_result)
        min_result = min(*results, min_result)
        ax.plot(x_, results, label=name)

    ax.legend(loc="best")

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        xlim = (0, num_iteration)
    ax.set_xlim(xlim)

    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        range_result = max_result - min_result
        ylim = (min_result - range_result * 0.2, max_result + range_result * 0.2)
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ylabel = ylabel.replace("@metric@", metric)
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def _determine_direction_for_numeric_split(
    *,
    fval: float,
    threshold: float,
    missing_type_str: str,
    default_left: bool,
) -> str:
    missing_type = _MissingType(missing_type_str)
    if math.isnan(fval) and missing_type != _MissingType.NAN:
        fval = 0.0
    if (missing_type == _MissingType.ZERO and _is_zero(fval)) or (
        missing_type == _MissingType.NAN and math.isnan(fval)
    ):
        direction = "left" if default_left else "right"
    else:
        direction = "left" if fval <= threshold else "right"
    return direction


def _determine_direction_for_categorical_split(fval: float, thresholds: str) -> str:
    if math.isnan(fval) or int(fval) < 0:
        return "right"
    int_thresholds = {int(t) for t in thresholds.split("||")}
    return "left" if int(fval) in int_thresholds else "right"


def _to_graphviz(
    *,
    tree_info: Dict[str, Any],
    show_info: List[str],
    feature_names: Union[List[str], None],
    precision: Optional[int],
    orientation: str,
    constraints: Optional[List[int]],
    example_case: Optional[Union[np.ndarray, pd_DataFrame]],
    max_category_values: int,
    **kwargs: Any,
) -> Any:
    """Convert specified tree to graphviz instance.

    See:
      - https://graphviz.readthedocs.io/en/stable/api.html#digraph
    """
    try:
        from graphviz import Digraph  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install graphviz and restart your session to plot tree.") from err

    def add(
        root: Dict[str, Any], total_count: int, parent: Optional[str], decision: Optional[str], highlight: bool
    ) -> None:
        """Recursively add node or edge."""
        fillcolor = "white"
        style = ""
        tooltip = None
        if highlight:
            color = "blue"
            penwidth = "3"
        else:
            color = "black"
            penwidth = "1"
        if "split_index" in root:  # non-leaf
            shape = "rectangle"
            l_dec = "yes"
            r_dec = "no"
            threshold = root["threshold"]
            if root["decision_type"] == "<=":
                operator = "&#8804;"
            elif root["decision_type"] == "==":
                operator = "="
            else:
                raise ValueError("Invalid decision type in tree model.")
            name = f"split{root['split_index']}"
            split_feature = root["split_feature"]
            if feature_names is not None:
                label = f"<B>{feature_names[split_feature]}</B> {operator}"
            else:
                label = f"feature <B>{split_feature}</B> {operator} "
            direction = None
            if example_case is not None:
                if root["decision_type"] == "==":
                    direction = _determine_direction_for_categorical_split(
                        fval=example_case[split_feature], thresholds=root["threshold"]
                    )
                else:
                    direction = _determine_direction_for_numeric_split(
                        fval=example_case[split_feature],
                        threshold=root["threshold"],
                        missing_type_str=root["missing_type"],
                        default_left=root["default_left"],
                    )
            if root["decision_type"] == "==":
                category_values = root["threshold"].split("||")
                if len(category_values) > max_category_values:
                    tooltip = root["threshold"]
                    threshold = "||".join(category_values[:2]) + "||...||" + category_values[-1]

            label += f"<B>{_float2str(threshold, precision)}</B>"
            for info in ["split_gain", "internal_value", "internal_weight", "internal_count", "data_percentage"]:
                if info in show_info:
                    output = info.split("_")[-1]
                    if info in {"split_gain", "internal_value", "internal_weight"}:
                        label += f"<br/>{_float2str(root[info], precision)} {output}"
                    elif info == "internal_count":
                        label += f"<br/>{output}: {root[info]}"
                    elif info == "data_percentage":
                        label += f"<br/>{_float2str(root['internal_count'] / total_count * 100, 2)}% of data"

            if constraints:
                if constraints[root["split_feature"]] == 1:
                    fillcolor = "#ddffdd"  # light green
                if constraints[root["split_feature"]] == -1:
                    fillcolor = "#ffdddd"  # light red
                style = "filled"
            label = f"<{label}>"
            add(
                root=root["left_child"],
                total_count=total_count,
                parent=name,
                decision=l_dec,
                highlight=highlight and direction == "left",
            )
            add(
                root=root["right_child"],
                total_count=total_count,
                parent=name,
                decision=r_dec,
                highlight=highlight and direction == "right",
            )
        else:  # leaf
            shape = "ellipse"
            name = f"leaf{root['leaf_index']}"
            label = f"leaf {root['leaf_index']}: "
            label += f"<B>{_float2str(root['leaf_value'], precision)}</B>"
            if "leaf_weight" in show_info:
                label += f"<br/>{_float2str(root['leaf_weight'], precision)} weight"
            if "leaf_count" in show_info:
                label += f"<br/>count: {root['leaf_count']}"
            if "data_percentage" in show_info:
                label += f"<br/>{_float2str(root['leaf_count'] / total_count * 100, 2)}% of data"
            label = f"<{label}>"
        graph.node(
            name,
            label=label,
            shape=shape,
            style=style,
            fillcolor=fillcolor,
            color=color,
            penwidth=penwidth,
            tooltip=tooltip,
        )
        if parent is not None:
            graph.edge(parent, name, decision, color=color, penwidth=penwidth)

    graph = Digraph(**kwargs)
    rankdir = "LR" if orientation == "horizontal" else "TB"
    graph.attr("graph", nodesep="0.05", ranksep="0.3", rankdir=rankdir)
    if "internal_count" in tree_info["tree_structure"]:
        add(
            root=tree_info["tree_structure"],
            total_count=tree_info["tree_structure"]["internal_count"],
            parent=None,
            decision=None,
            highlight=example_case is not None,
        )
    else:
        raise Exception("Cannot plot trees with no split")

    if constraints:
        # "#ddffdd" is light green, "#ffdddd" is light red
        legend = """<
            <TABLE BORDER="0" CELLBORDER="1" CELLSPACING="0" CELLPADDING="4">
             <TR>
              <TD COLSPAN="2"><B>Monotone constraints</B></TD>
             </TR>
             <TR>
              <TD>Increasing</TD>
              <TD BGCOLOR="#ddffdd"></TD>
             </TR>
             <TR>
              <TD>Decreasing</TD>
              <TD BGCOLOR="#ffdddd"></TD>
             </TR>
            </TABLE>
           >"""
        graph.node("legend", label=legend, shape="rectangle", color="white")
    return graph


def create_tree_digraph(
    booster: Union[Booster, LGBMModel],
    tree_index: int = 0,
    show_info: Optional[List[str]] = None,
    precision: Optional[int] = 3,
    orientation: str = "horizontal",
    example_case: Optional[Union[np.ndarray, pd_DataFrame]] = None,
    max_category_values: int = 10,
    **kwargs: Any,
) -> Any:
    """Create a digraph representation of specified tree.

    Each node in the graph represents a node in the tree.

    Non-leaf nodes have labels like ``Column_10 <= 875.9``, which means
    "this node splits on the feature named "Column_10", with threshold 875.9".

    Leaf nodes have labels like ``leaf 2: 0.422``, which means "this node is a
    leaf node, and the predicted value for records that fall into this node
    is 0.422". The number (``2``) is an internal unique identifier and doesn't
    have any special meaning.

    .. note::

        For more information please visit
        https://graphviz.readthedocs.io/en/stable/api.html#digraph.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance to be converted.
    tree_index : int, optional (default=0)
        The index of a target tree to convert.
    show_info : list of str, or None, optional (default=None)
        What information should be shown in nodes.

            - ``'split_gain'`` : gain from adding this split to the model
            - ``'internal_value'`` : raw predicted value that would be produced by this node if it was a leaf node
            - ``'internal_count'`` : number of records from the training data that fall into this non-leaf node
            - ``'internal_weight'`` : total weight of all nodes that fall into this non-leaf node
            - ``'leaf_count'`` : number of records from the training data that fall into this leaf node
            - ``'leaf_weight'`` : total weight (sum of Hessian) of all observations that fall into this leaf node
            - ``'data_percentage'`` : percentage of training data that fall into this node
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    orientation : str, optional (default='horizontal')
        Orientation of the tree.
        Can be 'horizontal' or 'vertical'.
    example_case : numpy 2-D array, pandas DataFrame or None, optional (default=None)
        Single row with the same structure as the training data.
        If not None, the plot will highlight the path that sample takes through the tree.

        .. versionadded:: 4.0.0

    max_category_values : int, optional (default=10)
        The maximum number of category values to display in tree nodes, if the number of thresholds is greater than this value, thresholds will be collapsed and displayed on the label tooltip instead.

        .. warning::

            Consider wrapping the SVG string of the tree graph with ``IPython.display.HTML`` when running on JupyterLab to get the `tooltip <https://graphviz.org/docs/attrs/tooltip>`_ working right.

            Example:

            .. code-block:: python

                from IPython.display import HTML

                graph = lgb.create_tree_digraph(clf, max_category_values=5)
                HTML(graph._repr_image_svg_xml())

        .. versionadded:: 4.0.0

    **kwargs
        Other parameters passed to ``Digraph`` constructor.
        Check https://graphviz.readthedocs.io/en/stable/api.html#digraph for the full list of supported parameters.

    Returns
    -------
    graph : graphviz.Digraph
        The digraph representation of specified tree.
    """
    if isinstance(booster, LGBMModel):
        booster = booster.booster_
    elif not isinstance(booster, Booster):
        raise TypeError("booster must be Booster or LGBMModel.")

    model = booster.dump_model()
    tree_infos = model["tree_info"]
    feature_names = model.get("feature_names", None)
    monotone_constraints = model.get("monotone_constraints", None)

    if tree_index < len(tree_infos):
        tree_info = tree_infos[tree_index]
    else:
        raise IndexError("tree_index is out of range.")

    if show_info is None:
        show_info = []

    if example_case is not None:
        if not isinstance(example_case, (np.ndarray, pd_DataFrame)) or example_case.ndim != 2:
            raise ValueError("example_case must be a numpy 2-D array or a pandas DataFrame")
        if example_case.shape[0] != 1:
            raise ValueError("example_case must have a single row.")
        if isinstance(example_case, pd_DataFrame):
            example_case = _data_from_pandas(
                data=example_case,
                feature_name="auto",
                categorical_feature="auto",
                pandas_categorical=booster.pandas_categorical,
            )[0]
        example_case = example_case[0]

    return _to_graphviz(
        tree_info=tree_info,
        show_info=show_info,
        feature_names=feature_names,
        precision=precision,
        orientation=orientation,
        constraints=monotone_constraints,
        example_case=example_case,
        max_category_values=max_category_values,
        **kwargs,
    )


def plot_tree(
    booster: Union[Booster, LGBMModel],
    ax: "Optional[matplotlib.axes.Axes]" = None,
    tree_index: int = 0,
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    show_info: Optional[List[str]] = None,
    precision: Optional[int] = 3,
    orientation: str = "horizontal",
    example_case: Optional[Union[np.ndarray, pd_DataFrame]] = None,
    **kwargs: Any,
) -> Any:
    """Plot specified tree.

    Each node in the graph represents a node in the tree.

    Non-leaf nodes have labels like ``Column_10 <= 875.9``, which means
    "this node splits on the feature named "Column_10", with threshold 875.9".

    Leaf nodes have labels like ``leaf 2: 0.422``, which means "this node is a
    leaf node, and the predicted value for records that fall into this node
    is 0.422". The number (``2``) is an internal unique identifier and doesn't
    have any special meaning.

    .. note::

        It is preferable to use ``create_tree_digraph()`` because of its lossless quality
        and returned objects can be also rendered and displayed directly inside a Jupyter notebook.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance to be plotted.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    tree_index : int, optional (default=0)
        The index of a target tree to plot.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    show_info : list of str, or None, optional (default=None)
        What information should be shown in nodes.

            - ``'split_gain'`` : gain from adding this split to the model
            - ``'internal_value'`` : raw predicted value that would be produced by this node if it was a leaf node
            - ``'internal_count'`` : number of records from the training data that fall into this non-leaf node
            - ``'internal_weight'`` : total weight of all nodes that fall into this non-leaf node
            - ``'leaf_count'`` : number of records from the training data that fall into this leaf node
            - ``'leaf_weight'`` : total weight (sum of Hessian) of all observations that fall into this leaf node
            - ``'data_percentage'`` : percentage of training data that fall into this node
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    orientation : str, optional (default='horizontal')
        Orientation of the tree.
        Can be 'horizontal' or 'vertical'.
    example_case : numpy 2-D array, pandas DataFrame or None, optional (default=None)
        Single row with the same structure as the training data.
        If not None, the plot will highlight the path that sample takes through the tree.

        .. versionadded:: 4.0.0

    **kwargs
        Other parameters passed to ``Digraph`` constructor.
        Check https://graphviz.readthedocs.io/en/stable/api.html#digraph for the full list of supported parameters.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with single tree.
    """
    try:
        import matplotlib.image  # noqa: PLC0415
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot tree.") from err

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    graph = create_tree_digraph(
        booster=booster,
        tree_index=tree_index,
        show_info=show_info,
        precision=precision,
        orientation=orientation,
        example_case=example_case,
        **kwargs,
    )

    s = BytesIO()
    s.write(graph.pipe(format="png"))
    s.seek(0)
    img = matplotlib.image.imread(s)

    ax.imshow(img)
    ax.axis("off")
    return ax


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/sklearn.py <==
# coding: utf-8
"""Scikit-learn wrapper interface for LightGBM."""

import copy
import warnings
from inspect import signature
from pathlib import Path
from typing import TYPE_CHECKING, Any, Callable, Dict, List, Optional, Tuple, Union

import narwhals as nw
import narwhals.dependencies as nwd
import narwhals.typing as nwt
import numpy as np
import scipy.sparse

from .basic import (
    _MULTICLASS_OBJECTIVES,
    Booster,
    Dataset,
    LGBMDeprecationWarning,
    LightGBMError,
    _choose_param_value,
    _ConfigAliases,
    _LGBM_BoosterBestScoreType,
    _LGBM_CategoricalFeatureConfiguration,
    _LGBM_EvalFunctionResultType,
    _LGBM_FeatureNameConfiguration,
    _LGBM_GroupType,
    _LGBM_InitScoreType,
    _LGBM_LabelType,
    _LGBM_PredictReturnType,
    _LGBM_WeightType,
    _log_warning,
)
from .callback import _EvalResultDict, record_evaluation
from .compat import (
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG,
    SKLEARN_INSTALLED,
    LGBMNotFittedError,
    _LGBMAssertAllFinite,
    _LGBMCheckClassificationTargets,
    _LGBMCheckSampleWeight,
    _LGBMClassifierBase,
    _LGBMComputeSampleWeight,
    _LGBMCpuCount,
    _LGBMLabelEncoder,
    _LGBMModelBase,
    _LGBMRegressorBase,
    _LGBMValidateData,
    _sklearn_version,
    pd_DataFrame,
)
from .engine import train

if TYPE_CHECKING:
    from .compat import _sklearn_Tags


__all__ = [
    "LGBMClassifier",
    "LGBMModel",
    "LGBMRanker",
    "LGBMRegressor",
]

_LGBM_ScikitMatrixLike = Union[
    List[Union[List[float], List[int]]],
    np.ndarray,
    pd_DataFrame,
    nwt.IntoDataFrame,
    scipy.sparse.spmatrix,
]
_LGBM_ScikitCustomObjectiveFunction = Union[
    # f(labels, preds)
    Callable[
        [Optional[np.ndarray], np.ndarray],
        Tuple[np.ndarray, np.ndarray],
    ],
    # f(labels, preds, weights)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        Tuple[np.ndarray, np.ndarray],
    ],
    # f(labels, preds, weights, group)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        Tuple[np.ndarray, np.ndarray],
    ],
]
_LGBM_ScikitCustomEvalFunction = Union[
    # f(labels, preds)
    Callable[
        [Optional[np.ndarray], np.ndarray],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray],
        List[_LGBM_EvalFunctionResultType],
    ],
    # f(labels, preds, weights)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        List[_LGBM_EvalFunctionResultType],
    ],
    # f(labels, preds, weights, group)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        List[_LGBM_EvalFunctionResultType],
    ],
]
_LGBM_ScikitEvalMetricType = Union[
    str,
    _LGBM_ScikitCustomEvalFunction,
    List[Union[str, _LGBM_ScikitCustomEvalFunction]],
]
_LGBM_ScikitValidSet = Tuple[_LGBM_ScikitMatrixLike, _LGBM_LabelType]


def _get_group_from_constructed_dataset(dataset: Dataset) -> Optional[np.ndarray]:
    group = dataset.get_group()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve query groups from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert group is None or isinstance(group, np.ndarray), error_msg
    return group


def _get_label_from_constructed_dataset(dataset: Dataset) -> np.ndarray:
    label = dataset.get_label()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve labels from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert isinstance(label, np.ndarray), error_msg
    return label


def _get_weight_from_constructed_dataset(dataset: Dataset) -> Optional[np.ndarray]:
    weight = dataset.get_weight()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve weights from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert weight is None or isinstance(weight, np.ndarray), error_msg
    return weight


class _ObjectiveFunctionWrapper:
    """Proxy class for objective function."""

    def __init__(self, func: _LGBM_ScikitCustomObjectiveFunction):
        """Construct a proxy class.

        This class transforms objective function to match objective function with signature ``new_func(preds, dataset)``
        as expected by ``lightgbm.engine.train``.

        Parameters
        ----------
        func : callable
            Expects a callable with following signatures:
            ``func(y_true, y_pred)``,
            ``func(y_true, y_pred, weight)``
            or ``func(y_true, y_pred, weight, group)``
            and returns (grad, hess):

                y_true : numpy 1-D array of shape = [n_samples]
                    The target values.
                y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                    The predicted values.
                    Predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task.
                weight : numpy 1-D array of shape = [n_samples]
                    The weight of samples. Weights should be non-negative.
                group : numpy 1-D array
                    Group/query data.
                    Only used in the learning-to-rank task.
                    sum(group) = n_samples.
                    For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                    where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
                grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape [n_samples, n_classes] (for multi-class task)
                    The value of the first order derivative (gradient) of the loss
                    with respect to the elements of y_pred for each sample point.
                hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                    The value of the second order derivative (Hessian) of the loss
                    with respect to the elements of y_pred for each sample point.

        .. note::

            For multi-class task, y_pred is a numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.
        """
        self.func = func

    def __call__(
        self,
        preds: np.ndarray,
        dataset: Dataset,
    ) -> Tuple[np.ndarray, np.ndarray]:
        """Call passed function with appropriate arguments.

        Parameters
        ----------
        preds : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
        dataset : Dataset
            The training dataset.

        Returns
        -------
        grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.
        """
        labels = _get_label_from_constructed_dataset(dataset)
        argc = len(signature(self.func).parameters)
        if argc == 2:
            grad, hess = self.func(labels, preds)  # type: ignore[call-arg]
            return grad, hess

        weight = _get_weight_from_constructed_dataset(dataset)
        if argc == 3:
            grad, hess = self.func(labels, preds, weight)  # type: ignore[call-arg]
            return grad, hess

        if argc == 4:
            group = _get_group_from_constructed_dataset(dataset)
            return self.func(labels, preds, weight, group)  # type: ignore[call-arg]

        raise TypeError(f"Self-defined objective function should have 2, 3 or 4 arguments, got {argc}")


class _EvalFunctionWrapper:
    """Proxy class for evaluation function."""

    def __init__(self, func: _LGBM_ScikitCustomEvalFunction):
        """Construct a proxy class.

        This class transforms evaluation function to match evaluation function with signature ``new_func(preds, dataset)``
        as expected by ``lightgbm.engine.train``.

        Parameters
        ----------
        func : callable
            Expects a callable with following signatures:
            ``func(y_true, y_pred)``,
            ``func(y_true, y_pred, weight)``
            or ``func(y_true, y_pred, weight, group)``
            and returns (metric_name, metric_value, maximize) or
            list of (metric_name, metric_value, maximize):

                y_true : numpy 1-D array of shape = [n_samples]
                    The target values.
                y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array shape = [n_samples, n_classes] (for multi-class task)
                    The predicted values.
                    In case of custom ``objective``, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                weight : numpy 1-D array of shape = [n_samples]
                    The weight of samples. Weights should be non-negative.
                group : numpy 1-D array
                    Group/query data.
                    Only used in the learning-to-rank task.
                    sum(group) = n_samples.
                    For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                    where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
        """
        self.func = func

    def __call__(
        self,
        preds: np.ndarray,
        dataset: Dataset,
    ) -> Union[_LGBM_EvalFunctionResultType, List[_LGBM_EvalFunctionResultType]]:
        """Call passed function with appropriate arguments.

        Parameters
        ----------
        preds : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
        dataset : Dataset
            The training dataset.

        Returns
        -------
        metric_name : str
            Unique identifier for the metric (e.g. "custom_adjusted_mse").
        metric_value : float
            Value of the evaluation metric.
        maximize : bool
            Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
        """
        labels = _get_label_from_constructed_dataset(dataset)
        argc = len(signature(self.func).parameters)
        if argc == 2:
            return self.func(labels, preds)  # type: ignore[call-arg]

        weight = _get_weight_from_constructed_dataset(dataset)
        if argc == 3:
            return self.func(labels, preds, weight)  # type: ignore[call-arg]

        if argc == 4:
            group = _get_group_from_constructed_dataset(dataset)
            return self.func(labels, preds, weight, group)  # type: ignore[call-arg]

        raise TypeError(f"Self-defined eval function should have 2, 3 or 4 arguments, got {argc}")


# documentation templates for LGBMModel methods are shared between the classes in
# this module and those in the ``dask`` module

_lgbmmodel_doc_fit = """
    Build a gradient boosting model from the training set (X, y).

    Parameters
    ----------
    X : {X_shape}
        Input feature matrix.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    y : {y_shape}
        The target values (class labels in classification, real numbers in regression).

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    sample_weight : {sample_weight_shape}
        Weights of training data. Weights should be non-negative.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    init_score : {init_score_shape}
        Init score of training data.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    group : {group_shape}
        Group/query data.
        Only used in the learning-to-rank task.
        sum(group) = n_samples.
        For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
        where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    eval_set : list or None, optional (default=None)
        .. deprecated:: 4.7.0
            A list of (X, y) tuple pairs to use as validation sets.
            Use ``eval_X`` and ``eval_y`` instead.
    eval_names : list of str, or None, optional (default=None)
        Unique identifiers for each evaluation dataset.
        Should be the same length as ``eval_set`` / ``eval_X``.
    eval_sample_weight : {eval_sample_weight_shape}
        Weights of eval data. Weights should be non-negative.
    eval_class_weight : list or None, optional (default=None)
        Class weights of eval data.
    eval_init_score : {eval_init_score_shape}
        Init score of eval data.
    eval_group : {eval_group_shape}
        Group data of eval data.
    eval_metric : str, callable, list or None, optional (default=None)
        If str, it should be a built-in evaluation metric to use.
        If callable, it should be a custom evaluation metric, see note below for more details.
        If list, it can be a list of built-in metrics, a list of custom evaluation metrics, or a mix of both.
        In either case, the ``metric`` from the model parameters will be evaluated and used as well.
        Default: 'l2' for LGBMRegressor, 'logloss' for LGBMClassifier, 'ndcg' for LGBMRanker.
    feature_name : list of str, or 'auto', optional (default='auto')
        Feature names.
        If 'auto' and data is pandas DataFrame, data columns names are used.
    categorical_feature : list of str or int, or 'auto', optional (default='auto')
        Categorical features.
        If list of int, interpreted as indices.
        If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
        If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
        All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
        Large values could be memory consuming. Consider using consecutive integers starting from zero.
        All negative values in categorical features will be treated as missing values.
        The output cannot be monotonically constrained with respect to a categorical feature.
        Floating point numbers in categorical features will be rounded towards 0.
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.
    init_model : str, pathlib.Path, Booster, LGBMModel or None, optional (default=None)
        Filename of LightGBM model, Booster instance or LGBMModel instance used for continue training.
    eval_X : {X_shape}, or tuple of such inputs, or None, optional (default=None)
        Feature matrix or tuple thereof, e.g. ``(X_val0, X_val1)``, to use as validation sets.

        .. versionadded:: 4.7.0

    eval_y : {y_shape}, or tuple of such inputs, or None, optional (default=None)
        Target values or tuple thereof, e.g. ``(y_val0, y_val1)``, to use as validation sets.

        .. versionadded:: 4.7.0

    Returns
    -------
    self : LGBMModel
        Returns self.
    """

_lgbmmodel_doc_custom_eval_note = """
    Note
    ----
    Custom eval function expects a callable with following signatures:
    ``func(y_true, y_pred)``, ``func(y_true, y_pred, weight)`` or
    ``func(y_true, y_pred, weight, group)``
    and returns (metric_name, metric_value, maximize) or
    list of (metric_name, metric_value, maximize):

        y_true : numpy 1-D array of shape = [n_samples]
            The target values.
        y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
            In case of custom ``objective``, predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task in this case.
        weight : numpy 1-D array of shape = [n_samples]
            The weight of samples. Weights should be non-negative.
        group : numpy 1-D array
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
        metric_name : str
            Unique identifier for the metric (e.g. "custom_adjusted_mse").
        metric_value : float
            Value of the evaluation metric.
        maximize : bool
            Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
"""

_lgbmmodel_doc_predict = """
    {description}

    Parameters
    ----------
    X : {X_shape}
        Input features matrix.
    raw_score : bool, optional (default=False)
        Whether to predict raw scores.
    start_iteration : int, optional (default=0)
        Start index of the iteration to predict.
        If <= 0, starts from the first iteration.
    num_iteration : int or None, optional (default=None)
        Total number of iterations used in the prediction.
        If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
        otherwise, all iterations from ``start_iteration`` are used (no limits).
        If <= 0, all iterations from ``start_iteration`` are used (no limits).
    pred_leaf : bool, optional (default=False)
        Whether to predict leaf index.
    pred_contrib : bool, optional (default=False)
        Whether to predict feature contributions.

        .. note::

            If you want to get more explanations for your model's predictions using SHAP values,
            like SHAP interaction values,
            you can install the shap package (https://github.com/slundberg/shap).
            Note that unlike the shap package, with ``pred_contrib`` we return a matrix with an extra
            column, where the last column is the expected value.

    validate_features : bool, optional (default=False)
        If True, ensure that the features used to predict match the ones used to train.
        Used only if data is pandas DataFrame.
    **kwargs
        Other parameters for the prediction.

    Returns
    -------
    {output_name} : {predicted_result_shape}
        The predicted values.
    X_leaves : {X_leaves_shape}
        If ``pred_leaf=True``, the predicted leaf of every tree for each sample.
    X_SHAP_values : {X_SHAP_values_shape}
        If ``pred_contrib=True``, the feature contributions for each sample.
    """


def _extract_evaluation_meta_data(
    *,
    collection: Optional[Union[Dict[Any, Any], List[Any]]],
    name: str,
    i: int,
) -> Optional[Any]:
    """Try to extract the ith element of one of the ``eval_*`` inputs."""
    if collection is None:
        return None
    elif isinstance(collection, list):
        # It's possible, for example, to pass 3 eval sets through `eval_set`,
        # but only 1 init_score through `eval_init_score`.
        #
        # This if-else accounts for that possibility.
        if len(collection) > i:
            return collection[i]
        else:
            return None
    elif isinstance(collection, dict):
        return collection.get(i, None)
    else:
        raise TypeError(f"{name} should be dict or list")


def _validate_eval_set_Xy(
    *,
    eval_set: Optional[List[_LGBM_ScikitValidSet]],
    eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]],
    eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]],
) -> Optional[List[_LGBM_ScikitValidSet]]:
    """Validate eval args.

    Returns
    -------
    eval_set
    """
    if eval_set is not None:
        msg = "The argument 'eval_set' is deprecated, use 'eval_X' and 'eval_y' instead."
        warnings.warn(msg, category=LGBMDeprecationWarning, stacklevel=2)
        if eval_X is not None or eval_y is not None:
            raise ValueError("Specify either 'eval_set' or 'eval_X' and 'eval_y', but not both.")
        if isinstance(eval_set, tuple):
            return [eval_set]
        else:
            return eval_set
    if (eval_X is None) != (eval_y is None):
        raise ValueError("You must specify eval_X and eval_y, not just one of them.")
    if eval_set is None and eval_X is not None:
        if isinstance(eval_X, tuple) != isinstance(eval_y, tuple):
            raise ValueError("If eval_X is a tuple, y_val must be a tuple of same length, and vice versa.")
        if isinstance(eval_X, tuple) and isinstance(eval_y, tuple):
            if len(eval_X) != len(eval_y):
                raise ValueError("If eval_X is a tuple, y_val must be a tuple of same length, and vice versa.")
        if isinstance(eval_X, tuple) and isinstance(eval_y, tuple):
            eval_set = list(zip(eval_X, eval_y, strict=True))
        else:
            eval_set = [(eval_X, eval_y)]
    return eval_set


class LGBMModel(_LGBMModelBase):
    """Implementation of the scikit-learn API for LightGBM."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ):
        r"""Construct a gradient boosting model.

        Parameters
        ----------
        boosting_type : str, optional (default='gbdt')
            'gbdt', traditional Gradient Boosting Decision Tree.
            'dart', Dropouts meet Multiple Additive Regression Trees.
            'rf', Random Forest.
        num_leaves : int, optional (default=31)
            Maximum tree leaves for base learners.
        max_depth : int, optional (default=-1)
            Maximum tree depth for base learners, <=0 means no limit.
            If setting this to a positive value, consider also changing ``num_leaves`` to ``<= 2^max_depth``.
        learning_rate : float, optional (default=0.1)
            Boosting learning rate.
            You can use ``callbacks`` parameter of ``fit`` method to shrink/adapt learning rate
            in training using ``reset_parameter`` callback.
            Note, that this will ignore the ``learning_rate`` argument in training.
        n_estimators : int, optional (default=100)
            Number of boosted trees to fit.
        subsample_for_bin : int, optional (default=200000)
            Number of samples for constructing bins.
        objective : str, callable or None, optional (default=None)
            Specify the learning task and the corresponding learning objective or
            a custom objective function to be used (see note below).
            Default: 'regression' for LGBMRegressor, 'binary' or 'multiclass' for LGBMClassifier, 'lambdarank' for LGBMRanker.
        class_weight : dict, 'balanced' or None, optional (default=None)
            Weights associated with classes in the form ``{class_label: weight}``.
            Use this parameter only for multi-class classification task;
            for binary classification task you may use ``is_unbalance`` or ``scale_pos_weight`` parameters.
            Note, that the usage of all these parameters will result in poor estimates of the individual class probabilities.
            You may want to consider performing probability calibration
            (https://scikit-learn.org/stable/modules/calibration.html) of your model.
            The 'balanced' mode uses the values of y to automatically adjust weights
            inversely proportional to class frequencies in the input data as ``n_samples / (n_classes * np.bincount(y))``.
            If None, all classes are supposed to have weight one.
            Note, that these weights will be multiplied with ``sample_weight`` (passed through the ``fit`` method)
            if ``sample_weight`` is specified.
        min_split_gain : float, optional (default=0.)
            Minimum loss reduction required to make a further partition on a leaf node of the tree.
        min_child_weight : float, optional (default=1e-3)
            Minimum sum of instance weight (Hessian) needed in a child (leaf).
        min_child_samples : int, optional (default=20)
            Minimum number of data needed in a child (leaf).
        subsample : float, optional (default=1.)
            Subsample ratio of the training instance.
        subsample_freq : int, optional (default=0)
            Frequency of subsample, <=0 means no enable.
        colsample_bytree : float, optional (default=1.)
            Subsample ratio of columns when constructing each tree.
        reg_alpha : float, optional (default=0.)
            L1 regularization term on weights.
        reg_lambda : float, optional (default=0.)
            L2 regularization term on weights.
        random_state : int, RandomState object or None, optional (default=None)
            Random number seed.
            If int, this number is used to seed the C++ code.
            If RandomState or Generator object (numpy), a random integer is picked based on its state to seed the C++ code.
            If None, default seeds in C++ code are used.
        n_jobs : int or None, optional (default=None)
            Number of parallel threads to use for training (can be changed at prediction time by
            passing it as an extra keyword argument).

            For better performance, it is recommended to set this to the number of physical cores
            in the CPU.

            Negative integers are interpreted as following joblib's formula (n_cpus + 1 + n_jobs), just like
            scikit-learn (so e.g. -1 means using all threads). A value of zero corresponds the default number of
            threads configured for OpenMP in the system. A value of ``None`` (the default) corresponds
            to using the number of physical cores in the system (its correct detection requires
            either the ``joblib`` or the ``psutil`` util libraries to be installed).

            .. versionchanged:: 4.0.0

        importance_type : str, optional (default='split')
            The type of feature importance to be filled into ``feature_importances_``.
            If 'split', result contains numbers of times the feature is used in a model.
            If 'gain', result contains total gains of splits which use the feature.
        **kwargs
            Other parameters for the model.
            Check http://lightgbm.readthedocs.io/en/latest/Parameters.html for more parameters.

            .. warning::

                \*\*kwargs is not supported in sklearn, it may cause unexpected issues.

        Note
        ----
        A custom objective function can be provided for the ``objective`` parameter.
        In this case, it should have the signature
        ``objective(y_true, y_pred) -> grad, hess``,
        ``objective(y_true, y_pred, weight) -> grad, hess``
        or ``objective(y_true, y_pred, weight, group) -> grad, hess``:

            y_true : numpy 1-D array of shape = [n_samples]
                The target values.
            y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The predicted values.
                Predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task.
            weight : numpy 1-D array of shape = [n_samples]
                The weight of samples. Weights should be non-negative.
            group : numpy 1-D array
                Group/query data.
                Only used in the learning-to-rank task.
                sum(group) = n_samples.
                For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
            grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The value of the first order derivative (gradient) of the loss
                with respect to the elements of y_pred for each sample point.
            hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The value of the second order derivative (Hessian) of the loss
                with respect to the elements of y_pred for each sample point.

        For multi-class task, y_pred is a numpy 2-D array of shape = [n_samples, n_classes],
        and grad and hess should be returned in the same format.
        """
        if not SKLEARN_INSTALLED:
            raise LightGBMError(
                "scikit-learn is required for lightgbm.sklearn. "
                "You must install scikit-learn and restart your session to use this module."
            )

        self.boosting_type = boosting_type
        self.objective = objective
        self.num_leaves = num_leaves
        self.max_depth = max_depth
        self.learning_rate = learning_rate
        self.n_estimators = n_estimators
        self.subsample_for_bin = subsample_for_bin
        self.min_split_gain = min_split_gain
        self.min_child_weight = min_child_weight
        self.min_child_samples = min_child_samples
        self.subsample = subsample
        self.subsample_freq = subsample_freq
        self.colsample_bytree = colsample_bytree
        self.reg_alpha = reg_alpha
        self.reg_lambda = reg_lambda
        self.random_state = random_state
        self.n_jobs = n_jobs
        self.importance_type = importance_type
        self._Booster: Optional[Booster] = None
        self._evals_result: _EvalResultDict = {}
        self._best_score: _LGBM_BoosterBestScoreType = {}
        self._best_iteration: int = -1
        self._other_params: Dict[str, Any] = {}
        self._objective = objective
        self.class_weight = class_weight
        self._class_weight: Optional[Union[Dict, str]] = None
        self._class_map: Optional[Dict[int, int]] = None
        self._fitted_with_feature_names: bool = False
        self._n_features: int = -1
        self._n_features_in: int = -1
        self._classes: Optional[np.ndarray] = None
        self._n_classes: int = -1
        self.set_params(**kwargs)

    # scikit-learn 1.6 introduced an __sklearn__tags() method intended to replace _more_tags().
    # _more_tags() can be removed whenever lightgbm's minimum supported scikit-learn version
    # is >=1.6.
    # ref: https://github.com/lightgbm-org/LightGBM/pull/6651
    def _more_tags(self) -> Dict[str, Any]:
        check_sample_weight_str = (
            "In LightGBM, setting a sample's weight to 0 can produce a different result than omitting the sample. "
            "Such samples intentionally still affect count-based measures like 'min_data_in_leaf' "
            "(https://github.com/lightgbm-org/LightGBM/issues/5626#issuecomment-1712706678) and the estimated distribution "
            "of features for Dataset construction (see https://github.com/lightgbm-org/LightGBM/issues/5553)."
        )
        # "check_sample_weight_equivalence" can be removed when lightgbm's
        # minimum supported scikit-learn version is at least 1.6
        # ref: https://github.com/scikit-learn/scikit-learn/pull/30137
        xfail_checks = {
            "check_no_attributes_set_in_init": (
                "scikit-learn incorrectly asserts that private attributes "
                "cannot be set in __init__: "
                "(see https://github.com/lightgbm-org/LightGBM/issues/2628)"
            ),
            "check_all_zero_sample_weights_error": (
                "Beginning in scikit-learn 1.9, by default estimators are expected to reject "
                "sample weight arrays that are all-0. LightGBM intentionally accepts such arrays. "
                "LightGBM supports some operations where training on an all-0-weight input could make sense, "
                "like batch updates with training continuation or manual model creation with forced splits."
            ),
            "check_sample_weight_equivalence": check_sample_weight_str,
            "check_sample_weight_equivalence_on_dense_data": check_sample_weight_str,
            "check_sample_weight_equivalence_on_sparse_data": check_sample_weight_str,
        }
        # "check_decision_proba_consistency" can be removed when lightgbm's
        # minimum supported scikit-learn version is at least 1.2
        sklearn_major, sklearn_minor, *_ = _sklearn_version.split(".")
        if (int(sklearn_major), int(sklearn_minor)) < (1, 2):
            xfail_checks["check_decision_proba_consistency"] = (
                "decision_function() returns raw margins while predict_proba() applies sigmoid in C++ "
                "independently, causing different tie structures after rounding. "
                "scikit-learn >= 1.2 relaxed this check to accept monotonically consistent scores."
            )
        return {
            "allow_nan": True,
            "X_types": ["2darray", "sparse", "1dlabels"],
            "_xfail_checks": xfail_checks,
        }

    @staticmethod
    def _update_sklearn_tags_from_dict(
        *,
        tags: "_sklearn_Tags",
        tags_dict: Dict[str, Any],
    ) -> "_sklearn_Tags":
        """Update ``sklearn.utils.Tags`` inherited from ``scikit-learn`` base classes.

        ``scikit-learn`` 1.6 introduced a dataclass-based interface for estimator tags.
        ref: https://github.com/scikit-learn/scikit-learn/pull/29677

        This method handles updating that instance based on the value in ``self._more_tags()``.
        """
        tags.input_tags.allow_nan = tags_dict["allow_nan"]
        tags.input_tags.sparse = "sparse" in tags_dict["X_types"]
        tags.target_tags.one_d_labels = "1dlabels" in tags_dict["X_types"]
        return tags

    def __sklearn_tags__(self) -> Optional["_sklearn_Tags"]:
        # _LGBMModelBase.__sklearn_tags__() cannot be called unconditionally,
        # because that method isn't defined for scikit-learn<1.6
        if not hasattr(_LGBMModelBase, "__sklearn_tags__"):
            err_msg = (
                "__sklearn_tags__() should not be called when using scikit-learn<1.6. "
                f"Detected version: {_sklearn_version}"
            )
            raise AttributeError(err_msg)

        # take whatever tags are provided by BaseEstimator, then modify
        # them with LightGBM-specific values
        return self._update_sklearn_tags_from_dict(
            tags=super().__sklearn_tags__(),
            tags_dict=self._more_tags(),
        )

    def __sklearn_is_fitted__(self) -> bool:
        return getattr(self, "fitted_", False)

    def get_params(self, deep: bool = True) -> Dict[str, Any]:
        """Get parameters for this estimator.

        Parameters
        ----------
        deep : bool, optional (default=True)
            If True, will return the parameters for this estimator and
            contained subobjects that are estimators.

        Returns
        -------
        params : dict
            Parameter names mapped to their values.
        """
        # Based on: https://github.com/dmlc/xgboost/blob/bd92b1c9c0db3e75ec3dfa513e1435d518bb535d/python-package/xgboost/sklearn.py#L941
        # which was based on: https://stackoverflow.com/questions/59248211
        #
        # `get_params()` flows like this:
        #
        # 0. Get parameters in subclass (self.__class__) first, by using inspect.
        # 1. Get parameters in all parent classes (especially `LGBMModel`).
        # 2. Get whatever was passed via `**kwargs`.
        # 3. Merge them.
        #
        # This needs to accommodate being called recursively in the following
        # inheritance graphs (and similar for classification and ranking):
        #
        #   DaskLGBMRegressor -> LGBMRegressor     -> LGBMModel -> BaseEstimator
        #   (custom subclass) -> LGBMRegressor     -> LGBMModel -> BaseEstimator
        #                        LGBMRegressor     -> LGBMModel -> BaseEstimator
        #                        (custom subclass) -> LGBMModel -> BaseEstimator
        #                                             LGBMModel -> BaseEstimator
        #
        params = super().get_params(deep=deep)
        cp = copy.copy(self)
        # If the immediate parent defines get_params(), use that.
        if callable(getattr(cp.__class__.__bases__[0], "get_params", None)):
            cp.__class__ = cp.__class__.__bases__[0]
        # Otherwise, skip it and assume the next class will have it.
        # This is here primarily for cases where the first class in MRO is a scikit-learn mixin.
        else:
            cp.__class__ = cp.__class__.__bases__[1]
        params.update(cp.__class__.get_params(cp, deep))
        params.update(self._other_params)
        return params

    def set_params(self, **params: Any) -> "LGBMModel":
        """Set the parameters of this estimator.

        Parameters
        ----------
        **params
            Parameter names with their new values.

        Returns
        -------
        self : object
            Returns self.
        """
        for key, value in params.items():
            setattr(self, key, value)
            if hasattr(self, f"_{key}"):
                setattr(self, f"_{key}", value)
            self._other_params[key] = value
        return self

    def _process_params(self, stage: str) -> Dict[str, Any]:
        """Process the parameters of this estimator based on its type, parameter aliases, etc.

        Parameters
        ----------
        stage : str
            Name of the stage (can be ``fit`` or ``predict``) this method is called from.

        Returns
        -------
        processed_params : dict
            Processed parameter names mapped to their values.
        """
        assert stage in {"fit", "predict"}
        params = self.get_params()

        params.pop("objective", None)
        for alias in _ConfigAliases.get("objective"):
            if alias in params:
                obj = params.pop(alias)
                _log_warning(f"Found '{alias}' in params. Will use it instead of 'objective' argument")
                if stage == "fit":
                    self._objective = obj
        if stage == "fit":
            if self._objective is None:
                if isinstance(self, LGBMRegressor):
                    self._objective = "regression"
                elif isinstance(self, LGBMClassifier):
                    if self._n_classes > 2:
                        self._objective = "multiclass"
                    else:
                        self._objective = "binary"
                elif isinstance(self, LGBMRanker):
                    self._objective = "lambdarank"
                else:
                    raise ValueError("Unknown LGBMModel type.")
        if callable(self._objective):
            if stage == "fit":
                params["objective"] = _ObjectiveFunctionWrapper(self._objective)
            else:
                params["objective"] = "None"
        else:
            params["objective"] = self._objective

        params.pop("importance_type", None)
        params.pop("n_estimators", None)
        params.pop("class_weight", None)

        if isinstance(params["random_state"], np.random.RandomState):
            params["random_state"] = params["random_state"].randint(np.iinfo(np.int32).max)
        elif isinstance(params["random_state"], np.random.Generator):
            params["random_state"] = int(params["random_state"].integers(np.iinfo(np.int32).max))
        if self._n_classes > 2:
            for alias in _ConfigAliases.get("num_class"):
                params.pop(alias, None)
            params["num_class"] = self._n_classes
        if hasattr(self, "_eval_at"):
            eval_at = self._eval_at
            for alias in _ConfigAliases.get("eval_at"):
                if alias in params:
                    _log_warning(f"Found '{alias}' in params. Will use it instead of 'eval_at' argument")
                    eval_at = params.pop(alias)
            params["eval_at"] = eval_at

        # register default metric for consistency with callable eval_metric case
        original_metric = self._objective if isinstance(self._objective, str) else None
        if original_metric is None:
            # try to deduce from class instance
            if isinstance(self, LGBMRegressor):
                original_metric = "l2"
            elif isinstance(self, LGBMClassifier):
                original_metric = "multi_logloss" if self._n_classes > 2 else "binary_logloss"
            elif isinstance(self, LGBMRanker):
                original_metric = "ndcg"

        # overwrite default metric by explicitly set metric
        params = _choose_param_value("metric", params, original_metric)

        # use joblib conventions for negative n_jobs, just like scikit-learn
        # at predict time, this is handled later due to the order of parameter updates
        if stage == "fit":
            params = _choose_param_value("num_threads", params, self.n_jobs)
            params["num_threads"] = self._process_n_jobs(params["num_threads"])

        return params

    def _process_n_jobs(self, n_jobs: Optional[int]) -> int:
        """Convert special values of n_jobs to their actual values according to the formulas that apply.

        Parameters
        ----------
        n_jobs : int or None
            The original value of n_jobs, potentially having special values such as 'None' or
            negative integers.

        Returns
        -------
        n_jobs : int
            The value of n_jobs with special values converted to actual number of threads.
        """
        if n_jobs is None:
            n_jobs = _LGBMCpuCount(only_physical_cores=True)
        elif n_jobs < 0:
            n_jobs = max(_LGBMCpuCount(only_physical_cores=False) + 1 + n_jobs, 1)
        return n_jobs

    def fit(
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        group: Optional[_LGBM_GroupType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_class_weight: Optional[List[float]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_group: Optional[List[_LGBM_GroupType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, "LGBMModel"]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMModel":
        """Docstring is set after definition, using a template."""
        params = self._process_params(stage="fit")

        # Do not modify original args in fit function
        # Refer to https://github.com/lightgbm-org/LightGBM/pull/2619
        eval_metric_list: List[Union[str, _LGBM_ScikitCustomEvalFunction]]
        if eval_metric is None:
            eval_metric_list = []
        elif isinstance(eval_metric, list):
            eval_metric_list = copy.deepcopy(eval_metric)
        else:
            eval_metric_list = [copy.deepcopy(eval_metric)]

        # Separate built-in from callable evaluation metrics
        eval_metrics_callable = [_EvalFunctionWrapper(f) for f in eval_metric_list if callable(f)]
        eval_metrics_builtin = [m for m in eval_metric_list if isinstance(m, str)]

        # concatenate metric from params (or default if not provided in params) and eval_metric
        params["metric"] = [params["metric"]] if isinstance(params["metric"], (str, type(None))) else params["metric"]
        params["metric"] = [e for e in eval_metrics_builtin if e not in params["metric"]] + params["metric"]
        params["metric"] = [metric for metric in params["metric"] if metric is not None]

        if isinstance(X, pd_DataFrame):
            _X, _y = X, y
            self.n_features_in_ = _X.shape[1]
        elif nwd.is_into_dataframe(X):
            _X, _y = X, y
            self.n_features_in_ = nw.from_native(X).shape[1]
        else:
            # NOTE: _LGBMValidateData() is also responsible for setting n_features_in_
            _X, _y = _LGBMValidateData(
                self,
                X,
                y,
                reset=True,
                # allow any input type (this validation is done further down, in lgb.Dataset())
                accept_sparse=True,
                # do not raise an error if Inf of NaN values are found (LightGBM handles these internally)
                ensure_all_finite=False,
                # raise an error on 0-row and 1-row inputs
                ensure_min_samples=2,
            )
            if sample_weight is not None:
                if SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG:
                    sample_weight = _LGBMCheckSampleWeight(sample_weight, _X, allow_all_zero_weights=True)
                else:
                    sample_weight = _LGBMCheckSampleWeight(sample_weight, _X)

        if self._class_weight is None:
            self._class_weight = self.class_weight
        if self._class_weight is not None:
            class_sample_weight = _LGBMComputeSampleWeight(self._class_weight, y)
            if sample_weight is None or len(sample_weight) == 0:
                sample_weight = class_sample_weight
            else:
                sample_weight = np.multiply(sample_weight, class_sample_weight)  # type: ignore[arg-type]

        train_set = Dataset(
            data=_X,
            label=_y,
            weight=sample_weight,
            group=group,
            init_score=init_score,
            categorical_feature=categorical_feature,
            feature_name=feature_name,
            params=params,
        )

        valid_sets: List[Dataset] = []
        eval_set = _validate_eval_set_Xy(eval_set=eval_set, eval_X=eval_X, eval_y=eval_y)
        if eval_set is not None:
            # check eval_group (only relevant for ranking tasks)
            if eval_group is not None:
                if len(eval_group) != len(eval_set):
                    raise ValueError(
                        f"Length of eval_group ({len(eval_group)}) not equal to length of eval_set ({len(eval_set)})"
                    )

            for i, valid_data in enumerate(eval_set):
                # reduce cost for prediction training data
                if valid_data[0] is X and valid_data[1] is y:
                    valid_set = train_set
                else:
                    valid_weight = _extract_evaluation_meta_data(
                        collection=eval_sample_weight,
                        name="eval_sample_weight",
                        i=i,
                    )
                    valid_class_weight = _extract_evaluation_meta_data(
                        collection=eval_class_weight,
                        name="eval_class_weight",
                        i=i,
                    )
                    if valid_class_weight is not None:
                        if isinstance(valid_class_weight, dict) and self._class_map is not None:
                            valid_class_weight = {self._class_map[k]: v for k, v in valid_class_weight.items()}
                        valid_class_sample_weight = _LGBMComputeSampleWeight(valid_class_weight, valid_data[1])
                        if valid_weight is None or len(valid_weight) == 0:
                            valid_weight = valid_class_sample_weight
                        else:
                            valid_weight = np.multiply(valid_weight, valid_class_sample_weight)
                    valid_init_score = _extract_evaluation_meta_data(
                        collection=eval_init_score,
                        name="eval_init_score",
                        i=i,
                    )
                    valid_group = _extract_evaluation_meta_data(
                        collection=eval_group,
                        name="eval_group",
                        i=i,
                    )
                    valid_set = Dataset(
                        data=valid_data[0],
                        label=valid_data[1],
                        weight=valid_weight,
                        group=valid_group,
                        init_score=valid_init_score,
                        categorical_feature="auto",
                        params=params,
                    )

                valid_sets.append(valid_set)

        if isinstance(init_model, LGBMModel):
            init_model = init_model.booster_

        if callbacks is None:
            callbacks = []
        else:
            callbacks = copy.copy(callbacks)  # don't use deepcopy here to allow non-serializable objects

        evals_result: _EvalResultDict = {}
        callbacks.append(record_evaluation(evals_result))

        self._Booster = train(
            params=params,
            train_set=train_set,
            num_boost_round=self.n_estimators,
            valid_sets=valid_sets,
            valid_names=eval_names,
            feval=eval_metrics_callable,  # type: ignore[arg-type]
            init_model=init_model,
            callbacks=callbacks,
        )

        # This populates the property self.n_features_, the number of features in the fitted model,
        # and so should only be set after fitting.
        #
        # The related property self._n_features_in, which populates self.n_features_in_,
        # is set BEFORE fitting.
        self._n_features = self._Booster.num_feature()

        # This attribute informs self.features_in_, but isn't set until here
        # because Dataset.construct(), called by train(), is responsible for updating it.
        self._fitted_with_feature_names = train_set._has_non_default_feature_names

        self._evals_result = evals_result
        self._best_iteration = self._Booster.best_iteration
        self._best_score = self._Booster.best_score

        self.fitted_ = True

        # free dataset
        self._Booster.free_dataset()
        del train_set, valid_sets
        return self

    fit.__doc__ = (
        _lgbmmodel_doc_fit.format(
            X_shape="numpy array, pandas DataFrame, pyarrow Table, polars DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
            y_shape="numpy array, pandas DataFrame, pandas Series, list of int or float, pyarrow ChunkedArray or polars Series of shape = [n_samples]",
            sample_weight_shape="numpy array, pandas Series, list of int or float, pyarrow ChunkedArray, polars Series of shape = [n_samples] or None, optional (default=None)",
            init_score_shape="numpy array, pandas DataFrame, pandas Series, list of int or float, list of lists, pyarrow ChunkedArray, pyarrow Table, polars Series, polars DataFrame of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task) or shape = [n_samples, n_classes] (for multi-class task) or None, optional (default=None)",
            group_shape="numpy array, pandas Series, pyarrow ChunkedArray, polars Series, list of int or float, or None, optional (default=None)",
            eval_sample_weight_shape="list of array (same types as ``sample_weight`` supports), or None, optional (default=None)",
            eval_init_score_shape="list of array (same types as ``init_score`` supports), or None, optional (default=None)",
            eval_group_shape="list of array (same types as ``group`` supports), or None, optional (default=None)",
        )
        + "\n\n"
        + _lgbmmodel_doc_custom_eval_note
    )

    def predict(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is set after definition, using a template."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("Estimator not fitted, call fit before exploiting the model.")
        if not isinstance(X, pd_DataFrame) and not nwd.is_into_dataframe(X):
            X = _LGBMValidateData(
                self,
                X,
                # 'y' being omitted = run scikit-learn's check_array() instead of check_X_y()
                #
                # Prevent scikit-learn from deleting or modifying attributes like 'feature_names_in_' and 'n_features_in_'.
                # These shouldn't be changed at predict() time.
                reset=False,
                # allow any input type (this validation is done further down, in lgb.Dataset())
                accept_sparse=True,
                # do not raise an error if Inf of NaN values are found (LightGBM handles these internally)
                ensure_all_finite=False,
                # raise an error on 0-row inputs
                ensure_min_samples=1,
            )
        # retrieve original params that possibly can be used in both training and prediction
        # and then overwrite them (considering aliases) with params that were passed directly in prediction
        predict_params = self._process_params(stage="predict")
        for alias in _ConfigAliases.get_by_alias(
            "data",
            "X",
            "raw_score",
            "start_iteration",
            "num_iteration",
            "pred_leaf",
            "pred_contrib",
            *kwargs.keys(),
        ):
            predict_params.pop(alias, None)
        predict_params.update(kwargs)

        # number of threads can have values with special meaning which is only applied
        # in the scikit-learn interface, these should not reach the c++ side as-is
        predict_params = _choose_param_value("num_threads", predict_params, self.n_jobs)
        predict_params["num_threads"] = self._process_n_jobs(predict_params["num_threads"])

        return self._Booster.predict(  # type: ignore[union-attr]
            X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **predict_params,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="array-like of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="array-like of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="array-like of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or list with n_classes length of such objects",
    )

    @property
    def n_features_(self) -> int:
        """:obj:`int`: The number of features of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_features found. Need to call fit beforehand.")
        return self._n_features

    @property
    def n_features_in_(self) -> int:
        """:obj:`int`: The number of features of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_features_in found. Need to call fit beforehand.")
        return self._n_features_in

    @n_features_in_.setter
    def n_features_in_(self, value: int) -> None:
        """Set number of features found in passed-in dataset.

        Starting with ``scikit-learn`` 1.6, ``scikit-learn`` expects to be able to directly
        set this property in functions like ``validate_data()``.

        .. note::

            Do not call ``estimator.n_features_in_ = some_int`` or anything else that invokes
            this method. It is only here for compatibility with ``scikit-learn`` validation
            functions used internally in ``lightgbm``.
        """
        self._n_features_in = value

    @property
    def best_score_(self) -> _LGBM_BoosterBestScoreType:
        """:obj:`dict`: The best score of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No best_score found. Need to call fit beforehand.")
        return self._best_score

    @property
    def best_iteration_(self) -> int:
        """:obj:`int`: The best iteration of fitted model if ``early_stopping()`` callback has been specified."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError(
                "No best_iteration found. Need to call fit with early_stopping callback beforehand."
            )
        return self._best_iteration

    @property
    def objective_(self) -> Union[str, _LGBM_ScikitCustomObjectiveFunction]:
        """:obj:`str` or :obj:`callable`: The concrete objective used while fitting this model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No objective found. Need to call fit beforehand.")
        return self._objective  # type: ignore[return-value]

    @property
    def n_estimators_(self) -> int:
        """:obj:`int`: True number of boosting iterations performed.

        This might be less than parameter ``n_estimators`` if early stopping was enabled or
        if boosting stopped early due to limits on complexity like ``min_gain_to_split``.

        .. versionadded:: 4.0.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_estimators found. Need to call fit beforehand.")
        return self._Booster.current_iteration()  # type: ignore

    @property
    def n_iter_(self) -> int:
        """:obj:`int`: True number of boosting iterations performed.

        This might be less than parameter ``n_estimators`` if early stopping was enabled or
        if boosting stopped early due to limits on complexity like ``min_gain_to_split``.

        .. versionadded:: 4.0.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_iter found. Need to call fit beforehand.")
        return self._Booster.current_iteration()  # type: ignore

    @property
    def booster_(self) -> Booster:
        """Booster: The underlying Booster of this model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No booster found. Need to call fit beforehand.")
        return self._Booster  # type: ignore[return-value]

    @property
    def evals_result_(self) -> _EvalResultDict:
        """:obj:`dict`: The evaluation results if validation sets have been specified."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No results found. Need to call fit with eval_set beforehand.")
        return self._evals_result

    @property
    def feature_importances_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_features]: The feature importances (the higher, the more important).

        .. note::

            ``importance_type`` attribute is passed to the function
            to configure the type of importance values to be extracted.
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_importances found. Need to call fit beforehand.")
        return self._Booster.feature_importance(importance_type=self.importance_type)  # type: ignore[union-attr]

    @property
    def feature_name_(self) -> List[str]:
        """:obj:`list` of shape = [n_features]: The names of features.

        .. note::

            If input does not contain feature names, they will be added during fitting in the format ``Column_0``, ``Column_1``, ..., ``Column_N``.
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_name found. Need to call fit beforehand.")
        return self._Booster.feature_name()  # type: ignore[union-attr]

    @property
    def feature_names_in_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_features]: scikit-learn compatible version of ``.feature_name_``.

        Only available when training data had feature names (e.g. a pandas DataFrame).
        When training was done with data without feature names (e.g. a numpy array),
        accessing this attribute raises ``AttributeError``.

        .. versionadded:: 4.5.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_names_in_ found. Need to call fit beforehand.")
        if not self._fitted_with_feature_names:
            raise AttributeError(
                f"'{type(self).__name__}' object has no attribute 'feature_names_in_'. "
                "The training data did not have feature names "
                "(e.g. was a numpy array rather than a pandas DataFrame)."
            )
        return np.array(self.feature_name_)

    @feature_names_in_.deleter
    def feature_names_in_(self) -> None:
        """Intercept calls to delete ``feature_names_in_``.

        Some code paths in ``scikit-learn`` try to delete the ``feature_names_in_`` attribute
        on estimators when a new training dataset that doesn't have features is passed.
        LightGBM has custom handling of feature names and has chosen to opt out of this behavior.

        However, that behavior is coupled to ``scikit-learn`` automatically updating
        ``n_features_in_`` in those same code paths, which is necessary for compliance
        with its API (via argument ``reset`` to functions like ``validate_data()`` and
        ``check_array()``).

        .. note::

            Do not call ``del estimator.feature_names_in_`` or anything else that invokes
            this method. It is only here for compatibility with ``scikit-learn`` validation
            functions used internally in ``lightgbm``.
        """
        pass


class LGBMRegressor(_LGBMRegressorBase, LGBMModel):
    """LightGBM regressor."""

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def _more_tags(self) -> Dict[str, Any]:
        # handle the case where RegressorMixin possibly provides _more_tags()
        if callable(getattr(_LGBMRegressorBase, "_more_tags", None)):
            tags = _LGBMRegressorBase._more_tags(self)
        else:
            tags = {}
        # override those with LightGBM-specific preferences
        tags.update(LGBMModel._more_tags(self))
        return tags

    def __sklearn_tags__(self) -> "_sklearn_Tags":
        return super().__sklearn_tags__()

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMRegressor":
        """Docstring is inherited from the LGBMModel."""
        super().fit(
            X,
            y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_names=eval_names,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMRegressor")  # type: ignore
    _base_doc = (
        _base_doc[: _base_doc.find("group :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_set :") :]
    )  # type: ignore
    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]
    fit.__doc__ = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]


class LGBMClassifier(_LGBMClassifierBase, LGBMModel):
    """LightGBM classifier."""

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def _more_tags(self) -> Dict[str, Any]:
        # handle the case where ClassifierMixin possibly provides _more_tags()
        if callable(getattr(_LGBMClassifierBase, "_more_tags", None)):
            tags = _LGBMClassifierBase._more_tags(self)
        else:
            tags = {}
        # override those with LightGBM-specific preferences
        tags.update(LGBMModel._more_tags(self))
        return tags

    def __sklearn_tags__(self) -> "_sklearn_Tags":
        tags = super().__sklearn_tags__()
        if tags is not None:
            tags.classifier_tags.multi_class = True
            tags.classifier_tags.multi_label = False
        return tags

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_class_weight: Optional[List[float]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMClassifier":
        """Docstring is inherited from the LGBMModel."""
        _LGBMAssertAllFinite(y)
        _LGBMCheckClassificationTargets(y)
        self._le = _LGBMLabelEncoder().fit(y)
        _y = self._le.transform(y)
        self._class_map = dict(zip(self._le.classes_, self._le.transform(self._le.classes_), strict=True))
        if isinstance(self.class_weight, dict):
            self._class_weight = {self._class_map[k]: v for k, v in self.class_weight.items()}

        self._classes = self._le.classes_
        self._n_classes = len(self._classes)  # type: ignore[arg-type]
        if self.objective is None:
            self._objective = None

        # adjust eval metrics to match whether binary or multiclass
        # classification is being performed
        if not callable(eval_metric):
            if isinstance(eval_metric, list):
                eval_metric_list = eval_metric
            elif isinstance(eval_metric, str):
                eval_metric_list = [eval_metric]
            else:
                eval_metric_list = []
            if self.__is_multiclass:
                for index, metric in enumerate(eval_metric_list):
                    if metric in {"logloss", "binary_logloss"}:
                        eval_metric_list[index] = "multi_logloss"
                    elif metric in {"error", "binary_error"}:
                        eval_metric_list[index] = "multi_error"
            else:
                for index, metric in enumerate(eval_metric_list):
                    if metric in {"logloss", "multi_logloss"}:
                        eval_metric_list[index] = "binary_logloss"
                    elif metric in {"error", "multi_error"}:
                        eval_metric_list[index] = "binary_error"
            eval_metric = eval_metric_list

        # do not modify args, as it causes errors in model selection tools
        valid_sets: Optional[List[_LGBM_ScikitValidSet]] = None
        if eval_set is not None:
            if isinstance(eval_set, tuple):
                eval_set = [eval_set]
            valid_sets = []
            for valid_x, valid_y in eval_set:
                if valid_x is X and valid_y is y:
                    valid_sets.append((valid_x, _y))
                else:
                    valid_sets.append((valid_x, self._le.transform(valid_y)))

        super().fit(
            X,
            _y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=valid_sets,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMClassifier")  # type: ignore
    _base_doc = (
        _base_doc[: _base_doc.find("group :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_set :") :]
    )  # type: ignore
    fit.__doc__ = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    def predict(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is inherited from the LGBMModel."""
        result = self.predict_proba(
            X=X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )
        if callable(self._objective) or raw_score or pred_leaf or pred_contrib:
            return result
        else:
            class_index = np.argmax(result, axis=1)
            return self._le.inverse_transform(class_index)

    predict.__doc__ = LGBMModel.predict.__doc__

    def predict_proba(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is set after definition, using a template."""
        result = super().predict(
            X=X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )
        if callable(self._objective) and not (raw_score or pred_leaf or pred_contrib):
            _log_warning(
                "Cannot compute class probabilities or labels "
                "due to the usage of customized objective function.\n"
                "Returning raw scores instead."
            )
            return result
        elif self.__is_multiclass or raw_score or pred_leaf or pred_contrib:  # type: ignore [operator]
            return result
        else:
            error_msg = (
                "predict() should return np.ndarray when pred_contrib=False. "
                "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
            )
            assert isinstance(result, np.ndarray), error_msg
            return np.vstack((1.0 - result, result)).transpose()

    predict_proba.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted probability for each class for each sample.",
        X_shape="numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
        output_name="predicted_probability",
        predicted_result_shape="array-like of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="array-like of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="array-like of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or list with n_classes length of such objects",
    )

    def decision_function(
        self,
        X: _LGBM_ScikitMatrixLike,
        *,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Return the raw margin score for each sample.

        .. versionadded:: 4.7.0

        Parameters
        ----------
        X : numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]
            Input features matrix.
        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
            If <= 0, starts from the first iteration.
        num_iteration : int or None, optional (default=None)
            Total number of iterations used in the prediction.
            If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
            otherwise, all iterations from ``start_iteration`` are used (no limits).
            If <= 0, all iterations from ``start_iteration`` are used (no limits).
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.
        **kwargs
            Other parameters forwarded to ``predict()``.

        Returns
        -------
        raw_score : array-like of shape = [n_samples] or shape = [n_samples, n_classes]
            The predicted values.
        """
        return super().predict(
            X=X,
            raw_score=True,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            validate_features=validate_features,
            **kwargs,
        )

    @property
    def classes_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_classes]: The class label array."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No classes found. Need to call fit beforehand.")
        return self._classes  # type: ignore[return-value]

    @property
    def n_classes_(self) -> int:
        """:obj:`int`: The number of classes."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No classes found. Need to call fit beforehand.")
        return self._n_classes

    @property
    def __is_multiclass(self) -> bool:
        """:obj:`bool`:  Indicator of whether the classifier is used for multiclass."""
        return self._n_classes > 2 or (isinstance(self._objective, str) and self._objective in _MULTICLASS_OBJECTIVES)


class LGBMRanker(LGBMModel):
    """LightGBM ranker.

    .. warning::

        scikit-learn doesn't support ranking applications yet,
        therefore this class is not really compatible with the sklearn ecosystem.
        Please use this class mainly for training and applying ranking models in common sklearnish way.
    """

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        group: Optional[_LGBM_GroupType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_group: Optional[List[_LGBM_GroupType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Union[List[int], Tuple[int, ...]] = (1, 2, 3, 4, 5),
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMRanker":
        """Docstring is inherited from the LGBMModel."""
        # check group data
        if group is None:
            raise ValueError("Should set group for ranking task")

        if eval_group is None and (eval_set is not None or eval_X is not None or eval_y is not None):
            raise ValueError("eval_group cannot be None if any of eval_set, eval_X, or eval_y are provided")

        self._eval_at = eval_at
        super().fit(
            X,
            y,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMRanker")  # type: ignore
    fit.__doc__ = (
        _base_doc[: _base_doc.find("eval_class_weight :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_init_score :") :]
    )  # type: ignore
    _base_doc = fit.__doc__
    _before_feature_name, _feature_name, _after_feature_name = _base_doc.partition("feature_name :")
    fit.__doc__ = f"""{_before_feature_name}eval_at : list or tuple of int, optional (default=(1, 2, 3, 4, 5))
        The evaluation positions of the specified metric.
    {_feature_name}{_after_feature_name}"""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/python-package/lightgbm/validation_stopping.py <==
# coding: utf-8
"""Authoritative validation stopping for fixed-round LightGBM learners.

This module intentionally owns the single-round update loop.  It keeps the
exact-best validation checkpoint separate from the anchor used by the fixed
improvement threshold, and it does not use LightGBM's native early stopping.
"""

import copy
import ctypes
import json
import math
from dataclasses import dataclass
from pathlib import Path
from time import perf_counter_ns
from typing import Any, Dict, Optional, Tuple, Union

import numpy as np

from .basic import (
    Booster,
    Dataset,
    EvalResult,
    _ConfigAliases,
    _LIB,
    _choose_param_value,
    _c_str,
    _param_dict_to_str,
    _safe_call,
)

__all__ = [
    "AdaptiveTrainingResult",
    "AdaptiveTrainingTiming",
    "InitialPredictor",
    "RoundTimingBlock",
    "ValidationStoppingController",
    "ValidationStoppingDecision",
    "train_with_validation_stopping",
]


_EPSILON_NUMERATOR = 1
_EPSILON_DENOMINATOR = 1000
_EPSILON = _EPSILON_NUMERATOR / _EPSILON_DENOMINATOR
_PATIENCE = 10
_STOPPING_BOUND_COUNT = _PATIENCE * _EPSILON_DENOMINATOR // _EPSILON_NUMERATOR
_THEORETICAL_MAX_ROUNDS = 2 + _STOPPING_BOUND_COUNT


@dataclass(frozen=True)
class ValidationStoppingDecision:
    """State returned after one completed boosting round."""

    should_stop: bool
    stop_reason: Optional[str]
    patience_satisfied: bool
    round_cap_reached: bool


@dataclass(frozen=True)
class RoundTimingBlock:
    """Low-overhead timing totals for one consecutive block of rounds."""

    first_round: int
    last_round: int
    native_update_ns: int
    validation_evaluation_ns: int
    controller_ns: int


@dataclass(frozen=True)
class AdaptiveTrainingTiming:
    """Nanosecond timing receipt produced identically for every learner.

    Aggregate native time includes a terminal update attempt, if one occurs;
    per-round vectors contain only successfully committed boosting rounds.
    """

    total_function_ns: int
    initial_validation_evaluation_ns: int
    native_update_ns: int
    validation_evaluation_ns: int
    controller_ns: int
    selected_prefix_materialization_ns: int
    per_round_native_update_ns: Tuple[int, ...]
    per_round_validation_evaluation_ns: Tuple[int, ...]
    per_round_controller_ns: Tuple[int, ...]

    def round_blocks(self, block_size: int = 25) -> Tuple[RoundTimingBlock, ...]:
        """Aggregate per-round timings into consecutive blocks (25 by default)."""
        if isinstance(block_size, bool) or not isinstance(block_size, int):
            raise TypeError("block_size must be an integer")
        if block_size < 1:
            raise ValueError("block_size must be at least 1")
        num_rounds = len(self.per_round_native_update_ns)
        if (
            len(self.per_round_validation_evaluation_ns) != num_rounds
            or len(self.per_round_controller_ns) != num_rounds
        ):
            raise RuntimeError("per-round timing vectors are not aligned")
        blocks = []
        for first_index in range(0, num_rounds, block_size):
            last_index = min(first_index + block_size, num_rounds)
            blocks.append(
                RoundTimingBlock(
                    first_round=first_index + 1,
                    last_round=last_index,
                    native_update_ns=sum(self.per_round_native_update_ns[first_index:last_index]),
                    validation_evaluation_ns=sum(
                        self.per_round_validation_evaluation_ns[first_index:last_index]
                    ),
                    controller_ns=sum(self.per_round_controller_ns[first_index:last_index]),
                )
            )
        return tuple(blocks)


class ValidationStoppingController:
    """Fixed ``epsilon=0.001``, ``patience=10`` validation-loss controller.

    The controller accepts finite nonnegative *raw* validation losses.  Its
    anchor threshold is fixed once as ``0.001 * initial_loss``.  Exact-best
    checkpoint selection uses strict improvement independently of the anchor.
    """

    epsilon = _EPSILON
    patience = _PATIENCE
    stopping_bound_count = _STOPPING_BOUND_COUNT
    theoretical_max_rounds = _THEORETICAL_MAX_ROUNDS

    def __init__(self, initial_loss: float, max_boosting_rounds: Optional[int] = None) -> None:
        self._validate_max_rounds(max_boosting_rounds)
        self._validate_loss(initial_loss, "initial_loss")

        self.initial_loss = float(initial_loss)
        self.max_boosting_rounds = max_boosting_rounds
        self.absolute_threshold = self.epsilon * self.initial_loss
        if self.initial_loss > 0.0 and (
            not math.isfinite(self.absolute_threshold) or self.absolute_threshold <= 0.0
        ):
            raise ValueError("0.001 * initial_loss must be finite and strictly positive; numerical underflow occurred")

        self.completed_rounds = 0
        self.best_checkpoint = 0
        self.best_loss = self.initial_loss
        self.anchor_loss: Optional[float] = None
        self.last_reset_round: Optional[int] = None
        self.patience_satisfied = False
        self.round_cap_reached = False
        self.stop_reason: Optional[str] = None
        self.losses = [self.initial_loss]

        if self.initial_loss == 0.0:
            self.stop_reason = "zero_initial_validation_loss"

    @staticmethod
    def _validate_max_rounds(max_boosting_rounds: Optional[int]) -> None:
        if max_boosting_rounds is None:
            return
        if isinstance(max_boosting_rounds, bool) or not isinstance(max_boosting_rounds, int):
            raise TypeError("max_boosting_rounds must be None or an integer")
        if max_boosting_rounds < 1:
            raise ValueError("max_boosting_rounds must be at least 1")

    @staticmethod
    def _validate_loss(loss: float, name: str) -> None:
        if isinstance(loss, bool) or not isinstance(loss, (int, float, np.integer, np.floating)):
            raise TypeError(f"{name} must be a real scalar")
        if not math.isfinite(float(loss)) or float(loss) < 0.0:
            raise ValueError(f"{name} must be finite and nonnegative")

    @property
    def should_stop(self) -> bool:
        """Whether no further boosting round may be evaluated."""
        return self.stop_reason is not None

    def observe(self, completed_round: int, loss: float) -> ValidationStoppingDecision:
        """Commit the validation loss for the next completed boosting round."""
        if self.should_stop:
            raise RuntimeError("cannot observe another loss after the stopping controller has stopped")
        if completed_round != self.completed_rounds + 1:
            raise ValueError(
                f"completed_round must be consecutive; expected {self.completed_rounds + 1}, got {completed_round}"
            )
        self._validate_loss(loss, "validation loss")
        loss = float(loss)

        self.completed_rounds = completed_round
        self.losses.append(loss)
        if loss < self.best_loss:
            self.best_loss = loss
            self.best_checkpoint = completed_round

        if completed_round == 2:
            self.anchor_loss = self.best_loss
            self.last_reset_round = 2
        elif completed_round >= 3:
            assert self.anchor_loss is not None
            assert self.last_reset_round is not None
            if self.anchor_loss - loss > self.absolute_threshold:
                self.anchor_loss = loss
                self.last_reset_round = completed_round
            self.patience_satisfied = completed_round - self.last_reset_round >= self.patience

        self.round_cap_reached = (
            self.max_boosting_rounds is not None and completed_round >= self.max_boosting_rounds
        )
        if self.patience_satisfied:
            self.stop_reason = "validation_patience"
        elif self.round_cap_reached:
            self.stop_reason = "max_rounds"

        return ValidationStoppingDecision(
            should_stop=self.should_stop,
            stop_reason=self.stop_reason,
            patience_satisfied=self.patience_satisfied,
            round_cap_reached=self.round_cap_reached,
        )

    def mark_native_termination(self) -> ValidationStoppingDecision:
        """Record structural native termination without calling it a plateau."""
        if self.should_stop:
            raise RuntimeError("cannot replace an existing stopping decision")
        self.stop_reason = "native_termination"
        return ValidationStoppingDecision(True, self.stop_reason, False, self.round_cap_reached)


@dataclass(frozen=True)
class InitialPredictor:
    """Explicit training-derived predictor before any boosting tree is added."""

    objective: str
    response: Tuple[float, ...]
    raw_score: Tuple[float, ...]

    def _num_rows(self, data: Any) -> int:
        if isinstance(data, Dataset):
            return data.construct().num_data()
        shape = getattr(data, "shape", None)
        if shape is not None and len(shape) >= 1:
            return int(shape[0])
        if isinstance(data, (str, Path)):
            raise TypeError("file-path prediction is unavailable for an initial predictor; provide in-memory data")
        try:
            return len(data)
        except TypeError as exc:
            raise TypeError("cannot determine the number of prediction rows") from exc

    def predict(self, data: Any, *, raw_score: bool = False, **kwargs: Any) -> np.ndarray:
        """Return the constant initial prediction for every row in ``data``."""
        if kwargs:
            unknown = ", ".join(sorted(kwargs))
            raise TypeError(f"unsupported initial-predictor options: {unknown}")
        num_rows = self._num_rows(data)
        values = np.asarray(self.raw_score if raw_score else self.response, dtype=np.float64)
        if len(values) == 1:
            return np.full(num_rows, values[0], dtype=np.float64)
        return np.broadcast_to(values, (num_rows, len(values))).copy()

    def to_dict(self) -> Dict[str, Any]:
        """Return a JSON-serializable representation."""
        return {
            "model_type": "lightgbm_initial_predictor",
            "objective": self.objective,
            "response": list(self.response),
            "raw_score": list(self.raw_score),
            "boosting_rounds": 0,
        }

    def save_model(self, filename: Union[str, Path]) -> None:
        """Export this zero-tree predictor without invoking native zero-iteration semantics."""
        Path(filename).write_text(json.dumps(self.to_dict(), sort_keys=True) + "\n", encoding="utf-8")


@dataclass(frozen=True)
class AdaptiveTrainingResult:
    """Executed training checkpoint and selected prediction checkpoint.

    ``full_booster`` is the in-memory object at the executed endpoint and is
    retained for audit only. Portable continuation is unsupported because the
    matched controller, RNG, learner, validation monitor, and data state are not
    serialized as one checkpoint.
    """

    full_booster: Optional[Booster]
    predictor: Union[Booster, InitialPredictor]
    executed_rounds: int
    selected_checkpoint: int
    initial_validation_loss: float
    selected_validation_loss: float
    epsilon: float
    patience: int
    stopping_bound_count: int
    absolute_threshold: float
    anchor_loss: Optional[float]
    last_reset_round: Optional[int]
    terminal_patience_counter: Optional[int]
    validation_losses: Tuple[float, ...]
    stop_reason: str
    patience_satisfied: bool
    round_cap_reached: bool
    uncapped_endpoint_censored: bool
    max_boosting_rounds: Optional[int]
    max_boosting_rounds_provenance: str
    portable_resumption_supported: bool
    timing: AdaptiveTrainingTiming

    def predict(self, data: Any, **kwargs: Any) -> np.ndarray:
        """Predict with the selected checkpoint, including checkpoint zero."""
        return self.predictor.predict(data, **kwargs)


def _single_string_param(params: Dict[str, Any], name: str) -> str:
    value = params.get(name)
    if not isinstance(value, str) or not value.strip() or "," in value:
        raise ValueError(f"adaptive validation stopping requires one explicit string-valued {name}")
    return value.strip().lower()


def _has_init_score(dataset: Dataset) -> bool:
    if dataset.init_score is not None:
        return True
    if dataset._handle is None:
        return False
    return dataset.get_init_score() is not None


def _native_initial_state(
    params: Dict[str, Any], train_set: Dataset, evaluation_set: Dataset
) -> Tuple[InitialPredictor, float]:
    """Read native objective initialization and metric without creating a learner."""
    objective = _single_string_param(params, "objective")
    metric = _single_string_param(params, "metric")
    if objective in {"regression", "regression_l2", "l2", "mean_squared_error", "mse"}:
        objective = "regression"
    if (objective, metric) not in {
        ("binary", "binary_logloss"),
        ("multiclass", "multi_logloss"),
        ("regression", "rmse"),
    }:
        raise ValueError(
            "metric/objective must be binary_logloss/binary, multi_logloss/multiclass, or rmse/L2 regression"
        )
    num_outputs = 1
    if objective == "multiclass":
        num_class = params.get("num_class")
        if isinstance(num_class, bool) or not isinstance(num_class, (int, np.integer)) or int(num_class) < 2:
            raise ValueError("multiclass objective requires integer num_class >= 2")
        num_outputs = int(num_class)
    train_set.construct()
    evaluation_set.construct()
    if _has_init_score(train_set) or _has_init_score(evaluation_set):
        raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
    raw_scores = (ctypes.c_double * num_outputs)()
    responses = (ctypes.c_double * num_outputs)()
    out_len = ctypes.c_int64()
    loss = ctypes.c_double()
    _safe_call(
        _LIB.LGBM_DatasetGetNativeInitialPrediction(
            train_set._handle,
            evaluation_set._handle,
            _c_str(_param_dict_to_str(params)),
            ctypes.c_int64(num_outputs),
            ctypes.byref(out_len),
            raw_scores,
            responses,
            ctypes.byref(loss),
        )
    )
    if out_len.value != num_outputs:
        raise RuntimeError("native initial predictor returned an unexpected number of outputs")
    if not all(math.isfinite(value) for value in (*raw_scores, *responses)):
        raise ValueError("native initial predictions must be finite")
    ValidationStoppingController._validate_loss(loss.value, "initial_loss")
    return InitialPredictor(objective, tuple(responses), tuple(raw_scores)), loss.value


def _validate_params(params: Dict[str, Any]) -> Dict[str, Any]:
    result = copy.deepcopy(params)
    for alias in _ConfigAliases.get("num_iterations"):
        if alias in result:
            raise ValueError(
                f"'{alias}' conflicts with max_boosting_rounds; remove it and use the dedicated optional argument"
            )
    for alias in _ConfigAliases.get("early_stopping_round"):
        if alias in result:
            value = result.pop(alias)
            if value not in (None, 0, "0"):
                raise ValueError(
                    "native early stopping conflicts with the authoritative validation-stopping controller"
                )
    if "early_stopping_min_delta" in result:
        value = result.pop("early_stopping_min_delta")
        if value not in (None, 0, 0.0, "0", "0.0"):
            raise ValueError("early_stopping_min_delta conflicts with the fixed validation-stopping controller")

    result = _choose_param_value("objective", result, None)
    if callable(result["objective"]):
        raise ValueError("custom objectives are not supported by adaptive validation stopping")
    result = _choose_param_value("boosting", result, "gbdt")
    if str(result["boosting"]).lower() not in {"gbdt", "goss"}:
        raise ValueError("adaptive validation stopping supports only GBDT/GOSS boosting")
    result = _choose_param_value("device_type", result, "cpu")
    if str(result["device_type"]).lower() != "cpu":
        raise ValueError("adaptive validation stopping currently supports only native CPU training")

    _single_string_param(result, "objective")
    _single_string_param(result, "metric")
    return result


def _single_validation_loss(results: list[EvalResult], validation_name: str, metric: str) -> float:
    if len(results) != 1:
        raise RuntimeError("adaptive validation stopping requires exactly one native validation metric result")
    result = results[0]
    if result.dataset_name != validation_name or result.metric_name != metric:
        observed = (result.dataset_name, result.metric_name)
        expected = (validation_name, metric)
        raise RuntimeError(f"unexpected validation result {observed}; expected {expected}")
    if result.maximize:
        raise ValueError("the stopping metric must be a loss for which lower values are better")
    ValidationStoppingController._validate_loss(result.metric_value, "validation loss")
    return float(result.metric_value)


def _selected_predictor(
    full_booster: Optional[Booster], initial_predictor: InitialPredictor, checkpoint: int
) -> Union[Booster, InitialPredictor]:
    if checkpoint == 0:
        return initial_predictor
    if full_booster is None:
        raise RuntimeError("a positive selected checkpoint requires a fitted Booster")
    model = Booster(model_str=full_booster.model_to_string(num_iteration=checkpoint))
    model.best_iteration = checkpoint
    return model


def train_with_validation_stopping(
    params: Dict[str, Any],
    train_set: Dataset,
    validation_set: Dataset,
    *,
    max_boosting_rounds: Optional[int] = None,
    validation_name: str = "validation",
) -> AdaptiveTrainingResult:
    """Train with fixed validation stopping and return the exact-best prefix.

    ``validation_set`` must be a stopping-only split distinct from ``train_set``;
    final-test outcomes must never be supplied here.  With no explicit cap, the
    deterministic theorem bound of 10002 rounds is only an implementation safety
    bound and is not reported as a user-specified maximum.
    """
    function_start_ns = perf_counter_ns()
    if not isinstance(params, dict):
        raise TypeError("params must be a dictionary")
    if not isinstance(train_set, Dataset) or not isinstance(validation_set, Dataset):
        raise TypeError("train_set and validation_set must be Dataset instances")
    if validation_set is train_set:
        raise ValueError("validation_set must be distinct from train_set")
    if not isinstance(validation_name, str) or not validation_name or validation_name == "training":
        raise ValueError("validation_name must be a nonempty name other than 'training'")
    ValidationStoppingController._validate_max_rounds(max_boosting_rounds)
    effective_params = _validate_params(params)
    metric = _single_string_param(effective_params, "metric")
    if metric not in {"binary_logloss", "multi_logloss", "rmse"}:
        raise ValueError("supported stopping metrics are binary_logloss, multi_logloss, and rmse")
    if _has_init_score(train_set) or _has_init_score(validation_set):
        raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
    if train_set._predictor is not None or validation_set._predictor is not None:
        raise ValueError("warm-start Dataset predictors are not supported")

    execution_limit = min(max_boosting_rounds or _THEORETICAL_MAX_ROUNDS, _THEORETICAL_MAX_ROUNDS)
    effective_params["num_iterations"] = execution_limit
    reduced_valid = validation_set._update_params(effective_params).set_reference(train_set)
    train_set._update_params(effective_params)
    booster: Optional[Booster] = None
    native_update_total_ns = 0
    per_round_native_ns = []
    per_round_validation_ns = []
    per_round_controller_ns = []
    try:
        train_set.construct()
        reduced_valid.construct()
        # Text and binary Dataset sidecars are loaded only during construction.
        if _has_init_score(train_set) or _has_init_score(reduced_valid):
            raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
        initial_validation_start_ns = perf_counter_ns()
        initial_predictor, initial_loss = _native_initial_state(effective_params, train_set, reduced_valid)
        initial_validation_ns = perf_counter_ns() - initial_validation_start_ns
        controller_start_ns = perf_counter_ns()
        controller = ValidationStoppingController(initial_loss, max_boosting_rounds)
        controller_initialization_ns = perf_counter_ns() - controller_start_ns

        if not controller.should_stop:
            booster = Booster(params=effective_params, train_set=train_set)
            booster.add_valid(reduced_valid, validation_name)
            for _ in range(execution_limit):
                before = booster.current_iteration()
                native_start_ns = perf_counter_ns()
                produced_empty_tree = booster.update()
                native_elapsed_ns = perf_counter_ns() - native_start_ns
                native_update_total_ns += native_elapsed_ns
                per_round_native_ns.append(native_elapsed_ns)
                after = booster.current_iteration()
                if after == before:
                    per_round_native_ns.pop()
                    controller_start_ns = perf_counter_ns()
                    controller.mark_native_termination()
                    controller_initialization_ns += perf_counter_ns() - controller_start_ns
                    break
                if after != before + 1:
                    raise RuntimeError(f"native update committed {after - before} rounds; expected exactly one")

                validation_start_ns = perf_counter_ns()
                validation_loss = _single_validation_loss(booster.eval_valid(), validation_name, metric)
                per_round_validation_ns.append(perf_counter_ns() - validation_start_ns)
                controller_start_ns = perf_counter_ns()
                decision = controller.observe(after, validation_loss)
                per_round_controller_ns.append(perf_counter_ns() - controller_start_ns)
                if decision.should_stop:
                    break
                if produced_empty_tree:
                    controller_start_ns = perf_counter_ns()
                    controller.mark_native_termination()
                    per_round_controller_ns[-1] += perf_counter_ns() - controller_start_ns
                    break
            else:
                if max_boosting_rounds is None:
                    raise AssertionError("uncapped validation stopping exceeded its deterministic 10002-round bound")
                raise AssertionError("the adaptive loop reached an unclassified execution limit")

        if controller.stop_reason is None:
            raise AssertionError("adaptive training ended without a classified stopping reason")
        prefix_start_ns = perf_counter_ns()
        selected = _selected_predictor(booster, initial_predictor, controller.best_checkpoint)
        prefix_ns = perf_counter_ns() - prefix_start_ns
    finally:
        train_set._reverse_update_params()
        reduced_valid._reverse_update_params()

    timing = AdaptiveTrainingTiming(
        total_function_ns=perf_counter_ns() - function_start_ns,
        initial_validation_evaluation_ns=initial_validation_ns,
        native_update_ns=native_update_total_ns,
        validation_evaluation_ns=initial_validation_ns + sum(per_round_validation_ns),
        controller_ns=controller_initialization_ns + sum(per_round_controller_ns),
        selected_prefix_materialization_ns=prefix_ns,
        per_round_native_update_ns=tuple(per_round_native_ns),
        per_round_validation_evaluation_ns=tuple(per_round_validation_ns),
        per_round_controller_ns=tuple(per_round_controller_ns),
    )
    return AdaptiveTrainingResult(
        full_booster=booster,
        predictor=selected,
        executed_rounds=controller.completed_rounds,
        selected_checkpoint=controller.best_checkpoint,
        initial_validation_loss=initial_loss,
        selected_validation_loss=controller.best_loss,
        epsilon=controller.epsilon,
        patience=controller.patience,
        stopping_bound_count=controller.stopping_bound_count,
        absolute_threshold=controller.absolute_threshold,
        anchor_loss=controller.anchor_loss,
        last_reset_round=controller.last_reset_round,
        terminal_patience_counter=(
            None
            if controller.last_reset_round is None
            else controller.completed_rounds - controller.last_reset_round
        ),
        validation_losses=tuple(controller.losses),
        stop_reason=controller.stop_reason,
        patience_satisfied=controller.patience_satisfied,
        round_cap_reached=controller.round_cap_reached,
        uncapped_endpoint_censored=controller.stop_reason == "max_rounds" and not controller.patience_satisfied,
        max_boosting_rounds=max_boosting_rounds,
        max_boosting_rounds_provenance=(
            "omitted" if max_boosting_rounds is None else "user_explicit"
        ),
        portable_resumption_supported=False,
        timing=timing,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/application/application.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/application.h>

#include <LightGBM/boosting.h>
#include <LightGBM/dataset.h>
#include <LightGBM/dataset_loader.h>
#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/text_reader.h>

#include <chrono>
#include <cstdio>
#include <ctime>
#include <fstream>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "predictor.hpp"

namespace LightGBM {

Application::Application(int argc, char** argv) {
  LoadParameters(argc, argv);
  // set number of threads for openmp
  OMP_SET_NUM_THREADS(config_.num_threads);
  if (config_.data.size() == 0 && config_.task != TaskType::kConvertModel) {
    Log::Fatal("No training/prediction data, application quit");
  }

  if (config_.device_type == std::string("cuda")) {
      LGBM_config_::current_device = lgbm_device_cuda;
  }
}

Application::~Application() {
  if (config_.is_parallel) {
    Network::Dispose();
  }
}

void Application::LoadParameters(int argc, char** argv) {
  std::unordered_map<std::string, std::vector<std::string>> all_params;
  std::unordered_map<std::string, std::string> params;
  for (int i = 1; i < argc; ++i) {
    Config::KV2Map(&all_params, argv[i]);
  }
  // read parameters from config file
  bool config_file_ok = true;
  if (all_params.count("config") > 0) {
    TextReader<size_t> config_reader(all_params["config"][0].c_str(), false);
    config_reader.ReadAllLines();
    if (!config_reader.Lines().empty()) {
      for (auto& line : config_reader.Lines()) {
        // remove str after "#"
        if (line.size() > 0 && std::string::npos != line.find_first_of("#")) {
          line.erase(line.find_first_of("#"));
        }
        line = Common::Trim(line);
        if (line.size() == 0) {
          continue;
        }
        Config::KV2Map(&all_params, line.c_str());
      }
    } else {
      config_file_ok = false;
    }
  }
  Config::SetVerbosity(all_params);
  // de-duplicate params
  Config::KeepFirstValues(all_params, &params);
  if (!config_file_ok) {
    Log::Warning("Config file %s doesn't exist, will ignore", params["config"].c_str());
  }
  ParameterAlias::KeyAliasTransform(&params);
  config_.Set(params);
  Log::Info("Finished loading parameters");
}

void Application::LoadData() {
  auto start_time = std::chrono::high_resolution_clock::now();
  std::unique_ptr<Predictor> predictor;
  // prediction is needed if using input initial model(continued train)
  PredictFunction predict_fun = nullptr;
  // need to continue training
  if (boosting_->NumberOfTotalModel() > 0 && config_.task != TaskType::KRefitTree) {
    predictor.reset(new Predictor(boosting_.get(), 0, -1, true, false, false, false, -1, -1));
    predict_fun = predictor->GetPredictFunction();
  }

  // sync up random seed for data partition
  if (config_.is_data_based_parallel) {
    config_.data_random_seed = Network::GlobalSyncUpByMin(config_.data_random_seed);
  }

  Log::Debug("Loading train file...");
  DatasetLoader dataset_loader(config_, predict_fun,
                               config_.num_class, config_.data.c_str());
  // load Training data
  if (config_.is_data_based_parallel) {
    // load data for distributed training
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(),
                                                  Network::rank(), Network::num_machines()));
  } else {
    // load data for single machine
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(), 0, 1));
  }
  // need save binary file
  if (config_.save_binary) {
    train_data_->SaveBinaryFile(nullptr);
  }
  // create training metric
  if (config_.is_provide_training_metric) {
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(train_data_->metadata(), train_data_->num_data());
      train_metric_.push_back(std::move(metric));
    }
  }
  train_metric_.shrink_to_fit();

  if (!config_.metric.empty()) {
    // only when have metrics then need to construct validation data

    // Add validation data, if it exists
    for (size_t i = 0; i < config_.valid.size(); ++i) {
      Log::Debug("Loading validation file #%zu...", (i + 1));
      // add
      auto new_dataset = std::unique_ptr<Dataset>(
        dataset_loader.LoadFromFileAlignWithOtherDataset(
          config_.valid[i].c_str(),
          train_data_.get()));
      valid_datas_.push_back(std::move(new_dataset));
      // need save binary file
      if (config_.save_binary) {
        valid_datas_.back()->SaveBinaryFile(nullptr);
      }

      // add metric for validation data
      valid_metrics_.emplace_back();
      for (auto metric_type : config_.metric) {
        auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
        if (metric == nullptr) {
          continue;
        }
        metric->Init(valid_datas_.back()->metadata(),
                     valid_datas_.back()->num_data());
        valid_metrics_.back().push_back(std::move(metric));
      }
      valid_metrics_.back().shrink_to_fit();
    }
    valid_datas_.shrink_to_fit();
    valid_metrics_.shrink_to_fit();
  }
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  Log::Info("Finished loading data in %f seconds",
            std::chrono::duration<double, std::milli>(end_time - start_time) * 1e-3);
}

void Application::InitTrain() {
  if (config_.is_parallel) {
    // need init network
    Network::Init(config_);
    Log::Info("Finished initializing network");
    config_.feature_fraction_seed =
      Network::GlobalSyncUpByMin(config_.feature_fraction_seed);
    config_.feature_fraction =
      Network::GlobalSyncUpByMin(config_.feature_fraction);
    config_.drop_seed =
      Network::GlobalSyncUpByMin(config_.drop_seed);
  }

  // create boosting
  boosting_.reset(
    Boosting::CreateBoosting(config_.boosting,
                             config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  // create objective function
  objective_fun_.reset(
    ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                               config_));
  // load training data
  LoadData();
  if (config_.task == TaskType::kSaveBinary) {
    Log::Info("Save data as binary finished, exit");
    exit(0);
  }
  // initialize the objective function
  objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
  // initialize the boosting
  boosting_->Init(&config_, train_data_.get(), objective_fun_.get(),
                  Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
  // add validation data into boosting
  for (size_t i = 0; i < valid_datas_.size(); ++i) {
    boosting_->AddValidDataset(valid_datas_[i].get(),
                               Common::ConstPtrInVectorWrapper<Metric>(valid_metrics_[i]));
    Log::Debug("Number of data points in validation set #%zu: %d", i + 1, valid_datas_[i]->num_data());
  }
  Log::Info("Finished initializing training");
}

void Application::Train() {
  Log::Info("Started training...");
  boosting_->Train(config_.snapshot_freq, config_.output_model);
  boosting_->SaveModelToFile(0, -1, config_.saved_feature_importance_type,
                             config_.output_model.c_str());
  // convert model to if-else statement code
  if (config_.convert_model_language == std::string("cpp")) {
    boosting_->SaveModelToIfElse(-1, config_.convert_model.c_str());
  }
  Log::Info("Finished training");
}

void Application::Predict() {
  if (config_.task == TaskType::KRefitTree) {
    // create predictor
    Predictor predictor(boosting_.get(), 0, -1, false, true, false, false, 1, 1);
    predictor.Predict(config_.data.c_str(), config_.output_result.c_str(), config_.header, config_.predict_disable_shape_check,
                      config_.precise_float_parser);
    TextReader<int> result_reader(config_.output_result.c_str(), false);
    result_reader.ReadAllLines();

    size_t nrow = result_reader.Lines().size();
    size_t ncol = 0;
    if (nrow > 0) {
      ncol = Common::StringToArray<int>(result_reader.Lines()[0], '\t').size();
    }
    std::vector<int> pred_leaf;
    pred_leaf.resize(nrow * ncol);

    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int irow = 0; irow < static_cast<int>(nrow); ++irow) {
      auto line_vec = Common::StringToArray<int>(result_reader.Lines()[irow], '\t');
      CHECK_EQ(line_vec.size(), ncol);
      for (int i_row_item = 0; i_row_item < static_cast<int>(ncol); ++i_row_item) {
        pred_leaf[irow * ncol + i_row_item] = line_vec[i_row_item];
      }
      // Free memory
      result_reader.Lines()[irow].clear();
    }
    DatasetLoader dataset_loader(config_, nullptr,
                                 config_.num_class, config_.data.c_str());
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(), 0, 1));
    train_metric_.clear();
    objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                    config_));
    objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
    boosting_->Init(&config_, train_data_.get(), objective_fun_.get(),
                    Common::ConstPtrInVectorWrapper<Metric>(train_metric_));

    boosting_->RefitTree(pred_leaf.data(), nrow, ncol);
    boosting_->SaveModelToFile(0, -1, config_.saved_feature_importance_type,
                               config_.output_model.c_str());
    Log::Info("Finished RefitTree");
  } else {
    // create predictor
    Predictor predictor(boosting_.get(), config_.start_iteration_predict, config_.num_iteration_predict, config_.predict_raw_score,
                        config_.predict_leaf_index, config_.predict_contrib,
                        config_.pred_early_stop, config_.pred_early_stop_freq,
                        config_.pred_early_stop_margin);
    predictor.Predict(config_.data.c_str(),
                      config_.output_result.c_str(), config_.header, config_.predict_disable_shape_check,
                      config_.precise_float_parser);
    Log::Info("Finished prediction");
  }
}

void Application::InitPredict() {
  boosting_.reset(
    Boosting::CreateBoosting("gbdt", config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  Log::Info("Finished initializing prediction, total used %d iterations", boosting_->GetCurrentIteration());
}

void Application::ConvertModel() {
  boosting_.reset(
    Boosting::CreateBoosting(config_.boosting, config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  boosting_->SaveModelToIfElse(-1, config_.convert_model.c_str());
}


}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/application/predictor.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_
#define LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_

#include <LightGBM/boosting.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/text_reader.h>

#include <string>
#include <cstdio>
#include <cstring>
#include <functional>
#include <map>
#include <memory>
#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief Used to predict data with input model
*/
class Predictor {
 public:
  /*!
  * \brief Constructor
  * \param boosting Input boosting model
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration Number of boosting round
  * \param is_raw_score True if need to predict result with raw score
  * \param predict_leaf_index True to output leaf index instead of prediction score
  * \param predict_contrib True to output feature contributions instead of prediction score
  */
  Predictor(Boosting* boosting, int start_iteration, int num_iteration, bool is_raw_score,
            bool predict_leaf_index, bool predict_contrib, bool early_stop,
            int early_stop_freq, double early_stop_margin) {
    early_stop_ = CreatePredictionEarlyStopInstance(
        "none", LightGBM::PredictionEarlyStopConfig());
    if (early_stop && !boosting->NeedAccuratePrediction()) {
      PredictionEarlyStopConfig pred_early_stop_config;
      CHECK_GT(early_stop_freq, 0);
      CHECK_GE(early_stop_margin, 0);
      pred_early_stop_config.margin_threshold = early_stop_margin;
      pred_early_stop_config.round_period = early_stop_freq;
      if (boosting->NumberOfClasses() == 1) {
        early_stop_ =
            CreatePredictionEarlyStopInstance("binary", pred_early_stop_config);
      } else {
        early_stop_ = CreatePredictionEarlyStopInstance("multiclass",
                                                        pred_early_stop_config);
      }
    }

    boosting->InitPredict(start_iteration, num_iteration, predict_contrib);
    boosting_ = boosting;
    num_pred_one_row_ = boosting_->NumPredictOneRow(start_iteration,
        num_iteration, predict_leaf_index, predict_contrib);
    num_feature_ = boosting_->MaxFeatureIdx() + 1;
    predict_buf_.resize(
        OMP_NUM_THREADS(),
        std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>>(
            num_feature_, 0.0f));
    const int kFeatureThreshold = 100000;
    const size_t KSparseThreshold = static_cast<size_t>(0.01 * num_feature_);
    if (predict_leaf_index) {
      predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                         double* output) {
        int tid = omp_get_thread_num();
        if (num_feature_ > kFeatureThreshold &&
            features.size() < KSparseThreshold) {
          auto buf = CopyToPredictMap(features);
          boosting_->PredictLeafIndexByMap(buf, output);
        } else {
          CopyToPredictBuffer(predict_buf_[tid].data(), features);
          // get result for leaf index
          boosting_->PredictLeafIndex(predict_buf_[tid].data(), output);
          ClearPredictBuffer(predict_buf_[tid].data(), predict_buf_[tid].size(),
                             features);
        }
      };
    } else if (predict_contrib) {
      if (boosting_->IsLinear()) {
        Log::Fatal("Predicting SHAP feature contributions is not implemented for linear trees.");
      }
      predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                         double* output) {
        int tid = omp_get_thread_num();
        CopyToPredictBuffer(predict_buf_[tid].data(), features);
        // get feature importances
        boosting_->PredictContrib(predict_buf_[tid].data(), output);
        ClearPredictBuffer(predict_buf_[tid].data(), predict_buf_[tid].size(),
                           features);
      };
      predict_sparse_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                                std::vector<std::unordered_map<int, double>>* output) {
        auto buf = CopyToPredictMap(features);
        // get sparse feature importances
        boosting_->PredictContribByMap(buf, output);
      };

    } else {
      if (is_raw_score) {
        predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                           double* output) {
          int tid = omp_get_thread_num();
          if (num_feature_ > kFeatureThreshold &&
              features.size() < KSparseThreshold) {
            auto buf = CopyToPredictMap(features);
            boosting_->PredictRawByMap(buf, output, &early_stop_);
          } else {
            CopyToPredictBuffer(predict_buf_[tid].data(), features);
            boosting_->PredictRaw(predict_buf_[tid].data(), output,
                                  &early_stop_);
            ClearPredictBuffer(predict_buf_[tid].data(),
                               predict_buf_[tid].size(), features);
          }
        };
      } else {
        predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                           double* output) {
          int tid = omp_get_thread_num();
          if (num_feature_ > kFeatureThreshold &&
              features.size() < KSparseThreshold) {
            auto buf = CopyToPredictMap(features);
            boosting_->PredictByMap(buf, output, &early_stop_);
          } else {
            CopyToPredictBuffer(predict_buf_[tid].data(), features);
            boosting_->Predict(predict_buf_[tid].data(), output, &early_stop_);
            ClearPredictBuffer(predict_buf_[tid].data(),
                               predict_buf_[tid].size(), features);
          }
        };
      }
    }
  }

  /*!
  * \brief Destructor
  */
  ~Predictor() {
  }

  inline const PredictFunction& GetPredictFunction() const {
    return predict_fun_;
  }


  inline const PredictSparseFunction& GetPredictSparseFunction() const {
    return predict_sparse_fun_;
  }

  /*!
  * \brief predicting on data, then saving result to disk
  * \param data_filename Filename of data
  * \param result_filename Filename of output result
  */
  void Predict(const char* data_filename, const char* result_filename, bool header, bool disable_shape_check, bool precise_float_parser) {
    auto writer = VirtualFileWriter::Make(result_filename);
    if (!writer->Init()) {
      Log::Fatal("Prediction results file %s cannot be created", result_filename);
    }
    auto label_idx = header ? -1 : boosting_->LabelIdx();
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(data_filename, header, boosting_->MaxFeatureIdx() + 1, label_idx,
                                                               precise_float_parser, boosting_->ParserConfigStr()));

    if (parser == nullptr) {
      Log::Fatal("Could not recognize the data format of data file %s", data_filename);
    }
    if (!header && !disable_shape_check && parser->NumFeatures() != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n" \
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", parser->NumFeatures(), boosting_->MaxFeatureIdx() + 1);
    }
    TextReader<data_size_t> predict_data_reader(data_filename, header);
    std::vector<int> feature_remapper(parser->NumFeatures(), -1);
    bool need_adjust = false;
    // skip raw feature remapping if trained model has parser config str which may contain actual feature names.
    if (header && boosting_->ParserConfigStr().empty()) {
      std::string first_line = predict_data_reader.first_line();
      std::vector<std::string> header_words = Common::Split(first_line.c_str(), "\t,");
      std::unordered_map<std::string, int> header_mapper;
      for (int i = 0; i < static_cast<int>(header_words.size()); ++i) {
        if (header_mapper.count(header_words[i]) > 0) {
          Log::Fatal("Feature (%s) appears more than one time.", header_words[i].c_str());
        }
        header_mapper[header_words[i]] = i;
      }
      const auto& fnames = boosting_->FeatureNames();
      for (int i = 0; i < static_cast<int>(fnames.size()); ++i) {
        if (header_mapper.count(fnames[i]) <= 0) {
          Log::Warning("Feature (%s) is missed in data file. If it is weight/query/group/ignore_column, you can ignore this warning.", fnames[i].c_str());
        } else {
          feature_remapper[header_mapper.at(fnames[i])] = i;
        }
      }
      for (int i = 0; i < static_cast<int>(feature_remapper.size()); ++i) {
        if (feature_remapper[i] >= 0 && i != feature_remapper[i]) {
          need_adjust = true;
          break;
        }
      }
    }
    // function for parse data
    std::function<void(const char*, std::vector<std::pair<int, double>>*)> parser_fun;
    double tmp_label;
    parser_fun = [&parser, &feature_remapper, &tmp_label, need_adjust]
    (const char* buffer, std::vector<std::pair<int, double>>* feature) {
      parser->ParseOneLine(buffer, feature, &tmp_label);
      if (need_adjust) {
        int i = 0, j = static_cast<int>(feature->size());
        while (i < j) {
          if (feature_remapper[(*feature)[i].first] >= 0) {
            (*feature)[i].first = feature_remapper[(*feature)[i].first];
            ++i;
          } else {
            // move the non-used features to the end of the feature vector
            std::swap((*feature)[i], (*feature)[--j]);
          }
        }
        feature->resize(i);
      }
    };

    std::function<void(data_size_t, const std::vector<std::string>&)>
        process_fun = [&parser_fun, &writer, this](
                          data_size_t, const std::vector<std::string>& lines) {
      std::vector<std::pair<int, double>> oneline_features;
      std::vector<std::string> result_to_write(lines.size());
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(oneline_features)
      for (data_size_t i = 0; i < static_cast<data_size_t>(lines.size()); ++i) {
        OMP_LOOP_EX_BEGIN();
        oneline_features.clear();
        // parser
        parser_fun(lines[i].c_str(), &oneline_features);
        // predict
        std::vector<double> result(num_pred_one_row_);
        predict_fun_(oneline_features, result.data());
        auto str_result = Common::Join<double>(result, "\t");
        result_to_write[i] = str_result;
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      for (data_size_t i = 0; i < static_cast<data_size_t>(result_to_write.size()); ++i) {
        writer->Write(result_to_write[i].c_str(), result_to_write[i].size());
        writer->Write("\n", 1);
      }
    };
    predict_data_reader.ReadAllAndProcessParallel(process_fun);
  }

 private:
  void CopyToPredictBuffer(double* pred_buf, const std::vector<std::pair<int, double>>& features) {
    for (const auto &feature : features) {
      if (feature.first < num_feature_) {
        pred_buf[feature.first] = feature.second;
      }
    }
  }

  void ClearPredictBuffer(double* pred_buf, size_t buf_size, const std::vector<std::pair<int, double>>& features) {
    if (features.size() > static_cast<size_t>(buf_size / 2)) {
      std::memset(pred_buf, 0, sizeof(double)*(buf_size));
    } else {
      for (const auto &feature : features) {
        if (feature.first < num_feature_) {
          pred_buf[feature.first] = 0.0f;
        }
      }
    }
  }

  std::unordered_map<int, double> CopyToPredictMap(const std::vector<std::pair<int, double>>& features) {
    std::unordered_map<int, double> buf;
    for (const auto &feature : features) {
      if (feature.first < num_feature_) {
        buf[feature.first] = feature.second;
      }
    }
    return buf;
  }

  /*! \brief Boosting model */
  const Boosting* boosting_;
  /*! \brief function for prediction */
  PredictFunction predict_fun_;
  PredictSparseFunction predict_sparse_fun_;
  PredictionEarlyStopInstance early_stop_;
  int num_feature_;
  int num_pred_one_row_;
  std::vector<std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>>> predict_buf_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/arrow/array.hpp <==
/*!
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Oliver Borchert
 */

#ifndef LIGHTGBM_SRC_ARROW_ARRAY_HPP_
#define LIGHTGBM_SRC_ARROW_ARRAY_HPP_

#include <LightGBM/arrow.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <limits>
#include <string>
#include <utility>
#include <vector>

#include <nanoarrow/nanoarrow.hpp>

namespace LightGBM {

/* ------------------------------------------- UTILS ------------------------------------------- */

inline struct ArrowSchemaView MakeSchemaView(const struct ArrowSchema* schema) {
  struct ArrowSchemaView view;
  struct ArrowError error;
  auto ret = ArrowSchemaViewInit(&view, schema, &error);
  if (ret != NANOARROW_OK) {
    throw nanoarrow::Exception("Failed to initialize ArrowSchemaView: " +
                               std::string(ArrowErrorMessage(&error)));
  }
  return view;
}

/* --------------------------------------------------------------------------------------------- */
/*                                         CHUNKED ARRAY                                         */
/* --------------------------------------------------------------------------------------------- */

class ArrowChunkedArray {
  enum ArrowType type_;
  nanoarrow::UniqueSchema schema_;
  std::vector<nanoarrow::UniqueArray> chunks_;

 public:
  class View;
  template <typename ArrowT, typename OutputT>
  class Visitor;
  template <typename ArrowT, typename OutputT>
  class Iterator;

  /**
   * @brief Construct a new chunked Arrow array from an array stream.
   * The stream is consumed and the chunked Arrow array takes ownership of the schema and all
   * chunks. Upon destruction, the release callback is called for the schema and all chunks.
   *
   * @param stream The Arrow array stream to consume.
   */
  explicit ArrowChunkedArray(ArrowArrayStream* stream) {
    nanoarrow::UniqueArrayStream stream_(stream);

    // Extract the schema
    auto ret = stream_->get_schema(stream_.get(), schema_.get());
    if (ret != NANOARROW_OK) {
      throw nanoarrow::Exception("Failed to get schema from Arrow array stream: " +
                                 std::string(stream_->get_last_error(stream_.get())));
    }

    // Turn the schema into a type
    type_ = MakeSchemaView(schema_.get()).type;

    // Extract all chunks
    while (true) {
      nanoarrow::UniqueArray chunk;
      auto ret = stream_->get_next(stream_.get(), chunk.get());
      if (ret != NANOARROW_OK) {
        throw nanoarrow::Exception("Failed to get next chunk from Arrow array stream: " +
                                   std::string(stream_->get_last_error(stream_.get())));
      }
      if (chunk->release == nullptr) break;
      chunks_.emplace_back(std::move(chunk));
    }
  }

  /**
   * @brief Construct a new chunked Arrow array from a list of Arrow arrays and a schema.
   * The chunked Arrow array takes ownership of the schema and all chunks. Upon destruction,
   * the release callback is called for the schema and all chunks.
   *
   * @param n_chunks The number of Arrow arrays.
   * @param chunks Pointer to the list of Arrow arrays.
   * @param schema Pointer to the schema of all Arrow arrays.
   */
  explicit ArrowChunkedArray(int64_t n_chunks, struct ArrowArray* chunks,
                             struct ArrowSchema* schema) {
    // Take ownership of schema
    schema_ = nanoarrow::UniqueSchema(schema);
    type_ = MakeSchemaView(schema_.get()).type;

    // Take ownership of chunks
    chunks_.reserve(n_chunks);
    for (int64_t i = 0; i < n_chunks; ++i) {
      chunks_.emplace_back(&chunks[i]);
    }
  }

  /**
   * @brief Whether the chunked array is a struct and has multiple fields.
   * A struct chunked array is typically interpreted as a table.
   */
  bool is_struct() const { return type_ == NANOARROW_TYPE_STRUCT; }

  /**
   * @brief Get the length of the chunked array as the sum of all chunk lengths.
   *
   * @return int64_t The total number of elements.
   */
  int64_t get_length() const {
    int64_t length = 0;
    for (const auto& chunk : chunks_) {
      length += chunk->length;
    }
    return length;
  }

  /**
   * @brief Get the number of fields in the chunked array.
   *
   * @return int64_t The number of fields.
   */
  int64_t get_num_fields() const {
    if (!is_struct()) {
      Log::Fatal("Expected struct type for array, got %s", ArrowTypeString(type_));
    }
    return schema_.get()->n_children;
  }

  /**
   * @brief Obtain a view on the chunked array to visit its values.
   *
   * @return View The view on the array.
   */
  View view() const {
    std::vector<const struct ArrowArray*> chunk_ptrs;
    chunk_ptrs.reserve(chunks_.size());
    for (const auto& chunk : chunks_) {
      // Skip empty chunks to avoid additional complexity in the iterator
      if (chunk->length == 0) continue;
      chunk_ptrs.push_back(chunk.get());
    }
    return View(type_, schema_.get(), std::move(chunk_ptrs));
  }

  /* ------------------------------------------------------------------------------------------- */
  /*                                             VIEW                                            */
  /* ------------------------------------------------------------------------------------------- */

  class View {
    friend class ArrowChunkedArray;

    enum ArrowType type_;
    const struct ArrowSchema* schema_;
    std::vector<const struct ArrowArray*> chunks_;

    View(enum ArrowType type, const struct ArrowSchema* schema,
         std::vector<const struct ArrowArray*> chunks)
        : type_(type), schema_(schema), chunks_(std::move(chunks)) {}

   public:
    explicit View(std::vector<View> views) {
      type_ = views[0].type_;
      schema_ = views[0].schema_;
      for (auto it = views.begin(), end = views.end(); it != end; ++it) {
        if (it->type_ != type_) {
          Log::Fatal("All views must have the same type, but got %s and %s",
                     ArrowTypeString(it->type_), ArrowTypeString(type_));
        }
        chunks_.insert(chunks_.end(), it->chunks_.begin(), it->chunks_.end());
      }
    }

    /**
     * @brief Obtain a view on the field at the given index.
     * This method assumes that the view has a type "struct".
     *
     * @param field_idx The index of the field to view.
     * @return View A view on the field at the given index.
     */
    View field(int64_t field_idx) const {
      if (type_ != NANOARROW_TYPE_STRUCT) {
        Log::Fatal("Expected struct type for array, got %s", ArrowTypeString(type_));
      }

      std::vector<const struct ArrowArray*> chunk_ptrs;
      chunk_ptrs.reserve(chunks_.size());
      for (const auto& chunk : chunks_) {
        chunk_ptrs.push_back(chunk->children[field_idx]);
      }

      auto type = MakeSchemaView(schema_->children[field_idx]).type;
      return View(type, schema_->children[field_idx], std::move(chunk_ptrs));
    }

    /**
     * @brief Visit the chunked array with a visitor created from the schema type.
     * The visitor allows accessing all values from the chunked array, casting to the desired
     * output type.
     *
     * @tparam OutputT The desired output type.
     * @tparam F The type of the visitor function, which must be invocable with a
     *           `Visitor<ArrowT, OutputT>`
     * @param f The visitor function to invoke with the created visitor.
     * @return decltype(auto) The result of invoking the visitor function with the created visitor.
     */
    template <typename OutputT, typename F>
    decltype(auto) visit(F&& f) const {
      // Switch on the schema type and construct the appropriate visitor
      switch (type_) {
        case NANOARROW_TYPE_INT8:
          return f(Visitor<int8_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT16:
          return f(Visitor<int16_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT32:
          return f(Visitor<int32_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT64:
          return f(Visitor<int64_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT8:
          return f(Visitor<uint8_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT16:
          return f(Visitor<uint16_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT32:
          return f(Visitor<uint32_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT64:
          return f(Visitor<uint64_t, OutputT>(chunks_));
        case NANOARROW_TYPE_FLOAT:
          return f(Visitor<float, OutputT>(chunks_));
        case NANOARROW_TYPE_DOUBLE:
          return f(Visitor<double, OutputT>(chunks_));
        case NANOARROW_TYPE_BOOL:
          return f(Visitor<bool, OutputT>(chunks_));
        default:
          Log::Fatal("Unsupported Arrow type: %s", ArrowTypeString(type_));
      }
    }
  };

  /* ------------------------------------------------------------------------------------------- */
  /*                                           VISITOR                                           */
  /* ------------------------------------------------------------------------------------------- */

  template <typename ArrowT, typename OutputT>
  class Visitor {
    friend class View;
    friend class Iterator<ArrowT, OutputT>;

    std::vector<const struct ArrowArray*> chunks_;
    std::vector<int64_t> chunk_offsets_;

    explicit Visitor(std::vector<const struct ArrowArray*> chunks) : chunks_(chunks) {
      // Derive chunk offsets
      chunk_offsets_.reserve(chunks.size() + 1);
      chunk_offsets_.push_back(0);
      for (const auto& chunk : chunks) {
        chunk_offsets_.push_back(chunk_offsets_.back() + chunk->length);
      }
    }

    ArrowT is_valid(int64_t chunk_idx, int64_t element_idx) const {
      auto arr = chunks_[chunk_idx];
      return arr->buffers[0] == nullptr ||
             ArrowBitGet(static_cast<const uint8_t*>(arr->buffers[0]), arr->offset + element_idx);
    }

    ArrowT get(int64_t chunk_idx, int64_t element_idx) const {
      auto arr = chunks_[chunk_idx];
      auto idx = arr->offset + element_idx;
      if constexpr (std::is_same_v<ArrowT, bool>) {
        return ArrowBitGet(static_cast<const uint8_t*>(arr->buffers[1]), idx);
      } else {
        return static_cast<const ArrowT*>(arr->buffers[1])[idx];
      }
    }

   public:
    Iterator<ArrowT, OutputT> begin() const { return Iterator<ArrowT, OutputT>(*this, 0, 0); }
    Iterator<ArrowT, OutputT> end() const {
      return Iterator<ArrowT, OutputT>(*this, chunks_.size(), 0);
    }
  };

  /* ------------------------------------------------------------------------------------------- */
  /*                                           ITERATOR                                          */
  /* ------------------------------------------------------------------------------------------- */

  template <typename ArrowT, typename OutputT>
  class Iterator {
    friend class Visitor<ArrowT, OutputT>;

    const Visitor<ArrowT, OutputT>& visitor_;
    int64_t chunk_idx_;
    int64_t element_idx_;

    Iterator(const Visitor<ArrowT, OutputT>& visitor, int64_t chunk_idx, int64_t element_idx)
        : visitor_(visitor), chunk_idx_(chunk_idx), element_idx_(element_idx) {}

    int64_t full_offset() const { return visitor_.chunk_offsets_[chunk_idx_] + element_idx_; }

   public:
    using iterator_category = std::random_access_iterator_tag;
    using difference_type = int64_t;
    using value_type = OutputT;
    using pointer = value_type*;
    using reference = value_type&;

    /* --------------------------------------- OPERATORS --------------------------------------- */

   public:
    Iterator<ArrowT, OutputT>& operator++() {
      if (element_idx_ + 1 >= visitor_.chunks_[chunk_idx_]->length) {
        element_idx_ = 0;
        chunk_idx_++;
      } else {
        element_idx_++;
      }
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator+=(int64_t c) {
      while (element_idx_ + c >= visitor_.chunks_[chunk_idx_]->length) {
        c -= visitor_.chunks_[chunk_idx_]->length - element_idx_;
        element_idx_ = 0;
        chunk_idx_++;
      }
      element_idx_ += c;
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator--() {
      if (element_idx_ == 0) {
        chunk_idx_--;
        element_idx_ = visitor_.chunks_[chunk_idx_]->length - 1;
      } else {
        element_idx_--;
      }
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator-=(int64_t c) {
      while (c > element_idx_) {
        c -= element_idx_ + 1;
        chunk_idx_--;
        element_idx_ = visitor_.chunks_[chunk_idx_]->length - 1;
      }
      element_idx_ -= c;
      return *this;
    }

    friend int64_t operator-(const Iterator<ArrowT, OutputT>& a,
                             const Iterator<ArrowT, OutputT>& b) {
      auto full_offset_a = a.full_offset();
      auto full_offset_b = b.full_offset();
      return full_offset_a - full_offset_b;
    }

    friend bool operator==(const Iterator<ArrowT, OutputT>& a,
                           const Iterator<ArrowT, OutputT>& b) {
      return a.chunk_idx_ == b.chunk_idx_ && a.element_idx_ == b.element_idx_;
    }

    friend bool operator!=(const Iterator<ArrowT, OutputT>& a,
                           const Iterator<ArrowT, OutputT>& b) {
      return !(a == b);
    }

    /* ----------------------------------------- VALUE ----------------------------------------- */

   private:
    static constexpr OutputT null_default() {
      if constexpr (std::is_floating_point_v<OutputT>) {
        return std::numeric_limits<OutputT>::quiet_NaN();
      } else {
        return OutputT{0};
      }
    }

    OutputT get(int64_t chunk_idx, int64_t element_idx) const {
      if (visitor_.is_valid(chunk_idx, element_idx)) {
        return static_cast<OutputT>(visitor_.get(chunk_idx, element_idx));
      } else {
        return null_default();
      }
    }

   public:
    OutputT operator*() const { return this->get(chunk_idx_, element_idx_); }

    OutputT operator[](int64_t c) const {
      if (visitor_.chunks_.size() == 1) {
        return this->get(0, c);
      }
      auto it =
          std::upper_bound(visitor_.chunk_offsets_.begin(), visitor_.chunk_offsets_.end(), c);
      auto chunk_idx = std::distance(visitor_.chunk_offsets_.begin(), it) - 1;
      auto element_idx = c - visitor_.chunk_offsets_[chunk_idx];
      return this->get(chunk_idx, element_idx);
    }
  };
};

};  // namespace LightGBM

#endif  // LIGHTGBM_SRC_ARROW_ARRAY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/bagging.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_
#define LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_

#include <string>
#include <vector>

namespace LightGBM {

class BaggingSampleStrategy : public SampleStrategy {
 public:
  BaggingSampleStrategy(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function, int num_tree_per_iteration)
    : need_re_bagging_(false) {
    config_ = config;
    train_data_ = train_data;
    num_data_ = train_data->num_data();
    num_queries_ = train_data->metadata().num_queries();
    query_boundaries_ = train_data->metadata().query_boundaries();
    objective_function_ = objective_function;
    num_tree_per_iteration_ = num_tree_per_iteration;
    num_threads_ = OMP_NUM_THREADS();
  }

  ~BaggingSampleStrategy() {}

  void Bagging(int iter, TreeLearner* tree_learner, score_t* /*gradients*/, score_t* /*hessians*/) override {
    Common::FunctionTimer fun_timer("GBDT::Bagging", global_timer);
    // if need bagging
    if ((bag_data_cnt_ < num_data_ && iter % config_->bagging_freq == 0) ||
      need_re_bagging_) {
      need_re_bagging_ = false;
      if (!config_->bagging_by_query) {
        auto left_cnt = bagging_runner_.Run<true>(
          num_data_,
          [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
              data_size_t*) {
            data_size_t cur_left_count = 0;
            if (balanced_bagging_) {
              cur_left_count =
                  BalancedBaggingHelper(cur_start, cur_cnt, left);
            } else {
              cur_left_count = BaggingHelper(cur_start, cur_cnt, left);
            }
            return cur_left_count;
          },
          bag_data_indices_.data());
        bag_data_cnt_ = left_cnt;
      } else {
        num_sampled_queries_ = bagging_runner_.Run<true>(
          num_queries_,
          [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
              data_size_t*) {
            data_size_t cur_left_count = 0;
            cur_left_count = BaggingHelper(cur_start, cur_cnt, left);
            return cur_left_count;
          }, bag_query_indices_.data());

        sampled_query_boundaries_[0] = 0;
        OMP_INIT_EX();
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (data_size_t i = 0; i < num_sampled_queries_; ++i) {
          OMP_LOOP_EX_BEGIN();
          sampled_query_boundaries_[i + 1] = query_boundaries_[bag_query_indices_[i] + 1] - query_boundaries_[bag_query_indices_[i]];
          OMP_LOOP_EX_END();
        }
        OMP_THROW_EX();

        const int num_blocks = Threading::For<data_size_t>(0, num_sampled_queries_ + 1, 128, [this](int thread_index, data_size_t start_index, data_size_t end_index) {
          for (data_size_t i = start_index + 1; i < end_index; ++i) {
            sampled_query_boundaries_[i] += sampled_query_boundaries_[i - 1];
          }
          sampled_query_boundaries_thread_buffer_[thread_index] = sampled_query_boundaries_[end_index - 1];
         });

        for (int thread_index = 1; thread_index < num_blocks; ++thread_index) {
          sampled_query_boundaries_thread_buffer_[thread_index] += sampled_query_boundaries_thread_buffer_[thread_index - 1];
        }

        Threading::For<data_size_t>(0, num_sampled_queries_ + 1, 128, [this](int thread_index, data_size_t start_index, data_size_t end_index) {
          if (thread_index > 0) {
            for (data_size_t i = start_index; i < end_index; ++i) {
              sampled_query_boundaries_[i] += sampled_query_boundaries_thread_buffer_[thread_index - 1];
            }
          }
        });

        bag_data_cnt_ = sampled_query_boundaries_[num_sampled_queries_];

        Threading::For<data_size_t>(0, num_sampled_queries_, 1, [this](int /*thread_index*/, data_size_t start_index, data_size_t end_index) {
          for (data_size_t sampled_query_id = start_index; sampled_query_id < end_index; ++sampled_query_id) {
            const data_size_t query_index = bag_query_indices_[sampled_query_id];
            const data_size_t data_index_start = query_boundaries_[query_index];
            const data_size_t data_index_end = query_boundaries_[query_index + 1];
            const data_size_t sampled_query_start = sampled_query_boundaries_[sampled_query_id];
            for (data_size_t i = data_index_start; i < data_index_end; ++i) {
              bag_data_indices_[sampled_query_start + i - data_index_start] = i;
            }
          }
        });
      }
      Log::Debug("Re-bagging, using %d data to train", bag_data_cnt_);
      // set bagging data to tree learner
      if (!is_use_subset_) {
        #ifdef USE_CUDA
        if (config_->device_type == std::string("cuda")) {
          CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
          tree_learner->SetBaggingData(nullptr, cuda_bag_data_indices_.RawData(), bag_data_cnt_);
        } else {
        #endif  // USE_CUDA
          tree_learner->SetBaggingData(nullptr, bag_data_indices_.data(), bag_data_cnt_);
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      } else {
        // get subset
        tmp_subset_->ReSize(bag_data_cnt_);
        tmp_subset_->CopySubrow(train_data_, bag_data_indices_.data(),
                                bag_data_cnt_, false);
        #ifdef USE_CUDA
        if (config_->device_type == std::string("cuda")) {
          CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
          tree_learner->SetBaggingData(tmp_subset_.get(), cuda_bag_data_indices_.RawData(),
                                       bag_data_cnt_);
        } else {
        #endif  // USE_CUDA
          tree_learner->SetBaggingData(tmp_subset_.get(), bag_data_indices_.data(),
                                       bag_data_cnt_);
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      }
    }
  }

  void ResetSampleConfig(const Config* config, bool is_change_dataset) override {
    need_resize_gradients_ = false;
    // if need bagging, create buffer
    data_size_t num_pos_data = 0;
    if (objective_function_ != nullptr) {
      num_pos_data = objective_function_->NumPositiveData();
    }
    bool balance_bagging_cond = (config->pos_bagging_fraction < 1.0 || config->neg_bagging_fraction < 1.0) && (num_pos_data > 0);
    if ((config->bagging_fraction < 1.0 || balance_bagging_cond) && config->bagging_freq > 0) {
      need_re_bagging_ = false;
      if (!is_change_dataset &&
        config_ != nullptr && config_->bagging_fraction == config->bagging_fraction && config_->bagging_freq == config->bagging_freq
        && config_->pos_bagging_fraction == config->pos_bagging_fraction && config_->neg_bagging_fraction == config->neg_bagging_fraction) {
        config_ = config;
        return;
      }
      config_ = config;
      if (balance_bagging_cond) {
        balanced_bagging_ = true;
        bag_data_cnt_ = static_cast<data_size_t>(num_pos_data * config_->pos_bagging_fraction)
                        + static_cast<data_size_t>((num_data_ - num_pos_data) * config_->neg_bagging_fraction);
      } else {
        bag_data_cnt_ = static_cast<data_size_t>(config_->bagging_fraction * num_data_);
      }
      bag_data_indices_.resize(num_data_);
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        cuda_bag_data_indices_.Resize(num_data_);
      }
      #endif  // USE_CUDA
      if (!config_->bagging_by_query) {
        bagging_runner_.ReSize(num_data_);
      } else {
        bagging_runner_.ReSize(num_queries_);
        sampled_query_boundaries_.resize(num_queries_ + 1, 0);
        sampled_query_boundaries_thread_buffer_.resize(num_threads_, 0);
        bag_query_indices_.resize(num_data_);
      }
      bagging_rands_.clear();
      for (int i = 0;
          i < (num_data_ + bagging_rand_block_ - 1) / bagging_rand_block_; ++i) {
        bagging_rands_.emplace_back(config_->bagging_seed + i);
      }

      double average_bag_rate =
          (static_cast<double>(bag_data_cnt_) / num_data_) / config_->bagging_freq;
      is_use_subset_ = false;
      if (config_->device_type != std::string("cuda")) {
        const int group_threshold_usesubset = 100;
        const double average_bag_rate_threshold = 0.5;
        if (average_bag_rate <= average_bag_rate_threshold
            && (train_data_->num_feature_groups() < group_threshold_usesubset)) {
          if (tmp_subset_ == nullptr || is_change_dataset) {
            tmp_subset_.reset(new Dataset(bag_data_cnt_));
            tmp_subset_->CopyFeatureMapperFrom(train_data_);
          }
          is_use_subset_ = true;
          Log::Debug("Use subset for bagging");
        }
      }

      need_re_bagging_ = true;

      if (is_use_subset_ && bag_data_cnt_ < num_data_) {
        // resize gradient vectors to copy the customized gradients for using subset data
        need_resize_gradients_ = true;
      }
    } else {
      bag_data_cnt_ = num_data_;
      bag_data_indices_.clear();
      #ifdef USE_CUDA
      cuda_bag_data_indices_.Clear();
      #endif  // USE_CUDA
      bagging_runner_.ReSize(0);
      is_use_subset_ = false;
    }
  }

  bool IsHessianChange() const override {
    return false;
  }

  data_size_t num_sampled_queries() const override {
    return num_sampled_queries_;
  }

  const data_size_t* sampled_query_indices() const override {
    return bag_query_indices_.data();
  }

 private:
  data_size_t BaggingHelper(data_size_t start, data_size_t cnt, data_size_t* buffer) {
    if (cnt <= 0) {
      return 0;
    }
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    // random bagging, minimal unit is one record
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      if (bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() < config_->bagging_fraction) {
        buffer[cur_left_cnt++] = cur_idx;
      } else {
        buffer[--cur_right_pos] = cur_idx;
      }
    }
    return cur_left_cnt;
  }

  data_size_t BalancedBaggingHelper(data_size_t start, data_size_t cnt, data_size_t* buffer) {
    if (cnt <= 0) {
      return 0;
    }
    auto label_ptr = train_data_->metadata().label();
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    // random bagging, minimal unit is one record
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      bool is_pos = label_ptr[start + i] > 0;
      bool is_in_bag = false;
      if (is_pos) {
        is_in_bag = bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() <
                    config_->pos_bagging_fraction;
      } else {
        is_in_bag = bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() <
                    config_->neg_bagging_fraction;
      }
      if (is_in_bag) {
        buffer[cur_left_cnt++] = cur_idx;
      } else {
        buffer[--cur_right_pos] = cur_idx;
      }
    }
    return cur_left_cnt;
  }

  /*! \brief whether need restart bagging in continued training */
  bool need_re_bagging_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief query boundaries of the in-bag queries */
  std::vector<data_size_t> sampled_query_boundaries_;
  /*! \brief buffer for calculating sampled_query_boundaries_ */
  std::vector<data_size_t> sampled_query_boundaries_thread_buffer_;
  /*! \brief in-bag query indices */
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> bag_query_indices_;
  /*! \brief number of queries in the training dataset */
  data_size_t num_queries_;
  /*! \brief number of in-bag queries */
  data_size_t num_sampled_queries_;
  /*! \brief query boundaries of the whole training dataset */
  const data_size_t* query_boundaries_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/boosting.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/boosting.h>

#include <memory>
#include <string>

#include "dart.hpp"
#include "gbdt.h"
#include "rf.hpp"

#ifdef USE_CUDA
#include "cuda/nccl_gbdt.hpp"
#endif  // USE_CUDA

namespace LightGBM {

std::string GetBoostingTypeFromModelFile(const char* filename) {
  TextReader<size_t> model_reader(filename, true);
  std::string type = model_reader.first_line();
  return type;
}

bool Boosting::LoadFileToBoosting(Boosting* boosting, const char* filename) {
  auto start_time = std::chrono::steady_clock::now();
  if (boosting != nullptr) {
    TextReader<size_t> model_reader(filename, true);
    size_t buffer_len = 0;
    auto buffer = model_reader.ReadContent(&buffer_len);
    if (!boosting->LoadModelFromString(buffer.data(), buffer_len)) {
      return false;
    }
  }
  std::chrono::duration<double, std::milli> delta = (std::chrono::steady_clock::now() - start_time);
  Log::Debug("Time for loading model: %f seconds", 1e-3*delta);
  return true;
}

Boosting* Boosting::CreateBoosting(const std::string& type, const char* filename,
  const std::string&
  #ifdef USE_CUDA
  device_type
  #endif  // USE_CUDA
  , const int
  #ifdef USE_CUDA
  num_gpu
  #endif  // USE_CUDA
  ) {
  if (filename == nullptr || filename[0] == '\0') {
    if (type == std::string("gbdt")) {
      #ifdef USE_CUDA
      if (device_type == std::string("cuda") && num_gpu > 1) {
        return new NCCLGBDT<GBDT>();
      } else {
      #endif  // USE_CUDA
        return new GBDT();
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    } else if (type == std::string("dart")) {
      return new DART();
    } else if (type == std::string("goss")) {
      return new GBDT();
    } else if (type == std::string("rf")) {
      return new RF();
    } else {
      return nullptr;
    }
  } else {
    std::unique_ptr<Boosting> ret;
    if (GetBoostingTypeFromModelFile(filename) == std::string("tree")) {
      if (type == std::string("gbdt")) {
        #ifdef USE_CUDA
        if (device_type == std::string("cuda") && num_gpu > 1) {
          ret.reset(new NCCLGBDT<GBDT>());
        } else {
        #endif  // USE_CUDA
          ret.reset(new GBDT());
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      } else if (type == std::string("dart")) {
        ret.reset(new DART());
      } else if (type == std::string("goss")) {
        ret.reset(new GBDT());
      } else if (type == std::string("rf")) {
        ret.reset(new RF());
      } else {
        Log::Fatal("Unknown boosting type %s", type.c_str());
      }
      LoadFileToBoosting(ret.get(), filename);
    } else {
      Log::Fatal("Unknown model format or submodel type in model file %s", filename);
    }
    return ret.release();
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/cuda/cuda_score_updater.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include "cuda_score_updater.hpp"

#ifdef USE_CUDA

namespace LightGBM {

CUDAScoreUpdater::CUDAScoreUpdater(const Dataset* data, int num_tree_per_iteration, const bool boosting_on_cuda):
  ScoreUpdater(data, num_tree_per_iteration), num_threads_per_block_(1024), boosting_on_cuda_(boosting_on_cuda) {
  num_data_ = data->num_data();
  int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration;
  InitCUDA(total_size);
  has_init_score_ = false;
  const double* init_score = data->metadata().init_score();
  // if exists initial score, will start from it
  if (init_score != nullptr) {
    if ((data->metadata().num_init_score() % num_data_) != 0
        || (data->metadata().num_init_score() / num_data_) != num_tree_per_iteration) {
      Log::Fatal("Number of class for initial score error");
    }
    has_init_score_ = true;
    CopyFromHostToCUDADevice<double>(cuda_score_.RawData(), init_score, total_size, __FILE__, __LINE__);
  } else {
    SetCUDAMemory<double>(cuda_score_.RawData(), 0, static_cast<size_t>(total_size), __FILE__, __LINE__);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (boosting_on_cuda_) {
    // clear host score buffer
    score_.clear();
    score_.shrink_to_fit();
  }
}

void CUDAScoreUpdater::InitCUDA(const size_t total_size) {
  cuda_score_.Resize(total_size);
}

CUDAScoreUpdater::~CUDAScoreUpdater() {}

inline void CUDAScoreUpdater::AddScore(double val, int cur_tree_id) {
  Common::FunctionTimer fun_timer("CUDAScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  LaunchAddScoreConstantKernel(val, offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const Tree* tree, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree->AddPredictionToScore(data_, num_data_, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree_learner->AddPredictionToScore(tree, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const Tree* tree, const data_size_t* data_indices,
                      data_size_t data_cnt, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree->AddPredictionToScore(data_, data_indices, data_cnt, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::MultiplyScore(double val, int cur_tree_id) {
  Common::FunctionTimer fun_timer("CUDAScoreUpdater::MultiplyScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  LaunchMultiplyScoreConstantKernel(val, offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/cuda/cuda_score_updater.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include "cuda_score_updater.hpp"

#ifdef USE_CUDA

namespace LightGBM {

__global__ void AddScoreConstantKernel(
  const double val,
  const data_size_t num_data,
  double* score) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    score[data_index] += val;
  }
}

void CUDAScoreUpdater::LaunchAddScoreConstantKernel(const double val, const size_t offset) {
  const int num_blocks = (num_data_ + num_threads_per_block_) / num_threads_per_block_;
  Log::Debug("Adding init score = %lf", val);
  AddScoreConstantKernel<<<num_blocks, num_threads_per_block_>>>(val, num_data_, cuda_score_.RawData() + offset);
}

__global__ void MultiplyScoreConstantKernel(
  const double val,
  const data_size_t num_data,
  double* score) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    score[data_index] *= val;
  }
}

void CUDAScoreUpdater::LaunchMultiplyScoreConstantKernel(const double val, const size_t offset) {
  const int num_blocks = (num_data_ + num_threads_per_block_) / num_threads_per_block_;
  MultiplyScoreConstantKernel<<<num_blocks, num_threads_per_block_>>>(val, num_data_, cuda_score_.RawData() + offset);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/cuda/cuda_score_updater.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>

#include "../score_updater.hpp"

namespace LightGBM {

class CUDAScoreUpdater: public ScoreUpdater {
 public:
  CUDAScoreUpdater(const Dataset* data, int num_tree_per_iteration, const bool boosting_on_cuda);

  ~CUDAScoreUpdater();

  void AddScore(double val, int cur_tree_id) override;

  inline void AddScore(const Tree* tree, int cur_tree_id) override;

  void AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) override;

  inline void AddScore(const Tree* tree, const data_size_t* data_indices,
                       data_size_t data_cnt, int cur_tree_id) override;

  inline void MultiplyScore(double val, int cur_tree_id) override;

  inline const double* score() const override {
    if (boosting_on_cuda_) {
      return cuda_score_.RawData();
    } else {
      return score_.data();
    }
  }

  /*! \brief Disable copy */
  CUDAScoreUpdater& operator=(const CUDAScoreUpdater&) = delete;

  CUDAScoreUpdater(const CUDAScoreUpdater&) = delete;

 private:
  void InitCUDA(const size_t total_size);

  void LaunchAddScoreConstantKernel(const double val, const size_t offset);

  void LaunchMultiplyScoreConstantKernel(const double val, const size_t offset);

  CUDAVector<double> cuda_score_;

  const int num_threads_per_block_;

  const bool boosting_on_cuda_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/cuda/nccl_gbdt.cpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/metric.h>

#include <set>
#include <vector>

#include "nccl_gbdt.hpp"
#include "nccl_gbdt_component.hpp"

#ifdef USE_CUDA

namespace LightGBM {

template <typename GBDT_T>
NCCLGBDT<GBDT_T>::NCCLGBDT(): GBDT_T() {}

template <typename GBDT_T>
NCCLGBDT<GBDT_T>::~NCCLGBDT() {}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::Init(
  const Config* gbdt_config, const Dataset* train_data,
  const ObjectiveFunction* objective_function,
  const std::vector<const Metric*>& training_metrics) {
  GBDT_T::Init(gbdt_config, train_data, objective_function, training_metrics);

  this->tree_learner_.reset();

  nccl_topology_.reset(new NCCLTopology(this->config_->gpu_device_id, this->config_->num_gpu, this->config_->gpu_device_id_list, train_data->num_data()));

  nccl_topology_->InitNCCL();

  nccl_topology_->InitPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_);
  nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, gbdt_config, train_data]
    (NCCLGBDTComponent* nccl_gbdt_component) { nccl_gbdt_component->Init(
      gbdt_config, train_data, this->num_tree_per_iteration_, this->boosting_on_gpu_, this->is_constant_hessian_);
  });
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::BoostingThread(NCCLGBDTComponent* thread_data) {
  const ObjectiveFunction* objective_function = thread_data->objective_function();
  score_t* gradients = thread_data->gradients();
  score_t* hessians = thread_data->hessians();
  const double* score = thread_data->train_score_updater()->score();
  objective_function->GetGradients(score, gradients, hessians);
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::Boosting() {
  Common::FunctionTimer fun_timer("NCCLGBDT::Boosting", global_timer);
  if (this->objective_function_ == nullptr) {
    Log::Fatal("No object function provided");
  }
  nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_, BoostingThread);
}

template <typename GBDT_T>
double NCCLGBDT<GBDT_T>::BoostFromAverage(int class_id, bool update_scorer) {
  double init_score = GBDT_T::BoostFromAverage(class_id, update_scorer);

  if (init_score != 0.0) {
    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [init_score, class_id] (NCCLGBDTComponent* thread_data) {
      thread_data->train_score_updater()->AddScore(init_score, class_id);
    });
  }

  return init_score;
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::TrainTreeLearnerThread(NCCLGBDTComponent* thread_data, const int class_id, const bool is_first_tree) {
  const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();
  const score_t* gradients = thread_data->gradients() + class_id * num_data_in_gpu;
  const score_t* hessians = thread_data->hessians() + class_id * num_data_in_gpu;
  thread_data->SetTree(thread_data->tree_learner()->Train(gradients, hessians, is_first_tree));
}

template <typename GBDT_T>
bool NCCLGBDT<GBDT_T>::TrainOneIter(const score_t* gradients, const score_t* hessians) {
  Common::FunctionTimer fun_timer("NCCLGBDT::TrainOneIter", global_timer);
  std::vector<double> init_scores(this->num_tree_per_iteration_, 0.0);
  // boosting first
  if (gradients == nullptr || hessians == nullptr) {
    for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
      init_scores[cur_tree_id] = BoostFromAverage(cur_tree_id, true);
    }
    Boosting();
  } else {
    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, gradients, hessians] (NCCLGBDTComponent* thread_data) {
      const data_size_t data_start_index = thread_data->data_start_index();
      const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();

      for (int class_id = 0; class_id < this->num_class_; ++class_id) {
        CopyFromHostToCUDADevice<score_t>(
          thread_data->gradients() + class_id * num_data_in_gpu,
          gradients + class_id * this->num_data_ + data_start_index, num_data_in_gpu, __FILE__, __LINE__);
        CopyFromHostToCUDADevice<score_t>(
          thread_data->hessians() + class_id * num_data_in_gpu,
          hessians + class_id * this->num_data_ + data_start_index, num_data_in_gpu, __FILE__, __LINE__);
      }
    });
  }

  bool should_continue = false;
  for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
    if (this->class_need_train_[cur_tree_id] && this->train_data_->num_features() > 0) {
      if (this->data_sample_strategy_->is_use_subset() && this->data_sample_strategy_->bag_data_cnt() < this->num_data_) {
        Log::Fatal("Bagging is not supported for NCCLGBDT");
      }
      bool is_first_tree = this->models_.size() < static_cast<size_t>(this->num_tree_per_iteration_);
      nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_,
        [is_first_tree, cur_tree_id] (NCCLGBDTComponent* thread_data) -> void {
          TrainTreeLearnerThread(thread_data, cur_tree_id, is_first_tree);
      });
    }

    nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_, [cur_tree_id, this, init_scores] (NCCLGBDTComponent* thread_data) -> void {
      this->UpdateScoreThread(thread_data, cur_tree_id, this->config_->learning_rate, init_scores[cur_tree_id]);
    });

    nccl_topology_->RunOnMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [&should_continue, this, cur_tree_id] (NCCLGBDTComponent* thread_data) -> void {
      if (thread_data->new_tree()->num_leaves() > 1) {
        should_continue = true;
      }
      for (auto& score_updater : this->valid_score_updater_) {
        score_updater->AddScore(thread_data->new_tree(), cur_tree_id);
      }
    });

    if (!should_continue) {
      if (this->models_.size() < static_cast<size_t>(this->num_tree_per_iteration_)) {
        Log::Warning("Training stopped with no splits.");
      }
    }

    // add model
    nccl_topology_->RunOnMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this] (NCCLGBDTComponent* thread_data) -> void {
      this->models_.emplace_back(thread_data->release_new_tree());
    });

    nccl_topology_->RunOnNonMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this] (NCCLGBDTComponent* thread_data) -> void {
      thread_data->clear_new_tree();
    });
  }

  if (!should_continue) {
    Log::Warning("Stopped training because there are no more leaves that meet the split requirements");
    if (this->models_.size() > static_cast<size_t>(this->num_tree_per_iteration_)) {
      for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
        this->models_.pop_back();
      }
    }
    return true;
  }

  ++this->iter_;
  return false;
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::UpdateScoreThread(NCCLGBDTComponent* thread_data, const int cur_tree_id, const double shrinkage_rate, const double init_score) {
  if (thread_data->new_tree()->num_leaves() > 1) {
    // TODO(shiyu1994): implement bagging
    if (thread_data->objective_function() != nullptr && thread_data->objective_function()->IsRenewTreeOutput()) {
      // TODO(shiyu1994): implement renewing
    }
    thread_data->new_tree()->Shrinkage(shrinkage_rate);
    thread_data->train_score_updater()->AddScore(
      thread_data->tree_learner(),
      thread_data->new_tree(),
      cur_tree_id);
    if (std::fabs(init_score) > kEpsilon) {
      thread_data->new_tree()->AddBias(init_score);
    }
  }
}

template <typename GBDT_T>
std::vector<double> NCCLGBDT<GBDT_T>::EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const {
  if (score == this->train_score_updater_->score()) {
    // delegate to per gpu train score updater
    std::vector<double> tmp_score(num_data * this->num_class_, 0.0f);

    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, &tmp_score] (NCCLGBDTComponent* thread_data) {
      const data_size_t data_start = thread_data->data_start_index();
      const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();
      for (int class_id = 0; class_id < this->num_class_; ++class_id) {
        CopyFromCUDADeviceToHost<double>(tmp_score.data() + class_id * this->num_data_ + data_start,
          thread_data->train_score_updater()->score() + class_id * num_data_in_gpu,
          static_cast<size_t>(num_data_in_gpu), __FILE__, __LINE__);
      }
    });

    return metric->Eval(tmp_score.data(), this->objective_function_);
  } else {
    return GBDT_T::EvalOneMetric(metric, score, num_data);
  }
}

template class NCCLGBDT<GBDT>;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/cuda/nccl_gbdt.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_

#ifdef USE_CUDA

#include <pthread.h>

#include <LightGBM/objective_function.h>
#include <LightGBM/network.h>

#include <memory>
#include <vector>

#include <LightGBM/cuda/cuda_nccl_topology.hpp>

#include "cuda_score_updater.hpp"
#include "nccl_gbdt_component.hpp"

#include "../gbdt.h"

namespace LightGBM {

template <typename GBDT_T>
class NCCLGBDT: public GBDT_T {
 public:
  NCCLGBDT();

  ~NCCLGBDT();

  void Init(const Config* gbdt_config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override;

  void Boosting() override;

  void RefitTree(const int* /*tree_leaf_prediction*/, const size_t /*nrow*/, const size_t /*ncol*/) override {
    Log::Fatal("RefitTree is not supported for NCCLGBDT.");
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override;

  const double* GetTrainingScore(int64_t* /*out_len*/) override {
    Log::Fatal("GetTrainingScore is not supported for NCCLGBDT.");
  }

  void ResetTrainingData(const Dataset* /*train_data*/, const ObjectiveFunction* /*objective_function*/,
                         const std::vector<const Metric*>& /*training_metrics*/) override {
    Log::Fatal("ResetTrainingData is not supported for NCCLGBDT.");
  }

  void ResetConfig(const Config* /*gbdt_config*/) override {
    Log::Fatal("ResetConfig is not supported for NCCLGBDT.");
  }

 private:
  struct BoostingThreadData {
    int gpu_index;
    ObjectiveFunction* gpu_objective_function;
    score_t* gradients;
    score_t* hessians;
    const double* score;

    BoostingThreadData() {
      gpu_index = 0;
      gpu_objective_function = nullptr;
    }
  };

  struct TrainTreeLearnerThreadData {
    int gpu_index;
    TreeLearner* gpu_tree_learner;
    const score_t* gradients;
    const score_t* hessians;
    bool is_first_time;
    int class_id;
    data_size_t num_data_in_gpu;
    std::unique_ptr<Tree> tree;

    TrainTreeLearnerThreadData() {
      gpu_index = 0;
      gpu_tree_learner = nullptr;
      gradients = nullptr;
      hessians = nullptr;
      is_first_time = false;
      class_id = 0;
      num_data_in_gpu = 0;
      tree.reset(nullptr);
    }
  };

  struct UpdateScoreThreadData {
    int gpu_index;
    ScoreUpdater* gpu_score_updater;
    TreeLearner* gpu_tree_learner;
    Tree* tree;
    int cur_tree_id;

    UpdateScoreThreadData() {
      gpu_index = 0;
      gpu_score_updater = nullptr;
      gpu_tree_learner = nullptr;
      tree = nullptr;
      cur_tree_id = 0;
    }
  };

  static void BoostingThread(NCCLGBDTComponent* thread_data);

  static void TrainTreeLearnerThread(NCCLGBDTComponent* thread_data, const int class_id, const bool is_first_tree);

  static void UpdateScoreThread(NCCLGBDTComponent* thread_data, const int cur_tree_id, const double shrinkage_rate, const double init_score);

  double BoostFromAverage(int class_id, bool update_scorer) override;

  void UpdateScore(const std::vector<std::unique_ptr<Tree>>& tree, const int cur_tree_id);

  void UpdateScore(const Tree* /*tree*/, const int /*cur_tree_id*/) {
    Log::Fatal("UpdateScore is not supported for NCCLGBDT.");
  }

  void RollbackOneIter() override {
    Log::Fatal("RollbackOneIter is not supported for NCCLGBDT.");
  }

  std::vector<double> EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const override;


  int num_threads_;
  std::unique_ptr<NCCLTopology> nccl_topology_;

  std::vector<int> nccl_gpu_rank_;
  std::vector<ncclComm_t> nccl_communicators_;

  std::vector<std::unique_ptr<NCCLGBDTComponent>> nccl_gbdt_components_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/cuda/nccl_gbdt_component.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_

#ifdef USE_CUDA

#include <LightGBM/objective_function.h>
#include <LightGBM/tree.h>

#include <algorithm>
#include <vector>
#include <memory>

#include <LightGBM/cuda/cuda_objective_function.hpp>
#include "cuda_score_updater.hpp"
#include "../../treelearner/cuda/cuda_single_gpu_tree_learner.hpp"

namespace LightGBM {

class NCCLGBDTComponent: public NCCLInfo {
 public:
  NCCLGBDTComponent() {}

  ~NCCLGBDTComponent() {}

  void Init(const Config* config, const Dataset* train_data, const int num_tree_per_iteration, const bool boosting_on_gpu, const bool is_constant_hessian) {
    CUDASUCCESS_OR_FATAL(cudaGetDeviceCount(&num_gpu_in_node_));
    const data_size_t num_data_per_gpu = (train_data->num_data() + num_gpu_in_node_ - 1) / num_gpu_in_node_;
    data_start_index_ = num_data_per_gpu * local_gpu_rank_;
    data_end_index_ = std::min<data_size_t>(data_start_index_ + num_data_per_gpu, train_data->num_data());
    num_data_in_gpu_ = data_end_index_ - data_start_index_;

    dataset_.reset(new Dataset(num_data_in_gpu_));
    dataset_->ReSize(num_data_in_gpu_);
    dataset_->CopyFeatureMapperFrom(train_data);
    std::vector<data_size_t> used_indices(num_data_in_gpu_);
    for (data_size_t data_index = data_start_index_; data_index < data_end_index_; ++data_index) {
      used_indices[data_index - data_start_index_] = data_index;
    }
    dataset_->CopySubrowToDevice(train_data, used_indices.data(), num_data_in_gpu_, true, gpu_device_id_);

    objective_function_.reset(ObjectiveFunction::CreateObjectiveFunctionCUDA(config->objective, *config));
    objective_function_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, train_data->num_data());
    train_score_updater_.reset(new CUDAScoreUpdater(dataset_.get(), num_tree_per_iteration, boosting_on_gpu));
    gradients_.reset(new CUDAVector<score_t>(num_data_in_gpu_));
    hessians_.reset(new CUDAVector<score_t>(num_data_in_gpu_));
    tree_learner_.reset(new CUDASingleGPUTreeLearner(config, boosting_on_gpu));

    tree_learner_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, train_data->num_data());

    objective_function_->Init(dataset_->metadata(), dataset_->num_data());
    tree_learner_->Init(dataset_.get(), is_constant_hessian);
  }

  ObjectiveFunction* objective_function() { return objective_function_.get(); }

  ScoreUpdater* train_score_updater() { return train_score_updater_.get(); }

  score_t* gradients() { return gradients_->RawData(); }

  score_t* hessians() { return hessians_->RawData(); }

  data_size_t num_data_in_gpu() const { return num_data_in_gpu_; }

  CUDASingleGPUTreeLearner* tree_learner() { return tree_learner_.get(); }

  void SetTree(Tree* tree) {
    new_tree_.reset(tree);
  }

  data_size_t data_start_index() const { return data_start_index_; }

  data_size_t data_end_index() const { return data_end_index_; }

  Tree* new_tree() { return new_tree_.get(); }

  Tree* release_new_tree() { return new_tree_.release(); }

  void clear_new_tree() { new_tree_.reset(nullptr); }

 private:
  std::unique_ptr<ObjectiveFunction> objective_function_;
  std::unique_ptr<ScoreUpdater> train_score_updater_;
  std::unique_ptr<CUDAVector<score_t>> gradients_;
  std::unique_ptr<CUDAVector<score_t>> hessians_;
  std::unique_ptr<Dataset> dataset_;
  std::unique_ptr<CUDASingleGPUTreeLearner> tree_learner_;
  std::unique_ptr<Tree> new_tree_;

  data_size_t data_start_index_;
  data_size_t data_end_index_;
  data_size_t num_data_in_gpu_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/dart.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_DART_HPP_
#define LIGHTGBM_SRC_BOOSTING_DART_HPP_

#include <LightGBM/boosting.h>

#include <string>
#include <algorithm>
#include <cstdio>
#include <fstream>
#include <vector>

#include "gbdt.h"
#include "score_updater.hpp"

namespace LightGBM {
/*!
* \brief DART algorithm implementation. including Training, prediction, bagging.
*/
class DART: public GBDT {
 public:
  /*!
  * \brief Constructor
  */
  DART() : GBDT() { }
  /*!
  * \brief Destructor
  */
  ~DART() { }
  /*!
  * \brief Initialization logic
  * \param config Config for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  * \param output_model_filename Filename of output model
  */
  void Init(const Config* config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override {
    GBDT::Init(config, train_data, objective_function, training_metrics);
    random_for_drop_ = Random(config_->drop_seed);
    sum_weight_ = 0.0f;
  }

  void ResetConfig(const Config* config) override {
    GBDT::ResetConfig(config);
    random_for_drop_ = Random(config_->drop_seed);
    sum_weight_ = 0.0f;
  }

  /*!
  * \brief one training iteration
  */
  bool TrainOneIter(const score_t* gradient, const score_t* hessian) override {
    is_update_score_cur_iter_ = false;
    bool ret = GBDT::TrainOneIter(gradient, hessian);
    if (ret) {
      return ret;
    }
    // normalize
    Normalize();
    if (!config_->uniform_drop) {
      tree_weight_.push_back(shrinkage_rate_);
      sum_weight_ += shrinkage_rate_;
    }
    return false;
  }

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  const double* GetTrainingScore(int64_t* out_len) override {
    if (!is_update_score_cur_iter_) {
      // only drop one time in one iteration
      DroppingTrees();
      is_update_score_cur_iter_ = true;
    }
    *out_len = static_cast<int64_t>(train_score_updater_->num_data()) * num_class_;
    return train_score_updater_->score();
  }

  bool EvalAndCheckEarlyStopping() override {
    GBDT::OutputMetric(iter_);
    return false;
  }

 private:
  /*!
  * \brief drop trees based on drop_rate
  */
  void DroppingTrees() {
    drop_index_.clear();
    bool is_skip = random_for_drop_.NextFloat() < config_->skip_drop;
    // select dropping tree indices based on drop_rate and tree weights
    if (!is_skip) {
      double drop_rate = config_->drop_rate;
      if (!config_->uniform_drop) {
        double inv_average_weight = static_cast<double>(tree_weight_.size()) / sum_weight_;
        if (config_->max_drop > 0) {
          drop_rate = std::min(drop_rate, config_->max_drop * inv_average_weight / sum_weight_);
        }
        for (int i = 0; i < iter_; ++i) {
          if (random_for_drop_.NextFloat() < drop_rate * tree_weight_[i] * inv_average_weight) {
            drop_index_.push_back(num_init_iteration_ + i);
            if (drop_index_.size() >= static_cast<size_t>(config_->max_drop)) {
              break;
            }
          }
        }
      } else {
        if (config_->max_drop > 0) {
          drop_rate = std::min(drop_rate, config_->max_drop / static_cast<double>(iter_));
        }
        for (int i = 0; i < iter_; ++i) {
          if (random_for_drop_.NextFloat() < drop_rate) {
            drop_index_.push_back(num_init_iteration_ + i);
            if (drop_index_.size() >= static_cast<size_t>(config_->max_drop)) {
              break;
            }
          }
        }
      }
    }
    // drop trees
    for (auto i : drop_index_) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
        models_[curr_tree]->Shrinkage(-1.0);
        train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
    }
    if (!config_->xgboost_dart_mode) {
      shrinkage_rate_ = config_->learning_rate / (1.0f + static_cast<double>(drop_index_.size()));
    } else {
      if (drop_index_.empty()) {
        shrinkage_rate_ = config_->learning_rate;
      } else {
        shrinkage_rate_ = config_->learning_rate / (config_->learning_rate + static_cast<double>(drop_index_.size()));
      }
    }
  }
  /*!
  * \brief normalize dropped trees
  * NOTE: num_drop_tree(k), learning_rate(lr), shrinkage_rate_ = lr / (k + 1)
  *       step 1: shrink tree to -1 -> drop tree
  *       step 2: shrink tree to k / (k + 1) - 1 from -1, by 1/(k+1)
  *               -> normalize for valid data
  *       step 3: shrink tree to k / (k + 1) from k / (k + 1) - 1, by -k
  *               -> normalize for train data
  *       end with tree weight = (k / (k + 1)) * old_weight
  */
  void Normalize() {
    double k = static_cast<double>(drop_index_.size());
    if (!config_->xgboost_dart_mode) {
      for (auto i : drop_index_) {
        for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
          auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
          // update validation score
          models_[curr_tree]->Shrinkage(1.0f / (k + 1.0f));
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
          }
          // update training score
          models_[curr_tree]->Shrinkage(-k);
          train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
        }
        if (!config_->uniform_drop) {
          sum_weight_ -= tree_weight_[i - num_init_iteration_] * (1.0f / (k + 1.0f));
          tree_weight_[i - num_init_iteration_] *= (k / (k + 1.0f));
        }
      }
    } else {
      for (auto i : drop_index_) {
        for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
          auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
          // update validation score
          models_[curr_tree]->Shrinkage(shrinkage_rate_);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
          }
          // update training score
          models_[curr_tree]->Shrinkage(-k / config_->learning_rate);
          train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
        }
        if (!config_->uniform_drop) {
          sum_weight_ -= tree_weight_[i - num_init_iteration_] * (1.0f / (k + config_->learning_rate));;
          tree_weight_[i - num_init_iteration_] *= (k / (k + config_->learning_rate));
        }
      }
    }
  }
  /*! \brief The weights of all trees, used to choose drop trees */
  std::vector<double> tree_weight_;
  /*! \brief sum weights of all trees */
  double sum_weight_;
  /*! \brief The indices of dropping trees */
  std::vector<int> drop_index_;
  /*! \brief Random generator, used to select dropping trees */
  Random random_for_drop_;
  /*! \brief Flag that the score is update on current iter or not*/
  bool is_update_score_cur_iter_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_DART_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/gbdt.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "gbdt.h"
#include "native_initial_score.hpp"

#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/sample_strategy.h>

#include <algorithm>
#include <chrono>
#include <ctime>
#include <memory>
#include <queue>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

namespace {

class AdaptiveFeatureIterationGuard {
 public:
  AdaptiveFeatureIterationGuard(TreeLearner* learner, bool enabled)
      : learner_(learner), enabled_(enabled) {}

  ~AdaptiveFeatureIterationGuard() {
    if (armed_) {
      learner_->AbortAdaptiveFeatureIteration();
    }
  }

  void Begin(int num_models) {
    if (!enabled_) {
      return;
    }
    armed_ = true;
    learner_->BeginAdaptiveFeatureIteration(num_models);
  }

  void Complete() {
    if (!armed_) {
      return;
    }
    learner_->EndAdaptiveFeatureIteration();
    armed_ = false;
  }

  AdaptiveFeatureIterationGuard(
      const AdaptiveFeatureIterationGuard&) = delete;
  AdaptiveFeatureIterationGuard& operator=(
      const AdaptiveFeatureIterationGuard&) = delete;

 private:
  TreeLearner* learner_;
  bool enabled_;
  bool armed_ = false;
};

}  // namespace

Common::Timer global_timer;

int LGBM_config_::current_device = lgbm_device_cpu;
int LGBM_config_::current_learner = use_cpu_learner;

GBDT::GBDT()
    : iter_(0),
      train_data_(nullptr),
      config_(nullptr),
      objective_function_(nullptr),
      early_stopping_round_(0),
      early_stopping_min_delta_(0.0),
      es_first_metric_only_(false),
      max_feature_idx_(0),
      num_tree_per_iteration_(1),
      num_class_(1),
      num_iteration_for_pred_(0),
      shrinkage_rate_(0.1f),
      num_init_iteration_(0) {
  average_output_ = false;
  tree_learner_ = nullptr;
  linear_tree_ = false;
  data_sample_strategy_.reset(nullptr);
  gradients_pointer_ = nullptr;
  hessians_pointer_ = nullptr;
  boosting_on_gpu_ = false;
}

GBDT::~GBDT() {
}

void GBDT::Init(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function,
                const std::vector<const Metric*>& training_metrics) {
  CHECK_NOTNULL(train_data);
  train_data_ = train_data;
  if (!config->monotone_constraints.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->monotone_constraints.size());
  }
  if (!config->feature_contri.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->feature_contri.size());
  }
  iter_ = 0;
  num_iteration_for_pred_ = 0;
  max_feature_idx_ = 0;
  num_class_ = config->num_class;
  config_ = std::unique_ptr<Config>(new Config(*config));
  early_stopping_round_ = config_->early_stopping_round;
  early_stopping_min_delta_ = config->early_stopping_min_delta;
  es_first_metric_only_ = config_->first_metric_only;
  shrinkage_rate_ = config_->learning_rate;

  if (config_->device_type == std::string("cuda")) {
    LGBM_config_::current_learner = use_cuda_learner;
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda")) {
      const int gpu_device_id = config_->gpu_device_id >= 0 ? config_->gpu_device_id : 0;
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_device_id));
    }
    #endif  // USE_CUDA
  }

  // load forced_splits file
  if (!config->forcedsplits_filename.empty()) {
    std::ifstream forced_splits_file(config->forcedsplits_filename.c_str());
    std::stringstream buffer;
    buffer << forced_splits_file.rdbuf();
    std::string err;
    forced_splits_json_ = Json::parse(buffer.str(), &err);
  }

  objective_function_ = objective_function;
  num_tree_per_iteration_ = num_class_;
  if (objective_function_ != nullptr) {
    num_tree_per_iteration_ = objective_function_->NumModelPerIteration();
    if (objective_function_->IsRenewTreeOutput() && !config->monotone_constraints.empty()) {
      Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
    }
  }
  class_need_train_ = std::vector<bool>(num_tree_per_iteration_, true);
  if (objective_function_ != nullptr && objective_function_->SkipEmptyClass()) {
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    for (int i = 0; i < num_class_; ++i) {
      class_need_train_[i] = objective_function_->ClassNeedTrain(i);
    }
  }
  ValidateAdaptiveFeatureConfig();

  data_sample_strategy_.reset(SampleStrategy::CreateSampleStrategy(config_.get(), train_data_, objective_function_, num_tree_per_iteration_));
  is_constant_hessian_ = GetIsConstHessian(objective_function);

  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                     !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU

  tree_learner_ = std::unique_ptr<TreeLearner>(TreeLearner::CreateTreeLearner(config_->tree_learner, config_->device_type,
                                                                              config_.get(), boosting_on_gpu_));

  // init tree learner
  tree_learner_->Init(train_data_, is_constant_hessian_);
  tree_learner_->SetForcedSplit(&forced_splits_json_);

  // push training metrics
  training_metrics_.clear();
  for (const auto& metric : training_metrics) {
    training_metrics_.push_back(metric);
  }
  training_metrics_.shrink_to_fit();

  #ifdef USE_CUDA
  if (config_->device_type == std::string("cuda")) {
    train_score_updater_.reset(new CUDAScoreUpdater(train_data_, num_tree_per_iteration_, boosting_on_gpu_));
  } else {
  #endif  // USE_CUDA
    train_score_updater_.reset(new ScoreUpdater(train_data_, num_tree_per_iteration_));
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA

  num_data_ = train_data_->num_data();

  // get max feature index
  max_feature_idx_ = train_data_->num_total_features() - 1;
  // get label index
  label_idx_ = train_data_->label_idx();
  // get feature names
  feature_names_ = train_data_->feature_names();
  feature_infos_ = train_data_->feature_infos();
  monotone_constraints_ = config->monotone_constraints;
  // get parser config file content
  parser_config_str_ = train_data_->parser_config_str();

  // check that forced splits does not use feature indices larger than dataset size
  CheckForcedSplitFeatures();

  // if need bagging, create buffer
  data_sample_strategy_->ResetSampleConfig(config_.get(), true);
  ResetGradientBuffers();

  if (config_->linear_tree) {
    linear_tree_ = true;
  }
}

void GBDT::CheckForcedSplitFeatures() {
  std::queue<Json> forced_split_nodes;
  forced_split_nodes.push(forced_splits_json_);
  while (!forced_split_nodes.empty()) {
    Json node = forced_split_nodes.front();
    forced_split_nodes.pop();
    const int feature_index = node["feature"].int_value();
    if (feature_index > max_feature_idx_) {
      Log::Fatal("Forced splits file includes feature index %d, but maximum feature index in dataset is %d",
        feature_index, max_feature_idx_);
    }
    if (node.object_items().count("left") > 0) {
      forced_split_nodes.push(node["left"]);
    }
    if (node.object_items().count("right") > 0) {
      forced_split_nodes.push(node["right"]);
    }
  }
}

void GBDT::AddValidDataset(const Dataset* valid_data,
                           const std::vector<const Metric*>& valid_metrics) {
  if (!train_data_->CheckAlign(*valid_data)) {
    Log::Fatal("Cannot add validation data, since it has different bin mappers with training data");
  }
  // for a validation dataset, we need its score and metric
  auto new_score_updater =
    #ifdef USE_CUDA
    config_->device_type == std::string("cuda") ?
    std::unique_ptr<CUDAScoreUpdater>(new CUDAScoreUpdater(valid_data, num_tree_per_iteration_,
      objective_function_ != nullptr && objective_function_->IsCUDAObjective())) :
    #endif  // USE_CUDA
    std::unique_ptr<ScoreUpdater>(new ScoreUpdater(valid_data, num_tree_per_iteration_));
  // update score
  for (int i = 0; i < iter_; ++i) {
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      auto curr_tree = (i + num_init_iteration_) * num_tree_per_iteration_ + cur_tree_id;
      new_score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
    }
  }
  valid_score_updater_.push_back(std::move(new_score_updater));
  valid_metrics_.emplace_back();
  for (const auto& metric : valid_metrics) {
    valid_metrics_.back().push_back(metric);
  }
  valid_metrics_.back().shrink_to_fit();

  if (early_stopping_round_ > 0) {
    auto num_metrics = valid_metrics.size();
    if (es_first_metric_only_) {
      num_metrics = 1;
    }
    best_iter_.emplace_back(num_metrics, 0);
    best_score_.emplace_back(num_metrics, kMinScore);
    best_msg_.emplace_back(num_metrics);
  }
}

void GBDT::Boosting() {
  Common::FunctionTimer fun_timer("GBDT::Boosting", global_timer);
  if (objective_function_ == nullptr) {
    Log::Fatal("No objective function provided");
  }
  // objective function will calculate gradients and hessians
  int64_t num_score = 0;
  if (config_->bagging_by_query) {
    data_sample_strategy_->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
    objective_function_->
      GetGradientsWithSampledQueries(GetTrainingScore(&num_score), data_sample_strategy_->num_sampled_queries(), data_sample_strategy_->sampled_query_indices(), gradients_pointer_, hessians_pointer_);
  } else {
    objective_function_->
      GetGradients(GetTrainingScore(&num_score), gradients_pointer_, hessians_pointer_);
  }
}

void GBDT::ValidateAdaptiveFeatureConfig() const {
  if (config_ == nullptr || !config_->adaptive_feature_selection) {
    return;
  }
  CHECK_NOTNULL(train_data_);
  std::vector<std::string> unsupported;
  const auto reject = [&unsupported](bool condition, const char* name) {
    if (condition) {
      unsupported.emplace_back(name);
    }
  };

  reject(config_->boosting != "gbdt", "boosting!=gbdt");
  reject(objective_function_ == nullptr, "custom_or_missing_objective");
  reject(num_tree_per_iteration_ < 1, "num_models_per_iteration<1");
  reject(
      std::any_of(
          class_need_train_.begin(), class_need_train_.end(),
          [](bool need_train) { return !need_train; }),
      "untrained_multiclass_component");
  reject(config_->device_type != "cpu", "device!=cpu");
  reject(config_->tree_learner != "serial", "tree_learner!=serial");
  reject(Network::num_machines() != 1, "distributed_learning");
  reject(!config_->enable_bundle, "enable_bundle=false");
  reject(!config_->is_enable_sparse, "is_enable_sparse=false");
  reject(!config_->force_col_wise || config_->force_row_wise,
         "histogram_mode!=forced_column_wise");
  reject(config_->data_sample_strategy != "bagging" &&
             config_->data_sample_strategy != "goss",
         "data_sample_strategy");
  reject(config_->bagging_freq != 0 || config_->bagging_fraction != 1.0 ||
             config_->pos_bagging_fraction != 1.0 ||
             config_->neg_bagging_fraction != 1.0 ||
             config_->bagging_by_query,
         "bagging");
  reject(config_->feature_fraction_bynode != 1.0,
         "feature_fraction_bynode");
  reject(config_->linear_tree || train_data_->has_raw(), "linear_tree");
  reject(config_->use_quantized_grad, "quantized_gradients");
  reject(config_->extra_trees, "extra_trees");
  reject(config_->cegb_penalty_split != 0.0 ||
             !config_->cegb_penalty_feature_lazy.empty() ||
             !config_->cegb_penalty_feature_coupled.empty(),
         "cegb");
  reject(!config_->monotone_constraints.empty(), "monotone_constraints");
  reject(!config_->feature_contri.empty(), "feature_contri");
  reject(!config_->interaction_constraints.empty() ||
             !config_->interaction_constraints_vector.empty(),
         "interaction_constraints");
  reject(!config_->forcedsplits_filename.empty(), "forced_splits");
  reject(config_->early_stopping_round != 0, "native_early_stopping");
  reject(config_->min_gain_to_split < 0.0, "negative_min_gain_to_split");
  reject(num_init_iteration_ != 0, "warm_start");

  if (!unsupported.empty()) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support: %s. "
        "Use the "
        "validated single-machine, forced-column-wise native-objective CPU "
        "GBDT "
        "configuration.",
        Common::Join(unsupported, ", ").c_str());
  }
}

void GBDT::Train(int snapshot_freq, const std::string& model_output_path) {
  Common::FunctionTimer fun_timer("GBDT::Train", global_timer);
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    ValidateAdaptiveFeatureConfig();
    if (snapshot_freq > 0) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection requires one continuous "
          "fit and "
          "one final model; disable training snapshots.");
    }
  }
  bool is_finished = false;
  auto start_time = std::chrono::steady_clock::now();
  for (int iter = 0; iter < config_->num_iterations && !is_finished; ++iter) {
    is_finished = TrainOneIter(nullptr, nullptr);
    if (!is_finished) {
      is_finished = EvalAndCheckEarlyStopping();
    }
    auto end_time = std::chrono::steady_clock::now();
    // output used time per iteration
    Log::Info("%f seconds elapsed, finished iteration %d", std::chrono::duration<double,
              std::milli>(end_time - start_time) * 1e-3, iter + 1);
    if (snapshot_freq > 0
        && (iter + 1) % snapshot_freq == 0) {
      std::string snapshot_out = model_output_path + ".snapshot_iter_" + std::to_string(iter + 1);
      SaveModelToFile(0, -1, config_->saved_feature_importance_type, snapshot_out.c_str());
    }
  }
}

void GBDT::RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support refitting "
        "during "
        "its scoped continuous fit.");
  }
  CHECK_GT(nrow * ncol, 0);
  CHECK_EQ(static_cast<size_t>(num_data_), nrow);
  CHECK_EQ(models_.size(), ncol);

  int num_iterations = static_cast<int>(models_.size() / num_tree_per_iteration_);
  std::vector<int> leaf_pred(num_data_);
  if (linear_tree_) {
    std::vector<int> max_leaves_by_thread = std::vector<int>(OMP_NUM_THREADS(), 0);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < static_cast<int>(nrow); ++i) {
      int tid = omp_get_thread_num();
      for (size_t j = 0; j < ncol; ++j) {
        max_leaves_by_thread[tid] = std::max(max_leaves_by_thread[tid], tree_leaf_prediction[i * ncol + j]);
      }
    }
    int max_leaves = *std::max_element(max_leaves_by_thread.begin(), max_leaves_by_thread.end());
    max_leaves += 1;
    tree_learner_->InitLinear(train_data_, max_leaves);
  }

  for (int iter = 0; iter < num_iterations; ++iter) {
    Boosting();
    for (int tree_id = 0; tree_id < num_tree_per_iteration_; ++tree_id) {
      int model_index = iter * num_tree_per_iteration_ + tree_id;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < num_data_; ++i) {
        leaf_pred[i] = tree_leaf_prediction[i * ncol + model_index];
        CHECK_LT(leaf_pred[i], models_[model_index]->num_leaves());
      }
      size_t offset = static_cast<size_t>(tree_id) * num_data_;
      auto grad = gradients_pointer_ + offset;
      auto hess = hessians_pointer_ + offset;
      auto new_tree = tree_learner_->FitByExistingTree(models_[model_index].get(), leaf_pred, grad, hess);
      train_score_updater_->AddScore(tree_learner_.get(), new_tree, tree_id);
      models_[model_index].reset(new_tree);
    }
  }
}

double GBDT::BoostFromAverage(int class_id, bool update_scorer) {
  Common::FunctionTimer fun_timer("GBDT::BoostFromAverage", global_timer);
  // boosting from average label; or customized "average" if implemented for the current objective
  if (models_.empty() && !train_score_updater_->has_init_score() && objective_function_ != nullptr) {
    const double init_score = ObtainNativeInitialScore(*config_, train_data_, objective_function_, class_id);
    if (init_score != 0.0) {
      if (update_scorer) {
        train_score_updater_->AddScore(init_score, class_id);
        for (auto& score_updater : valid_score_updater_) {
          score_updater->AddScore(init_score, class_id);
        }
      }
      Log::Info("Start training from score %lf", init_score);
      return init_score;
    } else if (!ShouldBoostFromAverage(*config_, train_data_)
               && (std::string(objective_function_->GetName()) == std::string("regression_l1")
                   || std::string(objective_function_->GetName()) == std::string("quantile")
                   || std::string(objective_function_->GetName()) == std::string("mape"))) {
      Log::Warning("Disabling boost_from_average in %s may cause the slow convergence", objective_function_->GetName());
    }
  }
  return 0.0f;
}

bool GBDT::TrainOneIter(const score_t* gradients, const score_t* hessians) {
  Common::FunctionTimer fun_timer("GBDT::TrainOneIter", global_timer);
  if (iter_ == 0 && config_ != nullptr &&
      config_->adaptive_feature_selection) {
    ValidateAdaptiveFeatureConfig();
  }
  std::vector<double> init_scores(num_tree_per_iteration_, 0.0);
  // boosting first
  if (gradients == nullptr || hessians == nullptr) {
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      init_scores[cur_tree_id] = BoostFromAverage(cur_tree_id, true);
    }
    Boosting();
    gradients = gradients_pointer_;
    hessians = hessians_pointer_;
  } else {
    // use customized objective function
    // the check below fails unless objective=custom is provided in the parameters on Booster creation
    CHECK(objective_function_ == nullptr);
    if (data_sample_strategy_->IsHessianChange()) {
      // need to copy customized gradients when using GOSS
      int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration_;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int64_t i = 0; i < total_size; ++i) {
        gradients_[i] = gradients[i];
        hessians_[i] = hessians[i];
      }
      CHECK_EQ(gradients_pointer_, gradients_.data());
      CHECK_EQ(hessians_pointer_, hessians_.data());
      gradients = gradients_pointer_;
      hessians = hessians_pointer_;
    }
  }

  // Adaptive selection is intentionally completed before this iteration's
  // row-sampling / GOSS randomness is revealed. Multiclass objectives share
  // this one mask across all model trees in the iteration.
  const bool adaptive_iteration_enabled =
      config_ != nullptr && config_->adaptive_feature_selection;
  AdaptiveFeatureIterationGuard adaptive_iteration_guard(
      tree_learner_.get(), adaptive_iteration_enabled);
  adaptive_iteration_guard.Begin(num_tree_per_iteration_);

  // bagging logic
  if (!config_->bagging_by_query) {
    data_sample_strategy_->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
  }
  const bool is_use_subset = data_sample_strategy_->is_use_subset();
  const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
  const std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices = data_sample_strategy_->bag_data_indices();

  if (objective_function_ == nullptr && is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_ && !data_sample_strategy_->IsHessianChange()) {
    ResetGradientBuffers();
  }

  bool should_continue = false;
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    const size_t offset = static_cast<size_t>(cur_tree_id) * num_data_;
    std::unique_ptr<Tree> new_tree(new Tree(2, false, false));
    if (class_need_train_[cur_tree_id] && train_data_->num_features() > 0) {
      auto grad = gradients + offset;
      auto hess = hessians + offset;
      // need to copy gradients for bagging subset.
      if (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_) {
        for (int i = 0; i < bag_data_cnt; ++i) {
          gradients_pointer_[offset + i] = grad[bag_data_indices[i]];
          hessians_pointer_[offset + i] = hess[bag_data_indices[i]];
        }
        grad = gradients_pointer_ + offset;
        hess = hessians_pointer_ + offset;
      }
      bool is_first_tree = models_.size() < static_cast<size_t>(num_tree_per_iteration_);
      new_tree.reset(tree_learner_->Train(grad, hess, is_first_tree));
    }

    if (new_tree->num_leaves() > 1) {
      should_continue = true;
      auto score_ptr = train_score_updater_->score() + offset;
      auto residual_getter = [score_ptr](const label_t* label, int i) {return static_cast<double>(label[i]) - score_ptr[i]; };
      tree_learner_->RenewTreeOutput(new_tree.get(), objective_function_, residual_getter,
                                     num_data_, bag_data_indices.data(), bag_data_cnt, train_score_updater_->score());
      // shrinkage by learning rate
      new_tree->Shrinkage(shrinkage_rate_);
      // update score
      UpdateScore(new_tree.get(), cur_tree_id);
      if (std::fabs(init_scores[cur_tree_id]) > kEpsilon) {
        new_tree->AddBias(init_scores[cur_tree_id]);
      }
    } else {
      // only add default score one-time
      if (models_.size() < static_cast<size_t>(num_tree_per_iteration_)) {
        if (objective_function_ != nullptr && !config_->boost_from_average && !train_score_updater_->has_init_score()) {
          init_scores[cur_tree_id] = ObtainAutomaticInitialScore(objective_function_, cur_tree_id);
          // updates scores
          train_score_updater_->AddScore(init_scores[cur_tree_id], cur_tree_id);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(init_scores[cur_tree_id], cur_tree_id);
          }
        }
        new_tree->AsConstantTree(init_scores[cur_tree_id], num_data_);
      } else {
        // extend init_scores with zeros
        new_tree->AsConstantTree(0, num_data_);
      }
    }
    // add model
    models_.push_back(std::move(new_tree));
  }

  if (!should_continue) {
    Log::Warning("Stopped training because there are no more leaves that meet the split requirements");
    if (models_.size() > static_cast<size_t>(num_tree_per_iteration_)) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        models_.pop_back();
      }
    }
    return true;
  }

  // Commit the controller update and S_{m,t+1} only after native LightGBM has
  // accepted this boosting iteration. The guard aborts on the no-split return
  // above, matching the native model rollback boundary.
  adaptive_iteration_guard.Complete();

  ++iter_;
  return false;
}

void GBDT::RollbackOneIter() {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support rollback "
        "during "
        "its scoped continuous fit.");
  }
  if (iter_ <= 0) {
    return;
  }
  // reset score
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    auto curr_tree = models_.size() - num_tree_per_iteration_ + cur_tree_id;
    models_[curr_tree]->Shrinkage(-1.0);
    train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
    for (auto& score_updater : valid_score_updater_) {
      score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
    }
  }
  // remove model
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    models_.pop_back();
  }
  --iter_;
}

bool GBDT::EvalAndCheckEarlyStopping() {
  bool is_met_early_stopping = false;
  // print message for metric
  auto best_msg = OutputMetric(iter_);


  is_met_early_stopping = !best_msg.empty();
  if (is_met_early_stopping) {
    Log::Info("Early stopping at iteration %d, the best iteration round is %d",
              iter_, iter_ - early_stopping_round_);
    Log::Info("Output of best iteration round:\n%s", best_msg.c_str());
    // pop last early_stopping_round_ models
    for (int i = 0; i < early_stopping_round_ * num_tree_per_iteration_; ++i) {
      models_.pop_back();
    }
  }
  return is_met_early_stopping;
}

void GBDT::UpdateScore(const Tree* tree, const int cur_tree_id) {
  Common::FunctionTimer fun_timer("GBDT::UpdateScore", global_timer);
  // update training score
  if (!data_sample_strategy_->is_use_subset()) {
    train_score_updater_->AddScore(tree_learner_.get(), tree, cur_tree_id);

    const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
    // we need to predict out-of-bag scores of data for boosting
    if (num_data_ - bag_data_cnt > 0) {
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        train_score_updater_->AddScore(tree, data_sample_strategy_->cuda_bag_data_indices().RawData() + bag_data_cnt, num_data_ - bag_data_cnt, cur_tree_id);
      } else {
      #endif  // USE_CUDA
        train_score_updater_->AddScore(tree, data_sample_strategy_->bag_data_indices().data() + bag_data_cnt, num_data_ - bag_data_cnt, cur_tree_id);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    }

  } else {
    train_score_updater_->AddScore(tree, cur_tree_id);
  }


  // update validation score
  for (auto& score_updater : valid_score_updater_) {
    score_updater->AddScore(tree, cur_tree_id);
  }
}

#ifdef USE_CUDA
std::vector<double> GBDT::EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const {
#else
std::vector<double> GBDT::EvalOneMetric(const Metric* metric, const double* score, const data_size_t /*num_data*/) const {
#endif  // USE_CUDA
  #ifdef USE_CUDA
  const bool evaluation_on_cuda = metric->IsCUDAMetric();
  if ((boosting_on_gpu_ && evaluation_on_cuda) || (!boosting_on_gpu_ && !evaluation_on_cuda)) {
  #endif  // USE_CUDA
    return metric->Eval(score, objective_function_);
  #ifdef USE_CUDA
  } else if (boosting_on_gpu_ && !evaluation_on_cuda) {
    const size_t total_size = static_cast<size_t>(num_data) * static_cast<size_t>(num_tree_per_iteration_);
    if (total_size > host_score_.size()) {
      host_score_.resize(total_size, 0.0f);
    }
    CopyFromCUDADeviceToHost<double>(host_score_.data(), score, total_size, __FILE__, __LINE__);
    return metric->Eval(host_score_.data(), objective_function_);
  } else {
    const size_t total_size = static_cast<size_t>(num_data) * static_cast<size_t>(num_tree_per_iteration_);
    if (total_size > cuda_score_.Size()) {
      cuda_score_.Resize(total_size);
    }
    CopyFromHostToCUDADevice<double>(cuda_score_.RawData(), score, total_size, __FILE__, __LINE__);
    return metric->Eval(cuda_score_.RawData(), objective_function_);
  }
  #endif  // USE_CUDA
}

std::string GBDT::OutputMetric(int iter) {
  bool need_output = (iter % config_->metric_freq) == 0;
  std::string ret = "";
  std::stringstream msg_buf;
  std::vector<std::pair<size_t, size_t>> meet_early_stopping_pairs;
  // print training metric
  if (need_output) {
    for (auto& sub_metric : training_metrics_) {
      auto name = sub_metric->GetName();
      auto scores = EvalOneMetric(sub_metric, train_score_updater_->score(), train_score_updater_->num_data());
      for (size_t k = 0; k < name.size(); ++k) {
        std::stringstream tmp_buf;
        tmp_buf << "Iteration:" << iter
          << ", training " << name[k]
          << " : " << scores[k];
        Log::Info(tmp_buf.str().c_str());
        if (early_stopping_round_ > 0) {
          msg_buf << tmp_buf.str() << '\n';
        }
      }
    }
  }
  // print validation metric
  if (need_output || early_stopping_round_ > 0) {
    for (size_t i = 0; i < valid_metrics_.size(); ++i) {
      for (size_t j = 0; j < valid_metrics_[i].size(); ++j) {
        auto test_scores = EvalOneMetric(valid_metrics_[i][j], valid_score_updater_[i]->score(), valid_score_updater_[i]->num_data());
        auto name = valid_metrics_[i][j]->GetName();
        for (size_t k = 0; k < name.size(); ++k) {
          std::stringstream tmp_buf;
          tmp_buf << "Iteration:" << iter
            << ", valid_" << i + 1 << " " << name[k]
            << " : " << test_scores[k];
          if (need_output) {
            Log::Info(tmp_buf.str().c_str());
          }
          if (early_stopping_round_ > 0) {
            msg_buf << tmp_buf.str() << '\n';
          }
        }
        if (es_first_metric_only_ && j > 0) {
          continue;
        }
        if (ret.empty() && early_stopping_round_ > 0) {
          auto cur_score = valid_metrics_[i][j]->factor_to_bigger_better() * test_scores.back();
          if (cur_score - best_score_[i][j] > early_stopping_min_delta_) {
            best_score_[i][j] = cur_score;
            best_iter_[i][j] = iter;
            meet_early_stopping_pairs.emplace_back(i, j);
          } else {
            if (iter - best_iter_[i][j] >= early_stopping_round_) {
              ret = best_msg_[i][j];
            }
          }
        }
      }
    }
  }
  for (auto& pair : meet_early_stopping_pairs) {
    best_msg_[pair.first][pair.second] = msg_buf.str();
  }
  return ret;
}

/*! \brief Get eval result */
std::vector<double> GBDT::GetEvalAt(int data_idx) const {
  CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));
  std::vector<double> ret;
  if (data_idx == 0) {
    for (auto& sub_metric : training_metrics_) {
      auto scores = EvalOneMetric(sub_metric, train_score_updater_->score(), train_score_updater_->num_data());
      for (auto score : scores) {
        ret.push_back(score);
      }
    }
  } else {
    auto used_idx = data_idx - 1;
    for (size_t j = 0; j < valid_metrics_[used_idx].size(); ++j) {
      auto test_scores = EvalOneMetric(valid_metrics_[used_idx][j], valid_score_updater_[used_idx]->score(), valid_score_updater_[used_idx]->num_data());
      for (auto score : test_scores) {
        ret.push_back(score);
      }
    }
  }
  return ret;
}

/*! \brief Get training scores result */
const double* GBDT::GetTrainingScore(int64_t* out_len) {
  *out_len = static_cast<int64_t>(train_score_updater_->num_data()) * num_class_;
  return train_score_updater_->score();
}

void GBDT::PredictContrib(const double* features, double* output) const {
  // set zero
  const int num_features = max_feature_idx_ + 1;
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_ * (num_features + 1));
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      models_[i * num_tree_per_iteration_ + k]->PredictContrib(features, num_features, output + k*(num_features + 1));
    }
  }
}

void GBDT::PredictContribByMap(const std::unordered_map<int, double>& features,
                               std::vector<std::unordered_map<int, double>>* output) const {
  const int num_features = max_feature_idx_ + 1;
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      models_[i * num_tree_per_iteration_ + k]->PredictContribByMap(features, num_features, &((*output)[k]));
    }
  }
}

void GBDT::GetPredictAt(int data_idx, double* out_result, int64_t* out_len) {
  CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));

  const double* raw_scores = nullptr;
  data_size_t num_data = 0;
  if (data_idx == 0) {
    raw_scores = GetTrainingScore(out_len);
    num_data = train_score_updater_->num_data();
  } else {
    auto used_idx = data_idx - 1;
    raw_scores = valid_score_updater_[used_idx]->score();
    num_data = valid_score_updater_[used_idx]->num_data();
    *out_len = static_cast<int64_t>(num_data) * num_class_;
  }
  #ifdef USE_CUDA
  std::vector<double> host_raw_scores;
  if (boosting_on_gpu_) {
    host_raw_scores.resize(static_cast<size_t>(*out_len), 0.0);
    CopyFromCUDADeviceToHost<double>(host_raw_scores.data(), raw_scores, static_cast<size_t>(*out_len), __FILE__, __LINE__);
    raw_scores = host_raw_scores.data();
  }
  #endif  // USE_CUDA
  if (objective_function_ != nullptr) {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_data; ++i) {
      std::vector<double> tree_pred(num_tree_per_iteration_);
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        tree_pred[j] = raw_scores[j * num_data + i];
      }
      std::vector<double> tmp_result(num_class_);
      objective_function_->ConvertOutput(tree_pred.data(), tmp_result.data());
      for (int j = 0; j < num_class_; ++j) {
        out_result[j * num_data + i] = static_cast<double>(tmp_result[j]);
      }
    }
  } else {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_data; ++i) {
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        out_result[j * num_data + i] = static_cast<double>(raw_scores[j * num_data + i]);
      }
    }
  }
}

double GBDT::GetUpperBoundValue() const {
  double max_value = 0.0;
  for (const auto &tree : models_) {
    max_value += tree->GetUpperBoundValue();
  }
  return max_value;
}

double GBDT::GetLowerBoundValue() const {
  double min_value = 0.0;
  for (const auto &tree : models_) {
    min_value += tree->GetLowerBoundValue();
  }
  return min_value;
}

void GBDT::ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                             const std::vector<const Metric*>& training_metrics) {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
        "training data during its scoped continuous fit.");
  }
  if (train_data != train_data_ && !train_data_->CheckAlign(*train_data)) {
    Log::Fatal("Cannot reset training data, since new training data has different bin mappers");
  }

  objective_function_ = objective_function;
  data_sample_strategy_->UpdateObjectiveFunction(objective_function);
  if (objective_function_ != nullptr) {
    CHECK_EQ(num_tree_per_iteration_, objective_function_->NumModelPerIteration());
    if (objective_function_->IsRenewTreeOutput() && !config_->monotone_constraints.empty()) {
      Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
    }
  }
  is_constant_hessian_ = GetIsConstHessian(objective_function);

  // push training metrics
  training_metrics_.clear();
  for (const auto& metric : training_metrics) {
    training_metrics_.push_back(metric);
  }
  training_metrics_.shrink_to_fit();

  #ifdef USE_CUDA
  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                    !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU
  tree_learner_->ResetBoostingOnGPU(boosting_on_gpu_);
  #endif  // USE_CUDA

  if (train_data != train_data_) {
    train_data_ = train_data;
    data_sample_strategy_->UpdateTrainingData(train_data);
    // not same training data, need reset score and others
    // create score tracker
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda")) {
      train_score_updater_.reset(new CUDAScoreUpdater(train_data_, num_tree_per_iteration_, boosting_on_gpu_));
    } else {
    #endif  // USE_CUDA
      train_score_updater_.reset(new ScoreUpdater(train_data_, num_tree_per_iteration_));
    #ifdef USE_CUDA
    }
    #endif  // USE_CUDA

    // update score
    for (int i = 0; i < iter_; ++i) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        auto curr_tree = (i + num_init_iteration_) * num_tree_per_iteration_ + cur_tree_id;
        train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
    }

    num_data_ = train_data_->num_data();

    ResetGradientBuffers();

    max_feature_idx_ = train_data_->num_total_features() - 1;
    label_idx_ = train_data_->label_idx();
    feature_names_ = train_data_->feature_names();
    feature_infos_ = train_data_->feature_infos();
    parser_config_str_ = train_data_->parser_config_str();

    tree_learner_->ResetTrainingData(train_data, is_constant_hessian_);
    data_sample_strategy_->ResetSampleConfig(config_.get(), true);
  } else {
    tree_learner_->ResetIsConstantHessian(is_constant_hessian_);
  }
}

void GBDT::ResetConfig(const Config* config) {
  const bool current_is_adaptive =
      config_ != nullptr && config_->adaptive_feature_selection;
  if (current_is_adaptive || config->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
        "configuration or enabling the mode during an existing fit.");
  }
  auto new_config = std::unique_ptr<Config>(new Config(*config));
  if (!config->monotone_constraints.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->monotone_constraints.size());
  }
  if (!config->feature_contri.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->feature_contri.size());
  }
  if (objective_function_ != nullptr && objective_function_->IsRenewTreeOutput() && !config->monotone_constraints.empty()) {
    Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
  }
  early_stopping_round_ = new_config->early_stopping_round;
  shrinkage_rate_ = new_config->learning_rate;
  if (tree_learner_ != nullptr) {
    tree_learner_->ResetConfig(new_config.get());
  }

  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                    !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU
  tree_learner_->ResetBoostingOnGPU(boosting_on_gpu_);

  if (train_data_ != nullptr) {
    data_sample_strategy_->ResetSampleConfig(new_config.get(), false);
    if (data_sample_strategy_->NeedResizeGradients()) {
      // resize gradient vectors to copy the customized gradients for goss or bagging with subset
      ResetGradientBuffers();
    }
  }
  if (config_.get() != nullptr && config_->forcedsplits_filename != new_config->forcedsplits_filename) {
    // load forced_splits file
    if (!new_config->forcedsplits_filename.empty()) {
      std::ifstream forced_splits_file(
          new_config->forcedsplits_filename.c_str());
      std::stringstream buffer;
      buffer << forced_splits_file.rdbuf();
      std::string err;
      forced_splits_json_ = Json::parse(buffer.str(), &err);
      tree_learner_->SetForcedSplit(&forced_splits_json_);
    } else {
      forced_splits_json_ = Json();
      tree_learner_->SetForcedSplit(nullptr);
    }
  }
  config_.reset(new_config.release());
}

void GBDT::ResetGradientBuffers() {
  const size_t total_size = static_cast<size_t>(num_data_) * num_tree_per_iteration_;
  const bool is_use_subset = data_sample_strategy_->is_use_subset();
  const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
  if (objective_function_ != nullptr) {
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda") && boosting_on_gpu_) {
      if (cuda_gradients_.Size() < total_size) {
        cuda_gradients_.Resize(total_size);
        cuda_hessians_.Resize(total_size);
      }
      gradients_pointer_ = cuda_gradients_.RawData();
      hessians_pointer_ = cuda_hessians_.RawData();
    } else {
    #endif  // USE_CUDA
      if (gradients_.size() < total_size) {
        gradients_.resize(total_size);
        hessians_.resize(total_size);
      }
      gradients_pointer_ = gradients_.data();
      hessians_pointer_ = hessians_.data();
    #ifdef USE_CUDA
    }
    #endif  // USE_CUDA
  } else if (data_sample_strategy_->IsHessianChange() || (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_)) {
    if (gradients_.size() < total_size) {
      gradients_.resize(total_size);
      hessians_.resize(total_size);
    }
    gradients_pointer_ = gradients_.data();
    hessians_pointer_ = hessians_.data();
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/gbdt.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_GBDT_H_
#define LIGHTGBM_SRC_BOOSTING_GBDT_H_

#include <LightGBM/boosting.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/threading.h>
#include <LightGBM/sample_strategy.h>

#include <string>
#include <algorithm>
#include <cstdio>
#include <fstream>
#include <map>
#include <memory>
#include <mutex>
#include <unordered_map>
#include <utility>
#include <vector>

#include "cuda/cuda_score_updater.hpp"
#include "score_updater.hpp"

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*!
* \brief GBDT algorithm implementation. including Training, prediction, bagging.
*/
class GBDT : public GBDTBase {
 public:
  /*!
  * \brief Constructor
  */
  GBDT();

  /*!
  * \brief Destructor
  */
  ~GBDT();


  /*!
  * \brief Initialization logic
  * \param gbdt_config Config for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  */
  void Init(const Config* gbdt_config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override;

  /*!
  * \brief Traverse the tree of forced splits and check that all indices are less than the number of features.
  */
  void CheckForcedSplitFeatures();

  /*!
  * \brief Merge model from other boosting object. Will insert to the front of current boosting object
  * \param other
  */
  void MergeFrom(const Boosting* other) override {
    auto other_gbdt = reinterpret_cast<const GBDT*>(other);
    const bool this_is_adaptive =
        config_ != nullptr && config_->adaptive_feature_selection;
    const bool other_is_adaptive =
        other_gbdt->config_ != nullptr &&
        other_gbdt->config_->adaptive_feature_selection;
    if (this_is_adaptive || other_is_adaptive) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection requires a fresh fit and "
          "does "
          "not support merging or warm-starting boosters.");
    }
    // tmp move to other vector
    auto original_models = std::move(models_);
    models_ = std::vector<std::unique_ptr<Tree>>();
    // push model from other first
    for (const auto& tree : other_gbdt->models_) {
      auto new_tree = std::unique_ptr<Tree>(new Tree(*(tree.get())));
      models_.push_back(std::move(new_tree));
    }
    num_init_iteration_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    // push model in current object
    for (const auto& tree : original_models) {
      auto new_tree = std::unique_ptr<Tree>(new Tree(*(tree.get())));
      models_.push_back(std::move(new_tree));
    }
    num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
  }

  void ShuffleModels(int start_iter, int end_iter) override {
    int total_iter = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    start_iter = std::max(0, start_iter);
    if (end_iter <= 0) {
      end_iter = total_iter;
    }
    end_iter = std::min(total_iter, end_iter);
    auto original_models = std::move(models_);
    std::vector<int> indices(total_iter);
    for (int i = 0; i < total_iter; ++i) {
      indices[i] = i;
    }
    Random tmp_rand(17);
    for (int i = start_iter; i < end_iter - 1; ++i) {
      int j = tmp_rand.NextShort(i + 1, end_iter);
      std::swap(indices[i], indices[j]);
    }
    models_ = std::vector<std::unique_ptr<Tree>>();
    for (int i = 0; i < total_iter; ++i) {
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        int tree_idx = indices[i] * num_tree_per_iteration_ + j;
        auto new_tree = std::unique_ptr<Tree>(new Tree(*(original_models[tree_idx].get())));
        models_.push_back(std::move(new_tree));
      }
    }
  }

  /*!
  * \brief Reset the training data
  * \param train_data New Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  */
  void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                         const std::vector<const Metric*>& training_metrics) override;

  /*!
  * \brief Reset Boosting Config
  * \param gbdt_config Config for boosting
  */
  void ResetConfig(const Config* gbdt_config) override;

  /*!
  * \brief Adding a validation dataset
  * \param valid_data Validation dataset
  * \param valid_metrics Metrics for validation dataset
  */
  void AddValidDataset(const Dataset* valid_data,
                       const std::vector<const Metric*>& valid_metrics) override;

  /*!
  * \brief Perform a full training procedure
  * \param snapshot_freq frequency of snapshot
  * \param model_output_path path of model file
  */
  void Train(int snapshot_freq, const std::string& model_output_path) override;

  void RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) override;

  /*!
  * \brief Training logic
  * \param gradients nullptr for using default objective, otherwise use self-defined boosting
  * \param hessians nullptr for using default objective, otherwise use self-defined boosting
  * \return True if cannot train any more
  */
  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override;

  /*!
  * \brief Rollback one iteration
  */
  void RollbackOneIter() override;

  /*!
  * \brief Get current iteration
  */
  int GetCurrentIteration() const override { return static_cast<int>(models_.size()) / num_tree_per_iteration_; }

  const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const override {
    if (tree_learner_ == nullptr) {
      return Boosting::GetAdaptiveFeatureSelectedCountHistory();
    }
    return tree_learner_->GetAdaptiveFeatureSelectedCountHistory();
  }

  /*!
  * \brief Get parameters as a JSON string
  */
  std::string GetLoadedParam() const override {
    if (loaded_parameter_.empty()) {
      return std::string("{}");
    }
    const auto param_types = Config::ParameterTypes();
    const auto lines = Common::Split(loaded_parameter_.c_str(), "\n");
    bool first = true;
    std::stringstream str_buf;
    str_buf << "{";
    for (const auto& line : lines) {
      const auto pair = Common::Split(line.c_str(), ":");
      if (pair[1] == " ]")
        continue;
      const auto param = pair[0].substr(1);
      const auto value_str = pair[1].substr(1, pair[1].size() - 2);
      auto iter = param_types.find(param);
      if (iter == param_types.end()) {
        Log::Warning("Ignoring unrecognized parameter '%s' found in model string.", param.c_str());
        continue;
      }
      std::string param_type = iter->second;
      if (first) {
        first = false;
        str_buf << "\"";
      } else {
        str_buf << ",\"";
      }
      str_buf << param << "\": ";
      if (param_type == "string") {
        str_buf << "\"" << value_str << "\"";
      } else if (param_type == "int") {
        int value;
        Common::Atoi(value_str.c_str(), &value);
        str_buf << value;
      } else if (param_type == "double") {
        double value;
        Common::Atof(value_str.c_str(), &value);
        str_buf << value;
      } else if (param_type == "bool") {
        bool value = value_str == "1";
        str_buf << std::boolalpha << value;
      } else if (param_type.substr(0, 6) == "vector") {
        str_buf << "[";
        if (param_type.substr(7, 6) == "string") {
          const auto parts = Common::Split(value_str.c_str(), ",");
          str_buf << "\"" << Common::Join(parts, "\",\"") << "\"";
        } else {
          str_buf << value_str;
        }
        str_buf << "]";
      }
    }
    str_buf << "}";
    return str_buf.str();
  }

  /*!
  * \brief Can use early stopping for prediction or not
  * \return True if cannot use early stopping for prediction
  */
  bool NeedAccuratePrediction() const override {
    if (objective_function_ == nullptr) {
      return true;
    } else {
      return objective_function_->NeedAccuratePrediction();
    }
  }

  /*!
  * \brief Get evaluation result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return evaluation result
  */
  std::vector<double> GetEvalAt(int data_idx) const override;

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  const double* GetTrainingScore(int64_t* out_len) override;

  /*!
  * \brief Get size of prediction at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return The size of prediction
  */
  int64_t GetNumPredictAt(int data_idx) const override {
    CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));
    data_size_t num_data = train_data_->num_data();
    if (data_idx > 0) {
      num_data = valid_score_updater_[data_idx - 1]->num_data();
    }
    return static_cast<int64_t>(num_data) * num_class_;
  }

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \param result used to store prediction result, should allocate memory before call this function
  * \param out_len length of returned score
  */
  void GetPredictAt(int data_idx, double* out_result, int64_t* out_len) override;

  /*!
  * \brief Get number of prediction for one data
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration number of used iterations
  * \param is_pred_leaf True if predicting leaf index
  * \param is_pred_contrib True if predicting feature contribution
  * \return number of prediction
  */
  inline int NumPredictOneRow(int start_iteration, int num_iteration, bool is_pred_leaf, bool is_pred_contrib) const override {
    int num_pred_in_one_row = num_class_;
    if (is_pred_leaf) {
      int max_iteration = GetCurrentIteration();
      start_iteration = std::max(start_iteration, 0);
      start_iteration = std::min(start_iteration, max_iteration);
      if (num_iteration > 0) {
        num_pred_in_one_row *= static_cast<int>(std::min(max_iteration - start_iteration, num_iteration));
      } else {
        num_pred_in_one_row *= (max_iteration - start_iteration);
      }
    } else if (is_pred_contrib) {
      num_pred_in_one_row = num_tree_per_iteration_ * (max_feature_idx_ + 2);  // +1 for 0-based indexing, +1 for baseline
    }
    return num_pred_in_one_row;
  }

  void PredictRaw(const double* features, double* output,
                  const PredictionEarlyStopInstance* earlyStop) const override;

  void PredictRawByMap(const std::unordered_map<int, double>& features, double* output,
                       const PredictionEarlyStopInstance* early_stop) const override;

  void Predict(const double* features, double* output,
               const PredictionEarlyStopInstance* earlyStop) const override;

  void PredictByMap(const std::unordered_map<int, double>& features, double* output,
                    const PredictionEarlyStopInstance* early_stop) const override;

  void PredictLeafIndex(const double* features, double* output) const override;

  void PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const override;

  void PredictContrib(const double* features, double* output) const override;

  void PredictContribByMap(const std::unordered_map<int, double>& features,
                           std::vector<std::unordered_map<int, double>>* output) const override;

  /*!
  * \brief Dump model to json format string
  * \param start_iteration The model will be saved start from
  * \param num_iteration Number of iterations that want to dump, -1 means dump all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Json format string of model
  */
  std::string DumpModel(int start_iteration, int num_iteration,
                        int feature_importance_type) const override;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \return if-else format codes of model
  */
  std::string ModelToIfElse(int num_iteration) const override;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  bool SaveModelToIfElse(int num_iteration, const char* filename) const override;

  /*!
  * \brief Save model to file
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  bool SaveModelToFile(int start_iteration, int num_iterations,
                       int feature_importance_type,
                       const char* filename) const override;

  /*!
  * \brief Save model to string
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Non-empty string if succeeded
  */
  std::string SaveModelToString(int start_iteration, int num_iterations, int feature_importance_type) const override;

  /*!
  * \brief Restore from a serialized buffer
  */
  bool LoadModelFromString(const char* buffer, size_t len) override;

  /*!
  * \brief Calculate feature importances
  * \param num_iteration Number of model that want to use for feature importance, -1 means use all
  * \param importance_type: 0 for split, 1 for gain
  * \return vector of feature_importance
  */
  std::vector<double> FeatureImportance(int num_iteration, int importance_type) const override;

  /*!
  * \brief Calculate upper bound value
  * \return upper bound value
  */
  double GetUpperBoundValue() const override;

  /*!
  * \brief Calculate lower bound value
  * \return lower bound value
  */
  double GetLowerBoundValue() const override;

  /*!
  * \brief Get max feature index of this model
  * \return Max feature index of this model
  */
  inline int MaxFeatureIdx() const override { return max_feature_idx_; }

  /*!
  * \brief Get feature names of this model
  * \return Feature names of this model
  */
  inline std::vector<std::string> FeatureNames() const override { return feature_names_; }

  /*!
  * \brief Get index of label column
  * \return index of label column
  */
  inline int LabelIdx() const override { return label_idx_; }

  /*!
  * \brief Get number of weak sub-models
  * \return Number of weak sub-models
  */
  inline int NumberOfTotalModel() const override { return static_cast<int>(models_.size()); }

  /*!
  * \brief Get number of tree per iteration
  * \return number of tree per iteration
  */
  inline int NumModelPerIteration() const override { return num_tree_per_iteration_; }

  /*!
  * \brief Get number of classes
  * \return Number of classes
  */
  inline int NumberOfClasses() const override { return num_class_; }

  inline void InitPredict(int start_iteration, int num_iteration, bool is_pred_contrib) override {
    num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    start_iteration = std::max(start_iteration, 0);
    start_iteration = std::min(start_iteration, num_iteration_for_pred_);
    if (num_iteration > 0) {
      num_iteration_for_pred_ = std::min(num_iteration, num_iteration_for_pred_ - start_iteration);
    } else {
      num_iteration_for_pred_ = num_iteration_for_pred_ - start_iteration;
    }
    start_iteration_for_pred_ = start_iteration;

    if (is_pred_contrib && !models_initialized_) {
      std::lock_guard<std::mutex> lock(instance_mutex_);
      if (models_initialized_)
        return;

      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < static_cast<int>(models_.size()); ++i) {
        models_[i]->RecomputeMaxDepth();
      }

      models_initialized_ = true;
    }
  }

  inline double GetLeafValue(int tree_idx, int leaf_idx) const override {
    CHECK(tree_idx >= 0 && static_cast<size_t>(tree_idx) < models_.size());
    CHECK(leaf_idx >= 0 && leaf_idx < models_[tree_idx]->num_leaves());
    return models_[tree_idx]->LeafOutput(leaf_idx);
  }

  inline void SetLeafValue(int tree_idx, int leaf_idx, double val) override {
    CHECK(tree_idx >= 0 && static_cast<size_t>(tree_idx) < models_.size());
    CHECK(leaf_idx >= 0 && leaf_idx < models_[tree_idx]->num_leaves());
    models_[tree_idx]->SetLeafOutput(leaf_idx, val);
  }

  /*!
  * \brief Get Type name of this boosting object
  */
  const char* SubModelName() const override { return "tree"; }

  bool IsLinear() const override { return linear_tree_; }

  inline std::string ParserConfigStr() const override {return parser_config_str_;}

 protected:
  virtual bool GetIsConstHessian(const ObjectiveFunction* objective_function) {
    if (objective_function != nullptr && !data_sample_strategy_->IsHessianChange()) {
      return objective_function->IsConstantHessian();
    } else {
      return false;
    }
  }
  /*!
  * \brief Print eval result and check early stopping
  */
  virtual bool EvalAndCheckEarlyStopping();

  /*!
  * \brief reset config for bagging
  */
  void ResetBaggingConfig(const Config* config, bool is_change_dataset);

  /*!
  * \brief calculate the objective function
  */
  virtual void Boosting();

  /*! \brief Reject configurations outside JAEGER's validated training scope */
  void ValidateAdaptiveFeatureConfig() const;

  /*!
  * \brief updating score after tree was trained
  * \param tree Trained tree of this iteration
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual void UpdateScore(const Tree* tree, const int cur_tree_id);

  /*!
  * \brief eval results for one metric

  */
  virtual std::vector<double> EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const;

  /*!
  * \brief Print metric result of current iteration
  * \param iter Current iteration
  * \return best_msg if met early_stopping
  */
  std::string OutputMetric(int iter);

  virtual double BoostFromAverage(int class_id, bool update_scorer);

  /*!
  * \brief Reset gradient buffers, must be called after sample strategy is reset
  */
  void ResetGradientBuffers();

  /*! \brief current iteration */
  int iter_;
  /*! \brief Pointer to training data */
  const Dataset* train_data_;
  /*! \brief Config of gbdt */
  std::unique_ptr<Config> config_;
  /*! \brief Tree learner, will use this class to learn trees */
  std::unique_ptr<TreeLearner> tree_learner_;
  /*! \brief Objective function */
  const ObjectiveFunction* objective_function_;
  /*! \brief Store and update training data's score */
  std::unique_ptr<ScoreUpdater> train_score_updater_;
  /*! \brief Metrics for training data */
  std::vector<const Metric*> training_metrics_;
  /*! \brief Store and update validation data's scores */
  std::vector<std::unique_ptr<ScoreUpdater>> valid_score_updater_;
  /*! \brief Metric for validation data */
  std::vector<std::vector<const Metric*>> valid_metrics_;
  /*! \brief Number of rounds for early stopping */
  int early_stopping_round_;
  /*! \brief Minimum improvement for early stopping */
  double early_stopping_min_delta_;
  /*! \brief Only use first metric for early stopping */
  bool es_first_metric_only_;
  /*! \brief Best iteration(s) for early stopping */
  std::vector<std::vector<int>> best_iter_;
  /*! \brief Best score(s) for early stopping */
  std::vector<std::vector<double>> best_score_;
  /*! \brief output message of best iteration */
  std::vector<std::vector<std::string>> best_msg_;
  /*! \brief Trained models(trees) */
  std::vector<std::unique_ptr<Tree>> models_;
  /*! \brief Max feature index of training data*/
  int max_feature_idx_;
  /*! \brief Parser config file content */
  std::string parser_config_str_ = "";
  /*! \brief Are the models initialized (passed RecomputeMaxDepth phase) */
  bool models_initialized_ = false;
  /*! \brief Mutex for exclusive models initialization */
  std::mutex instance_mutex_;

#ifdef USE_CUDA
  /*! \brief First order derivative of training data */
  std::vector<score_t, CHAllocator<score_t>> gradients_;
  /*! \brief Second order derivative of training data */
  std::vector<score_t, CHAllocator<score_t>> hessians_;
#else
  /*! \brief First order derivative of training data */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> gradients_;
  /*! \brief Second order derivative of training data */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> hessians_;
#endif
  /*! \brief Pointer to gradient vector, can be on CPU or GPU */
  score_t* gradients_pointer_;
  /*! \brief Pointer to hessian vector, can be on CPU or GPU */
  score_t* hessians_pointer_;
  /*! \brief Whether boosting is done on GPU, used for device_type=cuda */
  bool boosting_on_gpu_;
  #ifdef USE_CUDA
  /*! \brief Gradient vector on GPU */
  CUDAVector<score_t> cuda_gradients_;
  /*! \brief Hessian vector on GPU */
  CUDAVector<score_t> cuda_hessians_;
  /*! \brief Buffer for scores when boosting is on GPU but evaluation is not, used only with device_type=cuda */
  mutable std::vector<double> host_score_;
  /*! \brief Buffer for scores when boosting is not on GPU but evaluation is, used only with device_type=cuda */
  mutable CUDAVector<double> cuda_score_;
  #endif  // USE_CUDA

  /*! \brief Number of training data */
  data_size_t num_data_;
  /*! \brief Number of trees per iterations */
  int num_tree_per_iteration_;
  /*! \brief Number of class */
  int num_class_;
  /*! \brief Index of label column */
  data_size_t label_idx_;
  /*! \brief number of used model */
  int num_iteration_for_pred_;
  /*! \brief Start iteration of used model */
  int start_iteration_for_pred_;
  /*! \brief Shrinkage rate for one iteration */
  double shrinkage_rate_;
  /*! \brief Number of loaded initial models */
  int num_init_iteration_;
  /*! \brief Feature names */
  std::vector<std::string> feature_names_;
  std::vector<std::string> feature_infos_;
  std::vector<bool> class_need_train_;
  bool is_constant_hessian_;
  std::unique_ptr<ObjectiveFunction> loaded_objective_;
  bool average_output_;
  bool need_re_bagging_;
  bool balanced_bagging_;
  std::string loaded_parameter_;
  std::vector<int8_t> monotone_constraints_;
  Json forced_splits_json_;
  bool linear_tree_;
  std::unique_ptr<SampleStrategy> data_sample_strategy_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_BOOSTING_GBDT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/gbdt_model_text.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/config.h>
#include <LightGBM/metric.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <string>
#include <sstream>
#include <unordered_map>
#include <utility>
#include <vector>

#include "gbdt.h"

namespace LightGBM {

const char* kModelVersion = "v4";

std::string GBDT::DumpModel(int start_iteration, int num_iteration, int feature_importance_type) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  str_buf << "{";
  str_buf << "\"name\":\"" << SubModelName() << "\"," << '\n';
  str_buf << "\"version\":\"" << kModelVersion << "\"," << '\n';
  str_buf << "\"num_class\":" << num_class_ << "," << '\n';
  str_buf << "\"num_tree_per_iteration\":" << num_tree_per_iteration_ << "," << '\n';
  str_buf << "\"label_index\":" << label_idx_ << "," << '\n';
  str_buf << "\"max_feature_idx\":" << max_feature_idx_ << "," << '\n';
  if (objective_function_ != nullptr) {
    str_buf << "\"objective\":\"" << objective_function_->ToString() << "\",\n";
  }

  str_buf << "\"average_output\":" << (average_output_ ? "true" : "false") << ",\n";

  str_buf << "\"feature_names\":[\"" << CommonC::Join(feature_names_, "\",\"")
          << "\"]," << '\n';

  str_buf << "\"monotone_constraints\":["
          << CommonC::Join(monotone_constraints_, ",") << "]," << '\n';

  str_buf << "\"feature_infos\":" << "{";
  bool first_obj = true;
  for (size_t i = 0; i < feature_infos_.size(); ++i) {
    std::stringstream json_str_buf;
    Common::C_stringstream(json_str_buf);
    auto strs = Common::Split(feature_infos_[i].c_str(), ":");
    if (strs[0][0] == '[') {
      strs[0].erase(0, 1);  // remove '['
      strs[1].erase(strs[1].size() - 1);  // remove ']'
      double max_, min_;
      Common::Atof(strs[0].c_str(), &min_);
      Common::Atof(strs[1].c_str(), &max_);
      json_str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
      json_str_buf << "{\"min_value\":" << Common::AvoidInf(min_) << ",";
      json_str_buf << "\"max_value\":" << Common::AvoidInf(max_) << ",";
      json_str_buf << "\"values\":[]}";
    } else if (strs[0] != "none") {  // categorical feature
      auto vals = CommonC::StringToArray<int>(feature_infos_[i], ':');
      auto max_idx = ArrayArgs<int>::ArgMax(vals);
      auto min_idx = ArrayArgs<int>::ArgMin(vals);
      json_str_buf << "{\"min_value\":" << vals[min_idx] << ",";
      json_str_buf << "\"max_value\":" << vals[max_idx] << ",";
      json_str_buf << "\"values\":[" << CommonC::Join(vals, ",") << "]}";
    } else {  // unused feature
      continue;
    }
    if (!first_obj) {
      str_buf << ",";
    }
    str_buf << "\"" << feature_names_[i] << "\":";
    str_buf << json_str_buf.str();
    first_obj = false;
  }
  str_buf << "}," << '\n';

  str_buf << "\"tree_info\":[";
  int num_used_model = static_cast<int>(models_.size());
  int total_iteration = num_used_model / num_tree_per_iteration_;
  start_iteration = std::max(start_iteration, 0);
  start_iteration = std::min(start_iteration, total_iteration);
  if (num_iteration > 0) {
    int end_iteration = start_iteration + num_iteration;
    num_used_model = std::min(end_iteration * num_tree_per_iteration_ , num_used_model);
  }
  int start_model = start_iteration * num_tree_per_iteration_;
  for (int i = start_model; i < num_used_model; ++i) {
    if (i > start_model) {
      str_buf << ",";
    }
    str_buf << "{";
    str_buf << "\"tree_index\":" << i << ",";
    str_buf << models_[i]->ToJSON();
    str_buf << "}";
  }
  str_buf << "]," << '\n';

  std::vector<double> feature_importances = FeatureImportance(
      num_iteration, feature_importance_type);
  // store the importance first
  std::vector<std::pair<size_t, std::string>> pairs;
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    size_t feature_importances_int = static_cast<size_t>(feature_importances[i]);
    if (feature_importances_int > 0) {
      pairs.emplace_back(feature_importances_int, feature_names_[i]);
    }
  }
  str_buf << '\n' << "\"feature_importances\":" << "{";
  for (size_t i = 0; i < pairs.size(); ++i) {
    if (i > 0) {
      str_buf << ",";
    }
    str_buf << "\"" << pairs[i].second << "\":" << std::to_string(pairs[i].first);
  }
  str_buf << "}" << '\n';

  str_buf << "}" << '\n';

  return str_buf.str();
}

std::string GBDT::ModelToIfElse(int num_iteration) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  str_buf << "#include \"gbdt.h\"" << '\n';
  str_buf << "#include <LightGBM/utils/common.h>" << '\n';
  str_buf << "#include <LightGBM/objective_function.h>" << '\n';
  str_buf << "#include <LightGBM/metric.h>" << '\n';
  str_buf << "#include <LightGBM/prediction_early_stop.h>" << '\n';
  str_buf << "#include <ctime>" << '\n';
  str_buf << "#include <sstream>" << '\n';
  str_buf << "#include <chrono>" << '\n';
  str_buf << "#include <string>" << '\n';
  str_buf << "#include <vector>" << '\n';
  str_buf << "#include <utility>" << '\n';
  str_buf << "namespace LightGBM {" << '\n';

  int num_used_model = static_cast<int>(models_.size());
  if (num_iteration > 0) {
    num_used_model = std::min(num_iteration * num_tree_per_iteration_, num_used_model);
  }

  // PredictRaw
  for (int i = 0; i < num_used_model; ++i) {
    str_buf << models_[i]->ToIfElse(i, false) << '\n';
  }

  str_buf << "double (*PredictTreePtr[])(const double*) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i;
  }
  str_buf << " };" << '\n' << '\n';

  std::stringstream pred_str_buf;
  Common::C_stringstream(pred_str_buf);

  pred_str_buf << "\t" << "int early_stop_round_counter = 0;" << '\n';
  pred_str_buf << "\t" << "std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);" << '\n';
  pred_str_buf << "\t" << "for (int i = 0; i < num_iteration_for_pred_; ++i) {" << '\n';
  pred_str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  pred_str_buf << "\t\t\t" << "output[k] += (*PredictTreePtr[i * num_tree_per_iteration_ + k])(features);" << '\n';
  pred_str_buf << "\t\t" << "}" << '\n';
  pred_str_buf << "\t\t" << "++early_stop_round_counter;" << '\n';
  pred_str_buf << "\t\t" << "if (early_stop->round_period == early_stop_round_counter) {" << '\n';
  pred_str_buf << "\t\t\t" << "if (early_stop->callback_function(output, num_tree_per_iteration_))" << '\n';
  pred_str_buf << "\t\t\t\t" << "return;" << '\n';
  pred_str_buf << "\t\t\t" << "early_stop_round_counter = 0;" << '\n';
  pred_str_buf << "\t\t" << "}" << '\n';
  pred_str_buf << "\t" << "}" << '\n';

  str_buf << "void GBDT::PredictRaw(const double* features, double *output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << pred_str_buf.str();
  str_buf << "}" << '\n';
  str_buf << '\n';

  // PredictRawByMap
  str_buf << "double (*PredictTreeByMapPtr[])(const std::unordered_map<int, double>&) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "ByMap";
  }
  str_buf << " };" << '\n' << '\n';

  std::stringstream pred_str_buf_map;
  Common::C_stringstream(pred_str_buf_map);

  pred_str_buf_map << "\t" << "int early_stop_round_counter = 0;" << '\n';
  pred_str_buf_map << "\t" << "std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);" << '\n';
  pred_str_buf_map << "\t" << "for (int i = 0; i < num_iteration_for_pred_; ++i) {" << '\n';
  pred_str_buf_map << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  pred_str_buf_map << "\t\t\t" << "output[k] += (*PredictTreeByMapPtr[i * num_tree_per_iteration_ + k])(features);" << '\n';
  pred_str_buf_map << "\t\t" << "}" << '\n';
  pred_str_buf_map << "\t\t" << "++early_stop_round_counter;" << '\n';
  pred_str_buf_map << "\t\t" << "if (early_stop->round_period == early_stop_round_counter) {" << '\n';
  pred_str_buf_map << "\t\t\t" << "if (early_stop->callback_function(output, num_tree_per_iteration_))" << '\n';
  pred_str_buf_map << "\t\t\t\t" << "return;" << '\n';
  pred_str_buf_map << "\t\t\t" << "early_stop_round_counter = 0;" << '\n';
  pred_str_buf_map << "\t\t" << "}" << '\n';
  pred_str_buf_map << "\t" << "}" << '\n';

  str_buf << "void GBDT::PredictRawByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << pred_str_buf_map.str();
  str_buf << "}" << '\n';
  str_buf << '\n';

  // Predict
  str_buf << "void GBDT::Predict(const double* features, double *output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << "\t" << "PredictRaw(features, output, early_stop);" << '\n';
  str_buf << "\t" << "if (average_output_) {" << '\n';
  str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  str_buf << "\t\t\t" << "output[k] /= num_iteration_for_pred_;" << '\n';
  str_buf << "\t\t" << "}" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "\t" << "if (objective_function_ != nullptr) {" << '\n';
  str_buf << "\t\t" << "objective_function_->ConvertOutput(output, output);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';
  str_buf << '\n';

  // PredictByMap
  str_buf << "void GBDT::PredictByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << "\t" << "PredictRawByMap(features, output, early_stop);" << '\n';
  str_buf << "\t" << "if (average_output_) {" << '\n';
  str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  str_buf << "\t\t\t" << "output[k] /= num_iteration_for_pred_;" << '\n';
  str_buf << "\t\t" << "}" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "\t" << "if (objective_function_ != nullptr) {" << '\n';
  str_buf << "\t\t" << "objective_function_->ConvertOutput(output, output);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';
  str_buf << '\n';


  // PredictLeafIndex
  for (int i = 0; i < num_used_model; ++i) {
    str_buf << models_[i]->ToIfElse(i, true) << '\n';
  }

  str_buf << "double (*PredictTreeLeafPtr[])(const double*) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "Leaf";
  }
  str_buf << " };" << '\n' << '\n';

  str_buf << "void GBDT::PredictLeafIndex(const double* features, double *output) const {" << '\n';
  str_buf << "\t" << "int total_tree = num_iteration_for_pred_ * num_tree_per_iteration_;" << '\n';
  str_buf << "\t" << "for (int i = 0; i < total_tree; ++i) {" << '\n';
  str_buf << "\t\t" << "output[i] = (*PredictTreeLeafPtr[i])(features);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';

  // PredictLeafIndexByMap
  str_buf << "double (*PredictTreeLeafByMapPtr[])(const std::unordered_map<int, double>&) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "LeafByMap";
  }
  str_buf << " };" << '\n' << '\n';

  str_buf << "void GBDT::PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const {" << '\n';
  str_buf << "\t" << "int total_tree = num_iteration_for_pred_ * num_tree_per_iteration_;" << '\n';
  str_buf << "\t" << "for (int i = 0; i < total_tree; ++i) {" << '\n';
  str_buf << "\t\t" << "output[i] = (*PredictTreeLeafByMapPtr[i])(features);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';

  str_buf << "}  // namespace LightGBM" << '\n';

  return str_buf.str();
}

bool GBDT::SaveModelToIfElse(int num_iteration, const char* filename) const {
  /*! \brief File to write models */
  std::ofstream output_file;
  std::ifstream ifs(filename);
  if (ifs.good()) {
    std::string origin((std::istreambuf_iterator<char>(ifs)),
      (std::istreambuf_iterator<char>()));
    output_file.open(filename);
    output_file << "#define USE_HARD_CODE 0" << '\n';
    output_file << "#ifndef USE_HARD_CODE" << '\n';
    output_file << origin << '\n';
    output_file << "#else" << '\n';
    output_file << ModelToIfElse(num_iteration);
    output_file << "#endif" << '\n';
  } else {
    output_file.open(filename);
    output_file << ModelToIfElse(num_iteration);
  }

  ifs.close();
  output_file.close();

  return static_cast<bool>(output_file);
}

std::string GBDT::SaveModelToString(int start_iteration, int num_iteration, int feature_importance_type) const {
  std::stringstream ss;
  Common::C_stringstream(ss);

  // output model type
  ss << SubModelName() << '\n';
  ss << "version=" << kModelVersion << '\n';
  // output number of class
  ss << "num_class=" << num_class_ << '\n';
  ss << "num_tree_per_iteration=" << num_tree_per_iteration_ << '\n';
  // output label index
  ss << "label_index=" << label_idx_ << '\n';
  // output max_feature_idx
  ss << "max_feature_idx=" << max_feature_idx_ << '\n';
  // output objective
  if (objective_function_ != nullptr) {
    ss << "objective=" << objective_function_->ToString() << '\n';
  }

  if (average_output_) {
    ss << "average_output" << '\n';
  }

  ss << "feature_names=" << CommonC::Join(feature_names_, " ") << '\n';

  if (monotone_constraints_.size() != 0) {
    ss << "monotone_constraints=" << CommonC::Join(monotone_constraints_, " ")
       << '\n';
  }

  ss << "feature_infos=" << CommonC::Join(feature_infos_, " ") << '\n';

  int num_used_model = static_cast<int>(models_.size());
  int total_iteration = num_used_model / num_tree_per_iteration_;
  start_iteration = std::max(start_iteration, 0);
  start_iteration = std::min(start_iteration, total_iteration);
  if (num_iteration > 0) {
    int end_iteration = start_iteration + num_iteration;
    num_used_model = std::min(end_iteration * num_tree_per_iteration_, num_used_model);
  }

  int start_model = start_iteration * num_tree_per_iteration_;

  std::vector<std::string> tree_strs(num_used_model - start_model);
  std::vector<size_t> tree_sizes(num_used_model - start_model);
  // output tree models
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = start_model; i < num_used_model; ++i) {
    const int idx = i - start_model;
    tree_strs[idx] = "Tree=" + std::to_string(idx) + '\n';
    tree_strs[idx] += models_[i]->ToString() + '\n';
    tree_sizes[idx] = tree_strs[idx].size();
  }

  ss << "tree_sizes=" << CommonC::Join(tree_sizes, " ") << '\n';
  ss << '\n';

  for (int i = 0; i < num_used_model - start_model; ++i) {
    ss << tree_strs[i];
    tree_strs[i].clear();
  }
  ss << "end of trees" << "\n";
  std::vector<double> feature_importances = FeatureImportance(
      num_iteration, feature_importance_type);
  // store the importance first
  std::vector<std::pair<size_t, std::string>> pairs;
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    size_t feature_importances_int = static_cast<size_t>(feature_importances[i]);
    if (feature_importances_int > 0) {
      pairs.emplace_back(feature_importances_int, feature_names_[i]);
    }
  }
  // sort the importance
  std::stable_sort(pairs.begin(), pairs.end(),
                   [](const std::pair<size_t, std::string>& lhs,
                      const std::pair<size_t, std::string>& rhs) {
    return lhs.first > rhs.first;
  });
  ss << '\n' << "feature_importances:" << '\n';
  for (size_t i = 0; i < pairs.size(); ++i) {
    ss << pairs[i].second << "=" << std::to_string(pairs[i].first) << '\n';
  }
  if (config_ != nullptr) {
    ss << "\nparameters:" << '\n';
    ss << config_->ToString() << "\n";
    ss << "end of parameters" << '\n';
  } else if (!loaded_parameter_.empty()) {
    ss << "\nparameters:" << '\n';
    ss << loaded_parameter_ << "\n";
    ss << "end of parameters" << '\n';
  }
  if (!parser_config_str_.empty()) {
    ss << "\nparser:" << '\n';
    ss << parser_config_str_ << "\n";
    ss << "end of parser" << '\n';
  }
  return ss.str();
}

bool GBDT::SaveModelToFile(int start_iteration, int num_iteration, int feature_importance_type, const char* filename) const {
  /*! \brief File to write models */
  auto writer = VirtualFileWriter::Make(filename);
  if (!writer->Init()) {
    Log::Fatal("Model file %s is not available for writes", filename);
  }
  std::string str_to_write = SaveModelToString(start_iteration, num_iteration, feature_importance_type);
  auto size = writer->Write(str_to_write.c_str(), str_to_write.size());
  return size > 0;
}

bool GBDT::LoadModelFromString(const char* buffer, size_t len) {
  // use serialized string to restore this object
  models_.clear();
  auto c_str = buffer;
  auto p = c_str;
  auto end = p + len;
  std::unordered_map<std::string, std::string> key_vals;
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (!Common::StartsWith(cur_line, "Tree=")) {
        auto strs = Common::Split(cur_line.c_str(), '=');
        if (strs.size() == 1) {
          key_vals[strs[0]] = "";
        } else if (strs.size() == 2) {
          key_vals[strs[0]] = strs[1];
        } else if (strs.size() > 2) {
          if (strs[0] == "feature_names") {
            key_vals[strs[0]] = cur_line.substr(std::strlen("feature_names="));
          } else if (strs[0] == "monotone_constraints") {
            key_vals[strs[0]] = cur_line.substr(std::strlen("monotone_constraints="));
          } else {
            // Use first 128 chars to avoid exceed the message buffer.
            Log::Fatal("Wrong line at model file: %s", cur_line.substr(0, std::min<size_t>(128, cur_line.size())).c_str());
          }
        }
      } else {
        break;
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }

  // get number of classes
  if (key_vals.count("num_class")) {
    Common::Atoi(key_vals["num_class"].c_str(), &num_class_);
  } else {
    Log::Fatal("Model file doesn't specify the number of classes");
    return false;
  }

  if (key_vals.count("num_tree_per_iteration")) {
    Common::Atoi(key_vals["num_tree_per_iteration"].c_str(), &num_tree_per_iteration_);
  } else {
    num_tree_per_iteration_ = num_class_;
  }

  // get index of label
  if (key_vals.count("label_index")) {
    Common::Atoi(key_vals["label_index"].c_str(), &label_idx_);
  } else {
    Log::Fatal("Model file doesn't specify the label index");
    return false;
  }

  // get max_feature_idx first
  if (key_vals.count("max_feature_idx")) {
    Common::Atoi(key_vals["max_feature_idx"].c_str(), &max_feature_idx_);
  } else {
    Log::Fatal("Model file doesn't specify max_feature_idx");
    return false;
  }

  // get average_output
  if (key_vals.count("average_output")) {
    average_output_ = true;
  }

  // get feature names
  if (key_vals.count("feature_names")) {
    feature_names_ = Common::Split(key_vals["feature_names"].c_str(), ' ');
    if (feature_names_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of feature_names");
      return false;
    }
  } else {
    Log::Fatal("Model file doesn't contain feature_names");
    return false;
  }

  // get monotone_constraints
  if (key_vals.count("monotone_constraints")) {
    monotone_constraints_ = CommonC::StringToArray<int8_t>(key_vals["monotone_constraints"].c_str(), ' ');
    if (monotone_constraints_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of monotone_constraints");
      return false;
    }
  }

  if (key_vals.count("feature_infos")) {
    feature_infos_ = Common::Split(key_vals["feature_infos"].c_str(), ' ');
    if (feature_infos_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of feature_infos");
      return false;
    }
  } else {
    Log::Fatal("Model file doesn't contain feature_infos");
    return false;
  }

  if (key_vals.count("objective")) {
    auto str = key_vals["objective"];
    loaded_objective_.reset(ObjectiveFunction::CreateObjectiveFunction(ParseObjectiveAlias(str)));
    objective_function_ = loaded_objective_.get();
  }

  if (!key_vals.count("tree_sizes")) {
    while (p < end) {
      auto line_len = Common::GetLine(p);
      if (line_len > 0) {
        std::string cur_line(p, line_len);
        if (Common::StartsWith(cur_line, "Tree=")) {
          p += line_len;
          p = Common::SkipNewLine(p);
          size_t used_len = 0;
          models_.emplace_back(new Tree(p, &used_len));
          p += used_len;
        } else {
          break;
        }
      }
      p = Common::SkipNewLine(p);
    }
  } else {
    std::vector<size_t> tree_sizes = CommonC::StringToArray<size_t>(key_vals["tree_sizes"].c_str(), ' ');
    std::vector<size_t> tree_boundaries(tree_sizes.size() + 1, 0);
    int num_trees = static_cast<int>(tree_sizes.size());
    for (int i = 0; i < num_trees; ++i) {
      tree_boundaries[i + 1] = tree_boundaries[i] + tree_sizes[i];
      models_.emplace_back(nullptr);
    }
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < num_trees; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto cur_p = p + tree_boundaries[i];
      auto line_len = Common::GetLine(cur_p);
      std::string cur_line(cur_p, line_len);
      if (Common::StartsWith(cur_line, "Tree=")) {
        cur_p += line_len;
        cur_p = Common::SkipNewLine(cur_p);
        size_t used_len = 0;
        models_[i].reset(new Tree(cur_p, &used_len));
      } else {
        Log::Fatal("Model format error, expect a tree here. met %s", cur_line.c_str());
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
  num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
  num_init_iteration_ = num_iteration_for_pred_;
  iter_ = 0;
  bool is_inparameter = false, is_inparser = false;
  std::stringstream ss;
  Common::C_stringstream(ss);
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (cur_line == std::string("parameters:")) {
        is_inparameter = true;
      } else if (cur_line == std::string("end of parameters")) {
        break;
      } else if (is_inparameter) {
        ss << cur_line << "\n";
        if (Common::StartsWith(cur_line, "[linear_tree: ")) {
          int is_linear = 0;
          Common::Atoi(cur_line.substr(14, 1).c_str(), &is_linear);
          linear_tree_ = static_cast<bool>(is_linear);
        }
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }
  if (!ss.str().empty()) {
    loaded_parameter_ = ss.str();
  }
  ss.clear();
  ss.str("");
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (cur_line == std::string("parser:")) {
        is_inparser = true;
      } else if (cur_line == std::string("end of parser")) {
        p += line_len;
        p = Common::SkipNewLine(p);
        break;
      } else if (is_inparser) {
        ss << cur_line << "\n";
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }
  parser_config_str_ = ss.str();
  ss.clear();
  ss.str("");
  return true;
}

std::vector<double> GBDT::FeatureImportance(int num_iteration, int importance_type) const {
  int num_used_model = static_cast<int>(models_.size());
  if (num_iteration > 0) {
    num_iteration += 0;
    num_used_model = std::min(num_iteration * num_tree_per_iteration_, num_used_model);
  }

  std::vector<double> feature_importances(max_feature_idx_ + 1, 0.0);
  if (importance_type == 0) {
    for (int iter = 0; iter < num_used_model; ++iter) {
      for (int split_idx = 0; split_idx < models_[iter]->num_leaves() - 1; ++split_idx) {
        if (models_[iter]->split_gain(split_idx) > 0) {
#ifdef DEBUG
          CHECK_GE(models_[iter]->split_feature(split_idx), 0);
#endif
          feature_importances[models_[iter]->split_feature(split_idx)] += 1.0;
        }
      }
    }
  } else if (importance_type == 1) {
    for (int iter = 0; iter < num_used_model; ++iter) {
      for (int split_idx = 0; split_idx < models_[iter]->num_leaves() - 1; ++split_idx) {
        if (models_[iter]->split_gain(split_idx) > 0) {
#ifdef DEBUG
          CHECK_GE(models_[iter]->split_feature(split_idx), 0);
#endif
          feature_importances[models_[iter]->split_feature(split_idx)] += models_[iter]->split_gain(split_idx);
        }
      }
    }
  } else {
    Log::Fatal("Unknown importance type: only support split=0 and gain=1");
  }
  return feature_importances;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/gbdt_prediction.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <unordered_map>

#include "gbdt.h"

namespace LightGBM {

void GBDT::PredictRaw(const double* features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  int early_stop_round_counter = 0;
  // set zero
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] += models_[i * num_tree_per_iteration_ + k]->Predict(features);
    }
    // check early stopping
    ++early_stop_round_counter;
    if (early_stop->round_period == early_stop_round_counter) {
      if (early_stop->callback_function(output, num_tree_per_iteration_)) {
        return;
      }
      early_stop_round_counter = 0;
    }
  }
}

void GBDT::PredictRawByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  int early_stop_round_counter = 0;
  // set zero
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] += models_[i * num_tree_per_iteration_ + k]->PredictByMap(features);
    }
    // check early stopping
    ++early_stop_round_counter;
    if (early_stop->round_period == early_stop_round_counter) {
      if (early_stop->callback_function(output, num_tree_per_iteration_)) {
        return;
      }
      early_stop_round_counter = 0;
    }
  }
}

void GBDT::Predict(const double* features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  PredictRaw(features, output, early_stop);
  if (average_output_) {
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] /= num_iteration_for_pred_;
    }
  }
  if (objective_function_ != nullptr) {
    objective_function_->ConvertOutput(output, output);
  }
}

void GBDT::PredictByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  PredictRawByMap(features, output, early_stop);
  if (average_output_) {
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] /= num_iteration_for_pred_;
    }
  }
  if (objective_function_ != nullptr) {
    objective_function_->ConvertOutput(output, output);
  }
}

void GBDT::PredictLeafIndex(const double* features, double* output) const {
  int start_tree = start_iteration_for_pred_ * num_tree_per_iteration_;
  int num_trees = num_iteration_for_pred_ * num_tree_per_iteration_;
  const auto* models_ptr = models_.data() + start_tree;
  for (int i = 0; i < num_trees; ++i) {
    output[i] = models_ptr[i]->PredictLeafIndex(features);
  }
}

void GBDT::PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const {
  int start_tree = start_iteration_for_pred_ * num_tree_per_iteration_;
  int num_trees = num_iteration_for_pred_ * num_tree_per_iteration_;
  const auto* models_ptr = models_.data() + start_tree;
  for (int i = 0; i < num_trees; ++i) {
    output[i] = models_ptr[i]->PredictLeafIndexByMap(features);
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/goss.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_GOSS_HPP_
#define LIGHTGBM_SRC_BOOSTING_GOSS_HPP_

#include <LightGBM/utils/array_args.h>
#include <LightGBM/sample_strategy.h>

#include <algorithm>
#include <string>
#include <vector>

namespace LightGBM {

class GOSSStrategy : public SampleStrategy {
 public:
  GOSSStrategy(const Config* config, const Dataset* train_data, int num_tree_per_iteration) {
    config_ = config;
    train_data_ = train_data;
    num_tree_per_iteration_ = num_tree_per_iteration;
    num_data_ = train_data->num_data();
  }

  ~GOSSStrategy() {
  }

  void Bagging(int iter, TreeLearner* tree_learner, score_t* gradients, score_t* hessians) override {
    bag_data_cnt_ = num_data_;
    // not subsample for first iterations
    if (iter < static_cast<int>(1.0f / config_->learning_rate)) {
      return;
    }
    auto left_cnt = bagging_runner_.Run<true>(
        num_data_,
        [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
            data_size_t*) {
          data_size_t cur_left_count = 0;
          cur_left_count = Helper(cur_start, cur_cnt, left, gradients, hessians);
          return cur_left_count;
        },
        bag_data_indices_.data());
    bag_data_cnt_ = left_cnt;
    // set bagging data to tree learner
    if (!is_use_subset_) {
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
        tree_learner->SetBaggingData(nullptr, cuda_bag_data_indices_.RawData(), bag_data_cnt_);
      } else {
      #endif  // USE_CUDA
        tree_learner->SetBaggingData(nullptr, bag_data_indices_.data(), bag_data_cnt_);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    } else {
      // get subset
      tmp_subset_->ReSize(bag_data_cnt_);
      const std::vector<int8_t>* feature_mask =
          tree_learner->GetCurrentFeatureMask();
      tmp_subset_->CopySubrow(train_data_, bag_data_indices_.data(),
                              bag_data_cnt_, false, feature_mask);
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
        tree_learner->SetBaggingData(tmp_subset_.get(), cuda_bag_data_indices_.RawData(),
                                      bag_data_cnt_);
      } else {
      #endif  // USE_CUDA
        tree_learner->SetBaggingData(tmp_subset_.get(), bag_data_indices_.data(),
                                     bag_data_cnt_);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    }
  }

  void ResetSampleConfig(const Config* config, bool /*is_change_dataset*/) override {
    // Cannot use bagging in GOSS
    config_ = config;
    need_resize_gradients_ = false;
    if (objective_function_ == nullptr) {
      // resize gradient vectors to copy the customized gradients for goss
      need_resize_gradients_ = true;
    }

    CHECK_LE(config_->top_rate + config_->other_rate, 1.0f);
    CHECK(config_->top_rate > 0.0f && config_->other_rate > 0.0f);
    if (config_->bagging_freq > 0 && config_->bagging_fraction != 1.0f) {
      Log::Fatal("Cannot use bagging in GOSS");
    }
    Log::Info("Using GOSS");
    balanced_bagging_ = false;
    bag_data_indices_.resize(num_data_);
    bagging_runner_.ReSize(num_data_);
    bagging_rands_.clear();
    for (int i = 0;
         i < (num_data_ + bagging_rand_block_ - 1) / bagging_rand_block_; ++i) {
      bagging_rands_.emplace_back(config_->bagging_seed + i);
    }
    is_use_subset_ = false;
    if (config_->top_rate + config_->other_rate <= 0.5) {
      auto bag_data_cnt = static_cast<data_size_t>((config_->top_rate + config_->other_rate) * num_data_);
      bag_data_cnt = std::max(1, bag_data_cnt);
      tmp_subset_.reset(new Dataset(bag_data_cnt));
      tmp_subset_->CopyFeatureMapperFrom(train_data_);
      is_use_subset_ = true;
    }
    // flag to not bagging first
    bag_data_cnt_ = num_data_;
  }

  bool IsHessianChange() const override {
    return true;
  }

 private:
  data_size_t Helper(data_size_t start, data_size_t cnt, data_size_t* buffer, score_t* gradients, score_t* hessians) {
    if (cnt <= 0) {
      return 0;
    }
    std::vector<score_t> tmp_gradients(cnt, 0.0f);
    for (data_size_t i = 0; i < cnt; ++i) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + start + i;
        tmp_gradients[i] += std::fabs(gradients[idx] * hessians[idx]);
      }
    }
    data_size_t top_k = static_cast<data_size_t>(cnt * config_->top_rate);
    data_size_t other_k = static_cast<data_size_t>(cnt * config_->other_rate);
    top_k = std::max(1, top_k);
    ArrayArgs<score_t>::ArgMaxAtK(&tmp_gradients, 0, static_cast<int>(tmp_gradients.size()), top_k - 1);
    score_t threshold = tmp_gradients[top_k - 1];

    score_t multiply = static_cast<score_t>(cnt - top_k) / other_k;
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    data_size_t big_weight_cnt = 0;
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      score_t grad = 0.0f;
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + cur_idx;
        grad += std::fabs(gradients[idx] * hessians[idx]);
      }
      if (grad >= threshold) {
        buffer[cur_left_cnt++] = cur_idx;
        ++big_weight_cnt;
      } else {
        data_size_t sampled = cur_left_cnt - big_weight_cnt;
        data_size_t rest_need = other_k - sampled;
        data_size_t rest_all = (cnt - i) - (top_k - big_weight_cnt);
        double prob = (rest_need) / static_cast<double>(rest_all);
        if (bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() < prob) {
          buffer[cur_left_cnt++] = cur_idx;
          for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
            size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + cur_idx;
            gradients[idx] *= multiply;
            hessians[idx] *= multiply;
          }
        } else {
          buffer[--cur_right_pos] = cur_idx;
        }
      }
    }
    return cur_left_cnt;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_GOSS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/native_initial_score.hpp <==
/*!
 * Copyright (c) 2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_
#define LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <cmath>

namespace LightGBM {

// The objective owns the definition of its automatic initial raw score. Keep
// this separate from the initial-score policy: the no-split fallback also uses
// the automatic score when boost_from_average is disabled.
inline double ObtainAutomaticInitialScore(const ObjectiveFunction* objective, int class_id) {
  double init_score = 0.0;
  if (objective != nullptr) {
    init_score = objective->BoostFromScore(class_id);
  }
  if (Network::num_machines() > 1) {
    init_score = Network::GlobalSyncUpByMean(init_score);
  }
  return init_score;
}

inline bool ShouldBoostFromAverage(const Config& config, const Dataset* train_data) {
  return config.boost_from_average || (train_data != nullptr && train_data->num_features() == 0);
}

// Raw score for a fresh fit without Dataset init_score. This is shared by
// GBDT and the read-only Dataset query; score-cache updates stay in GBDT.
inline double ObtainNativeInitialScore(const Config& config, const Dataset* train_data,
                                       const ObjectiveFunction* objective, int class_id) {
  if (objective != nullptr && ShouldBoostFromAverage(config, train_data)) {
    const double init_score = ObtainAutomaticInitialScore(objective, class_id);
    if (std::fabs(init_score) > kEpsilon) {
      return init_score;
    }
  }
  return 0.0;
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/prediction_early_stop.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/prediction_early_stop.h>

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <functional>
#include <limits>
#include <string>
#include <vector>

namespace LightGBM {

PredictionEarlyStopInstance CreateNone(const PredictionEarlyStopConfig&) {
  return PredictionEarlyStopInstance{
    [](const double*, int) {
    return false;
  },
    std::numeric_limits<int>::max()  // make sure the lambda is almost never called
  };
}

PredictionEarlyStopInstance CreateMulticlass(const PredictionEarlyStopConfig& config) {
  // margin_threshold will be captured by value
  const double margin_threshold = config.margin_threshold;

  return PredictionEarlyStopInstance{
    [margin_threshold](const double* pred, int sz) {
    if (sz < 2) {
      Log::Fatal("Multiclass early stopping needs predictions to be of length two or larger");
    }

    // copy and sort
    std::vector<double> votes(static_cast<size_t>(sz));
    for (int i = 0; i < sz; ++i) {
      votes[i] = pred[i];
    }
    std::partial_sort(votes.begin(), votes.begin() + 2, votes.end(), std::greater<double>());

    const auto margin = votes[0] - votes[1];

    if (margin > margin_threshold) {
      return true;
    }

    return false;
  },
    config.round_period
  };
}

PredictionEarlyStopInstance CreateBinary(const PredictionEarlyStopConfig& config) {
  // margin_threshold will be captured by value
  const double margin_threshold = config.margin_threshold;

  return PredictionEarlyStopInstance{
    [margin_threshold](const double* pred, int sz) {
    if (sz != 1) {
      Log::Fatal("Binary early stopping needs predictions to be of length one");
    }
    const auto margin = 2.0 * fabs(pred[0]);

    if (margin > margin_threshold) {
      return true;
    }

    return false;
  },
    config.round_period
  };
}

PredictionEarlyStopInstance CreatePredictionEarlyStopInstance(const std::string& type,
                                                              const PredictionEarlyStopConfig& config) {
  if (type == "none") {
    return CreateNone(config);
  } else if (type == "multiclass") {
    return CreateMulticlass(config);
  } else if (type == "binary") {
    return CreateBinary(config);
  } else {
    Log::Fatal("Unknown early stopping type: %s", type.c_str());
  }

  // Fix for compiler warnings about reaching end of control
  return CreateNone(config);
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/rf.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_RF_HPP_
#define LIGHTGBM_SRC_BOOSTING_RF_HPP_

#include <LightGBM/boosting.h>
#include <LightGBM/metric.h>

#include <string>
#include <cstdio>
#include <fstream>
#include <memory>
#include <utility>
#include <vector>

#include "gbdt.h"
#include "score_updater.hpp"

namespace LightGBM {
/*!
* \brief Random Forest implementation
*/
class RF : public GBDT {
 public:
  RF() : GBDT() {
    average_output_ = true;
  }

  ~RF() {}

  void Init(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) override {
    if (config->data_sample_strategy == std::string("bagging")) {
      CHECK((config->bagging_freq > 0 && config->bagging_fraction < 1.0f && config->bagging_fraction > 0.0f) ||
            (config->feature_fraction < 1.0f && config->feature_fraction > 0.0f));
    } else {
      CHECK_EQ(config->data_sample_strategy, std::string("goss"));
    }
    GBDT::Init(config, train_data, objective_function, training_metrics);

    if (num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        MultiplyScore(cur_tree_id, 1.0f / num_init_iteration_);
      }
    } else {
      CHECK_EQ(train_data->metadata().init_score(), nullptr);
    }
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    // not shrinkage rate for the RF
    shrinkage_rate_ = 1.0f;
    // only boosting one time
    Boosting();
    if (data_sample_strategy_->is_use_subset() && data_sample_strategy_->bag_data_cnt() < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }
  }

  void ResetConfig(const Config* config) override {
    if (config->data_sample_strategy == std::string("bagging")) {
      CHECK((config->bagging_freq > 0 && config->bagging_fraction < 1.0f && config->bagging_fraction > 0.0f) ||
            (config->feature_fraction < 1.0f && config->feature_fraction > 0.0f));
    } else {
      CHECK_EQ(config->data_sample_strategy, std::string("goss"));
    }
    GBDT::ResetConfig(config);
    // not shrinkage rate for the RF
    shrinkage_rate_ = 1.0f;
  }

  void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) override {
    GBDT::ResetTrainingData(train_data, objective_function, training_metrics);
    if (iter_ + num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        train_score_updater_->MultiplyScore(1.0f / (iter_ + num_init_iteration_), cur_tree_id);
      }
    }
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    // only boosting one time
    Boosting();
    if (data_sample_strategy_->is_use_subset() && data_sample_strategy_->bag_data_cnt() < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }
  }

  void Boosting() override {
    if (objective_function_ == nullptr) {
      Log::Fatal("RF mode do not support custom objective function, please use built-in objectives.");
    }
    init_scores_.resize(num_tree_per_iteration_, 0.0);
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      init_scores_[cur_tree_id] = BoostFromAverage(cur_tree_id, false);
    }
    size_t total_size = static_cast<size_t>(num_data_) * num_tree_per_iteration_;
    std::vector<double> tmp_scores(total_size, 0.0f);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int j = 0; j < num_tree_per_iteration_; ++j) {
      size_t offset = static_cast<size_t>(j)* num_data_;
      for (data_size_t i = 0; i < num_data_; ++i) {
        tmp_scores[offset + i] = init_scores_[j];
      }
    }
    objective_function_->
      GetGradients(tmp_scores.data(), gradients_.data(), hessians_.data());
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override {
    // bagging logic
    data_sample_strategy_ ->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
    const bool is_use_subset = data_sample_strategy_->is_use_subset();
    const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
    const std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices = data_sample_strategy_->bag_data_indices();

    // GOSSStrategy->Bagging may modify value of bag_data_cnt_
    if (is_use_subset && bag_data_cnt < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }

    CHECK_EQ(gradients, nullptr);
    CHECK_EQ(hessians, nullptr);

    gradients = gradients_.data();
    hessians = hessians_.data();
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      std::unique_ptr<Tree> new_tree(new Tree(2, false, false));
      size_t offset = static_cast<size_t>(cur_tree_id)* num_data_;
      if (class_need_train_[cur_tree_id]) {
        auto grad = gradients + offset;
        auto hess = hessians + offset;

        if (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_) {
          for (int i = 0; i < bag_data_cnt; ++i) {
            tmp_grad_[i] = grad[bag_data_indices[i]];
            tmp_hess_[i] = hess[bag_data_indices[i]];
          }
          grad = tmp_grad_.data();
          hess = tmp_hess_.data();
        }

        new_tree.reset(tree_learner_->Train(grad, hess, false));
      }

      if (new_tree->num_leaves() > 1) {
        double pred = init_scores_[cur_tree_id];
        auto residual_getter = [pred](const label_t* label, int i) {return static_cast<double>(label[i]) - pred; };
        tree_learner_->RenewTreeOutput(new_tree.get(), objective_function_, residual_getter,
          num_data_, bag_data_indices.data(), bag_data_cnt, train_score_updater_->score());
        if (std::fabs(init_scores_[cur_tree_id]) > kEpsilon) {
          new_tree->AddBias(init_scores_[cur_tree_id]);
        }
        // update score
        MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
        UpdateScore(new_tree.get(), cur_tree_id);
        MultiplyScore(cur_tree_id, 1.0 / (iter_ + num_init_iteration_ + 1));
      } else {
        // only add default score one-time
        if (models_.size() < static_cast<size_t>(num_tree_per_iteration_)) {
          double output = 0.0;
          if (!class_need_train_[cur_tree_id]) {
            if (objective_function_ != nullptr) {
              output = objective_function_->BoostFromScore(cur_tree_id);
            } else {
              output = init_scores_[cur_tree_id];
            }
          }
          new_tree->AsConstantTree(output, num_data_);
          MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
          UpdateScore(new_tree.get(), cur_tree_id);
          MultiplyScore(cur_tree_id, 1.0 / (iter_ + num_init_iteration_ + 1));
        }
      }
      // add model
      models_.push_back(std::move(new_tree));
    }
    ++iter_;
    return false;
  }

  void RollbackOneIter() override {
    if (iter_ <= 0) {
      return;
    }
    int cur_iter = iter_ + num_init_iteration_ - 1;
    // reset score
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      auto curr_tree = cur_iter * num_tree_per_iteration_ + cur_tree_id;
      models_[curr_tree]->Shrinkage(-1.0);
      MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
      train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      for (auto& score_updater : valid_score_updater_) {
        score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
      MultiplyScore(cur_tree_id, 1.0f / (iter_ + num_init_iteration_ - 1));
    }
    // remove model
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      models_.pop_back();
    }
    --iter_;
  }

  void MultiplyScore(const int cur_tree_id, double val) {
    train_score_updater_->MultiplyScore(val, cur_tree_id);
    for (auto& score_updater : valid_score_updater_) {
      score_updater->MultiplyScore(val, cur_tree_id);
    }
  }

  void AddValidDataset(const Dataset* valid_data,
    const std::vector<const Metric*>& valid_metrics) override {
    GBDT::AddValidDataset(valid_data, valid_metrics);
    if (iter_ + num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        valid_score_updater_.back()->MultiplyScore(1.0f / (iter_ + num_init_iteration_), cur_tree_id);
      }
    }
  }

  bool NeedAccuratePrediction() const override {
    // No early stopping for prediction
    return true;
  };

 private:
  std::vector<score_t> tmp_grad_;
  std::vector<score_t> tmp_hess_;
  std::vector<double> init_scores_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_RF_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/sample_strategy.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/sample_strategy.h>

#include <string>

#include "goss.hpp"
#include "bagging.hpp"

namespace LightGBM {

SampleStrategy* SampleStrategy::CreateSampleStrategy(
  const Config* config,
  const Dataset* train_data,
  const ObjectiveFunction* objective_function,
  int num_tree_per_iteration) {
  if (config->data_sample_strategy == std::string("goss")) {
    return new GOSSStrategy(config, train_data, num_tree_per_iteration);
  } else {
    return new BaggingSampleStrategy(config, train_data, objective_function, num_tree_per_iteration);
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/boosting/score_updater.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_
#define LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief Used to store and update score for data
*/
class ScoreUpdater {
 public:
  /*!
  * \brief Constructor, will pass a const pointer of dataset
  * \param data This class will bind with this data set
  */
  ScoreUpdater(const Dataset* data, int num_tree_per_iteration) : data_(data) {
    num_data_ = data->num_data();
    int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration;
    score_.resize(total_size);
    // default start score is zero
    std::memset(score_.data(), 0, total_size * sizeof(double));
    has_init_score_ = false;
    const double* init_score = data->metadata().init_score();
    // if exists initial score, will start from it
    if (init_score != nullptr) {
      if ((data->metadata().num_init_score() % num_data_) != 0
          || (data->metadata().num_init_score() / num_data_) != num_tree_per_iteration) {
        Log::Fatal("Number of class for initial score error");
      }
      has_init_score_ = true;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (total_size >= 1024)
      for (int64_t i = 0; i < total_size; ++i) {
        score_[i] = init_score[i];
      }
    }
  }
  /*! \brief Destructor */
  virtual ~ScoreUpdater() {
  }

  inline bool has_init_score() const { return has_init_score_; }

  virtual inline void AddScore(double val, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
    for (int i = 0; i < num_data_; ++i) {
      score_[offset + i] += val;
    }
  }

  virtual inline void MultiplyScore(double val, int cur_tree_id) {
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
    for (int i = 0; i < num_data_; ++i) {
      score_[offset + i] *= val;
    }
  }
  /*!
  * \brief Using tree model to get prediction number, then adding to scores for all data
  *        Note: this function generally will be used on validation data too.
  * \param tree Trained tree model
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const Tree* tree, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree->AddPredictionToScore(data_, num_data_, score_.data() + offset);
  }
  /*!
  * \brief Adding prediction score, only used for training data.
  *        The training data is partitioned into tree leaves after training
  *        Based on which We can get prediction quickly.
  * \param tree_learner
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree_learner->AddPredictionToScore(tree, score_.data() + offset);
  }
  /*!
  * \brief Using tree model to get prediction number, then adding to scores for parts of data
  *        Used for prediction of training out-of-bag data
  * \param tree Trained tree model
  * \param data_indices Indices of data that will be processed
  * \param data_cnt Number of data that will be processed
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const Tree* tree, const data_size_t* data_indices,
                       data_size_t data_cnt, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree->AddPredictionToScore(data_, data_indices, data_cnt, score_.data() + offset);
  }
  /*! \brief Pointer of score */
  virtual inline const double* score() const { return score_.data(); }

  inline data_size_t num_data() const { return num_data_; }

  /*! \brief Disable copy */
  ScoreUpdater& operator=(const ScoreUpdater&) = delete;
  /*! \brief Disable copy */
  ScoreUpdater(const ScoreUpdater&) = delete;

 protected:
  /*! \brief Number of total data */
  data_size_t num_data_;
  /*! \brief Pointer of data set */
  const Dataset* data_;
  /*! \brief Scores for data set */
  std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>> score_;
  bool has_init_score_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/c_api.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/c_api.h>

#include <LightGBM/arrow.h>
#include <LightGBM/boosting.h>
#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/dataset_loader.h>
#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/byte_buffer.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <functional>
#include <limits>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "application/predictor.hpp"
#include "boosting/native_initial_score.hpp"
#ifndef LGB_R_BUILD
#include "arrow/array.hpp"
#endif  // LGB_R_BUILD
#include <LightGBM/utils/yamc/alternate_shared_mutex.hpp>
#include <LightGBM/utils/yamc/yamc_shared_lock.hpp>

namespace LightGBM {

inline int LGBM_APIHandleException(const std::exception& ex) {
  LGBM_SetLastError(ex.what());
  return -1;
}
inline int LGBM_APIHandleException(const std::string& ex) {
  LGBM_SetLastError(ex.c_str());
  return -1;
}

#define API_BEGIN() try {
#define API_END() } \
catch(std::exception& ex) { return LGBM_APIHandleException(ex); } \
catch(std::string& ex) { return LGBM_APIHandleException(ex); } \
catch(...) { return LGBM_APIHandleException("unknown exception"); } \
return 0;

#define UNIQUE_LOCK(mtx) \
std::unique_lock<yamc::alternate::shared_mutex> lock(mtx);

#define SHARED_LOCK(mtx) \
yamc::shared_lock<yamc::alternate::shared_mutex> lock(&mtx);

const int PREDICTOR_TYPES = 4;

// Single row predictor to abstract away caching logic
class SingleRowPredictorInner {
 public:
  PredictFunction predict_function;
  int64_t num_pred_in_one_row;

  SingleRowPredictorInner(int predict_type, Boosting* boosting, const Config& config, int start_iter, int num_iter) {
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    }
    early_stop_ = config.pred_early_stop;
    early_stop_freq_ = config.pred_early_stop_freq;
    early_stop_margin_ = config.pred_early_stop_margin;
    iter_ = num_iter;
    predictor_.reset(new Predictor(boosting, start_iter, iter_, is_raw_score, is_predict_leaf, predict_contrib,
                                   early_stop_, early_stop_freq_, early_stop_margin_));
    num_pred_in_one_row = boosting->NumPredictOneRow(start_iter, iter_, is_predict_leaf, predict_contrib);
    predict_function = predictor_->GetPredictFunction();
    num_total_model_ = boosting->NumberOfTotalModel();
  }

  ~SingleRowPredictorInner() {}

  bool IsPredictorEqual(const Config& config, int iter, Boosting* boosting) {
    return early_stop_ == config.pred_early_stop &&
      early_stop_freq_ == config.pred_early_stop_freq &&
      early_stop_margin_ == config.pred_early_stop_margin &&
      iter_ == iter &&
      num_total_model_ == boosting->NumberOfTotalModel();
  }

 private:
  std::unique_ptr<Predictor> predictor_;
  bool early_stop_;
  int early_stop_freq_;
  double early_stop_margin_;
  int iter_;
  int num_total_model_;
};

/*!
 * \brief Object to store resources meant for single-row Fast Predict methods.
 *
 * For legacy reasons this is called `FastConfig` in the public C API.
 *
 * Meant to be used by the *Fast* predict methods only.
 * It stores the configuration and prediction resources for reuse across predictions.
 */
struct SingleRowPredictor {
 public:
  SingleRowPredictor(yamc::alternate::shared_mutex *booster_mutex,
             const char *parameters,
             const int data_type,
             const int32_t num_cols,
             int predict_type,
             Boosting *boosting,
             int start_iter,
             int num_iter) : config(Config::Str2Map(parameters)), data_type(data_type), num_cols(num_cols), single_row_predictor_inner(predict_type, boosting, config, start_iter, num_iter), booster_mutex(booster_mutex) {
    if (!config.predict_disable_shape_check && num_cols != boosting->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n"\
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", num_cols, boosting->MaxFeatureIdx() + 1);
    }
  }

  void Predict(std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               double* out_result, int64_t* out_len) const {
    UNIQUE_LOCK(single_row_predictor_mutex)
    yamc::shared_lock<yamc::alternate::shared_mutex> booster_shared_lock(booster_mutex);

    auto one_row = get_row_fun(0);
    single_row_predictor_inner.predict_function(one_row, out_result);

    *out_len = single_row_predictor_inner.num_pred_in_one_row;
  }

 public:
  Config config;
  const int data_type;
  const int32_t num_cols;

 private:
  SingleRowPredictorInner single_row_predictor_inner;

  // Prevent the booster from being modified while we have a predictor relying on it during prediction
  yamc::alternate::shared_mutex *booster_mutex;

  // If several threads try to predict at the same time using the same SingleRowPredictor
  // we want them to still provide correct values, so the mutex is necessary due to the shared
  // resources in the predictor.
  // However the recommended approach is to instantiate one SingleRowPredictor per thread,
  // to avoid contention here.
  mutable yamc::alternate::shared_mutex single_row_predictor_mutex;
};

class Booster {
 public:
  explicit Booster(const char* filename) {
    boosting_.reset(Boosting::CreateBoosting("gbdt", filename, std::string("cpu"), 0));
  }

  Booster(const Dataset* train_data,
          const char* parameters) {
    auto param = Config::Str2Map(parameters);
    config_.Set(param);
    OMP_SET_NUM_THREADS(config_.num_threads);
    // create boosting
    if (config_.input_model.size() > 0) {
      Log::Warning("Continued train from model is not supported for c_api,\n"
                   "please use continued train with input score");
    }

    boosting_.reset(Boosting::CreateBoosting(config_.boosting, nullptr, config_.device_type, config_.num_gpu));

    train_data_ = train_data;
    CreateObjectiveAndMetrics();
    // initialize the boosting
    if (config_.tree_learner == std::string("feature")) {
      Log::Fatal("Do not support feature parallel in c api");
    }
    if (Network::num_machines() == 1 && config_.tree_learner != std::string("serial")) {
      Log::Warning("Only find one worker, will switch to serial tree learner");
      config_.tree_learner = "serial";
    }
    boosting_->Init(&config_, train_data_, objective_fun_.get(),
                    Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
  }

  void MergeFrom(const Booster* other) {
    UNIQUE_LOCK(mutex_)
    boosting_->MergeFrom(other->boosting_.get());
  }

  ~Booster() {
  }

  void CreateObjectiveAndMetrics() {
    // create objective function
    objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                    config_));
    if (objective_fun_ == nullptr) {
      Log::Info("Using self-defined objective function");
    }
    // initialize the objective function
    if (objective_fun_ != nullptr) {
      objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
    }

    // create training metric
    train_metric_.clear();
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(
        Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(train_data_->metadata(), train_data_->num_data());
      train_metric_.push_back(std::move(metric));
    }
    train_metric_.shrink_to_fit();
  }

  void CheckAdaptiveTrainingDataReset() const {
    SHARED_LOCK(mutex_)
    CheckAdaptiveTrainingDataResetAllowed();
  }

  void ResetTrainingData(const Dataset* train_data) {
    UNIQUE_LOCK(mutex_)
    CheckAdaptiveTrainingDataResetAllowed();
    if (train_data != train_data_) {
      train_data_ = train_data;
      CreateObjectiveAndMetrics();
      // reset the boosting
      boosting_->ResetTrainingData(train_data_,
                                   objective_fun_.get(), Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
    }
  }

  static void CheckDatasetResetConfig(
      const Config& old_config,
      const std::unordered_map<std::string, std::string>& new_param) {
    Config new_config;
    new_config.Set(new_param);
    if (new_param.count("data_random_seed") &&
        new_config.data_random_seed != old_config.data_random_seed) {
      Log::Fatal("Cannot change data_random_seed after constructed Dataset handle.");
    }
    if (new_param.count("max_bin") &&
        new_config.max_bin != old_config.max_bin) {
      Log::Fatal("Cannot change max_bin after constructed Dataset handle.");
    }
    if (new_param.count("max_bin_by_feature") &&
        new_config.max_bin_by_feature != old_config.max_bin_by_feature) {
      Log::Fatal(
          "Cannot change max_bin_by_feature after constructed Dataset handle.");
    }
    if (new_param.count("bin_construct_sample_cnt") &&
        new_config.bin_construct_sample_cnt !=
            old_config.bin_construct_sample_cnt) {
      Log::Fatal(
          "Cannot change bin_construct_sample_cnt after constructed Dataset "
          "handle.");
    }
    if (new_param.count("min_data_in_bin") &&
        new_config.min_data_in_bin != old_config.min_data_in_bin) {
      Log::Fatal(
          "Cannot change min_data_in_bin after constructed Dataset handle.");
    }
    if (new_param.count("use_missing") &&
        new_config.use_missing != old_config.use_missing) {
      Log::Fatal("Cannot change use_missing after constructed Dataset handle.");
    }
    if (new_param.count("zero_as_missing") &&
        new_config.zero_as_missing != old_config.zero_as_missing) {
      Log::Fatal(
          "Cannot change zero_as_missing after constructed Dataset handle.");
    }
    if (new_param.count("categorical_feature") &&
        new_config.categorical_feature != old_config.categorical_feature) {
      Log::Fatal(
          "Cannot change categorical_feature after constructed Dataset "
          "handle.");
    }
    if (new_param.count("feature_pre_filter") &&
        new_config.feature_pre_filter != old_config.feature_pre_filter) {
      Log::Fatal(
          "Cannot change feature_pre_filter after constructed Dataset handle.");
    }
    if (new_param.count("is_enable_sparse") &&
        new_config.is_enable_sparse != old_config.is_enable_sparse) {
      Log::Fatal(
          "Cannot change is_enable_sparse after constructed Dataset handle.");
    }
    if (new_param.count("pre_partition") &&
        new_config.pre_partition != old_config.pre_partition) {
      Log::Fatal(
          "Cannot change pre_partition after constructed Dataset handle.");
    }
    if (new_param.count("enable_bundle") &&
        new_config.enable_bundle != old_config.enable_bundle) {
      Log::Fatal(
          "Cannot change enable_bundle after constructed Dataset handle.");
    }
    if (new_param.count("header") && new_config.header != old_config.header) {
      Log::Fatal("Cannot change header after constructed Dataset handle.");
    }
    if (new_param.count("two_round") &&
        new_config.two_round != old_config.two_round) {
      Log::Fatal("Cannot change two_round after constructed Dataset handle.");
    }
    if (new_param.count("label_column") &&
        new_config.label_column != old_config.label_column) {
      Log::Fatal(
          "Cannot change label_column after constructed Dataset handle.");
    }
    if (new_param.count("weight_column") &&
        new_config.weight_column != old_config.weight_column) {
      Log::Fatal(
          "Cannot change weight_column after constructed Dataset handle.");
    }
    if (new_param.count("group_column") &&
        new_config.group_column != old_config.group_column) {
      Log::Fatal(
          "Cannot change group_column after constructed Dataset handle.");
    }
    if (new_param.count("ignore_column") &&
        new_config.ignore_column != old_config.ignore_column) {
      Log::Fatal(
          "Cannot change ignore_column after constructed Dataset handle.");
    }
    if (new_param.count("forcedbins_filename")) {
      Log::Fatal("Cannot change forced bins after constructed Dataset handle.");
    }
    if (new_param.count("min_data_in_leaf") &&
        new_config.min_data_in_leaf < old_config.min_data_in_leaf &&
        old_config.feature_pre_filter) {
      Log::Fatal(
          "Reducing `min_data_in_leaf` with `feature_pre_filter=true` may "
          "cause unexpected behaviour "
          "for features that were pre-filtered by the larger "
          "`min_data_in_leaf`.\n"
          "You need to set `feature_pre_filter=false` to dynamically change "
          "the `min_data_in_leaf`.");
    }
    if (new_param.count("linear_tree") && new_config.linear_tree != old_config.linear_tree) {
      Log::Fatal("Cannot change linear_tree after constructed Dataset handle.");
    }
    if (new_param.count("precise_float_parser") &&
        new_config.precise_float_parser != old_config.precise_float_parser) {
      Log::Fatal("Cannot change precise_float_parser after constructed Dataset handle.");
    }
  }

  void ResetConfig(const char* parameters) {
    UNIQUE_LOCK(mutex_)
    CheckAdaptiveConfigResetAllowed(config_.adaptive_feature_selection);
    auto param = Config::Str2Map(parameters);
    Config new_config;
    new_config.Set(param);
    CheckAdaptiveConfigResetAllowed(new_config.adaptive_feature_selection);
    if (param.count("num_class") && new_config.num_class != config_.num_class) {
      Log::Fatal("Cannot change num_class during training");
    }
    if (param.count("boosting") && new_config.boosting != config_.boosting) {
      Log::Fatal("Cannot change boosting during training");
    }
    if (param.count("metric") && new_config.metric != config_.metric) {
      Log::Fatal("Cannot change metric during training");
    }
    CheckDatasetResetConfig(config_, param);

    config_.Set(param);

    OMP_SET_NUM_THREADS(config_.num_threads);

    if (param.count("objective")) {
      // create objective function
      objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                      config_));
      if (objective_fun_ == nullptr) {
        Log::Info("Using self-defined objective function");
      }
      // initialize the objective function
      if (objective_fun_ != nullptr) {
        objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
      }
      boosting_->ResetTrainingData(train_data_,
                                   objective_fun_.get(), Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
    }

    boosting_->ResetConfig(&config_);
  }

  void AddValidData(const Dataset* valid_data) {
    UNIQUE_LOCK(mutex_)
    valid_metrics_.emplace_back();
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(valid_data->metadata(), valid_data->num_data());
      valid_metrics_.back().push_back(std::move(metric));
    }
    valid_metrics_.back().shrink_to_fit();
    boosting_->AddValidDataset(valid_data,
                               Common::ConstPtrInVectorWrapper<Metric>(valid_metrics_.back()));
  }

  bool TrainOneIter() {
    UNIQUE_LOCK(mutex_)
    return boosting_->TrainOneIter(nullptr, nullptr);
  }

  void Refit(const int32_t* leaf_preds, int32_t nrow, int32_t ncol) {
    UNIQUE_LOCK(mutex_)
    boosting_->RefitTree(leaf_preds, nrow, ncol);
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) {
    UNIQUE_LOCK(mutex_)
    return boosting_->TrainOneIter(gradients, hessians);
  }

  void RollbackOneIter() {
    UNIQUE_LOCK(mutex_)
    boosting_->RollbackOneIter();
  }

  void SetSingleRowPredictorInner(int start_iteration, int num_iteration, int predict_type, const Config& config) {
      UNIQUE_LOCK(mutex_)
      if (single_row_predictor_[predict_type].get() == nullptr ||
          !single_row_predictor_[predict_type]->IsPredictorEqual(config, num_iteration, boosting_.get())) {
        single_row_predictor_[predict_type].reset(new SingleRowPredictorInner(predict_type, boosting_.get(),
                                                                         config, start_iteration, num_iteration));
      }
  }

  std::unique_ptr<SingleRowPredictor> InitSingleRowPredictor(int predict_type, int start_iteration, int num_iteration, int data_type, int32_t num_cols, const char *parameters) {
    // Workaround https://github.com/lightgbm-org/LightGBM/issues/6142 by locking here
    // This is only a workaround because if predictors are initialized differently it may still behave incorrectly,
    // and because multiple racing Predictor initializations through LGBM_BoosterPredictForMat suffers from that same issue of Predictor init writing things in the booster.
    // Once #6142 is fixed (predictor doesn't write in the Booster as should have been the case since 1c35c3b9ede9adab8ccc5fd7b4b2b6af188a79f0), this line can be removed.
    UNIQUE_LOCK(mutex_)

    return std::unique_ptr<SingleRowPredictor>(new SingleRowPredictor(
      &mutex_, parameters, data_type, num_cols, predict_type, boosting_.get(), start_iteration, num_iteration));
  }

  void PredictSingleRow(int predict_type, int ncol,
               std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               const Config& config,
               double* out_result, int64_t* out_len) const {
    if (!config.predict_disable_shape_check && ncol != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n"\
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", ncol, boosting_->MaxFeatureIdx() + 1);
    }
    UNIQUE_LOCK(mutex_)
    const auto& single_row_predictor = single_row_predictor_[predict_type];
    auto one_row = get_row_fun(0);
    auto pred_wrt_ptr = out_result;
    single_row_predictor->predict_function(one_row, pred_wrt_ptr);

    *out_len = single_row_predictor->num_pred_in_one_row;
  }

  std::shared_ptr<Predictor> CreatePredictor(int start_iteration, int num_iteration, int predict_type, int ncol, const Config& config) const {
    if (!config.predict_disable_shape_check && ncol != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n" \
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", ncol, boosting_->MaxFeatureIdx() + 1);
    }
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    } else {
      is_raw_score = false;
    }

    return std::make_shared<Predictor>(boosting_.get(), start_iteration, num_iteration, is_raw_score, is_predict_leaf, predict_contrib,
                        config.pred_early_stop, config.pred_early_stop_freq, config.pred_early_stop_margin);
  }

  void Predict(int start_iteration, int num_iteration, int predict_type, int nrow, int ncol,
               std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               const Config& config,
               double* out_result, int64_t* out_len) const {
    SHARED_LOCK(mutex_);
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    bool is_predict_leaf = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    }
    int64_t num_pred_in_one_row = boosting_->NumPredictOneRow(start_iteration, num_iteration, is_predict_leaf, predict_contrib);
    auto pred_fun = predictor->GetPredictFunction();
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < nrow; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto one_row = get_row_fun(i);
      auto pred_wrt_ptr = out_result + static_cast<size_t>(num_pred_in_one_row) * i;
      pred_fun(one_row, pred_wrt_ptr);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    *out_len = num_pred_in_one_row * nrow;
  }

  void PredictSparse(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                     std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                     const Config& config, int64_t* out_elements_size,
                     std::vector<std::vector<std::unordered_map<int, double>>>* agg_ptr,
                     int32_t** out_indices, void** out_data, int data_type,
                     bool* is_data_float32_ptr, int num_matrices) const {
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    auto pred_sparse_fun = predictor->GetPredictSparseFunction();
    std::vector<std::vector<std::unordered_map<int, double>>>& agg = *agg_ptr;
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int64_t i = 0; i < nrow; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto one_row = get_row_fun(i);
      agg[i] = std::vector<std::unordered_map<int, double>>(num_matrices);
      pred_sparse_fun(one_row, &agg[i]);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    // calculate the nonzero data and indices size
    int64_t elements_size = 0;
    for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
      auto row_vector = agg[i];
      for (int j = 0; j < static_cast<int>(row_vector.size()); ++j) {
        elements_size += static_cast<int64_t>(row_vector[j].size());
      }
    }
    *out_elements_size = elements_size;
    *is_data_float32_ptr = false;
    // allocate data and indices arrays
    if (data_type == C_API_DTYPE_FLOAT32) {
      *out_data = new float[elements_size];
      *is_data_float32_ptr = true;
    } else if (data_type == C_API_DTYPE_FLOAT64) {
      *out_data = new double[elements_size];
    } else {
      Log::Fatal("Unknown data type in PredictSparse");
      return;
    }
    *out_indices = new int32_t[elements_size];
  }

  void PredictSparseCSR(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                        std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                        const Config& config,
                        int64_t* out_len, void** out_indptr, int indptr_type,
                        int32_t** out_indices, void** out_data, int data_type) const {
    SHARED_LOCK(mutex_);
    // Get the number of trees per iteration (for multiclass scenario we output multiple sparse matrices)
    int num_matrices = boosting_->NumModelPerIteration();
    bool is_indptr_int32 = false;
    bool is_data_float32 = false;
    int64_t indptr_size = (nrow + 1) * num_matrices;
    if (indptr_type == C_API_DTYPE_INT32) {
      *out_indptr = new int32_t[indptr_size];
      is_indptr_int32 = true;
    } else if (indptr_type == C_API_DTYPE_INT64) {
      *out_indptr = new int64_t[indptr_size];
    } else {
      Log::Fatal("Unknown indptr type in PredictSparseCSR");
      return;
    }
    // aggregated per row feature contribution results
    std::vector<std::vector<std::unordered_map<int, double>>> agg(nrow);
    int64_t elements_size = 0;
    PredictSparse(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, &elements_size, &agg,
                  out_indices, out_data, data_type, &is_data_float32, num_matrices);
    std::vector<int> row_sizes(num_matrices * nrow);
    std::vector<int64_t> row_matrix_offsets(num_matrices * nrow);
    std::vector<int64_t> matrix_offsets(num_matrices);
    int64_t row_vector_cnt = 0;
    for (int m = 0; m < num_matrices; ++m) {
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        auto row_vector_size = row_vector[m].size();
        // keep track of the row_vector sizes for parallelization
        row_sizes[row_vector_cnt] = static_cast<int>(row_vector_size);
        if (i == 0) {
          row_matrix_offsets[row_vector_cnt] = 0;
        } else {
          row_matrix_offsets[row_vector_cnt] = static_cast<int64_t>(row_sizes[row_vector_cnt - 1] + row_matrix_offsets[row_vector_cnt - 1]);
        }
        row_vector_cnt++;
      }
      if (m == 0) {
        matrix_offsets[m] = 0;
      }
      if (m + 1 < num_matrices) {
        matrix_offsets[m + 1] = static_cast<int64_t>(matrix_offsets[m] + row_matrix_offsets[row_vector_cnt - 1] + row_sizes[row_vector_cnt - 1]);
      }
    }
    // copy vector results to output for each row
    int64_t indptr_index = 0;
    for (int m = 0; m < num_matrices; ++m) {
      if (is_indptr_int32) {
        (reinterpret_cast<int32_t*>(*out_indptr))[indptr_index] = 0;
      } else {
        (reinterpret_cast<int64_t*>(*out_indptr))[indptr_index] = 0;
      }
      indptr_index++;
      int64_t matrix_start_index = m * static_cast<int64_t>(agg.size());
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        OMP_LOOP_EX_BEGIN();
        auto row_vector = agg[i];
        int64_t row_start_index = matrix_start_index + i;
        int64_t element_index = row_matrix_offsets[row_start_index] + matrix_offsets[m];
        int64_t indptr_loop_index = indptr_index + i;
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          (*out_indices)[element_index] = it->first;
          if (is_data_float32) {
            (reinterpret_cast<float*>(*out_data))[element_index] = static_cast<float>(it->second);
          } else {
            (reinterpret_cast<double*>(*out_data))[element_index] = it->second;
          }
          element_index++;
        }
        int64_t indptr_value = row_matrix_offsets[row_start_index] + row_sizes[row_start_index];
        if (is_indptr_int32) {
          (reinterpret_cast<int32_t*>(*out_indptr))[indptr_loop_index] = static_cast<int32_t>(indptr_value);
        } else {
          (reinterpret_cast<int64_t*>(*out_indptr))[indptr_loop_index] = indptr_value;
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      indptr_index += static_cast<int64_t>(agg.size());
    }
    out_len[0] = elements_size;
    out_len[1] = indptr_size;
  }

  void PredictSparseCSC(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                        std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                        const Config& config,
                        int64_t* out_len, void** out_col_ptr, int col_ptr_type,
                        int32_t** out_indices, void** out_data, int data_type) const {
    SHARED_LOCK(mutex_);
    // Get the number of trees per iteration (for multiclass scenario we output multiple sparse matrices)
    int num_matrices = boosting_->NumModelPerIteration();
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    auto pred_sparse_fun = predictor->GetPredictSparseFunction();
    bool is_col_ptr_int32 = false;
    bool is_data_float32 = false;
    int num_output_cols = ncol + 1;
    int col_ptr_size = (num_output_cols + 1) * num_matrices;
    if (col_ptr_type == C_API_DTYPE_INT32) {
      *out_col_ptr = new int32_t[col_ptr_size];
      is_col_ptr_int32 = true;
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      *out_col_ptr = new int64_t[col_ptr_size];
    } else {
      Log::Fatal("Unknown col_ptr type in PredictSparseCSC");
      return;
    }
    // aggregated per row feature contribution results
    std::vector<std::vector<std::unordered_map<int, double>>> agg(nrow);
    int64_t elements_size = 0;
    PredictSparse(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, &elements_size, &agg,
                  out_indices, out_data, data_type, &is_data_float32, num_matrices);
    // calculate number of elements per column to construct
    // the CSC matrix with random access
    std::vector<std::vector<int64_t>> column_sizes(num_matrices);
    for (int m = 0; m < num_matrices; ++m) {
      column_sizes[m] = std::vector<int64_t>(num_output_cols, 0);
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          column_sizes[m][it->first] += 1;
        }
      }
    }
    // keep track of column counts
    std::vector<std::vector<int64_t>> column_counts(num_matrices);
    // keep track of beginning index for each column
    std::vector<std::vector<int64_t>> column_start_indices(num_matrices);
    // keep track of beginning index for each matrix
    std::vector<int64_t> matrix_start_indices(num_matrices, 0);
    int col_ptr_index = 0;
    for (int m = 0; m < num_matrices; ++m) {
      int64_t col_ptr_value = 0;
      column_start_indices[m] = std::vector<int64_t>(num_output_cols, 0);
      column_counts[m] = std::vector<int64_t>(num_output_cols, 0);
      if (is_col_ptr_int32) {
        (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(col_ptr_value);
      } else {
        (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = col_ptr_value;
      }
      col_ptr_index++;
      for (int64_t i = 1; i < static_cast<int64_t>(column_sizes[m].size()); ++i) {
        column_start_indices[m][i] = column_sizes[m][i - 1] + column_start_indices[m][i - 1];
        if (is_col_ptr_int32) {
          (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(column_start_indices[m][i]);
        } else {
          (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = column_start_indices[m][i];
        }
        col_ptr_index++;
      }
      int64_t last_elem_index = static_cast<int64_t>(column_sizes[m].size()) - 1;
      int64_t last_column_start_index = column_start_indices[m][last_elem_index];
      int64_t last_column_size = column_sizes[m][last_elem_index];
      if (is_col_ptr_int32) {
        (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(last_column_start_index + last_column_size);
      } else {
        (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = last_column_start_index + last_column_size;
      }
      if (m + 1 < num_matrices) {
        matrix_start_indices[m + 1] = matrix_start_indices[m] + last_column_start_index + last_column_size;
      }
      col_ptr_index++;
    }
    // Note: we parallelize across matrices instead of rows because of the column_counts[m][col_idx] increment inside the loop
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int m = 0; m < num_matrices; ++m) {
      OMP_LOOP_EX_BEGIN();
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          int64_t col_idx = it->first;
          int64_t element_index = column_start_indices[m][col_idx] +
            matrix_start_indices[m] +
            column_counts[m][col_idx];
          // store the row index
          (*out_indices)[element_index] = static_cast<int32_t>(i);
          // update column count
          column_counts[m][col_idx]++;
          if (is_data_float32) {
            (reinterpret_cast<float*>(*out_data))[element_index] = static_cast<float>(it->second);
          } else {
            (reinterpret_cast<double*>(*out_data))[element_index] = it->second;
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    out_len[0] = elements_size;
    out_len[1] = col_ptr_size;
  }

  void Predict(int start_iteration, int num_iteration, int predict_type, const char* data_filename,
               int data_has_header, const Config& config,
               const char* result_filename) const {
    SHARED_LOCK(mutex_)
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    } else {
      is_raw_score = false;
    }
    Predictor predictor(boosting_.get(), start_iteration, num_iteration, is_raw_score, is_predict_leaf, predict_contrib,
                        config.pred_early_stop, config.pred_early_stop_freq, config.pred_early_stop_margin);
    bool bool_data_has_header = data_has_header > 0 ? true : false;
    predictor.Predict(data_filename, result_filename, bool_data_has_header, config.predict_disable_shape_check,
                      config.precise_float_parser);
  }

  void GetPredictAt(int data_idx, double* out_result, int64_t* out_len) const {
    boosting_->GetPredictAt(data_idx, out_result, out_len);
  }

  void SaveModelToFile(int start_iteration, int num_iteration, int feature_importance_type, const char* filename) const {
    boosting_->SaveModelToFile(start_iteration, num_iteration, feature_importance_type, filename);
  }

  void LoadModelFromString(const char* model_str) {
    size_t len = std::strlen(model_str);
    boosting_->LoadModelFromString(model_str, len);
  }

  std::string SaveModelToString(int start_iteration, int num_iteration,
                                int feature_importance_type) const {
    return boosting_->SaveModelToString(start_iteration,
                                        num_iteration, feature_importance_type);
  }

  std::string DumpModel(int start_iteration, int num_iteration,
                        int feature_importance_type) const {
    return boosting_->DumpModel(start_iteration, num_iteration,
                                feature_importance_type);
  }

  std::vector<double> FeatureImportance(int num_iteration, int importance_type) const {
    return boosting_->FeatureImportance(num_iteration, importance_type);
  }

  double UpperBoundValue() const {
    SHARED_LOCK(mutex_)
    return boosting_->GetUpperBoundValue();
  }

  double LowerBoundValue() const {
    SHARED_LOCK(mutex_)
    return boosting_->GetLowerBoundValue();
  }

  double GetLeafValue(int tree_idx, int leaf_idx) const {
    SHARED_LOCK(mutex_)
    return dynamic_cast<GBDTBase*>(boosting_.get())->GetLeafValue(tree_idx, leaf_idx);
  }

  void SetLeafValue(int tree_idx, int leaf_idx, double val) {
    UNIQUE_LOCK(mutex_)
    dynamic_cast<GBDTBase*>(boosting_.get())->SetLeafValue(tree_idx, leaf_idx, val);
  }

  void ShuffleModels(int start_iter, int end_iter) {
    UNIQUE_LOCK(mutex_)
    boosting_->ShuffleModels(start_iter, end_iter);
  }

  int GetEvalCounts() const {
    SHARED_LOCK(mutex_)
    int ret = 0;
    for (const auto& metric : train_metric_) {
      ret += static_cast<int>(metric->GetName().size());
    }
    return ret;
  }

  int GetEvalNames(char** out_strs, const int len, const size_t buffer_len, size_t *out_buffer_len) const {
    SHARED_LOCK(mutex_)
    *out_buffer_len = 0;
    int idx = 0;
    for (const auto& metric : train_metric_) {
      for (const auto& name : metric->GetName()) {
        if (idx < len) {
          std::memcpy(out_strs[idx], name.c_str(), std::min(name.size() + 1, buffer_len));
          out_strs[idx][buffer_len - 1] = '\0';
        }
        *out_buffer_len = std::max(name.size() + 1, *out_buffer_len);
        ++idx;
      }
    }
    return idx;
  }

  int GetFeatureNames(char** out_strs, const int len, const size_t buffer_len, size_t *out_buffer_len) const {
    SHARED_LOCK(mutex_)
    *out_buffer_len = 0;
    int idx = 0;
    for (const auto& name : boosting_->FeatureNames()) {
      if (idx < len) {
        std::memcpy(out_strs[idx], name.c_str(), std::min(name.size() + 1, buffer_len));
        out_strs[idx][buffer_len - 1] = '\0';
      }
      *out_buffer_len = std::max(name.size() + 1, *out_buffer_len);
      ++idx;
    }
    return idx;
  }

  const Boosting* GetBoosting() const { return boosting_.get(); }

 private:
  void CheckAdaptiveTrainingDataResetAllowed() const {
    if (config_.adaptive_feature_selection) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
          "training data during its scoped continuous fit.");
    }
  }

  static void CheckAdaptiveConfigResetAllowed(bool is_adaptive) {
    if (is_adaptive) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
          "configuration or enabling the mode during an existing fit.");
    }
  }

  const Dataset* train_data_;
  std::unique_ptr<Boosting> boosting_;
  std::unique_ptr<SingleRowPredictorInner> single_row_predictor_[PREDICTOR_TYPES];

  /*! \brief All configs */
  Config config_;
  /*! \brief Metric for training data */
  std::vector<std::unique_ptr<Metric>> train_metric_;
  /*! \brief Metrics for validation data */
  std::vector<std::vector<std::unique_ptr<Metric>>> valid_metrics_;
  /*! \brief Training objective function */
  std::unique_ptr<ObjectiveFunction> objective_fun_;
  /*! \brief mutex for threading safe call */
  mutable yamc::alternate::shared_mutex mutex_;
};

}  // namespace LightGBM

// explicitly declare symbols from LightGBM namespace
using LightGBM::AllgatherFunction;
#ifndef LGB_R_BUILD
using LightGBM::ArrowChunkedArray;
#endif  // LGB_R_BUILD
using LightGBM::Booster;
using LightGBM::Common::CheckElementsIntervalClosed;
using LightGBM::Common::RemoveQuotationSymbol;
using LightGBM::Common::Vector2Ptr;
using LightGBM::Common::VectorSize;
using LightGBM::Config;
using LightGBM::data_size_t;
using LightGBM::Dataset;
using LightGBM::DatasetLoader;
using LightGBM::kZeroThreshold;
using LightGBM::LGBM_APIHandleException;
using LightGBM::Log;
using LightGBM::Network;
using LightGBM::Random;
using LightGBM::ReduceScatterFunction;
using LightGBM::SingleRowPredictor;

// some help functions used to convert data

std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major);

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major);

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseRows(const void** data, int num_col, int data_type);

template<typename T>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR(const void* indptr, int indptr_type, const int32_t* indices,
                   const void* data, int data_type, int64_t nindptr, int64_t nelem);

// Row iterator of on column for CSC matrix
class CSC_RowIterator {
 public:
  CSC_RowIterator(const void* col_ptr, int col_ptr_type, const int32_t* indices,
                  const void* data, int data_type, int64_t ncol_ptr, int64_t nelem, int col_idx);
  ~CSC_RowIterator() {}
  // return value at idx, only can access by ascent order
  double Get(int idx);
  // return next non-zero pair, if index < 0, means no more data
  std::pair<int, double> NextNonZero();

 private:
  int nonzero_idx_ = 0;
  int cur_idx_ = -1;
  double cur_val_ = 0.0f;
  bool is_end_ = false;
  std::function<std::pair<int, double>(int idx)> iter_fun_;
};

// start of c_api functions

const char* LGBM_GetLastError() {
  return LastErrorMsg();
}

int LGBM_DumpParamAliases(int64_t buffer_len,
                          int64_t* out_len,
                          char* out_str) {
  API_BEGIN();
  std::string aliases = Config::DumpAliases();
  *out_len = static_cast<int64_t>(aliases.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, aliases.c_str(), *out_len);
  }
  API_END();
}

int LGBM_RegisterLogCallback(void (*callback)(const char*)) {
  API_BEGIN();
  Log::ResetCallBack(callback);
  API_END();
}

static inline int SampleCount(int32_t total_nrow, const Config& config) {
  return static_cast<int>(total_nrow < config.bin_construct_sample_cnt ? total_nrow : config.bin_construct_sample_cnt);
}

static inline std::vector<int32_t> CreateSampleIndices(int32_t total_nrow, const Config& config) {
  Random rand(config.data_random_seed);
  int sample_cnt = SampleCount(total_nrow, config);
  return rand.Sample(total_nrow, sample_cnt);
}

int LGBM_GetSampleCount(int32_t num_total_row,
                        const char* parameters,
                        int* out) {
  API_BEGIN();
  if (out == nullptr) {
    Log::Fatal("LGBM_GetSampleCount output is nullptr");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);

  *out = SampleCount(num_total_row, config);
  API_END();
}

int LGBM_SampleIndices(int32_t num_total_row,
                       const char* parameters,
                       void* out,
                       int32_t* out_len) {
  // This API is to keep python binding's behavior the same with C++ implementation.
  // Sample count, random seed etc. should be provided in parameters.
  API_BEGIN();
  if (out == nullptr) {
    Log::Fatal("LGBM_SampleIndices output is nullptr");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);

  auto sample_indices = CreateSampleIndices(num_total_row, config);
  memcpy(out, sample_indices.data(), sizeof(int32_t) * sample_indices.size());
  *out_len = static_cast<int32_t>(sample_indices.size());
  API_END();
}

int LGBM_ByteBufferGetAt(ByteBufferHandle handle, int32_t index, uint8_t* out_val) {
  API_BEGIN();
  LightGBM::ByteBuffer* byteBuffer = reinterpret_cast<LightGBM::ByteBuffer*>(handle);
  *out_val = byteBuffer->GetAt(index);
  API_END();
}

int LGBM_ByteBufferFree(ByteBufferHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<LightGBM::ByteBuffer*>(handle);
  API_END();
}

int LGBM_DatasetCreateFromFile(const char* filename,
                               const char* parameters,
                               const DatasetHandle reference,
                               DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, filename);
  if (reference == nullptr) {
    if (Network::num_machines() == 1) {
      *out = loader.LoadFromFile(filename);
    } else {
      *out = loader.LoadFromFile(filename, Network::rank(), Network::num_machines());
    }
  } else {
    *out = loader.LoadFromFileAlignWithOtherDataset(filename,
                                                    reinterpret_cast<const Dataset*>(reference));
  }
  API_END();
}

int LGBM_DatasetCreateFromSampledColumn(double** sample_data,
                                        int** sample_indices,
                                        int32_t ncol,
                                        const int* num_per_col,
                                        int32_t num_sample_row,
                                        int32_t num_local_row,
                                        int64_t num_dist_row,
                                        const char* parameters,
                                        DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, nullptr);
  *out = loader.ConstructFromSampleData(sample_data,
                                        sample_indices,
                                        ncol,
                                        num_per_col,
                                        num_sample_row,
                                        static_cast<data_size_t>(num_local_row),
                                        num_dist_row);
  API_END();
}

int LGBM_DatasetCreateByReference(const DatasetHandle reference,
                                  int64_t num_total_row,
                                  DatasetHandle* out) {
  API_BEGIN();
  std::unique_ptr<Dataset> ret;
  data_size_t nrows = static_cast<data_size_t>(num_total_row);
  ret.reset(new Dataset(nrows));
  const Dataset* reference_dataset = reinterpret_cast<const Dataset*>(reference);
  ret->CreateValid(reference_dataset);
  ret->InitByReference(nrows, reference_dataset);
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromSerializedReference(const void* ref_buffer,
                                              int32_t ref_buffer_size,
                                              int64_t num_row,
                                              int32_t num_classes,
                                              const char* parameters,
                                              DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, nullptr);
  *out = loader.LoadFromSerializedReference(static_cast<const char*>(ref_buffer),
    static_cast<size_t>(ref_buffer_size),
    static_cast<data_size_t>(num_row),
    num_classes);
  API_END();
}

int LGBM_DatasetInitStreaming(DatasetHandle dataset,
                              int32_t has_weights,
                              int32_t has_init_scores,
                              int32_t has_queries,
                              int32_t nclasses,
                              int32_t nthreads,
                              int32_t omp_max_threads) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto num_data = p_dataset->num_data();
  p_dataset->InitStreaming(num_data, has_weights, has_init_scores, has_queries, nclasses, nthreads, omp_max_threads);
  p_dataset->set_wait_for_manual_finish(true);
  API_END();
}

int LGBM_DatasetPushRows(DatasetHandle dataset,
                         const void* data,
                         int data_type,
                         int32_t nrow,
                         int32_t ncol,
                         int32_t start_row) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromDenseMatrix(data, nrow, ncol, data_type, 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(tid, start_row + i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == p_dataset->num_data())) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsWithMetadata(DatasetHandle dataset,
                                     const void* data,
                                     int data_type,
                                     int32_t nrow,
                                     int32_t ncol,
                                     int32_t start_row,
                                     const float* labels,
                                     const float* weights,
                                     const double* init_scores,
                                     const int32_t* queries,
                                     int32_t tid) {
  API_BEGIN();
#ifdef LABEL_T_USE_DOUBLE
  Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#endif
  if (!data) {
    Log::Fatal("data cannot be null.");
  }
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromDenseMatrix(data, nrow, ncol, data_type, 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }

  const int max_omp_threads = p_dataset->omp_max_threads() > 0 ? p_dataset->omp_max_threads() : OMP_NUM_THREADS();

  OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    // convert internal thread id to be unique based on external thread id
    const int internal_tid = omp_get_thread_num() + (max_omp_threads * tid);
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(internal_tid, start_row + i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  p_dataset->InsertMetadataAt(start_row, nrow, labels, weights, init_scores, queries);

  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == p_dataset->num_data())) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsByCSR(DatasetHandle dataset,
                              const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t,
                              int64_t start_row) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(tid, static_cast<data_size_t>(start_row + i), one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == static_cast<int64_t>(p_dataset->num_data()))) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsByCSRWithMetadata(DatasetHandle dataset,
                                          const void* indptr,
                                          int indptr_type,
                                          const int32_t* indices,
                                          const void* data,
                                          int data_type,
                                          int64_t nindptr,
                                          int64_t nelem,
                                          int64_t start_row,
                                          const float* labels,
                                          const float* weights,
                                          const double* init_scores,
                                          const int32_t* queries,
                                          int32_t tid) {
  API_BEGIN();
#ifdef LABEL_T_USE_DOUBLE
  Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#endif
  if (!data) {
    Log::Fatal("data cannot be null.");
  }
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }

  const int max_omp_threads = p_dataset->omp_max_threads() > 0 ? p_dataset->omp_max_threads() : OMP_NUM_THREADS();

  OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    // convert internal thread id to be unique based on external thread id
    const int internal_tid = omp_get_thread_num() + (max_omp_threads * tid);
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(internal_tid, static_cast<data_size_t>(start_row + i), one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  p_dataset->InsertMetadataAt(static_cast<int32_t>(start_row), nrow, labels, weights, init_scores, queries);

  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == static_cast<int64_t>(p_dataset->num_data()))) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetSetWaitForManualFinish(DatasetHandle dataset, int wait) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  p_dataset->set_wait_for_manual_finish(wait);
  API_END();
}

int LGBM_DatasetMarkFinished(DatasetHandle dataset) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  p_dataset->FinishLoad();
  API_END();
}

int LGBM_DatasetCreateFromMat(const void* data,
                              int data_type,
                              int32_t nrow,
                              int32_t ncol,
                              int is_row_major,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  return LGBM_DatasetCreateFromMats(1,
                                    &data,
                                    data_type,
                                    &nrow,
                                    ncol,
                                    &is_row_major,
                                    parameters,
                                    reference,
                                    out);
}

int LGBM_DatasetCreateFromMats(int32_t nmat,
                               const void** data,
                               int data_type,
                               int32_t* nrow,
                               int32_t ncol,
                               int* is_row_major,
                               const char* parameters,
                               const DatasetHandle reference,
                               DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t total_nrow = 0;
  for (int j = 0; j < nmat; ++j) {
    total_nrow += nrow[j];
  }

  std::vector<std::function<std::vector<double>(int row_idx)>> get_row_fun;
  for (int j = 0; j < nmat; ++j) {
    get_row_fun.push_back(RowFunctionFromDenseMatrix(data[j], nrow[j], ncol, data_type, is_row_major[j]));
  }

  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(total_nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(ncol);
    std::vector<std::vector<int>> sample_idx(ncol);

    int offset = 0;
    int j = 0;
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      while ((idx - offset) >= nrow[j]) {
        offset += nrow[j];
        ++j;
      }

      auto row = get_row_fun[j](static_cast<int>(idx - offset));
      for (size_t k = 0; k < row.size(); ++k) {
        if (std::fabs(row[k]) > kZeroThreshold || std::isnan(row[k])) {
          sample_values[k].emplace_back(row[k]);
          sample_idx[k].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             ncol,
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             total_nrow,
                                             total_nrow));
  } else {
    ret.reset(new Dataset(total_nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(total_nrow);
    }
  }
  int32_t start_row = 0;
  for (int j = 0; j < nmat; ++j) {
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < nrow[j]; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      auto one_row = get_row_fun[j](i);
      ret->PushOneRow(tid, start_row + i, one_row);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    start_row += nrow[j];
  }
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSR(const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t num_col,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(num_col);
    std::vector<std::vector<int>> sample_idx(num_col);
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      auto row = get_row_fun(static_cast<int>(idx));
      for (std::pair<int, double>& inner_data : row) {
        CHECK_LT(inner_data.first, num_col);
        if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
          sample_values[inner_data.first].emplace_back(inner_data.second);
          sample_idx[inner_data.first].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(num_col),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(nrow);
    }
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(nindptr - 1); ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    ret->PushOneRow(tid, i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSRFunc(void* get_row_funptr,
                                  int num_rows,
                                  int64_t num_col,
                                  const char* parameters,
                                  const DatasetHandle reference,
                                  DatasetHandle* out) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto get_row_fun = *static_cast<std::function<void(int idx, std::vector<std::pair<int, double>>&)>*>(get_row_funptr);
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t nrow = num_rows;
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(num_col);
    std::vector<std::vector<int>> sample_idx(num_col);
    // local buffer to re-use memory
    std::vector<std::pair<int, double>> buffer;
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      get_row_fun(static_cast<int>(idx), buffer);
      for (std::pair<int, double>& inner_data : buffer) {
        CHECK_LT(inner_data.first, num_col);
        if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
          sample_values[inner_data.first].emplace_back(inner_data.second);
          sample_idx[inner_data.first].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(num_col),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(nrow);
    }
  }

  OMP_INIT_EX();
  std::vector<std::pair<int, double>> thread_buffer;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(thread_buffer)
  for (int i = 0; i < num_rows; ++i) {
    OMP_LOOP_EX_BEGIN();
    {
      const int tid = omp_get_thread_num();
      get_row_fun(i, thread_buffer);
      ret->PushOneRow(tid, i, thread_buffer);
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSC(const void* col_ptr,
                              int col_ptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t ncol_ptr,
                              int64_t nelem,
                              int64_t num_row,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t nrow = static_cast<int32_t>(num_row);
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(ncol_ptr - 1);
    std::vector<std::vector<int>> sample_idx(ncol_ptr - 1);
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < static_cast<int>(sample_values.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      CSC_RowIterator col_it(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, i);
      for (int j = 0; j < sample_cnt; j++) {
        auto val = col_it.Get(sample_indices[j]);
        if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
          sample_values[i].emplace_back(val);
          sample_idx[i].emplace_back(j);
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(sample_values.size()),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(ncol_ptr - 1); ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    int feature_idx = ret->InnerFeatureIndex(i);
    if (feature_idx < 0) {
      continue;
    }
    int group = ret->Feature2Group(feature_idx);
    int sub_feature = ret->Feature2SubFeature(feature_idx);
    CSC_RowIterator col_it(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, i);
    auto bin_mapper = ret->FeatureBinMapper(feature_idx);
    if (bin_mapper->GetDefaultBin() == bin_mapper->GetMostFreqBin()) {
      int row_idx = 0;
      while (row_idx < nrow) {
        auto pair = col_it.NextNonZero();
        row_idx = pair.first;
        // no more data
        if (row_idx < 0) {
          break;
        }
        ret->PushOneData(tid, row_idx, group, feature_idx, sub_feature, pair.second);
      }
    } else {
      for (int row_idx = 0; row_idx < nrow; ++row_idx) {
        auto val = col_it.Get(row_idx);
        ret->PushOneData(tid, row_idx, group, feature_idx, sub_feature, val);
      }
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

#ifndef LGB_R_BUILD
void DatasetCreateFromArrowChunkedArray(ArrowChunkedArray& chunked_array,
                                        const char* parameters,
                                        const DatasetHandle reference,
                                        DatasetHandle* out) {
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);

  std::unique_ptr<Dataset> ret;
  auto chunked_array_view = chunked_array.view();

  // Initialize the dataset
  if (reference == nullptr) {
    // If there is no reference dataset, we first sample indices
    auto sample_indices = CreateSampleIndices(static_cast<int32_t>(chunked_array.get_length()), config);
    auto sample_count = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(chunked_array.get_num_fields());
    std::vector<std::vector<int>> sample_idx(chunked_array.get_num_fields());

    // Then, we obtain sample values by parallelizing across columns
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
      OMP_LOOP_EX_BEGIN();

      // Values need to be copied from the record batches.
      sample_values[j].reserve(sample_indices.size());
      sample_idx[j].reserve(sample_indices.size());

      // The chunks are iterated over in the inner loop as columns can be treated independently.
      chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
        int last_idx = 0;
        int i = 0;
        auto it = visitor.begin();
        for (auto idx : sample_indices) {
          std::advance(it, idx - last_idx);
          auto v = *it;
          if (std::fabs(v) > kZeroThreshold || std::isnan(v)) {
            sample_values[j].emplace_back(v);
            sample_idx[j].emplace_back(i);
          }
          last_idx = idx;
          i++;
        }
      });
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    // Finally, we initialize a loader from the sampled values
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(chunked_array.get_num_fields()),
                                             VectorSize<double>(sample_values).data(),
                                             sample_count,
                                             static_cast<int>(chunked_array.get_length()),
                                             static_cast<int>(chunked_array.get_length())));
  } else {
    ret.reset(new Dataset(static_cast<data_size_t>(chunked_array.get_length())));
    ret->CreateValid(reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(static_cast<int>(chunked_array.get_length()));
    }
  }

  // After sampling and properly initializing all bins, we can add our data to the dataset. Here,
  // we parallelize across rows.
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    data_size_t idx = 0;
    chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
      for (auto it = visitor.begin(), end = visitor.end(); it != end; ++it) {
        ret->PushOneValue(tid, idx++, j, *it);
      }
    });
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  ret->FinishLoad();
  *out = ret.release();
}

[[deprecated("Use LGBM_DatasetCreateFromArrowStream instead.")]]
int LGBM_DatasetCreateFromArrow(int64_t n_chunks,
                                ArrowArray* chunks,
                                ArrowSchema* schema,
                                const char* parameters,
                                const DatasetHandle reference,
                                DatasetHandle *out) {
  API_BEGIN();
  Log::Warning("LGBM_DatasetCreateFromArrow is deprecated. Please use LGBM_DatasetCreateFromArrowStream instead.");
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  DatasetCreateFromArrowChunkedArray(chunked_array, parameters, reference, out);
  API_END();
}

int LGBM_DatasetCreateFromArrowStream(ArrowArrayStream* stream,
                                      const char* parameters,
                                      const DatasetHandle reference,
                                      DatasetHandle *out) {
  API_BEGIN();
  ArrowChunkedArray chunked_array(stream);
  DatasetCreateFromArrowChunkedArray(chunked_array, parameters, reference, out);
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_DatasetGetSubset(
  const DatasetHandle handle,
  const int32_t* used_row_indices,
  int32_t num_used_row_indices,
  const char* parameters,
  DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  auto full_dataset = reinterpret_cast<const Dataset*>(handle);
  CHECK_GT(num_used_row_indices, 0);
  const int32_t lower = 0;
  const int32_t upper = full_dataset->num_data() - 1;
  CheckElementsIntervalClosed(used_row_indices, lower, upper, num_used_row_indices, "Used indices of subset");
  if (!std::is_sorted(used_row_indices, used_row_indices + num_used_row_indices)) {
    Log::Fatal("used_row_indices should be sorted in Subset");
  }
  auto ret = std::unique_ptr<Dataset>(new Dataset(num_used_row_indices));
  ret->CopyFeatureMapperFrom(full_dataset);
  ret->CopySubrow(full_dataset, used_row_indices, num_used_row_indices, true);
  *out = ret.release();
  API_END();
}

int LGBM_DatasetSetFeatureNames(
  DatasetHandle handle,
  const char** feature_names,
  int num_feature_names) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  std::vector<std::string> feature_names_str;
  for (int i = 0; i < num_feature_names; ++i) {
    feature_names_str.emplace_back(feature_names[i]);
  }
  dataset->set_feature_names(feature_names_str);
  API_END();
}

int LGBM_DatasetGetFeatureNames(
    DatasetHandle handle,
    const int len,
    int* num_feature_names,
    const size_t buffer_len,
    size_t* out_buffer_len,
    char** feature_names) {
  API_BEGIN();
  *out_buffer_len = 0;
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto inside_feature_name = dataset->feature_names();
  *num_feature_names = static_cast<int>(inside_feature_name.size());
  for (int i = 0; i < *num_feature_names; ++i) {
    if (i < len) {
      std::memcpy(feature_names[i], inside_feature_name[i].c_str(), std::min(inside_feature_name[i].size() + 1, buffer_len));
      feature_names[i][buffer_len - 1] = '\0';
    }
    *out_buffer_len = std::max(inside_feature_name[i].size() + 1, *out_buffer_len);
  }
  API_END();
}

#ifdef _MSC_VER
  #pragma warning(disable : 4702)
#endif
int LGBM_DatasetFree(DatasetHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<Dataset*>(handle);
  API_END();
}

int LGBM_DatasetSaveBinary(DatasetHandle handle,
                           const char* filename) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  dataset->SaveBinaryFile(filename);
  API_END();
}

int LGBM_DatasetSerializeReferenceToBinary(DatasetHandle handle,
                                           ByteBufferHandle* out,
                                           int32_t* out_len) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  std::unique_ptr<LightGBM::ByteBuffer> ret;
  ret.reset(new LightGBM::ByteBuffer());
  dataset->SerializeReference(ret.get());
  *out_len = static_cast<int32_t>(ret->GetSize());
  *out = ret.release();
  API_END();
}

int LGBM_DatasetDumpText(DatasetHandle handle,
                         const char* filename) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  dataset->DumpTextFile(filename);
  API_END();
}

int LGBM_DatasetSetField(DatasetHandle handle,
                         const char* field_name,
                         const void* field_data,
                         int num_element,
                         int type) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  bool is_success = false;
  if (type == C_API_DTYPE_FLOAT32) {
    is_success = dataset->SetFloatField(field_name, reinterpret_cast<const float*>(field_data), static_cast<int32_t>(num_element));
  } else if (type == C_API_DTYPE_INT32) {
    is_success = dataset->SetIntField(field_name, reinterpret_cast<const int*>(field_data), static_cast<int32_t>(num_element));
  } else if (type == C_API_DTYPE_FLOAT64) {
    is_success = dataset->SetDoubleField(field_name, reinterpret_cast<const double*>(field_data), static_cast<int32_t>(num_element));
  }
  if (!is_success) {
    Log::Fatal("Input data type error or field not found");
  }
  API_END();
}

#ifndef LGB_R_BUILD
[[deprecated("Use LGBM_DatasetSetFieldFromArrowStream instead.")]]
int LGBM_DatasetSetFieldFromArrow(DatasetHandle handle,
                                  const char* field_name,
                                  int64_t n_chunks,
                                  ArrowArray* chunks,
                                  ArrowSchema* schema) {
  API_BEGIN();
  Log::Warning("LGBM_DatasetSetFieldFromArrow is deprecated. Please use LGBM_DatasetSetFieldFromArrowStream instead.");
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto is_success = dataset->SetFieldFromArrow(field_name, n_chunks, chunks, schema);
  if (!is_success) {
    Log::Fatal("Input field is not supported");
  }
  API_END();
}

int LGBM_DatasetSetFieldFromArrowStream(DatasetHandle handle,
                                        const char* field_name,
                                        ArrowArrayStream* stream) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto is_success = dataset->SetFieldFromArrow(field_name, stream);
  if (!is_success) {
    Log::Fatal("Input field is not supported");
  }
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_DatasetGetField(DatasetHandle handle,
                         const char* field_name,
                         int* out_len,
                         const void** out_ptr,
                         int* out_type) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  bool is_success = false;
  if (dataset->GetFloatField(field_name, out_len, reinterpret_cast<const float**>(out_ptr))) {
    *out_type = C_API_DTYPE_FLOAT32;
    is_success = true;
  } else if (dataset->GetIntField(field_name, out_len, reinterpret_cast<const int**>(out_ptr))) {
    *out_type = C_API_DTYPE_INT32;
    is_success = true;
  } else if (dataset->GetDoubleField(field_name, out_len, reinterpret_cast<const double**>(out_ptr))) {
    *out_type = C_API_DTYPE_FLOAT64;
    is_success = true;
  }
  if (!is_success) {
    Log::Fatal("Field not found");
  }
  if (*out_ptr == nullptr) {
    *out_len = 0;
  }
  API_END();
}

int LGBM_DatasetUpdateParamChecking(const char* old_parameters, const char* new_parameters) {
  API_BEGIN();
  auto old_param = Config::Str2Map(old_parameters);
  Config old_config;
  old_config.Set(old_param);
  auto new_param = Config::Str2Map(new_parameters);
  Booster::CheckDatasetResetConfig(old_config, new_param);
  API_END();
}

int LGBM_DatasetGetNumData(DatasetHandle handle,
                           int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  *out = dataset->num_data();
  API_END();
}

int LGBM_DatasetGetNumFeature(DatasetHandle handle,
                              int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  *out = dataset->num_total_features();
  API_END();
}

int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                 int feature,
                                 int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  int num_features = dataset->num_total_features();
  if (feature < 0 || feature >= num_features) {
    Log::Fatal("Tried to retrieve number of bins for feature index %d, "
               "but the valid feature indices are [0, %d].", feature, num_features - 1);
  }
  int inner_idx = dataset->InnerFeatureIndex(feature);
  if (inner_idx >= 0) {
    *out = dataset->FeatureNumBin(inner_idx);
  } else {
    *out = 0;
  }
  API_END();
}

int LGBM_DatasetGetNativeInitialPrediction(DatasetHandle train_data,
                                           DatasetHandle validation_data,
                                           const char* parameters,
                                           int64_t buffer_len,
                                           int64_t* out_len,
                                           double* out_raw_score,
                                           double* out_response,
                                           double* out_validation_loss) {
  API_BEGIN();
  CHECK_NOTNULL(train_data);
  CHECK_NOTNULL(validation_data);
  CHECK_NOTNULL(parameters);
  CHECK_NOTNULL(out_len);
  CHECK_NOTNULL(out_raw_score);
  CHECK_NOTNULL(out_response);
  CHECK_NOTNULL(out_validation_loss);
  const auto* train = reinterpret_cast<const Dataset*>(train_data);
  const auto* valid = reinterpret_cast<const Dataset*>(validation_data);
  Config config(Config::Str2Map(parameters));
  if (config.boosting != "gbdt" || config.device_type != "cpu" ||
      config.tree_learner != "serial" || Network::num_machines() != 1 ||
      config.num_machines != 1 || !config.input_model.empty()) {
    Log::Fatal("Native initial prediction requires a fresh single-machine CPU GBDT/GOSS fit.");
  }
  const bool valid_pair = config.metric.size() == 1 &&
      ((config.objective == "binary" && config.metric[0] == "binary_logloss") ||
       (config.objective == "multiclass" && config.metric[0] == "multi_logloss") ||
       (config.objective == "regression" && config.metric[0] == "rmse"));
  if (!valid_pair) {
    Log::Fatal("Native initial prediction supports binary/binary_logloss, "
               "multiclass/multi_logloss, and L2 regression/rmse only.");
  }
  if (config.objective == "binary" && (!std::isfinite(config.sigmoid) || config.sigmoid <= 0.0)) {
    Log::Fatal("Native initial prediction requires a finite, strictly positive sigmoid.");
  }
  const auto validate_metadata = [&config](const Dataset* dataset) {
    if (dataset->metadata().init_score() != nullptr) {
      Log::Fatal("Native initial prediction does not support Dataset init_score.");
    }
    if (dataset->num_data() <= 0 || dataset->metadata().label() == nullptr) {
      Log::Fatal("Native initial prediction requires nonempty labeled Datasets.");
    }
    const auto* labels = dataset->metadata().label();
    const auto* weights = dataset->metadata().weights();
    double sum_weights = 0.0;
    for (data_size_t i = 0; i < dataset->num_data(); ++i) {
      const double label = labels[i];
      if (!std::isfinite(label)) {
        Log::Fatal("Native initial prediction requires finite labels.");
      }
      if (config.objective == "binary" && label != 0.0 && label != 1.0) {
        Log::Fatal("Native initial prediction requires binary labels to be exactly 0 or 1.");
      }
      if (config.objective == "multiclass" &&
          (label != std::floor(label) || label < 0.0 || label >= config.num_class)) {
        Log::Fatal("Native initial prediction requires multiclass labels in [0, num_class).");
      }
      if (weights != nullptr) {
        if (!std::isfinite(weights[i]) || weights[i] < 0.0) {
          Log::Fatal("Native initial prediction requires finite nonnegative weights.");
        }
        sum_weights += weights[i];
      }
    }
    if (weights != nullptr && (!std::isfinite(sum_weights) || sum_weights <= 0.0)) {
      Log::Fatal("Native initial prediction requires weights with a finite positive sum.");
    }
  };
  validate_metadata(train);
  validate_metadata(valid);

  // Use the requested reduction thread count only for this query, including
  // when objective initialization or evaluation throws.
  struct RestoreDefaultNumThreads {
    const int previous = LGBM_DEFAULT_NUM_THREADS;
    ~RestoreDefaultNumThreads() { LGBM_DEFAULT_NUM_THREADS = previous; }
  } restore_default_num_threads;
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<LightGBM::ObjectiveFunction> objective(
      LightGBM::ObjectiveFunction::CreateObjectiveFunction(config.objective, config));
  CHECK_NOTNULL(objective.get());
  const int num_outputs = objective->NumModelPerIteration();
  CHECK_EQ(num_outputs, objective->NumPredictOneRow());
  *out_len = num_outputs;
  if (buffer_len < num_outputs) {
    Log::Fatal("Native initial prediction output buffers require at least %d elements.", num_outputs);
  }
  objective->Init(train->metadata(), train->num_data());
  std::vector<double> raw_score(num_outputs);
  std::vector<double> response(num_outputs);
  for (int k = 0; k < num_outputs; ++k) {
    raw_score[k] = LightGBM::ObtainNativeInitialScore(config, train, objective.get(), k);
  }
  objective->ConvertOutput(raw_score.data(), response.data());

  std::unique_ptr<LightGBM::Metric> metric(LightGBM::Metric::CreateMetric(config.metric[0], config));
  CHECK_NOTNULL(metric.get());
  metric->Init(valid->metadata(), valid->num_data());
  // Metric::Eval performs objective conversion itself. Its score buffer is
  // class-major raw scores, exactly as in the native validation score updater.
  const size_t num_valid = static_cast<size_t>(valid->num_data());
  std::vector<double> validation_raw_score(num_valid * num_outputs);
  for (int k = 0; k < num_outputs; ++k) {
    std::fill_n(validation_raw_score.data() + num_valid * k, num_valid, raw_score[k]);
  }
  const auto losses = metric->Eval(validation_raw_score.data(), objective.get());
  CHECK_EQ(losses.size(), 1);
  std::copy(raw_score.begin(), raw_score.end(), out_raw_score);
  std::copy(response.begin(), response.end(), out_response);
  *out_validation_loss = losses[0];
  API_END();
}

int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                DatasetHandle source) {
  API_BEGIN();
  auto target_d = reinterpret_cast<Dataset*>(target);
  auto source_d = reinterpret_cast<Dataset*>(source);
  target_d->AddFeaturesFrom(source_d);
  API_END();
}

// ---- start of booster

int LGBM_BoosterCreate(const DatasetHandle train_data,
                       const char* parameters,
                       BoosterHandle* out) {
  API_BEGIN();
  const Dataset* p_train_data = reinterpret_cast<const Dataset*>(train_data);
  auto ret = std::unique_ptr<Booster>(new Booster(p_train_data, parameters));
  *out = ret.release();
  API_END();
}

int LGBM_BoosterCreateFromModelfile(
  const char* filename,
  int* out_num_iterations,
  BoosterHandle* out) {
  API_BEGIN();
  auto ret = std::unique_ptr<Booster>(new Booster(filename));
  *out_num_iterations = ret->GetBoosting()->GetCurrentIteration();
  *out = ret.release();
  API_END();
}

int LGBM_BoosterLoadModelFromString(
  const char* model_str,
  int* out_num_iterations,
  BoosterHandle* out) {
  API_BEGIN();
  auto ret = std::unique_ptr<Booster>(new Booster(nullptr));
  ret->LoadModelFromString(model_str);
  *out_num_iterations = ret->GetBoosting()->GetCurrentIteration();
  *out = ret.release();
  API_END();
}

int LGBM_BoosterGetLoadedParam(
  BoosterHandle handle,
  int64_t buffer_len,
  int64_t* out_len,
  char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string params = ref_booster->GetBoosting()->GetLoadedParam();
  *out_len = static_cast<int64_t>(params.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, params.c_str(), *out_len);
  }
  API_END();
}

#ifdef _MSC_VER
  #pragma warning(disable : 4702)
#endif
int LGBM_BoosterFree(BoosterHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<Booster*>(handle);
  API_END();
}

int LGBM_BoosterShuffleModels(BoosterHandle handle, int start_iter, int end_iter) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->ShuffleModels(start_iter, end_iter);
  API_END();
}

int LGBM_BoosterMerge(BoosterHandle handle,
                      BoosterHandle other_handle) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  Booster* ref_other_booster = reinterpret_cast<Booster*>(other_handle);
  ref_booster->MergeFrom(ref_other_booster);
  API_END();
}

int LGBM_BoosterAddValidData(BoosterHandle handle,
                             const DatasetHandle valid_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const Dataset* p_dataset = reinterpret_cast<const Dataset*>(valid_data);
  ref_booster->AddValidData(p_dataset);
  API_END();
}

int LGBM_BoosterCheckAdaptiveTrainingDataReset(BoosterHandle handle) {
  API_BEGIN();
  CHECK_NOTNULL(handle);
  const Booster* ref_booster = reinterpret_cast<const Booster*>(handle);
  ref_booster->CheckAdaptiveTrainingDataReset();
  API_END();
}

int LGBM_BoosterResetTrainingData(BoosterHandle handle,
                                  const DatasetHandle train_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const Dataset* p_dataset = reinterpret_cast<const Dataset*>(train_data);
  ref_booster->ResetTrainingData(p_dataset);
  API_END();
}

int LGBM_BoosterResetParameter(BoosterHandle handle, const char* parameters) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->ResetConfig(parameters);
  API_END();
}

int LGBM_BoosterGetNumClasses(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetBoosting()->NumberOfClasses();
  API_END();
}

int LGBM_BoosterGetLinear(BoosterHandle handle, int* out) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->GetBoosting()->IsLinear()) {
    *out = 1;
  } else {
    *out = 0;
  }
  API_END();
}

int LGBM_BoosterRefit(BoosterHandle handle, const int32_t* leaf_preds, int32_t nrow, int32_t ncol) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Refit(leaf_preds, nrow, ncol);
  API_END();
}

int LGBM_BoosterUpdateOneIter(BoosterHandle handle, int* produced_empty_tree) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->TrainOneIter()) {
    *produced_empty_tree = 1;
  } else {
    *produced_empty_tree = 0;
  }
  API_END();
}

int LGBM_BoosterUpdateOneIterCustom(BoosterHandle handle,
                                    const float* grad,
                                    const float* hess,
                                    int* produced_empty_tree) {
  API_BEGIN();
  #ifdef SCORE_T_USE_DOUBLE
  (void) handle;       // UNUSED VARIABLE
  (void) grad;         // UNUSED VARIABLE
  (void) hess;         // UNUSED VARIABLE
  (void) produced_empty_tree;  // UNUSED VARIABLE
  Log::Fatal("Don't support custom loss function when SCORE_T_USE_DOUBLE is enabled");
  #else
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->TrainOneIter(grad, hess)) {
    *produced_empty_tree = 1;
  } else {
    *produced_empty_tree = 0;
  }
  #endif
  API_END();
}

int LGBM_BoosterRollbackOneIter(BoosterHandle handle) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->RollbackOneIter();
  API_END();
}

int LGBM_BoosterGetCurrentIteration(BoosterHandle handle, int* out_iteration) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_iteration = ref_booster->GetBoosting()->GetCurrentIteration();
  API_END();
}

int LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
    BoosterHandle handle, int buffer_len, int* out_len, int* out_values) {
  API_BEGIN();
  CHECK_GE(buffer_len, 0);
  CHECK_NOTNULL(out_len);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const auto& history =
      ref_booster->GetBoosting()->GetAdaptiveFeatureSelectedCountHistory();
  CHECK_LE(history.size(), static_cast<size_t>(std::numeric_limits<int>::max()));
  *out_len = static_cast<int>(history.size());
  if (*out_len <= buffer_len && *out_len > 0) {
    CHECK_NOTNULL(out_values);
    std::copy(history.begin(), history.end(), out_values);
  }
  API_END();
}

int LGBM_BoosterNumModelPerIteration(BoosterHandle handle, int* out_tree_per_iteration) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_tree_per_iteration = ref_booster->GetBoosting()->NumModelPerIteration();
  API_END();
}

int LGBM_BoosterNumberOfTotalModel(BoosterHandle handle, int* out_models) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_models = ref_booster->GetBoosting()->NumberOfTotalModel();
  API_END();
}

int LGBM_BoosterGetEvalCounts(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetEvalCounts();
  API_END();
}

int LGBM_BoosterGetEvalNames(BoosterHandle handle,
                             const int len,
                             int* out_len,
                             const size_t buffer_len,
                             size_t* out_buffer_len,
                             char** out_strs) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetEvalNames(out_strs, len, buffer_len, out_buffer_len);
  API_END();
}

int LGBM_BoosterGetFeatureNames(BoosterHandle handle,
                                const int len,
                                int* out_len,
                                const size_t buffer_len,
                                size_t* out_buffer_len,
                                char** out_strs) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetFeatureNames(out_strs, len, buffer_len, out_buffer_len);
  API_END();
}

int LGBM_BoosterGetNumFeature(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetBoosting()->MaxFeatureIdx() + 1;
  API_END();
}

int LGBM_BoosterGetEval(BoosterHandle handle,
                        int data_idx,
                        int* out_len,
                        double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto boosting = ref_booster->GetBoosting();
  auto result_buf = boosting->GetEvalAt(data_idx);
  *out_len = static_cast<int>(result_buf.size());
  for (size_t i = 0; i < result_buf.size(); ++i) {
    (out_results)[i] = static_cast<double>(result_buf[i]);
  }
  API_END();
}

int LGBM_BoosterGetNumPredict(BoosterHandle handle,
                              int data_idx,
                              int64_t* out_len) {
  API_BEGIN();
  auto boosting = reinterpret_cast<Booster*>(handle)->GetBoosting();
  *out_len = boosting->GetNumPredictAt(data_idx);
  API_END();
}

int LGBM_BoosterGetPredict(BoosterHandle handle,
                           int data_idx,
                           int64_t* out_len,
                           double* out_result) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->GetPredictAt(data_idx, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForFile(BoosterHandle handle,
                               const char* data_filename,
                               int data_has_header,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               const char* parameter,
                               const char* result_filename) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, data_filename, data_has_header,
                       config, result_filename);
  API_END();
}

int LGBM_BoosterCalcNumPredict(BoosterHandle handle,
                               int num_row,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               int64_t* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = static_cast<int64_t>(num_row) * ref_booster->GetBoosting()->NumPredictOneRow(start_iteration,
    num_iteration, predict_type == C_API_PREDICT_LEAF_INDEX, predict_type == C_API_PREDICT_CONTRIB);
  API_END();
}

// Naming: In future versions of LightGBM, public API named around `FastConfig` should be made named around
// `SingleRowPredictor`, because it is specific to single row prediction, and doesn't actually hold only config.
// For now this is kept as `FastConfig` for backwards compatibility.
// At the same time, one should consider removing the old non-fast single row public API that stores its Predictor
// in the Booster, because that will enable removing these Predictors from the Booster, and associated initialization
// code.
int LGBM_FastConfigFree(FastConfigHandle fastConfig) {
  API_BEGIN();
  delete reinterpret_cast<SingleRowPredictor*>(fastConfig);
  API_END();
}

int LGBM_BoosterPredictForCSR(BoosterHandle handle,
                              const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t num_col,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int nrow = static_cast<int>(nindptr - 1);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, static_cast<int>(num_col), get_row_fun,
                       config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictSparseOutput(BoosterHandle handle,
                                    const void* indptr,
                                    int indptr_type,
                                    const int32_t* indices,
                                    const void* data,
                                    int data_type,
                                    int64_t nindptr,
                                    int64_t nelem,
                                    int64_t num_col_or_row,
                                    int predict_type,
                                    int start_iteration,
                                    int num_iteration,
                                    const char* parameter,
                                    int matrix_type,
                                    int64_t* out_len,
                                    void** out_indptr,
                                    int32_t** out_indices,
                                    void** out_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  if (matrix_type == C_API_MATRIX_TYPE_CSR) {
    if (num_col_or_row <= 0) {
      Log::Fatal("The number of columns should be greater than zero.");
    } else if (num_col_or_row >= INT32_MAX) {
      Log::Fatal("The number of columns should be smaller than INT32_MAX.");
    }
    auto get_row_fun = RowFunctionFromCSR<int64_t>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
    int64_t nrow = nindptr - 1;
    ref_booster->PredictSparseCSR(start_iteration, num_iteration, predict_type, nrow, static_cast<int>(num_col_or_row), get_row_fun,
                                  config, out_len, out_indptr, indptr_type, out_indices, out_data, data_type);
  } else if (matrix_type == C_API_MATRIX_TYPE_CSC) {
    int num_threads = OMP_NUM_THREADS();
    int ncol = static_cast<int>(nindptr - 1);
    std::vector<std::vector<CSC_RowIterator>> iterators(num_threads, std::vector<CSC_RowIterator>());
    for (int i = 0; i < num_threads; ++i) {
      for (int j = 0; j < ncol; ++j) {
        iterators[i].emplace_back(indptr, indptr_type, indices, data, data_type, nindptr, nelem, j);
      }
    }
    std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun =
      [&iterators, ncol](int64_t i) {
      std::vector<std::pair<int, double>> one_row;
      one_row.reserve(ncol);
      const int tid = omp_get_thread_num();
      for (int j = 0; j < ncol; ++j) {
        auto val = iterators[tid][j].Get(static_cast<int>(i));
        if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
          one_row.emplace_back(j, val);
        }
      }
      return one_row;
    };
    ref_booster->PredictSparseCSC(start_iteration, num_iteration, predict_type, num_col_or_row, ncol, get_row_fun, config,
                                  out_len, out_indptr, indptr_type, out_indices, out_data, data_type);
  } else {
    Log::Fatal("Unknown matrix type in LGBM_BoosterPredictSparseOutput");
  }
  API_END();
}

int LGBM_BoosterFreePredictSparse(void* indptr, int32_t* indices, void* data, int indptr_type, int data_type) {
  API_BEGIN();
  if (indptr_type == C_API_DTYPE_INT32) {
    delete[] reinterpret_cast<int32_t*>(indptr);
  } else if (indptr_type == C_API_DTYPE_INT64) {
    delete[] reinterpret_cast<int64_t*>(indptr);
  } else {
    Log::Fatal("Unknown indptr type in LGBM_BoosterFreePredictSparse");
  }
  delete[] indices;
  if (data_type == C_API_DTYPE_FLOAT32) {
    delete[] reinterpret_cast<float*>(data);
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    delete[] reinterpret_cast<double*>(data);
  } else {
    Log::Fatal("Unknown data type in LGBM_BoosterFreePredictSparse");
  }
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRow(BoosterHandle handle,
                                       const void* indptr,
                                       int indptr_type,
                                       const int32_t* indices,
                                       const void* data,
                                       int data_type,
                                       int64_t nindptr,
                                       int64_t nelem,
                                       int64_t num_col,
                                       int predict_type,
                                       int start_iteration,
                                       int num_iteration,
                                       const char* parameter,
                                       int64_t* out_len,
                                       double* out_result) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  ref_booster->SetSingleRowPredictorInner(start_iteration, num_iteration, predict_type, config);
  ref_booster->PredictSingleRow(predict_type, static_cast<int32_t>(num_col), get_row_fun, config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRowFastInit(BoosterHandle handle,
                                               const int predict_type,
                                               const int start_iteration,
                                               const int num_iteration,
                                               const int data_type,
                                               const int64_t num_col,
                                               const char* parameter,
                                               FastConfigHandle *out_fastConfig) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }

  Booster* ref_booster = reinterpret_cast<Booster*>(handle);

  std::unique_ptr<SingleRowPredictor> single_row_predictor =
    ref_booster->InitSingleRowPredictor(start_iteration, num_iteration, predict_type, data_type, static_cast<int32_t>(num_col), parameter);

  OMP_SET_NUM_THREADS(single_row_predictor->config.num_threads);

  *out_fastConfig = single_row_predictor.release();
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRowFast(FastConfigHandle fastConfig_handle,
                                           const void* indptr,
                                           const int indptr_type,
                                           const int32_t* indices,
                                           const void* data,
                                           const int64_t nindptr,
                                           const int64_t nelem,
                                           int64_t* out_len,
                                           double* out_result) {
  API_BEGIN();
  SingleRowPredictor *single_row_predictor = reinterpret_cast<SingleRowPredictor*>(fastConfig_handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, single_row_predictor->data_type, nindptr, nelem);
  single_row_predictor->Predict(get_row_fun, out_result, out_len);
  API_END();
}


int LGBM_BoosterPredictForCSC(BoosterHandle handle,
                              const void* col_ptr,
                              int col_ptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t ncol_ptr,
                              int64_t nelem,
                              int64_t num_row,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  int num_threads = OMP_NUM_THREADS();
  int ncol = static_cast<int>(ncol_ptr - 1);
  std::vector<std::vector<CSC_RowIterator>> iterators(num_threads, std::vector<CSC_RowIterator>());
  for (int i = 0; i < num_threads; ++i) {
    for (int j = 0; j < ncol; ++j) {
      iterators[i].emplace_back(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, j);
    }
  }
  std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun =
      [&iterators, ncol](int i) {
        std::vector<std::pair<int, double>> one_row;
        one_row.reserve(ncol);
        const int tid = omp_get_thread_num();
        for (int j = 0; j < ncol; ++j) {
          auto val = iterators[tid][j].Get(i);
          if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
            one_row.emplace_back(j, val);
          }
        }
        return one_row;
      };
  ref_booster->Predict(start_iteration, num_iteration, predict_type, static_cast<int>(num_row), ncol, get_row_fun, config,
                       out_result, out_len);
  API_END();
}

int LGBM_BoosterValidateFeatureNames(BoosterHandle handle,
                                     const char** data_names,
                                     int data_num_features) {
  API_BEGIN();
  int booster_num_features;
  size_t out_buffer_len;
  LGBM_BoosterGetFeatureNames(handle, 0, &booster_num_features, 0, &out_buffer_len, nullptr);
  if (booster_num_features != data_num_features) {
    Log::Fatal("Model was trained on %d features, but got %d input features to predict.", booster_num_features, data_num_features);
  }
  std::vector<std::vector<char>> tmp_names(booster_num_features, std::vector<char>(out_buffer_len));
  std::vector<char*> booster_names = Vector2Ptr(&tmp_names);
  LGBM_BoosterGetFeatureNames(handle, data_num_features, &booster_num_features, out_buffer_len, &out_buffer_len, booster_names.data());
  for (int i = 0; i < booster_num_features; ++i) {
    if (strcmp(data_names[i], booster_names[i]) != 0) {
      Log::Fatal("Expected '%s' at position %d but found '%s'", booster_names[i], i, data_names[i]);
    }
  }
  API_END();
}

int LGBM_BoosterPredictForMat(BoosterHandle handle,
                              const void* data,
                              int data_type,
                              int32_t nrow,
                              int32_t ncol,
                              int is_row_major,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, nrow, ncol, data_type, is_row_major);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun,
                       config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForMatSingleRow(BoosterHandle handle,
                                       const void* data,
                                       int data_type,
                                       int32_t ncol,
                                       int is_row_major,
                                       int predict_type,
                                       int start_iteration,
                                       int num_iteration,
                                       const char* parameter,
                                       int64_t* out_len,
                                       double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, 1, ncol, data_type, is_row_major);
  ref_booster->SetSingleRowPredictorInner(start_iteration, num_iteration, predict_type, config);
  ref_booster->PredictSingleRow(predict_type, ncol, get_row_fun, config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForMatSingleRowFastInit(BoosterHandle handle,
                                               const int predict_type,
                                               const int start_iteration,
                                               const int num_iteration,
                                               const int data_type,
                                               const int32_t ncol,
                                               const char* parameter,
                                               FastConfigHandle *out_fastConfig) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);

  std::unique_ptr<SingleRowPredictor> single_row_predictor =
    ref_booster->InitSingleRowPredictor(predict_type, start_iteration, num_iteration, data_type, ncol, parameter);

  OMP_SET_NUM_THREADS(single_row_predictor->config.num_threads);

  *out_fastConfig = single_row_predictor.release();
  API_END();
}

int LGBM_BoosterPredictForMatSingleRowFast(FastConfigHandle fastConfig_handle,
                                           const void* data,
                                           int64_t* out_len,
                                           double* out_result) {
  API_BEGIN();
  SingleRowPredictor *single_row_predictor = reinterpret_cast<SingleRowPredictor*>(fastConfig_handle);
  // Single row in row-major format:
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, 1, single_row_predictor->num_cols, single_row_predictor->data_type, 1);
  single_row_predictor->Predict(get_row_fun, out_result, out_len);
  API_END();
}


int LGBM_BoosterPredictForMats(BoosterHandle handle,
                               const void** data,
                               int data_type,
                               int32_t nrow,
                               int32_t ncol,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               const char* parameter,
                               int64_t* out_len,
                               double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseRows(data, ncol, data_type);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, out_result, out_len);
  API_END();
}

#ifndef LGB_R_BUILD
void LGBM_BoosterPredictForArrowChunkedArray(BoosterHandle handle,
                                             ArrowChunkedArray& chunked_array,
                                             int predict_type,
                                             int start_iteration,
                                             int num_iteration,
                                             const char* parameter,
                                             int64_t* out_len,
                                             double* out_result) {
  // Apply the configuration
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);

  // Set up iterators for all fields
  auto chunked_array_view = chunked_array.view();

  // Collect type-erased accessors for all fields to prevent type lookups on every iteration
  std::vector<std::function<double(int64_t)>> accessors;
  accessors.reserve(chunked_array.get_num_fields());
  for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
    chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
      accessors.emplace_back([visitor](int64_t i) { return visitor.begin()[i]; });
    });
  }

  // Build row function
  auto num_columns = chunked_array.get_num_fields();
  auto row_fn = [num_columns, &accessors] (int row_idx) {
    std::vector<std::pair<int, double>> result;
    result.reserve(num_columns);
    for (int64_t j = 0; j < num_columns; ++j) {
      result.emplace_back(j, accessors[j](row_idx));
    }
    return result;
  };

  // Run prediction
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Predict(start_iteration,
                       num_iteration,
                       predict_type,
                       static_cast<int>(chunked_array.get_length()),
                       static_cast<int>(chunked_array.get_num_fields()),
                       row_fn,
                       config,
                       out_result,
                       out_len);
}

[[deprecated("Use LGBM_BoosterPredictForArrowStream instead.")]]
int LGBM_BoosterPredictForArrow(BoosterHandle handle,
                                int64_t n_chunks,
                                ArrowArray* chunks,
                                ArrowSchema* schema,
                                int predict_type,
                                int start_iteration,
                                int num_iteration,
                                const char* parameter,
                                int64_t* out_len,
                                double* out_result) {
  API_BEGIN();
  Log::Warning("LGBM_BoosterPredictForArrow is deprecated. Please use LGBM_BoosterPredictForArrowStream instead.");
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  LGBM_BoosterPredictForArrowChunkedArray(
    handle, chunked_array, predict_type, start_iteration, num_iteration, parameter, out_len, out_result);
  API_END();
}

int LGBM_BoosterPredictForArrowStream(BoosterHandle handle,
                                      ArrowArrayStream* stream,
                                      int predict_type,
                                      int start_iteration,
                                      int num_iteration,
                                      const char* parameter,
                                      int64_t* out_len,
                                      double* out_result) {
  API_BEGIN();
  ArrowChunkedArray chunked_array(stream);
  LGBM_BoosterPredictForArrowChunkedArray(
    handle, chunked_array, predict_type, start_iteration, num_iteration, parameter, out_len, out_result);
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_BoosterSaveModel(BoosterHandle handle,
                          int start_iteration,
                          int num_iteration,
                          int feature_importance_type,
                          const char* filename) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->SaveModelToFile(start_iteration, num_iteration,
                               feature_importance_type, filename);
  API_END();
}

int LGBM_BoosterSaveModelToString(BoosterHandle handle,
                                  int start_iteration,
                                  int num_iteration,
                                  int feature_importance_type,
                                  int64_t buffer_len,
                                  int64_t* out_len,
                                  char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string model = ref_booster->SaveModelToString(
      start_iteration, num_iteration, feature_importance_type);
  *out_len = static_cast<int64_t>(model.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, model.c_str(), *out_len);
  }
  API_END();
}

int LGBM_BoosterDumpModel(BoosterHandle handle,
                          int start_iteration,
                          int num_iteration,
                          int feature_importance_type,
                          int64_t buffer_len,
                          int64_t* out_len,
                          char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string model = ref_booster->DumpModel(start_iteration, num_iteration,
                                             feature_importance_type);
  *out_len = static_cast<int64_t>(model.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, model.c_str(), *out_len);
  }
  API_END();
}

int LGBM_BoosterGetLeafValue(BoosterHandle handle,
                             int tree_idx,
                             int leaf_idx,
                             double* out_val) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_val = static_cast<double>(ref_booster->GetLeafValue(tree_idx, leaf_idx));
  API_END();
}

int LGBM_BoosterSetLeafValue(BoosterHandle handle,
                             int tree_idx,
                             int leaf_idx,
                             double val) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->SetLeafValue(tree_idx, leaf_idx, val);
  API_END();
}

int LGBM_BoosterFeatureImportance(BoosterHandle handle,
                                  int num_iteration,
                                  int importance_type,
                                  double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::vector<double> feature_importances = ref_booster->FeatureImportance(num_iteration, importance_type);
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    (out_results)[i] = feature_importances[i];
  }
  API_END();
}

int LGBM_BoosterGetUpperBoundValue(BoosterHandle handle,
                                   double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  double max_value = ref_booster->UpperBoundValue();
  *out_results = max_value;
  API_END();
}

int LGBM_BoosterGetLowerBoundValue(BoosterHandle handle,
                                   double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  double min_value = ref_booster->LowerBoundValue();
  *out_results = min_value;
  API_END();
}

int LGBM_NetworkInit(const char* machines,
                     int local_listen_port,
                     int listen_time_out,
                     int num_machines) {
  API_BEGIN();
  Config config;
  config.machines = RemoveQuotationSymbol(std::string(machines));
  config.local_listen_port = local_listen_port;
  config.num_machines = num_machines;
  config.time_out = listen_time_out;
  if (num_machines > 1) {
    Network::Init(config);
  }
  API_END();
}

int LGBM_NetworkFree() {
  API_BEGIN();
  Network::Dispose();
  API_END();
}

int LGBM_NetworkInitWithFunctions(int num_machines, int rank,
                                  void* reduce_scatter_ext_fun,
                                  void* allgather_ext_fun) {
  API_BEGIN();
  if (num_machines > 1) {
    Network::Init(num_machines, rank, (ReduceScatterFunction)reduce_scatter_ext_fun, (AllgatherFunction)allgather_ext_fun);
  }
  API_END();
}

int LGBM_SetMaxThreads(int num_threads) {
  API_BEGIN();
  if (num_threads <= 0) {
    LGBM_MAX_NUM_THREADS = -1;
  } else {
    LGBM_MAX_NUM_THREADS = num_threads;
  }
  API_END();
}

int LGBM_GetMaxThreads(int* out) {
  API_BEGIN();
  *out = LGBM_MAX_NUM_THREADS;
  API_END();
}


// ---- start of some help functions


template<typename T>
std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix_helper(const void* data, int num_row, int num_col, int is_row_major) {
  const T* data_ptr = reinterpret_cast<const T*>(data);
  if (is_row_major) {
    return [=] (int row_idx) {
      std::vector<double> ret(num_col);
      auto tmp_ptr = data_ptr + static_cast<size_t>(num_col) * row_idx;
      for (int i = 0; i < num_col; ++i) {
        ret[i] = static_cast<double>(*(tmp_ptr + i));
      }
      return ret;
    };
  } else {
    return [=] (int row_idx) {
      std::vector<double> ret(num_col);
      for (int i = 0; i < num_col; ++i) {
        ret[i] = static_cast<double>(*(data_ptr + static_cast<size_t>(num_row) * i + row_idx));
      }
      return ret;
    };
  }
}

std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major) {
  if (data_type == C_API_DTYPE_FLOAT32) {
    return RowFunctionFromDenseMatrix_helper<float>(data, num_row, num_col, is_row_major);
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    return RowFunctionFromDenseMatrix_helper<double>(data, num_row, num_col, is_row_major);
  }
  Log::Fatal("Unknown data type in RowFunctionFromDenseMatrix");
  return nullptr;
}

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major) {
  auto inner_function = RowFunctionFromDenseMatrix(data, num_row, num_col, data_type, is_row_major);
  if (inner_function != nullptr) {
    return [inner_function] (int row_idx) {
      auto raw_values = inner_function(row_idx);
      std::vector<std::pair<int, double>> ret;
      ret.reserve(raw_values.size());
      for (int i = 0; i < static_cast<int>(raw_values.size()); ++i) {
        if (std::fabs(raw_values[i]) > kZeroThreshold || std::isnan(raw_values[i])) {
          ret.emplace_back(i, raw_values[i]);
        }
      }
      return ret;
    };
  }
  return nullptr;
}

// data is array of pointers to individual rows
std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseRows(const void** data, int num_col, int data_type) {
  return [=](int row_idx) {
    auto inner_function = RowFunctionFromDenseMatrix(data[row_idx], 1, num_col, data_type, /* is_row_major */ true);
    auto raw_values = inner_function(0);
    std::vector<std::pair<int, double>> ret;
    ret.reserve(raw_values.size());
    for (int i = 0; i < static_cast<int>(raw_values.size()); ++i) {
      if (std::fabs(raw_values[i]) > kZeroThreshold || std::isnan(raw_values[i])) {
        ret.emplace_back(i, raw_values[i]);
      }
    }
    return ret;
  };
}

template<typename T, typename T1, typename T2>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR_helper(const void* indptr, const int32_t* indices, const void* data) {
  const T1* data_ptr = reinterpret_cast<const T1*>(data);
  const T2* ptr_indptr = reinterpret_cast<const T2*>(indptr);
  return [=] (T idx) {
    std::vector<std::pair<int, double>> ret;
    int64_t start = ptr_indptr[idx];
    int64_t end = ptr_indptr[idx + 1];
    if (end - start > 0)  {
      ret.reserve(end - start);
    }
    for (int64_t i = start; i < end; ++i) {
      ret.emplace_back(indices[i], data_ptr[i]);
    }
    return ret;
  };
}

template<typename T>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR(const void* indptr, int indptr_type, const int32_t* indices, const void* data, int data_type, int64_t , int64_t ) {
  if (data_type == C_API_DTYPE_FLOAT32) {
    if (indptr_type == C_API_DTYPE_INT32) {
     return RowFunctionFromCSR_helper<T, float, int32_t>(indptr, indices, data);
    } else if (indptr_type == C_API_DTYPE_INT64) {
     return RowFunctionFromCSR_helper<T, float, int64_t>(indptr, indices, data);
    }
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    if (indptr_type == C_API_DTYPE_INT32) {
     return RowFunctionFromCSR_helper<T, double, int32_t>(indptr, indices, data);
    } else if (indptr_type == C_API_DTYPE_INT64) {
     return RowFunctionFromCSR_helper<T, double, int64_t>(indptr, indices, data);
    }
  }
  Log::Fatal("Unknown data type in RowFunctionFromCSR");
  return nullptr;
}



template <typename T1, typename T2>
std::function<std::pair<int, double>(int idx)> IterateFunctionFromCSC_helper(const void* col_ptr, const int32_t* indices, const void* data, int col_idx) {
  const T1* data_ptr = reinterpret_cast<const T1*>(data);
  const T2* ptr_col_ptr = reinterpret_cast<const T2*>(col_ptr);
  int64_t start = ptr_col_ptr[col_idx];
  int64_t end = ptr_col_ptr[col_idx + 1];
  return [=] (int offset) {
    int64_t i = static_cast<int64_t>(start + offset);
    if (i >= end) {
      return std::make_pair(-1, 0.0);
    }
    int idx = static_cast<int>(indices[i]);
    double val = static_cast<double>(data_ptr[i]);
    return std::make_pair(idx, val);
  };
}

std::function<std::pair<int, double>(int idx)>
IterateFunctionFromCSC(const void* col_ptr, int col_ptr_type, const int32_t* indices, const void* data, int data_type, int64_t ncol_ptr, int64_t , int col_idx) {
  CHECK(col_idx < ncol_ptr && col_idx >= 0);
  if (data_type == C_API_DTYPE_FLOAT32) {
    if (col_ptr_type == C_API_DTYPE_INT32) {
      return IterateFunctionFromCSC_helper<float, int32_t>(col_ptr, indices, data, col_idx);
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      return IterateFunctionFromCSC_helper<float, int64_t>(col_ptr, indices, data, col_idx);
    }
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    if (col_ptr_type == C_API_DTYPE_INT32) {
      return IterateFunctionFromCSC_helper<double, int32_t>(col_ptr, indices, data, col_idx);
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      return IterateFunctionFromCSC_helper<double, int64_t>(col_ptr, indices, data, col_idx);
    }
  }
  Log::Fatal("Unknown data type in CSC matrix");
  return nullptr;
}

CSC_RowIterator::CSC_RowIterator(const void* col_ptr, int col_ptr_type, const int32_t* indices,
                                 const void* data, int data_type, int64_t ncol_ptr, int64_t nelem, int col_idx) {
  iter_fun_ = IterateFunctionFromCSC(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, col_idx);
}

double CSC_RowIterator::Get(int idx) {
  while (idx > cur_idx_ && !is_end_) {
    auto ret = iter_fun_(nonzero_idx_);
    if (ret.first < 0) {
      is_end_ = true;
      break;
    }
    cur_idx_ = ret.first;
    cur_val_ = ret.second;
    ++nonzero_idx_;
  }
  if (idx == cur_idx_) {
    return cur_val_;
  } else {
    return 0.0f;
  }
}

std::pair<int, double> CSC_RowIterator::NextNonZero() {
  if (!is_end_) {
    auto ret = iter_fun_(nonzero_idx_);
    ++nonzero_idx_;
    if (ret.first < 0) {
      is_end_ = true;
    }
    return ret;
  } else {
    return std::make_pair(-1, 0.0);
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/cuda/cuda_algorithms.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <typename T>
__global__ void ShufflePrefixSumGlobalKernel(T* values, size_t len, T* block_prefix_sum_buffer) {
  __shared__ T shared_mem_buffer[WARPSIZE];
  const size_t index = static_cast<size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  T value = 0;
  if (index < len) {
    value = values[index];
  }
  const T prefix_sum_value = ShufflePrefixSum<T>(value, shared_mem_buffer);
  values[index] = prefix_sum_value;
  if (threadIdx.x == blockDim.x - 1) {
    block_prefix_sum_buffer[blockIdx.x] = prefix_sum_value;
  }
}

template <typename T>
__global__ void ShufflePrefixSumGlobalReduceBlockKernel(T* block_prefix_sum_buffer, int num_blocks) {
  __shared__ T shared_mem_buffer[WARPSIZE];
  const int num_blocks_per_thread = (num_blocks + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 2) / (GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1);
  int thread_block_start = threadIdx.x == 0 ? 0 : (threadIdx.x - 1) * num_blocks_per_thread;
  int thread_block_end = threadIdx.x == 0 ? 0 : min(thread_block_start + num_blocks_per_thread, num_blocks);
  T base = 0;
  for (int block_index = thread_block_start; block_index < thread_block_end; ++block_index) {
    base += block_prefix_sum_buffer[block_index];
  }
  base = ShufflePrefixSum<T>(base, shared_mem_buffer);
  thread_block_start = threadIdx.x == blockDim.x - 1 ? 0 : threadIdx.x * num_blocks_per_thread;
  thread_block_end = threadIdx.x == blockDim.x - 1 ? 0 : min(thread_block_start + num_blocks_per_thread, num_blocks);
  for (int block_index = thread_block_start + 1; block_index < thread_block_end; ++block_index) {
    block_prefix_sum_buffer[block_index] += block_prefix_sum_buffer[block_index - 1];
  }
  for (int block_index = thread_block_start; block_index < thread_block_end; ++block_index) {
    block_prefix_sum_buffer[block_index] += base;
  }
}

template <typename T>
__global__ void ShufflePrefixSumGlobalAddBase(size_t len, const T* block_prefix_sum_buffer, T* values) {
  const T base = blockIdx.x == 0 ? 0 : block_prefix_sum_buffer[blockIdx.x - 1];
  const size_t index = static_cast<size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (index < len) {
    values[index] += base;
  }
}

template <typename T>
void ShufflePrefixSumGlobal(T* values, size_t len, T* block_prefix_sum_buffer) {
  const int num_blocks = (static_cast<int>(len) + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShufflePrefixSumGlobalKernel<<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, len, block_prefix_sum_buffer);
  ShufflePrefixSumGlobalReduceBlockKernel<<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_prefix_sum_buffer, num_blocks);
  ShufflePrefixSumGlobalAddBase<<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(len, block_prefix_sum_buffer, values);
}

template void ShufflePrefixSumGlobal<uint16_t>(uint16_t* values, size_t len, uint16_t* block_prefix_sum_buffer);
template void ShufflePrefixSumGlobal<uint32_t>(uint32_t* values, size_t len, uint32_t* block_prefix_sum_buffer);
template void ShufflePrefixSumGlobal<uint64_t>(uint64_t* values, size_t len, uint64_t* block_prefix_sum_buffer);

__global__ void BitonicArgSortItemsGlobalKernel(const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices) {
  const int query_index_start = static_cast<int>(blockIdx.x) * BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE;
  const int query_index_end = min(query_index_start + BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE, num_queries);
  for (int query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t query_item_start = cuda_query_boundaries[query_index];
    const data_size_t query_item_end = cuda_query_boundaries[query_index + 1];
    const data_size_t num_items_in_query = query_item_end - query_item_start;
    BitonicArgSortDevice<double, data_size_t, false, BITONIC_SORT_NUM_ELEMENTS, 11>(scores + query_item_start,
          out_indices + query_item_start,
          num_items_in_query);
    __syncthreads();
  }
}

void BitonicArgSortItemsGlobal(
  const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices) {
  const int num_blocks = (num_queries + BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE - 1) / BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE;
  BitonicArgSortItemsGlobalKernel<<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
    scores, num_queries, cuda_query_boundaries, out_indices);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <typename T>
__global__ void BlockReduceSum(T* block_buffer, const data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_sum = 0;
  for (data_size_t block_index = static_cast<data_size_t>(threadIdx.x); block_index < num_blocks; block_index += static_cast<data_size_t>(blockDim.x)) {
    thread_sum += block_buffer[block_index];
  }
  thread_sum = ShuffleReduceSum<T>(thread_sum, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[0] = thread_sum;
  }
}

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceSumGlobalKernel(const VAL_T* values, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value = (data_index < num_value ? static_cast<REDUCE_T>(values[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceSum<REDUCE_T>(value, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceSumGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceSumGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, num_value, block_buffer);
  BlockReduceSum<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceSumGlobal<label_t, double>(const label_t* values, size_t n, double* block_buffer);
template void ShuffleReduceSumGlobal<double, double>(const double* values, size_t n, double* block_buffer);

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceMinGlobalKernel(const VAL_T* values, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value = (data_index < num_value ? static_cast<REDUCE_T>(values[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceMin<REDUCE_T>(value, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename T>
__global__ void ShuffleBlockReduceMin(T* block_buffer, const data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_min = 0;
  for (data_size_t block_index = static_cast<data_size_t>(threadIdx.x); block_index < num_blocks; block_index += static_cast<data_size_t>(blockDim.x)) {
    const T value = block_buffer[block_index];
    if (value < thread_min) {
      thread_min = value;
    }
  }
  thread_min = ShuffleReduceMin<T>(thread_min, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[0] = thread_min;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceMinGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceMinGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, num_value, block_buffer);
  ShuffleBlockReduceMin<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceMinGlobal<label_t, double>(const label_t* values, size_t n, double* block_buffer);

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceDotProdGlobalKernel(const VAL_T* values1, const VAL_T* values2, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value1 = (data_index < num_value ? static_cast<REDUCE_T>(values1[data_index]) : 0.0f);
  const REDUCE_T value2 = (data_index < num_value ? static_cast<REDUCE_T>(values2[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceSum<REDUCE_T>(value1 * value2, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceDotProdGlobal(const VAL_T* values1, const VAL_T* values2, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceDotProdGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values1, values2, num_value, block_buffer);
  BlockReduceSum<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceDotProdGlobal<label_t, double>(const label_t* values1, const label_t* values2, size_t n, double* block_buffer);

template <typename INDEX_T, typename VAL_T, typename REDUCE_T>
__global__ void GlobalInclusiveArgPrefixSumKernel(
  const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, data_size_t num_data) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  REDUCE_T value = static_cast<REDUCE_T>(data_index < num_data ? in_values[sorted_indices[data_index]] : 0);
  __syncthreads();
  value = ShufflePrefixSum<REDUCE_T>(value, shared_buffer);
  if (data_index < num_data) {
    out_values[data_index] = value;
  }
  if (threadIdx.x == blockDim.x - 1) {
    block_buffer[blockIdx.x + 1] = value;
  }
}

template <typename T>
__global__ void GlobalInclusivePrefixSumReduceBlockKernel(T* block_buffer, data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_sum = 0;
  const data_size_t num_blocks_per_thread = (num_blocks + static_cast<data_size_t>(blockDim.x)) / static_cast<data_size_t>(blockDim.x);
  const data_size_t thread_start_block_index = static_cast<data_size_t>(threadIdx.x) * num_blocks_per_thread;
  const data_size_t thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread, num_blocks + 1);
  for (data_size_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    thread_sum += block_buffer[block_index];
  }
  ShufflePrefixSumExclusive<T>(thread_sum, shared_buffer);
  for (data_size_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    block_buffer[block_index] += thread_sum;
  }
}

template <typename T>
__global__ void GlobalInclusivePrefixSumAddBlockBaseKernel(const T* block_buffer, T* values, data_size_t num_data) {
  const T block_sum_base = block_buffer[blockIdx.x];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    values[data_index] += block_sum_base;
  }
}

template <typename VAL_T, typename REDUCE_T, typename INDEX_T>
void GlobalInclusiveArgPrefixSum(const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, size_t n) {
  const data_size_t num_data = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_data + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  GlobalInclusiveArgPrefixSumKernel<INDEX_T, VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    sorted_indices, in_values, out_values, block_buffer, num_data);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  GlobalInclusivePrefixSumReduceBlockKernel<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    block_buffer, num_blocks);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  GlobalInclusivePrefixSumAddBlockBaseKernel<REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    block_buffer, out_values, num_data);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template void GlobalInclusiveArgPrefixSum<label_t, double, data_size_t>(const data_size_t* sorted_indices, const label_t* in_values, double* out_values, double* block_buffer, size_t n);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__global__ void BitonicArgSortGlobalKernel(const VAL_T* values, INDEX_T* indices, const int num_total_data) {
  const int thread_index = static_cast<int>(threadIdx.x);
  const int low = static_cast<int>(blockIdx.x * BITONIC_SORT_NUM_ELEMENTS);
  const bool outer_ascending = ASCENDING ? (blockIdx.x % 2 == 0) : (blockIdx.x % 2 == 1);
  const VAL_T* values_pointer = values + low;
  INDEX_T* indices_pointer = indices + low;
  const int num_data = min(BITONIC_SORT_NUM_ELEMENTS, num_total_data - low);
  __shared__ VAL_T shared_values[BITONIC_SORT_NUM_ELEMENTS];
  __shared__ INDEX_T shared_indices[BITONIC_SORT_NUM_ELEMENTS];
  if (thread_index < num_data) {
    shared_values[thread_index] = values_pointer[thread_index];
    shared_indices[thread_index] = static_cast<INDEX_T>(thread_index + blockIdx.x * blockDim.x);
  }
  __syncthreads();
  for (int depth = BITONIC_SORT_DEPTH - 1; depth >= 1; --depth) {
    const int segment_length = 1 << (BITONIC_SORT_DEPTH - depth);
    const int segment_index = thread_index / segment_length;
    const bool ascending = outer_ascending ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
    const int num_total_segment = (num_data + segment_length - 1) / segment_length;
    {
      const int inner_depth = depth;
      const int inner_segment_length_half = 1 << (BITONIC_SORT_DEPTH - 1 - inner_depth);
      const int inner_segment_index_half = thread_index / inner_segment_length_half;
      const int offset = ((inner_segment_index_half >> 1) == num_total_segment - 1 && ascending == outer_ascending) ?
        (num_total_segment * segment_length - num_data) : 0;
      const int segment_start = segment_index * segment_length;
      if (inner_segment_index_half % 2 == 0) {
        if (thread_index >= offset + segment_start) {
          const int index_to_compare = thread_index + inner_segment_length_half - offset;
          const INDEX_T this_index = shared_indices[thread_index];
          const INDEX_T other_index = shared_indices[index_to_compare];
          const VAL_T this_value = shared_values[thread_index];
          const VAL_T other_value = shared_values[index_to_compare];
          if (index_to_compare < num_data && (this_value > other_value) == ascending) {
            shared_indices[thread_index] = other_index;
            shared_indices[index_to_compare] = this_index;
            shared_values[thread_index] = other_value;
            shared_values[index_to_compare] = this_value;
          }
        }
      }
      __syncthreads();
    }
    for (int inner_depth = depth + 1; inner_depth < BITONIC_SORT_DEPTH; ++inner_depth) {
      const int inner_segment_length_half = 1 << (BITONIC_SORT_DEPTH - 1 - inner_depth);
      const int inner_segment_index_half = thread_index / inner_segment_length_half;
      if (inner_segment_index_half % 2 == 0) {
        const int index_to_compare = thread_index + inner_segment_length_half;
        const INDEX_T this_index = shared_indices[thread_index];
        const INDEX_T other_index = shared_indices[index_to_compare];
        const VAL_T this_value = shared_values[thread_index];
        const VAL_T other_value = shared_values[index_to_compare];
        if (index_to_compare < num_data && (this_value > other_value) == ascending) {
          shared_indices[thread_index] = other_index;
          shared_indices[index_to_compare] = this_index;
          shared_values[thread_index] = other_value;
          shared_values[index_to_compare] = this_value;
        }
      }
      __syncthreads();
    }
  }
  if (thread_index < num_data) {
    indices_pointer[thread_index] = shared_indices[thread_index];
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__global__ void BitonicArgSortMergeKernel(const VAL_T* values, INDEX_T* indices, const int segment_length, const int len) {
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int segment_index = thread_index / segment_length;
  const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
  __shared__ VAL_T shared_values[BITONIC_SORT_NUM_ELEMENTS];
  __shared__ INDEX_T shared_indices[BITONIC_SORT_NUM_ELEMENTS];
  const int offset = static_cast<int>(blockIdx.x * blockDim.x);
  const int local_len = min(BITONIC_SORT_NUM_ELEMENTS, len - offset);
  if (thread_index < len) {
    const INDEX_T index = indices[thread_index];
    shared_values[threadIdx.x] = values[index];
    shared_indices[threadIdx.x] = index;
  }
  __syncthreads();
  int half_segment_length = BITONIC_SORT_NUM_ELEMENTS / 2;
  while (half_segment_length >= 1) {
    const int half_segment_index = static_cast<int>(threadIdx.x) / half_segment_length;
    if (half_segment_index % 2 == 0) {
      const int index_to_compare = static_cast<int>(threadIdx.x) + half_segment_length;
      const INDEX_T this_index = shared_indices[threadIdx.x];
      const INDEX_T other_index = shared_indices[index_to_compare];
      const VAL_T this_value = shared_values[threadIdx.x];
      const VAL_T other_value = shared_values[index_to_compare];
      if (index_to_compare < local_len && ((this_value > other_value) == ascending)) {
        shared_indices[threadIdx.x] = other_index;
        shared_indices[index_to_compare] = this_index;
        shared_values[threadIdx.x] = other_value;
        shared_values[index_to_compare] = this_value;
      }
    }
    __syncthreads();
    half_segment_length >>= 1;
  }
  if (thread_index < len) {
    indices[thread_index] = shared_indices[threadIdx.x];
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING, bool BEGIN>
__global__ void BitonicArgCompareKernel(const VAL_T* values, INDEX_T* indices, const int half_segment_length, const int outer_segment_length, const int len) {
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int segment_index = thread_index / outer_segment_length;
  const int half_segment_index = thread_index / half_segment_length;
  const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
  if (half_segment_index % 2 == 0) {
    const int num_total_segment = (len + outer_segment_length - 1) / outer_segment_length;
    if (BEGIN && (half_segment_index >> 1) == num_total_segment - 1 && ascending == ASCENDING) {
      const int offset = num_total_segment * outer_segment_length - len;
      const int segment_start = segment_index * outer_segment_length;
      if (thread_index >= offset + segment_start) {
        const int index_to_compare = thread_index + half_segment_length - offset;
        if (index_to_compare < len) {
          const INDEX_T this_index = indices[thread_index];
          const INDEX_T other_index = indices[index_to_compare];
          if ((values[this_index] > values[other_index]) == ascending) {
            indices[thread_index] = other_index;
            indices[index_to_compare] = this_index;
          }
        }
      }
    } else {
      const int index_to_compare = thread_index + half_segment_length;
      if (index_to_compare < len) {
        const INDEX_T this_index = indices[thread_index];
        const INDEX_T other_index = indices[index_to_compare];
        if ((values[this_index] > values[other_index]) == ascending) {
          indices[thread_index] = other_index;
          indices[index_to_compare] = this_index;
        }
      }
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
void BitonicArgSortGlobalHelper(const VAL_T* values, INDEX_T* indices, const size_t len) {
  int max_depth = 1;
  int len_to_shift = static_cast<int>(len) - 1;
  while (len_to_shift > 0) {
    ++max_depth;
    len_to_shift >>= 1;
  }
  const int num_blocks = (static_cast<int>(len) + BITONIC_SORT_NUM_ELEMENTS - 1) / BITONIC_SORT_NUM_ELEMENTS;
  BitonicArgSortGlobalKernel<VAL_T, INDEX_T, ASCENDING><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(values, indices, static_cast<int>(len));
  SynchronizeCUDADevice(__FILE__, __LINE__);
  for (int depth = max_depth - 11; depth >= 1; --depth) {
    const int segment_length = (1 << (max_depth - depth));
    int half_segment_length = (segment_length >> 1);
    {
      BitonicArgCompareKernel<VAL_T, INDEX_T, ASCENDING, true><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
        values, indices, half_segment_length, segment_length, static_cast<int>(len));
      SynchronizeCUDADevice(__FILE__, __LINE__);
      half_segment_length >>= 1;
    }
    for (int inner_depth = depth + 1; inner_depth <= max_depth - 11; ++inner_depth) {
      BitonicArgCompareKernel<VAL_T, INDEX_T, ASCENDING, false><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
        values, indices, half_segment_length, segment_length, static_cast<int>(len));
      SynchronizeCUDADevice(__FILE__, __LINE__);
      half_segment_length >>= 1;
    }
    BitonicArgSortMergeKernel<VAL_T, INDEX_T, ASCENDING><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
      values, indices, segment_length, static_cast<int>(len));
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }
}

template <>
void BitonicArgSortGlobal<double, data_size_t, false>(const double* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<double, data_size_t, false>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<double, data_size_t, true>(const double* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<double, data_size_t, true>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<label_t, data_size_t, false>(const label_t* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<label_t, data_size_t, false>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<data_size_t, int, true>(const data_size_t* values, int* indices, const size_t len) {
  BitonicArgSortGlobalHelper<data_size_t, int, true>(values, indices, len);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/cuda/cuda_utils.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/cuda/cuda_utils.hu>

namespace LightGBM {

void SynchronizeCUDADevice(const char* file, const int line) {
  gpuAssert(cudaDeviceSynchronize(), file, line);
}

void SynchronizeCUDAStream(cudaStream_t cuda_stream, const char* file, const int line) {
  gpuAssert(cudaStreamSynchronize(cuda_stream), file, line);
}

void PrintLastCUDAError() {
  const char* error_name = cudaGetErrorName(cudaGetLastError());
  Log::Fatal(error_name);
}

void SetCUDADevice(int gpu_device_id, const char* file, int line) {
  int cur_gpu_device_id = 0;
  CUDASUCCESS_OR_FATAL_OUTER(cudaGetDevice(&cur_gpu_device_id));
  if (cur_gpu_device_id != gpu_device_id) {
    CUDASUCCESS_OR_FATAL_OUTER(cudaSetDevice(gpu_device_id));
  }
}

int GetCUDADevice(const char* file, int line) {
  int cur_gpu_device_id = 0;
  CUDASUCCESS_OR_FATAL_OUTER(cudaGetDevice(&cur_gpu_device_id));
  return cur_gpu_device_id;
}

cudaStream_t CUDAStreamCreate() {
  cudaStream_t cuda_stream;
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream));
  return cuda_stream;
}

void CUDAStreamDestroy(cudaStream_t cuda_stream) {
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_stream));
}

void NCCLGroupStart() {
  NCCLCHECK(ncclGroupStart());
}

void NCCLGroupEnd() {
  NCCLCHECK(ncclGroupEnd());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/bin.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/bin.h>

#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/file_io.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <limits>
#include <vector>

#include "dense_bin.hpp"
#include "multi_val_dense_bin.hpp"
#include "multi_val_sparse_bin.hpp"
#include "sparse_bin.hpp"

namespace LightGBM {

BinMapper::BinMapper(): num_bin_(1), is_trivial_(true), bin_type_(BinType::NumericalBin) {
  bin_upper_bound_.clear();
  bin_upper_bound_.push_back(std::numeric_limits<double>::infinity());
}

// deep copy function for BinMapper
BinMapper::BinMapper(const BinMapper& other) {
  num_bin_ = other.num_bin_;
  missing_type_ = other.missing_type_;
  is_trivial_ = other.is_trivial_;
  sparse_rate_ = other.sparse_rate_;
  bin_type_ = other.bin_type_;
  if (bin_type_ == BinType::NumericalBin) {
    bin_upper_bound_ = other.bin_upper_bound_;
  } else {
    bin_2_categorical_ = other.bin_2_categorical_;
    categorical_2_bin_ = other.categorical_2_bin_;
  }
  min_val_ = other.min_val_;
  max_val_ = other.max_val_;
  default_bin_ = other.default_bin_;
  most_freq_bin_ = other.most_freq_bin_;
}

BinMapper::BinMapper(const void* memory) {
  CopyFrom(reinterpret_cast<const char*>(memory));
}

BinMapper::~BinMapper() {
}

bool NeedFilter(const std::vector<int>& cnt_in_bin, int total_cnt, int filter_cnt, BinType bin_type) {
  if (bin_type == BinType::NumericalBin) {
    int sum_left = 0;
    for (size_t i = 0; i < cnt_in_bin.size() - 1; ++i) {
      sum_left += cnt_in_bin[i];
      if (sum_left >= filter_cnt && total_cnt - sum_left >= filter_cnt) {
        return false;
      }
    }
  } else {
    if (cnt_in_bin.size() <= 2) {
      for (size_t i = 0; i < cnt_in_bin.size() - 1; ++i) {
        int sum_left = cnt_in_bin[i];
        if (sum_left >= filter_cnt && total_cnt - sum_left >= filter_cnt) {
          return false;
        }
      }
    } else {
      return false;
    }
  }
  return true;
}

std::vector<double> GreedyFindBin(const double* distinct_values, const int* counts,
                                  int num_distinct_values, int max_bin,
                                  size_t total_cnt, int min_data_in_bin) {
  std::vector<double> bin_upper_bound;
  CHECK_GT(max_bin, 0);
  if (num_distinct_values <= max_bin) {
    bin_upper_bound.clear();
    int cur_cnt_inbin = 0;
    for (int i = 0; i < num_distinct_values - 1; ++i) {
      cur_cnt_inbin += counts[i];
      if (cur_cnt_inbin >= min_data_in_bin) {
        auto val = Common::GetDoubleUpperBound((distinct_values[i] + distinct_values[i + 1]) / 2.0);
        if (bin_upper_bound.empty() || !Common::CheckDoubleEqualOrdered(bin_upper_bound.back(), val)) {
          bin_upper_bound.push_back(val);
          cur_cnt_inbin = 0;
        }
      }
    }
    cur_cnt_inbin += counts[num_distinct_values - 1];
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  } else {
    if (min_data_in_bin > 0) {
      max_bin = std::min(max_bin, static_cast<int>(total_cnt / min_data_in_bin));
      max_bin = std::max(max_bin, 1);
    }
    double mean_bin_size = static_cast<double>(total_cnt) / max_bin;

    // mean size for one bin
    int rest_bin_cnt = max_bin;
    int rest_sample_cnt = static_cast<int>(total_cnt);
    std::vector<bool> is_big_count_value(num_distinct_values, false);
    for (int i = 0; i < num_distinct_values; ++i) {
      if (counts[i] >= mean_bin_size) {
        is_big_count_value[i] = true;
        --rest_bin_cnt;
        rest_sample_cnt -= counts[i];
      }
    }
    mean_bin_size = static_cast<double>(rest_sample_cnt) / rest_bin_cnt;
    std::vector<double> upper_bounds(max_bin, std::numeric_limits<double>::infinity());
    std::vector<double> lower_bounds(max_bin, std::numeric_limits<double>::infinity());

    int bin_cnt = 0;
    lower_bounds[bin_cnt] = distinct_values[0];
    int cur_cnt_inbin = 0;
    for (int i = 0; i < num_distinct_values - 1; ++i) {
      if (!is_big_count_value[i]) {
        rest_sample_cnt -= counts[i];
      }
      cur_cnt_inbin += counts[i];
      // need a new bin
      if (is_big_count_value[i] || cur_cnt_inbin >= mean_bin_size ||
        (is_big_count_value[i + 1] && cur_cnt_inbin >= std::max(1.0, mean_bin_size * 0.5f))) {
        upper_bounds[bin_cnt] = distinct_values[i];
        ++bin_cnt;
        lower_bounds[bin_cnt] = distinct_values[i + 1];
        if (bin_cnt >= max_bin - 1) {
          break;
        }
        cur_cnt_inbin = 0;
        if (!is_big_count_value[i]) {
          --rest_bin_cnt;
          mean_bin_size = rest_sample_cnt / static_cast<double>(rest_bin_cnt);
        }
      }
    }
    ++bin_cnt;
    // update bin upper bound
    bin_upper_bound.clear();
    for (int i = 0; i < bin_cnt - 1; ++i) {
      auto val = Common::GetDoubleUpperBound((upper_bounds[i] + lower_bounds[i + 1]) / 2.0);
      if (bin_upper_bound.empty() || !Common::CheckDoubleEqualOrdered(bin_upper_bound.back(), val)) {
        bin_upper_bound.push_back(val);
      }
    }
    // last bin upper bound
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  }
  return bin_upper_bound;
}

std::vector<double> FindBinWithPredefinedBin(const double* distinct_values, const int* counts,
                                              int num_distinct_values, int max_bin,
                                              size_t total_sample_cnt, int min_data_in_bin,
                                              const std::vector<double>& forced_upper_bounds) {
  std::vector<double> bin_upper_bound;

  // get number of positive and negative distinct values
  int left_cnt = -1;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] > -kZeroThreshold) {
      left_cnt = i;
      break;
    }
  }
  if (left_cnt < 0) {
    left_cnt = num_distinct_values;
  }
  int right_start = -1;
  for (int i = left_cnt; i < num_distinct_values; ++i) {
    if (distinct_values[i] > kZeroThreshold) {
      right_start = i;
      break;
    }
  }

  // include zero bounds and infinity bound
  if (max_bin == 2) {
    if (left_cnt == 0) {
      bin_upper_bound.push_back(kZeroThreshold);
    } else {
      bin_upper_bound.push_back(-kZeroThreshold);
    }
  } else if (max_bin >= 3) {
    if (left_cnt > 0) {
      bin_upper_bound.push_back(-kZeroThreshold);
    }
    if (right_start >= 0) {
      bin_upper_bound.push_back(kZeroThreshold);
    }
  }
  bin_upper_bound.push_back(std::numeric_limits<double>::infinity());

  // add forced bounds, excluding zeros since we have already added zero bounds
  int max_to_insert = max_bin - static_cast<int>(bin_upper_bound.size());
  int num_inserted = 0;
  for (size_t i = 0; i < forced_upper_bounds.size(); ++i) {
    if (num_inserted >= max_to_insert) {
      break;
    }
    if (std::fabs(forced_upper_bounds[i]) > kZeroThreshold) {
      bin_upper_bound.push_back(forced_upper_bounds[i]);
      ++num_inserted;
    }
  }
  std::stable_sort(bin_upper_bound.begin(), bin_upper_bound.end());

  // find remaining bounds
  int free_bins = max_bin - static_cast<int>(bin_upper_bound.size());
  std::vector<double> bounds_to_add;
  int value_ind = 0;
  for (size_t i = 0; i < bin_upper_bound.size(); ++i) {
    int cnt_in_bin = 0;
    int distinct_cnt_in_bin = 0;
    int bin_start = value_ind;
    while ((value_ind < num_distinct_values) && (distinct_values[value_ind] < bin_upper_bound[i])) {
      cnt_in_bin += counts[value_ind];
      ++distinct_cnt_in_bin;
      ++value_ind;
    }
    int bins_remaining = max_bin - static_cast<int>(bin_upper_bound.size()) - static_cast<int>(bounds_to_add.size());
    int num_sub_bins = static_cast<int>(std::lround((static_cast<double>(cnt_in_bin) * free_bins / total_sample_cnt)));
    num_sub_bins = std::min(num_sub_bins, bins_remaining) + 1;
    if (i == bin_upper_bound.size() - 1) {
      num_sub_bins = bins_remaining + 1;
    }
    std::vector<double> new_upper_bounds = GreedyFindBin(distinct_values + bin_start, counts + bin_start, distinct_cnt_in_bin,
      num_sub_bins, cnt_in_bin, min_data_in_bin);
    bounds_to_add.insert(bounds_to_add.end(), new_upper_bounds.begin(), new_upper_bounds.end() - 1);  // last bound is infinity
  }
  bin_upper_bound.insert(bin_upper_bound.end(), bounds_to_add.begin(), bounds_to_add.end());
  std::stable_sort(bin_upper_bound.begin(), bin_upper_bound.end());
  CHECK_LE(bin_upper_bound.size(), static_cast<size_t>(max_bin));
  return bin_upper_bound;
}

std::vector<double> FindBinWithZeroAsOneBin(const double* distinct_values, const int* counts, int num_distinct_values,
                                            int max_bin, size_t total_sample_cnt, int min_data_in_bin) {
  std::vector<double> bin_upper_bound;
  int left_cnt_data = 0;
  int cnt_zero = 0;
  int right_cnt_data = 0;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] <= -kZeroThreshold) {
      left_cnt_data += counts[i];
    } else if (distinct_values[i] > kZeroThreshold) {
      right_cnt_data += counts[i];
    } else {
      cnt_zero += counts[i];
    }
  }

  int left_cnt = -1;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] > -kZeroThreshold) {
      left_cnt = i;
      break;
    }
  }

  if (left_cnt < 0) {
    left_cnt = num_distinct_values;
  }

  if ((left_cnt > 0) && (max_bin > 1)) {
    int left_max_bin = static_cast<int>(static_cast<double>(left_cnt_data) / (total_sample_cnt - cnt_zero) * (max_bin - 1));
    left_max_bin = std::max(1, left_max_bin);
    bin_upper_bound = GreedyFindBin(distinct_values, counts, left_cnt, left_max_bin, left_cnt_data, min_data_in_bin);
    if (bin_upper_bound.size() > 0) {
      bin_upper_bound.back() = -kZeroThreshold;
    }
  }

  int right_start = -1;
  for (int i = left_cnt; i < num_distinct_values; ++i) {
    if (distinct_values[i] > kZeroThreshold) {
      right_start = i;
      break;
    }
  }

  int right_max_bin = max_bin - 1 - static_cast<int>(bin_upper_bound.size());
  if (right_start >= 0 && right_max_bin > 0) {
    auto right_bounds = GreedyFindBin(distinct_values + right_start, counts + right_start,
      num_distinct_values - right_start, right_max_bin, right_cnt_data, min_data_in_bin);
    bin_upper_bound.push_back(kZeroThreshold);
    bin_upper_bound.insert(bin_upper_bound.end(), right_bounds.begin(), right_bounds.end());
  } else {
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  }
  CHECK_LE(bin_upper_bound.size(), static_cast<size_t>(max_bin));
  return bin_upper_bound;
}

std::vector<double> FindBinWithZeroAsOneBin(const double* distinct_values, const int* counts, int num_distinct_values,
                                            int max_bin, size_t total_sample_cnt, int min_data_in_bin,
                                            const std::vector<double>& forced_upper_bounds) {
  if (forced_upper_bounds.empty()) {
    return FindBinWithZeroAsOneBin(distinct_values, counts, num_distinct_values, max_bin, total_sample_cnt, min_data_in_bin);
  } else {
    return FindBinWithPredefinedBin(distinct_values, counts, num_distinct_values, max_bin, total_sample_cnt, min_data_in_bin,
                                    forced_upper_bounds);
  }
}

void BinMapper::FindBin(double* values, int num_sample_values, size_t total_sample_cnt,
                        int max_bin, int min_data_in_bin, int min_split_data, bool pre_filter, BinType bin_type,
                        bool use_missing, bool zero_as_missing,
                        const std::vector<double>& forced_upper_bounds) {
  int na_cnt = 0;
  int non_na_cnt = 0;
  for (int i = 0; i < num_sample_values; ++i) {
    if (!std::isnan(values[i])) {
      values[non_na_cnt++] = values[i];
    }
  }
  if (!use_missing) {
    missing_type_ = MissingType::None;
  } else if (zero_as_missing) {
    missing_type_ = MissingType::Zero;
  } else {
    if (non_na_cnt == num_sample_values) {
      missing_type_ = MissingType::None;
    } else {
      missing_type_ = MissingType::NaN;
      na_cnt = num_sample_values - non_na_cnt;
    }
  }
  num_sample_values = non_na_cnt;

  bin_type_ = bin_type;
  default_bin_ = 0;
  int zero_cnt = static_cast<int>(total_sample_cnt - num_sample_values - na_cnt);
  // find distinct_values first
  std::vector<double> distinct_values;
  std::vector<int> counts;  // count of data points for each distinct feature value.

  std::stable_sort(values, values + num_sample_values);

  // push zero in the front
  if (num_sample_values == 0 || (values[0] > 0.0f && zero_cnt > 0)) {
    distinct_values.push_back(0.0f);
    counts.push_back(zero_cnt);
  }

  if (num_sample_values > 0) {
    distinct_values.push_back(values[0]);
    counts.push_back(1);
  }

  for (int i = 1; i < num_sample_values; ++i) {
    if (!Common::CheckDoubleEqualOrdered(values[i - 1], values[i])) {
      if (values[i - 1] < 0.0f && values[i] > 0.0f) {
        distinct_values.push_back(0.0f);
        counts.push_back(zero_cnt);
      }
      distinct_values.push_back(values[i]);
      counts.push_back(1);
    } else {
      // use the large value
      distinct_values.back() = values[i];
      ++counts.back();
    }
  }

  // push zero in the back
  if (num_sample_values > 0 && values[num_sample_values - 1] < 0.0f && zero_cnt > 0) {
    distinct_values.push_back(0.0f);
    counts.push_back(zero_cnt);
  }
  min_val_ = distinct_values.front();
  max_val_ = distinct_values.back();
  std::vector<int> cnt_in_bin;  // count of data points in each bin.
  int num_distinct_values = static_cast<int>(distinct_values.size());
  if (bin_type_ == BinType::NumericalBin) {
    if (missing_type_ == MissingType::Zero) {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin, total_sample_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
      if (bin_upper_bound_.size() == 2) {
        missing_type_ = MissingType::None;
      }
    } else if (missing_type_ == MissingType::None) {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin, total_sample_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
    } else {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin - 1, total_sample_cnt - na_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
      bin_upper_bound_.push_back(NaN);
    }
    num_bin_ = static_cast<int>(bin_upper_bound_.size());
    {
      cnt_in_bin.resize(num_bin_, 0);
      int i_bin = 0;
      for (int i = 0; i < num_distinct_values; ++i) {
        while (distinct_values[i] > bin_upper_bound_[i_bin] && i_bin < num_bin_ - 1) {
          ++i_bin;
        }
        cnt_in_bin[i_bin] += counts[i];
      }
      if (missing_type_ == MissingType::NaN) {
        cnt_in_bin[num_bin_ - 1] = na_cnt;
      }
    }
    CHECK_LE(num_bin_, max_bin);
  } else {
    // convert to int type first
    std::vector<int> distinct_values_int;
    std::vector<int> counts_int;
    for (size_t i = 0; i < distinct_values.size(); ++i) {
      int val = static_cast<int>(distinct_values[i]);
      if (val < 0) {
        na_cnt += counts[i];
        Log::Warning("Met negative value in categorical features, will convert it to NaN");
      } else {
        if (distinct_values_int.empty() || val != distinct_values_int.back()) {
          distinct_values_int.push_back(val);
          counts_int.push_back(counts[i]);
        } else {
          counts_int.back() += counts[i];
        }
      }
    }
    int rest_cnt = static_cast<int>(total_sample_cnt - na_cnt);
    if (rest_cnt > 0) {
      const int SPARSE_RATIO = 100;
      if (distinct_values_int.back() / SPARSE_RATIO > static_cast<int>(distinct_values_int.size())) {
        Log::Warning("Met categorical feature which contains sparse values. "
                      "Consider renumbering to consecutive integers started from zero");
      }
      // sort by counts in descending order
      Common::SortForPair<int, int>(&counts_int, &distinct_values_int, 0, true);
      // will ignore the categorical of small counts
      int cut_cnt = static_cast<int>(
          Common::RoundInt((total_sample_cnt - na_cnt) * 0.99f));
      size_t cur_cat_idx = 0;  // index of current category.
      categorical_2_bin_.clear();
      bin_2_categorical_.clear();
      int used_cnt = 0;
      int distinct_cnt = static_cast<int>(distinct_values_int.size());
      if (na_cnt > 0) {
        ++distinct_cnt;
      }
      max_bin = std::min(distinct_cnt, max_bin);
      cnt_in_bin.clear();

      // Push the dummy bin for NaN
      bin_2_categorical_.push_back(-1);
      categorical_2_bin_[-1] = 0;
      cnt_in_bin.push_back(0);
      num_bin_ = 1;
      while (cur_cat_idx < distinct_values_int.size()
              && (used_cnt < cut_cnt || num_bin_ < max_bin)) {
        if (counts_int[cur_cat_idx] < min_data_in_bin && cur_cat_idx > 1) {
          break;
        }
        bin_2_categorical_.push_back(distinct_values_int[cur_cat_idx]);
        categorical_2_bin_[distinct_values_int[cur_cat_idx]] = static_cast<unsigned int>(num_bin_);
        used_cnt += counts_int[cur_cat_idx];
        cnt_in_bin.push_back(counts_int[cur_cat_idx]);
        ++num_bin_;
        ++cur_cat_idx;
      }
      // Use MissingType::None to represent this bin contains all categoricals
      if (cur_cat_idx == distinct_values_int.size() && na_cnt == 0) {
        missing_type_ = MissingType::None;
      } else {
        missing_type_ = MissingType::NaN;
      }
      // fix count of NaN bin
      cnt_in_bin[0] = static_cast<int>(total_sample_cnt - used_cnt);
    }
  }

  // check trivial(num_bin_ == 1) feature
  if (num_bin_ <= 1) {
    is_trivial_ = true;
  } else {
    is_trivial_ = false;
  }
  // check useless bin
  if (!is_trivial_ && pre_filter && NeedFilter(cnt_in_bin, static_cast<int>(total_sample_cnt), min_split_data, bin_type_)) {
    is_trivial_ = true;
  }

  if (!is_trivial_) {
    default_bin_ = ValueToBin(0);
    most_freq_bin_ =
        static_cast<uint32_t>(ArrayArgs<int>::ArgMax(cnt_in_bin));
    const double max_sparse_rate =
        static_cast<double>(cnt_in_bin[most_freq_bin_]) / total_sample_cnt;
    // When most_freq_bin_ != default_bin_, there are some additional data loading costs.
    // so use most_freq_bin_ = default_bin_ when there is not so sparse
    if (most_freq_bin_ != default_bin_ && max_sparse_rate < kSparseThreshold) {
      most_freq_bin_ = default_bin_;
    }
    sparse_rate_ =
        static_cast<double>(cnt_in_bin[most_freq_bin_]) / total_sample_cnt;
  } else {
    sparse_rate_ = 1.0f;
  }
}

void BinMapper::CopyTo(char * buffer) const {
  std::memcpy(buffer, &num_bin_, sizeof(num_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(num_bin_));
  std::memcpy(buffer, &missing_type_, sizeof(missing_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(missing_type_));
  std::memcpy(buffer, &is_trivial_, sizeof(is_trivial_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(is_trivial_));
  std::memcpy(buffer, &sparse_rate_, sizeof(sparse_rate_));
  buffer += sizeof(sparse_rate_);
  std::memcpy(buffer, &bin_type_, sizeof(bin_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(bin_type_));
  std::memcpy(buffer, &min_val_, sizeof(min_val_));
  buffer += sizeof(min_val_);
  std::memcpy(buffer, &max_val_, sizeof(max_val_));
  buffer += sizeof(max_val_);
  std::memcpy(buffer, &default_bin_, sizeof(default_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(default_bin_));
  std::memcpy(buffer, &most_freq_bin_, sizeof(most_freq_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    std::memcpy(buffer, bin_upper_bound_.data(), num_bin_ * sizeof(double));
  } else {
    std::memcpy(buffer, bin_2_categorical_.data(), num_bin_ * sizeof(int));
  }
}

void BinMapper::CopyFrom(const char * buffer) {
  std::memcpy(&num_bin_, buffer, sizeof(num_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(num_bin_));
  std::memcpy(&missing_type_, buffer, sizeof(missing_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(missing_type_));
  std::memcpy(&is_trivial_, buffer, sizeof(is_trivial_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(is_trivial_));
  std::memcpy(&sparse_rate_, buffer, sizeof(sparse_rate_));
  buffer += sizeof(sparse_rate_);
  std::memcpy(&bin_type_, buffer, sizeof(bin_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(bin_type_));
  std::memcpy(&min_val_, buffer, sizeof(min_val_));
  buffer += sizeof(min_val_);
  std::memcpy(&max_val_, buffer, sizeof(max_val_));
  buffer += sizeof(max_val_);
  std::memcpy(&default_bin_, buffer, sizeof(default_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(default_bin_));
  std::memcpy(&most_freq_bin_, buffer, sizeof(most_freq_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    bin_upper_bound_ = std::vector<double>(num_bin_);
    std::memcpy(bin_upper_bound_.data(), buffer, num_bin_ * sizeof(double));
  } else {
    bin_2_categorical_ = std::vector<int>(num_bin_);
    std::memcpy(bin_2_categorical_.data(), buffer, num_bin_ * sizeof(int));
    categorical_2_bin_.clear();
    for (int i = 0; i < num_bin_; ++i) {
      categorical_2_bin_[bin_2_categorical_[i]] = static_cast<unsigned int>(i);
    }
  }
}

void BinMapper::SaveBinaryToFile(BinaryWriter* writer) const {
  writer->AlignedWrite(&num_bin_, sizeof(num_bin_));
  writer->AlignedWrite(&missing_type_, sizeof(missing_type_));
  writer->AlignedWrite(&is_trivial_, sizeof(is_trivial_));
  writer->Write(&sparse_rate_, sizeof(sparse_rate_));
  writer->AlignedWrite(&bin_type_, sizeof(bin_type_));
  writer->Write(&min_val_, sizeof(min_val_));
  writer->Write(&max_val_, sizeof(max_val_));
  writer->AlignedWrite(&default_bin_, sizeof(default_bin_));
  writer->AlignedWrite(&most_freq_bin_, sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    writer->Write(bin_upper_bound_.data(), sizeof(double) * num_bin_);
  } else {
    writer->Write(bin_2_categorical_.data(), sizeof(int) * num_bin_);
  }
}

size_t BinMapper::SizesInByte() const {
  size_t ret = VirtualFileWriter::AlignedSize(sizeof(num_bin_)) +
                VirtualFileWriter::AlignedSize(sizeof(missing_type_)) +
                VirtualFileWriter::AlignedSize(sizeof(is_trivial_)) +
                sizeof(sparse_rate_) +
                VirtualFileWriter::AlignedSize(sizeof(bin_type_)) +
                sizeof(min_val_) + sizeof(max_val_) +
                VirtualFileWriter::AlignedSize(sizeof(default_bin_)) +
                VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    ret += sizeof(double) *  num_bin_;
  } else {
    ret += sizeof(int) * num_bin_;
  }
  return ret;
}

template class DenseBin<uint8_t, true>;
template class DenseBin<uint8_t, false>;
template class DenseBin<uint16_t, false>;
template class DenseBin<uint32_t, false>;

template class SparseBin<uint8_t>;
template class SparseBin<uint16_t>;
template class SparseBin<uint32_t>;

template class MultiValDenseBin<uint8_t>;
template class MultiValDenseBin<uint16_t>;
template class MultiValDenseBin<uint32_t>;

Bin* Bin::CreateDenseBin(data_size_t num_data, int num_bin) {
  if (num_bin <= 16) {
    return new DenseBin<uint8_t, true>(num_data);
  } else if (num_bin <= 256) {
    return new DenseBin<uint8_t, false>(num_data);
  } else if (num_bin <= 65536) {
    return new DenseBin<uint16_t, false>(num_data);
  } else {
    return new DenseBin<uint32_t, false>(num_data);
  }
}

Bin* Bin::CreateSparseBin(data_size_t num_data, int num_bin) {
  if (num_bin <= 256) {
    return new SparseBin<uint8_t>(num_data);
  } else if (num_bin <= 65536) {
    return new SparseBin<uint16_t>(num_data);
  } else {
    return new SparseBin<uint32_t>(num_data);
  }
}

MultiValBin* MultiValBin::CreateMultiValBin(data_size_t num_data, int num_bin, int num_feature,
  double sparse_rate, const std::vector<uint32_t>& offsets) {
  if (sparse_rate >= multi_val_bin_sparse_threshold) {
    const double average_element_per_row = (1.0 - sparse_rate) * num_feature;
    return CreateMultiValSparseBin(num_data, num_bin,
                                    average_element_per_row);
  } else {
    return CreateMultiValDenseBin(num_data, num_bin, num_feature, offsets);
  }
}

MultiValBin* MultiValBin::CreateMultiValDenseBin(data_size_t num_data,
                                                  int num_bin,
                                                  int num_feature,
                                                  const std::vector<uint32_t>& offsets) {
  // calculate max bin of all features to select the int type in MultiValDenseBin
  int max_bin = 0;
  for (int i = 0; i < static_cast<int>(offsets.size()) - 1; ++i) {
    int feature_bin = offsets[i + 1] - offsets[i];
    if (feature_bin > max_bin) {
      max_bin = feature_bin;
    }
  }
  if (max_bin <= 256) {
    return new MultiValDenseBin<uint8_t>(num_data, num_bin, num_feature, offsets);
  } else if (max_bin <= 65536) {
    return new MultiValDenseBin<uint16_t>(num_data, num_bin, num_feature, offsets);
  } else {
    return new MultiValDenseBin<uint32_t>(num_data, num_bin, num_feature, offsets);
  }
}

MultiValBin* MultiValBin::CreateMultiValSparseBin(data_size_t num_data,
                                                  int num_bin,
                                                  double estimate_element_per_row) {
  size_t estimate_total_entries =
      static_cast<size_t>(estimate_element_per_row * 1.1 * num_data);
  if (estimate_total_entries <= std::numeric_limits<uint16_t>::max()) {
    if (num_bin <= 256) {
      return new MultiValSparseBin<uint16_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<uint16_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<uint16_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  } else if (estimate_total_entries <= std::numeric_limits<uint32_t>::max()) {
    if (num_bin <= 256) {
      return new MultiValSparseBin<uint32_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<uint32_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<uint32_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  } else {
    if (num_bin <= 256) {
      return new MultiValSparseBin<size_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<size_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<size_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  }
}

template <>
const void* DenseBin<uint8_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 8;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint16_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 16;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint32_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 32;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, true>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 4;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 8;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint16_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 16;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint32_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 32;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, true>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 4;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* SparseBin<uint8_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 8;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint8_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint16_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 16;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint16_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint32_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 32;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint32_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint8_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 8;
  *bin_iterator = new SparseBinIterator<uint8_t>(this, 0);
  return nullptr;
}

template <>
const void* SparseBin<uint16_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 16;
  *bin_iterator = new SparseBinIterator<uint16_t>(this, 0);
  return nullptr;
}

template <>
const void* SparseBin<uint32_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 32;
  *bin_iterator = new SparseBinIterator<uint32_t>(this, 0);
  return nullptr;
}

#ifdef USE_CUDA
template <>
const void* MultiValDenseBin<uint8_t>::GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValDenseBin<uint16_t>::GetRowWiseData(uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint16_t* data_ptr = data_.data();
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_ptr);
  *bit_type = 16;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValDenseBin<uint32_t>::GetRowWiseData(uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint32_t* data_ptr = data_.data();
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_ptr);
  *bit_type = 32;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

#endif  // USE_CUDA

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/config.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/config.h>

#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/random.h>

#include <algorithm>
#include <cctype>
#include <cmath>
#include <limits>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {

void Config::KV2Map(std::unordered_map<std::string, std::vector<std::string>>* params, const char* kv) {
  std::vector<std::string> tmp_strs = Common::Split(kv, '=');
  if (tmp_strs.size() == 2 || tmp_strs.size() == 1) {
    std::string key = Common::RemoveQuotationSymbol(Common::Trim(tmp_strs[0]));
    std::string value = "";
    if (tmp_strs.size() == 2) {
      value = Common::RemoveQuotationSymbol(Common::Trim(tmp_strs[1]));
    }
    if (key.size() > 0) {
      params->operator[](key).emplace_back(value);
    }
  } else {
    Log::Warning("Unknown parameter %s", kv);
  }
}

void GetFirstValueAsInt(const std::unordered_map<std::string, std::vector<std::string>>& params, std::string key, int* out) {
  const auto pair = params.find(key);
  if (pair != params.end()) {
    auto candidate = pair->second[0].c_str();
    if (!Common::AtoiAndCheck(candidate, out)) {
      Log::Fatal("Parameter %s should be of type int, got \"%s\"", key.c_str(), candidate);
    }
  }
}

void Config::SetVerbosity(const std::unordered_map<std::string, std::vector<std::string>>& params) {
  int verbosity = 1;

  // if "verbosity" was found in params, prefer that to any other aliases
  const auto verbosity_iter = params.find("verbosity");
  if (verbosity_iter != params.end()) {
    GetFirstValueAsInt(params, "verbosity", &verbosity);
  } else {
    // if "verbose" was found in params and "verbosity" was not, use that value
    const auto verbose_iter = params.find("verbose");
    if (verbose_iter != params.end()) {
      GetFirstValueAsInt(params, "verbose", &verbosity);
    } else {
      // if "verbosity" and "verbose" were both missing from params, don't modify LightGBM's log level
      return;
    }
  }

  // otherwise, update LightGBM's log level based on the passed-in value
  if (verbosity < 0) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Fatal);
  } else if (verbosity == 0) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Warning);
  } else if (verbosity == 1) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Info);
  } else {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Debug);
  }
}

void Config::KeepFirstValues(const std::unordered_map<std::string, std::vector<std::string>>& params, std::unordered_map<std::string, std::string>* out) {
  for (auto pair = params.begin(); pair != params.end(); ++pair) {
    auto name = pair->first.c_str();
    auto values = pair->second;
    out->emplace(name, values[0]);
    for (size_t i = 1; i < pair->second.size(); ++i) {
      Log::Warning("%s is set=%s, %s=%s will be ignored. Current value: %s=%s",
        name, values[0].c_str(),
        name, values[i].c_str(),
        name, values[0].c_str());
    }
  }
}

std::unordered_map<std::string, std::string> Config::Str2Map(const char* parameters) {
  std::unordered_map<std::string, std::vector<std::string>> all_params;
  std::unordered_map<std::string, std::string> params;
  auto args = Common::Split(parameters, " \t\n\r");
  for (auto arg : args) {
    KV2Map(&all_params, Common::Trim(arg).c_str());
  }
  SetVerbosity(all_params);
  KeepFirstValues(all_params, &params);
  ParameterAlias::KeyAliasTransform(&params);
  return params;
}

void GetBoostingType(const std::unordered_map<std::string, std::string>& params, std::string* boosting) {
  std::string value;
  if (Config::GetString(params, "boosting", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("gbdt") || value == std::string("gbrt")) {
      *boosting = "gbdt";
    } else if (value == std::string("dart")) {
      *boosting = "dart";
    } else if (value == std::string("goss")) {
      *boosting = "goss";
    } else if (value == std::string("rf") || value == std::string("random_forest")) {
      *boosting = "rf";
    } else {
      Log::Fatal("Unknown boosting type %s", value.c_str());
    }
  }
}

void GetDataSampleStrategy(const std::unordered_map<std::string, std::string>& params, std::string* strategy) {
  std::string value;
  if (Config::GetString(params, "data_sample_strategy", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("goss")) {
      *strategy = "goss";
    } else if (value == std::string("bagging")) {
      *strategy = "bagging";
    } else {
      Log::Fatal("Unknown sample strategy %s", value.c_str());
    }
  }
}

void ParseMetrics(const std::string& value, std::vector<std::string>* out_metric) {
  std::unordered_set<std::string> metric_sets;
  out_metric->clear();
  std::vector<std::string> metrics = Common::Split(value.c_str(), ',');
  for (auto& met : metrics) {
    auto type = ParseMetricAlias(met);
    if (metric_sets.count(type) <= 0) {
      out_metric->push_back(type);
      metric_sets.insert(type);
    }
  }
}

void GetObjectiveType(const std::unordered_map<std::string, std::string>& params, std::string* objective) {
  std::string value;
  if (Config::GetString(params, "objective", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    *objective = ParseObjectiveAlias(value);
  }
}

void GetMetricType(const std::unordered_map<std::string, std::string>& params, const std::string& objective, std::vector<std::string>* metric) {
  std::string value;
  if (Config::GetString(params, "metric", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    ParseMetrics(value, metric);
  }
  // add names of objective function if not providing metric
  if (metric->empty() && value.size() == 0) {
    ParseMetrics(objective, metric);
  }
}

void GetTaskType(const std::unordered_map<std::string, std::string>& params, TaskType* task) {
  std::string value;
  if (Config::GetString(params, "task", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("train") || value == std::string("training")) {
      *task = TaskType::kTrain;
    } else if (value == std::string("predict") || value == std::string("prediction")
               || value == std::string("test")) {
      *task = TaskType::kPredict;
    } else if (value == std::string("convert_model")) {
      *task = TaskType::kConvertModel;
    } else if (value == std::string("refit") || value == std::string("refit_tree")) {
      *task = TaskType::KRefitTree;
    } else if (value == std::string("save_binary")) {
      *task = TaskType::kSaveBinary;
    } else {
      Log::Fatal("Unknown task type %s", value.c_str());
    }
  }
}

void GetDeviceType(const std::unordered_map<std::string, std::string>& params, std::string* device_type) {
  std::string value;
  if (Config::GetString(params, "device_type", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("cpu")) {
      *device_type = "cpu";
    } else if (value == std::string("gpu")) {
      *device_type = "gpu";
    } else if (value == std::string("cuda")) {
      *device_type = "cuda";
    } else {
      Log::Fatal("Unknown device type %s", value.c_str());
    }
  }
}

void GetTreeLearnerType(const std::unordered_map<std::string, std::string>& params, std::string* tree_learner) {
  std::string value;
  if (Config::GetString(params, "tree_learner", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("serial")) {
      *tree_learner = "serial";
    } else if (value == std::string("feature") || value == std::string("feature_parallel")) {
      *tree_learner = "feature";
    } else if (value == std::string("data") || value == std::string("data_parallel")) {
      *tree_learner = "data";
    } else if (value == std::string("voting") || value == std::string("voting_parallel")) {
      *tree_learner = "voting";
    } else {
      Log::Fatal("Unknown tree learner type %s", value.c_str());
    }
  }
}

void Config::GetAucMuWeights() {
  if (auc_mu_weights.empty()) {
    // equal weights for all classes
    auc_mu_weights_matrix = std::vector<std::vector<double>> (num_class, std::vector<double>(num_class, 1));
    for (size_t i = 0; i < static_cast<size_t>(num_class); ++i) {
      auc_mu_weights_matrix[i][i] = 0;
    }
  } else {
    auc_mu_weights_matrix = std::vector<std::vector<double>> (num_class, std::vector<double>(num_class, 0));
    if (auc_mu_weights.size() != static_cast<size_t>(num_class * num_class)) {
      Log::Fatal("auc_mu_weights must have %d elements, but found %zu", num_class * num_class, auc_mu_weights.size());
    }
    for (size_t i = 0; i < static_cast<size_t>(num_class); ++i) {
      for (size_t j = 0; j < static_cast<size_t>(num_class); ++j) {
        if (i == j) {
          auc_mu_weights_matrix[i][j] = 0;
          if (std::fabs(auc_mu_weights[i * num_class + j]) > kZeroThreshold) {
            Log::Info("AUC-mu matrix must have zeros on diagonal. Overwriting value in position %zu of auc_mu_weights with 0.", i * num_class + j);
          }
        } else {
          if (std::fabs(auc_mu_weights[i * num_class + j]) < kZeroThreshold) {
            Log::Fatal("AUC-mu matrix must have non-zero values for non-diagonal entries. Found zero value in position %zu of auc_mu_weights.", i * num_class + j);
          }
          auc_mu_weights_matrix[i][j] = auc_mu_weights[i * num_class + j];
        }
      }
    }
  }
}

void Config::GetInteractionConstraints() {
  if (interaction_constraints == "") {
    interaction_constraints_vector = std::vector<std::vector<int>>();
  } else {
    interaction_constraints_vector = Common::StringToArrayofArrays<int>(interaction_constraints, '[', ']', ',');
  }
}

void Config::Set(const std::unordered_map<std::string, std::string>& params) {
  // generate seeds by seed.
  if (GetInt(params, "seed", &seed)) {
    Random rand(seed);
    int int_max = std::numeric_limits<int16_t>::max();
    data_random_seed = static_cast<int>(rand.NextShort(0, int_max));
    bagging_seed = static_cast<int>(rand.NextShort(0, int_max));
    drop_seed = static_cast<int>(rand.NextShort(0, int_max));
    feature_fraction_seed = static_cast<int>(rand.NextShort(0, int_max));
    objective_seed = static_cast<int>(rand.NextShort(0, int_max));
    extra_seed = static_cast<int>(rand.NextShort(0, int_max));
  }

  GetTaskType(params, &task);
  GetBoostingType(params, &boosting);
  GetDataSampleStrategy(params, &data_sample_strategy);
  GetObjectiveType(params, &objective);
  GetMetricType(params, objective, &metric);
  GetDeviceType(params, &device_type);
  if (device_type == std::string("cuda")) {
    LGBM_config_::current_device = lgbm_device_cuda;
  }
  GetTreeLearnerType(params, &tree_learner);

  // Validate before the generated integer parser, whose native conversion can
  // otherwise wrap an out-of-range reference count. This is scoped to CRAFT's
  // new parameter and leaves existing LightGBM parameter parsing unchanged.
  double adaptive_reference =
      static_cast<double>(adaptive_feature_calibration_reference_count);
  if (GetDouble(params, "adaptive_feature_calibration_reference_count",
                &adaptive_reference)) {
    CHECK(std::isfinite(adaptive_reference));
    CHECK_GT(adaptive_reference, 0.0);
    CHECK_LE(adaptive_reference,
             static_cast<double>(std::numeric_limits<int>::max()));
    CHECK_EQ(std::floor(adaptive_reference), adaptive_reference);
  }
  GetMembersFromString(params);

  GetAucMuWeights();

  GetInteractionConstraints();

  // sort eval_at
  std::sort(eval_at.begin(), eval_at.end());

  std::vector<std::string> new_valid;
  for (size_t i = 0; i < valid.size(); ++i) {
    if (valid[i] != data) {
      // Only push the non-training data
      new_valid.push_back(valid[i]);
    } else {
      is_provide_training_metric = true;
    }
  }
  valid = new_valid;

  if ((task == TaskType::kSaveBinary) && !save_binary) {
    Log::Info("save_binary parameter set to true because task is save_binary");
    save_binary = true;
  }

  // check for conflicts
  CheckParamConflict(params);
}

bool CheckMultiClassObjective(const std::string& objective) {
  return (objective == std::string("multiclass") || objective == std::string("multiclassova"));
}

void Config::CheckParamConflict(const std::unordered_map<std::string, std::string>& params) {
  // check if objective, metric, and num_class match
  int num_class_check = num_class;
  bool objective_type_multiclass = CheckMultiClassObjective(objective) || (objective == std::string("custom") && num_class_check > 1);

  if (objective_type_multiclass) {
    if (num_class_check <= 1) {
      Log::Fatal("Number of classes should be specified and greater than 1 for multiclass training");
    }
  } else {
    if (task == TaskType::kTrain && num_class_check != 1) {
      Log::Fatal("Number of classes must be 1 for non-multiclass training");
    }
  }
  for (std::string metric_type : metric) {
    bool metric_type_multiclass = (CheckMultiClassObjective(metric_type)
                                   || metric_type == std::string("multi_logloss")
                                   || metric_type == std::string("multi_error")
                                   || metric_type == std::string("auc_mu")
                                   || (metric_type == std::string("custom") && num_class_check > 1));
    if ((objective_type_multiclass && !metric_type_multiclass)
        || (!objective_type_multiclass && metric_type_multiclass)) {
      Log::Fatal("Multiclass objective and metrics don't match");
    }
  }

  if (num_machines > 1) {
    is_parallel = true;
  } else {
    is_parallel = false;
    tree_learner = "serial";
  }

  bool is_single_tree_learner = tree_learner == std::string("serial");

  if (is_single_tree_learner) {
    is_parallel = false;
    num_machines = 1;
  }

  if (is_single_tree_learner || tree_learner == std::string("feature")) {
    is_data_based_parallel = false;
  } else if (tree_learner == std::string("data")
             || tree_learner == std::string("voting")) {
    is_data_based_parallel = true;
    if (histogram_pool_size >= 0
        && tree_learner == std::string("data")) {
      Log::Warning("Histogram LRU queue was enabled (histogram_pool_size=%f).\n"
                   "Will disable this to reduce communication costs",
                   histogram_pool_size);
      // Change pool size to -1 (no limit) when using data parallel to reduce communication costs
      histogram_pool_size = -1;
    }
  }
  if (is_data_based_parallel) {
    if (!forcedsplits_filename.empty()) {
      Log::Fatal("Don't support forcedsplits in %s tree learner",
                 tree_learner.c_str());
    }
  }

  // max_depth defaults to -1, so max_depth>0 implies "you explicitly overrode the default"
  //
  // Changing max_depth while leaving num_leaves at its default (31) can lead to 2 undesirable situations:
  //
  //   * (0 <= max_depth <= 4) it's not possible to produce a tree with 31 leaves
  //     - this block reduces num_leaves to 2^max_depth
  //   * (max_depth > 4) 31 leaves is less than a full depth-wise tree, which might lead to underfitting
  //     - this block warns about that
  // ref: https://github.com/lightgbm-org/LightGBM/issues/2898#issuecomment-1002860601
  if (max_depth > 0 && (params.count("num_leaves") == 0 || params.at("num_leaves").empty())) {
    double full_num_leaves = std::pow(2, max_depth);
    if (full_num_leaves > num_leaves) {
      Log::Warning("Provided parameters constrain tree depth (max_depth=%d) without explicitly setting 'num_leaves'. "
                   "This can lead to underfitting. To resolve this warning, pass 'num_leaves' (<=%.0f) in params. "
                   "Alternatively, pass (max_depth=-1) and just use 'num_leaves' to constrain model complexity.",
                   max_depth,
                   full_num_leaves);
    }

    if (full_num_leaves < num_leaves) {
      // Fits in an int, and is more restrictive than the current num_leaves
      num_leaves = static_cast<int>(full_num_leaves);
    }
  }
  if (device_type == std::string("gpu")) {
    // force col-wise for gpu version
    force_col_wise = true;
    force_row_wise = false;
    if (deterministic) {
      Log::Warning("Although \"deterministic\" is set, the results ran by GPU may be non-deterministic.");
    }
    if (use_quantized_grad) {
      Log::Warning("Quantized training is not supported by GPU tree learner. Switch to full precision training.");
      use_quantized_grad = false;
    }
  } else if (device_type == std::string("cuda")) {
    // force row-wise for cuda version
    force_col_wise = false;
    force_row_wise = true;
    if (deterministic) {
      Log::Warning("Although \"deterministic\" is set, the results ran by GPU may be non-deterministic.");
    }
  }
  // linear tree learner must be serial type and run on CPU device
  if (linear_tree) {
    if (device_type != std::string("cpu") && device_type != std::string("gpu")) {
      device_type = "cpu";
      Log::Warning("Linear tree learner only works with CPU and GPU. Falling back to CPU now.");
    }
    if (tree_learner != std::string("serial")) {
      tree_learner = "serial";
      Log::Warning("Linear tree learner must be serial.");
    }
    if (zero_as_missing) {
      Log::Fatal("zero_as_missing must be false when fitting linear trees.");
    }
    if (objective == std::string("regression_l1")) {
      Log::Fatal("Cannot use regression_l1 objective when fitting linear trees.");
    }
  }
  // min_data_in_leaf must be at least 2 if path smoothing is active. This is because when the split is calculated
  // the count is calculated using the proportion of hessian in the leaf which is rounded up to nearest int, so it can
  // be 1 when there is actually no data in the leaf. In rare cases this can cause a bug because with path smoothing the
  // calculated split gain can be positive even with zero gradient and hessian.
  if (path_smooth > kEpsilon && min_data_in_leaf < 2) {
    min_data_in_leaf = 2;
    Log::Warning("min_data_in_leaf has been increased to 2 because this is required when path smoothing is active.");
  }
  if (is_parallel && (monotone_constraints_method == std::string("intermediate") || monotone_constraints_method == std::string("advanced"))) {
    // In distributed mode, local node doesn't have histograms on all features, cannot perform "intermediate" monotone constraints.
    Log::Warning("Cannot use \"intermediate\" or \"advanced\" monotone constraints in distributed learning, auto set to \"basic\" method.");
    monotone_constraints_method = "basic";
  }
  if (feature_fraction_bynode != 1.0 && (monotone_constraints_method == std::string("intermediate") || monotone_constraints_method == std::string("advanced"))) {
    // "intermediate" monotone constraints need to recompute splits. If the features are sampled when computing the
    // split initially, then the sampling needs to be recorded or done once again, which is currently not supported
    Log::Warning("Cannot use \"intermediate\" or \"advanced\" monotone constraints with feature fraction different from 1, auto set monotone constraints to \"basic\" method.");
    monotone_constraints_method = "basic";
  }
  if (max_depth > 0 && monotone_penalty >= max_depth) {
    Log::Warning("Monotone penalty greater than tree depth. Monotone features won't be used.");
  }
  if (min_data_in_leaf <= 0 && min_sum_hessian_in_leaf <= kEpsilon) {
    Log::Warning(
        "Cannot set both min_data_in_leaf and min_sum_hessian_in_leaf to 0. "
        "Will set min_data_in_leaf to 1.");
    min_data_in_leaf = 1;
  }
  if (boosting == std::string("goss")) {
    boosting = std::string("gbdt");
    data_sample_strategy = std::string("goss");
    Log::Warning("Found boosting=goss. For backwards compatibility reasons, LightGBM interprets this as boosting=gbdt, data_sample_strategy=goss."
                 "To suppress this warning, set data_sample_strategy=goss instead.");
  }

  if (bagging_by_query && data_sample_strategy != std::string("bagging")) {
    Log::Warning("bagging_by_query=true is only compatible with data_sample_strategy=bagging. Setting bagging_by_query=false.");
    bagging_by_query = false;
  }
}

std::string Config::ToString() const {
  std::stringstream str_buf;
  str_buf << "[boosting: " << boosting << "]\n";
  str_buf << "[objective: " << objective << "]\n";
  str_buf << "[metric: " << Common::Join(metric, ",") << "]\n";
  str_buf << "[tree_learner: " << tree_learner << "]\n";
  str_buf << "[device_type: " << device_type << "]\n";
  str_buf << SaveMembersToString();
  return str_buf.str();
}

const std::string Config::DumpAliases() {
  auto map = Config::parameter2aliases();
  for (auto& pair : map) {
    std::sort(pair.second.begin(), pair.second.end(), SortAlias);
  }
  std::stringstream str_buf;
  str_buf << "{\n";
  bool first = true;
  for (const auto& pair : map) {
    if (first) {
      str_buf << "   \"";
      first = false;
    } else {
      str_buf << "   , \"";
    }
    str_buf << pair.first << "\": [";
    if (pair.second.size() > 0) {
      str_buf << "\"" << CommonC::Join(pair.second, "\", \"") << "\"";
    }
    str_buf << "]\n";
  }
  str_buf << "}\n";
  return str_buf.str();
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/config_auto.cpp <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \note
 * This file is auto generated by LightGBM\.ci\parameter-generator.py from LightGBM\include\LightGBM\config.h file.
 */
#include <LightGBM/config.h>

#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {
const std::unordered_map<std::string, std::string>& Config::alias_table() {
  static std::unordered_map<std::string, std::string> aliases({
  {"config_file", "config"},
  {"task_type", "task"},
  {"objective_type", "objective"},
  {"app", "objective"},
  {"application", "objective"},
  {"loss", "objective"},
  {"boosting_type", "boosting"},
  {"boost", "boosting"},
  {"train", "data"},
  {"train_data", "data"},
  {"train_data_file", "data"},
  {"data_filename", "data"},
  {"test", "valid"},
  {"valid_data", "valid"},
  {"valid_data_file", "valid"},
  {"test_data", "valid"},
  {"test_data_file", "valid"},
  {"valid_filenames", "valid"},
  {"num_iteration", "num_iterations"},
  {"n_iter", "num_iterations"},
  {"num_tree", "num_iterations"},
  {"num_trees", "num_iterations"},
  {"num_round", "num_iterations"},
  {"num_rounds", "num_iterations"},
  {"nrounds", "num_iterations"},
  {"num_boost_round", "num_iterations"},
  {"n_estimators", "num_iterations"},
  {"max_iter", "num_iterations"},
  {"shrinkage_rate", "learning_rate"},
  {"eta", "learning_rate"},
  {"num_leaf", "num_leaves"},
  {"max_leaves", "num_leaves"},
  {"max_leaf", "num_leaves"},
  {"max_leaf_nodes", "num_leaves"},
  {"tree", "tree_learner"},
  {"tree_type", "tree_learner"},
  {"tree_learner_type", "tree_learner"},
  {"num_thread", "num_threads"},
  {"nthread", "num_threads"},
  {"nthreads", "num_threads"},
  {"n_jobs", "num_threads"},
  {"device", "device_type"},
  {"random_seed", "seed"},
  {"random_state", "seed"},
  {"hist_pool_size", "histogram_pool_size"},
  {"min_data_per_leaf", "min_data_in_leaf"},
  {"min_data", "min_data_in_leaf"},
  {"min_child_samples", "min_data_in_leaf"},
  {"min_samples_leaf", "min_data_in_leaf"},
  {"min_sum_hessian_per_leaf", "min_sum_hessian_in_leaf"},
  {"min_sum_hessian", "min_sum_hessian_in_leaf"},
  {"min_hessian", "min_sum_hessian_in_leaf"},
  {"min_child_weight", "min_sum_hessian_in_leaf"},
  {"sub_row", "bagging_fraction"},
  {"subsample", "bagging_fraction"},
  {"bagging", "bagging_fraction"},
  {"pos_sub_row", "pos_bagging_fraction"},
  {"pos_subsample", "pos_bagging_fraction"},
  {"pos_bagging", "pos_bagging_fraction"},
  {"neg_sub_row", "neg_bagging_fraction"},
  {"neg_subsample", "neg_bagging_fraction"},
  {"neg_bagging", "neg_bagging_fraction"},
  {"subsample_freq", "bagging_freq"},
  {"bagging_fraction_seed", "bagging_seed"},
  {"sub_feature", "feature_fraction"},
  {"colsample_bytree", "feature_fraction"},
  {"sub_feature_bynode", "feature_fraction_bynode"},
  {"colsample_bynode", "feature_fraction_bynode"},
  {"extra_tree", "extra_trees"},
  {"early_stopping_rounds", "early_stopping_round"},
  {"early_stopping", "early_stopping_round"},
  {"n_iter_no_change", "early_stopping_round"},
  {"max_tree_output", "max_delta_step"},
  {"max_leaf_output", "max_delta_step"},
  {"reg_alpha", "lambda_l1"},
  {"l1_regularization", "lambda_l1"},
  {"reg_lambda", "lambda_l2"},
  {"lambda", "lambda_l2"},
  {"l2_regularization", "lambda_l2"},
  {"min_split_gain", "min_gain_to_split"},
  {"rate_drop", "drop_rate"},
  {"topk", "top_k"},
  {"mc", "monotone_constraints"},
  {"monotone_constraint", "monotone_constraints"},
  {"monotonic_cst", "monotone_constraints"},
  {"monotone_constraining_method", "monotone_constraints_method"},
  {"mc_method", "monotone_constraints_method"},
  {"monotone_splits_penalty", "monotone_penalty"},
  {"ms_penalty", "monotone_penalty"},
  {"mc_penalty", "monotone_penalty"},
  {"feature_contrib", "feature_contri"},
  {"fc", "feature_contri"},
  {"fp", "feature_contri"},
  {"feature_penalty", "feature_contri"},
  {"fs", "forcedsplits_filename"},
  {"forced_splits_filename", "forcedsplits_filename"},
  {"forced_splits_file", "forcedsplits_filename"},
  {"forced_splits", "forcedsplits_filename"},
  {"verbose", "verbosity"},
  {"model_input", "input_model"},
  {"model_in", "input_model"},
  {"model_output", "output_model"},
  {"model_out", "output_model"},
  {"save_period", "snapshot_freq"},
  {"linear_trees", "linear_tree"},
  {"max_bins", "max_bin"},
  {"subsample_for_bin", "bin_construct_sample_cnt"},
  {"data_seed", "data_random_seed"},
  {"is_sparse", "is_enable_sparse"},
  {"enable_sparse", "is_enable_sparse"},
  {"sparse", "is_enable_sparse"},
  {"is_enable_bundle", "enable_bundle"},
  {"bundle", "enable_bundle"},
  {"is_pre_partition", "pre_partition"},
  {"two_round_loading", "two_round"},
  {"use_two_round_loading", "two_round"},
  {"has_header", "header"},
  {"label", "label_column"},
  {"weight", "weight_column"},
  {"group", "group_column"},
  {"group_id", "group_column"},
  {"query_column", "group_column"},
  {"query", "group_column"},
  {"query_id", "group_column"},
  {"ignore_feature", "ignore_column"},
  {"blacklist", "ignore_column"},
  {"cat_feature", "categorical_feature"},
  {"categorical_column", "categorical_feature"},
  {"cat_column", "categorical_feature"},
  {"categorical_features", "categorical_feature"},
  {"is_save_binary", "save_binary"},
  {"is_save_binary_file", "save_binary"},
  {"is_predict_raw_score", "predict_raw_score"},
  {"predict_rawscore", "predict_raw_score"},
  {"raw_score", "predict_raw_score"},
  {"is_predict_leaf_index", "predict_leaf_index"},
  {"leaf_index", "predict_leaf_index"},
  {"is_predict_contrib", "predict_contrib"},
  {"contrib", "predict_contrib"},
  {"predict_result", "output_result"},
  {"prediction_result", "output_result"},
  {"predict_name", "output_result"},
  {"prediction_name", "output_result"},
  {"pred_name", "output_result"},
  {"name_pred", "output_result"},
  {"convert_model_file", "convert_model"},
  {"num_classes", "num_class"},
  {"unbalance", "is_unbalance"},
  {"unbalanced_sets", "is_unbalance"},
  {"metrics", "metric"},
  {"metric_types", "metric"},
  {"output_freq", "metric_freq"},
  {"training_metric", "is_provide_training_metric"},
  {"is_training_metric", "is_provide_training_metric"},
  {"train_metric", "is_provide_training_metric"},
  {"ndcg_eval_at", "eval_at"},
  {"ndcg_at", "eval_at"},
  {"map_eval_at", "eval_at"},
  {"map_at", "eval_at"},
  {"num_machine", "num_machines"},
  {"local_port", "local_listen_port"},
  {"port", "local_listen_port"},
  {"machine_list_file", "machine_list_filename"},
  {"machine_list", "machine_list_filename"},
  {"mlist", "machine_list_filename"},
  {"workers", "machines"},
  {"nodes", "machines"},
  });
  return aliases;
}

const std::unordered_set<std::string>& Config::parameter_set() {
  static std::unordered_set<std::string> params({
  "config",
  "task",
  "objective",
  "boosting",
  "data_sample_strategy",
  "data",
  "valid",
  "num_iterations",
  "learning_rate",
  "num_leaves",
  "tree_learner",
  "num_threads",
  "device_type",
  "seed",
  "deterministic",
  "force_col_wise",
  "force_row_wise",
  "histogram_pool_size",
  "max_depth",
  "min_data_in_leaf",
  "min_sum_hessian_in_leaf",
  "bagging_fraction",
  "pos_bagging_fraction",
  "neg_bagging_fraction",
  "bagging_freq",
  "bagging_seed",
  "bagging_by_query",
  "feature_fraction",
  "feature_fraction_bynode",
  "feature_fraction_seed",
  "adaptive_feature_selection",
  "adaptive_feature_confidence_delta",
  "adaptive_feature_calibration_reference_count",
  "adaptive_feature_log_period",
  "extra_trees",
  "extra_seed",
  "early_stopping_round",
  "early_stopping_min_delta",
  "first_metric_only",
  "max_delta_step",
  "lambda_l1",
  "lambda_l2",
  "linear_lambda",
  "min_gain_to_split",
  "drop_rate",
  "max_drop",
  "skip_drop",
  "xgboost_dart_mode",
  "uniform_drop",
  "drop_seed",
  "top_rate",
  "other_rate",
  "min_data_per_group",
  "max_cat_threshold",
  "cat_l2",
  "cat_smooth",
  "max_cat_to_onehot",
  "top_k",
  "monotone_constraints",
  "monotone_constraints_method",
  "monotone_penalty",
  "feature_contri",
  "forcedsplits_filename",
  "refit_decay_rate",
  "cegb_tradeoff",
  "cegb_penalty_split",
  "cegb_penalty_feature_lazy",
  "cegb_penalty_feature_coupled",
  "path_smooth",
  "interaction_constraints",
  "verbosity",
  "input_model",
  "output_model",
  "saved_feature_importance_type",
  "snapshot_freq",
  "use_quantized_grad",
  "num_grad_quant_bins",
  "quant_train_renew_leaf",
  "stochastic_rounding",
  "linear_tree",
  "max_bin",
  "max_bin_by_feature",
  "min_data_in_bin",
  "bin_construct_sample_cnt",
  "data_random_seed",
  "is_enable_sparse",
  "enable_bundle",
  "use_missing",
  "zero_as_missing",
  "feature_pre_filter",
  "pre_partition",
  "two_round",
  "header",
  "label_column",
  "weight_column",
  "group_column",
  "ignore_column",
  "categorical_feature",
  "forcedbins_filename",
  "save_binary",
  "precise_float_parser",
  "parser_config_file",
  "start_iteration_predict",
  "num_iteration_predict",
  "predict_raw_score",
  "predict_leaf_index",
  "predict_contrib",
  "predict_disable_shape_check",
  "pred_early_stop",
  "pred_early_stop_freq",
  "pred_early_stop_margin",
  "output_result",
  "convert_model_language",
  "convert_model",
  "objective_seed",
  "num_class",
  "is_unbalance",
  "scale_pos_weight",
  "sigmoid",
  "boost_from_average",
  "reg_sqrt",
  "alpha",
  "fair_c",
  "poisson_max_delta_step",
  "tweedie_variance_power",
  "lambdarank_truncation_level",
  "lambdarank_norm",
  "label_gain",
  "lambdarank_position_bias_regularization",
  "metric",
  "metric_freq",
  "is_provide_training_metric",
  "eval_at",
  "multi_error_top_k",
  "auc_mu_weights",
  "num_machines",
  "local_listen_port",
  "time_out",
  "machine_list_filename",
  "machines",
  "gpu_platform_id",
  "gpu_device_id",
  "gpu_device_id_list",
  "gpu_use_dp",
  "num_gpu",
  });
  return params;
}

void Config::GetMembersFromString(const std::unordered_map<std::string, std::string>& params) {
  std::string tmp_str = "";
  GetString(params, "data", &data);

  if (GetString(params, "valid", &tmp_str)) {
    valid = Common::Split(tmp_str.c_str(), ',');
  }

  GetInt(params, "num_iterations", &num_iterations);
  CHECK_GE(num_iterations, 0);

  GetDouble(params, "learning_rate", &learning_rate);
  CHECK_GT(learning_rate, 0.0);

  GetInt(params, "num_leaves", &num_leaves);
  CHECK_GT(num_leaves, 1);
  CHECK_LE(num_leaves, 131072);

  GetInt(params, "num_threads", &num_threads);

  GetBool(params, "deterministic", &deterministic);

  GetBool(params, "force_col_wise", &force_col_wise);

  GetBool(params, "force_row_wise", &force_row_wise);

  GetDouble(params, "histogram_pool_size", &histogram_pool_size);

  GetInt(params, "max_depth", &max_depth);

  GetInt(params, "min_data_in_leaf", &min_data_in_leaf);
  CHECK_GE(min_data_in_leaf, 0);

  GetDouble(params, "min_sum_hessian_in_leaf", &min_sum_hessian_in_leaf);
  CHECK_GE(min_sum_hessian_in_leaf, 0.0);

  GetDouble(params, "bagging_fraction", &bagging_fraction);
  CHECK_GT(bagging_fraction, 0.0);
  CHECK_LE(bagging_fraction, 1.0);

  GetDouble(params, "pos_bagging_fraction", &pos_bagging_fraction);
  CHECK_GT(pos_bagging_fraction, 0.0);
  CHECK_LE(pos_bagging_fraction, 1.0);

  GetDouble(params, "neg_bagging_fraction", &neg_bagging_fraction);
  CHECK_GT(neg_bagging_fraction, 0.0);
  CHECK_LE(neg_bagging_fraction, 1.0);

  GetInt(params, "bagging_freq", &bagging_freq);

  GetInt(params, "bagging_seed", &bagging_seed);

  GetBool(params, "bagging_by_query", &bagging_by_query);

  GetDouble(params, "feature_fraction", &feature_fraction);
  CHECK_GT(feature_fraction, 0.0);
  CHECK_LE(feature_fraction, 1.0);

  GetDouble(params, "feature_fraction_bynode", &feature_fraction_bynode);
  CHECK_GT(feature_fraction_bynode, 0.0);
  CHECK_LE(feature_fraction_bynode, 1.0);

  GetInt(params, "feature_fraction_seed", &feature_fraction_seed);

  GetBool(params, "adaptive_feature_selection", &adaptive_feature_selection);

  GetDouble(params, "adaptive_feature_confidence_delta", &adaptive_feature_confidence_delta);
  CHECK_GT(adaptive_feature_confidence_delta, 0.0);
  CHECK_LT(adaptive_feature_confidence_delta, 1.0);

  GetInt(params, "adaptive_feature_calibration_reference_count", &adaptive_feature_calibration_reference_count);
  CHECK_GT(adaptive_feature_calibration_reference_count, 0);

  GetInt(params, "adaptive_feature_log_period", &adaptive_feature_log_period);
  CHECK_GE(adaptive_feature_log_period, 0);

  GetBool(params, "extra_trees", &extra_trees);

  GetInt(params, "extra_seed", &extra_seed);

  GetInt(params, "early_stopping_round", &early_stopping_round);

  GetDouble(params, "early_stopping_min_delta", &early_stopping_min_delta);
  CHECK_GE(early_stopping_min_delta, 0.0);

  GetBool(params, "first_metric_only", &first_metric_only);

  GetDouble(params, "max_delta_step", &max_delta_step);

  GetDouble(params, "lambda_l1", &lambda_l1);
  CHECK_GE(lambda_l1, 0.0);

  GetDouble(params, "lambda_l2", &lambda_l2);
  CHECK_GE(lambda_l2, 0.0);

  GetDouble(params, "linear_lambda", &linear_lambda);
  CHECK_GE(linear_lambda, 0.0);

  GetDouble(params, "min_gain_to_split", &min_gain_to_split);
  CHECK_GE(min_gain_to_split, 0.0);

  GetDouble(params, "drop_rate", &drop_rate);
  CHECK_GE(drop_rate, 0.0);
  CHECK_LE(drop_rate, 1.0);

  GetInt(params, "max_drop", &max_drop);

  GetDouble(params, "skip_drop", &skip_drop);
  CHECK_GE(skip_drop, 0.0);
  CHECK_LE(skip_drop, 1.0);

  GetBool(params, "xgboost_dart_mode", &xgboost_dart_mode);

  GetBool(params, "uniform_drop", &uniform_drop);

  GetInt(params, "drop_seed", &drop_seed);

  GetDouble(params, "top_rate", &top_rate);
  CHECK_GE(top_rate, 0.0);
  CHECK_LE(top_rate, 1.0);

  GetDouble(params, "other_rate", &other_rate);
  CHECK_GE(other_rate, 0.0);
  CHECK_LE(other_rate, 1.0);

  GetInt(params, "min_data_per_group", &min_data_per_group);
  CHECK_GT(min_data_per_group, 0);

  GetInt(params, "max_cat_threshold", &max_cat_threshold);
  CHECK_GT(max_cat_threshold, 0);

  GetDouble(params, "cat_l2", &cat_l2);
  CHECK_GE(cat_l2, 0.0);

  GetDouble(params, "cat_smooth", &cat_smooth);
  CHECK_GE(cat_smooth, 0.0);

  GetInt(params, "max_cat_to_onehot", &max_cat_to_onehot);
  CHECK_GT(max_cat_to_onehot, 0);

  GetInt(params, "top_k", &top_k);
  CHECK_GT(top_k, 0);

  if (GetString(params, "monotone_constraints", &tmp_str)) {
    monotone_constraints = Common::StringToArray<int8_t>(tmp_str, ',');
  }

  GetString(params, "monotone_constraints_method", &monotone_constraints_method);

  GetDouble(params, "monotone_penalty", &monotone_penalty);
  CHECK_GE(monotone_penalty, 0.0);

  if (GetString(params, "feature_contri", &tmp_str)) {
    feature_contri = Common::StringToArray<double>(tmp_str, ',');
  }

  GetString(params, "forcedsplits_filename", &forcedsplits_filename);

  GetDouble(params, "refit_decay_rate", &refit_decay_rate);
  CHECK_GE(refit_decay_rate, 0.0);
  CHECK_LE(refit_decay_rate, 1.0);

  GetDouble(params, "cegb_tradeoff", &cegb_tradeoff);
  CHECK_GE(cegb_tradeoff, 0.0);

  GetDouble(params, "cegb_penalty_split", &cegb_penalty_split);
  CHECK_GE(cegb_penalty_split, 0.0);

  if (GetString(params, "cegb_penalty_feature_lazy", &tmp_str)) {
    cegb_penalty_feature_lazy = Common::StringToArray<double>(tmp_str, ',');
  }

  if (GetString(params, "cegb_penalty_feature_coupled", &tmp_str)) {
    cegb_penalty_feature_coupled = Common::StringToArray<double>(tmp_str, ',');
  }

  GetDouble(params, "path_smooth", &path_smooth);
  CHECK_GE(path_smooth,  0.0);

  GetString(params, "interaction_constraints", &interaction_constraints);

  GetInt(params, "verbosity", &verbosity);

  GetString(params, "input_model", &input_model);

  GetString(params, "output_model", &output_model);

  GetInt(params, "saved_feature_importance_type", &saved_feature_importance_type);

  GetInt(params, "snapshot_freq", &snapshot_freq);

  GetBool(params, "use_quantized_grad", &use_quantized_grad);

  GetInt(params, "num_grad_quant_bins", &num_grad_quant_bins);

  GetBool(params, "quant_train_renew_leaf", &quant_train_renew_leaf);

  GetBool(params, "stochastic_rounding", &stochastic_rounding);

  GetBool(params, "linear_tree", &linear_tree);

  GetInt(params, "max_bin", &max_bin);
  CHECK_GT(max_bin, 1);

  if (GetString(params, "max_bin_by_feature", &tmp_str)) {
    max_bin_by_feature = Common::StringToArray<int32_t>(tmp_str, ',');
  }

  GetInt(params, "min_data_in_bin", &min_data_in_bin);
  CHECK_GT(min_data_in_bin, 0);

  GetInt(params, "bin_construct_sample_cnt", &bin_construct_sample_cnt);
  CHECK_GT(bin_construct_sample_cnt, 0);

  GetInt(params, "data_random_seed", &data_random_seed);

  GetBool(params, "is_enable_sparse", &is_enable_sparse);

  GetBool(params, "enable_bundle", &enable_bundle);

  GetBool(params, "use_missing", &use_missing);

  GetBool(params, "zero_as_missing", &zero_as_missing);

  GetBool(params, "feature_pre_filter", &feature_pre_filter);

  GetBool(params, "pre_partition", &pre_partition);

  GetBool(params, "two_round", &two_round);

  GetBool(params, "header", &header);

  GetString(params, "label_column", &label_column);

  GetString(params, "weight_column", &weight_column);

  GetString(params, "group_column", &group_column);

  GetString(params, "ignore_column", &ignore_column);

  GetString(params, "categorical_feature", &categorical_feature);

  GetString(params, "forcedbins_filename", &forcedbins_filename);

  GetBool(params, "save_binary", &save_binary);

  GetBool(params, "precise_float_parser", &precise_float_parser);

  GetString(params, "parser_config_file", &parser_config_file);

  GetInt(params, "start_iteration_predict", &start_iteration_predict);

  GetInt(params, "num_iteration_predict", &num_iteration_predict);

  GetBool(params, "predict_raw_score", &predict_raw_score);

  GetBool(params, "predict_leaf_index", &predict_leaf_index);

  GetBool(params, "predict_contrib", &predict_contrib);

  GetBool(params, "predict_disable_shape_check", &predict_disable_shape_check);

  GetBool(params, "pred_early_stop", &pred_early_stop);

  GetInt(params, "pred_early_stop_freq", &pred_early_stop_freq);

  GetDouble(params, "pred_early_stop_margin", &pred_early_stop_margin);

  GetString(params, "output_result", &output_result);

  GetString(params, "convert_model_language", &convert_model_language);

  GetString(params, "convert_model", &convert_model);

  GetInt(params, "objective_seed", &objective_seed);

  GetInt(params, "num_class", &num_class);
  CHECK_GT(num_class, 0);

  GetBool(params, "is_unbalance", &is_unbalance);

  GetDouble(params, "scale_pos_weight", &scale_pos_weight);
  CHECK_GT(scale_pos_weight, 0.0);

  GetDouble(params, "sigmoid", &sigmoid);
  CHECK_GT(sigmoid, 0.0);

  GetBool(params, "boost_from_average", &boost_from_average);

  GetBool(params, "reg_sqrt", &reg_sqrt);

  GetDouble(params, "alpha", &alpha);
  CHECK_GT(alpha, 0.0);

  GetDouble(params, "fair_c", &fair_c);
  CHECK_GT(fair_c, 0.0);

  GetDouble(params, "poisson_max_delta_step", &poisson_max_delta_step);
  CHECK_GT(poisson_max_delta_step, 0.0);

  GetDouble(params, "tweedie_variance_power", &tweedie_variance_power);
  CHECK_GE(tweedie_variance_power, 1.0);
  CHECK_LT(tweedie_variance_power, 2.0);

  GetInt(params, "lambdarank_truncation_level", &lambdarank_truncation_level);
  CHECK_GT(lambdarank_truncation_level, 0);

  GetBool(params, "lambdarank_norm", &lambdarank_norm);

  if (GetString(params, "label_gain", &tmp_str)) {
    label_gain = Common::StringToArray<double>(tmp_str, ',');
  }

  GetDouble(params, "lambdarank_position_bias_regularization", &lambdarank_position_bias_regularization);
  CHECK_GE(lambdarank_position_bias_regularization, 0.0);

  GetInt(params, "metric_freq", &metric_freq);
  CHECK_GT(metric_freq, 0);

  GetBool(params, "is_provide_training_metric", &is_provide_training_metric);

  if (GetString(params, "eval_at", &tmp_str)) {
    eval_at = Common::StringToArray<int>(tmp_str, ',');
  }

  GetInt(params, "multi_error_top_k", &multi_error_top_k);
  CHECK_GT(multi_error_top_k, 0);

  if (GetString(params, "auc_mu_weights", &tmp_str)) {
    auc_mu_weights = Common::StringToArray<double>(tmp_str, ',');
  }

  GetInt(params, "num_machines", &num_machines);
  CHECK_GT(num_machines, 0);

  GetInt(params, "local_listen_port", &local_listen_port);
  CHECK_GT(local_listen_port, 0);

  GetInt(params, "time_out", &time_out);
  CHECK_GT(time_out, 0);

  GetString(params, "machine_list_filename", &machine_list_filename);

  GetString(params, "machines", &machines);

  GetInt(params, "gpu_platform_id", &gpu_platform_id);

  GetInt(params, "gpu_device_id", &gpu_device_id);

  GetString(params, "gpu_device_id_list", &gpu_device_id_list);

  GetBool(params, "gpu_use_dp", &gpu_use_dp);

  GetInt(params, "num_gpu", &num_gpu);
  CHECK_GT(num_gpu, 0);
}

std::string Config::SaveMembersToString() const {
  std::stringstream str_buf;
  str_buf << "[data_sample_strategy: " << data_sample_strategy << "]\n";
  str_buf << "[data: " << data << "]\n";
  str_buf << "[valid: " << Common::Join(valid, ",") << "]\n";
  str_buf << "[num_iterations: " << num_iterations << "]\n";
  str_buf << "[learning_rate: " << learning_rate << "]\n";
  str_buf << "[num_leaves: " << num_leaves << "]\n";
  str_buf << "[num_threads: " << num_threads << "]\n";
  str_buf << "[seed: " << seed << "]\n";
  str_buf << "[deterministic: " << deterministic << "]\n";
  str_buf << "[force_col_wise: " << force_col_wise << "]\n";
  str_buf << "[force_row_wise: " << force_row_wise << "]\n";
  str_buf << "[histogram_pool_size: " << histogram_pool_size << "]\n";
  str_buf << "[max_depth: " << max_depth << "]\n";
  str_buf << "[min_data_in_leaf: " << min_data_in_leaf << "]\n";
  str_buf << "[min_sum_hessian_in_leaf: " << min_sum_hessian_in_leaf << "]\n";
  str_buf << "[bagging_fraction: " << bagging_fraction << "]\n";
  str_buf << "[pos_bagging_fraction: " << pos_bagging_fraction << "]\n";
  str_buf << "[neg_bagging_fraction: " << neg_bagging_fraction << "]\n";
  str_buf << "[bagging_freq: " << bagging_freq << "]\n";
  str_buf << "[bagging_seed: " << bagging_seed << "]\n";
  str_buf << "[bagging_by_query: " << bagging_by_query << "]\n";
  str_buf << "[feature_fraction: " << feature_fraction << "]\n";
  str_buf << "[feature_fraction_bynode: " << feature_fraction_bynode << "]\n";
  str_buf << "[feature_fraction_seed: " << feature_fraction_seed << "]\n";
  str_buf << "[adaptive_feature_selection: " << adaptive_feature_selection << "]\n";
  str_buf << "[adaptive_feature_confidence_delta: " << adaptive_feature_confidence_delta << "]\n";
  str_buf << "[adaptive_feature_calibration_reference_count: " << adaptive_feature_calibration_reference_count << "]\n";
  str_buf << "[adaptive_feature_log_period: " << adaptive_feature_log_period << "]\n";
  str_buf << "[extra_trees: " << extra_trees << "]\n";
  str_buf << "[extra_seed: " << extra_seed << "]\n";
  str_buf << "[early_stopping_round: " << early_stopping_round << "]\n";
  str_buf << "[early_stopping_min_delta: " << early_stopping_min_delta << "]\n";
  str_buf << "[first_metric_only: " << first_metric_only << "]\n";
  str_buf << "[max_delta_step: " << max_delta_step << "]\n";
  str_buf << "[lambda_l1: " << lambda_l1 << "]\n";
  str_buf << "[lambda_l2: " << lambda_l2 << "]\n";
  str_buf << "[linear_lambda: " << linear_lambda << "]\n";
  str_buf << "[min_gain_to_split: " << min_gain_to_split << "]\n";
  str_buf << "[drop_rate: " << drop_rate << "]\n";
  str_buf << "[max_drop: " << max_drop << "]\n";
  str_buf << "[skip_drop: " << skip_drop << "]\n";
  str_buf << "[xgboost_dart_mode: " << xgboost_dart_mode << "]\n";
  str_buf << "[uniform_drop: " << uniform_drop << "]\n";
  str_buf << "[drop_seed: " << drop_seed << "]\n";
  str_buf << "[top_rate: " << top_rate << "]\n";
  str_buf << "[other_rate: " << other_rate << "]\n";
  str_buf << "[min_data_per_group: " << min_data_per_group << "]\n";
  str_buf << "[max_cat_threshold: " << max_cat_threshold << "]\n";
  str_buf << "[cat_l2: " << cat_l2 << "]\n";
  str_buf << "[cat_smooth: " << cat_smooth << "]\n";
  str_buf << "[max_cat_to_onehot: " << max_cat_to_onehot << "]\n";
  str_buf << "[top_k: " << top_k << "]\n";
  str_buf << "[monotone_constraints: " << Common::Join(Common::ArrayCast<int8_t, int>(monotone_constraints), ",") << "]\n";
  str_buf << "[monotone_constraints_method: " << monotone_constraints_method << "]\n";
  str_buf << "[monotone_penalty: " << monotone_penalty << "]\n";
  str_buf << "[feature_contri: " << Common::Join(feature_contri, ",") << "]\n";
  str_buf << "[forcedsplits_filename: " << forcedsplits_filename << "]\n";
  str_buf << "[refit_decay_rate: " << refit_decay_rate << "]\n";
  str_buf << "[cegb_tradeoff: " << cegb_tradeoff << "]\n";
  str_buf << "[cegb_penalty_split: " << cegb_penalty_split << "]\n";
  str_buf << "[cegb_penalty_feature_lazy: " << Common::Join(cegb_penalty_feature_lazy, ",") << "]\n";
  str_buf << "[cegb_penalty_feature_coupled: " << Common::Join(cegb_penalty_feature_coupled, ",") << "]\n";
  str_buf << "[path_smooth: " << path_smooth << "]\n";
  str_buf << "[interaction_constraints: " << interaction_constraints << "]\n";
  str_buf << "[verbosity: " << verbosity << "]\n";
  str_buf << "[saved_feature_importance_type: " << saved_feature_importance_type << "]\n";
  str_buf << "[use_quantized_grad: " << use_quantized_grad << "]\n";
  str_buf << "[num_grad_quant_bins: " << num_grad_quant_bins << "]\n";
  str_buf << "[quant_train_renew_leaf: " << quant_train_renew_leaf << "]\n";
  str_buf << "[stochastic_rounding: " << stochastic_rounding << "]\n";
  str_buf << "[linear_tree: " << linear_tree << "]\n";
  str_buf << "[max_bin: " << max_bin << "]\n";
  str_buf << "[max_bin_by_feature: " << Common::Join(max_bin_by_feature, ",") << "]\n";
  str_buf << "[min_data_in_bin: " << min_data_in_bin << "]\n";
  str_buf << "[bin_construct_sample_cnt: " << bin_construct_sample_cnt << "]\n";
  str_buf << "[data_random_seed: " << data_random_seed << "]\n";
  str_buf << "[is_enable_sparse: " << is_enable_sparse << "]\n";
  str_buf << "[enable_bundle: " << enable_bundle << "]\n";
  str_buf << "[use_missing: " << use_missing << "]\n";
  str_buf << "[zero_as_missing: " << zero_as_missing << "]\n";
  str_buf << "[feature_pre_filter: " << feature_pre_filter << "]\n";
  str_buf << "[pre_partition: " << pre_partition << "]\n";
  str_buf << "[two_round: " << two_round << "]\n";
  str_buf << "[header: " << header << "]\n";
  str_buf << "[label_column: " << label_column << "]\n";
  str_buf << "[weight_column: " << weight_column << "]\n";
  str_buf << "[group_column: " << group_column << "]\n";
  str_buf << "[ignore_column: " << ignore_column << "]\n";
  str_buf << "[categorical_feature: " << categorical_feature << "]\n";
  str_buf << "[forcedbins_filename: " << forcedbins_filename << "]\n";
  str_buf << "[precise_float_parser: " << precise_float_parser << "]\n";
  str_buf << "[parser_config_file: " << parser_config_file << "]\n";
  str_buf << "[objective_seed: " << objective_seed << "]\n";
  str_buf << "[num_class: " << num_class << "]\n";
  str_buf << "[is_unbalance: " << is_unbalance << "]\n";
  str_buf << "[scale_pos_weight: " << scale_pos_weight << "]\n";
  str_buf << "[sigmoid: " << sigmoid << "]\n";
  str_buf << "[boost_from_average: " << boost_from_average << "]\n";
  str_buf << "[reg_sqrt: " << reg_sqrt << "]\n";
  str_buf << "[alpha: " << alpha << "]\n";
  str_buf << "[fair_c: " << fair_c << "]\n";
  str_buf << "[poisson_max_delta_step: " << poisson_max_delta_step << "]\n";
  str_buf << "[tweedie_variance_power: " << tweedie_variance_power << "]\n";
  str_buf << "[lambdarank_truncation_level: " << lambdarank_truncation_level << "]\n";
  str_buf << "[lambdarank_norm: " << lambdarank_norm << "]\n";
  str_buf << "[label_gain: " << Common::Join(label_gain, ",") << "]\n";
  str_buf << "[lambdarank_position_bias_regularization: " << lambdarank_position_bias_regularization << "]\n";
  str_buf << "[eval_at: " << Common::Join(eval_at, ",") << "]\n";
  str_buf << "[multi_error_top_k: " << multi_error_top_k << "]\n";
  str_buf << "[auc_mu_weights: " << Common::Join(auc_mu_weights, ",") << "]\n";
  str_buf << "[num_machines: " << num_machines << "]\n";
  str_buf << "[local_listen_port: " << local_listen_port << "]\n";
  str_buf << "[time_out: " << time_out << "]\n";
  str_buf << "[machine_list_filename: " << machine_list_filename << "]\n";
  str_buf << "[machines: " << machines << "]\n";
  str_buf << "[gpu_platform_id: " << gpu_platform_id << "]\n";
  str_buf << "[gpu_device_id: " << gpu_device_id << "]\n";
  str_buf << "[gpu_device_id_list: " << gpu_device_id_list << "]\n";
  str_buf << "[gpu_use_dp: " << gpu_use_dp << "]\n";
  str_buf << "[num_gpu: " << num_gpu << "]\n";
  return str_buf.str();
}

const std::unordered_map<std::string, std::vector<std::string>>& Config::parameter2aliases() {
  static std::unordered_map<std::string, std::vector<std::string>> map({
    {"config", {"config_file"}},
    {"task", {"task_type"}},
    {"objective", {"objective_type", "app", "application", "loss"}},
    {"boosting", {"boosting_type", "boost"}},
    {"data_sample_strategy", {}},
    {"data", {"train", "train_data", "train_data_file", "data_filename"}},
    {"valid", {"test", "valid_data", "valid_data_file", "test_data", "test_data_file", "valid_filenames"}},
    {"num_iterations", {"num_iteration", "n_iter", "num_tree", "num_trees", "num_round", "num_rounds", "nrounds", "num_boost_round", "n_estimators", "max_iter"}},
    {"learning_rate", {"shrinkage_rate", "eta"}},
    {"num_leaves", {"num_leaf", "max_leaves", "max_leaf", "max_leaf_nodes"}},
    {"tree_learner", {"tree", "tree_type", "tree_learner_type"}},
    {"num_threads", {"num_thread", "nthread", "nthreads", "n_jobs"}},
    {"device_type", {"device"}},
    {"seed", {"random_seed", "random_state"}},
    {"deterministic", {}},
    {"force_col_wise", {}},
    {"force_row_wise", {}},
    {"histogram_pool_size", {"hist_pool_size"}},
    {"max_depth", {}},
    {"min_data_in_leaf", {"min_data_per_leaf", "min_data", "min_child_samples", "min_samples_leaf"}},
    {"min_sum_hessian_in_leaf", {"min_sum_hessian_per_leaf", "min_sum_hessian", "min_hessian", "min_child_weight"}},
    {"bagging_fraction", {"sub_row", "subsample", "bagging"}},
    {"pos_bagging_fraction", {"pos_sub_row", "pos_subsample", "pos_bagging"}},
    {"neg_bagging_fraction", {"neg_sub_row", "neg_subsample", "neg_bagging"}},
    {"bagging_freq", {"subsample_freq"}},
    {"bagging_seed", {"bagging_fraction_seed"}},
    {"bagging_by_query", {}},
    {"feature_fraction", {"sub_feature", "colsample_bytree"}},
    {"feature_fraction_bynode", {"sub_feature_bynode", "colsample_bynode"}},
    {"feature_fraction_seed", {}},
    {"adaptive_feature_selection", {}},
    {"adaptive_feature_confidence_delta", {}},
    {"adaptive_feature_calibration_reference_count", {}},
    {"adaptive_feature_log_period", {}},
    {"extra_trees", {"extra_tree"}},
    {"extra_seed", {}},
    {"early_stopping_round", {"early_stopping_rounds", "early_stopping", "n_iter_no_change"}},
    {"early_stopping_min_delta", {}},
    {"first_metric_only", {}},
    {"max_delta_step", {"max_tree_output", "max_leaf_output"}},
    {"lambda_l1", {"reg_alpha", "l1_regularization"}},
    {"lambda_l2", {"reg_lambda", "lambda", "l2_regularization"}},
    {"linear_lambda", {}},
    {"min_gain_to_split", {"min_split_gain"}},
    {"drop_rate", {"rate_drop"}},
    {"max_drop", {}},
    {"skip_drop", {}},
    {"xgboost_dart_mode", {}},
    {"uniform_drop", {}},
    {"drop_seed", {}},
    {"top_rate", {}},
    {"other_rate", {}},
    {"min_data_per_group", {}},
    {"max_cat_threshold", {}},
    {"cat_l2", {}},
    {"cat_smooth", {}},
    {"max_cat_to_onehot", {}},
    {"top_k", {"topk"}},
    {"monotone_constraints", {"mc", "monotone_constraint", "monotonic_cst"}},
    {"monotone_constraints_method", {"monotone_constraining_method", "mc_method"}},
    {"monotone_penalty", {"monotone_splits_penalty", "ms_penalty", "mc_penalty"}},
    {"feature_contri", {"feature_contrib", "fc", "fp", "feature_penalty"}},
    {"forcedsplits_filename", {"fs", "forced_splits_filename", "forced_splits_file", "forced_splits"}},
    {"refit_decay_rate", {}},
    {"cegb_tradeoff", {}},
    {"cegb_penalty_split", {}},
    {"cegb_penalty_feature_lazy", {}},
    {"cegb_penalty_feature_coupled", {}},
    {"path_smooth", {}},
    {"interaction_constraints", {}},
    {"verbosity", {"verbose"}},
    {"input_model", {"model_input", "model_in"}},
    {"output_model", {"model_output", "model_out"}},
    {"saved_feature_importance_type", {}},
    {"snapshot_freq", {"save_period"}},
    {"use_quantized_grad", {}},
    {"num_grad_quant_bins", {}},
    {"quant_train_renew_leaf", {}},
    {"stochastic_rounding", {}},
    {"linear_tree", {"linear_trees"}},
    {"max_bin", {"max_bins"}},
    {"max_bin_by_feature", {}},
    {"min_data_in_bin", {}},
    {"bin_construct_sample_cnt", {"subsample_for_bin"}},
    {"data_random_seed", {"data_seed"}},
    {"is_enable_sparse", {"is_sparse", "enable_sparse", "sparse"}},
    {"enable_bundle", {"is_enable_bundle", "bundle"}},
    {"use_missing", {}},
    {"zero_as_missing", {}},
    {"feature_pre_filter", {}},
    {"pre_partition", {"is_pre_partition"}},
    {"two_round", {"two_round_loading", "use_two_round_loading"}},
    {"header", {"has_header"}},
    {"label_column", {"label"}},
    {"weight_column", {"weight"}},
    {"group_column", {"group", "group_id", "query_column", "query", "query_id"}},
    {"ignore_column", {"ignore_feature", "blacklist"}},
    {"categorical_feature", {"cat_feature", "categorical_column", "cat_column", "categorical_features"}},
    {"forcedbins_filename", {}},
    {"save_binary", {"is_save_binary", "is_save_binary_file"}},
    {"precise_float_parser", {}},
    {"parser_config_file", {}},
    {"start_iteration_predict", {}},
    {"num_iteration_predict", {}},
    {"predict_raw_score", {"is_predict_raw_score", "predict_rawscore", "raw_score"}},
    {"predict_leaf_index", {"is_predict_leaf_index", "leaf_index"}},
    {"predict_contrib", {"is_predict_contrib", "contrib"}},
    {"predict_disable_shape_check", {}},
    {"pred_early_stop", {}},
    {"pred_early_stop_freq", {}},
    {"pred_early_stop_margin", {}},
    {"output_result", {"predict_result", "prediction_result", "predict_name", "prediction_name", "pred_name", "name_pred"}},
    {"convert_model_language", {}},
    {"convert_model", {"convert_model_file"}},
    {"objective_seed", {}},
    {"num_class", {"num_classes"}},
    {"is_unbalance", {"unbalance", "unbalanced_sets"}},
    {"scale_pos_weight", {}},
    {"sigmoid", {}},
    {"boost_from_average", {}},
    {"reg_sqrt", {}},
    {"alpha", {}},
    {"fair_c", {}},
    {"poisson_max_delta_step", {}},
    {"tweedie_variance_power", {}},
    {"lambdarank_truncation_level", {}},
    {"lambdarank_norm", {}},
    {"label_gain", {}},
    {"lambdarank_position_bias_regularization", {}},
    {"metric", {"metrics", "metric_types"}},
    {"metric_freq", {"output_freq"}},
    {"is_provide_training_metric", {"training_metric", "is_training_metric", "train_metric"}},
    {"eval_at", {"ndcg_eval_at", "ndcg_at", "map_eval_at", "map_at"}},
    {"multi_error_top_k", {}},
    {"auc_mu_weights", {}},
    {"num_machines", {"num_machine"}},
    {"local_listen_port", {"local_port", "port"}},
    {"time_out", {}},
    {"machine_list_filename", {"machine_list_file", "machine_list", "mlist"}},
    {"machines", {"workers", "nodes"}},
    {"gpu_platform_id", {}},
    {"gpu_device_id", {}},
    {"gpu_device_id_list", {}},
    {"gpu_use_dp", {}},
    {"num_gpu", {}},
  });
  return map;
}

const std::unordered_map<std::string, std::string>& Config::ParameterTypes() {
  static std::unordered_map<std::string, std::string> map({
    {"config", "string"},
    {"objective", "string"},
    {"boosting", "string"},
    {"data_sample_strategy", "string"},
    {"data", "string"},
    {"valid", "vector<string>"},
    {"num_iterations", "int"},
    {"learning_rate", "double"},
    {"num_leaves", "int"},
    {"tree_learner", "string"},
    {"num_threads", "int"},
    {"device_type", "string"},
    {"seed", "int"},
    {"deterministic", "bool"},
    {"force_col_wise", "bool"},
    {"force_row_wise", "bool"},
    {"histogram_pool_size", "double"},
    {"max_depth", "int"},
    {"min_data_in_leaf", "int"},
    {"min_sum_hessian_in_leaf", "double"},
    {"bagging_fraction", "double"},
    {"pos_bagging_fraction", "double"},
    {"neg_bagging_fraction", "double"},
    {"bagging_freq", "int"},
    {"bagging_seed", "int"},
    {"bagging_by_query", "bool"},
    {"feature_fraction", "double"},
    {"feature_fraction_bynode", "double"},
    {"feature_fraction_seed", "int"},
    {"adaptive_feature_selection", "bool"},
    {"adaptive_feature_confidence_delta", "double"},
    {"adaptive_feature_calibration_reference_count", "int"},
    {"adaptive_feature_log_period", "int"},
    {"extra_trees", "bool"},
    {"extra_seed", "int"},
    {"early_stopping_round", "int"},
    {"early_stopping_min_delta", "double"},
    {"first_metric_only", "bool"},
    {"max_delta_step", "double"},
    {"lambda_l1", "double"},
    {"lambda_l2", "double"},
    {"linear_lambda", "double"},
    {"min_gain_to_split", "double"},
    {"drop_rate", "double"},
    {"max_drop", "int"},
    {"skip_drop", "double"},
    {"xgboost_dart_mode", "bool"},
    {"uniform_drop", "bool"},
    {"drop_seed", "int"},
    {"top_rate", "double"},
    {"other_rate", "double"},
    {"min_data_per_group", "int"},
    {"max_cat_threshold", "int"},
    {"cat_l2", "double"},
    {"cat_smooth", "double"},
    {"max_cat_to_onehot", "int"},
    {"top_k", "int"},
    {"monotone_constraints", "vector<int>"},
    {"monotone_constraints_method", "string"},
    {"monotone_penalty", "double"},
    {"feature_contri", "vector<double>"},
    {"forcedsplits_filename", "string"},
    {"refit_decay_rate", "double"},
    {"cegb_tradeoff", "double"},
    {"cegb_penalty_split", "double"},
    {"cegb_penalty_feature_lazy", "vector<double>"},
    {"cegb_penalty_feature_coupled", "vector<double>"},
    {"path_smooth", "double"},
    {"interaction_constraints", "vector<vector<int>>"},
    {"verbosity", "int"},
    {"input_model", "string"},
    {"output_model", "string"},
    {"saved_feature_importance_type", "int"},
    {"snapshot_freq", "int"},
    {"use_quantized_grad", "bool"},
    {"num_grad_quant_bins", "int"},
    {"quant_train_renew_leaf", "bool"},
    {"stochastic_rounding", "bool"},
    {"linear_tree", "bool"},
    {"max_bin", "int"},
    {"max_bin_by_feature", "vector<int>"},
    {"min_data_in_bin", "int"},
    {"bin_construct_sample_cnt", "int"},
    {"data_random_seed", "int"},
    {"is_enable_sparse", "bool"},
    {"enable_bundle", "bool"},
    {"use_missing", "bool"},
    {"zero_as_missing", "bool"},
    {"feature_pre_filter", "bool"},
    {"pre_partition", "bool"},
    {"two_round", "bool"},
    {"header", "bool"},
    {"label_column", "string"},
    {"weight_column", "string"},
    {"group_column", "string"},
    {"ignore_column", "vector<int>"},
    {"categorical_feature", "vector<int>"},
    {"forcedbins_filename", "string"},
    {"save_binary", "bool"},
    {"precise_float_parser", "bool"},
    {"parser_config_file", "string"},
    {"start_iteration_predict", "int"},
    {"num_iteration_predict", "int"},
    {"predict_raw_score", "bool"},
    {"predict_leaf_index", "bool"},
    {"predict_contrib", "bool"},
    {"predict_disable_shape_check", "bool"},
    {"pred_early_stop", "bool"},
    {"pred_early_stop_freq", "int"},
    {"pred_early_stop_margin", "double"},
    {"output_result", "string"},
    {"convert_model_language", "string"},
    {"convert_model", "string"},
    {"objective_seed", "int"},
    {"num_class", "int"},
    {"is_unbalance", "bool"},
    {"scale_pos_weight", "double"},
    {"sigmoid", "double"},
    {"boost_from_average", "bool"},
    {"reg_sqrt", "bool"},
    {"alpha", "double"},
    {"fair_c", "double"},
    {"poisson_max_delta_step", "double"},
    {"tweedie_variance_power", "double"},
    {"lambdarank_truncation_level", "int"},
    {"lambdarank_norm", "bool"},
    {"label_gain", "vector<double>"},
    {"lambdarank_position_bias_regularization", "double"},
    {"metric", "vector<string>"},
    {"metric_freq", "int"},
    {"is_provide_training_metric", "bool"},
    {"eval_at", "vector<int>"},
    {"multi_error_top_k", "int"},
    {"auc_mu_weights", "vector<double>"},
    {"num_machines", "int"},
    {"local_listen_port", "int"},
    {"time_out", "int"},
    {"machine_list_filename", "string"},
    {"machines", "string"},
    {"gpu_platform_id", "int"},
    {"gpu_device_id", "int"},
    {"gpu_device_id_list", "string"},
    {"gpu_use_dp", "bool"},
    {"num_gpu", "int"},
  });
  return map;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/cuda/cuda_column_data.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>

#include <cstdint>
#include <vector>

namespace LightGBM {

CUDAColumnData::CUDAColumnData(const data_size_t num_data, const int gpu_device_id) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = num_data;
  gpu_device_id_ = gpu_device_id >= 0 ? gpu_device_id : 0;
  SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
  data_by_column_.clear();
}

CUDAColumnData::~CUDAColumnData() {}

template <bool IS_SPARSE, bool IS_4BIT, typename BIN_TYPE>
void CUDAColumnData::InitOneColumnData(const void* in_column_data, BinIterator* bin_iterator, CUDAVector<uint8_t>* out_column_data_pointer) {
  CUDAVector<BIN_TYPE> cuda_column_data;
  if (!IS_SPARSE) {
    if (IS_4BIT) {
      std::vector<BIN_TYPE> expanded_column_data(num_data_, 0);
      const BIN_TYPE* in_column_data_reintrepreted = reinterpret_cast<const BIN_TYPE*>(in_column_data);
      for (data_size_t i = 0; i < num_data_; ++i) {
        expanded_column_data[i] = static_cast<BIN_TYPE>((in_column_data_reintrepreted[i >> 1] >> ((i & 1) << 2)) & 0xf);
      }
      cuda_column_data.InitFromHostVector(expanded_column_data);
    } else {
      cuda_column_data.InitFromHostMemory(reinterpret_cast<const BIN_TYPE*>(in_column_data), static_cast<size_t>(num_data_));
    }
  } else {
    // need to iterate bin iterator
    std::vector<BIN_TYPE> expanded_column_data(num_data_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      expanded_column_data[i] = static_cast<BIN_TYPE>(bin_iterator->RawGet(i));
    }
    cuda_column_data.InitFromHostVector(expanded_column_data);
  }
  out_column_data_pointer->MoveFrom(cuda_column_data, sizeof(BIN_TYPE) * cuda_column_data.Size());
}

void CUDAColumnData::Init(const int num_columns,
                          const std::vector<const void*>& column_data,
                          const std::vector<BinIterator*>& column_bin_iterator,
                          const std::vector<uint8_t>& column_bit_type,
                          const std::vector<uint32_t>& feature_max_bin,
                          const std::vector<uint32_t>& feature_min_bin,
                          const std::vector<uint32_t>& feature_offset,
                          const std::vector<uint32_t>& feature_most_freq_bin,
                          const std::vector<uint32_t>& feature_default_bin,
                          const std::vector<uint8_t>& feature_missing_is_zero,
                          const std::vector<uint8_t>& feature_missing_is_na,
                          const std::vector<uint8_t>& feature_mfb_is_zero,
                          const std::vector<uint8_t>& feature_mfb_is_na,
                          const std::vector<int>& feature_to_column) {
  num_columns_ = num_columns;
  column_bit_type_ = column_bit_type;
  feature_max_bin_ = feature_max_bin;
  feature_min_bin_ = feature_min_bin;
  feature_offset_ = feature_offset;
  feature_most_freq_bin_ = feature_most_freq_bin;
  feature_default_bin_ = feature_default_bin;
  feature_missing_is_zero_ = feature_missing_is_zero;
  feature_missing_is_na_ = feature_missing_is_na;
  feature_mfb_is_zero_ = feature_mfb_is_zero;
  feature_mfb_is_na_ = feature_mfb_is_na;
  for (int column_index = 0; column_index < num_columns_; ++column_index) {
    data_by_column_.emplace_back(new CUDAVector<uint8_t>());
  }
  OMP_INIT_EX();
  #pragma omp parallel num_threads(num_threads_)
  {
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
    #pragma omp for schedule(static)
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      OMP_LOOP_EX_BEGIN();
      const int8_t bit_type = column_bit_type[column_index];
      if (column_data[column_index] != nullptr) {
        // is dense column
        if (bit_type == 4) {
          column_bit_type_[column_index] = 8;
          InitOneColumnData<false, true, uint8_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 8) {
          InitOneColumnData<false, false, uint8_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 16) {
          InitOneColumnData<false, false, uint16_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 32) {
          InitOneColumnData<false, false, uint32_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else {
          Log::Fatal("Unknown column bit type %d", bit_type);
        }
      } else {
        // is sparse column
        if (bit_type == 8) {
          InitOneColumnData<true, false, uint8_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else if (bit_type == 16) {
          InitOneColumnData<true, false, uint16_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else if (bit_type == 32) {
          InitOneColumnData<true, false, uint32_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else {
          Log::Fatal("Unknown column bit type %d", bit_type);
        }
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  feature_to_column_ = feature_to_column;
  cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
  InitColumnMetaInfo();
}

void CUDAColumnData::CopySubrow(
  const CUDAColumnData* full_set,
  const data_size_t* used_indices,
  const data_size_t num_used_indices) {
  num_threads_ = full_set->num_threads_;
  num_columns_ = full_set->num_columns_;
  column_bit_type_ = full_set->column_bit_type_;
  feature_min_bin_ = full_set->feature_min_bin_;
  feature_max_bin_ = full_set->feature_max_bin_;
  feature_offset_ = full_set->feature_offset_;
  feature_most_freq_bin_ = full_set->feature_most_freq_bin_;
  feature_default_bin_ = full_set->feature_default_bin_;
  feature_missing_is_zero_ = full_set->feature_missing_is_zero_;
  feature_missing_is_na_ = full_set->feature_missing_is_na_;
  feature_mfb_is_zero_ = full_set->feature_mfb_is_zero_;
  feature_mfb_is_na_ = full_set->feature_mfb_is_na_;
  feature_to_column_ = full_set->feature_to_column_;
  if (cuda_used_indices_.Size() == 0) {
    // initialize the subset cuda column data
    const size_t num_used_indices_size = static_cast<size_t>(num_used_indices);
    cuda_used_indices_.Resize(num_used_indices_size);
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      data_by_column_.emplace_back(new CUDAVector<uint8_t>());
    }
    OMP_INIT_EX();
    #pragma omp parallel num_threads(num_threads_)
    {
      SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
      #pragma omp for schedule(static)
      for (int column_index = 0; column_index < num_columns_; ++column_index) {
        OMP_LOOP_EX_BEGIN();
        const uint8_t bit_type = column_bit_type_[column_index];
        if (bit_type == 8) {
          CUDAVector<uint8_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint8_t) * column_data.Size());
        } else if (bit_type == 16) {
          CUDAVector<uint16_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint16_t) * column_data.Size());
        } else if (bit_type == 32) {
          CUDAVector<uint32_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint32_t) * column_data.Size());
        }
        OMP_LOOP_EX_END();
      }
    }
    OMP_THROW_EX();
    cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
    InitColumnMetaInfo();
    cur_subset_buffer_size_ = num_used_indices;
  } else {
    if (num_used_indices > cur_subset_buffer_size_) {
      ResizeWhenCopySubrow(num_used_indices);
      cur_subset_buffer_size_ = num_used_indices;
    }
  }
  cuda_used_indices_.InitFromHostMemory(used_indices, static_cast<size_t>(num_used_indices));
  num_used_indices_ = num_used_indices;
  LaunchCopySubrowKernel(full_set->cuda_data_by_column());
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAColumnData::ResizeWhenCopySubrow(const data_size_t num_used_indices) {
  const size_t num_used_indices_size = static_cast<size_t>(num_used_indices);
  cuda_used_indices_.Resize(num_used_indices_size);
  OMP_INIT_EX();
  #pragma omp parallel num_threads(num_threads_)
  {
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
    #pragma omp for schedule(static)
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      OMP_LOOP_EX_BEGIN();
      const uint8_t bit_type = column_bit_type_[column_index];
      if (bit_type == 8) {
        data_by_column_[column_index]->Resize(sizeof(uint8_t) * num_used_indices_size);
      } else if (bit_type == 16) {
        data_by_column_[column_index]->Resize(sizeof(uint16_t) * num_used_indices_size);
      } else if (bit_type == 32) {
        data_by_column_[column_index]->Resize(sizeof(uint32_t) * num_used_indices_size);
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
}

void CUDAColumnData::InitColumnMetaInfo() {
  cuda_column_bit_type_.InitFromHostVector(column_bit_type_);
  cuda_feature_max_bin_.InitFromHostVector(feature_max_bin_);
  cuda_feature_min_bin_.InitFromHostVector(feature_min_bin_);
  cuda_feature_offset_.InitFromHostVector(feature_offset_);
  cuda_feature_most_freq_bin_.InitFromHostVector(feature_most_freq_bin_);
  cuda_feature_default_bin_.InitFromHostVector(feature_default_bin_);
  cuda_feature_missing_is_zero_.InitFromHostVector(feature_missing_is_zero_);
  cuda_feature_missing_is_na_.InitFromHostVector(feature_missing_is_na_);
  cuda_feature_mfb_is_zero_.InitFromHostVector(feature_mfb_is_zero_);
  cuda_feature_mfb_is_na_.InitFromHostVector(feature_mfb_is_na_);
  cuda_feature_to_column_.InitFromHostVector(feature_to_column_);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/cuda/cuda_column_data.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */


#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>

#define COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA (1024)

namespace LightGBM {

__global__ void CopySubrowKernel_ColumnData(
  uint8_t* const* in_cuda_data_by_column,
  const uint8_t* cuda_column_bit_type,
  const data_size_t* cuda_used_indices,
  const data_size_t num_used_indices,
  const int num_column,
  uint8_t** out_cuda_data_by_column) {
  const data_size_t local_data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (local_data_index < num_used_indices) {
    for (int column_index = 0; column_index < num_column; ++column_index) {
      const uint8_t* in_column_data = in_cuda_data_by_column[column_index];
      uint8_t* out_column_data = out_cuda_data_by_column[column_index];
      const uint8_t bit_type = cuda_column_bit_type[column_index];
      if (bit_type == 8) {
        const uint8_t* true_in_column_data = reinterpret_cast<const uint8_t*>(in_column_data);
        uint8_t* true_out_column_data = reinterpret_cast<uint8_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      } else if (bit_type == 16) {
        const uint16_t* true_in_column_data = reinterpret_cast<const uint16_t*>(in_column_data);
        uint16_t* true_out_column_data = reinterpret_cast<uint16_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      } else if (bit_type == 32) {
        const uint32_t* true_in_column_data = reinterpret_cast<const uint32_t*>(in_column_data);
        uint32_t* true_out_column_data = reinterpret_cast<uint32_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      }
    }
  }
}

void CUDAColumnData::LaunchCopySubrowKernel(uint8_t* const* in_cuda_data_by_column) {
  const int num_blocks = (num_used_indices_ + COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA - 1) / COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA;
  CopySubrowKernel_ColumnData<<<num_blocks, COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA>>>(
    in_cuda_data_by_column,
    cuda_column_bit_type_.RawData(),
    cuda_used_indices_.RawData(),
    num_used_indices_,
    num_columns_,
    cuda_data_by_column_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/cuda/cuda_metadata.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metadata.hpp>

#include <vector>

namespace LightGBM {

CUDAMetadata::CUDAMetadata(const int gpu_device_id) {
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
}

CUDAMetadata::~CUDAMetadata() {}

void CUDAMetadata::Init(const std::vector<label_t>& label,
                        const std::vector<label_t>& weight,
                        const std::vector<data_size_t>& query_boundaries,
                        const std::vector<label_t>& query_weights,
                        const std::vector<double>& init_score) {
  if (label.size() == 0) {
    cuda_label_.Clear();
  } else {
    cuda_label_.InitFromHostVector(label);
  }
  if (weight.size() == 0) {
    cuda_weights_.Clear();
  } else {
    cuda_weights_.InitFromHostVector(weight);
  }
  if (query_boundaries.size() == 0) {
    cuda_query_boundaries_.Clear();
  } else {
    cuda_query_boundaries_.InitFromHostVector(query_boundaries);
  }
  if (query_weights.size() == 0) {
    cuda_query_weights_.Clear();
  } else {
    cuda_query_weights_.InitFromHostVector(query_weights);
  }
  if (init_score.size() == 0) {
    cuda_init_score_.Clear();
  } else {
    cuda_init_score_.InitFromHostVector(init_score);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAMetadata::SetLabel(const label_t* label, data_size_t len) {
  cuda_label_.InitFromHostMemory(label, static_cast<size_t>(len));
}

void CUDAMetadata::SetWeights(const label_t* weights, data_size_t len) {
  cuda_weights_.InitFromHostMemory(weights, static_cast<size_t>(len));
}

void CUDAMetadata::SetQuery(const data_size_t* query_boundaries, const label_t* query_weights, data_size_t num_queries) {
  cuda_query_boundaries_.InitFromHostMemory(query_boundaries, static_cast<size_t>(num_queries) + 1);
  if (query_weights != nullptr) {
    cuda_query_weights_.InitFromHostMemory(query_weights, static_cast<size_t>(num_queries));
  }
}

void CUDAMetadata::SetInitScore(const double* init_score, data_size_t len) {
  cuda_init_score_.InitFromHostMemory(init_score, len);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/cuda/cuda_row_data.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_row_data.hpp>

#include <vector>

namespace LightGBM {

CUDARowData::CUDARowData(const Dataset* train_data,
                         const TrainingShareStates* train_share_state,
                         const int gpu_device_id,
                         const bool gpu_use_dp):
gpu_device_id_(gpu_device_id),
gpu_use_dp_(gpu_use_dp) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = train_data->num_data();
  const auto& feature_hist_offsets = train_share_state->feature_hist_offsets();
  if (gpu_use_dp_) {
    shared_hist_size_ = DP_SHARED_HIST_SIZE;
  } else {
    shared_hist_size_ = SP_SHARED_HIST_SIZE;
  }
  if (feature_hist_offsets.empty()) {
    num_total_bin_ = 0;
  } else {
    num_total_bin_ = static_cast<int>(feature_hist_offsets.back());
  }
  num_feature_group_ = train_data->num_feature_groups();
  num_feature_ = train_data->num_features();
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
}

CUDARowData::~CUDARowData() {}

void CUDARowData::Init(const Dataset* train_data, TrainingShareStates* train_share_state) {
  if (num_feature_ == 0) {
    return;
  }
  DivideCUDAFeatureGroups(train_data, train_share_state);
  bit_type_ = 0;
  size_t total_size = 0;
  const void* host_row_ptr = nullptr;
  row_ptr_bit_type_ = 0;
  const void* host_data = train_share_state->GetRowWiseData(&bit_type_, &total_size, &is_sparse_, &host_row_ptr, &row_ptr_bit_type_);
  if (bit_type_ == 8) {
    if (!is_sparse_) {
      std::vector<uint8_t> partitioned_data;
      GetDenseDataPartitioned<uint8_t>(reinterpret_cast<const uint8_t*>(host_data), &partitioned_data);
      cuda_data_uint8_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint8_t, uint16_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint8_t, uint32_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint8_t, uint64_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else if (bit_type_ == 16) {
    if (!is_sparse_) {
      std::vector<uint16_t> partitioned_data;
      GetDenseDataPartitioned<uint16_t>(reinterpret_cast<const uint16_t*>(host_data), &partitioned_data);
      cuda_data_uint16_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint16_t, uint16_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint16_t, uint32_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint16_t, uint64_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else if (bit_type_ == 32) {
    if (!is_sparse_) {
      std::vector<uint32_t> partitioned_data;
      GetDenseDataPartitioned<uint32_t>(reinterpret_cast<const uint32_t*>(host_data), &partitioned_data);
      cuda_data_uint32_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint32_t, uint16_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint32_t, uint32_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint32_t, uint64_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else {
    Log::Fatal("Unknown bit type = %d", bit_type_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDARowData::DivideCUDAFeatureGroups(const Dataset* train_data, TrainingShareStates* share_state) {
  const uint32_t max_num_bin_per_partition = shared_hist_size_ / 2;
  const std::vector<uint32_t>& column_hist_offsets = share_state->column_hist_offsets();
  std::vector<int> feature_group_num_feature_offsets;
  int offsets = 0;
  int prev_group_index = -1;
  for (int feature_index = 0; feature_index < num_feature_; ++feature_index) {
    const int feature_group_index = train_data->Feature2Group(feature_index);
    if (prev_group_index == -1 || feature_group_index != prev_group_index) {
      feature_group_num_feature_offsets.emplace_back(offsets);
      prev_group_index = feature_group_index;
    }
    ++offsets;
  }
  CHECK_EQ(offsets, num_feature_);
  feature_group_num_feature_offsets.emplace_back(offsets);

  uint32_t start_hist_offset = 0;
  feature_partition_column_index_offsets_.clear();
  column_hist_offsets_.clear();
  partition_hist_offsets_.clear();
  feature_partition_column_index_offsets_.emplace_back(0);
  partition_hist_offsets_.emplace_back(0);
  const int num_feature_groups = train_data->num_feature_groups();
  int column_index = 0;
  num_feature_partitions_ = 0;
  large_bin_partitions_.clear();
  small_bin_partitions_.clear();
  for (int feature_group_index = 0; feature_group_index < num_feature_groups; ++feature_group_index) {
    if (!train_data->IsMultiGroup(feature_group_index)) {
      const uint32_t column_feature_hist_start = column_hist_offsets[column_index];
      const uint32_t column_feature_hist_end = column_hist_offsets[column_index + 1];
      const uint32_t num_bin_in_dense_group = column_feature_hist_end - column_feature_hist_start;

      // if one column has too many bins, use a separate partition for that column
      if (num_bin_in_dense_group > max_num_bin_per_partition) {
        feature_partition_column_index_offsets_.emplace_back(column_index + 1);
        start_hist_offset = column_feature_hist_end;
        partition_hist_offsets_.emplace_back(start_hist_offset);
        large_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
        column_hist_offsets_.emplace_back(0);
        ++column_index;
        continue;
      }

      // try if adding this column exceed the maximum number per partition
      const uint32_t cur_hist_num_bin = column_feature_hist_end - start_hist_offset;
      if (cur_hist_num_bin > max_num_bin_per_partition) {
        feature_partition_column_index_offsets_.emplace_back(column_index);
        start_hist_offset = column_feature_hist_start;
        partition_hist_offsets_.emplace_back(start_hist_offset);
        small_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
      }
      column_hist_offsets_.emplace_back(column_hist_offsets[column_index] - start_hist_offset);
      if (feature_group_index == num_feature_groups - 1) {
        feature_partition_column_index_offsets_.emplace_back(column_index + 1);
        partition_hist_offsets_.emplace_back(column_hist_offsets.back());
        small_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
      }
      ++column_index;
    } else {
      const int group_feature_index_start = feature_group_num_feature_offsets[feature_group_index];
      const int num_feature_in_group = feature_group_num_feature_offsets[feature_group_index + 1] - group_feature_index_start;
      for (int sub_feature_index = 0; sub_feature_index < num_feature_in_group; ++sub_feature_index) {
        const int feature_index = group_feature_index_start + sub_feature_index;
        const uint32_t column_feature_hist_start = column_hist_offsets[column_index];
        const uint32_t column_feature_hist_end = column_hist_offsets[column_index + 1];
        const uint32_t num_bin_in_dense_group = column_feature_hist_end - column_feature_hist_start;

        // if one column has too many bins, use a separate partition for that column
        if (num_bin_in_dense_group > max_num_bin_per_partition) {
          feature_partition_column_index_offsets_.emplace_back(column_index + 1);
          start_hist_offset = column_feature_hist_end;
          partition_hist_offsets_.emplace_back(start_hist_offset);
          large_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
          column_hist_offsets_.emplace_back(0);
          ++column_index;
          continue;
        }

        // try if adding this column exceed the maximum number per partition
        const uint32_t cur_hist_num_bin = column_feature_hist_end - start_hist_offset;
        if (cur_hist_num_bin > max_num_bin_per_partition) {
          feature_partition_column_index_offsets_.emplace_back(column_index);
          start_hist_offset = column_feature_hist_start;
          partition_hist_offsets_.emplace_back(start_hist_offset);
          small_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
        }
        column_hist_offsets_.emplace_back(column_hist_offsets[column_index] - start_hist_offset);
        if (feature_group_index == num_feature_groups - 1 && sub_feature_index == num_feature_in_group - 1) {
          CHECK_EQ(feature_index, num_feature_ - 1);
          feature_partition_column_index_offsets_.emplace_back(column_index + 1);
          partition_hist_offsets_.emplace_back(column_hist_offsets.back());
          small_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
        }
        ++column_index;
      }
    }
  }
  column_hist_offsets_.emplace_back(column_hist_offsets.back() - start_hist_offset);
  max_num_column_per_partition_ = 0;
  for (size_t i = 0; i < feature_partition_column_index_offsets_.size() - 1; ++i) {
    const int num_column = feature_partition_column_index_offsets_[i + 1] - feature_partition_column_index_offsets_[i];
    if (num_column > max_num_column_per_partition_) {
      max_num_column_per_partition_ = num_column;
    }
  }

  cuda_feature_partition_column_index_offsets_.InitFromHostVector(feature_partition_column_index_offsets_);
  cuda_column_hist_offsets_.InitFromHostVector(column_hist_offsets_);
  cuda_partition_hist_offsets_.InitFromHostVector(partition_hist_offsets_);
}

template <typename BIN_TYPE>
void CUDARowData::GetDenseDataPartitioned(const BIN_TYPE* row_wise_data, std::vector<BIN_TYPE>* partitioned_data) {
  const int num_total_columns = feature_partition_column_index_offsets_.back();
  partitioned_data->resize(static_cast<size_t>(num_total_columns) * static_cast<size_t>(num_data_), 0);
  BIN_TYPE* out_data = partitioned_data->data();
  Threading::For<data_size_t>(0, num_data_, 512,
    [this, num_total_columns, row_wise_data, out_data] (int /*thread_index*/, data_size_t start, data_size_t end) {
      for (size_t i = 0; i < feature_partition_column_index_offsets_.size() - 1; ++i) {
        const int num_prev_columns = static_cast<int>(feature_partition_column_index_offsets_[i]);
        const size_t offset = static_cast<size_t>(num_data_) * static_cast<size_t>(num_prev_columns);
        const int partition_column_start = feature_partition_column_index_offsets_[i];
        const int partition_column_end = feature_partition_column_index_offsets_[i + 1];
        const int num_columns_in_cur_partition = partition_column_end - partition_column_start;
        for (data_size_t data_index = start; data_index < end; ++data_index) {
          const size_t data_offset = offset + static_cast<size_t>(data_index) * num_columns_in_cur_partition;
          const size_t read_data_offset = static_cast<size_t>(data_index) * num_total_columns;
          for (int column_index = 0; column_index < num_columns_in_cur_partition; ++column_index) {
            const size_t true_column_index = read_data_offset + column_index + partition_column_start;
            const BIN_TYPE bin = row_wise_data[true_column_index];
            out_data[data_offset + column_index] = bin;
          }
        }
      }
    });
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE>
void CUDARowData::GetSparseDataPartitioned(
  const BIN_TYPE* row_wise_data,
  const DATA_PTR_TYPE* row_ptr,
  std::vector<std::vector<BIN_TYPE>>* partitioned_data,
  std::vector<std::vector<DATA_PTR_TYPE>>* partitioned_row_ptr,
  std::vector<DATA_PTR_TYPE>* partition_ptr) {
  const int num_partitions = static_cast<int>(feature_partition_column_index_offsets_.size()) - 1;
  partitioned_data->resize(num_partitions);
  partitioned_row_ptr->resize(num_partitions);
  std::vector<int> thread_max_elements_per_row(num_threads_, 0);
  Threading::For<int>(0, num_partitions, 1,
    [partitioned_data, partitioned_row_ptr, row_ptr, row_wise_data, &thread_max_elements_per_row, this] (int thread_index, int start, int end) {
      for (int partition_index = start; partition_index < end; ++partition_index) {
        std::vector<BIN_TYPE>& data_for_this_partition = partitioned_data->at(partition_index);
        std::vector<DATA_PTR_TYPE>& row_ptr_for_this_partition = partitioned_row_ptr->at(partition_index);
        const int partition_hist_start = partition_hist_offsets_[partition_index];
        const int partition_hist_end = partition_hist_offsets_[partition_index + 1];
        DATA_PTR_TYPE offset = 0;
        row_ptr_for_this_partition.clear();
        data_for_this_partition.clear();
        row_ptr_for_this_partition.emplace_back(offset);
        for (data_size_t data_index = 0; data_index < num_data_; ++data_index) {
          const DATA_PTR_TYPE row_start = row_ptr[data_index];
          const DATA_PTR_TYPE row_end = row_ptr[data_index + 1];
          const BIN_TYPE* row_data_start = row_wise_data + row_start;
          const BIN_TYPE* row_data_end = row_wise_data + row_end;
          const size_t partition_start_in_row = std::lower_bound(row_data_start, row_data_end, partition_hist_start) - row_data_start;
          const size_t partition_end_in_row = std::lower_bound(row_data_start, row_data_end, partition_hist_end) - row_data_start;
          for (size_t pos = partition_start_in_row; pos < partition_end_in_row; ++pos) {
            const BIN_TYPE bin = row_data_start[pos];
            CHECK_GE(bin, static_cast<BIN_TYPE>(partition_hist_start));
            data_for_this_partition.emplace_back(bin - partition_hist_start);
          }
          CHECK_GE(partition_end_in_row, partition_start_in_row);
          const data_size_t num_elements_in_row = partition_end_in_row - partition_start_in_row;
          offset += static_cast<DATA_PTR_TYPE>(num_elements_in_row);
          row_ptr_for_this_partition.emplace_back(offset);
          if (num_elements_in_row > thread_max_elements_per_row[thread_index]) {
            thread_max_elements_per_row[thread_index] = num_elements_in_row;
          }
        }
      }
    });
  partition_ptr->clear();
  DATA_PTR_TYPE offset = 0;
  partition_ptr->emplace_back(offset);
  for (size_t i = 0; i < partitioned_row_ptr->size(); ++i) {
    offset += partitioned_row_ptr->at(i).back();
    partition_ptr->emplace_back(offset);
  }
  max_num_column_per_partition_ = 0;
  for (int thread_index = 0; thread_index < num_threads_; ++thread_index) {
    if (thread_max_elements_per_row[thread_index] > max_num_column_per_partition_) {
      max_num_column_per_partition_ = thread_max_elements_per_row[thread_index];
    }
  }
}

template <typename BIN_TYPE, typename ROW_PTR_TYPE>
void CUDARowData::InitSparseData(const BIN_TYPE* host_data,
                                 const ROW_PTR_TYPE* host_row_ptr,
                                 CUDAVector<BIN_TYPE>* cuda_data,
                                 CUDAVector<ROW_PTR_TYPE>* cuda_row_ptr,
                                 CUDAVector<ROW_PTR_TYPE>* cuda_partition_ptr) {
  std::vector<std::vector<BIN_TYPE>> partitioned_data;
  std::vector<std::vector<ROW_PTR_TYPE>> partitioned_data_ptr;
  std::vector<ROW_PTR_TYPE> partition_ptr;
  GetSparseDataPartitioned<BIN_TYPE, ROW_PTR_TYPE>(host_data, host_row_ptr, &partitioned_data, &partitioned_data_ptr, &partition_ptr);
  cuda_partition_ptr->InitFromHostVector(partition_ptr);
  cuda_data->Resize(partition_ptr.back());
  cuda_row_ptr->Resize((num_data_ + 1) * partitioned_data_ptr.size());
  for (size_t i = 0; i < partitioned_data.size(); ++i) {
    const std::vector<ROW_PTR_TYPE>& data_ptr_for_this_partition = partitioned_data_ptr[i];
    const std::vector<BIN_TYPE>& data_for_this_partition = partitioned_data[i];
    CopyFromHostToCUDADevice<BIN_TYPE>(cuda_data->RawData() + partition_ptr[i], data_for_this_partition.data(), data_for_this_partition.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<ROW_PTR_TYPE>(cuda_row_ptr->RawData() + i * (num_data_ + 1), data_ptr_for_this_partition.data(), data_ptr_for_this_partition.size(), __FILE__, __LINE__);
  }
}

template <typename BIN_TYPE>
const BIN_TYPE* CUDARowData::GetBin() const {
  if (bit_type_ == 8) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint8_t_.RawData());
  } else if (bit_type_ == 16) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint16_t_.RawData());
  } else if (bit_type_ == 32) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint32_t_.RawData());
  } else {
    Log::Fatal("Unknown bit_type %d for GetBin.", bit_type_);
  }
}

template const uint8_t* CUDARowData::GetBin<uint8_t>() const;

template const uint16_t* CUDARowData::GetBin<uint16_t>() const;

template const uint32_t* CUDARowData::GetBin<uint32_t>() const;

template <typename PTR_TYPE>
const PTR_TYPE* CUDARowData::GetRowPtr() const {
  if (row_ptr_bit_type_ == 16) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint16_t_.RawData());
  } else if (row_ptr_bit_type_ == 32) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint32_t_.RawData());
  } else if (row_ptr_bit_type_ == 64) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint64_t_.RawData());
  } else {
    Log::Fatal("Unknown row_ptr_bit_type = %d for GetRowPtr.", row_ptr_bit_type_);
  }
}

template const uint16_t* CUDARowData::GetRowPtr<uint16_t>() const;

template const uint32_t* CUDARowData::GetRowPtr<uint32_t>() const;

template const uint64_t* CUDARowData::GetRowPtr<uint64_t>() const;

template <typename PTR_TYPE>
const PTR_TYPE* CUDARowData::GetPartitionPtr() const {
  if (row_ptr_bit_type_ == 16) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint16_t_.RawData());
  } else if (row_ptr_bit_type_ == 32) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint32_t_.RawData());
  } else if (row_ptr_bit_type_ == 64) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint64_t_.RawData());
  } else {
    Log::Fatal("Unknown row_ptr_bit_type = %d for GetPartitionPtr.", row_ptr_bit_type_);
  }
}

template const uint16_t* CUDARowData::GetPartitionPtr<uint16_t>() const;

template const uint32_t* CUDARowData::GetPartitionPtr<uint32_t>() const;

template const uint64_t* CUDARowData::GetPartitionPtr<uint64_t>() const;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/cuda/cuda_tree.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_tree.hpp>

namespace LightGBM {

CUDATree::CUDATree(int max_leaves, bool track_branch_features, bool is_linear,
  const int gpu_device_id, const bool has_categorical_feature):
Tree(max_leaves, track_branch_features, is_linear),
num_threads_per_block_add_prediction_to_score_(1024) {
  is_cuda_tree_ = true;
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
  if (has_categorical_feature) {
    cuda_cat_boundaries_.Resize(max_leaves);
    cuda_cat_boundaries_inner_.Resize(max_leaves);
  }
  InitCUDAMemory();
}

CUDATree::CUDATree(const Tree* host_tree):
  Tree(*host_tree),
  num_threads_per_block_add_prediction_to_score_(1024) {
  is_cuda_tree_ = true;
  InitCUDA();
}

CUDATree::~CUDATree() {
  gpuAssert(cudaStreamDestroy(cuda_stream_), __FILE__, __LINE__);
}

void CUDATree::InitCUDAMemory() {
  cuda_left_child_.Resize(static_cast<size_t>(max_leaves_));
  cuda_right_child_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_feature_inner_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_feature_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_depth_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_parent_.Resize(static_cast<size_t>(max_leaves_));
  cuda_threshold_in_bin_.Resize(static_cast<size_t>(max_leaves_));
  cuda_threshold_.Resize(static_cast<size_t>(max_leaves_));
  cuda_decision_type_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_value_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_weight_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_value_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_weight_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_count_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_count_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_gain_.Resize(static_cast<size_t>(max_leaves_));
  SetCUDAMemory<double>(cuda_leaf_value_.RawData(), 0.0f, 1, __FILE__, __LINE__);
  SetCUDAMemory<double>(cuda_leaf_weight_.RawData(), 0.0f, 1, __FILE__, __LINE__);
  SetCUDAMemory<int>(cuda_leaf_parent_.RawData(), -1, 1, __FILE__, __LINE__);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::InitCUDA() {
  cuda_left_child_.InitFromHostVector(left_child_);
  cuda_right_child_.InitFromHostVector(right_child_);
  cuda_split_feature_inner_.InitFromHostVector(split_feature_inner_);
  cuda_split_feature_.InitFromHostVector(split_feature_);
  cuda_threshold_in_bin_.InitFromHostVector(threshold_in_bin_);
  cuda_threshold_.InitFromHostVector(threshold_);
  cuda_leaf_depth_.InitFromHostVector(leaf_depth_);
  cuda_decision_type_.InitFromHostVector(decision_type_);
  cuda_internal_weight_.InitFromHostVector(internal_weight_);
  cuda_internal_value_.InitFromHostVector(internal_value_);
  cuda_internal_count_.InitFromHostVector(internal_count_);
  cuda_leaf_count_.InitFromHostVector(leaf_count_);
  cuda_split_gain_.InitFromHostVector(split_gain_);
  cuda_leaf_value_.InitFromHostVector(leaf_value_);
  cuda_leaf_weight_.InitFromHostVector(leaf_weight_);
  cuda_leaf_parent_.InitFromHostVector(leaf_parent_);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

int CUDATree::Split(const int leaf_index,
           const int real_feature_index,
           const double real_threshold,
           const MissingType missing_type,
           const CUDASplitInfo* cuda_split_info) {
  LaunchSplitKernel(leaf_index, real_feature_index, real_threshold, missing_type, cuda_split_info);
  RecordBranchFeatures(leaf_index, num_leaves_, real_feature_index);
  ++num_leaves_;
  return num_leaves_ - 1;
}

int CUDATree::SplitCategorical(const int leaf_index,
           const int real_feature_index,
           const MissingType missing_type,
           const CUDASplitInfo* cuda_split_info,
           uint32_t* cuda_bitset,
           size_t cuda_bitset_len,
           uint32_t* cuda_bitset_inner,
           size_t cuda_bitset_inner_len) {
  LaunchSplitCategoricalKernel(leaf_index, real_feature_index,
    missing_type, cuda_split_info,
    cuda_bitset_len, cuda_bitset_inner_len);
  cuda_bitset_.PushBack(cuda_bitset, cuda_bitset_len);
  cuda_bitset_inner_.PushBack(cuda_bitset_inner, cuda_bitset_inner_len);
  ++num_leaves_;
  ++num_cat_;
  RecordBranchFeatures(leaf_index, num_leaves_, real_feature_index);
  return num_leaves_ - 1;
}

void CUDATree::RecordBranchFeatures(const int left_leaf_index,
                                    const int right_leaf_index,
                                    const int real_feature_index) {
  if (track_branch_features_) {
    branch_features_[right_leaf_index] = branch_features_[left_leaf_index];
    branch_features_[right_leaf_index].push_back(real_feature_index);
    branch_features_[left_leaf_index].push_back(real_feature_index);
  }
}

void CUDATree::AddPredictionToScore(const Dataset* data,
                                    data_size_t num_data,
                                    double* score) const {
  LaunchAddPredictionToScoreKernel(data, nullptr, num_data, score);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::AddPredictionToScore(const Dataset* data,
                                    const data_size_t* used_data_indices,
                                    data_size_t num_data, double* score) const {
  LaunchAddPredictionToScoreKernel(data, used_data_indices, num_data, score);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

inline void CUDATree::Shrinkage(double rate) {
  Tree::Shrinkage(rate);
  LaunchShrinkageKernel(rate);
}

inline void CUDATree::AddBias(double val) {
  Tree::AddBias(val);
  LaunchAddBiasKernel(val);
}

void CUDATree::ToHost() {
  left_child_.resize(max_leaves_ - 1);
  right_child_.resize(max_leaves_ - 1);
  split_feature_inner_.resize(max_leaves_ - 1);
  split_feature_.resize(max_leaves_ - 1);
  threshold_in_bin_.resize(max_leaves_ - 1);
  threshold_.resize(max_leaves_ - 1);
  decision_type_.resize(max_leaves_ - 1, 0);
  split_gain_.resize(max_leaves_ - 1);
  leaf_parent_.resize(max_leaves_);
  leaf_value_.resize(max_leaves_);
  leaf_weight_.resize(max_leaves_);
  leaf_count_.resize(max_leaves_);
  internal_value_.resize(max_leaves_ - 1);
  internal_weight_.resize(max_leaves_ - 1);
  internal_count_.resize(max_leaves_ - 1);
  leaf_depth_.resize(max_leaves_);

  const size_t num_leaves_size = static_cast<size_t>(num_leaves_);
  CopyFromCUDADeviceToHost<int>(left_child_.data(), cuda_left_child_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(right_child_.data(), cuda_right_child_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(split_feature_inner_.data(), cuda_split_feature_inner_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(split_feature_.data(), cuda_split_feature_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<uint32_t>(threshold_in_bin_.data(), cuda_threshold_in_bin_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(threshold_.data(), cuda_threshold_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int8_t>(decision_type_.data(), cuda_decision_type_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<float>(split_gain_.data(), cuda_split_gain_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(leaf_parent_.data(), cuda_leaf_parent_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(leaf_value_.data(), cuda_leaf_value_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(leaf_weight_.data(), cuda_leaf_weight_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(leaf_count_.data(), cuda_leaf_count_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(internal_value_.data(), cuda_internal_value_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(internal_weight_.data(), cuda_internal_weight_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(internal_count_.data(), cuda_internal_count_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(leaf_depth_.data(), cuda_leaf_depth_.RawData(), num_leaves_size, __FILE__, __LINE__);

  if (num_cat_ > 0) {
    cuda_cat_boundaries_inner_.Resize(num_cat_ + 1);
    cuda_cat_boundaries_.Resize(num_cat_ + 1);
    cat_boundaries_ = cuda_cat_boundaries_.ToHost();
    cat_boundaries_inner_ = cuda_cat_boundaries_inner_.ToHost();
    cat_threshold_ = cuda_bitset_.ToHost();
    cat_threshold_inner_ = cuda_bitset_inner_.ToHost();
  }

  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::SyncLeafOutputFromHostToCUDA() {
  CopyFromHostToCUDADevice<double>(cuda_leaf_value_.RawData(), leaf_value_.data(), leaf_value_.size(), __FILE__, __LINE__);
}

void CUDATree::SyncLeafOutputFromCUDAToHost() {
  CopyFromCUDADeviceToHost<double>(leaf_value_.data(), cuda_leaf_value_.RawData(), leaf_value_.size(), __FILE__, __LINE__);
}

void CUDATree::AsConstantTree(double val, int count) {
  Tree::AsConstantTree(val, count);
  CopyFromHostToCUDADevice<double>(cuda_leaf_value_.RawData(), &val, 1, __FILE__, __LINE__);
  CopyFromHostToCUDADevice<int>(cuda_leaf_count_.RawData(), &count, 1, __FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/cuda/cuda_tree.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */


#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_tree.hpp>

namespace LightGBM {

__device__ void SetDecisionTypeCUDA(int8_t* decision_type, bool input, int8_t mask) {
  if (input) {
    (*decision_type) |= mask;
  } else {
    (*decision_type) &= (127 - mask);
  }
}

__device__ void SetMissingTypeCUDA(int8_t* decision_type, int8_t input) {
  (*decision_type) &= 3;
  (*decision_type) |= (input << 2);
}

__device__ bool GetDecisionTypeCUDA(int8_t decision_type, int8_t mask) {
  return (decision_type & mask) > 0;
}

__device__ int8_t GetMissingTypeCUDA(int8_t decision_type) {
  return (decision_type >> 2) & 3;
}

__device__ bool IsZeroCUDA(double fval) {
  return (fval >= -kZeroThreshold && fval <= kZeroThreshold);
}

template<typename T>
__device__ bool FindInBitsetCUDA(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}

__global__ void SplitKernel(  // split information
                            const int leaf_index,
                            const int real_feature_index,
                            const double real_threshold,
                            const MissingType missing_type,
                            const CUDASplitInfo* cuda_split_info,
                            // tree structure
                            const int num_leaves,
                            int* leaf_parent,
                            int* leaf_depth,
                            int* left_child,
                            int* right_child,
                            int* split_feature_inner,
                            int* split_feature,
                            float* split_gain,
                            double* internal_weight,
                            double* internal_value,
                            data_size_t* internal_count,
                            double* leaf_weight,
                            double* leaf_value,
                            data_size_t* leaf_count,
                            int8_t* decision_type,
                            uint32_t* threshold_in_bin,
                            double* threshold) {
  const int new_node_index = num_leaves - 1;
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int parent_index = leaf_parent[leaf_index];
  if (thread_index == 0) {
    if (parent_index >= 0) {
      // if cur node is left child
      if (left_child[parent_index] == ~leaf_index) {
        left_child[parent_index] = new_node_index;
      } else {
        right_child[parent_index] = new_node_index;
      }
    }
    left_child[new_node_index] = ~leaf_index;
    right_child[new_node_index] = ~num_leaves;
    leaf_parent[leaf_index] = new_node_index;
    leaf_parent[num_leaves] = new_node_index;
  } else if (thread_index == 1) {
    // add new node
    split_feature_inner[new_node_index] = cuda_split_info->inner_feature_index;
  } else if (thread_index == 2) {
    split_feature[new_node_index] = real_feature_index;
  } else if (thread_index == 3) {
    split_gain[new_node_index] = static_cast<float>(cuda_split_info->gain);
  } else if (thread_index == 4) {
    // save current leaf value to internal node before change
    internal_weight[new_node_index] = cuda_split_info->left_sum_hessians + cuda_split_info->right_sum_hessians;
    leaf_weight[leaf_index] = cuda_split_info->left_sum_hessians;
  } else if (thread_index == 5) {
    internal_value[new_node_index] = leaf_value[leaf_index];
    leaf_value[leaf_index] = isnan(cuda_split_info->left_value) ? 0.0f : cuda_split_info->left_value;
  } else if (thread_index == 6) {
    internal_count[new_node_index] = cuda_split_info->left_count + cuda_split_info->right_count;
  } else if (thread_index == 7) {
    leaf_count[leaf_index] = cuda_split_info->left_count;
  } else if (thread_index == 8) {
    leaf_value[num_leaves] = isnan(cuda_split_info->right_value) ? 0.0f : cuda_split_info->right_value;
  } else if (thread_index == 9) {
    leaf_weight[num_leaves] = cuda_split_info->right_sum_hessians;
  } else if (thread_index == 10) {
    leaf_count[num_leaves] = cuda_split_info->right_count;
  } else if (thread_index == 11) {
    // update leaf depth
    leaf_depth[num_leaves] = leaf_depth[leaf_index] + 1;
    leaf_depth[leaf_index]++;
  } else if (thread_index == 12) {
    decision_type[new_node_index] = 0;
    SetDecisionTypeCUDA(&decision_type[new_node_index], false, kCategoricalMask);
    SetDecisionTypeCUDA(&decision_type[new_node_index], cuda_split_info->default_left, kDefaultLeftMask);
    SetMissingTypeCUDA(&decision_type[new_node_index], static_cast<int8_t>(missing_type));
  } else if (thread_index == 13) {
    threshold_in_bin[new_node_index] = cuda_split_info->threshold;
  } else if (thread_index == 14) {
    threshold[new_node_index] = real_threshold;
  }
}

void CUDATree::LaunchSplitKernel(const int leaf_index,
                                 const int real_feature_index,
                                 const double real_threshold,
                                 const MissingType missing_type,
                                 const CUDASplitInfo* cuda_split_info) {
  SplitKernel<<<3, 5, 0, cuda_stream_>>>(
    // split information
    leaf_index,
    real_feature_index,
    real_threshold,
    missing_type,
    cuda_split_info,
    // tree structure
    num_leaves_,
    cuda_leaf_parent_.RawData(),
    cuda_leaf_depth_.RawData(),
    cuda_left_child_.RawData(),
    cuda_right_child_.RawData(),
    cuda_split_feature_inner_.RawData(),
    cuda_split_feature_.RawData(),
    cuda_split_gain_.RawData(),
    cuda_internal_weight_.RawData(),
    cuda_internal_value_.RawData(),
    cuda_internal_count_.RawData(),
    cuda_leaf_weight_.RawData(),
    cuda_leaf_value_.RawData(),
    cuda_leaf_count_.RawData(),
    cuda_decision_type_.RawData(),
    cuda_threshold_in_bin_.RawData(),
    cuda_threshold_.RawData());
}

__global__ void SplitCategoricalKernel(  // split information
  const int leaf_index,
  const int real_feature_index,
  const MissingType missing_type,
  const CUDASplitInfo* cuda_split_info,
  // tree structure
  const int num_leaves,
  int* leaf_parent,
  int* leaf_depth,
  int* left_child,
  int* right_child,
  int* split_feature_inner,
  int* split_feature,
  float* split_gain,
  double* internal_weight,
  double* internal_value,
  data_size_t* internal_count,
  double* leaf_weight,
  double* leaf_value,
  data_size_t* leaf_count,
  int8_t* decision_type,
  uint32_t* threshold_in_bin,
  double* threshold,
  size_t cuda_bitset_len,
  size_t cuda_bitset_inner_len,
  int num_cat,
  int* cuda_cat_boundaries,
  int* cuda_cat_boundaries_inner) {
  const int new_node_index = num_leaves - 1;
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int parent_index = leaf_parent[leaf_index];
  if (thread_index == 0) {
    if (parent_index >= 0) {
      // if cur node is left child
      if (left_child[parent_index] == ~leaf_index) {
        left_child[parent_index] = new_node_index;
      } else {
        right_child[parent_index] = new_node_index;
      }
    }
    left_child[new_node_index] = ~leaf_index;
    right_child[new_node_index] = ~num_leaves;
    leaf_parent[leaf_index] = new_node_index;
    leaf_parent[num_leaves] = new_node_index;
  } else if (thread_index == 1) {
    // add new node
    split_feature_inner[new_node_index] = cuda_split_info->inner_feature_index;
  } else if (thread_index == 2) {
    split_feature[new_node_index] = real_feature_index;
  } else if (thread_index == 3) {
    split_gain[new_node_index] = static_cast<float>(cuda_split_info->gain);
  } else if (thread_index == 4) {
    // save current leaf value to internal node before change
    internal_weight[new_node_index] = cuda_split_info->left_sum_hessians + cuda_split_info->right_sum_hessians;
    leaf_weight[leaf_index] = cuda_split_info->left_sum_hessians;
  } else if (thread_index == 5) {
    internal_value[new_node_index] = leaf_value[leaf_index];
    leaf_value[leaf_index] = isnan(cuda_split_info->left_value) ? 0.0f : cuda_split_info->left_value;
  } else if (thread_index == 6) {
    internal_count[new_node_index] = cuda_split_info->left_count + cuda_split_info->right_count;
  } else if (thread_index == 7) {
    leaf_count[leaf_index] = cuda_split_info->left_count;
  } else if (thread_index == 8) {
    leaf_value[num_leaves] = isnan(cuda_split_info->right_value) ? 0.0f : cuda_split_info->right_value;
  } else if (thread_index == 9) {
    leaf_weight[num_leaves] = cuda_split_info->right_sum_hessians;
  } else if (thread_index == 10) {
    leaf_count[num_leaves] = cuda_split_info->right_count;
  } else if (thread_index == 11) {
    // update leaf depth
    leaf_depth[num_leaves] = leaf_depth[leaf_index] + 1;
    leaf_depth[leaf_index]++;
  } else if (thread_index == 12) {
    decision_type[new_node_index] = 0;
    SetDecisionTypeCUDA(&decision_type[new_node_index], true, kCategoricalMask);
    SetMissingTypeCUDA(&decision_type[new_node_index], static_cast<int8_t>(missing_type));
  } else if (thread_index == 13) {
    threshold_in_bin[new_node_index] = num_cat;
  } else if (thread_index == 14) {
    threshold[new_node_index] = num_cat;
  } else if (thread_index == 15) {
    if (num_cat == 0) {
      cuda_cat_boundaries[num_cat] = 0;
    }
    cuda_cat_boundaries[num_cat + 1] = cuda_cat_boundaries[num_cat] + cuda_bitset_len;
  } else if (thread_index == 16) {
    if (num_cat == 0) {
      cuda_cat_boundaries_inner[num_cat] = 0;
    }
    cuda_cat_boundaries_inner[num_cat + 1] = cuda_cat_boundaries_inner[num_cat] + cuda_bitset_inner_len;
  }
}

void CUDATree::LaunchSplitCategoricalKernel(const int leaf_index,
  const int real_feature_index,
  const MissingType missing_type,
  const CUDASplitInfo* cuda_split_info,
  size_t cuda_bitset_len,
  size_t cuda_bitset_inner_len) {
  SplitCategoricalKernel<<<3, 6, 0, cuda_stream_>>>(
    // split information
    leaf_index,
    real_feature_index,
    missing_type,
    cuda_split_info,
    // tree structure
    num_leaves_,
    cuda_leaf_parent_.RawData(),
    cuda_leaf_depth_.RawData(),
    cuda_left_child_.RawData(),
    cuda_right_child_.RawData(),
    cuda_split_feature_inner_.RawData(),
    cuda_split_feature_.RawData(),
    cuda_split_gain_.RawData(),
    cuda_internal_weight_.RawData(),
    cuda_internal_value_.RawData(),
    cuda_internal_count_.RawData(),
    cuda_leaf_weight_.RawData(),
    cuda_leaf_value_.RawData(),
    cuda_leaf_count_.RawData(),
    cuda_decision_type_.RawData(),
    cuda_threshold_in_bin_.RawData(),
    cuda_threshold_.RawData(),
    cuda_bitset_len,
    cuda_bitset_inner_len,
    num_cat_,
    cuda_cat_boundaries_.RawData(),
    cuda_cat_boundaries_inner_.RawData());
}

__global__ void ShrinkageKernel(const double rate, double* cuda_leaf_value, const int num_leaves) {
  const int leaf_index = static_cast<int>(blockIdx.x * blockDim.x + threadIdx.x);
  if (leaf_index < num_leaves) {
    cuda_leaf_value[leaf_index] *= rate;
  }
}

void CUDATree::LaunchShrinkageKernel(const double rate) {
  const int num_threads_per_block = 1024;
  const int num_blocks = (num_leaves_ + num_threads_per_block - 1) / num_threads_per_block;
  ShrinkageKernel<<<num_blocks, num_threads_per_block>>>(rate, cuda_leaf_value_.RawData(), num_leaves_);
}

__global__ void AddBiasKernel(const double val, double* cuda_leaf_value, const int num_leaves) {
  const int leaf_index = static_cast<int>(blockIdx.x * blockDim.x + threadIdx.x);
  if (leaf_index < num_leaves) {
    cuda_leaf_value[leaf_index] += val;
  }
}

void CUDATree::LaunchAddBiasKernel(const double val) {
  const int num_threads_per_block = 1024;
  const int num_blocks = (num_leaves_ + num_threads_per_block - 1) / num_threads_per_block;
  AddBiasKernel<<<num_blocks, num_threads_per_block>>>(val, cuda_leaf_value_.RawData(), num_leaves_);
}

template <bool USE_INDICES>
__global__ void AddPredictionToScoreKernel(
  // dataset information
  const data_size_t num_data,
  uint8_t* const* cuda_data_by_column,
  const uint8_t* cuda_column_bit_type,
  const uint32_t* cuda_feature_min_bin,
  const uint32_t* cuda_feature_max_bin,
  const uint32_t* cuda_feature_offset,
  const uint32_t* cuda_feature_default_bin,
  const uint32_t* cuda_feature_most_freq_bin,
  const int* cuda_feature_to_column,
  const data_size_t* cuda_used_indices,
  // tree information
  const uint32_t* cuda_threshold_in_bin,
  const int8_t* cuda_decision_type,
  const int* cuda_split_feature_inner,
  const int* cuda_left_child,
  const int* cuda_right_child,
  const double* cuda_leaf_value,
  const uint32_t* cuda_bitset_inner,
  const int* cuda_cat_boundaries_inner,
  // output
  double* score) {
  const data_size_t inner_data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (inner_data_index < num_data) {
    const data_size_t data_index = USE_INDICES ? cuda_used_indices[inner_data_index] : inner_data_index;
    int node = 0;
    while (node >= 0) {
      const int split_feature_inner = cuda_split_feature_inner[node];
      const int column = cuda_feature_to_column[split_feature_inner];
      const uint32_t default_bin = cuda_feature_default_bin[split_feature_inner];
      const uint32_t most_freq_bin = cuda_feature_most_freq_bin[split_feature_inner];
      const uint32_t max_bin = cuda_feature_max_bin[split_feature_inner];
      const uint32_t min_bin = cuda_feature_min_bin[split_feature_inner];
      const uint32_t offset = cuda_feature_offset[split_feature_inner];
      const uint8_t column_bit_type = cuda_column_bit_type[column];
      uint32_t bin = 0;
      if (column_bit_type == 8) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint8_t*>(cuda_data_by_column[column]))[data_index]);
      } else if (column_bit_type == 16) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint16_t*>(cuda_data_by_column[column]))[data_index]);
      } else if (column_bit_type == 32) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint32_t*>(cuda_data_by_column[column]))[data_index]);
      }
      if (bin >= min_bin && bin <= max_bin) {
        bin = bin - min_bin + offset;
      } else {
        bin = most_freq_bin;
      }
      const int8_t decision_type = cuda_decision_type[node];
      if (GetDecisionTypeCUDA(decision_type, kCategoricalMask)) {
        int cat_idx = static_cast<int>(cuda_threshold_in_bin[node]);
        if (FindInBitsetCUDA(cuda_bitset_inner + cuda_cat_boundaries_inner[cat_idx],
                             cuda_cat_boundaries_inner[cat_idx + 1] - cuda_cat_boundaries_inner[cat_idx], bin)) {
          node = cuda_left_child[node];
        } else {
          node = cuda_right_child[node];
        }
      } else {
        const uint32_t threshold_in_bin = cuda_threshold_in_bin[node];
        const int8_t missing_type = GetMissingTypeCUDA(decision_type);
        const bool default_left = ((decision_type & kDefaultLeftMask) > 0);
        if ((missing_type == 1 && bin == default_bin) || (missing_type == 2 && bin == max_bin)) {
          if (default_left) {
            node = cuda_left_child[node];
          } else {
            node = cuda_right_child[node];
          }
        } else {
          if (bin <= threshold_in_bin) {
            node = cuda_left_child[node];
          } else {
            node = cuda_right_child[node];
          }
        }
      }
    }
    score[data_index] += cuda_leaf_value[~node];
  }
}

void CUDATree::LaunchAddPredictionToScoreKernel(
  const Dataset* data,
  const data_size_t* used_data_indices,
  data_size_t num_data,
  double* score) const {
  const CUDAColumnData* cuda_column_data = data->cuda_column_data();
  const int num_blocks = (num_data + num_threads_per_block_add_prediction_to_score_ - 1) / num_threads_per_block_add_prediction_to_score_;
  if (used_data_indices == nullptr) {
    AddPredictionToScoreKernel<false><<<num_blocks, num_threads_per_block_add_prediction_to_score_>>>(
      // dataset information
      num_data,
      cuda_column_data->cuda_data_by_column(),
      cuda_column_data->cuda_column_bit_type(),
      cuda_column_data->cuda_feature_min_bin(),
      cuda_column_data->cuda_feature_max_bin(),
      cuda_column_data->cuda_feature_offset(),
      cuda_column_data->cuda_feature_default_bin(),
      cuda_column_data->cuda_feature_most_freq_bin(),
      cuda_column_data->cuda_feature_to_column(),
      nullptr,
      // tree information
      cuda_threshold_in_bin_.RawData(),
      cuda_decision_type_.RawData(),
      cuda_split_feature_inner_.RawData(),
      cuda_left_child_.RawData(),
      cuda_right_child_.RawData(),
      cuda_leaf_value_.RawData(),
      cuda_bitset_inner_.RawDataReadOnly(),
      cuda_cat_boundaries_inner_.RawDataReadOnly(),
      // output
      score);
  } else {
    AddPredictionToScoreKernel<true><<<num_blocks, num_threads_per_block_add_prediction_to_score_>>>(
      // dataset information
      num_data,
      cuda_column_data->cuda_data_by_column(),
      cuda_column_data->cuda_column_bit_type(),
      cuda_column_data->cuda_feature_min_bin(),
      cuda_column_data->cuda_feature_max_bin(),
      cuda_column_data->cuda_feature_offset(),
      cuda_column_data->cuda_feature_default_bin(),
      cuda_column_data->cuda_feature_most_freq_bin(),
      cuda_column_data->cuda_feature_to_column(),
      used_data_indices,
      // tree information
      cuda_threshold_in_bin_.RawData(),
      cuda_decision_type_.RawData(),
      cuda_split_feature_inner_.RawData(),
      cuda_left_child_.RawData(),
      cuda_right_child_.RawData(),
      cuda_leaf_value_.RawData(),
      cuda_bitset_inner_.RawDataReadOnly(),
      cuda_cat_boundaries_inner_.RawDataReadOnly(),
      // output
      score);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/dataset.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#include <LightGBM/dataset.h>

#include <LightGBM/feature_group.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <chrono>
#include <cstdio>
#include <limits>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>

namespace LightGBM {

const int Dataset::kSerializedReferenceVersionLength = 2;
const char* Dataset::serialized_reference_version = "v1";

const char* Dataset::binary_file_token = "______LightGBM_Binary_File_Token______\n";
const char* Dataset::binary_serialized_reference_token = "______LightGBM_Binary_Serialized_Token______\n";

Dataset::Dataset() {
  data_filename_ = "noname";
  num_data_ = 0;
  is_finish_load_ = false;
  wait_for_manual_finish_ = false;
  has_raw_ = false;
}

Dataset::Dataset(data_size_t num_data) {
  CHECK_GT(num_data, 0);
  data_filename_ = "noname";
  num_data_ = num_data;
  metadata_.Init(num_data_, NO_SPECIFIC, NO_SPECIFIC);
  is_finish_load_ = false;
  wait_for_manual_finish_ = false;
  group_bin_boundaries_.push_back(0);
  has_raw_ = false;
}

Dataset::~Dataset() {}

std::vector<std::vector<int>> OneFeaturePerGroup(const std::vector<int>& used_features) {
  std::vector<std::vector<int>> features_in_group;
  features_in_group.resize(used_features.size());
  for (size_t i = 0; i < used_features.size(); ++i) {
    features_in_group[i].emplace_back(used_features[i]);
  }
  return features_in_group;
}

int GetConflictCount(const std::vector<bool>& mark, const int* indices,
                     int num_indices, data_size_t max_cnt) {
  int ret = 0;
  for (int i = 0; i < num_indices; ++i) {
    if (mark[indices[i]]) {
      ++ret;
    }
    if (ret > max_cnt) {
      return -1;
    }
  }
  return ret;
}

void MarkUsed(std::vector<bool>* mark, const int* indices,
              data_size_t num_indices) {
  auto& ref_mark = *mark;
  for (int i = 0; i < num_indices; ++i) {
    ref_mark[indices[i]] = true;
  }
}

std::vector<int> FixSampleIndices(const BinMapper* bin_mapper,
                                  int num_total_samples, int num_indices,
                                  const int* sample_indices,
                                  const double* sample_values) {
  std::vector<int> ret;
  if (bin_mapper->GetDefaultBin() == bin_mapper->GetMostFreqBin()) {
    return ret;
  }
  int i = 0, j = 0;
  while (i < num_total_samples) {
    if (j < num_indices && sample_indices[j] < i) {
      ++j;
    } else if (j < num_indices && sample_indices[j] == i) {
      if (bin_mapper->ValueToBin(sample_values[j]) !=
          bin_mapper->GetMostFreqBin()) {
        ret.push_back(i);
      }
      ++i;
    } else {
      ret.push_back(i++);
    }
  }
  return ret;
}

std::vector<std::vector<int>> FindGroups(
    const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
    const std::vector<int>& find_order, int** sample_indices,
    const int* num_per_col, int num_sample_col, data_size_t total_sample_cnt,
    data_size_t num_data, bool is_use_gpu, bool is_sparse,
    std::vector<int8_t>* multi_val_group) {
  const int max_search_group = 100;
  const int max_bin_per_group = 256;
  const data_size_t single_val_max_conflict_cnt =
      static_cast<data_size_t>(total_sample_cnt / 10000);
  multi_val_group->clear();

  Random rand(num_data);
  std::vector<std::vector<int>> features_in_group;
  std::vector<std::vector<bool>> conflict_marks;
  std::vector<data_size_t> group_used_row_cnt;
  std::vector<data_size_t> group_total_data_cnt;
  std::vector<int> group_num_bin;

  // first round: fill the single val group
  for (auto fidx : find_order) {
    bool is_filtered_feature = fidx >= num_sample_col;
    const data_size_t cur_non_zero_cnt =
        is_filtered_feature ? 0 : num_per_col[fidx];
    std::vector<int> available_groups;
    for (int gid = 0; gid < static_cast<int>(features_in_group.size()); ++gid) {
      auto cur_num_bin = group_num_bin[gid] + bin_mappers[fidx]->num_bin() +
                         (bin_mappers[fidx]->GetMostFreqBin() == 0 ? -1 : 0);
      if (group_total_data_cnt[gid] + cur_non_zero_cnt <=
          total_sample_cnt + single_val_max_conflict_cnt) {
        if (!is_use_gpu || cur_num_bin <= max_bin_per_group) {
          available_groups.push_back(gid);
        }
      }
    }
    std::vector<int> search_groups;
    if (!available_groups.empty()) {
      int last = static_cast<int>(available_groups.size()) - 1;
      auto indices = rand.Sample(last, std::min(last, max_search_group - 1));
      // always push the last group
      search_groups.push_back(available_groups.back());
      for (auto idx : indices) {
        search_groups.push_back(available_groups[idx]);
      }
    }
    int best_gid = -1;
    int best_conflict_cnt = -1;
    for (auto gid : search_groups) {
      const data_size_t rest_max_cnt = single_val_max_conflict_cnt -
                                       group_total_data_cnt[gid] +
                                       group_used_row_cnt[gid];
      const data_size_t cnt =
          is_filtered_feature
              ? 0
              : GetConflictCount(conflict_marks[gid], sample_indices[fidx],
                                 num_per_col[fidx], rest_max_cnt);
      if (cnt >= 0 && cnt <= rest_max_cnt && cnt <= cur_non_zero_cnt / 2) {
        best_gid = gid;
        best_conflict_cnt = cnt;
        break;
      }
    }
    if (best_gid >= 0) {
      features_in_group[best_gid].push_back(fidx);
      group_total_data_cnt[best_gid] += cur_non_zero_cnt;
      group_used_row_cnt[best_gid] += cur_non_zero_cnt - best_conflict_cnt;
      if (!is_filtered_feature) {
        MarkUsed(&conflict_marks[best_gid], sample_indices[fidx],
                 num_per_col[fidx]);
      }
      group_num_bin[best_gid] +=
          bin_mappers[fidx]->num_bin() +
          (bin_mappers[fidx]->GetDefaultBin() == 0 ? -1 : 0);
    } else {
      features_in_group.emplace_back();
      features_in_group.back().push_back(fidx);
      conflict_marks.emplace_back(total_sample_cnt, false);
      if (!is_filtered_feature) {
        MarkUsed(&(conflict_marks.back()), sample_indices[fidx],
                 num_per_col[fidx]);
      }
      group_total_data_cnt.emplace_back(cur_non_zero_cnt);
      group_used_row_cnt.emplace_back(cur_non_zero_cnt);
      group_num_bin.push_back(
          1 + bin_mappers[fidx]->num_bin() +
          (bin_mappers[fidx]->GetMostFreqBin() == 0 ? -1 : 0));
    }
  }
  if (!is_sparse) {
    multi_val_group->resize(features_in_group.size(), false);
    return features_in_group;
  }
  std::vector<int> second_round_features;
  std::vector<std::vector<int>> features_in_group2;
  std::vector<std::vector<bool>> conflict_marks2;

  const double dense_threshold = 0.4;
  for (int gid = 0; gid < static_cast<int>(features_in_group.size()); ++gid) {
    const double dense_rate =
        static_cast<double>(group_used_row_cnt[gid]) / total_sample_cnt;
    if (dense_rate >= dense_threshold) {
      features_in_group2.push_back(std::move(features_in_group[gid]));
      conflict_marks2.push_back(std::move(conflict_marks[gid]));
    } else {
      for (auto fidx : features_in_group[gid]) {
        second_round_features.push_back(fidx);
      }
    }
  }

  features_in_group = features_in_group2;
  conflict_marks = conflict_marks2;
  multi_val_group->resize(features_in_group.size(), false);
  if (!second_round_features.empty()) {
    features_in_group.emplace_back();
    conflict_marks.emplace_back(total_sample_cnt, false);
    bool is_multi_val = is_use_gpu ? true : false;
    int conflict_cnt = 0;
    for (auto fidx : second_round_features) {
      features_in_group.back().push_back(fidx);
      if (!is_multi_val) {
        const int rest_max_cnt = single_val_max_conflict_cnt - conflict_cnt;
        const auto cnt =
            GetConflictCount(conflict_marks.back(), sample_indices[fidx],
                             num_per_col[fidx], rest_max_cnt);
        conflict_cnt += cnt;
        if (cnt < 0 || conflict_cnt > single_val_max_conflict_cnt) {
          is_multi_val = true;
          continue;
        }
        MarkUsed(&(conflict_marks.back()), sample_indices[fidx],
                 num_per_col[fidx]);
      }
    }
    multi_val_group->push_back(is_multi_val);
  }
  return features_in_group;
}

std::vector<std::vector<int>> FastFeatureBundling(
    const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
    int** sample_indices, double** sample_values, const int* num_per_col,
    int num_sample_col, data_size_t total_sample_cnt,
    const std::vector<int>& used_features, data_size_t num_data,
    bool is_use_gpu, bool is_sparse, std::vector<int8_t>* multi_val_group) {
  Common::FunctionTimer fun_timer("Dataset::FastFeatureBundling", global_timer);
  std::vector<size_t> feature_non_zero_cnt;
  feature_non_zero_cnt.reserve(used_features.size());
  // put dense feature first
  for (auto fidx : used_features) {
    if (fidx < num_sample_col) {
      feature_non_zero_cnt.emplace_back(num_per_col[fidx]);
    } else {
      feature_non_zero_cnt.emplace_back(0);
    }
  }
  // sort by non zero cnt
  std::vector<int> sorted_idx;
  sorted_idx.reserve(used_features.size());
  for (int i = 0; i < static_cast<int>(used_features.size()); ++i) {
    sorted_idx.emplace_back(i);
  }
  // sort by non zero cnt, bigger first
  std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                   [&feature_non_zero_cnt](int a, int b) {
                     return feature_non_zero_cnt[a] > feature_non_zero_cnt[b];
                   });

  std::vector<int> feature_order_by_cnt;
  feature_order_by_cnt.reserve(sorted_idx.size());
  for (auto sidx : sorted_idx) {
    feature_order_by_cnt.push_back(used_features[sidx]);
  }

  std::vector<std::vector<int>> tmp_indices;
  std::vector<int> tmp_num_per_col(num_sample_col, 0);
  for (auto fidx : used_features) {
    if (fidx >= num_sample_col) {
      continue;
    }
    auto ret = FixSampleIndices(
        bin_mappers[fidx].get(), static_cast<int>(total_sample_cnt),
        num_per_col[fidx], sample_indices[fidx], sample_values[fidx]);
    if (!ret.empty()) {
      tmp_indices.push_back(ret);
      tmp_num_per_col[fidx] = static_cast<int>(ret.size());
      sample_indices[fidx] = tmp_indices.back().data();
    } else {
      tmp_num_per_col[fidx] = num_per_col[fidx];
    }
  }
  std::vector<int8_t> group_is_multi_val, group_is_multi_val2;
  auto features_in_group =
      FindGroups(bin_mappers, used_features, sample_indices,
                 tmp_num_per_col.data(), num_sample_col, total_sample_cnt,
                 num_data, is_use_gpu, is_sparse, &group_is_multi_val);
  auto group2 =
      FindGroups(bin_mappers, feature_order_by_cnt, sample_indices,
                 tmp_num_per_col.data(), num_sample_col, total_sample_cnt,
                 num_data, is_use_gpu, is_sparse, &group_is_multi_val2);

  if (features_in_group.size() > group2.size()) {
    features_in_group = group2;
    group_is_multi_val = group_is_multi_val2;
  }
  // shuffle groups
  int num_group = static_cast<int>(features_in_group.size());
  Random tmp_rand(num_data);
  for (int i = 0; i < num_group - 1; ++i) {
    int j = tmp_rand.NextShort(i + 1, num_group);
    std::swap(features_in_group[i], features_in_group[j]);
    // Using std::swap for vector<bool> will cause the wrong result.
    std::swap(group_is_multi_val[i], group_is_multi_val[j]);
  }
  *multi_val_group = group_is_multi_val;
  return features_in_group;
}

void Dataset::Construct(std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
                        int num_total_features,
                        const std::vector<std::vector<double>>& forced_bins,
                        int** sample_non_zero_indices,
                        double** sample_values,
                        const int* num_per_col,
                        int num_sample_col,
                        size_t total_sample_cnt,
                        const Config& io_config) {
  num_total_features_ = num_total_features;
  CHECK_EQ(num_total_features_, static_cast<int>(bin_mappers->size()));
  // get num_features
  std::vector<int> used_features;
  auto& ref_bin_mappers = *bin_mappers;
  for (int i = 0; i < static_cast<int>(bin_mappers->size()); ++i) {
    if (ref_bin_mappers[i] != nullptr && !ref_bin_mappers[i]->is_trivial()) {
      used_features.emplace_back(i);
    }
  }
  if (used_features.empty()) {
    Log::Warning(
        "There are no meaningful features which satisfy the provided configuration. "
        "Decreasing Dataset parameters min_data_in_bin or min_data_in_leaf and re-constructing "
        "Dataset might resolve this warning.");
  }
  auto features_in_group = OneFeaturePerGroup(used_features);

  auto is_sparse = io_config.is_enable_sparse;
  if (io_config.device_type == std::string("cuda")) {
      LGBM_config_::current_device = lgbm_device_cuda;
      if ((io_config.device_type == std::string("cuda")) && is_sparse) {
        Log::Warning("Using sparse features with CUDA is currently not supported.");
        is_sparse = false;
      }
  }

  std::vector<int8_t> group_is_multi_val(used_features.size(), 0);
  if (io_config.enable_bundle && !used_features.empty()) {
    bool lgbm_is_gpu_used = io_config.device_type == std::string("gpu") || io_config.device_type == std::string("cuda");
    features_in_group = FastFeatureBundling(
        *bin_mappers, sample_non_zero_indices, sample_values, num_per_col,
        num_sample_col, static_cast<data_size_t>(total_sample_cnt),
        used_features, num_data_, lgbm_is_gpu_used,
        is_sparse, &group_is_multi_val);
  }

  num_features_ = 0;
  for (const auto& fs : features_in_group) {
    num_features_ += static_cast<int>(fs.size());
  }
  int cur_fidx = 0;
  used_feature_map_ = std::vector<int>(num_total_features_, -1);
  num_groups_ = static_cast<int>(features_in_group.size());
  real_feature_idx_.resize(num_features_);
  feature2group_.resize(num_features_);
  feature2subfeature_.resize(num_features_);
  feature_need_push_zeros_.clear();
  group_bin_boundaries_.clear();
  uint64_t num_total_bin = 0;
  group_bin_boundaries_.push_back(num_total_bin);
  group_feature_start_.resize(num_groups_);
  group_feature_cnt_.resize(num_groups_);
  for (int i = 0; i < num_groups_; ++i) {
    auto cur_features = features_in_group[i];
    int cur_cnt_features = static_cast<int>(cur_features.size());
    group_feature_start_[i] = cur_fidx;
    group_feature_cnt_[i] = cur_cnt_features;
    // get bin_mappers
    std::vector<std::unique_ptr<BinMapper>> cur_bin_mappers;
    for (int j = 0; j < cur_cnt_features; ++j) {
      int real_fidx = cur_features[j];
      used_feature_map_[real_fidx] = cur_fidx;
      real_feature_idx_[cur_fidx] = real_fidx;
      feature2group_[cur_fidx] = i;
      feature2subfeature_[cur_fidx] = j;
      cur_bin_mappers.emplace_back(ref_bin_mappers[real_fidx].release());
      if (cur_bin_mappers.back()->GetDefaultBin() !=
          cur_bin_mappers.back()->GetMostFreqBin()) {
        feature_need_push_zeros_.push_back(cur_fidx);
      }
      ++cur_fidx;
    }
    feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(
      new FeatureGroup(cur_cnt_features, group_is_multi_val[i], &cur_bin_mappers, num_data_, i)));
    num_total_bin += feature_groups_[i]->num_total_bin_;
    group_bin_boundaries_.push_back(num_total_bin);
  }
  if (!io_config.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(num_total_features_),
             io_config.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(io_config.max_bin_by_feature.begin(),
                                io_config.max_bin_by_feature.end())), 1);
    max_bin_by_feature_.resize(num_total_features_);
    max_bin_by_feature_.assign(io_config.max_bin_by_feature.begin(),
                               io_config.max_bin_by_feature.end());
  }
  forced_bin_bounds_ = forced_bins;
  max_bin_ = io_config.max_bin;
  min_data_in_bin_ = io_config.min_data_in_bin;
  bin_construct_sample_cnt_ = io_config.bin_construct_sample_cnt;
  use_missing_ = io_config.use_missing;
  zero_as_missing_ = io_config.zero_as_missing;
  has_raw_ = false;
  if (io_config.linear_tree) {
    has_raw_ = true;
  }
  numeric_feature_map_ = std::vector<int>(num_features_, -1);
  num_numeric_features_ = 0;
  for (int i = 0; i < num_features_; ++i) {
    if (FeatureBinMapper(i)->bin_type() == BinType::NumericalBin) {
      numeric_feature_map_[i] = num_numeric_features_;
      ++num_numeric_features_;
    }
  }
  device_type_ = io_config.device_type;
  gpu_device_id_ = io_config.gpu_device_id;
}

void Dataset::FinishLoad() {
  if (is_finish_load_) {
    return;
  }
  if (num_groups_ > 0) {
    for (int i = 0; i < num_groups_; ++i) {
      feature_groups_[i]->FinishLoad();
    }
  }
  metadata_.FinishLoad();

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    CreateCUDAColumnData();
    metadata_.CreateCUDAMetadata(gpu_device_id_);
  } else {
    cuda_column_data_.reset(nullptr);
  }
  #endif  // USE_CUDA
  is_finish_load_ = true;
}

void PushDataToMultiValBin(
    data_size_t num_data, const std::vector<uint32_t> most_freq_bins,
    const std::vector<uint32_t> offsets,
    std::vector<std::vector<std::unique_ptr<BinIterator>>>* iters,
    MultiValBin* ret) {
  Common::FunctionTimer fun_time("Dataset::PushDataToMultiValBin",
                                 global_timer);
  if (ret->IsSparse()) {
    Threading::For<data_size_t>(
        0, num_data, 1024, [&](int tid, data_size_t start, data_size_t end) {
          std::vector<uint32_t> cur_data;
          cur_data.reserve(most_freq_bins.size());
          for (size_t j = 0; j < most_freq_bins.size(); ++j) {
            (*iters)[tid][j]->Reset(start);
          }
          for (data_size_t i = start; i < end; ++i) {
            cur_data.clear();
            for (size_t j = 0; j < most_freq_bins.size(); ++j) {
              // for sparse multi value bin, we store the feature bin values with offset added
              auto cur_bin = (*iters)[tid][j]->Get(i);
              if (cur_bin == most_freq_bins[j]) {
                continue;
              }
              cur_bin += offsets[j];
              if (most_freq_bins[j] == 0) {
                cur_bin -= 1;
              }
              cur_data.push_back(cur_bin);
            }
            ret->PushOneRow(tid, i, cur_data);
          }
        });
  } else {
    Threading::For<data_size_t>(
        0, num_data, 1024, [&](int tid, data_size_t start, data_size_t end) {
          std::vector<uint32_t> cur_data(most_freq_bins.size(), 0);
          for (size_t j = 0; j < most_freq_bins.size(); ++j) {
            (*iters)[tid][j]->Reset(start);
          }
          for (data_size_t i = start; i < end; ++i) {
            for (size_t j = 0; j < most_freq_bins.size(); ++j) {
              // for dense multi value bin, the feature bin values without offsets are used
              auto cur_bin = (*iters)[tid][j]->Get(i);
              cur_data[j] = cur_bin;
            }
            ret->PushOneRow(tid, i, cur_data);
          }
        });
  }
}

MultiValBin* Dataset::GetMultiBinFromSparseFeatures(const std::vector<uint32_t>& offsets) const {
  Common::FunctionTimer fun_time("Dataset::GetMultiBinFromSparseFeatures",
                                 global_timer);
  int multi_group_id = -1;
  for (int i = 0; i < num_groups_; ++i) {
    if (feature_groups_[i]->is_multi_val_) {
      if (multi_group_id < 0) {
        multi_group_id = i;
      } else {
        Log::Fatal("Bug. There should be only one multi-val group.");
      }
    }
  }
  if (multi_group_id < 0) {
    return nullptr;
  }
  const int num_feature = feature_groups_[multi_group_id]->num_feature_;
  int num_threads = OMP_NUM_THREADS();

  std::vector<std::vector<std::unique_ptr<BinIterator>>> iters(num_threads);
  std::vector<uint32_t> most_freq_bins;
  double sum_sparse_rate = 0;
  for (int i = 0; i < num_feature; ++i) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < num_threads; ++tid) {
      iters[tid].emplace_back(
          feature_groups_[multi_group_id]->SubFeatureIterator(i));
    }
    most_freq_bins.push_back(
        feature_groups_[multi_group_id]->bin_mappers_[i]->GetMostFreqBin());
    sum_sparse_rate +=
        feature_groups_[multi_group_id]->bin_mappers_[i]->sparse_rate();
  }
  sum_sparse_rate /= num_feature;
  Log::Debug("Dataset::GetMultiBinFromSparseFeatures: sparse rate %f",
             sum_sparse_rate);
  std::unique_ptr<MultiValBin> ret;
  ret.reset(MultiValBin::CreateMultiValBin(num_data_, offsets.back(),
                                           num_feature, sum_sparse_rate, offsets));
  PushDataToMultiValBin(num_data_, most_freq_bins, offsets, &iters, ret.get());
  ret->FinishLoad();
  return ret.release();
}

MultiValBin* Dataset::GetMultiBinFromAllFeatures(const std::vector<uint32_t>& offsets) const {
  Common::FunctionTimer fun_time("Dataset::GetMultiBinFromAllFeatures",
                                 global_timer);
  int num_threads = OMP_NUM_THREADS();
  double sum_dense_ratio = 0;

  std::unique_ptr<MultiValBin> ret;
  std::vector<std::vector<std::unique_ptr<BinIterator>>> iters(num_threads);
  std::vector<uint32_t> most_freq_bins;
  int ncol = 0;
  for (int gid = 0; gid < num_groups_; ++gid) {
    if (feature_groups_[gid]->is_multi_val_) {
      ncol += feature_groups_[gid]->num_feature_;
    } else {
      ++ncol;
    }
    for (int fid = 0; fid < feature_groups_[gid]->num_feature_; ++fid) {
      const auto& bin_mapper = feature_groups_[gid]->bin_mappers_[fid];
      sum_dense_ratio += 1.0f - bin_mapper->sparse_rate();
    }
  }
  sum_dense_ratio /= ncol;
  for (int gid = 0; gid < num_groups_; ++gid) {
    if (feature_groups_[gid]->is_multi_val_) {
      for (int fid = 0; fid < feature_groups_[gid]->num_feature_; ++fid) {
        const auto& bin_mapper = feature_groups_[gid]->bin_mappers_[fid];
        most_freq_bins.push_back(bin_mapper->GetMostFreqBin());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
        for (int tid = 0; tid < num_threads; ++tid) {
          iters[tid].emplace_back(
              feature_groups_[gid]->SubFeatureIterator(fid));
        }
      }
    } else {
      most_freq_bins.push_back(0);
      for (int tid = 0; tid < num_threads; ++tid) {
        iters[tid].emplace_back(feature_groups_[gid]->FeatureGroupIterator());
      }
    }
  }
  CHECK(static_cast<int>(most_freq_bins.size()) == ncol);
  Log::Debug("Dataset::GetMultiBinFromAllFeatures: sparse rate %f",
             1.0 - sum_dense_ratio);
  ret.reset(MultiValBin::CreateMultiValBin(
      num_data_, offsets.back(), static_cast<int>(most_freq_bins.size()),
      1.0 - sum_dense_ratio, offsets));
  PushDataToMultiValBin(num_data_, most_freq_bins, offsets, &iters, ret.get());
  ret->FinishLoad();
  return ret.release();
}

template <bool USE_QUANT_GRAD, int HIST_BITS>
TrainingShareStates* Dataset::GetShareStates(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const {
  Common::FunctionTimer fun_timer("Dataset::TestMultiThreadingMethod",
                                  global_timer);
  if (force_col_wise && force_row_wise) {
    Log::Fatal(
        "Cannot set both of `force_col_wise` and `force_row_wise` to `true` at "
        "the same time");
  }
  if (num_groups_ <= 0) {
    TrainingShareStates* share_state = new TrainingShareStates();
    share_state->is_col_wise = true;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  }
  if (force_col_wise) {
    TrainingShareStates* share_state = new TrainingShareStates();
    std::vector<uint32_t> offsets;
    share_state->CalcBinOffsets(
      feature_groups_, &offsets, true);
    share_state->SetMultiValBin(GetMultiBinFromSparseFeatures(offsets),
      num_data_, feature_groups_, false, true, num_grad_quant_bins);
    share_state->is_col_wise = true;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  } else if (force_row_wise) {
    TrainingShareStates* share_state = new TrainingShareStates();
    std::vector<uint32_t> offsets;
    share_state->CalcBinOffsets(
      feature_groups_, &offsets, false);
    share_state->SetMultiValBin(GetMultiBinFromAllFeatures(offsets), num_data_,
      feature_groups_, false, false, num_grad_quant_bins);
    share_state->is_col_wise = false;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  } else {
    std::unique_ptr<MultiValBin> sparse_bin;
    std::unique_ptr<MultiValBin> all_bin;
    std::unique_ptr<TrainingShareStates> col_wise_state;
    std::unique_ptr<TrainingShareStates> row_wise_state;
    col_wise_state.reset(new TrainingShareStates());
    row_wise_state.reset(new TrainingShareStates());

    std::chrono::duration<double, std::milli> col_wise_init_time, row_wise_init_time;
    auto start_time = std::chrono::steady_clock::now();
    std::vector<uint32_t> col_wise_offsets;
    col_wise_state->CalcBinOffsets(feature_groups_, &col_wise_offsets, true);
    col_wise_state->SetMultiValBin(GetMultiBinFromSparseFeatures(col_wise_offsets), num_data_,
      feature_groups_, false, true, num_grad_quant_bins);
    col_wise_init_time = std::chrono::steady_clock::now() - start_time;

    start_time = std::chrono::steady_clock::now();
    std::vector<uint32_t> row_wise_offsets;
    row_wise_state->CalcBinOffsets(feature_groups_, &row_wise_offsets, false);
    row_wise_state->SetMultiValBin(GetMultiBinFromAllFeatures(row_wise_offsets), num_data_,
      feature_groups_, false, false, num_grad_quant_bins);
    row_wise_init_time = std::chrono::steady_clock::now() - start_time;

    uint64_t max_total_bin = std::max<uint64_t>(row_wise_state->num_hist_total_bin(),
      col_wise_state->num_hist_total_bin());
    std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>
        hist_data(max_total_bin * 2);

    Log::Debug(
      "init for col-wise cost %f seconds, init for row-wise cost %f seconds",
      col_wise_init_time * 1e-3, row_wise_init_time * 1e-3);

    col_wise_state->is_col_wise = true;
    col_wise_state->is_constant_hessian = is_constant_hessian;
    InitTrain(is_feature_used, col_wise_state.get());
    row_wise_state->is_col_wise = false;
    row_wise_state->is_constant_hessian = is_constant_hessian;
    InitTrain(is_feature_used, row_wise_state.get());
    std::chrono::duration<double, std::milli> col_wise_time, row_wise_time;
    start_time = std::chrono::steady_clock::now();
    ConstructHistograms<USE_QUANT_GRAD, HIST_BITS>(is_feature_used, nullptr, num_data_, gradients,
                        hessians, gradients, hessians, col_wise_state.get(),
                        hist_data.data());
    col_wise_time = std::chrono::steady_clock::now() - start_time;
    start_time = std::chrono::steady_clock::now();
    ConstructHistograms<USE_QUANT_GRAD, HIST_BITS>(is_feature_used, nullptr, num_data_, gradients,
                        hessians, gradients, hessians, row_wise_state.get(),
                        hist_data.data());
    row_wise_time = std::chrono::steady_clock::now() - start_time;

    if (col_wise_time < row_wise_time) {
      auto overhead_cost = row_wise_init_time + row_wise_time + col_wise_time;
      Log::Info(
          "Auto-choosing col-wise multi-threading, the overhead of testing was "
          "%f seconds.\n"
          "You can set `force_col_wise=true` to remove the overhead.",
          overhead_cost * 1e-3);
      return col_wise_state.release();
    } else {
      auto overhead_cost = col_wise_init_time + row_wise_time + col_wise_time;
      Log::Info(
          "Auto-choosing row-wise multi-threading, the overhead of testing was "
          "%f seconds.\n"
          "You can set `force_row_wise=true` to remove the overhead.\n"
          "And if memory is not enough, you can set `force_col_wise=true`.",
          overhead_cost * 1e-3);
      if (row_wise_state->IsSparseRowwise()) {
        Log::Debug("Using Sparse Multi-Val Bin");
      } else {
        Log::Debug("Using Dense Multi-Val Bin");
      }
      return row_wise_state.release();
    }
  }
}

template TrainingShareStates* Dataset::GetShareStates<false, 0>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

template TrainingShareStates* Dataset::GetShareStates<true, 16>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

template TrainingShareStates* Dataset::GetShareStates<true, 32>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

void Dataset::CopyFeatureMapperFrom(const Dataset* dataset) {
  feature_groups_.clear();
  num_features_ = dataset->num_features_;
  num_groups_ = dataset->num_groups_;
  has_raw_ = dataset->has_raw();
  // copy feature bin mapper data
  for (int i = 0; i < num_groups_; ++i) {
    feature_groups_.emplace_back(
        new FeatureGroup(*dataset->feature_groups_[i], num_data_));
  }
  feature_groups_.shrink_to_fit();
  used_feature_map_ = dataset->used_feature_map_;
  num_total_features_ = dataset->num_total_features_;
  feature_names_ = dataset->feature_names_;
  label_idx_ = dataset->label_idx_;
  real_feature_idx_ = dataset->real_feature_idx_;
  feature2group_ = dataset->feature2group_;
  feature2subfeature_ = dataset->feature2subfeature_;
  group_bin_boundaries_ = dataset->group_bin_boundaries_;
  group_feature_start_ = dataset->group_feature_start_;
  group_feature_cnt_ = dataset->group_feature_cnt_;
  forced_bin_bounds_ = dataset->forced_bin_bounds_;
  feature_need_push_zeros_ = dataset->feature_need_push_zeros_;
  max_bin_ = dataset->max_bin_;
  min_data_in_bin_ = dataset->min_data_in_bin_;
  bin_construct_sample_cnt_ = dataset->bin_construct_sample_cnt_;
  use_missing_ = dataset->use_missing_;
  zero_as_missing_ = dataset->zero_as_missing_;
}

void Dataset::CreateValid(const Dataset* dataset) {
  feature_groups_.clear();
  num_features_ = dataset->num_features_;
  num_groups_ = num_features_;
  max_bin_ = dataset->max_bin_;
  min_data_in_bin_ = dataset->min_data_in_bin_;
  bin_construct_sample_cnt_ = dataset->bin_construct_sample_cnt_;
  use_missing_ = dataset->use_missing_;
  zero_as_missing_ = dataset->zero_as_missing_;
  feature2group_.clear();
  feature2subfeature_.clear();
  has_raw_ = dataset->has_raw();
  numeric_feature_map_ = dataset->numeric_feature_map_;
  num_numeric_features_ = dataset->num_numeric_features_;
  // copy feature bin mapper data
  feature_need_push_zeros_.clear();
  group_bin_boundaries_.clear();
  uint64_t num_total_bin = 0;
  group_bin_boundaries_.push_back(num_total_bin);
  group_feature_start_.resize(num_groups_);
  group_feature_cnt_.resize(num_groups_);
  for (int i = 0; i < num_features_; ++i) {
    std::vector<std::unique_ptr<BinMapper>> bin_mappers;
    bin_mappers.emplace_back(new BinMapper(*(dataset->FeatureBinMapper(i))));
    if (bin_mappers.back()->GetDefaultBin() !=
        bin_mappers.back()->GetMostFreqBin()) {
      feature_need_push_zeros_.push_back(i);
    }
    feature_groups_.emplace_back(new FeatureGroup(&bin_mappers, num_data_));
    feature2group_.push_back(i);
    feature2subfeature_.push_back(0);
    num_total_bin += feature_groups_[i]->num_total_bin_;
    group_bin_boundaries_.push_back(num_total_bin);
    group_feature_start_[i] = i;
    group_feature_cnt_[i] = 1;
  }

  feature_groups_.shrink_to_fit();
  used_feature_map_ = dataset->used_feature_map_;
  num_total_features_ = dataset->num_total_features_;
  feature_names_ = dataset->feature_names_;
  label_idx_ = dataset->label_idx_;
  real_feature_idx_ = dataset->real_feature_idx_;
  forced_bin_bounds_ = dataset->forced_bin_bounds_;
  device_type_ = dataset->device_type_;
  gpu_device_id_ = dataset->gpu_device_id_;
}

void Dataset::ReSize(data_size_t num_data) {
  if (num_data_ != num_data) {
    num_data_ = num_data;
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int group = 0; group < num_groups_; ++group) {
      OMP_LOOP_EX_BEGIN();
      feature_groups_[group]->ReSize(num_data_);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
}


void Dataset::CopySubrowHostPart(
    const Dataset* fullset, const data_size_t* used_indices,
    data_size_t num_used_indices, bool need_meta_data,
    const std::vector<int8_t>* is_feature_used) {
  CHECK_EQ(num_used_indices, num_data_);

  std::vector<int> group_ids, subfeature_ids;
  group_ids.reserve(num_features_);
  subfeature_ids.reserve(num_features_);
  if (is_feature_used == nullptr) {
    // Preserve the native task sequence exactly when no pre-sampling mask is
    // available: group order, followed by subfeature order for multi-value
    // groups.
    for (int group = 0; group < num_groups_; ++group) {
      if (fullset->IsMultiGroup(group)) {
        for (int sub_feature = 0; sub_feature <
            fullset->feature_groups_[group]->num_feature_; ++sub_feature) {
          group_ids.emplace_back(group);
          subfeature_ids.emplace_back(sub_feature);
        }
      } else {
        group_ids.emplace_back(group);
        subfeature_ids.emplace_back(-1);
      }
    }
  } else {
    CHECK_EQ(num_features_, fullset->num_features_);
    CHECK_EQ(num_groups_, fullset->num_groups_);
    CHECK_EQ(is_feature_used->size(),
             static_cast<size_t>(fullset->num_features_));
    // Retain the native canonical task order while omitting physical columns
    // that the already-installed tree mask cannot use. An ordinary EFB group
    // has one packed Bin, so any selected member requires copying the whole
    // group. Multi-value groups have independent member bins and can copy
    // only selected members without changing the Dataset schema.
    for (int group = 0; group < num_groups_; ++group) {
      const int feature_start = fullset->group_feature_start_[group];
      const int feature_count = fullset->group_feature_cnt_[group];
      CHECK_GE(feature_start, 0);
      CHECK_GT(feature_count, 0);
      CHECK_LE(feature_start + feature_count, fullset->num_features_);
      if (fullset->IsMultiGroup(group)) {
        CHECK_EQ(feature_count,
                 fullset->feature_groups_[group]->num_feature_);
        for (int sub_feature = 0; sub_feature < feature_count;
             ++sub_feature) {
          if ((*is_feature_used)[feature_start + sub_feature] != 0) {
            group_ids.emplace_back(group);
            subfeature_ids.emplace_back(sub_feature);
          }
        }
      } else {
        bool group_is_used = false;
        for (int feature_offset = 0; feature_offset < feature_count;
             ++feature_offset) {
          if ((*is_feature_used)[feature_start + feature_offset] != 0) {
            group_is_used = true;
            break;
          }
        }
        if (group_is_used) {
          group_ids.emplace_back(group);
          subfeature_ids.emplace_back(-1);
        }
      }
    }
  }
  int num_copy_tasks = static_cast<int>(group_ids.size());

  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(dynamic)
  for (int task_id = 0; task_id < num_copy_tasks; ++task_id) {
    OMP_LOOP_EX_BEGIN();
    int group = group_ids[task_id];
    int subfeature = subfeature_ids[task_id];
    feature_groups_[group]->CopySubrowByCol(fullset->feature_groups_[group].get(),
                                            used_indices, num_used_indices, subfeature);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  if (need_meta_data) {
    metadata_.Init(fullset->metadata_, used_indices, num_used_indices);
  }
  is_finish_load_ = true;
  numeric_feature_map_ = fullset->numeric_feature_map_;
  num_numeric_features_ = fullset->num_numeric_features_;
  if (has_raw_) {
    ResizeRaw(num_used_indices);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < num_used_indices; ++i) {
      for (int j = 0; j < num_numeric_features_; ++j) {
        raw_data_[j][i] = fullset->raw_data_[j][used_indices[i]];
      }
    }
  }
}

void Dataset::CopySubrow(const Dataset* fullset,
                         const data_size_t* used_indices,
                         data_size_t num_used_indices, bool need_meta_data) {
  CopySubrow(fullset, used_indices, num_used_indices, need_meta_data, nullptr);
}

void Dataset::CopySubrow(
    const Dataset* fullset, const data_size_t* used_indices,
    data_size_t num_used_indices, bool need_meta_data,
    const std::vector<int8_t>* is_feature_used) {
  CopySubrowHostPart(fullset, used_indices, num_used_indices, need_meta_data,
                     is_feature_used);

  // update CUDA storage for column data and metadata
  device_type_ = fullset->device_type_;
  gpu_device_id_ = fullset->gpu_device_id_;

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    if (cuda_column_data_ == nullptr) {
      cuda_column_data_.reset(new CUDAColumnData(num_used_indices, gpu_device_id_));
      metadata_.CreateCUDAMetadata(gpu_device_id_);
    }
    cuda_column_data_->CopySubrow(fullset->cuda_column_data(), used_indices, num_used_indices);
  }
  #endif  // USE_CUDA
}

void Dataset::CopySubrowToDevice(const Dataset* fullset,
                                 const data_size_t* used_indices,
                                 data_size_t num_used_indices, bool need_meta_data,
                                 int gpu_device_id) {
  CopySubrowHostPart(fullset, used_indices, num_used_indices, need_meta_data,
                     nullptr);

  // update CUDA storage for column data and metadata
  device_type_ = fullset->device_type_;
  gpu_device_id_ = gpu_device_id;

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    if (cuda_column_data_ == nullptr) {
      cuda_column_data_.reset(new CUDAColumnData(num_used_indices, gpu_device_id_));
      metadata_.CreateCUDAMetadata(gpu_device_id_);
    }
    cuda_column_data_->CopySubrow(fullset->cuda_column_data(), used_indices, num_used_indices);
  }
  #endif  // USE_CUDA
}

#ifndef LGB_R_BUILD
bool Dataset::SetFieldFromArrow(const char* field_name, struct ArrowArrayStream* stream) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
    metadata_.SetLabel(stream);
  } else if (name == std::string("weight") || name == std::string("weights")) {
    metadata_.SetWeights(stream);
  } else if (name == std::string("init_score")) {
    metadata_.SetInitScore(stream);
  } else if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(stream);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(stream);
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetFieldFromArrow(const char* field_name, int64_t n_chunks,
                                struct ArrowArray* chunks, struct ArrowSchema* schema) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
    metadata_.SetLabel(n_chunks, chunks, schema);
  } else if (name == std::string("weight") || name == std::string("weights")) {
    metadata_.SetWeights(n_chunks, chunks, schema);
  } else if (name == std::string("init_score")) {
    metadata_.SetInitScore(n_chunks, chunks, schema);
  } else if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(n_chunks, chunks, schema);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(n_chunks, chunks, schema);
  } else {
    return false;
  }
  return true;
}
#endif  // LGB_R_BUILD

bool Dataset::SetFloatField(const char* field_name, const float* field_data,
                            data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    metadata_.SetLabel(field_data, num_element);
#endif
  } else if (name == std::string("weight") || name == std::string("weights")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    metadata_.SetWeights(field_data, num_element);
#endif
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetDoubleField(const char* field_name, const double* field_data,
                             data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("init_score")) {
    metadata_.SetInitScore(field_data, num_element);
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetIntField(const char* field_name, const int* field_data,
                          data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(field_data, num_element);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(field_data, num_element);
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetFloatField(const char* field_name, data_size_t* out_len,
                            const float** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    *out_ptr = metadata_.label();
    *out_len = num_data_;
#endif
  } else if (name == std::string("weight") || name == std::string("weights")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    *out_ptr = metadata_.weights();
    *out_len = num_data_;
#endif
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetDoubleField(const char* field_name, data_size_t* out_len,
                             const double** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("init_score")) {
    *out_ptr = metadata_.init_score();
    *out_len = static_cast<data_size_t>(metadata_.num_init_score());
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetIntField(const char* field_name, data_size_t* out_len,
                          const int** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("query") || name == std::string("group")) {
    *out_ptr = metadata_.query_boundaries();
    *out_len = metadata_.num_queries() + 1;
  } else if (name == std::string("position")) {
    *out_ptr = metadata_.positions();
    *out_len = num_data_;
  } else {
    return false;
  }
  return true;
}

void Dataset::SaveBinaryFile(const char* bin_filename) {
  if (bin_filename != nullptr && std::string(bin_filename) == data_filename_) {
    Log::Warning("Binary file %s already exists", bin_filename);
    return;
  }
  // if not pass a filename, just append ".bin" of original file
  std::string bin_filename_str(data_filename_);
  if (bin_filename == nullptr || bin_filename[0] == '\0') {
    bin_filename_str.append(".bin");
    bin_filename = bin_filename_str.c_str();
  }
  bool is_file_existed = false;

  if (VirtualFileWriter::Exists(bin_filename)) {
    is_file_existed = true;
    Log::Warning("File %s exists, cannot save binary to it", bin_filename);
  }

  if (!is_file_existed) {
    auto writer = VirtualFileWriter::Make(bin_filename);
    if (!writer->Init()) {
      Log::Fatal("Cannot write binary data to %s ", bin_filename);
    }
    Log::Info("Saving data to binary file %s", bin_filename);
    size_t size_of_token = std::strlen(binary_file_token);
    writer->AlignedWrite(binary_file_token, size_of_token);

    // Write the basic header information for the dataset
    SerializeHeader(writer.get());

    // get size of meta data
    size_t size_of_metadata = metadata_.SizesInByte();
    writer->Write(&size_of_metadata, sizeof(size_of_metadata));
    // write meta data
    metadata_.SaveBinaryToFile(writer.get());

    // write feature data
    for (int i = 0; i < num_groups_; ++i) {
      // get size of feature
      size_t size_of_feature = feature_groups_[i]->SizesInByte();
      writer->Write(&size_of_feature, sizeof(size_of_feature));
      // write feature
      feature_groups_[i]->SerializeToBinary(writer.get());
    }

    // write raw data; use row-major order so we can read row-by-row
    if (has_raw_) {
      for (int i = 0; i < num_data_; ++i) {
        for (int j = 0; j < num_features_; ++j) {
          int feat_ind = numeric_feature_map_[j];
          if (feat_ind > -1) {
            writer->Write(&raw_data_[feat_ind][i], sizeof(float));
          }
        }
      }
    }
  }
}

void Dataset::SerializeReference(ByteBuffer* buffer) {
  Log::Info("Saving data reference to binary buffer");

  // Calculate approximate size of output and reserve space
  size_t size_of_token = std::strlen(binary_serialized_reference_token);
  size_t initial_capacity = size_of_token + GetSerializedHeaderSize();
  // write feature group definitions
  for (int i = 0; i < num_groups_; ++i) {
    initial_capacity += feature_groups_[i]->SizesInByte(/* include_data */ false);
  }

  // Give a little extra just in case, to avoid unnecessary resizes
  buffer->Reserve(static_cast<size_t>(1.1 * static_cast<double>(initial_capacity)));

  // Write token that marks the data as binary reference, and the version
  buffer->AlignedWrite(binary_serialized_reference_token, size_of_token);
  buffer->AlignedWrite(serialized_reference_version, kSerializedReferenceVersionLength);

  // Write the basic definition of the overall dataset
  SerializeHeader(buffer);

  // write feature group definitions
  for (int i = 0; i < num_groups_; ++i) {
    // get size of feature
    size_t size_of_feature = feature_groups_[i]->SizesInByte(false);
    buffer->Write(&size_of_feature, sizeof(size_of_feature));
    // write feature
    feature_groups_[i]->SerializeToBinary(buffer, /* include_data */ false);
  }
}

size_t Dataset::GetSerializedHeaderSize() {
  size_t size_of_header =
    VirtualFileWriter::AlignedSize(sizeof(num_data_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_features_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_total_features_)) +
    VirtualFileWriter::AlignedSize(sizeof(int) * num_total_features_) +
    VirtualFileWriter::AlignedSize(sizeof(label_idx_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_groups_)) +
    3 * VirtualFileWriter::AlignedSize(sizeof(int) * num_features_) +
    sizeof(uint64_t) * (num_groups_ + 1) +
    2 * VirtualFileWriter::AlignedSize(sizeof(int) * num_groups_) +
    VirtualFileWriter::AlignedSize(sizeof(int32_t) * num_total_features_) +
    VirtualFileWriter::AlignedSize(sizeof(int)) * 3 +
    VirtualFileWriter::AlignedSize(sizeof(bool)) * 3;
  // size of feature names and forced bins
  for (int i = 0; i < num_total_features_; ++i) {
    size_of_header +=
      VirtualFileWriter::AlignedSize(feature_names_[i].size()) +
      VirtualFileWriter::AlignedSize(sizeof(int)) +
      forced_bin_bounds_[i].size() * sizeof(double) +
      VirtualFileWriter::AlignedSize(sizeof(int));
  }

  return size_of_header;
}

void Dataset::SerializeHeader(BinaryWriter* writer) {
  size_t size_of_header = GetSerializedHeaderSize();
  writer->Write(&size_of_header, sizeof(size_of_header));

  // write header
  writer->AlignedWrite(&num_data_, sizeof(num_data_));
  writer->AlignedWrite(&num_features_, sizeof(num_features_));
  writer->AlignedWrite(&num_total_features_, sizeof(num_total_features_));
  writer->AlignedWrite(&label_idx_, sizeof(label_idx_));
  writer->AlignedWrite(&max_bin_, sizeof(max_bin_));
  writer->AlignedWrite(&bin_construct_sample_cnt_,
    sizeof(bin_construct_sample_cnt_));
  writer->AlignedWrite(&min_data_in_bin_, sizeof(min_data_in_bin_));
  writer->AlignedWrite(&use_missing_, sizeof(use_missing_));
  writer->AlignedWrite(&zero_as_missing_, sizeof(zero_as_missing_));
  writer->AlignedWrite(&has_raw_, sizeof(has_raw_));
  writer->AlignedWrite(used_feature_map_.data(),
    sizeof(int) * num_total_features_);
  writer->AlignedWrite(&num_groups_, sizeof(num_groups_));
  writer->AlignedWrite(real_feature_idx_.data(), sizeof(int) * num_features_);
  writer->AlignedWrite(feature2group_.data(), sizeof(int) * num_features_);
  writer->AlignedWrite(feature2subfeature_.data(),
    sizeof(int) * num_features_);
  writer->Write(group_bin_boundaries_.data(),
    sizeof(uint64_t) * (num_groups_ + 1));
  writer->AlignedWrite(group_feature_start_.data(),
    sizeof(int) * num_groups_);
  writer->AlignedWrite(group_feature_cnt_.data(), sizeof(int) * num_groups_);
  if (max_bin_by_feature_.empty()) {
    ArrayArgs<int32_t>::Assign(&max_bin_by_feature_, -1, num_total_features_);
  }
  writer->AlignedWrite(max_bin_by_feature_.data(),
    sizeof(int32_t) * num_total_features_);
  if (ArrayArgs<int32_t>::CheckAll(max_bin_by_feature_, -1)) {
    max_bin_by_feature_.clear();
  }
  // write feature names
  for (int i = 0; i < num_total_features_; ++i) {
    int str_len = static_cast<int>(feature_names_[i].size());
    writer->AlignedWrite(&str_len, sizeof(int));
    const char* c_str = feature_names_[i].c_str();
    writer->AlignedWrite(c_str, sizeof(char) * str_len);
  }
  // write forced bins
  for (int i = 0; i < num_total_features_; ++i) {
    int num_bounds = static_cast<int>(forced_bin_bounds_[i].size());
    writer->AlignedWrite(&num_bounds, sizeof(int));

    for (size_t j = 0; j < forced_bin_bounds_[i].size(); ++j) {
      writer->Write(&forced_bin_bounds_[i][j], sizeof(double));
    }
  }
}

void Dataset::DumpTextFile(const char* text_filename) {
  FILE* file = NULL;
#if _MSC_VER
  fopen_s(&file, text_filename, "wt");
#else
  file = fopen(text_filename, "wt");
#endif
  fprintf(file, "num_features: %d\n", num_features_);
  fprintf(file, "num_total_features: %d\n", num_total_features_);
  fprintf(file, "num_groups: %d\n", num_groups_);
  fprintf(file, "num_data: %d\n", num_data_);
  fprintf(file, "feature_names: ");
  for (auto n : feature_names_) {
    fprintf(file, "%s, ", n.c_str());
  }
  fprintf(file, "\nmax_bin_by_feature: ");
  for (auto i : max_bin_by_feature_) {
    fprintf(file, "%d, ", i);
  }
  fprintf(file, "\n");
  for (auto n : feature_names_) {
    fprintf(file, "%s, ", n.c_str());
  }
  fprintf(file, "\nforced_bins: ");
  for (int i = 0; i < num_total_features_; ++i) {
    fprintf(file, "\nfeature %d: ", i);
    for (size_t j = 0; j < forced_bin_bounds_[i].size(); ++j) {
      fprintf(file, "%lf, ", forced_bin_bounds_[i][j]);
    }
  }
  std::vector<std::unique_ptr<BinIterator>> iterators;
  iterators.reserve(num_features_);
  for (int j = 0; j < num_features_; ++j) {
    auto group_idx = feature2group_[j];
    auto sub_idx = feature2subfeature_[j];
    iterators.emplace_back(
        feature_groups_[group_idx]->SubFeatureIterator(sub_idx));
  }
  for (data_size_t i = 0; i < num_data_; ++i) {
    fprintf(file, "\n");
    for (int j = 0; j < num_total_features_; ++j) {
      auto inner_feature_idx = used_feature_map_[j];
      if (inner_feature_idx < 0) {
        fprintf(file, "NA, ");
      } else {
        fprintf(file, "%d, ", iterators[inner_feature_idx]->Get(i));
      }
    }
  }
  fclose(file);
}

void Dataset::InitTrain(const std::vector<int8_t>& is_feature_used,
                        TrainingShareStates* share_state) const {
  Common::FunctionTimer fun_time("Dataset::InitTrain", global_timer);
  share_state->InitTrain(group_feature_start_,
        feature_groups_,
        is_feature_used);
}

template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
void Dataset::ConstructHistogramsMultiVal(const data_size_t* data_indices,
                                          data_size_t num_data,
                                          const score_t* gradients,
                                          const score_t* hessians,
                                          TrainingShareStates* share_state,
                                          hist_t* hist_data) const {
  Common::FunctionTimer fun_time("Dataset::ConstructHistogramsMultiVal",
                                 global_timer);
  share_state->ConstructHistograms<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
      data_indices, num_data, gradients, hessians, hist_data);
}

template <bool USE_INDICES, bool USE_HESSIAN, bool USE_QUANT_GRAD, int HIST_BITS>
void Dataset::ConstructHistogramsInner(
    const std::vector<int8_t>& is_feature_used, const data_size_t* data_indices,
    data_size_t num_data, const score_t* gradients, const score_t* hessians,
    score_t* ordered_gradients, score_t* ordered_hessians,
    TrainingShareStates* share_state, hist_t* hist_data) const {
  if (!share_state->is_col_wise) {
    return ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
        data_indices, num_data, gradients, hessians, share_state, hist_data);
  }
  std::vector<int> used_dense_group;
  int multi_val_groud_id = -1;
  used_dense_group.reserve(num_groups_);
  for (int group = 0; group < num_groups_; ++group) {
    const int f_start = group_feature_start_[group];
    const int f_cnt = group_feature_cnt_[group];
    bool is_group_used = false;
    for (int j = 0; j < f_cnt; ++j) {
      const int fidx = f_start + j;
      if (is_feature_used[fidx]) {
        is_group_used = true;
        break;
      }
    }
    if (is_group_used) {
      if (feature_groups_[group]->is_multi_val_) {
        multi_val_groud_id = group;
      } else {
        used_dense_group.push_back(group);
      }
    }
  }
  int num_used_dense_group = static_cast<int>(used_dense_group.size());
  global_timer.Start("Dataset::dense_bin_histogram");
  auto ptr_ordered_grad = gradients;
  auto ptr_ordered_hess = hessians;
  if (num_used_dense_group > 0) {
    if (USE_QUANT_GRAD) {
      int16_t* ordered_gradients_and_hessians = reinterpret_cast<int16_t*>(ordered_gradients);
      const int16_t* gradients_and_hessians = reinterpret_cast<const int16_t*>(gradients);
      if (USE_INDICES) {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
        for (data_size_t i = 0; i < num_data; ++i) {
          ordered_gradients_and_hessians[i] = gradients_and_hessians[data_indices[i]];
        }
        ptr_ordered_grad = reinterpret_cast<const score_t*>(ordered_gradients);
        ptr_ordered_hess = nullptr;
      }
    } else {
      if (USE_INDICES) {
        if (USE_HESSIAN) {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
          for (data_size_t i = 0; i < num_data; ++i) {
            ordered_gradients[i] = gradients[data_indices[i]];
            ordered_hessians[i] = hessians[data_indices[i]];
          }
          ptr_ordered_grad = ordered_gradients;
          ptr_ordered_hess = ordered_hessians;
        } else {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
          for (data_size_t i = 0; i < num_data; ++i) {
            ordered_gradients[i] = gradients[data_indices[i]];
          }
          ptr_ordered_grad = ordered_gradients;
        }
      }
    }
    OMP_INIT_EX();
#pragma omp parallel for schedule(static) num_threads(share_state->num_threads)
    for (int gi = 0; gi < num_used_dense_group; ++gi) {
      OMP_LOOP_EX_BEGIN();
      int group = used_dense_group[gi];
      const int num_bin = feature_groups_[group]->num_total_bin_;
      if (USE_QUANT_GRAD) {
        if (HIST_BITS == 16) {
          auto data_ptr = reinterpret_cast<hist_t*>(reinterpret_cast<int32_t*>(hist_data) + group_bin_boundaries_[group]);
          std::memset(reinterpret_cast<void*>(data_ptr), 0,
                      num_bin * kInt16HistEntrySize);
          if (USE_HESSIAN) {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
            }
          } else {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  data_indices, 0, num_data, ptr_ordered_grad,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  0, num_data, ptr_ordered_grad, data_ptr);
            }
          }
        } else {
          auto data_ptr = hist_data + group_bin_boundaries_[group];
          std::memset(reinterpret_cast<void*>(data_ptr), 0,
                      num_bin * kInt32HistEntrySize);
          if (USE_HESSIAN) {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
            }
          } else {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  data_indices, 0, num_data, ptr_ordered_grad,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  0, num_data, ptr_ordered_grad, data_ptr);
            }
          }
        }
      } else {
        auto data_ptr = hist_data + group_bin_boundaries_[group] * 2;
        std::memset(reinterpret_cast<void*>(data_ptr), 0,
                    num_bin * kHistEntrySize);
        if (USE_HESSIAN) {
          if (USE_INDICES) {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                data_ptr);
          } else {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
          }
        } else {
          if (USE_INDICES) {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                data_indices, 0, num_data, ptr_ordered_grad, data_ptr);
          } else {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                0, num_data, ptr_ordered_grad, data_ptr);
          }
          auto cnt_dst = reinterpret_cast<hist_cnt_t*>(data_ptr + 1);
          for (int i = 0; i < num_bin * 2; i += 2) {
            data_ptr[i + 1] = static_cast<double>(cnt_dst[i]) * hessians[0];
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
  global_timer.Stop("Dataset::dense_bin_histogram");
  if (multi_val_groud_id >= 0) {
    if (USE_QUANT_GRAD) {
      if (HIST_BITS == 32) {
        int32_t* hist_data_ptr = reinterpret_cast<int32_t*>(hist_data);
        if (num_used_dense_group > 0) {
          ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
              share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        } else {
          ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, gradients, hessians, share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        }
      } else if (HIST_BITS == 16) {
        int16_t* hist_data_ptr = reinterpret_cast<int16_t*>(hist_data);
        if (num_used_dense_group > 0) {
          ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
              share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        } else {
          ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, gradients, hessians, share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        }
      }
    } else {
      if (num_used_dense_group > 0) {
        ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
            data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
            share_state,
            hist_data + group_bin_boundaries_[multi_val_groud_id] * 2);
      } else {
        ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
            data_indices, num_data, gradients, hessians, share_state,
            hist_data + group_bin_boundaries_[multi_val_groud_id] * 2);
      }
    }
  }
}

// explicitly initialize template methods, for cross module call
#define CONSTRUCT_HISTOGRAMS_INNER_PARMA \
  const std::vector<int8_t>& is_feature_used, const data_size_t* data_indices, \
  data_size_t num_data, const score_t* gradients, const score_t* hessians, \
  score_t* ordered_gradients, score_t* ordered_hessians, \
  TrainingShareStates* share_state, hist_t* hist_data

// explicitly initialize template methods, for cross module call
template void Dataset::ConstructHistogramsInner<true, true, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, true, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, true, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

void Dataset::FixHistogram(int feature_idx, double sum_gradient,
                           double sum_hessian, hist_t* data) const {
  const int group = feature2group_[feature_idx];
  const int sub_feature = feature2subfeature_[feature_idx];
  const BinMapper* bin_mapper =
      feature_groups_[group]->bin_mappers_[sub_feature].get();
  const int most_freq_bin = bin_mapper->GetMostFreqBin();
  if (most_freq_bin > 0) {
    const int num_bin = bin_mapper->num_bin();
    GET_GRAD(data, most_freq_bin) = sum_gradient;
    GET_HESS(data, most_freq_bin) = sum_hessian;
    for (int i = 0; i < num_bin; ++i) {
      if (i != most_freq_bin) {
        GET_GRAD(data, most_freq_bin) -= GET_GRAD(data, i);
        GET_HESS(data, most_freq_bin) -= GET_HESS(data, i);
      }
    }
  }
}

template <typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
void Dataset::FixHistogramInt(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const {
  const int group = feature2group_[feature_idx];
  const int sub_feature = feature2subfeature_[feature_idx];
  const BinMapper* bin_mapper =
      feature_groups_[group]->bin_mappers_[sub_feature].get();
  const int most_freq_bin = bin_mapper->GetMostFreqBin();
  PACKED_HIST_BIN_T* data_ptr = reinterpret_cast<PACKED_HIST_BIN_T*>(data);
  PACKED_HIST_ACC_T int_sum_gradient_and_hessian_local = HIST_BITS_ACC == 16 ?
    ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) |
    static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
    int_sum_gradient_and_hessian;
  if (most_freq_bin > 0) {
    const int num_bin = bin_mapper->num_bin();
    if (HIST_BITS_BIN == HIST_BITS_ACC) {
      for (int i = 0; i < num_bin; ++i) {
        if (i != most_freq_bin) {
          int_sum_gradient_and_hessian_local -= data_ptr[i];
        }
      }
      data_ptr[most_freq_bin] = int_sum_gradient_and_hessian_local;
    } else {
      CHECK_EQ(HIST_BITS_ACC, 32);
      CHECK_EQ(HIST_BITS_BIN, 16);
      for (int i = 0; i < num_bin; ++i) {
        if (i != most_freq_bin) {
          const PACKED_HIST_BIN_T packed_hist = data_ptr[i];
          const PACKED_HIST_ACC_T packed_hist_acc = (static_cast<int64_t>(static_cast<int16_t>(packed_hist >> 16)) << 32) |
            static_cast<int64_t>(packed_hist & 0x0000ffff);
          int_sum_gradient_and_hessian_local -= packed_hist_acc;
        }
      }
      PACKED_HIST_BIN_T int_sum_gradient_and_hessian_local_bin =
        (static_cast<int32_t>(int_sum_gradient_and_hessian_local >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian_local & 0x0000ffff);
      data_ptr[most_freq_bin] = int_sum_gradient_and_hessian_local_bin;
    }
  }
}

template void Dataset::FixHistogramInt<int64_t, int64_t, 32, 32>(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const;

template void Dataset::FixHistogramInt<int32_t, int32_t, 16, 16>(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const;

template <typename T>
void PushVector(std::vector<T>* dest, const std::vector<T>& src) {
  dest->reserve(dest->size() + src.size());
  for (auto i : src) {
    dest->push_back(i);
  }
}

template <typename T>
void PushOffset(std::vector<T>* dest, const std::vector<T>& src,
                const T& offset) {
  dest->reserve(dest->size() + src.size());
  for (auto i : src) {
    dest->push_back(i + offset);
  }
}

template <typename T>
void PushClearIfEmpty(std::vector<T>* dest, const size_t dest_len,
                      const std::vector<T>& src, const size_t src_len,
                      const T& deflt) {
  if (!dest->empty() && !src.empty()) {
    PushVector(dest, src);
  } else if (!dest->empty() && src.empty()) {
    for (size_t i = 0; i < src_len; ++i) {
      dest->push_back(deflt);
    }
  } else if (dest->empty() && !src.empty()) {
    for (size_t i = 0; i < dest_len; ++i) {
      dest->push_back(deflt);
    }
    PushVector(dest, src);
  }
}

void Dataset::AddFeaturesFrom(Dataset* other) {
  if (other->num_data_ != num_data_) {
    Log::Fatal(
        "Cannot add features from other Dataset with a different number of "
        "rows");
  }
  if (other->has_raw_ != has_raw_) {
    Log::Fatal("Can only add features from other Dataset if both or neither have raw data.");
  }
  int mv_gid = -1;
  int other_mv_gid = -1;
  for (int i = 0; i < num_groups_; ++i) {
    if (IsMultiGroup(i)) {
      mv_gid = i;
    }
  }
  for (int i = 0; i < other->num_groups_; ++i) {
    if (other->IsMultiGroup(i)) {
      other_mv_gid = i;
    }
  }
  // Only one multi-val group, just simply merge
  if (mv_gid < 0 || other_mv_gid < 0) {
    PushVector(&feature2subfeature_, other->feature2subfeature_);
    PushVector(&group_feature_cnt_, other->group_feature_cnt_);
    feature_groups_.reserve(other->feature_groups_.size());
    for (auto& fg : other->feature_groups_) {
      const int cur_group_id = static_cast<int>(feature_groups_.size());
      feature_groups_.emplace_back(new FeatureGroup(*fg, true, cur_group_id));
    }
    for (auto feature_idx : other->used_feature_map_) {
      if (feature_idx >= 0) {
        used_feature_map_.push_back(feature_idx + num_features_);
      } else {
        used_feature_map_.push_back(-1);  // Unused feature.
      }
    }
    PushOffset(&real_feature_idx_, other->real_feature_idx_,
               num_total_features_);
    PushOffset(&feature2group_, other->feature2group_, num_groups_);
    auto bin_offset = group_bin_boundaries_.back();
    // Skip the leading 0 when copying group_bin_boundaries.
    for (auto i = other->group_bin_boundaries_.begin() + 1;
         i < other->group_bin_boundaries_.end(); ++i) {
      group_bin_boundaries_.push_back(*i + bin_offset);
    }
    PushOffset(&group_feature_start_, other->group_feature_start_,
               num_features_);
    num_groups_ += other->num_groups_;
    num_features_ += other->num_features_;
  } else {
    std::vector<std::vector<int>> features_in_group;
    for (int i = 0; i < num_groups_; ++i) {
      int f_start = group_feature_start_[i];
      int f_cnt = group_feature_cnt_[i];
      features_in_group.emplace_back();
      for (int j = 0; j < f_cnt; ++j) {
        const int real_fidx = real_feature_idx_[f_start + j];
        features_in_group.back().push_back(real_fidx);
      }
    }
    feature_groups_[mv_gid]->AddFeaturesFrom(
        other->feature_groups_[other_mv_gid].get(), mv_gid);
    for (int i = 0; i < other->num_groups_; ++i) {
      int f_start = other->group_feature_start_[i];
      int f_cnt = other->group_feature_cnt_[i];
      if (i == other_mv_gid) {
        for (int j = 0; j < f_cnt; ++j) {
          const int real_fidx = other->real_feature_idx_[f_start + j] + num_total_features_;
          features_in_group[mv_gid].push_back(real_fidx);
        }
      } else {
        features_in_group.emplace_back();
        for (int j = 0; j < f_cnt; ++j) {
          const int real_fidx = other->real_feature_idx_[f_start + j] + num_total_features_;
          features_in_group.back().push_back(real_fidx);
        }
        feature_groups_.emplace_back(
            new FeatureGroup(*other->feature_groups_[i], false, -1));
      }
    }
    // regenerate other fields
    num_groups_ += other->num_groups_ - 1;
    CHECK(num_groups_ == static_cast<int>(features_in_group.size()));
    num_features_ += other->num_features_;
    int cur_fidx = 0;
    used_feature_map_ =
      std::vector<int>(num_total_features_ + other->num_total_features_, -1);
    real_feature_idx_.resize(num_features_);
    feature2group_.resize(num_features_);
    feature2subfeature_.resize(num_features_);
    group_feature_start_.resize(num_groups_);
    group_feature_cnt_.resize(num_groups_);

    group_bin_boundaries_.clear();
    uint64_t num_total_bin = 0;
    group_bin_boundaries_.push_back(num_total_bin);
    for (int i = 0; i < num_groups_; ++i) {
      auto cur_features = features_in_group[i];
      int cur_cnt_features = static_cast<int>(cur_features.size());
      group_feature_start_[i] = cur_fidx;
      group_feature_cnt_[i] = cur_cnt_features;
      for (int j = 0; j < cur_cnt_features; ++j) {
        int real_fidx = cur_features[j];
        used_feature_map_[real_fidx] = cur_fidx;
        real_feature_idx_[cur_fidx] = real_fidx;
        feature2group_[cur_fidx] = i;
        feature2subfeature_[cur_fidx] = j;
        ++cur_fidx;
      }
      num_total_bin += feature_groups_[i]->num_total_bin_;
      group_bin_boundaries_.push_back(num_total_bin);
    }
  }
  std::unordered_set<std::string> feature_names_set;
  for (const auto& val : feature_names_) {
    feature_names_set.emplace(val);
  }
  for (const auto& val : other->feature_names_) {
    std::string new_name = val;
    int cnt = 2;
    while (feature_names_set.count(new_name)) {
      new_name = "D" + std::to_string(cnt) + "_" + val;
      ++cnt;
    }
    if (new_name != val) {
      Log::Warning(
        "Find the same feature name (%s) in Dataset::AddFeaturesFrom, change "
        "its name to (%s)",
        val.c_str(), new_name.c_str());
    }
    feature_names_set.emplace(new_name);
    feature_names_.push_back(new_name);
  }
  PushVector(&forced_bin_bounds_, other->forced_bin_bounds_);
  PushClearIfEmpty(&max_bin_by_feature_, num_total_features_,
                   other->max_bin_by_feature_, other->num_total_features_, -1);
  num_total_features_ += other->num_total_features_;
  for (size_t i = 0; i < (other->numeric_feature_map_).size(); ++i) {
    int feat_ind = other->numeric_feature_map_[i];
    if (feat_ind > -1) {
      numeric_feature_map_.push_back(feat_ind + num_numeric_features_);
    } else {
      numeric_feature_map_.push_back(-1);
    }
  }
  num_numeric_features_ += other->num_numeric_features_;
  if (has_raw_) {
    for (int i = 0; i < other->num_numeric_features_; ++i) {
      raw_data_.push_back(other->raw_data_[i]);
    }
  }
  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    CreateCUDAColumnData();
  } else {
    cuda_column_data_ = nullptr;
  }
  #endif  // USE_CUDA
}

const void* Dataset::GetColWiseData(
  const int feature_group_index,
  const int sub_feature_index,
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  return feature_groups_[feature_group_index]->GetColWiseData(sub_feature_index, bit_type, is_sparse, bin_iterator, num_threads);
}

const void* Dataset::GetColWiseData(
  const int feature_group_index,
  const int sub_feature_index,
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  return feature_groups_[feature_group_index]->GetColWiseData(sub_feature_index, bit_type, is_sparse, bin_iterator);
}

#ifdef USE_CUDA
void Dataset::CreateCUDAColumnData() {
  cuda_column_data_.reset(new CUDAColumnData(num_data_, gpu_device_id_));
  int num_columns = 0;
  std::vector<const void*> column_data;
  std::vector<BinIterator*> column_bin_iterator;
  std::vector<uint8_t> column_bit_type;
  int feature_index = 0;
  std::vector<int> feature_to_column(num_features_, -1);
  std::vector<uint32_t> feature_max_bins(num_features_, 0);
  std::vector<uint32_t> feature_min_bins(num_features_, 0);
  std::vector<uint32_t> feature_offsets(num_features_, 0);
  std::vector<uint32_t> feature_most_freq_bins(num_features_, 0);
  std::vector<uint32_t> feature_default_bin(num_features_, 0);
  std::vector<uint8_t> feature_missing_is_zero(num_features_, 0);
  std::vector<uint8_t> feature_missing_is_na(num_features_, 0);
  std::vector<uint8_t> feature_mfb_is_zero(num_features_, 0);
  std::vector<uint8_t> feature_mfb_is_na(num_features_, 0);
  for (int feature_group_index = 0; feature_group_index < num_groups_; ++feature_group_index) {
    if (feature_groups_[feature_group_index]->is_multi_val_) {
      for (int sub_feature_index = 0; sub_feature_index < feature_groups_[feature_group_index]->num_feature_; ++sub_feature_index) {
        uint8_t bit_type = 0;
        bool is_sparse = false;
        BinIterator* bin_iterator = nullptr;
        const void* one_column_data = GetColWiseData(feature_group_index,
                                                     sub_feature_index,
                                                     &bit_type,
                                                     &is_sparse,
                                                     &bin_iterator);
        column_data.emplace_back(one_column_data);
        column_bin_iterator.emplace_back(bin_iterator);
        column_bit_type.emplace_back(bit_type);
        feature_to_column[feature_index] = num_columns;
        ++num_columns;
        const BinMapper* feature_bin_mapper = FeatureBinMapper(feature_index);
        feature_max_bins[feature_index] = feature_max_bin(feature_index);
        feature_min_bins[feature_index] = feature_min_bin(feature_index);
        const uint32_t most_freq_bin = feature_bin_mapper->GetMostFreqBin();
        feature_offsets[feature_index] = static_cast<uint32_t>(most_freq_bin == 0);
        feature_most_freq_bins[feature_index] = most_freq_bin;
        feature_default_bin[feature_index] = feature_bin_mapper->GetDefaultBin();
        if (feature_bin_mapper->missing_type() == MissingType::Zero) {
          feature_missing_is_zero[feature_index] = 1;
          feature_missing_is_na[feature_index] = 0;
          if (feature_default_bin[feature_index] == feature_most_freq_bins[feature_index]) {
            feature_mfb_is_zero[feature_index] = 1;
          } else {
            feature_mfb_is_zero[feature_index] = 0;
          }
          feature_mfb_is_na[feature_index] = 0;
        } else if (feature_bin_mapper->missing_type() == MissingType::NaN) {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 1;
          feature_mfb_is_zero[feature_index] = 0;
          if (feature_most_freq_bins[feature_index] + feature_min_bins[feature_index] == feature_max_bins[feature_index] &&
              feature_most_freq_bins[feature_index] > 0) {
            feature_mfb_is_na[feature_index] = 1;
          } else {
            feature_mfb_is_na[feature_index] = 0;
          }
        } else {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 0;
          feature_mfb_is_zero[feature_index] = 0;
          feature_mfb_is_na[feature_index] = 0;
        }
        ++feature_index;
      }
    } else {
      uint8_t bit_type = 0;
      bool is_sparse = false;
      BinIterator* bin_iterator = nullptr;
      const void* one_column_data = GetColWiseData(feature_group_index,
                                                   -1,
                                                   &bit_type,
                                                   &is_sparse,
                                                   &bin_iterator);
      column_data.emplace_back(one_column_data);
      column_bin_iterator.emplace_back(bin_iterator);
      column_bit_type.emplace_back(bit_type);
      for (int sub_feature_index = 0; sub_feature_index < feature_groups_[feature_group_index]->num_feature_; ++sub_feature_index) {
        feature_to_column[feature_index] = num_columns;
        const BinMapper* feature_bin_mapper = FeatureBinMapper(feature_index);
        feature_max_bins[feature_index] = feature_max_bin(feature_index);
        feature_min_bins[feature_index] = feature_min_bin(feature_index);
        const uint32_t most_freq_bin = feature_bin_mapper->GetMostFreqBin();
        feature_offsets[feature_index] = static_cast<uint32_t>(most_freq_bin == 0);
        feature_most_freq_bins[feature_index] = most_freq_bin;
        feature_default_bin[feature_index] = feature_bin_mapper->GetDefaultBin();
        if (feature_bin_mapper->missing_type() == MissingType::Zero) {
          feature_missing_is_zero[feature_index] = 1;
          feature_missing_is_na[feature_index] = 0;
          if (feature_default_bin[feature_index] == feature_most_freq_bins[feature_index]) {
            feature_mfb_is_zero[feature_index] = 1;
          } else {
            feature_mfb_is_zero[feature_index] = 0;
          }
          feature_mfb_is_na[feature_index] = 0;
        } else if (feature_bin_mapper->missing_type() == MissingType::NaN) {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 1;
          feature_mfb_is_zero[feature_index] = 0;
          if (feature_most_freq_bins[feature_index] + feature_min_bins[feature_index] == feature_max_bins[feature_index] &&
              feature_most_freq_bins[feature_index] > 0) {
            feature_mfb_is_na[feature_index] = 1;
          } else {
            feature_mfb_is_na[feature_index] = 0;
          }
        } else {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 0;
          feature_mfb_is_zero[feature_index] = 0;
          feature_mfb_is_na[feature_index] = 0;
        }
        ++feature_index;
      }
      ++num_columns;
    }
  }
  cuda_column_data_->Init(num_columns,
                          column_data,
                          column_bin_iterator,
                          column_bit_type,
                          feature_max_bins,
                          feature_min_bins,
                          feature_offsets,
                          feature_most_freq_bins,
                          feature_default_bin,
                          feature_missing_is_zero,
                          feature_missing_is_na,
                          feature_mfb_is_zero,
                          feature_mfb_is_na,
                          feature_to_column);
}

#endif  // USE_CUDA

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/dataset_loader.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/dataset_loader.h>

#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <chrono>
#include <fstream>
#include <memory>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>

namespace LightGBM {

using json11_internal_lightgbm::Json;

DatasetLoader::DatasetLoader(const Config& io_config, const PredictFunction& predict_fun, int num_class, const char* filename)
  :config_(io_config), random_(config_.data_random_seed), predict_fun_(predict_fun), num_class_(num_class) {
  label_idx_ = 0;
  weight_idx_ = NO_SPECIFIC;
  group_idx_ = NO_SPECIFIC;
  SetHeader(filename);
  store_raw_ = false;
  if (io_config.linear_tree) {
    store_raw_ = true;
  }
}

DatasetLoader::~DatasetLoader() {
}

void DatasetLoader::SetHeader(const char* filename) {
  std::unordered_map<std::string, int> name2idx;
  std::string name_prefix("name:");
  if (filename != nullptr && CheckCanLoadFromBin(filename) == "") {
    TextReader<data_size_t> text_reader(filename, config_.header);

    // get column names
    if (config_.header) {
      std::string first_line = text_reader.first_line();
      feature_names_ = Common::Split(first_line.c_str(), "\t,");
    } else if (!config_.parser_config_file.empty()) {
      // support to get header from parser config, so could utilize following label name to id mapping logic.
      TextReader<data_size_t> parser_config_reader(config_.parser_config_file.c_str(), false);
      parser_config_reader.ReadAllLines();
      std::string parser_config_str = parser_config_reader.JoinedLines();
      if (!parser_config_str.empty()) {
        std::string header_in_parser_config = Common::GetFromParserConfig(parser_config_str, "header");
        if (!header_in_parser_config.empty()) {
          Log::Info("Get raw column names from parser config.");
          feature_names_ = Common::Split(header_in_parser_config.c_str(), "\t,");
        }
      }
    }

    // load label idx first
    if (config_.label_column.size() > 0) {
      if (Common::StartsWith(config_.label_column, name_prefix)) {
        std::string name = config_.label_column.substr(name_prefix.size());
        label_idx_ = -1;
        for (int i = 0; i < static_cast<int>(feature_names_.size()); ++i) {
          if (name == feature_names_[i]) {
            label_idx_ = i;
            break;
          }
        }
        if (label_idx_ >= 0) {
          Log::Info("Using column %s as label", name.c_str());
        } else {
          Log::Fatal("Could not find label column %s in data file \n"
                     "or data file doesn't contain header", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.label_column.c_str(), &label_idx_)) {
          Log::Fatal("label_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as label", label_idx_);
      }
    }

    if (!config_.parser_config_file.empty()) {
      // if parser config file exists, feature names may be changed after customized parser applied.
      // clear here so could use default filled feature names during dataset construction.
      // may improve by saving real feature names defined in parser in the future.
      if (!feature_names_.empty()) {
        feature_names_.clear();
      }
    }

    if (!feature_names_.empty()) {
      // erase label column name
      feature_names_.erase(feature_names_.begin() + label_idx_);
      for (size_t i = 0; i < feature_names_.size(); ++i) {
        name2idx[feature_names_[i]] = static_cast<int>(i);
      }
    }

    // load ignore columns
    if (config_.ignore_column.size() > 0) {
      if (Common::StartsWith(config_.ignore_column, name_prefix)) {
        std::string names = config_.ignore_column.substr(name_prefix.size());
        for (auto name : Common::Split(names.c_str(), ',')) {
          if (name2idx.count(name) > 0) {
            int tmp = name2idx[name];
            ignore_features_.emplace(tmp);
          } else {
            Log::Fatal("Could not find ignore column %s in data file", name.c_str());
          }
        }
      } else {
        for (auto token : Common::Split(config_.ignore_column.c_str(), ',')) {
          int tmp = 0;
          if (!Common::AtoiAndCheck(token.c_str(), &tmp)) {
            Log::Fatal("ignore_column is not a number,\n"
                       "if you want to use a column name,\n"
                       "please add the prefix \"name:\" to the column name");
          }
          ignore_features_.emplace(tmp);
        }
      }
    }
    // load weight idx
    if (config_.weight_column.size() > 0) {
      if (Common::StartsWith(config_.weight_column, name_prefix)) {
        std::string name = config_.weight_column.substr(name_prefix.size());
        if (name2idx.count(name) > 0) {
          weight_idx_ = name2idx[name];
          Log::Info("Using column %s as weight", name.c_str());
        } else {
          Log::Fatal("Could not find weight column %s in data file", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.weight_column.c_str(), &weight_idx_)) {
          Log::Fatal("weight_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as weight", weight_idx_);
      }
      ignore_features_.emplace(weight_idx_);
    }
    // load group idx
    if (config_.group_column.size() > 0) {
      if (Common::StartsWith(config_.group_column, name_prefix)) {
        std::string name = config_.group_column.substr(name_prefix.size());
        if (name2idx.count(name) > 0) {
          group_idx_ = name2idx[name];
          Log::Info("Using column %s as group/query id", name.c_str());
        } else {
          Log::Fatal("Could not find group/query column %s in data file", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.group_column.c_str(), &group_idx_)) {
          Log::Fatal("group_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as group/query id", group_idx_);
      }
      ignore_features_.emplace(group_idx_);
    }
  }
  if (config_.categorical_feature.size() > 0) {
    if (Common::StartsWith(config_.categorical_feature, name_prefix)) {
      std::string names = config_.categorical_feature.substr(name_prefix.size());
      for (auto name : Common::Split(names.c_str(), ',')) {
        if (name2idx.count(name) > 0) {
          int tmp = name2idx[name];
          categorical_features_.emplace(tmp);
        } else {
          Log::Fatal("Could not find categorical_feature %s in data file", name.c_str());
        }
      }
    } else {
      for (auto token : Common::Split(config_.categorical_feature.c_str(), ',')) {
        int tmp = 0;
        if (!Common::AtoiAndCheck(token.c_str(), &tmp)) {
          Log::Fatal("categorical_feature is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        categorical_features_.emplace(tmp);
      }
    }
  }
}

void CheckSampleSize(size_t sample_cnt, size_t num_data) {
  if (static_cast<double>(sample_cnt) / num_data < 0.2f &&
      sample_cnt < 100000) {
    Log::Warning(
        "Using too small ``bin_construct_sample_cnt`` may encounter "
        "unexpected "
        "errors and poor accuracy.");
  }
}

Dataset* DatasetLoader::LoadFromFile(const char* filename, int rank, int num_machines) {
  // don't support query id in data file when using distributed training
  if (num_machines > 1 && !config_.pre_partition) {
    if (group_idx_ > 0) {
      Log::Fatal("Using a query id without pre-partitioning the data file is not supported for distributed training.\n"
                 "Please use an additional query file or pre-partition the data");
    }
  }
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  if (store_raw_) {
    dataset->SetHasRaw(true);
  }
  data_size_t num_global_data = 0;
  std::vector<data_size_t> used_data_indices;
  auto bin_filename = CheckCanLoadFromBin(filename);
  bool is_load_from_binary = false;
  if (bin_filename.size() == 0) {
    dataset->parser_config_str_ = Parser::GenerateParserConfigStr(filename, config_.parser_config_file.c_str(), config_.header, label_idx_);
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(filename, config_.header, 0, label_idx_,
                                                               config_.precise_float_parser, dataset->parser_config_str_));
    if (parser == nullptr) {
      Log::Fatal("Could not recognize data format of %s", filename);
    }
    dataset->data_filename_ = filename;
    dataset->label_idx_ = label_idx_;
    dataset->metadata_.Init(filename);
    if (!config_.two_round) {
      // read data to memory
      auto text_data = LoadTextDataToMemory(filename, dataset->metadata_, rank, num_machines, &num_global_data, &used_data_indices);
      dataset->num_data_ = static_cast<data_size_t>(text_data.size());
      // sample data
      auto sample_data = SampleTextDataFromMemory(text_data);
      CheckSampleSize(sample_data.size(),
                      static_cast<size_t>(dataset->num_data_));
      // construct feature bin mappers & clear sample data
      ConstructBinMappersFromTextData(rank, num_machines, sample_data, parser.get(), dataset.get());
      std::vector<std::string>().swap(sample_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      // extract features
      ExtractFeaturesFromMemory(&text_data, parser.get(), dataset.get());
      text_data.clear();
    } else {
      // sample data from file
      auto sample_data = SampleTextDataFromFile(filename, dataset->metadata_, rank, num_machines, &num_global_data, &used_data_indices);
      if (used_data_indices.size() > 0) {
        dataset->num_data_ = static_cast<data_size_t>(used_data_indices.size());
      } else {
        dataset->num_data_ = num_global_data;
      }
      CheckSampleSize(sample_data.size(),
                      static_cast<size_t>(dataset->num_data_));
      // construct feature bin mappers & clear sample data
      ConstructBinMappersFromTextData(rank, num_machines, sample_data, parser.get(), dataset.get());
      std::vector<std::string>().swap(sample_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      Log::Info("Making second pass...");
      // extract features
      ExtractFeaturesFromFile(filename, parser.get(), used_data_indices, dataset.get());
    }
  } else {
    // load data from binary file
    is_load_from_binary = true;
    Log::Info("Load from binary file %s", bin_filename.c_str());
    dataset.reset(LoadFromBinFile(filename, bin_filename.c_str(), rank, num_machines, &num_global_data, &used_data_indices));

    // checks whether there's a initial score file when loaded from binary data files
    // the initial score file should with suffix ".bin.init"
    dataset->metadata_.LoadInitialScore(bin_filename);

    dataset->device_type_ = config_.device_type;
    dataset->gpu_device_id_ = config_.gpu_device_id;
    #ifdef USE_CUDA
    if (config_.device_type == std::string("cuda")) {
      dataset->CreateCUDAColumnData();
      dataset->metadata_.CreateCUDAMetadata(dataset->gpu_device_id_);
    } else {
      dataset->cuda_column_data_ = nullptr;
    }
    #endif  // USE_CUDA
  }
  // check meta data
  dataset->metadata_.CheckOrPartition(num_global_data, used_data_indices);
  // need to check training data
  CheckDataset(dataset.get(), is_load_from_binary);

  return dataset.release();
}

Dataset* DatasetLoader::LoadFromFileAlignWithOtherDataset(const char* filename, const Dataset* train_data) {
  data_size_t num_global_data = 0;
  std::vector<data_size_t> used_data_indices;
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  if (store_raw_) {
    dataset->SetHasRaw(true);
  }
  auto bin_filename = CheckCanLoadFromBin(filename);
  if (bin_filename.size() == 0) {
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(filename, config_.header, 0, label_idx_,
                                                               config_.precise_float_parser, train_data->parser_config_str_));
    if (parser == nullptr) {
      Log::Fatal("Could not recognize data format of %s", filename);
    }
    dataset->data_filename_ = filename;
    dataset->label_idx_ = label_idx_;
    dataset->metadata_.Init(filename);
    if (!config_.two_round) {
      // read data in memory
      auto text_data = LoadTextDataToMemory(filename, dataset->metadata_, 0, 1, &num_global_data, &used_data_indices);
      dataset->num_data_ = static_cast<data_size_t>(text_data.size());
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      dataset->CreateValid(train_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // extract features
      ExtractFeaturesFromMemory(&text_data, parser.get(), dataset.get());
      text_data.clear();
    } else {
      TextReader<data_size_t> text_reader(filename, config_.header);
      // Get number of lines of data file
      dataset->num_data_ = static_cast<data_size_t>(text_reader.CountLine());
      num_global_data = dataset->num_data_;
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      dataset->CreateValid(train_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // extract features
      ExtractFeaturesFromFile(filename, parser.get(), used_data_indices, dataset.get());
    }
  } else {
    // load data from binary file
    dataset.reset(LoadFromBinFile(filename, bin_filename.c_str(), 0, 1, &num_global_data, &used_data_indices));
    // checks whether there's a initial score file when loaded from binary data files
    // the initial score file should with suffix ".bin.init"
    dataset->metadata_.LoadInitialScore(bin_filename);
  }
  // not need to check validation data
  // check meta data
  dataset->metadata_.CheckOrPartition(num_global_data, used_data_indices);
  return dataset.release();
}

Dataset* DatasetLoader::LoadFromSerializedReference(const char* binary_data, size_t buffer_size, data_size_t num_data, int32_t num_classes) {
  auto dataset = std::unique_ptr<Dataset>(new Dataset(num_data));

  auto mem_ptr = binary_data;

  // check token
  const size_t size_of_token = std::strlen(Dataset::binary_serialized_reference_token);
  size_t size_of_token_in_input = VirtualFileWriter::AlignedSize(sizeof(char) * size_of_token);
  if (buffer_size < size_of_token_in_input) {
    Log::Fatal("Binary definition file error: token has the wrong size");
  }
  if (std::string(mem_ptr, size_of_token) != std::string(Dataset::binary_serialized_reference_token)) {
    Log::Fatal("Input file is not LightGBM binary reference file");
  }
  mem_ptr += size_of_token_in_input;

  size_t size_of_version = VirtualFileWriter::AlignedSize(Dataset::kSerializedReferenceVersionLength);
  std::string version(mem_ptr, Dataset::kSerializedReferenceVersionLength);
  if (version != std::string(Dataset::serialized_reference_version)) {
    Log::Fatal("Unexpected version of serialized binary data: %s", version.c_str());
  }
  mem_ptr += size_of_version;

  size_t size_of_header = *(reinterpret_cast<const size_t*>(mem_ptr));
  mem_ptr += sizeof(size_t);

  LoadHeaderFromMemory(dataset.get(), mem_ptr);
  dataset->num_data_ = num_data;  // update to the given num_data
  mem_ptr += size_of_header;

  // read feature group definitions
  for (int i = 0; i < dataset->num_groups_; ++i) {
    // read feature size
    const size_t size_of_feature = *(reinterpret_cast<const size_t*>(mem_ptr));
    mem_ptr += sizeof(size_t);
    dataset->feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(new FeatureGroup(mem_ptr, num_data, i)));
    mem_ptr += size_of_feature;
  }
  dataset->feature_groups_.shrink_to_fit();

  dataset->numeric_feature_map_ = std::vector<int>(dataset->num_features_, false);
  dataset->num_numeric_features_ = 0;
  for (int i = 0; i < dataset->num_features_; ++i) {
    if (dataset->FeatureBinMapper(i)->bin_type() == BinType::CategoricalBin) {
      dataset->numeric_feature_map_[i] = -1;
    } else {
      dataset->numeric_feature_map_[i] = dataset->num_numeric_features_;
      ++dataset->num_numeric_features_;
    }
  }

  int has_weights = config_.weight_column.size() > 0;
  int has_init_scores = num_classes > 0;
  int has_queries = config_.group_column.size() > 0;
  dataset->metadata_.Init(num_data, has_weights, has_init_scores, has_queries, num_classes);

  Log::Info("Loaded reference dataset: %d features, %d num_data", dataset->num_features_, num_data);

  return dataset.release();
}

Dataset* DatasetLoader::LoadFromBinFile(const char* data_filename, const char* bin_filename,
                                        int rank, int num_machines, int* num_global_data,
                                        std::vector<data_size_t>* used_data_indices) {
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  auto reader = VirtualFileReader::Make(bin_filename);
  dataset->data_filename_ = data_filename;
  if (!reader->Init()) {
    Log::Fatal("Could not read binary data from %s", bin_filename);
  }

  // buffer to read binary file
  size_t buffer_size = 16 * 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);

  // check token
  size_t size_of_token = std::strlen(Dataset::binary_file_token);
  size_t read_cnt = reader->Read(
      buffer.data(),
      VirtualFileWriter::AlignedSize(sizeof(char) * size_of_token));
  if (read_cnt < sizeof(char) * size_of_token) {
    Log::Fatal("Binary file error: token has the wrong size");
  }
  if (std::string(buffer.data()) != std::string(Dataset::binary_file_token)) {
    Log::Fatal("Input file is not LightGBM binary file");
  }

  // read size of header
  read_cnt = reader->Read(buffer.data(), sizeof(size_t));

  if (read_cnt != sizeof(size_t)) {
    Log::Fatal("Binary file error: header has the wrong size");
  }

  size_t size_of_head = *(reinterpret_cast<size_t*>(buffer.data()));

  // re-allocate space if not enough
  if (size_of_head > buffer_size) {
    buffer_size = size_of_head;
    buffer.resize(buffer_size);
  }
  // read header
  read_cnt = reader->Read(buffer.data(), size_of_head);

  if (read_cnt != size_of_head) {
    Log::Fatal("Binary file error: header is incorrect");
  }
  // get header
  const char* mem_ptr = buffer.data();
  LoadHeaderFromMemory(dataset.get(), mem_ptr);

  // read size of meta data
  read_cnt = reader->Read(buffer.data(), sizeof(size_t));

  if (read_cnt != sizeof(size_t)) {
    Log::Fatal("Binary file error: meta data has the wrong size");
  }

  size_t size_of_metadata = *(reinterpret_cast<size_t*>(buffer.data()));

  // re-allocate space if not enough
  if (size_of_metadata > buffer_size) {
    buffer_size = size_of_metadata;
    buffer.resize(buffer_size);
  }
  //  read meta data
  read_cnt = reader->Read(buffer.data(), size_of_metadata);

  if (read_cnt != size_of_metadata) {
    Log::Fatal("Binary file error: meta data is incorrect");
  }
  // load meta data
  dataset->metadata_.LoadFromMemory(buffer.data());

  *num_global_data = dataset->num_data_;
  used_data_indices->clear();
  // sample local used data if need to partition
  if (num_machines > 1 && !config_.pre_partition) {
    const data_size_t* query_boundaries = dataset->metadata_.query_boundaries();
    if (query_boundaries == nullptr) {
      // if not contain query file, minimal sample unit is one record
      for (data_size_t i = 0; i < dataset->num_data_; ++i) {
        if (random_.NextShort(0, num_machines) == rank) {
          used_data_indices->push_back(i);
        }
      }
    } else {
      // if contain query file, minimal sample unit is one query
      data_size_t num_queries = dataset->metadata_.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      for (data_size_t i = 0; i < dataset->num_data_; ++i) {
        if (qid >= num_queries) {
          Log::Fatal("Current query exceeds the range of the query file,\n"
                     "please ensure the query file is correct");
        }
        if (i >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        if (is_query_used) {
          used_data_indices->push_back(i);
        }
      }
    }
    dataset->num_data_ = static_cast<data_size_t>((*used_data_indices).size());
  }
  dataset->metadata_.PartitionLabel(*used_data_indices);
  // read feature data
  for (int i = 0; i < dataset->num_groups_; ++i) {
    // read feature size
    read_cnt = reader->Read(buffer.data(), sizeof(size_t));
    if (read_cnt != sizeof(size_t)) {
      Log::Fatal("Binary file error: feature %d has the wrong size", i);
    }
    size_t size_of_feature = *(reinterpret_cast<size_t*>(buffer.data()));
    // re-allocate space if not enough
    if (size_of_feature > buffer_size) {
      buffer_size = size_of_feature;
      buffer.resize(buffer_size);
    }

    read_cnt = reader->Read(buffer.data(), size_of_feature);

    if (read_cnt != size_of_feature) {
      Log::Fatal("Binary file error: feature %d is incorrect, read count: %zu", i, read_cnt);
    }
    dataset->feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(
      new FeatureGroup(buffer.data(),
                       *num_global_data,
                       *used_data_indices, i)));
  }
  dataset->feature_groups_.shrink_to_fit();

  // raw data
  dataset->numeric_feature_map_ = std::vector<int>(dataset->num_features_, false);
  dataset->num_numeric_features_ = 0;
  for (int i = 0; i < dataset->num_features_; ++i) {
    if (dataset->FeatureBinMapper(i)->bin_type() == BinType::CategoricalBin) {
      dataset->numeric_feature_map_[i] = -1;
    } else {
      dataset->numeric_feature_map_[i] = dataset->num_numeric_features_;
      ++dataset->num_numeric_features_;
    }
  }
  if (dataset->has_raw()) {
    dataset->ResizeRaw(dataset->num_data());
      size_t row_size = dataset->num_numeric_features_ * sizeof(float);
      if (row_size > buffer_size) {
        buffer_size = row_size;
        buffer.resize(buffer_size);
      }
    for (int i = 0; i < dataset->num_data(); ++i) {
      read_cnt = reader->Read(buffer.data(), row_size);
      if (read_cnt != row_size) {
        Log::Fatal("Binary file error: row %d of raw data is incorrect, read count: %zu", i, read_cnt);
      }
      mem_ptr = buffer.data();
      const float* tmp_ptr_raw_row = reinterpret_cast<const float*>(mem_ptr);
      for (int j = 0; j < dataset->num_features(); ++j) {
        int feat_ind = dataset->numeric_feature_map_[j];
        if (feat_ind >= 0) {
          dataset->raw_data_[feat_ind][i] = tmp_ptr_raw_row[feat_ind];
        }
      }
      mem_ptr += row_size;
    }
  }

  dataset->is_finish_load_ = true;
  return dataset.release();
}

Dataset* DatasetLoader::ConstructFromSampleData(double** sample_values,
                                                int** sample_indices,
                                                int num_col,
                                                const int* num_per_col,
                                                size_t total_sample_size,
                                                data_size_t num_local_data,
                                                int64_t num_dist_data) {
  CheckSampleSize(total_sample_size, static_cast<size_t>(num_dist_data));
  int num_total_features = num_col;
  if (Network::num_machines() > 1) {
    num_total_features = Network::GlobalSyncUpByMax(num_total_features);
  }
  std::vector<std::unique_ptr<BinMapper>> bin_mappers(num_total_features);
  // fill feature_names_ if not header
  if (feature_names_.empty()) {
    for (int i = 0; i < num_col; ++i) {
      std::stringstream str_buf;
      str_buf << "Column_" << i;
      feature_names_.push_back(str_buf.str());
    }
  }
  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(num_col), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
  }

  // get forced split
  std::string forced_bins_path = config_.forcedbins_filename;
  std::vector<std::vector<double>> forced_bin_bounds = DatasetLoader::GetForcedBins(forced_bins_path, num_col, categorical_features_);

  const data_size_t filter_cnt = static_cast<data_size_t>(
    static_cast<double>(config_.min_data_in_leaf * total_sample_size) / num_dist_data);
  if (Network::num_machines() == 1) {
    // if only one machine, find bin locally
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < num_col; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(i)) {
        bin_type = BinType::CategoricalBin;
        bool feat_is_unconstrained = ((config_.monotone_constraints.size() == 0) || (config_.monotone_constraints[i] == 0));
        if (!feat_is_unconstrained) {
            Log::Fatal("The output cannot be monotone with respect to categorical features");
        }
      }
      bin_mappers[i].reset(new BinMapper());
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[i], num_per_col[i], total_sample_size,
                                config_.max_bin, config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter,
                                bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[i], num_per_col[i], total_sample_size,
                                config_.max_bin_by_feature[i], config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    // if have multi-machines, need to find bin distributed
    // different machines will find bin for different features
    int num_machines = Network::num_machines();
    int rank = Network::rank();
    // start and len will store the process feature indices for different machines
    // machine i will find bins for features in [ start[i], start[i] + len[i] )
    std::vector<int> start(num_machines);
    std::vector<int> len(num_machines);
    int step = (num_total_features + num_machines - 1) / num_machines;
    if (step < 1) {
      step = 1;
    }

    start[0] = 0;
    for (int i = 0; i < num_machines - 1; ++i) {
      len[i] = std::min(step, num_total_features - start[i]);
      start[i + 1] = start[i] + len[i];
    }
    len[num_machines - 1] = num_total_features - start[num_machines - 1];
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < len[rank]; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(start[rank] + i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (num_col <= start[rank] + i) {
        continue;
      }
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i], num_per_col[start[rank] + i],
                                total_sample_size, config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i], num_per_col[start[rank] + i],
                                total_sample_size, config_.max_bin_by_feature[start[rank] + i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    comm_size_t self_buf_size = 0;
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      self_buf_size += static_cast<comm_size_t>(bin_mappers[i]->SizesInByte());
    }
    std::vector<char> input_buffer(self_buf_size);
    auto cp_ptr = input_buffer.data();
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      bin_mappers[i]->CopyTo(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
      // free
      bin_mappers[i].reset(nullptr);
    }
    std::vector<comm_size_t> size_len = Network::GlobalArray(self_buf_size);
    std::vector<comm_size_t> size_start(num_machines, 0);
    for (int i = 1; i < num_machines; ++i) {
      size_start[i] = size_start[i - 1] + size_len[i - 1];
    }
    comm_size_t total_buffer_size = size_start[num_machines - 1] + size_len[num_machines - 1];
    std::vector<char> output_buffer(total_buffer_size);
    // gather global feature bin mappers
    Network::Allgather(input_buffer.data(), size_start.data(), size_len.data(), output_buffer.data(), total_buffer_size);
    cp_ptr = output_buffer.data();
    // restore features bins from buffer
    for (int i = 0; i < num_total_features; ++i) {
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      bin_mappers[i].reset(new BinMapper());
      bin_mappers[i]->CopyFrom(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
    }
  }
  CheckCategoricalFeatureNumBin(bin_mappers, config_.max_bin, config_.max_bin_by_feature);
  auto dataset = std::unique_ptr<Dataset>(new Dataset(num_local_data));
  dataset->Construct(&bin_mappers, num_total_features, forced_bin_bounds, sample_indices, sample_values, num_per_col, num_col, total_sample_size, config_);
  if (dataset->has_raw()) {
    dataset->ResizeRaw(num_local_data);
  }
  dataset->set_feature_names(feature_names_);
  return dataset.release();
}


// ---- private functions ----

void DatasetLoader::LoadHeaderFromMemory(Dataset* dataset, const char* buffer) {
  // get header
  const char* mem_ptr = buffer;
  dataset->num_data_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_data_));
  dataset->num_features_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_features_));
  dataset->num_total_features_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_total_features_));
  dataset->label_idx_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->label_idx_));
  dataset->max_bin_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->max_bin_));
  dataset->bin_construct_sample_cnt_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->bin_construct_sample_cnt_));
  dataset->min_data_in_bin_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->min_data_in_bin_));
  dataset->use_missing_ = *(reinterpret_cast<const bool*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->use_missing_));
  dataset->zero_as_missing_ = *(reinterpret_cast<const bool*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->zero_as_missing_));
  dataset->has_raw_ = *(reinterpret_cast<const bool*>(mem_ptr));

  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->has_raw_));
  const int* tmp_feature_map = reinterpret_cast<const int*>(mem_ptr);
  dataset->used_feature_map_.clear();
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    dataset->used_feature_map_.push_back(tmp_feature_map[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_total_features_);
  // num_groups
  dataset->num_groups_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_groups_));
  // real_feature_idx_
  const int* tmp_ptr_real_feature_idx_ = reinterpret_cast<const int*>(mem_ptr);
  dataset->real_feature_idx_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->real_feature_idx_.push_back(tmp_ptr_real_feature_idx_[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // feature2group
  const int* tmp_ptr_feature2group = reinterpret_cast<const int*>(mem_ptr);
  dataset->feature2group_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->feature2group_.push_back(tmp_ptr_feature2group[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // feature2subfeature
  const int* tmp_ptr_feature2subfeature = reinterpret_cast<const int*>(mem_ptr);
  dataset->feature2subfeature_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->feature2subfeature_.push_back(tmp_ptr_feature2subfeature[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // group_bin_boundaries
  const uint64_t* tmp_ptr_group_bin_boundaries = reinterpret_cast<const uint64_t*>(mem_ptr);
  dataset->group_bin_boundaries_.clear();
  for (int i = 0; i < dataset->num_groups_ + 1; ++i) {
    dataset->group_bin_boundaries_.push_back(tmp_ptr_group_bin_boundaries[i]);
  }
  mem_ptr += sizeof(uint64_t) * (dataset->num_groups_ + 1);

  // group_feature_start_
  const int* tmp_ptr_group_feature_start = reinterpret_cast<const int*>(mem_ptr);
  dataset->group_feature_start_.clear();
  for (int i = 0; i < dataset->num_groups_; ++i) {
    dataset->group_feature_start_.push_back(tmp_ptr_group_feature_start[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * (dataset->num_groups_));

  // group_feature_cnt_
  const int* tmp_ptr_group_feature_cnt = reinterpret_cast<const int*>(mem_ptr);
  dataset->group_feature_cnt_.clear();
  for (int i = 0; i < dataset->num_groups_; ++i) {
    dataset->group_feature_cnt_.push_back(tmp_ptr_group_feature_cnt[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * (dataset->num_groups_));

  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(dataset->num_total_features_), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
    dataset->max_bin_by_feature_.resize(dataset->num_total_features_);
    dataset->max_bin_by_feature_.assign(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end());
  } else {
    const int32_t* tmp_ptr_max_bin_by_feature = reinterpret_cast<const int32_t*>(mem_ptr);
    dataset->max_bin_by_feature_.clear();
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      dataset->max_bin_by_feature_.push_back(tmp_ptr_max_bin_by_feature[i]);
    }
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int32_t) * (dataset->num_total_features_));
  if (ArrayArgs<int32_t>::CheckAll(dataset->max_bin_by_feature_, -1)) {
    dataset->max_bin_by_feature_.clear();
  }

  // get feature names
  dataset->feature_names_.clear();
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    int str_len = *(reinterpret_cast<const int*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int));
    std::stringstream str_buf;
    auto tmp_arr = reinterpret_cast<const char*>(mem_ptr);
    for (int j = 0; j < str_len; ++j) {
      char tmp_char = tmp_arr[j];
      str_buf << tmp_char;
    }
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(char) * str_len);
    dataset->feature_names_.emplace_back(str_buf.str());
  }
  // get forced_bin_bounds_
  dataset->forced_bin_bounds_ = std::vector<std::vector<double>>(dataset->num_total_features_, std::vector<double>());
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    int num_bounds = *(reinterpret_cast<const int*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int));
    dataset->forced_bin_bounds_[i] = std::vector<double>();
    const double* tmp_ptr_forced_bounds =
      reinterpret_cast<const double*>(mem_ptr);
    for (int j = 0; j < num_bounds; ++j) {
      double bound = tmp_ptr_forced_bounds[j];
      dataset->forced_bin_bounds_[i].push_back(bound);
    }
    mem_ptr += num_bounds * sizeof(double);
  }
}

void DatasetLoader::CheckDataset(const Dataset* dataset, bool is_load_from_binary) {
  if (dataset->num_data_ <= 0) {
    Log::Fatal("Data file %s is empty", dataset->data_filename_.c_str());
  }
  if (dataset->feature_names_.size() != static_cast<size_t>(dataset->num_total_features_)) {
    Log::Fatal("Size of feature name error, should be %d, got %d", dataset->num_total_features_,
               static_cast<int>(dataset->feature_names_.size()));
  }
  bool is_feature_order_by_group = true;
  int last_group = -1;
  int last_sub_feature = -1;
  // if features are ordered, not need to use hist_buf
  for (int i = 0; i < dataset->num_features_; ++i) {
    int group = dataset->feature2group_[i];
    int sub_feature = dataset->feature2subfeature_[i];
    if (group < last_group) {
      is_feature_order_by_group = false;
    } else if (group == last_group) {
      if (sub_feature <= last_sub_feature) {
        is_feature_order_by_group = false;
        break;
      }
    }
    last_group = group;
    last_sub_feature = sub_feature;
  }
  if (!is_feature_order_by_group) {
    Log::Fatal("Features in dataset should be ordered by group");
  }

  if (is_load_from_binary) {
    if (dataset->max_bin_ != config_.max_bin) {
      Log::Fatal("Dataset was constructed with parameter max_bin=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->max_bin_, config_.max_bin);
    }
    if (dataset->min_data_in_bin_ != config_.min_data_in_bin) {
      Log::Fatal("Dataset was constructed with parameter min_data_in_bin=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->min_data_in_bin_, config_.min_data_in_bin);
    }
    if (dataset->use_missing_ != config_.use_missing) {
      Log::Fatal("Dataset was constructed with parameter use_missing=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->use_missing_, config_.use_missing);
    }
    if (dataset->zero_as_missing_ != config_.zero_as_missing) {
      Log::Fatal("Dataset was constructed with parameter zero_as_missing=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->zero_as_missing_, config_.zero_as_missing);
    }
    if (dataset->bin_construct_sample_cnt_ != config_.bin_construct_sample_cnt) {
      Log::Fatal("Dataset was constructed with parameter bin_construct_sample_cnt=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->bin_construct_sample_cnt_, config_.bin_construct_sample_cnt);
    }
    if ((dataset->max_bin_by_feature_.size() != config_.max_bin_by_feature.size()) ||
        !std::equal(dataset->max_bin_by_feature_.begin(), dataset->max_bin_by_feature_.end(),
            config_.max_bin_by_feature.begin())) {
      Log::Fatal("Parameter max_bin_by_feature cannot be changed when loading from binary file.");
    }

    if (config_.label_column != "") {
      Log::Warning("Parameter label_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.weight_column != "") {
      Log::Warning("Parameter weight_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.group_column != "") {
      Log::Warning("Parameter group_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.ignore_column != "") {
      Log::Warning("Parameter ignore_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.two_round) {
      Log::Warning("Parameter two_round works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.header) {
      Log::Warning("Parameter header works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
  }
}

std::vector<std::string> DatasetLoader::LoadTextDataToMemory(const char* filename, const Metadata& metadata,
                                                             int rank, int num_machines, int* num_global_data,
                                                             std::vector<data_size_t>* used_data_indices) {
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  used_data_indices->clear();
  if (num_machines == 1 || config_.pre_partition) {
    // read all lines
    *num_global_data = text_reader.ReadAllLines();
  } else {  // need partition data
            // get query data
    const data_size_t* query_boundaries = metadata.query_boundaries();

    if (query_boundaries == nullptr) {
      // if not contain query data, minimal sample unit is one record
      *num_global_data = text_reader.ReadAndFilterLines([this, rank, num_machines](data_size_t) {
        if (random_.NextShort(0, num_machines) == rank) {
          return true;
        } else {
          return false;
        }
      }, used_data_indices);
    } else {
      // if contain query data, minimal sample unit is one query
      data_size_t num_queries = metadata.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      *num_global_data = text_reader.ReadAndFilterLines(
        [this, rank, num_machines, &qid, &query_boundaries, &is_query_used, num_queries]
      (data_size_t line_idx) {
        if (qid >= num_queries) {
          Log::Fatal("Current query exceeds the range of the query file,\n"
                     "please ensure the query file is correct");
        }
        if (line_idx >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        return is_query_used;
      }, used_data_indices);
    }
  }
  return std::move(text_reader.Lines());
}

std::vector<std::string> DatasetLoader::SampleTextDataFromMemory(const std::vector<std::string>& data) {
  int sample_cnt = config_.bin_construct_sample_cnt;
  if (static_cast<size_t>(sample_cnt) > data.size()) {
    sample_cnt = static_cast<int>(data.size());
  }
  auto sample_indices = random_.Sample(static_cast<int>(data.size()), sample_cnt);
  std::vector<std::string> out(sample_indices.size());
  for (size_t i = 0; i < sample_indices.size(); ++i) {
    const size_t idx = sample_indices[i];
    out[i] = data[idx];
  }
  return out;
}

std::vector<std::string> DatasetLoader::SampleTextDataFromFile(const char* filename, const Metadata& metadata,
                                                               int rank, int num_machines, int* num_global_data,
                                                               std::vector<data_size_t>* used_data_indices) {
  const data_size_t sample_cnt = static_cast<data_size_t>(config_.bin_construct_sample_cnt);
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  std::vector<std::string> out_data;
  if (num_machines == 1 || config_.pre_partition) {
    *num_global_data = static_cast<data_size_t>(text_reader.SampleFromFile(&random_, sample_cnt, &out_data));
  } else {  // need partition data
            // get query data
    const data_size_t* query_boundaries = metadata.query_boundaries();
    if (query_boundaries == nullptr) {
      // if not contain query file, minimal sample unit is one record
      *num_global_data = text_reader.SampleAndFilterFromFile([this, rank, num_machines]
      (data_size_t) {
        if (random_.NextShort(0, num_machines) == rank) {
          return true;
        } else {
          return false;
        }
      }, used_data_indices, &random_, sample_cnt, &out_data);
    } else {
      // if contain query file, minimal sample unit is one query
      data_size_t num_queries = metadata.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      *num_global_data = text_reader.SampleAndFilterFromFile(
        [this, rank, num_machines, &qid, &query_boundaries, &is_query_used, num_queries]
      (data_size_t line_idx) {
        if (qid >= num_queries) {
          Log::Fatal("Query id exceeds the range of the query file, "
                     "please ensure the query file is correct");
        }
        if (line_idx >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        return is_query_used;
      }, used_data_indices, &random_, sample_cnt, &out_data);
    }
  }
  return out_data;
}

void DatasetLoader::ConstructBinMappersFromTextData(int rank, int num_machines,
                                                    const std::vector<std::string>& sample_data,
                                                    const Parser* parser, Dataset* dataset) {
  auto t1 = std::chrono::high_resolution_clock::now();
  std::vector<std::vector<double>> sample_values;
  std::vector<std::vector<int>> sample_indices;
  std::vector<std::pair<int, double>> oneline_features;
  double label;
  for (int i = 0; i < static_cast<int>(sample_data.size()); ++i) {
    oneline_features.clear();
    // parse features
    parser->ParseOneLine(sample_data[i].c_str(), &oneline_features, &label);
    for (std::pair<int, double>& inner_data : oneline_features) {
      if (static_cast<size_t>(inner_data.first) >= sample_values.size()) {
        sample_values.resize(inner_data.first + 1);
        sample_indices.resize(inner_data.first + 1);
      }
      if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
        sample_values[inner_data.first].emplace_back(inner_data.second);
        sample_indices[inner_data.first].emplace_back(i);
      }
    }
  }

  dataset->feature_groups_.clear();
  dataset->num_total_features_ = std::max(static_cast<int>(sample_values.size()), parser->NumFeatures());
  if (num_machines > 1) {
    dataset->num_total_features_ = Network::GlobalSyncUpByMax(dataset->num_total_features_);
  }
  if (!feature_names_.empty()) {
    CHECK_EQ(dataset->num_total_features_, static_cast<int>(feature_names_.size()));
  }

  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(dataset->num_total_features_), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
  }

  // get forced split
  std::string forced_bins_path = config_.forcedbins_filename;
  std::vector<std::vector<double>> forced_bin_bounds = DatasetLoader::GetForcedBins(forced_bins_path,
                                                                                    dataset->num_total_features_,
                                                                                    categorical_features_);

  // check the range of label_idx, weight_idx and group_idx
  // skip label check if user input parser config file,
  // because label id is got from raw features while dataset features are consistent with customized parser.
  if (dataset->parser_config_str_.empty()) {
    CHECK(label_idx_ >= 0 && label_idx_ <= dataset->num_total_features_);
  }
  CHECK(weight_idx_ < 0 || weight_idx_ < dataset->num_total_features_);
  CHECK(group_idx_ < 0 || group_idx_ < dataset->num_total_features_);

  // fill feature_names_ if not header
  if (feature_names_.empty()) {
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      std::stringstream str_buf;
      str_buf << "Column_" << i;
      feature_names_.push_back(str_buf.str());
    }
  }
  dataset->set_feature_names(feature_names_);
  std::vector<std::unique_ptr<BinMapper>> bin_mappers(dataset->num_total_features_);
  const data_size_t filter_cnt = static_cast<data_size_t>(
    static_cast<double>(config_.min_data_in_leaf* sample_data.size()) / dataset->num_data_);
  // start find bins
  if (num_machines == 1) {
    // if only one machine, find bin locally
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < static_cast<int>(sample_values.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[i].data(), static_cast<int>(sample_values[i].size()),
                                sample_data.size(), config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[i].data(), static_cast<int>(sample_values[i].size()),
                                sample_data.size(), config_.max_bin_by_feature[i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    // start and len will store the process feature indices for different machines
    // machine i will find bins for features in [ start[i], start[i] + len[i] )
    std::vector<int> start(num_machines);
    std::vector<int> len(num_machines);
    int step = (dataset->num_total_features_ + num_machines - 1) / num_machines;
    if (step < 1) {
      step = 1;
    }

    start[0] = 0;
    for (int i = 0; i < num_machines - 1; ++i) {
      len[i] = std::min(step, dataset->num_total_features_ - start[i]);
      start[i + 1] = start[i] + len[i];
    }
    len[num_machines - 1] = dataset->num_total_features_ - start[num_machines - 1];
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < len[rank]; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(start[rank] + i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (static_cast<int>(sample_values.size()) <= start[rank] + i) {
        continue;
      }
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i].data(),
                                static_cast<int>(sample_values[start[rank] + i].size()),
                                sample_data.size(), config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i].data(),
                                static_cast<int>(sample_values[start[rank] + i].size()),
                                sample_data.size(), config_.max_bin_by_feature[i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type,
                                config_.use_missing, config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    comm_size_t self_buf_size = 0;
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      self_buf_size += static_cast<comm_size_t>(bin_mappers[i]->SizesInByte());
    }
    std::vector<char> input_buffer(self_buf_size);
    auto cp_ptr = input_buffer.data();
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      bin_mappers[i]->CopyTo(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
      // free
      bin_mappers[i].reset(nullptr);
    }
    std::vector<comm_size_t> size_len = Network::GlobalArray(self_buf_size);
    std::vector<comm_size_t> size_start(num_machines, 0);
    for (int i = 1; i < num_machines; ++i) {
      size_start[i] = size_start[i - 1] + size_len[i - 1];
    }
    comm_size_t total_buffer_size = size_start[num_machines - 1] + size_len[num_machines - 1];
    std::vector<char> output_buffer(total_buffer_size);
    // gather global feature bin mappers
    Network::Allgather(input_buffer.data(), size_start.data(), size_len.data(), output_buffer.data(), total_buffer_size);
    cp_ptr = output_buffer.data();
    // restore features bins from buffer
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      bin_mappers[i].reset(new BinMapper());
      bin_mappers[i]->CopyFrom(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
    }
  }
  CheckCategoricalFeatureNumBin(bin_mappers, config_.max_bin, config_.max_bin_by_feature);
  dataset->Construct(&bin_mappers, dataset->num_total_features_, forced_bin_bounds, Common::Vector2Ptr<int>(&sample_indices).data(),
                     Common::Vector2Ptr<double>(&sample_values).data(),
                     Common::VectorSize<int>(sample_indices).data(), static_cast<int>(sample_indices.size()), sample_data.size(), config_);
  if (dataset->has_raw()) {
    dataset->ResizeRaw(static_cast<int>(sample_data.size()));
  }

  auto t2 = std::chrono::high_resolution_clock::now();
  Log::Info("Construct bin mappers from text data time %.2f seconds",
            std::chrono::duration<double, std::milli>(t2 - t1) * 1e-3);
}

/*! \brief Extract local features from memory */
void DatasetLoader::ExtractFeaturesFromMemory(std::vector<std::string>* text_data, const Parser* parser, Dataset* dataset) {
  std::vector<std::pair<int, double>> oneline_features;
  double tmp_label = 0.0f;
  auto& ref_text_data = *text_data;
  std::vector<float> feature_row(dataset->num_features_);
  if (!predict_fun_) {
    OMP_INIT_EX();
    // if doesn't need to prediction with initial model
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < dataset->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(ref_text_data[i].c_str(), &oneline_features, &tmp_label);
      // set label
      dataset->metadata_.SetLabelAt(i, static_cast<label_t>(tmp_label));
      // free processed line:
      ref_text_data[i].clear();
      // shrink_to_fit will be very slow in linux, and seems not free memory, disable for now
      // text_reader_->Lines()[i].shrink_to_fit();
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      // push data
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    OMP_INIT_EX();
    // if need to prediction with initial model
    std::vector<double> init_score(static_cast<size_t>(dataset->num_data_) * num_class_);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < dataset->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(ref_text_data[i].c_str(), &oneline_features, &tmp_label);
      // set initial score
      std::vector<double> oneline_init_score(num_class_);
      predict_fun_(oneline_features, oneline_init_score.data());
      for (int k = 0; k < num_class_; ++k) {
        init_score[k * dataset->num_data_ + i] = static_cast<double>(oneline_init_score[k]);
      }
      // set label
      dataset->metadata_.SetLabelAt(i, static_cast<label_t>(tmp_label));
      // free processed line:
      ref_text_data[i].clear();
      // shrink_to_fit will be very slow in Linux, and seems not free memory, disable for now
      // text_reader_->Lines()[i].shrink_to_fit();
      // push data
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    // metadata_ will manage space of init_score
    dataset->metadata_.SetInitScore(init_score.data(), dataset->num_data_ * num_class_);
  }
  dataset->FinishLoad();
  // text data can be free after loaded feature values
  text_data->clear();
}

/*! \brief Extract local features from file */
void DatasetLoader::ExtractFeaturesFromFile(const char* filename, const Parser* parser,
                                            const std::vector<data_size_t>& used_data_indices, Dataset* dataset) {
  std::vector<double> init_score;
  if (predict_fun_) {
    init_score = std::vector<double>(static_cast<size_t>(dataset->num_data_) * num_class_);
  }
  std::function<void(data_size_t, const std::vector<std::string>&)> process_fun =
    [this, &init_score, &parser, &dataset]
  (data_size_t start_idx, const std::vector<std::string>& lines) {
    std::vector<std::pair<int, double>> oneline_features;
    double tmp_label = 0.0f;
    std::vector<float> feature_row(dataset->num_features_);
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < static_cast<data_size_t>(lines.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(lines[i].c_str(), &oneline_features, &tmp_label);
      // set initial score
      if (!init_score.empty()) {
        std::vector<double> oneline_init_score(num_class_);
        predict_fun_(oneline_features, oneline_init_score.data());
        for (int k = 0; k < num_class_; ++k) {
          init_score[k * dataset->num_data_ + start_idx + i] = static_cast<double>(oneline_init_score[k]);
        }
      }
      // set label
      dataset->metadata_.SetLabelAt(start_idx + i, static_cast<label_t>(tmp_label));
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      // push data
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, start_idx + i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(start_idx + i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(start_idx + i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  };
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  if (!used_data_indices.empty()) {
    // only need part of data
    text_reader.ReadPartAndProcessParallel(used_data_indices, process_fun);
  } else {
    // need full data
    text_reader.ReadAllAndProcessParallel(process_fun);
  }

  // metadata_ will manage space of init_score
  if (!init_score.empty()) {
    dataset->metadata_.SetInitScore(init_score.data(), dataset->num_data_ * num_class_);
  }
  dataset->FinishLoad();
}

/*! \brief Check can load from binary file */
std::string DatasetLoader::CheckCanLoadFromBin(const char* filename) {
  std::string bin_filename(filename);
  bin_filename.append(".bin");

  auto reader = VirtualFileReader::Make(bin_filename.c_str());

  if (!reader->Init()) {
    bin_filename = std::string(filename);
    reader = VirtualFileReader::Make(bin_filename.c_str());
    if (!reader->Init()) {
      Log::Fatal("Cannot open data file %s", bin_filename.c_str());
    }
  }

  size_t buffer_size = 256;
  auto buffer = std::vector<char>(buffer_size);
  // read size of token
  size_t size_of_token = std::strlen(Dataset::binary_file_token);
  size_t read_cnt = reader->Read(buffer.data(), size_of_token);
  if (read_cnt == size_of_token
      && std::string(buffer.data()) == std::string(Dataset::binary_file_token)) {
    return bin_filename;
  } else {
    return std::string();
  }
}

std::vector<std::vector<double>> DatasetLoader::GetForcedBins(std::string forced_bins_path, int num_total_features,
                                                              const std::unordered_set<int>& categorical_features) {
  std::vector<std::vector<double>> forced_bins(num_total_features, std::vector<double>());
  if (forced_bins_path != "") {
    std::ifstream forced_bins_stream(forced_bins_path.c_str());
    if (forced_bins_stream.fail()) {
      Log::Warning("Could not open %s. Will ignore.", forced_bins_path.c_str());
    } else {
      std::stringstream buffer;
      buffer << forced_bins_stream.rdbuf();
      std::string err;
      Json forced_bins_json = Json::parse(buffer.str(), &err);
      CHECK(forced_bins_json.is_array());
      std::vector<Json> forced_bins_arr = forced_bins_json.array_items();
      for (size_t i = 0; i < forced_bins_arr.size(); ++i) {
        int feature_num = forced_bins_arr[i]["feature"].int_value();
        CHECK_LT(feature_num, num_total_features);
        if (categorical_features.count(feature_num)) {
          Log::Warning("Feature %d is categorical. Will ignore forced bins for this feature.", feature_num);
        } else {
          std::vector<Json> bounds_arr = forced_bins_arr[i]["bin_upper_bound"].array_items();
          for (size_t j = 0; j < bounds_arr.size(); ++j) {
            forced_bins[feature_num].push_back(bounds_arr[j].number_value());
          }
        }
      }
      // remove duplicates
      for (int i = 0; i < num_total_features; ++i) {
        auto new_end = std::unique(forced_bins[i].begin(), forced_bins[i].end());
        forced_bins[i].erase(new_end, forced_bins[i].end());
      }
    }
  }
  return forced_bins;
}

void DatasetLoader::CheckCategoricalFeatureNumBin(
  const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
  const int max_bin, const std::vector<int>& max_bin_by_feature) const {
  bool need_warning = false;
  if (bin_mappers.size() < 1024) {
    for (size_t i = 0; i < bin_mappers.size(); ++i) {
      const int max_bin_for_this_feature = max_bin_by_feature.empty() ? max_bin : max_bin_by_feature[i];
      if (bin_mappers[i] != nullptr && bin_mappers[i]->bin_type() == BinType::CategoricalBin && bin_mappers[i]->num_bin() > max_bin_for_this_feature) {
        need_warning = true;
        break;
      }
    }
  } else {
    const int num_threads = OMP_NUM_THREADS();
    std::vector<bool> thread_need_warning(num_threads, false);
    Threading::For<size_t>(0, bin_mappers.size(), 1,
      [&bin_mappers, &thread_need_warning, &max_bin_by_feature, max_bin] (int thread_index, size_t start, size_t end) {
        for (size_t i = start; i < end; ++i) {
          thread_need_warning[thread_index] = false;
          const int max_bin_for_this_feature = max_bin_by_feature.empty() ? max_bin : max_bin_by_feature[i];
          if (bin_mappers[i] != nullptr && bin_mappers[i]->bin_type() == BinType::CategoricalBin && bin_mappers[i]->num_bin() > max_bin_for_this_feature) {
            thread_need_warning[thread_index] = true;
            break;
          }
        }
      });
    for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
      if (thread_need_warning[thread_index]) {
        need_warning = true;
        break;
      }
    }
  }

  if (need_warning) {
    Log::Warning("Categorical features with more bins than the configured maximum bin number found.");
    Log::Warning("For categorical features, max_bin and max_bin_by_feature may be ignored with a large number of categories.");
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/dense_bin.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_IO_DENSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_DENSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/cuda/vector_cudahost.h>

#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename VAL_T, bool IS_4BIT>
class DenseBin;

template <typename VAL_T, bool IS_4BIT>
class DenseBinIterator : public BinIterator {
 public:
  explicit DenseBinIterator(const DenseBin<VAL_T, IS_4BIT>* bin_data,
                            uint32_t min_bin, uint32_t max_bin,
                            uint32_t most_freq_bin)
      : bin_data_(bin_data),
        min_bin_(static_cast<VAL_T>(min_bin)),
        max_bin_(static_cast<VAL_T>(max_bin)),
        most_freq_bin_(static_cast<VAL_T>(most_freq_bin)) {
    if (most_freq_bin_ == 0) {
      offset_ = 1;
    } else {
      offset_ = 0;
    }
  }
  inline uint32_t RawGet(data_size_t idx) override;
  inline uint32_t Get(data_size_t idx) override;
  inline void Reset(data_size_t) override {}

 private:
  const DenseBin<VAL_T, IS_4BIT>* bin_data_;
  VAL_T min_bin_;
  VAL_T max_bin_;
  VAL_T most_freq_bin_;
  uint8_t offset_;
};
/*!
 * \brief Used to store bins for dense feature
 * Use template to reduce memory cost
 */
template <typename VAL_T, bool IS_4BIT>
class DenseBin : public Bin {
 public:
  friend DenseBinIterator<VAL_T, IS_4BIT>;
  explicit DenseBin(data_size_t num_data)
      : num_data_(num_data) {
    if (IS_4BIT) {
      CHECK_EQ(sizeof(VAL_T), 1);
      data_.resize((num_data_ + 1) / 2, static_cast<uint8_t>(0));
      buf_.resize((num_data_ + 1) / 2, static_cast<uint8_t>(0));
    } else {
      data_.resize(num_data_, static_cast<VAL_T>(0));
    }
  }

  ~DenseBin() {}

  void Push(int, data_size_t idx, uint32_t value) override {
    if (IS_4BIT) {
      const int i1 = idx >> 1;
      const int i2 = (idx & 1) << 2;
      const uint8_t val = static_cast<uint8_t>(value) << i2;
      if (i2 == 0) {
        data_[i1] = val;
      } else {
        buf_[i1] = val;
      }
    } else {
      data_[idx] = static_cast<VAL_T>(value);
    }
  }

  void ReSize(data_size_t num_data) override {
    if (num_data_ != num_data) {
      num_data_ = num_data;
      if (IS_4BIT) {
        data_.resize((num_data_ + 1) / 2, static_cast<VAL_T>(0));
      } else {
        data_.resize(num_data_);
      }
    }
  }

  BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin,
                           uint32_t most_freq_bin) const override;

  template <bool USE_INDICES, bool USE_PREFETCH, bool USE_HESSIAN>
  void ConstructHistogramInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* ordered_gradients,
                               const score_t* ordered_hessians,
                               hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(hess);
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 64 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;
      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (IS_4BIT) {
          PREFETCH_T0(data_.data() + (pf_idx >> 1));
        } else {
          PREFETCH_T0(data_.data() + pf_idx);
        }
        const auto ti = static_cast<uint32_t>(data(idx)) << 1;
        if (USE_HESSIAN) {
          grad[ti] += ordered_gradients[i];
          hess[ti] += ordered_hessians[i];
        } else {
          grad[ti] += ordered_gradients[i];
          ++cnt[ti];
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto ti = static_cast<uint32_t>(data(idx)) << 1;
      if (USE_HESSIAN) {
        grad[ti] += ordered_gradients[i];
        hess[ti] += ordered_hessians[i];
      } else {
        grad[ti] += ordered_gradients[i];
        ++cnt[ti];
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(
        data_indices, start, end, ordered_gradients, ordered_hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, true>(
        nullptr, start, end, ordered_gradients, ordered_hessians, out);
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               ordered_gradients, nullptr, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, ordered_gradients, nullptr, out);
  }


  template <bool USE_INDICES, bool USE_PREFETCH, bool USE_HESSIAN, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* ordered_gradients,
                               hist_t* out) const {
    data_size_t i = start;
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
    const int16_t* gradients_ptr = reinterpret_cast<const int16_t*>(ordered_gradients);
    const VAL_T* data_ptr_base = data_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 64 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;
      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (IS_4BIT) {
          PREFETCH_T0(data_ptr_base + (pf_idx >> 1));
        } else {
          PREFETCH_T0(data_ptr_base + pf_idx);
        }
        const auto ti = static_cast<uint32_t>(data(idx));
        const int16_t gradient_16 = gradients_ptr[i];
        if (USE_HESSIAN) {
          const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
          out_ptr[ti] += gradient_packed;
        } else {
          const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (1);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto ti = static_cast<uint32_t>(data(idx));
      const int16_t gradient_16 = gradients_ptr[i];
      if (USE_HESSIAN) {
        const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
        out_ptr[ti] += gradient_packed;
      } else {
        const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (1);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int16_t, 8>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int32_t, 16>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int64_t, 32>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, ordered_gradients, out);
  }

  template <bool MISS_IS_ZERO, bool MISS_IS_NA, bool MFB_IS_ZERO,
            bool MFB_IS_NA, bool USE_MIN_BIN>
  data_size_t SplitInner(uint32_t min_bin, uint32_t max_bin,
                         uint32_t default_bin, uint32_t most_freq_bin,
                         bool default_left, uint32_t threshold,
                         const data_size_t* data_indices, data_size_t cnt,
                         data_size_t* lte_indices,
                         data_size_t* gt_indices) const {
    auto th = static_cast<VAL_T>(threshold + min_bin);
    auto t_zero_bin = static_cast<VAL_T>(min_bin + default_bin);
    if (most_freq_bin == 0) {
      --th;
      --t_zero_bin;
    }
    const auto minb = static_cast<VAL_T>(min_bin);
    const auto maxb = static_cast<VAL_T>(max_bin);
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    data_size_t* missing_default_indices = gt_indices;
    data_size_t* missing_default_count = &gt_count;
    if (most_freq_bin <= threshold) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    if (MISS_IS_ZERO || MISS_IS_NA) {
      if (default_left) {
        missing_default_indices = lte_indices;
        missing_default_count = &lte_count;
      }
    }
    if (min_bin < max_bin) {
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = data(idx);
        if ((MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
            (MISS_IS_NA && !MFB_IS_NA && bin == maxb)) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if ((USE_MIN_BIN && (bin < minb || bin > maxb)) ||
                   (!USE_MIN_BIN && bin == 0)) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else if (bin > th) {
          gt_indices[gt_count++] = idx;
        } else {
          lte_indices[lte_count++] = idx;
        }
      }
    } else {
      data_size_t* max_bin_indices = gt_indices;
      data_size_t* max_bin_count = &gt_count;
      if (maxb <= th) {
        max_bin_indices = lte_indices;
        max_bin_count = &lte_count;
      }
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = data(idx);
        if (MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if (bin != maxb) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else {
          if (MISS_IS_NA && !MFB_IS_NA) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            max_bin_indices[(*max_bin_count)++] = idx;
          }
        }
      }
    }
    return lte_count;
  }

  data_size_t Split(uint32_t min_bin, uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                        \
  min_bin, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, true>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, true>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, true>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + min_bin && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, true>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, true>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                  \
  1, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, false>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, false>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, false>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + 1 && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, false>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, false>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  template <bool USE_MIN_BIN>
  data_size_t SplitCategoricalInner(uint32_t min_bin, uint32_t max_bin,
                                    uint32_t most_freq_bin,
                                    const uint32_t* threshold,
                                    int num_threshold,
                                    const data_size_t* data_indices,
                                    data_size_t cnt, data_size_t* lte_indices,
                                    data_size_t* gt_indices) const {
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    int8_t offset = most_freq_bin == 0 ? 1 : 0;
    if (most_freq_bin > 0 &&
        Common::FindInBitset(threshold, num_threshold, most_freq_bin)) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      const data_size_t idx = data_indices[i];
      const uint32_t bin = data(idx);
      if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
        default_indices[(*default_count)++] = idx;
      } else if (!USE_MIN_BIN && bin == 0) {
        default_indices[(*default_count)++] = idx;
      } else if (Common::FindInBitset(threshold, num_threshold,
                                      bin - min_bin + offset)) {
        lte_indices[lte_count++] = idx;
      } else {
        gt_indices[gt_count++] = idx;
      }
    }
    return lte_count;
  }

  data_size_t SplitCategorical(uint32_t min_bin, uint32_t max_bin,
                               uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<true>(min_bin, max_bin, most_freq_bin,
                                       threshold, num_threshold, data_indices,
                                       cnt, lte_indices, gt_indices);
  }

  data_size_t SplitCategorical(uint32_t max_bin, uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<false>(1, max_bin, most_freq_bin, threshold,
                                        num_threshold, data_indices, cnt,
                                        lte_indices, gt_indices);
  }

  data_size_t num_data() const override { return num_data_; }

  void* get_data() override { return data_.data(); }

  void FinishLoad() override {
    if (IS_4BIT) {
      if (buf_.empty()) {
        return;
      }
      int len = (num_data_ + 1) / 2;
      for (int i = 0; i < len; ++i) {
        data_[i] |= buf_[i];
      }
      buf_.clear();
    }
  }

  void LoadFromMemory(
      const void* memory,
      const std::vector<data_size_t>& local_used_indices) override {
    const VAL_T* mem_data = reinterpret_cast<const VAL_T*>(memory);
    if (!local_used_indices.empty()) {
      if (IS_4BIT) {
        const data_size_t rest = num_data_ & 1;
        for (int i = 0; i < num_data_ - rest; i += 2) {
          // get old bins
          data_size_t idx = local_used_indices[i];
          const auto bin1 = static_cast<uint8_t>(
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
          idx = local_used_indices[i + 1];
          const auto bin2 = static_cast<uint8_t>(
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
          // add
          const int i1 = i >> 1;
          data_[i1] = (bin1 | (bin2 << 4));
        }
        if (rest) {
          data_size_t idx = local_used_indices[num_data_ - 1];
          data_[num_data_ >> 1] =
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
        }
      } else {
        for (int i = 0; i < num_data_; ++i) {
          data_[i] = mem_data[local_used_indices[i]];
        }
      }
    } else {
      for (size_t i = 0; i < data_.size(); ++i) {
        data_[i] = mem_data[i];
      }
    }
  }

  inline VAL_T data(data_size_t idx) const {
    if (IS_4BIT) {
      return (data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
    } else {
      return data_[idx];
    }
  }

  void CopySubrow(const Bin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    auto other_bin = dynamic_cast<const DenseBin<VAL_T, IS_4BIT>*>(full_bin);
    if (IS_4BIT) {
      const data_size_t rest = num_used_indices & 1;
      for (int i = 0; i < num_used_indices - rest; i += 2) {
        data_size_t idx = used_indices[i];
        const auto bin1 = static_cast<uint8_t>(
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
        idx = used_indices[i + 1];
        const auto bin2 = static_cast<uint8_t>(
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
        const int i1 = i >> 1;
        data_[i1] = (bin1 | (bin2 << 4));
      }
      if (rest) {
        data_size_t idx = used_indices[num_used_indices - 1];
        data_[num_used_indices >> 1] =
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
      }
    } else {
      for (int i = 0; i < num_used_indices; ++i) {
        data_[i] = other_bin->data_[used_indices[i]];
      }
    }
  }

  void SaveBinaryToFile(BinaryWriter* writer) const override {
    writer->AlignedWrite(data_.data(), sizeof(VAL_T) * data_.size());
  }

  size_t SizesInByte() const override {
    return VirtualFileWriter::AlignedSize(sizeof(VAL_T) * data_.size());
  }

  DenseBin<VAL_T, IS_4BIT>* Clone() override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const override;

 private:
  data_size_t num_data_;
#ifdef USE_CUDA
  std::vector<VAL_T, CHAllocator<VAL_T>> data_;
#else
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, kAlignedSize>> data_;
#endif
  std::vector<uint8_t> buf_;

  DenseBin(const DenseBin<VAL_T, IS_4BIT>& other)
      : num_data_(other.num_data_), data_(other.data_) {}
};

template <typename VAL_T, bool IS_4BIT>
DenseBin<VAL_T, IS_4BIT>* DenseBin<VAL_T, IS_4BIT>::Clone() {
  return new DenseBin<VAL_T, IS_4BIT>(*this);
}

template <typename VAL_T, bool IS_4BIT>
uint32_t DenseBinIterator<VAL_T, IS_4BIT>::Get(data_size_t idx) {
  auto ret = bin_data_->data(idx);
  if (ret >= min_bin_ && ret <= max_bin_) {
    return ret - min_bin_ + offset_;
  } else {
    return most_freq_bin_;
  }
}

template <typename VAL_T, bool IS_4BIT>
inline uint32_t DenseBinIterator<VAL_T, IS_4BIT>::RawGet(data_size_t idx) {
  return bin_data_->data(idx);
}

template <typename VAL_T, bool IS_4BIT>
BinIterator* DenseBin<VAL_T, IS_4BIT>::GetIterator(
    uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin) const {
  return new DenseBinIterator<VAL_T, IS_4BIT>(this, min_bin, max_bin,
                                              most_freq_bin);
}

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_IO_DENSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/file_io.cpp <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#include <LightGBM/utils/file_io.h>

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cstdio>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>

namespace LightGBM {

struct LocalFile : VirtualFileReader, VirtualFileWriter {
  LocalFile(const std::string& filename, const std::string& mode)
      : filename_(filename), mode_(mode) {}
  virtual ~LocalFile() {
    if (file_ != NULL) {
      fclose(file_);
    }
  }

  bool Init() {
    if (file_ == NULL) {
#if _MSC_VER
      fopen_s(&file_, filename_.c_str(), mode_.c_str());
#else
      file_ = fopen(filename_.c_str(), mode_.c_str());
#endif
    }
    return file_ != NULL;
  }

  bool Exists() const {
    LocalFile file(filename_, "rb");
    return file.Init();
  }

  size_t Read(void* buffer, size_t bytes) const {
    return fread(buffer, 1, bytes, file_);
  }

  size_t Write(const void* buffer, size_t bytes) {
    size_t bytes_written = fwrite(buffer, 1, bytes, file_);
    if (bytes_written != bytes) {
      Log::Fatal(
          "Cannot write binary data to %s, wrote %zu of %zu bytes",
          filename_.c_str(), bytes_written, bytes);
    }
    return bytes_written;
  }

 private:
  FILE* file_ = NULL;
  const std::string filename_;
  const std::string mode_;
};

std::unique_ptr<VirtualFileReader> VirtualFileReader::Make(
    const std::string& filename) {
  return std::unique_ptr<VirtualFileReader>(new LocalFile(filename, "rb"));
}

std::unique_ptr<VirtualFileWriter> VirtualFileWriter::Make(
    const std::string& filename) {
  return std::unique_ptr<VirtualFileWriter>(new LocalFile(filename, "wb"));
}

bool VirtualFileWriter::Exists(const std::string& filename) {
  LocalFile file(filename, "rb");
  return file.Exists();
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/json11.cpp <==
/* Copyright (c) 2013 Dropbox, Inc.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */
#include <LightGBM/utils/json11.h>

#include <LightGBM/utils/log.h>

#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <limits>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace json11_internal_lightgbm {

static const int max_depth = 200;

using std::initializer_list;
using std::make_shared;
using std::map;
using std::string;
using std::vector;

using LightGBM::Log;

/* Helper for representing null - just a do-nothing struct, plus comparison
 * operators so the helpers in JsonValue work. We can't use nullptr_t because
 * it may not be orderable.
 */
struct NullStruct {
  bool operator==(NullStruct) const { return true; }
  bool operator<(NullStruct) const { return false; }
};

/* * * * * * * * * * * * * * * * * * * *
 * Serialization
 */

static void dump(NullStruct, string *out) { *out += "null"; }

static void dump(double value, string *out) {
  if (std::isfinite(value)) {
    char buf[32];
    snprintf(buf, sizeof buf, "%.17g", value);
    *out += buf;
  } else {
    *out += "null";
  }
}

static void dump(int value, string *out) {
  char buf[32];
  snprintf(buf, sizeof buf, "%d", value);
  *out += buf;
}

static void dump(bool value, string *out) { *out += value ? "true" : "false"; }

static void dump(const string &value, string *out) {
  *out += '"';
  for (size_t i = 0; i < value.length(); i++) {
    const char ch = value[i];
    if (ch == '\\') {
      *out += "\\\\";
    } else if (ch == '"') {
      *out += "\\\"";
    } else if (ch == '\b') {
      *out += "\\b";
    } else if (ch == '\f') {
      *out += "\\f";
    } else if (ch == '\n') {
      *out += "\\n";
    } else if (ch == '\r') {
      *out += "\\r";
    } else if (ch == '\t') {
      *out += "\\t";
    } else if (static_cast<uint8_t>(ch) <= 0x1f) {
      char buf[8];
      snprintf(buf, sizeof buf, "\\u%04x", ch);
      *out += buf;
    } else if (static_cast<uint8_t>(ch) == 0xe2 &&
               static_cast<uint8_t>(value[i + 1]) == 0x80 &&
               static_cast<uint8_t>(value[i + 2]) == 0xa8) {
      *out += "\\u2028";
      i += 2;
    } else if (static_cast<uint8_t>(ch) == 0xe2 &&
               static_cast<uint8_t>(value[i + 1]) == 0x80 &&
               static_cast<uint8_t>(value[i + 2]) == 0xa9) {
      *out += "\\u2029";
      i += 2;
    } else {
      *out += ch;
    }
  }
  *out += '"';
}

static void dump(const Json::array &values, string *out) {
  bool first = true;
  *out += "[";
  for (const auto &value : values) {
    if (!first) *out += ", ";
    value.dump(out);
    first = false;
  }
  *out += "]";
}

static void dump(const Json::object &values, string *out) {
  bool first = true;
  *out += "{";
  for (const auto &kv : values) {
    if (!first) *out += ", ";
    dump(kv.first, out);
    *out += ": ";
    kv.second.dump(out);
    first = false;
  }
  *out += "}";
}

void Json::dump(string *out) const { m_ptr->dump(out); }

/* * * * * * * * * * * * * * * * * * * *
 * Value wrappers
 */

template <Json::Type tag, typename T>
class Value : public JsonValue {
 protected:
  // Constructors
  explicit Value(const T &value) : m_value(value) {}
  explicit Value(T &&value) : m_value(std::move(value)) {}

  // Get type tag
  Json::Type type() const override { return tag; }

  // Comparisons
  bool equals(const JsonValue *other) const override {
    return m_value == static_cast<const Value<tag, T> *>(other)->m_value;
  }
  bool less(const JsonValue *other) const override {
    return m_value < (static_cast<const Value<tag, T> *>(other)->m_value);
  }

  const T m_value;
  void dump(string *out) const override { json11_internal_lightgbm::dump(m_value, out); }
};

class JsonDouble final : public Value<Json::NUMBER, double> {
  double number_value() const override { return m_value; }
  int int_value() const override { return static_cast<int>(m_value); }
  bool equals(const JsonValue *other) const override {
    return m_value == other->number_value();
  }
  bool less(const JsonValue *other) const override {
    return m_value < other->number_value();
  }

 public:
  explicit JsonDouble(double value) : Value(value) {}
};

class JsonInt final : public Value<Json::NUMBER, int> {
  double number_value() const override { return m_value; }
  int int_value() const override { return m_value; }
  bool equals(const JsonValue *other) const override {
    return m_value == other->number_value();
  }
  bool less(const JsonValue *other) const override {
    return m_value < other->number_value();
  }

 public:
  explicit JsonInt(int value) : Value(value) {}
};

class JsonBoolean final : public Value<Json::BOOL, bool> {
  bool bool_value() const override { return m_value; }

 public:
  explicit JsonBoolean(bool value) : Value(value) {}
};

class JsonString final : public Value<Json::STRING, string> {
  const string &string_value() const override { return m_value; }

 public:
  explicit JsonString(const string &value) : Value(value) {}
  explicit JsonString(string &&value) : Value(std::move(value)) {}
};

class JsonArray final : public Value<Json::ARRAY, Json::array> {
  const Json::array &array_items() const override { return m_value; }
  const Json &operator[](size_t i) const override;

 public:
  explicit JsonArray(const Json::array &value) : Value(value) {}
  explicit JsonArray(Json::array &&value) : Value(std::move(value)) {}
};

class JsonObject final : public Value<Json::OBJECT, Json::object> {
  const Json::object &object_items() const override { return m_value; }
  const Json &operator[](const string &key) const override;

 public:
  explicit JsonObject(const Json::object &value) : Value(value) {}
  explicit JsonObject(Json::object &&value) : Value(std::move(value)) {}
};

class JsonNull final : public Value<Json::NUL, NullStruct> {
 public:
  JsonNull() : Value({}) {}
};

/* * * * * * * * * * * * * * * * * * * *
 * Static globals - static-init-safe
 */
struct Statics {
  const std::shared_ptr<JsonValue> null = make_shared<JsonNull>();
  const std::shared_ptr<JsonValue> t = make_shared<JsonBoolean>(true);
  const std::shared_ptr<JsonValue> f = make_shared<JsonBoolean>(false);
  const string empty_string;
  const vector<Json> empty_vector;
  const map<string, Json> empty_map;
  Statics() {}
};

static const Statics &statics() {
  static const Statics s{};
  return s;
}

static const Json &static_null() {
  // This has to be separate, not in Statics, because Json() accesses
  // statics().null.
  static const Json json_null;
  return json_null;
}

/* * * * * * * * * * * * * * * * * * * *
 * Constructors
 */

Json::Json() noexcept : m_ptr(statics().null) {}
Json::Json(std::nullptr_t) noexcept : m_ptr(statics().null) {}
Json::Json(double value) : m_ptr(make_shared<JsonDouble>(value)) {}
Json::Json(int value) : m_ptr(make_shared<JsonInt>(value)) {}
Json::Json(bool value) : m_ptr(value ? statics().t : statics().f) {}
Json::Json(const string &value) : m_ptr(make_shared<JsonString>(value)) {}
Json::Json(string &&value) : m_ptr(make_shared<JsonString>(std::move(value))) {}
Json::Json(const char *value) : m_ptr(make_shared<JsonString>(value)) {}
Json::Json(const Json::array &values) : m_ptr(make_shared<JsonArray>(values)) {}
Json::Json(Json::array &&values)
    : m_ptr(make_shared<JsonArray>(std::move(values))) {}
Json::Json(const Json::object &values)
    : m_ptr(make_shared<JsonObject>(values)) {}
Json::Json(Json::object &&values)
    : m_ptr(make_shared<JsonObject>(std::move(values))) {}

/* * * * * * * * * * * * * * * * * * * *
 * Accessors
 */

Json::Type Json::type() const { return m_ptr->type(); }
double Json::number_value() const { return m_ptr->number_value(); }
int Json::int_value() const { return m_ptr->int_value(); }
bool Json::bool_value() const { return m_ptr->bool_value(); }
const string &Json::string_value() const { return m_ptr->string_value(); }
const vector<Json> &Json::array_items() const { return m_ptr->array_items(); }
const map<string, Json> &Json::object_items() const {
  return m_ptr->object_items();
}
const Json &Json::operator[](size_t i) const { return (*m_ptr)[i]; }
const Json &Json::operator[](const string &key) const { return (*m_ptr)[key]; }

double JsonValue::number_value() const { return 0; }
int JsonValue::int_value() const { return 0; }
bool JsonValue::bool_value() const { return false; }
const string &JsonValue::string_value() const { return statics().empty_string; }
const vector<Json> &JsonValue::array_items() const {
  return statics().empty_vector;
}
const map<string, Json> &JsonValue::object_items() const {
  return statics().empty_map;
}
const Json &JsonValue::operator[](size_t) const { return static_null(); }
const Json &JsonValue::operator[](const string &) const {
  return static_null();
}

const Json &JsonObject::operator[](const string &key) const {
  auto iter = m_value.find(key);
  return (iter == m_value.end()) ? static_null() : iter->second;
}
const Json &JsonArray::operator[](size_t i) const {
  if (i >= m_value.size())
    return static_null();
  else
    return m_value[i];
}

/* * * * * * * * * * * * * * * * * * * *
 * Comparison
 */

bool Json::operator==(const Json &other) const {
  if (m_ptr == other.m_ptr) return true;
  if (m_ptr->type() != other.m_ptr->type()) return false;

  return m_ptr->equals(other.m_ptr.get());
}

bool Json::operator<(const Json &other) const {
  if (m_ptr == other.m_ptr) return false;
  if (m_ptr->type() != other.m_ptr->type())
    return m_ptr->type() < other.m_ptr->type();

  return m_ptr->less(other.m_ptr.get());
}

/* * * * * * * * * * * * * * * * * * * *
 * Parsing
 */

/* esc(c)
 *
 * Format char c suitable for printing in an error message.
 */
static inline string esc(char c) {
  char buf[12];
  if (static_cast<uint8_t>(c) >= 0x20 && static_cast<uint8_t>(c) <= 0x7f) {
    snprintf(buf, sizeof buf, "'%c' (%d)", c, c);
  } else {
    snprintf(buf, sizeof buf, "(%d)", c);
  }
  return string(buf);
}

template <typename T>
static inline bool in_range(T x, T lower, T upper) {
  return (x >= lower && x <= upper);
}

namespace {
/* JsonParser
 *
 * Object that tracks all state of an in-progress parse.
 */
struct JsonParser final {
  /* State
   */
  const char *str;
  const size_t str_len;
  size_t i;
  string *err;
  bool failed;
  const JsonParse strategy;

  /* fail(msg, err_ret = Json())
   *
   * Mark this parse as failed.
   */
  Json fail(string &&msg) { return fail(std::move(msg), Json()); }

  template <typename T>
  T fail(string &&msg, const T err_ret) {
    if (!failed) *err = std::move(msg);
    failed = true;
    return err_ret;
  }

  /* consume_whitespace()
   *
   * Advance until the current character is non-whitespace.
   */
  void consume_whitespace() {
    while (str[i] == ' ' || str[i] == '\r' || str[i] == '\n' || str[i] == '\t')
      i++;
  }

  /* consume_comment()
   *
   * Advance comments (c-style inline and multiline).
   */
  bool consume_comment() {
    bool comment_found = false;
    if (str[i] == '/') {
      i++;
      if (i == str_len)
        return fail("Unexpected end of input after start of comment", false);
      if (str[i] == '/') {  // inline comment
        i++;
        // advance until next line, or end of input
        while (i < str_len && str[i] != '\n') {
          i++;
        }
        comment_found = true;
      } else if (str[i] == '*') {  // multiline comment
        i++;
        if (i > str_len - 2)
          return fail("Unexpected end of input inside multi-line comment",
                      false);
        // advance until closing tokens
        while (!(str[i] == '*' && str[i + 1] == '/')) {
          i++;
          if (i > str_len - 2)
            return fail("Unexpected end of input inside multi-line comment",
                        false);
        }
        i += 2;
        comment_found = true;
      } else {
        return fail("Malformed comment", false);
      }
    }
    return comment_found;
  }

  /* consume_garbage()
   *
   * Advance until the current character is non-whitespace and non-comment.
   */
  void consume_garbage() {
    consume_whitespace();
    if (strategy == JsonParse::COMMENTS) {
      bool comment_found = false;
      do {
        comment_found = consume_comment();
        if (failed) return;
        consume_whitespace();
      } while (comment_found);
    }
  }

  /* get_next_token()
   *
   * Return the next non-whitespace character. If the end of the input is
   * reached, flag an error and return 0.
   */
  char get_next_token() {
    consume_garbage();
    if (failed) return char{0};
    if (i == str_len) return fail("Unexpected end of input", char{0});

    return str[i++];
  }

  /* encode_utf8(pt, out)
   *
   * Encode pt as UTF-8 and add it to out.
   */
  void encode_utf8(int64_t pt, string* out) {
    if (pt < 0) return;

    if (pt < 0x80) {
      *out += static_cast<char>(pt);
    } else if (pt < 0x800) {
      *out += static_cast<char>((pt >> 6) | 0xC0);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    } else if (pt < 0x10000) {
      *out += static_cast<char>((pt >> 12) | 0xE0);
      *out += static_cast<char>(((pt >> 6) & 0x3F) | 0x80);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    } else {
      *out += static_cast<char>((pt >> 18) | 0xF0);
      *out += static_cast<char>(((pt >> 12) & 0x3F) | 0x80);
      *out += static_cast<char>(((pt >> 6) & 0x3F) | 0x80);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    }
  }

  /* parse_string()
   *
   * Parse a string, starting at the current position.
   */
  string parse_string() {
    string out;
    int64_t last_escaped_codepoint = -1;
    while (true) {
      if (i == str_len) return fail("Unexpected end of input in string", "");

      char ch = str[i++];

      if (ch == '"') {
        encode_utf8(last_escaped_codepoint, &out);
        return out;
      }

      if (in_range<int64_t>(ch, 0, 0x1f))
        return fail("Unescaped " + esc(ch) + " in string", "");

      // The usual case: non-escaped characters
      if (ch != '\\') {
        encode_utf8(last_escaped_codepoint, &out);
        last_escaped_codepoint = -1;
        out += ch;
        continue;
      }

      // Handle escapes
      if (i == str_len) return fail("Unexpected end of input in string", "");

      ch = str[i++];

      if (ch == 'u') {
        // Extract 4-byte escape sequence
        string esc = string(str + i, 4);
        // Explicitly check length of the substring. The following loop
        // relies on std::string returning the terminating NUL when
        // accessing str[length]. Checking here reduces brittleness.
        if (esc.length() < 4) {
          return fail("Bad \\u escape: " + esc, "");
        }
        for (size_t j = 0; j < 4; j++) {
          if (!in_range(esc[j], 'a', 'f') && !in_range(esc[j], 'A', 'F') &&
              !in_range(esc[j], '0', '9'))
            return fail("Bad \\u escape: " + esc, "");
        }

        int64_t codepoint =
            static_cast<int64_t>(strtol(esc.data(), nullptr, 16));

        // JSON specifies that characters outside the BMP shall be encoded as a
        // pair of 4-hex-digit \u escapes encoding their surrogate pair
        // components. Check whether we're in the middle of such a beast: the
        // previous codepoint was an escaped lead (high) surrogate, and this is
        // a trail (low) surrogate.
        if (in_range<int64_t>(last_escaped_codepoint, 0xD800, 0xDBFF) &&
            in_range<int64_t>(codepoint, 0xDC00, 0xDFFF)) {
          // Reassemble the two surrogate pairs into one astral-plane character,
          // per the UTF-16 algorithm.
          encode_utf8((((last_escaped_codepoint - 0xD800) << 10) |
                       (codepoint - 0xDC00)) +
                          0x10000,
                      &out);
          last_escaped_codepoint = -1;
        } else {
          encode_utf8(last_escaped_codepoint, &out);
          last_escaped_codepoint = codepoint;
        }

        i += 4;
        continue;
      }

      encode_utf8(last_escaped_codepoint, &out);
      last_escaped_codepoint = -1;

      if (ch == 'b') {
        out += '\b';
      } else if (ch == 'f') {
        out += '\f';
      } else if (ch == 'n') {
        out += '\n';
      } else if (ch == 'r') {
        out += '\r';
      } else if (ch == 't') {
        out += '\t';
      } else if (ch == '"' || ch == '\\' || ch == '/') {
        out += ch;
      } else {
        return fail("Invalid escape character " + esc(ch), "");
      }
    }
  }

  /* parse_number()
   *
   * Parse a double.
   */
  Json parse_number() {
    size_t start_pos = i;

    if (str[i] == '-') i++;

    // Integer part
    if (str[i] == '0') {
      i++;
      if (in_range(str[i], '0', '9'))
        return fail("Leading 0s not permitted in numbers");
    } else if (in_range(str[i], '1', '9')) {
      i++;
      while (in_range(str[i], '0', '9')) i++;
    } else {
      return fail("Invalid " + esc(str[i]) + " in number");
    }

    if (str[i] != '.' && str[i] != 'e' && str[i] != 'E' &&
        (i - start_pos) <=
            static_cast<size_t>(std::numeric_limits<int>::digits10)) {
      return Json(std::atoi(str + start_pos));
    }

    // Decimal part
    if (str[i] == '.') {
      i++;
      if (!in_range(str[i], '0', '9'))
        return fail("At least one digit required in fractional part");

      while (in_range(str[i], '0', '9')) i++;
    }

    // Exponent part
    if (str[i] == 'e' || str[i] == 'E') {
      i++;

      if (str[i] == '+' || str[i] == '-') i++;

      if (!in_range(str[i], '0', '9'))
        return fail("At least one digit required in exponent");

      while (in_range(str[i], '0', '9')) i++;
    }

    return Json(std::strtod(str + start_pos, nullptr));
  }

  /* expect(str, res)
   *
   * Expect that 'str' starts at the character that was just read. If it does,
   * advance the input and return res. If not, flag an error.
   */
  Json expect(const string &expected, Json res) {
    CHECK_NE(i, 0)
    i--;
    auto substr = string(str + i, expected.length());
    if (substr == expected) {
      i += expected.length();
      return res;
    } else {
      return fail("Parse error: expected " + expected + ", got " + substr);
    }
  }

  /* parse_json()
   *
   * Parse a JSON object.
   */
  Json parse_json(int depth) {
    if (depth > max_depth) {
      return fail("Exceeded maximum nesting depth");
    }

    char ch = get_next_token();
    if (failed) return Json();

    if (ch == '-' || (ch >= '0' && ch <= '9')) {
      i--;
      return parse_number();
    }

    if (ch == 't') return expect("true", Json(true));

    if (ch == 'f') return expect("false", Json(false));

    if (ch == 'n') return expect("null", Json());

    if (ch == '"') return Json(parse_string());

    if (ch == '{') {
      map<string, Json> data;
      ch = get_next_token();
      if (ch == '}') return Json(data);

      while (1) {
        if (ch != '"') return fail("Expected '\"' in object, got " + esc(ch));

        string key = parse_string();
        if (failed) return Json();

        ch = get_next_token();
        if (ch != ':') return fail("Expected ':' in object, got " + esc(ch));

        data[std::move(key)] = parse_json(depth + 1);
        if (failed) return Json();

        ch = get_next_token();
        if (ch == '}') break;
        if (ch != ',') return fail("Expected ',' in object, got " + esc(ch));

        ch = get_next_token();
      }
      return Json(data);
    }

    if (ch == '[') {
      vector<Json> data;
      ch = get_next_token();
      if (ch == ']') return Json(data);

      while (1) {
        i--;
        data.push_back(parse_json(depth + 1));
        if (failed) return Json();

        ch = get_next_token();
        if (ch == ']') break;
        if (ch != ',') return fail("Expected ',' in list, got " + esc(ch));

        ch = get_next_token();
        (void)ch;
      }
      return Json(data);
    }

    return fail("Expected value, got " + esc(ch));
  }
};
}  // namespace

Json Json::parse(const string &in, string *err, JsonParse strategy) {
  JsonParser parser{in.c_str(), in.size(), 0, err, false, strategy};
  Json result = parser.parse_json(0);

  // Check for any trailing garbage
  parser.consume_garbage();
  if (parser.failed) return Json();
  if (parser.i != in.size())
    return parser.fail("Unexpected trailing " + esc(in[parser.i]));

  return result;
}

// Documented in json11.hpp
vector<Json> Json::parse_multi(const string &in,
                               std::string::size_type *parser_stop_pos,
                               string *err, JsonParse strategy) {
  JsonParser parser{in.c_str(), in.size(), 0, err, false, strategy};
  *parser_stop_pos = 0;
  vector<Json> json_vec;
  while (parser.i != in.size() && !parser.failed) {
    json_vec.push_back(parser.parse_json(0));
    if (parser.failed) break;

    // Check for another object
    parser.consume_garbage();
    if (parser.failed) break;
    *parser_stop_pos = parser.i;
  }
  return json_vec;
}

/* * * * * * * * * * * * * * * * * * * *
 * Shape-checking
 */

bool Json::has_shape(const shape &types, string *err) const {
  if (!is_object()) {
    *err = "Expected JSON object, got " + dump();
    return false;
  }

  for (auto &item : types) {
    if ((*this)[item.first].type() != item.second) {
      *err = "Bad type for " + item.first + " in " + dump();
      return false;
    }
  }

  return true;
}

}  // namespace json11_internal_lightgbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/metadata.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>

#include <set>
#include <string>
#include <unordered_map>
#include <vector>

#ifndef LGB_R_BUILD
#include "../arrow/array.hpp"
#endif  // LGB_R_BUILD

namespace LightGBM {

Metadata::Metadata() {
  num_weights_ = 0;
  num_init_score_ = 0;
  num_data_ = 0;
  num_queries_ = 0;
  num_positions_ = 0;
  weight_load_from_file_ = false;
  position_load_from_file_ = false;
  query_load_from_file_ = false;
  init_score_load_from_file_ = false;
  #ifdef USE_CUDA
  cuda_metadata_ = nullptr;
  #endif  // USE_CUDA
}

void Metadata::Init(const char* data_filename) {
  data_filename_ = data_filename;
  // for lambdarank, it needs query data for partition data in distributed learning
  LoadQueryBoundaries();
  LoadWeights();
  LoadPositions();
  CalculateQueryWeights();
  LoadInitialScore(data_filename_);
}

Metadata::~Metadata() {
}

void Metadata::Init(data_size_t num_data, int weight_idx, int query_idx) {
  num_data_ = num_data;
  label_ = std::vector<label_t>(num_data_);
  if (weight_idx >= 0) {
    if (!weights_.empty()) {
      Log::Info("Using weights in data file, ignoring the additional weights file");
      weights_.clear();
    }
    weights_ = std::vector<label_t>(num_data_, 0.0f);
    num_weights_ = num_data_;
    weight_load_from_file_ = false;
  }
  if (query_idx >= 0) {
    if (!query_boundaries_.empty()) {
      Log::Info("Using query id in data file, ignoring the additional query file");
      query_boundaries_.clear();
    }
    if (!query_weights_.empty()) {
      query_weights_.clear();
    }
    queries_ = std::vector<data_size_t>(num_data_, 0);
    query_load_from_file_ = false;
  }
}

void Metadata::InitByReference(data_size_t num_data, const Metadata* reference) {
  int has_weights = reference->num_weights_ > 0;
  int has_init_scores = reference->num_init_score_ > 0;
  int has_queries = reference->num_queries_ > 0;
  int nclasses = reference->num_init_score_classes();
  Init(num_data, has_weights, has_init_scores, has_queries, nclasses);
}

void Metadata::Init(data_size_t num_data, int32_t has_weights, int32_t has_init_scores, int32_t has_queries, int32_t nclasses) {
  num_data_ = num_data;
  label_ = std::vector<label_t>(num_data_);
  if (has_weights) {
    if (!weights_.empty()) {
      Log::Fatal("Calling Init() on Metadata weights that have already been initialized");
    }
    weights_.resize(num_data_, 0.0f);
    num_weights_ = num_data_;
    weight_load_from_file_ = false;
  }
  if (has_init_scores) {
    if (!init_score_.empty()) {
      Log::Fatal("Calling Init() on Metadata initial scores that have already been initialized");
    }
    num_init_score_ = static_cast<int64_t>(num_data) * nclasses;
    init_score_.resize(num_init_score_, 0);
  }
  if (has_queries) {
    if (!query_weights_.empty()) {
      Log::Fatal("Calling Init() on Metadata queries that have already been initialized");
    }
    queries_.resize(num_data_, 0);
    query_load_from_file_ = false;
  }
}

void Metadata::Init(const Metadata& fullset, const data_size_t* used_indices, data_size_t num_used_indices) {
  num_data_ = num_used_indices;

  label_.resize(num_used_indices);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_used_indices >= 1024)
  for (data_size_t i = 0; i < num_used_indices; ++i) {
    label_[i] = fullset.label_[used_indices[i]];
  }

  if (!fullset.weights_.empty()) {
    weights_ = std::vector<label_t>(num_used_indices);
    num_weights_ = num_used_indices;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_used_indices >= 1024)
    for (data_size_t i = 0; i < num_used_indices; ++i) {
      weights_[i] = fullset.weights_[used_indices[i]];
    }
  } else {
    num_weights_ = 0;
  }

  if (!fullset.init_score_.empty()) {
    int num_class = static_cast<int>(fullset.num_init_score_ / fullset.num_data_);
    init_score_ = std::vector<double>(static_cast<size_t>(num_used_indices) * num_class);
    num_init_score_ = static_cast<int64_t>(num_used_indices) * num_class;
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int k = 0; k < num_class; ++k) {
      const size_t offset_dest = static_cast<size_t>(k) * num_data_;
      const size_t offset_src = static_cast<size_t>(k) * fullset.num_data_;
      for (data_size_t i = 0; i < num_used_indices; ++i) {
        init_score_[offset_dest + i] = fullset.init_score_[offset_src + used_indices[i]];
      }
    }
  } else {
    num_init_score_ = 0;
  }

  if (!fullset.query_boundaries_.empty()) {
    std::vector<data_size_t> used_query;
    data_size_t data_idx = 0;
    for (data_size_t qid = 0; qid < num_queries_ && data_idx < num_used_indices; ++qid) {
      data_size_t start = fullset.query_boundaries_[qid];
      data_size_t end = fullset.query_boundaries_[qid + 1];
      data_size_t len = end - start;
      if (used_indices[data_idx] > start) {
        continue;
      } else if (used_indices[data_idx] == start) {
        if (num_used_indices >= data_idx + len && used_indices[data_idx + len - 1] == end - 1) {
          used_query.push_back(qid);
          data_idx += len;
        } else {
          Log::Fatal("Data partition error, data didn't match queries");
        }
      } else {
        Log::Fatal("Data partition error, data didn't match queries");
      }
    }
    query_boundaries_ = std::vector<data_size_t>(used_query.size() + 1);
    num_queries_ = static_cast<data_size_t>(used_query.size());
    query_boundaries_[0] = 0;
    for (data_size_t i = 0; i < num_queries_; ++i) {
      data_size_t qid = used_query[i];
      data_size_t len = fullset.query_boundaries_[qid + 1] - fullset.query_boundaries_[qid];
      query_boundaries_[i + 1] = query_boundaries_[i] + len;
    }
  } else {
    num_queries_ = 0;
  }
}

void Metadata::PartitionLabel(const std::vector<data_size_t>& used_indices) {
  if (used_indices.empty()) {
    return;
  }
  auto old_label = label_;
  num_data_ = static_cast<data_size_t>(used_indices.size());
  label_ = std::vector<label_t>(num_data_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
  for (data_size_t i = 0; i < num_data_; ++i) {
    label_[i] = old_label[used_indices[i]];
  }
  old_label.clear();
}

void Metadata::CalculateQueryBoundaries() {
  if (!queries_.empty()) {
    // need convert query_id to boundaries
    std::vector<data_size_t> tmp_buffer;
    data_size_t last_qid = -1;
    data_size_t cur_cnt = 0;
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (last_qid != queries_[i]) {
        if (cur_cnt > 0) {
          tmp_buffer.push_back(cur_cnt);
        }
        cur_cnt = 0;
        last_qid = queries_[i];
      }
      ++cur_cnt;
    }
    tmp_buffer.push_back(cur_cnt);
    query_boundaries_ = std::vector<data_size_t>(tmp_buffer.size() + 1);
    num_queries_ = static_cast<data_size_t>(tmp_buffer.size());
    query_boundaries_[0] = 0;
    for (size_t i = 0; i < tmp_buffer.size(); ++i) {
      query_boundaries_[i + 1] = query_boundaries_[i] + tmp_buffer[i];
    }
    CalculateQueryWeights();
    queries_.clear();
  }
}

void Metadata::CheckOrPartition(data_size_t num_all_data, const std::vector<data_size_t>& used_data_indices) {
  if (used_data_indices.empty()) {
     CalculateQueryBoundaries();
    // check weights
    if (!weights_.empty() && num_weights_ != num_data_) {
      weights_.clear();
      num_weights_ = 0;
      Log::Fatal("Weights size doesn't match data size");
    }

    // check positions
    if (!positions_.empty() && num_positions_ != num_data_) {
      Log::Fatal("Positions size (%i) doesn't match data size (%i)", num_positions_, num_data_);
      positions_.clear();
      num_positions_ = 0;
    }

    // check query boundaries
    if (!query_boundaries_.empty() && query_boundaries_[num_queries_] != num_data_) {
      query_boundaries_.clear();
      num_queries_ = 0;
      Log::Fatal("Query size doesn't match data size");
    }

    // contain initial score file
    if (!init_score_.empty() && (num_init_score_ % num_data_) != 0) {
      init_score_.clear();
      num_init_score_ = 0;
      Log::Fatal("Initial score size doesn't match data size");
    }
  } else {
    if (!queries_.empty()) {
      Log::Fatal("Cannot used query_id for distributed training");
    }
    data_size_t num_used_data = static_cast<data_size_t>(used_data_indices.size());
    // check weights
    if (weight_load_from_file_) {
      if (weights_.size() > 0 && num_weights_ != num_all_data) {
        weights_.clear();
        num_weights_ = 0;
        Log::Fatal("Weights size doesn't match data size");
      }
      // get local weights
      if (!weights_.empty()) {
        auto old_weights = weights_;
        num_weights_ = num_data_;
        weights_ = std::vector<label_t>(num_data_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512)
        for (int i = 0; i < static_cast<int>(used_data_indices.size()); ++i) {
          weights_[i] = old_weights[used_data_indices[i]];
        }
        old_weights.clear();
      }
    }
    // check positions
    if (position_load_from_file_) {
      if (positions_.size() > 0 && num_positions_ != num_all_data) {
        positions_.clear();
        num_positions_ = 0;
        Log::Fatal("Positions size (%i) doesn't match data size (%i)", num_positions_, num_data_);
      }
      // get local positions
      if (!positions_.empty()) {
        auto old_positions = positions_;
        num_positions_ = num_data_;
        positions_ = std::vector<data_size_t>(num_data_);
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512)
        for (int i = 0; i < static_cast<int>(used_data_indices.size()); ++i) {
          positions_[i] = old_positions[used_data_indices[i]];
        }
        old_positions.clear();
      }
    }
    if (query_load_from_file_) {
      // check query boundaries
      if (!query_boundaries_.empty() && query_boundaries_[num_queries_] != num_all_data) {
        query_boundaries_.clear();
        num_queries_ = 0;
        Log::Fatal("Query size doesn't match data size");
      }
      // get local query boundaries
      if (!query_boundaries_.empty()) {
        std::vector<data_size_t> used_query;
        data_size_t data_idx = 0;
        for (data_size_t qid = 0; qid < num_queries_ && data_idx < num_used_data; ++qid) {
          data_size_t start = query_boundaries_[qid];
          data_size_t end = query_boundaries_[qid + 1];
          data_size_t len = end - start;
          if (used_data_indices[data_idx] > start) {
            continue;
          } else if (used_data_indices[data_idx] == start) {
            if (num_used_data >= data_idx + len && used_data_indices[data_idx + len - 1] == end - 1) {
              used_query.push_back(qid);
              data_idx += len;
            } else {
              Log::Fatal("Data partition error, data didn't match queries");
            }
          } else {
            Log::Fatal("Data partition error, data didn't match queries");
          }
        }
        auto old_query_boundaries = query_boundaries_;
        query_boundaries_ = std::vector<data_size_t>(used_query.size() + 1);
        num_queries_ = static_cast<data_size_t>(used_query.size());
        query_boundaries_[0] = 0;
        for (data_size_t i = 0; i < num_queries_; ++i) {
          data_size_t qid = used_query[i];
          data_size_t len = old_query_boundaries[qid + 1] - old_query_boundaries[qid];
          query_boundaries_[i + 1] = query_boundaries_[i] + len;
        }
        old_query_boundaries.clear();
      }
    }
    if (init_score_load_from_file_) {
      // contain initial score file
      if (!init_score_.empty() && (num_init_score_ % num_all_data) != 0) {
        init_score_.clear();
        num_init_score_ = 0;
        Log::Fatal("Initial score size doesn't match data size");
      }

      // get local initial scores
      if (!init_score_.empty()) {
        auto old_scores = init_score_;
        int num_class = static_cast<int>(num_init_score_ / num_all_data);
        num_init_score_ = static_cast<int64_t>(num_data_) * num_class;
        init_score_ = std::vector<double>(num_init_score_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
        for (int k = 0; k < num_class; ++k) {
          const size_t offset_dest = static_cast<size_t>(k) * num_data_;
          const size_t offset_src = static_cast<size_t>(k) * num_all_data;
          for (size_t i = 0; i < used_data_indices.size(); ++i) {
            init_score_[offset_dest + i] = old_scores[offset_src + used_data_indices[i]];
          }
        }
        old_scores.clear();
      }
    }
    // re-calculate query weight
    CalculateQueryWeights();
  }
  if (num_queries_ > 0) {
    Log::Debug("Number of queries in %s: %i. Average number of rows per query: %f.",
      data_filename_.c_str(), static_cast<int>(num_queries_), static_cast<double>(num_data_) / num_queries_);
  }
}

template <typename It>
void Metadata::SetInitScoresFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear init scores on empty input
  if (last - first == 0) {
    init_score_.clear();
    num_init_score_ = 0;
    return;
  }
  if (((last - first) % num_data_) != 0) {
    Log::Fatal("Initial score size doesn't match data size");
  }
  if (init_score_.empty()) {
    init_score_.resize(last - first);
  }
  num_init_score_ = last - first;

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_init_score_ >= 1024)
  for (int64_t i = 0; i < num_init_score_; ++i) {
    init_score_[i] = Common::AvoidInf(first[i]);
  }
  init_score_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetInitScore(init_score_.data(), init_score_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetInitScore(const double* init_score, data_size_t len) {
  SetInitScoresFromIterator(init_score, init_score + len);
}

#ifndef LGB_R_BUILD
ArrowChunkedArray::View InitScoreView(const ArrowChunkedArray& chunked_array) {
  auto view = chunked_array.view();
  // For multiclass classification, the init scores are provided in multiple columns. In this
  // case, we must concatenate all fields of the chunked array.
  if (chunked_array.is_struct()) {
    std::vector<ArrowChunkedArray::View> concat_views;
    concat_views.reserve(chunked_array.get_num_fields());
    for (int64_t i = 0; i < chunked_array.get_num_fields(); ++i) {
      concat_views.push_back(view.field(i));
    }
    view = ArrowChunkedArray::View(concat_views);
  }
  return view;
}

void Metadata::SetInitScore(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  auto view = InitScoreView(chunked_array);
  view.visit<double>([&](auto&& visitor) {
    SetInitScoresFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetInitScore(int64_t n_chunks, struct ArrowArray* chunks,
                            struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  auto view = InitScoreView(chunked_array);
  view.visit<double>([&](auto&& visitor) {
    SetInitScoresFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertInitScores(const double* init_scores, data_size_t start_index, data_size_t len, data_size_t source_size) {
  if (num_init_score_ <= 0) {
    Log::Fatal("Inserting initial score data into dataset with no initial scores");
  }
  if (start_index + len > num_data_) {
    // Note that len here is row count, not num_init_score, so we compare against num_data
    Log::Fatal("Inserted initial score data is too large for dataset");
  }
  if (init_score_.empty()) {
    init_score_.resize(num_init_score_);
  }

  int nclasses = num_init_score_classes();

  for (int32_t col = 0; col < nclasses; ++col) {
    int32_t dest_offset = num_data_ * col + start_index;
    // We need to use source_size here, because len might not equal size (due to a partially loaded dataset)
    int32_t source_offset = source_size * col;
    memcpy(init_score_.data() + dest_offset, init_scores + source_offset, sizeof(double) * len);
  }
  init_score_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetLabelsFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  if (num_data_ != last - first) {
    Log::Fatal("Length of labels differs from the length of #data");
  }
  if (label_.empty()) {
    label_.resize(num_data_);
  }

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
  for (data_size_t i = 0; i < num_data_; ++i) {
    label_[i] = Common::AvoidInf(first[i]);
  }

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetLabel(label_.data(), label_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetLabel(const label_t* label, data_size_t len) {
  if (label == nullptr) {
    Log::Fatal("label cannot be nullptr");
  }
  SetLabelsFromIterator(label, label + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetLabel(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetLabelsFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetLabel(int64_t n_chunks, struct ArrowArray* chunks,
                        struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetLabelsFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertLabels(const label_t* labels, data_size_t start_index, data_size_t len) {
  if (labels == nullptr) {
    Log::Fatal("label cannot be nullptr");
  }
  if (start_index + len > num_data_) {
    Log::Fatal("Inserted label data is too large for dataset");
  }
  if (label_.empty()) {
    label_.resize(num_data_);
  }

  memcpy(label_.data() + start_index, labels, sizeof(label_t) * len);

  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetWeightsFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear weights on empty input
  if (last - first == 0) {
    weights_.clear();
    num_weights_ = 0;
    return;
  }
  if (num_data_ != last - first) {
    Log::Fatal("Length of weights differs from the length of #data");
  }
  if (weights_.empty()) {
    weights_.resize(num_data_);
  }
  num_weights_ = num_data_;

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_weights_ >= 1024)
  for (data_size_t i = 0; i < num_weights_; ++i) {
    weights_[i] = Common::AvoidInf(first[i]);
  }
  CalculateQueryWeights();
  weight_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetWeights(weights_.data(), weights_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetWeights(const label_t* weights, data_size_t len) {
  SetWeightsFromIterator(weights, weights + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetWeights(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetWeightsFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetWeights(int64_t n_chunks, struct ArrowArray* chunks,
                          struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetWeightsFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertWeights(const label_t* weights, data_size_t start_index, data_size_t len) {
  if (!weights) {
    Log::Fatal("Passed null weights");
  }
  if (num_weights_ <= 0) {
    Log::Fatal("Inserting weight data into dataset with no weights");
  }
  if (start_index + len > num_weights_) {
    Log::Fatal("Inserted weight data is too large for dataset");
  }
  if (weights_.empty()) {
    weights_.resize(num_weights_);
  }

  memcpy(weights_.data() + start_index, weights, sizeof(label_t) * len);

  weight_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetQueriesFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear query boundaries on empty input
  if (last - first == 0) {
    query_boundaries_.clear();
    num_queries_ = 0;
    return;
  }

  data_size_t sum = 0;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum)
  for (data_size_t i = 0; i < static_cast<data_size_t>(last - first); ++i) {
    sum += first[i];
  }
  if (num_data_ != sum) {
    Log::Fatal("Sum of query counts (%i) differs from the length of #data (%i)", num_data_, sum);
  }
  num_queries_ = last - first;

  query_boundaries_.resize(num_queries_ + 1);
  query_boundaries_[0] = 0;
  for (data_size_t i = 0; i < num_queries_; ++i) {
    query_boundaries_[i + 1] = query_boundaries_[i] + first[i];
  }
  CalculateQueryWeights();
  query_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    if (query_weights_.size() > 0) {
      CHECK_EQ(query_weights_.size(), static_cast<size_t>(num_queries_));
      cuda_metadata_->SetQuery(query_boundaries_.data(), query_weights_.data(), num_queries_);
    } else {
      cuda_metadata_->SetQuery(query_boundaries_.data(), nullptr, num_queries_);
    }
  }
  #endif  // USE_CUDA
}

void Metadata::SetQuery(const data_size_t* query, data_size_t len) {
  SetQueriesFromIterator(query, query + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetQuery(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    SetQueriesFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetQuery(int64_t n_chunks, struct ArrowArray* chunks,
                        struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    SetQueriesFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::SetPosition(const data_size_t* positions, data_size_t len) {
  std::lock_guard<std::mutex> lock(mutex_);
  // save to nullptr
  if (positions == nullptr || len == 0) {
    positions_.clear();
    num_positions_ = 0;
    return;
  }
  #ifdef USE_CUDA
  Log::Fatal("Positions in learning to rank is not supported in CUDA version yet.");
  #endif  // USE_CUDA
  if (num_data_ != len) {
    Log::Fatal("Positions size (%i) doesn't match data size (%i)", len, num_data_);
  }
  if (positions_.empty()) {
    positions_.resize(num_data_);
  } else {
    Log::Warning("Overwriting positions in dataset.");
  }
  num_positions_ = num_data_;

  position_load_from_file_ = false;

  position_ids_.clear();
  std::unordered_map<data_size_t, int> map_id2pos;
  for (data_size_t i = 0; i < num_positions_; ++i) {
    if (map_id2pos.count(positions[i]) == 0) {
      int pos = static_cast<int>(map_id2pos.size());
      map_id2pos[positions[i]] = pos;
      position_ids_.push_back(std::to_string(positions[i]));
    }
  }

  Log::Debug("number of unique positions found = %ld", position_ids_.size());

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_positions_ >= 1024)
  for (data_size_t i = 0; i < num_positions_; ++i) {
    positions_[i] = map_id2pos.at(positions[i]);
  }
}

#ifndef LGB_R_BUILD
void Metadata::SetPosition(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    std::vector<data_size_t> positions;
    positions.reserve(visitor.end() - visitor.begin());
    for (auto it = visitor.begin(); it != visitor.end(); ++it) {
      positions.push_back(*it);
    }
    SetPosition(positions.data(), static_cast<data_size_t>(positions.size()));
  });
}

void Metadata::SetPosition(int64_t n_chunks, struct ArrowArray* chunks,
                           struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    std::vector<data_size_t> positions;
    positions.reserve(visitor.end() - visitor.begin());
    for (auto it = visitor.begin(); it != visitor.end(); ++it) {
      positions.push_back(*it);
    }
    SetPosition(positions.data(), static_cast<data_size_t>(positions.size()));
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertQueries(const data_size_t* queries, data_size_t start_index, data_size_t len) {
  if (!queries) {
    Log::Fatal("Passed null queries");
  }
  if (queries_.size() <= 0) {
    Log::Fatal("Inserting query data into dataset with no queries");
  }
  if (static_cast<size_t>(start_index + len) > queries_.size()) {
    Log::Fatal("Inserted query data is too large for dataset");
  }

  memcpy(queries_.data() + start_index, queries, sizeof(data_size_t) * len);

  query_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

void Metadata::LoadWeights() {
  num_weights_ = 0;
  std::string weight_filename(data_filename_);
  // default weight file name
  weight_filename.append(".weight");
  TextReader<size_t> reader(weight_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading weights...");
  num_weights_ = static_cast<data_size_t>(reader.Lines().size());
  weights_ = std::vector<label_t>(num_weights_);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (data_size_t i = 0; i < num_weights_; ++i) {
    double tmp_weight = 0.0f;
    Common::Atof(reader.Lines()[i].c_str(), &tmp_weight);
    weights_[i] = Common::AvoidInf(static_cast<label_t>(tmp_weight));
  }
  weight_load_from_file_ = true;
}

void Metadata::LoadPositions() {
  num_positions_ = 0;
  std::string position_filename(data_filename_);
  // default position file name
  position_filename.append(".position");
  TextReader<size_t> reader(position_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading positions from %s ...", position_filename.c_str());
  num_positions_ = static_cast<data_size_t>(reader.Lines().size());
  positions_ = std::vector<data_size_t>(num_positions_);
  position_ids_ = std::vector<std::string>();
  std::unordered_map<std::string, data_size_t> map_id2pos;
  for (data_size_t i = 0; i < num_positions_; ++i) {
    std::string& line = reader.Lines()[i];
    if (map_id2pos.count(line) == 0) {
      map_id2pos[line] = static_cast<data_size_t>(position_ids_.size());
      position_ids_.push_back(line);
    }
    positions_[i] = map_id2pos.at(line);
  }
  position_load_from_file_ = true;
}

void Metadata::LoadInitialScore(const std::string& data_filename) {
  num_init_score_ = 0;
  std::string init_score_filename(data_filename);
  init_score_filename = std::string(data_filename);
  // default init_score file name
  init_score_filename.append(".init");
  TextReader<size_t> reader(init_score_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading initial scores...");

  // use first line to count number class
  int num_class = static_cast<int>(Common::Split(reader.Lines()[0].c_str(), '\t').size());
  data_size_t num_line = static_cast<data_size_t>(reader.Lines().size());
  num_init_score_ = static_cast<int64_t>(num_line) * num_class;

  init_score_ = std::vector<double>(num_init_score_);
  if (num_class == 1) {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_line; ++i) {
      double tmp = 0.0f;
      Common::Atof(reader.Lines()[i].c_str(), &tmp);
      init_score_[i] = Common::AvoidInf(static_cast<double>(tmp));
    }
  } else {
    std::vector<std::string> oneline_init_score;
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_line; ++i) {
      double tmp = 0.0f;
      oneline_init_score = Common::Split(reader.Lines()[i].c_str(), '\t');
      if (static_cast<int>(oneline_init_score.size()) != num_class) {
        Log::Fatal("Invalid initial score file. Redundant or insufficient columns");
      }
      for (int k = 0; k < num_class; ++k) {
        Common::Atof(oneline_init_score[k].c_str(), &tmp);
        init_score_[static_cast<size_t>(k) * num_line + i] = Common::AvoidInf(static_cast<double>(tmp));
      }
    }
  }
  init_score_load_from_file_ = true;
}

void Metadata::LoadQueryBoundaries() {
  num_queries_ = 0;
  std::string query_filename(data_filename_);
  // default query file name
  query_filename.append(".query");
  TextReader<size_t> reader(query_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Calculating query boundaries...");
  query_boundaries_ = std::vector<data_size_t>(reader.Lines().size() + 1);
  num_queries_ = static_cast<data_size_t>(reader.Lines().size());
  query_boundaries_[0] = 0;
  for (size_t i = 0; i < reader.Lines().size(); ++i) {
    int tmp_cnt;
    Common::Atoi(reader.Lines()[i].c_str(), &tmp_cnt);
    query_boundaries_[i + 1] = query_boundaries_[i] + static_cast<data_size_t>(tmp_cnt);
  }
  query_load_from_file_ = true;
}

void Metadata::CalculateQueryWeights() {
  if (weights_.size() == 0 || query_boundaries_.size() == 0) {
    return;
  }
  query_weights_.clear();
  Log::Info("Calculating query weights...");
  query_weights_ = std::vector<label_t>(num_queries_);
  for (data_size_t i = 0; i < num_queries_; ++i) {
    query_weights_[i] = 0.0f;
    for (data_size_t j = query_boundaries_[i]; j < query_boundaries_[i + 1]; ++j) {
      query_weights_[i] += weights_[j];
    }
    query_weights_[i] /= (query_boundaries_[i + 1] - query_boundaries_[i]);
  }
}

void Metadata::InsertAt(data_size_t start_index,
  data_size_t count,
  const float* labels,
  const float* weights,
  const double* init_scores,
  const int32_t* queries) {
  if (num_data_ < count + start_index) {
    Log::Fatal("Length of metadata is too long to append #data");
  }
  InsertLabels(labels, start_index, count);
  if (weights) {
    InsertWeights(weights, start_index, count);
  }
  if (init_scores) {
    InsertInitScores(init_scores, start_index, count, count);
  }
  if (queries) {
    InsertQueries(queries, start_index, count);
  }
}

void Metadata::FinishLoad() {
  CalculateQueryBoundaries();
}

#ifdef USE_CUDA
void Metadata::CreateCUDAMetadata(const int gpu_device_id) {
  cuda_metadata_.reset(new CUDAMetadata(gpu_device_id));
  cuda_metadata_->Init(label_, weights_, query_boundaries_, query_weights_, init_score_);
}
#endif  // USE_CUDA

void Metadata::LoadFromMemory(const void* memory) {
  const char* mem_ptr = reinterpret_cast<const char*>(memory);

  num_data_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_data_));
  num_weights_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_weights_));
  num_queries_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_queries_));

  if (!label_.empty()) {
    label_.clear();
  }
  label_ = std::vector<label_t>(num_data_);
  std::memcpy(label_.data(), mem_ptr, sizeof(label_t) * num_data_);
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_data_);

  if (num_weights_ > 0) {
    if (!weights_.empty()) {
      weights_.clear();
    }
    weights_ = std::vector<label_t>(num_weights_);
    std::memcpy(weights_.data(), mem_ptr, sizeof(label_t) * num_weights_);
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_weights_);
    weight_load_from_file_ = true;
  }
  if (num_queries_ > 0) {
    if (!query_boundaries_.empty()) {
      query_boundaries_.clear();
    }
    query_boundaries_ = std::vector<data_size_t>(num_queries_ + 1);
    std::memcpy(query_boundaries_.data(), mem_ptr, sizeof(data_size_t) * (num_queries_ + 1));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(data_size_t) *
                                              (num_queries_ + 1));
    query_load_from_file_ = true;
  }
  CalculateQueryWeights();
}

void Metadata::SaveBinaryToFile(BinaryWriter* writer) const {
  writer->AlignedWrite(&num_data_, sizeof(num_data_));
  writer->AlignedWrite(&num_weights_, sizeof(num_weights_));
  writer->AlignedWrite(&num_queries_, sizeof(num_queries_));
  writer->AlignedWrite(label_.data(), sizeof(label_t) * num_data_);
  if (!weights_.empty()) {
    writer->AlignedWrite(weights_.data(), sizeof(label_t) * num_weights_);
  }
  if (!query_boundaries_.empty()) {
    writer->AlignedWrite(query_boundaries_.data(),
                         sizeof(data_size_t) * (num_queries_ + 1));
  }
  if (num_init_score_ > 0) {
    Log::Warning("Please note that `init_score` is not saved in binary file.\n"
      "If you need it, please set it again after loading Dataset.");
  }
}

size_t Metadata::SizesInByte() const {
  size_t size = VirtualFileWriter::AlignedSize(sizeof(num_data_)) +
                VirtualFileWriter::AlignedSize(sizeof(num_weights_)) +
                VirtualFileWriter::AlignedSize(sizeof(num_queries_));
  size += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_data_);
  if (!weights_.empty()) {
    size += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_weights_);
  }
  if (!query_boundaries_.empty()) {
    size += VirtualFileWriter::AlignedSize(sizeof(data_size_t) *
                                           (num_queries_ + 1));
  }
  return size;
}


}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/multi_val_dense_bin.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename VAL_T>
class MultiValDenseBin : public MultiValBin {
 public:
  explicit MultiValDenseBin(data_size_t num_data, int num_bin, int num_feature,
    const std::vector<uint32_t>& offsets)
    : num_data_(num_data), num_bin_(num_bin), num_feature_(num_feature),
      offsets_(offsets) {
    data_.resize(static_cast<size_t>(num_data_) * num_feature_, static_cast<VAL_T>(0));
  }

  ~MultiValDenseBin() {
  }

  data_size_t num_data() const override {
    return num_data_;
  }

  int num_bin() const override {
    return num_bin_;
  }

  double num_element_per_row() const override { return num_feature_; }

  const std::vector<uint32_t>& offsets() const override { return offsets_; }

  void PushOneRow(int , data_size_t idx, const std::vector<uint32_t>& values) override {
    auto start = RowPtr(idx);
    for (auto i = 0; i < num_feature_; ++i) {
      data_[start + i] = static_cast<VAL_T>(values[i]);
    }
  }

  void FinishLoad() override {
  }

  bool IsSparse() override {
    return false;
  }

  template<bool USE_INDICES, bool USE_PREFETCH, bool ORDERED>
  void ConstructHistogramInner(const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* gradients, const score_t* hessians, hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;

    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx = USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients + pf_idx);
          PREFETCH_T0(hessians + pf_idx);
        }
        PREFETCH_T0(data_.data() + RowPtr(pf_idx));
        const auto j_start = RowPtr(idx);
        const VAL_T* data_ptr = data_.data() + j_start;
        const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
        const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
        for (int j = 0; j < num_feature_; ++j) {
          const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
          const auto ti = (bin + offsets_[j]) << 1;
          grad[ti] += gradient;
          hess[ti] += hessian;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const VAL_T* data_ptr = data_.data() + j_start;
      const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
      const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
      for (int j = 0; j < num_feature_; ++j) {
        const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
        const auto ti = (bin + offsets_[j]) << 1;
        grad[ti] += gradient;
        hess[ti] += hessian;
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* hessians, hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               gradients, hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, gradients, hessians, out);
  }

  void ConstructHistogramOrdered(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* hessians,
                                 hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(data_indices, start, end,
                                              gradients, hessians, out);
  }

  template<bool USE_INDICES, bool USE_PREFETCH, bool ORDERED, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* gradients_and_hessians, hist_t* out) const {
    data_size_t i = start;
    const VAL_T* data_ptr_base = data_.data();
    const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(gradients_and_hessians);
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);

    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx = USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients_and_hessians_ptr + pf_idx);
        }
        PREFETCH_T0(data_ptr_base + RowPtr(pf_idx));
        const auto j_start = RowPtr(idx);
        const VAL_T* data_ptr = data_ptr_base + j_start;
        const int16_t gradient_16 = gradients_and_hessians_ptr[idx];
        const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
        for (int j = 0; j < num_feature_; ++j) {
          const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
          const auto ti = (bin + offsets_[j]);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const VAL_T* data_ptr = data_ptr_base + j_start;
      const int16_t gradient_16 = gradients_and_hessians_ptr[idx];
      const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
      for (int j = 0; j < num_feature_; ++j) {
        const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
        const auto ti = (bin + offsets_[j]);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(data_indices, start, end,
                                                              gradients, out);
  }

  MultiValBin* CreateLike(data_size_t num_data, int num_bin, int num_feature, double,
    const std::vector<uint32_t>& offsets) const override {
    return new MultiValDenseBin<VAL_T>(num_data, num_bin, num_feature, offsets);
  }

  void ReSize(data_size_t num_data, int num_bin, int num_feature,
              double, const std::vector<uint32_t>& offsets) override {
    num_data_ = num_data;
    num_bin_ = num_bin;
    num_feature_ = num_feature;
    offsets_ = offsets;
    size_t new_size = static_cast<size_t>(num_feature_) * num_data_;
    if (data_.size() < new_size) {
      data_.resize(new_size, 0);
    }
  }

  template <bool SUBROW, bool SUBCOL>
  void CopyInner(const MultiValBin* full_bin, const data_size_t* used_indices,
                 data_size_t num_used_indices,
                 const std::vector<int>& used_feature_index) {
    const auto other_bin =
        reinterpret_cast<const MultiValDenseBin<VAL_T>*>(full_bin);
    if (SUBROW) {
      CHECK_EQ(num_data_, num_used_indices);
    }
    int n_block = 1;
    data_size_t block_size = num_data_;
    Threading::BlockInfo<data_size_t>(num_data_, 1024, &n_block,
                                      &block_size);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < n_block; ++tid) {
      data_size_t start = tid * block_size;
      data_size_t end = std::min(num_data_, start + block_size);
      for (data_size_t i = start; i < end; ++i) {
        const auto j_start = RowPtr(i);
        const auto other_j_start =
            SUBROW ? other_bin->RowPtr(used_indices[i]) : other_bin->RowPtr(i);
        for (int j = 0; j < num_feature_; ++j) {
          if (SUBCOL) {
            if (other_bin->data_[other_j_start + used_feature_index[j]] > 0) {
              data_[j_start + j] = static_cast<VAL_T>(
                  other_bin->data_[other_j_start + used_feature_index[j]]);
            } else {
              data_[j_start + j] = 0;
            }
          } else {
            data_[j_start + j] =
                static_cast<VAL_T>(other_bin->data_[other_j_start + j]);
          }
        }
      }
    }
  }


  void CopySubrow(const MultiValBin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    CopyInner<true, false>(full_bin, used_indices, num_used_indices,
                           std::vector<int>());
  }

  void CopySubcol(const MultiValBin* full_bin,
                  const std::vector<int>& used_feature_index,
                  const std::vector<uint32_t>&,
                  const std::vector<uint32_t>&,
                  const std::vector<uint32_t>&) override {
    CopyInner<false, true>(full_bin, nullptr, num_data_, used_feature_index);
  }

  void CopySubrowAndSubcol(const MultiValBin* full_bin,
                           const data_size_t* used_indices,
                           data_size_t num_used_indices,
                           const std::vector<int>& used_feature_index,
                           const std::vector<uint32_t>&,
                           const std::vector<uint32_t>&,
                           const std::vector<uint32_t>&) override {
    CopyInner<true, true>(full_bin, used_indices, num_used_indices,
                          used_feature_index);
  }

  inline size_t RowPtr(data_size_t idx) const {
    return static_cast<size_t>(idx) * num_feature_;
  }

  MultiValDenseBin<VAL_T>* Clone() override;

  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const override;
  #endif  // USE_CUDA

 private:
  data_size_t num_data_;
  int num_bin_;
  int num_feature_;
  std::vector<uint32_t> offsets_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>> data_;

  MultiValDenseBin(const MultiValDenseBin<VAL_T>& other)
    : num_data_(other.num_data_), num_bin_(other.num_bin_), num_feature_(other.num_feature_),
      offsets_(other.offsets_), data_(other.data_) {
  }
};

template<typename VAL_T>
MultiValDenseBin<VAL_T>* MultiValDenseBin<VAL_T>::Clone() {
  return new MultiValDenseBin<VAL_T>(*this);
}

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/multi_val_sparse_bin.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename INDEX_T, typename VAL_T>
class MultiValSparseBin : public MultiValBin {
 public:
  explicit MultiValSparseBin(data_size_t num_data, int num_bin,
                             double estimate_element_per_row)
      : num_data_(num_data),
        num_bin_(num_bin),
        estimate_element_per_row_(estimate_element_per_row) {
    row_ptr_.resize(num_data_ + 1, 0);
    INDEX_T estimate_num_data = static_cast<INDEX_T>(estimate_element_per_row_ * 1.1 * num_data_);
    int num_threads = OMP_NUM_THREADS();
    if (num_threads > 1) {
      t_data_.resize(num_threads - 1);
      for (size_t i = 0; i < t_data_.size(); ++i) {
        t_data_[i].resize(estimate_num_data / num_threads);
      }
    }
    t_size_.resize(num_threads, 0);
    data_.resize(estimate_num_data / num_threads);
  }

  ~MultiValSparseBin() {}

  data_size_t num_data() const override { return num_data_; }

  int num_bin() const override { return num_bin_; }

  double num_element_per_row() const override {
    return estimate_element_per_row_;
  }

  const std::vector<uint32_t>& offsets() const override { return offsets_; }

  void PushOneRow(int tid, data_size_t idx,
                  const std::vector<uint32_t>& values) override {
    const int pre_alloc_size = 50;
    row_ptr_[idx + 1] = static_cast<INDEX_T>(values.size());
    if (tid == 0) {
      if (t_size_[tid] + row_ptr_[idx + 1] >
          static_cast<INDEX_T>(data_.size())) {
        data_.resize(t_size_[tid] + row_ptr_[idx + 1] * pre_alloc_size);
      }
      for (auto val : values) {
        data_[t_size_[tid]++] = static_cast<VAL_T>(val);
      }
    } else {
      if (t_size_[tid] + row_ptr_[idx + 1] >
          static_cast<INDEX_T>(t_data_[tid - 1].size())) {
        t_data_[tid - 1].resize(t_size_[tid] +
                                row_ptr_[idx + 1] * pre_alloc_size);
      }
      for (auto val : values) {
        t_data_[tid - 1][t_size_[tid]++] = static_cast<VAL_T>(val);
      }
    }
  }

  void MergeData(const INDEX_T* sizes) {
    Common::FunctionTimer fun_time("MultiValSparseBin::MergeData", global_timer);
    for (data_size_t i = 0; i < num_data_; ++i) {
      row_ptr_[i + 1] += row_ptr_[i];
    }
    if (t_data_.size() > 0) {
      std::vector<INDEX_T> offsets(1 + t_data_.size());
      offsets[0] = sizes[0];
      for (size_t tid = 0; tid < t_data_.size() - 1; ++tid) {
        offsets[tid + 1] = offsets[tid] + sizes[tid + 1];
      }
      data_.resize(row_ptr_[num_data_]);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
      for (int tid = 0; tid < static_cast<int>(t_data_.size()); ++tid) {
        std::copy_n(t_data_[tid].data(), sizes[tid + 1],
                    data_.data() + offsets[tid]);
      }
    } else {
      data_.resize(row_ptr_[num_data_]);
    }
  }

  void FinishLoad() override {
    MergeData(t_size_.data());
    t_size_.clear();
    row_ptr_.shrink_to_fit();
    data_.shrink_to_fit();
    t_data_.clear();
    t_data_.shrink_to_fit();
    // update estimate_element_per_row_ by all data
    estimate_element_per_row_ =
        static_cast<double>(row_ptr_[num_data_]) / num_data_;
  }

  bool IsSparse() override { return true; }

  template <bool USE_INDICES, bool USE_PREFETCH, bool ORDERED>
  void ConstructHistogramInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* gradients,
                               const score_t* hessians, hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;
    const VAL_T* data_ptr = data_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients + pf_idx);
          PREFETCH_T0(hessians + pf_idx);
        }
        PREFETCH_T0(row_ptr_.data() + pf_idx);
        PREFETCH_T0(data_ptr + row_ptr_[pf_idx]);
        const auto j_start = RowPtr(idx);
        const auto j_end = RowPtr(idx + 1);
        const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
        const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
        for (auto j = j_start; j < j_end; ++j) {
          const auto ti = static_cast<uint32_t>(data_ptr[j]) << 1;
          grad[ti] += gradient;
          hess[ti] += hessian;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const auto j_end = RowPtr(idx + 1);
      const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
      const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
      for (auto j = j_start; j < j_end; ++j) {
        const auto ti = static_cast<uint32_t>(data_ptr[j]) << 1;
        grad[ti] += gradient;
        hess[ti] += hessian;
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* hessians, hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               gradients, hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, gradients, hessians, out);
  }

  void ConstructHistogramOrdered(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* hessians,
                                 hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(data_indices, start, end,
                                              gradients, hessians, out);
  }

  template <bool USE_INDICES, bool USE_PREFETCH, bool ORDERED, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* gradients_and_hessians, hist_t* out) const {
    data_size_t i = start;
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
    const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(gradients_and_hessians);
    const VAL_T* data_ptr = data_.data();
    const INDEX_T* row_ptr_base = row_ptr_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients_and_hessians_ptr + pf_idx);
        }
        PREFETCH_T0(row_ptr_base + pf_idx);
        PREFETCH_T0(data_ptr + row_ptr_[pf_idx]);
        const auto j_start = RowPtr(idx);
        const auto j_end = RowPtr(idx + 1);
        const int16_t gradient_16 = ORDERED ? gradients_and_hessians_ptr[i] : gradients_and_hessians_ptr[idx];
        const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
        for (auto j = j_start; j < j_end; ++j) {
          const auto ti = static_cast<uint32_t>(data_ptr[j]);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const auto j_end = RowPtr(idx + 1);
      const int16_t gradient_16 = ORDERED ? gradients_and_hessians_ptr[i] : gradients_and_hessians_ptr[idx];
      const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
      for (auto j = j_start; j < j_end; ++j) {
        const auto ti = static_cast<uint32_t>(data_ptr[j]);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(data_indices, start, end,
                                                              gradients, out);
  }

  MultiValBin* CreateLike(data_size_t num_data, int num_bin, int,
                          double estimate_element_per_row,
                          const std::vector<uint32_t>& /*offsets*/) const override {
    return new MultiValSparseBin<INDEX_T, VAL_T>(num_data, num_bin,
                                                 estimate_element_per_row);
  }

  void ReSize(data_size_t num_data, int num_bin, int,
              double estimate_element_per_row, const std::vector<uint32_t>& /*offsets*/) override {
    num_data_ = num_data;
    num_bin_ = num_bin;
    estimate_element_per_row_ = estimate_element_per_row;
    INDEX_T estimate_num_data =
        static_cast<INDEX_T>(estimate_element_per_row_ * 1.1 * num_data_);
    size_t npart = 1 + t_data_.size();
    INDEX_T avg_num_data = static_cast<INDEX_T>(estimate_num_data / npart);
    if (static_cast<INDEX_T>(data_.size()) < avg_num_data) {
      data_.resize(avg_num_data, 0);
    }
    for (size_t i = 0; i < t_data_.size(); ++i) {
      if (static_cast<INDEX_T>(t_data_[i].size()) < avg_num_data) {
        t_data_[i].resize(avg_num_data, 0);
      }
    }
    if (num_data_ + 1 > static_cast<data_size_t>(row_ptr_.size())) {
      row_ptr_.resize(num_data_ + 1);
    }
  }

  template <bool SUBROW, bool SUBCOL>
  void CopyInner(const MultiValBin* full_bin, const data_size_t* used_indices,
                 data_size_t num_used_indices,
                 const std::vector<uint32_t>& lower,
                 const std::vector<uint32_t>& upper,
                 const std::vector<uint32_t>& delta) {
    const auto other =
        reinterpret_cast<const MultiValSparseBin<INDEX_T, VAL_T>*>(full_bin);
    if (SUBROW) {
      CHECK_EQ(num_data_, num_used_indices);
    }
    int n_block = 1;
    data_size_t block_size = num_data_;
    Threading::BlockInfo<data_size_t>(static_cast<int>(t_data_.size() + 1),
                                      num_data_, 1024, &n_block, &block_size);
    std::vector<INDEX_T> sizes(t_data_.size() + 1, 0);
    const int pre_alloc_size = 50;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < n_block; ++tid) {
      data_size_t start = tid * block_size;
      data_size_t end = std::min(num_data_, start + block_size);
      auto& buf = (tid == 0) ? data_ : t_data_[tid - 1];
      INDEX_T size = 0;
      for (data_size_t i = start; i < end; ++i) {
        const auto j_start =
            SUBROW ? other->RowPtr(used_indices[i]) : other->RowPtr(i);
        const auto j_end =
            SUBROW ? other->RowPtr(used_indices[i] + 1) : other->RowPtr(i + 1);
        if (size + (j_end - j_start) > static_cast<INDEX_T>(buf.size())) {
          buf.resize(size + (j_end - j_start) * pre_alloc_size);
        }
        int k = 0;
        const auto pre_size = size;
        for (auto j = j_start; j < j_end; ++j) {
          const auto val = other->data_[j];
          if (SUBCOL) {
            while (val >= upper[k]) {
              ++k;
            }
            if (val >= lower[k]) {
              buf[size++] = static_cast<VAL_T>(val - delta[k]);
            }
          } else {
            buf[size++] = val;
          }
        }
        row_ptr_[i + 1] = size - pre_size;
      }
      sizes[tid] = size;
    }
    MergeData(sizes.data());
  }

  void CopySubrow(const MultiValBin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    CopyInner<true, false>(full_bin, used_indices, num_used_indices,
                           std::vector<uint32_t>(), std::vector<uint32_t>(),
                           std::vector<uint32_t>());
  }

  void CopySubcol(const MultiValBin* full_bin, const std::vector<int>&,
                  const std::vector<uint32_t>& lower,
                  const std::vector<uint32_t>& upper,
                  const std::vector<uint32_t>& delta) override {
    CopyInner<false, true>(full_bin, nullptr, num_data_, lower, upper, delta);
  }

  void CopySubrowAndSubcol(const MultiValBin* full_bin,
                           const data_size_t* used_indices,
                           data_size_t num_used_indices,
                           const std::vector<int>&,
                           const std::vector<uint32_t>& lower,
                           const std::vector<uint32_t>& upper,
                           const std::vector<uint32_t>& delta) override {
    CopyInner<true, true>(full_bin, used_indices, num_used_indices, lower,
                          upper, delta);
  }

  inline INDEX_T RowPtr(data_size_t idx) const { return row_ptr_[idx]; }

  MultiValSparseBin<INDEX_T, VAL_T>* Clone() override;


  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const override;
  #endif  // USE_CUDA

 private:
  data_size_t num_data_;
  int num_bin_;
  double estimate_element_per_row_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>> data_;
  std::vector<INDEX_T, Common::AlignmentAllocator<INDEX_T, 32>>
      row_ptr_;
  std::vector<std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>>>
      t_data_;
  std::vector<INDEX_T> t_size_;
  std::vector<uint32_t> offsets_;

  MultiValSparseBin(const MultiValSparseBin<INDEX_T, VAL_T>& other)
      : num_data_(other.num_data_),
        num_bin_(other.num_bin_),
        estimate_element_per_row_(other.estimate_element_per_row_),
        data_(other.data_),
        row_ptr_(other.row_ptr_) {}
};

template <typename INDEX_T, typename VAL_T>
MultiValSparseBin<INDEX_T, VAL_T>* MultiValSparseBin<INDEX_T, VAL_T>::Clone() {
  return new MultiValSparseBin<INDEX_T, VAL_T>(*this);
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/parser.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "parser.hpp"

#include <algorithm>
#include <functional>
#include <map>
#include <memory>
#include <string>
#include <vector>

namespace LightGBM {

void GetStatistic(const char* str, int* comma_cnt, int* tab_cnt, int* colon_cnt) {
  *comma_cnt = 0;
  *tab_cnt = 0;
  *colon_cnt = 0;
  for (int i = 0; str[i] != '\0'; ++i) {
    if (str[i] == ',') {
      ++(*comma_cnt);
    } else if (str[i] == '\t') {
      ++(*tab_cnt);
    } else if (str[i] == ':') {
      ++(*colon_cnt);
    }
  }
}

int GetLabelIdxForLibsvm(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto pos_space = str2.find_first_of(" \f\n\r\t\v");
  auto pos_colon = str2.find_first_of(":");
  if (pos_space == std::string::npos || pos_space < pos_colon) {
    return label_idx;
  } else {
    return -1;
  }
}

int GetLabelIdxForTSV(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto tokens = Common::Split(str2.c_str(), '\t');
  if (static_cast<int>(tokens.size()) == num_features) {
    return -1;
  } else {
    return label_idx;
  }
}

int GetLabelIdxForCSV(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto tokens = Common::Split(str2.c_str(), ',');
  if (static_cast<int>(tokens.size()) == num_features) {
    return -1;
  } else {
    return label_idx;
  }
}

enum DataType {
  INVALID,
  CSV,
  TSV,
  LIBSVM
};

void GetLine(std::stringstream* ss, std::string* line, const VirtualFileReader* reader, std::vector<char>* buffer, size_t buffer_size) {
  std::getline(*ss, *line);
  while (ss->eof()) {
    size_t read_len = reader->Read(buffer->data(), buffer_size);
    if (read_len <= 0) {
      break;
    }
    ss->clear();
    ss->str(std::string(buffer->data(), read_len));
    std::string tmp;
    std::getline(*ss, tmp);
    *line += tmp;
  }
}

std::vector<std::string> ReadKLineFromFile(const char* filename, bool header, int k) {
  auto reader = VirtualFileReader::Make(filename);
  if (!reader->Init()) {
    Log::Fatal("Data file %s doesn't exist.", filename);
  }
  std::vector<std::string> ret;
  std::string cur_line;
  const size_t buffer_size = 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);
  size_t read_len = reader->Read(buffer.data(), buffer_size);
  if (read_len <= 0) {
    Log::Fatal("Data file %s couldn't be read.", filename);
  }
  std::string read_str = std::string(buffer.data(), read_len);
  std::stringstream tmp_file(read_str);
  if (header) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
    }
  }
  for (int i = 0; i < k; ++i) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
      cur_line = Common::Trim(cur_line);
      if (!cur_line.empty()) {
        ret.push_back(cur_line);
      }
    } else {
      break;
    }
  }
  if (ret.empty()) {
    Log::Fatal("Data file %s should have at least one line.", filename);
  } else if (ret.size() == 1) {
    Log::Warning("Data file %s only has one line.", filename);
  }
  return ret;
}

int GetNumColFromLIBSVMFile(const char* filename, bool header) {
  auto reader = VirtualFileReader::Make(filename);
  if (!reader->Init()) {
    Log::Fatal("Data file %s doesn't exist.", filename);
  }
  std::vector<std::string> ret;
  std::string cur_line;
  const size_t buffer_size = 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);
  size_t read_len = reader->Read(buffer.data(), buffer_size);
  if (read_len <= 0) {
    Log::Fatal("Data file %s couldn't be read.", filename);
  }
  std::string read_str = std::string(buffer.data(), read_len);
  std::stringstream tmp_file(read_str);
  if (header) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
    }
  }
  int max_col_idx = 0;
  int max_line_idx = 0;
  const int stop_round = 1 << 7;
  const int max_line = 1 << 13;
  for (int i = 0; i < max_line; ++i) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
      cur_line = Common::Trim(cur_line);
      auto colon_pos = cur_line.find_last_of(":");
      auto space_pos = cur_line.find_last_of(" \f\t\v");
      auto sub_str = cur_line.substr(space_pos + 1, space_pos - colon_pos - 1);
      int cur_idx = 0;
      Common::Atoi(sub_str.c_str(), &cur_idx);
      if (cur_idx > max_col_idx) {
        max_col_idx = cur_idx;
        max_line_idx = i;
      }
      if (i - max_line_idx >= stop_round) {
        break;
      }
    } else {
      break;
    }
  }
  CHECK_GT(max_col_idx, 0);
  return max_col_idx;
}

DataType GetDataType(const char* filename, bool header,
                     const std::vector<std::string>& lines, int* num_col) {
  DataType type = DataType::INVALID;
  if (lines.empty()) {
    return type;
  }
  int comma_cnt = 0;
  int tab_cnt = 0;
  int colon_cnt = 0;
  GetStatistic(lines[0].c_str(), &comma_cnt, &tab_cnt, &colon_cnt);
  size_t num_lines = lines.size();
  if (num_lines == 1) {
    if (colon_cnt > 0) {
      type = DataType::LIBSVM;
    } else if (tab_cnt > 0) {
      type = DataType::TSV;
    } else if (comma_cnt > 0) {
      type = DataType::CSV;
    }
  } else {
    int comma_cnt2 = 0;
    int tab_cnt2 = 0;
    int colon_cnt2 = 0;
    GetStatistic(lines[1].c_str(), &comma_cnt2, &tab_cnt2, &colon_cnt2);
    if (colon_cnt > 0 || colon_cnt2 > 0) {
      type = DataType::LIBSVM;
    } else if (tab_cnt == tab_cnt2 && tab_cnt > 0) {
      type = DataType::TSV;
    } else if (comma_cnt == comma_cnt2 && comma_cnt > 0) {
      type = DataType::CSV;
    }
    if (type == DataType::TSV || type == DataType::CSV) {
      // valid the type
      for (size_t i = 2; i < num_lines; ++i) {
        GetStatistic(lines[i].c_str(), &comma_cnt2, &tab_cnt2, &colon_cnt2);
        if (type == DataType::TSV && tab_cnt2 != tab_cnt) {
          type = DataType::INVALID;
          break;
        } else if (type == DataType::CSV && comma_cnt != comma_cnt2) {
          type = DataType::INVALID;
          break;
        }
      }
    }
  }
  if (type == DataType::LIBSVM) {
    int max_col_idx = GetNumColFromLIBSVMFile(filename, header);
    *num_col = max_col_idx + 1;
  } else if (type == DataType::CSV) {
    *num_col = comma_cnt + 1;
  } else if (type == DataType::TSV) {
    *num_col = tab_cnt + 1;
  }
  return type;
}

// parser factory implementation.
ParserFactory& ParserFactory::getInstance() {
  static ParserFactory factory;
  return factory;
}

void ParserFactory::Register(std::string class_name, std::function<Parser*(std::string)> m_objc) {
  if (m_objc) {
    object_map_.insert(
        std::map<std::string, std::function<Parser*(std::string)>>::value_type(class_name, m_objc));
  }
}

Parser* ParserFactory::getObject(std::string class_name, std::string config_str) {
  std::map<std::string, std::function<Parser*(std::string)>>::const_iterator iter =
      object_map_.find(class_name);
  if (iter != object_map_.end()) {
    return iter->second(config_str);
  } else {
    Log::Fatal("Cannot find parser class '%s', please register first or check config format.", class_name.c_str());
    return nullptr;
  }
}

Parser* Parser::CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser) {
  const int n_read_line = 32;
  auto lines = ReadKLineFromFile(filename, header, n_read_line);
  int num_col = 0;
  DataType type = GetDataType(filename, header, lines, &num_col);
  if (type == DataType::INVALID) {
    Log::Fatal("Unknown format of training data. Only CSV, TSV, and LibSVM (zero-based) formatted text files are supported.");
  }
  std::unique_ptr<Parser> ret;
  int output_label_index = -1;
  AtofFunc atof = precise_float_parser ? Common::AtofPrecise : Common::Atof;
  if (type == DataType::LIBSVM) {
    output_label_index = GetLabelIdxForLibsvm(lines[0], num_features, label_idx);
    ret.reset(new LibSVMParser(output_label_index, num_col, atof));
  } else if (type == DataType::TSV) {
    output_label_index = GetLabelIdxForTSV(lines[0], num_features, label_idx);
    ret.reset(new TSVParser(output_label_index, num_col, atof));
  } else if (type == DataType::CSV) {
    output_label_index = GetLabelIdxForCSV(lines[0], num_features, label_idx);
    ret.reset(new CSVParser(output_label_index, num_col, atof));
  }

  if (output_label_index < 0 && label_idx >= 0) {
    Log::Info("Data file %s doesn't contain a label column.", filename);
  }
  return ret.release();
}

Parser* Parser::CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser, std::string parser_config_str) {
  // customized parser add-on.
  if (!parser_config_str.empty()) {
    std::unique_ptr<Parser> ret;
    std::string class_name = Common::GetFromParserConfig(parser_config_str, "className");
    Log::Info("Custom parser class name: %s", class_name.c_str());
    Parser* p = ParserFactory::getInstance().getObject(class_name, parser_config_str);
    ret.reset(p);
    return ret.release();
  }
  return CreateParser(filename, header, num_features, label_idx, precise_float_parser);
}

std::string Parser::GenerateParserConfigStr(const char* filename, const char* parser_config_filename, bool header, int label_idx) {
  TextReader<data_size_t> parser_config_reader(parser_config_filename, false);
  parser_config_reader.ReadAllLines();
  std::string parser_config_str = parser_config_reader.JoinedLines();
  if (!parser_config_str.empty()) {
    // save header to parser config in case needed.
    if (header && Common::GetFromParserConfig(parser_config_str, "header").empty()) {
      TextReader<data_size_t> text_reader(filename, header);
      parser_config_str = Common::SaveToParserConfig(parser_config_str, "header", text_reader.first_line());
    }
    // save label id to parser config in case needed.
    if (Common::GetFromParserConfig(parser_config_str, "labelId").empty()) {
      parser_config_str = Common::SaveToParserConfig(parser_config_str, "labelId", std::to_string(label_idx));
    }
  }
  return parser_config_str;
}
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/parser.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_PARSER_HPP_
#define LIGHTGBM_SRC_IO_PARSER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

class CSVParser: public Parser {
 public:
  explicit CSVParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    int offset = 0;
    *out_label = 0.0f;
    while (*str != '\0') {
      str = atof_(str, &val);
      if (idx == label_idx_) {
        *out_label = val;
        offset = -1;
      } else if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
        out_features->emplace_back(idx + offset, val);
      }
      ++idx;
      if (*str == ',') {
        ++str;
      } else if (*str != '\0') {
        Log::Fatal("Input format error when parsing as CSV");
      }
    }
  }

  inline int NumFeatures() const override {
    return total_columns_ - (label_idx_ >= 0);
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

class TSVParser: public Parser {
 public:
  explicit TSVParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    int offset = 0;
    while (*str != '\0') {
      str = atof_(str, &val);
      if (idx == label_idx_) {
        *out_label = val;
        offset = -1;
      } else if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
        out_features->emplace_back(idx + offset, val);
      }
      ++idx;
      if (*str == '\t') {
        ++str;
      } else if (*str != '\0') {
        Log::Fatal("Input format error when parsing as TSV");
      }
    }
  }

  inline int NumFeatures() const override {
    return total_columns_ - (label_idx_ >= 0);
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

class LibSVMParser: public Parser {
 public:
  explicit LibSVMParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
    if (label_idx > 0) {
      Log::Fatal("Label should be the first column in a LibSVM file");
    }
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    if (label_idx_ == 0) {
      str = atof_(str, &val);
      *out_label = val;
      str = Common::SkipSpaceAndTab(str);
    }
    while (*str != '\0') {
      str = Common::Atoi(str, &idx);
      str = Common::SkipSpaceAndTab(str);
      if (*str == ':') {
        ++str;
        str = Common::Atof(str, &val);
        out_features->emplace_back(idx, val);
      } else {
        Log::Fatal("Input format error when parsing as LibSVM");
      }
      str = Common::SkipSpaceAndTab(str);
    }
  }

  inline int NumFeatures() const override {
    return total_columns_;
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_IO_PARSER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/sparse_bin.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <limits>
#include <utility>
#include <vector>

namespace LightGBM {

template <typename VAL_T>
class SparseBin;

const size_t kNumFastIndex = 64;

template <typename VAL_T>
class SparseBinIterator : public BinIterator {
 public:
  SparseBinIterator(const SparseBin<VAL_T>* bin_data, uint32_t min_bin,
                    uint32_t max_bin, uint32_t most_freq_bin)
      : bin_data_(bin_data),
        min_bin_(static_cast<VAL_T>(min_bin)),
        max_bin_(static_cast<VAL_T>(max_bin)),
        most_freq_bin_(static_cast<VAL_T>(most_freq_bin)) {
    if (most_freq_bin_ == 0) {
      offset_ = 1;
    } else {
      offset_ = 0;
    }
    Reset(0);
  }
  SparseBinIterator(const SparseBin<VAL_T>* bin_data, data_size_t start_idx)
      : bin_data_(bin_data) {
    Reset(start_idx);
  }

  inline uint32_t RawGet(data_size_t idx) override;
  inline VAL_T InnerRawGet(data_size_t idx);

  inline uint32_t Get(data_size_t idx) override {
    VAL_T ret = InnerRawGet(idx);
    if (ret >= min_bin_ && ret <= max_bin_) {
      return ret - min_bin_ + offset_;
    } else {
      return most_freq_bin_;
    }
  }

  inline void Reset(data_size_t idx) override;

 private:
  const SparseBin<VAL_T>* bin_data_;
  data_size_t cur_pos_;
  data_size_t i_delta_;
  VAL_T min_bin_;
  VAL_T max_bin_;
  VAL_T most_freq_bin_;
  uint8_t offset_;
};

template <typename VAL_T>
class SparseBin : public Bin {
 public:
  friend class SparseBinIterator<VAL_T>;

  explicit SparseBin(data_size_t num_data) : num_data_(num_data) {
    int num_threads = OMP_NUM_THREADS();
    push_buffers_.resize(num_threads);
  }

  ~SparseBin() {}

  void InitStreaming(uint32_t num_thread, int32_t omp_max_threads) override {
    // Each external thread needs its own set of OpenMP push buffers,
    // so allocate num_thread times the maximum number of OMP threads per external thread
    push_buffers_.resize(omp_max_threads * num_thread);
  };

  void ReSize(data_size_t num_data) override { num_data_ = num_data; }

  void Push(int tid, data_size_t idx, uint32_t value) override {
    auto cur_bin = static_cast<VAL_T>(value);
    if (cur_bin != 0) {
      push_buffers_[tid].emplace_back(idx, cur_bin);
    }
  }

  BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin,
                           uint32_t most_freq_bin) const override;

#define ACC_GH(hist, i, g, h)               \
  const auto ti = static_cast<int>(i) << 1; \
  hist[ti] += g;                            \
  hist[ti + 1] += h;

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    for (;;) {
      if (cur_pos < data_indices[i]) {
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      } else if (cur_pos > data_indices[i]) {
        if (++i >= end) {
          break;
        }
      } else {
        const VAL_T bin = vals_[i_delta];
        ACC_GH(out, bin, ordered_gradients[i], ordered_hessians[i]);
        if (++i >= end) {
          break;
        }
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      }
    }
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    while (cur_pos < start && i_delta < num_vals_) {
      cur_pos += deltas_[++i_delta];
    }
    while (cur_pos < end && i_delta < num_vals_) {
      const VAL_T bin = vals_[i_delta];
      ACC_GH(out, bin, ordered_gradients[cur_pos], ordered_hessians[cur_pos]);
      cur_pos += deltas_[++i_delta];
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    hist_t* grad = out;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(out + 1);
    for (;;) {
      if (cur_pos < data_indices[i]) {
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      } else if (cur_pos > data_indices[i]) {
        if (++i >= end) {
          break;
        }
      } else {
        const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
        grad[ti] += ordered_gradients[i];
        ++cnt[ti];
        if (++i >= end) {
          break;
        }
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      }
    }
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    hist_t* grad = out;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(out + 1);
    while (cur_pos < start && i_delta < num_vals_) {
      cur_pos += deltas_[++i_delta];
    }
    while (cur_pos < end && i_delta < num_vals_) {
      const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
      grad[ti] += ordered_gradients[cur_pos];
      ++cnt[ti];
      cur_pos += deltas_[++i_delta];
    }
  }
#undef ACC_GH

  template <bool USE_HESSIAN, typename PACKED_HIST_T, typename GRAD_HIST_T, typename HESS_HIST_T, int HIST_BITS>
  void ConstructIntHistogramInner(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients_and_hessians,
                          hist_t* out) const {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    if (USE_HESSIAN) {
      PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
      const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(ordered_gradients_and_hessians);
      while (cur_pos < start && i_delta < num_vals_) {
        cur_pos += deltas_[++i_delta];
      }
      while (cur_pos < end && i_delta < num_vals_) {
        const VAL_T bin = vals_[i_delta];
        const int16_t gradient_16 = gradients_and_hessians_ptr[cur_pos];
        const PACKED_HIST_T gradient_64 = (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
        out_ptr[bin] += gradient_64;
        cur_pos += deltas_[++i_delta];
      }
    } else {
      GRAD_HIST_T* grad = reinterpret_cast<GRAD_HIST_T*>(out);
      HESS_HIST_T* cnt = reinterpret_cast<HESS_HIST_T*>(out) + 1;
      const int8_t* gradients_and_hessians_ptr = reinterpret_cast<const int8_t*>(ordered_gradients_and_hessians);
      while (cur_pos < start && i_delta < num_vals_) {
        cur_pos += deltas_[++i_delta];
      }
      while (cur_pos < end && i_delta < num_vals_) {
        const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
        grad[ti] += gradients_and_hessians_ptr[cur_pos];
        ++cnt[ti];
        cur_pos += deltas_[++i_delta];
      }
    }
  }

  template <bool USE_HESSIAN, typename PACKED_HIST_T, typename GRAD_HIST_T, typename HESS_HIST_T, int HIST_BITS>
  void ConstructIntHistogramInner(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients_and_hessians,
                          hist_t* out) const {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    if (USE_HESSIAN) {
      PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
      const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(ordered_gradients_and_hessians);
      for (;;) {
        if (cur_pos < data_indices[i]) {
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        } else if (cur_pos > data_indices[i]) {
          if (++i >= end) {
            break;
          }
        } else {
          const VAL_T bin = vals_[i_delta];
          const int16_t gradient_16 = gradients_and_hessians_ptr[i];
          const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
          out_ptr[bin] += gradient_packed;
          if (++i >= end) {
            break;
          }
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        }
      }
    } else {
      GRAD_HIST_T* grad = reinterpret_cast<GRAD_HIST_T*>(out);
      HESS_HIST_T* cnt = reinterpret_cast<HESS_HIST_T*>(out) + 1;
      const int8_t* gradients_and_hessians_ptr = reinterpret_cast<const int8_t*>(ordered_gradients_and_hessians);
      for (;;) {
        if (cur_pos < data_indices[i]) {
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        } else if (cur_pos > data_indices[i]) {
          if (++i >= end) {
            break;
          }
        } else {
          const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
          grad[ti] += gradients_and_hessians_ptr[i << 1];
          ++cnt[ti];
          if (++i >= end) {
            break;
          }
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        }
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int64_t, int32_t, uint32_t, 32>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int64_t, int32_t, uint32_t, 32>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int64_t, int32_t, uint32_t, 32>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int64_t, int32_t, uint32_t, 32>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int32_t, int16_t, uint16_t, 16>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int32_t, int16_t, uint16_t, 16>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int32_t, int16_t, uint16_t, 16>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int32_t, int16_t, uint16_t, 16>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int16_t, uint8_t, uint8_t, 8>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int16_t, uint8_t, uint8_t, 8>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int16_t, uint8_t, uint8_t, 8>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int16_t, uint8_t, uint8_t, 8>(start, end, ordered_gradients, out);
  }

  inline void NextNonzeroFast(data_size_t* i_delta,
                              data_size_t* cur_pos) const {
    *cur_pos += deltas_[++(*i_delta)];
    if (*i_delta >= num_vals_) {
      *cur_pos = num_data_;
    }
  }

  inline bool NextNonzero(data_size_t* i_delta, data_size_t* cur_pos) const {
    *cur_pos += deltas_[++(*i_delta)];
    if (*i_delta < num_vals_) {
      return true;
    } else {
      *cur_pos = num_data_;
      return false;
    }
  }

  template <bool MISS_IS_ZERO, bool MISS_IS_NA, bool MFB_IS_ZERO,
            bool MFB_IS_NA, bool USE_MIN_BIN>
  data_size_t SplitInner(uint32_t min_bin, uint32_t max_bin,
                         uint32_t default_bin, uint32_t most_freq_bin,
                         bool default_left, uint32_t threshold,
                         const data_size_t* data_indices, data_size_t cnt,
                         data_size_t* lte_indices,
                         data_size_t* gt_indices) const {
    auto th = static_cast<VAL_T>(threshold + min_bin);
    auto t_zero_bin = static_cast<VAL_T>(min_bin + default_bin);
    if (most_freq_bin == 0) {
      --th;
      --t_zero_bin;
    }
    const auto minb = static_cast<VAL_T>(min_bin);
    const auto maxb = static_cast<VAL_T>(max_bin);
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    data_size_t* missing_default_indices = gt_indices;
    data_size_t* missing_default_count = &gt_count;
    if (most_freq_bin <= threshold) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    if (MISS_IS_ZERO || MISS_IS_NA) {
      if (default_left) {
        missing_default_indices = lte_indices;
        missing_default_count = &lte_count;
      }
    }
    SparseBinIterator<VAL_T> iterator(this, data_indices[0]);
    if (min_bin < max_bin) {
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = iterator.InnerRawGet(idx);
        if ((MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
            (MISS_IS_NA && !MFB_IS_NA && bin == maxb)) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if ((USE_MIN_BIN && (bin < minb || bin > maxb)) ||
                   (!USE_MIN_BIN && bin == 0)) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else if (bin > th) {
          gt_indices[gt_count++] = idx;
        } else {
          lte_indices[lte_count++] = idx;
        }
      }
    } else {
      data_size_t* max_bin_indices = gt_indices;
      data_size_t* max_bin_count = &gt_count;
      if (maxb <= th) {
        max_bin_indices = lte_indices;
        max_bin_count = &lte_count;
      }
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = iterator.InnerRawGet(idx);
        if (MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if (bin != maxb) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else {
          if (MISS_IS_NA && !MFB_IS_NA) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            max_bin_indices[(*max_bin_count)++] = idx;
          }
        }
      }
    }
    return lte_count;
  }

  data_size_t Split(uint32_t min_bin, uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                        \
  min_bin, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, true>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, true>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, true>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + min_bin && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, true>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, true>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                  \
  1, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, false>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, false>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, false>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + 1 && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, false>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, false>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }
  template <bool USE_MIN_BIN>
  data_size_t SplitCategoricalInner(uint32_t min_bin, uint32_t max_bin,
                                    uint32_t most_freq_bin,
                                    const uint32_t* threshold,
                                    int num_threshold,
                                    const data_size_t* data_indices,
                                    data_size_t cnt, data_size_t* lte_indices,
                                    data_size_t* gt_indices) const {
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    SparseBinIterator<VAL_T> iterator(this, data_indices[0]);
    int8_t offset = most_freq_bin == 0 ? 1 : 0;
    if (most_freq_bin > 0 && Common::FindInBitset(threshold, num_threshold, most_freq_bin)) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      const data_size_t idx = data_indices[i];
      const uint32_t bin = iterator.RawGet(idx);
      if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
        default_indices[(*default_count)++] = idx;
      } else if (!USE_MIN_BIN && bin == 0) {
        default_indices[(*default_count)++] = idx;
      } else if (Common::FindInBitset(threshold, num_threshold,
                                      bin - min_bin + offset)) {
        lte_indices[lte_count++] = idx;
      } else {
        gt_indices[gt_count++] = idx;
      }
    }
    return lte_count;
  }

  data_size_t SplitCategorical(uint32_t min_bin, uint32_t max_bin,
                               uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<true>(min_bin, max_bin, most_freq_bin,
                                       threshold, num_threshold, data_indices,
                                       cnt, lte_indices, gt_indices);
  }

  data_size_t SplitCategorical(uint32_t max_bin, uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<false>(1, max_bin, most_freq_bin, threshold,
                                        num_threshold, data_indices, cnt,
                                        lte_indices, gt_indices);
  }

  data_size_t num_data() const override { return num_data_; }

  void* get_data() override { return nullptr; }

  void FinishLoad() override {
    // get total non zero size
    size_t pair_cnt = 0;
    for (size_t i = 0; i < push_buffers_.size(); ++i) {
      pair_cnt += push_buffers_[i].size();
    }
    std::vector<std::pair<data_size_t, VAL_T>>& idx_val_pairs =
        push_buffers_[0];
    idx_val_pairs.reserve(pair_cnt);

    for (size_t i = 1; i < push_buffers_.size(); ++i) {
      idx_val_pairs.insert(idx_val_pairs.end(), push_buffers_[i].begin(),
                           push_buffers_[i].end());
      push_buffers_[i].clear();
      push_buffers_[i].shrink_to_fit();
    }
    // sort by data index
    std::sort(idx_val_pairs.begin(), idx_val_pairs.end(),
              [](const std::pair<data_size_t, VAL_T>& a,
                 const std::pair<data_size_t, VAL_T>& b) {
                return a.first < b.first;
              });
    // load delta array
    LoadFromPair(idx_val_pairs);
  }

  void LoadFromPair(
      const std::vector<std::pair<data_size_t, VAL_T>>& idx_val_pairs) {
    deltas_.clear();
    vals_.clear();
    deltas_.reserve(idx_val_pairs.size());
    vals_.reserve(idx_val_pairs.size());
    // transform to delta array
    data_size_t last_idx = 0;
    for (size_t i = 0; i < idx_val_pairs.size(); ++i) {
      const data_size_t cur_idx = idx_val_pairs[i].first;
      const VAL_T bin = idx_val_pairs[i].second;
      data_size_t cur_delta = cur_idx - last_idx;
      // disallow the multi-val in one row
      if (i > 0 && cur_delta == 0) {
        continue;
      }
      while (cur_delta >= 256) {
        deltas_.push_back(255);
        vals_.push_back(0);
        cur_delta -= 255;
      }
      deltas_.push_back(static_cast<uint8_t>(cur_delta));
      vals_.push_back(bin);
      last_idx = cur_idx;
    }
    // avoid out of range
    deltas_.push_back(0);
    num_vals_ = static_cast<data_size_t>(vals_.size());

    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    // generate fast index
    GetFastIndex();
  }

  void GetFastIndex() {
    fast_index_.clear();
    // get shift cnt
    data_size_t mod_size = (num_data_ + kNumFastIndex - 1) / kNumFastIndex;
    data_size_t pow2_mod_size = 1;
    fast_index_shift_ = 0;
    while (pow2_mod_size < mod_size) {
      pow2_mod_size <<= 1;
      ++fast_index_shift_;
    }
    // build fast index
    data_size_t i_delta = -1;
    data_size_t cur_pos = 0;
    data_size_t next_threshold = 0;
    while (NextNonzero(&i_delta, &cur_pos)) {
      while (next_threshold <= cur_pos) {
        fast_index_.emplace_back(i_delta, cur_pos);
        next_threshold += pow2_mod_size;
      }
    }
    // avoid out of range
    while (next_threshold < num_data_) {
      fast_index_.emplace_back(num_vals_ - 1, cur_pos);
      next_threshold += pow2_mod_size;
    }
    fast_index_.shrink_to_fit();
  }

  void SaveBinaryToFile(BinaryWriter* writer) const override {
    writer->AlignedWrite(&num_vals_, sizeof(num_vals_));
    writer->AlignedWrite(deltas_.data(), sizeof(uint8_t) * (num_vals_ + 1));
    writer->AlignedWrite(vals_.data(), sizeof(VAL_T) * num_vals_);
  }

  size_t SizesInByte() const override {
    return VirtualFileWriter::AlignedSize(sizeof(num_vals_)) +
           VirtualFileWriter::AlignedSize(sizeof(uint8_t) * (num_vals_ + 1)) +
           VirtualFileWriter::AlignedSize(sizeof(VAL_T) * num_vals_);
  }

  void LoadFromMemory(
      const void* memory,
      const std::vector<data_size_t>& local_used_indices) override {
    const char* mem_ptr = reinterpret_cast<const char*>(memory);
    data_size_t tmp_num_vals = *(reinterpret_cast<const data_size_t*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(tmp_num_vals));
    const uint8_t* tmp_delta = reinterpret_cast<const uint8_t*>(mem_ptr);
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(uint8_t) * (tmp_num_vals + 1));
    const VAL_T* tmp_vals = reinterpret_cast<const VAL_T*>(mem_ptr);

    deltas_.clear();
    vals_.clear();
    num_vals_ = tmp_num_vals;
    for (data_size_t i = 0; i < num_vals_; ++i) {
      deltas_.push_back(tmp_delta[i]);
      vals_.push_back(tmp_vals[i]);
    }
    deltas_.push_back(0);
    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    if (local_used_indices.empty()) {
      // generate fast index
      GetFastIndex();
    } else {
      std::vector<std::pair<data_size_t, VAL_T>> tmp_pair;
      data_size_t cur_pos = 0;
      data_size_t j = -1;
      for (data_size_t i = 0;
           i < static_cast<data_size_t>(local_used_indices.size()); ++i) {
        const data_size_t idx = local_used_indices[i];
        while (cur_pos < idx && j < num_vals_) {
          NextNonzero(&j, &cur_pos);
        }
        if (cur_pos == idx && j < num_vals_ && vals_[j] > 0) {
          // new row index is i
          tmp_pair.emplace_back(i, vals_[j]);
        }
      }
      LoadFromPair(tmp_pair);
    }
  }

  void CopySubrow(const Bin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    auto other_bin = dynamic_cast<const SparseBin<VAL_T>*>(full_bin);
    deltas_.clear();
    vals_.clear();
    data_size_t start = 0;
    if (num_used_indices > 0) {
      start = used_indices[0];
    }
    SparseBinIterator<VAL_T> iterator(other_bin, start);
    // transform to delta array
    data_size_t last_idx = 0;
    for (data_size_t i = 0; i < num_used_indices; ++i) {
      auto bin = iterator.InnerRawGet(used_indices[i]);
      if (bin > 0) {
        data_size_t cur_delta = i - last_idx;
        while (cur_delta >= 256) {
          deltas_.push_back(255);
          vals_.push_back(0);
          cur_delta -= 255;
        }
        deltas_.push_back(static_cast<uint8_t>(cur_delta));
        vals_.push_back(bin);
        last_idx = i;
      }
    }
    // avoid out of range
    deltas_.push_back(0);
    num_vals_ = static_cast<data_size_t>(vals_.size());

    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    // generate fast index
    GetFastIndex();
  }

  SparseBin<VAL_T>* Clone() override;

  SparseBin(const SparseBin<VAL_T>& other)
      : num_data_(other.num_data_),
        deltas_(other.deltas_),
        vals_(other.vals_),
        num_vals_(other.num_vals_),
        push_buffers_(other.push_buffers_),
        fast_index_(other.fast_index_),
        fast_index_shift_(other.fast_index_shift_) {}

  void InitIndex(data_size_t start_idx, data_size_t* i_delta,
                 data_size_t* cur_pos) const {
    auto idx = start_idx >> fast_index_shift_;
    if (static_cast<size_t>(idx) < fast_index_.size()) {
      const auto fast_pair = fast_index_[start_idx >> fast_index_shift_];
      *i_delta = fast_pair.first;
      *cur_pos = fast_pair.second;
    } else {
      *i_delta = -1;
      *cur_pos = 0;
    }
  }

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const override;

 private:
  data_size_t num_data_;
  std::vector<uint8_t, Common::AlignmentAllocator<uint8_t, kAlignedSize>>
      deltas_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, kAlignedSize>> vals_;
  data_size_t num_vals_;
  std::vector<std::vector<std::pair<data_size_t, VAL_T>>> push_buffers_;
  std::vector<std::pair<data_size_t, data_size_t>> fast_index_;
  data_size_t fast_index_shift_;
};

template <typename VAL_T>
SparseBin<VAL_T>* SparseBin<VAL_T>::Clone() {
  return new SparseBin(*this);
}

template <typename VAL_T>
inline uint32_t SparseBinIterator<VAL_T>::RawGet(data_size_t idx) {
  return InnerRawGet(idx);
}

template <typename VAL_T>
inline VAL_T SparseBinIterator<VAL_T>::InnerRawGet(data_size_t idx) {
  while (cur_pos_ < idx) {
    bin_data_->NextNonzeroFast(&i_delta_, &cur_pos_);
  }
  if (cur_pos_ == idx) {
    return bin_data_->vals_[i_delta_];
  } else {
    return 0;
  }
}

template <typename VAL_T>
inline void SparseBinIterator<VAL_T>::Reset(data_size_t start_idx) {
  bin_data_->InitIndex(start_idx, &i_delta_, &cur_pos_);
}

template <typename VAL_T>
BinIterator* SparseBin<VAL_T>::GetIterator(uint32_t min_bin, uint32_t max_bin,
                                           uint32_t most_freq_bin) const {
  return new SparseBinIterator<VAL_T>(this, min_bin, max_bin, most_freq_bin);
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/train_share_states.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include <LightGBM/train_share_states.h>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

MultiValBinWrapper::MultiValBinWrapper(MultiValBin* bin, data_size_t num_data,
  const std::vector<int>& feature_groups_contained, const int num_grad_quant_bins):
    feature_groups_contained_(feature_groups_contained) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = num_data;
  multi_val_bin_.reset(bin);
  if (bin == nullptr) {
    return;
  }
  num_bin_ = bin->num_bin();
  num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
  num_grad_quant_bins_ = num_grad_quant_bins;
}

void MultiValBinWrapper::InitTrain(const std::vector<int>& group_feature_start,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* bagging_use_indices,
  data_size_t bagging_indices_cnt) {
  is_use_subcol_ = false;
  if (multi_val_bin_ == nullptr) {
    return;
  }
  CopyMultiValBinSubset(group_feature_start, feature_groups,
    is_feature_used, bagging_use_indices, bagging_indices_cnt);
  const auto cur_multi_val_bin = (is_use_subcol_ || is_use_subrow_)
        ? multi_val_bin_subset_.get()
        : multi_val_bin_.get();
  if (cur_multi_val_bin != nullptr) {
    num_bin_ = cur_multi_val_bin->num_bin();
    num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
    auto num_element_per_row = cur_multi_val_bin->num_element_per_row();
    min_block_size_ = std::min<int>(static_cast<int>(0.3f * num_bin_ /
      (num_element_per_row + kZeroThreshold)) + 1, 1024);
    min_block_size_ = std::max<int>(min_block_size_, 32);
  }
}

template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
void MultiValBinWrapper::HistMove(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf) {
  if (!is_use_subcol_ && INNER_HIST_BITS != 8) {
    return;
  }
  if (USE_QUANT_GRAD) {
    if (HIST_BITS == 32) {
      const int64_t* src = reinterpret_cast<const int64_t*>(hist_buf.data()) + hist_buf.size() / 2 -
        static_cast<size_t>(num_bin_aligned_);
      #pragma omp parallel for schedule(static) num_threads(num_threads_)
      for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
        std::copy_n(src + hist_move_src_[i] / 2, hist_move_size_[i] / 2,
                    reinterpret_cast<int64_t*>(origin_hist_data_) + hist_move_dest_[i] / 2);
      }
    } else if (HIST_BITS == 16) {
      if (is_use_subcol_) {
        const int32_t* src = reinterpret_cast<const int32_t*>(hist_buf.data()) + hist_buf.size() / 2 -
          static_cast<size_t>(num_bin_aligned_);
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
          std::copy_n(src + hist_move_src_[i] / 2, hist_move_size_[i] / 2,
                      reinterpret_cast<int32_t*>(origin_hist_data_) + hist_move_dest_[i] / 2);
        }
      } else {
        CHECK_EQ(INNER_HIST_BITS, 8);
        const int32_t* src = reinterpret_cast<const int32_t*>(hist_buf.data()) + hist_buf.size() / 2;
        int32_t* orig_ptr = reinterpret_cast<int32_t*>(origin_hist_data_);
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (int i = 0; i < num_bin_; ++i) {
          orig_ptr[i] = src[i];
        }
      }
    }
  } else {
    const hist_t* src = hist_buf.data() + hist_buf.size() -
      2 * static_cast<size_t>(num_bin_aligned_);
    #pragma omp parallel for schedule(static) num_threads(num_threads_)
    for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
      std::copy_n(src + hist_move_src_[i], hist_move_size_[i],
                  origin_hist_data_ + hist_move_dest_[i]);
    }
  }
}

template void MultiValBinWrapper::HistMove<false, 0, 0>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<false, 0, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 16, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 16, 16>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 32, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 32, 32>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
void MultiValBinWrapper::HistMerge(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf) {
  int n_bin_block = 1;
  int bin_block_size = num_bin_;
  Threading::BlockInfo<data_size_t>(num_threads_, num_bin_, 512, &n_bin_block,
                                  &bin_block_size);
  if (USE_QUANT_GRAD) {
    if (HIST_BITS == 32) {
      int64_t* dst = reinterpret_cast<int64_t*>(origin_hist_data_);
      if (is_use_subcol_) {
        dst = reinterpret_cast<int64_t*>(hist_buf->data()) + hist_buf->size() / 2 - static_cast<size_t>(num_bin_aligned_);
      }
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 1; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int64_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * (tid - 1);
          for (int i = start; i < end; ++i) {
            dst[i] += src_ptr[i];
          }
        }
      }
    } else if (HIST_BITS == 16 && INNER_HIST_BITS == 16) {
      int32_t* dst = reinterpret_cast<int32_t*>(origin_hist_data_);
      if (is_use_subcol_) {
        dst = reinterpret_cast<int32_t*>(hist_buf->data()) + hist_buf->size() / 2 - static_cast<size_t>(num_bin_aligned_);
      }
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 1; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int32_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * (tid - 1);
          for (int i = start; i < end; ++i) {
            dst[i] += src_ptr[i];
          }
        }
      }
    } else if (HIST_BITS == 16 && INNER_HIST_BITS == 8) {
      int32_t* dst = reinterpret_cast<int32_t*>(hist_buf->data()) + hist_buf->size() / 2;
      std::memset(reinterpret_cast<void*>(dst), 0, num_bin_ * kInt16HistBufferEntrySize);
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 0; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int16_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * tid;
          for (int i = start; i < end; ++i) {
            const int16_t packed_hist = src_ptr[i];
            const int32_t packed_hist_int32 = (static_cast<int32_t>(static_cast<int8_t>(packed_hist >> 8)) << 16) | static_cast<int32_t>(packed_hist & 0x00ff);
            dst[i] += packed_hist_int32;
          }
        }
      }
    }
  } else {
    hist_t* dst = origin_hist_data_;
    if (is_use_subcol_) {
      dst = hist_buf->data() + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
    }
    #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int t = 0; t < n_bin_block; ++t) {
      const int start = t * bin_block_size;
      const int end = std::min(start + bin_block_size, num_bin_);
      for (int tid = 1; tid < n_data_block_; ++tid) {
        auto src_ptr = hist_buf->data() + static_cast<size_t>(num_bin_aligned_) * 2 * (tid - 1);
        for (int i = start * 2; i < end * 2; ++i) {
          dst[i] += src_ptr[i];
        }
      }
    }
  }
}

template void MultiValBinWrapper::HistMerge<false, 0, 0>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<false, 0, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 16, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 16, 16>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 32, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 32, 32>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

void MultiValBinWrapper::ResizeHistBuf(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
  MultiValBin* sub_multi_val_bin,
  hist_t* origin_hist_data) {
  num_bin_ = sub_multi_val_bin->num_bin();
  num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
  origin_hist_data_ = origin_hist_data;
  size_t new_buf_size = static_cast<size_t>(n_data_block_) * static_cast<size_t>(num_bin_aligned_) * 2;
  if (hist_buf->size() < new_buf_size) {
    hist_buf->resize(new_buf_size);
  }
}

void MultiValBinWrapper::CopyMultiValBinSubset(
  const std::vector<int>& group_feature_start,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* bagging_use_indices,
  data_size_t bagging_indices_cnt) {
  double sum_used_dense_ratio = 0.0;
  double sum_dense_ratio = 0.0;
  int num_used = 0;
  int total = 0;
  std::vector<int> used_feature_index;
  for (int i : feature_groups_contained_) {
    int f_start = group_feature_start[i];
    if (feature_groups[i]->is_multi_val_) {
      for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
        const auto dense_rate =
            1.0 - feature_groups[i]->bin_mappers_[j]->sparse_rate();
        if (is_feature_used[f_start + j]) {
          ++num_used;
          used_feature_index.push_back(total);
          sum_used_dense_ratio += dense_rate;
        }
        sum_dense_ratio += dense_rate;
        ++total;
      }
    } else {
      bool is_group_used = false;
      double dense_rate = 0;
      for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
        if (is_feature_used[f_start + j]) {
          is_group_used = true;
        }
        dense_rate += 1.0 - feature_groups[i]->bin_mappers_[j]->sparse_rate();
      }
      if (is_group_used) {
        ++num_used;
        used_feature_index.push_back(total);
        sum_used_dense_ratio += dense_rate;
      }
      sum_dense_ratio += dense_rate;
      ++total;
    }
  }
  const double k_subfeature_threshold = 0.6;
  if (sum_used_dense_ratio >= sum_dense_ratio * k_subfeature_threshold) {
    // only need to copy subset
    if (is_use_subrow_ && !is_subrow_copied_) {
      if (multi_val_bin_subset_ == nullptr) {
        multi_val_bin_subset_.reset(multi_val_bin_->CreateLike(
            bagging_indices_cnt, multi_val_bin_->num_bin(), total,
            multi_val_bin_->num_element_per_row(), multi_val_bin_->offsets()));
      } else {
        multi_val_bin_subset_->ReSize(
            bagging_indices_cnt, multi_val_bin_->num_bin(), total,
            multi_val_bin_->num_element_per_row(), multi_val_bin_->offsets());
      }
      multi_val_bin_subset_->CopySubrow(
          multi_val_bin_.get(), bagging_use_indices,
          bagging_indices_cnt);
      // avoid to copy subset many times
      is_subrow_copied_ = true;
    }
  } else {
    is_use_subcol_ = true;
    std::vector<uint32_t> upper_bound;
    std::vector<uint32_t> lower_bound;
    std::vector<uint32_t> delta;
    std::vector<uint32_t> offsets;
    hist_move_src_.clear();
    hist_move_dest_.clear();
    hist_move_size_.clear();

    const int offset = multi_val_bin_->IsSparse() ? 1 : 0;
    int num_total_bin = offset;
    int new_num_total_bin = offset;
    offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
    for (int i : feature_groups_contained_) {
      int f_start = group_feature_start[i];
      if (feature_groups[i]->is_multi_val_) {
        for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
          const auto& bin_mapper = feature_groups[i]->bin_mappers_[j];
          if (i == 0 && j == 0 && bin_mapper->GetMostFreqBin() > 0) {
            num_total_bin = 1;
          }
          int cur_num_bin = bin_mapper->num_bin();
          if (bin_mapper->GetMostFreqBin() == 0) {
            cur_num_bin -= offset;
          }
          num_total_bin += cur_num_bin;
          if (is_feature_used[f_start + j]) {
            new_num_total_bin += cur_num_bin;
            offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
            lower_bound.push_back(num_total_bin - cur_num_bin);
            upper_bound.push_back(num_total_bin);

            hist_move_src_.push_back(
                (new_num_total_bin - cur_num_bin) * 2);
            hist_move_dest_.push_back((num_total_bin - cur_num_bin) *
                                                2);
            hist_move_size_.push_back(cur_num_bin * 2);
            delta.push_back(num_total_bin - new_num_total_bin);
          }
        }
      } else {
        bool is_group_used = false;
        for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
          if (is_feature_used[f_start + j]) {
            is_group_used = true;
            break;
          }
        }
        int cur_num_bin = feature_groups[i]->bin_offsets_.back() - offset;
        num_total_bin += cur_num_bin;
        if (is_group_used) {
          new_num_total_bin += cur_num_bin;
          offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
          lower_bound.push_back(num_total_bin - cur_num_bin);
          upper_bound.push_back(num_total_bin);

          hist_move_src_.push_back(
              (new_num_total_bin - cur_num_bin) * 2);
          hist_move_dest_.push_back((num_total_bin - cur_num_bin) *
                                              2);
          hist_move_size_.push_back(cur_num_bin * 2);
          delta.push_back(num_total_bin - new_num_total_bin);
        }
      }
    }
    // avoid out of range
    lower_bound.push_back(num_total_bin);
    upper_bound.push_back(num_total_bin);
    data_size_t num_data = is_use_subrow_ ? bagging_indices_cnt : num_data_;
    if (multi_val_bin_subset_ == nullptr) {
      multi_val_bin_subset_.reset(multi_val_bin_->CreateLike(
          num_data, new_num_total_bin, num_used, sum_used_dense_ratio, offsets));
    } else {
      multi_val_bin_subset_->ReSize(num_data, new_num_total_bin,
                                              num_used, sum_used_dense_ratio, offsets);
    }
    if (is_use_subrow_) {
      multi_val_bin_subset_->CopySubrowAndSubcol(
          multi_val_bin_.get(), bagging_use_indices,
          bagging_indices_cnt, used_feature_index, lower_bound,
          upper_bound, delta);
      // may need to recopy subset
      is_subrow_copied_ = false;
    } else {
      multi_val_bin_subset_->CopySubcol(
          multi_val_bin_.get(), used_feature_index, lower_bound, upper_bound, delta);
    }
  }
}

void TrainingShareStates::CalcBinOffsets(const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  std::vector<uint32_t>* offsets, bool in_is_col_wise) {
  offsets->clear();
  feature_hist_offsets_.clear();
  if (in_is_col_wise) {
    uint32_t cur_num_bin = 0;
    uint32_t hist_cur_num_bin = 0;
    for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
      const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
      if (feature_group->is_multi_val_) {
        if (feature_group->is_dense_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            if (group == 0 && i == 0 && bin_mapper->GetMostFreqBin() > 0) {
              cur_num_bin += 1;
              hist_cur_num_bin += 1;
            }
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            int num_bin = bin_mapper->num_bin();
            hist_cur_num_bin += num_bin;
            if (bin_mapper->GetMostFreqBin() == 0) {
              feature_hist_offsets_.back() += 1;
            }
            cur_num_bin += num_bin;
          }
          offsets->push_back(cur_num_bin);
          CHECK(cur_num_bin == feature_group->bin_offsets_.back());
        } else {
          cur_num_bin += 1;
          hist_cur_num_bin += 1;
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            int num_bin = bin_mapper->num_bin();
            if (bin_mapper->GetMostFreqBin() == 0) {
              num_bin -= 1;
            }
            hist_cur_num_bin += num_bin;
            cur_num_bin += num_bin;
          }
          offsets->push_back(cur_num_bin);
          CHECK(cur_num_bin == feature_group->bin_offsets_.back());
        }
      } else {
        for (int i = 0; i < feature_group->num_feature_; ++i) {
          feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i]);
        }
        hist_cur_num_bin += feature_group->bin_offsets_.back();
      }
    }
    feature_hist_offsets_.push_back(hist_cur_num_bin);
    num_hist_total_bin_ = static_cast<int>(feature_hist_offsets_.back());
  } else {
    double sum_dense_ratio = 0.0f;
    int ncol = 0;
    for (int gid = 0; gid < static_cast<int>(feature_groups.size()); ++gid) {
      if (feature_groups[gid]->is_multi_val_) {
        ncol += feature_groups[gid]->num_feature_;
      } else {
        ++ncol;
      }
      for (int fid = 0; fid < feature_groups[gid]->num_feature_; ++fid) {
        const auto& bin_mapper = feature_groups[gid]->bin_mappers_[fid];
        sum_dense_ratio += 1.0f - bin_mapper->sparse_rate();
      }
    }
    sum_dense_ratio /= ncol;
    const bool is_sparse_row_wise = (1.0f - sum_dense_ratio) >=
      MultiValBin::multi_val_bin_sparse_threshold ? 1 : 0;
    if (is_sparse_row_wise) {
      int cur_num_bin = 1;
      uint32_t hist_cur_num_bin = 1;
      for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
        const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
        if (feature_group->is_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            int num_bin = bin_mapper->num_bin();
            if (bin_mapper->GetMostFreqBin() == 0) {
              num_bin -= 1;
            }
            cur_num_bin += num_bin;
            hist_cur_num_bin += num_bin;
          }
        } else {
          offsets->push_back(cur_num_bin);
          cur_num_bin += feature_group->bin_offsets_.back() - 1;
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i] - 1);
          }
          hist_cur_num_bin += feature_group->bin_offsets_.back() - 1;
        }
      }
      offsets->push_back(cur_num_bin);
      feature_hist_offsets_.push_back(hist_cur_num_bin);
    } else {
      int cur_num_bin = 0;
      uint32_t hist_cur_num_bin = 0;
      for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
        const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
        if (feature_group->is_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            if (group == 0 && i == 0 && bin_mapper->GetMostFreqBin() > 0) {
              cur_num_bin += 1;
              hist_cur_num_bin += 1;
            }
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            int num_bin = bin_mapper->num_bin();
            cur_num_bin += num_bin;
            hist_cur_num_bin += num_bin;
            if (bin_mapper->GetMostFreqBin() == 0) {
              feature_hist_offsets_.back() += 1;
            }
          }
        } else {
          offsets->push_back(cur_num_bin);
          cur_num_bin += feature_group->bin_offsets_.back();
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i]);
          }
          hist_cur_num_bin += feature_group->bin_offsets_.back();
        }
      }
      offsets->push_back(cur_num_bin);
      feature_hist_offsets_.push_back(hist_cur_num_bin);
    }
    num_hist_total_bin_ = static_cast<int>(feature_hist_offsets_.back());
  }
  #ifdef USE_CUDA
  column_hist_offsets_ = *offsets;
  #endif  // USE_CUDA
}

void TrainingShareStates::SetMultiValBin(MultiValBin* bin, data_size_t num_data,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  bool dense_only, bool sparse_only, const int num_grad_quant_bins) {
  num_threads = OMP_NUM_THREADS();
  if (bin == nullptr) {
    return;
  }
  std::vector<int> feature_groups_contained;
  for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
    const auto& feature_group = feature_groups[group];
    if (feature_group->is_multi_val_) {
      if (!dense_only) {
        feature_groups_contained.push_back(group);
      }
    } else if (!sparse_only) {
      feature_groups_contained.push_back(group);
    }
  }
  num_total_bin_ += bin->num_bin();
  num_elements_per_row_ += bin->num_element_per_row();
  multi_val_bin_wrapper_.reset(new MultiValBinWrapper(
    bin, num_data, feature_groups_contained, num_grad_quant_bins));
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/io/tree.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/tree.h>

#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <functional>
#include <iomanip>
#include <sstream>
#include <string>
#include <unordered_map>
#include <vector>

namespace LightGBM {

Tree::Tree(int max_leaves, bool track_branch_features, bool is_linear)
  :max_leaves_(max_leaves), track_branch_features_(track_branch_features) {
  left_child_.resize(max_leaves_ - 1);
  right_child_.resize(max_leaves_ - 1);
  split_feature_inner_.resize(max_leaves_ - 1);
  split_feature_.resize(max_leaves_ - 1);
  threshold_in_bin_.resize(max_leaves_ - 1);
  threshold_.resize(max_leaves_ - 1);
  decision_type_.resize(max_leaves_ - 1, 0);
  split_gain_.resize(max_leaves_ - 1);
  leaf_parent_.resize(max_leaves_);
  leaf_value_.resize(max_leaves_);
  leaf_weight_.resize(max_leaves_);
  leaf_count_.resize(max_leaves_);
  internal_value_.resize(max_leaves_ - 1);
  internal_weight_.resize(max_leaves_ - 1);
  internal_count_.resize(max_leaves_ - 1);
  leaf_depth_.resize(max_leaves_);
  if (track_branch_features_) {
    branch_features_ = std::vector<std::vector<int>>(max_leaves_);
  }
  // root is in the depth 0
  leaf_depth_[0] = 0;
  num_leaves_ = 1;
  leaf_value_[0] = 0.0f;
  leaf_weight_[0] = 0.0f;
  leaf_parent_[0] = -1;
  shrinkage_ = 1.0f;
  num_cat_ = 0;
  cat_boundaries_.push_back(0);
  cat_boundaries_inner_.push_back(0);
  max_depth_ = -1;
  is_linear_ = is_linear;
  if (is_linear_) {
    leaf_coeff_.resize(max_leaves_);
    leaf_const_ = std::vector<double>(max_leaves_, 0);
    leaf_features_.resize(max_leaves_);
    leaf_features_inner_.resize(max_leaves_);
  }
  #ifdef USE_CUDA
  is_cuda_tree_ = false;
  #endif  // USE_CUDA
}

int Tree::Split(int leaf, int feature, int real_feature, uint32_t threshold_bin,
                double threshold_double, double left_value, double right_value,
                int left_cnt, int right_cnt, double left_weight, double right_weight, float gain,
                MissingType missing_type, bool default_left) {
  Split(leaf, feature, real_feature, left_value, right_value, left_cnt, right_cnt, left_weight, right_weight, gain);
  int new_node_idx = num_leaves_ - 1;
  decision_type_[new_node_idx] = 0;
  SetDecisionType(&decision_type_[new_node_idx], false, kCategoricalMask);
  SetDecisionType(&decision_type_[new_node_idx], default_left, kDefaultLeftMask);
  SetMissingType(&decision_type_[new_node_idx], static_cast<int8_t>(missing_type));
  threshold_in_bin_[new_node_idx] = threshold_bin;
  threshold_[new_node_idx] = threshold_double;
  ++num_leaves_;
  return num_leaves_ - 1;
}

int Tree::SplitCategorical(int leaf, int feature, int real_feature, const uint32_t* threshold_bin, int num_threshold_bin,
                           const uint32_t* threshold, int num_threshold, double left_value, double right_value,
                           data_size_t left_cnt, data_size_t right_cnt, double left_weight, double right_weight, float gain, MissingType missing_type) {
  Split(leaf, feature, real_feature, left_value, right_value, left_cnt, right_cnt, left_weight, right_weight, gain);
  int new_node_idx = num_leaves_ - 1;
  decision_type_[new_node_idx] = 0;
  SetDecisionType(&decision_type_[new_node_idx], true, kCategoricalMask);
  SetMissingType(&decision_type_[new_node_idx], static_cast<int8_t>(missing_type));
  threshold_in_bin_[new_node_idx] = num_cat_;
  threshold_[new_node_idx] = num_cat_;
  ++num_cat_;
  cat_boundaries_.push_back(cat_boundaries_.back() + num_threshold);
  for (int i = 0; i < num_threshold; ++i) {
    cat_threshold_.push_back(threshold[i]);
  }
  cat_boundaries_inner_.push_back(cat_boundaries_inner_.back() + num_threshold_bin);
  for (int i = 0; i < num_threshold_bin; ++i) {
    cat_threshold_inner_.push_back(threshold_bin[i]);
  }
  ++num_leaves_;
  return num_leaves_ - 1;
}

#define PredictionFun(niter, fidx_in_iter, start_pos, decision_fun, iter_idx, \
                      data_idx)                                               \
  std::vector<std::unique_ptr<BinIterator>> iter((niter));                    \
  for (int i = 0; i < (niter); ++i) {                                         \
    iter[i].reset(data->FeatureIterator((fidx_in_iter)));                     \
    iter[i]->Reset((start_pos));                                              \
  }                                                                           \
  for (data_size_t i = start; i < end; ++i) {                                 \
    int node = 0;                                                             \
    while (node >= 0) {                                                       \
      node = decision_fun(iter[(iter_idx)]->Get((data_idx)), node,            \
                          default_bins[node], max_bins[node]);                \
    }                                                                         \
    score[(data_idx)] += static_cast<double>(leaf_value_[~node]);             \
  }\


#define PredictionFunLinear(niter, fidx_in_iter, start_pos, decision_fun,     \
                            iter_idx, data_idx)                               \
  std::vector<std::unique_ptr<BinIterator>> iter((niter));                    \
  for (int i = 0; i < (niter); ++i) {                                         \
    iter[i].reset(data->FeatureIterator((fidx_in_iter)));                     \
    iter[i]->Reset((start_pos));                                              \
  }                                                                           \
  for (data_size_t i = start; i < end; ++i) {                                 \
    int node = 0;                                                             \
    if (num_leaves_ > 1) {                                                    \
      while (node >= 0) {                                                     \
        node = decision_fun(iter[(iter_idx)]->Get((data_idx)), node,          \
                            default_bins[node], max_bins[node]);              \
      }                                                                       \
      node = ~node;                                                           \
    }                                                                         \
    double add_score = leaf_const_[node];                                     \
    bool nan_found = false;                                                   \
    const double* coeff_ptr = leaf_coeff_[node].data();                       \
    const float** data_ptr = feat_ptr[node].data();                           \
    for (size_t j = 0; j < leaf_features_inner_[node].size(); ++j) {          \
       float feat_val = data_ptr[j][(data_idx)];                              \
       if (std::isnan(feat_val)) {                                            \
          nan_found = true;                                                   \
          break;                                                              \
       }                                                                      \
       add_score += coeff_ptr[j] * feat_val;                                  \
    }                                                                         \
    if (nan_found) {                                                          \
       score[(data_idx)] += leaf_value_[node];                                \
    } else {                                                                  \
      score[(data_idx)] += add_score;                                         \
    }                                                                         \
}\


void Tree::AddPredictionToScore(const Dataset* data, data_size_t num_data, double* score) const {
  if (!is_linear_ && num_leaves_ <= 1) {
    if (leaf_value_[0] != 0.0f) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
      for (data_size_t i = 0; i < num_data; ++i) {
        score[i] += leaf_value_[0];
      }
    }
    return;
  }
  std::vector<uint32_t> default_bins(num_leaves_ - 1);
  std::vector<uint32_t> max_bins(num_leaves_ - 1);
  for (int i = 0; i < num_leaves_ - 1; ++i) {
    const int fidx = split_feature_inner_[i];
    auto bin_mapper = data->FeatureBinMapper(fidx);
    default_bins[i] = bin_mapper->GetDefaultBin();
    max_bins[i] = bin_mapper->num_bin() - 1;
  }
  if (is_linear_) {
    std::vector<std::vector<const float*>> feat_ptr(num_leaves_);
    for (int leaf_num = 0; leaf_num < num_leaves_; ++leaf_num) {
      for (int feat : leaf_features_inner_[leaf_num]) {
        feat_ptr[leaf_num].push_back(data->raw_index(feat));
      }
    }
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], start, DecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, start, DecisionInner, split_feature_inner_[node], i);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], start, NumericalDecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, start, NumericalDecisionInner, split_feature_inner_[node], i);
        });
      }
    }
  } else {
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], start, DecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, start, DecisionInner, split_feature_inner_[node], i);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], start, NumericalDecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, start, NumericalDecisionInner, split_feature_inner_[node], i);
        });
      }
    }
  }
}

void Tree::AddPredictionToScore(const Dataset* data,
  const data_size_t* used_data_indices,
  data_size_t num_data, double* score) const {
  if (!is_linear_ && num_leaves_ <= 1) {
    if (leaf_value_[0] != 0.0f) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
      for (data_size_t i = 0; i < num_data; ++i) {
        score[used_data_indices[i]] += leaf_value_[0];
      }
    }
    return;
  }
  std::vector<uint32_t> default_bins(num_leaves_ - 1);
  std::vector<uint32_t> max_bins(num_leaves_ - 1);
  for (int i = 0; i < num_leaves_ - 1; ++i) {
    const int fidx = split_feature_inner_[i];
    auto bin_mapper = data->FeatureBinMapper(fidx);
    default_bins[i] = bin_mapper->GetDefaultBin();
    max_bins[i] = bin_mapper->num_bin() - 1;
  }
  if (is_linear_) {
    std::vector<std::vector<const float*>> feat_ptr(num_leaves_);
    for (int leaf_num = 0; leaf_num < num_leaves_; ++leaf_num) {
      for (int feat : leaf_features_inner_[leaf_num]) {
        feat_ptr[leaf_num].push_back(data->raw_index(feat));
      }
    }
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], DecisionInner,
                              node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, used_data_indices[start], DecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], NumericalDecisionInner,
                              node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, used_data_indices[start], NumericalDecisionInner,
                              split_feature_inner_[node], used_data_indices[i]);
        });
      }
    }
  } else {
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], DecisionInner, node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, used_data_indices[start], DecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], NumericalDecisionInner, node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, used_data_indices[start], NumericalDecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    }
  }
}

#undef PredictionFun
#undef PredictionFunLinear

double Tree::GetUpperBoundValue() const {
  double upper_bound = leaf_value_[0];
  for (int i = 1; i < num_leaves_; ++i) {
    if (leaf_value_[i] > upper_bound) {
      upper_bound = leaf_value_[i];
    }
  }
  return upper_bound;
}

double Tree::GetLowerBoundValue() const {
  double lower_bound = leaf_value_[0];
  for (int i = 1; i < num_leaves_; ++i) {
    if (leaf_value_[i] < lower_bound) {
      lower_bound = leaf_value_[i];
    }
  }
  return lower_bound;
}

std::string Tree::ToString() const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  using CommonC::ArrayToString;

  str_buf << "num_leaves=" << num_leaves_ << '\n';
  str_buf << "num_cat=" << num_cat_ << '\n';
  str_buf << "split_feature="
    << ArrayToString(split_feature_, num_leaves_ - 1) << '\n';
  str_buf << "split_gain="
    << ArrayToString(split_gain_, num_leaves_ - 1) << '\n';
  str_buf << "threshold="
    << ArrayToString<true>(threshold_, num_leaves_ - 1) << '\n';
  str_buf << "decision_type="
    << ArrayToString(Common::ArrayCast<int8_t, int>(decision_type_), num_leaves_ - 1) << '\n';
  str_buf << "left_child="
    << ArrayToString(left_child_, num_leaves_ - 1) << '\n';
  str_buf << "right_child="
    << ArrayToString(right_child_, num_leaves_ - 1) << '\n';
  str_buf << "leaf_value="
    << ArrayToString<true>(leaf_value_, num_leaves_) << '\n';
  str_buf << "leaf_weight="
    << ArrayToString<true>(leaf_weight_, num_leaves_) << '\n';
  str_buf << "leaf_count="
    << ArrayToString(leaf_count_, num_leaves_) << '\n';
  str_buf << "internal_value="
    << ArrayToString(internal_value_, num_leaves_ - 1) << '\n';
  str_buf << "internal_weight="
    << ArrayToString(internal_weight_, num_leaves_ - 1) << '\n';
  str_buf << "internal_count="
    << ArrayToString(internal_count_, num_leaves_ - 1) << '\n';
  if (num_cat_ > 0) {
    str_buf << "cat_boundaries="
      << ArrayToString(cat_boundaries_, num_cat_ + 1) << '\n';
    str_buf << "cat_threshold="
      << ArrayToString(cat_threshold_, cat_threshold_.size()) << '\n';
  }
  str_buf << "is_linear=" << is_linear_ << '\n';

  if (is_linear_) {
    str_buf << "leaf_const="
      << ArrayToString<true>(leaf_const_, num_leaves_) << '\n';
    std::vector<int> num_feat(num_leaves_);
    for (int i = 0; i < num_leaves_; ++i) {
      num_feat[i] = static_cast<int>(leaf_coeff_[i].size());
    }
    str_buf << "num_features="
      << ArrayToString(num_feat, num_leaves_) << '\n';
    str_buf << "leaf_features=";
    for (int i = 0; i < num_leaves_; ++i) {
      if (num_feat[i] > 0) {
        str_buf << ArrayToString(leaf_features_[i], leaf_features_[i].size()) << ' ';
      }
      str_buf << ' ';
    }
    str_buf << '\n';
    str_buf << "leaf_coeff=";
    for (int i = 0; i < num_leaves_; ++i) {
      if (num_feat[i] > 0) {
        str_buf << ArrayToString<true>(leaf_coeff_[i], leaf_coeff_[i].size()) << ' ';
      }
      str_buf << ' ';
    }
    str_buf << '\n';
  }
  str_buf << "shrinkage=" << shrinkage_ << '\n';
  str_buf << '\n';

  return str_buf.str();
}

std::string Tree::ToJSON() const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << "\"num_leaves\":" << num_leaves_ << "," << '\n';
  str_buf << "\"num_cat\":" << num_cat_ << "," << '\n';
  str_buf << "\"shrinkage\":" << shrinkage_ << "," << '\n';
  if (num_leaves_ == 1) {
    str_buf << "\"tree_structure\":{";
    str_buf << "\"leaf_value\":" << leaf_value_[0] << ", " << '\n';
    if (is_linear_) {
      str_buf << "\"leaf_count\":" << leaf_count_[0] << ", " << '\n';
      str_buf << LinearModelToJSON(0);
    } else {
      str_buf << "\"leaf_count\":" << leaf_count_[0];
    }
    str_buf << "}" << '\n';
  } else {
    str_buf << "\"tree_structure\":" << NodeToJSON(0) << '\n';
  }
  return str_buf.str();
}

std::string Tree::LinearModelToJSON(int index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << "\"leaf_const\":" << leaf_const_[index] << "," << "\n";
  int num_features = static_cast<int>(leaf_features_[index].size());
  if (num_features > 0) {
    str_buf << "\"leaf_features\":[";
    for (int i = 0; i < num_features - 1; ++i) {
      str_buf << leaf_features_[index][i] << ", ";
    }
    str_buf << leaf_features_[index][num_features - 1] << "]" << ", " << "\n";
    str_buf << "\"leaf_coeff\":[";
    for (int i = 0; i < num_features - 1; ++i) {
      str_buf << leaf_coeff_[index][i] << ", ";
    }
    str_buf << leaf_coeff_[index][num_features - 1] << "]" << "\n";
  } else {
    str_buf << "\"leaf_features\":[],\n";
    str_buf << "\"leaf_coeff\":[]\n";
  }
  return str_buf.str();
}

std::string Tree::NodeToJSON(int index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "{" << '\n';
    str_buf << "\"split_index\":" << index << "," << '\n';
    str_buf << "\"split_feature\":" << split_feature_[index] << "," << '\n';
    str_buf << "\"split_gain\":" << Common::AvoidInf(split_gain_[index]) << "," << '\n';
    if (GetDecisionType(decision_type_[index], kCategoricalMask)) {
      int cat_idx = static_cast<int>(threshold_[index]);
      std::vector<int> cats;
      for (int i = cat_boundaries_[cat_idx]; i < cat_boundaries_[cat_idx + 1]; ++i) {
        for (int j = 0; j < 32; ++j) {
          int cat = (i - cat_boundaries_[cat_idx]) * 32 + j;
          if (Common::FindInBitset(cat_threshold_.data() + cat_boundaries_[cat_idx],
                                   cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx], cat)) {
            cats.push_back(cat);
          }
        }
      }
      str_buf << "\"threshold\":\"" << CommonC::Join(cats, "||") << "\"," << '\n';
      str_buf << "\"decision_type\":\"==\"," << '\n';
    } else {
      str_buf << "\"threshold\":" << Common::AvoidInf(threshold_[index]) << "," << '\n';
      str_buf << "\"decision_type\":\"<=\"," << '\n';
    }
    if (GetDecisionType(decision_type_[index], kDefaultLeftMask)) {
      str_buf << "\"default_left\":true," << '\n';
    } else {
      str_buf << "\"default_left\":false," << '\n';
    }
    uint8_t missing_type = GetMissingType(decision_type_[index]);
    if (missing_type == MissingType::None) {
      str_buf << "\"missing_type\":\"None\"," << '\n';
    } else if (missing_type == MissingType::Zero) {
      str_buf << "\"missing_type\":\"Zero\"," << '\n';
    } else {
      str_buf << "\"missing_type\":\"NaN\"," << '\n';
    }
    str_buf << "\"internal_value\":" << internal_value_[index] << "," << '\n';
    str_buf << "\"internal_weight\":" << internal_weight_[index] << "," << '\n';
    str_buf << "\"internal_count\":" << internal_count_[index] << "," << '\n';
    str_buf << "\"left_child\":" << NodeToJSON(left_child_[index]) << "," << '\n';
    str_buf << "\"right_child\":" << NodeToJSON(right_child_[index]) << '\n';
    str_buf << "}";
  } else {
    // leaf
    index = ~index;
    str_buf << "{" << '\n';
    str_buf << "\"leaf_index\":" << index << "," << '\n';
    str_buf << "\"leaf_value\":" << leaf_value_[index] << "," << '\n';
    str_buf << "\"leaf_weight\":" << leaf_weight_[index] << "," << '\n';
    if (is_linear_) {
      str_buf << "\"leaf_count\":" << leaf_count_[index] << "," << '\n';
      str_buf << LinearModelToJSON(index);
    } else {
      str_buf << "\"leaf_count\":" << leaf_count_[index] << '\n';
    }
    str_buf << "}";
  }
  return str_buf.str();
}

std::string Tree::NumericalDecisionIfElse(int node) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  uint8_t missing_type = GetMissingType(decision_type_[node]);
  bool default_left = GetDecisionType(decision_type_[node], kDefaultLeftMask);
  if (missing_type != MissingType::NaN) {
    str_buf << "if (std::isnan(fval)) fval = 0.0;";
  }
  if (missing_type == MissingType::Zero) {
    if (default_left) {
      str_buf << "if (Tree::IsZero(fval)) {";
    } else {
      str_buf << "if (!Tree::IsZero(fval)) {";
    }
  } else if (missing_type == MissingType::NaN) {
    if (default_left) {
      str_buf << "if (std::isnan(fval)) {";
    } else {
      str_buf << "if (!std::isnan(fval)) {";
    }
  } else {
    str_buf << "if (fval <= " << threshold_[node] << ") {";
  }
  return str_buf.str();
}

std::string Tree::CategoricalDecisionIfElse(int node) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  int cat_idx = static_cast<int>(threshold_[node]);
  str_buf << "if (std::isnan(fval)) { int_fval = -1; } else { int_fval = static_cast<int>(fval); }";
  str_buf << "if (int_fval >= 0 && int_fval < 32 * (";
  str_buf << cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx];
  str_buf << ") && (((cat_threshold[" << cat_boundaries_[cat_idx];
  str_buf << " + int_fval / 32] >> (int_fval & 31)) & 1))) {";
  return str_buf.str();
}

std::string Tree::ToIfElse(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << "double PredictTree" << index;
  if (predict_leaf_index) {
    str_buf << "Leaf";
  }
  str_buf << "(const double* arr) { ";
  if (num_leaves_ <= 1) {
    str_buf << "return " << leaf_value_[0] << ";";
  } else {
    str_buf << "const std::vector<uint32_t> cat_threshold = {";
    for (size_t i = 0; i < cat_threshold_.size(); ++i) {
      if (i != 0) {
        str_buf << ",";
      }
      str_buf << cat_threshold_[i];
    }
    str_buf << "};";
    // use this for the missing value conversion
    str_buf << "double fval = 0.0f; ";
    if (num_cat_ > 0) {
      str_buf << "int int_fval = 0; ";
    }
    str_buf << NodeToIfElse(0, predict_leaf_index);
  }
  str_buf << " }" << '\n';

  // Predict func by Map to ifelse
  str_buf << "double PredictTree" << index;
  if (predict_leaf_index) {
    str_buf << "LeafByMap";
  } else {
    str_buf << "ByMap";
  }
  str_buf << "(const std::unordered_map<int, double>& arr) { ";
  if (num_leaves_ <= 1) {
    str_buf << "return " << leaf_value_[0] << ";";
  } else {
    str_buf << "const std::vector<uint32_t> cat_threshold = {";
    for (size_t i = 0; i < cat_threshold_.size(); ++i) {
      if (i != 0) {
        str_buf << ",";
      }
      str_buf << cat_threshold_[i];
    }
    str_buf << "};";
    // use this for the missing value conversion
    str_buf << "double fval = 0.0f; ";
    if (num_cat_ > 0) {
      str_buf << "int int_fval = 0; ";
    }
    str_buf << NodeToIfElseByMap(0, predict_leaf_index);
  }
  str_buf << " }" << '\n';

  return str_buf.str();
}

std::string Tree::NodeToIfElse(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "fval = arr[" << split_feature_[index] << "];";
    if (GetDecisionType(decision_type_[index], kCategoricalMask) == 0) {
      str_buf << NumericalDecisionIfElse(index);
    } else {
      str_buf << CategoricalDecisionIfElse(index);
    }
    // left subtree
    str_buf << NodeToIfElse(left_child_[index], predict_leaf_index);
    str_buf << " } else { ";
    // right subtree
    str_buf << NodeToIfElse(right_child_[index], predict_leaf_index);
    str_buf << " }";
  } else {
    // leaf
    str_buf << "return ";
    if (predict_leaf_index) {
      str_buf << ~index;
    } else {
      str_buf << leaf_value_[~index];
    }
    str_buf << ";";
  }

  return str_buf.str();
}

std::string Tree::NodeToIfElseByMap(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "fval = arr.count(" << split_feature_[index] << ") > 0 ? arr.at(" << split_feature_[index] << ") : 0.0f;";
    if (GetDecisionType(decision_type_[index], kCategoricalMask) == 0) {
      str_buf << NumericalDecisionIfElse(index);
    } else {
      str_buf << CategoricalDecisionIfElse(index);
    }
    // left subtree
    str_buf << NodeToIfElseByMap(left_child_[index], predict_leaf_index);
    str_buf << " } else { ";
    // right subtree
    str_buf << NodeToIfElseByMap(right_child_[index], predict_leaf_index);
    str_buf << " }";
  } else {
    // leaf
    str_buf << "return ";
    if (predict_leaf_index) {
      str_buf << ~index;
    } else {
      str_buf << leaf_value_[~index];
    }
    str_buf << ";";
  }

  return str_buf.str();
}

Tree::Tree(const char* str, size_t* used_len) {
  auto p = str;
  std::unordered_map<std::string, std::string> key_vals;
  const int max_num_line = 22;
  int read_line = 0;
  while (read_line < max_num_line) {
    if (*p == '\r' || *p == '\n') break;
    auto start = p;
    while (*p != '=') ++p;
    std::string key(start, p - start);
    ++p;
    start = p;
    while (*p != '\r' && *p != '\n') ++p;
    key_vals[key] = std::string(start, p - start);
    ++read_line;
    if (*p == '\r') ++p;
    if (*p == '\n') ++p;
  }
  *used_len = p - str;

  if (key_vals.count("num_leaves") <= 0) {
    Log::Fatal("Tree model should contain num_leaves field");
  }

  Common::Atoi(key_vals["num_leaves"].c_str(), &num_leaves_);

  if (key_vals.count("num_cat") <= 0) {
    Log::Fatal("Tree model should contain num_cat field");
  }

  Common::Atoi(key_vals["num_cat"].c_str(), &num_cat_);

  if (key_vals.count("leaf_value")) {
    leaf_value_ = CommonC::StringToArray<double>(key_vals["leaf_value"], num_leaves_);
  } else {
    Log::Fatal("Tree model string format error, should contain leaf_value field");
  }

  if (key_vals.count("shrinkage")) {
    CommonC::Atof(key_vals["shrinkage"].c_str(), &shrinkage_);
  } else {
    shrinkage_ = 1.0f;
  }

  if (key_vals.count("is_linear")) {
    int is_linear_int;
    Common::Atoi(key_vals["is_linear"].c_str(), &is_linear_int);
    is_linear_ = static_cast<bool>(is_linear_int);
  } else {
    is_linear_ = false;
  }

  if (key_vals.count("leaf_count")) {
    leaf_count_ = CommonC::StringToArrayFast<int>(key_vals["leaf_count"], num_leaves_);
  } else {
    leaf_count_.resize(num_leaves_);
  }

  #ifdef USE_CUDA
  is_cuda_tree_ = false;
  #endif  // USE_CUDA

  if ((num_leaves_ <= 1) && !is_linear_) {
    return;
  }

  if (key_vals.count("left_child")) {
    left_child_ = CommonC::StringToArrayFast<int>(key_vals["left_child"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain left_child field");
  }

  if (key_vals.count("right_child")) {
    right_child_ = CommonC::StringToArrayFast<int>(key_vals["right_child"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain right_child field");
  }

  if (key_vals.count("split_feature")) {
    split_feature_ = CommonC::StringToArrayFast<int>(key_vals["split_feature"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain split_feature field");
  }

  if (key_vals.count("threshold")) {
    threshold_ = CommonC::StringToArray<double>(key_vals["threshold"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain threshold field");
  }

  if (key_vals.count("split_gain")) {
    split_gain_ = CommonC::StringToArrayFast<float>(key_vals["split_gain"], num_leaves_ - 1);
  } else {
    split_gain_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_count")) {
    internal_count_ = CommonC::StringToArrayFast<int>(key_vals["internal_count"], num_leaves_ - 1);
  } else {
    internal_count_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_value")) {
    internal_value_ = CommonC::StringToArrayFast<double>(key_vals["internal_value"], num_leaves_ - 1);
  } else {
    internal_value_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_weight")) {
    internal_weight_ = CommonC::StringToArrayFast<double>(key_vals["internal_weight"], num_leaves_ - 1);
  } else {
    internal_weight_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("leaf_weight")) {
    leaf_weight_ = CommonC::StringToArray<double>(key_vals["leaf_weight"], num_leaves_);
  } else {
    leaf_weight_.resize(num_leaves_);
  }

  if (key_vals.count("decision_type")) {
    decision_type_ = CommonC::StringToArrayFast<int8_t>(key_vals["decision_type"], num_leaves_ - 1);
  } else {
    decision_type_ = std::vector<int8_t>(num_leaves_ - 1, 0);
  }

  if (is_linear_) {
    if (key_vals.count("leaf_const")) {
      leaf_const_ = Common::StringToArray<double>(key_vals["leaf_const"], num_leaves_);
    } else {
      leaf_const_.resize(num_leaves_);
    }
    std::vector<int> num_feat;
    if (key_vals.count("num_features")) {
      num_feat = Common::StringToArrayFast<int>(key_vals["num_features"], num_leaves_);
    }
    leaf_coeff_.resize(num_leaves_);
    leaf_features_.resize(num_leaves_);
    leaf_features_inner_.resize(num_leaves_);
    if (num_feat.size() > 0) {
      int total_num_feat = 0;
      for (size_t i = 0; i < num_feat.size(); ++i) {
        total_num_feat += num_feat[i];
      }
      std::vector<int> all_leaf_features;
      if (key_vals.count("leaf_features")) {
        all_leaf_features = Common::StringToArrayFast<int>(key_vals["leaf_features"], total_num_feat);
      }
      std::vector<double> all_leaf_coeff;
      if (key_vals.count("leaf_coeff")) {
        all_leaf_coeff = Common::StringToArray<double>(key_vals["leaf_coeff"], total_num_feat);
      }
      int sum_num_feat = 0;
      for (int i = 0; i < num_leaves_; ++i) {
        if (num_feat[i] > 0) {
          if (key_vals.count("leaf_features"))  {
            leaf_features_[i].assign(all_leaf_features.begin() + sum_num_feat, all_leaf_features.begin() + sum_num_feat + num_feat[i]);
          }
          if (key_vals.count("leaf_coeff")) {
            leaf_coeff_[i].assign(all_leaf_coeff.begin() + sum_num_feat, all_leaf_coeff.begin() + sum_num_feat + num_feat[i]);
          }
        }
        sum_num_feat += num_feat[i];
      }
    }
  }

  if (num_cat_ > 0) {
    if (key_vals.count("cat_boundaries")) {
      cat_boundaries_ = CommonC::StringToArrayFast<int>(key_vals["cat_boundaries"], num_cat_ + 1);
    } else {
      Log::Fatal("Tree model should contain cat_boundaries field.");
    }

    if (key_vals.count("cat_threshold")) {
      cat_threshold_ = CommonC::StringToArrayFast<uint32_t>(key_vals["cat_threshold"], cat_boundaries_.back());
    } else {
      Log::Fatal("Tree model should contain cat_threshold field");
    }
  }
  max_depth_ = -1;
}

void Tree::ExtendPath(PathElement *unique_path, int unique_depth,
                      double zero_fraction, double one_fraction, int feature_index) {
  unique_path[unique_depth].feature_index = feature_index;
  unique_path[unique_depth].zero_fraction = zero_fraction;
  unique_path[unique_depth].one_fraction = one_fraction;
  unique_path[unique_depth].pweight = (unique_depth == 0 ? 1 : 0);
  for (int i = unique_depth - 1; i >= 0; i--) {
    unique_path[i + 1].pweight += one_fraction*unique_path[i].pweight*(i + 1)
      / static_cast<double>(unique_depth + 1);
    unique_path[i].pweight = zero_fraction*unique_path[i].pweight*(unique_depth - i)
      / static_cast<double>(unique_depth + 1);
  }
}

void Tree::UnwindPath(PathElement *unique_path, int unique_depth, int path_index) {
  const double one_fraction = unique_path[path_index].one_fraction;
  const double zero_fraction = unique_path[path_index].zero_fraction;
  double next_one_portion = unique_path[unique_depth].pweight;

  for (int i = unique_depth - 1; i >= 0; --i) {
    if (one_fraction != 0) {
      const double tmp = unique_path[i].pweight;
      unique_path[i].pweight = next_one_portion*(unique_depth + 1)
        / static_cast<double>((i + 1)*one_fraction);
      next_one_portion = tmp - unique_path[i].pweight*zero_fraction*(unique_depth - i)
        / static_cast<double>(unique_depth + 1);
    } else {
      unique_path[i].pweight = (unique_path[i].pweight*(unique_depth + 1))
        / static_cast<double>(zero_fraction*(unique_depth - i));
    }
  }

  for (int i = path_index; i < unique_depth; ++i) {
    unique_path[i].feature_index = unique_path[i + 1].feature_index;
    unique_path[i].zero_fraction = unique_path[i + 1].zero_fraction;
    unique_path[i].one_fraction = unique_path[i + 1].one_fraction;
  }
}

double Tree::UnwoundPathSum(const PathElement *unique_path, int unique_depth, int path_index) {
  const double one_fraction = unique_path[path_index].one_fraction;
  const double zero_fraction = unique_path[path_index].zero_fraction;
  double next_one_portion = unique_path[unique_depth].pweight;
  double total = 0;
  for (int i = unique_depth - 1; i >= 0; --i) {
    if (one_fraction != 0) {
      const double tmp = next_one_portion*(unique_depth + 1)
        / static_cast<double>((i + 1)*one_fraction);
      total += tmp;
      next_one_portion = unique_path[i].pweight - tmp*zero_fraction*((unique_depth - i)
                                                                     / static_cast<double>(unique_depth + 1));
    } else {
      total += (unique_path[i].pweight / zero_fraction) / ((unique_depth - i)
                                                           / static_cast<double>(unique_depth + 1));
    }
  }
  return total;
}

// recursive computation of SHAP values for a decision tree
void Tree::TreeSHAP(const double *feature_values, double *phi,
                    int node, int unique_depth,
                    PathElement *parent_unique_path, double parent_zero_fraction,
                    double parent_one_fraction, int parent_feature_index) const {
  // extend the unique path
  PathElement* unique_path = parent_unique_path + unique_depth;
  if (unique_depth > 0) {
    std::copy(parent_unique_path, parent_unique_path + unique_depth, unique_path);
  }
  ExtendPath(unique_path, unique_depth, parent_zero_fraction,
             parent_one_fraction, parent_feature_index);

  // leaf node
  if (node < 0) {
    for (int i = 1; i <= unique_depth; ++i) {
      const double w = UnwoundPathSum(unique_path, unique_depth, i);
      const PathElement &el = unique_path[i];
      phi[el.feature_index] += w*(el.one_fraction - el.zero_fraction)*leaf_value_[~node];
    }

    // internal node
  } else {
    const int hot_index = Decision(feature_values[split_feature_[node]], node);
    const int cold_index = (hot_index == left_child_[node] ? right_child_[node] : left_child_[node]);
    const double w = data_count(node);
    const double hot_zero_fraction = data_count(hot_index) / w;
    const double cold_zero_fraction = data_count(cold_index) / w;
    double incoming_zero_fraction = 1;
    double incoming_one_fraction = 1;

    // see if we have already split on this feature,
    // if so we undo that split so we can redo it for this node
    int path_index = 0;
    for (; path_index <= unique_depth; ++path_index) {
      if (unique_path[path_index].feature_index == split_feature_[node]) break;
    }
    if (path_index != unique_depth + 1) {
      incoming_zero_fraction = unique_path[path_index].zero_fraction;
      incoming_one_fraction = unique_path[path_index].one_fraction;
      UnwindPath(unique_path, unique_depth, path_index);
      unique_depth -= 1;
    }

    TreeSHAP(feature_values, phi, hot_index, unique_depth + 1, unique_path,
             hot_zero_fraction*incoming_zero_fraction, incoming_one_fraction, split_feature_[node]);

    TreeSHAP(feature_values, phi, cold_index, unique_depth + 1, unique_path,
             cold_zero_fraction*incoming_zero_fraction, 0, split_feature_[node]);
  }
}

// recursive sparse computation of SHAP values for a decision tree
void Tree::TreeSHAPByMap(const std::unordered_map<int, double>& feature_values, std::unordered_map<int, double>* phi,
                         int node, int unique_depth,
                         PathElement *parent_unique_path, double parent_zero_fraction,
                         double parent_one_fraction, int parent_feature_index) const {
  // extend the unique path
  PathElement* unique_path = parent_unique_path + unique_depth;
  if (unique_depth > 0) {
    std::copy(parent_unique_path, parent_unique_path + unique_depth, unique_path);
  }
  ExtendPath(unique_path, unique_depth, parent_zero_fraction,
             parent_one_fraction, parent_feature_index);

  // leaf node
  if (node < 0) {
    for (int i = 1; i <= unique_depth; ++i) {
      const double w = UnwoundPathSum(unique_path, unique_depth, i);
      const PathElement &el = unique_path[i];
      (*phi)[el.feature_index] += w*(el.one_fraction - el.zero_fraction)*leaf_value_[~node];
    }

  // internal node
  } else {
    const int hot_index = Decision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    const int cold_index = (hot_index == left_child_[node] ? right_child_[node] : left_child_[node]);
    const double w = data_count(node);
    const double hot_zero_fraction = data_count(hot_index) / w;
    const double cold_zero_fraction = data_count(cold_index) / w;
    double incoming_zero_fraction = 1;
    double incoming_one_fraction = 1;

    // see if we have already split on this feature,
    // if so we undo that split so we can redo it for this node
    int path_index = 0;
    for (; path_index <= unique_depth; ++path_index) {
      if (unique_path[path_index].feature_index == split_feature_[node]) break;
    }
    if (path_index != unique_depth + 1) {
      incoming_zero_fraction = unique_path[path_index].zero_fraction;
      incoming_one_fraction = unique_path[path_index].one_fraction;
      UnwindPath(unique_path, unique_depth, path_index);
      unique_depth -= 1;
    }

    TreeSHAPByMap(feature_values, phi, hot_index, unique_depth + 1, unique_path,
                  hot_zero_fraction*incoming_zero_fraction, incoming_one_fraction, split_feature_[node]);

    TreeSHAPByMap(feature_values, phi, cold_index, unique_depth + 1, unique_path,
                  cold_zero_fraction*incoming_zero_fraction, 0, split_feature_[node]);
  }
}

double Tree::ExpectedValue() const {
  if (num_leaves_ == 1) return LeafOutput(0);
  const double total_count = internal_count_[0];
  double exp_value = 0.0;
  for (int i = 0; i < num_leaves(); ++i) {
    exp_value += (leaf_count_[i] / total_count)*LeafOutput(i);
  }
  return exp_value;
}

void Tree::RecomputeMaxDepth() {
  if (num_leaves_ == 1) {
    max_depth_ = 0;
  } else {
    if (leaf_depth_.size() == 0) {
      RecomputeLeafDepths(0, 0);
    }
    max_depth_ = leaf_depth_[0];
    for (int i = 1; i < num_leaves(); ++i) {
      if (max_depth_ < leaf_depth_[i]) max_depth_ = leaf_depth_[i];
    }
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/main.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/application.h>

#include <iostream>
#include <string>

#ifdef USE_MPI
  #include "network/linkers.h"
#endif

int main(int argc, char** argv) {
  bool success = false;
  try {
    LightGBM::Application app(argc, argv);
    app.Run();

#ifdef USE_MPI
    LightGBM::Linkers::MpiFinalizeIfIsParallel();
#endif

    success = true;
  }
  catch (const std::exception& ex) {
    std::cerr << "Met Exceptions:" << std::endl;
    std::cerr << ex.what() << std::endl;
  }
  catch (const std::string& ex) {
    std::cerr << "Met Exceptions:" << std::endl;
    std::cerr << ex << std::endl;
  }
  catch (...) {
    std::cerr << "Unknown Exceptions" << std::endl;
  }

  if (!success) {
#ifdef USE_MPI
    LightGBM::Linkers::MpiAbortIfIsParallel();
#endif

    exit(-1);
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/binary_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

namespace LightGBM {

/*!
* \brief Metric for binary classification task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class BinaryMetric: public Metric {
 public:
  explicit BinaryMetric(const Config&) {
  }

  virtual ~BinaryMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name());

    num_data_ = num_data;
    // get label
    label_ = metadata.label();

    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i]);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i]) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double prob = 0;
          objective->ConvertOutput(&score[i], &prob);
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], prob);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double prob = 0;
          objective->ConvertOutput(&score[i], &prob);
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], prob) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};

/*!
* \brief Log loss metric for binary classification task.
*/
class BinaryLoglossMetric: public BinaryMetric<BinaryLoglossMetric> {
 public:
  explicit BinaryLoglossMetric(const Config& config) :BinaryMetric<BinaryLoglossMetric>(config) {}

  inline static double LossOnPoint(label_t label, double prob) {
    if (label <= 0) {
      if (1.0f - prob > kEpsilon) {
        return -std::log(1.0f - prob);
      }
    } else {
      if (prob > kEpsilon) {
        return -std::log(prob);
      }
    }
    return -std::log(kEpsilon);
  }

  inline static const char* Name() {
    return "binary_logloss";
  }
};
/*!
* \brief Error rate metric for binary classification task.
*/
class BinaryErrorMetric: public BinaryMetric<BinaryErrorMetric> {
 public:
  explicit BinaryErrorMetric(const Config& config) :BinaryMetric<BinaryErrorMetric>(config) {}

  inline static double LossOnPoint(label_t label, double prob) {
    if (prob <= 0.5f) {
      return label > 0;
    } else {
      return label <= 0;
    }
  }

  inline static const char* Name() {
    return "binary_error";
  }
};

/*!
* \brief Auc Metric for binary classification task.
*/
class AUCMetric: public Metric {
 public:
  explicit AUCMetric(const Config&) {
  }

  virtual ~AUCMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("auc");

    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // get indices sorted by score, descent order
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_idx.emplace_back(i);
    }
    Common::ParallelSort(sorted_idx.begin(), sorted_idx.end(), [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });
    // temp sum of positive label
    double cur_pos = 0.0f;
    // total sum of positive label
    double sum_pos = 0.0f;
    // accumulate of AUC
    double accum = 0.0f;
    // temp sum of negative label
    double cur_neg = 0.0f;
    double threshold = score[sorted_idx[0]];
    if (weights_ == nullptr) {  // no weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          accum += cur_neg*(cur_pos * 0.5f + sum_pos);
          sum_pos += cur_pos;
          // reset
          cur_neg = cur_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0);
        cur_pos += (cur_label > 0);
      }
    } else {  // has weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        const label_t cur_weight = weights_[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          accum += cur_neg*(cur_pos * 0.5f + sum_pos);
          sum_pos += cur_pos;
          // reset
          cur_neg = cur_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0)*cur_weight;
        cur_pos += (cur_label > 0)*cur_weight;
      }
    }
    accum += cur_neg*(cur_pos * 0.5f + sum_pos);
    sum_pos += cur_pos;
    double auc = 1.0f;
    if (sum_pos > 0.0f && sum_pos != sum_weights_) {
      auc = accum / (sum_pos *(sum_weights_ - sum_pos));
    }
    return std::vector<double>(1, auc);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};


/*!
* \brief Average Precision Metric for binary classification task.
*/
class AveragePrecisionMetric: public Metric {
 public:
  explicit AveragePrecisionMetric(const Config&) {
  }

  virtual ~AveragePrecisionMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("average_precision");

    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // get indices sorted by score, descending order
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_idx.emplace_back(i);
    }
    Common::ParallelSort(sorted_idx.begin(), sorted_idx.end(), [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });
    // temp sum of positive label
    double cur_actual_pos = 0.0f;
    // total sum of positive label
    double sum_actual_pos = 0.0f;
    // total sum of predicted positive
    double sum_pred_pos = 0.0f;
    // accumulated precision
    double accum_prec = 1.0f;
    // accumulated pr-auc
    double accum = 0.0f;
    // temp sum of negative label
    double cur_neg = 0.0f;
    double threshold = score[sorted_idx[0]];
    if (weights_ == nullptr) {  // no weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          sum_actual_pos += cur_actual_pos;
          sum_pred_pos += cur_actual_pos + cur_neg;
          accum_prec = sum_actual_pos / sum_pred_pos;
          accum += cur_actual_pos * accum_prec;
          // reset
          cur_neg = cur_actual_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0);
        cur_actual_pos += (cur_label > 0);
      }
    } else {  // has weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        const label_t cur_weight = weights_[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          sum_actual_pos += cur_actual_pos;
          sum_pred_pos += cur_actual_pos + cur_neg;
          accum_prec = sum_actual_pos / sum_pred_pos;
          accum += cur_actual_pos * accum_prec;
          // reset
          cur_neg = cur_actual_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0) * cur_weight;
        cur_actual_pos += (cur_label > 0) * cur_weight;
      }
    }
    sum_actual_pos += cur_actual_pos;
    sum_pred_pos += cur_actual_pos + cur_neg;
    accum_prec = sum_actual_pos / sum_pred_pos;
    accum += cur_actual_pos * accum_prec;
    double ap = 1.0f;
    if (sum_actual_pos > 0.0f && sum_actual_pos != sum_weights_) {
      ap = accum / sum_actual_pos;
    }
    return std::vector<double>(1, ap);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/cuda/cuda_binary_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_metric.hpp"

#include <vector>

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
std::vector<double> CUDABinaryMetricInterface<HOST_METRIC, CUDA_METRIC>::Eval(const double* score, const ObjectiveFunction* objective) const {
  const double* score_convert = score;
  if (objective != nullptr && objective->NeedConvertOutputCUDA()) {
    this->score_convert_buffer_.Resize(static_cast<size_t>(this->num_data_) * static_cast<size_t>(this->num_class_));
    score_convert = objective->ConvertOutputCUDA(this->num_data_, score, this->score_convert_buffer_.RawData());
  }
  double sum_loss = 0.0, sum_weight = 0.0;
  this->LaunchEvalKernel(score_convert, &sum_loss, &sum_weight);
  const double eval_score = sum_loss / sum_weight;
  return std::vector<double>{eval_score};
}

CUDABinaryLoglossMetric::CUDABinaryLoglossMetric(const Config& config):CUDABinaryMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>(config) {}

CUDABinaryErrorMetric::CUDABinaryErrorMetric(const Config& config):CUDABinaryMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>(config) {}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/cuda/cuda_binary_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#include "cuda_regression_metric.hpp"
#include "../binary_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDABinaryMetricInterface: public CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC> {
 public:
  explicit CUDABinaryMetricInterface(const Config& config): CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>(config) {}

  virtual ~CUDABinaryMetricInterface() {}

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override;
};

class CUDABinaryLoglossMetric: public CUDABinaryMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric> {
 public:
  explicit CUDABinaryLoglossMetric(const Config& config);

  virtual ~CUDABinaryLoglossMetric() {}

  __device__ static double MetricOnPointCUDA(label_t label, double score, const double /*param*/) {
    // score should have been converted to probability
    if (label <= 0) {
      if (1.0f - score > kEpsilon) {
        return -log(1.0f - score);
      }
    } else {
      if (score > kEpsilon) {
        return -log(score);
      }
    }
    return -log(kEpsilon);
  }
};

class CUDABinaryErrorMetric: public CUDABinaryMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric> {
 public:
  explicit CUDABinaryErrorMetric(const Config& config);

  virtual ~CUDABinaryErrorMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, const double /*param*/) {
    if (score <= 0.5f) {
      return label > 0;
    } else {
      return label <= 0;
    }
  }
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/cuda/cuda_pointwise_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_metric.hpp"
#include "cuda_pointwise_metric.hpp"
#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
void CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAMetricInterface<HOST_METRIC>::Init(metadata, num_data);
  const int max_num_reduce_blocks = (this->num_data_ + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ == nullptr) {
    reduce_block_buffer_.Resize(max_num_reduce_blocks);
  } else {
    reduce_block_buffer_.Resize(max_num_reduce_blocks * 2);
  }
  const int max_num_reduce_blocks_inner = (max_num_reduce_blocks + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ == nullptr) {
    reduce_block_buffer_inner_.Resize(max_num_reduce_blocks_inner);
  } else {
    reduce_block_buffer_inner_.Resize(max_num_reduce_blocks_inner * 2);
  }
}

// Regression metrics
template void CUDAPointwiseMetricInterface<RMSEMetric, CUDARMSEMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<L2Metric, CUDAL2Metric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<QuantileMetric, CUDAQuantileMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<L1Metric, CUDAL1Metric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<HuberLossMetric, CUDAHuberLossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<FairLossMetric, CUDAFairLossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<PoissonMetric, CUDAPoissonMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<MAPEMetric, CUDAMAPEMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<GammaMetric, CUDAGammaMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<TweedieMetric, CUDATweedieMetric>::Init(const Metadata& metadata, data_size_t num_data);

// Binary metrics
template void CUDAPointwiseMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>::Init(const Metadata& metadata, data_size_t num_data);

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/cuda/cuda_pointwise_metric.cu <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include "cuda_binary_metric.hpp"
#include "cuda_pointwise_metric.hpp"
#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename CUDA_METRIC, bool USE_WEIGHTS>
__global__ void EvalKernel(const data_size_t num_data, const label_t* labels, const label_t* weights,
                           const double* scores, double* reduce_block_buffer, const double param) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double point_metric = 0.0;
  if (index < num_data) {
    point_metric = USE_WEIGHTS ?
      CUDA_METRIC::MetricOnPointCUDA(labels[index], scores[index], param) * weights[index] :
      CUDA_METRIC::MetricOnPointCUDA(labels[index], scores[index], param);
  }
  const double block_sum_point_metric = ShuffleReduceSum<double>(point_metric, shared_mem_buffer, NUM_DATA_PER_EVAL_THREAD);
  if (threadIdx.x == 0) {
    reduce_block_buffer[blockIdx.x] = block_sum_point_metric;
  }
  if (USE_WEIGHTS) {
    double weight = 0.0;
    if (index < num_data) {
      weight = static_cast<double>(weights[index]);
      const double block_sum_weight = ShuffleReduceSum<double>(weight, shared_mem_buffer, NUM_DATA_PER_EVAL_THREAD);
      if (threadIdx.x == 0) {
        reduce_block_buffer[blockIdx.x + gridDim.x] = block_sum_weight;
      }
    }
  }
}

template <typename HOST_METRIC, typename CUDA_METRIC>
void CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const {
  const int num_blocks = (this->num_data_ + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ != nullptr) {
    EvalKernel<CUDA_METRIC, true><<<num_blocks, NUM_DATA_PER_EVAL_THREAD>>>(
      this->num_data_, this->cuda_labels_, this->cuda_weights_, score, reduce_block_buffer_.RawData(), GetParamFromConfig());
  } else {
    EvalKernel<CUDA_METRIC, false><<<num_blocks, NUM_DATA_PER_EVAL_THREAD>>>(
      this->num_data_, this->cuda_labels_, this->cuda_weights_, score, reduce_block_buffer_.RawData(), GetParamFromConfig());
  }
  ShuffleReduceSumGlobal<double, double>(reduce_block_buffer_.RawData(), num_blocks, reduce_block_buffer_inner_.RawData());
  CopyFromCUDADeviceToHost<double>(sum_loss, reduce_block_buffer_inner_.RawData(), 1, __FILE__, __LINE__);
  *sum_weight = static_cast<double>(this->num_data_);
  if (this->cuda_weights_ != nullptr) {
    ShuffleReduceSumGlobal<double, double>(reduce_block_buffer_.RawData() + num_blocks, num_blocks, reduce_block_buffer_inner_.RawData());
    CopyFromCUDADeviceToHost<double>(sum_weight, reduce_block_buffer_inner_.RawData(), 1, __FILE__, __LINE__);
  }
}

// Regression metrics
template void CUDAPointwiseMetricInterface<RMSEMetric, CUDARMSEMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<L2Metric, CUDAL2Metric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<QuantileMetric, CUDAQuantileMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<L1Metric, CUDAL1Metric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<HuberLossMetric, CUDAHuberLossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<FairLossMetric, CUDAFairLossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<PoissonMetric, CUDAPoissonMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<MAPEMetric, CUDAMAPEMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<GammaMetric, CUDAGammaMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<TweedieMetric, CUDATweedieMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;

// Binary metrics
template void CUDAPointwiseMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/cuda/cuda_pointwise_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#define NUM_DATA_PER_EVAL_THREAD (1024)

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDAPointwiseMetricInterface: public CUDAMetricInterface<HOST_METRIC> {
 public:
  explicit CUDAPointwiseMetricInterface(const Config& config): CUDAMetricInterface<HOST_METRIC>(config), num_class_(config.num_class) {}

  virtual ~CUDAPointwiseMetricInterface() {}

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchEvalKernel(const double* score_convert, double* sum_loss, double* sum_weight) const;

  virtual double GetParamFromConfig() const { return 0.0; }

  mutable CUDAVector<double> score_convert_buffer_;
  CUDAVector<double> reduce_block_buffer_;
  CUDAVector<double> reduce_block_buffer_inner_;
  const int num_class_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/cuda/cuda_regression_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <vector>

#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
std::vector<double> CUDARegressionMetricInterface<HOST_METRIC, CUDA_METRIC>::Eval(const double* score, const ObjectiveFunction* objective) const {
  const double* score_convert = score;
  if (objective != nullptr && objective->NeedConvertOutputCUDA()) {
    this->score_convert_buffer_.Resize(static_cast<size_t>(this->num_data_) * static_cast<size_t>(this->num_class_));
    score_convert = objective->ConvertOutputCUDA(this->num_data_, score, this->score_convert_buffer_.RawData());
  }
  double sum_loss = 0.0, sum_weight = 0.0;
  this->LaunchEvalKernel(score_convert, &sum_loss, &sum_weight);
  const double eval_score = this->AverageLoss(sum_loss, sum_weight);
  return std::vector<double>{eval_score};
}

CUDARMSEMetric::CUDARMSEMetric(const Config& config): CUDARegressionMetricInterface<RMSEMetric, CUDARMSEMetric>(config) {}

CUDAL2Metric::CUDAL2Metric(const Config& config): CUDARegressionMetricInterface<L2Metric, CUDAL2Metric>(config) {}

CUDAQuantileMetric::CUDAQuantileMetric(const Config& config): CUDARegressionMetricInterface<QuantileMetric, CUDAQuantileMetric>(config), alpha_(config.alpha) {}

CUDAL1Metric::CUDAL1Metric(const Config& config): CUDARegressionMetricInterface<L1Metric, CUDAL1Metric>(config) {}

CUDAHuberLossMetric::CUDAHuberLossMetric(const Config& config): CUDARegressionMetricInterface<HuberLossMetric, CUDAHuberLossMetric>(config), alpha_(config.alpha) {}

CUDAFairLossMetric::CUDAFairLossMetric(const Config& config): CUDARegressionMetricInterface<FairLossMetric, CUDAFairLossMetric>(config) , fair_c_(config.fair_c) {}

CUDAPoissonMetric::CUDAPoissonMetric(const Config& config): CUDARegressionMetricInterface<PoissonMetric, CUDAPoissonMetric>(config) {}

CUDAMAPEMetric::CUDAMAPEMetric(const Config& config): CUDARegressionMetricInterface<MAPEMetric, CUDAMAPEMetric>(config) {}

CUDAGammaMetric::CUDAGammaMetric(const Config& config): CUDARegressionMetricInterface<GammaMetric, CUDAGammaMetric>(config) {}

CUDAGammaDevianceMetric::CUDAGammaDevianceMetric(const Config& config): CUDARegressionMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>(config) {}

CUDATweedieMetric::CUDATweedieMetric(const Config& config): CUDARegressionMetricInterface<TweedieMetric, CUDATweedieMetric>(config) , tweedie_variance_power_(config.tweedie_variance_power) {}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/cuda/cuda_regression_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#include "cuda_pointwise_metric.hpp"
#include "../regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDARegressionMetricInterface: public CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC> {
 public:
  explicit CUDARegressionMetricInterface(const Config& config):
    CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>(config) {}

  virtual ~CUDARegressionMetricInterface() {}

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override;
};

class CUDARMSEMetric: public CUDARegressionMetricInterface<RMSEMetric, CUDARMSEMetric> {
 public:
  explicit CUDARMSEMetric(const Config& config);

  virtual ~CUDARMSEMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double /*alpha*/) {
    return (score - label) * (score - label);
  }
};

class CUDAL2Metric : public CUDARegressionMetricInterface<L2Metric, CUDAL2Metric> {
 public:
  explicit CUDAL2Metric(const Config& config);

  virtual ~CUDAL2Metric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double /*alpha*/) {
    return (score - label) * (score - label);
  }
};

class CUDAQuantileMetric : public CUDARegressionMetricInterface<QuantileMetric, CUDAQuantileMetric> {
 public:
  explicit CUDAQuantileMetric(const Config& config);

  virtual ~CUDAQuantileMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double alpha) {
    double delta = label - score;
    if (delta < 0) {
      return (alpha - 1.0f) * delta;
    } else {
      return alpha * delta;
    }
  }

  double GetParamFromConfig() const override {
    return alpha_;
  }

 private:
  const double alpha_;
};

class CUDAL1Metric : public CUDARegressionMetricInterface<L1Metric, CUDAL1Metric> {
 public:
  explicit CUDAL1Metric(const Config& config);

  virtual ~CUDAL1Metric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    return std::fabs(score - label);
  }
};

class CUDAHuberLossMetric : public CUDARegressionMetricInterface<HuberLossMetric, CUDAHuberLossMetric> {
 public:
  explicit CUDAHuberLossMetric(const Config& config);

  virtual ~CUDAHuberLossMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double alpha) {
    const double diff = score - label;
    if (std::abs(diff) <= alpha) {
      return 0.5f * diff * diff;
    } else {
      return alpha * (std::abs(diff) - 0.5f * alpha);
    }
  }

  double GetParamFromConfig() const override {
    return alpha_;
  }
 private:
  const double alpha_;
};

class CUDAFairLossMetric : public CUDARegressionMetricInterface<FairLossMetric, CUDAFairLossMetric> {
 public:
  explicit CUDAFairLossMetric(const Config& config);

  virtual ~CUDAFairLossMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double fair_c) {
    const double x = std::fabs(score - label);
    const double c =  fair_c;
    return c * x - c * c * std::log1p(x / c);
  }

  double GetParamFromConfig() const override {
    return fair_c_;
  }

 private:
  const double fair_c_;
};

class CUDAPoissonMetric : public CUDARegressionMetricInterface<PoissonMetric, CUDAPoissonMetric> {
 public:
  explicit CUDAPoissonMetric(const Config& config);

  virtual ~CUDAPoissonMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    return score - label * std::log(score);
  }
};

class CUDAMAPEMetric : public CUDARegressionMetricInterface<MAPEMetric, CUDAMAPEMetric> {
 public:
  explicit CUDAMAPEMetric(const Config& config);

  virtual ~CUDAMAPEMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    return std::fabs((label - score)) / fmax(1.0f, std::fabs(label));
  }
};

class CUDAGammaMetric : public CUDARegressionMetricInterface<GammaMetric, CUDAGammaMetric> {
 public:
  explicit CUDAGammaMetric(const Config& config);

  virtual ~CUDAGammaMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double psi = 1.0;
    const double theta = -1.0 / score;
    const double a = psi;
    const double b = -SafeLog(-theta);
    const double c = 1. / psi * SafeLog(label / psi) - SafeLog(label) - 0;  // 0 = std::lgamma(1.0 / psi) = std::lgamma(1.0);
    return -((label * theta - b) / a + c);
  }
};

class CUDAGammaDevianceMetric : public CUDARegressionMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric> {
 public:
  explicit CUDAGammaDevianceMetric(const Config& config);

  virtual ~CUDAGammaDevianceMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double epsilon = 1.0e-9;
    const double tmp = label / (score + epsilon);
    return tmp - SafeLog(tmp) - 1;
  }
};

class CUDATweedieMetric : public CUDARegressionMetricInterface<TweedieMetric, CUDATweedieMetric> {
 public:
  explicit CUDATweedieMetric(const Config& config);

  virtual ~CUDATweedieMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double tweedie_variance_power) {
    const double rho = tweedie_variance_power;
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    const double a = label * std::exp((1 - rho) * std::log(score)) / (1 - rho);
    const double b = std::exp((2 - rho) * std::log(score)) / (2 - rho);
    return -a + b;
  }

  double GetParamFromConfig() const override {
    return tweedie_variance_power_;
  }

 private:
  const double tweedie_variance_power_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/dcg_calculator.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {

/*! \brief Declaration for some static members */
std::vector<double> DCGCalculator::label_gain_;
std::vector<double> DCGCalculator::discount_;
const data_size_t DCGCalculator::kMaxPosition = 10000;


void DCGCalculator::DefaultEvalAt(std::vector<int>* eval_at) {
  auto& ref_eval_at = *eval_at;
  if (ref_eval_at.empty()) {
    for (int i = 1; i <= 5; ++i) {
      ref_eval_at.push_back(i);
    }
  } else {
    for (size_t i = 0; i < eval_at->size(); ++i) {
      CHECK_GT(ref_eval_at[i], 0);
    }
  }
}

void DCGCalculator::DefaultLabelGain(std::vector<double>* label_gain) {
  if (!label_gain->empty()) {
    return;
  }
  // label_gain = 2^i - 1, may overflow, so we use 31 here
  const int max_label = 31;
  label_gain->push_back(0.0f);
  for (int i = 1; i < max_label; ++i) {
    label_gain->push_back(static_cast<double>((1 << i) - 1));
  }
}

void DCGCalculator::Init(const std::vector<double>& input_label_gain) {
  label_gain_.resize(input_label_gain.size());
  for (size_t i = 0; i < input_label_gain.size(); ++i) {
    label_gain_[i] = static_cast<double>(input_label_gain[i]);
  }
  discount_.resize(kMaxPosition);
  for (data_size_t i = 0; i < kMaxPosition; ++i) {
    discount_[i] = 1.0 / std::log2(2.0 + i);
  }
}

double DCGCalculator::CalMaxDCGAtK(data_size_t k, const label_t* label, data_size_t num_data) {
  double ret = 0.0f;
  // counts for all labels
  std::vector<data_size_t> label_cnt(label_gain_.size(), 0);
  for (data_size_t i = 0; i < num_data; ++i) {
    ++label_cnt[static_cast<int>(label[i])];
  }
  int top_label = static_cast<int>(label_gain_.size()) - 1;

  if (k > num_data) {
    k = num_data;
  }
  //  start from top label, and accumulate DCG
  for (data_size_t j = 0; j < k; ++j) {
    while (top_label > 0 && label_cnt[top_label] <= 0) {
      top_label -= 1;
    }
    if (top_label < 0) {
      break;
    }
    ret += discount_[j] * label_gain_[top_label];
    label_cnt[top_label] -= 1;
  }
  return ret;
}

void DCGCalculator::CalMaxDCG(const std::vector<data_size_t>& ks,
                              const label_t* label,
                              data_size_t num_data,
                              std::vector<double>* out) {
  std::vector<data_size_t> label_cnt(label_gain_.size(), 0);
  // counts for all labels
  for (data_size_t i = 0; i < num_data; ++i) {
    ++label_cnt[static_cast<int>(label[i])];
  }
  double cur_result = 0.0f;
  data_size_t cur_left = 0;
  int top_label = static_cast<int>(label_gain_.size()) - 1;
  // calculate k Max DCG by one pass
  for (size_t i = 0; i < ks.size(); ++i) {
    data_size_t cur_k = ks[i];
    if (cur_k > num_data) {
      cur_k = num_data;
    }
    for (data_size_t j = cur_left; j < cur_k; ++j) {
      while (top_label > 0 && label_cnt[top_label] <= 0) {
        top_label -= 1;
      }
      if (top_label < 0) {
        break;
      }
      cur_result += discount_[j] * label_gain_[top_label];
      label_cnt[top_label] -= 1;
    }
    (*out)[i] = cur_result;
    cur_left = cur_k;
  }
}

void DCGCalculator::CalDCG(const std::vector<data_size_t>& ks, const label_t* label,
                           const double * score, data_size_t num_data, std::vector<double>* out) {
  // get sorted indices by score
  std::vector<data_size_t> sorted_idx(num_data);
  for (data_size_t i = 0; i < num_data; ++i) {
    sorted_idx[i] = i;
  }
  std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                   [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });

  double cur_result = 0.0f;
  data_size_t cur_left = 0;
  // calculate multi dcg by one pass
  for (size_t i = 0; i < ks.size(); ++i) {
    data_size_t cur_k = ks[i];
    if (cur_k > num_data) {
      cur_k = num_data;
    }
    for (data_size_t j = cur_left; j < cur_k; ++j) {
      data_size_t idx = sorted_idx[j];
      cur_result += label_gain_[static_cast<int>(label[idx])] * discount_[j];
    }
    (*out)[i] = cur_result;
    cur_left = cur_k;
  }
}

void DCGCalculator::CheckMetadata(const Metadata& metadata, data_size_t num_queries) {
  const data_size_t* query_boundaries = metadata.query_boundaries();
  if (num_queries > 0 && query_boundaries != nullptr) {
    for (data_size_t i = 0; i < num_queries; i++) {
      data_size_t num_rows = query_boundaries[i + 1] - query_boundaries[i];
      if (num_rows > kMaxPosition) {
        Log::Fatal("Number of rows %i exceeds upper limit of %i for a query", static_cast<int>(num_rows), static_cast<int>(kMaxPosition));
      }
    }
  }
}


void DCGCalculator::CheckLabel(const label_t* label, data_size_t num_data) {
  for (data_size_t i = 0; i < num_data; ++i) {
    label_t delta = std::fabs(label[i] - static_cast<int>(label[i]));
    if (delta > kEpsilon) {
      Log::Fatal("label should be int type (met %f) for ranking task,\n"
                 "for the gain of label, please set the label_gain parameter", label[i]);
    }

    if (label[i] < 0) {
      Log::Fatal("Label should be non-negative (met %f) for ranking task", label[i]);
    }

    if (static_cast<size_t>(label[i]) >= label_gain_.size()) {
      Log::Fatal("Label %zu is not less than the number of label mappings (%zu)", static_cast<size_t>(label[i]), label_gain_.size());
    }
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/map_metric.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

namespace LightGBM {

class MapMetric:public Metric {
 public:
  explicit MapMetric(const Config& config) {
    // get eval position
    eval_at_ = config.eval_at;
    DCGCalculator::DefaultEvalAt(&eval_at_);
  }

  ~MapMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    for (auto k : eval_at_) {
      name_.emplace_back(std::string("map@") + std::to_string(k));
    }
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get query boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("For MAP metric, there should be query information");
    }
    num_queries_ = metadata.num_queries();
    Log::Info("Total groups: %d, total data: %d", num_queries_, num_data_);
    // get query weights
    query_weights_ = metadata.query_weights();
    if (query_weights_ == nullptr) {
      sum_query_weights_ = static_cast<double>(num_queries_);
    } else {
      sum_query_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_queries_; ++i) {
        sum_query_weights_ += query_weights_[i];
      }
    }

    npos_per_query_.resize(num_queries_, 0);
    for (data_size_t i = 0; i < num_queries_; ++i) {
      for (data_size_t j = query_boundaries_[i]; j < query_boundaries_[i + 1]; ++j) {
        if (label_[j] > 0.5f) {
          ++npos_per_query_[i];
        }
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void CalMapAtK(std::vector<int> ks, data_size_t npos, const label_t* label,
                 const double* score, data_size_t num_data, std::vector<double>* out) const {
    // get sorted indices by score
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data; ++i) {
      sorted_idx.emplace_back(i);
    }
    std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                     [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });

    int num_hit = 0;
    double sum_ap = 0.0f;
    data_size_t cur_left = 0;
    for (size_t i = 0; i < ks.size(); ++i) {
      data_size_t cur_k = static_cast<data_size_t>(ks[i]);
      if (cur_k > num_data) {
        cur_k = num_data;
      }
      for (data_size_t j = cur_left; j < cur_k; ++j) {
        data_size_t idx = sorted_idx[j];
        if (label[idx] > 0.5f) {
          ++num_hit;
          sum_ap += static_cast<double>(num_hit) / (j + 1.0f);
        }
      }
      if (npos > 0) {
        (*out)[i] = sum_ap / std::min(npos, cur_k);
      } else {
        (*out)[i] = 1.0f;
      }
      cur_left = cur_k;
    }
  }
  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // some buffers for multi-threading sum up
    int num_threads = OMP_NUM_THREADS();
    std::vector<std::vector<double>> result_buffer_;
    for (int i = 0; i < num_threads; ++i) {
      result_buffer_.emplace_back(eval_at_.size(), 0.0f);
    }
    std::vector<double> tmp_map(eval_at_.size(), 0.0f);
    if (query_weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided) firstprivate(tmp_map)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        CalMapAtK(eval_at_, npos_per_query_[i], label_ + query_boundaries_[i],
                  score + query_boundaries_[i], query_boundaries_[i + 1] - query_boundaries_[i], &tmp_map);
        for (size_t j = 0; j < eval_at_.size(); ++j) {
          result_buffer_[tid][j] += tmp_map[j];
        }
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided) firstprivate(tmp_map)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        CalMapAtK(eval_at_, npos_per_query_[i], label_ + query_boundaries_[i],
                  score + query_boundaries_[i], query_boundaries_[i + 1] - query_boundaries_[i], &tmp_map);
        for (size_t j = 0; j < eval_at_.size(); ++j) {
          result_buffer_[tid][j] += tmp_map[j] * query_weights_[i];
        }
      }
    }
    // Get final average MAP
    std::vector<double> result(eval_at_.size(), 0.0f);
    for (size_t j = 0; j < result.size(); ++j) {
      for (int i = 0; i < num_threads; ++i) {
        result[j] += result_buffer_[i][j];
      }
      result[j] /= sum_query_weights_;
    }
    return result;
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Query boundaries information */
  const data_size_t* query_boundaries_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Weights of queries */
  const label_t* query_weights_;
  /*! \brief Sum weights of queries */
  double sum_query_weights_;
  /*! \brief Evaluate position of Nmap */
  std::vector<data_size_t> eval_at_;
  std::vector<std::string> name_;
  std::vector<data_size_t> npos_per_query_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/metric.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/metric.h>

#include <string>

#include "binary_metric.hpp"
#include "map_metric.hpp"
#include "multiclass_metric.hpp"
#include "rank_metric.hpp"
#include "regression_metric.hpp"
#include "xentropy_metric.hpp"

#include "cuda/cuda_binary_metric.hpp"
#include "cuda/cuda_regression_metric.hpp"

namespace LightGBM {

Metric* Metric::CreateMetric(const std::string& type, const Config& config) {
  #ifdef USE_CUDA
  if (config.device_type == std::string("cuda") && config.boosting == std::string("gbdt")) {
    if (type == std::string("l2")) {
      return new CUDAL2Metric(config);
    } else if (type == std::string("rmse")) {
      return new CUDARMSEMetric(config);
    } else if (type == std::string("l1")) {
      return new CUDAL1Metric(config);
    } else if (type == std::string("quantile")) {
      return new CUDAQuantileMetric(config);
    } else if (type == std::string("huber")) {
      return new CUDAHuberLossMetric(config);
    } else if (type == std::string("fair")) {
      return new CUDAFairLossMetric(config);
    } else if (type == std::string("poisson")) {
      return new CUDAPoissonMetric(config);
    } else if (type == std::string("binary_logloss")) {
      return new CUDABinaryLoglossMetric(config);
    } else if (type == std::string("binary_error")) {
      return new CUDABinaryErrorMetric(config);
    } else if (type == std::string("auc")) {
      Log::Warning("Metric auc is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AUCMetric(config);
    } else if (type == std::string("average_precision")) {
      Log::Warning("Metric average_precision is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AveragePrecisionMetric(config);
    } else if (type == std::string("auc_mu")) {
      Log::Warning("Metric auc_mu is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AucMuMetric(config);
    } else if (type == std::string("ndcg")) {
      Log::Warning("Metric ndcg is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new NDCGMetric(config);
    } else if (type == std::string("map")) {
      Log::Warning("Metric map is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MapMetric(config);
    } else if (type == std::string("multi_logloss")) {
      Log::Warning("Metric multi_logloss is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MultiSoftmaxLoglossMetric(config);
    } else if (type == std::string("multi_error")) {
      Log::Warning("Metric multi_error is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MultiErrorMetric(config);
    } else if (type == std::string("cross_entropy")) {
      Log::Warning("Metric cross_entropy is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new CrossEntropyMetric(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      Log::Warning("Metric cross_entropy_lambda is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new CrossEntropyLambdaMetric(config);
    } else if (type == std::string("kullback_leibler")) {
      Log::Warning("Metric kullback_leibler is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new KullbackLeiblerDivergence(config);
    } else if (type == std::string("mape")) {
      return new CUDAMAPEMetric(config);
    } else if (type == std::string("gamma")) {
      return new CUDAGammaMetric(config);
    } else if (type == std::string("gamma_deviance")) {
      return new CUDAGammaDevianceMetric(config);
    } else if (type == std::string("tweedie")) {
      return new CUDATweedieMetric(config);
    } else if (type == std::string("r2")) {
      Log::Warning("Metric r2 is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new R2Metric(config);
    }
  } else {
  #endif  // USE_CUDA
    if (type == std::string("l2")) {
      return new L2Metric(config);
    } else if (type == std::string("rmse")) {
      return new RMSEMetric(config);
    } else if (type == std::string("l1")) {
      return new L1Metric(config);
    } else if (type == std::string("quantile")) {
      return new QuantileMetric(config);
    } else if (type == std::string("huber")) {
      return new HuberLossMetric(config);
    } else if (type == std::string("fair")) {
      return new FairLossMetric(config);
    } else if (type == std::string("poisson")) {
      return new PoissonMetric(config);
    } else if (type == std::string("binary_logloss")) {
      return new BinaryLoglossMetric(config);
    } else if (type == std::string("binary_error")) {
      return new BinaryErrorMetric(config);
    } else if (type == std::string("auc")) {
      return new AUCMetric(config);
    } else if (type == std::string("average_precision")) {
      return new AveragePrecisionMetric(config);
    } else if (type == std::string("auc_mu")) {
      return new AucMuMetric(config);
    } else if (type == std::string("ndcg")) {
      return new NDCGMetric(config);
    } else if (type == std::string("map")) {
      return new MapMetric(config);
    } else if (type == std::string("multi_logloss")) {
      return new MultiSoftmaxLoglossMetric(config);
    } else if (type == std::string("multi_error")) {
      return new MultiErrorMetric(config);
    } else if (type == std::string("cross_entropy")) {
      return new CrossEntropyMetric(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      return new CrossEntropyLambdaMetric(config);
    } else if (type == std::string("kullback_leibler")) {
      return new KullbackLeiblerDivergence(config);
    } else if (type == std::string("mape")) {
      return new MAPEMetric(config);
    } else if (type == std::string("gamma")) {
      return new GammaMetric(config);
    } else if (type == std::string("gamma_deviance")) {
      return new GammaDevianceMetric(config);
    } else if (type == std::string("tweedie")) {
      return new TweedieMetric(config);
    } else if (type == std::string("r2")) {
      return new R2Metric(config);
    }
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/multiclass_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <cmath>
#include <utility>
#include <vector>

namespace LightGBM {
/*!
* \brief Metric for multiclass task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class MulticlassMetric: public Metric {
 public:
  explicit MulticlassMetric(const Config& config) :config_(config) {
    num_class_ = config.num_class;
  }

  virtual ~MulticlassMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name(config_));
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0;
    int num_tree_per_iteration = num_class_;
    int num_pred_per_row = num_class_;
    if (objective != nullptr) {
      num_tree_per_iteration = objective->NumModelPerIteration();
      num_pred_per_row = objective->NumPredictOneRow();
    }
    if (objective != nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> raw_score(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            raw_score[k] = static_cast<double>(score[idx]);
          }
          std::vector<double> rec(num_pred_per_row);
          objective->ConvertOutput(raw_score.data(), rec.data());
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> raw_score(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            raw_score[k] = static_cast<double>(score[idx]);
          }
          std::vector<double> rec(num_pred_per_row);
          objective->ConvertOutput(raw_score.data(), rec.data());
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> rec(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            rec[k] = static_cast<double>(score[idx]);
          }
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> rec(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            rec[k] = static_cast<double>(score[idx]);
          }
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of this test set */
  std::vector<std::string> name_;
  int num_class_;
  /*! \brief config parameters*/
  Config config_;
};

/*! \brief top-k error for multiclass task; if k=1 (default) this is the usual multi-error */
class MultiErrorMetric: public MulticlassMetric<MultiErrorMetric> {
 public:
  explicit MultiErrorMetric(const Config& config) :MulticlassMetric<MultiErrorMetric>(config) {}

  inline static double LossOnPoint(label_t label, std::vector<double>* score, const Config& config) {
    size_t k = static_cast<size_t>(label);
    auto& ref_score = *score;
    int num_larger = 0;
    for (size_t i = 0; i < score->size(); ++i) {
      if (ref_score[i] >= ref_score[k]) ++num_larger;
      if (num_larger > config.multi_error_top_k) return 1.0f;
    }
    return 0.0f;
  }

  inline static const std::string Name(const Config& config) {
    if (config.multi_error_top_k == 1) {
      return "multi_error";
    } else {
      return "multi_error@" + std::to_string(config.multi_error_top_k);
    }
  }
};

/*! \brief Logloss for multiclass task */
class MultiSoftmaxLoglossMetric: public MulticlassMetric<MultiSoftmaxLoglossMetric> {
 public:
  explicit MultiSoftmaxLoglossMetric(const Config& config) :MulticlassMetric<MultiSoftmaxLoglossMetric>(config) {}

  inline static double LossOnPoint(label_t label, std::vector<double>* score, const Config&) {
    size_t k = static_cast<size_t>(label);
    auto& ref_score = *score;
    if (ref_score[k] > kEpsilon) {
      return static_cast<double>(-std::log(ref_score[k]));
    } else {
      return -std::log(kEpsilon);
    }
  }

  inline static const std::string Name(const Config&) {
    return "multi_logloss";
  }
};

/*! \brief AUC mu for multiclass task*/
class AucMuMetric : public Metric {
 public:
  explicit AucMuMetric(const Config& config) : config_(config) {
    num_class_ = config.num_class;
    class_weights_ = config.auc_mu_weights_matrix;
  }

  virtual ~AucMuMetric() {}

  const std::vector<std::string>& GetName() const override { return name_; }

  double factor_to_bigger_better() const override { return 1.0f; }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("auc_mu");

    num_data_ = num_data;
    label_ = metadata.label();

    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }

    // sort the data indices by true class
    sorted_data_idx_ = std::vector<data_size_t>(num_data_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_data_idx_[i] = i;
    }
    Common::ParallelSort(sorted_data_idx_.begin(), sorted_data_idx_.end(),
      [this](data_size_t a, data_size_t b) { return label_[a] < label_[b]; });

    // get size of each class
    class_sizes_ = std::vector<data_size_t>(num_class_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      data_size_t curr_label = static_cast<data_size_t>(label_[i]);
      ++class_sizes_[curr_label];
    }

    // get total weight of data in each class
    class_data_weights_ = std::vector<double>(num_class_, 0);
    if (weights_ != nullptr) {
      for (data_size_t i = 0; i < num_data_; ++i) {
        data_size_t curr_label = static_cast<data_size_t>(label_[i]);
        class_data_weights_[curr_label] += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // the notation follows that used in the paper introducing the auc-mu metric:
    // https://proceedings.mlr.press/v97/kleiman19a.html

    auto S = std::vector<std::vector<double>>(num_class_, std::vector<double>(num_class_, 0));
    int i_start = 0;
    for (int i = 0; i < num_class_; ++i) {
      int j_start = i_start + class_sizes_[i];
      for (int j = i + 1; j < num_class_; ++j) {
        std::vector<double> curr_v;
        for (int k = 0; k < num_class_; ++k) {
          curr_v.emplace_back(class_weights_[i][k] - class_weights_[j][k]);
        }
        double t1 = curr_v[i] - curr_v[j];
        // extract the data indices belonging to class i or j
        std::vector<data_size_t> class_i_j_indices;
        class_i_j_indices.assign(sorted_data_idx_.begin() + i_start, sorted_data_idx_.begin() + i_start + class_sizes_[i]);
        class_i_j_indices.insert(class_i_j_indices.end(),
          sorted_data_idx_.begin() + j_start, sorted_data_idx_.begin() + j_start + class_sizes_[j]);
        // sort according to distance from separating hyperplane
        std::vector<std::pair<data_size_t, double>> dist;
        for (data_size_t k = 0; static_cast<size_t>(k) < class_i_j_indices.size(); ++k) {
          data_size_t a = class_i_j_indices[k];
          double v_a = 0;
          for (int m = 0; m < num_class_; ++m) {
            v_a += curr_v[m] * score[num_data_ * m + a];
          }
          dist.push_back(std::pair<data_size_t, double>(a, t1 * v_a));
        }
        Common::ParallelSort(dist.begin(), dist.end(),
          [this](std::pair<data_size_t, double> a, std::pair<data_size_t, double> b) {
          // if scores are equal, put j class first
          if (std::fabs(a.second - b.second) < kEpsilon) {
            return label_[a.first] > label_[b.first];
          } else if (a.second < b.second) {
            return true;
          } else {
            return false;
          }
        });
        // calculate AUC
        double num_j = 0;
        double last_j_dist = 0;
        double num_current_j = 0;
        if (weights_ == nullptr) {
          for (size_t k = 0; k < dist.size(); ++k) {
            data_size_t a = dist[k].first;
            double curr_dist = dist[k].second;
            if (label_[a] == i) {
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                S[i][j] += num_j - 0.5 * num_current_j;  // members of class j with same distance as a contribute 0.5
              } else {
                S[i][j] += num_j;
              }
            } else {
              ++num_j;
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                ++num_current_j;
              } else {
                last_j_dist = dist[k].second;
                num_current_j = 1;
              }
            }
          }
        } else {
          for (size_t k = 0; k < dist.size(); ++k) {
            data_size_t a = dist[k].first;
            double curr_dist = dist[k].second;
            double curr_weight = weights_[a];
            if (label_[a] == i) {
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                S[i][j] += curr_weight * (num_j - 0.5 * num_current_j);  // members of class j with same distance as a contribute 0.5
              } else {
                S[i][j] += curr_weight * num_j;
              }
            } else {
              num_j += curr_weight;
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                num_current_j += curr_weight;
              } else {
                last_j_dist = dist[k].second;
                num_current_j = curr_weight;
              }
            }
          }
        }
        j_start += class_sizes_[j];
      }
      i_start += class_sizes_[i];
    }
    double ans = 0;
    for (int i = 0; i < num_class_; ++i) {
      for (int j = i + 1; j < num_class_; ++j) {
        if (weights_ == nullptr) {
          ans += (S[i][j] / class_sizes_[i]) / class_sizes_[j];
        } else {
          ans += (S[i][j] / class_data_weights_[i]) / class_data_weights_[j];
        }
      }
    }
    ans = (2.0 * ans / num_class_) / (num_class_ - 1);
    return std::vector<double>(1, ans);
  }

 private:
  /*! \brief Number of data*/
  data_size_t num_data_;
  /*! \brief Pointer to label*/
  const label_t* label_;
  /*! \brief Name of this metric*/
  std::vector<std::string> name_;
  /*! \brief Number of classes*/
  int num_class_;
  /*! \brief Class auc-mu weights*/
  std::vector<std::vector<double>> class_weights_;
  /*! \brief Data weights */
  const label_t* weights_;
  /*! \brief Sum of data weights */
  double sum_weights_;
  /*! \brief Sum of data weights in each class*/
  std::vector<double> class_data_weights_;
  /*! \brief Number of data in each class*/
  std::vector<data_size_t> class_sizes_;
  /*! \brief config parameters*/
  Config config_;
  /*! \brief index to data, sorted by true class*/
  std::vector<data_size_t> sorted_data_idx_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/rank_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <string>
#include <sstream>
#include <vector>

namespace LightGBM {

class NDCGMetric:public Metric {
 public:
  explicit NDCGMetric(const Config& config) {
    // get eval position
    eval_at_ = config.eval_at;
    auto label_gain = config.label_gain;
    DCGCalculator::DefaultEvalAt(&eval_at_);
    DCGCalculator::DefaultLabelGain(&label_gain);
    // initialize DCG calculator
    DCGCalculator::Init(label_gain);
  }

  ~NDCGMetric() {
  }
  void Init(const Metadata& metadata, data_size_t num_data) override {
    for (auto k : eval_at_) {
      name_.emplace_back(std::string("ndcg@") + std::to_string(k));
    }
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    num_queries_ = metadata.num_queries();
    DCGCalculator::CheckMetadata(metadata, num_queries_);
    DCGCalculator::CheckLabel(label_, num_data_);
    // get query boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("The NDCG metric requires query information");
    }
    // get query weights
    query_weights_ = metadata.query_weights();
    if (query_weights_ == nullptr) {
      sum_query_weights_ = static_cast<double>(num_queries_);
    } else {
      sum_query_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_queries_; ++i) {
        sum_query_weights_ += query_weights_[i];
      }
    }
    inverse_max_dcgs_.resize(num_queries_);
    // cache the inverse max DCG for all queries, used to calculate NDCG
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_queries_; ++i) {
      inverse_max_dcgs_[i].resize(eval_at_.size(), 0.0f);
      DCGCalculator::CalMaxDCG(eval_at_, label_ + query_boundaries_[i],
                               query_boundaries_[i + 1] - query_boundaries_[i],
                               &inverse_max_dcgs_[i]);
      for (size_t j = 0; j < inverse_max_dcgs_[i].size(); ++j) {
        if (inverse_max_dcgs_[i][j] > 0.0f) {
          inverse_max_dcgs_[i][j] = 1.0f / inverse_max_dcgs_[i][j];
        } else {
          // marking negative for all negative queries.
          // if one meet this query, it's ndcg will be set as -1.
          inverse_max_dcgs_[i][j] = -1.0f;
        }
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    int num_threads = OMP_NUM_THREADS();
    // some buffers for multi-threading sum up
    std::vector<std::vector<double>> result_buffer_;
    for (int i = 0; i < num_threads; ++i) {
      result_buffer_.emplace_back(eval_at_.size(), 0.0f);
    }
    std::vector<double> tmp_dcg(eval_at_.size(), 0.0f);
    if (query_weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(tmp_dcg)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        // if all doc in this query are all negative, let its NDCG=1
        if (inverse_max_dcgs_[i][0] <= 0.0f) {
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += 1.0f;
          }
        } else {
          // calculate DCG
          DCGCalculator::CalDCG(eval_at_, label_ + query_boundaries_[i],
                                score + query_boundaries_[i],
                                query_boundaries_[i + 1] - query_boundaries_[i], &tmp_dcg);
          // calculate NDCG
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += tmp_dcg[j] * inverse_max_dcgs_[i][j];
          }
        }
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(tmp_dcg)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        // if all doc in this query are all negative, let its NDCG=1
        if (inverse_max_dcgs_[i][0] <= 0.0f) {
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += 1.0f;
          }
        } else {
          // calculate DCG
          DCGCalculator::CalDCG(eval_at_, label_ + query_boundaries_[i],
                                score + query_boundaries_[i],
                                query_boundaries_[i + 1] - query_boundaries_[i], &tmp_dcg);
          // calculate NDCG
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += tmp_dcg[j] * inverse_max_dcgs_[i][j] * query_weights_[i];
          }
        }
      }
    }
    // Get final average NDCG
    std::vector<double> result(eval_at_.size(), 0.0f);
    for (size_t j = 0; j < result.size(); ++j) {
      for (int i = 0; i < num_threads; ++i) {
        result[j] += result_buffer_[i][j];
      }
      result[j] /= sum_query_weights_;
    }
    return result;
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
  /*! \brief Query boundaries information */
  const data_size_t* query_boundaries_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Weights of queries */
  const label_t* query_weights_;
  /*! \brief Sum weights of queries */
  double sum_query_weights_;
  /*! \brief Evaluate position of NDCG */
  std::vector<data_size_t> eval_at_;
  /*! \brief Cache the inverse max dcg for all queries */
  std::vector<std::vector<double>> inverse_max_dcgs_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/regression_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {
/*!
* \brief Metric for regression task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class RegressionMetric: public Metric {
 public:
  explicit RegressionMetric(const Config& config) :config_(config) {
  }

  virtual ~RegressionMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name());
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }
    for (data_size_t i = 0; i < num_data_; ++i) {
      PointWiseLossCalculator::CheckLabel(label_[i]);
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i], config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i], config_) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], t, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], t, config_) * weights_[i];
        }
      }
    }
    double loss = PointWiseLossCalculator::AverageLoss(sum_loss, sum_weights_);
    return std::vector<double>(1, loss);
  }

  inline static double AverageLoss(double sum_loss, double sum_weights) {
    return sum_loss / sum_weights;
  }

  inline static void CheckLabel(label_t) {
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of this test set */
  Config config_;
  std::vector<std::string> name_;
};

/*! \brief RMSE loss for regression task */
class RMSEMetric: public RegressionMetric<RMSEMetric> {
 public:
  explicit RMSEMetric(const Config& config) :RegressionMetric<RMSEMetric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return (score - label)*(score - label);
  }

  inline static double AverageLoss(double sum_loss, double sum_weights) {
    // need sqrt the result for RMSE loss
    return std::sqrt(sum_loss / sum_weights);
  }

  inline static const char* Name() {
    return "rmse";
  }
};

/*! \brief L2 loss for regression task */
class L2Metric: public RegressionMetric<L2Metric> {
 public:
  explicit L2Metric(const Config& config) :RegressionMetric<L2Metric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return (score - label)*(score - label);
  }

  inline static const char* Name() {
    return "l2";
  }
};

/*! \brief Quantile loss for regression task */
class QuantileMetric : public RegressionMetric<QuantileMetric> {
 public:
  explicit QuantileMetric(const Config& config) :RegressionMetric<QuantileMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    double delta = label - score;
    if (delta < 0) {
      return (config.alpha - 1.0f) * delta;
    } else {
      return config.alpha * delta;
    }
  }

  inline static const char* Name() {
    return "quantile";
  }
};


/*! \brief L1 loss for regression task */
class L1Metric: public RegressionMetric<L1Metric> {
 public:
  explicit L1Metric(const Config& config) :RegressionMetric<L1Metric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return std::fabs(score - label);
  }
  inline static const char* Name() {
    return "l1";
  }
};

/*! \brief Huber loss for regression task */
class HuberLossMetric: public RegressionMetric<HuberLossMetric> {
 public:
  explicit HuberLossMetric(const Config& config) :RegressionMetric<HuberLossMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double diff = score - label;
    if (std::abs(diff) <= config.alpha) {
      return 0.5f * diff * diff;
    } else {
      return config.alpha * (std::abs(diff) - 0.5f * config.alpha);
    }
  }

  inline static const char* Name() {
    return "huber";
  }
};

/*! \brief Fair loss for regression task */
// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class FairLossMetric: public RegressionMetric<FairLossMetric> {
 public:
  explicit FairLossMetric(const Config& config) :RegressionMetric<FairLossMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double x = std::fabs(score - label);
    const double c = config.fair_c;
    return c * x - c * c * std::log1p(x / c);
  }

  inline static const char* Name() {
    return "fair";
  }
};

/*! \brief Poisson regression loss for regression task */
class PoissonMetric: public RegressionMetric<PoissonMetric> {
 public:
  explicit PoissonMetric(const Config& config) :RegressionMetric<PoissonMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    return score - label * std::log(score);
  }
  inline static const char* Name() {
    return "poisson";
  }
};


/*! \brief MAPE regression loss for regression task */
class MAPEMetric : public RegressionMetric<MAPEMetric> {
 public:
  explicit MAPEMetric(const Config& config) :RegressionMetric<MAPEMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return std::fabs((label - score)) / std::max(1.0f, std::fabs(label));
  }
  inline static const char* Name() {
    return "mape";
  }
};

class GammaMetric : public RegressionMetric<GammaMetric> {
 public:
  explicit GammaMetric(const Config& config) :RegressionMetric<GammaMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double psi = 1.0;
    const double theta = -1.0 / score;
    const double a = psi;
    const double b = -Common::SafeLog(-theta);
    const double c = 1. / psi * Common::SafeLog(label / psi) - Common::SafeLog(label) - 0;  // 0 = std::lgamma(1.0 / psi) = std::lgamma(1.0);
    return -((label * theta - b) / a + c);
  }
  inline static const char* Name() {
    return "gamma";
  }

  inline static void CheckLabel(label_t label) {
    CHECK_GT(label, 0);
  }
};


class GammaDevianceMetric : public RegressionMetric<GammaDevianceMetric> {
 public:
  explicit GammaDevianceMetric(const Config& config) :RegressionMetric<GammaDevianceMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double epsilon = 1.0e-9;
    const double tmp = label / (score + epsilon);
    return tmp - Common::SafeLog(tmp) - 1;
  }
  inline static const char* Name() {
    return "gamma_deviance";
  }
  inline static double AverageLoss(double sum_loss, double) {
    return sum_loss * 2;
  }
  inline static void CheckLabel(label_t label) {
    CHECK_GT(label, 0);
  }
};

class TweedieMetric : public RegressionMetric<TweedieMetric> {
 public:
  explicit TweedieMetric(const Config& config) :RegressionMetric<TweedieMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double rho = config.tweedie_variance_power;
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    const double a = label * std::exp((1 - rho) * std::log(score)) / (1 - rho);
    const double b = std::exp((2 - rho) * std::log(score)) / (2 - rho);
    return -a + b;
  }
  inline static const char* Name() {
    return "tweedie";
  }
};


class R2Metric: public Metric {
 public:
  explicit R2Metric(const Config& config) :config_(config) {}
  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("r2");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    double sum_label = 0.0f;
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_label)
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_label += label_[i];
      }
    } else {
      double local_sum_weights = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_sum_weights, sum_label)
      for (data_size_t i = 0; i < num_data_; ++i) {
        local_sum_weights += weights_[i];
        sum_label += label_[i] * weights_[i];
      }
      sum_weights_ = local_sum_weights;
    }
    label_mean_ = sum_label / sum_weights_;

    total_sum_squares_ = 0.0f;
    double local_total_sum_squares = 0.0f;
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_total_sum_squares)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double diff = label_[i] - label_mean_;
        local_total_sum_squares += diff * diff;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_total_sum_squares)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double diff = label_[i] - label_mean_;
        local_total_sum_squares += diff * diff * weights_[i];
      }
    }
    total_sum_squares_ = local_total_sum_squares;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double residual_sum_squares = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double diff = label_[i] - score[i];
          residual_sum_squares += diff * diff;
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double diff = label_[i] - score[i];
          residual_sum_squares += diff * diff * weights_[i];
        }
      }
    } else {
        if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          double diff = label_[i] - t;
          residual_sum_squares += diff * diff;
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          double diff = label_[i] - t;
          residual_sum_squares += diff * diff * weights_[i];
        }
      }
    }

    double r2 = 1.0 - (residual_sum_squares / total_sum_squares_);
    if (std::fabs(total_sum_squares_) < kZeroThreshold) {
      return std::vector<double>(1, std::fabs(residual_sum_squares) < kZeroThreshold ? 1.0 : 0.0);
    }
    return std::vector<double>(1, r2);
  }

 protected:
  data_size_t num_data_;
  const label_t* label_;
  const label_t* weights_;
  double sum_weights_;
  Config config_;
  std::vector<std::string> name_;

  // Custom members for R2 calculation
  double label_mean_;
  double total_sum_squares_;
};


}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/metric/xentropy_metric.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

/*
 * Implements three related metrics:
 *
 * (1) standard cross-entropy that can be used for continuous labels in [0, 1]
 * (2) "intensity-weighted" cross-entropy, also for continuous labels in [0, 1]
 * (3) Kullback-Leibler divergence, also for continuous labels in [0, 1]
 *
 * (3) adds an offset term to (1); the entropy of the label
 *
 * See xentropy_objective.hpp for further details.
 *
 */

namespace LightGBM {

// label should be in interval [0, 1];
// prob should be in interval (0, 1); prob is clipped if needed
inline static double XentLoss(label_t label, double prob) {
  const double log_arg_epsilon = 1.0e-12;
  double a = label;
  if (prob > log_arg_epsilon) {
    a *= std::log(prob);
  } else {
    a *= std::log(log_arg_epsilon);
  }
  double b = 1.0f - label;
  if (1.0f - prob > log_arg_epsilon) {
    b *= std::log(1.0f - prob);
  } else {
    b *= std::log(log_arg_epsilon);
  }
  return - (a + b);
}

// hhat >(=) 0 assumed; and weight > 0 required; but not checked here
inline static double XentLambdaLoss(label_t label, label_t weight, double hhat) {
  return XentLoss(label, 1.0f - std::exp(-weight * hhat));
}

// Computes the (negative) entropy for label p; p should be in interval [0, 1];
// This is used to presum the KL-divergence offset term (to be _added_ to the cross-entropy loss).
// NOTE: x*log(x) = 0 for x=0,1; so only add when in (0, 1); avoid log(0)*0
inline static double YentLoss(double p) {
  double hp = 0.0;
  if (p > 0) hp += p * std::log(p);
  double q = 1.0f - p;
  if (q > 0) hp += q * std::log(q);
  return hp;
}

//
// CrossEntropyMetric : "xentropy" : (optional) weights are used linearly
//
class CrossEntropyMetric : public Metric {
 public:
  explicit CrossEntropyMetric(const Config&) {}
  virtual ~CrossEntropyMetric() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("cross_entropy");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);

    // ensure that labels are in interval [0, 1], interval ends included
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    // check that weights are non-negative and sum is positive
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sum_weights_);
      if (minw < 0.0f) {
        Log::Fatal("[%s:%s]: (metric) weights not allowed to be negative", GetName()[0].c_str(), __func__);
      }
    }

    // check weight sum (may fail to be zero)
    if (sum_weights_ <= 0.0f) {
      Log::Fatal("[%s:%s]: sum-of-weights = %f is non-positive", __func__, GetName()[0].c_str(), sum_weights_);
    }
    Log::Info("[%s:%s]: sum-of-weights = %f", GetName()[0].c_str(), __func__, sum_weights_);
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]);  // NOTE: does not work unless score is a probability
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]) * weights_[i];  // NOTE: does not work unless score is a probability
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;  // negative means smaller loss is better, positive means larger loss is better
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Sum of weights */
  double sum_weights_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

//
// CrossEntropyLambdaMetric : "xentlambda" : (optional) weights have a different meaning than for "xentropy"
// ATTENTION: Supposed to be used when the objective also is "xentlambda"
//
class CrossEntropyLambdaMetric : public Metric {
 public:
  explicit CrossEntropyLambdaMetric(const Config&) {}
  virtual ~CrossEntropyLambdaMetric() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("cross_entropy_lambda");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    // check all weights are strictly positive; throw error if not
    if (weights_ != nullptr) {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), static_cast<label_t*>(nullptr));
      if (minw <= 0.0f) {
        Log::Fatal("[%s:%s]: (metric) all weights must be positive", GetName()[0].c_str(), __func__);
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = std::log1p(std::exp(score[i]));  // auto-convert
          sum_loss += XentLambdaLoss(label_[i], 1.0f, hhat);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = std::log1p(std::exp(score[i]));  // auto-convert
          sum_loss += XentLambdaLoss(label_[i], weights_[i], hhat);
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = 0;
          objective->ConvertOutput(&score[i], &hhat);  // NOTE: this only works if objective = "xentlambda"
          sum_loss += XentLambdaLoss(label_[i], 1.0f, hhat);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = 0;
          objective->ConvertOutput(&score[i], &hhat);  // NOTE: this only works if objective = "xentlambda"
          sum_loss += XentLambdaLoss(label_[i], weights_[i], hhat);
        }
      }
    }
    return std::vector<double>(1, sum_loss / static_cast<double>(num_data_));
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

//
// KullbackLeiblerDivergence : "kldiv" : (optional) weights are used linearly
//
class KullbackLeiblerDivergence : public Metric {
 public:
  explicit KullbackLeiblerDivergence(const Config&) {}
  virtual ~KullbackLeiblerDivergence() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("kullback_leibler");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sum_weights_);
      if (minw < 0.0f) {
        Log::Fatal("[%s:%s]: (metric) at least one weight is negative", GetName()[0].c_str(), __func__);
      }
    }

    // check weight sum
    if (sum_weights_ <= 0.0f) {
      Log::Fatal("[%s:%s]: sum-of-weights = %f is non-positive", GetName()[0].c_str(), __func__, sum_weights_);
    }

    Log::Info("[%s:%s]: sum-of-weights = %f", GetName()[0].c_str(), __func__, sum_weights_);

    // evaluate offset term
    presum_label_entropy_ = 0.0f;
    if (weights_ == nullptr) {
      for (data_size_t i = 0; i < num_data; ++i) {
        presum_label_entropy_ += YentLoss(label_[i]);
      }
    } else {
      for (data_size_t i = 0; i < num_data; ++i) {
        presum_label_entropy_ += YentLoss(label_[i]) * weights_[i];
      }
    }
    presum_label_entropy_ /= sum_weights_;

    // communicate the value of the offset term to be added
    Log::Info("%s offset term = %f", GetName()[0].c_str(), presum_label_entropy_);
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]);  // NOTE: does not work unless score is a probability
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]) * weights_[i];  // NOTE: does not work unless score is a probability
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p) * weights_[i];
        }
      }
    }
    double loss = presum_label_entropy_ + sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Sum of weights */
  double sum_weights_;
  /*! \brief Offset term to cross-entropy; precomputed during init */
  double presum_label_entropy_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

}  // end namespace LightGBM

#endif  // LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/network/linker_topo.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <unordered_map>
#include <vector>

namespace LightGBM {


BruckMap::BruckMap() {
  k = 0;
}

BruckMap::BruckMap(int n) {
  k = n;
  // default set to -1
  for (int i = 0; i < n; ++i) {
    in_ranks.push_back(-1);
    out_ranks.push_back(-1);
  }
}

BruckMap BruckMap::Construct(int rank, int num_machines) {
  // distance at k-th communication, distance[k] = 2^k
  std::vector<int> distance;
  int k = 0;
  for (k = 0; (1 << k) < num_machines; ++k) {
    distance.push_back(1 << k);
  }
  BruckMap bruckMap(k);
  for (int j = 0; j < k; ++j) {
    // set incoming rank at k-th communication
    const int in_rank = (rank + distance[j]) % num_machines;
    bruckMap.in_ranks[j] = in_rank;
    // set outgoing rank at k-th communication
    const int out_rank = (rank - distance[j] + num_machines) % num_machines;
    bruckMap.out_ranks[j] = out_rank;
  }
  return bruckMap;
}

RecursiveHalvingMap::RecursiveHalvingMap() {
  k = 0;
}

RecursiveHalvingMap::RecursiveHalvingMap(int in_k, RecursiveHalvingNodeType _type, bool _is_power_of_2) {
  type = _type;
  k = in_k;
  is_power_of_2 = _is_power_of_2;
  if (type != RecursiveHalvingNodeType::Other) {
    for (int i = 0; i < k; ++i) {
      // default set as -1
      ranks.push_back(-1);
      send_block_start.push_back(-1);
      send_block_len.push_back(-1);
      recv_block_start.push_back(-1);
      recv_block_len.push_back(-1);
    }
  }
}

RecursiveHalvingMap RecursiveHalvingMap::Construct(int rank, int num_machines) {
  // construct all recursive halving map for all machines
  int k = 0;
  while ((1 << k) <= num_machines) {
    ++k;
  }
  // let 1 << k <= num_machines
  --k;
  // distance of each communication
  std::vector<int> distance;
  for (int i = 0; i < k; ++i) {
    distance.push_back(1 << (k - 1 - i));
  }

  if ((1 << k) == num_machines) {
    RecursiveHalvingMap rec_map(k, RecursiveHalvingNodeType::Normal, true);
    // if num_machines = 2^k, don't need to group machines
    for (int i = 0; i < k; ++i) {
      // communication direction, %2 == 0 is positive
      const int dir = ((rank / distance[i]) % 2 == 0) ? 1 : -1;
      // neighbor at k-th communication
      const int next_node_idx = rank + dir * distance[i];
      rec_map.ranks[i] = next_node_idx;
      // receive data block at k-th communication
      const int recv_block_start = rank / distance[i];
      rec_map.recv_block_start[i] = recv_block_start * distance[i];
      rec_map.recv_block_len[i] = distance[i];
      // send data block at k-th communication
      const int send_block_start = next_node_idx / distance[i];
      rec_map.send_block_start[i] = send_block_start * distance[i];
      rec_map.send_block_len[i] = distance[i];
    }
    return rec_map;
  } else {
    // if num_machines != 2^k, need to group machines

    int lower_power_of_2 = 1 << k;

    int rest = num_machines - lower_power_of_2;

    std::vector<RecursiveHalvingNodeType> node_type(num_machines);
    for (int i = 0; i < num_machines; ++i) {
      node_type[i] = RecursiveHalvingNodeType::Normal;
    }
    // group, two machine in one group, total "rest" groups will have 2 machines.
    for (int i = 0; i < rest; ++i) {
      int right = num_machines - i * 2 - 1;
      int left = num_machines - i * 2 - 2;
      // let left machine as group leader
      node_type[left] = RecursiveHalvingNodeType::GroupLeader;
      node_type[right] = RecursiveHalvingNodeType::Other;
    }
    int group_cnt = 0;
    // cache block information for groups, group with 2 machines will have double block size
    std::vector<int> group_block_start(lower_power_of_2);
    std::vector<int> group_block_len(lower_power_of_2, 0);
    // convert from group to node leader
    std::vector<int> group_to_node(lower_power_of_2);
    // convert from node to group
    std::vector<int> node_to_group(num_machines);

    for (int i = 0; i < num_machines; ++i) {
      // meet new group
      if (node_type[i] == RecursiveHalvingNodeType::Normal || node_type[i] == RecursiveHalvingNodeType::GroupLeader) {
        group_to_node[group_cnt++] = i;
      }
      node_to_group[i] = group_cnt - 1;
      // add block len for this group
      group_block_len[group_cnt - 1]++;
    }
    // calculate the group block start
    group_block_start[0] = 0;
    for (int i = 1; i < lower_power_of_2; ++i) {
      group_block_start[i] = group_block_start[i - 1] + group_block_len[i - 1];
    }

    RecursiveHalvingMap rec_map(k, node_type[rank], false);
    if (node_type[rank] == RecursiveHalvingNodeType::Other) {
      rec_map.neighbor = rank - 1;
      // not need to construct
      return rec_map;
    }
    if (node_type[rank] == RecursiveHalvingNodeType::GroupLeader) {
      rec_map.neighbor = rank + 1;
    }
    const int cur_group_idx = node_to_group[rank];
    for (int i = 0; i < k; ++i) {
      const int dir = ((cur_group_idx / distance[i]) % 2 == 0) ? 1 : -1;
      const int next_node_idx = group_to_node[(cur_group_idx + dir * distance[i])];
      rec_map.ranks[i] = next_node_idx;
      // get receive block information
      const int recv_block_start = cur_group_idx / distance[i];
      rec_map.recv_block_start[i] = group_block_start[static_cast<size_t>(recv_block_start) * distance[i]];
      int recv_block_len = 0;
      // accumulate block len
      for (int j = 0; j < distance[i]; ++j) {
        recv_block_len += group_block_len[recv_block_start * distance[i] + j];
      }
      rec_map.recv_block_len[i] = recv_block_len;
      // get send block information
      const int send_block_start = (cur_group_idx + dir * distance[i]) / distance[i];
      rec_map.send_block_start[i] = group_block_start[static_cast<size_t>(send_block_start) * distance[i]];
      int send_block_len = 0;
      // accumulate block len
      for (int j = 0; j < distance[i]; ++j) {
        send_block_len += group_block_len[send_block_start * distance[i] + j];
      }
      rec_map.send_block_len[i] = send_block_len;
    }
    return rec_map;
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/network/linkers.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_NETWORK_LINKERS_H_
#define LIGHTGBM_SRC_NETWORK_LINKERS_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <algorithm>
#include <chrono>
#include <ctime>
#include <memory>
#include <thread>
#include <vector>

#ifdef USE_SOCKET
#include "socket_wrapper.hpp"
#endif

#ifdef USE_MPI
#include <mpi.h>
#define MPI_SAFE_CALL(mpi_return) CHECK((mpi_return) == MPI_SUCCESS)
#endif

namespace LightGBM {

/*!
* \brief A network basic communication wrapper.
* Will wrap low level communication methods, e.g. mpi, socket and so on.
* This class will wrap all linkers to other machines if needs
*/
class Linkers {
 public:
  Linkers() {
    is_init_ = false;
  }
  /*!
  * \brief Constructor
  * \param config Config of network settings
  */
  explicit Linkers(Config config);
  /*!
  * \brief Destructor
  */
  ~Linkers();
  /*!
  * \brief Recv data, blocking
  * \param rank Which rank will send data to local machine
  * \param data Pointer of receive data
  * \param len Recv size, will block until receive len size of data
  */
  inline void Recv(int rank, char* data, int len) const;

  inline void Recv(int rank, char* data, int64_t len) const;

  /*!
  * \brief Send data, blocking
  * \param rank Which rank local machine will send to
  * \param data Pointer of send data
  * \param len Send size
  */
  inline void Send(int rank, char* data, int len) const;

  inline void Send(int rank, char* data, int64_t len) const;
  /*!
  * \brief Send and Recv at same time, blocking
  * \param send_rank
  * \param send_data
  * \param send_len
  * \param recv_rank
  * \param recv_data
  * \param recv_len
  */
  inline void SendRecv(int send_rank, char* send_data, int send_len,
                       int recv_rank, char* recv_data, int recv_len);

  inline void SendRecv(int send_rank, char* send_data, int64_t send_len,
                       int recv_rank, char* recv_data, int64_t recv_len);
  /*!
  * \brief Get rank of local machine
  */
  inline int rank();
  /*!
  * \brief Get total number of machines
  */
  inline int num_machines();
  /*!
  * \brief Get Bruck map of this network
  */
  inline const BruckMap& bruck_map();
  /*!
  * \brief Get Recursive Halving map of this network
  */
  inline const RecursiveHalvingMap& recursive_halving_map();

  #ifdef USE_SOCKET
  /*!
  * \brief Bind local listen to port
  * \param port Local listen port
  */
  void TryBind(int port);
  /*!
  * \brief Set socket to rank
  * \param rank
  * \param socket
  */
  void SetLinker(int rank, const TcpSocket& socket);
  /*!
  * \brief Thread for listening
  * \param incoming_cnt Number of incoming machines
  */
  void ListenThread(int incoming_cnt);
  /*!
  * \brief Construct network topo
  */
  void Construct();
  /*!
  * \brief Parser machines information from file
  * \param machines
  * \param filename
  */
  void ParseMachineList(const std::string& machines, const std::string& filename);
  /*!
  * \brief Check one linker is connected or not
  * \param rank
  * \return True if linker is connected
  */
  bool CheckLinker(int rank);
  /*!
  * \brief Print connected linkers
  */
  void PrintLinkers();

  #endif  // USE_SOCKET

  #ifdef USE_MPI

  /*!
  * \brief Check if MPI has been initialized
  */
  static bool IsMpiInitialized();

  /*!
  * \brief Finalize the MPI session if it was initialized
  */
  static void MpiFinalizeIfIsParallel();

  /*!
  * \brief Abort the MPI session if it was initialized (called in case there was a error that needs abrupt ending)
  */
  static void MpiAbortIfIsParallel();

  #endif

 private:
  /*! \brief Rank of local machine */
  int rank_;
  /*! \brief Total number machines */
  int num_machines_;
  /*! \brief Bruck map */
  BruckMap bruck_map_;
  /*! \brief Recursive Halving map */
  RecursiveHalvingMap recursive_halving_map_;

  std::chrono::duration<double, std::milli> network_time_;

  bool is_init_;

  #ifdef USE_SOCKET
  /*! \brief use to store client ips */
  std::vector<std::string> client_ips_;
  /*! \brief use to store client ports */
  std::vector<int> client_ports_;
  /*! \brief time out for sockets, in minutes */
  int socket_timeout_;
  /*! \brief Local listen ports */
  int local_listen_port_;
  /*! \brief Linkers */
  std::vector<std::unique_ptr<TcpSocket>> linkers_;
  /*! \brief Local socket listener */
  std::unique_ptr<TcpSocket> listener_;
  #endif  // USE_SOCKET
};


inline int Linkers::rank() {
  return rank_;
}

inline int Linkers::num_machines() {
  return num_machines_;
}

inline const BruckMap& Linkers::bruck_map() {
  return bruck_map_;
}

inline const RecursiveHalvingMap& Linkers::recursive_halving_map() {
  return recursive_halving_map_;
}

inline void Linkers::Recv(int rank, char* data, int64_t len) const {
  int64_t used = 0;
  do {
    int cur_size = static_cast<int>(std::min<int64_t>(len - used, INT32_MAX));
    Recv(rank, data + used, cur_size);
    used += cur_size;
  } while (used < len);
}

inline void Linkers::Send(int rank, char* data, int64_t len) const {
  int64_t used = 0;
  do {
    int cur_size = static_cast<int>(std::min<int64_t>(len - used, INT32_MAX));
    Send(rank, data + used, cur_size);
    used += cur_size;
  } while (used < len);
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int64_t send_len,
                              int recv_rank, char* recv_data, int64_t recv_len) {
  auto start_time = std::chrono::high_resolution_clock::now();
  std::thread send_worker(
    [this, send_rank, send_data, send_len]() {
    Send(send_rank, send_data, send_len);
  });
  Recv(recv_rank, recv_data, recv_len);
  send_worker.join();
  // wait for send complete
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  network_time_ += std::chrono::duration<double, std::milli>(end_time - start_time);
}

#ifdef USE_SOCKET

inline void Linkers::Recv(int rank, char* data, int len) const {
  int recv_cnt = 0;
  while (recv_cnt < len) {
    recv_cnt += linkers_[rank]->Recv(data + recv_cnt,
      // len - recv_cnt
      std::min(len - recv_cnt, SocketConfig::kMaxReceiveSize));
  }
}

inline void Linkers::Send(int rank, char* data, int len) const {
  if (len <= 0) {
    return;
  }
  int send_cnt = 0;
  while (send_cnt < len) {
    send_cnt += linkers_[rank]->Send(data + send_cnt, len - send_cnt);
  }
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int send_len,
                              int recv_rank, char* recv_data, int recv_len) {
  auto start_time = std::chrono::high_resolution_clock::now();
  if (send_len < SocketConfig::kSocketBufferSize) {
    // if buffer is enough, send will non-blocking
    Send(send_rank, send_data, send_len);
    Recv(recv_rank, recv_data, recv_len);
  } else {
    // if buffer is not enough, use another thread to send, since send will be blocking
    std::thread send_worker(
      [this, send_rank, send_data, send_len]() {
      Send(send_rank, send_data, send_len);
    });
    Recv(recv_rank, recv_data, recv_len);
    send_worker.join();
  }
  // wait for send complete
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  network_time_ += std::chrono::duration<double, std::milli>(end_time - start_time);
}

#endif  // USE_SOCKET

#ifdef USE_MPI

inline void Linkers::Recv(int rank, char* data, int len) const {
  MPI_Status status;
  int read_cnt = 0;
  while (read_cnt < len) {
    MPI_SAFE_CALL(MPI_Recv(data + read_cnt, len - read_cnt, MPI_BYTE, rank, MPI_ANY_TAG, MPI_COMM_WORLD, &status));
    int cur_cnt;
    MPI_SAFE_CALL(MPI_Get_count(&status, MPI_BYTE, &cur_cnt));
    read_cnt += cur_cnt;
  }
}

inline void Linkers::Send(int rank, char* data, int len) const {
  if (len <= 0) {
    return;
  }
  MPI_Status status;
  MPI_Request send_request;
  MPI_SAFE_CALL(MPI_Isend(data, len, MPI_BYTE, rank, 0, MPI_COMM_WORLD, &send_request));
  MPI_SAFE_CALL(MPI_Wait(&send_request, &status));
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int send_len,
                              int recv_rank, char* recv_data, int recv_len) {
  MPI_Request send_request;
  // send first, non-blocking
  MPI_SAFE_CALL(MPI_Isend(send_data, send_len, MPI_BYTE, send_rank, 0, MPI_COMM_WORLD, &send_request));
  // then receive, blocking
  MPI_Status status;
  int read_cnt = 0;
  while (read_cnt < recv_len) {
    MPI_SAFE_CALL(MPI_Recv(recv_data + read_cnt, recv_len - read_cnt, MPI_BYTE, recv_rank, 0, MPI_COMM_WORLD, &status));
    int cur_cnt;
    MPI_SAFE_CALL(MPI_Get_count(&status, MPI_BYTE, &cur_cnt));
    read_cnt += cur_cnt;
  }
  // wait for send complete
  MPI_SAFE_CALL(MPI_Wait(&send_request, &status));
}

#endif  // USE_MPI
}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_NETWORK_LINKERS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/network/linkers_mpi.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_MPI

#include "linkers.h"

#include <iostream>

namespace LightGBM {

Linkers::Linkers(Config) {
  is_init_ = false;
  int argc = 0;
  char**argv = nullptr;
  int flag = 0;
  MPI_SAFE_CALL(MPI_Initialized(&flag));  // test if MPI has been initialized
  if (!flag) {  // if MPI not started, start it
    MPI_SAFE_CALL(MPI_Init_thread(&argc, &argv, MPI_THREAD_SERIALIZED, &flag));
  }
  MPI_SAFE_CALL(MPI_Comm_size(MPI_COMM_WORLD, &num_machines_));
  MPI_SAFE_CALL(MPI_Comm_rank(MPI_COMM_WORLD, &rank_));
  // wait for all client start up
  MPI_SAFE_CALL(MPI_Barrier(MPI_COMM_WORLD));
  bruck_map_ = BruckMap::Construct(rank_, num_machines_);
  recursive_halving_map_ = RecursiveHalvingMap::Construct(rank_, num_machines_);
  is_init_ = true;
}

Linkers::~Linkers() {
  // Don't call MPI_Finalize() here: If the destructor was called because only this node had an exception, calling MPI_Finalize() will cause all nodes to hang.
  // Instead we will handle finalize/abort for MPI in main().
}

bool Linkers::IsMpiInitialized() {
  int is_mpi_init;
  MPI_SAFE_CALL(MPI_Initialized(&is_mpi_init));
  return is_mpi_init;
}

void Linkers::MpiFinalizeIfIsParallel() {
  if (IsMpiInitialized()) {
    Log::Debug("Finalizing MPI session.");
    MPI_SAFE_CALL(MPI_Finalize());
  }
}

void Linkers::MpiAbortIfIsParallel() {
  try {
    if (IsMpiInitialized()) {
      std::cerr << "Aborting MPI communication." << std::endl << std::flush;
      MPI_SAFE_CALL(MPI_Abort(MPI_COMM_WORLD, -1));;
    }
  }
  catch (...) {
    std::cerr << "Exception was raised before aborting MPI. Aborting process..." << std::endl << std::flush;
    abort();
  }
}

}  // namespace LightGBM
#endif  // USE_MPI


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/network/linkers_socket.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_SOCKET

#include <LightGBM/config.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/text_reader.h>

#include <algorithm>
#include <chrono>
#include <cstring>
#include <memory>
#include <string>
#include <thread>
#include <unordered_map>
#include <unordered_set>
#include <vector>

#include "linkers.h"

namespace LightGBM {

Linkers::Linkers(Config config) {
  is_init_ = false;
  // start up socket
  TcpSocket::Startup();
  network_time_ = std::chrono::duration<double, std::milli>(0);
  num_machines_ = config.num_machines;
  local_listen_port_ = config.local_listen_port;
  socket_timeout_ = config.time_out;
  rank_ = -1;
  // parse clients from file
  ParseMachineList(config.machines, config.machine_list_filename);

  if (rank_ == -1) {
    // get ip list of local machine
    std::unordered_set<std::string> local_ip_list = TcpSocket::GetLocalIpList();
    // get local rank
    for (size_t i = 0; i < client_ips_.size(); ++i) {
      if (local_ip_list.count(client_ips_[i]) > 0 && client_ports_[i] == local_listen_port_) {
        rank_ = static_cast<int>(i);
        break;
      }
    }
  }
  if (rank_ == -1) {
    Log::Fatal("Machine list file doesn't contain the local machine");
  }
  // construct listener
  listener_ = std::unique_ptr<TcpSocket>(new TcpSocket());
  TryBind(local_listen_port_);

  for (int i = 0; i < num_machines_; ++i) {
    linkers_.push_back(nullptr);
  }

  // construct communication topo
  bruck_map_ = BruckMap::Construct(rank_, num_machines_);
  recursive_halving_map_ = RecursiveHalvingMap::Construct(rank_, num_machines_);

  // construct linkers
  Construct();
  // free listener
  listener_->Close();
  is_init_ = true;
}

Linkers::~Linkers() {
  if (is_init_) {
    for (size_t i = 0; i < linkers_.size(); ++i) {
      if (linkers_[i] != nullptr) {
        linkers_[i]->Close();
      }
    }
    TcpSocket::Finalize();
    Log::Info("Finished linking network in %f seconds", network_time_ * 1e-3);
  }
}

void Linkers::ParseMachineList(const std::string& machines, const std::string& filename) {
  std::vector<std::string> lines;
  if (machines.empty()) {
    TextReader<size_t> machine_list_reader(filename.c_str(), false);
    machine_list_reader.ReadAllLines();
    if (machine_list_reader.Lines().empty()) {
      Log::Fatal("Machine list file %s doesn't exist", filename.c_str());
    }
    lines = machine_list_reader.Lines();
  } else {
    lines = Common::Split(machines.c_str(), ',');
  }
  for (auto& line : lines) {
    line = Common::Trim(line);
    if (line.find("rank=") != std::string::npos) {
      std::vector<std::string> str_after_split = Common::Split(line.c_str(), '=');
      Common::Atoi(str_after_split[1].c_str(), &rank_);
      continue;
    }
    std::vector<std::string> str_after_split = Common::Split(line.c_str(), ' ');
    if (str_after_split.size() != 2) {
      str_after_split = Common::Split(line.c_str(), ':');
      if (str_after_split.size() != 2) {
        continue;
      }
    }
    if (client_ips_.size() >= static_cast<size_t>(num_machines_)) {
      Log::Warning("machine_list size is larger than the parameter num_machines, ignoring redundant entries");
      break;
    }
    str_after_split[0] = Common::Trim(str_after_split[0]);
    str_after_split[1] = Common::Trim(str_after_split[1]);
    client_ips_.push_back(str_after_split[0]);
    client_ports_.push_back(atoi(str_after_split[1].c_str()));
  }
  if (client_ips_.empty()) {
    Log::Fatal("Cannot find any ip and port.\n"
               "Please check machine_list_filename or machines parameter");
  }
  if (client_ips_.size() != static_cast<size_t>(num_machines_)) {
    Log::Warning("World size is larger than the machine_list size, change world size to %zu", client_ips_.size());
    num_machines_ = static_cast<int>(client_ips_.size());
  }
}

void Linkers::TryBind(int port) {
  Log::Info("Trying to bind port %d...", port);
  if (listener_->Bind(port)) {
    Log::Info("Binding port %d succeeded", port);
  } else {
    Log::Fatal("Binding port %d failed", port);
  }
}

void Linkers::SetLinker(int rank, const TcpSocket& socket) {
  linkers_[rank].reset(new TcpSocket(socket));
  // set timeout
  linkers_[rank]->SetTimeout(socket_timeout_ * 1000 * 60);
}

void Linkers::ListenThread(int incoming_cnt) {
  Log::Info("Listening...");
  char buffer[100];
  int connected_cnt = 0;
  while (connected_cnt < incoming_cnt) {
    // accept incoming socket
    TcpSocket handler = listener_->Accept();
    if (handler.IsClosed()) {
      continue;
    }
    // receive rank
    int read_cnt = 0;
    int size_of_int = static_cast<int>(sizeof(int));
    while (read_cnt < size_of_int) {
      int cur_read_cnt = handler.Recv(buffer + read_cnt, size_of_int - read_cnt);
      read_cnt += cur_read_cnt;
    }
    int* ptr_in_rank = reinterpret_cast<int*>(buffer);
    int in_rank = *ptr_in_rank;
    if (in_rank < 0 || in_rank >= num_machines_) {
      Log::Fatal("Invalid rank %d found during initialization of linkers. The world size is %d.", in_rank, num_machines_);
    }
    // add new socket
    SetLinker(in_rank, handler);
    ++connected_cnt;
  }
}

void Linkers::Construct() {
  // save ranks that need to connect with
  std::unordered_map<int, int> need_connect;
  for (int i = 0; i < num_machines_; ++i) {
    if (i != rank_) {
      need_connect[i] = 1;
    }
  }
  int incoming_cnt = 0;
  for (auto it = need_connect.begin(); it != need_connect.end(); ++it) {
    int machine_rank = it->first;
    if (machine_rank < rank_) {
      ++incoming_cnt;
    }
  }

  // start listener
  listener_->SetTimeout(socket_timeout_ * 1000 * 60);
  listener_->Listen(incoming_cnt);
  std::thread listen_thread(&Linkers::ListenThread, this, incoming_cnt);
  const int connect_fail_constant_factor = 20;
  const int connect_fail_retries_scale_factor = static_cast<int>(num_machines_ / connect_fail_constant_factor);
  const int connect_fail_retry_cnt = std::max(connect_fail_constant_factor, connect_fail_retries_scale_factor);
  const int connect_fail_retry_first_delay_interval = 200;  // 0.2 s
  const float connect_fail_retry_delay_factor = 1.3f;
  // start connect
  for (auto it = need_connect.begin(); it != need_connect.end(); ++it) {
    int out_rank = it->first;
    // let smaller rank connect to larger rank
    if (out_rank > rank_) {
      int connect_fail_delay_time = connect_fail_retry_first_delay_interval;
      for (int i = 0; i < connect_fail_retry_cnt; ++i) {
        TcpSocket cur_socket;
        if (cur_socket.Connect(client_ips_[out_rank].c_str(), client_ports_[out_rank])) {
          // send local rank
          cur_socket.Send(reinterpret_cast<const char*>(&rank_), sizeof(rank_));
          SetLinker(out_rank, cur_socket);
          break;
        } else {
          Log::Warning("Connecting to rank %d failed, waiting for %d milliseconds", out_rank, connect_fail_delay_time);
          cur_socket.Close();
          std::this_thread::sleep_for(std::chrono::milliseconds(connect_fail_delay_time));
          connect_fail_delay_time = static_cast<int>(connect_fail_delay_time * connect_fail_retry_delay_factor);
        }
      }
    }
  }
  // wait for listener
  listen_thread.join();
  // print connected linkers
  PrintLinkers();
}

bool Linkers::CheckLinker(int rank) {
  if (linkers_[rank] == nullptr || linkers_[rank]->IsClosed()) {
    return false;
  }
  return true;
}

void Linkers::PrintLinkers() {
  for (int i = 0; i < num_machines_; ++i) {
    if (CheckLinker(i)) {
      Log::Info("Connected to rank %d", i);
    }
  }
}

}  // namespace LightGBM

#endif  // USE_SOCKET


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/network/network.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/network.h>

#include <LightGBM/utils/common.h>

#include <algorithm>
#include <cstdlib>
#include <cstring>
#include <memory>
#include <vector>

#include "linkers.h"

namespace LightGBM {

// static member definition
THREAD_LOCAL int Network::num_machines_ = 1;
THREAD_LOCAL int Network::rank_ = 0;
THREAD_LOCAL std::unique_ptr<Linkers> Network::linkers_;
THREAD_LOCAL BruckMap Network::bruck_map_;
THREAD_LOCAL RecursiveHalvingMap Network::recursive_halving_map_;
THREAD_LOCAL std::vector<comm_size_t> Network::block_start_;
THREAD_LOCAL std::vector<comm_size_t>  Network::block_len_;
THREAD_LOCAL comm_size_t Network::buffer_size_ = 0;
THREAD_LOCAL std::vector<char> Network::buffer_;
THREAD_LOCAL ReduceScatterFunction Network::reduce_scatter_ext_fun_ = nullptr;
THREAD_LOCAL AllgatherFunction Network::allgather_ext_fun_ = nullptr;


void Network::Init(Config config) {
  if (config.num_machines > 1) {
    linkers_.reset(new Linkers(config));
    rank_ = linkers_->rank();
    num_machines_ = linkers_->num_machines();
    bruck_map_ = linkers_->bruck_map();
    recursive_halving_map_ = linkers_->recursive_halving_map();
    block_start_ = std::vector<comm_size_t>(num_machines_);
    block_len_ = std::vector<comm_size_t>(num_machines_);
    buffer_size_ = 1024 * 1024;
    buffer_.resize(buffer_size_);
    Log::Info("Local rank: %d, total number of machines: %d", rank_, num_machines_);
  }
}

void Network::Init(int num_machines, int rank,
                   ReduceScatterFunction reduce_scatter_ext_fun, AllgatherFunction allgather_ext_fun) {
  if (num_machines > 1) {
    rank_ = rank;
    num_machines_ = num_machines;
    block_start_ = std::vector<comm_size_t>(num_machines_);
    block_len_ = std::vector<comm_size_t>(num_machines_);
    buffer_size_ = 1024 * 1024;
    buffer_.resize(buffer_size_);
    reduce_scatter_ext_fun_ = reduce_scatter_ext_fun;
    allgather_ext_fun_ = allgather_ext_fun;
    Log::Info("Local rank: %d, total number of machines: %d", rank_, num_machines_);
  }
}

void Network::Dispose() {
  num_machines_ = 1;
  rank_ = 0;
  linkers_.reset(new Linkers());
  reduce_scatter_ext_fun_ = nullptr;
  allgather_ext_fun_ = nullptr;
}

void Network::Allreduce(char* input, comm_size_t input_size, int type_size, char* output, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  comm_size_t count = input_size / type_size;
  // if small package or small count , do it by all gather.(reduce the communication times.)
  if (count < num_machines_ || input_size < 4096) {
    AllreduceByAllGather(input, input_size, type_size, output, reducer);
    return;
  }
  // assign the blocks to every rank.
  comm_size_t step = (count + num_machines_ - 1) / num_machines_;
  if (step < 1) {
    step = 1;
  }
  block_start_[0] = 0;
  for (int i = 0; i < num_machines_ - 1; ++i) {
    block_len_[i] = std::min<comm_size_t>(step * type_size, input_size - block_start_[i]);
    block_start_[i + 1] = block_start_[i] + block_len_[i];
  }
  block_len_[num_machines_ - 1] = input_size - block_start_[num_machines_ - 1];
  // do reduce scatter
  ReduceScatter(input, input_size, type_size, block_start_.data(), block_len_.data(), output, input_size, reducer);
  // do all gather
  Allgather(output, block_start_.data(), block_len_.data(), output, input_size);
}

void Network::AllreduceByAllGather(char* input, comm_size_t input_size, int type_size, char* output, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  // assign blocks
  comm_size_t all_size = input_size * num_machines_;
  block_start_[0] = 0;
  block_len_[0] = input_size;
  for (int i = 1; i < num_machines_; ++i) {
    block_start_[i] = block_start_[i - 1] + block_len_[i - 1];
    block_len_[i] = input_size;
  }
  // need use buffer here, since size of "output" is smaller than size after all gather
  if (input_size*num_machines_ > buffer_size_) {
    buffer_size_ = input_size*num_machines_;
    buffer_.resize(buffer_size_);
  }

  Allgather(input, block_start_.data(), block_len_.data(), buffer_.data(), all_size);
  for (int i = 1; i < num_machines_; ++i) {
    reducer(buffer_.data() + block_start_[i], buffer_.data() + block_start_[0], type_size, input_size);
  }
  // copy back
  std::memcpy(output, buffer_.data(), input_size);
}

void Network::Allgather(char* input, comm_size_t send_size, char* output) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
    return;
  }
  // assign blocks
  block_start_[0] = 0;
  block_len_[0] = send_size;
  for (int i = 1; i < num_machines_; ++i) {
    block_start_[i] = block_start_[i - 1] + block_len_[i - 1];
    block_len_[i] = send_size;
  }
  // start all gather
  Allgather(input, block_start_.data(), block_len_.data(), output, send_size * num_machines_);
}

void Network::Allgather(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  if (allgather_ext_fun_ != nullptr) {
    return allgather_ext_fun_(input, block_len[rank_], block_start, block_len, num_machines_, output, all_size);
  }
  const comm_size_t kRingThreshold = 10 * 1024 * 1024;  // 10MB
  const int kRingNodeThreshold = 64;
  if (all_size > kRingThreshold && num_machines_ < kRingNodeThreshold) {
    // when num_machines is small and data is large
    AllgatherRing(input, block_start, block_len, output, all_size);
  } else if (recursive_halving_map_.is_power_of_2) {
    AllgatherRecursiveDoubling(input, block_start, block_len, output, all_size);
  } else {
    AllgatherBruck(input, block_start, block_len, output, all_size);
  }
}

void Network::AllgatherBruck(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size) {
  comm_size_t write_pos = 0;
  // use output as receive buffer
  std::memcpy(output, input, block_len[rank_]);
  write_pos += block_len[rank_];
  int accumulated_block = 1;
  for (int i = 0; i < bruck_map_.k; ++i) {
    // get current local block size
    int cur_block_size = std::min(1 << i, num_machines_ - accumulated_block);
    // get out rank
    int out_rank = bruck_map_.out_ranks[i];
    // get in rank
    int in_rank = bruck_map_.in_ranks[i];
    // get send information
    comm_size_t need_send_len = 0;
    // get recv information
    comm_size_t need_recv_len = 0;
    for (int j = 0; j < cur_block_size; ++j) {
      need_send_len += block_len[(rank_ + j) % num_machines_];
      need_recv_len += block_len[(rank_ + accumulated_block + j) % num_machines_];
    }
    // send and recv at same time
    linkers_->SendRecv(out_rank, output, need_send_len, in_rank, output + write_pos, need_recv_len);
    write_pos += need_recv_len;
    accumulated_block += cur_block_size;
  }
  // rotate in-place
  std::reverse<char*>(output, output + all_size);
  std::reverse<char*>(output, output + block_start[rank_]);
  std::reverse<char*>(output + block_start[rank_], output + all_size);
}

void Network::AllgatherRecursiveDoubling(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t) {
  // use output as receive buffer
  std::memcpy(output + block_start[rank_], input, block_len[rank_]);
  for (int i = 0; i < bruck_map_.k; ++i) {
    // get current local block size
    int cur_step = 1 << i;
    const int vgroup = rank_ / cur_step;
    const int vrank = vgroup * cur_step;
    int target = rank_ + cur_step;
    int target_vrank = (vgroup + 1) * cur_step;
    if (vgroup & 1) {
      target = rank_ - cur_step;
      target_vrank = (vgroup - 1) * cur_step;
    }
    // get send information
    comm_size_t need_send_len = 0;
    // get recv information
    comm_size_t need_recv_len = 0;
    for (int j = 0; j < cur_step; ++j) {
      need_send_len += block_len[(vrank + j)];
      need_recv_len += block_len[(target_vrank + j)];
    }
    // send and recv at same time
    linkers_->SendRecv(target, output + block_start[vrank], need_send_len,
                       target, output + block_start[target_vrank], need_recv_len);
  }
}

void Network::AllgatherRing(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t) {
  // use output as receive buffer
  std::memcpy(output + block_start[rank_], input, block_len[rank_]);
  int out_rank = (rank_ + 1) % num_machines_;
  int in_rank = (rank_ - 1 + num_machines_) % num_machines_;
  int out_block = rank_;
  int in_block = in_rank;
  for (int i = 1; i < num_machines_; ++i) {
    // send and recv at same time
    linkers_->SendRecv(out_rank, output + block_start[out_block], block_len[out_block],
                       in_rank, output + block_start[in_block], block_len[in_block]);
    out_block = (out_block - 1 + num_machines_) % num_machines_;
    in_block = (in_block - 1 + num_machines_) % num_machines_;
  }
}

void Network::ReduceScatter(char* input, comm_size_t input_size, int type_size,
                            const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                            comm_size_t output_size, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  if (reduce_scatter_ext_fun_ != nullptr) {
    return reduce_scatter_ext_fun_(input, input_size, type_size, block_start, block_len, num_machines_, output, output_size, reducer);
  }
  const comm_size_t kRingThreshold = 10 * 1024 * 1024;  // 10MB
  if (recursive_halving_map_.is_power_of_2 || input_size < kRingThreshold) {
    ReduceScatterRecursiveHalving(input, input_size, type_size, block_start, block_len, output, output_size, reducer);
  } else {
    ReduceScatterRing(input, input_size, type_size, block_start, block_len, output, output_size, reducer);
  }
}

void Network::ReduceScatterRecursiveHalving(char* input, comm_size_t input_size, int type_size,
                                            const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                                            comm_size_t, const ReduceFunction& reducer) {
  if (!recursive_halving_map_.is_power_of_2) {
    if (recursive_halving_map_.type == RecursiveHalvingNodeType::Other) {
      // send local data to neighbor first
      linkers_->Send(recursive_halving_map_.neighbor, input, input_size);
    } else if (recursive_halving_map_.type == RecursiveHalvingNodeType::GroupLeader) {
      // receive neighbor data first
      int need_recv_cnt = input_size;
      linkers_->Recv(recursive_halving_map_.neighbor, output, need_recv_cnt);
      // reduce
      reducer(output, input, type_size, input_size);
    }
  }
  if (recursive_halving_map_.type != RecursiveHalvingNodeType::Other) {
    for (int i = 0; i < recursive_halving_map_.k; ++i) {
      // get target
      int target = recursive_halving_map_.ranks[i];
      comm_size_t send_block_start = recursive_halving_map_.send_block_start[i];
      comm_size_t recv_block_start = recursive_halving_map_.recv_block_start[i];
      // get send information
      comm_size_t send_size = 0;
      for (int j = 0; j < recursive_halving_map_.send_block_len[i]; ++j) {
        send_size += block_len[send_block_start + j];
      }
      // get recv information
      comm_size_t need_recv_cnt = 0;
      for (int j = 0; j < recursive_halving_map_.recv_block_len[i]; ++j) {
        need_recv_cnt += block_len[recv_block_start + j];
      }
      // send and recv at same time
      linkers_->SendRecv(target, input + block_start[send_block_start], send_size, target, output, need_recv_cnt);
      // reduce
      reducer(output, input + block_start[recv_block_start], type_size, need_recv_cnt);
    }
  }
  if (!recursive_halving_map_.is_power_of_2) {
    if (recursive_halving_map_.type == RecursiveHalvingNodeType::GroupLeader) {
      // send result to neighbor
      linkers_->Send(recursive_halving_map_.neighbor,
                     input + block_start[recursive_halving_map_.neighbor],
                     block_len[recursive_halving_map_.neighbor]);
    } else if (recursive_halving_map_.type == RecursiveHalvingNodeType::Other) {
      // receive result from neighbor
      int need_recv_cnt = block_len[rank_];
      linkers_->Recv(recursive_halving_map_.neighbor, output, need_recv_cnt);
      return;
    }
  }
  // copy result
  std::memcpy(output, input + block_start[rank_], block_len[rank_]);
}

void Network::ReduceScatterRing(char* input, comm_size_t, int type_size,
                                const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                                comm_size_t, const ReduceFunction& reducer) {
  const int out_rank = (rank_ + 1) % num_machines_;
  const int in_rank = (rank_ - 1 + num_machines_) % num_machines_;
  int out_block = in_rank;
  int in_block = (in_rank - 1 + num_machines_) % num_machines_;
  for (int i = 1; i < num_machines_; ++i) {
    linkers_->SendRecv(out_rank, input + block_start[out_block], block_len[out_block],
                       in_rank, output, block_len[in_block]);
    reducer(output, input + block_start[in_block], type_size, block_len[in_block]);
    out_block = (out_block - 1 + num_machines_) % num_machines_;
    in_block = (in_block - 1 + num_machines_) % num_machines_;
  }
  std::memcpy(output, input + block_start[rank_], block_len[rank_]);
}

int Network::rank() {
  return rank_;
}

int Network::num_machines() {
  return num_machines_;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/network/socket_wrapper.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_
#define LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_
#ifdef USE_SOCKET

#include <LightGBM/utils/log.h>

#include <string>
#include <cerrno>
#include <cstdlib>
#include <unordered_set>

#if defined(_WIN32)

#ifdef _MSC_VER
#define NOMINMAX
#endif

#include <winsock2.h>
#include <ws2tcpip.h>
#include <iphlpapi.h>

#else

#include <arpa/inet.h>
#include <fcntl.h>
#include <netdb.h>
#include <netinet/in.h>
#include <netinet/tcp.h>
#include <sys/ioctl.h>
#include <sys/socket.h>
#include <sys/types.h>
#include <unistd.h>

#include <ifaddrs.h>
#include <sys/time.h>

#endif  // defined(_WIN32)

#ifdef _MSC_VER
#pragma comment(lib, "Ws2_32.lib")
#pragma comment(lib, "IPHLPAPI.lib")
#endif

namespace LightGBM {

#ifndef _WIN32

typedef int SOCKET;
const int INVALID_SOCKET = -1;
#define SOCKET_ERROR -1

#endif

#ifdef _WIN32

#define MALLOC(x) HeapAlloc(GetProcessHeap(), 0, (x))
#define FREE(x) HeapFree(GetProcessHeap(), 0, (x))

// existence of inet_pton is checked in CMakeLists.txt and configure.win, then stored in WIN_HAS_INET_PTON
#ifndef WIN_HAS_INET_PTON
inline int inet_pton(int af, const char *src, void *dst) {
  struct sockaddr_storage ss;
  int size = sizeof(ss);
  char src_copy[INET6_ADDRSTRLEN + 1];

  ZeroMemory(&ss, sizeof(ss));
  /* stupid non-const API */
  strncpy(src_copy, src, INET6_ADDRSTRLEN + 1);
  src_copy[INET6_ADDRSTRLEN] = 0;

  if (WSAStringToAddress(src_copy, af, NULL, (struct sockaddr *)&ss, &size) == 0) {
    switch (af) {
    case AF_INET:
      *(struct in_addr *)dst = ((struct sockaddr_in *)&ss)->sin_addr;
      return 1;
    case AF_INET6:
      *(struct in6_addr *)dst = ((struct sockaddr_in6 *)&ss)->sin6_addr;
      return 1;
    }
  }
  return 0;
}
#endif
#endif

namespace SocketConfig {
const int kSocketBufferSize = 100 * 1000;
const int kMaxReceiveSize = 100 * 1000;
const int kNoDelay = 1;
}

class TcpSocket {
 public:
  TcpSocket() {
    sockfd_ = socket(AF_INET, SOCK_STREAM, IPPROTO_TCP);
    if (sockfd_ == INVALID_SOCKET) {
      Log::Fatal("Socket construction error");
      return;
    }
    ConfigSocket();
  }

  explicit TcpSocket(SOCKET socket) {
    sockfd_ = socket;
    if (sockfd_ == INVALID_SOCKET) {
      Log::Fatal("Passed socket error");
      return;
    }
    ConfigSocket();
  }

  TcpSocket(const TcpSocket &object) {
    sockfd_ = object.sockfd_;
    ConfigSocket();
  }
  ~TcpSocket() {
  }
  inline void SetTimeout(int timeout_ms) {
#if defined(_WIN32)
    DWORD timeout = static_cast<DWORD>(timeout_ms);
    setsockopt(sockfd_, SOL_SOCKET, SO_RCVTIMEO, reinterpret_cast<const char*>(&timeout), sizeof(timeout));
#else
    struct timeval tv;
    tv.tv_sec = timeout_ms / 1000;
    tv.tv_usec = (timeout_ms % 1000) * 1000;
    setsockopt(sockfd_, SOL_SOCKET, SO_RCVTIMEO, &tv, sizeof(tv));
#endif
  }
  inline void ConfigSocket() {
    if (sockfd_ == INVALID_SOCKET) {
      return;
    }

    if (setsockopt(sockfd_, SOL_SOCKET, SO_RCVBUF, reinterpret_cast<const char*>(&SocketConfig::kSocketBufferSize), sizeof(SocketConfig::kSocketBufferSize)) != 0) {
      Log::Warning("Set SO_RCVBUF failed, please increase your net.core.rmem_max to 100k at least");
    }

    if (setsockopt(sockfd_, SOL_SOCKET, SO_SNDBUF, reinterpret_cast<const char*>(&SocketConfig::kSocketBufferSize), sizeof(SocketConfig::kSocketBufferSize)) != 0) {
      Log::Warning("Set SO_SNDBUF failed, please increase your net.core.wmem_max to 100k at least");
    }
    if (setsockopt(sockfd_, IPPROTO_TCP, TCP_NODELAY, reinterpret_cast<const char*>(&SocketConfig::kNoDelay), sizeof(SocketConfig::kNoDelay)) != 0) {
      Log::Warning("Set TCP_NODELAY failed");
    }
  }

  inline static void Startup() {
#if defined(_WIN32)
    WSADATA wsa_data;
    if (WSAStartup(MAKEWORD(2, 2), &wsa_data) == -1) {
      Log::Fatal("Socket error: WSAStartup error");
    }
    if (LOBYTE(wsa_data.wVersion) != 2 || HIBYTE(wsa_data.wVersion) != 2) {
      WSACleanup();
      Log::Fatal("Socket error: Winsock.dll version error");
    }
#else
#endif
  }
  inline static void Finalize() {
#if defined(_WIN32)
    WSACleanup();
#endif
  }

  inline static int GetLastError() {
#if defined(_WIN32)
    return WSAGetLastError();
#else
    return errno;
#endif
  }



#if defined(_WIN32)
  inline static std::unordered_set<std::string> GetLocalIpList() {
    std::unordered_set<std::string> ip_list;
    char buffer[512];
    // get hostName
    if (gethostname(buffer, sizeof(buffer)) == SOCKET_ERROR) {
      Log::Fatal("Error code %d, when getting local host name", WSAGetLastError());
    }
    // push local ip
    PIP_ADAPTER_INFO pAdapterInfo;
    PIP_ADAPTER_INFO pAdapter = NULL;
    DWORD dwRetVal = 0;
    ULONG ulOutBufLen = sizeof(IP_ADAPTER_INFO);
    pAdapterInfo = reinterpret_cast<IP_ADAPTER_INFO *>(MALLOC(sizeof(IP_ADAPTER_INFO)));
    if (pAdapterInfo == NULL) {
      Log::Fatal("GetAdaptersinfo error: allocating memory");
    }
    // Make an initial call to GetAdaptersInfo to get
    // the necessary size into the ulOutBufLen variable
    if (GetAdaptersInfo(pAdapterInfo, &ulOutBufLen) == ERROR_BUFFER_OVERFLOW) {
      FREE(pAdapterInfo);
      pAdapterInfo = reinterpret_cast<IP_ADAPTER_INFO *>(MALLOC(ulOutBufLen));
      if (pAdapterInfo == NULL) {
        Log::Fatal("GetAdaptersinfo error: allocating memory");
      }
    }
    if ((dwRetVal = GetAdaptersInfo(pAdapterInfo, &ulOutBufLen)) == NO_ERROR) {
      pAdapter = pAdapterInfo;
      while (pAdapter) {
        ip_list.insert(pAdapter->IpAddressList.IpAddress.String);
        pAdapter = pAdapter->Next;
      }
    } else {
      Log::Fatal("GetAdaptersinfo error: code %d", dwRetVal);
    }
    if (pAdapterInfo)
      FREE(pAdapterInfo);
    return ip_list;
  }
#else
  inline static std::unordered_set<std::string> GetLocalIpList() {
    std::unordered_set<std::string> ip_list;
    struct ifaddrs * ifAddrStruct = NULL;
    struct ifaddrs * ifa = NULL;
    void * tmpAddrPtr = NULL;

    getifaddrs(&ifAddrStruct);

    for (ifa = ifAddrStruct; ifa != NULL; ifa = ifa->ifa_next) {
      if (!ifa->ifa_addr) {
        continue;
      }
      if (ifa->ifa_addr->sa_family == AF_INET) {
        // NOLINTNEXTLINE
        tmpAddrPtr = &((struct sockaddr_in *)ifa->ifa_addr)->sin_addr;
        char addressBuffer[INET_ADDRSTRLEN];
        inet_ntop(AF_INET, tmpAddrPtr, addressBuffer, INET_ADDRSTRLEN);
        ip_list.insert(std::string(addressBuffer));
      }
    }
    if (ifAddrStruct != NULL) freeifaddrs(ifAddrStruct);
    return ip_list;
  }
#endif
  inline static sockaddr_in GetAddress(const char* url, int port) {
    sockaddr_in addr = sockaddr_in();
    std::memset(&addr, 0, sizeof(sockaddr_in));
    inet_pton(AF_INET, url, &addr.sin_addr);
    addr.sin_family = AF_INET;
    addr.sin_port = htons(static_cast<u_short>(port));
    return addr;
  }

  inline bool Bind(int port) {
    sockaddr_in local_addr = GetAddress("0.0.0.0", port);
    if (bind(sockfd_, reinterpret_cast<const sockaddr*>(&local_addr), sizeof(sockaddr_in)) == 0) {
      return true;
    }
    return false;
  }

  inline bool Connect(const char *url, int port) {
    sockaddr_in server_addr = GetAddress(url, port);
    if (connect(sockfd_, reinterpret_cast<const sockaddr*>(&server_addr), sizeof(sockaddr_in)) == 0) {
      return true;
    }
    return false;
  }

  inline void Listen(int backlog = 128) {
    listen(sockfd_, backlog);
  }

  inline TcpSocket Accept() {
    SOCKET newfd = accept(sockfd_, NULL, NULL);
    if (newfd == INVALID_SOCKET) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket accept error (code: %d)", err_code);
#else
      Log::Fatal("Socket accept error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return TcpSocket(newfd);
  }

  inline int Send(const char *buf_, int len, int flag = 0) {
    int cur_cnt = send(sockfd_, buf_, len, flag);
    if (cur_cnt == SOCKET_ERROR) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket send error (code: %d)", err_code);
#else
      Log::Fatal("Socket send error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return cur_cnt;
  }

  inline int Recv(char *buf_, int len, int flags = 0) {
    int cur_cnt = recv(sockfd_, buf_ , len , flags);
    if (cur_cnt == SOCKET_ERROR) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket recv error (code: %d)", err_code);
#else
      Log::Fatal("Socket recv error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return cur_cnt;
  }

  inline bool IsClosed() {
    return sockfd_ == INVALID_SOCKET;
  }

  inline void Close() {
    if (!IsClosed()) {
#if defined(_WIN32)
      closesocket(sockfd_);
#else
      close(sockfd_);
#endif
      sockfd_ = INVALID_SOCKET;
    }
  }

 private:
  SOCKET sockfd_;
};

}  // namespace LightGBM
#endif  // USE_SOCKET
#endif   // LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/binary_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief Objective function for binary classification
*/
class BinaryLogloss: public ObjectiveFunction {
 public:
  explicit BinaryLogloss(const Config& config,
                         std::function<bool(label_t)> is_pos = nullptr)
      : deterministic_(config.deterministic) {
    sigmoid_ = static_cast<double>(config.sigmoid);
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
    is_unbalance_ = config.is_unbalance;
    scale_pos_weight_ = static_cast<double>(config.scale_pos_weight);
    if (is_unbalance_ && std::fabs(scale_pos_weight_ - 1.0f) > 1e-6) {
      Log::Fatal("Cannot set is_unbalance and scale_pos_weight at the same time");
    }
    is_pos_ = is_pos;
    if (is_pos_ == nullptr) {
      is_pos_ = [](label_t label) { return label > 0; };
    }
  }

  explicit BinaryLogloss(const std::vector<std::string>& strs)
      : deterministic_(false) {
    sigmoid_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("sigmoid")) {
          Common::Atof(tokens[1].c_str(), &sigmoid_);
        }
      }
    }
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
  }

  ~BinaryLogloss() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();
    data_size_t cnt_positive = 0;
    data_size_t cnt_negative = 0;
    // count for positive and negative samples
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:cnt_positive, cnt_negative)
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (is_pos_(label_[i])) {
        ++cnt_positive;
      } else {
        ++cnt_negative;
      }
    }
    num_pos_data_ = cnt_positive;
    if (Network::num_machines() > 1) {
      cnt_positive = Network::GlobalSyncUpBySum(cnt_positive);
      cnt_negative = Network::GlobalSyncUpBySum(cnt_negative);
    }
    need_train_ = true;
    if (cnt_negative == 0 || cnt_positive == 0) {
      Log::Warning("Contains only one class");
      // not need to boost.
      need_train_ = false;
    }
    Log::Info("Number of positive: %d, number of negative: %d", cnt_positive, cnt_negative);
    // use -1 for negative class, and 1 for positive class
    label_val_[0] = -1;
    label_val_[1] = 1;
    // weight for label
    label_weights_[0] = 1.0f;
    label_weights_[1] = 1.0f;
    // if using unbalance, change the labels weight
    if (is_unbalance_ && cnt_positive > 0 && cnt_negative > 0) {
      if (cnt_positive > cnt_negative) {
        label_weights_[1] = 1.0f;
        label_weights_[0] = static_cast<double>(cnt_positive) / cnt_negative;
      } else {
        label_weights_[1] = static_cast<double>(cnt_negative) / cnt_positive;
        label_weights_[0] = 1.0f;
      }
    }
    label_weights_[1] *= scale_pos_weight_;
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (!need_train_) {
      return;
    }
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        // get label and label weights
        const int is_pos = is_pos_(label_[i]);
        const int label = label_val_[is_pos];
        const double label_weight = label_weights_[is_pos];
        // calculate gradients and hessians
        const double response = -label * sigmoid_ / (1.0f + std::exp(label * sigmoid_ * score[i]));
        const double abs_response = fabs(response);
        gradients[i] = static_cast<score_t>(response * label_weight);
        hessians[i] = static_cast<score_t>(abs_response * (sigmoid_ - abs_response) * label_weight);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        // get label and label weights
        const int is_pos = is_pos_(label_[i]);
        const int label = label_val_[is_pos];
        const double label_weight = label_weights_[is_pos];
        // calculate gradients and hessians
        const double response = -label * sigmoid_ / (1.0f + std::exp(label * sigmoid_ * score[i]));
        const double abs_response = fabs(response);
        gradients[i] = static_cast<score_t>(response * label_weight * weights_[i]);
        hessians[i] = static_cast<score_t>(abs_response * (sigmoid_ - abs_response) * label_weight * weights_[i]);
      }
    }
  }

  // implement custom average to boost from (if enabled among options)
  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += is_pos_(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += is_pos_(label_[i]);
      }
    }
    if (Network::num_machines() > 1) {
      suml = Network::GlobalSyncUpBySum(suml);
      sumw = Network::GlobalSyncUpBySum(sumw);
    }
    double pavg = suml / sumw;
    pavg = std::min(pavg, 1.0 - kEpsilon);
    pavg = std::max<double>(pavg, kEpsilon);
    double initscore = std::log(pavg / (1.0f - pavg)) / sigmoid_;
    Log::Info("[%s:%s]: pavg=%f -> initscore=%f", GetName(), __func__, pavg, initscore);
    return initscore;
  }

  bool ClassNeedTrain(int /*class_id*/) const override {
    return need_train_;
  }

  const char* GetName() const override {
    return "binary";
  }

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = 1.0f / (1.0f + std::exp(-sigmoid_ * input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "sigmoid:" << sigmoid_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  bool NeedAccuratePrediction() const override { return false; }

  data_size_t NumPositiveData() const override { return num_pos_data_; }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of positive samples */
  data_size_t num_pos_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief True if using unbalance training */
  bool is_unbalance_;
  /*! \brief Sigmoid parameter */
  double sigmoid_;
  /*! \brief Values for positive and negative labels */
  int label_val_[2];
  /*! \brief Weights for positive and negative labels */
  double label_weights_[2];
  /*! \brief Weights for data */
  const label_t* weights_;
  double scale_pos_weight_;
  std::function<bool(label_t)> is_pos_;
  bool need_train_;
  const bool deterministic_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_binary_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDABinaryLogloss::CUDABinaryLogloss(const Config& config):
CUDAObjectiveInterface<BinaryLogloss>(config), ova_class_id_(-1) {
  cuda_label_ = nullptr;
  cuda_weights_ = nullptr;
}

CUDABinaryLogloss::CUDABinaryLogloss(const Config& config, const int ova_class_id):
CUDAObjectiveInterface<BinaryLogloss>(config), ova_class_id_(ova_class_id) {
  is_pos_ = [ova_class_id](label_t label) { return static_cast<int>(label) == ova_class_id; };
}

CUDABinaryLogloss::CUDABinaryLogloss(const std::vector<std::string>& strs): CUDAObjectiveInterface<BinaryLogloss>(strs) {}

CUDABinaryLogloss::~CUDABinaryLogloss() {}

void CUDABinaryLogloss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<BinaryLogloss>::Init(metadata, num_data);
  if (ova_class_id_ == -1) {
    cuda_label_ = metadata.cuda_metadata()->cuda_label();
    cuda_ova_label_.Clear();
  } else {
    cuda_ova_label_.Resize(static_cast<size_t>(num_data));
    CopyFromHostToCUDADevice<label_t>(cuda_ova_label_.RawData(), metadata.cuda_metadata()->cuda_label(), static_cast<size_t>(num_data), __FILE__, __LINE__);
    LaunchResetOVACUDALabelKernel();
    cuda_label_ = cuda_ova_label_.RawData();
  }
  cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  cuda_boost_from_score_.Resize(1);
  SetCUDAMemory<double>(cuda_boost_from_score_.RawData(), 0, 1, __FILE__, __LINE__);
  cuda_sum_weights_.Resize(1);
  SetCUDAMemory<double>(cuda_sum_weights_.RawData(), 0, 1, __FILE__, __LINE__);
  if (label_weights_[0] != 1.0f || label_weights_[1] != 1.0f) {
    cuda_label_weights_.Resize(2);
    CopyFromHostToCUDADevice<double>(cuda_label_weights_.RawData(), label_weights_, 2, __FILE__, __LINE__);
  } else {
    cuda_label_weights_.Clear();
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_binary_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_binary_objective.hpp"

#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <bool USE_WEIGHT>
__global__ void BoostFromScoreKernel_1_BinaryLogloss(const label_t* cuda_labels, const data_size_t num_data, double* out_cuda_sum_labels,
                                                     double* out_cuda_sum_weights, const label_t* cuda_weights) {
  __shared__ double shared_buffer[WARPSIZE];
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double label_value = 0.0;
  double weight_value = 0.0;
  if (index < num_data) {
    if (USE_WEIGHT) {
      const label_t cuda_label = cuda_labels[index];
      const double sample_weight = cuda_weights[index];
      const label_t label = cuda_label > 0 ? 1 : 0;
      label_value = label * sample_weight;
      weight_value = sample_weight;
    } else {
      const label_t cuda_label = cuda_labels[index];
      label_value = cuda_label > 0 ? 1 : 0;
    }
  }
  for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
    label_value += __shfl_down_sync(mask, label_value, offset);
  }
  if (warpLane == 0) {
    shared_buffer[warpID] = label_value;
  }
  __syncthreads();
  if (warpID == 0) {
    label_value = (warpLane < num_warp ? shared_buffer[warpLane] : 0);
    for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
      label_value += __shfl_down_sync(mask, label_value, offset);
    }
  }
  __syncthreads();
  if (USE_WEIGHT) {
    for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
      weight_value += __shfl_down_sync(mask, weight_value, offset);
    }
    if (warpLane == 0) {
      shared_buffer[warpID] = weight_value;
    }
    __syncthreads();
    if (warpID == 0) {
      weight_value = (warpLane < num_warp ? shared_buffer[warpLane] : 0);
      for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
        weight_value += __shfl_down_sync(mask, weight_value, offset);
      }
    }
    __syncthreads();
  }
  if (threadIdx.x == 0) {
    atomicAdd_system(out_cuda_sum_labels, label_value);
    if (USE_WEIGHT) {
      atomicAdd_system(out_cuda_sum_weights, weight_value);
    }
  }
}

template <bool USE_WEIGHT>
__global__ void BoostFromScoreKernel_2_BinaryLogloss(double* out_cuda_sum_labels, double* out_cuda_sum_weights,
                                                     const data_size_t num_data, const double sigmoid) {
  const double suml = *out_cuda_sum_labels;
  const double sumw = USE_WEIGHT ? *out_cuda_sum_weights : static_cast<double>(num_data);
  double pavg = suml / sumw;
  pavg = min(pavg, 1.0 - kEpsilon);
  pavg = max(pavg, kEpsilon);
  const double init_score = log(pavg / (1.0f - pavg)) / sigmoid;
  *out_cuda_sum_weights = pavg;
  *out_cuda_sum_labels = init_score;
}

double CUDABinaryLogloss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  const int num_blocks = (num_data_ + CALC_INIT_SCORE_BLOCK_SIZE_BINARY - 1) / CALC_INIT_SCORE_BLOCK_SIZE_BINARY;
  SetCUDAMemory<double>(cuda_boost_from_score_.RawData(), 0, 1, __FILE__, __LINE__);
  if (cuda_weights_ == nullptr) {
    BoostFromScoreKernel_1_BinaryLogloss<false><<<num_blocks, CALC_INIT_SCORE_BLOCK_SIZE_BINARY>>>
      (cuda_label_, num_data_, cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), cuda_weights_);
  } else {
    BoostFromScoreKernel_1_BinaryLogloss<true><<<num_blocks, CALC_INIT_SCORE_BLOCK_SIZE_BINARY>>>
      (cuda_label_, num_data_, cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), cuda_weights_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (cuda_weights_ == nullptr) {
    if (nccl_communicator_ == nullptr) {
      BoostFromScoreKernel_2_BinaryLogloss<false><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    } else {
      NCCLAllReduce<double>(cuda_boost_from_score_.RawData(), cuda_boost_from_score_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      const data_size_t global_num_data = NCCLAllReduce<data_size_t>(num_data_, ncclInt32, ncclSum, nccl_communicator_);
      BoostFromScoreKernel_2_BinaryLogloss<false><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), global_num_data, sigmoid_);
    }
  } else {
    if (nccl_communicator_ == nullptr) {
      BoostFromScoreKernel_2_BinaryLogloss<true><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    } else {
      NCCLAllReduce<double>(cuda_boost_from_score_.RawData(), cuda_boost_from_score_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      NCCLAllReduce<double>(cuda_sum_weights_.RawData(), cuda_sum_weights_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      BoostFromScoreKernel_2_BinaryLogloss<true><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    }
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  double boost_from_score = 0.0f;
  CopyFromCUDADeviceToHost<double>(&boost_from_score, cuda_boost_from_score_.RawData(), 1, __FILE__, __LINE__);
  double pavg = 0.0f;
  CopyFromCUDADeviceToHost<double>(&pavg, cuda_sum_weights_.RawData(), 1, __FILE__, __LINE__);
  // for some test cases in test_utilities.py which check the log output
  Log::Info("[%s:%s]: pavg=%f -> initscore=%f",  GetName(), "BoostFromScore", pavg, boost_from_score);
  return boost_from_score;
}

template <bool USE_LABEL_WEIGHT, bool USE_WEIGHT>
__global__ void GetGradientsKernel_BinaryLogloss(const double* cuda_scores, const label_t* cuda_labels,
  const double* cuda_label_weights, const label_t* cuda_weights,
  const double sigmoid, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    const label_t cuda_label = static_cast<int>(cuda_labels[data_index]);
    const int label = cuda_label > 0 ? 1 : -1;
    const double response = -label * sigmoid / (1.0f + exp(label * sigmoid * cuda_scores[data_index]));
    const double abs_response = fabs(response);
    if (!USE_WEIGHT) {
      if (USE_LABEL_WEIGHT) {
        const double label_weight = cuda_label_weights[label];
        cuda_out_gradients[data_index] = static_cast<score_t>(response * label_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * label_weight);
      } else {
        cuda_out_gradients[data_index] = static_cast<score_t>(response);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response));
      }
    } else {
      const double sample_weight = cuda_weights[data_index];
      if (USE_LABEL_WEIGHT) {
        const double label_weight = cuda_label_weights[label];
        cuda_out_gradients[data_index] = static_cast<score_t>(response * label_weight * sample_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * label_weight * sample_weight);
      } else {
        cuda_out_gradients[data_index] = static_cast<score_t>(response * sample_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * sample_weight);
      }
    }
  }
}

#define GetGradientsKernel_BinaryLogloss_ARGS \
  scores, \
  cuda_label_, \
  cuda_label_weights_.RawData(), \
  cuda_weights_, \
  sigmoid_, \
  num_data_, \
  gradients, \
  hessians

void CUDABinaryLogloss::LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  if (cuda_label_weights_.Size() == 0) {
    if (cuda_weights_ == nullptr) {
      GetGradientsKernel_BinaryLogloss<false, false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    } else {
      GetGradientsKernel_BinaryLogloss<false, true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    }
  } else {
    if (cuda_weights_ == nullptr) {
      GetGradientsKernel_BinaryLogloss<true, false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    } else {
      GetGradientsKernel_BinaryLogloss<true, true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    }
  }
}

#undef GetGradientsKernel_BinaryLogloss_ARGS

__global__ void ConvertOutputCUDAKernel_BinaryLogloss(const double sigmoid, const data_size_t num_data, const double* input, double* output) {
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    output[data_index] = 1.0f / (1.0f + exp(-sigmoid * input[data_index]));
  }
}

const double* CUDABinaryLogloss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  ConvertOutputCUDAKernel_BinaryLogloss<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(sigmoid_, num_data, input, output);
  return output;
}

__global__ void ResetOVACUDALabelKernel(
  const int ova_class_id,
  const data_size_t num_data,
  label_t* cuda_label) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const int int_label = static_cast<int>(cuda_label[data_index]);
    cuda_label[data_index] = (int_label == ova_class_id ? 1.0f : 0.0f);
  }
}

void CUDABinaryLogloss::LaunchResetOVACUDALabelKernel() const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  ResetOVACUDALabelKernel<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(ova_class_id_, num_data_, cuda_ova_label_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_binary_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define GET_GRADIENTS_BLOCK_SIZE_BINARY (1024)
#define CALC_INIT_SCORE_BLOCK_SIZE_BINARY (1024)

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <string>
#include <vector>

#include "../binary_objective.hpp"

namespace LightGBM {

class CUDABinaryLogloss : public CUDAObjectiveInterface<BinaryLogloss> {
 public:
  explicit CUDABinaryLogloss(const Config& config);

  explicit CUDABinaryLogloss(const Config& config, const int ova_class_id);

  explicit CUDABinaryLogloss(const std::vector<std::string>& strs);

  ~CUDABinaryLogloss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

  bool NeedConvertOutputCUDA() const override { return true; }

 private:
  void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const override;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  void LaunchResetOVACUDALabelKernel() const;

  // CUDA memory, held by other objects
  const label_t* cuda_label_;
  CUDAVector<label_t> cuda_ova_label_;
  const label_t* cuda_weights_;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_boost_from_score_;
  CUDAVector<double> cuda_sum_weights_;
  CUDAVector<double> cuda_label_weights_;
  const int ova_class_id_ = -1;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_multiclass_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include "cuda_multiclass_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDAMulticlassSoftmax::CUDAMulticlassSoftmax(const Config& config): CUDAObjectiveInterface<MulticlassSoftmax>(config) {}

CUDAMulticlassSoftmax::CUDAMulticlassSoftmax(const std::vector<std::string>& strs): CUDAObjectiveInterface<MulticlassSoftmax>(strs) {}

CUDAMulticlassSoftmax::~CUDAMulticlassSoftmax() {}

void CUDAMulticlassSoftmax::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<MulticlassSoftmax>::Init(metadata, num_data);
  cuda_softmax_buffer_.Resize(static_cast<size_t>(num_data) * static_cast<size_t>(num_class_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


CUDAMulticlassOVA::CUDAMulticlassOVA(const Config& config): CUDAObjectiveInterface<MulticlassOVA>(config) {
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_.emplace_back(new CUDABinaryLogloss(config, i));
  }
}

CUDAMulticlassOVA::CUDAMulticlassOVA(const std::vector<std::string>& strs): CUDAObjectiveInterface<MulticlassOVA>(strs) {}

CUDAMulticlassOVA::~CUDAMulticlassOVA() {}

void CUDAMulticlassOVA::Init(const Metadata& metadata, data_size_t num_data) {
  MulticlassOVA::Init(metadata, num_data);
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_[i]->Init(metadata, num_data);
  }
}

void CUDAMulticlassOVA::GetGradients(const double* score, score_t* gradients, score_t* hessians) const {
  for (int i = 0; i < num_class_; ++i) {
    int64_t offset = static_cast<int64_t>(num_data_) * i;
    cuda_binary_loss_[i]->GetGradients(score + offset, gradients + offset, hessians + offset);
  }
}

const double* CUDAMulticlassOVA::ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const {
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_[i]->ConvertOutputCUDA(num_data, input + i * num_data, output + i * num_data);
  }
  return output;
}


}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_multiclass_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <algorithm>

#include "cuda_multiclass_objective.hpp"

namespace LightGBM {

__device__ void SoftmaxCUDA(double* softmax_buffer, int len) {
  double wmax = softmax_buffer[0];
  for (int i = 1; i < len; ++i) {
    wmax = max(softmax_buffer[i], wmax);
  }
  double wsum = 0.0f;
  for (int i = 0; i < len; ++i) {
    softmax_buffer[i] = exp(softmax_buffer[i] - wmax);
    wsum += softmax_buffer[i];
  }
  for (int i = 0; i < len; ++i) {
    softmax_buffer[i] /= static_cast<double>(wsum);
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_MulticlassSoftmax(
  const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights,
  const double factor, const int num_class, const data_size_t num_data,
  double* cuda_softmax_buffer, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const data_size_t offset = data_index * num_class;
    double* softmax_result = cuda_softmax_buffer + offset;
    for (int k = 0; k < num_class; ++k) {
      softmax_result[k] = cuda_scores[k * num_data + data_index];
    }
    SoftmaxCUDA(softmax_result, num_class);
    if (!USE_WEIGHT) {
      for (int k = 0; k < num_class; ++k) {
        const double p = softmax_result[k];
        size_t idx = static_cast<size_t>(num_data) * k + data_index;
        if (static_cast<int>(cuda_labels[data_index]) == k) {
          cuda_out_gradients[idx] = static_cast<score_t>(p - 1.0f);
        } else {
          cuda_out_gradients[idx] = static_cast<score_t>(p);
        }
        cuda_out_hessians[idx] = static_cast<score_t>(factor * p * (1.0f - p));
      }
    } else {
      for (int k = 0; k < num_class; ++k) {
        const double p = softmax_result[k];
        const double weight = cuda_weights[data_index];
        size_t idx = static_cast<size_t>(num_data) * k + data_index;
        if (static_cast<int>(cuda_labels[data_index]) == k) {
          cuda_out_gradients[idx] = static_cast<score_t>((p - 1.0f) * weight);
        } else {
          cuda_out_gradients[idx] = static_cast<score_t>(p * weight);
        }
        cuda_out_hessians[idx] = static_cast<score_t>((factor * p * (1.0f - p)) * weight);
      }
    }
  }
}

void CUDAMulticlassSoftmax::LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_MULTICLASS - 1) / GET_GRADIENTS_BLOCK_SIZE_MULTICLASS;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_MulticlassSoftmax<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
      scores, cuda_labels_, cuda_weights_, factor_, num_class_, num_data_,
      cuda_softmax_buffer_.RawData(), gradients, hessians);
  } else {
    GetGradientsKernel_MulticlassSoftmax<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
      scores, cuda_labels_, cuda_weights_, factor_, num_class_, num_data_,
      cuda_softmax_buffer_.RawData(), gradients, hessians);
  }
}

__global__ void ConvertOutputCUDAKernel_MulticlassSoftmax(
  const int num_class, const data_size_t num_data, const double* input, double* cuda_softmax_buffer, double* output) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const data_size_t offset = data_index * num_class;
    double* cuda_softmax_buffer_ptr = cuda_softmax_buffer + offset;
    for (int class_index = 0; class_index < num_class; ++class_index) {
      cuda_softmax_buffer_ptr[class_index] = input[class_index * num_data + data_index];
    }
    SoftmaxCUDA(cuda_softmax_buffer_ptr, num_class);
    for (int class_index = 0; class_index < num_class; ++class_index) {
      output[class_index * num_data + data_index] = cuda_softmax_buffer_ptr[class_index];
    }
  }
}

const double* CUDAMulticlassSoftmax::LaunchConvertOutputCUDAKernel(
  const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_MULTICLASS - 1) / GET_GRADIENTS_BLOCK_SIZE_MULTICLASS;
  ConvertOutputCUDAKernel_MulticlassSoftmax<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
    num_class_, num_data, input, cuda_softmax_buffer_.RawData(), output);
  return output;
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_multiclass_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <memory>
#include <string>
#include <vector>

#include "cuda_binary_objective.hpp"

#include "../multiclass_objective.hpp"

#define GET_GRADIENTS_BLOCK_SIZE_MULTICLASS (1024)

namespace LightGBM {

class CUDAMulticlassSoftmax: public CUDAObjectiveInterface<MulticlassSoftmax> {
 public:
  explicit CUDAMulticlassSoftmax(const Config& config);

  explicit CUDAMulticlassSoftmax(const std::vector<std::string>& strs);

  ~CUDAMulticlassSoftmax();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 private:
  void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_softmax_buffer_;
};


class CUDAMulticlassOVA: public CUDAObjectiveInterface<MulticlassOVA> {
 public:
  explicit CUDAMulticlassOVA(const Config& config);

  explicit CUDAMulticlassOVA(const std::vector<std::string>& strs);

  void Init(const Metadata& metadata, data_size_t num_data) override;

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const override;

  double BoostFromScore(int class_id) const override {
    return cuda_binary_loss_[class_id]->BoostFromScore(0);
  }

  bool ClassNeedTrain(int class_id) const override {
    return cuda_binary_loss_[class_id]->ClassNeedTrain(0);
  }

  ~CUDAMulticlassOVA();

  bool IsCUDAObjective() const override { return true; }

 private:
  void LaunchGetGradientsKernel(const double* /*scores*/, score_t* /*gradients*/, score_t* /*hessians*/) const {}

  std::vector<std::unique_ptr<CUDABinaryLogloss>> cuda_binary_loss_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_rank_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <string>
#include <vector>

#include "cuda_rank_objective.hpp"

namespace LightGBM {

CUDALambdarankNDCG::CUDALambdarankNDCG(const Config& config): CUDALambdaRankObjectiveInterface<LambdarankNDCG>(config) {}

CUDALambdarankNDCG::CUDALambdarankNDCG(const std::vector<std::string>& strs): CUDALambdaRankObjectiveInterface<LambdarankNDCG>(strs) {}

CUDALambdarankNDCG::~CUDALambdarankNDCG() {}

void CUDALambdarankNDCG::Init(const Metadata& metadata, data_size_t num_data) {
  CUDALambdaRankObjectiveInterface<LambdarankNDCG>::Init(metadata, num_data);
  cuda_inverse_max_dcgs_.Resize(this->inverse_max_dcgs_.size());
  CopyFromHostToCUDADevice(cuda_inverse_max_dcgs_.RawData(), this->inverse_max_dcgs_.data(), this->inverse_max_dcgs_.size(), __FILE__, __LINE__);
  cuda_label_gain_.Resize(this->label_gain_.size());
  CopyFromHostToCUDADevice(cuda_label_gain_.RawData(), this->label_gain_.data(), this->label_gain_.size(), __FILE__, __LINE__);
}


CUDARankXENDCG::CUDARankXENDCG(const Config& config): CUDALambdaRankObjectiveInterface<RankXENDCG>(config) {}

CUDARankXENDCG::CUDARankXENDCG(const std::vector<std::string>& strs): CUDALambdaRankObjectiveInterface<RankXENDCG>(strs) {}

CUDARankXENDCG::~CUDARankXENDCG() {}

void CUDARankXENDCG::Init(const Metadata& metadata, data_size_t num_data) {
  CUDALambdaRankObjectiveInterface<RankXENDCG>::Init(metadata, num_data);
  for (data_size_t i = 0; i < num_queries_; ++i) {
    rands_.emplace_back(seed_ + i);
  }
  item_rands_.resize(num_data, 0.0f);
  cuda_item_rands_.Resize(static_cast<size_t>(num_data));
  if (max_items_in_query_aligned_ >= 2048) {
    cuda_params_buffer_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDARankXENDCG::GenerateItemRands() const {
  const int num_threads = OMP_NUM_THREADS();
  OMP_INIT_EX();
  #pragma omp parallel for schedule(static) num_threads(num_threads)
  for (data_size_t i = 0; i < num_queries_; ++i) {
    OMP_LOOP_EX_BEGIN();
    const data_size_t start = query_boundaries_[i];
    const data_size_t end = query_boundaries_[i + 1];
    for (data_size_t j = start; j < end; ++j) {
      item_rands_[j] = rands_[i].NextFloat();
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_rank_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_rank_objective.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <random>
#include <algorithm>

namespace LightGBM {

template <bool MAX_ITEM_GREATER_THAN_1024, data_size_t NUM_RANK_LABEL>
__global__ void GetGradientsKernel_LambdarankNDCG(const double* cuda_scores, const label_t* cuda_labels, const data_size_t num_data,
  const data_size_t num_queries, const data_size_t* cuda_query_boundaries, const double* cuda_inverse_max_dcgs,
  const bool norm, const double sigmoid, const int truncation_level, const double* cuda_label_gain, const data_size_t num_rank_label,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  __shared__ score_t shared_scores[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ uint16_t shared_indices[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ score_t shared_lambdas[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ score_t shared_hessians[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ double shared_label_gain[NUM_RANK_LABEL > 1024 ? 1 : NUM_RANK_LABEL];
  const double* label_gain_ptr = nullptr;
  if (NUM_RANK_LABEL <= 1024) {
    for (uint32_t i = threadIdx.x; i < num_rank_label; i += blockDim.x) {
      shared_label_gain[i] = cuda_label_gain[i];
    }
    __syncthreads();
    label_gain_ptr = shared_label_gain;
  } else {
    label_gain_ptr = cuda_label_gain;
  }
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const double inverse_max_dcg = cuda_inverse_max_dcgs[query_index];
    const data_size_t query_start = cuda_query_boundaries[query_index];
    const data_size_t query_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = query_end - query_start;
    const double* cuda_scores_pointer = cuda_scores + query_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + query_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + query_start;
    const label_t* cuda_label_pointer = cuda_labels + query_start;
    if (threadIdx.x < query_item_count) {
      shared_scores[threadIdx.x] = cuda_scores_pointer[threadIdx.x];
      shared_indices[threadIdx.x] = static_cast<uint16_t>(threadIdx.x);
      shared_lambdas[threadIdx.x] = 0.0f;
      shared_hessians[threadIdx.x] = 0.0f;
    } else {
      shared_scores[threadIdx.x] = kMinScore;
      shared_indices[threadIdx.x] = static_cast<uint16_t>(threadIdx.x);
    }
    if (MAX_ITEM_GREATER_THAN_1024) {
      if (query_item_count > 1024) {
        const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
        if (threadIdx_x_plus_1024 < query_item_count) {
          shared_scores[threadIdx_x_plus_1024] = cuda_scores_pointer[threadIdx_x_plus_1024];
          shared_indices[threadIdx_x_plus_1024] = static_cast<uint16_t>(threadIdx_x_plus_1024);
          shared_lambdas[threadIdx_x_plus_1024] = 0.0f;
          shared_hessians[threadIdx_x_plus_1024] = 0.0f;
        } else {
          shared_scores[threadIdx_x_plus_1024] = kMinScore;
          shared_indices[threadIdx_x_plus_1024] = static_cast<uint16_t>(threadIdx_x_plus_1024);
        }
      }
    }
    __syncthreads();
    if (MAX_ITEM_GREATER_THAN_1024) {
      if (query_item_count > 1024) {
        BitonicArgSort_2048<score_t, uint16_t, false>(shared_scores, shared_indices);
      } else {
        BitonicArgSort_1024<score_t, uint16_t, false>(shared_scores, shared_indices, static_cast<uint16_t>(query_item_count));
      }
    } else {
      BitonicArgSort_1024<score_t, uint16_t, false>(shared_scores, shared_indices, static_cast<uint16_t>(query_item_count));
    }
    __syncthreads();
    // get best and worst score
    const double best_score = shared_scores[shared_indices[0]];
    data_size_t worst_idx = query_item_count - 1;
    if (worst_idx > 0 && shared_scores[shared_indices[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = shared_scores[shared_indices[worst_idx]];
    __shared__ double sum_lambdas;
    if (threadIdx.x == 0) {
      sum_lambdas = 0.0f;
    }
    __syncthreads();
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    const data_size_t num_items_i = min(query_item_count - 1, truncation_level);
    const data_size_t num_j_per_i = query_item_count - 1;
    const data_size_t s = num_j_per_i - num_items_i + 1;
    const data_size_t num_pairs = (num_j_per_i + s) * num_items_i / 2;
    double thread_sum_lambdas = 0.0f;
    for (data_size_t pair_index = static_cast<data_size_t>(threadIdx.x); pair_index < num_pairs; pair_index += static_cast<data_size_t>(blockDim.x)) {
      const double square = 2 * static_cast<double>(pair_index) + s * s - s;
      const double sqrt_result = floor(sqrt(square));
      const data_size_t row_index = static_cast<data_size_t>(floor(sqrt(square - sqrt_result)) + 1 - s);
      const data_size_t i = num_items_i - 1 - row_index;
      const data_size_t j = num_j_per_i - (pair_index - (2 * s + row_index - 1) * row_index / 2);
      if (cuda_label_pointer[shared_indices[i]] != cuda_label_pointer[shared_indices[j]] && shared_scores[shared_indices[j]] != kMinScore) {
        data_size_t high_rank, low_rank;
        if (cuda_label_pointer[shared_indices[i]] > cuda_label_pointer[shared_indices[j]]) {
          high_rank = i;
          low_rank = j;
        } else {
          high_rank = j;
          low_rank = i;
        }
        const data_size_t high = shared_indices[high_rank];
        const int high_label = static_cast<int>(cuda_label_pointer[high]);
        const double high_score = shared_scores[high];
        const double high_label_gain = label_gain_ptr[high_label];
        const double high_discount = log2(2.0f + high_rank);
        const data_size_t low = shared_indices[low_rank];
        const int low_label = static_cast<int>(cuda_label_pointer[low]);
        const double low_score = shared_scores[low];
        const double low_label_gain = label_gain_ptr[low_label];
        const double low_discount = log2(2.0f + low_rank);

        const double delta_score = high_score - low_score;

        // get dcg gap
        const double dcg_gap = high_label_gain - low_label_gain;
        // get discount of this pair
        const double paired_discount = fabs(high_discount - low_discount);
        // get delta NDCG
        double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
        // regular the delta_pair_NDCG by score distance
        if (norm && best_score != worst_score) {
          delta_pair_NDCG /= (0.01f + fabs(delta_score));
        }
        // calculate lambda for this pair
        double p_lambda = 1.0f / (1.0f + exp(sigmoid * delta_score));
        double p_hessian = p_lambda * (1.0f - p_lambda);
        // update
        p_lambda *= -sigmoid * delta_pair_NDCG;
        p_hessian *= sigmoid * sigmoid * delta_pair_NDCG;
        atomicAdd_block(shared_lambdas + low, -static_cast<score_t>(p_lambda));
        atomicAdd_block(shared_hessians + low, static_cast<score_t>(p_hessian));
        atomicAdd_block(shared_lambdas + high, static_cast<score_t>(p_lambda));
        atomicAdd_block(shared_hessians + high, static_cast<score_t>(p_hessian));
        // lambda is negative, so use minus to accumulate
        thread_sum_lambdas -= 2 * p_lambda;
      }
    }
    atomicAdd_block(&sum_lambdas, thread_sum_lambdas);
    __syncthreads();
    if (norm && sum_lambdas > 0) {
      const double norm_factor = log2(1 + sum_lambdas) / sum_lambdas;
      if (threadIdx.x < static_cast<unsigned int>(query_item_count)) {
        cuda_out_gradients_pointer[threadIdx.x] = static_cast<score_t>(shared_lambdas[threadIdx.x] * norm_factor);
        cuda_out_hessians_pointer[threadIdx.x] = static_cast<score_t>(shared_hessians[threadIdx.x] * norm_factor);
      }
      if (MAX_ITEM_GREATER_THAN_1024) {
        if (query_item_count > 1024) {
          const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
          if (threadIdx_x_plus_1024 < static_cast<unsigned int>(query_item_count)) {
            cuda_out_gradients_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_lambdas[threadIdx_x_plus_1024] * norm_factor);
            cuda_out_hessians_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_hessians[threadIdx_x_plus_1024] * norm_factor);
          }
        }
      }
    } else {
      if (threadIdx.x < static_cast<unsigned int>(query_item_count)) {
        cuda_out_gradients_pointer[threadIdx.x] = static_cast<score_t>(shared_lambdas[threadIdx.x]);
        cuda_out_hessians_pointer[threadIdx.x] = static_cast<score_t>(shared_hessians[threadIdx.x]);
      }
      if (MAX_ITEM_GREATER_THAN_1024) {
        if (query_item_count > 1024) {
          const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
          if (threadIdx_x_plus_1024 < static_cast<unsigned int>(query_item_count)) {
            cuda_out_gradients_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_lambdas[threadIdx_x_plus_1024]);
            cuda_out_hessians_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_hessians[threadIdx_x_plus_1024]);
          }
        }
      }
    }
    __syncthreads();
  }
}

template <data_size_t NUM_RANK_LABEL>
__global__ void GetGradientsKernel_LambdarankNDCG_Sorted(
  const double* cuda_scores, const int* cuda_item_indices_buffer, const label_t* cuda_labels, const data_size_t num_data,
  const data_size_t num_queries, const data_size_t* cuda_query_boundaries, const double* cuda_inverse_max_dcgs,
  const bool norm, const double sigmoid, const int truncation_level, const double* cuda_label_gain, const data_size_t num_rank_label,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  __shared__ double shared_label_gain[NUM_RANK_LABEL > 1024 ? 1 : NUM_RANK_LABEL];
  const double* label_gain_ptr = nullptr;
  if (NUM_RANK_LABEL <= 1024) {
    for (uint32_t i = threadIdx.x; i < static_cast<uint32_t>(num_rank_label); i += blockDim.x) {
      shared_label_gain[i] = cuda_label_gain[i];
    }
    __syncthreads();
    label_gain_ptr = shared_label_gain;
  } else {
    label_gain_ptr = cuda_label_gain;
  }
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const double inverse_max_dcg = cuda_inverse_max_dcgs[query_index];
    const data_size_t query_start = cuda_query_boundaries[query_index];
    const data_size_t query_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = query_end - query_start;
    const double* cuda_scores_pointer = cuda_scores + query_start;
    const int* cuda_item_indices_buffer_pointer = cuda_item_indices_buffer + query_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + query_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + query_start;
    const label_t* cuda_label_pointer = cuda_labels + query_start;
    // get best and worst score
    const double best_score = cuda_scores_pointer[cuda_item_indices_buffer_pointer[0]];
    data_size_t worst_idx = query_item_count - 1;
    if (worst_idx > 0 && cuda_scores_pointer[cuda_item_indices_buffer_pointer[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = cuda_scores_pointer[cuda_item_indices_buffer_pointer[worst_idx]];
    __shared__ double sum_lambdas;
    if (threadIdx.x == 0) {
      sum_lambdas = 0.0f;
    }
    for (int item_index = static_cast<int>(threadIdx.x); item_index < query_item_count; item_index += static_cast<int>(blockDim.x)) {
      cuda_out_gradients_pointer[item_index] = 0.0f;
      cuda_out_hessians_pointer[item_index] = 0.0f;
    }
    __syncthreads();
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    const data_size_t num_items_i = min(query_item_count - 1, truncation_level);
    const data_size_t num_j_per_i = query_item_count - 1;
    const data_size_t s = num_j_per_i - num_items_i + 1;
    const data_size_t num_pairs = (num_j_per_i + s) * num_items_i / 2;
    double thread_sum_lambdas = 0.0f;
    for (data_size_t pair_index = static_cast<data_size_t>(threadIdx.x); pair_index < num_pairs; pair_index += static_cast<data_size_t>(blockDim.x)) {
      const double square = 2 * static_cast<double>(pair_index) + s * s - s;
      const double sqrt_result = floor(sqrt(square));
      const data_size_t row_index = static_cast<data_size_t>(floor(sqrt(square - sqrt_result)) + 1 - s);
      const data_size_t i = num_items_i - 1 - row_index;
      const data_size_t j = num_j_per_i - (pair_index - (2 * s + row_index - 1) * row_index / 2);
      if (j > i) {
        // skip pairs with the same labels
        if (cuda_label_pointer[cuda_item_indices_buffer_pointer[i]] != cuda_label_pointer[cuda_item_indices_buffer_pointer[j]] && cuda_scores_pointer[cuda_item_indices_buffer_pointer[j]] != kMinScore) {
          data_size_t high_rank, low_rank;
          if (cuda_label_pointer[cuda_item_indices_buffer_pointer[i]] > cuda_label_pointer[cuda_item_indices_buffer_pointer[j]]) {
            high_rank = i;
            low_rank = j;
          } else {
            high_rank = j;
            low_rank = i;
          }
          const data_size_t high = cuda_item_indices_buffer_pointer[high_rank];
          const int high_label = static_cast<int>(cuda_label_pointer[high]);
          const double high_score = cuda_scores_pointer[high];
          const double high_label_gain = label_gain_ptr[high_label];
          const double high_discount = log2(2.0f + high_rank);
          const data_size_t low = cuda_item_indices_buffer_pointer[low_rank];
          const int low_label = static_cast<int>(cuda_label_pointer[low]);
          const double low_score = cuda_scores_pointer[low];
          const double low_label_gain = label_gain_ptr[low_label];
          const double low_discount = log2(2.0f + low_rank);

          const double delta_score = high_score - low_score;

          // get dcg gap
          const double dcg_gap = high_label_gain - low_label_gain;
          // get discount of this pair
          const double paired_discount = fabs(high_discount - low_discount);
          // get delta NDCG
          double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
          // regular the delta_pair_NDCG by score distance
          if (norm && best_score != worst_score) {
            delta_pair_NDCG /= (0.01f + fabs(delta_score));
          }
          // calculate lambda for this pair
          double p_lambda = 1.0f / (1.0f + exp(sigmoid * delta_score));
          double p_hessian = p_lambda * (1.0f - p_lambda);
          // update
          p_lambda *= -sigmoid * delta_pair_NDCG;
          p_hessian *= sigmoid * sigmoid * delta_pair_NDCG;
          atomicAdd_block(cuda_out_gradients_pointer + low, -static_cast<score_t>(p_lambda));
          atomicAdd_block(cuda_out_hessians_pointer + low, static_cast<score_t>(p_hessian));
          atomicAdd_block(cuda_out_gradients_pointer + high, static_cast<score_t>(p_lambda));
          atomicAdd_block(cuda_out_hessians_pointer + high, static_cast<score_t>(p_hessian));
          // lambda is negative, so use minus to accumulate
          thread_sum_lambdas -= 2 * p_lambda;
        }
      }
    }
    atomicAdd_block(&sum_lambdas, thread_sum_lambdas);
    __syncthreads();
    if (norm && sum_lambdas > 0) {
      const double norm_factor = log2(1 + sum_lambdas) / sum_lambdas;
      for (int item_index = static_cast<int>(threadIdx.x); item_index < query_item_count; item_index += static_cast<int>(blockDim.x)) {
        cuda_out_gradients_pointer[item_index] *= norm_factor;
        cuda_out_hessians_pointer[item_index] *= norm_factor;
      }
    }
    __syncthreads();
  }
}

void CUDALambdarankNDCG::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_queries_ + NUM_QUERY_PER_BLOCK - 1) / NUM_QUERY_PER_BLOCK;
  const data_size_t num_rank_label = static_cast<int>(label_gain_.size());
  const int device_index = GetCUDADevice(__FILE__, __LINE__);
  cudaDeviceProp device_prop;
  CUDASUCCESS_OR_FATAL(cudaGetDeviceProperties(&device_prop, device_index));

  #define GetGradientsKernel_LambdarankNDCG_ARGS \
    score, cuda_labels_, num_data_, \
    num_queries_, cuda_query_boundaries_, cuda_inverse_max_dcgs_.RawData(), \
    norm_, sigmoid_, truncation_level_, cuda_label_gain_.RawData(), num_rank_label, \
    gradients, hessians

  #define GetGradientsKernel_LambdarankNDCG_Sorted_ARGS \
    score, cuda_item_indices_buffer_.RawData(), cuda_labels_, num_data_, \
    num_queries_, cuda_query_boundaries_, cuda_inverse_max_dcgs_.RawData(), \
    norm_, sigmoid_, truncation_level_, cuda_label_gain_.RawData(), num_rank_label, \
    gradients, hessians

  if (max_items_in_query_aligned_ <= 1024) {
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG<false, 32><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG<false, 64><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG<false, 128><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG<false, 256><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG<false, 512><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG<false, 1024><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG<false, 2048><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    }
  } else if (max_items_in_query_aligned_ <= 2048) {
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG<true, 32><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG<true, 64><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG<true, 128><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG<true, 256><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG<true, 512><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG<true, 1024><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG<true, 2048><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    }
  } else {
    BitonicArgSortItemsGlobal(score, num_queries_, cuda_query_boundaries_, cuda_item_indices_buffer_.RawData());
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG_Sorted<32><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG_Sorted<64><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG_Sorted<128><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG_Sorted<256><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG_Sorted<512><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG_Sorted<1024><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG_Sorted<2048><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    }
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);

  #undef GetGradientsKernel_LambdarankNDCG_ARGS
  #undef GetGradientsKernel_LambdarankNDCG_Sorted_ARGS
}


__device__ __forceinline__ double CUDAPhi(const label_t l, double g) {
  return pow(2.0f, static_cast<double>(l)) - g;
}

template <size_t SHARED_MEMORY_SIZE>
__global__ void GetGradientsKernel_RankXENDCG_SharedMemory(
  const double* cuda_scores,
  const label_t* cuda_labels,
  const double* cuda_item_rands,
  const data_size_t num_data,
  const data_size_t num_queries,
  const data_size_t* cuda_query_boundaries,
  score_t* cuda_out_gradients,
  score_t* cuda_out_hessians) {
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t item_index_start = cuda_query_boundaries[query_index];
    const data_size_t item_index_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = item_index_end - item_index_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + item_index_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + item_index_start;
    const label_t* cuda_labels_pointer = cuda_labels + item_index_start;
    const double* cuda_scores_pointer = cuda_scores + item_index_start;
    const double* cuda_item_rands_pointer = cuda_item_rands + item_index_start;
    const data_size_t block_reduce_size = query_item_count >= 1024 ? 1024 : query_item_count;
    __shared__ double shared_rho[SHARED_MEMORY_SIZE];
    // assert that warpSize == 32
    __shared__ double shared_buffer[1024 / WARPSIZE];
    __shared__ double shared_params[SHARED_MEMORY_SIZE];
    __shared__ score_t shared_lambdas[SHARED_MEMORY_SIZE];
    __shared__ double reduce_result;
    if (query_item_count <= 1) {
      for (data_size_t i = 0; i <= query_item_count; ++i) {
        cuda_out_gradients_pointer[i] = 0.0f;
        cuda_out_hessians_pointer[i] = 0.0f;
      }
      __syncthreads();
    } else {
      // compute softmax
      double thread_reduce_result = kMinScore;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double rho = cuda_scores_pointer[i];
        shared_rho[i] = rho;
        if (rho > thread_reduce_result) {
          thread_reduce_result = rho;
        }
      }
      __syncthreads();
      thread_reduce_result = ShuffleReduceMax<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double exp_value = exp(shared_rho[i] - reduce_result);
        shared_rho[i] = exp_value;
        thread_reduce_result += exp_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        shared_rho[i] /= reduce_result;
      }
      __syncthreads();

      // compute params
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double param_value = CUDAPhi(cuda_labels_pointer[i], cuda_item_rands_pointer[i]);
        shared_params[i] = param_value;
        thread_reduce_result += param_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
        reduce_result = 1.0f / max(kEpsilon, reduce_result);
      }
      __syncthreads();
      const double inv_denominator = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = -shared_params[i] * inv_denominator + shared_rho[i];
        shared_lambdas[i] = static_cast<score_t>(term);
        shared_params[i] = term / (1.0f - shared_rho[i]);
        thread_reduce_result += shared_params[i];
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l1 = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = shared_rho[i] * (sum_l1 - shared_params[i]);
        shared_lambdas[i] += static_cast<score_t>(term);
        shared_params[i] = term / (1.0f - shared_rho[i]);
        thread_reduce_result += shared_params[i];
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l2 = reduce_result;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        shared_lambdas[i] += static_cast<score_t>(shared_rho[i] * (sum_l2 - shared_params[i]));
        cuda_out_hessians_pointer[i] = static_cast<score_t>(shared_rho[i] * (1.0f - shared_rho[i]));
      }
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        cuda_out_gradients_pointer[i] = shared_lambdas[i];
      }
      __syncthreads();
    }
  }
}

__global__ void GetGradientsKernel_RankXENDCG_GlobalMemory(
  const double* cuda_scores,
  const label_t* cuda_labels,
  const double* cuda_item_rands,
  const data_size_t num_data,
  const data_size_t num_queries,
  const data_size_t* cuda_query_boundaries,
  double* cuda_params_buffer,
  score_t* cuda_out_gradients,
  score_t* cuda_out_hessians) {
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t item_index_start = cuda_query_boundaries[query_index];
    const data_size_t item_index_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = item_index_end - item_index_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + item_index_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + item_index_start;
    const label_t* cuda_labels_pointer = cuda_labels + item_index_start;
    const double* cuda_scores_pointer = cuda_scores + item_index_start;
    const double* cuda_item_rands_pointer = cuda_item_rands + item_index_start;
    double* cuda_params_buffer_pointer = cuda_params_buffer + item_index_start;
    const data_size_t block_reduce_size = query_item_count > 1024 ? 1024 : query_item_count;
    // assert that warpSize == 32, so we use buffer size 1024 / 32 = 32
    __shared__ double shared_buffer[1024 / WARPSIZE];
    __shared__ double reduce_result;
    if (query_item_count <= 1) {
      for (data_size_t i = 0; i <= query_item_count; ++i) {
        cuda_out_gradients_pointer[i] = 0.0f;
        cuda_out_hessians_pointer[i] = 0.0f;
      }
      __syncthreads();
    } else {
      // compute softmax
      double thread_reduce_result = kMinScore;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double rho = cuda_scores_pointer[i];
        if (rho > thread_reduce_result) {
          thread_reduce_result = rho;
        }
      }
      __syncthreads();
      thread_reduce_result = ShuffleReduceMax<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double exp_value = exp(cuda_scores_pointer[i] - reduce_result);
        cuda_out_hessians_pointer[i] = exp_value;
        thread_reduce_result += exp_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      // store probability into hessians
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        cuda_out_hessians_pointer[i] /= reduce_result;
      }
      __syncthreads();

      // compute params
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double param_value = CUDAPhi(cuda_labels_pointer[i], cuda_item_rands_pointer[i]);
        cuda_params_buffer_pointer[i] = param_value;
        thread_reduce_result += param_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
        reduce_result = 1.0f / max(kEpsilon, reduce_result);
      }
      __syncthreads();
      const double inv_denominator = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = -cuda_params_buffer_pointer[i] * inv_denominator + cuda_out_hessians_pointer[i];
        cuda_out_gradients_pointer[i] = static_cast<score_t>(term);
        const double param = term / (1.0f - cuda_out_hessians_pointer[i]);
        cuda_params_buffer_pointer[i] = param;
        thread_reduce_result += param;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l1 = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = cuda_out_hessians_pointer[i] * (sum_l1 - cuda_params_buffer_pointer[i]);
        cuda_out_gradients_pointer[i] += static_cast<score_t>(term);
        const double param = term / (1.0f - cuda_out_hessians_pointer[i]);
        cuda_params_buffer_pointer[i] = param;
        thread_reduce_result += param;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l2 = reduce_result;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double prob = cuda_out_hessians_pointer[i];
        cuda_out_gradients_pointer[i] += static_cast<score_t>(prob * (sum_l2 - cuda_params_buffer_pointer[i]));
        cuda_out_hessians_pointer[i] = static_cast<score_t>(prob * (1.0f - prob));
      }
      __syncthreads();
    }
  }
}

void CUDARankXENDCG::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  GenerateItemRands();
  CopyFromHostToCUDADevice<double>(cuda_item_rands_.RawData(), item_rands_.data(), item_rands_.size(), __FILE__, __LINE__);

  const int num_blocks = (num_queries_ + NUM_QUERY_PER_BLOCK - 1) / NUM_QUERY_PER_BLOCK;
  if (max_items_in_query_aligned_ <= 1024) {
    GetGradientsKernel_RankXENDCG_SharedMemory<1024><<<num_blocks, max_items_in_query_aligned_>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      gradients,
      hessians);
  } else if (max_items_in_query_aligned_ <= 2 * 1024) {
    GetGradientsKernel_RankXENDCG_SharedMemory<2 * 1024><<<num_blocks, 1024>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      gradients,
      hessians);
  } else {
    GetGradientsKernel_RankXENDCG_GlobalMemory<<<num_blocks, 1024>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      cuda_params_buffer_.RawData(),
      gradients,
      hessians);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_rank_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define NUM_QUERY_PER_BLOCK (10)

#include <LightGBM/cuda/cuda_objective_function.hpp>
#include <LightGBM/utils/threading.h>

#include <fstream>
#include <string>
#include <vector>

#include "../rank_objective.hpp"

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDALambdaRankObjectiveInterface : public CUDAObjectiveInterface<HOST_OBJECTIVE> {
 public:
  explicit CUDALambdaRankObjectiveInterface(const Config& config): CUDAObjectiveInterface<HOST_OBJECTIVE>(config) {}

  explicit CUDALambdaRankObjectiveInterface(const std::vector<std::string>& strs): CUDAObjectiveInterface<HOST_OBJECTIVE>(strs) {}

  ~CUDALambdaRankObjectiveInterface() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    CUDAObjectiveInterface<HOST_OBJECTIVE>::Init(metadata, num_data);

    const int num_threads = OMP_NUM_THREADS();
    std::vector<uint16_t> thread_max_num_items_in_query(num_threads);
    Threading::For<data_size_t>(0, this->num_queries_, 1,
      [this, &thread_max_num_items_in_query] (int thread_index, data_size_t start, data_size_t end) {
        for (data_size_t query_index = start; query_index < end; ++query_index) {
          const data_size_t query_item_count = this->query_boundaries_[query_index + 1] - this->query_boundaries_[query_index];
          if (query_item_count > thread_max_num_items_in_query[thread_index]) {
            thread_max_num_items_in_query[thread_index] = query_item_count;
          }
        }
      });
    data_size_t max_items_in_query = 0;
    for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
      if (thread_max_num_items_in_query[thread_index] > max_items_in_query) {
        max_items_in_query = thread_max_num_items_in_query[thread_index];
      }
    }
    max_items_in_query_aligned_ = 1;
    --max_items_in_query;
    while (max_items_in_query > 0) {
      max_items_in_query >>= 1;
      max_items_in_query_aligned_ <<= 1;
    }
    if (max_items_in_query_aligned_ > 2048) {
      cuda_item_indices_buffer_.Resize(static_cast<size_t>(metadata.query_boundaries()[metadata.num_queries()]));
    }
    this->cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_query_boundaries_ = metadata.cuda_metadata()->cuda_query_boundaries();
  }

 protected:
  // CUDA memory, held by this object
  CUDAVector<int> cuda_item_indices_buffer_;

  // CUDA memory, held by other objects
  const data_size_t* cuda_query_boundaries_;

  // Host memory
  int max_items_in_query_aligned_;
};


class CUDALambdarankNDCG: public CUDALambdaRankObjectiveInterface<LambdarankNDCG> {
 public:
  explicit CUDALambdarankNDCG(const Config& config);

  explicit CUDALambdarankNDCG(const std::vector<std::string>& strs);

  void Init(const Metadata& mdtadata, data_size_t num_data) override;

  ~CUDALambdarankNDCG();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_inverse_max_dcgs_;
  CUDAVector<double> cuda_label_gain_;
};


class CUDARankXENDCG : public CUDALambdaRankObjectiveInterface<RankXENDCG> {
 public:
  explicit CUDARankXENDCG(const Config& config);

  explicit CUDARankXENDCG(const std::vector<std::string>& strs);

  ~CUDARankXENDCG();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const;

  void GenerateItemRands() const;

  mutable std::vector<double> item_rands_;
  CUDAVector<double> cuda_item_rands_;
  CUDAVector<double> cuda_params_buffer_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_regression_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_regression_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDARegressionL2loss::CUDARegressionL2loss(const Config& config):
CUDARegressionObjectiveInterface<RegressionL2loss>(config) {}

CUDARegressionL2loss::CUDARegressionL2loss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionL2loss>(strs) {}

CUDARegressionL2loss::~CUDARegressionL2loss() {}

void CUDARegressionL2loss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionL2loss>::Init(metadata, num_data);
}

CUDARegressionL1loss::CUDARegressionL1loss(const Config& config):
CUDARegressionObjectiveInterface<RegressionL1loss>(config) {}

CUDARegressionL1loss::CUDARegressionL1loss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionL1loss>(strs) {}

CUDARegressionL1loss::~CUDARegressionL1loss() {}

void CUDARegressionL1loss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionL1loss>::Init(metadata, num_data);
  cuda_data_indices_buffer_.Resize(static_cast<size_t>(num_data));
  cuda_percentile_result_.Resize(1);
  if (cuda_weights_ != nullptr) {
    const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION + 1;
    cuda_weights_prefix_sum_.Resize(static_cast<size_t>(num_data));
    cuda_weights_prefix_sum_buffer_.Resize(static_cast<size_t>(num_blocks));
    cuda_weight_by_leaf_buffer_.Resize(static_cast<size_t>(num_data));
  }
  cuda_residual_buffer_.Resize(static_cast<size_t>(num_data));
}


CUDARegressionHuberLoss::CUDARegressionHuberLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionHuberLoss>(config) {}

CUDARegressionHuberLoss::CUDARegressionHuberLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionHuberLoss>(strs) {}

CUDARegressionHuberLoss::~CUDARegressionHuberLoss() {}


CUDARegressionFairLoss::CUDARegressionFairLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionFairLoss>(config) {}

CUDARegressionFairLoss::CUDARegressionFairLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionFairLoss>(strs) {}

CUDARegressionFairLoss::~CUDARegressionFairLoss() {}


CUDARegressionPoissonLoss::CUDARegressionPoissonLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionPoissonLoss>(config) {}

CUDARegressionPoissonLoss::CUDARegressionPoissonLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionPoissonLoss>(strs) {}

CUDARegressionPoissonLoss::~CUDARegressionPoissonLoss() {}

void CUDARegressionPoissonLoss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionPoissonLoss>::Init(metadata, num_data);
  LaunchCheckLabelKernel();
}

double CUDARegressionPoissonLoss::LaunchCalcInitScoreKernel(const int class_id) const {
  return Common::SafeLog(CUDARegressionObjectiveInterface<RegressionPoissonLoss>::LaunchCalcInitScoreKernel(class_id));
}


CUDARegressionQuantileloss::CUDARegressionQuantileloss(const Config& config):
CUDARegressionObjectiveInterface<RegressionQuantileloss>(config) {}

CUDARegressionQuantileloss::CUDARegressionQuantileloss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionQuantileloss>(strs) {}

CUDARegressionQuantileloss::~CUDARegressionQuantileloss() {}

void CUDARegressionQuantileloss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionQuantileloss>::Init(metadata, num_data);
  cuda_data_indices_buffer_.Resize(static_cast<size_t>(num_data));
  cuda_percentile_result_.Resize(1);
  if (cuda_weights_ != nullptr) {
    const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION + 1;
    cuda_weights_prefix_sum_.Resize(static_cast<size_t>(num_data));
    cuda_weights_prefix_sum_buffer_.Resize(static_cast<size_t>(num_blocks));
    cuda_weight_by_leaf_buffer_.Resize(static_cast<size_t>(num_data));
  }
  cuda_residual_buffer_.Resize(static_cast<size_t>(num_data));
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_regression_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_regression_objective.hpp"
#include <LightGBM/cuda/cuda_algorithms.hpp>

namespace LightGBM {

template <typename HOST_OBJECTIVE>
void CUDARegressionObjectiveInterface<HOST_OBJECTIVE>::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<HOST_OBJECTIVE>::Init(metadata, num_data);
  const data_size_t num_get_gradients_blocks = (this->num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  cuda_block_buffer_.Resize(static_cast<size_t>(num_get_gradients_blocks));
  if (this->sqrt_) {
    cuda_trans_label_.Resize(this->trans_label_.size());
    CopyFromHostToCUDADevice<label_t>(cuda_trans_label_.RawData(), this->trans_label_.data(), this->trans_label_.size(), __FILE__, __LINE__);
    this->cuda_labels_ = cuda_trans_label_.RawData();
  }
}

template void CUDARegressionObjectiveInterface<RegressionL2loss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionL1loss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionHuberLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionFairLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionPoissonLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionQuantileloss>::Init(const Metadata& metadata, data_size_t num_data);

template <typename HOST_OBJECTIVE>
double CUDARegressionObjectiveInterface<HOST_OBJECTIVE>::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  double label_sum = 0.0f, weight_sum = 0.0f;
  if (this->cuda_weights_ == nullptr) {
    ShuffleReduceSumGlobal<label_t, double>(this->cuda_labels_,
      static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
    weight_sum = static_cast<double>(this->num_data_);
  } else {
    ShuffleReduceDotProdGlobal<label_t, double>(this->cuda_labels_,
      this->cuda_weights_, static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
    ShuffleReduceSumGlobal<label_t, double>(this->cuda_weights_,
      static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&weight_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
  }
  return label_sum / weight_sum;
}

template double CUDARegressionObjectiveInterface<RegressionL2loss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionL1loss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionHuberLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionFairLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionPoissonLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionQuantileloss>::LaunchCalcInitScoreKernel(const int class_id) const;

__global__ void ConvertOutputCUDAKernel_Regression(const bool sqrt, const data_size_t num_data, const double* input, double* output) {
  const int data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    if (sqrt) {
      const double sign = input[data_index] >= 0.0f ? 1 : -1;
      output[data_index] = sign * input[data_index] * input[data_index];
    } else {
      output[data_index] = input[data_index];
    }
  }
}

const double* CUDARegressionL2loss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (sqrt_) {
    ConvertOutputCUDAKernel_Regression<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(sqrt_, num_data, input, output);
    return output;
  } else {
    return input;
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionL2(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      cuda_out_gradients[data_index] = static_cast<score_t>(cuda_scores[data_index] - cuda_labels[data_index]);
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(cuda_scores[data_index] - cuda_labels[data_index]) * weight;
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionL2loss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionL2<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionL2<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, gradients, hessians);
  }
}


double CUDARegressionL1loss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  const double alpha = 0.5f;
  if (cuda_weights_ == nullptr) {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, false>(
      cuda_labels_, nullptr, cuda_data_indices_buffer_.RawData(), nullptr, nullptr, alpha, num_data_, cuda_percentile_result_.RawData());
  } else {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, true>(
      cuda_labels_, cuda_weights_, cuda_data_indices_buffer_.RawData(), cuda_weights_prefix_sum_.RawData(),
      cuda_weights_prefix_sum_buffer_.RawData(), alpha, num_data_, cuda_percentile_result_.RawData());
  }
  label_t percentile_result = 0.0f;
  CopyFromCUDADeviceToHost<label_t>(&percentile_result, cuda_percentile_result_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return static_cast<label_t>(percentile_result);
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionL1(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f)) * weight;
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionL1loss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionL1<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionL1<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, gradients, hessians);
  }
}

template <bool USE_WEIGHT>
__global__ void RenewTreeOutputCUDAKernel_RegressionL1(
  const double* score,
  const label_t* label,
  const label_t* weight,
  double* residual_buffer,
  label_t* weight_by_leaf,
  double* weight_prefix_sum_buffer,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  data_size_t* data_indices_buffer,
  double* leaf_value) {
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t data_start = data_start_in_leaf[leaf_index];
  const data_size_t num_data = num_data_in_leaf[leaf_index];
  data_size_t* data_indices_buffer_pointer = data_indices_buffer + data_start;
  const label_t* weight_by_leaf_pointer = weight_by_leaf + data_start;
  double* weight_prefix_sum_buffer_pointer = weight_prefix_sum_buffer + data_start;
  const double* residual_buffer_pointer = residual_buffer + data_start;
  const double alpha = 0.5f;
  for (data_size_t inner_data_index = data_start + static_cast<data_size_t>(threadIdx.x);
    inner_data_index < data_start + num_data; inner_data_index += static_cast<data_size_t>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const label_t data_label = label[data_index];
    const double data_score = score[data_index];
    residual_buffer[inner_data_index] = static_cast<double>(data_label) - data_score;
    if (USE_WEIGHT) {
      weight_by_leaf[inner_data_index] = weight[data_index];
    }
  }
  __syncthreads();
  const double renew_leaf_value = PercentileDevice<double, data_size_t, label_t, double, false, USE_WEIGHT>(
    residual_buffer_pointer, weight_by_leaf_pointer, data_indices_buffer_pointer,
    weight_prefix_sum_buffer_pointer, alpha, num_data);
  if (threadIdx.x == 0) {
    leaf_value[leaf_index] = renew_leaf_value;
  }
}

void CUDARegressionL1loss::LaunchRenewTreeOutputCUDAKernel(
  const double* score,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  const int num_leaves,
  double* leaf_value) const {
  if (cuda_weights_ == nullptr) {
    RenewTreeOutputCUDAKernel_RegressionL1<false><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 2>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value);
  } else {
    RenewTreeOutputCUDAKernel_RegressionL1<true><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 4>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Huber(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double alpha, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      if (fabs(diff) <= alpha) {
        cuda_out_gradients[data_index] = static_cast<score_t>(diff);
      } else {
        const score_t sign = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
        cuda_out_gradients[data_index] = static_cast<score_t>(sign * alpha);
      }
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      if (fabs(diff) <= alpha) {
        cuda_out_gradients[data_index] = static_cast<score_t>(diff) * weight;
      } else {
        const score_t sign = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
        cuda_out_gradients[data_index] = static_cast<score_t>(sign * alpha) * weight;
      }
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionHuberLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Huber<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, alpha_, gradients, hessians);
  } else {
    GetGradientsKernel_Huber<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, alpha_, gradients, hessians);
  }
}


template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Fair(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double c, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(c * diff / (fabs(diff) + c));
      cuda_out_hessians[data_index] = static_cast<score_t>(c * c / ((fabs(diff) + c) * (fabs(diff) + c)));
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(c * diff / (fabs(diff) + c) * weight);
      cuda_out_hessians[data_index] = static_cast<score_t>(c * c / ((fabs(diff) + c) * (fabs(diff) + c)) * weight);
    }
  }
}

void CUDARegressionFairLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Fair<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, c_, gradients, hessians);
  } else {
    GetGradientsKernel_Fair<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, c_, gradients, hessians);
  }
}

void CUDARegressionPoissonLoss::LaunchCheckLabelKernel() const {
  ShuffleReduceSumGlobal<label_t, double>(cuda_labels_, static_cast<size_t>(num_data_), cuda_block_buffer_.RawData());
  double label_sum = 0.0f;
  CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);

  ShuffleReduceMinGlobal<label_t, double>(cuda_labels_, static_cast<size_t>(num_data_), cuda_block_buffer_.RawData());
  double label_min = 0.0f;
  CopyFromCUDADeviceToHost<double>(&label_min, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);

  if (label_min < 0.0f) {
    Log::Fatal("[%s]: at least one target label is negative", GetName());
  }
  if (label_sum == 0.0f) {
    Log::Fatal("[%s]: sum of labels is zero", GetName());
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Poisson(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double max_delta_step, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  const double exp_max_delta_step = std::exp(max_delta_step);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double exp_score = exp(cuda_scores[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(exp_score - cuda_labels[data_index]);
      cuda_out_hessians[data_index] = static_cast<score_t>(exp_score * exp_max_delta_step);
    } else {
      const double exp_score = exp(cuda_scores[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((exp_score - cuda_labels[data_index]) * weight);
      cuda_out_hessians[data_index] = static_cast<score_t>(exp_score * exp_max_delta_step * weight);
    }
  }
}

void CUDARegressionPoissonLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Poisson<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(
      score, cuda_labels_, nullptr, num_data_, max_delta_step_, gradients, hessians);
  } else {
    GetGradientsKernel_Poisson<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(
      score, cuda_labels_, cuda_weights_, num_data_, max_delta_step_, gradients, hessians);
  }
}

__global__ void ConvertOutputCUDAKernel_Regression_Poisson(const data_size_t num_data, const double* input, double* output) {
  const int data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    output[data_index] = exp(input[data_index]);
  }
}

const double* CUDARegressionPoissonLoss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  ConvertOutputCUDAKernel_Regression_Poisson<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(num_data, input, output);
  return output;
}


double CUDARegressionQuantileloss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  if (cuda_weights_ == nullptr) {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, false>(
      cuda_labels_, nullptr, cuda_data_indices_buffer_.RawData(), nullptr, nullptr, alpha_, num_data_, cuda_percentile_result_.RawData());
  } else {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, true>(
      cuda_labels_, cuda_weights_, cuda_data_indices_buffer_.RawData(), cuda_weights_prefix_sum_.RawData(),
      cuda_weights_prefix_sum_buffer_.RawData(), alpha_, num_data_, cuda_percentile_result_.RawData());
  }
  label_t percentile_result = 0.0f;
  CopyFromCUDADeviceToHost<label_t>(&percentile_result, cuda_percentile_result_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return static_cast<label_t>(percentile_result);
}

template <bool USE_WEIGHT>
__global__ void RenewTreeOutputCUDAKernel_RegressionQuantile(
  const double* score,
  const label_t* label,
  const label_t* weight,
  double* residual_buffer,
  label_t* weight_by_leaf,
  double* weight_prefix_sum_buffer,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  data_size_t* data_indices_buffer,
  double* leaf_value,
  const double alpha) {
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t data_start = data_start_in_leaf[leaf_index];
  const data_size_t num_data = num_data_in_leaf[leaf_index];
  data_size_t* data_indices_buffer_pointer = data_indices_buffer + data_start;
  const label_t* weight_by_leaf_pointer = weight_by_leaf + data_start;
  double* weight_prefix_sum_buffer_pointer = weight_prefix_sum_buffer + data_start;
  const double* residual_buffer_pointer = residual_buffer + data_start;
  for (data_size_t inner_data_index = data_start + static_cast<data_size_t>(threadIdx.x); inner_data_index < data_start + num_data; inner_data_index += static_cast<data_size_t>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const label_t data_label = label[data_index];
    const double data_score = score[data_index];
    residual_buffer[inner_data_index] = static_cast<double>(data_label) - data_score;
    if (USE_WEIGHT) {
      weight_by_leaf[inner_data_index] = weight[data_index];
    }
  }
  __syncthreads();
  const double renew_leaf_value = PercentileDevice<double, data_size_t, label_t, double, false, USE_WEIGHT>(
    residual_buffer_pointer, weight_by_leaf_pointer, data_indices_buffer_pointer,
    weight_prefix_sum_buffer_pointer, alpha, num_data);
  if (threadIdx.x == 0) {
    leaf_value[leaf_index] = renew_leaf_value;
  }
}

void CUDARegressionQuantileloss::LaunchRenewTreeOutputCUDAKernel(
  const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const {
  if (cuda_weights_ == nullptr) {
    RenewTreeOutputCUDAKernel_RegressionQuantile<false><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 2>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value,
      alpha_);
  } else {
    RenewTreeOutputCUDAKernel_RegressionQuantile<true><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 4>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value,
      alpha_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionQuantile(const double* cuda_scores, const label_t* cuda_labels,
  const label_t* cuda_weights, const data_size_t num_data, const double alpha,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      if (diff >= 0.0f) {
        cuda_out_gradients[data_index] = (1.0f - alpha);
      } else {
        cuda_out_gradients[data_index] = -alpha;
      }
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      if (diff >= 0.0f) {
        cuda_out_gradients[data_index] = (1.0f - alpha) * weight;
      } else {
        cuda_out_gradients[data_index] = -alpha * weight;
      }
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionQuantileloss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionQuantile<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, alpha_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionQuantile<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, alpha_, gradients, hessians);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/cuda/cuda_regression_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define GET_GRADIENTS_BLOCK_SIZE_REGRESSION (1024)

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <string>
#include <vector>

#include "../regression_objective.hpp"

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDARegressionObjectiveInterface: public CUDAObjectiveInterface<HOST_OBJECTIVE> {
 public:
  explicit CUDARegressionObjectiveInterface(const Config& config): CUDAObjectiveInterface<HOST_OBJECTIVE>(config) {}

  explicit CUDARegressionObjectiveInterface(const std::vector<std::string>& strs): CUDAObjectiveInterface<HOST_OBJECTIVE>(strs) {}

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  double LaunchCalcInitScoreKernel(const int class_id) const override;

  CUDAVector<double> cuda_block_buffer_;
  CUDAVector<label_t> cuda_trans_label_;
};

class CUDARegressionL2loss : public CUDARegressionObjectiveInterface<RegressionL2loss> {
 public:
  explicit CUDARegressionL2loss(const Config& config);

  explicit CUDARegressionL2loss(const std::vector<std::string>& strs);

  ~CUDARegressionL2loss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  bool NeedConvertOutputCUDA() const override { return sqrt_; }
};


class CUDARegressionL1loss : public CUDARegressionObjectiveInterface<RegressionL1loss> {
 public:
  explicit CUDARegressionL1loss(const Config& config);

  explicit CUDARegressionL1loss(const std::vector<std::string>& strs);

  ~CUDARegressionL1loss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  CUDAVector<data_size_t> cuda_data_indices_buffer_;
  CUDAVector<double> cuda_weights_prefix_sum_;
  CUDAVector<double> cuda_weights_prefix_sum_buffer_;
  CUDAVector<double> cuda_residual_buffer_;
  CUDAVector<label_t> cuda_weight_by_leaf_buffer_;
  CUDAVector<label_t> cuda_percentile_result_;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  void LaunchRenewTreeOutputCUDAKernel(
    const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override;
};


class CUDARegressionHuberLoss : public CUDARegressionObjectiveInterface<RegressionHuberLoss> {
 public:
  explicit CUDARegressionHuberLoss(const Config& config);

  explicit CUDARegressionHuberLoss(const std::vector<std::string>& strs);

  ~CUDARegressionHuberLoss();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;
};


// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class CUDARegressionFairLoss : public CUDARegressionObjectiveInterface<RegressionFairLoss> {
 public:
  explicit CUDARegressionFairLoss(const Config& config);

  explicit CUDARegressionFairLoss(const std::vector<std::string>& strs);

  ~CUDARegressionFairLoss();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;
};


class CUDARegressionPoissonLoss : public CUDARegressionObjectiveInterface<RegressionPoissonLoss> {
 public:
  explicit CUDARegressionPoissonLoss(const Config& config);

  explicit CUDARegressionPoissonLoss(const std::vector<std::string>& strs);

  ~CUDARegressionPoissonLoss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  bool NeedConvertOutputCUDA() const override { return true; }

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchCheckLabelKernel() const;
};


class CUDARegressionQuantileloss : public CUDARegressionObjectiveInterface<RegressionQuantileloss> {
 public:
  explicit CUDARegressionQuantileloss(const Config& config);

  explicit CUDARegressionQuantileloss(const std::vector<std::string>& strs);

  ~CUDARegressionQuantileloss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchRenewTreeOutputCUDAKernel(
    const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override;

  CUDAVector<data_size_t> cuda_data_indices_buffer_;
  CUDAVector<double> cuda_weights_prefix_sum_;
  CUDAVector<double> cuda_weights_prefix_sum_buffer_;
  CUDAVector<double> cuda_residual_buffer_;
  CUDAVector<label_t> cuda_weight_by_leaf_buffer_;
  CUDAVector<label_t> cuda_percentile_result_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/multiclass_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <memory>
#include <vector>

#include "binary_objective.hpp"

namespace LightGBM {
/*!
* \brief Objective function for multiclass classification, use softmax as objective functions
*/
class MulticlassSoftmax: public ObjectiveFunction {
 public:
  explicit MulticlassSoftmax(const Config& config) {
    num_class_ = config.num_class;
    // This factor is to rescale the redundant form of K-classification, to the non-redundant form.
    // In the traditional settings of K-classification, there is one redundant class, whose output is set to 0 (like the class 0 in binary classification).
    // This is from the Friedman GBDT paper.
    factor_ = static_cast<double>(num_class_) / (num_class_ - 1.0f);
  }

  explicit MulticlassSoftmax(const std::vector<std::string>& strs) {
    num_class_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("num_class")) {
          Common::Atoi(tokens[1].c_str(), &num_class_);
        }
      }
    }
    if (num_class_ < 0) {
      Log::Fatal("Objective should contain num_class field");
    }
    factor_ = static_cast<double>(num_class_) / (num_class_ - 1.0f);
  }

  ~MulticlassSoftmax() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();
    label_int_.resize(num_data_);
    class_init_probs_.resize(num_class_, 0.0);
    double sum_weight = 0.0;
    for (int i = 0; i < num_data_; ++i) {
      label_int_[i] = static_cast<int>(label_[i]);
      if (label_int_[i] < 0 || label_int_[i] >= num_class_) {
        Log::Fatal("Label must be in [0, %d), but found %d in label", num_class_, label_int_[i]);
      }
      if (weights_ == nullptr) {
        class_init_probs_[label_int_[i]] += 1.0;
      } else {
        class_init_probs_[label_int_[i]] += weights_[i];
        sum_weight += weights_[i];
      }
    }
    if (weights_ == nullptr) {
      sum_weight = num_data_;
    }
    if (Network::num_machines() > 1) {
      sum_weight = Network::GlobalSyncUpBySum(sum_weight);
      for (int i = 0; i < num_class_; ++i) {
        class_init_probs_[i] = Network::GlobalSyncUpBySum(class_init_probs_[i]);
      }
    }
    for (int i = 0; i < num_class_; ++i) {
      class_init_probs_[i] /= sum_weight;
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (weights_ == nullptr) {
      std::vector<double> rec;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(rec)
      for (data_size_t i = 0; i < num_data_; ++i) {
        rec.resize(num_class_);
        for (int k = 0; k < num_class_; ++k) {
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          rec[k] = static_cast<double>(score[idx]);
        }
        Common::Softmax(&rec);
        for (int k = 0; k < num_class_; ++k) {
          auto p = rec[k];
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          if (label_int_[i] == k) {
            gradients[idx] = static_cast<score_t>(p - 1.0f);
          } else {
            gradients[idx] = static_cast<score_t>(p);
          }
          hessians[idx] = static_cast<score_t>(factor_ * p * (1.0f - p));
        }
      }
    } else {
      std::vector<double> rec;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(rec)
      for (data_size_t i = 0; i < num_data_; ++i) {
        rec.resize(num_class_);
        for (int k = 0; k < num_class_; ++k) {
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          rec[k] = static_cast<double>(score[idx]);
        }
        Common::Softmax(&rec);
        for (int k = 0; k < num_class_; ++k) {
          auto p = rec[k];
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          if (label_int_[i] == k) {
            gradients[idx] = static_cast<score_t>((p - 1.0f) * weights_[i]);
          } else {
            gradients[idx] = static_cast<score_t>(p * weights_[i]);
          }
          hessians[idx] = static_cast<score_t>((factor_ * p * (1.0f - p))* weights_[i]);
        }
      }
    }
  }

  void ConvertOutput(const double* input, double* output) const override {
    Common::Softmax(input, output, num_class_);
  }

  const char* GetName() const override {
    return "multiclass";
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "num_class:" << num_class_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  int NumModelPerIteration() const override { return num_class_; }

  int NumPredictOneRow() const override { return num_class_; }

  bool NeedAccuratePrediction() const override { return false; }

  double BoostFromScore(int class_id) const override {
    return std::log(std::max<double>(kEpsilon, class_init_probs_[class_id]));
  }

  bool ClassNeedTrain(int class_id) const override {
    if (std::fabs(class_init_probs_[class_id]) <= kEpsilon
        || std::fabs(class_init_probs_[class_id]) >= 1.0 - kEpsilon) {
      return false;
    } else {
      return true;
    }
  }

 protected:
  double factor_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of classes */
  int num_class_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Corresponding integers of label_ */
  std::vector<int> label_int_;
  /*! \brief Weights for data */
  const label_t* weights_;
  std::vector<double> class_init_probs_;
};

/*!
* \brief Objective function for multiclass classification, use one-vs-all binary objective function
*/
class MulticlassOVA: public ObjectiveFunction {
 public:
  explicit MulticlassOVA(const Config& config) {
    num_class_ = config.num_class;
    for (int i = 0; i < num_class_; ++i) {
      binary_loss_.emplace_back(
        new BinaryLogloss(config, [i](label_t label) { return static_cast<int>(label) == i; }));
    }
    sigmoid_ = config.sigmoid;
  }

  explicit MulticlassOVA(const std::vector<std::string>& strs) {
    num_class_ = -1;
    sigmoid_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("num_class")) {
          Common::Atoi(tokens[1].c_str(), &num_class_);
        } else if (tokens[0] == std::string("sigmoid")) {
          Common::Atof(tokens[1].c_str(), &sigmoid_);
        }
      }
    }
    if (num_class_ < 0) {
      Log::Fatal("Objective should contain num_class field");
    }
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
  }

  ~MulticlassOVA() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    for (int i = 0; i < num_class_; ++i) {
      binary_loss_[i]->Init(metadata, num_data);
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    for (int i = 0; i < num_class_; ++i) {
      int64_t offset = static_cast<int64_t>(num_data_) * i;
      binary_loss_[i]->GetGradients(score + offset, gradients + offset, hessians + offset);
    }
  }

  const char* GetName() const override {
    return "multiclassova";
  }

  void ConvertOutput(const double* input, double* output) const override {
    for (int i = 0; i < num_class_; ++i) {
      output[i] = 1.0f / (1.0f + std::exp(-sigmoid_ * input[i]));
    }
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "num_class:" << num_class_ << " ";
    str_buf << "sigmoid:" << sigmoid_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  int NumModelPerIteration() const override { return num_class_; }

  int NumPredictOneRow() const override { return num_class_; }

  bool NeedAccuratePrediction() const override { return false; }

  double BoostFromScore(int class_id) const override {
    return binary_loss_[class_id]->BoostFromScore(0);
  }

  bool ClassNeedTrain(int class_id) const override {
    return binary_loss_[class_id]->ClassNeedTrain(0);
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of classes */
  int num_class_;
  std::vector<std::unique_ptr<BinaryLogloss>> binary_loss_;
  double sigmoid_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/objective_function.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/objective_function.h>

#include <string>

#include "binary_objective.hpp"
#include "multiclass_objective.hpp"
#include "rank_objective.hpp"
#include "regression_objective.hpp"
#include "xentropy_objective.hpp"

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include "cuda/cuda_binary_objective.hpp"
#include "cuda/cuda_multiclass_objective.hpp"
#include "cuda/cuda_rank_objective.hpp"
#include "cuda/cuda_regression_objective.hpp"

namespace LightGBM {

#ifdef USE_CUDA
ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunctionCUDA(const std::string& type, const Config& config) {
  if (type == std::string("regression")) {
    return new CUDARegressionL2loss(config);
  } else if (type == std::string("regression_l1")) {
    return new CUDARegressionL1loss(config);
  } else if (type == std::string("quantile")) {
    return new CUDARegressionQuantileloss(config);
  } else if (type == std::string("huber")) {
    return new CUDARegressionHuberLoss(config);
  } else if (type == std::string("fair")) {
    return new CUDARegressionFairLoss(config);
  } else if (type == std::string("poisson")) {
    return new CUDARegressionPoissonLoss(config);
  } else if (type == std::string("binary")) {
    return new CUDABinaryLogloss(config);
  } else if (type == std::string("lambdarank")) {
    return new CUDALambdarankNDCG(config);
  } else if (type == std::string("rank_xendcg")) {
    return new CUDARankXENDCG(config);
  } else if (type == std::string("multiclass")) {
    return new CUDAMulticlassSoftmax(config);
  } else if (type == std::string("multiclassova")) {
    return new CUDAMulticlassOVA(config);
  } else if (type == std::string("cross_entropy")) {
    Log::Warning("Objective cross_entropy is not implemented in cuda version. Fall back to boosting on CPU.");
    return new CrossEntropy(config);
  } else if (type == std::string("cross_entropy_lambda")) {
    Log::Warning("Objective cross_entropy_lambda is not implemented in cuda version. Fall back to boosting on CPU.");
    return new CrossEntropyLambda(config);
  } else if (type == std::string("mape")) {
    Log::Warning("Objective mape is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionMAPELOSS(config);
  } else if (type == std::string("gamma")) {
    Log::Warning("Objective gamma is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionGammaLoss(config);
  } else if (type == std::string("tweedie")) {
    Log::Warning("Objective tweedie is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionTweedieLoss(config);
  } else if (type == std::string("custom")) {
    Log::Warning("Using customized objective with cuda. This requires copying gradients from CPU to GPU, which can be slow.");
    return nullptr;
  }
}
#endif  // USE_CUDA

ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunction(const std::string& type, const Config& config) {
  #ifdef USE_CUDA
  if (config.device_type == std::string("cuda") &&
      config.data_sample_strategy != std::string("goss") &&
      config.boosting != std::string("rf")) {
    return CreateObjectiveFunctionCUDA(type, config);
  } else {
  #endif  // USE_CUDA
    if (type == std::string("regression")) {
      return new RegressionL2loss(config);
    } else if (type == std::string("regression_l1")) {
      return new RegressionL1loss(config);
    } else if (type == std::string("quantile")) {
      return new RegressionQuantileloss(config);
    } else if (type == std::string("huber")) {
      return new RegressionHuberLoss(config);
    } else if (type == std::string("fair")) {
      return new RegressionFairLoss(config);
    } else if (type == std::string("poisson")) {
      return new RegressionPoissonLoss(config);
    } else if (type == std::string("binary")) {
      return new BinaryLogloss(config);
    } else if (type == std::string("lambdarank")) {
      return new LambdarankNDCG(config);
    } else if (type == std::string("rank_xendcg")) {
      return new RankXENDCG(config);
    } else if (type == std::string("multiclass")) {
      return new MulticlassSoftmax(config);
    } else if (type == std::string("multiclassova")) {
      return new MulticlassOVA(config);
    } else if (type == std::string("cross_entropy")) {
      return new CrossEntropy(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      return new CrossEntropyLambda(config);
    } else if (type == std::string("mape")) {
      return new RegressionMAPELOSS(config);
    } else if (type == std::string("gamma")) {
      return new RegressionGammaLoss(config);
    } else if (type == std::string("tweedie")) {
      return new RegressionTweedieLoss(config);
    } else if (type == std::string("custom")) {
      return nullptr;
    }
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA
  Log::Fatal("Unknown objective type name: %s", type.c_str());
  return nullptr;
}

ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunction(const std::string& str) {
  auto strs = Common::Split(str.c_str(), ' ');
  auto type = strs[0];
  if (type == std::string("regression")) {
    return new RegressionL2loss(strs);
  } else if (type == std::string("regression_l1")) {
    return new RegressionL1loss(strs);
  } else if (type == std::string("quantile")) {
    return new RegressionQuantileloss(strs);
  } else if (type == std::string("huber")) {
    return new RegressionHuberLoss(strs);
  } else if (type == std::string("fair")) {
    return new RegressionFairLoss(strs);
  } else if (type == std::string("poisson")) {
    return new RegressionPoissonLoss(strs);
  } else if (type == std::string("binary")) {
    return new BinaryLogloss(strs);
  } else if (type == std::string("lambdarank")) {
    return new LambdarankNDCG(strs);
  } else if (type == std::string("rank_xendcg")) {
    return new RankXENDCG(strs);
  } else if (type == std::string("multiclass")) {
    return new MulticlassSoftmax(strs);
  } else if (type == std::string("multiclassova")) {
    return new MulticlassOVA(strs);
  } else if (type == std::string("cross_entropy")) {
    return new CrossEntropy(strs);
  } else if (type == std::string("cross_entropy_lambda")) {
    return new CrossEntropyLambda(strs);
  } else if (type == std::string("mape")) {
    return new RegressionMAPELOSS(strs);
  } else if (type == std::string("gamma")) {
    return new RegressionGammaLoss(strs);
  } else if (type == std::string("tweedie")) {
    return new RegressionTweedieLoss(strs);
  } else if (type == std::string("custom")) {
    return nullptr;
  }
  Log::Fatal("Unknown objective type name: %s", type.c_str());
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/rank_objective.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/objective_function.h>

#include <algorithm>
#include <cmath>
#include <cstdio>
#include <cstring>
#include <limits>
#include <string>
#include <vector>

namespace LightGBM {

/*!
 * \brief Objective function for Ranking
 */
class RankingObjective : public ObjectiveFunction {
 public:
  explicit RankingObjective(const Config& config)
      : seed_(config.objective_seed) {
    learning_rate_ = config.learning_rate;
    position_bias_regularization_ = config.lambdarank_position_bias_regularization;
  }

  explicit RankingObjective(const std::vector<std::string>&) : seed_(0) {}

  ~RankingObjective() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    // get positions
    positions_ = metadata.positions();
    // get position ids
    position_ids_ = metadata.position_ids();
    // get number of different position ids
    num_position_ids_ = static_cast<data_size_t>(metadata.num_position_ids());
    // get boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("Ranking tasks require query information");
    }
    num_queries_ = metadata.num_queries();
    // initialize position bias vectors
    pos_biases_.resize(num_position_ids_, 0.0);
  }

  void GetGradientsWithSampledQueries(const double* score, const data_size_t num_sampled_queries, const data_size_t* sampled_query_indices,
                    score_t* gradients, score_t* hessians) const override {
    const data_size_t num_queries = (sampled_query_indices == nullptr ? num_queries_ : num_sampled_queries);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (data_size_t i = 0; i < num_queries; ++i) {
      const data_size_t query_index = (sampled_query_indices == nullptr ? i : sampled_query_indices[i]);
      const data_size_t start = query_boundaries_[query_index];
      const data_size_t cnt = query_boundaries_[query_index + 1] - query_boundaries_[query_index];
      std::vector<double> score_adjusted;
      if (num_position_ids_ > 0) {
        for (data_size_t j = 0; j < cnt; ++j) {
          score_adjusted.push_back(score[start + j] + pos_biases_[positions_[start + j]]);
        }
      }
      GetGradientsForOneQuery(query_index, cnt, label_ + start, num_position_ids_ > 0 ? score_adjusted.data() : score + start,
                              gradients + start, hessians + start);
      if (weights_ != nullptr) {
        for (data_size_t j = 0; j < cnt; ++j) {
          gradients[start + j] =
              static_cast<score_t>(gradients[start + j] * weights_[start + j]);
          hessians[start + j] =
              static_cast<score_t>(hessians[start + j] * weights_[start + j]);
        }
      }
    }
    if (num_position_ids_ > 0) {
      UpdatePositionBiasFactors(gradients, hessians);
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    GetGradientsWithSampledQueries(score, num_queries_, nullptr, gradients, hessians);
  }

  virtual void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                       const label_t* label,
                                       const double* score, score_t* lambdas,
                                       score_t* hessians) const = 0;

  virtual void UpdatePositionBiasFactors(const score_t* /*lambdas*/, const score_t* /*hessians*/) const {}

  const char* GetName() const override = 0;

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  bool NeedAccuratePrediction() const override { return false; }

 protected:
  int seed_;
  data_size_t num_queries_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weights */
  const label_t* weights_;
  /*! \brief Pointer of positions */
  const data_size_t* positions_;
  /*! \brief Pointer of position IDs */
  const std::string* position_ids_;
  /*! \brief Pointer of label */
  data_size_t num_position_ids_;
  /*! \brief Query boundaries */
  const data_size_t* query_boundaries_;
  /*! \brief Position bias factors */
  mutable std::vector<label_t> pos_biases_;
  /*! \brief Learning rate to update position bias factors */
  double learning_rate_;
  /*! \brief Position bias regularization */
  double position_bias_regularization_;
};

/*!
 * \brief Objective function for LambdaRank with NDCG
 */
class LambdarankNDCG : public RankingObjective {
 public:
  explicit LambdarankNDCG(const Config& config)
      : RankingObjective(config),
        sigmoid_(config.sigmoid),
        norm_(config.lambdarank_norm),
        truncation_level_(config.lambdarank_truncation_level) {
    label_gain_ = config.label_gain;
    // initialize DCG calculator
    DCGCalculator::DefaultLabelGain(&label_gain_);
    DCGCalculator::Init(label_gain_);
    sigmoid_table_.clear();
    inverse_max_dcgs_.clear();
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid param %f should be greater than zero", sigmoid_);
    }
  }

  explicit LambdarankNDCG(const std::vector<std::string>& strs)
      : RankingObjective(strs) {}

  ~LambdarankNDCG() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RankingObjective::Init(metadata, num_data);
    DCGCalculator::CheckMetadata(metadata, num_queries_);
    DCGCalculator::CheckLabel(label_, num_data_);
    inverse_max_dcgs_.resize(num_queries_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_queries_; ++i) {
      inverse_max_dcgs_[i] = DCGCalculator::CalMaxDCGAtK(
          truncation_level_, label_ + query_boundaries_[i],
          query_boundaries_[i + 1] - query_boundaries_[i]);

      if (inverse_max_dcgs_[i] > 0.0) {
        inverse_max_dcgs_[i] = 1.0f / inverse_max_dcgs_[i];
      }
    }
    // construct Sigmoid table to speed up Sigmoid transform
    ConstructSigmoidTable();
  }

  inline void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                      const label_t* label, const double* score,
                                      score_t* lambdas,
                                      score_t* hessians) const override {
    // get max DCG on current query
    const double inverse_max_dcg = inverse_max_dcgs_[query_id];
    // initialize with zero
    for (data_size_t i = 0; i < cnt; ++i) {
      lambdas[i] = 0.0f;
      hessians[i] = 0.0f;
    }
    // get sorted indices for scores
    std::vector<data_size_t> sorted_idx(cnt);
    for (data_size_t i = 0; i < cnt; ++i) {
      sorted_idx[i] = i;
    }
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(),
        [score](data_size_t a, data_size_t b) { return score[a] > score[b]; });
    // get best and worst score
    const double best_score = score[sorted_idx[0]];
    data_size_t worst_idx = cnt - 1;
    if (worst_idx > 0 && score[sorted_idx[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = score[sorted_idx[worst_idx]];
    double sum_lambdas = 0.0;
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    for (data_size_t i = 0; i < cnt - 1 && i < truncation_level_; ++i) {
      if (score[sorted_idx[i]] == kMinScore) {
        continue;
      }
      for (data_size_t j = i + 1; j < cnt; ++j) {
        if (score[sorted_idx[j]] == kMinScore) {
          continue;
        }
        // skip pairs with the same labels
        if (label[sorted_idx[i]] == label[sorted_idx[j]]) {
          continue;
        }
        data_size_t high_rank, low_rank;
        if (label[sorted_idx[i]] > label[sorted_idx[j]]) {
          high_rank = i;
          low_rank = j;
        } else {
          high_rank = j;
          low_rank = i;
        }
        const data_size_t high = sorted_idx[high_rank];
        const int high_label = static_cast<int>(label[high]);
        const double high_score = score[high];
        const double high_label_gain = label_gain_[high_label];
        const double high_discount = DCGCalculator::GetDiscount(high_rank);
        const data_size_t low = sorted_idx[low_rank];
        const int low_label = static_cast<int>(label[low]);
        const double low_score = score[low];
        const double low_label_gain = label_gain_[low_label];
        const double low_discount = DCGCalculator::GetDiscount(low_rank);

        const double delta_score = high_score - low_score;

        // get dcg gap
        const double dcg_gap = high_label_gain - low_label_gain;
        // get discount of this pair
        const double paired_discount = fabs(high_discount - low_discount);
        // get delta NDCG
        double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
        // regular the delta_pair_NDCG by score distance
        if (norm_ && best_score != worst_score) {
          delta_pair_NDCG /= (0.01f + fabs(delta_score));
        }
        // calculate lambda for this pair
        double p_lambda = GetSigmoid(delta_score);
        double p_hessian = p_lambda * (1.0f - p_lambda);
        // update
        p_lambda *= -sigmoid_ * delta_pair_NDCG;
        p_hessian *= sigmoid_ * sigmoid_ * delta_pair_NDCG;
        lambdas[low] -= static_cast<score_t>(p_lambda);
        hessians[low] += static_cast<score_t>(p_hessian);
        lambdas[high] += static_cast<score_t>(p_lambda);
        hessians[high] += static_cast<score_t>(p_hessian);
        // lambda is negative, so use minus to accumulate
        sum_lambdas -= 2 * p_lambda;
      }
    }
    if (norm_ && sum_lambdas > 0) {
      double norm_factor = std::log2(1 + sum_lambdas) / sum_lambdas;
      for (data_size_t i = 0; i < cnt; ++i) {
        lambdas[i] = static_cast<score_t>(lambdas[i] * norm_factor);
        hessians[i] = static_cast<score_t>(hessians[i] * norm_factor);
      }
    }
  }

  inline double GetSigmoid(double score) const {
    if (score <= min_sigmoid_input_) {
      // too small, use lower bound
      return sigmoid_table_[0];
    } else if (score >= max_sigmoid_input_) {
      // too large, use upper bound
      return sigmoid_table_[_sigmoid_bins - 1];
    } else {
      return sigmoid_table_[static_cast<size_t>((score - min_sigmoid_input_) *
                                                sigmoid_table_idx_factor_)];
    }
  }

  void ConstructSigmoidTable() {
    // get boundary
    min_sigmoid_input_ = min_sigmoid_input_ / sigmoid_ / 2;
    max_sigmoid_input_ = -min_sigmoid_input_;
    sigmoid_table_.resize(_sigmoid_bins);
    // get score to bin factor
    sigmoid_table_idx_factor_ =
        _sigmoid_bins / (max_sigmoid_input_ - min_sigmoid_input_);
    // cache
    for (size_t i = 0; i < _sigmoid_bins; ++i) {
      const double score = i / sigmoid_table_idx_factor_ + min_sigmoid_input_;
      sigmoid_table_[i] = 1.0f / (1.0f + std::exp(score * sigmoid_));
    }
  }

  void UpdatePositionBiasFactors(const score_t* lambdas, const score_t* hessians) const override {
    /// get number of threads
    int num_threads = OMP_NUM_THREADS();
    // create per-thread buffers for first and second derivatives of utility w.r.t. position bias factors
    std::vector<double> bias_first_derivatives(num_position_ids_ * num_threads, 0.0);
    std::vector<double> bias_second_derivatives(num_position_ids_ * num_threads, 0.0);
    std::vector<int> instance_counts(num_position_ids_ * num_threads, 0);
    #pragma omp parallel for schedule(guided) num_threads(num_threads)
    for (data_size_t i = 0; i < num_data_; i++) {
      // get thread ID
      const int tid = omp_get_thread_num();
      size_t offset = static_cast<size_t>(positions_[i] + tid * num_position_ids_);
      // accumulate first derivatives of utility w.r.t. position bias factors, for each position
      bias_first_derivatives[offset] -= lambdas[i];
      // accumulate second derivatives of utility w.r.t. position bias factors, for each position
      bias_second_derivatives[offset] -= hessians[i];
      instance_counts[offset]++;
    }
    #pragma omp parallel for schedule(guided) num_threads(num_threads)
    for (data_size_t i = 0; i < num_position_ids_; i++) {
      double bias_first_derivative = 0.0;
      double bias_second_derivative = 0.0;
      int instance_count = 0;
      // aggregate derivatives from per-thread buffers
      for (int tid = 0; tid < num_threads; tid++) {
        size_t offset = static_cast<size_t>(i + tid * num_position_ids_);
        bias_first_derivative += bias_first_derivatives[offset];
        bias_second_derivative += bias_second_derivatives[offset];
        instance_count += instance_counts[offset];
      }
      // L2 regularization on position bias factors
      bias_first_derivative -= pos_biases_[i] * position_bias_regularization_ * instance_count;
      bias_second_derivative -= position_bias_regularization_ * instance_count;
      // do Newton-Raphson step to update position bias factors
      pos_biases_[i] += learning_rate_ * bias_first_derivative / (std::abs(bias_second_derivative) + 0.001);
    }
    LogDebugPositionBiasFactors();
  }

  const char* GetName() const override { return "lambdarank"; }

 protected:
  void LogDebugPositionBiasFactors() const {
    std::stringstream message_stream;
    message_stream << std::setw(15) << "position"
      << std::setw(15) << "bias_factor"
      << std::endl;
    Log::Debug(message_stream.str().c_str());
    message_stream.str("");
    for (int i = 0; i < num_position_ids_; ++i) {
      message_stream << std::setw(15) << position_ids_[i]
        << std::setw(15) << pos_biases_[i];
      Log::Debug(message_stream.str().c_str());
      message_stream.str("");
    }
  }
  /*! \brief Sigmoid param */
  double sigmoid_;
  /*! \brief Normalize the lambdas or not */
  bool norm_;
  /*! \brief Truncation position for max DCG */
  int truncation_level_;
  /*! \brief Cache inverse max DCG, speed up calculation */
  std::vector<double> inverse_max_dcgs_;
  /*! \brief Cache result for sigmoid transform to speed up */
  std::vector<double> sigmoid_table_;
  /*! \brief Gains for labels */
  std::vector<double> label_gain_;
  /*! \brief Number of bins in simoid table */
  size_t _sigmoid_bins = 1024 * 1024;
  /*! \brief Minimal input of sigmoid table */
  double min_sigmoid_input_ = -50;
  /*! \brief Maximal input of Sigmoid table */
  double max_sigmoid_input_ = 50;
  /*! \brief Factor that covert score to bin in Sigmoid table */
  double sigmoid_table_idx_factor_;
};

/*!
 * \brief Implementation of the learning-to-rank objective function, XE_NDCG
 * [arxiv.org/abs/1911.09798].
 */
class RankXENDCG : public RankingObjective {
 public:
  explicit RankXENDCG(const Config& config) : RankingObjective(config) {}

  explicit RankXENDCG(const std::vector<std::string>& strs)
      : RankingObjective(strs) {}

  ~RankXENDCG() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RankingObjective::Init(metadata, num_data);
    for (data_size_t i = 0; i < num_queries_; ++i) {
      rands_.emplace_back(seed_ + i);
    }
  }

  inline void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                      const label_t* label, const double* score,
                                      score_t* lambdas,
                                      score_t* hessians) const override {
    // Skip groups with too few items.
    if (cnt <= 1) {
      for (data_size_t i = 0; i < cnt; ++i) {
        lambdas[i] = 0.0f;
        hessians[i] = 0.0f;
      }
      return;
    }

    // Turn scores into a probability distribution using Softmax.
    std::vector<double> rho(cnt, 0.0);
    Common::Softmax(score, rho.data(), cnt);

    // An auxiliary buffer of parameters used to form the ground-truth
    // distribution and compute the loss.
    std::vector<double> params(cnt);

    double inv_denominator = 0;
    for (data_size_t i = 0; i < cnt; ++i) {
      params[i] = Phi(label[i], rands_[query_id].NextFloat());
      inv_denominator += params[i];
    }
    // sum_labels will always be positive number
    inv_denominator = 1. / std::max<double>(kEpsilon, inv_denominator);

    // Approximate gradients and inverse Hessian.
    // First order terms.
    double sum_l1 = 0.0;
    for (data_size_t i = 0; i < cnt; ++i) {
      double term = -params[i] * inv_denominator + rho[i];
      lambdas[i] = static_cast<score_t>(term);
      // Params will now store terms needed to compute second-order terms.
      params[i] = term / (1. - rho[i]);
      sum_l1 += params[i];
    }
    // Second order terms.
    double sum_l2 = 0.0;
    for (data_size_t i = 0; i < cnt; ++i) {
      double term = rho[i] * (sum_l1 - params[i]);
      lambdas[i] += static_cast<score_t>(term);
      // Params will now store terms needed to compute third-order terms.
      params[i] = term / (1. - rho[i]);
      sum_l2 += params[i];
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      lambdas[i] += static_cast<score_t>(rho[i] * (sum_l2 - params[i]));
      hessians[i] = static_cast<score_t>(rho[i] * (1.0 - rho[i]));
    }
  }

  double Phi(const label_t l, double g) const {
    return Common::Pow(2, static_cast<int>(l)) - g;
  }

  const char* GetName() const override { return "rank_xendcg"; }

 protected:
  mutable std::vector<Random> rands_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/regression_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>

#include <string>
#include <algorithm>
#include <vector>

namespace LightGBM {

#define PercentileFun(T, data_reader, cnt_data, alpha)                    \
  {                                                                       \
    if (cnt_data <= 1) {                                                  \
      return data_reader(0);                                              \
    }                                                                     \
    std::vector<T> ref_data(cnt_data);                                    \
    for (data_size_t i = 0; i < cnt_data; ++i) {                          \
      ref_data[i] = data_reader(i);                                       \
    }                                                                     \
    const double float_pos = static_cast<double>(cnt_data - 1) * (1.0 - alpha);   \
    const data_size_t pos = static_cast<data_size_t>(float_pos) + 1;      \
    if (pos < 1) {                                                        \
      return ref_data[ArrayArgs<T>::ArgMax(ref_data)];                    \
    } else if (pos >= cnt_data) {                                         \
      return ref_data[ArrayArgs<T>::ArgMin(ref_data)];                    \
    } else {                                                              \
      const double bias = float_pos - (pos - 1);                          \
      if (pos > cnt_data / 2) {                                           \
        ArrayArgs<T>::ArgMaxAtK(&ref_data, 0, cnt_data, pos - 1);         \
        T v1 = ref_data[pos - 1];                                         \
        T v2 = ref_data[pos + ArrayArgs<T>::ArgMax(ref_data.data() + pos, \
                                                   cnt_data - pos)];      \
        return static_cast<T>(v1 - (v1 - v2) * bias);                     \
      } else {                                                            \
        ArrayArgs<T>::ArgMaxAtK(&ref_data, 0, cnt_data, pos);             \
        T v2 = ref_data[pos];                                             \
        T v1 = ref_data[ArrayArgs<T>::ArgMin(ref_data.data(), pos)];      \
        return static_cast<T>(v1 - (v1 - v2) * bias);                     \
      }                                                                   \
    }                                                                     \
  }\

#define WeightedPercentileFun(T, data_reader, weight_reader, cnt_data, alpha) \
  {                                                                           \
    if (cnt_data <= 1) {                                                      \
      return data_reader(0);                                                  \
    }                                                                         \
    std::vector<data_size_t> sorted_idx(cnt_data);                            \
    for (data_size_t i = 0; i < cnt_data; ++i) {                              \
      sorted_idx[i] = i;                                                      \
    }                                                                         \
    std::stable_sort(sorted_idx.begin(), sorted_idx.end(),                    \
                     [&](data_size_t a, data_size_t b) {                      \
                       return data_reader(a) < data_reader(b);                \
                     });                                                      \
    std::vector<double> weighted_cdf(cnt_data);                               \
    weighted_cdf[0] = weight_reader(sorted_idx[0]);                           \
    for (data_size_t i = 1; i < cnt_data; ++i) {                              \
      weighted_cdf[i] = weighted_cdf[i - 1] + weight_reader(sorted_idx[i]);   \
    }                                                                         \
    double threshold = weighted_cdf[cnt_data - 1] * alpha;                    \
    size_t pos = std::upper_bound(weighted_cdf.begin(), weighted_cdf.end(),   \
                                  threshold) -                                \
                 weighted_cdf.begin();                                        \
    pos = std::min(pos, static_cast<size_t>(cnt_data - 1));                   \
    if (pos == 0 || pos == static_cast<size_t>(cnt_data - 1)) {               \
      return data_reader(sorted_idx[pos]);                                    \
    }                                                                         \
    CHECK_GE(threshold, weighted_cdf[pos - 1]);                               \
    CHECK_LT(threshold, weighted_cdf[pos]);                                   \
    T v1 = data_reader(sorted_idx[pos - 1]);                                  \
    T v2 = data_reader(sorted_idx[pos]);                                      \
    if (weighted_cdf[pos] - weighted_cdf[pos - 1] >= 1.0) {                   \
      return static_cast<T>((threshold - weighted_cdf[pos - 1]) /             \
                                (weighted_cdf[pos] - weighted_cdf[pos - 1]) * \
                                (v2 - v1) +                                   \
                            v1);                                              \
    } else {                                                                  \
      return static_cast<T>(v1);                                              \
    }                                                                         \
  }\

/*!
* \brief Objective function for regression
*/
class RegressionL2loss: public ObjectiveFunction {
 public:
  explicit RegressionL2loss(const Config& config)
      : deterministic_(config.deterministic) {
    sqrt_ = config.reg_sqrt;
  }

  explicit RegressionL2loss(const std::vector<std::string>& strs)
      : deterministic_(false) {
    sqrt_ = false;
    for (auto str : strs) {
      if (str == std::string("sqrt")) {
        sqrt_ = true;
      }
    }
  }

  ~RegressionL2loss() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    if (sqrt_) {
      trans_label_.resize(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        trans_label_[i] = Common::Sign(label_[i]) * std::sqrt(std::fabs(label_[i]));
      }
      label_ = trans_label_.data();
    }
    weights_ = metadata.weights();
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        gradients[i] = static_cast<score_t>(score[i] - label_[i]);
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        gradients[i] = static_cast<score_t>(static_cast<score_t>((score[i] - label_[i])) * weights_[i]);
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "regression";
  }

  void ConvertOutput(const double* input, double* output) const override {
    if (sqrt_) {
      output[0] = Common::Sign(input[0]) * input[0] * input[0];
    } else {
      output[0] = input[0];
    }
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    if (sqrt_) {
      str_buf << " sqrt";
    }
    return str_buf.str();
  }

  bool IsConstantHessian() const override {
    if (weights_ == nullptr) {
      return true;
    } else {
      return false;
    }
  }

  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    return suml / sumw;
  }

 protected:
  bool sqrt_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weights */
  const label_t* weights_;
  std::vector<label_t> trans_label_;
  const bool deterministic_;
};

/*!
* \brief L1 regression loss
*/
class RegressionL1loss: public RegressionL2loss {
 public:
  explicit RegressionL1loss(const Config& config): RegressionL2loss(config) {
  }

  explicit RegressionL1loss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionL1loss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff));
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * weights_[i]);
        hessians[i] = weights_[i];
      }
    }
  }

  double BoostFromScore(int) const override {
    const double alpha = 0.5;
    if (weights_ != nullptr) {
      #define data_reader(i) (label_[i])
      #define weight_reader(i) (weights_[i])
      WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (label_[i])
      PercentileFun(label_t, data_reader, num_data_, alpha);
      #undef data_reader
    }
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    const double alpha = 0.5;
    if (weights_ == nullptr) {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha);
        #undef data_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha);
        #undef data_reader
      }
    } else {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        #define weight_reader(i) (weights_[index_mapper[i]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
        #undef data_reader
        #undef weight_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        #define weight_reader(i) (weights_[bagging_mapper[index_mapper[i]]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
        #undef data_reader
        #undef weight_reader
      }
    }
  }

  const char* GetName() const override {
    return "regression_l1";
  }
};

/*!
* \brief Huber regression loss
*/
class RegressionHuberLoss: public RegressionL2loss {
 public:
  explicit RegressionHuberLoss(const Config& config): RegressionL2loss(config) {
    alpha_ = static_cast<double>(config.alpha);
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  explicit RegressionHuberLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  ~RegressionHuberLoss() {
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        if (std::abs(diff) <= alpha_) {
          gradients[i] = static_cast<score_t>(diff);
        } else {
          gradients[i] = static_cast<score_t>(Common::Sign(diff) * alpha_);
        }
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        if (std::abs(diff) <= alpha_) {
          gradients[i] = static_cast<score_t>(diff * weights_[i]);
        } else {
          gradients[i] = static_cast<score_t>(Common::Sign(diff) * static_cast<score_t>(weights_[i]) * alpha_);
        }
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "huber";
  }

 protected:
  /*! \brief delta for Huber loss */
  double alpha_;
};


// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class RegressionFairLoss: public RegressionL2loss {
 public:
  explicit RegressionFairLoss(const Config& config): RegressionL2loss(config) {
    c_ = static_cast<double>(config.fair_c);
  }

  explicit RegressionFairLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionFairLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double x = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(c_ * x / (std::fabs(x) + c_));
        hessians[i] = static_cast<score_t>(c_ * c_ / ((std::fabs(x) + c_) * (std::fabs(x) + c_)));
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double x = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(c_ * x / (std::fabs(x) + c_) * weights_[i]);
        hessians[i] = static_cast<score_t>(c_ * c_ / ((std::fabs(x) + c_) * (std::fabs(x) + c_)) * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "fair";
  }

  bool IsConstantHessian() const override {
    return false;
  }

 protected:
  /*! \brief c for Fair loss */
  double c_;
};


/*!
* \brief Objective function for Poisson regression
*/
class RegressionPoissonLoss: public RegressionL2loss {
 public:
  explicit RegressionPoissonLoss(const Config& config): RegressionL2loss(config) {
    max_delta_step_ = static_cast<double>(config.poisson_max_delta_step);
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  explicit RegressionPoissonLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionPoissonLoss() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
    RegressionL2loss::Init(metadata, num_data);
    // Safety check of labels
    label_t miny;
    double sumy;
    Common::ObtainMinMaxSum(label_, num_data_, &miny, static_cast<label_t*>(nullptr), &sumy);
    if (miny < 0.0f) {
      Log::Fatal("[%s]: at least one target label is negative", GetName());
    }
    if (sumy == 0.0f) {
      Log::Fatal("[%s]: sum of labels is zero", GetName());
    }
  }

  /* Parametrize with unbounded internal score "f"; then
   *  loss = exp(f) - label * f
   *  grad = exp(f) - label
   *  hess = exp(f)
   *
   * And the output is exp(f); so the associated metric get s=exp(f)
   * so that its loss = s - label * log(s); a little awkward maybe.
   *
   */
  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    double exp_max_delta_step_ = std::exp(max_delta_step_);
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(score[i]);
        gradients[i] = static_cast<score_t>(exp_score - label_[i]);
        hessians[i] = static_cast<score_t>(exp_score * exp_max_delta_step_);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(score[i]);
        gradients[i] = static_cast<score_t>((exp_score - label_[i]) * weights_[i]);
        hessians[i] = static_cast<score_t>(exp_score * exp_max_delta_step_ * weights_[i]);
      }
    }
  }

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = std::exp(input[0]);
  }

  const char* GetName() const override {
    return "poisson";
  }

  double BoostFromScore(int) const override {
    return Common::SafeLog(RegressionL2loss::BoostFromScore(0));
  }

  bool IsConstantHessian() const override {
    return false;
  }

 protected:
  /*! \brief used to safeguard optimization */
  double max_delta_step_;
};

class RegressionQuantileloss : public RegressionL2loss {
 public:
  explicit RegressionQuantileloss(const Config& config): RegressionL2loss(config) {
    alpha_ = static_cast<score_t>(config.alpha);
    CHECK(alpha_ > 0 && alpha_ < 1);
  }

  explicit RegressionQuantileloss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionQuantileloss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        score_t delta = static_cast<score_t>(score[i] - label_[i]);
        if (delta >= 0) {
          gradients[i] = (1.0f - alpha_);
        } else {
          gradients[i] = -alpha_;
        }
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        score_t delta = static_cast<score_t>(score[i] - label_[i]);
        if (delta >= 0) {
          gradients[i] = static_cast<score_t>((1.0f - alpha_) * weights_[i]);
        } else {
          gradients[i] = static_cast<score_t>(-alpha_ * weights_[i]);
        }
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "quantile";
  }

  double BoostFromScore(int) const override {
    if (weights_ != nullptr) {
      #define data_reader(i) (label_[i])
      #define weight_reader(i) (weights_[i])
      WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha_);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (label_[i])
      PercentileFun(label_t, data_reader, num_data_, alpha_);
      #undef data_reader
    }
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    if (weights_ == nullptr) {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha_);
        #undef data_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha_);
        #undef data_reader
      }
    } else {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        #define weight_reader(i) (weights_[index_mapper[i]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha_);
        #undef data_reader
        #undef weight_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        #define weight_reader(i) (weights_[bagging_mapper[index_mapper[i]]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha_);
        #undef data_reader
        #undef weight_reader
      }
    }
  }

 protected:
  score_t alpha_;
};


/*!
* \brief MAPE Regression Loss
*/
class RegressionMAPELOSS : public RegressionL1loss {
 public:
  explicit RegressionMAPELOSS(const Config& config) : RegressionL1loss(config) {
  }

  explicit RegressionMAPELOSS(const std::vector<std::string>& strs) : RegressionL1loss(strs) {
  }

  ~RegressionMAPELOSS() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RegressionL2loss::Init(metadata, num_data);
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (std::fabs(label_[i]) < 1) {
        Log::Warning(
          "Some label values are < 1 in absolute value. MAPE is unstable with such values, "
          "so LightGBM rounds them to 1.0 when calculating MAPE.");
        break;
      }
    }
    label_weight_.resize(num_data);
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        label_weight_[i] = 1.0f / std::max(1.0f, std::fabs(label_[i]));
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        label_weight_[i] = 1.0f / std::max(1.0f, std::fabs(label_[i])) * weights_[i];
      }
    }
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * label_weight_[i]);
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * label_weight_[i]);
        hessians[i] = weights_[i];
      }
    }
  }

  double BoostFromScore(int) const override {
    const double alpha = 0.5;
    #define data_reader(i) (label_[i])
    #define weight_reader(i) (label_weight_[i])
    WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha);
    #undef data_reader
    #undef weight_reader
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    const double alpha = 0.5;
    if (bagging_mapper == nullptr) {
      #define data_reader(i) (residual_getter(label_, index_mapper[i]))
      #define weight_reader(i) (label_weight_[index_mapper[i]])
      WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
      #define weight_reader(i) (label_weight_[bagging_mapper[index_mapper[i]]])
      WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
      #undef data_reader
      #undef weight_reader
    }
  }

  const char* GetName() const override {
    return "mape";
  }

  bool IsConstantHessian() const override {
    return true;
  }

 private:
  std::vector<label_t> label_weight_;
};



/*!
* \brief Objective function for Gamma regression
*/
class RegressionGammaLoss : public RegressionPoissonLoss {
 public:
  explicit RegressionGammaLoss(const Config& config) : RegressionPoissonLoss(config) {
  }

  explicit RegressionGammaLoss(const std::vector<std::string>& strs) : RegressionPoissonLoss(strs) {
  }

  ~RegressionGammaLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>(1.0 - label_[i] * exp_score);
        hessians[i] = static_cast<score_t>(label_[i] * exp_score);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>((1.0 - label_[i] * exp_score) * weights_[i]);
        hessians[i] = static_cast<score_t>(label_[i] * exp_score * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "gamma";
  }
};

/*!
* \brief Objective function for Tweedie regression
*/
class RegressionTweedieLoss: public RegressionPoissonLoss {
 public:
  explicit RegressionTweedieLoss(const Config& config) : RegressionPoissonLoss(config) {
    rho_ = config.tweedie_variance_power;
  }

  explicit RegressionTweedieLoss(const std::vector<std::string>& strs) : RegressionPoissonLoss(strs) {
  }

  ~RegressionTweedieLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_1_score = std::exp((1 - rho_) * score[i]);
        double exp_2_score = std::exp((2 - rho_) * score[i]);
        gradients[i] = static_cast<score_t>(-label_[i] * exp_1_score + exp_2_score);
        hessians[i] = static_cast<score_t>(-label_[i] * (1 - rho_) * exp_1_score +
          (2 - rho_) * exp_2_score);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_1_score = std::exp((1 - rho_) * score[i]);
        double exp_2_score = std::exp((2 - rho_) * score[i]);
        gradients[i] = static_cast<score_t>((-label_[i] * exp_1_score + exp_2_score) * weights_[i]);
        hessians[i] = static_cast<score_t>((-label_[i] * (1 - rho_) * exp_1_score +
          (2 - rho_) * exp_2_score) * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "tweedie";
  }

 private:
  double rho_;
};

#undef PercentileFun
#undef WeightedPercentileFun

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/objective/xentropy_objective.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <vector>

/*
 * Implements gradients and Hessians for the following point losses.
 * Target y is anything in interval [0, 1].
 *
 * (1) CrossEntropy; "xentropy";
 *
 * loss(y, p, w) = { -(1-y)*log(1-p)-y*log(p) }*w,
 * with probability p = 1/(1+exp(-f)), where f is being boosted
 *
 * ConvertToOutput: f -> p
 *
 * (2) CrossEntropyLambda; "xentlambda"
 *
 * loss(y, p, w) = -(1-y)*log(1-p)-y*log(p),
 * with p = 1-exp(-lambda*w), lambda = log(1+exp(f)), f being boosted, and w > 0
 *
 * ConvertToOutput: f -> lambda
 *
 * (1) and (2) are the same if w=1; but outputs still differ.
 *
 */

namespace LightGBM {
/*!
* \brief Objective function for cross-entropy (with optional linear weights)
*/
class CrossEntropy: public ObjectiveFunction {
 public:
  explicit CrossEntropy(const Config& config)
      : deterministic_(config.deterministic) {}

  explicit CrossEntropy(const std::vector<std::string>&)
      : deterministic_(false) {
  }

  ~CrossEntropy() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName());
    Log::Info("[%s:%s]: (objective) labels passed interval [0, 1] check",  GetName(), __func__);

    if (weights_ != nullptr) {
      label_t minw;
      double sumw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sumw);
      if (minw < 0.0f) {
        Log::Fatal("[%s]: at least one weight is negative", GetName());
      }
      if (sumw == 0.0f) {
        Log::Fatal("[%s]: sum of weights is zero", GetName());
      }
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    // z = expit(score) = 1 / (1 + exp(-score))
    // gradient = z - label = expit(score) - label
    // Numerically more stable, see http://fa.bianp.net/blog/2019/evaluate_logistic/
    //     if score < 0:
    //         exp_tmp = exp(score)
    //         return ((1 - label) * exp_tmp - label) / (1 + exp_tmp)
    //     else:
    //         exp_tmp = exp(-score)
    //         return ((1 - label) - label * exp_tmp) / (1 + exp_tmp)
    // Note that optimal speed would be achieved, at the cost of precision, by
    //     return expit(score) - y_true
    // i.e. no "if else" and an own inline implementation of expit.
    // The case distinction score < 0 in the stable implementation does not
    // provide significant better precision apart from protecting overflow of exp(..).
    // The branch (if else), however, can incur runtime costs of up to 30%.
    // Instead, we help branch prediction by almost always ending in the first if clause
    // and making the second branch (else) a bit simpler. This has the exact same
    // precision but is faster than the stable implementation.
    // As branching criteria, we use the same cutoff as in log1pexp, see link above.
    // Note that the maximal value to get gradient = -1 with label = 1 is -37.439198610162731
    // (based on mpmath), and scipy.special.logit(np.finfo(float).eps) ~ -36.04365.
    if (weights_ == nullptr) {
      // compute pointwise gradients and Hessians with implied unit weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        if (score[i] > -37.0) {
          const double exp_tmp = std::exp(-score[i]);
          gradients[i] = static_cast<score_t>(((1.0f - label_[i]) - label_[i] * exp_tmp) / (1.0f + exp_tmp));
          hessians[i] = static_cast<score_t>(exp_tmp / ((1 + exp_tmp) * (1 + exp_tmp)));
        } else {
          const double exp_tmp = std::exp(score[i]);
          gradients[i] = static_cast<score_t>(exp_tmp - label_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp);
        }
      }
    } else {
      // compute pointwise gradients and Hessians with given weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        if (score[i] > -37.0) {
          const double exp_tmp = std::exp(-score[i]);
          gradients[i] = static_cast<score_t>(((1.0f - label_[i]) - label_[i] * exp_tmp) / (1.0f + exp_tmp) * weights_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp / ((1 + exp_tmp) * (1 + exp_tmp)) * weights_[i]);
        } else {
          const double exp_tmp = std::exp(score[i]);
          gradients[i] = static_cast<score_t>((exp_tmp - label_[i]) * weights_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp * weights_[i]);
        }
      }
    }
  }

  const char* GetName() const override {
    return "cross_entropy";
  }

  // convert score to a probability
  void ConvertOutput(const double* input, double* output) const override {
    output[0] = 1.0f / (1.0f + std::exp(-input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  // implement custom average to boost from (if enabled among options)
  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    double pavg = suml / sumw;
    pavg = std::min(pavg, 1.0 - kEpsilon);
    pavg = std::max<double>(pavg, kEpsilon);
    double initscore = std::log(pavg / (1.0f - pavg));
    Log::Info("[%s:%s]: pavg = %f -> initscore = %f",  GetName(), __func__, pavg, initscore);
    return initscore;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer for label */
  const label_t* label_;
  /*! \brief Weights for data */
  const label_t* weights_;
  const bool deterministic_;
};

/*!
* \brief Objective function for alternative parameterization of cross-entropy (see top of file for explanation)
*/
class CrossEntropyLambda: public ObjectiveFunction {
 public:
  explicit CrossEntropyLambda(const Config& config)
      : deterministic_(config.deterministic) {
    min_weight_ = max_weight_ = 0.0f;
  }

  explicit CrossEntropyLambda(const std::vector<std::string>&)
      : deterministic_(false) {}

  ~CrossEntropyLambda() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName());
    Log::Info("[%s:%s]: (objective) labels passed interval [0, 1] check",  GetName(), __func__);

    if (weights_ != nullptr) {
      Common::ObtainMinMaxSum(weights_, num_data_, &min_weight_, &max_weight_, static_cast<label_t*>(nullptr));
      if (min_weight_ <= 0.0f) {
        Log::Fatal("[%s]: at least one weight is non-positive", GetName());
      }

      // Issue an info statement about this ratio
      double weight_ratio = max_weight_ / min_weight_;
      Log::Info("[%s:%s]: min, max weights = %f, %f; ratio = %f",
                GetName(), __func__,
                min_weight_, max_weight_,
                weight_ratio);
    } else {
      // all weights are implied to be unity; no need to do anything
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (weights_ == nullptr) {
      // compute pointwise gradients and Hessians with implied unit weights; exactly equivalent to CrossEntropy with unit weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double z = 1.0f / (1.0f + std::exp(-score[i]));
        gradients[i] = static_cast<score_t>(z - label_[i]);
        hessians[i] = static_cast<score_t>(z * (1.0f - z));
      }
    } else {
      // compute pointwise gradients and Hessians with given weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double w = weights_[i];
        const double y = label_[i];
        const double epf = std::exp(score[i]);
        const double hhat = std::log1p(epf);
        const double z = 1.0f - std::exp(-w*hhat);
        const double enf = 1.0f / epf;  // = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>((1.0f - y / z) * w / (1.0f + enf));
        const double c = 1.0f / (1.0f - z);
        double d = 1.0f + epf;
        const double a = w * epf / (d * d);
        d = c - 1.0f;
        const double b = (c / (d * d) ) * (1.0f + w * epf - c);
        hessians[i] = static_cast<score_t>(a * (1.0f + y * b));
      }
    }
  }

  const char* GetName() const override {
    return "cross_entropy_lambda";
  }

  //
  // ATTENTION: the function output is the "normalized exponential parameter" lambda > 0, not the probability
  //
  // If this code would read: output[0] = 1.0f / (1.0f + std::exp(-input[0]));
  // The output would still not be the probability unless the weights are unity.
  //
  // Let z = 1 / (1 + exp(-f)), then prob(z) = 1-(1-z)^w, where w is the weight for the specific point.
  //

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = std::log1p(std::exp(input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    double havg = suml / sumw;
    double initscore = std::log(std::expm1(havg));
    Log::Info("[%s:%s]: havg = %f -> initscore = %f",  GetName(), __func__, havg, initscore);
    return initscore;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer for label */
  const label_t* label_;
  /*! \brief Weights for data */
  const label_t* weights_;
  /*! \brief Minimum weight found during init */
  label_t min_weight_;
  /*! \brief Maximum weight found during init */
  label_t max_weight_;
  const bool deterministic_;
};

}  // end namespace LightGBM

#endif  // LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/adaptive_feature_eb.hpp <==
/*!
 * Copyright (c) 2026 The LightGBM developers.
 * Licensed under the MIT License. See LICENSE in the project root.
 *
 * Gamma-exponential mixture formula adapted from confseq's
 * src/confseq/uniform_boundaries.h, revision
 * 5ffe733ca2447a2e28c2c91f3b00086173f2ab2c:
 * https://github.com/gostevehoward/confseq
 *
 * Copyright (c) 2021 confseq developers
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in all
 * copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */

#ifndef LIGHTGBM_TREELEARNER_ADAPTIVE_FEATURE_EB_HPP_
#define LIGHTGBM_TREELEARNER_ADAPTIVE_FEATURE_EB_HPP_

#include <boost/math/special_functions/gamma.hpp>
#include <boost/math/special_functions/log1p.hpp>

#include <algorithm>
#include <cmath>
#include <cstddef>
#include <limits>
#include <stdexcept>
#include <vector>

namespace LightGBM {

// Howard et al. (2021), Theorem 4 and Proposition 9, with range c = 1.
// Parameters are frozen before the confidence history starts. Each call returns
// a numerator; the caller divides by its selected-observation count. This helper
// controls ONE tail and must receive log(2 * number_of_units / delta).
//
// Evaluation uses established Boost.Math special functions, long double, a
// cancellation-resistant formula, an inflated log threshold, the upper root
// bracket, and upward rounding of empirical variance. The numerical guard is
// checked against independent high-precision references; this is not a formal
// interval-arithmetic certification of Boost or the platform math library.
// Outside the tested numerical domain or on a numerical failure we return
// infinity, yielding the full [0, 1] interval, and increment a diagnostic count.
// This conservative failure policy does not impose a statistical time horizon.
// The mutable shared cache is used by the controller's serial mask computation.
class GammaExponentialMixtureBoundary {
 public:
  static constexpr int kGridBins = 128;

  GammaExponentialMixtureBoundary() = default;

  GammaExponentialMixtureBoundary(double log_inverse_alpha, double rho) {
    Reset(log_inverse_alpha, rho);
  }

  void Reset(double log_inverse_alpha, double rho) {
    if (!std::isfinite(log_inverse_alpha) || log_inverse_alpha <= 0.0 ||
        !std::isfinite(rho) || rho <= 0.0) {
      throw std::invalid_argument("Invalid gamma-exponential mixture parameters");
    }
    log_inverse_alpha_ = log_inverse_alpha;
    rho_ = rho;
    initialized_ = true;
    ClearCache();
    // This initialization may fail on unsupported special-function inputs.
    normalization_valid_ = false;
    if (rho >= 1e-12 && rho <= 1e12 && log_inverse_alpha <= 1e6) {
      try {
        const long double r = rho;
        log_gamma_probability_rho_ = LogGammaProbability(r, r);
        stirling_rho_ = StirlingRemainder(r);
        normalization_valid_ = std::isfinite(log_gamma_probability_rho_) &&
                               std::isfinite(stirling_rho_);
      } catch (const std::exception&) {
        normalization_valid_ = false;
      }
    }
  }

  // Proposition 3's exact NORMAL-mixture calibration, used as the fixed
  // approximation suggested in Section 3.5 for the gamma mixture. Pass
  // log(number_of_units / delta) directly, before adding log(2) for the boundary;
  // subtracting log(2) afterward loses precision when units=1 and delta is near 1.
  // reference_count / 4 is a proxy for
  // intrinsic time; it is NOT an upper bound on observed empirical variance.
  static double CalibratedRho(double log_feature_inverse_alpha,
                              double reference_count) {
    const long double a = log_feature_inverse_alpha;
    if (!std::isfinite(log_feature_inverse_alpha) || a <= 0.0L ||
        !std::isfinite(reference_count) || reference_count <= 0.0) {
      throw std::invalid_argument("Invalid gamma-exponential calibration inputs");
    }
    const long double target = 2.0L * a;
    long double lower = 0.0L;
    long double upper = std::max(1.0L, 2.0L * target);
    while (-boost::math::log1pmx(upper) < target) {
      upper *= 2.0L;
    }
    for (int iteration = 0; iteration < 160; ++iteration) {
      const long double middle = lower + (upper - lower) / 2.0L;
      if (middle == lower || middle == upper) {
        break;
      }
      if (-boost::math::log1pmx(middle) < target) {
        lower = middle;
      } else {
        upper = middle;
      }
    }
    return static_cast<double>(reference_count / (4.0L * upper));
  }

  double Boundary(double variance) const {
    RequireInitialized();
    CheckVariance(variance);
    if (!normalization_valid_ || !std::isfinite(variance) || variance > 1e12) {
      ++numerical_failure_count_;
      return Infinity();
    }
    const GridPoint grid = UpperGridPoint(variance);
    if (cache_.size() <= grid.index) {
      cache_.resize(grid.index + 1, std::numeric_limits<double>::quiet_NaN());
    }
    if (std::isnan(cache_[grid.index])) {
      cache_[grid.index] = UncachedBoundary(grid.variance);
      ++cached_boundary_count_;
    } else {
      ++cache_hits_;
    }
    return cache_[grid.index];
  }

  // Exposed for focused numerical tests and independent reference checks. The
  // production controller uses Boundary(), which also applies the shared grid.
  double UncachedBoundary(double variance) const {
    RequireInitialized();
    CheckVariance(variance);
    if (!normalization_valid_ || !std::isfinite(variance) || variance > 1e12) {
      ++numerical_failure_count_;
      return Infinity();
    }
    try {
      const long double v = variance;
      const long double threshold = log_inverse_alpha_ +
          1e-9L * (1.0L + log_inverse_alpha_);
      long double lower = 0.0L;
      long double upper = std::sqrt((v + rho_) *
          (2.0L * threshold + std::log1p(v / rho_) + 2.0L)) +
          2.0L * (threshold + 1.0L);
      bool bracketed = false;
      for (int iteration = 0; iteration < 128; ++iteration) {
        const long double value = LogMixtureImpl(upper, v);
        if (!std::isfinite(value)) {
          break;
        }
        if (value >= threshold) {
          bracketed = true;
          break;
        }
        upper *= 2.0L;
      }
      if (!bracketed) {
        ++numerical_failure_count_;
        return Infinity();
      }
      for (int iteration = 0; iteration < 100; ++iteration) {
        const long double middle = lower + (upper - lower) / 2.0L;
        if (upper - lower <= 1e-13L * (1.0L + upper)) {
          break;
        }
        const long double value = LogMixtureImpl(middle, v);
        if (!std::isfinite(value)) {
          ++numerical_failure_count_;
          return Infinity();
        }
        if (value < threshold) {
          lower = middle;
        } else {
          upper = middle;
        }
      }
      // Conversion to double can round down: move one representable value up.
      return std::nextafter(static_cast<double>(upper), Infinity());
    } catch (const std::exception&) {
      ++numerical_failure_count_;
      return Infinity();
    }
  }

  double LogMixture(double s, double variance) const {
    RequireInitialized();
    CheckVariance(variance);
    if (!normalization_valid_ || !std::isfinite(s) || s < 0.0 ||
        !std::isfinite(variance) || variance > 1e12) {
      throw std::invalid_argument("Unsupported gamma-exponential diagnostic input");
    }
    return static_cast<double>(LogMixtureImpl(s, variance));
  }

  static double RoundedVariance(double variance) {
    CheckVariance(variance);
    if (!std::isfinite(variance) || variance > 1e12) {
      return Infinity();
    }
    return UpperGridPoint(variance).variance;
  }

  void ClearCache() const {
    cache_.clear();
    cached_boundary_count_ = 0;
    cache_hits_ = 0;
    numerical_failure_count_ = 0;
  }

  double rho() const { return rho_; }
  double log_inverse_alpha() const { return log_inverse_alpha_; }
  int grid_bins() const { return kGridBins; }
  size_t cached_boundary_count() const { return cached_boundary_count_; }
  size_t cache_hits() const { return cache_hits_; }
  size_t numerical_failure_count() const { return numerical_failure_count_; }

 private:
  struct GridPoint {
    size_t index;
    double variance;
  };

  static double Infinity() { return std::numeric_limits<double>::infinity(); }

  static void CheckVariance(double variance) {
    if (std::isnan(variance) || variance < 0.0) {
      throw std::invalid_argument("Empirical variance must be nonnegative");
    }
  }

  void RequireInitialized() const {
    if (!initialized_) {
      throw std::logic_error("Gamma-exponential boundary has not been initialized");
    }
  }

  static GridPoint UpperGridPoint(double variance) {
    int exponent = 0;
    const long double x = 1.0L + variance;
    std::frexp(x, &exponent);
    --exponent;
    const long double step = std::ldexp(1.0L, exponent) / kGridBins;
    size_t bin = static_cast<size_t>(std::ceil(x / step)) - kGridBins;
    double rounded = static_cast<double>((kGridBins + bin) * step - 1.0L);
    // Important when positive variance is too small to change 1 + variance.
    if (rounded < variance) {
      ++bin;
      rounded = static_cast<double>((kGridBins + bin) * step - 1.0L);
    }
    return {static_cast<size_t>(exponent) * kGridBins + bin, rounded};
  }

  static long double LogGammaProbability(long double a, long double x) {
    const long double probability = boost::math::gamma_p(a, x);
    if (!(probability > 0.0L && probability <= 1.0L)) {
      throw std::runtime_error("Invalid regularized incomplete gamma result");
    }
    return std::log(probability);
  }

  // R(z) = log Gamma(z) - (z - 1/2) log(z) + z - log(sqrt(2*pi)).
  // The alternating Stirling expansion avoids catastrophic cancellation for
  // large shapes. At z >= 32, the first omitted term is below 2e-22.
  static long double StirlingRemainder(long double z) {
    if (z < 32.0L) {
      return boost::math::lgamma(z) - (z - 0.5L) * std::log(z) + z -
          0.918938533204672741780329736405617639861L;
    }
    const long double inverse = 1.0L / z;
    const long double square = inverse * inverse;
    return inverse * (1.0L / 12.0L + square * (-1.0L / 360.0L +
        square * (1.0L / 1260.0L + square * (-1.0L / 1680.0L +
        square * (1.0L / 1188.0L - square * 691.0L / 360360.0L)))));
  }

  long double LogMixtureImpl(long double s, long double variance) const {
    const long double shape = variance + rho_;
    return -shape * boost::math::log1pmx(s / shape) -
        0.5L * std::log1p(variance / rho_) +
        StirlingRemainder(shape) - stirling_rho_ +
        LogGammaProbability(shape, shape + s) - log_gamma_probability_rho_;
  }

  bool initialized_ = false;
  bool normalization_valid_ = false;
  double log_inverse_alpha_ = std::numeric_limits<double>::quiet_NaN();
  double rho_ = std::numeric_limits<double>::quiet_NaN();
  long double log_gamma_probability_rho_ = 0.0L;
  long double stirling_rho_ = 0.0L;
  mutable std::vector<double> cache_;
  mutable size_t cached_boundary_count_ = 0;
  mutable size_t cache_hits_ = 0;
  mutable size_t numerical_failure_count_ = 0;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_TREELEARNER_ADAPTIVE_FEATURE_EB_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/adaptive_feature_mcb.hpp <==
/*!
 * Copyright (c) 2026-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_MCB_HPP_
#define LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_MCB_HPP_

#include <LightGBM/config.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <iomanip>
#include <limits>
#include <numeric>
#include <sstream>
#include <string>
#include <vector>

#include "adaptive_feature_eb.hpp"

namespace LightGBM {

// Confidence-calibrated feature allocation. Positions index a fixed
// universe of valid original features.
// Each unit maintains cumulative transformed root gain A, observation count N,
// and the empirical-Bernstein intrinsic time V from predictable residuals.
// With feature_fraction=1, SelectNextSubset() uses the
// endogenous multiple-comparisons-with-the-best (MCB) possible-best set after
// 20 full-feature rounds, if training reaches them. With
// feature_fraction<1, the selected feature set size equals LightGBM's native
// rounded count, with selection by the largest bounded interval midpoints. Update() is
// the sole accepted-iteration commit, and AbortPendingSelection() discards an
// unaccepted proposal.
class AdaptiveFeatureMcb {
 public:
  explicit AdaptiveFeatureMcb(const Config* config) {
    Configure(config);
  }

  void Configure(const Config* config) {
    CHECK_NOTNULL(config);
    boundary_ready_ = false;
    empirical_bernstein_rho_ = std::numeric_limits<double>::quiet_NaN();
    confidence_delta_ = config->adaptive_feature_confidence_delta;
    calibration_reference_count_ =
        config->adaptive_feature_calibration_reference_count;
    log_period_ = config->adaptive_feature_log_period;
    feature_fraction_ = config->feature_fraction;
    ValidateConfiguration();
  }

  void Reset(const std::vector<int>& canonical_unit_ids) {
    boundary_ready_ = false;
    if (canonical_unit_ids.empty()) {
      Log::Fatal(
          "Adaptive selectable-unit selection requires at least one unit.");
    }
    canonical_unit_ids_ = canonical_unit_ids;
    std::vector<int> sorted_ids = canonical_unit_ids_;
    std::sort(sorted_ids.begin(), sorted_ids.end());
    CHECK(
        std::adjacent_find(sorted_ids.begin(), sorted_ids.end()) ==
        sorted_ids.end());
    CHECK_GE(sorted_ids.front(), 0);

    const size_t unit_count = canonical_unit_ids_.size();
    CHECK_LE(
        unit_count,
        static_cast<size_t>(std::numeric_limits<int>::max()));
    const int unit_count_as_int = static_cast<int>(unit_count);
    const double unit_count_as_double = static_cast<double>(unit_count);
    CHECK(std::isfinite(unit_count_as_double));
    fixed_budget_enabled_ = feature_fraction_ < 1.0;
    fixed_budget_count_ = unit_count_as_int;
    if (fixed_budget_enabled_) {
      const double requested_count =
          unit_count_as_double * feature_fraction_;
      // This is ColSampler::GetCnt()'s native round-to-nearest/minimum-one
      // rule. The upper branch avoids an out-of-range conversion only at the
      // theoretical int-sized universe limit, where the rounded count is q.
      fixed_budget_count_ =
          requested_count >= unit_count_as_double - 0.5
              ? unit_count_as_int
              : std::max(Common::RoundInt(requested_count), 1);
    }
    CHECK_GE(fixed_budget_count_, 1);
    CHECK_LE(fixed_budget_count_, unit_count_as_int);

    // Howard et al. (2021), Theorem 4, applies the one-sided exponential
    // boundary in both directions. Allocate delta/(2q) to each tail once,
    // simultaneously over all observation counts of the fixed q units.
    const double log_feature_inverse_alpha =
        std::log(unit_count_as_double) - std::log(confidence_delta_);
    log_inverse_alpha_ = log_feature_inverse_alpha + std::log(2.0);
    CHECK(std::isfinite(log_inverse_alpha_));
    CHECK_GT(log_inverse_alpha_, 0.0);
    empirical_bernstein_rho_ = GammaExponentialMixtureBoundary::CalibratedRho(
        log_feature_inverse_alpha, static_cast<double>(calibration_reference_count_));
    boundary_.Reset(log_inverse_alpha_, empirical_bernstein_rho_);
    numerical_warning_emitted_ = false;

    accumulated_gain_.assign(unit_count, 0.0);
    exposure_count_.assign(unit_count, 0.0);
    empirical_variance_.assign(unit_count, 0.0);
    radius_by_unit_.assign(unit_count, std::numeric_limits<double>::infinity());
    upper_bound_scratch_.assign(unit_count, 1.0);
    midpoint_scratch_.assign(fixed_budget_enabled_ ? unit_count : 0, 0.5);
    last_committed_upper_bounds_.assign(unit_count, 1.0);
    ranked_position_scratch_.resize(unit_count);
    std::iota(
        ranked_position_scratch_.begin(),
        ranked_position_scratch_.end(), 0);
    last_selected_.clear();
    last_committed_selected_.clear();
    last_committed_selected_.reserve(unit_count);
    selected_count_history_.clear();
    selected_count_history_.reserve(1002);

    calibration_complete_ = false;
    round_ = 0;
    pending_round_ = 0;
    total_selected_ = 0;
    total_exclusion_events_ = 0;
    total_reentered_ = 0;
    last_committed_selected_count_ = 0;
    last_committed_omitted_count_ = 0;
    last_committed_newly_excluded_count_ = 0;
    last_committed_reentered_count_ = 0;
    pending_omitted_count_ = 0;
    pending_newly_excluded_count_ = 0;
    pending_reentered_count_ = 0;
    last_committed_comparison_threshold_ = 0.0;
    pending_comparison_threshold_ = 0.0;
    last_committed_selection_score_cutoff_ = fixed_budget_enabled_ ? 0.5 : 1.0;
    pending_selection_score_cutoff_ = last_committed_selection_score_cutoff_;
    last_committed_possible_best_count_ = 0;
    pending_possible_best_count_ = 0;
    last_committed_possible_best_set_fully_retained_ = true;
    pending_possible_best_set_fully_retained_ = true;
    last_committed_possible_best_diagnostic_valid_ = true;
    pending_possible_best_diagnostic_valid_ = true;
    last_committed_detailed_receipt_available_ = false;
    pending_detailed_state_suffix_.clear();
    last_committed_detailed_state_suffix_.clear();
    pending_detailed_possible_best_positions_.clear();
    last_committed_detailed_possible_best_positions_.clear();
#ifdef JAEGER_TEST_HOOKS
    possible_best_diagnostic_scan_count_ = 0;
#endif
    awaiting_update_ = false;
    boundary_ready_ = true;

    Log::Info(
        "[CRAFT-LightGBM] confidence-calibrated selectable-unit "
        "allocation enabled: units=%d, "
        "feature_fraction=%.17g, cardinality_mode=%s, "
        "fixed_budget_units=%d, fixed_budget_start_iteration=3, "
        "familywise_delta=%.17g, one_sided_alpha=%.17g, "
        "calibration_iteration=1, automatic_full_iteration=2, "
        "confidence_sequence=time_uniform_empirical_bernstein, "
        "boundary=gamma_exponential_mixture, boundary_version=1, "
        "coverage_horizon=all_completed_rounds, "
        "rho_calibration=normal_reference_scale, "
        "calibration_reference_count=%d, variance_reference=%.17g, "
        "log_one_sided_inverse_alpha=%.17g, empirical_bernstein_rho=%.17g, "
        "predictor=(0.5+A)/(1+N), variance_grid_bins=128, "
        "rho_uses_observed_gains=false, "
        "rho_uses_validation_losses=false, "
        "rho_uses_max_rounds=false, cumulative_statistics=A_N_V, "
        "full_feature_warmup_rounds=%d",
        unit_count_as_int, feature_fraction_,
        fixed_budget_enabled_ ? "exogenous_fixed" : "endogenous_possible_best",
        fixed_budget_count_,
        confidence_delta_, confidence_delta_ / unit_count_as_double / 2.0,
        calibration_reference_count_, variance_reference(),
        log_inverse_alpha_, empirical_bernstein_rho_,
        full_feature_warmup_rounds());
  }

  const std::vector<int>& SelectNextSubset() {
    EnsureBoundaryReady();
    CHECK(!awaiting_update_);
    CHECK(!canonical_unit_ids_.empty());
    pending_round_ = round_ + 1;
    last_selected_.clear();

    const int unit_count = static_cast<int>(canonical_unit_ids_.size());
    if (pending_round_ <= 2) {
      // The calibration iteration is deliberately full and excluded from the
      // confidence statistics. Iteration 2 is also deliberately full so every
      // unit receives the first covered observation before either selector is
      // allowed to omit a unit.
      last_selected_.resize(unit_count);
      std::iota(last_selected_.begin(), last_selected_.end(), 0);
      pending_comparison_threshold_ = 0.0;
      pending_selection_score_cutoff_ = fixed_budget_enabled_ ? 0.5 : 1.0;
      pending_possible_best_count_ = unit_count;
      pending_possible_best_set_fully_retained_ = true;
      pending_possible_best_diagnostic_valid_ = true;
    } else {
      ComputeConfidenceBounds();
      if (fixed_budget_enabled_) {
        SelectFixedBudgetUnits();
      } else {
        SelectMcbUnits();
        if (pending_round_ <= kEndogenousFullFeatureRounds) {
          // Keep the genuine possible-best diagnostics, but observe every
          // feature throughout the endogenous warmup. Covered A/N/V updates
          // still begin at round 2; warmup never postpones a stopping rule.
          last_selected_.resize(unit_count);
          std::iota(last_selected_.begin(), last_selected_.end(), 0);
          pending_selection_score_cutoff_ = *std::min_element(
              upper_bound_scratch_.begin(), upper_bound_scratch_.end());
        }
      }
    }

    CHECK(!last_selected_.empty());
    CHECK_LE(static_cast<int>(last_selected_.size()), unit_count);
    pending_omitted_count_ =
        unit_count - static_cast<int>(last_selected_.size());
    pending_reentered_count_ = 0;
    pending_newly_excluded_count_ = 0;
    if (round_ > 0) {
      // Both selectors return positions in canonical position order. A
      // two-pointer intersection avoids clearing and probing a q-entry bitmap
      // on every iteration while preserving the exact transition counts.
      CHECK(std::is_sorted(last_selected_.begin(), last_selected_.end()));
      CHECK(std::is_sorted(
          last_committed_selected_.begin(),
          last_committed_selected_.end()));
      size_t current_index = 0;
      size_t previous_index = 0;
      int retained_previous = 0;
      while (current_index < last_selected_.size() &&
             previous_index < last_committed_selected_.size()) {
        const int current = last_selected_[current_index];
        const int previous = last_committed_selected_[previous_index];
        if (current == previous) {
          ++retained_previous;
          ++current_index;
          ++previous_index;
        } else if (current < previous) {
          ++current_index;
        } else {
          ++previous_index;
        }
      }
      pending_reentered_count_ =
          static_cast<int>(last_selected_.size()) - retained_previous;
      pending_newly_excluded_count_ =
          last_committed_selected_count_ - retained_previous;
      CHECK_GE(pending_newly_excluded_count_, 0);
    }
    awaiting_update_ = true;
    return last_selected_;
  }

  void Update(const std::vector<double>& selected_opportunities) {
    CHECK(awaiting_update_);
    CHECK_EQ(selected_opportunities.size(), last_selected_.size());
    CHECK_EQ(pending_round_, round_ + 1);

    for (size_t selected_index = 0;
         selected_index < selected_opportunities.size(); ++selected_index) {
      const double reward = selected_opportunities[selected_index];
      if (!std::isfinite(reward) || reward < 0.0 ||
          reward > 1.0 + kInputTolerance) {
        Log::Fatal(
            "Adaptive selectable-unit selection received invalid bounded "
            "root opportunity %.17g for unit %d in iteration %d.",
            reward,
            canonical_unit_ids_[last_selected_[selected_index]],
            pending_round_);
      }
    }

    const bool capture_detailed_receipt =
        ShouldCaptureDetailedReceipt(pending_round_);
    if (capture_detailed_receipt) {
      PreparePendingDetailedReceipt();
    }

    if (pending_round_ == 1) {
      CHECK_EQ(last_selected_.size(), canonical_unit_ids_.size());
      calibration_complete_ = true;
    } else {
      CHECK(calibration_complete_);
      for (size_t selected_index = 0;
           selected_index < last_selected_.size(); ++selected_index) {
        const int position = last_selected_[selected_index];
        const double reward =
            std::min(1.0, selected_opportunities[selected_index]);
        // Predict before observing reward. This is Howard et al.'s squared
        // prediction-error process, not retrospective sample variance.
        const double prediction =
            (0.5 + accumulated_gain_[position]) /
            (1.0 + exposure_count_[position]);
        const double residual = reward - prediction;
        empirical_variance_[position] += residual * residual;
        accumulated_gain_[position] += reward;
        exposure_count_[position] += 1.0;
        radius_by_unit_[position] = std::numeric_limits<double>::quiet_NaN();
        CHECK(std::isfinite(empirical_variance_[position]));
        CHECK_GE(empirical_variance_[position], 0.0);
        CHECK(std::isfinite(accumulated_gain_[position]));
        CHECK(std::isfinite(exposure_count_[position]));
        CHECK_GE(accumulated_gain_[position], 0.0);
        CHECK_LE(
            accumulated_gain_[position],
            exposure_count_[position] + kInputTolerance);
      }
    }
    const bool committing_fixed_adaptive_round =
        fixed_budget_enabled_ && pending_round_ >= 3;

    round_ = pending_round_;
    pending_round_ = 0;
    total_selected_ += static_cast<uint64_t>(last_selected_.size());
    total_exclusion_events_ +=
        static_cast<uint64_t>(pending_newly_excluded_count_);
    total_reentered_ += static_cast<uint64_t>(pending_reentered_count_);
    last_committed_selected_count_ =
        static_cast<int>(last_selected_.size());
    selected_count_history_.push_back(last_committed_selected_count_);
    CHECK_EQ(selected_count_history_.size(), static_cast<size_t>(round_));
    last_committed_omitted_count_ = pending_omitted_count_;
    last_committed_newly_excluded_count_ =
        pending_newly_excluded_count_;
    last_committed_reentered_count_ = pending_reentered_count_;
    last_committed_comparison_threshold_ = pending_comparison_threshold_;
    last_committed_selection_score_cutoff_ =
        pending_selection_score_cutoff_;
    if (committing_fixed_adaptive_round) {
      last_committed_upper_bounds_.swap(upper_bound_scratch_);
      last_committed_possible_best_count_ = pending_possible_best_count_;
      last_committed_possible_best_set_fully_retained_ =
          pending_possible_best_set_fully_retained_;
      last_committed_possible_best_diagnostic_valid_ =
          pending_possible_best_diagnostic_valid_;
    } else {
      last_committed_possible_best_count_ = pending_possible_best_count_;
      last_committed_possible_best_set_fully_retained_ =
          pending_possible_best_set_fully_retained_;
      last_committed_possible_best_diagnostic_valid_ = true;
    }
    if (capture_detailed_receipt) {
      last_committed_detailed_state_suffix_.swap(
          pending_detailed_state_suffix_);
      last_committed_detailed_possible_best_positions_.swap(
          pending_detailed_possible_best_positions_);
      // swap() moves the previous committed diagnostic buffers into the
      // pending buffers. Release their logical contents only on diagnostic
      // rounds; log_period=0 never touches either string or vector here.
      pending_detailed_state_suffix_.clear();
      pending_detailed_possible_best_positions_.clear();
      last_committed_detailed_receipt_available_ = true;
    } else if (last_committed_detailed_receipt_available_) {
      last_committed_detailed_state_suffix_.clear();
      last_committed_detailed_possible_best_positions_.clear();
      last_committed_detailed_receipt_available_ = false;
    }
    last_committed_selected_.assign(
        last_selected_.begin(), last_selected_.end());
    pending_omitted_count_ = 0;
    pending_newly_excluded_count_ = 0;
    pending_reentered_count_ = 0;
    pending_comparison_threshold_ = 0.0;
    pending_selection_score_cutoff_ = fixed_budget_enabled_ ? 0.5 : 1.0;
    pending_possible_best_count_ = 0;
    pending_possible_best_set_fully_retained_ = true;
    pending_possible_best_diagnostic_valid_ = true;
    awaiting_update_ = false;
    LogRoundReceipt();
  }

  void AbortPendingSelection() noexcept {
    if (!awaiting_update_) {
      return;
    }
    last_selected_.clear();
    pending_round_ = 0;
    pending_possible_best_diagnostic_valid_ = true;
    pending_omitted_count_ = 0;
    pending_newly_excluded_count_ = 0;
    pending_reentered_count_ = 0;
    pending_comparison_threshold_ = 0.0;
    pending_selection_score_cutoff_ = fixed_budget_enabled_ ? 0.5 : 1.0;
    pending_possible_best_count_ = 0;
    pending_possible_best_set_fully_retained_ = true;
    if (!pending_detailed_state_suffix_.empty()) {
      pending_detailed_state_suffix_.clear();
      pending_detailed_possible_best_positions_.clear();
    }
    awaiting_update_ = false;
  }

  int round() const { return round_; }
  int selection_round() const {
    return awaiting_update_ ? pending_round_ : round_;
  }
  double confidence_delta() const { return confidence_delta_; }
  double feature_fraction() const { return feature_fraction_; }
  bool fixed_budget_enabled() const { return fixed_budget_enabled_; }
  int full_feature_warmup_rounds() const {
    return fixed_budget_enabled_ ? 2 : kEndogenousFullFeatureRounds;
  }
  int fixed_budget_count() const { return fixed_budget_count_; }
  bool detailed_logging_enabled() const { return log_period_ > 0; }
  double log_inverse_alpha() const { return log_inverse_alpha_; }
  double empirical_bernstein_rho() const {
    EnsureBoundaryReady();
    return empirical_bernstein_rho_;
  }
  int calibration_reference_count() const { return calibration_reference_count_; }
  double variance_reference() const {
    return static_cast<double>(calibration_reference_count_) / 4.0;
  }
  bool calibration_complete() const { return calibration_complete_; }
  double reward_upper_bound() const { return 1.0; }
  bool awaiting_update() const { return awaiting_update_; }
  const std::vector<int>& last_selected() const { return last_selected_; }
  const std::vector<int>& selected_count_history() const {
    return selected_count_history_;
  }
  bool detailed_receipt_available() const {
    return last_committed_detailed_receipt_available_;
  }
  const std::vector<int>& detailed_possible_best_positions() const {
    CHECK(last_committed_detailed_receipt_available_);
    return last_committed_detailed_possible_best_positions_;
  }
  uint64_t total_selected() const { return total_selected_; }
  uint64_t total_exclusion_events() const {
    return total_exclusion_events_;
  }
  uint64_t total_reentered() const { return total_reentered_; }
  int last_committed_selected_count() const {
    return last_committed_selected_count_;
  }
  int last_committed_omitted_count() const {
    return last_committed_omitted_count_;
  }
  int last_committed_newly_excluded_count() const {
    return last_committed_newly_excluded_count_;
  }
  int last_committed_reentered_count() const {
    return last_committed_reentered_count_;
  }
  double comparison_threshold() const {
    return awaiting_update_ ? pending_comparison_threshold_
                            : last_committed_comparison_threshold_;
  }
  // Minimum selected score: interval midpoint in fixed-budget mode, upper
  // confidence bound in the endogenous possible-best mode.
  double selection_score_cutoff() const {
    return awaiting_update_ ? pending_selection_score_cutoff_
                            : last_committed_selection_score_cutoff_;
  }
  int possible_best_count() const {
    if (awaiting_update_) {
      EnsurePendingPossibleBestDiagnostic();
      return pending_possible_best_count_;
    }
    EnsureLastCommittedPossibleBestDiagnostic();
    return last_committed_possible_best_count_;
  }
  bool possible_best_set_fully_retained() const {
    if (awaiting_update_) {
      EnsurePendingPossibleBestDiagnostic();
      return pending_possible_best_set_fully_retained_;
    }
    EnsureLastCommittedPossibleBestDiagnostic();
    return last_committed_possible_best_set_fully_retained_;
  }
#ifdef JAEGER_TEST_HOOKS
  uint64_t possible_best_diagnostic_scan_count() const {
    return possible_best_diagnostic_scan_count_;
  }
  size_t radius_cache_size() const {
    return radius_by_unit_.size();
  }
#endif

  size_t unit_count() const { return canonical_unit_ids_.size(); }

  const std::vector<double>& accumulated_gain() const {
    return accumulated_gain_;
  }
  const std::vector<double>& exposure_count() const {
    return exposure_count_;
  }
  const std::vector<double>& empirical_variance() const {
    return empirical_variance_;
  }

  double mean(int position) const {
    return Mean(static_cast<size_t>(position));
  }
  double radius(int position) const {
    return Radius(static_cast<size_t>(position));
  }
  double lower_bound(int position) const {
    return LowerBound(static_cast<size_t>(position));
  }
  double upper_bound(int position) const {
    return UpperBound(static_cast<size_t>(position));
  }

  std::string SummaryReceiptLine() const {
    EnsureBoundaryReady();
    EnsureLastCommittedPossibleBestDiagnostic();
    const double selected_ratio =
        canonical_unit_ids_.empty()
            ? 0.0
            : static_cast<double>(last_committed_selected_count_) /
                  static_cast<double>(canonical_unit_ids_.size());
    const int covered_update_count = std::max(0, round_ - 1);
    std::ostringstream output;
    output << std::setprecision(17)
           << "[CRAFT-LightGBM] selectable-unit receipt: iteration="
           << round_
           << ", selected_units=" << last_committed_selected_count_
           << ", eligible_units=" << canonical_unit_ids_.size()
           << ", realized_selected_ratio=" << selected_ratio
           << ", omitted_units=" << last_committed_omitted_count_
           << ", newly_excluded_units="
           << last_committed_newly_excluded_count_
           << ", reentered_units=" << last_committed_reentered_count_
           << ", selected_units_total=" << total_selected_
           << ", exclusion_events_total=" << total_exclusion_events_
           << ", reentered_units_total=" << total_reentered_
           << ", comparison_lower_bound="
           << last_committed_comparison_threshold_
           << ", selection_score_cutoff="
           << last_committed_selection_score_cutoff_
           << ", possible_best_units="
           << last_committed_possible_best_count_
           << ", possible_best_set_fully_retained="
           << (last_committed_possible_best_set_fully_retained_
                   ? "true" : "false")
           << ", feature_fraction=" << feature_fraction_
           << ", fixed_budget_units=" << fixed_budget_count_
           << ", fixed_budget_active="
           << (fixed_budget_enabled_ && round_ >= 3 ? "true" : "false")
           << ", selection_phase="
           << (round_ == 1
                   ? "calibration_full"
                   : (round_ == 2 ? "first_covered_full"
                      : (round_ <= full_feature_warmup_rounds()
                             ? "warmup_full" : "adaptive")))
           << ", selector="
           << (fixed_budget_enabled_
                   ? "confidence_midpoint_top_k"
                   : "mcb_possible_best")
           << ", cardinality_mode="
           << (fixed_budget_enabled_
                   ? "exogenous_fixed"
                   : "endogenous_possible_best")
           << ", bounded_confidence_bounds=true"
           << ", unseen_interval=0_to_1"
           << ", fixed_budget_tie_break="
           << (fixed_budget_enabled_
                   ? "midpoint_desc_exposure_asc_canonical_id_asc"
                   : "not_applicable")
           << ", possible_best_boundary_ties_retained="
           << (last_committed_possible_best_set_fully_retained_
                   ? "true" : "false")
           << ", deferred_commit=true"
           << ", reward_transform=lagged_common_unit_gain_scale"
           << ", unit_reward=root_gain"
           << ", calibration_round_excluded=true"
           << ", reward_upper_bound=1"
           << ", cumulative_statistics=A_N_V"
           << ", target=accumulated_average_conditional_transformed_root_gain"
           << ", covered_update_count=" << covered_update_count
           << ", confidence_sequence=time_uniform_empirical_bernstein"
           << ", boundary=gamma_exponential_mixture, boundary_version=1"
           << ", coverage_horizon=all_completed_rounds"
           << ", familywise_delta=" << confidence_delta_
           << ", log_one_sided_inverse_alpha=" << log_inverse_alpha_
           << ", rho_calibration=normal_reference_scale"
           << ", calibration_reference_count=" << calibration_reference_count_
           << ", variance_reference=" << variance_reference()
           << ", empirical_bernstein_rho=" << empirical_bernstein_rho_
           << ", predictor=(0.5+A)/(1+N), variance_grid_bins=128"
           << ", boundary_numerical_failures=" << boundary_.numerical_failure_count()
           << ", rho_uses_observed_gains=false"
           << ", rho_uses_validation_losses=false"
           << ", rho_uses_max_rounds=false"
           << ", full_feature_warmup_rounds=" << full_feature_warmup_rounds();
    return output.str();
  }

  std::string DetailedReceiptLine() const {
    CHECK(last_committed_detailed_receipt_available_);
    return SummaryReceiptLine() + last_committed_detailed_state_suffix_;
  }

 private:
#ifdef JAEGER_TEST_HOOKS
  friend struct AdaptiveFeatureMcbTestPeer;
#endif
  static constexpr double kInputTolerance = 1e-12;
  static constexpr int kEndogenousFullFeatureRounds = 20;

  void EnsureBoundaryReady() const {
    CHECK(boundary_ready_);
    CHECK(std::isfinite(empirical_bernstein_rho_));
    CHECK_GT(empirical_bernstein_rho_, 0.0);
  }

  void ValidateConfiguration() const {
    CHECK_GT(calibration_reference_count_, 0);
    CHECK(std::isfinite(confidence_delta_));
    CHECK_GT(confidence_delta_, 0.0);
    CHECK_LT(confidence_delta_, 1.0);
    CHECK(std::isfinite(feature_fraction_));
    CHECK_GT(feature_fraction_, 0.0);
    CHECK_LE(feature_fraction_, 1.0);
    CHECK_GE(log_period_, 0);
  }

  double Mean(size_t position) const {
    CHECK_LT(position, accumulated_gain_.size());
    if (exposure_count_[position] <= 0.0) {
      return 0.0;
    }
    const double result =
        accumulated_gain_[position] / exposure_count_[position];
    CHECK(std::isfinite(result));
    CHECK_GE(result, -kInputTolerance);
    CHECK_LE(result, 1.0 + kInputTolerance);
    return std::max(0.0, std::min(1.0, result));
  }

  double Radius(size_t position) const {
    CHECK_LT(position, exposure_count_.size());
    EnsureBoundaryReady();
    if (exposure_count_[position] <= 0.0) {
      return std::numeric_limits<double>::infinity();
    }
    double& cached_radius = radius_by_unit_[position];
    if (std::isnan(cached_radius)) {
      cached_radius = boundary_.Boundary(empirical_variance_[position]) /
          exposure_count_[position];
      if (!std::isfinite(cached_radius) && !numerical_warning_emitted_) {
        Log::Warning("CRAFT empirical-Bernstein boundary could not be evaluated; "
                     "using the conservative full [0,1] interval.");
        numerical_warning_emitted_ = true;
      }
    }
    return cached_radius;
  }

  double LowerBound(size_t position) const {
    CHECK_LT(position, exposure_count_.size());
    if (exposure_count_[position] <= 0.0) {
      return 0.0;
    }
    return std::max(0.0, std::min(1.0, Mean(position) - Radius(position)));
  }

  double UpperBound(size_t position) const {
    CHECK_LT(position, exposure_count_.size());
    if (exposure_count_[position] <= 0.0) {
      return 1.0;
    }
    return std::max(0.0, std::min(1.0, Mean(position) + Radius(position)));
  }

  void ComputeConfidenceBounds() {
    CHECK_EQ(
        upper_bound_scratch_.size(), canonical_unit_ids_.size());
    pending_comparison_threshold_ = 0.0;
    for (size_t position = 0;
         position < canonical_unit_ids_.size(); ++position) {
      double lower_bound = 0.0;
      double upper_bound = 1.0;
      if (exposure_count_[position] > 0.0) {
        // Mean and radius are shared by the two confidence endpoints. The
        // arithmetic and bounding order are identical to LowerBound() and
        // UpperBound(); only the duplicate transcendental work is removed.
        const double mean = Mean(position);
        const double radius = Radius(position);
        lower_bound =
            std::max(0.0, std::min(1.0, mean - radius));
        upper_bound =
            std::max(0.0, std::min(1.0, mean + radius));
      }
      upper_bound_scratch_[position] = upper_bound;
      if (fixed_budget_enabled_) {
        // The bounded interval midpoint need not equal A/N when an endpoint
        // reaches 0 or 1. Cache it once, outside the ranking comparator.
        midpoint_scratch_[position] = 0.5 * (lower_bound + upper_bound);
      }
      pending_comparison_threshold_ = std::max(
          pending_comparison_threshold_, lower_bound);
    }
    CHECK(std::isfinite(pending_comparison_threshold_));
    CHECK_GE(pending_comparison_threshold_, 0.0);
    CHECK_LE(pending_comparison_threshold_, 1.0);
  }

  void SelectMcbUnits() {
    last_selected_.reserve(canonical_unit_ids_.size());
    pending_possible_best_count_ = 0;
    pending_selection_score_cutoff_ = 1.0;
    for (size_t position = 0;
         position < canonical_unit_ids_.size(); ++position) {
      // Inclusive comparison is essential: every tie at the MCB boundary is
      // a possible maximizer and must be retained.
      if (upper_bound_scratch_[position] >=
          pending_comparison_threshold_) {
        last_selected_.push_back(static_cast<int>(position));
        ++pending_possible_best_count_;
        pending_selection_score_cutoff_ = std::min(
            pending_selection_score_cutoff_,
            upper_bound_scratch_[position]);
      }
    }
    CHECK_GE(pending_possible_best_count_, 1);
    CHECK_EQ(
        static_cast<int>(last_selected_.size()),
        pending_possible_best_count_);
    pending_possible_best_set_fully_retained_ = true;
    pending_possible_best_diagnostic_valid_ = true;
  }

  void SelectFixedBudgetUnits() {
    CHECK(fixed_budget_enabled_);
    CHECK_GE(fixed_budget_count_, 1);
    CHECK_LE(
        fixed_budget_count_,
        static_cast<int>(canonical_unit_ids_.size()));
    CHECK_EQ(
        ranked_position_scratch_.size(), canonical_unit_ids_.size());
    std::iota(
        ranked_position_scratch_.begin(),
        ranked_position_scratch_.end(), 0);
    const auto better = [this](int left, int right) {
      const double left_midpoint = midpoint_scratch_[left];
      const double right_midpoint = midpoint_scratch_[right];
      if (left_midpoint != right_midpoint) {
        return left_midpoint > right_midpoint;
      }
      const double left_exposure = exposure_count_[left];
      const double right_exposure = exposure_count_[right];
      if (left_exposure != right_exposure) {
        return left_exposure < right_exposure;
      }
      return canonical_unit_ids_[left] < canonical_unit_ids_[right];
    };
    if (fixed_budget_count_ <
        static_cast<int>(ranked_position_scratch_.size())) {
      std::nth_element(
          ranked_position_scratch_.begin(),
          ranked_position_scratch_.begin() + fixed_budget_count_,
          ranked_position_scratch_.end(), better);
    }
    last_selected_.assign(
        ranked_position_scratch_.begin(),
        ranked_position_scratch_.begin() + fixed_budget_count_);
    pending_selection_score_cutoff_ = 1.0;
    pending_possible_best_count_ = 0;
    pending_possible_best_diagnostic_valid_ = false;
    for (int position : last_selected_) {
      pending_selection_score_cutoff_ = std::min(
          pending_selection_score_cutoff_,
          midpoint_scratch_[position]);
    }
    std::sort(last_selected_.begin(), last_selected_.end());
    pending_possible_best_set_fully_retained_ = false;
  }

  void EnsurePendingPossibleBestDiagnostic() const {
    if (pending_possible_best_diagnostic_valid_) {
      return;
    }
    CHECK(fixed_budget_enabled_);
    CHECK(awaiting_update_);
    ComputePossibleBestDiagnostic(
        upper_bound_scratch_, pending_comparison_threshold_, last_selected_,
        &pending_possible_best_count_,
        &pending_possible_best_set_fully_retained_);
    pending_possible_best_diagnostic_valid_ = true;
  }

  void EnsureLastCommittedPossibleBestDiagnostic() const {
    if (last_committed_possible_best_diagnostic_valid_) {
      return;
    }
    CHECK(fixed_budget_enabled_);
    CHECK_GE(round_, 3);
    ComputePossibleBestDiagnostic(
        last_committed_upper_bounds_,
        last_committed_comparison_threshold_, last_committed_selected_,
        &last_committed_possible_best_count_,
        &last_committed_possible_best_set_fully_retained_);
    last_committed_possible_best_diagnostic_valid_ = true;
  }

  void ComputePossibleBestDiagnostic(
      const std::vector<double>& upper_bounds, double threshold,
      const std::vector<int>& selected, int* count, bool* fully_retained) const {
    CHECK_EQ(upper_bounds.size(), canonical_unit_ids_.size());
    CHECK_NOTNULL(count);
    CHECK_NOTNULL(fully_retained);
#ifdef JAEGER_TEST_HOOKS
    ++possible_best_diagnostic_scan_count_;
#endif
    *count = 0;
    *fully_retained = true;
    size_t selected_index = 0;
    for (size_t position = 0; position < upper_bounds.size(); ++position) {
      const bool is_selected = selected_index < selected.size() &&
          selected[selected_index] == static_cast<int>(position);
      if (is_selected) {
        ++selected_index;
      }
      if (upper_bounds[position] >= threshold) {
        ++*count;
        // Midpoint ranking need not retain all possible-best features even
        // when their count is at most K. Check actual set membership lazily.
        *fully_retained = *fully_retained && is_selected;
      }
    }
    CHECK_EQ(selected_index, selected.size());
    CHECK_GE(*count, 1);
    CHECK_LE(*count, static_cast<int>(canonical_unit_ids_.size()));
  }

  bool ShouldCaptureDetailedReceipt(int round) const {
    return log_period_ > 0 && round % log_period_ == 0;
  }

  void PreparePendingDetailedReceipt() {
    CHECK(awaiting_update_);
    CHECK(ShouldCaptureDetailedReceipt(pending_round_));
    EnsurePendingPossibleBestDiagnostic();

    pending_detailed_possible_best_positions_.clear();
    pending_detailed_possible_best_positions_.reserve(
        canonical_unit_ids_.size());
    std::vector<double> lower_bounds;
    std::vector<double> upper_bounds;
    lower_bounds.reserve(canonical_unit_ids_.size());
    upper_bounds.reserve(canonical_unit_ids_.size());
    for (size_t position = 0;
         position < canonical_unit_ids_.size(); ++position) {
      const double lower = LowerBound(position);
      const double upper = UpperBound(position);
      lower_bounds.push_back(lower);
      upper_bounds.push_back(upper);
      if (upper >= pending_comparison_threshold_) {
        pending_detailed_possible_best_positions_.push_back(
            static_cast<int>(position));
      }
    }
    CHECK_EQ(
        static_cast<int>(
            pending_detailed_possible_best_positions_.size()),
        pending_possible_best_count_);

    std::ostringstream output;
    output << std::setprecision(17)
           << ", diagnostic_state=pre_iteration_selection"
           << ", history_through_iteration=" << pending_round_ - 1;
    AppendVector(
        &output, "canonical_unit_ids", canonical_unit_ids_);
    std::vector<int> selected_canonical_ids;
    selected_canonical_ids.reserve(last_selected_.size());
    for (int position : last_selected_) {
      selected_canonical_ids.push_back(canonical_unit_ids_[position]);
    }
    AppendVector(
        &output, "selected_canonical_unit_ids",
        selected_canonical_ids);
    std::vector<int> possible_best_canonical_ids;
    possible_best_canonical_ids.reserve(
        pending_detailed_possible_best_positions_.size());
    for (int position : pending_detailed_possible_best_positions_) {
      possible_best_canonical_ids.push_back(
          canonical_unit_ids_[position]);
    }
    AppendVector(
        &output, "possible_best_canonical_unit_ids",
        possible_best_canonical_ids);
    AppendVector(
        &output, "accumulated_gain_by_unit", accumulated_gain_);
    AppendVector(
        &output, "exposure_count_by_unit", exposure_count_);
    AppendVector(
        &output, "empirical_variance_by_unit", empirical_variance_);
    AppendVector(
        &output, "lower_confidence_bound_by_unit", lower_bounds);
    AppendVector(
        &output, "upper_confidence_bound_by_unit", upper_bounds);
    pending_detailed_state_suffix_ = output.str();
  }

  template <typename T>
  static void AppendVector(
      std::ostringstream* output, const char* name,
      const std::vector<T>& values) {
    CHECK_NOTNULL(output);
    *output << ", " << name << "=[";
    for (size_t index = 0; index < values.size(); ++index) {
      if (index > 0) {
        *output << ',';
      }
      *output << values[index];
    }
    *output << ']';
  }

  void LogRoundReceipt() const {
    if (!detailed_logging_enabled()) {
      return;
    }
    const bool is_boundary =
        round_ == 1 || round_ == 2;
    const bool is_periodic =
        log_period_ > 0 && round_ % log_period_ == 0;
    // ColSampler emits one enriched line for periodic diagnostic rounds.
    // Retain the lightweight initialization receipts only when they do not
    // coincide with that diagnostic gate.
    if (is_boundary && !is_periodic) {
      Log::Info("%s", SummaryReceiptLine().c_str());
    }
  }

  double confidence_delta_ = 0.05;
  int calibration_reference_count_ = 300;
  double feature_fraction_ = 1.0;
  bool fixed_budget_enabled_ = false;
  int fixed_budget_count_ = 0;
  int log_period_ = 0;
  double log_inverse_alpha_ = 0.0;
  double empirical_bernstein_rho_ = std::numeric_limits<double>::quiet_NaN();
  GammaExponentialMixtureBoundary boundary_;
  bool boundary_ready_ = false;
  mutable bool numerical_warning_emitted_ = false;

  std::vector<int> canonical_unit_ids_;
  std::vector<double> accumulated_gain_;
  std::vector<double> exposure_count_;
  std::vector<double> empirical_variance_;
  std::vector<double> upper_bound_scratch_;
  std::vector<double> midpoint_scratch_;
  std::vector<double> last_committed_upper_bounds_;
  std::vector<int> ranked_position_scratch_;
  mutable std::vector<double> radius_by_unit_;
  std::vector<int> last_selected_;
  std::vector<int> last_committed_selected_;
  std::vector<int> selected_count_history_;

  bool calibration_complete_ = false;
  int round_ = 0;
  int pending_round_ = 0;
  uint64_t total_selected_ = 0;
  uint64_t total_exclusion_events_ = 0;
  uint64_t total_reentered_ = 0;
  int last_committed_selected_count_ = 0;
  int last_committed_omitted_count_ = 0;
  int last_committed_newly_excluded_count_ = 0;
  int last_committed_reentered_count_ = 0;
  int pending_omitted_count_ = 0;
  int pending_newly_excluded_count_ = 0;
  int pending_reentered_count_ = 0;
  double last_committed_comparison_threshold_ = 0.0;
  double pending_comparison_threshold_ = 0.0;
  double last_committed_selection_score_cutoff_ = 1.0;
  double pending_selection_score_cutoff_ = 1.0;
  mutable int last_committed_possible_best_count_ = 0;
  mutable int pending_possible_best_count_ = 0;
  mutable bool last_committed_possible_best_set_fully_retained_ = true;
  mutable bool pending_possible_best_set_fully_retained_ = true;
  mutable bool last_committed_possible_best_diagnostic_valid_ = true;
  mutable bool pending_possible_best_diagnostic_valid_ = true;
  bool last_committed_detailed_receipt_available_ = false;
  std::string pending_detailed_state_suffix_;
  std::string last_committed_detailed_state_suffix_;
  std::vector<int> pending_detailed_possible_best_positions_;
  std::vector<int> last_committed_detailed_possible_best_positions_;
#ifdef JAEGER_TEST_HOOKS
  mutable uint64_t possible_best_diagnostic_scan_count_ = 0;
#endif
  bool awaiting_update_ = false;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_MCB_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/adaptive_feature_root_gain.hpp <==
/*!
 * Copyright (c) 2026-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_ROOT_GAIN_HPP_
#define LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_ROOT_GAIN_HPP_

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {

// Bounded transform for JAEGER's feature root-split opportunity. Each feature
// uses its native root gain. S_{m,t} is the median strictly positive
// selected-feature gain from the prior committed iteration. If
// no positive gain is observed, the last positive scale is carried forward.
class AdaptiveFeatureRootGain {
 public:
  static bool IsInitialRootSearch(
      int num_leaves, int smaller_leaf, int larger_leaf) {
    return num_leaves == 1 && smaller_leaf == 0 && larger_leaf < 0;
  }

  static double NormalizeOpportunity(
      double gain, double scale, int canonical_unit) {
    if (!std::isfinite(gain) || gain < 0.0) {
      Log::Fatal(
          "Adaptive selectable-unit selection received invalid root gain "
          "%.17g for canonical unit %d.", gain, canonical_unit);
    }
    if (!std::isfinite(scale) || scale < 0.0) {
      Log::Fatal(
          "Adaptive selectable-unit selection received invalid lagged gain "
          "scale %.17g for canonical unit %d.", scale,
          canonical_unit);
    }
    if (gain == 0.0) {
      return 0.0;
    }
    if (scale == 0.0) {
      return 1.0;
    }
    const double result =
        gain <= scale
            ? (gain / scale) / (1.0 + gain / scale)
            : 1.0 / (1.0 + scale / gain);
    CHECK(std::isfinite(result));
    CHECK_GE(result, 0.0);
    CHECK_LE(result, 1.0);
    return result;
  }

  static double PositiveMedianInPlace(
      std::vector<double>* values,
      size_t* positive_count = nullptr) {
    CHECK_NOTNULL(values);
    size_t write = 0;
    for (double value : *values) {
      if (!std::isfinite(value) || value < 0.0) {
        Log::Fatal(
            "Adaptive selectable-unit selection received invalid root "
            "gain %.17g.", value);
      }
      if (value > 0.0) {
        (*values)[write++] = value;
      }
    }
    values->resize(write);
    if (positive_count != nullptr) {
      *positive_count = write;
    }
    if (write == 0) {
      return 0.0;
    }
    const size_t upper = write / 2;
    std::nth_element(
        values->begin(), values->begin() + upper, values->end());
    const double upper_value = (*values)[upper];
    const double lower_value =
        write % 2 == 1
            ? upper_value
            : *std::max_element(
                  values->begin(), values->begin() + upper);
    const double result =
        write % 2 == 1
            ? upper_value
            : lower_value + (upper_value - lower_value) * 0.5;
    CHECK(std::isfinite(result));
    CHECK_GT(result, 0.0);
    return result;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_ROOT_GAIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/col_sampler.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>

#include <algorithm>
#include <cmath>
#include <iomanip>
#include <limits>
#include <memory>
#include <numeric>
#include <sstream>
#include <string>
#include <unordered_set>
#include <utility>
#include <vector>

#include "adaptive_feature_root_gain.hpp"
#include "adaptive_feature_mcb.hpp"

namespace LightGBM {
class ColSampler {
 public:
  explicit ColSampler(const Config* config)
      : fraction_bytree_(config->feature_fraction),
        fraction_bynode_(config->feature_fraction_bynode),
        seed_(config->feature_fraction_seed),
        random_(config->feature_fraction_seed),
        adaptive_enabled_(config->adaptive_feature_selection) {
    if (adaptive_enabled_) {
      adaptive_sampler_.reset(new AdaptiveFeatureMcb(config));
    }
    for (auto constraint : config->interaction_constraints_vector) {
      std::unordered_set<int> constraint_set(constraint.begin(), constraint.end());
      interaction_constraints_.push_back(constraint_set);
    }
  }

  static int GetCnt(size_t total_cnt, double fraction) {
    const int min = std::min(1, static_cast<int>(total_cnt));
    int used_feature_cnt = static_cast<int>(Common::RoundInt(total_cnt * fraction));
    return std::max(used_feature_cnt, min);
  }

  void SetTrainingData(const Dataset* train_data) {
    train_data_ = train_data;
    is_feature_used_.resize(train_data_->num_features(), 1);
    valid_feature_indices_ = train_data->ValidFeatureIndices();
    if (adaptive_enabled_) {
      InitializeAdaptiveSampler();
      return;
    }
    if (fraction_bytree_ >= 1.0f) {
      need_reset_bytree_ = false;
      used_cnt_bytree_ = static_cast<int>(valid_feature_indices_.size());
    } else {
      need_reset_bytree_ = true;
      used_cnt_bytree_ =
          GetCnt(valid_feature_indices_.size(), fraction_bytree_);
    }
    ResetByTree();
  }

  void SetConfig(const Config* config) {
    fraction_bytree_ = config->feature_fraction;
    fraction_bynode_ = config->feature_fraction_bynode;
    adaptive_enabled_ = config->adaptive_feature_selection;
    is_feature_used_.resize(train_data_->num_features(), 1);
    // seed is changed
    if (seed_ != config->feature_fraction_seed) {
      seed_ = config->feature_fraction_seed;
      random_ = Random(seed_);
    }
    if (adaptive_enabled_) {
      adaptive_sampler_.reset(new AdaptiveFeatureMcb(config));
      InitializeAdaptiveSampler();
      return;
    }
    adaptive_sampler_.reset();
    adaptive_unit_inner_features_.clear();
    adaptive_valid_position_by_inner_feature_.clear();
    adaptive_canonical_unit_ids_.clear();
    adaptive_selected_inner_features_.clear();
    adaptive_selected_unit_positions_.clear();
    adaptive_previous_selected_unit_positions_.clear();
    if (fraction_bytree_ >= 1.0f) {
      need_reset_bytree_ = false;
      used_cnt_bytree_ = static_cast<int>(valid_feature_indices_.size());
    } else {
      need_reset_bytree_ = true;
      used_cnt_bytree_ =
          GetCnt(valid_feature_indices_.size(), fraction_bytree_);
    }
    ResetByTree();
  }

  void ResetByTree() {
    if (adaptive_enabled_) {
      Log::Fatal(
          "Adaptive selectable-unit selection must begin at the "
          "boosting-iteration "
          "hook before current row sampling, not inside ResetByTree().");
      return;
    }
    if (need_reset_bytree_) {
      std::memset(is_feature_used_.data(), 0,
                  sizeof(int8_t) * is_feature_used_.size());
      used_feature_indices_ = random_.Sample(
          static_cast<int>(valid_feature_indices_.size()), used_cnt_bytree_);
      int omp_loop_size = static_cast<int>(used_feature_indices_.size());

#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature = valid_feature_indices_[used_feature_indices_[i]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        is_feature_used_[inner_feature_index] = 1;
      }
    }
  }

  std::vector<int8_t> GetByNode(const Tree* tree, int leaf) {
    // get interaction constraints for current branch
    std::unordered_set<int> allowed_features;
    if (!interaction_constraints_.empty()) {
      std::vector<int> branch_features = tree->branch_features(leaf);
      allowed_features.insert(branch_features.begin(), branch_features.end());
      for (auto constraint : interaction_constraints_) {
        int num_feat_found = 0;
        if (branch_features.size() == 0) {
          allowed_features.insert(constraint.begin(), constraint.end());
        }
        for (int feat : branch_features) {
          if (constraint.count(feat) == 0) {
            break;
          }
          ++num_feat_found;
          if (num_feat_found == static_cast<int>(branch_features.size())) {
            allowed_features.insert(constraint.begin(), constraint.end());
            break;
          }
        }
      }
    }

    std::vector<int8_t> ret(train_data_->num_features(), 0);
    if (fraction_bynode_ >= 1.0f) {
      if (interaction_constraints_.empty()) {
        return std::vector<int8_t>(train_data_->num_features(), 1);
      } else {
        for (int feat : allowed_features) {
          int inner_feat = train_data_->InnerFeatureIndex(feat);
          if (inner_feat >= 0) {
            ret[inner_feat] = 1;
          }
        }
        return ret;
      }
    }
    if (need_reset_bytree_) {
      auto used_feature_cnt = GetCnt(used_feature_indices_.size(), fraction_bynode_);
      std::vector<int>* allowed_used_feature_indices;
      std::vector<int> filtered_feature_indices;
      if (interaction_constraints_.empty()) {
        allowed_used_feature_indices = &used_feature_indices_;
      } else {
        for (int feat_ind : used_feature_indices_) {
          if (allowed_features.count(valid_feature_indices_[feat_ind]) == 1) {
            filtered_feature_indices.push_back(feat_ind);
          }
        }
        used_feature_cnt = std::min(used_feature_cnt, static_cast<int>(filtered_feature_indices.size()));
        allowed_used_feature_indices = &filtered_feature_indices;
      }
      auto sampled_indices = random_.Sample(
          static_cast<int>((*allowed_used_feature_indices).size()), used_feature_cnt);
      int omp_loop_size = static_cast<int>(sampled_indices.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature =
            valid_feature_indices_[(*allowed_used_feature_indices)[sampled_indices[i]]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        ret[inner_feature_index] = 1;
      }
    } else {
      auto used_feature_cnt =
          GetCnt(valid_feature_indices_.size(), fraction_bynode_);
      std::vector<int>* allowed_valid_feature_indices;
      std::vector<int> filtered_feature_indices;
      if (interaction_constraints_.empty()) {
        allowed_valid_feature_indices = &valid_feature_indices_;
      } else {
        for (int feat : valid_feature_indices_) {
          if (allowed_features.count(feat) == 1) {
            filtered_feature_indices.push_back(feat);
          }
        }
        allowed_valid_feature_indices = &filtered_feature_indices;
        used_feature_cnt = std::min(used_feature_cnt, static_cast<int>(filtered_feature_indices.size()));
      }
      auto sampled_indices = random_.Sample(
          static_cast<int>((*allowed_valid_feature_indices).size()), used_feature_cnt);
      int omp_loop_size = static_cast<int>(sampled_indices.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature = (*allowed_valid_feature_indices)[sampled_indices[i]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        ret[inner_feature_index] = 1;
      }
    }
    return ret;
  }

  const std::vector<int8_t>& is_feature_used_bytree() const {
    return is_feature_used_;
  }

  bool adaptive_feature_selection_enabled() const {
    return adaptive_enabled_;
  }

  // JAEGER disallows per-node column sampling and interaction constraints, so
  // its node mask is exactly the already-installed per-tree mask. Native
  // callers with the same configuration benefit from the same allocation-free
  // path.
  bool has_trivial_node_mask() const {
    return fraction_bynode_ >= 1.0f && interaction_constraints_.empty();
  }

  const std::vector<int>& adaptive_selected_inner_features() const {
    CHECK(adaptive_enabled_);
    return adaptive_selected_inner_features_;
  }

  const std::vector<int>& adaptive_feature_selected_count_history() const {
    static const std::vector<int> empty;
    if (!adaptive_enabled_) {
      return empty;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    return adaptive_sampler_->selected_count_history();
  }

#ifdef JAEGER_TEST_HOOKS
  const AdaptiveFeatureMcb& AdaptiveControllerForTesting() const {
    CHECK(adaptive_enabled_);
    CHECK_NOTNULL(adaptive_sampler_.get());
    return *adaptive_sampler_;
  }

  const std::vector<int>& AdaptiveInnerFeaturesForTesting() const {
    return adaptive_unit_inner_features_;
  }

  const std::vector<int>& AdaptiveCanonicalUnitIdsForTesting() const {
    return adaptive_canonical_unit_ids_;
  }

  const std::vector<int>& AdaptiveSelectedUnitPositionsForTesting() const {
    return adaptive_selected_unit_positions_;
  }

  const std::vector<int>& AdaptiveUsedFeaturePositionsForTesting() const {
    return used_feature_indices_;
  }

  const std::vector<int>& AdaptiveSelectedInnerFeaturesForTesting() const {
    return adaptive_selected_inner_features_;
  }
#endif

  std::string AdaptiveFinalReceiptLine() const {
    if (!adaptive_enabled_) {
      return "";
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    std::ostringstream output;
    output << adaptive_sampler_->SummaryReceiptLine()
           << ", calibration_model_count="
           << adaptive_calibration_gain_scales_.size()
           << ", calibration_gain_scales=[";
    output << std::setprecision(17);
    for (size_t index = 0;
         index < adaptive_calibration_gain_scales_.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_calibration_gain_scales_[index];
    }
    output << "]"
           << ", calibration_positive_unit_gain_counts=[";
    for (size_t index = 0;
         index < adaptive_calibration_positive_unit_gain_counts_.size();
         ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_calibration_positive_unit_gain_counts_[index];
    }
    output << "]"
           << ", current_gain_scales=[";
    for (size_t index = 0; index < adaptive_gain_scales_.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_gain_scales_[index];
    }
    output << "]"
           << ", current_missing_gain_scale_count="
           << static_cast<int>(std::count(
                  adaptive_gain_scales_.begin(),
                  adaptive_gain_scales_.end(), 0.0));
    return output.str();
  }

  std::string AdaptiveDetailedReceiptLine() const {
    CHECK(adaptive_enabled_);
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(adaptive_sampler_->detailed_receipt_available());
    const auto& selected_positions = adaptive_sampler_->last_selected();
    const auto& possible_best_positions =
        adaptive_sampler_->detailed_possible_best_positions();
    CHECK_EQ(
        selected_positions, adaptive_selected_unit_positions_);

    const auto original_features =
        [this](const std::vector<int>& unit_positions) {
          std::vector<int> result;
          for (int unit_position : unit_positions) {
            CHECK_GE(unit_position, 0);
            CHECK_LT(
                static_cast<size_t>(unit_position),
                adaptive_unit_inner_features_.size());
            result.push_back(train_data_->RealFeatureIndex(
                adaptive_unit_inner_features_[unit_position]));
          }
          std::sort(result.begin(), result.end());
          CHECK(
              std::adjacent_find(result.begin(), result.end()) ==
              result.end());
          return result;
        };
    const auto selected_original_features =
        original_features(selected_positions);
    const auto possible_best_original_features =
        original_features(possible_best_positions);
    std::vector<int> direct_efb_groups;
    direct_efb_groups.reserve(selected_original_features.size());
    for (int original_feature : selected_original_features) {
      const int inner_feature =
          train_data_->InnerFeatureIndex(original_feature);
      CHECK_GE(inner_feature, 0);
      direct_efb_groups.push_back(
          train_data_->Feature2Group(inner_feature));
    }
    std::sort(direct_efb_groups.begin(), direct_efb_groups.end());
    direct_efb_groups.erase(
        std::unique(
            direct_efb_groups.begin(), direct_efb_groups.end()),
        direct_efb_groups.end());

    std::ostringstream output;
    output << adaptive_sampler_->DetailedReceiptLine()
           << ", original_feature_mask_available=true"
           << ", original_feature_ids=[";
    for (size_t unit_position = 0;
         unit_position < adaptive_unit_inner_features_.size();
         ++unit_position) {
      if (unit_position > 0) {
        output << ',';
      }
      output << train_data_->RealFeatureIndex(
          adaptive_unit_inner_features_[unit_position]);
    }
    output << "]"
           << ", selected_original_feature_ids=[";
    for (size_t index = 0;
         index < selected_original_features.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << selected_original_features[index];
    }
    output << "]"
           << ", possible_best_original_feature_ids=[";
    for (size_t index = 0;
         index < possible_best_original_features.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << possible_best_original_features[index];
    }
    output << ']'
           << ", direct_efb_group_ids=[";
    for (size_t index = 0; index < direct_efb_groups.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << direct_efb_groups[index];
    }
    output << ']'
           << ", direct_efb_group_count="
           << direct_efb_groups.size()
           << ", direct_efb_group_original_feature_ids=[";
    for (size_t group_position = 0;
         group_position < direct_efb_groups.size();
         ++group_position) {
      if (group_position > 0) {
        output << ',';
      }
      output << '[';
      bool first_member = true;
      for (int inner_feature = 0;
           inner_feature < train_data_->num_features();
           ++inner_feature) {
        if (train_data_->Feature2Group(inner_feature) !=
            direct_efb_groups[group_position]) {
          continue;
        }
        if (!first_member) {
          output << ',';
        }
        output << train_data_->RealFeatureIndex(inner_feature);
        first_member = false;
      }
      CHECK(!first_member);
      output << ']';
    }
    output << ']';
    return output.str();
  }

  std::string AdaptiveCalibrationReceiptLine() const {
    if (!adaptive_enabled_) {
      return "";
    }
    std::ostringstream output;
    output << std::setprecision(17)
           << "[JAEGER-LightGBM v7] calibration gain-scale receipt: iteration=1"
           << ", calibration_model_count="
           << adaptive_calibration_gain_scales_.size()
           << ", calibration_gain_scales=[";
    for (size_t index = 0;
         index < adaptive_calibration_gain_scales_.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_calibration_gain_scales_[index];
    }
    output << "]"
           << ", calibration_positive_unit_gain_counts=[";
    for (size_t index = 0;
         index < adaptive_calibration_positive_unit_gain_counts_.size();
         ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_calibration_positive_unit_gain_counts_[index];
    }
    output << "]"
           << ", calibration_missing_gain_scale_count="
           << static_cast<int>(std::count(
                  adaptive_calibration_gain_scales_.begin(),
                  adaptive_calibration_gain_scales_.end(), 0.0));
    return output.str();
  }

  void BeginAdaptiveIteration(int num_models) {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(!adaptive_iteration_active_);
    CHECK(!adaptive_sampler_->awaiting_update());
    CHECK(adaptive_previous_selected_unit_positions_.empty());
    CHECK_GT(num_models, 0);
    adaptive_iteration_active_ = true;
    adaptive_mask_changed_ = false;

    // Selection is a read-only proposal over committed controller history.
    // It occurs before the current GOSS draw and is committed only after
    // native LightGBM accepts the complete boosting iteration.
    const auto& selected_positions = adaptive_sampler_->SelectNextSubset();
    if (selected_positions != adaptive_selected_unit_positions_) {
      adaptive_mask_changed_ = true;
      adaptive_previous_selected_unit_positions_.swap(
          adaptive_selected_unit_positions_);
      adaptive_selected_unit_positions_.assign(
          selected_positions.begin(), selected_positions.end());
      ApplyAdaptiveUnitSelection();
    }
    CHECK(!adaptive_selected_unit_positions_.empty());
    CHECK_LE(
        adaptive_selected_unit_positions_.size(),
        adaptive_unit_inner_features_.size());

    adaptive_iteration_opportunity_sum_.assign(
        adaptive_selected_unit_positions_.size(), 0.0);
    adaptive_selected_unit_gains_scratch_.clear();
    adaptive_selected_unit_gains_scratch_.reserve(
        adaptive_selected_unit_positions_.size());
    if (!adaptive_gain_scales_.empty()) {
      CHECK_EQ(
          adaptive_gain_scales_.size(), static_cast<size_t>(num_models));
    }
    adaptive_iteration_next_gain_scales_.clear();
    adaptive_iteration_next_gain_scales_.reserve(num_models);
    adaptive_iteration_positive_unit_gain_counts_.clear();
    adaptive_iteration_positive_unit_gain_counts_.reserve(num_models);
    adaptive_models_expected_ = num_models;
    adaptive_models_seen_ = 0;
  }

  void PrepareAdaptiveTree() const {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK(adaptive_iteration_active_);
    CHECK_LT(adaptive_models_seen_, adaptive_models_expected_);
    CHECK(!adaptive_selected_unit_positions_.empty());
  }

  void ResetAdaptiveRootGains(std::vector<double>* root_gains) const {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK_NOTNULL(root_gains);
    CHECK_EQ(root_gains->size(), is_feature_used_.size());
    // Accumulation reads only members of the current selected units. Clear
    // exactly those writable slots; an omitted slot is cleared before it is
    // ever read again if its unit re-enters a later iteration.
    for (int inner_feature : adaptive_selected_inner_features_) {
      CHECK_GE(inner_feature, 0);
      CHECK_LT(inner_feature, static_cast<int>(root_gains->size()));
      (*root_gains)[inner_feature] = 0.0;
    }
  }

  bool AccumulateAdaptiveModel(
      const std::vector<double>& inner_feature_root_gains) {
    if (!adaptive_enabled_) {
      return false;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(adaptive_iteration_active_);
    CHECK_LT(adaptive_models_seen_, adaptive_models_expected_);
    CHECK_EQ(inner_feature_root_gains.size(), is_feature_used_.size());
    CHECK_EQ(
        adaptive_iteration_opportunity_sum_.size(),
        adaptive_selected_unit_positions_.size());
    const double current_scale =
        adaptive_gain_scales_.empty()
            ? 0.0
            : adaptive_gain_scales_[adaptive_models_seen_];

    adaptive_selected_unit_gains_scratch_.clear();
    for (size_t selected_index = 0;
         selected_index < adaptive_selected_unit_positions_.size();
         ++selected_index) {
      const int unit_position =
          adaptive_selected_unit_positions_[selected_index];
      CHECK_GE(unit_position, 0);
      CHECK_LT(
          static_cast<size_t>(unit_position),
          adaptive_unit_inner_features_.size());
      const int inner_feature = adaptive_unit_inner_features_[unit_position];
      const double feature_gain = inner_feature_root_gains[inner_feature];
      adaptive_selected_unit_gains_scratch_.push_back(feature_gain);
      const double opportunity =
          AdaptiveFeatureRootGain::NormalizeOpportunity(
              feature_gain, current_scale,
              adaptive_canonical_unit_ids_[unit_position]);
      CHECK(std::isfinite(opportunity));
      CHECK_GE(opportunity, 0.0);
      CHECK_LE(opportunity, 1.0);
      adaptive_iteration_opportunity_sum_[selected_index] += opportunity;
    }

    size_t positive_count = 0;
    const double observed_scale =
        AdaptiveFeatureRootGain::PositiveMedianInPlace(
            &adaptive_selected_unit_gains_scratch_, &positive_count);
    adaptive_iteration_next_gain_scales_.push_back(
        observed_scale > 0.0 ? observed_scale : current_scale);
    adaptive_iteration_positive_unit_gain_counts_.push_back(
        positive_count);

    ++adaptive_models_seen_;
    return adaptive_models_seen_ == adaptive_models_expected_;
  }

  void EndAdaptiveIteration() {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(adaptive_iteration_active_);
    CHECK(adaptive_sampler_->awaiting_update());
    CHECK_EQ(adaptive_models_seen_, adaptive_models_expected_);
    CHECK_EQ(
        adaptive_iteration_next_gain_scales_.size(),
        static_cast<size_t>(adaptive_models_expected_));
    CHECK_EQ(
        adaptive_iteration_positive_unit_gain_counts_.size(),
        static_cast<size_t>(adaptive_models_expected_));
    CHECK_EQ(
        adaptive_iteration_opportunity_sum_.size(),
        adaptive_selected_unit_positions_.size());

    // Binary/regression iterations need no averaging pass: multiplication by
    // exactly one would leave every statistic unchanged.
    if (adaptive_models_expected_ > 1) {
      const double inverse_models =
          1.0 / static_cast<double>(adaptive_models_expected_);
      for (double& value : adaptive_iteration_opportunity_sum_) {
        value *= inverse_models;
      }
    }

    const bool is_calibration =
        adaptive_sampler_->selection_round() == 1;
    if (is_calibration) {
      // Allocate/copy before the controller commit. A failure here leaves
      // committed controller and scale state untouched.
      adaptive_calibration_gain_scales_ =
          adaptive_iteration_next_gain_scales_;
      adaptive_calibration_positive_unit_gain_counts_ =
          adaptive_iteration_positive_unit_gain_counts_;
    }

    // This is the sole persistent controller mutation. It occurs only after
    // every class tree and the native boosting iteration have been accepted.
    adaptive_sampler_->Update(adaptive_iteration_opportunity_sum_);
    adaptive_gain_scales_.swap(adaptive_iteration_next_gain_scales_);

    if (adaptive_sampler_->detailed_receipt_available()) {
      Log::Info("%s", AdaptiveDetailedReceiptLine().c_str());
    }
    if (is_calibration && adaptive_sampler_->detailed_logging_enabled()) {
      Log::Info("%s", AdaptiveCalibrationReceiptLine().c_str());
    }
    adaptive_previous_selected_unit_positions_.clear();
    adaptive_mask_changed_ = false;
    adaptive_iteration_active_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
    adaptive_iteration_opportunity_sum_.clear();
    adaptive_iteration_next_gain_scales_.clear();
    adaptive_iteration_positive_unit_gain_counts_.clear();
    adaptive_selected_unit_gains_scratch_.clear();
  }

  void AbortAdaptiveIteration() noexcept {
    if (!adaptive_enabled_) {
      return;
    }
    if (adaptive_sampler_ != nullptr) {
      adaptive_sampler_->AbortPendingSelection();
    }
    if (adaptive_mask_changed_) {
      adaptive_selected_unit_positions_.swap(
          adaptive_previous_selected_unit_positions_);
      ApplyAdaptiveUnitSelection();
    }
    adaptive_previous_selected_unit_positions_.clear();
    adaptive_mask_changed_ = false;
    adaptive_iteration_opportunity_sum_.clear();
    adaptive_iteration_next_gain_scales_.clear();
    adaptive_iteration_positive_unit_gain_counts_.clear();
    adaptive_selected_unit_gains_scratch_.clear();
    adaptive_iteration_active_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
  }

  void SetIsFeatureUsedByTree(int fid, bool val) {
    is_feature_used_[fid] = val;
  }

 private:
  void ApplyAdaptiveUnitSelection() {
    CHECK(std::is_sorted(
        adaptive_selected_unit_positions_.begin(),
        adaptive_selected_unit_positions_.end()));
    CHECK(std::is_sorted(
        adaptive_previous_selected_unit_positions_.begin(),
        adaptive_previous_selected_unit_positions_.end()));

    if (adaptive_previous_selected_unit_positions_.empty()) {
      // Initialization has no installed selection to update.
      std::fill(is_feature_used_.begin(), is_feature_used_.end(), 0);
      for (int unit_position : adaptive_selected_unit_positions_) {
        SetAdaptiveUnitUsed(unit_position, true);
      }
    } else {
      // Apply only the symmetric difference. During rollback the two vectors
      // exchange roles, so the same exact operation restores the committed
      // mask without allocating in the noexcept path.
      size_t previous_index = 0;
      size_t current_index = 0;
      while (previous_index <
                 adaptive_previous_selected_unit_positions_.size() &&
             current_index < adaptive_selected_unit_positions_.size()) {
        const int previous =
            adaptive_previous_selected_unit_positions_[previous_index];
        const int current =
            adaptive_selected_unit_positions_[current_index];
        if (previous == current) {
          ++previous_index;
          ++current_index;
        } else if (previous < current) {
          SetAdaptiveUnitUsed(previous, false);
          ++previous_index;
        } else {
          SetAdaptiveUnitUsed(current, true);
          ++current_index;
        }
      }
      while (previous_index <
             adaptive_previous_selected_unit_positions_.size()) {
        SetAdaptiveUnitUsed(
            adaptive_previous_selected_unit_positions_[previous_index],
            false);
        ++previous_index;
      }
      while (current_index < adaptive_selected_unit_positions_.size()) {
        SetAdaptiveUnitUsed(
            adaptive_selected_unit_positions_[current_index], true);
        ++current_index;
      }
    }
    RebuildAdaptiveSelectedFeatures();
  }

  void SetAdaptiveUnitUsed(int unit_position, bool is_used) {
    CHECK_GE(unit_position, 0);
    CHECK_LT(
        static_cast<size_t>(unit_position),
        adaptive_unit_inner_features_.size());
    const int inner_feature = adaptive_unit_inner_features_[unit_position];
    CHECK_GE(inner_feature, 0);
    CHECK_LT(inner_feature, static_cast<int>(is_feature_used_.size()));
    CHECK_EQ(is_feature_used_[inner_feature], is_used ? 0 : 1);
    is_feature_used_[inner_feature] = is_used ? 1 : 0;
  }

  void RebuildAdaptiveSelectedFeatures() {
    adaptive_selected_inner_features_.clear();
    used_feature_indices_.clear();
    for (int unit_position : adaptive_selected_unit_positions_) {
      CHECK_GE(unit_position, 0);
      CHECK_LT(
          static_cast<size_t>(unit_position),
          adaptive_unit_inner_features_.size());
      const int inner_feature = adaptive_unit_inner_features_[unit_position];
      CHECK_EQ(is_feature_used_[inner_feature], 1);
      const int valid_position =
          adaptive_valid_position_by_inner_feature_[inner_feature];
      CHECK_GE(valid_position, 0);
      adaptive_selected_inner_features_.push_back(inner_feature);
      used_feature_indices_.push_back(valid_position);
    }
    std::sort(
        adaptive_selected_inner_features_.begin(),
        adaptive_selected_inner_features_.end());
    std::sort(used_feature_indices_.begin(), used_feature_indices_.end());
    CHECK(
        std::adjacent_find(
            adaptive_selected_inner_features_.begin(),
            adaptive_selected_inner_features_.end()) ==
        adaptive_selected_inner_features_.end());
    CHECK(
        std::adjacent_find(
            used_feature_indices_.begin(), used_feature_indices_.end()) ==
        used_feature_indices_.end());
  }

  void InitializeAdaptiveSampler() {
    CHECK_NOTNULL(train_data_);
    if (adaptive_sampler_ == nullptr) {
      Log::Fatal(
          "Adaptive selectable-unit sampler was not configured before "
          "training data initialization.");
    }

    adaptive_unit_inner_features_.clear();
    adaptive_valid_position_by_inner_feature_.assign(
        train_data_->num_features(), -1);
    adaptive_canonical_unit_ids_.clear();
    for (size_t valid_position = 0;
         valid_position < valid_feature_indices_.size(); ++valid_position) {
      const int inner_feature = train_data_->InnerFeatureIndex(
          valid_feature_indices_[valid_position]);
      CHECK_GE(inner_feature, 0);
      adaptive_valid_position_by_inner_feature_[inner_feature] =
          static_cast<int>(valid_position);
    }
    adaptive_unit_inner_features_.reserve(valid_feature_indices_.size());
    adaptive_canonical_unit_ids_.reserve(valid_feature_indices_.size());
    for (int canonical_feature : valid_feature_indices_) {
      const int inner_feature = train_data_->InnerFeatureIndex(canonical_feature);
      CHECK_GE(inner_feature, 0);
      CHECK_EQ(train_data_->RealFeatureIndex(inner_feature), canonical_feature);
      adaptive_unit_inner_features_.push_back(inner_feature);
      adaptive_canonical_unit_ids_.push_back(canonical_feature);
    }
    CHECK(!adaptive_canonical_unit_ids_.empty());
    CHECK_EQ(
        adaptive_unit_inner_features_.size(),
        adaptive_canonical_unit_ids_.size());
    CHECK_EQ(
        adaptive_valid_position_by_inner_feature_.size(),
        is_feature_used_.size());
    CHECK(
        std::adjacent_find(
            adaptive_canonical_unit_ids_.begin(),
            adaptive_canonical_unit_ids_.end()) ==
        adaptive_canonical_unit_ids_.end());

    adaptive_sampler_->Reset(adaptive_canonical_unit_ids_);
    adaptive_iteration_active_ = false;
    adaptive_mask_changed_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
    adaptive_iteration_opportunity_sum_.clear();
    adaptive_iteration_opportunity_sum_.reserve(
        adaptive_unit_inner_features_.size());
    adaptive_iteration_next_gain_scales_.clear();
    adaptive_iteration_positive_unit_gain_counts_.clear();
    adaptive_selected_unit_gains_scratch_.clear();
    adaptive_selected_unit_gains_scratch_.reserve(
        adaptive_unit_inner_features_.size());
    adaptive_gain_scales_.clear();
    adaptive_calibration_gain_scales_.clear();
    adaptive_calibration_positive_unit_gain_counts_.clear();
    adaptive_previous_selected_unit_positions_.clear();
    // Reserve the whole fixed universe once so changed-selection rollback is
    // allocation-free inside AbortAdaptiveIteration() noexcept.
    used_feature_indices_.clear();
    used_feature_indices_.reserve(valid_feature_indices_.size());
    adaptive_selected_inner_features_.clear();
    adaptive_selected_inner_features_.reserve(
        valid_feature_indices_.size());
    need_reset_bytree_ = true;
    adaptive_selected_unit_positions_.resize(
        adaptive_unit_inner_features_.size());
    std::iota(
        adaptive_selected_unit_positions_.begin(),
        adaptive_selected_unit_positions_.end(), 0);
    ApplyAdaptiveUnitSelection();
    used_cnt_bytree_ = static_cast<int>(used_feature_indices_.size());
  }

  const Dataset* train_data_;
  double fraction_bytree_;
  double fraction_bynode_;
  bool need_reset_bytree_;
  int used_cnt_bytree_;
  int seed_;
  Random random_;
  std::vector<int8_t> is_feature_used_;
  std::vector<int> used_feature_indices_;
  std::vector<int> valid_feature_indices_;
  bool adaptive_enabled_;
  std::unique_ptr<AdaptiveFeatureMcb> adaptive_sampler_;
  std::vector<int> adaptive_unit_inner_features_;
  std::vector<int> adaptive_valid_position_by_inner_feature_;
  std::vector<int> adaptive_selected_inner_features_;
  std::vector<int> adaptive_canonical_unit_ids_;
  std::vector<int> adaptive_selected_unit_positions_;
  std::vector<int> adaptive_previous_selected_unit_positions_;
  bool adaptive_iteration_active_ = false;
  bool adaptive_mask_changed_ = false;
  int adaptive_models_expected_ = 0;
  int adaptive_models_seen_ = 0;
  std::vector<double> adaptive_iteration_opportunity_sum_;
  std::vector<double> adaptive_iteration_next_gain_scales_;
  std::vector<size_t> adaptive_iteration_positive_unit_gain_counts_;
  std::vector<double> adaptive_selected_unit_gains_scratch_;
  std::vector<double> adaptive_gain_scales_;
  std::vector<double> adaptive_calibration_gain_scales_;
  std::vector<size_t> adaptive_calibration_positive_unit_gain_counts_;
  /*! \brief interaction constraints index in original (raw data) features */
  std::vector<std::unordered_set<int>> interaction_constraints_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cost_effective_gradient_boosting.hpp <==
/*!
 * Copyright (c) 2019-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2019-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_
#define LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/threading.h>

#include <vector>

#include "data_partition.hpp"
#include "serial_tree_learner.h"
#include "split_info.hpp"

namespace LightGBM {

class CostEfficientGradientBoosting {
 public:
  explicit CostEfficientGradientBoosting(const SerialTreeLearner* tree_learner)
      : init_(false), tree_learner_(tree_learner) {}
  static bool IsEnable(const Config* config) {
    if (config->cegb_tradeoff >= 1.0f && config->cegb_penalty_split <= 0.0f &&
        config->cegb_penalty_feature_coupled.empty() &&
        config->cegb_penalty_feature_lazy.empty()) {
      return false;
    } else {
      return true;
    }
  }

  void Init() {
    auto train_data = tree_learner_->train_data_;
    if (!init_) {
      splits_per_leaf_.resize(
          static_cast<size_t>(tree_learner_->config_->num_leaves) *
          train_data->num_features());
      is_feature_used_in_split_.clear();
      is_feature_used_in_split_.resize(train_data->num_features());
    }

    if (!tree_learner_->config_->cegb_penalty_feature_coupled.empty() &&
        tree_learner_->config_->cegb_penalty_feature_coupled.size() !=
            static_cast<size_t>(train_data->num_total_features())) {
      Log::Fatal(
          "cegb_penalty_feature_coupled should be the same size as feature "
          "number.");
    }
    if (!tree_learner_->config_->cegb_penalty_feature_lazy.empty()) {
      if (tree_learner_->config_->cegb_penalty_feature_lazy.size() !=
          static_cast<size_t>(train_data->num_total_features())) {
        Log::Fatal(
            "cegb_penalty_feature_lazy should be the same size as feature "
            "number.");
      }
      if (!init_) {
        feature_used_in_data_ = Common::EmptyBitset(train_data->num_features() *
                                                    tree_learner_->num_data_);
      }
    }
    init_ = true;
  }

  void BeforeTrain() {
    // clear the splits in splits_per_leaf_
    Threading::For<size_t>(0, splits_per_leaf_.size(), 1024,
      [this] (int /*thread_index*/, size_t start, size_t end) {
      for (size_t i = start; i < end; ++i) {
        splits_per_leaf_[i].Reset();
      }
    });
  }

  double DeltaGain(int feature_index, int real_fidx, int leaf_index,
                   int num_data_in_leaf, SplitInfo split_info) {
    auto config = tree_learner_->config_;
    double delta =
        config->cegb_tradeoff * config->cegb_penalty_split * num_data_in_leaf;
    if (!config->cegb_penalty_feature_coupled.empty() &&
        !is_feature_used_in_split_[feature_index]) {
      delta += config->cegb_tradeoff *
               config->cegb_penalty_feature_coupled[real_fidx];
    }
    if (!config->cegb_penalty_feature_lazy.empty()) {
      delta += config->cegb_tradeoff *
               CalculateOndemandCosts(feature_index, real_fidx, leaf_index);
    }
    splits_per_leaf_[static_cast<size_t>(leaf_index) *
                         tree_learner_->train_data_->num_features() +
                     feature_index] = split_info;
    return delta;
  }

  void UpdateLeafBestSplits(Tree* tree, int best_leaf,
                            const SplitInfo* best_split_info,
                            std::vector<SplitInfo>* best_split_per_leaf) {
    auto config = tree_learner_->config_;
    auto train_data = tree_learner_->train_data_;
    const int inner_feature_index =
        train_data->InnerFeatureIndex(best_split_info->feature);
    auto& ref_best_split_per_leaf = *best_split_per_leaf;
    if (!config->cegb_penalty_feature_coupled.empty() &&
        !is_feature_used_in_split_[inner_feature_index]) {
      is_feature_used_in_split_[inner_feature_index] = true;
      for (int i = 0; i < tree->num_leaves(); ++i) {
        if (i == best_leaf) continue;
        auto split = &splits_per_leaf_[static_cast<size_t>(i) *
                                           train_data->num_features() +
                                       inner_feature_index];
        split->gain +=
            config->cegb_tradeoff *
            config->cegb_penalty_feature_coupled[best_split_info->feature];
        // Avoid to update the leaf that cannot split
        if (ref_best_split_per_leaf[i].gain > kMinScore &&
            *split > ref_best_split_per_leaf[i]) {
          ref_best_split_per_leaf[i] = *split;
        }
      }
    }
    if (!config->cegb_penalty_feature_lazy.empty()) {
      data_size_t cnt_leaf_data = 0;
      auto tmp_idx = tree_learner_->data_partition_->GetIndexOnLeaf(
          best_leaf, &cnt_leaf_data);
      for (data_size_t i_input = 0; i_input < cnt_leaf_data; ++i_input) {
        int real_idx = tmp_idx[i_input];
        Common::InsertBitset(
            &feature_used_in_data_,
            train_data->num_data() * inner_feature_index + real_idx);
      }
    }
  }

 private:
  double CalculateOndemandCosts(int feature_index, int real_fidx,
                                int leaf_index) const {
    if (tree_learner_->config_->cegb_penalty_feature_lazy.empty()) {
      return 0.0f;
    }
    auto train_data = tree_learner_->train_data_;
    double penalty =
        tree_learner_->config_->cegb_penalty_feature_lazy[real_fidx];

    double total = 0.0f;
    data_size_t cnt_leaf_data = 0;
    auto tmp_idx = tree_learner_->data_partition_->GetIndexOnLeaf(
        leaf_index, &cnt_leaf_data);

    for (data_size_t i_input = 0; i_input < cnt_leaf_data; ++i_input) {
      int real_idx = tmp_idx[i_input];
      if (Common::FindInBitset(
              feature_used_in_data_.data(),
              train_data->num_data() * train_data->num_features(),
              train_data->num_data() * feature_index + real_idx)) {
        continue;
      }
      total += penalty;
    }
    return total;
  }
  bool init_;
  const SerialTreeLearner* tree_learner_;
  std::vector<SplitInfo> splits_per_leaf_;
  std::vector<bool> is_feature_used_in_split_;
  std::vector<uint32_t> feature_used_in_data_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_best_split_finder.cpp <==
/*!
 * Copyright (c) 2021 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>
#include <vector>

#include "cuda_best_split_finder.hpp"
#include "cuda_leaf_splits.hpp"

namespace LightGBM {

CUDABestSplitFinder::CUDABestSplitFinder(
  const hist_t* cuda_hist,
  const Dataset* train_data,
  const std::vector<uint32_t>& feature_hist_offsets,
  const bool select_features_by_node,
  const Config* config):
  num_features_(train_data->num_features()),
  num_leaves_(config->num_leaves),
  feature_hist_offsets_(feature_hist_offsets),
  lambda_l1_(config->lambda_l1),
  lambda_l2_(config->lambda_l2),
  min_data_in_leaf_(config->min_data_in_leaf),
  min_sum_hessian_in_leaf_(config->min_sum_hessian_in_leaf),
  min_gain_to_split_(config->min_gain_to_split),
  cat_smooth_(config->cat_smooth),
  cat_l2_(config->cat_l2),
  max_cat_threshold_(config->max_cat_threshold),
  min_data_per_group_(config->min_data_per_group),
  max_cat_to_onehot_(config->max_cat_to_onehot),
  extra_trees_(config->extra_trees),
  extra_seed_(config->extra_seed),
  use_smoothing_(config->path_smooth > 0),
  path_smooth_(config->path_smooth),
  num_total_bin_(feature_hist_offsets.empty() ? 0 : static_cast<int>(feature_hist_offsets.back())),
  select_features_by_node_(select_features_by_node),
  cuda_hist_(cuda_hist) {
  InitFeatureMetaInfo(train_data);
  if (has_categorical_feature_ && config->use_quantized_grad) {
    Log::Fatal("Quantized training on GPU with categorical features is not supported yet.");
  }
}

CUDABestSplitFinder::~CUDABestSplitFinder() {
  gpuAssert(cudaStreamDestroy(cuda_streams_[0]), __FILE__, __LINE__);
  gpuAssert(cudaStreamDestroy(cuda_streams_[1]), __FILE__, __LINE__);
  cuda_streams_.clear();
  cuda_streams_.shrink_to_fit();
}

void CUDABestSplitFinder::InitFeatureMetaInfo(const Dataset* train_data) {
  feature_missing_type_.resize(num_features_);
  feature_mfb_offsets_.resize(num_features_);
  feature_default_bins_.resize(num_features_);
  feature_num_bins_.resize(num_features_);
  max_num_bin_in_feature_ = 0;
  has_categorical_feature_ = false;
  max_num_categorical_bin_ = 0;
  is_categorical_.resize(train_data->num_features(), 0);
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(inner_feature_index);
    if (bin_mapper->bin_type() == BinType::CategoricalBin) {
      has_categorical_feature_ = true;
      is_categorical_[inner_feature_index] = 1;
      if (bin_mapper->num_bin() > max_num_categorical_bin_) {
        max_num_categorical_bin_ = bin_mapper->num_bin();
      }
    }
    const MissingType missing_type = bin_mapper->missing_type();
    feature_missing_type_[inner_feature_index] = missing_type;
    feature_mfb_offsets_[inner_feature_index] = static_cast<int8_t>(bin_mapper->GetMostFreqBin() == 0);
    feature_default_bins_[inner_feature_index] = bin_mapper->GetDefaultBin();
    feature_num_bins_[inner_feature_index] = static_cast<uint32_t>(bin_mapper->num_bin());
    const int num_bin_hist = bin_mapper->num_bin() - feature_mfb_offsets_[inner_feature_index];
    if (num_bin_hist > max_num_bin_in_feature_) {
      max_num_bin_in_feature_ = num_bin_hist;
    }
  }
  if (max_num_bin_in_feature_ > NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER) {
    use_global_memory_ = true;
  } else {
    use_global_memory_ = false;
  }
}

void CUDABestSplitFinder::Init() {
  InitCUDAFeatureMetaInfo();
  cuda_streams_.resize(2);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_streams_[0]));
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_streams_[1]));
  cuda_best_split_info_buffer_.Resize(8);
  if (use_global_memory_) {
    cuda_feature_hist_grad_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    cuda_feature_hist_hess_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    if (has_categorical_feature_) {
      cuda_feature_hist_stat_buffer_.Resize(static_cast<size_t>(num_total_bin_));
      cuda_feature_hist_index_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    }
  }

  if (select_features_by_node_) {
    is_feature_used_by_smaller_node_.Resize(num_features_);
    is_feature_used_by_larger_node_.Resize(num_features_);
  }
}

void CUDABestSplitFinder::InitCUDAFeatureMetaInfo() {
  cuda_is_feature_used_bytree_.Resize(static_cast<size_t>(num_features_));

  // initialize split find task information (a split find task is one pass through the histogram of a feature)
  num_tasks_ = 0;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const uint32_t num_bin = feature_num_bins_[inner_feature_index];
    const MissingType missing_type = feature_missing_type_[inner_feature_index];
    if (num_bin > 2 && missing_type != MissingType::None && !is_categorical_[inner_feature_index]) {
      num_tasks_ += 2;
    } else {
      ++num_tasks_;
    }
  }
  split_find_tasks_.resize(num_tasks_);
  split_find_tasks_.shrink_to_fit();
  int cur_task_index = 0;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const uint32_t num_bin = feature_num_bins_[inner_feature_index];
    const MissingType missing_type = feature_missing_type_[inner_feature_index];
    if (num_bin > 2 && missing_type != MissingType::None && !is_categorical_[inner_feature_index]) {
      if (missing_type == MissingType::Zero) {
        SplitFindTask* new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = false;
        new_task->skip_default_bin = true;
        new_task->na_as_missing = false;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = false;
        new_task->is_categorical = false;
        uint32_t num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;

        new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = true;
        new_task->skip_default_bin = true;
        new_task->na_as_missing = false;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = true;
        new_task->is_categorical = false;
        num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;
      } else {
        SplitFindTask* new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = false;
        new_task->skip_default_bin = false;
        new_task->na_as_missing = true;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = false;
        new_task->is_categorical = false;
        uint32_t num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;

        new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = true;
        new_task->skip_default_bin = false;
        new_task->na_as_missing = true;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = true;
        new_task->is_categorical = false;
        num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;
      }
    } else {
      SplitFindTask& new_task = split_find_tasks_[cur_task_index];
      const uint32_t num_bin = feature_num_bins_[inner_feature_index];
      if (is_categorical_[inner_feature_index]) {
        new_task.reverse = false;
        new_task.is_categorical = true;
        new_task.is_one_hot = (static_cast<int>(num_bin) <= max_cat_to_onehot_);
      } else {
        new_task.reverse = true;
        new_task.is_categorical = false;
        new_task.is_one_hot = false;
      }
      new_task.skip_default_bin = false;
      new_task.na_as_missing = false;
      new_task.inner_feature_index = inner_feature_index;
      if (missing_type != MissingType::NaN && !is_categorical_[inner_feature_index]) {
        new_task.assume_out_default_left = true;
      } else {
        new_task.assume_out_default_left = false;
      }
      new_task.hist_offset = feature_hist_offsets_[inner_feature_index];
      new_task.mfb_offset = feature_mfb_offsets_[inner_feature_index];
      new_task.default_bin = feature_default_bins_[inner_feature_index];
      new_task.num_bin = num_bin;
      ++cur_task_index;
    }
  }
  CHECK_EQ(cur_task_index, static_cast<int>(split_find_tasks_.size()));

  if (extra_trees_) {
    cuda_randoms_.Resize(num_tasks_ * 2);
    LaunchInitCUDARandomKernel();
  }

  const int num_task_blocks = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  const size_t cuda_best_leaf_split_info_buffer_size = static_cast<size_t>(num_task_blocks) * static_cast<size_t>(num_leaves_);

  cuda_leaf_best_split_info_.Resize(cuda_best_leaf_split_info_buffer_size);

  cuda_split_find_tasks_.Resize(num_tasks_);
  CopyFromHostToCUDADevice<SplitFindTask>(cuda_split_find_tasks_.RawData(),
                                          split_find_tasks_.data(),
                                          split_find_tasks_.size(),
                                          __FILE__,
                                          __LINE__);

  const size_t output_buffer_size = 2 * static_cast<size_t>(num_tasks_);
  cuda_best_split_info_.Resize(output_buffer_size);

  max_num_categories_in_split_ = std::min(max_cat_threshold_, max_num_categorical_bin_ / 2);
  cuda_cat_threshold_feature_.Resize(max_num_categories_in_split_ * output_buffer_size);
  cuda_cat_threshold_real_feature_.Resize(max_num_categories_in_split_ * output_buffer_size);
  cuda_cat_threshold_leaf_.Resize(max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size);
  cuda_cat_threshold_real_leaf_.Resize(max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size);
  AllocateCatVectors(cuda_leaf_best_split_info_.RawData(), cuda_cat_threshold_leaf_.RawData(), cuda_cat_threshold_real_leaf_.RawData(), cuda_best_leaf_split_info_buffer_size);
  AllocateCatVectors(cuda_best_split_info_.RawData(), cuda_cat_threshold_feature_.RawData(), cuda_cat_threshold_real_feature_.RawData(), output_buffer_size);
}

void CUDABestSplitFinder::ResetTrainingData(
  const hist_t* cuda_hist,
  const Dataset* train_data,
  const std::vector<uint32_t>& feature_hist_offsets) {
  cuda_hist_ = cuda_hist;
  num_features_ = train_data->num_features();
  feature_hist_offsets_ = feature_hist_offsets;
  InitFeatureMetaInfo(train_data);
  cuda_is_feature_used_bytree_.Clear();
  cuda_best_split_info_.Clear();
  InitCUDAFeatureMetaInfo();
}

void CUDABestSplitFinder::ResetConfig(const Config* config, const hist_t* cuda_hist) {
  num_leaves_ = config->num_leaves;
  lambda_l1_ = config->lambda_l1;
  lambda_l2_ = config->lambda_l2;
  min_data_in_leaf_ = config->min_data_in_leaf;
  min_sum_hessian_in_leaf_ = config->min_sum_hessian_in_leaf;
  min_gain_to_split_ = config->min_gain_to_split;
  cat_smooth_ = config->cat_smooth;
  cat_l2_ = config->cat_l2;
  max_cat_threshold_ = config->max_cat_threshold;
  min_data_per_group_ = config->min_data_per_group;
  max_cat_to_onehot_ = config->max_cat_to_onehot;
  extra_trees_ = config->extra_trees;
  extra_seed_ = config->extra_seed;
  use_smoothing_ = (config->path_smooth > 0.0f);
  path_smooth_ = config->path_smooth;
  cuda_hist_ = cuda_hist;

  const int num_task_blocks = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  size_t cuda_best_leaf_split_info_buffer_size = static_cast<size_t>(num_task_blocks) * static_cast<size_t>(num_leaves_);
  cuda_leaf_best_split_info_.Resize(cuda_best_leaf_split_info_buffer_size);
  max_num_categories_in_split_ = std::min(max_cat_threshold_, max_num_categorical_bin_ / 2);
  size_t total_cat_threshold_size = max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size;
  cuda_cat_threshold_leaf_.Resize(total_cat_threshold_size);
  cuda_cat_threshold_real_leaf_.Resize(total_cat_threshold_size);
  AllocateCatVectors(cuda_leaf_best_split_info_.RawData(), cuda_cat_threshold_leaf_.RawData(), cuda_cat_threshold_real_leaf_.RawData(), cuda_best_leaf_split_info_buffer_size);

  cuda_best_leaf_split_info_buffer_size = 2 * static_cast<size_t>(num_tasks_);
  total_cat_threshold_size = max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size;
  cuda_cat_threshold_feature_.Resize(total_cat_threshold_size);
  cuda_cat_threshold_real_feature_.Resize(total_cat_threshold_size);
  AllocateCatVectors(cuda_best_split_info_.RawData(), cuda_cat_threshold_feature_.RawData(), cuda_cat_threshold_real_feature_.RawData(), cuda_best_leaf_split_info_buffer_size);
}

void CUDABestSplitFinder::BeforeTrain(const std::vector<int8_t>& is_feature_used_bytree) {
  CopyFromHostToCUDADevice<int8_t>(cuda_is_feature_used_bytree_.RawData(),
                                   is_feature_used_bytree.data(),
                                   is_feature_used_bytree.size(), __FILE__, __LINE__);
}

void CUDABestSplitFinder::FindBestSplitsForLeaf(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  const int smaller_leaf_index,
  const int larger_leaf_index,
  const data_size_t num_data_in_smaller_leaf,
  const data_size_t num_data_in_larger_leaf,
  const double sum_hessians_in_smaller_leaf,
  const double sum_hessians_in_larger_leaf,
  const score_t* grad_scale,
  const score_t* hess_scale,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
  const bool is_smaller_leaf_valid = (num_data_in_smaller_leaf > min_data_in_leaf_ &&
    sum_hessians_in_smaller_leaf > min_sum_hessian_in_leaf_);
  const bool is_larger_leaf_valid = (num_data_in_larger_leaf > min_data_in_leaf_ &&
    sum_hessians_in_larger_leaf > min_sum_hessian_in_leaf_ && larger_leaf_index >= 0);
  if (grad_scale != nullptr && hess_scale != nullptr) {
    LaunchFindBestSplitsDiscretizedForLeafKernel(smaller_leaf_splits, larger_leaf_splits,
      smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid,
      grad_scale, hess_scale, smaller_num_bits_in_histogram_bins, larger_num_bits_in_histogram_bins, num_data_in_smaller_leaf, num_data_in_larger_leaf);
  } else {
    LaunchFindBestSplitsForLeafKernel(smaller_leaf_splits, larger_leaf_splits,
      smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid, num_data_in_smaller_leaf, num_data_in_larger_leaf);
  }
  global_timer.Start("CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel");
  LaunchSyncBestSplitForLeafKernel(smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel");
}

const CUDASplitInfo* CUDABestSplitFinder::FindBestFromAllSplits(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    int* num_cat_threshold) {
  LaunchFindBestFromAllSplitsKernel(
    cur_num_leaves,
    smaller_leaf_index,
    larger_leaf_index,
    smaller_leaf_best_split_feature,
    smaller_leaf_best_split_threshold,
    smaller_leaf_best_split_default_left,
    larger_leaf_best_split_feature,
    larger_leaf_best_split_threshold,
    larger_leaf_best_split_default_left,
    best_leaf_index,
    num_cat_threshold);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return cuda_leaf_best_split_info_.RawData() + (*best_leaf_index);
}

void CUDABestSplitFinder::AllocateCatVectors(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len) {
  LaunchAllocateCatVectorsKernel(cuda_split_infos, cat_threshold_vec, cat_threshold_real_vec, len);
}

void CUDABestSplitFinder::SetUsedFeatureByNode(const std::vector<int8_t>& is_feature_used_by_smaller_node,
                                               const std::vector<int8_t>& is_feature_used_by_larger_node) {
  if (select_features_by_node_) {
    CopyFromHostToCUDADevice<int8_t>(is_feature_used_by_smaller_node_.RawData(),
                                     is_feature_used_by_smaller_node.data(), is_feature_used_by_smaller_node.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<int8_t>(is_feature_used_by_larger_node_.RawData(),
                                     is_feature_used_by_larger_node.data(), is_feature_used_by_larger_node.size(), __FILE__, __LINE__);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_best_split_finder.cu <==
/*!
 * Copyright (c) 2021 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_best_split_finder.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>
#include <vector>

namespace LightGBM {

__device__ void ReduceBestGainWarp(double gain, bool found, uint32_t thread_index, double* out_gain, bool* out_found, uint32_t* out_thread_index) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const bool other_found = __shfl_down_sync(mask, found, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    const uint32_t other_thread_index = __shfl_down_sync(mask, thread_index, offset);
    if ((other_found && found && other_gain > gain) || (!found && other_found)) {
      found = other_found;
      gain = other_gain;
      thread_index = other_thread_index;
    }
  }
  if (warpLane == 0) {
    *out_gain = gain;
    *out_found = found;
    *out_thread_index = thread_index;
  }
}

__device__ uint32_t ReduceBestGainBlock(double gain, bool found, uint32_t thread_index) {
  const uint32_t mask = 0xffffffff;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const bool other_found = __shfl_down_sync(mask, found, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    const uint32_t other_thread_index = __shfl_down_sync(mask, thread_index, offset);
    if ((other_found && found && other_gain > gain) || (!found && other_found)) {
      found = other_found;
      gain = other_gain;
      thread_index = other_thread_index;
    }
  }
  return thread_index;
}

__device__ uint32_t ReduceBestGain(double gain, bool found, uint32_t thread_index,
    double* shared_gain_buffer, bool* shared_found_buffer, uint32_t* shared_thread_index_buffer) {
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  ReduceBestGainWarp(gain, found, thread_index, shared_gain_buffer + warpID, shared_found_buffer + warpID, shared_thread_index_buffer + warpID);
  __syncthreads();
  if (warpID == 0) {
    gain = warpLane < num_warp ? shared_gain_buffer[warpLane] : kMinScore;
    found = warpLane < num_warp ? shared_found_buffer[warpLane] : false;
    thread_index = warpLane < num_warp ? shared_thread_index_buffer[warpLane] : 0;
    thread_index = ReduceBestGainBlock(gain, found, thread_index);
  }
  return thread_index;
}

__device__ void ReduceBestGainForLeaves(double* gain, int* leaves, int cuda_cur_num_leaves) {
  const unsigned int tid = threadIdx.x;
  for (unsigned int s = 1; s < cuda_cur_num_leaves; s *= 2) {
    if (tid % (2 * s) == 0 && (tid + s) < cuda_cur_num_leaves) {
      const uint32_t tid_s = tid + s;
      if ((leaves[tid] == -1 && leaves[tid_s] != -1) || (leaves[tid] != -1 && leaves[tid_s] != -1 && gain[tid_s] > gain[tid])) {
        gain[tid] = gain[tid_s];
        leaves[tid] = leaves[tid_s];
      }
    }
    __syncthreads();
  }
}

__device__ void ReduceBestGainForLeavesWarp(double gain, int leaf_index, double* out_gain, int* out_leaf_index) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const int other_leaf_index = __shfl_down_sync(mask, leaf_index, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    if ((leaf_index != -1 && other_leaf_index != -1 && other_gain > gain) || (leaf_index == -1 && other_leaf_index != -1)) {
      gain = other_gain;
      leaf_index = other_leaf_index;
    }
  }
  if (warpLane == 0) {
    *out_gain = gain;
    *out_leaf_index = leaf_index;
  }
}

__device__ int ReduceBestGainForLeavesBlock(double gain, int leaf_index) {
  const uint32_t mask = 0xffffffff;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const int other_leaf_index = __shfl_down_sync(mask, leaf_index, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    if ((leaf_index != -1 && other_leaf_index != -1 && other_gain > gain) || (leaf_index == -1 && other_leaf_index != -1)) {
      gain = other_gain;
      leaf_index = other_leaf_index;
    }
  }
  return leaf_index;
}

__device__ int ReduceBestGainForLeaves(double gain, int leaf_index, double* shared_gain_buffer, int* shared_leaf_index_buffer) {
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  ReduceBestGainForLeavesWarp(gain, leaf_index, shared_gain_buffer + warpID, shared_leaf_index_buffer + warpID);
  __syncthreads();
  if (warpID == 0) {
    gain = warpLane < num_warp ? shared_gain_buffer[warpLane] : kMinScore;
    leaf_index = warpLane < num_warp ? shared_leaf_index_buffer[warpLane] : -1;
    leaf_index = ReduceBestGainForLeavesBlock(gain, leaf_index);
  }
  return leaf_index;
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE>
__device__ void FindBestSplitsForLeafKernelInner(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;

  hist_t local_grad_hist = 0.0f;
  hist_t local_hess_hist = 0.0f;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_bool_buffer[WARPSIZE];
  __shared__ uint32_t shared_int_buffer[WARPSIZE];
  const unsigned int threadIdx_x = threadIdx.x;
  const bool skip_sum = REVERSE ?
    (task->skip_default_bin && (task->num_bin - 1 - threadIdx_x) == static_cast<int>(task->default_bin)) :
    (task->skip_default_bin && (threadIdx_x + task->mfb_offset) == static_cast<int>(task->default_bin));
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (task->na_as_missing && task->mfb_offset == 1) {
      if (threadIdx_x < static_cast<uint32_t>(task->num_bin) && threadIdx_x > 0) {
        const unsigned int bin_offset = (threadIdx_x - 1) << 1;
        local_grad_hist = feature_hist_ptr[bin_offset];
        local_hess_hist = feature_hist_ptr[bin_offset + 1];
      }
    } else {
      if (threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
        const unsigned int bin_offset = threadIdx_x << 1;
        local_grad_hist = feature_hist_ptr[bin_offset];
        local_hess_hist = feature_hist_ptr[bin_offset + 1];
      }
    }
  } else {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) &&
      threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int read_index = feature_num_bin_minus_offset - 1 - threadIdx_x;
      const unsigned int bin_offset = read_index << 1;
      local_grad_hist = feature_hist_ptr[bin_offset];
      local_hess_hist = feature_hist_ptr[bin_offset + 1];
    }
  }
  __syncthreads();
  if (!REVERSE && task->na_as_missing && task->mfb_offset == 1) {
    const hist_t sum_gradients_non_default = ShuffleReduceSum<hist_t>(local_grad_hist, shared_double_buffer, blockDim.x);
    __syncthreads();
    const hist_t sum_hessians_non_default = ShuffleReduceSum<hist_t>(local_hess_hist, shared_double_buffer, blockDim.x);
    if (threadIdx_x == 0) {
      local_grad_hist += (sum_gradients - sum_gradients_non_default);
      local_hess_hist += (sum_hessians - sum_hessians_non_default);
    }
  }
  if (threadIdx_x == 0) {
    local_hess_hist += kEpsilon;
  }
  local_gain = kMinScore;
  local_grad_hist = ShufflePrefixSum(local_grad_hist, shared_double_buffer);
  __syncthreads();
  local_hess_hist = ShufflePrefixSum(local_hess_hist, shared_double_buffer);
  if (REVERSE) {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) && threadIdx_x <= task->num_bin - 2 && !skip_sum) {
      const double sum_right_gradient = local_grad_hist;
      const double sum_right_hessian = local_hess_hist;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian;
      const data_size_t left_count = num_data - right_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(task->num_bin - 2 - threadIdx_x) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(task->num_bin - 2 - threadIdx_x);
          threshold_found = true;
        }
      }
    }
  } else {
    const uint32_t end = (task->na_as_missing && task->mfb_offset == 1) ? static_cast<uint32_t>(task->num_bin - 2) : feature_num_bin_minus_offset - 2;
    if (threadIdx_x <= end && !skip_sum) {
      const double sum_left_gradient = local_grad_hist;
      const double sum_left_hessian = local_hess_hist;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(threadIdx_x + task->mfb_offset) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = (task->na_as_missing && task->mfb_offset == 1) ?
            static_cast<uint32_t>(threadIdx_x) :
            static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
          threshold_found = true;
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_bool_buffer, shared_int_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    if (REVERSE) {
      const double sum_right_gradient = local_grad_hist;
      const double sum_right_hessian = local_hess_hist - kEpsilon;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian - kEpsilon;
      const data_size_t left_count = num_data - right_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    } else {
      const double sum_left_gradient = local_grad_hist;
      const double sum_left_hessian = local_hess_hist - kEpsilon;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian - kEpsilon;
      const data_size_t right_count = num_data - left_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE, typename BIN_HIST_TYPE, typename ACC_HIST_TYPE, bool USE_16BIT_BIN_HIST, bool USE_16BIT_ACC_HIST>
__device__ void FindBestSplitsDiscretizedForLeafKernelInner(
  // input feature information
  const BIN_HIST_TYPE* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const int64_t sum_gradients_hessians,
  const data_size_t num_data,
  const double parent_output,
  // gradient scale
  const double grad_scale,
  const double hess_scale,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  const double sum_hessians = static_cast<double>(sum_gradients_hessians & 0x00000000ffffffff) * hess_scale;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;

  ACC_HIST_TYPE local_grad_hess_hist = 0;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_bool_buffer[WARPSIZE];
  __shared__ uint32_t shared_int_buffer[2 * WARPSIZE];  // need 2 * WARPSIZE since the actual ACC_HIST_TYPE could be long int
  const unsigned int threadIdx_x = threadIdx.x;
  const bool skip_sum = REVERSE ?
    (task->skip_default_bin && (task->num_bin - 1 - threadIdx_x) == static_cast<int>(task->default_bin)) :
    (task->skip_default_bin && (threadIdx_x + task->mfb_offset) == static_cast<int>(task->default_bin));
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int bin_offset = threadIdx_x;
      if (USE_16BIT_BIN_HIST && !USE_16BIT_ACC_HIST) {
        const int32_t local_grad_hess_hist_int32 = feature_hist_ptr[bin_offset];
        local_grad_hess_hist = (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist_int32 >> 16)) << 32) | (static_cast<int64_t>(local_grad_hess_hist_int32 & 0x0000ffff));
      } else {
        local_grad_hess_hist = feature_hist_ptr[bin_offset];
      }
    }
  } else {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) &&
      threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int read_index = feature_num_bin_minus_offset - 1 - threadIdx_x;
      if (USE_16BIT_BIN_HIST && !USE_16BIT_ACC_HIST) {
        const int32_t local_grad_hess_hist_int32 = feature_hist_ptr[read_index];
        local_grad_hess_hist = (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist_int32 >> 16)) << 32) | (static_cast<int64_t>(local_grad_hess_hist_int32 & 0x0000ffff));
      } else {
        local_grad_hess_hist = feature_hist_ptr[read_index];
      }
    }
  }
  __syncthreads();
  local_gain = kMinScore;
  local_grad_hess_hist = ShufflePrefixSum<ACC_HIST_TYPE>(local_grad_hess_hist, reinterpret_cast<ACC_HIST_TYPE*>(shared_int_buffer));
  double sum_left_gradient = 0.0f;
  double sum_left_hessian = 0.0f;
  double sum_right_gradient = 0.0f;
  double sum_right_hessian = 0.0f;
  data_size_t left_count = 0;
  data_size_t right_count = 0;
  int64_t sum_left_gradient_hessian = 0;
  int64_t sum_right_gradient_hessian = 0;
  if (REVERSE) {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) && threadIdx_x <= task->num_bin - 2 && !skip_sum) {
      sum_right_gradient_hessian = USE_16BIT_ACC_HIST ?
        (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist >> 16)) << 32) | static_cast<int64_t>(local_grad_hess_hist & 0x0000ffff) :
        local_grad_hess_hist;
      sum_right_gradient = static_cast<double>(static_cast<int32_t>((sum_right_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_right_hessian = static_cast<double>(static_cast<int32_t>(sum_right_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      sum_left_gradient_hessian = sum_gradients_hessians - sum_right_gradient_hessian;
      sum_left_gradient = static_cast<double>(static_cast<int32_t>((sum_left_gradient_hessian & 0xffffffff00000000)>> 32)) * grad_scale;
      sum_left_hessian = static_cast<double>(static_cast<int32_t>(sum_left_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      left_count = num_data - right_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(task->num_bin - 2 - threadIdx_x) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
          sum_right_hessian + kEpsilon, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(task->num_bin - 2 - threadIdx_x);
          threshold_found = true;
        }
      }
    }
  } else {
    if (threadIdx_x <= feature_num_bin_minus_offset - 2 && !skip_sum) {
      sum_left_gradient_hessian = USE_16BIT_ACC_HIST ?
        (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist >> 16)) << 32) | static_cast<int64_t>(local_grad_hess_hist & 0x0000ffff) :
        local_grad_hess_hist;
      sum_left_gradient = static_cast<double>(static_cast<int32_t>((sum_left_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_left_hessian = static_cast<double>(static_cast<int32_t>(sum_left_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      sum_right_gradient_hessian = sum_gradients_hessians - sum_left_gradient_hessian;
      sum_right_gradient = static_cast<double>(static_cast<int32_t>((sum_right_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_right_hessian = static_cast<double>(static_cast<int32_t>(sum_right_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(threadIdx_x + task->mfb_offset) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
          sum_right_hessian + kEpsilon, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
          threshold_found = true;
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_bool_buffer, shared_int_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
      sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
    const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
      sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
    cuda_best_split_info->left_sum_gradients = sum_left_gradient;
    cuda_best_split_info->left_sum_hessians = sum_left_hessian;
    cuda_best_split_info->left_sum_of_gradients_hessians = sum_left_gradient_hessian;
    cuda_best_split_info->left_count = left_count;
    cuda_best_split_info->right_sum_gradients = sum_right_gradient;
    cuda_best_split_info->right_sum_hessians = sum_right_hessian;
    cuda_best_split_info->right_sum_of_gradients_hessians = sum_right_gradient_hessian;
    cuda_best_split_info->right_count = right_count;
    cuda_best_split_info->left_value = left_output;
    cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
      sum_left_hessian, lambda_l1, lambda_l2, left_output);
    cuda_best_split_info->right_value = right_output;
    cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
      sum_right_hessian, lambda_l1, lambda_l2, right_output);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
__device__ void FindBestSplitsForLeafKernelCategoricalInner(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  __shared__ uint32_t best_thread_index;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;
  double l2 = lambda_l2;

  double local_gain = min_gain_shift;
  bool threshold_found = false;

  cuda_best_split_info->is_valid = false;

  const int bin_start = 1 - task->mfb_offset;
  const int bin_end = task->num_bin - task->mfb_offset;
  const int threadIdx_x = static_cast<int>(threadIdx.x);

  __shared__ int rand_threshold;

  if (task->is_one_hot) {
    if (USE_RAND && threadIdx.x == 0) {
      rand_threshold = 0;
      if (bin_end > bin_start) {
        rand_threshold = cuda_random->NextInt(bin_start, bin_end);
      }
    }
    __syncthreads();
    if (threadIdx_x >= bin_start && threadIdx_x < bin_end) {
      const int bin_offset = (threadIdx_x << 1);
      const hist_t grad = feature_hist_ptr[bin_offset];
      const hist_t hess = feature_hist_ptr[bin_offset + 1];
      data_size_t cnt =
            static_cast<data_size_t>(__double2int_rn(hess * cnt_factor));
      if (cnt >= min_data_in_leaf && hess >= min_sum_hessian_in_leaf) {
        const data_size_t other_count = num_data - cnt;
        if (other_count >= min_data_in_leaf) {
          const double sum_other_hessian = sum_hessians - hess - kEpsilon;
          if (sum_other_hessian >= min_sum_hessian_in_leaf && (!USE_RAND || static_cast<int>(threadIdx_x) == rand_threshold)) {
            const double sum_other_gradient = sum_gradients - grad;
            double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
              sum_other_gradient, sum_other_hessian, grad,
              hess + kEpsilon, lambda_l1,
              l2, path_smooth, other_count, cnt, parent_output);
            if (current_gain > min_gain_shift) {
              local_gain = current_gain;
              threshold_found = true;
            }
          }
        }
      }
    }
    __syncthreads();
    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = 1;
      cuda_best_split_info->gain = local_gain - min_gain_shift;
      *(cuda_best_split_info->cat_threshold) = static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
      cuda_best_split_info->default_left = false;
      const int bin_offset = (threadIdx_x << 1);
      const hist_t sum_left_gradient = feature_hist_ptr[bin_offset];
      const hist_t sum_left_hessian = feature_hist_ptr[bin_offset + 1];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  } else {
    __shared__ double shared_value_buffer[NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER];
    __shared__ int16_t shared_index_buffer[NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER];
    __shared__ uint16_t shared_mem_buffer_uint16[WARPSIZE];
    __shared__ double shared_mem_buffer_double[WARPSIZE];
    __shared__ int used_bin;
    l2 += cat_l2;
    uint16_t is_valid_bin = 0;
    int best_dir = 0;
    double best_sum_left_gradient = 0.0f;
    double best_sum_left_hessian = 0.0f;
    if (threadIdx_x >= bin_start && threadIdx_x < bin_end) {
      const int bin_offset = (threadIdx_x << 1);
      const double hess = feature_hist_ptr[bin_offset + 1];
      if (__double2int_rn(hess * cnt_factor) >= cat_smooth) {
        const double grad = feature_hist_ptr[bin_offset];
        shared_value_buffer[threadIdx_x] = grad / (hess + cat_smooth);
        is_valid_bin = 1;
      } else {
        shared_value_buffer[threadIdx_x] = kMaxScore;
      }
    } else {
      shared_value_buffer[threadIdx_x] = kMaxScore;
    }
    shared_index_buffer[threadIdx_x] = threadIdx_x;
    __syncthreads();
    const int local_used_bin = ShuffleReduceSum<uint16_t>(is_valid_bin, shared_mem_buffer_uint16, blockDim.x);
    if (threadIdx_x == 0) {
      used_bin = local_used_bin;
    }
    __syncthreads();
    BitonicArgSort_1024<double, int16_t, true>(shared_value_buffer, shared_index_buffer, bin_end);
    __syncthreads();
    const int max_num_cat = min(max_cat_threshold, (used_bin + 1) / 2);

    if (USE_RAND) {
      rand_threshold = 0;
      const int max_threshold = max(min(max_num_cat, used_bin) - 1, 0);
      if (max_threshold > 0) {
        rand_threshold = cuda_random->NextInt(0, max_threshold);
      }
    }

    // left to right
    double grad = 0.0f;
    double hess = 0.0f;
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const int bin_offset = (shared_index_buffer[threadIdx_x] << 1);
      grad = feature_hist_ptr[bin_offset];
      hess = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hess += kEpsilon;
    }
    __syncthreads();
    double sum_left_gradient = ShufflePrefixSum<double>(grad, shared_mem_buffer_double);
    __syncthreads();
    double sum_left_hessian = ShufflePrefixSum<double>(hess, shared_mem_buffer_double);
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || threadIdx_x == static_cast<int>(rand_threshold))) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > local_gain) {
          local_gain = current_gain;
          threshold_found = true;
          best_dir = 1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
        }
      }
    }
    __syncthreads();

    // right to left
    grad = 0.0f;
    hess = 0.0f;
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const int bin_offset = (shared_index_buffer[used_bin - 1 - threadIdx_x] << 1);
      grad = feature_hist_ptr[bin_offset];
      hess = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hess += kEpsilon;
    }
    __syncthreads();
    sum_left_gradient = ShufflePrefixSum<double>(grad, shared_mem_buffer_double);
    __syncthreads();
    sum_left_hessian = ShufflePrefixSum<double>(hess, shared_mem_buffer_double);
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || threadIdx_x == static_cast<int>(rand_threshold))) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > local_gain) {
          local_gain = current_gain;
          threshold_found = true;
          best_dir = -1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
        }
      }
    }
    __syncthreads();

    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = threadIdx_x + 1;
      cuda_best_split_info->gain = local_gain - min_gain_shift;
      if (best_dir == 1) {
        for (int i = 0; i < threadIdx_x + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = shared_index_buffer[i] + task->mfb_offset;
        }
      } else {
        for (int i = 0; i < threadIdx_x + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = shared_index_buffer[used_bin - 1 - i] + task->mfb_offset;
        }
      }
      cuda_best_split_info->default_left = false;
      const hist_t sum_left_gradient = best_sum_left_gradient;
      const hist_t sum_left_hessian = best_sum_left_hessian;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsForLeafKernel(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const int inner_feature_index = task->inner_feature_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const double sum_gradients = IS_LARGER ? larger_leaf_splits->sum_of_gradients : smaller_leaf_splits->sum_of_gradients;
  const double sum_hessians = (IS_LARGER ? larger_leaf_splits->sum_of_hessians : smaller_leaf_splits->sum_of_hessians) + 2 * kEpsilon;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1 : cuda_randoms + task_index * 2) : nullptr;
  if (is_feature_used_bytree[inner_feature_index]) {
    const hist_t* hist_ptr = (IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset * 2;
    if (task->is_categorical) {
      FindBestSplitsForLeafKernelCategoricalInner<USE_RAND, USE_L1, USE_SMOOTHING>(
        // input feature information
        hist_ptr,
        // input task information
        task,
        cuda_random,
        // input config parameter values
        lambda_l1,
        lambda_l2,
        path_smooth,
        min_data_in_leaf,
        min_sum_hessian_in_leaf,
        min_gain_to_split,
        cat_smooth,
        cat_l2,
        max_cat_threshold,
        min_data_per_group,
        // input parent node information
        parent_gain,
        sum_gradients,
        sum_hessians,
        num_data,
        parent_output,
        // output parameters
        out);
    } else {
      if (!task->reverse) {
        FindBestSplitsForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out);
      } else {
        FindBestSplitsForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out);
      }
    }
  } else {
    out->is_valid = false;
  }
}


template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsDiscretizedForLeafKernel(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  const uint8_t smaller_leaf_num_bits_in_histogram_bin,
  const uint8_t larger_leaf_num_bits_in_histogram_bin,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  const int max_cat_to_onehot,
  // gradient scale
  const score_t* grad_scale,
  const score_t* hess_scale,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const int inner_feature_index = task->inner_feature_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const int64_t sum_gradients_hessians = IS_LARGER ? larger_leaf_splits->sum_of_gradients_hessians : smaller_leaf_splits->sum_of_gradients_hessians;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1 : cuda_randoms + task_index * 2) : nullptr;
  const bool use_16bit_bin = IS_LARGER ? (larger_leaf_num_bits_in_histogram_bin <= 16) : (smaller_leaf_num_bits_in_histogram_bin <= 16);
  if (is_feature_used_bytree[inner_feature_index]) {
    if (task->is_categorical) {
      __threadfence();  // ensure store issued before trap
#if defined(USE_ROCM)
      __builtin_trap();
#else
      asm("trap;");
#endif
    } else {
      if (!task->reverse) {
        if (use_16bit_bin) {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false, int32_t, int32_t, true, true>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        } else {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false, int32_t, int64_t, false, false>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        }
      } else {
        if (use_16bit_bin) {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true, int32_t, int32_t, true, true>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        } else {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true, int32_t, int64_t, false, false>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        }
      }
    }
  } else {
    out->is_valid = false;
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE>
__device__ void FindBestSplitsForLeafKernelInner_GlobalMemory(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info,
  // buffer
  hist_t* hist_grad_buffer_ptr,
  hist_t* hist_hess_buffer_ptr) {
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  const unsigned int threadIdx_x = threadIdx.x;
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (task->na_as_missing && task->mfb_offset == 1) {
      uint32_t bin_start = threadIdx_x > 0 ? threadIdx_x : blockDim.x;
      hist_t thread_sum_gradients = 0.0f;
      hist_t thread_sum_hessians = 0.0f;
      for (unsigned int bin = bin_start; bin < static_cast<uint32_t>(task->num_bin); bin += blockDim.x) {
        const unsigned int bin_offset = (bin - 1) << 1;
        const hist_t grad = feature_hist_ptr[bin_offset];
        const hist_t hess = feature_hist_ptr[bin_offset + 1];
        hist_grad_buffer_ptr[bin] = grad;
        hist_hess_buffer_ptr[bin] = hess;
        thread_sum_gradients += grad;
        thread_sum_hessians += hess;
      }
      const hist_t sum_gradients_non_default = ShuffleReduceSum<double>(thread_sum_gradients, shared_double_buffer, blockDim.x);
      __syncthreads();
      const hist_t sum_hessians_non_default = ShuffleReduceSum<double>(thread_sum_hessians, shared_double_buffer, blockDim.x);
      if (threadIdx_x == 0) {
        hist_grad_buffer_ptr[0] = sum_gradients - sum_gradients_non_default;
        hist_hess_buffer_ptr[0] = sum_hessians - sum_hessians_non_default;
      }
    } else {
      for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
        const bool skip_sum =
          (task->skip_default_bin && (bin + task->mfb_offset) == static_cast<int>(task->default_bin));
        if (!skip_sum) {
          const unsigned int bin_offset = bin << 1;
          hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
          hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
        } else {
          hist_grad_buffer_ptr[bin] = 0.0f;
          hist_hess_buffer_ptr[bin] = 0.0f;
        }
      }
    }
  } else {
    for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
      const bool skip_sum = bin >= static_cast<unsigned int>(task->na_as_missing) &&
        (task->skip_default_bin && (task->num_bin - 1 - bin) == static_cast<int>(task->default_bin));
      if (!skip_sum) {
        const unsigned int read_index = feature_num_bin_minus_offset - 1 - bin;
        const unsigned int bin_offset = read_index << 1;
        hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
        hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
      } else {
        hist_grad_buffer_ptr[bin] = 0.0f;
        hist_hess_buffer_ptr[bin] = 0.0f;
      }
    }
  }
  __syncthreads();
  if (threadIdx_x == 0) {
    hist_hess_buffer_ptr[0] += kEpsilon;
  }
  local_gain = kMinScore;
  GlobalMemoryPrefixSum(hist_grad_buffer_ptr, static_cast<size_t>(feature_num_bin_minus_offset));
  __syncthreads();
  GlobalMemoryPrefixSum(hist_hess_buffer_ptr, static_cast<size_t>(feature_num_bin_minus_offset));
  if (REVERSE) {
    for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
      const bool skip_sum = (bin >= static_cast<unsigned int>(task->na_as_missing) &&
        (task->skip_default_bin && (task->num_bin - 1 - bin) == static_cast<int>(task->default_bin)));
      if (!skip_sum) {
        const double sum_right_gradient = hist_grad_buffer_ptr[bin];
        const double sum_right_hessian = hist_hess_buffer_ptr[bin];
        const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
        const double sum_left_gradient = sum_gradients - sum_right_gradient;
        const double sum_left_hessian = sum_hessians - sum_right_hessian;
        const data_size_t left_count = num_data - right_count;
        if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
          sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
          (!USE_RAND || static_cast<int>(task->num_bin - 2 - bin) == rand_threshold)) {
          double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, lambda_l1,
            lambda_l2, path_smooth, left_count, right_count, parent_output);
          // gain with split is worse than without split
          if (current_gain > min_gain_shift) {
            local_gain = current_gain - min_gain_shift;
            threshold_value = static_cast<uint32_t>(task->num_bin - 2 - bin);
            threshold_found = true;
          }
        }
      }
    }
  } else {
    const uint32_t end = (task->na_as_missing && task->mfb_offset == 1) ? static_cast<uint32_t>(task->num_bin - 2) : feature_num_bin_minus_offset - 2;
    for (unsigned int bin = threadIdx_x; bin <= end; bin += blockDim.x) {
      const bool skip_sum =
        (task->skip_default_bin && (bin + task->mfb_offset) == static_cast<int>(task->default_bin));
      if (!skip_sum) {
        const double sum_left_gradient = hist_grad_buffer_ptr[bin];
        const double sum_left_hessian = hist_hess_buffer_ptr[bin];
        const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
        const double sum_right_gradient = sum_gradients - sum_left_gradient;
        const double sum_right_hessian = sum_hessians - sum_left_hessian;
        const data_size_t right_count = num_data - left_count;
        if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
          sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
          (!USE_RAND || static_cast<int>(bin + task->mfb_offset) == rand_threshold)) {
          double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, lambda_l1,
            lambda_l2, path_smooth, left_count, right_count, parent_output);
          // gain with split is worse than without split
          if (current_gain > min_gain_shift) {
            local_gain = current_gain - min_gain_shift;
            threshold_value = (task->na_as_missing && task->mfb_offset == 1) ?
              bin : static_cast<uint32_t>(bin + task->mfb_offset);
            threshold_found = true;
          }
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_found_buffer, shared_thread_index_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    if (REVERSE) {
      const unsigned int best_bin = static_cast<uint32_t>(task->num_bin - 2 - threshold_value);
      const double sum_right_gradient = hist_grad_buffer_ptr[best_bin];
      const double sum_right_hessian = hist_hess_buffer_ptr[best_bin] - kEpsilon;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian - kEpsilon;
      const data_size_t left_count = num_data - right_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    } else {
      const unsigned int best_bin = (task->na_as_missing && task->mfb_offset == 1) ?
        threshold_value : static_cast<uint32_t>(threshold_value - task->mfb_offset);
      const double sum_left_gradient = hist_grad_buffer_ptr[best_bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[best_bin] - kEpsilon;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian - kEpsilon;
      const data_size_t right_count = num_data - left_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
__device__ void FindBestSplitsForLeafKernelCategoricalInner_GlobalMemory(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // buffer
  hist_t* hist_grad_buffer_ptr,
  hist_t* hist_hess_buffer_ptr,
  hist_t* hist_stat_buffer_ptr,
  data_size_t* hist_index_buffer_ptr,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  __shared__ uint32_t best_thread_index;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;
  double l2 = lambda_l2;

  double local_gain = kMinScore;
  bool threshold_found = false;

  cuda_best_split_info->is_valid = false;

  __shared__ int rand_threshold;

  const int bin_start = 1 - task->mfb_offset;
  const int bin_end = task->num_bin - task->mfb_offset;
  int best_threshold = -1;
  const int threadIdx_x = static_cast<int>(threadIdx.x);
  if (task->is_one_hot) {
    if (USE_RAND && threadIdx.x == 0) {
      rand_threshold = 0;
      if (bin_end > bin_start) {
        rand_threshold = cuda_random->NextInt(bin_start, bin_end);
      }
    }
    __syncthreads();
    for (int bin = bin_start + threadIdx_x; bin < bin_end; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (bin << 1);
      const hist_t grad = feature_hist_ptr[bin_offset];
      const hist_t hess = feature_hist_ptr[bin_offset + 1];
      data_size_t cnt =
            static_cast<data_size_t>(__double2int_rn(hess * cnt_factor));
      if (cnt >= min_data_in_leaf && hess >= min_sum_hessian_in_leaf) {
        const data_size_t other_count = num_data - cnt;
        if (other_count >= min_data_in_leaf) {
          const double sum_other_hessian = sum_hessians - hess - kEpsilon;
          if (sum_other_hessian >= min_sum_hessian_in_leaf && (!USE_RAND || bin == rand_threshold)) {
            const double sum_other_gradient = sum_gradients - grad;
            double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
              sum_other_gradient, sum_other_hessian, grad,
              hess + kEpsilon, lambda_l1,
              l2, path_smooth, other_count, cnt, parent_output);
            if (current_gain > min_gain_shift) {
              best_threshold = bin;
              local_gain = current_gain - min_gain_shift;
              threshold_found = true;
            }
          }
        }
      }
    }
    __syncthreads();
    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = 1;
      cuda_best_split_info->cat_threshold = new uint32_t[1];
      *(cuda_best_split_info->cat_threshold) = static_cast<uint32_t>(best_threshold);
      cuda_best_split_info->default_left = false;
      const int bin_offset = (best_threshold << 1);
      const hist_t sum_left_gradient = feature_hist_ptr[bin_offset];
      const hist_t sum_left_hessian = feature_hist_ptr[bin_offset + 1];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  } else {
    __shared__ uint16_t shared_mem_buffer_uint16[WARPSIZE];
    __shared__ int used_bin;
    l2 += cat_l2;
    uint16_t is_valid_bin = 0;
    int best_dir = 0;
    double best_sum_left_gradient = 0.0f;
    double best_sum_left_hessian = 0.0f;
    for (int bin = 0; bin < bin_end; bin += static_cast<int>(blockDim.x)) {
      if (bin >= bin_start) {
        const int bin_offset = (bin << 1);
        const double hess = feature_hist_ptr[bin_offset + 1];
        if (__double2int_rn(hess * cnt_factor) >= cat_smooth) {
          const double grad = feature_hist_ptr[bin_offset];
          hist_stat_buffer_ptr[bin] = grad / (hess + cat_smooth);
          hist_index_buffer_ptr[bin] = threadIdx_x;
          is_valid_bin = 1;
        } else {
          hist_stat_buffer_ptr[bin] = kMaxScore;
          hist_index_buffer_ptr[bin] = -1;
        }
      }
    }
    __syncthreads();
    const int local_used_bin = ShuffleReduceSum<uint16_t>(is_valid_bin, shared_mem_buffer_uint16, blockDim.x);
    if (threadIdx_x == 0) {
      used_bin = local_used_bin;
    }
    __syncthreads();
    BitonicArgSortDevice<double, data_size_t, true, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 11>(
      hist_stat_buffer_ptr, hist_index_buffer_ptr, task->num_bin - task->mfb_offset);
    const int max_num_cat = min(max_cat_threshold, (used_bin + 1) / 2);
    if (USE_RAND) {
      rand_threshold = 0;
      const int max_threshold = max(min(max_num_cat, used_bin) - 1, 0);
      if (max_threshold > 0) {
        rand_threshold = cuda_random->NextInt(0, max_threshold);
      }
    }
    __syncthreads();

    // left to right
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (hist_index_buffer_ptr[bin] << 1);
      hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
      hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hist_hess_buffer_ptr[0] += kEpsilon;
    }
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_grad_buffer_ptr, static_cast<size_t>(bin_end));
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_hess_buffer_ptr, static_cast<size_t>(bin_end));
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const double sum_left_gradient = hist_grad_buffer_ptr[bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[bin];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_found = true;
          best_dir = 1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = bin;
        }
      }
    }
    __syncthreads();

    // right to left
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (hist_index_buffer_ptr[used_bin - 1 - bin] << 1);
      hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
      hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hist_hess_buffer_ptr[0] += kEpsilon;
    }
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_grad_buffer_ptr, static_cast<size_t>(bin_end));
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_hess_buffer_ptr, static_cast<size_t>(bin_end));
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const double sum_left_gradient = hist_grad_buffer_ptr[bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[bin];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_found = true;
          best_dir = -1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = bin;
        }
      }
    }
    __syncthreads();

    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = best_threshold + 1;
      cuda_best_split_info->cat_threshold = new uint32_t[best_threshold + 1];
      cuda_best_split_info->gain = local_gain;
      if (best_dir == 1) {
        for (int i = 0; i < best_threshold + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = hist_index_buffer_ptr[i] + task->mfb_offset;
        }
      } else {
        for (int i = 0; i < best_threshold + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = hist_index_buffer_ptr[used_bin - 1 - i] + task->mfb_offset;
        }
      }
      cuda_best_split_info->default_left = false;
      const hist_t sum_left_gradient = best_sum_left_gradient;
      const hist_t sum_left_hessian = best_sum_left_hessian;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsForLeafKernel_GlobalMemory(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf,
  // buffer
  hist_t* feature_hist_grad_buffer,
  hist_t* feature_hist_hess_buffer,
  hist_t* feature_hist_stat_buffer,
  data_size_t* feature_hist_index_buffer) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const double sum_gradients = IS_LARGER ? larger_leaf_splits->sum_of_gradients : smaller_leaf_splits->sum_of_gradients;
  const double sum_hessians = (IS_LARGER ? larger_leaf_splits->sum_of_hessians : smaller_leaf_splits->sum_of_hessians) + 2 * kEpsilon;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1: cuda_randoms + task_index * 2) : nullptr;
  if (is_feature_used_bytree[task->inner_feature_index]) {
    const uint32_t hist_offset = task->hist_offset;
    const hist_t* hist_ptr = (IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + hist_offset * 2;
    hist_t* hist_grad_buffer_ptr = feature_hist_grad_buffer + hist_offset * 2;
    hist_t* hist_hess_buffer_ptr = feature_hist_hess_buffer + hist_offset * 2;
    hist_t* hist_stat_buffer_ptr = feature_hist_stat_buffer + hist_offset * 2;
    data_size_t* hist_index_buffer_ptr = feature_hist_index_buffer + hist_offset * 2;
    if (task->is_categorical) {
      FindBestSplitsForLeafKernelCategoricalInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING>(
        // input feature information
        hist_ptr,
        // input task information
        task,
        cuda_random,
        // input config parameter values
        lambda_l1,
        lambda_l2,
        path_smooth,
        min_data_in_leaf,
        min_sum_hessian_in_leaf,
        min_gain_to_split,
        cat_smooth,
        cat_l2,
        max_cat_threshold,
        min_data_per_group,
        // input parent node information
        parent_gain,
        sum_gradients,
        sum_hessians,
        num_data,
        parent_output,
        // buffer
        hist_grad_buffer_ptr,
        hist_hess_buffer_ptr,
        hist_stat_buffer_ptr,
        hist_index_buffer_ptr,
        // output parameters
        out);
    } else {
      if (!task->reverse) {
        FindBestSplitsForLeafKernelInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, false>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out,
          // buffer
          hist_grad_buffer_ptr,
          hist_hess_buffer_ptr);
      } else {
        FindBestSplitsForLeafKernelInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, true>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out,
          // buffer
          hist_grad_buffer_ptr,
          hist_hess_buffer_ptr);
      }
    }
  } else {
    out->is_valid = false;
  }
}

#define LaunchFindBestSplitsForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

#define LaunchFindBestSplitsForLeafKernel_ARGS \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  smaller_leaf_index, \
  larger_leaf_index, \
  is_smaller_leaf_valid, \
  is_larger_leaf_valid, \
  global_num_data_in_smaller_leaf, \
  global_num_data_in_larger_leaf

#define FindBestSplitsForLeafKernel_ARGS \
    num_tasks_, \
    cuda_split_find_tasks_.RawData(), \
    cuda_randoms_.RawData(), \
    smaller_leaf_splits, \
    larger_leaf_splits, \
    min_data_in_leaf_, \
    min_sum_hessian_in_leaf_, \
    min_gain_to_split_, \
    lambda_l1_, \
    lambda_l2_, \
    path_smooth_, \
    cat_smooth_, \
    cat_l2_, \
    max_cat_threshold_, \
    min_data_per_group_, \
    cuda_best_split_info_.RawData(), \
    global_num_data_in_smaller_leaf, \
    global_num_data_in_larger_leaf

#define GlobalMemory_Buffer_ARGS \
  cuda_feature_hist_grad_buffer_.RawData(), \
  cuda_feature_hist_hess_buffer_.RawData(), \
  cuda_feature_hist_stat_buffer_.RawData(), \
  cuda_feature_hist_index_buffer_.RawData()

void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernel(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  if (!extra_trees_) {
    LaunchFindBestSplitsForLeafKernelInner0<false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner0<true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner0(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (lambda_l1_ <= 0.0f) {
    LaunchFindBestSplitsForLeafKernelInner1<USE_RAND, false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner1<USE_RAND, true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner1(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (!use_smoothing_) {
    LaunchFindBestSplitsForLeafKernelInner2<USE_RAND, USE_L1, false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner2<USE_RAND, USE_L1, true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner2(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  const int8_t* is_feature_used_by_smaller_node = cuda_is_feature_used_bytree_.RawData();
  const int8_t* is_feature_used_by_larger_node = cuda_is_feature_used_bytree_.RawData();
  if (select_features_by_node_) {
    is_feature_used_by_smaller_node = is_feature_used_by_smaller_node_.RawData();
    is_feature_used_by_larger_node = is_feature_used_by_larger_node_.RawData();
  }
  if (!use_global_memory_) {
    if (is_smaller_leaf_valid) {
      FindBestSplitsForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (is_feature_used_by_smaller_node, FindBestSplitsForLeafKernel_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (is_feature_used_by_larger_node, FindBestSplitsForLeafKernel_ARGS);
    }
  } else {
    if (is_smaller_leaf_valid) {
      FindBestSplitsForLeafKernel_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (is_feature_used_by_smaller_node, FindBestSplitsForLeafKernel_ARGS, GlobalMemory_Buffer_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsForLeafKernel_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (is_feature_used_by_larger_node, FindBestSplitsForLeafKernel_ARGS, GlobalMemory_Buffer_ARGS);
    }
  }
}

#undef LaunchFindBestSplitsForLeafKernel_PARAMS
#undef FindBestSplitsForLeafKernel_ARGS
#undef GlobalMemory_Buffer_ARGS


#define LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const score_t* grad_scale, \
  const score_t* hess_scale, \
  const uint8_t smaller_num_bits_in_histogram_bins, \
  const uint8_t larger_num_bits_in_histogram_bins, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

#define LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  smaller_leaf_index, \
  larger_leaf_index, \
  is_smaller_leaf_valid, \
  is_larger_leaf_valid, \
  grad_scale, \
  hess_scale, \
  smaller_num_bits_in_histogram_bins, \
  larger_num_bits_in_histogram_bins, \
  global_num_data_in_smaller_leaf, \
  global_num_data_in_larger_leaf

#define FindBestSplitsDiscretizedForLeafKernel_ARGS \
    cuda_is_feature_used_bytree_.RawData(), \
    num_tasks_, \
    cuda_split_find_tasks_.RawData(), \
    cuda_randoms_.RawData(), \
    smaller_leaf_splits, \
    larger_leaf_splits, \
    smaller_num_bits_in_histogram_bins, \
    larger_num_bits_in_histogram_bins, \
    min_data_in_leaf_, \
    min_sum_hessian_in_leaf_, \
    min_gain_to_split_, \
    lambda_l1_, \
    lambda_l2_, \
    path_smooth_, \
    cat_smooth_, \
    cat_l2_, \
    max_cat_threshold_, \
    min_data_per_group_, \
    max_cat_to_onehot_, \
    grad_scale, \
    hess_scale, \
    cuda_best_split_info_.RawData(), \
    global_num_data_in_smaller_leaf, \
    global_num_data_in_larger_leaf

void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernel(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  if (!extra_trees_) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner0<false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner0<true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner0(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (lambda_l1_ <= 0.0f) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner1<USE_RAND, false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner1<USE_RAND, true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner1(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!use_smoothing_) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner2<USE_RAND, USE_L1, false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner2<USE_RAND, USE_L1, true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner2(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!use_global_memory_) {
    if (is_smaller_leaf_valid) {
      FindBestSplitsDiscretizedForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (FindBestSplitsDiscretizedForLeafKernel_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsDiscretizedForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (FindBestSplitsDiscretizedForLeafKernel_ARGS);
    }
  } else {
    // TODO(shiyu1994)
  }
}

#undef LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS
#undef LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS
#undef FindBestSplitsDiscretizedForLeafKernel_ARGS


__device__ void ReduceBestSplit(bool* found, double* gain, uint32_t* shared_read_index,
  uint32_t num_features_aligned) {
  const uint32_t threadIdx_x = threadIdx.x;
  for (unsigned int s = 1; s < num_features_aligned; s <<= 1) {
    if (threadIdx_x % (2 * s) == 0 && (threadIdx_x + s) < num_features_aligned) {
      const uint32_t pos_to_compare = threadIdx_x + s;
      if ((!found[threadIdx_x] && found[pos_to_compare]) ||
        (found[threadIdx_x] && found[pos_to_compare] && gain[threadIdx_x] < gain[pos_to_compare])) {
        found[threadIdx_x] = found[pos_to_compare];
        gain[threadIdx_x] = gain[pos_to_compare];
        shared_read_index[threadIdx_x] = shared_read_index[pos_to_compare];
      }
    }
    __syncthreads();
  }
}

__global__ void SyncBestSplitForLeafKernel(const int smaller_leaf_index, const int larger_leaf_index,
  CUDASplitInfo* cuda_leaf_best_split_info,
  // input parameters
  const SplitFindTask* tasks,
  const CUDASplitInfo* cuda_best_split_info,
  const int num_tasks,
  const int num_tasks_aligned,
  const int num_blocks_per_leaf,
  const bool larger_only,
  const int num_leaves) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  const uint32_t threadIdx_x = threadIdx.x;
  const uint32_t blockIdx_x = blockIdx.x;

  bool best_found = false;
  double best_gain = kMinScore;
  uint32_t shared_read_index = 0;

  const bool is_smaller = (blockIdx_x < static_cast<unsigned int>(num_blocks_per_leaf) && !larger_only);
  const uint32_t leaf_block_index = (is_smaller || larger_only) ? blockIdx_x : (blockIdx_x - static_cast<unsigned int>(num_blocks_per_leaf));
  const int task_index = static_cast<int>(leaf_block_index * blockDim.x + threadIdx_x);
  const uint32_t read_index = is_smaller ? static_cast<uint32_t>(task_index) : static_cast<uint32_t>(task_index + num_tasks);
  if (task_index < num_tasks) {
    best_found = cuda_best_split_info[read_index].is_valid;
    best_gain = cuda_best_split_info[read_index].gain;
    shared_read_index = read_index;
  } else {
    best_found = false;
  }

  __syncthreads();
  const uint32_t best_read_index = ReduceBestGain(best_gain, best_found, shared_read_index,
      shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
  if (threadIdx.x == 0) {
    const int leaf_index_ref = is_smaller ? smaller_leaf_index : larger_leaf_index;
    const unsigned buffer_write_pos = static_cast<unsigned int>(leaf_index_ref) + leaf_block_index * num_leaves;
    CUDASplitInfo* cuda_split_info = cuda_leaf_best_split_info + buffer_write_pos;
    const CUDASplitInfo* best_split_info = cuda_best_split_info + best_read_index;
    if (best_split_info->is_valid) {
      *cuda_split_info = *best_split_info;
      cuda_split_info->inner_feature_index = is_smaller ? tasks[best_read_index].inner_feature_index :
        tasks[static_cast<int>(best_read_index) - num_tasks].inner_feature_index;
      cuda_split_info->is_valid = true;
    } else {
      cuda_split_info->gain = kMinScore;
      cuda_split_info->is_valid = false;
    }
  }
}

__global__ void SyncBestSplitForLeafKernelAllBlocks(
  const int smaller_leaf_index,
  const int larger_leaf_index,
  const unsigned int num_blocks_per_leaf,
  const int num_leaves,
  CUDASplitInfo* cuda_leaf_best_split_info,
  const bool larger_only) {
  if (!larger_only) {
    if (blockIdx.x == 0) {
      CUDASplitInfo* smaller_leaf_split_info = cuda_leaf_best_split_info + smaller_leaf_index;
      for (unsigned int block_index = 1; block_index < num_blocks_per_leaf; ++block_index) {
        const unsigned int leaf_read_pos = static_cast<unsigned int>(smaller_leaf_index) + block_index * static_cast<unsigned int>(num_leaves);
        const CUDASplitInfo* other_split_info = cuda_leaf_best_split_info + leaf_read_pos;
        if ((other_split_info->is_valid && smaller_leaf_split_info->is_valid &&
          other_split_info->gain > smaller_leaf_split_info->gain) ||
            (!smaller_leaf_split_info->is_valid && other_split_info->is_valid)) {
          *smaller_leaf_split_info = *other_split_info;
        }
      }
    }
  }
  if (larger_leaf_index >= 0) {
    if (blockIdx.x == 1 || larger_only) {
      CUDASplitInfo* larger_leaf_split_info = cuda_leaf_best_split_info + larger_leaf_index;
      for (unsigned int block_index = 1; block_index < num_blocks_per_leaf; ++block_index) {
        const unsigned int leaf_read_pos = static_cast<unsigned int>(larger_leaf_index) + block_index * static_cast<unsigned int>(num_leaves);
        const CUDASplitInfo* other_split_info = cuda_leaf_best_split_info + leaf_read_pos;
        if ((other_split_info->is_valid && larger_leaf_split_info->is_valid &&
          other_split_info->gain > larger_leaf_split_info->gain) ||
            (!larger_leaf_split_info->is_valid && other_split_info->is_valid)) {
            *larger_leaf_split_info = *other_split_info;
        }
      }
    }
  }
}

__global__ void SetInvalidLeafSplitInfoKernel(
  CUDASplitInfo* cuda_leaf_best_split_info,
  const bool is_smaller_leaf_valid,
  const bool is_larger_leaf_valid,
  const int smaller_leaf_index,
  const int larger_leaf_index) {
  if (!is_smaller_leaf_valid) {
    cuda_leaf_best_split_info[smaller_leaf_index].is_valid = false;
  }
  if (!is_larger_leaf_valid && larger_leaf_index >= 0) {
    cuda_leaf_best_split_info[larger_leaf_index].is_valid = false;
  }
}

void CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel(
  const int host_smaller_leaf_index,
  const int host_larger_leaf_index,
  const bool is_smaller_leaf_valid,
  const bool is_larger_leaf_valid) {
  if (!is_smaller_leaf_valid || !is_larger_leaf_valid) {
    SetInvalidLeafSplitInfoKernel<<<1, 1>>>(
      cuda_leaf_best_split_info_.RawData(),
      is_smaller_leaf_valid, is_larger_leaf_valid,
      host_smaller_leaf_index, host_larger_leaf_index);
  }
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  int num_tasks = num_tasks_;
  int num_tasks_aligned = 1;
  num_tasks -= 1;
  while (num_tasks > 0) {
    num_tasks_aligned <<= 1;
    num_tasks >>= 1;
  }
  const int num_blocks_per_leaf = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  if (host_larger_leaf_index >= 0 && is_smaller_leaf_valid && is_larger_leaf_valid) {
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK, 0, cuda_streams_[0]>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      false,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1, 0, cuda_streams_[0]>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        false);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK, 0, cuda_streams_[1]>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      true,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1, 0, cuda_streams_[1]>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        true);
    }
  } else {
    const bool larger_only = (!is_smaller_leaf_valid && is_larger_leaf_valid);
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      larger_only,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SynchronizeCUDADevice(__FILE__, __LINE__);
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        larger_only);
    }
  }
}

__global__ void FindBestFromAllSplitsKernel(const int cur_num_leaves,
  CUDASplitInfo* cuda_leaf_best_split_info,
  int* cuda_best_split_info_buffer) {
  __shared__ double gain_shared_buffer[WARPSIZE];
  __shared__ int leaf_index_shared_buffer[WARPSIZE];
  double thread_best_gain = kMinScore;
  int thread_best_leaf_index = -1;
  const int threadIdx_x = static_cast<int>(threadIdx.x);
  for (int leaf_index = threadIdx_x; leaf_index < cur_num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    const double leaf_best_gain = cuda_leaf_best_split_info[leaf_index].gain;
    if (cuda_leaf_best_split_info[leaf_index].is_valid && leaf_best_gain > thread_best_gain) {
      thread_best_gain = leaf_best_gain;
      thread_best_leaf_index = leaf_index;
    }
  }
  const int best_leaf_index = ReduceBestGainForLeaves(thread_best_gain, thread_best_leaf_index, gain_shared_buffer, leaf_index_shared_buffer);
  if (threadIdx_x == 0) {
    cuda_best_split_info_buffer[6] = best_leaf_index;
    if (best_leaf_index != -1) {
      cuda_leaf_best_split_info[best_leaf_index].is_valid = false;
      cuda_leaf_best_split_info[cur_num_leaves].is_valid = false;
      cuda_best_split_info_buffer[7] = cuda_leaf_best_split_info[best_leaf_index].num_cat_threshold;
    }
  }
}

__global__ void PrepareLeafBestSplitInfo(const int smaller_leaf_index, const int larger_leaf_index,
  int* cuda_best_split_info_buffer,
  const CUDASplitInfo* cuda_leaf_best_split_info) {
  const unsigned int threadIdx_x = blockIdx.x;
  if (threadIdx_x == 0) {
    cuda_best_split_info_buffer[0] = cuda_leaf_best_split_info[smaller_leaf_index].inner_feature_index;
  } else if (threadIdx_x == 1) {
    cuda_best_split_info_buffer[1] = cuda_leaf_best_split_info[smaller_leaf_index].threshold;
  } else if (threadIdx_x == 2) {
    cuda_best_split_info_buffer[2] = cuda_leaf_best_split_info[smaller_leaf_index].default_left;
  }
  if (larger_leaf_index >= 0) {
    if (threadIdx_x == 3) {
      cuda_best_split_info_buffer[3] = cuda_leaf_best_split_info[larger_leaf_index].inner_feature_index;
    } else if (threadIdx_x == 4) {
      cuda_best_split_info_buffer[4] = cuda_leaf_best_split_info[larger_leaf_index].threshold;
    } else if (threadIdx_x == 5) {
      cuda_best_split_info_buffer[5] = cuda_leaf_best_split_info[larger_leaf_index].default_left;
    }
  }
}

void CUDABestSplitFinder::LaunchFindBestFromAllSplitsKernel(
  const int cur_num_leaves,
  const int smaller_leaf_index, const int larger_leaf_index,
  int* smaller_leaf_best_split_feature,
  uint32_t* smaller_leaf_best_split_threshold,
  uint8_t* smaller_leaf_best_split_default_left,
  int* larger_leaf_best_split_feature,
  uint32_t* larger_leaf_best_split_threshold,
  uint8_t* larger_leaf_best_split_default_left,
  int* best_leaf_index,
  int* num_cat_threshold) {
  FindBestFromAllSplitsKernel<<<1, NUM_THREADS_FIND_BEST_LEAF, 0, cuda_streams_[1]>>>(cur_num_leaves,
    cuda_leaf_best_split_info_.RawData(),
    cuda_best_split_info_buffer_.RawData());
  PrepareLeafBestSplitInfo<<<6, 1, 0, cuda_streams_[0]>>>(smaller_leaf_index, larger_leaf_index,
    cuda_best_split_info_buffer_.RawData(),
    cuda_leaf_best_split_info_.RawData());
  std::vector<int> host_leaf_best_split_info_buffer(8, 0);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(host_leaf_best_split_info_buffer.data(), cuda_best_split_info_buffer_.RawData(), 8, __FILE__, __LINE__);
  *smaller_leaf_best_split_feature = host_leaf_best_split_info_buffer[0];
  *smaller_leaf_best_split_threshold = static_cast<uint32_t>(host_leaf_best_split_info_buffer[1]);
  *smaller_leaf_best_split_default_left = static_cast<uint8_t>(host_leaf_best_split_info_buffer[2]);
  if (larger_leaf_index >= 0) {
    *larger_leaf_best_split_feature = host_leaf_best_split_info_buffer[3];
    *larger_leaf_best_split_threshold = static_cast<uint32_t>(host_leaf_best_split_info_buffer[4]);
    *larger_leaf_best_split_default_left = static_cast<uint8_t>(host_leaf_best_split_info_buffer[5]);
  }
  *best_leaf_index = host_leaf_best_split_info_buffer[6];
  *num_cat_threshold = host_leaf_best_split_info_buffer[7];
}

__global__ void AllocateCatVectorsKernel(
  CUDASplitInfo* cuda_split_infos, size_t len,
  const int max_num_categories_in_split,
  const bool has_categorical_feature,
  uint32_t* cat_threshold_vec,
  int* cat_threshold_real_vec) {
  const size_t i = threadIdx.x + blockIdx.x * blockDim.x;
  if (i < len) {
    if (has_categorical_feature) {
      cuda_split_infos[i].cat_threshold = cat_threshold_vec + i * max_num_categories_in_split;
      cuda_split_infos[i].cat_threshold_real = cat_threshold_real_vec + i * max_num_categories_in_split;
      cuda_split_infos[i].num_cat_threshold = 0;
    } else {
      cuda_split_infos[i].cat_threshold = nullptr;
      cuda_split_infos[i].cat_threshold_real = nullptr;
      cuda_split_infos[i].num_cat_threshold = 0;
    }
  }
}

void CUDABestSplitFinder::LaunchAllocateCatVectorsKernel(
  CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len) {
  const int num_blocks = (static_cast<int>(len) + NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER - 1) / NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER;
  AllocateCatVectorsKernel<<<num_blocks, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER>>>(
    cuda_split_infos, len, max_num_categories_in_split_, has_categorical_feature_, cat_threshold_vec, cat_threshold_real_vec);
}

__global__ void InitCUDARandomKernel(
  const int seed,
  const int num_tasks,
  CUDARandom* cuda_randoms) {
  const int task_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (task_index < num_tasks) {
    cuda_randoms[task_index].SetSeed(seed + task_index);
  }
}

void CUDABestSplitFinder::LaunchInitCUDARandomKernel() {
  const int num_blocks = (static_cast<int>(cuda_randoms_.Size()) +
    NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER - 1) / NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER;
  InitCUDARandomKernel<<<num_blocks, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER>>>(extra_seed_,
    static_cast<int>(cuda_randoms_.Size()), cuda_randoms_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_best_split_finder.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/dataset.h>

#include <vector>

#include <LightGBM/cuda/cuda_random.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>

#include "cuda_leaf_splits.hpp"

#define NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER (256)
#define NUM_THREADS_FIND_BEST_LEAF (256)
#define NUM_TASKS_PER_SYNC_BLOCK (1024)

namespace LightGBM {

struct SplitFindTask {
  int inner_feature_index;
  bool reverse;
  bool skip_default_bin;
  bool na_as_missing;
  bool assume_out_default_left;
  bool is_categorical;
  bool is_one_hot;
  uint32_t hist_offset;
  uint8_t mfb_offset;
  uint32_t num_bin;
  uint32_t default_bin;
  int rand_threshold;
};

class CUDABestSplitFinder {
 public:
  CUDABestSplitFinder(
    const hist_t* cuda_hist,
    const Dataset* train_data,
    const std::vector<uint32_t>& feature_hist_offsets,
    const bool select_features_by_node,
    const Config* config);

  ~CUDABestSplitFinder();

  void InitFeatureMetaInfo(const Dataset* train_data);

  void Init();

  void InitCUDAFeatureMetaInfo();

  void BeforeTrain(const std::vector<int8_t>& is_feature_used_bytree);

  void FindBestSplitsForLeaf(
    const CUDALeafSplitsStruct* smaller_leaf_splits,
    const CUDALeafSplitsStruct* larger_leaf_splits,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    const data_size_t num_data_in_smaller_leaf,
    const data_size_t num_data_in_larger_leaf,
    const double sum_hessians_in_smaller_leaf,
    const double sum_hessians_in_larger_leaf,
    const score_t* grad_scale,
    const score_t* hess_scale,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  const CUDASplitInfo* FindBestFromAllSplits(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    int* num_cat_threshold);

  void ResetTrainingData(
    const hist_t* cuda_hist,
    const Dataset* train_data,
    const std::vector<uint32_t>& feature_hist_offsets);

  void ResetConfig(const Config* config, const hist_t* cuda_hist);

  void SetUsedFeatureByNode(const std::vector<int8_t>& is_feature_used_by_smaller_node,
                            const std::vector<int8_t>& is_feature_used_by_larger_node);

 private:
  #define LaunchFindBestSplitsForLeafKernel_PARAMS \
    const CUDALeafSplitsStruct* smaller_leaf_splits, \
    const CUDALeafSplitsStruct* larger_leaf_splits, \
    const int smaller_leaf_index, \
    const int larger_leaf_index, \
    const bool is_smaller_leaf_valid, \
    const bool is_larger_leaf_valid, \
    const data_size_t global_num_data_in_smaller_leaf, \
    const data_size_t global_num_data_in_larger_leaf

  void LaunchFindBestSplitsForLeafKernel(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND>
  void LaunchFindBestSplitsForLeafKernelInner0(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1>
  void LaunchFindBestSplitsForLeafKernelInner1(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
  void LaunchFindBestSplitsForLeafKernelInner2(LaunchFindBestSplitsForLeafKernel_PARAMS);

  #undef LaunchFindBestSplitsForLeafKernel_PARAMS

  #define LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const score_t* grad_scale, \
  const score_t* hess_scale, \
  const uint8_t smaller_num_bits_in_histogram_bins, \
  const uint8_t larger_num_bits_in_histogram_bins, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

  void LaunchFindBestSplitsDiscretizedForLeafKernel(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner0(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner1(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner2(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  #undef LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS

  void LaunchSyncBestSplitForLeafKernel(
    const int host_smaller_leaf_index,
    const int host_larger_leaf_index,
    const bool is_smaller_leaf_valid,
    const bool is_larger_leaf_valid);

  void LaunchFindBestFromAllSplitsKernel(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    data_size_t* num_cat_threshold);

  void AllocateCatVectors(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len);

  void LaunchAllocateCatVectorsKernel(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len);

  void LaunchInitCUDARandomKernel();

  // Host memory
  int num_features_;
  int num_leaves_;
  int max_num_bin_in_feature_;
  std::vector<uint32_t> feature_hist_offsets_;
  std::vector<uint8_t> feature_mfb_offsets_;
  std::vector<uint32_t> feature_default_bins_;
  std::vector<uint32_t> feature_num_bins_;
  std::vector<MissingType> feature_missing_type_;
  double lambda_l1_;
  double lambda_l2_;
  data_size_t min_data_in_leaf_;
  double min_sum_hessian_in_leaf_;
  double min_gain_to_split_;
  double cat_smooth_;
  double cat_l2_;
  int max_cat_threshold_;
  int min_data_per_group_;
  int max_cat_to_onehot_;
  bool extra_trees_;
  int extra_seed_;
  bool use_smoothing_;
  double path_smooth_;
  std::vector<cudaStream_t> cuda_streams_;
  // for best split find tasks
  std::vector<SplitFindTask> split_find_tasks_;
  int num_tasks_;
  // use global memory
  bool use_global_memory_;
  // number of total bins in the dataset
  const int num_total_bin_;
  // has categorical feature
  bool has_categorical_feature_;
  // maximum number of bins of categorical features
  int max_num_categorical_bin_;
  // marks whether a feature is categorical
  std::vector<int8_t> is_categorical_;
  // whether need to select features by node
  bool select_features_by_node_;

  // CUDA memory, held by this object
  // for per leaf best split information
  CUDAVector<CUDASplitInfo> cuda_leaf_best_split_info_;
  // for best split information when finding best split
  CUDAVector<CUDASplitInfo> cuda_best_split_info_;
  // best split information buffer, to be copied to host
  CUDAVector<int> cuda_best_split_info_buffer_;
  // find best split task information
  CUDAVector<SplitFindTask> cuda_split_find_tasks_;
  CUDAVector<int8_t> cuda_is_feature_used_bytree_;
  // used when finding best split with global memory
  CUDAVector<hist_t> cuda_feature_hist_grad_buffer_;
  CUDAVector<hist_t> cuda_feature_hist_hess_buffer_;
  CUDAVector<hist_t> cuda_feature_hist_stat_buffer_;
  CUDAVector<data_size_t> cuda_feature_hist_index_buffer_;
  CUDAVector<uint32_t> cuda_cat_threshold_leaf_;
  CUDAVector<int> cuda_cat_threshold_real_leaf_;
  CUDAVector<uint32_t> cuda_cat_threshold_feature_;
  CUDAVector<int> cuda_cat_threshold_real_feature_;
  int max_num_categories_in_split_;
  // used for extremely randomized trees
  CUDAVector<CUDARandom> cuda_randoms_;
  // features used by node
  CUDAVector<int8_t> is_feature_used_by_smaller_node_;
  CUDAVector<int8_t> is_feature_used_by_larger_node_;

  // CUDA memory, held by other object
  const hist_t* cuda_hist_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_data_partition.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>
#include <memory>
#include <vector>

#include "cuda_data_partition.hpp"

namespace LightGBM {

CUDADataPartition::CUDADataPartition(
  const Dataset* train_data,
  const int num_total_bin,
  const int num_leaves,
  const int num_threads,
  const bool use_quantized_grad,
  hist_t* cuda_hist):

  num_data_(train_data->num_data()),
  num_features_(train_data->num_features()),
  num_total_bin_(num_total_bin),
  num_leaves_(num_leaves),
  num_threads_(num_threads),
  use_quantized_grad_(use_quantized_grad),
  cuda_hist_(cuda_hist) {
  CalcBlockDim(num_data_);
  max_num_split_indices_blocks_ = grid_dim_;
  cur_num_leaves_ = 1;
  cuda_column_data_ = train_data->cuda_column_data();

  is_categorical_feature_.resize(train_data->num_features(), false);
  is_single_feature_in_column_.resize(train_data->num_features(), false);
  for (int feature_index = 0; feature_index < train_data->num_features(); ++feature_index) {
    if (train_data->FeatureBinMapper(feature_index)->bin_type() == BinType::CategoricalBin) {
      is_categorical_feature_[feature_index] = true;
    }
    const int feature_group_index = train_data->Feature2Group(feature_index);
    if (!train_data->IsMultiGroup(feature_group_index)) {
      if ((feature_index == 0 || train_data->Feature2Group(feature_index - 1) != feature_group_index) &&
        (feature_index == train_data->num_features() - 1 || train_data->Feature2Group(feature_index + 1) != feature_group_index)) {
        is_single_feature_in_column_[feature_index] = true;
      }
    } else {
      is_single_feature_in_column_[feature_index] = true;
    }
  }
}

CUDADataPartition::~CUDADataPartition() {
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[0]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[1]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[2]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[3]));
  cuda_streams_.clear();
  cuda_streams_.shrink_to_fit();
}

void CUDADataPartition::Init() {
  // allocate CUDA memory
  cuda_data_indices_.Resize(static_cast<size_t>(num_data_));
  cuda_leaf_data_start_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_data_end_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_num_data_.Resize(static_cast<size_t>(num_leaves_));
  // leave some space for alignment
  cuda_block_to_left_offset_.Resize(static_cast<size_t>(num_data_));
  cuda_data_index_to_leaf_index_.Resize(static_cast<size_t>(num_data_));
  cuda_block_data_to_left_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
  cuda_block_data_to_right_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
  SetCUDAMemory<data_size_t>(cuda_block_data_to_left_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_block_data_to_right_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
  cuda_out_data_indices_in_leaf_.Resize(static_cast<size_t>(num_data_));
  cuda_hist_pool_.Resize(static_cast<size_t>(num_leaves_));
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);

  cuda_split_info_buffer_.Resize(18);

  cuda_leaf_output_.Resize(static_cast<size_t>(num_leaves_));

  cuda_streams_.resize(4);
  gpuAssert(cudaStreamCreate(&cuda_streams_[0]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[1]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[2]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[3]), __FILE__, __LINE__);

  cuda_num_data_.InitFromHostVector(std::vector<data_size_t>{num_data_});
  use_bagging_ = false;
  used_indices_ = nullptr;
}

void CUDADataPartition::BeforeTrain() {
  if (!use_bagging_) {
    LaunchFillDataIndicesBeforeTrain();
  }
  SetCUDAMemory<data_size_t>(cuda_leaf_num_data_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_leaf_data_start_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_leaf_data_end_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (!use_bagging_) {
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_leaf_num_data_.RawData(), cuda_num_data_.RawData(), 1, __FILE__, __LINE__);
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_leaf_data_end_.RawData(), cuda_num_data_.RawData(), 1, __FILE__, __LINE__);
  } else {
    CopyFromHostToCUDADevice<data_size_t>(cuda_leaf_num_data_.RawData(), &num_used_indices_, 1, __FILE__, __LINE__);
    CopyFromHostToCUDADevice<data_size_t>(cuda_leaf_data_end_.RawData(), &num_used_indices_, 1, __FILE__, __LINE__);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);
}

void CUDADataPartition::Split(
  // input best split info
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  const int leaf_best_split_feature,
  const uint32_t leaf_best_split_threshold,
  const uint32_t* categorical_bitset,
  const int categorical_bitset_len,
  const uint8_t leaf_best_split_default_left,
  const data_size_t num_data_in_leaf,
  const data_size_t leaf_data_start,
  // for leaf information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  // gather information for CPU, used for launching kernels
  data_size_t* left_leaf_num_data,
  data_size_t* right_leaf_num_data,
  data_size_t* left_leaf_start,
  data_size_t* right_leaf_start,
  double* left_leaf_sum_of_hessians,
  double* right_leaf_sum_of_hessians,
  double* left_leaf_sum_of_gradients,
  double* right_leaf_sum_of_gradients,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  CalcBlockDim(num_data_in_leaf);
  global_timer.Start("GenDataToLeftBitVector");
  GenDataToLeftBitVector(num_data_in_leaf,
                         leaf_best_split_feature,
                         leaf_best_split_threshold,
                         categorical_bitset,
                         categorical_bitset_len,
                         leaf_best_split_default_left,
                         leaf_data_start,
                         left_leaf_index,
                         right_leaf_index);
  global_timer.Stop("GenDataToLeftBitVector");
  global_timer.Start("SplitInner");

  SplitInner(num_data_in_leaf,
             best_split_info,
             left_leaf_index,
             right_leaf_index,
             smaller_leaf_splits,
             larger_leaf_splits,
             left_leaf_num_data,
             right_leaf_num_data,
             left_leaf_start,
             right_leaf_start,
             left_leaf_sum_of_hessians,
             right_leaf_sum_of_hessians,
             left_leaf_sum_of_gradients,
             right_leaf_sum_of_gradients,
             global_left_leaf_num_data,
             global_right_leaf_num_data);
  global_timer.Stop("SplitInner");
}

void CUDADataPartition::GenDataToLeftBitVector(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index) {
  if (is_categorical_feature_[split_feature_index]) {
    LaunchGenDataToLeftBitVectorCategoricalKernel(
      num_data_in_leaf,
      split_feature_index,
      categorical_bitset,
      categorical_bitset_len,
      split_default_left,
      leaf_data_start,
      left_leaf_index,
      right_leaf_index);
  } else {
    LaunchGenDataToLeftBitVectorKernel(
      num_data_in_leaf,
      split_feature_index,
      split_threshold,
      split_default_left,
      leaf_data_start,
      left_leaf_index,
      right_leaf_index);
  }
}

void CUDADataPartition::SplitInner(
  const data_size_t num_data_in_leaf,
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  data_size_t* left_leaf_num_data,
  data_size_t* right_leaf_num_data,
  data_size_t* left_leaf_start,
  data_size_t* right_leaf_start,
  double* left_leaf_sum_of_hessians,
  double* right_leaf_sum_of_hessians,
  double* left_leaf_sum_of_gradients,
  double* right_leaf_sum_of_gradients,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  LaunchSplitInnerKernel(
    num_data_in_leaf,
    best_split_info,
    left_leaf_index,
    right_leaf_index,
    smaller_leaf_splits,
    larger_leaf_splits,
    left_leaf_num_data,
    right_leaf_num_data,
    left_leaf_start,
    right_leaf_start,
    left_leaf_sum_of_hessians,
    right_leaf_sum_of_hessians,
    left_leaf_sum_of_gradients,
    right_leaf_sum_of_gradients,
    global_left_leaf_num_data,
    global_right_leaf_num_data);
  ++cur_num_leaves_;
}

void CUDADataPartition::UpdateTrainScore(const Tree* tree, double* scores) {
  const CUDATree* cuda_tree = nullptr;
  std::unique_ptr<CUDATree> cuda_tree_ptr;
  if (tree->is_cuda_tree()) {
    cuda_tree = reinterpret_cast<const CUDATree*>(tree);
  } else {
    cuda_tree_ptr.reset(new CUDATree(tree));
    cuda_tree = cuda_tree_ptr.get();
  }
  if (use_bagging_) {
    // we need restore the order of indices in cuda_data_indices_
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_data_indices_.RawData(), used_indices_, static_cast<size_t>(num_used_indices_), __FILE__, __LINE__);
  }
  LaunchAddPredictionToScoreKernel(cuda_tree->cuda_leaf_value(), scores);
}

void CUDADataPartition::CalcBlockDim(const data_size_t num_data_in_leaf) {
  const int min_num_blocks = num_data_in_leaf <= 100 ? 1 : 80;
  const int num_blocks = std::max(min_num_blocks, (num_data_in_leaf + SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION);
  int split_indices_block_size_data_partition = (num_data_in_leaf + num_blocks - 1) / num_blocks - 1;
  CHECK_GT(split_indices_block_size_data_partition, 0);
  int split_indices_block_size_data_partition_aligned = 1;
  while (split_indices_block_size_data_partition > 0) {
    split_indices_block_size_data_partition_aligned <<= 1;
    split_indices_block_size_data_partition >>= 1;
  }
  const int num_blocks_final = (num_data_in_leaf + split_indices_block_size_data_partition_aligned - 1) / split_indices_block_size_data_partition_aligned;
  grid_dim_ = num_blocks_final;
  block_dim_ = split_indices_block_size_data_partition_aligned;
}

void CUDADataPartition::SetUsedDataIndices(const data_size_t* used_indices, const data_size_t num_used_indices) {
  use_bagging_ = true;
  num_used_indices_ = num_used_indices;
  used_indices_ = used_indices;
  CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_data_indices_.RawData(), used_indices, static_cast<size_t>(num_used_indices), __FILE__, __LINE__);
  LaunchFillDataIndexToLeafIndex();
}

void CUDADataPartition::ResetTrainingData(const Dataset* train_data, const int num_total_bin, hist_t* cuda_hist) {
  const data_size_t old_num_data = num_data_;
  num_data_ = train_data->num_data();
  num_features_ = train_data->num_features();
  num_total_bin_ = num_total_bin;
  cuda_column_data_ = train_data->cuda_column_data();
  cuda_hist_ = cuda_hist;
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);
  CopyFromHostToCUDADevice<int>(cuda_num_data_.RawData(), &num_data_, 1, __FILE__, __LINE__);
  if (num_data_ > old_num_data) {
    CalcBlockDim(num_data_);
    const int old_max_num_split_indices_blocks = max_num_split_indices_blocks_;
    max_num_split_indices_blocks_ = grid_dim_;
    if (max_num_split_indices_blocks_ > old_max_num_split_indices_blocks) {
      cuda_block_data_to_left_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
      cuda_block_data_to_right_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
      SetCUDAMemory<data_size_t>(cuda_block_data_to_left_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
      SetCUDAMemory<data_size_t>(cuda_block_data_to_right_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
    }
    cuda_data_indices_.Resize(static_cast<size_t>(num_data_));
    cuda_block_to_left_offset_.Resize(static_cast<size_t>(num_data_));
    cuda_data_index_to_leaf_index_.Resize(static_cast<size_t>(num_data_));
    cuda_out_data_indices_in_leaf_.Resize(static_cast<size_t>(num_data_));
  }
  used_indices_ = nullptr;
  use_bagging_ = false;
  num_used_indices_ = 0;
  cur_num_leaves_ = 1;
}

void CUDADataPartition::ResetConfig(const Config* config, hist_t* cuda_hist) {
  num_threads_ = OMP_NUM_THREADS();
  num_leaves_ = config->num_leaves;
  cuda_hist_ = cuda_hist;
  cuda_leaf_data_start_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_data_end_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_num_data_.Resize(static_cast<size_t>(num_leaves_));
  cuda_hist_pool_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_output_.Resize(static_cast<size_t>(num_leaves_));
}

void CUDADataPartition::SetBaggingSubset(const Dataset* subset) {
  num_used_indices_ = subset->num_data();
  used_indices_ = nullptr;
  use_bagging_ = true;
  cuda_column_data_ = subset->cuda_column_data();
}

void CUDADataPartition::ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves) {
  if (leaf_pred.size() != static_cast<size_t>(num_data_)) {
    cuda_data_index_to_leaf_index_.Clear();
    cuda_data_index_to_leaf_index_.InitFromHostVector(leaf_pred);
    num_data_ = static_cast<data_size_t>(leaf_pred.size());
  } else {
    CopyFromHostToCUDADevice<int>(cuda_data_index_to_leaf_index_.RawData(), leaf_pred.data(), leaf_pred.size(), __FILE__, __LINE__);
  }
  num_leaves_ = num_leaves;
  cur_num_leaves_ = num_leaves;
}

void CUDADataPartition::ReduceLeafGradStat(
  const score_t* gradients, const score_t* hessians,
  CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const {
  LaunchReduceLeafGradStat(gradients, hessians, tree, leaf_grad_stat_buffer, leaf_hess_state_buffer);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_data_partition.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_data_partition.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/tree.h>

#include <algorithm>
#include <vector>

namespace LightGBM {

__global__ void FillDataIndicesBeforeTrainKernel(const data_size_t num_data,
  data_size_t* data_indices, int* cuda_data_index_to_leaf_index) {
  const unsigned int data_index = threadIdx.x + blockIdx.x * blockDim.x;
  if (data_index < num_data) {
    data_indices[data_index] = data_index;
    cuda_data_index_to_leaf_index[data_index] = 0;
  }
}

__global__ void FillDataIndexToLeafIndexKernel(
  const data_size_t num_data,
  const data_size_t* data_indices,
  int* data_index_to_leaf_index) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    data_index_to_leaf_index[data_indices[data_index]] = 0;
  }
}

void CUDADataPartition::LaunchFillDataIndicesBeforeTrain() {
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  FillDataIndicesBeforeTrainKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(num_data_in_root, cuda_data_indices_.RawData(), cuda_data_index_to_leaf_index_.RawData());
}

void CUDADataPartition::LaunchFillDataIndexToLeafIndex() {
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  FillDataIndexToLeafIndexKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(num_data_in_root, cuda_data_indices_.RawData(), cuda_data_index_to_leaf_index_.RawData());
}

__device__ __forceinline__ void PrepareOffset(const data_size_t num_data_in_leaf, uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer, data_size_t* block_to_right_offset_buffer,
  const uint16_t thread_to_left_offset_cnt, uint16_t* shared_mem_buffer) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const uint16_t thread_to_left_offset = ShufflePrefixSum<uint16_t>(thread_to_left_offset_cnt, shared_mem_buffer);
  const data_size_t num_data_in_block = (blockIdx.x + 1) * blockDim_x <= num_data_in_leaf ? static_cast<data_size_t>(blockDim_x) :
    num_data_in_leaf - static_cast<data_size_t>(blockIdx.x * blockDim_x);
  if (static_cast<data_size_t>(threadIdx_x) < num_data_in_block) {
    block_to_left_offset[threadIdx_x] = thread_to_left_offset;
  }
  if (threadIdx_x == blockDim_x - 1) {
    if (num_data_in_block > 0) {
      const data_size_t data_to_left = static_cast<data_size_t>(thread_to_left_offset);
      block_to_left_offset_buffer[blockIdx.x + 1] = data_to_left;
      block_to_right_offset_buffer[blockIdx.x + 1] = num_data_in_block - data_to_left;
    } else {
      block_to_left_offset_buffer[blockIdx.x + 1] = 0;
      block_to_right_offset_buffer[blockIdx.x + 1] = 0;
    }
  }
}

template <typename T>
__device__ bool CUDAFindInBitset(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}



#define UpdateDataIndexToLeafIndexKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const int left_leaf_index, \
  const int right_leaf_index, \
  const int default_leaf_index, \
  const int missing_default_leaf_index

#define UpdateDataIndexToLeafIndex_ARGS \
  column_data, \
  num_data_in_leaf, \
  data_indices_in_leaf, th, \
  t_zero_bin, \
  max_bin, \
  min_bin, \
  left_leaf_index, \
  right_leaf_index, \
  default_leaf_index, \
  missing_default_leaf_index

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, bool USE_MIN_BIN, typename BIN_TYPE>
__global__ void UpdateDataIndexToLeafIndexKernel(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  int* cuda_data_index_to_leaf_index) {
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (!MIN_IS_MAX) {
      if ((MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
        (MISSING_IS_NA && !MFB_IS_NA && bin == max_bin)) {
        cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
      } else if ((USE_MIN_BIN && (bin < min_bin || bin > max_bin)) ||
                 (!USE_MIN_BIN && bin == 0)) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
        }
      } else if (bin > th) {
        cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
      } else {
        cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
      }
    } else {
      if (MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
        cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
      } else if (bin != max_bin) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
        }
      } else {
        if (MISSING_IS_NA && !MFB_IS_NA) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          if (!MAX_TO_LEFT) {
            cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
          } else {
            cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
          }
        }
      }
    }
  }
}

template <typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool missing_is_zero,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (min_bin < max_bin) {
    if (!missing_is_zero) {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<false, false, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    } else {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<false, true, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    }
  } else {
    if (!missing_is_zero) {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<true, false, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    } else {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<true, true, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    }
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner0(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!missing_is_na) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner1<MIN_IS_MAX, MISSING_IS_ZERO, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner1<MIN_IS_MAX, MISSING_IS_ZERO, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner1(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_zero) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_na, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_na, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner2(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_na) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner3<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner3<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner3(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!max_to_left) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner4<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner4<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner4(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool is_single_feature_in_column) {
  if (!is_single_feature_in_column) {
    UpdateDataIndexToLeafIndexKernel<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, true, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(
        UpdateDataIndexToLeafIndex_ARGS,
        cuda_data_index_to_leaf_index_.RawData());
  } else {
    UpdateDataIndexToLeafIndexKernel<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, false, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(
        UpdateDataIndexToLeafIndex_ARGS,
        cuda_data_index_to_leaf_index_.RawData());
  }
}

#define GenDataToLeftBitVectorKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const uint8_t split_default_to_left, \
  const uint8_t split_missing_default_to_left

#define GenBitVector_ARGS \
  column_data, \
  num_data_in_leaf, \
  data_indices_in_leaf, \
  th, \
  t_zero_bin, \
  max_bin, \
  min_bin, \
  split_default_to_left,  \
  split_missing_default_to_left

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, bool USE_MIN_BIN, typename BIN_TYPE>
__global__ void GenDataToLeftBitVectorKernel(
  GenDataToLeftBitVectorKernel_PARAMS,
  uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer) {
  __shared__ uint16_t shared_mem_buffer[WARPSIZE];
  uint16_t thread_to_left_offset_cnt = 0;
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (!MIN_IS_MAX) {
      if ((MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
        (MISSING_IS_NA && !MFB_IS_NA && bin == max_bin)) {
        thread_to_left_offset_cnt = split_missing_default_to_left;
      } else if ((USE_MIN_BIN && (bin < min_bin || bin > max_bin)) ||
                 (!USE_MIN_BIN && bin == 0)) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO || MFB_IS_ZERO)) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else {
          thread_to_left_offset_cnt = split_default_to_left;
        }
      } else if (bin <= th) {
        thread_to_left_offset_cnt = 1;
      }
    } else {
      if (MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
        thread_to_left_offset_cnt = split_missing_default_to_left;
      } else if (bin != max_bin) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else {
          thread_to_left_offset_cnt = split_default_to_left;
        }
      } else {
        if (MISSING_IS_NA && !MFB_IS_NA) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else if (MAX_TO_LEFT) {
          thread_to_left_offset_cnt = 1;
        }
      }
    }
  }
  __syncthreads();
  PrepareOffset(num_data_in_leaf, block_to_left_offset + blockIdx.x * blockDim.x, block_to_left_offset_buffer, block_to_right_offset_buffer,
    thread_to_left_offset_cnt, shared_mem_buffer);
}

template <typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool missing_is_zero,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (min_bin < max_bin) {
    if (!missing_is_zero) {
      LaunchGenDataToLeftBitVectorKernelInner0<false, false, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    } else {
      LaunchGenDataToLeftBitVectorKernelInner0<false, true, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    }
  } else {
    if (!missing_is_zero) {
      LaunchGenDataToLeftBitVectorKernelInner0<true, false, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    } else {
      LaunchGenDataToLeftBitVectorKernelInner0<true, true, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    }
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner0(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!missing_is_na) {
    LaunchGenDataToLeftBitVectorKernelInner1<MIN_IS_MAX, MISSING_IS_ZERO, false, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner1<MIN_IS_MAX, MISSING_IS_ZERO, true, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner1(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_zero) {
    LaunchGenDataToLeftBitVectorKernelInner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, false, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, true, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner2(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_na) {
    LaunchGenDataToLeftBitVectorKernelInner3
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, false, BIN_TYPE>
      (GenBitVector_ARGS, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner3
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, true, BIN_TYPE>
      (GenBitVector_ARGS, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner3(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!max_bin_to_left) {
    LaunchGenDataToLeftBitVectorKernelInner4
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, false, BIN_TYPE>
      (GenBitVector_ARGS, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner4
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, true, BIN_TYPE>
      (GenBitVector_ARGS, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner4(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool is_single_feature_in_column) {
  if (!is_single_feature_in_column) {
    GenDataToLeftBitVectorKernel
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, true, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_ARGS,
        cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData());
  } else {
    GenDataToLeftBitVectorKernel
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, false, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_ARGS,
        cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData());
  }
}

void CUDADataPartition::LaunchGenDataToLeftBitVectorKernel(
  const data_size_t num_data_in_leaf,
  const int split_feature_index,
  const uint32_t split_threshold,
  const uint8_t split_default_left,
  const data_size_t leaf_data_start,
  const int left_leaf_index,
  const int right_leaf_index) {
  const bool missing_is_zero = static_cast<bool>(cuda_column_data_->feature_missing_is_zero(split_feature_index));
  const bool missing_is_na = static_cast<bool>(cuda_column_data_->feature_missing_is_na(split_feature_index));
  const bool mfb_is_zero = static_cast<bool>(cuda_column_data_->feature_mfb_is_zero(split_feature_index));
  const bool mfb_is_na = static_cast<bool>(cuda_column_data_->feature_mfb_is_na(split_feature_index));
  const bool is_single_feature_in_column = is_single_feature_in_column_[split_feature_index];
  const uint32_t default_bin = cuda_column_data_->feature_default_bin(split_feature_index);
  const uint32_t most_freq_bin = cuda_column_data_->feature_most_freq_bin(split_feature_index);
  const uint32_t min_bin = is_single_feature_in_column ? 1 : cuda_column_data_->feature_min_bin(split_feature_index);
  const uint32_t max_bin = cuda_column_data_->feature_max_bin(split_feature_index);
  uint32_t th = split_threshold + min_bin;
  uint32_t t_zero_bin = min_bin + default_bin;
  if (most_freq_bin == 0) {
    --th;
    --t_zero_bin;
  }
  uint8_t split_default_to_left = 0;
  uint8_t split_missing_default_to_left = 0;
  int default_leaf_index = right_leaf_index;
  int missing_default_leaf_index = right_leaf_index;
  if (most_freq_bin <= split_threshold) {
    split_default_to_left = 1;
    default_leaf_index = left_leaf_index;
  }
  if (missing_is_zero || missing_is_na) {
    if (split_default_left) {
      split_missing_default_to_left = 1;
      missing_default_leaf_index = left_leaf_index;
    }
  }
  const int column_index = cuda_column_data_->feature_to_column(split_feature_index);
  const uint8_t bit_type = cuda_column_data_->column_bit_type(column_index);

  const bool max_bin_to_left = (max_bin <= th);

  const data_size_t* data_indices_in_leaf = cuda_data_indices_.RawData() + leaf_data_start;
  const void* column_data_pointer = cuda_column_data_->GetColumnData(column_index);

  if (bit_type == 8) {
    const uint8_t* column_data = reinterpret_cast<const uint8_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint8_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint8_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  } else if (bit_type == 16) {
    const uint16_t* column_data = reinterpret_cast<const uint16_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint16_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint16_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  } else if (bit_type == 32) {
    const uint32_t* column_data = reinterpret_cast<const uint32_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint32_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint32_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  }
}

#undef UpdateDataIndexToLeafIndexKernel_PARAMS
#undef UpdateDataIndexToLeafIndex_ARGS
#undef GenDataToLeftBitVectorKernel_PARAMS
#undef GenBitVector_ARGS

template <typename BIN_TYPE, bool USE_MIN_BIN>
__global__ void UpdateDataIndexToLeafIndexKernel_Categorical(
  const data_size_t num_data_in_leaf, const data_size_t* data_indices_in_leaf,
  const uint32_t* bitset, const int bitset_len, const BIN_TYPE* column_data,
  // values from feature
  const uint32_t max_bin, const uint32_t min_bin, const int8_t mfb_offset,
  int* cuda_data_index_to_leaf_index, const int left_leaf_index, const int right_leaf_index,
  const int default_leaf_index) {
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
      cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
    } else if (!USE_MIN_BIN && bin == 0) {
      cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
    } else if (CUDAFindInBitset(bitset, bitset_len, bin - min_bin + mfb_offset)) {
      cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
    } else {
      cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
    }
  }
}

// for categorical features
template <typename BIN_TYPE, bool USE_MIN_BIN>
__global__ void GenDataToLeftBitVectorKernel_Categorical(
  const data_size_t num_data_in_leaf, const data_size_t* data_indices_in_leaf,
  const uint32_t* bitset, int bitset_len, const BIN_TYPE* column_data,
  // values from feature
  const uint32_t max_bin, const uint32_t min_bin, const int8_t mfb_offset,
  const uint8_t split_default_to_left,
  uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer, data_size_t* block_to_right_offset_buffer) {
  __shared__ uint16_t shared_mem_buffer[WARPSIZE];
  uint16_t thread_to_left_offset_cnt = 0;
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
      thread_to_left_offset_cnt = split_default_to_left;
    } else if (!USE_MIN_BIN && bin == 0) {
      thread_to_left_offset_cnt = split_default_to_left;
    } else if (CUDAFindInBitset(bitset, bitset_len, bin - min_bin + mfb_offset)) {
      thread_to_left_offset_cnt = 1;
    }
  }
  __syncthreads();
  PrepareOffset(num_data_in_leaf, block_to_left_offset + blockIdx.x * blockDim.x, block_to_left_offset_buffer, block_to_right_offset_buffer,
    thread_to_left_offset_cnt, shared_mem_buffer);
}

#define GenBitVector_Categorical_ARGS \
  num_data_in_leaf, data_indices_in_leaf, \
  bitset, bitset_len, \
  column_data, max_bin, min_bin, mfb_offset, split_default_to_left, \
  cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData()

#define UpdateDataIndexToLeafIndex_Categorical_ARGS \
  num_data_in_leaf, data_indices_in_leaf, \
  bitset, bitset_len, \
  column_data, max_bin, min_bin, mfb_offset,  \
  cuda_data_index_to_leaf_index_.RawData(), left_leaf_index, right_leaf_index, default_leaf_index

void CUDADataPartition::LaunchGenDataToLeftBitVectorCategoricalKernel(
  const data_size_t num_data_in_leaf,
  const int split_feature_index,
  const uint32_t* bitset,
  const int bitset_len,
  const uint8_t split_default_left,
  const data_size_t leaf_data_start,
  const int left_leaf_index,
  const int right_leaf_index) {
  const data_size_t* data_indices_in_leaf = cuda_data_indices_.RawData() + leaf_data_start;
  const int column_index = cuda_column_data_->feature_to_column(split_feature_index);
  const uint8_t bit_type = cuda_column_data_->column_bit_type(column_index);
  const bool is_single_feature_in_column = is_single_feature_in_column_[split_feature_index];
  const uint32_t min_bin = is_single_feature_in_column ? 1 : cuda_column_data_->feature_min_bin(split_feature_index);
  const uint32_t max_bin = cuda_column_data_->feature_max_bin(split_feature_index);
  const uint32_t most_freq_bin = cuda_column_data_->feature_most_freq_bin(split_feature_index);
  const uint32_t default_bin = cuda_column_data_->feature_default_bin(split_feature_index);
  const void* column_data_pointer = cuda_column_data_->GetColumnData(column_index);
  const int8_t mfb_offset = static_cast<int8_t>(most_freq_bin == 0);
  std::vector<uint32_t> host_bitset(bitset_len, 0);
  CopyFromCUDADeviceToHost<uint32_t>(host_bitset.data(), bitset, bitset_len, __FILE__, __LINE__);
  uint8_t split_default_to_left = 0;
  int default_leaf_index = right_leaf_index;
  if (most_freq_bin > 0 && Common::FindInBitset(host_bitset.data(), bitset_len, most_freq_bin)) {
    split_default_to_left = 1;
    default_leaf_index = left_leaf_index;
  }
  if (bit_type == 8) {
    const uint8_t* column_data = reinterpret_cast<const uint8_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint8_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint8_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint8_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint8_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  } else if (bit_type == 16) {
    const uint16_t* column_data = reinterpret_cast<const uint16_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint16_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint16_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint16_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint16_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  } else if (bit_type == 32) {
    const uint32_t* column_data = reinterpret_cast<const uint32_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint32_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint32_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint32_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint32_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  }
}

#undef GenBitVector_Categorical_ARGS
#undef UpdateDataIndexToLeafIndex_Categorical_ARGS

__global__ void AggregateBlockOffsetKernel0(
  const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const data_size_t num_blocks) {
  __shared__ uint32_t shared_mem_buffer[WARPSIZE];
  __shared__ uint32_t to_left_total_count;
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index];
  const unsigned int blockDim_x = blockDim.x;
  const unsigned int threadIdx_x = threadIdx.x;
  const data_size_t num_blocks_plus_1 = num_blocks + 1;
  const uint32_t num_blocks_per_thread = (num_blocks_plus_1 + blockDim_x - 1) / blockDim_x;
  const uint32_t remain = num_blocks_plus_1 - ((num_blocks_per_thread - 1) * blockDim_x);
  const uint32_t remain_offset = remain * num_blocks_per_thread;
  uint32_t thread_start_block_index = 0;
  uint32_t thread_end_block_index = 0;
  if (threadIdx_x < remain) {
    thread_start_block_index = threadIdx_x * num_blocks_per_thread;
    thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread, num_blocks_plus_1);
  } else {
    thread_start_block_index = remain_offset + (num_blocks_per_thread - 1) * (threadIdx_x - remain);
    thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread - 1, num_blocks_plus_1);
  }
  if (threadIdx.x == 0) {
    block_to_right_offset_buffer[0] = 0;
  }
  __syncthreads();
  for (uint32_t block_index = thread_start_block_index + 1; block_index < thread_end_block_index; ++block_index) {
    block_to_left_offset_buffer[block_index] += block_to_left_offset_buffer[block_index - 1];
    block_to_right_offset_buffer[block_index] += block_to_right_offset_buffer[block_index - 1];
  }
  __syncthreads();
  uint32_t block_to_left_offset = 0;
  uint32_t block_to_right_offset = 0;
  if (thread_start_block_index < thread_end_block_index && thread_start_block_index > 1) {
    block_to_left_offset = block_to_left_offset_buffer[thread_start_block_index - 1];
    block_to_right_offset = block_to_right_offset_buffer[thread_start_block_index - 1];
  }
  block_to_left_offset = ShufflePrefixSum<uint32_t>(block_to_left_offset, shared_mem_buffer);
  __syncthreads();
  block_to_right_offset = ShufflePrefixSum<uint32_t>(block_to_right_offset, shared_mem_buffer);
  if (threadIdx_x == blockDim_x - 1) {
    to_left_total_count = block_to_left_offset + block_to_left_offset_buffer[num_blocks];
  }
  __syncthreads();
  const uint32_t to_left_thread_block_offset = block_to_left_offset;
  const uint32_t to_right_thread_block_offset = block_to_right_offset + to_left_total_count;
  for (uint32_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    block_to_left_offset_buffer[block_index] += to_left_thread_block_offset;
    block_to_right_offset_buffer[block_index] += to_right_thread_block_offset;
  }
  __syncthreads();
  if (blockIdx.x == 0 && threadIdx.x == 0) {
    const data_size_t old_leaf_data_end = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[left_leaf_index] = cuda_leaf_data_start[left_leaf_index] + static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_num_data[left_leaf_index] = static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_data_start[right_leaf_index] = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[right_leaf_index] = old_leaf_data_end;
    cuda_leaf_num_data[right_leaf_index] = num_data_in_leaf - static_cast<data_size_t>(to_left_total_count);
  }
}

__global__ void AggregateBlockOffsetKernel1(
  const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const data_size_t num_blocks) {
  __shared__ uint32_t shared_mem_buffer[WARPSIZE];
  __shared__ uint32_t to_left_total_count;
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index];
  const unsigned int threadIdx_x = threadIdx.x;
  uint32_t block_to_left_offset = 0;
  uint32_t block_to_right_offset = 0;
  if (threadIdx_x < static_cast<unsigned int>(num_blocks)) {
    block_to_left_offset = block_to_left_offset_buffer[threadIdx_x + 1];
    block_to_right_offset = block_to_right_offset_buffer[threadIdx_x + 1];
  }
  block_to_left_offset = ShufflePrefixSum<uint32_t>(block_to_left_offset, shared_mem_buffer);
  __syncthreads();
  block_to_right_offset = ShufflePrefixSum<uint32_t>(block_to_right_offset, shared_mem_buffer);
  if (threadIdx.x == blockDim.x - 1) {
    to_left_total_count = block_to_left_offset;
  }
  __syncthreads();
  if (threadIdx_x < static_cast<unsigned int>(num_blocks)) {
    block_to_left_offset_buffer[threadIdx_x + 1] = block_to_left_offset;
    block_to_right_offset_buffer[threadIdx_x + 1] = block_to_right_offset + to_left_total_count;
  }
  if (threadIdx_x == 0) {
    block_to_right_offset_buffer[0] = to_left_total_count;
  }
  __syncthreads();
  if (blockIdx.x == 0 && threadIdx.x == 0) {
    const data_size_t old_leaf_data_end = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[left_leaf_index] = cuda_leaf_data_start[left_leaf_index] + static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_num_data[left_leaf_index] = static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_data_start[right_leaf_index] = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[right_leaf_index] = old_leaf_data_end;
    cuda_leaf_num_data[right_leaf_index] = num_data_in_leaf - static_cast<data_size_t>(to_left_total_count);
  }
}

template <bool USE_NCCL, bool USE_GRAD_DISCRETIZED>
__global__ void SplitTreeStructureKernel(const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const CUDASplitInfo* best_split_info,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  const int num_total_bin,
  hist_t* cuda_hist, hist_t** cuda_hist_pool,
  double* cuda_leaf_output,
  int* cuda_split_info_buffer) {
  const unsigned int to_left_total_cnt = cuda_leaf_num_data[left_leaf_index];
  double* cuda_split_info_buffer_for_hessians = reinterpret_cast<double*>(cuda_split_info_buffer + 8);
  const unsigned int global_thread_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (global_thread_index == 0) {
    cuda_leaf_output[left_leaf_index] = best_split_info->left_value;
  } else if (global_thread_index == 1) {
    cuda_leaf_output[right_leaf_index] = best_split_info->right_value;
  } else if (global_thread_index == 2) {
    cuda_split_info_buffer[0] = left_leaf_index;
  } else if (global_thread_index == 3) {
    cuda_split_info_buffer[1] = cuda_leaf_num_data[left_leaf_index];
  } else if (global_thread_index == 4) {
    cuda_split_info_buffer[2] = cuda_leaf_data_start[left_leaf_index];
  } else if (global_thread_index == 5) {
    cuda_split_info_buffer[3] = right_leaf_index;
  } else if (global_thread_index == 6) {
    cuda_split_info_buffer[4] = cuda_leaf_num_data[right_leaf_index];
  } else if (global_thread_index == 7) {
    cuda_split_info_buffer[5] = cuda_leaf_data_start[right_leaf_index];
  } else if (global_thread_index == 8) {
    cuda_split_info_buffer_for_hessians[0] = best_split_info->left_sum_hessians;
    cuda_split_info_buffer_for_hessians[2] = best_split_info->left_sum_gradients;
  } else if (global_thread_index == 9) {
    cuda_split_info_buffer_for_hessians[1] = best_split_info->right_sum_hessians;
    cuda_split_info_buffer_for_hessians[3] = best_split_info->right_sum_gradients;
  }

  bool left_is_smaller = USE_NCCL ?
    cuda_split_info_buffer[16] < cuda_split_info_buffer[17] :
    cuda_leaf_num_data[left_leaf_index] < cuda_leaf_num_data[right_leaf_index];

  if (left_is_smaller) {
    if (global_thread_index == 0) {
      hist_t* parent_hist_ptr = cuda_hist_pool[left_leaf_index];
      cuda_hist_pool[right_leaf_index] = parent_hist_ptr;
      cuda_hist_pool[left_leaf_index] = USE_GRAD_DISCRETIZED ?
        cuda_hist + right_leaf_index * num_total_bin :
        cuda_hist + 2 * right_leaf_index * num_total_bin;
      smaller_leaf_splits->hist_in_leaf = cuda_hist_pool[left_leaf_index];
      larger_leaf_splits->hist_in_leaf = cuda_hist_pool[right_leaf_index];
    } else if (global_thread_index == 1) {
      smaller_leaf_splits->sum_of_gradients = best_split_info->left_sum_gradients;
    } else if (global_thread_index == 2) {
      smaller_leaf_splits->sum_of_hessians = best_split_info->left_sum_hessians;
    } else if (global_thread_index == 3) {
      smaller_leaf_splits->num_data_in_leaf = to_left_total_cnt;
    } else if (global_thread_index == 4) {
      smaller_leaf_splits->gain = best_split_info->left_gain;
    } else if (global_thread_index == 5) {
      smaller_leaf_splits->leaf_value = best_split_info->left_value;
    } else if (global_thread_index == 6) {
      smaller_leaf_splits->data_indices_in_leaf = cuda_data_indices;
    } else if (global_thread_index == 7) {
      larger_leaf_splits->leaf_index = right_leaf_index;
    } else if (global_thread_index == 8) {
      larger_leaf_splits->sum_of_gradients = best_split_info->right_sum_gradients;
    } else if (global_thread_index == 9) {
      larger_leaf_splits->sum_of_hessians = best_split_info->right_sum_hessians;
    } else if (global_thread_index == 10) {
      larger_leaf_splits->num_data_in_leaf = cuda_leaf_num_data[right_leaf_index];
    } else if (global_thread_index == 11) {
      larger_leaf_splits->gain = best_split_info->right_gain;
    } else if (global_thread_index == 12) {
      larger_leaf_splits->leaf_value = best_split_info->right_value;
    } else if (global_thread_index == 13) {
      larger_leaf_splits->data_indices_in_leaf = cuda_data_indices + cuda_leaf_num_data[left_leaf_index];
    } else if (global_thread_index == 14) {
      cuda_split_info_buffer[6] = left_leaf_index;
    } else if (global_thread_index == 15) {
      cuda_split_info_buffer[7] = right_leaf_index;
    } else if (global_thread_index == 16) {
      smaller_leaf_splits->leaf_index = left_leaf_index;
    }
  } else {
    if (global_thread_index == 0) {
      larger_leaf_splits->leaf_index = left_leaf_index;
    } else if (global_thread_index == 1) {
      larger_leaf_splits->sum_of_gradients = best_split_info->left_sum_gradients;
    } else if (global_thread_index == 2) {
      larger_leaf_splits->sum_of_hessians = best_split_info->left_sum_hessians;
    } else if (global_thread_index == 3) {
      larger_leaf_splits->num_data_in_leaf = to_left_total_cnt;
    } else if (global_thread_index == 4) {
      larger_leaf_splits->gain = best_split_info->left_gain;
    } else if (global_thread_index == 5) {
      larger_leaf_splits->leaf_value = best_split_info->left_value;
    } else if (global_thread_index == 6) {
      larger_leaf_splits->data_indices_in_leaf = cuda_data_indices;
    } else if (global_thread_index == 7) {
      smaller_leaf_splits->leaf_index = right_leaf_index;
    } else if (global_thread_index == 8) {
      smaller_leaf_splits->sum_of_gradients = best_split_info->right_sum_gradients;
    } else if (global_thread_index == 9) {
      smaller_leaf_splits->sum_of_hessians = best_split_info->right_sum_hessians;
    } else if (global_thread_index == 10) {
      smaller_leaf_splits->num_data_in_leaf = cuda_leaf_num_data[right_leaf_index];
    } else if (global_thread_index == 11) {
      smaller_leaf_splits->gain = best_split_info->right_gain;
    } else if (global_thread_index == 12) {
      smaller_leaf_splits->leaf_value = best_split_info->right_value;
    } else if (global_thread_index == 13) {
      smaller_leaf_splits->data_indices_in_leaf = cuda_data_indices + cuda_leaf_num_data[left_leaf_index];
    } else if (global_thread_index == 14) {
      cuda_hist_pool[right_leaf_index] = cuda_hist + 2 * right_leaf_index * num_total_bin;
      smaller_leaf_splits->hist_in_leaf = cuda_hist_pool[right_leaf_index];
    } else if (global_thread_index == 15) {
      larger_leaf_splits->hist_in_leaf = cuda_hist_pool[left_leaf_index];
    } else if (global_thread_index == 16) {
      cuda_split_info_buffer[6] = right_leaf_index;
    } else if (global_thread_index == 17) {
      cuda_split_info_buffer[7] = left_leaf_index;
    }
  }
}

__global__ void SplitInnerKernel(const int left_leaf_index, const int right_leaf_index,
  const data_size_t* cuda_leaf_data_start, const data_size_t* cuda_leaf_num_data,
  const data_size_t* cuda_data_indices,
  const data_size_t* block_to_left_offset_buffer, const data_size_t* block_to_right_offset_buffer,
  const uint16_t* block_to_left_offset, data_size_t* out_data_indices_in_leaf) {
  const data_size_t leaf_num_data_offset = cuda_leaf_data_start[left_leaf_index];
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index] + cuda_leaf_num_data[right_leaf_index];
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const unsigned int global_thread_index = blockIdx.x * blockDim_x + threadIdx_x;
  const data_size_t* cuda_data_indices_in_leaf = cuda_data_indices + leaf_num_data_offset;
  const uint16_t* block_to_left_offset_ptr = block_to_left_offset + blockIdx.x * blockDim_x;
  const uint32_t to_right_block_offset = block_to_right_offset_buffer[blockIdx.x];
  const uint32_t to_left_block_offset = block_to_left_offset_buffer[blockIdx.x];
  data_size_t* left_out_data_indices_in_leaf = out_data_indices_in_leaf + to_left_block_offset;
  data_size_t* right_out_data_indices_in_leaf = out_data_indices_in_leaf + to_right_block_offset;
  if (static_cast<data_size_t>(global_thread_index) < num_data_in_leaf) {
    const uint32_t thread_to_left_offset = (threadIdx_x == 0 ? 0 : block_to_left_offset_ptr[threadIdx_x - 1]);
    const bool to_left = block_to_left_offset_ptr[threadIdx_x] > thread_to_left_offset;
    if (to_left) {
      left_out_data_indices_in_leaf[thread_to_left_offset] = cuda_data_indices_in_leaf[global_thread_index];
    } else {
      const uint32_t thread_to_right_offset = threadIdx.x - thread_to_left_offset;
      right_out_data_indices_in_leaf[thread_to_right_offset] = cuda_data_indices_in_leaf[global_thread_index];
    }
  }
}

__global__ void CopyDataIndicesKernel(
  const data_size_t num_data_in_leaf,
  const data_size_t* out_data_indices_in_leaf,
  data_size_t* cuda_data_indices) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int global_thread_index = blockIdx.x * blockDim.x + threadIdx_x;
  if (global_thread_index < num_data_in_leaf) {
    cuda_data_indices[global_thread_index] = out_data_indices_in_leaf[global_thread_index];
  }
}

void CUDADataPartition::LaunchSplitInnerKernel(
  const data_size_t num_data_in_leaf,
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  data_size_t* left_leaf_num_data_ref,
  data_size_t* right_leaf_num_data_ref,
  data_size_t* left_leaf_start_ref,
  data_size_t* right_leaf_start_ref,
  double* left_leaf_sum_of_hessians_ref,
  double* right_leaf_sum_of_hessians_ref,
  double* left_leaf_sum_of_gradients_ref,
  double* right_leaf_sum_of_gradients_ref,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  int num_blocks_final_ref = grid_dim_ - 1;
  int num_blocks_final_aligned = 1;
  while (num_blocks_final_ref > 0) {
    num_blocks_final_aligned <<= 1;
    num_blocks_final_ref >>= 1;
  }
  global_timer.Start("CUDADataPartition::AggregateBlockOffsetKernel");

  if (grid_dim_ > AGGREGATE_BLOCK_SIZE_DATA_PARTITION) {
    AggregateBlockOffsetKernel0<<<1, AGGREGATE_BLOCK_SIZE_DATA_PARTITION, 0, cuda_streams_[0]>>>(
      left_leaf_index,
      right_leaf_index,
      cuda_block_data_to_left_offset_.RawData(),
      cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(),
      cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
      grid_dim_);
  } else {
    AggregateBlockOffsetKernel1<<<1, num_blocks_final_aligned, 0, cuda_streams_[0]>>>(
      left_leaf_index,
      right_leaf_index,
      cuda_block_data_to_left_offset_.RawData(),
      cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(),
      cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
      grid_dim_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::AggregateBlockOffsetKernel");

  if (nccl_communicator_ != nullptr) {
    NCCLGroupStart();
    NCCLAllReduce<data_size_t>(
      cuda_leaf_num_data_.RawData() + left_leaf_index,
      cuda_split_info_buffer_.RawData() + 16,
      1, ncclInt32, ncclSum, nccl_communicator_, cuda_streams_[0]);
      NCCLAllReduce<data_size_t>(
        cuda_leaf_num_data_.RawData() + right_leaf_index,
        cuda_split_info_buffer_.RawData() + 17,
        1, ncclInt32, ncclSum, nccl_communicator_, cuda_streams_[0]);
    NCCLGroupEnd();
  }

  global_timer.Start("CUDADataPartition::SplitInnerKernel");
  SplitInnerKernel<<<grid_dim_, block_dim_, 0, cuda_streams_[1]>>>(
    left_leaf_index, right_leaf_index, cuda_leaf_data_start_.RawData(), cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
    cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData(), cuda_block_to_left_offset_.RawData(),
    cuda_out_data_indices_in_leaf_.RawData());
  global_timer.Stop("CUDADataPartition::SplitInnerKernel");
  SynchronizeCUDADevice(__FILE__, __LINE__);

  global_timer.Start("CUDADataPartition::SplitTreeStructureKernel");

#define SPLIT_TREE_ARGS \
  left_leaf_index, right_leaf_index, \
  cuda_block_data_to_left_offset_.RawData(), \
  cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(), \
  cuda_leaf_num_data_.RawData(), cuda_out_data_indices_in_leaf_.RawData(), \
  best_split_info, \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  num_total_bin_, \
  cuda_hist_, \
  cuda_hist_pool_.RawData(), \
  cuda_leaf_output_.RawData(), cuda_split_info_buffer_.RawData()

  if (nccl_communicator_ != nullptr) {
    if (use_quantized_grad_) {
      SplitTreeStructureKernel<true, true><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    } else {
      SplitTreeStructureKernel<true, false><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    }
  } else {
    if (use_quantized_grad_) {
      SplitTreeStructureKernel<false, true><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    } else {
      SplitTreeStructureKernel<false, false><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    }
  }

#undef SPLIT_TREE_ARGS
  global_timer.Stop("CUDADataPartition::SplitTreeStructureKernel");
  std::vector<int> cpu_split_info_buffer(18);
  const double* cpu_sum_hessians_info = reinterpret_cast<const double*>(cpu_split_info_buffer.data() + 8);
  global_timer.Start("CUDADataPartition::CopyFromCUDADeviceToHostAsync");
  CopyFromCUDADeviceToHostAsync<int>(cpu_split_info_buffer.data(), cuda_split_info_buffer_.RawData(), 18, cuda_streams_[0], __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::CopyFromCUDADeviceToHostAsync");
  const data_size_t left_leaf_num_data = cpu_split_info_buffer[1];
  const data_size_t left_leaf_data_start = cpu_split_info_buffer[2];
  const data_size_t right_leaf_num_data = cpu_split_info_buffer[4];
  global_timer.Start("CUDADataPartition::CopyDataIndicesKernel");
  CopyDataIndicesKernel<<<grid_dim_, block_dim_, 0, cuda_streams_[2]>>>(
    left_leaf_num_data + right_leaf_num_data, cuda_out_data_indices_in_leaf_.RawData(), cuda_data_indices_.RawData() + left_leaf_data_start);
  global_timer.Stop("CUDADataPartition::CopyDataIndicesKernel");
  const data_size_t right_leaf_data_start = cpu_split_info_buffer[5];
  *left_leaf_num_data_ref = left_leaf_num_data;
  *left_leaf_start_ref = left_leaf_data_start;
  *right_leaf_num_data_ref = right_leaf_num_data;
  *right_leaf_start_ref = right_leaf_data_start;
  *left_leaf_sum_of_hessians_ref = cpu_sum_hessians_info[0];
  *right_leaf_sum_of_hessians_ref = cpu_sum_hessians_info[1];
  *left_leaf_sum_of_gradients_ref = cpu_sum_hessians_info[2];
  *right_leaf_sum_of_gradients_ref = cpu_sum_hessians_info[3];
  if (nccl_communicator_ != nullptr) {
    *global_left_leaf_num_data = cpu_split_info_buffer[16];
    *global_right_leaf_num_data = cpu_split_info_buffer[17];
  }
}

template <bool USE_BAGGING>
__global__ void AddPredictionToScoreKernel(
  const data_size_t* data_indices_in_leaf,
  const double* leaf_value, double* cuda_scores,
  const int* cuda_data_index_to_leaf_index, const data_size_t num_data) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockIdx_x = blockIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const data_size_t local_data_index = static_cast<data_size_t>(blockIdx_x * blockDim_x + threadIdx_x);
  if (local_data_index < num_data) {
    if (USE_BAGGING) {
      const data_size_t global_data_index = data_indices_in_leaf[local_data_index];
      const int leaf_index = cuda_data_index_to_leaf_index[global_data_index];
      const double leaf_prediction_value = leaf_value[leaf_index];
      cuda_scores[global_data_index] += leaf_prediction_value;
    } else {
      const int leaf_index = cuda_data_index_to_leaf_index[local_data_index];
      const double leaf_prediction_value = leaf_value[leaf_index];
      cuda_scores[local_data_index] += leaf_prediction_value;
    }
  }
}

void CUDADataPartition::LaunchAddPredictionToScoreKernel(const double* leaf_value, double* cuda_scores) {
  global_timer.Start("CUDADataPartition::AddPredictionToScoreKernel");
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  if (use_bagging_) {
    AddPredictionToScoreKernel<true><<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
      cuda_data_indices_.RawData(), leaf_value, cuda_scores, cuda_data_index_to_leaf_index_.RawData(), num_data_in_root);
  } else {
    AddPredictionToScoreKernel<false><<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
      cuda_data_indices_.RawData(), leaf_value, cuda_scores, cuda_data_index_to_leaf_index_.RawData(), num_data_in_root);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::AddPredictionToScoreKernel");
}

__global__ void RenewDiscretizedTreeLeavesKernel(
  const score_t* gradients,
  const score_t* hessians,
  const data_size_t* data_indices,
  const data_size_t* leaf_data_start,
  const data_size_t* leaf_num_data,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer,
  double* leaf_values) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t* data_indices_in_leaf = data_indices + leaf_data_start[leaf_index];
  const data_size_t num_data_in_leaf = leaf_num_data[leaf_index];
  double sum_gradients = 0.0f;
  double sum_hessians = 0.0f;
  for (data_size_t inner_data_index = static_cast<int>(threadIdx.x);
    inner_data_index < num_data_in_leaf; inner_data_index += static_cast<int>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const score_t gradient = gradients[data_index];
    const score_t hessian = hessians[data_index];
    sum_gradients += static_cast<double>(gradient);
    sum_hessians += static_cast<double>(hessian);
  }
  sum_gradients = ShuffleReduceSum<double>(sum_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  sum_hessians = ShuffleReduceSum<double>(sum_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    leaf_grad_stat_buffer[leaf_index] = sum_gradients;
    leaf_hess_stat_buffer[leaf_index] = sum_hessians;
  }
}

void CUDADataPartition::LaunchReduceLeafGradStat(
  const score_t* gradients, const score_t* hessians,
  CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const {
  const int num_blocks = tree->num_leaves();
  RenewDiscretizedTreeLeavesKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
    gradients,
    hessians,
    cuda_data_indices_.RawData(),
    cuda_leaf_data_start_.RawData(),
    cuda_leaf_num_data_.RawData(),
    leaf_grad_stat_buffer,
    leaf_hess_state_buffer,
    tree->cuda_leaf_value_ref());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_data_partition.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>

#include <vector>

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>
#include <LightGBM/cuda/cuda_tree.hpp>

#include "cuda_leaf_splits.hpp"

#define FILL_INDICES_BLOCK_SIZE_DATA_PARTITION (1024)
#define SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION (1024)
#define AGGREGATE_BLOCK_SIZE_DATA_PARTITION (1024)

namespace LightGBM {

class CUDADataPartition: public NCCLInfo {
 public:
  CUDADataPartition(
    const Dataset* train_data,
    const int num_total_bin,
    const int num_leaves,
    const int num_threads,
    const bool use_quantized_grad,
    hist_t* cuda_hist);

  ~CUDADataPartition();

  void Init();

  void BeforeTrain();

  void Split(
    // input best split info
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    const int leaf_best_split_feature,
    const uint32_t leaf_best_split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t leaf_best_split_default_left,
    const data_size_t num_data_in_leaf,
    const data_size_t leaf_data_start,
    // for leaf information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  void UpdateTrainScore(const Tree* tree, double* cuda_scores);

  void SetUsedDataIndices(const data_size_t* used_indices, const data_size_t num_used_indices);

  void SetBaggingSubset(const Dataset* subset);

  void ResetTrainingData(const Dataset* train_data, const int num_total_bin, hist_t* cuda_hist);

  void ResetConfig(const Config* config, hist_t* cuda_hist);

  void ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves);

  void ReduceLeafGradStat(
    const score_t* gradients, const score_t* hessians,
    CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const;

  data_size_t root_num_data() const {
    if (use_bagging_) {
      return num_used_indices_;
    } else {
      return num_data_;
    }
  }

  const data_size_t* cuda_data_indices() const { return cuda_data_indices_.RawData(); }

  const data_size_t* cuda_leaf_num_data() const { return cuda_leaf_num_data_.RawData(); }

  const data_size_t* cuda_leaf_data_start() const { return cuda_leaf_data_start_.RawData(); }

  const int* cuda_data_index_to_leaf_index() const { return cuda_data_index_to_leaf_index_.RawData(); }

  bool use_bagging() const { return use_bagging_; }

 private:
  void CalcBlockDim(const data_size_t num_data_in_leaf);

  void GenDataToLeftBitVector(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

  void SplitInner(
    // input best split info
    const data_size_t num_data_in_leaf,
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    // for leaf splits information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  // kernel launch functions
  void LaunchFillDataIndicesBeforeTrain();

  void LaunchSplitInnerKernel(
    // input best split info
    const data_size_t num_data_in_leaf,
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    // for leaf splits information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  void LaunchGenDataToLeftBitVectorKernel(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

  void LaunchGenDataToLeftBitVectorCategoricalKernel(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t* bitset,
    const int bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

#define GenDataToLeftBitVectorKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const uint8_t split_default_to_left, \
  const uint8_t split_missing_default_to_left

  template <typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool missing_is_zero,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner0(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner1(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner2(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner3(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner4(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool is_single_feature_in_column);

#undef GenDataToLeftBitVectorKernel_PARAMS

#define UpdateDataIndexToLeafIndexKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin_ref, \
  const uint32_t min_bin_ref, \
  const int left_leaf_index, \
  const int right_leaf_index, \
  const int default_leaf_index, \
  const int missing_default_leaf_index

  template <typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool missing_is_zero,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner0(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner1(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner2(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner3(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner4(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool is_single_feature_in_column);

#undef UpdateDataIndexToLeafIndexKernel_PARAMS

  void LaunchAddPredictionToScoreKernel(const double* leaf_value, double* cuda_scores);

  void LaunchFillDataIndexToLeafIndex();

  void LaunchReduceLeafGradStat(
    const score_t* gradients, const score_t* hessians,
    CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const;

  // Host memory

  // dataset information
  /*! \brief number of training data */
  data_size_t num_data_;
  /*! \brief number of features in training data */
  int num_features_;
  /*! \brief number of total bins in training data */
  int num_total_bin_;
  /*! \brief bin data stored by column */
  const CUDAColumnData* cuda_column_data_;
  /*! \brief grid dimension when splitting one leaf */
  int grid_dim_;
  /*! \brief block dimension when splitting one leaf */
  int block_dim_;
  /*! \brief data indices used in this iteration */
  const data_size_t* used_indices_;
  /*! \brief marks whether a feature is a categorical feature */
  std::vector<bool> is_categorical_feature_;
  /*! \brief marks whether a feature is the only feature in its group */
  std::vector<bool> is_single_feature_in_column_;

  // config information
  /*! \brief maximum number of leaves in a tree */
  int num_leaves_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief whether to use quantized gradients */
  bool use_quantized_grad_;

  // per iteration information
  /*! \brief whether bagging is used in this iteration */
  bool use_bagging_;
  /*! \brief number of used data indices in this iteration */
  data_size_t num_used_indices_;

  // tree structure information
  /*! \brief current number of leaves in tree */
  int cur_num_leaves_;

  // split algorithm related
  /*! \brief maximum number of blocks to aggregate after finding bit vector by blocks */
  int max_num_split_indices_blocks_;

  // CUDA streams
  /*! \brief cuda streams used for asynchronizing kernel computing and memory copy */
  std::vector<cudaStream_t> cuda_streams_;


  // CUDA memory, held by this object

  // tree structure information
  /*! \brief data indices by leaf */
  CUDAVector<data_size_t> cuda_data_indices_;
  /*! \brief start position of each leaf in cuda_data_indices_ */
  CUDAVector<data_size_t> cuda_leaf_data_start_;
  /*! \brief end position of each leaf in cuda_data_indices_ */
  CUDAVector<data_size_t> cuda_leaf_data_end_;
  /*! \brief number of data in each leaf */
  CUDAVector<data_size_t> cuda_leaf_num_data_;
  /*! \brief records the histogram of each leaf */
  CUDAVector<hist_t*> cuda_hist_pool_;
  /*! \brief records the value of each leaf */
  CUDAVector<double> cuda_leaf_output_;

  // split data algorithm related
  CUDAVector<uint16_t> cuda_block_to_left_offset_;
  /*! \brief maps data index to leaf index, for adding scores to training data set */
  CUDAVector<int> cuda_data_index_to_leaf_index_;
  /*! \brief prefix sum of number of data going to left in all blocks */
  CUDAVector<data_size_t> cuda_block_data_to_left_offset_;
  /*! \brief prefix sum of number of data going to right in all blocks */
  CUDAVector<data_size_t> cuda_block_data_to_right_offset_;
  /*! \brief buffer for splitting data indices, will be copied back to cuda_data_indices_ after split */
  CUDAVector<data_size_t> cuda_out_data_indices_in_leaf_;

  // split tree structure algorithm related
  /*! \brief buffer to store split information, prepared to be copied to cpu */
  CUDAVector<int> cuda_split_info_buffer_;

  // dataset information
  /*! \brief number of data in training set, for initialization of cuda_leaf_num_data_ and cuda_leaf_data_end_ */
  CUDAVector<data_size_t> cuda_num_data_;


  // CUDA memory, held by other object

  // dataset information
  /*! \brief beginning of histograms, for initialization of cuda_hist_pool_ */
  hist_t* cuda_hist_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_gradient_discretizer.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>

#include <LightGBM/cuda/cuda_algorithms.hpp>

#include "cuda_gradient_discretizer.hpp"

namespace LightGBM {

__global__ void ReduceMinMaxKernel(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians,
  score_t* grad_min_block_buffer,
  score_t* grad_max_block_buffer,
  score_t* hess_min_block_buffer,
  score_t* hess_max_block_buffer) {
  __shared__ score_t shared_mem_buffer[WARPSIZE];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  score_t grad_max_val = kMinScore;
  score_t grad_min_val = kMaxScore;
  score_t hess_max_val = kMinScore;
  score_t hess_min_val = kMaxScore;
  if (index < num_data) {
    grad_max_val = input_gradients[index];
    grad_min_val = input_gradients[index];
    hess_max_val = input_hessians[index];
    hess_min_val = input_hessians[index];
  }
  grad_min_val = ShuffleReduceMin<score_t>(grad_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  grad_max_val = ShuffleReduceMax<score_t>(grad_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_min_val = ShuffleReduceMin<score_t>(hess_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    grad_min_block_buffer[blockIdx.x] = grad_min_val;
    grad_max_block_buffer[blockIdx.x] = grad_max_val;
    hess_min_block_buffer[blockIdx.x] = hess_min_val;
    hess_max_block_buffer[blockIdx.x] = hess_max_val;
  }
}

__global__ void ReduceBlockMinMaxKernel(
  const int num_blocks,
  const int grad_discretize_bins,
  score_t* grad_min_block_buffer,
  score_t* grad_max_block_buffer,
  score_t* hess_min_block_buffer,
  score_t* hess_max_block_buffer) {
  __shared__ score_t shared_mem_buffer[WARPSIZE];
  score_t grad_max_val = kMinScore;
  score_t grad_min_val = kMaxScore;
  score_t hess_max_val = kMinScore;
  score_t hess_min_val = kMaxScore;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks; block_index += static_cast<int>(blockDim.x)) {
    grad_min_val = min(grad_min_val, grad_min_block_buffer[block_index]);
    grad_max_val = max(grad_max_val, grad_max_block_buffer[block_index]);
    hess_min_val = min(hess_min_val, hess_min_block_buffer[block_index]);
    hess_max_val = max(hess_max_val, hess_max_block_buffer[block_index]);
  }
  grad_min_val = ShuffleReduceMin<score_t>(grad_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  grad_max_val = ShuffleReduceMax<score_t>(grad_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    const score_t grad_abs_max = max(fabs(grad_min_val), fabs(grad_max_val));
    const score_t hess_abs_max = max(fabs(hess_min_val), fabs(hess_max_val));
    grad_min_block_buffer[0] = 1.0f / (grad_abs_max / (grad_discretize_bins / 2));
    grad_max_block_buffer[0] = (grad_abs_max / (grad_discretize_bins / 2));
    hess_min_block_buffer[0] = 1.0f / (hess_abs_max / (grad_discretize_bins));
    hess_max_block_buffer[0] = (hess_abs_max / (grad_discretize_bins));
  }
}

template <bool STOCHASTIC_ROUNDING>
__global__ void DiscretizeGradientsKernel(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians,
  const score_t* grad_scale_ptr,
  const score_t* hess_scale_ptr,
  const int iter,
  const int* random_values_use_start,
  const score_t* gradient_random_values,
  const score_t* hessian_random_values,
  const int grad_discretize_bins,
  int8_t* output_gradients_and_hessians) {
  const int start = random_values_use_start[iter];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  const score_t grad_scale = *grad_scale_ptr;
  const score_t hess_scale = *hess_scale_ptr;
  int16_t* output_gradients_and_hessians_ptr = reinterpret_cast<int16_t*>(output_gradients_and_hessians);
  if (index < num_data) {
    if (STOCHASTIC_ROUNDING) {
      const data_size_t index_offset = (index + start) % num_data;
      const score_t gradient = input_gradients[index];
      const score_t hessian = input_hessians[index];
      const score_t gradient_random_value = gradient_random_values[index_offset];
      const score_t hessian_random_value = hessian_random_values[index_offset];
      output_gradients_and_hessians_ptr[2 * index + 1] = gradient > 0.0f ?
        static_cast<int16_t>(gradient * grad_scale + gradient_random_value) :
        static_cast<int16_t>(gradient * grad_scale - gradient_random_value);
      output_gradients_and_hessians_ptr[2 * index] = static_cast<int16_t>(hessian * hess_scale + hessian_random_value);
    } else {
      const score_t gradient = input_gradients[index];
      const score_t hessian = input_hessians[index];
      output_gradients_and_hessians_ptr[2 * index + 1] = gradient > 0.0f ?
        static_cast<int16_t>(gradient * grad_scale + 0.5) :
        static_cast<int16_t>(gradient * grad_scale - 0.5);
      output_gradients_and_hessians_ptr[2 * index] = static_cast<int16_t>(hessian * hess_scale + 0.5);
    }
  }
}

void CUDAGradientDiscretizer::DiscretizeGradients(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians) {
  ReduceMinMaxKernel<<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(
    num_data, input_gradients, input_hessians,
    grad_min_block_buffer_.RawData(),
    grad_max_block_buffer_.RawData(),
    hess_min_block_buffer_.RawData(),
    hess_max_block_buffer_.RawData());
    SynchronizeCUDADevice(__FILE__, __LINE__);
  ReduceBlockMinMaxKernel<<<1, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(
    num_reduce_blocks_,
    num_grad_quant_bins_,
    grad_min_block_buffer_.RawData(),
    grad_max_block_buffer_.RawData(),
    hess_min_block_buffer_.RawData(),
    hess_max_block_buffer_.RawData());
    SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    SynchronizeCUDADevice(__FILE__, __LINE__);
    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<score_t>(grad_min_block_buffer_.RawDataReadOnly(), grad_min_block_buffer_.RawData(), 1, ncclFloat32, ncclMin, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(hess_min_block_buffer_.RawDataReadOnly(), hess_min_block_buffer_.RawData(), 1, ncclFloat32, ncclMin, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(grad_max_block_buffer_.RawDataReadOnly(), grad_max_block_buffer_.RawData(), 1, ncclFloat32, ncclMax, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(hess_max_block_buffer_.RawDataReadOnly(), hess_max_block_buffer_.RawData(), 1, ncclFloat32, ncclMax, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
  }

  #define DiscretizeGradientsKernel_ARGS \
    num_data, \
    input_gradients, \
    input_hessians, \
    grad_min_block_buffer_.RawData(), \
    hess_min_block_buffer_.RawData(), \
    iter_, \
    random_values_use_start_.RawData(), \
    gradient_random_values_.RawData(), \
    hessian_random_values_.RawData(), \
    num_grad_quant_bins_, \
    discretized_gradients_and_hessians_.RawData()

  if (stochastic_rounding_) {
    DiscretizeGradientsKernel<true><<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(DiscretizeGradientsKernel_ARGS);
  } else {
    DiscretizeGradientsKernel<false><<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(DiscretizeGradientsKernel_ARGS);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  ++iter_;
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_gradient_discretizer.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <random>
#include <vector>

#include "cuda_leaf_splits.hpp"
#include "../gradient_discretizer.hpp"

namespace LightGBM {

#define CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE (1024)

class CUDAGradientDiscretizer: public GradientDiscretizer, public NCCLInfo {
 public:
  CUDAGradientDiscretizer(int num_grad_quant_bins, int num_trees, int random_seed, bool is_constant_hessian, bool stochastic_roudning):
    GradientDiscretizer(num_grad_quant_bins, num_trees, random_seed, is_constant_hessian, stochastic_roudning) {
  }

  ~CUDAGradientDiscretizer() {}

  void DiscretizeGradients(
    const data_size_t num_data,
    const score_t* input_gradients,
    const score_t* input_hessians) override;

  const int8_t* discretized_gradients_and_hessians() const override { return discretized_gradients_and_hessians_.RawData(); }

  double grad_scale() const override {
    Log::Fatal("grad_scale() of CUDAGradientDiscretizer should not be called.");
    return 0.0;
  }

  double hess_scale() const override {
    Log::Fatal("hess_scale() of CUDAGradientDiscretizer should not be called.");
    return 0.0;
  }

  const score_t* grad_scale_ptr() const { return grad_max_block_buffer_.RawData(); }

  const score_t* hess_scale_ptr() const { return hess_max_block_buffer_.RawData(); }

  void Init(const data_size_t num_data, const int num_leaves,
    const int num_features, const Dataset* train_data) override {
    GradientDiscretizer::Init(num_data, num_leaves, num_features, train_data);
    discretized_gradients_and_hessians_.Resize(num_data * 2);
    num_reduce_blocks_ = (num_data + CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE - 1) / CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE;
    grad_min_block_buffer_.Resize(num_reduce_blocks_);
    grad_max_block_buffer_.Resize(num_reduce_blocks_);
    hess_min_block_buffer_.Resize(num_reduce_blocks_);
    hess_max_block_buffer_.Resize(num_reduce_blocks_);
    random_values_use_start_.Resize(num_trees_);
    gradient_random_values_.Resize(num_data);
    hessian_random_values_.Resize(num_data);

    std::vector<score_t> gradient_random_values(num_data, 0.0f);
    std::vector<score_t> hessian_random_values(num_data, 0.0f);
    std::vector<int> random_values_use_start(num_trees_, 0);

    const int num_threads = OMP_NUM_THREADS();

    std::mt19937 random_values_use_start_eng = std::mt19937(random_seed_);
    std::uniform_int_distribution<data_size_t> random_values_use_start_dist = std::uniform_int_distribution<data_size_t>(0, num_data);
    for (int tree_index = 0; tree_index < num_trees_; ++tree_index) {
      random_values_use_start[tree_index] = random_values_use_start_dist(random_values_use_start_eng);
    }

    int num_blocks = 0;
    data_size_t block_size = 0;
    Threading::BlockInfo<data_size_t>(num_data, 512, &num_blocks, &block_size);
    #pragma omp parallel for schedule(static, 1) num_threads(num_threads)
    for (int thread_id = 0; thread_id < num_blocks; ++thread_id) {
      const data_size_t start = thread_id * block_size;
      const data_size_t end = std::min(start + block_size, num_data);
      std::mt19937 gradient_random_values_eng(random_seed_ + thread_id);
      std::uniform_real_distribution<double> gradient_random_values_dist(0.0f, 1.0f);
      std::mt19937 hessian_random_values_eng(random_seed_ + thread_id + num_threads);
      std::uniform_real_distribution<double> hessian_random_values_dist(0.0f, 1.0f);
      for (data_size_t i = start; i < end; ++i) {
        gradient_random_values[i] = gradient_random_values_dist(gradient_random_values_eng);
        hessian_random_values[i] = hessian_random_values_dist(hessian_random_values_eng);
      }
    }

    CopyFromHostToCUDADevice<score_t>(gradient_random_values_.RawData(), gradient_random_values.data(), gradient_random_values.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<score_t>(hessian_random_values_.RawData(), hessian_random_values.data(), hessian_random_values.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<int>(random_values_use_start_.RawData(), random_values_use_start.data(), random_values_use_start.size(), __FILE__, __LINE__);
    iter_ = 0;
  }

 protected:
  mutable CUDAVector<int8_t> discretized_gradients_and_hessians_;
  mutable CUDAVector<score_t> grad_min_block_buffer_;
  mutable CUDAVector<score_t> grad_max_block_buffer_;
  mutable CUDAVector<score_t> hess_min_block_buffer_;
  mutable CUDAVector<score_t> hess_max_block_buffer_;
  CUDAVector<int> random_values_use_start_;
  CUDAVector<score_t> gradient_random_values_;
  CUDAVector<score_t> hessian_random_values_;
  int num_reduce_blocks_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_histogram_constructor.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_histogram_constructor.hpp"

#include <algorithm>
#include <vector>

namespace LightGBM {

CUDAHistogramConstructor::CUDAHistogramConstructor(
  const Dataset* train_data,
  const int num_leaves,
  const int num_threads,
  const std::vector<uint32_t>& feature_hist_offsets,
  const int min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const int gpu_device_id,
  const bool gpu_use_dp,
  const bool use_quantized_grad,
  const int num_grad_quant_bins):
  num_data_(train_data->num_data()),
  num_features_(train_data->num_features()),
  num_leaves_(num_leaves),
  num_threads_(num_threads),
  min_data_in_leaf_(min_data_in_leaf),
  min_sum_hessian_in_leaf_(min_sum_hessian_in_leaf),
  gpu_device_id_(gpu_device_id),
  gpu_use_dp_(gpu_use_dp),
  use_quantized_grad_(use_quantized_grad),
  num_grad_quant_bins_(num_grad_quant_bins) {
  InitFeatureMetaInfo(train_data, feature_hist_offsets);
  cuda_row_data_.reset(nullptr);
}

CUDAHistogramConstructor::~CUDAHistogramConstructor() {
  gpuAssert(cudaStreamDestroy(cuda_stream_), __FILE__, __LINE__);
}

void CUDAHistogramConstructor::InitFeatureMetaInfo(const Dataset* train_data, const std::vector<uint32_t>& feature_hist_offsets) {
  need_fix_histogram_features_.clear();
  need_fix_histogram_features_num_bin_aligend_.clear();
  feature_num_bins_.clear();
  feature_most_freq_bins_.clear();
  for (int feature_index = 0; feature_index < train_data->num_features(); ++feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(feature_index);
    const uint32_t most_freq_bin = bin_mapper->GetMostFreqBin();
    if (most_freq_bin != 0) {
      need_fix_histogram_features_.emplace_back(feature_index);
      uint32_t num_bin_ref = static_cast<uint32_t>(bin_mapper->num_bin()) - 1;
      uint32_t num_bin_aligned = 1;
      while (num_bin_ref > 0) {
        num_bin_aligned <<= 1;
        num_bin_ref >>= 1;
      }
      need_fix_histogram_features_num_bin_aligend_.emplace_back(num_bin_aligned);
    }
    feature_num_bins_.emplace_back(static_cast<uint32_t>(bin_mapper->num_bin()));
    feature_most_freq_bins_.emplace_back(most_freq_bin);
  }
  feature_hist_offsets_.clear();
  for (size_t i = 0; i < feature_hist_offsets.size(); ++i) {
    feature_hist_offsets_.emplace_back(feature_hist_offsets[i]);
  }
  if (feature_hist_offsets.empty()) {
    num_total_bin_ = 0;
  } else {
    num_total_bin_ = static_cast<int>(feature_hist_offsets.back());
  }
}

void CUDAHistogramConstructor::BeforeTrain(const score_t* gradients, const score_t* hessians) {
  cuda_gradients_ = gradients;
  cuda_hessians_ = hessians;
  cuda_hist_.SetValue(0);
}

void CUDAHistogramConstructor::Init(const Dataset* train_data, TrainingShareStates* share_state) {
  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);

  cuda_feature_num_bins_.InitFromHostVector(feature_num_bins_);
  cuda_feature_hist_offsets_.InitFromHostVector(feature_hist_offsets_);
  cuda_feature_most_freq_bins_.InitFromHostVector(feature_most_freq_bins_);

  cuda_row_data_.reset(new CUDARowData(train_data, share_state, gpu_device_id_, gpu_use_dp_));
  cuda_row_data_->Init(train_data, share_state);

  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));

  cuda_need_fix_histogram_features_.InitFromHostVector(need_fix_histogram_features_);
  cuda_need_fix_histogram_features_num_bin_aligned_.InitFromHostVector(need_fix_histogram_features_num_bin_aligend_);

  if (cuda_row_data_->NumLargeBinPartition() > 0) {
    int grid_dim_x = 0, grid_dim_y = 0, block_dim_x = 0, block_dim_y = 0;
    CalcConstructHistogramKernelDim(&grid_dim_x, &grid_dim_y, &block_dim_x, &block_dim_y, num_data_);
    const size_t buffer_size = static_cast<size_t>(grid_dim_y) * static_cast<size_t>(num_total_bin_);
    if (!use_quantized_grad_) {
      if (gpu_use_dp_) {
        // need to double the size of histogram buffer in global memory when using double precision in histogram construction
        cuda_hist_buffer_.Resize(buffer_size * 4);
      } else {
        cuda_hist_buffer_.Resize(buffer_size * 2);
      }
    } else {
      // use only half the size of histogram buffer in global memory when quantized training since each gradient and hessian takes only 2 bytes
      cuda_hist_buffer_.Resize(buffer_size);
    }
  }
  hist_buffer_for_num_bit_change_.Resize(num_total_bin_ * 2);
}

void CUDAHistogramConstructor::ConstructHistogramForLeaf(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* /*cuda_larger_leaf_splits*/,
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf,
  const data_size_t num_data_in_smaller_leaf,
  const data_size_t /*num_data_in_larger_leaf*/,
  const double sum_hessians_in_smaller_leaf,
  const double sum_hessians_in_larger_leaf,
  const uint8_t num_bits_in_histogram_bins) {
if ((global_num_data_in_smaller_leaf <= min_data_in_leaf_ || sum_hessians_in_smaller_leaf <= min_sum_hessian_in_leaf_) &&
    (global_num_data_in_larger_leaf <= min_data_in_leaf_ || sum_hessians_in_larger_leaf <= min_sum_hessian_in_leaf_)) {
    return;
  }
  LaunchConstructHistogramKernel(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAHistogramConstructor::SubtractHistogramForLeaf(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  const bool use_quantized_grad,
  const uint8_t parent_num_bits_in_histogram_bins,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
  global_timer.Start("CUDAHistogramConstructor::ConstructHistogramForLeaf::LaunchSubtractHistogramKernel");
  LaunchSubtractHistogramKernel(cuda_smaller_leaf_splits, cuda_larger_leaf_splits, use_quantized_grad,
                                parent_num_bits_in_histogram_bins, smaller_num_bits_in_histogram_bins, larger_num_bits_in_histogram_bins);
  global_timer.Stop("CUDAHistogramConstructor::ConstructHistogramForLeaf::LaunchSubtractHistogramKernel");
}

void CUDAHistogramConstructor::CalcConstructHistogramKernelDim(
  int* grid_dim_x,
  int* grid_dim_y,
  int* block_dim_x,
  int* block_dim_y,
  const data_size_t num_data_in_smaller_leaf) {
  *block_dim_x = cuda_row_data_->max_num_column_per_partition();
  *block_dim_y = NUM_THREADS_PER_BLOCK / cuda_row_data_->max_num_column_per_partition();
  *grid_dim_x = cuda_row_data_->num_feature_partitions();
  *grid_dim_y = std::max(min_grid_dim_y_,
    ((num_data_in_smaller_leaf + NUM_DATA_PER_THREAD - 1) / NUM_DATA_PER_THREAD + (*block_dim_y) - 1) / (*block_dim_y));
}

void CUDAHistogramConstructor::ResetTrainingData(const Dataset* train_data, TrainingShareStates* share_states) {
  num_data_ = train_data->num_data();
  num_features_ = train_data->num_features();
  InitFeatureMetaInfo(train_data, share_states->feature_hist_offsets());

  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);
  cuda_feature_num_bins_.InitFromHostVector(feature_num_bins_);
  cuda_feature_hist_offsets_.InitFromHostVector(feature_hist_offsets_);
  cuda_feature_most_freq_bins_.InitFromHostVector(feature_most_freq_bins_);

  cuda_row_data_.reset(new CUDARowData(train_data, share_states, gpu_device_id_, gpu_use_dp_));
  cuda_row_data_->Init(train_data, share_states);

  cuda_need_fix_histogram_features_.InitFromHostVector(need_fix_histogram_features_);
  cuda_need_fix_histogram_features_num_bin_aligned_.InitFromHostVector(need_fix_histogram_features_num_bin_aligend_);
}

void CUDAHistogramConstructor::ResetConfig(const Config* config) {
  num_threads_ = OMP_NUM_THREADS();
  num_leaves_ = config->num_leaves;
  min_data_in_leaf_ = config->min_data_in_leaf;
  min_sum_hessian_in_leaf_ = config->min_sum_hessian_in_leaf;
  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_histogram_constructor.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_histogram_constructor.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <typename BIN_TYPE, typename HIST_TYPE, size_t SHARED_HIST_SIZE>
__global__ void CUDAConstructHistogramDenseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ HIST_TYPE shared_hist[SHARED_HIST_SIZE];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + static_cast<size_t>(partition_column_start) * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (static_cast<size_t>(blockIdx_y) * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    HIST_TYPE* shared_hist_ptr = shared_hist + (column_hist_offsets[column_index] << 1);
    for (data_size_t inner_data_index = static_cast<data_size_t>(threadIdx.y); inner_data_index < block_num_data; inner_data_index += blockDim.y) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[static_cast<size_t>(data_index) * num_columns_in_partition + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist_ptr + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, typename HIST_TYPE, size_t SHARED_HIST_SIZE>
__global__ void CUDAConstructHistogramSparseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ HIST_TYPE shared_hist[SHARED_HIST_SIZE];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + static_cast<size_t>(blockIdx.x) * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename HIST_TYPE>
__global__ void CUDAConstructHistogramDenseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data,
  HIST_TYPE* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + static_cast<size_t>(partition_column_start) * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  HIST_TYPE* shared_hist = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start) * 2;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (static_cast<size_t>(blockIdx_y) * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    HIST_TYPE* shared_hist_ptr = shared_hist + (column_hist_offsets[column_index] << 1);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[static_cast<size_t>(data_index) * num_columns_in_partition + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist_ptr + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename HIST_TYPE, typename DATA_PTR_TYPE>
__global__ void CUDAConstructHistogramSparseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data,
  HIST_TYPE* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + static_cast<size_t>(blockIdx.x) * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  HIST_TYPE* shared_hist = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start) * 2;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramDenseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ int16_t shared_hist[SHARED_HIST_SIZE];
  int32_t* shared_hist_packed = reinterpret_cast<int32_t*>(shared_hist);
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + partition_column_start * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    int32_t* shared_hist_ptr = shared_hist_packed + (column_hist_offsets[column_index]);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[data_index * num_columns_in_partition + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_ptr + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramSparseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ int16_t shared_hist[SHARED_HIST_SIZE];
  int32_t* shared_hist_packed = reinterpret_cast<int32_t*>(shared_hist);
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + blockIdx.x * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_packed + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data,
  int32_t* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + partition_column_start * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  int32_t* shared_hist_packed = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    int32_t* shared_hist_ptr = shared_hist_packed + (column_hist_offsets[column_index]);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[data_index * num_columns_in_partition + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_ptr + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data,
  int32_t* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + blockIdx.x * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  int32_t* shared_hist_packed = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_packed + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

void CUDAHistogramConstructor::LaunchConstructHistogramKernel(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->shared_hist_size() == DP_SHARED_HIST_SIZE && gpu_use_dp_) {
    LaunchConstructHistogramKernelInner<double, DP_SHARED_HIST_SIZE>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->shared_hist_size() == SP_SHARED_HIST_SIZE && !gpu_use_dp_) {
    LaunchConstructHistogramKernelInner<float, SP_SHARED_HIST_SIZE>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    Log::Fatal("Unknown shared histogram size %d", cuda_row_data_->shared_hist_size());
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->bit_type() == 8) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint8_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->bit_type() == 16) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->bit_type() == 32) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint32_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    Log::Fatal("Unknown bit_type = %d", cuda_row_data_->bit_type());
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner0(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->row_ptr_bit_type() == 16) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->row_ptr_bit_type() == 32) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint32_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->row_ptr_bit_type() == 64) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint64_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    if (!cuda_row_data_->is_sparse()) {
      LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
    } else {
      Log::Fatal("Unknown row_ptr_bit_type = %d", cuda_row_data_->row_ptr_bit_type());
    }
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner1(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->NumLargeBinPartition() == 0) {
    LaunchConstructHistogramKernelInner2<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, PTR_TYPE, false>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    LaunchConstructHistogramKernelInner2<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, PTR_TYPE, true>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE, bool USE_GLOBAL_MEM_BUFFER>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner2(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  int grid_dim_x = 0;
  int grid_dim_y = 0;
  int block_dim_x = 0;
  int block_dim_y = 0;
  CalcConstructHistogramKernelDim(&grid_dim_x, &grid_dim_y, &block_dim_x, &block_dim_y, num_data_in_smaller_leaf);
  dim3 grid_dim(grid_dim_x, grid_dim_y);
  dim3 block_dim(block_dim_x, block_dim_y);
  if (use_quantized_grad_) {
    if (USE_GLOBAL_MEM_BUFFER) {
      if (cuda_row_data_->is_sparse()) {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        } else {
          CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        }
      } else {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory<BIN_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        } else {
          CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory<BIN_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        }
      }
    } else {
      if (cuda_row_data_->is_sparse()) {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramSparseKernel<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_);
        } else {
          CUDAConstructDiscretizedHistogramSparseKernel<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_);
        }
      } else {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramDenseKernel<BIN_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_);
        } else {
          CUDAConstructDiscretizedHistogramDenseKernel<BIN_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_);
        }
      }
    }
  } else {
    if (!USE_GLOBAL_MEM_BUFFER) {
      if (cuda_row_data_->is_sparse()) {
        CUDAConstructHistogramSparseKernel<BIN_TYPE, PTR_TYPE, HIST_TYPE, SHARED_HIST_SIZE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->GetRowPtr<PTR_TYPE>(),
          cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          num_data_);
      } else {
        CUDAConstructHistogramDenseKernel<BIN_TYPE, HIST_TYPE, SHARED_HIST_SIZE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->cuda_column_hist_offsets(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          cuda_row_data_->cuda_feature_partition_column_index_offsets(),
          num_data_);
      }
    } else {
      if (cuda_row_data_->is_sparse()) {
        CUDAConstructHistogramSparseKernel_GlobalMemory<BIN_TYPE, HIST_TYPE, PTR_TYPE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->GetRowPtr<PTR_TYPE>(),
          cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          num_data_,
          reinterpret_cast<HIST_TYPE*>(cuda_hist_buffer_.RawData()));
      } else {
        CUDAConstructHistogramDenseKernel_GlobalMemory<BIN_TYPE, HIST_TYPE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->cuda_column_hist_offsets(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          cuda_row_data_->cuda_feature_partition_column_index_offsets(),
          num_data_,
          reinterpret_cast<HIST_TYPE*>(cuda_hist_buffer_.RawData()));
      }
    }
  }
}

__global__ void SubtractHistogramKernel(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits) {
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  const int cuda_larger_leaf_index = cuda_larger_leaf_splits->leaf_index;
  if (cuda_larger_leaf_index >= 0) {
    const hist_t* smaller_leaf_hist = cuda_smaller_leaf_splits->hist_in_leaf;
    hist_t* larger_leaf_hist = cuda_larger_leaf_splits->hist_in_leaf;
    if (global_thread_index < 2 * num_total_bin) {
      larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
    }
  }
}

__global__ void FixHistogramKernel(
  const uint32_t* cuda_feature_num_bins,
  const uint32_t* cuda_feature_hist_offsets,
  const uint32_t* cuda_feature_most_freq_bins,
  const int* cuda_need_fix_histogram_features,
  const uint32_t* cuda_need_fix_histogram_features_num_bin_aligned,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits) {
  __shared__ hist_t shared_mem_buffer[WARPSIZE];
  const unsigned int blockIdx_x = blockIdx.x;
  const int feature_index = cuda_need_fix_histogram_features[blockIdx_x];
  const uint32_t num_bin_aligned = cuda_need_fix_histogram_features_num_bin_aligned[blockIdx_x];
  const uint32_t feature_hist_offset = cuda_feature_hist_offsets[feature_index];
  const uint32_t most_freq_bin = cuda_feature_most_freq_bins[feature_index];
  const double leaf_sum_gradients = cuda_smaller_leaf_splits->sum_of_gradients;
  const double leaf_sum_hessians = cuda_smaller_leaf_splits->sum_of_hessians;
  hist_t* feature_hist = cuda_smaller_leaf_splits->hist_in_leaf + feature_hist_offset * 2;
  const unsigned int threadIdx_x = threadIdx.x;
  const uint32_t num_bin = cuda_feature_num_bins[feature_index];
  const uint32_t hist_pos = threadIdx_x << 1;
  const hist_t bin_gradient = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[hist_pos] : 0.0f;
  const hist_t bin_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[hist_pos + 1] : 0.0f;
  const hist_t sum_gradient = ShuffleReduceSum<hist_t>(bin_gradient, shared_mem_buffer, num_bin_aligned);
  const hist_t sum_hessian = ShuffleReduceSum<hist_t>(bin_hessian, shared_mem_buffer, num_bin_aligned);
  if (threadIdx_x == 0) {
    feature_hist[most_freq_bin << 1] = leaf_sum_gradients - sum_gradient;
    feature_hist[(most_freq_bin << 1) + 1] = leaf_sum_hessians - sum_hessian;
  }
}

template <bool SMALLER_USE_16BIT_HIST, bool LARGER_USE_16BIT_HIST, bool PARENT_USE_16BIT_HIST>
__global__ void SubtractHistogramDiscretizedKernel(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  hist_t* num_bit_change_buffer) {
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  const int cuda_larger_leaf_index_ref = cuda_larger_leaf_splits->leaf_index;
  if (cuda_larger_leaf_index_ref >= 0) {
    if (PARENT_USE_16BIT_HIST) {
      const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int32_t* larger_leaf_hist = reinterpret_cast<int32_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
      }
    } else if (LARGER_USE_16BIT_HIST) {
      int32_t* buffer = reinterpret_cast<int32_t*>(num_bit_change_buffer);
      const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        const int64_t parent_hist_item = larger_leaf_hist[global_thread_index];
        const int32_t smaller_hist_item = smaller_leaf_hist[global_thread_index];
        const int64_t smaller_hist_item_int64 = (static_cast<int64_t>(static_cast<int16_t>(smaller_hist_item >> 16)) << 32) |
          static_cast<int64_t>(smaller_hist_item & 0x0000ffff);
        const int64_t larger_hist_item = parent_hist_item - smaller_hist_item_int64;
        buffer[global_thread_index] = static_cast<int32_t>(static_cast<int16_t>(larger_hist_item >> 32) << 16) |
          static_cast<int32_t>(larger_hist_item & 0x000000000000ffff);
      }
    } else if (SMALLER_USE_16BIT_HIST) {
        const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
        int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
        if (global_thread_index < num_total_bin) {
          const int64_t parent_hist_item = larger_leaf_hist[global_thread_index];
          const int32_t smaller_hist_item = smaller_leaf_hist[global_thread_index];
          const int64_t smaller_hist_item_int64 = (static_cast<int64_t>(static_cast<int16_t>(smaller_hist_item >> 16)) << 32) |
            static_cast<int64_t>(smaller_hist_item & 0x0000ffff);
          const int64_t larger_hist_item = parent_hist_item - smaller_hist_item_int64;
          larger_leaf_hist[global_thread_index] = larger_hist_item;
        }
    } else {
      const int64_t* smaller_leaf_hist = reinterpret_cast<const int64_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
      }
    }
  }
}

__global__ void CopyChangedNumBitHistogram(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  hist_t* num_bit_change_buffer) {
  int32_t* hist_dst = reinterpret_cast<int32_t*>(cuda_larger_leaf_splits->hist_in_leaf);
  const int32_t* hist_src = reinterpret_cast<const int32_t*>(num_bit_change_buffer);
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  if (global_thread_index < static_cast<unsigned int>(num_total_bin)) {
    hist_dst[global_thread_index] = hist_src[global_thread_index];
  }
}

template <bool USE_16BIT_HIST>
__global__ void FixHistogramDiscretizedKernel(
  const uint32_t* cuda_feature_num_bins,
  const uint32_t* cuda_feature_hist_offsets,
  const uint32_t* cuda_feature_most_freq_bins,
  const int* cuda_need_fix_histogram_features,
  const uint32_t* cuda_need_fix_histogram_features_num_bin_aligned,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits) {
  __shared__ int64_t shared_mem_buffer[WARPSIZE];
  const unsigned int blockIdx_x = blockIdx.x;
  const int feature_index = cuda_need_fix_histogram_features[blockIdx_x];
  const uint32_t num_bin_aligned = cuda_need_fix_histogram_features_num_bin_aligned[blockIdx_x];
  const uint32_t feature_hist_offset = cuda_feature_hist_offsets[feature_index];
  const uint32_t most_freq_bin = cuda_feature_most_freq_bins[feature_index];
  if (USE_16BIT_HIST) {
    const int64_t leaf_sum_gradients_hessians_int64 = cuda_smaller_leaf_splits->sum_of_gradients_hessians;
    const int32_t leaf_sum_gradients_hessians =
      (static_cast<int32_t>(leaf_sum_gradients_hessians_int64 >> 32) << 16) | static_cast<int32_t>(leaf_sum_gradients_hessians_int64 & 0x000000000000ffff);
    int32_t* feature_hist = reinterpret_cast<int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf) + feature_hist_offset;
    const unsigned int threadIdx_x = threadIdx.x;
    const uint32_t num_bin = cuda_feature_num_bins[feature_index];
    const int32_t bin_gradient_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[threadIdx_x] : 0;
    const int32_t sum_gradient_hessian = ShuffleReduceSum<int32_t>(
      bin_gradient_hessian,
      reinterpret_cast<int32_t*>(shared_mem_buffer),
      num_bin_aligned);
    if (threadIdx_x == 0) {
      feature_hist[most_freq_bin] = leaf_sum_gradients_hessians - sum_gradient_hessian;
    }
  } else {
    const int64_t leaf_sum_gradients_hessians = cuda_smaller_leaf_splits->sum_of_gradients_hessians;
    int64_t* feature_hist = reinterpret_cast<int64_t*>(cuda_smaller_leaf_splits->hist_in_leaf) + feature_hist_offset;
    const unsigned int threadIdx_x = threadIdx.x;
    const uint32_t num_bin = cuda_feature_num_bins[feature_index];
    const int64_t bin_gradient_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[threadIdx_x] : 0;
    const int64_t sum_gradient_hessian = ShuffleReduceSum<int64_t>(bin_gradient_hessian, shared_mem_buffer, num_bin_aligned);
    if (threadIdx_x == 0) {
      feature_hist[most_freq_bin] = leaf_sum_gradients_hessians - sum_gradient_hessian;
    }
  }
}

void CUDAHistogramConstructor::LaunchSubtractHistogramKernel(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  const bool use_discretized_grad,
  const uint8_t parent_num_bits_in_histogram_bins,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
    if (!use_discretized_grad) {
      const int num_subtract_threads = 2 * num_total_bin_;
      const int num_subtract_blocks = (num_subtract_threads + SUBTRACT_BLOCK_SIZE - 1) / SUBTRACT_BLOCK_SIZE;
      global_timer.Start("CUDAHistogramConstructor::FixHistogramKernel");
      if (need_fix_histogram_features_.size() > 0) {
        FixHistogramKernel<<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
          cuda_feature_num_bins_.RawData(),
          cuda_feature_hist_offsets_.RawData(),
          cuda_feature_most_freq_bins_.RawData(),
          cuda_need_fix_histogram_features_.RawData(),
          cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
          cuda_smaller_leaf_splits);
      }
      global_timer.Stop("CUDAHistogramConstructor::FixHistogramKernel");
      global_timer.Start("CUDAHistogramConstructor::SubtractHistogramKernel");
      SubtractHistogramKernel<<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
        num_total_bin_,
        cuda_smaller_leaf_splits,
        cuda_larger_leaf_splits);
      global_timer.Stop("CUDAHistogramConstructor::SubtractHistogramKernel");
    } else {
      const int num_subtract_threads = num_total_bin_;
      const int num_subtract_blocks = (num_subtract_threads + SUBTRACT_BLOCK_SIZE - 1) / SUBTRACT_BLOCK_SIZE;
      global_timer.Start("CUDAHistogramConstructor::FixHistogramDiscretizedKernel");
      if (need_fix_histogram_features_.size() > 0) {
        if (smaller_num_bits_in_histogram_bins <= 16) {
          FixHistogramDiscretizedKernel<true><<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
            cuda_feature_num_bins_.RawData(),
            cuda_feature_hist_offsets_.RawData(),
            cuda_feature_most_freq_bins_.RawData(),
            cuda_need_fix_histogram_features_.RawData(),
            cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
            cuda_smaller_leaf_splits);
        } else {
          FixHistogramDiscretizedKernel<false><<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
            cuda_feature_num_bins_.RawData(),
            cuda_feature_hist_offsets_.RawData(),
            cuda_feature_most_freq_bins_.RawData(),
            cuda_need_fix_histogram_features_.RawData(),
            cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
            cuda_smaller_leaf_splits);
        }
      }
      global_timer.Stop("CUDAHistogramConstructor::FixHistogramDiscretizedKernel");
      global_timer.Start("CUDAHistogramConstructor::SubtractHistogramDiscretizedKernel");
      if (parent_num_bits_in_histogram_bins <= 16) {
        CHECK_LE(smaller_num_bits_in_histogram_bins, 16);
        CHECK_LE(larger_num_bits_in_histogram_bins, 16);
        SubtractHistogramDiscretizedKernel<true, true, true><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else if (larger_num_bits_in_histogram_bins <= 16) {
        CHECK_LE(smaller_num_bits_in_histogram_bins, 16);
        SubtractHistogramDiscretizedKernel<true, true, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
        CopyChangedNumBitHistogram<<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else if (smaller_num_bits_in_histogram_bins <= 16) {
        SubtractHistogramDiscretizedKernel<true, false, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else {
        SubtractHistogramDiscretizedKernel<false, false, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      }
      global_timer.Stop("CUDAHistogramConstructor::SubtractHistogramDiscretizedKernel");
    }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_histogram_constructor.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_row_data.hpp>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/feature_group.h>
#include <LightGBM/tree.h>

#include <memory>
#include <vector>

#include "cuda_leaf_splits.hpp"

#define NUM_DATA_PER_THREAD (400)
#define NUM_THREADS_PER_BLOCK (504)
#define NUM_FEATURE_PER_THREAD_GROUP (28)
#define SUBTRACT_BLOCK_SIZE (1024)
#define FIX_HISTOGRAM_SHARED_MEM_SIZE (1024)
#define FIX_HISTOGRAM_BLOCK_SIZE (512)
#define USED_HISTOGRAM_BUFFER_NUM (8)

namespace LightGBM {

class CUDAHistogramConstructor {
 public:
  CUDAHistogramConstructor(
    const Dataset* train_data,
    const int num_leaves,
    const int num_threads,
    const std::vector<uint32_t>& feature_hist_offsets,
    const int min_data_in_leaf,
    const double min_sum_hessian_in_leaf,
    const int gpu_device_id,
    const bool gpu_use_dp,
    const bool use_discretized_grad,
    const int grad_discretized_bins);

  ~CUDAHistogramConstructor();

  void Init(const Dataset* train_data, TrainingShareStates* share_state);

  void ConstructHistogramForLeaf(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const data_size_t global_num_data_in_smaller_leaf,
    const data_size_t global_num_data_in_larger_leaf,
    const data_size_t num_data_in_smaller_leaf,
    const data_size_t num_data_in_larger_leaf,
    const double sum_hessians_in_smaller_leaf,
    const double sum_hessians_in_larger_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void SubtractHistogramForLeaf(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const bool use_discretized_grad,
    const uint8_t parent_num_bits_in_histogram_bins,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  void ResetTrainingData(const Dataset* train_data, TrainingShareStates* share_states);

  void ResetConfig(const Config* config);

  void BeforeTrain(const score_t* gradients, const score_t* hessians);

  const hist_t* cuda_hist() const { return cuda_hist_.RawData(); }

  hist_t* cuda_hist_pointer() { return cuda_hist_.RawData(); }

 private:
  void InitFeatureMetaInfo(const Dataset* train_data, const std::vector<uint32_t>& feature_hist_offsets);

  void CalcConstructHistogramKernelDim(
    int* grid_dim_x,
    int* grid_dim_y,
    int* block_dim_x,
    int* block_dim_y,
    const data_size_t num_data_in_smaller_leaf);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE>
  void LaunchConstructHistogramKernelInner(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE>
  void LaunchConstructHistogramKernelInner0(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE>
  void LaunchConstructHistogramKernelInner1(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE, bool USE_GLOBAL_MEM_BUFFER>
  void LaunchConstructHistogramKernelInner2(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void LaunchConstructHistogramKernel(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void LaunchSubtractHistogramKernel(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const bool use_discretized_grad,
    const uint8_t parent_num_bits_in_histogram_bins,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  // Host memory

  /*! \brief size of training data */
  data_size_t num_data_;
  /*! \brief number of features in training data */
  int num_features_;
  /*! \brief maximum number of leaves */
  int num_leaves_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief total number of bins in histogram */
  int num_total_bin_;
  /*! \brief number of bins per feature */
  std::vector<uint32_t> feature_num_bins_;
  /*! \brief offsets in histogram of all features */
  std::vector<uint32_t> feature_hist_offsets_;
  /*! \brief most frequent bins in each feature */
  std::vector<uint32_t> feature_most_freq_bins_;
  /*! \brief minimum number of data allowed per leaf */
  int min_data_in_leaf_;
  /*! \brief minimum sum value of hessians allowed per leaf */
  double min_sum_hessian_in_leaf_;
  /*! \brief cuda stream for histogram construction */
  cudaStream_t cuda_stream_;
  /*! \brief indices of feature whose histograms need to be fixed */
  std::vector<int> need_fix_histogram_features_;
  /*! \brief aligned number of bins of the features whose histograms need to be fixed */
  std::vector<uint32_t> need_fix_histogram_features_num_bin_aligend_;
  /*! \brief minimum number of blocks allowed in the y dimension */
  const int min_grid_dim_y_ = 160;


  // CUDA memory, held by this object

  /*! \brief CUDA row wise data */
  std::unique_ptr<CUDARowData> cuda_row_data_;
  /*! \brief number of bins per feature */
  CUDAVector<uint32_t> cuda_feature_num_bins_;
  /*! \brief offsets in histogram of all features */
  CUDAVector<uint32_t> cuda_feature_hist_offsets_;
  /*! \brief most frequent bins in each feature */
  CUDAVector<uint32_t> cuda_feature_most_freq_bins_;
  /*! \brief CUDA histograms */
  CUDAVector<hist_t> cuda_hist_;
  /*! \brief CUDA histograms buffer for each block */
  CUDAVector<float> cuda_hist_buffer_;
  /*! \brief indices of feature whose histograms need to be fixed */
  CUDAVector<int> cuda_need_fix_histogram_features_;
  /*! \brief aligned number of bins of the features whose histograms need to be fixed */
  CUDAVector<uint32_t> cuda_need_fix_histogram_features_num_bin_aligned_;
  /*! \brief histogram buffer used in histogram subtraction with different number of bits for histogram bins */
  CUDAVector<hist_t> hist_buffer_for_num_bit_change_;

  // CUDA memory, held by other object

  /*! \brief gradients on CUDA */
  const score_t* cuda_gradients_;
  /*! \brief hessians on CUDA */
  const score_t* cuda_hessians_;

  /*! \brief GPU device index */
  const int gpu_device_id_;
  /*! \brief use double precision histogram per block */
  const bool gpu_use_dp_;
  /*! \brief whether to use quantized gradients */
  const bool use_quantized_grad_;
  /*! \brief the number of bins to quantized gradients */
  const int num_grad_quant_bins_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_leaf_splits.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"

namespace LightGBM {

CUDALeafSplits::CUDALeafSplits(const data_size_t num_data):
num_data_(num_data) {}

CUDALeafSplits::~CUDALeafSplits() {}

void CUDALeafSplits::Init(const bool use_quantized_grad) {
  num_blocks_init_from_gradients_ = (num_data_ + NUM_THREADS_PER_BLOCK_LEAF_SPLITS - 1) / NUM_THREADS_PER_BLOCK_LEAF_SPLITS;

  // allocate more memory for sum reduction in CUDA
  // only the first element records the final sum
  cuda_sum_of_gradients_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  if (use_quantized_grad) {
    cuda_sum_of_gradients_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  }

  cuda_struct_.Resize(1);
}

void CUDALeafSplits::InitValues() {
  LaunchInitValuesEmptyKernel();
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::InitValues(
  const double lambda_l1, const double lambda_l2,
  const score_t* cuda_gradients, const score_t* cuda_hessians,
  const data_size_t* cuda_bagging_data_indices, const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices, hist_t* cuda_hist_in_leaf,
  double* root_sum_gradients, double* root_sum_hessians) {
  cuda_gradients_ = cuda_gradients;
  cuda_hessians_ = cuda_hessians;
  cuda_sum_of_gradients_buffer_.SetValue(0);
  cuda_sum_of_hessians_buffer_.SetValue(0);
  LaunchInitValuesKernel(lambda_l1, lambda_l2, cuda_bagging_data_indices, cuda_data_indices_in_leaf, num_used_indices, cuda_hist_in_leaf);
  CopyFromCUDADeviceToHost<double>(root_sum_gradients, cuda_sum_of_gradients_buffer_.RawData(), 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(root_sum_hessians, cuda_sum_of_hessians_buffer_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::InitValues(
  const double lambda_l1, const double lambda_l2,
  const int16_t* cuda_gradients_and_hessians,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians,
  const score_t* grad_scale, const score_t* hess_scale) {
  cuda_gradients_ = reinterpret_cast<const score_t*>(cuda_gradients_and_hessians);
  cuda_hessians_ = nullptr;
  LaunchInitValuesKernel(lambda_l1, lambda_l2, cuda_bagging_data_indices, cuda_data_indices_in_leaf, num_used_indices, cuda_hist_in_leaf, grad_scale, hess_scale);
  CopyFromCUDADeviceToHost<double>(root_sum_gradients, cuda_sum_of_gradients_buffer_.RawData(), 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(root_sum_hessians, cuda_sum_of_hessians_buffer_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::Resize(const data_size_t num_data) {
  num_data_ = num_data;
  num_blocks_init_from_gradients_ = (num_data + NUM_THREADS_PER_BLOCK_LEAF_SPLITS - 1) / NUM_THREADS_PER_BLOCK_LEAF_SPLITS;
  cuda_sum_of_gradients_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_gradients_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_leaf_splits.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */


#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"
#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

namespace LightGBM {

template <bool USE_INDICES>
__global__ void CUDAInitValuesKernel1(const score_t* cuda_gradients, const score_t* cuda_hessians,
  const data_size_t num_data, const data_size_t* cuda_bagging_data_indices,
  double* cuda_sum_of_gradients, double* cuda_sum_of_hessians) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double gradient = 0.0f;
  double hessian = 0.0f;
  if (data_index < num_data) {
    gradient = USE_INDICES ? cuda_gradients[cuda_bagging_data_indices[data_index]] : cuda_gradients[data_index];
    hessian = USE_INDICES ? cuda_hessians[cuda_bagging_data_indices[data_index]] : cuda_hessians[data_index];
  }
  const double block_sum_gradient = ShuffleReduceSum<double>(gradient, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double block_sum_hessian = ShuffleReduceSum<double>(hessian, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[blockIdx.x] += block_sum_gradient;
    cuda_sum_of_hessians[blockIdx.x] += block_sum_hessian;
  }
}

__global__ void CUDAInitValuesKernel2(
  const double lambda_l1,
  const double lambda_l2,
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

template <bool USE_INDICES>
__global__ void CUDAInitValuesKernel3(const int16_t* cuda_gradients_and_hessians,
  const data_size_t num_data, const data_size_t* cuda_bagging_data_indices,
  double* cuda_sum_of_gradients, double* cuda_sum_of_hessians, int64_t* cuda_sum_of_hessians_hessians,
  const score_t* grad_scale_pointer, const score_t* hess_scale_pointer) {
  const score_t grad_scale = *grad_scale_pointer;
  const score_t hess_scale = *hess_scale_pointer;
  __shared__ int64_t shared_mem_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  int64_t int_gradient = 0;
  int64_t int_hessian = 0;
  if (data_index < num_data) {
    int_gradient = USE_INDICES ? cuda_gradients_and_hessians[2 * cuda_bagging_data_indices[data_index] + 1] :
      cuda_gradients_and_hessians[2 * data_index + 1];
    int_hessian = USE_INDICES ? cuda_gradients_and_hessians[2 * cuda_bagging_data_indices[data_index]] :
      cuda_gradients_and_hessians[2 * data_index];
  }
  const int64_t block_sum_gradient = ShuffleReduceSum<int64_t>(int_gradient, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const int64_t block_sum_hessian = ShuffleReduceSum<int64_t>(int_hessian, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[blockIdx.x] = block_sum_gradient * grad_scale;
    cuda_sum_of_hessians[blockIdx.x] = block_sum_hessian * hess_scale;
    cuda_sum_of_hessians_hessians[blockIdx.x] = ((block_sum_gradient << 32) | block_sum_hessian);
  }
}

__global__ void CUDAInitValuesKernel4(
  const double lambda_l1,
  const double lambda_l2,
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  int64_t thread_sum_of_gradients_hessians = 0;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
    thread_sum_of_gradients_hessians += cuda_sum_of_gradients_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_gradients_hessians = ShuffleReduceSum<int64_t>(
    thread_sum_of_gradients_hessians,
    reinterpret_cast<int64_t*>(shared_mem_buffer),
    blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->sum_of_gradients_hessians = sum_of_gradients_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

__global__ void InitValuesEmptyKernel(CUDALeafSplitsStruct* cuda_struct) {
  cuda_struct->leaf_index = -1;
  cuda_struct->sum_of_gradients = 0.0f;
  cuda_struct->sum_of_hessians = 0.0f;
  cuda_struct->num_data_in_leaf = 0;
  cuda_struct->gain = 0.0f;
  cuda_struct->leaf_value = 0.0f;
  cuda_struct->data_indices_in_leaf = nullptr;
  cuda_struct->hist_in_leaf = nullptr;
}

__global__ void ReduceGradKernel(
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[0] = sum_of_gradients;
    cuda_sum_of_hessians[0] = sum_of_hessians;
  }
}

__global__ void ReduceGradKernel(
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  int64_t thread_sum_of_gradients_hessians = 0;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
    thread_sum_of_gradients_hessians += cuda_sum_of_gradients_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const int64_t sum_of_gradients_hessians = ShuffleReduceSum<int64_t>(
    thread_sum_of_gradients_hessians,
    reinterpret_cast<int64_t*>(shared_mem_buffer),
    blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[0] = sum_of_gradients;
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_sum_of_gradients_hessians[0] = sum_of_gradients_hessians;
  }
}

__global__ void CUDAInitSetValuesKernel(
  const double lambda_l1,
  const double lambda_l2,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  if (threadIdx.x == 0) {
    const double sum_of_gradients = cuda_sum_of_gradients[0];
    const double sum_of_hessians = cuda_sum_of_hessians[0];
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

__global__ void CUDAInitSetValuesKernel(
  const double lambda_l1,
  const double lambda_l2,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  if (threadIdx.x == 0) {
    const double sum_of_gradients = cuda_sum_of_gradients[0];
    const double sum_of_hessians = cuda_sum_of_hessians[0];
    const int64_t sum_of_gradients_hessians = cuda_sum_of_gradients_hessians[0];
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->sum_of_gradients_hessians = sum_of_gradients_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

void CUDALeafSplits::LaunchInitValuesEmptyKernel() {
  InitValuesEmptyKernel<<<1, 1>>>(cuda_struct_.RawData());
}

void CUDALeafSplits::LaunchInitValuesKernel(
  const double lambda_l1, const double lambda_l2,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf) {
  if (cuda_bagging_data_indices == nullptr) {
    CUDAInitValuesKernel1<false><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      cuda_gradients_, cuda_hessians_, num_used_indices, nullptr, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData());
  } else {
    CUDAInitValuesKernel1<true><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      cuda_gradients_, cuda_hessians_, num_used_indices, cuda_bagging_data_indices, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    ReduceGradKernel<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(num_blocks_init_from_gradients_, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), num_used_indices);
    SynchronizeCUDADevice(__FILE__, __LINE__);
    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<double>(cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_gradients_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<double>(cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
    CUDAInitSetValuesKernel<<<1, 1>>>(lambda_l1, lambda_l2, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), num_used_indices,
      cuda_data_indices_in_leaf, cuda_hist_in_leaf, cuda_struct_.RawData());
  } else {
    CUDAInitValuesKernel2<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      lambda_l1, lambda_l2,
      num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(),
      num_used_indices,
      cuda_data_indices_in_leaf,
      cuda_hist_in_leaf,
      cuda_struct_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::LaunchInitValuesKernel(
  const double lambda_l1, const double lambda_l2,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf,
  const score_t* grad_scale,
  const score_t* hess_scale) {
  if (cuda_bagging_data_indices == nullptr) {
    CUDAInitValuesKernel3<false><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      reinterpret_cast<const int16_t*>(cuda_gradients_), num_used_indices, nullptr, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), grad_scale, hess_scale);
  } else {
    CUDAInitValuesKernel3<true><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      reinterpret_cast<const int16_t*>(cuda_gradients_), num_used_indices, cuda_bagging_data_indices, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), grad_scale, hess_scale);
  }

  SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    ReduceGradKernel<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(),
      num_used_indices);
    SynchronizeCUDADevice(__FILE__, __LINE__);

    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<double>(cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_gradients_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<double>(cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<int64_t>(cuda_sum_of_gradients_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), 1, ncclInt64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
    CUDAInitSetValuesKernel<<<1, 1>>>(lambda_l1, lambda_l2, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), num_used_indices,
      cuda_data_indices_in_leaf, cuda_hist_in_leaf, cuda_struct_.RawData());
  } else {
    CUDAInitValuesKernel4<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      lambda_l1, lambda_l2,
      num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(),
      cuda_sum_of_gradients_hessians_buffer_.RawData(),
      num_used_indices,
      cuda_data_indices_in_leaf,
      cuda_hist_in_leaf,
      cuda_struct_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_leaf_splits.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/bin.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/meta.h>

#define NUM_THREADS_PER_BLOCK_LEAF_SPLITS (1024)
#define NUM_DATA_THREAD_ADD_LEAF_SPLITS (6)

namespace LightGBM {

struct CUDALeafSplitsStruct {
 public:
  int leaf_index;
  double sum_of_gradients;
  double sum_of_hessians;
  int64_t sum_of_gradients_hessians;
  data_size_t num_data_in_leaf;
  double gain;
  double leaf_value;
  const data_size_t* data_indices_in_leaf;
  hist_t* hist_in_leaf;
};

class CUDALeafSplits: public NCCLInfo {
 public:
  explicit CUDALeafSplits(const data_size_t num_data);

  ~CUDALeafSplits();

  void Init(const bool use_quantized_grad);

  void InitValues(
    const double lambda_l1, const double lambda_l2,
    const score_t* cuda_gradients, const score_t* cuda_hessians,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians);

  void InitValues(
    const double lambda_l1, const double lambda_l2,
    const int16_t* cuda_gradients_and_hessians,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians,
    const score_t* grad_scale, const score_t* hess_scale);

  void InitValues();

  const CUDALeafSplitsStruct* GetCUDAStruct() const { return cuda_struct_.RawDataReadOnly(); }

  CUDALeafSplitsStruct* GetCUDAStructRef() { return cuda_struct_.RawData(); }

  void Resize(const data_size_t num_data);

  __device__ static double ThresholdL1(double s, double l1) {
    const double reg_s = fmax(0.0, fabs(s) - l1);
    if (s >= 0.0f) {
      return reg_s;
    } else {
      return -reg_s;
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double CalculateSplittedLeafOutput(double sum_gradients,
                                          double sum_hessians, double l1, double l2,
                                          double path_smooth, data_size_t num_data,
                                          double parent_output) {
    double ret;
    if (USE_L1) {
      ret = -ThresholdL1(sum_gradients, l1) / (sum_hessians + l2);
    } else {
      ret = -sum_gradients / (sum_hessians + l2);
    }
    if (USE_SMOOTHING) {
      ret = ret * (num_data / path_smooth) / (num_data / path_smooth + 1) \
          + parent_output / (num_data / path_smooth + 1);
    }
    return ret;
  }

  template <bool USE_L1>
  __device__ static double GetLeafGainGivenOutput(double sum_gradients,
                                      double sum_hessians, double l1,
                                      double l2, double output) {
    if (USE_L1) {
      const double sg_l1 = ThresholdL1(sum_gradients, l1);
      return -(2.0 * sg_l1 * output + (sum_hessians + l2) * output * output);
    } else {
      return -(2.0 * sum_gradients * output +
                (sum_hessians + l2) * output * output);
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double GetLeafGain(double sum_gradients, double sum_hessians,
                          double l1, double l2,
                          double path_smooth, data_size_t num_data,
                          double parent_output) {
    if (!USE_SMOOTHING) {
      if (USE_L1) {
        const double sg_l1 = ThresholdL1(sum_gradients, l1);
        return (sg_l1 * sg_l1) / (sum_hessians + l2);
      } else {
        return (sum_gradients * sum_gradients) / (sum_hessians + l2);
      }
    } else {
      const double output = CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(
          sum_gradients, sum_hessians, l1, l2, path_smooth, num_data, parent_output);
      return GetLeafGainGivenOutput<USE_L1>(sum_gradients, sum_hessians, l1, l2, output);
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double GetSplitGains(double sum_left_gradients,
                            double sum_left_hessians,
                            double sum_right_gradients,
                            double sum_right_hessians,
                            double l1, double l2,
                            double path_smooth,
                            data_size_t left_count,
                            data_size_t right_count,
                            double parent_output) {
    return GetLeafGain<USE_L1, USE_SMOOTHING>(sum_left_gradients,
                      sum_left_hessians,
                      l1, l2, path_smooth, left_count, parent_output) +
          GetLeafGain<USE_L1, USE_SMOOTHING>(sum_right_gradients,
                      sum_right_hessians,
                      l1, l2, path_smooth, right_count, parent_output);
  }

 private:
  void LaunchInitValuesEmptyKernel();

  void LaunchInitValuesKernel(
    const double lambda_l1, const double lambda_l2,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf,
    const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf);

  void LaunchInitValuesKernel(
    const double lambda_l1, const double lambda_l2,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf,
    const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf,
    const score_t* grad_scale,
    const score_t* hess_scale);

  // Host memory
  data_size_t num_data_;
  int num_blocks_init_from_gradients_;

  // CUDA memory, held by this object
  CUDAVector<CUDALeafSplitsStruct> cuda_struct_;
  CUDAVector<double> cuda_sum_of_gradients_buffer_;
  CUDAVector<double> cuda_sum_of_hessians_buffer_;
  CUDAVector<int64_t> cuda_sum_of_gradients_hessians_buffer_;

  // CUDA memory, held by other object
  const score_t* cuda_gradients_;
  const score_t* cuda_hessians_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_single_gpu_tree_learner.hpp"

#include <LightGBM/cuda/cuda_tree.hpp>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/feature_group.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

CUDASingleGPUTreeLearner::CUDASingleGPUTreeLearner(const Config* config, const bool boosting_on_cuda): SerialTreeLearner(config), boosting_on_cuda_(boosting_on_cuda) {}

CUDASingleGPUTreeLearner::~CUDASingleGPUTreeLearner() {
  if (nccl_communicator_ != nullptr) {
    CUDAStreamDestroy(nccl_stream_);
  }
}

void CUDASingleGPUTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  SerialTreeLearner::Init(train_data, is_constant_hessian);
  num_threads_ = OMP_NUM_THREADS();
  // use the first gpu by default
  if (nccl_communicator_ == nullptr) {
    gpu_device_id_ = config_->gpu_device_id >= 0 ? config_->gpu_device_id : 0;
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
  }
  cuda_smaller_leaf_splits_.reset(new CUDALeafSplits(num_data_));
  cuda_smaller_leaf_splits_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_smaller_leaf_splits_->Init(config_->use_quantized_grad);
  cuda_larger_leaf_splits_.reset(new CUDALeafSplits(num_data_));
  cuda_larger_leaf_splits_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_larger_leaf_splits_->Init(config_->use_quantized_grad);

  cuda_histogram_constructor_.reset(new CUDAHistogramConstructor(train_data_, config_->num_leaves, num_threads_,
    share_state_->feature_hist_offsets(),
    config_->min_data_in_leaf, config_->min_sum_hessian_in_leaf, gpu_device_id_, config_->gpu_use_dp,
    config_->use_quantized_grad, config_->num_grad_quant_bins));
  cuda_histogram_constructor_->Init(train_data_, share_state_.get());

  const auto& feature_hist_offsets = share_state_->feature_hist_offsets();
  num_total_bin_ = feature_hist_offsets.empty() ? 0 : static_cast<int>(feature_hist_offsets.back());
  cuda_data_partition_.reset(new CUDADataPartition(
    train_data_, num_total_bin_, config_->num_leaves, num_threads_, config_->use_quantized_grad,
    cuda_histogram_constructor_->cuda_hist_pointer()));
  cuda_data_partition_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_data_partition_->Init();

  select_features_by_node_ = !config_->interaction_constraints_vector.empty() || config_->feature_fraction_bynode < 1.0;
  cuda_best_split_finder_.reset(new CUDABestSplitFinder(cuda_histogram_constructor_->cuda_hist(),
    train_data_, this->share_state_->feature_hist_offsets(), select_features_by_node_, config_));
  cuda_best_split_finder_->Init();

  leaf_best_split_feature_.resize(config_->num_leaves, -1);
  leaf_best_split_threshold_.resize(config_->num_leaves, 0);
  leaf_best_split_default_left_.resize(config_->num_leaves, 0);
  leaf_num_data_.resize(config_->num_leaves, 0);
  leaf_data_start_.resize(config_->num_leaves, 0);
  leaf_sum_gradients_.resize(config_->num_leaves, 0.0f);
  leaf_sum_hessians_.resize(config_->num_leaves, 0.0f);

  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
  AllocateBitset();

  leaf_stat_buffer_size_ = 0;
  num_cat_threshold_ = 0;

  if (config_->use_quantized_grad) {
    cuda_leaf_gradient_stat_buffer_.Resize(config_->num_leaves);
    cuda_leaf_hessian_stat_buffer_.Resize(config_->num_leaves);
    cuda_gradient_discretizer_.reset(new CUDAGradientDiscretizer(
      config_->num_grad_quant_bins, config_->num_iterations, config_->seed, is_constant_hessian, config_->stochastic_rounding));
    cuda_gradient_discretizer_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
    cuda_gradient_discretizer_->Init(num_data_, config_->num_leaves, train_data_->num_features(), train_data_);
  } else {
    cuda_gradient_discretizer_.reset(nullptr);
  }

  #ifdef DEBUG
  host_gradients_.resize(num_data_, 0.0f);
  host_hessians_.resize(num_data_, 0.0f);
  #endif  // DEBUG
}

void CUDASingleGPUTreeLearner::BeforeTrain() {
  const data_size_t root_num_data = cuda_data_partition_->root_num_data();
  if (!boosting_on_cuda_) {
    CopyFromHostToCUDADevice<score_t>(cuda_gradients_.RawData(), gradients_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<score_t>(cuda_hessians_.RawData(), hessians_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
    gradients_ = cuda_gradients_.RawData();
    hessians_ = cuda_hessians_.RawData();
  }

  #ifdef DEBUG
  CopyFromCUDADeviceToHost<score_t>(host_gradients_.data(), gradients_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<score_t>(host_hessians_.data(), hessians_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  #endif  // DEBUG

  const data_size_t* leaf_splits_init_indices =
    cuda_data_partition_->use_bagging() ? cuda_data_partition_->cuda_data_indices() : nullptr;
  cuda_data_partition_->BeforeTrain();
  if (config_->use_quantized_grad) {
    cuda_gradient_discretizer_->DiscretizeGradients(num_data_, gradients_, hessians_);
    cuda_histogram_constructor_->BeforeTrain(
      reinterpret_cast<const score_t*>(cuda_gradient_discretizer_->discretized_gradients_and_hessians()), nullptr);
    cuda_smaller_leaf_splits_->InitValues(
      config_->lambda_l1,
      config_->lambda_l2,
      reinterpret_cast<const int16_t*>(cuda_gradient_discretizer_->discretized_gradients_and_hessians()),
      leaf_splits_init_indices,
      cuda_data_partition_->cuda_data_indices(),
      root_num_data,
      cuda_histogram_constructor_->cuda_hist_pointer(),
      &leaf_sum_gradients_[0],
      &leaf_sum_hessians_[0],
      cuda_gradient_discretizer_->grad_scale_ptr(),
      cuda_gradient_discretizer_->hess_scale_ptr());
      cuda_gradient_discretizer_->SetNumBitsInHistogramBin<false>(0, -1, root_num_data, 0);
      if (nccl_communicator_ != nullptr) {
        cuda_gradient_discretizer_->SetNumBitsInHistogramBin<true>(0, -1, global_num_data_, 0);
      }
  } else {
    cuda_histogram_constructor_->BeforeTrain(gradients_, hessians_);
    cuda_smaller_leaf_splits_->InitValues(
      config_->lambda_l1,
      config_->lambda_l2,
      gradients_,
      hessians_,
      leaf_splits_init_indices,
      cuda_data_partition_->cuda_data_indices(),
      root_num_data,
      cuda_histogram_constructor_->cuda_hist_pointer(),
      &leaf_sum_gradients_[0],
      &leaf_sum_hessians_[0]);
  }
  leaf_num_data_[0] = root_num_data;
  cuda_larger_leaf_splits_->InitValues();
  col_sampler_.ResetByTree();
  cuda_best_split_finder_->BeforeTrain(col_sampler_.is_feature_used_bytree());
  leaf_data_start_[0] = 0;
  smaller_leaf_index_ = 0;
  larger_leaf_index_ = -1;

  if (nccl_communicator_ != nullptr) {
    leaf_to_hist_index_map_.resize(config_->num_leaves, -1);
    leaf_to_hist_index_map_[0] = 0;
    global_num_data_in_leaf_[0] = global_num_data_;
  }
}

void CUDASingleGPUTreeLearner::AddPredictionToScore(const Tree* tree, double* out_score) const {
  cuda_data_partition_->UpdateTrainScore(tree, out_score);
}

Tree* CUDASingleGPUTreeLearner::Train(const score_t* gradients,
  const score_t* hessians, bool /*is_first_tree*/) {
  gradients_ = gradients;
  hessians_ = hessians;
  global_timer.Start("CUDASingleGPUTreeLearner::BeforeTrain");
  BeforeTrain();
  global_timer.Stop("CUDASingleGPUTreeLearner::BeforeTrain");
  const bool track_branch_features = !(config_->interaction_constraints_vector.empty());
  std::unique_ptr<CUDATree> tree(new CUDATree(config_->num_leaves, track_branch_features,
    config_->linear_tree, gpu_device_id_, has_categorical_feature_));
  // set the root value by hand, as it is not handled by splits
  tree->SetLeafOutput(0, CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(
    leaf_sum_gradients_[smaller_leaf_index_], leaf_sum_hessians_[smaller_leaf_index_],
    config_->lambda_l1, config_->lambda_l2,  config_->path_smooth,
    static_cast<data_size_t>(num_data_), 0));
  tree->SyncLeafOutputFromHostToCUDA();
  for (int i = 0; i < config_->num_leaves - 1; ++i) {
    global_timer.Start("CUDASingleGPUTreeLearner::ConstructHistogramForLeaf");
    const data_size_t global_num_data_in_smaller_leaf = nccl_communicator_ != nullptr ?
      global_num_data_in_leaf_[smaller_leaf_index_] :
      leaf_num_data_[smaller_leaf_index_];
    const data_size_t global_num_data_in_larger_leaf = nccl_communicator_ != nullptr ?
      (larger_leaf_index_ < 0 ? 0 : global_num_data_in_leaf_[larger_leaf_index_]) :
      (larger_leaf_index_ < 0 ? 0 : leaf_num_data_[larger_leaf_index_]);
    const data_size_t num_data_in_smaller_leaf = leaf_num_data_[smaller_leaf_index_];
    const data_size_t num_data_in_larger_leaf = larger_leaf_index_ < 0 ? 0 : leaf_num_data_[larger_leaf_index_];
    const double sum_hessians_in_smaller_leaf = leaf_sum_hessians_[smaller_leaf_index_];
    const double sum_hessians_in_larger_leaf = larger_leaf_index_ < 0 ? 0 : leaf_sum_hessians_[larger_leaf_index_];
    const uint8_t num_bits_in_histogram_bins = config_->use_quantized_grad ? (nccl_communicator_ != nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_)) : 0;
    cuda_histogram_constructor_->ConstructHistogramForLeaf(
      cuda_smaller_leaf_splits_->GetCUDAStruct(),
      cuda_larger_leaf_splits_->GetCUDAStruct(),
      global_num_data_in_smaller_leaf,
      global_num_data_in_larger_leaf,
      num_data_in_smaller_leaf,
      num_data_in_larger_leaf,
      sum_hessians_in_smaller_leaf,
      sum_hessians_in_larger_leaf,
      num_bits_in_histogram_bins);
    global_timer.Stop("CUDASingleGPUTreeLearner::ConstructHistogramForLeaf");

    global_timer.Start("CUDASingleGPUTreeLearner::NCCLReduceHistogram");
    if (nccl_communicator_ != nullptr) {
      NCCLReduceHistogram();
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::NCCLReduceHistogram");

    global_timer.Start("CUDASingleGPUTreeLearner::FindBestSplitsForLeaf");
    uint8_t parent_num_bits_bin = 0;
    uint8_t smaller_num_bits_bin = 0;
    uint8_t larger_num_bits_bin = 0;
    if (config_->use_quantized_grad) {
      if (larger_leaf_index_ != -1) {
        const int parent_leaf_index = std::min(smaller_leaf_index_, larger_leaf_index_);
        if (nccl_communicator_ != nullptr) {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInNode<true>(parent_leaf_index);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(larger_leaf_index_);
        } else {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInNode<false>(parent_leaf_index);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_index_);
        }
      } else {
        if (nccl_communicator_ != nullptr) {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
        } else {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
        }
      }
    } else {
      parent_num_bits_bin = 0;
      smaller_num_bits_bin = 0;
      larger_num_bits_bin = 0;
    }
    cuda_histogram_constructor_->SubtractHistogramForLeaf(
      cuda_smaller_leaf_splits_->GetCUDAStruct(),
      cuda_larger_leaf_splits_->GetCUDAStruct(),
      config_->use_quantized_grad,
      parent_num_bits_bin,
      smaller_num_bits_bin,
      larger_num_bits_bin);

    SelectFeatureByNode(tree.get());

    if (config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits_bin = nccl_communicator_ == nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_);
      const uint8_t larger_leaf_num_bits_bin = larger_leaf_index_ < 0 ? 32 : (nccl_communicator_ == nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(larger_leaf_index_));
      cuda_best_split_finder_->FindBestSplitsForLeaf(
        cuda_smaller_leaf_splits_->GetCUDAStruct(),
        cuda_larger_leaf_splits_->GetCUDAStruct(),
        smaller_leaf_index_, larger_leaf_index_,
        global_num_data_in_smaller_leaf, global_num_data_in_larger_leaf,
        sum_hessians_in_smaller_leaf, sum_hessians_in_larger_leaf,
        cuda_gradient_discretizer_->grad_scale_ptr(),
        cuda_gradient_discretizer_->hess_scale_ptr(),
        smaller_leaf_num_bits_bin,
        larger_leaf_num_bits_bin);
    } else {
      cuda_best_split_finder_->FindBestSplitsForLeaf(
        cuda_smaller_leaf_splits_->GetCUDAStruct(),
        cuda_larger_leaf_splits_->GetCUDAStruct(),
        smaller_leaf_index_, larger_leaf_index_,
        global_num_data_in_smaller_leaf, global_num_data_in_larger_leaf,
        sum_hessians_in_smaller_leaf, sum_hessians_in_larger_leaf,
        nullptr, nullptr, 0, 0);
    }

    global_timer.Stop("CUDASingleGPUTreeLearner::FindBestSplitsForLeaf");
    global_timer.Start("CUDASingleGPUTreeLearner::FindBestFromAllSplits");
    const CUDASplitInfo* best_split_info = nullptr;
    if (larger_leaf_index_ >= 0) {
      best_split_info = cuda_best_split_finder_->FindBestFromAllSplits(
        tree->num_leaves(),
        smaller_leaf_index_,
        larger_leaf_index_,
        &leaf_best_split_feature_[smaller_leaf_index_],
        &leaf_best_split_threshold_[smaller_leaf_index_],
        &leaf_best_split_default_left_[smaller_leaf_index_],
        &leaf_best_split_feature_[larger_leaf_index_],
        &leaf_best_split_threshold_[larger_leaf_index_],
        &leaf_best_split_default_left_[larger_leaf_index_],
        &best_leaf_index_,
        &num_cat_threshold_);
    } else {
      best_split_info = cuda_best_split_finder_->FindBestFromAllSplits(
        tree->num_leaves(),
        smaller_leaf_index_,
        larger_leaf_index_,
        &leaf_best_split_feature_[smaller_leaf_index_],
        &leaf_best_split_threshold_[smaller_leaf_index_],
        &leaf_best_split_default_left_[smaller_leaf_index_],
        nullptr,
        nullptr,
        nullptr,
        &best_leaf_index_,
        &num_cat_threshold_);
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::FindBestFromAllSplits");

    if (best_leaf_index_ == -1) {
      Log::Warning("No further splits with positive gain, training stopped with %d leaves.", (i + 1));
      break;
    }

    global_timer.Start("CUDASingleGPUTreeLearner::Split");
    if (num_cat_threshold_ > 0) {
      ConstructBitsetForCategoricalSplit(best_split_info);
    }

    int right_leaf_index = 0;
    if (train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->bin_type() == BinType::CategoricalBin) {
      right_leaf_index = tree->SplitCategorical(best_leaf_index_,
                                       train_data_->RealFeatureIndex(leaf_best_split_feature_[best_leaf_index_]),
                                       train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->missing_type(),
                                       best_split_info,
                                       cuda_bitset_,
                                       cuda_bitset_len_,
                                       cuda_bitset_inner_,
                                       cuda_bitset_inner_len_);
    } else {
      right_leaf_index = tree->Split(best_leaf_index_,
                                       train_data_->RealFeatureIndex(leaf_best_split_feature_[best_leaf_index_]),
                                       train_data_->RealThreshold(leaf_best_split_feature_[best_leaf_index_],
                                        leaf_best_split_threshold_[best_leaf_index_]),
                                       train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->missing_type(),
                                       best_split_info);
    }

    cuda_data_partition_->Split(best_split_info,
                                best_leaf_index_,
                                right_leaf_index,
                                leaf_best_split_feature_[best_leaf_index_],
                                leaf_best_split_threshold_[best_leaf_index_],
                                cuda_bitset_inner_,
                                static_cast<int>(cuda_bitset_inner_len_),
                                leaf_best_split_default_left_[best_leaf_index_],
                                leaf_num_data_[best_leaf_index_],
                                leaf_data_start_[best_leaf_index_],
                                cuda_smaller_leaf_splits_->GetCUDAStructRef(),
                                cuda_larger_leaf_splits_->GetCUDAStructRef(),
                                &leaf_num_data_[best_leaf_index_],
                                &leaf_num_data_[right_leaf_index],
                                &leaf_data_start_[best_leaf_index_],
                                &leaf_data_start_[right_leaf_index],
                                &leaf_sum_hessians_[best_leaf_index_],
                                &leaf_sum_hessians_[right_leaf_index],
                                &leaf_sum_gradients_[best_leaf_index_],
                                &leaf_sum_gradients_[right_leaf_index],
                                global_num_data_in_leaf_.data() + best_leaf_index_,
                                global_num_data_in_leaf_.data() + right_leaf_index);
    #ifdef DEBUG
    CheckSplitValid(best_leaf_index_, right_leaf_index);
    #endif  // DEBUG

    if (nccl_communicator_ != nullptr) {
      smaller_leaf_index_ = (global_num_data_in_leaf_[best_leaf_index_] < global_num_data_in_leaf_[right_leaf_index] ? best_leaf_index_ : right_leaf_index);
      larger_leaf_index_ = (smaller_leaf_index_ == best_leaf_index_ ? right_leaf_index : best_leaf_index_);
      const int best_leaf_hist_index = leaf_to_hist_index_map_[best_leaf_index_];
      leaf_to_hist_index_map_[smaller_leaf_index_] = right_leaf_index;
      leaf_to_hist_index_map_[larger_leaf_index_] = best_leaf_hist_index;
    } else {
      smaller_leaf_index_ = (leaf_num_data_[best_leaf_index_] < leaf_num_data_[right_leaf_index] ? best_leaf_index_ : right_leaf_index);
      larger_leaf_index_ = (smaller_leaf_index_ == best_leaf_index_ ? right_leaf_index : best_leaf_index_);
    }

    if (config_->use_quantized_grad) {
      cuda_gradient_discretizer_->SetNumBitsInHistogramBin<false>(
        best_leaf_index_, right_leaf_index, leaf_num_data_[best_leaf_index_], leaf_num_data_[right_leaf_index]);
      if (nccl_communicator_ != nullptr) {
        cuda_gradient_discretizer_->SetNumBitsInHistogramBin<true>(
          best_leaf_index_, right_leaf_index, global_num_data_in_leaf_[best_leaf_index_], global_num_data_in_leaf_[right_leaf_index]);
      }
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::Split");
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (config_->use_quantized_grad && config_->quant_train_renew_leaf) {
    global_timer.Start("CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves");
    RenewDiscretizedTreeLeaves(tree.get());
    global_timer.Stop("CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves");
  }
  tree->ToHost();
  return tree.release();
}

void CUDASingleGPUTreeLearner::ResetTrainingData(
  const Dataset* train_data,
  bool is_constant_hessian) {
  SerialTreeLearner::ResetTrainingData(train_data, is_constant_hessian);
  CHECK_EQ(num_features_, train_data_->num_features());
  cuda_histogram_constructor_->ResetTrainingData(train_data, share_state_.get());
  cuda_data_partition_->ResetTrainingData(train_data,
    static_cast<int>(share_state_->feature_hist_offsets().back()),
    cuda_histogram_constructor_->cuda_hist_pointer());
  cuda_best_split_finder_->ResetTrainingData(
    cuda_histogram_constructor_->cuda_hist(),
    train_data,
    share_state_->feature_hist_offsets());
  cuda_smaller_leaf_splits_->Resize(num_data_);
  cuda_larger_leaf_splits_->Resize(num_data_);
  CHECK_EQ(is_constant_hessian, share_state_->is_constant_hessian);
  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDASingleGPUTreeLearner::ResetConfig(const Config* config) {
  const int old_num_leaves = config_->num_leaves;
  SerialTreeLearner::ResetConfig(config);
  if (config_->gpu_device_id >= 0 && config_->gpu_device_id != gpu_device_id_) {
    Log::Fatal("Changing gpu device ID by resetting configuration parameter is not allowed for CUDA tree learner.");
  }
  num_threads_ = OMP_NUM_THREADS();
  if (config_->num_leaves != old_num_leaves) {
    leaf_best_split_feature_.resize(config_->num_leaves, -1);
    leaf_best_split_threshold_.resize(config_->num_leaves, 0);
    leaf_best_split_default_left_.resize(config_->num_leaves, 0);
    leaf_num_data_.resize(config_->num_leaves, 0);
    leaf_data_start_.resize(config_->num_leaves, 0);
    leaf_sum_gradients_.resize(config_->num_leaves, 0.0f);
    leaf_sum_hessians_.resize(config_->num_leaves, 0.0f);
  }
  cuda_histogram_constructor_->ResetConfig(config);
  cuda_best_split_finder_->ResetConfig(config, cuda_histogram_constructor_->cuda_hist());
  cuda_data_partition_->ResetConfig(config, cuda_histogram_constructor_->cuda_hist_pointer());
}

void CUDASingleGPUTreeLearner::SetBaggingData(const Dataset* /*subset*/,
  const data_size_t* used_indices, data_size_t num_data) {
  cuda_data_partition_->SetUsedDataIndices(used_indices, num_data);
}

void CUDASingleGPUTreeLearner::RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                                               data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const {
  CHECK(tree->is_cuda_tree());
  CUDATree* cuda_tree = reinterpret_cast<CUDATree*>(tree);
  if (obj != nullptr && obj->IsRenewTreeOutput()) {
    CHECK_LE(cuda_tree->num_leaves(), data_partition_->num_leaves());
    if (boosting_on_cuda_) {
      obj->RenewTreeOutputCUDA(train_score, cuda_data_partition_->cuda_data_indices(),
                               cuda_data_partition_->cuda_leaf_num_data(), cuda_data_partition_->cuda_leaf_data_start(),
                               cuda_tree->num_leaves(), cuda_tree->cuda_leaf_value_ref());
      cuda_tree->SyncLeafOutputFromCUDAToHost();
    } else {
      const data_size_t* bag_mapper = nullptr;
      if (total_num_data != num_data_) {
        CHECK_EQ(bag_cnt, num_data_);
        bag_mapper = bag_indices;
      }
      std::vector<int> n_nozeroworker_perleaf(cuda_tree->num_leaves(), 1);
      int num_machines = Network::num_machines();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
        const double output = static_cast<double>(cuda_tree->LeafOutput(i));
        data_size_t cnt_leaf_data = leaf_num_data_[i];
        std::vector<data_size_t> index_mapper(cnt_leaf_data, -1);
        CopyFromCUDADeviceToHost<data_size_t>(index_mapper.data(),
          cuda_data_partition_->cuda_data_indices() + leaf_data_start_[i],
          static_cast<size_t>(cnt_leaf_data), __FILE__, __LINE__);
        if (cnt_leaf_data > 0) {
          const double new_output = obj->RenewTreeOutput(output, residual_getter, index_mapper.data(), bag_mapper, cnt_leaf_data);
          cuda_tree->SetLeafOutput(i, new_output);
        } else {
          CHECK_GT(num_machines, 1);
          cuda_tree->SetLeafOutput(i, 0.0);
          n_nozeroworker_perleaf[i] = 0;
        }
      }
      if (num_machines > 1) {
        std::vector<double> outputs(cuda_tree->num_leaves());
        for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
          outputs[i] = static_cast<double>(cuda_tree->LeafOutput(i));
        }
        outputs = Network::GlobalSum(&outputs);
        n_nozeroworker_perleaf = Network::GlobalSum(&n_nozeroworker_perleaf);
        for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
          cuda_tree->SetLeafOutput(i, outputs[i] / n_nozeroworker_perleaf[i]);
        }
      }
    }
    cuda_tree->SyncLeafOutputFromHostToCUDA();
  }
}

Tree* CUDASingleGPUTreeLearner::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const {
  std::unique_ptr<CUDATree> cuda_tree(new CUDATree(old_tree));
  cuda_leaf_gradient_stat_buffer_.SetValue(0);
  cuda_leaf_hessian_stat_buffer_.SetValue(0);
  ReduceLeafStat(cuda_tree.get(), gradients, hessians, cuda_data_partition_->cuda_data_indices());
  cuda_tree->SyncLeafOutputFromCUDAToHost();
  return cuda_tree.release();
}

Tree* CUDASingleGPUTreeLearner::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                                  const score_t* gradients, const score_t* hessians) const {
  cuda_data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  refit_num_data_ = static_cast<data_size_t>(leaf_pred.size());
  data_size_t buffer_size = static_cast<data_size_t>(old_tree->num_leaves());
  if (old_tree->num_leaves() > 2048) {
    const int num_block = (refit_num_data_ + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
    buffer_size *= static_cast<data_size_t>(num_block + 1);
  }
  if (static_cast<size_t>(buffer_size) > cuda_leaf_gradient_stat_buffer_.Size()) {
    cuda_leaf_gradient_stat_buffer_.Resize(buffer_size);
    cuda_leaf_hessian_stat_buffer_.Resize(buffer_size);
  }
  return FitByExistingTree(old_tree, gradients, hessians);
}

void CUDASingleGPUTreeLearner::ReduceLeafStat(
  CUDATree* old_tree, const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf) const {
  LaunchReduceLeafStatKernel(gradients, hessians, num_data_in_leaf, old_tree->cuda_leaf_parent(),
    old_tree->cuda_left_child(), old_tree->cuda_right_child(),
    old_tree->num_leaves(), refit_num_data_, old_tree->cuda_leaf_value_ref(), old_tree->shrinkage());
}

void CUDASingleGPUTreeLearner::ConstructBitsetForCategoricalSplit(
  const CUDASplitInfo* best_split_info) {
  LaunchConstructBitsetForCategoricalSplitKernel(best_split_info);
}

void CUDASingleGPUTreeLearner::AllocateBitset() {
  has_categorical_feature_ = false;
  categorical_bin_offsets_.clear();
  categorical_bin_offsets_.push_back(0);
  categorical_bin_to_value_.clear();
  for (int i = 0; i < train_data_->num_features(); ++i) {
    const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
    if (bin_mapper->bin_type() == BinType::CategoricalBin) {
      has_categorical_feature_ = true;
      break;
    }
  }
  if (has_categorical_feature_) {
    int max_cat_value = 0;
    int max_cat_num_bin = 0;
    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        max_cat_value = std::max(bin_mapper->MaxCatValue(), max_cat_value);
        max_cat_num_bin = std::max(bin_mapper->num_bin(), max_cat_num_bin);
      }
    }
    // std::max(..., 1UL) to avoid error in the case when there are NaN's in the categorical values
    const size_t cuda_bitset_max_size = std::max(static_cast<size_t>((max_cat_value + 31) / 32), 1UL);
    const size_t cuda_bitset_inner_max_size = std::max(static_cast<size_t>((max_cat_num_bin + 31) / 32), 1UL);
    AllocateCUDAMemory<uint32_t>(&cuda_bitset_, cuda_bitset_max_size, __FILE__, __LINE__);
    AllocateCUDAMemory<uint32_t>(&cuda_bitset_inner_, cuda_bitset_inner_max_size, __FILE__, __LINE__);
    const int max_cat_in_split = std::min(config_->max_cat_threshold, max_cat_num_bin / 2);
    const int num_blocks = (max_cat_in_split + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
    AllocateCUDAMemory<size_t>(&cuda_block_bitset_len_buffer_, num_blocks, __FILE__, __LINE__);

    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        categorical_bin_offsets_.push_back(bin_mapper->num_bin());
      } else {
        categorical_bin_offsets_.push_back(0);
      }
    }
    for (size_t i = 1; i < categorical_bin_offsets_.size(); ++i) {
      categorical_bin_offsets_[i] += categorical_bin_offsets_[i - 1];
    }
    categorical_bin_to_value_.resize(categorical_bin_offsets_.back(), 0);
    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        const int offset = categorical_bin_offsets_[i];
        for (int bin = 0; bin < bin_mapper->num_bin(); ++bin) {
          categorical_bin_to_value_[offset + bin] = static_cast<int>(bin_mapper->BinToValue(bin));
        }
      }
    }
    InitCUDAMemoryFromHostMemory<int>(&cuda_categorical_bin_offsets_, categorical_bin_offsets_.data(), categorical_bin_offsets_.size(), __FILE__, __LINE__);
    InitCUDAMemoryFromHostMemory<int>(&cuda_categorical_bin_to_value_, categorical_bin_to_value_.data(), categorical_bin_to_value_.size(), __FILE__, __LINE__);
  } else {
    cuda_bitset_ = nullptr;
    cuda_bitset_inner_ = nullptr;
  }
  cuda_bitset_len_ = 0;
  cuda_bitset_inner_len_ = 0;
}

void CUDASingleGPUTreeLearner::ResetBoostingOnGPU(const bool boosting_on_cuda) {
  boosting_on_cuda_ = boosting_on_cuda;
  cuda_gradients_.Clear();
  cuda_hessians_.Clear();
  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDASingleGPUTreeLearner::SelectFeatureByNode(const Tree* tree) {
  if (select_features_by_node_) {
    // use feature interaction constraint or sample features by node
    const std::vector<int8_t>& is_feature_used_by_smaller_node = col_sampler_.GetByNode(tree, smaller_leaf_index_);
    std::vector<int8_t> is_feature_used_by_larger_node;
    if (larger_leaf_index_ >= 0) {
      is_feature_used_by_larger_node = col_sampler_.GetByNode(tree, larger_leaf_index_);
    }
    cuda_best_split_finder_->SetUsedFeatureByNode(is_feature_used_by_smaller_node, is_feature_used_by_larger_node);
  }
}

#ifdef DEBUG
void CUDASingleGPUTreeLearner::CheckSplitValid(
  const int left_leaf,
  const int right_leaf) {
  std::vector<data_size_t> left_data_indices(leaf_num_data_[left_leaf]);
  std::vector<data_size_t> right_data_indices(leaf_num_data_[right_leaf]);
  CopyFromCUDADeviceToHost<data_size_t>(left_data_indices.data(),
    cuda_data_partition_->cuda_data_indices() + leaf_data_start_[left_leaf],
    leaf_num_data_[left_leaf], __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(right_data_indices.data(),
    cuda_data_partition_->cuda_data_indices() + leaf_data_start_[right_leaf],
    leaf_num_data_[right_leaf], __FILE__, __LINE__);
  double sum_left_gradients = 0.0f, sum_left_hessians = 0.0f;
  double sum_right_gradients = 0.0f, sum_right_hessians = 0.0f;
  for (size_t i = 0; i < left_data_indices.size(); ++i) {
    const data_size_t index = left_data_indices[i];
    sum_left_gradients += host_gradients_[index];
    sum_left_hessians += host_hessians_[index];
  }
  for (size_t i = 0; i < right_data_indices.size(); ++i) {
    const data_size_t index = right_data_indices[i];
    sum_right_gradients += host_gradients_[index];
    sum_right_hessians += host_hessians_[index];
  }
  if (nccl_communicator_ != nullptr) {
    sum_left_gradients = NCCLAllReduce<double>(sum_left_gradients, ncclFloat64, ncclSum, nccl_communicator_);
    sum_left_hessians = NCCLAllReduce<double>(sum_left_hessians, ncclFloat64, ncclSum, nccl_communicator_);
    sum_right_gradients = NCCLAllReduce<double>(sum_right_gradients, ncclFloat64, ncclSum, nccl_communicator_);
    sum_right_hessians = NCCLAllReduce<double>(sum_right_hessians, ncclFloat64, ncclSum, nccl_communicator_);
  }
  CHECK_LE(std::fabs(sum_left_gradients - leaf_sum_gradients_[left_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_left_hessians - leaf_sum_hessians_[left_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_right_gradients - leaf_sum_gradients_[right_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_right_hessians - leaf_sum_hessians_[right_leaf]), 1e-6f);
}
#endif  // DEBUG

void CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves(CUDATree* cuda_tree) {
  cuda_data_partition_->ReduceLeafGradStat(
    gradients_, hessians_, cuda_tree,
    cuda_leaf_gradient_stat_buffer_.RawData(),
    cuda_leaf_hessian_stat_buffer_.RawData());
  LaunchCalcLeafValuesGivenGradStat(cuda_tree, cuda_data_partition_->cuda_data_indices());
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDASingleGPUTreeLearner::SetNCCLInfo(
  ncclComm_t nccl_communicator,
  int nccl_gpu_rank,
  int local_gpu_rank,
  int gpu_device_id,
  data_size_t global_num_data) {
  NCCLInfo::SetNCCLInfo(nccl_communicator, nccl_gpu_rank, local_gpu_rank, gpu_device_id, global_num_data);
  leaf_to_hist_index_map_.resize(config_->num_leaves - 1);
  global_num_data_in_leaf_.resize(config_->num_leaves, 0);
  nccl_stream_ = CUDAStreamCreate();
}

void CUDASingleGPUTreeLearner::NCCLReduceHistogram() {
  if (config_->use_quantized_grad) {
    hist_t* smaller_leaf_hist_pointer = cuda_histogram_constructor_->cuda_hist_pointer() +
      leaf_to_hist_index_map_[smaller_leaf_index_] * num_total_bin_;
    const int8_t bit_size = cuda_gradient_discretizer_->GetHistBitsInNode<true>(smaller_leaf_index_);
    if (bit_size == 32) {
      NCCLAllReduce<int64_t>(
        reinterpret_cast<const int64_t*>(smaller_leaf_hist_pointer),
        reinterpret_cast<int64_t*>(smaller_leaf_hist_pointer),
        static_cast<size_t>(num_total_bin_),
        ncclInt64,
        ncclSum,
        nccl_communicator_,
        nccl_stream_);
    } else if (bit_size <= 16) {
      NCCLAllReduce<int32_t>(
        reinterpret_cast<const int32_t*>(smaller_leaf_hist_pointer),
        reinterpret_cast<int32_t*>(smaller_leaf_hist_pointer),
        static_cast<size_t>(num_total_bin_),
        ncclInt32,
        ncclSum,
        nccl_communicator_,
        nccl_stream_);
    }
  } else {
    hist_t* smaller_leaf_hist_pointer = cuda_histogram_constructor_->cuda_hist_pointer() +
        leaf_to_hist_index_map_[smaller_leaf_index_] * num_total_bin_ * 2;
    NCCLAllReduce<hist_t>(
      smaller_leaf_hist_pointer,
      smaller_leaf_hist_pointer,
      static_cast<size_t>(num_total_bin_) * 2,
      ncclFloat64,
      ncclSum,
      nccl_communicator_,
      nccl_stream_);
  }
  SynchronizeCUDAStream(nccl_stream_, __FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_single_gpu_tree_learner.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_single_gpu_tree_learner.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

__global__ void ReduceLeafStatKernel_SharedMemory(
  const score_t* gradients,
  const score_t* hessians,
  const int num_leaves,
  const data_size_t num_data,
  const int* data_index_to_leaf_index,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer) {
  extern __shared__ double shared_mem[];
  double* shared_grad_sum = shared_mem;
  double* shared_hess_sum = shared_mem + num_leaves;
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    shared_grad_sum[leaf_index] = 0.0f;
    shared_hess_sum[leaf_index] = 0.0f;
  }
  __syncthreads();
  if (data_index < num_data) {
    const int leaf_index = data_index_to_leaf_index[data_index];
    atomicAdd_block(shared_grad_sum + leaf_index, gradients[data_index]);
    atomicAdd_block(shared_hess_sum + leaf_index, hessians[data_index]);
  }
  __syncthreads();
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    atomicAdd_system(leaf_grad_stat_buffer + leaf_index, shared_grad_sum[leaf_index]);
    atomicAdd_system(leaf_hess_stat_buffer + leaf_index, shared_hess_sum[leaf_index]);
  }
}

__global__ void ReduceLeafStatKernel_GlobalMemory(
  const score_t* gradients,
  const score_t* hessians,
  const int num_leaves,
  const data_size_t num_data,
  const int* data_index_to_leaf_index,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer) {
  const size_t offset = static_cast<size_t>(num_leaves) * (blockIdx.x + 1);
  double* grad_sum = leaf_grad_stat_buffer + offset;
  double* hess_sum = leaf_hess_stat_buffer + offset;
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    grad_sum[leaf_index] = 0.0f;
    hess_sum[leaf_index] = 0.0f;
  }
  __syncthreads();
  if (data_index < num_data) {
    const int leaf_index = data_index_to_leaf_index[data_index];
    atomicAdd_block(grad_sum + leaf_index, gradients[data_index]);
    atomicAdd_block(hess_sum + leaf_index, hessians[data_index]);
  }
  __syncthreads();
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    atomicAdd_system(leaf_grad_stat_buffer + leaf_index, grad_sum[leaf_index]);
    atomicAdd_system(leaf_hess_stat_buffer + leaf_index, hess_sum[leaf_index]);
  }
}

template <bool USE_L1, bool USE_SMOOTHING>
__global__ void CalcRefitLeafOutputKernel(
  const int num_leaves,
  const double* leaf_grad_stat_buffer,
  const double* leaf_hess_stat_buffer,
  const data_size_t* num_data_in_leaf,
  const int* leaf_parent,
  const int* left_child,
  const int* right_child,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double shrinkage_rate,
  const double refit_decay_rate,
  double* leaf_value) {
  const int leaf_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (leaf_index < num_leaves) {
    const double sum_gradients = leaf_grad_stat_buffer[leaf_index];
    const double sum_hessians = leaf_hess_stat_buffer[leaf_index];
    const data_size_t num_data = num_data_in_leaf[leaf_index];
    const double old_leaf_value = leaf_value[leaf_index];
    double new_leaf_value = 0.0f;
    if (!USE_SMOOTHING) {
      new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_gradients, sum_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      const int parent = leaf_parent[leaf_index];
      if (parent >= 0) {
        const int sibliing = left_child[parent] == leaf_index ? right_child[parent] : left_child[parent];
        const double sum_gradients_of_parent = sum_gradients + leaf_grad_stat_buffer[sibliing];
        const double sum_hessians_of_parent = sum_hessians + leaf_hess_stat_buffer[sibliing];
        const data_size_t num_data_in_parent = num_data + num_data_in_leaf[sibliing];
        const double parent_output =
          CUDALeafSplits::CalculateSplittedLeafOutput<false, true>(
            sum_gradients_of_parent, sum_hessians_of_parent, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
          new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, true>(
          sum_gradients, sum_hessians, lambda_l1, lambda_l2, path_smooth, num_data_in_parent, parent_output);
      } else {
        new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_gradients, sum_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
      }
    }
    if (isnan(new_leaf_value)) {
      new_leaf_value = 0.0f;
    } else {
      new_leaf_value *= shrinkage_rate;
    }
    leaf_value[leaf_index] = refit_decay_rate * old_leaf_value + (1.0f - refit_decay_rate) * new_leaf_value;
  }
}

void CUDASingleGPUTreeLearner::LaunchReduceLeafStatKernel(
  const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf,
  const int* leaf_parent, const int* left_child, const int* right_child, const int num_leaves,
  const data_size_t num_data, double* cuda_leaf_value, const double shrinkage_rate) const {
  int num_block = (num_data + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  if (num_leaves <= 2048) {
    ReduceLeafStatKernel_SharedMemory<<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE, 2 * num_leaves * sizeof(double)>>>(
      gradients, hessians, num_leaves, num_data, cuda_data_partition_->cuda_data_index_to_leaf_index(),
      cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData());
  } else {
    ReduceLeafStatKernel_GlobalMemory<<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(
      gradients, hessians, num_leaves, num_data, cuda_data_partition_->cuda_data_index_to_leaf_index(),
      cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData());
  }
  const bool use_l1 = config_->lambda_l1 > 0.0f;
  const bool use_smoothing = config_->path_smooth > 0.0f;
  num_block = (num_leaves + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;

  #define CalcRefitLeafOutputKernel_ARGS \
    num_leaves, cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData(), num_data_in_leaf, \
    leaf_parent, left_child, right_child, \
    config_->lambda_l1, config_->lambda_l2, config_->path_smooth, \
    shrinkage_rate, config_->refit_decay_rate, cuda_leaf_value

  if (!use_l1) {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<false, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<false, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  } else {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<true, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<true, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  }
  #undef CalcRefitLeafOutputKernel_ARGS
}

template <typename T, bool IS_INNER>
__global__ void CalcBitsetLenKernel(const CUDASplitInfo* best_split_info, size_t* out_len_buffer) {
  __shared__ size_t shared_mem_buffer[WARPSIZE];
  const T* vals = nullptr;
  if (IS_INNER) {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold);
  } else {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold_real);
  }
  const int i = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  size_t len = 0;
  if (i < best_split_info->num_cat_threshold) {
    const T val = vals[i];
    len = (val / WARPSIZE) + 1;
  }
  const size_t block_max_len = ShuffleReduceMax<size_t>(len, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    out_len_buffer[blockIdx.x] = block_max_len;
  }
}

__global__ void ReduceBlockMaxLen(size_t* out_len_buffer, const int num_blocks) {
  __shared__ size_t shared_mem_buffer[WARPSIZE];
  size_t max_len = 0;
  for (int i = static_cast<int>(threadIdx.x); i < num_blocks; i += static_cast<int>(blockDim.x)) {
    max_len = max(out_len_buffer[i], max_len);
  }
  const size_t all_max_len = ShuffleReduceMax<size_t>(max_len, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    out_len_buffer[0] = max_len;
  }
}

template <typename T, bool IS_INNER>
__global__ void CUDAConstructBitsetKernel(const CUDASplitInfo* best_split_info, uint32_t* out, size_t cuda_bitset_len) {
  const T* vals = nullptr;
  if (IS_INNER) {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold);
  } else {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold_real);
  }
  const int i = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (i < best_split_info->num_cat_threshold) {
    const T val = vals[i];
    // can use add instead of or here, because each bit will only be added once
    atomicAdd_system(out + (val / WARPSIZE), (0x1 << (val % WARPSIZE)));
  }
}

__global__ void SetRealThresholdKernel(
  const CUDASplitInfo* best_split_info,
  const int* categorical_bin_to_value,
  const int* categorical_bin_offsets) {
  const int num_cat_threshold = best_split_info->num_cat_threshold;
  const int* categorical_bin_to_value_ptr = categorical_bin_to_value + categorical_bin_offsets[best_split_info->inner_feature_index];
  int* cat_threshold_real = best_split_info->cat_threshold_real;
  const uint32_t* cat_threshold = best_split_info->cat_threshold;
  const int index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (index < num_cat_threshold) {
    cat_threshold_real[index] = categorical_bin_to_value_ptr[cat_threshold[index]];
  }
}

template <typename T, bool IS_INNER>
void CUDAConstructBitset(const CUDASplitInfo* best_split_info, const int num_cat_threshold, uint32_t* out, size_t bitset_len) {
  const int num_blocks = (num_cat_threshold + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  // clear the bitset vector first
  SetCUDAMemory<uint32_t>(out, 0, bitset_len, __FILE__, __LINE__);
  CUDAConstructBitsetKernel<T, IS_INNER><<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(best_split_info, out, bitset_len);
}

template <typename T, bool IS_INNER>
size_t CUDABitsetLen(const CUDASplitInfo* best_split_info, const int num_cat_threshold, size_t* out_len_buffer) {
  const int num_blocks = (num_cat_threshold + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  CalcBitsetLenKernel<T, IS_INNER><<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(best_split_info, out_len_buffer);
  ReduceBlockMaxLen<<<1, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(out_len_buffer, num_blocks);
  size_t host_max_len = 0;
  CopyFromCUDADeviceToHost<size_t>(&host_max_len, out_len_buffer, 1, __FILE__, __LINE__);
  return host_max_len;
}

void CUDASingleGPUTreeLearner::LaunchConstructBitsetForCategoricalSplitKernel(
  const CUDASplitInfo* best_split_info) {
  const int num_blocks = (num_cat_threshold_ + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  SetRealThresholdKernel<<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>
    (best_split_info, cuda_categorical_bin_to_value_, cuda_categorical_bin_offsets_);
  cuda_bitset_inner_len_ = CUDABitsetLen<uint32_t, true>(best_split_info, num_cat_threshold_, cuda_block_bitset_len_buffer_);
  CUDAConstructBitset<uint32_t, true>(best_split_info, num_cat_threshold_, cuda_bitset_inner_, cuda_bitset_inner_len_);
  cuda_bitset_len_ = CUDABitsetLen<int, false>(best_split_info, num_cat_threshold_, cuda_block_bitset_len_buffer_);
  CUDAConstructBitset<int, false>(best_split_info, num_cat_threshold_, cuda_bitset_, cuda_bitset_len_);
}

void CUDASingleGPUTreeLearner::LaunchCalcLeafValuesGivenGradStat(
  CUDATree* cuda_tree, const data_size_t* num_data_in_leaf) {
  #define CalcRefitLeafOutputKernel_ARGS \
    cuda_tree->num_leaves(), cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData(), num_data_in_leaf, \
    cuda_tree->cuda_leaf_parent(), cuda_tree->cuda_left_child(), cuda_tree->cuda_right_child(), \
    config_->lambda_l1, config_->lambda_l2, config_->path_smooth, \
    1.0f, config_->refit_decay_rate, cuda_tree->cuda_leaf_value_ref()
  const bool use_l1 = config_->lambda_l1 > 0.0f;
  const bool use_smoothing = config_->path_smooth > 0.0f;
  const int num_block = (cuda_tree->num_leaves() + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  if (!use_l1) {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<false, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<false, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  } else {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<true, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<true, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  }

  #undef CalcRefitLeafOutputKernel_ARGS
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_single_gpu_tree_learner.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_

#include <memory>
#include <vector>

#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"
#include "cuda_histogram_constructor.hpp"
#include "cuda_data_partition.hpp"
#include "cuda_best_split_finder.hpp"

#include "cuda_gradient_discretizer.hpp"
#include "../serial_tree_learner.h"

namespace LightGBM {

#define CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE (1024)

class CUDASingleGPUTreeLearner: public SerialTreeLearner, public NCCLInfo {
 public:
  explicit CUDASingleGPUTreeLearner(const Config* config, const bool boosting_on_cuda);

  ~CUDASingleGPUTreeLearner();

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void ResetTrainingData(const Dataset* train_data,
                         bool is_constant_hessian) override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override;

  void AddPredictionToScore(const Tree* tree, double* out_score) const override;

  void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                       data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const override;

  void ResetConfig(const Config* config) override;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void ResetBoostingOnGPU(const bool boosting_on_gpu) override;

  void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) override;

 protected:
  void BeforeTrain() override;

  void ReduceLeafStat(CUDATree* old_tree, const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf) const;

  void LaunchReduceLeafStatKernel(const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf,
    const int* leaf_parent, const int* left_child, const int* right_child,
    const int num_leaves, const data_size_t num_data, double* cuda_leaf_value, const double shrinkage_rate) const;

  void ConstructBitsetForCategoricalSplit(const CUDASplitInfo* best_split_info);

  void LaunchConstructBitsetForCategoricalSplitKernel(const CUDASplitInfo* best_split_info);

  void AllocateBitset();

  void SelectFeatureByNode(const Tree* tree);

  #ifdef DEBUG
  void CheckSplitValid(
    const int left_leaf, const int right_leaf);
  #endif  // DEBUG

  void RenewDiscretizedTreeLeaves(CUDATree* cuda_tree);

  void LaunchCalcLeafValuesGivenGradStat(CUDATree* cuda_tree, const data_size_t* num_data_in_leaf);

  void NCCLReduceHistogram();

  // number of threads on CPU
  int num_threads_;

  // CUDA components for tree training

  // leaf splits information for smaller and larger leaves
  std::unique_ptr<CUDALeafSplits> cuda_smaller_leaf_splits_;
  std::unique_ptr<CUDALeafSplits> cuda_larger_leaf_splits_;
  // data partition that partitions data indices into different leaves
  std::unique_ptr<CUDADataPartition> cuda_data_partition_;
  // for histogram construction
  std::unique_ptr<CUDAHistogramConstructor> cuda_histogram_constructor_;
  // for best split information finding, given the histograms
  std::unique_ptr<CUDABestSplitFinder> cuda_best_split_finder_;
  // gradient discretizer for quantized training
  std::unique_ptr<CUDAGradientDiscretizer> cuda_gradient_discretizer_;

  std::vector<int> leaf_best_split_feature_;
  std::vector<uint32_t> leaf_best_split_threshold_;
  std::vector<uint8_t> leaf_best_split_default_left_;
  std::vector<data_size_t> leaf_num_data_;
  std::vector<data_size_t> leaf_data_start_;
  std::vector<double> leaf_sum_gradients_;
  std::vector<double> leaf_sum_hessians_;
  int smaller_leaf_index_;
  int larger_leaf_index_;
  int best_leaf_index_;
  int num_cat_threshold_;
  bool has_categorical_feature_;
  // whether need to select features by node
  bool select_features_by_node_;

  std::vector<int> categorical_bin_to_value_;
  std::vector<int> categorical_bin_offsets_;

  mutable CUDAVector<double> cuda_leaf_gradient_stat_buffer_;
  mutable CUDAVector<double> cuda_leaf_hessian_stat_buffer_;
  mutable data_size_t leaf_stat_buffer_size_;
  mutable data_size_t refit_num_data_;
  uint32_t* cuda_bitset_;
  size_t cuda_bitset_len_;
  uint32_t* cuda_bitset_inner_;
  size_t cuda_bitset_inner_len_;
  size_t* cuda_block_bitset_len_buffer_;
  int* cuda_categorical_bin_to_value_;
  int* cuda_categorical_bin_offsets_;

  /*! \brief gradients on CUDA */
  CUDAVector<score_t> cuda_gradients_;
  /*! \brief hessians on CUDA */
  CUDAVector<score_t> cuda_hessians_;
  /*! \brief whether boosting is done on CUDA */
  bool boosting_on_cuda_;

  // members used in multi-GPU training
  /*! \brief cuda stream for nccl operations */
  cudaStream_t nccl_stream_;
  /*! \brief index map from leaf index to histogram index */
  std::vector<int> leaf_to_hist_index_map_;
  /*! \brief number of total histogram bins */
  int num_total_bin_;
  /*! \brief global number of data in the leaves across */
  std::vector<data_size_t> global_num_data_in_leaf_;

  #ifdef DEBUG
  /*! \brief gradients on CPU */
  std::vector<score_t> host_gradients_;
  /*! \brief hessians on CPU */
  std::vector<score_t> host_hessians_;
  #endif  // DEBUG
};

}  // namespace LightGBM

#else  // USE_CUDA

// When GPU support is not compiled in, quit with an error message

namespace LightGBM {

class CUDASingleGPUTreeLearner: public SerialTreeLearner {
 public:
    #pragma warning(disable : 4702)
    explicit CUDASingleGPUTreeLearner(const Config* tree_config, const bool /*boosting_on_cuda*/) : SerialTreeLearner(tree_config) {
      Log::Fatal("CUDA Tree Learner was not enabled in this build.\n"
                 "Please recompile with CMake option -DUSE_CUDA=1 (NVIDIA GPUs) or -DUSE_ROCM=1 (AMD GPUs)");
    }
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/data_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <algorithm>
#include <cstring>
#include <tuple>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {

template <typename TREELEARNER_T>
DataParallelTreeLearner<TREELEARNER_T>::DataParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
}

template <typename TREELEARNER_T>
DataParallelTreeLearner<TREELEARNER_T>::~DataParallelTreeLearner() {
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  // initialize SerialTreeLearner
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  // Get local rank and global machine size
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  size_t split_info_size = static_cast<size_t>(SplitInfo::Size(max_cat_threshold) * 2);
  size_t histogram_size = this->config_->use_quantized_grad ?
    static_cast<size_t>(this->share_state_->num_hist_total_bin() * kInt32HistEntrySize) :
    static_cast<size_t>(this->share_state_->num_hist_total_bin() * kHistEntrySize);

  // allocate buffer for communication
  size_t buffer_size = std::max(histogram_size, split_info_size);

  input_buffer_.resize(buffer_size);
  output_buffer_.resize(buffer_size);

  is_feature_aggregated_.resize(this->num_features_);

  block_start_.resize(num_machines_);
  block_len_.resize(num_machines_);

  if (this->config_->use_quantized_grad) {
    block_start_int16_.resize(num_machines_);
    block_len_int16_.resize(num_machines_);
  }

  buffer_write_start_pos_.resize(this->num_features_);
  buffer_read_start_pos_.resize(this->num_features_);

  if (this->config_->use_quantized_grad) {
    buffer_write_start_pos_int16_.resize(this->num_features_);
    buffer_read_start_pos_int16_.resize(this->num_features_);
  }

  global_data_count_in_leaf_.resize(this->config_->num_leaves);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::ResetConfig(const Config* config) {
  TREELEARNER_T::ResetConfig(config);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::PrepareBufferPos(
  const std::vector<std::vector<int>>& feature_distribution,
  std::vector<comm_size_t>* block_start,
  std::vector<comm_size_t>* block_len,
  std::vector<comm_size_t>* buffer_write_start_pos,
  std::vector<comm_size_t>* buffer_read_start_pos,
  comm_size_t* reduce_scatter_size,
  size_t hist_entry_size) {
  // get block start and block len for reduce scatter
  *reduce_scatter_size = 0;
  for (int i = 0; i < num_machines_; ++i) {
    (*block_len)[i] = 0;
    for (auto fid : feature_distribution[i]) {
      auto num_bin = this->train_data_->FeatureNumBin(fid);
      if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      (*block_len)[i] += num_bin * hist_entry_size;
    }
    *reduce_scatter_size += (*block_len)[i];
  }

  (*block_start)[0] = 0;
  for (int i = 1; i < num_machines_; ++i) {
    (*block_start)[i] = (*block_start)[i - 1] + (*block_len)[i - 1];
  }

  // get buffer_write_start_pos
  int bin_size = 0;
  for (int i = 0; i < num_machines_; ++i) {
    for (auto fid : feature_distribution[i]) {
      (*buffer_write_start_pos)[fid] = bin_size;
      auto num_bin = this->train_data_->FeatureNumBin(fid);
      if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      bin_size += num_bin * hist_entry_size;
    }
  }

  // get buffer_read_start_pos
  bin_size = 0;
  for (auto fid : feature_distribution[rank_]) {
    (*buffer_read_start_pos)[fid] = bin_size;
    auto num_bin = this->train_data_->FeatureNumBin(fid);
    if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
      num_bin -= 1;
    }
    bin_size += num_bin * hist_entry_size;
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // generate feature partition for current tree
  std::vector<std::vector<int>> feature_distribution(num_machines_, std::vector<int>());
  std::vector<int> num_bins_distributed(num_machines_, 0);
  for (int i = 0; i < this->train_data_->num_total_features(); ++i) {
    int inner_feature_index = this->train_data_->InnerFeatureIndex(i);
    if (inner_feature_index == -1) {
      continue;
    }
    if (this->col_sampler_.is_feature_used_bytree()[inner_feature_index]) {
      int cur_min_machine = static_cast<int>(ArrayArgs<int>::ArgMin(num_bins_distributed));
      feature_distribution[cur_min_machine].push_back(inner_feature_index);
      auto num_bin = this->train_data_->FeatureNumBin(inner_feature_index);
      if (this->train_data_->FeatureBinMapper(inner_feature_index)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      num_bins_distributed[cur_min_machine] += num_bin;
    }
    is_feature_aggregated_[inner_feature_index] = false;
  }
  // get local used feature
  for (auto fid : feature_distribution[rank_]) {
    is_feature_aggregated_[fid] = true;
  }

  // get block start and block len for reduce scatter
  if (this->config_->use_quantized_grad) {
    PrepareBufferPos(feature_distribution, &block_start_, &block_len_, &buffer_write_start_pos_,
      &buffer_read_start_pos_, &reduce_scatter_size_, kInt32HistEntrySize);
    PrepareBufferPos(feature_distribution, &block_start_int16_, &block_len_int16_, &buffer_write_start_pos_int16_,
      &buffer_read_start_pos_int16_, &reduce_scatter_size_int16_, kInt16HistEntrySize);
  } else {
    PrepareBufferPos(feature_distribution, &block_start_, &block_len_, &buffer_write_start_pos_,
      &buffer_read_start_pos_, &reduce_scatter_size_, kHistEntrySize);
  }

  if (this->config_->use_quantized_grad) {
    // sync global data sumup info
    std::tuple<data_size_t, double, double, int64_t> data(this->smaller_leaf_splits_->num_data_in_leaf(),
                                                          this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
                                                          this->smaller_leaf_splits_->int_sum_gradients_and_hessians());
    int size = sizeof(data);
    std::memcpy(input_buffer_.data(), &data, size);
    // global sumup reduce
    Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double, int64_t>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const std::tuple<data_size_t, double, double, int64_t> *p1;
      std::tuple<data_size_t, double, double, int64_t> *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const std::tuple<data_size_t, double, double, int64_t> *>(src);
        p2 = reinterpret_cast<std::tuple<data_size_t, double, double, int64_t> *>(dst);
        std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
        std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
        std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
        std::get<3>(*p2) = std::get<3>(*p2) + std::get<3>(*p1);
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    // copy back
    std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);
    // set global sumup info
    this->smaller_leaf_splits_->Init(std::get<1>(data), std::get<2>(data), std::get<3>(data));
    // init global data count in leaf
    global_data_count_in_leaf_[0] = std::get<0>(data);
    // reset hist num bits according to global num data
    this->gradient_discretizer_->template SetNumBitsInHistogramBin<true>(0, -1, GetGlobalDataCountInLeaf(0), 0);
  } else {
    // sync global data sumup info
    std::tuple<data_size_t, double, double> data(this->smaller_leaf_splits_->num_data_in_leaf(),
                                                this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians());
    int size = sizeof(data);
    std::memcpy(input_buffer_.data(), &data, size);
    // global sumup reduce
    Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const std::tuple<data_size_t, double, double> *p1;
      std::tuple<data_size_t, double, double> *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const std::tuple<data_size_t, double, double> *>(src);
        p2 = reinterpret_cast<std::tuple<data_size_t, double, double> *>(dst);
        std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
        std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
        std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    // copy back
    std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);
    // set global sumup info
    this->smaller_leaf_splits_->Init(std::get<1>(data), std::get<2>(data));
    // init global data count in leaf
    global_data_count_in_leaf_[0] = std::get<0>(data);
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::FindBestSplits(const Tree* tree) {
  TREELEARNER_T::ConstructHistograms(
      this->col_sampler_.is_feature_used_bytree(), true);
  const int smaller_leaf_index = this->smaller_leaf_splits_->leaf_index();
  const data_size_t local_data_on_smaller_leaf = this->data_partition_->leaf_count(smaller_leaf_index);
  if (local_data_on_smaller_leaf <= 0) {
    // clear histogram buffer before synchronizing
    // otherwise histogram contents from the previous iteration will be sent
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
      if (this->col_sampler_.is_feature_used_bytree()[feature_index] == false)
        continue;
      const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
      const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
      const int num_bin = feature_bin_mapper->num_bin();
      if (this->config_->use_quantized_grad) {
        int32_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawDataInt32();
        std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kInt32HistEntrySize);
        int16_t* hist_ptr_int16 = this->smaller_leaf_histogram_array_[feature_index].RawDataInt16();
        std::memset(reinterpret_cast<void*>(hist_ptr_int16), 0, (num_bin - offset) * kInt16HistEntrySize);
      } else {
        hist_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawData();
        std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
      }
    }
  }
  // construct local histograms
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram");
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram::Copy");
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    if (this->col_sampler_.is_feature_used_bytree()[feature_index] == false)
      continue;
    // copy to buffer
    if (this->config_->use_quantized_grad) {
      const uint8_t local_smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<false>(this->smaller_leaf_splits_->leaf_index());
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (smaller_leaf_num_bits <= 16) {
        std::memcpy(input_buffer_.data() + buffer_write_start_pos_int16_[feature_index],
                    this->smaller_leaf_histogram_array_[feature_index].RawDataInt16(),
                    this->smaller_leaf_histogram_array_[feature_index].SizeOfInt16Histogram());
      } else {
        if (local_smaller_leaf_num_bits == 32) {
          std::memcpy(input_buffer_.data() + buffer_write_start_pos_[feature_index],
                      this->smaller_leaf_histogram_array_[feature_index].RawDataInt32(),
                      this->smaller_leaf_histogram_array_[feature_index].SizeOfInt32Histogram());
        } else {
          this->smaller_leaf_histogram_array_[feature_index].CopyFromInt16ToInt32(
            input_buffer_.data() + buffer_write_start_pos_[feature_index]);
        }
      }
    } else {
      std::memcpy(input_buffer_.data() + buffer_write_start_pos_[feature_index],
                this->smaller_leaf_histogram_array_[feature_index].RawData(),
                this->smaller_leaf_histogram_array_[feature_index].SizeOfHistogram());
    }
  }
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram::Copy");
  // Reduce scatter for histogram
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram::ReduceScatter");
  if (!this->config_->use_quantized_grad) {
    Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(hist_t), block_start_.data(),
                           block_len_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &HistogramSumReducer);
  } else {
    const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
    if (smaller_leaf_num_bits <= 16) {
      Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_int16_, sizeof(int16_t), block_start_int16_.data(),
                            block_len_int16_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &Int16HistogramSumReducer);
    } else {
      Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(int_hist_t), block_start_.data(),
                            block_len_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &Int32HistogramSumReducer);
    }
  }
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram::ReduceScatter");
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram");
  this->FindBestSplitsFromHistograms(
      this->col_sampler_.is_feature_used_bytree(), true, tree);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(const std::vector<int8_t>&, bool, const Tree* tree) {
  std::vector<SplitInfo> smaller_bests_per_thread(this->share_state_->num_threads);
  std::vector<SplitInfo> larger_bests_per_thread(this->share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features =
      this->col_sampler_.GetByNode(tree, this->smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features =
      this->col_sampler_.GetByNode(tree, this->larger_leaf_splits_->leaf_index());
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_.get());

  if (this->config_->use_quantized_grad && this->larger_leaf_splits_ != nullptr && this->larger_leaf_splits_->leaf_index() >= 0) {
    const int parent_index = std::min(this->smaller_leaf_splits_->leaf_index(), this->larger_leaf_splits_->leaf_index());
    const uint8_t parent_num_bits = this->gradient_discretizer_->template GetHistBitsInNode<true>(parent_index);
    const uint8_t larger_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->larger_leaf_splits_->leaf_index());
    const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
    if (parent_num_bits > 16 && larger_leaf_num_bits <= 16) {
      CHECK_LE(smaller_leaf_num_bits, 16);
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
        OMP_LOOP_EX_BEGIN();
        if (!is_feature_aggregated_[feature_index]) continue;
        this->larger_leaf_histogram_array_[feature_index].CopyToBuffer(this->gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_aggregated_[feature_index]) continue;
    const int tid = omp_get_thread_num();
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    // restore global histograms from buffer
    if (this->config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (smaller_leaf_num_bits <= 16) {
        this->smaller_leaf_histogram_array_[feature_index].FromMemoryInt16(
          output_buffer_.data() + buffer_read_start_pos_int16_[feature_index]);
      } else {
        this->smaller_leaf_histogram_array_[feature_index].FromMemoryInt32(
          output_buffer_.data() + buffer_read_start_pos_[feature_index]);
      }
    } else {
      this->smaller_leaf_histogram_array_[feature_index].FromMemory(
        output_buffer_.data() + buffer_read_start_pos_[feature_index]);
    }

    if (this->config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      const int64_t int_sum_gradient_and_hessian = this->smaller_leaf_splits_->int_sum_gradients_and_hessians();
      if (smaller_leaf_num_bits <= 16) {
        this->train_data_->template FixHistogramInt<int32_t, int32_t, 16, 16>(
          feature_index,
          int_sum_gradient_and_hessian,
          reinterpret_cast<hist_t*>(this->smaller_leaf_histogram_array_[feature_index].RawDataInt16()));
      } else {
        this->train_data_->template FixHistogramInt<int64_t, int64_t, 32, 32>(
          feature_index,
          int_sum_gradient_and_hessian,
          reinterpret_cast<hist_t*>(this->smaller_leaf_histogram_array_[feature_index].RawDataInt32()));
      }
    } else {
      this->train_data_->FixHistogram(feature_index,
                                      this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
                                      this->smaller_leaf_histogram_array_[feature_index].RawData());
    }

    this->ComputeBestSplitForFeature(
        this->smaller_leaf_histogram_array_, feature_index, real_feature_index,
        smaller_node_used_features[feature_index],
        GetGlobalDataCountInLeaf(this->smaller_leaf_splits_->leaf_index()),
        this->smaller_leaf_splits_.get(),
        &smaller_bests_per_thread[tid],
        smaller_leaf_parent_output);

    // only root leaf
    if (this->larger_leaf_splits_ == nullptr || this->larger_leaf_splits_->leaf_index() < 0) continue;

    // construct histgroms for large leaf, we init larger leaf as the parent, so we can just subtract the smaller leaf's histograms
    if (this->config_->use_quantized_grad) {
      const int parent_index = std::min(this->smaller_leaf_splits_->leaf_index(), this->larger_leaf_splits_->leaf_index());
      const uint8_t parent_num_bits = this->gradient_discretizer_->template GetHistBitsInNode<true>(parent_index);
      const uint8_t larger_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->larger_leaf_splits_->leaf_index());
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (parent_num_bits <= 16) {
        CHECK_LE(smaller_leaf_num_bits, 16);
        CHECK_LE(larger_leaf_num_bits, 16);
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int32_t, int32_t, int32_t, 16, 16, 16>(
              this->smaller_leaf_histogram_array_[feature_index]);
      } else if (larger_leaf_num_bits <= 16) {
        CHECK_LE(smaller_leaf_num_bits, 16);
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int32_t, int32_t, 32, 16, 16>(
            this->smaller_leaf_histogram_array_[feature_index], this->gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
      } else if (smaller_leaf_num_bits <= 16) {
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int32_t, int64_t, 32, 16, 32>(
              this->smaller_leaf_histogram_array_[feature_index]);
      } else {
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int64_t, int64_t, 32, 32, 32>(
              this->smaller_leaf_histogram_array_[feature_index]);
      }
    } else {
      this->larger_leaf_histogram_array_[feature_index].Subtract(
        this->smaller_leaf_histogram_array_[feature_index]);
    }

    this->ComputeBestSplitForFeature(
        this->larger_leaf_histogram_array_, feature_index, real_feature_index,
        larger_node_used_features[feature_index],
        GetGlobalDataCountInLeaf(this->larger_leaf_splits_->leaf_index()),
        this->larger_leaf_splits_.get(),
        &larger_bests_per_thread[tid],
        larger_leaf_parent_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_bests_per_thread);
  int leaf = this->smaller_leaf_splits_->leaf_index();
  this->best_split_per_leaf_[leaf] = smaller_bests_per_thread[smaller_best_idx];

  if (this->larger_leaf_splits_ != nullptr &&  this->larger_leaf_splits_->leaf_index() >= 0) {
    leaf = this->larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_bests_per_thread);
    this->best_split_per_leaf_[leaf] = larger_bests_per_thread[larger_best_idx];
  }

  SplitInfo smaller_best_split, larger_best_split;
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }

  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);

  // set best split
  this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()] = smaller_best_split;
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()] = larger_best_split;
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  TREELEARNER_T::SplitInner(tree, best_Leaf, left_leaf, right_leaf, false);
  const SplitInfo& best_split_info = this->best_split_per_leaf_[best_Leaf];
  // need update global number of data in leaf
  global_data_count_in_leaf_[*left_leaf] = best_split_info.left_count;
  global_data_count_in_leaf_[*right_leaf] = best_split_info.right_count;
  // reset hist num bits according to global num data
  if (this->config_->use_quantized_grad) {
    this->gradient_discretizer_->template SetNumBitsInHistogramBin<true>(*left_leaf, *right_leaf, GetGlobalDataCountInLeaf(*left_leaf), GetGlobalDataCountInLeaf(*right_leaf));
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class DataParallelTreeLearner<GPUTreeLearner>;
template class DataParallelTreeLearner<SerialTreeLearner>;

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/data_partition.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_
#define LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief DataPartition is used to store the the partition of data on tree.
*/
class DataPartition {
 public:
  DataPartition(data_size_t num_data, int num_leaves)
      : num_data_(num_data), num_leaves_(num_leaves), runner_(num_data, 512) {
    leaf_begin_.resize(num_leaves_);
    leaf_count_.resize(num_leaves_);
    indices_.resize(num_data_);
    used_data_indices_ = nullptr;
  }

  void ResetLeaves(int num_leaves) {
    num_leaves_ = num_leaves;
    leaf_begin_.resize(num_leaves_);
    leaf_count_.resize(num_leaves_);
  }

  void ResetNumData(int num_data) {
    num_data_ = num_data;
    indices_.resize(num_data_);
    runner_.ReSize(num_data_);
  }

  ~DataPartition() {
  }

  /*!
  * \brief Init, will put all data on the root(leaf_idx = 0)
  */
  void Init() {
    std::fill(leaf_begin_.begin(), leaf_begin_.end(), 0);
    std::fill(leaf_count_.begin(), leaf_count_.end(), 0);
    if (used_data_indices_ == nullptr) {
      // if using all data
      leaf_count_[0] = num_data_;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
      for (data_size_t i = 0; i < num_data_; ++i) {
        indices_[i] = i;
      }
    } else {
      // if bagging
      leaf_count_[0] = used_data_count_;
      std::memcpy(indices_.data(), used_data_indices_, used_data_count_ * sizeof(data_size_t));
    }
  }

  void ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves) {
    ResetLeaves(num_leaves);
    std::vector<std::vector<data_size_t>> indices_per_leaf(num_leaves_);
    for (data_size_t i = 0; i < static_cast<data_size_t>(leaf_pred.size()); ++i) {
      indices_per_leaf[leaf_pred[i]].push_back(i);
    }
    data_size_t offset = 0;
    for (int i = 0; i < num_leaves_; ++i) {
      leaf_begin_[i] = offset;
      leaf_count_[i] = static_cast<data_size_t>(indices_per_leaf[i].size());
      std::copy(indices_per_leaf[i].begin(), indices_per_leaf[i].end(), indices_.begin() + leaf_begin_[i]);
      offset += leaf_count_[i];
    }
  }

  /*!
  * \brief Get the data indices of one leaf
  * \param leaf index of leaf
  * \param indices output data indices
  * \return number of data on this leaf
  */
  const data_size_t* GetIndexOnLeaf(int leaf, data_size_t* out_len) const {
    // copy reference, maybe unsafe, but faster
    data_size_t begin = leaf_begin_[leaf];
    *out_len = leaf_count_[leaf];
    return indices_.data() + begin;
  }

  /*!
  * \brief Split the data
  * \param leaf index of leaf
  * \param feature_bins feature bin data
  * \param threshold threshold that want to split
  * \param right_leaf index of right leaf
  */
  void Split(int leaf, const Dataset* dataset, int feature,
             const uint32_t* threshold, int num_threshold, bool default_left,
             int right_leaf) {
    Common::FunctionTimer fun_timer("DataPartition::Split", global_timer);
    // get leaf boundary
    const data_size_t begin = leaf_begin_[leaf];
    const data_size_t cnt = leaf_count_[leaf];
    auto left_start = indices_.data() + begin;
    const auto left_cnt = runner_.Run<false>(
        cnt,
        [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
            data_size_t* right) {
          return dataset->Split(feature, threshold, num_threshold, default_left,
                                left_start + cur_start, cur_cnt, left, right);
        },
        left_start);
    leaf_count_[leaf] = left_cnt;
    leaf_begin_[right_leaf] = left_cnt + begin;
    leaf_count_[right_leaf] = cnt - left_cnt;
  }

  /*!
  * \brief SetLabelAt used data indices before training, used for bagging
  * \param used_data_indices indices of used data
  * \param num_used_data number of used data
  */
  void SetUsedDataIndices(const data_size_t* used_data_indices, data_size_t num_used_data) {
    used_data_indices_ = used_data_indices;
    used_data_count_ = num_used_data;
  }

  /*!
  * \brief Get number of data on one leaf
  * \param leaf index of leaf
  * \return number of data of this leaf
  */
  data_size_t leaf_count(int leaf) const { return leaf_count_[leaf]; }

  /*!
  * \brief Get leaf begin
  * \param leaf index of leaf
  * \return begin index of this leaf
  */
  data_size_t leaf_begin(int leaf) const { return leaf_begin_[leaf]; }

  const data_size_t* indices() const { return indices_.data(); }

  /*! \brief Get number of leaves */
  int num_leaves() const { return num_leaves_; }

 private:
  /*! \brief Number of all data */
  data_size_t num_data_;
  /*! \brief Number of all leaves */
  int num_leaves_;
  /*! \brief start index of data on one leaf */
  std::vector<data_size_t> leaf_begin_;
  /*! \brief number of data on one leaf */
  std::vector<data_size_t> leaf_count_;
  /*! \brief Store all data's indices, order by leaf[data_in_leaf0,..,data_leaf1,..] */
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> indices_;
  /*! \brief used data indices, used for bagging */
  const data_size_t* used_data_indices_;
  /*! \brief used data count, used for bagging */
  data_size_t used_data_count_;
  ParallelPartitionRunner<data_size_t, true> runner_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/feature_histogram.cpp <==
/*!
 * Copyright (c) 2024-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2024-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include "feature_histogram.hpp"

#include <algorithm>
#include <vector>

namespace LightGBM {

void FeatureHistogram::FuncForCategorical() {
  if (meta_->config->extra_trees) {
    if (meta_->config->monotone_constraints.empty()) {
      FuncForCategoricalL1<true, false>();
    } else {
      FuncForCategoricalL1<true, true>();
    }
  } else {
    if (meta_->config->monotone_constraints.empty()) {
      FuncForCategoricalL1<false, false>();
    } else {
      FuncForCategoricalL1<false, true>();
    }
  }
}

template <bool USE_RAND, bool USE_MC>
void FeatureHistogram::FuncForCategoricalL1() {
  if (meta_->config->path_smooth > kEpsilon) {
    FuncForCategoricalL2<USE_RAND, USE_MC, true>();
  } else {
    FuncForCategoricalL2<USE_RAND, USE_MC, false>();
  }
}

template <bool USE_RAND, bool USE_MC, bool USE_SMOOTHING>
void FeatureHistogram::FuncForCategoricalL2() {
  if (meta_->config->use_quantized_grad) {
#define LAMBDA_PARAMS_INT \
    int64_t int_sum_gradient_and_hessian, \
    const double grad_scale, const double hess_scale, \
    const uint8_t hist_bits_bin, const uint8_t hist_bits_acc, \
    data_size_t num_data, \
    const FeatureConstraint* constraints, \
    double parent_output, \
    SplitInfo* output

#define ARGUMENTS_INT \
    int_sum_gradient_and_hessian, grad_scale, hess_scale, num_data, constraints, parent_output, output

    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      } else {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      } else {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      }
    }
#undef LAMBDA_ARGUMENTS_INT
#undef ARGUMENTS_INT
  } else {
#define ARGUMENTS                                                      \
  std::placeholders::_1, std::placeholders::_2, std::placeholders::_3, \
      std::placeholders::_4, std::placeholders::_5, std::placeholders::_6
    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, true, true, USE_SMOOTHING>,
                      this, ARGUMENTS);
      } else {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, true, false, USE_SMOOTHING>,
                      this, ARGUMENTS);
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, false, true, USE_SMOOTHING>,
                      this, ARGUMENTS);
      } else {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, false, false, USE_SMOOTHING>,
                      this, ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }
}

template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
void FeatureHistogram::FindBestThresholdCategoricalInner(double sum_gradient,
                                        double sum_hessian,
                                        data_size_t num_data,
                                        const FeatureConstraint* constraints,
                                        double parent_output,
                                        SplitInfo* output) {
  is_splittable_ = false;
  output->default_left = false;
  double best_gain = kMinScore;
  data_size_t best_left_count = 0;
  double best_sum_left_gradient = 0;
  double best_sum_left_hessian = 0;
  double gain_shift;
  if (USE_MC) {
    constraints->InitCumulativeConstraints(true);
  }
  if (USE_SMOOTHING) {
    gain_shift = GetLeafGainGivenOutput<USE_L1>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
  } else {
    // Need special case for no smoothing to preserve existing behaviour. If no smoothing, the parent output is calculated
    // with the larger categorical l2, whereas min_split_gain uses the original l2.
    gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, false>(sum_gradient, sum_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2, meta_->config->max_delta_step, 0,
        num_data, 0);
  }

  double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
  const int8_t offset = meta_->offset;
  const int bin_start = 1 - offset;
  const int bin_end = meta_->num_bin - offset;
  int used_bin = -1;

  std::vector<int> sorted_idx;
  double l2 = meta_->config->lambda_l2;
  bool use_onehot = meta_->num_bin <= meta_->config->max_cat_to_onehot;
  int best_threshold = -1;
  int best_dir = 1;
  const double cnt_factor = num_data / sum_hessian;
  int rand_threshold = 0;
  if (use_onehot) {
    if (USE_RAND) {
      if (bin_end - bin_start > 0) {
        rand_threshold = meta_->rand.NextInt(bin_start, bin_end);
      }
    }
    for (int t = bin_start; t < bin_end; ++t) {
      const auto grad = GET_GRAD(data_, t);
      const auto hess = GET_HESS(data_, t);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
      // if data not enough, or sum hessian too small
      if (cnt < meta_->config->min_data_in_leaf ||
          hess < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }
      data_size_t other_count = num_data - cnt;
      // if data not enough
      if (other_count < meta_->config->min_data_in_leaf) {
        continue;
      }

      double sum_other_hessian = sum_hessian - hess - kEpsilon;
      // if sum hessian too small
      if (sum_other_hessian < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }

      double sum_other_gradient = sum_gradient - grad;
      if (USE_RAND) {
        if (t != rand_threshold) {
          continue;
        }
      }
      // current split gain
      double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_other_gradient, sum_other_hessian, grad, hess + kEpsilon,
          meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
          constraints, 0, meta_->config->path_smooth, other_count, cnt, parent_output);
      // gain with split is worse than without split
      if (current_gain <= min_gain_shift) {
        continue;
      }

      // mark as able to be split
      is_splittable_ = true;
      // better split point
      if (current_gain > best_gain) {
        best_threshold = t;
        best_sum_left_gradient = grad;
        best_sum_left_hessian = hess + kEpsilon;
        best_left_count = cnt;
        best_gain = current_gain;
      }
    }
  } else {
    for (int i = bin_start; i < bin_end; ++i) {
      if (Common::RoundInt(GET_HESS(data_, i) * cnt_factor) >=
          meta_->config->cat_smooth) {
        sorted_idx.push_back(i);
      }
    }
    used_bin = static_cast<int>(sorted_idx.size());

    l2 += meta_->config->cat_l2;

    auto ctr_fun = [this](double sum_grad, double sum_hess) {
      return (sum_grad) / (sum_hess + meta_->config->cat_smooth);
    };
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(), [this, &ctr_fun](int i, int j) {
          return ctr_fun(GET_GRAD(data_, i), GET_HESS(data_, i)) <
                  ctr_fun(GET_GRAD(data_, j), GET_HESS(data_, j));
        });

    std::vector<int> find_direction(1, 1);
    std::vector<int> start_position(1, 0);
    find_direction.push_back(-1);
    start_position.push_back(used_bin - 1);
    const int max_num_cat =
        std::min(meta_->config->max_cat_threshold, (used_bin + 1) / 2);
    int max_threshold = std::max(std::min(max_num_cat, used_bin) - 1, 0);
    if (USE_RAND) {
      if (max_threshold > 0) {
        rand_threshold = meta_->rand.NextInt(0, max_threshold);
      }
    }

    is_splittable_ = false;
    for (size_t out_i = 0; out_i < find_direction.size(); ++out_i) {
      auto dir = find_direction[out_i];
      auto start_pos = start_position[out_i];
      data_size_t min_data_per_group = meta_->config->min_data_per_group;
      data_size_t cnt_cur_group = 0;
      double sum_left_gradient = 0.0f;
      double sum_left_hessian = kEpsilon;
      data_size_t left_count = 0;
      for (int i = 0; i < used_bin && i < max_num_cat; ++i) {
        auto t = sorted_idx[start_pos];
        start_pos += dir;
        const auto grad = GET_GRAD(data_, t);
        const auto hess = GET_HESS(data_, t);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));

        sum_left_gradient += grad;
        sum_left_hessian += hess;
        left_count += cnt;
        cnt_cur_group += cnt;

        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        if (right_count < meta_->config->min_data_in_leaf ||
            right_count < min_data_per_group) {
          break;
        }

        double sum_right_hessian = sum_hessian - sum_left_hessian;
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        if (cnt_cur_group < min_data_per_group) {
          continue;
        }

        cnt_cur_group = 0;

        double sum_right_gradient = sum_gradient - sum_left_gradient;
        if (USE_RAND) {
          if (i != rand_threshold) {
            continue;
          }
        }
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1, l2,
            meta_->config->max_delta_step, constraints, 0, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        if (current_gain <= min_gain_shift) {
          continue;
        }
        is_splittable_ = true;
        if (current_gain > best_gain) {
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = i;
          best_gain = current_gain;
          best_dir = dir;
        }
      }
    }
  }

  if (is_splittable_) {
    output->left_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_left_gradient, best_sum_left_hessian,
        meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
        constraints->LeftToBasicConstraint(), meta_->config->path_smooth, best_left_count, parent_output);
    output->left_count = best_left_count;
    output->left_sum_gradient = best_sum_left_gradient;
    output->left_sum_hessian = best_sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient - best_sum_left_gradient,
        sum_hessian - best_sum_left_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, constraints->RightToBasicConstraint(), meta_->config->path_smooth,
        num_data - best_left_count, parent_output);
    output->right_count = num_data - best_left_count;
    output->right_sum_gradient = sum_gradient - best_sum_left_gradient;
    output->right_sum_hessian =
        sum_hessian - best_sum_left_hessian - kEpsilon;
    output->gain = best_gain - min_gain_shift;
    if (use_onehot) {
      output->num_cat_threshold = 1;
      output->cat_threshold =
          std::vector<uint32_t>(1, static_cast<uint32_t>(best_threshold + offset));
    } else {
      output->num_cat_threshold = best_threshold + 1;
      output->cat_threshold =
          std::vector<uint32_t>(output->num_cat_threshold);
      if (best_dir == 1) {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[i] + offset;
          output->cat_threshold[i] = t;
        }
      } else {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[used_bin - 1 - i] + offset;
          output->cat_threshold[i] = t;
        }
      }
    }
    output->monotone_type = 0;
  }
}

template <
bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, typename HIST_BIN_T, typename HIST_ACC_T,
int HIST_BITS_BIN, int HIST_BITS_ACC
>
void FeatureHistogram::FindBestThresholdCategoricalIntInner(int64_t int_sum_gradient_and_hessian,
                                          const double grad_scale, const double hess_scale,
                                          data_size_t num_data,
                                          const FeatureConstraint* constraints,
                                          double parent_output,
                                          SplitInfo* output) {
  is_splittable_ = false;
  output->default_left = false;
  double best_gain = kMinScore;
  PACKED_HIST_ACC_T best_sum_left_gradient_and_hessian = 0;
  double gain_shift;
  if (USE_MC) {
    constraints->InitCumulativeConstraints(true);
  }

  PACKED_HIST_ACC_T local_int_sum_gradient_and_hessian =
    HIST_BITS_ACC == 16 ?
    ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
    static_cast<PACKED_HIST_ACC_T>(int_sum_gradient_and_hessian);

  // recover sum of gradient and hessian from the sum of quantized gradient and hessian
  double sum_gradient = static_cast<double>(static_cast<int32_t>(int_sum_gradient_and_hessian >> 32)) * grad_scale;
  double sum_hessian = static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff)) * hess_scale;
  if (USE_SMOOTHING) {
    gain_shift = GetLeafGainGivenOutput<USE_L1>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
  } else {
    // Need special case for no smoothing to preserve existing behaviour. If no smoothing, the parent output is calculated
    // with the larger categorical l2, whereas min_split_gain uses the original l2.
    gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, false>(sum_gradient, sum_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2, meta_->config->max_delta_step, 0,
        num_data, 0);
  }

  double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
  const int8_t offset = meta_->offset;
  const int bin_start = 1 - offset;
  const int bin_end = meta_->num_bin - offset;
  int used_bin = -1;

  std::vector<int> sorted_idx;
  double l2 = meta_->config->lambda_l2;
  bool use_onehot = meta_->num_bin <= meta_->config->max_cat_to_onehot;
  int best_threshold = -1;
  int best_dir = 1;
  const double cnt_factor = static_cast<double>(num_data) /
    static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff));
  int rand_threshold = 0;

  const PACKED_HIST_BIN_T* data_ptr = nullptr;
  if (HIST_BITS_BIN == 16) {
    data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_int16_);
  } else {
    data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_);
  }

  if (use_onehot) {
    if (USE_RAND) {
      if (bin_end - bin_start > 0) {
        rand_threshold = meta_->rand.NextInt(bin_start, bin_end);
      }
    }
    for (int t = bin_start; t < bin_end; ++t) {
      const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
      const uint32_t int_hess = HIST_BITS_BIN == 16 ?
        static_cast<uint32_t>(grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(grad_and_hess & 0x00000000ffffffff);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(int_hess * cnt_factor));
      const double hess = int_hess * hess_scale;
      // if data not enough, or sum hessian too small
      if (cnt < meta_->config->min_data_in_leaf ||
          hess < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }
      data_size_t other_count = num_data - cnt;
      // if data not enough
      if (other_count < meta_->config->min_data_in_leaf) {
        continue;
      }

      const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_ACC != HIST_BITS_BIN ?
        ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
        (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
        grad_and_hess;
      const PACKED_HIST_ACC_T sum_other_grad_and_hess = local_int_sum_gradient_and_hessian - grad_and_hess_acc;
      const uint32_t sum_other_hess_int = HIST_BITS_ACC == 16 ?
        static_cast<uint32_t>(sum_other_grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(sum_other_grad_and_hess & 0x00000000ffffffff);
      double sum_other_hessian = sum_other_hess_int * hess_scale;
      // if sum hessian too small
      if (sum_other_hessian < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }

      const int32_t int_grad = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(grad_and_hess_acc >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(grad_and_hess_acc) >> 32);
      const double grad = int_grad * grad_scale;

      const int32_t sum_other_grad_int = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(sum_other_grad_and_hess >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(sum_other_grad_and_hess) >> 32);
      const double sum_other_gradient = sum_other_grad_int * grad_scale;

      if (USE_RAND) {
        if (t != rand_threshold) {
          continue;
        }
      }
      // current split gain
      double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_other_gradient, sum_other_hessian, grad, hess,
          meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
          constraints, 0, meta_->config->path_smooth, other_count, cnt, parent_output);
      // gain with split is worse than without split
      if (current_gain <= min_gain_shift) {
        continue;
      }

      // mark as able to be split
      is_splittable_ = true;
      // better split point
      if (current_gain > best_gain) {
        best_threshold = t;
        best_sum_left_gradient_and_hessian = grad_and_hess_acc;
        best_gain = current_gain;
      }
    }
  } else {
    for (int i = bin_start; i < bin_end; ++i) {
      const PACKED_HIST_BIN_T int_grad_and_hess = data_ptr[i];
      const uint32_t int_hess = HIST_BITS_BIN == 16 ?
        static_cast<uint32_t>(int_grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(int_grad_and_hess & 0x00000000ffffffff);
      const int cnt = Common::RoundInt(int_hess * cnt_factor);
      if (cnt >= meta_->config->cat_smooth) {
        sorted_idx.push_back(i);
      }
    }
    used_bin = static_cast<int>(sorted_idx.size());

    l2 += meta_->config->cat_l2;

    auto ctr_fun = [this](double sum_grad, double sum_hess) {
      return (sum_grad) / (sum_hess + meta_->config->cat_smooth);
    };
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(), [data_ptr, &ctr_fun, grad_scale, hess_scale](int i, int j) {
          const PACKED_HIST_BIN_T int_grad_and_hess_i = data_ptr[i];
          const PACKED_HIST_BIN_T int_grad_and_hess_j = data_ptr[j];
          const int32_t int_grad_i = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(static_cast<int16_t>(int_grad_and_hess_i >> 16)) :
            static_cast<int32_t>(static_cast<int64_t>(int_grad_and_hess_i) >> 32);
          const uint32_t int_hess_i = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(int_grad_and_hess_i & 0x0000ffff) :
            static_cast<int32_t>(int_grad_and_hess_i & 0x00000000ffffffff);
          const int32_t int_grad_j = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(static_cast<int16_t>(int_grad_and_hess_j >> 16)) :
            static_cast<int32_t>(static_cast<int64_t>(int_grad_and_hess_j) >> 32);
          const uint32_t int_hess_j = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(int_grad_and_hess_j & 0x0000ffff) :
            static_cast<int32_t>(int_grad_and_hess_j & 0x00000000ffffffff);

          const double grad_i = int_grad_i * grad_scale;
          const double hess_i = int_hess_i * hess_scale;
          const double grad_j = int_grad_j * grad_scale;
          const double hess_j = int_hess_j * hess_scale;

          return ctr_fun(grad_i, hess_i) < ctr_fun(grad_j, hess_j);
        });

    std::vector<int> find_direction(1, 1);
    std::vector<int> start_position(1, 0);
    find_direction.push_back(-1);
    start_position.push_back(used_bin - 1);
    const int max_num_cat =
        std::min(meta_->config->max_cat_threshold, (used_bin + 1) / 2);
    int max_threshold = std::max(std::min(max_num_cat, used_bin) - 1, 0);
    if (USE_RAND) {
      if (max_threshold > 0) {
        rand_threshold = meta_->rand.NextInt(0, max_threshold);
      }
    }

    is_splittable_ = false;
    for (size_t out_i = 0; out_i < find_direction.size(); ++out_i) {
      auto dir = find_direction[out_i];
      auto start_pos = start_position[out_i];
      data_size_t min_data_per_group = meta_->config->min_data_per_group;
      data_size_t cnt_cur_group = 0;
      PACKED_HIST_ACC_T int_sum_left_gradient_and_hessian = 0;
      data_size_t left_count = 0;
      for (int i = 0; i < used_bin && i < max_num_cat; ++i) {
        auto t = sorted_idx[start_pos];
        start_pos += dir;
        PACKED_HIST_BIN_T int_grad_and_hess = data_ptr[t];

        uint32_t int_hess = HIST_BITS_BIN == 16 ?
          static_cast<uint32_t>(int_grad_and_hess & 0x0000ffff) :
          static_cast<uint32_t>(int_grad_and_hess & 0x00000000ffffffff);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(int_hess * cnt_factor));

        if (HIST_BITS_ACC != HIST_BITS_BIN) {
          PACKED_HIST_ACC_T int_grad_and_hess_acc =
            (static_cast<PACKED_HIST_ACC_T>(static_cast<int64_t>(int_grad_and_hess & 0xffff0000)) << 32) |
            (static_cast<PACKED_HIST_ACC_T>(int_grad_and_hess & 0x0000ffff));
          int_sum_left_gradient_and_hessian += int_grad_and_hess_acc;
        } else {
          int_sum_left_gradient_and_hessian += int_grad_and_hess;
        }

        left_count += cnt;
        cnt_cur_group += cnt;

        const uint32_t int_left_sum_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(int_sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(int_sum_left_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_left_hessian = int_left_sum_hessian * hess_scale;

        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        if (right_count < meta_->config->min_data_in_leaf ||
            right_count < min_data_per_group) {
          break;
        }

        const PACKED_HIST_ACC_T int_sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - int_sum_left_gradient_and_hessian;
        const uint32_t int_right_sum_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(int_sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(int_sum_right_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_right_hessian = int_right_sum_hessian * hess_scale;

        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        if (cnt_cur_group < min_data_per_group) {
          continue;
        }

        cnt_cur_group = 0;

        const int32_t int_sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<int32_t>(static_cast<int16_t>(int_sum_left_gradient_and_hessian >> 16)) :
          static_cast<int32_t>(static_cast<int64_t>(int_sum_left_gradient_and_hessian) >> 32);
        const double sum_left_gradient = int_sum_left_gradient * grad_scale;

        const int32_t int_sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<int32_t>(static_cast<int16_t>(int_sum_right_gradient_and_hessian >> 16)) :
          static_cast<int32_t>(static_cast<int64_t>(int_sum_right_gradient_and_hessian) >> 32);
        const double sum_right_gradient = int_sum_right_gradient * grad_scale;

        if (USE_RAND) {
          if (i != rand_threshold) {
            continue;
          }
        }
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1, l2,
            meta_->config->max_delta_step, constraints, 0, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        if (current_gain <= min_gain_shift) {
          continue;
        }
        is_splittable_ = true;
        if (current_gain > best_gain) {
          best_sum_left_gradient_and_hessian = int_sum_left_gradient_and_hessian;
          best_threshold = i;
          best_gain = current_gain;
          best_dir = dir;
        }
      }
    }
  }

  if (is_splittable_) {
    const int32_t int_best_sum_left_gradient = HIST_BITS_ACC == 16 ?
      static_cast<int32_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) :
      static_cast<int32_t>(static_cast<int64_t>(best_sum_left_gradient_and_hessian) >> 32);
    const uint32_t int_best_sum_left_hessian = HIST_BITS_ACC == 16 ?
      static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x0000ffff) :
      static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x00000000ffffffff);
    const double best_sum_left_gradient = int_best_sum_left_gradient * grad_scale;
    const double best_sum_left_hessian = int_best_sum_left_hessian * hess_scale;

    const PACKED_HIST_ACC_T best_sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian;
    const int32_t int_best_sum_right_gradient = HIST_BITS_ACC == 16 ?
      static_cast<int32_t>(static_cast<int16_t>(best_sum_right_gradient_and_hessian >> 16)) :
      static_cast<int32_t>(static_cast<int64_t>(best_sum_right_gradient_and_hessian) >> 32);
    const uint32_t int_best_sum_right_hessian = HIST_BITS_ACC == 16 ?
      static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x0000ffff) :
      static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x00000000ffffffff);
    const double best_sum_right_gradient = int_best_sum_right_gradient * grad_scale;
    const double best_sum_right_hessian = int_best_sum_right_hessian * hess_scale;

    const data_size_t best_left_count = Common::RoundInt(static_cast<double>(int_best_sum_left_hessian) * cnt_factor);
    const data_size_t best_right_count = Common::RoundInt(static_cast<double>(int_best_sum_right_hessian) * cnt_factor);

    const int64_t best_sum_left_gradient_and_hessian_int64 = HIST_BITS_ACC == 16 ?
        ((static_cast<int64_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) << 32) |
        static_cast<int64_t>(best_sum_left_gradient_and_hessian & 0x0000ffff)) :
        best_sum_left_gradient_and_hessian;
    const int64_t best_sum_right_gradient_and_hessian_int64 = int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian_int64;

    output->left_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_left_gradient, best_sum_left_hessian,
        meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
        constraints->LeftToBasicConstraint(), meta_->config->path_smooth, best_left_count, parent_output);
    output->left_count = best_left_count;
    output->left_sum_gradient = best_sum_left_gradient;
    output->left_sum_hessian = best_sum_left_hessian;
    output->right_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_right_gradient,
        best_sum_right_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, constraints->RightToBasicConstraint(), meta_->config->path_smooth,
        best_right_count, parent_output);
    output->right_count = best_right_count;
    output->right_sum_gradient = best_sum_right_gradient;
    output->right_sum_hessian = best_sum_right_hessian;
    output->gain = best_gain - min_gain_shift;

    output->left_sum_gradient_and_hessian = best_sum_left_gradient_and_hessian_int64;
    output->right_sum_gradient_and_hessian = best_sum_right_gradient_and_hessian_int64;
    if (use_onehot) {
      output->num_cat_threshold = 1;
      output->cat_threshold =
          std::vector<uint32_t>(1, static_cast<uint32_t>(best_threshold + offset));
    } else {
      output->num_cat_threshold = best_threshold + 1;
      output->cat_threshold =
          std::vector<uint32_t>(output->num_cat_threshold);
      if (best_dir == 1) {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[i] + offset;
          output->cat_threshold[i] = t;
        }
      } else {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[used_bin - 1 - i] + offset;
          output->cat_threshold[i] = t;
        }
      }
    }
    output->monotone_type = 0;
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/feature_histogram.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_
#define LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/dataset.h>
#include <LightGBM/utils/array_args.h>

#include <algorithm>
#include <cmath>
#include <cstring>
#include <memory>
#include <utility>
#include <vector>

#include "monotone_constraints.hpp"
#include "split_info.hpp"

namespace LightGBM {

class FeatureMetainfo {
 public:
  int num_bin;
  MissingType missing_type;
  int8_t offset = 0;
  uint32_t default_bin;
  int8_t monotone_type = 0;
  double penalty = 1.0;
  /*! \brief pointer of tree config */
  const Config* config;
  BinType bin_type;
  /*! \brief random number generator for extremely randomized trees */
  mutable Random rand;
};
/*!
 * \brief FeatureHistogram is used to construct and store a histogram for a
 * feature.
 */
class FeatureHistogram {
 public:
  FeatureHistogram() { data_ = nullptr; }

  ~FeatureHistogram() {}

  /*! \brief Disable copy */
  FeatureHistogram& operator=(const FeatureHistogram&) = delete;
  /*! \brief Disable copy */
  FeatureHistogram(const FeatureHistogram&) = delete;

  /*!
   * \brief Init the feature histogram
   * \param feature the feature data for this histogram
   * \param min_num_data_one_leaf minimal number of data in one leaf
   */
  void Init(hist_t* data, int16_t* data_int16, const FeatureMetainfo* meta) {
    meta_ = meta;
    data_ = data;
    data_int16_ = data_int16;
    ResetFunc();
  }

  /*!
   * \brief Init the feature histogram
   * \param feature the feature data for this histogram
   * \param min_num_data_one_leaf minimal number of data in one leaf
   */
  void Init(hist_t* data, const FeatureMetainfo* meta) {
    meta_ = meta;
    data_ = data;
    data_int16_ = nullptr;
    ResetFunc();
  }

  void ResetFunc() {
    if (meta_->bin_type == BinType::NumericalBin) {
      FuncForNumrical();
    } else {
      FuncForCategorical();
    }
  }

  hist_t* RawData() { return data_; }

  int32_t* RawDataInt32() { return reinterpret_cast<int32_t*>(data_); }

  int16_t* RawDataInt16() { return data_int16_; }

  /*!
   * \brief Subtract current histograms with other
   * \param other The histogram that want to subtract
   */
  template <bool USE_DIST_GRAD = false,
    typename THIS_HIST_T = hist_t, typename OTHER_HIST_T = hist_t, typename RESULT_HIST_T = hist_t,
    int THIS_HIST_BITS = 0, int OTHER_HIST_BITS = 0, int RESULT_HIST_BITS = 0>
  void Subtract(const FeatureHistogram& other, const int32_t* buffer = nullptr) {
    if (USE_DIST_GRAD) {
      const THIS_HIST_T* this_int_data = THIS_HIST_BITS == 16 ?
        reinterpret_cast<const THIS_HIST_T*>(data_int16_) :
        (RESULT_HIST_BITS == 16 ?
          reinterpret_cast<const THIS_HIST_T*>(buffer) :
          reinterpret_cast<const THIS_HIST_T*>(data_));
      const OTHER_HIST_T* other_int_data = OTHER_HIST_BITS == 16 ?
        reinterpret_cast<OTHER_HIST_T*>(other.data_int16_) :
        reinterpret_cast<OTHER_HIST_T*>(other.data_);
      RESULT_HIST_T* result_int_data = RESULT_HIST_BITS == 16 ?
        reinterpret_cast<RESULT_HIST_T*>(data_int16_) :
        reinterpret_cast<RESULT_HIST_T*>(data_);
      if (THIS_HIST_BITS == 32 && OTHER_HIST_BITS == 16 && RESULT_HIST_BITS == 32) {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          const int32_t other_grad_hess = static_cast<int32_t>(other_int_data[i]);
          const int64_t this_grad_hess = this_int_data[i];
          const int64_t other_grad_hess_int64 =
            (static_cast<int64_t>(static_cast<int16_t>(other_grad_hess >> 16)) << 32) |
            (static_cast<int64_t>(other_grad_hess & 0x0000ffff));
          const int64_t result_grad_hess = this_grad_hess - other_grad_hess_int64;
          result_int_data[i] = static_cast<RESULT_HIST_T>(result_grad_hess);
        }
      } else if (THIS_HIST_BITS == 32 && OTHER_HIST_BITS == 16 && RESULT_HIST_BITS == 16) {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          const int32_t other_grad_hess = static_cast<int32_t>(other_int_data[i]);
          const int64_t this_grad_hess = this_int_data[i];
          const int64_t other_grad_hess_int64 =
            (static_cast<int64_t>(static_cast<int16_t>(other_grad_hess >> 16)) << 32) |
            (static_cast<int64_t>(other_grad_hess & 0x0000ffff));
          const int64_t result_grad_hess = this_grad_hess - other_grad_hess_int64;
          const int32_t result_grad_hess_int32 =
            (static_cast<int32_t>(result_grad_hess >> 32) << 16) |
            static_cast<int32_t>(result_grad_hess & 0x00000000ffffffff);
          result_int_data[i] = result_grad_hess_int32;
        }
      } else {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          result_int_data[i] = this_int_data[i] - other_int_data[i];
        }
      }
    } else {
      for (int i = 0; i < (meta_->num_bin - meta_->offset) * 2; ++i) {
        data_[i] -= other.data_[i];
      }
    }
  }

  void CopyToBuffer(int32_t* buffer) {
    const int64_t* data_ptr = reinterpret_cast<const int64_t*>(data_);
    int64_t* buffer_ptr = reinterpret_cast<int64_t*>(buffer);
    for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
      buffer_ptr[i] = data_ptr[i];
    }
  }

  void CopyFromInt16ToInt32(char* buffer) {
    const int32_t* int16_data = reinterpret_cast<const int32_t*>(RawDataInt16());
    int64_t* int32_data = reinterpret_cast<int64_t*>(buffer);
    for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
      const int32_t int16_val = int16_data[i];
      int32_data[i] = (static_cast<int64_t>(static_cast<int16_t>(int16_val >> 16)) << 32) |
        static_cast<int64_t>(int16_val & 0x0000ffff);
    }
  }

  void FindBestThreshold(double sum_gradient, double sum_hessian,
                         data_size_t num_data,
                         const FeatureConstraint* constraints,
                         double parent_output,
                         SplitInfo* output) {
    output->default_left = true;
    output->gain = kMinScore;
    find_best_threshold_fun_(sum_gradient, sum_hessian + 2 * kEpsilon, num_data,
                             constraints, parent_output, output);
    output->gain *= meta_->penalty;
  }

  void FindBestThresholdInt(int64_t sum_gradient_and_hessian,
                            double grad_scale, double hess_scale,
                            const uint8_t num_bits_bin,
                            const uint8_t num_bits_acc,
                            data_size_t num_data,
                            const FeatureConstraint* constraints,
                            double parent_output,
                            SplitInfo* output) {
    output->default_left = true;
    output->gain = kMinScore;
    int_find_best_threshold_fun_(sum_gradient_and_hessian, grad_scale, hess_scale, num_bits_bin, num_bits_acc, num_data,
                             constraints, parent_output, output);
    output->gain *= meta_->penalty;
  }

  template <bool USE_RAND, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  double BeforeNumerical(double sum_gradient, double sum_hessian, double parent_output, data_size_t num_data,
                        SplitInfo* output, int* rand_threshold) {
    is_splittable_ = false;
    output->monotone_type = meta_->monotone_type;

    double gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, num_data, parent_output);
    *rand_threshold = 0;
    if (USE_RAND) {
      if (meta_->num_bin - 2 > 0) {
        *rand_threshold = meta_->rand.NextInt(0, meta_->num_bin - 2);
      }
    }
    return gain_shift + meta_->config->min_gain_to_split;
  }

  template <bool USE_RAND, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  double BeforeNumericalInt(int64_t sum_gradient_and_hessian, double grad_scale, double hess_scale, double parent_output, data_size_t num_data,
                        SplitInfo* output, int* rand_threshold) {
    is_splittable_ = false;
    output->monotone_type = meta_->monotone_type;
    const int32_t int_sum_gradient = static_cast<int32_t>(sum_gradient_and_hessian >> 32);
    const uint32_t int_sum_hessian = static_cast<uint32_t>(sum_gradient_and_hessian & 0x00000000ffffffff);
    const double sum_gradient = static_cast<double>(int_sum_gradient) * grad_scale;
    const double sum_hessian = static_cast<double>(int_sum_hessian) * hess_scale;
    double gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, num_data, parent_output);
    *rand_threshold = 0;
    if (USE_RAND) {
      if (meta_->num_bin - 2 > 0) {
        *rand_threshold = meta_->rand.NextInt(0, meta_->num_bin - 2);
      }
    }
    return gain_shift + meta_->config->min_gain_to_split;
  }

  void FuncForNumrical() {
    if (meta_->config->extra_trees) {
      if (meta_->config->monotone_constraints.empty()) {
        FuncForNumricalL1<true, false>();
      } else {
        FuncForNumricalL1<true, true>();
      }
    } else {
      if (meta_->config->monotone_constraints.empty()) {
        FuncForNumricalL1<false, false>();
      } else {
        FuncForNumricalL1<false, true>();
      }
    }
  }
  template <bool USE_RAND, bool USE_MC>
  void FuncForNumricalL1() {
    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        FuncForNumricalL2<USE_RAND, USE_MC, true, true>();
      } else {
        FuncForNumricalL2<USE_RAND, USE_MC, true, false>();
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        FuncForNumricalL2<USE_RAND, USE_MC, false, true>();
      } else {
        FuncForNumricalL2<USE_RAND, USE_MC, false, false>();
      }
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT>
  void FuncForNumricalL2() {
    if (meta_->config->path_smooth > kEpsilon) {
      FuncForNumricalL3<USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, true>();
    } else {
      FuncForNumricalL3<USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, false>();
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  void FuncForNumricalL3() {
  if (meta_->config->use_quantized_grad) {
#define TEMPLATE_PREFIX_INT USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING
#define LAMBDA_ARGUMENTS_INT                                         \
  int64_t sum_gradient_and_hessian, double grad_scale, double hess_scale, const uint8_t hist_bits_bin, const uint8_t hist_bits_acc, data_size_t num_data, \
      const FeatureConstraint* constraints, double parent_output, SplitInfo *output
#define BEFORE_ARGUMENTS_INT sum_gradient_and_hessian, grad_scale, hess_scale, parent_output, num_data, output, &rand_threshold
#define FUNC_ARGUMENTS_INT                                                      \
  sum_gradient_and_hessian, grad_scale, hess_scale, num_data, constraints, min_gain_shift, \
      output, rand_threshold, parent_output

      if (meta_->num_bin > 2 && meta_->missing_type != MissingType::None) {
        if (meta_->missing_type == MissingType::Zero) {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        } else {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        }
      } else {
        if (meta_->missing_type != MissingType::NaN) {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        } else {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
            output->default_left = false;
          };
        }
      }
#undef TEMPLATE_PREFIX_INT
#undef LAMBDA_ARGUMENTS_INT
#undef BEFORE_ARGUMENTS_INT
#undef FUNC_ARGURMENTS_INT
  } else {
#define TEMPLATE_PREFIX USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING
#define LAMBDA_ARGUMENTS                                         \
  double sum_gradient, double sum_hessian, data_size_t num_data, \
      const FeatureConstraint* constraints, double parent_output, SplitInfo *output
#define BEFORE_ARGUMENTS sum_gradient, sum_hessian, parent_output, num_data, output, &rand_threshold
#define FUNC_ARGUMENTS                                                      \
  sum_gradient, sum_hessian, num_data, constraints, min_gain_shift, \
      output, rand_threshold, parent_output

      if (meta_->num_bin > 2 && meta_->missing_type != MissingType::None) {
        if (meta_->missing_type == MissingType::Zero) {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, true, false>(
                FUNC_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, false, true, false>(
                FUNC_ARGUMENTS);
          };
        } else {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, true>(
                FUNC_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, false, false, true>(
                FUNC_ARGUMENTS);
          };
        }
      } else {
        if (meta_->missing_type != MissingType::NaN) {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, false>(
                FUNC_ARGUMENTS);
          };
        } else {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, false>(
                FUNC_ARGUMENTS);
            output->default_left = false;
          };
        }
      }
#undef TEMPLATE_PREFIX
#undef LAMBDA_ARGUMENTS
#undef BEFORE_ARGUMENTS
#undef FUNC_ARGURMENTS
    }
  }

  void FuncForCategorical();

  template <bool USE_RAND, bool USE_MC>
  void FuncForCategoricalL1();

  template <bool USE_RAND, bool USE_MC, bool USE_SMOOTHING>
  void FuncForCategoricalL2();

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  void FindBestThresholdCategoricalInner(double sum_gradient,
                                         double sum_hessian,
                                         data_size_t num_data,
                                         const FeatureConstraint* constraints,
                                         double parent_output,
                                         SplitInfo* output);

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING, typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T,
          typename HIST_BIN_T, typename HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FindBestThresholdCategoricalIntInner(int64_t int_sum_gradient_and_hessian,
                                            const double grad_scale, const double hess_scale,
                                            data_size_t num_data,
                                            const FeatureConstraint* constraints,
                                            double parent_output,
                                            SplitInfo* output);

  void GatherInfoForThreshold(double sum_gradient, double sum_hessian,
                              uint32_t threshold, data_size_t num_data,
                              double parent_output, SplitInfo* output) {
    if (meta_->bin_type == BinType::NumericalBin) {
      GatherInfoForThresholdNumerical(sum_gradient, sum_hessian, threshold,
                                      num_data, parent_output, output);
    } else {
      GatherInfoForThresholdCategorical(sum_gradient, sum_hessian, threshold,
                                        num_data, parent_output, output);
    }
  }

  void GatherInfoForThresholdNumerical(double sum_gradient, double sum_hessian,
                                       uint32_t threshold, data_size_t num_data,
                                       double parent_output, SplitInfo* output) {
    bool use_smoothing = meta_->config->path_smooth > kEpsilon;
    if (use_smoothing) {
      GatherInfoForThresholdNumericalInner<true>(sum_gradient, sum_hessian,
                                                 threshold, num_data,
                                                 parent_output, output);
    } else {
      GatherInfoForThresholdNumericalInner<false>(sum_gradient, sum_hessian,
                                                  threshold, num_data,
                                                  parent_output, output);
    }
  }

  template<bool USE_SMOOTHING>
  void GatherInfoForThresholdNumericalInner(double sum_gradient, double sum_hessian,
                                            uint32_t threshold, data_size_t num_data,
                                            double parent_output, SplitInfo* output) {
    double gain_shift = GetLeafGainGivenOutput<true>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1,
        meta_->config->lambda_l2, parent_output);
    double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;

    // do stuff here
    const int8_t offset = meta_->offset;

    double sum_right_gradient = 0.0f;
    double sum_right_hessian = kEpsilon;
    data_size_t right_count = 0;

    // set values
    bool use_na_as_missing = false;
    bool skip_default_bin = false;
    if (meta_->missing_type == MissingType::Zero) {
      skip_default_bin = true;
    } else if (meta_->missing_type == MissingType::NaN) {
      use_na_as_missing = true;
    }

    int t = meta_->num_bin - 1 - offset - use_na_as_missing;
    const int t_end = 1 - offset;
    const double cnt_factor = num_data / sum_hessian;
    // from right to left, and we don't need data in bin0
    for (; t >= t_end; --t) {
      if (static_cast<uint32_t>(t + offset) <= threshold) {
        break;
      }

      // need to skip default bin
      if (skip_default_bin &&
          (t + offset) == static_cast<int>(meta_->default_bin)) {
        continue;
      }
      const auto grad = GET_GRAD(data_, t);
      const auto hess = GET_HESS(data_, t);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
      sum_right_gradient += grad;
      sum_right_hessian += hess;
      right_count += cnt;
    }
    double sum_left_gradient = sum_gradient - sum_right_gradient;
    double sum_left_hessian = sum_hessian - sum_right_hessian;
    data_size_t left_count = num_data - right_count;
    double current_gain =
        GetLeafGain<true, true, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            meta_->config->path_smooth, left_count, parent_output) +
        GetLeafGain<true, true, USE_SMOOTHING>(
            sum_right_gradient, sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            meta_->config->path_smooth, right_count, parent_output);

    // gain with split is worse than without split
    if (std::isnan(current_gain) || current_gain <= min_gain_shift) {
      output->gain = kMinScore;
      Log::Warning(
          "'Forced Split' will be ignored since the gain getting worse.");
      return;
    }

    // update split information
    output->threshold = threshold;
    output->left_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1,
        meta_->config->lambda_l2, meta_->config->max_delta_step,
        meta_->config->path_smooth, left_count, parent_output);
    output->left_count = left_count;
    output->left_sum_gradient = sum_left_gradient;
    output->left_sum_hessian = sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_gradient - sum_left_gradient, sum_hessian - sum_left_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth,
        right_count, parent_output);
    output->right_count = num_data - left_count;
    output->right_sum_gradient = sum_gradient - sum_left_gradient;
    output->right_sum_hessian = sum_hessian - sum_left_hessian - kEpsilon;
    output->gain = current_gain - min_gain_shift;
    output->default_left = true;
  }

  void GatherInfoForThresholdCategorical(double sum_gradient,  double sum_hessian,
                                         uint32_t threshold, data_size_t num_data,
                                         double parent_output, SplitInfo* output) {
    bool use_smoothing = meta_->config->path_smooth > kEpsilon;
    if (use_smoothing) {
      GatherInfoForThresholdCategoricalInner<true>(sum_gradient, sum_hessian, threshold,
                                                   num_data, parent_output, output);
    } else {
      GatherInfoForThresholdCategoricalInner<false>(sum_gradient, sum_hessian, threshold,
                                                    num_data, parent_output, output);
    }
  }

  template<bool USE_SMOOTHING>
  void GatherInfoForThresholdCategoricalInner(double sum_gradient,
                                              double sum_hessian, uint32_t threshold,
                                              data_size_t num_data, double parent_output,
                                              SplitInfo* output) {
    // get SplitInfo for a given one-hot categorical split.
    output->default_left = false;
    double gain_shift = GetLeafGainGivenOutput<true>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
    double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
    if (threshold >= static_cast<uint32_t>(meta_->num_bin) || threshold == 0) {
      output->gain = kMinScore;
      Log::Warning("Invalid categorical threshold split");
      return;
    }
    const double cnt_factor = num_data / sum_hessian;
    const auto grad = GET_GRAD(data_, threshold - meta_->offset);
    const auto hess = GET_HESS(data_, threshold - meta_->offset);
    data_size_t cnt =
        static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));

    double l2 = meta_->config->lambda_l2;
    data_size_t left_count = cnt;
    data_size_t right_count = num_data - left_count;
    double sum_left_hessian = hess + kEpsilon;
    double sum_right_hessian = sum_hessian - sum_left_hessian;
    double sum_left_gradient = grad;
    double sum_right_gradient = sum_gradient - sum_left_gradient;
    // current split gain
    double current_gain =
        GetLeafGain<true, true, USE_SMOOTHING>(sum_right_gradient, sum_right_hessian,
                                      meta_->config->lambda_l1, l2,
                                      meta_->config->max_delta_step,
                                      meta_->config->path_smooth, right_count,
                                      parent_output) +
        GetLeafGain<true, true, USE_SMOOTHING>(sum_left_gradient, sum_left_hessian,
                                      meta_->config->lambda_l1, l2,
                                      meta_->config->max_delta_step,
                                      meta_->config->path_smooth, left_count,
                                      parent_output);
    if (std::isnan(current_gain) || current_gain <= min_gain_shift) {
      output->gain = kMinScore;
      Log::Warning(
          "'Forced Split' will be ignored since the gain getting worse.");
      return;
    }
    output->left_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, left_count,
        parent_output);
    output->left_count = left_count;
    output->left_sum_gradient = sum_left_gradient;
    output->left_sum_hessian = sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_right_gradient, sum_right_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, right_count,
        parent_output);
    output->right_count = right_count;
    output->right_sum_gradient = sum_gradient - sum_left_gradient;
    output->right_sum_hessian = sum_right_hessian - kEpsilon;
    output->gain = current_gain - min_gain_shift;
    output->num_cat_threshold = 1;
    output->cat_threshold = std::vector<uint32_t>(1, threshold);
  }

  /*!
   * \brief Binary size of this histogram
   */
  int SizeOfHistogram() const {
    return (meta_->num_bin - meta_->offset) * kHistEntrySize;
  }

  int SizeOfInt32Histogram() const {
    return (meta_->num_bin - meta_->offset) * kInt32HistEntrySize;
  }

  int SizeOfInt16Histogram() const {
    return (meta_->num_bin - meta_->offset) * kInt16HistEntrySize;
  }

  /*!
   * \brief Restore histogram from memory
   */
  void FromMemory(char* memory_data) {
    std::memcpy(data_, memory_data,
                (meta_->num_bin - meta_->offset) * kHistEntrySize);
  }

  void FromMemoryInt32(char* memory_data) {
    std::memcpy(data_, memory_data,
                (meta_->num_bin - meta_->offset) * kInt32HistEntrySize);
  }

  void FromMemoryInt16(char* memory_data) {
    std::memcpy(data_int16_, memory_data,
                (meta_->num_bin - meta_->offset) * kInt16HistEntrySize);
  }

  /*!
   * \brief True if this histogram can be splitted
   */
  bool is_splittable() const { return is_splittable_; }

  /*!
   * \brief Set splittable to this histogram
   */
  void set_is_splittable(bool val) { is_splittable_ = val; }

  static double ThresholdL1(double s, double l1) {
    const double reg_s = std::max(0.0, std::fabs(s) - l1);
    return Common::Sign(s) * reg_s;
  }

  template <bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double CalculateSplittedLeafOutput(double sum_gradients,
                                            double sum_hessians, double l1,
                                            double l2, double max_delta_step,
                                            double smoothing, data_size_t num_data,
                                            double parent_output) {
    double ret;
    if (USE_L1) {
      ret = -ThresholdL1(sum_gradients, l1) / (sum_hessians + l2);
    } else {
      ret = -sum_gradients / (sum_hessians + l2);
    }
    if (USE_MAX_OUTPUT) {
      if (max_delta_step > 0 && std::fabs(ret) > max_delta_step) {
        ret = Common::Sign(ret) * max_delta_step;
      }
    }
    if (USE_SMOOTHING) {
      ret = ret * (num_data / smoothing) / (num_data / smoothing + 1) \
          + parent_output / (num_data / smoothing + 1);
    }
    return ret;
  }

  template <bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double CalculateSplittedLeafOutput(
      double sum_gradients, double sum_hessians, double l1, double l2,
      double max_delta_step, const BasicConstraint& constraints,
      double smoothing, data_size_t num_data, double parent_output) {
    double ret = CalculateSplittedLeafOutput<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradients, sum_hessians, l1, l2, max_delta_step, smoothing, num_data, parent_output);
    if (USE_MC) {
      if (ret < constraints.min) {
        ret = constraints.min;
      } else if (ret > constraints.max) {
        ret = constraints.max;
      }
    }
    return ret;
  }

 private:
  template <bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double GetSplitGains(double sum_left_gradients,
                              double sum_left_hessians,
                              double sum_right_gradients,
                              double sum_right_hessians, double l1, double l2,
                              double max_delta_step,
                              const FeatureConstraint* constraints,
                              int8_t monotone_constraint,
                              double smoothing,
                              data_size_t left_count,
                              data_size_t right_count,
                              double parent_output) {
    if (!USE_MC) {
      return GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(sum_left_gradients,
                                                                sum_left_hessians, l1, l2,
                                                                max_delta_step, smoothing,
                                                                left_count, parent_output) +
             GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(sum_right_gradients,
                                                                sum_right_hessians, l1, l2,
                                                                max_delta_step, smoothing,
                                                                right_count, parent_output);
    } else {
      double left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_left_gradients, sum_left_hessians, l1, l2, max_delta_step,
              constraints->LeftToBasicConstraint(), smoothing, left_count, parent_output);
      double right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_right_gradients, sum_right_hessians, l1, l2, max_delta_step,
              constraints->RightToBasicConstraint(), smoothing, right_count, parent_output);
      if (((monotone_constraint > 0) && (left_output > right_output)) ||
          ((monotone_constraint < 0) && (left_output < right_output))) {
        return 0;
      }
      return GetLeafGainGivenOutput<USE_L1>(
                 sum_left_gradients, sum_left_hessians, l1, l2, left_output) +
             GetLeafGainGivenOutput<USE_L1>(
                 sum_right_gradients, sum_right_hessians, l1, l2, right_output);
    }
  }

  template <bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double GetLeafGain(double sum_gradients, double sum_hessians,
                            double l1, double l2, double max_delta_step,
                            double smoothing, data_size_t num_data, double parent_output) {
    if (!USE_MAX_OUTPUT && !USE_SMOOTHING) {
      if (USE_L1) {
        const double sg_l1 = ThresholdL1(sum_gradients, l1);
        return (sg_l1 * sg_l1) / (sum_hessians + l2);
      } else {
        return (sum_gradients * sum_gradients) / (sum_hessians + l2);
      }
    } else {
      double output = CalculateSplittedLeafOutput<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_gradients, sum_hessians, l1, l2, max_delta_step, smoothing, num_data, parent_output);
      return GetLeafGainGivenOutput<USE_L1>(sum_gradients, sum_hessians, l1, l2, output);
    }
  }

  template <bool USE_L1>
  static double GetLeafGainGivenOutput(double sum_gradients,
                                       double sum_hessians, double l1,
                                       double l2, double output) {
    if (USE_L1) {
      const double sg_l1 = ThresholdL1(sum_gradients, l1);
      return -(2.0 * sg_l1 * output + (sum_hessians + l2) * output * output);
    } else {
      return -(2.0 * sum_gradients * output +
               (sum_hessians + l2) * output * output);
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
            bool REVERSE, bool SKIP_DEFAULT_BIN, bool NA_AS_MISSING>
  void FindBestThresholdSequentially(double sum_gradient, double sum_hessian,
                                     data_size_t num_data,
                                     const FeatureConstraint* constraints,
                                     double min_gain_shift, SplitInfo* output,
                                     int rand_threshold, double parent_output) {
    const int8_t offset = meta_->offset;
    double best_sum_left_gradient = NAN;
    double best_sum_left_hessian = NAN;
    double best_gain = kMinScore;
    data_size_t best_left_count = 0;
    uint32_t best_threshold = static_cast<uint32_t>(meta_->num_bin);
    const double cnt_factor = num_data / sum_hessian;

    BasicConstraint best_right_constraints;
    BasicConstraint best_left_constraints;
    bool constraint_update_necessary =
        USE_MC && constraints->ConstraintDifferentDependingOnThreshold();

    if (USE_MC) {
      constraints->InitCumulativeConstraints(REVERSE);
    }

    if (REVERSE) {
      double sum_right_gradient = 0.0f;
      double sum_right_hessian = kEpsilon;
      data_size_t right_count = 0;

      int t = meta_->num_bin - 1 - offset - NA_AS_MISSING;
      const int t_end = 1 - offset;

      // from right to left, and we don't need data in bin0
      for (; t >= t_end; --t) {
        // need to skip default bin
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        const auto grad = GET_GRAD(data_, t);
        const auto hess = GET_HESS(data_, t);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
        sum_right_gradient += grad;
        sum_right_hessian += hess;
        right_count += cnt;
        // if data not enough, or sum hessian too small
        if (right_count < meta_->config->min_data_in_leaf ||
            sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t left_count = num_data - right_count;
        // if data not enough
        if (left_count < meta_->config->min_data_in_leaf) {
          break;
        }

        double sum_left_hessian = sum_hessian - sum_right_hessian;
        // if sum hessian too small
        if (sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_left_gradient = sum_gradient - sum_right_gradient;
        if (USE_RAND) {
          if (t - 1 + offset != rand_threshold) {
            continue;
          }
        }

        if (USE_MC && constraint_update_necessary) {
          constraints->Update(t + offset);
        }

        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          // left is <= threshold, right is > threshold.  so this is t-1
          best_threshold = static_cast<uint32_t>(t - 1 + offset);
          best_gain = current_gain;
        }
      }
    } else {
      double sum_left_gradient = 0.0f;
      double sum_left_hessian = kEpsilon;
      data_size_t left_count = 0;

      int t = 0;
      const int t_end = meta_->num_bin - 2 - offset;

      if (NA_AS_MISSING) {
        if (offset == 1) {
          sum_left_gradient = sum_gradient;
          sum_left_hessian = sum_hessian - kEpsilon;
          left_count = num_data;
          for (int i = 0; i < meta_->num_bin - offset; ++i) {
            const auto grad = GET_GRAD(data_, i);
            const auto hess = GET_HESS(data_, i);
            data_size_t cnt =
                static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
            sum_left_gradient -= grad;
            sum_left_hessian -= hess;
            left_count -= cnt;
          }
          t = -1;
        }
      }

      for (; t <= t_end; ++t) {
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        if (t >= 0) {
          sum_left_gradient += GET_GRAD(data_, t);
          sum_left_hessian += GET_HESS(data_, t);
          left_count += static_cast<data_size_t>(
              Common::RoundInt(GET_HESS(data_, t) * cnt_factor));
        }
        // if data not enough, or sum hessian too small
        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        // if data not enough
        if (right_count < meta_->config->min_data_in_leaf) {
          break;
        }

        double sum_right_hessian = sum_hessian - sum_left_hessian;
        // if sum Hessian too small
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = sum_gradient - sum_left_gradient;
        if (USE_RAND) {
          if (t + offset != rand_threshold) {
            continue;
          }
        }
        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth, left_count,
            right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = static_cast<uint32_t>(t + offset);
          best_gain = current_gain;
        }
      }
    }

    if (is_splittable_ && best_gain > output->gain + min_gain_shift) {
      // update split information
      output->threshold = best_threshold;
      output->left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_left_gradient, best_sum_left_hessian,
              meta_->config->lambda_l1, meta_->config->lambda_l2,
              meta_->config->max_delta_step, best_left_constraints, meta_->config->path_smooth,
              best_left_count, parent_output);
      output->left_count = best_left_count;
      output->left_sum_gradient = best_sum_left_gradient;
      output->left_sum_hessian = best_sum_left_hessian - kEpsilon;
      output->right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_gradient - best_sum_left_gradient,
              sum_hessian - best_sum_left_hessian, meta_->config->lambda_l1,
              meta_->config->lambda_l2, meta_->config->max_delta_step,
              best_right_constraints, meta_->config->path_smooth, num_data - best_left_count,
              parent_output);
      output->right_count = num_data - best_left_count;
      output->right_sum_gradient = sum_gradient - best_sum_left_gradient;
      output->right_sum_hessian =
          sum_hessian - best_sum_left_hessian - kEpsilon;
      output->gain = best_gain - min_gain_shift;
      output->default_left = REVERSE;
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
          bool REVERSE, bool SKIP_DEFAULT_BIN, bool NA_AS_MISSING, typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T,
          typename HIST_BIN_T, typename HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FindBestThresholdSequentiallyInt(int64_t int_sum_gradient_and_hessian,
                                        const double grad_scale, const double hess_scale,
                                        data_size_t num_data,
                                        const FeatureConstraint* constraints,
                                        double min_gain_shift, SplitInfo* output,
                                        int rand_threshold, double parent_output) {
    const int8_t offset = meta_->offset;
    PACKED_HIST_ACC_T best_sum_left_gradient_and_hessian = 0;
    PACKED_HIST_ACC_T local_int_sum_gradient_and_hessian =
      HIST_BITS_ACC == 16 ?
      ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
      static_cast<PACKED_HIST_ACC_T>(int_sum_gradient_and_hessian);
    double best_gain = kMinScore;
    uint32_t best_threshold = static_cast<uint32_t>(meta_->num_bin);
    const double cnt_factor = static_cast<double>(num_data) /
      static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff));

    BasicConstraint best_right_constraints;
    BasicConstraint best_left_constraints;
    bool constraint_update_necessary =
        USE_MC && constraints->ConstraintDifferentDependingOnThreshold();

    if (USE_MC) {
      constraints->InitCumulativeConstraints(REVERSE);
    }

    const PACKED_HIST_BIN_T* data_ptr = nullptr;
    if (HIST_BITS_BIN == 16) {
      data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_int16_);
    } else {
      data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_);
    }
    if (REVERSE) {
      PACKED_HIST_ACC_T sum_right_gradient_and_hessian = 0;

      int t = meta_->num_bin - 1 - offset - NA_AS_MISSING;
      const int t_end = 1 - offset;

      // from right to left, and we don't need data in bin0
      for (; t >= t_end; --t) {
        // need to skip default bin
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
        if (HIST_BITS_ACC != HIST_BITS_BIN) {
          const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
            ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
            (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
            ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
            (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
          sum_right_gradient_and_hessian += grad_and_hess_acc;
        } else {
          sum_right_gradient_and_hessian += grad_and_hess;
        }
        const uint32_t int_sum_right_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x00000000ffffffff);
        data_size_t right_count = Common::RoundInt(int_sum_right_hessian * cnt_factor);
        double sum_right_hessian = int_sum_right_hessian * hess_scale;
        // if data not enough, or sum hessian too small
        if (right_count < meta_->config->min_data_in_leaf ||
            sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t left_count = num_data - right_count;
        // if data not enough
        if (left_count < meta_->config->min_data_in_leaf) {
          break;
        }

        const PACKED_HIST_ACC_T sum_left_gradient_and_hessian = local_int_sum_gradient_and_hessian - sum_right_gradient_and_hessian;
        const uint32_t int_sum_left_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x00000000ffffffff);
        double sum_left_hessian = int_sum_left_hessian * hess_scale;
        // if sum hessian too small
        if (sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_right_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_right_gradient_and_hessian) >> 32)) * grad_scale;
        double sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_left_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_left_gradient_and_hessian) >> 32)) * grad_scale;
        if (USE_RAND) {
          if (t - 1 + offset != rand_threshold) {
            continue;
          }
        }

        if (USE_MC && constraint_update_necessary) {
          constraints->Update(t + offset);
        }

        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
            sum_right_hessian + kEpsilon, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_sum_left_gradient_and_hessian = sum_left_gradient_and_hessian;
          // left is <= threshold, right is > threshold.  so this is t-1
          best_threshold = static_cast<uint32_t>(t - 1 + offset);
          best_gain = current_gain;
        }
      }
    } else {
      PACKED_HIST_ACC_T sum_left_gradient_and_hessian = 0;

      int t = 0;
      const int t_end = meta_->num_bin - 2 - offset;

      if (NA_AS_MISSING) {
        if (offset == 1) {
          sum_left_gradient_and_hessian = local_int_sum_gradient_and_hessian;
          for (int i = 0; i < meta_->num_bin - offset; ++i) {
            const PACKED_HIST_BIN_T grad_and_hess = data_ptr[i];
            if (HIST_BITS_ACC != HIST_BITS_BIN) {
              const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
                ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
                (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
                ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
                (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
              sum_left_gradient_and_hessian -= grad_and_hess_acc;
            } else {
              sum_left_gradient_and_hessian -= grad_and_hess;
            }
          }
          t = -1;
        }
      }

      for (; t <= t_end; ++t) {
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        if (t >= 0) {
          const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
          if (HIST_BITS_ACC != HIST_BITS_BIN) {
            const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
              ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
              (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
              ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
              (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
            sum_left_gradient_and_hessian += grad_and_hess_acc;
          } else {
            sum_left_gradient_and_hessian += grad_and_hess;
          }
        }
        // if data not enough, or sum hessian too small
        const uint32_t int_sum_left_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x00000000ffffffff);
        const data_size_t left_count = Common::RoundInt(static_cast<double>(int_sum_left_hessian) * cnt_factor);
        const double sum_left_hessian = static_cast<double>(int_sum_left_hessian) * hess_scale;
        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        // if data not enough
        if (right_count < meta_->config->min_data_in_leaf) {
          break;
        }

        const PACKED_HIST_ACC_T sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - sum_left_gradient_and_hessian;
        const uint32_t int_sum_right_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_right_hessian = static_cast<double>(int_sum_right_hessian) * hess_scale;
        // if sum Hessian too small
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_right_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_right_gradient_and_hessian) >> 32)) * grad_scale;
        double sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_left_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_left_gradient_and_hessian) >> 32)) * grad_scale;
        if (USE_RAND) {
          if (t + offset != rand_threshold) {
            continue;
          }
        }
        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
            sum_right_hessian + kEpsilon, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth, left_count,
            right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_sum_left_gradient_and_hessian = sum_left_gradient_and_hessian;
          best_threshold = static_cast<uint32_t>(t + offset);
          best_gain = current_gain;
        }
      }
    }

    if (is_splittable_ && best_gain > output->gain + min_gain_shift) {
      const int32_t int_best_sum_left_gradient = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(best_sum_left_gradient_and_hessian) >> 32);
      const uint32_t int_best_sum_left_hessian = HIST_BITS_ACC == 16 ?
        static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x0000ffff) :
        static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x00000000ffffffff);
      const double best_sum_left_gradient = static_cast<double>(int_best_sum_left_gradient) * grad_scale;
      const double best_sum_left_hessian = static_cast<double>(int_best_sum_left_hessian) * hess_scale;
      const int64_t best_sum_left_gradient_and_hessian_int64 = HIST_BITS_ACC == 16 ?
          ((static_cast<int64_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) << 32) |
          static_cast<int64_t>(best_sum_left_gradient_and_hessian & 0x0000ffff)) :
          best_sum_left_gradient_and_hessian;
      const int64_t best_sum_right_gradient_and_hessian = int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian_int64;
      const int32_t int_best_sum_right_gradient = static_cast<int32_t>(best_sum_right_gradient_and_hessian >> 32);
      const uint32_t int_best_sum_right_hessian = static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x00000000ffffffff);
      const double best_sum_right_gradient = static_cast<double>(int_best_sum_right_gradient) * grad_scale;
      const double best_sum_right_hessian = static_cast<double>(int_best_sum_right_hessian) * hess_scale;
      const data_size_t best_left_count = Common::RoundInt(static_cast<double>(int_best_sum_left_hessian) * cnt_factor);
      const data_size_t best_right_count = Common::RoundInt(static_cast<double>(int_best_sum_right_hessian) * cnt_factor);
      // update split information
      output->threshold = best_threshold;
      output->left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_left_gradient, best_sum_left_hessian,
              meta_->config->lambda_l1, meta_->config->lambda_l2,
              meta_->config->max_delta_step, best_left_constraints, meta_->config->path_smooth,
              best_left_count, parent_output);
      output->left_count = best_left_count;
      output->left_sum_gradient = best_sum_left_gradient;
      output->left_sum_hessian = best_sum_left_hessian;
      output->left_sum_gradient_and_hessian = best_sum_left_gradient_and_hessian_int64;
      output->right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_right_gradient,
              best_sum_right_hessian, meta_->config->lambda_l1,
              meta_->config->lambda_l2, meta_->config->max_delta_step,
              best_right_constraints, meta_->config->path_smooth, best_right_count,
              parent_output);
      output->right_count = best_right_count;
      output->right_sum_gradient = best_sum_right_gradient;
      output->right_sum_hessian = best_sum_right_hessian;
      output->right_sum_gradient_and_hessian = best_sum_right_gradient_and_hessian;
      output->gain = best_gain - min_gain_shift;
      output->default_left = REVERSE;
    }
  }

  const FeatureMetainfo* meta_;
  /*! \brief sum of gradient of each bin */
  hist_t* data_;
  int16_t* data_int16_;
  bool is_splittable_ = true;

  std::function<void(double, double, data_size_t, const FeatureConstraint*,
                     double, SplitInfo*)>
      find_best_threshold_fun_;

  std::function<void(int64_t, double, double, const uint8_t, const uint8_t, data_size_t, const FeatureConstraint*,
                     double, SplitInfo*)>
      int_find_best_threshold_fun_;
};

class HistogramPool {
 public:
  /*!
   * \brief Constructor
   */
  HistogramPool() {
    cache_size_ = 0;
    total_size_ = 0;
  }

  /*!
   * \brief Destructor
   */
  ~HistogramPool() {}

  /*!
   * \brief Reset pool size
   * \param cache_size Max cache size
   * \param total_size Total size will be used
   */
  void Reset(int cache_size, int total_size) {
    cache_size_ = cache_size;
    // at least need 2 bucket to store smaller leaf and larger leaf
    CHECK_GE(cache_size_, 2);
    total_size_ = total_size;
    if (cache_size_ > total_size_) {
      cache_size_ = total_size_;
    }
    is_enough_ = (cache_size_ == total_size_);
    if (!is_enough_) {
      mapper_.resize(total_size_);
      inverse_mapper_.resize(cache_size_);
      last_used_time_.resize(cache_size_);
      ResetMap();
    }
  }

  /*!
   * \brief Reset mapper
   */
  void ResetMap() {
    if (!is_enough_) {
      cur_time_ = 0;
      std::fill(mapper_.begin(), mapper_.end(), -1);
      std::fill(inverse_mapper_.begin(), inverse_mapper_.end(), -1);
      std::fill(last_used_time_.begin(), last_used_time_.end(), 0);
    }
  }
  template <bool USE_DATA, bool USE_CONFIG>
  static void SetFeatureInfo(const Dataset* train_data, const Config* config,
                             std::vector<FeatureMetainfo>* feature_meta) {
    auto& ref_feature_meta = *feature_meta;
    const int num_feature = train_data->num_features();
    ref_feature_meta.resize(num_feature);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_feature >= 1024)
    for (int i = 0; i < num_feature; ++i) {
      if (USE_DATA) {
        ref_feature_meta[i].num_bin = train_data->FeatureNumBin(i);
        ref_feature_meta[i].default_bin =
            train_data->FeatureBinMapper(i)->GetDefaultBin();
        ref_feature_meta[i].missing_type =
            train_data->FeatureBinMapper(i)->missing_type();
        if (train_data->FeatureBinMapper(i)->GetMostFreqBin() == 0) {
          ref_feature_meta[i].offset = 1;
        } else {
          ref_feature_meta[i].offset = 0;
        }
        ref_feature_meta[i].bin_type =
            train_data->FeatureBinMapper(i)->bin_type();
      }
      if (USE_CONFIG) {
        const int real_fidx = train_data->RealFeatureIndex(i);
        if (!config->monotone_constraints.empty()) {
          ref_feature_meta[i].monotone_type =
              config->monotone_constraints[real_fidx];
        } else {
          ref_feature_meta[i].monotone_type = 0;
        }
        if (!config->feature_contri.empty()) {
          ref_feature_meta[i].penalty = config->feature_contri[real_fidx];
        } else {
          ref_feature_meta[i].penalty = 1.0;
        }
        ref_feature_meta[i].rand = Random(config->extra_seed + i);
      }
      ref_feature_meta[i].config = config;
    }
  }

  void DynamicChangeSize(const Dataset* train_data, int num_total_bin,
                        const std::vector<uint32_t>& offsets, const Config* config,
                        int cache_size, int total_size) {
    if (feature_metas_.empty()) {
      SetFeatureInfo<true, true>(train_data, config, &feature_metas_);
      uint64_t bin_cnt_over_features = 0;
      for (int i = 0; i < train_data->num_features(); ++i) {
        bin_cnt_over_features +=
            static_cast<uint64_t>(feature_metas_[i].num_bin);
      }
      Log::Info("Total Bins %d", bin_cnt_over_features);
    }
    int old_cache_size = static_cast<int>(pool_.size());
    Reset(cache_size, total_size);

    if (cache_size > old_cache_size) {
      pool_.resize(cache_size);
      data_.resize(cache_size);
    }

    if (config->use_quantized_grad) {
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = old_cache_size; i < cache_size; ++i) {
        OMP_LOOP_EX_BEGIN();
        pool_[i].reset(new FeatureHistogram[train_data->num_features()]);
        data_[i].resize(num_total_bin);
        for (int j = 0; j < train_data->num_features(); ++j) {
          int16_t* data_ptr = reinterpret_cast<int16_t*>(data_[i].data());
          pool_[i][j].Init(data_[i].data() + offsets[j], data_ptr + 2 * offsets[j], &feature_metas_[j]);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    } else {
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = old_cache_size; i < cache_size; ++i) {
        OMP_LOOP_EX_BEGIN();
        pool_[i].reset(new FeatureHistogram[train_data->num_features()]);
        data_[i].resize(num_total_bin * 2);
        for (int j = 0; j < train_data->num_features(); ++j) {
          pool_[i][j].Init(data_[i].data() + offsets[j] * 2, &feature_metas_[j]);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  void ResetConfig(const Dataset* train_data, const Config* config) {
    CHECK_GT(train_data->num_features(), 0);
    const Config* old_config = feature_metas_[0].config;
    SetFeatureInfo<false, true>(train_data, config, &feature_metas_);
    // if need to reset the function pointers
    if (old_config->lambda_l1 != config->lambda_l1 ||
        old_config->monotone_constraints != config->monotone_constraints ||
        old_config->extra_trees != config->extra_trees ||
        old_config->max_delta_step != config->max_delta_step ||
        old_config->path_smooth != config->path_smooth) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < cache_size_; ++i) {
        for (int j = 0; j < train_data->num_features(); ++j) {
          pool_[i][j].ResetFunc();
        }
      }
    }
  }

  /*!
   * \brief Get data for the specific index
   * \param idx which index want to get
   * \param out output data will store into this
   * \return True if this index is in the pool, False if this index is not in
   * the pool
   */
  bool Get(int idx, FeatureHistogram** out) {
    if (is_enough_) {
      *out = pool_[idx].get();
      return true;
    } else if (mapper_[idx] >= 0) {
      int slot = mapper_[idx];
      *out = pool_[slot].get();
      last_used_time_[slot] = ++cur_time_;
      return true;
    } else {
      // choose the least used slot
      int slot = static_cast<int>(ArrayArgs<int>::ArgMin(last_used_time_));
      *out = pool_[slot].get();
      last_used_time_[slot] = ++cur_time_;

      // reset previous mapper
      if (inverse_mapper_[slot] >= 0) mapper_[inverse_mapper_[slot]] = -1;

      // update current mapper
      mapper_[idx] = slot;
      inverse_mapper_[slot] = idx;
      return false;
    }
  }

  /*!
   * \brief Move data from one index to another index
   * \param src_idx
   * \param dst_idx
   */
  void Move(int src_idx, int dst_idx) {
    if (is_enough_) {
      std::swap(pool_[src_idx], pool_[dst_idx]);
      return;
    }
    if (mapper_[src_idx] < 0) {
      return;
    }
    // get slot of src idx
    int slot = mapper_[src_idx];
    // reset src_idx
    mapper_[src_idx] = -1;

    // move to dst idx
    mapper_[dst_idx] = slot;
    last_used_time_[slot] = ++cur_time_;
    inverse_mapper_[slot] = dst_idx;
  }

 private:
  std::vector<std::unique_ptr<FeatureHistogram[]>> pool_;
  std::vector<
      std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>>
      data_;
  std::vector<FeatureMetainfo> feature_metas_;
  int cache_size_;
  int total_size_;
  bool is_enough_ = false;
  std::vector<int> mapper_;
  std::vector<int> inverse_mapper_;
  std::vector<int> last_used_time_;
  int cur_time_ = 0;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/feature_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <cstring>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {


template <typename TREELEARNER_T>
FeatureParallelTreeLearner<TREELEARNER_T>::FeatureParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
}

template <typename TREELEARNER_T>
FeatureParallelTreeLearner<TREELEARNER_T>::~FeatureParallelTreeLearner() {
}

template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  int split_info_size = SplitInfo::Size(max_cat_threshold) * 2;

  input_buffer_.resize(split_info_size);
  output_buffer_.resize(split_info_size);
}


template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // get feature partition
  std::vector<std::vector<int>> feature_distribution(num_machines_, std::vector<int>());
  std::vector<int> num_bins_distributed(num_machines_, 0);
  for (int i = 0; i < this->train_data_->num_total_features(); ++i) {
    int inner_feature_index = this->train_data_->InnerFeatureIndex(i);
    if (inner_feature_index == -1) {
      continue;
    }
    if (this->col_sampler_.is_feature_used_bytree()[inner_feature_index]) {
      int cur_min_machine = static_cast<int>(ArrayArgs<int>::ArgMin(num_bins_distributed));
      feature_distribution[cur_min_machine].push_back(inner_feature_index);
      num_bins_distributed[cur_min_machine] += this->train_data_->FeatureNumBin(inner_feature_index);
      this->col_sampler_.SetIsFeatureUsedByTree(inner_feature_index, false);
    }
  }
  // get local used features
  for (auto fid : feature_distribution[rank_]) {
    this->col_sampler_.SetIsFeatureUsedByTree(fid, true);
  }
}

template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(
      const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) {
  TREELEARNER_T::FindBestSplitsFromHistograms(is_feature_used, use_subtract, tree);
  SplitInfo smaller_best_split, larger_best_split;
  // get best split at smaller leaf
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }
  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);
  // update best split
  this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()] = smaller_best_split;
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()] = larger_best_split;
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class FeatureParallelTreeLearner<GPUTreeLearner>;
template class FeatureParallelTreeLearner<SerialTreeLearner>;
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/gpu_tree_learner.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_GPU

#include "gpu_tree_learner.h"

#include <LightGBM/bin.h>
#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>

#include <algorithm>
#include <cstdio>
#include <iostream>
#include <memory>
#include <string>
#include <vector>

#include "../io/dense_bin.hpp"

#define GPU_DEBUG 0

namespace LightGBM {

GPUTreeLearner::GPUTreeLearner(const Config* config)
  :SerialTreeLearner(config) {
  use_bagging_ = false;
  Log::Info("This is the GPU trainer!!");
}

GPUTreeLearner::~GPUTreeLearner() {
  if (ptr_pinned_gradients_) {
    queue_.enqueue_unmap_buffer(pinned_gradients_, ptr_pinned_gradients_);
  }
  if (ptr_pinned_hessians_) {
    queue_.enqueue_unmap_buffer(pinned_hessians_, ptr_pinned_hessians_);
  }
  if (ptr_pinned_feature_masks_) {
    queue_.enqueue_unmap_buffer(pinned_feature_masks_, ptr_pinned_feature_masks_);
  }
}

void GPUTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  // initialize SerialTreeLearner
  SerialTreeLearner::Init(train_data, is_constant_hessian);
  // some additional variables needed for GPU trainer
  num_feature_groups_ = train_data_->num_feature_groups();
  // Initialize GPU buffers and kernels
  InitGPU(config_->gpu_platform_id, config_->gpu_device_id);
}

// some functions used for debugging the GPU histogram construction
#if GPU_DEBUG > 0

void PrintHistograms(hist_t* h, size_t size) {
  double total_hess = 0;
  for (size_t i = 0; i < size; ++i) {
    printf("%03lu=%9.3g,%9.3g\t", i, GET_GRAD(h, i), GET_HESS(h, i));
    if ((i & 3) == 3)
        printf("\n");
    total_hess += GET_HESS(h, i);
  }
  printf("\nSum hessians: %9.3g\n", total_hess);
}

union Float_t {
    int64_t i;
    double f;
    static int64_t ulp_diff(Float_t a, Float_t b) {
      return abs(a.i - b.i);
    }
};


void CompareHistograms(hist_t* h1, hist_t* h2, size_t size, int feature_id) {
  size_t i;
  Float_t a, b;
  for (i = 0; i < size; ++i) {
    a.f = GET_GRAD(h1, i);
    b.f = GET_GRAD(h2, i);
    int32_t ulps = Float_t::ulp_diff(a, b);
    if (ulps > 0) {
      // printf("grad %g != %g (%d ULPs)\n", GET_GRAD(h1, i), GET_GRAD(h2, i), ulps);
      // goto err;
    }
    a.f = GET_HESS(h1, i);
    b.f = GET_HESS(h2, i);
    ulps = Float_t::ulp_diff(a, b);
    if (std::fabs(a.f - b.f) >= 1e-20) {
      printf("hessian %g != %g (%d ULPs)\n", GET_HESS(h1, i), GET_HESS(h2, i), ulps);
      goto err;
    }
  }
  return;
err:
  Log::Warning("Mismatched histograms found for feature %d at location %lu.", feature_id, i);
  std::cin.get();
  PrintHistograms(h1, size);
  printf("\n");
  PrintHistograms(h2, size);
  std::cin.get();
}
#endif

int GPUTreeLearner::GetNumWorkgroupsPerFeature(data_size_t leaf_num_data) {
  // we roughly want 256 workgroups per device, and we have num_dense_feature4_ feature tuples.
  // also guarantee that there are at least 2K examples per workgroup
  double x = 256.0 / num_dense_feature4_;
  int exp_workgroups_per_feature = static_cast<int>(ceil(log2(x)));
  double t = leaf_num_data / 1024.0;
  #if GPU_DEBUG >= 4
  printf("Computing histogram for %d examples and (%d * %d) feature groups\n", leaf_num_data, dword_features_, num_dense_feature4_);
  printf("We can have at most %d workgroups per feature4 for efficiency reasons.\n"
         "Best workgroup size per feature for full utilization is %d\n", static_cast<int>(ceil(t)), (1 << exp_workgroups_per_feature));
  #endif
  exp_workgroups_per_feature = std::min(exp_workgroups_per_feature, static_cast<int>(ceil(log(static_cast<double>(t))/log(2.0))));
  if (exp_workgroups_per_feature < 0)
      exp_workgroups_per_feature = 0;
  if (exp_workgroups_per_feature > kMaxLogWorkgroupsPerFeature)
      exp_workgroups_per_feature = kMaxLogWorkgroupsPerFeature;
  // return 0;
  return exp_workgroups_per_feature;
}

void GPUTreeLearner::GPUHistogram(data_size_t leaf_num_data, bool use_all_features) {
  // we have already copied ordered gradients, ordered Hessians and indices to GPU
  // decide the best number of workgroups working on one feature4 tuple
  // set work group size based on feature size
  // each 2^exp_workgroups_per_feature workgroups work on a feature4 tuple
  int exp_workgroups_per_feature = GetNumWorkgroupsPerFeature(leaf_num_data);
  int num_workgroups = (1 << exp_workgroups_per_feature) * num_dense_feature4_;
  if (num_workgroups > preallocd_max_num_wg_) {
    preallocd_max_num_wg_ = num_workgroups;
    Log::Info("Increasing preallocd_max_num_wg_ to %d for launching more workgroups", preallocd_max_num_wg_);
    device_subhistograms_.reset(new boost::compute::vector<char>(
                              preallocd_max_num_wg_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_, ctx_));
    // we need to refresh the kernel arguments after reallocating
    for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
      // The only argument that needs to be changed later is num_data_
      histogram_kernels_[i].set_arg(7, *device_subhistograms_);
      histogram_allfeats_kernels_[i].set_arg(7, *device_subhistograms_);
      histogram_fulldata_kernels_[i].set_arg(7, *device_subhistograms_);
    }
  }
  #if GPU_DEBUG >= 4
  printf("Setting exp_workgroups_per_feature to %d, using %u work groups\n", exp_workgroups_per_feature, num_workgroups);
  printf("Constructing histogram with %d examples\n", leaf_num_data);
  #endif

  // the GPU kernel will process all features in one call, and each
  // 2^exp_workgroups_per_feature (compile time constant) workgroup will
  // process one feature4 tuple

  if (use_all_features) {
    histogram_allfeats_kernels_[exp_workgroups_per_feature].set_arg(4, leaf_num_data);
  } else {
    histogram_kernels_[exp_workgroups_per_feature].set_arg(4, leaf_num_data);
  }
  // for the root node, indices are not copied
  if (leaf_num_data != num_data_) {
    indices_future_.wait();
  }
  // for constant hessian, hessians are not copied except for the root node
  if (!share_state_->is_constant_hessian) {
    hessians_future_.wait();
  }
  gradients_future_.wait();
  // there will be 2^exp_workgroups_per_feature = num_workgroups / num_dense_feature4 sub-histogram per feature4
  // and we will launch num_feature workgroups for this kernel
  // will launch threads for all features
  // the queue should be asynchronous, and we will can WaitAndGetHistograms() before we start processing dense feature groups
  if (leaf_num_data == num_data_) {
    kernel_wait_obj_ = boost::compute::wait_list(
      queue_.enqueue_1d_range_kernel(histogram_fulldata_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
  } else {
    if (use_all_features) {
      kernel_wait_obj_ = boost::compute::wait_list(
        queue_.enqueue_1d_range_kernel(histogram_allfeats_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
    } else {
      kernel_wait_obj_ = boost::compute::wait_list(
        queue_.enqueue_1d_range_kernel(histogram_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
    }
  }
  // copy the results asynchronously. Size depends on if double precision is used
  size_t output_size = num_dense_feature4_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_;
  boost::compute::event histogram_wait_event;
  host_histogram_outputs_ = reinterpret_cast<void*>(queue_.enqueue_map_buffer_async(
    device_histogram_outputs_, boost::compute::command_queue::map_read, 0, output_size, histogram_wait_event, kernel_wait_obj_));
  // we will wait for this object in WaitAndGetHistograms
  histograms_wait_obj_ = boost::compute::wait_list(histogram_wait_event);
}

template <typename HistType>
void GPUTreeLearner::WaitAndGetHistograms(hist_t* histograms) {
  HistType* hist_outputs = reinterpret_cast<HistType*>(host_histogram_outputs_);
  // when the output is ready, the computation is done
  histograms_wait_obj_.wait();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (!feature_masks_[i]) {
      continue;
    }
    int dense_group_index = dense_feature_group_map_[i];
    auto old_histogram_array = histograms + train_data_->GroupBinBoundary(dense_group_index) * 2;
    int bin_size = train_data_->FeatureGroupNumBin(dense_group_index);
    if (device_bin_mults_[i] == 1) {
      for (int j = 0; j < bin_size; ++j) {
        GET_GRAD(old_histogram_array, j) = GET_GRAD(hist_outputs, i * device_bin_size_+ j);
        GET_HESS(old_histogram_array, j) = GET_HESS(hist_outputs, i * device_bin_size_+ j);
      }
    } else {
      // values of this feature has been redistributed to multiple bins; need a reduction here
      int ind = 0;
      for (int j = 0; j < bin_size; ++j) {
        double sum_g = 0.0, sum_h = 0.0;
        for (int k = 0; k < device_bin_mults_[i]; ++k) {
          sum_g += GET_GRAD(hist_outputs, i * device_bin_size_+ ind);
          sum_h += GET_HESS(hist_outputs, i * device_bin_size_+ ind);
          ind++;
        }
        GET_GRAD(old_histogram_array, j) = sum_g;
        GET_HESS(old_histogram_array, j) = sum_h;
      }
    }
  }
  queue_.enqueue_unmap_buffer(device_histogram_outputs_, host_histogram_outputs_);
}

void GPUTreeLearner::AllocateGPUMemory() {
  num_dense_feature_groups_ = 0;
  for (int i = 0; i < num_feature_groups_; ++i) {
    if (!train_data_->IsMultiGroup(i)) {
      num_dense_feature_groups_++;
    }
  }
  // how many feature-group tuples we have
  num_dense_feature4_ = (num_dense_feature_groups_ + (dword_features_ - 1)) / dword_features_;
  // leave some safe margin for prefetching
  // 256 work-items per workgroup. Each work-item prefetches one tuple for that feature
  int allocated_num_data_ = num_data_ + 256 * (1 << kMaxLogWorkgroupsPerFeature);
  // clear sparse/dense maps
  dense_feature_group_map_.clear();
  device_bin_mults_.clear();
  sparse_feature_group_map_.clear();
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    Log::Warning("GPU acceleration is disabled because no non-trivial dense features can be found");
    return;
  }
  // allocate memory for all features (FIXME: 4 GB barrier on some devices, need to split to multiple buffers)
  device_features_.reset();
  device_features_ = std::unique_ptr<boost::compute::vector<Feature4>>(new boost::compute::vector<Feature4>(static_cast<uint64_t>(num_dense_feature4_) * num_data_, ctx_));
  // unpin old buffer if necessary before destructing them
  if (ptr_pinned_gradients_) {
    queue_.enqueue_unmap_buffer(pinned_gradients_, ptr_pinned_gradients_);
  }
  if (ptr_pinned_hessians_) {
    queue_.enqueue_unmap_buffer(pinned_hessians_, ptr_pinned_hessians_);
  }
  if (ptr_pinned_feature_masks_) {
    queue_.enqueue_unmap_buffer(pinned_feature_masks_, ptr_pinned_feature_masks_);
  }
  // make ordered_gradients and Hessians larger (including extra room for prefetching), and pin them
  ordered_gradients_.reserve(allocated_num_data_);
  ordered_hessians_.reserve(allocated_num_data_);
  pinned_gradients_ = boost::compute::buffer();  // deallocate
  pinned_gradients_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             ordered_gradients_.data());
  ptr_pinned_gradients_ = queue_.enqueue_map_buffer(pinned_gradients_, boost::compute::command_queue::map_write_invalidate_region,
                                                    0, allocated_num_data_ * sizeof(score_t));
  pinned_hessians_ = boost::compute::buffer();  // deallocate
  pinned_hessians_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             ordered_hessians_.data());
  ptr_pinned_hessians_ = queue_.enqueue_map_buffer(pinned_hessians_, boost::compute::command_queue::map_write_invalidate_region,
                                                   0, allocated_num_data_ * sizeof(score_t));
  // allocate space for gradients and Hessians on device
  // we will copy gradients and Hessians in after ordered_gradients_ and ordered_hessians_ are constructed
  device_gradients_ = boost::compute::buffer();  // deallocate
  device_gradients_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                      boost::compute::memory_object::read_only, nullptr);
  device_hessians_ = boost::compute::buffer();  // deallocate
  device_hessians_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                      boost::compute::memory_object::read_only, nullptr);
  // allocate feature mask, for disabling some feature-groups' histogram calculation
  feature_masks_.resize(num_dense_feature4_ * dword_features_);
  device_feature_masks_ = boost::compute::buffer();  // deallocate
  device_feature_masks_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_,
                          boost::compute::memory_object::read_only, nullptr);
  pinned_feature_masks_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_,
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             feature_masks_.data());
  ptr_pinned_feature_masks_ = queue_.enqueue_map_buffer(pinned_feature_masks_, boost::compute::command_queue::map_write_invalidate_region,
                                                        0, num_dense_feature4_ * dword_features_);
  memset(ptr_pinned_feature_masks_, 0, num_dense_feature4_ * dword_features_);
  // copy indices to the device
  device_data_indices_.reset();
  device_data_indices_ = std::unique_ptr<boost::compute::vector<data_size_t>>(new boost::compute::vector<data_size_t>(allocated_num_data_, ctx_));
  boost::compute::fill(device_data_indices_->begin(), device_data_indices_->end(), 0, queue_);
  // histogram bin entry size depends on the precision (single/double)
  hist_bin_entry_sz_ = config_->gpu_use_dp ? sizeof(hist_t) * 2 : sizeof(gpu_hist_t) * 2;
  Log::Info("Size of histogram bin entry: %d", hist_bin_entry_sz_);
  // create output buffer, each feature has a histogram with device_bin_size_ bins,
  // each work group generates a sub-histogram of dword_features_ features.
  if (!device_subhistograms_) {
    // only initialize once here, as this will not need to change when ResetTrainingData() is called
    device_subhistograms_ = std::unique_ptr<boost::compute::vector<char>>(new boost::compute::vector<char>(
                              preallocd_max_num_wg_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_, ctx_));
  }
  // create atomic counters for inter-group coordination
  sync_counters_.reset();
  sync_counters_ = std::unique_ptr<boost::compute::vector<int>>(new boost::compute::vector<int>(
                    num_dense_feature4_, ctx_));
  boost::compute::fill(sync_counters_->begin(), sync_counters_->end(), 0, queue_);
  // The output buffer is allocated to host directly, to overlap compute and data transfer
  device_histogram_outputs_ = boost::compute::buffer();  // deallocate
  device_histogram_outputs_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_,
                           boost::compute::memory_object::write_only | boost::compute::memory_object::alloc_host_ptr, nullptr);
  // find the dense feature-groups and group then into Feature4 data structure (several feature-groups packed into 4 bytes)
  int k = 0, copied_feature4 = 0;
  std::vector<int> dense_dword_ind(dword_features_);
  for (int i = 0; i < num_feature_groups_; ++i) {
    // looking for dword_features_ non-sparse feature-groups
    if (!train_data_->IsMultiGroup(i)) {
      dense_dword_ind[k] = i;
      // decide if we need to redistribute the bin
      double t = device_bin_size_ / static_cast<double>(train_data_->FeatureGroupNumBin(i));
      // multiplier must be a power of 2
      device_bin_mults_.push_back(static_cast<int>(round(pow(2, floor(log2(t))))));
      // device_bin_mults_.push_back(1);
      #if GPU_DEBUG >= 1
      printf("feature-group %d using multiplier %d\n", i, device_bin_mults_.back());
      #endif
      k++;
    } else {
      sparse_feature_group_map_.push_back(i);
    }
    // found
    if (k == dword_features_) {
      k = 0;
      for (int j = 0; j < dword_features_; ++j) {
        dense_feature_group_map_.push_back(dense_dword_ind[j]);
      }
      copied_feature4++;
    }
  }
  // for data transfer time
  auto start_time = std::chrono::steady_clock::now();
  // Now generate new data structure feature4, and copy data to the device
  int nthreads = std::min(OMP_NUM_THREADS(), static_cast<int>(dense_feature_group_map_.size()) / dword_features_);
  nthreads = std::max(nthreads, 1);
  std::vector<Feature4*> host4_vecs(nthreads);
  std::vector<boost::compute::buffer> host4_bufs(nthreads);
  std::vector<Feature4*> host4_ptrs(nthreads);
  // preallocate arrays for all threads, and pin them
  for (int i = 0; i < nthreads; ++i) {
    host4_vecs[i] = reinterpret_cast<Feature4*>(boost::alignment::aligned_alloc(4096, num_data_ * sizeof(Feature4)));
    host4_bufs[i] = boost::compute::buffer(ctx_, num_data_ * sizeof(Feature4),
                    boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                    host4_vecs[i]);
    host4_ptrs[i] = reinterpret_cast<Feature4*>(queue_.enqueue_map_buffer(host4_bufs[i], boost::compute::command_queue::map_write_invalidate_region,
                    0, num_data_ * sizeof(Feature4)));
  }
  // building Feature4 bundles; each thread handles dword_features_ features
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(dense_feature_group_map_.size() / dword_features_); ++i) {
    int tid = omp_get_thread_num();
    Feature4* host4 = host4_ptrs[tid];
    auto dense_ind = dense_feature_group_map_.begin() + i * dword_features_;
    auto dev_bin_mult = device_bin_mults_.begin() + i * dword_features_;
    #if GPU_DEBUG >= 1
    printf("Copying feature group ");
    for (int l = 0; l < dword_features_; ++l) {
      printf("%d ", dense_ind[l]);
    }
    printf("to devices\n");
    #endif
    if (dword_features_ == 8) {
      // one feature datapoint is 4 bits
      BinIterator* bin_iters[8];
      for (int s_idx = 0; s_idx < 8; ++s_idx) {
        bin_iters[s_idx] = train_data_->FeatureGroupIterator(dense_ind[s_idx]);
        if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[s_idx]) == 0) {
          Log::Fatal("GPU tree learner assumes that all bins are Dense4bitsBin when num_bin <= 16, but feature %d is not", dense_ind[s_idx]);
        }
      }
      // this guarantees that the RawGet() function is inlined, rather than using virtual function dispatching
      DenseBinIterator<uint8_t, true> iters[8] = {
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[0]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[1]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[2]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[3]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[4]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[5]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[6]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[7])};
      for (int j = 0; j < num_data_; ++j) {
        host4[j].s[0] = (uint8_t)((iters[0].RawGet(j) * dev_bin_mult[0] + ((j+0) & (dev_bin_mult[0] - 1)))
                      |((iters[1].RawGet(j) * dev_bin_mult[1] + ((j+1) & (dev_bin_mult[1] - 1))) << 4));
        host4[j].s[1] = (uint8_t)((iters[2].RawGet(j) * dev_bin_mult[2] + ((j+2) & (dev_bin_mult[2] - 1)))
                      |((iters[3].RawGet(j) * dev_bin_mult[3] + ((j+3) & (dev_bin_mult[3] - 1))) << 4));
        host4[j].s[2] = (uint8_t)((iters[4].RawGet(j) * dev_bin_mult[4] + ((j+4) & (dev_bin_mult[4] - 1)))
                      |((iters[5].RawGet(j) * dev_bin_mult[5] + ((j+5) & (dev_bin_mult[5] - 1))) << 4));
        host4[j].s[3] = (uint8_t)((iters[6].RawGet(j) * dev_bin_mult[6] + ((j+6) & (dev_bin_mult[6] - 1)))
                      |((iters[7].RawGet(j) * dev_bin_mult[7] + ((j+7) & (dev_bin_mult[7] - 1))) << 4));
      }
    } else if (dword_features_ == 4) {
      // one feature datapoint is one byte
      for (int s_idx = 0; s_idx < 4; ++s_idx) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_ind[s_idx]);
        // this guarantees that the RawGet() function is inlined, rather than using virtual function dispatching
        if (dynamic_cast<DenseBinIterator<uint8_t, false>*>(bin_iter) != 0) {
          // Dense bin
          DenseBinIterator<uint8_t, false> iter = *static_cast<DenseBinIterator<uint8_t, false>*>(bin_iter);
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[s_idx] = (uint8_t)(iter.RawGet(j) * dev_bin_mult[s_idx] + ((j+s_idx) & (dev_bin_mult[s_idx] - 1)));
          }
        } else if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          // Dense 4-bit bin
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[s_idx] = (uint8_t)(iter.RawGet(j) * dev_bin_mult[s_idx] + ((j+s_idx) & (dev_bin_mult[s_idx] - 1)));
          }
        } else {
          Log::Fatal("Bug in GPU tree builder: only DenseBin and Dense4bitsBin are supported");
        }
      }
    } else {
      Log::Fatal("Bug in GPU tree builder: dword_features_ can only be 4 or 8");
    }
    #pragma omp critical
    queue_.enqueue_write_buffer(device_features_->get_buffer(),
                        static_cast<uint64_t>(i) * num_data_ * sizeof(Feature4), num_data_ * sizeof(Feature4), host4);
    #if GPU_DEBUG >= 1
    printf("first example of feature-group tuple is: %d %d %d %d\n", host4[0].s[0], host4[0].s[1], host4[0].s[2], host4[0].s[3]);
    printf("Feature-groups copied to device with multipliers ");
    for (int l = 0; l < dword_features_; ++l) {
      printf("%d ", dev_bin_mult[l]);
    }
    printf("\n");
    #endif
  }
  // working on the remaining (less than dword_features_) feature groups
  if (k != 0) {
    Feature4* host4 = host4_ptrs[0];
    if (dword_features_ == 8) {
      memset(host4, 0, num_data_ * sizeof(Feature4));
    }
    #if GPU_DEBUG >= 1
    printf("%d features left\n", k);
    #endif
    for (int i = 0; i < k; ++i) {
      if (dword_features_ == 8) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_dword_ind[i]);
        if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i >> 1] |= (uint8_t)((iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                                + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)))
                               << ((i & 1) << 2));
          }
        } else {
          Log::Fatal("GPU tree learner assumes that all bins are Dense4bitsBin when num_bin <= 16, but feature %d is not", dense_dword_ind[i]);
        }
      } else if (dword_features_ == 4) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_dword_ind[i]);
        if (dynamic_cast<DenseBinIterator<uint8_t, false>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, false> iter = *static_cast<DenseBinIterator<uint8_t, false>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i] = (uint8_t)(iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                          + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)));
          }
        } else if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i] = (uint8_t)(iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                          + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)));
          }
        } else {
          Log::Fatal("BUG in GPU tree builder: only DenseBin and Dense4bitsBin are supported");
        }
      } else {
        Log::Fatal("Bug in GPU tree builder: dword_features_ can only be 4 or 8");
      }
    }
    // fill the leftover features
    if (dword_features_ == 8) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int j = 0; j < num_data_; ++j) {
        for (int i = k; i < dword_features_; ++i) {
          // fill this empty feature with some "random" value
          host4[j].s[i >> 1] |= (uint8_t)((j & 0xf) << ((i & 1) << 2));
        }
      }
    } else if (dword_features_ == 4) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int j = 0; j < num_data_; ++j) {
        for (int i = k; i < dword_features_; ++i) {
          // fill this empty feature with some "random" value
          host4[j].s[i] = (uint8_t)j;
        }
      }
    }
    // copying the last 1 to (dword_features - 1) feature-groups in the last tuple
    queue_.enqueue_write_buffer(device_features_->get_buffer(),
                        (num_dense_feature4_ - 1) * static_cast<uint64_t>(num_data_) * sizeof(Feature4), num_data_ * sizeof(Feature4), host4);
    #if GPU_DEBUG >= 1
    printf("Last features copied to device\n");
    #endif
    for (int i = 0; i < k; ++i) {
      dense_feature_group_map_.push_back(dense_dword_ind[i]);
    }
  }
  // deallocate pinned space for feature copying
  for (int i = 0; i < nthreads; ++i) {
      queue_.enqueue_unmap_buffer(host4_bufs[i], host4_ptrs[i]);
      host4_bufs[i] = boost::compute::buffer();
      boost::alignment::aligned_free(host4_vecs[i]);
  }
  // data transfer time
  std::chrono::duration<double, std::milli> end_time = std::chrono::steady_clock::now() - start_time;
  Log::Info("%d dense feature groups (%.2f MB) transferred to GPU in %f secs. %d sparse feature groups",
            dense_feature_group_map_.size(), ((dense_feature_group_map_.size() + (dword_features_ - 1)) / dword_features_) * num_data_ * sizeof(Feature4) / (1024.0 * 1024.0),
            end_time * 1e-3, sparse_feature_group_map_.size());
  #if GPU_DEBUG >= 1
  printf("Dense feature group list (size %lu): ", dense_feature_group_map_.size());
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    printf("%d ", dense_feature_group_map_[i]);
  }
  printf("\n");
  printf("Sparse feature group list (size %lu): ", sparse_feature_group_map_.size());
  for (int i = 0; i < num_feature_groups_ - num_dense_feature_groups_; ++i) {
    printf("%d ", sparse_feature_group_map_[i]);
  }
  printf("\n");
  #endif
}

std::string GPUTreeLearner::GetBuildLog(const std::string &opts) {
  boost::compute::program program = boost::compute::program::create_with_source(kernel_source_, ctx_);
  try {
    program.build(opts);
  }
  catch (boost::compute::opencl_error &e) {
    auto error_code = e.error_code();
    std::string log("No log available.\n");
    // for other types of failure, build log might not be available; program.build_log() can crash
    if (error_code == CL_INVALID_PROGRAM || error_code == CL_BUILD_PROGRAM_FAILURE) {
      try {
        log = program.build_log();
      }
      catch(...) {
        // Something bad happened. Just return "No log available."
      }
    }
    return log;
  }
  // build is okay, log may contain warnings
  return program.build_log();
}

void GPUTreeLearner::BuildGPUKernels() {
  Log::Info("Compiling OpenCL Kernel with %d bins...", device_bin_size_);
  // destroy any old kernels
  histogram_kernels_.clear();
  histogram_allfeats_kernels_.clear();
  histogram_fulldata_kernels_.clear();
  // create OpenCL kernels for different number of workgroups per feature
  histogram_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  histogram_allfeats_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  histogram_fulldata_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  // currently we don't use constant memory
  int use_constants = 0;
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
  for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
    OMP_LOOP_EX_BEGIN();
    boost::compute::program program;
    std::ostringstream opts;
    // compile the GPU kernel depending if double precision is used, constant hessian is used, etc.
    opts << " -D POWER_FEATURE_WORKGROUPS=" << i
         << " -D USE_CONSTANT_BUF=" << use_constants << " -D USE_DP_FLOAT=" << int(config_->gpu_use_dp)
         << " -D CONST_HESSIAN=" << int(share_state_->is_constant_hessian)
         << " -cl-mad-enable -cl-no-signed-zeros -cl-fast-relaxed-math";
    #if GPU_DEBUG >= 1
    std::cout << "Building GPU kernels with options: " << opts.str() << std::endl;
    #endif
    // kernel with indices in an array
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_kernels_[i] = program.create_kernel(kernel_name_);

    // kernel with all features enabled, with eliminated branches
    opts << " -D ENABLE_ALL_FEATURES=1";
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_allfeats_kernels_[i] = program.create_kernel(kernel_name_);

    // kernel with all data indices (for root node, and assumes that root node always uses all features)
    opts << " -D IGNORE_INDICES=1";
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_fulldata_kernels_[i] = program.create_kernel(kernel_name_);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  Log::Info("GPU programs have been built");
}

void GPUTreeLearner::SetupKernelArguments() {
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    return;
  }
  for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
    // The only argument that needs to be changed later is num_data_
    if (share_state_->is_constant_hessian) {
      // hessian is passed as a parameter, but it is not available now.
      // hessian will be set in BeforeTrain()
      histogram_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_allfeats_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_fulldata_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                          *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                          *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
    } else {
      histogram_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_allfeats_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_fulldata_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                          *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                          *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
    }
  }
}

void GPUTreeLearner::InitGPU(int platform_id, int device_id) {
  // Get the max bin size, used for selecting best GPU kernel
  max_num_bin_ = 0;
  #if GPU_DEBUG >= 1
  printf("bin size: ");
  #endif
  for (int i = 0; i < num_feature_groups_; ++i) {
    if (train_data_->IsMultiGroup(i)) {
      continue;
    }
    #if GPU_DEBUG >= 1
    printf("%d, ", train_data_->FeatureGroupNumBin(i));
    #endif
    max_num_bin_ = std::max(max_num_bin_, train_data_->FeatureGroupNumBin(i));
  }
  #if GPU_DEBUG >= 1
  printf("\n");
  #endif
  // initialize GPU
  dev_ = boost::compute::system::default_device();
  if (platform_id >= 0 && device_id >= 0) {
    const std::vector<boost::compute::platform> platforms = boost::compute::system::platforms();
    if (static_cast<int>(platforms.size()) > platform_id) {
      const std::vector<boost::compute::device> platform_devices = platforms[platform_id].devices();
      if (static_cast<int>(platform_devices.size()) > device_id) {
        Log::Info("Using requested OpenCL platform %d device %d", platform_id, device_id);
        dev_ = platform_devices[device_id];
      }
    }
  }
  // determine which kernel to use based on the max number of bins
  if (max_num_bin_ <= 16) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel16_src_ + 9;
    kernel_name_ = "histogram16";
    device_bin_size_ = 16;
    dword_features_ = 8;
  } else if (max_num_bin_ <= 64) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel64_src_ + 9;
    kernel_name_ = "histogram64";
    device_bin_size_ = 64;
    dword_features_ = 4;
  } else if (max_num_bin_ <= 256) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel256_src_ + 9;
    kernel_name_ = "histogram256";
    device_bin_size_ = 256;
    dword_features_ = 4;
  } else {
    Log::Fatal("bin size %d cannot run on GPU", max_num_bin_);
  }

  // ignore the feature groups that contain categorical features when producing warnings about max_bin.
  // these groups may contain larger number of bins due to categorical features, but not due to the setting of max_bin.
  int max_num_bin_no_categorical = 0;
  int cur_feature_group = 0;
  bool categorical_feature_found = false;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const int feature_group = train_data_->Feature2Group(inner_feature_index);
    const BinMapper* feature_bin_mapper = train_data_->FeatureBinMapper(inner_feature_index);
    if (feature_bin_mapper->bin_type() == BinType::CategoricalBin) {
      categorical_feature_found = true;
    }
    if (feature_group != cur_feature_group || inner_feature_index == num_features_ - 1) {
      if (!categorical_feature_found) {
        max_num_bin_no_categorical = std::max(max_num_bin_no_categorical, train_data_->FeatureGroupNumBin(cur_feature_group));
      }
      categorical_feature_found = false;
      cur_feature_group = feature_group;
    }
  }
  if (max_num_bin_no_categorical == 65) {
    Log::Warning("Setting max_bin to 63 is suggested for best performance");
  }
  if (max_num_bin_no_categorical == 17) {
    Log::Warning("Setting max_bin to 15 is suggested for best performance");
  }
  ctx_ = boost::compute::context(dev_);
  queue_ = boost::compute::command_queue(ctx_, dev_);
  Log::Info("Using GPU Device: %s, Vendor: %s", dev_.name().c_str(), dev_.vendor().c_str());
  BuildGPUKernels();
  AllocateGPUMemory();
  // setup GPU kernel arguments after we allocating all the buffers
  SetupKernelArguments();
}

Tree* GPUTreeLearner::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) {
  return SerialTreeLearner::Train(gradients, hessians, is_first_tree);
}

void GPUTreeLearner::ResetTrainingDataInner(const Dataset* train_data, bool is_constant_hessian, bool reset_multi_val_bin) {
  SerialTreeLearner::ResetTrainingDataInner(train_data, is_constant_hessian, reset_multi_val_bin);
  num_feature_groups_ = train_data_->num_feature_groups();
  // GPU memory has to been reallocated because data may have been changed
  AllocateGPUMemory();
  // setup GPU kernel arguments after we allocating all the buffers
  SetupKernelArguments();
}

void GPUTreeLearner::ResetIsConstantHessian(bool is_constant_hessian) {
  if (is_constant_hessian != share_state_->is_constant_hessian) {
    SerialTreeLearner::ResetIsConstantHessian(is_constant_hessian);
    BuildGPUKernels();
    SetupKernelArguments();
  }
}

void GPUTreeLearner::BeforeTrain() {
  #if GPU_DEBUG >= 2
  printf("Copying initial full gradients and hessians to device\n");
  #endif
  // Copy initial full hessians and gradients to GPU.
  // We start copying as early as possible, instead of at ConstructHistogram().
  if (!use_bagging_ && num_dense_feature_groups_) {
    if (!share_state_->is_constant_hessian) {
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data_ * sizeof(score_t), hessians_);
    } else {
      // setup hessian parameters only
      score_t const_hessian = hessians_[0];
      for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
        // hessian is passed as a parameter
        histogram_kernels_[i].set_arg(6, const_hessian);
        histogram_allfeats_kernels_[i].set_arg(6, const_hessian);
        histogram_fulldata_kernels_[i].set_arg(6, const_hessian);
      }
    }
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data_ * sizeof(score_t), gradients_);
  }

  SerialTreeLearner::BeforeTrain();

  // use bagging
  if (data_partition_->leaf_count(0) != num_data_ && num_dense_feature_groups_) {
    // On GPU, we start copying indices, gradients and Hessians now, instead at ConstructHistogram()
    // copy used gradients and Hessians to ordered buffer
    const data_size_t* indices = data_partition_->indices();
    data_size_t cnt = data_partition_->leaf_count(0);
    #if GPU_DEBUG > 0
    printf("Using bagging, examples count = %d\n", cnt);
    #endif
    // transfer the indices to GPU
    indices_future_ = boost::compute::copy_async(indices, indices + cnt, device_data_indices_->begin(), queue_);
    if (!share_state_->is_constant_hessian) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < cnt; ++i) {
        ordered_hessians_[i] = hessians_[indices[i]];
      }
      // transfer hessian to GPU
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, cnt * sizeof(score_t), ordered_hessians_.data());
    } else {
      // setup hessian parameters only
      score_t const_hessian = hessians_[indices[0]];
      for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
        // hessian is passed as a parameter
        histogram_kernels_[i].set_arg(6, const_hessian);
        histogram_allfeats_kernels_[i].set_arg(6, const_hessian);
        histogram_fulldata_kernels_[i].set_arg(6, const_hessian);
      }
    }
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < cnt; ++i) {
      ordered_gradients_[i] = gradients_[indices[i]];
    }
    // transfer gradients to GPU
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, cnt * sizeof(score_t), ordered_gradients_.data());
  }
}

bool GPUTreeLearner::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  int smaller_leaf;
  data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
  data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
  // only have root
  if (right_leaf < 0) {
    smaller_leaf = -1;
  } else if (num_data_in_left_child < num_data_in_right_child) {
    smaller_leaf = left_leaf;
  } else {
    smaller_leaf = right_leaf;
  }

  // Copy indices, gradients and Hessians as early as possible
  if (smaller_leaf >= 0 && num_dense_feature_groups_) {
    // only need to initialize for smaller leaf
    // Get leaf boundary
    const data_size_t* indices = data_partition_->indices();
    data_size_t begin = data_partition_->leaf_begin(smaller_leaf);
    data_size_t end = begin + data_partition_->leaf_count(smaller_leaf);

    // copy indices to the GPU:
    #if GPU_DEBUG >= 2
    Log::Info("Copying indices, gradients and Hessians to GPU...");
    printf("Indices size %d being copied (left = %d, right = %d)\n", end - begin, num_data_in_left_child, num_data_in_right_child);
    #endif
    indices_future_ = boost::compute::copy_async(indices + begin, indices + end, device_data_indices_->begin(), queue_);

    if (!share_state_->is_constant_hessian) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = begin; i < end; ++i) {
        ordered_hessians_[i - begin] = hessians_[indices[i]];
      }
      // copy ordered Hessians to the GPU:
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, (end - begin) * sizeof(score_t), ptr_pinned_hessians_);
    }

    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = begin; i < end; ++i) {
      ordered_gradients_[i - begin] = gradients_[indices[i]];
    }
    // copy ordered gradients to the GPU:
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, (end - begin) * sizeof(score_t), ptr_pinned_gradients_);

    #if GPU_DEBUG >= 2
    Log::Info("Gradients/Hessians/indices copied to device with size %d", end - begin);
    #endif
  }
  return SerialTreeLearner::BeforeFindBestSplit(tree, left_leaf, right_leaf);
}

bool GPUTreeLearner::ConstructGPUHistogramsAsync(
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* data_indices, data_size_t num_data,
  const score_t* gradients, const score_t* hessians,
  score_t* ordered_gradients, score_t* ordered_hessians) {
  if (num_data <= 0) {
    return false;
  }
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    return false;
  }

  // copy data indices if it is not null
  if (data_indices != nullptr && num_data != num_data_) {
    indices_future_ = boost::compute::copy_async(data_indices, data_indices + num_data, device_data_indices_->begin(), queue_);
  }
  // generate and copy ordered_gradients if gradients is not null
  if (gradients != nullptr) {
    if (num_data != num_data_) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        ordered_gradients[i] = gradients[data_indices[i]];
      }
      gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data * sizeof(score_t), ptr_pinned_gradients_);
    } else {
      gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data * sizeof(score_t), gradients);
    }
  }
  // generate and copy ordered_hessians if Hessians is not null
  if (hessians != nullptr && !share_state_->is_constant_hessian) {
    if (num_data != num_data_) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        ordered_hessians[i] = hessians[data_indices[i]];
      }
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data * sizeof(score_t), ptr_pinned_hessians_);
    } else {
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data * sizeof(score_t), hessians);
    }
  }
  // converted indices in is_feature_used to feature-group indices
  std::vector<int8_t> is_feature_group_used(num_feature_groups_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_features_ >= 2048)
  for (int i = 0; i < num_features_; ++i) {
    if (is_feature_used[i]) {
      is_feature_group_used[train_data_->Feature2Group(i)] = 1;
    }
  }
  // construct the feature masks for dense feature-groups
  int used_dense_feature_groups = 0;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) reduction(+:used_dense_feature_groups) if (num_dense_feature_groups_ >= 2048)
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (is_feature_group_used[dense_feature_group_map_[i]]) {
      feature_masks_[i] = 1;
      ++used_dense_feature_groups;
    } else {
      feature_masks_[i] = 0;
    }
  }
  bool use_all_features = used_dense_feature_groups == num_dense_feature_groups_;
  // if no feature group is used, just return and do not use GPU
  if (used_dense_feature_groups == 0) {
    return false;
  }
#if GPU_DEBUG >= 1
  printf("Feature masks:\n");
  for (unsigned int i = 0; i < feature_masks_.size(); ++i) {
    printf("%d ", feature_masks_[i]);
  }
  printf("\n");
  printf("%d feature groups, %d used, %d\n", num_dense_feature_groups_, used_dense_feature_groups, use_all_features);
#endif
  // if not all feature groups are used, we need to transfer the feature mask to GPU
  // otherwise, we will use a specialized GPU kernel with all feature groups enabled
  if (!use_all_features) {
    queue_.enqueue_write_buffer(device_feature_masks_, 0, num_dense_feature4_ * dword_features_, ptr_pinned_feature_masks_);
  }
  // All data have been prepared, now run the GPU kernel
  GPUHistogram(num_data, use_all_features);
  return true;
}

void GPUTreeLearner::ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract) {
  std::vector<int8_t> is_sparse_feature_used(num_features_, 0);
  std::vector<int8_t> is_dense_feature_used(num_features_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (!is_feature_used[feature_index]) continue;
    if (train_data_->IsMultiGroup(train_data_->Feature2Group(feature_index))) {
      is_sparse_feature_used[feature_index] = 1;
    } else {
      is_dense_feature_used[feature_index] = 1;
    }
  }
  // construct smaller leaf
  hist_t* ptr_smaller_leaf_hist_data = smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
  // ConstructGPUHistogramsAsync will return true if there are available feature groups dispatched to GPU
  bool is_gpu_used = ConstructGPUHistogramsAsync(is_feature_used,
    nullptr, smaller_leaf_splits_->num_data_in_leaf(),
    nullptr, nullptr,
    nullptr, nullptr);
  // then construct sparse features on CPU
  train_data_->ConstructHistograms<false, 0>(is_sparse_feature_used,
    smaller_leaf_splits_->data_indices(), smaller_leaf_splits_->num_data_in_leaf(),
    gradients_, hessians_,
    ordered_gradients_.data(), ordered_hessians_.data(),
    share_state_.get(),
    ptr_smaller_leaf_hist_data);
  // wait for GPU to finish, only if GPU is actually used
  if (is_gpu_used) {
    if (config_->gpu_use_dp) {
      // use double precision
      WaitAndGetHistograms<hist_t>(ptr_smaller_leaf_hist_data);
    } else {
      // use single precision
      WaitAndGetHistograms<gpu_hist_t>(ptr_smaller_leaf_hist_data);
    }
  }

  // Compare GPU histogram with CPU histogram, useful for debugging GPU code problem
  // #define GPU_DEBUG_COMPARE
  #ifdef GPU_DEBUG_COMPARE
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (!feature_masks_[i])
      continue;
    int dense_feature_group_index = dense_feature_group_map_[i];
    size_t size = train_data_->FeatureGroupNumBin(dense_feature_group_index);
    hist_t* ptr_smaller_leaf_hist_data = smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
    hist_t* current_histogram = ptr_smaller_leaf_hist_data + train_data_->GroupBinBoundary(dense_feature_group_index) * 2;
    hist_t* gpu_histogram = new hist_t[size * 2];
    data_size_t num_data = smaller_leaf_splits_->num_data_in_leaf();
    printf("Comparing histogram for feature %d size %d, %lu bins\n", dense_feature_group_index, num_data, size);
    std::copy(current_histogram, current_histogram + size * 2, gpu_histogram);
    std::memset(current_histogram, 0, size * sizeof(hist_t) * 2);
    if (train_data_->FeatureGroupBin(dense_feature_group_index) == nullptr) {
      continue;
    }
    if (num_data != num_data_) {
      train_data_->FeatureGroupBin(dense_feature_group_index)->ConstructHistogram(
        smaller_leaf_splits_->data_indices(),
        0,
        num_data,
        ordered_gradients_.data(),
        ordered_hessians_.data(),
        current_histogram);
    } else {
      train_data_->FeatureGroupBin(dense_feature_group_index)->ConstructHistogram(
        0,
        num_data,
        gradients_,
        hessians_,
        current_histogram);
    }
    CompareHistograms(gpu_histogram, current_histogram, size, dense_feature_group_index);
    std::copy(gpu_histogram, gpu_histogram + size * 2, current_histogram);
    delete [] gpu_histogram;
  }
  #endif

  if (larger_leaf_histogram_array_ != nullptr && !use_subtract) {
    // construct larger leaf
    hist_t* ptr_larger_leaf_hist_data = larger_leaf_histogram_array_[0].RawData() - kHistOffset;
    is_gpu_used = ConstructGPUHistogramsAsync(is_feature_used,
      larger_leaf_splits_->data_indices(), larger_leaf_splits_->num_data_in_leaf(),
      gradients_, hessians_,
      ordered_gradients_.data(), ordered_hessians_.data());
    // then construct sparse features on CPU
    train_data_->ConstructHistograms<false, 0>(is_sparse_feature_used,
      larger_leaf_splits_->data_indices(), larger_leaf_splits_->num_data_in_leaf(),
      gradients_, hessians_,
      ordered_gradients_.data(), ordered_hessians_.data(),
      share_state_.get(),
      ptr_larger_leaf_hist_data);
    // wait for GPU to finish, only if GPU is actually used
    if (is_gpu_used) {
      if (config_->gpu_use_dp) {
        // use double precision
        WaitAndGetHistograms<hist_t>(ptr_larger_leaf_hist_data);
      } else {
        // use single precision
        WaitAndGetHistograms<gpu_hist_t>(ptr_larger_leaf_hist_data);
      }
    }
  }
}

void GPUTreeLearner::FindBestSplits(const Tree* tree) {
  SerialTreeLearner::FindBestSplits(tree);

#if GPU_DEBUG >= 3
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (parent_leaf_histogram_array_ != nullptr
        && !parent_leaf_histogram_array_[feature_index].is_splittable()) {
      smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    size_t bin_size = train_data_->FeatureNumBin(feature_index) + 1;
    printf("Feature %d smaller leaf:\n", feature_index);
    PrintHistograms(smaller_leaf_histogram_array_[feature_index].RawData() - kHistOffset, bin_size);
    if (larger_leaf_splits_ == nullptr || larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }
    printf("Feature %d larger leaf:\n", feature_index);
    PrintHistograms(larger_leaf_histogram_array_[feature_index].RawData() - kHistOffset, bin_size);
  }
#endif
}

void GPUTreeLearner::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  const SplitInfo& best_split_info = best_split_per_leaf_[best_Leaf];
#if GPU_DEBUG >= 2
  printf("Splitting leaf %d with feature %d thresh %d gain %f stat %f %f %f %f\n", best_Leaf, best_split_info.feature, best_split_info.threshold, best_split_info.gain, best_split_info.left_sum_gradient, best_split_info.right_sum_gradient, best_split_info.left_sum_hessian, best_split_info.right_sum_hessian);
#endif
  SerialTreeLearner::Split(tree, best_Leaf, left_leaf, right_leaf);
  if (Network::num_machines() == 1) {
    // do some sanity check for the GPU algorithm
    if (best_split_info.left_count < best_split_info.right_count) {
      if ((best_split_info.left_count != smaller_leaf_splits_->num_data_in_leaf()) ||
          (best_split_info.right_count!= larger_leaf_splits_->num_data_in_leaf())) {
        Log::Fatal("Bug in GPU histogram! split %d: %d, smaller_leaf: %d, larger_leaf: %d\n", best_split_info.left_count, best_split_info.right_count, smaller_leaf_splits_->num_data_in_leaf(), larger_leaf_splits_->num_data_in_leaf());
      }
    } else {
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(), best_split_info.right_sum_gradient, best_split_info.right_sum_hessian, best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(), best_split_info.left_sum_gradient, best_split_info.left_sum_hessian, best_split_info.left_output);
      if ((best_split_info.left_count != larger_leaf_splits_->num_data_in_leaf()) ||
          (best_split_info.right_count!= smaller_leaf_splits_->num_data_in_leaf())) {
        Log::Fatal("Bug in GPU histogram! split %d: %d, smaller_leaf: %d, larger_leaf: %d\n", best_split_info.left_count, best_split_info.right_count, smaller_leaf_splits_->num_data_in_leaf(), larger_leaf_splits_->num_data_in_leaf());
      }
    }
  }
}

}   // namespace LightGBM
#endif  // USE_GPU


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/gpu_tree_learner.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_

#include <LightGBM/dataset.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/tree.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>

#include "data_partition.hpp"
#include "feature_histogram.hpp"
#include "leaf_splits.hpp"
#include "serial_tree_learner.h"
#include "split_info.hpp"

#ifdef USE_GPU

#define BOOST_COMPUTE_THREAD_SAFE
#define BOOST_COMPUTE_HAVE_THREAD_LOCAL
// Use Boost.Compute on-disk kernel cache
#define BOOST_COMPUTE_USE_OFFLINE_CACHE
#include <boost/compute/core.hpp>
#include <boost/compute/container/vector.hpp>
#include <boost/align/aligned_allocator.hpp>

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*!
* \brief GPU-based parallel learning algorithm.
*/
class GPUTreeLearner: public SerialTreeLearner {
 public:
  explicit GPUTreeLearner(const Config* tree_config);
  ~GPUTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetTrainingDataInner(const Dataset* train_data, bool is_constant_hessian, bool reset_multi_val_bin) override;
  void ResetIsConstantHessian(bool is_constant_hessian) override;
  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override {
    SerialTreeLearner::SetBaggingData(subset, used_indices, num_data);
    if (subset == nullptr && used_indices != nullptr) {
      // determine if we are using bagging before we construct the data partition
      // thus we can start data movement to GPU earlier
      if (num_data != num_data_) {
        use_bagging_ = true;
        return;
      }
    }
    use_bagging_ = false;
  }

 protected:
  void BeforeTrain() override;
  bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) override;
  void FindBestSplits(const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;
  void ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract) override;

 private:
  /*! \brief 4-byte feature tuple used by GPU kernels */
  struct Feature4 {
      uint8_t s[4];
  };

  typedef float gpu_hist_t;

  /*!
  * \brief Find the best number of workgroups processing one feature for maximizing efficiency
  * \param leaf_num_data The number of data examples on the current leaf being processed
  * \return Log2 of the best number for workgroups per feature, in range 0...kMaxLogWorkgroupsPerFeature
  */
  int GetNumWorkgroupsPerFeature(data_size_t leaf_num_data);

  /*!
  * \brief Initialize GPU device, context and command queues
  *        Also compiles the OpenCL kernel
  * \param platform_id OpenCL platform ID
  * \param device_id OpenCL device ID
  */
  void InitGPU(int platform_id, int device_id);

  /*!
  * \brief Allocate memory for GPU computation
  */
  void AllocateGPUMemory();

  /*!
  * \brief Compile OpenCL GPU source code to kernel binaries
  */
  void BuildGPUKernels();

  /*!
   * \brief Returns OpenCL kernel build log when compiled with option opts
   * \param opts OpenCL build options
   * \return OpenCL build log
  */
  std::string GetBuildLog(const std::string &opts);

  /*!
  * \brief Setup GPU kernel arguments, preparing for launching
  */
  void SetupKernelArguments();

  /*!
   * \brief Compute GPU feature histogram for the current leaf.
   *        Indices, gradients and Hessians have been copied to the device.
   * \param leaf_num_data Number of data on current leaf
   * \param use_all_features Set to true to not use feature masks, with a faster kernel
  */
  void GPUHistogram(data_size_t leaf_num_data, bool use_all_features);

  /*!
   * \brief Wait for GPU kernel execution and read histogram
   * \param histograms Destination of histogram results from GPU.
  */
  template <typename HistType>
  void WaitAndGetHistograms(hist_t* histograms);

  /*!
   * \brief Construct GPU histogram asynchronously.
   *        Interface is similar to Dataset::ConstructHistograms().
   * \param is_feature_used A predicate vector for enabling each feature
   * \param data_indices Array of data example IDs to be included in histogram, will be copied to GPU.
   *                     Set to nullptr to skip copy to GPU.
   * \param num_data Number of data examples to be included in histogram
   * \param gradients Array of gradients for all examples.
   * \param hessians Array of Hessians for all examples.
   * \param ordered_gradients Ordered gradients will be generated and copied to GPU when gradients is not nullptr,
   *                     Set gradients to nullptr to skip copy to GPU.
   * \param ordered_hessians Ordered Hessians will be generated and copied to GPU when hessians is not nullptr,
   *                     Set hessians to nullptr to skip copy to GPU.
   * \return true if GPU kernel is launched, false if GPU is not used
  */
  bool ConstructGPUHistogramsAsync(
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* data_indices, data_size_t num_data,
    const score_t* gradients, const score_t* hessians,
    score_t* ordered_gradients, score_t* ordered_hessians);


  /*! brief Log2 of max number of workgroups per feature*/
  const int kMaxLogWorkgroupsPerFeature = 10;  // 2^10
  /*! brief Max total number of workgroups with preallocated workspace.
   *        If we use more than this number of workgroups, we have to reallocate subhistograms */
  int preallocd_max_num_wg_ = 1024;

  /*! \brief True if bagging is used */
  bool use_bagging_;

  /*! \brief GPU device object */
  boost::compute::device dev_;
  /*! \brief GPU context object */
  boost::compute::context ctx_;
  /*! \brief GPU command queue object */
  boost::compute::command_queue queue_;
  /*! \brief GPU kernel for 256 bins */
  const char *kernel256_src_ = {
  #include "ocl/histogram256.cl"
  };
  /*! \brief GPU kernel for 64 bins */
  const char *kernel64_src_ = {
  #include "ocl/histogram64.cl"
  };
  /*! \brief GPU kernel for 16 bins */
  const char *kernel16_src_ = {
  #include "ocl/histogram16.cl"
  };
  /*! \brief Currently used kernel source */
  std::string kernel_source_;
  /*! \brief Currently used kernel name */
  std::string kernel_name_;

  /*! \brief an array of histogram kernels with different number
     of workgroups per feature */
  std::vector<boost::compute::kernel> histogram_kernels_;
  /*! \brief an array of histogram kernels with different number
     of workgroups per feature, with all features enabled to avoid branches */
  std::vector<boost::compute::kernel> histogram_allfeats_kernels_;
  /*! \brief an array of histogram kernels with different number
     of workgroups per feature, and processing the whole dataset */
  std::vector<boost::compute::kernel> histogram_fulldata_kernels_;
  /*! \brief total number of feature-groups */
  int num_feature_groups_;
  /*! \brief total number of dense feature-groups, which will be processed on GPU */
  int num_dense_feature_groups_;
  /*! \brief On GPU we read one DWORD (4-byte) of features of one example once.
   *  With bin size > 16, there are 4 features per DWORD.
   *  With bin size <=16, there are 8 features per DWORD.
   * */
  int dword_features_;
  /*! \brief total number of dense feature-group tuples on GPU.
   * Each feature tuple is 4-byte (4 features if each feature takes a byte) */
  int num_dense_feature4_;
  /*! \brief Max number of bins of training data, used to determine
   * which GPU kernel to use */
  int max_num_bin_;
  /*! \brief Used GPU kernel bin size (64, 256) */
  int device_bin_size_;
  /*! \brief Size of histogram bin entry, depending if single or double precision is used */
  size_t hist_bin_entry_sz_;
  /*! \brief Indices of all dense feature-groups */
  std::vector<int> dense_feature_group_map_;
  /*! \brief Indices of all sparse feature-groups */
  std::vector<int> sparse_feature_group_map_;
  /*! \brief Multipliers of all dense feature-groups, used for redistributing bins */
  std::vector<int> device_bin_mults_;
  /*! \brief GPU memory object holding the training data */
  std::unique_ptr<boost::compute::vector<Feature4>> device_features_;
  /*! \brief GPU memory object holding the ordered gradient */
  boost::compute::buffer device_gradients_;
  /*! \brief Pinned memory object for ordered gradient */
  boost::compute::buffer pinned_gradients_;
  /*! \brief Pointer to pinned memory of ordered gradient */
  void * ptr_pinned_gradients_ = nullptr;
  /*! \brief GPU memory object holding the ordered hessian */
  boost::compute::buffer device_hessians_;
  /*! \brief Pinned memory object for ordered hessian */
  boost::compute::buffer pinned_hessians_;
  /*! \brief Pointer to pinned memory of ordered hessian */
  void * ptr_pinned_hessians_ = nullptr;
  /*! \brief A vector of feature mask. 1 = feature used, 0 = feature not used */
  std::vector<char, boost::alignment::aligned_allocator<char, 4096>> feature_masks_;
  /*! \brief GPU memory object holding the feature masks */
  boost::compute::buffer device_feature_masks_;
  /*! \brief Pinned memory object for feature masks */
  boost::compute::buffer pinned_feature_masks_;
  /*! \brief Pointer to pinned memory of feature masks */
  void * ptr_pinned_feature_masks_ = nullptr;
  /*! \brief GPU memory object holding indices of the leaf being processed */
  std::unique_ptr<boost::compute::vector<data_size_t>> device_data_indices_;
  /*! \brief GPU memory object holding counters for workgroup coordination */
  std::unique_ptr<boost::compute::vector<int>> sync_counters_;
  /*! \brief GPU memory object holding temporary sub-histograms per workgroup */
  std::unique_ptr<boost::compute::vector<char>> device_subhistograms_;
  /*! \brief Host memory object for histogram output (GPU will write to Host memory directly) */
  boost::compute::buffer device_histogram_outputs_;
  /*! \brief Host memory pointer for histogram outputs */
  void * host_histogram_outputs_;
  /*! \brief OpenCL waitlist object for waiting for data transfer before kernel execution */
  boost::compute::wait_list kernel_wait_obj_;
  /*! \brief OpenCL waitlist object for reading output histograms after kernel execution */
  boost::compute::wait_list histograms_wait_obj_;
  /*! \brief Asynchronous waiting object for copying indices */
  boost::compute::future<void> indices_future_;
  /*! \brief Asynchronous waiting object for copying gradients */
  boost::compute::event gradients_future_;
  /*! \brief Asynchronous waiting object for copying Hessians */
  boost::compute::event hessians_future_;
};

}  // namespace LightGBM
#else

// When GPU support is not compiled in, quit with an error message

namespace LightGBM {

class GPUTreeLearner: public SerialTreeLearner {
 public:
  #ifdef _MSC_VER
    #pragma warning(disable : 4702)
  #endif
  explicit GPUTreeLearner(const Config* tree_config) : SerialTreeLearner(tree_config) {
    Log::Fatal("GPU Tree Learner was not enabled in this build.\n"
               "Please recompile with CMake option -DUSE_GPU=1");
  }
};

}  // namespace LightGBM

#endif   // USE_GPU

#endif   // LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/gradient_discretizer.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include "gradient_discretizer.hpp"
#include <LightGBM/network.h>

#include <algorithm>
#include <string>
#include <vector>

namespace LightGBM {

void GradientDiscretizer::Init(
  const data_size_t num_data, const int num_leaves,
  const int num_features, const Dataset* train_data) {
  discretized_gradients_and_hessians_vector_.resize(num_data * 2);
  gradient_random_values_.resize(num_data);
  hessian_random_values_.resize(num_data);
  random_values_use_start_eng_ = std::mt19937(random_seed_);
  random_values_use_start_dist_ = std::uniform_int_distribution<data_size_t>(0, num_data);

  const int num_threads = OMP_NUM_THREADS();
  int num_blocks = 0;
  data_size_t block_size = 0;
  Threading::BlockInfo<data_size_t>(num_data, 512, &num_blocks, &block_size);
  #pragma omp parallel for schedule(static, 1) num_threads(num_threads)
  for (int thread_id = 0; thread_id < num_blocks; ++thread_id) {
    const data_size_t start = thread_id * block_size;
    const data_size_t end = std::min(start + block_size, num_data);
    std::mt19937 gradient_random_values_eng(random_seed_ + thread_id);
    std::uniform_real_distribution<double> gradient_random_values_dist(0.0f, 1.0f);
    std::mt19937 hessian_random_values_eng(random_seed_ + thread_id + num_threads);
    std::uniform_real_distribution<double> hessian_random_values_dist(0.0f, 1.0f);
    for (data_size_t i = start; i < end; ++i) {
      gradient_random_values_[i] = gradient_random_values_dist(gradient_random_values_eng);
      hessian_random_values_[i] = hessian_random_values_dist(hessian_random_values_eng);
    }
  }

  max_gradient_abs_ = 0.0f;
  max_hessian_abs_ = 0.0f;

  gradient_scale_ = 0.0f;
  hessian_scale_ = 0.0f;
  inverse_gradient_scale_ = 0.0f;
  inverse_hessian_scale_ = 0.0f;

  num_leaves_ = num_leaves;
  leaf_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  node_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  global_leaf_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  global_node_num_bits_in_histogram_bin_.resize(num_leaves_, 0);

  leaf_grad_hess_stats_.resize(num_leaves_ * 2, 0.0);
  change_hist_bits_buffer_.resize(num_features);
  #pragma omp parallel for schedule(static) num_threads(num_threads)
  for (int feature_index = 0; feature_index < num_features; ++feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(feature_index);
    change_hist_bits_buffer_[feature_index].resize((bin_mapper->num_bin() - static_cast<int>(bin_mapper->GetMostFreqBin() == 0)) * 2);
  }

  ordered_int_gradients_and_hessians_.resize(2 * num_data);
}

void GradientDiscretizer::DiscretizeGradients(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians) {
  double max_gradient = std::fabs(input_gradients[0]);
  double max_hessian = std::fabs(input_hessians[0]);
  const int num_threads = OMP_NUM_THREADS();
  std::vector<double> thread_max_gradient(num_threads, max_gradient);
  std::vector<double> thread_max_hessian(num_threads, max_hessian);
  Threading::For<data_size_t>(0, num_data, 1024,
    [input_gradients, input_hessians, &thread_max_gradient, &thread_max_hessian]
    (int, data_size_t start, data_size_t end) {
      int thread_id = omp_get_thread_num();
      for (data_size_t i = start; i < end; ++i) {
        double fabs_grad = std::fabs(input_gradients[i]);
        double fabs_hess = std::fabs(input_hessians[i]);
        if (fabs_grad > thread_max_gradient[thread_id]) {
          thread_max_gradient[thread_id] = fabs_grad;
        }
        if (fabs_hess > thread_max_hessian[thread_id]) {
          thread_max_hessian[thread_id] = fabs_hess;
        }
      }});
  max_gradient = thread_max_gradient[0];
  max_hessian = thread_max_hessian[0];
  for (int thread_id = 1; thread_id < num_threads; ++thread_id) {
    if (max_gradient < thread_max_gradient[thread_id]) {
      max_gradient = thread_max_gradient[thread_id];
    }
    if (max_hessian < thread_max_hessian[thread_id]) {
      max_hessian = thread_max_hessian[thread_id];
    }
  }
  if (Network::num_machines() > 1) {
    max_gradient = Network::GlobalSyncUpByMax(max_gradient);
    max_hessian = Network::GlobalSyncUpByMax(max_hessian);
  }
  max_gradient_abs_ = max_gradient;
  max_hessian_abs_ = max_hessian;
  gradient_scale_ = max_gradient_abs_ / static_cast<double>(num_grad_quant_bins_ / 2);
  if (is_constant_hessian_) {
    hessian_scale_ = max_hessian_abs_;
  } else {
    hessian_scale_ = max_hessian_abs_ / static_cast<double>(num_grad_quant_bins_);
  }
  inverse_gradient_scale_ = 1.0f / gradient_scale_;
  inverse_hessian_scale_ = 1.0f / hessian_scale_;

  const int random_values_use_start = random_values_use_start_dist_(random_values_use_start_eng_);
  int8_t* discretized_int8 = discretized_gradients_and_hessians_vector_.data();
  if (stochastic_rounding_) {
    if (is_constant_hessian_) {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        const data_size_t random_value_pos = (i + random_values_use_start) % num_data;
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + gradient_random_values_[random_value_pos]) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - gradient_random_values_[random_value_pos]);
        discretized_int8[2 * i] = static_cast<int8_t>(1);
      }
    } else {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        const data_size_t random_value_pos = (i + random_values_use_start) % num_data;
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + gradient_random_values_[random_value_pos]) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - gradient_random_values_[random_value_pos]);
        discretized_int8[2 * i] = static_cast<int8_t>(input_hessians[i] * inverse_hessian_scale_ + hessian_random_values_[random_value_pos]);
      }
    }
  } else {
    if (is_constant_hessian_) {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + 0.5) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - 0.5);
        discretized_int8[2 * i] = static_cast<int8_t>(1);
      }
    } else {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + 0.5) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - 0.5);
        discretized_int8[2 * i] = static_cast<int8_t>(input_hessians[i] * inverse_hessian_scale_ + 0.5);
      }
    }
  }
}

template <bool IS_GLOBAL>
void GradientDiscretizer::SetNumBitsInHistogramBin(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf) {
  std::vector<int8_t>& leaf_num_bits_in_histogram_bin = IS_GLOBAL ?
    global_leaf_num_bits_in_histogram_bin_ : leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t>& node_num_bits_in_histogram_bin = IS_GLOBAL ?
    global_node_num_bits_in_histogram_bin_ : node_num_bits_in_histogram_bin_;
  if (right_leaf_index == -1) {
    const uint64_t max_stat_per_bin = static_cast<uint64_t>(num_data_in_left_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    if (max_stat_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 8;
    } else if (max_stat_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 32;
    }
  } else {
    const uint64_t max_stat_left_per_bin = static_cast<uint64_t>(num_data_in_left_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    const uint64_t max_stat_right_per_bin = static_cast<uint64_t>(num_data_in_right_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    node_num_bits_in_histogram_bin[left_leaf_index] = leaf_num_bits_in_histogram_bin[left_leaf_index];
    if (max_stat_left_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 8;
    } else if (max_stat_left_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 32;
    }
    if (max_stat_right_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 8;
    } else if (max_stat_right_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 32;
    }
  }
}

template void GradientDiscretizer::SetNumBitsInHistogramBin<false>(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

template void GradientDiscretizer::SetNumBitsInHistogramBin<true>(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

void GradientDiscretizer::RenewIntGradTreeOutput(
  Tree* tree, const Config* config, const DataPartition* data_partition,
  const score_t* gradients, const score_t* hessians,
  const std::function<data_size_t(int)>& leaf_index_to_global_num_data) {
  global_timer.Start("GradientDiscretizer::RenewIntGradTreeOutput");
  if (config->tree_learner == std::string("data")) {
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      data_size_t leaf_cnt = 0;
      const data_size_t* data_indices = data_partition->GetIndexOnLeaf(leaf_id, &leaf_cnt);
      double sum_gradient = 0.0f, sum_hessian = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_gradient, sum_hessian)
      for (data_size_t i = 0; i < leaf_cnt; ++i) {
        const data_size_t index = data_indices[i];
        const score_t grad = gradients[index];
        const score_t hess = hessians[index];
        sum_gradient += grad;
        sum_hessian += hess;
      }
      leaf_grad_hess_stats_[2 * leaf_id] = sum_gradient;
      leaf_grad_hess_stats_[2 * leaf_id + 1] = sum_hessian;
    }
    std::vector<double> global_leaf_grad_hess_stats = Network::GlobalSum<double>(&leaf_grad_hess_stats_);
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      const double sum_gradient = global_leaf_grad_hess_stats[2 * leaf_id];
      const double sum_hessian = global_leaf_grad_hess_stats[2 * leaf_id + 1];
      const double leaf_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(
        sum_gradient, sum_hessian,
        config->lambda_l1, config->lambda_l2, config->max_delta_step, config->path_smooth,
        leaf_index_to_global_num_data(leaf_id), 0.0f);
      tree->SetLeafOutput(leaf_id, leaf_output);
    }
  } else {
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      data_size_t leaf_cnt = 0;
      const data_size_t* data_indices = data_partition->GetIndexOnLeaf(leaf_id, &leaf_cnt);
      double sum_gradient = 0.0f, sum_hessian = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_gradient, sum_hessian)
      for (data_size_t i = 0; i < leaf_cnt; ++i) {
        const data_size_t index = data_indices[i];
        const score_t grad = gradients[index];
        const score_t hess = hessians[index];
        sum_gradient += grad;
        sum_hessian += hess;
      }
      const double leaf_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(sum_gradient, sum_hessian,
        config->lambda_l1, config->lambda_l2, config->max_delta_step, config->path_smooth,
        leaf_cnt, 0.0f);
      tree->SetLeafOutput(leaf_id, leaf_output);
    }
  }
  global_timer.Stop("GradientDiscretizer::RenewIntGradTreeOutput");
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/gradient_discretizer.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>
#include <LightGBM/utils/threading.h>

#include <random>
#include <vector>

#include "data_partition.hpp"
#include "feature_histogram.hpp"

namespace LightGBM {

class GradientDiscretizer {
 public:
  GradientDiscretizer(int num_grad_quant_bins, int num_trees, int random_seed, bool is_constant_hessian, const bool stochastic_rounding) {
    num_grad_quant_bins_ = num_grad_quant_bins;
    iter_ = 0;
    num_trees_ = num_trees;
    random_seed_ = random_seed;
    is_constant_hessian_ = is_constant_hessian;
    stochastic_rounding_ = stochastic_rounding;
  }

  virtual ~GradientDiscretizer() {}

  virtual void DiscretizeGradients(
    const data_size_t num_data,
    const score_t* input_gradients,
    const score_t* input_hessians);

  virtual const int8_t* discretized_gradients_and_hessians() const {
    return discretized_gradients_and_hessians_vector_.data();
  }

  virtual double grad_scale() const {
    return gradient_scale_;
  }

  virtual double hess_scale() const {
    return hessian_scale_;
  }

  virtual void Init(
    const data_size_t num_data, const int num_leaves,
    const int num_features, const Dataset* train_data);

  template <bool IS_GLOBAL>
  void SetNumBitsInHistogramBin(
    const int left_leaf_index, const int right_leaf_index,
    const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

  template <bool IS_GLOBAL>
  int8_t GetHistBitsInLeaf(const int leaf_index) {
    if (IS_GLOBAL) {
      return global_leaf_num_bits_in_histogram_bin_[leaf_index];
    } else {
      return leaf_num_bits_in_histogram_bin_[leaf_index];
    }
  }

  template <bool IS_GLOBAL>
  int8_t GetHistBitsInNode(const int node_index) {
    if (IS_GLOBAL) {
      return global_node_num_bits_in_histogram_bin_[node_index];
    } else {
      return node_num_bits_in_histogram_bin_[node_index];
    }
  }

  int8_t* ordered_int_gradients_and_hessians() {
    return ordered_int_gradients_and_hessians_.data();
  }

  void RenewIntGradTreeOutput(
    Tree* tree, const Config* config, const DataPartition* data_partition,
    const score_t* gradients, const score_t* hessians,
    const std::function<data_size_t(int)>& leaf_index_to_global_num_data);

  int32_t* GetChangeHistBitsBuffer(const int feature_index) {
    return change_hist_bits_buffer_[feature_index].data();
  }

 protected:
  int num_grad_quant_bins_;
  int iter_;
  int num_trees_;
  int random_seed_;
  bool stochastic_rounding_;

  std::vector<double> gradient_random_values_;
  std::vector<double> hessian_random_values_;
  std::mt19937 random_values_use_start_eng_;
  std::uniform_int_distribution<data_size_t> random_values_use_start_dist_;
  std::vector<int8_t> discretized_gradients_and_hessians_vector_;
  std::vector<int8_t> ordered_int_gradients_and_hessians_;

  double max_gradient_abs_;
  double max_hessian_abs_;

  double gradient_scale_;
  double hessian_scale_;
  double inverse_gradient_scale_;
  double inverse_hessian_scale_;

  bool is_constant_hessian_;
  int num_leaves_;

  std::vector<int8_t> leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t> node_num_bits_in_histogram_bin_;
  std::vector<int8_t> global_leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t> global_node_num_bits_in_histogram_bin_;

  std::vector<double> leaf_grad_hess_stats_;
  std::vector<std::vector<int32_t>> change_hist_bits_buffer_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/leaf_splits.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/threading.h>

#include <limits>
#include <vector>

#include "data_partition.hpp"

namespace LightGBM {

/*!
* \brief used to find split candidates for a leaf
*/
class LeafSplits {
 public:
  LeafSplits(data_size_t num_data, const Config* config)
      : deterministic_(false),
        num_data_in_leaf_(num_data),
        num_data_(num_data),
    data_indices_(nullptr), weight_(0) {
    if (config != nullptr) {
      deterministic_ = config->deterministic;
    }
  }
  void ResetNumData(data_size_t num_data) {
    num_data_ = num_data;
    num_data_in_leaf_ = num_data;
  }
  ~LeafSplits() {
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param data_partition current data partition
  * \param sum_gradients
  * \param sum_hessians
  * \param weight
  */
  void Init(int leaf, const DataPartition* data_partition, double sum_gradients,
            double sum_hessians, double weight) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    weight_ = weight;
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param data_partition current data partition
  * \param sum_gradients
  * \param sum_hessians
  * \param sum_gradients_and_hessians
  * \param weight
  */
  void Init(int leaf, const DataPartition* data_partition, double sum_gradients,
            double sum_hessians, int64_t sum_gradients_and_hessians, double weight) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    int_sum_gradients_and_hessians_ = sum_gradients_and_hessians;
    weight_ = weight;
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param sum_gradients
  * \param sum_hessians
  */
  void Init(int leaf, double sum_gradients, double sum_hessians) {
    leaf_index_ = leaf;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
  }

  /*!
   * \brief Init splits on the current leaf, it will traverse all data to sum up the results
   * \param gradients
   * \param hessians
   */
  void Init(const score_t* gradients, const score_t* hessians) {
    num_data_in_leaf_ = num_data_;
    leaf_index_ = 0;
    data_indices_ = nullptr;
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      tmp_sum_gradients += gradients[i];
      tmp_sum_hessians += hessians[i];
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
  }


  /*!
   * \brief Init splits on the current leaf, it will traverse all data to sum up the results
   * \param int_gradients_and_hessians Discretized gradients and hessians
   * \param grad_scale Scaling factor to recover original gradients from discretized gradients
   * \param hess_scale Scaling factor to recover original hessians from discretized hessians
   */
  void Init(const int8_t* int_gradients_and_hessians,
    const double grad_scale, const double hess_scale) {
    num_data_in_leaf_ = num_data_;
    leaf_index_ = 0;
    data_indices_ = nullptr;
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
    const int16_t* packed_int_gradients_and_hessians = reinterpret_cast<const int16_t*>(int_gradients_and_hessians);
    int64_t tmp_sum_gradients_and_hessians = 0;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians, tmp_sum_gradients_and_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      tmp_sum_gradients += int_gradients_and_hessians[2 * i + 1] * grad_scale;
      tmp_sum_hessians += int_gradients_and_hessians[2 * i] * hess_scale;
      const int16_t packed_int_grad_and_hess = packed_int_gradients_and_hessians[i];
      const int64_t packed_long_int_grad_and_hess =
        (static_cast<int64_t>(static_cast<int8_t>(packed_int_grad_and_hess >> 8)) << 32) |
        (static_cast<int64_t>(packed_int_grad_and_hess & 0x00ff));
      tmp_sum_gradients_and_hessians += packed_long_int_grad_and_hess;
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
    int_sum_gradients_and_hessians_ = tmp_sum_gradients_and_hessians;
  }


  /*!
   * \brief Init splits on current leaf of partial data.
   * \param leaf Index of current leaf
   * \param data_partition current data partition
   * \param gradients
   * \param hessians
   */
  void Init(int leaf, const DataPartition* data_partition,
            const score_t* gradients, const score_t* hessians) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      const data_size_t idx = data_indices_[i];
      tmp_sum_gradients += gradients[idx];
      tmp_sum_hessians += hessians[idx];
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
  }


  /*!
   * \brief Init splits on current leaf of partial data.
   * \param leaf Index of current leaf
   * \param data_partition current data partition
   * \param int_gradients_and_hessians Discretized gradients and hessians
   * \param grad_scale Scaling factor to recover original gradients from discretized gradients
   * \param hess_scale Scaling factor to recover original hessians from discretized hessians
   */
  void Init(int leaf, const DataPartition* data_partition,
            const int8_t* int_gradients_and_hessians,
            const score_t grad_scale, const score_t hess_scale) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
    const int16_t* packed_int_gradients_and_hessians = reinterpret_cast<const int16_t*>(int_gradients_and_hessians);
    int64_t tmp_sum_gradients_and_hessians = 0;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians, tmp_sum_gradients_and_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      const data_size_t idx = data_indices_[i];
      tmp_sum_gradients += int_gradients_and_hessians[2 * idx + 1] * grad_scale;
      tmp_sum_hessians += int_gradients_and_hessians[2 * idx] * hess_scale;
      const int16_t packed_int_grad_and_hess = packed_int_gradients_and_hessians[i];
      const int64_t packed_long_int_grad_and_hess =
        (static_cast<int64_t>(static_cast<int8_t>(packed_int_grad_and_hess >> 8)) << 32) |
        (static_cast<int64_t>(packed_int_grad_and_hess & 0x00ff));
      tmp_sum_gradients_and_hessians += packed_long_int_grad_and_hess;
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
    int_sum_gradients_and_hessians_ = tmp_sum_gradients_and_hessians;
  }


  /*!
  * \brief Init splits on current leaf, only update sum_gradients and sum_hessians
  * \param sum_gradients
  * \param sum_hessians
  */
  void Init(double sum_gradients, double sum_hessians) {
    leaf_index_ = 0;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
  }

  /*!
  * \brief Init splits on current leaf, only update sum_gradients and sum_hessians
  * \param sum_gradients
  * \param sum_hessians
  * \param int_sum_gradients_and_hessians
  */
  void Init(double sum_gradients, double sum_hessians, int64_t int_sum_gradients_and_hessians) {
    leaf_index_ = 0;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    int_sum_gradients_and_hessians_ = int_sum_gradients_and_hessians;
  }

  /*!
  * \brief Init splits on current leaf
  */
  void Init() {
    leaf_index_ = -1;
    data_indices_ = nullptr;
    num_data_in_leaf_ = 0;
  }


  /*! \brief Get current leaf index */
  int leaf_index() const { return leaf_index_; }

  /*! \brief Get number of data in current leaf */
  data_size_t num_data_in_leaf() const { return num_data_in_leaf_; }

  /*! \brief Get sum of gradients of current leaf */
  double sum_gradients() const { return sum_gradients_; }

  /*! \brief Get sum of Hessians of current leaf */
  double sum_hessians() const { return sum_hessians_; }

  /*! \brief Get sum of discretized gradients and Hessians of current leaf */
  int64_t int_sum_gradients_and_hessians() const { return int_sum_gradients_and_hessians_; }

  /*! \brief Get indices of data of current leaf */
  const data_size_t* data_indices() const { return data_indices_; }

  /*! \brief Get weight of current leaf */
  double weight() const { return weight_; }



 private:
  bool deterministic_;
  /*! \brief current leaf index */
  int leaf_index_;
  /*! \brief number of data on current leaf */
  data_size_t num_data_in_leaf_;
  /*! \brief number of all training data */
  data_size_t num_data_;
  /*! \brief sum of gradients of current leaf */
  double sum_gradients_;
  /*! \brief sum of Hessians of current leaf */
  double sum_hessians_;
  /*! \brief sum of discretized gradients and Hessians of current leaf */
  int64_t int_sum_gradients_and_hessians_;
  /*! \brief indices of data of current leaf */
  const data_size_t* data_indices_;
  /*! \brief weight of current leaf */
  double weight_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/linear_tree_learner.cpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "linear_tree_learner.h"

#include <Eigen/Dense>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREE_LEARNER_TYPE::Init(train_data, is_constant_hessian);
  LinearTreeLearner::InitLinear(train_data, this->config_->num_leaves);
}

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::InitLinear(const Dataset* train_data, const int max_leaves) {
  leaf_map_ = std::vector<int>(train_data->num_data(), -1);
  contains_nan_ = std::vector<int8_t>(train_data->num_features(), 0);
  // identify features containing nans
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feat = 0; feat < train_data->num_features(); ++feat) {
    auto bin_mapper = this->train_data_->FeatureBinMapper(feat);
    if (bin_mapper->bin_type() == BinType::NumericalBin) {
      const float* feat_ptr = this->train_data_->raw_index(feat);
      for (int i = 0; i < train_data->num_data(); ++i) {
        if (std::isnan(feat_ptr[i])) {
          contains_nan_[feat] = 1;
          break;
        }
      }
    }
  }
  any_nan_ = false;
  for (int feat = 0; feat < train_data->num_features(); ++feat) {
    if (contains_nan_[feat]) {
      any_nan_ = true;
      break;
    }
  }
  // preallocate the matrix used to calculate linear model coefficients
  int max_num_feat = std::min(max_leaves, this->train_data_->num_numeric_features());
  XTHX_.clear();
  XTg_.clear();
  for (int i = 0; i < max_leaves; ++i) {
    // store only upper triangular half of matrix as an array, in row-major order
    // this requires (max_num_feat + 1) * (max_num_feat + 2) / 2 entries (including the constant terms of the regression)
    // we add another 8 to ensure cache lines are not shared among processors
    XTHX_.push_back(std::vector<double>((max_num_feat + 1) * (max_num_feat + 2) / 2 + 8, 0));
    XTg_.push_back(std::vector<double>(max_num_feat + 9, 0.0));
  }
  XTHX_by_thread_.clear();
  XTg_by_thread_.clear();
  int max_threads = OMP_NUM_THREADS();
  for (int i = 0; i < max_threads; ++i) {
    XTHX_by_thread_.push_back(XTHX_);
    XTg_by_thread_.push_back(XTg_);
  }
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::Train", global_timer);
  this->gradients_ = gradients;
  this->hessians_ = hessians;
  int num_threads = OMP_NUM_THREADS();
  if (this->share_state_->num_threads != num_threads && this->share_state_->num_threads > 0) {
    Log::Warning(
        "Detected that num_threads changed during training (from %d to %d), "
        "it may cause unexpected errors.",
        this->share_state_->num_threads, num_threads);
  }
  this->share_state_->num_threads = num_threads;

  // some initial works before training
  this->BeforeTrain();

  auto tree = std::unique_ptr<Tree>(new Tree(this->config_->num_leaves, true, true));
  auto tree_ptr = tree.get();
  this->constraints_->ShareTreePointer(tree_ptr);

  // root leaf
  int left_leaf = 0;
  int cur_depth = 1;
  // only root leaf can be splitted on first time
  int right_leaf = -1;

  int init_splits = this->ForceSplits(tree_ptr, &left_leaf, &right_leaf, &cur_depth);

  for (int split = init_splits; split < this->config_->num_leaves - 1; ++split) {
    // some initial works before finding best split
    if (this->BeforeFindBestSplit(tree_ptr, left_leaf, right_leaf)) {
      // find best threshold for every feature
      this->FindBestSplits(tree_ptr);
    }
    // Get a leaf with max split gain
    int best_leaf = static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(this->best_split_per_leaf_));
    // Get split information for best leaf
    const SplitInfo& best_leaf_SplitInfo = this->best_split_per_leaf_[best_leaf];
    // cannot split, quit
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f", best_leaf_SplitInfo.gain);
      break;
    }
    // split tree with best leaf
    this->Split(tree_ptr, best_leaf, &left_leaf, &right_leaf);
    cur_depth = std::max(cur_depth, tree->leaf_depth(left_leaf));
  }

  bool has_nan = false;
  if (any_nan_) {
    for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
      if (contains_nan_[tree_ptr->split_feature_inner(i)]) {
        has_nan = true;
        break;
      }
    }
  }

  GetLeafMap(tree_ptr);

  if (has_nan) {
    CalculateLinear<true>(tree_ptr, false, this->gradients_, this->hessians_, is_first_tree);
  } else {
    CalculateLinear<false>(tree_ptr, false, this->gradients_, this->hessians_, is_first_tree);
  }

  Log::Debug("Trained a tree with leaves = %d and depth = %d", tree->num_leaves(), cur_depth);
  return tree.release();
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const {
  auto tree = TREE_LEARNER_TYPE::FitByExistingTree(old_tree, gradients, hessians);
  bool has_nan = false;
  if (any_nan_) {
    for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
      if (contains_nan_[this->train_data_->InnerFeatureIndex(tree->split_feature(i))]) {
        has_nan = true;
        break;
      }
    }
  }
  GetLeafMap(tree);
  if (has_nan) {
    CalculateLinear<true>(tree, true, gradients, hessians, false);
  } else {
    CalculateLinear<false>(tree, true, gradients, hessians, false);
  }
  return tree;
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const {
  this->data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  return LinearTreeLearner::FitByExistingTree(old_tree, gradients, hessians);
}

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::GetLeafMap(Tree* tree) const {
  std::fill(leaf_map_.begin(), leaf_map_.end(), -1);
  // map data to leaf number
  const data_size_t* ind = this->data_partition_->indices();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(dynamic)
  for (int i = 0; i < tree->num_leaves(); ++i) {
    data_size_t idx = this->data_partition_->leaf_begin(i);
    for (int j = 0; j < this->data_partition_->leaf_count(i); ++j) {
      leaf_map_[ind[idx + j]] = i;
    }
  }
}


template<typename TREE_LEARNER_TYPE>
template <bool HAS_NAN>
void LinearTreeLearner<TREE_LEARNER_TYPE>::CalculateLinear(Tree* tree, bool is_refit, const score_t* gradients, const score_t* hessians, bool is_first_tree) const {
  tree->SetIsLinear(true);
  int num_leaves = tree->num_leaves();
  int num_threads = OMP_NUM_THREADS();
  if (is_first_tree) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      tree->SetLeafConst(leaf_num, tree->LeafOutput(leaf_num));
    }
    return;
  }

  // calculate coefficients using the method described in Eq 3 of https://arxiv.org/abs/1802.05640
  // the coefficients vector is given by
  // - (X_T * H * X + lambda) ^ (-1) * (X_T * g)
  // where:
  // X is the matrix where the first column is the feature values and the second is all ones,
  // H is the diagonal matrix of the hessian,
  // lambda is the diagonal matrix with diagonal entries equal to the regularisation term linear_lambda
  // g is the vector of gradients
  // the subscript _T denotes the transpose

  // create array of pointers to raw data, and coefficient matrices, for each leaf
  std::vector<std::vector<int>> leaf_features;
  std::vector<int> leaf_num_features;
  std::vector<std::vector<const float*>> raw_data_ptr;
  size_t max_num_features = 0;
  for (int i = 0; i < num_leaves; ++i) {
    std::vector<int> raw_features;
    if (is_refit) {
      raw_features = tree->LeafFeatures(i);
    } else {
      raw_features = tree->branch_features(i);
    }
    std::sort(raw_features.begin(), raw_features.end());
    auto new_end = std::unique(raw_features.begin(), raw_features.end());
    raw_features.erase(new_end, raw_features.end());
    std::vector<int> numerical_features;
    std::vector<const float*> data_ptr;
    for (size_t j = 0; j < raw_features.size(); ++j) {
      int feat = this->train_data_->InnerFeatureIndex(raw_features[j]);
      auto bin_mapper = this->train_data_->FeatureBinMapper(feat);
      if (bin_mapper->bin_type() == BinType::NumericalBin) {
        numerical_features.push_back(feat);
        data_ptr.push_back(this->train_data_->raw_index(feat));
      }
    }
    leaf_features.push_back(numerical_features);
    raw_data_ptr.push_back(data_ptr);
    leaf_num_features.push_back(static_cast<int>(numerical_features.size()));
    if (numerical_features.size() > max_num_features) {
      max_num_features = numerical_features.size();
    }
  }
  // clear the coefficient matrices
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < num_threads; ++i) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      size_t num_feat = leaf_features[leaf_num].size();
      std::fill(XTHX_by_thread_[i][leaf_num].begin(), XTHX_by_thread_[i][leaf_num].begin() + (num_feat + 1) * (num_feat + 2) / 2, 0.0f);
      std::fill(XTg_by_thread_[i][leaf_num].begin(), XTg_by_thread_[i][leaf_num].begin() + num_feat + 1, 0.0f);
    }
  }
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
    size_t num_feat = leaf_features[leaf_num].size();
    std::fill(XTHX_[leaf_num].begin(), XTHX_[leaf_num].begin() + (num_feat + 1) * (num_feat + 2) / 2, 0.0f);
    std::fill(XTg_[leaf_num].begin(), XTg_[leaf_num].begin() + num_feat + 1, 0.0f);
  }
  std::vector<std::vector<int>> num_nonzero;
  for (int i = 0; i < num_threads; ++i) {
    if (HAS_NAN) {
      num_nonzero.push_back(std::vector<int>(num_leaves, 0));
    }
  }
  OMP_INIT_EX();
#pragma omp parallel num_threads(OMP_NUM_THREADS()) if (this->num_data_ > 1024)
  {
    std::vector<float> curr_row(max_num_features + 1);
    int tid = omp_get_thread_num();
#pragma omp for schedule(static)
    for (int i = 0; i < this->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      int leaf_num = leaf_map_[i];
      if (leaf_num < 0) {
        continue;
      }
      bool nan_found = false;
      int num_feat = leaf_num_features[leaf_num];
      for (int feat = 0; feat < num_feat; ++feat) {
        if (HAS_NAN) {
          float val = raw_data_ptr[leaf_num][feat][i];
          if (std::isnan(val)) {
            nan_found = true;
            break;
          }
          num_nonzero[tid][leaf_num] += 1;
          curr_row[feat] = val;
        } else {
          curr_row[feat] = raw_data_ptr[leaf_num][feat][i];
        }
      }
      if (HAS_NAN) {
        if (nan_found) {
          continue;
        }
      }
      curr_row[num_feat] = 1.0;
      float h = static_cast<float>(hessians[i]);
      float g = static_cast<float>(gradients[i]);
      int j = 0;
      for (int feat1 = 0; feat1 < num_feat + 1; ++feat1) {
        double f1_val = static_cast<double>(curr_row[feat1]);
        XTg_by_thread_[tid][leaf_num][feat1] += f1_val * g;
        f1_val *= h;
        for (int feat2 = feat1; feat2 < num_feat + 1; ++feat2) {
          XTHX_by_thread_[tid][leaf_num][j] += f1_val * curr_row[feat2];
          ++j;
        }
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  auto total_nonzero = std::vector<int>(tree->num_leaves());
  // aggregate results from different threads
  for (int tid = 0; tid < num_threads; ++tid) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      size_t num_feat = leaf_features[leaf_num].size();
      for (size_t j = 0; j < (num_feat + 1) * (num_feat + 2) / 2; ++j) {
        XTHX_[leaf_num][j] += XTHX_by_thread_[tid][leaf_num][j];
      }
      for (size_t feat1 = 0; feat1 < num_feat + 1; ++feat1) {
        XTg_[leaf_num][feat1] += XTg_by_thread_[tid][leaf_num][feat1];
      }
      if (HAS_NAN) {
        total_nonzero[leaf_num] += num_nonzero[tid][leaf_num];
      }
    }
  }
  if (!HAS_NAN) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      total_nonzero[leaf_num] = this->data_partition_->leaf_count(leaf_num);
    }
  }
  double shrinkage = tree->shrinkage();
  double decay_rate = this->config_->refit_decay_rate;
  // copy into eigen matrices and solve
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
    if (total_nonzero[leaf_num] < static_cast<int>(leaf_features[leaf_num].size()) + 1) {
      if (is_refit) {
        double old_const = tree->LeafConst(leaf_num);
        tree->SetLeafConst(leaf_num, decay_rate * old_const + (1.0 - decay_rate) * tree->LeafOutput(leaf_num) * shrinkage);
        tree->SetLeafCoeffs(leaf_num, std::vector<double>(leaf_features[leaf_num].size(), 0));
        tree->SetLeafFeaturesInner(leaf_num, leaf_features[leaf_num]);
      } else {
        tree->SetLeafConst(leaf_num, tree->LeafOutput(leaf_num));
      }
      continue;
    }
    size_t num_feat = leaf_features[leaf_num].size();
    Eigen::MatrixXd XTHX_mat(num_feat + 1, num_feat + 1);
    Eigen::MatrixXd XTg_mat(num_feat + 1, 1);
    size_t j = 0;
    for (size_t feat1 = 0; feat1 < num_feat + 1; ++feat1) {
      for (size_t feat2 = feat1; feat2 < num_feat + 1; ++feat2) {
        XTHX_mat(feat1, feat2) = XTHX_[leaf_num][j];
        XTHX_mat(feat2, feat1) = XTHX_mat(feat1, feat2);
        if ((feat1 == feat2) && (feat1 < num_feat)) {
          XTHX_mat(feat1, feat2) += this->config_->linear_lambda;
        }
        ++j;
      }
      XTg_mat(feat1) = XTg_[leaf_num][feat1];
    }
    Eigen::MatrixXd coeffs = - XTHX_mat.fullPivLu().inverse() * XTg_mat;
    std::vector<double> coeffs_vec;
    std::vector<int> features_new;
    std::vector<double> old_coeffs = tree->LeafCoeffs(leaf_num);
    for (size_t i = 0; i < leaf_features[leaf_num].size(); ++i) {
      if (is_refit) {
        features_new.push_back(leaf_features[leaf_num][i]);
        coeffs_vec.push_back(decay_rate * old_coeffs[i] + (1.0 - decay_rate) * coeffs(i) * shrinkage);
      } else {
        if (coeffs(i) < -kZeroThreshold || coeffs(i) > kZeroThreshold) {
          coeffs_vec.push_back(coeffs(i));
          int feat = leaf_features[leaf_num][i];
          features_new.push_back(feat);
        }
      }
    }
    // update the tree properties
    tree->SetLeafFeaturesInner(leaf_num, features_new);
    std::vector<int> features_raw(features_new.size());
    for (size_t i = 0; i < features_new.size(); ++i) {
      features_raw[i] = this->train_data_->RealFeatureIndex(features_new[i]);
    }
    tree->SetLeafFeatures(leaf_num, features_raw);
    tree->SetLeafCoeffs(leaf_num, coeffs_vec);
    if (is_refit) {
      double old_const = tree->LeafConst(leaf_num);
      tree->SetLeafConst(leaf_num, decay_rate * old_const + (1.0 - decay_rate) * coeffs(num_feat) * shrinkage);
    } else {
      tree->SetLeafConst(leaf_num, coeffs(num_feat));
    }
  }
}

template void LinearTreeLearner<SerialTreeLearner>::Init(const Dataset* train_data, bool is_constant_hessian);
template void LinearTreeLearner<SerialTreeLearner>::InitLinear(const Dataset* train_data, const int max_leaves);
template Tree* LinearTreeLearner<SerialTreeLearner>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree);
template Tree* LinearTreeLearner<SerialTreeLearner>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const;
template Tree* LinearTreeLearner<SerialTreeLearner>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const;

template void LinearTreeLearner<GPUTreeLearner>::Init(const Dataset* train_data, bool is_constant_hessian);
template void LinearTreeLearner<GPUTreeLearner>::InitLinear(const Dataset* train_data, const int max_leaves);
template Tree* LinearTreeLearner<GPUTreeLearner>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree);
template Tree* LinearTreeLearner<GPUTreeLearner>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const;
template Tree* LinearTreeLearner<GPUTreeLearner>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const;

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/linear_tree_learner.h <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_

#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>

#include "gpu_tree_learner.h"
#include "serial_tree_learner.h"

namespace LightGBM {

template <typename TREE_LEARNER_TYPE>
class LinearTreeLearner: public TREE_LEARNER_TYPE {
 public:
  explicit LinearTreeLearner(const Config* config) : TREE_LEARNER_TYPE(config) {}

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void InitLinear(const Dataset* train_data, const int max_leaves) override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  /*! \brief Create array mapping dataset to leaf index, used for linear trees */
  void GetLeafMap(Tree* tree) const;

  template<bool HAS_NAN>
  void CalculateLinear(Tree* tree, bool is_refit, const score_t* gradients, const score_t* hessians, bool is_first_tree) const;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void AddPredictionToScore(const Tree* tree,
                            double* out_score) const override {
    CHECK_LE(tree->num_leaves(), this->data_partition_->num_leaves());
    bool has_nan = false;
    if (any_nan_) {
      for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
        // use split_feature because split_feature_inner doesn't work when refitting existing tree
        if (contains_nan_[this->train_data_->InnerFeatureIndex(tree->split_feature(i))]) {
          has_nan = true;
          break;
        }
      }
    }
    if (has_nan) {
      AddPredictionToScoreInner<true>(tree, out_score);
    } else {
      AddPredictionToScoreInner<false>(tree, out_score);
    }
  }

  template<bool HAS_NAN>
  void AddPredictionToScoreInner(const Tree* tree, double* out_score) const {
    int num_leaves = tree->num_leaves();
    std::vector<double> leaf_const(num_leaves);
    std::vector<std::vector<double>> leaf_coeff(num_leaves);
    std::vector<std::vector<const float*>> feat_ptr(num_leaves);
    std::vector<double> leaf_output(num_leaves);
    std::vector<int> leaf_num_features(num_leaves);
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      leaf_const[leaf_num] = tree->LeafConst(leaf_num);
      leaf_coeff[leaf_num] = tree->LeafCoeffs(leaf_num);
      leaf_output[leaf_num] = tree->LeafOutput(leaf_num);
      for (int feat : tree->LeafFeaturesInner(leaf_num)) {
        feat_ptr[leaf_num].push_back(this->train_data_->raw_index(feat));
      }
      leaf_num_features[leaf_num] = static_cast<int>(feat_ptr[leaf_num].size());
    }
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) if (this->num_data_ > 1024)
    for (int i = 0; i < this->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      int leaf_num = leaf_map_[i];
      if (leaf_num < 0) {
        continue;
      }
      double output = leaf_const[leaf_num];
      int num_feat = leaf_num_features[leaf_num];
      if (HAS_NAN) {
        bool nan_found = false;
        for (int feat_ind = 0; feat_ind < num_feat; ++feat_ind) {
          float val = feat_ptr[leaf_num][feat_ind][i];
          if (std::isnan(val)) {
            nan_found = true;
            break;
          }
          output += val * leaf_coeff[leaf_num][feat_ind];
        }
        if (nan_found) {
          out_score[i] += leaf_output[leaf_num];
        } else {
          out_score[i] += output;
        }
      } else {
        for (int feat_ind = 0; feat_ind < num_feat; ++feat_ind) {
          output += feat_ptr[leaf_num][feat_ind][i] * leaf_coeff[leaf_num][feat_ind];
        }
        out_score[i] += output;
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }

 protected:
  /*! \brief whether numerical features contain any nan values */
  std::vector<int8_t> contains_nan_;
  /*! whether any numerical feature contains a nan value */
  bool any_nan_;
  /*! \brief map dataset to leaves */
  mutable std::vector<int> leaf_map_;
  /*! \brief temporary storage for calculating linear model coefficients */
  mutable std::vector<std::vector<double>> XTHX_;
  mutable std::vector<std::vector<double>> XTg_;
  mutable std::vector<std::vector<std::vector<double>>> XTHX_by_thread_;
  mutable std::vector<std::vector<std::vector<double>>> XTg_by_thread_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/monotone_constraints.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_

#include <LightGBM/tree.h>

#include <algorithm>
#include <cstdint>
#include <limits>
#include <memory>
#include <utility>
#include <vector>

#include "split_info.hpp"

namespace LightGBM {

class LeafConstraintsBase;

struct BasicConstraint {
  double min = -std::numeric_limits<double>::max();
  double max = std::numeric_limits<double>::max();

  BasicConstraint(double min, double max) : min(min), max(max) {}

  BasicConstraint() = default;
};

struct FeatureConstraint {
  virtual void InitCumulativeConstraints(bool) const {}
  virtual void Update(int) const {}
  virtual BasicConstraint LeftToBasicConstraint() const = 0;
  virtual BasicConstraint RightToBasicConstraint() const = 0;
  virtual bool ConstraintDifferentDependingOnThreshold() const = 0;
  virtual ~FeatureConstraint() {}
};

struct ConstraintEntry {
  virtual ~ConstraintEntry() {}
  virtual void Reset() = 0;
  virtual void UpdateMin(double new_min) = 0;
  virtual void UpdateMax(double new_max) = 0;
  virtual bool UpdateMinAndReturnBoolIfChanged(double new_min) = 0;
  virtual bool UpdateMaxAndReturnBoolIfChanged(double new_max) = 0;
  virtual ConstraintEntry *clone() const = 0;

  virtual void RecomputeConstraintsIfNeeded(LeafConstraintsBase *, int, int,
                                            uint32_t) {}

  virtual FeatureConstraint *GetFeatureConstraint(int feature_index) = 0;
};

// used by both BasicLeafConstraints and IntermediateLeafConstraints
struct BasicConstraintEntry : ConstraintEntry,
                              FeatureConstraint,
                              BasicConstraint {
  bool ConstraintDifferentDependingOnThreshold() const final { return false; }

  BasicConstraintEntry *clone() const final {
    return new BasicConstraintEntry(*this);
  };

  void Reset() final {
    min = -std::numeric_limits<double>::max();
    max = std::numeric_limits<double>::max();
  }

  void UpdateMin(double new_min) final { min = std::max(new_min, min); }

  void UpdateMax(double new_max) final { max = std::min(new_max, max); }

  bool UpdateMinAndReturnBoolIfChanged(double new_min) final {
    if (new_min > min) {
      min = new_min;
      return true;
    }
    return false;
  }

  bool UpdateMaxAndReturnBoolIfChanged(double new_max) final {
    if (new_max < max) {
      max = new_max;
      return true;
    }
    return false;
  }

  BasicConstraint LeftToBasicConstraint() const final { return *this; }

  BasicConstraint RightToBasicConstraint() const final { return *this; }

  FeatureConstraint *GetFeatureConstraint(int) final { return this; }
};

struct FeatureMinOrMaxConstraints {
  std::vector<double> constraints;
  // the constraint number i is valid on the slice
  // [thresholds[i]:threshold[i+1])
  // if threshold[i+1] does not exist, then it is valid for thresholds following
  // threshold[i]
  std::vector<uint32_t> thresholds;

  FeatureMinOrMaxConstraints() {
    constraints.reserve(32);
    thresholds.reserve(32);
  }

  size_t Size() const { return thresholds.size(); }

  explicit FeatureMinOrMaxConstraints(double extremum) {
    constraints.reserve(32);
    thresholds.reserve(32);

    constraints.push_back(extremum);
    thresholds.push_back(0);
  }

  void Reset(double extremum) {
    constraints.resize(1);
    constraints[0] = extremum;
    thresholds.resize(1);
    thresholds[0] = 0;
  }

  void UpdateMin(double min) {
    for (size_t j = 0; j < constraints.size(); ++j) {
      if (min > constraints[j]) {
        constraints[j] = min;
      }
    }
  }

  void UpdateMax(double max) {
    for (size_t j = 0; j < constraints.size(); ++j) {
      if (max < constraints[j]) {
        constraints[j] = max;
      }
    }
  }
};

struct CumulativeFeatureConstraint {
  std::vector<uint32_t> thresholds_min_constraints;
  std::vector<uint32_t> thresholds_max_constraints;
  std::vector<double> cumulative_min_constraints_left_to_right;
  std::vector<double> cumulative_min_constraints_right_to_left;
  std::vector<double> cumulative_max_constraints_left_to_right;
  std::vector<double> cumulative_max_constraints_right_to_left;
  size_t index_min_constraints_left_to_right;
  size_t index_min_constraints_right_to_left;
  size_t index_max_constraints_left_to_right;
  size_t index_max_constraints_right_to_left;

  static void CumulativeExtremum(
      const double &(*extremum_function)(const double &, const double &),
      bool is_direction_from_left_to_right,
      std::vector<double>* cumulative_extremum) {
    if (cumulative_extremum->size() == 1) {
      return;
    }

#ifdef DEBUG
    CHECK_NE(cumulative_extremum->size(), 0);
#endif

    size_t n_exts = cumulative_extremum->size();
    int step = is_direction_from_left_to_right ? 1 : -1;
    size_t start = is_direction_from_left_to_right ? 0 : n_exts - 1;
    size_t end = is_direction_from_left_to_right ? n_exts - 1 : 0;

    for (auto i = start; i != end; i = i + step) {
      (*cumulative_extremum)[i + step] = extremum_function(
          (*cumulative_extremum)[i + step], (*cumulative_extremum)[i]);
    }
  }

  CumulativeFeatureConstraint() = default;

  CumulativeFeatureConstraint(FeatureMinOrMaxConstraints min_constraints,
                              FeatureMinOrMaxConstraints max_constraints,
                              bool REVERSE) {
    thresholds_min_constraints = min_constraints.thresholds;
    thresholds_max_constraints = max_constraints.thresholds;
    cumulative_min_constraints_left_to_right = min_constraints.constraints;
    cumulative_min_constraints_right_to_left = min_constraints.constraints;
    cumulative_max_constraints_left_to_right = max_constraints.constraints;
    cumulative_max_constraints_right_to_left = max_constraints.constraints;

    const double &(*min)(const double &, const double &) = std::min<double>;
    const double &(*max)(const double &, const double &) = std::max<double>;
    CumulativeExtremum(max, true, &cumulative_min_constraints_left_to_right);
    CumulativeExtremum(max, false, &cumulative_min_constraints_right_to_left);
    CumulativeExtremum(min, true, &cumulative_max_constraints_left_to_right);
    CumulativeExtremum(min, false, &cumulative_max_constraints_right_to_left);

    if (REVERSE) {
      index_min_constraints_left_to_right =
          thresholds_min_constraints.size() - 1;
      index_min_constraints_right_to_left =
          thresholds_min_constraints.size() - 1;
      index_max_constraints_left_to_right =
          thresholds_max_constraints.size() - 1;
      index_max_constraints_right_to_left =
          thresholds_max_constraints.size() - 1;
    } else {
      index_min_constraints_left_to_right = 0;
      index_min_constraints_right_to_left = 0;
      index_max_constraints_left_to_right = 0;
      index_max_constraints_right_to_left = 0;
    }
  }

  void Update(int threshold) {
    while (
        static_cast<int>(
            thresholds_min_constraints[index_min_constraints_left_to_right]) >
        threshold - 1) {
      index_min_constraints_left_to_right -= 1;
    }
    while (
        static_cast<int>(
            thresholds_min_constraints[index_min_constraints_right_to_left]) >
        threshold) {
      index_min_constraints_right_to_left -= 1;
    }
    while (
        static_cast<int>(
            thresholds_max_constraints[index_max_constraints_left_to_right]) >
        threshold - 1) {
      index_max_constraints_left_to_right -= 1;
    }
    while (
        static_cast<int>(
            thresholds_max_constraints[index_max_constraints_right_to_left]) >
        threshold) {
      index_max_constraints_right_to_left -= 1;
    }
  }

  double GetRightMin() const {
    return cumulative_min_constraints_right_to_left
        [index_min_constraints_right_to_left];
  }
  double GetRightMax() const {
    return cumulative_max_constraints_right_to_left
        [index_max_constraints_right_to_left];
  }
  double GetLeftMin() const {
    return cumulative_min_constraints_left_to_right
        [index_min_constraints_left_to_right];
  }
  double GetLeftMax() const {
    return cumulative_max_constraints_left_to_right
        [index_max_constraints_left_to_right];
  }
};

struct AdvancedFeatureConstraints : FeatureConstraint {
  FeatureMinOrMaxConstraints min_constraints;
  FeatureMinOrMaxConstraints max_constraints;
  mutable CumulativeFeatureConstraint cumulative_feature_constraint;
  bool min_constraints_to_be_recomputed = false;
  bool max_constraints_to_be_recomputed = false;

  void InitCumulativeConstraints(bool REVERSE) const final {
    cumulative_feature_constraint =
        CumulativeFeatureConstraint(min_constraints, max_constraints, REVERSE);
  }

  void Update(int threshold) const final {
    cumulative_feature_constraint.Update(threshold);
  }

  FeatureMinOrMaxConstraints &GetMinConstraints() { return min_constraints; }

  FeatureMinOrMaxConstraints &GetMaxConstraints() { return max_constraints; }

  bool ConstraintDifferentDependingOnThreshold() const final {
    return min_constraints.Size() > 1 || max_constraints.Size() > 1;
  }

  BasicConstraint RightToBasicConstraint() const final {
    return BasicConstraint(cumulative_feature_constraint.GetRightMin(),
                           cumulative_feature_constraint.GetRightMax());
  }

  BasicConstraint LeftToBasicConstraint() const final {
    return BasicConstraint(cumulative_feature_constraint.GetLeftMin(),
                           cumulative_feature_constraint.GetLeftMax());
  }

  void Reset() {
    min_constraints.Reset(-std::numeric_limits<double>::max());
    max_constraints.Reset(std::numeric_limits<double>::max());
  }

  void UpdateMax(double new_max, bool trigger_a_recompute) {
    if (trigger_a_recompute) {
      max_constraints_to_be_recomputed = true;
    }
    max_constraints.UpdateMax(new_max);
  }

  bool FeatureMaxConstraintsToBeUpdated() const {
    return max_constraints_to_be_recomputed;
  }

  bool FeatureMinConstraintsToBeUpdated() const {
    return min_constraints_to_be_recomputed;
  }

  void ResetUpdates() {
    min_constraints_to_be_recomputed = false;
    max_constraints_to_be_recomputed = false;
  }

  void UpdateMin(double new_min, bool trigger_a_recompute) {
    if (trigger_a_recompute) {
      min_constraints_to_be_recomputed = true;
    }
    min_constraints.UpdateMin(new_min);
  }
};

class LeafConstraintsBase {
 public:
  virtual ~LeafConstraintsBase() {}
  virtual const ConstraintEntry* Get(int leaf_idx) = 0;
  virtual FeatureConstraint* GetFeatureConstraint(int leaf_idx, int feature_index) = 0;
  virtual void Reset() = 0;
  virtual void BeforeSplit(int leaf, int new_leaf,
                           int8_t monotone_type) = 0;
  virtual std::vector<int> Update(
      bool is_numerical_split,
      int leaf, int new_leaf, int8_t monotone_type, double right_output,
      double left_output, int split_feature, const SplitInfo& split_info,
      const std::vector<SplitInfo>& best_split_per_leaf) = 0;

  virtual void GoUpToFindConstrainingLeaves(
      int, int,
      std::vector<int>*,
      std::vector<uint32_t>*,
      std::vector<bool>*,
      FeatureMinOrMaxConstraints*, bool ,
      uint32_t, uint32_t, uint32_t) {}

  virtual void RecomputeConstraintsIfNeeded(
      LeafConstraintsBase *constraints_,
      int feature_for_constraint, int leaf_idx, uint32_t it_end) = 0;

  inline static LeafConstraintsBase* Create(const Config* config, int num_leaves, int num_features);

  double ComputeMonotoneSplitGainPenalty(int leaf_index, double penalization) {
    int depth = tree_->leaf_depth(leaf_index);
    if (penalization >= depth + 1.) {
      return kEpsilon;
    }
    if (penalization <= 1.) {
      return 1. - penalization / pow(2., depth) + kEpsilon;
    }
    return 1. - pow(2, penalization - 1. - depth) + kEpsilon;
  }

  void ShareTreePointer(const Tree* tree) {
    tree_ = tree;
  }

 protected:
  const Tree* tree_;
};

// used by AdvancedLeafConstraints
struct AdvancedConstraintEntry : ConstraintEntry {
  std::vector<AdvancedFeatureConstraints> constraints;

  AdvancedConstraintEntry *clone() const final {
    return new AdvancedConstraintEntry(*this);
  };

  void RecomputeConstraintsIfNeeded(LeafConstraintsBase *constraints_,
                                    int feature_for_constraint, int leaf_idx,
                                    uint32_t it_end) final {
    if (constraints[feature_for_constraint]
            .FeatureMinConstraintsToBeUpdated() ||
        constraints[feature_for_constraint]
            .FeatureMaxConstraintsToBeUpdated()) {
      FeatureMinOrMaxConstraints &constraints_to_be_updated =
          constraints[feature_for_constraint].FeatureMinConstraintsToBeUpdated()
              ? constraints[feature_for_constraint].GetMinConstraints()
              : constraints[feature_for_constraint].GetMaxConstraints();

      constraints_to_be_updated.Reset(
          constraints[feature_for_constraint].FeatureMinConstraintsToBeUpdated()
              ? -std::numeric_limits<double>::max()
              : std::numeric_limits<double>::max());

      std::vector<int> features_of_splits_going_up_from_original_leaf =
          std::vector<int>();
      std::vector<uint32_t> thresholds_of_splits_going_up_from_original_leaf =
          std::vector<uint32_t>();
      std::vector<bool> was_original_leaf_right_child_of_split =
          std::vector<bool>();
      constraints_->GoUpToFindConstrainingLeaves(
          feature_for_constraint, leaf_idx,
          &features_of_splits_going_up_from_original_leaf,
          &thresholds_of_splits_going_up_from_original_leaf,
          &was_original_leaf_right_child_of_split, &constraints_to_be_updated,
          constraints[feature_for_constraint]
              .FeatureMinConstraintsToBeUpdated(),
          0, it_end, it_end);
      constraints[feature_for_constraint].ResetUpdates();
    }
  }

  // for each feature, an array of constraints needs to be stored
  explicit AdvancedConstraintEntry(int num_features) {
    constraints.resize(num_features);
  }

  void Reset() final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].Reset();
    }
  }

  void UpdateMin(double new_min) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMin(new_min, false);
    }
  }

  void UpdateMax(double new_max) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMax(new_max, false);
    }
  }

  bool UpdateMinAndReturnBoolIfChanged(double new_min) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMin(new_min, true);
    }
    // even if nothing changed, this could have been unconstrained so it needs
    // to be recomputed from the beginning
    return true;
  }

  bool UpdateMaxAndReturnBoolIfChanged(double new_max) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMax(new_max, true);
    }
    // even if nothing changed, this could have been unconstrained so it needs
    // to be recomputed from the beginning
    return true;
  }

  FeatureConstraint *GetFeatureConstraint(int feature_index) final {
    return &constraints[feature_index];
  }
};

class BasicLeafConstraints : public LeafConstraintsBase {
 public:
  explicit BasicLeafConstraints(int num_leaves) : num_leaves_(num_leaves) {
    for (int i = 0; i < num_leaves; ++i) {
      entries_.emplace_back(new BasicConstraintEntry());
    }
  }

  void Reset() override {
    for (auto& entry : entries_) {
      entry->Reset();
    }
  }

  void RecomputeConstraintsIfNeeded(
      LeafConstraintsBase* constraints_,
      int feature_for_constraint, int leaf_idx, uint32_t it_end) override {
    entries_[~leaf_idx]->RecomputeConstraintsIfNeeded(constraints_, feature_for_constraint, leaf_idx, it_end);
  }

  void BeforeSplit(int, int, int8_t) override {}

  std::vector<int> Update(bool is_numerical_split, int leaf, int new_leaf,
                          int8_t monotone_type, double right_output,
                          double left_output, int, const SplitInfo& ,
                          const std::vector<SplitInfo>&) override {
    entries_[new_leaf].reset(entries_[leaf]->clone());
    if (is_numerical_split) {
      double mid = (left_output + right_output) / 2.0f;
      if (monotone_type < 0) {
        entries_[leaf]->UpdateMin(mid);
        entries_[new_leaf]->UpdateMax(mid);
      } else if (monotone_type > 0) {
        entries_[leaf]->UpdateMax(mid);
        entries_[new_leaf]->UpdateMin(mid);
      }
    }
    return std::vector<int>();
  }

  const ConstraintEntry* Get(int leaf_idx) override { return entries_[leaf_idx].get(); }

  FeatureConstraint* GetFeatureConstraint(int leaf_idx, int feature_index) final {
    return entries_[leaf_idx]->GetFeatureConstraint(feature_index);
  }

 protected:
  int num_leaves_;
  std::vector<std::unique_ptr<ConstraintEntry>> entries_;
};

class IntermediateLeafConstraints : public BasicLeafConstraints {
 public:
  explicit IntermediateLeafConstraints(const Config* config, int num_leaves)
      : BasicLeafConstraints(num_leaves), config_(config) {
    leaf_is_in_monotone_subtree_.resize(num_leaves_, false);
    node_parent_.resize(num_leaves_ - 1, -1);
    leaves_to_update_.reserve(num_leaves_);
  }

  void Reset() override {
    BasicLeafConstraints::Reset();
    std::fill_n(leaf_is_in_monotone_subtree_.begin(), num_leaves_, false);
    std::fill_n(node_parent_.begin(), num_leaves_ - 1, -1);
    leaves_to_update_.clear();
  }

  void BeforeSplit(int leaf, int new_leaf,
                   int8_t monotone_type) override {
    if (monotone_type != 0 || leaf_is_in_monotone_subtree_[leaf]) {
      leaf_is_in_monotone_subtree_[leaf] = true;
      leaf_is_in_monotone_subtree_[new_leaf] = true;
    }
#ifdef DEBUG
    CHECK_GE(new_leaf - 1, 0);
    CHECK_LT(static_cast<size_t>(new_leaf - 1), node_parent_.size());
#endif
    node_parent_[new_leaf - 1] = tree_->leaf_parent(leaf);
  }

  void UpdateConstraintsWithOutputs(bool is_numerical_split, int leaf,
                                    int new_leaf, int8_t monotone_type,
                                    double right_output, double left_output) {
    entries_[new_leaf].reset(entries_[leaf]->clone());
    if (is_numerical_split) {
      if (monotone_type < 0) {
        entries_[leaf]->UpdateMin(right_output);
        entries_[new_leaf]->UpdateMax(left_output);
      } else if (monotone_type > 0) {
        entries_[leaf]->UpdateMax(right_output);
        entries_[new_leaf]->UpdateMin(left_output);
      }
    }
  }

  std::vector<int> Update(bool is_numerical_split, int leaf,
                          int new_leaf, int8_t monotone_type,
                          double right_output, double left_output,
                          int split_feature, const SplitInfo& split_info,
                          const std::vector<SplitInfo>& best_split_per_leaf) final {
    leaves_to_update_.clear();
    if (leaf_is_in_monotone_subtree_[leaf]) {
      UpdateConstraintsWithOutputs(is_numerical_split, leaf, new_leaf,
                                   monotone_type, right_output, left_output);

      // Initialize variables to store information while going up the tree
      int depth = tree_->leaf_depth(new_leaf) - 1;

      std::vector<int> features_of_splits_going_up_from_original_leaf;
      std::vector<uint32_t> thresholds_of_splits_going_up_from_original_leaf;
      std::vector<bool> was_original_leaf_right_child_of_split;

      features_of_splits_going_up_from_original_leaf.reserve(depth);
      thresholds_of_splits_going_up_from_original_leaf.reserve(depth);
      was_original_leaf_right_child_of_split.reserve(depth);

      GoUpToFindLeavesToUpdate(tree_->leaf_parent(new_leaf),
                               &features_of_splits_going_up_from_original_leaf,
                               &thresholds_of_splits_going_up_from_original_leaf,
                               &was_original_leaf_right_child_of_split,
                               split_feature, split_info, split_info.threshold,
                               best_split_per_leaf);
    }
    return leaves_to_update_;
  }

  bool OppositeChildShouldBeUpdated(
      bool is_split_numerical,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      int inner_feature,
      const std::vector<bool>& was_original_leaf_right_child_of_split,
      bool is_in_right_child) {
    // if the split is categorical, it is not handled by this optimisation,
    // so the code will have to go down in the other child subtree to see if
    // there are leaves to update
    // even though it may sometimes be unnecessary
    if (is_split_numerical) {
      // only branches containing leaves that are contiguous to the original
      // leaf need to be updated
      // therefore, for the same feature, there is no use going down from the
      // second time going up on the right (or on the left)
      for (size_t split_idx = 0;
           split_idx < features_of_splits_going_up_from_original_leaf.size();
           ++split_idx) {
        if (features_of_splits_going_up_from_original_leaf[split_idx] ==
                inner_feature &&
            (was_original_leaf_right_child_of_split[split_idx] ==
             is_in_right_child)) {
          return false;
        }
      }
      return true;
    } else {
      return false;
    }
  }

  // Recursive function that goes up the tree, and then down to find leaves that
  // have constraints to be updated
  void GoUpToFindLeavesToUpdate(
      int node_idx,
      std::vector<int>* features_of_splits_going_up_from_original_leaf,
      std::vector<uint32_t>* thresholds_of_splits_going_up_from_original_leaf,
      std::vector<bool>* was_original_leaf_right_child_of_split,
      int split_feature, const SplitInfo& split_info, uint32_t split_threshold,
      const std::vector<SplitInfo>& best_split_per_leaf) {
#ifdef DEBUG
    CHECK_GE(node_idx, 0);
    CHECK_LT(static_cast<size_t>(node_idx), node_parent_.size());
#endif
    int parent_idx = node_parent_[node_idx];
    // if not at the root
    if (parent_idx != -1) {
      int inner_feature = tree_->split_feature_inner(parent_idx);
      int feature = tree_->split_feature(parent_idx);
      int8_t monotone_type = config_->monotone_constraints[feature];
      bool is_in_right_child = tree_->right_child(parent_idx) == node_idx;
      bool is_split_numerical = tree_->IsNumericalSplit(parent_idx);

      // this is just an optimisation not to waste time going down in subtrees
      // where there won't be any leaf to update
      bool opposite_child_should_be_updated = OppositeChildShouldBeUpdated(
          is_split_numerical, *features_of_splits_going_up_from_original_leaf,
          inner_feature, *was_original_leaf_right_child_of_split,
          is_in_right_child);

      if (opposite_child_should_be_updated) {
        // if there is no monotone constraint on a split,
        // then there is no relationship between its left and right leaves' values
        if (monotone_type != 0) {
          // these variables correspond to the current split we encounter going
          // up the tree
          int left_child_idx = tree_->left_child(parent_idx);
          int right_child_idx = tree_->right_child(parent_idx);
          bool left_child_is_curr_idx = (left_child_idx == node_idx);
          int opposite_child_idx =
              (left_child_is_curr_idx) ? right_child_idx : left_child_idx;
          bool update_max_constraints_in_opposite_child_leaves =
              (monotone_type < 0) ? left_child_is_curr_idx
                                  : !left_child_is_curr_idx;

          // the opposite child needs to be updated
          // so the code needs to go down in the the opposite child
          // to see which leaves' constraints need to be updated
          GoDownToFindLeavesToUpdate(
              opposite_child_idx,
              *features_of_splits_going_up_from_original_leaf,
              *thresholds_of_splits_going_up_from_original_leaf,
              *was_original_leaf_right_child_of_split,
              update_max_constraints_in_opposite_child_leaves, split_feature,
              split_info, true, true, split_threshold, best_split_per_leaf);
        }

        // if opposite_child_should_be_updated, then it means the path to come up there was relevant,
        // i.e. that it will be helpful going down to determine which leaf
        // is actually contiguous to the original 2 leaves and should be updated
        // so the variables associated with the split need to be recorded
        was_original_leaf_right_child_of_split->push_back(
            tree_->right_child(parent_idx) == node_idx);
        thresholds_of_splits_going_up_from_original_leaf->push_back(
            tree_->threshold_in_bin(parent_idx));
        features_of_splits_going_up_from_original_leaf->push_back(
            tree_->split_feature_inner(parent_idx));
      }

      // since current node is not the root, keep going up
      GoUpToFindLeavesToUpdate(
          parent_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split, split_feature, split_info,
          split_threshold, best_split_per_leaf);
    }
  }

  void GoDownToFindLeavesToUpdate(
      int node_idx,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t>&
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool>& was_original_leaf_right_child_of_split,
      bool update_max_constraints, int split_feature,
      const SplitInfo& split_info, bool use_left_leaf, bool use_right_leaf,
      uint32_t split_threshold,
      const std::vector<SplitInfo>& best_split_per_leaf) {
    // if leaf
    if (node_idx < 0) {
      int leaf_idx = ~node_idx;

      // splits that are not to be used shall not be updated,
      // included leaf at max depth
      if (best_split_per_leaf[leaf_idx].gain == kMinScore) {
        return;
      }

      std::pair<double, double> min_max_constraints;
      bool something_changed = false;
      // if the current leaf is contiguous with both the new right leaf and the new left leaf
      // then it may need to be greater than the max of the 2 or smaller than the min of the 2
      // otherwise, if the current leaf is contiguous with only one of the 2 new leaves,
      // then it may need to be greater or smaller than it
      if (use_right_leaf && use_left_leaf) {
        min_max_constraints =
            std::minmax(split_info.right_output, split_info.left_output);
      } else if (use_right_leaf && !use_left_leaf) {
        min_max_constraints = std::pair<double, double>(
            split_info.right_output, split_info.right_output);
      } else {
        min_max_constraints = std::pair<double, double>(split_info.left_output,
                                                        split_info.left_output);
      }

#ifdef DEBUG
      if (update_max_constraints) {
        CHECK_GE(min_max_constraints.first, tree_->LeafOutput(leaf_idx));
      } else {
        CHECK_LE(min_max_constraints.second, tree_->LeafOutput(leaf_idx));
      }
#endif
      // depending on which split made the current leaf and the original leaves contiguous,
      // either the min constraint or the max constraint of the current leaf need to be updated
      if (!update_max_constraints) {
        something_changed = entries_[leaf_idx]->UpdateMinAndReturnBoolIfChanged(
            min_max_constraints.second);
      } else {
        something_changed = entries_[leaf_idx]->UpdateMaxAndReturnBoolIfChanged(
            min_max_constraints.first);
      }
      // If constraints were not updated, then there is no need to update the leaf
      if (!something_changed) {
        return;
      }
      leaves_to_update_.push_back(leaf_idx);

    } else {  // if node
      // check if the children are contiguous with the original leaf
      std::pair<bool, bool> keep_going_left_right = ShouldKeepGoingLeftRight(
          node_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split);
      int inner_feature = tree_->split_feature_inner(node_idx);
      uint32_t threshold = tree_->threshold_in_bin(node_idx);
      bool is_split_numerical = tree_->IsNumericalSplit(node_idx);
      bool use_left_leaf_for_update_right = true;
      bool use_right_leaf_for_update_left = true;
      // if the split is on the same feature (categorical variables not supported)
      // then depending on the threshold,
      // the current left child may not be contiguous with the original right leaf,
      // or the current right child may not be contiguous with the original left leaf
      if (is_split_numerical && inner_feature == split_feature) {
        if (threshold >= split_threshold) {
          use_left_leaf_for_update_right = false;
        }
        if (threshold <= split_threshold) {
          use_right_leaf_for_update_left = false;
        }
      }

      // go down left
      if (keep_going_left_right.first) {
        GoDownToFindLeavesToUpdate(
            tree_->left_child(node_idx),
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, update_max_constraints,
            split_feature, split_info, use_left_leaf,
            use_right_leaf_for_update_left && use_right_leaf, split_threshold,
            best_split_per_leaf);
      }
      // go down right
      if (keep_going_left_right.second) {
        GoDownToFindLeavesToUpdate(
            tree_->right_child(node_idx),
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, update_max_constraints,
            split_feature, split_info,
            use_left_leaf_for_update_right && use_left_leaf, use_right_leaf,
            split_threshold, best_split_per_leaf);
      }
    }
  }

  std::pair<bool, bool> ShouldKeepGoingLeftRight(
      int node_idx,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t>&
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool>& was_original_leaf_right_child_of_split) {
    int inner_feature = tree_->split_feature_inner(node_idx);
    uint32_t threshold = tree_->threshold_in_bin(node_idx);
    bool is_split_numerical = tree_->IsNumericalSplit(node_idx);

    bool keep_going_right = true;
    bool keep_going_left = true;
    // left and right nodes are checked to find out if they are contiguous with
    // the original leaves if so the algorithm should keep going down these nodes
    // to update constraints
    if (is_split_numerical) {
      for (size_t i = 0;
           i < features_of_splits_going_up_from_original_leaf.size(); ++i) {
        if (features_of_splits_going_up_from_original_leaf[i] ==
            inner_feature) {
          if (threshold >=
                  thresholds_of_splits_going_up_from_original_leaf[i] &&
              !was_original_leaf_right_child_of_split[i]) {
            keep_going_right = false;
            if (!keep_going_left) {
              break;
            }
          }
          if (threshold <=
                  thresholds_of_splits_going_up_from_original_leaf[i] &&
              was_original_leaf_right_child_of_split[i]) {
            keep_going_left = false;
            if (!keep_going_right) {
              break;
            }
          }
        }
      }
    }
    return std::pair<bool, bool>(keep_going_left, keep_going_right);
  }

 protected:
  const Config* config_;
  std::vector<int> leaves_to_update_;
  // add parent node information
  std::vector<int> node_parent_;
  // Keeps track of the monotone splits above the leaf
  std::vector<bool> leaf_is_in_monotone_subtree_;
};

class AdvancedLeafConstraints : public IntermediateLeafConstraints {
 public:
  AdvancedLeafConstraints(const Config *config, int num_leaves,
                          int num_features)
      : IntermediateLeafConstraints(config, num_leaves) {
    for (int i = 0; i < num_leaves; ++i) {
      entries_[i].reset(new AdvancedConstraintEntry(num_features));
    }
  }

  // at any point in time, for an index i, the constraint constraint[i] has to
  // be valid on [threshold[i]: threshold[i + 1]) (or [threshold[i]: +inf) if i
  // is the last index of the array)
  void UpdateConstraints(FeatureMinOrMaxConstraints* feature_constraint,
                         double extremum, uint32_t it_start, uint32_t it_end,
                         bool use_max_operator, uint32_t last_threshold) {
    bool start_done = false;
    bool end_done = false;
    // previous constraint have to be tracked
    // for example when adding a constraints cstr2 on thresholds [1:2),
    // on an existing constraints cstr1 on thresholds [0, +inf),
    // the thresholds and constraints must become
    // [0, 1, 2] and [cstr1, cstr2, cstr1]
    // so since we loop through thresholds only once,
    // the previous constraint that still applies needs to be recorded
    double previous_constraint = use_max_operator
      ? -std::numeric_limits<double>::max()
      : std::numeric_limits<double>::max();
    double current_constraint;
    for (size_t i = 0; i < feature_constraint->thresholds.size(); ++i) {
      current_constraint = feature_constraint->constraints[i];
      // easy case when the thresholds match
      if (feature_constraint->thresholds[i] == it_start) {
        feature_constraint->constraints[i] =
            (use_max_operator)
                ? std::max(extremum, feature_constraint->constraints[i])
                : std::min(extremum, feature_constraint->constraints[i]);
        start_done = true;
      }
      if (feature_constraint->thresholds[i] > it_start) {
        // existing constraint is updated if there is a need for it
        if (feature_constraint->thresholds[i] < it_end) {
          feature_constraint->constraints[i] =
              (use_max_operator)
                  ? std::max(extremum, feature_constraint->constraints[i])
                  : std::min(extremum, feature_constraint->constraints[i]);
        }
        // when thresholds don't match, a new threshold
        // and a new constraint may need to be inserted
        if (!start_done) {
          start_done = true;
          if ((use_max_operator && extremum > previous_constraint) ||
              (!use_max_operator && extremum < previous_constraint)) {
            feature_constraint->constraints.insert(
                feature_constraint->constraints.begin() + i, extremum);
            feature_constraint->thresholds.insert(
                feature_constraint->thresholds.begin() + i, it_start);
            ++i;
          }
        }
      }
      // easy case when the end thresholds match
      if (feature_constraint->thresholds[i] == it_end) {
        end_done = true;
        break;
      }
      // if they don't then, the previous constraint needs to be added back
      // where the current one ends
      if (feature_constraint->thresholds[i] > it_end) {
        if (i != 0 &&
            previous_constraint != feature_constraint->constraints[i - 1]) {
          feature_constraint->constraints.insert(
              feature_constraint->constraints.begin() + i, previous_constraint);
          feature_constraint->thresholds.insert(
              feature_constraint->thresholds.begin() + i, it_end);
        }
        end_done = true;
        break;
      }
      // If 2 successive constraints are the same then the second one may as
      // well be deleted
      if (i != 0 && feature_constraint->constraints[i] ==
                        feature_constraint->constraints[i - 1]) {
        feature_constraint->constraints.erase(
            feature_constraint->constraints.begin() + i);
        feature_constraint->thresholds.erase(
            feature_constraint->thresholds.begin() + i);
        previous_constraint = current_constraint;
        --i;
      }
      previous_constraint = current_constraint;
    }
    // if the loop didn't get to an index greater than it_start, it needs to be
    // added at the end
    if (!start_done) {
      if ((use_max_operator &&
           extremum > feature_constraint->constraints.back()) ||
          (!use_max_operator &&
           extremum < feature_constraint->constraints.back())) {
        feature_constraint->constraints.push_back(extremum);
        feature_constraint->thresholds.push_back(it_start);
      } else {
        end_done = true;
      }
    }
    // if we didn't get to an index after it_end, then the previous constraint
    // needs to be set back, unless it_end goes up to the last bin of the feature
    if (!end_done && it_end != last_threshold &&
        previous_constraint != feature_constraint->constraints.back()) {
      feature_constraint->constraints.push_back(previous_constraint);
      feature_constraint->thresholds.push_back(it_end);
    }
  }

  // this function is called only when computing constraints when the monotone
  // precise mode is set to true
  // it makes sure that it is worth it to visit a branch, as it could
  // not contain any relevant constraint (for example if the a branch
  // with bigger values is also constraining the original leaf, then
  // it is useless to visit the branch with smaller values)
  std::pair<bool, bool>
  LeftRightContainsRelevantInformation(bool min_constraints_to_be_updated,
                                       int feature,
                                       bool split_feature_is_inner_feature) {
    if (split_feature_is_inner_feature) {
      return std::pair<bool, bool>(true, true);
    }
    int8_t monotone_type = config_->monotone_constraints[feature];
    if (monotone_type == 0) {
      return std::pair<bool, bool>(true, true);
    }
    if ((monotone_type == -1 && min_constraints_to_be_updated) ||
        (monotone_type == 1 && !min_constraints_to_be_updated)) {
      return std::pair<bool, bool>(true, false);
    } else {
      //    Same as
      //    if ((monotone_type == 1 && min_constraints_to_be_updated) ||
      //        (monotone_type == -1 && !min_constraints_to_be_updated))
      return std::pair<bool, bool>(false, true);
    }
  }

  // this function goes down in a subtree to find the
  // constraints that would apply on the original leaf
  void GoDownToFindConstrainingLeaves(
      int feature_for_constraint, int root_monotone_feature, int node_idx,
      bool min_constraints_to_be_updated, uint32_t it_start, uint32_t it_end,
      const std::vector<int> &features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t> &
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool> &was_original_leaf_right_child_of_split,
      FeatureMinOrMaxConstraints* feature_constraint, uint32_t last_threshold) {
    double extremum;
    // if leaf, then constraints need to be updated according to its value
    if (node_idx < 0) {
      extremum = tree_->LeafOutput(~node_idx);
#ifdef DEBUG
      CHECK(it_start < it_end);
#endif
      UpdateConstraints(feature_constraint, extremum, it_start, it_end,
                        min_constraints_to_be_updated, last_threshold);
    } else {  // if node, keep going down the tree
      // check if the children are contiguous to the original leaf and therefore
      // potentially constraining
      std::pair<bool, bool> keep_going_left_right = ShouldKeepGoingLeftRight(
          node_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split);
      int inner_feature = tree_->split_feature_inner(node_idx);
      int feature = tree_->split_feature(node_idx);
      uint32_t threshold = tree_->threshold_in_bin(node_idx);

      bool split_feature_is_inner_feature =
          (inner_feature == feature_for_constraint);
      bool split_feature_is_monotone_feature =
          (root_monotone_feature == feature_for_constraint);
      // make sure that both children contain values that could
      // potentially help determine the true constraints for the original leaf
      std::pair<bool, bool> left_right_contain_relevant_information =
          LeftRightContainsRelevantInformation(
              min_constraints_to_be_updated, feature,
              split_feature_is_inner_feature &&
                  !split_feature_is_monotone_feature);
      // if both children are contiguous to the original leaf
      // but one contains values greater than the other
      // then no need to go down in both
      if (keep_going_left_right.first &&
          (left_right_contain_relevant_information.first ||
           !keep_going_left_right.second)) {
        // update thresholds based on going left
        uint32_t new_it_end = split_feature_is_inner_feature
                                  ? std::min(threshold + 1, it_end)
                                  : it_end;
        GoDownToFindConstrainingLeaves(
            feature_for_constraint, root_monotone_feature,
            tree_->left_child(node_idx), min_constraints_to_be_updated,
            it_start, new_it_end,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            last_threshold);
      }
      if (keep_going_left_right.second &&
          (left_right_contain_relevant_information.second ||
           !keep_going_left_right.first)) {
        // update thresholds based on going right
        uint32_t new_it_start = split_feature_is_inner_feature
                                    ? std::max(threshold + 1, it_start)
                                    : it_start;
        GoDownToFindConstrainingLeaves(
            feature_for_constraint, root_monotone_feature,
            tree_->right_child(node_idx), min_constraints_to_be_updated,
            new_it_start, it_end,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            last_threshold);
      }
    }
  }

  // this function is only used if the monotone precise mode is enabled
  // it recursively goes up the tree then down to find leaf that
  // are constraining the current leaf
  void GoUpToFindConstrainingLeaves(
      int feature_for_constraint, int node_idx,
      std::vector<int>* features_of_splits_going_up_from_original_leaf,
      std::vector<uint32_t>* thresholds_of_splits_going_up_from_original_leaf,
      std::vector<bool>* was_original_leaf_right_child_of_split,
      FeatureMinOrMaxConstraints* feature_constraint,
      bool min_constraints_to_be_updated, uint32_t it_start, uint32_t it_end,
      uint32_t last_threshold) final {
    int parent_idx =
        (node_idx < 0) ? tree_->leaf_parent(~node_idx) : node_parent_[node_idx];
    // if not at the root
    if (parent_idx != -1) {
      int inner_feature = tree_->split_feature_inner(parent_idx);
      int feature = tree_->split_feature(parent_idx);
      int8_t monotone_type = config_->monotone_constraints[feature];
      bool is_in_right_child = tree_->right_child(parent_idx) == node_idx;
      bool is_split_numerical = tree_->IsNumericalSplit(parent_idx);
      uint32_t threshold = tree_->threshold_in_bin(parent_idx);

      // by going up, more information about the position of the
      // original leaf are gathered so the starting and ending
      // thresholds can be updated, which will save some time later
      if ((feature_for_constraint == inner_feature) && is_split_numerical) {
        if (is_in_right_child) {
          it_start = std::max(threshold, it_start);
        } else {
          it_end = std::min(threshold + 1, it_end);
        }
#ifdef DEBUG
        CHECK(it_start < it_end);
#endif
      }

      // this is just an optimisation not to waste time going down in subtrees
      // where there won't be any new constraining leaf
      bool opposite_child_necessary_to_update_constraints =
          OppositeChildShouldBeUpdated(
              is_split_numerical,
              *features_of_splits_going_up_from_original_leaf, inner_feature,
              *was_original_leaf_right_child_of_split, is_in_right_child);

      if (opposite_child_necessary_to_update_constraints) {
        // if there is no monotone constraint on a split,
        // then there is no relationship between its left and right leaves'
        // values
        if (monotone_type != 0) {
          int left_child_idx = tree_->left_child(parent_idx);
          int right_child_idx = tree_->right_child(parent_idx);
          bool left_child_is_curr_idx = (left_child_idx == node_idx);

          bool update_min_constraints_in_curr_child_leaf =
              (monotone_type < 0) ? left_child_is_curr_idx
                                  : !left_child_is_curr_idx;
          if (update_min_constraints_in_curr_child_leaf ==
              min_constraints_to_be_updated) {
            int opposite_child_idx =
                (left_child_is_curr_idx) ? right_child_idx : left_child_idx;

            // go down in the opposite branch to find potential
            // constraining leaves
            GoDownToFindConstrainingLeaves(
                feature_for_constraint, inner_feature, opposite_child_idx,
                min_constraints_to_be_updated, it_start, it_end,
                *features_of_splits_going_up_from_original_leaf,
                *thresholds_of_splits_going_up_from_original_leaf,
                *was_original_leaf_right_child_of_split, feature_constraint,
                last_threshold);
          }
        }
        // if opposite_child_should_be_updated, then it means the path to come
        // up there was relevant,
        // i.e. that it will be helpful going down to determine which leaf
        // is actually contiguous to the original leaf and constraining
        // so the variables associated with the split need to be recorded
        was_original_leaf_right_child_of_split->push_back(is_in_right_child);
        thresholds_of_splits_going_up_from_original_leaf->push_back(threshold);
        features_of_splits_going_up_from_original_leaf->push_back(inner_feature);
      }

      // since current node is not the root, keep going up
      if (parent_idx != 0) {
        GoUpToFindConstrainingLeaves(
            feature_for_constraint, parent_idx,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            min_constraints_to_be_updated, it_start, it_end, last_threshold);
      }
    }
  }
};

LeafConstraintsBase* LeafConstraintsBase::Create(const Config* config,
                                                 int num_leaves, int num_features) {
  if (config->monotone_constraints_method == "intermediate") {
    return new IntermediateLeafConstraints(config, num_leaves);
  }
  if (config->monotone_constraints_method == "advanced") {
    return new AdvancedLeafConstraints(config, num_leaves, num_features);
  }
  return new BasicLeafConstraints(num_leaves);
}

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/ocl/histogram16.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_16_KERNEL_
#define _HISTOGRAM_16_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// Configurable options:
// NUM_BANKS should be a power of 2
#ifndef NUM_BANKS
#define NUM_BANKS 8
#endif
// how many bits in thread ID represent the bank = log2(NUM_BANKS)
#ifndef BANK_BITS
#define BANK_BITS 3
#endif
// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif


#define LOCAL_SIZE_0 256
#define NUM_BINS 16
// if USE_DP_FLOAT is set to 1, we will use double precision for the accumulator
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
// number of features to process in a 4-byte feature tuple
#define DWORD_FEATURES 8
// number of bits per feature
#define FEATURE_BITS (sizeof(uchar4) * 8 / DWORD_FEATURES)
// bit mask for number of features to process in a 4-byte feature tuple
#define DWORD_FEATURES_MASK (DWORD_FEATURES - 1)
// log2 of number of features to process in a 4-byte feature tuple
#define LOG2_DWORD_FEATURES 3
// mask for getting the bank ID
#define BANK_MASK (NUM_BANKS - 1)
// 8 features, each has a gradient and a hessian
#define HG_BIN_MULT (NUM_BANKS * DWORD_FEATURES * 2)
// 8 features, each has a counter
#define CNT_BIN_MULT (NUM_BANKS * DWORD_FEATURES)
// local memory size in bytes
#define LOCAL_MEM_SIZE (DWORD_FEATURES * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS * NUM_BANKS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;

#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram16
// we have one sub-histogram of one feature in registers, and need to read others
void within_kernel_reduction16x8(uchar8 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           acc_type stat_val,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type * restrict local_hist) {
    const ushort ltid = get_local_id(0); // range 0 - 255
    const ushort lsize = LOCAL_SIZE_0;
    ushort feature_id = ltid & DWORD_FEATURES_MASK; // range 0 - 7
    uchar is_hessian_first = (ltid >> LOG2_DWORD_FEATURES) & 1; // hessian or gradient
    ushort bin_id = ltid >> (LOG2_DWORD_FEATURES + 1); // range 0 - 16
    ushort i;
    #if POWER_FEATURE_WORKGROUPS != 0
    // if there is only 1 work group, no need to do the reduction
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
            // 256 threads working on 8 features' 16 bins, gradient and Hessian
            stat_val += *p;
            p += NUM_BINS * DWORD_FEATURES * 2;
    }
    // skip the counters we already have
    p += 2 * DWORD_FEATURES * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
            stat_val += *p;
            p += NUM_BINS * DWORD_FEATURES * 2;
    }
    #endif
    // printf("thread %d:feature=%d, bin_id=%d, hessian=%d, stat_val=%f, cnt=%d", ltid, feature_id, bin_id, is_hessian_first, stat_val, cnt_val);
    // now overwrite the local_hist for final reduction and output
    // reverse the f7...f0 order to match the real order
    feature_id = DWORD_FEATURES_MASK - feature_id;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + is_hessian_first] = stat_val;
    barrier(CLK_LOCAL_MEM_FENCE);
    for (i = ltid; i < DWORD_FEATURES * 2 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
}


/* Makes MSVC happy with long string literal
)""
R""()
*/

__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram16(__global const uchar4* restrict feature_data_base,
                      __constant const uchar8* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram16(__global const uchar4* feature_data_base,
                      __constant const uchar8* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // each bank: 2 * 8 * 16 * size_of(float) = 1 KB
    // there are 8 banks (sub-histograms) used by 256 threads total 8 KB
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_g_f4_bin0   bk0_g_f5_bin0   bk0_g_f6_bin0   bk0_g_f7_bin0
       bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0   bk0_h_f4_bin0   bk0_h_f5_bin0   bk0_h_f6_bin0   bk0_h_f7_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_g_f4_bin0   bk1_g_f5_bin0   bk1_g_f6_bin0   bk1_g_f7_bin0
       bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0   bk1_h_f4_bin0   bk1_h_f5_bin0   bk1_h_f6_bin0   bk1_h_f7_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_g_f4_bin0   bk2_g_f5_bin0   bk2_g_f6_bin0   bk2_g_f7_bin0
       bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0   bk2_h_f4_bin0   bk2_h_f5_bin0   bk2_h_f6_bin0   bk2_h_f7_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_g_f4_bin0   bk3_g_f5_bin0   bk3_g_f6_bin0   bk3_g_f7_bin0
       bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0   bk3_h_f4_bin0   bk3_h_f5_bin0   bk3_h_f6_bin0   bk3_h_f7_bin0
       bk4_g_f0_bin0   bk4_g_f1_bin0   bk4_g_f2_bin0   bk4_g_f3_bin0   bk4_g_f4_bin0   bk4_g_f5_bin0   bk4_g_f6_bin0   bk4_g_f7_bin0
       bk4_h_f0_bin0   bk4_h_f1_bin0   bk4_h_f2_bin0   bk4_h_f3_bin0   bk4_h_f4_bin0   bk4_h_f5_bin0   bk4_h_f6_bin0   bk4_h_f7_bin0
       bk5_g_f0_bin0   bk5_g_f1_bin0   bk5_g_f2_bin0   bk5_g_f3_bin0   bk5_g_f4_bin0   bk5_g_f5_bin0   bk5_g_f6_bin0   bk5_g_f7_bin0
       bk5_h_f0_bin0   bk5_h_f1_bin0   bk5_h_f2_bin0   bk5_h_f3_bin0   bk5_h_f4_bin0   bk5_h_f5_bin0   bk5_h_f6_bin0   bk5_h_f7_bin0
       bk6_g_f0_bin0   bk6_g_f1_bin0   bk6_g_f2_bin0   bk6_g_f3_bin0   bk6_g_f4_bin0   bk6_g_f5_bin0   bk6_g_f6_bin0   bk6_g_f7_bin0
       bk6_h_f0_bin0   bk6_h_f1_bin0   bk6_h_f2_bin0   bk6_h_f3_bin0   bk6_h_f4_bin0   bk6_h_f5_bin0   bk6_h_f6_bin0   bk6_h_f7_bin0
       bk7_g_f0_bin0   bk7_g_f1_bin0   bk7_g_f2_bin0   bk7_g_f3_bin0   bk7_g_f4_bin0   bk7_g_f5_bin0   bk7_g_f6_bin0   bk7_g_f7_bin0
       bk7_h_f0_bin0   bk7_h_f1_bin0   bk7_h_f2_bin0   bk7_h_f3_bin0   bk7_h_f4_bin0   bk7_h_f5_bin0   bk7_h_f6_bin0   bk7_h_f7_bin0
       ...
       bk0_g_f0_bin16  bk0_g_f1_bin16  bk0_g_f2_bin16  bk0_g_f3_bin16  bk0_g_f4_bin16  bk0_g_f5_bin16  bk0_g_f6_bin16  bk0_g_f7_bin16
       bk0_h_f0_bin16  bk0_h_f1_bin16  bk0_h_f2_bin16  bk0_h_f3_bin16  bk0_h_f4_bin16  bk0_h_f5_bin16  bk0_h_f6_bin16  bk0_h_f7_bin16
       bk1_g_f0_bin16  bk1_g_f1_bin16  bk1_g_f2_bin16  bk1_g_f3_bin16  bk1_g_f4_bin16  bk1_g_f5_bin16  bk1_g_f6_bin16  bk1_g_f7_bin16
       bk1_h_f0_bin16  bk1_h_f1_bin16  bk1_h_f2_bin16  bk1_h_f3_bin16  bk1_h_f4_bin16  bk1_h_f5_bin16  bk1_h_f6_bin16  bk1_h_f7_bin16
       bk2_g_f0_bin16  bk2_g_f1_bin16  bk2_g_f2_bin16  bk2_g_f3_bin16  bk2_g_f4_bin16  bk2_g_f5_bin16  bk2_g_f6_bin16  bk2_g_f7_bin16
       bk2_h_f0_bin16  bk2_h_f1_bin16  bk2_h_f2_bin16  bk2_h_f3_bin16  bk2_h_f4_bin16  bk2_h_f5_bin16  bk2_h_f6_bin16  bk2_h_f7_bin16
       bk3_g_f0_bin16  bk3_g_f1_bin16  bk3_g_f2_bin16  bk3_g_f3_bin16  bk3_g_f4_bin16  bk3_g_f5_bin16  bk3_g_f6_bin16  bk3_g_f7_bin16
       bk3_h_f0_bin16  bk3_h_f1_bin16  bk3_h_f2_bin16  bk3_h_f3_bin16  bk3_h_f4_bin16  bk3_h_f5_bin16  bk3_h_f6_bin16  bk3_h_f7_bin16
       bk4_g_f0_bin16  bk4_g_f1_bin16  bk4_g_f2_bin16  bk4_g_f3_bin16  bk4_g_f4_bin16  bk4_g_f5_bin16  bk4_g_f6_bin16  bk4_g_f7_bin16
       bk4_h_f0_bin16  bk4_h_f1_bin16  bk4_h_f2_bin16  bk4_h_f3_bin16  bk4_h_f4_bin16  bk4_h_f5_bin16  bk4_h_f6_bin16  bk4_h_f7_bin16
       bk5_g_f0_bin16  bk5_g_f1_bin16  bk5_g_f2_bin16  bk5_g_f3_bin16  bk5_g_f4_bin16  bk5_g_f5_bin16  bk5_g_f6_bin16  bk5_g_f7_bin16
       bk5_h_f0_bin16  bk5_h_f1_bin16  bk5_h_f2_bin16  bk5_h_f3_bin16  bk5_h_f4_bin16  bk5_h_f5_bin16  bk5_h_f6_bin16  bk5_h_f7_bin16
       bk6_g_f0_bin16  bk6_g_f1_bin16  bk6_g_f2_bin16  bk6_g_f3_bin16  bk6_g_f4_bin16  bk6_g_f5_bin16  bk6_g_f6_bin16  bk6_g_f7_bin16
       bk6_h_f0_bin16  bk6_h_f1_bin16  bk6_h_f2_bin16  bk6_h_f3_bin16  bk6_h_f4_bin16  bk6_h_f5_bin16  bk6_h_f6_bin16  bk6_h_f7_bin16
       bk7_g_f0_bin16  bk7_g_f1_bin16  bk7_g_f2_bin16  bk7_g_f3_bin16  bk7_g_f4_bin16  bk7_g_f5_bin16  bk7_g_f6_bin16  bk7_g_f7_bin16
       bk7_h_f0_bin16  bk7_h_f1_bin16  bk7_h_f2_bin16  bk7_h_f3_bin16  bk7_h_f4_bin16  bk7_h_f5_bin16  bk7_h_f6_bin16  bk7_h_f7_bin16
       -----------------------------------------------------------------------------------------------
    */
    // with this organization, the LDS/shared memory bank is independent of the bin value
    // all threads within a quarter-wavefront (half-warp) will not have any bank conflict

    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // each bank: 8 * 16 * size_of(uint) = 0.5 KB
    // there are 8 banks used by 256 threads total 4 KB
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0   bk0_c_f4_bin0   bk0_c_f5_bin0   bk0_c_f6_bin0   bk0_c_f7_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0   bk1_c_f4_bin0   bk1_c_f5_bin0   bk1_c_f6_bin0   bk1_c_f7_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0   bk2_c_f4_bin0   bk2_c_f5_bin0   bk2_c_f6_bin0   bk2_c_f7_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0   bk3_c_f4_bin0   bk3_c_f5_bin0   bk3_c_f6_bin0   bk3_c_f7_bin0
       bk4_c_f0_bin0   bk4_c_f1_bin0   bk4_c_f2_bin0   bk4_c_f3_bin0   bk4_c_f4_bin0   bk4_c_f5_bin0   bk4_c_f6_bin0   bk4_c_f7_bin0
       bk5_c_f0_bin0   bk5_c_f1_bin0   bk5_c_f2_bin0   bk5_c_f3_bin0   bk5_c_f4_bin0   bk5_c_f5_bin0   bk5_c_f6_bin0   bk5_c_f7_bin0
       bk6_c_f0_bin0   bk6_c_f1_bin0   bk6_c_f2_bin0   bk6_c_f3_bin0   bk6_c_f4_bin0   bk6_c_f5_bin0   bk6_c_f6_bin0   bk6_c_f7_bin0
       bk7_c_f0_bin0   bk7_c_f1_bin0   bk7_c_f2_bin0   bk7_c_f3_bin0   bk7_c_f4_bin0   bk7_c_f5_bin0   bk7_c_f6_bin0   bk7_c_f7_bin0
       ...
       bk0_c_f0_bin16  bk0_c_f1_bin16  bk0_c_f2_bin16  bk0_c_f3_bin16  bk0_c_f4_bin16  bk0_c_f5_bin16  bk0_c_f6_bin16  bk0_c_f7_bin0
       bk1_c_f0_bin16  bk1_c_f1_bin16  bk1_c_f2_bin16  bk1_c_f3_bin16  bk1_c_f4_bin16  bk1_c_f5_bin16  bk1_c_f6_bin16  bk1_c_f7_bin0
       bk2_c_f0_bin16  bk2_c_f1_bin16  bk2_c_f2_bin16  bk2_c_f3_bin16  bk2_c_f4_bin16  bk2_c_f5_bin16  bk2_c_f6_bin16  bk2_c_f7_bin0
       bk3_c_f0_bin16  bk3_c_f1_bin16  bk3_c_f2_bin16  bk3_c_f3_bin16  bk3_c_f4_bin16  bk3_c_f5_bin16  bk3_c_f6_bin16  bk3_c_f7_bin0
       bk4_c_f0_bin16  bk4_c_f1_bin16  bk4_c_f2_bin16  bk4_c_f3_bin16  bk4_c_f4_bin16  bk4_c_f5_bin16  bk4_c_f6_bin16  bk4_c_f7_bin0
       bk5_c_f0_bin16  bk5_c_f1_bin16  bk5_c_f2_bin16  bk5_c_f3_bin16  bk5_c_f4_bin16  bk5_c_f5_bin16  bk5_c_f6_bin16  bk5_c_f7_bin0
       bk6_c_f0_bin16  bk6_c_f1_bin16  bk6_c_f2_bin16  bk6_c_f3_bin16  bk6_c_f4_bin16  bk6_c_f5_bin16  bk6_c_f6_bin16  bk6_c_f7_bin0
       bk7_c_f0_bin16  bk7_c_f1_bin16  bk7_c_f2_bin16  bk7_c_f3_bin16  bk7_c_f4_bin16  bk7_c_f5_bin16  bk7_c_f6_bin16  bk7_c_f7_bin0
       -----------------------------------------------
    */
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * DWORD_FEATURES * NUM_BINS * NUM_BANKS);
    #endif

    // thread 0, 1, 2, 3, 4, 5, 6, 7 compute histograms for gradients first
    // thread 8, 9, 10, 11, 12, 13, 14, 15 compute histograms for Hessians first
    // etc.
    uchar is_hessian_first = (ltid >> LOG2_DWORD_FEATURES) & 1;
    // thread 0-15 write result to bank0, 16-31 to bank1, 32-47 to bank2, 48-63 to bank3, etc
    ushort bank = (ltid >> (LOG2_DWORD_FEATURES + 1)) & BANK_MASK;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar8 feature_mask = (uchar8)(0xff, 0xff, 0xff, 0xff, 0xff, 0xff, 0xff, 0xff);
    #else
    uchar8 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_ulong(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    // offset used to rotate feature4 vector, & 0x7
    ushort offset = (ltid & DWORD_FEATURES_MASK);
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar8(rotate(as_ulong(feature_mask), (ulong)offset*8));
    #endif
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];

/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 8, 9, 10, 11, 12, 13, 14, 15
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & DWORD_FEATURES_MASK);
        // printf("thread %x, %08x -> %08x", ltid, as_uint(feature4), rotate(as_uint(feature4), (uint)(offset * FEATURE_BITS)));
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)(offset * FEATURE_BITS)));
        if (feature_mask.s7) {
            bin = feature4.s3 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6 ,7's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 0, 1, 2, 3, 4, 5, 6, 7's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6, 7's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 0, 1, 2, 3, 4, 5, 6, 7's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s6) {
            bin = feature4.s3 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6 ,7, 0's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 1, 2, 3, 4, 5, 6, 7, 0's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6, 7, 0's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 1, 2, 3, 4, 5, 6, 7, 0's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s5) {
            bin = feature4.s2 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 2, 3, 4, 5, 6, 7, 0, 1's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 2, 3, 4, 5, 6, 7, 0, 1's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s4) {
            bin = feature4.s2 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 3, 4, 5, 6, 7, 0, 1, 2's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 3, 4, 5, 6, 7, 0, 1, 2's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s3) {
            bin = feature4.s1 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 4, 5, 6, 7, 0, 1, 2, 3's hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 4, 5, 6, 7, 0, 1, 2, 3's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s2) {
            bin = feature4.s1 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 5, 6, 7, 0, 1, 2, 3, 4's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 5, 6, 7, 0, 1, 2, 3, 4's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s1) {
            bin = feature4.s0 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 6, 7, 0, 1, 2, 3, 4, 5's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 6, 7, 0, 1, 2, 3, 4, 5's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s0) {
            bin = feature4.s0 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 7, 0, 1, 2, 3, 4, 5, 6's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 7, 0, 1, 2, 3, 4, 5, 6's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 8 counters for 8 features
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6, 7's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (ltid & DWORD_FEATURES_MASK);
        if (feature_mask.s7) {
            bin = feature4.s3 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (0)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6, 7, 0's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s6) {
            bin = feature4.s3 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (1)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s5) {
            bin = feature4.s2 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (2)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s4) {
            bin = feature4.s2 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (3)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s3) {
            bin = feature4.s1 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (4)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s2) {
            bin = feature4.s1 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (5)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s1) {
            bin = feature4.s0 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (6)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s0) {
            bin = feature4.s0 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (7)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
    }
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/

    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    // now reduce the 4 banks of subhistograms into 1
    acc_type stat_val = 0.0f;
    uint cnt_val = 0;
    // 256 threads, working on 8 features and 16 bins, 2 stats
    // so each thread has an independent feature/bin/stat to work on.
    const ushort feature_id = ltid & DWORD_FEATURES_MASK; // bits 0 - 2 of ltid, range 0 - 7
    ushort bin_id = ltid >> (LOG2_DWORD_FEATURES + 1); // bits 3 is is_hessian_first; bits 4 - 7 range 0 - 16 is bin ID
    offset = (ltid >> (LOG2_DWORD_FEATURES + 1)) & BANK_MASK; // helps avoid LDS bank conflicts
    for (int i = 0; i < NUM_BANKS; ++i) {
        ushort bank_id = (i + offset) & BANK_MASK;
        stat_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + feature_id];
    }
    #if CONST_HESSIAN == 1
    if (ltid < LOCAL_SIZE_0 / 2) {
        // first 128 threads accumulate the 8 * 16 = 128 counter values
        bin_id = ltid >> LOG2_DWORD_FEATURES; // bits 3 - 6 range 0 - 16 is bin ID
        offset = (ltid >> LOG2_DWORD_FEATURES) & BANK_MASK; // helps avoid LDS bank conflicts
        for (int i = 0; i < NUM_BANKS; ++i) {
            ushort bank_id = (i + offset) & BANK_MASK;
            cnt_val += cnt_hist[bin_id * CNT_BIN_MULT + bank_id * DWORD_FEATURES + feature_id];
        }
    }
    #endif

    // now thread 0 - 7  holds feature 0 - 7's gradient for bin 0 and counter bin 0
    // now thread 8 - 15 holds feature 0 - 7's hessian  for bin 0 and counter bin 1
    // now thread 16- 23 holds feature 0 - 7's gradient for bin 1 and counter bin 2
    // now thread 24- 31 holds feature 0 - 7's hessian  for bin 1 and counter bin 3
    // etc,

#if CONST_HESSIAN == 1
    // Combine the two banks into one, and fill the Hessians with counter value * hessian constant
    barrier(CLK_LOCAL_MEM_FENCE);
    gh_hist[ltid] = stat_val;
    if (ltid < LOCAL_SIZE_0 / 2) {
        cnt_hist[ltid] = cnt_val;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    if (is_hessian_first) {
        // these are the Hessians
        // thread 8 - 15 read counters stored by thread 0 - 7
        // thread 24- 31 read counters stored by thread 8 - 15
        // thread 40- 47 read counters stored by thread 16- 23, etc
        stat_val = const_hessian *
                   cnt_hist[((ltid - DWORD_FEATURES) >> (LOG2_DWORD_FEATURES + 1)) * DWORD_FEATURES + (ltid & DWORD_FEATURES_MASK)];
    }
    else {
        // these are the gradients
        // thread 0 - 7  read gradients stored by thread 8 - 15
        // thread 16- 23 read gradients stored by thread 24- 31
        // thread 32- 39 read gradients stored by thread 40- 47, etc
        stat_val += gh_hist[ltid + DWORD_FEATURES];
    }
    barrier(CLK_LOCAL_MEM_FENCE);
#endif

    // write to output
    // write gradients and Hessians histogram for all 4 features
    // output data in linear order for further reduction
    // output size = 4 (features) * 2 (counters) * 64 (bins) * sizeof(float)
    /* memory layout of output:
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0   g_f4_bin0   g_f5_bin0   g_f6_bin0   g_f7_bin0
       h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0   h_f4_bin0   h_f5_bin0   h_f6_bin0   h_f7_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1   g_f4_bin1   g_f5_bin1   g_f6_bin1   g_f7_bin1
       h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1   h_f4_bin1   h_f5_bin1   h_f6_bin1   h_f7_bin1
       ...
       ...
       g_f0_bin16  g_f1_bin16  g_f2_bin16  g_f3_bin16  g_f4_bin16  g_f5_bin16  g_f6_bin16  g_f7_bin16
       h_f0_bin16  h_f1_bin16  h_f2_bin16  h_f3_bin16  h_f4_bin16  h_f5_bin16  h_f6_bin16  h_f7_bin16
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0   c_f4_bin0   c_f5_bin0   c_f6_bin0   c_f7_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1   c_f4_bin1   c_f5_bin1   c_f6_bin1   c_f7_bin1
       ...
       c_f0_bin16  c_f1_bin16  c_f2_bin16  c_f3_bin16  c_f4_bin16  c_f5_bin16  c_f6_bin16  c_f7_bin16
    */
    // if there is only one workgroup processing this feature4, don't even need to write
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * DWORD_FEATURES * 2 * NUM_BINS;
    // if g_val and h_val are double, they are converted to float here
    // write gradients and Hessians for 8 features
    output[0 * DWORD_FEATURES * NUM_BINS + ltid] = stat_val;
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * DWORD_FEATURES * NUM_BINS * NUM_BANKS);
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d start reduction!\n", group_id);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        barrier(CLK_LOCAL_MEM_FENCE);
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * DWORD_FEATURES * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * DWORD_FEATURES * 2 * NUM_BINS;
        within_kernel_reduction16x8(feature_mask, feature4_subhists, skip_id, stat_val,
                                    1 << POWER_FEATURE_WORKGROUPS, hist_buf, (__local acc_type *)shared_array);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/ocl/histogram256.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_256_KERNEL_
#define _HISTOGRAM_256_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif

#define LOCAL_SIZE_0 256
#define NUM_BINS 256
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
#define LOCAL_MEM_SIZE (4 * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;


#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    ATOMIC_FADD_SUB2
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram256
// we have one sub-histogram of one feature in local memory, and need to read others
void within_kernel_reduction256x4(uchar4 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           const uint old_val_f0_cont_bin0,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type* restrict local_hist) {
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0;
    // initialize register counters from our local memory
    // TODO: try to avoid bank conflict here
    acc_type f0_grad_bin = local_hist[ltid * 8];
    acc_type f1_grad_bin = local_hist[ltid * 8 + 1];
    acc_type f2_grad_bin = local_hist[ltid * 8 + 2];
    acc_type f3_grad_bin = local_hist[ltid * 8 + 3];
    acc_type f0_hess_bin = local_hist[ltid * 8 + 4];
    acc_type f1_hess_bin = local_hist[ltid * 8 + 5];
    acc_type f2_hess_bin = local_hist[ltid * 8 + 6];
    acc_type f3_hess_bin = local_hist[ltid * 8 + 7];
    ushort i;
    // printf("%d-pre(skip %d): %f %f %f %f %f %f %f %f %d %d %d %d", ltid, skip_id, f0_grad_bin, f1_grad_bin, f2_grad_bin, f3_grad_bin, f0_hess_bin, f1_hess_bin, f2_hess_bin, f3_hess_bin, f0_cont_bin, f1_cont_bin, f2_cont_bin, f3_cont_bin);
#if POWER_FEATURE_WORKGROUPS != 0
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
        if (feature_mask.s3) {
            f0_grad_bin += *p;          p += NUM_BINS;
            f0_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s2) {
            f1_grad_bin += *p;          p += NUM_BINS;
            f1_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s1) {
            f2_grad_bin += *p;          p += NUM_BINS;
            f2_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s0) {
            f3_grad_bin += *p;          p += NUM_BINS;
            f3_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
    }
    // skip the counters we already have
    p += 2 * 4 * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
        if (feature_mask.s3) {
            f0_grad_bin += *p;          p += NUM_BINS;
            f0_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s2) {
            f1_grad_bin += *p;          p += NUM_BINS;
            f1_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s1) {
            f2_grad_bin += *p;          p += NUM_BINS;
            f2_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s0) {
            f3_grad_bin += *p;          p += NUM_BINS;
            f3_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
    }
    // printf("%d-aft: %f %f %f %f %f %f %f %f %d %d %d %d", ltid, f0_grad_bin, f1_grad_bin, f2_grad_bin, f3_grad_bin, f0_hess_bin, f1_hess_bin, f2_hess_bin, f3_hess_bin, f0_cont_bin, f1_cont_bin, f2_cont_bin, f3_cont_bin);
    #endif
    // now overwrite the local_hist for final reduction and output
    barrier(CLK_LOCAL_MEM_FENCE);
    #if USE_DP_FLOAT == 0
    // reverse the f3...f0 order to match the real order
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f3_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f3_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f2_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f2_hess_bin;
    local_hist[2 * 2 * NUM_BINS + ltid * 2 + 0] = f1_grad_bin;
    local_hist[2 * 2 * NUM_BINS + ltid * 2 + 1] = f1_hess_bin;
    local_hist[3 * 2 * NUM_BINS + ltid * 2 + 0] = f0_grad_bin;
    local_hist[3 * 2 * NUM_BINS + ltid * 2 + 1] = f0_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 4 * 3 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s0) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s2) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3 && i < 4 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    #else
    // when double precision is used, we need to write twice, because local memory size is not enough
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f3_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f3_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f2_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f2_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 2 * 3 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s0) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f1_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f1_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f0_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f0_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 2 * 3 * NUM_BINS; i += lsize) {
        output_buf[i + 2 * 3 * NUM_BINS] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s2) {
        output_buf[i + 2 * 2 * NUM_BINS] = local_hist[i];
        output_buf[i + 2 * 2 * NUM_BINS + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3) {
        output_buf[i + 2 * 2 * NUM_BINS] = local_hist[i];
        output_buf[i + 2 * 2 * NUM_BINS + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    #endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram256(__global const uchar4* restrict feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram256(__global const uchar4* feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // total size: 2 * 4 * 256 * size_of(float) = 8 KB
    // organization: each feature/grad/hessian is at a different bank,
    //               as independent of the feature value as possible
    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // total size: 4 * 256 * size_of(uint) = 4 KB
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS);
    #endif

    // thread 0, 1, 2, 3 compute histograms for gradients first
    // thread 4, 5, 6, 7 compute histograms for Hessians  first
    // etc.
    uchar is_hessian_first = (ltid >> 2) & 1;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar4 feature_mask = (uchar4)(0xff, 0xff, 0xff, 0xff);
    #else
    uchar4 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_uint(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    uchar4 feature4_prev;
    // offset used to rotate feature4 vector
    ushort offset = (ltid & 0x3);
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];
    feature4_prev = feature4;
    feature4_prev = as_uchar4(rotate(as_uint(feature4_prev), (uint)offset*8));
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar4(rotate(as_uint(feature_mask), (uint)offset*8));
    #endif
    acc_type s3_stat1 = 0.0f, s3_stat2 = 0.0f;
    acc_type s2_stat1 = 0.0f, s2_stat2 = 0.0f;
    acc_type s1_stat1 = 0.0f, s1_stat2 = 0.0f;
    acc_type s0_stat1 = 0.0f, s0_stat2 = 0.0f;


/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 4, 5, 6, 7
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & 0x3);
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)offset*8));
        bin = feature4.s3;
        if ((bin != feature4_prev.s3) && feature_mask.s3) {
            // printf("%3d (%4d): writing s3 %d %d offset %d", ltid, i, bin, feature4_prev.s3, offset);
            bin = feature4_prev.s3;
            feature4_prev.s3 = feature4.s3;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s3_stat1);
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s3_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's gradients for example 4, 5, 6, 7
            s3_stat1 = stat1;
            s3_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s3 %d", ltid, i, bin);
            s3_stat1 += stat1;
            s3_stat2 += stat2;
        }

        bin = feature4.s2;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s2) && feature_mask.s2) {
            // printf("%3d (%4d): writing s2 %d %d feature %d", ltid, i, bin, feature4_prev.s2, offset);
            bin = feature4_prev.s2;
            feature4_prev.s2 = feature4.s2;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s2_stat1);
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s2_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's gradients for example 4, 5, 6, 7
            s2_stat1 = stat1;
            s2_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s2 %d", ltid, i, bin);
            s2_stat1 += stat1;
            s2_stat2 += stat2;
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        bin = feature4.s1;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s1) && feature_mask.s1) {
            // printf("%3d (%4d): writing s1 %d %d feature %d", ltid, i, bin, feature4_prev.s1, offset);
            bin = feature4_prev.s1;
            feature4_prev.s1 = feature4.s1;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s1_stat1);
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s1_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's gradients for example 4, 5, 6, 7
            s1_stat1 = stat1;
            s1_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s1 %d", ltid, i, bin);
            s1_stat1 += stat1;
            s1_stat2 += stat2;
        }

        bin = feature4.s0;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s0) && feature_mask.s0) {
            // printf("%3d (%4d): writing s0 %d %d feature %d", ltid, i, bin, feature4_prev.s0, offset);
            bin = feature4_prev.s0;
            feature4_prev.s0 = feature4.s0;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s0_stat1);
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s0_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's gradients for example 4, 5, 6, 7
            s0_stat1 = stat1;
            s0_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s0 %d", ltid, i, bin);
            s0_stat1 += stat1;
            s0_stat2 += stat2;
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 4 counters for 4 features
        // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's counts for example 0, 1, 2, 3
        offset = (ltid & 0x3);
        if (feature_mask.s3) {
            bin = feature4.s3;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s2) {
            bin = feature4.s2;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s1) {
            bin = feature4.s1;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s0) {
            bin = feature4.s0;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
    }

    bin = feature4_prev.s3;
    offset = (ltid & 0x3);
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s3_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s3_stat2);
    #endif

    bin = feature4_prev.s2;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s2_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s2_stat2);
    #endif

    bin = feature4_prev.s1;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s1_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s1_stat2);
    #endif

    bin = feature4_prev.s0;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s0_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s0_stat2);
    #endif
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/
    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    #if CONST_HESSIAN == 1
    barrier(CLK_LOCAL_MEM_FENCE);
    // make a final reduction
    offset = ltid & 0x3; // helps avoid LDS bank conflicts
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    barrier(CLK_LOCAL_MEM_FENCE);
    #endif

    // write to output
    // write gradients and hessians histogram for all 4 features
    /* memory layout in gh_hist (total 2 * 4 * 256 * sizeof(float) = 8 KB):
       -----------------------------------------------------------------------------------------------
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0   h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1   h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1
       ...
       g_f0_bin255 g_f1_bin255 g_f2_bin255 g_f3_bin255 h_f0_bin255 h_f1_bin255 h_f2_bin255 h_f3_bin255
       -----------------------------------------------------------------------------------------------
    */
    /* memory layout in cnt_hist (total 4 * 256 * sizeof(uint) = 4 KB):
       -----------------------------------------------
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1
       ...
       c_f0_bin255 c_f1_bin255 c_f2_bin255 c_f3_bin255
       -----------------------------------------------
    */
    // output data in linear order for further reduction
    // output size = 4 (features) * 3 (counters) * 256 (bins) * sizeof(float)
    /* memory layout of output:
       --------------------------------------------
       g_f0_bin0   g_f0_bin1   ...   g_f0_bin255   \
       h_f0_bin0   h_f0_bin1   ...   h_f0_bin255    |
       c_f0_bin0   c_f0_bin1   ...   c_f0_bin255    |
       g_f1_bin0   g_f1_bin1   ...   g_f1_bin255    |
       h_f1_bin0   h_f1_bin1   ...   h_f1_bin255    |
       c_f1_bin0   c_f1_bin1   ...   c_f1_bin255    |--- 1 sub-histogram block
       g_f2_bin0   g_f2_bin1   ...   g_f2_bin255    |
       h_f2_bin0   h_f2_bin1   ...   h_f2_bin255    |
       c_f2_bin0   c_f2_bin1   ...   c_f2_bin255    |
       g_f3_bin0   g_f3_bin1   ...   g_f3_bin255    |
       h_f3_bin0   h_f3_bin1   ...   h_f3_bin255    |
       c_f3_bin0   c_f3_bin1   ...   c_f3_bin255   /
       --------------------------------------------
    */
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    // if there is only one workgroup processing this feature4, don't even need to write
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * 4 * 2 * NUM_BINS;
    // write gradients and hessians
    __global acc_type * restrict ptr_f = output;
    for (ushort j = 0; j < 4; ++j) {
        for (ushort i = ltid; i < 2 * NUM_BINS; i += lsize) {
            // even threads read gradients, odd threads read hessians
            // FIXME: 2-way bank conflict
            acc_type value = gh_hist[i * 4 + j];
            ptr_f[(i & 1) * NUM_BINS + (i >> 1)] = value;
        }
        ptr_f += 2 * NUM_BINS;
    }
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS);;
    // backup the old value
    uint old_val = *counter_val;
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d: %g %g %g %g %g %g %g %g\n", group_id, gh_hist[0], gh_hist[1], gh_hist[2], gh_hist[3], gh_hist[4], gh_hist[5], gh_hist[6], gh_hist[7]);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        uint old_val; // dummy
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * 4 * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * 4 * 2 * NUM_BINS;
        within_kernel_reduction256x4(feature_mask, feature4_subhists, skip_id, old_val, 1 << POWER_FEATURE_WORKGROUPS,
                                     hist_buf, (__local acc_type *)shared_array);
        // if (ltid == 0)
        //    printf("workgroup %d reduction done, %g %g %g %g %g %g %g %g\n", group_id, hist_buf[0], hist_buf[3*NUM_BINS], hist_buf[2*3*NUM_BINS], hist_buf[3*3*NUM_BINS], hist_buf[1], hist_buf[3*NUM_BINS+1], hist_buf[2*3*NUM_BINS+1], hist_buf[3*3*NUM_BINS+1]);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/ocl/histogram64.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_64_KERNEL_
#define _HISTOGRAM_64_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// Configurable options:
// NUM_BANKS should be a power of 2
#ifndef NUM_BANKS
#define NUM_BANKS 4
#endif
// how many bits in thread ID represent the bank = log2(NUM_BANKS)
#ifndef BANK_BITS
#define BANK_BITS 2
#endif
// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif


#define LOCAL_SIZE_0 256
#define NUM_BINS 64
// if USE_DP_FLOAT is set to 1, we will use double precision for the accumulator
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
// mask for getting the bank ID
#define BANK_MASK (NUM_BANKS - 1)
// 4 features, each has a gradient and a hessian
#define HG_BIN_MULT (NUM_BANKS * 4 * 2)
// 4 features, each has a counter
#define CNT_BIN_MULT (NUM_BANKS * 4)
// local memory size in bytes
#define LOCAL_MEM_SIZE (4 * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS * NUM_BANKS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;

#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    ATOMIC_FADD_SUB2
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}


/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram64
// we have one sub-histogram of one feature in registers, and need to read others
void within_kernel_reduction64x4(uchar4 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           acc_type g_val, acc_type h_val,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type * restrict local_hist) {
    const ushort ltid = get_local_id(0); // range 0 - 255
    const ushort lsize = LOCAL_SIZE_0;
    ushort feature_id = ltid & 3; // range 0 - 4
    const ushort bin_id = ltid >> 2; // range 0 - 63W
    ushort i;
    #if POWER_FEATURE_WORKGROUPS != 0
    // if there is only 1 work group, no need to do the reduction
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
            g_val += *p;            p += NUM_BINS * 4; // 256 threads working on 4 features' 64 bins
            h_val += *p;            p += NUM_BINS * 4;
    }
    // skip the counters we already have
    p += 2 * 4 * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
            g_val += *p;            p += NUM_BINS * 4;
            h_val += *p;            p += NUM_BINS * 4;
    }
    #endif
    // printf("thread %d: g_val=%f, h_val=%f cnt=%d", ltid, g_val, h_val, cnt_val);
    // now overwrite the local_hist for final reduction and output
    // reverse the f3...f0 order to match the real order
    feature_id = 3 - feature_id;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + 0] = g_val;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + 1] = h_val;
    barrier(CLK_LOCAL_MEM_FENCE);
    i = ltid;
    if (feature_mask.s0 && i < 1 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1 && i < 2 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s2 && i < 3 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3 && i < 4 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram64(__global const uchar4* restrict feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram64(__global const uchar4* feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // each bank: 2 * 4 * 64 * size_of(float) = 2 KB
    // there are 4 banks (sub-histograms) used by 256 threads total 8 KB
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0
       bk0_g_f0_bin1   bk0_g_f1_bin1   bk0_g_f2_bin1   bk0_g_f3_bin1   bk0_h_f0_bin1   bk0_h_f1_bin1   bk0_h_f2_bin1   bk0_h_f3_bin1
       bk1_g_f0_bin1   bk1_g_f1_bin1   bk1_g_f2_bin1   bk1_g_f3_bin1   bk1_h_f0_bin1   bk1_h_f1_bin1   bk1_h_f2_bin1   bk1_h_f3_bin1
       bk2_g_f0_bin1   bk2_g_f1_bin1   bk2_g_f2_bin1   bk2_g_f3_bin1   bk2_h_f0_bin1   bk2_h_f1_bin1   bk2_h_f2_bin1   bk2_h_f3_bin1
       bk3_g_f0_bin1   bk3_g_f1_bin1   bk3_g_f2_bin1   bk3_g_f3_bin1   bk3_h_f0_bin1   bk3_h_f1_bin1   bk3_h_f2_bin1   bk3_h_f3_bin1
       ...
       bk0_g_f0_bin64 bk0_g_f1_bin64 bk0_g_f2_bin64 bk0_g_f3_bin64 bk0_h_f0_bin64 bk0_h_f1_bin64 bk0_h_f2_bin64 bk0_h_f3_bin64
       bk1_g_f0_bin64 bk1_g_f1_bin64 bk1_g_f2_bin64 bk1_g_f3_bin64 bk1_h_f0_bin64 bk1_h_f1_bin64 bk1_h_f2_bin64 bk1_h_f3_bin64
       bk2_g_f0_bin64 bk2_g_f1_bin64 bk2_g_f2_bin64 bk2_g_f3_bin64 bk2_h_f0_bin64 bk2_h_f1_bin64 bk2_h_f2_bin64 bk2_h_f3_bin64
       bk3_g_f0_bin64 bk3_g_f1_bin64 bk3_g_f2_bin64 bk3_g_f3_bin64 bk3_h_f0_bin64 bk3_h_f1_bin64 bk3_h_f2_bin64 bk3_h_f3_bin64
       -----------------------------------------------------------------------------------------------
    */
    // with this organization, the LDS/shared memory bank is independent of the bin value
    // all threads within a quarter-wavefront (half-warp) will not have any bank conflict

    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // each bank: 4 * 64 * size_of(uint) = 1 KB
    // there are 4 banks used by 256 threads total 4 KB
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0
       bk0_c_f0_bin1   bk0_c_f1_bin1   bk0_c_f2_bin1   bk0_c_f3_bin1
       bk1_c_f0_bin1   bk1_c_f1_bin1   bk1_c_f2_bin1   bk1_c_f3_bin1
       bk2_c_f0_bin1   bk2_c_f1_bin1   bk2_c_f2_bin1   bk2_c_f3_bin1
       bk3_c_f0_bin1   bk3_c_f1_bin1   bk3_c_f2_bin1   bk3_c_f3_bin1
       ...
       bk0_c_f0_bin64 bk0_c_f1_bin64 bk0_c_f2_bin64 bk0_c_f3_bin64
       bk1_c_f0_bin64 bk1_c_f1_bin64 bk1_c_f2_bin64 bk1_c_f3_bin64
       bk2_c_f0_bin64 bk2_c_f1_bin64 bk2_c_f2_bin64 bk2_c_f3_bin64
       bk3_c_f0_bin64 bk3_c_f1_bin64 bk3_c_f2_bin64 bk3_c_f3_bin64
       -----------------------------------------------
    */
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS * NUM_BANKS);
    #endif

    // thread 0, 1, 2, 3 compute histograms for gradients first
    // thread 4, 5, 6, 7 compute histograms for Hessians  first
    // etc.
    uchar is_hessian_first = (ltid >> 2) & 1;
    // thread 0-7 write result to bank0, 8-15 to bank1, 16-23 to bank2, 24-31 to bank3
    ushort bank = (ltid >> 3) & BANK_MASK;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar4 feature_mask = (uchar4)(0xff, 0xff, 0xff, 0xff);
    #else
    uchar4 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_uint(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    uchar4 feature4_prev;
    // offset used to rotate feature4 vector
    ushort offset = (ltid & 0x3);
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];
    feature4 = as_uchar4(as_uint(feature4) & 0x3f3f3f3f);
    feature4_prev = feature4;
    feature4_prev = as_uchar4(rotate(as_uint(feature4_prev), (uint)offset*8));
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar4(rotate(as_uint(feature_mask), (uint)offset*8));
    #endif
    acc_type s3_stat1 = 0.0f, s3_stat2 = 0.0f;
    acc_type s2_stat1 = 0.0f, s2_stat2 = 0.0f;
    acc_type s1_stat1 = 0.0f, s1_stat2 = 0.0f;
    acc_type s0_stat1 = 0.0f, s0_stat2 = 0.0f;

/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 4, 5, 6, 7
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & 0x3);
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)offset*8));
        bin = feature4.s3;
        if ((bin != feature4_prev.s3) && feature_mask.s3) {
            // printf("%3d (%4d): writing s3 %d %d offset %d", ltid, i, bin, feature4_prev.s3, offset);
            bin = feature4_prev.s3;
            feature4_prev.s3 = feature4.s3;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s3_stat1);
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s3_stat2);
            #endif
            s3_stat1 = stat1;
            s3_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s3 %d", ltid, i, bin);
            s3_stat1 += stat1;
            s3_stat2 += stat2;
        }

        bin = feature4.s2;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s2) && feature_mask.s2) {
            // printf("%3d (%4d): writing s2 %d %d feature %d", ltid, i, bin, feature4_prev.s2, offset);
            bin = feature4_prev.s2;
            feature4_prev.s2 = feature4.s2;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s2_stat1);
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s2_stat2);
            #endif
            s2_stat1 = stat1;
            s2_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s2 %d", ltid, i, bin);
            s2_stat1 += stat1;
            s2_stat2 += stat2;
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        bin = feature4.s1 & 0x3f;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s1) && feature_mask.s1) {
            // printf("%3d (%4d): writing s1 %d %d feature %d", ltid, i, bin, feature4_prev.s1, offset);
            bin = feature4_prev.s1;
            feature4_prev.s1 = feature4.s1;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s1_stat1);
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s1_stat2);
            #endif
            s1_stat1 = stat1;
            s1_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s1 %d", ltid, i, bin);
            s1_stat1 += stat1;
            s1_stat2 += stat2;
        }

        bin = feature4.s0;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s0) && feature_mask.s0) {
            // printf("%3d (%4d): writing s0 %d %d feature %d", ltid, i, bin, feature4_prev.s0, offset);
            bin = feature4_prev.s0;
            feature4_prev.s0 = feature4.s0;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s0_stat1);
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s0_stat2);
            #endif
            s0_stat1 = stat1;
            s0_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s0 %d", ltid, i, bin);
            s0_stat1 += stat1;
            s0_stat2 += stat2;
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 4 counters for 4 features
        // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's counts for example 0, 1, 2, 3
        offset = (ltid & 0x3);
        if (feature_mask.s3) {
            bin = feature4.s3;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s2) {
            bin = feature4.s2;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s1) {
            bin = feature4.s1;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s0) {
            bin = feature4.s0;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
        feature4 = as_uchar4(as_uint(feature4) & 0x3f3f3f3f);
    }

    bin = feature4_prev.s3;
    offset = (ltid & 0x3);
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s3_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s3_stat2);
    #endif

    bin = feature4_prev.s2;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s2_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s2_stat2);
    #endif

    bin = feature4_prev.s1;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s1_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s1_stat2);
    #endif

    bin = feature4_prev.s0;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s0_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s0_stat2);
    #endif
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/
    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    // now reduce the 4 banks of subhistograms into 1
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0
       bk0_g_f0_bin1   bk0_g_f1_bin1   bk0_g_f2_bin1   bk0_g_f3_bin1   bk0_h_f0_bin1   bk0_h_f1_bin1   bk0_h_f2_bin1   bk0_h_f3_bin1
       bk1_g_f0_bin1   bk1_g_f1_bin1   bk1_g_f2_bin1   bk1_g_f3_bin1   bk1_h_f0_bin1   bk1_h_f1_bin1   bk1_h_f2_bin1   bk1_h_f3_bin1
       bk2_g_f0_bin1   bk2_g_f1_bin1   bk2_g_f2_bin1   bk2_g_f3_bin1   bk2_h_f0_bin1   bk2_h_f1_bin1   bk2_h_f2_bin1   bk2_h_f3_bin1
       bk3_g_f0_bin1   bk3_g_f1_bin1   bk3_g_f2_bin1   bk3_g_f3_bin1   bk3_h_f0_bin1   bk3_h_f1_bin1   bk3_h_f2_bin1   bk3_h_f3_bin1
       ...
       bk0_g_f0_bin64 bk0_g_f1_bin64 bk0_g_f2_bin64 bk0_g_f3_bin64 bk0_h_f0_bin64 bk0_h_f1_bin64 bk0_h_f2_bin64 bk0_h_f3_bin64
       bk1_g_f0_bin64 bk1_g_f1_bin64 bk1_g_f2_bin64 bk1_g_f3_bin64 bk1_h_f0_bin64 bk1_h_f1_bin64 bk1_h_f2_bin64 bk1_h_f3_bin64
       bk2_g_f0_bin64 bk2_g_f1_bin64 bk2_g_f2_bin64 bk2_g_f3_bin64 bk2_h_f0_bin64 bk2_h_f1_bin64 bk2_h_f2_bin64 bk2_h_f3_bin64
       bk3_g_f0_bin64 bk3_g_f1_bin64 bk3_g_f2_bin64 bk3_g_f3_bin64 bk3_h_f0_bin64 bk3_h_f1_bin64 bk3_h_f2_bin64 bk3_h_f3_bin64
       -----------------------------------------------------------------------------------------------
    */
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0
       bk0_c_f0_bin1   bk0_c_f1_bin1   bk0_c_f2_bin1   bk0_c_f3_bin1
       bk1_c_f0_bin1   bk1_c_f1_bin1   bk1_c_f2_bin1   bk1_c_f3_bin1
       bk2_c_f0_bin1   bk2_c_f1_bin1   bk2_c_f2_bin1   bk2_c_f3_bin1
       bk3_c_f0_bin1   bk3_c_f1_bin1   bk3_c_f2_bin1   bk3_c_f3_bin1
       ...
       bk0_c_f0_bin64 bk0_c_f1_bin64 bk0_c_f2_bin64 bk0_c_f3_bin64
       bk1_c_f0_bin64 bk1_c_f1_bin64 bk1_c_f2_bin64 bk1_c_f3_bin64
       bk2_c_f0_bin64 bk2_c_f1_bin64 bk2_c_f2_bin64 bk2_c_f3_bin64
       bk3_c_f0_bin64 bk3_c_f1_bin64 bk3_c_f2_bin64 bk3_c_f3_bin64
       -----------------------------------------------
    */
    acc_type g_val = 0.0f;
    acc_type h_val = 0.0f;
    uint cnt_val = 0;
    // 256 threads, working on 4 features and 64 bins,
    // so each thread has an independent feature/bin to work on.
    const ushort feature_id = ltid & 3; // range 0 - 4
    const ushort bin_id = ltid >> 2; // range 0 - 63
    offset = (ltid >> 2) & BANK_MASK; // helps avoid LDS bank conflicts
    for (int i = 0; i < NUM_BANKS; ++i) {
        ushort bank_id = (i + offset) & BANK_MASK;
        g_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 8 + feature_id];
        h_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 8 + feature_id + 4];
        #if CONST_HESSIAN == 1
        cnt_val += cnt_hist[bin_id * CNT_BIN_MULT + bank_id * 4 + feature_id];
        #endif
    }
    // now thread 0 - 3 holds feature 0, 1, 2, 3's gradient, hessian and count bin 0
    // now thread 4 - 7 holds feature 0, 1, 2, 3's gradient, hessian and count bin 1
    // etc,

    #if CONST_HESSIAN == 1
    g_val += h_val;
    h_val = cnt_val * const_hessian;
    #endif
    // write to output
    // write gradients and Hessians histogram for all 4 features
    // output data in linear order for further reduction
    // output size = 4 (features) * 3 (counters) * 64 (bins) * sizeof(float)
    /* memory layout of output:
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1
       ...
       g_f0_bin63  g_f1_bin63  g_f2_bin63  g_f3_bin63
       h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0
       h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1
       ...
       h_f0_bin63  h_f1_bin63  h_f2_bin63  h_f3_bin63
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1
       ...
       c_f0_bin63  c_f1_bin63  c_f2_bin63  c_f3_bin63
    */
    // if there is only one workgroup processing this feature4, don't even need to write
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * 4 * 2 * NUM_BINS;
    // if g_val and h_val are double, they are converted to float here
    // write gradients for 4 features
    output[0 * 4 * NUM_BINS + ltid] = g_val;
    // write Hessians for 4 features
    output[1 * 4 * NUM_BINS + ltid] = h_val;
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS * NUM_BANKS);;
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d start reduction!\n", group_id);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        barrier(CLK_LOCAL_MEM_FENCE);
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * 4 * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * 4 * 2 * NUM_BINS;
        within_kernel_reduction64x4(feature_mask, feature4_subhists, skip_id, g_val, h_val,
                                    1 << POWER_FEATURE_WORKGROUPS, hist_buf, (__local acc_type *)shared_array);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/parallel_tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_

#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>

#include <cstring>
#include <memory>
#include <vector>

#include "gpu_tree_learner.h"
#include "serial_tree_learner.h"

namespace LightGBM {

/*!
* \brief Feature parallel learning algorithm.
*        Different machine will find best split on different features, then sync global best split
*        It is recommended used when #data is small or #feature is large
*/
template <typename TREELEARNER_T>
class FeatureParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit FeatureParallelTreeLearner(const Config* config);
  ~FeatureParallelTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;

 protected:
  void BeforeTrain() override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;

 private:
  /*! \brief rank of local machine */
  int rank_;
  /*! \brief Number of machines of this parallel task */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char> output_buffer_;
};

/*!
* \brief Data parallel learning algorithm.
*        Workers use local data to construct histograms locally, then sync up global histograms.
*        It is recommended used when #data is large or #feature is small
*/
template <typename TREELEARNER_T>
class DataParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit DataParallelTreeLearner(const Config* config);
  ~DataParallelTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetConfig(const Config* config) override;

 protected:
  void BeforeTrain() override;
  void FindBestSplits(const Tree* tree) override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;

  inline data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const override {
    if (leaf_idx >= 0) {
      return global_data_count_in_leaf_[leaf_idx];
    } else {
      return 0;
    }
  }

  void PrepareBufferPos(
    const std::vector<std::vector<int>>& feature_distribution,
    std::vector<comm_size_t>* block_start,
    std::vector<comm_size_t>* block_len,
    std::vector<comm_size_t>* buffer_write_start_pos,
    std::vector<comm_size_t>* buffer_read_start_pos,
    comm_size_t* reduce_scatter_size,
    size_t hist_entry_size);

 private:
  /*! \brief Rank of local machine */
  int rank_;
  /*! \brief Number of machines of this parallel task */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char, Common::AlignmentAllocator<char, 32>> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char, Common::AlignmentAllocator<char, 32>> output_buffer_;
  /*! \brief different machines will aggregate histograms for different features,
       use this to mark local aggregate features*/
  std::vector<bool> is_feature_aggregated_;
  /*! \brief Block start index for reduce scatter */
  std::vector<comm_size_t> block_start_;
  /*! \brief Block size for reduce scatter */
  std::vector<comm_size_t> block_len_;
  /*! \brief Block start index for reduce scatter with int16 histograms */
  std::vector<comm_size_t> block_start_int16_;
  /*! \brief Block size for reduce scatter with int16 histograms */
  std::vector<comm_size_t> block_len_int16_;
  /*! \brief Write positions for feature histograms */
  std::vector<comm_size_t> buffer_write_start_pos_;
  /*! \brief Read positions for local feature histograms */
  std::vector<comm_size_t> buffer_read_start_pos_;
  /*! \brief Write positions for feature histograms with int16 histograms*/
  std::vector<comm_size_t> buffer_write_start_pos_int16_;
  /*! \brief Read positions for local feature histograms with int16 histograms */
  std::vector<comm_size_t> buffer_read_start_pos_int16_;
  /*! \brief Size for reduce scatter */
  comm_size_t reduce_scatter_size_;
  /*! \brief Size for reduce scatter with int16 histogram*/
  comm_size_t reduce_scatter_size_int16_;
  /*! \brief Store global number of data in leaves  */
  std::vector<data_size_t> global_data_count_in_leaf_;
};

/*!
* \brief Voting based data parallel learning algorithm.
* Like data parallel, but not aggregate histograms for all features.
* Here using voting to reduce features, and only aggregate histograms for selected features.
* When #data is large and #feature is large, you can use this to have better speed-up
*/
template <typename TREELEARNER_T>
class VotingParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit VotingParallelTreeLearner(const Config* config);
  ~VotingParallelTreeLearner() { }
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetConfig(const Config* config) override;

 protected:
  void BeforeTrain() override;
  bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) override;
  void FindBestSplits(const Tree* tree) override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;

  inline data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const override {
    if (leaf_idx >= 0) {
      return global_data_count_in_leaf_[leaf_idx];
    } else {
      return 0;
    }
  }
  /*!
  * \brief Perform global voting
  * \param leaf_idx index of leaf
  * \param splits All splits from local voting
  * \param out Result of global voting, only store feature indices
  */
  void GlobalVoting(int leaf_idx, const std::vector<LightSplitInfo>& splits,
    std::vector<int>* out);
  /*!
  * \brief Copy local histogram to buffer
  * \param smaller_top_features Selected features for smaller leaf
  * \param larger_top_features Selected features for larger leaf
  */
  void CopyLocalHistogram(const std::vector<int>& smaller_top_features,
    const std::vector<int>& larger_top_features);

 private:
  /*! \brief Tree config used in local mode */
  Config local_config_;
  /*! \brief Voting size */
  int top_k_;
  /*! \brief Rank of local machine*/
  int rank_;
  /*! \brief Number of machines */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char> output_buffer_;
  /*! \brief different machines will aggregate histograms for different features,
  use this to mark local aggregate features*/
  std::vector<bool> smaller_is_feature_aggregated_;
  /*! \brief different machines will aggregate histograms for different features,
  use this to mark local aggregate features*/
  std::vector<bool> larger_is_feature_aggregated_;
  /*! \brief Block start index for reduce scatter */
  std::vector<comm_size_t> block_start_;
  /*! \brief Block size for reduce scatter */
  std::vector<comm_size_t> block_len_;
  /*! \brief Read positions for feature histograms at smaller leaf */
  std::vector<comm_size_t> smaller_buffer_read_start_pos_;
  /*! \brief Read positions for feature histograms at larger leaf */
  std::vector<comm_size_t> larger_buffer_read_start_pos_;
  /*! \brief Size for reduce scatter */
  comm_size_t reduce_scatter_size_;
  /*! \brief Store global number of data in leaves  */
  std::vector<data_size_t> global_data_count_in_leaf_;
  /*! \brief Store global split information for smaller leaf  */
  std::unique_ptr<LeafSplits> smaller_leaf_splits_global_;
  /*! \brief Store global split information for larger leaf  */
  std::unique_ptr<LeafSplits> larger_leaf_splits_global_;
  /*! \brief Store global histogram for smaller leaf  */
  std::unique_ptr<FeatureHistogram[]> smaller_leaf_histogram_array_global_;
  /*! \brief Store global histogram for larger leaf  */
  std::unique_ptr<FeatureHistogram[]> larger_leaf_histogram_array_global_;

  std::vector<hist_t> smaller_leaf_histogram_data_;
  std::vector<hist_t> larger_leaf_histogram_data_;
  std::vector<FeatureMetainfo> feature_metas_;
};

// To-do: reduce the communication cost by using bitset to communicate.
inline void SyncUpGlobalBestSplit(char* input_buffer_, char* output_buffer_, SplitInfo* smaller_best_split, SplitInfo* larger_best_split, int max_cat_threshold) {
  // sync global best info
  int size = SplitInfo::Size(max_cat_threshold);
  smaller_best_split->CopyTo(input_buffer_);
  larger_best_split->CopyTo(input_buffer_ + size);
  Network::Allreduce(input_buffer_, size * 2, size, output_buffer_,
                     [] (const char* src, char* dst, int size, comm_size_t len) {
    comm_size_t used_size = 0;
    LightSplitInfo p1, p2;
    while (used_size < len) {
      p1.CopyFrom(src);
      p2.CopyFrom(dst);
      if (p1 > p2) {
        std::memcpy(dst, src, size);
      }
      src += size;
      dst += size;
      used_size += size;
    }
  });
  // copy back
  smaller_best_split->CopyFrom(output_buffer_);
  larger_best_split->CopyFrom(output_buffer_ + size);
}

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/serial_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "serial_tree_learner.h"

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <memory>
#include <queue>
#include <set>
#include <type_traits>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "adaptive_feature_root_gain.hpp"
#include "cost_effective_gradient_boosting.hpp"

namespace LightGBM {

SerialTreeLearner::SerialTreeLearner(const Config* config)
    : config_(config), col_sampler_(config) {
  gradient_discretizer_ = nullptr;
}

SerialTreeLearner::~SerialTreeLearner() {
}

void SerialTreeLearner::BeginAdaptiveFeatureIteration(
    int num_models) {
  if (!col_sampler_.adaptive_feature_selection_enabled()) {
    return;
  }
  col_sampler_.BeginAdaptiveIteration(num_models);
}

void SerialTreeLearner::EndAdaptiveFeatureIteration() {
  col_sampler_.EndAdaptiveIteration();
}

void SerialTreeLearner::AbortAdaptiveFeatureIteration() noexcept {
  col_sampler_.AbortAdaptiveIteration();
}

void SerialTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  train_data_ = train_data;
  num_data_ = train_data_->num_data();
  num_features_ = train_data_->num_features();
  int max_cache_size = 0;
  // Get the max size of pool
  if (config_->histogram_pool_size <= 0) {
    max_cache_size = config_->num_leaves;
  } else {
    size_t total_histogram_size = 0;
    for (int i = 0; i < train_data_->num_features(); ++i) {
      total_histogram_size += kHistEntrySize * train_data_->FeatureNumBin(i);
    }
    max_cache_size = static_cast<int>(config_->histogram_pool_size * 1024 * 1024 / total_histogram_size);
  }
  // at least need 2 leaves
  max_cache_size = std::max(2, max_cache_size);
  max_cache_size = std::min(max_cache_size, config_->num_leaves);

  // push split information for all leaves
  best_split_per_leaf_.resize(config_->num_leaves);
  constraints_.reset(LeafConstraintsBase::Create(config_, config_->num_leaves, train_data_->num_features()));

  // initialize splits for leaf
  smaller_leaf_splits_.reset(new LeafSplits(train_data_->num_data(), config_));
  larger_leaf_splits_.reset(new LeafSplits(train_data_->num_data(), config_));

  // initialize data partition
  data_partition_.reset(new DataPartition(num_data_, config_->num_leaves));
  col_sampler_.SetTrainingData(train_data_);
  if (col_sampler_.adaptive_feature_selection_enabled()) {
    adaptive_feature_root_gains_.assign(num_features_, 0.0);
  } else {
    adaptive_feature_root_gains_.clear();
  }
  // initialize ordered gradients and hessians
  ordered_gradients_.resize(num_data_);
  ordered_hessians_.resize(num_data_);

  if (config_->use_quantized_grad) {
    gradient_discretizer_.reset(new GradientDiscretizer(config_->num_grad_quant_bins, config_->num_iterations, config_->seed, is_constant_hessian, config_->stochastic_rounding));
    gradient_discretizer_->Init(num_data_, config_->num_leaves, num_features_, train_data_);
  }

  GetShareStates(train_data_, is_constant_hessian, true);
  histogram_pool_.DynamicChangeSize(train_data_,
  share_state_->num_hist_total_bin(),
  share_state_->feature_hist_offsets(),
  config_, max_cache_size, config_->num_leaves);
  Log::Info("Number of data points in the train set: %d, number of used features: %d", num_data_, num_features_);
  if (CostEfficientGradientBoosting::IsEnable(config_)) {
    cegb_.reset(new CostEfficientGradientBoosting(this));
    cegb_->Init();
  }
}

void SerialTreeLearner::GetShareStates(const Dataset* dataset,
                                       bool is_constant_hessian,
                                       bool is_first_time) {
  if (is_first_time) {
    if (config_->use_quantized_grad) {
      share_state_.reset(dataset->GetShareStates<true, 32>(
        reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), nullptr,
        col_sampler_.is_feature_used_bytree(), is_constant_hessian,
        config_->force_col_wise, config_->force_row_wise, config_->num_grad_quant_bins));
    } else {
      share_state_.reset(dataset->GetShareStates<false, 0>(
          ordered_gradients_.data(), ordered_hessians_.data(),
          col_sampler_.is_feature_used_bytree(), is_constant_hessian,
          config_->force_col_wise, config_->force_row_wise, config_->num_grad_quant_bins));
    }
  } else {
    CHECK_NOTNULL(share_state_);
    // cannot change is_hist_col_wise during training
    if (config_->use_quantized_grad) {
      share_state_.reset(dataset->GetShareStates<true, 32>(
          reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), nullptr,
          col_sampler_.is_feature_used_bytree(), is_constant_hessian,
          share_state_->is_col_wise, !share_state_->is_col_wise, config_->num_grad_quant_bins));
    } else {
      share_state_.reset(dataset->GetShareStates<false, 0>(
          ordered_gradients_.data(), ordered_hessians_.data(), col_sampler_.is_feature_used_bytree(),
          is_constant_hessian, share_state_->is_col_wise,
          !share_state_->is_col_wise, config_->num_grad_quant_bins));
    }
  }
  CHECK_NOTNULL(share_state_);
}

void SerialTreeLearner::ResetTrainingDataInner(const Dataset* train_data,
                                               bool is_constant_hessian,
                                               bool reset_multi_val_bin) {
  train_data_ = train_data;
  num_data_ = train_data_->num_data();
  CHECK_EQ(num_features_, train_data_->num_features());

  // initialize splits for leaf
  smaller_leaf_splits_->ResetNumData(num_data_);
  larger_leaf_splits_->ResetNumData(num_data_);

  // initialize data partition
  data_partition_->ResetNumData(num_data_);
  if (reset_multi_val_bin) {
    col_sampler_.SetTrainingData(train_data_);
    GetShareStates(train_data_, is_constant_hessian, false);
  }

  // initialize ordered gradients and hessians
  ordered_gradients_.resize(num_data_);
  ordered_hessians_.resize(num_data_);
  if (cegb_ != nullptr) {
    cegb_->Init();
  }
}

void SerialTreeLearner::ResetConfig(const Config* config) {
  if (config_->num_leaves != config->num_leaves) {
    config_ = config;
    int max_cache_size = 0;
    // Get the max size of pool
    if (config->histogram_pool_size <= 0) {
      max_cache_size = config_->num_leaves;
    } else {
      size_t total_histogram_size = 0;
      for (int i = 0; i < train_data_->num_features(); ++i) {
        total_histogram_size += kHistEntrySize * train_data_->FeatureNumBin(i);
      }
      max_cache_size = static_cast<int>(config_->histogram_pool_size * 1024 * 1024 / total_histogram_size);
    }
    // at least need 2 leaves
    max_cache_size = std::max(2, max_cache_size);
    max_cache_size = std::min(max_cache_size, config_->num_leaves);
    histogram_pool_.DynamicChangeSize(train_data_,
    share_state_->num_hist_total_bin(),
    share_state_->feature_hist_offsets(),
    config_, max_cache_size, config_->num_leaves);

    // push split information for all leaves
    best_split_per_leaf_.resize(config_->num_leaves);
    data_partition_->ResetLeaves(config_->num_leaves);
  } else {
    config_ = config;
  }
  col_sampler_.SetConfig(config_);
  histogram_pool_.ResetConfig(train_data_, config_);
  if (CostEfficientGradientBoosting::IsEnable(config_)) {
    if (cegb_ == nullptr) {
      cegb_.reset(new CostEfficientGradientBoosting(this));
    }
    cegb_->Init();
  }
  constraints_.reset(LeafConstraintsBase::Create(config_, config_->num_leaves, train_data_->num_features()));
}

Tree* SerialTreeLearner::Train(const score_t* gradients, const score_t *hessians, bool /*is_first_tree*/) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::Train", global_timer);
  gradients_ = gradients;
  hessians_ = hessians;
  int num_threads = OMP_NUM_THREADS();
  if (share_state_->num_threads != num_threads && share_state_->num_threads > 0) {
    Log::Warning(
        "Detected that num_threads changed during training (from %d to %d), "
        "it may cause unexpected errors.",
        share_state_->num_threads, num_threads);
  }
  share_state_->num_threads = num_threads;

  if (config_->use_quantized_grad) {
    gradient_discretizer_->DiscretizeGradients(num_data_, gradients_, hessians_);
  }

  // some initial works before training
  BeforeTrain();

  bool track_branch_features = !(config_->interaction_constraints_vector.empty());
  auto tree = std::unique_ptr<Tree>(new Tree(config_->num_leaves, track_branch_features, false));
  auto tree_ptr = tree.get();
  constraints_->ShareTreePointer(tree_ptr);

  // set the root value by hand, as it is not handled by splits
  tree->SetLeafOutput(0, FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
    smaller_leaf_splits_->sum_gradients(), smaller_leaf_splits_->sum_hessians(),
    config_->lambda_l1, config_->lambda_l2, config_->max_delta_step,
    BasicConstraint(), config_->path_smooth, static_cast<data_size_t>(num_data_), 0));

  // root leaf
  int left_leaf = 0;
  int cur_depth = 1;
  // only root leaf can be splitted on first time
  int right_leaf = -1;

  int init_splits = ForceSplits(tree_ptr, &left_leaf, &right_leaf, &cur_depth);

  for (int split = init_splits; split < config_->num_leaves - 1; ++split) {
    // some initial works before finding best split
    if (BeforeFindBestSplit(tree_ptr, left_leaf, right_leaf)) {
      // find best threshold for every feature
      FindBestSplits(tree_ptr);
    }
    // Get a leaf with max split gain
    int best_leaf = static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(best_split_per_leaf_));
    // Get split information for best leaf
    const SplitInfo& best_leaf_SplitInfo = best_split_per_leaf_[best_leaf];
    // cannot split, quit
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f", best_leaf_SplitInfo.gain);
      break;
    }
    // split tree with best leaf
    Split(tree_ptr, best_leaf, &left_leaf, &right_leaf);
    cur_depth = std::max(cur_depth, tree->leaf_depth(left_leaf));
  }

  if (config_->use_quantized_grad && config_->quant_train_renew_leaf) {
    gradient_discretizer_->RenewIntGradTreeOutput(tree.get(), config_, data_partition_.get(), gradients_, hessians_,
      [this] (int leaf_index) { return GetGlobalDataCountInLeaf(leaf_index); });
  }

  col_sampler_.AccumulateAdaptiveModel(adaptive_feature_root_gains_);
  Log::Debug("Trained a tree with leaves = %d and depth = %d", tree->num_leaves(), cur_depth);
  return tree.release();
}

Tree* SerialTreeLearner::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const {
  auto tree = std::unique_ptr<Tree>(new Tree(*old_tree));
  CHECK_GE(data_partition_->num_leaves(), tree->num_leaves());
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < tree->num_leaves(); ++i) {
    OMP_LOOP_EX_BEGIN();
    data_size_t cnt_leaf_data = 0;
    auto tmp_idx = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
    double sum_grad = 0.0f;
    double sum_hess = kEpsilon;
    for (data_size_t j = 0; j < cnt_leaf_data; ++j) {
      auto idx = tmp_idx[j];
      sum_grad += gradients[idx];
      sum_hess += hessians[idx];
    }
    double output;
    if ((config_->path_smooth > kEpsilon) & (i > 0)) {
      output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true>(
          sum_grad, sum_hess, config_->lambda_l1, config_->lambda_l2,
          config_->max_delta_step, config_->path_smooth, cnt_leaf_data, tree->leaf_parent(i));
    } else {
      output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(
          sum_grad, sum_hess, config_->lambda_l1, config_->lambda_l2,
          config_->max_delta_step, config_->path_smooth, cnt_leaf_data, 0);
    }
    auto old_leaf_output = tree->LeafOutput(i);
    auto new_leaf_output = output * tree->shrinkage();
    tree->SetLeafOutput(i, config_->refit_decay_rate * old_leaf_output + (1.0 - config_->refit_decay_rate) * new_leaf_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  return tree.release();
}

Tree* SerialTreeLearner::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const {
  data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  return FitByExistingTree(old_tree, gradients, hessians);
}

void SerialTreeLearner::BeforeTrain() {
  Common::FunctionTimer fun_timer("SerialTreeLearner::BeforeTrain", global_timer);
  // reset histogram pool
  histogram_pool_.ResetMap();

  if (col_sampler_.adaptive_feature_selection_enabled()) {
    col_sampler_.PrepareAdaptiveTree();
    col_sampler_.ResetAdaptiveRootGains(&adaptive_feature_root_gains_);
  } else {
    col_sampler_.ResetByTree();
  }
  train_data_->InitTrain(col_sampler_.is_feature_used_bytree(), share_state_.get());
  // initialize data partition
  data_partition_->Init();

  constraints_->Reset();

  // reset the splits for leaves
  for (int i = 0; i < config_->num_leaves; ++i) {
    best_split_per_leaf_[i].Reset();
  }

  // Sumup for root
  if (data_partition_->leaf_count(0) == num_data_) {
    // use all data
    if (!config_->use_quantized_grad) {
      smaller_leaf_splits_->Init(gradients_, hessians_);
    } else {
      smaller_leaf_splits_->Init(
        gradient_discretizer_->discretized_gradients_and_hessians(),
        gradient_discretizer_->grad_scale(),
        gradient_discretizer_->hess_scale());
    }
  } else {
    // use bagging, only use part of data
    if (!config_->use_quantized_grad) {
      smaller_leaf_splits_->Init(0, data_partition_.get(), gradients_, hessians_);
    } else {
      smaller_leaf_splits_->Init(
        0, data_partition_.get(),
        gradient_discretizer_->discretized_gradients_and_hessians(),
        static_cast<score_t>(gradient_discretizer_->grad_scale()),
        static_cast<score_t>(gradient_discretizer_->hess_scale()));
    }
  }

  larger_leaf_splits_->Init();

  if (cegb_ != nullptr) {
    cegb_->BeforeTrain();
  }

  if (config_->use_quantized_grad && config_->tree_learner != std::string("data")) {
    gradient_discretizer_->SetNumBitsInHistogramBin<false>(0, -1, data_partition_->leaf_count(0), 0);
  }
}

bool SerialTreeLearner::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::BeforeFindBestSplit", global_timer);
  // check depth of current leaf
  if (config_->max_depth > 0) {
    // only need to check left leaf, since right leaf is in same level of left leaf
    if (tree->leaf_depth(left_leaf) >= config_->max_depth) {
      best_split_per_leaf_[left_leaf].gain = kMinScore;
      if (right_leaf >= 0) {
        best_split_per_leaf_[right_leaf].gain = kMinScore;
      }
      return false;
    }
  }
  data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
  data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
  // no enough data to continue
  if (num_data_in_right_child < static_cast<data_size_t>(config_->min_data_in_leaf * 2)
      && num_data_in_left_child < static_cast<data_size_t>(config_->min_data_in_leaf * 2)) {
    best_split_per_leaf_[left_leaf].gain = kMinScore;
    if (right_leaf >= 0) {
      best_split_per_leaf_[right_leaf].gain = kMinScore;
    }
    return false;
  }
  parent_leaf_histogram_array_ = nullptr;
  // only have root
  if (right_leaf < 0) {
    histogram_pool_.Get(left_leaf, &smaller_leaf_histogram_array_);
    larger_leaf_histogram_array_ = nullptr;
  } else if (num_data_in_left_child < num_data_in_right_child) {
    // put parent(left) leaf's histograms into larger leaf's histograms
    if (histogram_pool_.Get(left_leaf, &larger_leaf_histogram_array_)) {
      parent_leaf_histogram_array_ = larger_leaf_histogram_array_;
    }
    histogram_pool_.Move(left_leaf, right_leaf);
    histogram_pool_.Get(left_leaf, &smaller_leaf_histogram_array_);
  } else {
    // put parent(left) leaf's histograms to larger leaf's histograms
    if (histogram_pool_.Get(left_leaf, &larger_leaf_histogram_array_)) {
      parent_leaf_histogram_array_ = larger_leaf_histogram_array_;
    }
    histogram_pool_.Get(right_leaf, &smaller_leaf_histogram_array_);
  }
  return true;
}

void SerialTreeLearner::FindBestSplits(const Tree* tree) {
  FindBestSplits(tree, nullptr);
}

void SerialTreeLearner::FindBestSplits(const Tree* tree, const std::set<int>* force_features) {
  std::vector<int8_t> is_feature_used(num_features_, 0);
  const auto activate_feature = [&](int feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index] &&
        (force_features == nullptr ||
         force_features->find(feature_index) == force_features->end())) {
      return;
    }
    if (parent_leaf_histogram_array_ != nullptr &&
        !parent_leaf_histogram_array_[feature_index].is_splittable()) {
      smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      return;
    }
    is_feature_used[feature_index] = 1;
  };
  if (col_sampler_.adaptive_feature_selection_enabled() &&
      force_features == nullptr) {
    const auto& selected_features =
        col_sampler_.adaptive_selected_inner_features();
    const int selected_count =
        static_cast<int>(selected_features.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 256) if (selected_count >= 512)
    for (int work_index = 0; work_index < selected_count; ++work_index) {
      activate_feature(selected_features[work_index]);
    }
  } else {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 256) if (num_features_ >= 512)
    for (int feature_index = 0; feature_index < num_features_;
         ++feature_index) {
      activate_feature(feature_index);
    }
  }
  bool use_subtract = parent_leaf_histogram_array_ != nullptr;

  ConstructHistograms(is_feature_used, use_subtract);
  FindBestSplitsFromHistograms(is_feature_used, use_subtract, tree);
}

void SerialTreeLearner::ConstructHistograms(
    const std::vector<int8_t>& is_feature_used, bool use_subtract) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::ConstructHistograms",
                                  global_timer);
  // construct smaller leaf
  if (config_->use_quantized_grad) {
    const uint8_t smaller_leaf_num_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
    hist_t* ptr_smaller_leaf_hist_data =
        smaller_leaf_num_bits <= 16 ?
        reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[0].RawDataInt16() - kHistOffset) :
        reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[0].RawDataInt32() - kHistOffset);
    #define SMALLER_LEAF_ARGS \
      is_feature_used, smaller_leaf_splits_->data_indices(), \
      smaller_leaf_splits_->num_data_in_leaf(), \
      reinterpret_cast<const score_t*>(gradient_discretizer_->discretized_gradients_and_hessians()), \
      nullptr, \
      reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), \
      nullptr, \
      share_state_.get(), \
      reinterpret_cast<hist_t*>(ptr_smaller_leaf_hist_data)
    if (smaller_leaf_num_bits <= 16) {
      train_data_->ConstructHistograms<true, 16>(SMALLER_LEAF_ARGS);
    } else {
      train_data_->ConstructHistograms<true, 32>(SMALLER_LEAF_ARGS);
    }
    #undef SMALLER_LEAF_ARGS
    if (larger_leaf_histogram_array_ && !use_subtract) {
      const uint8_t larger_leaf_num_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
      hist_t* ptr_larger_leaf_hist_data =
        larger_leaf_num_bits <= 16 ?
        reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[0].RawDataInt16() - kHistOffset) :
        reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[0].RawDataInt32() - kHistOffset);
      #define LARGER_LEAF_ARGS \
        is_feature_used, larger_leaf_splits_->data_indices(), \
        larger_leaf_splits_->num_data_in_leaf(), \
        reinterpret_cast<const score_t*>(gradient_discretizer_->discretized_gradients_and_hessians()), \
        nullptr, \
        reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), \
        nullptr, \
        share_state_.get(), \
        reinterpret_cast<hist_t*>(ptr_larger_leaf_hist_data)
      if (larger_leaf_num_bits <= 16) {
        train_data_->ConstructHistograms<true, 16>(LARGER_LEAF_ARGS);
      } else {
        train_data_->ConstructHistograms<true, 32>(LARGER_LEAF_ARGS);
      }
      #undef LARGER_LEAF_ARGS
    }
  } else {
    hist_t* ptr_smaller_leaf_hist_data =
        smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
    train_data_->ConstructHistograms<false, 0>(
        is_feature_used, smaller_leaf_splits_->data_indices(),
        smaller_leaf_splits_->num_data_in_leaf(), gradients_, hessians_,
        ordered_gradients_.data(), ordered_hessians_.data(), share_state_.get(),
        ptr_smaller_leaf_hist_data);
    if (larger_leaf_histogram_array_ != nullptr && !use_subtract) {
      // construct larger leaf
      hist_t* ptr_larger_leaf_hist_data =
          larger_leaf_histogram_array_[0].RawData() - kHistOffset;
      train_data_->ConstructHistograms<false, 0>(
          is_feature_used, larger_leaf_splits_->data_indices(),
          larger_leaf_splits_->num_data_in_leaf(), gradients_, hessians_,
          ordered_gradients_.data(), ordered_hessians_.data(), share_state_.get(),
          ptr_larger_leaf_hist_data);
    }
  }
}

void SerialTreeLearner::FindBestSplitsFromHistograms(
    const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) {
  Common::FunctionTimer fun_timer(
      "SerialTreeLearner::FindBestSplitsFromHistograms", global_timer);
  std::vector<SplitInfo> smaller_best(share_state_->num_threads);
  std::vector<SplitInfo> larger_best(share_state_->num_threads);
  const int larger_leaf_index =
      larger_leaf_splits_ == nullptr
          ? -1
          : larger_leaf_splits_->leaf_index();
  const bool is_adaptive_root_search =
      col_sampler_.adaptive_feature_selection_enabled() &&
      AdaptiveFeatureRootGain::IsInitialRootSearch(
          tree->num_leaves(), smaller_leaf_splits_->leaf_index(),
          larger_leaf_index);
  const bool has_trivial_node_mask = col_sampler_.has_trivial_node_mask();
  std::vector<int8_t> smaller_node_used_features;
  if (!has_trivial_node_mask) {
    smaller_node_used_features =
        col_sampler_.GetByNode(tree, smaller_leaf_splits_->leaf_index());
  }
  std::vector<int8_t> larger_node_used_features;
  double smaller_leaf_parent_output = GetParentOutput(tree, smaller_leaf_splits_.get());
  double larger_leaf_parent_output = 0;
  if (larger_leaf_splits_ != nullptr && larger_leaf_splits_->leaf_index() >= 0) {
    larger_leaf_parent_output = GetParentOutput(tree, larger_leaf_splits_.get());
  }
  if (!has_trivial_node_mask && larger_leaf_splits_ != nullptr &&
      larger_leaf_splits_->leaf_index() >= 0) {
    larger_node_used_features = col_sampler_.GetByNode(tree, larger_leaf_splits_->leaf_index());
  }

  if (use_subtract && config_->use_quantized_grad) {
    const int parent_index = std::min(smaller_leaf_splits_->leaf_index(), larger_leaf_splits_->leaf_index());
    const uint8_t parent_hist_bits = gradient_discretizer_->GetHistBitsInNode<false>(parent_index);
    const uint8_t larger_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
    if (parent_hist_bits > 16 && larger_hist_bits <= 16) {
      OMP_INIT_EX();
      #pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
      for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
        OMP_LOOP_EX_BEGIN();
        if (!is_feature_used[feature_index]) {
          continue;
        }
        larger_leaf_histogram_array_[feature_index].CopyToBuffer(gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  const std::vector<int>* selected_features = nullptr;
  if (col_sampler_.adaptive_feature_selection_enabled()) {
    selected_features = &col_sampler_.adaptive_selected_inner_features();
  }
  const int feature_work_count =
      selected_features == nullptr
          ? num_features_
          : static_cast<int>(selected_features->size());

  const auto evaluate_feature_set = [&](auto capture_root_tag) {
    constexpr bool capture_root_gain =
        decltype(capture_root_tag)::value;
    OMP_INIT_EX();
    // find splits
#pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
    for (int work_index = 0; work_index < feature_work_count; ++work_index) {
      const int feature_index =
          selected_features == nullptr
              ? work_index
              : (*selected_features)[work_index];
      OMP_LOOP_EX_BEGIN();
      if (!is_feature_used[feature_index]) {
        continue;
      }
      const int tid = omp_get_thread_num();
      if (config_->use_quantized_grad) {
        const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
        const int64_t int_sum_gradient_and_hessian = smaller_leaf_splits_->int_sum_gradients_and_hessians();
        if (hist_bits_bin <= 16) {
          train_data_->FixHistogramInt<int32_t, int32_t, 16, 16>(
              feature_index, int_sum_gradient_and_hessian,
              reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[feature_index].RawDataInt16()));
        } else {
          train_data_->FixHistogramInt<int64_t, int64_t, 32, 32>(
              feature_index, int_sum_gradient_and_hessian,
              reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[feature_index].RawDataInt32()));
        }
      } else {
        train_data_->FixHistogram(
            feature_index, smaller_leaf_splits_->sum_gradients(),
            smaller_leaf_splits_->sum_hessians(),
            smaller_leaf_histogram_array_[feature_index].RawData());
      }
      int real_fidx = train_data_->RealFeatureIndex(feature_index);

      ComputeBestSplitForFeature<capture_root_gain>(smaller_leaf_histogram_array_, feature_index,
                                 real_fidx,
                                 has_trivial_node_mask ? 1
                                                       : smaller_node_used_features[feature_index],
                                 smaller_leaf_splits_->num_data_in_leaf(),
                                 smaller_leaf_splits_.get(), &smaller_best[tid],
                                 smaller_leaf_parent_output);

      // only has root leaf
      if (larger_leaf_splits_ == nullptr ||
          larger_leaf_splits_->leaf_index() < 0) {
        continue;
      }

      if (use_subtract) {
        if (config_->use_quantized_grad) {
          const int parent_index = std::min(smaller_leaf_splits_->leaf_index(), larger_leaf_splits_->leaf_index());
          const uint8_t parent_hist_bits = gradient_discretizer_->GetHistBitsInNode<false>(parent_index);
          const uint8_t smaller_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
          const uint8_t larger_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
          if (parent_hist_bits <= 16) {
            CHECK_LE(smaller_hist_bits, 16);
            CHECK_LE(larger_hist_bits, 16);
            larger_leaf_histogram_array_[feature_index].Subtract<true, int32_t, int32_t, int32_t, 16, 16, 16>(
                smaller_leaf_histogram_array_[feature_index]);
          } else if (larger_hist_bits <= 16) {
            CHECK_LE(smaller_hist_bits, 16);
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int32_t, int32_t, 32, 16, 16>(
                smaller_leaf_histogram_array_[feature_index], gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
          } else if (smaller_hist_bits <= 16) {
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int32_t, int64_t, 32, 16, 32>(
                smaller_leaf_histogram_array_[feature_index]);
          } else {
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int64_t, int64_t, 32, 32, 32>(
                smaller_leaf_histogram_array_[feature_index]);
          }
        } else {
          larger_leaf_histogram_array_[feature_index].Subtract<false>(
              smaller_leaf_histogram_array_[feature_index]);
        }
      } else {
        if (config_->use_quantized_grad) {
          const int64_t int_sum_gradient_and_hessian = larger_leaf_splits_->int_sum_gradients_and_hessians();
          const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
          if (hist_bits_bin <= 16) {
            train_data_->FixHistogramInt<int32_t, int32_t, 16, 16>(
                feature_index, int_sum_gradient_and_hessian,
                reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[feature_index].RawDataInt16()));
          } else {
            train_data_->FixHistogramInt<int64_t, int64_t, 32, 32>(
                feature_index, int_sum_gradient_and_hessian,
                reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[feature_index].RawDataInt32()));
          }
        } else {
          train_data_->FixHistogram(
              feature_index, larger_leaf_splits_->sum_gradients(),
              larger_leaf_splits_->sum_hessians(),
              larger_leaf_histogram_array_[feature_index].RawData());
        }
      }

      ComputeBestSplitForFeature<false>(larger_leaf_histogram_array_, feature_index,
                                 real_fidx,
                                 has_trivial_node_mask ? 1
                                                       : larger_node_used_features[feature_index],
                                 larger_leaf_splits_->num_data_in_leaf(),
                                 larger_leaf_splits_.get(), &larger_best[tid],
                                 larger_leaf_parent_output);

      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  };
  if (is_adaptive_root_search) {
    evaluate_feature_set(std::true_type{});
  } else {
    evaluate_feature_set(std::false_type{});
  }
  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_best);
  int leaf = smaller_leaf_splits_->leaf_index();
  best_split_per_leaf_[leaf] = smaller_best[smaller_best_idx];

  if (larger_leaf_splits_ != nullptr &&
      larger_leaf_splits_->leaf_index() >= 0) {
    leaf = larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_best);
    best_split_per_leaf_[leaf] = larger_best[larger_best_idx];
  }
}

int32_t SerialTreeLearner::ForceSplits(Tree* tree, int* left_leaf,
                                       int* right_leaf, int *cur_depth) {
  bool abort_last_forced_split = false;
  if (forced_split_json_ == nullptr) {
    return 0;
  }
  int32_t result_count = 0;
  // start at root leaf
  *left_leaf = 0;
  std::queue<std::pair<Json, int>> q;
  Json left = *forced_split_json_;
  Json right;
  bool left_smaller = true;
  std::unordered_map<int, SplitInfo> forceSplitMap;
  q.push(std::make_pair(left, *left_leaf));

  // Histogram construction require parent features.
  std::set<int> force_split_features = FindAllForceFeatures(*forced_split_json_);
  while (!q.empty()) {
    if (BeforeFindBestSplit(tree, *left_leaf, *right_leaf)) {
      FindBestSplits(tree, &force_split_features);
    }

    // then, compute own splits
    SplitInfo left_split;
    SplitInfo right_split;

    if (!left.is_null()) {
      const int left_feature = left["feature"].int_value();
      const double left_threshold_double = left["threshold"].number_value();
      const int left_inner_feature_index = train_data_->InnerFeatureIndex(left_feature);
      const uint32_t left_threshold = train_data_->BinThreshold(
              left_inner_feature_index, left_threshold_double);
      auto leaf_histogram_array = (left_smaller) ? smaller_leaf_histogram_array_ : larger_leaf_histogram_array_;
      auto left_leaf_splits = (left_smaller) ? smaller_leaf_splits_.get() : larger_leaf_splits_.get();
      leaf_histogram_array[left_inner_feature_index].GatherInfoForThreshold(
              left_leaf_splits->sum_gradients(),
              left_leaf_splits->sum_hessians(),
              left_threshold,
              left_leaf_splits->num_data_in_leaf(),
              left_leaf_splits->weight(),
              &left_split);
      left_split.feature = left_feature;
      forceSplitMap[*left_leaf] = left_split;
      if (left_split.gain < 0) {
        forceSplitMap.erase(*left_leaf);
      }
    }

    if (!right.is_null()) {
      const int right_feature = right["feature"].int_value();
      const double right_threshold_double = right["threshold"].number_value();
      const int right_inner_feature_index = train_data_->InnerFeatureIndex(right_feature);
      const uint32_t right_threshold = train_data_->BinThreshold(
              right_inner_feature_index, right_threshold_double);
      auto leaf_histogram_array = (left_smaller) ? larger_leaf_histogram_array_ : smaller_leaf_histogram_array_;
      auto right_leaf_splits = (left_smaller) ? larger_leaf_splits_.get() : smaller_leaf_splits_.get();
      leaf_histogram_array[right_inner_feature_index].GatherInfoForThreshold(
        right_leaf_splits->sum_gradients(),
        right_leaf_splits->sum_hessians(),
        right_threshold,
        right_leaf_splits->num_data_in_leaf(),
        right_leaf_splits->weight(),
        &right_split);
      right_split.feature = right_feature;
      forceSplitMap[*right_leaf] = right_split;
      if (right_split.gain < 0) {
        forceSplitMap.erase(*right_leaf);
      }
    }

    std::pair<Json, int> pair = q.front();
    q.pop();
    int current_leaf = pair.second;
    // split info should exist because searching in bfs fashion - should have added from parent
    if (forceSplitMap.find(current_leaf) == forceSplitMap.end()) {
        abort_last_forced_split = true;
        break;
    }
    best_split_per_leaf_[current_leaf] = forceSplitMap[current_leaf];
    Split(tree, current_leaf, left_leaf, right_leaf);
    left_smaller = best_split_per_leaf_[current_leaf].left_count <
                   best_split_per_leaf_[current_leaf].right_count;
    left = Json();
    right = Json();
    if ((pair.first).object_items().count("left") > 0) {
      left = (pair.first)["left"];
      if (left.object_items().count("feature") > 0 && left.object_items().count("threshold") > 0) {
        q.push(std::make_pair(left, *left_leaf));
      }
    }
    if ((pair.first).object_items().count("right") > 0) {
      right = (pair.first)["right"];
      if (right.object_items().count("feature") > 0 && right.object_items().count("threshold") > 0) {
        q.push(std::make_pair(right, *right_leaf));
      }
    }
    result_count++;
    *(cur_depth) = std::max(*(cur_depth), tree->leaf_depth(*left_leaf));
  }
  if (abort_last_forced_split) {
    int best_leaf =
        static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(best_split_per_leaf_));
    const SplitInfo& best_leaf_SplitInfo = best_split_per_leaf_[best_leaf];
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f",
                   best_leaf_SplitInfo.gain);
      return config_->num_leaves;
    }
    Split(tree, best_leaf, left_leaf, right_leaf);
    *(cur_depth) = std::max(*(cur_depth), tree->leaf_depth(*left_leaf));
    ++result_count;
  }
  return result_count;
}

std::set<int> SerialTreeLearner::FindAllForceFeatures(Json force_split_leaf_setting) {
  std::set<int> force_features;
  std::queue<Json> force_split_leaves;

  force_split_leaves.push(force_split_leaf_setting);

  while (!force_split_leaves.empty()) {
    Json split_leaf = force_split_leaves.front();
    force_split_leaves.pop();

    const int feature_index = split_leaf["feature"].int_value();
    const int feature_inner_index = train_data_->InnerFeatureIndex(feature_index);
    force_features.insert(feature_inner_index);

    if (split_leaf.object_items().count("left") > 0) {
      force_split_leaves.push(split_leaf["left"]);
    }

    if (split_leaf.object_items().count("right") > 0) {
      force_split_leaves.push(split_leaf["right"]);
    }
  }

  return force_features;
}

void SerialTreeLearner::SplitInner(Tree* tree, int best_leaf, int* left_leaf,
                                   int* right_leaf, bool update_cnt) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::SplitInner", global_timer);
  SplitInfo& best_split_info = best_split_per_leaf_[best_leaf];
  const int inner_feature_index =
      train_data_->InnerFeatureIndex(best_split_info.feature);
  if (cegb_ != nullptr) {
    cegb_->UpdateLeafBestSplits(tree, best_leaf, &best_split_info,
                                &best_split_per_leaf_);
  }
  *left_leaf = best_leaf;
  auto next_leaf_id = tree->NextLeafId();

  // update before tree split
  constraints_->BeforeSplit(best_leaf, next_leaf_id,
                            best_split_info.monotone_type);

  bool is_numerical_split =
      train_data_->FeatureBinMapper(inner_feature_index)->bin_type() ==
      BinType::NumericalBin;
  if (is_numerical_split) {
    auto threshold_double = train_data_->RealThreshold(
        inner_feature_index, best_split_info.threshold);
    data_partition_->Split(best_leaf, train_data_, inner_feature_index,
                           &best_split_info.threshold, 1,
                           best_split_info.default_left, next_leaf_id);
    if (update_cnt) {
      // don't need to update this in data-based parallel model
      best_split_info.left_count = data_partition_->leaf_count(*left_leaf);
      best_split_info.right_count = data_partition_->leaf_count(next_leaf_id);
    }
    // split tree, will return right leaf
    *right_leaf = tree->Split(
        best_leaf, inner_feature_index, best_split_info.feature,
        best_split_info.threshold, threshold_double,
        static_cast<double>(best_split_info.left_output),
        static_cast<double>(best_split_info.right_output),
        static_cast<data_size_t>(best_split_info.left_count),
        static_cast<data_size_t>(best_split_info.right_count),
        static_cast<double>(best_split_info.left_sum_hessian),
        static_cast<double>(best_split_info.right_sum_hessian),
        // store the true split gain in tree model
        static_cast<float>(best_split_info.gain + config_->min_gain_to_split),
        train_data_->FeatureBinMapper(inner_feature_index)->missing_type(),
        best_split_info.default_left);
  } else {
    std::vector<uint32_t> cat_bitset_inner =
        Common::ConstructBitset(best_split_info.cat_threshold.data(),
                                best_split_info.num_cat_threshold);
    std::vector<int> threshold_int(best_split_info.num_cat_threshold);
    for (int i = 0; i < best_split_info.num_cat_threshold; ++i) {
      threshold_int[i] = static_cast<int>(train_data_->RealThreshold(
          inner_feature_index, best_split_info.cat_threshold[i]));
    }
    std::vector<uint32_t> cat_bitset = Common::ConstructBitset(
        threshold_int.data(), best_split_info.num_cat_threshold);

    data_partition_->Split(best_leaf, train_data_, inner_feature_index,
                           cat_bitset_inner.data(),
                           static_cast<int>(cat_bitset_inner.size()),
                           best_split_info.default_left, next_leaf_id);

    if (update_cnt) {
      // don't need to update this in data-based parallel model
      best_split_info.left_count = data_partition_->leaf_count(*left_leaf);
      best_split_info.right_count = data_partition_->leaf_count(next_leaf_id);
    }

    *right_leaf = tree->SplitCategorical(
        best_leaf, inner_feature_index, best_split_info.feature,
        cat_bitset_inner.data(), static_cast<int>(cat_bitset_inner.size()),
        cat_bitset.data(), static_cast<int>(cat_bitset.size()),
        static_cast<double>(best_split_info.left_output),
        static_cast<double>(best_split_info.right_output),
        static_cast<data_size_t>(best_split_info.left_count),
        static_cast<data_size_t>(best_split_info.right_count),
        static_cast<double>(best_split_info.left_sum_hessian),
        static_cast<double>(best_split_info.right_sum_hessian),
        // store the true split gain in tree model
        static_cast<float>(best_split_info.gain + config_->min_gain_to_split),
        train_data_->FeatureBinMapper(inner_feature_index)->missing_type());
  }

#ifdef DEBUG
  CHECK(*right_leaf == next_leaf_id);
#endif

  // init the leaves that used on next iteration
  if (!config_->use_quantized_grad) {
    if (best_split_info.left_count < best_split_info.right_count) {
      CHECK_GT(best_split_info.left_count, 0);
      smaller_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                 best_split_info.left_sum_gradient,
                                 best_split_info.left_sum_hessian,
                                 best_split_info.left_output);
      larger_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                best_split_info.right_sum_gradient,
                                best_split_info.right_sum_hessian,
                                best_split_info.right_output);
    } else {
      CHECK_GT(best_split_info.right_count, 0);
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                best_split_info.left_sum_gradient,
                                best_split_info.left_sum_hessian,
                                best_split_info.left_output);
    }
  } else {
    if (best_split_info.left_count < best_split_info.right_count) {
      CHECK_GT(best_split_info.left_count, 0);
      smaller_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                 best_split_info.left_sum_gradient,
                                 best_split_info.left_sum_hessian,
                                 best_split_info.left_sum_gradient_and_hessian,
                                 best_split_info.left_output);
      larger_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_sum_gradient_and_hessian,
                                 best_split_info.right_output);
    } else {
      CHECK_GT(best_split_info.right_count, 0);
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_sum_gradient_and_hessian,
                                 best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                best_split_info.left_sum_gradient,
                                best_split_info.left_sum_hessian,
                                best_split_info.left_sum_gradient_and_hessian,
                                best_split_info.left_output);
    }
  }
  if (config_->use_quantized_grad && config_->tree_learner != std::string("data")) {
    gradient_discretizer_->SetNumBitsInHistogramBin<false>(*left_leaf, *right_leaf,
                                                    data_partition_->leaf_count(*left_leaf),
                                                    data_partition_->leaf_count(*right_leaf));
  }

  #ifdef DEBUG
  CheckSplit(best_split_info, *left_leaf, *right_leaf);
  #endif

  auto leaves_need_update = constraints_->Update(
      is_numerical_split, *left_leaf, *right_leaf,
      best_split_info.monotone_type, best_split_info.right_output,
      best_split_info.left_output, inner_feature_index, best_split_info,
      best_split_per_leaf_);
  // update leave outputs if needed
  for (auto leaf : leaves_need_update) {
    RecomputeBestSplitForLeaf(tree, leaf, &best_split_per_leaf_[leaf]);
  }
}

void SerialTreeLearner::RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                                        data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* /*train_score*/) const {
  if (obj != nullptr && obj->IsRenewTreeOutput()) {
    CHECK_LE(tree->num_leaves(), data_partition_->num_leaves());
    const data_size_t* bag_mapper = nullptr;
    if (total_num_data != num_data_) {
      CHECK_EQ(bag_cnt, num_data_);
      bag_mapper = bag_indices;
    }
    std::vector<int> n_nozeroworker_perleaf(tree->num_leaves(), 1);
    int num_machines = Network::num_machines();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < tree->num_leaves(); ++i) {
      const double output = static_cast<double>(tree->LeafOutput(i));
      data_size_t cnt_leaf_data = 0;
      auto index_mapper = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
      if (cnt_leaf_data > 0) {
        // bag_mapper[index_mapper[i]]
        const double new_output = obj->RenewTreeOutput(output, residual_getter, index_mapper, bag_mapper, cnt_leaf_data);
        tree->SetLeafOutput(i, new_output);
      } else {
        CHECK_GT(num_machines, 1);
        tree->SetLeafOutput(i, 0.0);
        n_nozeroworker_perleaf[i] = 0;
      }
    }
    if (num_machines > 1) {
      std::vector<double> outputs(tree->num_leaves());
      for (int i = 0; i < tree->num_leaves(); ++i) {
        outputs[i] = static_cast<double>(tree->LeafOutput(i));
      }
      outputs = Network::GlobalSum(&outputs);
      n_nozeroworker_perleaf = Network::GlobalSum(&n_nozeroworker_perleaf);
      for (int i = 0; i < tree->num_leaves(); ++i) {
        tree->SetLeafOutput(i, outputs[i] / n_nozeroworker_perleaf[i]);
      }
    }
  }
}

template <bool CAPTURE_ROOT_GAIN>
void SerialTreeLearner::ComputeBestSplitForFeature(
    FeatureHistogram* histogram_array_, int feature_index, int real_fidx,
    int8_t is_feature_used, int num_data, const LeafSplits* leaf_splits,
    SplitInfo* best_split, double parent_output) {
  bool is_feature_numerical = train_data_->FeatureBinMapper(feature_index)
                                  ->bin_type() == BinType::NumericalBin;
  if (is_feature_numerical & !config_->monotone_constraints.empty()) {
    constraints_->RecomputeConstraintsIfNeeded(
        constraints_.get(), feature_index, ~(leaf_splits->leaf_index()),
        train_data_->FeatureNumBin(feature_index));
  }
  SplitInfo new_split;
  if (config_->use_quantized_grad) {
    const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(leaf_splits->leaf_index());
    histogram_array_[feature_index].FindBestThresholdInt(
        leaf_splits->int_sum_gradients_and_hessians(),
        gradient_discretizer_->grad_scale(),
        gradient_discretizer_->hess_scale(),
        hist_bits_bin,
        hist_bits_bin,
        num_data,
        constraints_->GetFeatureConstraint(leaf_splits->leaf_index(), feature_index), parent_output, &new_split);
  } else {
    histogram_array_[feature_index].FindBestThreshold(
        leaf_splits->sum_gradients(), leaf_splits->sum_hessians(), num_data,
        constraints_->GetFeatureConstraint(leaf_splits->leaf_index(), feature_index), parent_output, &new_split);
  }
  new_split.feature = real_fidx;
  if (cegb_ != nullptr) {
    new_split.gain -=
        cegb_->DeltaGain(feature_index, real_fidx, leaf_splits->leaf_index(),
                         num_data, new_split);
  }
  if (new_split.monotone_type != 0) {
    double penalty = constraints_->ComputeMonotoneSplitGainPenalty(
        leaf_splits->leaf_index(), config_->monotone_penalty);
    new_split.gain *= penalty;
  }
  // The whole feature loop is specialized once per leaf search, completely
  // removing root-statistic work from ordinary nodes.
  if constexpr (CAPTURE_ROOT_GAIN) {
    if (is_feature_used) {
      CHECK(config_->adaptive_feature_selection);
      if (!std::isfinite(new_split.gain)) {
        if (new_split.gain != kMinScore) {
          Log::Fatal(
              "Adaptive selectable-unit selection observed a non-finite "
              "native root split gain for member feature %d.",
              real_fidx);
        }
      } else if (new_split.gain > 0.0) {
        adaptive_feature_root_gains_[feature_index] = new_split.gain;
      }
    }
  }
  // it is needed to filter the features after the above code.
  // Otherwise, the `is_splittable` in `FeatureHistogram` will be wrong, and cause some features being accidentally filtered in the later nodes.
  if (new_split > *best_split && is_feature_used) {
    *best_split = new_split;
  }
}

void SerialTreeLearner::ComputeBestSplitForFeature(
    FeatureHistogram* histogram_array_, int feature_index, int real_fidx,
    int8_t is_feature_used, int num_data, const LeafSplits* leaf_splits,
    SplitInfo* best_split, double parent_output) {
  ComputeBestSplitForFeature<false>(
      histogram_array_, feature_index, real_fidx, is_feature_used,
      num_data, leaf_splits, best_split, parent_output);
}

double SerialTreeLearner::GetParentOutput(const Tree* tree, const LeafSplits* leaf_splits) const {
  double parent_output;
  if (tree->num_leaves() == 1) {
    // for root leaf the "parent" output is its own output because we don't apply any smoothing to the root
    parent_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
      leaf_splits->sum_gradients(), leaf_splits->sum_hessians(), config_->lambda_l1,
      config_->lambda_l2, config_->max_delta_step, BasicConstraint(),
      config_->path_smooth, static_cast<data_size_t>(leaf_splits->num_data_in_leaf()), 0);
  } else {
    parent_output = leaf_splits->weight();
  }
  return parent_output;
}

void SerialTreeLearner::RecomputeBestSplitForLeaf(Tree* tree, int leaf, SplitInfo* split) {
  FeatureHistogram* histogram_array_;
  if (!histogram_pool_.Get(leaf, &histogram_array_)) {
    Log::Warning(
        "Get historical Histogram for leaf %d failed, will skip the "
        "``RecomputeBestSplitForLeaf``",
        leaf);
    return;
  }
  double sum_gradients = split->left_sum_gradient + split->right_sum_gradient;
  double sum_hessians = split->left_sum_hessian + split->right_sum_hessian;
  int num_data = split->left_count + split->right_count;

  std::vector<SplitInfo> bests(share_state_->num_threads);
  LeafSplits leaf_splits(num_data, config_);
  leaf_splits.Init(leaf, sum_gradients, sum_hessians);

  // can't use GetParentOutput because leaf_splits doesn't have weight property set
  double parent_output = 0;
  if (config_->path_smooth > kEpsilon) {
    parent_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
      sum_gradients, sum_hessians, config_->lambda_l1, config_->lambda_l2, config_->max_delta_step,
      BasicConstraint(), config_->path_smooth, static_cast<data_size_t>(num_data), 0);
  }

  OMP_INIT_EX();
// find splits
  const bool has_trivial_node_mask = col_sampler_.has_trivial_node_mask();
  std::vector<int8_t> node_used_features;
  if (!has_trivial_node_mask) {
    node_used_features = col_sampler_.GetByNode(tree, leaf);
  }
#pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!col_sampler_.is_feature_used_bytree()[feature_index] ||
        !histogram_array_[feature_index].is_splittable()) {
      continue;
    }
    const int tid = omp_get_thread_num();
    int real_fidx = train_data_->RealFeatureIndex(feature_index);
    ComputeBestSplitForFeature<false>(histogram_array_, feature_index, real_fidx,
                               has_trivial_node_mask ? 1 : node_used_features[feature_index],
                               num_data, &leaf_splits, &bests[tid], parent_output);

    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  auto best_idx = ArrayArgs<SplitInfo>::ArgMax(bests);
  *split = bests[best_idx];
}

#ifdef DEBUG
void SerialTreeLearner::CheckSplit(const SplitInfo& best_split_info, const int left_leaf_index, const int right_leaf_index) {
  data_size_t num_data_in_left = 0;
  data_size_t num_data_in_right = 0;
  const data_size_t* data_indices_in_left = data_partition_->GetIndexOnLeaf(left_leaf_index, &num_data_in_left);
  const data_size_t* data_indices_in_right = data_partition_->GetIndexOnLeaf(right_leaf_index, &num_data_in_right);
  if (config_->use_quantized_grad) {
    int32_t sum_left_gradient = 0;
    int32_t sum_left_hessian = 0;
    int32_t sum_right_gradient = 0;
    int32_t sum_right_hessian = 0;
    const int8_t* discretized_grad_and_hess = gradient_discretizer_->discretized_gradients_and_hessians();
    for (data_size_t i = 0; i < num_data_in_left; ++i) {
      const data_size_t index = data_indices_in_left[i];
      sum_left_gradient += discretized_grad_and_hess[2 * index + 1];
      sum_left_hessian += discretized_grad_and_hess[2 * index];
    }
    for (data_size_t i = 0; i < num_data_in_right; ++i) {
      const data_size_t index = data_indices_in_right[i];
      sum_right_gradient += discretized_grad_and_hess[2 * index + 1];
      sum_right_hessian += discretized_grad_and_hess[2 * index];
    }
    Log::Warning("============================ start leaf split info ============================");
    Log::Warning("left_leaf_index = %d, right_leaf_index = %d", left_leaf_index, right_leaf_index);
    Log::Warning("num_data_in_left = %d, num_data_in_right = %d", num_data_in_left, num_data_in_right);
    Log::Warning("sum_left_gradient = %d, best_split_info->left_sum_gradient_and_hessian.gradient = %d", sum_left_gradient,
      static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian >> 32));
    Log::Warning("sum_left_hessian = %d, best_split_info->left_sum_gradient_and_hessian.hessian = %d", sum_left_hessian,
      static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian & 0x00000000ffffffff));
    Log::Warning("sum_right_gradient = %d, best_split_info->right_sum_gradient_and_hessian.gradient = %d", sum_right_gradient,
      static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian >> 32));
    Log::Warning("sum_right_hessian = %d, best_split_info->right_sum_gradient_and_hessian.hessian = %d", sum_right_hessian,
      static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian & 0x00000000ffffffff));
    CHECK_EQ(num_data_in_left, best_split_info.left_count);
    CHECK_EQ(num_data_in_right, best_split_info.right_count);
    CHECK_EQ(sum_left_gradient, static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian >> 32))
    CHECK_EQ(sum_left_hessian, static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian & 0x00000000ffffffff));
    CHECK_EQ(sum_right_gradient, static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian >> 32));
    CHECK_EQ(sum_right_hessian, static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian & 0x00000000ffffffff));
    Log::Warning("============================ end leaf split info ============================");
  }
}
#endif

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/serial_tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_

#include <LightGBM/dataset.h>
#include <LightGBM/tree.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>
#include <set>

#include "col_sampler.hpp"
#include "data_partition.hpp"
#include "feature_histogram.hpp"
#include "gradient_discretizer.hpp"
#include "leaf_splits.hpp"
#include "monotone_constraints.hpp"
#include "split_info.hpp"

#ifdef USE_GPU
// Use 4KBytes aligned allocator for ordered gradients and ordered Hessians when GPU is enabled.
// This is necessary to pin the two arrays in memory and make transferring faster.
#include <boost/align/aligned_allocator.hpp>
#endif

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*! \brief forward declaration */
class CostEfficientGradientBoosting;

/*!
* \brief Used for learning a tree by single machine
*/
class SerialTreeLearner: public TreeLearner {
 public:
  friend CostEfficientGradientBoosting;
  explicit SerialTreeLearner(const Config* config);

  ~SerialTreeLearner();

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void ResetTrainingData(const Dataset* train_data,
                         bool is_constant_hessian) override {
    ResetTrainingDataInner(train_data, is_constant_hessian, true);
  }

  void ResetIsConstantHessian(bool is_constant_hessian) override {
    share_state_->is_constant_hessian = is_constant_hessian;
  }

  virtual void ResetTrainingDataInner(const Dataset* train_data,
                                      bool is_constant_hessian,
                                      bool reset_multi_val_bin);

  void ResetConfig(const Config* config) override;

  inline void SetForcedSplit(const Json* forced_split_json) override {
    if (forced_split_json != nullptr && !forced_split_json->is_null()) {
      forced_split_json_ = forced_split_json;
    } else {
      forced_split_json_ = nullptr;
    }
  }

  void BeginAdaptiveFeatureIteration(int num_models) override;

  void EndAdaptiveFeatureIteration() override;

  const std::vector<int8_t>* GetCurrentFeatureMask() const override {
    return col_sampler_.adaptive_feature_selection_enabled()
               ? &col_sampler_.is_feature_used_bytree()
               : nullptr;
  }

  const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const override {
    return col_sampler_.adaptive_feature_selected_count_history();
  }

  void AbortAdaptiveFeatureIteration() noexcept override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override {
    if (subset == nullptr) {
      data_partition_->SetUsedDataIndices(used_indices, num_data);
      share_state_->SetUseSubrow(false);
    } else {
      ResetTrainingDataInner(subset, share_state_->is_constant_hessian, false);
      share_state_->SetUseSubrow(true);
      share_state_->SetSubrowCopied(false);
      share_state_->bagging_use_indices = used_indices;
      share_state_->bagging_indices_cnt = num_data;
    }
  }

  void AddPredictionToScore(const Tree* tree,
                            double* out_score) const override {
    CHECK_LE(tree->num_leaves(), data_partition_->num_leaves());
    if (tree->num_leaves() <= 1) {
      return;
    }
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int i = 0; i < tree->num_leaves(); ++i) {
      double output = static_cast<double>(tree->LeafOutput(i));
      data_size_t cnt_leaf_data = 0;
      auto tmp_idx = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
      for (data_size_t j = 0; j < cnt_leaf_data; ++j) {
        out_score[tmp_idx[j]] += output;
      }
    }
  }

  void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                       data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const override;

  /*! \brief Get output of parent node, used for path smoothing */
  double GetParentOutput(const Tree* tree, const LeafSplits* leaf_splits) const;

 protected:
  template <bool CAPTURE_ROOT_GAIN>
  void ComputeBestSplitForFeature(FeatureHistogram* histogram_array_,
                                  int feature_index, int real_fidx,
                                  int8_t is_feature_used, int num_data,
                                  const LeafSplits* leaf_splits,
                                  SplitInfo* best_split, double parent_output);

  void ComputeBestSplitForFeature(FeatureHistogram* histogram_array_,
                                  int feature_index, int real_fidx,
                                  int8_t is_feature_used, int num_data,
                                  const LeafSplits* leaf_splits,
                                  SplitInfo* best_split,
                                  double parent_output);

  void GetShareStates(const Dataset* dataset, bool is_constant_hessian, bool is_first_time);

  void RecomputeBestSplitForLeaf(Tree* tree, int leaf, SplitInfo* split);

  /*!
  * \brief Some initial works before training
  */
  virtual void BeforeTrain();

  /*!
  * \brief Some initial works before FindBestSplit
  */
  virtual bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf);

  virtual void FindBestSplits(const Tree* tree);

  virtual void FindBestSplits(const Tree* tree, const std::set<int>* force_features);

  virtual void ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract);

  virtual void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree*);

  /*!
  * \brief Partition tree and data according best split.
  * \param tree Current tree, will be splitted on this function.
  * \param best_leaf The index of leaf that will be splitted.
  * \param left_leaf The index of left leaf after splitted.
  * \param right_leaf The index of right leaf after splitted.
  */
  inline virtual void Split(Tree* tree, int best_leaf, int* left_leaf,
    int* right_leaf) {
    SplitInner(tree, best_leaf, left_leaf, right_leaf, true);
  }

  void SplitInner(Tree* tree, int best_leaf, int* left_leaf, int* right_leaf,
                  bool update_cnt);

  /* Force splits with forced_split_json dict and then return num splits forced.*/
  int32_t ForceSplits(Tree* tree, int* left_leaf, int* right_leaf,
                      int* cur_depth);

  std::set<int> FindAllForceFeatures(Json force_split_leaf_setting);

  #ifdef DEBUG
  void CheckSplit(const SplitInfo& best_split_info, const int left_leaf_index, const int right_leaf_index);
  #endif

  /*!
  * \brief Get the number of data in a leaf
  * \param leaf_idx The index of leaf
  * \return The number of data in the leaf_idx leaf
  */
  inline virtual data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const;

  /*! \brief number of data */
  data_size_t num_data_;
  /*! \brief number of features */
  int num_features_;
  /*! \brief training data */
  const Dataset* train_data_;
  /*! \brief gradients of current iteration */
  const score_t* gradients_;
  /*! \brief hessians of current iteration */
  const score_t* hessians_;
  /*! \brief training data partition on leaves */
  std::unique_ptr<DataPartition> data_partition_;
  /*! \brief pointer to histograms array of parent of current leaves */
  FeatureHistogram* parent_leaf_histogram_array_;
  /*! \brief pointer to histograms array of smaller leaf */
  FeatureHistogram* smaller_leaf_histogram_array_;
  /*! \brief pointer to histograms array of larger leaf */
  FeatureHistogram* larger_leaf_histogram_array_;
  /*! \brief store best split points for all leaves */
  std::vector<SplitInfo> best_split_per_leaf_;
  /*! \brief store best split per feature for all leaves */
  std::vector<SplitInfo> splits_per_leaf_;
  /*! \brief stores minimum and maximum constraints for each leaf */
  std::unique_ptr<LeafConstraintsBase> constraints_;

  /*! \brief stores best thresholds for all feature for smaller leaf */
  std::unique_ptr<LeafSplits> smaller_leaf_splits_;
  /*! \brief stores best thresholds for all feature for larger leaf */
  std::unique_ptr<LeafSplits> larger_leaf_splits_;
#if defined(USE_GPU)
  /*! \brief gradients of current iteration, ordered for cache optimized, aligned to 4K page */
  std::vector<score_t, boost::alignment::aligned_allocator<score_t, 4096>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized, aligned to 4K page */
  std::vector<score_t, boost::alignment::aligned_allocator<score_t, 4096>> ordered_hessians_;
#elif defined(USE_CUDA)
  /*! \brief gradients of current iteration, ordered for cache optimized */
  std::vector<score_t, CHAllocator<score_t>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized */
  std::vector<score_t, CHAllocator<score_t>> ordered_hessians_;
#else
  /*! \brief gradients of current iteration, ordered for cache optimized */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> ordered_hessians_;
#endif
  /*! \brief used to cache historical histogram to speed up*/
  HistogramPool histogram_pool_;
  /*! \brief config of tree learner*/
  const Config* config_;
  ColSampler col_sampler_;
  /*! \brief native root split gain for each inner feature */
  std::vector<double> adaptive_feature_root_gains_;
  const Json* forced_split_json_;
  std::unique_ptr<TrainingShareStates> share_state_;
  std::unique_ptr<CostEfficientGradientBoosting> cegb_;
  std::unique_ptr<GradientDiscretizer> gradient_discretizer_;
};

inline data_size_t SerialTreeLearner::GetGlobalDataCountInLeaf(int leaf_idx) const {
  if (leaf_idx >= 0) {
    return data_partition_->leaf_count(leaf_idx);
  } else {
    return 0;
  }
}

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/split_info.hpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_
#define LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_

#include <LightGBM/meta.h>

#include <limits>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <functional>
#include <vector>

namespace LightGBM {

/*!
* \brief Used to store some information for gain split point
*/
struct SplitInfo {
 public:
  /*! \brief Feature index */
  int feature = -1;
  /*! \brief Split threshold */
  uint32_t threshold = 0;
  /*! \brief Left number of data after split */
  data_size_t left_count = 0;
  /*! \brief Right number of data after split */
  data_size_t right_count = 0;
  int num_cat_threshold = 0;
  /*! \brief Left output after split */
  double left_output = 0.0;
  /*! \brief Right output after split */
  double right_output = 0.0;
  /*! \brief Split gain */
  double gain = kMinScore;
  /*! \brief Left sum gradient after split */
  double left_sum_gradient = 0;
  /*! \brief Left sum hessian after split */
  double left_sum_hessian = 0;
  /*! \brief Left sum discretized gradient and hessian after split */
  int64_t left_sum_gradient_and_hessian = 0;
  /*! \brief Right sum gradient after split */
  double right_sum_gradient = 0;
  /*! \brief Right sum hessian after split */
  double right_sum_hessian = 0;
  /*! \brief Right sum discretized gradient and hessian after split */
  int64_t right_sum_gradient_and_hessian = 0;
  std::vector<uint32_t> cat_threshold;
  /*! \brief True if default split is left */
  bool default_left = true;
  int8_t monotone_type = 0;
  inline static int Size(int max_cat_threshold) {
    return 2 * sizeof(int) + sizeof(uint32_t) + sizeof(bool) + sizeof(double) * 7 + sizeof(data_size_t) * 2 + max_cat_threshold * sizeof(uint32_t) + sizeof(int8_t) + sizeof(int64_t)*2;
  }

  inline void CopyTo(char* buffer) const {
    std::memcpy(buffer, &feature, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(buffer, &left_count, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(buffer, &right_count, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(buffer, &gain, sizeof(gain));
    buffer += sizeof(gain);
    std::memcpy(buffer, &threshold, sizeof(threshold));
    buffer += sizeof(threshold);
    std::memcpy(buffer, &left_output, sizeof(left_output));
    buffer += sizeof(left_output);
    std::memcpy(buffer, &right_output, sizeof(right_output));
    buffer += sizeof(right_output);
    std::memcpy(buffer, &left_sum_gradient, sizeof(left_sum_gradient));
    buffer += sizeof(left_sum_gradient);
    std::memcpy(buffer, &left_sum_hessian, sizeof(left_sum_hessian));
    buffer += sizeof(left_sum_hessian);
    std::memcpy(buffer, &left_sum_gradient_and_hessian, sizeof(left_sum_gradient_and_hessian));
    buffer += sizeof(left_sum_gradient_and_hessian);
    std::memcpy(buffer, &right_sum_gradient, sizeof(right_sum_gradient));
    buffer += sizeof(right_sum_gradient);
    std::memcpy(buffer, &right_sum_hessian, sizeof(right_sum_hessian));
    buffer += sizeof(right_sum_hessian);
    std::memcpy(buffer, &right_sum_gradient_and_hessian, sizeof(right_sum_gradient_and_hessian));
    buffer += sizeof(right_sum_gradient_and_hessian);
    std::memcpy(buffer, &default_left, sizeof(default_left));
    buffer += sizeof(default_left);
    std::memcpy(buffer, &monotone_type, sizeof(monotone_type));
    buffer += sizeof(monotone_type);
    std::memcpy(buffer, &num_cat_threshold, sizeof(num_cat_threshold));
    buffer += sizeof(num_cat_threshold);
    std::memcpy(buffer, cat_threshold.data(), sizeof(uint32_t) * num_cat_threshold);
  }

  void CopyFrom(const char* buffer) {
    std::memcpy(&feature, buffer, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(&left_count, buffer, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(&right_count, buffer, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(&gain, buffer, sizeof(gain));
    buffer += sizeof(gain);
    std::memcpy(&threshold, buffer, sizeof(threshold));
    buffer += sizeof(threshold);
    std::memcpy(&left_output, buffer, sizeof(left_output));
    buffer += sizeof(left_output);
    std::memcpy(&right_output, buffer, sizeof(right_output));
    buffer += sizeof(right_output);
    std::memcpy(&left_sum_gradient, buffer, sizeof(left_sum_gradient));
    buffer += sizeof(left_sum_gradient);
    std::memcpy(&left_sum_hessian, buffer, sizeof(left_sum_hessian));
    buffer += sizeof(left_sum_hessian);
    std::memcpy(&left_sum_gradient_and_hessian, buffer, sizeof(left_sum_gradient_and_hessian));
    buffer += sizeof(left_sum_gradient_and_hessian);
    std::memcpy(&right_sum_gradient, buffer, sizeof(right_sum_gradient));
    buffer += sizeof(right_sum_gradient);
    std::memcpy(&right_sum_hessian, buffer, sizeof(right_sum_hessian));
    buffer += sizeof(right_sum_hessian);
    std::memcpy(&right_sum_gradient_and_hessian, buffer, sizeof(right_sum_gradient_and_hessian));
    buffer += sizeof(right_sum_gradient_and_hessian);
    std::memcpy(&default_left, buffer, sizeof(default_left));
    buffer += sizeof(default_left);
    std::memcpy(&monotone_type, buffer, sizeof(monotone_type));
    buffer += sizeof(monotone_type);
    std::memcpy(&num_cat_threshold, buffer, sizeof(num_cat_threshold));
    buffer += sizeof(num_cat_threshold);
    cat_threshold.resize(num_cat_threshold);
    std::memcpy(cat_threshold.data(), buffer, sizeof(uint32_t) * num_cat_threshold);
  }

  inline void Reset() {
    // initialize with -1 and -inf gain
    feature = -1;
    gain = kMinScore;
  }

  inline bool operator > (const SplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return local_gain > other_gain;
    }

    // if gains are identical, choose the feature with the smaller index
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature < other_feature;
  }

  /*! \brief test if a candidate SplitInfo is equivalent to this one */
  inline bool operator == (const SplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return false;
    }

    // if same gain, splits are only equal if they also use the same feature
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature == other_feature;
  }
};

struct LightSplitInfo {
 public:
  /*! \brief Feature index */
  int feature = -1;
  /*! \brief Split gain */
  double gain = kMinScore;
  /*! \brief Left number of data after split */
  data_size_t left_count = 0;
  /*! \brief Right number of data after split */
  data_size_t right_count = 0;

  inline void Reset() {
    // initialize with -1 and -inf gain
    feature = -1;
    gain = kMinScore;
  }

  void CopyFrom(const SplitInfo& other) {
    feature = other.feature;
    gain = other.gain;
    left_count = other.left_count;
    right_count = other.right_count;
  }

  void CopyFrom(const char* buffer) {
    std::memcpy(&feature, buffer, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(&left_count, buffer, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(&right_count, buffer, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(&gain, buffer, sizeof(gain));
    buffer += sizeof(gain);
  }

  inline bool operator > (const LightSplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return local_gain > other_gain;
    }

    // if gains are identical, choose the feature with the smaller index
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature < other_feature;
  }

  /*! \brief test if a candidate LightSplitInfo is equivalent to this one */
  inline bool operator == (const LightSplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return false;
    }

    // if same gain, splits are only equal if they also use the same feature
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature == other_feature;
  }
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/tree_learner.cpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/tree_learner.h>

#include <string>

#include "gpu_tree_learner.h"
#include "linear_tree_learner.h"
#include "parallel_tree_learner.h"
#include "serial_tree_learner.h"
#include "cuda/cuda_single_gpu_tree_learner.hpp"

namespace LightGBM {

TreeLearner* TreeLearner::CreateTreeLearner(const std::string& learner_type, const std::string& device_type,
                                            const Config* config, const bool boosting_on_cuda) {
  if (device_type == std::string("cpu")) {
    if (learner_type == std::string("serial")) {
      if (config->linear_tree) {
        return new LinearTreeLearner<SerialTreeLearner>(config);
      } else {
        return new SerialTreeLearner(config);
      }
    } else if (learner_type == std::string("feature")) {
      return new FeatureParallelTreeLearner<SerialTreeLearner>(config);
    } else if (learner_type == std::string("data")) {
      return new DataParallelTreeLearner<SerialTreeLearner>(config);
    } else if (learner_type == std::string("voting")) {
      return new VotingParallelTreeLearner<SerialTreeLearner>(config);
    }
  } else if (device_type == std::string("gpu")) {
    if (learner_type == std::string("serial")) {
      if (config->linear_tree) {
        return new LinearTreeLearner<GPUTreeLearner>(config);
      } else {
        return new GPUTreeLearner(config);
      }
    } else if (learner_type == std::string("feature")) {
      return new FeatureParallelTreeLearner<GPUTreeLearner>(config);
    } else if (learner_type == std::string("data")) {
      return new DataParallelTreeLearner<GPUTreeLearner>(config);
    } else if (learner_type == std::string("voting")) {
      return new VotingParallelTreeLearner<GPUTreeLearner>(config);
    }
  } else if (device_type == std::string("cuda")) {
    if (learner_type == std::string("serial")) {
      return new CUDASingleGPUTreeLearner(config, boosting_on_cuda);
    } else {
      Log::Fatal("Currently cuda version only supports training on a single machine.");
    }
  }
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/treelearner/voting_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <cstring>
#include <functional>
#include <tuple>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {

template <typename TREELEARNER_T>
VotingParallelTreeLearner<TREELEARNER_T>::VotingParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
  top_k_ = this->config_->top_k;
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  // limit top k
  if (top_k_ > this->num_features_) {
    top_k_ = this->num_features_;
  }
  // get max bin
  int max_bin = 0;
  for (int i = 0; i < this->num_features_; ++i) {
    if (max_bin < this->train_data_->FeatureNumBin(i)) {
      max_bin = this->train_data_->FeatureNumBin(i);
    }
  }
  // calculate buffer size
  size_t buffer_size = 2 * top_k_ * std::max(max_bin * kHistEntrySize, sizeof(LightSplitInfo) * num_machines_);
  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  size_t split_info_size = static_cast<size_t>(SplitInfo::Size(max_cat_threshold) * 2);
  buffer_size = std::max(buffer_size, split_info_size);
  // left and right on same time, so need double size
  input_buffer_.resize(buffer_size);
  output_buffer_.resize(buffer_size);

  smaller_is_feature_aggregated_.resize(this->num_features_);
  larger_is_feature_aggregated_.resize(this->num_features_);

  block_start_.resize(num_machines_);
  block_len_.resize(num_machines_);

  smaller_buffer_read_start_pos_.resize(this->num_features_);
  larger_buffer_read_start_pos_.resize(this->num_features_);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);

  smaller_leaf_splits_global_.reset(new LeafSplits(train_data->num_data(), this->config_));
  larger_leaf_splits_global_.reset(new LeafSplits(train_data->num_data(), this->config_));

  local_config_ = *this->config_;
  local_config_.min_data_in_leaf /= num_machines_;
  local_config_.min_sum_hessian_in_leaf /= num_machines_;

  this->histogram_pool_.ResetConfig(train_data, &local_config_);

  // initialize histograms for global
  smaller_leaf_histogram_array_global_.reset(new FeatureHistogram[this->num_features_]);
  larger_leaf_histogram_array_global_.reset(new FeatureHistogram[this->num_features_]);
  std::vector<uint32_t> offsets = this->share_state_->feature_hist_offsets();
  int num_total_bin = this->share_state_->num_hist_total_bin();
  smaller_leaf_histogram_data_.resize(num_total_bin * 2);
  larger_leaf_histogram_data_.resize(num_total_bin * 2);
  HistogramPool::SetFeatureInfo<true, true>(train_data, this->config_, &feature_metas_);
  for (int j = 0; j < train_data->num_features(); ++j) {
    smaller_leaf_histogram_array_global_[j].Init(smaller_leaf_histogram_data_.data() + offsets[j] * 2, &feature_metas_[j]);
    larger_leaf_histogram_array_global_[j].Init(larger_leaf_histogram_data_.data() + offsets[j] * 2, &feature_metas_[j]);
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::ResetConfig(const Config* config) {
  TREELEARNER_T::ResetConfig(config);

  local_config_ = *this->config_;
  local_config_.min_data_in_leaf /= num_machines_;
  local_config_.min_sum_hessian_in_leaf /= num_machines_;

  this->histogram_pool_.ResetConfig(this->train_data_, &local_config_);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);

  HistogramPool::SetFeatureInfo<false, true>(this->train_data_, config, &feature_metas_);
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // sync global data sumup info
  std::tuple<data_size_t, double, double> data(this->smaller_leaf_splits_->num_data_in_leaf(), this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians());
  int size = sizeof(std::tuple<data_size_t, double, double>);
  std::memcpy(input_buffer_.data(), &data, size);

  Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
    comm_size_t used_size = 0;
    const std::tuple<data_size_t, double, double> *p1;
    std::tuple<data_size_t, double, double> *p2;
    while (used_size < len) {
      p1 = reinterpret_cast<const std::tuple<data_size_t, double, double> *>(src);
      p2 = reinterpret_cast<std::tuple<data_size_t, double, double> *>(dst);
      std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
      std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
      std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
      src += type_size;
      dst += type_size;
      used_size += type_size;
    }
  });

  std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);

  // set global sumup info
  smaller_leaf_splits_global_->Init(std::get<1>(data), std::get<2>(data));
  larger_leaf_splits_global_->Init();
  // init global data count in leaf
  global_data_count_in_leaf_[0] = std::get<0>(data);
}

template <typename TREELEARNER_T>
bool VotingParallelTreeLearner<TREELEARNER_T>::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  if (TREELEARNER_T::BeforeFindBestSplit(tree, left_leaf, right_leaf)) {
    data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
    data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
    if (right_leaf < 0) {
      return true;
    } else if (num_data_in_left_child < num_data_in_right_child) {
      // get local sumup
      this->smaller_leaf_splits_->Init(left_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
      this->larger_leaf_splits_->Init(right_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
    } else {
      // get local sumup
      this->smaller_leaf_splits_->Init(right_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
      this->larger_leaf_splits_->Init(left_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
    }
    return true;
  } else {
    return false;
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::GlobalVoting(int leaf_idx, const std::vector<LightSplitInfo>& splits, std::vector<int>* out) {
  out->clear();
  if (leaf_idx < 0) {
    return;
  }
  // get mean number on machines
  score_t mean_num_data = GetGlobalDataCountInLeaf(leaf_idx) / static_cast<score_t>(num_machines_);
  std::vector<LightSplitInfo> feature_best_split(this->train_data_->num_total_features() , LightSplitInfo());
  for (auto & split : splits) {
    int fid = split.feature;
    if (fid < 0) {
      continue;
    }
    // weighted gain
    double gain = split.gain * (split.left_count + split.right_count) / mean_num_data;
    if (gain > feature_best_split[fid].gain) {
      feature_best_split[fid] = split;
      feature_best_split[fid].gain = gain;
    }
  }
  // get top k
  std::vector<LightSplitInfo> top_k_splits;
  ArrayArgs<LightSplitInfo>::MaxK(feature_best_split, top_k_, &top_k_splits);
  std::stable_sort(top_k_splits.begin(), top_k_splits.end(), std::greater<LightSplitInfo>());
  for (auto& split : top_k_splits) {
    if (split.gain == kMinScore || split.feature == -1) {
      continue;
    }
    out->push_back(split.feature);
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::CopyLocalHistogram(const std::vector<int>& smaller_top_features, const std::vector<int>& larger_top_features) {
  for (int i = 0; i < this->num_features_; ++i) {
    smaller_is_feature_aggregated_[i] = false;
    larger_is_feature_aggregated_[i] = false;
  }
  size_t total_num_features = smaller_top_features.size() + larger_top_features.size();
  size_t average_feature = (total_num_features + num_machines_ - 1) / num_machines_;
  size_t used_num_features = 0, smaller_idx = 0, larger_idx = 0;
  block_start_[0] = 0;
  reduce_scatter_size_ = 0;
  // Copy histogram to buffer, and Get local aggregate features
  for (int i = 0; i < num_machines_; ++i) {
    size_t cur_size = 0, cur_used_features = 0;
    size_t cur_total_feature = std::min(average_feature, total_num_features - used_num_features);
    // copy histograms.
    while (cur_used_features < cur_total_feature) {
      // copy smaller leaf histograms first
      if (smaller_idx < smaller_top_features.size()) {
        int inner_feature_index = this->train_data_->InnerFeatureIndex(smaller_top_features[smaller_idx]);
        ++cur_used_features;
        // mark local aggregated feature
        if (i == rank_) {
          smaller_is_feature_aggregated_[inner_feature_index] = true;
          smaller_buffer_read_start_pos_[inner_feature_index] = static_cast<int>(cur_size);
        }
        // copy
        std::memcpy(input_buffer_.data() + reduce_scatter_size_, this->smaller_leaf_histogram_array_[inner_feature_index].RawData(), this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram());
        cur_size += this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        reduce_scatter_size_ += this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        ++smaller_idx;
      }
      if (cur_used_features >= cur_total_feature) {
        break;
      }
      // then copy larger leaf histograms
      if (larger_idx < larger_top_features.size()) {
        int inner_feature_index = this->train_data_->InnerFeatureIndex(larger_top_features[larger_idx]);
        ++cur_used_features;
        // mark local aggregated feature
        if (i == rank_) {
          larger_is_feature_aggregated_[inner_feature_index] = true;
          larger_buffer_read_start_pos_[inner_feature_index] = static_cast<int>(cur_size);
        }
        // copy
        std::memcpy(input_buffer_.data() + reduce_scatter_size_, this->larger_leaf_histogram_array_[inner_feature_index].RawData(), this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram());
        cur_size += this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        reduce_scatter_size_ += this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        ++larger_idx;
      }
    }
    used_num_features += cur_used_features;
    block_len_[i] = static_cast<int>(cur_size);
    if (i < num_machines_ - 1) {
      block_start_[i + 1] = block_start_[i] + block_len_[i];
    }
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::FindBestSplits(const Tree* tree) {
  // use local data to find local best splits
  std::vector<int8_t> is_feature_used(this->num_features_, 0);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    if (!this->col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (this->parent_leaf_histogram_array_ != nullptr
      && !this->parent_leaf_histogram_array_[feature_index].is_splittable()) {
      this->smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    is_feature_used[feature_index] = 1;
  }
  bool use_subtract = true;
  if (this->parent_leaf_histogram_array_ == nullptr) {
    use_subtract = false;
  }
  TREELEARNER_T::ConstructHistograms(is_feature_used, use_subtract);

  const int smaller_leaf_index = this->smaller_leaf_splits_->leaf_index();
  const data_size_t local_data_on_smaller_leaf = this->data_partition_->leaf_count(smaller_leaf_index);
  if (local_data_on_smaller_leaf <= 0) {
    // clear histogram buffer before synchronizing
    // otherwise histogram contents from the previous iteration will be sent
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
      OMP_LOOP_EX_BEGIN();
      if (!is_feature_used[feature_index]) {
        continue;
      }
      const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
      const int num_bin = feature_bin_mapper->num_bin();
      const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
      hist_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawData();
      std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }

  if (this->larger_leaf_splits_ != nullptr) {
    const int larger_leaf_index = this->larger_leaf_splits_->leaf_index();
    if (larger_leaf_index >= 0) {
      const data_size_t local_data_on_larger_leaf = this->data_partition_->leaf_count(larger_leaf_index);
      if (local_data_on_larger_leaf <= 0) {
        OMP_INIT_EX();
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
        for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
          OMP_LOOP_EX_BEGIN();
          if (!is_feature_used[feature_index]) {
            continue;
          }
          const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
          const int num_bin = feature_bin_mapper->num_bin();
          const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
          hist_t* hist_ptr = this->larger_leaf_histogram_array_[feature_index].RawData();
          std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
          OMP_LOOP_EX_END();
        }
        OMP_THROW_EX();
      }
    }
  }

  std::vector<SplitInfo> smaller_bestsplit_per_features(this->num_features_);
  std::vector<SplitInfo> larger_bestsplit_per_features(this->num_features_);
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_.get());
  OMP_INIT_EX();
  // find splits
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_used[feature_index]) {
      continue;
    }
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    this->train_data_->FixHistogram(feature_index,
      this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
      this->smaller_leaf_histogram_array_[feature_index].RawData());

    this->ComputeBestSplitForFeature(
        this->smaller_leaf_histogram_array_, feature_index, real_feature_index,
        true, this->smaller_leaf_splits_->num_data_in_leaf(),
        this->smaller_leaf_splits_.get(),
        &smaller_bestsplit_per_features[feature_index],
        smaller_leaf_parent_output);
    // only has root leaf
    if (this->larger_leaf_splits_ == nullptr || this->larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }

    if (use_subtract) {
      this->larger_leaf_histogram_array_[feature_index].Subtract(this->smaller_leaf_histogram_array_[feature_index]);
    } else {
      this->train_data_->FixHistogram(feature_index, this->larger_leaf_splits_->sum_gradients(), this->larger_leaf_splits_->sum_hessians(),
        this->larger_leaf_histogram_array_[feature_index].RawData());
    }
    this->ComputeBestSplitForFeature(
        this->larger_leaf_histogram_array_, feature_index, real_feature_index,
        true, this->larger_leaf_splits_->num_data_in_leaf(),
        this->larger_leaf_splits_.get(),
        &larger_bestsplit_per_features[feature_index],
        larger_leaf_parent_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  std::vector<SplitInfo> smaller_top_k_splits, larger_top_k_splits;
  // local voting
  ArrayArgs<SplitInfo>::MaxK(smaller_bestsplit_per_features, top_k_, &smaller_top_k_splits);
  ArrayArgs<SplitInfo>::MaxK(larger_bestsplit_per_features, top_k_, &larger_top_k_splits);

  std::vector<LightSplitInfo> smaller_top_k_light_splits(top_k_);
  std::vector<LightSplitInfo> larger_top_k_light_splits(top_k_);
  for (int i = 0; i < top_k_; ++i) {
    smaller_top_k_light_splits[i].CopyFrom(smaller_top_k_splits[i]);
    larger_top_k_light_splits[i].CopyFrom(larger_top_k_splits[i]);
  }

  // gather
  int offset = 0;
  for (int i = 0; i < top_k_; ++i) {
    std::memcpy(input_buffer_.data() + offset, &smaller_top_k_light_splits[i], sizeof(LightSplitInfo));
    offset += sizeof(LightSplitInfo);
    std::memcpy(input_buffer_.data() + offset, &larger_top_k_light_splits[i], sizeof(LightSplitInfo));
    offset += sizeof(LightSplitInfo);
  }
  Network::Allgather(input_buffer_.data(), offset, output_buffer_.data());
  // get all top-k from all machines
  std::vector<LightSplitInfo> smaller_top_k_splits_global;
  std::vector<LightSplitInfo> larger_top_k_splits_global;
  offset = 0;
  for (int i = 0; i < num_machines_; ++i) {
    for (int j = 0; j < top_k_; ++j) {
      smaller_top_k_splits_global.push_back(LightSplitInfo());
      std::memcpy(&smaller_top_k_splits_global.back(), output_buffer_.data() + offset, sizeof(LightSplitInfo));
      offset += sizeof(LightSplitInfo);
      larger_top_k_splits_global.push_back(LightSplitInfo());
      std::memcpy(&larger_top_k_splits_global.back(), output_buffer_.data() + offset, sizeof(LightSplitInfo));
      offset += sizeof(LightSplitInfo);
    }
  }
  // global voting
  std::vector<int> smaller_top_features, larger_top_features;
  GlobalVoting(this->smaller_leaf_splits_->leaf_index(), smaller_top_k_splits_global, &smaller_top_features);
  GlobalVoting(this->larger_leaf_splits_->leaf_index(), larger_top_k_splits_global, &larger_top_features);
  // copy local histograms to buffer
  CopyLocalHistogram(smaller_top_features, larger_top_features);

  // Reduce scatter for histogram
  Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(hist_t), block_start_.data(), block_len_.data(),
                         output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &HistogramSumReducer);

  this->FindBestSplitsFromHistograms(is_feature_used, false, tree);
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(const std::vector<int8_t>&, bool, const Tree* tree) {
  std::vector<SplitInfo> smaller_bests_per_thread(this->share_state_->num_threads);
  std::vector<SplitInfo> larger_bests_per_thread(this->share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features =
      this->col_sampler_.GetByNode(tree, this->smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features =
      this->col_sampler_.GetByNode(tree, this->larger_leaf_splits_->leaf_index());
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_global_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_global_.get());
  // find best split from local aggregated histograms
  OMP_INIT_EX();
#pragma omp parallel for schedule(static) num_threads(this->share_state_->num_threads)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    if (smaller_is_feature_aggregated_[feature_index]) {
      // restore from buffer
      smaller_leaf_histogram_array_global_[feature_index].FromMemory(
        output_buffer_.data() + smaller_buffer_read_start_pos_[feature_index]);

      this->train_data_->FixHistogram(feature_index,
                                      smaller_leaf_splits_global_->sum_gradients(), smaller_leaf_splits_global_->sum_hessians(),
                                      smaller_leaf_histogram_array_global_[feature_index].RawData());

      this->ComputeBestSplitForFeature(
          smaller_leaf_histogram_array_global_.get(), feature_index,
          real_feature_index, smaller_node_used_features[feature_index],
          GetGlobalDataCountInLeaf(smaller_leaf_splits_global_->leaf_index()),
          smaller_leaf_splits_global_.get(), &smaller_bests_per_thread[tid],
          smaller_leaf_parent_output);
    }

    if (larger_is_feature_aggregated_[feature_index]) {
      // restore from buffer
      larger_leaf_histogram_array_global_[feature_index].FromMemory(output_buffer_.data() + larger_buffer_read_start_pos_[feature_index]);

      this->train_data_->FixHistogram(feature_index,
                                      larger_leaf_splits_global_->sum_gradients(), larger_leaf_splits_global_->sum_hessians(),
                                      larger_leaf_histogram_array_global_[feature_index].RawData());

      this->ComputeBestSplitForFeature(
          larger_leaf_histogram_array_global_.get(), feature_index,
          real_feature_index,
          larger_node_used_features[feature_index],
          GetGlobalDataCountInLeaf(larger_leaf_splits_global_->leaf_index()),
          larger_leaf_splits_global_.get(), &larger_bests_per_thread[tid],
          larger_leaf_parent_output);
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_bests_per_thread);
  int leaf = this->smaller_leaf_splits_->leaf_index();
  this->best_split_per_leaf_[leaf] = smaller_bests_per_thread[smaller_best_idx];

  if (this->larger_leaf_splits_ != nullptr && this->larger_leaf_splits_->leaf_index() >= 0) {
    leaf = this->larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_bests_per_thread);
    this->best_split_per_leaf_[leaf] = larger_bests_per_thread[larger_best_idx];
  }

  // find local best
  SplitInfo smaller_best_split, larger_best_split;
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }
  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);

  // copy back
  this->best_split_per_leaf_[smaller_leaf_splits_global_->leaf_index()] = smaller_best_split;
  if (larger_best_split.feature >= 0 && larger_leaf_splits_global_->leaf_index() >= 0) {
    this->best_split_per_leaf_[larger_leaf_splits_global_->leaf_index()] = larger_best_split;
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  TREELEARNER_T::SplitInner(tree, best_Leaf, left_leaf, right_leaf, false);
  const SplitInfo& best_split_info = this->best_split_per_leaf_[best_Leaf];
  // set the global number of data for leaves
  global_data_count_in_leaf_[*left_leaf] = best_split_info.left_count;
  global_data_count_in_leaf_[*right_leaf] = best_split_info.right_count;
  // init the global sumup info
  if (best_split_info.left_count < best_split_info.right_count) {
    smaller_leaf_splits_global_->Init(*left_leaf, this->data_partition_.get(),
      best_split_info.left_sum_gradient,
      best_split_info.left_sum_hessian,
      best_split_info.left_output);
    larger_leaf_splits_global_->Init(*right_leaf, this->data_partition_.get(),
      best_split_info.right_sum_gradient,
      best_split_info.right_sum_hessian,
      best_split_info.right_output);
  } else {
    smaller_leaf_splits_global_->Init(*right_leaf, this->data_partition_.get(),
      best_split_info.right_sum_gradient,
      best_split_info.right_sum_hessian,
      best_split_info.right_output);
    larger_leaf_splits_global_->Init(*left_leaf, this->data_partition_.get(),
      best_split_info.left_sum_gradient,
      best_split_info.left_sum_hessian,
      best_split_info.left_output);
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class VotingParallelTreeLearner<GPUTreeLearner>;
template class VotingParallelTreeLearner<SerialTreeLearner>;
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/CRAFT-GBM_model_source_code/src/utils/openmp_wrapper.cpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/utils/openmp_wrapper.h>

int LGBM_MAX_NUM_THREADS = -1;

int LGBM_DEFAULT_NUM_THREADS = -1;

#ifdef _OPENMP

#include <omp.h>

int OMP_NUM_THREADS() {
  int default_num_threads = 1;

  if (LGBM_DEFAULT_NUM_THREADS > 0) {
    // if LightGBM-specific default has been set, ignore OpenMP-global config
    default_num_threads = LGBM_DEFAULT_NUM_THREADS;
  } else {
    // otherwise, default to OpenMP-global config
    default_num_threads = omp_get_max_threads();
  }

  // ensure that if LGBM_SetMaxThreads() was ever called, LightGBM doesn't
  // use more than that many threads
  if (LGBM_MAX_NUM_THREADS > 0 && default_num_threads > LGBM_MAX_NUM_THREADS) {
    return LGBM_MAX_NUM_THREADS;
  }

  return default_num_threads;
}

void OMP_SET_NUM_THREADS(int num_threads) {
  if (num_threads <= 0) {
    LGBM_DEFAULT_NUM_THREADS = -1;
  } else {
    LGBM_DEFAULT_NUM_THREADS = num_threads;
  }
}

#endif  // _OPENMP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/Evaluation_Benchmark.md <==
# CRAFT-GBM: supplementary source code

This distribution contains the model implementations, data preparation,
benchmark runners, monitoring, scoring, and figure-generation code for the
manuscript's RQ1 and RQ2. It is a source distribution, not a copy of an experimental
machine. Large benchmark datasets, publication-trained models, environment
directories, and historical run logs are not included. Unchanged upstream test
fixtures and vendored build inputs are retained with the third-party sources.
Public inputs must be acquired under their respective terms, and synthetic
inputs must be generated before benchmarking.

## Contents

| Location | Contents |
|---|---|
| `CRAFT-GBM_model_source_code/` | Current native LightGBM extension and Python interface |
| `competitor_and_baseline_model_source_code/LightGBM/` | Standard LightGBM, used for both Full and Fixed |
| `competitor_and_baseline_model_source_code/XGBoost/` | Official CPU-package source |
| `competitor_and_baseline_model_source_code/CatBoost/` | Upstream license, authors, and pinned-package provenance; the official CatBoost wheel is installed during setup |
| `competitor_and_baseline_model_source_code/Mean_Ablation/` | RQ2 accumulated-mean ranking ablation |
| `competitor_and_baseline_model_source_code/Exposure_Ablation/` | RQ2 exposure-count ranking ablation |
| `evaluation_benchmark_source_code/` | Preparation, training, saved-model evaluation, reports, supervisor, and watchdog |

Source paths and package imports are adapted for this layout. Git checkout
requirements are replaced by source-content identities for bundled sources;
CatBoost is identified by its pinned package and installed native-library hash.
Model algorithms, data
parsers, loss definitions, and comparison rules are retained. Standard LightGBM's
existing initialization-query patch is applied to an isolated build copy, not to
the supplied standard source. Internal API and serialized field names are retained
where changing them would break the existing implementation.

Upstream licenses and third-party attribution are retained. No private project
Git history, private repository URLs, credentials, or machine-specific paths
are needed to run the package. The CRAFT-GBM model source is also available in
the [public v1.0.0 release](https://github.com/basilkuok/CRAFT-GBM/releases/tag/v1.0.0);
this supplementary package additionally contains the full benchmark workflow.

## Software setup

Run the commands from this package's root directory. Full monitored benchmarking
requires Linux (`taskset`, `/proc`, pressure-stall information, and physical-core
affinity). Use Python 3.12, a C++17 compiler with OpenMP, CMake, GNU Make,
the system `patch` utility, and Boost.Math
headers. The measured native toolchain used GCC 13.3.0 and Boost 1.82.0.
Dependencies and upstream source details are listed in
`competitor_and_baseline_model_source_code/SOURCE_NOTES.md`.

```bash
python3.12 -m venv .venv-evaluation
. .venv-evaluation/bin/activate
python -m pip install -r evaluation_benchmark_source_code/requirements.txt
python -m evaluation_benchmark_source_code.install_competitors \
  --output evaluation_benchmark_source_code/results/competitors --jobs 4
python -m evaluation_benchmark_source_code.native_build \
  --output evaluation_benchmark_source_code/results/native --jobs 4
python -m evaluation_benchmark_source_code.native_build \
  --output evaluation_benchmark_source_code/results/native_ablations --jobs 4 \
  --reuse-manifest evaluation_benchmark_source_code/results/native/build_manifest.json \
  --ablations Mean_Ablation Exposure_Ablation
```

The installer builds the official XGBoost **CPU** wheel and installs the pinned
official CatBoost wheel, as in the benchmark. Do not substitute a CUDA XGBoost
distribution. The source builder creates isolated, authenticated LightGBM
libraries and Python bindings without editing the supplied model source trees.
If Boost is outside the system include path, supply `--boost-root` to the native
builder. Build parallelism is not the measured model thread count.
Use a C++ runtime compatible with the compiler. In particular, a Conda-provided
older `libstdc++` must not shadow the runtime required by a newer system compiler.

Before preparing a campaign, configure physical CPU IDs in
`evaluation_benchmark_source_code/settings.json`: eight for RQ1 and sixteen for
RQ2, on the same socket where available. Check topology with `lscpu -e` and do
not count two hardware threads of one core as two physical cores. Keep all other
training and environment-acceptance settings unchanged. Configure
`evaluation_settings.json` for available logical CPUs and retain its 108-CPU
ceiling. Smaller evaluation-only pools do not change the scientific comparison.
Do not change either policy while a campaign is running.

Synthetic generation has a separate pinned environment because the released
arrays were generated with NumPy 2.3.5, whereas benchmarking uses NumPy 1.26.4.
Do not upgrade the benchmark environment to generate these inputs. Acquisition
and generation commands are provided below with the data preparation instructions.

## Prepare and register the inputs

First inspect the frozen public-source manifest, which records locations,
licenses, sizes, and SHA-256 digests. Downloads must match those identities.
The following commands use the supplied acquisition and parsing implementations:

```bash
python -m evaluation_benchmark_source_code.public_data_preparation.scripts.acquire --plan
python -m evaluation_benchmark_source_code.public_data_preparation.scripts.acquire --execute
python -m evaluation_benchmark_source_code.public_data_preparation.scripts.prepare --execute
```

Public source locations can become unavailable. In that case, obtain the same
archive through its data provider and verify the frozen hash, rather than
substituting a different version or partition. The HIGGS bridge reproduces the
original LIBSVM parsing, float serialization, and fixed row split, with the
original output hashes enforced. No private prepared-file location is required.

Generate only the five retained synthetic replicates in an isolated Python
3.12.14 environment. These are still full-size generation commands, not small
test fixtures. Check free storage and memory before starting. The benchmark
needs raw data, prepared arrays, native caches, and saved models, so the size of
this source archive is not an estimate of experimental storage requirements.

```bash
python3.12 -m venv .venv-synthetic
.venv-synthetic/bin/python -m pip install \
  -r evaluation_benchmark_source_code/data/synthetic/jaeger_v1/requirements-dense.txt
.venv-synthetic/bin/python \
  evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_datasets.py \
  --output evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data \
  --replicates 0 1 2 3 4
.venv-synthetic/bin/python \
  evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_dense_datasets.py \
  --output evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data \
  --replicate-ids 0 1 2 3 4
```

Return to the benchmark environment for the original expansion generator and
input registration:

```bash
python evaluation_benchmark_source_code/RQ1_src/real_feature_expansion/prepare.py prepare \
  --output evaluation_benchmark_source_code/data/real_feature_expansion_v1
python -m evaluation_benchmark_source_code.reproduction_inputs.register_data \
  --data-root . \
  --output evaluation_benchmark_source_code/results/registered_data.json
```

Registration checks the frozen input payload hashes and relevant preparation
metadata, while allowing regenerated receipt timestamps and package-relative
locations. It is not permission to accept changed arrays, labels, splits,
categorical maps, or generation settings. Use the resulting registration record
for the benchmark commands below. Large prepared data and caches stay under
`evaluation_benchmark_source_code/data/` and run outputs under
`evaluation_benchmark_source_code/results/`. Reuse compatible prepared inputs
on restart instead of regenerating them.

## Experimental scope

All models in a comparison use the same fixed training/test partitions. Test
labels do not determine preprocessing, selected features, stopping, tuning,
checkpoint selection, or retained attempts. The primary outcome is test log loss
for classification and test RMSE for regression.
Here \(p\) is the valid feature count after native training-data preprocessing,
not necessarily the raw number of input columns.

The fourteen base families are HIGGS, Epsilon, Bosch, YearPredictionMSD, APS
Failure, KDD Cup 2009 Appetency, Gisette, Jannis, HAR, CT Slices, Sparse 1 (S1),
Sparse 2 (S2), Dense 1 (D1), and Dense 2 (D2). Each contributes five paired
measurements. Public fixed-split datasets use model seeds 73001--73005. CT uses
five patient-disjoint folds. Synthetic families use generated problem replicates
00--04 with model seed 314159, rather than treating extra model seeds as new
datasets. Native preprocessing uses training rows only.

RQ1 additionally includes HAR +4, HAR +8, YearPredictionMSD +4, and
YearPredictionMSD +8, each with five expansion replicates. These are the actual
pooled-covariate, permuted-column expansions used in the reported experiment,
not independent noise sampled from a new distribution. They do not use test
labels, but their construction uses pooled training and test covariates. They
must not be described as untouched inductive evaluations or as guaranteed
zero-signal features. Main-paper RQ1 presentation includes the fourteen base
families and the two +8 expansions (16 experiments); complete tables retain all
18. RQ2 uses only the fourteen base families.

### RQ1: endogenous feature selection

Use the `original` profile, `all` dataset scope, and
`endogenous-five-v1` method set. The models are Endogenous CRAFT-GBM,
LightGBM-Fixed, XGBoost, CatBoost, and LightGBM-Full. Exogenous CRAFT-GBM and
ablations are not part of this RQ1 campaign.

1. Run one fresh Endogenous CRAFT-GBM pre-run on each of the 54 training
   artifacts, with seed 271828. Record its completed rounds \(t\) and average
   feature fraction \(\bar f=E/(pt)\), where \(E\) includes the actual feature
   count in every completed round, including initialization.
2. CRAFT-GBM uses full features in rounds 1--20 if reached and its possible-best
   selection rule from round 21. Round 1 initializes scales, while confidence
   observations accumulate from round 2. Use \(\delta=0.05\),
   \(n_{\mathrm{ref}}=300\), and learning rate 0.05.
3. Preserve the training-loss stopping rule: improvement threshold
   \(0.001L_0\), patience 10, and the existing round-2 anchor. Return the model
   at the stopping round. The 20-round initialization does not impose a minimum
   training horizon. The implementation's 10,002-round integrity bound is not
   an additional tuning parameter or a different stopping policy.
4. Each measured Endogenous CRAFT-GBM fit independently chooses its feature
   sets and stopping round. It receives neither pre-run fraction nor horizon.
   LightGBM-Full uses all features for the pre-run horizon. LightGBM-Fixed uses
   that horizon and the integer feature count minimizing \(|tK-E|\), with ties
   toward larger \(K\). It has no forced full-feature initialization. XGBoost
   and CatBoost receive the pre-run fraction and horizon through their native
   controls. Their sampled feature counts are not asserted to equal LightGBM's.
5. Run five paired measurements per experiment: 90 comparison blocks and
   **450 measured fits**, following the 54 pre-runs. Use a newly accepted Full
   reference in each block, not a denominator from an earlier campaign.

### RQ2: exogenous feature selection

Use the `base` dataset scope and fractions
\(f\in\{0.10,0.30,0.50,0.70,0.90\}\). The original profile compares Exogenous
CRAFT-GBM, LightGBM-Fixed, XGBoost, and CatBoost against LightGBM-Full. A second
`ablations` profile compares Mean and Exposure against its own fresh Full
reference. Both use the same frozen tuning selections.

Only LightGBM-Full is tuned. For each of 34 training artifacts, the original
procedure uses a fixed 80/20 inner training/validation partition and 20 Optuna
TPE requests over rounds 50--2,000 and learning rate 0.01--0.20, both on log
scales. The initial request is (300, 0.05). Trials have no early stopping or
pruning. The best fully completed trial is chosen by validation loss, breaking
exact ties by rounds, learning rate, then trial index. Group separation is
retained for HAR and CT. The supplied full-precision selected settings allow
the measured comparison to be reproduced without repeating this search.

Every measured model is refitted from scratch on the entire outer training
partition using the same selected rounds and learning rate. No RQ1 pre-run
enters RQ2. Exogenous CRAFT-GBM selects the top \(K\) confidence-interval point
estimates, \((L_j+U_j)/2\), after two full-feature rounds. Mean ranks accumulated
empirical means, while Exposure prioritizes less-observed features. The latter
two are ablations, not alternative names for the confidence-interval point
estimate. Both ablations also begin with two full-feature rounds. Point-estimate
and Mean ties prefer lower exposure, then the original feature ID. Exposure
ties prefer the original feature ID. The integer target is
\(K=\max\{1,\lfloor fp+0.5\rfloor\}\). CRAFT-GBM uses
\(\delta=0.05\) and \(n_{\mathrm{ref}}=1000\).

The original profile has 70 blocks with one Full reference and twenty candidate
cells, giving **1,470 fits**. The ablation profile has 70 blocks with one Full
reference and ten candidate cells, giving **770 fits**. Ratios are always formed
against each profile's own paired Full measurement. Raw times from separate
campaigns are not cross-paired. No variant or discarded confidence ablation is
required. RQ3 is not part of the manuscript reproduced here.

## Training, timing, and integrity

`settings.json` retains the numerical training configuration. LightGBM-based
models share CPU GBDT/GOSS, 64 leaves, depth 6, 255 bins, L2 penalty 1,
minimum leaf size 20, and the same prepared native training bins. XGBoost uses
CPU histogram trees, and CatBoost uses CPU symmetric trees. Their native
preprocessing and tree structures differ, so equal fractions and rounds do not
imply identical computational work.

Run one training fit at a time: **eight fixed physical cores in RQ1 and sixteen
in RQ2**, identically for every model in that arm. CPU identifiers must be
configured for the reproduction machine before locking a campaign and then
remain fixed. Do not mix thread allocations within a reported comparison.

Primary time runs from the worker's process-start marker through successful
endpoint-model serialization. It includes imports, cached-input loading,
boosting, selection, common loss/timing callbacks, and saving the model. Input
preparation, pre-runs, tuning, final-test prediction, scoring, and plotting are
outside this timing. XGBoost constructs histogram cuts during training, whereas
CatBoost quantization occurs during untimed cache preparation. Results compare
these disclosed cached-input pipelines, not identical preprocessing workloads.
All models record cumulative timing every 25 rounds and label a final partial
interval separately. Detailed mechanism diagnostics are outside primary timing.

The existing monitor samples every two seconds. Per-fit limits are residual CPU
activity on reserved cores at most 5%, I/O pressure `some avg10` at most 10,
memory pressure `some avg10` at most 5, available memory at least 32 GiB, and
swap-in plus swap-out at most 64 MiB. Affinity escape or missing monitoring
records invalidate a fit. Admission waits for suitable resources. The first
valid fit is retained, and only a rejected fit is retried with identical inputs.
A comparison block is the pairing unit, not the rejection unit. Scientific or
data-integrity failures require diagnosis, not selective result deletion.

The detached supervisor advances stages and retains accepted work on restart.
Its watchdog checks liveness every 15 seconds. Test access opens only after all
scheduled training endpoints and receipts are saved and sealed. Evaluation-only
parallelism is separate from training, with at most 108 logical CPUs and at
most six 16-thread prediction jobs, reduced when hardware or memory requires.
Prediction speed is not a training-time result.

## Run the benchmark

The supplied `reproduction_inputs/supervisor.example.json` runs RQ1, RQ2, and
RQ2 ablations in sequence. It uses the existing entrypoints, not a replacement
benchmark implementation. Update its `fit_cpus` lists to match any CPU-ID changes
made in `settings.json`. Remove unwanted stage entries before the first launch
to reproduce one arm independently. Keep the selected stage's profile, scope,
fit count, and scientific arguments unchanged.

From the package root, after builds and input registration:

```bash
mkdir -p evaluation_benchmark_source_code/results/manuscript
nohup .venv-evaluation/bin/python -B -u \
  -m evaluation_benchmark_source_code.supervisor \
  --config evaluation_benchmark_source_code/reproduction_inputs/supervisor.example.json \
  > evaluation_benchmark_source_code/results/manuscript/supervisor.launch.log \
  2>&1 < /dev/null &
```

The supervisor starts the watchdog itself. Re-launch the same configuration to
resume accepted work after interruption. Do not start a second supervisor for
the same campaign or alter the frozen sources and settings mid-run. Liveness
monitoring cannot fix arbitrary scientific failures. Investigate a deterministic
error before resuming, rather than changing a threshold or silently omitting a
cell.

For a foreground RQ1 invocation, the equivalent scientific arguments are:

```bash
python -m evaluation_benchmark_source_code.RQ1_src.run \
  --profile original --dataset-scope all --rq1-method-set endogenous-five-v1 \
  --registered-data-manifest evaluation_benchmark_source_code/results/registered_data.json \
  --build-manifest evaluation_benchmark_source_code/results/native/build_manifest.json \
  --competitor-manifest evaluation_benchmark_source_code/results/competitors/install_manifest.json \
  --output evaluation_benchmark_source_code/results/manuscript/RQ1
```

The corresponding RQ2 invocation reuses the supplied 34 full-precision tuning
selections:

```bash
python -m evaluation_benchmark_source_code.RQ2_src.run \
  --profile original --dataset-scope base \
  --registered-data-manifest evaluation_benchmark_source_code/results/registered_data.json \
  --frozen-rq2-settings evaluation_benchmark_source_code/reproduction_inputs/rq2_tuned_settings.json \
  --build-manifest evaluation_benchmark_source_code/results/native/build_manifest.json \
  --competitor-manifest evaluation_benchmark_source_code/results/competitors/install_manifest.json \
  --output evaluation_benchmark_source_code/results/manuscript/RQ2
```

For RQ2 ablations, use `--profile ablations`, the `native_ablations` build
manifest, and a separate output ending in `RQ2_ablations`; omit
`--competitor-manifest`. All other RQ2 arguments above remain unchanged. The
supervisor example already contains these exact arguments.

Add `--prepare-only` to an entrypoint to freeze its preparation without running
measured fits. Repeating the same command without that option resumes the
campaign. `--evaluate-only` evaluates already frozen endpoints without refitting.
Do not execute a foreground command concurrently with its supervised stage.
For original RQ2, omitting `--frozen-rq2-settings` uses the existing tuning implementation for a
fresh study, rather than reproducing the supplied selected settings. Imported
settings are explicitly recorded as such, and their original tuning cost is
not fabricated as a new measurement.

Completed campaigns write saved endpoint models, per-fit environment/timing
receipts, `measured_rows.json`, analysis tables, and figures within their output
directory. To regenerate reports without retraining, use the same renderer:

```bash
python -m evaluation_benchmark_source_code.report \
  --rows evaluation_benchmark_source_code/results/manuscript/RQ1/measured_rows.json \
  --dataset-scope all --profile original \
  --output evaluation_benchmark_source_code/results/manuscript/RQ1/analysis
python -m evaluation_benchmark_source_code.report \
  --rows evaluation_benchmark_source_code/results/manuscript/RQ2/measured_rows.json \
  --dataset-scope base --profile original \
  --output evaluation_benchmark_source_code/results/manuscript/RQ2/analysis
```

Use the ablation rows, `--profile ablations`, and its own analysis directory for
the ablation report. Preserve each candidate's own paired reference when placing
results from both RQ2 profiles in a common numerical summary.

## Results and interpretation

For both time and test loss, compute paired ratios against the block's Full
reference. Average log ratios within each experiment and then across experiments
with equal experiment weights. Display
\(100\,[\exp(\operatorname{mean}\log(\mathrm{candidate}/\mathrm{Full}))-1]\).
Negative values indicate lower training time or lower test loss. This is not the
arithmetic mean of percentage changes. Use the existing renderer for figures,
tables, paired uncertainty, and the 10,000 family-bootstrap draws for RQ2 bands.
Bands describe uncertainty in the aggregate, not the full range of individual
dataset results. Related expansions are not independent public datasets.

Numerical losses and feature histories should reproduce within the constraints
of the pinned software and floating-point platform. Wall-clock times cannot be
guaranteed to match another machine. Every published ratio must use newly
measured, accepted candidate/reference fits under the same declared execution
policy. This distribution does not turn incomplete or failed work into a result.

## Packaging validation

The source distribution was checked without launching a new publication
benchmark or modifying the original model, evaluation, data, or manuscript files.

| Check | Outcome |
|---|---|
| Model-source preservation | All retained CRAFT, LightGBM, XGBoost, and ablation model/dependency files match the original export byte for byte |
| CRAFT native build and interface | CPU source compilation and shared-library linking passed; endogenous and exogenous training, initialization helpers, and save/reload prediction equality passed on a small fixture |
| Standard/ablation packaging | Original Standard patch application, source snapshots, wrappers, manifests, and tamper rejection passed; compilation in this packaging-flow test was mocked |
| XGBoost / CatBoost | XGBoost CPU CMake configuration passed; CatBoost uses its pinned official wheel, and a CatBoost source rebuild is outside the supported setup |
| Evaluation configuration | RQ2's 1,470 original and 770 ablation cells match the original configuration logic; the exact 34 selected tuning pairs are retained |
| Analysis preservation | Analysis of the 450 accepted RQ1 rows matches the original renderer, and report generation passed using temporary verification outputs |
| Data portability | Tiny HIGGS parsing/split/hash and metadata-integrity tests passed; all ten synthetic source/test files are unchanged |
| Syntax and entrypoints | Python parsing, JSON parsing, package imports, CLI help, and the three-stage supervisor configuration passed |
| Publication packaging | No private project URLs or machine paths, Git metadata, symlinks, local build products, or historical run logs; unchanged upstream test fixtures and vendored build inputs are retained |

The environment used for the CRAFT interface check required a C++ runtime
matching its compiler. Full data acquisition, full-size regeneration, full
benchmark reruns, and an optional CatBoost source build were **not** performed
while assembling this distribution. The unchanged input hashes are enforced
when the reproduction commands run. No timing or test-loss result was invented
to replace such a run.

Verify the distributed files before making local hardware configuration changes:

```bash
sha256sum --check --quiet evaluation_benchmark_source_code/source_checksums.sha256
python -B -m unittest \
  evaluation_benchmark_source_code.public_data_preparation.tests.test_portability -v
```

The checksum inventory covers the source distribution, excluding only the
inventory itself. Record any intentional local configuration edits in the new
campaign's normal receipts. Do not distribute subsequently generated runtime
logs or receipts without rechecking them for machine-specific identifying paths.

Publication checks on November 8, 2026 confirmed that all 795 retained CRAFT-GBM
model files match the public v1.0.0 source manifest; eight unused nanoarrow IPC
files are omitted from this compact package. The supplied portability tests,
documented entrypoint help commands, benchmark configuration matrices, and all
34 frozen RQ2 selections passed focused checks. No full benchmark was rerun.
Generated Python bytecode caches were removed before packaging. To verify the
package contents after extraction, run from the package root:

```bash
sha256sum -c evaluation_benchmark_source_code/source_checksums.sha256
```

The compact arXiv package omits the optional CatBoost source tree and the unused
nanoarrow IPC extension in CRAFT, LightGBM, and the two ablations, while retaining
upstream attribution and required dependencies. All retained model files are
unchanged. The only installer change records CatBoost as the existing pinned
official package instead of requiring an unused local source tree. Six focused
provenance checks passed, covering absent CatBoost source, preserved XGBoost
source validation, malformed package metadata, and fresh versus stale receipts.
No dependency versions, training logic, or experimental settings changed.

After the optional nanoarrow IPC files were omitted, the four CPU model projects
configured successfully and their retained `nanoarrow_static` dependency compiled
with IPC and bundled-source generation disabled. The three small portability
tests passed. All retained model files were unchanged by these checks; no full
model builds or publication benchmarks were rerun for this reduction.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/CatBoost/AUTHORS <==
The following authors have created the source code of «CatBoost» published and distributed by YANDEX LLC as the owner:

Chief researcher, author of the algorithm and of the first implementation:
Andrey Gulin gulin@yandex-team.ru

Team:
Anna Veronika Dorogush annaveronika@
Stanislav Kirillov kizill@
Victor Omelyanenko
Evgueni Petrov Evgueni-Petrov-aka-espetrov@
Andrey Mishenko druxa@
Pavel Kalinin pv-k@
Vyacheslav Alipov alipov@yandex-team.ru
Egor Samosvat sameg@yandex-team.ru
Alexander Kobotov cobat@yandex-team.ru
Dmitry Schelchkov
Vasily Ershov noxoomo@

GPU implementation:
Vasily Ershov noxoomo@

Python-package:
Dmitry Donskov Donskov7@
Andrey Saitgalin asaitgalin@
Roman Nefyodov

R-package:
Vyacheslav Murashkin a4tunado
Roman Nefyodov
Anastasia Bezzubtseva nstbezz@
Alexey Gorchakov algorc@

Visualisation:
Ivan Karev
Sergey Berezhnoy
Roman Rybalchenko

Tutorials:
Valeriy Babushkin VENHEADs@
Mikhail Pershin pershinmr@
Emil Kayumov emilkayumov@
Evgeny Eltyshev

CoreML support:
Alexander Baranov


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/CatBoost/LICENSE <==
Copyright 2017-2026 YANDEX LLC

                               Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright 2017 YANDEX LLC

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/CatBoost/README.md <==
# CatBoost dependency and upstream provenance

The benchmark uses the official `catboost==1.2.10` Python wheel, installed by
`evaluation_benchmark_source_code.install_competitors` using the pinned
`requirements-competitors.txt`. Training still checks the installed version and
native-library SHA-256 against the installation receipt.

The optional upstream source tree is omitted from this supplementary package to
reduce the arXiv submission size. This directory retains the unmodified upstream
`LICENSE` and `AUTHORS`; it is not a buildable CatBoost source distribution.

- Upstream repository: <https://github.com/catboost/catboost>
- Release: `v1.2.10`
- Commit: `b1bd2a6d77219e82a1acfcedfccb8e6f6c1ee084`
- Exact source: <https://github.com/catboost/catboost/tree/b1bd2a6d77219e82a1acfcedfccb8e6f6c1ee084>

For optional inspection or rebuilding, obtain that exact upstream revision and
follow its build instructions. The documented benchmark setup uses the official
wheel and does not require downloading or rebuilding this source tree.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/CMakeLists.txt <==
# Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
# Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
# Licensed under the MIT License. See LICENSE file in the project root for license information.

cmake_minimum_required(VERSION 3.28)

option(USE_MPI "Enable MPI-based distributed learning" OFF)
option(USE_OPENMP "Enable OpenMP" ON)
option(USE_GPU "Enable GPU-accelerated training" OFF)
option(USE_SWIG "Enable SWIG to generate Java API" OFF)
option(USE_TIMETAG "Set to ON to output time costs" OFF)
option(USE_CUDA "Enable CUDA-accelerated training " OFF)
option(USE_ROCM "Enable ROCm-accelerated training " OFF)
option(USE_DEBUG "Set to ON for Debug mode" OFF)
option(USE_SANITIZER "Use sanitizer flags" OFF)
set(
  ENABLED_SANITIZERS
  "address" "leak" "undefined"
  CACHE
  STRING
  "Semicolon separated list of sanitizer names, e.g., 'address;leak'. \
Supported sanitizers are address, leak, undefined and thread."
)
option(USE_HOMEBREW_FALLBACK "(macOS-only) also look in 'brew --prefix' for libraries (e.g. OpenMP)" ON)
option(BUILD_CLI "Build the 'lightgbm' command-line interface in addition to lib_lightgbm" ON)
option(BUILD_CPP_TEST "Build C++ tests with Google Test" OFF)
option(BUILD_STATIC_LIB "Build static library" OFF)
option(INSTALL_HEADERS "Install headers to CMAKE_INSTALL_PREFIX (e.g. '/usr/local/include')" ON)
option(__BUILD_FOR_PYTHON "Set to ON if building lib_lightgbm for use with the Python-package" OFF)
option(__BUILD_FOR_R "Set to ON if building lib_lightgbm for use with the R-package" OFF)
option(__INTEGRATE_OPENCL "Set to ON if building LightGBM with the OpenCL ICD Loader and its dependencies included" OFF)

# If using Visual Studio generators, always target v10.x of the Windows SDK.
# Doing this avoids lookups that could fall back to very old versions, e.g. by finding
# outdated registry entries.
# ref: https://cmake.org/cmake/help/latest/variable/CMAKE_VS_WINDOWS_TARGET_PLATFORM_VERSION.html
if(CMAKE_GENERATOR MATCHES "Visual Studio")
    set(CMAKE_SYSTEM_VERSION 10.0 CACHE INTERNAL "target Windows SDK version" FORCE)
endif()

project(lightgbm LANGUAGES C CXX)

include(cmake/Utils.cmake)

set(CMAKE_CXX_STANDARD 17)
set(CMAKE_CXX_STANDARD_REQUIRED ON)

list(APPEND CMAKE_MODULE_PATH "${PROJECT_SOURCE_DIR}/cmake/modules")

#-- Sanitizer
if(USE_SANITIZER)
  if(MSVC)
    message(FATAL_ERROR "Sanitizers are not supported with MSVC.")
  endif()
  include(cmake/Sanitizer.cmake)
  enable_sanitizers("${ENABLED_SANITIZERS}")
endif()

if(__INTEGRATE_OPENCL)
  set(__INTEGRATE_OPENCL ON CACHE BOOL "" FORCE)
  set(USE_GPU OFF CACHE BOOL "" FORCE)
  message(STATUS "Building library with integrated OpenCL components")
endif()

if(__BUILD_FOR_PYTHON OR __BUILD_FOR_R OR USE_SWIG)
    # the SWIG wrapper, the Python and R packages don't require the CLI
    set(BUILD_CLI OFF)
    # installing the SWIG wrapper, the R and Python packages shouldn't place LightGBM's headers
    # outside of where the package is installed
    set(INSTALL_HEADERS OFF)
endif()

if(CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "4.8.2")
    message(FATAL_ERROR "Insufficient gcc version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "Clang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "3.8")
    message(FATAL_ERROR "Insufficient Clang version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "AppleClang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "8.1.0")
    message(FATAL_ERROR "Insufficient AppleClang version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(MSVC)
  if(MSVC_VERSION LESS 1900)
    message(FATAL_ERROR "Insufficient MSVC version (${MSVC_VERSION})")
  endif()
endif()

if(USE_SWIG)
  find_package(SWIG REQUIRED)
  find_package(Java REQUIRED)
  find_package(JNI REQUIRED)
  include(UseJava)
  include(UseSWIG)
  set(SWIG_CXX_EXTENSION "cxx")
  set(SWIG_EXTRA_LIBRARIES "")
  set(SWIG_JAVA_EXTRA_FILE_EXTENSIONS ".java" "JNI.java")
  set(SWIG_MODULE_JAVA_LANGUAGE "JAVA")
  set(SWIG_MODULE_JAVA_SWIG_LANGUAGE_FLAG "java")
  set(CMAKE_SWIG_OUTDIR "${CMAKE_CURRENT_BINARY_DIR}/java")
  include_directories(Java_INCLUDE_DIRS)
  include_directories(JNI_INCLUDE_DIRS)
  include_directories($ENV{JAVA_HOME}/include)
  if(WIN32)
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/windows/x86_64")
      include_directories($ENV{JAVA_HOME}/include/win32)
  elseif(APPLE)
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/osx/x86_64")
      include_directories($ENV{JAVA_HOME}/include/darwin)
  else()
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/linux/x86_64")
      include_directories($ENV{JAVA_HOME}/include/linux)
  endif()
  file(MAKE_DIRECTORY "${LGBM_SWIG_DESTINATION_DIR}")
endif()

set(EIGEN_DIR "${PROJECT_SOURCE_DIR}/external_libs/eigen")
include_directories(${EIGEN_DIR})

# See https://gitlab.com/libeigen/eigen/-/blob/master/COPYING.README
add_definitions(-DEIGEN_MPL2_ONLY)
add_definitions(-DEIGEN_DONT_PARALLELIZE)

set(FAST_DOUBLE_PARSER_INCLUDE_DIR "${PROJECT_SOURCE_DIR}/external_libs/fast_double_parser/include")
include_directories(${FAST_DOUBLE_PARSER_INCLUDE_DIR})

set(FMT_INCLUDE_DIR "${PROJECT_SOURCE_DIR}/external_libs/fmt/include")
include_directories(${FMT_INCLUDE_DIR})

if(BUILD_CPP_TEST AND MSVC)
  # Use /MT flag to statically link the C runtime. Must be set before
  # add_subdirectory(nanoarrow) so the bundled library uses the same runtime
  # as the test executable; otherwise linking fails with unresolved __imp_*
  # symbols (e.g. __imp_realloc).
  set(CMAKE_MSVC_RUNTIME_LIBRARY "MultiThreaded$<$<CONFIG:Debug>:Debug>")
endif()

# nanoarrow is only needed by the Arrow-based C API entry points, which are
# disabled for the R package (the R API never calls them). Skipping the
# subdirectory keeps the package tarball free of nanoarrow sources, which
# would otherwise trigger CRAN warnings about diagnostic-suppressing pragmas.
if(NOT __BUILD_FOR_R)
  add_subdirectory("${PROJECT_SOURCE_DIR}/external_libs/nanoarrow" EXCLUDE_FROM_ALL)
  if(NOT BUILD_STATIC_LIB)
    set_target_properties(nanoarrow_static PROPERTIES POSITION_INDEPENDENT_CODE ON)
  endif()
endif()

if(__BUILD_FOR_R)
    find_package(LibR REQUIRED)
    message(STATUS "LIBR_EXECUTABLE: ${LIBR_EXECUTABLE}")
    message(STATUS "LIBR_INCLUDE_DIRS: ${LIBR_INCLUDE_DIRS}")
    message(STATUS "LIBR_LIBS_DIR: ${LIBR_LIBS_DIR}")
    message(STATUS "LIBR_CORE_LIBRARY: ${LIBR_CORE_LIBRARY}")
    include_directories(${LIBR_INCLUDE_DIRS})
    add_definitions(-DLGB_R_BUILD)
endif()

if(USE_TIMETAG)
    add_definitions(-DTIMETAG)
endif()

if(BUILD_CPP_TEST)
    add_definitions(-DJAEGER_TEST_HOOKS)
endif()

if(USE_DEBUG)
    add_definitions(-DDEBUG)
endif()

if(USE_MPI)
    find_package(MPI REQUIRED)
    add_definitions(-DUSE_MPI)
else()
    add_definitions(-DUSE_SOCKET)
endif()

if(USE_CUDA)
    set(CMAKE_CUDA_HOST_COMPILER "${CMAKE_CXX_COMPILER}")
    find_package(CUDAToolkit 11.8 REQUIRED)
    if(NOT DEFINED CMAKE_CUDA_ARCHITECTURES)
      compute_cmake_cuda_archs("${CUDAToolkit_VERSION}")
    endif()
    enable_language(CUDA)
    set(USE_OPENMP ON CACHE BOOL "CUDA requires OpenMP" FORCE)
endif()

if(USE_ROCM)
    enable_language(HIP)
    set(USE_OPENMP ON CACHE BOOL "ROCm requires OpenMP" FORCE)
endif()

if(USE_OPENMP)
    if(APPLE)
        find_package(OpenMP)
        if(NOT OpenMP_FOUND)
            if(USE_HOMEBREW_FALLBACK)
                # libomp 15.0+ from brew is keg-only, so have to search in other locations.
                # See https://github.com/Homebrew/homebrew-core/issues/112107#issuecomment-1278042927.
                execute_process(COMMAND brew --prefix libomp
                            OUTPUT_VARIABLE HOMEBREW_LIBOMP_PREFIX
                            OUTPUT_STRIP_TRAILING_WHITESPACE)
                set(OpenMP_C_FLAGS "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
                set(OpenMP_CXX_FLAGS "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
                set(OpenMP_C_LIB_NAMES omp)
                set(OpenMP_CXX_LIB_NAMES omp)
                set(OpenMP_omp_LIBRARY ${HOMEBREW_LIBOMP_PREFIX}/lib/libomp.dylib)
            endif()
            find_package(OpenMP REQUIRED)
        endif()
    else()
        find_package(OpenMP REQUIRED)
    endif()
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${OpenMP_CXX_FLAGS}")
endif()

# Retain the common source baseline's CPU dependency configuration.
# GPU builds keep their existing filesystem/system component requirements.
if(NOT USE_GPU)
    find_package(Boost REQUIRED)
    include_directories(SYSTEM ${Boost_INCLUDE_DIRS})
endif()

if(USE_GPU)
    set(BOOST_COMPUTE_HEADER_DIR ${PROJECT_SOURCE_DIR}/external_libs/compute/include)
    include_directories(${BOOST_COMPUTE_HEADER_DIR})
    find_package(OpenCL REQUIRED)
    include_directories(${OpenCL_INCLUDE_DIRS})
    message(STATUS "OpenCL include directory: " ${OpenCL_INCLUDE_DIRS})
    if(WIN32)
        set(Boost_USE_STATIC_LIBS ON)
    endif()
    find_package(Boost 1.56.0 COMPONENTS filesystem system REQUIRED)
    if(WIN32)
        # disable autolinking in boost
        add_definitions(-DBOOST_ALL_NO_LIB)
    endif()
    include_directories(${Boost_INCLUDE_DIRS})
    add_definitions(-DUSE_GPU)
endif()

if(__INTEGRATE_OPENCL)
    if(APPLE)
        message(FATAL_ERROR "Integrated OpenCL build is not available on macOS")
    else()
        include(cmake/IntegratedOpenCL.cmake)
        add_definitions(-DUSE_GPU)
    endif()
endif()

if(USE_CUDA)
    find_package(NCCL REQUIRED)
    include_directories(${CUDAToolkit_INCLUDE_DIRS})
    set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -Xcompiler=${OpenMP_CXX_FLAGS} -Xcompiler=-fPIC -Xcompiler=-Wall")
    if(USE_DEBUG)
      set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -g")
    else()
      set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -O3 -lineinfo")
    endif()
    message(STATUS "CMAKE_CUDA_FLAGS: ${CMAKE_CUDA_FLAGS}")

    add_definitions(-DUSE_CUDA)

    if(NOT DEFINED CMAKE_CUDA_STANDARD)
      set(CMAKE_CUDA_STANDARD 17)
      set(CMAKE_CUDA_STANDARD_REQUIRED ON)
    endif()
endif()

if(USE_ROCM)
    find_package(HIP)
    include_directories(${HIP_INCLUDE_DIRS})
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -D__HIP_PLATFORM_AMD__")
    set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} ${OpenMP_CXX_FLAGS} -fPIC -Wall")

    # avoid warning: unused variable 'mask' due to __shfl_down_sync work-around
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-unused-variable")
    # avoid warning: 'hipHostAlloc' is deprecated: use hipHostMalloc instead
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-deprecated-declarations")
    # avoid many warnings about missing overrides
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-inconsistent-missing-override")
    # avoid warning: shift count >= width of type in feature_histogram.hpp
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-shift-count-overflow")

    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${DISABLED_WARNINGS}")
    set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} ${DISABLED_WARNINGS}")

    if(USE_DEBUG)
      set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} -g -O0")
    else()
      set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} -O3")
    endif()
    message(STATUS "CMAKE_HIP_FLAGS: ${CMAKE_HIP_FLAGS}")

    # Building for ROCm almost always means USE_CUDA.
    # Exceptions to this will be guarded by USE_ROCM.
    add_definitions(-DUSE_CUDA)
    add_definitions(-DUSE_ROCM)
endif()

include(CheckCXXSourceCompiles)
check_cxx_source_compiles("
#include <xmmintrin.h>
int main() {
  int a = 0;
  _mm_prefetch(&a, _MM_HINT_NTA);
  return 0;
}
" MM_PREFETCH)

if(${MM_PREFETCH})
  message(STATUS "Using _mm_prefetch")
  add_definitions(-DMM_PREFETCH)
endif()

include(CheckCXXSourceCompiles)
check_cxx_source_compiles("
#include <mm_malloc.h>
int main() {
  char *a = (char*)_mm_malloc(8, 16);
  _mm_free(a);
  return 0;
}
" MM_MALLOC)

if(${MM_MALLOC})
  message(STATUS "Using _mm_malloc")
  add_definitions(-DMM_MALLOC)
endif()

if(UNIX OR MINGW OR CYGWIN)
  set(
    CMAKE_CXX_FLAGS
    "${CMAKE_CXX_FLAGS} -pthread -Wextra -Wall -Wno-ignored-attributes -Wno-unknown-pragmas -Wno-return-type"
  )
  if(MINGW)
    # ignore this warning: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=95353
    set(
      CMAKE_CXX_FLAGS
      "${CMAKE_CXX_FLAGS} -Wno-stringop-overflow"
    )
  endif()
  if(USE_DEBUG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -g -O0")
  else()
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -O3")
  endif()
  if(USE_SWIG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fno-strict-aliasing")
  endif()
  if(NOT USE_OPENMP)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -Wno-unknown-pragmas -Wno-unused-private-field")
  endif()
  if(__BUILD_FOR_R AND CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -Wno-cast-function-type")
  endif()
endif()

if(WIN32 AND MINGW)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -static-libstdc++")
endif()

# Check if inet_pton is already available, to avoid conflicts with the implementation in LightGBM.
# As of 2022, MinGW started including a definition of inet_pton.
if(WIN32)
  include(CheckSymbolExists)
  list(APPEND CMAKE_REQUIRED_LIBRARIES "ws2_32")
  check_symbol_exists(inet_pton "ws2tcpip.h" WIN_INET_PTON_FOUND)
  if(WIN_INET_PTON_FOUND)
    add_definitions(-DWIN_HAS_INET_PTON)
  endif()
  list(REMOVE_ITEM CMAKE_REQUIRED_LIBRARIES "ws2_32")
endif()

if(MSVC)
    # compiling 'fmt' on MSVC: "Unicode support requires compiling with /utf-8"
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /W4 /MP /utf-8")
    if(__BUILD_FOR_R)
        # MSVC does not like this commit:
        # https://github.com/wch/r-source/commit/fb52ac1a610571fcb8ac92d886b9fefcffaa7d48
        #
        # and raises "error C3646: 'private_data_c': unknown override specifier"
        add_definitions(-DR_LEGACY_RCOMPLEX)
    endif()
    if(USE_DEBUG)
        set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /Od")
    else()
        set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /O2 /Ob2 /Oi /Ot /Oy")
    endif()
else()
    if(NOT BUILD_STATIC_LIB)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fPIC")
    endif()
    if(NOT USE_DEBUG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -funroll-loops")
    endif()
endif()

set(LightGBM_HEADER_DIR ${PROJECT_SOURCE_DIR}/include)

set(EXECUTABLE_OUTPUT_PATH ${PROJECT_SOURCE_DIR})
set(LIBRARY_OUTPUT_PATH ${PROJECT_SOURCE_DIR})

include_directories(${LightGBM_HEADER_DIR})

if(USE_MPI)
  include_directories(${MPI_CXX_INCLUDE_PATH})
endif()

set(
    LGBM_SOURCES
      src/boosting/boosting.cpp
      src/boosting/gbdt_model_text.cpp
      src/boosting/gbdt_prediction.cpp
      src/boosting/gbdt.cpp
      src/boosting/prediction_early_stop.cpp
      src/boosting/sample_strategy.cpp
      src/io/bin.cpp
      src/io/config_auto.cpp
      src/io/config.cpp
      src/io/dataset_loader.cpp
      src/io/dataset.cpp
      src/io/file_io.cpp
      src/io/json11.cpp
      src/io/metadata.cpp
      src/io/parser.cpp
      src/io/train_share_states.cpp
      src/io/tree.cpp
      src/metric/dcg_calculator.cpp
      src/metric/metric.cpp
      src/network/linker_topo.cpp
      src/network/linkers_mpi.cpp
      src/network/linkers_socket.cpp
      src/network/network.cpp
      src/objective/objective_function.cpp
      src/treelearner/data_parallel_tree_learner.cpp
      src/treelearner/feature_histogram.cpp
      src/treelearner/feature_parallel_tree_learner.cpp
      src/treelearner/gpu_tree_learner.cpp
      src/treelearner/gradient_discretizer.cpp
      src/treelearner/linear_tree_learner.cpp
      src/treelearner/serial_tree_learner.cpp
      src/treelearner/tree_learner.cpp
      src/treelearner/voting_parallel_tree_learner.cpp
      src/utils/openmp_wrapper.cpp
)
set(
    LGBM_CUDA_SOURCES
      src/boosting/cuda/cuda_score_updater.cpp
      src/boosting/cuda/cuda_score_updater.cu
      src/boosting/cuda/nccl_gbdt.cpp
      src/metric/cuda/cuda_binary_metric.cpp
      src/metric/cuda/cuda_pointwise_metric.cpp
      src/metric/cuda/cuda_regression_metric.cpp
      src/metric/cuda/cuda_pointwise_metric.cu
      src/objective/cuda/cuda_binary_objective.cpp
      src/objective/cuda/cuda_multiclass_objective.cpp
      src/objective/cuda/cuda_rank_objective.cpp
      src/objective/cuda/cuda_regression_objective.cpp
      src/objective/cuda/cuda_binary_objective.cu
      src/objective/cuda/cuda_multiclass_objective.cu
      src/objective/cuda/cuda_rank_objective.cu
      src/objective/cuda/cuda_regression_objective.cu
      src/treelearner/cuda/cuda_best_split_finder.cpp
      src/treelearner/cuda/cuda_data_partition.cpp
      src/treelearner/cuda/cuda_histogram_constructor.cpp
      src/treelearner/cuda/cuda_leaf_splits.cpp
      src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp
      src/treelearner/cuda/cuda_best_split_finder.cu
      src/treelearner/cuda/cuda_data_partition.cu
      src/treelearner/cuda/cuda_gradient_discretizer.cu
      src/treelearner/cuda/cuda_histogram_constructor.cu
      src/treelearner/cuda/cuda_leaf_splits.cu
      src/treelearner/cuda/cuda_single_gpu_tree_learner.cu
      src/io/cuda/cuda_column_data.cu
      src/io/cuda/cuda_tree.cu
      src/io/cuda/cuda_column_data.cpp
      src/io/cuda/cuda_metadata.cpp
      src/io/cuda/cuda_row_data.cpp
      src/io/cuda/cuda_tree.cpp
      src/cuda/cuda_utils.cpp
      src/cuda/cuda_algorithms.cu
)

if(USE_CUDA OR USE_ROCM)
  list(APPEND LGBM_SOURCES ${LGBM_CUDA_SOURCES})
endif()

if(USE_ROCM)
  set(CU_FILES "")
  foreach(file IN LISTS LGBM_CUDA_SOURCES)
      string(REGEX MATCH "\\.cu$" is_cu_file "${file}")
      if(is_cu_file)
          list(APPEND CU_FILES "${file}")
      endif()
  endforeach()
  set_source_files_properties(${CU_FILES} PROPERTIES LANGUAGE HIP)
endif()

add_library(lightgbm_objs OBJECT ${LGBM_SOURCES})
if(NOT __BUILD_FOR_R)
  target_link_libraries(lightgbm_objs PRIVATE nanoarrow_static)
endif()

if(BUILD_CLI)
    add_executable(lightgbm src/main.cpp src/application/application.cpp)
    target_link_libraries(lightgbm PRIVATE lightgbm_objs)
endif()

set(API_SOURCES "src/c_api.cpp")
# Only build the R part of the library if building for
# use with the R-package
if(__BUILD_FOR_R)
  list(APPEND API_SOURCES "src/lightgbm_R.cpp")
endif()

add_library(lightgbm_capi_objs OBJECT ${API_SOURCES})
if(NOT __BUILD_FOR_R)
  target_link_libraries(lightgbm_capi_objs PRIVATE nanoarrow_static)
endif()

if(BUILD_STATIC_LIB)
  add_library(_lightgbm STATIC)
else()
  add_library(_lightgbm SHARED)
endif()

# R expects libraries of the form <project>.{dll,dylib,so}, not lib_<project>.{dll,dylib,so}
if(__BUILD_FOR_R)
  set_target_properties(
    _lightgbm
    PROPERTIES
      PREFIX ""
      OUTPUT_NAME "lightgbm"
  )
endif()

# LightGBM headers include openmp, cuda, R etc. headers,
# thus PUBLIC is required for building _lightgbm_swig target.
target_link_libraries(_lightgbm PUBLIC lightgbm_capi_objs lightgbm_objs)

if(MSVC AND NOT __BUILD_FOR_R)
  set_target_properties(_lightgbm PROPERTIES OUTPUT_NAME "lib_lightgbm")
endif()

if(USE_SWIG)
  set_property(SOURCE swig/lightgbmlib.i PROPERTY CPLUSPLUS ON)
  list(APPEND swig_options -package com.microsoft.ml.lightgbm)
  set_property(SOURCE swig/lightgbmlib.i PROPERTY SWIG_FLAGS "${swig_options}")
  swig_add_library(_lightgbm_swig LANGUAGE java SOURCES swig/lightgbmlib.i)
  swig_link_libraries(_lightgbm_swig _lightgbm)
  set_target_properties(
    _lightgbm_swig
    PROPERTIES
      # needed to ensure Linux build does not have lib prefix specified twice, e.g. liblib_lightgbm_swig
      PREFIX ""
      # needed in some versions of CMake for VS and MinGW builds to ensure output dll has lib prefix
      OUTPUT_NAME "lib_lightgbm_swig"
  )
  if(WIN32)
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.dll")
    if(MINGW OR CYGWIN)
        set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.dll")
        set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.dll")
    else()
        set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/Release/lib_lightgbm.dll")
        set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/Release/lib_lightgbm_swig.dll")
    endif()
  elseif(APPLE)
    set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.dylib")
    set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.jnilib")
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.dylib")
  else()
    set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.so")
    set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.so")
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.so")
  endif()
  add_custom_command(
      TARGET _lightgbm_swig
      POST_BUILD
      COMMAND "${Java_JAVAC_EXECUTABLE}" -d . java/*.java
      COMMAND
        "${CMAKE_COMMAND}"
        -E
        copy_if_different
        "${LGBM_LIB_SOURCE_PATH}"
        "${LGBM_SWIG_DESTINATION_DIR}"
      COMMAND
        "${CMAKE_COMMAND}"
        -E
        copy_if_different
        "${LGBM_SWIG_LIB_SOURCE_PATH}"
        "${LGBM_SWIG_LIB_DESTINATION_PATH}"
      COMMAND "${Java_JAR_EXECUTABLE}" -cf lightgbmlib.jar com
    )
endif()

if(USE_MPI)
  target_link_libraries(lightgbm_objs PUBLIC ${MPI_CXX_LIBRARIES})
endif()

if(USE_OPENMP)
  if(CMAKE_CXX_COMPILER_ID MATCHES "Clang")
    target_link_libraries(lightgbm_objs PUBLIC OpenMP::OpenMP_CXX)
    # c_api headers also includes OpenMP headers, thus compiling
    # lightgbm_capi_objs needs include directory for OpenMP.
    # Specifying OpenMP in target_link_libraries will get include directory
    # requirements for compilation.
    # This uses CMake's Transitive Usage Requirements. Refer to CMake doc:
    # https://cmake.org/cmake/help/v3.16/manual/cmake-buildsystem.7.html#transitive-usage-requirements
    target_link_libraries(lightgbm_capi_objs PUBLIC OpenMP::OpenMP_CXX)
  endif()
endif()

if(USE_GPU)
  target_link_libraries(lightgbm_objs PUBLIC ${OpenCL_LIBRARY} ${Boost_LIBRARIES})
endif()

if(USE_CUDA)
  target_link_libraries(lightgbm_objs PUBLIC NCCL::NCCL)
endif()

if(USE_ROCM)
  find_package(rccl)
  target_link_libraries(lightgbm_objs PUBLIC ${RCCL_LIBRARY})
endif()

if(__INTEGRATE_OPENCL)
  # targets OpenCL and Boost are added in IntegratedOpenCL.cmake
  add_dependencies(lightgbm_objs OpenCL Boost)
  # variables INTEGRATED_OPENCL_* are set in IntegratedOpenCL.cmake
  target_include_directories(lightgbm_objs PRIVATE ${INTEGRATED_OPENCL_INCLUDES})
  target_compile_definitions(lightgbm_objs PRIVATE ${INTEGRATED_OPENCL_DEFINITIONS})
  target_link_libraries(lightgbm_objs PUBLIC ${INTEGRATED_OPENCL_LIBRARIES} ${CMAKE_DL_LIBS})
endif()

if(USE_CUDA)

  set_target_properties(
    lightgbm_objs
    PROPERTIES
      CUDA_SEPARABLE_COMPILATION ON
  )

  set_target_properties(
    _lightgbm
    PROPERTIES
      CUDA_RESOLVE_DEVICE_SYMBOLS ON
  )

  if(BUILD_CLI)
    set_target_properties(
      lightgbm
      PROPERTIES
        CUDA_RESOLVE_DEVICE_SYMBOLS ON
    )
  endif()
endif()

if(USE_ROCM)
  target_link_libraries(lightgbm_objs PUBLIC hip::host)
endif()

if(WIN32)
    if(MINGW OR CYGWIN)
      target_link_libraries(lightgbm_objs PUBLIC ws2_32 iphlpapi)
    endif()
endif()

if(__BUILD_FOR_R)
  # utils/log.h and capi uses R headers, thus both object libraries need to link
  # with R lib.
  if(MSVC)
    set(R_LIB ${LIBR_MSVC_CORE_LIBRARY})
  else()
    set(R_LIB ${LIBR_CORE_LIBRARY})
  endif()
  target_link_libraries(lightgbm_objs PUBLIC ${R_LIB})
  target_link_libraries(lightgbm_capi_objs PUBLIC ${R_LIB})
endif()

#-- Google C++ tests
if(BUILD_CPP_TEST)
  find_package(GTest CONFIG)
  if(NOT GTEST_FOUND)
    message(STATUS "Did not find Google Test in the system root. Fetching Google Test now...")
    include(FetchContent)
# lint_cmake: -readability/wonkycase
    FetchContent_Declare(
# lint_cmake: +readability/wonkycase
      googletest
      GIT_REPOSITORY https://github.com/google/googletest.git
      GIT_TAG        v1.14.0
    )
# lint_cmake: -readability/wonkycase
    FetchContent_MakeAvailable(googletest)
# lint_cmake: +readability/wonkycase
    add_library(GTest::GTest ALIAS gtest)
  endif()

  set(LightGBM_TEST_HEADER_DIR ${PROJECT_SOURCE_DIR}/tests/cpp_tests)
  include_directories(${LightGBM_TEST_HEADER_DIR})

  set(
    CPP_TEST_SOURCES
      tests/cpp_tests/test_array_args.cpp
      tests/cpp_tests/test_arrow.cpp
      tests/cpp_tests/test_arrow_deprecated.cpp
      tests/cpp_tests/test_byte_buffer.cpp
      tests/cpp_tests/test_chunked_array.cpp
      tests/cpp_tests/test_common.cpp
      tests/cpp_tests/test_adaptive_feature_sampler.cpp
      tests/cpp_tests/test_adaptive_feature_exposure.cpp
      tests/cpp_tests/test_main.cpp
      tests/cpp_tests/test_serialize.cpp
      tests/cpp_tests/test_single_row.cpp
      tests/cpp_tests/test_stream.cpp
      tests/cpp_tests/testutils.cpp
    )
  if(MSVC)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /permissive-")
  endif()
  add_executable(testlightgbm ${CPP_TEST_SOURCES})
  target_link_libraries(testlightgbm PRIVATE lightgbm_objs lightgbm_capi_objs nanoarrow_static GTest::GTest)
endif()

if(BUILD_CLI)
    install(
      TARGETS lightgbm
      RUNTIME DESTINATION ${CMAKE_INSTALL_PREFIX}/bin
    )
endif()

if(__BUILD_FOR_PYTHON)
    set(CMAKE_INSTALL_PREFIX "lightgbm")
endif()

# The macOS linker puts an absolute path to linked libraries in lib_lightgbm.dylib.
# This block overrides that information for LightGBM's OpenMP dependency, to allow
# finding that library in more places.
#
# This reduces the risk of runtime issues resulting from multiple {libgomp,libiomp,libomp}.dylib being loaded.
#
if(APPLE AND USE_OPENMP AND NOT BUILD_STATIC_LIB)
  # store path to {libgomp,libiomp,libomp}.dylib found at build time in a variable
  get_target_property(
    OpenMP_LIBRARY_LOCATION
    OpenMP::OpenMP_CXX
    INTERFACE_LINK_LIBRARIES
  )
  # get just the filename of that path
  # (to deal with the possibility that it might be 'libomp.dylib' or 'libgomp.dylib' or 'libiomp.dylib')
  get_filename_component(
    OpenMP_LIBRARY_NAME
    ${OpenMP_LIBRARY_LOCATION}
    NAME
  )
  # get directory of that path
  get_filename_component(
    OpenMP_LIBRARY_DIR
    ${OpenMP_LIBRARY_LOCATION}
    DIRECTORY
  )
  # get exact name of the library in a variable
  get_target_property(
    __LIB_LIGHTGBM_OUTPUT_NAME
    _lightgbm
    OUTPUT_NAME
  )
  if(NOT __LIB_LIGHTGBM_OUTPUT_NAME)
    set(__LIB_LIGHTGBM_OUTPUT_NAME "lib_lightgbm")
  endif()

  if(CMAKE_SHARED_LIBRARY_SUFFIX_CXX)
    set(
      __LIB_LIGHTGBM_FILENAME "${__LIB_LIGHTGBM_OUTPUT_NAME}${CMAKE_SHARED_LIBRARY_SUFFIX_CXX}"
      CACHE INTERNAL "lightgbm shared library filename"
    )
  else()
    set(
      __LIB_LIGHTGBM_FILENAME "${__LIB_LIGHTGBM_OUTPUT_NAME}.dylib"
      CACHE INTERNAL "lightgbm shared library filename"
    )
  endif()

  # Override the absolute path to OpenMP with a relative one using @rpath.
  #
  # This also ensures that if a {libgomp,libiomp,libomp}.dylib has already been loaded, it'll just use that.
  add_custom_command(
    TARGET _lightgbm
    POST_BUILD
      COMMAND
        install_name_tool
        -change
        ${OpenMP_LIBRARY_LOCATION}
        "@rpath/${OpenMP_LIBRARY_NAME}"
        "${__LIB_LIGHTGBM_FILENAME}"
      WORKING_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR}
      COMMENT "Replacing hard-coded OpenMP install_name with '@rpath/${OpenMP_LIBRARY_NAME}'..."
  )
  # add RPATH entries to ensure the loader looks in the following, in the following order:
  #
  #   - (R-only) ${LIBR_LIBS_DIR}    (wherever R for macOS stores vendored third-party libraries)
  #   - ${OpenMP_LIBRARY_DIR}        (wherever find_package(OpenMP) found OpenMP at build time)
  #   - /opt/homebrew/opt/libomp/lib (where 'brew install' / 'brew link' puts libomp.dylib)
  #   - /opt/local/lib/libomp        (where 'port install' puts libomp.dylib)
  #

  # with some compilers, OpenMP ships with the compiler (e.g. libgomp with gcc)
  list(APPEND __omp_install_rpaths "${OpenMP_LIBRARY_DIR}")

  # with clang, libomp doesn't ship with the compiler and might be supplied separately
  if(CMAKE_CXX_COMPILER_ID MATCHES "Clang")
      list(
        APPEND __omp_install_rpaths
          "/opt/homebrew/opt/libomp/lib"
          "/opt/local/lib/libomp"
      )
      # It appears that CRAN's macOS binaries compiled with -fopenmp have install names
      # of the form:
      #
      #   /Library/Frameworks/R.framework/Versions/4.3-arm64/Resources/lib/libomp.dylib
      #
      # That corresponds to the libomp.dylib that ships with the R framework for macOS, available
      # from https://cran.r-project.org/bin/macosx/.
      #
      # That absolute-path install name leads to that library being loaded unconditionally.
      #
      # That can result in e.g. 'library(data.table)' loading R's libomp.dylib and 'library(lightgbm)' loading
      # Homebrew's. Having 2 loaded in the same process can lead to segfaults and unpredictable behavior.
      #
      # This can't be easily avoided by forcing R-package builds in LightGBM to use R's libomp.dylib
      # at build time... LightGBM's CMake uses find_package(OpenMP), and R for macOS only provides the
      # library, not CMake config files for it.
      #
      # Best we can do, to allow CMake-based builds of the R-package here to continue to work
      # alongside CRAN-prepared binaries of other packages with OpenMP dependencies, is to
      # ensure that R's library directory is the first place the loader searches for
      # libomp.dylib when clang is used.
      #
      # ref: https://github.com/lightgbm-org/LightGBM/issues/6628
      #
      if(__BUILD_FOR_R)
        list(PREPEND __omp_install_rpaths "${LIBR_LIBS_DIR}")
      endif()
  endif()
  set_target_properties(
    _lightgbm
    PROPERTIES
      BUILD_WITH_INSTALL_RPATH TRUE
      INSTALL_RPATH "${__omp_install_rpaths}"
      INSTALL_RPATH_USE_LINK_PATH FALSE
  )
endif()

install(
  TARGETS _lightgbm
  RUNTIME DESTINATION ${CMAKE_INSTALL_PREFIX}/bin
  LIBRARY DESTINATION ${CMAKE_INSTALL_PREFIX}/lib
  ARCHIVE DESTINATION ${CMAKE_INSTALL_PREFIX}/lib
)

if(INSTALL_HEADERS)
    install(
      DIRECTORY ${LightGBM_HEADER_DIR}/LightGBM
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include
    )
    install(
      FILES ${FAST_DOUBLE_PARSER_INCLUDE_DIR}/fast_double_parser.h
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include/LightGBM/utils
    )
    install(
      DIRECTORY ${FMT_INCLUDE_DIR}/
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include/LightGBM/utils
      FILES_MATCHING PATTERN "*.h"
    )
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/LICENSE <==
The MIT License (MIT)

Copyright (c) Microsoft Corporation
Copyright (c) The LightGBM developers

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/VERSION.txt <==
4.7.0


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/IntegratedOpenCL.cmake <==
set(BUILD_SHARED_LIBS OFF CACHE BOOL "" FORCE)
set(BOOST_VERSION_DOT "1.74")
string(REPLACE "." "_" BOOST_VERSION_UNDERSCORE ${BOOST_VERSION_DOT})

set(OPENCL_HEADER_REPOSITORY "https://github.com/KhronosGroup/OpenCL-Headers.git")
set(OPENCL_HEADER_TAG "1b2a1850f410aaaaeaa56cead5a179b5aea4918e")

set(OPENCL_LOADER_REPOSITORY "https://github.com/KhronosGroup/OpenCL-ICD-Loader.git")
set(OPENCL_LOADER_TAG "98ca71fb9f8484f1cd1999f55224bf9e8d18693b")

set(BOOST_REPOSITORY "https://github.com/boostorg/boost.git")
set(BOOST_TAG "boost-${BOOST_VERSION_DOT}.0")

# Build Independent OpenCL library
include(FetchContent)
# lint_cmake: -readability/wonkycase
FetchContent_Declare(OpenCL-Headers GIT_REPOSITORY ${OPENCL_HEADER_REPOSITORY} GIT_TAG ${OPENCL_HEADER_TAG})
FetchContent_GetProperties(OpenCL-Headers)
# lint_cmake: +readability/wonkycase
if(NOT OpenCL-Headers_POPULATED)
# lint_cmake: -readability/wonkycase
  FetchContent_MakeAvailable(OpenCL-Headers)
# lint_cmake: +readability/wonkycase
  message(STATUS "Populated OpenCL Headers")
endif()
set(OPENCL_ICD_LOADER_HEADERS_DIR ${opencl-headers_SOURCE_DIR} CACHE PATH "") # for OpenCL ICD Loader
set(OpenCL_INCLUDE_DIR ${opencl-headers_SOURCE_DIR} CACHE PATH "") # for Boost::Compute

# lint_cmake: -readability/wonkycase
FetchContent_Declare(
# lint_cmake: +readability/wonkycase
  OpenCL-ICD-Loader
  GIT_REPOSITORY
  ${OPENCL_LOADER_REPOSITORY}
  GIT_TAG
  ${OPENCL_LOADER_TAG}
  EXCLUDE_FROM_ALL
)
# lint_cmake: -readability/wonkycase
FetchContent_GetProperties(OpenCL-ICD-Loader)
# lint_cmake: +readability/wonkycase
if(NOT OpenCL-ICD-Loader_POPULATED)
# lint_cmake: -readability/wonkycase
  FetchContent_MakeAvailable(OpenCL-ICD-Loader)
# lint_cmake: +readability/wonkycase
  if(WIN32)
    set(USE_DYNAMIC_VCXX_RUNTIME ON)
  endif()
  message(STATUS "Populated OpenCL ICD Loader")
endif()
list(APPEND INTEGRATED_OPENCL_INCLUDES ${OPENCL_ICD_LOADER_HEADERS_DIR})
list(APPEND INTEGRATED_OPENCL_DEFINITIONS CL_TARGET_OPENCL_VERSION=120)
if(WIN32)
  list(
    APPEND
    INTEGRATED_OPENCL_LIBRARIES
      ${opencl-icd-loader_BINARY_DIR}/Release/OpenCL.lib
      cfgmgr32.lib
      runtimeobject.lib
  )
else()
  list(
    APPEND
    INTEGRATED_OPENCL_LIBRARIES
      ${opencl-icd-loader_BINARY_DIR}/libOpenCL.a
  )
  set_property(TARGET OpenCL PROPERTY POSITION_INDEPENDENT_CODE ON)
endif()

# Build Independent Boost libraries
include(ExternalProject)
include(ProcessorCount)
# lint_cmake: -readability/wonkycase
ProcessorCount(J)
# lint_cmake: +readability/wonkycase
set(BOOST_BASE "${PROJECT_BINARY_DIR}/Boost")
set(BOOST_INCLUDE "${BOOST_BASE}/source" CACHE PATH "")
set(BOOST_LIBRARY "${BOOST_BASE}/source/stage/lib" CACHE PATH "")
if(WIN32)
  if(MSVC)
    # references:
    #
    #  * range of MSVC versions: https://learn.microsoft.com/en-us/cpp/overview/compiler-versions
    #  * MSVC toolchain IDs: not sure...
    #    comments like https://learn.microsoft.com/en-us/answers/questions/769911/visual-studio-2019-build-tools-v143
    #
    if(${MSVC_VERSION} GREATER 1929)
      set(MSVC_TOOLCHAIN_ID "143")
    elseif(${MSVC_VERSION} GREATER 1919)
      set(MSVC_TOOLCHAIN_ID "142")
    elseif(${MSVC_VERSION} GREATER 1909)
      set(MSVC_TOOLCHAIN_ID "141")
    else()
      message(FATAL_ERROR "Unsupported MSVC version number: ${MSVC_VERSION}")
    endif()
    list(
      APPEND
        BOOST_BUILD_BYPRODUCTS
          ${BOOST_LIBRARY}/libboost_filesystem-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
          ${BOOST_LIBRARY}/libboost_system-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
          ${BOOST_LIBRARY}/libboost_chrono-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
    )
  else()
    message(FATAL_ERROR "Integrated OpenCL build is not yet available for MinGW")
  endif()
  set(BOOST_BOOTSTRAP "${BOOST_BASE}/source/bootstrap.bat")
  set(BOOST_BUILD "${BOOST_BASE}/source/b2.exe")
  set(BOOST_FLAGS "")
else()
  set(BOOST_BOOTSTRAP "${BOOST_BASE}/source/bootstrap.sh")
  set(BOOST_BUILD "${BOOST_BASE}/source/b2")
  set(BOOST_FLAGS "-fPIC")
  list(
    APPEND
    BOOST_BUILD_BYPRODUCTS
      ${BOOST_LIBRARY}/libboost_filesystem.a
      ${BOOST_LIBRARY}/libboost_system.a
      ${BOOST_LIBRARY}/libboost_chrono.a
  )
endif()
list(
  APPEND
  BOOST_SUBMODULES
    "libs/algorithm"
    "libs/align"
    "libs/any"
    "libs/array"
    "libs/assert"
    "libs/bind"
    "libs/chrono"
    "libs/compute"
    "libs/concept_check"
    "libs/config"
    "libs/container"
    "libs/container_hash"
    "libs/core"
    "libs/detail"
    "libs/filesystem"
    "libs/foreach"
    "libs/format"
    "libs/function"
    "libs/function_types"
    "libs/fusion"
    "libs/headers"
    "libs/integer"
    "libs/io"
    "libs/iterator"
    "libs/lexical_cast"
    "libs/math"
    "libs/move"
    "libs/mpl"
    "libs/multi_index"
    "libs/numeric/conversion"
    "libs/optional"
    "libs/predef"
    "libs/preprocessor"
    "libs/property_tree"
    "libs/range"
    "libs/ratio"
    "libs/serialization"
    "libs/smart_ptr"
    "libs/static_assert"
    "libs/system"
    "libs/throw_exception"
    "libs/tuple"
    "libs/typeof"
    "libs/type_index"
    "libs/type_traits"
    "libs/utility"
    "libs/uuid"
    "libs/winapi"
    "tools/boost_install"
    "tools/build"
)
# lint_cmake: -readability/wonkycase
ExternalProject_Add(
# lint_cmake: +readability/wonkycase
  Boost
  TMP_DIR "${BOOST_BASE}/tmp"
  STAMP_DIR "${BOOST_BASE}/stamp"
  DOWNLOAD_DIR "${BOOST_BASE}/download"
  SOURCE_DIR "${BOOST_BASE}/source"
  BINARY_DIR "${BOOST_BASE}/source"
  INSTALL_DIR "${BOOST_BASE}/install"
  GIT_REPOSITORY ${BOOST_REPOSITORY}
  GIT_TAG ${BOOST_TAG}
  GIT_SUBMODULES ${BOOST_SUBMODULES}
  GIT_SHALLOW ON
  UPDATE_COMMAND ""
  PATCH_COMMAND ""
  CONFIGURE_COMMAND ${BOOST_BOOTSTRAP}
  BUILD_COMMAND
    ${BOOST_BUILD}
    -sBOOST_ROOT=${BOOST_BASE}/source
    -a
    -q
    -j ${J}
    --with-headers
    --with-chrono
    --with-filesystem
    --with-system
    link=static
    runtime-link=shared
    variant=release
    threading=multi
    cxxflags="${BOOST_FLAGS}"
  INSTALL_COMMAND ""
  # BUILD_BYPRODUCTS is necessary to support 'Ninja' builds.
  # ref:
  #  - https://cmake.org/cmake/help/latest/module/ExternalProject.html
  #  - https://stackoverflow.com/a/65803911/3986677
  BUILD_BYPRODUCTS ${BOOST_BUILD_BYPRODUCTS}
)
list(APPEND INTEGRATED_OPENCL_INCLUDES ${BOOST_INCLUDE})
list(APPEND INTEGRATED_OPENCL_LIBRARIES ${BOOST_BUILD_BYPRODUCTS})

set(BUILD_SHARED_LIBS ON CACHE BOOL "" FORCE)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/Sanitizer.cmake <==
# Set appropriate compiler and linker flags for sanitizers.
#
# Usage of this module:
#  enable_sanitizers("address;leak")

# Add flags
macro(enable_sanitizer sanitizer)
  if(${sanitizer} MATCHES "address")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=address")

  elseif(${sanitizer} MATCHES "thread")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=thread")

  elseif(${sanitizer} MATCHES "leak")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=leak")

  elseif(${sanitizer} MATCHES "undefined")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=undefined -fno-sanitize-recover=undefined")

  else()
    message(FATAL_ERROR "Sanitizer ${sanitizer} not supported.")
  endif()
endmacro()

macro(enable_sanitizers SANITIZERS)
  # Check sanitizers compatibility.
  foreach(_san ${SANITIZERS})
    string(TOLOWER ${_san} _san)
    if(_san MATCHES "thread")
      if(${_use_other_sanitizers})
        message(FATAL_ERROR "thread sanitizer is not compatible with ${_san} sanitizer.")
      endif()
      set(_use_thread_sanitizer 1)
    else()
      if(${_use_thread_sanitizer})
        message(FATAL_ERROR "${_san} sanitizer is not compatible with thread sanitizer.")
      endif()
      set(_use_other_sanitizers 1)
    endif()
  endforeach()

  message(STATUS "Sanitizers: ${SANITIZERS}")

  foreach(_san ${SANITIZERS})
    string(TOLOWER ${_san} _san)
    enable_sanitizer(${_san})
  endforeach()
  message(STATUS "Sanitizers compile flags: ${SAN_COMPILE_FLAGS}")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${SAN_COMPILE_FLAGS}")
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${SAN_COMPILE_FLAGS}")
endmacro()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/Utils.cmake <==
# Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
# Copyright (c) 2026 The XGBoost developers.
# Licensed under the MIT License. See LICENSE file in the project root for license information.

# Generate CMAKE_CUDA_ARCHITECTURES form a list of architectures.
#
# lint_cmake: -linelength
# Adopted from XGBoost, see https://github.com/dmlc/xgboost/blob/41591eeff5b10caabe82d65fc7164b447eabd249/cmake/Utils.cmake#L62
# lint_cmake: +linelength
#
function(compute_cmake_cuda_archs _cuda_version)

  # Set up defaults based on CUDA version
  # Remember to update arch-specific tunings when supporting new archs.
  #
  # Reference for mapping of CUDA toolkit component versions to supported architectures ("compute capabilities"):
  # https://en.wikipedia.org/wiki/CUDA#GPUs_supported
  #
  if(_cuda_version VERSION_GREATER_EQUAL "13.0")
    set(CMAKE_CUDA_ARCHITECTURES 75 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "12.9")
    set(CMAKE_CUDA_ARCHITECTURES 70 75 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "12.8")
    set(CMAKE_CUDA_ARCHITECTURES 60 61 70 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "11.8")
    set(CMAKE_CUDA_ARCHITECTURES 60 61 70 80 86 89 90)
  else()
    message(FATAL_ERROR
      "No default architecture list configured for CUDA version '${_cuda_version}'. "
      "You can avoid this error and attempt building by manually passing '-DCMAKE_CUDA_ARCHITECTURES'."
    )
  endif()

  # For the last architectures, generate both:
  #
  #   - SASS via '-real', for performance
  #   - PTX via '-virtual', for forward compatibility
  #
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES APPEND "-real")
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES REPLACE "([0-9]+)-real" "\\0;\\1-virtual" AT -1)
  set(CMAKE_CUDA_ARCHITECTURES "${CMAKE_CUDA_ARCHITECTURES}" PARENT_SCOPE)
  message(STATUS "CMAKE_CUDA_ARCHITECTURES: ${CMAKE_CUDA_ARCHITECTURES}")
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/modules/FindLibR.cmake <==
# CMake module used to find the location of R's
# dll and header files.
#
# Borrows heavily from xgboost's R package:
#
# * https://github.com/dmlc/xgboost/blob/master/cmake/modules/FindLibR.cmake
#
# Defines the following:
#  LIBR_FOUND
#  LIBR_HOME
#  LIBR_EXECUTABLE
#  LIBR_MSVC_CORE_LIBRARY
#  LIBR_INCLUDE_DIRS
#  LIBR_LIBS_DIR
#  LIBR_CORE_LIBRARY
# and a CMake function to create R.lib for MSVC

# lint_cmake: -convention/filename

if(NOT R_ARCH)
  if("${CMAKE_SIZEOF_VOID_P}" STREQUAL "4")
    set(R_ARCH "i386")
  else()
    set(R_ARCH "x64")
  endif()
endif()

if(NOT ("${R_ARCH}" STREQUAL "x64"))
  message(FATAL_ERROR "LightGBM's R-package currently only supports 64-bit operating systems")
endif()

# Creates R.lib and R.def in the build directory for linking with MSVC
# https://docs.microsoft.com/en-us/cpp/build/reference/link-input-files?redirectedfrom=MSDN&view=vs-2019
function(create_rlib_for_msvc)

  message(STATUS "Creating R.lib and R.def")

  # various checks and warnings
  if(NOT WIN32 OR NOT MSVC)
    message(FATAL_ERROR "create_rlib_for_msvc() can only be used with MSVC")
  endif()

  if(NOT EXISTS "${LIBR_CORE_LIBRARY}")
    message(FATAL_ERROR "LIBR_CORE_LIBRARY, '${LIBR_CORE_LIBRARY}', not found")
  endif()

  find_program(DLLTOOL_EXE dlltool)

  if(NOT DLLTOOL_EXE)
    message(FATAL_ERROR "dlltool.exe not found!\nDo you have Rtools installed with its MinGW's bin/ in PATH?")
  endif()

  set(LIBR_MSVC_CORE_LIBRARY "${CMAKE_CURRENT_BINARY_DIR}/R.lib" CACHE PATH "R.lib filepath")

  get_filename_component(
    LIBR_RSCRIPT_EXECUTABLE_DIR
    ${LIBR_EXECUTABLE}
    DIRECTORY
  )
  set(LIBR_RSCRIPT_EXECUTABLE "${LIBR_RSCRIPT_EXECUTABLE_DIR}/Rscript")

  execute_process(
    COMMAND ${LIBR_RSCRIPT_EXECUTABLE}
    "${CMAKE_CURRENT_BINARY_DIR}/make-r-def.R"
    "${LIBR_CORE_LIBRARY}" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
  )
  execute_process(
    COMMAND ${DLLTOOL_EXE}
    "--input-def" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
    "--output-lib" "${LIBR_MSVC_CORE_LIBRARY}"
  )
endfunction()

# R version information is used to search for R's libraries in
# the registry on Windows. Since this code is orchestrated by
# an R script (src/install.libs.R), that script uses R's built-ins to
# find the version of R and pass it through as a CMake variable
if(CMAKE_R_VERSION)
  message(STATUS "R version passed into FindLibR.cmake: ${CMAKE_R_VERSION}")
elseif(WIN32)
  message(
    FATAL_ERROR
    "Expected CMAKE_R_VERSION to be passed in on Windows but none was provided. Check src/install.libs.R"
  )
endif()


if(NOT LIBR_EXECUTABLE)
  find_program(
    LIBR_EXECUTABLE
    NAMES R R.exe
  )

  # CRAN may run RD CMD CHECK instead of R CMD CHECK,
  # which can lead to this infamous error:
  # 'R' should not be used without a path -- see par. 1.6 of the manual
  if(LIBR_EXECUTABLE MATCHES ".*\\.Rcheck.*")
    unset(LIBR_EXECUTABLE CACHE)
  endif()

  # ignore the R bundled with R.app on Mac, since that is GUI-only
  if(LIBR_EXECUTABLE MATCHES ".+R\\.app.*")
    unset(LIBR_EXECUTABLE CACHE)
  endif()
endif()

# Find R executable unless it has been provided directly or already found
if(NOT LIBR_EXECUTABLE)
  if(APPLE)

    find_library(LIBR_LIBRARIES R)

    if(LIBR_LIBRARIES MATCHES ".*\\.framework")
      set(LIBR_HOME "${LIBR_LIBRARIES}/Resources")
      set(LIBR_EXECUTABLE "${LIBR_HOME}/R")
    else()
      get_filename_component(_LIBR_LIBRARIES "${LIBR_LIBRARIES}" REALPATH)
      get_filename_component(_LIBR_LIBRARIES_DIR "${_LIBR_LIBRARIES}" DIRECTORY)
      set(LIBR_EXECUTABLE "${_LIBR_LIBRARIES_DIR}/../bin/R")
    endif()

  elseif(UNIX)

    # attempt to find R executable
    if(NOT LIBR_EXECUTABLE)
      find_program(
        LIBR_EXECUTABLE
        NO_DEFAULT_PATH
        HINTS "${CMAKE_CURRENT_BINARY_DIR}" "/usr/bin" "/usr/lib/" "/usr/local/bin/"
        NAMES R
      )
    endif()

  # Windows
  else()

    # if R executable not available, query R_HOME path from registry
    if(NOT LIBR_HOME)

      # Try to find R's location in the registry
      # ref: https://cran.r-project.org/bin/windows/base/rw-FAQ.html#Does-R-use-the-Registry_003f
      get_filename_component(
        LIBR_HOME
        "[HKEY_LOCAL_MACHINE\\SOFTWARE\\R-core\\R\\${CMAKE_R_VERSION};InstallPath]"
        ABSOLUTE
      )
    endif()

    if(NOT LIBR_HOME)
      get_filename_component(
        LIBR_HOME
        "[HKEY_CURRENT_USER\\SOFTWARE\\R-core\\R\\${CMAKE_R_VERSION};InstallPath]"
        ABSOLUTE
      )
    endif()

    if(NOT LIBR_HOME)
      message(
        FATAL_ERROR
        "Unable to locate R executable.\
\nEither add its location to PATH or provide it through the LIBR_EXECUTABLE CMake variable"
      )
    endif()

    # set exe location based on R_ARCH
    set(LIBR_EXECUTABLE "${LIBR_HOME}/bin/${R_ARCH}/R.exe")

  endif()

  if(NOT LIBR_EXECUTABLE)
    message(
      FATAL_ERROR
      "Unable to locate R executable.\
\nEither add its location to PATH or provide it through the LIBR_EXECUTABLE CMake variable"
    )
  endif()

endif()

# ask R for the home path
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home(), winslash='/'))"
  OUTPUT_VARIABLE LIBR_HOME
)

# ask R for the include dir
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home('include'), winslash='/'))"
  OUTPUT_VARIABLE LIBR_INCLUDE_DIRS
)

# ask R for the lib dir
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home('lib'), winslash='/'))"
  OUTPUT_VARIABLE LIBR_LIBS_DIR
)

set(LIBR_HOME ${LIBR_HOME} CACHE PATH "R home directory")
set(LIBR_EXECUTABLE ${LIBR_EXECUTABLE} CACHE PATH "R executable")
set(LIBR_INCLUDE_DIRS ${LIBR_INCLUDE_DIRS} CACHE PATH "R include directory")
set(LIBR_LIBS_DIR ${LIBR_LIBS_DIR} CACHE PATH "Where R stores vendored third-party libraries")

# where is R.so / R.dll / libR.so likely to be found?
set(
  LIBR_PATH_HINTS
    "${CMAKE_CURRENT_BINARY_DIR}"
    "${LIBR_HOME}/lib"
    "${LIBR_HOME}/bin/${R_ARCH}"
    "${LIBR_HOME}/bin"
    "${LIBR_LIBRARIES}"
)

# look for the core R library
find_library(
  LIBR_CORE_LIBRARY
  NAMES R R.dll
  HINTS ${LIBR_PATH_HINTS}
)

# starting from CMake 3.17, find_library() will not find .dll files by default
# https://cmake.org/cmake/help/v3.17/release/3.17.html#other-changes
if(WIN32 AND NOT LIBR_CORE_LIBRARY)
  find_file(
    LIBR_CORE_LIBRARY
    NAME R.dll
    HINTS ${LIBR_PATH_HINTS}
  )
endif()

set(LIBR_CORE_LIBRARY ${LIBR_CORE_LIBRARY} CACHE PATH "R core shared library")

if(WIN32 AND MSVC)

  # create a local R.lib import library for R.dll if it doesn't exist
  if(NOT EXISTS "${CMAKE_CURRENT_BINARY_DIR}/R.lib")
    create_rlib_for_msvc()
  endif()

endif()

# define find requirements
include(FindPackageHandleStandardArgs)

if(WIN32 AND MSVC)
# lint_cmake: -package/stdargs
  find_package_handle_standard_args(
# lint_cmake: +package/stdargs
    LibR DEFAULT_MSG
    LIBR_HOME
    LIBR_EXECUTABLE
    LIBR_INCLUDE_DIRS
    LIBR_LIBS_DIR
    LIBR_CORE_LIBRARY
    LIBR_MSVC_CORE_LIBRARY
  )
else()
# lint_cmake: -package/stdargs
  find_package_handle_standard_args(
# lint_cmake: +package/stdargs
    LibR DEFAULT_MSG
    LIBR_HOME
    LIBR_EXECUTABLE
    LIBR_INCLUDE_DIRS
    LIBR_LIBS_DIR
    LIBR_CORE_LIBRARY
  )
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/modules/FindNCCL.cmake <==
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#
# Tries to find NCCL headers and libraries.
#
# Usage of this module as follows:
#
#  find_package(NCCL)
#
# Variables used by this module, they can change the default behaviour and need
# to be set before calling find_package:
#
#  NCCL_ROOT - When set, this path is inspected instead of standard library
#              locations as the root of the NCCL installation.
#              The environment variable NCCL_ROOT overrides this variable.
#
# This module defines
#  NCCL_FOUND, whether nccl has been found
#  NCCL_INCLUDE_DIR, directory containing header
#  NCCL_LIBRARY, directory containing nccl library
#  NCCL_LIB_NAME, nccl library name
#  USE_NCCL_LIB_PATH, when set, NCCL_LIBRARY path is also inspected for the
#                     location of the nccl library. This would disable
#                     switching between static and shared.
#
# It creates an imported target 'NCCL::NCCL' for convenience in linking.
#
# This module assumes that the CUDA toolkit has already been found.
#

if(NCCL_LIBRARY)
  if(NOT USE_NCCL_LIB_PATH)
    # Don't cache NCCL_LIBRARY to enable switching between static and shared.
    unset(NCCL_LIBRARY CACHE)
  endif()
endif()

if(BUILD_WITH_SHARED_NCCL)
  # libnccl.so
  set(NCCL_LIB_NAME nccl)
  set(_nccl_lib_type "SHARED")
else()
  # libnccl_static.a
  set(NCCL_LIB_NAME nccl_static)
  set(_nccl_lib_type "STATIC")
endif()

find_path(NCCL_INCLUDE_DIR
  NAMES nccl.h
  HINTS $ENV{NCCL_ROOT}/include ${NCCL_ROOT}/include)

find_library(NCCL_LIBRARY
  NAMES ${NCCL_LIB_NAME}
  HINTS $ENV{NCCL_ROOT}/lib ${NCCL_ROOT}/lib)

message(STATUS "Using nccl library: ${NCCL_LIBRARY}")

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(NCCL DEFAULT_MSG
                                  NCCL_INCLUDE_DIR NCCL_LIBRARY)

mark_as_advanced(
  NCCL_INCLUDE_DIR
  NCCL_LIBRARY
)

if(NCCL_FOUND AND NOT TARGET NCCL::NCCL)
  add_library(NCCL::NCCL ${_nccl_lib_type} IMPORTED)
  set_target_properties(NCCL::NCCL PROPERTIES
    IMPORTED_LOCATION "${NCCL_LIBRARY}"
    INTERFACE_INCLUDE_DIRECTORIES "${NCCL_INCLUDE_DIR}")
endif()

unset(_nccl_lib_type)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.APACHE <==
/*
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.
*/

==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.BSD <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
*/


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.GPL <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.LGPL <==
                  GNU LESSER GENERAL PUBLIC LICENSE
                       Version 2.1, February 1999

 Copyright (C) 1991, 1999 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301  USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

[This is the first released version of the Lesser GPL.  It also counts
 as the successor of the GNU Library Public License, version 2, hence
 the version number 2.1.]

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
Licenses are intended to guarantee your freedom to share and change
free software--to make sure the software is free for all its users.

  This license, the Lesser General Public License, applies to some
specially designated software packages--typically libraries--of the
Free Software Foundation and other authors who decide to use it.  You
can use it too, but we suggest you first think carefully about whether
this license or the ordinary General Public License is the better
strategy to use in any particular case, based on the explanations below.

  When we speak of free software, we are referring to freedom of use,
not price.  Our General Public Licenses are designed to make sure that
you have the freedom to distribute copies of free software (and charge
for this service if you wish); that you receive source code or can get
it if you want it; that you can change the software and use pieces of
it in new free programs; and that you are informed that you can do
these things.

  To protect your rights, we need to make restrictions that forbid
distributors to deny you these rights or to ask you to surrender these
rights.  These restrictions translate to certain responsibilities for
you if you distribute copies of the library or if you modify it.

  For example, if you distribute copies of the library, whether gratis
or for a fee, you must give the recipients all the rights that we gave
you.  You must make sure that they, too, receive or can get the source
code.  If you link other code with the library, you must provide
complete object files to the recipients, so that they can relink them
with the library after making changes to the library and recompiling
it.  And you must show them these terms so they know their rights.

  We protect your rights with a two-step method: (1) we copyright the
library, and (2) we offer you this license, which gives you legal
permission to copy, distribute and/or modify the library.

  To protect each distributor, we want to make it very clear that
there is no warranty for the free library.  Also, if the library is
modified by someone else and passed on, the recipients should know
that what they have is not the original version, so that the original
author's reputation will not be affected by problems that might be
introduced by others.

  Finally, software patents pose a constant threat to the existence of
any free program.  We wish to make sure that a company cannot
effectively restrict the users of a free program by obtaining a
restrictive license from a patent holder.  Therefore, we insist that
any patent license obtained for a version of the library must be
consistent with the full freedom of use specified in this license.

  Most GNU software, including some libraries, is covered by the
ordinary GNU General Public License.  This license, the GNU Lesser
General Public License, applies to certain designated libraries, and
is quite different from the ordinary General Public License.  We use
this license for certain libraries in order to permit linking those
libraries into non-free programs.

  When a program is linked with a library, whether statically or using
a shared library, the combination of the two is legally speaking a
combined work, a derivative of the original library.  The ordinary
General Public License therefore permits such linking only if the
entire combination fits its criteria of freedom.  The Lesser General
Public License permits more lax criteria for linking other code with
the library.

  We call this license the "Lesser" General Public License because it
does Less to protect the user's freedom than the ordinary General
Public License.  It also provides other free software developers Less
of an advantage over competing non-free programs.  These disadvantages
are the reason we use the ordinary General Public License for many
libraries.  However, the Lesser license provides advantages in certain
special circumstances.

  For example, on rare occasions, there may be a special need to
encourage the widest possible use of a certain library, so that it becomes
a de-facto standard.  To achieve this, non-free programs must be
allowed to use the library.  A more frequent case is that a free
library does the same job as widely used non-free libraries.  In this
case, there is little to gain by limiting the free library to free
software only, so we use the Lesser General Public License.

  In other cases, permission to use a particular library in non-free
programs enables a greater number of people to use a large body of
free software.  For example, permission to use the GNU C Library in
non-free programs enables many more people to use the whole GNU
operating system, as well as its variant, the GNU/Linux operating
system.

  Although the Lesser General Public License is Less protective of the
users' freedom, it does ensure that the user of a program that is
linked with the Library has the freedom and the wherewithal to run
that program using a modified version of the Library.

  The precise terms and conditions for copying, distribution and
modification follow.  Pay close attention to the difference between a
"work based on the library" and a "work that uses the library".  The
former contains code derived from the library, whereas the latter must
be combined with the library in order to run.

                  GNU LESSER GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License Agreement applies to any software library or other
program which contains a notice placed by the copyright holder or
other authorized party saying it may be distributed under the terms of
this Lesser General Public License (also called "this License").
Each licensee is addressed as "you".

  A "library" means a collection of software functions and/or data
prepared so as to be conveniently linked with application programs
(which use some of those functions and data) to form executables.

  The "Library", below, refers to any such software library or work
which has been distributed under these terms.  A "work based on the
Library" means either the Library or any derivative work under
copyright law: that is to say, a work containing the Library or a
portion of it, either verbatim or with modifications and/or translated
straightforwardly into another language.  (Hereinafter, translation is
included without limitation in the term "modification".)

  "Source code" for a work means the preferred form of the work for
making modifications to it.  For a library, complete source code means
all the source code for all modules it contains, plus any associated
interface definition files, plus the scripts used to control compilation
and installation of the library.

  Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running a program using the Library is not restricted, and output from
such a program is covered only if its contents constitute a work based
on the Library (independent of the use of the Library in a tool for
writing it).  Whether that is true depends on what the Library does
and what the program that uses the Library does.

  1. You may copy and distribute verbatim copies of the Library's
complete source code as you receive it, in any medium, provided that
you conspicuously and appropriately publish on each copy an
appropriate copyright notice and disclaimer of warranty; keep intact
all the notices that refer to this License and to the absence of any
warranty; and distribute a copy of this License along with the
Library.

  You may charge a fee for the physical act of transferring a copy,
and you may at your option offer warranty protection in exchange for a
fee.

  2. You may modify your copy or copies of the Library or any portion
of it, thus forming a work based on the Library, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) The modified work must itself be a software library.

    b) You must cause the files modified to carry prominent notices
    stating that you changed the files and the date of any change.

    c) You must cause the whole of the work to be licensed at no
    charge to all third parties under the terms of this License.

    d) If a facility in the modified Library refers to a function or a
    table of data to be supplied by an application program that uses
    the facility, other than as an argument passed when the facility
    is invoked, then you must make a good faith effort to ensure that,
    in the event an application does not supply such function or
    table, the facility still operates, and performs whatever part of
    its purpose remains meaningful.

    (For example, a function in a library to compute square roots has
    a purpose that is entirely well-defined independent of the
    application.  Therefore, Subsection 2d requires that any
    application-supplied function or table used by this function must
    be optional: if the application does not supply it, the square
    root function must still compute square roots.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Library,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Library, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote
it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Library.

In addition, mere aggregation of another work not based on the Library
with the Library (or with a work based on the Library) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may opt to apply the terms of the ordinary GNU General Public
License instead of this License to a given copy of the Library.  To do
this, you must alter all the notices that refer to this License, so
that they refer to the ordinary GNU General Public License, version 2,
instead of to this License.  (If a newer version than version 2 of the
ordinary GNU General Public License has appeared, then you can specify
that version instead if you wish.)  Do not make any other change in
these notices.

  Once this change is made in a given copy, it is irreversible for
that copy, so the ordinary GNU General Public License applies to all
subsequent copies and derivative works made from that copy.

  This option is useful when you wish to copy part of the code of
the Library into a program that is not a library.

  4. You may copy and distribute the Library (or a portion or
derivative of it, under Section 2) in object code or executable form
under the terms of Sections 1 and 2 above provided that you accompany
it with the complete corresponding machine-readable source code, which
must be distributed under the terms of Sections 1 and 2 above on a
medium customarily used for software interchange.

  If distribution of object code is made by offering access to copy
from a designated place, then offering equivalent access to copy the
source code from the same place satisfies the requirement to
distribute the source code, even though third parties are not
compelled to copy the source along with the object code.

  5. A program that contains no derivative of any portion of the
Library, but is designed to work with the Library by being compiled or
linked with it, is called a "work that uses the Library".  Such a
work, in isolation, is not a derivative work of the Library, and
therefore falls outside the scope of this License.

  However, linking a "work that uses the Library" with the Library
creates an executable that is a derivative of the Library (because it
contains portions of the Library), rather than a "work that uses the
library".  The executable is therefore covered by this License.
Section 6 states terms for distribution of such executables.

  When a "work that uses the Library" uses material from a header file
that is part of the Library, the object code for the work may be a
derivative work of the Library even though the source code is not.
Whether this is true is especially significant if the work can be
linked without the Library, or if the work is itself a library.  The
threshold for this to be true is not precisely defined by law.

  If such an object file uses only numerical parameters, data
structure layouts and accessors, and small macros and small inline
functions (ten lines or less in length), then the use of the object
file is unrestricted, regardless of whether it is legally a derivative
work.  (Executables containing this object code plus portions of the
Library will still fall under Section 6.)

  Otherwise, if the work is a derivative of the Library, you may
distribute the object code for the work under the terms of Section 6.
Any executables containing that work also fall under Section 6,
whether or not they are linked directly with the Library itself.

  6. As an exception to the Sections above, you may also combine or
link a "work that uses the Library" with the Library to produce a
work containing portions of the Library, and distribute that work
under terms of your choice, provided that the terms permit
modification of the work for the customer's own use and reverse
engineering for debugging such modifications.

  You must give prominent notice with each copy of the work that the
Library is used in it and that the Library and its use are covered by
this License.  You must supply a copy of this License.  If the work
during execution displays copyright notices, you must include the
copyright notice for the Library among them, as well as a reference
directing the user to the copy of this License.  Also, you must do one
of these things:

    a) Accompany the work with the complete corresponding
    machine-readable source code for the Library including whatever
    changes were used in the work (which must be distributed under
    Sections 1 and 2 above); and, if the work is an executable linked
    with the Library, with the complete machine-readable "work that
    uses the Library", as object code and/or source code, so that the
    user can modify the Library and then relink to produce a modified
    executable containing the modified Library.  (It is understood
    that the user who changes the contents of definitions files in the
    Library will not necessarily be able to recompile the application
    to use the modified definitions.)

    b) Use a suitable shared library mechanism for linking with the
    Library.  A suitable mechanism is one that (1) uses at run time a
    copy of the library already present on the user's computer system,
    rather than copying library functions into the executable, and (2)
    will operate properly with a modified version of the library, if
    the user installs one, as long as the modified version is
    interface-compatible with the version that the work was made with.

    c) Accompany the work with a written offer, valid for at
    least three years, to give the same user the materials
    specified in Subsection 6a, above, for a charge no more
    than the cost of performing this distribution.

    d) If distribution of the work is made by offering access to copy
    from a designated place, offer equivalent access to copy the above
    specified materials from the same place.

    e) Verify that the user has already received a copy of these
    materials or that you have already sent this user a copy.

  For an executable, the required form of the "work that uses the
Library" must include any data and utility programs needed for
reproducing the executable from it.  However, as a special exception,
the materials to be distributed need not include anything that is
normally distributed (in either source or binary form) with the major
components (compiler, kernel, and so on) of the operating system on
which the executable runs, unless that component itself accompanies
the executable.

  It may happen that this requirement contradicts the license
restrictions of other proprietary libraries that do not normally
accompany the operating system.  Such a contradiction means you cannot
use both them and the Library together in an executable that you
distribute.

  7. You may place library facilities that are a work based on the
Library side-by-side in a single library together with other library
facilities not covered by this License, and distribute such a combined
library, provided that the separate distribution of the work based on
the Library and of the other library facilities is otherwise
permitted, and provided that you do these two things:

    a) Accompany the combined library with a copy of the same work
    based on the Library, uncombined with any other library
    facilities.  This must be distributed under the terms of the
    Sections above.

    b) Give prominent notice with the combined library of the fact
    that part of it is a work based on the Library, and explaining
    where to find the accompanying uncombined form of the same work.

  8. You may not copy, modify, sublicense, link with, or distribute
the Library except as expressly provided under this License.  Any
attempt otherwise to copy, modify, sublicense, link with, or
distribute the Library is void, and will automatically terminate your
rights under this License.  However, parties who have received copies,
or rights, from you under this License will not have their licenses
terminated so long as such parties remain in full compliance.

  9. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Library or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Library (or any work based on the
Library), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Library or works based on it.

  10. Each time you redistribute the Library (or any work based on the
Library), the recipient automatically receives a license from the
original licensor to copy, distribute, link with or modify the Library
subject to these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties with
this License.

  11. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Library at all.  For example, if a patent
license would not permit royalty-free redistribution of the Library by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Library.

If any portion of this section is held invalid or unenforceable under any
particular circumstance, the balance of the section is intended to apply,
and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  12. If the distribution and/or use of the Library is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Library under this License may add
an explicit geographical distribution limitation excluding those countries,
so that distribution is permitted only in or among countries not thus
excluded.  In such case, this License incorporates the limitation as if
written in the body of this License.

  13. The Free Software Foundation may publish revised and/or new
versions of the Lesser General Public License from time to time.
Such new versions will be similar in spirit to the present version,
but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number.  If the Library
specifies a version number of this License which applies to it and
"any later version", you have the option of following the terms and
conditions either of that version or of any later version published by
the Free Software Foundation.  If the Library does not specify a
license version number, you may choose any version ever published by
the Free Software Foundation.

  14. If you wish to incorporate parts of the Library into other free
programs whose distribution conditions are incompatible with these,
write to the author to ask for permission.  For software which is
copyrighted by the Free Software Foundation, write to the Free
Software Foundation; we sometimes make exceptions for this.  Our
decision will be guided by the two goals of preserving the free status
of all derivatives of our free software and of promoting the sharing
and reuse of software generally.

                            NO WARRANTY

  15. BECAUSE THE LIBRARY IS LICENSED FREE OF CHARGE, THERE IS NO
WARRANTY FOR THE LIBRARY, TO THE EXTENT PERMITTED BY APPLICABLE LAW.
EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR
OTHER PARTIES PROVIDE THE LIBRARY "AS IS" WITHOUT WARRANTY OF ANY
KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE
LIBRARY IS WITH YOU.  SHOULD THE LIBRARY PROVE DEFECTIVE, YOU ASSUME
THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN
WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY
AND/OR REDISTRIBUTE THE LIBRARY AS PERMITTED ABOVE, BE LIABLE TO YOU
FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR
CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE
LIBRARY (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING
RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A
FAILURE OF THE LIBRARY TO OPERATE WITH ANY OTHER SOFTWARE), EVEN IF
SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH
DAMAGES.

                     END OF TERMS AND CONDITIONS

           How to Apply These Terms to Your New Libraries

  If you develop a new library, and you want it to be of the greatest
possible use to the public, we recommend making it free software that
everyone can redistribute and change.  You can do so by permitting
redistribution under these terms (or, alternatively, under the terms of the
ordinary General Public License).

  To apply these terms, attach the following notices to the library.  It is
safest to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least the
"copyright" line and a pointer to where the full notice is found.

    <one line to give the library's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This library is free software; you can redistribute it and/or
    modify it under the terms of the GNU Lesser General Public
    License as published by the Free Software Foundation; either
    version 2.1 of the License, or (at your option) any later version.

    This library is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
    Lesser General Public License for more details.

    You should have received a copy of the GNU Lesser General Public
    License along with this library; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301  USA

Also add information on how to contact you by electronic and paper mail.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the library, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the
  library `Frob' (a library for tweaking knobs) written by James Random Hacker.

  <signature of Ty Coon>, 1 April 1990
  Ty Coon, President of Vice

That's all there is to it!


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.MINPACK <==
Minpack Copyright Notice (1999) University of Chicago.  All rights reserved

Redistribution and use in source and binary forms, with or
without modification, are permitted provided that the
following conditions are met:

1. Redistributions of source code must retain the above
copyright notice, this list of conditions and the following
disclaimer.

2. Redistributions in binary form must reproduce the above
copyright notice, this list of conditions and the following
disclaimer in the documentation and/or other materials
provided with the distribution.

3. The end-user documentation included with the
redistribution, if any, must include the following
acknowledgment:

   "This product includes software developed by the
   University of Chicago, as Operator of Argonne National
   Laboratory.

Alternately, this acknowledgment may appear in the software
itself, if and wherever such third-party acknowledgments
normally appear.

4. WARRANTY DISCLAIMER. THE SOFTWARE IS SUPPLIED "AS IS"
WITHOUT WARRANTY OF ANY KIND. THE COPYRIGHT HOLDER, THE
UNITED STATES, THE UNITED STATES DEPARTMENT OF ENERGY, AND
THEIR EMPLOYEES: (1) DISCLAIM ANY WARRANTIES, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO ANY IMPLIED WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, TITLE
OR NON-INFRINGEMENT, (2) DO NOT ASSUME ANY LEGAL LIABILITY
OR RESPONSIBILITY FOR THE ACCURACY, COMPLETENESS, OR
USEFULNESS OF THE SOFTWARE, (3) DO NOT REPRESENT THAT USE OF
THE SOFTWARE WOULD NOT INFRINGE PRIVATELY OWNED RIGHTS, (4)
DO NOT WARRANT THAT THE SOFTWARE WILL FUNCTION
UNINTERRUPTED, THAT IT IS ERROR-FREE OR THAT ANY ERRORS WILL
BE CORRECTED.

5. LIMITATION OF LIABILITY. IN NO EVENT WILL THE COPYRIGHT
HOLDER, THE UNITED STATES, THE UNITED STATES DEPARTMENT OF
ENERGY, OR THEIR EMPLOYEES: BE LIABLE FOR ANY INDIRECT,
INCIDENTAL, CONSEQUENTIAL, SPECIAL OR PUNITIVE DAMAGES OF
ANY KIND OR NATURE, INCLUDING BUT NOT LIMITED TO LOSS OF
PROFITS OR LOSS OF DATA, FOR ANY REASON WHATSOEVER, WHETHER
SUCH LIABILITY IS ASSERTED ON THE BASIS OF CONTRACT, TORT
(INCLUDING NEGLIGENCE OR STRICT LIABILITY), OR OTHERWISE,
EVEN IF ANY OF SAID PARTIES HAS BEEN WARNED OF THE
POSSIBILITY OF SUCH LOSS OR DAMAGES.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.MPL2 <==
Mozilla Public License Version 2.0
==================================

1. Definitions
--------------

1.1. "Contributor"
    means each individual or legal entity that creates, contributes to
    the creation of, or owns Covered Software.

1.2. "Contributor Version"
    means the combination of the Contributions of others (if any) used
    by a Contributor and that particular Contributor's Contribution.

1.3. "Contribution"
    means Covered Software of a particular Contributor.

1.4. "Covered Software"
    means Source Code Form to which the initial Contributor has attached
    the notice in Exhibit A, the Executable Form of such Source Code
    Form, and Modifications of such Source Code Form, in each case
    including portions thereof.

1.5. "Incompatible With Secondary Licenses"
    means

    (a) that the initial Contributor has attached the notice described
        in Exhibit B to the Covered Software; or

    (b) that the Covered Software was made available under the terms of
        version 1.1 or earlier of the License, but not also under the
        terms of a Secondary License.

1.6. "Executable Form"
    means any form of the work other than Source Code Form.

1.7. "Larger Work"
    means a work that combines Covered Software with other material, in 
    a separate file or files, that is not Covered Software.

1.8. "License"
    means this document.

1.9. "Licensable"
    means having the right to grant, to the maximum extent possible,
    whether at the time of the initial grant or subsequently, any and
    all of the rights conveyed by this License.

1.10. "Modifications"
    means any of the following:

    (a) any file in Source Code Form that results from an addition to,
        deletion from, or modification of the contents of Covered
        Software; or

    (b) any new file in Source Code Form that contains any Covered
        Software.

1.11. "Patent Claims" of a Contributor
    means any patent claim(s), including without limitation, method,
    process, and apparatus claims, in any patent Licensable by such
    Contributor that would be infringed, but for the grant of the
    License, by the making, using, selling, offering for sale, having
    made, import, or transfer of either its Contributions or its
    Contributor Version.

1.12. "Secondary License"
    means either the GNU General Public License, Version 2.0, the GNU
    Lesser General Public License, Version 2.1, the GNU Affero General
    Public License, Version 3.0, or any later versions of those
    licenses.

1.13. "Source Code Form"
    means the form of the work preferred for making modifications.

1.14. "You" (or "Your")
    means an individual or a legal entity exercising rights under this
    License. For legal entities, "You" includes any entity that
    controls, is controlled by, or is under common control with You. For
    purposes of this definition, "control" means (a) the power, direct
    or indirect, to cause the direction or management of such entity,
    whether by contract or otherwise, or (b) ownership of more than
    fifty percent (50%) of the outstanding shares or beneficial
    ownership of such entity.

2. License Grants and Conditions
--------------------------------

2.1. Grants

Each Contributor hereby grants You a world-wide, royalty-free,
non-exclusive license:

(a) under intellectual property rights (other than patent or trademark)
    Licensable by such Contributor to use, reproduce, make available,
    modify, display, perform, distribute, and otherwise exploit its
    Contributions, either on an unmodified basis, with Modifications, or
    as part of a Larger Work; and

(b) under Patent Claims of such Contributor to make, use, sell, offer
    for sale, have made, import, and otherwise transfer either its
    Contributions or its Contributor Version.

2.2. Effective Date

The licenses granted in Section 2.1 with respect to any Contribution
become effective for each Contribution on the date the Contributor first
distributes such Contribution.

2.3. Limitations on Grant Scope

The licenses granted in this Section 2 are the only rights granted under
this License. No additional rights or licenses will be implied from the
distribution or licensing of Covered Software under this License.
Notwithstanding Section 2.1(b) above, no patent license is granted by a
Contributor:

(a) for any code that a Contributor has removed from Covered Software;
    or

(b) for infringements caused by: (i) Your and any other third party's
    modifications of Covered Software, or (ii) the combination of its
    Contributions with other software (except as part of its Contributor
    Version); or

(c) under Patent Claims infringed by Covered Software in the absence of
    its Contributions.

This License does not grant any rights in the trademarks, service marks,
or logos of any Contributor (except as may be necessary to comply with
the notice requirements in Section 3.4).

2.4. Subsequent Licenses

No Contributor makes additional grants as a result of Your choice to
distribute the Covered Software under a subsequent version of this
License (see Section 10.2) or under the terms of a Secondary License (if
permitted under the terms of Section 3.3).

2.5. Representation

Each Contributor represents that the Contributor believes its
Contributions are its original creation(s) or it has sufficient rights
to grant the rights to its Contributions conveyed by this License.

2.6. Fair Use

This License is not intended to limit any rights You have under
applicable copyright doctrines of fair use, fair dealing, or other
equivalents.

2.7. Conditions

Sections 3.1, 3.2, 3.3, and 3.4 are conditions of the licenses granted
in Section 2.1.

3. Responsibilities
-------------------

3.1. Distribution of Source Form

All distribution of Covered Software in Source Code Form, including any
Modifications that You create or to which You contribute, must be under
the terms of this License. You must inform recipients that the Source
Code Form of the Covered Software is governed by the terms of this
License, and how they can obtain a copy of this License. You may not
attempt to alter or restrict the recipients' rights in the Source Code
Form.

3.2. Distribution of Executable Form

If You distribute Covered Software in Executable Form then:

(a) such Covered Software must also be made available in Source Code
    Form, as described in Section 3.1, and You must inform recipients of
    the Executable Form how they can obtain a copy of such Source Code
    Form by reasonable means in a timely manner, at a charge no more
    than the cost of distribution to the recipient; and

(b) You may distribute such Executable Form under the terms of this
    License, or sublicense it under different terms, provided that the
    license for the Executable Form does not attempt to limit or alter
    the recipients' rights in the Source Code Form under this License.

3.3. Distribution of a Larger Work

You may create and distribute a Larger Work under terms of Your choice,
provided that You also comply with the requirements of this License for
the Covered Software. If the Larger Work is a combination of Covered
Software with a work governed by one or more Secondary Licenses, and the
Covered Software is not Incompatible With Secondary Licenses, this
License permits You to additionally distribute such Covered Software
under the terms of such Secondary License(s), so that the recipient of
the Larger Work may, at their option, further distribute the Covered
Software under the terms of either this License or such Secondary
License(s).

3.4. Notices

You may not remove or alter the substance of any license notices
(including copyright notices, patent notices, disclaimers of warranty,
or limitations of liability) contained within the Source Code Form of
the Covered Software, except that You may alter any license notices to
the extent required to remedy known factual inaccuracies.

3.5. Application of Additional Terms

You may choose to offer, and to charge a fee for, warranty, support,
indemnity or liability obligations to one or more recipients of Covered
Software. However, You may do so only on Your own behalf, and not on
behalf of any Contributor. You must make it absolutely clear that any
such warranty, support, indemnity, or liability obligation is offered by
You alone, and You hereby agree to indemnify every Contributor for any
liability incurred by such Contributor as a result of warranty, support,
indemnity or liability terms You offer. You may include additional
disclaimers of warranty and limitations of liability specific to any
jurisdiction.

4. Inability to Comply Due to Statute or Regulation
---------------------------------------------------

If it is impossible for You to comply with any of the terms of this
License with respect to some or all of the Covered Software due to
statute, judicial order, or regulation then You must: (a) comply with
the terms of this License to the maximum extent possible; and (b)
describe the limitations and the code they affect. Such description must
be placed in a text file included with all distributions of the Covered
Software under this License. Except to the extent prohibited by statute
or regulation, such description must be sufficiently detailed for a
recipient of ordinary skill to be able to understand it.

5. Termination
--------------

5.1. The rights granted under this License will terminate automatically
if You fail to comply with any of its terms. However, if You become
compliant, then the rights granted under this License from a particular
Contributor are reinstated (a) provisionally, unless and until such
Contributor explicitly and finally terminates Your grants, and (b) on an
ongoing basis, if such Contributor fails to notify You of the
non-compliance by some reasonable means prior to 60 days after You have
come back into compliance. Moreover, Your grants from a particular
Contributor are reinstated on an ongoing basis if such Contributor
notifies You of the non-compliance by some reasonable means, this is the
first time You have received notice of non-compliance with this License
from such Contributor, and You become compliant prior to 30 days after
Your receipt of the notice.

5.2. If You initiate litigation against any entity by asserting a patent
infringement claim (excluding declaratory judgment actions,
counter-claims, and cross-claims) alleging that a Contributor Version
directly or indirectly infringes any patent, then the rights granted to
You by any and all Contributors for the Covered Software under Section
2.1 of this License shall terminate.

5.3. In the event of termination under Sections 5.1 or 5.2 above, all
end user license agreements (excluding distributors and resellers) which
have been validly granted by You or Your distributors under this License
prior to termination shall survive termination.

************************************************************************
*                                                                      *
*  6. Disclaimer of Warranty                                           *
*  -------------------------                                           *
*                                                                      *
*  Covered Software is provided under this License on an "as is"       *
*  basis, without warranty of any kind, either expressed, implied, or  *
*  statutory, including, without limitation, warranties that the       *
*  Covered Software is free of defects, merchantable, fit for a        *
*  particular purpose or non-infringing. The entire risk as to the     *
*  quality and performance of the Covered Software is with You.        *
*  Should any Covered Software prove defective in any respect, You     *
*  (not any Contributor) assume the cost of any necessary servicing,   *
*  repair, or correction. This disclaimer of warranty constitutes an   *
*  essential part of this License. No use of any Covered Software is   *
*  authorized under this License except under this disclaimer.         *
*                                                                      *
************************************************************************

************************************************************************
*                                                                      *
*  7. Limitation of Liability                                          *
*  --------------------------                                          *
*                                                                      *
*  Under no circumstances and under no legal theory, whether tort      *
*  (including negligence), contract, or otherwise, shall any           *
*  Contributor, or anyone who distributes Covered Software as          *
*  permitted above, be liable to You for any direct, indirect,         *
*  special, incidental, or consequential damages of any character      *
*  including, without limitation, damages for lost profits, loss of    *
*  goodwill, work stoppage, computer failure or malfunction, or any    *
*  and all other commercial damages or losses, even if such party      *
*  shall have been informed of the possibility of such damages. This   *
*  limitation of liability shall not apply to liability for death or   *
*  personal injury resulting from such party's negligence to the       *
*  extent applicable law prohibits such limitation. Some               *
*  jurisdictions do not allow the exclusion or limitation of           *
*  incidental or consequential damages, so this exclusion and          *
*  limitation may not apply to You.                                    *
*                                                                      *
************************************************************************

8. Litigation
-------------

Any litigation relating to this License may be brought only in the
courts of a jurisdiction where the defendant maintains its principal
place of business and such litigation shall be governed by laws of that
jurisdiction, without reference to its conflict-of-law provisions.
Nothing in this Section shall prevent a party's ability to bring
cross-claims or counter-claims.

9. Miscellaneous
----------------

This License represents the complete agreement concerning the subject
matter hereof. If any provision of this License is held to be
unenforceable, such provision shall be reformed only to the extent
necessary to make it enforceable. Any law or regulation which provides
that the language of a contract shall be construed against the drafter
shall not be used to construe this License against a Contributor.

10. Versions of the License
---------------------------

10.1. New Versions

Mozilla Foundation is the license steward. Except as provided in Section
10.3, no one other than the license steward has the right to modify or
publish new versions of this License. Each version will be given a
distinguishing version number.

10.2. Effect of New Versions

You may distribute the Covered Software under the terms of the version
of the License under which You originally received the Covered Software,
or under the terms of any subsequent version published by the license
steward.

10.3. Modified Versions

If you create software not governed by this License, and you want to
create a new license for such software, you may create and use a
modified version of this License if you rename the license and remove
any references to the name of the license steward (except to note that
such modified license differs from this License).

10.4. Distributing Source Code Form that is Incompatible With Secondary
Licenses

If You choose to distribute Source Code Form that is Incompatible With
Secondary Licenses under the terms of this version of the License, the
notice described in Exhibit B of this License must be attached.

Exhibit A - Source Code Form License Notice
-------------------------------------------

  This Source Code Form is subject to the terms of the Mozilla Public
  License, v. 2.0. If a copy of the MPL was not distributed with this
  file, You can obtain one at http://mozilla.org/MPL/2.0/.

If it is not possible or desirable to put the notice in a particular
file, then You may include the notice in a location (such as a LICENSE
file in a relevant directory) where a recipient would be likely to look
for such a notice.

You may add additional accurate notices of copyright ownership.

Exhibit B - "Incompatible With Secondary Licenses" Notice
---------------------------------------------------------

  This Source Code Form is "Incompatible With Secondary Licenses", as
  defined by the Mozilla Public License, v. 2.0.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.README <==
Eigen is primarily MPL2 licensed. See COPYING.MPL2 and these links:
  http://www.mozilla.org/MPL/2.0/
  http://www.mozilla.org/MPL/2.0/FAQ.html

Some files contain third-party code under BSD or LGPL licenses, whence the other
COPYING.* files here.

All the LGPL code is either LGPL 2.1-only, or LGPL 2.1-or-later.
For this reason, the COPYING.LGPL file contains the LGPL 2.1 text.

If you want to guarantee that the Eigen code that you are #including is licensed
under the MPL2 and possibly more permissive licenses (like BSD), #define this
preprocessor symbol:
  EIGEN_MPL2_ONLY
For example, with most compilers, you could add this to your project CXXFLAGS:
  -DEIGEN_MPL2_ONLY
This will cause a compilation error to be generated if you #include any code that is
LGPL licensed.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Cholesky <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLESKY_MODULE_H
#define EIGEN_CHOLESKY_MODULE_H

#include "Core"
#include "Jacobi"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Cholesky_Module Cholesky module
  *
  *
  *
  * This module provides two variants of the Cholesky decomposition for selfadjoint (hermitian) matrices.
  * Those decompositions are also accessible via the following methods:
  *  - MatrixBase::llt()
  *  - MatrixBase::ldlt()
  *  - SelfAdjointView::llt()
  *  - SelfAdjointView::ldlt()
  *
  * \code
  * #include <Eigen/Cholesky>
  * \endcode
  */

#include "src/Cholesky/LLT.h"
#include "src/Cholesky/LDLT.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/Cholesky/LLT_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CHOLESKY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/CholmodSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLMODSUPPORT_MODULE_H
#define EIGEN_CHOLMODSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
  #include <cholmod.h>
}

/** \ingroup Support_modules
  * \defgroup CholmodSupport_Module CholmodSupport module
  *
  * This module provides an interface to the Cholmod library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the two following main factorization classes:
  * - class CholmodSupernodalLLT: a supernodal LLT Cholesky factorization.
  * - class CholmodDecomposiiton: a general L(D)LT Cholesky factorization with automatic or explicit runtime selection of the underlying factorization method (supernodal or simplicial).
  *
  * For the sake of completeness, this module also propose the two following classes:
  * - class CholmodSimplicialLLT
  * - class CholmodSimplicialLDLT
  * Note that these classes does not bring any particular advantage compared to the built-in
  * SimplicialLLT and SimplicialLDLT factorization classes.
  *
  * \code
  * #include <Eigen/CholmodSupport>
  * \endcode
  *
  * In order to use this module, the cholmod headers must be accessible from the include paths, and your binary must be linked to the cholmod library and its dependencies.
  * The dependencies depend on how cholmod has been compiled.
  * For a cmake based project, you can use our FindCholmod.cmake module to help you in this task.
  *
  */

#include "src/CholmodSupport/CholmodSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CHOLMODSUPPORT_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Core <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2011 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CORE_H
#define EIGEN_CORE_H

// first thing Eigen does: stop the compiler from reporting useless warnings.
#include "src/Core/util/DisableStupidWarnings.h"

// then include this file where all our macros are defined. It's really important to do it first because
// it's where we do all the compiler/OS/arch detections and define most defaults.
#include "src/Core/util/Macros.h"

// This detects SSE/AVX/NEON/etc. and configure alignment settings
#include "src/Core/util/ConfigureVectorization.h"

// We need cuda_runtime.h/hip_runtime.h to ensure that
// the EIGEN_USING_STD macro works properly on the device side
#if defined(EIGEN_CUDACC)
  #include <cuda_runtime.h>
#elif defined(EIGEN_HIPCC)
  #include <hip/hip_runtime.h>
#endif


#ifdef EIGEN_EXCEPTIONS
  #include <new>
#endif

// Disable the ipa-cp-clone optimization flag with MinGW 6.x or newer (enabled by default with -O3)
// See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=556 for details.
#if EIGEN_COMP_MINGW && EIGEN_GNUC_AT_LEAST(4,6) && EIGEN_GNUC_AT_MOST(5,5)
  #pragma GCC optimize ("-fno-ipa-cp-clone")
#endif

// Prevent ICC from specializing std::complex operators that silently fail
// on device. This allows us to use our own device-compatible specializations
// instead.
#if defined(EIGEN_COMP_ICC) && defined(EIGEN_GPU_COMPILE_PHASE) \
    && !defined(_OVERRIDE_COMPLEX_SPECIALIZATION_)
#define _OVERRIDE_COMPLEX_SPECIALIZATION_ 1
#endif
#include <complex>

// this include file manages BLAS and MKL related macros
// and inclusion of their respective header files
#include "src/Core/util/MKL_support.h"


#if defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)
  #define EIGEN_HAS_GPU_FP16
#endif

#if defined(EIGEN_HAS_CUDA_BF16) || defined(EIGEN_HAS_HIP_BF16)
  #define EIGEN_HAS_GPU_BF16
#endif

#if (defined _OPENMP) && (!defined EIGEN_DONT_PARALLELIZE)
  #define EIGEN_HAS_OPENMP
#endif

#ifdef EIGEN_HAS_OPENMP
#include <omp.h>
#endif

// MSVC for windows mobile does not have the errno.h file
#if !(EIGEN_COMP_MSVC && EIGEN_OS_WINCE) && !EIGEN_COMP_ARM
#define EIGEN_HAS_ERRNO
#endif

#ifdef EIGEN_HAS_ERRNO
#include <cerrno>
#endif
#include <cstddef>
#include <cstdlib>
#include <cmath>
#include <cassert>
#include <functional>
#include <sstream>
#ifndef EIGEN_NO_IO
  #include <iosfwd>
#endif
#include <cstring>
#include <string>
#include <limits>
#include <climits> // for CHAR_BIT
// for min/max:
#include <algorithm>

#if EIGEN_HAS_CXX11
#include <array>
#endif

// for std::is_nothrow_move_assignable
#ifdef EIGEN_INCLUDE_TYPE_TRAITS
#include <type_traits>
#endif

// for outputting debug info
#ifdef EIGEN_DEBUG_ASSIGN
#include <iostream>
#endif

// required for __cpuid, needs to be included after cmath
#if EIGEN_COMP_MSVC && EIGEN_ARCH_i386_OR_x86_64 && !EIGEN_OS_WINCE
  #include <intrin.h>
#endif

#if defined(EIGEN_USE_SYCL)
  #undef min
  #undef max
  #undef isnan
  #undef isinf
  #undef isfinite
  #include <CL/sycl.hpp>
  #include <map>
  #include <memory>
  #include <utility>
  #include <thread>
  #ifndef EIGEN_SYCL_LOCAL_THREAD_DIM0
  #define EIGEN_SYCL_LOCAL_THREAD_DIM0 16
  #endif
  #ifndef EIGEN_SYCL_LOCAL_THREAD_DIM1
  #define EIGEN_SYCL_LOCAL_THREAD_DIM1 16
  #endif
#endif


#if defined EIGEN2_SUPPORT_STAGE40_FULL_EIGEN3_STRICTNESS || defined EIGEN2_SUPPORT_STAGE30_FULL_EIGEN3_API || defined EIGEN2_SUPPORT_STAGE20_RESOLVE_API_CONFLICTS || defined EIGEN2_SUPPORT_STAGE10_FULL_EIGEN2_API || defined EIGEN2_SUPPORT
// This will generate an error message:
#error Eigen2-support is only available up to version 3.2. Please go to "http://eigen.tuxfamily.org/index.php?title=Eigen2" for further information
#endif

namespace Eigen {

// we use size_t frequently and we'll never remember to prepend it with std:: every time just to
// ensure QNX/QCC support
using std::size_t;
// gcc 4.6.0 wants std:: for ptrdiff_t
using std::ptrdiff_t;

}

/** \defgroup Core_Module Core module
  * This is the main module of Eigen providing dense matrix and vector support
  * (both fixed and dynamic size) with all the features corresponding to a BLAS library
  * and much more...
  *
  * \code
  * #include <Eigen/Core>
  * \endcode
  */

#include "src/Core/util/Constants.h"
#include "src/Core/util/Meta.h"
#include "src/Core/util/ForwardDeclarations.h"
#include "src/Core/util/StaticAssert.h"
#include "src/Core/util/XprHelper.h"
#include "src/Core/util/Memory.h"
#include "src/Core/util/IntegralConstant.h"
#include "src/Core/util/SymbolicIndex.h"

#include "src/Core/NumTraits.h"
#include "src/Core/MathFunctions.h"
#include "src/Core/GenericPacketMath.h"
#include "src/Core/MathFunctionsImpl.h"
#include "src/Core/arch/Default/ConjHelper.h"
// Generic half float support
#include "src/Core/arch/Default/Half.h"
#include "src/Core/arch/Default/BFloat16.h"
#include "src/Core/arch/Default/TypeCasting.h"
#include "src/Core/arch/Default/GenericPacketMathFunctionsFwd.h"

#if defined EIGEN_VECTORIZE_AVX512
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/Complex.h"
  #include "src/Core/arch/AVX/PacketMath.h"
  #include "src/Core/arch/AVX/TypeCasting.h"
  #include "src/Core/arch/AVX/Complex.h"
  #include "src/Core/arch/AVX512/PacketMath.h"
  #include "src/Core/arch/AVX512/TypeCasting.h"
  #include "src/Core/arch/AVX512/Complex.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/AVX/MathFunctions.h"
  #include "src/Core/arch/AVX512/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_AVX
  // Use AVX for floats and doubles, SSE for integers
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/Complex.h"
  #include "src/Core/arch/AVX/PacketMath.h"
  #include "src/Core/arch/AVX/TypeCasting.h"
  #include "src/Core/arch/AVX/Complex.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/AVX/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_SSE
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/SSE/Complex.h"
#elif defined(EIGEN_VECTORIZE_ALTIVEC) || defined(EIGEN_VECTORIZE_VSX)
  #include "src/Core/arch/AltiVec/PacketMath.h"
  #include "src/Core/arch/AltiVec/MathFunctions.h"
  #include "src/Core/arch/AltiVec/Complex.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/Core/arch/NEON/PacketMath.h"
  #include "src/Core/arch/NEON/TypeCasting.h"
  #include "src/Core/arch/NEON/MathFunctions.h"
  #include "src/Core/arch/NEON/Complex.h"
#elif defined EIGEN_VECTORIZE_SVE
  #include "src/Core/arch/SVE/PacketMath.h"
  #include "src/Core/arch/SVE/TypeCasting.h"
  #include "src/Core/arch/SVE/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_ZVECTOR
  #include "src/Core/arch/ZVector/PacketMath.h"
  #include "src/Core/arch/ZVector/MathFunctions.h"
  #include "src/Core/arch/ZVector/Complex.h"
#elif defined EIGEN_VECTORIZE_MSA
  #include "src/Core/arch/MSA/PacketMath.h"
  #include "src/Core/arch/MSA/MathFunctions.h"
  #include "src/Core/arch/MSA/Complex.h"
#endif

#if defined EIGEN_VECTORIZE_GPU
  #include "src/Core/arch/GPU/PacketMath.h"
  #include "src/Core/arch/GPU/MathFunctions.h"
  #include "src/Core/arch/GPU/TypeCasting.h"
#endif

#if defined(EIGEN_USE_SYCL)
  #include "src/Core/arch/SYCL/SyclMemoryModel.h"
  #include "src/Core/arch/SYCL/InteropHeaders.h"
#if !defined(EIGEN_DONT_VECTORIZE_SYCL)
  #include "src/Core/arch/SYCL/PacketMath.h"
  #include "src/Core/arch/SYCL/MathFunctions.h"
  #include "src/Core/arch/SYCL/TypeCasting.h"
#endif
#endif

#include "src/Core/arch/Default/Settings.h"
// This file provides generic implementations valid for scalar as well
#include "src/Core/arch/Default/GenericPacketMathFunctions.h"

#include "src/Core/functors/TernaryFunctors.h"
#include "src/Core/functors/BinaryFunctors.h"
#include "src/Core/functors/UnaryFunctors.h"
#include "src/Core/functors/NullaryFunctors.h"
#include "src/Core/functors/StlFunctors.h"
#include "src/Core/functors/AssignmentFunctors.h"

// Specialized functors to enable the processing of complex numbers
// on CUDA devices
#ifdef EIGEN_CUDACC
#include "src/Core/arch/CUDA/Complex.h"
#endif

#include "src/Core/util/IndexedViewHelper.h"
#include "src/Core/util/ReshapedHelper.h"
#include "src/Core/ArithmeticSequence.h"
#ifndef EIGEN_NO_IO
  #include "src/Core/IO.h"
#endif
#include "src/Core/DenseCoeffsBase.h"
#include "src/Core/DenseBase.h"
#include "src/Core/MatrixBase.h"
#include "src/Core/EigenBase.h"

#include "src/Core/Product.h"
#include "src/Core/CoreEvaluators.h"
#include "src/Core/AssignEvaluator.h"

#ifndef EIGEN_PARSED_BY_DOXYGEN // work around Doxygen bug triggered by Assign.h r814874
                                // at least confirmed with Doxygen 1.5.5 and 1.5.6
  #include "src/Core/Assign.h"
#endif

#include "src/Core/ArrayBase.h"
#include "src/Core/util/BlasUtil.h"
#include "src/Core/DenseStorage.h"
#include "src/Core/NestByValue.h"

// #include "src/Core/ForceAlignedAccess.h"

#include "src/Core/ReturnByValue.h"
#include "src/Core/NoAlias.h"
#include "src/Core/PlainObjectBase.h"
#include "src/Core/Matrix.h"
#include "src/Core/Array.h"
#include "src/Core/CwiseTernaryOp.h"
#include "src/Core/CwiseBinaryOp.h"
#include "src/Core/CwiseUnaryOp.h"
#include "src/Core/CwiseNullaryOp.h"
#include "src/Core/CwiseUnaryView.h"
#include "src/Core/SelfCwiseBinaryOp.h"
#include "src/Core/Dot.h"
#include "src/Core/StableNorm.h"
#include "src/Core/Stride.h"
#include "src/Core/MapBase.h"
#include "src/Core/Map.h"
#include "src/Core/Ref.h"
#include "src/Core/Block.h"
#include "src/Core/VectorBlock.h"
#include "src/Core/IndexedView.h"
#include "src/Core/Reshaped.h"
#include "src/Core/Transpose.h"
#include "src/Core/DiagonalMatrix.h"
#include "src/Core/Diagonal.h"
#include "src/Core/DiagonalProduct.h"
#include "src/Core/Redux.h"
#include "src/Core/Visitor.h"
#include "src/Core/Fuzzy.h"
#include "src/Core/Swap.h"
#include "src/Core/CommaInitializer.h"
#include "src/Core/GeneralProduct.h"
#include "src/Core/Solve.h"
#include "src/Core/Inverse.h"
#include "src/Core/SolverBase.h"
#include "src/Core/PermutationMatrix.h"
#include "src/Core/Transpositions.h"
#include "src/Core/TriangularMatrix.h"
#include "src/Core/SelfAdjointView.h"
#include "src/Core/products/GeneralBlockPanelKernel.h"
#include "src/Core/products/Parallelizer.h"
#include "src/Core/ProductEvaluators.h"
#include "src/Core/products/GeneralMatrixVector.h"
#include "src/Core/products/GeneralMatrixMatrix.h"
#include "src/Core/SolveTriangular.h"
#include "src/Core/products/GeneralMatrixMatrixTriangular.h"
#include "src/Core/products/SelfadjointMatrixVector.h"
#include "src/Core/products/SelfadjointMatrixMatrix.h"
#include "src/Core/products/SelfadjointProduct.h"
#include "src/Core/products/SelfadjointRank2Update.h"
#include "src/Core/products/TriangularMatrixVector.h"
#include "src/Core/products/TriangularMatrixMatrix.h"
#include "src/Core/products/TriangularSolverMatrix.h"
#include "src/Core/products/TriangularSolverVector.h"
#include "src/Core/BandMatrix.h"
#include "src/Core/CoreIterators.h"
#include "src/Core/ConditionEstimator.h"

#if defined(EIGEN_VECTORIZE_ALTIVEC) || defined(EIGEN_VECTORIZE_VSX)
  #include "src/Core/arch/AltiVec/MatrixProduct.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/Core/arch/NEON/GeneralBlockPanelKernel.h"
#endif

#include "src/Core/BooleanRedux.h"
#include "src/Core/Select.h"
#include "src/Core/VectorwiseOp.h"
#include "src/Core/PartialReduxEvaluator.h"
#include "src/Core/Random.h"
#include "src/Core/Replicate.h"
#include "src/Core/Reverse.h"
#include "src/Core/ArrayWrapper.h"
#include "src/Core/StlIterators.h"

#ifdef EIGEN_USE_BLAS
#include "src/Core/products/GeneralMatrixMatrix_BLAS.h"
#include "src/Core/products/GeneralMatrixVector_BLAS.h"
#include "src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h"
#include "src/Core/products/SelfadjointMatrixMatrix_BLAS.h"
#include "src/Core/products/SelfadjointMatrixVector_BLAS.h"
#include "src/Core/products/TriangularMatrixMatrix_BLAS.h"
#include "src/Core/products/TriangularMatrixVector_BLAS.h"
#include "src/Core/products/TriangularSolverMatrix_BLAS.h"
#endif // EIGEN_USE_BLAS

#ifdef EIGEN_USE_MKL_VML
#include "src/Core/Assign_MKL.h"
#endif

#include "src/Core/GlobalFunctions.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CORE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Dense <==
#include "Core"
#include "LU"
#include "Cholesky"
#include "QR"
#include "SVD"
#include "Geometry"
#include "Eigenvalues"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Eigen <==
#include "Dense"
#include "Sparse"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Eigenvalues <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENVALUES_MODULE_H
#define EIGEN_EIGENVALUES_MODULE_H

#include "Core"

#include "Cholesky"
#include "Jacobi"
#include "Householder"
#include "LU"
#include "Geometry"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Eigenvalues_Module Eigenvalues module
  *
  *
  *
  * This module mainly provides various eigenvalue solvers.
  * This module also provides some MatrixBase methods, including:
  *  - MatrixBase::eigenvalues(),
  *  - MatrixBase::operatorNorm()
  *
  * \code
  * #include <Eigen/Eigenvalues>
  * \endcode
  */

#include "src/misc/RealSvd2x2.h"
#include "src/Eigenvalues/Tridiagonalization.h"
#include "src/Eigenvalues/RealSchur.h"
#include "src/Eigenvalues/EigenSolver.h"
#include "src/Eigenvalues/SelfAdjointEigenSolver.h"
#include "src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h"
#include "src/Eigenvalues/HessenbergDecomposition.h"
#include "src/Eigenvalues/ComplexSchur.h"
#include "src/Eigenvalues/ComplexEigenSolver.h"
#include "src/Eigenvalues/RealQZ.h"
#include "src/Eigenvalues/GeneralizedEigenSolver.h"
#include "src/Eigenvalues/MatrixBaseEigenvalues.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/Eigenvalues/RealSchur_LAPACKE.h"
#include "src/Eigenvalues/ComplexSchur_LAPACKE.h"
#include "src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_EIGENVALUES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Geometry <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GEOMETRY_MODULE_H
#define EIGEN_GEOMETRY_MODULE_H

#include "Core"

#include "SVD"
#include "LU"
#include <limits>

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Geometry_Module Geometry module
  *
  * This module provides support for:
  *  - fixed-size homogeneous transformations
  *  - translation, scaling, 2D and 3D rotations
  *  - \link Quaternion quaternions \endlink
  *  - cross products (\ref MatrixBase::cross, \ref MatrixBase::cross3)
  *  - orthognal vector generation (\ref MatrixBase::unitOrthogonal)
  *  - some linear components: \link ParametrizedLine parametrized-lines \endlink and \link Hyperplane hyperplanes \endlink
  *  - \link AlignedBox axis aligned bounding boxes \endlink
  *  - \link umeyama least-square transformation fitting \endlink
  *
  * \code
  * #include <Eigen/Geometry>
  * \endcode
  */

#include "src/Geometry/OrthoMethods.h"
#include "src/Geometry/EulerAngles.h"

#include "src/Geometry/Homogeneous.h"
#include "src/Geometry/RotationBase.h"
#include "src/Geometry/Rotation2D.h"
#include "src/Geometry/Quaternion.h"
#include "src/Geometry/AngleAxis.h"
#include "src/Geometry/Transform.h"
#include "src/Geometry/Translation.h"
#include "src/Geometry/Scaling.h"
#include "src/Geometry/Hyperplane.h"
#include "src/Geometry/ParametrizedLine.h"
#include "src/Geometry/AlignedBox.h"
#include "src/Geometry/Umeyama.h"

// Use the SSE optimized version whenever possible.
#if (defined EIGEN_VECTORIZE_SSE) || (defined EIGEN_VECTORIZE_NEON)
#include "src/Geometry/arch/Geometry_SIMD.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_GEOMETRY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Householder <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_MODULE_H
#define EIGEN_HOUSEHOLDER_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Householder_Module Householder module
  * This module provides Householder transformations.
  *
  * \code
  * #include <Eigen/Householder>
  * \endcode
  */

#include "src/Householder/Householder.h"
#include "src/Householder/HouseholderSequence.h"
#include "src/Householder/BlockHouseholder.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_HOUSEHOLDER_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/IterativeLinearSolvers <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVELINEARSOLVERS_MODULE_H
#define EIGEN_ITERATIVELINEARSOLVERS_MODULE_H

#include "SparseCore"
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup IterativeLinearSolvers_Module IterativeLinearSolvers module
  *
  * This module currently provides iterative methods to solve problems of the form \c A \c x = \c b, where \c A is a squared matrix, usually very large and sparse.
  * Those solvers are accessible via the following classes:
  *  - ConjugateGradient for selfadjoint (hermitian) matrices,
  *  - LeastSquaresConjugateGradient for rectangular least-square problems,
  *  - BiCGSTAB for general square matrices.
  *
  * These iterative solvers are associated with some preconditioners:
  *  - IdentityPreconditioner - not really useful
  *  - DiagonalPreconditioner - also called Jacobi preconditioner, work very well on diagonal dominant matrices.
  *  - IncompleteLUT - incomplete LU factorization with dual thresholding
  *
  * Such problems can also be solved using the direct sparse decomposition modules: SparseCholesky, CholmodSupport, UmfPackSupport, SuperLUSupport.
  *
    \code
    #include <Eigen/IterativeLinearSolvers>
    \endcode
  */

#include "src/IterativeLinearSolvers/SolveWithGuess.h"
#include "src/IterativeLinearSolvers/IterativeSolverBase.h"
#include "src/IterativeLinearSolvers/BasicPreconditioners.h"
#include "src/IterativeLinearSolvers/ConjugateGradient.h"
#include "src/IterativeLinearSolvers/LeastSquareConjugateGradient.h"
#include "src/IterativeLinearSolvers/BiCGSTAB.h"
#include "src/IterativeLinearSolvers/IncompleteLUT.h"
#include "src/IterativeLinearSolvers/IncompleteCholesky.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ITERATIVELINEARSOLVERS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Jacobi <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBI_MODULE_H
#define EIGEN_JACOBI_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Jacobi_Module Jacobi module
  * This module provides Jacobi and Givens rotations.
  *
  * \code
  * #include <Eigen/Jacobi>
  * \endcode
  *
  * In addition to listed classes, it defines the two following MatrixBase methods to apply a Jacobi or Givens rotation:
  *  - MatrixBase::applyOnTheLeft()
  *  - MatrixBase::applyOnTheRight().
  */

#include "src/Jacobi/Jacobi.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_JACOBI_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/KLUSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KLUSUPPORT_MODULE_H
#define EIGEN_KLUSUPPORT_MODULE_H

#include <Eigen/SparseCore>

#include <Eigen/src/Core/util/DisableStupidWarnings.h>

extern "C" {
#include <btf.h>
#include <klu.h>
   }

/** \ingroup Support_modules
  * \defgroup KLUSupport_Module KLUSupport module
  *
  * This module provides an interface to the KLU library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the following factorization class:
  * - class KLU: a sparse LU factorization, well-suited for circuit simulation.
  *
  * \code
  * #include <Eigen/KLUSupport>
  * \endcode
  *
  * In order to use this module, the klu and btf headers must be accessible from the include paths, and your binary must be linked to the klu library and its dependencies.
  * The dependencies depend on how umfpack has been compiled.
  * For a cmake based project, you can use our FindKLU.cmake module to help you in this task.
  *
  */

#include "src/KLUSupport/KLUSupport.h"

#include <Eigen/src/Core/util/ReenableStupidWarnings.h>

#endif // EIGEN_KLUSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/LU <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LU_MODULE_H
#define EIGEN_LU_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup LU_Module LU module
  * This module includes %LU decomposition and related notions such as matrix inversion and determinant.
  * This module defines the following MatrixBase methods:
  *  - MatrixBase::inverse()
  *  - MatrixBase::determinant()
  *
  * \code
  * #include <Eigen/LU>
  * \endcode
  */

#include "src/misc/Kernel.h"
#include "src/misc/Image.h"
#include "src/LU/FullPivLU.h"
#include "src/LU/PartialPivLU.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/LU/PartialPivLU_LAPACKE.h"
#endif
#include "src/LU/Determinant.h"
#include "src/LU/InverseImpl.h"

#if defined EIGEN_VECTORIZE_SSE || defined EIGEN_VECTORIZE_NEON
  #include "src/LU/arch/InverseSize4.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_LU_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/MetisSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_METISSUPPORT_MODULE_H
#define EIGEN_METISSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <metis.h>
}


/** \ingroup Support_modules
  * \defgroup MetisSupport_Module MetisSupport module
  *
  * \code
  * #include <Eigen/MetisSupport>
  * \endcode
  * This module defines an interface to the METIS reordering package (http://glaros.dtc.umn.edu/gkhome/views/metis). 
  * It can be used just as any other built-in method as explained in \link OrderingMethods_Module here. \endlink
  */


#include "src/MetisSupport/MetisSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_METISSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/OrderingMethods <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORDERINGMETHODS_MODULE_H
#define EIGEN_ORDERINGMETHODS_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup OrderingMethods_Module OrderingMethods module
  *
  * This module is currently for internal use only
  * 
  * It defines various built-in and external ordering methods for sparse matrices. 
  * They are typically used to reduce the number of elements during 
  * the sparse matrix decomposition (LLT, LU, QR).
  * Precisely, in a preprocessing step, a permutation matrix P is computed using 
  * those ordering methods and applied to the columns of the matrix. 
  * Using for instance the sparse Cholesky decomposition, it is expected that 
  * the nonzeros elements in LLT(A*P) will be much smaller than that in LLT(A).
  * 
  * 
  * Usage : 
  * \code
  * #include <Eigen/OrderingMethods>
  * \endcode
  * 
  * A simple usage is as a template parameter in the sparse decomposition classes : 
  * 
  * \code 
  * SparseLU<MatrixType, COLAMDOrdering<int> > solver;
  * \endcode 
  * 
  * \code 
  * SparseQR<MatrixType, COLAMDOrdering<int> > solver;
  * \endcode
  * 
  * It is possible as well to call directly a particular ordering method for your own purpose, 
  * \code 
  * AMDOrdering<int> ordering;
  * PermutationMatrix<Dynamic, Dynamic, int> perm;
  * SparseMatrix<double> A; 
  * //Fill the matrix ...
  * 
  * ordering(A, perm); // Call AMD
  * \endcode
  * 
  * \note Some of these methods (like AMD or METIS), need the sparsity pattern 
  * of the input matrix to be symmetric. When the matrix is structurally unsymmetric, 
  * Eigen computes internally the pattern of \f$A^T*A\f$ before calling the method.
  * If your matrix is already symmetric (at leat in structure), you can avoid that
  * by calling the method with a SelfAdjointView type.
  * 
  * \code
  *  // Call the ordering on the pattern of the lower triangular matrix A
  * ordering(A.selfadjointView<Lower>(), perm);
  * \endcode
  */

#include "src/OrderingMethods/Amd.h"
#include "src/OrderingMethods/Ordering.h"
#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ORDERINGMETHODS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/PaStiXSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PASTIXSUPPORT_MODULE_H
#define EIGEN_PASTIXSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <pastix_nompi.h>
#include <pastix.h>
}

#ifdef complex
#undef complex
#endif

/** \ingroup Support_modules
  * \defgroup PaStiXSupport_Module PaStiXSupport module
  * 
  * This module provides an interface to the <a href="http://pastix.gforge.inria.fr/">PaSTiX</a> library.
  * PaSTiX is a general \b supernodal, \b parallel and \b opensource sparse solver.
  * It provides the two following main factorization classes:
  * - class PastixLLT : a supernodal, parallel LLt Cholesky factorization.
  * - class PastixLDLT: a supernodal, parallel LDLt Cholesky factorization.
  * - class PastixLU : a supernodal, parallel LU factorization (optimized for a symmetric pattern).
  * 
  * \code
  * #include <Eigen/PaStiXSupport>
  * \endcode
  *
  * In order to use this module, the PaSTiX headers must be accessible from the include paths, and your binary must be linked to the PaSTiX library and its dependencies.
  * This wrapper resuires PaStiX version 5.x compiled without MPI support.
  * The dependencies depend on how PaSTiX has been compiled.
  * For a cmake based project, you can use our FindPaSTiX.cmake module to help you in this task.
  *
  */

#include "src/PaStiXSupport/PaStiXSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_PASTIXSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/PardisoSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARDISOSUPPORT_MODULE_H
#define EIGEN_PARDISOSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#include <mkl_pardiso.h>

/** \ingroup Support_modules
  * \defgroup PardisoSupport_Module PardisoSupport module
  *
  * This module brings support for the Intel(R) MKL PARDISO direct sparse solvers.
  *
  * \code
  * #include <Eigen/PardisoSupport>
  * \endcode
  *
  * In order to use this module, the MKL headers must be accessible from the include paths, and your binary must be linked to the MKL library and its dependencies.
  * See this \ref TopicUsingIntelMKL "page" for more information on MKL-Eigen integration.
  * 
  */

#include "src/PardisoSupport/PardisoSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_PARDISOSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/QR <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QR_MODULE_H
#define EIGEN_QR_MODULE_H

#include "Core"

#include "Cholesky"
#include "Jacobi"
#include "Householder"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup QR_Module QR module
  *
  *
  *
  * This module provides various QR decompositions
  * This module also provides some MatrixBase methods, including:
  *  - MatrixBase::householderQr()
  *  - MatrixBase::colPivHouseholderQr()
  *  - MatrixBase::fullPivHouseholderQr()
  *
  * \code
  * #include <Eigen/QR>
  * \endcode
  */

#include "src/QR/HouseholderQR.h"
#include "src/QR/FullPivHouseholderQR.h"
#include "src/QR/ColPivHouseholderQR.h"
#include "src/QR/CompleteOrthogonalDecomposition.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/QR/HouseholderQR_LAPACKE.h"
#include "src/QR/ColPivHouseholderQR_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_QR_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/QtAlignedMalloc <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QTMALLOC_MODULE_H
#define EIGEN_QTMALLOC_MODULE_H

#include "Core"

#if (!EIGEN_MALLOC_ALREADY_ALIGNED)

#include "src/Core/util/DisableStupidWarnings.h"

void *qMalloc(std::size_t size)
{
  return Eigen::internal::aligned_malloc(size);
}

void qFree(void *ptr)
{
  Eigen::internal::aligned_free(ptr);
}

void *qRealloc(void *ptr, std::size_t size)
{
  void* newPtr = Eigen::internal::aligned_malloc(size);
  std::memcpy(newPtr, ptr, size);
  Eigen::internal::aligned_free(ptr);
  return newPtr;
}

#include "src/Core/util/ReenableStupidWarnings.h"

#endif

#endif // EIGEN_QTMALLOC_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SPQRSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPQRSUPPORT_MODULE_H
#define EIGEN_SPQRSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#include "SuiteSparseQR.hpp"

/** \ingroup Support_modules
  * \defgroup SPQRSupport_Module SuiteSparseQR module
  * 
  * This module provides an interface to the SPQR library, which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  *
  * \code
  * #include <Eigen/SPQRSupport>
  * \endcode
  *
  * In order to use this module, the SPQR headers must be accessible from the include paths, and your binary must be linked to the SPQR library and its dependencies (Cholmod, AMD, COLAMD,...).
  * For a cmake based project, you can use our FindSPQR.cmake and FindCholmod.Cmake modules
  *
  */

#include "src/CholmodSupport/CholmodSupport.h"
#include "src/SPQRSupport/SuiteSparseQRSupport.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SVD <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SVD_MODULE_H
#define EIGEN_SVD_MODULE_H

#include "QR"
#include "Householder"
#include "Jacobi"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup SVD_Module SVD module
  *
  *
  *
  * This module provides SVD decomposition for matrices (both real and complex).
  * Two decomposition algorithms are provided:
  *  - JacobiSVD implementing two-sided Jacobi iterations is numerically very accurate, fast for small matrices, but very slow for larger ones.
  *  - BDCSVD implementing a recursive divide & conquer strategy on top of an upper-bidiagonalization which remains fast for large problems.
  * These decompositions are accessible via the respective classes and following MatrixBase methods:
  *  - MatrixBase::jacobiSvd()
  *  - MatrixBase::bdcSvd()
  *
  * \code
  * #include <Eigen/SVD>
  * \endcode
  */

#include "src/misc/RealSvd2x2.h"
#include "src/SVD/UpperBidiagonalization.h"
#include "src/SVD/SVDBase.h"
#include "src/SVD/JacobiSVD.h"
#include "src/SVD/BDCSVD.h"
#if defined(EIGEN_USE_LAPACKE) && !defined(EIGEN_USE_LAPACKE_STRICT)
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/SVD/JacobiSVD_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SVD_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Sparse <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MODULE_H
#define EIGEN_SPARSE_MODULE_H

/** \defgroup Sparse_Module Sparse meta-module
  *
  * Meta-module including all related modules:
  * - \ref SparseCore_Module
  * - \ref OrderingMethods_Module
  * - \ref SparseCholesky_Module
  * - \ref SparseLU_Module
  * - \ref SparseQR_Module
  * - \ref IterativeLinearSolvers_Module
  *
    \code
    #include <Eigen/Sparse>
    \endcode
  */

#include "SparseCore"
#include "OrderingMethods"
#include "SparseCholesky"
#include "SparseLU"
#include "SparseQR"
#include "IterativeLinearSolvers"

#endif // EIGEN_SPARSE_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SparseCholesky <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2013 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSECHOLESKY_MODULE_H
#define EIGEN_SPARSECHOLESKY_MODULE_H

#include "SparseCore"
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup SparseCholesky_Module SparseCholesky module
  *
  * This module currently provides two variants of the direct sparse Cholesky decomposition for selfadjoint (hermitian) matrices.
  * Those decompositions are accessible via the following classes:
  *  - SimplicialLLt,
  *  - SimplicialLDLt
  *
  * Such problems can also be solved using the ConjugateGradient solver from the IterativeLinearSolvers module.
  *
  * \code
  * #include <Eigen/SparseCholesky>
  * \endcode
  */

#include "src/SparseCholesky/SimplicialCholesky.h"
#include "src/SparseCholesky/SimplicialCholesky_impl.h"
#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSECHOLESKY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SparseCore <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSECORE_MODULE_H
#define EIGEN_SPARSECORE_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

#include <vector>
#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>

/** 
  * \defgroup SparseCore_Module SparseCore module
  *
  * This module provides a sparse matrix representation, and basic associated matrix manipulations
  * and operations.
  *
  * See the \ref TutorialSparse "Sparse tutorial"
  *
  * \code
  * #include <Eigen/SparseCore>
  * \endcode
  *
  * This module depends on: Core.
  */

#include "src/SparseCore/SparseUtil.h"
#include "src/SparseCore/SparseMatrixBase.h"
#include "src/SparseCore/SparseAssign.h"
#include "src/SparseCore/CompressedStorage.h"
#include "src/SparseCore/AmbiVector.h"
#include "src/SparseCore/SparseCompressedBase.h"
#include "src/SparseCore/SparseMatrix.h"
#include "src/SparseCore/SparseMap.h"
#include "src/SparseCore/MappedSparseMatrix.h"
#include "src/SparseCore/SparseVector.h"
#include "src/SparseCore/SparseRef.h"
#include "src/SparseCore/SparseCwiseUnaryOp.h"
#include "src/SparseCore/SparseCwiseBinaryOp.h"
#include "src/SparseCore/SparseTranspose.h"
#include "src/SparseCore/SparseBlock.h"
#include "src/SparseCore/SparseDot.h"
#include "src/SparseCore/SparseRedux.h"
#include "src/SparseCore/SparseView.h"
#include "src/SparseCore/SparseDiagonalProduct.h"
#include "src/SparseCore/ConservativeSparseSparseProduct.h"
#include "src/SparseCore/SparseSparseProductWithPruning.h"
#include "src/SparseCore/SparseProduct.h"
#include "src/SparseCore/SparseDenseProduct.h"
#include "src/SparseCore/SparseSelfAdjointView.h"
#include "src/SparseCore/SparseTriangularView.h"
#include "src/SparseCore/TriangularSolver.h"
#include "src/SparseCore/SparsePermutation.h"
#include "src/SparseCore/SparseFuzzy.h"
#include "src/SparseCore/SparseSolverBase.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSECORE_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SparseLU <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_MODULE_H
#define EIGEN_SPARSELU_MODULE_H

#include "SparseCore"

/** 
  * \defgroup SparseLU_Module SparseLU module
  * This module defines a supernodal factorization of general sparse matrices.
  * The code is fully optimized for supernode-panel updates with specialized kernels.
  * Please, see the documentation of the SparseLU class for more details.
  */

// Ordering interface
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

#include "src/SparseLU/SparseLU_gemm_kernel.h"

#include "src/SparseLU/SparseLU_Structs.h"
#include "src/SparseLU/SparseLU_SupernodalMatrix.h"
#include "src/SparseLU/SparseLUImpl.h"
#include "src/SparseCore/SparseColEtree.h"
#include "src/SparseLU/SparseLU_Memory.h"
#include "src/SparseLU/SparseLU_heap_relax_snode.h"
#include "src/SparseLU/SparseLU_relax_snode.h"
#include "src/SparseLU/SparseLU_pivotL.h"
#include "src/SparseLU/SparseLU_panel_dfs.h"
#include "src/SparseLU/SparseLU_kernel_bmod.h"
#include "src/SparseLU/SparseLU_panel_bmod.h"
#include "src/SparseLU/SparseLU_column_dfs.h"
#include "src/SparseLU/SparseLU_column_bmod.h"
#include "src/SparseLU/SparseLU_copy_to_ucol.h"
#include "src/SparseLU/SparseLU_pruneL.h"
#include "src/SparseLU/SparseLU_Utils.h"
#include "src/SparseLU/SparseLU.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSELU_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SparseQR <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEQR_MODULE_H
#define EIGEN_SPARSEQR_MODULE_H

#include "SparseCore"
#include "OrderingMethods"
#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup SparseQR_Module SparseQR module
  * \brief Provides QR decomposition for sparse matrices
  * 
  * This module provides a simplicial version of the left-looking Sparse QR decomposition. 
  * The columns of the input matrix should be reordered to limit the fill-in during the 
  * decomposition. Built-in methods (COLAMD, AMD) or external  methods (METIS) can be used to this end.
  * See the \link OrderingMethods_Module OrderingMethods\endlink module for the list 
  * of built-in and external ordering methods.
  * 
  * \code
  * #include <Eigen/SparseQR>
  * \endcode
  * 
  * 
  */

#include "src/SparseCore/SparseColEtree.h"
#include "src/SparseQR/SparseQR.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/StdDeque <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDDEQUE_MODULE_H
#define EIGEN_STDDEQUE_MODULE_H

#include "Core"
#include <deque>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_DEQUE_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdDeque.h"

#endif

#endif // EIGEN_STDDEQUE_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/StdList <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDLIST_MODULE_H
#define EIGEN_STDLIST_MODULE_H

#include "Core"
#include <list>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_LIST_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdList.h"

#endif

#endif // EIGEN_STDLIST_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/StdVector <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDVECTOR_MODULE_H
#define EIGEN_STDVECTOR_MODULE_H

#include "Core"
#include <vector>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdVector.h"

#endif

#endif // EIGEN_STDVECTOR_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SuperLUSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUPERLUSUPPORT_MODULE_H
#define EIGEN_SUPERLUSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#ifdef EMPTY
#define EIGEN_EMPTY_WAS_ALREADY_DEFINED
#endif

typedef int int_t;
#include <slu_Cnames.h>
#include <supermatrix.h>
#include <slu_util.h>

// slu_util.h defines a preprocessor token named EMPTY which is really polluting,
// so we remove it in favor of a SUPERLU_EMPTY token.
// If EMPTY was already defined then we don't undef it.

#if defined(EIGEN_EMPTY_WAS_ALREADY_DEFINED)
# undef EIGEN_EMPTY_WAS_ALREADY_DEFINED
#elif defined(EMPTY)
# undef EMPTY
#endif

#define SUPERLU_EMPTY (-1)

namespace Eigen { struct SluMatrix; }

/** \ingroup Support_modules
  * \defgroup SuperLUSupport_Module SuperLUSupport module
  *
  * This module provides an interface to the <a href="http://crd-legacy.lbl.gov/~xiaoye/SuperLU/">SuperLU</a> library.
  * It provides the following factorization class:
  * - class SuperLU: a supernodal sequential LU factorization.
  * - class SuperILU: a supernodal sequential incomplete LU factorization (to be used as a preconditioner for iterative methods).
  *
  * \warning This wrapper requires at least versions 4.0 of SuperLU. The 3.x versions are not supported.
  *
  * \warning When including this module, you have to use SUPERLU_EMPTY instead of EMPTY which is no longer defined because it is too polluting.
  *
  * \code
  * #include <Eigen/SuperLUSupport>
  * \endcode
  *
  * In order to use this module, the superlu headers must be accessible from the include paths, and your binary must be linked to the superlu library and its dependencies.
  * The dependencies depend on how superlu has been compiled.
  * For a cmake based project, you can use our FindSuperLU.cmake module to help you in this task.
  *
  */

#include "src/SuperLUSupport/SuperLUSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SUPERLUSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/UmfPackSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMFPACKSUPPORT_MODULE_H
#define EIGEN_UMFPACKSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <umfpack.h>
}

/** \ingroup Support_modules
  * \defgroup UmfPackSupport_Module UmfPackSupport module
  *
  * This module provides an interface to the UmfPack library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the following factorization class:
  * - class UmfPackLU: a multifrontal sequential LU factorization.
  *
  * \code
  * #include <Eigen/UmfPackSupport>
  * \endcode
  *
  * In order to use this module, the umfpack headers must be accessible from the include paths, and your binary must be linked to the umfpack library and its dependencies.
  * The dependencies depend on how umfpack has been compiled.
  * For a cmake based project, you can use our FindUmfPack.cmake module to help you in this task.
  *
  */

#include "src/UmfPackSupport/UmfPackSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_UMFPACKSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Cholesky/LDLT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Keir Mierle <mierle@gmail.com>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011 Timothy E. Holy <tim.holy@gmail.com >
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LDLT_H
#define EIGEN_LDLT_H

namespace Eigen {

namespace internal {
  template<typename _MatrixType, int _UpLo> struct traits<LDLT<_MatrixType, _UpLo> >
   : traits<_MatrixType>
  {
    typedef MatrixXpr XprKind;
    typedef SolverStorage StorageKind;
    typedef int StorageIndex;
    enum { Flags = 0 };
  };

  template<typename MatrixType, int UpLo> struct LDLT_Traits;

  // PositiveSemiDef means positive semi-definite and non-zero; same for NegativeSemiDef
  enum SignMatrix { PositiveSemiDef, NegativeSemiDef, ZeroSign, Indefinite };
}

/** \ingroup Cholesky_Module
  *
  * \class LDLT
  *
  * \brief Robust Cholesky decomposition of a matrix with pivoting
  *
  * \tparam _MatrixType the type of the matrix of which to compute the LDL^T Cholesky decomposition
  * \tparam _UpLo the triangular part that will be used for the decompositon: Lower (default) or Upper.
  *             The other triangular part won't be read.
  *
  * Perform a robust Cholesky decomposition of a positive semidefinite or negative semidefinite
  * matrix \f$ A \f$ such that \f$ A =  P^TLDL^*P \f$, where P is a permutation matrix, L
  * is lower triangular with a unit diagonal and D is a diagonal matrix.
  *
  * The decomposition uses pivoting to ensure stability, so that D will have
  * zeros in the bottom right rank(A) - n submatrix. Avoiding the square root
  * on D also stabilizes the computation.
  *
  * Remember that Cholesky decompositions are not rank-revealing. Also, do not use a Cholesky
  * decomposition to determine whether a system of equations has a solution.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::ldlt(), SelfAdjointView::ldlt(), class LLT
  */
template<typename _MatrixType, int _UpLo> class LDLT
        : public SolverBase<LDLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<LDLT> Base;
    friend class SolverBase<LDLT>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(LDLT)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
      UpLo = _UpLo
    };
    typedef Matrix<Scalar, RowsAtCompileTime, 1, 0, MaxRowsAtCompileTime, 1> TmpMatrixType;

    typedef Transpositions<RowsAtCompileTime, MaxRowsAtCompileTime> TranspositionType;
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationType;

    typedef internal::LDLT_Traits<MatrixType,UpLo> Traits;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LDLT::compute(const MatrixType&).
      */
    LDLT()
      : m_matrix(),
        m_transpositions(),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa LDLT()
      */
    explicit LDLT(Index size)
      : m_matrix(size, size),
        m_transpositions(size),
        m_temporary(size),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {}

    /** \brief Constructor with decomposition
      *
      * This calculates the decomposition for the input \a matrix.
      *
      * \sa LDLT(Index size)
      */
    template<typename InputType>
    explicit LDLT(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.rows(), matrix.cols()),
        m_transpositions(matrix.rows()),
        m_temporary(matrix.rows()),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a LDLT factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa LDLT(const EigenBase&)
      */
    template<typename InputType>
    explicit LDLT(EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_transpositions(matrix.rows()),
        m_temporary(matrix.rows()),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** Clear any existing decomposition
     * \sa rankUpdate(w,sigma)
     */
    void setZero()
    {
      m_isInitialized = false;
    }

    /** \returns a view of the upper triangular matrix U */
    inline typename Traits::MatrixU matrixU() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return Traits::getU(m_matrix);
    }

    /** \returns a view of the lower triangular matrix L */
    inline typename Traits::MatrixL matrixL() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return Traits::getL(m_matrix);
    }

    /** \returns the permutation matrix P as a transposition sequence.
      */
    inline const TranspositionType& transpositionsP() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_transpositions;
    }

    /** \returns the coefficients of the diagonal matrix D */
    inline Diagonal<const MatrixType> vectorD() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_matrix.diagonal();
    }

    /** \returns true if the matrix is positive (semidefinite) */
    inline bool isPositive() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_sign == internal::PositiveSemiDef || m_sign == internal::ZeroSign;
    }

    /** \returns true if the matrix is negative (semidefinite) */
    inline bool isNegative(void) const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_sign == internal::NegativeSemiDef || m_sign == internal::ZeroSign;
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns a solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * This function also supports in-place solves using the syntax <tt>x = decompositionObject.solve(x)</tt> .
      *
      * \note_about_checking_solutions
      *
      * More precisely, this method solves \f$ A x = b \f$ using the decomposition \f$ A = P^T L D L^* P \f$
      * by solving the systems \f$ P^T y_1 = b \f$, \f$ L y_2 = y_1 \f$, \f$ D y_3 = y_2 \f$,
      * \f$ L^* y_4 = y_3 \f$ and \f$ P x = y_4 \f$ in succession. If the matrix \f$ A \f$ is singular, then
      * \f$ D \f$ will also be singular (all the other matrices are invertible). In that case, the
      * least-square solution of \f$ D y_3 = y_2 \f$ is computed. This does not mean that this function
      * computes the least-square solution of \f$ A x = b \f$ if \f$ A \f$ is singular.
      *
      * \sa MatrixBase::ldlt(), SelfAdjointView::ldlt()
      */
    template<typename Rhs>
    inline const Solve<LDLT, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    template<typename Derived>
    bool solveInPlace(MatrixBase<Derived> &bAndX) const;

    template<typename InputType>
    LDLT& compute(const EigenBase<InputType>& matrix);

    /** \returns an estimate of the reciprocal condition number of the matrix of
     *  which \c *this is the LDLT decomposition.
     */
    RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    template <typename Derived>
    LDLT& rankUpdate(const MatrixBase<Derived>& w, const RealScalar& alpha=1);

    /** \returns the internal LDLT decomposition matrix
      *
      * TODO: document the storage layout
      */
    inline const MatrixType& matrixLDLT() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_matrix;
    }

    MatrixType reconstructedMatrix() const;

    /** \returns the adjoint of \c *this, that is, a const reference to the decomposition itself as the underlying matrix is self-adjoint.
      *
      * This method is provided for compatibility with other matrix decompositions, thus enabling generic code such as:
      * \code x = decomposition.adjoint().solve(b) \endcode
      */
    const LDLT& adjoint() const { return *this; };

    EIGEN_DEVICE_FUNC inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the factorization failed because of a zero pivot.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_info;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    /** \internal
      * Used to compute and store the Cholesky decomposition A = L D L^* = U^* D U.
      * The strict upper part is used during the decomposition, the strict lower
      * part correspond to the coefficients of L (its diagonal is equal to 1 and
      * is not stored), and the diagonal entries correspond to D.
      */
    MatrixType m_matrix;
    RealScalar m_l1_norm;
    TranspositionType m_transpositions;
    TmpMatrixType m_temporary;
    internal::SignMatrix m_sign;
    bool m_isInitialized;
    ComputationInfo m_info;
};

namespace internal {

template<int UpLo> struct ldlt_inplace;

template<> struct ldlt_inplace<Lower>
{
  template<typename MatrixType, typename TranspositionType, typename Workspace>
  static bool unblocked(MatrixType& mat, TranspositionType& transpositions, Workspace& temp, SignMatrix& sign)
  {
    using std::abs;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename TranspositionType::StorageIndex IndexType;
    eigen_assert(mat.rows()==mat.cols());
    const Index size = mat.rows();
    bool found_zero_pivot = false;
    bool ret = true;

    if (size <= 1)
    {
      transpositions.setIdentity();
      if(size==0) sign = ZeroSign;
      else if (numext::real(mat.coeff(0,0)) > static_cast<RealScalar>(0) ) sign = PositiveSemiDef;
      else if (numext::real(mat.coeff(0,0)) < static_cast<RealScalar>(0)) sign = NegativeSemiDef;
      else sign = ZeroSign;
      return true;
    }

    for (Index k = 0; k < size; ++k)
    {
      // Find largest diagonal element
      Index index_of_biggest_in_corner;
      mat.diagonal().tail(size-k).cwiseAbs().maxCoeff(&index_of_biggest_in_corner);
      index_of_biggest_in_corner += k;

      transpositions.coeffRef(k) = IndexType(index_of_biggest_in_corner);
      if(k != index_of_biggest_in_corner)
      {
        // apply the transposition while taking care to consider only
        // the lower triangular part
        Index s = size-index_of_biggest_in_corner-1; // trailing size after the biggest element
        mat.row(k).head(k).swap(mat.row(index_of_biggest_in_corner).head(k));
        mat.col(k).tail(s).swap(mat.col(index_of_biggest_in_corner).tail(s));
        std::swap(mat.coeffRef(k,k),mat.coeffRef(index_of_biggest_in_corner,index_of_biggest_in_corner));
        for(Index i=k+1;i<index_of_biggest_in_corner;++i)
        {
          Scalar tmp = mat.coeffRef(i,k);
          mat.coeffRef(i,k) = numext::conj(mat.coeffRef(index_of_biggest_in_corner,i));
          mat.coeffRef(index_of_biggest_in_corner,i) = numext::conj(tmp);
        }
        if(NumTraits<Scalar>::IsComplex)
          mat.coeffRef(index_of_biggest_in_corner,k) = numext::conj(mat.coeff(index_of_biggest_in_corner,k));
      }

      // partition the matrix:
      //       A00 |  -  |  -
      // lu  = A10 | A11 |  -
      //       A20 | A21 | A22
      Index rs = size - k - 1;
      Block<MatrixType,Dynamic,1> A21(mat,k+1,k,rs,1);
      Block<MatrixType,1,Dynamic> A10(mat,k,0,1,k);
      Block<MatrixType,Dynamic,Dynamic> A20(mat,k+1,0,rs,k);

      if(k>0)
      {
        temp.head(k) = mat.diagonal().real().head(k).asDiagonal() * A10.adjoint();
        mat.coeffRef(k,k) -= (A10 * temp.head(k)).value();
        if(rs>0)
          A21.noalias() -= A20 * temp.head(k);
      }

      // In some previous versions of Eigen (e.g., 3.2.1), the scaling was omitted if the pivot
      // was smaller than the cutoff value. However, since LDLT is not rank-revealing
      // we should only make sure that we do not introduce INF or NaN values.
      // Remark that LAPACK also uses 0 as the cutoff value.
      RealScalar realAkk = numext::real(mat.coeffRef(k,k));
      bool pivot_is_valid = (abs(realAkk) > RealScalar(0));

      if(k==0 && !pivot_is_valid)
      {
        // The entire diagonal is zero, there is nothing more to do
        // except filling the transpositions, and checking whether the matrix is zero.
        sign = ZeroSign;
        for(Index j = 0; j<size; ++j)
        {
          transpositions.coeffRef(j) = IndexType(j);
          ret = ret && (mat.col(j).tail(size-j-1).array()==Scalar(0)).all();
        }
        return ret;
      }

      if((rs>0) && pivot_is_valid)
        A21 /= realAkk;
      else if(rs>0)
        ret = ret && (A21.array()==Scalar(0)).all();

      if(found_zero_pivot && pivot_is_valid) ret = false; // factorization failed
      else if(!pivot_is_valid) found_zero_pivot = true;

      if (sign == PositiveSemiDef) {
        if (realAkk < static_cast<RealScalar>(0)) sign = Indefinite;
      } else if (sign == NegativeSemiDef) {
        if (realAkk > static_cast<RealScalar>(0)) sign = Indefinite;
      } else if (sign == ZeroSign) {
        if (realAkk > static_cast<RealScalar>(0)) sign = PositiveSemiDef;
        else if (realAkk < static_cast<RealScalar>(0)) sign = NegativeSemiDef;
      }
    }

    return ret;
  }

  // Reference for the algorithm: Davis and Hager, "Multiple Rank
  // Modifications of a Sparse Cholesky Factorization" (Algorithm 1)
  // Trivial rearrangements of their computations (Timothy E. Holy)
  // allow their algorithm to work for rank-1 updates even if the
  // original matrix is not of full rank.
  // Here only rank-1 updates are implemented, to reduce the
  // requirement for intermediate storage and improve accuracy
  template<typename MatrixType, typename WDerived>
  static bool updateInPlace(MatrixType& mat, MatrixBase<WDerived>& w, const typename MatrixType::RealScalar& sigma=1)
  {
    using numext::isfinite;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;

    const Index size = mat.rows();
    eigen_assert(mat.cols() == size && w.size()==size);

    RealScalar alpha = 1;

    // Apply the update
    for (Index j = 0; j < size; j++)
    {
      // Check for termination due to an original decomposition of low-rank
      if (!(isfinite)(alpha))
        break;

      // Update the diagonal terms
      RealScalar dj = numext::real(mat.coeff(j,j));
      Scalar wj = w.coeff(j);
      RealScalar swj2 = sigma*numext::abs2(wj);
      RealScalar gamma = dj*alpha + swj2;

      mat.coeffRef(j,j) += swj2/alpha;
      alpha += swj2/dj;


      // Update the terms of L
      Index rs = size-j-1;
      w.tail(rs) -= wj * mat.col(j).tail(rs);
      if(gamma != 0)
        mat.col(j).tail(rs) += (sigma*numext::conj(wj)/gamma)*w.tail(rs);
    }
    return true;
  }

  template<typename MatrixType, typename TranspositionType, typename Workspace, typename WType>
  static bool update(MatrixType& mat, const TranspositionType& transpositions, Workspace& tmp, const WType& w, const typename MatrixType::RealScalar& sigma=1)
  {
    // Apply the permutation to the input w
    tmp = transpositions * w;

    return ldlt_inplace<Lower>::updateInPlace(mat,tmp,sigma);
  }
};

template<> struct ldlt_inplace<Upper>
{
  template<typename MatrixType, typename TranspositionType, typename Workspace>
  static EIGEN_STRONG_INLINE bool unblocked(MatrixType& mat, TranspositionType& transpositions, Workspace& temp, SignMatrix& sign)
  {
    Transpose<MatrixType> matt(mat);
    return ldlt_inplace<Lower>::unblocked(matt, transpositions, temp, sign);
  }

  template<typename MatrixType, typename TranspositionType, typename Workspace, typename WType>
  static EIGEN_STRONG_INLINE bool update(MatrixType& mat, TranspositionType& transpositions, Workspace& tmp, WType& w, const typename MatrixType::RealScalar& sigma=1)
  {
    Transpose<MatrixType> matt(mat);
    return ldlt_inplace<Lower>::update(matt, transpositions, tmp, w.conjugate(), sigma);
  }
};

template<typename MatrixType> struct LDLT_Traits<MatrixType,Lower>
{
  typedef const TriangularView<const MatrixType, UnitLower> MatrixL;
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, UnitUpper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename MatrixType> struct LDLT_Traits<MatrixType,Upper>
{
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, UnitLower> MatrixL;
  typedef const TriangularView<const MatrixType, UnitUpper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m.adjoint()); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m); }
};

} // end namespace internal

/** Compute / recompute the LDLT decomposition A = L D L^* = U^* D U of \a matrix
  */
template<typename MatrixType, int _UpLo>
template<typename InputType>
LDLT<MatrixType,_UpLo>& LDLT<MatrixType,_UpLo>::compute(const EigenBase<InputType>& a)
{
  check_template_parameters();

  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();

  m_matrix = a.derived();

  // Compute matrix L1 norm = max abs column sum.
  m_l1_norm = RealScalar(0);
  // TODO move this code to SelfAdjointView
  for (Index col = 0; col < size; ++col) {
    RealScalar abs_col_sum;
    if (_UpLo == Lower)
      abs_col_sum = m_matrix.col(col).tail(size - col).template lpNorm<1>() + m_matrix.row(col).head(col).template lpNorm<1>();
    else
      abs_col_sum = m_matrix.col(col).head(col).template lpNorm<1>() + m_matrix.row(col).tail(size - col).template lpNorm<1>();
    if (abs_col_sum > m_l1_norm)
      m_l1_norm = abs_col_sum;
  }

  m_transpositions.resize(size);
  m_isInitialized = false;
  m_temporary.resize(size);
  m_sign = internal::ZeroSign;

  m_info = internal::ldlt_inplace<UpLo>::unblocked(m_matrix, m_transpositions, m_temporary, m_sign) ? Success : NumericalIssue;

  m_isInitialized = true;
  return *this;
}

/** Update the LDLT decomposition:  given A = L D L^T, efficiently compute the decomposition of A + sigma w w^T.
 * \param w a vector to be incorporated into the decomposition.
 * \param sigma a scalar, +1 for updates and -1 for "downdates," which correspond to removing previously-added column vectors. Optional; default value is +1.
 * \sa setZero()
  */
template<typename MatrixType, int _UpLo>
template<typename Derived>
LDLT<MatrixType,_UpLo>& LDLT<MatrixType,_UpLo>::rankUpdate(const MatrixBase<Derived>& w, const typename LDLT<MatrixType,_UpLo>::RealScalar& sigma)
{
  typedef typename TranspositionType::StorageIndex IndexType;
  const Index size = w.rows();
  if (m_isInitialized)
  {
    eigen_assert(m_matrix.rows()==size);
  }
  else
  {
    m_matrix.resize(size,size);
    m_matrix.setZero();
    m_transpositions.resize(size);
    for (Index i = 0; i < size; i++)
      m_transpositions.coeffRef(i) = IndexType(i);
    m_temporary.resize(size);
    m_sign = sigma>=0 ? internal::PositiveSemiDef : internal::NegativeSemiDef;
    m_isInitialized = true;
  }

  internal::ldlt_inplace<UpLo>::update(m_matrix, m_transpositions, m_temporary, w, sigma);

  return *this;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType, int _UpLo>
template<typename RhsType, typename DstType>
void LDLT<_MatrixType,_UpLo>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  _solve_impl_transposed<true>(rhs, dst);
}

template<typename _MatrixType,int _UpLo>
template<bool Conjugate, typename RhsType, typename DstType>
void LDLT<_MatrixType,_UpLo>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  // dst = P b
  dst = m_transpositions * rhs;

  // dst = L^-1 (P b)
  // dst = L^-*T (P b)
  matrixL().template conjugateIf<!Conjugate>().solveInPlace(dst);

  // dst = D^-* (L^-1 P b)
  // dst = D^-1 (L^-*T P b)
  // more precisely, use pseudo-inverse of D (see bug 241)
  using std::abs;
  const typename Diagonal<const MatrixType>::RealReturnType vecD(vectorD());
  // In some previous versions, tolerance was set to the max of 1/highest (or rather numeric_limits::min())
  // and the maximal diagonal entry * epsilon as motivated by LAPACK's xGELSS:
  // RealScalar tolerance = numext::maxi(vecD.array().abs().maxCoeff() * NumTraits<RealScalar>::epsilon(),RealScalar(1) / NumTraits<RealScalar>::highest());
  // However, LDLT is not rank revealing, and so adjusting the tolerance wrt to the highest
  // diagonal element is not well justified and leads to numerical issues in some cases.
  // Moreover, Lapack's xSYTRS routines use 0 for the tolerance.
  // Using numeric_limits::min() gives us more robustness to denormals.
  RealScalar tolerance = (std::numeric_limits<RealScalar>::min)();
  for (Index i = 0; i < vecD.size(); ++i)
  {
    if(abs(vecD(i)) > tolerance)
      dst.row(i) /= vecD(i);
    else
      dst.row(i).setZero();
  }

  // dst = L^-* (D^-* L^-1 P b)
  // dst = L^-T (D^-1 L^-*T P b)
  matrixL().transpose().template conjugateIf<Conjugate>().solveInPlace(dst);

  // dst = P^T (L^-* D^-* L^-1 P b) = A^-1 b
  // dst = P^-T (L^-T D^-1 L^-*T P b) = A^-1 b
  dst = m_transpositions.transpose() * dst;
}
#endif

/** \internal use x = ldlt_object.solve(x);
  *
  * This is the \em in-place version of solve().
  *
  * \param bAndX represents both the right-hand side matrix b and result x.
  *
  * \returns true always! If you need to check for existence of solutions, use another decomposition like LU, QR, or SVD.
  *
  * This version avoids a copy when the right hand side matrix b is not
  * needed anymore.
  *
  * \sa LDLT::solve(), MatrixBase::ldlt()
  */
template<typename MatrixType,int _UpLo>
template<typename Derived>
bool LDLT<MatrixType,_UpLo>::solveInPlace(MatrixBase<Derived> &bAndX) const
{
  eigen_assert(m_isInitialized && "LDLT is not initialized.");
  eigen_assert(m_matrix.rows() == bAndX.rows());

  bAndX = this->solve(bAndX);

  return true;
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: P^T L D L^* P.
 * This function is provided for debug purpose. */
template<typename MatrixType, int _UpLo>
MatrixType LDLT<MatrixType,_UpLo>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LDLT is not initialized.");
  const Index size = m_matrix.rows();
  MatrixType res(size,size);

  // P
  res.setIdentity();
  res = transpositionsP() * res;
  // L^* P
  res = matrixU() * res;
  // D(L^*P)
  res = vectorD().real().asDiagonal() * res;
  // L(DL^*P)
  res = matrixL() * res;
  // P^T (LDL^*P)
  res = transpositionsP().transpose() * res;

  return res;
}

/** \cholesky_module
  * \returns the Cholesky decomposition with full pivoting without square root of \c *this
  * \sa MatrixBase::ldlt()
  */
template<typename MatrixType, unsigned int UpLo>
inline const LDLT<typename SelfAdjointView<MatrixType, UpLo>::PlainObject, UpLo>
SelfAdjointView<MatrixType, UpLo>::ldlt() const
{
  return LDLT<PlainObject,UpLo>(m_matrix);
}

/** \cholesky_module
  * \returns the Cholesky decomposition with full pivoting without square root of \c *this
  * \sa SelfAdjointView::ldlt()
  */
template<typename Derived>
inline const LDLT<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::ldlt() const
{
  return LDLT<PlainObject>(derived());
}

} // end namespace Eigen

#endif // EIGEN_LDLT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Cholesky/LLT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LLT_H
#define EIGEN_LLT_H

namespace Eigen {

namespace internal{

template<typename _MatrixType, int _UpLo> struct traits<LLT<_MatrixType, _UpLo> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

template<typename MatrixType, int UpLo> struct LLT_Traits;
}

/** \ingroup Cholesky_Module
  *
  * \class LLT
  *
  * \brief Standard Cholesky decomposition (LL^T) of a matrix and associated features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LL^T Cholesky decomposition
  * \tparam _UpLo the triangular part that will be used for the decompositon: Lower (default) or Upper.
  *               The other triangular part won't be read.
  *
  * This class performs a LL^T Cholesky decomposition of a symmetric, positive definite
  * matrix A such that A = LL^* = U^*U, where L is lower triangular.
  *
  * While the Cholesky decomposition is particularly useful to solve selfadjoint problems like  D^*D x = b,
  * for that purpose, we recommend the Cholesky decomposition without square root which is more stable
  * and even faster. Nevertheless, this standard Cholesky decomposition remains useful in many other
  * situations like generalised eigen problems with hermitian matrices.
  *
  * Remember that Cholesky decompositions are not rank-revealing. This LLT decomposition is only stable on positive definite matrices,
  * use LDLT instead for the semidefinite case. Also, do not use a Cholesky decomposition to determine whether a system of equations
  * has a solution.
  *
  * Example: \include LLT_example.cpp
  * Output: \verbinclude LLT_example.out
  *
  * \b Performance: for best performance, it is recommended to use a column-major storage format
  * with the Lower triangular part (the default), or, equivalently, a row-major storage format
  * with the Upper triangular part. Otherwise, you might get a 20% slowdown for the full factorization
  * step, and rank-updates can be up to 3 times slower.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * Note that during the decomposition, only the lower (or upper, as defined by _UpLo) triangular part of A is considered.
  * Therefore, the strict lower part does not have to store correct values.
  *
  * \sa MatrixBase::llt(), SelfAdjointView::llt(), class LDLT
  */
template<typename _MatrixType, int _UpLo> class LLT
        : public SolverBase<LLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<LLT> Base;
    friend class SolverBase<LLT>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(LLT)
    enum {
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    enum {
      PacketSize = internal::packet_traits<Scalar>::size,
      AlignmentMask = int(PacketSize)-1,
      UpLo = _UpLo
    };

    typedef internal::LLT_Traits<MatrixType,UpLo> Traits;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LLT::compute(const MatrixType&).
      */
    LLT() : m_matrix(), m_isInitialized(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa LLT()
      */
    explicit LLT(Index size) : m_matrix(size, size),
                    m_isInitialized(false) {}

    template<typename InputType>
    explicit LLT(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.rows(), matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a LLT factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when
      * \c MatrixType is a Eigen::Ref.
      *
      * \sa LLT(const EigenBase&)
      */
    template<typename InputType>
    explicit LLT(EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \returns a view of the upper triangular matrix U */
    inline typename Traits::MatrixU matrixU() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return Traits::getU(m_matrix);
    }

    /** \returns a view of the lower triangular matrix L */
    inline typename Traits::MatrixL matrixL() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return Traits::getL(m_matrix);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * Since this LLT class assumes anyway that the matrix A is invertible, the solution
      * theoretically exists and is unique regardless of b.
      *
      * Example: \include LLT_solve.cpp
      * Output: \verbinclude LLT_solve.out
      *
      * \sa solveInPlace(), MatrixBase::llt(), SelfAdjointView::llt()
      */
    template<typename Rhs>
    inline const Solve<LLT, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    template<typename Derived>
    void solveInPlace(const MatrixBase<Derived> &bAndX) const;

    template<typename InputType>
    LLT& compute(const EigenBase<InputType>& matrix);

    /** \returns an estimate of the reciprocal condition number of the matrix of
      *  which \c *this is the Cholesky decomposition.
      */
    RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      eigen_assert(m_info == Success && "LLT failed because matrix appears to be negative");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the LLT decomposition matrix
      *
      * TODO: document the storage layout
      */
    inline const MatrixType& matrixLLT() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return m_matrix;
    }

    MatrixType reconstructedMatrix() const;


    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears not to be positive definite.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return m_info;
    }

    /** \returns the adjoint of \c *this, that is, a const reference to the decomposition itself as the underlying matrix is self-adjoint.
      *
      * This method is provided for compatibility with other matrix decompositions, thus enabling generic code such as:
      * \code x = decomposition.adjoint().solve(b) \endcode
      */
    const LLT& adjoint() const EIGEN_NOEXCEPT { return *this; };

    inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    template<typename VectorType>
    LLT & rankUpdate(const VectorType& vec, const RealScalar& sigma = 1);

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    /** \internal
      * Used to compute and store L
      * The strict upper part is not used and even not initialized.
      */
    MatrixType m_matrix;
    RealScalar m_l1_norm;
    bool m_isInitialized;
    ComputationInfo m_info;
};

namespace internal {

template<typename Scalar, int UpLo> struct llt_inplace;

template<typename MatrixType, typename VectorType>
static Index llt_rank_update_lower(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma)
{
  using std::sqrt;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef typename MatrixType::ColXpr ColXpr;
  typedef typename internal::remove_all<ColXpr>::type ColXprCleaned;
  typedef typename ColXprCleaned::SegmentReturnType ColXprSegment;
  typedef Matrix<Scalar,Dynamic,1> TempVectorType;
  typedef typename TempVectorType::SegmentReturnType TempVecSegment;

  Index n = mat.cols();
  eigen_assert(mat.rows()==n && vec.size()==n);

  TempVectorType temp;

  if(sigma>0)
  {
    // This version is based on Givens rotations.
    // It is faster than the other one below, but only works for updates,
    // i.e., for sigma > 0
    temp = sqrt(sigma) * vec;

    for(Index i=0; i<n; ++i)
    {
      JacobiRotation<Scalar> g;
      g.makeGivens(mat(i,i), -temp(i), &mat(i,i));

      Index rs = n-i-1;
      if(rs>0)
      {
        ColXprSegment x(mat.col(i).tail(rs));
        TempVecSegment y(temp.tail(rs));
        apply_rotation_in_the_plane(x, y, g);
      }
    }
  }
  else
  {
    temp = vec;
    RealScalar beta = 1;
    for(Index j=0; j<n; ++j)
    {
      RealScalar Ljj = numext::real(mat.coeff(j,j));
      RealScalar dj = numext::abs2(Ljj);
      Scalar wj = temp.coeff(j);
      RealScalar swj2 = sigma*numext::abs2(wj);
      RealScalar gamma = dj*beta + swj2;

      RealScalar x = dj + swj2/beta;
      if (x<=RealScalar(0))
        return j;
      RealScalar nLjj = sqrt(x);
      mat.coeffRef(j,j) = nLjj;
      beta += swj2/dj;

      // Update the terms of L
      Index rs = n-j-1;
      if(rs)
      {
        temp.tail(rs) -= (wj/Ljj) * mat.col(j).tail(rs);
        if(gamma != 0)
          mat.col(j).tail(rs) = (nLjj/Ljj) * mat.col(j).tail(rs) + (nLjj * sigma*numext::conj(wj)/gamma)*temp.tail(rs);
      }
    }
  }
  return -1;
}

template<typename Scalar> struct llt_inplace<Scalar, Lower>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename MatrixType>
  static Index unblocked(MatrixType& mat)
  {
    using std::sqrt;

    eigen_assert(mat.rows()==mat.cols());
    const Index size = mat.rows();
    for(Index k = 0; k < size; ++k)
    {
      Index rs = size-k-1; // remaining size

      Block<MatrixType,Dynamic,1> A21(mat,k+1,k,rs,1);
      Block<MatrixType,1,Dynamic> A10(mat,k,0,1,k);
      Block<MatrixType,Dynamic,Dynamic> A20(mat,k+1,0,rs,k);

      RealScalar x = numext::real(mat.coeff(k,k));
      if (k>0) x -= A10.squaredNorm();
      if (x<=RealScalar(0))
        return k;
      mat.coeffRef(k,k) = x = sqrt(x);
      if (k>0 && rs>0) A21.noalias() -= A20 * A10.adjoint();
      if (rs>0) A21 /= x;
    }
    return -1;
  }

  template<typename MatrixType>
  static Index blocked(MatrixType& m)
  {
    eigen_assert(m.rows()==m.cols());
    Index size = m.rows();
    if(size<32)
      return unblocked(m);

    Index blockSize = size/8;
    blockSize = (blockSize/16)*16;
    blockSize = (std::min)((std::max)(blockSize,Index(8)), Index(128));

    for (Index k=0; k<size; k+=blockSize)
    {
      // partition the matrix:
      //       A00 |  -  |  -
      // lu  = A10 | A11 |  -
      //       A20 | A21 | A22
      Index bs = (std::min)(blockSize, size-k);
      Index rs = size - k - bs;
      Block<MatrixType,Dynamic,Dynamic> A11(m,k,   k,   bs,bs);
      Block<MatrixType,Dynamic,Dynamic> A21(m,k+bs,k,   rs,bs);
      Block<MatrixType,Dynamic,Dynamic> A22(m,k+bs,k+bs,rs,rs);

      Index ret;
      if((ret=unblocked(A11))>=0) return k+ret;
      if(rs>0) A11.adjoint().template triangularView<Upper>().template solveInPlace<OnTheRight>(A21);
      if(rs>0) A22.template selfadjointView<Lower>().rankUpdate(A21,typename NumTraits<RealScalar>::Literal(-1)); // bottleneck
    }
    return -1;
  }

  template<typename MatrixType, typename VectorType>
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const RealScalar& sigma)
  {
    return Eigen::internal::llt_rank_update_lower(mat, vec, sigma);
  }
};

template<typename Scalar> struct llt_inplace<Scalar, Upper>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;

  template<typename MatrixType>
  static EIGEN_STRONG_INLINE Index unblocked(MatrixType& mat)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::unblocked(matt);
  }
  template<typename MatrixType>
  static EIGEN_STRONG_INLINE Index blocked(MatrixType& mat)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::blocked(matt);
  }
  template<typename MatrixType, typename VectorType>
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const RealScalar& sigma)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::rankUpdate(matt, vec.conjugate(), sigma);
  }
};

template<typename MatrixType> struct LLT_Traits<MatrixType,Lower>
{
  typedef const TriangularView<const MatrixType, Lower> MatrixL;
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, Upper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m.adjoint()); }
  static bool inplace_decomposition(MatrixType& m)
  { return llt_inplace<typename MatrixType::Scalar, Lower>::blocked(m)==-1; }
};

template<typename MatrixType> struct LLT_Traits<MatrixType,Upper>
{
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, Lower> MatrixL;
  typedef const TriangularView<const MatrixType, Upper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m.adjoint()); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m); }
  static bool inplace_decomposition(MatrixType& m)
  { return llt_inplace<typename MatrixType::Scalar, Upper>::blocked(m)==-1; }
};

} // end namespace internal

/** Computes / recomputes the Cholesky decomposition A = LL^* = U^*U of \a matrix
  *
  * \returns a reference to *this
  *
  * Example: \include TutorialLinAlgComputeTwice.cpp
  * Output: \verbinclude TutorialLinAlgComputeTwice.out
  */
template<typename MatrixType, int _UpLo>
template<typename InputType>
LLT<MatrixType,_UpLo>& LLT<MatrixType,_UpLo>::compute(const EigenBase<InputType>& a)
{
  check_template_parameters();

  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();
  m_matrix.resize(size, size);
  if (!internal::is_same_dense(m_matrix, a.derived()))
    m_matrix = a.derived();

  // Compute matrix L1 norm = max abs column sum.
  m_l1_norm = RealScalar(0);
  // TODO move this code to SelfAdjointView
  for (Index col = 0; col < size; ++col) {
    RealScalar abs_col_sum;
    if (_UpLo == Lower)
      abs_col_sum = m_matrix.col(col).tail(size - col).template lpNorm<1>() + m_matrix.row(col).head(col).template lpNorm<1>();
    else
      abs_col_sum = m_matrix.col(col).head(col).template lpNorm<1>() + m_matrix.row(col).tail(size - col).template lpNorm<1>();
    if (abs_col_sum > m_l1_norm)
      m_l1_norm = abs_col_sum;
  }

  m_isInitialized = true;
  bool ok = Traits::inplace_decomposition(m_matrix);
  m_info = ok ? Success : NumericalIssue;

  return *this;
}

/** Performs a rank one update (or dowdate) of the current decomposition.
  * If A = LL^* before the rank one update,
  * then after it we have LL^* = A + sigma * v v^* where \a v must be a vector
  * of same dimension.
  */
template<typename _MatrixType, int _UpLo>
template<typename VectorType>
LLT<_MatrixType,_UpLo> & LLT<_MatrixType,_UpLo>::rankUpdate(const VectorType& v, const RealScalar& sigma)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorType);
  eigen_assert(v.size()==m_matrix.cols());
  eigen_assert(m_isInitialized);
  if(internal::llt_inplace<typename MatrixType::Scalar, UpLo>::rankUpdate(m_matrix,v,sigma)>=0)
    m_info = NumericalIssue;
  else
    m_info = Success;

  return *this;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType,int _UpLo>
template<typename RhsType, typename DstType>
void LLT<_MatrixType,_UpLo>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  _solve_impl_transposed<true>(rhs, dst);
}

template<typename _MatrixType,int _UpLo>
template<bool Conjugate, typename RhsType, typename DstType>
void LLT<_MatrixType,_UpLo>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
    dst = rhs;

    matrixL().template conjugateIf<!Conjugate>().solveInPlace(dst);
    matrixU().template conjugateIf<!Conjugate>().solveInPlace(dst);
}
#endif

/** \internal use x = llt_object.solve(x);
  *
  * This is the \em in-place version of solve().
  *
  * \param bAndX represents both the right-hand side matrix b and result x.
  *
  * This version avoids a copy when the right hand side matrix b is not needed anymore.
  *
  * \warning The parameter is only marked 'const' to make the C++ compiler accept a temporary expression here.
  * This function will const_cast it, so constness isn't honored here.
  *
  * \sa LLT::solve(), MatrixBase::llt()
  */
template<typename MatrixType, int _UpLo>
template<typename Derived>
void LLT<MatrixType,_UpLo>::solveInPlace(const MatrixBase<Derived> &bAndX) const
{
  eigen_assert(m_isInitialized && "LLT is not initialized.");
  eigen_assert(m_matrix.rows()==bAndX.rows());
  matrixL().solveInPlace(bAndX);
  matrixU().solveInPlace(bAndX);
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: L L^*.
 * This function is provided for debug purpose. */
template<typename MatrixType, int _UpLo>
MatrixType LLT<MatrixType,_UpLo>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LLT is not initialized.");
  return matrixL() * matrixL().adjoint().toDenseMatrix();
}

/** \cholesky_module
  * \returns the LLT decomposition of \c *this
  * \sa SelfAdjointView::llt()
  */
template<typename Derived>
inline const LLT<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::llt() const
{
  return LLT<PlainObject>(derived());
}

/** \cholesky_module
  * \returns the LLT decomposition of \c *this
  * \sa SelfAdjointView::llt()
  */
template<typename MatrixType, unsigned int UpLo>
inline const LLT<typename SelfAdjointView<MatrixType, UpLo>::PlainObject, UpLo>
SelfAdjointView<MatrixType, UpLo>::llt() const
{
  return LLT<PlainObject,UpLo>(m_matrix);
}

} // end namespace Eigen

#endif // EIGEN_LLT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Cholesky/LLT_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *     LLt decomposition based on LAPACKE_?potrf function.
 ********************************************************************************
*/

#ifndef EIGEN_LLT_LAPACKE_H
#define EIGEN_LLT_LAPACKE_H

namespace Eigen { 

namespace internal {

template<typename Scalar> struct lapacke_llt;

#define EIGEN_LAPACKE_LLT(EIGTYPE, BLASTYPE, LAPACKE_PREFIX) \
template<> struct lapacke_llt<EIGTYPE> \
{ \
  template<typename MatrixType> \
  static inline Index potrf(MatrixType& m, char uplo) \
  { \
    lapack_int matrix_order; \
    lapack_int size, lda, info, StorageOrder; \
    EIGTYPE* a; \
    eigen_assert(m.rows()==m.cols()); \
    /* Set up parameters for ?potrf */ \
    size = convert_index<lapack_int>(m.rows()); \
    StorageOrder = MatrixType::Flags&RowMajorBit?RowMajor:ColMajor; \
    matrix_order = StorageOrder==RowMajor ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    a = &(m.coeffRef(0,0)); \
    lda = convert_index<lapack_int>(m.outerStride()); \
\
    info = LAPACKE_##LAPACKE_PREFIX##potrf( matrix_order, uplo, size, (BLASTYPE*)a, lda ); \
    info = (info==0) ? -1 : info>0 ? info-1 : size; \
    return info; \
  } \
}; \
template<> struct llt_inplace<EIGTYPE, Lower> \
{ \
  template<typename MatrixType> \
  static Index blocked(MatrixType& m) \
  { \
    return lapacke_llt<EIGTYPE>::potrf(m, 'L'); \
  } \
  template<typename MatrixType, typename VectorType> \
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma) \
  { return Eigen::internal::llt_rank_update_lower(mat, vec, sigma); } \
}; \
template<> struct llt_inplace<EIGTYPE, Upper> \
{ \
  template<typename MatrixType> \
  static Index blocked(MatrixType& m) \
  { \
    return lapacke_llt<EIGTYPE>::potrf(m, 'U'); \
  } \
  template<typename MatrixType, typename VectorType> \
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma) \
  { \
    Transpose<MatrixType> matt(mat); \
    return llt_inplace<EIGTYPE, Lower>::rankUpdate(matt, vec.conjugate(), sigma); \
  } \
};

EIGEN_LAPACKE_LLT(double, double, d)
EIGEN_LAPACKE_LLT(float, float, s)
EIGEN_LAPACKE_LLT(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_LLT(scomplex, lapack_complex_float, c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LLT_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/CholmodSupport/CholmodSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLMODSUPPORT_H
#define EIGEN_CHOLMODSUPPORT_H

namespace Eigen {

namespace internal {

template<typename Scalar> struct cholmod_configure_matrix;

template<> struct cholmod_configure_matrix<double> {
  template<typename CholmodType>
  static void run(CholmodType& mat) {
    mat.xtype = CHOLMOD_REAL;
    mat.dtype = CHOLMOD_DOUBLE;
  }
};

template<> struct cholmod_configure_matrix<std::complex<double> > {
  template<typename CholmodType>
  static void run(CholmodType& mat) {
    mat.xtype = CHOLMOD_COMPLEX;
    mat.dtype = CHOLMOD_DOUBLE;
  }
};

// Other scalar types are not yet supported by Cholmod
// template<> struct cholmod_configure_matrix<float> {
//   template<typename CholmodType>
//   static void run(CholmodType& mat) {
//     mat.xtype = CHOLMOD_REAL;
//     mat.dtype = CHOLMOD_SINGLE;
//   }
// };
//
// template<> struct cholmod_configure_matrix<std::complex<float> > {
//   template<typename CholmodType>
//   static void run(CholmodType& mat) {
//     mat.xtype = CHOLMOD_COMPLEX;
//     mat.dtype = CHOLMOD_SINGLE;
//   }
// };

} // namespace internal

/** Wraps the Eigen sparse matrix \a mat into a Cholmod sparse matrix object.
  * Note that the data are shared.
  */
template<typename _Scalar, int _Options, typename _StorageIndex>
cholmod_sparse viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_StorageIndex> > mat)
{
  cholmod_sparse res;
  res.nzmax   = mat.nonZeros();
  res.nrow    = mat.rows();
  res.ncol    = mat.cols();
  res.p       = mat.outerIndexPtr();
  res.i       = mat.innerIndexPtr();
  res.x       = mat.valuePtr();
  res.z       = 0;
  res.sorted  = 1;
  if(mat.isCompressed())
  {
    res.packed  = 1;
    res.nz = 0;
  }
  else
  {
    res.packed  = 0;
    res.nz = mat.innerNonZeroPtr();
  }

  res.dtype   = 0;
  res.stype   = -1;

  if (internal::is_same<_StorageIndex,int>::value)
  {
    res.itype = CHOLMOD_INT;
  }
  else if (internal::is_same<_StorageIndex,SuiteSparse_long>::value)
  {
    res.itype = CHOLMOD_LONG;
  }
  else
  {
    eigen_assert(false && "Index type not supported yet");
  }

  // setup res.xtype
  internal::cholmod_configure_matrix<_Scalar>::run(res);

  res.stype = 0;

  return res;
}

template<typename _Scalar, int _Options, typename _Index>
const cholmod_sparse viewAsCholmod(const SparseMatrix<_Scalar,_Options,_Index>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.const_cast_derived()));
  return res;
}

template<typename _Scalar, int _Options, typename _Index>
const cholmod_sparse viewAsCholmod(const SparseVector<_Scalar,_Options,_Index>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.const_cast_derived()));
  return res;
}

/** Returns a view of the Eigen sparse matrix \a mat as Cholmod sparse matrix.
  * The data are not copied but shared. */
template<typename _Scalar, int _Options, typename _Index, unsigned int UpLo>
cholmod_sparse viewAsCholmod(const SparseSelfAdjointView<const SparseMatrix<_Scalar,_Options,_Index>, UpLo>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.matrix().const_cast_derived()));

  if(UpLo==Upper) res.stype =  1;
  if(UpLo==Lower) res.stype = -1;
  // swap stype for rowmajor matrices (only works for real matrices)
  EIGEN_STATIC_ASSERT((_Options & RowMajorBit) == 0 || NumTraits<_Scalar>::IsComplex == 0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  if(_Options & RowMajorBit) res.stype *=-1;

  return res;
}

/** Returns a view of the Eigen \b dense matrix \a mat as Cholmod dense matrix.
  * The data are not copied but shared. */
template<typename Derived>
cholmod_dense viewAsCholmod(MatrixBase<Derived>& mat)
{
  EIGEN_STATIC_ASSERT((internal::traits<Derived>::Flags&RowMajorBit)==0,THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  typedef typename Derived::Scalar Scalar;

  cholmod_dense res;
  res.nrow   = mat.rows();
  res.ncol   = mat.cols();
  res.nzmax  = res.nrow * res.ncol;
  res.d      = Derived::IsVectorAtCompileTime ? mat.derived().size() : mat.derived().outerStride();
  res.x      = (void*)(mat.derived().data());
  res.z      = 0;

  internal::cholmod_configure_matrix<Scalar>::run(res);

  return res;
}

/** Returns a view of the Cholmod sparse matrix \a cm as an Eigen sparse matrix.
  * The data are not copied but shared. */
template<typename Scalar, int Flags, typename StorageIndex>
MappedSparseMatrix<Scalar,Flags,StorageIndex> viewAsEigen(cholmod_sparse& cm)
{
  return MappedSparseMatrix<Scalar,Flags,StorageIndex>
         (cm.nrow, cm.ncol, static_cast<StorageIndex*>(cm.p)[cm.ncol],
          static_cast<StorageIndex*>(cm.p), static_cast<StorageIndex*>(cm.i),static_cast<Scalar*>(cm.x) );
}

namespace internal {

// template specializations for int and long that call the correct cholmod method

#define EIGEN_CHOLMOD_SPECIALIZE0(ret, name) \
    template<typename _StorageIndex> inline ret cm_ ## name       (cholmod_common &Common) { return cholmod_ ## name   (&Common); } \
    template<>                       inline ret cm_ ## name<SuiteSparse_long> (cholmod_common &Common) { return cholmod_l_ ## name (&Common); }

#define EIGEN_CHOLMOD_SPECIALIZE1(ret, name, t1, a1) \
    template<typename _StorageIndex> inline ret cm_ ## name       (t1& a1, cholmod_common &Common) { return cholmod_ ## name   (&a1, &Common); } \
    template<>                       inline ret cm_ ## name<SuiteSparse_long> (t1& a1, cholmod_common &Common) { return cholmod_l_ ## name (&a1, &Common); }

EIGEN_CHOLMOD_SPECIALIZE0(int, start)
EIGEN_CHOLMOD_SPECIALIZE0(int, finish)

EIGEN_CHOLMOD_SPECIALIZE1(int, free_factor, cholmod_factor*, L)
EIGEN_CHOLMOD_SPECIALIZE1(int, free_dense,  cholmod_dense*,  X)
EIGEN_CHOLMOD_SPECIALIZE1(int, free_sparse, cholmod_sparse*, A)

EIGEN_CHOLMOD_SPECIALIZE1(cholmod_factor*, analyze, cholmod_sparse, A)

template<typename _StorageIndex> inline cholmod_dense*  cm_solve         (int sys, cholmod_factor& L, cholmod_dense&  B, cholmod_common &Common) { return cholmod_solve     (sys, &L, &B, &Common); }
template<>                       inline cholmod_dense*  cm_solve<SuiteSparse_long>   (int sys, cholmod_factor& L, cholmod_dense&  B, cholmod_common &Common) { return cholmod_l_solve   (sys, &L, &B, &Common); }

template<typename _StorageIndex> inline cholmod_sparse* cm_spsolve       (int sys, cholmod_factor& L, cholmod_sparse& B, cholmod_common &Common) { return cholmod_spsolve   (sys, &L, &B, &Common); }
template<>                       inline cholmod_sparse* cm_spsolve<SuiteSparse_long> (int sys, cholmod_factor& L, cholmod_sparse& B, cholmod_common &Common) { return cholmod_l_spsolve (sys, &L, &B, &Common); }

template<typename _StorageIndex>
inline int  cm_factorize_p       (cholmod_sparse*  A, double beta[2], _StorageIndex* fset, std::size_t fsize, cholmod_factor* L, cholmod_common &Common) { return cholmod_factorize_p   (A, beta, fset, fsize, L, &Common); }
template<>
inline int  cm_factorize_p<SuiteSparse_long> (cholmod_sparse*  A, double beta[2], SuiteSparse_long* fset,          std::size_t fsize, cholmod_factor* L, cholmod_common &Common) { return cholmod_l_factorize_p (A, beta, fset, fsize, L, &Common); }

#undef EIGEN_CHOLMOD_SPECIALIZE0
#undef EIGEN_CHOLMOD_SPECIALIZE1

}  // namespace internal


enum CholmodMode {
  CholmodAuto, CholmodSimplicialLLt, CholmodSupernodalLLt, CholmodLDLt
};


/** \ingroup CholmodSupport_Module
  * \class CholmodBase
  * \brief The base class for the direct Cholesky factorization of Cholmod
  * \sa class CholmodSupernodalLLT, class CholmodSimplicialLDLT, class CholmodSimplicialLLT
  */
template<typename _MatrixType, int _UpLo, typename Derived>
class CholmodBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef MatrixType CholMatrixType;
    typedef typename MatrixType::StorageIndex StorageIndex;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    CholmodBase()
      : m_cholmodFactor(0), m_info(Success), m_factorizationIsOk(false), m_analysisIsOk(false)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<double,RealScalar>::value), CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY);
      m_shiftOffset[0] = m_shiftOffset[1] = 0.0;
      internal::cm_start<StorageIndex>(m_cholmod);
    }

    explicit CholmodBase(const MatrixType& matrix)
      : m_cholmodFactor(0), m_info(Success), m_factorizationIsOk(false), m_analysisIsOk(false)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<double,RealScalar>::value), CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY);
      m_shiftOffset[0] = m_shiftOffset[1] = 0.0;
      internal::cm_start<StorageIndex>(m_cholmod);
      compute(matrix);
    }

    ~CholmodBase()
    {
      if(m_cholmodFactor)
        internal::cm_free_factor<StorageIndex>(m_cholmodFactor, m_cholmod);
      internal::cm_finish<StorageIndex>(m_cholmod);
    }

    inline StorageIndex cols() const { return internal::convert_index<StorageIndex, Index>(m_cholmodFactor->n); }
    inline StorageIndex rows() const { return internal::convert_index<StorageIndex, Index>(m_cholmodFactor->n); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    Derived& compute(const MatrixType& matrix)
    {
      analyzePattern(matrix);
      factorize(matrix);
      return derived();
    }

    /** Performs a symbolic decomposition on the sparsity pattern of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      if(m_cholmodFactor)
      {
        internal::cm_free_factor<StorageIndex>(m_cholmodFactor, m_cholmod);
        m_cholmodFactor = 0;
      }
      cholmod_sparse A = viewAsCholmod(matrix.template selfadjointView<UpLo>());
      m_cholmodFactor = internal::cm_analyze<StorageIndex>(A, m_cholmod);

      this->m_isInitialized = true;
      this->m_info = Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must have the same sparsity pattern as the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
      cholmod_sparse A = viewAsCholmod(matrix.template selfadjointView<UpLo>());
      internal::cm_factorize_p<StorageIndex>(&A, m_shiftOffset, 0, 0, m_cholmodFactor, m_cholmod);

      // If the factorization failed, minor is the column at which it did. On success minor == n.
      this->m_info = (m_cholmodFactor->minor == m_cholmodFactor->n ? Success : NumericalIssue);
      m_factorizationIsOk = true;
    }

    /** Returns a reference to the Cholmod's configuration structure to get a full control over the performed operations.
     *  See the Cholmod user guide for details. */
    cholmod_common& cholmod() { return m_cholmod; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      const Index size = m_cholmodFactor->n;
      EIGEN_UNUSED_VARIABLE(size);
      eigen_assert(size==b.rows());

      // Cholmod needs column-major storage without inner-stride, which corresponds to the default behavior of Ref.
      Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b.derived());

      cholmod_dense b_cd = viewAsCholmod(b_ref);
      cholmod_dense* x_cd = internal::cm_solve<StorageIndex>(CHOLMOD_A, *m_cholmodFactor, b_cd, m_cholmod);
      if(!x_cd)
      {
        this->m_info = NumericalIssue;
        return;
      }
      // TODO optimize this copy by swapping when possible (be careful with alignment, etc.)
      // NOTE Actually, the copy can be avoided by calling cholmod_solve2 instead of cholmod_solve
      dest = Matrix<Scalar,Dest::RowsAtCompileTime,Dest::ColsAtCompileTime>::Map(reinterpret_cast<Scalar*>(x_cd->x),b.rows(),b.cols());
      internal::cm_free_dense<StorageIndex>(x_cd, m_cholmod);
    }

    /** \internal */
    template<typename RhsDerived, typename DestDerived>
    void _solve_impl(const SparseMatrixBase<RhsDerived> &b, SparseMatrixBase<DestDerived> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      const Index size = m_cholmodFactor->n;
      EIGEN_UNUSED_VARIABLE(size);
      eigen_assert(size==b.rows());

      // note: cs stands for Cholmod Sparse
      Ref<SparseMatrix<typename RhsDerived::Scalar,ColMajor,typename RhsDerived::StorageIndex> > b_ref(b.const_cast_derived());
      cholmod_sparse b_cs = viewAsCholmod(b_ref);
      cholmod_sparse* x_cs = internal::cm_spsolve<StorageIndex>(CHOLMOD_A, *m_cholmodFactor, b_cs, m_cholmod);
      if(!x_cs)
      {
        this->m_info = NumericalIssue;
        return;
      }
      // TODO optimize this copy by swapping when possible (be careful with alignment, etc.)
      // NOTE cholmod_spsolve in fact just calls the dense solver for blocks of 4 columns at a time (similar to Eigen's sparse solver)
      dest.derived() = viewAsEigen<typename DestDerived::Scalar,ColMajor,typename DestDerived::StorageIndex>(*x_cs);
      internal::cm_free_sparse<StorageIndex>(x_cs, m_cholmod);
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN


    /** Sets the shift parameter that will be used to adjust the diagonal coefficients during the numerical factorization.
      *
      * During the numerical factorization, an offset term is added to the diagonal coefficients:\n
      * \c d_ii = \a offset + \c d_ii
      *
      * The default is \a offset=0.
      *
      * \returns a reference to \c *this.
      */
    Derived& setShift(const RealScalar& offset)
    {
      m_shiftOffset[0] = double(offset);
      return derived();
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      using std::exp;
      return exp(logDeterminant());
    }

    /** \returns the log determinant of the underlying matrix from the current factorization */
    Scalar logDeterminant() const
    {
      using std::log;
      using numext::real;
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");

      RealScalar logDet = 0;
      Scalar *x = static_cast<Scalar*>(m_cholmodFactor->x);
      if (m_cholmodFactor->is_super)
      {
        // Supernodal factorization stored as a packed list of dense column-major blocs,
        // as described by the following structure:

        // super[k] == index of the first column of the j-th super node
        StorageIndex *super = static_cast<StorageIndex*>(m_cholmodFactor->super);
        // pi[k] == offset to the description of row indices
        StorageIndex *pi = static_cast<StorageIndex*>(m_cholmodFactor->pi);
        // px[k] == offset to the respective dense block
        StorageIndex *px = static_cast<StorageIndex*>(m_cholmodFactor->px);

        Index nb_super_nodes = m_cholmodFactor->nsuper;
        for (Index k=0; k < nb_super_nodes; ++k)
        {
          StorageIndex ncols = super[k + 1] - super[k];
          StorageIndex nrows = pi[k + 1] - pi[k];

          Map<const Array<Scalar,1,Dynamic>, 0, InnerStride<> > sk(x + px[k], ncols, InnerStride<>(nrows+1));
          logDet += sk.real().log().sum();
        }
      }
      else
      {
        // Simplicial factorization stored as standard CSC matrix.
        StorageIndex *p = static_cast<StorageIndex*>(m_cholmodFactor->p);
        Index size = m_cholmodFactor->n;
        for (Index k=0; k<size; ++k)
          logDet += log(real( x[p[k]] ));
      }
      if (m_cholmodFactor->is_ll)
        logDet *= 2.0;
      return logDet;
    };

    template<typename Stream>
    void dumpMemory(Stream& /*s*/)
    {}

  protected:
    mutable cholmod_common m_cholmod;
    cholmod_factor* m_cholmodFactor;
    double m_shiftOffset[2];
    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
};

/** \ingroup CholmodSupport_Module
  * \class CholmodSimplicialLLT
  * \brief A simplicial direct Cholesky (LLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a simplicial LL^T Cholesky factorization
  * using the Cholmod library.
  * This simplicial variant is equivalent to Eigen's built-in SimplicialLLT class. Therefore, it has little practical interest.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept, class CholmodSupernodalLLT, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSimplicialLLT : public CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSimplicialLLT() : Base() { init(); }

    CholmodSimplicialLLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSimplicialLLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 0;
      m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
      m_cholmod.final_ll = 1;
    }
};


/** \ingroup CholmodSupport_Module
  * \class CholmodSimplicialLDLT
  * \brief A simplicial direct Cholesky (LDLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a simplicial LDL^T Cholesky factorization
  * using the Cholmod library.
  * This simplicial variant is equivalent to Eigen's built-in SimplicialLDLT class. Therefore, it has little practical interest.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept, class CholmodSupernodalLLT, class SimplicialLDLT
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSimplicialLDLT : public CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLDLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLDLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSimplicialLDLT() : Base() { init(); }

    CholmodSimplicialLDLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSimplicialLDLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
    }
};

/** \ingroup CholmodSupport_Module
  * \class CholmodSupernodalLLT
  * \brief A supernodal Cholesky (LLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a supernodal LL^T Cholesky factorization
  * using the Cholmod library.
  * This supernodal variant performs best on dense enough problems, e.g., 3D FEM, or very high order 2D FEM.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSupernodalLLT : public CholmodBase<_MatrixType, _UpLo, CholmodSupernodalLLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSupernodalLLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSupernodalLLT() : Base() { init(); }

    CholmodSupernodalLLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSupernodalLLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_SUPERNODAL;
    }
};

/** \ingroup CholmodSupport_Module
  * \class CholmodDecomposition
  * \brief A general Cholesky factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a LL^T or LDL^T Cholesky factorization
  * using the Cholmod library. The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * This variant permits to change the underlying Cholesky method at runtime.
  * On the other hand, it does not provide access to the result of the factorization.
  * The default is to let Cholmod automatically choose between a simplicial and supernodal factorization.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodDecomposition : public CholmodBase<_MatrixType, _UpLo, CholmodDecomposition<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodDecomposition> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodDecomposition() : Base() { init(); }

    CholmodDecomposition(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodDecomposition() {}

    void setMode(CholmodMode mode)
    {
      switch(mode)
      {
        case CholmodAuto:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_AUTO;
          break;
        case CholmodSimplicialLLt:
          m_cholmod.final_asis = 0;
          m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
          m_cholmod.final_ll = 1;
          break;
        case CholmodSupernodalLLt:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_SUPERNODAL;
          break;
        case CholmodLDLt:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
          break;
        default:
          break;
      }
    }
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_AUTO;
    }
};

} // end namespace Eigen

#endif // EIGEN_CHOLMODSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ArithmeticSequence.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARITHMETIC_SEQUENCE_H
#define EIGEN_ARITHMETIC_SEQUENCE_H

namespace Eigen {

namespace internal {

#if (!EIGEN_HAS_CXX11) || !((!EIGEN_COMP_GNUC) || EIGEN_COMP_GNUC>=48)
template<typename T> struct aseq_negate {};

template<> struct aseq_negate<Index> {
  typedef Index type;
};

template<int N> struct aseq_negate<FixedInt<N> > {
  typedef FixedInt<-N> type;
};

// Compilation error in the following case:
template<> struct aseq_negate<FixedInt<DynamicIndex> > {};

template<typename FirstType,typename SizeType,typename IncrType,
         bool FirstIsSymbolic=symbolic::is_symbolic<FirstType>::value,
         bool SizeIsSymbolic =symbolic::is_symbolic<SizeType>::value>
struct aseq_reverse_first_type {
  typedef Index type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,true,true> {
  typedef symbolic::AddExpr<FirstType,
                            symbolic::ProductExpr<symbolic::AddExpr<SizeType,symbolic::ValueExpr<FixedInt<-1> > >,
                                                  symbolic::ValueExpr<IncrType> >
                           > type;
};

template<typename SizeType,typename IncrType,typename EnableIf = void>
struct aseq_reverse_first_type_aux {
  typedef Index type;
};

template<typename SizeType,typename IncrType>
struct aseq_reverse_first_type_aux<SizeType,IncrType,typename internal::enable_if<bool((SizeType::value+IncrType::value)|0x1)>::type> {
  typedef FixedInt<(SizeType::value-1)*IncrType::value> type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,true,false> {
  typedef typename aseq_reverse_first_type_aux<SizeType,IncrType>::type Aux;
  typedef symbolic::AddExpr<FirstType,symbolic::ValueExpr<Aux> > type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,false,true> {
  typedef symbolic::AddExpr<symbolic::ProductExpr<symbolic::AddExpr<SizeType,symbolic::ValueExpr<FixedInt<-1> > >,
                                                  symbolic::ValueExpr<IncrType> >,
                            symbolic::ValueExpr<> > type;
};
#endif

// Helper to cleanup the type of the increment:
template<typename T> struct cleanup_seq_incr {
  typedef typename cleanup_index_type<T,DynamicIndex>::type type;
};

}

//--------------------------------------------------------------------------------
// seq(first,last,incr) and seqN(first,size,incr)
//--------------------------------------------------------------------------------

template<typename FirstType=Index,typename SizeType=Index,typename IncrType=internal::FixedInt<1> >
class ArithmeticSequence;

template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                   typename internal::cleanup_index_type<SizeType>::type,
                   typename internal::cleanup_seq_incr<IncrType>::type >
seqN(FirstType first, SizeType size, IncrType incr);

/** \class ArithmeticSequence
  * \ingroup Core_Module
  *
  * This class represents an arithmetic progression \f$ a_0, a_1, a_2, ..., a_{n-1}\f$ defined by
  * its \em first value \f$ a_0 \f$, its \em size (aka length) \em n, and the \em increment (aka stride)
  * that is equal to \f$ a_{i+1}-a_{i}\f$ for any \em i.
  *
  * It is internally used as the return type of the Eigen::seq and Eigen::seqN functions, and as the input arguments
  * of DenseBase::operator()(const RowIndices&, const ColIndices&), and most of the time this is the
  * only way it is used.
  *
  * \tparam FirstType type of the first element, usually an Index,
  *                   but internally it can be a symbolic expression
  * \tparam SizeType type representing the size of the sequence, usually an Index
  *                  or a compile time integral constant. Internally, it can also be a symbolic expression
  * \tparam IncrType type of the increment, can be a runtime Index, or a compile time integral constant (default is compile-time 1)
  *
  * \sa Eigen::seq, Eigen::seqN, DenseBase::operator()(const RowIndices&, const ColIndices&), class IndexedView
  */
template<typename FirstType,typename SizeType,typename IncrType>
class ArithmeticSequence
{
public:
  ArithmeticSequence(FirstType first, SizeType size) : m_first(first), m_size(size) {}
  ArithmeticSequence(FirstType first, SizeType size, IncrType incr) : m_first(first), m_size(size), m_incr(incr) {}

  enum {
    SizeAtCompileTime = internal::get_fixed_value<SizeType>::value,
    IncrAtCompileTime = internal::get_fixed_value<IncrType,DynamicIndex>::value
  };

  /** \returns the size, i.e., number of elements, of the sequence */
  Index size()  const { return m_size; }

  /** \returns the first element \f$ a_0 \f$ in the sequence */
  Index first()  const { return m_first; }

  /** \returns the value \f$ a_i \f$ at index \a i in the sequence. */
  Index operator[](Index i) const { return m_first + i * m_incr; }

  const FirstType& firstObject() const { return m_first; }
  const SizeType&  sizeObject()  const { return m_size; }
  const IncrType&  incrObject()  const { return m_incr; }

protected:
  FirstType m_first;
  SizeType  m_size;
  IncrType  m_incr;

public:

#if EIGEN_HAS_CXX11 && ((!EIGEN_COMP_GNUC) || EIGEN_COMP_GNUC>=48)
  auto reverse() const -> decltype(Eigen::seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr)) {
    return seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr);
  }
#else
protected:
  typedef typename internal::aseq_negate<IncrType>::type ReverseIncrType;
  typedef typename internal::aseq_reverse_first_type<FirstType,SizeType,IncrType>::type ReverseFirstType;
public:
  ArithmeticSequence<ReverseFirstType,SizeType,ReverseIncrType>
  reverse() const {
    return seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr);
  }
#endif
};

/** \returns an ArithmeticSequence starting at \a first, of length \a size, and increment \a incr
  *
  * \sa seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType) */
template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type,typename internal::cleanup_seq_incr<IncrType>::type >
seqN(FirstType first, SizeType size, IncrType incr)  {
  return ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type,typename internal::cleanup_seq_incr<IncrType>::type>(first,size,incr);
}

/** \returns an ArithmeticSequence starting at \a first, of length \a size, and unit increment
  *
  * \sa seqN(FirstType,SizeType,IncrType), seq(FirstType,LastType) */
template<typename FirstType,typename SizeType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type >
seqN(FirstType first, SizeType size)  {
  return ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type>(first,size);
}

#ifdef EIGEN_PARSED_BY_DOXYGEN

/** \returns an ArithmeticSequence starting at \a f, up (or down) to \a l, and with positive (or negative) increment \a incr
  *
  * It is essentially an alias to:
  * \code
  * seqN(f, (l-f+incr)/incr, incr);
  * \endcode
  *
  * \sa seqN(FirstType,SizeType,IncrType), seq(FirstType,LastType)
  */
template<typename FirstType,typename LastType, typename IncrType>
auto seq(FirstType f, LastType l, IncrType incr);

/** \returns an ArithmeticSequence starting at \a f, up (or down) to \a l, and unit increment
  *
  * It is essentially an alias to:
  * \code
  * seqN(f,l-f+1);
  * \endcode
  *
  * \sa seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType)
  */
template<typename FirstType,typename LastType>
auto seq(FirstType f, LastType l);

#else // EIGEN_PARSED_BY_DOXYGEN

#if EIGEN_HAS_CXX11
template<typename FirstType,typename LastType>
auto seq(FirstType f, LastType l) -> decltype(seqN(typename internal::cleanup_index_type<FirstType>::type(f),
                                                   (  typename internal::cleanup_index_type<LastType>::type(l)
                                                    - typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>())))
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              (typename internal::cleanup_index_type<LastType>::type(l)
               -typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>()));
}

template<typename FirstType,typename LastType, typename IncrType>
auto seq(FirstType f, LastType l, IncrType incr)
  -> decltype(seqN(typename internal::cleanup_index_type<FirstType>::type(f),
                   (   typename internal::cleanup_index_type<LastType>::type(l)
                     - typename internal::cleanup_index_type<FirstType>::type(f)+typename internal::cleanup_seq_incr<IncrType>::type(incr)
                   ) / typename internal::cleanup_seq_incr<IncrType>::type(incr),
                   typename internal::cleanup_seq_incr<IncrType>::type(incr)))
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              ( typename internal::cleanup_index_type<LastType>::type(l)
               -typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr)) / CleanedIncrType(incr),
              CleanedIncrType(incr));
}

#else // EIGEN_HAS_CXX11

template<typename FirstType,typename LastType>
typename internal::enable_if<!(symbolic::is_symbolic<FirstType>::value || symbolic::is_symbolic<LastType>::value),
                             ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,Index> >::type
seq(FirstType f, LastType l)
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              Index((typename internal::cleanup_index_type<LastType>::type(l)-typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>())));
}

template<typename FirstTypeDerived,typename LastType>
typename internal::enable_if<!symbolic::is_symbolic<LastType>::value,
    ArithmeticSequence<FirstTypeDerived, symbolic::AddExpr<symbolic::AddExpr<symbolic::NegateExpr<FirstTypeDerived>,symbolic::ValueExpr<> >,
                                                            symbolic::ValueExpr<internal::FixedInt<1> > > > >::type
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, LastType l)
{
  return seqN(f.derived(),(typename internal::cleanup_index_type<LastType>::type(l)-f.derived()+fix<1>()));
}

template<typename FirstType,typename LastTypeDerived>
typename internal::enable_if<!symbolic::is_symbolic<FirstType>::value,
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                        symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::ValueExpr<> >,
                                          symbolic::ValueExpr<internal::FixedInt<1> > > > >::type
seq(FirstType f, const symbolic::BaseExpr<LastTypeDerived> &l)
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),(l.derived()-typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>()));
}

template<typename FirstTypeDerived,typename LastTypeDerived>
ArithmeticSequence<FirstTypeDerived,
                    symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::NegateExpr<FirstTypeDerived> >,symbolic::ValueExpr<internal::FixedInt<1> > > >
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, const symbolic::BaseExpr<LastTypeDerived> &l)
{
  return seqN(f.derived(),(l.derived()-f.derived()+fix<1>()));
}


template<typename FirstType,typename LastType, typename IncrType>
typename internal::enable_if<!(symbolic::is_symbolic<FirstType>::value || symbolic::is_symbolic<LastType>::value),
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,Index,typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(FirstType f, LastType l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              Index((typename internal::cleanup_index_type<LastType>::type(l)-typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr))/CleanedIncrType(incr)), incr);
}

template<typename FirstTypeDerived,typename LastType, typename IncrType>
typename internal::enable_if<!symbolic::is_symbolic<LastType>::value,
    ArithmeticSequence<FirstTypeDerived,
                        symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<symbolic::NegateExpr<FirstTypeDerived>,
                                                                                   symbolic::ValueExpr<> >,
                                                                 symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                              symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                        typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, LastType l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(f.derived(),(typename internal::cleanup_index_type<LastType>::type(l)-f.derived()+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}

template<typename FirstType,typename LastTypeDerived, typename IncrType>
typename internal::enable_if<!symbolic::is_symbolic<FirstType>::value,
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                        symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::ValueExpr<> >,
                                                                 symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                               symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                        typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(FirstType f, const symbolic::BaseExpr<LastTypeDerived> &l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              (l.derived()-typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}

template<typename FirstTypeDerived,typename LastTypeDerived, typename IncrType>
ArithmeticSequence<FirstTypeDerived,
                    symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,
                                                                               symbolic::NegateExpr<FirstTypeDerived> >,
                                                             symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                          symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                    typename internal::cleanup_seq_incr<IncrType>::type>
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, const symbolic::BaseExpr<LastTypeDerived> &l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(f.derived(),(l.derived()-f.derived()+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}
#endif // EIGEN_HAS_CXX11

#endif // EIGEN_PARSED_BY_DOXYGEN


#if EIGEN_HAS_CXX11 || defined(EIGEN_PARSED_BY_DOXYGEN)
/** \cpp11
  * \returns a symbolic ArithmeticSequence representing the last \a size elements with increment \a incr.
  *
  * It is a shortcut for: \code seqN(last-(size-fix<1>)*incr, size, incr) \endcode
  * 
  * \sa lastN(SizeType), seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType) */
template<typename SizeType,typename IncrType>
auto lastN(SizeType size, IncrType incr)
-> decltype(seqN(Eigen::last-(size-fix<1>())*incr, size, incr))
{
  return seqN(Eigen::last-(size-fix<1>())*incr, size, incr);
}

/** \cpp11
  * \returns a symbolic ArithmeticSequence representing the last \a size elements with a unit increment.
  *
  *  It is a shortcut for: \code seq(last+fix<1>-size, last) \endcode
  * 
  * \sa lastN(SizeType,IncrType, seqN(FirstType,SizeType), seq(FirstType,LastType) */
template<typename SizeType>
auto lastN(SizeType size)
-> decltype(seqN(Eigen::last+fix<1>()-size, size))
{
  return seqN(Eigen::last+fix<1>()-size, size);
}
#endif

namespace internal {

// Convert a symbolic span into a usable one (i.e., remove last/end "keywords")
template<typename T>
struct make_size_type {
  typedef typename internal::conditional<symbolic::is_symbolic<T>::value, Index, T>::type type;
};

template<typename FirstType,typename SizeType,typename IncrType,int XprSize>
struct IndexedViewCompatibleType<ArithmeticSequence<FirstType,SizeType,IncrType>, XprSize> {
  typedef ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType> type;
};

template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType>
makeIndexedViewCompatible(const ArithmeticSequence<FirstType,SizeType,IncrType>& ids, Index size,SpecializedType) {
  return ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType>(
            eval_expr_given_size(ids.firstObject(),size),eval_expr_given_size(ids.sizeObject(),size),ids.incrObject());
}

template<typename FirstType,typename SizeType,typename IncrType>
struct get_compile_time_incr<ArithmeticSequence<FirstType,SizeType,IncrType> > {
  enum { value = get_fixed_value<IncrType,DynamicIndex>::value };
};

} // end namespace internal

/** \namespace Eigen::indexing
  * \ingroup Core_Module
  * 
  * The sole purpose of this namespace is to be able to import all functions
  * and symbols that are expected to be used within operator() for indexing
  * and slicing. If you already imported the whole Eigen namespace:
  * \code using namespace Eigen; \endcode
  * then you are already all set. Otherwise, if you don't want/cannot import
  * the whole Eigen namespace, the following line:
  * \code using namespace Eigen::indexing; \endcode
  * is equivalent to:
  * \code
  using Eigen::all;
  using Eigen::seq;
  using Eigen::seqN;
  using Eigen::lastN; // c++11 only
  using Eigen::last;
  using Eigen::lastp1;
  using Eigen::fix;
  \endcode
  */
namespace indexing {
  using Eigen::all;
  using Eigen::seq;
  using Eigen::seqN;
  #if EIGEN_HAS_CXX11
  using Eigen::lastN;
  #endif
  using Eigen::last;
  using Eigen::lastp1;
  using Eigen::fix;
}

} // end namespace Eigen

#endif // EIGEN_ARITHMETIC_SEQUENCE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Array.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAY_H
#define EIGEN_ARRAY_H

namespace Eigen {

namespace internal {
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct traits<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> > : traits<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  typedef ArrayXpr XprKind;
  typedef ArrayBase<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> > XprBase;
};
}

/** \class Array
  * \ingroup Core_Module
  *
  * \brief General-purpose arrays with easy API for coefficient-wise operations
  *
  * The %Array class is very similar to the Matrix class. It provides
  * general-purpose one- and two-dimensional arrays. The difference between the
  * %Array and the %Matrix class is primarily in the API: the API for the
  * %Array class provides easy access to coefficient-wise operations, while the
  * API for the %Matrix class provides easy access to linear-algebra
  * operations.
  *
  * See documentation of class Matrix for detailed information on the template parameters
  * storage layout.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_ARRAY_PLUGIN.
  *
  * \sa \blank \ref TutorialArrayClass, \ref TopicClassHierarchy
  */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
class Array
  : public PlainObjectBase<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  public:

    typedef PlainObjectBase<Array> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Array)

    enum { Options = _Options };
    typedef typename Base::PlainObject PlainObject;

  protected:
    template <typename Derived, typename OtherDerived, bool IsVector>
    friend struct internal::conservative_resize_like_impl;

    using Base::m_storage;

  public:

    using Base::base;
    using Base::coeff;
    using Base::coeffRef;

    /**
      * The usage of
      *   using Base::operator=;
      * fails on MSVC. Since the code below is working with GCC and MSVC, we skipped
      * the usage of 'using'. This should be done only for operator=.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const EigenBase<OtherDerived> &other)
    {
      return Base::operator=(other);
    }

    /** Set all the entries to \a value.
      * \sa DenseBase::setConstant(), DenseBase::fill()
      */
    /* This overload is needed because the usage of
      *   using Base::operator=;
      * fails on MSVC. Since the code below is working with GCC and MSVC, we skipped
      * the usage of 'using'. This should be done only for operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const Scalar &value)
    {
      Base::setConstant(value);
      return *this;
    }

    /** Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const DenseBase<OtherDerived>& other)
    {
      return Base::_set(other);
    }

    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const Array& other)
    {
      return Base::_set(other);
    }

    /** Default constructor.
      *
      * For fixed-size matrices, does nothing.
      *
      * For dynamic-size matrices, creates an empty matrix of size 0. Does not allocate any array. Such a matrix
      * is called a null matrix. This constructor is the unique way to create null matrices: resizing
      * a matrix to 0 is not supported.
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array() : Base()
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    // FIXME is it still needed ??
    /** \internal */
    EIGEN_DEVICE_FUNC
    Array(internal::constructor_without_unaligned_array_assert)
      : Base(internal::constructor_without_unaligned_array_assert())
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }
#endif

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    Array(Array&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
      : Base(std::move(other))
    {
      Base::_check_template_params();
    }
    EIGEN_DEVICE_FUNC
    Array& operator=(Array&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
    {
      Base::operator=(std::move(other));
      return *this;
    }
#endif

    #if EIGEN_HAS_CXX11
    /** \copydoc PlainObjectBase(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
     *
     * Example: \include Array_variadic_ctor_cxx11.cpp
     * Output: \verbinclude Array_variadic_ctor_cxx11.out
     *
     * \sa Array(const std::initializer_list<std::initializer_list<Scalar>>&)
     * \sa Array(const Scalar&), Array(const Scalar&,const Scalar&)
     */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      : Base(a0, a1, a2, a3, args...) {}

    /** \brief Constructs an array and initializes it from the coefficients given as initializer-lists grouped by row. \cpp11
      *
      * In the general case, the constructor takes a list of rows, each row being represented as a list of coefficients:
      *
      * Example: \include Array_initializer_list_23_cxx11.cpp
      * Output: \verbinclude Array_initializer_list_23_cxx11.out
      *
      * Each of the inner initializer lists must contain the exact same number of elements, otherwise an assertion is triggered.
      *
      * In the case of a compile-time column 1D array, implicit transposition from a single row is allowed.
      * Therefore <code> Array<int,Dynamic,1>{{1,2,3,4,5}}</code> is legal and the more verbose syntax
      * <code>Array<int,Dynamic,1>{{1},{2},{3},{4},{5}}</code> can be avoided:
      *
      * Example: \include Array_initializer_list_vector_cxx11.cpp
      * Output: \verbinclude Array_initializer_list_vector_cxx11.out
      *
      * In the case of fixed-sized arrays, the initializer list sizes must exactly match the array sizes,
      * and implicit transposition is allowed for compile-time 1D arrays only.
      *
      * \sa  Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const std::initializer_list<std::initializer_list<Scalar>>& list) : Base(list) {}
    #endif // end EIGEN_HAS_CXX11

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE explicit Array(const T& x)
    {
      Base::_check_template_params();
      Base::template _init1<T>(x);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const T0& val0, const T1& val1)
    {
      Base::_check_template_params();
      this->template _init2<T0,T1>(val0, val1);
    }

    #else
    /** \brief Constructs a fixed-sized array initialized with coefficients starting at \a data */
    EIGEN_DEVICE_FUNC explicit Array(const Scalar *data);
    /** Constructs a vector or row-vector with given dimension. \only_for_vectors
      *
      * Note that this is only useful for dynamic-size vectors. For fixed-size vectors,
      * it is redundant to pass the dimension here, so it makes more sense to use the default
      * constructor Array() instead.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE explicit Array(Index dim);
    /** constructs an initialized 1x1 Array with the given coefficient
      * \sa const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args */
    Array(const Scalar& value);
    /** constructs an uninitialized array with \a rows rows and \a cols columns.
      *
      * This is useful for dynamic-size arrays. For fixed-size arrays,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Array() instead. */
    Array(Index rows, Index cols);
    /** constructs an initialized 2D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args) */
    Array(const Scalar& val0, const Scalar& val1);
    #endif  // end EIGEN_PARSED_BY_DOXYGEN

    /** constructs an initialized 3D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Scalar& val0, const Scalar& val1, const Scalar& val2)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Array, 3)
      m_storage.data()[0] = val0;
      m_storage.data()[1] = val1;
      m_storage.data()[2] = val2;
    }
    /** constructs an initialized 4D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Scalar& val0, const Scalar& val1, const Scalar& val2, const Scalar& val3)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Array, 4)
      m_storage.data()[0] = val0;
      m_storage.data()[1] = val1;
      m_storage.data()[2] = val2;
      m_storage.data()[3] = val3;
    }

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Array& other)
            : Base(other)
    { }

  private:
    struct PrivateType {};
  public:

    /** \sa MatrixBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const EigenBase<OtherDerived> &other,
                              typename internal::enable_if<internal::is_convertible<typename OtherDerived::Scalar,Scalar>::value,
                                                           PrivateType>::type = PrivateType())
      : Base(other.derived())
    { }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT{ return 1; }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return this->innerSize(); }

    #ifdef EIGEN_ARRAY_PLUGIN
    #include EIGEN_ARRAY_PLUGIN
    #endif

  private:

    template<typename MatrixType, typename OtherDerived, bool SwapPointers>
    friend struct internal::matrix_swap_impl;
};

/** \defgroup arraytypedefs Global array typedefs
  * \ingroup Core_Module
  *
  * %Eigen defines several typedef shortcuts for most common 1D and 2D array types.
  *
  * The general patterns are the following:
  *
  * \c ArrayRowsColsType where \c Rows and \c Cols can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double, \c cf for complex float, \c cd
  * for complex double.
  *
  * For example, \c Array33d is a fixed-size 3x3 array type of doubles, and \c ArrayXXf is a dynamic-size matrix of floats.
  *
  * There are also \c ArraySizeType which are self-explanatory. For example, \c Array4cf is
  * a fixed-size 1D array of 4 complex floats.
  *
  * With \cpp11, template alias are also defined for common sizes.
  * They follow the same pattern as above except that the scalar type suffix is replaced by a
  * template parameter, i.e.:
  *   - `ArrayRowsCols<Type>` where `Rows` and `Cols` can be \c 2,\c 3,\c 4, or \c X for fixed or dynamic size.
  *   - `ArraySize<Type>` where `Size` can be \c 2,\c 3,\c 4 or \c X for fixed or dynamic size 1D arrays.
  *
  * \sa class Array
  */

#define EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)   \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, Size> Array##SizeSuffix##SizeSuffix##TypeSuffix;  \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, 1>    Array##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, Size)         \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, Dynamic> Array##Size##X##TypeSuffix;  \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Dynamic, Size> Array##X##Size##TypeSuffix;

#define EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, Dynamic, X) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 2) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 3) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 4)

EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(double,               d)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(std::complex<float>,  cf)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(std::complex<double>, cd)

#undef EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_ARRAY_TYPEDEFS
#undef EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS

#if EIGEN_HAS_CXX11

#define EIGEN_MAKE_ARRAY_TYPEDEFS(Size, SizeSuffix)               \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##SizeSuffix##SizeSuffix = Array<Type, Size, Size>;    \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##SizeSuffix = Array<Type, Size, 1>;

#define EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Size)                     \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##Size##X = Array<Type, Size, Dynamic>;                \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##X##Size = Array<Type, Dynamic, Size>;

EIGEN_MAKE_ARRAY_TYPEDEFS(2, 2)
EIGEN_MAKE_ARRAY_TYPEDEFS(3, 3)
EIGEN_MAKE_ARRAY_TYPEDEFS(4, 4)
EIGEN_MAKE_ARRAY_TYPEDEFS(Dynamic, X)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(2)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(3)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(4)

#undef EIGEN_MAKE_ARRAY_TYPEDEFS
#undef EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS

#endif // EIGEN_HAS_CXX11

#define EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, SizeSuffix) \
using Eigen::Matrix##SizeSuffix##TypeSuffix; \
using Eigen::Vector##SizeSuffix##TypeSuffix; \
using Eigen::RowVector##SizeSuffix##TypeSuffix;

#define EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(TypeSuffix) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 2) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 3) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 4) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, X) \

#define EIGEN_USING_ARRAY_TYPEDEFS \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(i) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(f) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(d) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(cf) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(cd)

} // end namespace Eigen

#endif // EIGEN_ARRAY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ArrayBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAYBASE_H
#define EIGEN_ARRAYBASE_H

namespace Eigen { 

template<typename ExpressionType> class MatrixWrapper;

/** \class ArrayBase
  * \ingroup Core_Module
  *
  * \brief Base class for all 1D and 2D array, and related expressions
  *
  * An array is similar to a dense vector or matrix. While matrices are mathematical
  * objects with well defined linear algebra operators, an array is just a collection
  * of scalar values arranged in a one or two dimensionnal fashion. As the main consequence,
  * all operations applied to an array are performed coefficient wise. Furthermore,
  * arrays support scalar math functions of the c++ standard library (e.g., std::sin(x)), and convenient
  * constructors allowing to easily write generic code working for both scalar values
  * and arrays.
  *
  * This class is the base that is inherited by all array expression types.
  *
  * \tparam Derived is the derived type, e.g., an array or an expression type.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_ARRAYBASE_PLUGIN.
  *
  * \sa class MatrixBase, \ref TopicClassHierarchy
  */
template<typename Derived> class ArrayBase
  : public DenseBase<Derived>
{
  public:
#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** The base class for a given storage type. */
    typedef ArrayBase StorageBaseType;

    typedef ArrayBase Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef DenseBase<Derived> Base;
    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;
    
    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::operator-;
    using Base::operator=;
    using Base::operator+=;
    using Base::operator-=;
    using Base::operator*=;
    using Base::operator/=;

    typedef typename Base::CoeffReturnType CoeffReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

#ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Base::PlainObject PlainObject;

    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::ArrayBase
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/ArrayCwiseUnaryOps.h"
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   include "../plugins/ArrayCwiseBinaryOps.h"
#   ifdef EIGEN_ARRAYBASE_PLUGIN
#     include EIGEN_ARRAYBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const ArrayBase& other)
    {
      internal::call_assignment(derived(), other.derived());
      return derived();
    }
    
    /** Set all the entries to \a value.
      * \sa DenseBase::setConstant(), DenseBase::fill() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const Scalar &value)
    { Base::setConstant(value); return derived(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const Scalar& scalar);
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const Scalar& scalar);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const ArrayBase<OtherDerived>& other);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const ArrayBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const ArrayBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const ArrayBase<OtherDerived>& other);

  public:
    EIGEN_DEVICE_FUNC
    ArrayBase<Derived>& array() { return *this; }
    EIGEN_DEVICE_FUNC
    const ArrayBase<Derived>& array() const { return *this; }

    /** \returns an \link Eigen::MatrixBase Matrix \endlink expression of this array
      * \sa MatrixBase::array() */
    EIGEN_DEVICE_FUNC
    MatrixWrapper<Derived> matrix() { return MatrixWrapper<Derived>(derived()); }
    EIGEN_DEVICE_FUNC
    const MatrixWrapper<const Derived> matrix() const { return MatrixWrapper<const Derived>(derived()); }

//     template<typename Dest>
//     inline void evalTo(Dest& dst) const { dst = matrix(); }

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(ArrayBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(ArrayBase)

  private:
    explicit ArrayBase(Index);
    ArrayBase(Index,Index);
    template<typename OtherDerived> explicit ArrayBase(const ArrayBase<OtherDerived>&);
  protected:
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator+=(const MatrixBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator-=(const MatrixBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
};

/** replaces \c *this by \c *this - \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator-=(const ArrayBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this + \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator+=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this * \a other coefficient wise.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator*=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::mul_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this / \a other coefficient wise.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator/=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::div_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_ARRAYBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ArrayWrapper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAYWRAPPER_H
#define EIGEN_ARRAYWRAPPER_H

namespace Eigen {

/** \class ArrayWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of a mathematical vector or matrix as an array object
  *
  * This class is the return type of MatrixBase::array(), and most of the time
  * this is the only way it is use.
  *
  * \sa MatrixBase::array(), class MatrixWrapper
  */

namespace internal {
template<typename ExpressionType>
struct traits<ArrayWrapper<ExpressionType> >
  : public traits<typename remove_all<typename ExpressionType::Nested>::type >
{
  typedef ArrayXpr XprKind;
  // Let's remove NestByRefBit
  enum {
    Flags0 = traits<typename remove_all<typename ExpressionType::Nested>::type >::Flags,
    LvalueBitFlag = is_lvalue<ExpressionType>::value ? LvalueBit : 0,
    Flags = (Flags0 & ~(NestByRefBit | LvalueBit)) | LvalueBitFlag
  };
};
}

template<typename ExpressionType>
class ArrayWrapper : public ArrayBase<ArrayWrapper<ExpressionType> >
{
  public:
    typedef ArrayBase<ArrayWrapper> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ArrayWrapper)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ArrayWrapper)
    typedef typename internal::remove_all<ExpressionType>::type NestedExpression;

    typedef typename internal::conditional<
                       internal::is_lvalue<ExpressionType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    typedef typename internal::ref_selector<ExpressionType>::non_const_type NestedExpressionType;

    using Base::coeffRef;

    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE ArrayWrapper(ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return m_expression.data(); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return m_expression.data(); }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_expression.coeffRef(rowId, colId);
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_expression.coeffRef(index);
    }

    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& dst) const { dst = m_expression; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<NestedExpressionType>::type&
    nestedExpression() const
    {
      return m_expression;
    }

    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index)  */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize) { m_expression.resize(newSize); }
    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index,Index)*/
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols) { m_expression.resize(rows,cols); }

  protected:
    NestedExpressionType m_expression;
};

/** \class MatrixWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of an array as a mathematical vector or matrix
  *
  * This class is the return type of ArrayBase::matrix(), and most of the time
  * this is the only way it is use.
  *
  * \sa MatrixBase::matrix(), class ArrayWrapper
  */

namespace internal {
template<typename ExpressionType>
struct traits<MatrixWrapper<ExpressionType> >
 : public traits<typename remove_all<typename ExpressionType::Nested>::type >
{
  typedef MatrixXpr XprKind;
  // Let's remove NestByRefBit
  enum {
    Flags0 = traits<typename remove_all<typename ExpressionType::Nested>::type >::Flags,
    LvalueBitFlag = is_lvalue<ExpressionType>::value ? LvalueBit : 0,
    Flags = (Flags0 & ~(NestByRefBit | LvalueBit)) | LvalueBitFlag
  };
};
}

template<typename ExpressionType>
class MatrixWrapper : public MatrixBase<MatrixWrapper<ExpressionType> >
{
  public:
    typedef MatrixBase<MatrixWrapper<ExpressionType> > Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(MatrixWrapper)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(MatrixWrapper)
    typedef typename internal::remove_all<ExpressionType>::type NestedExpression;

    typedef typename internal::conditional<
                       internal::is_lvalue<ExpressionType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    typedef typename internal::ref_selector<ExpressionType>::non_const_type NestedExpressionType;

    using Base::coeffRef;

    EIGEN_DEVICE_FUNC
    explicit inline MatrixWrapper(ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return m_expression.data(); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return m_expression.data(); }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_expression.derived().coeffRef(rowId, colId);
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_expression.coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<NestedExpressionType>::type&
    nestedExpression() const
    {
      return m_expression;
    }

    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index)  */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize) { m_expression.resize(newSize); }
    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index,Index)*/
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols) { m_expression.resize(rows,cols); }

  protected:
    NestedExpressionType m_expression;
};

} // end namespace Eigen

#endif // EIGEN_ARRAYWRAPPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Assign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Michael Olbrich <michael.olbrich@gmx.net>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGN_H
#define EIGEN_ASSIGN_H

namespace Eigen {

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>
  ::lazyAssign(const DenseBase<OtherDerived>& other)
{
  enum{
    SameType = internal::is_same<typename Derived::Scalar,typename OtherDerived::Scalar>::value
  };

  EIGEN_STATIC_ASSERT_LVALUE(Derived)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT(SameType,YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(rows() == other.rows() && cols() == other.cols());
  internal::call_assignment_no_alias(derived(),other.derived());
  
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator=(const DenseBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator=(const DenseBase& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const MatrixBase& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template <typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const DenseBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template <typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const EigenBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  other.derived().evalTo(derived());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_ASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/AssignEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011-2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGN_EVALUATOR_H
#define EIGEN_ASSIGN_EVALUATOR_H

namespace Eigen {

// This implementation is based on Assign.h

namespace internal {

/***************************************************************************
* Part 1 : the logic deciding a strategy for traversal and unrolling       *
***************************************************************************/

// copy_using_evaluator_traits is based on assign_traits

template <typename DstEvaluator, typename SrcEvaluator, typename AssignFunc, int MaxPacketSize = -1>
struct copy_using_evaluator_traits
{
  typedef typename DstEvaluator::XprType Dst;
  typedef typename Dst::Scalar DstScalar;

  enum {
    DstFlags = DstEvaluator::Flags,
    SrcFlags = SrcEvaluator::Flags
  };

public:
  enum {
    DstAlignment = DstEvaluator::Alignment,
    SrcAlignment = SrcEvaluator::Alignment,
    DstHasDirectAccess = (DstFlags & DirectAccessBit) == DirectAccessBit,
    JointAlignment = EIGEN_PLAIN_ENUM_MIN(DstAlignment,SrcAlignment)
  };

private:
  enum {
    InnerSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::SizeAtCompileTime)
              : int(DstFlags)&RowMajorBit ? int(Dst::ColsAtCompileTime)
              : int(Dst::RowsAtCompileTime),
    InnerMaxSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::MaxSizeAtCompileTime)
              : int(DstFlags)&RowMajorBit ? int(Dst::MaxColsAtCompileTime)
              : int(Dst::MaxRowsAtCompileTime),
    RestrictedInnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(InnerSize,MaxPacketSize),
    RestrictedLinearSize = EIGEN_SIZE_MIN_PREFER_FIXED(Dst::SizeAtCompileTime,MaxPacketSize),
    OuterStride = int(outer_stride_at_compile_time<Dst>::ret),
    MaxSizeAtCompileTime = Dst::SizeAtCompileTime
  };

  // TODO distinguish between linear traversal and inner-traversals
  typedef typename find_best_packet<DstScalar,RestrictedLinearSize>::type LinearPacketType;
  typedef typename find_best_packet<DstScalar,RestrictedInnerSize>::type InnerPacketType;

  enum {
    LinearPacketSize = unpacket_traits<LinearPacketType>::size,
    InnerPacketSize = unpacket_traits<InnerPacketType>::size
  };

public:
  enum {
    LinearRequiredAlignment = unpacket_traits<LinearPacketType>::alignment,
    InnerRequiredAlignment = unpacket_traits<InnerPacketType>::alignment
  };

private:
  enum {
    DstIsRowMajor = DstFlags&RowMajorBit,
    SrcIsRowMajor = SrcFlags&RowMajorBit,
    StorageOrdersAgree = (int(DstIsRowMajor) == int(SrcIsRowMajor)),
    MightVectorize = bool(StorageOrdersAgree)
                  && (int(DstFlags) & int(SrcFlags) & ActualPacketAccessBit)
                  && bool(functor_traits<AssignFunc>::PacketAccess),
    MayInnerVectorize  = MightVectorize
                       && int(InnerSize)!=Dynamic && int(InnerSize)%int(InnerPacketSize)==0
                       && int(OuterStride)!=Dynamic && int(OuterStride)%int(InnerPacketSize)==0
                       && (EIGEN_UNALIGNED_VECTORIZE  || int(JointAlignment)>=int(InnerRequiredAlignment)),
    MayLinearize = bool(StorageOrdersAgree) && (int(DstFlags) & int(SrcFlags) & LinearAccessBit),
    MayLinearVectorize = bool(MightVectorize) && bool(MayLinearize) && bool(DstHasDirectAccess)
                       && (EIGEN_UNALIGNED_VECTORIZE || (int(DstAlignment)>=int(LinearRequiredAlignment)) || MaxSizeAtCompileTime == Dynamic),
      /* If the destination isn't aligned, we have to do runtime checks and we don't unroll,
         so it's only good for large enough sizes. */
    MaySliceVectorize  = bool(MightVectorize) && bool(DstHasDirectAccess)
                       && (int(InnerMaxSize)==Dynamic || int(InnerMaxSize)>=(EIGEN_UNALIGNED_VECTORIZE?InnerPacketSize:(3*InnerPacketSize)))
      /* slice vectorization can be slow, so we only want it if the slices are big, which is
         indicated by InnerMaxSize rather than InnerSize, think of the case of a dynamic block
         in a fixed-size matrix
         However, with EIGEN_UNALIGNED_VECTORIZE and unrolling, slice vectorization is still worth it */
  };

public:
  enum {
    Traversal =  int(Dst::SizeAtCompileTime) == 0 ? int(AllAtOnceTraversal) // If compile-size is zero, traversing will fail at compile-time.
              : (int(MayLinearVectorize) && (LinearPacketSize>InnerPacketSize)) ? int(LinearVectorizedTraversal)
              : int(MayInnerVectorize)   ? int(InnerVectorizedTraversal)
              : int(MayLinearVectorize)  ? int(LinearVectorizedTraversal)
              : int(MaySliceVectorize)   ? int(SliceVectorizedTraversal)
              : int(MayLinearize)        ? int(LinearTraversal)
                                         : int(DefaultTraversal),
    Vectorized = int(Traversal) == InnerVectorizedTraversal
              || int(Traversal) == LinearVectorizedTraversal
              || int(Traversal) == SliceVectorizedTraversal
  };

  typedef typename conditional<int(Traversal)==LinearVectorizedTraversal, LinearPacketType, InnerPacketType>::type PacketType;

private:
  enum {
    ActualPacketSize    = int(Traversal)==LinearVectorizedTraversal ? LinearPacketSize
                        : Vectorized ? InnerPacketSize
                        : 1,
    UnrollingLimit      = EIGEN_UNROLLING_LIMIT * ActualPacketSize,
    MayUnrollCompletely = int(Dst::SizeAtCompileTime) != Dynamic
                       && int(Dst::SizeAtCompileTime) * (int(DstEvaluator::CoeffReadCost)+int(SrcEvaluator::CoeffReadCost)) <= int(UnrollingLimit),
    MayUnrollInner      = int(InnerSize) != Dynamic
                       && int(InnerSize) * (int(DstEvaluator::CoeffReadCost)+int(SrcEvaluator::CoeffReadCost)) <= int(UnrollingLimit)
  };

public:
  enum {
    Unrolling = (int(Traversal) == int(InnerVectorizedTraversal) || int(Traversal) == int(DefaultTraversal))
                ? (
                    int(MayUnrollCompletely) ? int(CompleteUnrolling)
                  : int(MayUnrollInner)      ? int(InnerUnrolling)
                                             : int(NoUnrolling)
                  )
              : int(Traversal) == int(LinearVectorizedTraversal)
                ? ( bool(MayUnrollCompletely) && ( EIGEN_UNALIGNED_VECTORIZE || (int(DstAlignment)>=int(LinearRequiredAlignment)))
                          ? int(CompleteUnrolling)
                          : int(NoUnrolling) )
              : int(Traversal) == int(LinearTraversal)
                ? ( bool(MayUnrollCompletely) ? int(CompleteUnrolling)
                                              : int(NoUnrolling) )
#if EIGEN_UNALIGNED_VECTORIZE
              : int(Traversal) == int(SliceVectorizedTraversal)
                ? ( bool(MayUnrollInner) ? int(InnerUnrolling)
                                         : int(NoUnrolling) )
#endif
              : int(NoUnrolling)
  };

#ifdef EIGEN_DEBUG_ASSIGN
  static void debug()
  {
    std::cerr << "DstXpr: " << typeid(typename DstEvaluator::XprType).name() << std::endl;
    std::cerr << "SrcXpr: " << typeid(typename SrcEvaluator::XprType).name() << std::endl;
    std::cerr.setf(std::ios::hex, std::ios::basefield);
    std::cerr << "DstFlags" << " = " << DstFlags << " (" << demangle_flags(DstFlags) << " )" << std::endl;
    std::cerr << "SrcFlags" << " = " << SrcFlags << " (" << demangle_flags(SrcFlags) << " )" << std::endl;
    std::cerr.unsetf(std::ios::hex);
    EIGEN_DEBUG_VAR(DstAlignment)
    EIGEN_DEBUG_VAR(SrcAlignment)
    EIGEN_DEBUG_VAR(LinearRequiredAlignment)
    EIGEN_DEBUG_VAR(InnerRequiredAlignment)
    EIGEN_DEBUG_VAR(JointAlignment)
    EIGEN_DEBUG_VAR(InnerSize)
    EIGEN_DEBUG_VAR(InnerMaxSize)
    EIGEN_DEBUG_VAR(LinearPacketSize)
    EIGEN_DEBUG_VAR(InnerPacketSize)
    EIGEN_DEBUG_VAR(ActualPacketSize)
    EIGEN_DEBUG_VAR(StorageOrdersAgree)
    EIGEN_DEBUG_VAR(MightVectorize)
    EIGEN_DEBUG_VAR(MayLinearize)
    EIGEN_DEBUG_VAR(MayInnerVectorize)
    EIGEN_DEBUG_VAR(MayLinearVectorize)
    EIGEN_DEBUG_VAR(MaySliceVectorize)
    std::cerr << "Traversal" << " = " << Traversal << " (" << demangle_traversal(Traversal) << ")" << std::endl;
    EIGEN_DEBUG_VAR(SrcEvaluator::CoeffReadCost)
    EIGEN_DEBUG_VAR(DstEvaluator::CoeffReadCost)
    EIGEN_DEBUG_VAR(Dst::SizeAtCompileTime)
    EIGEN_DEBUG_VAR(UnrollingLimit)
    EIGEN_DEBUG_VAR(MayUnrollCompletely)
    EIGEN_DEBUG_VAR(MayUnrollInner)
    std::cerr << "Unrolling" << " = " << Unrolling << " (" << demangle_unrolling(Unrolling) << ")" << std::endl;
    std::cerr << std::endl;
  }
#endif
};

/***************************************************************************
* Part 2 : meta-unrollers
***************************************************************************/

/************************
*** Default traversal ***
************************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_DefaultTraversal_CompleteUnrolling
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;

  enum {
    outer = Index / DstXprType::InnerSizeAtCompileTime,
    inner = Index % DstXprType::InnerSizeAtCompileTime
  };

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    kernel.assignCoeffByOuterInner(outer, inner);
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, Index+1, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

template<typename Kernel, int Index_, int Stop>
struct copy_using_evaluator_DefaultTraversal_InnerUnrolling
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel, Index outer)
  {
    kernel.assignCoeffByOuterInner(outer, Index_);
    copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, Index_+1, Stop>::run(kernel, outer);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&, Index) { }
};

/***********************
*** Linear traversal ***
***********************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_LinearTraversal_CompleteUnrolling
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel& kernel)
  {
    kernel.assignCoeff(Index);
    copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, Index+1, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

/**************************
*** Inner vectorization ***
**************************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_innervec_CompleteUnrolling
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;
  typedef typename Kernel::PacketType PacketType;

  enum {
    outer = Index / DstXprType::InnerSizeAtCompileTime,
    inner = Index % DstXprType::InnerSizeAtCompileTime,
    SrcAlignment = Kernel::AssignmentTraits::SrcAlignment,
    DstAlignment = Kernel::AssignmentTraits::DstAlignment
  };

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, inner);
    enum { NextIndex = Index + unpacket_traits<PacketType>::size };
    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, NextIndex, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_innervec_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

template<typename Kernel, int Index_, int Stop, int SrcAlignment, int DstAlignment>
struct copy_using_evaluator_innervec_InnerUnrolling
{
  typedef typename Kernel::PacketType PacketType;
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel, Index outer)
  {
    kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, Index_);
    enum { NextIndex = Index_ + unpacket_traits<PacketType>::size };
    copy_using_evaluator_innervec_InnerUnrolling<Kernel, NextIndex, Stop, SrcAlignment, DstAlignment>::run(kernel, outer);
  }
};

template<typename Kernel, int Stop, int SrcAlignment, int DstAlignment>
struct copy_using_evaluator_innervec_InnerUnrolling<Kernel, Stop, Stop, SrcAlignment, DstAlignment>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &, Index) { }
};

/***************************************************************************
* Part 3 : implementation of all cases
***************************************************************************/

// dense_assignment_loop is based on assign_impl

template<typename Kernel,
         int Traversal = Kernel::AssignmentTraits::Traversal,
         int Unrolling = Kernel::AssignmentTraits::Unrolling>
struct dense_assignment_loop;

/************************
***** Special Cases *****
************************/

// Zero-sized assignment is a no-op.
template<typename Kernel, int Unrolling>
struct dense_assignment_loop<Kernel, AllAtOnceTraversal, Unrolling>
{
  EIGEN_DEVICE_FUNC static void EIGEN_STRONG_INLINE run(Kernel& /*kernel*/)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    EIGEN_STATIC_ASSERT(int(DstXprType::SizeAtCompileTime) == 0,
      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT)
  }
};

/************************
*** Default traversal ***
************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static void EIGEN_STRONG_INLINE run(Kernel &kernel)
  {
    for(Index outer = 0; outer < kernel.outerSize(); ++outer) {
      for(Index inner = 0; inner < kernel.innerSize(); ++inner) {
        kernel.assignCoeffByOuterInner(outer, inner);
      }
    }
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;

    const Index outerSize = kernel.outerSize();
    for(Index outer = 0; outer < outerSize; ++outer)
      copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, 0, DstXprType::InnerSizeAtCompileTime>::run(kernel, outer);
  }
};

/***************************
*** Linear vectorization ***
***************************/


// The goal of unaligned_dense_assignment_loop is simply to factorize the handling
// of the non vectorizable beginning and ending parts

template <bool IsAligned = false>
struct unaligned_dense_assignment_loop
{
  // if IsAligned = true, then do nothing
  template <typename Kernel>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&, Index, Index) {}
};

template <>
struct unaligned_dense_assignment_loop<false>
{
  // MSVC must not inline this functions. If it does, it fails to optimize the
  // packet access path.
  // FIXME check which version exhibits this issue
#if EIGEN_COMP_MSVC
  template <typename Kernel>
  static EIGEN_DONT_INLINE void run(Kernel &kernel,
                                    Index start,
                                    Index end)
#else
  template <typename Kernel>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel,
                                      Index start,
                                      Index end)
#endif
  {
    for (Index index = start; index < end; ++index)
      kernel.assignCoeff(index);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearVectorizedTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index size = kernel.size();
    typedef typename Kernel::Scalar Scalar;
    typedef typename Kernel::PacketType PacketType;
    enum {
      requestedAlignment = Kernel::AssignmentTraits::LinearRequiredAlignment,
      packetSize = unpacket_traits<PacketType>::size,
      dstIsAligned = int(Kernel::AssignmentTraits::DstAlignment)>=int(requestedAlignment),
      dstAlignment = packet_traits<Scalar>::AlignedOnScalar ? int(requestedAlignment)
                                                            : int(Kernel::AssignmentTraits::DstAlignment),
      srcAlignment = Kernel::AssignmentTraits::JointAlignment
    };
    const Index alignedStart = dstIsAligned ? 0 : internal::first_aligned<requestedAlignment>(kernel.dstDataPtr(), size);
    const Index alignedEnd = alignedStart + ((size-alignedStart)/packetSize)*packetSize;

    unaligned_dense_assignment_loop<dstIsAligned!=0>::run(kernel, 0, alignedStart);

    for(Index index = alignedStart; index < alignedEnd; index += packetSize)
      kernel.template assignPacket<dstAlignment, srcAlignment, PacketType>(index);

    unaligned_dense_assignment_loop<>::run(kernel, alignedEnd, size);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearVectorizedTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::PacketType PacketType;

    enum { size = DstXprType::SizeAtCompileTime,
           packetSize =unpacket_traits<PacketType>::size,
           alignedSize = (int(size)/packetSize)*packetSize };

    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, 0, alignedSize>::run(kernel);
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, alignedSize, size>::run(kernel);
  }
};

/**************************
*** Inner vectorization ***
**************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, NoUnrolling>
{
  typedef typename Kernel::PacketType PacketType;
  enum {
    SrcAlignment = Kernel::AssignmentTraits::SrcAlignment,
    DstAlignment = Kernel::AssignmentTraits::DstAlignment
  };
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index innerSize = kernel.innerSize();
    const Index outerSize = kernel.outerSize();
    const Index packetSize = unpacket_traits<PacketType>::size;
    for(Index outer = 0; outer < outerSize; ++outer)
      for(Index inner = 0; inner < innerSize; inner+=packetSize)
        kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, inner);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::AssignmentTraits Traits;
    const Index outerSize = kernel.outerSize();
    for(Index outer = 0; outer < outerSize; ++outer)
      copy_using_evaluator_innervec_InnerUnrolling<Kernel, 0, DstXprType::InnerSizeAtCompileTime,
                                                   Traits::SrcAlignment, Traits::DstAlignment>::run(kernel, outer);
  }
};

/***********************
*** Linear traversal ***
***********************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index size = kernel.size();
    for(Index i = 0; i < size; ++i)
      kernel.assignCoeff(i);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

/**************************
*** Slice vectorization ***
***************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, SliceVectorizedTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::Scalar Scalar;
    typedef typename Kernel::PacketType PacketType;
    enum {
      packetSize = unpacket_traits<PacketType>::size,
      requestedAlignment = int(Kernel::AssignmentTraits::InnerRequiredAlignment),
      alignable = packet_traits<Scalar>::AlignedOnScalar || int(Kernel::AssignmentTraits::DstAlignment)>=sizeof(Scalar),
      dstIsAligned = int(Kernel::AssignmentTraits::DstAlignment)>=int(requestedAlignment),
      dstAlignment = alignable ? int(requestedAlignment)
                               : int(Kernel::AssignmentTraits::DstAlignment)
    };
    const Scalar *dst_ptr = kernel.dstDataPtr();
    if((!bool(dstIsAligned)) && (UIntPtr(dst_ptr) % sizeof(Scalar))>0)
    {
      // the pointer is not aligned-on scalar, so alignment is not possible
      return dense_assignment_loop<Kernel,DefaultTraversal,NoUnrolling>::run(kernel);
    }
    const Index packetAlignedMask = packetSize - 1;
    const Index innerSize = kernel.innerSize();
    const Index outerSize = kernel.outerSize();
    const Index alignedStep = alignable ? (packetSize - kernel.outerStride() % packetSize) & packetAlignedMask : 0;
    Index alignedStart = ((!alignable) || bool(dstIsAligned)) ? 0 : internal::first_aligned<requestedAlignment>(dst_ptr, innerSize);

    for(Index outer = 0; outer < outerSize; ++outer)
    {
      const Index alignedEnd = alignedStart + ((innerSize-alignedStart) & ~packetAlignedMask);
      // do the non-vectorizable part of the assignment
      for(Index inner = 0; inner<alignedStart ; ++inner)
        kernel.assignCoeffByOuterInner(outer, inner);

      // do the vectorizable part of the assignment
      for(Index inner = alignedStart; inner<alignedEnd; inner+=packetSize)
        kernel.template assignPacketByOuterInner<dstAlignment, Unaligned, PacketType>(outer, inner);

      // do the non-vectorizable part of the assignment
      for(Index inner = alignedEnd; inner<innerSize ; ++inner)
        kernel.assignCoeffByOuterInner(outer, inner);

      alignedStart = numext::mini((alignedStart+alignedStep)%packetSize, innerSize);
    }
  }
};

#if EIGEN_UNALIGNED_VECTORIZE
template<typename Kernel>
struct dense_assignment_loop<Kernel, SliceVectorizedTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::PacketType PacketType;

    enum { innerSize = DstXprType::InnerSizeAtCompileTime,
           packetSize =unpacket_traits<PacketType>::size,
           vectorizableSize = (int(innerSize) / int(packetSize)) * int(packetSize),
           size = DstXprType::SizeAtCompileTime };

    for(Index outer = 0; outer < kernel.outerSize(); ++outer)
    {
      copy_using_evaluator_innervec_InnerUnrolling<Kernel, 0, vectorizableSize, 0, 0>::run(kernel, outer);
      copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, vectorizableSize, innerSize>::run(kernel, outer);
    }
  }
};
#endif


/***************************************************************************
* Part 4 : Generic dense assignment kernel
***************************************************************************/

// This class generalize the assignment of a coefficient (or packet) from one dense evaluator
// to another dense writable evaluator.
// It is parametrized by the two evaluators, and the actual assignment functor.
// This abstraction level permits to keep the evaluation loops as simple and as generic as possible.
// One can customize the assignment using this generic dense_assignment_kernel with different
// functors, or by completely overloading it, by-passing a functor.
template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version = Specialized>
class generic_dense_assignment_kernel
{
protected:
  typedef typename DstEvaluatorTypeT::XprType DstXprType;
  typedef typename SrcEvaluatorTypeT::XprType SrcXprType;
public:

  typedef DstEvaluatorTypeT DstEvaluatorType;
  typedef SrcEvaluatorTypeT SrcEvaluatorType;
  typedef typename DstEvaluatorType::Scalar Scalar;
  typedef copy_using_evaluator_traits<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor> AssignmentTraits;
  typedef typename AssignmentTraits::PacketType PacketType;


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  generic_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : m_dst(dst), m_src(src), m_functor(func), m_dstExpr(dstExpr)
  {
    #ifdef EIGEN_DEBUG_ASSIGN
    AssignmentTraits::debug();
    #endif
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_dstExpr.size(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index innerSize() const EIGEN_NOEXCEPT { return m_dstExpr.innerSize(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index outerSize() const EIGEN_NOEXCEPT { return m_dstExpr.outerSize(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_dstExpr.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_dstExpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index outerStride() const EIGEN_NOEXCEPT { return m_dstExpr.outerStride(); }

  EIGEN_DEVICE_FUNC DstEvaluatorType& dstEvaluator() EIGEN_NOEXCEPT { return m_dst; }
  EIGEN_DEVICE_FUNC const SrcEvaluatorType& srcEvaluator() const EIGEN_NOEXCEPT { return m_src; }

  /// Assign src(row,col) to dst(row,col) through the assignment functor.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Index row, Index col)
  {
    m_functor.assignCoeff(m_dst.coeffRef(row,col), m_src.coeff(row,col));
  }

  /// \sa assignCoeff(Index,Index)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Index index)
  {
    m_functor.assignCoeff(m_dst.coeffRef(index), m_src.coeff(index));
  }

  /// \sa assignCoeff(Index,Index)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeffByOuterInner(Index outer, Index inner)
  {
    Index row = rowIndexByOuterInner(outer, inner);
    Index col = colIndexByOuterInner(outer, inner);
    assignCoeff(row, col);
  }


  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacket(Index row, Index col)
  {
    m_functor.template assignPacket<StoreMode>(&m_dst.coeffRef(row,col), m_src.template packet<LoadMode,PacketType>(row,col));
  }

  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacket(Index index)
  {
    m_functor.template assignPacket<StoreMode>(&m_dst.coeffRef(index), m_src.template packet<LoadMode,PacketType>(index));
  }

  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacketByOuterInner(Index outer, Index inner)
  {
    Index row = rowIndexByOuterInner(outer, inner);
    Index col = colIndexByOuterInner(outer, inner);
    assignPacket<StoreMode,LoadMode,PacketType>(row, col);
  }

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Index rowIndexByOuterInner(Index outer, Index inner)
  {
    typedef typename DstEvaluatorType::ExpressionTraits Traits;
    return int(Traits::RowsAtCompileTime) == 1 ? 0
      : int(Traits::ColsAtCompileTime) == 1 ? inner
      : int(DstEvaluatorType::Flags)&RowMajorBit ? outer
      : inner;
  }

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Index colIndexByOuterInner(Index outer, Index inner)
  {
    typedef typename DstEvaluatorType::ExpressionTraits Traits;
    return int(Traits::ColsAtCompileTime) == 1 ? 0
      : int(Traits::RowsAtCompileTime) == 1 ? inner
      : int(DstEvaluatorType::Flags)&RowMajorBit ? inner
      : outer;
  }

  EIGEN_DEVICE_FUNC const Scalar* dstDataPtr() const
  {
    return m_dstExpr.data();
  }

protected:
  DstEvaluatorType& m_dst;
  const SrcEvaluatorType& m_src;
  const Functor &m_functor;
  // TODO find a way to avoid the needs of the original expression
  DstXprType& m_dstExpr;
};

// Special kernel used when computing small products whose operands have dynamic dimensions.  It ensures that the
// PacketSize used is no larger than 4, thereby increasing the chance that vectorized instructions will be used
// when computing the product.

template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor>
class restricted_packet_dense_assignment_kernel : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, BuiltIn>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, BuiltIn> Base;
 public:
    typedef typename Base::Scalar Scalar;
    typedef typename Base::DstXprType DstXprType;
    typedef copy_using_evaluator_traits<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, 4> AssignmentTraits;
    typedef typename AssignmentTraits::PacketType PacketType;

    EIGEN_DEVICE_FUNC restricted_packet_dense_assignment_kernel(DstEvaluatorTypeT &dst, const SrcEvaluatorTypeT &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {
  }
 };

/***************************************************************************
* Part 5 : Entry point for dense rectangular assignment
***************************************************************************/

template<typename DstXprType,typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void resize_if_allowed(DstXprType &dst, const SrcXprType& src, const Functor &/*func*/)
{
  EIGEN_ONLY_USED_FOR_DEBUG(dst);
  EIGEN_ONLY_USED_FOR_DEBUG(src);
  eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
}

template<typename DstXprType,typename SrcXprType, typename T1, typename T2>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void resize_if_allowed(DstXprType &dst, const SrcXprType& src, const internal::assign_op<T1,T2> &/*func*/)
{
  Index dstRows = src.rows();
  Index dstCols = src.cols();
  if(((dst.rows()!=dstRows) || (dst.cols()!=dstCols)))
    dst.resize(dstRows, dstCols);
  eigen_assert(dst.rows() == dstRows && dst.cols() == dstCols);
}

template<typename DstXprType, typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const SrcXprType& src, const Functor &func)
{
  typedef evaluator<DstXprType> DstEvaluatorType;
  typedef evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  // NOTE To properly handle A = (A*A.transpose())/s with A rectangular,
  // we need to resize the destination after the source evaluator has been created.
  resize_if_allowed(dst, src, func);

  DstEvaluatorType dstEvaluator(dst);

  typedef generic_dense_assignment_kernel<DstEvaluatorType,SrcEvaluatorType,Functor> Kernel;
  Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

  dense_assignment_loop<Kernel>::run(kernel);
}

// Specialization for filling the destination with a constant value.
#ifndef EIGEN_GPU_COMPILE_PHASE
template<typename DstXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const Eigen::CwiseNullaryOp<Eigen::internal::scalar_constant_op<typename DstXprType::Scalar>, DstXprType>& src, const internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>& func)
{
  resize_if_allowed(dst, src, func);
  std::fill_n(dst.data(), dst.size(), src.functor()());
}
#endif

template<typename DstXprType, typename SrcXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const SrcXprType& src)
{
  call_dense_assignment_loop(dst, src, internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>());
}

/***************************************************************************
* Part 6 : Generic assignment
***************************************************************************/

// Based on the respective shapes of the destination and source,
// the class AssignmentKind determine the kind of assignment mechanism.
// AssignmentKind must define a Kind typedef.
template<typename DstShape, typename SrcShape> struct AssignmentKind;

// Assignment kind defined in this file:
struct Dense2Dense {};
struct EigenBase2EigenBase {};

template<typename,typename> struct AssignmentKind { typedef EigenBase2EigenBase Kind; };
template<> struct AssignmentKind<DenseShape,DenseShape> { typedef Dense2Dense Kind; };

// This is the main assignment class
template< typename DstXprType, typename SrcXprType, typename Functor,
          typename Kind = typename AssignmentKind< typename evaluator_traits<DstXprType>::Shape , typename evaluator_traits<SrcXprType>::Shape >::Kind,
          typename EnableIf = void>
struct Assignment;


// The only purpose of this call_assignment() function is to deal with noalias() / "assume-aliasing" and automatic transposition.
// Indeed, I (Gael) think that this concept of "assume-aliasing" was a mistake, and it makes thing quite complicated.
// So this intermediate function removes everything related to "assume-aliasing" such that Assignment
// does not has to bother about these annoying details.

template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src)
{
  call_assignment(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}
template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(const Dst& dst, const Src& src)
{
  call_assignment(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

// Deal with "assume-aliasing"
template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src, const Func& func, typename enable_if< evaluator_assume_aliasing<Src>::value, void*>::type = 0)
{
  typename plain_matrix_type<Src>::type tmp(src);
  call_assignment_no_alias(dst, tmp, func);
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src, const Func& func, typename enable_if<!evaluator_assume_aliasing<Src>::value, void*>::type = 0)
{
  call_assignment_no_alias(dst, src, func);
}

// by-pass "assume-aliasing"
// When there is no aliasing, we require that 'dst' has been properly resized
template<typename Dst, template <typename> class StorageBase, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(NoAlias<Dst,StorageBase>& dst, const Src& src, const Func& func)
{
  call_assignment_no_alias(dst.expression(), src, func);
}


template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias(Dst& dst, const Src& src, const Func& func)
{
  enum {
    NeedToTranspose = (    (int(Dst::RowsAtCompileTime) == 1 && int(Src::ColsAtCompileTime) == 1)
                        || (int(Dst::ColsAtCompileTime) == 1 && int(Src::RowsAtCompileTime) == 1)
                      ) && int(Dst::SizeAtCompileTime) != 1
  };

  typedef typename internal::conditional<NeedToTranspose, Transpose<Dst>, Dst>::type ActualDstTypeCleaned;
  typedef typename internal::conditional<NeedToTranspose, Transpose<Dst>, Dst&>::type ActualDstType;
  ActualDstType actualDst(dst);

  // TODO check whether this is the right place to perform these checks:
  EIGEN_STATIC_ASSERT_LVALUE(Dst)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(ActualDstTypeCleaned,Src)
  EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename ActualDstTypeCleaned::Scalar,typename Src::Scalar);

  Assignment<ActualDstTypeCleaned,Src,Func>::run(actualDst, src, func);
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_restricted_packet_assignment_no_alias(Dst& dst, const Src& src, const Func& func)
{
    typedef evaluator<Dst> DstEvaluatorType;
    typedef evaluator<Src> SrcEvaluatorType;
    typedef restricted_packet_dense_assignment_kernel<DstEvaluatorType,SrcEvaluatorType,Func> Kernel;

    EIGEN_STATIC_ASSERT_LVALUE(Dst)
    EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename Dst::Scalar,typename Src::Scalar);

    SrcEvaluatorType srcEvaluator(src);
    resize_if_allowed(dst, src, func);

    DstEvaluatorType dstEvaluator(dst);
    Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

    dense_assignment_loop<Kernel>::run(kernel);
}

template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias(Dst& dst, const Src& src)
{
  call_assignment_no_alias(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias_no_transpose(Dst& dst, const Src& src, const Func& func)
{
  // TODO check whether this is the right place to perform these checks:
  EIGEN_STATIC_ASSERT_LVALUE(Dst)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Dst,Src)
  EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename Dst::Scalar,typename Src::Scalar);

  Assignment<Dst,Src,Func>::run(dst, src, func);
}
template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias_no_transpose(Dst& dst, const Src& src)
{
  call_assignment_no_alias_no_transpose(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

// forward declaration
template<typename Dst, typename Src> void check_for_aliasing(const Dst &dst, const Src &src);

// Generic Dense to Dense assignment
// Note that the last template argument "Weak" is needed to make it possible to perform
// both partial specialization+SFINAE without ambiguous specialization
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, Dense2Dense, Weak>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
#ifndef EIGEN_NO_DEBUG
    internal::check_for_aliasing(dst, src);
#endif

    call_dense_assignment_loop(dst, src, func);
  }
};

// Generic assignment through evalTo.
// TODO: not sure we have to keep that one, but it helps porting current code to new evaluator mechanism.
// Note that the last template argument "Weak" is needed to make it possible to perform
// both partial specialization+SFINAE without ambiguous specialization
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, EigenBase2EigenBase, Weak>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.evalTo(dst);
  }

  // NOTE The following two functions are templated to avoid their instantiation if not needed
  //      This is needed because some expressions supports evalTo only and/or have 'void' as scalar type.
  template<typename SrcScalarType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,SrcScalarType> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.addTo(dst);
  }

  template<typename SrcScalarType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,SrcScalarType> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.subTo(dst);
  }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_ASSIGN_EVALUATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Assign_MKL.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.
 Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
 
 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL
 *   MKL VML support for coefficient-wise unary Eigen expressions like a=b.sin()
 ********************************************************************************
*/

#ifndef EIGEN_ASSIGN_VML_H
#define EIGEN_ASSIGN_VML_H

namespace Eigen { 

namespace internal {

template<typename Dst, typename Src>
class vml_assign_traits
{
  private:
    enum {
      DstHasDirectAccess = Dst::Flags & DirectAccessBit,
      SrcHasDirectAccess = Src::Flags & DirectAccessBit,
      StorageOrdersAgree = (int(Dst::IsRowMajor) == int(Src::IsRowMajor)),
      InnerSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::SizeAtCompileTime)
                : int(Dst::Flags)&RowMajorBit ? int(Dst::ColsAtCompileTime)
                : int(Dst::RowsAtCompileTime),
      InnerMaxSize  = int(Dst::IsVectorAtCompileTime) ? int(Dst::MaxSizeAtCompileTime)
                    : int(Dst::Flags)&RowMajorBit ? int(Dst::MaxColsAtCompileTime)
                    : int(Dst::MaxRowsAtCompileTime),
      MaxSizeAtCompileTime = Dst::SizeAtCompileTime,

      MightEnableVml = StorageOrdersAgree && DstHasDirectAccess && SrcHasDirectAccess && Src::InnerStrideAtCompileTime==1 && Dst::InnerStrideAtCompileTime==1,
      MightLinearize = MightEnableVml && (int(Dst::Flags) & int(Src::Flags) & LinearAccessBit),
      VmlSize = MightLinearize ? MaxSizeAtCompileTime : InnerMaxSize,
      LargeEnough = VmlSize==Dynamic || VmlSize>=EIGEN_MKL_VML_THRESHOLD
    };
  public:
    enum {
      EnableVml = MightEnableVml && LargeEnough,
      Traversal = MightLinearize ? LinearTraversal : DefaultTraversal
    };
};

#define EIGEN_PP_EXPAND(ARG) ARG
#if !defined (EIGEN_FAST_MATH) || (EIGEN_FAST_MATH != 1)
#define EIGEN_VMLMODE_EXPAND_xLA , VML_HA
#else
#define EIGEN_VMLMODE_EXPAND_xLA , VML_LA
#endif

#define EIGEN_VMLMODE_EXPAND_x_

#define EIGEN_VMLMODE_PREFIX_xLA vm
#define EIGEN_VMLMODE_PREFIX_x_  v
#define EIGEN_VMLMODE_PREFIX(VMLMODE) EIGEN_CAT(EIGEN_VMLMODE_PREFIX_x,VMLMODE)

#define EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, VMLOP, EIGENTYPE, VMLTYPE, VMLMODE)                                           \
  template< typename DstXprType, typename SrcXprNested>                                                                         \
  struct Assignment<DstXprType, CwiseUnaryOp<scalar_##EIGENOP##_op<EIGENTYPE>, SrcXprNested>, assign_op<EIGENTYPE,EIGENTYPE>,   \
                   Dense2Dense, typename enable_if<vml_assign_traits<DstXprType,SrcXprNested>::EnableVml>::type> {              \
    typedef CwiseUnaryOp<scalar_##EIGENOP##_op<EIGENTYPE>, SrcXprNested> SrcXprType;                                            \
    static void run(DstXprType &dst, const SrcXprType &src, const assign_op<EIGENTYPE,EIGENTYPE> &func) {                       \
      resize_if_allowed(dst, src, func);                                                                                        \
      eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());                                                       \
      if(vml_assign_traits<DstXprType,SrcXprNested>::Traversal==LinearTraversal) {                                              \
        VMLOP(dst.size(), (const VMLTYPE*)src.nestedExpression().data(),                                                        \
              (VMLTYPE*)dst.data() EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE) );                                           \
      } else {                                                                                                                  \
        const Index outerSize = dst.outerSize();                                                                                \
        for(Index outer = 0; outer < outerSize; ++outer) {                                                                      \
          const EIGENTYPE *src_ptr = src.IsRowMajor ? &(src.nestedExpression().coeffRef(outer,0)) :                             \
                                                      &(src.nestedExpression().coeffRef(0, outer));                             \
          EIGENTYPE *dst_ptr = dst.IsRowMajor ? &(dst.coeffRef(outer,0)) : &(dst.coeffRef(0, outer));                           \
          VMLOP( dst.innerSize(), (const VMLTYPE*)src_ptr,                                                                      \
                (VMLTYPE*)dst_ptr EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE));                                             \
        }                                                                                                                       \
      }                                                                                                                         \
    }                                                                                                                           \
  };                                                                                                                            \


#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(EIGENOP, VMLOP, VMLMODE)                                                         \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),s##VMLOP), float, float, VMLMODE)           \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),d##VMLOP), double, double, VMLMODE)

#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(EIGENOP, VMLOP, VMLMODE)                                                         \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),c##VMLOP), scomplex, MKL_Complex8, VMLMODE) \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),z##VMLOP), dcomplex, MKL_Complex16, VMLMODE)
  
#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS(EIGENOP, VMLOP, VMLMODE)                                                              \
  EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(EIGENOP, VMLOP, VMLMODE)                                                               \
  EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(EIGENOP, VMLOP, VMLMODE)

  
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sin,   Sin,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(asin,  Asin,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sinh,  Sinh,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(cos,   Cos,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(acos,  Acos,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(cosh,  Cosh,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(tan,   Tan,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(atan,  Atan,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(tanh,  Tanh,  LA)
// EIGEN_MKL_VML_DECLARE_UNARY_CALLS(abs,   Abs,    _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(exp,   Exp,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(log,   Ln,    LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(log10, Log10, LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sqrt,  Sqrt,  _)

EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(square, Sqr,   _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(arg, Arg,      _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(round, Round,  _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(floor, Floor,  _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(ceil,  Ceil,   _)

#define EIGEN_MKL_VML_DECLARE_POW_CALL(EIGENOP, VMLOP, EIGENTYPE, VMLTYPE, VMLMODE)                                           \
  template< typename DstXprType, typename SrcXprNested, typename Plain>                                                       \
  struct Assignment<DstXprType, CwiseBinaryOp<scalar_##EIGENOP##_op<EIGENTYPE,EIGENTYPE>, SrcXprNested,                       \
                    const CwiseNullaryOp<internal::scalar_constant_op<EIGENTYPE>,Plain> >, assign_op<EIGENTYPE,EIGENTYPE>,    \
                   Dense2Dense, typename enable_if<vml_assign_traits<DstXprType,SrcXprNested>::EnableVml>::type> {            \
    typedef CwiseBinaryOp<scalar_##EIGENOP##_op<EIGENTYPE,EIGENTYPE>, SrcXprNested,                                           \
                    const CwiseNullaryOp<internal::scalar_constant_op<EIGENTYPE>,Plain> > SrcXprType;                         \
    static void run(DstXprType &dst, const SrcXprType &src, const assign_op<EIGENTYPE,EIGENTYPE> &func) {                     \
      resize_if_allowed(dst, src, func);                                                                                      \
      eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());                                                     \
      VMLTYPE exponent = reinterpret_cast<const VMLTYPE&>(src.rhs().functor().m_other);                                       \
      if(vml_assign_traits<DstXprType,SrcXprNested>::Traversal==LinearTraversal)                                              \
      {                                                                                                                       \
        VMLOP( dst.size(), (const VMLTYPE*)src.lhs().data(), exponent,                                                        \
              (VMLTYPE*)dst.data() EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE) );                                         \
      } else {                                                                                                                \
        const Index outerSize = dst.outerSize();                                                                              \
        for(Index outer = 0; outer < outerSize; ++outer) {                                                                    \
          const EIGENTYPE *src_ptr = src.IsRowMajor ? &(src.lhs().coeffRef(outer,0)) :                                        \
                                                      &(src.lhs().coeffRef(0, outer));                                        \
          EIGENTYPE *dst_ptr = dst.IsRowMajor ? &(dst.coeffRef(outer,0)) : &(dst.coeffRef(0, outer));                         \
          VMLOP( dst.innerSize(), (const VMLTYPE*)src_ptr, exponent,                                                          \
                 (VMLTYPE*)dst_ptr EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE));                                          \
        }                                                                                                                     \
      }                                                                                                                       \
    }                                                                                                                         \
  };
  
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmsPowx, float,    float,         LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmdPowx, double,   double,        LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmcPowx, scomplex, MKL_Complex8,  LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmzPowx, dcomplex, MKL_Complex16, LA)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ASSIGN_VML_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/BandMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BANDMATRIX_H
#define EIGEN_BANDMATRIX_H

namespace Eigen {

namespace internal {

template<typename Derived>
class BandMatrixBase : public EigenBase<Derived>
{
  public:

    enum {
      Flags = internal::traits<Derived>::Flags,
      CoeffReadCost = internal::traits<Derived>::CoeffReadCost,
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
      Supers = internal::traits<Derived>::Supers,
      Subs   = internal::traits<Derived>::Subs,
      Options = internal::traits<Derived>::Options
    };
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef Matrix<Scalar,RowsAtCompileTime,ColsAtCompileTime> DenseMatrixType;
    typedef typename DenseMatrixType::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::CoefficientsType CoefficientsType;
    typedef EigenBase<Derived> Base;

  protected:
    enum {
      DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic))
                            ? 1 + Supers + Subs
                            : Dynamic,
      SizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime)
    };

  public:

    using Base::derived;
    using Base::rows;
    using Base::cols;

    /** \returns the number of super diagonals */
    inline Index supers() const { return derived().supers(); }

    /** \returns the number of sub diagonals */
    inline Index subs() const { return derived().subs(); }

    /** \returns an expression of the underlying coefficient matrix */
    inline const CoefficientsType& coeffs() const { return derived().coeffs(); }

    /** \returns an expression of the underlying coefficient matrix */
    inline CoefficientsType& coeffs() { return derived().coeffs(); }

    /** \returns a vector expression of the \a i -th column,
      * only the meaningful part is returned.
      * \warning the internal storage must be column major. */
    inline Block<CoefficientsType,Dynamic,1> col(Index i)
    {
      EIGEN_STATIC_ASSERT((int(Options) & int(RowMajor)) == 0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
      Index start = 0;
      Index len = coeffs().rows();
      if (i<=supers())
      {
        start = supers()-i;
        len = (std::min)(rows(),std::max<Index>(0,coeffs().rows() - (supers()-i)));
      }
      else if (i>=rows()-subs())
        len = std::max<Index>(0,coeffs().rows() - (i + 1 - rows() + subs()));
      return Block<CoefficientsType,Dynamic,1>(coeffs(), start, i, len, 1);
    }

    /** \returns a vector expression of the main diagonal */
    inline Block<CoefficientsType,1,SizeAtCompileTime> diagonal()
    { return Block<CoefficientsType,1,SizeAtCompileTime>(coeffs(),supers(),0,1,(std::min)(rows(),cols())); }

    /** \returns a vector expression of the main diagonal (const version) */
    inline const Block<const CoefficientsType,1,SizeAtCompileTime> diagonal() const
    { return Block<const CoefficientsType,1,SizeAtCompileTime>(coeffs(),supers(),0,1,(std::min)(rows(),cols())); }

    template<int Index> struct DiagonalIntReturnType {
      enum {
        ReturnOpposite = (int(Options) & int(SelfAdjoint)) && (((Index) > 0 && Supers == 0) || ((Index) < 0 && Subs == 0)),
        Conjugate = ReturnOpposite && NumTraits<Scalar>::IsComplex,
        ActualIndex = ReturnOpposite ? -Index : Index,
        DiagonalSize = (RowsAtCompileTime==Dynamic || ColsAtCompileTime==Dynamic)
                     ? Dynamic
                     : (ActualIndex<0
                     ? EIGEN_SIZE_MIN_PREFER_DYNAMIC(ColsAtCompileTime, RowsAtCompileTime + ActualIndex)
                     : EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime, ColsAtCompileTime - ActualIndex))
      };
      typedef Block<CoefficientsType,1, DiagonalSize> BuildType;
      typedef typename internal::conditional<Conjugate,
                 CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>,BuildType >,
                 BuildType>::type Type;
    };

    /** \returns a vector expression of the \a N -th sub or super diagonal */
    template<int N> inline typename DiagonalIntReturnType<N>::Type diagonal()
    {
      return typename DiagonalIntReturnType<N>::BuildType(coeffs(), supers()-N, (std::max)(0,N), 1, diagonalLength(N));
    }

    /** \returns a vector expression of the \a N -th sub or super diagonal */
    template<int N> inline const typename DiagonalIntReturnType<N>::Type diagonal() const
    {
      return typename DiagonalIntReturnType<N>::BuildType(coeffs(), supers()-N, (std::max)(0,N), 1, diagonalLength(N));
    }

    /** \returns a vector expression of the \a i -th sub or super diagonal */
    inline Block<CoefficientsType,1,Dynamic> diagonal(Index i)
    {
      eigen_assert((i<0 && -i<=subs()) || (i>=0 && i<=supers()));
      return Block<CoefficientsType,1,Dynamic>(coeffs(), supers()-i, std::max<Index>(0,i), 1, diagonalLength(i));
    }

    /** \returns a vector expression of the \a i -th sub or super diagonal */
    inline const Block<const CoefficientsType,1,Dynamic> diagonal(Index i) const
    {
      eigen_assert((i<0 && -i<=subs()) || (i>=0 && i<=supers()));
      return Block<const CoefficientsType,1,Dynamic>(coeffs(), supers()-i, std::max<Index>(0,i), 1, diagonalLength(i));
    }

    template<typename Dest> inline void evalTo(Dest& dst) const
    {
      dst.resize(rows(),cols());
      dst.setZero();
      dst.diagonal() = diagonal();
      for (Index i=1; i<=supers();++i)
        dst.diagonal(i) = diagonal(i);
      for (Index i=1; i<=subs();++i)
        dst.diagonal(-i) = diagonal(-i);
    }

    DenseMatrixType toDenseMatrix() const
    {
      DenseMatrixType res(rows(),cols());
      evalTo(res);
      return res;
    }

  protected:

    inline Index diagonalLength(Index i) const
    { return i<0 ? (std::min)(cols(),rows()+i) : (std::min)(rows(),cols()-i); }
};

/**
  * \class BandMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a rectangular matrix with a banded storage
  *
  * \tparam _Scalar Numeric type, i.e. float, double, int
  * \tparam _Rows Number of rows, or \b Dynamic
  * \tparam _Cols Number of columns, or \b Dynamic
  * \tparam _Supers Number of super diagonal
  * \tparam _Subs Number of sub diagonal
  * \tparam _Options A combination of either \b #RowMajor or \b #ColMajor, and of \b #SelfAdjoint
  *                  The former controls \ref TopicStorageOrders "storage order", and defaults to
  *                  column-major. The latter controls whether the matrix represents a selfadjoint
  *                  matrix in which case either Supers of Subs have to be null.
  *
  * \sa class TridiagonalMatrix
  */

template<typename _Scalar, int _Rows, int _Cols, int _Supers, int _Subs, int _Options>
struct traits<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef Eigen::Index StorageIndex;
  enum {
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _Rows,
    MaxColsAtCompileTime = _Cols,
    Flags = LvalueBit,
    Supers = _Supers,
    Subs = _Subs,
    Options = _Options,
    DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic)) ? 1 + Supers + Subs : Dynamic
  };
  typedef Matrix<Scalar, DataRowsAtCompileTime, ColsAtCompileTime, int(Options) & int(RowMajor) ? RowMajor : ColMajor> CoefficientsType;
};

template<typename _Scalar, int Rows, int Cols, int Supers, int Subs, int Options>
class BandMatrix : public BandMatrixBase<BandMatrix<_Scalar,Rows,Cols,Supers,Subs,Options> >
{
  public:

    typedef typename internal::traits<BandMatrix>::Scalar Scalar;
    typedef typename internal::traits<BandMatrix>::StorageIndex StorageIndex;
    typedef typename internal::traits<BandMatrix>::CoefficientsType CoefficientsType;

    explicit inline BandMatrix(Index rows=Rows, Index cols=Cols, Index supers=Supers, Index subs=Subs)
      : m_coeffs(1+supers+subs,cols),
        m_rows(rows), m_supers(supers), m_subs(subs)
    {
    }

    /** \returns the number of columns */
    inline EIGEN_CONSTEXPR Index rows() const { return m_rows.value(); }

    /** \returns the number of rows */
    inline EIGEN_CONSTEXPR Index cols() const { return m_coeffs.cols(); }

    /** \returns the number of super diagonals */
    inline EIGEN_CONSTEXPR Index supers() const { return m_supers.value(); }

    /** \returns the number of sub diagonals */
    inline EIGEN_CONSTEXPR Index subs() const { return m_subs.value(); }

    inline const CoefficientsType& coeffs() const { return m_coeffs; }
    inline CoefficientsType& coeffs() { return m_coeffs; }

  protected:

    CoefficientsType m_coeffs;
    internal::variable_if_dynamic<Index, Rows>   m_rows;
    internal::variable_if_dynamic<Index, Supers> m_supers;
    internal::variable_if_dynamic<Index, Subs>   m_subs;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
class BandMatrixWrapper;

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
struct traits<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef typename _CoefficientsType::Scalar Scalar;
  typedef typename _CoefficientsType::StorageKind StorageKind;
  typedef typename _CoefficientsType::StorageIndex StorageIndex;
  enum {
    CoeffReadCost = internal::traits<_CoefficientsType>::CoeffReadCost,
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _Rows,
    MaxColsAtCompileTime = _Cols,
    Flags = LvalueBit,
    Supers = _Supers,
    Subs = _Subs,
    Options = _Options,
    DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic)) ? 1 + Supers + Subs : Dynamic
  };
  typedef _CoefficientsType CoefficientsType;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
class BandMatrixWrapper : public BandMatrixBase<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  public:

    typedef typename internal::traits<BandMatrixWrapper>::Scalar Scalar;
    typedef typename internal::traits<BandMatrixWrapper>::CoefficientsType CoefficientsType;
    typedef typename internal::traits<BandMatrixWrapper>::StorageIndex StorageIndex;

    explicit inline BandMatrixWrapper(const CoefficientsType& coeffs, Index rows=_Rows, Index cols=_Cols, Index supers=_Supers, Index subs=_Subs)
      : m_coeffs(coeffs),
        m_rows(rows), m_supers(supers), m_subs(subs)
    {
      EIGEN_UNUSED_VARIABLE(cols);
      //internal::assert(coeffs.cols()==cols() && (supers()+subs()+1)==coeffs.rows());
    }

    /** \returns the number of columns */
    inline EIGEN_CONSTEXPR Index rows() const { return m_rows.value(); }

    /** \returns the number of rows */
    inline EIGEN_CONSTEXPR Index cols() const { return m_coeffs.cols(); }

    /** \returns the number of super diagonals */
    inline EIGEN_CONSTEXPR Index supers() const { return m_supers.value(); }

    /** \returns the number of sub diagonals */
    inline EIGEN_CONSTEXPR Index subs() const { return m_subs.value(); }

    inline const CoefficientsType& coeffs() const { return m_coeffs; }

  protected:

    const CoefficientsType& m_coeffs;
    internal::variable_if_dynamic<Index, _Rows>   m_rows;
    internal::variable_if_dynamic<Index, _Supers> m_supers;
    internal::variable_if_dynamic<Index, _Subs>   m_subs;
};

/**
  * \class TridiagonalMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a tridiagonal matrix with a compact banded storage
  *
  * \tparam Scalar Numeric type, i.e. float, double, int
  * \tparam Size Number of rows and cols, or \b Dynamic
  * \tparam Options Can be 0 or \b SelfAdjoint
  *
  * \sa class BandMatrix
  */
template<typename Scalar, int Size, int Options>
class TridiagonalMatrix : public BandMatrix<Scalar,Size,Size,Options&SelfAdjoint?0:1,1,Options|RowMajor>
{
    typedef BandMatrix<Scalar,Size,Size,Options&SelfAdjoint?0:1,1,Options|RowMajor> Base;
    typedef typename Base::StorageIndex StorageIndex;
  public:
    explicit TridiagonalMatrix(Index size = Size) : Base(size,size,Options&SelfAdjoint?0:1,1) {}

    inline typename Base::template DiagonalIntReturnType<1>::Type super()
    { return Base::template diagonal<1>(); }
    inline const typename Base::template DiagonalIntReturnType<1>::Type super() const
    { return Base::template diagonal<1>(); }
    inline typename Base::template DiagonalIntReturnType<-1>::Type sub()
    { return Base::template diagonal<-1>(); }
    inline const typename Base::template DiagonalIntReturnType<-1>::Type sub() const
    { return Base::template diagonal<-1>(); }
  protected:
};


struct BandShape {};

template<typename _Scalar, int _Rows, int _Cols, int _Supers, int _Subs, int _Options>
struct evaluator_traits<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
  : public evaluator_traits_base<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef BandShape Shape;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
struct evaluator_traits<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
  : public evaluator_traits_base<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef BandShape Shape;
};

template<> struct AssignmentKind<DenseShape,BandShape> { typedef EigenBase2EigenBase Kind; };

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BANDMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Block.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLOCK_H
#define EIGEN_BLOCK_H

namespace Eigen {

namespace internal {
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
struct traits<Block<XprType, BlockRows, BlockCols, InnerPanel> > : traits<XprType>
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::XprKind XprKind;
  typedef typename ref_selector<XprType>::type XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  enum{
    MatrixRows = traits<XprType>::RowsAtCompileTime,
    MatrixCols = traits<XprType>::ColsAtCompileTime,
    RowsAtCompileTime = MatrixRows == 0 ? 0 : BlockRows,
    ColsAtCompileTime = MatrixCols == 0 ? 0 : BlockCols,
    MaxRowsAtCompileTime = BlockRows==0 ? 0
                         : RowsAtCompileTime != Dynamic ? int(RowsAtCompileTime)
                         : int(traits<XprType>::MaxRowsAtCompileTime),
    MaxColsAtCompileTime = BlockCols==0 ? 0
                         : ColsAtCompileTime != Dynamic ? int(ColsAtCompileTime)
                         : int(traits<XprType>::MaxColsAtCompileTime),

    XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
               : XprTypeIsRowMajor,
    HasSameStorageOrderAsXprType = (IsRowMajor == XprTypeIsRowMajor),
    InnerSize = IsRowMajor ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(inner_stride_at_compile_time<XprType>::ret)
                             : int(outer_stride_at_compile_time<XprType>::ret),
    OuterStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(outer_stride_at_compile_time<XprType>::ret)
                             : int(inner_stride_at_compile_time<XprType>::ret),

    // FIXME, this traits is rather specialized for dense object and it needs to be cleaned further
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsRowMajorBit = IsRowMajor ? RowMajorBit : 0,
    Flags = (traits<XprType>::Flags & (DirectAccessBit | (InnerPanel?CompressedAccessBit:0))) | FlagsLvalueBit | FlagsRowMajorBit,
    // FIXME DirectAccessBit should not be handled by expressions
    //
    // Alignment is needed by MapBase's assertions
    // We can sefely set it to false here. Internal alignment errors will be detected by an eigen_internal_assert in the respective evaluator
    Alignment = 0
  };
};

template<typename XprType, int BlockRows=Dynamic, int BlockCols=Dynamic, bool InnerPanel = false,
         bool HasDirectAccess = internal::has_direct_access<XprType>::ret> class BlockImpl_dense;

} // end namespace internal

template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel, typename StorageKind> class BlockImpl;

/** \class Block
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size block
  *
  * \tparam XprType the type of the expression in which we are taking a block
  * \tparam BlockRows the number of rows of the block we are taking at compile time (optional)
  * \tparam BlockCols the number of columns of the block we are taking at compile time (optional)
  * \tparam InnerPanel is true, if the block maps to a set of rows of a row major matrix or
  *         to set of columns of a column major matrix (optional). The parameter allows to determine
  *         at compile time whether aligned access is possible on the block expression.
  *
  * This class represents an expression of either a fixed-size or dynamic-size block. It is the return
  * type of DenseBase::block(Index,Index,Index,Index) and DenseBase::block<int,int>(Index,Index) and
  * most of the time this is the only way it is used.
  *
  * However, if you want to directly maniputate block expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_Block.cpp
  * Output: \verbinclude class_Block.out
  *
  * \note Even though this expression has dynamic size, in the case where \a XprType
  * has fixed size, this expression inherits a fixed maximal size which means that evaluating
  * it does not cause a dynamic memory allocation.
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedBlock.cpp
  * Output: \verbinclude class_FixedBlock.out
  *
  * \sa DenseBase::block(Index,Index,Index,Index), DenseBase::block(Index,Index), class VectorBlock
  */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel> class Block
  : public BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, typename internal::traits<XprType>::StorageKind>
{
    typedef BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, typename internal::traits<XprType>::StorageKind> Impl;
  public:
    //typedef typename Impl::Base Base;
    typedef Impl Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Block)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Block)

    typedef typename internal::remove_all<XprType>::type NestedExpression;

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr, Index i) : Impl(xpr,i)
    {
      eigen_assert( (i>=0) && (
          ((BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) && i<xpr.rows())
        ||((BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) && i<xpr.cols())));
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr, Index startRow, Index startCol)
      : Impl(xpr, startRow, startCol)
    {
      EIGEN_STATIC_ASSERT(RowsAtCompileTime!=Dynamic && ColsAtCompileTime!=Dynamic,THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE)
      eigen_assert(startRow >= 0 && BlockRows >= 0 && startRow + BlockRows <= xpr.rows()
             && startCol >= 0 && BlockCols >= 0 && startCol + BlockCols <= xpr.cols());
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : Impl(xpr, startRow, startCol, blockRows, blockCols)
    {
      eigen_assert((RowsAtCompileTime==Dynamic || RowsAtCompileTime==blockRows)
          && (ColsAtCompileTime==Dynamic || ColsAtCompileTime==blockCols));
      eigen_assert(startRow >= 0 && blockRows >= 0 && startRow  <= xpr.rows() - blockRows
          && startCol >= 0 && blockCols >= 0 && startCol <= xpr.cols() - blockCols);
    }
};

// The generic default implementation for dense block simplu forward to the internal::BlockImpl_dense
// that must be specialized for direct and non-direct access...
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, Dense>
  : public internal::BlockImpl_dense<XprType, BlockRows, BlockCols, InnerPanel>
{
    typedef internal::BlockImpl_dense<XprType, BlockRows, BlockCols, InnerPanel> Impl;
    typedef typename XprType::StorageIndex StorageIndex;
  public:
    typedef Impl Base;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index i) : Impl(xpr,i) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index startRow, Index startCol) : Impl(xpr, startRow, startCol) {}
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : Impl(xpr, startRow, startCol, blockRows, blockCols) {}
};

namespace internal {

/** \internal Internal implementation of dense Blocks in the general case. */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel, bool HasDirectAccess> class BlockImpl_dense
  : public internal::dense_xpr_base<Block<XprType, BlockRows, BlockCols, InnerPanel> >::type
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
  public:

    typedef typename internal::dense_xpr_base<BlockType>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(BlockType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl_dense)

    // class InnerIterator; // FIXME apparently never used

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr, Index i)
      : m_xpr(xpr),
        // It is a row if and only if BlockRows==1 and BlockCols==XprType::ColsAtCompileTime,
        // and it is a column if and only if BlockRows==XprType::RowsAtCompileTime and BlockCols==1,
        // all other cases are invalid.
        // The case a 1x1 matrix seems ambiguous, but the result is the same anyway.
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? i : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? i : 0),
        m_blockRows(BlockRows==1 ? 1 : xpr.rows()),
        m_blockCols(BlockCols==1 ? 1 : xpr.cols())
    {}

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr, Index startRow, Index startCol)
      : m_xpr(xpr), m_startRow(startRow), m_startCol(startCol),
                    m_blockRows(BlockRows), m_blockCols(BlockCols)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : m_xpr(xpr), m_startRow(startRow), m_startCol(startCol),
                    m_blockRows(blockRows), m_blockCols(blockCols)
    {}

    EIGEN_DEVICE_FUNC inline Index rows() const { return m_blockRows.value(); }
    EIGEN_DEVICE_FUNC inline Index cols() const { return m_blockCols.value(); }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index rowId, Index colId)
    {
      EIGEN_STATIC_ASSERT_LVALUE(XprType)
      return m_xpr.coeffRef(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_xpr.derived().coeffRef(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index rowId, Index colId) const
    {
      return m_xpr.coeff(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT_LVALUE(XprType)
      return m_xpr.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_xpr.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    EIGEN_DEVICE_FUNC
    inline const CoeffReturnType coeff(Index index) const
    {
      return m_xpr.coeff(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                         m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    template<int LoadMode>
    inline PacketScalar packet(Index rowId, Index colId) const
    {
      return m_xpr.template packet<Unaligned>(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    template<int LoadMode>
    inline void writePacket(Index rowId, Index colId, const PacketScalar& val)
    {
      m_xpr.template writePacket<Unaligned>(rowId + m_startRow.value(), colId + m_startCol.value(), val);
    }

    template<int LoadMode>
    inline PacketScalar packet(Index index) const
    {
      return m_xpr.template packet<Unaligned>
              (m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
               m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    template<int LoadMode>
    inline void writePacket(Index index, const PacketScalar& val)
    {
      m_xpr.template writePacket<Unaligned>
         (m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
          m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0), val);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \sa MapBase::data() */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const;
    EIGEN_DEVICE_FUNC inline Index innerStride() const;
    EIGEN_DEVICE_FUNC inline Index outerStride() const;
    #endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    XprType& nestedExpression() { return m_xpr; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startRow() const EIGEN_NOEXCEPT
    {
      return m_startRow.value();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startCol() const EIGEN_NOEXCEPT
    {
      return m_startCol.value();
    }

  protected:

    XprTypeNested m_xpr;
    const internal::variable_if_dynamic<StorageIndex, (XprType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<StorageIndex, (XprType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
    const internal::variable_if_dynamic<StorageIndex, RowsAtCompileTime> m_blockRows;
    const internal::variable_if_dynamic<StorageIndex, ColsAtCompileTime> m_blockCols;
};

/** \internal Internal implementation of dense Blocks in the direct access case.*/
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl_dense<XprType,BlockRows,BlockCols, InnerPanel,true>
  : public MapBase<Block<XprType, BlockRows, BlockCols, InnerPanel> >
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
    enum {
      XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0
    };
  public:

    typedef MapBase<BlockType> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(BlockType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl_dense)

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, Index i)
      : Base(xpr.data() + i * (    ((BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) && (!XprTypeIsRowMajor))
                                || ((BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) && ( XprTypeIsRowMajor)) ? xpr.innerStride() : xpr.outerStride()),
             BlockRows==1 ? 1 : xpr.rows(),
             BlockCols==1 ? 1 : xpr.cols()),
        m_xpr(xpr),
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? i : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? i : 0)
    {
      init();
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, Index startRow, Index startCol)
      : Base(xpr.data()+xpr.innerStride()*(XprTypeIsRowMajor?startCol:startRow) + xpr.outerStride()*(XprTypeIsRowMajor?startRow:startCol)),
        m_xpr(xpr), m_startRow(startRow), m_startCol(startCol)
    {
      init();
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : Base(xpr.data()+xpr.innerStride()*(XprTypeIsRowMajor?startCol:startRow) + xpr.outerStride()*(XprTypeIsRowMajor?startRow:startCol), blockRows, blockCols),
        m_xpr(xpr), m_startRow(startRow), m_startCol(startCol)
    {
      init();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const EIGEN_NOEXCEPT
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    XprType& nestedExpression() { return m_xpr; }

    /** \sa MapBase::innerStride() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index innerStride() const EIGEN_NOEXCEPT
    {
      return internal::traits<BlockType>::HasSameStorageOrderAsXprType
             ? m_xpr.innerStride()
             : m_xpr.outerStride();
    }

    /** \sa MapBase::outerStride() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index outerStride() const EIGEN_NOEXCEPT
    {
      return internal::traits<BlockType>::HasSameStorageOrderAsXprType
                    ? m_xpr.outerStride()
                    : m_xpr.innerStride();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startRow() const EIGEN_NOEXCEPT { return m_startRow.value(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startCol() const EIGEN_NOEXCEPT { return m_startCol.value(); }

  #ifndef __SUNPRO_CC
  // FIXME sunstudio is not friendly with the above friend...
  // META-FIXME there is no 'friend' keyword around here. Is this obsolete?
  protected:
  #endif

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal used by allowAligned() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, const Scalar* data, Index blockRows, Index blockCols)
      : Base(data, blockRows, blockCols), m_xpr(xpr)
    {
      init();
    }
    #endif

  protected:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void init()
    {
      m_outerStride = internal::traits<BlockType>::HasSameStorageOrderAsXprType
                    ? m_xpr.outerStride()
                    : m_xpr.innerStride();
    }

    XprTypeNested m_xpr;
    const internal::variable_if_dynamic<StorageIndex, (XprType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<StorageIndex, (XprType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
    Index m_outerStride;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/BooleanRedux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ALLANDANY_H
#define EIGEN_ALLANDANY_H

namespace Eigen { 

namespace internal {

template<typename Derived, int UnrollCount, int Rows>
struct all_unroller
{
  enum {
    col = (UnrollCount-1) / Rows,
    row = (UnrollCount-1) % Rows
  };

  EIGEN_DEVICE_FUNC static inline bool run(const Derived &mat)
  {
    return all_unroller<Derived, UnrollCount-1, Rows>::run(mat) && mat.coeff(row, col);
  }
};

template<typename Derived, int Rows>
struct all_unroller<Derived, 0, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &/*mat*/) { return true; }
};

template<typename Derived, int Rows>
struct all_unroller<Derived, Dynamic, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &) { return false; }
};

template<typename Derived, int UnrollCount, int Rows>
struct any_unroller
{
  enum {
    col = (UnrollCount-1) / Rows,
    row = (UnrollCount-1) % Rows
  };
  
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &mat)
  {
    return any_unroller<Derived, UnrollCount-1, Rows>::run(mat) || mat.coeff(row, col);
  }
};

template<typename Derived, int Rows>
struct any_unroller<Derived, 0, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived & /*mat*/) { return false; }
};

template<typename Derived, int Rows>
struct any_unroller<Derived, Dynamic, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &) { return false; }
};

} // end namespace internal

/** \returns true if all coefficients are true
  *
  * Example: \include MatrixBase_all.cpp
  * Output: \verbinclude MatrixBase_all.out
  *
  * \sa any(), Cwise::operator<()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline bool DenseBase<Derived>::all() const
{
  typedef internal::evaluator<Derived> Evaluator;
  enum {
    unroll = SizeAtCompileTime != Dynamic
          && SizeAtCompileTime * (int(Evaluator::CoeffReadCost) + int(NumTraits<Scalar>::AddCost)) <= EIGEN_UNROLLING_LIMIT
  };
  Evaluator evaluator(derived());
  if(unroll)
    return internal::all_unroller<Evaluator, unroll ? int(SizeAtCompileTime) : Dynamic, internal::traits<Derived>::RowsAtCompileTime>::run(evaluator);
  else
  {
    for(Index j = 0; j < cols(); ++j)
      for(Index i = 0; i < rows(); ++i)
        if (!evaluator.coeff(i, j)) return false;
    return true;
  }
}

/** \returns true if at least one coefficient is true
  *
  * \sa all()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline bool DenseBase<Derived>::any() const
{
  typedef internal::evaluator<Derived> Evaluator;
  enum {
    unroll = SizeAtCompileTime != Dynamic
          && SizeAtCompileTime * (int(Evaluator::CoeffReadCost) + int(NumTraits<Scalar>::AddCost)) <= EIGEN_UNROLLING_LIMIT
  };
  Evaluator evaluator(derived());
  if(unroll)
    return internal::any_unroller<Evaluator, unroll ? int(SizeAtCompileTime) : Dynamic, internal::traits<Derived>::RowsAtCompileTime>::run(evaluator);
  else
  {
    for(Index j = 0; j < cols(); ++j)
      for(Index i = 0; i < rows(); ++i)
        if (evaluator.coeff(i, j)) return true;
    return false;
  }
}

/** \returns the number of coefficients which evaluate to true
  *
  * \sa all(), any()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Eigen::Index DenseBase<Derived>::count() const
{
  return derived().template cast<bool>().template cast<Index>().sum();
}

/** \returns true is \c *this contains at least one Not A Number (NaN).
  *
  * \sa allFinite()
  */
template<typename Derived>
inline bool DenseBase<Derived>::hasNaN() const
{
#if EIGEN_COMP_MSVC || (defined __FAST_MATH__)
  return derived().array().isNaN().any();
#else
  return !((derived().array()==derived().array()).all());
#endif
}

/** \returns true if \c *this contains only finite numbers, i.e., no NaN and no +/-INF values.
  *
  * \sa hasNaN()
  */
template<typename Derived>
inline bool DenseBase<Derived>::allFinite() const
{
#if EIGEN_COMP_MSVC || (defined __FAST_MATH__)
  return derived().array().isFinite().all();
#else
  return !((derived()-derived()).hasNaN());
#endif
}
    
} // end namespace Eigen

#endif // EIGEN_ALLANDANY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CommaInitializer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMMAINITIALIZER_H
#define EIGEN_COMMAINITIALIZER_H

namespace Eigen { 

/** \class CommaInitializer
  * \ingroup Core_Module
  *
  * \brief Helper class used by the comma initializer operator
  *
  * This class is internally used to implement the comma initializer feature. It is
  * the return type of MatrixBase::operator<<, and most of the time this is the only
  * way it is used.
  *
  * \sa \blank \ref MatrixBaseCommaInitRef "MatrixBase::operator<<", CommaInitializer::finished()
  */
template<typename XprType>
struct CommaInitializer
{
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  inline CommaInitializer(XprType& xpr, const Scalar& s)
    : m_xpr(xpr), m_row(0), m_col(1), m_currentBlockRows(1)
  {
    eigen_assert(m_xpr.rows() > 0 && m_xpr.cols() > 0
      && "Cannot comma-initialize a 0x0 matrix (operator<<)");
    m_xpr.coeffRef(0,0) = s;
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline CommaInitializer(XprType& xpr, const DenseBase<OtherDerived>& other)
    : m_xpr(xpr), m_row(0), m_col(other.cols()), m_currentBlockRows(other.rows())
  {
    eigen_assert(m_xpr.rows() >= other.rows() && m_xpr.cols() >= other.cols()
      && "Cannot comma-initialize a 0x0 matrix (operator<<)");
    m_xpr.block(0, 0, other.rows(), other.cols()) = other;
  }

  /* Copy/Move constructor which transfers ownership. This is crucial in 
   * absence of return value optimization to avoid assertions during destruction. */
  // FIXME in C++11 mode this could be replaced by a proper RValue constructor
  EIGEN_DEVICE_FUNC
  inline CommaInitializer(const CommaInitializer& o)
  : m_xpr(o.m_xpr), m_row(o.m_row), m_col(o.m_col), m_currentBlockRows(o.m_currentBlockRows) {
    // Mark original object as finished. In absence of R-value references we need to const_cast:
    const_cast<CommaInitializer&>(o).m_row = m_xpr.rows();
    const_cast<CommaInitializer&>(o).m_col = m_xpr.cols();
    const_cast<CommaInitializer&>(o).m_currentBlockRows = 0;
  }

  /* inserts a scalar value in the target matrix */
  EIGEN_DEVICE_FUNC
  CommaInitializer& operator,(const Scalar& s)
  {
    if (m_col==m_xpr.cols())
    {
      m_row+=m_currentBlockRows;
      m_col = 0;
      m_currentBlockRows = 1;
      eigen_assert(m_row<m_xpr.rows()
        && "Too many rows passed to comma initializer (operator<<)");
    }
    eigen_assert(m_col<m_xpr.cols()
      && "Too many coefficients passed to comma initializer (operator<<)");
    eigen_assert(m_currentBlockRows==1);
    m_xpr.coeffRef(m_row, m_col++) = s;
    return *this;
  }

  /* inserts a matrix expression in the target matrix */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  CommaInitializer& operator,(const DenseBase<OtherDerived>& other)
  {
    if (m_col==m_xpr.cols() && (other.cols()!=0 || other.rows()!=m_currentBlockRows))
    {
      m_row+=m_currentBlockRows;
      m_col = 0;
      m_currentBlockRows = other.rows();
      eigen_assert(m_row+m_currentBlockRows<=m_xpr.rows()
        && "Too many rows passed to comma initializer (operator<<)");
    }
    eigen_assert((m_col + other.cols() <= m_xpr.cols())
      && "Too many coefficients passed to comma initializer (operator<<)");
    eigen_assert(m_currentBlockRows==other.rows());
    m_xpr.template block<OtherDerived::RowsAtCompileTime, OtherDerived::ColsAtCompileTime>
                    (m_row, m_col, other.rows(), other.cols()) = other;
    m_col += other.cols();
    return *this;
  }

  EIGEN_DEVICE_FUNC
  inline ~CommaInitializer()
#if defined VERIFY_RAISES_ASSERT && (!defined EIGEN_NO_ASSERTION_CHECKING) && defined EIGEN_EXCEPTIONS
  EIGEN_EXCEPTION_SPEC(Eigen::eigen_assert_exception)
#endif
  {
    finished();
  }

  /** \returns the built matrix once all its coefficients have been set.
    * Calling finished is 100% optional. Its purpose is to write expressions
    * like this:
    * \code
    * quaternion.fromRotationMatrix((Matrix3f() << axis0, axis1, axis2).finished());
    * \endcode
    */
  EIGEN_DEVICE_FUNC
  inline XprType& finished() {
      eigen_assert(((m_row+m_currentBlockRows) == m_xpr.rows() || m_xpr.cols() == 0)
           && m_col == m_xpr.cols()
           && "Too few coefficients passed to comma initializer (operator<<)");
      return m_xpr;
  }

  XprType& m_xpr;           // target expression
  Index m_row;              // current row id
  Index m_col;              // current col id
  Index m_currentBlockRows; // current block height
};

/** \anchor MatrixBaseCommaInitRef
  * Convenient operator to set the coefficients of a matrix.
  *
  * The coefficients must be provided in a row major order and exactly match
  * the size of the matrix. Otherwise an assertion is raised.
  *
  * Example: \include MatrixBase_set.cpp
  * Output: \verbinclude MatrixBase_set.out
  * 
  * \note According the c++ standard, the argument expressions of this comma initializer are evaluated in arbitrary order.
  *
  * \sa CommaInitializer::finished(), class CommaInitializer
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline CommaInitializer<Derived> DenseBase<Derived>::operator<< (const Scalar& s)
{
  return CommaInitializer<Derived>(*static_cast<Derived*>(this), s);
}

/** \sa operator<<(const Scalar&) */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline CommaInitializer<Derived>
DenseBase<Derived>::operator<<(const DenseBase<OtherDerived>& other)
{
  return CommaInitializer<Derived>(*static_cast<Derived *>(this), other);
}

} // end namespace Eigen

#endif // EIGEN_COMMAINITIALIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ConditionEstimator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen (rmlarsen@google.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONDITIONESTIMATOR_H
#define EIGEN_CONDITIONESTIMATOR_H

namespace Eigen {

namespace internal {

template <typename Vector, typename RealVector, bool IsComplex>
struct rcond_compute_sign {
  static inline Vector run(const Vector& v) {
    const RealVector v_abs = v.cwiseAbs();
    return (v_abs.array() == static_cast<typename Vector::RealScalar>(0))
            .select(Vector::Ones(v.size()), v.cwiseQuotient(v_abs));
  }
};

// Partial specialization to avoid elementwise division for real vectors.
template <typename Vector>
struct rcond_compute_sign<Vector, Vector, false> {
  static inline Vector run(const Vector& v) {
    return (v.array() < static_cast<typename Vector::RealScalar>(0))
           .select(-Vector::Ones(v.size()), Vector::Ones(v.size()));
  }
};

/**
  * \returns an estimate of ||inv(matrix)||_1 given a decomposition of
  * \a matrix that implements .solve() and .adjoint().solve() methods.
  *
  * This function implements Algorithms 4.1 and 5.1 from
  *   http://www.maths.manchester.ac.uk/~higham/narep/narep135.pdf
  * which also forms the basis for the condition number estimators in
  * LAPACK. Since at most 10 calls to the solve method of dec are
  * performed, the total cost is O(dims^2), as opposed to O(dims^3)
  * needed to compute the inverse matrix explicitly.
  *
  * The most common usage is in estimating the condition number
  * ||matrix||_1 * ||inv(matrix)||_1. The first term ||matrix||_1 can be
  * computed directly in O(n^2) operations.
  *
  * Supports the following decompositions: FullPivLU, PartialPivLU, LDLT, and
  * LLT.
  *
  * \sa FullPivLU, PartialPivLU, LDLT, LLT.
  */
template <typename Decomposition>
typename Decomposition::RealScalar rcond_invmatrix_L1_norm_estimate(const Decomposition& dec)
{
  typedef typename Decomposition::MatrixType MatrixType;
  typedef typename Decomposition::Scalar Scalar;
  typedef typename Decomposition::RealScalar RealScalar;
  typedef typename internal::plain_col_type<MatrixType>::type Vector;
  typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVector;
  const bool is_complex = (NumTraits<Scalar>::IsComplex != 0);

  eigen_assert(dec.rows() == dec.cols());
  const Index n = dec.rows();
  if (n == 0)
    return 0;

  // Disable Index to float conversion warning
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  Vector v = dec.solve(Vector::Ones(n) / Scalar(n));
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif

  // lower_bound is a lower bound on
  //   ||inv(matrix)||_1  = sup_v ||inv(matrix) v||_1 / ||v||_1
  // and is the objective maximized by the ("super-") gradient ascent
  // algorithm below.
  RealScalar lower_bound = v.template lpNorm<1>();
  if (n == 1)
    return lower_bound;

  // Gradient ascent algorithm follows: We know that the optimum is achieved at
  // one of the simplices v = e_i, so in each iteration we follow a
  // super-gradient to move towards the optimal one.
  RealScalar old_lower_bound = lower_bound;
  Vector sign_vector(n);
  Vector old_sign_vector;
  Index v_max_abs_index = -1;
  Index old_v_max_abs_index = v_max_abs_index;
  for (int k = 0; k < 4; ++k)
  {
    sign_vector = internal::rcond_compute_sign<Vector, RealVector, is_complex>::run(v);
    if (k > 0 && !is_complex && sign_vector == old_sign_vector) {
      // Break if the solution stagnated.
      break;
    }
    // v_max_abs_index = argmax |real( inv(matrix)^T * sign_vector )|
    v = dec.adjoint().solve(sign_vector);
    v.real().cwiseAbs().maxCoeff(&v_max_abs_index);
    if (v_max_abs_index == old_v_max_abs_index) {
      // Break if the solution stagnated.
      break;
    }
    // Move to the new simplex e_j, where j = v_max_abs_index.
    v = dec.solve(Vector::Unit(n, v_max_abs_index));  // v = inv(matrix) * e_j.
    lower_bound = v.template lpNorm<1>();
    if (lower_bound <= old_lower_bound) {
      // Break if the gradient step did not increase the lower_bound.
      break;
    }
    if (!is_complex) {
      old_sign_vector = sign_vector;
    }
    old_v_max_abs_index = v_max_abs_index;
    old_lower_bound = lower_bound;
  }
  // The following calculates an independent estimate of ||matrix||_1 by
  // multiplying matrix by a vector with entries of slowly increasing
  // magnitude and alternating sign:
  //   v_i = (-1)^{i} (1 + (i / (dim-1))), i = 0,...,dim-1.
  // This improvement to Hager's algorithm above is due to Higham. It was
  // added to make the algorithm more robust in certain corner cases where
  // large elements in the matrix might otherwise escape detection due to
  // exact cancellation (especially when op and op_adjoint correspond to a
  // sequence of backsubstitutions and permutations), which could cause
  // Hager's algorithm to vastly underestimate ||matrix||_1.
  Scalar alternating_sign(RealScalar(1));
  for (Index i = 0; i < n; ++i) {
    // The static_cast is needed when Scalar is a complex and RealScalar implements expression templates
    v[i] = alternating_sign * static_cast<RealScalar>(RealScalar(1) + (RealScalar(i) / (RealScalar(n - 1))));
    alternating_sign = -alternating_sign;
  }
  v = dec.solve(v);
  const RealScalar alternate_lower_bound = (2 * v.template lpNorm<1>()) / (3 * RealScalar(n));
  return numext::maxi(lower_bound, alternate_lower_bound);
}

/** \brief Reciprocal condition number estimator.
  *
  * Computing a decomposition of a dense matrix takes O(n^3) operations, while
  * this method estimates the condition number quickly and reliably in O(n^2)
  * operations.
  *
  * \returns an estimate of the reciprocal condition number
  * (1 / (||matrix||_1 * ||inv(matrix)||_1)) of matrix, given ||matrix||_1 and
  * its decomposition. Supports the following decompositions: FullPivLU,
  * PartialPivLU, LDLT, and LLT.
  *
  * \sa FullPivLU, PartialPivLU, LDLT, LLT.
  */
template <typename Decomposition>
typename Decomposition::RealScalar
rcond_estimate_helper(typename Decomposition::RealScalar matrix_norm, const Decomposition& dec)
{
  typedef typename Decomposition::RealScalar RealScalar;
  eigen_assert(dec.rows() == dec.cols());
  if (dec.rows() == 0)              return NumTraits<RealScalar>::infinity();
  if (matrix_norm == RealScalar(0)) return RealScalar(0);
  if (dec.rows() == 1)              return RealScalar(1);
  const RealScalar inverse_matrix_norm = rcond_invmatrix_L1_norm_estimate(dec);
  return (inverse_matrix_norm == RealScalar(0) ? RealScalar(0)
                                               : (RealScalar(1) / inverse_matrix_norm) / matrix_norm);
}

}  // namespace internal

}  // namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CoreEvaluators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011-2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_COREEVALUATORS_H
#define EIGEN_COREEVALUATORS_H

namespace Eigen {

namespace internal {

// This class returns the evaluator kind from the expression storage kind.
// Default assumes index based accessors
template<typename StorageKind>
struct storage_kind_to_evaluator_kind {
  typedef IndexBased Kind;
};

// This class returns the evaluator shape from the expression storage kind.
// It can be Dense, Sparse, Triangular, Diagonal, SelfAdjoint, Band, etc.
template<typename StorageKind> struct storage_kind_to_shape;

template<> struct storage_kind_to_shape<Dense>                  { typedef DenseShape Shape;           };
template<> struct storage_kind_to_shape<SolverStorage>          { typedef SolverShape Shape;           };
template<> struct storage_kind_to_shape<PermutationStorage>     { typedef PermutationShape Shape;     };
template<> struct storage_kind_to_shape<TranspositionsStorage>  { typedef TranspositionsShape Shape;  };

// Evaluators have to be specialized with respect to various criteria such as:
//  - storage/structure/shape
//  - scalar type
//  - etc.
// Therefore, we need specialization of evaluator providing additional template arguments for each kind of evaluators.
// We currently distinguish the following kind of evaluators:
// - unary_evaluator    for expressions taking only one arguments (CwiseUnaryOp, CwiseUnaryView, Transpose, MatrixWrapper, ArrayWrapper, Reverse, Replicate)
// - binary_evaluator   for expression taking two arguments (CwiseBinaryOp)
// - ternary_evaluator   for expression taking three arguments (CwiseTernaryOp)
// - product_evaluator  for linear algebra products (Product); special case of binary_evaluator because it requires additional tags for dispatching.
// - mapbase_evaluator  for Map, Block, Ref
// - block_evaluator    for Block (special dispatching to a mapbase_evaluator or unary_evaluator)

template< typename T,
          typename Arg1Kind   = typename evaluator_traits<typename T::Arg1>::Kind,
          typename Arg2Kind   = typename evaluator_traits<typename T::Arg2>::Kind,
          typename Arg3Kind   = typename evaluator_traits<typename T::Arg3>::Kind,
          typename Arg1Scalar = typename traits<typename T::Arg1>::Scalar,
          typename Arg2Scalar = typename traits<typename T::Arg2>::Scalar,
          typename Arg3Scalar = typename traits<typename T::Arg3>::Scalar> struct ternary_evaluator;

template< typename T,
          typename LhsKind   = typename evaluator_traits<typename T::Lhs>::Kind,
          typename RhsKind   = typename evaluator_traits<typename T::Rhs>::Kind,
          typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
          typename RhsScalar = typename traits<typename T::Rhs>::Scalar> struct binary_evaluator;

template< typename T,
          typename Kind   = typename evaluator_traits<typename T::NestedExpression>::Kind,
          typename Scalar = typename T::Scalar> struct unary_evaluator;

// evaluator_traits<T> contains traits for evaluator<T>

template<typename T>
struct evaluator_traits_base
{
  // by default, get evaluator kind and shape from storage
  typedef typename storage_kind_to_evaluator_kind<typename traits<T>::StorageKind>::Kind Kind;
  typedef typename storage_kind_to_shape<typename traits<T>::StorageKind>::Shape Shape;
};

// Default evaluator traits
template<typename T>
struct evaluator_traits : public evaluator_traits_base<T>
{
};

template<typename T, typename Shape = typename evaluator_traits<T>::Shape >
struct evaluator_assume_aliasing {
  static const bool value = false;
};

// By default, we assume a unary expression:
template<typename T>
struct evaluator : public unary_evaluator<T>
{
  typedef unary_evaluator<T> Base;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const T& xpr) : Base(xpr) {}
};


// TODO: Think about const-correctness
template<typename T>
struct evaluator<const T>
  : evaluator<T>
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const T& xpr) : evaluator<T>(xpr) {}
};

// ---------- base class for all evaluators ----------

template<typename ExpressionType>
struct evaluator_base
{
  // TODO that's not very nice to have to propagate all these traits. They are currently only needed to handle outer,inner indices.
  typedef traits<ExpressionType> ExpressionTraits;

  enum {
    Alignment = 0
  };
  // noncopyable:
  // Don't make this class inherit noncopyable as this kills EBO (Empty Base Optimization)
  // and make complex evaluator much larger than then should do.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE evaluator_base() {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ~evaluator_base() {}
private:
  EIGEN_DEVICE_FUNC evaluator_base(const evaluator_base&);
  EIGEN_DEVICE_FUNC const evaluator_base& operator=(const evaluator_base&);
};

// -------------------- Matrix and Array --------------------
//
// evaluator<PlainObjectBase> is a common base class for the
// Matrix and Array evaluators.
// Here we directly specialize evaluator. This is not really a unary expression, and it is, by definition, dense,
// so no need for more sophisticated dispatching.

// this helper permits to completely eliminate m_outerStride if it is known at compiletime.
template<typename Scalar,int OuterStride> class plainobjectbase_evaluator_data {
public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  plainobjectbase_evaluator_data(const Scalar* ptr, Index outerStride) : data(ptr)
  {
#ifndef EIGEN_INTERNAL_DEBUGGING
    EIGEN_UNUSED_VARIABLE(outerStride);
#endif
    eigen_internal_assert(outerStride==OuterStride);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index outerStride() const EIGEN_NOEXCEPT { return OuterStride; }
  const Scalar *data;
};

template<typename Scalar> class plainobjectbase_evaluator_data<Scalar,Dynamic> {
public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  plainobjectbase_evaluator_data(const Scalar* ptr, Index outerStride) : data(ptr), m_outerStride(outerStride) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index outerStride() const { return m_outerStride; }
  const Scalar *data;
protected:
  Index m_outerStride;
};

template<typename Derived>
struct evaluator<PlainObjectBase<Derived> >
  : evaluator_base<Derived>
{
  typedef PlainObjectBase<Derived> PlainObjectType;
  typedef typename PlainObjectType::Scalar Scalar;
  typedef typename PlainObjectType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = PlainObjectType::IsRowMajor,
    IsVectorAtCompileTime = PlainObjectType::IsVectorAtCompileTime,
    RowsAtCompileTime = PlainObjectType::RowsAtCompileTime,
    ColsAtCompileTime = PlainObjectType::ColsAtCompileTime,

    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    Flags = traits<Derived>::EvaluatorFlags,
    Alignment = traits<Derived>::Alignment
  };
  enum {
    // We do not need to know the outer stride for vectors
    OuterStrideAtCompileTime = IsVectorAtCompileTime  ? 0
                                                      : int(IsRowMajor) ? ColsAtCompileTime
                                                                        : RowsAtCompileTime
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator()
    : m_d(0,OuterStrideAtCompileTime)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const PlainObjectType& m)
    : m_d(m.data(),IsVectorAtCompileTime ? 0 : m.outerStride())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    if (IsRowMajor)
      return m_d.data[row * m_d.outerStride() + col];
    else
      return m_d.data[row + col * m_d.outerStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.data[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    if (IsRowMajor)
      return const_cast<Scalar*>(m_d.data)[row * m_d.outerStride() + col];
    else
      return const_cast<Scalar*>(m_d.data)[row + col * m_d.outerStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return const_cast<Scalar*>(m_d.data)[index];
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    if (IsRowMajor)
      return ploadt<PacketType, LoadMode>(m_d.data + row * m_d.outerStride() + col);
    else
      return ploadt<PacketType, LoadMode>(m_d.data + row + col * m_d.outerStride());
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return ploadt<PacketType, LoadMode>(m_d.data + index);
  }

  template<int StoreMode,typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    if (IsRowMajor)
      return pstoret<Scalar, PacketType, StoreMode>
	            (const_cast<Scalar*>(m_d.data) + row * m_d.outerStride() + col, x);
    else
      return pstoret<Scalar, PacketType, StoreMode>
                    (const_cast<Scalar*>(m_d.data) + row + col * m_d.outerStride(), x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    return pstoret<Scalar, PacketType, StoreMode>(const_cast<Scalar*>(m_d.data) + index, x);
  }

protected:

  plainobjectbase_evaluator_data<Scalar,OuterStrideAtCompileTime> m_d;
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct evaluator<Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
  : evaluator<PlainObjectBase<Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> > >
{
  typedef Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& m)
    : evaluator<PlainObjectBase<XprType> >(m)
  { }
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct evaluator<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
  : evaluator<PlainObjectBase<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> > >
{
  typedef Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& m)
    : evaluator<PlainObjectBase<XprType> >(m)
  { }
};

// -------------------- Transpose --------------------

template<typename ArgType>
struct unary_evaluator<Transpose<ArgType>, IndexBased>
  : evaluator_base<Transpose<ArgType> >
{
  typedef Transpose<ArgType> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = evaluator<ArgType>::Flags ^ RowMajorBit,
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& t) : m_argImpl(t.nestedExpression()) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(col, row);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(col, row);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename XprType::Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(col, row);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(index);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode,PacketType>(col, row, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode,PacketType>(index, x);
  }

protected:
  evaluator<ArgType> m_argImpl;
};

// -------------------- CwiseNullaryOp --------------------
// Like Matrix and Array, this is not really a unary expression, so we directly specialize evaluator.
// Likewise, there is not need to more sophisticated dispatching here.

template<typename Scalar,typename NullaryOp,
         bool has_nullary = has_nullary_operator<NullaryOp>::value,
         bool has_unary   = has_unary_operator<NullaryOp>::value,
         bool has_binary  = has_binary_operator<NullaryOp>::value>
struct nullary_wrapper
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const { return op(i,j); }
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const { return op(i); }

  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const { return op.template packetOp<T>(i,j); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const { return op.template packetOp<T>(i); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,true,false,false>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType=0, IndexType=0) const { return op(); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType=0, IndexType=0) const { return op.template packetOp<T>(); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,false,true>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j=0) const { return op(i,j); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j=0) const { return op.template packetOp<T>(i,j); }
};

// We need the following specialization for vector-only functors assigned to a runtime vector,
// for instance, using linspace and assigning a RowVectorXd to a MatrixXd or even a row of a MatrixXd.
// In this case, i==0 and j is used for the actual iteration.
template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,true,false>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const {
    eigen_assert(i==0 || j==0);
    return op(i+j);
  }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const {
    eigen_assert(i==0 || j==0);
    return op.template packetOp<T>(i+j);
  }

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const { return op(i); }
  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const { return op.template packetOp<T>(i); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,false,false> {};

#if 0 && EIGEN_COMP_MSVC>0
// Disable this ugly workaround. This is now handled in traits<Ref>::match,
// but this piece of code might still become handly if some other weird compilation
// erros pop up again.

// MSVC exhibits a weird compilation error when
// compiling:
//    Eigen::MatrixXf A = MatrixXf::Random(3,3);
//    Ref<const MatrixXf> R = 2.f*A;
// and that has_*ary_operator<scalar_constant_op<float>> have not been instantiated yet.
// The "problem" is that evaluator<2.f*A> is instantiated by traits<Ref>::match<2.f*A>
// and at that time has_*ary_operator<T> returns true regardless of T.
// Then nullary_wrapper is badly instantiated as nullary_wrapper<.,.,true,true,true>.
// The trick is thus to defer the proper instantiation of nullary_wrapper when coeff(),
// and packet() are really instantiated as implemented below:

// This is a simple wrapper around Index to enforce the re-instantiation of
// has_*ary_operator when needed.
template<typename T> struct nullary_wrapper_workaround_msvc {
  nullary_wrapper_workaround_msvc(const T&);
  operator T()const;
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,true,true,true>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().operator()(op,i,j);
  }
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().operator()(op,i);
  }

  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().template packetOp<T>(op,i,j);
  }
  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().template packetOp<T>(op,i);
  }
};
#endif // MSVC workaround

template<typename NullaryOp, typename PlainObjectType>
struct evaluator<CwiseNullaryOp<NullaryOp,PlainObjectType> >
  : evaluator_base<CwiseNullaryOp<NullaryOp,PlainObjectType> >
{
  typedef CwiseNullaryOp<NullaryOp,PlainObjectType> XprType;
  typedef typename internal::remove_all<PlainObjectType>::type PlainObjectTypeCleaned;

  enum {
    CoeffReadCost = internal::functor_traits<NullaryOp>::Cost,

    Flags = (evaluator<PlainObjectTypeCleaned>::Flags
          &  (  HereditaryBits
              | (functor_has_linear_access<NullaryOp>::ret  ? LinearAccessBit : 0)
              | (functor_traits<NullaryOp>::PacketAccess    ? PacketAccessBit : 0)))
          | (functor_traits<NullaryOp>::IsRepeatable ? 0 : EvalBeforeNestingBit),
    Alignment = AlignedMax
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& n)
    : m_functor(n.functor()), m_wrapper()
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(IndexType row, IndexType col) const
  {
    return m_wrapper(m_functor, row, col);
  }

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(IndexType index) const
  {
    return m_wrapper(m_functor,index);
  }

  template<int LoadMode, typename PacketType, typename IndexType>
  EIGEN_STRONG_INLINE
  PacketType packet(IndexType row, IndexType col) const
  {
    return m_wrapper.template packetOp<PacketType>(m_functor, row, col);
  }

  template<int LoadMode, typename PacketType, typename IndexType>
  EIGEN_STRONG_INLINE
  PacketType packet(IndexType index) const
  {
    return m_wrapper.template packetOp<PacketType>(m_functor, index);
  }

protected:
  const NullaryOp m_functor;
  const internal::nullary_wrapper<CoeffReturnType,NullaryOp> m_wrapper;
};

// -------------------- CwiseUnaryOp --------------------

template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryOp<UnaryOp, ArgType>, IndexBased >
  : evaluator_base<CwiseUnaryOp<UnaryOp, ArgType> >
{
  typedef CwiseUnaryOp<UnaryOp, ArgType> XprType;

  enum {
    CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),

    Flags = evaluator<ArgType>::Flags
          & (HereditaryBits | LinearAccessBit | (functor_traits<UnaryOp>::PacketAccess ? PacketAccessBit : 0)),
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& op) : m_d(op)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.argImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.argImpl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.argImpl.template packet<LoadMode, PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.argImpl.template packet<LoadMode, PacketType>(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), argImpl(xpr.nestedExpression()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& func() const { return op; }
    UnaryOp op;
    evaluator<ArgType> argImpl;
  };

  Data m_d;
};

// -------------------- CwiseTernaryOp --------------------

// this is a ternary expression
template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
  : public ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
{
  typedef CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> XprType;
  typedef ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> > Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3>, IndexBased, IndexBased>
  : evaluator_base<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
{
  typedef CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> XprType;

  enum {
    CoeffReadCost = int(evaluator<Arg1>::CoeffReadCost) + int(evaluator<Arg2>::CoeffReadCost) + int(evaluator<Arg3>::CoeffReadCost) + int(functor_traits<TernaryOp>::Cost),

    Arg1Flags = evaluator<Arg1>::Flags,
    Arg2Flags = evaluator<Arg2>::Flags,
    Arg3Flags = evaluator<Arg3>::Flags,
    SameType = is_same<typename Arg1::Scalar,typename Arg2::Scalar>::value && is_same<typename Arg1::Scalar,typename Arg3::Scalar>::value,
    StorageOrdersAgree = (int(Arg1Flags)&RowMajorBit)==(int(Arg2Flags)&RowMajorBit) && (int(Arg1Flags)&RowMajorBit)==(int(Arg3Flags)&RowMajorBit),
    Flags0 = (int(Arg1Flags) | int(Arg2Flags) | int(Arg3Flags)) & (
        HereditaryBits
        | (int(Arg1Flags) & int(Arg2Flags) & int(Arg3Flags) &
           ( (StorageOrdersAgree ? LinearAccessBit : 0)
           | (functor_traits<TernaryOp>::PacketAccess && StorageOrdersAgree && SameType ? PacketAccessBit : 0)
           )
        )
     ),
    Flags = (Flags0 & ~RowMajorBit) | (Arg1Flags & RowMajorBit),
    Alignment = EIGEN_PLAIN_ENUM_MIN(
        EIGEN_PLAIN_ENUM_MIN(evaluator<Arg1>::Alignment, evaluator<Arg2>::Alignment),
        evaluator<Arg3>::Alignment)
  };

  EIGEN_DEVICE_FUNC explicit ternary_evaluator(const XprType& xpr) : m_d(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<TernaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.arg1Impl.coeff(row, col), m_d.arg2Impl.coeff(row, col), m_d.arg3Impl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.arg1Impl.coeff(index), m_d.arg2Impl.coeff(index), m_d.arg3Impl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.arg1Impl.template packet<LoadMode,PacketType>(row, col),
                               m_d.arg2Impl.template packet<LoadMode,PacketType>(row, col),
                               m_d.arg3Impl.template packet<LoadMode,PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.arg1Impl.template packet<LoadMode,PacketType>(index),
                               m_d.arg2Impl.template packet<LoadMode,PacketType>(index),
                               m_d.arg3Impl.template packet<LoadMode,PacketType>(index));
  }

protected:
  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), arg1Impl(xpr.arg1()), arg2Impl(xpr.arg2()), arg3Impl(xpr.arg3()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TernaryOp& func() const { return op; }
    TernaryOp op;
    evaluator<Arg1> arg1Impl;
    evaluator<Arg2> arg2Impl;
    evaluator<Arg3> arg3Impl;
  };

  Data m_d;
};

// -------------------- CwiseBinaryOp --------------------

// this is a binary expression
template<typename BinaryOp, typename Lhs, typename Rhs>
struct evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
  : public binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IndexBased, IndexBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;

  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),

    LhsFlags = evaluator<Lhs>::Flags,
    RhsFlags = evaluator<Rhs>::Flags,
    SameType = is_same<typename Lhs::Scalar,typename Rhs::Scalar>::value,
    StorageOrdersAgree = (int(LhsFlags)&RowMajorBit)==(int(RhsFlags)&RowMajorBit),
    Flags0 = (int(LhsFlags) | int(RhsFlags)) & (
        HereditaryBits
      | (int(LhsFlags) & int(RhsFlags) &
           ( (StorageOrdersAgree ? LinearAccessBit : 0)
           | (functor_traits<BinaryOp>::PacketAccess && StorageOrdersAgree && SameType ? PacketAccessBit : 0)
           )
        )
     ),
    Flags = (Flags0 & ~RowMajorBit) | (LhsFlags & RowMajorBit),
    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<Lhs>::Alignment,evaluator<Rhs>::Alignment)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit binary_evaluator(const XprType& xpr) : m_d(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.lhsImpl.coeff(row, col), m_d.rhsImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.lhsImpl.coeff(index), m_d.rhsImpl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.lhsImpl.template packet<LoadMode,PacketType>(row, col),
                               m_d.rhsImpl.template packet<LoadMode,PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.lhsImpl.template packet<LoadMode,PacketType>(index),
                               m_d.rhsImpl.template packet<LoadMode,PacketType>(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), lhsImpl(xpr.lhs()), rhsImpl(xpr.rhs()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const BinaryOp& func() const { return op; }
    BinaryOp op;
    evaluator<Lhs> lhsImpl;
    evaluator<Rhs> rhsImpl;
  };

  Data m_d;
};

// -------------------- CwiseUnaryView --------------------

template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryView<UnaryOp, ArgType>, IndexBased>
  : evaluator_base<CwiseUnaryView<UnaryOp, ArgType> >
{
  typedef CwiseUnaryView<UnaryOp, ArgType> XprType;

  enum {
    CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits | LinearAccessBit | DirectAccessBit)),

    Alignment = 0 // FIXME it is not very clear why alignment is necessarily lost...
  };

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& op) : m_d(op)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.argImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.argImpl.coeff(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_d.func()(m_d.argImpl.coeffRef(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_d.func()(m_d.argImpl.coeffRef(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), argImpl(xpr.nestedExpression()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& func() const { return op; }
    UnaryOp op;
    evaluator<ArgType> argImpl;
  };

  Data m_d;
};

// -------------------- Map --------------------

// FIXME perhaps the PlainObjectType could be provided by Derived::PlainObject ?
// but that might complicate template specialization
template<typename Derived, typename PlainObjectType>
struct mapbase_evaluator;

template<typename Derived, typename PlainObjectType>
struct mapbase_evaluator : evaluator_base<Derived>
{
  typedef Derived  XprType;
  typedef typename XprType::PointerType PointerType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = XprType::RowsAtCompileTime,
    ColsAtCompileTime = XprType::ColsAtCompileTime,
    CoeffReadCost = NumTraits<Scalar>::ReadCost
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit mapbase_evaluator(const XprType& map)
    : m_data(const_cast<PointerType>(map.data())),
      m_innerStride(map.innerStride()),
      m_outerStride(map.outerStride())
  {
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(evaluator<Derived>::Flags&PacketAccessBit, internal::inner_stride_at_compile_time<Derived>::ret==1),
                        PACKET_ACCESS_REQUIRES_TO_HAVE_INNER_STRIDE_FIXED_TO_1);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_data[col * colStride() + row * rowStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_data[index * m_innerStride.value()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_data[col * colStride() + row * rowStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_data[index * m_innerStride.value()];
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    PointerType ptr = m_data + row * rowStride() + col * colStride();
    return internal::ploadt<PacketType, LoadMode>(ptr);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return internal::ploadt<PacketType, LoadMode>(m_data + index * m_innerStride.value());
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    PointerType ptr = m_data + row * rowStride() + col * colStride();
    return internal::pstoret<Scalar, PacketType, StoreMode>(ptr, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    internal::pstoret<Scalar, PacketType, StoreMode>(m_data + index * m_innerStride.value(), x);
  }
protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index rowStride() const EIGEN_NOEXCEPT {
    return XprType::IsRowMajor ? m_outerStride.value() : m_innerStride.value();
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index colStride() const EIGEN_NOEXCEPT {
     return XprType::IsRowMajor ? m_innerStride.value() : m_outerStride.value();
  }

  PointerType m_data;
  const internal::variable_if_dynamic<Index, XprType::InnerStrideAtCompileTime> m_innerStride;
  const internal::variable_if_dynamic<Index, XprType::OuterStrideAtCompileTime> m_outerStride;
};

template<typename PlainObjectType, int MapOptions, typename StrideType>
struct evaluator<Map<PlainObjectType, MapOptions, StrideType> >
  : public mapbase_evaluator<Map<PlainObjectType, MapOptions, StrideType>, PlainObjectType>
{
  typedef Map<PlainObjectType, MapOptions, StrideType> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types once we can handle multi-sized packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    InnerStrideAtCompileTime = StrideType::InnerStrideAtCompileTime == 0
                             ? int(PlainObjectType::InnerStrideAtCompileTime)
                             : int(StrideType::InnerStrideAtCompileTime),
    OuterStrideAtCompileTime = StrideType::OuterStrideAtCompileTime == 0
                             ? int(PlainObjectType::OuterStrideAtCompileTime)
                             : int(StrideType::OuterStrideAtCompileTime),
    HasNoInnerStride = InnerStrideAtCompileTime == 1,
    HasNoOuterStride = StrideType::OuterStrideAtCompileTime == 0,
    HasNoStride = HasNoInnerStride && HasNoOuterStride,
    IsDynamicSize = PlainObjectType::SizeAtCompileTime==Dynamic,

    PacketAccessMask = bool(HasNoInnerStride) ? ~int(0) : ~int(PacketAccessBit),
    LinearAccessMask = bool(HasNoStride) || bool(PlainObjectType::IsVectorAtCompileTime) ? ~int(0) : ~int(LinearAccessBit),
    Flags = int( evaluator<PlainObjectType>::Flags) & (LinearAccessMask&PacketAccessMask),

    Alignment = int(MapOptions)&int(AlignedMask)
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& map)
    : mapbase_evaluator<XprType, PlainObjectType>(map)
  { }
};

// -------------------- Ref --------------------

template<typename PlainObjectType, int RefOptions, typename StrideType>
struct evaluator<Ref<PlainObjectType, RefOptions, StrideType> >
  : public mapbase_evaluator<Ref<PlainObjectType, RefOptions, StrideType>, PlainObjectType>
{
  typedef Ref<PlainObjectType, RefOptions, StrideType> XprType;

  enum {
    Flags = evaluator<Map<PlainObjectType, RefOptions, StrideType> >::Flags,
    Alignment = evaluator<Map<PlainObjectType, RefOptions, StrideType> >::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& ref)
    : mapbase_evaluator<XprType, PlainObjectType>(ref)
  { }
};

// -------------------- Block --------------------

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel,
         bool HasDirectAccess = internal::has_direct_access<ArgType>::ret> struct block_evaluator;

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
  : block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel>
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types once we can handle multi-sized packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    RowsAtCompileTime = traits<XprType>::RowsAtCompileTime,
    ColsAtCompileTime = traits<XprType>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<XprType>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<XprType>::MaxColsAtCompileTime,

    ArgTypeIsRowMajor = (int(evaluator<ArgType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1) ? 0
               : ArgTypeIsRowMajor,
    HasSameStorageOrderAsArgType = (IsRowMajor == ArgTypeIsRowMajor),
    InnerSize = IsRowMajor ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsArgType
                             ? int(inner_stride_at_compile_time<ArgType>::ret)
                             : int(outer_stride_at_compile_time<ArgType>::ret),
    OuterStrideAtCompileTime = HasSameStorageOrderAsArgType
                             ? int(outer_stride_at_compile_time<ArgType>::ret)
                             : int(inner_stride_at_compile_time<ArgType>::ret),
    MaskPacketAccessBit = (InnerStrideAtCompileTime == 1 || HasSameStorageOrderAsArgType) ? PacketAccessBit : 0,

    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1 || (InnerPanel && (evaluator<ArgType>::Flags&LinearAccessBit))) ? LinearAccessBit : 0,
    FlagsRowMajorBit = XprType::Flags&RowMajorBit,
    Flags0 = evaluator<ArgType>::Flags & ( (HereditaryBits & ~RowMajorBit) |
                                           DirectAccessBit |
                                           MaskPacketAccessBit),
    Flags = Flags0 | FlagsLinearAccessBit | FlagsRowMajorBit,

    PacketAlignment = unpacket_traits<PacketScalar>::alignment,
    Alignment0 = (InnerPanel && (OuterStrideAtCompileTime!=Dynamic)
                             && (OuterStrideAtCompileTime!=0)
                             && (((OuterStrideAtCompileTime * int(sizeof(Scalar))) % int(PacketAlignment)) == 0)) ? int(PacketAlignment) : 0,
    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<ArgType>::Alignment, Alignment0)
  };
  typedef block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel> block_evaluator_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& block) : block_evaluator_type(block)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
};

// no direct-access => dispatch to a unary evaluator
template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel, /*HasDirectAccess*/ false>
  : unary_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit block_evaluator(const XprType& block)
    : unary_evaluator<XprType>(block)
  {}
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct unary_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel>, IndexBased>
  : evaluator_base<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& block)
    : m_argImpl(block.nestedExpression()),
      m_startRow(block.startRow()),
      m_startCol(block.startCol()),
      m_linear_offset(ForwardLinearAccess?(ArgType::IsRowMajor ? block.startRow()*block.nestedExpression().cols() + block.startCol() : block.startCol()*block.nestedExpression().rows() + block.startRow()):0)
  { }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    RowsAtCompileTime = XprType::RowsAtCompileTime,
    ForwardLinearAccess = (InnerPanel || int(XprType::IsRowMajor)==int(ArgType::IsRowMajor)) && bool(evaluator<ArgType>::Flags&LinearAccessBit)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(m_startRow.value() + row, m_startCol.value() + col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return linear_coeff_impl(index, bool_constant<ForwardLinearAccess>());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(m_startRow.value() + row, m_startCol.value() + col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return linear_coeffRef_impl(index, bool_constant<ForwardLinearAccess>());
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(m_startRow.value() + row, m_startCol.value() + col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    if (ForwardLinearAccess)
      return m_argImpl.template packet<LoadMode,PacketType>(m_linear_offset.value() + index);
    else
      return packet<LoadMode,PacketType>(RowsAtCompileTime == 1 ? 0 : index,
                                         RowsAtCompileTime == 1 ? index : 0);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    return m_argImpl.template writePacket<StoreMode,PacketType>(m_startRow.value() + row, m_startCol.value() + col, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    if (ForwardLinearAccess)
      return m_argImpl.template writePacket<StoreMode,PacketType>(m_linear_offset.value() + index, x);
    else
      return writePacket<StoreMode,PacketType>(RowsAtCompileTime == 1 ? 0 : index,
                                              RowsAtCompileTime == 1 ? index : 0,
                                              x);
  }

protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType linear_coeff_impl(Index index, internal::true_type /* ForwardLinearAccess */) const
  {
    return m_argImpl.coeff(m_linear_offset.value() + index);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType linear_coeff_impl(Index index, internal::false_type /* not ForwardLinearAccess */) const
  {
    return coeff(RowsAtCompileTime == 1 ? 0 : index, RowsAtCompileTime == 1 ? index : 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& linear_coeffRef_impl(Index index, internal::true_type /* ForwardLinearAccess */)
  {
    return m_argImpl.coeffRef(m_linear_offset.value() + index);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& linear_coeffRef_impl(Index index, internal::false_type /* not ForwardLinearAccess */)
  {
    return coeffRef(RowsAtCompileTime == 1 ? 0 : index, RowsAtCompileTime == 1 ? index : 0);
  }

  evaluator<ArgType> m_argImpl;
  const variable_if_dynamic<Index, (ArgType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
  const variable_if_dynamic<Index, (ArgType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
  const variable_if_dynamic<Index, ForwardLinearAccess ? Dynamic : 0> m_linear_offset;
};

// TODO: This evaluator does not actually use the child evaluator;
// all action is via the data() as returned by the Block expression.

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel, /* HasDirectAccess */ true>
  : mapbase_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel>,
                      typename Block<ArgType, BlockRows, BlockCols, InnerPanel>::PlainObject>
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit block_evaluator(const XprType& block)
    : mapbase_evaluator<XprType, typename XprType::PlainObject>(block)
  {
    // TODO: for the 3.3 release, this should be turned to an internal assertion, but let's keep it as is for the beta lifetime
    eigen_assert(((internal::UIntPtr(block.data()) % EIGEN_PLAIN_ENUM_MAX(1,evaluator<XprType>::Alignment)) == 0) && "data is not aligned");
  }
};


// -------------------- Select --------------------
// NOTE shall we introduce a ternary_evaluator?

// TODO enable vectorization for Select
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
struct evaluator<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
  : evaluator_base<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
{
  typedef Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> XprType;
  enum {
    CoeffReadCost = evaluator<ConditionMatrixType>::CoeffReadCost
                  + EIGEN_PLAIN_ENUM_MAX(evaluator<ThenMatrixType>::CoeffReadCost,
                                         evaluator<ElseMatrixType>::CoeffReadCost),

    Flags = (unsigned int)evaluator<ThenMatrixType>::Flags & evaluator<ElseMatrixType>::Flags & HereditaryBits,

    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<ThenMatrixType>::Alignment, evaluator<ElseMatrixType>::Alignment)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& select)
    : m_conditionImpl(select.conditionMatrix()),
      m_thenImpl(select.thenMatrix()),
      m_elseImpl(select.elseMatrix())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    if (m_conditionImpl.coeff(row, col))
      return m_thenImpl.coeff(row, col);
    else
      return m_elseImpl.coeff(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    if (m_conditionImpl.coeff(index))
      return m_thenImpl.coeff(index);
    else
      return m_elseImpl.coeff(index);
  }

protected:
  evaluator<ConditionMatrixType> m_conditionImpl;
  evaluator<ThenMatrixType> m_thenImpl;
  evaluator<ElseMatrixType> m_elseImpl;
};


// -------------------- Replicate --------------------

template<typename ArgType, int RowFactor, int ColFactor>
struct unary_evaluator<Replicate<ArgType, RowFactor, ColFactor> >
  : evaluator_base<Replicate<ArgType, RowFactor, ColFactor> >
{
  typedef Replicate<ArgType, RowFactor, ColFactor> XprType;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  enum {
    Factor = (RowFactor==Dynamic || ColFactor==Dynamic) ? Dynamic : RowFactor*ColFactor
  };
  typedef typename internal::nested_eval<ArgType,Factor>::type ArgTypeNested;
  typedef typename internal::remove_all<ArgTypeNested>::type ArgTypeNestedCleaned;

  enum {
    CoeffReadCost = evaluator<ArgTypeNestedCleaned>::CoeffReadCost,
    LinearAccessMask = XprType::IsVectorAtCompileTime ? LinearAccessBit : 0,
    Flags = (evaluator<ArgTypeNestedCleaned>::Flags & (HereditaryBits|LinearAccessMask) & ~RowMajorBit) | (traits<XprType>::Flags & RowMajorBit),

    Alignment = evaluator<ArgTypeNestedCleaned>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& replicate)
    : m_arg(replicate.nestedExpression()),
      m_argImpl(m_arg),
      m_rows(replicate.nestedExpression().rows()),
      m_cols(replicate.nestedExpression().cols())
  {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    // try to avoid using modulo; this is a pure optimization strategy
    const Index actual_row = internal::traits<XprType>::RowsAtCompileTime==1 ? 0
                           : RowFactor==1 ? row
                           : row % m_rows.value();
    const Index actual_col = internal::traits<XprType>::ColsAtCompileTime==1 ? 0
                           : ColFactor==1 ? col
                           : col % m_cols.value();

    return m_argImpl.coeff(actual_row, actual_col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    // try to avoid using modulo; this is a pure optimization strategy
    const Index actual_index = internal::traits<XprType>::RowsAtCompileTime==1
                                  ? (ColFactor==1 ?  index : index%m_cols.value())
                                  : (RowFactor==1 ?  index : index%m_rows.value());

    return m_argImpl.coeff(actual_index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    const Index actual_row = internal::traits<XprType>::RowsAtCompileTime==1 ? 0
                           : RowFactor==1 ? row
                           : row % m_rows.value();
    const Index actual_col = internal::traits<XprType>::ColsAtCompileTime==1 ? 0
                           : ColFactor==1 ? col
                           : col % m_cols.value();

    return m_argImpl.template packet<LoadMode,PacketType>(actual_row, actual_col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    const Index actual_index = internal::traits<XprType>::RowsAtCompileTime==1
                                  ? (ColFactor==1 ?  index : index%m_cols.value())
                                  : (RowFactor==1 ?  index : index%m_rows.value());

    return m_argImpl.template packet<LoadMode,PacketType>(actual_index);
  }

protected:
  const ArgTypeNested m_arg;
  evaluator<ArgTypeNestedCleaned> m_argImpl;
  const variable_if_dynamic<Index, ArgType::RowsAtCompileTime> m_rows;
  const variable_if_dynamic<Index, ArgType::ColsAtCompileTime> m_cols;
};

// -------------------- MatrixWrapper and ArrayWrapper --------------------
//
// evaluator_wrapper_base<T> is a common base class for the
// MatrixWrapper and ArrayWrapper evaluators.

template<typename XprType>
struct evaluator_wrapper_base
  : evaluator_base<XprType>
{
  typedef typename remove_all<typename XprType::NestedExpressionType>::type ArgType;
  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = evaluator<ArgType>::Flags,
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator_wrapper_base(const ArgType& arg) : m_argImpl(arg) {}

  typedef typename ArgType::Scalar Scalar;
  typedef typename ArgType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(row, col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(index);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode>(row, col, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode>(index, x);
  }

protected:
  evaluator<ArgType> m_argImpl;
};

template<typename TArgType>
struct unary_evaluator<MatrixWrapper<TArgType> >
  : evaluator_wrapper_base<MatrixWrapper<TArgType> >
{
  typedef MatrixWrapper<TArgType> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& wrapper)
    : evaluator_wrapper_base<MatrixWrapper<TArgType> >(wrapper.nestedExpression())
  { }
};

template<typename TArgType>
struct unary_evaluator<ArrayWrapper<TArgType> >
  : evaluator_wrapper_base<ArrayWrapper<TArgType> >
{
  typedef ArrayWrapper<TArgType> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& wrapper)
    : evaluator_wrapper_base<ArrayWrapper<TArgType> >(wrapper.nestedExpression())
  { }
};


// -------------------- Reverse --------------------

// defined in Reverse.h:
template<typename PacketType, bool ReversePacket> struct reverse_packet_cond;

template<typename ArgType, int Direction>
struct unary_evaluator<Reverse<ArgType, Direction> >
  : evaluator_base<Reverse<ArgType, Direction> >
{
  typedef Reverse<ArgType, Direction> XprType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = XprType::IsRowMajor,
    IsColMajor = !IsRowMajor,
    ReverseRow = (Direction == Vertical)   || (Direction == BothDirections),
    ReverseCol = (Direction == Horizontal) || (Direction == BothDirections),
    ReversePacket = (Direction == BothDirections)
                    || ((Direction == Vertical)   && IsColMajor)
                    || ((Direction == Horizontal) && IsRowMajor),

    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    // let's enable LinearAccess only with vectorization because of the product overhead
    // FIXME enable DirectAccess with negative strides?
    Flags0 = evaluator<ArgType>::Flags,
    LinearAccess = ( (Direction==BothDirections) && (int(Flags0)&PacketAccessBit) )
                  || ((ReverseRow && XprType::ColsAtCompileTime==1) || (ReverseCol && XprType::RowsAtCompileTime==1))
                 ? LinearAccessBit : 0,

    Flags = int(Flags0) & (HereditaryBits | PacketAccessBit | LinearAccess),

    Alignment = 0 // FIXME in some rare cases, Alignment could be preserved, like a Vector4f.
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& reverse)
    : m_argImpl(reverse.nestedExpression()),
      m_rows(ReverseRow ? reverse.nestedExpression().rows() : 1),
      m_cols(ReverseCol ? reverse.nestedExpression().cols() : 1)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(ReverseRow ? m_rows.value() - row - 1 : row,
                           ReverseCol ? m_cols.value() - col - 1 : col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(m_rows.value() * m_cols.value() - index - 1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(ReverseRow ? m_rows.value() - row - 1 : row,
                              ReverseCol ? m_cols.value() - col - 1 : col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(m_rows.value() * m_cols.value() - index - 1);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1
    };
    typedef internal::reverse_packet_cond<PacketType,ReversePacket> reverse_packet;
    return reverse_packet::run(m_argImpl.template packet<LoadMode,PacketType>(
                                  ReverseRow ? m_rows.value() - row - OffsetRow : row,
                                  ReverseCol ? m_cols.value() - col - OffsetCol : col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    enum { PacketSize = unpacket_traits<PacketType>::size };
    return preverse(m_argImpl.template packet<LoadMode,PacketType>(m_rows.value() * m_cols.value() - index - PacketSize));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    // FIXME we could factorize some code with packet(i,j)
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1
    };
    typedef internal::reverse_packet_cond<PacketType,ReversePacket> reverse_packet;
    m_argImpl.template writePacket<LoadMode>(
                                  ReverseRow ? m_rows.value() - row - OffsetRow : row,
                                  ReverseCol ? m_cols.value() - col - OffsetCol : col,
                                  reverse_packet::run(x));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    enum { PacketSize = unpacket_traits<PacketType>::size };
    m_argImpl.template writePacket<LoadMode>
      (m_rows.value() * m_cols.value() - index - PacketSize, preverse(x));
  }

protected:
  evaluator<ArgType> m_argImpl;

  // If we do not reverse rows, then we do not need to know the number of rows; same for columns
  // Nonetheless, in this case it is important to set to 1 such that the coeff(index) method works fine for vectors.
  const variable_if_dynamic<Index, ReverseRow ? ArgType::RowsAtCompileTime : 1> m_rows;
  const variable_if_dynamic<Index, ReverseCol ? ArgType::ColsAtCompileTime : 1> m_cols;
};


// -------------------- Diagonal --------------------

template<typename ArgType, int DiagIndex>
struct evaluator<Diagonal<ArgType, DiagIndex> >
  : evaluator_base<Diagonal<ArgType, DiagIndex> >
{
  typedef Diagonal<ArgType, DiagIndex> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    Flags = (unsigned int)(evaluator<ArgType>::Flags & (HereditaryBits | DirectAccessBit) & ~RowMajorBit) | LinearAccessBit,

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& diagonal)
    : m_argImpl(diagonal.nestedExpression()),
      m_index(diagonal.index())
  { }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index) const
  {
    return m_argImpl.coeff(row + rowOffset(), row + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index + rowOffset(), index + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index)
  {
    return m_argImpl.coeffRef(row + rowOffset(), row + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index + rowOffset(), index + colOffset());
  }

protected:
  evaluator<ArgType> m_argImpl;
  const internal::variable_if_dynamicindex<Index, XprType::DiagIndex> m_index;

private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index rowOffset() const { return m_index.value() > 0 ? 0 : -m_index.value(); }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index colOffset() const { return m_index.value() > 0 ? m_index.value() : 0; }
};


//----------------------------------------------------------------------
// deprecated code
//----------------------------------------------------------------------

// -------------------- EvalToTemp --------------------

// expression class for evaluating nested expression to a temporary

template<typename ArgType> class EvalToTemp;

template<typename ArgType>
struct traits<EvalToTemp<ArgType> >
  : public traits<ArgType>
{ };

template<typename ArgType>
class EvalToTemp
  : public dense_xpr_base<EvalToTemp<ArgType> >::type
{
 public:

  typedef typename dense_xpr_base<EvalToTemp>::type Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(EvalToTemp)

  explicit EvalToTemp(const ArgType& arg)
    : m_arg(arg)
  { }

  const ArgType& arg() const
  {
    return m_arg;
  }

  EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT
  {
    return m_arg.rows();
  }

  EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT
  {
    return m_arg.cols();
  }

 private:
  const ArgType& m_arg;
};

template<typename ArgType>
struct evaluator<EvalToTemp<ArgType> >
  : public evaluator<typename ArgType::PlainObject>
{
  typedef EvalToTemp<ArgType>                   XprType;
  typedef typename ArgType::PlainObject         PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr)
    : m_result(xpr.arg())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
  }

  // This constructor is used when nesting an EvalTo evaluator in another evaluator
  EIGEN_DEVICE_FUNC evaluator(const ArgType& arg)
    : m_result(arg)
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
  }

protected:
  PlainObject m_result;
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_COREEVALUATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CoreIterators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COREITERATORS_H
#define EIGEN_COREITERATORS_H

namespace Eigen { 

/* This file contains the respective InnerIterator definition of the expressions defined in Eigen/Core
 */

namespace internal {

template<typename XprType, typename EvaluatorKind>
class inner_iterator_selector;

}

/** \class InnerIterator
  * \brief An InnerIterator allows to loop over the element of any matrix expression.
  * 
  * \warning To be used with care because an evaluator is constructed every time an InnerIterator iterator is constructed.
  * 
  * TODO: add a usage example
  */
template<typename XprType>
class InnerIterator
{
protected:
  typedef internal::inner_iterator_selector<XprType, typename internal::evaluator_traits<XprType>::Kind> IteratorType;
  typedef internal::evaluator<XprType> EvaluatorType;
  typedef typename internal::traits<XprType>::Scalar Scalar;
public:
  /** Construct an iterator over the \a outerId -th row or column of \a xpr */
  InnerIterator(const XprType &xpr, const Index &outerId)
    : m_eval(xpr), m_iter(m_eval, outerId, xpr.innerSize())
  {}
  
  /// \returns the value of the current coefficient.
  EIGEN_STRONG_INLINE Scalar value() const          { return m_iter.value(); }
  /** Increment the iterator \c *this to the next non-zero coefficient.
    * Explicit zeros are not skipped over. To skip explicit zeros, see class SparseView
    */
  EIGEN_STRONG_INLINE InnerIterator& operator++()   { m_iter.operator++(); return *this; }
  EIGEN_STRONG_INLINE InnerIterator& operator+=(Index i) { m_iter.operator+=(i); return *this; }
  EIGEN_STRONG_INLINE InnerIterator operator+(Index i) 
  { InnerIterator result(*this); result+=i; return result; }
    

  /// \returns the column or row index of the current coefficient.
  EIGEN_STRONG_INLINE Index index() const           { return m_iter.index(); }
  /// \returns the row index of the current coefficient.
  EIGEN_STRONG_INLINE Index row() const             { return m_iter.row(); }
  /// \returns the column index of the current coefficient.
  EIGEN_STRONG_INLINE Index col() const             { return m_iter.col(); }
  /// \returns \c true if the iterator \c *this still references a valid coefficient.
  EIGEN_STRONG_INLINE operator bool() const         { return m_iter; }
  
protected:
  EvaluatorType m_eval;
  IteratorType m_iter;
private:
  // If you get here, then you're not using the right InnerIterator type, e.g.:
  //   SparseMatrix<double,RowMajor> A;
  //   SparseMatrix<double>::InnerIterator it(A,0);
  template<typename T> InnerIterator(const EigenBase<T>&,Index outer);
};

namespace internal {

// Generic inner iterator implementation for dense objects
template<typename XprType>
class inner_iterator_selector<XprType, IndexBased>
{
protected:
  typedef evaluator<XprType> EvaluatorType;
  typedef typename traits<XprType>::Scalar Scalar;
  enum { IsRowMajor = (XprType::Flags&RowMajorBit)==RowMajorBit };
  
public:
  EIGEN_STRONG_INLINE inner_iterator_selector(const EvaluatorType &eval, const Index &outerId, const Index &innerSize)
    : m_eval(eval), m_inner(0), m_outer(outerId), m_end(innerSize)
  {}

  EIGEN_STRONG_INLINE Scalar value() const
  {
    return (IsRowMajor) ? m_eval.coeff(m_outer, m_inner)
                        : m_eval.coeff(m_inner, m_outer);
  }

  EIGEN_STRONG_INLINE inner_iterator_selector& operator++() { m_inner++; return *this; }

  EIGEN_STRONG_INLINE Index index() const { return m_inner; }
  inline Index row() const { return IsRowMajor ? m_outer : index(); }
  inline Index col() const { return IsRowMajor ? index() : m_outer; }

  EIGEN_STRONG_INLINE operator bool() const { return m_inner < m_end && m_inner>=0; }

protected:
  const EvaluatorType& m_eval;
  Index m_inner;
  const Index m_outer;
  const Index m_end;
};

// For iterator-based evaluator, inner-iterator is already implemented as
// evaluator<>::InnerIterator
template<typename XprType>
class inner_iterator_selector<XprType, IteratorBased>
 : public evaluator<XprType>::InnerIterator
{
protected:
  typedef typename evaluator<XprType>::InnerIterator Base;
  typedef evaluator<XprType> EvaluatorType;
  
public:
  EIGEN_STRONG_INLINE inner_iterator_selector(const EvaluatorType &eval, const Index &outerId, const Index &/*innerSize*/)
    : Base(eval, outerId)
  {}  
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COREITERATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_BINARY_OP_H
#define EIGEN_CWISE_BINARY_OP_H

namespace Eigen {

namespace internal {
template<typename BinaryOp, typename Lhs, typename Rhs>
struct traits<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  // we must not inherit from traits<Lhs> since it has
  // the potential to cause problems with MSVC
  typedef typename remove_all<Lhs>::type Ancestor;
  typedef typename traits<Ancestor>::XprKind XprKind;
  enum {
    RowsAtCompileTime = traits<Ancestor>::RowsAtCompileTime,
    ColsAtCompileTime = traits<Ancestor>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<Ancestor>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<Ancestor>::MaxColsAtCompileTime
  };

  // even though we require Lhs and Rhs to have the same scalar type (see CwiseBinaryOp constructor),
  // we still want to handle the case when the result type is different.
  typedef typename result_of<
                     BinaryOp(
                       const typename Lhs::Scalar&,
                       const typename Rhs::Scalar&
                     )
                   >::type Scalar;
  typedef typename cwise_promote_storage_type<typename traits<Lhs>::StorageKind,
                                              typename traits<Rhs>::StorageKind,
                                              BinaryOp>::ret StorageKind;
  typedef typename promote_index_type<typename traits<Lhs>::StorageIndex,
                                      typename traits<Rhs>::StorageIndex>::type StorageIndex;
  typedef typename Lhs::Nested LhsNested;
  typedef typename Rhs::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  enum {
    Flags = cwise_promote_storage_order<typename traits<Lhs>::StorageKind,typename traits<Rhs>::StorageKind,_LhsNested::Flags & RowMajorBit,_RhsNested::Flags & RowMajorBit>::value
  };
};
} // end namespace internal

template<typename BinaryOp, typename Lhs, typename Rhs, typename StorageKind>
class CwiseBinaryOpImpl;

/** \class CwiseBinaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise binary operator is applied to two expressions
  *
  * \tparam BinaryOp template functor implementing the operator
  * \tparam LhsType the type of the left-hand side
  * \tparam RhsType the type of the right-hand side
  *
  * This class represents an expression  where a coefficient-wise binary operator is applied to two expressions.
  * It is the return type of binary operators, by which we mean only those binary operators where
  * both the left-hand side and the right-hand side are Eigen expressions.
  * For example, the return type of matrix1+matrix2 is a CwiseBinaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically don't have to name
  * CwiseBinaryOp types explicitly.
  *
  * \sa MatrixBase::binaryExpr(const MatrixBase<OtherDerived> &,const CustomBinaryOp &) const, class CwiseUnaryOp, class CwiseNullaryOp
  */
template<typename BinaryOp, typename LhsType, typename RhsType>
class CwiseBinaryOp :
  public CwiseBinaryOpImpl<
          BinaryOp, LhsType, RhsType,
          typename internal::cwise_promote_storage_type<typename internal::traits<LhsType>::StorageKind,
                                                        typename internal::traits<RhsType>::StorageKind,
                                                        BinaryOp>::ret>,
  internal::no_assignment_operator
{
  public:

    typedef typename internal::remove_all<BinaryOp>::type Functor;
    typedef typename internal::remove_all<LhsType>::type Lhs;
    typedef typename internal::remove_all<RhsType>::type Rhs;

    typedef typename CwiseBinaryOpImpl<
        BinaryOp, LhsType, RhsType,
        typename internal::cwise_promote_storage_type<typename internal::traits<LhsType>::StorageKind,
                                                      typename internal::traits<Rhs>::StorageKind,
                                                      BinaryOp>::ret>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseBinaryOp)

    typedef typename internal::ref_selector<LhsType>::type LhsNested;
    typedef typename internal::ref_selector<RhsType>::type RhsNested;
    typedef typename internal::remove_reference<LhsNested>::type _LhsNested;
    typedef typename internal::remove_reference<RhsNested>::type _RhsNested;

#if EIGEN_COMP_MSVC && EIGEN_HAS_CXX11
    //Required for Visual Studio or the Copy constructor will probably not get inlined!
    EIGEN_STRONG_INLINE
    CwiseBinaryOp(const CwiseBinaryOp<BinaryOp,LhsType,RhsType>&) = default;
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    CwiseBinaryOp(const Lhs& aLhs, const Rhs& aRhs, const BinaryOp& func = BinaryOp())
      : m_lhs(aLhs), m_rhs(aRhs), m_functor(func)
    {
      EIGEN_CHECK_BINARY_COMPATIBILIY(BinaryOp,typename Lhs::Scalar,typename Rhs::Scalar);
      // require the sizes to match
      EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Lhs, Rhs)
      eigen_assert(aLhs.rows() == aRhs.rows() && aLhs.cols() == aRhs.cols());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT {
      // return the fixed size type if available to enable compile time optimizations
      return internal::traits<typename internal::remove_all<LhsNested>::type>::RowsAtCompileTime==Dynamic ? m_rhs.rows() : m_lhs.rows();
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT {
      // return the fixed size type if available to enable compile time optimizations
      return internal::traits<typename internal::remove_all<LhsNested>::type>::ColsAtCompileTime==Dynamic ? m_rhs.cols() : m_lhs.cols();
    }

    /** \returns the left hand side nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const _LhsNested& lhs() const { return m_lhs; }
    /** \returns the right hand side nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const _RhsNested& rhs() const { return m_rhs; }
    /** \returns the functor representing the binary operation */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const BinaryOp& functor() const { return m_functor; }

  protected:
    LhsNested m_lhs;
    RhsNested m_rhs;
    const BinaryOp m_functor;
};

// Generic API dispatcher
template<typename BinaryOp, typename Lhs, typename Rhs, typename StorageKind>
class CwiseBinaryOpImpl
  : public internal::generic_xpr_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >::type Base;
};

/** replaces \c *this by \c *this - \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
MatrixBase<Derived>::operator-=(const MatrixBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this + \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
MatrixBase<Derived>::operator+=(const MatrixBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_CWISE_BINARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseNullaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_NULLARY_OP_H
#define EIGEN_CWISE_NULLARY_OP_H

namespace Eigen {

namespace internal {
template<typename NullaryOp, typename PlainObjectType>
struct traits<CwiseNullaryOp<NullaryOp, PlainObjectType> > : traits<PlainObjectType>
{
  enum {
    Flags = traits<PlainObjectType>::Flags & RowMajorBit
  };
};

} // namespace internal

/** \class CwiseNullaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression of a matrix where all coefficients are defined by a functor
  *
  * \tparam NullaryOp template functor implementing the operator
  * \tparam PlainObjectType the underlying plain matrix/array type
  *
  * This class represents an expression of a generic nullary operator.
  * It is the return type of the Ones(), Zero(), Constant(), Identity() and Random() methods,
  * and most of the time this is the only way it is used.
  *
  * However, if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * The functor NullaryOp must expose one of the following method:
    <table class="manual">
    <tr            ><td>\c operator()() </td><td>if the procedural generation does not depend on the coefficient entries (e.g., random numbers)</td></tr>
    <tr class="alt"><td>\c operator()(Index i)</td><td>if the procedural generation makes sense for vectors only and that it depends on the coefficient index \c i (e.g., linspace) </td></tr>
    <tr            ><td>\c operator()(Index i,Index j)</td><td>if the procedural generation depends on the matrix coordinates \c i, \c j (e.g., to generate a checkerboard with 0 and 1)</td></tr>
    </table>
  * It is also possible to expose the last two operators if the generation makes sense for matrices but can be optimized for vectors.
  *
  * See DenseBase::NullaryExpr(Index,const CustomNullaryOp&) for an example binding
  * C++11 random number generators.
  *
  * A nullary expression can also be used to implement custom sophisticated matrix manipulations
  * that cannot be covered by the existing set of natively supported matrix manipulations.
  * See this \ref TopicCustomizing_NullaryExpr "page" for some examples and additional explanations
  * on the behavior of CwiseNullaryOp.
  *
  * \sa class CwiseUnaryOp, class CwiseBinaryOp, DenseBase::NullaryExpr
  */
template<typename NullaryOp, typename PlainObjectType>
class CwiseNullaryOp : public internal::dense_xpr_base< CwiseNullaryOp<NullaryOp, PlainObjectType> >::type, internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<CwiseNullaryOp>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(CwiseNullaryOp)

    EIGEN_DEVICE_FUNC
    CwiseNullaryOp(Index rows, Index cols, const NullaryOp& func = NullaryOp())
      : m_rows(rows), m_cols(cols), m_functor(func)
    {
      eigen_assert(rows >= 0
            && (RowsAtCompileTime == Dynamic || RowsAtCompileTime == rows)
            &&  cols >= 0
            && (ColsAtCompileTime == Dynamic || ColsAtCompileTime == cols));
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const { return m_rows.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const { return m_cols.value(); }

    /** \returns the functor representing the nullary operation */
    EIGEN_DEVICE_FUNC
    const NullaryOp& functor() const { return m_functor; }

  protected:
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_rows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_cols;
    const NullaryOp m_functor;
};


/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp,typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp,PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(Index rows, Index cols, const CustomNullaryOp& func)
{
  return CwiseNullaryOp<CustomNullaryOp, PlainObject>(rows, cols, func);
}

/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * Here is an example with C++11 random generators: \include random_cpp11.cpp
  * Output: \verbinclude random_cpp11.out
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp, typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp, PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(Index size, const CustomNullaryOp& func)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  if(RowsAtCompileTime == 1) return CwiseNullaryOp<CustomNullaryOp, PlainObject>(1, size, func);
  else return CwiseNullaryOp<CustomNullaryOp, PlainObject>(size, 1, func);
}

/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * This variant is only for fixed-size DenseBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp, typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp, PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(const CustomNullaryOp& func)
{
  return CwiseNullaryOp<CustomNullaryOp, PlainObject>(RowsAtCompileTime, ColsAtCompileTime, func);
}

/** \returns an expression of a constant matrix of value \a value
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this DenseBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(Index rows, Index cols, const Scalar& value)
{
  return DenseBase<Derived>::NullaryExpr(rows, cols, internal::scalar_constant_op<Scalar>(value));
}

/** \returns an expression of a constant matrix of value \a value
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this DenseBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(Index size, const Scalar& value)
{
  return DenseBase<Derived>::NullaryExpr(size, internal::scalar_constant_op<Scalar>(value));
}

/** \returns an expression of a constant matrix of value \a value
  *
  * This variant is only for fixed-size DenseBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(const Scalar& value)
{
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_constant_op<Scalar>(value));
}

/** \deprecated because of accuracy loss. In Eigen 3.3, it is an alias for LinSpaced(Index,const Scalar&,const Scalar&)
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_LinSpaced_seq_deprecated.cpp
  * Output: \verbinclude DenseBase_LinSpaced_seq_deprecated.out
  *
  * \sa LinSpaced(Index,const Scalar&, const Scalar&), setLinSpaced(Index,const Scalar&,const Scalar&)
  */
template<typename Derived>
EIGEN_DEPRECATED EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Sequential_t, Index size, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return DenseBase<Derived>::NullaryExpr(size, internal::linspaced_op<Scalar>(low,high,size));
}

/** \deprecated because of accuracy loss. In Eigen 3.3, it is an alias for LinSpaced(const Scalar&,const Scalar&)
  *
  * \sa LinSpaced(const Scalar&, const Scalar&)
  */
template<typename Derived>
EIGEN_DEPRECATED EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Sequential_t, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(Derived::SizeAtCompileTime, internal::linspaced_op<Scalar>(low,high,Derived::SizeAtCompileTime));
}

/**
  * \brief Sets a linearly spaced vector.
  *
  * The function generates 'size' equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_LinSpaced.cpp
  * Output: \verbinclude DenseBase_LinSpaced.out
  *
  * For integer scalar types, an even spacing is possible if and only if the length of the range,
  * i.e., \c high-low is a scalar multiple of \c size-1, or if \c size is a scalar multiple of the
  * number of values \c high-low+1 (meaning each value can be repeated the same number of time).
  * If one of these two considions is not satisfied, then \c high is lowered to the largest value
  * satisfying one of this constraint.
  * Here are some examples:
  *
  * Example: \include DenseBase_LinSpacedInt.cpp
  * Output: \verbinclude DenseBase_LinSpacedInt.out
  *
  * \sa setLinSpaced(Index,const Scalar&,const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Index size, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return DenseBase<Derived>::NullaryExpr(size, internal::linspaced_op<Scalar>(low,high,size));
}

/**
  * \copydoc DenseBase::LinSpaced(Index, const Scalar&, const Scalar&)
  * Special version for fixed size types which does not require the size parameter.
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(Derived::SizeAtCompileTime, internal::linspaced_op<Scalar>(low,high,Derived::SizeAtCompileTime));
}

/** \returns true if all coefficients in this matrix are approximately equal to \a val, to within precision \a prec */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isApproxToConstant
(const Scalar& val, const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < rows(); ++i)
      if(!internal::isApprox(self.coeff(i, j), val, prec))
        return false;
  return true;
}

/** This is just an alias for isApproxToConstant().
  *
  * \returns true if all coefficients in this matrix are approximately equal to \a value, to within precision \a prec */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isConstant
(const Scalar& val, const RealScalar& prec) const
{
  return isApproxToConstant(val, prec);
}

/** Alias for setConstant(): sets all coefficients in this expression to \a val.
  *
  * \sa setConstant(), Constant(), class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void DenseBase<Derived>::fill(const Scalar& val)
{
  setConstant(val);
}

/** Sets all coefficients in this expression to value \a val.
  *
  * \sa fill(), setConstant(Index,const Scalar&), setConstant(Index,Index,const Scalar&), setZero(), setOnes(), Constant(), class CwiseNullaryOp, setZero(), setOnes()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setConstant(const Scalar& val)
{
  return derived() = Constant(rows(), cols(), val);
}

/** Resizes to the given \a size, and sets all coefficients in this expression to the given value \a val.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setConstant_int.cpp
  * Output: \verbinclude Matrix_setConstant_int.out
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index size, const Scalar& val)
{
  resize(size);
  return setConstant(val);
}

/** Resizes to the given size, and sets all coefficients in this expression to the given value \a val.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  * \param val the value to which all coefficients are set
  *
  * Example: \include Matrix_setConstant_int_int.cpp
  * Output: \verbinclude Matrix_setConstant_int_int.out
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index rows, Index cols, const Scalar& val)
{
  resize(rows, cols);
  return setConstant(val);
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to the given value \a val. For the parameter
  * of type NoChange_t, just pass the special value \c NoChange.
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(NoChange_t, Index cols, const Scalar& val)
{
  return setConstant(rows(), cols, val);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to the given value \a val. For the parameter
  * of type NoChange_t, just pass the special value \c NoChange.
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index rows, NoChange_t, const Scalar& val)
{
  return setConstant(rows, cols(), val);
}


/**
  * \brief Sets a linearly spaced vector.
  *
  * The function generates 'size' equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_setLinSpaced.cpp
  * Output: \verbinclude DenseBase_setLinSpaced.out
  *
  * For integer scalar types, do not miss the explanations on the definition
  * of \link LinSpaced(Index,const Scalar&,const Scalar&) even spacing \endlink.
  *
  * \sa LinSpaced(Index,const Scalar&,const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setLinSpaced(Index newSize, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return derived() = Derived::NullaryExpr(newSize, internal::linspaced_op<Scalar>(low,high,newSize));
}

/**
  * \brief Sets a linearly spaced vector.
  *
  * The function fills \c *this with equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * For integer scalar types, do not miss the explanations on the definition
  * of \link LinSpaced(Index,const Scalar&,const Scalar&) even spacing \endlink.
  *
  * \sa LinSpaced(Index,const Scalar&,const Scalar&), setLinSpaced(Index, const Scalar&, const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setLinSpaced(const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return setLinSpaced(size(), low, high);
}

// zero:

/** \returns an expression of a zero matrix.
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * Example: \include MatrixBase_zero_int_int.cpp
  * Output: \verbinclude MatrixBase_zero_int_int.out
  *
  * \sa Zero(), Zero(Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero(Index rows, Index cols)
{
  return Constant(rows, cols, Scalar(0));
}

/** \returns an expression of a zero vector.
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * Example: \include MatrixBase_zero_int.cpp
  * Output: \verbinclude MatrixBase_zero_int.out
  *
  * \sa Zero(), Zero(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero(Index size)
{
  return Constant(size, Scalar(0));
}

/** \returns an expression of a fixed-size zero matrix or vector.
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_zero.cpp
  * Output: \verbinclude MatrixBase_zero.out
  *
  * \sa Zero(Index), Zero(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero()
{
  return Constant(Scalar(0));
}

/** \returns true if *this is approximately equal to the zero matrix,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isZero.cpp
  * Output: \verbinclude MatrixBase_isZero.out
  *
  * \sa class CwiseNullaryOp, Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isZero(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < rows(); ++i)
      if(!internal::isMuchSmallerThan(self.coeff(i, j), static_cast<Scalar>(1), prec))
        return false;
  return true;
}

/** Sets all coefficients in this expression to zero.
  *
  * Example: \include MatrixBase_setZero.cpp
  * Output: \verbinclude MatrixBase_setZero.out
  *
  * \sa class CwiseNullaryOp, Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setZero()
{
  return setConstant(Scalar(0));
}

/** Resizes to the given \a size, and sets all coefficients in this expression to zero.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setZero_int.cpp
  * Output: \verbinclude Matrix_setZero_int.out
  *
  * \sa DenseBase::setZero(), setZero(Index,Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index newSize)
{
  resize(newSize);
  return setConstant(Scalar(0));
}

/** Resizes to the given size, and sets all coefficients in this expression to zero.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setZero_int_int.cpp
  * Output: \verbinclude Matrix_setZero_int_int.out
  *
  * \sa DenseBase::setZero(), setZero(Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index rows, Index cols)
{
  resize(rows, cols);
  return setConstant(Scalar(0));
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to zero. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
  * \sa DenseBase::setZero(), setZero(Index), setZero(Index, Index), setZero(Index, NoChange_t), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(NoChange_t, Index cols)
{
  return setZero(rows(), cols);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to zero. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
  * \sa DenseBase::setZero(), setZero(Index), setZero(Index, Index), setZero(NoChange_t, Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index rows, NoChange_t)
{
  return setZero(rows, cols());
}

// ones:

/** \returns an expression of a matrix where all coefficients equal one.
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Ones() should be used
  * instead.
  *
  * Example: \include MatrixBase_ones_int_int.cpp
  * Output: \verbinclude MatrixBase_ones_int_int.out
  *
  * \sa Ones(), Ones(Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones(Index rows, Index cols)
{
  return Constant(rows, cols, Scalar(1));
}

/** \returns an expression of a vector where all coefficients equal one.
  *
  * The parameter \a newSize is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Ones() should be used
  * instead.
  *
  * Example: \include MatrixBase_ones_int.cpp
  * Output: \verbinclude MatrixBase_ones_int.out
  *
  * \sa Ones(), Ones(Index,Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones(Index newSize)
{
  return Constant(newSize, Scalar(1));
}

/** \returns an expression of a fixed-size matrix or vector where all coefficients equal one.
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_ones.cpp
  * Output: \verbinclude MatrixBase_ones.out
  *
  * \sa Ones(Index), Ones(Index,Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones()
{
  return Constant(Scalar(1));
}

/** \returns true if *this is approximately equal to the matrix where all coefficients
  *          are equal to 1, within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isOnes.cpp
  * Output: \verbinclude MatrixBase_isOnes.out
  *
  * \sa class CwiseNullaryOp, Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isOnes
(const RealScalar& prec) const
{
  return isApproxToConstant(Scalar(1), prec);
}

/** Sets all coefficients in this expression to one.
  *
  * Example: \include MatrixBase_setOnes.cpp
  * Output: \verbinclude MatrixBase_setOnes.out
  *
  * \sa class CwiseNullaryOp, Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setOnes()
{
  return setConstant(Scalar(1));
}

/** Resizes to the given \a newSize, and sets all coefficients in this expression to one.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setOnes_int.cpp
  * Output: \verbinclude Matrix_setOnes_int.out
  *
  * \sa MatrixBase::setOnes(), setOnes(Index,Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index newSize)
{
  resize(newSize);
  return setConstant(Scalar(1));
}

/** Resizes to the given size, and sets all coefficients in this expression to one.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setOnes_int_int.cpp
  * Output: \verbinclude Matrix_setOnes_int_int.out
  *
  * \sa MatrixBase::setOnes(), setOnes(Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index rows, Index cols)
{
  resize(rows, cols);
  return setConstant(Scalar(1));
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to one. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
 * \sa MatrixBase::setOnes(), setOnes(Index), setOnes(Index, Index), setOnes(NoChange_t, Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index rows, NoChange_t)
{
  return setOnes(rows, cols());
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to one. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
 * \sa MatrixBase::setOnes(), setOnes(Index), setOnes(Index, Index), setOnes(Index, NoChange_t) class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(NoChange_t, Index cols)
{
  return setOnes(rows(), cols);
}

// Identity:

/** \returns an expression of the identity matrix (not necessarily square).
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Identity() should be used
  * instead.
  *
  * Example: \include MatrixBase_identity_int_int.cpp
  * Output: \verbinclude MatrixBase_identity_int_int.out
  *
  * \sa Identity(), setIdentity(), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::IdentityReturnType
MatrixBase<Derived>::Identity(Index rows, Index cols)
{
  return DenseBase<Derived>::NullaryExpr(rows, cols, internal::scalar_identity_op<Scalar>());
}

/** \returns an expression of the identity matrix (not necessarily square).
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variant taking size arguments.
  *
  * Example: \include MatrixBase_identity.cpp
  * Output: \verbinclude MatrixBase_identity.out
  *
  * \sa Identity(Index,Index), setIdentity(), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::IdentityReturnType
MatrixBase<Derived>::Identity()
{
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return MatrixBase<Derived>::NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_identity_op<Scalar>());
}

/** \returns true if *this is approximately equal to the identity matrix
  *          (not necessarily square),
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isIdentity.cpp
  * Output: \verbinclude MatrixBase_isIdentity.out
  *
  * \sa class CwiseNullaryOp, Identity(), Identity(Index,Index), setIdentity()
  */
template<typename Derived>
bool MatrixBase<Derived>::isIdentity
(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
  {
    for(Index i = 0; i < rows(); ++i)
    {
      if(i == j)
      {
        if(!internal::isApprox(self.coeff(i, j), static_cast<Scalar>(1), prec))
          return false;
      }
      else
      {
        if(!internal::isMuchSmallerThan(self.coeff(i, j), static_cast<RealScalar>(1), prec))
          return false;
      }
    }
  }
  return true;
}

namespace internal {

template<typename Derived, bool Big = (Derived::SizeAtCompileTime>=16)>
struct setIdentity_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Derived& run(Derived& m)
  {
    return m = Derived::Identity(m.rows(), m.cols());
  }
};

template<typename Derived>
struct setIdentity_impl<Derived, true>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Derived& run(Derived& m)
  {
    m.setZero();
    const Index size = numext::mini(m.rows(), m.cols());
    for(Index i = 0; i < size; ++i) m.coeffRef(i,i) = typename Derived::Scalar(1);
    return m;
  }
};

} // end namespace internal

/** Writes the identity expression (not necessarily square) into *this.
  *
  * Example: \include MatrixBase_setIdentity.cpp
  * Output: \verbinclude MatrixBase_setIdentity.out
  *
  * \sa class CwiseNullaryOp, Identity(), Identity(Index,Index), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setIdentity()
{
  return internal::setIdentity_impl<Derived>::run(derived());
}

/** \brief Resizes to the given size, and writes the identity expression (not necessarily square) into *this.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setIdentity_int_int.cpp
  * Output: \verbinclude Matrix_setIdentity_int_int.out
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Identity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setIdentity(Index rows, Index cols)
{
  derived().resize(rows, cols);
  return setIdentity();
}

/** \returns an expression of the i-th unit (basis) vector.
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index), MatrixBase::UnitX(), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::Unit(Index newSize, Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return BasisReturnType(SquareMatrixType::Identity(newSize,newSize), i);
}

/** \returns an expression of the i-th unit (basis) vector.
  *
  * \only_for_vectors
  *
  * This variant is for fixed-size vector only.
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::UnitX(), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::Unit(Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return BasisReturnType(SquareMatrixType::Identity(),i);
}

/** \returns an expression of the X axis unit vector (1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitX()
{ return Derived::Unit(0); }

/** \returns an expression of the Y axis unit vector (0,1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitY()
{ return Derived::Unit(1); }

/** \returns an expression of the Z axis unit vector (0,0,1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitZ()
{ return Derived::Unit(2); }

/** \returns an expression of the W axis unit vector (0,0,0,1)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitW()
{ return Derived::Unit(3); }

/** \brief Set the coefficients of \c *this to the i-th unit (basis) vector
  *
  * \param i index of the unique coefficient to be set to 1
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Unit(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setUnit(Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  eigen_assert(i<size());
  derived().setZero();
  derived().coeffRef(i) = Scalar(1);
  return derived();
}

/** \brief Resizes to the given \a newSize, and writes the i-th unit (basis) vector into *this.
  *
  * \param newSize the new size of the vector
  * \param i index of the unique coefficient to be set to 1
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Unit(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setUnit(Index newSize, Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  eigen_assert(i<newSize);
  derived().resize(newSize);
  return setUnit(i);
}

} // end namespace Eigen

#endif // EIGEN_CWISE_NULLARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseTernaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_TERNARY_OP_H
#define EIGEN_CWISE_TERNARY_OP_H

namespace Eigen {

namespace internal {
template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct traits<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> > {
  // we must not inherit from traits<Arg1> since it has
  // the potential to cause problems with MSVC
  typedef typename remove_all<Arg1>::type Ancestor;
  typedef typename traits<Ancestor>::XprKind XprKind;
  enum {
    RowsAtCompileTime = traits<Ancestor>::RowsAtCompileTime,
    ColsAtCompileTime = traits<Ancestor>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<Ancestor>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<Ancestor>::MaxColsAtCompileTime
  };

  // even though we require Arg1, Arg2, and Arg3 to have the same scalar type
  // (see CwiseTernaryOp constructor),
  // we still want to handle the case when the result type is different.
  typedef typename result_of<TernaryOp(
      const typename Arg1::Scalar&, const typename Arg2::Scalar&,
      const typename Arg3::Scalar&)>::type Scalar;

  typedef typename internal::traits<Arg1>::StorageKind StorageKind;
  typedef typename internal::traits<Arg1>::StorageIndex StorageIndex;

  typedef typename Arg1::Nested Arg1Nested;
  typedef typename Arg2::Nested Arg2Nested;
  typedef typename Arg3::Nested Arg3Nested;
  typedef typename remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename remove_reference<Arg3Nested>::type _Arg3Nested;
  enum { Flags = _Arg1Nested::Flags & RowMajorBit };
};
}  // end namespace internal

template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3,
          typename StorageKind>
class CwiseTernaryOpImpl;

/** \class CwiseTernaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise ternary operator is
 * applied to two expressions
  *
  * \tparam TernaryOp template functor implementing the operator
  * \tparam Arg1Type the type of the first argument
  * \tparam Arg2Type the type of the second argument
  * \tparam Arg3Type the type of the third argument
  *
  * This class represents an expression where a coefficient-wise ternary
 * operator is applied to three expressions.
  * It is the return type of ternary operators, by which we mean only those
 * ternary operators where
  * all three arguments are Eigen expressions.
  * For example, the return type of betainc(matrix1, matrix2, matrix3) is a
 * CwiseTernaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically
 * don't have to name
  * CwiseTernaryOp types explicitly.
  *
  * \sa MatrixBase::ternaryExpr(const MatrixBase<Argument2> &, const
 * MatrixBase<Argument3> &, const CustomTernaryOp &) const, class CwiseBinaryOp,
 * class CwiseUnaryOp, class CwiseNullaryOp
  */
template <typename TernaryOp, typename Arg1Type, typename Arg2Type,
          typename Arg3Type>
class CwiseTernaryOp : public CwiseTernaryOpImpl<
                           TernaryOp, Arg1Type, Arg2Type, Arg3Type,
                           typename internal::traits<Arg1Type>::StorageKind>,
                       internal::no_assignment_operator
{
 public:
  typedef typename internal::remove_all<Arg1Type>::type Arg1;
  typedef typename internal::remove_all<Arg2Type>::type Arg2;
  typedef typename internal::remove_all<Arg3Type>::type Arg3;

  typedef typename CwiseTernaryOpImpl<
      TernaryOp, Arg1Type, Arg2Type, Arg3Type,
      typename internal::traits<Arg1Type>::StorageKind>::Base Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseTernaryOp)

  typedef typename internal::ref_selector<Arg1Type>::type Arg1Nested;
  typedef typename internal::ref_selector<Arg2Type>::type Arg2Nested;
  typedef typename internal::ref_selector<Arg3Type>::type Arg3Nested;
  typedef typename internal::remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename internal::remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename internal::remove_reference<Arg3Nested>::type _Arg3Nested;

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE CwiseTernaryOp(const Arg1& a1, const Arg2& a2,
                                     const Arg3& a3,
                                     const TernaryOp& func = TernaryOp())
      : m_arg1(a1), m_arg2(a2), m_arg3(a3), m_functor(func) {
    // require the sizes to match
    EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Arg1, Arg2)
    EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Arg1, Arg3)

    // The index types should match
    EIGEN_STATIC_ASSERT((internal::is_same<
                         typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg2Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<
                         typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg3Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)

    eigen_assert(a1.rows() == a2.rows() && a1.cols() == a2.cols() &&
                 a1.rows() == a3.rows() && a1.cols() == a3.cols());
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index rows() const {
    // return the fixed size type if available to enable compile time
    // optimizations
    if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                RowsAtCompileTime == Dynamic &&
        internal::traits<typename internal::remove_all<Arg2Nested>::type>::
                RowsAtCompileTime == Dynamic)
      return m_arg3.rows();
    else if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                     RowsAtCompileTime == Dynamic &&
             internal::traits<typename internal::remove_all<Arg3Nested>::type>::
                     RowsAtCompileTime == Dynamic)
      return m_arg2.rows();
    else
      return m_arg1.rows();
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index cols() const {
    // return the fixed size type if available to enable compile time
    // optimizations
    if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                ColsAtCompileTime == Dynamic &&
        internal::traits<typename internal::remove_all<Arg2Nested>::type>::
                ColsAtCompileTime == Dynamic)
      return m_arg3.cols();
    else if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                     ColsAtCompileTime == Dynamic &&
             internal::traits<typename internal::remove_all<Arg3Nested>::type>::
                     ColsAtCompileTime == Dynamic)
      return m_arg2.cols();
    else
      return m_arg1.cols();
  }

  /** \returns the first argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg1Nested& arg1() const { return m_arg1; }
  /** \returns the first argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg2Nested& arg2() const { return m_arg2; }
  /** \returns the third argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg3Nested& arg3() const { return m_arg3; }
  /** \returns the functor representing the ternary operation */
  EIGEN_DEVICE_FUNC
  const TernaryOp& functor() const { return m_functor; }

 protected:
  Arg1Nested m_arg1;
  Arg2Nested m_arg2;
  Arg3Nested m_arg3;
  const TernaryOp m_functor;
};

// Generic API dispatcher
template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3,
          typename StorageKind>
class CwiseTernaryOpImpl
    : public internal::generic_xpr_base<
          CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >::type {
 public:
  typedef typename internal::generic_xpr_base<
      CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >::type Base;
};

}  // end namespace Eigen

#endif  // EIGEN_CWISE_TERNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseUnaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_UNARY_OP_H
#define EIGEN_CWISE_UNARY_OP_H

namespace Eigen {

namespace internal {
template<typename UnaryOp, typename XprType>
struct traits<CwiseUnaryOp<UnaryOp, XprType> >
 : traits<XprType>
{
  typedef typename result_of<
                     UnaryOp(const typename XprType::Scalar&)
                   >::type Scalar;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  enum {
    Flags = _XprTypeNested::Flags & RowMajorBit
  };
};
}

template<typename UnaryOp, typename XprType, typename StorageKind>
class CwiseUnaryOpImpl;

/** \class CwiseUnaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise unary operator is applied to an expression
  *
  * \tparam UnaryOp template functor implementing the operator
  * \tparam XprType the type of the expression to which we are applying the unary operator
  *
  * This class represents an expression where a unary operator is applied to an expression.
  * It is the return type of all operations taking exactly 1 input expression, regardless of the
  * presence of other inputs such as scalars. For example, the operator* in the expression 3*matrix
  * is considered unary, because only the right-hand side is an expression, and its
  * return type is a specialization of CwiseUnaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically don't have to name
  * CwiseUnaryOp types explicitly.
  *
  * \sa MatrixBase::unaryExpr(const CustomUnaryOp &) const, class CwiseBinaryOp, class CwiseNullaryOp
  */
template<typename UnaryOp, typename XprType>
class CwiseUnaryOp : public CwiseUnaryOpImpl<UnaryOp, XprType, typename internal::traits<XprType>::StorageKind>, internal::no_assignment_operator
{
  public:

    typedef typename CwiseUnaryOpImpl<UnaryOp, XprType,typename internal::traits<XprType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseUnaryOp)
    typedef typename internal::ref_selector<XprType>::type XprTypeNested;
    typedef typename internal::remove_all<XprType>::type NestedExpression;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit CwiseUnaryOp(const XprType& xpr, const UnaryOp& func = UnaryOp())
      : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_xpr.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_xpr.cols(); }

    /** \returns the functor representing the unary operation */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type&
    nestedExpression() const { return m_xpr; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename internal::remove_all<XprTypeNested>::type&
    nestedExpression() { return m_xpr; }

  protected:
    XprTypeNested m_xpr;
    const UnaryOp m_functor;
};

// Generic API dispatcher
template<typename UnaryOp, typename XprType, typename StorageKind>
class CwiseUnaryOpImpl
  : public internal::generic_xpr_base<CwiseUnaryOp<UnaryOp, XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseUnaryOp<UnaryOp, XprType> >::type Base;
};

} // end namespace Eigen

#endif // EIGEN_CWISE_UNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseUnaryView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_UNARY_VIEW_H
#define EIGEN_CWISE_UNARY_VIEW_H

namespace Eigen {

namespace internal {
template<typename ViewOp, typename MatrixType>
struct traits<CwiseUnaryView<ViewOp, MatrixType> >
 : traits<MatrixType>
{
  typedef typename result_of<
                     ViewOp(const typename traits<MatrixType>::Scalar&)
                   >::type Scalar;
  typedef typename MatrixType::Nested MatrixTypeNested;
  typedef typename remove_all<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = traits<_MatrixTypeNested>::Flags & (RowMajorBit | FlagsLvalueBit | DirectAccessBit), // FIXME DirectAccessBit should not be handled by expressions
    MatrixTypeInnerStride =  inner_stride_at_compile_time<MatrixType>::ret,
    // need to cast the sizeof's from size_t to int explicitly, otherwise:
    // "error: no integral type can represent all of the enumerator values
    InnerStrideAtCompileTime = MatrixTypeInnerStride == Dynamic
                             ? int(Dynamic)
                             : int(MatrixTypeInnerStride) * int(sizeof(typename traits<MatrixType>::Scalar) / sizeof(Scalar)),
    OuterStrideAtCompileTime = outer_stride_at_compile_time<MatrixType>::ret == Dynamic
                             ? int(Dynamic)
                             : outer_stride_at_compile_time<MatrixType>::ret * int(sizeof(typename traits<MatrixType>::Scalar) / sizeof(Scalar))
  };
};
}

template<typename ViewOp, typename MatrixType, typename StorageKind>
class CwiseUnaryViewImpl;

/** \class CwiseUnaryView
  * \ingroup Core_Module
  *
  * \brief Generic lvalue expression of a coefficient-wise unary operator of a matrix or a vector
  *
  * \tparam ViewOp template functor implementing the view
  * \tparam MatrixType the type of the matrix we are applying the unary operator
  *
  * This class represents a lvalue expression of a generic unary view operator of a matrix or a vector.
  * It is the return type of real() and imag(), and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::unaryViewExpr(const CustomUnaryOp &) const, class CwiseUnaryOp
  */
template<typename ViewOp, typename MatrixType>
class CwiseUnaryView : public CwiseUnaryViewImpl<ViewOp, MatrixType, typename internal::traits<MatrixType>::StorageKind>
{
  public:

    typedef typename CwiseUnaryViewImpl<ViewOp, MatrixType,typename internal::traits<MatrixType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseUnaryView)
    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    explicit EIGEN_DEVICE_FUNC inline CwiseUnaryView(MatrixType& mat, const ViewOp& func = ViewOp())
      : m_matrix(mat), m_functor(func) {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(CwiseUnaryView)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \returns the functor representing unary operation */
    EIGEN_DEVICE_FUNC const ViewOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC const typename internal::remove_all<MatrixTypeNested>::type&
    nestedExpression() const { return m_matrix; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC typename internal::remove_reference<MatrixTypeNested>::type&
    nestedExpression() { return m_matrix; }

  protected:
    MatrixTypeNested m_matrix;
    ViewOp m_functor;
};

// Generic API dispatcher
template<typename ViewOp, typename XprType, typename StorageKind>
class CwiseUnaryViewImpl
  : public internal::generic_xpr_base<CwiseUnaryView<ViewOp, XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseUnaryView<ViewOp, XprType> >::type Base;
};

template<typename ViewOp, typename MatrixType>
class CwiseUnaryViewImpl<ViewOp,MatrixType,Dense>
  : public internal::dense_xpr_base< CwiseUnaryView<ViewOp, MatrixType> >::type
{
  public:

    typedef CwiseUnaryView<ViewOp, MatrixType> Derived;
    typedef typename internal::dense_xpr_base< CwiseUnaryView<ViewOp, MatrixType> >::type Base;

    EIGEN_DENSE_PUBLIC_INTERFACE(Derived)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(CwiseUnaryViewImpl)

    EIGEN_DEVICE_FUNC inline Scalar* data() { return &(this->coeffRef(0)); }
    EIGEN_DEVICE_FUNC inline const Scalar* data() const { return &(this->coeff(0)); }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index innerStride() const
    {
      return derived().nestedExpression().innerStride() * sizeof(typename internal::traits<MatrixType>::Scalar) / sizeof(Scalar);
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index outerStride() const
    {
      return derived().nestedExpression().outerStride() * sizeof(typename internal::traits<MatrixType>::Scalar) / sizeof(Scalar);
    }
  protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(CwiseUnaryViewImpl)
};

} // end namespace Eigen

#endif // EIGEN_CWISE_UNARY_VIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DenseBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSEBASE_H
#define EIGEN_DENSEBASE_H

namespace Eigen {

namespace internal {

// The index type defined by EIGEN_DEFAULT_DENSE_INDEX_TYPE must be a signed type.
// This dummy function simply aims at checking that at compile time.
static inline void check_DenseIndex_is_signed() {
  EIGEN_STATIC_ASSERT(NumTraits<DenseIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE)
}

} // end namespace internal

/** \class DenseBase
  * \ingroup Core_Module
  *
  * \brief Base class for all dense matrices, vectors, and arrays
  *
  * This class is the base that is inherited by all dense objects (matrix, vector, arrays,
  * and related expression types). The common Eigen API for dense objects is contained in this class.
  *
  * \tparam Derived is the derived type, e.g., a matrix type or an expression.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_DENSEBASE_PLUGIN.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> class DenseBase
#ifndef EIGEN_PARSED_BY_DOXYGEN
  : public DenseCoeffsBase<Derived, internal::accessors_level<Derived>::value>
#else
  : public DenseCoeffsBase<Derived,DirectWriteAccessors>
#endif // not EIGEN_PARSED_BY_DOXYGEN
{
  public:

    /** Inner iterator type to iterate over the coefficients of a row or column.
      * \sa class InnerIterator
      */
    typedef Eigen::InnerIterator<Derived> InnerIterator;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;

    /**
      * \brief The type used to store indices
      * \details This typedef is relevant for types that store multiple indices such as
      *          PermutationMatrix or Transpositions, otherwise it defaults to Eigen::Index
      * \sa \blank \ref TopicPreprocessorDirectives, Eigen::Index, SparseMatrixBase.
     */
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc. */
    typedef typename internal::traits<Derived>::Scalar Scalar;

    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc.
      *
      * It is an alias for the Scalar type */
    typedef Scalar value_type;

    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef DenseCoeffsBase<Derived, internal::accessors_level<Derived>::value> Base;

    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::rowIndexByOuterInner;
    using Base::colIndexByOuterInner;
    using Base::coeff;
    using Base::coeffByOuterInner;
    using Base::operator();
    using Base::operator[];
    using Base::x;
    using Base::y;
    using Base::z;
    using Base::w;
    using Base::stride;
    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    enum {

      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
        /**< This value is equal to the maximum possible number of rows that this expression
          * might have. If this expression might have an arbitrarily high number of rows,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa RowsAtCompileTime, MaxColsAtCompileTime, MaxSizeAtCompileTime
          */

      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
        /**< This value is equal to the maximum possible number of columns that this expression
          * might have. If this expression might have an arbitrarily high number of columns,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa ColsAtCompileTime, MaxRowsAtCompileTime, MaxSizeAtCompileTime
          */

      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                      internal::traits<Derived>::MaxColsAtCompileTime>::ret),
        /**< This value is equal to the maximum possible number of coefficients that this expression
          * might have. If this expression might have an arbitrarily high number of coefficients,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa SizeAtCompileTime, MaxRowsAtCompileTime, MaxColsAtCompileTime
          */

      IsVectorAtCompileTime = internal::traits<Derived>::RowsAtCompileTime == 1
                           || internal::traits<Derived>::ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
          * columns is known at compile-time to be equal to 1. Indeed, in that case,
          * we are dealing with a column-vector (if there is only one column) or with
          * a row-vector (if there is only one row). */

      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2,
        /**< This value is equal to Tensor::NumDimensions, i.e. 0 for scalars, 1 for vectors,
         * and 2 for matrices.
         */

      Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
          * constructed from this one. See the \ref flags "list of flags".
          */

      IsRowMajor = int(Flags) & RowMajorBit, /**< True if this expression has row-major storage order. */

      InnerSizeAtCompileTime = int(IsVectorAtCompileTime) ? int(SizeAtCompileTime)
                             : int(IsRowMajor) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),

      InnerStrideAtCompileTime = internal::inner_stride_at_compile_time<Derived>::ret,
      OuterStrideAtCompileTime = internal::outer_stride_at_compile_time<Derived>::ret
    };

    typedef typename internal::find_best_packet<Scalar,SizeAtCompileTime>::type PacketScalar;

    enum { IsPlainObjectBase = 0 };

    /** The plain matrix type corresponding to this expression.
      * \sa PlainObject */
    typedef Matrix<typename internal::traits<Derived>::Scalar,
                internal::traits<Derived>::RowsAtCompileTime,
                internal::traits<Derived>::ColsAtCompileTime,
                AutoAlign | (internal::traits<Derived>::Flags&RowMajorBit ? RowMajor : ColMajor),
                internal::traits<Derived>::MaxRowsAtCompileTime,
                internal::traits<Derived>::MaxColsAtCompileTime
          > PlainMatrix;

    /** The plain array type corresponding to this expression.
      * \sa PlainObject */
    typedef Array<typename internal::traits<Derived>::Scalar,
                internal::traits<Derived>::RowsAtCompileTime,
                internal::traits<Derived>::ColsAtCompileTime,
                AutoAlign | (internal::traits<Derived>::Flags&RowMajorBit ? RowMajor : ColMajor),
                internal::traits<Derived>::MaxRowsAtCompileTime,
                internal::traits<Derived>::MaxColsAtCompileTime
          > PlainArray;

    /** \brief The plain matrix or array type corresponding to this expression.
      *
      * This is not necessarily exactly the return type of eval(). In the case of plain matrices,
      * the return type of eval() is a const reference to a matrix, not a matrix! It is however guaranteed
      * that the return type of eval() is either PlainObject or const PlainObject&.
      */
    typedef typename internal::conditional<internal::is_same<typename internal::traits<Derived>::XprKind,MatrixXpr >::value,
                                 PlainMatrix, PlainArray>::type PlainObject;

    /** \returns the number of nonzero coefficients which is in practice the number
      * of stored coefficients. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index nonZeros() const { return size(); }

    /** \returns the outer size.
      *
      * \note For a vector, this returns just 1. For a matrix (non-vector), this is the major dimension
      * with respect to the \ref TopicStorageOrders "storage order", i.e., the number of columns for a
      * column-major matrix, and the number of rows for a row-major matrix. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index outerSize() const
    {
      return IsVectorAtCompileTime ? 1
           : int(IsRowMajor) ? this->rows() : this->cols();
    }

    /** \returns the inner size.
      *
      * \note For a vector, this is just the size. For a matrix (non-vector), this is the minor dimension
      * with respect to the \ref TopicStorageOrders "storage order", i.e., the number of rows for a
      * column-major matrix, and the number of columns for a row-major matrix. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index innerSize() const
    {
      return IsVectorAtCompileTime ? this->size()
           : int(IsRowMajor) ? this->cols() : this->rows();
    }

    /** Only plain matrices/arrays, not expressions, may be resized; therefore the only useful resize methods are
      * Matrix::resize() and Array::resize(). The present method only asserts that the new size equals the old size, and does
      * nothing else.
      */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(newSize);
      eigen_assert(newSize == this->size()
                && "DenseBase::resize() does not actually allow to resize.");
    }
    /** Only plain matrices/arrays, not expressions, may be resized; therefore the only useful resize methods are
      * Matrix::resize() and Array::resize(). The present method only asserts that the new size equals the old size, and does
      * nothing else.
      */
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(rows);
      EIGEN_ONLY_USED_FOR_DEBUG(cols);
      eigen_assert(rows == this->rows() && cols == this->cols()
                && "DenseBase::resize() does not actually allow to resize.");
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
    /** \internal \deprecated Represents a vector with linearly spaced coefficients that allows sequential access only. */
    EIGEN_DEPRECATED typedef CwiseNullaryOp<internal::linspaced_op<Scalar>,PlainObject> SequentialLinSpacedReturnType;
    /** \internal Represents a vector with linearly spaced coefficients that allows random access. */
    typedef CwiseNullaryOp<internal::linspaced_op<Scalar>,PlainObject> RandomAccessLinSpacedReturnType;
    /** \internal the return type of MatrixBase::eigenvalues() */
    typedef Matrix<typename NumTraits<typename internal::traits<Derived>::Scalar>::Real, internal::traits<Derived>::ColsAtCompileTime, 1> EigenvaluesReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** Copies \a other into *this. \returns a reference to *this. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase<OtherDerived>& other);

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator+=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator-=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const ReturnByValue<OtherDerived>& func);

    /** \internal
      * Copies \a other into *this without evaluating other. \returns a reference to *this. */
    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    Derived& lazyAssign(const DenseBase<OtherDerived>& other);

    EIGEN_DEVICE_FUNC
    CommaInitializer<Derived> operator<< (const Scalar& s);

    template<unsigned int Added,unsigned int Removed>
    /** \deprecated it now returns \c *this */
    EIGEN_DEPRECATED
    const Derived& flagged() const
    { return derived(); }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CommaInitializer<Derived> operator<< (const DenseBase<OtherDerived>& other);

    typedef Transpose<Derived> TransposeReturnType;
    EIGEN_DEVICE_FUNC
    TransposeReturnType transpose();
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;
    EIGEN_DEVICE_FUNC
    ConstTransposeReturnType transpose() const;
    EIGEN_DEVICE_FUNC
    void transposeInPlace();

    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(Index rows, Index cols, const Scalar& value);
    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(Index size, const Scalar& value);
    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(const Scalar& value);

    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Sequential_t, Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Sequential_t, const Scalar& low, const Scalar& high);

    EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(const Scalar& low, const Scalar& high);

    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(Index rows, Index cols, const CustomNullaryOp& func);
    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(Index size, const CustomNullaryOp& func);
    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(const CustomNullaryOp& func);

    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero(Index size);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero();
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones(Index size);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones();

    EIGEN_DEVICE_FUNC void fill(const Scalar& value);
    EIGEN_DEVICE_FUNC Derived& setConstant(const Scalar& value);
    EIGEN_DEVICE_FUNC Derived& setLinSpaced(Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC Derived& setLinSpaced(const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC Derived& setZero();
    EIGEN_DEVICE_FUNC Derived& setOnes();
    EIGEN_DEVICE_FUNC Derived& setRandom();

    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    bool isApprox(const DenseBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC
    bool isMuchSmallerThan(const RealScalar& other,
                           const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    bool isMuchSmallerThan(const DenseBase<OtherDerived>& other,
                           const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    EIGEN_DEVICE_FUNC bool isApproxToConstant(const Scalar& value, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isConstant(const Scalar& value, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isZero(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isOnes(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    inline bool hasNaN() const;
    inline bool allFinite() const;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const Scalar& other);
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const Scalar& other);

    typedef typename internal::add_const_on_value_type<typename internal::eval<Derived>::type>::type EvalReturnType;
    /** \returns the matrix or vector obtained by evaluating this expression.
      *
      * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
      * a const reference, in order to avoid a useless copy.
      *
      * \warning Be careful with eval() and the auto C++ keyword, as detailed in this \link TopicPitfalls_auto_keyword page \endlink.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE EvalReturnType eval() const
    {
      // Even though MSVC does not honor strong inlining when the return type
      // is a dynamic matrix, we desperately need strong inlining for fixed
      // size types on MSVC.
      return typename internal::eval<Derived>::type(derived());
    }

    /** swaps *this with the expression \a other.
      *
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT(!OtherDerived::IsPlainObjectBase,THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      eigen_assert(rows()==other.rows() && cols()==other.cols());
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    /** swaps *this with the matrix or array \a other.
      *
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(PlainObjectBase<OtherDerived>& other)
    {
      eigen_assert(rows()==other.rows() && cols()==other.cols());
      call_assignment(derived(), other.derived(), internal::swap_assign_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC inline const NestByValue<Derived> nestByValue() const;
    EIGEN_DEVICE_FUNC inline const ForceAlignedAccess<Derived> forceAlignedAccess() const;
    EIGEN_DEVICE_FUNC inline ForceAlignedAccess<Derived> forceAlignedAccess();
    template<bool Enable> EIGEN_DEVICE_FUNC
    inline const typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type forceAlignedAccessIf() const;
    template<bool Enable> EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type forceAlignedAccessIf();

    EIGEN_DEVICE_FUNC Scalar sum() const;
    EIGEN_DEVICE_FUNC Scalar mean() const;
    EIGEN_DEVICE_FUNC Scalar trace() const;

    EIGEN_DEVICE_FUNC Scalar prod() const;

    template<int NaNPropagation>
    EIGEN_DEVICE_FUNC typename internal::traits<Derived>::Scalar minCoeff() const;
    template<int NaNPropagation>
    EIGEN_DEVICE_FUNC typename internal::traits<Derived>::Scalar maxCoeff() const;


    // By default, the fastest version with undefined NaN propagation semantics is
    // used.
    // TODO(rmlarsen): Replace with default template argument when we move to
    // c++11 or beyond.
    EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar minCoeff() const {
      return minCoeff<PropagateFast>();
    }
    EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar maxCoeff() const {
      return maxCoeff<PropagateFast>();
    }

    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* row, IndexType* col) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* row, IndexType* col) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* index) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* index) const;

    // TODO(rmlarsen): Replace these methods with a default template argument.
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* row, IndexType* col) const {
      return minCoeff<PropagateFast>(row, col);
    }
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* row, IndexType* col) const {
      return maxCoeff<PropagateFast>(row, col);
    }
    template<typename IndexType>
     EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* index) const {
      return minCoeff<PropagateFast>(index);
    }
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* index) const {
      return maxCoeff<PropagateFast>(index);
    }
  
    template<typename BinaryOp>
    EIGEN_DEVICE_FUNC
    Scalar redux(const BinaryOp& func) const;

    template<typename Visitor>
    EIGEN_DEVICE_FUNC
    void visit(Visitor& func) const;

    /** \returns a WithFormat proxy object allowing to print a matrix the with given
      * format \a fmt.
      *
      * See class IOFormat for some examples.
      *
      * \sa class IOFormat, class WithFormat
      */
    inline const WithFormat<Derived> format(const IOFormat& fmt) const
    {
      return WithFormat<Derived>(derived(), fmt);
    }

    /** \returns the unique coefficient of a 1x1 expression */
    EIGEN_DEVICE_FUNC
    CoeffReturnType value() const
    {
      EIGEN_STATIC_ASSERT_SIZE_1x1(Derived)
      eigen_assert(this->rows() == 1 && this->cols() == 1);
      return derived().coeff(0,0);
    }

    EIGEN_DEVICE_FUNC bool all() const;
    EIGEN_DEVICE_FUNC bool any() const;
    EIGEN_DEVICE_FUNC Index count() const;

    typedef VectorwiseOp<Derived, Horizontal> RowwiseReturnType;
    typedef const VectorwiseOp<const Derived, Horizontal> ConstRowwiseReturnType;
    typedef VectorwiseOp<Derived, Vertical> ColwiseReturnType;
    typedef const VectorwiseOp<const Derived, Vertical> ConstColwiseReturnType;

    /** \returns a VectorwiseOp wrapper of *this for broadcasting and partial reductions
    *
    * Example: \include MatrixBase_rowwise.cpp
    * Output: \verbinclude MatrixBase_rowwise.out
    *
    * \sa colwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
    */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC inline ConstRowwiseReturnType rowwise() const {
      return ConstRowwiseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC RowwiseReturnType rowwise();

    /** \returns a VectorwiseOp wrapper of *this broadcasting and partial reductions
    *
    * Example: \include MatrixBase_colwise.cpp
    * Output: \verbinclude MatrixBase_colwise.out
    *
    * \sa rowwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
    */
    EIGEN_DEVICE_FUNC inline ConstColwiseReturnType colwise() const {
      return ConstColwiseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC ColwiseReturnType colwise();

    typedef CwiseNullaryOp<internal::scalar_random_op<Scalar>,PlainObject> RandomReturnType;
    static const RandomReturnType Random(Index rows, Index cols);
    static const RandomReturnType Random(Index size);
    static const RandomReturnType Random();

    template<typename ThenDerived,typename ElseDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived,ElseDerived>
    select(const DenseBase<ThenDerived>& thenMatrix,
           const DenseBase<ElseDerived>& elseMatrix) const;

    template<typename ThenDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived, typename ThenDerived::ConstantReturnType>
    select(const DenseBase<ThenDerived>& thenMatrix, const typename ThenDerived::Scalar& elseScalar) const;

    template<typename ElseDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived, typename ElseDerived::ConstantReturnType, ElseDerived >
    select(const typename ElseDerived::Scalar& thenScalar, const DenseBase<ElseDerived>& elseMatrix) const;

    template<int p> RealScalar lpNorm() const;

    template<int RowFactor, int ColFactor>
    EIGEN_DEVICE_FUNC
    const Replicate<Derived,RowFactor,ColFactor> replicate() const;
    /**
    * \return an expression of the replication of \c *this
    *
    * Example: \include MatrixBase_replicate_int_int.cpp
    * Output: \verbinclude MatrixBase_replicate_int_int.out
    *
    * \sa VectorwiseOp::replicate(), DenseBase::replicate<int,int>(), class Replicate
    */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC
    const Replicate<Derived, Dynamic, Dynamic> replicate(Index rowFactor, Index colFactor) const
    {
      return Replicate<Derived, Dynamic, Dynamic>(derived(), rowFactor, colFactor);
    }

    typedef Reverse<Derived, BothDirections> ReverseReturnType;
    typedef const Reverse<const Derived, BothDirections> ConstReverseReturnType;
    EIGEN_DEVICE_FUNC ReverseReturnType reverse();
    /** This is the const version of reverse(). */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC ConstReverseReturnType reverse() const
    {
      return ConstReverseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC void reverseInPlace();

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** STL-like <a href="https://en.cppreference.com/w/cpp/named_req/RandomAccessIterator">RandomAccessIterator</a>
      * iterator type as returned by the begin() and end() methods.
      */
    typedef random_access_iterator_type iterator;
    /** This is the const version of iterator (aka read-only) */
    typedef random_access_iterator_type const_iterator;
    #else
    typedef typename internal::conditional< (Flags&DirectAccessBit)==DirectAccessBit,
                                            internal::pointer_based_stl_iterator<Derived>,
                                            internal::generic_randaccess_stl_iterator<Derived>
                                          >::type iterator_type;

    typedef typename internal::conditional< (Flags&DirectAccessBit)==DirectAccessBit,
                                            internal::pointer_based_stl_iterator<const Derived>,
                                            internal::generic_randaccess_stl_iterator<const Derived>
                                          >::type const_iterator_type;

    // Stl-style iterators are supported only for vectors.

    typedef typename internal::conditional< IsVectorAtCompileTime,
                                            iterator_type,
                                            void
                                          >::type iterator;

    typedef typename internal::conditional< IsVectorAtCompileTime,
                                            const_iterator_type,
                                            void
                                          >::type const_iterator;
    #endif

    inline iterator begin();
    inline const_iterator begin() const;
    inline const_iterator cbegin() const;
    inline iterator end();
    inline const_iterator end() const;
    inline const_iterator cend() const;

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::DenseBase
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND)
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/CommonCwiseUnaryOps.h"
#   include "../plugins/BlockMethods.h"
#   include "../plugins/IndexedViewMethods.h"
#   include "../plugins/ReshapedMethods.h"
#   ifdef EIGEN_DENSEBASE_PLUGIN
#     include EIGEN_DENSEBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#undef EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF
#undef EIGEN_DOC_UNARY_ADDONS

    // disable the use of evalTo for dense objects with a nice compilation error
    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& ) const
    {
      EIGEN_STATIC_ASSERT((internal::is_same<Dest,void>::value),THE_EVAL_EVALTO_FUNCTION_SHOULD_NEVER_BE_CALLED_FOR_DENSE_OBJECTS);
    }

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(DenseBase)
    /** Default constructor. Do nothing. */
    EIGEN_DEVICE_FUNC DenseBase()
    {
      /* Just checks for self-consistency of the flags.
       * Only do it when debugging Eigen, as this borders on paranoia and could slow compilation down
       */
#ifdef EIGEN_INTERNAL_DEBUGGING
      EIGEN_STATIC_ASSERT((EIGEN_IMPLIES(MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1, int(IsRowMajor))
                        && EIGEN_IMPLIES(MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1, int(!IsRowMajor))),
                          INVALID_STORAGE_ORDER_FOR_THIS_VECTOR_EXPRESSION)
#endif
    }

  private:
    EIGEN_DEVICE_FUNC explicit DenseBase(int);
    EIGEN_DEVICE_FUNC DenseBase(int,int);
    template<typename OtherDerived> EIGEN_DEVICE_FUNC explicit DenseBase(const DenseBase<OtherDerived>&);
};

} // end namespace Eigen

#endif // EIGEN_DENSEBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DenseCoeffsBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSECOEFFSBASE_H
#define EIGEN_DENSECOEFFSBASE_H

namespace Eigen {

namespace internal {
template<typename T> struct add_const_on_value_type_if_arithmetic
{
  typedef typename conditional<is_arithmetic<T>::value, T, typename add_const_on_value_type<T>::type>::type type;
};
}

/** \brief Base class providing read-only coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #ReadOnlyAccessors Constant indicating read-only access
  *
  * This class defines the \c operator() \c const function and friends, which can be used to read specific
  * entries of a matrix or array.
  *
  * \sa DenseCoeffsBase<Derived, WriteAccessors>, DenseCoeffsBase<Derived, DirectAccessors>,
  *     \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived,ReadOnlyAccessors> : public EigenBase<Derived>
{
  public:
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;

    // Explanation for this CoeffReturnType typedef.
    // - This is the return type of the coeff() method.
    // - The LvalueBit means exactly that we can offer a coeffRef() method, which means exactly that we can get references
    // to coeffs, which means exactly that we can have coeff() return a const reference (as opposed to returning a value).
    // - The is_artihmetic check is required since "const int", "const double", etc. will cause warnings on some systems
    // while the declaration of "const T", where T is a non arithmetic type does not. Always returning "const Scalar&" is
    // not possible, since the underlying expressions might not offer a valid address the reference could be referring to.
    typedef typename internal::conditional<bool(internal::traits<Derived>::Flags&LvalueBit),
                         const Scalar&,
                         typename internal::conditional<internal::is_arithmetic<Scalar>::value, Scalar, const Scalar>::type
                     >::type CoeffReturnType;

    typedef typename internal::add_const_on_value_type_if_arithmetic<
                         typename internal::packet_traits<Scalar>::type
                     >::type PacketReturnType;

    typedef EigenBase<Derived> Base;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rowIndexByOuterInner(Index outer, Index inner) const
    {
      return int(Derived::RowsAtCompileTime) == 1 ? 0
          : int(Derived::ColsAtCompileTime) == 1 ? inner
          : int(Derived::Flags)&RowMajorBit ? outer
          : inner;
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index colIndexByOuterInner(Index outer, Index inner) const
    {
      return int(Derived::ColsAtCompileTime) == 1 ? 0
          : int(Derived::RowsAtCompileTime) == 1 ? inner
          : int(Derived::Flags)&RowMajorBit ? inner
          : outer;
    }

    /** Short version: don't use this function, use
      * \link operator()(Index,Index) const \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator()(Index,Index) const \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator()(Index,Index) const \endlink.
      *
      * \sa operator()(Index,Index) const, coeffRef(Index,Index), coeff(Index) const
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType coeff(Index row, Index col) const
    {
      eigen_internal_assert(row >= 0 && row < rows()
                         && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).coeff(row,col);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType coeffByOuterInner(Index outer, Index inner) const
    {
      return coeff(rowIndexByOuterInner(outer, inner),
                   colIndexByOuterInner(outer, inner));
    }

    /** \returns the coefficient at given the given row and column.
      *
      * \sa operator()(Index,Index), operator[](Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType operator()(Index row, Index col) const
    {
      eigen_assert(row >= 0 && row < rows()
          && col >= 0 && col < cols());
      return coeff(row, col);
    }

    /** Short version: don't use this function, use
      * \link operator[](Index) const \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator[](Index) const \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameter \a index is in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator[](Index) const \endlink.
      *
      * \sa operator[](Index) const, coeffRef(Index), coeff(Index,Index) const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    coeff(Index index) const
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).coeff(index);
    }


    /** \returns the coefficient at given index.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index), operator()(Index,Index) const, x() const, y() const,
      * z() const, w() const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    operator[](Index index) const
    {
      EIGEN_STATIC_ASSERT(Derived::IsVectorAtCompileTime,
                          THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD)
      eigen_assert(index >= 0 && index < size());
      return coeff(index);
    }

    /** \returns the coefficient at given index.
      *
      * This is synonymous to operator[](Index) const.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index), operator()(Index,Index) const, x() const, y() const,
      * z() const, w() const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    operator()(Index index) const
    {
      eigen_assert(index >= 0 && index < size());
      return coeff(index);
    }

    /** equivalent to operator[](0).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    x() const { return (*this)[0]; }

    /** equivalent to operator[](1).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    y() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=2, OUT_OF_RANGE_ACCESS);
      return (*this)[1];
    }

    /** equivalent to operator[](2).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    z() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=3, OUT_OF_RANGE_ACCESS);
      return (*this)[2];
    }

    /** equivalent to operator[](3).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    w() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=4, OUT_OF_RANGE_ACCESS);
      return (*this)[3];
    }

    /** \internal
      * \returns the packet of coefficients starting at the given row and column. It is your responsibility
      * to ensure that a packet really starts there. This method is only available on expressions having the
      * PacketAccessBit.
      *
      * The \a LoadMode parameter may have the value \a #Aligned or \a #Unaligned. Its effect is to select
      * the appropriate vectorization instruction. Aligned access is faster, but is only possible for packets
      * starting at an address which is a multiple of the packet size.
      */

    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packet(Index row, Index col) const
    {
      typedef typename internal::packet_traits<Scalar>::type DefaultPacketType;
      eigen_internal_assert(row >= 0 && row < rows() && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).template packet<LoadMode,DefaultPacketType>(row,col);
    }


    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packetByOuterInner(Index outer, Index inner) const
    {
      return packet<LoadMode>(rowIndexByOuterInner(outer, inner),
                              colIndexByOuterInner(outer, inner));
    }

    /** \internal
      * \returns the packet of coefficients starting at the given index. It is your responsibility
      * to ensure that a packet really starts there. This method is only available on expressions having the
      * PacketAccessBit and the LinearAccessBit.
      *
      * The \a LoadMode parameter may have the value \a #Aligned or \a #Unaligned. Its effect is to select
      * the appropriate vectorization instruction. Aligned access is faster, but is only possible for packets
      * starting at an address which is a multiple of the packet size.
      */

    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      typedef typename internal::packet_traits<Scalar>::type DefaultPacketType;
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).template packet<LoadMode,DefaultPacketType>(index);
    }

  protected:
    // explanation: DenseBase is doing "using ..." on the methods from DenseCoeffsBase.
    // But some methods are only available in the DirectAccess case.
    // So we add dummy methods here with these names, so that "using... " doesn't fail.
    // It's not private so that the child class DenseBase can access them, and it's not public
    // either since it's an implementation detail, so has to be protected.
    void coeffRef();
    void coeffRefByOuterInner();
    void writePacket();
    void writePacketByOuterInner();
    void copyCoeff();
    void copyCoeffByOuterInner();
    void copyPacket();
    void copyPacketByOuterInner();
    void stride();
    void innerStride();
    void outerStride();
    void rowStride();
    void colStride();
};

/** \brief Base class providing read/write coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #WriteAccessors Constant indicating read/write access
  *
  * This class defines the non-const \c operator() function and friends, which can be used to write specific
  * entries of a matrix or array. This class inherits DenseCoeffsBase<Derived, ReadOnlyAccessors> which
  * defines the const variant for reading specific entries.
  *
  * \sa DenseCoeffsBase<Derived, DirectAccessors>, \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, WriteAccessors> : public DenseCoeffsBase<Derived, ReadOnlyAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, ReadOnlyAccessors> Base;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::coeff;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;
    using Base::rowIndexByOuterInner;
    using Base::colIndexByOuterInner;
    using Base::operator[];
    using Base::operator();
    using Base::x;
    using Base::y;
    using Base::z;
    using Base::w;

    /** Short version: don't use this function, use
      * \link operator()(Index,Index) \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator()(Index,Index) \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator()(Index,Index) \endlink.
      *
      * \sa operator()(Index,Index), coeff(Index, Index) const, coeffRef(Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index row, Index col)
    {
      eigen_internal_assert(row >= 0 && row < rows()
                         && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).coeffRef(row,col);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    coeffRefByOuterInner(Index outer, Index inner)
    {
      return coeffRef(rowIndexByOuterInner(outer, inner),
                      colIndexByOuterInner(outer, inner));
    }

    /** \returns a reference to the coefficient at given the given row and column.
      *
      * \sa operator[](Index)
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator()(Index row, Index col)
    {
      eigen_assert(row >= 0 && row < rows()
          && col >= 0 && col < cols());
      return coeffRef(row, col);
    }


    /** Short version: don't use this function, use
      * \link operator[](Index) \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator[](Index) \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator[](Index) \endlink.
      *
      * \sa operator[](Index), coeff(Index) const, coeffRef(Index,Index)
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).coeffRef(index);
    }

    /** \returns a reference to the coefficient at given index.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index) const, operator()(Index,Index), x(), y(), z(), w()
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator[](Index index)
    {
      EIGEN_STATIC_ASSERT(Derived::IsVectorAtCompileTime,
                          THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD)
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    /** \returns a reference to the coefficient at given index.
      *
      * This is synonymous to operator[](Index).
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index) const, operator()(Index,Index), x(), y(), z(), w()
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    /** equivalent to operator[](0).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    x() { return (*this)[0]; }

    /** equivalent to operator[](1).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    y()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=2, OUT_OF_RANGE_ACCESS);
      return (*this)[1];
    }

    /** equivalent to operator[](2).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    z()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=3, OUT_OF_RANGE_ACCESS);
      return (*this)[2];
    }

    /** equivalent to operator[](3).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    w()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=4, OUT_OF_RANGE_ACCESS);
      return (*this)[3];
    }
};

/** \brief Base class providing direct read-only coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #DirectAccessors Constant indicating direct access
  *
  * This class defines functions to work with strides which can be used to access entries directly. This class
  * inherits DenseCoeffsBase<Derived, ReadOnlyAccessors> which defines functions to access entries read-only using
  * \c operator() .
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, DirectAccessors> : public DenseCoeffsBase<Derived, ReadOnlyAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, ReadOnlyAccessors> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    /** \returns the pointer increment between two consecutive elements within a slice in the inner direction.
      *
      * \sa outerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return derived().innerStride();
    }

    /** \returns the pointer increment between two consecutive inner slices (for example, between two consecutive columns
      *          in a column-major matrix).
      *
      * \sa innerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return derived().outerStride();
    }

    // FIXME shall we remove it ?
    EIGEN_CONSTEXPR inline Index stride() const
    {
      return Derived::IsVectorAtCompileTime ? innerStride() : outerStride();
    }

    /** \returns the pointer increment between two consecutive rows.
      *
      * \sa innerStride(), outerStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rowStride() const
    {
      return Derived::IsRowMajor ? outerStride() : innerStride();
    }

    /** \returns the pointer increment between two consecutive columns.
      *
      * \sa innerStride(), outerStride(), rowStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index colStride() const
    {
      return Derived::IsRowMajor ? innerStride() : outerStride();
    }
};

/** \brief Base class providing direct read/write coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #DirectWriteAccessors Constant indicating direct access
  *
  * This class defines functions to work with strides which can be used to access entries directly. This class
  * inherits DenseCoeffsBase<Derived, WriteAccessors> which defines functions to access entries read/write using
  * \c operator().
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, DirectWriteAccessors>
  : public DenseCoeffsBase<Derived, WriteAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, WriteAccessors> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    /** \returns the pointer increment between two consecutive elements within a slice in the inner direction.
      *
      * \sa outerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT
    {
      return derived().innerStride();
    }

    /** \returns the pointer increment between two consecutive inner slices (for example, between two consecutive columns
      *          in a column-major matrix).
      *
      * \sa innerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT
    {
      return derived().outerStride();
    }

    // FIXME shall we remove it ?
    EIGEN_CONSTEXPR inline Index stride() const EIGEN_NOEXCEPT
    {
      return Derived::IsVectorAtCompileTime ? innerStride() : outerStride();
    }

    /** \returns the pointer increment between two consecutive rows.
      *
      * \sa innerStride(), outerStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rowStride() const EIGEN_NOEXCEPT
    {
      return Derived::IsRowMajor ? outerStride() : innerStride();
    }

    /** \returns the pointer increment between two consecutive columns.
      *
      * \sa innerStride(), outerStride(), rowStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index colStride() const EIGEN_NOEXCEPT
    {
      return Derived::IsRowMajor ? innerStride() : outerStride();
    }
};

namespace internal {

template<int Alignment, typename Derived, bool JustReturnZero>
struct first_aligned_impl
{
  static EIGEN_CONSTEXPR inline Index run(const Derived&) EIGEN_NOEXCEPT
  { return 0; }
};

template<int Alignment, typename Derived>
struct first_aligned_impl<Alignment, Derived, false>
{
  static inline Index run(const Derived& m)
  {
    return internal::first_aligned<Alignment>(m.data(), m.size());
  }
};

/** \internal \returns the index of the first element of the array stored by \a m that is properly aligned with respect to \a Alignment for vectorization.
  *
  * \tparam Alignment requested alignment in Bytes.
  *
  * There is also the variant first_aligned(const Scalar*, Integer) defined in Memory.h. See it for more
  * documentation.
  */
template<int Alignment, typename Derived>
static inline Index first_aligned(const DenseBase<Derived>& m)
{
  enum { ReturnZero = (int(evaluator<Derived>::Alignment) >= Alignment) || !(Derived::Flags & DirectAccessBit) };
  return first_aligned_impl<Alignment, Derived, ReturnZero>::run(m.derived());
}

template<typename Derived>
static inline Index first_default_aligned(const DenseBase<Derived>& m)
{
  typedef typename Derived::Scalar Scalar;
  typedef typename packet_traits<Scalar>::type DefaultPacketType;
  return internal::first_aligned<int(unpacket_traits<DefaultPacketType>::alignment),Derived>(m);
}

template<typename Derived, bool HasDirectAccess = has_direct_access<Derived>::ret>
struct inner_stride_at_compile_time
{
  enum { ret = traits<Derived>::InnerStrideAtCompileTime };
};

template<typename Derived>
struct inner_stride_at_compile_time<Derived, false>
{
  enum { ret = 0 };
};

template<typename Derived, bool HasDirectAccess = has_direct_access<Derived>::ret>
struct outer_stride_at_compile_time
{
  enum { ret = traits<Derived>::OuterStrideAtCompileTime };
};

template<typename Derived>
struct outer_stride_at_compile_time<Derived, false>
{
  enum { ret = 0 };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_DENSECOEFFSBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DenseStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010-2013 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXSTORAGE_H
#define EIGEN_MATRIXSTORAGE_H

#ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
  #define EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(X) X; EIGEN_DENSE_STORAGE_CTOR_PLUGIN;
#else
  #define EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(X)
#endif

namespace Eigen {

namespace internal {

struct constructor_without_unaligned_array_assert {};

template<typename T, int Size>
EIGEN_DEVICE_FUNC
void check_static_allocation_size()
{
  // if EIGEN_STACK_ALLOCATION_LIMIT is defined to 0, then no limit
  #if EIGEN_STACK_ALLOCATION_LIMIT
  EIGEN_STATIC_ASSERT(Size * sizeof(T) <= EIGEN_STACK_ALLOCATION_LIMIT, OBJECT_ALLOCATED_ON_STACK_IS_TOO_BIG);
  #endif
}

/** \internal
  * Static array. If the MatrixOrArrayOptions require auto-alignment, the array will be automatically aligned:
  * to 16 bytes boundary if the total size is a multiple of 16 bytes.
  */
template <typename T, int Size, int MatrixOrArrayOptions,
          int Alignment = (MatrixOrArrayOptions&DontAlign) ? 0
                        : compute_default_alignment<T,Size>::value >
struct plain_array
{
  T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

#if defined(EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT)
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask)
#elif EIGEN_GNUC_AT_LEAST(4,7)
  // GCC 4.7 is too aggressive in its optimizations and remove the alignment test based on the fact the array is declared to be aligned.
  // See this bug report: http://gcc.gnu.org/bugzilla/show_bug.cgi?id=53900
  // Hiding the origin of the array pointer behind a function argument seems to do the trick even if the function is inlined:
  template<typename PtrType>
  EIGEN_ALWAYS_INLINE PtrType eigen_unaligned_array_assert_workaround_gcc47(PtrType array) { return array; }
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask) \
    eigen_assert((internal::UIntPtr(eigen_unaligned_array_assert_workaround_gcc47(array)) & (sizemask)) == 0 \
              && "this assertion is explained here: " \
              "http://eigen.tuxfamily.org/dox-devel/group__TopicUnalignedArrayAssert.html" \
              " **** READ THIS WEB PAGE !!! ****");
#else
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask) \
    eigen_assert((internal::UIntPtr(array) & (sizemask)) == 0 \
              && "this assertion is explained here: " \
              "http://eigen.tuxfamily.org/dox-devel/group__TopicUnalignedArrayAssert.html" \
              " **** READ THIS WEB PAGE !!! ****");
#endif

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 8>
{
  EIGEN_ALIGN_TO_BOUNDARY(8) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(7);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 16>
{
  EIGEN_ALIGN_TO_BOUNDARY(16) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(15);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 32>
{
  EIGEN_ALIGN_TO_BOUNDARY(32) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(31);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 64>
{
  EIGEN_ALIGN_TO_BOUNDARY(64) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(63);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int MatrixOrArrayOptions, int Alignment>
struct plain_array<T, 0, MatrixOrArrayOptions, Alignment>
{
  T array[1];
  EIGEN_DEVICE_FUNC plain_array() {}
  EIGEN_DEVICE_FUNC plain_array(constructor_without_unaligned_array_assert) {}
};

struct plain_array_helper {
  template<typename T, int Size, int MatrixOrArrayOptions, int Alignment>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  static void copy(const plain_array<T, Size, MatrixOrArrayOptions, Alignment>& src, const Eigen::Index size,
                         plain_array<T, Size, MatrixOrArrayOptions, Alignment>& dst) {
    smart_copy(src.array, src.array + size, dst.array);
  }
  
  template<typename T, int Size, int MatrixOrArrayOptions, int Alignment>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  static void swap(plain_array<T, Size, MatrixOrArrayOptions, Alignment>& a, const Eigen::Index a_size,
                   plain_array<T, Size, MatrixOrArrayOptions, Alignment>& b, const Eigen::Index b_size) {
    if (a_size < b_size) {
      std::swap_ranges(b.array, b.array + a_size, a.array);
      smart_move(b.array + a_size, b.array + b_size, a.array + a_size);
    } else if (a_size > b_size) {
      std::swap_ranges(a.array, a.array + b_size, b.array);
      smart_move(a.array + b_size, a.array + a_size, b.array + b_size);
    } else {
      std::swap_ranges(a.array, a.array + a_size, b.array);
    }
  }
};

} // end namespace internal

/** \internal
  *
  * \class DenseStorage
  * \ingroup Core_Module
  *
  * \brief Stores the data of a matrix
  *
  * This class stores the data of fixed-size, dynamic-size or mixed matrices
  * in a way as compact as possible.
  *
  * \sa Matrix
  */
template<typename T, int Size, int _Rows, int _Cols, int _Options> class DenseStorage;

// purely fixed-size matrix
template<typename T, int Size, int _Rows, int _Cols, int _Options> class DenseStorage
{
    internal::plain_array<T,Size,_Options> m_data;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = Size)
    }
    EIGEN_DEVICE_FUNC
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()) {}
#if !EIGEN_HAS_CXX11 || defined(EIGEN_DENSE_STORAGE_CTOR_PLUGIN)
    EIGEN_DEVICE_FUNC
    DenseStorage(const DenseStorage& other) : m_data(other.m_data) {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = Size)
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage&) = default;
#endif
#if !EIGEN_HAS_CXX11
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other) m_data = other.m_data;
      return *this;
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage&) = default;
#endif
#if EIGEN_HAS_RVALUE_REFERENCES
#if !EIGEN_HAS_CXX11
    EIGEN_DEVICE_FUNC DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
    {
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      if (this != &other)
        m_data = std::move(other.m_data);
      return *this;
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage(DenseStorage&&) = default;
    EIGEN_DEVICE_FUNC DenseStorage& operator=(DenseStorage&&) = default;
#endif
#endif
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows==_Rows && cols==_Cols);
      EIGEN_UNUSED_VARIABLE(size);
      EIGEN_UNUSED_VARIABLE(rows);
      EIGEN_UNUSED_VARIABLE(cols);
    }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data, other.m_data);
    }
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void resize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// null matrix
template<typename T, int _Rows, int _Cols, int _Options> class DenseStorage<T, 0, _Rows, _Cols, _Options>
{
  public:
    EIGEN_DEVICE_FUNC DenseStorage() {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage&) {}
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage&) { return *this; }
    EIGEN_DEVICE_FUNC DenseStorage(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& ) {}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void resize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC const T *data() const { return 0; }
    EIGEN_DEVICE_FUNC T *data() { return 0; }
};

// more specializations for null matrices; these are necessary to resolve ambiguities
template<typename T, int _Options> class DenseStorage<T, 0, Dynamic, Dynamic, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

template<typename T, int _Rows, int _Options> class DenseStorage<T, 0, _Rows, Dynamic, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

template<typename T, int _Cols, int _Options> class DenseStorage<T, 0, Dynamic, _Cols, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

// dynamic-size matrix with fixed-size storage
template<typename T, int Size, int _Options> class DenseStorage<T, Size, Dynamic, Dynamic, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_rows;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(other.m_rows), m_cols(other.m_cols)
    {
      internal::plain_array_helper::copy(other.m_data, m_rows * m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_rows = other.m_rows;
        m_cols = other.m_cols;
        internal::plain_array_helper::copy(other.m_data, m_rows * m_cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index rows, Index cols) : m_rows(rows), m_cols(cols) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    {
      internal::plain_array_helper::swap(m_data, m_rows * m_cols, other.m_data, other.m_rows * other.m_cols);
      numext::swap(m_rows,other.m_rows);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC Index rows() const {return m_rows;}
    EIGEN_DEVICE_FUNC Index cols() const {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index rows, Index cols) { m_rows = rows; m_cols = cols; }
    EIGEN_DEVICE_FUNC void resize(Index, Index rows, Index cols) { m_rows = rows; m_cols = cols; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// dynamic-size matrix with fixed-size storage and fixed width
template<typename T, int Size, int _Cols, int _Options> class DenseStorage<T, Size, Dynamic, _Cols, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_rows;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_rows(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(other.m_rows)
    {
      internal::plain_array_helper::copy(other.m_data, m_rows * _Cols, m_data);
    }
    
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_rows = other.m_rows;
        internal::plain_array_helper::copy(other.m_data, m_rows * _Cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index rows, Index) : m_rows(rows) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    { 
      internal::plain_array_helper::swap(m_data, m_rows * _Cols, other.m_data, other.m_rows * _Cols);
      numext::swap(m_rows, other.m_rows);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols(void) const EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index rows, Index) { m_rows = rows; }
    EIGEN_DEVICE_FUNC void resize(Index, Index rows, Index) { m_rows = rows; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// dynamic-size matrix with fixed-size storage and fixed height
template<typename T, int Size, int _Rows, int _Options> class DenseStorage<T, Size, _Rows, Dynamic, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other) 
      : m_data(internal::constructor_without_unaligned_array_assert()), m_cols(other.m_cols)
    {
      internal::plain_array_helper::copy(other.m_data, _Rows * m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_cols = other.m_cols;
        internal::plain_array_helper::copy(other.m_data, _Rows * m_cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index, Index cols) : m_cols(cols) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      internal::plain_array_helper::swap(m_data, _Rows * m_cols, other.m_data, _Rows * other.m_cols);
      numext::swap(m_cols, other.m_cols);
    }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows(void) const EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index, Index cols) { m_cols = cols; }
    EIGEN_DEVICE_FUNC void resize(Index, Index, Index cols) { m_cols = cols; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// purely dynamic matrix.
template<typename T, int _Options> class DenseStorage<T, Dynamic, Dynamic, Dynamic, _Options>
{
    T *m_data;
    Index m_rows;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
       : m_data(0), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_rows(rows), m_cols(cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows>=0 && cols >=0);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(other.m_rows*other.m_cols))
      , m_rows(other.m_rows)
      , m_cols(other.m_cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_rows*m_cols)
      internal::smart_copy(other.m_data, other.m_data+other.m_rows*other.m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_rows(std::move(other.m_rows))
      , m_cols(std::move(other.m_cols))
    {
      other.m_data = nullptr;
      other.m_rows = 0;
      other.m_cols = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_rows, other.m_rows);
      numext::swap(m_cols, other.m_cols);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, m_rows*m_cols); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    {
      numext::swap(m_data,other.m_data);
      numext::swap(m_rows,other.m_rows);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    void conservativeResize(Index size, Index rows, Index cols)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, m_rows*m_cols);
      m_rows = rows;
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC void resize(Index size, Index rows, Index cols)
    {
      if(size != m_rows*m_cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, m_rows*m_cols);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_rows = rows;
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

// matrix with dynamic width and fixed height (so that matrix has dynamic size).
template<typename T, int _Rows, int _Options> class DenseStorage<T, Dynamic, _Rows, Dynamic, _Options>
{
    T *m_data;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_cols(0) {}
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert) : m_data(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_cols(cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows==_Rows && cols >=0);
      EIGEN_UNUSED_VARIABLE(rows);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(_Rows*other.m_cols))
      , m_cols(other.m_cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_cols*_Rows)
      internal::smart_copy(other.m_data, other.m_data+_Rows*m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_cols(std::move(other.m_cols))
    {
      other.m_data = nullptr;
      other.m_cols = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_cols, other.m_cols);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Rows*m_cols); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data,other.m_data);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index size, Index, Index cols)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, _Rows*m_cols);
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(Index size, Index, Index cols)
    {
      if(size != _Rows*m_cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Rows*m_cols);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

// matrix with dynamic height and fixed width (so that matrix has dynamic size).
template<typename T, int _Cols, int _Options> class DenseStorage<T, Dynamic, Dynamic, _Cols, _Options>
{
    T *m_data;
    Index m_rows;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_rows(0) {}
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert) : m_data(0), m_rows(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_rows(rows)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows>=0 && cols == _Cols);
      EIGEN_UNUSED_VARIABLE(cols);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(other.m_rows*_Cols))
      , m_rows(other.m_rows)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_rows*_Cols)
      internal::smart_copy(other.m_data, other.m_data+other.m_rows*_Cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_rows(std::move(other.m_rows))
    {
      other.m_data = nullptr;
      other.m_rows = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_rows, other.m_rows);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Cols*m_rows); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data,other.m_data);
      numext::swap(m_rows,other.m_rows);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) {return _Cols;}
    void conservativeResize(Index size, Index rows, Index)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, m_rows*_Cols);
      m_rows = rows;
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(Index size, Index rows, Index)
    {
      if(size != m_rows*_Cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Cols*m_rows);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_rows = rows;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

} // end namespace Eigen

#endif // EIGEN_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Diagonal.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONAL_H
#define EIGEN_DIAGONAL_H

namespace Eigen {

/** \class Diagonal
  * \ingroup Core_Module
  *
  * \brief Expression of a diagonal/subdiagonal/superdiagonal in a matrix
  *
  * \param MatrixType the type of the object in which we are taking a sub/main/super diagonal
  * \param DiagIndex the index of the sub/super diagonal. The default is 0 and it means the main diagonal.
  *              A positive value means a superdiagonal, a negative value means a subdiagonal.
  *              You can also use DynamicIndex so the index can be set at runtime.
  *
  * The matrix is not required to be square.
  *
  * This class represents an expression of the main diagonal, or any sub/super diagonal
  * of a square matrix. It is the return type of MatrixBase::diagonal() and MatrixBase::diagonal(Index) and most of the
  * time this is the only way it is used.
  *
  * \sa MatrixBase::diagonal(), MatrixBase::diagonal(Index)
  */

namespace internal {
template<typename MatrixType, int DiagIndex>
struct traits<Diagonal<MatrixType,DiagIndex> >
 : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  typedef typename MatrixType::StorageKind StorageKind;
  enum {
    RowsAtCompileTime = (int(DiagIndex) == DynamicIndex || int(MatrixType::SizeAtCompileTime) == Dynamic) ? Dynamic
                      : (EIGEN_PLAIN_ENUM_MIN(MatrixType::RowsAtCompileTime - EIGEN_PLAIN_ENUM_MAX(-DiagIndex, 0),
                                              MatrixType::ColsAtCompileTime - EIGEN_PLAIN_ENUM_MAX( DiagIndex, 0))),
    ColsAtCompileTime = 1,
    MaxRowsAtCompileTime = int(MatrixType::MaxSizeAtCompileTime) == Dynamic ? Dynamic
                         : DiagIndex == DynamicIndex ? EIGEN_SIZE_MIN_PREFER_FIXED(MatrixType::MaxRowsAtCompileTime,
                                                                              MatrixType::MaxColsAtCompileTime)
                         : (EIGEN_PLAIN_ENUM_MIN(MatrixType::MaxRowsAtCompileTime - EIGEN_PLAIN_ENUM_MAX(-DiagIndex, 0),
                                                 MatrixType::MaxColsAtCompileTime - EIGEN_PLAIN_ENUM_MAX( DiagIndex, 0))),
    MaxColsAtCompileTime = 1,
    MaskLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = (unsigned int)_MatrixTypeNested::Flags & (RowMajorBit | MaskLvalueBit | DirectAccessBit) & ~RowMajorBit, // FIXME DirectAccessBit should not be handled by expressions
    MatrixTypeOuterStride = outer_stride_at_compile_time<MatrixType>::ret,
    InnerStrideAtCompileTime = MatrixTypeOuterStride == Dynamic ? Dynamic : MatrixTypeOuterStride+1,
    OuterStrideAtCompileTime = 0
  };
};
}

template<typename MatrixType, int _DiagIndex> class Diagonal
   : public internal::dense_xpr_base< Diagonal<MatrixType,_DiagIndex> >::type
{
  public:

    enum { DiagIndex = _DiagIndex };
    typedef typename internal::dense_xpr_base<Diagonal>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Diagonal)

    EIGEN_DEVICE_FUNC
    explicit inline Diagonal(MatrixType& matrix, Index a_index = DiagIndex) : m_matrix(matrix), m_index(a_index)
    {
      eigen_assert( a_index <= m_matrix.cols() && -a_index <= m_matrix.rows() );
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Diagonal)

    EIGEN_DEVICE_FUNC
    inline Index rows() const
    {
      return m_index.value()<0 ? numext::mini<Index>(m_matrix.cols(),m_matrix.rows()+m_index.value())
                               : numext::mini<Index>(m_matrix.rows(),m_matrix.cols()-m_index.value());
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return 1; }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT {
      return m_matrix.outerStride() + 1;
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return 0; }

    typedef typename internal::conditional<
                       internal::is_lvalue<MatrixType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return &(m_matrix.coeffRef(rowOffset(), colOffset())); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return &(m_matrix.coeffRef(rowOffset(), colOffset())); }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index)
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      return m_matrix.coeffRef(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index row, Index) const
    {
      return m_matrix.coeffRef(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline CoeffReturnType coeff(Index row, Index) const
    {
      return m_matrix.coeff(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index idx)
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      return m_matrix.coeffRef(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index idx) const
    {
      return m_matrix.coeffRef(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline CoeffReturnType coeff(Index idx) const
    {
      return m_matrix.coeff(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const typename internal::remove_all<typename MatrixType::Nested>::type&
    nestedExpression() const
    {
      return m_matrix;
    }

    EIGEN_DEVICE_FUNC
    inline Index index() const
    {
      return m_index.value();
    }

  protected:
    typename internal::ref_selector<MatrixType>::non_const_type m_matrix;
    const internal::variable_if_dynamicindex<Index, DiagIndex> m_index;

  private:
    // some compilers may fail to optimize std::max etc in case of compile-time constants...
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index absDiagIndex() const EIGEN_NOEXCEPT { return m_index.value()>0 ? m_index.value() : -m_index.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rowOffset() const EIGEN_NOEXCEPT { return m_index.value()>0 ? 0 : -m_index.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index colOffset() const EIGEN_NOEXCEPT { return m_index.value()>0 ? m_index.value() : 0; }
    // trigger a compile-time error if someone try to call packet
    template<int LoadMode> typename MatrixType::PacketReturnType packet(Index) const;
    template<int LoadMode> typename MatrixType::PacketReturnType packet(Index,Index) const;
};

/** \returns an expression of the main diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * Example: \include MatrixBase_diagonal.cpp
  * Output: \verbinclude MatrixBase_diagonal.out
  *
  * \sa class Diagonal */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::DiagonalReturnType
MatrixBase<Derived>::diagonal()
{
  return DiagonalReturnType(derived());
}

/** This is the const version of diagonal(). */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::ConstDiagonalReturnType
MatrixBase<Derived>::diagonal() const
{
  return ConstDiagonalReturnType(derived());
}

/** \returns an expression of the \a DiagIndex-th sub or super diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * The template parameter \a DiagIndex represent a super diagonal if \a DiagIndex > 0
  * and a sub diagonal otherwise. \a DiagIndex == 0 is equivalent to the main diagonal.
  *
  * Example: \include MatrixBase_diagonal_int.cpp
  * Output: \verbinclude MatrixBase_diagonal_int.out
  *
  * \sa MatrixBase::diagonal(), class Diagonal */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::DiagonalDynamicIndexReturnType
MatrixBase<Derived>::diagonal(Index index)
{
  return DiagonalDynamicIndexReturnType(derived(), index);
}

/** This is the const version of diagonal(Index). */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::ConstDiagonalDynamicIndexReturnType
MatrixBase<Derived>::diagonal(Index index) const
{
  return ConstDiagonalDynamicIndexReturnType(derived(), index);
}

/** \returns an expression of the \a DiagIndex-th sub or super diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * The template parameter \a DiagIndex represent a super diagonal if \a DiagIndex > 0
  * and a sub diagonal otherwise. \a DiagIndex == 0 is equivalent to the main diagonal.
  *
  * Example: \include MatrixBase_diagonal_template_int.cpp
  * Output: \verbinclude MatrixBase_diagonal_template_int.out
  *
  * \sa MatrixBase::diagonal(), class Diagonal */
template<typename Derived>
template<int Index_>
EIGEN_DEVICE_FUNC
inline typename MatrixBase<Derived>::template DiagonalIndexReturnType<Index_>::Type
MatrixBase<Derived>::diagonal()
{
  return typename DiagonalIndexReturnType<Index_>::Type(derived());
}

/** This is the const version of diagonal<int>(). */
template<typename Derived>
template<int Index_>
EIGEN_DEVICE_FUNC
inline typename MatrixBase<Derived>::template ConstDiagonalIndexReturnType<Index_>::Type
MatrixBase<Derived>::diagonal() const
{
  return typename ConstDiagonalIndexReturnType<Index_>::Type(derived());
}

} // end namespace Eigen

#endif // EIGEN_DIAGONAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DiagonalMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONALMATRIX_H
#define EIGEN_DIAGONALMATRIX_H

namespace Eigen { 

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename Derived>
class DiagonalBase : public EigenBase<Derived>
{
  public:
    typedef typename internal::traits<Derived>::DiagonalVectorType DiagonalVectorType;
    typedef typename DiagonalVectorType::Scalar Scalar;
    typedef typename DiagonalVectorType::RealScalar RealScalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    enum {
      RowsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
      ColsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
      MaxRowsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
      MaxColsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
      IsVectorAtCompileTime = 0,
      Flags = NoPreferredStorageOrderBit
    };

    typedef Matrix<Scalar, RowsAtCompileTime, ColsAtCompileTime, 0, MaxRowsAtCompileTime, MaxColsAtCompileTime> DenseMatrixType;
    typedef DenseMatrixType DenseType;
    typedef DiagonalMatrix<Scalar,DiagonalVectorType::SizeAtCompileTime,DiagonalVectorType::MaxSizeAtCompileTime> PlainObject;

    EIGEN_DEVICE_FUNC
    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC
    inline Derived& derived() { return *static_cast<Derived*>(this); }

    EIGEN_DEVICE_FUNC
    DenseMatrixType toDenseMatrix() const { return derived(); }

    EIGEN_DEVICE_FUNC
    inline const DiagonalVectorType& diagonal() const { return derived().diagonal(); }
    EIGEN_DEVICE_FUNC
    inline DiagonalVectorType& diagonal() { return derived().diagonal(); }

    EIGEN_DEVICE_FUNC
    inline Index rows() const { return diagonal().size(); }
    EIGEN_DEVICE_FUNC
    inline Index cols() const { return diagonal().size(); }

    template<typename MatrixDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,MatrixDerived,LazyProduct>
    operator*(const MatrixBase<MatrixDerived> &matrix) const
    {
      return Product<Derived, MatrixDerived, LazyProduct>(derived(),matrix.derived());
    }

    typedef DiagonalWrapper<const CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const DiagonalVectorType> > InverseReturnType;
    EIGEN_DEVICE_FUNC
    inline const InverseReturnType
    inverse() const
    {
      return InverseReturnType(diagonal().cwiseInverse());
    }
    
    EIGEN_DEVICE_FUNC
    inline const DiagonalWrapper<const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DiagonalVectorType,Scalar,product) >
    operator*(const Scalar& scalar) const
    {
      return DiagonalWrapper<const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DiagonalVectorType,Scalar,product) >(diagonal() * scalar);
    }
    EIGEN_DEVICE_FUNC
    friend inline const DiagonalWrapper<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,DiagonalVectorType,product) >
    operator*(const Scalar& scalar, const DiagonalBase& other)
    {
      return DiagonalWrapper<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,DiagonalVectorType,product) >(scalar * other.diagonal());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    inline unspecified_expression_type
    #else
    inline const DiagonalWrapper<const EIGEN_CWISE_BINARY_RETURN_TYPE(DiagonalVectorType,typename OtherDerived::DiagonalVectorType,sum) >
    #endif
    operator+(const DiagonalBase<OtherDerived>& other) const
    {
      return (diagonal() + other.diagonal()).asDiagonal();
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    inline unspecified_expression_type
    #else
    inline const DiagonalWrapper<const EIGEN_CWISE_BINARY_RETURN_TYPE(DiagonalVectorType,typename OtherDerived::DiagonalVectorType,difference) >
    #endif
    operator-(const DiagonalBase<OtherDerived>& other) const
    {
      return (diagonal() - other.diagonal()).asDiagonal();
    }
};

#endif

/** \class DiagonalMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a diagonal matrix with its storage
  *
  * \param _Scalar the type of coefficients
  * \param SizeAtCompileTime the dimension of the matrix, or Dynamic
  * \param MaxSizeAtCompileTime the dimension of the matrix, or Dynamic. This parameter is optional and defaults
  *        to SizeAtCompileTime. Most of the time, you do not need to specify it.
  *
  * \sa class DiagonalWrapper
  */

namespace internal {
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime>
struct traits<DiagonalMatrix<_Scalar,SizeAtCompileTime,MaxSizeAtCompileTime> >
 : traits<Matrix<_Scalar,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef Matrix<_Scalar,SizeAtCompileTime,1,0,MaxSizeAtCompileTime,1> DiagonalVectorType;
  typedef DiagonalShape StorageKind;
  enum {
    Flags = LvalueBit | NoPreferredStorageOrderBit
  };
};
}
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime>
class DiagonalMatrix
  : public DiagonalBase<DiagonalMatrix<_Scalar,SizeAtCompileTime,MaxSizeAtCompileTime> >
{
  public:
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename internal::traits<DiagonalMatrix>::DiagonalVectorType DiagonalVectorType;
    typedef const DiagonalMatrix& Nested;
    typedef _Scalar Scalar;
    typedef typename internal::traits<DiagonalMatrix>::StorageKind StorageKind;
    typedef typename internal::traits<DiagonalMatrix>::StorageIndex StorageIndex;
    #endif

  protected:

    DiagonalVectorType m_diagonal;

  public:

    /** const version of diagonal(). */
    EIGEN_DEVICE_FUNC
    inline const DiagonalVectorType& diagonal() const { return m_diagonal; }
    /** \returns a reference to the stored vector of diagonal coefficients. */
    EIGEN_DEVICE_FUNC
    inline DiagonalVectorType& diagonal() { return m_diagonal; }

    /** Default constructor without initialization */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix() {}

    /** Constructs a diagonal matrix with given dimension  */
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalMatrix(Index dim) : m_diagonal(dim) {}

    /** 2D constructor. */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const Scalar& x, const Scalar& y) : m_diagonal(x,y) {}

    /** 3D constructor. */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const Scalar& x, const Scalar& y, const Scalar& z) : m_diagonal(x,y,z) {}

    #if EIGEN_HAS_CXX11
    /** \brief Construct a diagonal matrix with fixed size from an arbitrary number of coefficients. \cpp11
      * 
      * There exists C++98 anologue constructors for fixed-size diagonal matrices having 2 or 3 coefficients.
      * 
      * \warning To construct a diagonal matrix of fixed size, the number of values passed to this 
      * constructor must match the fixed dimension of \c *this.
      * 
      * \sa DiagonalMatrix(const Scalar&, const Scalar&)
      * \sa DiagonalMatrix(const Scalar&, const Scalar&, const Scalar&)
      */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    DiagonalMatrix(const Scalar& a0, const Scalar& a1, const Scalar& a2, const ArgTypes&... args)
      : m_diagonal(a0, a1, a2, args...) {}

    /** \brief Constructs a DiagonalMatrix and initializes it by elements given by an initializer list of initializer
      * lists \cpp11
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE DiagonalMatrix(const std::initializer_list<std::initializer_list<Scalar>>& list)
      : m_diagonal(list) {}
    #endif  // EIGEN_HAS_CXX11

    /** Copy constructor. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const DiagonalBase<OtherDerived>& other) : m_diagonal(other.diagonal()) {}

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** copy constructor. prevent a default copy constructor from hiding the other templated constructor */
    inline DiagonalMatrix(const DiagonalMatrix& other) : m_diagonal(other.diagonal()) {}
    #endif

    /** generic constructor from expression of the diagonal coefficients */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalMatrix(const MatrixBase<OtherDerived>& other) : m_diagonal(other)
    {}

    /** Copy operator. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    DiagonalMatrix& operator=(const DiagonalBase<OtherDerived>& other)
    {
      m_diagonal = other.diagonal();
      return *this;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    DiagonalMatrix& operator=(const DiagonalMatrix& other)
    {
      m_diagonal = other.diagonal();
      return *this;
    }
    #endif

    /** Resizes to given size. */
    EIGEN_DEVICE_FUNC
    inline void resize(Index size) { m_diagonal.resize(size); }
    /** Sets all coefficients to zero. */
    EIGEN_DEVICE_FUNC
    inline void setZero() { m_diagonal.setZero(); }
    /** Resizes and sets all coefficients to zero. */
    EIGEN_DEVICE_FUNC
    inline void setZero(Index size) { m_diagonal.setZero(size); }
    /** Sets this matrix to be the identity matrix of the current size. */
    EIGEN_DEVICE_FUNC
    inline void setIdentity() { m_diagonal.setOnes(); }
    /** Sets this matrix to be the identity matrix of the given size. */
    EIGEN_DEVICE_FUNC
    inline void setIdentity(Index size) { m_diagonal.setOnes(size); }
};

/** \class DiagonalWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of a diagonal matrix
  *
  * \param _DiagonalVectorType the type of the vector of diagonal coefficients
  *
  * This class is an expression of a diagonal matrix, but not storing its own vector of diagonal coefficients,
  * instead wrapping an existing vector expression. It is the return type of MatrixBase::asDiagonal()
  * and most of the time this is the only way that it is used.
  *
  * \sa class DiagonalMatrix, class DiagonalBase, MatrixBase::asDiagonal()
  */

namespace internal {
template<typename _DiagonalVectorType>
struct traits<DiagonalWrapper<_DiagonalVectorType> >
{
  typedef _DiagonalVectorType DiagonalVectorType;
  typedef typename DiagonalVectorType::Scalar Scalar;
  typedef typename DiagonalVectorType::StorageIndex StorageIndex;
  typedef DiagonalShape StorageKind;
  typedef typename traits<DiagonalVectorType>::XprKind XprKind;
  enum {
    RowsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
    ColsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
    MaxRowsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
    MaxColsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
    Flags =  (traits<DiagonalVectorType>::Flags & LvalueBit) | NoPreferredStorageOrderBit
  };
};
}

template<typename _DiagonalVectorType>
class DiagonalWrapper
  : public DiagonalBase<DiagonalWrapper<_DiagonalVectorType> >, internal::no_assignment_operator
{
  public:
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef _DiagonalVectorType DiagonalVectorType;
    typedef DiagonalWrapper Nested;
    #endif

    /** Constructor from expression of diagonal coefficients to wrap. */
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalWrapper(DiagonalVectorType& a_diagonal) : m_diagonal(a_diagonal) {}

    /** \returns a const reference to the wrapped expression of diagonal coefficients. */
    EIGEN_DEVICE_FUNC
    const DiagonalVectorType& diagonal() const { return m_diagonal; }

  protected:
    typename DiagonalVectorType::Nested m_diagonal;
};

/** \returns a pseudo-expression of a diagonal matrix with *this as vector of diagonal coefficients
  *
  * \only_for_vectors
  *
  * Example: \include MatrixBase_asDiagonal.cpp
  * Output: \verbinclude MatrixBase_asDiagonal.out
  *
  * \sa class DiagonalWrapper, class DiagonalMatrix, diagonal(), isDiagonal()
  **/
template<typename Derived>
EIGEN_DEVICE_FUNC inline const DiagonalWrapper<const Derived>
MatrixBase<Derived>::asDiagonal() const
{
  return DiagonalWrapper<const Derived>(derived());
}

/** \returns true if *this is approximately equal to a diagonal matrix,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isDiagonal.cpp
  * Output: \verbinclude MatrixBase_isDiagonal.out
  *
  * \sa asDiagonal()
  */
template<typename Derived>
bool MatrixBase<Derived>::isDiagonal(const RealScalar& prec) const
{
  if(cols() != rows()) return false;
  RealScalar maxAbsOnDiagonal = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
  {
    RealScalar absOnDiagonal = numext::abs(coeff(j,j));
    if(absOnDiagonal > maxAbsOnDiagonal) maxAbsOnDiagonal = absOnDiagonal;
  }
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < j; ++i)
    {
      if(!internal::isMuchSmallerThan(coeff(i, j), maxAbsOnDiagonal, prec)) return false;
      if(!internal::isMuchSmallerThan(coeff(j, i), maxAbsOnDiagonal, prec)) return false;
    }
  return true;
}

namespace internal {

template<> struct storage_kind_to_shape<DiagonalShape> { typedef DiagonalShape Shape; };

struct Diagonal2Dense {};

template<> struct AssignmentKind<DenseShape,DiagonalShape> { typedef Diagonal2Dense Kind; };

// Diagonal matrix to Dense assignment
template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Diagonal2Dense>
{
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    dst.setZero();
    dst.diagonal() = src.diagonal();
  }
  
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.diagonal() += src.diagonal(); }
  
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.diagonal() -= src.diagonal(); }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_DIAGONALMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DiagonalProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONALPRODUCT_H
#define EIGEN_DIAGONALPRODUCT_H

namespace Eigen { 

/** \returns the diagonal matrix product of \c *this by the diagonal matrix \a diagonal.
  */
template<typename Derived>
template<typename DiagonalDerived>
EIGEN_DEVICE_FUNC inline const Product<Derived, DiagonalDerived, LazyProduct>
MatrixBase<Derived>::operator*(const DiagonalBase<DiagonalDerived> &a_diagonal) const
{
  return Product<Derived, DiagonalDerived, LazyProduct>(derived(),a_diagonal.derived());
}

} // end namespace Eigen

#endif // EIGEN_DIAGONALPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Dot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008, 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DOT_H
#define EIGEN_DOT_H

namespace Eigen { 

namespace internal {

// helper function for dot(). The problem is that if we put that in the body of dot(), then upon calling dot
// with mismatched types, the compiler emits errors about failing to instantiate cwiseProduct BEFORE
// looking at the static assertions. Thus this is a trick to get better compile errors.
template<typename T, typename U,
// the NeedToTranspose condition here is taken straight from Assign.h
         bool NeedToTranspose = T::IsVectorAtCompileTime
                && U::IsVectorAtCompileTime
                && ((int(T::RowsAtCompileTime) == 1 && int(U::ColsAtCompileTime) == 1)
                      |  // FIXME | instead of || to please GCC 4.4.0 stupid warning "suggest parentheses around &&".
                         // revert to || as soon as not needed anymore.
                    (int(T::ColsAtCompileTime) == 1 && int(U::RowsAtCompileTime) == 1))
>
struct dot_nocheck
{
  typedef scalar_conj_product_op<typename traits<T>::Scalar,typename traits<U>::Scalar> conj_prod;
  typedef typename conj_prod::result_type ResScalar;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE
  static ResScalar run(const MatrixBase<T>& a, const MatrixBase<U>& b)
  {
    return a.template binaryExpr<conj_prod>(b).sum();
  }
};

template<typename T, typename U>
struct dot_nocheck<T, U, true>
{
  typedef scalar_conj_product_op<typename traits<T>::Scalar,typename traits<U>::Scalar> conj_prod;
  typedef typename conj_prod::result_type ResScalar;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE
  static ResScalar run(const MatrixBase<T>& a, const MatrixBase<U>& b)
  {
    return a.transpose().template binaryExpr<conj_prod>(b).sum();
  }
};

} // end namespace internal

/** \fn MatrixBase::dot
  * \returns the dot product of *this with other.
  *
  * \only_for_vectors
  *
  * \note If the scalar type is complex numbers, then this function returns the hermitian
  * (sesquilinear) dot product, conjugate-linear in the first variable and linear in the
  * second variable.
  *
  * \sa squaredNorm(), norm()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE
typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType
MatrixBase<Derived>::dot(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
#if !(defined(EIGEN_NO_STATIC_ASSERT) && defined(EIGEN_NO_DEBUG))
  typedef internal::scalar_conj_product_op<Scalar,typename OtherDerived::Scalar> func;
  EIGEN_CHECK_BINARY_COMPATIBILIY(func,Scalar,typename OtherDerived::Scalar);
#endif
  
  eigen_assert(size() == other.size());

  return internal::dot_nocheck<Derived,OtherDerived>::run(*this, other);
}

//---------- implementation of L2 norm and related functions ----------

/** \returns, for vectors, the squared \em l2 norm of \c *this, and for matrices the squared Frobenius norm.
  * In both cases, it consists in the sum of the square of all the matrix entries.
  * For vectors, this is also equals to the dot product of \c *this with itself.
  *
  * \sa dot(), norm(), lpNorm()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename NumTraits<typename internal::traits<Derived>::Scalar>::Real MatrixBase<Derived>::squaredNorm() const
{
  return numext::real((*this).cwiseAbs2().sum());
}

/** \returns, for vectors, the \em l2 norm of \c *this, and for matrices the Frobenius norm.
  * In both cases, it consists in the square root of the sum of the square of all the matrix entries.
  * For vectors, this is also equals to the square root of the dot product of \c *this with itself.
  *
  * \sa lpNorm(), dot(), squaredNorm()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename NumTraits<typename internal::traits<Derived>::Scalar>::Real MatrixBase<Derived>::norm() const
{
  return numext::sqrt(squaredNorm());
}

/** \returns an expression of the quotient of \c *this by its own norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0),
  *          then this function returns a copy of the input.
  *
  * \only_for_vectors
  *
  * \sa norm(), normalize()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::normalized() const
{
  typedef typename internal::nested_eval<Derived,2>::type _Nested;
  _Nested n(derived());
  RealScalar z = n.squaredNorm();
  // NOTE: after extensive benchmarking, this conditional does not impact performance, at least on recent x86 CPU
  if(z>RealScalar(0))
    return n / numext::sqrt(z);
  else
    return n;
}

/** Normalizes the vector, i.e. divides it by its own norm.
  *
  * \only_for_vectors
  *
  * \warning If the input vector is too small (i.e., this->norm()==0), then \c *this is left unchanged.
  *
  * \sa norm(), normalized()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void MatrixBase<Derived>::normalize()
{
  RealScalar z = squaredNorm();
  // NOTE: after extensive benchmarking, this conditional does not impact performance, at least on recent x86 CPU
  if(z>RealScalar(0))
    derived() /= numext::sqrt(z);
}

/** \returns an expression of the quotient of \c *this by its own norm while avoiding underflow and overflow.
  *
  * \only_for_vectors
  *
  * This method is analogue to the normalized() method, but it reduces the risk of
  * underflow and overflow when computing the norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0),
  *          then this function returns a copy of the input.
  *
  * \sa stableNorm(), stableNormalize(), normalized()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::stableNormalized() const
{
  typedef typename internal::nested_eval<Derived,3>::type _Nested;
  _Nested n(derived());
  RealScalar w = n.cwiseAbs().maxCoeff();
  RealScalar z = (n/w).squaredNorm();
  if(z>RealScalar(0))
    return n / (numext::sqrt(z)*w);
  else
    return n;
}

/** Normalizes the vector while avoid underflow and overflow
  *
  * \only_for_vectors
  *
  * This method is analogue to the normalize() method, but it reduces the risk of
  * underflow and overflow when computing the norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0), then \c *this is left unchanged.
  *
  * \sa stableNorm(), stableNormalized(), normalize()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void MatrixBase<Derived>::stableNormalize()
{
  RealScalar w = cwiseAbs().maxCoeff();
  RealScalar z = (derived()/w).squaredNorm();
  if(z>RealScalar(0))
    derived() /= numext::sqrt(z)*w;
}

//---------- implementation of other norms ----------

namespace internal {

template<typename Derived, int p>
struct lpNorm_selector
{
  typedef typename NumTraits<typename traits<Derived>::Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const MatrixBase<Derived>& m)
  {
    EIGEN_USING_STD(pow)
    return pow(m.cwiseAbs().array().pow(p).sum(), RealScalar(1)/p);
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, 1>
{
  EIGEN_DEVICE_FUNC
  static inline typename NumTraits<typename traits<Derived>::Scalar>::Real run(const MatrixBase<Derived>& m)
  {
    return m.cwiseAbs().sum();
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, 2>
{
  EIGEN_DEVICE_FUNC
  static inline typename NumTraits<typename traits<Derived>::Scalar>::Real run(const MatrixBase<Derived>& m)
  {
    return m.norm();
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, Infinity>
{
  typedef typename NumTraits<typename traits<Derived>::Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const MatrixBase<Derived>& m)
  {
    if(Derived::SizeAtCompileTime==0 || (Derived::SizeAtCompileTime==Dynamic && m.size()==0))
      return RealScalar(0);
    return m.cwiseAbs().maxCoeff();
  }
};

} // end namespace internal

/** \returns the \b coefficient-wise \f$ \ell^p \f$ norm of \c *this, that is, returns the p-th root of the sum of the p-th powers of the absolute values
  *          of the coefficients of \c *this. If \a p is the special value \a Eigen::Infinity, this function returns the \f$ \ell^\infty \f$
  *          norm, that is the maximum of the absolute values of the coefficients of \c *this.
  *
  * In all cases, if \c *this is empty, then the value 0 is returned.
  *
  * \note For matrices, this function does not compute the <a href="https://en.wikipedia.org/wiki/Operator_norm">operator-norm</a>. That is, if \c *this is a matrix, then its coefficients are interpreted as a 1D vector. Nonetheless, you can easily compute the 1-norm and \f$\infty\f$-norm matrix operator norms using \link TutorialReductionsVisitorsBroadcastingReductionsNorm partial reductions \endlink.
  *
  * \sa norm()
  */
template<typename Derived>
template<int p>
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_DEVICE_FUNC inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
#else
EIGEN_DEVICE_FUNC MatrixBase<Derived>::RealScalar
#endif
MatrixBase<Derived>::lpNorm() const
{
  return internal::lpNorm_selector<Derived, p>::run(*this);
}

//---------- implementation of isOrthogonal / isUnitary ----------

/** \returns true if *this is approximately orthogonal to \a other,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isOrthogonal.cpp
  * Output: \verbinclude MatrixBase_isOrthogonal.out
  */
template<typename Derived>
template<typename OtherDerived>
bool MatrixBase<Derived>::isOrthogonal
(const MatrixBase<OtherDerived>& other, const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,2>::type nested(derived());
  typename internal::nested_eval<OtherDerived,2>::type otherNested(other.derived());
  return numext::abs2(nested.dot(otherNested)) <= prec * prec * nested.squaredNorm() * otherNested.squaredNorm();
}

/** \returns true if *this is approximately an unitary matrix,
  *          within the precision given by \a prec. In the case where the \a Scalar
  *          type is real numbers, a unitary matrix is an orthogonal matrix, whence the name.
  *
  * \note This can be used to check whether a family of vectors forms an orthonormal basis.
  *       Indeed, \c m.isUnitary() returns true if and only if the columns (equivalently, the rows) of m form an
  *       orthonormal basis.
  *
  * Example: \include MatrixBase_isUnitary.cpp
  * Output: \verbinclude MatrixBase_isUnitary.out
  */
template<typename Derived>
bool MatrixBase<Derived>::isUnitary(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index i = 0; i < cols(); ++i)
  {
    if(!internal::isApprox(self.col(i).squaredNorm(), static_cast<RealScalar>(1), prec))
      return false;
    for(Index j = 0; j < i; ++j)
      if(!internal::isMuchSmallerThan(self.col(i).dot(self.col(j)), static_cast<Scalar>(1), prec))
        return false;
  }
  return true;
}

} // end namespace Eigen

#endif // EIGEN_DOT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/EigenBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENBASE_H
#define EIGEN_EIGENBASE_H

namespace Eigen {

/** \class EigenBase
  * \ingroup Core_Module
  *
  * Common base class for all classes T such that MatrixBase has an operator=(T) and a constructor MatrixBase(T).
  *
  * In other words, an EigenBase object is an object that can be copied into a MatrixBase.
  *
  * Besides MatrixBase-derived classes, this also includes special matrix classes such as diagonal matrices, etc.
  *
  * Notice that this class is trivial, it is only used to disambiguate overloaded functions.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> struct EigenBase
{
//   typedef typename internal::plain_matrix_type<Derived>::type PlainObject;

  /** \brief The interface type of indices
    * \details To change this, \c \#define the preprocessor symbol \c EIGEN_DEFAULT_DENSE_INDEX_TYPE.
    * \sa StorageIndex, \ref TopicPreprocessorDirectives.
    * DEPRECATED: Since Eigen 3.3, its usage is deprecated. Use Eigen::Index instead.
    * Deprecation is not marked with a doxygen comment because there are too many existing usages to add the deprecation attribute.
    */
  typedef Eigen::Index Index;

  // FIXME is it needed?
  typedef typename internal::traits<Derived>::StorageKind StorageKind;

  /** \returns a reference to the derived object */
  EIGEN_DEVICE_FUNC
  Derived& derived() { return *static_cast<Derived*>(this); }
  /** \returns a const reference to the derived object */
  EIGEN_DEVICE_FUNC
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  EIGEN_DEVICE_FUNC
  inline Derived& const_cast_derived() const
  { return *static_cast<Derived*>(const_cast<EigenBase*>(this)); }
  EIGEN_DEVICE_FUNC
  inline const Derived& const_derived() const
  { return *static_cast<const Derived*>(this); }

  /** \returns the number of rows. \sa cols(), RowsAtCompileTime */
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index rows() const EIGEN_NOEXCEPT { return derived().rows(); }
  /** \returns the number of columns. \sa rows(), ColsAtCompileTime*/
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index cols() const EIGEN_NOEXCEPT { return derived().cols(); }
  /** \returns the number of coefficients, which is rows()*cols().
    * \sa rows(), cols(), SizeAtCompileTime. */
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index size() const EIGEN_NOEXCEPT { return rows() * cols(); }

  /** \internal Don't use it, but do the equivalent: \code dst = *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void evalTo(Dest& dst) const
  { derived().evalTo(dst); }

  /** \internal Don't use it, but do the equivalent: \code dst += *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void addTo(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    typename Dest::PlainObject res(rows(),cols());
    evalTo(res);
    dst += res;
  }

  /** \internal Don't use it, but do the equivalent: \code dst -= *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void subTo(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    typename Dest::PlainObject res(rows(),cols());
    evalTo(res);
    dst -= res;
  }

  /** \internal Don't use it, but do the equivalent: \code dst.applyOnTheRight(*this); \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC inline void applyThisOnTheRight(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    dst = dst * this->derived();
  }

  /** \internal Don't use it, but do the equivalent: \code dst.applyOnTheLeft(*this); \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC inline void applyThisOnTheLeft(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    dst = this->derived() * dst;
  }

};

/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** \brief Copies the generic expression \a other into *this.
  *
  * \details The expression must provide a (templated) evalTo(Derived& dst) const
  * function which does the actual job. In practice, this allows any user to write
  * its own special matrix without having to modify MatrixBase
  *
  * \returns a reference to *this.
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator+=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator-=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_EIGENBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ForceAlignedAccess.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FORCEALIGNEDACCESS_H
#define EIGEN_FORCEALIGNEDACCESS_H

namespace Eigen {

/** \class ForceAlignedAccess
  * \ingroup Core_Module
  *
  * \brief Enforce aligned packet loads and stores regardless of what is requested
  *
  * \param ExpressionType the type of the object of which we are forcing aligned packet access
  *
  * This class is the return type of MatrixBase::forceAlignedAccess()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::forceAlignedAccess()
  */

namespace internal {
template<typename ExpressionType>
struct traits<ForceAlignedAccess<ExpressionType> > : public traits<ExpressionType>
{};
}

template<typename ExpressionType> class ForceAlignedAccess
  : public internal::dense_xpr_base< ForceAlignedAccess<ExpressionType> >::type
{
  public:

    typedef typename internal::dense_xpr_base<ForceAlignedAccess>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ForceAlignedAccess)

    EIGEN_DEVICE_FUNC explicit inline ForceAlignedAccess(const ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC inline const CoeffReturnType coeff(Index row, Index col) const
    {
      return m_expression.coeff(row, col);
    }

    EIGEN_DEVICE_FUNC inline Scalar& coeffRef(Index row, Index col)
    {
      return m_expression.const_cast_derived().coeffRef(row, col);
    }

    EIGEN_DEVICE_FUNC inline const CoeffReturnType coeff(Index index) const
    {
      return m_expression.coeff(index);
    }

    EIGEN_DEVICE_FUNC inline Scalar& coeffRef(Index index)
    {
      return m_expression.const_cast_derived().coeffRef(index);
    }

    template<int LoadMode>
    inline const PacketScalar packet(Index row, Index col) const
    {
      return m_expression.template packet<Aligned>(row, col);
    }

    template<int LoadMode>
    inline void writePacket(Index row, Index col, const PacketScalar& x)
    {
      m_expression.const_cast_derived().template writePacket<Aligned>(row, col, x);
    }

    template<int LoadMode>
    inline const PacketScalar packet(Index index) const
    {
      return m_expression.template packet<Aligned>(index);
    }

    template<int LoadMode>
    inline void writePacket(Index index, const PacketScalar& x)
    {
      m_expression.const_cast_derived().template writePacket<Aligned>(index, x);
    }

    EIGEN_DEVICE_FUNC operator const ExpressionType&() const { return m_expression; }

  protected:
    const ExpressionType& m_expression;

  private:
    ForceAlignedAccess& operator=(const ForceAlignedAccess&);
};

/** \returns an expression of *this with forced aligned access
  * \sa forceAlignedAccessIf(),class ForceAlignedAccess
  */
template<typename Derived>
inline const ForceAlignedAccess<Derived>
MatrixBase<Derived>::forceAlignedAccess() const
{
  return ForceAlignedAccess<Derived>(derived());
}

/** \returns an expression of *this with forced aligned access
  * \sa forceAlignedAccessIf(), class ForceAlignedAccess
  */
template<typename Derived>
inline ForceAlignedAccess<Derived>
MatrixBase<Derived>::forceAlignedAccess()
{
  return ForceAlignedAccess<Derived>(derived());
}

/** \returns an expression of *this with forced aligned access if \a Enable is true.
  * \sa forceAlignedAccess(), class ForceAlignedAccess
  */
template<typename Derived>
template<bool Enable>
inline typename internal::add_const_on_value_type<typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type>::type
MatrixBase<Derived>::forceAlignedAccessIf() const
{
  return derived();  // FIXME This should not work but apparently is never used
}

/** \returns an expression of *this with forced aligned access if \a Enable is true.
  * \sa forceAlignedAccess(), class ForceAlignedAccess
  */
template<typename Derived>
template<bool Enable>
inline typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type
MatrixBase<Derived>::forceAlignedAccessIf()
{
  return derived();  // FIXME This should not work but apparently is never used
}

} // end namespace Eigen

#endif // EIGEN_FORCEALIGNEDACCESS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Fuzzy.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FUZZY_H
#define EIGEN_FUZZY_H

namespace Eigen { 

namespace internal
{

template<typename Derived, typename OtherDerived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isApprox_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar& prec)
  {
    typename internal::nested_eval<Derived,2>::type nested(x);
    typename internal::nested_eval<OtherDerived,2>::type otherNested(y);
    return (nested - otherNested).cwiseAbs2().sum() <= prec * prec * numext::mini(nested.cwiseAbs2().sum(), otherNested.cwiseAbs2().sum());
  }
};

template<typename Derived, typename OtherDerived>
struct isApprox_selector<Derived, OtherDerived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar&)
  {
    return x.matrix() == y.matrix();
  }
};

template<typename Derived, typename OtherDerived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isMuchSmallerThan_object_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar& prec)
  {
    return x.cwiseAbs2().sum() <= numext::abs2(prec) * y.cwiseAbs2().sum();
  }
};

template<typename Derived, typename OtherDerived>
struct isMuchSmallerThan_object_selector<Derived, OtherDerived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived&, const typename Derived::RealScalar&)
  {
    return x.matrix() == Derived::Zero(x.rows(), x.cols()).matrix();
  }
};

template<typename Derived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isMuchSmallerThan_scalar_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const typename Derived::RealScalar& y, const typename Derived::RealScalar& prec)
  {
    return x.cwiseAbs2().sum() <= numext::abs2(prec * y);
  }
};

template<typename Derived>
struct isMuchSmallerThan_scalar_selector<Derived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const typename Derived::RealScalar&, const typename Derived::RealScalar&)
  {
    return x.matrix() == Derived::Zero(x.rows(), x.cols()).matrix();
  }
};

} // end namespace internal


/** \returns \c true if \c *this is approximately equal to \a other, within the precision
  * determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. Two vectors \f$ v \f$ and \f$ w \f$
  * are considered to be approximately equal within precision \f$ p \f$ if
  * \f[ \Vert v - w \Vert \leqslant p\,\min(\Vert v\Vert, \Vert w\Vert). \f]
  * For matrices, the comparison is done using the Hilbert-Schmidt norm (aka Frobenius norm
  * L2 norm).
  *
  * \note Because of the multiplicativeness of this comparison, one can't use this function
  * to check whether \c *this is approximately equal to the zero matrix or vector.
  * Indeed, \c isApprox(zero) returns false unless \c *this itself is exactly the zero matrix
  * or vector. If you want to test whether \c *this is zero, use internal::isMuchSmallerThan(const
  * RealScalar&, RealScalar) instead.
  *
  * \sa internal::isMuchSmallerThan(const RealScalar&, RealScalar) const
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isApprox(
  const DenseBase<OtherDerived>& other,
  const RealScalar& prec
) const
{
  return internal::isApprox_selector<Derived, OtherDerived>::run(derived(), other.derived(), prec);
}

/** \returns \c true if the norm of \c *this is much smaller than \a other,
  * within the precision determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. A vector \f$ v \f$ is
  * considered to be much smaller than \f$ x \f$ within precision \f$ p \f$ if
  * \f[ \Vert v \Vert \leqslant p\,\vert x\vert. \f]
  *
  * For matrices, the comparison is done using the Hilbert-Schmidt norm. For this reason,
  * the value of the reference scalar \a other should come from the Hilbert-Schmidt norm
  * of a reference matrix of same dimensions.
  *
  * \sa isApprox(), isMuchSmallerThan(const DenseBase<OtherDerived>&, RealScalar) const
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isMuchSmallerThan(
  const typename NumTraits<Scalar>::Real& other,
  const RealScalar& prec
) const
{
  return internal::isMuchSmallerThan_scalar_selector<Derived>::run(derived(), other, prec);
}

/** \returns \c true if the norm of \c *this is much smaller than the norm of \a other,
  * within the precision determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. A vector \f$ v \f$ is
  * considered to be much smaller than a vector \f$ w \f$ within precision \f$ p \f$ if
  * \f[ \Vert v \Vert \leqslant p\,\Vert w\Vert. \f]
  * For matrices, the comparison is done using the Hilbert-Schmidt norm.
  *
  * \sa isApprox(), isMuchSmallerThan(const RealScalar&, RealScalar) const
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isMuchSmallerThan(
  const DenseBase<OtherDerived>& other,
  const RealScalar& prec
) const
{
  return internal::isMuchSmallerThan_object_selector<Derived, OtherDerived>::run(derived(), other.derived(), prec);
}

} // end namespace Eigen

#endif // EIGEN_FUZZY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/GeneralProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_PRODUCT_H
#define EIGEN_GENERAL_PRODUCT_H

namespace Eigen {

enum {
  Large = 2,
  Small = 3
};

// Define the threshold value to fallback from the generic matrix-matrix product
// implementation (heavy) to the lightweight coeff-based product one.
// See generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct>
// in products/GeneralMatrixMatrix.h for more details.
// TODO This threshold should also be used in the compile-time selector below.
#ifndef EIGEN_GEMM_TO_COEFFBASED_THRESHOLD
// This default value has been obtained on a Haswell architecture.
#define EIGEN_GEMM_TO_COEFFBASED_THRESHOLD 20
#endif

namespace internal {

template<int Rows, int Cols, int Depth> struct product_type_selector;

template<int Size, int MaxSize> struct product_size_category
{
  enum {
    #ifndef EIGEN_GPU_COMPILE_PHASE
    is_large = MaxSize == Dynamic ||
               Size >= EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD ||
               (Size==Dynamic && MaxSize>=EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD),
    #else
    is_large = 0,
    #endif
    value = is_large  ? Large
          : Size == 1 ? 1
                      : Small
  };
};

template<typename Lhs, typename Rhs> struct product_type
{
  typedef typename remove_all<Lhs>::type _Lhs;
  typedef typename remove_all<Rhs>::type _Rhs;
  enum {
    MaxRows = traits<_Lhs>::MaxRowsAtCompileTime,
    Rows    = traits<_Lhs>::RowsAtCompileTime,
    MaxCols = traits<_Rhs>::MaxColsAtCompileTime,
    Cols    = traits<_Rhs>::ColsAtCompileTime,
    MaxDepth = EIGEN_SIZE_MIN_PREFER_FIXED(traits<_Lhs>::MaxColsAtCompileTime,
                                           traits<_Rhs>::MaxRowsAtCompileTime),
    Depth = EIGEN_SIZE_MIN_PREFER_FIXED(traits<_Lhs>::ColsAtCompileTime,
                                        traits<_Rhs>::RowsAtCompileTime)
  };

  // the splitting into different lines of code here, introducing the _select enums and the typedef below,
  // is to work around an internal compiler error with gcc 4.1 and 4.2.
private:
  enum {
    rows_select = product_size_category<Rows,MaxRows>::value,
    cols_select = product_size_category<Cols,MaxCols>::value,
    depth_select = product_size_category<Depth,MaxDepth>::value
  };
  typedef product_type_selector<rows_select, cols_select, depth_select> selector;

public:
  enum {
    value = selector::ret,
    ret = selector::ret
  };
#ifdef EIGEN_DEBUG_PRODUCT
  static void debug()
  {
      EIGEN_DEBUG_VAR(Rows);
      EIGEN_DEBUG_VAR(Cols);
      EIGEN_DEBUG_VAR(Depth);
      EIGEN_DEBUG_VAR(rows_select);
      EIGEN_DEBUG_VAR(cols_select);
      EIGEN_DEBUG_VAR(depth_select);
      EIGEN_DEBUG_VAR(value);
  }
#endif
};

/* The following allows to select the kind of product at compile time
 * based on the three dimensions of the product.
 * This is a compile time mapping from {1,Small,Large}^3 -> {product types} */
// FIXME I'm not sure the current mapping is the ideal one.
template<int M, int N>  struct product_type_selector<M,N,1>              { enum { ret = OuterProduct }; };
template<int M>         struct product_type_selector<M, 1, 1>            { enum { ret = LazyCoeffBasedProductMode }; };
template<int N>         struct product_type_selector<1, N, 1>            { enum { ret = LazyCoeffBasedProductMode }; };
template<int Depth>     struct product_type_selector<1,    1,    Depth>  { enum { ret = InnerProduct }; };
template<>              struct product_type_selector<1,    1,    1>      { enum { ret = InnerProduct }; };
template<>              struct product_type_selector<Small,1,    Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small, Small, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<Small, Large, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<Large, Small, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Large,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Large,Large>  { enum { ret = GemvProduct }; };
template<>              struct product_type_selector<1,    Small,Large>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,1,    Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,1,    Large>  { enum { ret = GemvProduct }; };
template<>              struct product_type_selector<Small,1,    Large>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Small,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Small,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Small,Large,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Large,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Large,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,Large,Small>  { enum { ret = GemmProduct }; };

} // end namespace internal

/***********************************************************************
*  Implementation of Inner Vector Vector Product
***********************************************************************/

// FIXME : maybe the "inner product" could return a Scalar
// instead of a 1x1 matrix ??
// Pro: more natural for the user
// Cons: this could be a problem if in a meta unrolled algorithm a matrix-matrix
// product ends up to a row-vector times col-vector product... To tackle this use
// case, we could have a specialization for Block<MatrixType,1,1> with: operator=(Scalar x);

/***********************************************************************
*  Implementation of Outer Vector Vector Product
***********************************************************************/

/***********************************************************************
*  Implementation of General Matrix Vector Product
***********************************************************************/

/*  According to the shape/flags of the matrix we have to distinghish 3 different cases:
 *   1 - the matrix is col-major, BLAS compatible and M is large => call fast BLAS-like colmajor routine
 *   2 - the matrix is row-major, BLAS compatible and N is large => call fast BLAS-like rowmajor routine
 *   3 - all other cases are handled using a simple loop along the outer-storage direction.
 *  Therefore we need a lower level meta selector.
 *  Furthermore, if the matrix is the rhs, then the product has to be transposed.
 */
namespace internal {

template<int Side, int StorageOrder, bool BlasCompatible>
struct gemv_dense_selector;

} // end namespace internal

namespace internal {

template<typename Scalar,int Size,int MaxSize,bool Cond> struct gemv_static_vector_if;

template<typename Scalar,int Size,int MaxSize>
struct gemv_static_vector_if<Scalar,Size,MaxSize,false>
{
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Scalar* data() { eigen_internal_assert(false && "should never be called"); return 0; }
};

template<typename Scalar,int Size>
struct gemv_static_vector_if<Scalar,Size,Dynamic,true>
{
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Scalar* data() { return 0; }
};

template<typename Scalar,int Size,int MaxSize>
struct gemv_static_vector_if<Scalar,Size,MaxSize,true>
{
  enum {
    ForceAlignment  = internal::packet_traits<Scalar>::Vectorizable,
    PacketSize      = internal::packet_traits<Scalar>::size
  };
  #if EIGEN_MAX_STATIC_ALIGN_BYTES!=0
  internal::plain_array<Scalar,EIGEN_SIZE_MIN_PREFER_FIXED(Size,MaxSize),0,EIGEN_PLAIN_ENUM_MIN(AlignedMax,PacketSize)> m_data;
  EIGEN_STRONG_INLINE Scalar* data() { return m_data.array; }
  #else
  // Some architectures cannot align on the stack,
  // => let's manually enforce alignment by allocating more data and return the address of the first aligned element.
  internal::plain_array<Scalar,EIGEN_SIZE_MIN_PREFER_FIXED(Size,MaxSize)+(ForceAlignment?EIGEN_MAX_ALIGN_BYTES:0),0> m_data;
  EIGEN_STRONG_INLINE Scalar* data() {
    return ForceAlignment
            ? reinterpret_cast<Scalar*>((internal::UIntPtr(m_data.array) & ~(std::size_t(EIGEN_MAX_ALIGN_BYTES-1))) + EIGEN_MAX_ALIGN_BYTES)
            : m_data.array;
  }
  #endif
};

// The vector is on the left => transposition
template<int StorageOrder, bool BlasCompatible>
struct gemv_dense_selector<OnTheLeft,StorageOrder,BlasCompatible>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    Transpose<Dest> destT(dest);
    enum { OtherStorageOrder = StorageOrder == RowMajor ? ColMajor : RowMajor };
    gemv_dense_selector<OnTheRight,OtherStorageOrder,BlasCompatible>
      ::run(rhs.transpose(), lhs.transpose(), destT, alpha);
  }
};

template<> struct gemv_dense_selector<OnTheRight,ColMajor,true>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static inline void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar   LhsScalar;
    typedef typename Rhs::Scalar   RhsScalar;
    typedef typename Dest::Scalar  ResScalar;
    typedef typename Dest::RealScalar  RealScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;

    ActualLhsType actualLhs = LhsBlasTraits::extract(lhs);
    ActualRhsType actualRhs = RhsBlasTraits::extract(rhs);

    ResScalar actualAlpha = combine_scalar_factors(alpha, lhs, rhs);

    // make sure Dest is a compile-time vector type (bug 1166)
    typedef typename conditional<Dest::IsVectorAtCompileTime, Dest, typename Dest::ColXpr>::type ActualDest;

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      EvalToDestAtCompileTime = (ActualDest::InnerStrideAtCompileTime==1),
      ComplexByReal = (NumTraits<LhsScalar>::IsComplex) && (!NumTraits<RhsScalar>::IsComplex),
      MightCannotUseDest = ((!EvalToDestAtCompileTime) || ComplexByReal) && (ActualDest::MaxSizeAtCompileTime!=0)
    };

    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;
    RhsScalar compatibleAlpha = get_factor<ResScalar,RhsScalar>::run(actualAlpha);

    if(!MightCannotUseDest)
    {
      // shortcut if we are sure to be able to use dest directly,
      // this ease the compiler to generate cleaner and more optimzized code for most common cases
      general_matrix_vector_product
          <Index,LhsScalar,LhsMapper,ColMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
          actualLhs.rows(), actualLhs.cols(),
          LhsMapper(actualLhs.data(), actualLhs.outerStride()),
          RhsMapper(actualRhs.data(), actualRhs.innerStride()),
          dest.data(), 1,
          compatibleAlpha);
    }
    else
    {
      gemv_static_vector_if<ResScalar,ActualDest::SizeAtCompileTime,ActualDest::MaxSizeAtCompileTime,MightCannotUseDest> static_dest;

      const bool alphaIsCompatible = (!ComplexByReal) || (numext::imag(actualAlpha)==RealScalar(0));
      const bool evalToDest = EvalToDestAtCompileTime && alphaIsCompatible;

      ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                    evalToDest ? dest.data() : static_dest.data());

      if(!evalToDest)
      {
        #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
        Index size = dest.size();
        EIGEN_DENSE_STORAGE_CTOR_PLUGIN
        #endif
        if(!alphaIsCompatible)
        {
          MappedDest(actualDestPtr, dest.size()).setZero();
          compatibleAlpha = RhsScalar(1);
        }
        else
          MappedDest(actualDestPtr, dest.size()) = dest;
      }

      general_matrix_vector_product
          <Index,LhsScalar,LhsMapper,ColMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
          actualLhs.rows(), actualLhs.cols(),
          LhsMapper(actualLhs.data(), actualLhs.outerStride()),
          RhsMapper(actualRhs.data(), actualRhs.innerStride()),
          actualDestPtr, 1,
          compatibleAlpha);

      if (!evalToDest)
      {
        if(!alphaIsCompatible)
          dest.matrix() += actualAlpha * MappedDest(actualDestPtr, dest.size());
        else
          dest = MappedDest(actualDestPtr, dest.size());
      }
    }
  }
};

template<> struct gemv_dense_selector<OnTheRight,RowMajor,true>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar   LhsScalar;
    typedef typename Rhs::Scalar   RhsScalar;
    typedef typename Dest::Scalar  ResScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

    typename add_const<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename add_const<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    ResScalar actualAlpha = combine_scalar_factors(alpha, lhs, rhs);

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      DirectlyUseRhs = ActualRhsTypeCleaned::InnerStrideAtCompileTime==1 || ActualRhsTypeCleaned::MaxSizeAtCompileTime==0
    };

    gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!DirectlyUseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,actualRhs.size(),
        DirectlyUseRhs ? const_cast<RhsScalar*>(actualRhs.data()) : static_rhs.data());

    if(!DirectlyUseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = actualRhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    }

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;
    general_matrix_vector_product
        <Index,LhsScalar,LhsMapper,RowMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
        actualLhs.rows(), actualLhs.cols(),
        LhsMapper(actualLhs.data(), actualLhs.outerStride()),
        RhsMapper(actualRhsPtr, 1),
        dest.data(), dest.col(0).innerStride(), //NOTE  if dest is not a vector at compile-time, then dest.innerStride() might be wrong. (bug 1166)
        actualAlpha);
  }
};

template<> struct gemv_dense_selector<OnTheRight,ColMajor,false>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    EIGEN_STATIC_ASSERT((!nested_eval<Lhs,1>::Evaluate),EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE);
    // TODO if rhs is large enough it might be beneficial to make sure that dest is sequentially stored in memory, otherwise use a temp
    typename nested_eval<Rhs,1>::type actual_rhs(rhs);
    const Index size = rhs.rows();
    for(Index k=0; k<size; ++k)
      dest += (alpha*actual_rhs.coeff(k)) * lhs.col(k);
  }
};

template<> struct gemv_dense_selector<OnTheRight,RowMajor,false>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    EIGEN_STATIC_ASSERT((!nested_eval<Lhs,1>::Evaluate),EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE);
    typename nested_eval<Rhs,Lhs::RowsAtCompileTime>::type actual_rhs(rhs);
    const Index rows = dest.rows();
    for(Index i=0; i<rows; ++i)
      dest.coeffRef(i) += alpha * (lhs.row(i).cwiseProduct(actual_rhs.transpose())).sum();
  }
};

} // end namespace internal

/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** \returns the matrix product of \c *this and \a other.
  *
  * \note If instead of the matrix product you want the coefficient-wise product, see Cwise::operator*().
  *
  * \sa lazyProduct(), operator*=(const MatrixBase&), Cwise::operator*()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const Product<Derived, OtherDerived>
MatrixBase<Derived>::operator*(const MatrixBase<OtherDerived> &other) const
{
  // A note regarding the function declaration: In MSVC, this function will sometimes
  // not be inlined since DenseStorage is an unwindable object for dynamic
  // matrices and product types are holding a member to store the result.
  // Thus it does not help tagging this function with EIGEN_STRONG_INLINE.
  enum {
    ProductIsValid =  Derived::ColsAtCompileTime==Dynamic
                   || OtherDerived::RowsAtCompileTime==Dynamic
                   || int(Derived::ColsAtCompileTime)==int(OtherDerived::RowsAtCompileTime),
    AreVectors = Derived::IsVectorAtCompileTime && OtherDerived::IsVectorAtCompileTime,
    SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(Derived,OtherDerived)
  };
  // note to the lost user:
  //    * for a dot product use: v1.dot(v2)
  //    * for a coeff-wise product use: v1.cwiseProduct(v2)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
    INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
    INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
  EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)
#ifdef EIGEN_DEBUG_PRODUCT
  internal::product_type<Derived,OtherDerived>::debug();
#endif

  return Product<Derived, OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the matrix product of \c *this and \a other without implicit evaluation.
  *
  * The returned product will behave like any other expressions: the coefficients of the product will be
  * computed once at a time as requested. This might be useful in some extremely rare cases when only
  * a small and no coherent fraction of the result's coefficients have to be computed.
  *
  * \warning This version of the matrix product can be much much slower. So use it only if you know
  * what you are doing and that you measured a true speed improvement.
  *
  * \sa operator*(const MatrixBase&)
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const Product<Derived,OtherDerived,LazyProduct>
MatrixBase<Derived>::lazyProduct(const MatrixBase<OtherDerived> &other) const
{
  enum {
    ProductIsValid =  Derived::ColsAtCompileTime==Dynamic
                   || OtherDerived::RowsAtCompileTime==Dynamic
                   || int(Derived::ColsAtCompileTime)==int(OtherDerived::RowsAtCompileTime),
    AreVectors = Derived::IsVectorAtCompileTime && OtherDerived::IsVectorAtCompileTime,
    SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(Derived,OtherDerived)
  };
  // note to the lost user:
  //    * for a dot product use: v1.dot(v2)
  //    * for a coeff-wise product use: v1.cwiseProduct(v2)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
    INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
    INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
  EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)

  return Product<Derived,OtherDerived,LazyProduct>(derived(), other.derived());
}

} // end namespace Eigen

#endif // EIGEN_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/GenericPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERIC_PACKET_MATH_H
#define EIGEN_GENERIC_PACKET_MATH_H

namespace Eigen {

namespace internal {

/** \internal
  * \file GenericPacketMath.h
  *
  * Default implementation for types not supported by the vectorization.
  * In practice these functions are provided to make easier the writing
  * of generic vectorized code.
  */

#ifndef EIGEN_DEBUG_ALIGNED_LOAD
#define EIGEN_DEBUG_ALIGNED_LOAD
#endif

#ifndef EIGEN_DEBUG_UNALIGNED_LOAD
#define EIGEN_DEBUG_UNALIGNED_LOAD
#endif

#ifndef EIGEN_DEBUG_ALIGNED_STORE
#define EIGEN_DEBUG_ALIGNED_STORE
#endif

#ifndef EIGEN_DEBUG_UNALIGNED_STORE
#define EIGEN_DEBUG_UNALIGNED_STORE
#endif

struct default_packet_traits
{
  enum {
    HasHalfPacket = 0,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 0,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 1,
    HasBlend     = 0,
    // This flag is used to indicate whether packet comparison is supported.
    // pcmp_eq, pcmp_lt and pcmp_le should be defined for it to be true.
    HasCmp       = 0,

    HasDiv    = 0,
    HasSqrt   = 0,
    HasRsqrt  = 0,
    HasExp    = 0,
    HasExpm1  = 0,
    HasLog    = 0,
    HasLog1p  = 0,
    HasLog10  = 0,
    HasPow    = 0,

    HasSin    = 0,
    HasCos    = 0,
    HasTan    = 0,
    HasASin   = 0,
    HasACos   = 0,
    HasATan   = 0,
    HasSinh   = 0,
    HasCosh   = 0,
    HasTanh   = 0,
    HasLGamma = 0,
    HasDiGamma = 0,
    HasZeta = 0,
    HasPolygamma = 0,
    HasErf = 0,
    HasErfc = 0,
    HasNdtri = 0,
    HasBessel = 0,
    HasIGamma = 0,
    HasIGammaDerA = 0,
    HasGammaSampleDerAlpha = 0,
    HasIGammac = 0,
    HasBetaInc = 0,

    HasRound  = 0,
    HasRint   = 0,
    HasFloor  = 0,
    HasCeil   = 0,
    HasSign   = 0
  };
};

template<typename T> struct packet_traits : default_packet_traits
{
  typedef T type;
  typedef T half;
  enum {
    Vectorizable = 0,
    size = 1,
    AlignedOnScalar = 0,
    HasHalfPacket = 0
  };
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0
  };
};

template<typename T> struct packet_traits<const T> : packet_traits<T> { };

template<typename T> struct unpacket_traits
{
  typedef T type;
  typedef T half;
  enum
  {
    size = 1,
    alignment = 1,
    vectorizable = false,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<typename T> struct unpacket_traits<const T> : unpacket_traits<T> { };

template <typename Src, typename Tgt> struct type_casting_traits {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

/** \internal Wrapper to ensure that multiple packet types can map to the same
    same underlying vector type. */
template<typename T, int unique_id = 0>
struct eigen_packet_wrapper
{
  EIGEN_ALWAYS_INLINE operator T&() { return m_val; }
  EIGEN_ALWAYS_INLINE operator const T&() const { return m_val; }
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper() {}
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper(const T &v) : m_val(v) {}
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper& operator=(const T &v) {
    m_val = v;
    return *this;
  }

  T m_val;
};


/** \internal A convenience utility for determining if the type is a scalar.
 * This is used to enable some generic packet implementations.
 */
template<typename Packet>
struct is_scalar {
  typedef typename unpacket_traits<Packet>::type Scalar;
  enum {
    value = internal::is_same<Packet, Scalar>::value
  };
};

/** \internal \returns static_cast<TgtType>(a) (coeff-wise) */
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/, const SrcPacket& /*c*/, const SrcPacket& /*d*/) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/, const SrcPacket& /*c*/, const SrcPacket& /*d*/,
      const SrcPacket& /*e*/, const SrcPacket& /*f*/, const SrcPacket& /*g*/, const SrcPacket& /*h*/) {
  return static_cast<TgtPacket>(a);
}

/** \internal \returns reinterpret_cast<Target>(a) */
template <typename Target, typename Packet>
EIGEN_DEVICE_FUNC inline Target
preinterpret(const Packet& a); /* { return reinterpret_cast<const Target&>(a); } */

/** \internal \returns a + b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
padd(const Packet& a, const Packet& b) { return a+b; }
// Avoid compiler warning for boolean algebra.
template<> EIGEN_DEVICE_FUNC inline bool
padd(const bool& a, const bool& b) { return a || b; }

/** \internal \returns a - b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
psub(const Packet& a, const Packet& b) { return a-b; }

/** \internal \returns -a (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pnegate(const Packet& a) { return -a; }

template<> EIGEN_DEVICE_FUNC inline bool
pnegate(const bool& a) { return !a; }

/** \internal \returns conj(a) (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pconj(const Packet& a) { return numext::conj(a); }

/** \internal \returns a * b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmul(const Packet& a, const Packet& b) { return a*b; }
// Avoid compiler warning for boolean algebra.
template<> EIGEN_DEVICE_FUNC inline bool
pmul(const bool& a, const bool& b) { return a && b; }

/** \internal \returns a / b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pdiv(const Packet& a, const Packet& b) { return a/b; }

// In the generic case, memset to all one bits.
template<typename Packet, typename EnableIf = void>
struct ptrue_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& /*a*/){
    Packet b;
    memset(static_cast<void*>(&b), 0xff, sizeof(Packet));
    return b;
  }
};

// For non-trivial scalars, set to Scalar(1) (i.e. a non-zero value).
// Although this is technically not a valid bitmask, the scalar path for pselect
// uses a comparison to zero, so this should still work in most cases. We don't
// have another option, since the scalar type requires initialization.
template<typename T>
struct ptrue_impl<T, 
    typename internal::enable_if<is_scalar<T>::value && NumTraits<T>::RequireInitialization>::type > {
  static EIGEN_DEVICE_FUNC inline T run(const T& /*a*/){
    return T(1);
  }
};

/** \internal \returns one bits. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ptrue(const Packet& a) {
  return ptrue_impl<Packet>::run(a);
}

// In the general case, memset to zero.
template<typename Packet, typename EnableIf = void>
struct pzero_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& /*a*/) {
    Packet b;
    memset(static_cast<void*>(&b), 0x00, sizeof(Packet));
    return b;
  }
};

// For scalars, explicitly set to Scalar(0), since the underlying representation
// for zero may not consist of all-zero bits.
template<typename T>
struct pzero_impl<T,
    typename internal::enable_if<is_scalar<T>::value>::type> {
  static EIGEN_DEVICE_FUNC inline T run(const T& /*a*/) {
    return T(0);
  }
};

/** \internal \returns packet of zeros */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pzero(const Packet& a) {
  return pzero_impl<Packet>::run(a);
}

/** \internal \returns a <= b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_le(const Packet& a, const Packet& b)  { return a<=b ? ptrue(a) : pzero(a); }

/** \internal \returns a < b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_lt(const Packet& a, const Packet& b)  { return a<b ? ptrue(a) : pzero(a); }

/** \internal \returns a == b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_eq(const Packet& a, const Packet& b) { return a==b ? ptrue(a) : pzero(a); }

/** \internal \returns a < b or a==NaN or b==NaN as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_lt_or_nan(const Packet& a, const Packet& b) { return a>=b ? pzero(a) : ptrue(a); }

template<typename T>
struct bit_and {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a & b;
  }
};

template<typename T>
struct bit_or {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a | b;
  }
};

template<typename T>
struct bit_xor {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a ^ b;
  }
};

template<typename T>
struct bit_not {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a) const {
    return ~a;
  }
};

// Use operators &, |, ^, ~.
template<typename T>
struct operator_bitwise_helper {
  EIGEN_DEVICE_FUNC static inline T bitwise_and(const T& a, const T& b) { return bit_and<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_or(const T& a, const T& b) { return bit_or<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_xor(const T& a, const T& b) { return bit_xor<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_not(const T& a) { return bit_not<T>()(a); }
};

// Apply binary operations byte-by-byte
template<typename T>
struct bytewise_bitwise_helper {
  EIGEN_DEVICE_FUNC static inline T bitwise_and(const T& a, const T& b) {
    return binary(a, b, bit_and<unsigned char>());
  }
  EIGEN_DEVICE_FUNC static inline T bitwise_or(const T& a, const T& b) { 
    return binary(a, b, bit_or<unsigned char>());
   }
  EIGEN_DEVICE_FUNC static inline T bitwise_xor(const T& a, const T& b) {
    return binary(a, b, bit_xor<unsigned char>());
  }
  EIGEN_DEVICE_FUNC static inline T bitwise_not(const T& a) { 
    return unary(a,bit_not<unsigned char>());
   }
  
 private:
  template<typename Op>
  EIGEN_DEVICE_FUNC static inline T unary(const T& a, Op op) {
    const unsigned char* a_ptr = reinterpret_cast<const unsigned char*>(&a);
    T c;
    unsigned char* c_ptr = reinterpret_cast<unsigned char*>(&c);
    for (size_t i = 0; i < sizeof(T); ++i) {
      *c_ptr++ = op(*a_ptr++);
    }
    return c;
  }

  template<typename Op>
  EIGEN_DEVICE_FUNC static inline T binary(const T& a, const T& b, Op op) {
    const unsigned char* a_ptr = reinterpret_cast<const unsigned char*>(&a);
    const unsigned char* b_ptr = reinterpret_cast<const unsigned char*>(&b);
    T c;
    unsigned char* c_ptr = reinterpret_cast<unsigned char*>(&c);
    for (size_t i = 0; i < sizeof(T); ++i) {
      *c_ptr++ = op(*a_ptr++, *b_ptr++);
    }
    return c;
  }
};

// In the general case, use byte-by-byte manipulation.
template<typename T, typename EnableIf = void>
struct bitwise_helper : public bytewise_bitwise_helper<T> {};

// For integers or non-trivial scalars, use binary operators.
template<typename T>
struct bitwise_helper<T,
  typename internal::enable_if<
    is_scalar<T>::value && (NumTraits<T>::IsInteger || NumTraits<T>::RequireInitialization)>::type
  > : public operator_bitwise_helper<T> {};

/** \internal \returns the bitwise and of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pand(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_and(a, b);
}

/** \internal \returns the bitwise or of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
por(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_or(a, b);
}

/** \internal \returns the bitwise xor of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pxor(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_xor(a, b);
}

/** \internal \returns the bitwise not of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pnot(const Packet& a) {
  return bitwise_helper<Packet>::bitwise_not(a);
}

/** \internal \returns the bitwise and of \a a and not \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pandnot(const Packet& a, const Packet& b) { return pand(a, pnot(b)); }

// In the general case, use bitwise select.
template<typename Packet, typename EnableIf = void>
struct pselect_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& mask, const Packet& a, const Packet& b) {
    return por(pand(a,mask),pandnot(b,mask));
  }
};

// For scalars, use ternary select.
template<typename Packet>
struct pselect_impl<Packet, 
    typename internal::enable_if<is_scalar<Packet>::value>::type > {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& mask, const Packet& a, const Packet& b) {
    return numext::equal_strict(mask, Packet(0)) ? b : a;
  }
};

/** \internal \returns \a or \b for each field in packet according to \mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pselect(const Packet& mask, const Packet& a, const Packet& b) {
  return pselect_impl<Packet>::run(mask, a, b);
}

template<> EIGEN_DEVICE_FUNC inline bool pselect<bool>(
    const bool& cond, const bool& a, const bool& b) {
  return cond ? a : b;
}

/** \internal \returns the min or of \a a and \a b (coeff-wise)
    If either \a a or \a b are NaN, the result is implementation defined. */
template<int NaNPropagation>
struct pminmax_impl {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
    return op(a,b);
  }
};

/** \internal \returns the min or max of \a a and \a b (coeff-wise)
    If either \a a or \a b are NaN, NaN is returned. */
template<>
struct pminmax_impl<PropagateNaN> {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet not_nan_mask_b = pcmp_eq(b, b);
  return pselect(not_nan_mask_a,
                 pselect(not_nan_mask_b, op(a, b), b),
                 a);
  }
};

/** \internal \returns the min or max of \a a and \a b (coeff-wise)
    If both \a a and \a b are NaN, NaN is returned.
    Equivalent to std::fmin(a, b).  */
template<>
struct pminmax_impl<PropagateNumbers> {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet not_nan_mask_b = pcmp_eq(b, b);
  return pselect(not_nan_mask_a,
                 pselect(not_nan_mask_b, op(a, b), a),
                 b);
  }
};


#ifndef SYCL_DEVICE_ONLY
#define EIGEN_BINARY_OP_NAN_PROPAGATION(Type, Func) Func
#else
#define EIGEN_BINARY_OP_NAN_PROPAGATION(Type, Func) \
[](const Type& a, const Type& b) { \
        return Func(a, b);}
#endif

/** \internal \returns the min of \a a and \a b  (coeff-wise).
    If \a a or \b b is NaN, the return value is implementation defined. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmin(const Packet& a, const Packet& b) { return numext::mini(a,b); }

/** \internal \returns the min of \a a and \a b  (coeff-wise).
    NaNPropagation determines the NaN propagation semantics. */
template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline Packet pmin(const Packet& a, const Packet& b) {
  return pminmax_impl<NaNPropagation>::run(a, b, EIGEN_BINARY_OP_NAN_PROPAGATION(Packet, (pmin<Packet>)));
}

/** \internal \returns the max of \a a and \a b  (coeff-wise)
    If \a a or \b b is NaN, the return value is implementation defined. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmax(const Packet& a, const Packet& b) { return numext::maxi(a, b); }

/** \internal \returns the max of \a a and \a b  (coeff-wise).
    NaNPropagation determines the NaN propagation semantics. */
template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline Packet pmax(const Packet& a, const Packet& b) {
  return pminmax_impl<NaNPropagation>::run(a, b, EIGEN_BINARY_OP_NAN_PROPAGATION(Packet,(pmax<Packet>)));
}

/** \internal \returns the absolute value of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pabs(const Packet& a) { return numext::abs(a); }
template<> EIGEN_DEVICE_FUNC inline unsigned int
pabs(const unsigned int& a) { return a; }
template<> EIGEN_DEVICE_FUNC inline unsigned long
pabs(const unsigned long& a) { return a; }
template<> EIGEN_DEVICE_FUNC inline unsigned long long
pabs(const unsigned long long& a) { return a; }

/** \internal \returns the addsub value of \a a,b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
paddsub(const Packet& a, const Packet& b) {
  return pselect(peven_mask(a), padd(a, b), psub(a, b));
 }

/** \internal \returns the phase angle of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
parg(const Packet& a) { using numext::arg; return arg(a); }


/** \internal \returns \a a logically shifted by N bits to the right */
template<int N> EIGEN_DEVICE_FUNC inline int
parithmetic_shift_right(const int& a) { return a >> N; }
template<int N> EIGEN_DEVICE_FUNC inline long int
parithmetic_shift_right(const long int& a) { return a >> N; }

/** \internal \returns \a a arithmetically shifted by N bits to the right */
template<int N> EIGEN_DEVICE_FUNC inline int
plogical_shift_right(const int& a) { return static_cast<int>(static_cast<unsigned int>(a) >> N); }
template<int N> EIGEN_DEVICE_FUNC inline long int
plogical_shift_right(const long int& a) { return static_cast<long>(static_cast<unsigned long>(a) >> N); }

/** \internal \returns \a a shifted by N bits to the left */
template<int N> EIGEN_DEVICE_FUNC inline int
plogical_shift_left(const int& a) { return a << N; }
template<int N> EIGEN_DEVICE_FUNC inline long int
plogical_shift_left(const long int& a) { return a << N; }

/** \internal \returns the significant and exponent of the underlying floating point numbers
  * See https://en.cppreference.com/w/cpp/numeric/math/frexp
  */
template <typename Packet>
EIGEN_DEVICE_FUNC inline Packet pfrexp(const Packet& a, Packet& exponent) {
  int exp;
  EIGEN_USING_STD(frexp);
  Packet result = static_cast<Packet>(frexp(a, &exp));
  exponent = static_cast<Packet>(exp);
  return result;
}

/** \internal \returns a * 2^((int)exponent)
  * See https://en.cppreference.com/w/cpp/numeric/math/ldexp
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pldexp(const Packet &a, const Packet &exponent) {
  EIGEN_USING_STD(ldexp)
  return static_cast<Packet>(ldexp(a, static_cast<int>(exponent)));
}

/** \internal \returns the min of \a a and \a b  (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pabsdiff(const Packet& a, const Packet& b) { return pselect(pcmp_lt(a, b), psub(b, a), psub(a, b)); }

/** \internal \returns a packet version of \a *from, from must be 16 bytes aligned */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pload(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet version of \a *from, (un-aligned load) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ploadu(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet version of \a *from, (un-aligned masked load)
 * There is no generic implementation. We only have implementations for specialized
 * cases. Generic case should not be called.
 */
template<typename Packet> EIGEN_DEVICE_FUNC inline
typename enable_if<unpacket_traits<Packet>::masked_load_available, Packet>::type
ploadu(const typename unpacket_traits<Packet>::type* from, typename unpacket_traits<Packet>::mask_t umask);

/** \internal \returns a packet with constant coefficients \a a, e.g.: (a,a,a,a) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pset1(const typename unpacket_traits<Packet>::type& a) { return a; }

/** \internal \returns a packet with constant coefficients set from bits */
template<typename Packet,typename BitsType> EIGEN_DEVICE_FUNC inline Packet
pset1frombits(BitsType a);

/** \internal \returns a packet with constant coefficients \a a[0], e.g.: (a[0],a[0],a[0],a[0]) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pload1(const typename unpacket_traits<Packet>::type  *a) { return pset1<Packet>(*a); }

/** \internal \returns a packet with elements of \a *from duplicated.
  * For instance, for a packet of 8 elements, 4 scalars will be read from \a *from and
  * duplicated to form: {from[0],from[0],from[1],from[1],from[2],from[2],from[3],from[3]}
  * Currently, this function is only used for scalar * complex products.
  */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet
ploaddup(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet with elements of \a *from quadrupled.
  * For instance, for a packet of 8 elements, 2 scalars will be read from \a *from and
  * replicated to form: {from[0],from[0],from[0],from[0],from[1],from[1],from[1],from[1]}
  * Currently, this function is only used in matrix products.
  * For packet-size smaller or equal to 4, this function is equivalent to pload1
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ploadquad(const typename unpacket_traits<Packet>::type* from)
{ return pload1<Packet>(from); }

/** \internal equivalent to
  * \code
  * a0 = pload1(a+0);
  * a1 = pload1(a+1);
  * a2 = pload1(a+2);
  * a3 = pload1(a+3);
  * \endcode
  * \sa pset1, pload1, ploaddup, pbroadcast2
  */
template<typename Packet> EIGEN_DEVICE_FUNC
inline void pbroadcast4(const typename unpacket_traits<Packet>::type *a,
                        Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  a0 = pload1<Packet>(a+0);
  a1 = pload1<Packet>(a+1);
  a2 = pload1<Packet>(a+2);
  a3 = pload1<Packet>(a+3);
}

/** \internal equivalent to
  * \code
  * a0 = pload1(a+0);
  * a1 = pload1(a+1);
  * \endcode
  * \sa pset1, pload1, ploaddup, pbroadcast4
  */
template<typename Packet> EIGEN_DEVICE_FUNC
inline void pbroadcast2(const typename unpacket_traits<Packet>::type *a,
                        Packet& a0, Packet& a1)
{
  a0 = pload1<Packet>(a+0);
  a1 = pload1<Packet>(a+1);
}

/** \internal \brief Returns a packet with coefficients (a,a+1,...,a+packet_size-1). */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet
plset(const typename unpacket_traits<Packet>::type& a) { return a; }

/** \internal \returns a packet with constant coefficients \a a, e.g.: (x, 0, x, 0),
     where x is the value of all 1-bits. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
peven_mask(const Packet& /*a*/) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  const size_t n = unpacket_traits<Packet>::size;
  EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) Scalar elements[n];
  for(size_t i = 0; i < n; ++i) {
    memset(elements+i, ((i & 1) == 0 ? 0xff : 0), sizeof(Scalar));
  }
  return ploadu<Packet>(elements);
}


/** \internal copy the packet \a from to \a *to, \a to must be 16 bytes aligned */
template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pstore(Scalar* to, const Packet& from)
{ (*to) = from; }

/** \internal copy the packet \a from to \a *to, (un-aligned store) */
template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pstoreu(Scalar* to, const Packet& from)
{  (*to) = from; }

/** \internal copy the packet \a from to \a *to, (un-aligned store with a mask)
 * There is no generic implementation. We only have implementations for specialized
 * cases. Generic case should not be called.
 */
template<typename Scalar, typename Packet>
EIGEN_DEVICE_FUNC inline
typename enable_if<unpacket_traits<Packet>::masked_store_available, void>::type
pstoreu(Scalar* to, const Packet& from, typename unpacket_traits<Packet>::mask_t umask);

 template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather(const Scalar* from, Index /*stride*/)
 { return ploadu<Packet>(from); }

 template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pscatter(Scalar* to, const Packet& from, Index /*stride*/)
 { pstore(to, from); }

/** \internal tries to do cache prefetching of \a addr */
template<typename Scalar> EIGEN_DEVICE_FUNC inline void prefetch(const Scalar* addr)
{
#if defined(EIGEN_HIP_DEVICE_COMPILE)
  // do nothing
#elif defined(EIGEN_CUDA_ARCH)
#if defined(__LP64__) || EIGEN_OS_WIN64
  // 64-bit pointer operand constraint for inlined asm
  asm(" prefetch.L1 [ %1 ];" : "=l"(addr) : "l"(addr));
#else
  // 32-bit pointer operand constraint for inlined asm
  asm(" prefetch.L1 [ %1 ];" : "=r"(addr) : "r"(addr));
#endif
#elif (!EIGEN_COMP_MSVC) && (EIGEN_COMP_GNUC || EIGEN_COMP_CLANG || EIGEN_COMP_ICC)
  __builtin_prefetch(addr);
#endif
}

/** \internal \returns the reversed elements of \a a*/
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet preverse(const Packet& a)
{ return a; }

/** \internal \returns \a a with real and imaginary part flipped (for complex type only) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pcplxflip(const Packet& a)
{
  return Packet(numext::imag(a),numext::real(a));
}

/**************************
* Special math functions
***************************/

/** \internal \returns the sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psin(const Packet& a) { EIGEN_USING_STD(sin); return sin(a); }

/** \internal \returns the cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pcos(const Packet& a) { EIGEN_USING_STD(cos); return cos(a); }

/** \internal \returns the tan of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ptan(const Packet& a) { EIGEN_USING_STD(tan); return tan(a); }

/** \internal \returns the arc sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pasin(const Packet& a) { EIGEN_USING_STD(asin); return asin(a); }

/** \internal \returns the arc cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pacos(const Packet& a) { EIGEN_USING_STD(acos); return acos(a); }

/** \internal \returns the arc tangent of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet patan(const Packet& a) { EIGEN_USING_STD(atan); return atan(a); }

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psinh(const Packet& a) { EIGEN_USING_STD(sinh); return sinh(a); }

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pcosh(const Packet& a) { EIGEN_USING_STD(cosh); return cosh(a); }

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ptanh(const Packet& a) { EIGEN_USING_STD(tanh); return tanh(a); }

/** \internal \returns the exp of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pexp(const Packet& a) { EIGEN_USING_STD(exp); return exp(a); }

/** \internal \returns the expm1 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pexpm1(const Packet& a) { return numext::expm1(a); }

/** \internal \returns the log of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog(const Packet& a) { EIGEN_USING_STD(log); return log(a); }

/** \internal \returns the log1p of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog1p(const Packet& a) { return numext::log1p(a); }

/** \internal \returns the log10 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog10(const Packet& a) { EIGEN_USING_STD(log10); return log10(a); }

/** \internal \returns the log10 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog2(const Packet& a) {
  typedef typename internal::unpacket_traits<Packet>::type Scalar;
  return pmul(pset1<Packet>(Scalar(EIGEN_LOG2E)), plog(a)); 
}

/** \internal \returns the square-root of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psqrt(const Packet& a) { return numext::sqrt(a); }

/** \internal \returns the reciprocal square-root of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet prsqrt(const Packet& a) {
  typedef typename internal::unpacket_traits<Packet>::type Scalar;
  return pdiv(pset1<Packet>(Scalar(1)), psqrt(a));
}

/** \internal \returns the rounded value of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pround(const Packet& a) { using numext::round; return round(a); }

/** \internal \returns the floor of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pfloor(const Packet& a) { using numext::floor; return floor(a); }

/** \internal \returns the rounded value of \a a (coeff-wise) with current
 * rounding mode */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet print(const Packet& a) { using numext::rint; return rint(a); }

/** \internal \returns the ceil of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pceil(const Packet& a) { using numext::ceil; return ceil(a); }

/** \internal \returns the first element of a packet */
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
pfirst(const Packet& a)
{ return a; }

/** \internal \returns the sum of the elements of upper and lower half of \a a if \a a is larger than 4.
  * For a packet {a0, a1, a2, a3, a4, a5, a6, a7}, it returns a half packet {a0+a4, a1+a5, a2+a6, a3+a7}
  * For packet-size smaller or equal to 4, this boils down to a noop.
  */
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename conditional<(unpacket_traits<Packet>::size%8)==0,typename unpacket_traits<Packet>::half,Packet>::type
predux_half_dowto4(const Packet& a)
{ return a; }

// Slow generic implementation of Packet reduction.
template <typename Packet, typename Op>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
predux_helper(const Packet& a, Op op) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  const size_t n = unpacket_traits<Packet>::size;
  EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) Scalar elements[n];
  pstoreu<Scalar>(elements, a);
  for(size_t k = n / 2; k > 0; k /= 2)  {
    for(size_t i = 0; i < k; ++i) {
      elements[i] = op(elements[i], elements[i + k]);
    }
  }
  return elements[0];
}

/** \internal \returns the sum of the elements of \a a*/
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
predux(const Packet& a)
{
  return a;
}

/** \internal \returns the product of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_mul(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmul<Scalar>)));
}

/** \internal \returns the min of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_min(
    const Packet &a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmin<PropagateFast, Scalar>)));
}

template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_min(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmin<NaNPropagation, Scalar>)));
}

/** \internal \returns the min of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_max(
    const Packet &a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmax<PropagateFast, Scalar>)));
}

template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_max(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmax<NaNPropagation, Scalar>)));
}

#undef EIGEN_BINARY_OP_NAN_PROPAGATION

/** \internal \returns true if all coeffs of \a a means "true"
  * It is supposed to be called on values returned by pcmp_*.
  */
// not needed yet
// template<typename Packet> EIGEN_DEVICE_FUNC inline bool predux_all(const Packet& a)
// { return bool(a); }

/** \internal \returns true if any coeffs of \a a means "true"
  * It is supposed to be called on values returned by pcmp_*.
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline bool predux_any(const Packet& a)
{
  // Dirty but generic implementation where "true" is assumed to be non 0 and all the sames.
  // It is expected that "true" is either:
  //  - Scalar(1)
  //  - bits full of ones (NaN for floats),
  //  - or first bit equals to 1 (1 for ints, smallest denormal for floats).
  // For all these cases, taking the sum is just fine, and this boils down to a no-op for scalars.
  typedef typename unpacket_traits<Packet>::type Scalar;
  return numext::not_equal_strict(predux(a), Scalar(0));
}

/***************************************************************************
* The following functions might not have to be overwritten for vectorized types
***************************************************************************/

/** \internal copy a packet with constant coefficient \a a (e.g., [a,a,a,a]) to \a *to. \a to must be 16 bytes aligned */
// NOTE: this function must really be templated on the packet type (think about different packet types for the same scalar type)
template<typename Packet>
inline void pstore1(typename unpacket_traits<Packet>::type* to, const typename unpacket_traits<Packet>::type& a)
{
  pstore(to, pset1<Packet>(a));
}

/** \internal \returns a * b + c (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmadd(const Packet&  a,
         const Packet&  b,
         const Packet&  c)
{ return padd(pmul(a, b),c); }

/** \internal \returns a packet version of \a *from.
  * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
template<typename Packet, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet ploadt(const typename unpacket_traits<Packet>::type* from)
{
  if(Alignment >= unpacket_traits<Packet>::alignment)
    return pload<Packet>(from);
  else
    return ploadu<Packet>(from);
}

/** \internal copy the packet \a from to \a *to.
  * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
template<typename Scalar, typename Packet, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(Scalar* to, const Packet& from)
{
  if(Alignment >= unpacket_traits<Packet>::alignment)
    pstore(to, from);
  else
    pstoreu(to, from);
}

/** \internal \returns a packet version of \a *from.
  * Unlike ploadt, ploadt_ro takes advantage of the read-only memory path on the
  * hardware if available to speedup the loading of data that won't be modified
  * by the current computation.
  */
template<typename Packet, int LoadMode>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet ploadt_ro(const typename unpacket_traits<Packet>::type* from)
{
  return ploadt<Packet, LoadMode>(from);
}

/***************************************************************************
* Fast complex products (GCC generates a function call which is very slow)
***************************************************************************/

// Eigen+CUDA does not support complexes.
#if !defined(EIGEN_GPUCC)

template<> inline std::complex<float> pmul(const std::complex<float>& a, const std::complex<float>& b)
{ return std::complex<float>(a.real()*b.real() - a.imag()*b.imag(), a.imag()*b.real() + a.real()*b.imag()); }

template<> inline std::complex<double> pmul(const std::complex<double>& a, const std::complex<double>& b)
{ return std::complex<double>(a.real()*b.real() - a.imag()*b.imag(), a.imag()*b.real() + a.real()*b.imag()); }

#endif


/***************************************************************************
 * PacketBlock, that is a collection of N packets where the number of words
 * in the packet is a multiple of N.
***************************************************************************/
template <typename Packet,int N=unpacket_traits<Packet>::size> struct PacketBlock {
  Packet packet[N];
};

template<typename Packet> EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet,1>& /*kernel*/) {
  // Nothing to do in the scalar case, i.e. a 1x1 matrix.
}

/***************************************************************************
 * Selector, i.e. vector of N boolean values used to select (i.e. blend)
 * words from 2 packets.
***************************************************************************/
template <size_t N> struct Selector {
  bool select[N];
};

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pblend(const Selector<unpacket_traits<Packet>::size>& ifPacket, const Packet& thenPacket, const Packet& elsePacket) {
  return ifPacket.select[0] ? thenPacket : elsePacket;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERIC_PACKET_MATH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/GlobalFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GLOBAL_FUNCTIONS_H
#define EIGEN_GLOBAL_FUNCTIONS_H

#ifdef EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(NAME,FUNCTOR,DOC_OP,DOC_DETAILS) \
  /** \returns an expression of the coefficient-wise DOC_OP of \a x

    DOC_DETAILS

    \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_##NAME">Math functions</a>, class CwiseUnaryOp
    */ \
  template<typename Derived> \
  inline const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> \
  NAME(const Eigen::ArrayBase<Derived>& x);

#else

#define EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(NAME,FUNCTOR,DOC_OP,DOC_DETAILS) \
  template<typename Derived> \
  inline const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> \
  (NAME)(const Eigen::ArrayBase<Derived>& x) { \
    return Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived>(x.derived()); \
  }

#endif // EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(NAME,FUNCTOR) \
  \
  template<typename Derived> \
  struct NAME##_retval<ArrayBase<Derived> > \
  { \
    typedef const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> type; \
  }; \
  template<typename Derived> \
  struct NAME##_impl<ArrayBase<Derived> > \
  { \
    static inline typename NAME##_retval<ArrayBase<Derived> >::type run(const Eigen::ArrayBase<Derived>& x) \
    { \
      return typename NAME##_retval<ArrayBase<Derived> >::type(x.derived()); \
    } \
  };

namespace Eigen
{
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(real,scalar_real_op,real part,\sa ArrayBase::real)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(imag,scalar_imag_op,imaginary part,\sa ArrayBase::imag)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(conj,scalar_conjugate_op,complex conjugate,\sa ArrayBase::conjugate)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(inverse,scalar_inverse_op,inverse,\sa ArrayBase::inverse)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sin,scalar_sin_op,sine,\sa ArrayBase::sin)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cos,scalar_cos_op,cosine,\sa ArrayBase::cos)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(tan,scalar_tan_op,tangent,\sa ArrayBase::tan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(atan,scalar_atan_op,arc-tangent,\sa ArrayBase::atan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(asin,scalar_asin_op,arc-sine,\sa ArrayBase::asin)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(acos,scalar_acos_op,arc-consine,\sa ArrayBase::acos)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sinh,scalar_sinh_op,hyperbolic sine,\sa ArrayBase::sinh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cosh,scalar_cosh_op,hyperbolic cosine,\sa ArrayBase::cosh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(tanh,scalar_tanh_op,hyperbolic tangent,\sa ArrayBase::tanh)
#if EIGEN_HAS_CXX11_MATH
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(asinh,scalar_asinh_op,inverse hyperbolic sine,\sa ArrayBase::asinh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(acosh,scalar_acosh_op,inverse hyperbolic cosine,\sa ArrayBase::acosh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(atanh,scalar_atanh_op,inverse hyperbolic tangent,\sa ArrayBase::atanh)
#endif
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(logistic,scalar_logistic_op,logistic function,\sa ArrayBase::logistic)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(lgamma,scalar_lgamma_op,natural logarithm of the gamma function,\sa ArrayBase::lgamma)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(digamma,scalar_digamma_op,derivative of lgamma,\sa ArrayBase::digamma)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(erf,scalar_erf_op,error function,\sa ArrayBase::erf)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(erfc,scalar_erfc_op,complement error function,\sa ArrayBase::erfc)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(ndtri,scalar_ndtri_op,inverse normal distribution function,\sa ArrayBase::ndtri)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(exp,scalar_exp_op,exponential,\sa ArrayBase::exp)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(expm1,scalar_expm1_op,exponential of a value minus 1,\sa ArrayBase::expm1)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log,scalar_log_op,natural logarithm,\sa Eigen::log10 DOXCOMMA ArrayBase::log)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log1p,scalar_log1p_op,natural logarithm of 1 plus the value,\sa ArrayBase::log1p)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log10,scalar_log10_op,base 10 logarithm,\sa Eigen::log DOXCOMMA ArrayBase::log10)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log2,scalar_log2_op,base 2 logarithm,\sa Eigen::log DOXCOMMA ArrayBase::log2)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(abs,scalar_abs_op,absolute value,\sa ArrayBase::abs DOXCOMMA MatrixBase::cwiseAbs)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(abs2,scalar_abs2_op,squared absolute value,\sa ArrayBase::abs2 DOXCOMMA MatrixBase::cwiseAbs2)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(arg,scalar_arg_op,complex argument,\sa ArrayBase::arg DOXCOMMA MatrixBase::cwiseArg)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sqrt,scalar_sqrt_op,square root,\sa ArrayBase::sqrt DOXCOMMA MatrixBase::cwiseSqrt)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(rsqrt,scalar_rsqrt_op,reciprocal square root,\sa ArrayBase::rsqrt)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(square,scalar_square_op,square (power 2),\sa Eigen::abs2 DOXCOMMA Eigen::pow DOXCOMMA ArrayBase::square)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cube,scalar_cube_op,cube (power 3),\sa Eigen::pow DOXCOMMA ArrayBase::cube)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(rint,scalar_rint_op,nearest integer,\sa Eigen::floor DOXCOMMA Eigen::ceil DOXCOMMA ArrayBase::round)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(round,scalar_round_op,nearest integer,\sa Eigen::floor DOXCOMMA Eigen::ceil DOXCOMMA ArrayBase::round)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(floor,scalar_floor_op,nearest integer not greater than the giben value,\sa Eigen::ceil DOXCOMMA ArrayBase::floor)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(ceil,scalar_ceil_op,nearest integer not less than the giben value,\sa Eigen::floor DOXCOMMA ArrayBase::ceil)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isnan,scalar_isnan_op,not-a-number test,\sa Eigen::isinf DOXCOMMA Eigen::isfinite DOXCOMMA ArrayBase::isnan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isinf,scalar_isinf_op,infinite value test,\sa Eigen::isnan DOXCOMMA Eigen::isfinite DOXCOMMA ArrayBase::isinf)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isfinite,scalar_isfinite_op,finite value test,\sa Eigen::isinf DOXCOMMA Eigen::isnan DOXCOMMA ArrayBase::isfinite)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sign,scalar_sign_op,sign (or 0),\sa ArrayBase::sign)

  /** \returns an expression of the coefficient-wise power of \a x to the given constant \a exponent.
    *
    * \tparam ScalarExponent is the scalar type of \a exponent. It must be compatible with the scalar type of the given expression (\c Derived::Scalar).
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
#ifdef EIGEN_PARSED_BY_DOXYGEN
  template<typename Derived,typename ScalarExponent>
  inline const CwiseBinaryOp<internal::scalar_pow_op<Derived::Scalar,ScalarExponent>,Derived,Constant<ScalarExponent> >
  pow(const Eigen::ArrayBase<Derived>& x, const ScalarExponent& exponent);
#else
  template <typename Derived,typename ScalarExponent>
  EIGEN_DEVICE_FUNC inline
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(
    const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,typename internal::promote_scalar_arg<typename Derived::Scalar
                                                 EIGEN_COMMA ScalarExponent EIGEN_COMMA
                                                 EIGEN_SCALAR_BINARY_SUPPORTED(pow,typename Derived::Scalar,ScalarExponent)>::type,pow))
  pow(const Eigen::ArrayBase<Derived>& x, const ScalarExponent& exponent)
  {
    typedef typename internal::promote_scalar_arg<typename Derived::Scalar,ScalarExponent,
                                                  EIGEN_SCALAR_BINARY_SUPPORTED(pow,typename Derived::Scalar,ScalarExponent)>::type PromotedExponent;
    return EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,PromotedExponent,pow)(x.derived(),
           typename internal::plain_constant_type<Derived,PromotedExponent>::type(x.derived().rows(), x.derived().cols(), internal::scalar_constant_op<PromotedExponent>(exponent)));
  }
#endif

  /** \returns an expression of the coefficient-wise power of \a x to the given array of \a exponents.
    *
    * This function computes the coefficient-wise power.
    *
    * Example: \include Cwise_array_power_array.cpp
    * Output: \verbinclude Cwise_array_power_array.out
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
  template<typename Derived,typename ExponentDerived>
  inline const Eigen::CwiseBinaryOp<Eigen::internal::scalar_pow_op<typename Derived::Scalar, typename ExponentDerived::Scalar>, const Derived, const ExponentDerived>
  pow(const Eigen::ArrayBase<Derived>& x, const Eigen::ArrayBase<ExponentDerived>& exponents)
  {
    return Eigen::CwiseBinaryOp<Eigen::internal::scalar_pow_op<typename Derived::Scalar, typename ExponentDerived::Scalar>, const Derived, const ExponentDerived>(
      x.derived(),
      exponents.derived()
    );
  }

  /** \returns an expression of the coefficient-wise power of the scalar \a x to the given array of \a exponents.
    *
    * This function computes the coefficient-wise power between a scalar and an array of exponents.
    *
    * \tparam Scalar is the scalar type of \a x. It must be compatible with the scalar type of the given array expression (\c Derived::Scalar).
    *
    * Example: \include Cwise_scalar_power_array.cpp
    * Output: \verbinclude Cwise_scalar_power_array.out
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
#ifdef EIGEN_PARSED_BY_DOXYGEN
  template<typename Scalar,typename Derived>
  inline const CwiseBinaryOp<internal::scalar_pow_op<Scalar,Derived::Scalar>,Constant<Scalar>,Derived>
  pow(const Scalar& x,const Eigen::ArrayBase<Derived>& x);
#else
  template <typename Scalar, typename Derived>
  EIGEN_DEVICE_FUNC inline
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(
    const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(typename internal::promote_scalar_arg<typename Derived::Scalar
                                                 EIGEN_COMMA Scalar EIGEN_COMMA
                                                 EIGEN_SCALAR_BINARY_SUPPORTED(pow,Scalar,typename Derived::Scalar)>::type,Derived,pow))
  pow(const Scalar& x, const Eigen::ArrayBase<Derived>& exponents) {
    typedef typename internal::promote_scalar_arg<typename Derived::Scalar,Scalar,
                                                  EIGEN_SCALAR_BINARY_SUPPORTED(pow,Scalar,typename Derived::Scalar)>::type PromotedScalar;
    return EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(PromotedScalar,Derived,pow)(
           typename internal::plain_constant_type<Derived,PromotedScalar>::type(exponents.derived().rows(), exponents.derived().cols(), internal::scalar_constant_op<PromotedScalar>(x)), exponents.derived());
  }
#endif


  namespace internal
  {
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(real,scalar_real_op)
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(imag,scalar_imag_op)
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(abs2,scalar_abs2_op)
  }
}

// TODO: cleanly disable those functions that are not supported on Array (numext::real_ref, internal::random, internal::isApprox...)

#endif // EIGEN_GLOBAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/IO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_IO_H
#define EIGEN_IO_H

namespace Eigen { 

enum { DontAlignCols = 1 };
enum { StreamPrecision = -1,
       FullPrecision = -2 };

namespace internal {
template<typename Derived>
std::ostream & print_matrix(std::ostream & s, const Derived& _m, const IOFormat& fmt);
}

/** \class IOFormat
  * \ingroup Core_Module
  *
  * \brief Stores a set of parameters controlling the way matrices are printed
  *
  * List of available parameters:
  *  - \b precision number of digits for floating point values, or one of the special constants \c StreamPrecision and \c FullPrecision.
  *                 The default is the special value \c StreamPrecision which means to use the
  *                 stream's own precision setting, as set for instance using \c cout.precision(3). The other special value
  *                 \c FullPrecision means that the number of digits will be computed to match the full precision of each floating-point
  *                 type.
  *  - \b flags an OR-ed combination of flags, the default value is 0, the only currently available flag is \c DontAlignCols which
  *             allows to disable the alignment of columns, resulting in faster code.
  *  - \b coeffSeparator string printed between two coefficients of the same row
  *  - \b rowSeparator string printed between two rows
  *  - \b rowPrefix string printed at the beginning of each row
  *  - \b rowSuffix string printed at the end of each row
  *  - \b matPrefix string printed at the beginning of the matrix
  *  - \b matSuffix string printed at the end of the matrix
  *  - \b fill character printed to fill the empty space in aligned columns
  *
  * Example: \include IOFormat.cpp
  * Output: \verbinclude IOFormat.out
  *
  * \sa DenseBase::format(), class WithFormat
  */
struct IOFormat
{
  /** Default constructor, see class IOFormat for the meaning of the parameters */
  IOFormat(int _precision = StreamPrecision, int _flags = 0,
    const std::string& _coeffSeparator = " ",
    const std::string& _rowSeparator = "\n", const std::string& _rowPrefix="", const std::string& _rowSuffix="",
    const std::string& _matPrefix="", const std::string& _matSuffix="", const char _fill=' ')
  : matPrefix(_matPrefix), matSuffix(_matSuffix), rowPrefix(_rowPrefix), rowSuffix(_rowSuffix), rowSeparator(_rowSeparator),
    rowSpacer(""), coeffSeparator(_coeffSeparator), fill(_fill), precision(_precision), flags(_flags)
  {
    // TODO check if rowPrefix, rowSuffix or rowSeparator contains a newline
    // don't add rowSpacer if columns are not to be aligned
    if((flags & DontAlignCols))
      return;
    int i = int(matSuffix.length())-1;
    while (i>=0 && matSuffix[i]!='\n')
    {
      rowSpacer += ' ';
      i--;
    }
  }
  std::string matPrefix, matSuffix;
  std::string rowPrefix, rowSuffix, rowSeparator, rowSpacer;
  std::string coeffSeparator;
  char fill;
  int precision;
  int flags;
};

/** \class WithFormat
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing matrix output with given format
  *
  * \tparam ExpressionType the type of the object on which IO stream operations are performed
  *
  * This class represents an expression with stream operators controlled by a given IOFormat.
  * It is the return type of DenseBase::format()
  * and most of the time this is the only way it is used.
  *
  * See class IOFormat for some examples.
  *
  * \sa DenseBase::format(), class IOFormat
  */
template<typename ExpressionType>
class WithFormat
{
  public:

    WithFormat(const ExpressionType& matrix, const IOFormat& format)
      : m_matrix(matrix), m_format(format)
    {}

    friend std::ostream & operator << (std::ostream & s, const WithFormat& wf)
    {
      return internal::print_matrix(s, wf.m_matrix.eval(), wf.m_format);
    }

  protected:
    typename ExpressionType::Nested m_matrix;
    IOFormat m_format;
};

namespace internal {

// NOTE: This helper is kept for backward compatibility with previous code specializing
//       this internal::significant_decimals_impl structure. In the future we should directly
//       call digits10() which has been introduced in July 2016 in 3.3.
template<typename Scalar>
struct significant_decimals_impl
{
  static inline int run()
  {
    return NumTraits<Scalar>::digits10();
  }
};

/** \internal
  * print the matrix \a _m to the output stream \a s using the output format \a fmt */
template<typename Derived>
std::ostream & print_matrix(std::ostream & s, const Derived& _m, const IOFormat& fmt)
{
  using internal::is_same;
  using internal::conditional;

  if(_m.size() == 0)
  {
    s << fmt.matPrefix << fmt.matSuffix;
    return s;
  }
  
  typename Derived::Nested m = _m;
  typedef typename Derived::Scalar Scalar;
  typedef typename
      conditional<
          is_same<Scalar, char>::value ||
            is_same<Scalar, unsigned char>::value ||
            is_same<Scalar, numext::int8_t>::value ||
            is_same<Scalar, numext::uint8_t>::value,
          int,
          typename conditional<
              is_same<Scalar, std::complex<char> >::value ||
                is_same<Scalar, std::complex<unsigned char> >::value ||
                is_same<Scalar, std::complex<numext::int8_t> >::value ||
                is_same<Scalar, std::complex<numext::uint8_t> >::value,
              std::complex<int>,
              const Scalar&
            >::type
        >::type PrintType;

  Index width = 0;

  std::streamsize explicit_precision;
  if(fmt.precision == StreamPrecision)
  {
    explicit_precision = 0;
  }
  else if(fmt.precision == FullPrecision)
  {
    if (NumTraits<Scalar>::IsInteger)
    {
      explicit_precision = 0;
    }
    else
    {
      explicit_precision = significant_decimals_impl<Scalar>::run();
    }
  }
  else
  {
    explicit_precision = fmt.precision;
  }

  std::streamsize old_precision = 0;
  if(explicit_precision) old_precision = s.precision(explicit_precision);

  bool align_cols = !(fmt.flags & DontAlignCols);
  if(align_cols)
  {
    // compute the largest width
    for(Index j = 0; j < m.cols(); ++j)
      for(Index i = 0; i < m.rows(); ++i)
      {
        std::stringstream sstr;
        sstr.copyfmt(s);
        sstr << static_cast<PrintType>(m.coeff(i,j));
        width = std::max<Index>(width, Index(sstr.str().length()));
      }
  }
  std::streamsize old_width = s.width();
  char old_fill_character = s.fill();
  s << fmt.matPrefix;
  for(Index i = 0; i < m.rows(); ++i)
  {
    if (i)
      s << fmt.rowSpacer;
    s << fmt.rowPrefix;
    if(width) {
      s.fill(fmt.fill);
      s.width(width);
    }
    s << static_cast<PrintType>(m.coeff(i, 0));
    for(Index j = 1; j < m.cols(); ++j)
    {
      s << fmt.coeffSeparator;
      if(width) {
        s.fill(fmt.fill);
        s.width(width);
      }
      s << static_cast<PrintType>(m.coeff(i, j));
    }
    s << fmt.rowSuffix;
    if( i < m.rows() - 1)
      s << fmt.rowSeparator;
  }
  s << fmt.matSuffix;
  if(explicit_precision) s.precision(old_precision);
  if(width) {
    s.fill(old_fill_character);
    s.width(old_width);
  }
  return s;
}

} // end namespace internal

/** \relates DenseBase
  *
  * Outputs the matrix, to the given stream.
  *
  * If you wish to print the matrix with a format different than the default, use DenseBase::format().
  *
  * It is also possible to change the default format by defining EIGEN_DEFAULT_IO_FORMAT before including Eigen headers.
  * If not defined, this will automatically be defined to Eigen::IOFormat(), that is the Eigen::IOFormat with default parameters.
  *
  * \sa DenseBase::format()
  */
template<typename Derived>
std::ostream & operator <<
(std::ostream & s,
 const DenseBase<Derived> & m)
{
  return internal::print_matrix(s, m.eval(), EIGEN_DEFAULT_IO_FORMAT);
}

} // end namespace Eigen

#endif // EIGEN_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/IndexedView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INDEXED_VIEW_H
#define EIGEN_INDEXED_VIEW_H

namespace Eigen {

namespace internal {

template<typename XprType, typename RowIndices, typename ColIndices>
struct traits<IndexedView<XprType, RowIndices, ColIndices> >
 : traits<XprType>
{
  enum {
    RowsAtCompileTime = int(array_size<RowIndices>::value),
    ColsAtCompileTime = int(array_size<ColIndices>::value),
    MaxRowsAtCompileTime = RowsAtCompileTime != Dynamic ? int(RowsAtCompileTime) : Dynamic,
    MaxColsAtCompileTime = ColsAtCompileTime != Dynamic ? int(ColsAtCompileTime) : Dynamic,

    XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
               : XprTypeIsRowMajor,

    RowIncr = int(get_compile_time_incr<RowIndices>::value),
    ColIncr = int(get_compile_time_incr<ColIndices>::value),
    InnerIncr = IsRowMajor ? ColIncr : RowIncr,
    OuterIncr = IsRowMajor ? RowIncr : ColIncr,

    HasSameStorageOrderAsXprType = (IsRowMajor == XprTypeIsRowMajor),
    XprInnerStride = HasSameStorageOrderAsXprType ? int(inner_stride_at_compile_time<XprType>::ret) : int(outer_stride_at_compile_time<XprType>::ret),
    XprOuterstride = HasSameStorageOrderAsXprType ? int(outer_stride_at_compile_time<XprType>::ret) : int(inner_stride_at_compile_time<XprType>::ret),

    InnerSize = XprTypeIsRowMajor ? ColsAtCompileTime : RowsAtCompileTime,
    IsBlockAlike = InnerIncr==1 && OuterIncr==1,
    IsInnerPannel = HasSameStorageOrderAsXprType && is_same<AllRange<InnerSize>,typename conditional<XprTypeIsRowMajor,ColIndices,RowIndices>::type>::value,

    InnerStrideAtCompileTime = InnerIncr<0 || InnerIncr==DynamicIndex || XprInnerStride==Dynamic ? Dynamic : XprInnerStride * InnerIncr,
    OuterStrideAtCompileTime = OuterIncr<0 || OuterIncr==DynamicIndex || XprOuterstride==Dynamic ? Dynamic : XprOuterstride * OuterIncr,

    ReturnAsScalar = is_same<RowIndices,SingleRange>::value && is_same<ColIndices,SingleRange>::value,
    ReturnAsBlock = (!ReturnAsScalar) && IsBlockAlike,
    ReturnAsIndexedView = (!ReturnAsScalar) && (!ReturnAsBlock),

    // FIXME we deal with compile-time strides if and only if we have DirectAccessBit flag,
    // but this is too strict regarding negative strides...
    DirectAccessMask = (int(InnerIncr)!=UndefinedIncr && int(OuterIncr)!=UndefinedIncr && InnerIncr>=0 && OuterIncr>=0) ? DirectAccessBit : 0,
    FlagsRowMajorBit = IsRowMajor ? RowMajorBit : 0,
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1) ? LinearAccessBit : 0,
    Flags = (traits<XprType>::Flags & (HereditaryBits | DirectAccessMask )) | FlagsLvalueBit | FlagsRowMajorBit | FlagsLinearAccessBit
  };

  typedef Block<XprType,RowsAtCompileTime,ColsAtCompileTime,IsInnerPannel> BlockType;
};

}

template<typename XprType, typename RowIndices, typename ColIndices, typename StorageKind>
class IndexedViewImpl;


/** \class IndexedView
  * \ingroup Core_Module
  *
  * \brief Expression of a non-sequential sub-matrix defined by arbitrary sequences of row and column indices
  *
  * \tparam XprType the type of the expression in which we are taking the intersections of sub-rows and sub-columns
  * \tparam RowIndices the type of the object defining the sequence of row indices
  * \tparam ColIndices the type of the object defining the sequence of column indices
  *
  * This class represents an expression of a sub-matrix (or sub-vector) defined as the intersection
  * of sub-sets of rows and columns, that are themself defined by generic sequences of row indices \f$ \{r_0,r_1,..r_{m-1}\} \f$
  * and column indices \f$ \{c_0,c_1,..c_{n-1} \}\f$. Let \f$ A \f$  be the nested matrix, then the resulting matrix \f$ B \f$ has \c m
  * rows and \c n columns, and its entries are given by: \f$ B(i,j) = A(r_i,c_j) \f$.
  *
  * The \c RowIndices and \c ColIndices types must be compatible with the following API:
  * \code
  * <integral type> operator[](Index) const;
  * Index size() const;
  * \endcode
  *
  * Typical supported types thus include:
  *  - std::vector<int>
  *  - std::valarray<int>
  *  - std::array<int>
  *  - Plain C arrays: int[N]
  *  - Eigen::ArrayXi
  *  - decltype(ArrayXi::LinSpaced(...))
  *  - Any view/expressions of the previous types
  *  - Eigen::ArithmeticSequence
  *  - Eigen::internal::AllRange      (helper for Eigen::all)
  *  - Eigen::internal::SingleRange  (helper for single index)
  *  - etc.
  *
  * In typical usages of %Eigen, this class should never be used directly. It is the return type of
  * DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * \sa class Block
  */
template<typename XprType, typename RowIndices, typename ColIndices>
class IndexedView : public IndexedViewImpl<XprType, RowIndices, ColIndices, typename internal::traits<XprType>::StorageKind>
{
public:
  typedef typename IndexedViewImpl<XprType, RowIndices, ColIndices, typename internal::traits<XprType>::StorageKind>::Base Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(IndexedView)
  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(IndexedView)

  typedef typename internal::ref_selector<XprType>::non_const_type MatrixTypeNested;
  typedef typename internal::remove_all<XprType>::type NestedExpression;

  template<typename T0, typename T1>
  IndexedView(XprType& xpr, const T0& rowIndices, const T1& colIndices)
    : m_xpr(xpr), m_rowIndices(rowIndices), m_colIndices(colIndices)
  {}

  /** \returns number of rows */
  Index rows() const { return internal::size(m_rowIndices); }

  /** \returns number of columns */
  Index cols() const { return internal::size(m_colIndices); }

  /** \returns the nested expression */
  const typename internal::remove_all<XprType>::type&
  nestedExpression() const { return m_xpr; }

  /** \returns the nested expression */
  typename internal::remove_reference<XprType>::type&
  nestedExpression() { return m_xpr; }

  /** \returns a const reference to the object storing/generating the row indices */
  const RowIndices& rowIndices() const { return m_rowIndices; }

  /** \returns a const reference to the object storing/generating the column indices */
  const ColIndices& colIndices() const { return m_colIndices; }

protected:
  MatrixTypeNested m_xpr;
  RowIndices m_rowIndices;
  ColIndices m_colIndices;
};


// Generic API dispatcher
template<typename XprType, typename RowIndices, typename ColIndices, typename StorageKind>
class IndexedViewImpl
  : public internal::generic_xpr_base<IndexedView<XprType, RowIndices, ColIndices> >::type
{
public:
  typedef typename internal::generic_xpr_base<IndexedView<XprType, RowIndices, ColIndices> >::type Base;
};

namespace internal {


template<typename ArgType, typename RowIndices, typename ColIndices>
struct unary_evaluator<IndexedView<ArgType, RowIndices, ColIndices>, IndexBased>
  : evaluator_base<IndexedView<ArgType, RowIndices, ColIndices> >
{
  typedef IndexedView<ArgType, RowIndices, ColIndices> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost /* TODO + cost of row/col index */,

    FlagsLinearAccessBit = (traits<XprType>::RowsAtCompileTime == 1 || traits<XprType>::ColsAtCompileTime == 1) ? LinearAccessBit : 0,

    FlagsRowMajorBit = traits<XprType>::FlagsRowMajorBit, 

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits & ~RowMajorBit /*| LinearAccessBit | DirectAccessBit*/)) | FlagsLinearAccessBit | FlagsRowMajorBit,

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_xpr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeffRef( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar& coeffRef(Index index) const
  {
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeffRef( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const CoeffReturnType coeff(Index index) const
  {
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeff( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

protected:

  evaluator<ArgType> m_argImpl;
  const XprType& m_xpr;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_INDEXED_VIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Inverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INVERSE_H
#define EIGEN_INVERSE_H

namespace Eigen {

template<typename XprType,typename StorageKind> class InverseImpl;

namespace internal {

template<typename XprType>
struct traits<Inverse<XprType> >
  : traits<typename XprType::PlainObject>
{
  typedef typename XprType::PlainObject PlainObject;
  typedef traits<PlainObject> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit
  };
};

} // end namespace internal

/** \class Inverse
  *
  * \brief Expression of the inverse of another expression
  *
  * \tparam XprType the type of the expression we are taking the inverse
  *
  * This class represents an abstract expression of A.inverse()
  * and most of the time this is the only way it is used.
  *
  */
template<typename XprType>
class Inverse : public InverseImpl<XprType,typename internal::traits<XprType>::StorageKind>
{
public:
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename XprType::Scalar                            Scalar;
  typedef typename internal::ref_selector<XprType>::type      XprTypeNested;
  typedef typename internal::remove_all<XprTypeNested>::type  XprTypeNestedCleaned;
  typedef typename internal::ref_selector<Inverse>::type Nested;
  typedef typename internal::remove_all<XprType>::type NestedExpression;

  explicit EIGEN_DEVICE_FUNC Inverse(const XprType &xpr)
    : m_xpr(xpr)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR  Index rows() const EIGEN_NOEXCEPT { return m_xpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR  Index cols() const EIGEN_NOEXCEPT { return m_xpr.rows(); }

  EIGEN_DEVICE_FUNC const XprTypeNestedCleaned& nestedExpression() const { return m_xpr; }

protected:
  XprTypeNested m_xpr;
};

// Generic API dispatcher
template<typename XprType, typename StorageKind>
class InverseImpl
  : public internal::generic_xpr_base<Inverse<XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<Inverse<XprType> >::type Base;
  typedef typename XprType::Scalar Scalar;
private:

  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

namespace internal {

/** \internal
  * \brief Default evaluator for Inverse expression.
  *
  * This default evaluator for Inverse expression simply evaluate the inverse into a temporary
  * by a call to internal::call_assignment_no_alias.
  * Therefore, inverse implementers only have to specialize Assignment<Dst,Inverse<...>, ...> for
  * there own nested expression.
  *
  * \sa class Inverse
  */
template<typename ArgType>
struct unary_evaluator<Inverse<ArgType> >
  : public evaluator<typename Inverse<ArgType>::PlainObject>
{
  typedef Inverse<ArgType> InverseType;
  typedef typename InverseType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  enum { Flags = Base::Flags | EvalBeforeNestingBit };

  unary_evaluator(const InverseType& inv_xpr)
    : m_result(inv_xpr.rows(), inv_xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    internal::call_assignment_no_alias(m_result, inv_xpr);
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_INVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Map.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAP_H
#define EIGEN_MAP_H

namespace Eigen {

namespace internal {
template<typename PlainObjectType, int MapOptions, typename StrideType>
struct traits<Map<PlainObjectType, MapOptions, StrideType> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    PlainObjectTypeInnerSize = ((traits<PlainObjectType>::Flags&RowMajorBit)==RowMajorBit)
                             ? PlainObjectType::ColsAtCompileTime
                             : PlainObjectType::RowsAtCompileTime,

    InnerStrideAtCompileTime = StrideType::InnerStrideAtCompileTime == 0
                             ? int(PlainObjectType::InnerStrideAtCompileTime)
                             : int(StrideType::InnerStrideAtCompileTime),
    OuterStrideAtCompileTime = StrideType::OuterStrideAtCompileTime == 0
                             ? (InnerStrideAtCompileTime==Dynamic || PlainObjectTypeInnerSize==Dynamic
                                ? Dynamic
                                : int(InnerStrideAtCompileTime) * int(PlainObjectTypeInnerSize))
                             : int(StrideType::OuterStrideAtCompileTime),
    Alignment = int(MapOptions)&int(AlignedMask),
    Flags0 = TraitsBase::Flags & (~NestByRefBit),
    Flags = is_lvalue<PlainObjectType>::value ? int(Flags0) : (int(Flags0) & ~LvalueBit)
  };
private:
  enum { Options }; // Expressions don't have Options
};
}

/** \class Map
  * \ingroup Core_Module
  *
  * \brief A matrix or vector expression mapping an existing array of data.
  *
  * \tparam PlainObjectType the equivalent matrix type of the mapped data
  * \tparam MapOptions specifies the pointer alignment in bytes. It can be: \c #Aligned128, \c #Aligned64, \c #Aligned32, \c #Aligned16, \c #Aligned8 or \c #Unaligned.
  *                The default is \c #Unaligned.
  * \tparam StrideType optionally specifies strides. By default, Map assumes the memory layout
  *                   of an ordinary, contiguous array. This can be overridden by specifying strides.
  *                   The type passed here must be a specialization of the Stride template, see examples below.
  *
  * This class represents a matrix or vector expression mapping an existing array of data.
  * It can be used to let Eigen interface without any overhead with non-Eigen data structures,
  * such as plain C arrays or structures from other libraries. By default, it assumes that the
  * data is laid out contiguously in memory. You can however override this by explicitly specifying
  * inner and outer strides.
  *
  * Here's an example of simply mapping a contiguous array as a \ref TopicStorageOrders "column-major" matrix:
  * \include Map_simple.cpp
  * Output: \verbinclude Map_simple.out
  *
  * If you need to map non-contiguous arrays, you can do so by specifying strides:
  *
  * Here's an example of mapping an array as a vector, specifying an inner stride, that is, the pointer
  * increment between two consecutive coefficients. Here, we're specifying the inner stride as a compile-time
  * fixed value.
  * \include Map_inner_stride.cpp
  * Output: \verbinclude Map_inner_stride.out
  *
  * Here's an example of mapping an array while specifying an outer stride. Here, since we're mapping
  * as a column-major matrix, 'outer stride' means the pointer increment between two consecutive columns.
  * Here, we're specifying the outer stride as a runtime parameter. Note that here \c OuterStride<> is
  * a short version of \c OuterStride<Dynamic> because the default template parameter of OuterStride
  * is  \c Dynamic
  * \include Map_outer_stride.cpp
  * Output: \verbinclude Map_outer_stride.out
  *
  * For more details and for an example of specifying both an inner and an outer stride, see class Stride.
  *
  * \b Tip: to change the array of data mapped by a Map object, you can use the C++
  * placement new syntax:
  *
  * Example: \include Map_placement_new.cpp
  * Output: \verbinclude Map_placement_new.out
  *
  * This class is the return type of PlainObjectBase::Map() but can also be used directly.
  *
  * \sa PlainObjectBase::Map(), \ref TopicStorageOrders
  */
template<typename PlainObjectType, int MapOptions, typename StrideType> class Map
  : public MapBase<Map<PlainObjectType, MapOptions, StrideType> >
{
  public:

    typedef MapBase<Map> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Map)

    typedef typename Base::PointerType PointerType;
    typedef PointerType PointerArgType;
    EIGEN_DEVICE_FUNC
    inline PointerType cast_to_pointer_type(PointerArgType ptr) { return ptr; }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return StrideType::InnerStrideAtCompileTime != 0 ? m_stride.inner() : 1;
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return StrideType::OuterStrideAtCompileTime != 0 ? m_stride.outer()
           : internal::traits<Map>::OuterStrideAtCompileTime != Dynamic ? Index(internal::traits<Map>::OuterStrideAtCompileTime)
           : IsVectorAtCompileTime ? (this->size() * innerStride())
           : int(Flags)&RowMajorBit ? (this->cols() * innerStride())
           : (this->rows() * innerStride());
    }

    /** Constructor in the fixed-size case.
      *
      * \param dataPtr pointer to the array to map
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    explicit inline Map(PointerArgType dataPtr, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr)), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    /** Constructor in the dynamic-size vector case.
      *
      * \param dataPtr pointer to the array to map
      * \param size the size of the vector expression
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    inline Map(PointerArgType dataPtr, Index size, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr), size), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    /** Constructor in the dynamic-size matrix case.
      *
      * \param dataPtr pointer to the array to map
      * \param rows the number of rows of the matrix expression
      * \param cols the number of columns of the matrix expression
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    inline Map(PointerArgType dataPtr, Index rows, Index cols, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr), rows, cols), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)

  protected:
    StrideType m_stride;
};


} // end namespace Eigen

#endif // EIGEN_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/MapBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAPBASE_H
#define EIGEN_MAPBASE_H

#define EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived) \
      EIGEN_STATIC_ASSERT((int(internal::evaluator<Derived>::Flags) & LinearAccessBit) || Derived::IsVectorAtCompileTime, \
                          YOU_ARE_TRYING_TO_USE_AN_INDEX_BASED_ACCESSOR_ON_AN_EXPRESSION_THAT_DOES_NOT_SUPPORT_THAT)

namespace Eigen {

/** \ingroup Core_Module
  *
  * \brief Base class for dense Map and Block expression with direct access
  *
  * This base class provides the const low-level accessors (e.g. coeff, coeffRef) of dense
  * Map and Block objects with direct access.
  * Typical users do not have to directly deal with this class.
  *
  * This class can be extended by through the macro plugin \c EIGEN_MAPBASE_PLUGIN.
  * See \link TopicCustomizing_Plugins customizing Eigen \endlink for details.
  *
  * The \c Derived class has to provide the following two methods describing the memory layout:
  *  \code Index innerStride() const; \endcode
  *  \code Index outerStride() const; \endcode
  *
  * \sa class Map, class Block
  */
template<typename Derived> class MapBase<Derived, ReadOnlyAccessors>
  : public internal::dense_xpr_base<Derived>::type
{
  public:

    typedef typename internal::dense_xpr_base<Derived>::type Base;
    enum {
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      InnerStrideAtCompileTime = internal::traits<Derived>::InnerStrideAtCompileTime,
      SizeAtCompileTime = Base::SizeAtCompileTime
    };

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         Scalar *,
                         const Scalar *>::type
                     PointerType;

    using Base::derived;
//    using Base::RowsAtCompileTime;
//    using Base::ColsAtCompileTime;
//    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;
    using Base::IsRowMajor;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::eval;

    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;

    // bug 217 - compile error on ICC 11.1
    using Base::operator=;

    typedef typename Base::CoeffReturnType CoeffReturnType;

    /** \copydoc DenseBase::rows() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_rows.value(); }
    /** \copydoc DenseBase::cols() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_cols.value(); }

    /** Returns a pointer to the first coefficient of the matrix or vector.
      *
      * \note When addressing this data, make sure to honor the strides returned by innerStride() and outerStride().
      *
      * \sa innerStride(), outerStride()
      */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const { return m_data; }

    /** \copydoc PlainObjectBase::coeff(Index,Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeff(Index rowId, Index colId) const
    {
      return m_data[colId * colStride() + rowId * rowStride()];
    }

    /** \copydoc PlainObjectBase::coeff(Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeff(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return m_data[index * innerStride()];
    }

    /** \copydoc PlainObjectBase::coeffRef(Index,Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return this->m_data[colId * colStride() + rowId * rowStride()];
    }

    /** \copydoc PlainObjectBase::coeffRef(Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return this->m_data[index * innerStride()];
    }

    /** \internal */
    template<int LoadMode>
    inline PacketScalar packet(Index rowId, Index colId) const
    {
      return internal::ploadt<PacketScalar, LoadMode>
               (m_data + (colId * colStride() + rowId * rowStride()));
    }

    /** \internal */
    template<int LoadMode>
    inline PacketScalar packet(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return internal::ploadt<PacketScalar, LoadMode>(m_data + index * innerStride());
    }

    /** \internal Constructor for fixed size matrices or vectors */
    EIGEN_DEVICE_FUNC
    explicit inline MapBase(PointerType dataPtr) : m_data(dataPtr), m_rows(RowsAtCompileTime), m_cols(ColsAtCompileTime)
    {
      EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
      checkSanity<Derived>();
    }

    /** \internal Constructor for dynamically sized vectors */
    EIGEN_DEVICE_FUNC
    inline MapBase(PointerType dataPtr, Index vecSize)
            : m_data(dataPtr),
              m_rows(RowsAtCompileTime == Dynamic ? vecSize : Index(RowsAtCompileTime)),
              m_cols(ColsAtCompileTime == Dynamic ? vecSize : Index(ColsAtCompileTime))
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      eigen_assert(vecSize >= 0);
      eigen_assert(dataPtr == 0 || SizeAtCompileTime == Dynamic || SizeAtCompileTime == vecSize);
      checkSanity<Derived>();
    }

    /** \internal Constructor for dynamically sized matrices */
    EIGEN_DEVICE_FUNC
    inline MapBase(PointerType dataPtr, Index rows, Index cols)
            : m_data(dataPtr), m_rows(rows), m_cols(cols)
    {
      eigen_assert( (dataPtr == 0)
              || (   rows >= 0 && (RowsAtCompileTime == Dynamic || RowsAtCompileTime == rows)
                  && cols >= 0 && (ColsAtCompileTime == Dynamic || ColsAtCompileTime == cols)));
      checkSanity<Derived>();
    }

    #ifdef EIGEN_MAPBASE_PLUGIN
    #include EIGEN_MAPBASE_PLUGIN
    #endif

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MapBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MapBase)

    template<typename T>
    EIGEN_DEVICE_FUNC
    void checkSanity(typename internal::enable_if<(internal::traits<T>::Alignment>0),void*>::type = 0) const
    {
#if EIGEN_MAX_ALIGN_BYTES>0
      // innerStride() is not set yet when this function is called, so we optimistically assume the lowest plausible value:
      const Index minInnerStride = InnerStrideAtCompileTime == Dynamic ? 1 : Index(InnerStrideAtCompileTime);
      EIGEN_ONLY_USED_FOR_DEBUG(minInnerStride);
      eigen_assert((   ((internal::UIntPtr(m_data) % internal::traits<Derived>::Alignment) == 0)
                    || (cols() * rows() * minInnerStride * sizeof(Scalar)) < internal::traits<Derived>::Alignment ) && "data is not aligned");
#endif
    }

    template<typename T>
    EIGEN_DEVICE_FUNC
    void checkSanity(typename internal::enable_if<internal::traits<T>::Alignment==0,void*>::type = 0) const
    {}

    PointerType m_data;
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_rows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_cols;
};

/** \ingroup Core_Module
  *
  * \brief Base class for non-const dense Map and Block expression with direct access
  *
  * This base class provides the non-const low-level accessors (e.g. coeff and coeffRef) of
  * dense Map and Block objects with direct access.
  * It inherits MapBase<Derived, ReadOnlyAccessors> which defines the const variant for reading specific entries.
  *
  * \sa class Map, class Block
  */
template<typename Derived> class MapBase<Derived, WriteAccessors>
  : public MapBase<Derived, ReadOnlyAccessors>
{
    typedef MapBase<Derived, ReadOnlyAccessors> ReadOnlyMapBase;
  public:

    typedef MapBase<Derived, ReadOnlyAccessors> Base;

    typedef typename Base::Scalar Scalar;
    typedef typename Base::PacketScalar PacketScalar;
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::PointerType PointerType;

    using Base::derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;

    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;

    typedef typename internal::conditional<
                    internal::is_lvalue<Derived>::value,
                    Scalar,
                    const Scalar
                  >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return this->m_data; }
    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return this->m_data; } // no const-cast here so non-const-correct code will give a compile error

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue& coeffRef(Index row, Index col)
    {
      return this->m_data[col * colStride() + row * rowStride()];
    }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue& coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return this->m_data[index * innerStride()];
    }

    template<int StoreMode>
    inline void writePacket(Index row, Index col, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>
               (this->m_data + (col * colStride() + row * rowStride()), val);
    }

    template<int StoreMode>
    inline void writePacket(Index index, const PacketScalar& val)
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      internal::pstoret<Scalar, PacketScalar, StoreMode>
                (this->m_data + index * innerStride(), val);
    }

    EIGEN_DEVICE_FUNC explicit inline MapBase(PointerType dataPtr) : Base(dataPtr) {}
    EIGEN_DEVICE_FUNC inline MapBase(PointerType dataPtr, Index vecSize) : Base(dataPtr, vecSize) {}
    EIGEN_DEVICE_FUNC inline MapBase(PointerType dataPtr, Index rows, Index cols) : Base(dataPtr, rows, cols) {}

    EIGEN_DEVICE_FUNC
    Derived& operator=(const MapBase& other)
    {
      ReadOnlyMapBase::Base::operator=(other);
      return derived();
    }

    // In theory we could simply refer to Base:Base::operator=, but MSVC does not like Base::Base,
    // see bugs 821 and 920.
    using ReadOnlyMapBase::Base::operator=;
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MapBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MapBase)
};

#undef EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS

} // end namespace Eigen

#endif // EIGEN_MAPBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (c) 2021, NVIDIA CORPORATION. All rights reserved.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATHFUNCTIONS_H
#define EIGEN_MATHFUNCTIONS_H

// TODO this should better be moved to NumTraits
// Source: WolframAlpha
#define EIGEN_PI    3.141592653589793238462643383279502884197169399375105820974944592307816406L
#define EIGEN_LOG2E 1.442695040888963407359924681001892137426645954152985934135449406931109219L
#define EIGEN_LN2   0.693147180559945309417232121458176568075500134360255254120680009493393621L

namespace Eigen {

// On WINCE, std::abs is defined for int only, so let's defined our own overloads:
// This issue has been confirmed with MSVC 2008 only, but the issue might exist for more recent versions too.
#if EIGEN_OS_WINCE && EIGEN_COMP_MSVC && EIGEN_COMP_MSVC<=1500
long        abs(long        x) { return (labs(x));  }
double      abs(double      x) { return (fabs(x));  }
float       abs(float       x) { return (fabsf(x)); }
long double abs(long double x) { return (fabsl(x)); }
#endif

namespace internal {

/** \internal \class global_math_functions_filtering_base
  *
  * What it does:
  * Defines a typedef 'type' as follows:
  * - if type T has a member typedef Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl, then
  *   global_math_functions_filtering_base<T>::type is a typedef for it.
  * - otherwise, global_math_functions_filtering_base<T>::type is a typedef for T.
  *
  * How it's used:
  * To allow to defined the global math functions (like sin...) in certain cases, like the Array expressions.
  * When you do sin(array1+array2), the object array1+array2 has a complicated expression type, all what you want to know
  * is that it inherits ArrayBase. So we implement a partial specialization of sin_impl for ArrayBase<Derived>.
  * So we must make sure to use sin_impl<ArrayBase<Derived> > and not sin_impl<Derived>, otherwise our partial specialization
  * won't be used. How does sin know that? That's exactly what global_math_functions_filtering_base tells it.
  *
  * How it's implemented:
  * SFINAE in the style of enable_if. Highly susceptible of breaking compilers. With GCC, it sure does work, but if you replace
  * the typename dummy by an integer template parameter, it doesn't work anymore!
  */

template<typename T, typename dummy = void>
struct global_math_functions_filtering_base
{
  typedef T type;
};

template<typename T> struct always_void { typedef void type; };

template<typename T>
struct global_math_functions_filtering_base
  <T,
   typename always_void<typename T::Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl>::type
  >
{
  typedef typename T::Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl type;
};

#define EIGEN_MATHFUNC_IMPL(func, scalar) Eigen::internal::func##_impl<typename Eigen::internal::global_math_functions_filtering_base<scalar>::type>
#define EIGEN_MATHFUNC_RETVAL(func, scalar) typename Eigen::internal::func##_retval<typename Eigen::internal::global_math_functions_filtering_base<scalar>::type>::type

/****************************************************************************
* Implementation of real                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct real_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x;
  }
};

template<typename Scalar>
struct real_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    using std::real;
    return real(x);
  }
};

template<typename Scalar> struct real_impl : real_default_impl<Scalar> {};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct real_impl<std::complex<T> >
{
  typedef T RealScalar;
  EIGEN_DEVICE_FUNC
  static inline T run(const std::complex<T>& x)
  {
    return x.real();
  }
};
#endif

template<typename Scalar>
struct real_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of imag                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct imag_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar&)
  {
    return RealScalar(0);
  }
};

template<typename Scalar>
struct imag_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    using std::imag;
    return imag(x);
  }
};

template<typename Scalar> struct imag_impl : imag_default_impl<Scalar> {};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct imag_impl<std::complex<T> >
{
  typedef T RealScalar;
  EIGEN_DEVICE_FUNC
  static inline T run(const std::complex<T>& x)
  {
    return x.imag();
  }
};
#endif

template<typename Scalar>
struct imag_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of real_ref                                             *
****************************************************************************/

template<typename Scalar>
struct real_ref_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar& run(Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[0];
  }
  EIGEN_DEVICE_FUNC
  static inline const RealScalar& run(const Scalar& x)
  {
    return reinterpret_cast<const RealScalar*>(&x)[0];
  }
};

template<typename Scalar>
struct real_ref_retval
{
  typedef typename NumTraits<Scalar>::Real & type;
};

/****************************************************************************
* Implementation of imag_ref                                             *
****************************************************************************/

template<typename Scalar, bool IsComplex>
struct imag_ref_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar& run(Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[1];
  }
  EIGEN_DEVICE_FUNC
  static inline const RealScalar& run(const Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[1];
  }
};

template<typename Scalar>
struct imag_ref_default_impl<Scalar, false>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Scalar run(Scalar&)
  {
    return Scalar(0);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline const Scalar run(const Scalar&)
  {
    return Scalar(0);
  }
};

template<typename Scalar>
struct imag_ref_impl : imag_ref_default_impl<Scalar, NumTraits<Scalar>::IsComplex> {};

template<typename Scalar>
struct imag_ref_retval
{
  typedef typename NumTraits<Scalar>::Real & type;
};

/****************************************************************************
* Implementation of conj                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct conj_default_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    return x;
  }
};

template<typename Scalar>
struct conj_default_impl<Scalar,true>
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    using std::conj;
    return conj(x);
  }
};

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct conj_impl : conj_default_impl<Scalar, IsComplex> {};

template<typename Scalar>
struct conj_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of abs2                                                 *
****************************************************************************/

template<typename Scalar,bool IsComplex>
struct abs2_impl_default
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x*x;
  }
};

template<typename Scalar>
struct abs2_impl_default<Scalar, true> // IsComplex
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x.real()*x.real() + x.imag()*x.imag();
  }
};

template<typename Scalar>
struct abs2_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return abs2_impl_default<Scalar,NumTraits<Scalar>::IsComplex>::run(x);
  }
};

template<typename Scalar>
struct abs2_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of sqrt/rsqrt                                             *
****************************************************************************/

template<typename Scalar>
struct sqrt_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(sqrt);
    return sqrt(x);
  }
};

// Complex sqrt defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_sqrt(const std::complex<T>& a_x);

// Custom implementation is faster than `std::sqrt`, works on
// GPU, and correctly handles special cases (unlike MSVC).
template<typename T>
struct sqrt_impl<std::complex<T> >
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE std::complex<T> run(const std::complex<T>& x)
  {
    return complex_sqrt<T>(x);
  }
};

template<typename Scalar>
struct sqrt_retval
{
  typedef Scalar type;
};

// Default implementation relies on numext::sqrt, at bottom of file.
template<typename T>
struct rsqrt_impl;

// Complex rsqrt defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_rsqrt(const std::complex<T>& a_x);

template<typename T>
struct rsqrt_impl<std::complex<T> >
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE std::complex<T> run(const std::complex<T>& x)
  {
    return complex_rsqrt<T>(x);
  }
};

template<typename Scalar>
struct rsqrt_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of norm1                                                *
****************************************************************************/

template<typename Scalar, bool IsComplex>
struct norm1_default_impl;

template<typename Scalar>
struct norm1_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    EIGEN_USING_STD(abs);
    return abs(x.real()) + abs(x.imag());
  }
};

template<typename Scalar>
struct norm1_default_impl<Scalar, false>
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(abs);
    return abs(x);
  }
};

template<typename Scalar>
struct norm1_impl : norm1_default_impl<Scalar, NumTraits<Scalar>::IsComplex> {};

template<typename Scalar>
struct norm1_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of hypot                                                *
****************************************************************************/

template<typename Scalar> struct hypot_impl;

template<typename Scalar>
struct hypot_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of cast                                                 *
****************************************************************************/

template<typename OldType, typename NewType, typename EnableIf = void>
struct cast_impl
{
  EIGEN_DEVICE_FUNC
  static inline NewType run(const OldType& x)
  {
    return static_cast<NewType>(x);
  }
};

// Casting from S -> Complex<T> leads to an implicit conversion from S to T,
// generating warnings on clang.  Here we explicitly cast the real component.
template<typename OldType, typename NewType>
struct cast_impl<OldType, NewType,
  typename internal::enable_if<
    !NumTraits<OldType>::IsComplex && NumTraits<NewType>::IsComplex
  >::type>
{
  EIGEN_DEVICE_FUNC
  static inline NewType run(const OldType& x)
  {
    typedef typename NumTraits<NewType>::Real NewReal;
    return static_cast<NewType>(static_cast<NewReal>(x));
  }
};

// here, for once, we're plainly returning NewType: we don't want cast to do weird things.

template<typename OldType, typename NewType>
EIGEN_DEVICE_FUNC
inline NewType cast(const OldType& x)
{
  return cast_impl<OldType, NewType>::run(x);
}

/****************************************************************************
* Implementation of round                                                   *
****************************************************************************/

template<typename Scalar>
struct round_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
#if EIGEN_HAS_CXX11_MATH
    EIGEN_USING_STD(round);
#endif
    return Scalar(round(x));
  }
};

#if !EIGEN_HAS_CXX11_MATH
#if EIGEN_HAS_C99_MATH
// Use ::roundf for float.
template<>
struct round_impl<float> {
  EIGEN_DEVICE_FUNC
  static inline float run(const float& x)
  {
    return ::roundf(x);
  }
};
#else
template<typename Scalar>
struct round_using_floor_ceil_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
    // Without C99 round/roundf, resort to floor/ceil.
    EIGEN_USING_STD(floor);
    EIGEN_USING_STD(ceil);
    // If not enough precision to resolve a decimal at all, return the input.
    // Otherwise, adding 0.5 can trigger an increment by 1.
    const Scalar limit = Scalar(1ull << (NumTraits<Scalar>::digits() - 1));
    if (x >= limit || x <= -limit) {
      return x;
    }
    return (x > Scalar(0)) ? Scalar(floor(x + Scalar(0.5))) : Scalar(ceil(x - Scalar(0.5)));
  }
};

template<>
struct round_impl<float> : round_using_floor_ceil_impl<float> {};

template<>
struct round_impl<double> : round_using_floor_ceil_impl<double> {};
#endif // EIGEN_HAS_C99_MATH
#endif // !EIGEN_HAS_CXX11_MATH

template<typename Scalar>
struct round_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of rint                                                    *
****************************************************************************/

template<typename Scalar>
struct rint_impl {
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
#if EIGEN_HAS_CXX11_MATH
      EIGEN_USING_STD(rint);
#endif
    return rint(x);
  }
};

#if !EIGEN_HAS_CXX11_MATH
template<>
struct rint_impl<double> {
  EIGEN_DEVICE_FUNC
  static inline double run(const double& x)
  {
    return ::rint(x);
  }
};
template<>
struct rint_impl<float> {
  EIGEN_DEVICE_FUNC
  static inline float run(const float& x)
  {
    return ::rintf(x);
  }
};
#endif

template<typename Scalar>
struct rint_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of arg                                                     *
****************************************************************************/

// Visual Studio 2017 has a bug where arg(float) returns 0 for negative inputs.
// This seems to be fixed in VS 2019.
#if EIGEN_HAS_CXX11_MATH && (!EIGEN_COMP_MSVC || EIGEN_COMP_MSVC >= 1920)
// std::arg is only defined for types of std::complex, or integer types or float/double/long double
template<typename Scalar,
          bool HasStdImpl = NumTraits<Scalar>::IsComplex || is_integral<Scalar>::value
                            || is_same<Scalar, float>::value || is_same<Scalar, double>::value
                            || is_same<Scalar, long double>::value >
struct arg_default_impl;

template<typename Scalar>
struct arg_default_impl<Scalar, true> {
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    #if defined(EIGEN_HIP_DEVICE_COMPILE)
    // HIP does not seem to have a native device side implementation for the math routine "arg"
    using std::arg;
    #else
    EIGEN_USING_STD(arg);
    #endif
    return static_cast<RealScalar>(arg(x));
  }
};

// Must be non-complex floating-point type (e.g. half/bfloat16).
template<typename Scalar>
struct arg_default_impl<Scalar, false> {
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return (x < Scalar(0)) ? RealScalar(EIGEN_PI) : RealScalar(0);
  }
};
#else
template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct arg_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return (x < RealScalar(0)) ? RealScalar(EIGEN_PI) : RealScalar(0);
  }
};

template<typename Scalar>
struct arg_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    EIGEN_USING_STD(arg);
    return arg(x);
  }
};
#endif
template<typename Scalar> struct arg_impl : arg_default_impl<Scalar> {};

template<typename Scalar>
struct arg_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of expm1                                                   *
****************************************************************************/

// This implementation is based on GSL Math's expm1.
namespace std_fallback {
  // fallback expm1 implementation in case there is no expm1(Scalar) function in namespace of Scalar,
  // or that there is no suitable std::expm1 function available. Implementation
  // attributed to Kahan. See: http://www.plunk.org/~hatch/rightway.php.
  template<typename Scalar>
  EIGEN_DEVICE_FUNC inline Scalar expm1(const Scalar& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_USING_STD(exp);
    Scalar u = exp(x);
    if (numext::equal_strict(u, Scalar(1))) {
      return x;
    }
    Scalar um1 = u - RealScalar(1);
    if (numext::equal_strict(um1, Scalar(-1))) {
      return RealScalar(-1);
    }

    EIGEN_USING_STD(log);
    Scalar logu = log(u);
    return numext::equal_strict(u, logu) ? u : (u - RealScalar(1)) * x / logu;
  }
}

template<typename Scalar>
struct expm1_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    #if EIGEN_HAS_CXX11_MATH
    using std::expm1;
    #else
    using std_fallback::expm1;
    #endif
    return expm1(x);
  }
};

template<typename Scalar>
struct expm1_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of log                                                     *
****************************************************************************/

// Complex log defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_log(const std::complex<T>& z);

template<typename Scalar>
struct log_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(log);
    return static_cast<Scalar>(log(x));
  }
};

template<typename Scalar>
struct log_impl<std::complex<Scalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<Scalar> run(const std::complex<Scalar>& z)
  {
    return complex_log(z);
  }
};

/****************************************************************************
* Implementation of log1p                                                   *
****************************************************************************/

namespace std_fallback {
  // fallback log1p implementation in case there is no log1p(Scalar) function in namespace of Scalar,
  // or that there is no suitable std::log1p function available
  template<typename Scalar>
  EIGEN_DEVICE_FUNC inline Scalar log1p(const Scalar& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    typedef typename NumTraits<Scalar>::Real RealScalar;
    EIGEN_USING_STD(log);
    Scalar x1p = RealScalar(1) + x;
    Scalar log_1p = log_impl<Scalar>::run(x1p);
    const bool is_small = numext::equal_strict(x1p, Scalar(1));
    const bool is_inf = numext::equal_strict(x1p, log_1p);
    return (is_small || is_inf) ? x : x * (log_1p / (x1p - RealScalar(1)));
  }
}

template<typename Scalar>
struct log1p_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    #if EIGEN_HAS_CXX11_MATH
    using std::log1p;
    #else
    using std_fallback::log1p;
    #endif
    return log1p(x);
  }
};

// Specialization for complex types that are not supported by std::log1p.
template <typename RealScalar>
struct log1p_impl<std::complex<RealScalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<RealScalar> run(
      const std::complex<RealScalar>& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(RealScalar)
    return std_fallback::log1p(x);
  }
};

template<typename Scalar>
struct log1p_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of pow                                                  *
****************************************************************************/

template<typename ScalarX,typename ScalarY, bool IsInteger = NumTraits<ScalarX>::IsInteger&&NumTraits<ScalarY>::IsInteger>
struct pow_impl
{
  //typedef Scalar retval;
  typedef typename ScalarBinaryOpTraits<ScalarX,ScalarY,internal::scalar_pow_op<ScalarX,ScalarY> >::ReturnType result_type;
  static EIGEN_DEVICE_FUNC inline result_type run(const ScalarX& x, const ScalarY& y)
  {
    EIGEN_USING_STD(pow);
    return pow(x, y);
  }
};

template<typename ScalarX,typename ScalarY>
struct pow_impl<ScalarX,ScalarY, true>
{
  typedef ScalarX result_type;
  static EIGEN_DEVICE_FUNC inline ScalarX run(ScalarX x, ScalarY y)
  {
    ScalarX res(1);
    eigen_assert(!NumTraits<ScalarY>::IsSigned || y >= 0);
    if(y & 1) res *= x;
    y >>= 1;
    while(y)
    {
      x *= x;
      if(y&1) res *= x;
      y >>= 1;
    }
    return res;
  }
};

/****************************************************************************
* Implementation of random                                               *
****************************************************************************/

template<typename Scalar,
         bool IsComplex,
         bool IsInteger>
struct random_default_impl {};

template<typename Scalar>
struct random_impl : random_default_impl<Scalar, NumTraits<Scalar>::IsComplex, NumTraits<Scalar>::IsInteger> {};

template<typename Scalar>
struct random_retval
{
  typedef Scalar type;
};

template<typename Scalar> inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random(const Scalar& x, const Scalar& y);
template<typename Scalar> inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random();

template<typename Scalar>
struct random_default_impl<Scalar, false, false>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    return x + (y-x) * Scalar(std::rand()) / Scalar(RAND_MAX);
  }
  static inline Scalar run()
  {
    return run(Scalar(NumTraits<Scalar>::IsSigned ? -1 : 0), Scalar(1));
  }
};

enum {
  meta_floor_log2_terminate,
  meta_floor_log2_move_up,
  meta_floor_log2_move_down,
  meta_floor_log2_bogus
};

template<unsigned int n, int lower, int upper> struct meta_floor_log2_selector
{
  enum { middle = (lower + upper) / 2,
         value = (upper <= lower + 1) ? int(meta_floor_log2_terminate)
               : (n < (1 << middle)) ? int(meta_floor_log2_move_down)
               : (n==0) ? int(meta_floor_log2_bogus)
               : int(meta_floor_log2_move_up)
  };
};

template<unsigned int n,
         int lower = 0,
         int upper = sizeof(unsigned int) * CHAR_BIT - 1,
         int selector = meta_floor_log2_selector<n, lower, upper>::value>
struct meta_floor_log2 {};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_move_down>
{
  enum { value = meta_floor_log2<n, lower, meta_floor_log2_selector<n, lower, upper>::middle>::value };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_move_up>
{
  enum { value = meta_floor_log2<n, meta_floor_log2_selector<n, lower, upper>::middle, upper>::value };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_terminate>
{
  enum { value = (n >= ((unsigned int)(1) << (lower+1))) ? lower+1 : lower };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_bogus>
{
  // no value, error at compile time
};

template<typename Scalar>
struct random_default_impl<Scalar, false, true>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    if (y <= x)
      return x;
    // ScalarU is the unsigned counterpart of Scalar, possibly Scalar itself.
    typedef typename make_unsigned<Scalar>::type ScalarU;
    // ScalarX is the widest of ScalarU and unsigned int.
    // We'll deal only with ScalarX and unsigned int below thus avoiding signed
    // types and arithmetic and signed overflows (which are undefined behavior).
    typedef typename conditional<(ScalarU(-1) > unsigned(-1)), ScalarU, unsigned>::type ScalarX;
    // The following difference doesn't overflow, provided our integer types are two's
    // complement and have the same number of padding bits in signed and unsigned variants.
    // This is the case in most modern implementations of C++.
    ScalarX range = ScalarX(y) - ScalarX(x);
    ScalarX offset = 0;
    ScalarX divisor = 1;
    ScalarX multiplier = 1;
    const unsigned rand_max = RAND_MAX;
    if (range <= rand_max) divisor = (rand_max + 1) / (range + 1);
    else                   multiplier = 1 + range / (rand_max + 1);
    // Rejection sampling.
    do {
      offset = (unsigned(std::rand()) * multiplier) / divisor;
    } while (offset > range);
    return Scalar(ScalarX(x) + offset);
  }

  static inline Scalar run()
  {
#ifdef EIGEN_MAKING_DOCS
    return run(Scalar(NumTraits<Scalar>::IsSigned ? -10 : 0), Scalar(10));
#else
    enum { rand_bits = meta_floor_log2<(unsigned int)(RAND_MAX)+1>::value,
           scalar_bits = sizeof(Scalar) * CHAR_BIT,
           shift = EIGEN_PLAIN_ENUM_MAX(0, int(rand_bits) - int(scalar_bits)),
           offset = NumTraits<Scalar>::IsSigned ? (1 << (EIGEN_PLAIN_ENUM_MIN(rand_bits,scalar_bits)-1)) : 0
    };
    return Scalar((std::rand() >> shift) - offset);
#endif
  }
};

template<typename Scalar>
struct random_default_impl<Scalar, true, false>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    return Scalar(random(x.real(), y.real()),
                  random(x.imag(), y.imag()));
  }
  static inline Scalar run()
  {
    typedef typename NumTraits<Scalar>::Real RealScalar;
    return Scalar(random<RealScalar>(), random<RealScalar>());
  }
};

template<typename Scalar>
inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random(const Scalar& x, const Scalar& y)
{
  return EIGEN_MATHFUNC_IMPL(random, Scalar)::run(x, y);
}

template<typename Scalar>
inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random()
{
  return EIGEN_MATHFUNC_IMPL(random, Scalar)::run();
}

// Implementation of is* functions

// std::is* do not work with fast-math and gcc, std::is* are available on MSVC 2013 and newer, as well as in clang.
#if (EIGEN_HAS_CXX11_MATH && !(EIGEN_COMP_GNUC_STRICT && __FINITE_MATH_ONLY__)) || (EIGEN_COMP_MSVC>=1800) || (EIGEN_COMP_CLANG)
#define EIGEN_USE_STD_FPCLASSIFY 1
#else
#define EIGEN_USE_STD_FPCLASSIFY 0
#endif

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isnan_impl(const T&) { return false; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isinf_impl(const T&) { return false; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isfinite_impl(const T&) { return true; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isfinite_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isfinite)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isfinite;
    return isfinite EIGEN_NOT_A_MACRO (x);
  #else
    return x<=NumTraits<T>::highest() && x>=NumTraits<T>::lowest();
  #endif
}

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isinf_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isinf)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isinf;
    return isinf EIGEN_NOT_A_MACRO (x);
  #else
    return x>NumTraits<T>::highest() || x<NumTraits<T>::lowest();
  #endif
}

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isnan_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isnan)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isnan;
    return isnan EIGEN_NOT_A_MACRO (x);
  #else
    return x != x;
  #endif
}

#if (!EIGEN_USE_STD_FPCLASSIFY)

#if EIGEN_COMP_MSVC

template<typename T> EIGEN_DEVICE_FUNC bool isinf_msvc_helper(T x)
{
  return _fpclass(x)==_FPCLASS_NINF || _fpclass(x)==_FPCLASS_PINF;
}

//MSVC defines a _isnan builtin function, but for double only
EIGEN_DEVICE_FUNC inline bool isnan_impl(const long double& x) { return _isnan(x)!=0; }
EIGEN_DEVICE_FUNC inline bool isnan_impl(const double& x)      { return _isnan(x)!=0; }
EIGEN_DEVICE_FUNC inline bool isnan_impl(const float& x)       { return _isnan(x)!=0; }

EIGEN_DEVICE_FUNC inline bool isinf_impl(const long double& x) { return isinf_msvc_helper(x); }
EIGEN_DEVICE_FUNC inline bool isinf_impl(const double& x)      { return isinf_msvc_helper(x); }
EIGEN_DEVICE_FUNC inline bool isinf_impl(const float& x)       { return isinf_msvc_helper(x); }

#elif (defined __FINITE_MATH_ONLY__ && __FINITE_MATH_ONLY__ && EIGEN_COMP_GNUC)

#if EIGEN_GNUC_AT_LEAST(5,0)
  #define EIGEN_TMP_NOOPT_ATTRIB EIGEN_DEVICE_FUNC inline __attribute__((optimize("no-finite-math-only")))
#else
  // NOTE the inline qualifier and noinline attribute are both needed: the former is to avoid linking issue (duplicate symbol),
  //      while the second prevent too aggressive optimizations in fast-math mode:
  #define EIGEN_TMP_NOOPT_ATTRIB EIGEN_DEVICE_FUNC inline __attribute__((noinline,optimize("no-finite-math-only")))
#endif

template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const long double& x) { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const double& x)      { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const float& x)       { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const double& x)      { return __builtin_isinf(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const float& x)       { return __builtin_isinf(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const long double& x) { return __builtin_isinf(x); }

#undef EIGEN_TMP_NOOPT_ATTRIB

#endif

#endif

// The following overload are defined at the end of this file
template<typename T> EIGEN_DEVICE_FUNC bool isfinite_impl(const std::complex<T>& x);
template<typename T> EIGEN_DEVICE_FUNC bool isnan_impl(const std::complex<T>& x);
template<typename T> EIGEN_DEVICE_FUNC bool isinf_impl(const std::complex<T>& x);

template<typename T> T generic_fast_tanh_float(const T& a_x);
} // end namespace internal

/****************************************************************************
* Generic math functions                                                    *
****************************************************************************/

namespace numext {

#if (!defined(EIGEN_GPUCC) || defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T mini(const T& x, const T& y)
{
  EIGEN_USING_STD(min)
  return min EIGEN_NOT_A_MACRO (x,y);
}

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T maxi(const T& x, const T& y)
{
  EIGEN_USING_STD(max)
  return max EIGEN_NOT_A_MACRO (x,y);
}
#else
template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T mini(const T& x, const T& y)
{
  return y < x ? y : x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float mini(const float& x, const float& y)
{
  return fminf(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double mini(const double& x, const double& y)
{
  return fmin(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double mini(const long double& x, const long double& y)
{
#if defined(EIGEN_HIPCC)
  // no "fminl" on HIP yet
  return (x < y) ? x : y;
#else
  return fminl(x, y);
#endif
}

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T maxi(const T& x, const T& y)
{
  return x < y ? y : x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float maxi(const float& x, const float& y)
{
  return fmaxf(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double maxi(const double& x, const double& y)
{
  return fmax(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double maxi(const long double& x, const long double& y)
{
#if defined(EIGEN_HIPCC)
  // no "fmaxl" on HIP yet
  return (x > y) ? x : y;
#else
  return fmaxl(x, y);
#endif
}
#endif

#if defined(SYCL_DEVICE_ONLY)


#define SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_char)   \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_short)  \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_int)    \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_long)
#define SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_char)   \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_short)  \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_int)    \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_long)
#define SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_uchar)  \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_ushort) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_uint)   \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_ulong)
#define SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_uchar)  \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_ushort) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_uint)   \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_ulong)
#define SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY(NAME, FUNC)
#define SYCL_SPECIALIZE_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY(NAME, FUNC)
#define SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC,cl::sycl::cl_double)
#define SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC,cl::sycl::cl_double)
#define SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(NAME, FUNC, RET_TYPE) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, cl::sycl::cl_double)

#define SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE) \
template<>                                               \
  EIGEN_DEVICE_FUNC                                      \
  EIGEN_ALWAYS_INLINE RET_TYPE NAME(const ARG_TYPE& x) { \
    return cl::sycl::FUNC(x);                            \
  }

#define SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, TYPE) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, TYPE, TYPE)

#define SYCL_SPECIALIZE_GEN1_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE1, ARG_TYPE2) \
  template<>                                                                  \
  EIGEN_DEVICE_FUNC                                                           \
  EIGEN_ALWAYS_INLINE RET_TYPE NAME(const ARG_TYPE1& x, const ARG_TYPE2& y) { \
    return cl::sycl::FUNC(x, y);                                              \
  }

#define SYCL_SPECIALIZE_GEN2_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE) \
  SYCL_SPECIALIZE_GEN1_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE, ARG_TYPE)

#define SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, TYPE) \
  SYCL_SPECIALIZE_GEN2_BINARY_FUNC(NAME, FUNC, TYPE, TYPE)

SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(mini, min)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(mini, fmin)
SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(maxi, max)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(maxi, fmax)

#endif


template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(real, Scalar) real(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(real, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline typename internal::add_const_on_value_type< EIGEN_MATHFUNC_RETVAL(real_ref, Scalar) >::type real_ref(const Scalar& x)
{
  return internal::real_ref_impl<Scalar>::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(real_ref, Scalar) real_ref(Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(real_ref, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(imag, Scalar) imag(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(imag, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(arg, Scalar) arg(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(arg, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline typename internal::add_const_on_value_type< EIGEN_MATHFUNC_RETVAL(imag_ref, Scalar) >::type imag_ref(const Scalar& x)
{
  return internal::imag_ref_impl<Scalar>::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(imag_ref, Scalar) imag_ref(Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(imag_ref, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(conj, Scalar) conj(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(conj, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(abs2, Scalar) abs2(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(abs2, Scalar)::run(x);
}

EIGEN_DEVICE_FUNC
inline bool abs2(bool x) { return x; }

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T absdiff(const T& x, const T& y)
{
  return x > y ? x - y : y - x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float absdiff(const float& x, const float& y)
{
  return fabsf(x - y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double absdiff(const double& x, const double& y)
{
  return fabs(x - y);
}

#if !defined(EIGEN_GPUCC)
// HIP and CUDA do not support long double.
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double absdiff(const long double& x, const long double& y) {
  return fabsl(x - y);
}
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(norm1, Scalar) norm1(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(norm1, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(hypot, Scalar) hypot(const Scalar& x, const Scalar& y)
{
  return EIGEN_MATHFUNC_IMPL(hypot, Scalar)::run(x, y);
}

#if defined(SYCL_DEVICE_ONLY)
  SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(hypot, hypot)
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(log1p, Scalar) log1p(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(log1p, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(log1p, log1p)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float log1p(const float &x) { return ::log1pf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double log1p(const double &x) { return ::log1p(x); }
#endif

template<typename ScalarX,typename ScalarY>
EIGEN_DEVICE_FUNC
inline typename internal::pow_impl<ScalarX,ScalarY>::result_type pow(const ScalarX& x, const ScalarY& y)
{
  return internal::pow_impl<ScalarX,ScalarY>::run(x, y);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(pow, pow)
#endif

template<typename T> EIGEN_DEVICE_FUNC bool (isnan)   (const T &x) { return internal::isnan_impl(x); }
template<typename T> EIGEN_DEVICE_FUNC bool (isinf)   (const T &x) { return internal::isinf_impl(x); }
template<typename T> EIGEN_DEVICE_FUNC bool (isfinite)(const T &x) { return internal::isfinite_impl(x); }

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isnan, isnan, bool)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isinf, isinf, bool)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isfinite, isfinite, bool)
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(rint, Scalar) rint(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(rint, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(round, Scalar) round(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(round, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(round, round)
#endif

template<typename T>
EIGEN_DEVICE_FUNC
T (floor)(const T& x)
{
  EIGEN_USING_STD(floor)
  return floor(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(floor, floor)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float floor(const float &x) { return ::floorf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double floor(const double &x) { return ::floor(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC
T (ceil)(const T& x)
{
  EIGEN_USING_STD(ceil);
  return ceil(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(ceil, ceil)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float ceil(const float &x) { return ::ceilf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double ceil(const double &x) { return ::ceil(x); }
#endif


/** Log base 2 for 32 bits positive integers.
  * Conveniently returns 0 for x==0. */
inline int log2(int x)
{
  eigen_assert(x>=0);
  unsigned int v(x);
  static const int table[32] = { 0, 9, 1, 10, 13, 21, 2, 29, 11, 14, 16, 18, 22, 25, 3, 30, 8, 12, 20, 28, 15, 17, 24, 7, 19, 27, 23, 6, 26, 5, 4, 31 };
  v |= v >> 1;
  v |= v >> 2;
  v |= v >> 4;
  v |= v >> 8;
  v |= v >> 16;
  return table[(v * 0x07C4ACDDU) >> 27];
}

/** \returns the square root of \a x.
  *
  * It is essentially equivalent to
  * \code using std::sqrt; return sqrt(x); \endcode
  * but slightly faster for float/double and some compilers (e.g., gcc), thanks to
  * specializations when SSE is enabled.
  *
  * It's usage is justified in performance critical functions, like norm/normalize.
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE EIGEN_MATHFUNC_RETVAL(sqrt, Scalar) sqrt(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(sqrt, Scalar)::run(x);
}

// Boolean specialization, avoids implicit float to bool conversion (-Wimplicit-conversion-floating-point-to-bool).
template<>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC
bool sqrt<bool>(const bool &x) { return x; }

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sqrt, sqrt)
#endif

/** \returns the reciprocal square root of \a x. **/
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T rsqrt(const T& x)
{
  return internal::rsqrt_impl<T>::run(x);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T log(const T &x) {
  return internal::log_impl<T>::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(log, log)
#endif


#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float log(const float &x) { return ::logf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double log(const double &x) { return ::log(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
typename internal::enable_if<NumTraits<T>::IsSigned || NumTraits<T>::IsComplex,typename NumTraits<T>::Real>::type
abs(const T &x) {
  EIGEN_USING_STD(abs);
  return abs(x);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
typename internal::enable_if<!(NumTraits<T>::IsSigned || NumTraits<T>::IsComplex),typename NumTraits<T>::Real>::type
abs(const T &x) {
  return x;
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_INTEGER_TYPES_UNARY(abs, abs)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(abs, fabs)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float abs(const float &x) { return ::fabsf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double abs(const double &x) { return ::fabs(x); }

template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float abs(const std::complex<float>& x) {
  return ::hypotf(x.real(), x.imag());
}

template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double abs(const std::complex<double>& x) {
  return ::hypot(x.real(), x.imag());
}
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T exp(const T &x) {
  EIGEN_USING_STD(exp);
  return exp(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(exp, exp)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float exp(const float &x) { return ::expf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double exp(const double &x) { return ::exp(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
std::complex<float> exp(const std::complex<float>& x) {
  float com = ::expf(x.real());
  float res_real = com * ::cosf(x.imag());
  float res_imag = com * ::sinf(x.imag());
  return std::complex<float>(res_real, res_imag);
}

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
std::complex<double> exp(const std::complex<double>& x) {
  double com = ::exp(x.real());
  double res_real = com * ::cos(x.imag());
  double res_imag = com * ::sin(x.imag());
  return std::complex<double>(res_real, res_imag);
}
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(expm1, Scalar) expm1(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(expm1, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(expm1, expm1)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float expm1(const float &x) { return ::expm1f(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double expm1(const double &x) { return ::expm1(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T cos(const T &x) {
  EIGEN_USING_STD(cos);
  return cos(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(cos,cos)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float cos(const float &x) { return ::cosf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double cos(const double &x) { return ::cos(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T sin(const T &x) {
  EIGEN_USING_STD(sin);
  return sin(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sin, sin)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sin(const float &x) { return ::sinf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sin(const double &x) { return ::sin(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T tan(const T &x) {
  EIGEN_USING_STD(tan);
  return tan(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(tan, tan)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tan(const float &x) { return ::tanf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double tan(const double &x) { return ::tan(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T acos(const T &x) {
  EIGEN_USING_STD(acos);
  return acos(x);
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T acosh(const T &x) {
  EIGEN_USING_STD(acosh);
  return static_cast<T>(acosh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(acos, acos)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(acosh, acosh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float acos(const float &x) { return ::acosf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double acos(const double &x) { return ::acos(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T asin(const T &x) {
  EIGEN_USING_STD(asin);
  return asin(x);
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T asinh(const T &x) {
  EIGEN_USING_STD(asinh);
  return static_cast<T>(asinh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(asin, asin)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(asinh, asinh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float asin(const float &x) { return ::asinf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double asin(const double &x) { return ::asin(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T atan(const T &x) {
  EIGEN_USING_STD(atan);
  return static_cast<T>(atan(x));
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T atanh(const T &x) {
  EIGEN_USING_STD(atanh);
  return static_cast<T>(atanh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(atan, atan)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(atanh, atanh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float atan(const float &x) { return ::atanf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double atan(const double &x) { return ::atan(x); }
#endif


template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T cosh(const T &x) {
  EIGEN_USING_STD(cosh);
  return static_cast<T>(cosh(x));
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(cosh, cosh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float cosh(const float &x) { return ::coshf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double cosh(const double &x) { return ::cosh(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T sinh(const T &x) {
  EIGEN_USING_STD(sinh);
  return static_cast<T>(sinh(x));
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sinh, sinh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sinh(const float &x) { return ::sinhf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sinh(const double &x) { return ::sinh(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T tanh(const T &x) {
  EIGEN_USING_STD(tanh);
  return tanh(x);
}

#if (!defined(EIGEN_GPUCC)) && EIGEN_FAST_MATH && !defined(SYCL_DEVICE_ONLY)
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tanh(float x) { return internal::generic_fast_tanh_float(x); }
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(tanh, tanh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tanh(const float &x) { return ::tanhf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double tanh(const double &x) { return ::tanh(x); }
#endif

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T fmod(const T& a, const T& b) {
  EIGEN_USING_STD(fmod);
  return fmod(a, b);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(fmod, fmod)
#endif

#if defined(EIGEN_GPUCC)
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float fmod(const float& a, const float& b) {
  return ::fmodf(a, b);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double fmod(const double& a, const double& b) {
  return ::fmod(a, b);
}
#endif

#if defined(SYCL_DEVICE_ONLY)
#undef SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_BINARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_UNARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE
#undef SYCL_SPECIALIZE_GEN_UNARY_FUNC
#undef SYCL_SPECIALIZE_UNARY_FUNC
#undef SYCL_SPECIALIZE_GEN1_BINARY_FUNC
#undef SYCL_SPECIALIZE_GEN2_BINARY_FUNC
#undef SYCL_SPECIALIZE_BINARY_FUNC
#endif

} // end namespace numext

namespace internal {

template<typename T>
EIGEN_DEVICE_FUNC bool isfinite_impl(const std::complex<T>& x)
{
  return (numext::isfinite)(numext::real(x)) && (numext::isfinite)(numext::imag(x));
}

template<typename T>
EIGEN_DEVICE_FUNC bool isnan_impl(const std::complex<T>& x)
{
  return (numext::isnan)(numext::real(x)) || (numext::isnan)(numext::imag(x));
}

template<typename T>
EIGEN_DEVICE_FUNC bool isinf_impl(const std::complex<T>& x)
{
  return ((numext::isinf)(numext::real(x)) || (numext::isinf)(numext::imag(x))) && (!(numext::isnan)(x));
}

/****************************************************************************
* Implementation of fuzzy comparisons                                       *
****************************************************************************/

template<typename Scalar,
         bool IsComplex,
         bool IsInteger>
struct scalar_fuzzy_default_impl {};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, false, false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y, const RealScalar& prec)
  {
    return numext::abs(x) <= numext::abs(y) * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return numext::abs(x - y) <= numext::mini(numext::abs(x), numext::abs(y)) * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return x <= y || isApprox(x, y, prec);
  }
};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, false, true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const Scalar&, const RealScalar&)
  {
    return x == Scalar(0);
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar&)
  {
    return x == y;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y, const RealScalar&)
  {
    return x <= y;
  }
};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, true, false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y, const RealScalar& prec)
  {
    return numext::abs2(x) <= numext::abs2(y) * prec * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return numext::abs2(x - y) <= numext::mini(numext::abs2(x), numext::abs2(y)) * prec * prec;
  }
};

template<typename Scalar>
struct scalar_fuzzy_impl : scalar_fuzzy_default_impl<Scalar, NumTraits<Scalar>::IsComplex, NumTraits<Scalar>::IsInteger> {};

template<typename Scalar, typename OtherScalar> EIGEN_DEVICE_FUNC
inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y,
                              const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::template isMuchSmallerThan<OtherScalar>(x, y, precision);
}

template<typename Scalar> EIGEN_DEVICE_FUNC
inline bool isApprox(const Scalar& x, const Scalar& y,
                     const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::isApprox(x, y, precision);
}

template<typename Scalar> EIGEN_DEVICE_FUNC
inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y,
                               const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::isApproxOrLessThan(x, y, precision);
}

/******************************************
***  The special case of the  bool type ***
******************************************/

template<> struct random_impl<bool>
{
  static inline bool run()
  {
    return random<int>(0,1)==0 ? false : true;
  }

  static inline bool run(const bool& a, const bool& b)
  {
    return random<int>(a, b)==0 ? false : true;
  }
};

template<> struct scalar_fuzzy_impl<bool>
{
  typedef bool RealScalar;

  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const bool& x, const bool&, const bool&)
  {
    return !x;
  }

  EIGEN_DEVICE_FUNC
  static inline bool isApprox(bool x, bool y, bool)
  {
    return x == y;
  }

  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const bool& x, const bool& y, const bool&)
  {
    return (!x) || y;
  }

};

} // end namespace internal

// Default implementations that rely on other numext implementations
namespace internal {

// Specialization for complex types that are not supported by std::expm1.
template <typename RealScalar>
struct expm1_impl<std::complex<RealScalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<RealScalar> run(
      const std::complex<RealScalar>& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(RealScalar)
    RealScalar xr = x.real();
    RealScalar xi = x.imag();
    // expm1(z) = exp(z) - 1
    //          = exp(x +  i * y) - 1
    //          = exp(x) * (cos(y) + i * sin(y)) - 1
    //          = exp(x) * cos(y) - 1 + i * exp(x) * sin(y)
    // Imag(expm1(z)) = exp(x) * sin(y)
    // Real(expm1(z)) = exp(x) * cos(y) - 1
    //          = exp(x) * cos(y) - 1.
    //          = expm1(x) + exp(x) * (cos(y) - 1)
    //          = expm1(x) + exp(x) * (2 * sin(y / 2) ** 2)
    RealScalar erm1 = numext::expm1<RealScalar>(xr);
    RealScalar er = erm1 + RealScalar(1.);
    RealScalar sin2 = numext::sin(xi / RealScalar(2.));
    sin2 = sin2 * sin2;
    RealScalar s = numext::sin(xi);
    RealScalar real_part = erm1 - RealScalar(2.) * er * sin2;
    return std::complex<RealScalar>(real_part, er * s);
  }
};

template<typename T>
struct rsqrt_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE T run(const T& x) {
    return T(1)/numext::sqrt(x);
  }
};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct conj_impl<std::complex<T>, true>
{
  EIGEN_DEVICE_FUNC
  static inline std::complex<T> run(const std::complex<T>& x)
  {
    return std::complex<T>(numext::real(x), -numext::imag(x));
  }
};
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATHFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/MathFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATHFUNCTIONSIMPL_H
#define EIGEN_MATHFUNCTIONSIMPL_H

namespace Eigen {

namespace internal {

/** \internal \returns the hyperbolic tan of \a a (coeff-wise)
    Doesn't do anything fancy, just a 13/6-degree rational interpolant which
    is accurate up to a couple of ulps in the (approximate) range [-8, 8],
    outside of which tanh(x) = +/-1 in single precision. The input is clamped
    to the range [-c, c]. The value c is chosen as the smallest value where
    the approximation evaluates to exactly 1. In the reange [-0.0004, 0.0004]
    the approxmation tanh(x) ~= x is used for better accuracy as x tends to zero.

    This implementation works on both scalars and packets.
*/
template<typename T>
T generic_fast_tanh_float(const T& a_x)
{
  // Clamp the inputs to the range [-c, c]
#ifdef EIGEN_VECTORIZE_FMA
  const T plus_clamp = pset1<T>(7.99881172180175781f);
  const T minus_clamp = pset1<T>(-7.99881172180175781f);
#else
  const T plus_clamp = pset1<T>(7.90531110763549805f);
  const T minus_clamp = pset1<T>(-7.90531110763549805f);
#endif
  const T tiny = pset1<T>(0.0004f);
  const T x = pmax(pmin(a_x, plus_clamp), minus_clamp);
  const T tiny_mask = pcmp_lt(pabs(a_x), tiny);
  // The monomial coefficients of the numerator polynomial (odd).
  const T alpha_1 = pset1<T>(4.89352455891786e-03f);
  const T alpha_3 = pset1<T>(6.37261928875436e-04f);
  const T alpha_5 = pset1<T>(1.48572235717979e-05f);
  const T alpha_7 = pset1<T>(5.12229709037114e-08f);
  const T alpha_9 = pset1<T>(-8.60467152213735e-11f);
  const T alpha_11 = pset1<T>(2.00018790482477e-13f);
  const T alpha_13 = pset1<T>(-2.76076847742355e-16f);

  // The monomial coefficients of the denominator polynomial (even).
  const T beta_0 = pset1<T>(4.89352518554385e-03f);
  const T beta_2 = pset1<T>(2.26843463243900e-03f);
  const T beta_4 = pset1<T>(1.18534705686654e-04f);
  const T beta_6 = pset1<T>(1.19825839466702e-06f);

  // Since the polynomials are odd/even, we need x^2.
  const T x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  T p = pmadd(x2, alpha_13, alpha_11);
  p = pmadd(x2, p, alpha_9);
  p = pmadd(x2, p, alpha_7);
  p = pmadd(x2, p, alpha_5);
  p = pmadd(x2, p, alpha_3);
  p = pmadd(x2, p, alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial q.
  T q = pmadd(x2, beta_6, beta_4);
  q = pmadd(x2, q, beta_2);
  q = pmadd(x2, q, beta_0);

  // Divide the numerator by the denominator.
  return pselect(tiny_mask, x, pdiv(p, q));
}

template<typename RealScalar>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
RealScalar positive_real_hypot(const RealScalar& x, const RealScalar& y)
{
  // IEEE IEC 6059 special cases.
  if ((numext::isinf)(x) || (numext::isinf)(y))
    return NumTraits<RealScalar>::infinity();
  if ((numext::isnan)(x) || (numext::isnan)(y))
    return NumTraits<RealScalar>::quiet_NaN();
    
  EIGEN_USING_STD(sqrt);
  RealScalar p, qp;
  p = numext::maxi(x,y);
  if(p==RealScalar(0)) return RealScalar(0);
  qp = numext::mini(y,x) / p;
  return p * sqrt(RealScalar(1) + qp*qp);
}

template<typename Scalar>
struct hypot_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  static EIGEN_DEVICE_FUNC
  inline RealScalar run(const Scalar& x, const Scalar& y)
  {
    EIGEN_USING_STD(abs);
    return positive_real_hypot<RealScalar>(abs(x), abs(y));
  }
};

// Generic complex sqrt implementation that correctly handles corner cases
// according to https://en.cppreference.com/w/cpp/numeric/complex/sqrt
template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_sqrt(const std::complex<T>& z) {
  // Computes the principal sqrt of the input.
  //
  // For a complex square root of the number x + i*y. We want to find real
  // numbers u and v such that
  //    (u + i*v)^2 = x + i*y  <=>
  //    u^2 - v^2 + i*2*u*v = x + i*v.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x
  //    2*u*v = y.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + sqrt(x^2 + y^2)))
  //    v = y / (2 * u)
  // and for x < 0,
  //    v = sign(y) * sqrt(0.5 * (-x + sqrt(x^2 + y^2)))
  //    u = y / (2 * v)
  //
  // Letting w = sqrt(0.5 * (|x| + |z|)),
  //   if x == 0: u = w, v = sign(y) * w
  //   if x > 0:  u = w, v = y / (2 * w)
  //   if x < 0:  u = |y| / (2 * w), v = sign(y) * w

  const T x = numext::real(z);
  const T y = numext::imag(z);
  const T zero = T(0);
  const T w = numext::sqrt(T(0.5) * (numext::abs(x) + numext::hypot(x, y)));

  return
    (numext::isinf)(y) ? std::complex<T>(NumTraits<T>::infinity(), y)
      : x == zero ? std::complex<T>(w, y < zero ? -w : w)
      : x > zero ? std::complex<T>(w, y / (2 * w))
      : std::complex<T>(numext::abs(y) / (2 * w), y < zero ? -w : w );
}

// Generic complex rsqrt implementation.
template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_rsqrt(const std::complex<T>& z) {
  // Computes the principal reciprocal sqrt of the input.
  //
  // For a complex reciprocal square root of the number z = x + i*y. We want to
  // find real numbers u and v such that
  //    (u + i*v)^2 = 1 / (x + i*y)  <=>
  //    u^2 - v^2 + i*2*u*v = x/|z|^2 - i*v/|z|^2.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x/|z|^2
  //    2*u*v = y/|z|^2.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + |z|)) / |z|
  //    v = -y / (2 * u * |z|)
  // and for x < 0,
  //    v = -sign(y) * sqrt(0.5 * (-x + |z|)) / |z|
  //    u = -y / (2 * v * |z|)
  //
  // Letting w = sqrt(0.5 * (|x| + |z|)),
  //   if x == 0: u = w / |z|, v = -sign(y) * w / |z|
  //   if x > 0:  u = w / |z|, v = -y / (2 * w * |z|)
  //   if x < 0:  u = |y| / (2 * w * |z|), v = -sign(y) * w / |z|

  const T x = numext::real(z);
  const T y = numext::imag(z);
  const T zero = T(0);

  const T abs_z = numext::hypot(x, y);
  const T w = numext::sqrt(T(0.5) * (numext::abs(x) + abs_z));
  const T woz = w / abs_z;
  // Corner cases consistent with 1/sqrt(z) on gcc/clang.
  return
    abs_z == zero ? std::complex<T>(NumTraits<T>::infinity(), NumTraits<T>::quiet_NaN())
      : ((numext::isinf)(x) || (numext::isinf)(y)) ? std::complex<T>(zero, zero)
      : x == zero ? std::complex<T>(woz, y < zero ? woz : -woz)
      : x > zero ? std::complex<T>(woz, -y / (2 * w * abs_z))
      : std::complex<T>(numext::abs(y) / (2 * w * abs_z), y < zero ? woz : -woz );
}

template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_log(const std::complex<T>& z) {
  // Computes complex log.
  T a = numext::abs(z);
  EIGEN_USING_STD(atan2);
  T b = atan2(z.imag(), z.real());
  return std::complex<T>(numext::log(a), b);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATHFUNCTIONSIMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Matrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_H
#define EIGEN_MATRIX_H

namespace Eigen {

namespace internal {
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct traits<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
private:
  enum { size = internal::size_at_compile_time<_Rows,_Cols>::ret };
  typedef typename find_best_packet<_Scalar,size>::type PacketScalar;
  enum {
      row_major_bit = _Options&RowMajor ? RowMajorBit : 0,
      is_dynamic_size_storage = _MaxRows==Dynamic || _MaxCols==Dynamic,
      max_size = is_dynamic_size_storage ? Dynamic : _MaxRows*_MaxCols,
      default_alignment = compute_default_alignment<_Scalar,max_size>::value,
      actual_alignment = ((_Options&DontAlign)==0) ? default_alignment : 0,
      required_alignment = unpacket_traits<PacketScalar>::alignment,
      packet_access_bit = (packet_traits<_Scalar>::Vectorizable && (EIGEN_UNALIGNED_VECTORIZE || (actual_alignment>=required_alignment))) ? PacketAccessBit : 0
    };

public:
  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef Eigen::Index StorageIndex;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _MaxRows,
    MaxColsAtCompileTime = _MaxCols,
    Flags = compute_matrix_flags<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>::ret,
    Options = _Options,
    InnerStrideAtCompileTime = 1,
    OuterStrideAtCompileTime = (Options&RowMajor) ? ColsAtCompileTime : RowsAtCompileTime,

    // FIXME, the following flag in only used to define NeedsToAlign in PlainObjectBase
    EvaluatorFlags = LinearAccessBit | DirectAccessBit | packet_access_bit | row_major_bit,
    Alignment = actual_alignment
  };
};
}

/** \class Matrix
  * \ingroup Core_Module
  *
  * \brief The matrix class, also used for vectors and row-vectors
  *
  * The %Matrix class is the work-horse for all \em dense (\ref dense "note") matrices and vectors within Eigen.
  * Vectors are matrices with one column, and row-vectors are matrices with one row.
  *
  * The %Matrix class encompasses \em both fixed-size and dynamic-size objects (\ref fixedsize "note").
  *
  * The first three template parameters are required:
  * \tparam _Scalar Numeric type, e.g. float, double, int or std::complex<float>.
  *                 User defined scalar types are supported as well (see \ref user_defined_scalars "here").
  * \tparam _Rows Number of rows, or \b Dynamic
  * \tparam _Cols Number of columns, or \b Dynamic
  *
  * The remaining template parameters are optional -- in most cases you don't have to worry about them.
  * \tparam _Options A combination of either \b #RowMajor or \b #ColMajor, and of either
  *                 \b #AutoAlign or \b #DontAlign.
  *                 The former controls \ref TopicStorageOrders "storage order", and defaults to column-major. The latter controls alignment, which is required
  *                 for vectorization. It defaults to aligning matrices except for fixed sizes that aren't a multiple of the packet size.
  * \tparam _MaxRows Maximum number of rows. Defaults to \a _Rows (\ref maxrows "note").
  * \tparam _MaxCols Maximum number of columns. Defaults to \a _Cols (\ref maxrows "note").
  *
  * Eigen provides a number of typedefs covering the usual cases. Here are some examples:
  *
  * \li \c Matrix2d is a 2x2 square matrix of doubles (\c Matrix<double, 2, 2>)
  * \li \c Vector4f is a vector of 4 floats (\c Matrix<float, 4, 1>)
  * \li \c RowVector3i is a row-vector of 3 ints (\c Matrix<int, 1, 3>)
  *
  * \li \c MatrixXf is a dynamic-size matrix of floats (\c Matrix<float, Dynamic, Dynamic>)
  * \li \c VectorXf is a dynamic-size vector of floats (\c Matrix<float, Dynamic, 1>)
  *
  * \li \c Matrix2Xf is a partially fixed-size (dynamic-size) matrix of floats (\c Matrix<float, 2, Dynamic>)
  * \li \c MatrixX3d is a partially dynamic-size (fixed-size) matrix of double (\c Matrix<double, Dynamic, 3>)
  *
  * See \link matrixtypedefs this page \endlink for a complete list of predefined \em %Matrix and \em Vector typedefs.
  *
  * You can access elements of vectors and matrices using normal subscripting:
  *
  * \code
  * Eigen::VectorXd v(10);
  * v[0] = 0.1;
  * v[1] = 0.2;
  * v(0) = 0.3;
  * v(1) = 0.4;
  *
  * Eigen::MatrixXi m(10, 10);
  * m(0, 1) = 1;
  * m(0, 2) = 2;
  * m(0, 3) = 3;
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_MATRIX_PLUGIN.
  *
  * <i><b>Some notes:</b></i>
  *
  * <dl>
  * <dt><b>\anchor dense Dense versus sparse:</b></dt>
  * <dd>This %Matrix class handles dense, not sparse matrices and vectors. For sparse matrices and vectors, see the Sparse module.
  *
  * Dense matrices and vectors are plain usual arrays of coefficients. All the coefficients are stored, in an ordinary contiguous array.
  * This is unlike Sparse matrices and vectors where the coefficients are stored as a list of nonzero coefficients.</dd>
  *
  * <dt><b>\anchor fixedsize Fixed-size versus dynamic-size:</b></dt>
  * <dd>Fixed-size means that the numbers of rows and columns are known are compile-time. In this case, Eigen allocates the array
  * of coefficients as a fixed-size array, as a class member. This makes sense for very small matrices, typically up to 4x4, sometimes up
  * to 16x16. Larger matrices should be declared as dynamic-size even if one happens to know their size at compile-time.
  *
  * Dynamic-size means that the numbers of rows or columns are not necessarily known at compile-time. In this case they are runtime
  * variables, and the array of coefficients is allocated dynamically on the heap.
  *
  * Note that \em dense matrices, be they Fixed-size or Dynamic-size, <em>do not</em> expand dynamically in the sense of a std::map.
  * If you want this behavior, see the Sparse module.</dd>
  *
  * <dt><b>\anchor maxrows _MaxRows and _MaxCols:</b></dt>
  * <dd>In most cases, one just leaves these parameters to the default values.
  * These parameters mean the maximum size of rows and columns that the matrix may have. They are useful in cases
  * when the exact numbers of rows and columns are not known are compile-time, but it is known at compile-time that they cannot
  * exceed a certain value. This happens when taking dynamic-size blocks inside fixed-size matrices: in this case _MaxRows and _MaxCols
  * are the dimensions of the original matrix, while _Rows and _Cols are Dynamic.</dd>
  * </dl>
  *
  * <i><b>ABI and storage layout</b></i>
  *
  * The table below summarizes the ABI of some possible Matrix instances which is fixed thorough the lifetime of Eigen 3.
  * <table  class="manual">
  * <tr><th>Matrix type</th><th>Equivalent C structure</th></tr>
  * <tr><td>\code Matrix<T,Dynamic,Dynamic> \endcode</td><td>\code
  * struct {
  *   T *data;                  // with (size_t(data)%EIGEN_MAX_ALIGN_BYTES)==0
  *   Eigen::Index rows, cols;
  *  };
  * \endcode</td></tr>
  * <tr class="alt"><td>\code
  * Matrix<T,Dynamic,1>
  * Matrix<T,1,Dynamic> \endcode</td><td>\code
  * struct {
  *   T *data;                  // with (size_t(data)%EIGEN_MAX_ALIGN_BYTES)==0
  *   Eigen::Index size;
  *  };
  * \endcode</td></tr>
  * <tr><td>\code Matrix<T,Rows,Cols> \endcode</td><td>\code
  * struct {
  *   T data[Rows*Cols];        // with (size_t(data)%A(Rows*Cols*sizeof(T)))==0
  *  };
  * \endcode</td></tr>
  * <tr class="alt"><td>\code Matrix<T,Dynamic,Dynamic,0,MaxRows,MaxCols> \endcode</td><td>\code
  * struct {
  *   T data[MaxRows*MaxCols];  // with (size_t(data)%A(MaxRows*MaxCols*sizeof(T)))==0
  *   Eigen::Index rows, cols;
  *  };
  * \endcode</td></tr>
  * </table>
  * Note that in this table Rows, Cols, MaxRows and MaxCols are all positive integers. A(S) is defined to the largest possible power-of-two
  * smaller to EIGEN_MAX_STATIC_ALIGN_BYTES.
  *
  * \see MatrixBase for the majority of the API methods for matrices, \ref TopicClassHierarchy,
  * \ref TopicStorageOrders
  */

template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
class Matrix
  : public PlainObjectBase<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  public:

    /** \brief Base class typedef.
      * \sa PlainObjectBase
      */
    typedef PlainObjectBase<Matrix> Base;

    enum { Options = _Options };

    EIGEN_DENSE_PUBLIC_INTERFACE(Matrix)

    typedef typename Base::PlainObject PlainObject;

    using Base::base;
    using Base::coeffRef;

    /**
      * \brief Assigns matrices to each other.
      *
      * \note This is a special case of the templated operator=. Its purpose is
      * to prevent a default operator= from hiding the templated operator=.
      *
      * \callgraph
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const Matrix& other)
    {
      return Base::_set(other);
    }

    /** \internal
      * \brief Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const DenseBase<OtherDerived>& other)
    {
      return Base::_set(other);
    }

    /* Here, doxygen failed to copy the brief information when using \copydoc */

    /**
      * \brief Copies the generic expression \a other into *this.
      * \copydetails DenseBase::operator=(const EigenBase<OtherDerived> &other)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const EigenBase<OtherDerived> &other)
    {
      return Base::operator=(other);
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const ReturnByValue<OtherDerived>& func)
    {
      return Base::operator=(func);
    }

    /** \brief Default constructor.
      *
      * For fixed-size matrices, does nothing.
      *
      * For dynamic-size matrices, creates an empty matrix of size 0. Does not allocate any array. Such a matrix
      * is called a null matrix. This constructor is the unique way to create null matrices: resizing
      * a matrix to 0 is not supported.
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix() : Base()
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    // FIXME is it still needed
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit Matrix(internal::constructor_without_unaligned_array_assert)
      : Base(internal::constructor_without_unaligned_array_assert())
    { Base::_check_template_params(); EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(Matrix&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
      : Base(std::move(other))
    {
      Base::_check_template_params();
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix& operator=(Matrix&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
    {
      Base::operator=(std::move(other));
      return *this;
    }
#endif

#if EIGEN_HAS_CXX11
    /** \copydoc PlainObjectBase(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&... args)
     *
     * Example: \include Matrix_variadic_ctor_cxx11.cpp
     * Output: \verbinclude Matrix_variadic_ctor_cxx11.out
     *
     * \sa Matrix(const std::initializer_list<std::initializer_list<Scalar>>&)
     */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      : Base(a0, a1, a2, a3, args...) {}

    /** \brief Constructs a Matrix and initializes it from the coefficients given as initializer-lists grouped by row. \cpp11
      *
      * In the general case, the constructor takes a list of rows, each row being represented as a list of coefficients:
      *
      * Example: \include Matrix_initializer_list_23_cxx11.cpp
      * Output: \verbinclude Matrix_initializer_list_23_cxx11.out
      *
      * Each of the inner initializer lists must contain the exact same number of elements, otherwise an assertion is triggered.
      *
      * In the case of a compile-time column vector, implicit transposition from a single row is allowed.
      * Therefore <code>VectorXd{{1,2,3,4,5}}</code> is legal and the more verbose syntax
      * <code>RowVectorXd{{1},{2},{3},{4},{5}}</code> can be avoided:
      *
      * Example: \include Matrix_initializer_list_vector_cxx11.cpp
      * Output: \verbinclude Matrix_initializer_list_vector_cxx11.out
      *
      * In the case of fixed-sized matrices, the initializer list sizes must exactly match the matrix sizes,
      * and implicit transposition is allowed for compile-time vectors only.
      *
      * \sa Matrix(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE Matrix(const std::initializer_list<std::initializer_list<Scalar>>& list) : Base(list) {}
#endif // end EIGEN_HAS_CXX11

#ifndef EIGEN_PARSED_BY_DOXYGEN

    // This constructor is for both 1x1 matrices and dynamic vectors
    template<typename T>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit Matrix(const T& x)
    {
      Base::_check_template_params();
      Base::template _init1<T>(x);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(const T0& x, const T1& y)
    {
      Base::_check_template_params();
      Base::template _init2<T0,T1>(x, y);
    }


#else
    /** \brief Constructs a fixed-sized matrix initialized with coefficients starting at \a data */
    EIGEN_DEVICE_FUNC
    explicit Matrix(const Scalar *data);

    /** \brief Constructs a vector or row-vector with given dimension. \only_for_vectors
      *
      * This is useful for dynamic-size vectors. For fixed-size vectors,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Matrix() instead.
      *
      * \warning This constructor is disabled for fixed-size \c 1x1 matrices. For instance,
      * calling Matrix<double,1,1>(1) will call the initialization constructor: Matrix(const Scalar&).
      * For fixed-size \c 1x1 matrices it is therefore recommended to use the default
      * constructor Matrix() instead, especially when using one of the non standard
      * \c EIGEN_INITIALIZE_MATRICES_BY_{ZERO,\c NAN} macros (see \ref TopicPreprocessorDirectives).
      */
    EIGEN_STRONG_INLINE explicit Matrix(Index dim);
    /** \brief Constructs an initialized 1x1 matrix with the given coefficient
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...) */
    Matrix(const Scalar& x);
    /** \brief Constructs an uninitialized matrix with \a rows rows and \a cols columns.
      *
      * This is useful for dynamic-size matrices. For fixed-size matrices,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Matrix() instead.
      *
      * \warning This constructor is disabled for fixed-size \c 1x2 and \c 2x1 vectors. For instance,
      * calling Matrix2f(2,1) will call the initialization constructor: Matrix(const Scalar& x, const Scalar& y).
      * For fixed-size \c 1x2 or \c 2x1 vectors it is therefore recommended to use the default
      * constructor Matrix() instead, especially when using one of the non standard
      * \c EIGEN_INITIALIZE_MATRICES_BY_{ZERO,\c NAN} macros (see \ref TopicPreprocessorDirectives).
      */
    EIGEN_DEVICE_FUNC
    Matrix(Index rows, Index cols);

    /** \brief Constructs an initialized 2D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...) */
    Matrix(const Scalar& x, const Scalar& y);
    #endif  // end EIGEN_PARSED_BY_DOXYGEN

    /** \brief Constructs an initialized 3D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Scalar& x, const Scalar& y, const Scalar& z)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Matrix, 3)
      m_storage.data()[0] = x;
      m_storage.data()[1] = y;
      m_storage.data()[2] = z;
    }
    /** \brief Constructs an initialized 4D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Scalar& x, const Scalar& y, const Scalar& z, const Scalar& w)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Matrix, 4)
      m_storage.data()[0] = x;
      m_storage.data()[1] = y;
      m_storage.data()[2] = z;
      m_storage.data()[3] = w;
    }


    /** \brief Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Matrix& other) : Base(other)
    { }

    /** \brief Copy constructor for generic expressions.
      * \sa MatrixBase::operator=(const EigenBase<OtherDerived>&)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const EigenBase<OtherDerived> &other)
      : Base(other.derived())
    { }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return 1; }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return this->innerSize(); }

    /////////// Geometry module ///////////

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    explicit Matrix(const RotationBase<OtherDerived,ColsAtCompileTime>& r);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Matrix& operator=(const RotationBase<OtherDerived,ColsAtCompileTime>& r);

    // allow to extend Matrix outside Eigen
    #ifdef EIGEN_MATRIX_PLUGIN
    #include EIGEN_MATRIX_PLUGIN
    #endif

  protected:
    template <typename Derived, typename OtherDerived, bool IsVector>
    friend struct internal::conservative_resize_like_impl;

    using Base::m_storage;
};

/** \defgroup matrixtypedefs Global matrix typedefs
  *
  * \ingroup Core_Module
  *
  * %Eigen defines several typedef shortcuts for most common matrix and vector types.
  *
  * The general patterns are the following:
  *
  * \c MatrixSizeType where \c Size can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double, \c cf for complex float, \c cd
  * for complex double.
  *
  * For example, \c Matrix3d is a fixed-size 3x3 matrix type of doubles, and \c MatrixXf is a dynamic-size matrix of floats.
  *
  * There are also \c VectorSizeType and \c RowVectorSizeType which are self-explanatory. For example, \c Vector4cf is
  * a fixed-size vector of 4 complex floats.
  *
  * With \cpp11, template alias are also defined for common sizes.
  * They follow the same pattern as above except that the scalar type suffix is replaced by a
  * template parameter, i.e.:
  *   - `MatrixSize<Type>` where `Size` can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size.
  *   - `MatrixXSize<Type>` and `MatrixSizeX<Type>` where `Size` can be \c 2,\c 3,\c 4 for hybrid dynamic/fixed matrices.
  *   - `VectorSize<Type>` and `RowVectorSize<Type>` for column and row vectors.
  *
  * With \cpp11, you can also use fully generic column and row vector types: `Vector<Type,Size>` and `RowVector<Type,Size>`.
  *
  * \sa class Matrix
  */

#define EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)   \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, Size> Matrix##SizeSuffix##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, 1>    Vector##SizeSuffix##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, 1, Size>    RowVector##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, Size)         \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, Dynamic> Matrix##Size##X##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Dynamic, Size> Matrix##X##Size##TypeSuffix;

#define EIGEN_MAKE_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Dynamic, X) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 2) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 3) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 4)

EIGEN_MAKE_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(double,               d)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(std::complex<float>,  cf)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(std::complex<double>, cd)

#undef EIGEN_MAKE_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_TYPEDEFS
#undef EIGEN_MAKE_FIXED_TYPEDEFS

#if EIGEN_HAS_CXX11

#define EIGEN_MAKE_TYPEDEFS(Size, SizeSuffix)                     \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##SizeSuffix = Matrix<Type, Size, Size>;              \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Vector##SizeSuffix = Matrix<Type, Size, 1>;                 \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using RowVector##SizeSuffix = Matrix<Type, 1, Size>;

#define EIGEN_MAKE_FIXED_TYPEDEFS(Size)                           \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##Size##X = Matrix<Type, Size, Dynamic>;              \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##X##Size = Matrix<Type, Dynamic, Size>;

EIGEN_MAKE_TYPEDEFS(2, 2)
EIGEN_MAKE_TYPEDEFS(3, 3)
EIGEN_MAKE_TYPEDEFS(4, 4)
EIGEN_MAKE_TYPEDEFS(Dynamic, X)
EIGEN_MAKE_FIXED_TYPEDEFS(2)
EIGEN_MAKE_FIXED_TYPEDEFS(3)
EIGEN_MAKE_FIXED_TYPEDEFS(4)

/** \ingroup matrixtypedefs
  * \brief \cpp11 */
template <typename Type, int Size>
using Vector = Matrix<Type, Size, 1>;

/** \ingroup matrixtypedefs
  * \brief \cpp11 */
template <typename Type, int Size>
using RowVector = Matrix<Type, 1, Size>;

#undef EIGEN_MAKE_TYPEDEFS
#undef EIGEN_MAKE_FIXED_TYPEDEFS

#endif // EIGEN_HAS_CXX11

} // end namespace Eigen

#endif // EIGEN_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/MatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXBASE_H
#define EIGEN_MATRIXBASE_H

namespace Eigen {

/** \class MatrixBase
  * \ingroup Core_Module
  *
  * \brief Base class for all dense matrices, vectors, and expressions
  *
  * This class is the base that is inherited by all matrix, vector, and related expression
  * types. Most of the Eigen API is contained in this class, and its base classes. Other important
  * classes for the Eigen API are Matrix, and VectorwiseOp.
  *
  * Note that some methods are defined in other modules such as the \ref LU_Module LU module
  * for all functions related to matrix inversions.
  *
  * \tparam Derived is the derived type, e.g. a matrix type, or an expression, etc.
  *
  * When writing a function taking Eigen objects as argument, if you want your function
  * to take as argument any matrix, vector, or expression, just let it take a
  * MatrixBase argument. As an example, here is a function printFirstRow which, given
  * a matrix, vector, or expression \a x, prints the first row of \a x.
  *
  * \code
    template<typename Derived>
    void printFirstRow(const Eigen::MatrixBase<Derived>& x)
    {
      cout << x.row(0) << endl;
    }
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_MATRIXBASE_PLUGIN.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> class MatrixBase
  : public DenseBase<Derived>
{
  public:
#ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef MatrixBase StorageBaseType;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef DenseBase<Derived> Base;
    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;

    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::eval;
    using Base::operator-;
    using Base::operator+=;
    using Base::operator-=;
    using Base::operator*=;
    using Base::operator/=;

    typedef typename Base::CoeffReturnType CoeffReturnType;
    typedef typename Base::ConstTransposeReturnType ConstTransposeReturnType;
    typedef typename Base::RowXpr RowXpr;
    typedef typename Base::ColXpr ColXpr;
#endif // not EIGEN_PARSED_BY_DOXYGEN



#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** type of the equivalent square matrix */
    typedef Matrix<Scalar,EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime),
                          EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime)> SquareMatrixType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** \returns the size of the main diagonal, which is min(rows(),cols()).
      * \sa rows(), cols(), SizeAtCompileTime. */
    EIGEN_DEVICE_FUNC
    inline Index diagonalSize() const { return (numext::mini)(rows(),cols()); }

    typedef typename Base::PlainObject PlainObject;

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
    /** \internal the return type of MatrixBase::adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, ConstTransposeReturnType>,
                        ConstTransposeReturnType
                     >::type AdjointReturnType;
    /** \internal Return type of eigenvalues() */
    typedef Matrix<std::complex<RealScalar>, internal::traits<Derived>::ColsAtCompileTime, 1, ColMajor> EigenvaluesReturnType;
    /** \internal the return type of identity */
    typedef CwiseNullaryOp<internal::scalar_identity_op<Scalar>,PlainObject> IdentityReturnType;
    /** \internal the return type of unit vectors */
    typedef Block<const CwiseNullaryOp<internal::scalar_identity_op<Scalar>, SquareMatrixType>,
                  internal::traits<Derived>::RowsAtCompileTime,
                  internal::traits<Derived>::ColsAtCompileTime> BasisReturnType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::MatrixBase
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   ifdef EIGEN_MATRIXBASE_PLUGIN
#     include EIGEN_MATRIXBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const MatrixBase& other);

    // We cannot inherit here via Base::operator= since it is causing
    // trouble with MSVC.

    template <typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase<OtherDerived>& other);

    template <typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const ReturnByValue<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const MatrixBase<OtherDerived>& other);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const MatrixBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,OtherDerived>
    operator*(const MatrixBase<OtherDerived> &other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,OtherDerived,LazyProduct>
    lazyProduct(const MatrixBase<OtherDerived> &other) const;

    template<typename OtherDerived>
    Derived& operator*=(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    void applyOnTheLeft(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    void applyOnTheRight(const EigenBase<OtherDerived>& other);

    template<typename DiagonalDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived, DiagonalDerived, LazyProduct>
    operator*(const DiagonalBase<DiagonalDerived> &diagonal) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType
    dot(const MatrixBase<OtherDerived>& other) const;

    EIGEN_DEVICE_FUNC RealScalar squaredNorm() const;
    EIGEN_DEVICE_FUNC RealScalar norm() const;
    RealScalar stableNorm() const;
    RealScalar blueNorm() const;
    RealScalar hypotNorm() const;
    EIGEN_DEVICE_FUNC const PlainObject normalized() const;
    EIGEN_DEVICE_FUNC const PlainObject stableNormalized() const;
    EIGEN_DEVICE_FUNC void normalize();
    EIGEN_DEVICE_FUNC void stableNormalize();

    EIGEN_DEVICE_FUNC const AdjointReturnType adjoint() const;
    EIGEN_DEVICE_FUNC void adjointInPlace();

    typedef Diagonal<Derived> DiagonalReturnType;
    EIGEN_DEVICE_FUNC
    DiagonalReturnType diagonal();

    typedef typename internal::add_const<Diagonal<const Derived> >::type ConstDiagonalReturnType;
    EIGEN_DEVICE_FUNC
    ConstDiagonalReturnType diagonal() const;

    template<int Index> struct DiagonalIndexReturnType { typedef Diagonal<Derived,Index> Type; };
    template<int Index> struct ConstDiagonalIndexReturnType { typedef const Diagonal<const Derived,Index> Type; };

    template<int Index>
    EIGEN_DEVICE_FUNC
    typename DiagonalIndexReturnType<Index>::Type diagonal();

    template<int Index>
    EIGEN_DEVICE_FUNC
    typename ConstDiagonalIndexReturnType<Index>::Type diagonal() const;

    typedef Diagonal<Derived,DynamicIndex> DiagonalDynamicIndexReturnType;
    typedef typename internal::add_const<Diagonal<const Derived,DynamicIndex> >::type ConstDiagonalDynamicIndexReturnType;

    EIGEN_DEVICE_FUNC
    DiagonalDynamicIndexReturnType diagonal(Index index);
    EIGEN_DEVICE_FUNC
    ConstDiagonalDynamicIndexReturnType diagonal(Index index) const;

    template<unsigned int Mode> struct TriangularViewReturnType { typedef TriangularView<Derived, Mode> Type; };
    template<unsigned int Mode> struct ConstTriangularViewReturnType { typedef const TriangularView<const Derived, Mode> Type; };

    template<unsigned int Mode>
    EIGEN_DEVICE_FUNC
    typename TriangularViewReturnType<Mode>::Type triangularView();
    template<unsigned int Mode>
    EIGEN_DEVICE_FUNC
    typename ConstTriangularViewReturnType<Mode>::Type triangularView() const;

    template<unsigned int UpLo> struct SelfAdjointViewReturnType { typedef SelfAdjointView<Derived, UpLo> Type; };
    template<unsigned int UpLo> struct ConstSelfAdjointViewReturnType { typedef const SelfAdjointView<const Derived, UpLo> Type; };

    template<unsigned int UpLo>
    EIGEN_DEVICE_FUNC
    typename SelfAdjointViewReturnType<UpLo>::Type selfadjointView();
    template<unsigned int UpLo>
    EIGEN_DEVICE_FUNC
    typename ConstSelfAdjointViewReturnType<UpLo>::Type selfadjointView() const;

    const SparseView<Derived> sparseView(const Scalar& m_reference = Scalar(0),
                                         const typename NumTraits<Scalar>::Real& m_epsilon = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC static const IdentityReturnType Identity();
    EIGEN_DEVICE_FUNC static const IdentityReturnType Identity(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const BasisReturnType Unit(Index size, Index i);
    EIGEN_DEVICE_FUNC static const BasisReturnType Unit(Index i);
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitX();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitY();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitZ();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitW();

    EIGEN_DEVICE_FUNC
    const DiagonalWrapper<const Derived> asDiagonal() const;
    const PermutationWrapper<const Derived> asPermutation() const;

    EIGEN_DEVICE_FUNC
    Derived& setIdentity();
    EIGEN_DEVICE_FUNC
    Derived& setIdentity(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setUnit(Index i);
    EIGEN_DEVICE_FUNC Derived& setUnit(Index newSize, Index i);

    bool isIdentity(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isDiagonal(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    bool isUpperTriangular(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isLowerTriangular(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    template<typename OtherDerived>
    bool isOrthogonal(const MatrixBase<OtherDerived>& other,
                      const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isUnitary(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    /** \returns true if each coefficients of \c *this and \a other are all exactly equal.
      * \warning When using floating point scalar values you probably should rather use a
      *          fuzzy comparison such as isApprox()
      * \sa isApprox(), operator!= */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC inline bool operator==(const MatrixBase<OtherDerived>& other) const
    { return cwiseEqual(other).all(); }

    /** \returns true if at least one pair of coefficients of \c *this and \a other are not exactly equal to each other.
      * \warning When using floating point scalar values you probably should rather use a
      *          fuzzy comparison such as isApprox()
      * \sa isApprox(), operator== */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC inline bool operator!=(const MatrixBase<OtherDerived>& other) const
    { return cwiseNotEqual(other).any(); }

    NoAlias<Derived,Eigen::MatrixBase > EIGEN_DEVICE_FUNC noalias();

    // TODO forceAlignedAccess is temporarily disabled
    // Need to find a nicer workaround.
    inline const Derived& forceAlignedAccess() const { return derived(); }
    inline Derived& forceAlignedAccess() { return derived(); }
    template<bool Enable> inline const Derived& forceAlignedAccessIf() const { return derived(); }
    template<bool Enable> inline Derived& forceAlignedAccessIf() { return derived(); }

    EIGEN_DEVICE_FUNC Scalar trace() const;

    template<int p> EIGEN_DEVICE_FUNC RealScalar lpNorm() const;

    EIGEN_DEVICE_FUNC MatrixBase<Derived>& matrix() { return *this; }
    EIGEN_DEVICE_FUNC const MatrixBase<Derived>& matrix() const { return *this; }

    /** \returns an \link Eigen::ArrayBase Array \endlink expression of this matrix
      * \sa ArrayBase::matrix() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ArrayWrapper<Derived> array() { return ArrayWrapper<Derived>(derived()); }
    /** \returns a const \link Eigen::ArrayBase Array \endlink expression of this matrix
      * \sa ArrayBase::matrix() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const ArrayWrapper<const Derived> array() const { return ArrayWrapper<const Derived>(derived()); }

/////////// LU module ///////////

    inline const FullPivLU<PlainObject> fullPivLu() const;
    inline const PartialPivLU<PlainObject> partialPivLu() const;

    inline const PartialPivLU<PlainObject> lu() const;

    EIGEN_DEVICE_FUNC
    inline const Inverse<Derived> inverse() const;

    template<typename ResultType>
    inline void computeInverseAndDetWithCheck(
      ResultType& inverse,
      typename ResultType::Scalar& determinant,
      bool& invertible,
      const RealScalar& absDeterminantThreshold = NumTraits<Scalar>::dummy_precision()
    ) const;

    template<typename ResultType>
    inline void computeInverseWithCheck(
      ResultType& inverse,
      bool& invertible,
      const RealScalar& absDeterminantThreshold = NumTraits<Scalar>::dummy_precision()
    ) const;

    EIGEN_DEVICE_FUNC
    Scalar determinant() const;

/////////// Cholesky module ///////////

    inline const LLT<PlainObject>  llt() const;
    inline const LDLT<PlainObject> ldlt() const;

/////////// QR module ///////////

    inline const HouseholderQR<PlainObject> householderQr() const;
    inline const ColPivHouseholderQR<PlainObject> colPivHouseholderQr() const;
    inline const FullPivHouseholderQR<PlainObject> fullPivHouseholderQr() const;
    inline const CompleteOrthogonalDecomposition<PlainObject> completeOrthogonalDecomposition() const;

/////////// Eigenvalues module ///////////

    inline EigenvaluesReturnType eigenvalues() const;
    inline RealScalar operatorNorm() const;

/////////// SVD module ///////////

    inline JacobiSVD<PlainObject> jacobiSvd(unsigned int computationOptions = 0) const;
    inline BDCSVD<PlainObject>    bdcSvd(unsigned int computationOptions = 0) const;

/////////// Geometry module ///////////

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /// \internal helper struct to form the return type of the cross product
    template<typename OtherDerived> struct cross_product_return_type {
      typedef typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType Scalar;
      typedef Matrix<Scalar,MatrixBase::RowsAtCompileTime,MatrixBase::ColsAtCompileTime> type;
    };
    #endif // EIGEN_PARSED_BY_DOXYGEN
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
#ifndef EIGEN_PARSED_BY_DOXYGEN
    inline typename cross_product_return_type<OtherDerived>::type
#else
    inline PlainObject
#endif
    cross(const MatrixBase<OtherDerived>& other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    inline PlainObject cross3(const MatrixBase<OtherDerived>& other) const;

    EIGEN_DEVICE_FUNC
    inline PlainObject unitOrthogonal(void) const;

    EIGEN_DEVICE_FUNC
    inline Matrix<Scalar,3,1> eulerAngles(Index a0, Index a1, Index a2) const;

    // put this as separate enum value to work around possible GCC 4.3 bug (?)
    enum { HomogeneousReturnTypeDirection = ColsAtCompileTime==1&&RowsAtCompileTime==1 ? ((internal::traits<Derived>::Flags&RowMajorBit)==RowMajorBit ? Horizontal : Vertical)
                                          : ColsAtCompileTime==1 ? Vertical : Horizontal };
    typedef Homogeneous<Derived, HomogeneousReturnTypeDirection> HomogeneousReturnType;
    EIGEN_DEVICE_FUNC
    inline HomogeneousReturnType homogeneous() const;

    enum {
      SizeMinusOne = SizeAtCompileTime==Dynamic ? Dynamic : SizeAtCompileTime-1
    };
    typedef Block<const Derived,
                  internal::traits<Derived>::ColsAtCompileTime==1 ? SizeMinusOne : 1,
                  internal::traits<Derived>::ColsAtCompileTime==1 ? 1 : SizeMinusOne> ConstStartMinusOne;
    typedef EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(ConstStartMinusOne,Scalar,quotient) HNormalizedReturnType;
    EIGEN_DEVICE_FUNC
    inline const HNormalizedReturnType hnormalized() const;

////////// Householder module ///////////

    EIGEN_DEVICE_FUNC
    void makeHouseholderInPlace(Scalar& tau, RealScalar& beta);
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void makeHouseholder(EssentialPart& essential,
                         Scalar& tau, RealScalar& beta) const;
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void applyHouseholderOnTheLeft(const EssentialPart& essential,
                                   const Scalar& tau,
                                   Scalar* workspace);
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void applyHouseholderOnTheRight(const EssentialPart& essential,
                                    const Scalar& tau,
                                    Scalar* workspace);

///////// Jacobi module /////////

    template<typename OtherScalar>
    EIGEN_DEVICE_FUNC
    void applyOnTheLeft(Index p, Index q, const JacobiRotation<OtherScalar>& j);
    template<typename OtherScalar>
    EIGEN_DEVICE_FUNC
    void applyOnTheRight(Index p, Index q, const JacobiRotation<OtherScalar>& j);

///////// SparseCore module /////////

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE const typename SparseMatrixBase<OtherDerived>::template CwiseProductDenseReturnType<Derived>::Type
    cwiseProduct(const SparseMatrixBase<OtherDerived> &other) const
    {
      return other.cwiseProduct(derived());
    }

///////// MatrixFunctions module /////////

    typedef typename internal::stem_function<Scalar>::type StemFunction;
#define EIGEN_MATRIX_FUNCTION(ReturnType, Name, Description) \
    /** \returns an expression of the matrix Description of \c *this. \brief This function requires the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>. To compute the coefficient-wise Description use ArrayBase::##Name . */ \
    const ReturnType<Derived> Name() const;
#define EIGEN_MATRIX_FUNCTION_1(ReturnType, Name, Description, Argument) \
    /** \returns an expression of the matrix Description of \c *this. \brief This function requires the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>. To compute the coefficient-wise Description use ArrayBase::##Name . */ \
    const ReturnType<Derived> Name(Argument) const;

    EIGEN_MATRIX_FUNCTION(MatrixExponentialReturnValue, exp, exponential)
    /** \brief Helper function for the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>.*/
    const MatrixFunctionReturnValue<Derived> matrixFunction(StemFunction f) const;
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, cosh, hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, sinh, hyperbolic sine)
#if EIGEN_HAS_CXX11_MATH
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, atanh, inverse hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, acosh, inverse hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, asinh, inverse hyperbolic sine)
#endif
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, cos, cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, sin, sine)
    EIGEN_MATRIX_FUNCTION(MatrixSquareRootReturnValue, sqrt, square root)
    EIGEN_MATRIX_FUNCTION(MatrixLogarithmReturnValue, log, logarithm)
    EIGEN_MATRIX_FUNCTION_1(MatrixPowerReturnValue,        pow, power to \c p, const RealScalar& p)
    EIGEN_MATRIX_FUNCTION_1(MatrixComplexPowerReturnValue, pow, power to \c p, const std::complex<RealScalar>& p)

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MatrixBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MatrixBase)

  private:
    EIGEN_DEVICE_FUNC explicit MatrixBase(int);
    EIGEN_DEVICE_FUNC MatrixBase(int,int);
    template<typename OtherDerived> EIGEN_DEVICE_FUNC explicit MatrixBase(const MatrixBase<OtherDerived>&);
  protected:
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator+=(const ArrayBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator-=(const ArrayBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
};


/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** replaces \c *this by \c *this * \a other.
  *
  * \returns a reference to \c *this
  *
  * Example: \include MatrixBase_applyOnTheRight.cpp
  * Output: \verbinclude MatrixBase_applyOnTheRight.out
  */
template<typename Derived>
template<typename OtherDerived>
inline Derived&
MatrixBase<Derived>::operator*=(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheRight(derived());
  return derived();
}

/** replaces \c *this by \c *this * \a other. It is equivalent to MatrixBase::operator*=().
  *
  * Example: \include MatrixBase_applyOnTheRight.cpp
  * Output: \verbinclude MatrixBase_applyOnTheRight.out
  */
template<typename Derived>
template<typename OtherDerived>
inline void MatrixBase<Derived>::applyOnTheRight(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheRight(derived());
}

/** replaces \c *this by \a other * \c *this.
  *
  * Example: \include MatrixBase_applyOnTheLeft.cpp
  * Output: \verbinclude MatrixBase_applyOnTheLeft.out
  */
template<typename Derived>
template<typename OtherDerived>
inline void MatrixBase<Derived>::applyOnTheLeft(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheLeft(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/NestByValue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NESTBYVALUE_H
#define EIGEN_NESTBYVALUE_H

namespace Eigen {

namespace internal {
template<typename ExpressionType>
struct traits<NestByValue<ExpressionType> > : public traits<ExpressionType>
{
  enum {
    Flags = traits<ExpressionType>::Flags & ~NestByRefBit
  };
};
}

/** \class NestByValue
  * \ingroup Core_Module
  *
  * \brief Expression which must be nested by value
  *
  * \tparam ExpressionType the type of the object of which we are requiring nesting-by-value
  *
  * This class is the return type of MatrixBase::nestByValue()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::nestByValue()
  */
template<typename ExpressionType> class NestByValue
  : public internal::dense_xpr_base< NestByValue<ExpressionType> >::type
{
  public:

    typedef typename internal::dense_xpr_base<NestByValue>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(NestByValue)

    EIGEN_DEVICE_FUNC explicit inline NestByValue(const ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }

    EIGEN_DEVICE_FUNC operator const ExpressionType&() const { return m_expression; }

    EIGEN_DEVICE_FUNC const ExpressionType& nestedExpression() const { return m_expression; }

  protected:
    const ExpressionType m_expression;
};

/** \returns an expression of the temporary version of *this.
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const NestByValue<Derived>
DenseBase<Derived>::nestByValue() const
{
  return NestByValue<Derived>(derived());
}

namespace internal {

// Evaluator of Solve -> eval into a temporary
template<typename ArgType>
struct evaluator<NestByValue<ArgType> >
  : public evaluator<ArgType>
{
  typedef evaluator<ArgType> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const NestByValue<ArgType>& xpr)
    : Base(xpr.nestedExpression())
  {}
};
}

} // end namespace Eigen

#endif // EIGEN_NESTBYVALUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/NoAlias.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NOALIAS_H
#define EIGEN_NOALIAS_H

namespace Eigen {

/** \class NoAlias
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing an operator = assuming no aliasing
  *
  * \tparam ExpressionType the type of the object on which to do the lazy assignment
  *
  * This class represents an expression with special assignment operators
  * assuming no aliasing between the target expression and the source expression.
  * More precisely it alloas to bypass the EvalBeforeAssignBit flag of the source expression.
  * It is the return type of MatrixBase::noalias()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::noalias()
  */
template<typename ExpressionType, template <typename> class StorageBase>
class NoAlias
{
  public:
    typedef typename ExpressionType::Scalar Scalar;
    
    EIGEN_DEVICE_FUNC
    explicit NoAlias(ExpressionType& expression) : m_expression(expression) {}
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator+=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator-=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }

    EIGEN_DEVICE_FUNC
    ExpressionType& expression() const
    {
      return m_expression;
    }

  protected:
    ExpressionType& m_expression;
};

/** \returns a pseudo expression of \c *this with an operator= assuming
  * no aliasing between \c *this and the source expression.
  *
  * More precisely, noalias() allows to bypass the EvalBeforeAssignBit flag.
  * Currently, even though several expressions may alias, only product
  * expressions have this flag. Therefore, noalias() is only useful when
  * the source expression contains a matrix product.
  *
  * Here are some examples where noalias is useful:
  * \code
  * D.noalias()  = A * B;
  * D.noalias() += A.transpose() * B;
  * D.noalias() -= 2 * A * B.adjoint();
  * \endcode
  *
  * On the other hand the following example will lead to a \b wrong result:
  * \code
  * A.noalias() = A * B;
  * \endcode
  * because the result matrix A is also an operand of the matrix product. Therefore,
  * there is no alternative than evaluating A * B in a temporary, that is the default
  * behavior when you write:
  * \code
  * A = A * B;
  * \endcode
  *
  * \sa class NoAlias
  */
template<typename Derived>
NoAlias<Derived,MatrixBase> EIGEN_DEVICE_FUNC MatrixBase<Derived>::noalias()
{
  return NoAlias<Derived, Eigen::MatrixBase >(derived());
}

} // end namespace Eigen

#endif // EIGEN_NOALIAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/NumTraits.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMTRAITS_H
#define EIGEN_NUMTRAITS_H

namespace Eigen {

namespace internal {

// default implementation of digits10(), based on numeric_limits if specialized,
// 0 for integer types, and log10(epsilon()) otherwise.
template< typename T,
          bool use_numeric_limits = std::numeric_limits<T>::is_specialized,
          bool is_integer = NumTraits<T>::IsInteger>
struct default_digits10_impl
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return std::numeric_limits<T>::digits10; }
};

template<typename T>
struct default_digits10_impl<T,false,false> // Floating point
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() {
    using std::log10;
    using std::ceil;
    typedef typename NumTraits<T>::Real Real;
    return int(ceil(-log10(NumTraits<Real>::epsilon())));
  }
};

template<typename T>
struct default_digits10_impl<T,false,true> // Integer
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return 0; }
};


// default implementation of digits(), based on numeric_limits if specialized,
// 0 for integer types, and log2(epsilon()) otherwise.
template< typename T,
          bool use_numeric_limits = std::numeric_limits<T>::is_specialized,
          bool is_integer = NumTraits<T>::IsInteger>
struct default_digits_impl
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return std::numeric_limits<T>::digits; }
};

template<typename T>
struct default_digits_impl<T,false,false> // Floating point
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() {
    using std::log;
    using std::ceil;
    typedef typename NumTraits<T>::Real Real;
    return int(ceil(-log(NumTraits<Real>::epsilon())/log(static_cast<Real>(2))));
  }
};

template<typename T>
struct default_digits_impl<T,false,true> // Integer
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return 0; }
};

} // end namespace internal

namespace numext {
/** \internal bit-wise cast without changing the underlying bit representation. */

// TODO: Replace by std::bit_cast (available in C++20)
template <typename Tgt, typename Src>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Tgt bit_cast(const Src& src) {
#if EIGEN_HAS_TYPE_TRAITS
  // The behaviour of memcpy is not specified for non-trivially copyable types
  EIGEN_STATIC_ASSERT(std::is_trivially_copyable<Src>::value, THIS_TYPE_IS_NOT_SUPPORTED);
  EIGEN_STATIC_ASSERT(std::is_trivially_copyable<Tgt>::value && std::is_default_constructible<Tgt>::value,
                      THIS_TYPE_IS_NOT_SUPPORTED);
#endif

  EIGEN_STATIC_ASSERT(sizeof(Src) == sizeof(Tgt), THIS_TYPE_IS_NOT_SUPPORTED);
  Tgt tgt;
  EIGEN_USING_STD(memcpy)
  memcpy(&tgt, &src, sizeof(Tgt));
  return tgt;
}
}  // namespace numext

/** \class NumTraits
  * \ingroup Core_Module
  *
  * \brief Holds information about the various numeric (i.e. scalar) types allowed by Eigen.
  *
  * \tparam T the numeric type at hand
  *
  * This class stores enums, typedefs and static methods giving information about a numeric type.
  *
  * The provided data consists of:
  * \li A typedef \c Real, giving the "real part" type of \a T. If \a T is already real,
  *     then \c Real is just a typedef to \a T. If \a T is \c std::complex<U> then \c Real
  *     is a typedef to \a U.
  * \li A typedef \c NonInteger, giving the type that should be used for operations producing non-integral values,
  *     such as quotients, square roots, etc. If \a T is a floating-point type, then this typedef just gives
  *     \a T again. Note however that many Eigen functions such as internal::sqrt simply refuse to
  *     take integers. Outside of a few cases, Eigen doesn't do automatic type promotion. Thus, this typedef is
  *     only intended as a helper for code that needs to explicitly promote types.
  * \li A typedef \c Literal giving the type to use for numeric literals such as "2" or "0.5". For instance, for \c std::complex<U>, Literal is defined as \c U.
  *     Of course, this type must be fully compatible with \a T. In doubt, just use \a T here.
  * \li A typedef \a Nested giving the type to use to nest a value inside of the expression tree. If you don't know what
  *     this means, just use \a T here.
  * \li An enum value \a IsComplex. It is equal to 1 if \a T is a \c std::complex
  *     type, and to 0 otherwise.
  * \li An enum value \a IsInteger. It is equal to \c 1 if \a T is an integer type such as \c int,
  *     and to \c 0 otherwise.
  * \li Enum values ReadCost, AddCost and MulCost representing a rough estimate of the number of CPU cycles needed
  *     to by move / add / mul instructions respectively, assuming the data is already stored in CPU registers.
  *     Stay vague here. No need to do architecture-specific stuff. If you don't know what this means, just use \c Eigen::HugeCost.
  * \li An enum value \a IsSigned. It is equal to \c 1 if \a T is a signed type and to 0 if \a T is unsigned.
  * \li An enum value \a RequireInitialization. It is equal to \c 1 if the constructor of the numeric type \a T must
  *     be called, and to 0 if it is safe not to call it. Default is 0 if \a T is an arithmetic type, and 1 otherwise.
  * \li An epsilon() function which, unlike <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/epsilon">std::numeric_limits::epsilon()</a>,
  *     it returns a \a Real instead of a \a T.
  * \li A dummy_precision() function returning a weak epsilon value. It is mainly used as a default
  *     value by the fuzzy comparison operators.
  * \li highest() and lowest() functions returning the highest and lowest possible values respectively.
  * \li digits() function returning the number of radix digits (non-sign digits for integers, mantissa for floating-point). This is
  *     the analogue of <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/digits">std::numeric_limits<T>::digits</a>
  *     which is used as the default implementation if specialized.
  * \li digits10() function returning the number of decimal digits that can be represented without change. This is
  *     the analogue of <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/digits10">std::numeric_limits<T>::digits10</a>
  *     which is used as the default implementation if specialized.
  * \li min_exponent() and max_exponent() functions returning the highest and lowest possible values, respectively,
  *     such that the radix raised to the power exponent-1 is a normalized floating-point number.  These are equivalent to
  *     <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/min_exponent">std::numeric_limits<T>::min_exponent</a>/
  *     <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/max_exponent">std::numeric_limits<T>::max_exponent</a>.
  * \li infinity() function returning a representation of positive infinity, if available.
  * \li quiet_NaN function returning a non-signaling "not-a-number", if available.
  */

template<typename T> struct GenericNumTraits
{
  enum {
    IsInteger = std::numeric_limits<T>::is_integer,
    IsSigned = std::numeric_limits<T>::is_signed,
    IsComplex = 0,
    RequireInitialization = internal::is_arithmetic<T>::value ? 0 : 1,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };

  typedef T Real;
  typedef typename internal::conditional<
                     IsInteger,
                     typename internal::conditional<sizeof(T)<=2, float, double>::type,
                     T
                   >::type NonInteger;
  typedef T Nested;
  typedef T Literal;

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real epsilon()
  {
    return numext::numeric_limits<T>::epsilon();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits10()
  {
    return internal::default_digits10_impl<T>::run();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits()
  {
    return internal::default_digits_impl<T>::run();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int min_exponent()
  {
    return numext::numeric_limits<T>::min_exponent;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int max_exponent()
  {
    return numext::numeric_limits<T>::max_exponent;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real dummy_precision()
  {
    // make sure to override this for floating-point types
    return Real(0);
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T highest() {
    return (numext::numeric_limits<T>::max)();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T lowest()  {
    return IsInteger ? (numext::numeric_limits<T>::min)()
                     : static_cast<T>(-(numext::numeric_limits<T>::max)());
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T infinity() {
    return numext::numeric_limits<T>::infinity();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T quiet_NaN() {
    return numext::numeric_limits<T>::quiet_NaN();
  }
};

template<typename T> struct NumTraits : GenericNumTraits<T>
{};

template<> struct NumTraits<float>
  : GenericNumTraits<float>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline float dummy_precision() { return 1e-5f; }
};

template<> struct NumTraits<double> : GenericNumTraits<double>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline double dummy_precision() { return 1e-12; }
};

template<> struct NumTraits<long double>
  : GenericNumTraits<long double>
{
  EIGEN_CONSTEXPR
  static inline long double dummy_precision() { return 1e-15l; }
};

template<typename _Real> struct NumTraits<std::complex<_Real> >
  : GenericNumTraits<std::complex<_Real> >
{
  typedef _Real Real;
  typedef typename NumTraits<_Real>::Literal Literal;
  enum {
    IsComplex = 1,
    RequireInitialization = NumTraits<_Real>::RequireInitialization,
    ReadCost = 2 * NumTraits<_Real>::ReadCost,
    AddCost = 2 * NumTraits<Real>::AddCost,
    MulCost = 4 * NumTraits<Real>::MulCost + 2 * NumTraits<Real>::AddCost
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real epsilon() { return NumTraits<Real>::epsilon(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real dummy_precision() { return NumTraits<Real>::dummy_precision(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits10() { return NumTraits<Real>::digits10(); }
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct NumTraits<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
{
  typedef Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> ArrayType;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Array<RealScalar, Rows, Cols, Options, MaxRows, MaxCols> Real;
  typedef typename NumTraits<Scalar>::NonInteger NonIntegerScalar;
  typedef Array<NonIntegerScalar, Rows, Cols, Options, MaxRows, MaxCols> NonInteger;
  typedef ArrayType & Nested;
  typedef typename NumTraits<Scalar>::Literal Literal;

  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    IsInteger = NumTraits<Scalar>::IsInteger,
    IsSigned  = NumTraits<Scalar>::IsSigned,
    RequireInitialization = 1,
    ReadCost = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::ReadCost),
    AddCost  = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::AddCost),
    MulCost  = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::MulCost)
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline RealScalar epsilon() { return NumTraits<RealScalar>::epsilon(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline RealScalar dummy_precision() { return NumTraits<RealScalar>::dummy_precision(); }

  EIGEN_CONSTEXPR
  static inline int digits10() { return NumTraits<Scalar>::digits10(); }
};

template<> struct NumTraits<std::string>
  : GenericNumTraits<std::string>
{
  enum {
    RequireInitialization = 1,
    ReadCost = HugeCost,
    AddCost  = HugeCost,
    MulCost  = HugeCost
  };

  EIGEN_CONSTEXPR
  static inline int digits10() { return 0; }

private:
  static inline std::string epsilon();
  static inline std::string dummy_precision();
  static inline std::string lowest();
  static inline std::string highest();
  static inline std::string infinity();
  static inline std::string quiet_NaN();
};

// Empty specialization for void to allow template specialization based on NumTraits<T>::Real with T==void and SFINAE.
template<> struct NumTraits<void> {};

template<> struct NumTraits<bool> : GenericNumTraits<bool> {};

} // end namespace Eigen

#endif // EIGEN_NUMTRAITS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/PartialReduxEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIALREDUX_H
#define EIGEN_PARTIALREDUX_H

namespace Eigen { 

namespace internal {


/***************************************************************************
*
* This file provides evaluators for partial reductions.
* There are two modes:
*
*  - scalar path: simply calls the respective function on the column or row.
*    -> nothing special here, all the tricky part is handled by the return
*       types of VectorwiseOp's members. They embed the functor calling the
*       respective DenseBase's member function.
*
*  - vectorized path: implements a packet-wise reductions followed by
*    some (optional) processing of the outcome, e.g., division by n for mean.
*
* For the vectorized path let's observe that the packet-size and outer-unrolling
* are both decided by the assignement logic. So all we have to do is to decide
* on the inner unrolling.
*
* For the unrolling, we can reuse "internal::redux_vec_unroller" from Redux.h,
* but be need to be careful to specify correct increment.
*
***************************************************************************/


/* logic deciding a strategy for unrolling of vectorized paths */
template<typename Func, typename Evaluator>
struct packetwise_redux_traits
{
  enum {
    OuterSize = int(Evaluator::IsRowMajor) ? Evaluator::RowsAtCompileTime : Evaluator::ColsAtCompileTime,
    Cost = OuterSize == Dynamic ? HugeCost
         : OuterSize * Evaluator::CoeffReadCost + (OuterSize-1) * functor_traits<Func>::Cost,
    Unrolling = Cost <= EIGEN_UNROLLING_LIMIT ? CompleteUnrolling : NoUnrolling
  };

};

/* Value to be returned when size==0 , by default let's return 0 */
template<typename PacketType,typename Func>
EIGEN_DEVICE_FUNC
PacketType packetwise_redux_empty_value(const Func& ) { return pset1<PacketType>(0); }

/* For products the default is 1 */
template<typename PacketType,typename Scalar>
EIGEN_DEVICE_FUNC
PacketType packetwise_redux_empty_value(const scalar_product_op<Scalar,Scalar>& ) { return pset1<PacketType>(1); }

/* Perform the actual reduction */
template<typename Func, typename Evaluator,
         int Unrolling = packetwise_redux_traits<Func, Evaluator>::Unrolling
>
struct packetwise_redux_impl;

/* Perform the actual reduction with unrolling */
template<typename Func, typename Evaluator>
struct packetwise_redux_impl<Func, Evaluator, CompleteUnrolling>
{
  typedef redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime> Base;
  typedef typename Evaluator::Scalar Scalar;

  template<typename PacketType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  PacketType run(const Evaluator &eval, const Func& func, Index /*size*/)
  {
    return redux_vec_unroller<Func, Evaluator, 0, packetwise_redux_traits<Func, Evaluator>::OuterSize>::template run<PacketType>(eval,func);
  }
};

/* Add a specialization of redux_vec_unroller for size==0 at compiletime.
 * This specialization is not required for general reductions, which is
 * why it is defined here.
 */
template<typename Func, typename Evaluator, int Start>
struct redux_vec_unroller<Func, Evaluator, Start, 0>
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &, const Func& f)
  {
    return packetwise_redux_empty_value<PacketType>(f);
  }
};

/* Perform the actual reduction for dynamic sizes */
template<typename Func, typename Evaluator>
struct packetwise_redux_impl<Func, Evaluator, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketScalar;

  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static PacketType run(const Evaluator &eval, const Func& func, Index size)
  {
    if(size==0)
      return packetwise_redux_empty_value<PacketType>(func);
    
    const Index size4 = (size-1)&(~3);
    PacketType p = eval.template packetByOuterInner<Unaligned,PacketType>(0,0);
    Index i = 1;
    // This loop is optimized for instruction pipelining:
    // - each iteration generates two independent instructions
    // - thanks to branch prediction and out-of-order execution we have independent instructions across loops
    for(; i<size4; i+=4)
      p = func.packetOp(p,
            func.packetOp(
              func.packetOp(eval.template packetByOuterInner<Unaligned,PacketType>(i+0,0),eval.template packetByOuterInner<Unaligned,PacketType>(i+1,0)),
              func.packetOp(eval.template packetByOuterInner<Unaligned,PacketType>(i+2,0),eval.template packetByOuterInner<Unaligned,PacketType>(i+3,0))));
    for(; i<size; ++i)
      p = func.packetOp(p, eval.template packetByOuterInner<Unaligned,PacketType>(i,0));
    return p;
  }
};

template< typename ArgType, typename MemberOp, int Direction>
struct evaluator<PartialReduxExpr<ArgType, MemberOp, Direction> >
  : evaluator_base<PartialReduxExpr<ArgType, MemberOp, Direction> >
{
  typedef PartialReduxExpr<ArgType, MemberOp, Direction> XprType;
  typedef typename internal::nested_eval<ArgType,1>::type ArgTypeNested;
  typedef typename internal::add_const_on_value_type<ArgTypeNested>::type ConstArgTypeNested;
  typedef typename internal::remove_all<ArgTypeNested>::type ArgTypeNestedCleaned;
  typedef typename ArgType::Scalar InputScalar;
  typedef typename XprType::Scalar Scalar;
  enum {
    TraversalSize = Direction==int(Vertical) ? int(ArgType::RowsAtCompileTime) :  int(ArgType::ColsAtCompileTime)
  };
  typedef typename MemberOp::template Cost<int(TraversalSize)> CostOpType;
  enum {
    CoeffReadCost = TraversalSize==Dynamic ? HugeCost
                  : TraversalSize==0 ? 1
                  : int(TraversalSize) * int(evaluator<ArgType>::CoeffReadCost) + int(CostOpType::value),
    
    _ArgFlags = evaluator<ArgType>::Flags,

    _Vectorizable =  bool(int(_ArgFlags)&PacketAccessBit)
                  && bool(MemberOp::Vectorizable)
                  && (Direction==int(Vertical) ? bool(_ArgFlags&RowMajorBit) : (_ArgFlags&RowMajorBit)==0)
                  && (TraversalSize!=0),
                  
    Flags = (traits<XprType>::Flags&RowMajorBit)
          | (evaluator<ArgType>::Flags&(HereditaryBits&(~RowMajorBit)))
          | (_Vectorizable ? PacketAccessBit : 0)
          | LinearAccessBit,
    
    Alignment = 0 // FIXME this will need to be improved once PartialReduxExpr is vectorized
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType xpr)
    : m_arg(xpr.nestedExpression()), m_functor(xpr.functor())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(TraversalSize==Dynamic ? HugeCost : (TraversalSize==0 ? 1 : int(CostOpType::value)));
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar coeff(Index i, Index j) const
  {
    return coeff(Direction==Vertical ? j : i);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar coeff(Index index) const
  {
    return m_functor(m_arg.template subVector<DirectionType(Direction)>(index));
  }

  template<int LoadMode,typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketType packet(Index i, Index j) const
  {
    return packet<LoadMode,PacketType>(Direction==Vertical ? j : i);
  }
  
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
  PacketType packet(Index idx) const
  {
    enum { PacketSize = internal::unpacket_traits<PacketType>::size };
    typedef Block<const ArgTypeNestedCleaned,
                  Direction==Vertical ? int(ArgType::RowsAtCompileTime) : int(PacketSize),
                  Direction==Vertical ? int(PacketSize) : int(ArgType::ColsAtCompileTime),
                  true /* InnerPanel */> PanelType;
    
    PanelType panel(m_arg,
                    Direction==Vertical ? 0 : idx,
                    Direction==Vertical ? idx : 0,
                    Direction==Vertical ? m_arg.rows() : Index(PacketSize),
                    Direction==Vertical ? Index(PacketSize) : m_arg.cols());

    // FIXME
    // See bug 1612, currently if PacketSize==1 (i.e. complex<double> with 128bits registers) then the storage-order of panel get reversed
    // and methods like packetByOuterInner do not make sense anymore in this context.
    // So let's just by pass "vectorization" in this case:
    if(PacketSize==1)
      return internal::pset1<PacketType>(coeff(idx));
    
    typedef typename internal::redux_evaluator<PanelType> PanelEvaluator;
    PanelEvaluator panel_eval(panel);
    typedef typename MemberOp::BinaryOp BinaryOp;
    PacketType p = internal::packetwise_redux_impl<BinaryOp,PanelEvaluator>::template run<PacketType>(panel_eval,m_functor.binaryFunc(),m_arg.outerSize());
    return p;
  }

protected:
  ConstArgTypeNested m_arg;
  const MemberOp m_functor;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARTIALREDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/PermutationMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PERMUTATIONMATRIX_H
#define EIGEN_PERMUTATIONMATRIX_H

namespace Eigen { 

namespace internal {

enum PermPermProduct_t {PermPermProduct};

} // end namespace internal

/** \class PermutationBase
  * \ingroup Core_Module
  *
  * \brief Base class for permutations
  *
  * \tparam Derived the derived class
  *
  * This class is the base class for all expressions representing a permutation matrix,
  * internally stored as a vector of integers.
  * The convention followed here is that if \f$ \sigma \f$ is a permutation, the corresponding permutation matrix
  * \f$ P_\sigma \f$ is such that if \f$ (e_1,\ldots,e_p) \f$ is the canonical basis, we have:
  *  \f[ P_\sigma(e_i) = e_{\sigma(i)}. \f]
  * This convention ensures that for any two permutations \f$ \sigma, \tau \f$, we have:
  *  \f[ P_{\sigma\circ\tau} = P_\sigma P_\tau. \f]
  *
  * Permutation matrices are square and invertible.
  *
  * Notice that in addition to the member functions and operators listed here, there also are non-member
  * operator* to multiply any kind of permutation object with any kind of matrix expression (MatrixBase)
  * on either side.
  *
  * \sa class PermutationMatrix, class PermutationWrapper
  */
template<typename Derived>
class PermutationBase : public EigenBase<Derived>
{
    typedef internal::traits<Derived> Traits;
    typedef EigenBase<Derived> Base;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    enum {
      Flags = Traits::Flags,
      RowsAtCompileTime = Traits::RowsAtCompileTime,
      ColsAtCompileTime = Traits::ColsAtCompileTime,
      MaxRowsAtCompileTime = Traits::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = Traits::MaxColsAtCompileTime
    };
    typedef typename Traits::StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,RowsAtCompileTime,ColsAtCompileTime,0,MaxRowsAtCompileTime,MaxColsAtCompileTime>
            DenseMatrixType;
    typedef PermutationMatrix<IndicesType::SizeAtCompileTime,IndicesType::MaxSizeAtCompileTime,StorageIndex>
            PlainPermutationType;
    typedef PlainPermutationType PlainObject;
    using Base::derived;
    typedef Inverse<Derived> InverseReturnType;
    typedef void Scalar;
    #endif

    /** Copies the other permutation into *this */
    template<typename OtherDerived>
    Derived& operator=(const PermutationBase<OtherDerived>& other)
    {
      indices() = other.indices();
      return derived();
    }

    /** Assignment from the Transpositions \a tr */
    template<typename OtherDerived>
    Derived& operator=(const TranspositionsBase<OtherDerived>& tr)
    {
      setIdentity(tr.size());
      for(Index k=size()-1; k>=0; --k)
        applyTranspositionOnTheRight(k,tr.coeff(k));
      return derived();
    }

    /** \returns the number of rows */
    inline EIGEN_DEVICE_FUNC Index rows() const { return Index(indices().size()); }

    /** \returns the number of columns */
    inline EIGEN_DEVICE_FUNC Index cols() const { return Index(indices().size()); }

    /** \returns the size of a side of the respective square matrix, i.e., the number of indices */
    inline EIGEN_DEVICE_FUNC Index size() const { return Index(indices().size()); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& other) const
    {
      other.setZero();
      for (Index i=0; i<rows(); ++i)
        other.coeffRef(indices().coeff(i),i) = typename DenseDerived::Scalar(1);
    }
    #endif

    /** \returns a Matrix object initialized from this permutation matrix. Notice that it
      * is inefficient to return this Matrix object by value. For efficiency, favor using
      * the Matrix constructor taking EigenBase objects.
      */
    DenseMatrixType toDenseMatrix() const
    {
      return derived();
    }

    /** const version of indices(). */
    const IndicesType& indices() const { return derived().indices(); }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return derived().indices(); }

    /** Resizes to given size.
      */
    inline void resize(Index newSize)
    {
      indices().resize(newSize);
    }

    /** Sets *this to be the identity permutation matrix */
    void setIdentity()
    {
      StorageIndex n = StorageIndex(size());
      for(StorageIndex i = 0; i < n; ++i)
        indices().coeffRef(i) = i;
    }

    /** Sets *this to be the identity permutation matrix of given size.
      */
    void setIdentity(Index newSize)
    {
      resize(newSize);
      setIdentity();
    }

    /** Multiplies *this by the transposition \f$(ij)\f$ on the left.
      *
      * \returns a reference to *this.
      *
      * \warning This is much slower than applyTranspositionOnTheRight(Index,Index):
      * this has linear complexity and requires a lot of branching.
      *
      * \sa applyTranspositionOnTheRight(Index,Index)
      */
    Derived& applyTranspositionOnTheLeft(Index i, Index j)
    {
      eigen_assert(i>=0 && j>=0 && i<size() && j<size());
      for(Index k = 0; k < size(); ++k)
      {
        if(indices().coeff(k) == i) indices().coeffRef(k) = StorageIndex(j);
        else if(indices().coeff(k) == j) indices().coeffRef(k) = StorageIndex(i);
      }
      return derived();
    }

    /** Multiplies *this by the transposition \f$(ij)\f$ on the right.
      *
      * \returns a reference to *this.
      *
      * This is a fast operation, it only consists in swapping two indices.
      *
      * \sa applyTranspositionOnTheLeft(Index,Index)
      */
    Derived& applyTranspositionOnTheRight(Index i, Index j)
    {
      eigen_assert(i>=0 && j>=0 && i<size() && j<size());
      std::swap(indices().coeffRef(i), indices().coeffRef(j));
      return derived();
    }

    /** \returns the inverse permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    inline InverseReturnType inverse() const
    { return InverseReturnType(derived()); }
    /** \returns the tranpose permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    inline InverseReturnType transpose() const
    { return InverseReturnType(derived()); }

    /**** multiplication helpers to hopefully get RVO ****/

  
#ifndef EIGEN_PARSED_BY_DOXYGEN
  protected:
    template<typename OtherDerived>
    void assignTranspose(const PermutationBase<OtherDerived>& other)
    {
      for (Index i=0; i<rows();++i) indices().coeffRef(other.indices().coeff(i)) = i;
    }
    template<typename Lhs,typename Rhs>
    void assignProduct(const Lhs& lhs, const Rhs& rhs)
    {
      eigen_assert(lhs.cols() == rhs.rows());
      for (Index i=0; i<rows();++i) indices().coeffRef(i) = lhs.indices().coeff(rhs.indices().coeff(i));
    }
#endif

  public:

    /** \returns the product permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other>
    inline PlainPermutationType operator*(const PermutationBase<Other>& other) const
    { return PlainPermutationType(internal::PermPermProduct, derived(), other.derived()); }

    /** \returns the product of a permutation with another inverse permutation.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other>
    inline PlainPermutationType operator*(const InverseImpl<Other,PermutationStorage>& other) const
    { return PlainPermutationType(internal::PermPermProduct, *this, other.eval()); }

    /** \returns the product of an inverse permutation with another permutation.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other> friend
    inline PlainPermutationType operator*(const InverseImpl<Other, PermutationStorage>& other, const PermutationBase& perm)
    { return PlainPermutationType(internal::PermPermProduct, other.eval(), perm); }
    
    /** \returns the determinant of the permutation matrix, which is either 1 or -1 depending on the parity of the permutation.
      *
      * This function is O(\c n) procedure allocating a buffer of \c n booleans.
      */
    Index determinant() const
    {
      Index res = 1;
      Index n = size();
      Matrix<bool,RowsAtCompileTime,1,0,MaxRowsAtCompileTime> mask(n);
      mask.fill(false);
      Index r = 0;
      while(r < n)
      {
        // search for the next seed
        while(r<n && mask[r]) r++;
        if(r>=n)
          break;
        // we got one, let's follow it until we are back to the seed
        Index k0 = r++;
        mask.coeffRef(k0) = true;
        for(Index k=indices().coeff(k0); k!=k0; k=indices().coeff(k))
        {
          mask.coeffRef(k) = true;
          res = -res;
        }
      }
      return res;
    }

  protected:

};

namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
struct traits<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex> >
 : traits<Matrix<_StorageIndex,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef PermutationStorage StorageKind;
  typedef Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef void Scalar;
};
}

/** \class PermutationMatrix
  * \ingroup Core_Module
  *
  * \brief Permutation matrix
  *
  * \tparam SizeAtCompileTime the number of rows/cols, or Dynamic
  * \tparam MaxSizeAtCompileTime the maximum number of rows/cols, or Dynamic. This optional parameter defaults to SizeAtCompileTime. Most of the time, you should not have to specify it.
  * \tparam _StorageIndex the integer type of the indices
  *
  * This class represents a permutation matrix, internally stored as a vector of integers.
  *
  * \sa class PermutationBase, class PermutationWrapper, class DiagonalMatrix
  */
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
class PermutationMatrix : public PermutationBase<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex> >
{
    typedef PermutationBase<PermutationMatrix> Base;
    typedef internal::traits<PermutationMatrix> Traits;
  public:

    typedef const PermutationMatrix& Nested;

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    typedef typename Traits::StorageIndex StorageIndex;
    #endif

    inline PermutationMatrix()
    {}

    /** Constructs an uninitialized permutation matrix of given size.
      */
    explicit inline PermutationMatrix(Index size) : m_indices(size)
    {
      eigen_internal_assert(size <= NumTraits<StorageIndex>::highest());
    }

    /** Copy constructor. */
    template<typename OtherDerived>
    inline PermutationMatrix(const PermutationBase<OtherDerived>& other)
      : m_indices(other.indices()) {}

    /** Generic constructor from expression of the indices. The indices
      * array has the meaning that the permutations sends each integer i to indices[i].
      *
      * \warning It is your responsibility to check that the indices array that you passes actually
      * describes a permutation, i.e., each value between 0 and n-1 occurs exactly once, where n is the
      * array's size.
      */
    template<typename Other>
    explicit inline PermutationMatrix(const MatrixBase<Other>& indices) : m_indices(indices)
    {}

    /** Convert the Transpositions \a tr to a permutation matrix */
    template<typename Other>
    explicit PermutationMatrix(const TranspositionsBase<Other>& tr)
      : m_indices(tr.size())
    {
      *this = tr;
    }

    /** Copies the other permutation into *this */
    template<typename Other>
    PermutationMatrix& operator=(const PermutationBase<Other>& other)
    {
      m_indices = other.indices();
      return *this;
    }

    /** Assignment from the Transpositions \a tr */
    template<typename Other>
    PermutationMatrix& operator=(const TranspositionsBase<Other>& tr)
    {
      return Base::operator=(tr.derived());
    }

    /** const version of indices(). */
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return m_indices; }


    /**** multiplication helpers to hopefully get RVO ****/

#ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Other>
    PermutationMatrix(const InverseImpl<Other,PermutationStorage>& other)
      : m_indices(other.derived().nestedExpression().size())
    {
      eigen_internal_assert(m_indices.size() <= NumTraits<StorageIndex>::highest());
      StorageIndex end = StorageIndex(m_indices.size());
      for (StorageIndex i=0; i<end;++i)
        m_indices.coeffRef(other.derived().nestedExpression().indices().coeff(i)) = i;
    }
    template<typename Lhs,typename Rhs>
    PermutationMatrix(internal::PermPermProduct_t, const Lhs& lhs, const Rhs& rhs)
      : m_indices(lhs.indices().size())
    {
      Base::assignProduct(lhs,rhs);
    }
#endif

  protected:

    IndicesType m_indices;
};


namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
struct traits<Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess> >
 : traits<Matrix<_StorageIndex,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef PermutationStorage StorageKind;
  typedef Map<const Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1>, _PacketAccess> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef void Scalar;
};
}

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
class Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess>
  : public PermutationBase<Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess> >
{
    typedef PermutationBase<Map> Base;
    typedef internal::traits<Map> Traits;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;
    #endif

    inline Map(const StorageIndex* indicesPtr)
      : m_indices(indicesPtr)
    {}

    inline Map(const StorageIndex* indicesPtr, Index size)
      : m_indices(indicesPtr,size)
    {}

    /** Copies the other permutation into *this */
    template<typename Other>
    Map& operator=(const PermutationBase<Other>& other)
    { return Base::operator=(other.derived()); }

    /** Assignment from the Transpositions \a tr */
    template<typename Other>
    Map& operator=(const TranspositionsBase<Other>& tr)
    { return Base::operator=(tr.derived()); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    Map& operator=(const Map& other)
    {
      m_indices = other.m_indices;
      return *this;
    }
    #endif

    /** const version of indices(). */
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};

template<typename _IndicesType> class TranspositionsWrapper;
namespace internal {
template<typename _IndicesType>
struct traits<PermutationWrapper<_IndicesType> >
{
  typedef PermutationStorage StorageKind;
  typedef void Scalar;
  typedef typename _IndicesType::Scalar StorageIndex;
  typedef _IndicesType IndicesType;
  enum {
    RowsAtCompileTime = _IndicesType::SizeAtCompileTime,
    ColsAtCompileTime = _IndicesType::SizeAtCompileTime,
    MaxRowsAtCompileTime = IndicesType::MaxSizeAtCompileTime,
    MaxColsAtCompileTime = IndicesType::MaxSizeAtCompileTime,
    Flags = 0
  };
};
}

/** \class PermutationWrapper
  * \ingroup Core_Module
  *
  * \brief Class to view a vector of integers as a permutation matrix
  *
  * \tparam _IndicesType the type of the vector of integer (can be any compatible expression)
  *
  * This class allows to view any vector expression of integers as a permutation matrix.
  *
  * \sa class PermutationBase, class PermutationMatrix
  */
template<typename _IndicesType>
class PermutationWrapper : public PermutationBase<PermutationWrapper<_IndicesType> >
{
    typedef PermutationBase<PermutationWrapper> Base;
    typedef internal::traits<PermutationWrapper> Traits;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    #endif

    inline PermutationWrapper(const IndicesType& indices)
      : m_indices(indices)
    {}

    /** const version of indices(). */
    const typename internal::remove_all<typename IndicesType::Nested>::type&
    indices() const { return m_indices; }

  protected:

    typename IndicesType::Nested m_indices;
};


/** \returns the matrix with the permutation applied to the columns.
  */
template<typename MatrixDerived, typename PermutationDerived>
EIGEN_DEVICE_FUNC
const Product<MatrixDerived, PermutationDerived, AliasFreeProduct>
operator*(const MatrixBase<MatrixDerived> &matrix,
          const PermutationBase<PermutationDerived>& permutation)
{
  return Product<MatrixDerived, PermutationDerived, AliasFreeProduct>
            (matrix.derived(), permutation.derived());
}

/** \returns the matrix with the permutation applied to the rows.
  */
template<typename PermutationDerived, typename MatrixDerived>
EIGEN_DEVICE_FUNC
const Product<PermutationDerived, MatrixDerived, AliasFreeProduct>
operator*(const PermutationBase<PermutationDerived> &permutation,
          const MatrixBase<MatrixDerived>& matrix)
{
  return Product<PermutationDerived, MatrixDerived, AliasFreeProduct>
            (permutation.derived(), matrix.derived());
}


template<typename PermutationType>
class InverseImpl<PermutationType, PermutationStorage>
  : public EigenBase<Inverse<PermutationType> >
{
    typedef typename PermutationType::PlainPermutationType PlainPermutationType;
    typedef internal::traits<PermutationType> PermTraits;
  protected:
    InverseImpl() {}
  public:
    typedef Inverse<PermutationType> InverseType;
    using EigenBase<Inverse<PermutationType> >::derived;

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename PermutationType::DenseMatrixType DenseMatrixType;
    enum {
      RowsAtCompileTime = PermTraits::RowsAtCompileTime,
      ColsAtCompileTime = PermTraits::ColsAtCompileTime,
      MaxRowsAtCompileTime = PermTraits::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = PermTraits::MaxColsAtCompileTime
    };
    #endif

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& other) const
    {
      other.setZero();
      for (Index i=0; i<derived().rows();++i)
        other.coeffRef(i, derived().nestedExpression().indices().coeff(i)) = typename DenseDerived::Scalar(1);
    }
    #endif

    /** \return the equivalent permutation matrix */
    PlainPermutationType eval() const { return derived(); }

    DenseMatrixType toDenseMatrix() const { return derived(); }

    /** \returns the matrix with the inverse permutation applied to the columns.
      */
    template<typename OtherDerived> friend
    const Product<OtherDerived, InverseType, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix, const InverseType& trPerm)
    {
      return Product<OtherDerived, InverseType, AliasFreeProduct>(matrix.derived(), trPerm.derived());
    }

    /** \returns the matrix with the inverse permutation applied to the rows.
      */
    template<typename OtherDerived>
    const Product<InverseType, OtherDerived, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix) const
    {
      return Product<InverseType, OtherDerived, AliasFreeProduct>(derived(), matrix.derived());
    }
};

template<typename Derived>
const PermutationWrapper<const Derived> MatrixBase<Derived>::asPermutation() const
{
  return derived();
}

namespace internal {

template<> struct AssignmentKind<DenseShape,PermutationShape> { typedef EigenBase2EigenBase Kind; };

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PERMUTATIONMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/PlainObjectBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSESTORAGEBASE_H
#define EIGEN_DENSESTORAGEBASE_H

#if defined(EIGEN_INITIALIZE_MATRICES_BY_ZERO)
# define EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED for(Index i=0;i<base().size();++i) coeffRef(i)=Scalar(0);
#elif defined(EIGEN_INITIALIZE_MATRICES_BY_NAN)
# define EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED for(Index i=0;i<base().size();++i) coeffRef(i)=std::numeric_limits<Scalar>::quiet_NaN();
#else
# undef EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
#endif

namespace Eigen {

namespace internal {

template<int MaxSizeAtCompileTime> struct check_rows_cols_for_overflow {
  template<typename Index>
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE void run(Index, Index)
  {
  }
};

template<> struct check_rows_cols_for_overflow<Dynamic> {
  template<typename Index>
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE void run(Index rows, Index cols)
  {
    // http://hg.mozilla.org/mozilla-central/file/6c8a909977d3/xpcom/ds/CheckedInt.h#l242
    // we assume Index is signed
    Index max_index = (std::size_t(1) << (8 * sizeof(Index) - 1)) - 1; // assume Index is signed
    bool error = (rows == 0 || cols == 0) ? false
               : (rows > max_index / cols);
    if (error)
      throw_std_bad_alloc();
  }
};

template <typename Derived,
          typename OtherDerived = Derived,
          bool IsVector = bool(Derived::IsVectorAtCompileTime) && bool(OtherDerived::IsVectorAtCompileTime)>
struct conservative_resize_like_impl;

template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers> struct matrix_swap_impl;

} // end namespace internal

#ifdef EIGEN_PARSED_BY_DOXYGEN
namespace doxygen {

// This is a workaround to doxygen not being able to understand the inheritance logic
// when it is hidden by the dense_xpr_base helper struct.
// Moreover, doxygen fails to include members that are not documented in the declaration body of
// MatrixBase if we inherits MatrixBase<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >,
// this is why we simply inherits MatrixBase, though this does not make sense.

/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename Derived> struct dense_xpr_base_dispatcher;
/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct dense_xpr_base_dispatcher<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
    : public MatrixBase {};
/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct dense_xpr_base_dispatcher<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
    : public ArrayBase {};

} // namespace doxygen

/** \class PlainObjectBase
  * \ingroup Core_Module
  * \brief %Dense storage base class for matrices and arrays.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_PLAINOBJECTBASE_PLUGIN.
  *
  * \tparam Derived is the derived type, e.g., a Matrix or Array
  *
  * \sa \ref TopicClassHierarchy
  */
template<typename Derived>
class PlainObjectBase : public doxygen::dense_xpr_base_dispatcher<Derived>
#else
template<typename Derived>
class PlainObjectBase : public internal::dense_xpr_base<Derived>::type
#endif
{
  public:
    enum { Options = internal::traits<Derived>::Options };
    typedef typename internal::dense_xpr_base<Derived>::type Base;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;

    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Derived DenseType;

    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;

    typedef Eigen::Map<Derived, Unaligned>  MapType;
    typedef const Eigen::Map<const Derived, Unaligned> ConstMapType;
    typedef Eigen::Map<Derived, AlignedMax> AlignedMapType;
    typedef const Eigen::Map<const Derived, AlignedMax> ConstAlignedMapType;
    template<typename StrideType> struct StridedMapType { typedef Eigen::Map<Derived, Unaligned, StrideType> type; };
    template<typename StrideType> struct StridedConstMapType { typedef Eigen::Map<const Derived, Unaligned, StrideType> type; };
    template<typename StrideType> struct StridedAlignedMapType { typedef Eigen::Map<Derived, AlignedMax, StrideType> type; };
    template<typename StrideType> struct StridedConstAlignedMapType { typedef Eigen::Map<const Derived, AlignedMax, StrideType> type; };

  protected:
    DenseStorage<Scalar, Base::MaxSizeAtCompileTime, Base::RowsAtCompileTime, Base::ColsAtCompileTime, Options> m_storage;

  public:
    enum { NeedsToAlign = (SizeAtCompileTime != Dynamic) && (internal::traits<Derived>::Alignment>0) };
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)

    EIGEN_DEVICE_FUNC
    Base& base() { return *static_cast<Base*>(this); }
    EIGEN_DEVICE_FUNC
    const Base& base() const { return *static_cast<const Base*>(this); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_storage.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_storage.cols(); }

    /** This is an overloaded version of DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index,Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index rowId, Index colId) const
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      return m_storage.data()[index];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index,Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index,Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index rowId, Index colId)
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      return m_storage.data()[index];
    }

    /** This is the const version of coeffRef(Index,Index) which is thus synonym of coeff(Index,Index).
      * It is provided for convenience. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeffRef(Index rowId, Index colId) const
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is the const version of coeffRef(Index) which is thus synonym of coeff(Index).
      * It is provided for convenience. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeffRef(Index index) const
    {
      return m_storage.data()[index];
    }

    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketScalar packet(Index rowId, Index colId) const
    {
      return internal::ploadt<PacketScalar, LoadMode>
               (m_storage.data() + (Flags & RowMajorBit
                                   ? colId + rowId * m_storage.cols()
                                   : rowId + colId * m_storage.rows()));
    }

    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketScalar packet(Index index) const
    {
      return internal::ploadt<PacketScalar, LoadMode>(m_storage.data() + index);
    }

    /** \internal */
    template<int StoreMode>
    EIGEN_STRONG_INLINE void writePacket(Index rowId, Index colId, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>
              (m_storage.data() + (Flags & RowMajorBit
                                   ? colId + rowId * m_storage.cols()
                                   : rowId + colId * m_storage.rows()), val);
    }

    /** \internal */
    template<int StoreMode>
    EIGEN_STRONG_INLINE void writePacket(Index index, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>(m_storage.data() + index, val);
    }

    /** \returns a const pointer to the data array of this matrix */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar *data() const
    { return m_storage.data(); }

    /** \returns a pointer to the data array of this matrix */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar *data()
    { return m_storage.data(); }

    /** Resizes \c *this to a \a rows x \a cols matrix.
      *
      * This method is intended for dynamic-size matrices, although it is legal to call it on any
      * matrix as long as fixed dimensions are left unchanged. If you only want to change the number
      * of rows and/or of columns, you can use resize(NoChange_t, Index), resize(Index, NoChange_t).
      *
      * If the current number of coefficients of \c *this exactly matches the
      * product \a rows * \a cols, then no memory allocation is performed and
      * the current values are left unchanged. In all other cases, including
      * shrinking, the data is reallocated and all previous values are lost.
      *
      * Example: \include Matrix_resize_int_int.cpp
      * Output: \verbinclude Matrix_resize_int_int.out
      *
      * \sa resize(Index) for vectors, resize(NoChange_t, Index), resize(Index, NoChange_t)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void resize(Index rows, Index cols)
    {
      eigen_assert(   EIGEN_IMPLIES(RowsAtCompileTime!=Dynamic,rows==RowsAtCompileTime)
                   && EIGEN_IMPLIES(ColsAtCompileTime!=Dynamic,cols==ColsAtCompileTime)
                   && EIGEN_IMPLIES(RowsAtCompileTime==Dynamic && MaxRowsAtCompileTime!=Dynamic,rows<=MaxRowsAtCompileTime)
                   && EIGEN_IMPLIES(ColsAtCompileTime==Dynamic && MaxColsAtCompileTime!=Dynamic,cols<=MaxColsAtCompileTime)
                   && rows>=0 && cols>=0 && "Invalid sizes when resizing a matrix or array.");
      internal::check_rows_cols_for_overflow<MaxSizeAtCompileTime>::run(rows, cols);
      #ifdef EIGEN_INITIALIZE_COEFFS
        Index size = rows*cols;
        bool size_changed = size != this->size();
        m_storage.resize(size, rows, cols);
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #else
        m_storage.resize(rows*cols, rows, cols);
      #endif
    }

    /** Resizes \c *this to a vector of length \a size
      *
      * \only_for_vectors. This method does not work for
      * partially dynamic matrices when the static dimension is anything other
      * than 1. For example it will not work with Matrix<double, 2, Dynamic>.
      *
      * Example: \include Matrix_resize_int.cpp
      * Output: \verbinclude Matrix_resize_int.out
      *
      * \sa resize(Index,Index), resize(NoChange_t, Index), resize(Index, NoChange_t)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(Index size)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(PlainObjectBase)
      eigen_assert(((SizeAtCompileTime == Dynamic && (MaxSizeAtCompileTime==Dynamic || size<=MaxSizeAtCompileTime)) || SizeAtCompileTime == size) && size>=0);
      #ifdef EIGEN_INITIALIZE_COEFFS
        bool size_changed = size != this->size();
      #endif
      if(RowsAtCompileTime == 1)
        m_storage.resize(size, 1, size);
      else
        m_storage.resize(size, size, 1);
      #ifdef EIGEN_INITIALIZE_COEFFS
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #endif
    }

    /** Resizes the matrix, changing only the number of columns. For the parameter of type NoChange_t, just pass the special value \c NoChange
      * as in the example below.
      *
      * Example: \include Matrix_resize_NoChange_int.cpp
      * Output: \verbinclude Matrix_resize_NoChange_int.out
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(NoChange_t, Index cols)
    {
      resize(rows(), cols);
    }

    /** Resizes the matrix, changing only the number of rows. For the parameter of type NoChange_t, just pass the special value \c NoChange
      * as in the example below.
      *
      * Example: \include Matrix_resize_int_NoChange.cpp
      * Output: \verbinclude Matrix_resize_int_NoChange.out
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(Index rows, NoChange_t)
    {
      resize(rows, cols());
    }

    /** Resizes \c *this to have the same dimensions as \a other.
      * Takes care of doing all the checking that's needed.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void resizeLike(const EigenBase<OtherDerived>& _other)
    {
      const OtherDerived& other = _other.derived();
      internal::check_rows_cols_for_overflow<MaxSizeAtCompileTime>::run(other.rows(), other.cols());
      const Index othersize = other.rows()*other.cols();
      if(RowsAtCompileTime == 1)
      {
        eigen_assert(other.rows() == 1 || other.cols() == 1);
        resize(1, othersize);
      }
      else if(ColsAtCompileTime == 1)
      {
        eigen_assert(other.rows() == 1 || other.cols() == 1);
        resize(othersize, 1);
      }
      else resize(other.rows(), other.cols());
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * The method is intended for matrices of dynamic size. If you only want to change the number
      * of rows and/or of columns, you can use conservativeResize(NoChange_t, Index) or
      * conservativeResize(Index, NoChange_t).
      *
      * Matrices are resized relative to the top-left element. In case values need to be
      * appended to the matrix they will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index rows, Index cols)
    {
      internal::conservative_resize_like_impl<Derived>::run(*this, rows, cols);
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * As opposed to conservativeResize(Index rows, Index cols), this version leaves
      * the number of columns unchanged.
      *
      * In case the matrix is growing, new rows will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index rows, NoChange_t)
    {
      // Note: see the comment in conservativeResize(Index,Index)
      conservativeResize(rows, cols());
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * As opposed to conservativeResize(Index rows, Index cols), this version leaves
      * the number of rows unchanged.
      *
      * In case the matrix is growing, new columns will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(NoChange_t, Index cols)
    {
      // Note: see the comment in conservativeResize(Index,Index)
      conservativeResize(rows(), cols);
    }

    /** Resizes the vector to \a size while retaining old values.
      *
      * \only_for_vectors. This method does not work for
      * partially dynamic matrices when the static dimension is anything other
      * than 1. For example it will not work with Matrix<double, 2, Dynamic>.
      *
      * When values are appended, they will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index size)
    {
      internal::conservative_resize_like_impl<Derived>::run(*this, size);
    }

    /** Resizes the matrix to \a rows x \a cols of \c other, while leaving old values untouched.
      *
      * The method is intended for matrices of dynamic size. If you only want to change the number
      * of rows and/or of columns, you can use conservativeResize(NoChange_t, Index) or
      * conservativeResize(Index, NoChange_t).
      *
      * Matrices are resized relative to the top-left element. In case values need to be
      * appended to the matrix they will copied from \c other.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResizeLike(const DenseBase<OtherDerived>& other)
    {
      internal::conservative_resize_like_impl<Derived,OtherDerived>::run(*this, other);
    }

    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const PlainObjectBase& other)
    {
      return _set(other);
    }

    /** \sa MatrixBase::lazyAssign() */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& lazyAssign(const DenseBase<OtherDerived>& other)
    {
      _resize_to_match(other);
      return Base::lazyAssign(other.derived());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const ReturnByValue<OtherDerived>& func)
    {
      resize(func.rows(), func.cols());
      return Base::operator=(func);
    }

    // Prevent user from trying to instantiate PlainObjectBase objects
    // by making all its constructor protected. See bug 1074.
  protected:

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase() : m_storage()
    {
//       _check_template_params();
//       EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    // FIXME is it still needed ?
    /** \internal */
    EIGEN_DEVICE_FUNC
    explicit PlainObjectBase(internal::constructor_without_unaligned_array_assert)
      : m_storage(internal::constructor_without_unaligned_array_assert())
    {
//       _check_template_params(); EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }
#endif

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    PlainObjectBase(PlainObjectBase&& other) EIGEN_NOEXCEPT
      : m_storage( std::move(other.m_storage) )
    {
    }

    EIGEN_DEVICE_FUNC
    PlainObjectBase& operator=(PlainObjectBase&& other) EIGEN_NOEXCEPT
    {
      _check_template_params();
      m_storage = std::move(other.m_storage);
      return *this;
    }
#endif

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const PlainObjectBase& other)
      : Base(), m_storage(other.m_storage) { }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(Index size, Index rows, Index cols)
      : m_storage(size, rows, cols)
    {
//       _check_template_params();
//       EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    #if EIGEN_HAS_CXX11
    /** \brief Construct a row of column vector with fixed size from an arbitrary number of coefficients. \cpp11
      *
      * \only_for_vectors
      *
      * This constructor is for 1D array or vectors with more than 4 coefficients.
      * There exists C++98 analogue constructors for fixed-size array/vector having 1, 2, 3, or 4 coefficients.
      *
      * \warning To construct a column (resp. row) vector of fixed length, the number of values passed to this
      * constructor must match the the fixed number of rows (resp. columns) of \c *this.
      */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    PlainObjectBase(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      : m_storage()
    {
      _check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, sizeof...(args) + 4);
      m_storage.data()[0] = a0;
      m_storage.data()[1] = a1;
      m_storage.data()[2] = a2;
      m_storage.data()[3] = a3;
      Index i = 4;
      auto x = {(m_storage.data()[i++] = args, 0)...};
      static_cast<void>(x);
    }

    /** \brief Constructs a Matrix or Array and initializes it by elements given by an initializer list of initializer
      * lists \cpp11
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE PlainObjectBase(const std::initializer_list<std::initializer_list<Scalar>>& list)
      : m_storage()
    {
      _check_template_params();

      size_t list_size = 0;
      if (list.begin() != list.end()) {
        list_size = list.begin()->size();
      }

      // This is to allow syntax like VectorXi {{1, 2, 3, 4}}
      if (ColsAtCompileTime == 1 && list.size() == 1) {
        eigen_assert(list_size == static_cast<size_t>(RowsAtCompileTime) || RowsAtCompileTime == Dynamic);
        resize(list_size, ColsAtCompileTime);
        std::copy(list.begin()->begin(), list.begin()->end(), m_storage.data());
      } else {
        eigen_assert(list.size() == static_cast<size_t>(RowsAtCompileTime) || RowsAtCompileTime == Dynamic);
        eigen_assert(list_size == static_cast<size_t>(ColsAtCompileTime) || ColsAtCompileTime == Dynamic);
        resize(list.size(), list_size);

        Index row_index = 0;
        for (const std::initializer_list<Scalar>& row : list) {
          eigen_assert(list_size == row.size());
          Index col_index = 0;
          for (const Scalar& e : row) {
            coeffRef(row_index, col_index) = e;
            ++col_index;
          }
          ++row_index;
        }
      }
    }
    #endif  // end EIGEN_HAS_CXX11

    /** \sa PlainObjectBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const DenseBase<OtherDerived> &other)
      : m_storage()
    {
      _check_template_params();
      resizeLike(other);
      _set_noalias(other);
    }

    /** \sa PlainObjectBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const EigenBase<OtherDerived> &other)
      : m_storage()
    {
      _check_template_params();
      resizeLike(other);
      *this = other.derived();
    }
    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const ReturnByValue<OtherDerived>& other)
    {
      _check_template_params();
      // FIXME this does not automatically transpose vectors if necessary
      resize(other.rows(), other.cols());
      other.evalTo(this->derived());
    }

  public:

    /** \brief Copies the generic expression \a other into *this.
      * \copydetails DenseBase::operator=(const EigenBase<OtherDerived> &other)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const EigenBase<OtherDerived> &other)
    {
      _resize_to_match(other);
      Base::operator=(other.derived());
      return this->derived();
    }

    /** \name Map
      * These are convenience functions returning Map objects. The Map() static functions return unaligned Map objects,
      * while the AlignedMap() functions return aligned Map objects and thus should be called only with 16-byte-aligned
      * \a data pointers.
      *
      * Here is an example using strides:
      * \include Matrix_Map_stride.cpp
      * Output: \verbinclude Matrix_Map_stride.out
      *
      * \see class Map
      */
    //@{
    static inline ConstMapType Map(const Scalar* data)
    { return ConstMapType(data); }
    static inline MapType Map(Scalar* data)
    { return MapType(data); }
    static inline ConstMapType Map(const Scalar* data, Index size)
    { return ConstMapType(data, size); }
    static inline MapType Map(Scalar* data, Index size)
    { return MapType(data, size); }
    static inline ConstMapType Map(const Scalar* data, Index rows, Index cols)
    { return ConstMapType(data, rows, cols); }
    static inline MapType Map(Scalar* data, Index rows, Index cols)
    { return MapType(data, rows, cols); }

    static inline ConstAlignedMapType MapAligned(const Scalar* data)
    { return ConstAlignedMapType(data); }
    static inline AlignedMapType MapAligned(Scalar* data)
    { return AlignedMapType(data); }
    static inline ConstAlignedMapType MapAligned(const Scalar* data, Index size)
    { return ConstAlignedMapType(data, size); }
    static inline AlignedMapType MapAligned(Scalar* data, Index size)
    { return AlignedMapType(data, size); }
    static inline ConstAlignedMapType MapAligned(const Scalar* data, Index rows, Index cols)
    { return ConstAlignedMapType(data, rows, cols); }
    static inline AlignedMapType MapAligned(Scalar* data, Index rows, Index cols)
    { return AlignedMapType(data, rows, cols); }

    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }

    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    //@}

    using Base::setConstant;
    EIGEN_DEVICE_FUNC Derived& setConstant(Index size, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(Index rows, Index cols, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(NoChange_t, Index cols, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(Index rows, NoChange_t, const Scalar& val);

    using Base::setZero;
    EIGEN_DEVICE_FUNC Derived& setZero(Index size);
    EIGEN_DEVICE_FUNC Derived& setZero(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setZero(NoChange_t, Index cols);
    EIGEN_DEVICE_FUNC Derived& setZero(Index rows, NoChange_t);

    using Base::setOnes;
    EIGEN_DEVICE_FUNC Derived& setOnes(Index size);
    EIGEN_DEVICE_FUNC Derived& setOnes(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setOnes(NoChange_t, Index cols);
    EIGEN_DEVICE_FUNC Derived& setOnes(Index rows, NoChange_t);

    using Base::setRandom;
    Derived& setRandom(Index size);
    Derived& setRandom(Index rows, Index cols);
    Derived& setRandom(NoChange_t, Index cols);
    Derived& setRandom(Index rows, NoChange_t);

    #ifdef EIGEN_PLAINOBJECTBASE_PLUGIN
    #include EIGEN_PLAINOBJECTBASE_PLUGIN
    #endif

  protected:
    /** \internal Resizes *this in preparation for assigning \a other to it.
      * Takes care of doing all the checking that's needed.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _resize_to_match(const EigenBase<OtherDerived>& other)
    {
      #ifdef EIGEN_NO_AUTOMATIC_RESIZING
      eigen_assert((this->size()==0 || (IsVectorAtCompileTime ? (this->size() == other.size())
                 : (rows() == other.rows() && cols() == other.cols())))
        && "Size mismatch. Automatic resizing is disabled because EIGEN_NO_AUTOMATIC_RESIZING is defined");
      EIGEN_ONLY_USED_FOR_DEBUG(other);
      #else
      resizeLike(other);
      #endif
    }

    /**
      * \brief Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      *
      * \sa operator=(const MatrixBase<OtherDerived>&), _set_noalias()
      *
      * \internal
      */
    // aliasing is dealt once in internal::call_assignment
    // so at this stage we have to assume aliasing... and resising has to be done later.
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& _set(const DenseBase<OtherDerived>& other)
    {
      internal::call_assignment(this->derived(), other.derived());
      return this->derived();
    }

    /** \internal Like _set() but additionally makes the assumption that no aliasing effect can happen (which
      * is the case when creating a new matrix) so one can enforce lazy evaluation.
      *
      * \sa operator=(const MatrixBase<OtherDerived>&), _set()
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& _set_noalias(const DenseBase<OtherDerived>& other)
    {
      // I don't think we need this resize call since the lazyAssign will anyways resize
      // and lazyAssign will be called by the assign selector.
      //_resize_to_match(other);
      // the 'false' below means to enforce lazy evaluation. We don't use lazyAssign() because
      // it wouldn't allow to copy a row-vector into a column-vector.
      internal::call_assignment_no_alias(this->derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
      return this->derived();
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(Index rows, Index cols, typename internal::enable_if<Base::SizeAtCompileTime!=2,T0>::type* = 0)
    {
      const bool t0_is_integer_alike = internal::is_valid_index_type<T0>::value;
      const bool t1_is_integer_alike = internal::is_valid_index_type<T1>::value;
      EIGEN_STATIC_ASSERT(t0_is_integer_alike &&
                          t1_is_integer_alike,
                          FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED)
      resize(rows,cols);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(const T0& val0, const T1& val1, typename internal::enable_if<Base::SizeAtCompileTime==2,T0>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 2)
      m_storage.data()[0] = Scalar(val0);
      m_storage.data()[1] = Scalar(val1);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(const Index& val0, const Index& val1,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<T0,Index>::value)
                                                                  && (internal::is_same<T1,Index>::value)
                                                                  && Base::SizeAtCompileTime==2,T1>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 2)
      m_storage.data()[0] = Scalar(val0);
      m_storage.data()[1] = Scalar(val1);
    }

    // The argument is convertible to the Index type and we either have a non 1x1 Matrix, or a dynamic-sized Array,
    // then the argument is meant to be the size of the object.
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(Index size, typename internal::enable_if<    (Base::SizeAtCompileTime!=1 || !internal::is_convertible<T, Scalar>::value)
                                                                              && ((!internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value || Base::SizeAtCompileTime==Dynamic)),T>::type* = 0)
    {
      // NOTE MSVC 2008 complains if we directly put bool(NumTraits<T>::IsInteger) as the EIGEN_STATIC_ASSERT argument.
      const bool is_integer_alike = internal::is_valid_index_type<T>::value;
      EIGEN_UNUSED_VARIABLE(is_integer_alike);
      EIGEN_STATIC_ASSERT(is_integer_alike,
                          FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED)
      resize(size);
    }

    // We have a 1x1 matrix/array => the argument is interpreted as the value of the unique coefficient (case where scalar type can be implicitly converted)
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar& val0, typename internal::enable_if<Base::SizeAtCompileTime==1 && internal::is_convertible<T, Scalar>::value,T>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 1)
      m_storage.data()[0] = val0;
    }

    // We have a 1x1 matrix/array => the argument is interpreted as the value of the unique coefficient (case where scalar type match the index type)
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Index& val0,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<Index,T>::value)
                                                                  && Base::SizeAtCompileTime==1
                                                                  && internal::is_convertible<T, Scalar>::value,T*>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 1)
      m_storage.data()[0] = Scalar(val0);
    }

    // Initialize a fixed size matrix from a pointer to raw data
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar* data){
      this->_set_noalias(ConstMapType(data));
    }

    // Initialize an arbitrary matrix from a dense expression
    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const DenseBase<OtherDerived>& other){
      this->_set_noalias(other);
    }

    // Initialize an arbitrary matrix from an object convertible to the Derived type.
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Derived& other){
      this->_set_noalias(other);
    }

    // Initialize an arbitrary matrix from a generic Eigen expression
    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const EigenBase<OtherDerived>& other){
      this->derived() = other;
    }

    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const ReturnByValue<OtherDerived>& other)
    {
      resize(other.rows(), other.cols());
      other.evalTo(this->derived());
    }

    template<typename T, typename OtherDerived, int ColsAtCompileTime>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
    {
      this->derived() = r;
    }

    // For fixed-size Array<Scalar,...>
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar& val0,
                                    typename internal::enable_if<    Base::SizeAtCompileTime!=Dynamic
                                                                  && Base::SizeAtCompileTime!=1
                                                                  && internal::is_convertible<T, Scalar>::value
                                                                  && internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value,T>::type* = 0)
    {
      Base::setConstant(val0);
    }

    // For fixed-size Array<Index,...>
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Index& val0,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<Index,T>::value)
                                                                  && Base::SizeAtCompileTime!=Dynamic
                                                                  && Base::SizeAtCompileTime!=1
                                                                  && internal::is_convertible<T, Scalar>::value
                                                                  && internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value,T*>::type* = 0)
    {
      Base::setConstant(val0);
    }

    template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers>
    friend struct internal::matrix_swap_impl;

  public:

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal
      * \brief Override DenseBase::swap() since for dynamic-sized matrices
      * of same type it is enough to swap the data pointers.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(DenseBase<OtherDerived> & other)
    {
      enum { SwapPointers = internal::is_same<Derived, OtherDerived>::value && Base::SizeAtCompileTime==Dynamic };
      internal::matrix_swap_impl<Derived, OtherDerived, bool(SwapPointers)>::run(this->derived(), other.derived());
    }

    /** \internal
      * \brief const version forwarded to DenseBase::swap
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(DenseBase<OtherDerived> const & other)
    { Base::swap(other.derived()); }

    EIGEN_DEVICE_FUNC
    static EIGEN_STRONG_INLINE void _check_template_params()
    {
      EIGEN_STATIC_ASSERT((EIGEN_IMPLIES(MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1, (int(Options)&RowMajor)==RowMajor)
                        && EIGEN_IMPLIES(MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1, (int(Options)&RowMajor)==0)
                        && ((RowsAtCompileTime == Dynamic) || (RowsAtCompileTime >= 0))
                        && ((ColsAtCompileTime == Dynamic) || (ColsAtCompileTime >= 0))
                        && ((MaxRowsAtCompileTime == Dynamic) || (MaxRowsAtCompileTime >= 0))
                        && ((MaxColsAtCompileTime == Dynamic) || (MaxColsAtCompileTime >= 0))
                        && (MaxRowsAtCompileTime == RowsAtCompileTime || RowsAtCompileTime==Dynamic)
                        && (MaxColsAtCompileTime == ColsAtCompileTime || ColsAtCompileTime==Dynamic)
                        && (Options & (DontAlign|RowMajor)) == Options),
        INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }

    enum { IsPlainObjectBase = 1 };
#endif
  public:
    // These apparently need to be down here for nvcc+icc to prevent duplicate
    // Map symbol.
    template<typename PlainObjectType, int MapOptions, typename StrideType> friend class Eigen::Map;
    friend class Eigen::Map<Derived, Unaligned>;
    friend class Eigen::Map<const Derived, Unaligned>;
#if EIGEN_MAX_ALIGN_BYTES>0
    // for EIGEN_MAX_ALIGN_BYTES==0, AlignedMax==Unaligned, and many compilers generate warnings for friend-ing a class twice.
    friend class Eigen::Map<Derived, AlignedMax>;
    friend class Eigen::Map<const Derived, AlignedMax>;
#endif
};

namespace internal {

template <typename Derived, typename OtherDerived, bool IsVector>
struct conservative_resize_like_impl
{
  #if EIGEN_HAS_TYPE_TRAITS
  static const bool IsRelocatable = std::is_trivially_copyable<typename Derived::Scalar>::value;
  #else
  static const bool IsRelocatable = !NumTraits<typename Derived::Scalar>::RequireInitialization;
  #endif
  static void run(DenseBase<Derived>& _this, Index rows, Index cols)
  {
    if (_this.rows() == rows && _this.cols() == cols) return;
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(Derived)

    if ( IsRelocatable
          && (( Derived::IsRowMajor && _this.cols() == cols) ||  // row-major and we change only the number of rows
              (!Derived::IsRowMajor && _this.rows() == rows) ))  // column-major and we change only the number of columns
    {
      internal::check_rows_cols_for_overflow<Derived::MaxSizeAtCompileTime>::run(rows, cols);
      _this.derived().m_storage.conservativeResize(rows*cols,rows,cols);
    }
    else
    {
      // The storage order does not allow us to use reallocation.
      Derived tmp(rows,cols);
      const Index common_rows = numext::mini(rows, _this.rows());
      const Index common_cols = numext::mini(cols, _this.cols());
      tmp.block(0,0,common_rows,common_cols) = _this.block(0,0,common_rows,common_cols);
      _this.derived().swap(tmp);
    }
  }

  static void run(DenseBase<Derived>& _this, const DenseBase<OtherDerived>& other)
  {
    if (_this.rows() == other.rows() && _this.cols() == other.cols()) return;

    // Note: Here is space for improvement. Basically, for conservativeResize(Index,Index),
    // neither RowsAtCompileTime or ColsAtCompileTime must be Dynamic. If only one of the
    // dimensions is dynamic, one could use either conservativeResize(Index rows, NoChange_t) or
    // conservativeResize(NoChange_t, Index cols). For these methods new static asserts like
    // EIGEN_STATIC_ASSERT_DYNAMIC_ROWS and EIGEN_STATIC_ASSERT_DYNAMIC_COLS would be good.
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(Derived)
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(OtherDerived)

    if ( IsRelocatable &&
          (( Derived::IsRowMajor && _this.cols() == other.cols()) ||  // row-major and we change only the number of rows
           (!Derived::IsRowMajor && _this.rows() == other.rows()) ))  // column-major and we change only the number of columns
    {
      const Index new_rows = other.rows() - _this.rows();
      const Index new_cols = other.cols() - _this.cols();
      _this.derived().m_storage.conservativeResize(other.size(),other.rows(),other.cols());
      if (new_rows>0)
        _this.bottomRightCorner(new_rows, other.cols()) = other.bottomRows(new_rows);
      else if (new_cols>0)
        _this.bottomRightCorner(other.rows(), new_cols) = other.rightCols(new_cols);
    }
    else
    {
      // The storage order does not allow us to use reallocation.
      Derived tmp(other);
      const Index common_rows = numext::mini(tmp.rows(), _this.rows());
      const Index common_cols = numext::mini(tmp.cols(), _this.cols());
      tmp.block(0,0,common_rows,common_cols) = _this.block(0,0,common_rows,common_cols);
      _this.derived().swap(tmp);
    }
  }
};

// Here, the specialization for vectors inherits from the general matrix case
// to allow calling .conservativeResize(rows,cols) on vectors.
template <typename Derived, typename OtherDerived>
struct conservative_resize_like_impl<Derived,OtherDerived,true>
  : conservative_resize_like_impl<Derived,OtherDerived,false>
{
  typedef conservative_resize_like_impl<Derived,OtherDerived,false> Base;
  using Base::run;
  using Base::IsRelocatable;

  static void run(DenseBase<Derived>& _this, Index size)
  {
    const Index new_rows = Derived::RowsAtCompileTime==1 ? 1 : size;
    const Index new_cols = Derived::RowsAtCompileTime==1 ? size : 1;
    if(IsRelocatable)
      _this.derived().m_storage.conservativeResize(size,new_rows,new_cols);
    else
      Base::run(_this.derived(), new_rows, new_cols);
  }

  static void run(DenseBase<Derived>& _this, const DenseBase<OtherDerived>& other)
  {
    if (_this.rows() == other.rows() && _this.cols() == other.cols()) return;

    const Index num_new_elements = other.size() - _this.size();

    const Index new_rows = Derived::RowsAtCompileTime==1 ? 1 : other.rows();
    const Index new_cols = Derived::RowsAtCompileTime==1 ? other.cols() : 1;
    if(IsRelocatable)
      _this.derived().m_storage.conservativeResize(other.size(),new_rows,new_cols);
    else
      Base::run(_this.derived(), new_rows, new_cols);

    if (num_new_elements > 0)
      _this.tail(num_new_elements) = other.tail(num_new_elements);
  }
};

template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers>
struct matrix_swap_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(MatrixTypeA& a, MatrixTypeB& b)
  {
    a.base().swap(b);
  }
};

template<typename MatrixTypeA, typename MatrixTypeB>
struct matrix_swap_impl<MatrixTypeA, MatrixTypeB, true>
{
  EIGEN_DEVICE_FUNC
  static inline void run(MatrixTypeA& a, MatrixTypeB& b)
  {
    static_cast<typename MatrixTypeA::Base&>(a).m_storage.swap(static_cast<typename MatrixTypeB::Base&>(b).m_storage);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_DENSESTORAGEBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Product.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PRODUCT_H
#define EIGEN_PRODUCT_H

namespace Eigen {

template<typename Lhs, typename Rhs, int Option, typename StorageKind> class ProductImpl;

namespace internal {

template<typename Lhs, typename Rhs, int Option>
struct traits<Product<Lhs, Rhs, Option> >
{
  typedef typename remove_all<Lhs>::type LhsCleaned;
  typedef typename remove_all<Rhs>::type RhsCleaned;
  typedef traits<LhsCleaned> LhsTraits;
  typedef traits<RhsCleaned> RhsTraits;

  typedef MatrixXpr XprKind;

  typedef typename ScalarBinaryOpTraits<typename traits<LhsCleaned>::Scalar, typename traits<RhsCleaned>::Scalar>::ReturnType Scalar;
  typedef typename product_promote_storage_type<typename LhsTraits::StorageKind,
                                                typename RhsTraits::StorageKind,
                                                internal::product_type<Lhs,Rhs>::ret>::ret StorageKind;
  typedef typename promote_index_type<typename LhsTraits::StorageIndex,
                                      typename RhsTraits::StorageIndex>::type StorageIndex;

  enum {
    RowsAtCompileTime    = LhsTraits::RowsAtCompileTime,
    ColsAtCompileTime    = RhsTraits::ColsAtCompileTime,
    MaxRowsAtCompileTime = LhsTraits::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = RhsTraits::MaxColsAtCompileTime,

    // FIXME: only needed by GeneralMatrixMatrixTriangular
    InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(LhsTraits::ColsAtCompileTime, RhsTraits::RowsAtCompileTime),

    // The storage order is somewhat arbitrary here. The correct one will be determined through the evaluator.
    Flags = (MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1) ? RowMajorBit
          : (MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1) ? 0
          : (   ((LhsTraits::Flags&NoPreferredStorageOrderBit) && (RhsTraits::Flags&RowMajorBit))
             || ((RhsTraits::Flags&NoPreferredStorageOrderBit) && (LhsTraits::Flags&RowMajorBit)) ) ? RowMajorBit
          : NoPreferredStorageOrderBit
  };
};

} // end namespace internal

/** \class Product
  * \ingroup Core_Module
  *
  * \brief Expression of the product of two arbitrary matrices or vectors
  *
  * \tparam _Lhs the type of the left-hand side expression
  * \tparam _Rhs the type of the right-hand side expression
  *
  * This class represents an expression of the product of two arbitrary matrices.
  *
  * The other template parameters are:
  * \tparam Option     can be DefaultProduct, AliasFreeProduct, or LazyProduct
  *
  */
template<typename _Lhs, typename _Rhs, int Option>
class Product : public ProductImpl<_Lhs,_Rhs,Option,
                                   typename internal::product_promote_storage_type<typename internal::traits<_Lhs>::StorageKind,
                                                                                   typename internal::traits<_Rhs>::StorageKind,
                                                                                   internal::product_type<_Lhs,_Rhs>::ret>::ret>
{
  public:

    typedef _Lhs Lhs;
    typedef _Rhs Rhs;

    typedef typename ProductImpl<
        Lhs, Rhs, Option,
        typename internal::product_promote_storage_type<typename internal::traits<Lhs>::StorageKind,
                                                        typename internal::traits<Rhs>::StorageKind,
                                                        internal::product_type<Lhs,Rhs>::ret>::ret>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Product)

    typedef typename internal::ref_selector<Lhs>::type LhsNested;
    typedef typename internal::ref_selector<Rhs>::type RhsNested;
    typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
    typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Product(const Lhs& lhs, const Rhs& rhs) : m_lhs(lhs), m_rhs(rhs)
    {
      eigen_assert(lhs.cols() == rhs.rows()
        && "invalid matrix product"
        && "if you wanted a coeff-wise or a dot product use the respective explicit functions");
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const LhsNestedCleaned& lhs() const { return m_lhs; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const RhsNestedCleaned& rhs() const { return m_rhs; }

  protected:

    LhsNested m_lhs;
    RhsNested m_rhs;
};

namespace internal {

template<typename Lhs, typename Rhs, int Option, int ProductTag = internal::product_type<Lhs,Rhs>::ret>
class dense_product_base
 : public internal::dense_xpr_base<Product<Lhs,Rhs,Option> >::type
{};

/** Conversion to scalar for inner-products */
template<typename Lhs, typename Rhs, int Option>
class dense_product_base<Lhs, Rhs, Option, InnerProduct>
 : public internal::dense_xpr_base<Product<Lhs,Rhs,Option> >::type
{
  typedef Product<Lhs,Rhs,Option> ProductXpr;
  typedef typename internal::dense_xpr_base<ProductXpr>::type Base;
public:
  using Base::derived;
  typedef typename Base::Scalar Scalar;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator const Scalar() const
  {
    return internal::evaluator<ProductXpr>(derived()).coeff(0,0);
  }
};

} // namespace internal

// Generic API dispatcher
template<typename Lhs, typename Rhs, int Option, typename StorageKind>
class ProductImpl : public internal::generic_xpr_base<Product<Lhs,Rhs,Option>, MatrixXpr, StorageKind>::type
{
  public:
    typedef typename internal::generic_xpr_base<Product<Lhs,Rhs,Option>, MatrixXpr, StorageKind>::type Base;
};

template<typename Lhs, typename Rhs, int Option>
class ProductImpl<Lhs,Rhs,Option,Dense>
  : public internal::dense_product_base<Lhs,Rhs,Option>
{
    typedef Product<Lhs, Rhs, Option> Derived;

  public:

    typedef typename internal::dense_product_base<Lhs, Rhs, Option> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Derived)
  protected:
    enum {
      IsOneByOne = (RowsAtCompileTime == 1 || RowsAtCompileTime == Dynamic) &&
                   (ColsAtCompileTime == 1 || ColsAtCompileTime == Dynamic),
      EnableCoeff = IsOneByOne || Option==LazyProduct
    };

  public:

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar coeff(Index row, Index col) const
    {
      EIGEN_STATIC_ASSERT(EnableCoeff, THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS);
      eigen_assert( (Option==LazyProduct) || (this->rows() == 1 && this->cols() == 1) );

      return internal::evaluator<Derived>(derived()).coeff(row,col);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar coeff(Index i) const
    {
      EIGEN_STATIC_ASSERT(EnableCoeff, THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS);
      eigen_assert( (Option==LazyProduct) || (this->rows() == 1 && this->cols() == 1) );

      return internal::evaluator<Derived>(derived()).coeff(i);
    }


};

} // end namespace Eigen

#endif // EIGEN_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ProductEvaluators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_PRODUCTEVALUATORS_H
#define EIGEN_PRODUCTEVALUATORS_H

namespace Eigen {

namespace internal {

/** \internal
  * Evaluator of a product expression.
  * Since products require special treatments to handle all possible cases,
  * we simply defer the evaluation logic to a product_evaluator class
  * which offers more partial specialization possibilities.
  *
  * \sa class product_evaluator
  */
template<typename Lhs, typename Rhs, int Options>
struct evaluator<Product<Lhs, Rhs, Options> >
 : public product_evaluator<Product<Lhs, Rhs, Options> >
{
  typedef Product<Lhs, Rhs, Options> XprType;
  typedef product_evaluator<XprType> Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

// Catch "scalar * ( A * B )" and transform it to "(A*scalar) * B"
// TODO we should apply that rule only if that's really helpful
template<typename Lhs, typename Rhs, typename Scalar1, typename Scalar2, typename Plain1>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                                               const Product<Lhs, Rhs, DefaultProduct> > >
{
  static const bool value = true;
};
template<typename Lhs, typename Rhs, typename Scalar1, typename Scalar2, typename Plain1>
struct evaluator<CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                               const Product<Lhs, Rhs, DefaultProduct> > >
 : public evaluator<Product<EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar1,Lhs,product), Rhs, DefaultProduct> >
{
  typedef CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                               const Product<Lhs, Rhs, DefaultProduct> > XprType;
  typedef evaluator<Product<EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar1,Lhs,product), Rhs, DefaultProduct> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr)
    : Base(xpr.lhs().functor().m_other * xpr.rhs().lhs() * xpr.rhs().rhs())
  {}
};


template<typename Lhs, typename Rhs, int DiagIndex>
struct evaluator<Diagonal<const Product<Lhs, Rhs, DefaultProduct>, DiagIndex> >
 : public evaluator<Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex> >
{
  typedef Diagonal<const Product<Lhs, Rhs, DefaultProduct>, DiagIndex> XprType;
  typedef evaluator<Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr)
    : Base(Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex>(
        Product<Lhs, Rhs, LazyProduct>(xpr.nestedExpression().lhs(), xpr.nestedExpression().rhs()),
        xpr.index() ))
  {}
};


// Helper class to perform a matrix product with the destination at hand.
// Depending on the sizes of the factors, there are different evaluation strategies
// as controlled by internal::product_type.
template< typename Lhs, typename Rhs,
          typename LhsShape = typename evaluator_traits<Lhs>::Shape,
          typename RhsShape = typename evaluator_traits<Rhs>::Shape,
          int ProductType = internal::product_type<Lhs,Rhs>::value>
struct generic_product_impl;

template<typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<Product<Lhs, Rhs, DefaultProduct> > {
  static const bool value = true;
};

// This is the default evaluator implementation for products:
// It creates a temporary and call generic_product_impl
template<typename Lhs, typename Rhs, int Options, int ProductTag, typename LhsShape, typename RhsShape>
struct product_evaluator<Product<Lhs, Rhs, Options>, ProductTag, LhsShape, RhsShape>
  : public evaluator<typename Product<Lhs, Rhs, Options>::PlainObject>
{
  typedef Product<Lhs, Rhs, Options> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;
  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);

// FIXME shall we handle nested_eval here?,
// if so, then we must take care at removing the call to nested_eval in the specializations (e.g., in permutation_matrix_product, transposition_matrix_product, etc.)
//     typedef typename internal::nested_eval<Lhs,Rhs::ColsAtCompileTime>::type LhsNested;
//     typedef typename internal::nested_eval<Rhs,Lhs::RowsAtCompileTime>::type RhsNested;
//     typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
//     typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;
//
//     const LhsNested lhs(xpr.lhs());
//     const RhsNested rhs(xpr.rhs());
//
//     generic_product_impl<LhsNestedCleaned, RhsNestedCleaned>::evalTo(m_result, lhs, rhs);

    generic_product_impl<Lhs, Rhs, LhsShape, RhsShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

// The following three shortcuts are enabled only if the scalar types match exactly.
// TODO: we could enable them for different scalar types when the product is not vectorized.

// Dense = Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::evalTo(dst, src.lhs(), src.rhs());
  }
};

// Dense += Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::add_assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<Scalar,Scalar> &)
  {
    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::addTo(dst, src.lhs(), src.rhs());
  }
};

// Dense -= Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::sub_assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<Scalar,Scalar> &)
  {
    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::subTo(dst, src.lhs(), src.rhs());
  }
};


// Dense ?= scalar * Product
// TODO we should apply that rule if that's really helpful
// for instance, this is not good for inner products
template< typename DstXprType, typename Lhs, typename Rhs, typename AssignFunc, typename Scalar, typename ScalarBis, typename Plain>
struct Assignment<DstXprType, CwiseBinaryOp<internal::scalar_product_op<ScalarBis,Scalar>, const CwiseNullaryOp<internal::scalar_constant_op<ScalarBis>,Plain>,
                                           const Product<Lhs,Rhs,DefaultProduct> >, AssignFunc, Dense2Dense>
{
  typedef CwiseBinaryOp<internal::scalar_product_op<ScalarBis,Scalar>,
                        const CwiseNullaryOp<internal::scalar_constant_op<ScalarBis>,Plain>,
                        const Product<Lhs,Rhs,DefaultProduct> > SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const AssignFunc& func)
  {
    call_assignment_no_alias(dst, (src.lhs().functor().m_other * src.rhs().lhs())*src.rhs().rhs(), func);
  }
};

//----------------------------------------
// Catch "Dense ?= xpr + Product<>" expression to save one temporary
// FIXME we could probably enable these rules for any product, i.e., not only Dense and DefaultProduct

template<typename OtherXpr, typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_sum_op<typename OtherXpr::Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, const OtherXpr,
                                               const Product<Lhs,Rhs,DefaultProduct> >, DenseShape > {
  static const bool value = true;
};

template<typename OtherXpr, typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_difference_op<typename OtherXpr::Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, const OtherXpr,
                                               const Product<Lhs,Rhs,DefaultProduct> >, DenseShape > {
  static const bool value = true;
};

template<typename DstXprType, typename OtherXpr, typename ProductType, typename Func1, typename Func2>
struct assignment_from_xpr_op_product
{
  template<typename SrcXprType, typename InitialFunc>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const InitialFunc& /*func*/)
  {
    call_assignment_no_alias(dst, src.lhs(), Func1());
    call_assignment_no_alias(dst, src.rhs(), Func2());
  }
};

#define EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(ASSIGN_OP,BINOP,ASSIGN_OP2) \
  template< typename DstXprType, typename OtherXpr, typename Lhs, typename Rhs, typename DstScalar, typename SrcScalar, typename OtherScalar,typename ProdScalar> \
  struct Assignment<DstXprType, CwiseBinaryOp<internal::BINOP<OtherScalar,ProdScalar>, const OtherXpr, \
                                            const Product<Lhs,Rhs,DefaultProduct> >, internal::ASSIGN_OP<DstScalar,SrcScalar>, Dense2Dense> \
    : assignment_from_xpr_op_product<DstXprType, OtherXpr, Product<Lhs,Rhs,DefaultProduct>, internal::ASSIGN_OP<DstScalar,OtherScalar>, internal::ASSIGN_OP2<DstScalar,ProdScalar> > \
  {}

EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(assign_op,    scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(add_assign_op,scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(sub_assign_op,scalar_sum_op,sub_assign_op);

EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(assign_op,    scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(add_assign_op,scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(sub_assign_op,scalar_difference_op,add_assign_op);

//----------------------------------------

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,InnerProduct>
{
  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    dst.coeffRef(0,0) = (lhs.transpose().cwiseProduct(rhs)).sum();
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    dst.coeffRef(0,0) += (lhs.transpose().cwiseProduct(rhs)).sum();
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { dst.coeffRef(0,0) -= (lhs.transpose().cwiseProduct(rhs)).sum(); }
};


/***********************************************************************
*  Implementation of outer dense * dense vector product
***********************************************************************/

// Column major result
template<typename Dst, typename Lhs, typename Rhs, typename Func>
void EIGEN_DEVICE_FUNC outer_product_selector_run(Dst& dst, const Lhs &lhs, const Rhs &rhs, const Func& func, const false_type&)
{
  evaluator<Rhs> rhsEval(rhs);
  ei_declare_local_nested_eval(Lhs,lhs,Rhs::SizeAtCompileTime,actual_lhs);
  // FIXME if cols is large enough, then it might be useful to make sure that lhs is sequentially stored
  // FIXME not very good if rhs is real and lhs complex while alpha is real too
  const Index cols = dst.cols();
  for (Index j=0; j<cols; ++j)
    func(dst.col(j), rhsEval.coeff(Index(0),j) * actual_lhs);
}

// Row major result
template<typename Dst, typename Lhs, typename Rhs, typename Func>
void EIGEN_DEVICE_FUNC outer_product_selector_run(Dst& dst, const Lhs &lhs, const Rhs &rhs, const Func& func, const true_type&)
{
  evaluator<Lhs> lhsEval(lhs);
  ei_declare_local_nested_eval(Rhs,rhs,Lhs::SizeAtCompileTime,actual_rhs);
  // FIXME if rows is large enough, then it might be useful to make sure that rhs is sequentially stored
  // FIXME not very good if lhs is real and rhs complex while alpha is real too
  const Index rows = dst.rows();
  for (Index i=0; i<rows; ++i)
    func(dst.row(i), lhsEval.coeff(i,Index(0)) * actual_rhs);
}

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,OuterProduct>
{
  template<typename T> struct is_row_major : internal::conditional<(int(T::Flags)&RowMajorBit), internal::true_type, internal::false_type>::type {};
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  // TODO it would be nice to be able to exploit our *_assign_op functors for that purpose
  struct set  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived()  = src; } };
  struct add  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived() += src; } };
  struct sub  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived() -= src; } };
  struct adds {
    Scalar m_scale;
    explicit adds(const Scalar& s) : m_scale(s) {}
    template<typename Dst, typename Src> void EIGEN_DEVICE_FUNC operator()(const Dst& dst, const Src& src) const {
      dst.const_cast_derived() += m_scale * src;
    }
  };

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, set(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, add(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, sub(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, adds(alpha), is_row_major<Dst>());
  }

};


// This base class provides default implementations for evalTo, addTo, subTo, in terms of scaleAndAddTo
template<typename Lhs, typename Rhs, typename Derived>
struct generic_product_impl_base
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { dst.setZero(); scaleAndAddTo(dst, lhs, rhs, Scalar(1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { scaleAndAddTo(dst,lhs, rhs, Scalar(1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { scaleAndAddTo(dst, lhs, rhs, Scalar(-1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  { Derived::scaleAndAddTo(dst,lhs,rhs,alpha); }

};

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemvProduct>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemvProduct> >
{
  typedef typename nested_eval<Lhs,1>::type LhsNested;
  typedef typename nested_eval<Rhs,1>::type RhsNested;
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  enum { Side = Lhs::IsVectorAtCompileTime ? OnTheLeft : OnTheRight };
  typedef typename internal::remove_all<typename internal::conditional<int(Side)==OnTheRight,LhsNested,RhsNested>::type>::type MatrixType;

  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    // Fallback to inner product if both the lhs and rhs is a runtime vector.
    if (lhs.rows() == 1 && rhs.cols() == 1) {
      dst.coeffRef(0,0) += alpha * lhs.row(0).conjugate().dot(rhs.col(0));
      return;
    }
    LhsNested actual_lhs(lhs);
    RhsNested actual_rhs(rhs);
    internal::gemv_dense_selector<Side,
                            (int(MatrixType::Flags)&RowMajorBit) ? RowMajor : ColMajor,
                            bool(internal::blas_traits<MatrixType>::HasUsableDirectAccess)
                           >::run(actual_lhs, actual_rhs, dst, alpha);
  }
};

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // Same as: dst.noalias() = lhs.lazyProduct(rhs);
    // but easier on the compiler side
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::assign_op<typename Dst::Scalar,Scalar>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // dst.noalias() += lhs.lazyProduct(rhs);
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::add_assign_op<typename Dst::Scalar,Scalar>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // dst.noalias() -= lhs.lazyProduct(rhs);
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::sub_assign_op<typename Dst::Scalar,Scalar>());
  }

  // This is a special evaluation path called from generic_product_impl<...,GemmProduct> in file GeneralMatrixMatrix.h
  // This variant tries to extract scalar multiples from both the LHS and RHS and factor them out. For instance:
  //   dst {,+,-}= (s1*A)*(B*s2)
  // will be rewritten as:
  //   dst {,+,-}= (s1*s2) * (A.lazyProduct(B))
  // There are at least four benefits of doing so:
  //  1 - huge performance gain for heap-allocated matrix types as it save costly allocations.
  //  2 - it is faster than simply by-passing the heap allocation through stack allocation.
  //  3 - it makes this fallback consistent with the heavy GEMM routine.
  //  4 - it fully by-passes huge stack allocation attempts when multiplying huge fixed-size matrices.
  //      (see https://stackoverflow.com/questions/54738495)
  // For small fixed sizes matrices, howver, the gains are less obvious, it is sometimes x2 faster, but sometimes x3 slower,
  // and the behavior depends also a lot on the compiler... This is why this re-writting strategy is currently
  // enabled only when falling back from the main GEMM.
  template<typename Dst, typename Func>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Func &func)
  {
    enum {
      HasScalarFactor = blas_traits<Lhs>::HasScalarFactor || blas_traits<Rhs>::HasScalarFactor,
      ConjLhs = blas_traits<Lhs>::NeedToConjugate,
      ConjRhs = blas_traits<Rhs>::NeedToConjugate
    };
    // FIXME: in c++11 this should be auto, and extractScalarFactor should also return auto
    //        this is important for real*complex_mat
    Scalar actualAlpha = combine_scalar_factors<Scalar>(lhs, rhs);

    eval_dynamic_impl(dst,
                      blas_traits<Lhs>::extract(lhs).template conjugateIf<ConjLhs>(),
                      blas_traits<Rhs>::extract(rhs).template conjugateIf<ConjRhs>(),
                      func,
                      actualAlpha,
                      typename conditional<HasScalarFactor,true_type,false_type>::type());
  }

protected:

  template<typename Dst, typename LhsT, typename RhsT, typename Func, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic_impl(Dst& dst, const LhsT& lhs, const RhsT& rhs, const Func &func, const Scalar&  s /* == 1 */, false_type)
  {
    EIGEN_UNUSED_VARIABLE(s);
    eigen_internal_assert(s==Scalar(1));
    call_restricted_packet_assignment_no_alias(dst, lhs.lazyProduct(rhs), func);
  }

  template<typename Dst, typename LhsT, typename RhsT, typename Func, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic_impl(Dst& dst, const LhsT& lhs, const RhsT& rhs, const Func &func, const Scalar& s, true_type)
  {
    call_restricted_packet_assignment_no_alias(dst, s * lhs.lazyProduct(rhs), func);
  }
};

// This specialization enforces the use of a coefficient-based evaluation strategy
template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,LazyCoeffBasedProductMode>
  : generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode> {};

// Case 2: Evaluate coeff by coeff
//
// This is mostly taken from CoeffBasedProduct.h
// The main difference is that we add an extra argument to the etor_product_*_impl::run() function
// for the inner dimension of the product, because evaluator object do not know their size.

template<int Traversal, int UnrollingIndex, typename Lhs, typename Rhs, typename RetScalar>
struct etor_product_coeff_impl;

template<int StorageOrder, int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, DenseShape, DenseShape>
    : evaluator_base<Product<Lhs, Rhs, LazyProduct> >
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : m_lhs(xpr.lhs()),
      m_rhs(xpr.rhs()),
      m_lhsImpl(m_lhs),     // FIXME the creation of the evaluator objects should result in a no-op, but check that!
      m_rhsImpl(m_rhs),     //       Moreover, they are only useful for the packet path, so we could completely disable them when not needed,
                            //       or perhaps declare them on the fly on the packet method... We have experiment to check what's best.
      m_innerDim(xpr.lhs().cols())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::MulCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::AddCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
#if 0
    std::cerr << "LhsOuterStrideBytes=  " << LhsOuterStrideBytes << "\n";
    std::cerr << "RhsOuterStrideBytes=  " << RhsOuterStrideBytes << "\n";
    std::cerr << "LhsAlignment=         " << LhsAlignment << "\n";
    std::cerr << "RhsAlignment=         " << RhsAlignment << "\n";
    std::cerr << "CanVectorizeLhs=      " << CanVectorizeLhs << "\n";
    std::cerr << "CanVectorizeRhs=      " << CanVectorizeRhs << "\n";
    std::cerr << "CanVectorizeInner=    " << CanVectorizeInner << "\n";
    std::cerr << "EvalToRowMajor=       " << EvalToRowMajor << "\n";
    std::cerr << "Alignment=            " << Alignment << "\n";
    std::cerr << "Flags=                " << Flags << "\n";
#endif
  }

  // Everything below here is taken from CoeffBasedProduct.h

  typedef typename internal::nested_eval<Lhs,Rhs::ColsAtCompileTime>::type LhsNested;
  typedef typename internal::nested_eval<Rhs,Lhs::RowsAtCompileTime>::type RhsNested;

  typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
  typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;

  typedef evaluator<LhsNestedCleaned> LhsEtorType;
  typedef evaluator<RhsNestedCleaned> RhsEtorType;

  enum {
    RowsAtCompileTime = LhsNestedCleaned::RowsAtCompileTime,
    ColsAtCompileTime = RhsNestedCleaned::ColsAtCompileTime,
    InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(LhsNestedCleaned::ColsAtCompileTime, RhsNestedCleaned::RowsAtCompileTime),
    MaxRowsAtCompileTime = LhsNestedCleaned::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = RhsNestedCleaned::MaxColsAtCompileTime
  };

  typedef typename find_best_packet<Scalar,RowsAtCompileTime>::type LhsVecPacketType;
  typedef typename find_best_packet<Scalar,ColsAtCompileTime>::type RhsVecPacketType;

  enum {

    LhsCoeffReadCost = LhsEtorType::CoeffReadCost,
    RhsCoeffReadCost = RhsEtorType::CoeffReadCost,
    CoeffReadCost = InnerSize==0 ? NumTraits<Scalar>::ReadCost
                  : InnerSize == Dynamic ? HugeCost
                    : InnerSize * (NumTraits<Scalar>::MulCost + int(LhsCoeffReadCost) + int(RhsCoeffReadCost))
                    + (InnerSize - 1) * NumTraits<Scalar>::AddCost,

    Unroll = CoeffReadCost <= EIGEN_UNROLLING_LIMIT,

    LhsFlags = LhsEtorType::Flags,
    RhsFlags = RhsEtorType::Flags,

    LhsRowMajor = LhsFlags & RowMajorBit,
    RhsRowMajor = RhsFlags & RowMajorBit,

    LhsVecPacketSize = unpacket_traits<LhsVecPacketType>::size,
    RhsVecPacketSize = unpacket_traits<RhsVecPacketType>::size,

    // Here, we don't care about alignment larger than the usable packet size.
    LhsAlignment = EIGEN_PLAIN_ENUM_MIN(LhsEtorType::Alignment,LhsVecPacketSize*int(sizeof(typename LhsNestedCleaned::Scalar))),
    RhsAlignment = EIGEN_PLAIN_ENUM_MIN(RhsEtorType::Alignment,RhsVecPacketSize*int(sizeof(typename RhsNestedCleaned::Scalar))),

    SameType = is_same<typename LhsNestedCleaned::Scalar,typename RhsNestedCleaned::Scalar>::value,

    CanVectorizeRhs = bool(RhsRowMajor) && (RhsFlags & PacketAccessBit) && (ColsAtCompileTime!=1),
    CanVectorizeLhs = (!LhsRowMajor) && (LhsFlags & PacketAccessBit) && (RowsAtCompileTime!=1),

    EvalToRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
                    : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
                    : (bool(RhsRowMajor) && !CanVectorizeLhs),

    Flags = ((int(LhsFlags) | int(RhsFlags)) & HereditaryBits & ~RowMajorBit)
          | (EvalToRowMajor ? RowMajorBit : 0)
          // TODO enable vectorization for mixed types
          | (SameType && (CanVectorizeLhs || CanVectorizeRhs) ? PacketAccessBit : 0)
          | (XprType::IsVectorAtCompileTime ? LinearAccessBit : 0),

    LhsOuterStrideBytes = int(LhsNestedCleaned::OuterStrideAtCompileTime) * int(sizeof(typename LhsNestedCleaned::Scalar)),
    RhsOuterStrideBytes = int(RhsNestedCleaned::OuterStrideAtCompileTime) * int(sizeof(typename RhsNestedCleaned::Scalar)),

    Alignment = bool(CanVectorizeLhs) ? (LhsOuterStrideBytes<=0 || (int(LhsOuterStrideBytes) % EIGEN_PLAIN_ENUM_MAX(1,LhsAlignment))!=0 ? 0 : LhsAlignment)
              : bool(CanVectorizeRhs) ? (RhsOuterStrideBytes<=0 || (int(RhsOuterStrideBytes) % EIGEN_PLAIN_ENUM_MAX(1,RhsAlignment))!=0 ? 0 : RhsAlignment)
              : 0,

    /* CanVectorizeInner deserves special explanation. It does not affect the product flags. It is not used outside
     * of Product. If the Product itself is not a packet-access expression, there is still a chance that the inner
     * loop of the product might be vectorized. This is the meaning of CanVectorizeInner. Since it doesn't affect
     * the Flags, it is safe to make this value depend on ActualPacketAccessBit, that doesn't affect the ABI.
     */
    CanVectorizeInner =    SameType
                        && LhsRowMajor
                        && (!RhsRowMajor)
                        && (int(LhsFlags) & int(RhsFlags) & ActualPacketAccessBit)
                        && (int(InnerSize) % packet_traits<Scalar>::size == 0)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index row, Index col) const
  {
    return (m_lhs.row(row).transpose().cwiseProduct( m_rhs.col(col) )).sum();
  }

  /* Allow index-based non-packet access. It is impossible though to allow index-based packed access,
   * which is why we don't set the LinearAccessBit.
   * TODO: this seems possible when the result is a vector
   */
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const CoeffReturnType coeff(Index index) const
  {
    const Index row = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? 0 : index;
    const Index col = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? index : 0;
    return (m_lhs.row(row).transpose().cwiseProduct( m_rhs.col(col) )).sum();
  }

  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const PacketType packet(Index row, Index col) const
  {
    PacketType res;
    typedef etor_product_packet_impl<bool(int(Flags)&RowMajorBit) ? RowMajor : ColMajor,
                                     Unroll ? int(InnerSize) : Dynamic,
                                     LhsEtorType, RhsEtorType, PacketType, LoadMode> PacketImpl;
    PacketImpl::run(row, col, m_lhsImpl, m_rhsImpl, m_innerDim, res);
    return res;
  }

  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const PacketType packet(Index index) const
  {
    const Index row = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? 0 : index;
    const Index col = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? index : 0;
    return packet<LoadMode,PacketType>(row,col);
  }

protected:
  typename internal::add_const_on_value_type<LhsNested>::type m_lhs;
  typename internal::add_const_on_value_type<RhsNested>::type m_rhs;

  LhsEtorType m_lhsImpl;
  RhsEtorType m_rhsImpl;

  // TODO: Get rid of m_innerDim if known at compile time
  Index m_innerDim;
};

template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, LazyCoeffBasedProductMode, DenseShape, DenseShape>
  : product_evaluator<Product<Lhs, Rhs, LazyProduct>, CoeffBasedProductMode, DenseShape, DenseShape>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  typedef Product<Lhs, Rhs, LazyProduct> BaseProduct;
  typedef product_evaluator<BaseProduct, CoeffBasedProductMode, DenseShape, DenseShape> Base;
  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : Base(BaseProduct(xpr.lhs(),xpr.rhs()))
  {}
};

/****************************************
*** Coeff based product, Packet path  ***
****************************************/

template<int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, UnrollingIndex, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet &res)
  {
    etor_product_packet_impl<RowMajor, UnrollingIndex-1, Lhs, Rhs, Packet, LoadMode>::run(row, col, lhs, rhs, innerDim, res);
    res =  pmadd(pset1<Packet>(lhs.coeff(row, Index(UnrollingIndex-1))), rhs.template packet<LoadMode,Packet>(Index(UnrollingIndex-1), col), res);
  }
};

template<int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, UnrollingIndex, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet &res)
  {
    etor_product_packet_impl<ColMajor, UnrollingIndex-1, Lhs, Rhs, Packet, LoadMode>::run(row, col, lhs, rhs, innerDim, res);
    res =  pmadd(lhs.template packet<LoadMode,Packet>(row, Index(UnrollingIndex-1)), pset1<Packet>(rhs.coeff(Index(UnrollingIndex-1), col)), res);
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, 1, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index /*innerDim*/, Packet &res)
  {
    res = pmul(pset1<Packet>(lhs.coeff(row, Index(0))),rhs.template packet<LoadMode,Packet>(Index(0), col));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, 1, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index /*innerDim*/, Packet &res)
  {
    res = pmul(lhs.template packet<LoadMode,Packet>(row, Index(0)), pset1<Packet>(rhs.coeff(Index(0), col)));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, 0, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index /*row*/, Index /*col*/, const Lhs& /*lhs*/, const Rhs& /*rhs*/, Index /*innerDim*/, Packet &res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, 0, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index /*row*/, Index /*col*/, const Lhs& /*lhs*/, const Rhs& /*rhs*/, Index /*innerDim*/, Packet &res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, Dynamic, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet& res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
    for(Index i = 0; i < innerDim; ++i)
      res =  pmadd(pset1<Packet>(lhs.coeff(row, i)), rhs.template packet<LoadMode,Packet>(i, col), res);
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, Dynamic, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet& res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
    for(Index i = 0; i < innerDim; ++i)
      res =  pmadd(lhs.template packet<LoadMode,Packet>(row, i), pset1<Packet>(rhs.coeff(i, col)), res);
  }
};


/***************************************************************************
* Triangular products
***************************************************************************/
template<int Mode, bool LhsIsTriangular,
         typename Lhs, bool LhsIsVector,
         typename Rhs, bool RhsIsVector>
struct triangular_product_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,TriangularShape,DenseShape,ProductTag>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,TriangularShape,DenseShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    triangular_product_impl<Lhs::Mode,true,typename Lhs::MatrixType,false,Rhs, Rhs::ColsAtCompileTime==1>
        ::run(dst, lhs.nestedExpression(), rhs, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,DenseShape,TriangularShape,ProductTag>
: generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,TriangularShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    triangular_product_impl<Rhs::Mode,false,Lhs,Lhs::RowsAtCompileTime==1, typename Rhs::MatrixType, false>::run(dst, lhs, rhs.nestedExpression(), alpha);
  }
};


/***************************************************************************
* SelfAdjoint products
***************************************************************************/
template <typename Lhs, int LhsMode, bool LhsIsVector,
          typename Rhs, int RhsMode, bool RhsIsVector>
struct selfadjoint_product_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,SelfAdjointShape,DenseShape,ProductTag>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,SelfAdjointShape,DenseShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static EIGEN_DEVICE_FUNC
  void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    selfadjoint_product_impl<typename Lhs::MatrixType,Lhs::Mode,false,Rhs,0,Rhs::IsVectorAtCompileTime>::run(dst, lhs.nestedExpression(), rhs, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,DenseShape,SelfAdjointShape,ProductTag>
: generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,SelfAdjointShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    selfadjoint_product_impl<Lhs,0,Lhs::IsVectorAtCompileTime,typename Rhs::MatrixType,Rhs::Mode,false>::run(dst, lhs, rhs.nestedExpression(), alpha);
  }
};


/***************************************************************************
* Diagonal products
***************************************************************************/

template<typename MatrixType, typename DiagonalType, typename Derived, int ProductOrder>
struct diagonal_product_evaluator_base
  : evaluator_base<Derived>
{
   typedef typename ScalarBinaryOpTraits<typename MatrixType::Scalar, typename DiagonalType::Scalar>::ReturnType Scalar;
public:
  enum {
    CoeffReadCost = int(NumTraits<Scalar>::MulCost) + int(evaluator<MatrixType>::CoeffReadCost) + int(evaluator<DiagonalType>::CoeffReadCost),

    MatrixFlags = evaluator<MatrixType>::Flags,
    DiagFlags = evaluator<DiagonalType>::Flags,

    _StorageOrder = (Derived::MaxRowsAtCompileTime==1 && Derived::MaxColsAtCompileTime!=1) ? RowMajor
                  : (Derived::MaxColsAtCompileTime==1 && Derived::MaxRowsAtCompileTime!=1) ? ColMajor
                  : MatrixFlags & RowMajorBit ? RowMajor : ColMajor,
    _SameStorageOrder = _StorageOrder == (MatrixFlags & RowMajorBit ? RowMajor : ColMajor),

    _ScalarAccessOnDiag =  !((int(_StorageOrder) == ColMajor && int(ProductOrder) == OnTheLeft)
                           ||(int(_StorageOrder) == RowMajor && int(ProductOrder) == OnTheRight)),
    _SameTypes = is_same<typename MatrixType::Scalar, typename DiagonalType::Scalar>::value,
    // FIXME currently we need same types, but in the future the next rule should be the one
    //_Vectorizable = bool(int(MatrixFlags)&PacketAccessBit) && ((!_PacketOnDiag) || (_SameTypes && bool(int(DiagFlags)&PacketAccessBit))),
    _Vectorizable =   bool(int(MatrixFlags)&PacketAccessBit)
                  &&  _SameTypes
                  && (_SameStorageOrder || (MatrixFlags&LinearAccessBit)==LinearAccessBit)
                  && (_ScalarAccessOnDiag || (bool(int(DiagFlags)&PacketAccessBit))),
    _LinearAccessMask = (MatrixType::RowsAtCompileTime==1 || MatrixType::ColsAtCompileTime==1) ? LinearAccessBit : 0,
    Flags = ((HereditaryBits|_LinearAccessMask) & (unsigned int)(MatrixFlags)) | (_Vectorizable ? PacketAccessBit : 0),
    Alignment = evaluator<MatrixType>::Alignment,

    AsScalarProduct =     (DiagonalType::SizeAtCompileTime==1)
                      ||  (DiagonalType::SizeAtCompileTime==Dynamic && MatrixType::RowsAtCompileTime==1 && ProductOrder==OnTheLeft)
                      ||  (DiagonalType::SizeAtCompileTime==Dynamic && MatrixType::ColsAtCompileTime==1 && ProductOrder==OnTheRight)
  };

  EIGEN_DEVICE_FUNC diagonal_product_evaluator_base(const MatrixType &mat, const DiagonalType &diag)
    : m_diagImpl(diag), m_matImpl(mat)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::MulCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index idx) const
  {
    if(AsScalarProduct)
      return m_diagImpl.coeff(0) * m_matImpl.coeff(idx);
    else
      return m_diagImpl.coeff(idx) * m_matImpl.coeff(idx);
  }

protected:
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet_impl(Index row, Index col, Index id, internal::true_type) const
  {
    return internal::pmul(m_matImpl.template packet<LoadMode,PacketType>(row, col),
                          internal::pset1<PacketType>(m_diagImpl.coeff(id)));
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet_impl(Index row, Index col, Index id, internal::false_type) const
  {
    enum {
      InnerSize = (MatrixType::Flags & RowMajorBit) ? MatrixType::ColsAtCompileTime : MatrixType::RowsAtCompileTime,
      DiagonalPacketLoadMode = EIGEN_PLAIN_ENUM_MIN(LoadMode,((InnerSize%16) == 0) ? int(Aligned16) : int(evaluator<DiagonalType>::Alignment)) // FIXME hardcoded 16!!
    };
    return internal::pmul(m_matImpl.template packet<LoadMode,PacketType>(row, col),
                          m_diagImpl.template packet<DiagonalPacketLoadMode,PacketType>(id));
  }

  evaluator<DiagonalType> m_diagImpl;
  evaluator<MatrixType>   m_matImpl;
};

// diagonal * dense
template<typename Lhs, typename Rhs, int ProductKind, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, ProductKind>, ProductTag, DiagonalShape, DenseShape>
  : diagonal_product_evaluator_base<Rhs, typename Lhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheLeft>
{
  typedef diagonal_product_evaluator_base<Rhs, typename Lhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheLeft> Base;
  using Base::m_diagImpl;
  using Base::m_matImpl;
  using Base::coeff;
  typedef typename Base::Scalar Scalar;

  typedef Product<Lhs, Rhs, ProductKind> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef typename Lhs::DiagonalVectorType DiagonalType;


  enum { StorageOrder = Base::_StorageOrder };

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(xpr.rhs(), xpr.lhs().diagonal())
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index row, Index col) const
  {
    return m_diagImpl.coeff(row) * m_matImpl.coeff(row, col);
  }

#ifndef EIGEN_GPUCC
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index row, Index col) const
  {
    // FIXME: NVCC used to complain about the template keyword, but we have to check whether this is still the case.
    // See also similar calls below.
    return this->template packet_impl<LoadMode,PacketType>(row,col, row,
                                 typename internal::conditional<int(StorageOrder)==RowMajor, internal::true_type, internal::false_type>::type());
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index idx) const
  {
    return packet<LoadMode,PacketType>(int(StorageOrder)==ColMajor?idx:0,int(StorageOrder)==ColMajor?0:idx);
  }
#endif
};

// dense * diagonal
template<typename Lhs, typename Rhs, int ProductKind, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, ProductKind>, ProductTag, DenseShape, DiagonalShape>
  : diagonal_product_evaluator_base<Lhs, typename Rhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheRight>
{
  typedef diagonal_product_evaluator_base<Lhs, typename Rhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheRight> Base;
  using Base::m_diagImpl;
  using Base::m_matImpl;
  using Base::coeff;
  typedef typename Base::Scalar Scalar;

  typedef Product<Lhs, Rhs, ProductKind> XprType;
  typedef typename XprType::PlainObject PlainObject;

  enum { StorageOrder = Base::_StorageOrder };

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs().diagonal())
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index row, Index col) const
  {
    return m_matImpl.coeff(row, col) * m_diagImpl.coeff(col);
  }

#ifndef EIGEN_GPUCC
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index row, Index col) const
  {
    return this->template packet_impl<LoadMode,PacketType>(row,col, col,
                                 typename internal::conditional<int(StorageOrder)==ColMajor, internal::true_type, internal::false_type>::type());
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index idx) const
  {
    return packet<LoadMode,PacketType>(int(StorageOrder)==ColMajor?idx:0,int(StorageOrder)==ColMajor?0:idx);
  }
#endif
};

/***************************************************************************
* Products with permutation matrices
***************************************************************************/

/** \internal
  * \class permutation_matrix_product
  * Internal helper class implementing the product between a permutation matrix and a matrix.
  * This class is specialized for DenseShape below and for SparseShape in SparseCore/SparsePermutation.h
  */
template<typename ExpressionType, int Side, bool Transposed, typename ExpressionShape>
struct permutation_matrix_product;

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, DenseShape>
{
    typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
    typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

    template<typename Dest, typename PermutationType>
    static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Dest& dst, const PermutationType& perm, const ExpressionType& xpr)
    {
      MatrixType mat(xpr);
      const Index n = Side==OnTheLeft ? mat.rows() : mat.cols();
      // FIXME we need an is_same for expression that is not sensitive to constness. For instance
      // is_same_xpr<Block<const Matrix>, Block<Matrix> >::value should be true.
      //if(is_same<MatrixTypeCleaned,Dest>::value && extract_data(dst) == extract_data(mat))
      if(is_same_dense(dst, mat))
      {
        // apply the permutation inplace
        Matrix<bool,PermutationType::RowsAtCompileTime,1,0,PermutationType::MaxRowsAtCompileTime> mask(perm.size());
        mask.fill(false);
        Index r = 0;
        while(r < perm.size())
        {
          // search for the next seed
          while(r<perm.size() && mask[r]) r++;
          if(r>=perm.size())
            break;
          // we got one, let's follow it until we are back to the seed
          Index k0 = r++;
          Index kPrev = k0;
          mask.coeffRef(k0) = true;
          for(Index k=perm.indices().coeff(k0); k!=k0; k=perm.indices().coeff(k))
          {
                  Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>(dst, k)
            .swap(Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>
                       (dst,((Side==OnTheLeft) ^ Transposed) ? k0 : kPrev));

            mask.coeffRef(k) = true;
            kPrev = k;
          }
        }
      }
      else
      {
        for(Index i = 0; i < n; ++i)
        {
          Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>
               (dst, ((Side==OnTheLeft) ^ Transposed) ? perm.indices().coeff(i) : i)

          =

          Block<const MatrixTypeCleaned,Side==OnTheLeft ? 1 : MatrixTypeCleaned::RowsAtCompileTime,Side==OnTheRight ? 1 : MatrixTypeCleaned::ColsAtCompileTime>
               (mat, ((Side==OnTheRight) ^ Transposed) ? perm.indices().coeff(i) : i);
        }
      }
    }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, PermutationShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Rhs, OnTheLeft, false, MatrixShape>::run(dst, lhs, rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, MatrixShape, PermutationShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Lhs, OnTheRight, false, MatrixShape>::run(dst, rhs, lhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Inverse<Lhs>, Rhs, PermutationShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Inverse<Lhs>& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Rhs, OnTheLeft, true, MatrixShape>::run(dst, lhs.nestedExpression(), rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Inverse<Rhs>, MatrixShape, PermutationShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Inverse<Rhs>& rhs)
  {
    permutation_matrix_product<Lhs, OnTheRight, true, MatrixShape>::run(dst, rhs.nestedExpression(), lhs);
  }
};


/***************************************************************************
* Products with transpositions matrices
***************************************************************************/

// FIXME could we unify Transpositions and Permutation into a single "shape"??

/** \internal
  * \class transposition_matrix_product
  * Internal helper class implementing the product between a permutation matrix and a matrix.
  */
template<typename ExpressionType, int Side, bool Transposed, typename ExpressionShape>
struct transposition_matrix_product
{
  typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
  typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

  template<typename Dest, typename TranspositionType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Dest& dst, const TranspositionType& tr, const ExpressionType& xpr)
  {
    MatrixType mat(xpr);
    typedef typename TranspositionType::StorageIndex StorageIndex;
    const Index size = tr.size();
    StorageIndex j = 0;

    if(!is_same_dense(dst,mat))
      dst = mat;

    for(Index k=(Transposed?size-1:0) ; Transposed?k>=0:k<size ; Transposed?--k:++k)
      if(Index(j=tr.coeff(k))!=k)
      {
        if(Side==OnTheLeft)        dst.row(k).swap(dst.row(j));
        else if(Side==OnTheRight)  dst.col(k).swap(dst.col(j));
      }
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, TranspositionsShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Rhs, OnTheLeft, false, MatrixShape>::run(dst, lhs, rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, MatrixShape, TranspositionsShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Lhs, OnTheRight, false, MatrixShape>::run(dst, rhs, lhs);
  }
};


template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Transpose<Lhs>, Rhs, TranspositionsShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Transpose<Lhs>& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Rhs, OnTheLeft, true, MatrixShape>::run(dst, lhs.nestedExpression(), rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Transpose<Rhs>, MatrixShape, TranspositionsShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Transpose<Rhs>& rhs)
  {
    transposition_matrix_product<Lhs, OnTheRight, true, MatrixShape>::run(dst, rhs.nestedExpression(), lhs);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PRODUCT_EVALUATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Random.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RANDOM_H
#define EIGEN_RANDOM_H

namespace Eigen { 

namespace internal {

template<typename Scalar> struct scalar_random_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_random_op)
  inline const Scalar operator() () const { return random<Scalar>(); }
};

template<typename Scalar>
struct functor_traits<scalar_random_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false, IsRepeatable = false }; };

} // end namespace internal

/** \returns a random matrix expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * \not_reentrant
  * 
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Random() should be used
  * instead.
  * 
  *
  * Example: \include MatrixBase_random_int_int.cpp
  * Output: \verbinclude MatrixBase_random_int_int.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary matrix whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  * 
  * See DenseBase::NullaryExpr(Index, const CustomNullaryOp&) for an example using C++11 random generators.
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index), DenseBase::Random()
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random(Index rows, Index cols)
{
  return NullaryExpr(rows, cols, internal::scalar_random_op<Scalar>());
}

/** \returns a random vector expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  * \not_reentrant
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Random() should be used
  * instead.
  *
  * Example: \include MatrixBase_random_int.cpp
  * Output: \verbinclude MatrixBase_random_int.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary vector whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index,Index), DenseBase::Random()
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random(Index size)
{
  return NullaryExpr(size, internal::scalar_random_op<Scalar>());
}

/** \returns a fixed-size random matrix or vector expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_random.cpp
  * Output: \verbinclude MatrixBase_random.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary matrix whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  * 
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index,Index), DenseBase::Random(Index)
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random()
{
  return NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_random_op<Scalar>());
}

/** Sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * \not_reentrant
  * 
  * Example: \include MatrixBase_setRandom.cpp
  * Output: \verbinclude MatrixBase_setRandom.out
  *
  * \sa class CwiseNullaryOp, setRandom(Index), setRandom(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Derived& DenseBase<Derived>::setRandom()
{
  return *this = Random(rows(), cols());
}

/** Resizes to the given \a newSize, and sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * \only_for_vectors
  * \not_reentrant
  *
  * Example: \include Matrix_setRandom_int.cpp
  * Output: \verbinclude Matrix_setRandom_int.out
  *
  * \sa DenseBase::setRandom(), setRandom(Index,Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index newSize)
{
  resize(newSize);
  return setRandom();
}

/** Resizes to the given size, and sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  * 
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setRandom_int_int.cpp
  * Output: \verbinclude Matrix_setRandom_int_int.out
  *
  * \sa DenseBase::setRandom(), setRandom(Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index rows, Index cols)
{
  resize(rows, cols);
  return setRandom();
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to random values. For the parameter of type
  * NoChange_t, just pass the special value \c NoChange.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), setRandom(Index), setRandom(Index, NoChange_t), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(NoChange_t, Index cols)
{
  return setRandom(rows(), cols);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to random values. For the parameter of type
  * NoChange_t, just pass the special value \c NoChange.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), setRandom(Index), setRandom(NoChange_t, Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index rows, NoChange_t)
{
  return setRandom(rows, cols());
}

} // end namespace Eigen

#endif // EIGEN_RANDOM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Redux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REDUX_H
#define EIGEN_REDUX_H

namespace Eigen { 

namespace internal {

// TODO
//  * implement other kind of vectorization
//  * factorize code

/***************************************************************************
* Part 1 : the logic deciding a strategy for vectorization and unrolling
***************************************************************************/

template<typename Func, typename Evaluator>
struct redux_traits
{
public:
    typedef typename find_best_packet<typename Evaluator::Scalar,Evaluator::SizeAtCompileTime>::type PacketType;
  enum {
    PacketSize = unpacket_traits<PacketType>::size,
    InnerMaxSize = int(Evaluator::IsRowMajor)
                 ? Evaluator::MaxColsAtCompileTime
                 : Evaluator::MaxRowsAtCompileTime,
    OuterMaxSize = int(Evaluator::IsRowMajor)
                 ? Evaluator::MaxRowsAtCompileTime
                 : Evaluator::MaxColsAtCompileTime,
    SliceVectorizedWork = int(InnerMaxSize)==Dynamic ? Dynamic
                        : int(OuterMaxSize)==Dynamic ? (int(InnerMaxSize)>=int(PacketSize) ? Dynamic : 0)
                        : (int(InnerMaxSize)/int(PacketSize)) * int(OuterMaxSize)
  };

  enum {
    MightVectorize = (int(Evaluator::Flags)&ActualPacketAccessBit)
                  && (functor_traits<Func>::PacketAccess),
    MayLinearVectorize = bool(MightVectorize) && (int(Evaluator::Flags)&LinearAccessBit),
    MaySliceVectorize  = bool(MightVectorize) && (int(SliceVectorizedWork)==Dynamic || int(SliceVectorizedWork)>=3)
  };

public:
  enum {
    Traversal = int(MayLinearVectorize) ? int(LinearVectorizedTraversal)
              : int(MaySliceVectorize)  ? int(SliceVectorizedTraversal)
                                        : int(DefaultTraversal)
  };

public:
  enum {
    Cost = Evaluator::SizeAtCompileTime == Dynamic ? HugeCost
         : int(Evaluator::SizeAtCompileTime) * int(Evaluator::CoeffReadCost) + (Evaluator::SizeAtCompileTime-1) * functor_traits<Func>::Cost,
    UnrollingLimit = EIGEN_UNROLLING_LIMIT * (int(Traversal) == int(DefaultTraversal) ? 1 : int(PacketSize))
  };

public:
  enum {
    Unrolling = Cost <= UnrollingLimit ? CompleteUnrolling : NoUnrolling
  };
  
#ifdef EIGEN_DEBUG_ASSIGN
  static void debug()
  {
    std::cerr << "Xpr: " << typeid(typename Evaluator::XprType).name() << std::endl;
    std::cerr.setf(std::ios::hex, std::ios::basefield);
    EIGEN_DEBUG_VAR(Evaluator::Flags)
    std::cerr.unsetf(std::ios::hex);
    EIGEN_DEBUG_VAR(InnerMaxSize)
    EIGEN_DEBUG_VAR(OuterMaxSize)
    EIGEN_DEBUG_VAR(SliceVectorizedWork)
    EIGEN_DEBUG_VAR(PacketSize)
    EIGEN_DEBUG_VAR(MightVectorize)
    EIGEN_DEBUG_VAR(MayLinearVectorize)
    EIGEN_DEBUG_VAR(MaySliceVectorize)
    std::cerr << "Traversal" << " = " << Traversal << " (" << demangle_traversal(Traversal) << ")" << std::endl;
    EIGEN_DEBUG_VAR(UnrollingLimit)
    std::cerr << "Unrolling" << " = " << Unrolling << " (" << demangle_unrolling(Unrolling) << ")" << std::endl;
    std::cerr << std::endl;
  }
#endif
};

/***************************************************************************
* Part 2 : unrollers
***************************************************************************/

/*** no vectorization ***/

template<typename Func, typename Evaluator, int Start, int Length>
struct redux_novec_unroller
{
  enum {
    HalfLength = Length/2
  };

  typedef typename Evaluator::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator &eval, const Func& func)
  {
    return func(redux_novec_unroller<Func, Evaluator, Start, HalfLength>::run(eval,func),
                redux_novec_unroller<Func, Evaluator, Start+HalfLength, Length-HalfLength>::run(eval,func));
  }
};

template<typename Func, typename Evaluator, int Start>
struct redux_novec_unroller<Func, Evaluator, Start, 1>
{
  enum {
    outer = Start / Evaluator::InnerSizeAtCompileTime,
    inner = Start % Evaluator::InnerSizeAtCompileTime
  };

  typedef typename Evaluator::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator &eval, const Func&)
  {
    return eval.coeffByOuterInner(outer, inner);
  }
};

// This is actually dead code and will never be called. It is required
// to prevent false warnings regarding failed inlining though
// for 0 length run() will never be called at all.
template<typename Func, typename Evaluator, int Start>
struct redux_novec_unroller<Func, Evaluator, Start, 0>
{
  typedef typename Evaluator::Scalar Scalar;
  EIGEN_DEVICE_FUNC 
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator&, const Func&) { return Scalar(); }
};

/*** vectorization ***/

template<typename Func, typename Evaluator, int Start, int Length>
struct redux_vec_unroller
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &eval, const Func& func)
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      HalfLength = Length/2
    };

    return func.packetOp(
            redux_vec_unroller<Func, Evaluator, Start, HalfLength>::template run<PacketType>(eval,func),
            redux_vec_unroller<Func, Evaluator, Start+HalfLength, Length-HalfLength>::template run<PacketType>(eval,func) );
  }
};

template<typename Func, typename Evaluator, int Start>
struct redux_vec_unroller<Func, Evaluator, Start, 1>
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &eval, const Func&)
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      index = Start * PacketSize,
      outer = index / int(Evaluator::InnerSizeAtCompileTime),
      inner = index % int(Evaluator::InnerSizeAtCompileTime),
      alignment = Evaluator::Alignment
    };
    return eval.template packetByOuterInner<alignment,PacketType>(outer, inner);
  }
};

/***************************************************************************
* Part 3 : implementation of all cases
***************************************************************************/

template<typename Func, typename Evaluator,
         int Traversal = redux_traits<Func, Evaluator>::Traversal,
         int Unrolling = redux_traits<Func, Evaluator>::Unrolling
>
struct redux_impl;

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, DefaultTraversal, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;

  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    Scalar res;
    res = eval.coeffByOuterInner(0, 0);
    for(Index i = 1; i < xpr.innerSize(); ++i)
      res = func(res, eval.coeffByOuterInner(0, i));
    for(Index i = 1; i < xpr.outerSize(); ++i)
      for(Index j = 0; j < xpr.innerSize(); ++j)
        res = func(res, eval.coeffByOuterInner(i, j));
    return res;
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func,Evaluator, DefaultTraversal, CompleteUnrolling>
  : redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime>
{
  typedef redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime> Base;
  typedef typename Evaluator::Scalar Scalar;
  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType& /*xpr*/)
  {
    return Base::run(eval,func);
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, LinearVectorizedTraversal, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketScalar;

  template<typename XprType>
  static Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    const Index size = xpr.size();
    
    const Index packetSize = redux_traits<Func, Evaluator>::PacketSize;
    const int packetAlignment = unpacket_traits<PacketScalar>::alignment;
    enum {
      alignment0 = (bool(Evaluator::Flags & DirectAccessBit) && bool(packet_traits<Scalar>::AlignedOnScalar)) ? int(packetAlignment) : int(Unaligned),
      alignment = EIGEN_PLAIN_ENUM_MAX(alignment0, Evaluator::Alignment)
    };
    const Index alignedStart = internal::first_default_aligned(xpr);
    const Index alignedSize2 = ((size-alignedStart)/(2*packetSize))*(2*packetSize);
    const Index alignedSize = ((size-alignedStart)/(packetSize))*(packetSize);
    const Index alignedEnd2 = alignedStart + alignedSize2;
    const Index alignedEnd  = alignedStart + alignedSize;
    Scalar res;
    if(alignedSize)
    {
      PacketScalar packet_res0 = eval.template packet<alignment,PacketScalar>(alignedStart);
      if(alignedSize>packetSize) // we have at least two packets to partly unroll the loop
      {
        PacketScalar packet_res1 = eval.template packet<alignment,PacketScalar>(alignedStart+packetSize);
        for(Index index = alignedStart + 2*packetSize; index < alignedEnd2; index += 2*packetSize)
        {
          packet_res0 = func.packetOp(packet_res0, eval.template packet<alignment,PacketScalar>(index));
          packet_res1 = func.packetOp(packet_res1, eval.template packet<alignment,PacketScalar>(index+packetSize));
        }

        packet_res0 = func.packetOp(packet_res0,packet_res1);
        if(alignedEnd>alignedEnd2)
          packet_res0 = func.packetOp(packet_res0, eval.template packet<alignment,PacketScalar>(alignedEnd2));
      }
      res = func.predux(packet_res0);

      for(Index index = 0; index < alignedStart; ++index)
        res = func(res,eval.coeff(index));

      for(Index index = alignedEnd; index < size; ++index)
        res = func(res,eval.coeff(index));
    }
    else // too small to vectorize anything.
         // since this is dynamic-size hence inefficient anyway for such small sizes, don't try to optimize.
    {
      res = eval.coeff(0);
      for(Index index = 1; index < size; ++index)
        res = func(res,eval.coeff(index));
    }

    return res;
  }
};

// NOTE: for SliceVectorizedTraversal we simply bypass unrolling
template<typename Func, typename Evaluator, int Unrolling>
struct redux_impl<Func, Evaluator, SliceVectorizedTraversal, Unrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketType;

  template<typename XprType>
  EIGEN_DEVICE_FUNC static Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    const Index innerSize = xpr.innerSize();
    const Index outerSize = xpr.outerSize();
    enum {
      packetSize = redux_traits<Func, Evaluator>::PacketSize
    };
    const Index packetedInnerSize = ((innerSize)/packetSize)*packetSize;
    Scalar res;
    if(packetedInnerSize)
    {
      PacketType packet_res = eval.template packet<Unaligned,PacketType>(0,0);
      for(Index j=0; j<outerSize; ++j)
        for(Index i=(j==0?packetSize:0); i<packetedInnerSize; i+=Index(packetSize))
          packet_res = func.packetOp(packet_res, eval.template packetByOuterInner<Unaligned,PacketType>(j,i));

      res = func.predux(packet_res);
      for(Index j=0; j<outerSize; ++j)
        for(Index i=packetedInnerSize; i<innerSize; ++i)
          res = func(res, eval.coeffByOuterInner(j,i));
    }
    else // too small to vectorize anything.
         // since this is dynamic-size hence inefficient anyway for such small sizes, don't try to optimize.
    {
      res = redux_impl<Func, Evaluator, DefaultTraversal, NoUnrolling>::run(eval, func, xpr);
    }

    return res;
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, LinearVectorizedTraversal, CompleteUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;

  typedef typename redux_traits<Func, Evaluator>::PacketType PacketType;
  enum {
    PacketSize = redux_traits<Func, Evaluator>::PacketSize,
    Size = Evaluator::SizeAtCompileTime,
    VectorizedSize = (int(Size) / int(PacketSize)) * int(PacketSize)
  };

  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType &xpr)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(xpr)
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    if (VectorizedSize > 0) {
      Scalar res = func.predux(redux_vec_unroller<Func, Evaluator, 0, Size / PacketSize>::template run<PacketType>(eval,func));
      if (VectorizedSize != Size)
        res = func(res,redux_novec_unroller<Func, Evaluator, VectorizedSize, Size-VectorizedSize>::run(eval,func));
      return res;
    }
    else {
      return redux_novec_unroller<Func, Evaluator, 0, Size>::run(eval,func);
    }
  }
};

// evaluator adaptor
template<typename _XprType>
class redux_evaluator : public internal::evaluator<_XprType>
{
  typedef internal::evaluator<_XprType> Base;
public:
  typedef _XprType XprType;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit redux_evaluator(const XprType &xpr) : Base(xpr) {}
  
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename XprType::PacketScalar PacketScalar;
  
  enum {
    MaxRowsAtCompileTime = XprType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = XprType::MaxColsAtCompileTime,
    // TODO we should not remove DirectAccessBit and rather find an elegant way to query the alignment offset at runtime from the evaluator
    Flags = Base::Flags & ~DirectAccessBit,
    IsRowMajor = XprType::IsRowMajor,
    SizeAtCompileTime = XprType::SizeAtCompileTime,
    InnerSizeAtCompileTime = XprType::InnerSizeAtCompileTime
  };
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeffByOuterInner(Index outer, Index inner) const
  { return Base::coeff(IsRowMajor ? outer : inner, IsRowMajor ? inner : outer); }
  
  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketType packetByOuterInner(Index outer, Index inner) const
  { return Base::template packet<LoadMode,PacketType>(IsRowMajor ? outer : inner, IsRowMajor ? inner : outer); }
  
};

} // end namespace internal

/***************************************************************************
* Part 4 : public API
***************************************************************************/


/** \returns the result of a full redux operation on the whole matrix or vector using \a func
  *
  * The template parameter \a BinaryOp is the type of the functor \a func which must be
  * an associative operator. Both current C++98 and C++11 functor styles are handled.
  *
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::sum(), DenseBase::minCoeff(), DenseBase::maxCoeff(), MatrixBase::colwise(), MatrixBase::rowwise()
  */
template<typename Derived>
template<typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::redux(const Func& func) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  typedef typename internal::redux_evaluator<Derived> ThisEvaluator;
  ThisEvaluator thisEval(derived());

  // The initial expression is passed to the reducer as an additional argument instead of
  // passing it as a member of redux_evaluator to help  
  return internal::redux_impl<Func, ThisEvaluator>::run(thisEval, func, derived());
}

/** \returns the minimum of all coefficients of \c *this.
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is minimum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  */
template<typename Derived>
template<int NaNPropagation>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff() const
{
  return derived().redux(Eigen::internal::scalar_min_op<Scalar,Scalar, NaNPropagation>());
}

/** \returns the maximum of all coefficients of \c *this. 
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  */
template<typename Derived>
template<int NaNPropagation>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff() const
{
  return derived().redux(Eigen::internal::scalar_max_op<Scalar,Scalar, NaNPropagation>());
}

/** \returns the sum of all coefficients of \c *this
  *
  * If \c *this is empty, then the value 0 is returned.
  *
  * \sa trace(), prod(), mean()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::sum() const
{
  if(SizeAtCompileTime==0 || (SizeAtCompileTime==Dynamic && size()==0))
    return Scalar(0);
  return derived().redux(Eigen::internal::scalar_sum_op<Scalar,Scalar>());
}

/** \returns the mean of all coefficients of *this
*
* \sa trace(), prod(), sum()
*/
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::mean() const
{
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  return Scalar(derived().redux(Eigen::internal::scalar_sum_op<Scalar,Scalar>())) / Scalar(this->size());
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif
}

/** \returns the product of all coefficients of *this
  *
  * Example: \include MatrixBase_prod.cpp
  * Output: \verbinclude MatrixBase_prod.out
  *
  * \sa sum(), mean(), trace()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::prod() const
{
  if(SizeAtCompileTime==0 || (SizeAtCompileTime==Dynamic && size()==0))
    return Scalar(1);
  return derived().redux(Eigen::internal::scalar_product_op<Scalar>());
}

/** \returns the trace of \c *this, i.e. the sum of the coefficients on the main diagonal.
  *
  * \c *this can be any matrix, not necessarily square.
  *
  * \sa diagonal(), sum()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
MatrixBase<Derived>::trace() const
{
  return derived().diagonal().sum();
}

} // end namespace Eigen

#endif // EIGEN_REDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Ref.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REF_H
#define EIGEN_REF_H

namespace Eigen {

namespace internal {

template<typename _PlainObjectType, int _Options, typename _StrideType>
struct traits<Ref<_PlainObjectType, _Options, _StrideType> >
  : public traits<Map<_PlainObjectType, _Options, _StrideType> >
{
  typedef _PlainObjectType PlainObjectType;
  typedef _StrideType StrideType;
  enum {
    Options = _Options,
    Flags = traits<Map<_PlainObjectType, _Options, _StrideType> >::Flags | NestByRefBit,
    Alignment = traits<Map<_PlainObjectType, _Options, _StrideType> >::Alignment
  };

  template<typename Derived> struct match {
    enum {
      IsVectorAtCompileTime = PlainObjectType::IsVectorAtCompileTime || Derived::IsVectorAtCompileTime,
      HasDirectAccess = internal::has_direct_access<Derived>::ret,
      StorageOrderMatch = IsVectorAtCompileTime || ((PlainObjectType::Flags&RowMajorBit)==(Derived::Flags&RowMajorBit)),
      InnerStrideMatch = int(StrideType::InnerStrideAtCompileTime)==int(Dynamic)
                      || int(StrideType::InnerStrideAtCompileTime)==int(Derived::InnerStrideAtCompileTime)
                      || (int(StrideType::InnerStrideAtCompileTime)==0 && int(Derived::InnerStrideAtCompileTime)==1),
      OuterStrideMatch = IsVectorAtCompileTime
                      || int(StrideType::OuterStrideAtCompileTime)==int(Dynamic) || int(StrideType::OuterStrideAtCompileTime)==int(Derived::OuterStrideAtCompileTime),
      // NOTE, this indirection of evaluator<Derived>::Alignment is needed
      // to workaround a very strange bug in MSVC related to the instantiation
      // of has_*ary_operator in evaluator<CwiseNullaryOp>.
      // This line is surprisingly very sensitive. For instance, simply adding parenthesis
      // as "DerivedAlignment = (int(evaluator<Derived>::Alignment))," will make MSVC fail...
      DerivedAlignment = int(evaluator<Derived>::Alignment),
      AlignmentMatch = (int(traits<PlainObjectType>::Alignment)==int(Unaligned)) || (DerivedAlignment >= int(Alignment)), // FIXME the first condition is not very clear, it should be replaced by the required alignment
      ScalarTypeMatch = internal::is_same<typename PlainObjectType::Scalar, typename Derived::Scalar>::value,
      MatchAtCompileTime = HasDirectAccess && StorageOrderMatch && InnerStrideMatch && OuterStrideMatch && AlignmentMatch && ScalarTypeMatch
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };

};

template<typename Derived>
struct traits<RefBase<Derived> > : public traits<Derived> {};

}

template<typename Derived> class RefBase
 : public MapBase<Derived>
{
  typedef typename internal::traits<Derived>::PlainObjectType PlainObjectType;
  typedef typename internal::traits<Derived>::StrideType StrideType;

public:

  typedef MapBase<Derived> Base;
  EIGEN_DENSE_PUBLIC_INTERFACE(RefBase)

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index innerStride() const
  {
    return StrideType::InnerStrideAtCompileTime != 0 ? m_stride.inner() : 1;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index outerStride() const
  {
    return StrideType::OuterStrideAtCompileTime != 0 ? m_stride.outer()
         : IsVectorAtCompileTime ? this->size()
         : int(Flags)&RowMajorBit ? this->cols()
         : this->rows();
  }

  EIGEN_DEVICE_FUNC RefBase()
    : Base(0,RowsAtCompileTime==Dynamic?0:RowsAtCompileTime,ColsAtCompileTime==Dynamic?0:ColsAtCompileTime),
      // Stride<> does not allow default ctor for Dynamic strides, so let' initialize it with dummy values:
      m_stride(StrideType::OuterStrideAtCompileTime==Dynamic?0:StrideType::OuterStrideAtCompileTime,
               StrideType::InnerStrideAtCompileTime==Dynamic?0:StrideType::InnerStrideAtCompileTime)
  {}

  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(RefBase)

protected:

  typedef Stride<StrideType::OuterStrideAtCompileTime,StrideType::InnerStrideAtCompileTime> StrideBase;

  // Resolves inner stride if default 0.
  static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index resolveInnerStride(Index inner) {
    return inner == 0 ? 1 : inner;
  }

  // Resolves outer stride if default 0.
  static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index resolveOuterStride(Index inner, Index outer, Index rows, Index cols, bool isVectorAtCompileTime, bool isRowMajor) {
    return outer == 0 ? isVectorAtCompileTime ? inner * rows * cols : isRowMajor ? inner * cols : inner * rows : outer;
  }

  // Returns true if construction is valid, false if there is a stride mismatch,
  // and fails if there is a size mismatch.
  template<typename Expression>
  EIGEN_DEVICE_FUNC bool construct(Expression& expr)
  {
    // Check matrix sizes.  If this is a compile-time vector, we do allow
    // implicitly transposing.
    EIGEN_STATIC_ASSERT(
      EIGEN_PREDICATE_SAME_MATRIX_SIZE(PlainObjectType, Expression)
      // If it is a vector, the transpose sizes might match.
      || ( PlainObjectType::IsVectorAtCompileTime
            && ((int(PlainObjectType::RowsAtCompileTime)==Eigen::Dynamic
              || int(Expression::ColsAtCompileTime)==Eigen::Dynamic
              || int(PlainObjectType::RowsAtCompileTime)==int(Expression::ColsAtCompileTime))
            &&  (int(PlainObjectType::ColsAtCompileTime)==Eigen::Dynamic
              || int(Expression::RowsAtCompileTime)==Eigen::Dynamic
              || int(PlainObjectType::ColsAtCompileTime)==int(Expression::RowsAtCompileTime)))),
      YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES
    )

    // Determine runtime rows and columns.
    Index rows = expr.rows();
    Index cols = expr.cols();
    if(PlainObjectType::RowsAtCompileTime==1)
    {
      eigen_assert(expr.rows()==1 || expr.cols()==1);
      rows = 1;
      cols = expr.size();
    }
    else if(PlainObjectType::ColsAtCompileTime==1)
    {
      eigen_assert(expr.rows()==1 || expr.cols()==1);
      rows = expr.size();
      cols = 1;
    }
    // Verify that the sizes are valid.
    eigen_assert(
      (PlainObjectType::RowsAtCompileTime == Dynamic) || (PlainObjectType::RowsAtCompileTime == rows));
    eigen_assert(
      (PlainObjectType::ColsAtCompileTime == Dynamic) || (PlainObjectType::ColsAtCompileTime == cols));


    // If this is a vector, we might be transposing, which means that stride should swap.
    const bool transpose = PlainObjectType::IsVectorAtCompileTime && (rows != expr.rows());
    // If the storage format differs, we also need to swap the stride.
    const bool row_major = ((PlainObjectType::Flags)&RowMajorBit) != 0;
    const bool expr_row_major = (Expression::Flags&RowMajorBit) != 0;
    const bool storage_differs =  (row_major != expr_row_major);

    const bool swap_stride = (transpose != storage_differs);

    // Determine expr's actual strides, resolving any defaults if zero.
    const Index expr_inner_actual = resolveInnerStride(expr.innerStride());
    const Index expr_outer_actual = resolveOuterStride(expr_inner_actual,
                                                       expr.outerStride(),
                                                       expr.rows(),
                                                       expr.cols(),
                                                       Expression::IsVectorAtCompileTime != 0,
                                                       expr_row_major);

    // If this is a column-major row vector or row-major column vector, the inner-stride
    // is arbitrary, so set it to either the compile-time inner stride or 1.
    const bool row_vector = (rows == 1);
    const bool col_vector = (cols == 1);
    const Index inner_stride =
        ( (!row_major && row_vector) || (row_major && col_vector) ) ?
            ( StrideType::InnerStrideAtCompileTime > 0 ? Index(StrideType::InnerStrideAtCompileTime) : 1)
            : swap_stride ? expr_outer_actual : expr_inner_actual;

    // If this is a column-major column vector or row-major row vector, the outer-stride
    // is arbitrary, so set it to either the compile-time outer stride or vector size.
    const Index outer_stride =
      ( (!row_major && col_vector) || (row_major && row_vector) ) ?
          ( StrideType::OuterStrideAtCompileTime > 0 ? Index(StrideType::OuterStrideAtCompileTime) : rows * cols * inner_stride)
          : swap_stride ? expr_inner_actual : expr_outer_actual;

    // Check if given inner/outer strides are compatible with compile-time strides.
    const bool inner_valid = (StrideType::InnerStrideAtCompileTime == Dynamic)
        || (resolveInnerStride(Index(StrideType::InnerStrideAtCompileTime)) == inner_stride);
    if (!inner_valid) {
      return false;
    }

    const bool outer_valid = (StrideType::OuterStrideAtCompileTime == Dynamic)
        || (resolveOuterStride(
              inner_stride,
              Index(StrideType::OuterStrideAtCompileTime),
              rows, cols, PlainObjectType::IsVectorAtCompileTime != 0,
              row_major)
            == outer_stride);
    if (!outer_valid) {
      return false;
    }

    ::new (static_cast<Base*>(this)) Base(expr.data(), rows, cols);
    ::new (&m_stride) StrideBase(
      (StrideType::OuterStrideAtCompileTime == 0) ? 0 : outer_stride,
      (StrideType::InnerStrideAtCompileTime == 0) ? 0 : inner_stride );
    return true;
  }

  StrideBase m_stride;
};

/** \class Ref
  * \ingroup Core_Module
  *
  * \brief A matrix or vector expression mapping an existing expression
  *
  * \tparam PlainObjectType the equivalent matrix type of the mapped data
  * \tparam Options specifies the pointer alignment in bytes. It can be: \c #Aligned128, , \c #Aligned64, \c #Aligned32, \c #Aligned16, \c #Aligned8 or \c #Unaligned.
  *                 The default is \c #Unaligned.
  * \tparam StrideType optionally specifies strides. By default, Ref implies a contiguous storage along the inner dimension (inner stride==1),
  *                   but accepts a variable outer stride (leading dimension).
  *                   This can be overridden by specifying strides.
  *                   The type passed here must be a specialization of the Stride template, see examples below.
  *
  * This class provides a way to write non-template functions taking Eigen objects as parameters while limiting the number of copies.
  * A Ref<> object can represent either a const expression or a l-value:
  * \code
  * // in-out argument:
  * void foo1(Ref<VectorXf> x);
  *
  * // read-only const argument:
  * void foo2(const Ref<const VectorXf>& x);
  * \endcode
  *
  * In the in-out case, the input argument must satisfy the constraints of the actual Ref<> type, otherwise a compilation issue will be triggered.
  * By default, a Ref<VectorXf> can reference any dense vector expression of float having a contiguous memory layout.
  * Likewise, a Ref<MatrixXf> can reference any column-major dense matrix expression of float whose column's elements are contiguously stored with
  * the possibility to have a constant space in-between each column, i.e. the inner stride must be equal to 1, but the outer stride (or leading dimension)
  * can be greater than the number of rows.
  *
  * In the const case, if the input expression does not match the above requirement, then it is evaluated into a temporary before being passed to the function.
  * Here are some examples:
  * \code
  * MatrixXf A;
  * VectorXf a;
  * foo1(a.head());             // OK
  * foo1(A.col());              // OK
  * foo1(A.row());              // Compilation error because here innerstride!=1
  * foo2(A.row());              // Compilation error because A.row() is a 1xN object while foo2 is expecting a Nx1 object
  * foo2(A.row().transpose());  // The row is copied into a contiguous temporary
  * foo2(2*a);                  // The expression is evaluated into a temporary
  * foo2(A.col().segment(2,4)); // No temporary
  * \endcode
  *
  * The range of inputs that can be referenced without temporary can be enlarged using the last two template parameters.
  * Here is an example accepting an innerstride!=1:
  * \code
  * // in-out argument:
  * void foo3(Ref<VectorXf,0,InnerStride<> > x);
  * foo3(A.row());              // OK
  * \endcode
  * The downside here is that the function foo3 might be significantly slower than foo1 because it won't be able to exploit vectorization, and will involve more
  * expensive address computations even if the input is contiguously stored in memory. To overcome this issue, one might propose to overload internally calling a
  * template function, e.g.:
  * \code
  * // in the .h:
  * void foo(const Ref<MatrixXf>& A);
  * void foo(const Ref<MatrixXf,0,Stride<> >& A);
  *
  * // in the .cpp:
  * template<typename TypeOfA> void foo_impl(const TypeOfA& A) {
  *     ... // crazy code goes here
  * }
  * void foo(const Ref<MatrixXf>& A) { foo_impl(A); }
  * void foo(const Ref<MatrixXf,0,Stride<> >& A) { foo_impl(A); }
  * \endcode
  *
  * See also the following stackoverflow questions for further references:
  *  - <a href="http://stackoverflow.com/questions/21132538/correct-usage-of-the-eigenref-class">Correct usage of the Eigen::Ref<> class</a>
  *
  * \sa PlainObjectBase::Map(), \ref TopicStorageOrders
  */
template<typename PlainObjectType, int Options, typename StrideType> class Ref
  : public RefBase<Ref<PlainObjectType, Options, StrideType> >
{
  private:
    typedef internal::traits<Ref> Traits;
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const PlainObjectBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0);
  public:

    typedef RefBase<Ref> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Ref)


    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(PlainObjectBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      // Construction must pass since we will not create temprary storage in the non-const case.
      const bool success = Base::construct(expr.derived());
      EIGEN_UNUSED_VARIABLE(success)
      eigen_assert(success);
    }
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const DenseBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0)
    #else
    /** Implicit constructor from any dense expression */
    template<typename Derived>
    inline Ref(DenseBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      EIGEN_STATIC_ASSERT(!Derived::IsPlainObjectBase,THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      // Construction must pass since we will not create temporary storage in the non-const case.
      const bool success = Base::construct(expr.const_cast_derived());
      EIGEN_UNUSED_VARIABLE(success)
      eigen_assert(success);
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Ref)

};

// this is the const ref version
template<typename TPlainObjectType, int Options, typename StrideType> class Ref<const TPlainObjectType, Options, StrideType>
  : public RefBase<Ref<const TPlainObjectType, Options, StrideType> >
{
    typedef internal::traits<Ref> Traits;
  public:

    typedef RefBase<Ref> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const DenseBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::ScalarTypeMatch),Derived>::type* = 0)
    {
//      std::cout << match_helper<Derived>::HasDirectAccess << "," << match_helper<Derived>::OuterStrideMatch << "," << match_helper<Derived>::InnerStrideMatch << "\n";
//      std::cout << int(StrideType::OuterStrideAtCompileTime) << " - " << int(Derived::OuterStrideAtCompileTime) << "\n";
//      std::cout << int(StrideType::InnerStrideAtCompileTime) << " - " << int(Derived::InnerStrideAtCompileTime) << "\n";
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    EIGEN_DEVICE_FUNC inline Ref(const Ref& other) : Base(other) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    EIGEN_DEVICE_FUNC inline Ref(const RefBase<OtherRef>& other) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

  protected:

    template<typename Expression>
    EIGEN_DEVICE_FUNC void construct(const Expression& expr,internal::true_type)
    {
      // Check if we can use the underlying expr's storage directly, otherwise call the copy version.
      if (!Base::construct(expr)) {
        construct(expr, internal::false_type());
      }
    }

    template<typename Expression>
    EIGEN_DEVICE_FUNC void construct(const Expression& expr, internal::false_type)
    {
      internal::call_assignment_no_alias(m_object,expr,internal::assign_op<Scalar,Scalar>());
      Base::construct(m_object);
    }

  protected:
    TPlainObjectType m_object;
};

} // end namespace Eigen

#endif // EIGEN_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Replicate.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REPLICATE_H
#define EIGEN_REPLICATE_H

namespace Eigen {

namespace internal {
template<typename MatrixType,int RowFactor,int ColFactor>
struct traits<Replicate<MatrixType,RowFactor,ColFactor> >
 : traits<MatrixType>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsAtCompileTime = RowFactor==Dynamic || int(MatrixType::RowsAtCompileTime)==Dynamic
                      ? Dynamic
                      : RowFactor * MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = ColFactor==Dynamic || int(MatrixType::ColsAtCompileTime)==Dynamic
                      ? Dynamic
                      : ColFactor * MatrixType::ColsAtCompileTime,
   //FIXME we don't propagate the max sizes !!!
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    IsRowMajor = MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1 ? 1
               : MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1 ? 0
               : (MatrixType::Flags & RowMajorBit) ? 1 : 0,

    // FIXME enable DirectAccess with negative strides?
    Flags = IsRowMajor ? RowMajorBit : 0
  };
};
}

/**
  * \class Replicate
  * \ingroup Core_Module
  *
  * \brief Expression of the multiple replication of a matrix or vector
  *
  * \tparam MatrixType the type of the object we are replicating
  * \tparam RowFactor number of repetitions at compile time along the vertical direction, can be Dynamic.
  * \tparam ColFactor number of repetitions at compile time along the horizontal direction, can be Dynamic.
  *
  * This class represents an expression of the multiple replication of a matrix or vector.
  * It is the return type of DenseBase::replicate() and most of the time
  * this is the only way it is used.
  *
  * \sa DenseBase::replicate()
  */
template<typename MatrixType,int RowFactor,int ColFactor> class Replicate
  : public internal::dense_xpr_base< Replicate<MatrixType,RowFactor,ColFactor> >::type
{
    typedef typename internal::traits<Replicate>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<Replicate>::_MatrixTypeNested _MatrixTypeNested;
  public:

    typedef typename internal::dense_xpr_base<Replicate>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Replicate)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    template<typename OriginalMatrixType>
    EIGEN_DEVICE_FUNC
    inline explicit Replicate(const OriginalMatrixType& matrix)
      : m_matrix(matrix), m_rowFactor(RowFactor), m_colFactor(ColFactor)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<typename internal::remove_const<MatrixType>::type,OriginalMatrixType>::value),
                          THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE)
      eigen_assert(RowFactor!=Dynamic && ColFactor!=Dynamic);
    }

    template<typename OriginalMatrixType>
    EIGEN_DEVICE_FUNC
    inline Replicate(const OriginalMatrixType& matrix, Index rowFactor, Index colFactor)
      : m_matrix(matrix), m_rowFactor(rowFactor), m_colFactor(colFactor)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<typename internal::remove_const<MatrixType>::type,OriginalMatrixType>::value),
                          THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE)
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const { return m_matrix.rows() * m_rowFactor.value(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const { return m_matrix.cols() * m_colFactor.value(); }

    EIGEN_DEVICE_FUNC
    const _MatrixTypeNested& nestedExpression() const
    {
      return m_matrix;
    }

  protected:
    MatrixTypeNested m_matrix;
    const internal::variable_if_dynamic<Index, RowFactor> m_rowFactor;
    const internal::variable_if_dynamic<Index, ColFactor> m_colFactor;
};

/**
  * \return an expression of the replication of \c *this
  *
  * Example: \include MatrixBase_replicate.cpp
  * Output: \verbinclude MatrixBase_replicate.out
  *
  * \sa VectorwiseOp::replicate(), DenseBase::replicate(Index,Index), class Replicate
  */
template<typename Derived>
template<int RowFactor, int ColFactor>
EIGEN_DEVICE_FUNC const Replicate<Derived,RowFactor,ColFactor>
DenseBase<Derived>::replicate() const
{
  return Replicate<Derived,RowFactor,ColFactor>(derived());
}

/**
  * \return an expression of the replication of each column (or row) of \c *this
  *
  * Example: \include DirectionWise_replicate_int.cpp
  * Output: \verbinclude DirectionWise_replicate_int.out
  *
  * \sa VectorwiseOp::replicate(), DenseBase::replicate(), class Replicate
  */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC const typename VectorwiseOp<ExpressionType,Direction>::ReplicateReturnType
VectorwiseOp<ExpressionType,Direction>::replicate(Index factor) const
{
  return typename VectorwiseOp<ExpressionType,Direction>::ReplicateReturnType
          (_expression(),Direction==Vertical?factor:1,Direction==Horizontal?factor:1);
}

} // end namespace Eigen

#endif // EIGEN_REPLICATE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Reshaped.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2017 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2014 yoco <peter.xiau@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RESHAPED_H
#define EIGEN_RESHAPED_H

namespace Eigen {

/** \class Reshaped
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size reshape
  *
  * \tparam XprType the type of the expression in which we are taking a reshape
  * \tparam Rows the number of rows of the reshape we are taking at compile time (optional)
  * \tparam Cols the number of columns of the reshape we are taking at compile time (optional)
  * \tparam Order can be ColMajor or RowMajor, default is ColMajor.
  *
  * This class represents an expression of either a fixed-size or dynamic-size reshape.
  * It is the return type of DenseBase::reshaped(NRowsType,NColsType) and
  * most of the time this is the only way it is used.
  *
  * However, in C++98, if you want to directly maniputate reshaped expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class. In C++11, it is advised to use the \em auto
  * keyword for such use cases.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_Reshaped.cpp
  * Output: \verbinclude class_Reshaped.out
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedReshaped.cpp
  * Output: \verbinclude class_FixedReshaped.out
  *
  * \sa DenseBase::reshaped(NRowsType,NColsType)
  */

namespace internal {

template<typename XprType, int Rows, int Cols, int Order>
struct traits<Reshaped<XprType, Rows, Cols, Order> > : traits<XprType>
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::XprKind XprKind;
  enum{
    MatrixRows = traits<XprType>::RowsAtCompileTime,
    MatrixCols = traits<XprType>::ColsAtCompileTime,
    RowsAtCompileTime = Rows,
    ColsAtCompileTime = Cols,
    MaxRowsAtCompileTime = Rows,
    MaxColsAtCompileTime = Cols,
    XpxStorageOrder = ((int(traits<XprType>::Flags) & RowMajorBit) == RowMajorBit) ? RowMajor : ColMajor,
    ReshapedStorageOrder = (RowsAtCompileTime == 1 && ColsAtCompileTime != 1) ? RowMajor
                         : (ColsAtCompileTime == 1 && RowsAtCompileTime != 1) ? ColMajor
                         : XpxStorageOrder,
    HasSameStorageOrderAsXprType = (ReshapedStorageOrder == XpxStorageOrder),
    InnerSize = (ReshapedStorageOrder==int(RowMajor)) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(inner_stride_at_compile_time<XprType>::ret)
                             : Dynamic,
    OuterStrideAtCompileTime = Dynamic,

    HasDirectAccess = internal::has_direct_access<XprType>::ret
                    && (Order==int(XpxStorageOrder))
                    && ((evaluator<XprType>::Flags&LinearAccessBit)==LinearAccessBit),

    MaskPacketAccessBit = (InnerSize == Dynamic || (InnerSize % packet_traits<Scalar>::size) == 0)
                       && (InnerStrideAtCompileTime == 1)
                        ? PacketAccessBit : 0,
    //MaskAlignedBit = ((OuterStrideAtCompileTime!=Dynamic) && (((OuterStrideAtCompileTime * int(sizeof(Scalar))) % 16) == 0)) ? AlignedBit : 0,
    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1) ? LinearAccessBit : 0,
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsRowMajorBit = (ReshapedStorageOrder==int(RowMajor)) ? RowMajorBit : 0,
    FlagsDirectAccessBit = HasDirectAccess ? DirectAccessBit : 0,
    Flags0 = traits<XprType>::Flags & ( (HereditaryBits & ~RowMajorBit) | MaskPacketAccessBit),

    Flags = (Flags0 | FlagsLinearAccessBit | FlagsLvalueBit | FlagsRowMajorBit | FlagsDirectAccessBit)
  };
};

template<typename XprType, int Rows, int Cols, int Order, bool HasDirectAccess> class ReshapedImpl_dense;

} // end namespace internal

template<typename XprType, int Rows, int Cols, int Order, typename StorageKind> class ReshapedImpl;

template<typename XprType, int Rows, int Cols, int Order> class Reshaped
  : public ReshapedImpl<XprType, Rows, Cols, Order, typename internal::traits<XprType>::StorageKind>
{
    typedef ReshapedImpl<XprType, Rows, Cols, Order, typename internal::traits<XprType>::StorageKind> Impl;
  public:
    //typedef typename Impl::Base Base;
    typedef Impl Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Reshaped)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Reshaped)

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline Reshaped(XprType& xpr)
      : Impl(xpr)
    {
      EIGEN_STATIC_ASSERT(RowsAtCompileTime!=Dynamic && ColsAtCompileTime!=Dynamic,THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE)
      eigen_assert(Rows * Cols == xpr.rows() * xpr.cols());
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline Reshaped(XprType& xpr,
          Index reshapeRows, Index reshapeCols)
      : Impl(xpr, reshapeRows, reshapeCols)
    {
      eigen_assert((RowsAtCompileTime==Dynamic || RowsAtCompileTime==reshapeRows)
          && (ColsAtCompileTime==Dynamic || ColsAtCompileTime==reshapeCols));
      eigen_assert(reshapeRows * reshapeCols == xpr.rows() * xpr.cols());
    }
};

// The generic default implementation for dense reshape simply forward to the internal::ReshapedImpl_dense
// that must be specialized for direct and non-direct access...
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl<XprType, Rows, Cols, Order, Dense>
  : public internal::ReshapedImpl_dense<XprType, Rows, Cols, Order,internal::traits<Reshaped<XprType,Rows,Cols,Order> >::HasDirectAccess>
{
    typedef internal::ReshapedImpl_dense<XprType, Rows, Cols, Order,internal::traits<Reshaped<XprType,Rows,Cols,Order> >::HasDirectAccess> Impl;
  public:
    typedef Impl Base;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl)
    EIGEN_DEVICE_FUNC inline ReshapedImpl(XprType& xpr) : Impl(xpr) {}
    EIGEN_DEVICE_FUNC inline ReshapedImpl(XprType& xpr, Index reshapeRows, Index reshapeCols)
      : Impl(xpr, reshapeRows, reshapeCols) {}
};

namespace internal {

/** \internal Internal implementation of dense Reshaped in the general case. */
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl_dense<XprType,Rows,Cols,Order,false>
  : public internal::dense_xpr_base<Reshaped<XprType, Rows, Cols, Order> >::type
{
    typedef Reshaped<XprType, Rows, Cols, Order> ReshapedType;
  public:

    typedef typename internal::dense_xpr_base<ReshapedType>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReshapedType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl_dense)

    typedef typename internal::ref_selector<XprType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<XprType>::type NestedExpression;

    class InnerIterator;

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr)
      : m_xpr(xpr), m_rows(Rows), m_cols(Cols)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr, Index nRows, Index nCols)
      : m_xpr(xpr), m_rows(nRows), m_cols(nCols)
    {}

    EIGEN_DEVICE_FUNC Index rows() const { return m_rows; }
    EIGEN_DEVICE_FUNC Index cols() const { return m_cols; }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \sa MapBase::data() */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const;
    EIGEN_DEVICE_FUNC inline Index innerStride() const;
    EIGEN_DEVICE_FUNC inline Index outerStride() const;
    #endif

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<XprType>::type&
    nestedExpression() const { return m_xpr; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    typename internal::remove_reference<XprType>::type&
    nestedExpression() { return m_xpr; }

  protected:

    MatrixTypeNested m_xpr;
    const internal::variable_if_dynamic<Index, Rows> m_rows;
    const internal::variable_if_dynamic<Index, Cols> m_cols;
};


/** \internal Internal implementation of dense Reshaped in the direct access case. */
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl_dense<XprType, Rows, Cols, Order, true>
  : public MapBase<Reshaped<XprType, Rows, Cols, Order> >
{
    typedef Reshaped<XprType, Rows, Cols, Order> ReshapedType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
  public:

    typedef MapBase<ReshapedType> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReshapedType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl_dense)

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr)
      : Base(xpr.data()), m_xpr(xpr)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr, Index nRows, Index nCols)
      : Base(xpr.data(), nRows, nCols),
        m_xpr(xpr)
    {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC
    XprType& nestedExpression() { return m_xpr; }

    /** \sa MapBase::innerStride() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return m_xpr.innerStride();
    }

    /** \sa MapBase::outerStride() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return ((Flags&RowMajorBit)==RowMajorBit) ? this->cols() : this->rows();
    }

  protected:

    XprTypeNested m_xpr;
};

// Evaluators
template<typename ArgType, int Rows, int Cols, int Order, bool HasDirectAccess> struct reshaped_evaluator;

template<typename ArgType, int Rows, int Cols, int Order>
struct evaluator<Reshaped<ArgType, Rows, Cols, Order> >
  : reshaped_evaluator<ArgType, Rows, Cols, Order, traits<Reshaped<ArgType,Rows,Cols,Order> >::HasDirectAccess>
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    HasDirectAccess = traits<XprType>::HasDirectAccess,

//     RowsAtCompileTime = traits<XprType>::RowsAtCompileTime,
//     ColsAtCompileTime = traits<XprType>::ColsAtCompileTime,
//     MaxRowsAtCompileTime = traits<XprType>::MaxRowsAtCompileTime,
//     MaxColsAtCompileTime = traits<XprType>::MaxColsAtCompileTime,
//
//     InnerStrideAtCompileTime = traits<XprType>::HasSameStorageOrderAsXprType
//                              ? int(inner_stride_at_compile_time<ArgType>::ret)
//                              : Dynamic,
//     OuterStrideAtCompileTime = Dynamic,

    FlagsLinearAccessBit = (traits<XprType>::RowsAtCompileTime == 1 || traits<XprType>::ColsAtCompileTime == 1 || HasDirectAccess) ? LinearAccessBit : 0,
    FlagsRowMajorBit = (traits<XprType>::ReshapedStorageOrder==int(RowMajor)) ? RowMajorBit : 0,
    FlagsDirectAccessBit =  HasDirectAccess ? DirectAccessBit : 0,
    Flags0 = evaluator<ArgType>::Flags & (HereditaryBits & ~RowMajorBit),
    Flags = Flags0 | FlagsLinearAccessBit | FlagsRowMajorBit | FlagsDirectAccessBit,

    PacketAlignment = unpacket_traits<PacketScalar>::alignment,
    Alignment = evaluator<ArgType>::Alignment
  };
  typedef reshaped_evaluator<ArgType, Rows, Cols, Order, HasDirectAccess> reshaped_evaluator_type;
  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr) : reshaped_evaluator_type(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
};

template<typename ArgType, int Rows, int Cols, int Order>
struct reshaped_evaluator<ArgType, Rows, Cols, Order, /* HasDirectAccess */ false>
  : evaluator_base<Reshaped<ArgType, Rows, Cols, Order> >
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost /* TODO + cost of index computations */,

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits /*| LinearAccessBit | DirectAccessBit*/)),

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC explicit reshaped_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_xpr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  typedef std::pair<Index, Index> RowCol;

  inline RowCol index_remap(Index rowId, Index colId) const
  {
    if(Order==ColMajor)
    {
      const Index nth_elem_idx = colId * m_xpr.rows() + rowId;
      return RowCol(nth_elem_idx % m_xpr.nestedExpression().rows(),
                    nth_elem_idx / m_xpr.nestedExpression().rows());
    }
    else
    {
      const Index nth_elem_idx = colId + rowId * m_xpr.cols();
      return RowCol(nth_elem_idx / m_xpr.nestedExpression().cols(),
                    nth_elem_idx % m_xpr.nestedExpression().cols());
    }
  }

  EIGEN_DEVICE_FUNC
  inline Scalar& coeffRef(Index rowId, Index colId)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline const Scalar& coeffRef(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeff(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline Scalar& coeffRef(Index index)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeffRef(row_col.first, row_col.second);

  }

  EIGEN_DEVICE_FUNC
  inline const Scalar& coeffRef(Index index) const
  {
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline const CoeffReturnType coeff(Index index) const
  {
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeff(row_col.first, row_col.second);
  }
#if 0
  EIGEN_DEVICE_FUNC
  template<int LoadMode>
  inline PacketScalar packet(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second);

  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline void writePacket(Index rowId, Index colId, const PacketScalar& val)
  {
    const RowCol row_col = index_remap(rowId, colId);
    m_argImpl.const_cast_derived().template writePacket<Unaligned>
            (row_col.first, row_col.second, val);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline PacketScalar packet(Index index) const
  {
    const RowCol row_col = index_remap(RowsAtCompileTime == 1 ? 0 : index,
                                        RowsAtCompileTime == 1 ? index : 0);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline void writePacket(Index index, const PacketScalar& val)
  {
    const RowCol row_col = index_remap(RowsAtCompileTime == 1 ? 0 : index,
                                        RowsAtCompileTime == 1 ? index : 0);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second, val);
  }
#endif
protected:

  evaluator<ArgType> m_argImpl;
  const XprType& m_xpr;

};

template<typename ArgType, int Rows, int Cols, int Order>
struct reshaped_evaluator<ArgType, Rows, Cols, Order, /* HasDirectAccess */ true>
: mapbase_evaluator<Reshaped<ArgType, Rows, Cols, Order>,
                      typename Reshaped<ArgType, Rows, Cols, Order>::PlainObject>
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC explicit reshaped_evaluator(const XprType& xpr)
    : mapbase_evaluator<XprType, typename XprType::PlainObject>(xpr)
  {
    // TODO: for the 3.4 release, this should be turned to an internal assertion, but let's keep it as is for the beta lifetime
    eigen_assert(((internal::UIntPtr(xpr.data()) % EIGEN_PLAIN_ENUM_MAX(1,evaluator<XprType>::Alignment)) == 0) && "data is not aligned");
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_RESHAPED_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ReturnByValue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RETURNBYVALUE_H
#define EIGEN_RETURNBYVALUE_H

namespace Eigen {

namespace internal {

template<typename Derived>
struct traits<ReturnByValue<Derived> >
  : public traits<typename traits<Derived>::ReturnType>
{
  enum {
    // We're disabling the DirectAccess because e.g. the constructor of
    // the Block-with-DirectAccess expression requires to have a coeffRef method.
    // Also, we don't want to have to implement the stride stuff.
    Flags = (traits<typename traits<Derived>::ReturnType>::Flags
             | EvalBeforeNestingBit) & ~DirectAccessBit
  };
};

/* The ReturnByValue object doesn't even have a coeff() method.
 * So the only way that nesting it in an expression can work, is by evaluating it into a plain matrix.
 * So internal::nested always gives the plain return matrix type.
 *
 * FIXME: I don't understand why we need this specialization: isn't this taken care of by the EvalBeforeNestingBit ??
 * Answer: EvalBeforeNestingBit should be deprecated since we have the evaluators
 */
template<typename Derived,int n,typename PlainObject>
struct nested_eval<ReturnByValue<Derived>, n, PlainObject>
{
  typedef typename traits<Derived>::ReturnType type;
};

} // end namespace internal

/** \class ReturnByValue
  * \ingroup Core_Module
  *
  */
template<typename Derived> class ReturnByValue
  : public internal::dense_xpr_base< ReturnByValue<Derived> >::type, internal::no_assignment_operator
{
  public:
    typedef typename internal::traits<Derived>::ReturnType ReturnType;

    typedef typename internal::dense_xpr_base<ReturnByValue>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReturnByValue)

    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& dst) const
    { static_cast<const Derived*>(this)->evalTo(dst); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return static_cast<const Derived*>(this)->rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return static_cast<const Derived*>(this)->cols(); }

#ifndef EIGEN_PARSED_BY_DOXYGEN
#define Unusable YOU_ARE_TRYING_TO_ACCESS_A_SINGLE_COEFFICIENT_IN_A_SPECIAL_EXPRESSION_WHERE_THAT_IS_NOT_ALLOWED_BECAUSE_THAT_WOULD_BE_INEFFICIENT
    class Unusable{
      Unusable(const Unusable&) {}
      Unusable& operator=(const Unusable&) {return *this;}
    };
    const Unusable& coeff(Index) const { return *reinterpret_cast<const Unusable*>(this); }
    const Unusable& coeff(Index,Index) const { return *reinterpret_cast<const Unusable*>(this); }
    Unusable& coeffRef(Index) { return *reinterpret_cast<Unusable*>(this); }
    Unusable& coeffRef(Index,Index) { return *reinterpret_cast<Unusable*>(this); }
#undef Unusable
#endif
};

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Derived& DenseBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  other.evalTo(derived());
  return derived();
}

namespace internal {

// Expression is evaluated in a temporary; default implementation of Assignment is bypassed so that
// when a ReturnByValue expression is assigned, the evaluator is not constructed.
// TODO: Finalize port to new regime; ReturnByValue should not exist in the expression world

template<typename Derived>
struct evaluator<ReturnByValue<Derived> >
  : public evaluator<typename internal::traits<Derived>::ReturnType>
{
  typedef ReturnByValue<Derived> XprType;
  typedef typename internal::traits<Derived>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    xpr.evalTo(m_result);
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_RETURNBYVALUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Reverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Ricard Marxer <email@ricardmarxer.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REVERSE_H
#define EIGEN_REVERSE_H

namespace Eigen {

namespace internal {

template<typename MatrixType, int Direction>
struct traits<Reverse<MatrixType, Direction> >
 : traits<MatrixType>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Flags = _MatrixTypeNested::Flags & (RowMajorBit | LvalueBit)
  };
};

template<typename PacketType, bool ReversePacket> struct reverse_packet_cond
{
  static inline PacketType run(const PacketType& x) { return preverse(x); }
};

template<typename PacketType> struct reverse_packet_cond<PacketType,false>
{
  static inline PacketType run(const PacketType& x) { return x; }
};

} // end namespace internal

/** \class Reverse
  * \ingroup Core_Module
  *
  * \brief Expression of the reverse of a vector or matrix
  *
  * \tparam MatrixType the type of the object of which we are taking the reverse
  * \tparam Direction defines the direction of the reverse operation, can be Vertical, Horizontal, or BothDirections
  *
  * This class represents an expression of the reverse of a vector.
  * It is the return type of MatrixBase::reverse() and VectorwiseOp::reverse()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::reverse(), VectorwiseOp::reverse()
  */
template<typename MatrixType, int Direction> class Reverse
  : public internal::dense_xpr_base< Reverse<MatrixType, Direction> >::type
{
  public:

    typedef typename internal::dense_xpr_base<Reverse>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Reverse)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;
    using Base::IsRowMajor;

  protected:
    enum {
      PacketSize = internal::packet_traits<Scalar>::size,
      IsColMajor = !IsRowMajor,
      ReverseRow = (Direction == Vertical)   || (Direction == BothDirections),
      ReverseCol = (Direction == Horizontal) || (Direction == BothDirections),
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1,
      ReversePacket = (Direction == BothDirections)
                    || ((Direction == Vertical)   && IsColMajor)
                    || ((Direction == Horizontal) && IsRowMajor)
    };
    typedef internal::reverse_packet_cond<PacketScalar,ReversePacket> reverse_packet;
  public:

    EIGEN_DEVICE_FUNC explicit inline Reverse(const MatrixType& matrix) : m_matrix(matrix) { }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Reverse)

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    EIGEN_DEVICE_FUNC inline Index innerStride() const
    {
      return -m_matrix.innerStride();
    }

    EIGEN_DEVICE_FUNC const typename internal::remove_all<typename MatrixType::Nested>::type&
    nestedExpression() const
    {
      return m_matrix;
    }

  protected:
    typename MatrixType::Nested m_matrix;
};

/** \returns an expression of the reverse of *this.
  *
  * Example: \include MatrixBase_reverse.cpp
  * Output: \verbinclude MatrixBase_reverse.out
  *
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::ReverseReturnType
DenseBase<Derived>::reverse()
{
  return ReverseReturnType(derived());
}


//reverse const overload moved DenseBase.h due to a CUDA compiler bug

/** This is the "in place" version of reverse: it reverses \c *this.
  *
  * In most cases it is probably better to simply use the reversed expression
  * of a matrix. However, when reversing the matrix data itself is really needed,
  * then this "in-place" version is probably the right choice because it provides
  * the following additional benefits:
  *  - less error prone: doing the same operation with .reverse() requires special care:
  *    \code m = m.reverse().eval(); \endcode
  *  - this API enables reverse operations without the need for a temporary
  *  - it allows future optimizations (cache friendliness, etc.)
  *
  * \sa VectorwiseOp::reverseInPlace(), reverse() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void DenseBase<Derived>::reverseInPlace()
{
  if(cols()>rows())
  {
    Index half = cols()/2;
    leftCols(half).swap(rightCols(half).reverse());
    if((cols()%2)==1)
    {
      Index half2 = rows()/2;
      col(half).head(half2).swap(col(half).tail(half2).reverse());
    }
  }
  else
  {
    Index half = rows()/2;
    topRows(half).swap(bottomRows(half).reverse());
    if((rows()%2)==1)
    {
      Index half2 = cols()/2;
      row(half).head(half2).swap(row(half).tail(half2).reverse());
    }
  }
}

namespace internal {

template<int Direction>
struct vectorwise_reverse_inplace_impl;

template<>
struct vectorwise_reverse_inplace_impl<Vertical>
{
  template<typename ExpressionType>
  static void run(ExpressionType &xpr)
  {
    const int HalfAtCompileTime = ExpressionType::RowsAtCompileTime==Dynamic?Dynamic:ExpressionType::RowsAtCompileTime/2;
    Index half = xpr.rows()/2;
    xpr.topRows(fix<HalfAtCompileTime>(half))
       .swap(xpr.bottomRows(fix<HalfAtCompileTime>(half)).colwise().reverse());
  }
};

template<>
struct vectorwise_reverse_inplace_impl<Horizontal>
{
  template<typename ExpressionType>
  static void run(ExpressionType &xpr)
  {
    const int HalfAtCompileTime = ExpressionType::ColsAtCompileTime==Dynamic?Dynamic:ExpressionType::ColsAtCompileTime/2;
    Index half = xpr.cols()/2;
    xpr.leftCols(fix<HalfAtCompileTime>(half))
       .swap(xpr.rightCols(fix<HalfAtCompileTime>(half)).rowwise().reverse());
  }
};

} // end namespace internal

/** This is the "in place" version of VectorwiseOp::reverse: it reverses each column or row of \c *this.
  *
  * In most cases it is probably better to simply use the reversed expression
  * of a matrix. However, when reversing the matrix data itself is really needed,
  * then this "in-place" version is probably the right choice because it provides
  * the following additional benefits:
  *  - less error prone: doing the same operation with .reverse() requires special care:
  *    \code m = m.reverse().eval(); \endcode
  *  - this API enables reverse operations without the need for a temporary
  *
  * \sa DenseBase::reverseInPlace(), reverse() */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC void VectorwiseOp<ExpressionType,Direction>::reverseInPlace()
{
  internal::vectorwise_reverse_inplace_impl<Direction>::run(m_matrix);
}

} // end namespace Eigen

#endif // EIGEN_REVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Select.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELECT_H
#define EIGEN_SELECT_H

namespace Eigen {

/** \class Select
  * \ingroup Core_Module
  *
  * \brief Expression of a coefficient wise version of the C++ ternary operator ?:
  *
  * \param ConditionMatrixType the type of the \em condition expression which must be a boolean matrix
  * \param ThenMatrixType the type of the \em then expression
  * \param ElseMatrixType the type of the \em else expression
  *
  * This class represents an expression of a coefficient wise version of the C++ ternary operator ?:.
  * It is the return type of DenseBase::select() and most of the time this is the only way it is used.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const
  */

namespace internal {
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
struct traits<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
 : traits<ThenMatrixType>
{
  typedef typename traits<ThenMatrixType>::Scalar Scalar;
  typedef Dense StorageKind;
  typedef typename traits<ThenMatrixType>::XprKind XprKind;
  typedef typename ConditionMatrixType::Nested ConditionMatrixNested;
  typedef typename ThenMatrixType::Nested ThenMatrixNested;
  typedef typename ElseMatrixType::Nested ElseMatrixNested;
  enum {
    RowsAtCompileTime = ConditionMatrixType::RowsAtCompileTime,
    ColsAtCompileTime = ConditionMatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = ConditionMatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = ConditionMatrixType::MaxColsAtCompileTime,
    Flags = (unsigned int)ThenMatrixType::Flags & ElseMatrixType::Flags & RowMajorBit
  };
};
}

template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
class Select : public internal::dense_xpr_base< Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >::type,
               internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<Select>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Select)

    inline EIGEN_DEVICE_FUNC
    Select(const ConditionMatrixType& a_conditionMatrix,
           const ThenMatrixType& a_thenMatrix,
           const ElseMatrixType& a_elseMatrix)
      : m_condition(a_conditionMatrix), m_then(a_thenMatrix), m_else(a_elseMatrix)
    {
      eigen_assert(m_condition.rows() == m_then.rows() && m_condition.rows() == m_else.rows());
      eigen_assert(m_condition.cols() == m_then.cols() && m_condition.cols() == m_else.cols());
    }

    inline EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_condition.rows(); }
    inline EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_condition.cols(); }

    inline EIGEN_DEVICE_FUNC
    const Scalar coeff(Index i, Index j) const
    {
      if (m_condition.coeff(i,j))
        return m_then.coeff(i,j);
      else
        return m_else.coeff(i,j);
    }

    inline EIGEN_DEVICE_FUNC
    const Scalar coeff(Index i) const
    {
      if (m_condition.coeff(i))
        return m_then.coeff(i);
      else
        return m_else.coeff(i);
    }

    inline EIGEN_DEVICE_FUNC const ConditionMatrixType& conditionMatrix() const
    {
      return m_condition;
    }

    inline EIGEN_DEVICE_FUNC const ThenMatrixType& thenMatrix() const
    {
      return m_then;
    }

    inline EIGEN_DEVICE_FUNC const ElseMatrixType& elseMatrix() const
    {
      return m_else;
    }

  protected:
    typename ConditionMatrixType::Nested m_condition;
    typename ThenMatrixType::Nested m_then;
    typename ElseMatrixType::Nested m_else;
};


/** \returns a matrix where each coefficient (i,j) is equal to \a thenMatrix(i,j)
  * if \c *this(i,j), and \a elseMatrix(i,j) otherwise.
  *
  * Example: \include MatrixBase_select.cpp
  * Output: \verbinclude MatrixBase_select.out
  *
  * \sa class Select
  */
template<typename Derived>
template<typename ThenDerived,typename ElseDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived,ElseDerived>
DenseBase<Derived>::select(const DenseBase<ThenDerived>& thenMatrix,
                            const DenseBase<ElseDerived>& elseMatrix) const
{
  return Select<Derived,ThenDerived,ElseDerived>(derived(), thenMatrix.derived(), elseMatrix.derived());
}

/** Version of DenseBase::select(const DenseBase&, const DenseBase&) with
  * the \em else expression being a scalar value.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const, class Select
  */
template<typename Derived>
template<typename ThenDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived, typename ThenDerived::ConstantReturnType>
DenseBase<Derived>::select(const DenseBase<ThenDerived>& thenMatrix,
                           const typename ThenDerived::Scalar& elseScalar) const
{
  return Select<Derived,ThenDerived,typename ThenDerived::ConstantReturnType>(
    derived(), thenMatrix.derived(), ThenDerived::Constant(rows(),cols(),elseScalar));
}

/** Version of DenseBase::select(const DenseBase&, const DenseBase&) with
  * the \em then expression being a scalar value.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const, class Select
  */
template<typename Derived>
template<typename ElseDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived, typename ElseDerived::ConstantReturnType, ElseDerived >
DenseBase<Derived>::select(const typename ElseDerived::Scalar& thenScalar,
                           const DenseBase<ElseDerived>& elseMatrix) const
{
  return Select<Derived,typename ElseDerived::ConstantReturnType,ElseDerived>(
    derived(), ElseDerived::Constant(rows(),cols(),thenScalar), elseMatrix.derived());
}

} // end namespace Eigen

#endif // EIGEN_SELECT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/SelfAdjointView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTMATRIX_H
#define EIGEN_SELFADJOINTMATRIX_H

namespace Eigen {

/** \class SelfAdjointView
  * \ingroup Core_Module
  *
  *
  * \brief Expression of a selfadjoint matrix from a triangular part of a dense matrix
  *
  * \param MatrixType the type of the dense matrix storing the coefficients
  * \param TriangularPart can be either \c #Lower or \c #Upper
  *
  * This class is an expression of a sefladjoint matrix from a triangular part of a matrix
  * with given dense storage of the coefficients. It is the return type of MatrixBase::selfadjointView()
  * and most of the time this is the only way that it is used.
  *
  * \sa class TriangularBase, MatrixBase::selfadjointView()
  */

namespace internal {
template<typename MatrixType, unsigned int UpLo>
struct traits<SelfAdjointView<MatrixType, UpLo> > : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::non_const_type MatrixTypeNested;
  typedef typename remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;
  typedef MatrixType ExpressionType;
  typedef typename MatrixType::PlainObject FullMatrixType;
  enum {
    Mode = UpLo | SelfAdjoint,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags =  MatrixTypeNestedCleaned::Flags & (HereditaryBits|FlagsLvalueBit)
           & (~(PacketAccessBit | DirectAccessBit | LinearAccessBit)) // FIXME these flags should be preserved
  };
};
}


template<typename _MatrixType, unsigned int UpLo> class SelfAdjointView
  : public TriangularBase<SelfAdjointView<_MatrixType, UpLo> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef TriangularBase<SelfAdjointView> Base;
    typedef typename internal::traits<SelfAdjointView>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<SelfAdjointView>::MatrixTypeNestedCleaned MatrixTypeNestedCleaned;
    typedef MatrixTypeNestedCleaned NestedExpression;

    /** \brief The type of coefficients in this matrix */
    typedef typename internal::traits<SelfAdjointView>::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type MatrixConjugateReturnType;
    typedef SelfAdjointView<typename internal::add_const<MatrixType>::type, UpLo> ConstSelfAdjointView;

    enum {
      Mode = internal::traits<SelfAdjointView>::Mode,
      Flags = internal::traits<SelfAdjointView>::Flags,
      TransposeMode = ((int(Mode) & int(Upper)) ? Lower : 0) | ((int(Mode) & int(Lower)) ? Upper : 0)
    };
    typedef typename MatrixType::PlainObject PlainObject;

    EIGEN_DEVICE_FUNC
    explicit inline SelfAdjointView(MatrixType& matrix) : m_matrix(matrix)
    {
      EIGEN_STATIC_ASSERT(UpLo==Lower || UpLo==Upper,SELFADJOINTVIEW_ACCEPTS_UPPER_AND_LOWER_MODE_ONLY);
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_matrix.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_matrix.innerStride(); }

    /** \sa MatrixBase::coeff()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const
    {
      Base::check_coordinates_internal(row, col);
      return m_matrix.coeff(row, col);
    }

    /** \sa MatrixBase::coeffRef()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col)
    {
      EIGEN_STATIC_ASSERT_LVALUE(SelfAdjointView);
      Base::check_coordinates_internal(row, col);
      return m_matrix.coeffRef(row, col);
    }

    /** \internal */
    EIGEN_DEVICE_FUNC
    const MatrixTypeNestedCleaned& _expression() const { return m_matrix; }

    EIGEN_DEVICE_FUNC
    const MatrixTypeNestedCleaned& nestedExpression() const { return m_matrix; }
    EIGEN_DEVICE_FUNC
    MatrixTypeNestedCleaned& nestedExpression() { return m_matrix; }

    /** Efficient triangular matrix times vector/matrix product */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<SelfAdjointView,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<SelfAdjointView,OtherDerived>(*this, rhs.derived());
    }

    /** Efficient vector/matrix times triangular matrix product */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC
    const Product<OtherDerived,SelfAdjointView>
    operator*(const MatrixBase<OtherDerived>& lhs, const SelfAdjointView& rhs)
    {
      return Product<OtherDerived,SelfAdjointView>(lhs.derived(),rhs);
    }

    friend EIGEN_DEVICE_FUNC
    const SelfAdjointView<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,MatrixType,product),UpLo>
    operator*(const Scalar& s, const SelfAdjointView& mat)
    {
      return (s*mat.nestedExpression()).template selfadjointView<UpLo>();
    }

    /** Perform a symmetric rank 2 update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha u v^* + conj(\alpha) v u^* \f$
      * \returns a reference to \c *this
      *
      * The vectors \a u and \c v \b must be column vectors, however they can be
      * a adjoint expression without any overhead. Only the meaningful triangular
      * part of the matrix is updated, the rest is left unchanged.
      *
      * \sa rankUpdate(const MatrixBase<DerivedU>&, Scalar)
      */
    template<typename DerivedU, typename DerivedV>
    EIGEN_DEVICE_FUNC
    SelfAdjointView& rankUpdate(const MatrixBase<DerivedU>& u, const MatrixBase<DerivedV>& v, const Scalar& alpha = Scalar(1));

    /** Perform a symmetric rank K update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha ( u u^* ) \f$ where \a u is a vector or matrix.
      *
      * \returns a reference to \c *this
      *
      * Note that to perform \f$ this = this + \alpha ( u^* u ) \f$ you can simply
      * call this function with u.adjoint().
      *
      * \sa rankUpdate(const MatrixBase<DerivedU>&, const MatrixBase<DerivedV>&, Scalar)
      */
    template<typename DerivedU>
    EIGEN_DEVICE_FUNC
    SelfAdjointView& rankUpdate(const MatrixBase<DerivedU>& u, const Scalar& alpha = Scalar(1));

    /** \returns an expression of a triangular view extracted from the current selfadjoint view of a given triangular part
      *
      * The parameter \a TriMode can have the following values: \c #Upper, \c #StrictlyUpper, \c #UnitUpper,
      * \c #Lower, \c #StrictlyLower, \c #UnitLower.
      *
      * If \c TriMode references the same triangular part than \c *this, then this method simply return a \c TriangularView of the nested expression,
      * otherwise, the nested expression is first transposed, thus returning a \c TriangularView<Transpose<MatrixType>> object.
      *
      * \sa MatrixBase::triangularView(), class TriangularView
      */
    template<unsigned int TriMode>
    EIGEN_DEVICE_FUNC
    typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)),
                                   TriangularView<MatrixType,TriMode>,
                                   TriangularView<typename MatrixType::AdjointReturnType,TriMode> >::type
    triangularView() const
    {
      typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)), MatrixType&, typename MatrixType::ConstTransposeReturnType>::type tmp1(m_matrix);
      typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)), MatrixType&, typename MatrixType::AdjointReturnType>::type tmp2(tmp1);
      return typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)),
                                   TriangularView<MatrixType,TriMode>,
                                   TriangularView<typename MatrixType::AdjointReturnType,TriMode> >::type(tmp2);
    }

    typedef SelfAdjointView<const MatrixConjugateReturnType,UpLo> ConjugateReturnType;
    /** \sa MatrixBase::conjugate() const */
    EIGEN_DEVICE_FUNC
    inline const ConjugateReturnType conjugate() const
    { return ConjugateReturnType(m_matrix.conjugate()); }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstSelfAdjointView>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstSelfAdjointView>::type ReturnType;
      return ReturnType(m_matrix.template conjugateIf<Cond>());
    }

    typedef SelfAdjointView<const typename MatrixType::AdjointReturnType,TransposeMode> AdjointReturnType;
    /** \sa MatrixBase::adjoint() const */
    EIGEN_DEVICE_FUNC
    inline const AdjointReturnType adjoint() const
    { return AdjointReturnType(m_matrix.adjoint()); }

    typedef SelfAdjointView<typename MatrixType::TransposeReturnType,TransposeMode> TransposeReturnType;
     /** \sa MatrixBase::transpose() */
    EIGEN_DEVICE_FUNC
    inline TransposeReturnType transpose()
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      typename MatrixType::TransposeReturnType tmp(m_matrix);
      return TransposeReturnType(tmp);
    }

    typedef SelfAdjointView<const typename MatrixType::ConstTransposeReturnType,TransposeMode> ConstTransposeReturnType;
    /** \sa MatrixBase::transpose() const */
    EIGEN_DEVICE_FUNC
    inline const ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(m_matrix.transpose());
    }

    /** \returns a const expression of the main diagonal of the matrix \c *this
      *
      * This method simply returns the diagonal of the nested expression, thus by-passing the SelfAdjointView decorator.
      *
      * \sa MatrixBase::diagonal(), class Diagonal */
    EIGEN_DEVICE_FUNC
    typename MatrixType::ConstDiagonalReturnType diagonal() const
    {
      return typename MatrixType::ConstDiagonalReturnType(m_matrix);
    }

/////////// Cholesky module ///////////

    const LLT<PlainObject, UpLo> llt() const;
    const LDLT<PlainObject, UpLo> ldlt() const;

/////////// Eigenvalue module ///////////

    /** Real part of #Scalar */
    typedef typename NumTraits<Scalar>::Real RealScalar;
    /** Return type of eigenvalues() */
    typedef Matrix<RealScalar, internal::traits<MatrixType>::ColsAtCompileTime, 1> EigenvaluesReturnType;

    EIGEN_DEVICE_FUNC
    EigenvaluesReturnType eigenvalues() const;
    EIGEN_DEVICE_FUNC
    RealScalar operatorNorm() const;

  protected:
    MatrixTypeNested m_matrix;
};


// template<typename OtherDerived, typename MatrixType, unsigned int UpLo>
// internal::selfadjoint_matrix_product_returntype<OtherDerived,SelfAdjointView<MatrixType,UpLo> >
// operator*(const MatrixBase<OtherDerived>& lhs, const SelfAdjointView<MatrixType,UpLo>& rhs)
// {
//   return internal::matrix_selfadjoint_product_returntype<OtherDerived,SelfAdjointView<MatrixType,UpLo> >(lhs.derived(),rhs);
// }

// selfadjoint to dense matrix

namespace internal {

// TODO currently a selfadjoint expression has the form SelfAdjointView<.,.>
//      in the future selfadjoint-ness should be defined by the expression traits
//      such that Transpose<SelfAdjointView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<SelfAdjointView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SelfAdjointShape Shape;
};

template<int UpLo, int SetOpposite, typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version>
class triangular_dense_assignment_kernel<UpLo,SelfAdjoint,SetOpposite,DstEvaluatorTypeT,SrcEvaluatorTypeT,Functor,Version>
  : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version> Base;
  typedef typename Base::DstXprType DstXprType;
  typedef typename Base::SrcXprType SrcXprType;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
public:

  typedef typename Base::DstEvaluatorType DstEvaluatorType;
  typedef typename Base::SrcEvaluatorType SrcEvaluatorType;
  typedef typename Base::Scalar Scalar;
  typedef typename Base::AssignmentTraits AssignmentTraits;


  EIGEN_DEVICE_FUNC triangular_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}

  EIGEN_DEVICE_FUNC void assignCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    Scalar tmp = m_src.coeff(row,col);
    m_functor.assignCoeff(m_dst.coeffRef(row,col), tmp);
    m_functor.assignCoeff(m_dst.coeffRef(col,row), numext::conj(tmp));
  }

  EIGEN_DEVICE_FUNC void assignDiagonalCoeff(Index id)
  {
    Base::assignCoeff(id,id);
  }

  EIGEN_DEVICE_FUNC void assignOppositeCoeff(Index, Index)
  { eigen_internal_assert(false && "should never be called"); }
};

} // end namespace internal

/***************************************************************************
* Implementation of MatrixBase methods
***************************************************************************/

/** This is the const version of MatrixBase::selfadjointView() */
template<typename Derived>
template<unsigned int UpLo>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::template ConstSelfAdjointViewReturnType<UpLo>::Type
MatrixBase<Derived>::selfadjointView() const
{
  return typename ConstSelfAdjointViewReturnType<UpLo>::Type(derived());
}

/** \returns an expression of a symmetric/self-adjoint view extracted from the upper or lower triangular part of the current matrix
  *
  * The parameter \a UpLo can be either \c #Upper or \c #Lower
  *
  * Example: \include MatrixBase_selfadjointView.cpp
  * Output: \verbinclude MatrixBase_selfadjointView.out
  *
  * \sa class SelfAdjointView
  */
template<typename Derived>
template<unsigned int UpLo>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::template SelfAdjointViewReturnType<UpLo>::Type
MatrixBase<Derived>::selfadjointView()
{
  return typename SelfAdjointViewReturnType<UpLo>::Type(derived());
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/SelfCwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFCWISEBINARYOP_H
#define EIGEN_SELFCWISEBINARYOP_H

namespace Eigen { 

// TODO generalize the scalar type of 'other'

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator*=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::mul_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& ArrayBase<Derived>::operator+=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::add_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& ArrayBase<Derived>::operator-=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::sub_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator/=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::div_assign_op<Scalar,Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_SELFCWISEBINARYOP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Solve.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVE_H
#define EIGEN_SOLVE_H

namespace Eigen {

template<typename Decomposition, typename RhsType, typename StorageKind> class SolveImpl;

/** \class Solve
  * \ingroup Core_Module
  *
  * \brief Pseudo expression representing a solving operation
  *
  * \tparam Decomposition the type of the matrix or decomposition object
  * \tparam Rhstype the type of the right-hand side
  *
  * This class represents an expression of A.solve(B)
  * and most of the time this is the only way it is used.
  *
  */
namespace internal {

// this solve_traits class permits to determine the evaluation type with respect to storage kind (Dense vs Sparse)
template<typename Decomposition, typename RhsType,typename StorageKind> struct solve_traits;

template<typename Decomposition, typename RhsType>
struct solve_traits<Decomposition,RhsType,Dense>
{
  typedef typename make_proper_matrix_type<typename RhsType::Scalar,
                 Decomposition::ColsAtCompileTime,
                 RhsType::ColsAtCompileTime,
                 RhsType::PlainObject::Options,
                 Decomposition::MaxColsAtCompileTime,
                 RhsType::MaxColsAtCompileTime>::type PlainObject;
};

template<typename Decomposition, typename RhsType>
struct traits<Solve<Decomposition, RhsType> >
  : traits<typename solve_traits<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>::PlainObject>
{
  typedef typename solve_traits<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>::PlainObject PlainObject;
  typedef typename promote_index_type<typename Decomposition::StorageIndex, typename RhsType::StorageIndex>::type StorageIndex;
  typedef traits<PlainObject> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit,
    CoeffReadCost = HugeCost
  };
};

}


template<typename Decomposition, typename RhsType>
class Solve : public SolveImpl<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>
{
public:
  typedef typename internal::traits<Solve>::PlainObject PlainObject;
  typedef typename internal::traits<Solve>::StorageIndex StorageIndex;

  Solve(const Decomposition &dec, const RhsType &rhs)
    : m_dec(dec), m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_dec.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  EIGEN_DEVICE_FUNC const Decomposition& dec() const { return m_dec; }
  EIGEN_DEVICE_FUNC const RhsType&       rhs() const { return m_rhs; }

protected:
  const Decomposition &m_dec;
  const RhsType       &m_rhs;
};


// Specialization of the Solve expression for dense results
template<typename Decomposition, typename RhsType>
class SolveImpl<Decomposition,RhsType,Dense>
  : public MatrixBase<Solve<Decomposition,RhsType> >
{
  typedef Solve<Decomposition,RhsType> Derived;

public:

  typedef MatrixBase<Solve<Decomposition,RhsType> > Base;
  EIGEN_DENSE_PUBLIC_INTERFACE(Derived)

private:

  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

// Generic API dispatcher
template<typename Decomposition, typename RhsType, typename StorageKind>
class SolveImpl : public internal::generic_xpr_base<Solve<Decomposition,RhsType>, MatrixXpr, StorageKind>::type
{
  public:
    typedef typename internal::generic_xpr_base<Solve<Decomposition,RhsType>, MatrixXpr, StorageKind>::type Base;
};

namespace internal {

// Evaluator of Solve -> eval into a temporary
template<typename Decomposition, typename RhsType>
struct evaluator<Solve<Decomposition,RhsType> >
  : public evaluator<typename Solve<Decomposition,RhsType>::PlainObject>
{
  typedef Solve<Decomposition,RhsType> SolveType;
  typedef typename SolveType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  enum { Flags = Base::Flags | EvalBeforeNestingBit };

  EIGEN_DEVICE_FUNC explicit evaluator(const SolveType& solve)
    : m_result(solve.rows(), solve.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    solve.dec()._solve_impl(solve.rhs(), m_result);
  }

protected:
  PlainObject m_result;
};

// Specialization for "dst = dec.solve(rhs)"
// NOTE we need to specialize it for Dense2Dense to avoid ambiguous specialization error and a Sparse2Sparse specialization must exist somewhere
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<DecType,RhsType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<DecType,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec()._solve_impl(src.rhs(), dst);
  }
};

// Specialization for "dst = dec.transpose().solve(rhs)"
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<Transpose<const DecType>,RhsType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<Transpose<const DecType>,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec().nestedExpression().template _solve_impl_transposed<false>(src.rhs(), dst);
  }
};

// Specialization for "dst = dec.adjoint().solve(rhs)"
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<CwiseUnaryOp<internal::scalar_conjugate_op<typename DecType::Scalar>, const Transpose<const DecType> >,RhsType>,
                  internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<CwiseUnaryOp<internal::scalar_conjugate_op<typename DecType::Scalar>, const Transpose<const DecType> >,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec().nestedExpression().nestedExpression().template _solve_impl_transposed<true>(src.rhs(), dst);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/SolveTriangular.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVETRIANGULAR_H
#define EIGEN_SOLVETRIANGULAR_H

namespace Eigen {

namespace internal {

// Forward declarations:
// The following two routines are implemented in the products/TriangularSolver*.h files
template<typename LhsScalar, typename RhsScalar, typename Index, int Side, int Mode, bool Conjugate, int StorageOrder>
struct triangular_solve_vector;

template <typename Scalar, typename Index, int Side, int Mode, bool Conjugate, int TriStorageOrder, int OtherStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix;

// small helper struct extracting some traits on the underlying solver operation
template<typename Lhs, typename Rhs, int Side>
class trsolve_traits
{
  private:
    enum {
      RhsIsVectorAtCompileTime = (Side==OnTheLeft ? Rhs::ColsAtCompileTime : Rhs::RowsAtCompileTime)==1
    };
  public:
    enum {
      Unrolling   = (RhsIsVectorAtCompileTime && Rhs::SizeAtCompileTime != Dynamic && Rhs::SizeAtCompileTime <= 8)
                  ? CompleteUnrolling : NoUnrolling,
      RhsVectors  = RhsIsVectorAtCompileTime ? 1 : Dynamic
    };
};

template<typename Lhs, typename Rhs,
  int Side, // can be OnTheLeft/OnTheRight
  int Mode, // can be Upper/Lower | UnitDiag
  int Unrolling = trsolve_traits<Lhs,Rhs,Side>::Unrolling,
  int RhsVectors = trsolve_traits<Lhs,Rhs,Side>::RhsVectors
  >
struct triangular_solver_selector;

template<typename Lhs, typename Rhs, int Side, int Mode>
struct triangular_solver_selector<Lhs,Rhs,Side,Mode,NoUnrolling,1>
{
  typedef typename Lhs::Scalar LhsScalar;
  typedef typename Rhs::Scalar RhsScalar;
  typedef blas_traits<Lhs> LhsProductTraits;
  typedef typename LhsProductTraits::ExtractType ActualLhsType;
  typedef Map<Matrix<RhsScalar,Dynamic,1>, Aligned> MappedRhs;
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    ActualLhsType actualLhs = LhsProductTraits::extract(lhs);

    // FIXME find a way to allow an inner stride if packet_traits<Scalar>::size==1

    bool useRhsDirectly = Rhs::InnerStrideAtCompileTime==1 || rhs.innerStride()==1;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhs,rhs.size(),
                                                  (useRhsDirectly ? rhs.data() : 0));

    if(!useRhsDirectly)
      MappedRhs(actualRhs,rhs.size()) = rhs;

    triangular_solve_vector<LhsScalar, RhsScalar, Index, Side, Mode, LhsProductTraits::NeedToConjugate,
                            (int(Lhs::Flags) & RowMajorBit) ? RowMajor : ColMajor>
      ::run(actualLhs.cols(), actualLhs.data(), actualLhs.outerStride(), actualRhs);

    if(!useRhsDirectly)
      rhs = MappedRhs(actualRhs, rhs.size());
  }
};

// the rhs is a matrix
template<typename Lhs, typename Rhs, int Side, int Mode>
struct triangular_solver_selector<Lhs,Rhs,Side,Mode,NoUnrolling,Dynamic>
{
  typedef typename Rhs::Scalar Scalar;
  typedef blas_traits<Lhs> LhsProductTraits;
  typedef typename LhsProductTraits::DirectLinearAccessType ActualLhsType;

  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    typename internal::add_const_on_value_type<ActualLhsType>::type actualLhs = LhsProductTraits::extract(lhs);

    const Index size = lhs.rows();
    const Index othersize = Side==OnTheLeft? rhs.cols() : rhs.rows();

    typedef internal::gemm_blocking_space<(Rhs::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Rhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxRowsAtCompileTime,4> BlockingType;

    BlockingType blocking(rhs.rows(), rhs.cols(), size, 1, false);

    triangular_solve_matrix<Scalar,Index,Side,Mode,LhsProductTraits::NeedToConjugate,(int(Lhs::Flags) & RowMajorBit) ? RowMajor : ColMajor,
                               (Rhs::Flags&RowMajorBit) ? RowMajor : ColMajor, Rhs::InnerStrideAtCompileTime>
      ::run(size, othersize, &actualLhs.coeffRef(0,0), actualLhs.outerStride(), &rhs.coeffRef(0,0), rhs.innerStride(), rhs.outerStride(), blocking);
  }
};

/***************************************************************************
* meta-unrolling implementation
***************************************************************************/

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size,
         bool Stop = LoopIndex==Size>
struct triangular_solver_unroller;

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size>
struct triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex,Size,false> {
  enum {
    IsLower = ((Mode&Lower)==Lower),
    DiagIndex  = IsLower ? LoopIndex : Size - LoopIndex - 1,
    StartIndex = IsLower ? 0         : DiagIndex+1
  };
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    if (LoopIndex>0)
      rhs.coeffRef(DiagIndex) -= lhs.row(DiagIndex).template segment<LoopIndex>(StartIndex).transpose()
                                .cwiseProduct(rhs.template segment<LoopIndex>(StartIndex)).sum();

    if(!(Mode & UnitDiag))
      rhs.coeffRef(DiagIndex) /= lhs.coeff(DiagIndex,DiagIndex);

    triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex+1,Size>::run(lhs,rhs);
  }
};

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size>
struct triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex,Size,true> {
  static EIGEN_DEVICE_FUNC void run(const Lhs&, Rhs&) {}
};

template<typename Lhs, typename Rhs, int Mode>
struct triangular_solver_selector<Lhs,Rhs,OnTheLeft,Mode,CompleteUnrolling,1> {
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  { triangular_solver_unroller<Lhs,Rhs,Mode,0,Rhs::SizeAtCompileTime>::run(lhs,rhs); }
};

template<typename Lhs, typename Rhs, int Mode>
struct triangular_solver_selector<Lhs,Rhs,OnTheRight,Mode,CompleteUnrolling,1> {
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    Transpose<const Lhs> trLhs(lhs);
    Transpose<Rhs> trRhs(rhs);

    triangular_solver_unroller<Transpose<const Lhs>,Transpose<Rhs>,
                              ((Mode&Upper)==Upper ? Lower : Upper) | (Mode&UnitDiag),
                              0,Rhs::SizeAtCompileTime>::run(trLhs,trRhs);
  }
};

} // end namespace internal

/***************************************************************************
* TriangularView methods
***************************************************************************/

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatrixType, unsigned int Mode>
template<int Side, typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType,Mode,Dense>::solveInPlace(const MatrixBase<OtherDerived>& _other) const
{
  OtherDerived& other = _other.const_cast_derived();
  eigen_assert( derived().cols() == derived().rows() && ((Side==OnTheLeft && derived().cols() == other.rows()) || (Side==OnTheRight && derived().cols() == other.cols())) );
  eigen_assert((!(int(Mode) & int(ZeroDiag))) && bool(int(Mode) & (int(Upper) | int(Lower))));
  // If solving for a 0x0 matrix, nothing to do, simply return.
  if (derived().cols() == 0)
    return;

  enum { copy = (internal::traits<OtherDerived>::Flags & RowMajorBit)  && OtherDerived::IsVectorAtCompileTime && OtherDerived::SizeAtCompileTime!=1};
  typedef typename internal::conditional<copy,
    typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
  OtherCopy otherCopy(other);

  internal::triangular_solver_selector<MatrixType, typename internal::remove_reference<OtherCopy>::type,
    Side, Mode>::run(derived().nestedExpression(), otherCopy);

  if (copy)
    other = otherCopy;
}

template<typename Derived, unsigned int Mode>
template<int Side, typename Other>
const internal::triangular_solve_retval<Side,TriangularView<Derived,Mode>,Other>
TriangularViewImpl<Derived,Mode,Dense>::solve(const MatrixBase<Other>& other) const
{
  return internal::triangular_solve_retval<Side,TriangularViewType,Other>(derived(), other.derived());
}
#endif

namespace internal {


template<int Side, typename TriangularType, typename Rhs>
struct traits<triangular_solve_retval<Side, TriangularType, Rhs> >
{
  typedef typename internal::plain_matrix_type_column_major<Rhs>::type ReturnType;
};

template<int Side, typename TriangularType, typename Rhs> struct triangular_solve_retval
 : public ReturnByValue<triangular_solve_retval<Side, TriangularType, Rhs> >
{
  typedef typename remove_all<typename Rhs::Nested>::type RhsNestedCleaned;
  typedef ReturnByValue<triangular_solve_retval> Base;

  triangular_solve_retval(const TriangularType& tri, const Rhs& rhs)
    : m_triangularMatrix(tri), m_rhs(rhs)
  {}

  inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_rhs.rows(); }
  inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    if(!is_same_dense(dst,m_rhs))
      dst = m_rhs;
    m_triangularMatrix.template solveInPlace<Side>(dst);
  }

  protected:
    const TriangularType& m_triangularMatrix;
    typename Rhs::Nested m_rhs;
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVETRIANGULAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/SolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVERBASE_H
#define EIGEN_SOLVERBASE_H

namespace Eigen {

namespace internal {

template<typename Derived>
struct solve_assertion {
    template<bool Transpose_, typename Rhs>
    static void run(const Derived& solver, const Rhs& b) { solver.template _check_solve_assertion<Transpose_>(b); }
};

template<typename Derived>
struct solve_assertion<Transpose<Derived> >
{
    typedef Transpose<Derived> type;

    template<bool Transpose_, typename Rhs>
    static void run(const type& transpose, const Rhs& b)
    {
        internal::solve_assertion<typename internal::remove_all<Derived>::type>::template run<true>(transpose.nestedExpression(), b);
    }
};

template<typename Scalar, typename Derived>
struct solve_assertion<CwiseUnaryOp<Eigen::internal::scalar_conjugate_op<Scalar>, const Transpose<Derived> > >
{
    typedef CwiseUnaryOp<Eigen::internal::scalar_conjugate_op<Scalar>, const Transpose<Derived> > type;

    template<bool Transpose_, typename Rhs>
    static void run(const type& adjoint, const Rhs& b)
    {
        internal::solve_assertion<typename internal::remove_all<Transpose<Derived> >::type>::template run<true>(adjoint.nestedExpression(), b);
    }
};
} // end namespace internal

/** \class SolverBase
  * \brief A base class for matrix decomposition and solvers
  *
  * \tparam Derived the actual type of the decomposition/solver.
  *
  * Any matrix decomposition inheriting this base class provide the following API:
  *
  * \code
  * MatrixType A, b, x;
  * DecompositionType dec(A);
  * x = dec.solve(b);             // solve A   * x = b
  * x = dec.transpose().solve(b); // solve A^T * x = b
  * x = dec.adjoint().solve(b);   // solve A'  * x = b
  * \endcode
  *
  * \warning Currently, any other usage of transpose() and adjoint() are not supported and will produce compilation errors.
  *
  * \sa class PartialPivLU, class FullPivLU, class HouseholderQR, class ColPivHouseholderQR, class FullPivHouseholderQR, class CompleteOrthogonalDecomposition, class LLT, class LDLT, class SVDBase
  */
template<typename Derived>
class SolverBase : public EigenBase<Derived>
{
  public:

    typedef EigenBase<Derived> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef Scalar CoeffReturnType;

    template<typename Derived_>
    friend struct internal::solve_assertion;

    enum {
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                          internal::traits<Derived>::ColsAtCompileTime>::ret),
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                             internal::traits<Derived>::MaxColsAtCompileTime>::ret),
      IsVectorAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime == 1
                           || internal::traits<Derived>::MaxColsAtCompileTime == 1,
      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2
    };

    /** Default constructor */
    SolverBase()
    {}

    ~SolverBase()
    {}

    using Base::derived;

    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      internal::solve_assertion<typename internal::remove_all<Derived>::type>::template run<false>(derived(), b);
      return Solve<Derived, Rhs>(derived(), b.derived());
    }

    /** \internal the return type of transpose() */
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;
    /** \returns an expression of the transposed of the factored matrix.
      *
      * A typical usage is to solve for the transposed problem A^T x = b:
      * \code x = dec.transpose().solve(b); \endcode
      *
      * \sa adjoint(), solve()
      */
    inline ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(derived());
    }

    /** \internal the return type of adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, ConstTransposeReturnType>,
                        ConstTransposeReturnType
                     >::type AdjointReturnType;
    /** \returns an expression of the adjoint of the factored matrix
      *
      * A typical usage is to solve for the adjoint problem A' x = b:
      * \code x = dec.adjoint().solve(b); \endcode
      *
      * For real scalar types, this function is equivalent to transpose().
      *
      * \sa transpose(), solve()
      */
    inline AdjointReturnType adjoint() const
    {
      return AdjointReturnType(derived().transpose());
    }

  protected:

    template<bool Transpose_, typename Rhs>
    void _check_solve_assertion(const Rhs& b) const {
        EIGEN_ONLY_USED_FOR_DEBUG(b);
        eigen_assert(derived().m_isInitialized && "Solver is not initialized.");
        eigen_assert((Transpose_?derived().cols():derived().rows())==b.rows() && "SolverBase::solve(): invalid number of rows of the right hand side matrix b");
    }
};

namespace internal {

template<typename Derived>
struct generic_xpr_base<Derived, MatrixXpr, SolverStorage>
{
  typedef SolverBase<Derived> type;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVERBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/StableNorm.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STABLENORM_H
#define EIGEN_STABLENORM_H

namespace Eigen { 

namespace internal {

template<typename ExpressionType, typename Scalar>
inline void stable_norm_kernel(const ExpressionType& bl, Scalar& ssq, Scalar& scale, Scalar& invScale)
{
  Scalar maxCoeff = bl.cwiseAbs().maxCoeff();
  
  if(maxCoeff>scale)
  {
    ssq = ssq * numext::abs2(scale/maxCoeff);
    Scalar tmp = Scalar(1)/maxCoeff;
    if(tmp > NumTraits<Scalar>::highest())
    {
      invScale = NumTraits<Scalar>::highest();
      scale = Scalar(1)/invScale;
    }
    else if(maxCoeff>NumTraits<Scalar>::highest()) // we got a INF
    {
      invScale = Scalar(1);
      scale = maxCoeff;
    }
    else
    {
      scale = maxCoeff;
      invScale = tmp;
    }
  }
  else if(maxCoeff!=maxCoeff) // we got a NaN
  {
    scale = maxCoeff;
  }
  
  // TODO if the maxCoeff is much much smaller than the current scale,
  // then we can neglect this sub vector
  if(scale>Scalar(0)) // if scale==0, then bl is 0 
    ssq += (bl*invScale).squaredNorm();
}

template<typename VectorType, typename RealScalar>
void stable_norm_impl_inner_step(const VectorType &vec, RealScalar& ssq, RealScalar& scale, RealScalar& invScale)
{
  typedef typename VectorType::Scalar Scalar;
  const Index blockSize = 4096;
  
  typedef typename internal::nested_eval<VectorType,2>::type VectorTypeCopy;
  typedef typename internal::remove_all<VectorTypeCopy>::type VectorTypeCopyClean;
  const VectorTypeCopy copy(vec);
  
  enum {
    CanAlign = (   (int(VectorTypeCopyClean::Flags)&DirectAccessBit)
                || (int(internal::evaluator<VectorTypeCopyClean>::Alignment)>0) // FIXME Alignment)>0 might not be enough
               ) && (blockSize*sizeof(Scalar)*2<EIGEN_STACK_ALLOCATION_LIMIT)
                 && (EIGEN_MAX_STATIC_ALIGN_BYTES>0) // if we cannot allocate on the stack, then let's not bother about this optimization
  };
  typedef typename internal::conditional<CanAlign, Ref<const Matrix<Scalar,Dynamic,1,0,blockSize,1>, internal::evaluator<VectorTypeCopyClean>::Alignment>,
                                                   typename VectorTypeCopyClean::ConstSegmentReturnType>::type SegmentWrapper;
  Index n = vec.size();
  
  Index bi = internal::first_default_aligned(copy);
  if (bi>0)
    internal::stable_norm_kernel(copy.head(bi), ssq, scale, invScale);
  for (; bi<n; bi+=blockSize)
    internal::stable_norm_kernel(SegmentWrapper(copy.segment(bi,numext::mini(blockSize, n - bi))), ssq, scale, invScale);
}

template<typename VectorType>
typename VectorType::RealScalar
stable_norm_impl(const VectorType &vec, typename enable_if<VectorType::IsVectorAtCompileTime>::type* = 0 )
{
  using std::sqrt;
  using std::abs;

  Index n = vec.size();

  if(n==1)
    return abs(vec.coeff(0));

  typedef typename VectorType::RealScalar RealScalar;
  RealScalar scale(0);
  RealScalar invScale(1);
  RealScalar ssq(0); // sum of squares

  stable_norm_impl_inner_step(vec, ssq, scale, invScale);
  
  return scale * sqrt(ssq);
}

template<typename MatrixType>
typename MatrixType::RealScalar
stable_norm_impl(const MatrixType &mat, typename enable_if<!MatrixType::IsVectorAtCompileTime>::type* = 0 )
{
  using std::sqrt;

  typedef typename MatrixType::RealScalar RealScalar;
  RealScalar scale(0);
  RealScalar invScale(1);
  RealScalar ssq(0); // sum of squares

  for(Index j=0; j<mat.outerSize(); ++j)
    stable_norm_impl_inner_step(mat.innerVector(j), ssq, scale, invScale);
  return scale * sqrt(ssq);
}

template<typename Derived>
inline typename NumTraits<typename traits<Derived>::Scalar>::Real
blueNorm_impl(const EigenBase<Derived>& _vec)
{
  typedef typename Derived::RealScalar RealScalar;  
  using std::pow;
  using std::sqrt;
  using std::abs;

  // This program calculates the machine-dependent constants
  // bl, b2, slm, s2m, relerr overfl
  // from the "basic" machine-dependent numbers
  // nbig, ibeta, it, iemin, iemax, rbig.
  // The following define the basic machine-dependent constants.
  // For portability, the PORT subprograms "ilmaeh" and "rlmach"
  // are used. For any specific computer, each of the assignment
  // statements can be replaced
  static const int ibeta = std::numeric_limits<RealScalar>::radix;  // base for floating-point numbers
  static const int it    = NumTraits<RealScalar>::digits();  // number of base-beta digits in mantissa
  static const int iemin = NumTraits<RealScalar>::min_exponent();  // minimum exponent
  static const int iemax = NumTraits<RealScalar>::max_exponent();  // maximum exponent
  static const RealScalar rbig   = NumTraits<RealScalar>::highest();  // largest floating-point number
  static const RealScalar b1     = RealScalar(pow(RealScalar(ibeta),RealScalar(-((1-iemin)/2))));  // lower boundary of midrange
  static const RealScalar b2     = RealScalar(pow(RealScalar(ibeta),RealScalar((iemax + 1 - it)/2)));  // upper boundary of midrange
  static const RealScalar s1m    = RealScalar(pow(RealScalar(ibeta),RealScalar((2-iemin)/2)));  // scaling factor for lower range
  static const RealScalar s2m    = RealScalar(pow(RealScalar(ibeta),RealScalar(- ((iemax+it)/2))));  // scaling factor for upper range
  static const RealScalar eps    = RealScalar(pow(double(ibeta), 1-it));
  static const RealScalar relerr = sqrt(eps);  // tolerance for neglecting asml

  const Derived& vec(_vec.derived());
  Index n = vec.size();
  RealScalar ab2 = b2 / RealScalar(n);
  RealScalar asml = RealScalar(0);
  RealScalar amed = RealScalar(0);
  RealScalar abig = RealScalar(0);

  for(Index j=0; j<vec.outerSize(); ++j)
  {
    for(typename Derived::InnerIterator iter(vec, j); iter; ++iter)
    {
      RealScalar ax = abs(iter.value());
      if(ax > ab2)     abig += numext::abs2(ax*s2m);
      else if(ax < b1) asml += numext::abs2(ax*s1m);
      else             amed += numext::abs2(ax);
    }
  }
  if(amed!=amed)
    return amed;  // we got a NaN
  if(abig > RealScalar(0))
  {
    abig = sqrt(abig);
    if(abig > rbig) // overflow, or *this contains INF values
      return abig;  // return INF
    if(amed > RealScalar(0))
    {
      abig = abig/s2m;
      amed = sqrt(amed);
    }
    else
      return abig/s2m;
  }
  else if(asml > RealScalar(0))
  {
    if (amed > RealScalar(0))
    {
      abig = sqrt(amed);
      amed = sqrt(asml) / s1m;
    }
    else
      return sqrt(asml)/s1m;
  }
  else
    return sqrt(amed);
  asml = numext::mini(abig, amed);
  abig = numext::maxi(abig, amed);
  if(asml <= abig*relerr)
    return abig;
  else
    return abig * sqrt(RealScalar(1) + numext::abs2(asml/abig));
}

} // end namespace internal

/** \returns the \em l2 norm of \c *this avoiding underflow and overflow.
  * This version use a blockwise two passes algorithm:
  *  1 - find the absolute largest coefficient \c s
  *  2 - compute \f$ s \Vert \frac{*this}{s} \Vert \f$ in a standard way
  *
  * For architecture/scalar types supporting vectorization, this version
  * is faster than blueNorm(). Otherwise the blueNorm() is much faster.
  *
  * \sa norm(), blueNorm(), hypotNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::stableNorm() const
{
  return internal::stable_norm_impl(derived());
}

/** \returns the \em l2 norm of \c *this using the Blue's algorithm.
  * A Portable Fortran Program to Find the Euclidean Norm of a Vector,
  * ACM TOMS, Vol 4, Issue 1, 1978.
  *
  * For architecture/scalar types without vectorization, this version
  * is much faster than stableNorm(). Otherwise the stableNorm() is faster.
  *
  * \sa norm(), stableNorm(), hypotNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::blueNorm() const
{
  return internal::blueNorm_impl(*this);
}

/** \returns the \em l2 norm of \c *this avoiding undeflow and overflow.
  * This version use a concatenation of hypot() calls, and it is very slow.
  *
  * \sa norm(), stableNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::hypotNorm() const
{
  if(size()==1)
    return numext::abs(coeff(0,0));
  else
    return this->cwiseAbs().redux(internal::scalar_hypot_op<RealScalar>());
}

} // end namespace Eigen

#endif // EIGEN_STABLENORM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/StlIterators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STLITERATORS_H
#define EIGEN_STLITERATORS_H

namespace Eigen {

namespace internal {

template<typename IteratorType>
struct indexed_based_stl_iterator_traits;

template<typename  Derived>
class indexed_based_stl_iterator_base
{
protected:
  typedef indexed_based_stl_iterator_traits<Derived> traits;
  typedef typename traits::XprType XprType;
  typedef indexed_based_stl_iterator_base<typename traits::non_const_iterator> non_const_iterator;
  typedef indexed_based_stl_iterator_base<typename traits::const_iterator> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class indexed_based_stl_iterator_base<typename traits::const_iterator>;
  friend class indexed_based_stl_iterator_base<typename traits::non_const_iterator>;
public:
  typedef Index difference_type;
  typedef std::random_access_iterator_tag iterator_category;

  indexed_based_stl_iterator_base() EIGEN_NO_THROW : mp_xpr(0), m_index(0) {}
  indexed_based_stl_iterator_base(XprType& xpr, Index index) EIGEN_NO_THROW : mp_xpr(&xpr), m_index(index) {}

  indexed_based_stl_iterator_base(const non_const_iterator& other) EIGEN_NO_THROW
    : mp_xpr(other.mp_xpr), m_index(other.m_index)
  {}

  indexed_based_stl_iterator_base& operator=(const non_const_iterator& other)
  {
    mp_xpr = other.mp_xpr;
    m_index = other.m_index;
    return *this;
  }

  Derived& operator++() { ++m_index; return derived(); }
  Derived& operator--() { --m_index; return derived(); }

  Derived operator++(int) { Derived prev(derived()); operator++(); return prev;}
  Derived operator--(int) { Derived prev(derived()); operator--(); return prev;}

  friend Derived operator+(const indexed_based_stl_iterator_base& a, Index b) { Derived ret(a.derived()); ret += b; return ret; }
  friend Derived operator-(const indexed_based_stl_iterator_base& a, Index b) { Derived ret(a.derived()); ret -= b; return ret; }
  friend Derived operator+(Index a, const indexed_based_stl_iterator_base& b) { Derived ret(b.derived()); ret += a; return ret; }
  friend Derived operator-(Index a, const indexed_based_stl_iterator_base& b) { Derived ret(b.derived()); ret -= a; return ret; }
  
  Derived& operator+=(Index b) { m_index += b; return derived(); }
  Derived& operator-=(Index b) { m_index -= b; return derived(); }

  difference_type operator-(const indexed_based_stl_iterator_base& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return m_index - other.m_index;
  }

  difference_type operator-(const other_iterator& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return m_index - other.m_index;
  }

  bool operator==(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator<=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }
  bool operator> (const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator>=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }

  bool operator==(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator<=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }
  bool operator> (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator>=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }

protected:

  Derived& derived() { return static_cast<Derived&>(*this); }
  const Derived& derived() const { return static_cast<const Derived&>(*this); }

  XprType *mp_xpr;
  Index m_index;
};

template<typename  Derived>
class indexed_based_stl_reverse_iterator_base
{
protected:
  typedef indexed_based_stl_iterator_traits<Derived> traits;
  typedef typename traits::XprType XprType;
  typedef indexed_based_stl_reverse_iterator_base<typename traits::non_const_iterator> non_const_iterator;
  typedef indexed_based_stl_reverse_iterator_base<typename traits::const_iterator> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class indexed_based_stl_reverse_iterator_base<typename traits::const_iterator>;
  friend class indexed_based_stl_reverse_iterator_base<typename traits::non_const_iterator>;
public:
  typedef Index difference_type;
  typedef std::random_access_iterator_tag iterator_category;

  indexed_based_stl_reverse_iterator_base() : mp_xpr(0), m_index(0) {}
  indexed_based_stl_reverse_iterator_base(XprType& xpr, Index index) : mp_xpr(&xpr), m_index(index) {}

  indexed_based_stl_reverse_iterator_base(const non_const_iterator& other)
    : mp_xpr(other.mp_xpr), m_index(other.m_index)
  {}

  indexed_based_stl_reverse_iterator_base& operator=(const non_const_iterator& other)
  {
    mp_xpr = other.mp_xpr;
    m_index = other.m_index;
    return *this;
  }

  Derived& operator++() { --m_index; return derived(); }
  Derived& operator--() { ++m_index; return derived(); }

  Derived operator++(int) { Derived prev(derived()); operator++(); return prev;}
  Derived operator--(int) { Derived prev(derived()); operator--(); return prev;}

  friend Derived operator+(const indexed_based_stl_reverse_iterator_base& a, Index b) { Derived ret(a.derived()); ret += b; return ret; }
  friend Derived operator-(const indexed_based_stl_reverse_iterator_base& a, Index b) { Derived ret(a.derived()); ret -= b; return ret; }
  friend Derived operator+(Index a, const indexed_based_stl_reverse_iterator_base& b) { Derived ret(b.derived()); ret += a; return ret; }
  friend Derived operator-(Index a, const indexed_based_stl_reverse_iterator_base& b) { Derived ret(b.derived()); ret -= a; return ret; }
  
  Derived& operator+=(Index b) { m_index -= b; return derived(); }
  Derived& operator-=(Index b) { m_index += b; return derived(); }

  difference_type operator-(const indexed_based_stl_reverse_iterator_base& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return other.m_index - m_index;
  }

  difference_type operator-(const other_iterator& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return other.m_index - m_index;
  }

  bool operator==(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator<=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }
  bool operator> (const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator>=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }

  bool operator==(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator<=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }
  bool operator> (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator>=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }

protected:

  Derived& derived() { return static_cast<Derived&>(*this); }
  const Derived& derived() const { return static_cast<const Derived&>(*this); }

  XprType *mp_xpr;
  Index m_index;
};

template<typename XprType>
class pointer_based_stl_iterator
{
  enum { is_lvalue  = internal::is_lvalue<XprType>::value };
  typedef pointer_based_stl_iterator<typename internal::remove_const<XprType>::type> non_const_iterator;
  typedef pointer_based_stl_iterator<typename internal::add_const<XprType>::type> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class pointer_based_stl_iterator<typename internal::add_const<XprType>::type>;
  friend class pointer_based_stl_iterator<typename internal::remove_const<XprType>::type>;
public:
  typedef Index difference_type;
  typedef typename XprType::Scalar value_type;
  typedef std::random_access_iterator_tag iterator_category;
  typedef typename internal::conditional<bool(is_lvalue), value_type*, const value_type*>::type pointer;
  typedef typename internal::conditional<bool(is_lvalue), value_type&, const value_type&>::type reference;


  pointer_based_stl_iterator() EIGEN_NO_THROW : m_ptr(0) {}
  pointer_based_stl_iterator(XprType& xpr, Index index) EIGEN_NO_THROW : m_incr(xpr.innerStride())
  {
    m_ptr = xpr.data() + index * m_incr.value();
  }

  pointer_based_stl_iterator(const non_const_iterator& other) EIGEN_NO_THROW
    : m_ptr(other.m_ptr), m_incr(other.m_incr)
  {}

  pointer_based_stl_iterator& operator=(const non_const_iterator& other) EIGEN_NO_THROW
  {
    m_ptr = other.m_ptr;
    m_incr.setValue(other.m_incr);
    return *this;
  }

  reference operator*()         const { return *m_ptr;   }
  reference operator[](Index i) const { return *(m_ptr+i*m_incr.value()); }
  pointer   operator->()        const { return m_ptr;    }

  pointer_based_stl_iterator& operator++() { m_ptr += m_incr.value(); return *this; }
  pointer_based_stl_iterator& operator--() { m_ptr -= m_incr.value(); return *this; }

  pointer_based_stl_iterator operator++(int) { pointer_based_stl_iterator prev(*this); operator++(); return prev;}
  pointer_based_stl_iterator operator--(int) { pointer_based_stl_iterator prev(*this); operator--(); return prev;}

  friend pointer_based_stl_iterator operator+(const pointer_based_stl_iterator& a, Index b) { pointer_based_stl_iterator ret(a); ret += b; return ret; }
  friend pointer_based_stl_iterator operator-(const pointer_based_stl_iterator& a, Index b) { pointer_based_stl_iterator ret(a); ret -= b; return ret; }
  friend pointer_based_stl_iterator operator+(Index a, const pointer_based_stl_iterator& b) { pointer_based_stl_iterator ret(b); ret += a; return ret; }
  friend pointer_based_stl_iterator operator-(Index a, const pointer_based_stl_iterator& b) { pointer_based_stl_iterator ret(b); ret -= a; return ret; }
  
  pointer_based_stl_iterator& operator+=(Index b) { m_ptr += b*m_incr.value(); return *this; }
  pointer_based_stl_iterator& operator-=(Index b) { m_ptr -= b*m_incr.value(); return *this; }

  difference_type operator-(const pointer_based_stl_iterator& other) const {
    return (m_ptr - other.m_ptr)/m_incr.value();
  }

  difference_type operator-(const other_iterator& other) const {
    return (m_ptr - other.m_ptr)/m_incr.value();
  }

  bool operator==(const pointer_based_stl_iterator& other) const { return m_ptr == other.m_ptr; }
  bool operator!=(const pointer_based_stl_iterator& other) const { return m_ptr != other.m_ptr; }
  bool operator< (const pointer_based_stl_iterator& other) const { return m_ptr <  other.m_ptr; }
  bool operator<=(const pointer_based_stl_iterator& other) const { return m_ptr <= other.m_ptr; }
  bool operator> (const pointer_based_stl_iterator& other) const { return m_ptr >  other.m_ptr; }
  bool operator>=(const pointer_based_stl_iterator& other) const { return m_ptr >= other.m_ptr; }

  bool operator==(const other_iterator& other) const { return m_ptr == other.m_ptr; }
  bool operator!=(const other_iterator& other) const { return m_ptr != other.m_ptr; }
  bool operator< (const other_iterator& other) const { return m_ptr <  other.m_ptr; }
  bool operator<=(const other_iterator& other) const { return m_ptr <= other.m_ptr; }
  bool operator> (const other_iterator& other) const { return m_ptr >  other.m_ptr; }
  bool operator>=(const other_iterator& other) const { return m_ptr >= other.m_ptr; }

protected:

  pointer m_ptr;
  internal::variable_if_dynamic<Index, XprType::InnerStrideAtCompileTime> m_incr;
};

template<typename _XprType>
struct indexed_based_stl_iterator_traits<generic_randaccess_stl_iterator<_XprType> >
{
  typedef _XprType XprType;
  typedef generic_randaccess_stl_iterator<typename internal::remove_const<XprType>::type> non_const_iterator;
  typedef generic_randaccess_stl_iterator<typename internal::add_const<XprType>::type> const_iterator;
};

template<typename XprType>
class generic_randaccess_stl_iterator : public indexed_based_stl_iterator_base<generic_randaccess_stl_iterator<XprType> >
{
public:
  typedef typename XprType::Scalar value_type;

protected:

  enum {
    has_direct_access = (internal::traits<XprType>::Flags & DirectAccessBit) ? 1 : 0,
    is_lvalue  = internal::is_lvalue<XprType>::value
  };

  typedef indexed_based_stl_iterator_base<generic_randaccess_stl_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  // TODO currently const Transpose/Reshape expressions never returns const references,
  // so lets return by value too.
  //typedef typename internal::conditional<bool(has_direct_access), const value_type&, const value_type>::type read_only_ref_t;
  typedef const value_type read_only_ref_t;

public:
  
  typedef typename internal::conditional<bool(is_lvalue), value_type *, const value_type *>::type pointer;
  typedef typename internal::conditional<bool(is_lvalue), value_type&, read_only_ref_t>::type reference;
  
  generic_randaccess_stl_iterator() : Base() {}
  generic_randaccess_stl_iterator(XprType& xpr, Index index) : Base(xpr,index) {}
  generic_randaccess_stl_iterator(const typename Base::non_const_iterator& other) : Base(other) {}
  using Base::operator=;

  reference operator*()         const { return   (*mp_xpr)(m_index);   }
  reference operator[](Index i) const { return   (*mp_xpr)(m_index+i); }
  pointer   operator->()        const { return &((*mp_xpr)(m_index)); }
};

template<typename _XprType, DirectionType Direction>
struct indexed_based_stl_iterator_traits<subvector_stl_iterator<_XprType,Direction> >
{
  typedef _XprType XprType;
  typedef subvector_stl_iterator<typename internal::remove_const<XprType>::type, Direction> non_const_iterator;
  typedef subvector_stl_iterator<typename internal::add_const<XprType>::type, Direction> const_iterator;
};

template<typename XprType, DirectionType Direction>
class subvector_stl_iterator : public indexed_based_stl_iterator_base<subvector_stl_iterator<XprType,Direction> >
{
protected:

  enum { is_lvalue  = internal::is_lvalue<XprType>::value };

  typedef indexed_based_stl_iterator_base<subvector_stl_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  typedef typename internal::conditional<Direction==Vertical,typename XprType::ColXpr,typename XprType::RowXpr>::type SubVectorType;
  typedef typename internal::conditional<Direction==Vertical,typename XprType::ConstColXpr,typename XprType::ConstRowXpr>::type ConstSubVectorType;


public:
  typedef typename internal::conditional<bool(is_lvalue), SubVectorType, ConstSubVectorType>::type reference;
  typedef typename reference::PlainObject value_type;

private:
  class subvector_stl_iterator_ptr
  {
  public:
      subvector_stl_iterator_ptr(const reference &subvector) : m_subvector(subvector) {}
      reference* operator->() { return &m_subvector; }
  private:
      reference m_subvector;
  };
public:

  typedef subvector_stl_iterator_ptr pointer;
  
  subvector_stl_iterator() : Base() {}
  subvector_stl_iterator(XprType& xpr, Index index) : Base(xpr,index) {}

  reference operator*()         const { return (*mp_xpr).template subVector<Direction>(m_index); }
  reference operator[](Index i) const { return (*mp_xpr).template subVector<Direction>(m_index+i); }
  pointer   operator->()        const { return (*mp_xpr).template subVector<Direction>(m_index); }
};

template<typename _XprType, DirectionType Direction>
struct indexed_based_stl_iterator_traits<subvector_stl_reverse_iterator<_XprType,Direction> >
{
  typedef _XprType XprType;
  typedef subvector_stl_reverse_iterator<typename internal::remove_const<XprType>::type, Direction> non_const_iterator;
  typedef subvector_stl_reverse_iterator<typename internal::add_const<XprType>::type, Direction> const_iterator;
};

template<typename XprType, DirectionType Direction>
class subvector_stl_reverse_iterator : public indexed_based_stl_reverse_iterator_base<subvector_stl_reverse_iterator<XprType,Direction> >
{
protected:

  enum { is_lvalue  = internal::is_lvalue<XprType>::value };

  typedef indexed_based_stl_reverse_iterator_base<subvector_stl_reverse_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  typedef typename internal::conditional<Direction==Vertical,typename XprType::ColXpr,typename XprType::RowXpr>::type SubVectorType;
  typedef typename internal::conditional<Direction==Vertical,typename XprType::ConstColXpr,typename XprType::ConstRowXpr>::type ConstSubVectorType;


public:
  typedef typename internal::conditional<bool(is_lvalue), SubVectorType, ConstSubVectorType>::type reference;
  typedef typename reference::PlainObject value_type;

private:
  class subvector_stl_reverse_iterator_ptr
  {
  public:
      subvector_stl_reverse_iterator_ptr(const reference &subvector) : m_subvector(subvector) {}
      reference* operator->() { return &m_subvector; }
  private:
      reference m_subvector;
  };
public:

  typedef subvector_stl_reverse_iterator_ptr pointer;
  
  subvector_stl_reverse_iterator() : Base() {}
  subvector_stl_reverse_iterator(XprType& xpr, Index index) : Base(xpr,index) {}

  reference operator*()         const { return (*mp_xpr).template subVector<Direction>(m_index); }
  reference operator[](Index i) const { return (*mp_xpr).template subVector<Direction>(m_index+i); }
  pointer   operator->()        const { return (*mp_xpr).template subVector<Direction>(m_index); }
};

} // namespace internal


/** returns an iterator to the first element of the 1D vector or array
  * \only_for_vectors
  * \sa end(), cbegin()
  */
template<typename Derived>
inline typename DenseBase<Derived>::iterator DenseBase<Derived>::begin()
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return iterator(derived(), 0);
}

/** const version of begin() */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::begin() const
{
  return cbegin();
}

/** returns a read-only const_iterator to the first element of the 1D vector or array
  * \only_for_vectors
  * \sa cend(), begin()
  */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::cbegin() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return const_iterator(derived(), 0);
}

/** returns an iterator to the element following the last element of the 1D vector or array
  * \only_for_vectors
  * \sa begin(), cend()
  */
template<typename Derived>
inline typename DenseBase<Derived>::iterator DenseBase<Derived>::end()
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return iterator(derived(), size());
}

/** const version of end() */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::end() const
{
  return cend();
}

/** returns a read-only const_iterator to the element following the last element of the 1D vector or array
  * \only_for_vectors
  * \sa begin(), cend()
  */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::cend() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return const_iterator(derived(), size());
}

} // namespace Eigen

#endif // EIGEN_STLITERATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Stride.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STRIDE_H
#define EIGEN_STRIDE_H

namespace Eigen {

/** \class Stride
  * \ingroup Core_Module
  *
  * \brief Holds strides information for Map
  *
  * This class holds the strides information for mapping arrays with strides with class Map.
  *
  * It holds two values: the inner stride and the outer stride.
  *
  * The inner stride is the pointer increment between two consecutive entries within a given row of a
  * row-major matrix or within a given column of a column-major matrix.
  *
  * The outer stride is the pointer increment between two consecutive rows of a row-major matrix or
  * between two consecutive columns of a column-major matrix.
  *
  * These two values can be passed either at compile-time as template parameters, or at runtime as
  * arguments to the constructor.
  *
  * Indeed, this class takes two template parameters:
  *  \tparam _OuterStrideAtCompileTime the outer stride, or Dynamic if you want to specify it at runtime.
  *  \tparam _InnerStrideAtCompileTime the inner stride, or Dynamic if you want to specify it at runtime.
  *
  * Here is an example:
  * \include Map_general_stride.cpp
  * Output: \verbinclude Map_general_stride.out
  *
  * Both strides can be negative, however, a negative stride of -1 cannot be specified at compiletime
  * because of the ambiguity with Dynamic which is defined to -1 (historically, negative strides were
  * not allowed).
  *
  * \sa class InnerStride, class OuterStride, \ref TopicStorageOrders
  */
template<int _OuterStrideAtCompileTime, int _InnerStrideAtCompileTime>
class Stride
{
  public:
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    enum {
      InnerStrideAtCompileTime = _InnerStrideAtCompileTime,
      OuterStrideAtCompileTime = _OuterStrideAtCompileTime
    };

    /** Default constructor, for use when strides are fixed at compile time */
    EIGEN_DEVICE_FUNC
    Stride()
      : m_outer(OuterStrideAtCompileTime), m_inner(InnerStrideAtCompileTime)
    {
      // FIXME: for Eigen 4 we should use DynamicIndex instead of Dynamic.
      // FIXME: for Eigen 4 we should also unify this API with fix<>
      eigen_assert(InnerStrideAtCompileTime != Dynamic && OuterStrideAtCompileTime != Dynamic);
    }

    /** Constructor allowing to pass the strides at runtime */
    EIGEN_DEVICE_FUNC
    Stride(Index outerStride, Index innerStride)
      : m_outer(outerStride), m_inner(innerStride)
    {
    }

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    Stride(const Stride& other)
      : m_outer(other.outer()), m_inner(other.inner())
    {}

    /** \returns the outer stride */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outer() const { return m_outer.value(); }
    /** \returns the inner stride */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index inner() const { return m_inner.value(); }

  protected:
    internal::variable_if_dynamic<Index, OuterStrideAtCompileTime> m_outer;
    internal::variable_if_dynamic<Index, InnerStrideAtCompileTime> m_inner;
};

/** \brief Convenience specialization of Stride to specify only an inner stride
  * See class Map for some examples */
template<int Value>
class InnerStride : public Stride<0, Value>
{
    typedef Stride<0, Value> Base;
  public:
    EIGEN_DEVICE_FUNC InnerStride() : Base() {}
    EIGEN_DEVICE_FUNC InnerStride(Index v) : Base(0, v) {} // FIXME making this explicit could break valid code
};

/** \brief Convenience specialization of Stride to specify only an outer stride
  * See class Map for some examples */
template<int Value>
class OuterStride : public Stride<Value, 0>
{
    typedef Stride<Value, 0> Base;
  public:
    EIGEN_DEVICE_FUNC OuterStride() : Base() {}
    EIGEN_DEVICE_FUNC OuterStride(Index v) : Base(v,0) {} // FIXME making this explicit could break valid code
};

} // end namespace Eigen

#endif // EIGEN_STRIDE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Swap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SWAP_H
#define EIGEN_SWAP_H

namespace Eigen { 

namespace internal {

// Overload default assignPacket behavior for swapping them
template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT>
class generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, Specialized>
 : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, BuiltIn>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, BuiltIn> Base;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
  
public:
  typedef typename Base::Scalar Scalar;
  typedef typename Base::DstXprType DstXprType;
  typedef swap_assign_op<Scalar> Functor;
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  generic_dense_assignment_kernel(DstEvaluatorTypeT &dst, const SrcEvaluatorTypeT &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}
  
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacket(Index row, Index col)
  {
    PacketType tmp = m_src.template packet<LoadMode,PacketType>(row,col);
    const_cast<SrcEvaluatorTypeT&>(m_src).template writePacket<LoadMode>(row,col, m_dst.template packet<StoreMode,PacketType>(row,col));
    m_dst.template writePacket<StoreMode>(row,col,tmp);
  }
  
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacket(Index index)
  {
    PacketType tmp = m_src.template packet<LoadMode,PacketType>(index);
    const_cast<SrcEvaluatorTypeT&>(m_src).template writePacket<LoadMode>(index, m_dst.template packet<StoreMode,PacketType>(index));
    m_dst.template writePacket<StoreMode>(index,tmp);
  }
  
  // TODO find a simple way not to have to copy/paste this function from generic_dense_assignment_kernel, by simple I mean no CRTP (Gael)
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacketByOuterInner(Index outer, Index inner)
  {
    Index row = Base::rowIndexByOuterInner(outer, inner); 
    Index col = Base::colIndexByOuterInner(outer, inner);
    assignPacket<StoreMode,LoadMode,PacketType>(row, col);
  }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SWAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Transpose.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSPOSE_H
#define EIGEN_TRANSPOSE_H

namespace Eigen {

namespace internal {
template<typename MatrixType>
struct traits<Transpose<MatrixType> > : public traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type MatrixTypeNestedPlain;
  enum {
    RowsAtCompileTime = MatrixType::ColsAtCompileTime,
    ColsAtCompileTime = MatrixType::RowsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags0 = traits<MatrixTypeNestedPlain>::Flags & ~(LvalueBit | NestByRefBit),
    Flags1 = Flags0 | FlagsLvalueBit,
    Flags = Flags1 ^ RowMajorBit,
    InnerStrideAtCompileTime = inner_stride_at_compile_time<MatrixType>::ret,
    OuterStrideAtCompileTime = outer_stride_at_compile_time<MatrixType>::ret
  };
};
}

template<typename MatrixType, typename StorageKind> class TransposeImpl;

/** \class Transpose
  * \ingroup Core_Module
  *
  * \brief Expression of the transpose of a matrix
  *
  * \tparam MatrixType the type of the object of which we are taking the transpose
  *
  * This class represents an expression of the transpose of a matrix.
  * It is the return type of MatrixBase::transpose() and MatrixBase::adjoint()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::transpose(), MatrixBase::adjoint()
  */
template<typename MatrixType> class Transpose
  : public TransposeImpl<MatrixType,typename internal::traits<MatrixType>::StorageKind>
{
  public:

    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;

    typedef typename TransposeImpl<MatrixType,typename internal::traits<MatrixType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Transpose)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE Transpose(MatrixType& matrix) : m_matrix(matrix) {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Transpose)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_matrix.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_matrix.rows(); }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<MatrixTypeNested>::type&
    nestedExpression() const { return m_matrix; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename internal::remove_reference<MatrixTypeNested>::type&
    nestedExpression() { return m_matrix; }

    /** \internal */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void resize(Index nrows, Index ncols) {
      m_matrix.resize(ncols,nrows);
    }

  protected:
    typename internal::ref_selector<MatrixType>::non_const_type m_matrix;
};

namespace internal {

template<typename MatrixType, bool HasDirectAccess = has_direct_access<MatrixType>::ret>
struct TransposeImpl_base
{
  typedef typename dense_xpr_base<Transpose<MatrixType> >::type type;
};

template<typename MatrixType>
struct TransposeImpl_base<MatrixType, false>
{
  typedef typename dense_xpr_base<Transpose<MatrixType> >::type type;
};

} // end namespace internal

// Generic API dispatcher
template<typename XprType, typename StorageKind>
class TransposeImpl
  : public internal::generic_xpr_base<Transpose<XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<Transpose<XprType> >::type Base;
};

template<typename MatrixType> class TransposeImpl<MatrixType,Dense>
  : public internal::TransposeImpl_base<MatrixType>::type
{
  public:

    typedef typename internal::TransposeImpl_base<MatrixType>::type Base;
    using Base::coeffRef;
    EIGEN_DENSE_PUBLIC_INTERFACE(Transpose<MatrixType>)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(TransposeImpl)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Index innerStride() const { return derived().nestedExpression().innerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Index outerStride() const { return derived().nestedExpression().outerStride(); }

    typedef typename internal::conditional<
                       internal::is_lvalue<MatrixType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    ScalarWithConstIfNotLvalue* data() { return derived().nestedExpression().data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar* data() const { return derived().nestedExpression().data(); }

    // FIXME: shall we keep the const version of coeffRef?
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return derived().nestedExpression().coeffRef(colId, rowId);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar& coeffRef(Index index) const
    {
      return derived().nestedExpression().coeffRef(index);
    }
  protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TransposeImpl)
};

/** \returns an expression of the transpose of *this.
  *
  * Example: \include MatrixBase_transpose.cpp
  * Output: \verbinclude MatrixBase_transpose.out
  *
  * \warning If you want to replace a matrix by its own transpose, do \b NOT do this:
  * \code
  * m = m.transpose(); // bug!!! caused by aliasing effect
  * \endcode
  * Instead, use the transposeInPlace() method:
  * \code
  * m.transposeInPlace();
  * \endcode
  * which gives Eigen good opportunities for optimization, or alternatively you can also do:
  * \code
  * m = m.transpose().eval();
  * \endcode
  *
  * \sa transposeInPlace(), adjoint() */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Transpose<Derived>
DenseBase<Derived>::transpose()
{
  return TransposeReturnType(derived());
}

/** This is the const version of transpose().
  *
  * Make sure you read the warning for transpose() !
  *
  * \sa transposeInPlace(), adjoint() */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename DenseBase<Derived>::ConstTransposeReturnType
DenseBase<Derived>::transpose() const
{
  return ConstTransposeReturnType(derived());
}

/** \returns an expression of the adjoint (i.e. conjugate transpose) of *this.
  *
  * Example: \include MatrixBase_adjoint.cpp
  * Output: \verbinclude MatrixBase_adjoint.out
  *
  * \warning If you want to replace a matrix by its own adjoint, do \b NOT do this:
  * \code
  * m = m.adjoint(); // bug!!! caused by aliasing effect
  * \endcode
  * Instead, use the adjointInPlace() method:
  * \code
  * m.adjointInPlace();
  * \endcode
  * which gives Eigen good opportunities for optimization, or alternatively you can also do:
  * \code
  * m = m.adjoint().eval();
  * \endcode
  *
  * \sa adjointInPlace(), transpose(), conjugate(), class Transpose, class internal::scalar_conjugate_op */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const typename MatrixBase<Derived>::AdjointReturnType
MatrixBase<Derived>::adjoint() const
{
  return AdjointReturnType(this->transpose());
}

/***************************************************************************
* "in place" transpose implementation
***************************************************************************/

namespace internal {

template<typename MatrixType,
  bool IsSquare = (MatrixType::RowsAtCompileTime == MatrixType::ColsAtCompileTime) && MatrixType::RowsAtCompileTime!=Dynamic,
  bool MatchPacketSize =
        (int(MatrixType::RowsAtCompileTime) == int(internal::packet_traits<typename MatrixType::Scalar>::size))
    &&  (internal::evaluator<MatrixType>::Flags&PacketAccessBit) >
struct inplace_transpose_selector;

template<typename MatrixType>
struct inplace_transpose_selector<MatrixType,true,false> { // square matrix
  static void run(MatrixType& m) {
    m.matrix().template triangularView<StrictlyUpper>().swap(m.matrix().transpose().template triangularView<StrictlyUpper>());
  }
};

template<typename MatrixType>
struct inplace_transpose_selector<MatrixType,true,true> { // PacketSize x PacketSize
  static void run(MatrixType& m) {
    typedef typename MatrixType::Scalar Scalar;
    typedef typename internal::packet_traits<typename MatrixType::Scalar>::type Packet;
    const Index PacketSize = internal::packet_traits<Scalar>::size;
    const Index Alignment = internal::evaluator<MatrixType>::Alignment;
    PacketBlock<Packet> A;
    for (Index i=0; i<PacketSize; ++i)
      A.packet[i] = m.template packetByOuterInner<Alignment>(i,0);
    internal::ptranspose(A);
    for (Index i=0; i<PacketSize; ++i)
      m.template writePacket<Alignment>(m.rowIndexByOuterInner(i,0), m.colIndexByOuterInner(i,0), A.packet[i]);
  }
};


template <typename MatrixType, Index Alignment>
void BlockedInPlaceTranspose(MatrixType& m) {
  typedef typename MatrixType::Scalar Scalar;
  typedef typename internal::packet_traits<typename MatrixType::Scalar>::type Packet;
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  eigen_assert(m.rows() == m.cols());
  int row_start = 0;
  for (; row_start + PacketSize <= m.rows(); row_start += PacketSize) {
    for (int col_start = row_start; col_start + PacketSize <= m.cols(); col_start += PacketSize) {
      PacketBlock<Packet> A;
      if (row_start == col_start) {
        for (Index i=0; i<PacketSize; ++i)
          A.packet[i] = m.template packetByOuterInner<Alignment>(row_start + i,col_start);
        internal::ptranspose(A);
        for (Index i=0; i<PacketSize; ++i)
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(row_start + i, col_start), m.colIndexByOuterInner(row_start + i,col_start), A.packet[i]);
      } else {
        PacketBlock<Packet> B;
        for (Index i=0; i<PacketSize; ++i) {
          A.packet[i] = m.template packetByOuterInner<Alignment>(row_start + i,col_start);
          B.packet[i] = m.template packetByOuterInner<Alignment>(col_start + i, row_start);
        }
        internal::ptranspose(A);
        internal::ptranspose(B);
        for (Index i=0; i<PacketSize; ++i) {
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(row_start + i, col_start), m.colIndexByOuterInner(row_start + i,col_start), B.packet[i]);
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(col_start + i, row_start), m.colIndexByOuterInner(col_start + i,row_start), A.packet[i]);
        }
      }
    }
  }
  for (Index row = row_start; row < m.rows(); ++row) {
    m.matrix().row(row).head(row).swap(
        m.matrix().col(row).head(row).transpose());
  }
}

template<typename MatrixType,bool MatchPacketSize>
struct inplace_transpose_selector<MatrixType,false,MatchPacketSize> { // non square or dynamic matrix
  static void run(MatrixType& m) {
    typedef typename MatrixType::Scalar Scalar;
    if (m.rows() == m.cols()) {
      const Index PacketSize = internal::packet_traits<Scalar>::size;
      if (!NumTraits<Scalar>::IsComplex && m.rows() >= PacketSize) {
        if ((m.rows() % PacketSize) == 0)
          BlockedInPlaceTranspose<MatrixType,internal::evaluator<MatrixType>::Alignment>(m);
        else
          BlockedInPlaceTranspose<MatrixType,Unaligned>(m);
      }
      else {
        m.matrix().template triangularView<StrictlyUpper>().swap(m.matrix().transpose().template triangularView<StrictlyUpper>());
      }
    } else {
      m = m.transpose().eval();
    }
  }
};


} // end namespace internal

/** This is the "in place" version of transpose(): it replaces \c *this by its own transpose.
  * Thus, doing
  * \code
  * m.transposeInPlace();
  * \endcode
  * has the same effect on m as doing
  * \code
  * m = m.transpose().eval();
  * \endcode
  * and is faster and also safer because in the latter line of code, forgetting the eval() results
  * in a bug caused by \ref TopicAliasing "aliasing".
  *
  * Notice however that this method is only useful if you want to replace a matrix by its own transpose.
  * If you just need the transpose of a matrix, use transpose().
  *
  * \note if the matrix is not square, then \c *this must be a resizable matrix.
  * This excludes (non-square) fixed-size matrices, block-expressions and maps.
  *
  * \sa transpose(), adjoint(), adjointInPlace() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void DenseBase<Derived>::transposeInPlace()
{
  eigen_assert((rows() == cols() || (RowsAtCompileTime == Dynamic && ColsAtCompileTime == Dynamic))
               && "transposeInPlace() called on a non-square non-resizable matrix");
  internal::inplace_transpose_selector<Derived>::run(derived());
}

/***************************************************************************
* "in place" adjoint implementation
***************************************************************************/

/** This is the "in place" version of adjoint(): it replaces \c *this by its own transpose.
  * Thus, doing
  * \code
  * m.adjointInPlace();
  * \endcode
  * has the same effect on m as doing
  * \code
  * m = m.adjoint().eval();
  * \endcode
  * and is faster and also safer because in the latter line of code, forgetting the eval() results
  * in a bug caused by aliasing.
  *
  * Notice however that this method is only useful if you want to replace a matrix by its own adjoint.
  * If you just need the adjoint of a matrix, use adjoint().
  *
  * \note if the matrix is not square, then \c *this must be a resizable matrix.
  * This excludes (non-square) fixed-size matrices, block-expressions and maps.
  *
  * \sa transpose(), adjoint(), transposeInPlace() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void MatrixBase<Derived>::adjointInPlace()
{
  derived() = adjoint().eval();
}

#ifndef EIGEN_NO_DEBUG

// The following is to detect aliasing problems in most common cases.

namespace internal {

template<bool DestIsTransposed, typename OtherDerived>
struct check_transpose_aliasing_compile_time_selector
{
  enum { ret = bool(blas_traits<OtherDerived>::IsTransposed) != DestIsTransposed };
};

template<bool DestIsTransposed, typename BinOp, typename DerivedA, typename DerivedB>
struct check_transpose_aliasing_compile_time_selector<DestIsTransposed,CwiseBinaryOp<BinOp,DerivedA,DerivedB> >
{
  enum { ret =    bool(blas_traits<DerivedA>::IsTransposed) != DestIsTransposed
               || bool(blas_traits<DerivedB>::IsTransposed) != DestIsTransposed
  };
};

template<typename Scalar, bool DestIsTransposed, typename OtherDerived>
struct check_transpose_aliasing_run_time_selector
{
  static bool run(const Scalar* dest, const OtherDerived& src)
  {
    return (bool(blas_traits<OtherDerived>::IsTransposed) != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src));
  }
};

template<typename Scalar, bool DestIsTransposed, typename BinOp, typename DerivedA, typename DerivedB>
struct check_transpose_aliasing_run_time_selector<Scalar,DestIsTransposed,CwiseBinaryOp<BinOp,DerivedA,DerivedB> >
{
  static bool run(const Scalar* dest, const CwiseBinaryOp<BinOp,DerivedA,DerivedB>& src)
  {
    return ((blas_traits<DerivedA>::IsTransposed != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src.lhs())))
        || ((blas_traits<DerivedB>::IsTransposed != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src.rhs())));
  }
};

// the following selector, checkTransposeAliasing_impl, based on MightHaveTransposeAliasing,
// is because when the condition controlling the assert is known at compile time, ICC emits a warning.
// This is actually a good warning: in expressions that don't have any transposing, the condition is
// known at compile time to be false, and using that, we can avoid generating the code of the assert again
// and again for all these expressions that don't need it.

template<typename Derived, typename OtherDerived,
         bool MightHaveTransposeAliasing
                 = check_transpose_aliasing_compile_time_selector
                     <blas_traits<Derived>::IsTransposed,OtherDerived>::ret
        >
struct checkTransposeAliasing_impl
{
    static void run(const Derived& dst, const OtherDerived& other)
    {
        eigen_assert((!check_transpose_aliasing_run_time_selector
                      <typename Derived::Scalar,blas_traits<Derived>::IsTransposed,OtherDerived>
                      ::run(extract_data(dst), other))
          && "aliasing detected during transposition, use transposeInPlace() "
             "or evaluate the rhs into a temporary using .eval()");

    }
};

template<typename Derived, typename OtherDerived>
struct checkTransposeAliasing_impl<Derived, OtherDerived, false>
{
    static void run(const Derived&, const OtherDerived&)
    {
    }
};

template<typename Dst, typename Src>
void check_for_aliasing(const Dst &dst, const Src &src)
{
  if((!Dst::IsVectorAtCompileTime) && dst.rows()>1 && dst.cols()>1)
    internal::checkTransposeAliasing_impl<Dst, Src>::run(dst, src);
}

} // end namespace internal

#endif // EIGEN_NO_DEBUG

} // end namespace Eigen

#endif // EIGEN_TRANSPOSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Transpositions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSPOSITIONS_H
#define EIGEN_TRANSPOSITIONS_H

namespace Eigen {

template<typename Derived>
class TranspositionsBase
{
    typedef internal::traits<Derived> Traits;

  public:

    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    EIGEN_DEVICE_FUNC
    Derived& derived() { return *static_cast<Derived*>(this); }
    EIGEN_DEVICE_FUNC
    const Derived& derived() const { return *static_cast<const Derived*>(this); }

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Derived& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      indices() = other.indices();
      return derived();
    }

    /** \returns the number of transpositions */
    EIGEN_DEVICE_FUNC
    Index size() const { return indices().size(); }
    /** \returns the number of rows of the equivalent permutation matrix */
    EIGEN_DEVICE_FUNC
    Index rows() const { return indices().size(); }
    /** \returns the number of columns of the equivalent permutation matrix */
    EIGEN_DEVICE_FUNC
    Index cols() const { return indices().size(); }

    /** Direct access to the underlying index vector */
    EIGEN_DEVICE_FUNC
    inline const StorageIndex& coeff(Index i) const { return indices().coeff(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& coeffRef(Index i) { return indices().coeffRef(i); }
    /** Direct access to the underlying index vector */
    inline const StorageIndex& operator()(Index i) const { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& operator()(Index i) { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline const StorageIndex& operator[](Index i) const { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& operator[](Index i) { return indices()(i); }

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return derived().indices(); }
    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return derived().indices(); }

    /** Resizes to given size. */
    inline void resize(Index newSize)
    {
      indices().resize(newSize);
    }

    /** Sets \c *this to represents an identity transformation */
    void setIdentity()
    {
      for(StorageIndex i = 0; i < indices().size(); ++i)
        coeffRef(i) = i;
    }

    // FIXME: do we want such methods ?
    // might be useful when the target matrix expression is complex, e.g.:
    // object.matrix().block(..,..,..,..) = trans * object.matrix().block(..,..,..,..);
    /*
    template<typename MatrixType>
    void applyForwardToRows(MatrixType& mat) const
    {
      for(Index k=0 ; k<size() ; ++k)
        if(m_indices(k)!=k)
          mat.row(k).swap(mat.row(m_indices(k)));
    }

    template<typename MatrixType>
    void applyBackwardToRows(MatrixType& mat) const
    {
      for(Index k=size()-1 ; k>=0 ; --k)
        if(m_indices(k)!=k)
          mat.row(k).swap(mat.row(m_indices(k)));
    }
    */

    /** \returns the inverse transformation */
    inline Transpose<TranspositionsBase> inverse() const
    { return Transpose<TranspositionsBase>(derived()); }

    /** \returns the tranpose transformation */
    inline Transpose<TranspositionsBase> transpose() const
    { return Transpose<TranspositionsBase>(derived()); }

  protected:
};

namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
struct traits<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
 : traits<PermutationMatrix<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
  typedef Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1> IndicesType;
  typedef TranspositionsStorage StorageKind;
};
}

/** \class Transpositions
  * \ingroup Core_Module
  *
  * \brief Represents a sequence of transpositions (row/column interchange)
  *
  * \tparam SizeAtCompileTime the number of transpositions, or Dynamic
  * \tparam MaxSizeAtCompileTime the maximum number of transpositions, or Dynamic. This optional parameter defaults to SizeAtCompileTime. Most of the time, you should not have to specify it.
  *
  * This class represents a permutation transformation as a sequence of \em n transpositions
  * \f$[T_{n-1} \ldots T_{i} \ldots T_{0}]\f$. It is internally stored as a vector of integers \c indices.
  * Each transposition \f$ T_{i} \f$ applied on the left of a matrix (\f$ T_{i} M\f$) interchanges
  * the rows \c i and \c indices[i] of the matrix \c M.
  * A transposition applied on the right (e.g., \f$ M T_{i}\f$) yields a column interchange.
  *
  * Compared to the class PermutationMatrix, such a sequence of transpositions is what is
  * computed during a decomposition with pivoting, and it is faster when applying the permutation in-place.
  *
  * To apply a sequence of transpositions to a matrix, simply use the operator * as in the following example:
  * \code
  * Transpositions tr;
  * MatrixXf mat;
  * mat = tr * mat;
  * \endcode
  * In this example, we detect that the matrix appears on both side, and so the transpositions
  * are applied in-place without any temporary or extra copy.
  *
  * \sa class PermutationMatrix
  */

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
class Transpositions : public TranspositionsBase<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
    typedef internal::traits<Transpositions> Traits;
  public:

    typedef TranspositionsBase<Transpositions> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    inline Transpositions() {}

    /** Copy constructor. */
    template<typename OtherDerived>
    inline Transpositions(const TranspositionsBase<OtherDerived>& other)
      : m_indices(other.indices()) {}

    /** Generic constructor from expression of the transposition indices. */
    template<typename Other>
    explicit inline Transpositions(const MatrixBase<Other>& indices) : m_indices(indices)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Transpositions& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    /** Constructs an uninitialized permutation matrix of given size.
      */
    inline Transpositions(Index size) : m_indices(size)
    {}

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};


namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
struct traits<Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,_PacketAccess> >
 : traits<PermutationMatrix<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
  typedef Map<const Matrix<_StorageIndex,SizeAtCompileTime,1,0,MaxSizeAtCompileTime,1>, _PacketAccess> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef TranspositionsStorage StorageKind;
};
}

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int PacketAccess>
class Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,PacketAccess>
 : public TranspositionsBase<Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,PacketAccess> >
{
    typedef internal::traits<Map> Traits;
  public:

    typedef TranspositionsBase<Map> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    explicit inline Map(const StorageIndex* indicesPtr)
      : m_indices(indicesPtr)
    {}

    inline Map(const StorageIndex* indicesPtr, Index size)
      : m_indices(indicesPtr,size)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Map& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    Map& operator=(const Map& other)
    {
      m_indices = other.m_indices;
      return *this;
    }
    #endif

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }

    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};

namespace internal {
template<typename _IndicesType>
struct traits<TranspositionsWrapper<_IndicesType> >
 : traits<PermutationWrapper<_IndicesType> >
{
  typedef TranspositionsStorage StorageKind;
};
}

template<typename _IndicesType>
class TranspositionsWrapper
 : public TranspositionsBase<TranspositionsWrapper<_IndicesType> >
{
    typedef internal::traits<TranspositionsWrapper> Traits;
  public:

    typedef TranspositionsBase<TranspositionsWrapper> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    explicit inline TranspositionsWrapper(IndicesType& indices)
      : m_indices(indices)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    TranspositionsWrapper& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }

    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    typename IndicesType::Nested m_indices;
};



/** \returns the \a matrix with the \a transpositions applied to the columns.
  */
template<typename MatrixDerived, typename TranspositionsDerived>
EIGEN_DEVICE_FUNC
const Product<MatrixDerived, TranspositionsDerived, AliasFreeProduct>
operator*(const MatrixBase<MatrixDerived> &matrix,
          const TranspositionsBase<TranspositionsDerived>& transpositions)
{
  return Product<MatrixDerived, TranspositionsDerived, AliasFreeProduct>
            (matrix.derived(), transpositions.derived());
}

/** \returns the \a matrix with the \a transpositions applied to the rows.
  */
template<typename TranspositionsDerived, typename MatrixDerived>
EIGEN_DEVICE_FUNC
const Product<TranspositionsDerived, MatrixDerived, AliasFreeProduct>
operator*(const TranspositionsBase<TranspositionsDerived> &transpositions,
          const MatrixBase<MatrixDerived>& matrix)
{
  return Product<TranspositionsDerived, MatrixDerived, AliasFreeProduct>
            (transpositions.derived(), matrix.derived());
}

// Template partial specialization for transposed/inverse transpositions

namespace internal {

template<typename Derived>
struct traits<Transpose<TranspositionsBase<Derived> > >
 : traits<Derived>
{};

} // end namespace internal

template<typename TranspositionsDerived>
class Transpose<TranspositionsBase<TranspositionsDerived> >
{
    typedef TranspositionsDerived TranspositionType;
    typedef typename TranspositionType::IndicesType IndicesType;
  public:

    explicit Transpose(const TranspositionType& t) : m_transpositions(t) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index size() const EIGEN_NOEXCEPT { return m_transpositions.size(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_transpositions.size(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_transpositions.size(); }

    /** \returns the \a matrix with the inverse transpositions applied to the columns.
      */
    template<typename OtherDerived> friend
    const Product<OtherDerived, Transpose, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix, const Transpose& trt)
    {
      return Product<OtherDerived, Transpose, AliasFreeProduct>(matrix.derived(), trt);
    }

    /** \returns the \a matrix with the inverse transpositions applied to the rows.
      */
    template<typename OtherDerived>
    const Product<Transpose, OtherDerived, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix) const
    {
      return Product<Transpose, OtherDerived, AliasFreeProduct>(*this, matrix.derived());
    }

    EIGEN_DEVICE_FUNC
    const TranspositionType& nestedExpression() const { return m_transpositions; }

  protected:
    const TranspositionType& m_transpositions;
};

} // end namespace Eigen

#endif // EIGEN_TRANSPOSITIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/TriangularMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULARMATRIX_H
#define EIGEN_TRIANGULARMATRIX_H

namespace Eigen {

namespace internal {

template<int Side, typename TriangularType, typename Rhs> struct triangular_solve_retval;

}

/** \class TriangularBase
  * \ingroup Core_Module
  *
  * \brief Base class for triangular part in a matrix
  */
template<typename Derived> class TriangularBase : public EigenBase<Derived>
{
  public:

    enum {
      Mode = internal::traits<Derived>::Mode,
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,

      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
      /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                   internal::traits<Derived>::MaxColsAtCompileTime>::ret)

    };
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::FullMatrixType DenseMatrixType;
    typedef DenseMatrixType DenseType;
    typedef Derived const& Nested;

    EIGEN_DEVICE_FUNC
    inline TriangularBase() { eigen_assert(!((int(Mode) & int(UnitDiag)) && (int(Mode) & int(ZeroDiag)))); }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return derived().rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return derived().cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return derived().outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return derived().innerStride(); }

    // dummy resize function
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols)
    {
      EIGEN_UNUSED_VARIABLE(rows);
      EIGEN_UNUSED_VARIABLE(cols);
      eigen_assert(rows==this->rows() && cols==this->cols());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const  { return derived().coeff(row,col); }
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col) { return derived().coeffRef(row,col); }

    /** \see MatrixBase::copyCoeff(row,col)
      */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void copyCoeff(Index row, Index col, Other& other)
    {
      derived().coeffRef(row, col) = other.coeff(row, col);
    }

    EIGEN_DEVICE_FUNC
    inline Scalar operator()(Index row, Index col) const
    {
      check_coordinates(row, col);
      return coeff(row,col);
    }
    EIGEN_DEVICE_FUNC
    inline Scalar& operator()(Index row, Index col)
    {
      check_coordinates(row, col);
      return coeffRef(row,col);
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC
    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC
    inline Derived& derived() { return *static_cast<Derived*>(this); }
    #endif // not EIGEN_PARSED_BY_DOXYGEN

    template<typename DenseDerived>
    EIGEN_DEVICE_FUNC
    void evalTo(MatrixBase<DenseDerived> &other) const;
    template<typename DenseDerived>
    EIGEN_DEVICE_FUNC
    void evalToLazy(MatrixBase<DenseDerived> &other) const;

    EIGEN_DEVICE_FUNC
    DenseMatrixType toDenseMatrix() const
    {
      DenseMatrixType res(rows(), cols());
      evalToLazy(res);
      return res;
    }

  protected:

    void check_coordinates(Index row, Index col) const
    {
      EIGEN_ONLY_USED_FOR_DEBUG(row);
      EIGEN_ONLY_USED_FOR_DEBUG(col);
      eigen_assert(col>=0 && col<cols() && row>=0 && row<rows());
      const int mode = int(Mode) & ~SelfAdjoint;
      EIGEN_ONLY_USED_FOR_DEBUG(mode);
      eigen_assert((mode==Upper && col>=row)
                || (mode==Lower && col<=row)
                || ((mode==StrictlyUpper || mode==UnitUpper) && col>row)
                || ((mode==StrictlyLower || mode==UnitLower) && col<row));
    }

    #ifdef EIGEN_INTERNAL_DEBUGGING
    void check_coordinates_internal(Index row, Index col) const
    {
      check_coordinates(row, col);
    }
    #else
    void check_coordinates_internal(Index , Index ) const {}
    #endif

};

/** \class TriangularView
  * \ingroup Core_Module
  *
  * \brief Expression of a triangular part in a matrix
  *
  * \param MatrixType the type of the object in which we are taking the triangular part
  * \param Mode the kind of triangular matrix expression to construct. Can be #Upper,
  *             #Lower, #UnitUpper, #UnitLower, #StrictlyUpper, or #StrictlyLower.
  *             This is in fact a bit field; it must have either #Upper or #Lower,
  *             and additionally it may have #UnitDiag or #ZeroDiag or neither.
  *
  * This class represents a triangular part of a matrix, not necessarily square. Strictly speaking, for rectangular
  * matrices one should speak of "trapezoid" parts. This class is the return type
  * of MatrixBase::triangularView() and SparseMatrixBase::triangularView(), and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::triangularView()
  */
namespace internal {
template<typename MatrixType, unsigned int _Mode>
struct traits<TriangularView<MatrixType, _Mode> > : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::non_const_type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type MatrixTypeNestedNonRef;
  typedef typename remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;
  typedef typename MatrixType::PlainObject FullMatrixType;
  typedef MatrixType ExpressionType;
  enum {
    Mode = _Mode,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = (MatrixTypeNestedCleaned::Flags & (HereditaryBits | FlagsLvalueBit) & (~(PacketAccessBit | DirectAccessBit | LinearAccessBit)))
  };
};
}

template<typename _MatrixType, unsigned int _Mode, typename StorageKind> class TriangularViewImpl;

template<typename _MatrixType, unsigned int _Mode> class TriangularView
  : public TriangularViewImpl<_MatrixType, _Mode, typename internal::traits<_MatrixType>::StorageKind >
{
  public:

    typedef TriangularViewImpl<_MatrixType, _Mode, typename internal::traits<_MatrixType>::StorageKind > Base;
    typedef typename internal::traits<TriangularView>::Scalar Scalar;
    typedef _MatrixType MatrixType;

  protected:
    typedef typename internal::traits<TriangularView>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<TriangularView>::MatrixTypeNestedNonRef MatrixTypeNestedNonRef;

    typedef typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type MatrixConjugateReturnType;
    typedef TriangularView<typename internal::add_const<MatrixType>::type, _Mode> ConstTriangularView;

  public:

    typedef typename internal::traits<TriangularView>::StorageKind StorageKind;
    typedef typename internal::traits<TriangularView>::MatrixTypeNestedCleaned NestedExpression;

    enum {
      Mode = _Mode,
      Flags = internal::traits<TriangularView>::Flags,
      TransposeMode = (Mode & Upper ? Lower : 0)
                    | (Mode & Lower ? Upper : 0)
                    | (Mode & (UnitDiag))
                    | (Mode & (ZeroDiag)),
      IsVectorAtCompileTime = false
    };

    EIGEN_DEVICE_FUNC
    explicit inline TriangularView(MatrixType& matrix) : m_matrix(matrix)
    {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(TriangularView)

    /** \copydoc EigenBase::rows() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    /** \copydoc EigenBase::cols() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \returns a const reference to the nested expression */
    EIGEN_DEVICE_FUNC
    const NestedExpression& nestedExpression() const { return m_matrix; }

    /** \returns a reference to the nested expression */
    EIGEN_DEVICE_FUNC
    NestedExpression& nestedExpression() { return m_matrix; }

    typedef TriangularView<const MatrixConjugateReturnType,Mode> ConjugateReturnType;
    /** \sa MatrixBase::conjugate() const */
    EIGEN_DEVICE_FUNC
    inline const ConjugateReturnType conjugate() const
    { return ConjugateReturnType(m_matrix.conjugate()); }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstTriangularView>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstTriangularView>::type ReturnType;
      return ReturnType(m_matrix.template conjugateIf<Cond>());
    }

    typedef TriangularView<const typename MatrixType::AdjointReturnType,TransposeMode> AdjointReturnType;
    /** \sa MatrixBase::adjoint() const */
    EIGEN_DEVICE_FUNC
    inline const AdjointReturnType adjoint() const
    { return AdjointReturnType(m_matrix.adjoint()); }

    typedef TriangularView<typename MatrixType::TransposeReturnType,TransposeMode> TransposeReturnType;
     /** \sa MatrixBase::transpose() */
    EIGEN_DEVICE_FUNC
    inline TransposeReturnType transpose()
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      typename MatrixType::TransposeReturnType tmp(m_matrix);
      return TransposeReturnType(tmp);
    }

    typedef TriangularView<const typename MatrixType::ConstTransposeReturnType,TransposeMode> ConstTransposeReturnType;
    /** \sa MatrixBase::transpose() const */
    EIGEN_DEVICE_FUNC
    inline const ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(m_matrix.transpose());
    }

    template<typename Other>
    EIGEN_DEVICE_FUNC
    inline const Solve<TriangularView, Other>
    solve(const MatrixBase<Other>& other) const
    { return Solve<TriangularView, Other>(*this, other.derived()); }

  // workaround MSVC ICE
  #if EIGEN_COMP_MSVC
    template<int Side, typename Other>
    EIGEN_DEVICE_FUNC
    inline const internal::triangular_solve_retval<Side,TriangularView, Other>
    solve(const MatrixBase<Other>& other) const
    { return Base::template solve<Side>(other); }
  #else
    using Base::solve;
  #endif

    /** \returns a selfadjoint view of the referenced triangular part which must be either \c #Upper or \c #Lower.
      *
      * This is a shortcut for \code this->nestedExpression().selfadjointView<(*this)::Mode>() \endcode
      * \sa MatrixBase::selfadjointView() */
    EIGEN_DEVICE_FUNC
    SelfAdjointView<MatrixTypeNestedNonRef,Mode> selfadjointView()
    {
      EIGEN_STATIC_ASSERT((Mode&(UnitDiag|ZeroDiag))==0,PROGRAMMING_ERROR);
      return SelfAdjointView<MatrixTypeNestedNonRef,Mode>(m_matrix);
    }

    /** This is the const version of selfadjointView() */
    EIGEN_DEVICE_FUNC
    const SelfAdjointView<MatrixTypeNestedNonRef,Mode> selfadjointView() const
    {
      EIGEN_STATIC_ASSERT((Mode&(UnitDiag|ZeroDiag))==0,PROGRAMMING_ERROR);
      return SelfAdjointView<MatrixTypeNestedNonRef,Mode>(m_matrix);
    }


    /** \returns the determinant of the triangular matrix
      * \sa MatrixBase::determinant() */
    EIGEN_DEVICE_FUNC
    Scalar determinant() const
    {
      if (Mode & UnitDiag)
        return 1;
      else if (Mode & ZeroDiag)
        return 0;
      else
        return m_matrix.diagonal().prod();
    }

  protected:

    MatrixTypeNested m_matrix;
};

/** \ingroup Core_Module
  *
  * \brief Base class for a triangular part in a \b dense matrix
  *
  * This class is an abstract base class of class TriangularView, and objects of type TriangularViewImpl cannot be instantiated.
  * It extends class TriangularView with additional methods which available for dense expressions only.
  *
  * \sa class TriangularView, MatrixBase::triangularView()
  */
template<typename _MatrixType, unsigned int _Mode> class TriangularViewImpl<_MatrixType,_Mode,Dense>
  : public TriangularBase<TriangularView<_MatrixType, _Mode> >
{
  public:

    typedef TriangularView<_MatrixType, _Mode> TriangularViewType;
    typedef TriangularBase<TriangularViewType> Base;
    typedef typename internal::traits<TriangularViewType>::Scalar Scalar;

    typedef _MatrixType MatrixType;
    typedef typename MatrixType::PlainObject DenseMatrixType;
    typedef DenseMatrixType PlainObject;

  public:
    using Base::evalToLazy;
    using Base::derived;

    typedef typename internal::traits<TriangularViewType>::StorageKind StorageKind;

    enum {
      Mode = _Mode,
      Flags = internal::traits<TriangularViewType>::Flags
    };

    /** \returns the outer-stride of the underlying dense matrix
      * \sa DenseCoeffsBase::outerStride() */
    EIGEN_DEVICE_FUNC
    inline Index outerStride() const { return derived().nestedExpression().outerStride(); }
    /** \returns the inner-stride of the underlying dense matrix
      * \sa DenseCoeffsBase::innerStride() */
    EIGEN_DEVICE_FUNC
    inline Index innerStride() const { return derived().nestedExpression().innerStride(); }

    /** \sa MatrixBase::operator+=() */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator+=(const DenseBase<Other>& other) {
      internal::call_assignment_no_alias(derived(), other.derived(), internal::add_assign_op<Scalar,typename Other::Scalar>());
      return derived();
    }
    /** \sa MatrixBase::operator-=() */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator-=(const DenseBase<Other>& other) {
      internal::call_assignment_no_alias(derived(), other.derived(), internal::sub_assign_op<Scalar,typename Other::Scalar>());
      return derived();
    }

    /** \sa MatrixBase::operator*=() */
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator*=(const typename internal::traits<MatrixType>::Scalar& other) { return *this = derived().nestedExpression() * other; }
    /** \sa DenseBase::operator/=() */
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator/=(const typename internal::traits<MatrixType>::Scalar& other) { return *this = derived().nestedExpression() / other; }

    /** \sa MatrixBase::fill() */
    EIGEN_DEVICE_FUNC
    void fill(const Scalar& value) { setConstant(value); }
    /** \sa MatrixBase::setConstant() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setConstant(const Scalar& value)
    { return *this = MatrixType::Constant(derived().rows(), derived().cols(), value); }
    /** \sa MatrixBase::setZero() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setZero() { return setConstant(Scalar(0)); }
    /** \sa MatrixBase::setOnes() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setOnes() { return setConstant(Scalar(1)); }

    /** \sa MatrixBase::coeff()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const
    {
      Base::check_coordinates_internal(row, col);
      return derived().nestedExpression().coeff(row, col);
    }

    /** \sa MatrixBase::coeffRef()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col)
    {
      EIGEN_STATIC_ASSERT_LVALUE(TriangularViewType);
      Base::check_coordinates_internal(row, col);
      return derived().nestedExpression().coeffRef(row, col);
    }

    /** Assigns a triangular matrix to a triangular part of a dense matrix */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const TriangularBase<OtherDerived>& other);

    /** Shortcut for\code *this = other.other.triangularView<(*this)::Mode>() \endcode */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const MatrixBase<OtherDerived>& other);

#ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const TriangularViewImpl& other)
    { return *this = other.derived().nestedExpression(); }

    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void lazyAssign(const TriangularBase<OtherDerived>& other);

    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void lazyAssign(const MatrixBase<OtherDerived>& other);
#endif

    /** Efficient triangular matrix times vector/matrix product */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<TriangularViewType,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<TriangularViewType,OtherDerived>(derived(), rhs.derived());
    }

    /** Efficient vector/matrix times triangular matrix product */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC
    const Product<OtherDerived,TriangularViewType>
    operator*(const MatrixBase<OtherDerived>& lhs, const TriangularViewImpl& rhs)
    {
      return Product<OtherDerived,TriangularViewType>(lhs.derived(),rhs.derived());
    }

    /** \returns the product of the inverse of \c *this with \a other, \a *this being triangular.
      *
      * This function computes the inverse-matrix matrix product inverse(\c *this) * \a other if
      * \a Side==OnTheLeft (the default), or the right-inverse-multiply  \a other * inverse(\c *this) if
      * \a Side==OnTheRight.
      *
      * Note that the template parameter \c Side can be omitted, in which case \c Side==OnTheLeft
      *
      * The matrix \c *this must be triangular and invertible (i.e., all the coefficients of the
      * diagonal must be non zero). It works as a forward (resp. backward) substitution if \c *this
      * is an upper (resp. lower) triangular matrix.
      *
      * Example: \include Triangular_solve.cpp
      * Output: \verbinclude Triangular_solve.out
      *
      * This function returns an expression of the inverse-multiply and can works in-place if it is assigned
      * to the same matrix or vector \a other.
      *
      * For users coming from BLAS, this function (and more specifically solveInPlace()) offer
      * all the operations supported by the \c *TRSV and \c *TRSM BLAS routines.
      *
      * \sa TriangularView::solveInPlace()
      */
    template<int Side, typename Other>
    inline const internal::triangular_solve_retval<Side,TriangularViewType, Other>
    solve(const MatrixBase<Other>& other) const;

    /** "in-place" version of TriangularView::solve() where the result is written in \a other
      *
      * \warning The parameter is only marked 'const' to make the C++ compiler accept a temporary expression here.
      * This function will const_cast it, so constness isn't honored here.
      *
      * Note that the template parameter \c Side can be omitted, in which case \c Side==OnTheLeft
      *
      * See TriangularView:solve() for the details.
      */
    template<int Side, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    void solveInPlace(const MatrixBase<OtherDerived>& other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    void solveInPlace(const MatrixBase<OtherDerived>& other) const
    { return solveInPlace<OnTheLeft>(other); }

    /** Swaps the coefficients of the common triangular parts of two matrices */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
#ifdef EIGEN_PARSED_BY_DOXYGEN
    void swap(TriangularBase<OtherDerived> &other)
#else
    void swap(TriangularBase<OtherDerived> const & other)
#endif
    {
      EIGEN_STATIC_ASSERT_LVALUE(OtherDerived);
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    /** Shortcut for \code (*this).swap(other.triangularView<(*this)::Mode>()) \endcode */
    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void swap(MatrixBase<OtherDerived> const & other)
    {
      EIGEN_STATIC_ASSERT_LVALUE(OtherDerived);
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _solve_impl(const RhsType &rhs, DstType &dst) const {
      if(!internal::is_same_dense(dst,rhs))
        dst = rhs;
      this->solveInPlace(dst);
    }

    template<typename ProductType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TriangularViewType& _assignProduct(const ProductType& prod, const Scalar& alpha, bool beta);
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TriangularViewImpl)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TriangularViewImpl)

};

/***************************************************************************
* Implementation of triangular evaluation/assignment
***************************************************************************/

#ifndef EIGEN_PARSED_BY_DOXYGEN
// FIXME should we keep that possibility
template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline TriangularView<MatrixType, Mode>&
TriangularViewImpl<MatrixType, Mode, Dense>::operator=(const MatrixBase<OtherDerived>& other)
{
  internal::call_assignment_no_alias(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

// FIXME should we keep that possibility
template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType, Mode, Dense>::lazyAssign(const MatrixBase<OtherDerived>& other)
{
  internal::call_assignment_no_alias(derived(), other.template triangularView<Mode>());
}



template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline TriangularView<MatrixType, Mode>&
TriangularViewImpl<MatrixType, Mode, Dense>::operator=(const TriangularBase<OtherDerived>& other)
{
  eigen_assert(Mode == int(OtherDerived::Mode));
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType, Mode, Dense>::lazyAssign(const TriangularBase<OtherDerived>& other)
{
  eigen_assert(Mode == int(OtherDerived::Mode));
  internal::call_assignment_no_alias(derived(), other.derived());
}
#endif

/***************************************************************************
* Implementation of TriangularBase methods
***************************************************************************/

/** Assigns a triangular or selfadjoint matrix to a dense matrix.
  * If the matrix is triangular, the opposite part is set to zero. */
template<typename Derived>
template<typename DenseDerived>
EIGEN_DEVICE_FUNC void TriangularBase<Derived>::evalTo(MatrixBase<DenseDerived> &other) const
{
  evalToLazy(other.derived());
}

/***************************************************************************
* Implementation of TriangularView methods
***************************************************************************/

/***************************************************************************
* Implementation of MatrixBase methods
***************************************************************************/

/**
  * \returns an expression of a triangular view extracted from the current matrix
  *
  * The parameter \a Mode can have the following values: \c #Upper, \c #StrictlyUpper, \c #UnitUpper,
  * \c #Lower, \c #StrictlyLower, \c #UnitLower.
  *
  * Example: \include MatrixBase_triangularView.cpp
  * Output: \verbinclude MatrixBase_triangularView.out
  *
  * \sa class TriangularView
  */
template<typename Derived>
template<unsigned int Mode>
EIGEN_DEVICE_FUNC
typename MatrixBase<Derived>::template TriangularViewReturnType<Mode>::Type
MatrixBase<Derived>::triangularView()
{
  return typename TriangularViewReturnType<Mode>::Type(derived());
}

/** This is the const version of MatrixBase::triangularView() */
template<typename Derived>
template<unsigned int Mode>
EIGEN_DEVICE_FUNC
typename MatrixBase<Derived>::template ConstTriangularViewReturnType<Mode>::Type
MatrixBase<Derived>::triangularView() const
{
  return typename ConstTriangularViewReturnType<Mode>::Type(derived());
}

/** \returns true if *this is approximately equal to an upper triangular matrix,
  *          within the precision given by \a prec.
  *
  * \sa isLowerTriangular()
  */
template<typename Derived>
bool MatrixBase<Derived>::isUpperTriangular(const RealScalar& prec) const
{
  RealScalar maxAbsOnUpperPart = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
  {
    Index maxi = numext::mini(j, rows()-1);
    for(Index i = 0; i <= maxi; ++i)
    {
      RealScalar absValue = numext::abs(coeff(i,j));
      if(absValue > maxAbsOnUpperPart) maxAbsOnUpperPart = absValue;
    }
  }
  RealScalar threshold = maxAbsOnUpperPart * prec;
  for(Index j = 0; j < cols(); ++j)
    for(Index i = j+1; i < rows(); ++i)
      if(numext::abs(coeff(i, j)) > threshold) return false;
  return true;
}

/** \returns true if *this is approximately equal to a lower triangular matrix,
  *          within the precision given by \a prec.
  *
  * \sa isUpperTriangular()
  */
template<typename Derived>
bool MatrixBase<Derived>::isLowerTriangular(const RealScalar& prec) const
{
  RealScalar maxAbsOnLowerPart = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
    for(Index i = j; i < rows(); ++i)
    {
      RealScalar absValue = numext::abs(coeff(i,j));
      if(absValue > maxAbsOnLowerPart) maxAbsOnLowerPart = absValue;
    }
  RealScalar threshold = maxAbsOnLowerPart * prec;
  for(Index j = 1; j < cols(); ++j)
  {
    Index maxi = numext::mini(j, rows()-1);
    for(Index i = 0; i < maxi; ++i)
      if(numext::abs(coeff(i, j)) > threshold) return false;
  }
  return true;
}


/***************************************************************************
****************************************************************************
* Evaluators and Assignment of triangular expressions
***************************************************************************
***************************************************************************/

namespace internal {


// TODO currently a triangular expression has the form TriangularView<.,.>
//      in the future triangular-ness should be defined by the expression traits
//      such that Transpose<TriangularView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<TriangularView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef typename glue_shapes<typename evaluator_traits<MatrixType>::Shape, TriangularShape>::type Shape;
};

template<typename MatrixType, unsigned int Mode>
struct unary_evaluator<TriangularView<MatrixType,Mode>, IndexBased>
 : evaluator<typename internal::remove_all<MatrixType>::type>
{
  typedef TriangularView<MatrixType,Mode> XprType;
  typedef evaluator<typename internal::remove_all<MatrixType>::type> Base;
  EIGEN_DEVICE_FUNC
  unary_evaluator(const XprType &xpr) : Base(xpr.nestedExpression()) {}
};

// Additional assignment kinds:
struct Triangular2Triangular    {};
struct Triangular2Dense         {};
struct Dense2Triangular         {};


template<typename Kernel, unsigned int Mode, int UnrollCount, bool ClearOpposite> struct triangular_assignment_loop;


/** \internal Specialization of the dense assignment kernel for triangular matrices.
  * The main difference is that the triangular, diagonal, and opposite parts are processed through three different functions.
  * \tparam UpLo must be either Lower or Upper
  * \tparam Mode must be either 0, UnitDiag, ZeroDiag, or SelfAdjoint
  */
template<int UpLo, int Mode, int SetOpposite, typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version = Specialized>
class triangular_dense_assignment_kernel : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version> Base;
  typedef typename Base::DstXprType DstXprType;
  typedef typename Base::SrcXprType SrcXprType;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
public:

  typedef typename Base::DstEvaluatorType DstEvaluatorType;
  typedef typename Base::SrcEvaluatorType SrcEvaluatorType;
  typedef typename Base::Scalar Scalar;
  typedef typename Base::AssignmentTraits AssignmentTraits;


  EIGEN_DEVICE_FUNC triangular_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}

#ifdef EIGEN_INTERNAL_DEBUGGING
  EIGEN_DEVICE_FUNC void assignCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    Base::assignCoeff(row,col);
  }
#else
  using Base::assignCoeff;
#endif

  EIGEN_DEVICE_FUNC void assignDiagonalCoeff(Index id)
  {
         if(Mode==UnitDiag && SetOpposite) m_functor.assignCoeff(m_dst.coeffRef(id,id), Scalar(1));
    else if(Mode==ZeroDiag && SetOpposite) m_functor.assignCoeff(m_dst.coeffRef(id,id), Scalar(0));
    else if(Mode==0)                       Base::assignCoeff(id,id);
  }

  EIGEN_DEVICE_FUNC void assignOppositeCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    if(SetOpposite)
      m_functor.assignCoeff(m_dst.coeffRef(row,col), Scalar(0));
  }
};

template<int Mode, bool SetOpposite, typename DstXprType, typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_triangular_assignment_loop(DstXprType& dst, const SrcXprType& src, const Functor &func)
{
  typedef evaluator<DstXprType> DstEvaluatorType;
  typedef evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  Index dstRows = src.rows();
  Index dstCols = src.cols();
  if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
    dst.resize(dstRows, dstCols);
  DstEvaluatorType dstEvaluator(dst);

  typedef triangular_dense_assignment_kernel< Mode&(Lower|Upper),Mode&(UnitDiag|ZeroDiag|SelfAdjoint),SetOpposite,
                                              DstEvaluatorType,SrcEvaluatorType,Functor> Kernel;
  Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

  enum {
      unroll = DstXprType::SizeAtCompileTime != Dynamic
            && SrcEvaluatorType::CoeffReadCost < HugeCost
            && DstXprType::SizeAtCompileTime * (int(DstEvaluatorType::CoeffReadCost) + int(SrcEvaluatorType::CoeffReadCost)) / 2 <= EIGEN_UNROLLING_LIMIT
    };

  triangular_assignment_loop<Kernel, Mode, unroll ? int(DstXprType::SizeAtCompileTime) : Dynamic, SetOpposite>::run(kernel);
}

template<int Mode, bool SetOpposite, typename DstXprType, typename SrcXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_triangular_assignment_loop(DstXprType& dst, const SrcXprType& src)
{
  call_triangular_assignment_loop<Mode,SetOpposite>(dst, src, internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>());
}

template<> struct AssignmentKind<TriangularShape,TriangularShape> { typedef Triangular2Triangular Kind; };
template<> struct AssignmentKind<DenseShape,TriangularShape>      { typedef Triangular2Dense      Kind; };
template<> struct AssignmentKind<TriangularShape,DenseShape>      { typedef Dense2Triangular      Kind; };


template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Triangular2Triangular>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    eigen_assert(int(DstXprType::Mode) == int(SrcXprType::Mode));

    call_triangular_assignment_loop<DstXprType::Mode, false>(dst, src, func);
  }
};

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Triangular2Dense>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    call_triangular_assignment_loop<SrcXprType::Mode, (int(SrcXprType::Mode) & int(SelfAdjoint)) == 0>(dst, src, func);
  }
};

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Dense2Triangular>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    call_triangular_assignment_loop<DstXprType::Mode, false>(dst, src, func);
  }
};


template<typename Kernel, unsigned int Mode, int UnrollCount, bool SetOpposite>
struct triangular_assignment_loop
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;

  enum {
    col = (UnrollCount-1) / DstXprType::RowsAtCompileTime,
    row = (UnrollCount-1) % DstXprType::RowsAtCompileTime
  };

  typedef typename Kernel::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &kernel)
  {
    triangular_assignment_loop<Kernel, Mode, UnrollCount-1, SetOpposite>::run(kernel);

    if(row==col)
      kernel.assignDiagonalCoeff(row);
    else if( ((Mode&Lower) && row>col) || ((Mode&Upper) && row<col) )
      kernel.assignCoeff(row,col);
    else if(SetOpposite)
      kernel.assignOppositeCoeff(row,col);
  }
};

// prevent buggy user code from causing an infinite recursion
template<typename Kernel, unsigned int Mode, bool SetOpposite>
struct triangular_assignment_loop<Kernel, Mode, 0, SetOpposite>
{
  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &) {}
};



// TODO: experiment with a recursive assignment procedure splitting the current
//       triangular part into one rectangular and two triangular parts.


template<typename Kernel, unsigned int Mode, bool SetOpposite>
struct triangular_assignment_loop<Kernel, Mode, Dynamic, SetOpposite>
{
  typedef typename Kernel::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &kernel)
  {
    for(Index j = 0; j < kernel.cols(); ++j)
    {
      Index maxi = numext::mini(j, kernel.rows());
      Index i = 0;
      if (((Mode&Lower) && SetOpposite) || (Mode&Upper))
      {
        for(; i < maxi; ++i)
          if(Mode&Upper) kernel.assignCoeff(i, j);
          else           kernel.assignOppositeCoeff(i, j);
      }
      else
        i = maxi;

      if(i<kernel.rows()) // then i==j
        kernel.assignDiagonalCoeff(i++);

      if (((Mode&Upper) && SetOpposite) || (Mode&Lower))
      {
        for(; i < kernel.rows(); ++i)
          if(Mode&Lower) kernel.assignCoeff(i, j);
          else           kernel.assignOppositeCoeff(i, j);
      }
    }
  }
};

} // end namespace internal

/** Assigns a triangular or selfadjoint matrix to a dense matrix.
  * If the matrix is triangular, the opposite part is set to zero. */
template<typename Derived>
template<typename DenseDerived>
EIGEN_DEVICE_FUNC void TriangularBase<Derived>::evalToLazy(MatrixBase<DenseDerived> &other) const
{
  other.derived().resize(this->rows(), this->cols());
  internal::call_triangular_assignment_loop<Derived::Mode, (int(Derived::Mode) & int(SelfAdjoint)) == 0 /* SetOpposite */>(other.derived(), derived().nestedExpression());
}

namespace internal {

// Triangular = Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst._assignProduct(src, Scalar(1), false);
  }
};

// Triangular += Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::add_assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    dst._assignProduct(src, Scalar(1), true);
  }
};

// Triangular -= Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::sub_assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    dst._assignProduct(src, Scalar(-1), true);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULARMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/VectorBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_VECTORBLOCK_H
#define EIGEN_VECTORBLOCK_H

namespace Eigen { 

namespace internal {
template<typename VectorType, int Size>
struct traits<VectorBlock<VectorType, Size> >
  : public traits<Block<VectorType,
                     traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     traits<VectorType>::Flags & RowMajorBit ? Size : 1> >
{
};
}

/** \class VectorBlock
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size sub-vector
  *
  * \tparam VectorType the type of the object in which we are taking a sub-vector
  * \tparam Size size of the sub-vector we are taking at compile time (optional)
  *
  * This class represents an expression of either a fixed-size or dynamic-size sub-vector.
  * It is the return type of DenseBase::segment(Index,Index) and DenseBase::segment<int>(Index) and
  * most of the time this is the only way it is used.
  *
  * However, if you want to directly manipulate sub-vector expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_VectorBlock.cpp
  * Output: \verbinclude class_VectorBlock.out
  *
  * \note Even though this expression has dynamic size, in the case where \a VectorType
  * has fixed size, this expression inherits a fixed maximal size which means that evaluating
  * it does not cause a dynamic memory allocation.
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedVectorBlock.cpp
  * Output: \verbinclude class_FixedVectorBlock.out
  *
  * \sa class Block, DenseBase::segment(Index,Index,Index,Index), DenseBase::segment(Index,Index)
  */
template<typename VectorType, int Size> class VectorBlock
  : public Block<VectorType,
                     internal::traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     internal::traits<VectorType>::Flags & RowMajorBit ? Size : 1>
{
    typedef Block<VectorType,
                     internal::traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     internal::traits<VectorType>::Flags & RowMajorBit ? Size : 1> Base;
    enum {
      IsColVector = !(internal::traits<VectorType>::Flags & RowMajorBit)
    };
  public:
    EIGEN_DENSE_PUBLIC_INTERFACE(VectorBlock)

    using Base::operator=;

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    VectorBlock(VectorType& vector, Index start, Index size)
      : Base(vector,
             IsColVector ? start : 0, IsColVector ? 0 : start,
             IsColVector ? size  : 1, IsColVector ? 1 : size)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorBlock);
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    VectorBlock(VectorType& vector, Index start)
      : Base(vector, IsColVector ? start : 0, IsColVector ? 0 : start)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorBlock);
    }
};


} // end namespace Eigen

#endif // EIGEN_VECTORBLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/VectorwiseOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIAL_REDUX_H
#define EIGEN_PARTIAL_REDUX_H

namespace Eigen {

/** \class PartialReduxExpr
  * \ingroup Core_Module
  *
  * \brief Generic expression of a partially reduxed matrix
  *
  * \tparam MatrixType the type of the matrix we are applying the redux operation
  * \tparam MemberOp type of the member functor
  * \tparam Direction indicates the direction of the redux (#Vertical or #Horizontal)
  *
  * This class represents an expression of a partial redux operator of a matrix.
  * It is the return type of some VectorwiseOp functions,
  * and most of the time this is the only way it is used.
  *
  * \sa class VectorwiseOp
  */

template< typename MatrixType, typename MemberOp, int Direction>
class PartialReduxExpr;

namespace internal {
template<typename MatrixType, typename MemberOp, int Direction>
struct traits<PartialReduxExpr<MatrixType, MemberOp, Direction> >
 : traits<MatrixType>
{
  typedef typename MemberOp::result_type Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename MatrixType::Scalar InputScalar;
  enum {
    RowsAtCompileTime = Direction==Vertical   ? 1 : MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = Direction==Horizontal ? 1 : MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = Direction==Vertical   ? 1 : MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = Direction==Horizontal ? 1 : MatrixType::MaxColsAtCompileTime,
    Flags = RowsAtCompileTime == 1 ? RowMajorBit : 0,
    TraversalSize = Direction==Vertical ? MatrixType::RowsAtCompileTime :  MatrixType::ColsAtCompileTime
  };
};
}

template< typename MatrixType, typename MemberOp, int Direction>
class PartialReduxExpr : public internal::dense_xpr_base< PartialReduxExpr<MatrixType, MemberOp, Direction> >::type,
                         internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<PartialReduxExpr>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(PartialReduxExpr)

    EIGEN_DEVICE_FUNC
    explicit PartialReduxExpr(const MatrixType& mat, const MemberOp& func = MemberOp())
      : m_matrix(mat), m_functor(func) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return (Direction==Vertical   ? 1 : m_matrix.rows()); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return (Direction==Horizontal ? 1 : m_matrix.cols()); }

    EIGEN_DEVICE_FUNC
    typename MatrixType::Nested nestedExpression() const { return m_matrix; }

    EIGEN_DEVICE_FUNC
    const MemberOp& functor() const { return m_functor; }

  protected:
    typename MatrixType::Nested m_matrix;
    const MemberOp m_functor;
};

template<typename A,typename B> struct partial_redux_dummy_func;

#define EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(MEMBER,COST,VECTORIZABLE,BINARYOP)                \
  template <typename ResultType,typename Scalar>                                                            \
  struct member_##MEMBER {                                                                  \
    EIGEN_EMPTY_STRUCT_CTOR(member_##MEMBER)                                                \
    typedef ResultType result_type;                                                         \
    typedef BINARYOP<Scalar,Scalar> BinaryOp;   \
    template<int Size> struct Cost { enum { value = COST }; };             \
    enum { Vectorizable = VECTORIZABLE };                                                   \
    template<typename XprType>                                                              \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                   \
    ResultType operator()(const XprType& mat) const                                         \
    { return mat.MEMBER(); }                                                                \
    BinaryOp binaryFunc() const { return BinaryOp(); }                                      \
  }

#define EIGEN_MEMBER_FUNCTOR(MEMBER,COST) \
  EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(MEMBER,COST,0,partial_redux_dummy_func)

namespace internal {

EIGEN_MEMBER_FUNCTOR(norm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(stableNorm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(blueNorm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(hypotNorm, (Size-1) * functor_traits<scalar_hypot_op<Scalar> >::Cost );
EIGEN_MEMBER_FUNCTOR(all, (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(any, (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(count, (Size-1)*NumTraits<Scalar>::AddCost);

EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(sum, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_sum_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(minCoeff, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_min_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(maxCoeff, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_max_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(prod, (Size-1)*NumTraits<Scalar>::MulCost, 1, internal::scalar_product_op);

template <int p, typename ResultType,typename Scalar>
struct member_lpnorm {
  typedef ResultType result_type;
  enum { Vectorizable = 0 };
  template<int Size> struct Cost
  { enum { value = (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost }; };
  EIGEN_DEVICE_FUNC member_lpnorm() {}
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline ResultType operator()(const XprType& mat) const
  { return mat.template lpNorm<p>(); }
};

template <typename BinaryOpT, typename Scalar>
struct member_redux {
  typedef BinaryOpT BinaryOp;
  typedef typename result_of<
                     BinaryOp(const Scalar&,const Scalar&)
                   >::type  result_type;

  enum { Vectorizable = functor_traits<BinaryOp>::PacketAccess };
  template<int Size> struct Cost { enum { value = (Size-1) * functor_traits<BinaryOp>::Cost }; };
  EIGEN_DEVICE_FUNC explicit member_redux(const BinaryOp func) : m_functor(func) {}
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline result_type operator()(const DenseBase<Derived>& mat) const
  { return mat.redux(m_functor); }
  const BinaryOp& binaryFunc() const { return m_functor; }
  const BinaryOp m_functor;
};
}

/** \class VectorwiseOp
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing broadcasting and partial reduction operations
  *
  * \tparam ExpressionType the type of the object on which to do partial reductions
  * \tparam Direction indicates whether to operate on columns (#Vertical) or rows (#Horizontal)
  *
  * This class represents a pseudo expression with broadcasting and partial reduction features.
  * It is the return type of DenseBase::colwise() and DenseBase::rowwise()
  * and most of the time this is the only way it is explicitly used.
  *
  * To understand the logic of rowwise/colwise expression, let's consider a generic case `A.colwise().foo()`
  * where `foo` is any method of `VectorwiseOp`. This expression is equivalent to applying `foo()` to each
  * column of `A` and then re-assemble the outputs in a matrix expression:
  * \code [A.col(0).foo(), A.col(1).foo(), ..., A.col(A.cols()-1).foo()] \endcode
  *
  * Example: \include MatrixBase_colwise.cpp
  * Output: \verbinclude MatrixBase_colwise.out
  *
  * The begin() and end() methods are obviously exceptions to the previous rule as they
  * return STL-compatible begin/end iterators to the rows or columns of the nested expression.
  * Typical use cases include for-range-loop and calls to STL algorithms:
  *
  * Example: \include MatrixBase_colwise_iterator_cxx11.cpp
  * Output: \verbinclude MatrixBase_colwise_iterator_cxx11.out
  *
  * For a partial reduction on an empty input, some rules apply.
  * For the sake of clarity, let's consider a vertical reduction:
  *   - If the number of columns is zero, then a 1x0 row-major vector expression is returned.
  *   - Otherwise, if the number of rows is zero, then
  *       - a row vector of zeros is returned for sum-like reductions (sum, squaredNorm, norm, etc.)
  *       - a row vector of ones is returned for a product reduction (e.g., <code>MatrixXd(n,0).colwise().prod()</code>)
  *       - an assert is triggered for all other reductions (minCoeff,maxCoeff,redux(bin_op))
  *
  * \sa DenseBase::colwise(), DenseBase::rowwise(), class PartialReduxExpr
  */
template<typename ExpressionType, int Direction> class VectorwiseOp
{
  public:

    typedef typename ExpressionType::Scalar Scalar;
    typedef typename ExpressionType::RealScalar RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    typedef typename internal::ref_selector<ExpressionType>::non_const_type ExpressionTypeNested;
    typedef typename internal::remove_all<ExpressionTypeNested>::type ExpressionTypeNestedCleaned;

    template<template<typename OutScalar,typename InputScalar> class Functor,
                      typename ReturnScalar=Scalar> struct ReturnType
    {
      typedef PartialReduxExpr<ExpressionType,
                               Functor<ReturnScalar,Scalar>,
                               Direction
                              > Type;
    };

    template<typename BinaryOp> struct ReduxReturnType
    {
      typedef PartialReduxExpr<ExpressionType,
                               internal::member_redux<BinaryOp,Scalar>,
                               Direction
                              > Type;
    };

    enum {
      isVertical   = (Direction==Vertical) ? 1 : 0,
      isHorizontal = (Direction==Horizontal) ? 1 : 0
    };

  protected:

    template<typename OtherDerived> struct ExtendedType {
      typedef Replicate<OtherDerived,
                        isVertical   ? 1 : ExpressionType::RowsAtCompileTime,
                        isHorizontal ? 1 : ExpressionType::ColsAtCompileTime> Type;
    };

    /** \internal
      * Replicates a vector to match the size of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename ExtendedType<OtherDerived>::Type
    extendedTo(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isVertical, OtherDerived::MaxColsAtCompileTime==1),
                          YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED)
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isHorizontal, OtherDerived::MaxRowsAtCompileTime==1),
                          YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED)
      return typename ExtendedType<OtherDerived>::Type
                      (other.derived(),
                       isVertical   ? 1 : m_matrix.rows(),
                       isHorizontal ? 1 : m_matrix.cols());
    }

    template<typename OtherDerived> struct OppositeExtendedType {
      typedef Replicate<OtherDerived,
                        isHorizontal ? 1 : ExpressionType::RowsAtCompileTime,
                        isVertical   ? 1 : ExpressionType::ColsAtCompileTime> Type;
    };

    /** \internal
      * Replicates a vector in the opposite direction to match the size of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename OppositeExtendedType<OtherDerived>::Type
    extendedToOpposite(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isHorizontal, OtherDerived::MaxColsAtCompileTime==1),
                          YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED)
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isVertical, OtherDerived::MaxRowsAtCompileTime==1),
                          YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED)
      return typename OppositeExtendedType<OtherDerived>::Type
                      (other.derived(),
                       isHorizontal  ? 1 : m_matrix.rows(),
                       isVertical    ? 1 : m_matrix.cols());
    }

  public:
    EIGEN_DEVICE_FUNC
    explicit inline VectorwiseOp(ExpressionType& matrix) : m_matrix(matrix) {}

    /** \internal */
    EIGEN_DEVICE_FUNC
    inline const ExpressionType& _expression() const { return m_matrix; }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** STL-like <a href="https://en.cppreference.com/w/cpp/named_req/RandomAccessIterator">RandomAccessIterator</a>
      * iterator type over the columns or rows as returned by the begin() and end() methods.
      */
    random_access_iterator_type iterator;
    /** This is the const version of iterator (aka read-only) */
    random_access_iterator_type const_iterator;
    #else
    typedef internal::subvector_stl_iterator<ExpressionType,               DirectionType(Direction)> iterator;
    typedef internal::subvector_stl_iterator<const ExpressionType,         DirectionType(Direction)> const_iterator;
    typedef internal::subvector_stl_reverse_iterator<ExpressionType,       DirectionType(Direction)> reverse_iterator;
    typedef internal::subvector_stl_reverse_iterator<const ExpressionType, DirectionType(Direction)> const_reverse_iterator;
    #endif

    /** returns an iterator to the first row (rowwise) or column (colwise) of the nested expression.
      * \sa end(), cbegin()
      */
    iterator                 begin()       { return iterator      (m_matrix, 0); }
    /** const version of begin() */
    const_iterator           begin() const { return const_iterator(m_matrix, 0); }
    /** const version of begin() */
    const_iterator          cbegin() const { return const_iterator(m_matrix, 0); }

    /** returns a reverse iterator to the last row (rowwise) or column (colwise) of the nested expression.
      * \sa rend(), crbegin()
      */
    reverse_iterator        rbegin()       { return reverse_iterator       (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }
	/** const version of rbegin() */
    const_reverse_iterator  rbegin() const { return const_reverse_iterator (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }
	/** const version of rbegin() */
	const_reverse_iterator crbegin() const { return const_reverse_iterator (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }

    /** returns an iterator to the row (resp. column) following the last row (resp. column) of the nested expression
      * \sa begin(), cend()
      */
    iterator                 end()         { return iterator      (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }
    /** const version of end() */
    const_iterator           end()  const  { return const_iterator(m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }
    /** const version of end() */
    const_iterator          cend()  const  { return const_iterator(m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }

    /** returns a reverse iterator to the row (resp. column) before the first row (resp. column) of the nested expression
      * \sa begin(), cend()
      */
    reverse_iterator        rend()         { return reverse_iterator       (m_matrix, -1); }
    /** const version of rend() */
    const_reverse_iterator  rend()  const  { return const_reverse_iterator (m_matrix, -1); }
    /** const version of rend() */
    const_reverse_iterator crend()  const  { return const_reverse_iterator (m_matrix, -1); }

    /** \returns a row or column vector expression of \c *this reduxed by \a func
      *
      * The template parameter \a BinaryOp is the type of the functor
      * of the custom redux operator. Note that func must be an associative operator.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \sa class VectorwiseOp, DenseBase::colwise(), DenseBase::rowwise()
      */
    template<typename BinaryOp>
    EIGEN_DEVICE_FUNC
    const typename ReduxReturnType<BinaryOp>::Type
    redux(const BinaryOp& func = BinaryOp()) const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return typename ReduxReturnType<BinaryOp>::Type(_expression(), internal::member_redux<BinaryOp,Scalar>(func));
    }

    typedef typename ReturnType<internal::member_minCoeff>::Type MinCoeffReturnType;
    typedef typename ReturnType<internal::member_maxCoeff>::Type MaxCoeffReturnType;
    typedef PartialReduxExpr<const CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const ExpressionTypeNestedCleaned>,internal::member_sum<RealScalar,RealScalar>,Direction> SquaredNormReturnType;
    typedef CwiseUnaryOp<internal::scalar_sqrt_op<RealScalar>, const SquaredNormReturnType> NormReturnType;
    typedef typename ReturnType<internal::member_blueNorm,RealScalar>::Type BlueNormReturnType;
    typedef typename ReturnType<internal::member_stableNorm,RealScalar>::Type StableNormReturnType;
    typedef typename ReturnType<internal::member_hypotNorm,RealScalar>::Type HypotNormReturnType;
    typedef typename ReturnType<internal::member_sum>::Type SumReturnType;
    typedef EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(SumReturnType,Scalar,quotient) MeanReturnType;
    typedef typename ReturnType<internal::member_all>::Type AllReturnType;
    typedef typename ReturnType<internal::member_any>::Type AnyReturnType;
    typedef PartialReduxExpr<ExpressionType, internal::member_count<Index,Scalar>, Direction> CountReturnType;
    typedef typename ReturnType<internal::member_prod>::Type ProdReturnType;
    typedef Reverse<const ExpressionType, Direction> ConstReverseReturnType;
    typedef Reverse<ExpressionType, Direction> ReverseReturnType;

    template<int p> struct LpNormReturnType {
      typedef PartialReduxExpr<ExpressionType, internal::member_lpnorm<p,RealScalar,Scalar>,Direction> Type;
    };

    /** \returns a row (or column) vector expression of the smallest coefficient
      * of each column (or row) of the referenced expression.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \warning the result is undefined if \c *this contains NaN.
      *
      * Example: \include PartialRedux_minCoeff.cpp
      * Output: \verbinclude PartialRedux_minCoeff.out
      *
      * \sa DenseBase::minCoeff() */
    EIGEN_DEVICE_FUNC
    const MinCoeffReturnType minCoeff() const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return MinCoeffReturnType(_expression());
    }

    /** \returns a row (or column) vector expression of the largest coefficient
      * of each column (or row) of the referenced expression.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \warning the result is undefined if \c *this contains NaN.
      *
      * Example: \include PartialRedux_maxCoeff.cpp
      * Output: \verbinclude PartialRedux_maxCoeff.out
      *
      * \sa DenseBase::maxCoeff() */
    EIGEN_DEVICE_FUNC
    const MaxCoeffReturnType maxCoeff() const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return MaxCoeffReturnType(_expression());
    }

    /** \returns a row (or column) vector expression of the squared norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_squaredNorm.cpp
      * Output: \verbinclude PartialRedux_squaredNorm.out
      *
      * \sa DenseBase::squaredNorm() */
    EIGEN_DEVICE_FUNC
    const SquaredNormReturnType squaredNorm() const
    { return SquaredNormReturnType(m_matrix.cwiseAbs2()); }

    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_norm.cpp
      * Output: \verbinclude PartialRedux_norm.out
      *
      * \sa DenseBase::norm() */
    EIGEN_DEVICE_FUNC
    const NormReturnType norm() const
    { return NormReturnType(squaredNorm()); }

    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_norm.cpp
      * Output: \verbinclude PartialRedux_norm.out
      *
      * \sa DenseBase::norm() */
    template<int p>
    EIGEN_DEVICE_FUNC
    const typename LpNormReturnType<p>::Type lpNorm() const
    { return typename LpNormReturnType<p>::Type(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, using
      * Blue's algorithm.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::blueNorm() */
    EIGEN_DEVICE_FUNC
    const BlueNormReturnType blueNorm() const
    { return BlueNormReturnType(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, avoiding
      * underflow and overflow.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::stableNorm() */
    EIGEN_DEVICE_FUNC
    const StableNormReturnType stableNorm() const
    { return StableNormReturnType(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, avoiding
      * underflow and overflow using a concatenation of hypot() calls.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::hypotNorm() */
    EIGEN_DEVICE_FUNC
    const HypotNormReturnType hypotNorm() const
    { return HypotNormReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the sum
      * of each column (or row) of the referenced expression.
      *
      * Example: \include PartialRedux_sum.cpp
      * Output: \verbinclude PartialRedux_sum.out
      *
      * \sa DenseBase::sum() */
    EIGEN_DEVICE_FUNC
    const SumReturnType sum() const
    { return SumReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the mean
    * of each column (or row) of the referenced expression.
    *
    * \sa DenseBase::mean() */
    EIGEN_DEVICE_FUNC
    const MeanReturnType mean() const
    { return sum() / Scalar(Direction==Vertical?m_matrix.rows():m_matrix.cols()); }

    /** \returns a row (or column) vector expression representing
      * whether \b all coefficients of each respective column (or row) are \c true.
      * This expression can be assigned to a vector with entries of type \c bool.
      *
      * \sa DenseBase::all() */
    EIGEN_DEVICE_FUNC
    const AllReturnType all() const
    { return AllReturnType(_expression()); }

    /** \returns a row (or column) vector expression representing
      * whether \b at \b least one coefficient of each respective column (or row) is \c true.
      * This expression can be assigned to a vector with entries of type \c bool.
      *
      * \sa DenseBase::any() */
    EIGEN_DEVICE_FUNC
    const AnyReturnType any() const
    { return AnyReturnType(_expression()); }

    /** \returns a row (or column) vector expression representing
      * the number of \c true coefficients of each respective column (or row).
      * This expression can be assigned to a vector whose entries have the same type as is used to
      * index entries of the original matrix; for dense matrices, this is \c std::ptrdiff_t .
      *
      * Example: \include PartialRedux_count.cpp
      * Output: \verbinclude PartialRedux_count.out
      *
      * \sa DenseBase::count() */
    EIGEN_DEVICE_FUNC
    const CountReturnType count() const
    { return CountReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the product
      * of each column (or row) of the referenced expression.
      *
      * Example: \include PartialRedux_prod.cpp
      * Output: \verbinclude PartialRedux_prod.out
      *
      * \sa DenseBase::prod() */
    EIGEN_DEVICE_FUNC
    const ProdReturnType prod() const
    { return ProdReturnType(_expression()); }


    /** \returns a matrix expression
      * where each column (or row) are reversed.
      *
      * Example: \include Vectorwise_reverse.cpp
      * Output: \verbinclude Vectorwise_reverse.out
      *
      * \sa DenseBase::reverse() */
    EIGEN_DEVICE_FUNC
    const ConstReverseReturnType reverse() const
    { return ConstReverseReturnType( _expression() ); }

    /** \returns a writable matrix expression
      * where each column (or row) are reversed.
      *
      * \sa reverse() const */
    EIGEN_DEVICE_FUNC
    ReverseReturnType reverse()
    { return ReverseReturnType( _expression() ); }

    typedef Replicate<ExpressionType,(isVertical?Dynamic:1),(isHorizontal?Dynamic:1)> ReplicateReturnType;
    EIGEN_DEVICE_FUNC
    const ReplicateReturnType replicate(Index factor) const;

    /**
      * \return an expression of the replication of each column (or row) of \c *this
      *
      * Example: \include DirectionWise_replicate.cpp
      * Output: \verbinclude DirectionWise_replicate.out
      *
      * \sa VectorwiseOp::replicate(Index), DenseBase::replicate(), class Replicate
      */
    // NOTE implemented here because of sunstudio's compilation errors
    // isVertical*Factor+isHorizontal instead of (isVertical?Factor:1) to handle CUDA bug with ternary operator
    template<int Factor> const Replicate<ExpressionType,isVertical*Factor+isHorizontal,isHorizontal*Factor+isVertical>
    EIGEN_DEVICE_FUNC
    replicate(Index factor = Factor) const
    {
      return Replicate<ExpressionType,(isVertical?Factor:1),(isHorizontal?Factor:1)>
          (_expression(),isVertical?factor:1,isHorizontal?factor:1);
    }

/////////// Artithmetic operators ///////////

    /** Copies the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      //eigen_assert((m_matrix.isNull()) == (other.isNull())); FIXME
      return m_matrix = extendedTo(other.derived());
    }

    /** Adds the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator+=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix += extendedTo(other.derived());
    }

    /** Substracts the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator-=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix -= extendedTo(other.derived());
    }

    /** Multiples each subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator*=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      m_matrix *= extendedTo(other.derived());
      return m_matrix;
    }

    /** Divides each subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator/=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      m_matrix /= extendedTo(other.derived());
      return m_matrix;
    }

    /** Returns the expression of the sum of the vector \a other to each subvector of \c *this */
    template<typename OtherDerived> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_sum_op<Scalar,typename OtherDerived::Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator+(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix + extendedTo(other.derived());
    }

    /** Returns the expression of the difference between each subvector of \c *this and the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_difference_op<Scalar,typename OtherDerived::Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator-(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix - extendedTo(other.derived());
    }

    /** Returns the expression where each subvector is the product of the vector \a other
      * by the corresponding subvector of \c *this */
    template<typename OtherDerived> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_product_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    EIGEN_DEVICE_FUNC
    operator*(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix * extendedTo(other.derived());
    }

    /** Returns the expression where each subvector is the quotient of the corresponding
      * subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_quotient_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator/(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix / extendedTo(other.derived());
    }

    /** \returns an expression where each column (or row) of the referenced matrix are normalized.
      * The referenced matrix is \b not modified.
      * \sa MatrixBase::normalized(), normalize()
      */
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_quotient_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename OppositeExtendedType<NormReturnType>::Type>
    normalized() const { return m_matrix.cwiseQuotient(extendedToOpposite(this->norm())); }


    /** Normalize in-place each row or columns of the referenced matrix.
      * \sa MatrixBase::normalize(), normalized()
      */
    EIGEN_DEVICE_FUNC void normalize() {
      m_matrix = this->normalized();
    }

    EIGEN_DEVICE_FUNC inline void reverseInPlace();

/////////// Geometry module ///////////

    typedef Homogeneous<ExpressionType,Direction> HomogeneousReturnType;
    EIGEN_DEVICE_FUNC
    HomogeneousReturnType homogeneous() const;

    typedef typename ExpressionType::PlainObject CrossReturnType;
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const CrossReturnType cross(const MatrixBase<OtherDerived>& other) const;

    enum {
      HNormalized_Size = Direction==Vertical ? internal::traits<ExpressionType>::RowsAtCompileTime
                                             : internal::traits<ExpressionType>::ColsAtCompileTime,
      HNormalized_SizeMinusOne = HNormalized_Size==Dynamic ? Dynamic : HNormalized_Size-1
    };
    typedef Block<const ExpressionType,
                  Direction==Vertical   ? int(HNormalized_SizeMinusOne)
                                        : int(internal::traits<ExpressionType>::RowsAtCompileTime),
                  Direction==Horizontal ? int(HNormalized_SizeMinusOne)
                                        : int(internal::traits<ExpressionType>::ColsAtCompileTime)>
            HNormalized_Block;
    typedef Block<const ExpressionType,
                  Direction==Vertical   ? 1 : int(internal::traits<ExpressionType>::RowsAtCompileTime),
                  Direction==Horizontal ? 1 : int(internal::traits<ExpressionType>::ColsAtCompileTime)>
            HNormalized_Factors;
    typedef CwiseBinaryOp<internal::scalar_quotient_op<typename internal::traits<ExpressionType>::Scalar>,
                const HNormalized_Block,
                const Replicate<HNormalized_Factors,
                  Direction==Vertical   ? HNormalized_SizeMinusOne : 1,
                  Direction==Horizontal ? HNormalized_SizeMinusOne : 1> >
            HNormalizedReturnType;

    EIGEN_DEVICE_FUNC
    const HNormalizedReturnType hnormalized() const;

#   ifdef EIGEN_VECTORWISEOP_PLUGIN
#     include EIGEN_VECTORWISEOP_PLUGIN
#   endif

  protected:
    Index redux_length() const
    {
      return Direction==Vertical ? m_matrix.rows() : m_matrix.cols();
    }
    ExpressionTypeNested m_matrix;
};

//const colwise moved to DenseBase.h due to CUDA compiler bug


/** \returns a writable VectorwiseOp wrapper of *this providing additional partial reduction operations
  *
  * \sa rowwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::ColwiseReturnType
DenseBase<Derived>::colwise()
{
  return ColwiseReturnType(derived());
}

//const rowwise moved to DenseBase.h due to CUDA compiler bug


/** \returns a writable VectorwiseOp wrapper of *this providing additional partial reduction operations
  *
  * \sa colwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::RowwiseReturnType
DenseBase<Derived>::rowwise()
{
  return RowwiseReturnType(derived());
}

} // end namespace Eigen

#endif // EIGEN_PARTIAL_REDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Visitor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_VISITOR_H
#define EIGEN_VISITOR_H

namespace Eigen {

namespace internal {

template<typename Visitor, typename Derived, int UnrollCount>
struct visitor_impl
{
  enum {
    col = (UnrollCount-1) / Derived::RowsAtCompileTime,
    row = (UnrollCount-1) % Derived::RowsAtCompileTime
  };

  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &mat, Visitor& visitor)
  {
    visitor_impl<Visitor, Derived, UnrollCount-1>::run(mat, visitor);
    visitor(mat.coeff(row, col), row, col);
  }
};

template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &mat, Visitor& visitor)
  {
    return visitor.init(mat.coeff(0, 0), 0, 0);
  }
};

// This specialization enables visitors on empty matrices at compile-time
template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, 0> {
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &/*mat*/, Visitor& /*visitor*/)
  {}
};

template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, Dynamic>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived& mat, Visitor& visitor)
  {
    visitor.init(mat.coeff(0,0), 0, 0);
    for(Index i = 1; i < mat.rows(); ++i)
      visitor(mat.coeff(i, 0), i, 0);
    for(Index j = 1; j < mat.cols(); ++j)
      for(Index i = 0; i < mat.rows(); ++i)
        visitor(mat.coeff(i, j), i, j);
  }
};

// evaluator adaptor
template<typename XprType>
class visitor_evaluator
{
public:
  EIGEN_DEVICE_FUNC
  explicit visitor_evaluator(const XprType &xpr) : m_evaluator(xpr), m_xpr(xpr) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    RowsAtCompileTime = XprType::RowsAtCompileTime,
    CoeffReadCost = internal::evaluator<XprType>::CoeffReadCost
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_xpr.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_xpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_xpr.size(); }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index row, Index col) const
  { return m_evaluator.coeff(row, col); }

protected:
  internal::evaluator<XprType> m_evaluator;
  const XprType &m_xpr;
};
} // end namespace internal

/** Applies the visitor \a visitor to the whole coefficients of the matrix or vector.
  *
  * The template parameter \a Visitor is the type of the visitor and provides the following interface:
  * \code
  * struct MyVisitor {
  *   // called for the first coefficient
  *   void init(const Scalar& value, Index i, Index j);
  *   // called for all other coefficients
  *   void operator() (const Scalar& value, Index i, Index j);
  * };
  * \endcode
  *
  * \note compared to one or two \em for \em loops, visitors offer automatic
  * unrolling for small fixed size matrix.
  *
  * \note if the matrix is empty, then the visitor is left unchanged.
  *
  * \sa minCoeff(Index*,Index*), maxCoeff(Index*,Index*), DenseBase::redux()
  */
template<typename Derived>
template<typename Visitor>
EIGEN_DEVICE_FUNC
void DenseBase<Derived>::visit(Visitor& visitor) const
{
  if(size()==0)
    return;

  typedef typename internal::visitor_evaluator<Derived> ThisEvaluator;
  ThisEvaluator thisEval(derived());

  enum {
    unroll =  SizeAtCompileTime != Dynamic
           && SizeAtCompileTime * int(ThisEvaluator::CoeffReadCost) + (SizeAtCompileTime-1) * int(internal::functor_traits<Visitor>::Cost) <= EIGEN_UNROLLING_LIMIT
  };
  return internal::visitor_impl<Visitor, ThisEvaluator, unroll ? int(SizeAtCompileTime) : Dynamic>::run(thisEval, visitor);
}

namespace internal {

/** \internal
  * \brief Base class to implement min and max visitors
  */
template <typename Derived>
struct coeff_visitor
{
  // default initialization to avoid countless invalid maybe-uninitialized warnings by gcc
  EIGEN_DEVICE_FUNC
  coeff_visitor() : row(-1), col(-1), res(0) {}
  typedef typename Derived::Scalar Scalar;
  Index row, col;
  Scalar res;
  EIGEN_DEVICE_FUNC
  inline void init(const Scalar& value, Index i, Index j)
  {
    res = value;
    row = i;
    col = j;
  }
};

/** \internal
  * \brief Visitor computing the min coefficient with its value and coordinates
  *
  * \sa DenseBase::minCoeff(Index*, Index*)
  */
template <typename Derived, int NaNPropagation>
struct min_coeff_visitor : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if(value < this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct min_coeff_visitor<Derived, PropagateNumbers> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(this->res) || (!(numext::isnan)(value) && value < this->res))
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct min_coeff_visitor<Derived, PropagateNaN> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(value) || value < this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template<typename Scalar, int NaNPropagation>
    struct functor_traits<min_coeff_visitor<Scalar, NaNPropagation> > {
  enum {
    Cost = NumTraits<Scalar>::AddCost
  };
};

/** \internal
  * \brief Visitor computing the max coefficient with its value and coordinates
  *
  * \sa DenseBase::maxCoeff(Index*, Index*)
  */
template <typename Derived, int NaNPropagation>
struct max_coeff_visitor : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if(value > this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct max_coeff_visitor<Derived, PropagateNumbers> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(this->res) || (!(numext::isnan)(value) && value > this->res))
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct max_coeff_visitor<Derived, PropagateNaN> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(value) || value > this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template<typename Scalar, int NaNPropagation>
struct functor_traits<max_coeff_visitor<Scalar, NaNPropagation> > {
  enum {
    Cost = NumTraits<Scalar>::AddCost
  };
};

} // end namespace internal

/** \fn DenseBase<Derived>::minCoeff(IndexType* rowId, IndexType* colId) const
  * \returns the minimum of all coefficients of *this and puts in *row and *col its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(Index*), DenseBase::maxCoeff(Index*,Index*), DenseBase::visit(), DenseBase::minCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff(IndexType* rowId, IndexType* colId) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  internal::min_coeff_visitor<Derived, NaNPropagation> minVisitor;
  this->visit(minVisitor);
  *rowId = minVisitor.row;
  if (colId) *colId = minVisitor.col;
  return minVisitor.res;
}

/** \returns the minimum of all coefficients of *this and puts in *index its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::maxCoeff(IndexType*,IndexType*), DenseBase::visit(), DenseBase::minCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff(IndexType* index) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      internal::min_coeff_visitor<Derived, NaNPropagation> minVisitor;
  this->visit(minVisitor);
  *index = IndexType((RowsAtCompileTime==1) ? minVisitor.col : minVisitor.row);
  return minVisitor.res;
}

/** \fn DenseBase<Derived>::maxCoeff(IndexType* rowId, IndexType* colId) const
  * \returns the maximum of all coefficients of *this and puts in *row and *col its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::visit(), DenseBase::maxCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff(IndexType* rowPtr, IndexType* colPtr) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  internal::max_coeff_visitor<Derived, NaNPropagation> maxVisitor;
  this->visit(maxVisitor);
  *rowPtr = maxVisitor.row;
  if (colPtr) *colPtr = maxVisitor.col;
  return maxVisitor.res;
}

/** \returns the maximum of all coefficients of *this and puts in *index its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::maxCoeff(IndexType*,IndexType*), DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::visitor(), DenseBase::maxCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff(IndexType* index) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      internal::max_coeff_visitor<Derived, NaNPropagation> maxVisitor;
  this->visit(maxVisitor);
  *index = (RowsAtCompileTime==1) ? maxVisitor.col : maxVisitor.row;
  return maxVisitor.res;
}

} // end namespace Eigen

#endif // EIGEN_VISITOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_AVX_H
#define EIGEN_COMPLEX_AVX_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet4cf
{
  EIGEN_STRONG_INLINE Packet4cf() {}
  EIGEN_STRONG_INLINE explicit Packet4cf(const __m256& a) : v(a) {}
  __m256  v;
};

#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet4cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet4cf> {
  typedef std::complex<float> type;
  typedef Packet2cf half;
  typedef Packet8f as_real;
  enum {
    size=4,
    alignment=Aligned32,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet4cf padd<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf psub<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_sub_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pnegate(const Packet4cf& a)
{
  return Packet4cf(pnegate(a.v));
}
template<> EIGEN_STRONG_INLINE Packet4cf pconj(const Packet4cf& a)
{
  const __m256 mask = _mm256_castsi256_ps(_mm256_setr_epi32(0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet4cf(_mm256_xor_ps(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet4cf pmul<Packet4cf>(const Packet4cf& a, const Packet4cf& b)
{
  __m256 tmp1 = _mm256_mul_ps(_mm256_moveldup_ps(a.v), b.v);
  __m256 tmp2 = _mm256_mul_ps(_mm256_movehdup_ps(a.v), _mm256_permute_ps(b.v, _MM_SHUFFLE(2,3,0,1)));
  __m256 result = _mm256_addsub_ps(tmp1, tmp2);
  return Packet4cf(result);
}

template <>
EIGEN_STRONG_INLINE Packet4cf pcmp_eq(const Packet4cf& a, const Packet4cf& b) {
  __m256 eq = _mm256_cmp_ps(a.v, b.v, _CMP_EQ_OQ);
  return Packet4cf(_mm256_and_ps(eq, _mm256_permute_ps(eq, 0xb1)));
}

template<> EIGEN_STRONG_INLINE Packet4cf ptrue<Packet4cf>(const Packet4cf& a) { return Packet4cf(ptrue(Packet8f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet4cf pand   <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_and_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf por    <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_or_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pxor   <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_xor_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pandnot<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_andnot_ps(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet4cf pload <Packet4cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet4cf(pload<Packet8f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet4cf ploadu<Packet4cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet4cf(ploadu<Packet8f>(&numext::real_ref(*from))); }


template<> EIGEN_STRONG_INLINE Packet4cf pset1<Packet4cf>(const std::complex<float>& from)
{
  return Packet4cf(_mm256_castpd_ps(_mm256_broadcast_sd((const double*)(const void*)&from)));
}

template<> EIGEN_STRONG_INLINE Packet4cf ploaddup<Packet4cf>(const std::complex<float>* from)
{
  // FIXME The following might be optimized using _mm256_movedup_pd
  Packet2cf a = ploaddup<Packet2cf>(from);
  Packet2cf b = ploaddup<Packet2cf>(from+1);
  return  Packet4cf(_mm256_insertf128_ps(_mm256_castps128_ps256(a.v), b.v, 1));
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float>* to, const Packet4cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to, const Packet4cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet4cf pgather<std::complex<float>, Packet4cf>(const std::complex<float>* from, Index stride)
{
  return Packet4cf(_mm256_set_ps(std::imag(from[3*stride]), std::real(from[3*stride]),
                                 std::imag(from[2*stride]), std::real(from[2*stride]),
                                 std::imag(from[1*stride]), std::real(from[1*stride]),
                                 std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet4cf>(std::complex<float>* to, const Packet4cf& from, Index stride)
{
  __m128 low = _mm256_extractf128_ps(from.v, 0);
  to[stride*0] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(low, low, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(low, low, 1)));
  to[stride*1] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(low, low, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(low, low, 3)));

  __m128 high = _mm256_extractf128_ps(from.v, 1);
  to[stride*2] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(high, high, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(high, high, 1)));
  to[stride*3] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(high, high, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(high, high, 3)));

}

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet4cf>(const Packet4cf& a)
{
  return pfirst(Packet2cf(_mm256_castps256_ps128(a.v)));
}

template<> EIGEN_STRONG_INLINE Packet4cf preverse(const Packet4cf& a) {
  __m128 low  = _mm256_extractf128_ps(a.v, 0);
  __m128 high = _mm256_extractf128_ps(a.v, 1);
  __m128d lowd  = _mm_castps_pd(low);
  __m128d highd = _mm_castps_pd(high);
  low  = _mm_castpd_ps(_mm_shuffle_pd(lowd,lowd,0x1));
  high = _mm_castpd_ps(_mm_shuffle_pd(highd,highd,0x1));
  __m256 result = _mm256_setzero_ps();
  result = _mm256_insertf128_ps(result, low, 1);
  result = _mm256_insertf128_ps(result, high, 0);
  return Packet4cf(result);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet4cf>(const Packet4cf& a)
{
  return predux(padd(Packet2cf(_mm256_extractf128_ps(a.v,0)),
                     Packet2cf(_mm256_extractf128_ps(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet4cf>(const Packet4cf& a)
{
  return predux_mul(pmul(Packet2cf(_mm256_extractf128_ps(a.v, 0)),
                         Packet2cf(_mm256_extractf128_ps(a.v, 1))));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet4cf,Packet8f)

template<> EIGEN_STRONG_INLINE Packet4cf pdiv<Packet4cf>(const Packet4cf& a, const Packet4cf& b)
{
  Packet4cf num = pmul(a, pconj(b));
  __m256 tmp = _mm256_mul_ps(b.v, b.v);
  __m256 tmp2    = _mm256_shuffle_ps(tmp,tmp,0xB1);
  __m256 denom = _mm256_add_ps(tmp, tmp2);
  return Packet4cf(_mm256_div_ps(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet4cf pcplxflip<Packet4cf>(const Packet4cf& x)
{
  return Packet4cf(_mm256_shuffle_ps(x.v, x.v, _MM_SHUFFLE(2, 3, 0 ,1)));
}

//---------- double ----------
struct Packet2cd
{
  EIGEN_STRONG_INLINE Packet2cd() {}
  EIGEN_STRONG_INLINE explicit Packet2cd(const __m256d& a) : v(a) {}
  __m256d  v;
};

#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet2cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 2,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet2cd> {
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet4d as_real;
  enum {
    size=2,
    alignment=Aligned32,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet2cd padd<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd psub<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pnegate(const Packet2cd& a) { return Packet2cd(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pconj(const Packet2cd& a)
{
  const __m256d mask = _mm256_castsi256_pd(_mm256_set_epi32(0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0));
  return Packet2cd(_mm256_xor_pd(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet2cd pmul<Packet2cd>(const Packet2cd& a, const Packet2cd& b)
{
  __m256d tmp1 = _mm256_shuffle_pd(a.v,a.v,0x0);
  __m256d even = _mm256_mul_pd(tmp1, b.v);
  __m256d tmp2 = _mm256_shuffle_pd(a.v,a.v,0xF);
  __m256d tmp3 = _mm256_shuffle_pd(b.v,b.v,0x5);
  __m256d odd  = _mm256_mul_pd(tmp2, tmp3);
  return Packet2cd(_mm256_addsub_pd(even, odd));
}

template <>
EIGEN_STRONG_INLINE Packet2cd pcmp_eq(const Packet2cd& a, const Packet2cd& b) {
  __m256d eq = _mm256_cmp_pd(a.v, b.v, _CMP_EQ_OQ);
  return Packet2cd(pand(eq, _mm256_permute_pd(eq, 0x5)));
}

template<> EIGEN_STRONG_INLINE Packet2cd ptrue<Packet2cd>(const Packet2cd& a) { return Packet2cd(ptrue(Packet4d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet2cd pand   <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_and_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd por    <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_or_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pxor   <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_xor_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pandnot<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_andnot_pd(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet2cd pload <Packet2cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet2cd(pload<Packet4d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cd ploadu<Packet2cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cd(ploadu<Packet4d>((const double*)from)); }

template<> EIGEN_STRONG_INLINE Packet2cd pset1<Packet2cd>(const std::complex<double>& from)
{
  // in case casting to a __m128d* is really not safe, then we can still fallback to this version: (much slower though)
//   return Packet2cd(_mm256_loadu2_m128d((const double*)&from,(const double*)&from));
    return Packet2cd(_mm256_broadcast_pd((const __m128d*)(const void*)&from));
}

template<> EIGEN_STRONG_INLINE Packet2cd ploaddup<Packet2cd>(const std::complex<double>* from) { return pset1<Packet2cd>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet2cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet2cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet2cd pgather<std::complex<double>, Packet2cd>(const std::complex<double>* from, Index stride)
{
  return Packet2cd(_mm256_set_pd(std::imag(from[1*stride]), std::real(from[1*stride]),
				 std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet2cd>(std::complex<double>* to, const Packet2cd& from, Index stride)
{
  __m128d low = _mm256_extractf128_pd(from.v, 0);
  to[stride*0] = std::complex<double>(_mm_cvtsd_f64(low), _mm_cvtsd_f64(_mm_shuffle_pd(low, low, 1)));
  __m128d high = _mm256_extractf128_pd(from.v, 1);
  to[stride*1] = std::complex<double>(_mm_cvtsd_f64(high), _mm_cvtsd_f64(_mm_shuffle_pd(high, high, 1)));
}

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet2cd>(const Packet2cd& a)
{
  __m128d low = _mm256_extractf128_pd(a.v, 0);
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, low);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet2cd preverse(const Packet2cd& a) {
  __m256d result = _mm256_permute2f128_pd(a.v, a.v, 1);
  return Packet2cd(result);
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet2cd>(const Packet2cd& a)
{
  return predux(padd(Packet1cd(_mm256_extractf128_pd(a.v,0)),
                     Packet1cd(_mm256_extractf128_pd(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet2cd>(const Packet2cd& a)
{
  return predux(pmul(Packet1cd(_mm256_extractf128_pd(a.v,0)),
                     Packet1cd(_mm256_extractf128_pd(a.v,1))));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cd,Packet4d)

template<> EIGEN_STRONG_INLINE Packet2cd pdiv<Packet2cd>(const Packet2cd& a, const Packet2cd& b)
{
  Packet2cd num = pmul(a, pconj(b));
  __m256d tmp = _mm256_mul_pd(b.v, b.v);
  __m256d denom = _mm256_hadd_pd(tmp, tmp);
  return Packet2cd(_mm256_div_pd(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet2cd pcplxflip<Packet2cd>(const Packet2cd& x)
{
  return Packet2cd(_mm256_shuffle_pd(x.v, x.v, 0x5));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4cf,4>& kernel) {
  __m256d P0 = _mm256_castps_pd(kernel.packet[0].v);
  __m256d P1 = _mm256_castps_pd(kernel.packet[1].v);
  __m256d P2 = _mm256_castps_pd(kernel.packet[2].v);
  __m256d P3 = _mm256_castps_pd(kernel.packet[3].v);

  __m256d T0 = _mm256_shuffle_pd(P0, P1, 15);
  __m256d T1 = _mm256_shuffle_pd(P0, P1, 0);
  __m256d T2 = _mm256_shuffle_pd(P2, P3, 15);
  __m256d T3 = _mm256_shuffle_pd(P2, P3, 0);

  kernel.packet[1].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T0, T2, 32));
  kernel.packet[3].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T0, T2, 49));
  kernel.packet[0].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T1, T3, 32));
  kernel.packet[2].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T1, T3, 49));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2cd,2>& kernel) {
  __m256d tmp = _mm256_permute2f128_pd(kernel.packet[0].v, kernel.packet[1].v, 0+(2<<4));
  kernel.packet[1].v = _mm256_permute2f128_pd(kernel.packet[0].v, kernel.packet[1].v, 1+(3<<4));
 kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cd psqrt<Packet2cd>(const Packet2cd& a) {
  return psqrt_complex<Packet2cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet4cf psqrt<Packet4cf>(const Packet4cf& a) {
  return psqrt_complex<Packet4cf>(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_AVX_H
#define EIGEN_MATH_FUNCTIONS_AVX_H

/* The sin and cos functions of this file are loosely derived from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

namespace Eigen {

namespace internal {

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
psin<Packet8f>(const Packet8f& _x) {
  return psin_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
pcos<Packet8f>(const Packet8f& _x) {
  return pcos_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
plog<Packet8f>(const Packet8f& _x) {
  return plog_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
plog<Packet4d>(const Packet4d& _x) {
  return plog_double(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
plog2<Packet8f>(const Packet8f& _x) {
  return plog2_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
plog2<Packet4d>(const Packet4d& _x) {
  return plog2_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f plog1p<Packet8f>(const Packet8f& _x) {
  return generic_plog1p(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f pexpm1<Packet8f>(const Packet8f& _x) {
  return generic_expm1(_x);
}

// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
pexp<Packet8f>(const Packet8f& _x) {
  return pexp_float(_x);
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
ptanh<Packet8f>(const Packet8f& _x) {
  return internal::generic_fast_tanh_float(_x);
}

// Exponential function for doubles.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
pexp<Packet4d>(const Packet4d& _x) {
  return pexp_double(_x);
}

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. It does not handle +inf, or denormalized numbers correctly.
// The main advantage of this approach is not just speed, but also the fact that
// it can be inlined and pipelined with other computations, further reducing its
// effective latency. This is similar to Quake3's fast inverse square root.
// For detail see here: http://www.beyond3d.com/content/articles/8/
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f psqrt<Packet8f>(const Packet8f& _x) {
  Packet8f minus_half_x = pmul(_x, pset1<Packet8f>(-0.5f));
  Packet8f denormal_mask = pandnot(
      pcmp_lt(_x, pset1<Packet8f>((std::numeric_limits<float>::min)())),
      pcmp_lt(_x, pzero(_x)));

  // Compute approximate reciprocal sqrt.
  Packet8f x = _mm256_rsqrt_ps(_x);
  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(minus_half_x, pmul(x,x), pset1<Packet8f>(1.5f)));
  // Flush results for denormals to zero.
  return pandnot(pmul(_x,x), denormal_mask);
}

#else

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f psqrt<Packet8f>(const Packet8f& _x) {
  return _mm256_sqrt_ps(_x);
}

#endif

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4d psqrt<Packet4d>(const Packet4d& _x) {
  return _mm256_sqrt_pd(_x);
}

#if EIGEN_FAST_MATH
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f prsqrt<Packet8f>(const Packet8f& _x) {
  _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(inf, 0x7f800000);
  _EIGEN_DECLARE_CONST_Packet8f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet8f(minus_half, -0.5f);
  _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(flt_min, 0x00800000);

  Packet8f neg_half = pmul(_x, p8f_minus_half);

  // select only the inverse sqrt of positive normal inputs (denormals are
  // flushed to zero and cause infs as well).
  Packet8f lt_min_mask = _mm256_cmp_ps(_x, p8f_flt_min, _CMP_LT_OQ);
  Packet8f inf_mask =  _mm256_cmp_ps(_x, p8f_inf, _CMP_EQ_OQ);
  Packet8f not_normal_finite_mask = _mm256_or_ps(lt_min_mask, inf_mask);

  // Compute an approximate result using the rsqrt intrinsic.
  Packet8f y_approx = _mm256_rsqrt_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet8f y_newton = pmul(y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p8f_one_point_five));

  // Select the result of the Newton-Raphson step for positive normal arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(x) = +inf if
  // x is zero or a positive denormalized float (equivalent to flushing positive
  // denormalized inputs to zero).
  return pselect<Packet8f>(not_normal_finite_mask, y_approx, y_newton);
}

#else
template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f prsqrt<Packet8f>(const Packet8f& _x) {
  _EIGEN_DECLARE_CONST_Packet8f(one, 1.0f);
  return _mm256_div_ps(p8f_one, _mm256_sqrt_ps(_x));
}
#endif

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4d prsqrt<Packet4d>(const Packet4d& _x) {
  _EIGEN_DECLARE_CONST_Packet4d(one, 1.0);
  return _mm256_div_pd(p4d_one, _mm256_sqrt_pd(_x));
}

F16_PACKET_FUNCTION(Packet8f, Packet8h, psin)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pcos)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog2)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog1p)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pexpm1)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pexp)
F16_PACKET_FUNCTION(Packet8f, Packet8h, ptanh)
F16_PACKET_FUNCTION(Packet8f, Packet8h, psqrt)
F16_PACKET_FUNCTION(Packet8f, Packet8h, prsqrt)

template <>
EIGEN_STRONG_INLINE Packet8h pfrexp(const Packet8h& a, Packet8h& exponent) {
  Packet8f fexponent;
  const Packet8h out = float2half(pfrexp<Packet8f>(half2float(a), fexponent));
  exponent = float2half(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet8h pldexp(const Packet8h& a, const Packet8h& exponent) {
  return float2half(pldexp<Packet8f>(half2float(a), half2float(exponent)));
}

BF16_PACKET_FUNCTION(Packet8f, Packet8bf, psin)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pcos)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog2)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog1p)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pexpm1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pexp)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, ptanh)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, psqrt)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, prsqrt)

template <>
EIGEN_STRONG_INLINE Packet8bf pfrexp(const Packet8bf& a, Packet8bf& exponent) {
  Packet8f fexponent;
  const Packet8bf out = F32ToBf16(pfrexp<Packet8f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet8bf pldexp(const Packet8bf& a, const Packet8bf& exponent) {
  return F32ToBf16(pldexp<Packet8f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_AVX_H
#define EIGEN_PACKET_MATH_AVX_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#if !defined(EIGEN_VECTORIZE_AVX512) && !defined(EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS)
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 16
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

typedef __m256  Packet8f;
typedef __m256i Packet8i;
typedef __m256d Packet4d;
typedef eigen_packet_wrapper<__m128i, 2> Packet8h;
typedef eigen_packet_wrapper<__m128i, 3> Packet8bf;

template<> struct is_arithmetic<__m256>  { enum { value = true }; };
template<> struct is_arithmetic<__m256i> { enum { value = true }; };
template<> struct is_arithmetic<__m256d> { enum { value = true }; };
template<> struct is_arithmetic<Packet8h> { enum { value = true }; };
template<> struct is_arithmetic<Packet8bf> { enum { value = true }; };

#define _EIGEN_DECLARE_CONST_Packet8f(NAME,X) \
  const Packet8f p8f_##NAME = pset1<Packet8f>(X)

#define _EIGEN_DECLARE_CONST_Packet4d(NAME,X) \
  const Packet4d p4d_##NAME = pset1<Packet4d>(X)

#define _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(NAME,X) \
  const Packet8f p8f_##NAME = _mm256_castsi256_ps(pset1<Packet8i>(X))

#define _EIGEN_DECLARE_CONST_Packet8i(NAME,X) \
  const Packet8i p8i_##NAME = pset1<Packet8i>(X)

// Use the packet_traits defined in AVX512/PacketMath.h instead if we're going
// to leverage AVX512 instructions.
#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<float>  : default_packet_traits
{
  typedef Packet8f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasCmp  = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasExp = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};
template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet4d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,
    HasHalfPacket = 1,

    HasCmp  = 1,
    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasBlend = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet8h type;
  // There is no half-size packet for Packet8h.
  typedef Packet8h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasCmp    = 1,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasSin    = EIGEN_FAST_MATH,
    HasCos    = EIGEN_FAST_MATH,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog    = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasTanh   = EIGEN_FAST_MATH,
    HasErf    = EIGEN_FAST_MATH,
    HasBlend  = 0,
    HasRound  = 1,
    HasFloor  = 1,
    HasCeil   = 1,
    HasRint   = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};

template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet8bf type;
  // There is no half-size packet for current Packet8bf.
  // TODO: support as SSE path.
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasCmp = 1,
    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 0,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};
#endif

template<> struct scalar_div_cost<float,true> { enum { value = 14 }; };
template<> struct scalar_div_cost<double,true> { enum { value = 16 }; };

/* Proper support for integers is only provided by AVX2. In the meantime, we'll
   use SSE instructions and packets to deal with integers.
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet8i type;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8
  };
};
*/

template<> struct unpacket_traits<Packet8f> {
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet8i  integer_packet;
  typedef uint8_t   mask_t;
  enum {size=8, alignment=Aligned32, vectorizable=true, masked_load_available=true, masked_store_available=true};
};
template<> struct unpacket_traits<Packet4d> {
  typedef double type;
  typedef Packet2d half;
  enum {size=4, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8i> { typedef int    type; typedef Packet4i half; enum {size=8, alignment=Aligned32, vectorizable=false, masked_load_available=false, masked_store_available=false}; };
template<> struct unpacket_traits<Packet8bf> { typedef bfloat16 type; typedef Packet8bf half; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; };

// Helper function for bit packing snippet of low precision comparison.
// It packs the flags from 16x16 to 8x16.
EIGEN_STRONG_INLINE __m128i Pack16To8(Packet8f rf) {
  return _mm_packs_epi32(_mm256_extractf128_si256(_mm256_castps_si256(rf), 0),
                         _mm256_extractf128_si256(_mm256_castps_si256(rf), 1));
}


template<> EIGEN_STRONG_INLINE Packet8f pset1<Packet8f>(const float&  from) { return _mm256_set1_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d pset1<Packet4d>(const double& from) { return _mm256_set1_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i pset1<Packet8i>(const int&    from) { return _mm256_set1_epi32(from); }

template<> EIGEN_STRONG_INLINE Packet8f pset1frombits<Packet8f>(unsigned int from) { return _mm256_castsi256_ps(pset1<Packet8i>(from)); }
template<> EIGEN_STRONG_INLINE Packet4d pset1frombits<Packet4d>(uint64_t from) { return _mm256_castsi256_pd(_mm256_set1_epi64x(from)); }

template<> EIGEN_STRONG_INLINE Packet8f pzero(const Packet8f& /*a*/) { return _mm256_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet4d pzero(const Packet4d& /*a*/) { return _mm256_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet8i pzero(const Packet8i& /*a*/) { return _mm256_setzero_si256(); }


template<> EIGEN_STRONG_INLINE Packet8f peven_mask(const Packet8f& /*a*/) { return _mm256_castsi256_ps(_mm256_set_epi32(0, -1, 0, -1, 0, -1, 0, -1)); }
template<> EIGEN_STRONG_INLINE Packet8i peven_mask(const Packet8i& /*a*/) { return _mm256_set_epi32(0, -1, 0, -1, 0, -1, 0, -1); }
template<> EIGEN_STRONG_INLINE Packet4d peven_mask(const Packet4d& /*a*/) { return _mm256_castsi256_pd(_mm256_set_epi32(0, 0, -1, -1, 0, 0, -1, -1)); }

template<> EIGEN_STRONG_INLINE Packet8f pload1<Packet8f>(const float*  from) { return _mm256_broadcast_ss(from); }
template<> EIGEN_STRONG_INLINE Packet4d pload1<Packet4d>(const double* from) { return _mm256_broadcast_sd(from); }

template<> EIGEN_STRONG_INLINE Packet8f plset<Packet8f>(const float& a) { return _mm256_add_ps(_mm256_set1_ps(a), _mm256_set_ps(7.0,6.0,5.0,4.0,3.0,2.0,1.0,0.0)); }
template<> EIGEN_STRONG_INLINE Packet4d plset<Packet4d>(const double& a) { return _mm256_add_pd(_mm256_set1_pd(a), _mm256_set_pd(3.0,2.0,1.0,0.0)); }

template<> EIGEN_STRONG_INLINE Packet8f padd<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_add_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d padd<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_add_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i padd<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_add_epi32(a,b);
#else
  __m128i lo = _mm_add_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_add_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f psub<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_sub_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d psub<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_sub_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i psub<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_sub_epi32(a,b);
#else
  __m128i lo = _mm_sub_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_sub_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pnegate(const Packet8f& a)
{
  return _mm256_sub_ps(_mm256_set1_ps(0.0),a);
}
template<> EIGEN_STRONG_INLINE Packet4d pnegate(const Packet4d& a)
{
  return _mm256_sub_pd(_mm256_set1_pd(0.0),a);
}

template<> EIGEN_STRONG_INLINE Packet8f pconj(const Packet8f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4d pconj(const Packet4d& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8i pconj(const Packet8i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8f pmul<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_mul_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pmul<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_mul_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pmul<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_mullo_epi32(a,b);
#else
  const __m128i lo = _mm_mullo_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  const __m128i hi = _mm_mullo_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pdiv<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_div_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pdiv<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_div_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pdiv<Packet8i>(const Packet8i& /*a*/, const Packet8i& /*b*/)
{ eigen_assert(false && "packet integer division are not supported by AVX");
  return pset1<Packet8i>(0);
}

#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE Packet8f pmadd(const Packet8f& a, const Packet8f& b, const Packet8f& c) {
#if ( (EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<80) || (EIGEN_COMP_CLANG) )
  // Clang stupidly generates a vfmadd213ps instruction plus some vmovaps on registers,
  //  and even register spilling with clang>=6.0 (bug 1637).
  // Gcc stupidly generates a vfmadd132ps instruction.
  // So let's enforce it to generate a vfmadd231ps instruction since the most common use
  //  case is to accumulate the result of the product.
  Packet8f res = c;
  __asm__("vfmadd231ps %[a], %[b], %[c]" : [c] "+x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  return _mm256_fmadd_ps(a,b,c);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmadd(const Packet4d& a, const Packet4d& b, const Packet4d& c) {
#if ( (EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<80) || (EIGEN_COMP_CLANG) )
  // see above
  Packet4d res = c;
  __asm__("vfmadd231pd %[a], %[b], %[c]" : [c] "+x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  return _mm256_fmadd_pd(a,b,c);
#endif
}
#endif

template<> EIGEN_STRONG_INLINE Packet8f pcmp_le(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_LE_OQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_lt(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_LT_OQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_lt_or_nan(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a, b, _CMP_NGE_UQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_eq(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_EQ_OQ); }

template<> EIGEN_STRONG_INLINE Packet4d pcmp_le(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_LE_OQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_lt(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_LT_OQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_lt_or_nan(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a, b, _CMP_NGE_UQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_eq(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_EQ_OQ); }


template<> EIGEN_STRONG_INLINE Packet8i pcmp_eq(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_cmpeq_epi32(a,b);
#else
  __m128i lo = _mm_cmpeq_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_cmpeq_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pmin<Packet8f>(const Packet8f& a, const Packet8f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may flip
  // the argument order in calls to _mm_min_ps/_mm_max_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  Packet8f res;
  asm("vminps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::min.
  return _mm256_min_ps(b,a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmin<Packet4d>(const Packet4d& a, const Packet4d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet4d res;
  asm("vminpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::min.
  return _mm256_min_pd(b,a);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pmax<Packet8f>(const Packet8f& a, const Packet8f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet8f res;
  asm("vmaxps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::max.
  return _mm256_max_ps(b,a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmax<Packet4d>(const Packet4d& a, const Packet4d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet4d res;
  asm("vmaxpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::max.
  return _mm256_max_pd(b,a);
#endif
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet8f pmin<PropagateNumbers, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmin<PropagateNumbers, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmax<PropagateNumbers, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmax<PropagateNumbers, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmin<PropagateNaN, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmin<PropagateNaN, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmax<PropagateNaN, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmax<PropagateNaN, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet4d>);
}

template<> EIGEN_STRONG_INLINE Packet8f print<Packet8f>(const Packet8f& a) { return _mm256_round_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet4d print<Packet4d>(const Packet4d& a) { return _mm256_round_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet8f pceil<Packet8f>(const Packet8f& a) { return _mm256_ceil_ps(a); }
template<> EIGEN_STRONG_INLINE Packet4d pceil<Packet4d>(const Packet4d& a) { return _mm256_ceil_pd(a); }

template<> EIGEN_STRONG_INLINE Packet8f pfloor<Packet8f>(const Packet8f& a) { return _mm256_floor_ps(a); }
template<> EIGEN_STRONG_INLINE Packet4d pfloor<Packet4d>(const Packet4d& a) { return _mm256_floor_pd(a); }


template<> EIGEN_STRONG_INLINE Packet8i ptrue<Packet8i>(const Packet8i& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqd has lower latency than the more general vcmpps
  return _mm256_cmpeq_epi32(a,a);
#else
  const __m256 b = _mm256_castsi256_ps(a);
  return _mm256_castps_si256(_mm256_cmp_ps(b,b,_CMP_TRUE_UQ));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f ptrue<Packet8f>(const Packet8f& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqd has lower latency than the more general vcmpps
  const __m256i b = _mm256_castps_si256(a);
  return _mm256_castsi256_ps(_mm256_cmpeq_epi32(b,b));
#else
  return _mm256_cmp_ps(a,a,_CMP_TRUE_UQ);
#endif
}

template<> EIGEN_STRONG_INLINE Packet4d ptrue<Packet4d>(const Packet4d& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqq has lower latency than the more general vcmppd
  const __m256i b = _mm256_castpd_si256(a);
  return _mm256_castsi256_pd(_mm256_cmpeq_epi64(b,b));
#else
  return _mm256_cmp_pd(a,a,_CMP_TRUE_UQ);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pand<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_and_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pand<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_and_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pand<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_and_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_and_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f por<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_or_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d por<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_or_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i por<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_or_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_or_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pxor<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_xor_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pxor<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_xor_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pxor<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_xor_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_xor_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pandnot<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_andnot_ps(b,a); }
template<> EIGEN_STRONG_INLINE Packet4d pandnot<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_andnot_pd(b,a); }
template<> EIGEN_STRONG_INLINE Packet8i pandnot<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_andnot_si256(b,a);
#else
  return _mm256_castps_si256(_mm256_andnot_ps(_mm256_castsi256_ps(b),_mm256_castsi256_ps(a)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pround<Packet8f>(const Packet8f& a)
{
  const Packet8f mask = pset1frombits<Packet8f>(static_cast<numext::uint32_t>(0x80000000u));
  const Packet8f prev0dot5 = pset1frombits<Packet8f>(static_cast<numext::uint32_t>(0x3EFFFFFFu));
  return _mm256_round_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}
template<> EIGEN_STRONG_INLINE Packet4d pround<Packet4d>(const Packet4d& a)
{
  const Packet4d mask = pset1frombits<Packet4d>(static_cast<numext::uint64_t>(0x8000000000000000ull));
  const Packet4d prev0dot5 = pset1frombits<Packet4d>(static_cast<numext::uint64_t>(0x3FDFFFFFFFFFFFFFull));
  return _mm256_round_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet8f pselect<Packet8f>(const Packet8f& mask, const Packet8f& a, const Packet8f& b)
{ return _mm256_blendv_ps(b,a,mask); }
template<> EIGEN_STRONG_INLINE Packet4d pselect<Packet4d>(const Packet4d& mask, const Packet4d& a, const Packet4d& b)
{ return _mm256_blendv_pd(b,a,mask); }

template<int N> EIGEN_STRONG_INLINE Packet8i parithmetic_shift_right(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_srai_epi32(a, N);
#else
  __m128i lo = _mm_srai_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_srai_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<int N> EIGEN_STRONG_INLINE Packet8i plogical_shift_right(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_srli_epi32(a, N);
#else
  __m128i lo = _mm_srli_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_srli_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<int N> EIGEN_STRONG_INLINE Packet8i plogical_shift_left(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_slli_epi32(a, N);
#else
  __m128i lo = _mm_slli_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_slli_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pload<Packet8f>(const float*   from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d pload<Packet4d>(const double*  from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i pload<Packet8i>(const int*     from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_si256(reinterpret_cast<const __m256i*>(from)); }

template<> EIGEN_STRONG_INLINE Packet8f ploadu<Packet8f>(const float* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d ploadu<Packet4d>(const double* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i ploadu<Packet8i>(const int* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from)); }

template<> EIGEN_STRONG_INLINE Packet8f ploadu<Packet8f>(const float* from, uint8_t umask) {
  Packet8i mask = _mm256_set1_epi8(static_cast<char>(umask));
  const Packet8i bit_mask = _mm256_set_epi32(0xffffff7f, 0xffffffbf, 0xffffffdf, 0xffffffef, 0xfffffff7, 0xfffffffb, 0xfffffffd, 0xfffffffe);
  mask = por<Packet8i>(mask, bit_mask);
  mask = pcmp_eq<Packet8i>(mask, _mm256_set1_epi32(0xffffffff));
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_maskload_ps(from, mask);
}

// Loads 4 floats from memory a returns the packet {a0, a0  a1, a1, a2, a2, a3, a3}
template<> EIGEN_STRONG_INLINE Packet8f ploaddup<Packet8f>(const float* from)
{
  // TODO try to find a way to avoid the need of a temporary register
//   Packet8f tmp  = _mm256_castps128_ps256(_mm_loadu_ps(from));
//   tmp = _mm256_insertf128_ps(tmp, _mm_movehl_ps(_mm256_castps256_ps128(tmp),_mm256_castps256_ps128(tmp)), 1);
//   return _mm256_unpacklo_ps(tmp,tmp);

  // _mm256_insertf128_ps is very slow on Haswell, thus:
  Packet8f tmp = _mm256_broadcast_ps((const __m128*)(const void*)from);
  // mimic an "inplace" permutation of the lower 128bits using a blend
  tmp = _mm256_blend_ps(tmp,_mm256_castps128_ps256(_mm_permute_ps( _mm256_castps256_ps128(tmp), _MM_SHUFFLE(1,0,1,0))), 15);
  // then we can perform a consistent permutation on the global register to get everything in shape:
  return  _mm256_permute_ps(tmp, _MM_SHUFFLE(3,3,2,2));
}
// Loads 2 doubles from memory a returns the packet {a0, a0  a1, a1}
template<> EIGEN_STRONG_INLINE Packet4d ploaddup<Packet4d>(const double* from)
{
  Packet4d tmp = _mm256_broadcast_pd((const __m128d*)(const void*)from);
  return  _mm256_permute_pd(tmp, 3<<2);
}

// Loads 2 floats from memory a returns the packet {a0, a0  a0, a0, a1, a1, a1, a1}
template<> EIGEN_STRONG_INLINE Packet8f ploadquad<Packet8f>(const float* from)
{
  Packet8f tmp = _mm256_castps128_ps256(_mm_broadcast_ss(from));
  return _mm256_insertf128_ps(tmp, _mm_broadcast_ss(from+1), 1);
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet8f& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_store_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet4d& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_store_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet8i& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet8f& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet4d& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*       to, const Packet8i& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet8f& from, uint8_t umask) {
  Packet8i mask = _mm256_set1_epi8(static_cast<char>(umask));
  const Packet8i bit_mask = _mm256_set_epi32(0xffffff7f, 0xffffffbf, 0xffffffdf, 0xffffffef, 0xfffffff7, 0xfffffffb, 0xfffffffd, 0xfffffffe);
  mask = por<Packet8i>(mask, bit_mask);
  mask = pcmp_eq<Packet8i>(mask, _mm256_set1_epi32(0xffffffff));
  EIGEN_DEBUG_UNALIGNED_STORE return _mm256_maskstore_ps(to, mask, from);
}

// NOTE: leverage _mm256_i32gather_ps and _mm256_i32gather_pd if AVX2 instructions are available
// NOTE: for the record the following seems to be slower: return _mm256_i32gather_ps(from, _mm256_set1_epi32(stride), 4);
template<> EIGEN_DEVICE_FUNC inline Packet8f pgather<float, Packet8f>(const float* from, Index stride)
{
  return _mm256_set_ps(from[7*stride], from[6*stride], from[5*stride], from[4*stride],
                       from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet4d pgather<double, Packet4d>(const double* from, Index stride)
{
  return _mm256_set_pd(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet8f>(float* to, const Packet8f& from, Index stride)
{
  __m128 low = _mm256_extractf128_ps(from, 0);
  to[stride*0] = _mm_cvtss_f32(low);
  to[stride*1] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 1));
  to[stride*2] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 2));
  to[stride*3] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 3));

  __m128 high = _mm256_extractf128_ps(from, 1);
  to[stride*4] = _mm_cvtss_f32(high);
  to[stride*5] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 1));
  to[stride*6] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 2));
  to[stride*7] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet4d>(double* to, const Packet4d& from, Index stride)
{
  __m128d low = _mm256_extractf128_pd(from, 0);
  to[stride*0] = _mm_cvtsd_f64(low);
  to[stride*1] = _mm_cvtsd_f64(_mm_shuffle_pd(low, low, 1));
  __m128d high = _mm256_extractf128_pd(from, 1);
  to[stride*2] = _mm_cvtsd_f64(high);
  to[stride*3] = _mm_cvtsd_f64(_mm_shuffle_pd(high, high, 1));
}

template<> EIGEN_STRONG_INLINE void pstore1<Packet8f>(float* to, const float& a)
{
  Packet8f pa = pset1<Packet8f>(a);
  pstore(to, pa);
}
template<> EIGEN_STRONG_INLINE void pstore1<Packet4d>(double* to, const double& a)
{
  Packet4d pa = pset1<Packet4d>(a);
  pstore(to, pa);
}
template<> EIGEN_STRONG_INLINE void pstore1<Packet8i>(int* to, const int& a)
{
  Packet8i pa = pset1<Packet8i>(a);
  pstore(to, pa);
}

#ifndef EIGEN_VECTORIZE_AVX512
template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
#endif

template<> EIGEN_STRONG_INLINE float  pfirst<Packet8f>(const Packet8f& a) {
  return _mm_cvtss_f32(_mm256_castps256_ps128(a));
}
template<> EIGEN_STRONG_INLINE double pfirst<Packet4d>(const Packet4d& a) {
  return _mm_cvtsd_f64(_mm256_castpd256_pd128(a));
}
template<> EIGEN_STRONG_INLINE int    pfirst<Packet8i>(const Packet8i& a) {
  return _mm_cvtsi128_si32(_mm256_castsi256_si128(a));
}


template<> EIGEN_STRONG_INLINE Packet8f preverse(const Packet8f& a)
{
  __m256 tmp = _mm256_shuffle_ps(a,a,0x1b);
  return _mm256_permute2f128_ps(tmp, tmp, 1);
}
template<> EIGEN_STRONG_INLINE Packet4d preverse(const Packet4d& a)
{
   __m256d tmp = _mm256_shuffle_pd(a,a,5);
  return _mm256_permute2f128_pd(tmp, tmp, 1);
  #if 0
  // This version is unlikely to be faster as _mm256_shuffle_ps and _mm256_permute_pd
  // exhibit the same latency/throughput, but it is here for future reference/benchmarking...
  __m256d swap_halves = _mm256_permute2f128_pd(a,a,1);
    return _mm256_permute_pd(swap_halves,5);
  #endif
}

// pabs should be ok
template<> EIGEN_STRONG_INLINE Packet8f pabs(const Packet8f& a)
{
  const Packet8f mask = _mm256_castsi256_ps(_mm256_setr_epi32(0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF));
  return _mm256_and_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4d pabs(const Packet4d& a)
{
  const Packet4d mask = _mm256_castsi256_pd(_mm256_setr_epi32(0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF));
  return _mm256_and_pd(a,mask);
}

template<> EIGEN_STRONG_INLINE Packet8f pfrexp<Packet8f>(const Packet8f& a, Packet8f& exponent) {
  return pfrexp_generic(a,exponent);
}

// Extract exponent without existence of Packet4l.
template<>
EIGEN_STRONG_INLINE  
Packet4d pfrexp_generic_get_biased_exponent(const Packet4d& a) {
  const Packet4d cst_exp_mask  = pset1frombits<Packet4d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  __m256i a_expo = _mm256_castpd_si256(pand(a, cst_exp_mask));
#ifdef EIGEN_VECTORIZE_AVX2
  a_expo = _mm256_srli_epi64(a_expo, 52);
  __m128i lo = _mm256_extractf128_si256(a_expo, 0);
  __m128i hi = _mm256_extractf128_si256(a_expo, 1);
#else
  __m128i lo = _mm256_extractf128_si256(a_expo, 0);
  __m128i hi = _mm256_extractf128_si256(a_expo, 1);
  lo = _mm_srli_epi64(lo, 52);
  hi = _mm_srli_epi64(hi, 52);
#endif
  Packet2d exponent_lo = _mm_cvtepi32_pd(vec4i_swizzle1(lo, 0, 2, 1, 3));
  Packet2d exponent_hi = _mm_cvtepi32_pd(vec4i_swizzle1(hi, 0, 2, 1, 3));
  Packet4d exponent = _mm256_insertf128_pd(_mm256_setzero_pd(), exponent_lo, 0);
  exponent = _mm256_insertf128_pd(exponent, exponent_hi, 1);
  return exponent;
}


template<> EIGEN_STRONG_INLINE Packet4d pfrexp<Packet4d>(const Packet4d& a, Packet4d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet8f pldexp<Packet8f>(const Packet8f& a, const Packet8f& exponent) {
  return pldexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4d pldexp<Packet4d>(const Packet4d& a, const Packet4d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet4d max_exponent = pset1<Packet4d>(2099.0);
  const Packet4i e = _mm256_cvtpd_epi32(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  
  // Split 2^e into four factors and multiply.
  const Packet4i bias = pset1<Packet4i>(1023);
  Packet4i b = parithmetic_shift_right<2>(e);  // floor(e/4)
  
  // 2^b
  Packet4i hi = vec4i_swizzle1(padd(b, bias), 0, 2, 1, 3);
  Packet4i lo = _mm_slli_epi64(hi, 52);
  hi = _mm_slli_epi64(_mm_srli_epi64(hi, 32), 52);
  Packet4d c = _mm256_castsi256_pd(_mm256_insertf128_si256(_mm256_castsi128_si256(lo), hi, 1));
  Packet4d out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  
  // 2^(e - 3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  hi = vec4i_swizzle1(padd(b, bias), 0, 2, 1, 3);
  lo = _mm_slli_epi64(hi, 52);
  hi = _mm_slli_epi64(_mm_srli_epi64(hi, 32), 52);
  c = _mm256_castsi256_pd(_mm256_insertf128_si256(_mm256_castsi128_si256(lo), hi, 1));
  out = pmul(out, c); // a * 2^e
  return out;
}

template<> EIGEN_STRONG_INLINE float predux<Packet8f>(const Packet8f& a)
{
  return predux(Packet4f(_mm_add_ps(_mm256_castps256_ps128(a),_mm256_extractf128_ps(a,1))));
}
template<> EIGEN_STRONG_INLINE double predux<Packet4d>(const Packet4d& a)
{
  return predux(Packet2d(_mm_add_pd(_mm256_castpd256_pd128(a),_mm256_extractf128_pd(a,1))));
}

template<> EIGEN_STRONG_INLINE Packet4f predux_half_dowto4<Packet8f>(const Packet8f& a)
{
  return _mm_add_ps(_mm256_castps256_ps128(a),_mm256_extractf128_ps(a,1));
}

template<> EIGEN_STRONG_INLINE float predux_mul<Packet8f>(const Packet8f& a)
{
  Packet8f tmp;
  tmp = _mm256_mul_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_mul_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_mul_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}
template<> EIGEN_STRONG_INLINE double predux_mul<Packet4d>(const Packet4d& a)
{
  Packet4d tmp;
  tmp = _mm256_mul_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_mul_pd(tmp, _mm256_shuffle_pd(tmp,tmp,1)));
}

template<> EIGEN_STRONG_INLINE float predux_min<Packet8f>(const Packet8f& a)
{
  Packet8f tmp = _mm256_min_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_min_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_min_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}
template<> EIGEN_STRONG_INLINE double predux_min<Packet4d>(const Packet4d& a)
{
  Packet4d tmp = _mm256_min_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_min_pd(tmp, _mm256_shuffle_pd(tmp, tmp, 1)));
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet8f>(const Packet8f& a)
{
  Packet8f tmp = _mm256_max_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_max_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_max_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}

template<> EIGEN_STRONG_INLINE double predux_max<Packet4d>(const Packet4d& a)
{
  Packet4d tmp = _mm256_max_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_max_pd(tmp, _mm256_shuffle_pd(tmp, tmp, 1)));
}

// not needed yet
// template<> EIGEN_STRONG_INLINE bool predux_all(const Packet8f& x)
// {
//   return _mm256_movemask_ps(x)==0xFF;
// }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet8f& x)
{
  return _mm256_movemask_ps(x)!=0;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8f,8>& kernel) {
  __m256 T0 = _mm256_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T1 = _mm256_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T2 = _mm256_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T3 = _mm256_unpackhi_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T4 = _mm256_unpacklo_ps(kernel.packet[4], kernel.packet[5]);
  __m256 T5 = _mm256_unpackhi_ps(kernel.packet[4], kernel.packet[5]);
  __m256 T6 = _mm256_unpacklo_ps(kernel.packet[6], kernel.packet[7]);
  __m256 T7 = _mm256_unpackhi_ps(kernel.packet[6], kernel.packet[7]);
  __m256 S0 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(1,0,1,0));
  __m256 S1 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(3,2,3,2));
  __m256 S2 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(1,0,1,0));
  __m256 S3 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(3,2,3,2));
  __m256 S4 = _mm256_shuffle_ps(T4,T6,_MM_SHUFFLE(1,0,1,0));
  __m256 S5 = _mm256_shuffle_ps(T4,T6,_MM_SHUFFLE(3,2,3,2));
  __m256 S6 = _mm256_shuffle_ps(T5,T7,_MM_SHUFFLE(1,0,1,0));
  __m256 S7 = _mm256_shuffle_ps(T5,T7,_MM_SHUFFLE(3,2,3,2));
  kernel.packet[0] = _mm256_permute2f128_ps(S0, S4, 0x20);
  kernel.packet[1] = _mm256_permute2f128_ps(S1, S5, 0x20);
  kernel.packet[2] = _mm256_permute2f128_ps(S2, S6, 0x20);
  kernel.packet[3] = _mm256_permute2f128_ps(S3, S7, 0x20);
  kernel.packet[4] = _mm256_permute2f128_ps(S0, S4, 0x31);
  kernel.packet[5] = _mm256_permute2f128_ps(S1, S5, 0x31);
  kernel.packet[6] = _mm256_permute2f128_ps(S2, S6, 0x31);
  kernel.packet[7] = _mm256_permute2f128_ps(S3, S7, 0x31);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8f,4>& kernel) {
  __m256 T0 = _mm256_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T1 = _mm256_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T2 = _mm256_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T3 = _mm256_unpackhi_ps(kernel.packet[2], kernel.packet[3]);

  __m256 S0 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(1,0,1,0));
  __m256 S1 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(3,2,3,2));
  __m256 S2 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(1,0,1,0));
  __m256 S3 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(3,2,3,2));

  kernel.packet[0] = _mm256_permute2f128_ps(S0, S1, 0x20);
  kernel.packet[1] = _mm256_permute2f128_ps(S2, S3, 0x20);
  kernel.packet[2] = _mm256_permute2f128_ps(S0, S1, 0x31);
  kernel.packet[3] = _mm256_permute2f128_ps(S2, S3, 0x31);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4d,4>& kernel) {
  __m256d T0 = _mm256_shuffle_pd(kernel.packet[0], kernel.packet[1], 15);
  __m256d T1 = _mm256_shuffle_pd(kernel.packet[0], kernel.packet[1], 0);
  __m256d T2 = _mm256_shuffle_pd(kernel.packet[2], kernel.packet[3], 15);
  __m256d T3 = _mm256_shuffle_pd(kernel.packet[2], kernel.packet[3], 0);

  kernel.packet[1] = _mm256_permute2f128_pd(T0, T2, 32);
  kernel.packet[3] = _mm256_permute2f128_pd(T0, T2, 49);
  kernel.packet[0] = _mm256_permute2f128_pd(T1, T3, 32);
  kernel.packet[2] = _mm256_permute2f128_pd(T1, T3, 49);
}

template<> EIGEN_STRONG_INLINE Packet8f pblend(const Selector<8>& ifPacket, const Packet8f& thenPacket, const Packet8f& elsePacket) {
  const __m256 zero = _mm256_setzero_ps();
  const __m256 select = _mm256_set_ps(ifPacket.select[7], ifPacket.select[6], ifPacket.select[5], ifPacket.select[4], ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m256 false_mask = _mm256_cmp_ps(select, zero, _CMP_EQ_UQ);
  return _mm256_blendv_ps(thenPacket, elsePacket, false_mask);
}
template<> EIGEN_STRONG_INLINE Packet4d pblend(const Selector<4>& ifPacket, const Packet4d& thenPacket, const Packet4d& elsePacket) {
  const __m256d zero = _mm256_setzero_pd();
  const __m256d select = _mm256_set_pd(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m256d false_mask = _mm256_cmp_pd(select, zero, _CMP_EQ_UQ);
  return _mm256_blendv_pd(thenPacket, elsePacket, false_mask);
}

// Packet math for Eigen::half

template<> struct unpacket_traits<Packet8h> { typedef Eigen::half type; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet8h half; };

template<> EIGEN_STRONG_INLINE Packet8h pset1<Packet8h>(const Eigen::half& from) {
  return _mm_set1_epi16(numext::bit_cast<numext::uint16_t>(from));
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet8h>(const Packet8h& from) {
  return numext::bit_cast<Eigen::half>(static_cast<numext::uint16_t>(_mm_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet8h pload<Packet8h>(const Eigen::half* from) {
  return _mm_load_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8h ploadu<Packet8h>(const Eigen::half* from) {
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet8h& from) {
  _mm_store_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet8h& from) {
  _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet8h
ploaddup<Packet8h>(const Eigen::half*  from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  const numext::uint16_t c = numext::bit_cast<numext::uint16_t>(from[2]);
  const numext::uint16_t d = numext::bit_cast<numext::uint16_t>(from[3]);
  return _mm_set_epi16(d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8h
ploadquad<Packet8h>(const Eigen::half* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  return _mm_set_epi16(b, b, b, b, a, a, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8h ptrue(const Packet8h& a) {
 return _mm_cmpeq_epi32(a, a);
}

template <>
EIGEN_STRONG_INLINE Packet8h pabs(const Packet8h& a) {
  const __m128i sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_andnot_si128(sign_mask, a);
}

EIGEN_STRONG_INLINE Packet8f half2float(const Packet8h& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm256_cvtph_ps(a);
#else
  EIGEN_ALIGN32 Eigen::half aux[8];
  pstore(aux, a);
  float f0(aux[0]);
  float f1(aux[1]);
  float f2(aux[2]);
  float f3(aux[3]);
  float f4(aux[4]);
  float f5(aux[5]);
  float f6(aux[6]);
  float f7(aux[7]);

  return _mm256_set_ps(f7, f6, f5, f4, f3, f2, f1, f0);
#endif
}

EIGEN_STRONG_INLINE Packet8h float2half(const Packet8f& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm256_cvtps_ph(a, _MM_FROUND_TO_NEAREST_INT|_MM_FROUND_NO_EXC);
#else
  EIGEN_ALIGN32 float aux[8];
  pstore(aux, a);
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[0]));
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[1]));
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[2]));
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[3]));
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[4]));
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[5]));
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[6]));
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[7]));
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8h pmin<Packet8h>(const Packet8h& a,
                                            const Packet8h& b) {
  return float2half(pmin<Packet8f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8h pmax<Packet8h>(const Packet8h& a,
                                            const Packet8h& b) {
  return float2half(pmax<Packet8f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8h plset<Packet8h>(const half& a) {
  return float2half(plset<Packet8f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h por(const Packet8h& a,const Packet8h& b) {
  // in some cases Packet4i is a wrapper around __m128i, so we either need to
  // cast to Packet4i to directly call the intrinsics as below:
  return _mm_or_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pxor(const Packet8h& a,const Packet8h& b) {
  return _mm_xor_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pand(const Packet8h& a,const Packet8h& b) {
  return _mm_and_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pandnot(const Packet8h& a,const Packet8h& b) {
  return _mm_andnot_si128(b,a);
}

template<> EIGEN_STRONG_INLINE Packet8h pselect(const Packet8h& mask, const Packet8h& a, const Packet8h& b) {
  return _mm_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet8h pround<Packet8h>(const Packet8h& a) {
  return float2half(pround<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h print<Packet8h>(const Packet8h& a) {
  return float2half(print<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pceil<Packet8h>(const Packet8h& a) {
  return float2half(pceil<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pfloor<Packet8h>(const Packet8h& a) {
  return float2half(pfloor<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_eq(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_eq(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_le(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_le(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_lt(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_lt(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_lt_or_nan(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_lt_or_nan(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pconj(const Packet8h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8h pnegate(const Packet8h& a) {
  Packet8h sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_xor_si128(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet8h padd<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = padd(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h psub<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = psub(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pmul<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = pmul(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pdiv<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = pdiv(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pgather<Eigen::half, Packet8h>(const Eigen::half* from, Index stride)
{
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(from[0*stride]);
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(from[1*stride]);
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(from[2*stride]);
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(from[3*stride]);
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(from[4*stride]);
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(from[5*stride]);
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(from[6*stride]);
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(from[7*stride]);
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
}

template<> EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet8h>(Eigen::half* to, const Packet8h& from, Index stride)
{
  EIGEN_ALIGN32 Eigen::half aux[8];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
}

template<> EIGEN_STRONG_INLINE Eigen::half predux<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_max<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_max<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_min<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_min<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_mul<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Packet8h preverse(const Packet8h& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm_shuffle_epi8(a,m);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8h,8>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];
  __m128i e = kernel.packet[4];
  __m128i f = kernel.packet[5];
  __m128i g = kernel.packet[6];
  __m128i h = kernel.packet[7];

  __m128i a03b03 = _mm_unpacklo_epi16(a, b);
  __m128i c03d03 = _mm_unpacklo_epi16(c, d);
  __m128i e03f03 = _mm_unpacklo_epi16(e, f);
  __m128i g03h03 = _mm_unpacklo_epi16(g, h);
  __m128i a47b47 = _mm_unpackhi_epi16(a, b);
  __m128i c47d47 = _mm_unpackhi_epi16(c, d);
  __m128i e47f47 = _mm_unpackhi_epi16(e, f);
  __m128i g47h47 = _mm_unpackhi_epi16(g, h);

  __m128i a01b01c01d01 = _mm_unpacklo_epi32(a03b03, c03d03);
  __m128i a23b23c23d23 = _mm_unpackhi_epi32(a03b03, c03d03);
  __m128i e01f01g01h01 = _mm_unpacklo_epi32(e03f03, g03h03);
  __m128i e23f23g23h23 = _mm_unpackhi_epi32(e03f03, g03h03);
  __m128i a45b45c45d45 = _mm_unpacklo_epi32(a47b47, c47d47);
  __m128i a67b67c67d67 = _mm_unpackhi_epi32(a47b47, c47d47);
  __m128i e45f45g45h45 = _mm_unpacklo_epi32(e47f47, g47h47);
  __m128i e67f67g67h67 = _mm_unpackhi_epi32(e47f47, g47h47);

  __m128i a0b0c0d0e0f0g0h0 = _mm_unpacklo_epi64(a01b01c01d01, e01f01g01h01);
  __m128i a1b1c1d1e1f1g1h1 = _mm_unpackhi_epi64(a01b01c01d01, e01f01g01h01);
  __m128i a2b2c2d2e2f2g2h2 = _mm_unpacklo_epi64(a23b23c23d23, e23f23g23h23);
  __m128i a3b3c3d3e3f3g3h3 = _mm_unpackhi_epi64(a23b23c23d23, e23f23g23h23);
  __m128i a4b4c4d4e4f4g4h4 = _mm_unpacklo_epi64(a45b45c45d45, e45f45g45h45);
  __m128i a5b5c5d5e5f5g5h5 = _mm_unpackhi_epi64(a45b45c45d45, e45f45g45h45);
  __m128i a6b6c6d6e6f6g6h6 = _mm_unpacklo_epi64(a67b67c67d67, e67f67g67h67);
  __m128i a7b7c7d7e7f7g7h7 = _mm_unpackhi_epi64(a67b67c67d67, e67f67g67h67);

  kernel.packet[0] = a0b0c0d0e0f0g0h0;
  kernel.packet[1] = a1b1c1d1e1f1g1h1;
  kernel.packet[2] = a2b2c2d2e2f2g2h2;
  kernel.packet[3] = a3b3c3d3e3f3g3h3;
  kernel.packet[4] = a4b4c4d4e4f4g4h4;
  kernel.packet[5] = a5b5c5d5e5f5g5h5;
  kernel.packet[6] = a6b6c6d6e6f6g6h6;
  kernel.packet[7] = a7b7c7d7e7f7g7h7;
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8h,4>& kernel) {
  EIGEN_ALIGN32 Eigen::half in[4][8];
  pstore<Eigen::half>(in[0], kernel.packet[0]);
  pstore<Eigen::half>(in[1], kernel.packet[1]);
  pstore<Eigen::half>(in[2], kernel.packet[2]);
  pstore<Eigen::half>(in[3], kernel.packet[3]);

  EIGEN_ALIGN32 Eigen::half out[4][8];

  for (int i = 0; i < 4; ++i) {
    for (int j = 0; j < 4; ++j) {
      out[i][j] = in[j][2*i];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+4] = in[j][2*i+1];
    }
  }

  kernel.packet[0] = pload<Packet8h>(out[0]);
  kernel.packet[1] = pload<Packet8h>(out[1]);
  kernel.packet[2] = pload<Packet8h>(out[2]);
  kernel.packet[3] = pload<Packet8h>(out[3]);
}

// BFloat16 implementation.

EIGEN_STRONG_INLINE Packet8f Bf16ToF32(const Packet8bf& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  __m256i extend = _mm256_cvtepu16_epi32(a);
  return _mm256_castsi256_ps(_mm256_slli_epi32(extend, 16));
#else
  __m128i lo = _mm_cvtepu16_epi32(a);
  __m128i hi = _mm_cvtepu16_epi32(_mm_srli_si128(a, 8));
  __m128i lo_shift = _mm_slli_epi32(lo, 16);
  __m128i hi_shift = _mm_slli_epi32(hi, 16);
  return _mm256_castsi256_ps(_mm256_insertf128_si256(_mm256_castsi128_si256(lo_shift), hi_shift, 1));
#endif
}

// Convert float to bfloat16 according to round-to-nearest-even/denormals algorithm.
EIGEN_STRONG_INLINE Packet8bf F32ToBf16(const Packet8f& a) {
  Packet8bf r;

  __m256i input = _mm256_castps_si256(a);

#ifdef EIGEN_VECTORIZE_AVX2
  // uint32_t lsb = (input >> 16);
  __m256i t = _mm256_srli_epi32(input, 16);
  // uint32_t lsb = lsb & 1;
  t = _mm256_and_si256(t, _mm256_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  t = _mm256_add_epi32(t, _mm256_set1_epi32(0x7fff));
  // input += rounding_bias;
  t = _mm256_add_epi32(t, input);
  // input = input >> 16;
  t = _mm256_srli_epi32(t, 16);
  // Check NaN before converting back to bf16
  __m256 mask = _mm256_cmp_ps(a, a, _CMP_ORD_Q);
  __m256i nan = _mm256_set1_epi32(0x7fc0);
  t = _mm256_blendv_epi8(nan, t, _mm256_castps_si256(mask));
  // output = numext::bit_cast<uint16_t>(input);
  return _mm_packus_epi32(_mm256_extractf128_si256(t, 0),
                         _mm256_extractf128_si256(t, 1));
#else
  // uint32_t lsb = (input >> 16);
  __m128i lo = _mm_srli_epi32(_mm256_extractf128_si256(input, 0), 16);
  __m128i hi = _mm_srli_epi32(_mm256_extractf128_si256(input, 1), 16);
  // uint32_t lsb = lsb & 1;
  lo = _mm_and_si128(lo, _mm_set1_epi32(1));
  hi = _mm_and_si128(hi, _mm_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  lo = _mm_add_epi32(lo, _mm_set1_epi32(0x7fff));
  hi = _mm_add_epi32(hi, _mm_set1_epi32(0x7fff));
  // input += rounding_bias;
  lo = _mm_add_epi32(lo, _mm256_extractf128_si256(input, 0));
  hi = _mm_add_epi32(hi, _mm256_extractf128_si256(input, 1));
  // input = input >> 16;
  lo = _mm_srli_epi32(lo, 16);
  hi = _mm_srli_epi32(hi, 16);
  // Check NaN before converting back to bf16
  __m256 mask = _mm256_cmp_ps(a, a, _CMP_ORD_Q);
  __m128i nan = _mm_set1_epi32(0x7fc0);
  lo = _mm_blendv_epi8(nan, lo, _mm_castps_si128(_mm256_castps256_ps128(mask)));
  hi = _mm_blendv_epi8(nan, hi, _mm_castps_si128(_mm256_extractf128_ps(mask, 1)));
  // output = numext::bit_cast<uint16_t>(input);
  return _mm_packus_epi32(lo, hi);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8bf pset1<Packet8bf>(const bfloat16& from) {
  return _mm_set1_epi16(numext::bit_cast<numext::uint16_t>(from));
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst<Packet8bf>(const Packet8bf& from) {
  return numext::bit_cast<bfloat16>(static_cast<numext::uint16_t>(_mm_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pload<Packet8bf>(const bfloat16* from) {
  return _mm_load_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf ploadu<Packet8bf>(const bfloat16* from) {
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to, const Packet8bf& from) {
  _mm_store_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to, const Packet8bf& from) {
  _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet8bf
ploaddup<Packet8bf>(const bfloat16* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  const numext::uint16_t c = numext::bit_cast<numext::uint16_t>(from[2]);
  const numext::uint16_t d = numext::bit_cast<numext::uint16_t>(from[3]);
  return _mm_set_epi16(d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf
ploadquad<Packet8bf>(const bfloat16* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  return _mm_set_epi16(b, b, b, b, a, a, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf ptrue(const Packet8bf& a) {
 return _mm_cmpeq_epi32(a, a);
}

template <>
EIGEN_STRONG_INLINE Packet8bf pabs(const Packet8bf& a) {
  const __m128i sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_andnot_si128(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet8bf pmin<Packet8bf>(const Packet8bf& a,
                                                const Packet8bf& b) {
  return F32ToBf16(pmin<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf pmax<Packet8bf>(const Packet8bf& a,
                                                const Packet8bf& b) {
  return F32ToBf16(pmax<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf plset<Packet8bf>(const bfloat16& a) {
  return F32ToBf16(plset<Packet8f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf por(const Packet8bf& a,const Packet8bf& b) {
  return _mm_or_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pxor(const Packet8bf& a,const Packet8bf& b) {
  return _mm_xor_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pand(const Packet8bf& a,const Packet8bf& b) {
  return _mm_and_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pandnot(const Packet8bf& a,const Packet8bf& b) {
  return _mm_andnot_si128(b,a);
}

template<> EIGEN_STRONG_INLINE Packet8bf pselect(const Packet8bf& mask, const Packet8bf& a, const Packet8bf& b) {
  return _mm_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf pround<Packet8bf>(const Packet8bf& a)
{
  return F32ToBf16(pround<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf print<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(print<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pceil<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(pceil<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pfloor<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(pfloor<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_eq(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_eq(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_le(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_le(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_lt(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt_or_nan(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_lt_or_nan(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pconj(const Packet8bf& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8bf pnegate(const Packet8bf& a) {
  Packet8bf sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_xor_si128(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf padd<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(padd<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf psub<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(psub<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pmul<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(pmul<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pdiv<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(pdiv<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}


template<> EIGEN_STRONG_INLINE Packet8bf pgather<bfloat16, Packet8bf>(const bfloat16* from, Index stride)
{
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(from[0*stride]);
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(from[1*stride]);
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(from[2*stride]);
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(from[3*stride]);
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(from[4*stride]);
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(from[5*stride]);
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(from[6*stride]);
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(from[7*stride]);
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
}

template<> EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet8bf>(bfloat16* to, const Packet8bf& from, Index stride)
{
  EIGEN_ALIGN32 bfloat16 aux[8];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_max<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_min<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_mul<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf preverse(const Packet8bf& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm_shuffle_epi8(a,m);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8bf,8>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];
  __m128i e = kernel.packet[4];
  __m128i f = kernel.packet[5];
  __m128i g = kernel.packet[6];
  __m128i h = kernel.packet[7];

  __m128i a03b03 = _mm_unpacklo_epi16(a, b);
  __m128i c03d03 = _mm_unpacklo_epi16(c, d);
  __m128i e03f03 = _mm_unpacklo_epi16(e, f);
  __m128i g03h03 = _mm_unpacklo_epi16(g, h);
  __m128i a47b47 = _mm_unpackhi_epi16(a, b);
  __m128i c47d47 = _mm_unpackhi_epi16(c, d);
  __m128i e47f47 = _mm_unpackhi_epi16(e, f);
  __m128i g47h47 = _mm_unpackhi_epi16(g, h);

  __m128i a01b01c01d01 = _mm_unpacklo_epi32(a03b03, c03d03);
  __m128i a23b23c23d23 = _mm_unpackhi_epi32(a03b03, c03d03);
  __m128i e01f01g01h01 = _mm_unpacklo_epi32(e03f03, g03h03);
  __m128i e23f23g23h23 = _mm_unpackhi_epi32(e03f03, g03h03);
  __m128i a45b45c45d45 = _mm_unpacklo_epi32(a47b47, c47d47);
  __m128i a67b67c67d67 = _mm_unpackhi_epi32(a47b47, c47d47);
  __m128i e45f45g45h45 = _mm_unpacklo_epi32(e47f47, g47h47);
  __m128i e67f67g67h67 = _mm_unpackhi_epi32(e47f47, g47h47);

  kernel.packet[0] = _mm_unpacklo_epi64(a01b01c01d01, e01f01g01h01);
  kernel.packet[1] = _mm_unpackhi_epi64(a01b01c01d01, e01f01g01h01);
  kernel.packet[2] = _mm_unpacklo_epi64(a23b23c23d23, e23f23g23h23);
  kernel.packet[3] = _mm_unpackhi_epi64(a23b23c23d23, e23f23g23h23);
  kernel.packet[4] = _mm_unpacklo_epi64(a45b45c45d45, e45f45g45h45);
  kernel.packet[5] = _mm_unpackhi_epi64(a45b45c45d45, e45f45g45h45);
  kernel.packet[6] = _mm_unpacklo_epi64(a67b67c67d67, e67f67g67h67);
  kernel.packet[7] = _mm_unpackhi_epi64(a67b67c67d67, e67f67g67h67);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8bf,4>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];

  __m128i ab_03 = _mm_unpacklo_epi16(a, b);
  __m128i cd_03 = _mm_unpacklo_epi16(c, d);
  __m128i ab_47 = _mm_unpackhi_epi16(a, b);
  __m128i cd_47 = _mm_unpackhi_epi16(c, d);

  kernel.packet[0] = _mm_unpacklo_epi32(ab_03, cd_03);
  kernel.packet[1] = _mm_unpackhi_epi32(ab_03, cd_03);
  kernel.packet[2] = _mm_unpacklo_epi32(ab_47, cd_47);
  kernel.packet[3] = _mm_unpackhi_epi32(ab_47, cd_47);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_AVX_H
#define EIGEN_TYPE_CASTING_AVX_H

namespace Eigen {

namespace internal {

// For now we use SSE to handle integers, so we can't use AVX instructions to cast
// from int to float
template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};


#ifndef EIGEN_VECTORIZE_AVX512

template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};


template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<bfloat16, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<float, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

#endif  // EIGEN_VECTORIZE_AVX512

template<> EIGEN_STRONG_INLINE Packet8i pcast<Packet8f, Packet8i>(const Packet8f& a) {
  return _mm256_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8i, Packet8f>(const Packet8i& a) {
  return _mm256_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet8i preinterpret<Packet8i,Packet8f>(const Packet8f& a) {
  return _mm256_castps_si256(a);
}

template<> EIGEN_STRONG_INLINE Packet8f preinterpret<Packet8f,Packet8i>(const Packet8i& a) {
  return _mm256_castsi256_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8h, Packet8f>(const Packet8h& a) {
  return half2float(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8bf, Packet8f>(const Packet8bf& a) {
  return Bf16ToF32(a);
}

template<> EIGEN_STRONG_INLINE Packet8h pcast<Packet8f, Packet8h>(const Packet8f& a) {
  return float2half(a);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcast<Packet8f, Packet8bf>(const Packet8f& a) {
  return F32ToBf16(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_AVX512_H
#define EIGEN_COMPLEX_AVX512_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet8cf
{
  EIGEN_STRONG_INLINE Packet8cf() {}
  EIGEN_STRONG_INLINE explicit Packet8cf(const __m512& a) : v(a) {}
  __m512  v;
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet8cf type;
  typedef Packet4cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet8cf> {
  typedef std::complex<float> type;
  typedef Packet4cf half;
  typedef Packet16f as_real;
  enum {
    size = 8,
    alignment=unpacket_traits<Packet16f>::alignment,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet8cf ptrue<Packet8cf>(const Packet8cf& a) { return Packet8cf(ptrue(Packet16f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet8cf padd<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(_mm512_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf psub<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(_mm512_sub_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pnegate(const Packet8cf& a)
{
  return Packet8cf(pnegate(a.v));
}
template<> EIGEN_STRONG_INLINE Packet8cf pconj(const Packet8cf& a)
{
  const __m512 mask = _mm512_castsi512_ps(_mm512_setr_epi32(
    0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,
    0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet8cf(pxor(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet8cf pmul<Packet8cf>(const Packet8cf& a, const Packet8cf& b)
{
  __m512 tmp2 = _mm512_mul_ps(_mm512_movehdup_ps(a.v), _mm512_permute_ps(b.v, _MM_SHUFFLE(2,3,0,1)));
  return Packet8cf(_mm512_fmaddsub_ps(_mm512_moveldup_ps(a.v), b.v, tmp2));
}

template<> EIGEN_STRONG_INLINE Packet8cf pand   <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf por    <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pxor   <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pandnot<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pandnot(a.v,b.v)); }

template <>
EIGEN_STRONG_INLINE Packet8cf pcmp_eq(const Packet8cf& a, const Packet8cf& b) {
  __m512 eq = pcmp_eq<Packet16f>(a.v, b.v);
  return Packet8cf(pand(eq, _mm512_permute_ps(eq, 0xB1)));
}

template<> EIGEN_STRONG_INLINE Packet8cf pload <Packet8cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet8cf(pload<Packet16f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet8cf ploadu<Packet8cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet8cf(ploadu<Packet16f>(&numext::real_ref(*from))); }


template<> EIGEN_STRONG_INLINE Packet8cf pset1<Packet8cf>(const std::complex<float>& from)
{
  return Packet8cf(_mm512_castpd_ps(pload1<Packet8d>((const double*)(const void*)&from)));
}

template<> EIGEN_STRONG_INLINE Packet8cf ploaddup<Packet8cf>(const std::complex<float>* from)
{
  return Packet8cf( _mm512_castpd_ps( ploaddup<Packet8d>((const double*)(const void*)from )) );
}
template<> EIGEN_STRONG_INLINE Packet8cf ploadquad<Packet8cf>(const std::complex<float>* from)
{
  return Packet8cf( _mm512_castpd_ps( ploadquad<Packet8d>((const double*)(const void*)from )) );
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float>* to, const Packet8cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to, const Packet8cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet8cf pgather<std::complex<float>, Packet8cf>(const std::complex<float>* from, Index stride)
{
  return Packet8cf(_mm512_castpd_ps(pgather<double,Packet8d>((const double*)(const void*)from, stride)));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet8cf>(std::complex<float>* to, const Packet8cf& from, Index stride)
{
  pscatter((double*)(void*)to, _mm512_castps_pd(from.v), stride);
}

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet8cf>(const Packet8cf& a)
{
  return pfirst(Packet2cf(_mm512_castps512_ps128(a.v)));
}

template<> EIGEN_STRONG_INLINE Packet8cf preverse(const Packet8cf& a) {
  return Packet8cf(_mm512_castsi512_ps(
            _mm512_permutexvar_epi64( _mm512_set_epi32(0, 0, 0, 1, 0, 2, 0, 3, 0, 4, 0, 5, 0, 6, 0, 7),
                                      _mm512_castps_si512(a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet8cf>(const Packet8cf& a)
{
  return predux(padd(Packet4cf(extract256<0>(a.v)),
                     Packet4cf(extract256<1>(a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet8cf>(const Packet8cf& a)
{
  return predux_mul(pmul(Packet4cf(extract256<0>(a.v)),
                         Packet4cf(extract256<1>(a.v))));
}

template <>
EIGEN_STRONG_INLINE Packet4cf predux_half_dowto4<Packet8cf>(const Packet8cf& a) {
  __m256 lane0 = extract256<0>(a.v);
  __m256 lane1 = extract256<1>(a.v);
  __m256 res = _mm256_add_ps(lane0, lane1);
  return Packet4cf(res);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet8cf,Packet16f)

template<> EIGEN_STRONG_INLINE Packet8cf pdiv<Packet8cf>(const Packet8cf& a, const Packet8cf& b)
{
  Packet8cf num = pmul(a, pconj(b));
  __m512 tmp = _mm512_mul_ps(b.v, b.v);
  __m512 tmp2    = _mm512_shuffle_ps(tmp,tmp,0xB1);
  __m512 denom = _mm512_add_ps(tmp, tmp2);
  return Packet8cf(_mm512_div_ps(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet8cf pcplxflip<Packet8cf>(const Packet8cf& x)
{
  return Packet8cf(_mm512_shuffle_ps(x.v, x.v, _MM_SHUFFLE(2, 3, 0 ,1)));
}

//---------- double ----------
struct Packet4cd
{
  EIGEN_STRONG_INLINE Packet4cd() {}
  EIGEN_STRONG_INLINE explicit Packet4cd(const __m512d& a) : v(a) {}
  __m512d  v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet4cd type;
  typedef Packet2cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 4,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet4cd> {
  typedef std::complex<double> type;
  typedef Packet2cd half;
  typedef Packet8d as_real;
  enum {
    size = 4,
    alignment = unpacket_traits<Packet8d>::alignment,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet4cd padd<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(_mm512_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd psub<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(_mm512_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pnegate(const Packet4cd& a) { return Packet4cd(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pconj(const Packet4cd& a)
{
  const __m512d mask = _mm512_castsi512_pd(
          _mm512_set_epi32(0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0,
                           0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0));
  return Packet4cd(pxor(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet4cd pmul<Packet4cd>(const Packet4cd& a, const Packet4cd& b)
{
  __m512d tmp1 = _mm512_shuffle_pd(a.v,a.v,0x0);
  __m512d tmp2 = _mm512_shuffle_pd(a.v,a.v,0xFF);
  __m512d tmp3 = _mm512_shuffle_pd(b.v,b.v,0x55);
  __m512d odd  = _mm512_mul_pd(tmp2, tmp3);
  return Packet4cd(_mm512_fmaddsub_pd(tmp1, b.v, odd));
}

template<> EIGEN_STRONG_INLINE Packet4cd ptrue<Packet4cd>(const Packet4cd& a) { return Packet4cd(ptrue(Packet8d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet4cd pand   <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd por    <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pxor   <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pandnot<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pandnot(a.v,b.v)); }

template <>
EIGEN_STRONG_INLINE Packet4cd pcmp_eq(const Packet4cd& a, const Packet4cd& b) {
  __m512d eq = pcmp_eq<Packet8d>(a.v, b.v);
  return Packet4cd(pand(eq, _mm512_permute_pd(eq, 0x55)));
}

template<> EIGEN_STRONG_INLINE Packet4cd pload <Packet4cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet4cd(pload<Packet8d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet4cd ploadu<Packet4cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet4cd(ploadu<Packet8d>((const double*)from)); }

template<> EIGEN_STRONG_INLINE Packet4cd pset1<Packet4cd>(const std::complex<double>& from)
{
  #ifdef EIGEN_VECTORIZE_AVX512DQ
  return Packet4cd(_mm512_broadcast_f64x2(pset1<Packet1cd>(from).v));
  #else
  return Packet4cd(_mm512_castps_pd(_mm512_broadcast_f32x4( _mm_castpd_ps(pset1<Packet1cd>(from).v))));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet4cd ploaddup<Packet4cd>(const std::complex<double>* from) {
  return Packet4cd(_mm512_insertf64x4(
          _mm512_castpd256_pd512(ploaddup<Packet2cd>(from).v), ploaddup<Packet2cd>(from+1).v, 1));
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet4cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet4cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet4cd pgather<std::complex<double>, Packet4cd>(const std::complex<double>* from, Index stride)
{
  return Packet4cd(_mm512_insertf64x4(_mm512_castpd256_pd512(
            _mm256_insertf128_pd(_mm256_castpd128_pd256(ploadu<Packet1cd>(from+0*stride).v), ploadu<Packet1cd>(from+1*stride).v,1)),
            _mm256_insertf128_pd(_mm256_castpd128_pd256(ploadu<Packet1cd>(from+2*stride).v), ploadu<Packet1cd>(from+3*stride).v,1), 1));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet4cd>(std::complex<double>* to, const Packet4cd& from, Index stride)
{
  __m512i fromi = _mm512_castpd_si512(from.v);
  double* tod = (double*)(void*)to;
  _mm_storeu_pd(tod+0*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,0)) );
  _mm_storeu_pd(tod+2*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,1)) );
  _mm_storeu_pd(tod+4*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,2)) );
  _mm_storeu_pd(tod+6*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,3)) );
}

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet4cd>(const Packet4cd& a)
{
  __m128d low = extract128<0>(a.v);
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, low);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet4cd preverse(const Packet4cd& a) {
  return Packet4cd(_mm512_shuffle_f64x2(a.v, a.v, (shuffle_mask<3,2,1,0>::mask)));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet4cd>(const Packet4cd& a)
{
  return predux(padd(Packet2cd(_mm512_extractf64x4_pd(a.v,0)),
                     Packet2cd(_mm512_extractf64x4_pd(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet4cd>(const Packet4cd& a)
{
  return predux_mul(pmul(Packet2cd(_mm512_extractf64x4_pd(a.v,0)),
                         Packet2cd(_mm512_extractf64x4_pd(a.v,1))));
}

template<> struct conj_helper<Packet4cd, Packet4cd, false,true>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return internal::pmul(a, pconj(b));
  }
};

template<> struct conj_helper<Packet4cd, Packet4cd, true,false>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return internal::pmul(pconj(a), b);
  }
};

template<> struct conj_helper<Packet4cd, Packet4cd, true,true>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return pconj(internal::pmul(a, b));
  }
};

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet4cd,Packet8d)

template<> EIGEN_STRONG_INLINE Packet4cd pdiv<Packet4cd>(const Packet4cd& a, const Packet4cd& b)
{
  Packet4cd num = pmul(a, pconj(b));
  __m512d tmp = _mm512_mul_pd(b.v, b.v);
  __m512d denom =  padd(_mm512_permute_pd(tmp,0x55), tmp);
  return Packet4cd(_mm512_div_pd(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet4cd pcplxflip<Packet4cd>(const Packet4cd& x)
{
  return Packet4cd(_mm512_permute_pd(x.v,0x55));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8cf,4>& kernel) {
  PacketBlock<Packet8d,4> pb;
  
  pb.packet[0] = _mm512_castps_pd(kernel.packet[0].v);
  pb.packet[1] = _mm512_castps_pd(kernel.packet[1].v);
  pb.packet[2] = _mm512_castps_pd(kernel.packet[2].v);
  pb.packet[3] = _mm512_castps_pd(kernel.packet[3].v);
  ptranspose(pb);
  kernel.packet[0].v = _mm512_castpd_ps(pb.packet[0]);
  kernel.packet[1].v = _mm512_castpd_ps(pb.packet[1]);
  kernel.packet[2].v = _mm512_castpd_ps(pb.packet[2]);
  kernel.packet[3].v = _mm512_castpd_ps(pb.packet[3]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8cf,8>& kernel) {
  PacketBlock<Packet8d,8> pb;
  
  pb.packet[0] = _mm512_castps_pd(kernel.packet[0].v);
  pb.packet[1] = _mm512_castps_pd(kernel.packet[1].v);
  pb.packet[2] = _mm512_castps_pd(kernel.packet[2].v);
  pb.packet[3] = _mm512_castps_pd(kernel.packet[3].v);
  pb.packet[4] = _mm512_castps_pd(kernel.packet[4].v);
  pb.packet[5] = _mm512_castps_pd(kernel.packet[5].v);
  pb.packet[6] = _mm512_castps_pd(kernel.packet[6].v);
  pb.packet[7] = _mm512_castps_pd(kernel.packet[7].v);
  ptranspose(pb);
  kernel.packet[0].v = _mm512_castpd_ps(pb.packet[0]);
  kernel.packet[1].v = _mm512_castpd_ps(pb.packet[1]);
  kernel.packet[2].v = _mm512_castpd_ps(pb.packet[2]);
  kernel.packet[3].v = _mm512_castpd_ps(pb.packet[3]);
  kernel.packet[4].v = _mm512_castpd_ps(pb.packet[4]);
  kernel.packet[5].v = _mm512_castpd_ps(pb.packet[5]);
  kernel.packet[6].v = _mm512_castpd_ps(pb.packet[6]);
  kernel.packet[7].v = _mm512_castpd_ps(pb.packet[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4cd,4>& kernel) {
  __m512d T0 = _mm512_shuffle_f64x2(kernel.packet[0].v, kernel.packet[1].v, (shuffle_mask<0,1,0,1>::mask)); // [a0 a1 b0 b1]
  __m512d T1 = _mm512_shuffle_f64x2(kernel.packet[0].v, kernel.packet[1].v, (shuffle_mask<2,3,2,3>::mask)); // [a2 a3 b2 b3]
  __m512d T2 = _mm512_shuffle_f64x2(kernel.packet[2].v, kernel.packet[3].v, (shuffle_mask<0,1,0,1>::mask)); // [c0 c1 d0 d1]
  __m512d T3 = _mm512_shuffle_f64x2(kernel.packet[2].v, kernel.packet[3].v, (shuffle_mask<2,3,2,3>::mask)); // [c2 c3 d2 d3]

  kernel.packet[3] = Packet4cd(_mm512_shuffle_f64x2(T1, T3, (shuffle_mask<1,3,1,3>::mask))); // [a3 b3 c3 d3]
  kernel.packet[2] = Packet4cd(_mm512_shuffle_f64x2(T1, T3, (shuffle_mask<0,2,0,2>::mask))); // [a2 b2 c2 d2]
  kernel.packet[1] = Packet4cd(_mm512_shuffle_f64x2(T0, T2, (shuffle_mask<1,3,1,3>::mask))); // [a1 b1 c1 d1]
  kernel.packet[0] = Packet4cd(_mm512_shuffle_f64x2(T0, T2, (shuffle_mask<0,2,0,2>::mask))); // [a0 b0 c0 d0]
}

template<> EIGEN_STRONG_INLINE Packet4cd psqrt<Packet4cd>(const Packet4cd& a) {
  return psqrt_complex<Packet4cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet8cf psqrt<Packet8cf>(const Packet8cf& a) {
  return psqrt_complex<Packet8cf>(a);
}

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_COMPLEX_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Pedro Gonnet (pedro.gonnet@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_
#define THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_

namespace Eigen {

namespace internal {

// Disable the code for older versions of gcc that don't support many of the required avx512 instrinsics.
#if EIGEN_GNUC_AT_LEAST(5, 3) || EIGEN_COMP_CLANG  || EIGEN_COMP_MSVC >= 1923

#define _EIGEN_DECLARE_CONST_Packet16f(NAME, X) \
  const Packet16f p16f_##NAME = pset1<Packet16f>(X)

#define _EIGEN_DECLARE_CONST_Packet16f_FROM_INT(NAME, X) \
  const Packet16f p16f_##NAME =  preinterpret<Packet16f,Packet16i>(pset1<Packet16i>(X))

#define _EIGEN_DECLARE_CONST_Packet8d(NAME, X) \
  const Packet8d p8d_##NAME = pset1<Packet8d>(X)

#define _EIGEN_DECLARE_CONST_Packet8d_FROM_INT64(NAME, X) \
  const Packet8d p8d_##NAME = _mm512_castsi512_pd(_mm512_set1_epi64(X))

#define _EIGEN_DECLARE_CONST_Packet16bf(NAME, X) \
  const Packet16bf p16bf_##NAME = pset1<Packet16bf>(X)

#define _EIGEN_DECLARE_CONST_Packet16bf_FROM_INT(NAME, X) \
  const Packet16bf p16bf_##NAME =  preinterpret<Packet16bf,Packet16i>(pset1<Packet16i>(X))

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
plog<Packet16f>(const Packet16f& _x) {
  return plog_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
plog<Packet8d>(const Packet8d& _x) {
  return plog_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog)

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
plog2<Packet16f>(const Packet16f& _x) {
  return plog2_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
plog2<Packet8d>(const Packet8d& _x) {
  return plog2_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog2)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog2)

// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
pexp<Packet16f>(const Packet16f& _x) {
  _EIGEN_DECLARE_CONST_Packet16f(1, 1.0f);
  _EIGEN_DECLARE_CONST_Packet16f(half, 0.5f);
  _EIGEN_DECLARE_CONST_Packet16f(127, 127.0f);

  _EIGEN_DECLARE_CONST_Packet16f(exp_hi, 88.3762626647950f);
  _EIGEN_DECLARE_CONST_Packet16f(exp_lo, -88.3762626647949f);

  _EIGEN_DECLARE_CONST_Packet16f(cephes_LOG2EF, 1.44269504088896341f);

  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p0, 1.9875691500E-4f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p1, 1.3981999507E-3f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p2, 8.3334519073E-3f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p3, 4.1665795894E-2f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p4, 1.6666665459E-1f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p5, 5.0000001201E-1f);

  // Clamp x.
  Packet16f x = pmax(pmin(_x, p16f_exp_hi), p16f_exp_lo);

  // Express exp(x) as exp(m*ln(2) + r), start by extracting
  // m = floor(x/ln(2) + 0.5).
  Packet16f m = _mm512_floor_ps(pmadd(x, p16f_cephes_LOG2EF, p16f_half));

  // Get r = x - m*ln(2). Note that we can do this without losing more than one
  // ulp precision due to the FMA instruction.
  _EIGEN_DECLARE_CONST_Packet16f(nln2, -0.6931471805599453f);
  Packet16f r = _mm512_fmadd_ps(m, p16f_nln2, x);
  Packet16f r2 = pmul(r, r);
  Packet16f r3 = pmul(r2, r);

  // Evaluate the polynomial approximant,improved by instruction-level parallelism.
  Packet16f y, y1, y2;
  y  = pmadd(p16f_cephes_exp_p0, r, p16f_cephes_exp_p1);
  y1 = pmadd(p16f_cephes_exp_p3, r, p16f_cephes_exp_p4);
  y2 = padd(r, p16f_1);
  y  = pmadd(y, r, p16f_cephes_exp_p2);
  y1 = pmadd(y1, r, p16f_cephes_exp_p5);
  y  = pmadd(y, r3, y1);
  y  = pmadd(y, r2, y2);

  // Build emm0 = 2^m.
  Packet16i emm0 = _mm512_cvttps_epi32(padd(m, p16f_127));
  emm0 = _mm512_slli_epi32(emm0, 23);

  // Return 2^m * exp(r).
  return pmax(pmul(y, _mm512_castsi512_ps(emm0)), _x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
pexp<Packet8d>(const Packet8d& _x) {
  return pexp_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, pexp)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pexp)

template <>
EIGEN_STRONG_INLINE Packet16h pfrexp(const Packet16h& a, Packet16h& exponent) {
  Packet16f fexponent;
  const Packet16h out = float2half(pfrexp<Packet16f>(half2float(a), fexponent));
  exponent = float2half(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet16h pldexp(const Packet16h& a, const Packet16h& exponent) {
  return float2half(pldexp<Packet16f>(half2float(a), half2float(exponent)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pfrexp(const Packet16bf& a, Packet16bf& exponent) {
  Packet16f fexponent;
  const Packet16bf out = F32ToBf16(pfrexp<Packet16f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pldexp(const Packet16bf& a, const Packet16bf& exponent) {
  return F32ToBf16(pldexp<Packet16f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. The main advantage of this approach is not just speed, but
// also the fact that it can be inlined and pipelined with other computations,
// further reducing its effective latency.
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
psqrt<Packet16f>(const Packet16f& _x) {
  Packet16f neg_half = pmul(_x, pset1<Packet16f>(-.5f));
  __mmask16 denormal_mask = _mm512_kand(
      _mm512_cmp_ps_mask(_x, pset1<Packet16f>((std::numeric_limits<float>::min)()),
                        _CMP_LT_OQ),
      _mm512_cmp_ps_mask(_x, _mm512_setzero_ps(), _CMP_GE_OQ));

  Packet16f x = _mm512_rsqrt14_ps(_x);

  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet16f>(1.5f)));

  // Flush results for denormals to zero.
  return _mm512_mask_blend_ps(denormal_mask, pmul(_x,x), _mm512_setzero_ps());
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
psqrt<Packet8d>(const Packet8d& _x) {
  Packet8d neg_half = pmul(_x, pset1<Packet8d>(-.5));
  __mmask16 denormal_mask = _mm512_kand(
      _mm512_cmp_pd_mask(_x, pset1<Packet8d>((std::numeric_limits<double>::min)()),
                        _CMP_LT_OQ),
      _mm512_cmp_pd_mask(_x, _mm512_setzero_pd(), _CMP_GE_OQ));

  Packet8d x = _mm512_rsqrt14_pd(_x);

  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet8d>(1.5)));

  // Do a second step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet8d>(1.5)));

  return _mm512_mask_blend_pd(denormal_mask, pmul(_x,x), _mm512_setzero_pd());
}
#else
template <>
EIGEN_STRONG_INLINE Packet16f psqrt<Packet16f>(const Packet16f& x) {
  return _mm512_sqrt_ps(x);
}

template <>
EIGEN_STRONG_INLINE Packet8d psqrt<Packet8d>(const Packet8d& x) {
  return _mm512_sqrt_pd(x);
}
#endif

F16_PACKET_FUNCTION(Packet16f, Packet16h, psqrt)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, psqrt)

// prsqrt for float.
#if defined(EIGEN_VECTORIZE_AVX512ER)

template <>
EIGEN_STRONG_INLINE Packet16f prsqrt<Packet16f>(const Packet16f& x) {
  return _mm512_rsqrt28_ps(x);
}
#elif EIGEN_FAST_MATH

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
prsqrt<Packet16f>(const Packet16f& _x) {
  _EIGEN_DECLARE_CONST_Packet16f_FROM_INT(inf, 0x7f800000);
  _EIGEN_DECLARE_CONST_Packet16f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet16f(minus_half, -0.5f);

  Packet16f neg_half = pmul(_x, p16f_minus_half);

  // Identity infinite, negative and denormal arguments.
  __mmask16 inf_mask = _mm512_cmp_ps_mask(_x, p16f_inf, _CMP_EQ_OQ);
  __mmask16 not_pos_mask = _mm512_cmp_ps_mask(_x, _mm512_setzero_ps(), _CMP_LE_OQ);
  __mmask16 not_finite_pos_mask = not_pos_mask | inf_mask;

  // Compute an approximate result using the rsqrt intrinsic, forcing +inf
  // for denormals for consistency with AVX and SSE implementations.
  Packet16f y_approx = _mm512_rsqrt14_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet16f y_newton = pmul(y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p16f_one_point_five));

  // Select the result of the Newton-Raphson step for positive finite arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(0) = +inf.
  return _mm512_mask_blend_ps(not_finite_pos_mask, y_newton, y_approx);
}
#else

template <>
EIGEN_STRONG_INLINE Packet16f prsqrt<Packet16f>(const Packet16f& x) {
  _EIGEN_DECLARE_CONST_Packet16f(one, 1.0f);
  return _mm512_div_ps(p16f_one, _mm512_sqrt_ps(x));
}
#endif

F16_PACKET_FUNCTION(Packet16f, Packet16h, prsqrt)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, prsqrt)

// prsqrt for double.
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
prsqrt<Packet8d>(const Packet8d& _x) {
  _EIGEN_DECLARE_CONST_Packet8d(one_point_five, 1.5);
  _EIGEN_DECLARE_CONST_Packet8d(minus_half, -0.5);
  _EIGEN_DECLARE_CONST_Packet8d_FROM_INT64(inf, 0x7ff0000000000000LL);

  Packet8d neg_half = pmul(_x, p8d_minus_half);

  // Identity infinite, negative and denormal arguments.
  __mmask8 inf_mask = _mm512_cmp_pd_mask(_x, p8d_inf, _CMP_EQ_OQ);
  __mmask8 not_pos_mask = _mm512_cmp_pd_mask(_x, _mm512_setzero_pd(), _CMP_LE_OQ);
  __mmask8 not_finite_pos_mask = not_pos_mask | inf_mask;

  // Compute an approximate result using the rsqrt intrinsic, forcing +inf
  // for denormals for consistency with AVX and SSE implementations.
#if defined(EIGEN_VECTORIZE_AVX512ER)
  Packet8d y_approx = _mm512_rsqrt28_pd(_x);
#else
  Packet8d y_approx = _mm512_rsqrt14_pd(_x);
#endif
  // Do one or two steps of Newton-Raphson's to improve the approximation, depending on the
  // starting accuracy (either 2^-14 or 2^-28, depending on whether AVX512ER is available).
  // The Newton-Raphson algorithm has quadratic convergence and roughly doubles the number
  // of correct digits for each step.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet8d y_newton = pmul(y_approx, pmadd(neg_half, pmul(y_approx, y_approx), p8d_one_point_five));
#if !defined(EIGEN_VECTORIZE_AVX512ER)
  y_newton = pmul(y_newton, pmadd(y_newton, pmul(neg_half, y_newton), p8d_one_point_five));
#endif
  // Select the result of the Newton-Raphson step for positive finite arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(0) = +inf.
  return _mm512_mask_blend_pd(not_finite_pos_mask, y_newton, y_approx);
}
#else
template <>
EIGEN_STRONG_INLINE Packet8d prsqrt<Packet8d>(const Packet8d& x) {
  _EIGEN_DECLARE_CONST_Packet8d(one, 1.0f);
  return _mm512_div_pd(p8d_one, _mm512_sqrt_pd(x));
}
#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16f plog1p<Packet16f>(const Packet16f& _x) {
  return generic_plog1p(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog1p)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog1p)

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16f pexpm1<Packet16f>(const Packet16f& _x) {
  return generic_expm1(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, pexpm1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pexpm1)

#endif


template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
psin<Packet16f>(const Packet16f& _x) {
  return psin_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
pcos<Packet16f>(const Packet16f& _x) {
  return pcos_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
ptanh<Packet16f>(const Packet16f& _x) {
  return internal::generic_fast_tanh_float(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, psin)
F16_PACKET_FUNCTION(Packet16f, Packet16h, pcos)
F16_PACKET_FUNCTION(Packet16f, Packet16h, ptanh)

BF16_PACKET_FUNCTION(Packet16f, Packet16bf, psin)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pcos)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, ptanh)

}  // end namespace internal

}  // end namespace Eigen

#endif  // THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_AVX512_H
#define EIGEN_PACKET_MATH_AVX512_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

typedef __m512 Packet16f;
typedef __m512i Packet16i;
typedef __m512d Packet8d;
typedef eigen_packet_wrapper<__m256i, 1> Packet16h;
typedef eigen_packet_wrapper<__m256i, 2> Packet16bf;

template <>
struct is_arithmetic<__m512> {
  enum { value = true };
};
template <>
struct is_arithmetic<__m512i> {
  enum { value = true };
};
template <>
struct is_arithmetic<__m512d> {
  enum { value = true };
};

template<> struct is_arithmetic<Packet16h> { enum { value = true }; };

template <>
struct packet_traits<half> : default_packet_traits {
  typedef Packet16h type;
  // There is no half-size packet for Packet16h.
  typedef Packet16h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasCmp    = 1,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog    = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasSin    = EIGEN_FAST_MATH,
    HasCos    = EIGEN_FAST_MATH,
    HasTanh   = EIGEN_FAST_MATH,
    HasErf    = EIGEN_FAST_MATH,
    HasBlend = 0,
    HasRound  = 1,
    HasFloor  = 1,
    HasCeil   = 1,
    HasRint   = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};

template<> struct packet_traits<float>  : default_packet_traits
{
  typedef Packet16f type;
  typedef Packet8f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAbs = 1,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasBlend = 0,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
    HasLog = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasNdtri = 1,
    HasBessel  = 1,
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
 };
template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet8d type;
  typedef Packet4d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
    HasLog  = 1,
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};

/* TODO Implement AVX512 for integers
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet16i type;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8
  };
};
*/

template <>
struct unpacket_traits<Packet16f> {
  typedef float type;
  typedef Packet8f half;
  typedef Packet16i integer_packet;
  typedef uint16_t mask_t;
  enum { size = 16, alignment=Aligned64, vectorizable=true, masked_load_available=true, masked_store_available=true };
};
template <>
struct unpacket_traits<Packet8d> {
  typedef double type;
  typedef Packet4d half;
  enum { size = 8, alignment=Aligned64, vectorizable=true, masked_load_available=false, masked_store_available=false };
};
template <>
struct unpacket_traits<Packet16i> {
  typedef int type;
  typedef Packet8i half;
  enum { size = 16, alignment=Aligned64, vectorizable=false, masked_load_available=false, masked_store_available=false };
};

template<>
struct unpacket_traits<Packet16h> {
  typedef Eigen::half type;
  typedef Packet8h half;
  enum {size=16, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template <>
EIGEN_STRONG_INLINE Packet16f pset1<Packet16f>(const float& from) {
  return _mm512_set1_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d pset1<Packet8d>(const double& from) {
  return _mm512_set1_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i pset1<Packet16i>(const int& from) {
  return _mm512_set1_epi32(from);
}

template <>
EIGEN_STRONG_INLINE Packet16f pset1frombits<Packet16f>(unsigned int from) {
  return _mm512_castsi512_ps(_mm512_set1_epi32(from));
}

template <>
EIGEN_STRONG_INLINE Packet8d pset1frombits<Packet8d>(const numext::uint64_t from) {
  return _mm512_castsi512_pd(_mm512_set1_epi64(from));
}

template<> EIGEN_STRONG_INLINE Packet16f pzero(const Packet16f& /*a*/) { return _mm512_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet8d pzero(const Packet8d& /*a*/) { return _mm512_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet16i pzero(const Packet16i& /*a*/) { return _mm512_setzero_si512(); }

template<> EIGEN_STRONG_INLINE Packet16f peven_mask(const Packet16f& /*a*/) {
  return _mm512_castsi512_ps(_mm512_set_epi32(0, -1, 0, -1, 0, -1, 0, -1,
                                              0, -1, 0, -1, 0, -1, 0, -1));
}
template<> EIGEN_STRONG_INLINE Packet16i peven_mask(const Packet16i& /*a*/) {
  return _mm512_set_epi32(0, -1, 0, -1, 0, -1, 0, -1,
                          0, -1, 0, -1, 0, -1, 0, -1);
}
template<> EIGEN_STRONG_INLINE Packet8d peven_mask(const Packet8d& /*a*/) {
  return _mm512_castsi512_pd(_mm512_set_epi32(0, 0, -1, -1, 0, 0, -1, -1,
                                              0, 0, -1, -1, 0, 0, -1, -1));
}

template <>
EIGEN_STRONG_INLINE Packet16f pload1<Packet16f>(const float* from) {
  return _mm512_broadcastss_ps(_mm_load_ps1(from));
}
template <>
EIGEN_STRONG_INLINE Packet8d pload1<Packet8d>(const double* from) {
  return _mm512_set1_pd(*from);
}

template <>
EIGEN_STRONG_INLINE Packet16f plset<Packet16f>(const float& a) {
  return _mm512_add_ps(
      _mm512_set1_ps(a),
      _mm512_set_ps(15.0f, 14.0f, 13.0f, 12.0f, 11.0f, 10.0f, 9.0f, 8.0f, 7.0f, 6.0f, 5.0f,
                    4.0f, 3.0f, 2.0f, 1.0f, 0.0f));
}
template <>
EIGEN_STRONG_INLINE Packet8d plset<Packet8d>(const double& a) {
  return _mm512_add_pd(_mm512_set1_pd(a),
                       _mm512_set_pd(7.0, 6.0, 5.0, 4.0, 3.0, 2.0, 1.0, 0.0));
}

template <>
EIGEN_STRONG_INLINE Packet16f padd<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_add_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d padd<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_add_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i padd<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_add_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f psub<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_sub_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d psub<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_sub_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i psub<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_sub_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pnegate(const Packet16f& a) {
  return _mm512_sub_ps(_mm512_set1_ps(0.0), a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pnegate(const Packet8d& a) {
  return _mm512_sub_pd(_mm512_set1_pd(0.0), a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pconj(const Packet16f& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8d pconj(const Packet8d& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet16i pconj(const Packet16i& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet16f pmul<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_mul_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmul<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_mul_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i pmul<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_mullo_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pdiv<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_div_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d pdiv<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_div_pd(a, b);
}

#ifdef EIGEN_VECTORIZE_FMA
template <>
EIGEN_STRONG_INLINE Packet16f pmadd(const Packet16f& a, const Packet16f& b,
                                    const Packet16f& c) {
  return _mm512_fmadd_ps(a, b, c);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmadd(const Packet8d& a, const Packet8d& b,
                                   const Packet8d& c) {
  return _mm512_fmadd_pd(a, b, c);
}
#endif

template <>
EIGEN_DEVICE_FUNC inline Packet16f pselect(const Packet16f& mask,
                                           const Packet16f& a,
                                           const Packet16f& b) {
  __mmask16 mask16 = _mm512_cmp_epi32_mask(
      _mm512_castps_si512(mask), _mm512_setzero_epi32(), _MM_CMPINT_EQ);
  return _mm512_mask_blend_ps(mask16, a, b);
}

template <>
EIGEN_DEVICE_FUNC inline Packet8d pselect(const Packet8d& mask,
                                          const Packet8d& a,
                                          const Packet8d& b) {
  __mmask8 mask8 = _mm512_cmp_epi64_mask(_mm512_castpd_si512(mask),
                                         _mm512_setzero_epi32(), _MM_CMPINT_EQ);
  return _mm512_mask_blend_pd(mask8, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pmin<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm512_min_ps(b, a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmin<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm512_min_pd(b, a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pmax<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm512_max_ps(b, a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmax<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm512_max_pd(b, a);
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet16f pmin<PropagateNumbers, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmin<PropagateNumbers, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmax<PropagateNumbers, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmax<PropagateNumbers, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmin<PropagateNaN, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmin<PropagateNaN, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmax<PropagateNaN, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmax<PropagateNaN, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet8d>);
}


#ifdef EIGEN_VECTORIZE_AVX512DQ
template<int I_> EIGEN_STRONG_INLINE Packet8f extract256(Packet16f x) { return _mm512_extractf32x8_ps(x,I_); }
template<int I_> EIGEN_STRONG_INLINE Packet2d extract128(Packet8d x) { return _mm512_extractf64x2_pd(x,I_); }
EIGEN_STRONG_INLINE Packet16f cat256(Packet8f a, Packet8f b) { return _mm512_insertf32x8(_mm512_castps256_ps512(a),b,1); }
#else
// AVX512F does not define _mm512_extractf32x8_ps to extract _m256 from _m512
template<int I_> EIGEN_STRONG_INLINE Packet8f extract256(Packet16f x) {
  return  _mm256_castsi256_ps(_mm512_extracti64x4_epi64( _mm512_castps_si512(x),I_));
}

// AVX512F does not define _mm512_extractf64x2_pd to extract _m128 from _m512
template<int I_> EIGEN_STRONG_INLINE Packet2d extract128(Packet8d x) {
  return _mm_castsi128_pd(_mm512_extracti32x4_epi32( _mm512_castpd_si512(x),I_));
}

EIGEN_STRONG_INLINE Packet16f cat256(Packet8f a, Packet8f b) {
  return _mm512_castsi512_ps(_mm512_inserti64x4(_mm512_castsi256_si512(_mm256_castps_si256(a)),
                                                _mm256_castps_si256(b),1));
}
#endif

// Helper function for bit packing snippet of low precision comparison.
// It packs the flags from 32x16 to 16x16.
EIGEN_STRONG_INLINE __m256i Pack32To16(Packet16f rf) {
  // Split data into small pieces and handle with AVX instructions
  // to guarantee internal order of vector.
  // Operation:
  //   dst[15:0]    := Saturate16(rf[31:0])
  //   dst[31:16]   := Saturate16(rf[63:32])
  //   ...
  //   dst[255:240] := Saturate16(rf[255:224])
  __m256i lo = _mm256_castps_si256(extract256<0>(rf));
  __m256i hi = _mm256_castps_si256(extract256<1>(rf));
  __m128i result_lo = _mm_packs_epi32(_mm256_extractf128_si256(lo, 0),
                                      _mm256_extractf128_si256(lo, 1));
  __m128i result_hi = _mm_packs_epi32(_mm256_extractf128_si256(hi, 0),
                                      _mm256_extractf128_si256(hi, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(result_lo), result_hi, 1);
}

template <>
EIGEN_STRONG_INLINE Packet16f pcmp_eq(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_EQ_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}
template<> EIGEN_STRONG_INLINE Packet16f pcmp_le(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_LE_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f pcmp_lt(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_LT_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f pcmp_lt_or_nan(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_NGE_UQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16i pcmp_eq(const Packet16i& a, const Packet16i& b) {
  __mmask16 mask = _mm512_cmp_epi32_mask(a, b, _CMP_EQ_OQ);
  return _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu);
}


template <>
EIGEN_STRONG_INLINE Packet8d pcmp_eq(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_EQ_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_le(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_LE_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_lt(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_LT_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_lt_or_nan(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_NGE_UQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f print<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet8d print<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet16f pceil<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_TO_POS_INF); }
template<> EIGEN_STRONG_INLINE Packet8d pceil<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_TO_POS_INF); }

template<> EIGEN_STRONG_INLINE Packet16f pfloor<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_TO_NEG_INF); }
template<> EIGEN_STRONG_INLINE Packet8d pfloor<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_TO_NEG_INF); }

template <>
EIGEN_STRONG_INLINE Packet16i ptrue<Packet16i>(const Packet16i& /*a*/) {
  return _mm512_set1_epi32(0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE Packet16f ptrue<Packet16f>(const Packet16f& a) {
  return _mm512_castsi512_ps(ptrue<Packet16i>(_mm512_castps_si512(a)));
}

template <>
EIGEN_STRONG_INLINE Packet8d ptrue<Packet8d>(const Packet8d& a) {
  return _mm512_castsi512_pd(ptrue<Packet16i>(_mm512_castpd_si512(a)));
}

template <>
EIGEN_STRONG_INLINE Packet16i pand<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_and_si512(a,b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pand<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_and_ps(a, b);
#else
  return _mm512_castsi512_ps(pand(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}
template <>
EIGEN_STRONG_INLINE Packet8d pand<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_and_pd(a, b);
#else
  Packet8d res = _mm512_undefined_pd();
  Packet4d lane0_a = _mm512_extractf64x4_pd(a, 0);
  Packet4d lane0_b = _mm512_extractf64x4_pd(b, 0);
  res = _mm512_insertf64x4(res, _mm256_and_pd(lane0_a, lane0_b), 0);

  Packet4d lane1_a = _mm512_extractf64x4_pd(a, 1);
  Packet4d lane1_b = _mm512_extractf64x4_pd(b, 1);
  return _mm512_insertf64x4(res, _mm256_and_pd(lane1_a, lane1_b), 1);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i por<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_or_si512(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f por<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_or_ps(a, b);
#else
  return _mm512_castsi512_ps(por(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8d por<Packet8d>(const Packet8d& a,
                                           const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_or_pd(a, b);
#else
  return _mm512_castsi512_pd(por(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i pxor<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_xor_si512(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pxor<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_xor_ps(a, b);
#else
  return _mm512_castsi512_ps(pxor(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8d pxor<Packet8d>(const Packet8d& a, const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_xor_pd(a, b);
#else
  return _mm512_castsi512_pd(pxor(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i pandnot<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_andnot_si512(b, a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pandnot<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_andnot_ps(b, a);
#else
  return _mm512_castsi512_ps(pandnot(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}
template <>
EIGEN_STRONG_INLINE Packet8d pandnot<Packet8d>(const Packet8d& a,const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_andnot_pd(b, a);
#else
  return _mm512_castsi512_pd(pandnot(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet16f pround<Packet16f>(const Packet16f& a)
{
  // Work-around for default std::round rounding mode.
  const Packet16f mask = pset1frombits<Packet16f>(static_cast<numext::uint32_t>(0x80000000u));
  const Packet16f prev0dot5 = pset1frombits<Packet16f>(static_cast<numext::uint32_t>(0x3EFFFFFFu));
  return _mm512_roundscale_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}
template<> EIGEN_STRONG_INLINE Packet8d pround<Packet8d>(const Packet8d& a)
{
  // Work-around for default std::round rounding mode.
  const Packet8d mask = pset1frombits<Packet8d>(static_cast<numext::uint64_t>(0x8000000000000000ull));
  const Packet8d prev0dot5 = pset1frombits<Packet8d>(static_cast<numext::uint64_t>(0x3FDFFFFFFFFFFFFFull));
  return _mm512_roundscale_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<int N> EIGEN_STRONG_INLINE Packet16i parithmetic_shift_right(Packet16i a) {
  return _mm512_srai_epi32(a, N);
}

template<int N> EIGEN_STRONG_INLINE Packet16i plogical_shift_right(Packet16i a) {
  return _mm512_srli_epi32(a, N);
}

template<int N> EIGEN_STRONG_INLINE Packet16i plogical_shift_left(Packet16i a) {
  return _mm512_slli_epi32(a, N);
}

template <>
EIGEN_STRONG_INLINE Packet16f pload<Packet16f>(const float* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d pload<Packet8d>(const double* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i pload<Packet16i>(const int* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_si512(
      reinterpret_cast<const __m512i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16f ploadu<Packet16f>(const float* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d ploadu<Packet8d>(const double* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i ploadu<Packet16i>(const int* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_si512(
      reinterpret_cast<const __m512i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16f ploadu<Packet16f>(const float* from, uint16_t umask) {
  __mmask16 mask = static_cast<__mmask16>(umask);
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_maskz_loadu_ps(mask, from);
}

// Loads 8 floats from memory a returns the packet
// {a0, a0  a1, a1, a2, a2, a3, a3, a4, a4, a5, a5, a6, a6, a7, a7}
template <>
EIGEN_STRONG_INLINE Packet16f ploaddup<Packet16f>(const float* from) {
  // an unaligned load is required here as there is no requirement
  // on the alignment of input pointer 'from'
  __m256i low_half = _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
  __m512 even_elements = _mm512_castsi512_ps(_mm512_cvtepu32_epi64(low_half));
  __m512 pairs = _mm512_permute_ps(even_elements, _MM_SHUFFLE(2, 2, 0, 0));
  return pairs;
}

#ifdef EIGEN_VECTORIZE_AVX512DQ
// FIXME: this does not look optimal, better load a Packet4d and shuffle...
// Loads 4 doubles from memory a returns the packet {a0, a0  a1, a1, a2, a2, a3,
// a3}
template <>
EIGEN_STRONG_INLINE Packet8d ploaddup<Packet8d>(const double* from) {
 __m512d x = _mm512_setzero_pd();
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[0]), 0);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[1]), 1);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[2]), 2);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[3]), 3);
  return x;
}
#else
template <>
EIGEN_STRONG_INLINE Packet8d ploaddup<Packet8d>(const double* from) {
  __m512d x = _mm512_setzero_pd();
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<0, _mm_load_sd(from+0));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<2, _mm_load_sd(from+1));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<4, _mm_load_sd(from+2));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<6, _mm_load_sd(from+3));
  return x;
}
#endif

// Loads 4 floats from memory a returns the packet
// {a0, a0  a0, a0, a1, a1, a1, a1, a2, a2, a2, a2, a3, a3, a3, a3}
template <>
EIGEN_STRONG_INLINE Packet16f ploadquad<Packet16f>(const float* from) {
  Packet16f tmp = _mm512_castps128_ps512(ploadu<Packet4f>(from));
  const Packet16i scatter_mask = _mm512_set_epi32(3,3,3,3, 2,2,2,2, 1,1,1,1, 0,0,0,0);
  return _mm512_permutexvar_ps(scatter_mask, tmp);
}

// Loads 2 doubles from memory a returns the packet
// {a0, a0  a0, a0, a1, a1, a1, a1}
template <>
EIGEN_STRONG_INLINE Packet8d ploadquad<Packet8d>(const double* from) {
  __m256d lane0 = _mm256_set1_pd(*from);
  __m256d lane1 = _mm256_set1_pd(*(from+1));
  __m512d tmp = _mm512_undefined_pd();
  tmp = _mm512_insertf64x4(tmp, lane0, 0);
  return _mm512_insertf64x4(tmp, lane1, 1);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet16f& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_store_ps(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet8d& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_store_pd(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstore<int>(int* to, const Packet16i& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_storeu_si512(reinterpret_cast<__m512i*>(to),
                                                from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet16f& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_ps(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet8d& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_pd(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<int>(int* to, const Packet16i& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_si512(
      reinterpret_cast<__m512i*>(to), from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet16f& from, uint16_t umask) {
  __mmask16 mask = static_cast<__mmask16>(umask);
  EIGEN_DEBUG_UNALIGNED_STORE return _mm512_mask_storeu_ps(to, mask, from);
}

template <>
EIGEN_DEVICE_FUNC inline Packet16f pgather<float, Packet16f>(const float* from,
                                                             Index stride) {
  Packet16i stride_vector = _mm512_set1_epi32(convert_index<int>(stride));
  Packet16i stride_multiplier =
      _mm512_set_epi32(15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0);
  Packet16i indices = _mm512_mullo_epi32(stride_vector, stride_multiplier);

  return _mm512_i32gather_ps(indices, from, 4);
}
template <>
EIGEN_DEVICE_FUNC inline Packet8d pgather<double, Packet8d>(const double* from,
                                                            Index stride) {
  Packet8i stride_vector = _mm256_set1_epi32(convert_index<int>(stride));
  Packet8i stride_multiplier = _mm256_set_epi32(7, 6, 5, 4, 3, 2, 1, 0);
  Packet8i indices = _mm256_mullo_epi32(stride_vector, stride_multiplier);

  return _mm512_i32gather_pd(indices, from, 8);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, Packet16f>(float* to,
                                                         const Packet16f& from,
                                                         Index stride) {
  Packet16i stride_vector = _mm512_set1_epi32(convert_index<int>(stride));
  Packet16i stride_multiplier =
      _mm512_set_epi32(15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0);
  Packet16i indices = _mm512_mullo_epi32(stride_vector, stride_multiplier);
  _mm512_i32scatter_ps(to, indices, from, 4);
}
template <>
EIGEN_DEVICE_FUNC inline void pscatter<double, Packet8d>(double* to,
                                                         const Packet8d& from,
                                                         Index stride) {
  Packet8i stride_vector = _mm256_set1_epi32(convert_index<int>(stride));
  Packet8i stride_multiplier = _mm256_set_epi32(7, 6, 5, 4, 3, 2, 1, 0);
  Packet8i indices = _mm256_mullo_epi32(stride_vector, stride_multiplier);
  _mm512_i32scatter_pd(to, indices, from, 8);
}

template <>
EIGEN_STRONG_INLINE void pstore1<Packet16f>(float* to, const float& a) {
  Packet16f pa = pset1<Packet16f>(a);
  pstore(to, pa);
}
template <>
EIGEN_STRONG_INLINE void pstore1<Packet8d>(double* to, const double& a) {
  Packet8d pa = pset1<Packet8d>(a);
  pstore(to, pa);
}
template <>
EIGEN_STRONG_INLINE void pstore1<Packet16i>(int* to, const int& a) {
  Packet16i pa = pset1<Packet16i>(a);
  pstore(to, pa);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template <>
EIGEN_STRONG_INLINE float pfirst<Packet16f>(const Packet16f& a) {
  return _mm_cvtss_f32(_mm512_extractf32x4_ps(a, 0));
}
template <>
EIGEN_STRONG_INLINE double pfirst<Packet8d>(const Packet8d& a) {
  return _mm_cvtsd_f64(_mm256_extractf128_pd(_mm512_extractf64x4_pd(a, 0), 0));
}
template <>
EIGEN_STRONG_INLINE int pfirst<Packet16i>(const Packet16i& a) {
  return _mm_extract_epi32(_mm512_extracti32x4_epi32(a, 0), 0);
}

template<> EIGEN_STRONG_INLINE Packet16f preverse(const Packet16f& a)
{
  return _mm512_permutexvar_ps(_mm512_set_epi32(0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), a);
}

template<> EIGEN_STRONG_INLINE Packet8d preverse(const Packet8d& a)
{
  return _mm512_permutexvar_pd(_mm512_set_epi32(0, 0, 0, 1, 0, 2, 0, 3, 0, 4, 0, 5, 0, 6, 0, 7), a);
}

template<> EIGEN_STRONG_INLINE Packet16f pabs(const Packet16f& a)
{
  // _mm512_abs_ps intrinsic not found, so hack around it
  return _mm512_castsi512_ps(_mm512_and_si512(_mm512_castps_si512(a), _mm512_set1_epi32(0x7fffffff)));
}
template <>
EIGEN_STRONG_INLINE Packet8d pabs(const Packet8d& a) {
  // _mm512_abs_ps intrinsic not found, so hack around it
  return _mm512_castsi512_pd(_mm512_and_si512(_mm512_castpd_si512(a),
                                   _mm512_set1_epi64(0x7fffffffffffffff)));
}

template<>
EIGEN_STRONG_INLINE Packet16f pfrexp<Packet16f>(const Packet16f& a, Packet16f& exponent){
  return pfrexp_generic(a, exponent);
}

// Extract exponent without existence of Packet8l.
template<>
EIGEN_STRONG_INLINE  
Packet8d pfrexp_generic_get_biased_exponent(const Packet8d& a) {
  const Packet8d cst_exp_mask  = pset1frombits<Packet8d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  #ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_cvtepi64_pd(_mm512_srli_epi64(_mm512_castpd_si512(pand(a, cst_exp_mask)), 52));
  #else
  return _mm512_cvtepi32_pd(_mm512_cvtepi64_epi32(_mm512_srli_epi64(_mm512_castpd_si512(pand(a, cst_exp_mask)), 52)));
  #endif
}

template<>
EIGEN_STRONG_INLINE Packet8d pfrexp<Packet8d>(const Packet8d& a, Packet8d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet16f pldexp<Packet16f>(const Packet16f& a, const Packet16f& exponent) {
  return pldexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet8d pldexp<Packet8d>(const Packet8d& a, const Packet8d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet8d max_exponent = pset1<Packet8d>(2099.0);
  const Packet8i e = _mm512_cvtpd_epi32(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  
  // Split 2^e into four factors and multiply.
  const Packet8i bias = pset1<Packet8i>(1023);
  Packet8i b = parithmetic_shift_right<2>(e);  // floor(e/4)
  
  // 2^b
  const Packet8i permute_idx = _mm256_setr_epi32(0, 4, 1, 5, 2, 6, 3, 7);
  Packet8i hi = _mm256_permutevar8x32_epi32(padd(b, bias), permute_idx);
  Packet8i lo = _mm256_slli_epi64(hi, 52);
  hi = _mm256_slli_epi64(_mm256_srli_epi64(hi, 32), 52);
  Packet8d c = _mm512_castsi512_pd(_mm512_inserti64x4(_mm512_castsi256_si512(lo), hi, 1));
  Packet8d out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  
  // 2^(e - 3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  hi = _mm256_permutevar8x32_epi32(padd(b, bias), permute_idx);
  lo = _mm256_slli_epi64(hi, 52);
  hi = _mm256_slli_epi64(_mm256_srli_epi64(hi, 32), 52);
  c = _mm512_castsi512_pd(_mm512_inserti64x4(_mm512_castsi256_si512(lo), hi, 1));
  out = pmul(out, c);  // a * 2^e
  return out;
}

#ifdef EIGEN_VECTORIZE_AVX512DQ
// AVX512F does not define _mm512_extractf32x8_ps to extract _m256 from _m512
#define EIGEN_EXTRACT_8f_FROM_16f(INPUT, OUTPUT)                           \
  __m256 OUTPUT##_0 = _mm512_extractf32x8_ps(INPUT, 0);                    \
  __m256 OUTPUT##_1 = _mm512_extractf32x8_ps(INPUT, 1)
#else
#define EIGEN_EXTRACT_8f_FROM_16f(INPUT, OUTPUT)                \
  __m256 OUTPUT##_0 = _mm256_insertf128_ps(                     \
      _mm256_castps128_ps256(_mm512_extractf32x4_ps(INPUT, 0)), \
      _mm512_extractf32x4_ps(INPUT, 1), 1);                     \
  __m256 OUTPUT##_1 = _mm256_insertf128_ps(                     \
      _mm256_castps128_ps256(_mm512_extractf32x4_ps(INPUT, 2)), \
      _mm512_extractf32x4_ps(INPUT, 3), 1);
#endif

#ifdef EIGEN_VECTORIZE_AVX512DQ
#define EIGEN_INSERT_8f_INTO_16f(OUTPUT, INPUTA, INPUTB) \
  OUTPUT = _mm512_insertf32x8(_mm512_castps256_ps512(INPUTA), INPUTB, 1);
#else
#define EIGEN_INSERT_8f_INTO_16f(OUTPUT, INPUTA, INPUTB)                    \
  OUTPUT = _mm512_undefined_ps();                                           \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTA, 0), 0); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTA, 1), 1); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTB, 0), 2); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTB, 1), 3);
#endif

template <>
EIGEN_STRONG_INLINE float predux<Packet16f>(const Packet16f& a) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  __m256 lane0 = _mm512_extractf32x8_ps(a, 0);
  __m256 lane1 = _mm512_extractf32x8_ps(a, 1);
  Packet8f x = _mm256_add_ps(lane0, lane1);
  return predux<Packet8f>(x);
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 sum = _mm_add_ps(_mm_add_ps(lane0, lane1), _mm_add_ps(lane2, lane3));
  sum = _mm_hadd_ps(sum, sum);
  sum = _mm_hadd_ps(sum, _mm_permute_ps(sum, 1));
  return _mm_cvtss_f32(sum);
#endif
}
template <>
EIGEN_STRONG_INLINE double predux<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d sum = _mm256_add_pd(lane0, lane1);
  __m256d tmp0 = _mm256_hadd_pd(sum, _mm256_permute2f128_pd(sum, sum, 1));
  return _mm_cvtsd_f64(_mm256_castpd256_pd128(_mm256_hadd_pd(tmp0, tmp0)));
}

template <>
EIGEN_STRONG_INLINE Packet8f predux_half_dowto4<Packet16f>(const Packet16f& a) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  __m256 lane0 = _mm512_extractf32x8_ps(a, 0);
  __m256 lane1 = _mm512_extractf32x8_ps(a, 1);
  return _mm256_add_ps(lane0, lane1);
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 sum0 = _mm_add_ps(lane0, lane2);
  __m128 sum1 = _mm_add_ps(lane1, lane3);
  return _mm256_insertf128_ps(_mm256_castps128_ps256(sum0), sum1, 1);
#endif
}
template <>
EIGEN_STRONG_INLINE Packet4d predux_half_dowto4<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  return _mm256_add_pd(lane0, lane1);
}

template <>
EIGEN_STRONG_INLINE float predux_mul<Packet16f>(const Packet16f& a) {
//#ifdef EIGEN_VECTORIZE_AVX512DQ
#if 0
  Packet8f lane0 = _mm512_extractf32x8_ps(a, 0);
  Packet8f lane1 = _mm512_extractf32x8_ps(a, 1);
  Packet8f res = pmul(lane0, lane1);
  res = pmul(res, _mm256_permute2f128_ps(res, res, 1));
  res = pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = pmul(pmul(lane0, lane1), pmul(lane2, lane3));
  res = pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
#endif
}
template <>
EIGEN_STRONG_INLINE double predux_mul<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = pmul(lane0, lane1);
  res = pmul(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(pmul(res, _mm256_shuffle_pd(res, res, 1)));
}

template <>
EIGEN_STRONG_INLINE float predux_min<Packet16f>(const Packet16f& a) {
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = _mm_min_ps(_mm_min_ps(lane0, lane1), _mm_min_ps(lane2, lane3));
  res = _mm_min_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(_mm_min_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
}
template <>
EIGEN_STRONG_INLINE double predux_min<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = _mm256_min_pd(lane0, lane1);
  res = _mm256_min_pd(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(_mm256_min_pd(res, _mm256_shuffle_pd(res, res, 1)));
}

template <>
EIGEN_STRONG_INLINE float predux_max<Packet16f>(const Packet16f& a) {
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = _mm_max_ps(_mm_max_ps(lane0, lane1), _mm_max_ps(lane2, lane3));
  res = _mm_max_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(_mm_max_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
}

template <>
EIGEN_STRONG_INLINE double predux_max<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = _mm256_max_pd(lane0, lane1);
  res = _mm256_max_pd(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(_mm256_max_pd(res, _mm256_shuffle_pd(res, res, 1)));
}

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet16f& x)
{
  Packet16i xi = _mm512_castps_si512(x);
  __mmask16 tmp = _mm512_test_epi32_mask(xi,xi);
  return !_mm512_kortestz(tmp,tmp);
}



#define PACK_OUTPUT(OUTPUT, INPUT, INDEX, STRIDE) \
  EIGEN_INSERT_8f_INTO_16f(OUTPUT[INDEX], INPUT[INDEX], INPUT[INDEX + STRIDE]);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet16f, 16>& kernel) {
  __m512 T0 = _mm512_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T1 = _mm512_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T2 = _mm512_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T3 = _mm512_unpackhi_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T4 = _mm512_unpacklo_ps(kernel.packet[4], kernel.packet[5]);
  __m512 T5 = _mm512_unpackhi_ps(kernel.packet[4], kernel.packet[5]);
  __m512 T6 = _mm512_unpacklo_ps(kernel.packet[6], kernel.packet[7]);
  __m512 T7 = _mm512_unpackhi_ps(kernel.packet[6], kernel.packet[7]);
  __m512 T8 = _mm512_unpacklo_ps(kernel.packet[8], kernel.packet[9]);
  __m512 T9 = _mm512_unpackhi_ps(kernel.packet[8], kernel.packet[9]);
  __m512 T10 = _mm512_unpacklo_ps(kernel.packet[10], kernel.packet[11]);
  __m512 T11 = _mm512_unpackhi_ps(kernel.packet[10], kernel.packet[11]);
  __m512 T12 = _mm512_unpacklo_ps(kernel.packet[12], kernel.packet[13]);
  __m512 T13 = _mm512_unpackhi_ps(kernel.packet[12], kernel.packet[13]);
  __m512 T14 = _mm512_unpacklo_ps(kernel.packet[14], kernel.packet[15]);
  __m512 T15 = _mm512_unpackhi_ps(kernel.packet[14], kernel.packet[15]);
  __m512 S0 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S1 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S2 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S3 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S4 = _mm512_shuffle_ps(T4, T6, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S5 = _mm512_shuffle_ps(T4, T6, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S6 = _mm512_shuffle_ps(T5, T7, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S7 = _mm512_shuffle_ps(T5, T7, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S8 = _mm512_shuffle_ps(T8, T10, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S9 = _mm512_shuffle_ps(T8, T10, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S10 = _mm512_shuffle_ps(T9, T11, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S11 = _mm512_shuffle_ps(T9, T11, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S12 = _mm512_shuffle_ps(T12, T14, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S13 = _mm512_shuffle_ps(T12, T14, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S14 = _mm512_shuffle_ps(T13, T15, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S15 = _mm512_shuffle_ps(T13, T15, _MM_SHUFFLE(3, 2, 3, 2));

  EIGEN_EXTRACT_8f_FROM_16f(S0, S0);
  EIGEN_EXTRACT_8f_FROM_16f(S1, S1);
  EIGEN_EXTRACT_8f_FROM_16f(S2, S2);
  EIGEN_EXTRACT_8f_FROM_16f(S3, S3);
  EIGEN_EXTRACT_8f_FROM_16f(S4, S4);
  EIGEN_EXTRACT_8f_FROM_16f(S5, S5);
  EIGEN_EXTRACT_8f_FROM_16f(S6, S6);
  EIGEN_EXTRACT_8f_FROM_16f(S7, S7);
  EIGEN_EXTRACT_8f_FROM_16f(S8, S8);
  EIGEN_EXTRACT_8f_FROM_16f(S9, S9);
  EIGEN_EXTRACT_8f_FROM_16f(S10, S10);
  EIGEN_EXTRACT_8f_FROM_16f(S11, S11);
  EIGEN_EXTRACT_8f_FROM_16f(S12, S12);
  EIGEN_EXTRACT_8f_FROM_16f(S13, S13);
  EIGEN_EXTRACT_8f_FROM_16f(S14, S14);
  EIGEN_EXTRACT_8f_FROM_16f(S15, S15);

  PacketBlock<Packet8f, 32> tmp;

  tmp.packet[0] = _mm256_permute2f128_ps(S0_0, S4_0, 0x20);
  tmp.packet[1] = _mm256_permute2f128_ps(S1_0, S5_0, 0x20);
  tmp.packet[2] = _mm256_permute2f128_ps(S2_0, S6_0, 0x20);
  tmp.packet[3] = _mm256_permute2f128_ps(S3_0, S7_0, 0x20);
  tmp.packet[4] = _mm256_permute2f128_ps(S0_0, S4_0, 0x31);
  tmp.packet[5] = _mm256_permute2f128_ps(S1_0, S5_0, 0x31);
  tmp.packet[6] = _mm256_permute2f128_ps(S2_0, S6_0, 0x31);
  tmp.packet[7] = _mm256_permute2f128_ps(S3_0, S7_0, 0x31);

  tmp.packet[8] = _mm256_permute2f128_ps(S0_1, S4_1, 0x20);
  tmp.packet[9] = _mm256_permute2f128_ps(S1_1, S5_1, 0x20);
  tmp.packet[10] = _mm256_permute2f128_ps(S2_1, S6_1, 0x20);
  tmp.packet[11] = _mm256_permute2f128_ps(S3_1, S7_1, 0x20);
  tmp.packet[12] = _mm256_permute2f128_ps(S0_1, S4_1, 0x31);
  tmp.packet[13] = _mm256_permute2f128_ps(S1_1, S5_1, 0x31);
  tmp.packet[14] = _mm256_permute2f128_ps(S2_1, S6_1, 0x31);
  tmp.packet[15] = _mm256_permute2f128_ps(S3_1, S7_1, 0x31);

  // Second set of _m256 outputs
  tmp.packet[16] = _mm256_permute2f128_ps(S8_0, S12_0, 0x20);
  tmp.packet[17] = _mm256_permute2f128_ps(S9_0, S13_0, 0x20);
  tmp.packet[18] = _mm256_permute2f128_ps(S10_0, S14_0, 0x20);
  tmp.packet[19] = _mm256_permute2f128_ps(S11_0, S15_0, 0x20);
  tmp.packet[20] = _mm256_permute2f128_ps(S8_0, S12_0, 0x31);
  tmp.packet[21] = _mm256_permute2f128_ps(S9_0, S13_0, 0x31);
  tmp.packet[22] = _mm256_permute2f128_ps(S10_0, S14_0, 0x31);
  tmp.packet[23] = _mm256_permute2f128_ps(S11_0, S15_0, 0x31);

  tmp.packet[24] = _mm256_permute2f128_ps(S8_1, S12_1, 0x20);
  tmp.packet[25] = _mm256_permute2f128_ps(S9_1, S13_1, 0x20);
  tmp.packet[26] = _mm256_permute2f128_ps(S10_1, S14_1, 0x20);
  tmp.packet[27] = _mm256_permute2f128_ps(S11_1, S15_1, 0x20);
  tmp.packet[28] = _mm256_permute2f128_ps(S8_1, S12_1, 0x31);
  tmp.packet[29] = _mm256_permute2f128_ps(S9_1, S13_1, 0x31);
  tmp.packet[30] = _mm256_permute2f128_ps(S10_1, S14_1, 0x31);
  tmp.packet[31] = _mm256_permute2f128_ps(S11_1, S15_1, 0x31);

  // Pack them into the output
  PACK_OUTPUT(kernel.packet, tmp.packet, 0, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 1, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 2, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 3, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 4, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 5, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 6, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 7, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 8, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 9, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 10, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 11, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 12, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 13, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 14, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 15, 16);
}
#define PACK_OUTPUT_2(OUTPUT, INPUT, INDEX, STRIDE)         \
  EIGEN_INSERT_8f_INTO_16f(OUTPUT[INDEX], INPUT[2 * INDEX], \
                           INPUT[2 * INDEX + STRIDE]);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet16f, 4>& kernel) {
  __m512 T0 = _mm512_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T1 = _mm512_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T2 = _mm512_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T3 = _mm512_unpackhi_ps(kernel.packet[2], kernel.packet[3]);

  __m512 S0 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S1 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S2 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S3 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(3, 2, 3, 2));

  EIGEN_EXTRACT_8f_FROM_16f(S0, S0);
  EIGEN_EXTRACT_8f_FROM_16f(S1, S1);
  EIGEN_EXTRACT_8f_FROM_16f(S2, S2);
  EIGEN_EXTRACT_8f_FROM_16f(S3, S3);

  PacketBlock<Packet8f, 8> tmp;

  tmp.packet[0] = _mm256_permute2f128_ps(S0_0, S1_0, 0x20);
  tmp.packet[1] = _mm256_permute2f128_ps(S2_0, S3_0, 0x20);
  tmp.packet[2] = _mm256_permute2f128_ps(S0_0, S1_0, 0x31);
  tmp.packet[3] = _mm256_permute2f128_ps(S2_0, S3_0, 0x31);

  tmp.packet[4] = _mm256_permute2f128_ps(S0_1, S1_1, 0x20);
  tmp.packet[5] = _mm256_permute2f128_ps(S2_1, S3_1, 0x20);
  tmp.packet[6] = _mm256_permute2f128_ps(S0_1, S1_1, 0x31);
  tmp.packet[7] = _mm256_permute2f128_ps(S2_1, S3_1, 0x31);

  PACK_OUTPUT_2(kernel.packet, tmp.packet, 0, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 1, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 2, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 3, 1);
}

#define PACK_OUTPUT_SQ_D(OUTPUT, INPUT, INDEX, STRIDE)                \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[INDEX], 0); \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[INDEX + STRIDE], 1);

#define PACK_OUTPUT_D(OUTPUT, INPUT, INDEX, STRIDE)                         \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[(2 * INDEX)], 0); \
  OUTPUT[INDEX] =                                                           \
      _mm512_insertf64x4(OUTPUT[INDEX], INPUT[(2 * INDEX) + STRIDE], 1);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet8d, 4>& kernel) {
  __m512d T0 = _mm512_shuffle_pd(kernel.packet[0], kernel.packet[1], 0);
  __m512d T1 = _mm512_shuffle_pd(kernel.packet[0], kernel.packet[1], 0xff);
  __m512d T2 = _mm512_shuffle_pd(kernel.packet[2], kernel.packet[3], 0);
  __m512d T3 = _mm512_shuffle_pd(kernel.packet[2], kernel.packet[3], 0xff);

  PacketBlock<Packet4d, 8> tmp;

  tmp.packet[0] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x20);
  tmp.packet[1] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x20);
  tmp.packet[2] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x31);
  tmp.packet[3] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x31);

  tmp.packet[4] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x20);
  tmp.packet[5] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x20);
  tmp.packet[6] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x31);
  tmp.packet[7] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x31);

  PACK_OUTPUT_D(kernel.packet, tmp.packet, 0, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 1, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 2, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 3, 1);
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet8d, 8>& kernel) {
  __m512d T0 = _mm512_unpacklo_pd(kernel.packet[0], kernel.packet[1]);
  __m512d T1 = _mm512_unpackhi_pd(kernel.packet[0], kernel.packet[1]);
  __m512d T2 = _mm512_unpacklo_pd(kernel.packet[2], kernel.packet[3]);
  __m512d T3 = _mm512_unpackhi_pd(kernel.packet[2], kernel.packet[3]);
  __m512d T4 = _mm512_unpacklo_pd(kernel.packet[4], kernel.packet[5]);
  __m512d T5 = _mm512_unpackhi_pd(kernel.packet[4], kernel.packet[5]);
  __m512d T6 = _mm512_unpacklo_pd(kernel.packet[6], kernel.packet[7]);
  __m512d T7 = _mm512_unpackhi_pd(kernel.packet[6], kernel.packet[7]);

  PacketBlock<Packet4d, 16> tmp;

  tmp.packet[0] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x20);
  tmp.packet[1] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x20);
  tmp.packet[2] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x31);
  tmp.packet[3] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x31);

  tmp.packet[4] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x20);
  tmp.packet[5] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x20);
  tmp.packet[6] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x31);
  tmp.packet[7] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x31);

  tmp.packet[8] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 0),
                                         _mm512_extractf64x4_pd(T6, 0), 0x20);
  tmp.packet[9] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 0),
                                         _mm512_extractf64x4_pd(T7, 0), 0x20);
  tmp.packet[10] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 0),
                                          _mm512_extractf64x4_pd(T6, 0), 0x31);
  tmp.packet[11] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 0),
                                          _mm512_extractf64x4_pd(T7, 0), 0x31);

  tmp.packet[12] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 1),
                                          _mm512_extractf64x4_pd(T6, 1), 0x20);
  tmp.packet[13] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 1),
                                          _mm512_extractf64x4_pd(T7, 1), 0x20);
  tmp.packet[14] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 1),
                                          _mm512_extractf64x4_pd(T6, 1), 0x31);
  tmp.packet[15] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 1),
                                          _mm512_extractf64x4_pd(T7, 1), 0x31);

  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 0, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 1, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 2, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 3, 8);

  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 4, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 5, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 6, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 7, 8);
}
template <>
EIGEN_STRONG_INLINE Packet16f pblend(const Selector<16>& /*ifPacket*/,
                                     const Packet16f& /*thenPacket*/,
                                     const Packet16f& /*elsePacket*/) {
  assert(false && "To be implemented");
  return Packet16f();
}
template <>
EIGEN_STRONG_INLINE Packet8d pblend(const Selector<8>& ifPacket,
                                    const Packet8d& thenPacket,
                                    const Packet8d& elsePacket) {
  __mmask8 m = (ifPacket.select[0]   )
             | (ifPacket.select[1]<<1)
             | (ifPacket.select[2]<<2)
             | (ifPacket.select[3]<<3)
             | (ifPacket.select[4]<<4)
             | (ifPacket.select[5]<<5)
             | (ifPacket.select[6]<<6)
             | (ifPacket.select[7]<<7);
  return _mm512_mask_blend_pd(m, elsePacket, thenPacket);
}

// Packet math for Eigen::half
template<> EIGEN_STRONG_INLINE Packet16h pset1<Packet16h>(const Eigen::half& from) {
  return _mm256_set1_epi16(from.x);
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet16h>(const Packet16h& from) {
  return half_impl::raw_uint16_to_half(static_cast<unsigned short>(_mm256_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet16h pload<Packet16h>(const Eigen::half* from) {
  return _mm256_load_si256(reinterpret_cast<const __m256i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet16h ploadu<Packet16h>(const Eigen::half* from) {
  return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<half>(Eigen::half* to, const Packet16h& from) {
  // (void*) -> workaround clang warning:
  // cast from 'Eigen::half *' to '__m256i *' increases required alignment from 2 to 32
  _mm256_store_si256((__m256i*)(void*)to, from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<half>(Eigen::half* to, const Packet16h& from) {
  // (void*) -> workaround clang warning:
  // cast from 'Eigen::half *' to '__m256i *' increases required alignment from 2 to 32
  _mm256_storeu_si256((__m256i*)(void*)to, from);
}

template<> EIGEN_STRONG_INLINE Packet16h
ploaddup<Packet16h>(const Eigen::half*  from) {
  unsigned short a = from[0].x;
  unsigned short b = from[1].x;
  unsigned short c = from[2].x;
  unsigned short d = from[3].x;
  unsigned short e = from[4].x;
  unsigned short f = from[5].x;
  unsigned short g = from[6].x;
  unsigned short h = from[7].x;
  return _mm256_set_epi16(h, h, g, g, f, f, e, e, d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet16h
ploadquad(const Eigen::half* from) {
  unsigned short a = from[0].x;
  unsigned short b = from[1].x;
  unsigned short c = from[2].x;
  unsigned short d = from[3].x;
  return _mm256_set_epi16(d, d, d, d, c, c, c, c, b, b, b, b, a, a, a, a);
}

EIGEN_STRONG_INLINE Packet16f half2float(const Packet16h& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm512_cvtph_ps(a);
#else
  EIGEN_ALIGN64 half aux[16];
  pstore(aux, a);
  float f0(aux[0]);
  float f1(aux[1]);
  float f2(aux[2]);
  float f3(aux[3]);
  float f4(aux[4]);
  float f5(aux[5]);
  float f6(aux[6]);
  float f7(aux[7]);
  float f8(aux[8]);
  float f9(aux[9]);
  float fa(aux[10]);
  float fb(aux[11]);
  float fc(aux[12]);
  float fd(aux[13]);
  float fe(aux[14]);
  float ff(aux[15]);

  return _mm512_set_ps(
      ff, fe, fd, fc, fb, fa, f9, f8, f7, f6, f5, f4, f3, f2, f1, f0);
#endif
}

EIGEN_STRONG_INLINE Packet16h float2half(const Packet16f& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm512_cvtps_ph(a, _MM_FROUND_TO_NEAREST_INT|_MM_FROUND_NO_EXC);
#else
  EIGEN_ALIGN64 float aux[16];
  pstore(aux, a);
  half h0(aux[0]);
  half h1(aux[1]);
  half h2(aux[2]);
  half h3(aux[3]);
  half h4(aux[4]);
  half h5(aux[5]);
  half h6(aux[6]);
  half h7(aux[7]);
  half h8(aux[8]);
  half h9(aux[9]);
  half ha(aux[10]);
  half hb(aux[11]);
  half hc(aux[12]);
  half hd(aux[13]);
  half he(aux[14]);
  half hf(aux[15]);

  return _mm256_set_epi16(
      hf.x, he.x, hd.x, hc.x, hb.x, ha.x, h9.x, h8.x,
      h7.x, h6.x, h5.x, h4.x, h3.x, h2.x, h1.x, h0.x);
#endif
}

template<> EIGEN_STRONG_INLINE Packet16h ptrue(const Packet16h& a) {
  return ptrue(Packet8i(a));
}

template <>
EIGEN_STRONG_INLINE Packet16h pabs(const Packet16h& a) {
  const __m256i sign_mask = _mm256_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm256_andnot_si256(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet16h pmin<Packet16h>(const Packet16h& a,
                                              const Packet16h& b) {
  return float2half(pmin<Packet16f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16h pmax<Packet16h>(const Packet16h& a,
                                              const Packet16h& b) {
  return float2half(pmax<Packet16f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16h plset<Packet16h>(const half& a) {
  return float2half(plset<Packet16f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h por(const Packet16h& a,const Packet16h& b) {
  // in some cases Packet8i is a wrapper around __m256i, so we need to
  // cast to Packet8i to call the correct overload.
  return por(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pxor(const Packet16h& a,const Packet16h& b) {
  return pxor(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pand(const Packet16h& a,const Packet16h& b) {
  return pand(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pandnot(const Packet16h& a,const Packet16h& b) {
  return pandnot(Packet8i(a),Packet8i(b));
}

template<> EIGEN_STRONG_INLINE Packet16h pselect(const Packet16h& mask, const Packet16h& a, const Packet16h& b) {
  return _mm256_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet16h pround<Packet16h>(const Packet16h& a) {
  return float2half(pround<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h print<Packet16h>(const Packet16h& a) {
  return float2half(print<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pceil<Packet16h>(const Packet16h& a) {
  return float2half(pceil<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pfloor<Packet16h>(const Packet16h& a) {
  return float2half(pfloor<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_eq(const Packet16h& a,const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  return Pack32To16(pcmp_eq(af, bf));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_le(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_le(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_lt(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_lt(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_lt_or_nan(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_lt_or_nan(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pconj(const Packet16h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet16h pnegate(const Packet16h& a) {
  Packet16h sign_mask = _mm256_set1_epi16(static_cast<unsigned short>(0x8000));
  return _mm256_xor_si256(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet16h padd<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = padd(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h psub<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = psub(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h pmul<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = pmul(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h pdiv<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = pdiv(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE half predux<Packet16h>(const Packet16h& from) {
  Packet16f from_float = half2float(from);
  return half(predux(from_float));
}

template <>
EIGEN_STRONG_INLINE Packet8h predux_half_dowto4<Packet16h>(const Packet16h& a) {
  Packet8h lane0 = _mm256_extractf128_si256(a, 0);
  Packet8h lane1 = _mm256_extractf128_si256(a, 1);
  return padd<Packet8h>(lane0, lane1);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_max<Packet16h>(const Packet16h& a) {
  Packet16f af = half2float(a);
  float reduced = predux_max<Packet16f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_min<Packet16h>(const Packet16h& a) {
  Packet16f af = half2float(a);
  float reduced = predux_min<Packet16f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE half predux_mul<Packet16h>(const Packet16h& from) {
  Packet16f from_float = half2float(from);
  return half(predux_mul(from_float));
}

template<> EIGEN_STRONG_INLINE Packet16h preverse(const Packet16h& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm256_insertf128_si256(
                    _mm256_castsi128_si256(_mm_shuffle_epi8(_mm256_extractf128_si256(a,1),m)),
                                           _mm_shuffle_epi8(_mm256_extractf128_si256(a,0),m), 1);
}

template<> EIGEN_STRONG_INLINE Packet16h pgather<Eigen::half, Packet16h>(const Eigen::half* from, Index stride)
{
  return _mm256_set_epi16(
      from[15*stride].x, from[14*stride].x, from[13*stride].x, from[12*stride].x,
      from[11*stride].x, from[10*stride].x, from[9*stride].x, from[8*stride].x,
      from[7*stride].x, from[6*stride].x, from[5*stride].x, from[4*stride].x,
      from[3*stride].x, from[2*stride].x, from[1*stride].x, from[0*stride].x);
}

template<> EIGEN_STRONG_INLINE void pscatter<half, Packet16h>(half* to, const Packet16h& from, Index stride)
{
  EIGEN_ALIGN64 half aux[16];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
  to[stride*8] = aux[8];
  to[stride*9] = aux[9];
  to[stride*10] = aux[10];
  to[stride*11] = aux[11];
  to[stride*12] = aux[12];
  to[stride*13] = aux[13];
  to[stride*14] = aux[14];
  to[stride*15] = aux[15];
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,16>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];
  __m256i e = kernel.packet[4];
  __m256i f = kernel.packet[5];
  __m256i g = kernel.packet[6];
  __m256i h = kernel.packet[7];
  __m256i i = kernel.packet[8];
  __m256i j = kernel.packet[9];
  __m256i k = kernel.packet[10];
  __m256i l = kernel.packet[11];
  __m256i m = kernel.packet[12];
  __m256i n = kernel.packet[13];
  __m256i o = kernel.packet[14];
  __m256i p = kernel.packet[15];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ef_07 = _mm256_unpacklo_epi16(e, f);
  __m256i gh_07 = _mm256_unpacklo_epi16(g, h);
  __m256i ij_07 = _mm256_unpacklo_epi16(i, j);
  __m256i kl_07 = _mm256_unpacklo_epi16(k, l);
  __m256i mn_07 = _mm256_unpacklo_epi16(m, n);
  __m256i op_07 = _mm256_unpacklo_epi16(o, p);

  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);
  __m256i ef_8f = _mm256_unpackhi_epi16(e, f);
  __m256i gh_8f = _mm256_unpackhi_epi16(g, h);
  __m256i ij_8f = _mm256_unpackhi_epi16(i, j);
  __m256i kl_8f = _mm256_unpackhi_epi16(k, l);
  __m256i mn_8f = _mm256_unpackhi_epi16(m, n);
  __m256i op_8f = _mm256_unpackhi_epi16(o, p);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i efgh_03 = _mm256_unpacklo_epi32(ef_07, gh_07);
  __m256i efgh_47 = _mm256_unpackhi_epi32(ef_07, gh_07);
  __m256i ijkl_03 = _mm256_unpacklo_epi32(ij_07, kl_07);
  __m256i ijkl_47 = _mm256_unpackhi_epi32(ij_07, kl_07);
  __m256i mnop_03 = _mm256_unpacklo_epi32(mn_07, op_07);
  __m256i mnop_47 = _mm256_unpackhi_epi32(mn_07, op_07);

  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);
  __m256i efgh_8b = _mm256_unpacklo_epi32(ef_8f, gh_8f);
  __m256i efgh_cf = _mm256_unpackhi_epi32(ef_8f, gh_8f);
  __m256i ijkl_8b = _mm256_unpacklo_epi32(ij_8f, kl_8f);
  __m256i ijkl_cf = _mm256_unpackhi_epi32(ij_8f, kl_8f);
  __m256i mnop_8b = _mm256_unpacklo_epi32(mn_8f, op_8f);
  __m256i mnop_cf = _mm256_unpackhi_epi32(mn_8f, op_8f);

  __m256i abcdefgh_01 = _mm256_unpacklo_epi64(abcd_03, efgh_03);
  __m256i abcdefgh_23 = _mm256_unpackhi_epi64(abcd_03, efgh_03);
  __m256i ijklmnop_01 = _mm256_unpacklo_epi64(ijkl_03, mnop_03);
  __m256i ijklmnop_23 = _mm256_unpackhi_epi64(ijkl_03, mnop_03);
  __m256i abcdefgh_45 = _mm256_unpacklo_epi64(abcd_47, efgh_47);
  __m256i abcdefgh_67 = _mm256_unpackhi_epi64(abcd_47, efgh_47);
  __m256i ijklmnop_45 = _mm256_unpacklo_epi64(ijkl_47, mnop_47);
  __m256i ijklmnop_67 = _mm256_unpackhi_epi64(ijkl_47, mnop_47);
  __m256i abcdefgh_89 = _mm256_unpacklo_epi64(abcd_8b, efgh_8b);
  __m256i abcdefgh_ab = _mm256_unpackhi_epi64(abcd_8b, efgh_8b);
  __m256i ijklmnop_89 = _mm256_unpacklo_epi64(ijkl_8b, mnop_8b);
  __m256i ijklmnop_ab = _mm256_unpackhi_epi64(ijkl_8b, mnop_8b);
  __m256i abcdefgh_cd = _mm256_unpacklo_epi64(abcd_cf, efgh_cf);
  __m256i abcdefgh_ef = _mm256_unpackhi_epi64(abcd_cf, efgh_cf);
  __m256i ijklmnop_cd = _mm256_unpacklo_epi64(ijkl_cf, mnop_cf);
  __m256i ijklmnop_ef = _mm256_unpackhi_epi64(ijkl_cf, mnop_cf);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  __m256i a_p_0 = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x20);
  __m256i a_p_1 = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x20);
  __m256i a_p_2 = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x20);
  __m256i a_p_3 = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x20);
  __m256i a_p_4 = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x20);
  __m256i a_p_5 = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x20);
  __m256i a_p_6 = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x20);
  __m256i a_p_7 = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x20);
  __m256i a_p_8 = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x31);
  __m256i a_p_9 = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x31);
  __m256i a_p_a = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x31);
  __m256i a_p_b = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x31);
  __m256i a_p_c = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x31);
  __m256i a_p_d = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x31);
  __m256i a_p_e = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x31);
  __m256i a_p_f = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x31);

  kernel.packet[0] = a_p_0;
  kernel.packet[1] = a_p_1;
  kernel.packet[2] = a_p_2;
  kernel.packet[3] = a_p_3;
  kernel.packet[4] = a_p_4;
  kernel.packet[5] = a_p_5;
  kernel.packet[6] = a_p_6;
  kernel.packet[7] = a_p_7;
  kernel.packet[8] = a_p_8;
  kernel.packet[9] = a_p_9;
  kernel.packet[10] = a_p_a;
  kernel.packet[11] = a_p_b;
  kernel.packet[12] = a_p_c;
  kernel.packet[13] = a_p_d;
  kernel.packet[14] = a_p_e;
  kernel.packet[15] = a_p_f;
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,8>& kernel) {
  EIGEN_ALIGN64 half in[8][16];
  pstore<half>(in[0], kernel.packet[0]);
  pstore<half>(in[1], kernel.packet[1]);
  pstore<half>(in[2], kernel.packet[2]);
  pstore<half>(in[3], kernel.packet[3]);
  pstore<half>(in[4], kernel.packet[4]);
  pstore<half>(in[5], kernel.packet[5]);
  pstore<half>(in[6], kernel.packet[6]);
  pstore<half>(in[7], kernel.packet[7]);

  EIGEN_ALIGN64 half out[8][16];

  for (int i = 0; i < 8; ++i) {
    for (int j = 0; j < 8; ++j) {
      out[i][j] = in[j][2*i];
    }
    for (int j = 0; j < 8; ++j) {
      out[i][j+8] = in[j][2*i+1];
    }
  }

  kernel.packet[0] = pload<Packet16h>(out[0]);
  kernel.packet[1] = pload<Packet16h>(out[1]);
  kernel.packet[2] = pload<Packet16h>(out[2]);
  kernel.packet[3] = pload<Packet16h>(out[3]);
  kernel.packet[4] = pload<Packet16h>(out[4]);
  kernel.packet[5] = pload<Packet16h>(out[5]);
  kernel.packet[6] = pload<Packet16h>(out[6]);
  kernel.packet[7] = pload<Packet16h>(out[7]);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,4>& kernel) {
  EIGEN_ALIGN64 half in[4][16];
  pstore<half>(in[0], kernel.packet[0]);
  pstore<half>(in[1], kernel.packet[1]);
  pstore<half>(in[2], kernel.packet[2]);
  pstore<half>(in[3], kernel.packet[3]);

  EIGEN_ALIGN64 half out[4][16];

  for (int i = 0; i < 4; ++i) {
    for (int j = 0; j < 4; ++j) {
      out[i][j] = in[j][4*i];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+4] = in[j][4*i+1];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+8] = in[j][4*i+2];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+12] = in[j][4*i+3];
    }
  }

  kernel.packet[0] = pload<Packet16h>(out[0]);
  kernel.packet[1] = pload<Packet16h>(out[1]);
  kernel.packet[2] = pload<Packet16h>(out[2]);
  kernel.packet[3] = pload<Packet16h>(out[3]);
}

template <> struct is_arithmetic<Packet16bf> { enum { value = true }; };

template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet16bf type;
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,
    HasBlend = 0,
    HasInsert = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
#ifdef EIGEN_VECTORIZE_AVX512DQ
    HasLog = 1,  // Currently fails test with bad accuracy.
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasNdtri = 1,
    HasBessel  = 1,
#endif
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1
  };
};

template <>
struct unpacket_traits<Packet16bf>
{
  typedef bfloat16 type;
  enum {size=16, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
  typedef Packet8bf half;
};

template <>
EIGEN_STRONG_INLINE Packet16bf pset1<Packet16bf>(const bfloat16& from) {
  return _mm256_set1_epi16(from.value);
}

template <>
EIGEN_STRONG_INLINE bfloat16 pfirst<Packet16bf>(const Packet16bf& from) {
  bfloat16 t;
  t.value = static_cast<unsigned short>(_mm256_extract_epi16(from, 0));
  return t;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pload<Packet16bf>(const bfloat16* from) {
  return _mm256_load_si256(reinterpret_cast<const __m256i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16bf ploadu<Packet16bf>(const bfloat16* from) {
  return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
}

template <>
EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to,
                                          const Packet16bf& from) {
  _mm256_store_si256(reinterpret_cast<__m256i*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to,
                                           const Packet16bf& from) {
  _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet16bf
ploaddup<Packet16bf>(const bfloat16* from) {
  Packet16bf r;
  unsigned short a = from[0].value;
  unsigned short b = from[1].value;
  unsigned short c = from[2].value;
  unsigned short d = from[3].value;
  unsigned short e = from[4].value;
  unsigned short f = from[5].value;
  unsigned short g = from[6].value;
  unsigned short h = from[7].value;
  return _mm256_set_epi16(h, h, g, g, f, f, e, e, d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet16bf
ploadquad(const bfloat16* from) {
  Packet16bf r;
  unsigned short a = from[0].value;
  unsigned short b = from[1].value;
  unsigned short c = from[2].value;
  unsigned short d = from[3].value;
  return _mm256_set_epi16(d, d, d, d, c, c, c, c, b, b, b, b, a, a, a, a);
}

EIGEN_STRONG_INLINE Packet16f Bf16ToF32(const Packet16bf& a) {
  return _mm512_castsi512_ps(_mm512_slli_epi32(_mm512_cvtepu16_epi32(a), 16));
}

// Convert float to bfloat16 according to round-to-nearest-even/denormals algorithm.
EIGEN_STRONG_INLINE Packet16bf F32ToBf16(const Packet16f& a) {
  Packet16bf r;

#if defined(EIGEN_VECTORIZE_AVX512BF16) && EIGEN_GNUC_AT_LEAST(10, 1)
  // Since GCC 10.1 supports avx512bf16 and C style explicit cast
  // (C++ static_cast is not supported yet), do converion via intrinsic
  // and register path for performance.
  r = (__m256i)(_mm512_cvtneps_pbh(a));

#else
  __m512i t;
  __m512i input = _mm512_castps_si512(a);
  __m512i nan = _mm512_set1_epi32(0x7fc0);

  // uint32_t lsb = (input >> 16) & 1;
  t = _mm512_and_si512(_mm512_srli_epi32(input, 16), _mm512_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  t = _mm512_add_epi32(t, _mm512_set1_epi32(0x7fff));
  // input += rounding_bias;
  t = _mm512_add_epi32(t, input);
  // input = input >> 16;
  t = _mm512_srli_epi32(t, 16);

  // Check NaN before converting back to bf16
  __mmask16 mask = _mm512_cmp_ps_mask(a, a, _CMP_ORD_Q);

  t = _mm512_mask_blend_epi32(mask, nan, t);
  // output.value = static_cast<uint16_t>(input);
  r = _mm512_cvtepi32_epi16(t);
#endif // EIGEN_VECTORIZE_AVX512BF16

  return r;
}

template <>
EIGEN_STRONG_INLINE Packet16bf ptrue(const Packet16bf& a) {
  return ptrue<Packet8i>(a);
}

template <>
EIGEN_STRONG_INLINE Packet16bf por(const Packet16bf& a, const Packet16bf& b) {
  return por<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pxor(const Packet16bf& a, const Packet16bf& b) {
  return pxor<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pand(const Packet16bf& a, const Packet16bf& b) {
  return pand<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pandnot(const Packet16bf& a,
                                       const Packet16bf& b) {
  return pandnot<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pselect(const Packet16bf& mask,
                                       const Packet16bf& a,
                                       const Packet16bf& b) {
  // Input mask is expected to be all 0/1, handle it with 8-bit
  // intrinsic for performance.
  return _mm256_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet16bf pround<Packet16bf>(const Packet16bf& a)
{
  return F32ToBf16(pround<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf print<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(print<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf pceil<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(pceil<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf pfloor<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(pfloor<Packet16f>(Bf16ToF32(a)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_eq(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_eq(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_le(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_le(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_lt(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_lt(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_lt_or_nan(const Packet16bf& a,
                                              const Packet16bf& b) {
  return Pack32To16(pcmp_lt_or_nan(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pnegate(const Packet16bf& a) {
  Packet16bf sign_mask = _mm256_set1_epi16(static_cast<unsigned short>(0x8000));
  return _mm256_xor_si256(a, sign_mask);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pconj(const Packet16bf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pabs(const Packet16bf& a) {
  const __m256i sign_mask = _mm256_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm256_andnot_si256(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet16bf padd<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(padd<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf psub<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(psub<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmul<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmul<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pdiv<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pdiv<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmin<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmin<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmax<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmax<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf plset<Packet16bf>(const bfloat16& a) {
  return F32ToBf16(plset<Packet16f>(static_cast<float>(a)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf predux_half_dowto4<Packet16bf>(const Packet16bf& a) {
  Packet8bf lane0 = _mm256_extractf128_si256(a, 0);
  Packet8bf lane1 = _mm256_extractf128_si256(a, 1);
  return padd<Packet8bf>(lane0, lane1);
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux<Packet16bf>(const Packet16bf& p) {
  return static_cast<bfloat16>(predux<Packet16f>(Bf16ToF32(p)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_mul<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_min<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_min<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_max<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_max<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf preverse(const Packet16bf& a) {
  __m256i m = _mm256_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1,
                               14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);

  Packet16bf res;
  // Swap hi and lo first because shuffle is in 128-bit lanes.
  res = _mm256_permute2x128_si256(a, a, 1);
  // Shuffle 8-bit values in src within 2*128-bit lanes.
  return _mm256_shuffle_epi8(res, m);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pgather<bfloat16, Packet16bf>(const bfloat16* from,
                                                             Index stride) {
  return _mm256_set_epi16(
      from[15*stride].value, from[14*stride].value, from[13*stride].value, from[12*stride].value,
      from[11*stride].value, from[10*stride].value, from[9*stride].value, from[8*stride].value,
      from[7*stride].value, from[6*stride].value, from[5*stride].value, from[4*stride].value,
      from[3*stride].value, from[2*stride].value, from[1*stride].value, from[0*stride].value);
}

template <>
EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet16bf>(bfloat16* to,
                                                        const Packet16bf& from,
                                                        Index stride) {
  EIGEN_ALIGN64 bfloat16 aux[16];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
  to[stride*8] = aux[8];
  to[stride*9] = aux[9];
  to[stride*10] = aux[10];
  to[stride*11] = aux[11];
  to[stride*12] = aux[12];
  to[stride*13] = aux[13];
  to[stride*14] = aux[14];
  to[stride*15] = aux[15];
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16bf,16>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];
  __m256i e = kernel.packet[4];
  __m256i f = kernel.packet[5];
  __m256i g = kernel.packet[6];
  __m256i h = kernel.packet[7];
  __m256i i = kernel.packet[8];
  __m256i j = kernel.packet[9];
  __m256i k = kernel.packet[10];
  __m256i l = kernel.packet[11];
  __m256i m = kernel.packet[12];
  __m256i n = kernel.packet[13];
  __m256i o = kernel.packet[14];
  __m256i p = kernel.packet[15];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ef_07 = _mm256_unpacklo_epi16(e, f);
  __m256i gh_07 = _mm256_unpacklo_epi16(g, h);
  __m256i ij_07 = _mm256_unpacklo_epi16(i, j);
  __m256i kl_07 = _mm256_unpacklo_epi16(k, l);
  __m256i mn_07 = _mm256_unpacklo_epi16(m, n);
  __m256i op_07 = _mm256_unpacklo_epi16(o, p);

  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);
  __m256i ef_8f = _mm256_unpackhi_epi16(e, f);
  __m256i gh_8f = _mm256_unpackhi_epi16(g, h);
  __m256i ij_8f = _mm256_unpackhi_epi16(i, j);
  __m256i kl_8f = _mm256_unpackhi_epi16(k, l);
  __m256i mn_8f = _mm256_unpackhi_epi16(m, n);
  __m256i op_8f = _mm256_unpackhi_epi16(o, p);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i efgh_03 = _mm256_unpacklo_epi32(ef_07, gh_07);
  __m256i efgh_47 = _mm256_unpackhi_epi32(ef_07, gh_07);
  __m256i ijkl_03 = _mm256_unpacklo_epi32(ij_07, kl_07);
  __m256i ijkl_47 = _mm256_unpackhi_epi32(ij_07, kl_07);
  __m256i mnop_03 = _mm256_unpacklo_epi32(mn_07, op_07);
  __m256i mnop_47 = _mm256_unpackhi_epi32(mn_07, op_07);

  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);
  __m256i efgh_8b = _mm256_unpacklo_epi32(ef_8f, gh_8f);
  __m256i efgh_cf = _mm256_unpackhi_epi32(ef_8f, gh_8f);
  __m256i ijkl_8b = _mm256_unpacklo_epi32(ij_8f, kl_8f);
  __m256i ijkl_cf = _mm256_unpackhi_epi32(ij_8f, kl_8f);
  __m256i mnop_8b = _mm256_unpacklo_epi32(mn_8f, op_8f);
  __m256i mnop_cf = _mm256_unpackhi_epi32(mn_8f, op_8f);

  __m256i abcdefgh_01 = _mm256_unpacklo_epi64(abcd_03, efgh_03);
  __m256i abcdefgh_23 = _mm256_unpackhi_epi64(abcd_03, efgh_03);
  __m256i ijklmnop_01 = _mm256_unpacklo_epi64(ijkl_03, mnop_03);
  __m256i ijklmnop_23 = _mm256_unpackhi_epi64(ijkl_03, mnop_03);
  __m256i abcdefgh_45 = _mm256_unpacklo_epi64(abcd_47, efgh_47);
  __m256i abcdefgh_67 = _mm256_unpackhi_epi64(abcd_47, efgh_47);
  __m256i ijklmnop_45 = _mm256_unpacklo_epi64(ijkl_47, mnop_47);
  __m256i ijklmnop_67 = _mm256_unpackhi_epi64(ijkl_47, mnop_47);
  __m256i abcdefgh_89 = _mm256_unpacklo_epi64(abcd_8b, efgh_8b);
  __m256i abcdefgh_ab = _mm256_unpackhi_epi64(abcd_8b, efgh_8b);
  __m256i ijklmnop_89 = _mm256_unpacklo_epi64(ijkl_8b, mnop_8b);
  __m256i ijklmnop_ab = _mm256_unpackhi_epi64(ijkl_8b, mnop_8b);
  __m256i abcdefgh_cd = _mm256_unpacklo_epi64(abcd_cf, efgh_cf);
  __m256i abcdefgh_ef = _mm256_unpackhi_epi64(abcd_cf, efgh_cf);
  __m256i ijklmnop_cd = _mm256_unpacklo_epi64(ijkl_cf, mnop_cf);
  __m256i ijklmnop_ef = _mm256_unpackhi_epi64(ijkl_cf, mnop_cf);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  kernel.packet[0] = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x20);
  kernel.packet[1] = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x20);
  kernel.packet[2] = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x20);
  kernel.packet[3] = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x20);
  kernel.packet[4] = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x20);
  kernel.packet[5] = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x20);
  kernel.packet[6] = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x20);
  kernel.packet[7] = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x20);
  kernel.packet[8] = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x31);
  kernel.packet[9] = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x31);
  kernel.packet[10] = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x31);
  kernel.packet[11] = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x31);
  kernel.packet[12] = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x31);
  kernel.packet[13] = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x31);
  kernel.packet[14] = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x31);
  kernel.packet[15] = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x31);
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16bf,4>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  kernel.packet[0] = _mm256_permute2x128_si256(abcd_03, abcd_47, 0x20);
  kernel.packet[1] = _mm256_permute2x128_si256(abcd_8b, abcd_cf, 0x20);
  kernel.packet[2] = _mm256_permute2x128_si256(abcd_03, abcd_47, 0x31);
  kernel.packet[3] = _mm256_permute2x128_si256(abcd_8b, abcd_cf, 0x31);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2019 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_AVX512_H
#define EIGEN_TYPE_CASTING_AVX512_H

namespace Eigen {

namespace internal {

template<> EIGEN_STRONG_INLINE Packet16i pcast<Packet16f, Packet16i>(const Packet16f& a) {
  return _mm512_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16i, Packet16f>(const Packet16i& a) {
  return _mm512_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet16i preinterpret<Packet16i, Packet16f>(const Packet16f& a) {
  return _mm512_castps_si512(a);
}

template<> EIGEN_STRONG_INLINE Packet16f preinterpret<Packet16f, Packet16i>(const Packet16i& a) {
  return _mm512_castsi512_ps(a);
}

template <>
struct type_casting_traits<half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16h, Packet16f>(const Packet16h& a) {
  return half2float(a);
}

template <>
struct type_casting_traits<float, half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16h pcast<Packet16f, Packet16h>(const Packet16f& a) {
  return float2half(a);
}

template <>
struct type_casting_traits<bfloat16, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16bf, Packet16f>(const Packet16bf& a) {
  return Bf16ToF32(a);
}

template <>
struct type_casting_traits<float, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16bf pcast<Packet16f, Packet16bf>(const Packet16f& a) {
  return F32ToBf16(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010-2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX32_ALTIVEC_H
#define EIGEN_COMPLEX32_ALTIVEC_H

namespace Eigen {

namespace internal {

static Packet4ui  p4ui_CONJ_XOR = vec_mergeh((Packet4ui)p4i_ZERO, (Packet4ui)p4f_MZERO);//{ 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
#ifdef __VSX__
#if defined(_BIG_ENDIAN)
static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2d_MZERO, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_MZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
#else
static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_MZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2d_MZERO, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
#endif
#endif

//---------- float ----------
struct Packet2cf
{
  EIGEN_STRONG_INLINE explicit Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}

  EIGEN_STRONG_INLINE Packet2cf pmul(const Packet2cf& a, const Packet2cf& b)
  {
    Packet4f v1, v2;

    // Permute and multiply the real parts of a and b
    v1 = vec_perm(a.v, a.v, p16uc_PSET32_WODD);
    // Get the imaginary parts of a
    v2 = vec_perm(a.v, a.v, p16uc_PSET32_WEVEN);
    // multiply a_re * b
    v1 = vec_madd(v1, b.v, p4f_ZERO);
    // multiply a_im * b and get the conjugate result
    v2 = vec_madd(v2, b.v, p4f_ZERO);
    v2 = reinterpret_cast<Packet4f>(pxor(v2, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR)));
    // permute back to a proper order
    v2 = vec_perm(v2, v2, p16uc_COMPLEX32_REV);

    return Packet2cf(padd<Packet4f>(v1, v2));
  }

  EIGEN_STRONG_INLINE Packet2cf& operator*=(const Packet2cf& b) {
    v = pmul(Packet2cf(*this), b).v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator*(const Packet2cf& b) const {
    return Packet2cf(*this) *= b;
  }

  EIGEN_STRONG_INLINE Packet2cf& operator+=(const Packet2cf& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator+(const Packet2cf& b) const {
    return Packet2cf(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator-=(const Packet2cf& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(const Packet2cf& b) const {
    return Packet2cf(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(void) const {
    return Packet2cf(-v);
  }

  Packet4f  v;
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  typedef Packet4f as_real;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
#ifdef __VSX__
    HasBlend  = 1,
#endif
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet2cf> { typedef std::complex<float> type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2cf half; typedef Packet4f as_real; };

template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  if((std::ptrdiff_t(&from) % 16) == 0)
    res.v = pload<Packet4f>((const float *)&from);
  else
    res.v = ploadu<Packet4f>((const float *)&from);
  res.v = vec_perm(res.v, res.v, p16uc_PSET64_HI);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>*        from) { return Packet2cf(pload<Packet4f>((const float *) from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>*       from) { return Packet2cf(ploadu<Packet4f>((const float*) from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>*     from) { return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { pstoreu((float*)to, from.v); }

EIGEN_STRONG_INLINE Packet2cf pload2(const std::complex<float>* from0, const std::complex<float>* from1)
{
  Packet4f res0, res1;
#ifdef __VSX__
  __asm__ ("lxsdx %x0,%y1" : "=wa" (res0) : "Z" (*from0));
  __asm__ ("lxsdx %x0,%y1" : "=wa" (res1) : "Z" (*from1));
#ifdef _BIG_ENDIAN
  __asm__ ("xxpermdi %x0, %x1, %x2, 0" : "=wa" (res0) : "wa" (res0), "wa" (res1));
#else
  __asm__ ("xxpermdi %x0, %x2, %x1, 0" : "=wa" (res0) : "wa" (res0), "wa" (res1));
#endif
#else
  *reinterpret_cast<std::complex<float> *>(&res0) = *from0;
  *reinterpret_cast<std::complex<float> *>(&res1) = *from1;
  res0 = vec_perm(res0, res1, p16uc_TRANSPOSE64_HI);
#endif
  return Packet2cf(res0);
}

template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  EIGEN_ALIGN16 std::complex<float> af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  return pload<Packet2cf>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  EIGEN_ALIGN16 std::complex<float> af[2];
  pstore<std::complex<float> >((std::complex<float> *) af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) { return Packet2cf(pxor<Packet4f>(a.v, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR))); }

template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pand<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(por<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pxor<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pandnot<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> * addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  EIGEN_ALIGN16 std::complex<float> res[2];
  pstore((float *)&res, a.v);

  return res[0];
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet4f rev_a;
  rev_a = vec_perm(a.v, a.v, p16uc_COMPLEX32_REV2);
  return Packet2cf(rev_a);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  b = vec_sld(a.v, a.v, 8);
  b = padd<Packet4f>(a.v, b);
  return pfirst<Packet2cf>(Packet2cf(b));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  Packet2cf prod;
  b = vec_sld(a.v, a.v, 8);
  prod = pmul<Packet2cf>(a, Packet2cf(b));

  return pfirst<Packet2cf>(prod);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res = pmul(a, pconj(b));
  Packet4f s = pmul<Packet4f>(b.v, b.v);
  return Packet2cf(pdiv(res.v, padd<Packet4f>(s, vec_perm(s, s, p16uc_COMPLEX32_REV))));
}

template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& x)
{
  return Packet2cf(vec_perm(x.v, x.v, p16uc_COMPLEX32_REV));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet4f tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = reinterpret_cast<Packet4f>(vec_cmpeq(a.v,b.v));
  return Packet2cf(vec_and(eq, vec_perm(eq, eq, p16uc_COMPLEX32_REV)));
}

#ifdef __VSX__
template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  result.v = reinterpret_cast<Packet4f>(pblend<Packet2d>(ifPacket, reinterpret_cast<Packet2d>(thenPacket.v), reinterpret_cast<Packet2d>(elsePacket.v)));
  return result;
}
#endif

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a)
{
  return psqrt_complex<Packet2cf>(a);
}

//---------- double ----------
#ifdef __VSX__
struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}

  EIGEN_STRONG_INLINE Packet1cd pmul(const Packet1cd& a, const Packet1cd& b)
  {
    Packet2d a_re, a_im, v1, v2;

    // Permute and multiply the real parts of a and b
    a_re = vec_perm(a.v, a.v, p16uc_PSET64_HI);
    // Get the imaginary parts of a
    a_im = vec_perm(a.v, a.v, p16uc_PSET64_LO);
    // multiply a_re * b
    v1 = vec_madd(a_re, b.v, p2d_ZERO);
    // multiply a_im * b and get the conjugate result
    v2 = vec_madd(a_im, b.v, p2d_ZERO);
    v2 = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(v2), reinterpret_cast<Packet4ui>(v2), 8));
    v2 = pxor(v2, reinterpret_cast<Packet2d>(p2ul_CONJ_XOR1));

    return Packet1cd(padd<Packet2d>(v1, v2));
  }

  EIGEN_STRONG_INLINE Packet1cd& operator*=(const Packet1cd& b) {
    v = pmul(Packet1cd(*this), b).v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator*(const Packet1cd& b) const {
    return Packet1cd(*this) *= b;
  }

  EIGEN_STRONG_INLINE Packet1cd& operator+=(const Packet1cd& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator+(const Packet1cd& b) const {
    return Packet1cd(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator-=(const Packet1cd& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(const Packet1cd& b) const {
    return Packet1cd(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(void) const {
    return Packet1cd(-v);
  }

  Packet2d v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cd> { typedef std::complex<double> type; enum {size=1, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet1cd half; typedef Packet2d as_real; };

template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from) { return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) { return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { pstoreu((double*)to, from.v); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(const std::complex<double>* from, Index)
{
  return pload<Packet1cd>(from);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to, const Packet1cd& from, Index)
{
  pstore<std::complex<double> >(to, from);
}

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) { return Packet1cd(pxor(a.v, reinterpret_cast<Packet2d>(p2ul_CONJ_XOR2))); }

template<> EIGEN_STRONG_INLINE Packet1cd pand   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pandnot(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>*     from)  { return pset1<Packet1cd>(*from); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> * addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 std::complex<double> res[2];
  pstore<std::complex<double> >(res, a);

  return res[0];
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for AltiVec
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = pmul<Packet2d>(b.v, b.v);
  return Packet1cd(pdiv(res.v, padd<Packet2d>(s, vec_perm(s, s, p16uc_REVERSE64))));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b) {
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a)==re(b), im(a)==im(b)]
  Packet2d eq = reinterpret_cast<Packet2d>(vec_cmpeq(a.v,b.v));
  // Swap real/imag elements in the mask in to get:
  // [im(a)==im(b), re(a)==re(b)]
  Packet2d eq_swapped = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(eq), reinterpret_cast<Packet4ui>(eq), 8));
  // Return re(a)==re(b) & im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cd(vec_and(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a)
{
  return psqrt_complex<Packet1cd>(a);
}

#endif // __VSX__
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX32_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_ALTIVEC_H
#define EIGEN_MATH_FUNCTIONS_ALTIVEC_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog<Packet4f>(const Packet4f& _x)
{
  return plog_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
  return pexp_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psin<Packet4f>(const Packet4f& _x)
{
  return psin_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pcos<Packet4f>(const Packet4f& _x)
{
  return pcos_float(_x);
}

#ifndef EIGEN_COMP_CLANG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x)
{
  return  vec_rsqrt(x);
}
#endif

#ifdef __VSX__
#ifndef EIGEN_COMP_CLANG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x)
{
  return  vec_rsqrt(x);
}
#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x)
{
  return  vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x)
{
  return  vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& _x)
{
  return pexp_double(_x);
}
#endif

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Everton Constantino (everton.constantino@ibm.com)
// Copyright (C) 2021 Chip Kerchner (chip.kerchner@ibm.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_PRODUCT_ALTIVEC_H
#define EIGEN_MATRIX_PRODUCT_ALTIVEC_H

#ifndef EIGEN_ALTIVEC_USE_CUSTOM_PACK
#define EIGEN_ALTIVEC_USE_CUSTOM_PACK    1
#endif

#include "MatrixProductCommon.h"

// Since LLVM doesn't support dynamic dispatching, force either always MMA or VSX
#if EIGEN_COMP_LLVM
#if !defined(EIGEN_ALTIVEC_DISABLE_MMA) && !defined(EIGEN_ALTIVEC_MMA_ONLY)
#ifdef __MMA__
#define EIGEN_ALTIVEC_MMA_ONLY
#else
#define EIGEN_ALTIVEC_DISABLE_MMA
#endif
#endif
#endif

#ifdef __has_builtin
#if __has_builtin(__builtin_mma_assemble_acc)
  #define ALTIVEC_MMA_SUPPORT
#endif
#endif

#if defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
  #include "MatrixProductMMA.h"
#endif

/**************************************************************************************************
 * TODO                                                                                           *
 * - Check StorageOrder on dhs_pack (the innermost second loop seems unvectorized when it could). *
 * - Check the possibility of transposing as GETREAL and GETIMAG when needed.                     *
 **************************************************************************************************/
namespace Eigen {

namespace internal {

/**************************
 * Constants and typedefs *
 **************************/
template<typename Scalar>
struct quad_traits
{
  typedef typename packet_traits<Scalar>::type    vectortype;
  typedef PacketBlock<vectortype,4>                     type;
  typedef vectortype                                 rhstype;
  enum
  {
    vectorsize = packet_traits<Scalar>::size,
    size = 4,
    rows = 4
  };
};

template<>
struct quad_traits<double>
{
  typedef Packet2d                        vectortype;
  typedef PacketBlock<vectortype,4>             type;
  typedef PacketBlock<Packet2d,2>            rhstype;
  enum
  {
    vectorsize = packet_traits<double>::size,
    size = 2,
    rows = 4
  };
};

// MatrixProduct decomposes real/imaginary vectors into a real vector and an imaginary vector, this turned out
// to be faster than Eigen's usual approach of having real/imaginary pairs on a single vector. This constants then
// are responsible to extract from convert between Eigen's and MatrixProduct approach.

const static Packet16uc p16uc_GETREAL32 = {  0,  1,  2,  3,
                                             8,  9, 10, 11,
                                            16, 17, 18, 19,
                                            24, 25, 26, 27};

const static Packet16uc p16uc_GETIMAG32 = {  4,  5,  6,  7,
                                            12, 13, 14, 15,
                                            20, 21, 22, 23,
                                            28, 29, 30, 31};
const static Packet16uc p16uc_GETREAL64 = {  0,  1,  2,  3,  4,  5,  6,  7,
                                            16, 17, 18, 19, 20, 21, 22, 23};

//[a,ai],[b,bi] = [ai,bi]
const static Packet16uc p16uc_GETIMAG64 = {  8,  9, 10, 11, 12, 13, 14, 15,
                                            24, 25, 26, 27, 28, 29, 30, 31};

/*********************************************
 * Single precision real and complex packing *
 * *******************************************/

/**
 * Symm packing is related to packing of symmetric adjoint blocks, as expected the packing leaves
 * the diagonal real, whatever is below it is copied from the respective upper diagonal element and 
 * conjugated. There's no PanelMode available for symm packing.
 *
 * Packing in general is supposed to leave the lhs block and the rhs block easy to be read by gemm using 
 * its respective rank-update instructions. The float32/64 versions are different because at this moment
 * the size of the accumulator is fixed at 512-bits so you can't have a 4x4 accumulator of 64-bit elements.
 * 
 * As mentioned earlier MatrixProduct breaks complex numbers into a real vector and a complex vector so packing has
 * to take that into account, at the moment, we run pack the real part and then the imaginary part, this is the main
 * reason why packing for complex is broken down into several different parts, also the reason why we endup having a
 * float32/64 and complex float32/64 version.
 **/
template<typename Scalar, typename Index, int StorageOrder>
EIGEN_ALWAYS_INLINE std::complex<Scalar> getAdjointVal(Index i, Index j, const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder>& dt)
{
  std::complex<Scalar> v;
  if(i < j)
  {
    v.real( dt(j,i).real());
    v.imag(-dt(j,i).imag());
  } else if(i > j)
  {
    v.real( dt(i,j).real());
    v.imag( dt(i,j).imag());
  } else {
    v.real( dt(i,j).real());
    v.imag((Scalar)0.0);
  }
  return v;
}

template<typename Scalar, typename Index, int StorageOrder, int N>
EIGEN_STRONG_INLINE void symm_pack_complex_rhs_helper(std::complex<Scalar>* blockB, const std::complex<Scalar>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
{
  const Index depth = k2 + rows;
  const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder> rhs(_rhs, rhsStride);
  const Index vectorSize = N*quad_traits<Scalar>::vectorsize;
  const Index vectorDelta = vectorSize * rows;
  Scalar* blockBf = reinterpret_cast<Scalar *>(blockB);

  Index rir = 0, rii, j = 0;
  for(; j + vectorSize <= cols; j+=vectorSize)
  {
    rii = rir + vectorDelta;

    for(Index i = k2; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(i, j + k, rhs);

        blockBf[rir + k] = v.real();
        blockBf[rii + k] = v.imag();
      }
      rir += vectorSize;
      rii += vectorSize;
    }

    rir += vectorDelta;
  }
  if (j < cols)
  {
    rii = rir + ((cols - j) * rows);

    for(Index i = k2; i < depth; i++)
    {
      Index k = j;
      for(; k < cols; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(i, k, rhs);

        blockBf[rir] = v.real();
        blockBf[rii] = v.imag();

        rir += 1;
        rii += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder>
EIGEN_STRONG_INLINE void symm_pack_complex_lhs_helper(std::complex<Scalar>* blockA, const std::complex<Scalar>* _lhs, Index lhsStride, Index cols, Index rows)
{
  const Index depth = cols;
  const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder> lhs(_lhs, lhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;
  const Index vectorDelta = vectorSize * depth;
  Scalar* blockAf = (Scalar *)(blockA);

  Index rir = 0, rii, j = 0;
  for(; j + vectorSize <= rows; j+=vectorSize)
  {
    rii = rir + vectorDelta;

    for(Index i = 0; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(j+k, i, lhs);

        blockAf[rir + k] = v.real();
        blockAf[rii + k] = v.imag();
      }
      rir += vectorSize;
      rii += vectorSize;
    }

    rir += vectorDelta;
  }

  if (j < rows)
  {
    rii = rir + ((rows - j) * depth);

    for(Index i = 0; i < depth; i++)
    {
      Index k = j;
      for(; k < rows; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(k, i, lhs);

        blockAf[rir] = v.real();
        blockAf[rii] = v.imag();

        rir += 1;
        rii += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder, int N>
EIGEN_STRONG_INLINE void symm_pack_rhs_helper(Scalar* blockB, const Scalar* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
{
  const Index depth = k2 + rows;
  const_blas_data_mapper<Scalar, Index, StorageOrder> rhs(_rhs, rhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;

  Index ri = 0, j = 0;
  for(; j + N*vectorSize <= cols; j+=N*vectorSize)
  {
    Index i = k2;
    for(; i < depth; i++)
    {
      for(Index k = 0; k < N*vectorSize; k++)
      {
        if(i <= j+k)
          blockB[ri + k] = rhs(j+k, i);
        else
          blockB[ri + k] = rhs(i, j+k);
      }
      ri += N*vectorSize;
    }
  }

  if (j < cols)
  {
    for(Index i = k2; i < depth; i++)
    {
      Index k = j;
      for(; k < cols; k++)
      {
        if(k <= i)
          blockB[ri] = rhs(i, k);
        else
          blockB[ri] = rhs(k, i);
        ri += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder>
EIGEN_STRONG_INLINE void symm_pack_lhs_helper(Scalar* blockA, const Scalar* _lhs, Index lhsStride, Index cols, Index rows)
{
  const Index depth = cols;
  const_blas_data_mapper<Scalar, Index, StorageOrder> lhs(_lhs, lhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;

  Index ri = 0, j = 0;
  for(; j + vectorSize <= rows; j+=vectorSize)
  {
    Index i = 0;

    for(; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        if(i <= j+k)
          blockA[ri + k] = lhs(j+k, i);
        else
          blockA[ri + k] = lhs(i, j+k);
      }
      ri += vectorSize;
    }
  }

  if (j < rows)
  {
    for(Index i = 0; i < depth; i++)
    {
      Index k = j;
      for(; k < rows; k++)
      {
        if(i <= k)
          blockA[ri] = lhs(k, i);
        else
          blockA[ri] = lhs(i, k);
        ri += 1;
      }
    }
  }
}

template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<std::complex<float>, Index, nr, StorageOrder>
{
  void operator()(std::complex<float>* blockB, const std::complex<float>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_complex_rhs_helper<float, Index, StorageOrder, 1>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<std::complex<float>, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(std::complex<float>* blockA, const std::complex<float>* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_complex_lhs_helper<float, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack std::complex<float64> ***********

template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<std::complex<double>, Index, nr, StorageOrder>
{
  void operator()(std::complex<double>* blockB, const std::complex<double>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_complex_rhs_helper<double, Index, StorageOrder, 2>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<std::complex<double>, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(std::complex<double>* blockA, const std::complex<double>* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_complex_lhs_helper<double, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack float32 ***********
template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<float, Index, nr, StorageOrder>
{
  void operator()(float* blockB, const float* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_rhs_helper<float, Index, StorageOrder, 1>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<float, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(float* blockA, const float* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_lhs_helper<float, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack float64 ***********
template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<double, Index, nr, StorageOrder>
{
  void operator()(double* blockB, const double* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_rhs_helper<double, Index, StorageOrder, 2>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<double, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(double* blockA, const double* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_lhs_helper<double, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

/**
 * PanelMode
 * Packing might be called several times before being multiplied by gebp_kernel, this happens because 
 * on special occasions it fills part of block with other parts of the matrix. Two variables control
 * how PanelMode should behave: offset and stride. The idea is that those variables represent whatever
 * is going to be the real offset and stride in the future and this is what you should obey. The process
 * is to behave as you would with normal packing but leave the start of each part with the correct offset
 * and the end as well respecting the real stride the block will have. Gebp is aware of both blocks stride
 * and offset and behaves accordingly.
 **/

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void storeBlock(Scalar* to, PacketBlock<Packet,4>& block)
{
  const Index size = 16 / sizeof(Scalar);
  pstore<Scalar>(to + (0 * size), block.packet[0]);
  pstore<Scalar>(to + (1 * size), block.packet[1]);
  pstore<Scalar>(to + (2 * size), block.packet[2]);
  pstore<Scalar>(to + (3 * size), block.packet[3]);
}

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void storeBlock(Scalar* to, PacketBlock<Packet,2>& block)
{
  const Index size = 16 / sizeof(Scalar);
  pstore<Scalar>(to + (0 * size), block.packet[0]);
  pstore<Scalar>(to + (1 * size), block.packet[1]);
}

// General template for lhs & rhs complex packing.
template<typename Scalar, typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode, bool UseLhs>
struct dhs_cpack {
  EIGEN_STRONG_INLINE void operator()(std::complex<Scalar>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<Scalar>::vectorsize;
    const Index vectorDelta = vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (vectorSize*offset) : 0), rii;
    Scalar* blockAt = reinterpret_cast<Scalar *>(blockA);
    Index j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,4> blockr, blocki;
        PacketBlock<PacketC,8> cblock;

        if (UseLhs) {
          bload<DataMapper, PacketC, Index, 2, 0, StorageOrder>(cblock, lhs, j, i);
        } else {
          bload<DataMapper, PacketC, Index, 2, 0, StorageOrder>(cblock, lhs, i, j);
        }

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[4].v, p16uc_GETREAL32);
        blockr.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[5].v, p16uc_GETREAL32);
        blockr.packet[2] = vec_perm(cblock.packet[2].v, cblock.packet[6].v, p16uc_GETREAL32);
        blockr.packet[3] = vec_perm(cblock.packet[3].v, cblock.packet[7].v, p16uc_GETREAL32);

        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[4].v, p16uc_GETIMAG32);
        blocki.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[5].v, p16uc_GETIMAG32);
        blocki.packet[2] = vec_perm(cblock.packet[2].v, cblock.packet[6].v, p16uc_GETIMAG32);
        blocki.packet[3] = vec_perm(cblock.packet[3].v, cblock.packet[7].v, p16uc_GETIMAG32);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
          blocki.packet[2] = -blocki.packet[2];
          blocki.packet[3] = -blocki.packet[3];
        }

        if(((StorageOrder == RowMajor) && UseLhs) || (((StorageOrder == ColMajor) && !UseLhs)))
        {
          ptranspose(blockr);
          ptranspose(blocki);
        }

        storeBlock<Scalar, Packet, Index>(blockAt + rir, blockr);
        storeBlock<Scalar, Packet, Index>(blockAt + rii, blocki);

        rir += 4*vectorSize;
        rii += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        PacketBlock<Packet,1> blockr, blocki;
        PacketBlock<PacketC,2> cblock;

        if(((StorageOrder == ColMajor) && UseLhs) || (((StorageOrder == RowMajor) && !UseLhs)))
        {
          if (UseLhs) {
            cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i);
            cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 2, i);
          } else {
            cblock.packet[0] = lhs.template loadPacket<PacketC>(i, j + 0);
            cblock.packet[1] = lhs.template loadPacket<PacketC>(i, j + 2);
          }
        } else {
          std::complex<Scalar> lhs0, lhs1;
          if (UseLhs) {
            lhs0 = lhs(j + 0, i);
            lhs1 = lhs(j + 1, i);
            cblock.packet[0] = pload2(&lhs0, &lhs1);
            lhs0 = lhs(j + 2, i);
            lhs1 = lhs(j + 3, i);
            cblock.packet[1] = pload2(&lhs0, &lhs1);
          } else {
            lhs0 = lhs(i, j + 0);
            lhs1 = lhs(i, j + 1);
            cblock.packet[0] = pload2(&lhs0, &lhs1);
            lhs0 = lhs(i, j + 2);
            lhs1 = lhs(i, j + 3);
            cblock.packet[1] = pload2(&lhs0, &lhs1);
          }
        }

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL32);
        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG32);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
        }

        pstore<Scalar>(blockAt + rir, blockr.packet[0]);
        pstore<Scalar>(blockAt + rii, blocki.packet[0]);

        rir += vectorSize;
        rii += vectorSize;
      }

      rir += ((PanelMode) ? (vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < rows)
    {
      if(PanelMode) rir += (offset*(rows - j - vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (rows - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          if (UseLhs) {
            blockAt[rir] = lhs(k, i).real();

            if(Conjugate)
              blockAt[rii] = -lhs(k, i).imag();
            else
              blockAt[rii] =  lhs(k, i).imag();
          } else {
            blockAt[rir] = lhs(i, k).real();

            if(Conjugate)
              blockAt[rii] = -lhs(i, k).imag();
            else
              blockAt[rii] =  lhs(i, k).imag();
          }

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

// General template for lhs & rhs packing.
template<typename Scalar, typename Index, typename DataMapper, typename Packet, int StorageOrder, bool PanelMode, bool UseLhs>
struct dhs_pack{
  EIGEN_STRONG_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<Scalar>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += vectorSize*offset;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,4> block;

        if (UseLhs) {
          bload<DataMapper, Packet, Index, 4, 0, StorageOrder>(block, lhs, j, i);
        } else {
          bload<DataMapper, Packet, Index, 4, 0, StorageOrder>(block, lhs, i, j);
        }
        if(((StorageOrder == RowMajor) && UseLhs) || ((StorageOrder == ColMajor) && !UseLhs))
        {
          ptranspose(block);
        }

        storeBlock<Scalar, Packet, Index>(blockA + ri, block);

        ri += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(((StorageOrder == RowMajor) && UseLhs) || ((StorageOrder == ColMajor) && !UseLhs))
        {
          if (UseLhs) {
            blockA[ri+0] = lhs(j+0, i);
            blockA[ri+1] = lhs(j+1, i);
            blockA[ri+2] = lhs(j+2, i);
            blockA[ri+3] = lhs(j+3, i);
          } else {
            blockA[ri+0] = lhs(i, j+0);
            blockA[ri+1] = lhs(i, j+1);
            blockA[ri+2] = lhs(i, j+2);
            blockA[ri+3] = lhs(i, j+3);
          }
        } else {
          Packet lhsV;
          if (UseLhs) {
            lhsV = lhs.template loadPacket<Packet>(j, i);
          } else {
            lhsV = lhs.template loadPacket<Packet>(i, j);
          }
          pstore<Scalar>(blockA + ri, lhsV);
        }

        ri += vectorSize;
      }

      if(PanelMode) ri += vectorSize*(stride - offset - depth);
    }

    if (j < rows)
    {
      if(PanelMode) ri += offset*(rows - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          if (UseLhs) {
            blockA[ri] = lhs(k, i);
          } else {
            blockA[ri] = lhs(i, k);
          }
          ri += 1;
        }
      }
    }
  }
};

// General template for lhs packing, float64 specialization.
template<typename Index, typename DataMapper, int StorageOrder, bool PanelMode>
struct dhs_pack<double, Index, DataMapper, Packet2d, StorageOrder, PanelMode, true>
{
  EIGEN_STRONG_INLINE void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += vectorSize*offset;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet2d,2> block;
        if(StorageOrder == RowMajor)
        {
          block.packet[0] = lhs.template loadPacket<Packet2d>(j + 0, i);
          block.packet[1] = lhs.template loadPacket<Packet2d>(j + 1, i);

          ptranspose(block);
        } else {
          block.packet[0] = lhs.template loadPacket<Packet2d>(j, i + 0);
          block.packet[1] = lhs.template loadPacket<Packet2d>(j, i + 1);
        }

        storeBlock<double, Packet2d, Index>(blockA + ri, block);

        ri += 2*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(StorageOrder == RowMajor)
        {
          blockA[ri+0] = lhs(j+0, i);
          blockA[ri+1] = lhs(j+1, i);
        } else {
          Packet2d lhsV = lhs.template loadPacket<Packet2d>(j, i);
          pstore<double>(blockA + ri, lhsV);
        }

        ri += vectorSize;
      }

      if(PanelMode) ri += vectorSize*(stride - offset - depth);
    }

    if (j < rows)
    {
      if(PanelMode) ri += offset*(rows - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          blockA[ri] = lhs(k, i);
          ri += 1;
        }
      }
    }
  }
};

// General template for rhs packing, float64 specialization.
template<typename Index, typename DataMapper, int StorageOrder, bool PanelMode>
struct dhs_pack<double, Index, DataMapper, Packet2d, StorageOrder, PanelMode, false>
{
  EIGEN_STRONG_INLINE void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + 2*vectorSize <= cols; j+=2*vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += offset*(2*vectorSize);

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet2d,4> block;
        if(StorageOrder == ColMajor)
        {
          PacketBlock<Packet2d,2> block1, block2;
          block1.packet[0] = rhs.template loadPacket<Packet2d>(i, j + 0);
          block1.packet[1] = rhs.template loadPacket<Packet2d>(i, j + 1);
          block2.packet[0] = rhs.template loadPacket<Packet2d>(i, j + 2);
          block2.packet[1] = rhs.template loadPacket<Packet2d>(i, j + 3);

          ptranspose(block1);
          ptranspose(block2);

          pstore<double>(blockB + ri    , block1.packet[0]);
          pstore<double>(blockB + ri + 2, block2.packet[0]);
          pstore<double>(blockB + ri + 4, block1.packet[1]);
          pstore<double>(blockB + ri + 6, block2.packet[1]);
        } else {
          block.packet[0] = rhs.template loadPacket<Packet2d>(i + 0, j + 0); //[a1 a2]
          block.packet[1] = rhs.template loadPacket<Packet2d>(i + 0, j + 2); //[a3 a4]
          block.packet[2] = rhs.template loadPacket<Packet2d>(i + 1, j + 0); //[b1 b2]
          block.packet[3] = rhs.template loadPacket<Packet2d>(i + 1, j + 2); //[b3 b4]

          storeBlock<double, Packet2d, Index>(blockB + ri, block);
        }

        ri += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(StorageOrder == ColMajor)
        {
          blockB[ri+0] = rhs(i, j+0);
          blockB[ri+1] = rhs(i, j+1);

          ri += vectorSize;

          blockB[ri+0] = rhs(i, j+2);
          blockB[ri+1] = rhs(i, j+3);
        } else {
          Packet2d rhsV = rhs.template loadPacket<Packet2d>(i, j);
          pstore<double>(blockB + ri, rhsV);

          ri += vectorSize;

          rhsV = rhs.template loadPacket<Packet2d>(i, j + 2);
          pstore<double>(blockB + ri, rhsV);
        }
        ri += vectorSize;
      }

      if(PanelMode) ri += (2*vectorSize)*(stride - offset - depth);
    }

    if (j < cols)
    {
      if(PanelMode) ri += offset*(cols - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < cols; k++)
        {
          blockB[ri] = rhs(i, k);
          ri += 1;
        }
      }
    }
  }
};

// General template for lhs complex packing, float64 specialization.
template<typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode>
struct dhs_cpack<double, Index, DataMapper, Packet, PacketC, StorageOrder, Conjugate, PanelMode, true>
{
  EIGEN_STRONG_INLINE void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    const Index vectorDelta = vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (vectorSize*offset) : 0), rii;
    double* blockAt = reinterpret_cast<double *>(blockA);
    Index j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,2> blockr, blocki;
        PacketBlock<PacketC,4> cblock;

        if(StorageOrder == ColMajor)
        {
          cblock.packet[0] = lhs.template loadPacket<PacketC>(j, i + 0); //[a1 a1i]
          cblock.packet[1] = lhs.template loadPacket<PacketC>(j, i + 1); //[b1 b1i]

          cblock.packet[2] = lhs.template loadPacket<PacketC>(j + 1, i + 0); //[a2 a2i]
          cblock.packet[3] = lhs.template loadPacket<PacketC>(j + 1, i + 1); //[b2 b2i]

          blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[2].v, p16uc_GETREAL64); //[a1 a2]
          blockr.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[3].v, p16uc_GETREAL64); //[b1 b2]

          blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[2].v, p16uc_GETIMAG64);
          blocki.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[3].v, p16uc_GETIMAG64);
        } else {
          cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i); //[a1 a1i]
          cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 1, i); //[a2 a2i]

          cblock.packet[2] = lhs.template loadPacket<PacketC>(j + 0, i + 1); //[b1 b1i]
          cblock.packet[3] = lhs.template loadPacket<PacketC>(j + 1, i + 1); //[b2 b2i

          blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64); //[a1 a2]
          blockr.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETREAL64); //[b1 b2]

          blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);
          blocki.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETIMAG64);
        }

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
        }

        storeBlock<double, Packet, Index>(blockAt + rir, blockr);
        storeBlock<double, Packet, Index>(blockAt + rii, blocki);

        rir += 2*vectorSize;
        rii += 2*vectorSize;
      }
      for(; i < depth; i++)
      {
        PacketBlock<Packet,1> blockr, blocki;
        PacketBlock<PacketC,2> cblock;

        cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i);
        cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 1, i);

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64);
        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
        }

        pstore<double>(blockAt + rir, blockr.packet[0]);
        pstore<double>(blockAt + rii, blocki.packet[0]);

        rir += vectorSize;
        rii += vectorSize;
      }

      rir += ((PanelMode) ? (vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < rows)
    {
      if(PanelMode) rir += (offset*(rows - j - vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (rows - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          blockAt[rir] = lhs(k, i).real();

          if(Conjugate)
            blockAt[rii] = -lhs(k, i).imag();
          else
            blockAt[rii] =  lhs(k, i).imag();

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

// General template for rhs complex packing, float64 specialization.
template<typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode>
struct dhs_cpack<double, Index, DataMapper, Packet, PacketC, StorageOrder, Conjugate, PanelMode, false>
{
  EIGEN_STRONG_INLINE void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    const Index vectorDelta = 2*vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (2*vectorSize*offset) : 0), rii;
    double* blockBt = reinterpret_cast<double *>(blockB);
    Index j = 0;

    for(; j + 2*vectorSize <= cols; j+=2*vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i < depth; i++)
      {
        PacketBlock<PacketC,4> cblock;
        PacketBlock<Packet,2> blockr, blocki;

        bload<DataMapper, PacketC, Index, 2, 0, ColMajor>(cblock, rhs, i, j);

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64);
        blockr.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETREAL64);

        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);
        blocki.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETIMAG64);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
        }

        storeBlock<double, Packet, Index>(blockBt + rir, blockr);
        storeBlock<double, Packet, Index>(blockBt + rii, blocki);

        rir += 2*vectorSize;
        rii += 2*vectorSize;
      }

      rir += ((PanelMode) ? (2*vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < cols)
    {
      if(PanelMode) rir += (offset*(cols - j - 2*vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (cols - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < cols; k++)
        {
          blockBt[rir] = rhs(i, k).real();

          if(Conjugate)
            blockBt[rii] = -rhs(i, k).imag();
          else
            blockBt[rii] =  rhs(i, k).imag();

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

/**************
 * GEMM utils *
 **************/

// 512-bits rank1-update of acc. It can either positive or negative accumulate (useful for complex gemm).
template<typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger_common(PacketBlock<Packet,4>* acc, const Packet& lhsV, const Packet* rhsV)
{
  if(NegativeAccumulate)
  {
    acc->packet[0] = vec_nmsub(lhsV, rhsV[0], acc->packet[0]);
    acc->packet[1] = vec_nmsub(lhsV, rhsV[1], acc->packet[1]);
    acc->packet[2] = vec_nmsub(lhsV, rhsV[2], acc->packet[2]);
    acc->packet[3] = vec_nmsub(lhsV, rhsV[3], acc->packet[3]);
  } else {
    acc->packet[0] = vec_madd(lhsV, rhsV[0], acc->packet[0]);
    acc->packet[1] = vec_madd(lhsV, rhsV[1], acc->packet[1]);
    acc->packet[2] = vec_madd(lhsV, rhsV[2], acc->packet[2]);
    acc->packet[3] = vec_madd(lhsV, rhsV[3], acc->packet[3]);
  }
}

template<typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger_common(PacketBlock<Packet,1>* acc, const Packet& lhsV, const Packet* rhsV)
{
  if(NegativeAccumulate)
  {
    acc->packet[0] = vec_nmsub(lhsV, rhsV[0], acc->packet[0]);
  } else {
    acc->packet[0] = vec_madd(lhsV, rhsV[0], acc->packet[0]);
  }
}

template<int N, typename Scalar, typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger(PacketBlock<Packet,N>* acc, const Scalar* lhs, const Packet* rhsV)
{
  Packet lhsV = pload<Packet>(lhs);

  pger_common<Packet, NegativeAccumulate>(acc, lhsV, rhsV);
}

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void loadPacketRemaining(const Scalar* lhs, Packet &lhsV, Index remaining_rows)
{
#ifdef _ARCH_PWR9
  lhsV = vec_xl_len((Scalar *)lhs, remaining_rows * sizeof(Scalar));
#else
  Index i = 0;
  do {
    lhsV[i] = lhs[i];
  } while (++i < remaining_rows);
#endif
}

template<int N, typename Scalar, typename Packet, typename Index, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger(PacketBlock<Packet,N>* acc, const Scalar* lhs, const Packet* rhsV, Index remaining_rows)
{
  Packet lhsV;
  loadPacketRemaining<Scalar, Packet, Index>(lhs, lhsV, remaining_rows);

  pger_common<Packet, NegativeAccumulate>(acc, lhsV, rhsV);
}

// 512-bits rank1-update of complex acc. It takes decoupled accumulators as entries. It also takes cares of mixed types real * complex and complex * real.
template<int N, typename Packet, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc_common(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Packet &lhsV, const Packet &lhsVi, const Packet* rhsV, const Packet* rhsVi)
{
  pger_common<Packet, false>(accReal, lhsV, rhsV);
  if(LhsIsReal)
  {
    pger_common<Packet, ConjugateRhs>(accImag, lhsV, rhsVi);
    EIGEN_UNUSED_VARIABLE(lhsVi);
  } else {
    if (!RhsIsReal) {
      pger_common<Packet, ConjugateLhs == ConjugateRhs>(accReal, lhsVi, rhsVi);
      pger_common<Packet, ConjugateRhs>(accImag, lhsV, rhsVi);
    } else {
      EIGEN_UNUSED_VARIABLE(rhsVi);
    }
    pger_common<Packet, ConjugateLhs>(accImag, lhsVi, rhsV);
  }
}

template<int N, typename Scalar, typename Packet, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, const Packet* rhsV, const Packet* rhsVi)
{
  Packet lhsV = ploadLhs<Scalar, Packet>(lhs_ptr);
  Packet lhsVi;
  if(!LhsIsReal) lhsVi = ploadLhs<Scalar, Packet>(lhs_ptr_imag);
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);

  pgerc_common<N, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(accReal, accImag, lhsV, lhsVi, rhsV, rhsVi);
}

template<typename Scalar, typename Packet, typename Index, bool LhsIsReal>
EIGEN_ALWAYS_INLINE void loadPacketRemaining(const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, Packet &lhsV, Packet &lhsVi, Index remaining_rows)
{
#ifdef _ARCH_PWR9
  lhsV = vec_xl_len((Scalar *)lhs_ptr, remaining_rows * sizeof(Scalar));
  if(!LhsIsReal) lhsVi = vec_xl_len((Scalar *)lhs_ptr_imag, remaining_rows * sizeof(Scalar));
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
#else
  Index i = 0;
  do {
    lhsV[i] = lhs_ptr[i];
    if(!LhsIsReal) lhsVi[i] = lhs_ptr_imag[i];
  } while (++i < remaining_rows);
  if(LhsIsReal) EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
#endif
}

template<int N, typename Scalar, typename Packet, typename Index, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, const Packet* rhsV, const Packet* rhsVi, Index remaining_rows)
{
  Packet lhsV, lhsVi;
  loadPacketRemaining<Scalar, Packet, Index, LhsIsReal>(lhs_ptr, lhs_ptr_imag, lhsV, lhsVi, remaining_rows);

  pgerc_common<N, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(accReal, accImag, lhsV, lhsVi, rhsV, rhsVi);
}

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadLhs(const Scalar* lhs)
{
  return ploadu<Packet>(lhs);
}

// Zero the accumulator on PacketBlock.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzero(PacketBlock<Packet,4>& acc)
{
  acc.packet[0] = pset1<Packet>((Scalar)0);
  acc.packet[1] = pset1<Packet>((Scalar)0);
  acc.packet[2] = pset1<Packet>((Scalar)0);
  acc.packet[3] = pset1<Packet>((Scalar)0);
}

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzero(PacketBlock<Packet,1>& acc)
{
  acc.packet[0] = pset1<Packet>((Scalar)0);
}

// Scale the PacketBlock vectors by alpha.
template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmadd(pAlpha, accZ.packet[0], acc.packet[0]);
  acc.packet[1] = pmadd(pAlpha, accZ.packet[1], acc.packet[1]);
  acc.packet[2] = pmadd(pAlpha, accZ.packet[2], acc.packet[2]);
  acc.packet[3] = pmadd(pAlpha, accZ.packet[3], acc.packet[3]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,1>& acc, PacketBlock<Packet,1>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmadd(pAlpha, accZ.packet[0], acc.packet[0]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec_common(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmul<Packet>(accZ.packet[0], pAlpha);
  acc.packet[1] = pmul<Packet>(accZ.packet[1], pAlpha);
  acc.packet[2] = pmul<Packet>(accZ.packet[2], pAlpha);
  acc.packet[3] = pmul<Packet>(accZ.packet[3], pAlpha);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec_common(PacketBlock<Packet,1>& acc, PacketBlock<Packet,1>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmul<Packet>(accZ.packet[0], pAlpha);
}

// Complex version of PacketBlock scaling.
template<typename Packet, int N>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,N>& aReal, PacketBlock<Packet,N>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,N>& cReal, PacketBlock<Packet,N>& cImag)
{
  bscalec_common<Packet>(cReal, aReal, bReal);

  bscalec_common<Packet>(cImag, aImag, bReal);

  pger_common<Packet, true>(&cReal, bImag, aImag.packet);

  pger_common<Packet, false>(&cImag, bImag, aReal.packet);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void band(PacketBlock<Packet,4>& acc, const Packet& pMask)
{
  acc.packet[0] = pand(acc.packet[0], pMask);
  acc.packet[1] = pand(acc.packet[1], pMask);
  acc.packet[2] = pand(acc.packet[2], pMask);
  acc.packet[3] = pand(acc.packet[3], pMask);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,4>& aReal, PacketBlock<Packet,4>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,4>& cReal, PacketBlock<Packet,4>& cImag, const Packet& pMask)
{
  band<Packet>(aReal, pMask);
  band<Packet>(aImag, pMask);

  bscalec<Packet,4>(aReal, aImag, bReal, bImag, cReal, cImag);
}

// Load a PacketBlock, the N parameters make tunning gemm easier so we can add more accumulators as needed.
template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,4>& acc, const DataMapper& res, Index row, Index col)
{
  if (StorageOrder == RowMajor) {
    acc.packet[0] = res.template loadPacket<Packet>(row + 0, col + N*accCols);
    acc.packet[1] = res.template loadPacket<Packet>(row + 1, col + N*accCols);
    acc.packet[2] = res.template loadPacket<Packet>(row + 2, col + N*accCols);
    acc.packet[3] = res.template loadPacket<Packet>(row + 3, col + N*accCols);
  } else {
    acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
    acc.packet[1] = res.template loadPacket<Packet>(row + N*accCols, col + 1);
    acc.packet[2] = res.template loadPacket<Packet>(row + N*accCols, col + 2);
    acc.packet[3] = res.template loadPacket<Packet>(row + N*accCols, col + 3);
  }
}

// An overload of bload when you have a PacketBLock with 8 vectors.
template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,8>& acc, const DataMapper& res, Index row, Index col)
{
  if (StorageOrder == RowMajor) {
    acc.packet[0] = res.template loadPacket<Packet>(row + 0, col + N*accCols);
    acc.packet[1] = res.template loadPacket<Packet>(row + 1, col + N*accCols);
    acc.packet[2] = res.template loadPacket<Packet>(row + 2, col + N*accCols);
    acc.packet[3] = res.template loadPacket<Packet>(row + 3, col + N*accCols);
    acc.packet[4] = res.template loadPacket<Packet>(row + 0, col + (N+1)*accCols);
    acc.packet[5] = res.template loadPacket<Packet>(row + 1, col + (N+1)*accCols);
    acc.packet[6] = res.template loadPacket<Packet>(row + 2, col + (N+1)*accCols);
    acc.packet[7] = res.template loadPacket<Packet>(row + 3, col + (N+1)*accCols);
  } else {
    acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
    acc.packet[1] = res.template loadPacket<Packet>(row + N*accCols, col + 1);
    acc.packet[2] = res.template loadPacket<Packet>(row + N*accCols, col + 2);
    acc.packet[3] = res.template loadPacket<Packet>(row + N*accCols, col + 3);
    acc.packet[4] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 0);
    acc.packet[5] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 1);
    acc.packet[6] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 2);
    acc.packet[7] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 3);
  }
}

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,2>& acc, const DataMapper& res, Index row, Index col)
{
  acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
  acc.packet[1] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 0);
}

const static Packet4i mask41 = { -1,  0,  0,  0 };
const static Packet4i mask42 = { -1, -1,  0,  0 };
const static Packet4i mask43 = { -1, -1, -1,  0 };

const static Packet2l mask21 = { -1, 0 };

template<typename Packet>
EIGEN_ALWAYS_INLINE Packet bmask(const int remaining_rows)
{
  if (remaining_rows == 0) {
    return pset1<Packet>(float(0.0));  // Not used
  } else {
    switch (remaining_rows) {
      case 1:  return Packet(mask41);
      case 2:  return Packet(mask42);
      default: return Packet(mask43);
    }
  }
}

template<>
EIGEN_ALWAYS_INLINE Packet2d bmask<Packet2d>(const int remaining_rows)
{
  if (remaining_rows == 0) {
    return pset1<Packet2d>(double(0.0));  // Not used
  } else {
    return Packet2d(mask21);
  }
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha, const Packet& pMask)
{
  band<Packet>(accZ, pMask);

  bscale<Packet>(acc, accZ, pAlpha);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void pbroadcast4_old(const __UNPACK_TYPE__(Packet)* a, Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  pbroadcast4<Packet>(a, a0, a1, a2, a3);
}

template<>
EIGEN_ALWAYS_INLINE void pbroadcast4_old<Packet2d>(const double* a, Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  a1 = pload<Packet2d>(a);
  a3 = pload<Packet2d>(a + 2);
  a0 = vec_splat(a1, 0);
  a1 = vec_splat(a1, 1);
  a2 = vec_splat(a3, 0);
  a3 = vec_splat(a3, 1);
}

// PEEL loop factor.
#define PEEL 7

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void MICRO_EXTRA_COL(
  const Scalar* &lhs_ptr,
  const Scalar* &rhs_ptr,
  PacketBlock<Packet,1> &accZero,
  Index remaining_rows,
  Index remaining_cols)
{
  Packet rhsV[1];
  rhsV[0] = pset1<Packet>(rhs_ptr[0]);
  pger<1,Scalar, Packet, false>(&accZero, lhs_ptr, rhsV);
  lhs_ptr += remaining_rows;
  rhs_ptr += remaining_cols;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows>
EIGEN_STRONG_INLINE void gemm_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr = lhs_base + row*strideA + remaining_rows*offsetA;
  PacketBlock<Packet,1> accZero;

  bsetzero<Scalar, Packet>(accZero);

  Index remaining_depth = (depth & -accRows);
  Index k = 0;
  for(; k + PEEL <= remaining_depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    EIGEN_POWER_PREFETCH(lhs_ptr);
    for (int l = 0; l < PEEL; l++) {
      MICRO_EXTRA_COL<Scalar, Packet, Index>(lhs_ptr, rhs_ptr, accZero, remaining_rows, remaining_cols);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_EXTRA_COL<Scalar, Packet, Index>(lhs_ptr, rhs_ptr, accZero, remaining_rows, remaining_cols);
  }
  for(; k < depth; k++)
  {
    Packet rhsV[1];
    rhsV[0] = pset1<Packet>(rhs_ptr[0]);
    pger<1, Scalar, Packet, Index, false>(&accZero, lhs_ptr, rhsV, remaining_rows);
    lhs_ptr += remaining_rows;
    rhs_ptr += remaining_cols;
  }

  accZero.packet[0] = vec_mul(pAlpha, accZero.packet[0]);
  for(Index i = 0; i < remaining_rows; i++) {
    res(row + i, col) += accZero.packet[0][i];
  }
}

template<typename Scalar, typename Packet, typename Index, const Index accRows>
EIGEN_ALWAYS_INLINE void MICRO_EXTRA_ROW(
  const Scalar* &lhs_ptr,
  const Scalar* &rhs_ptr,
  PacketBlock<Packet,4> &accZero,
  Index remaining_rows)
{
  Packet rhsV[4];
  pbroadcast4<Packet>(rhs_ptr, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
  pger<4, Scalar, Packet, false>(&accZero, lhs_ptr, rhsV);
  lhs_ptr += remaining_rows;
  rhs_ptr += accRows;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlpha,
  const Packet& pMask)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr = lhs_base + row*strideA + remaining_rows*offsetA;
  PacketBlock<Packet,4> accZero, acc;

  bsetzero<Scalar, Packet>(accZero);

  Index remaining_depth = (col + accRows < cols) ? depth : (depth & -accRows);
  Index k = 0;
  for(; k + PEEL <= remaining_depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    EIGEN_POWER_PREFETCH(lhs_ptr);
    for (int l = 0; l < PEEL; l++) {
      MICRO_EXTRA_ROW<Scalar, Packet, Index, accRows>(lhs_ptr, rhs_ptr, accZero, remaining_rows);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_EXTRA_ROW<Scalar, Packet, Index, accRows>(lhs_ptr, rhs_ptr, accZero, remaining_rows);
  }

  if ((remaining_depth == depth) && (rows >= accCols))
  {
    for(Index j = 0; j < 4; j++) {
      acc.packet[j] = res.template loadPacket<Packet>(row, col + j);
    }
    bscale<Packet>(acc, accZero, pAlpha, pMask);
    res.template storePacketBlock<Packet,4>(row, col, acc);
  } else {
    for(; k < depth; k++)
    {
      Packet rhsV[4];
      pbroadcast4<Packet>(rhs_ptr, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
      pger<4, Scalar, Packet, Index, false>(&accZero, lhs_ptr, rhsV, remaining_rows);
      lhs_ptr += remaining_rows;
      rhs_ptr += accRows;
    }

    for(Index j = 0; j < 4; j++) {
      accZero.packet[j] = vec_mul(pAlpha, accZero.packet[j]);
    }
    for(Index j = 0; j < 4; j++) {
      for(Index i = 0; i < remaining_rows; i++) {
        res(row + i, col + j) += accZero.packet[j][i];
      }
    }
  }
}

#define MICRO_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4) func(5) func(6) func(7)

#define MICRO_UNROLL_WORK(func, func2, peel) \
    MICRO_UNROLL(func2); \
    func(0,peel) func(1,peel) func(2,peel) func(3,peel) \
    func(4,peel) func(5,peel) func(6,peel) func(7,peel)

#define MICRO_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr##iter); \
    lhs_ptr##iter += accCols; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
  }

#define MICRO_WORK_ONE(iter, peel) \
  if (unroll_factor > iter) { \
    pger_common<Packet, false>(&accZero##iter, lhsV##iter, rhsV##peel); \
  }

#define MICRO_TYPE_PEEL4(func, func2, peel) \
  if (PEEL > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    pbroadcast4<Packet>(rhs_ptr + (accRows * peel), rhsV##peel[0], rhsV##peel[1], rhsV##peel[2], rhsV##peel[3]); \
    MICRO_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_TYPE_PEEL1(func, func2, peel) \
  if (PEEL > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    rhsV##peel[0] = pset1<Packet>(rhs_ptr[remaining_cols * peel]); \
    MICRO_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_UNROLL_TYPE_PEEL(M, func, func1, func2) \
  Packet rhsV0[M], rhsV1[M], rhsV2[M], rhsV3[M], rhsV4[M], rhsV5[M], rhsV6[M], rhsV7[M], rhsV8[M], rhsV9[M]; \
  func(func1,func2,0); func(func1,func2,1); \
  func(func1,func2,2); func(func1,func2,3); \
  func(func1,func2,4); func(func1,func2,5); \
  func(func1,func2,6); func(func1,func2,7); \
  func(func1,func2,8); func(func1,func2,9);

#define MICRO_UNROLL_TYPE_ONE(M, func, func1, func2) \
  Packet rhsV0[M]; \
  func(func1,func2,0);

#define MICRO_ONE_PEEL4 \
  MICRO_UNROLL_TYPE_PEEL(4, MICRO_TYPE_PEEL4, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += (accRows * PEEL);

#define MICRO_ONE4 \
  MICRO_UNROLL_TYPE_ONE(4, MICRO_TYPE_PEEL4, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += accRows;

#define MICRO_ONE_PEEL1 \
  MICRO_UNROLL_TYPE_PEEL(1, MICRO_TYPE_PEEL1, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += (remaining_cols * PEEL);

#define MICRO_ONE1 \
  MICRO_UNROLL_TYPE_ONE(1, MICRO_TYPE_PEEL1, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += remaining_cols;

#define MICRO_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzero<Scalar, Packet>(accZero##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accZero##iter); \
  }

#define MICRO_DST_PTR MICRO_UNROLL(MICRO_DST_PTR_ONE)

#define MICRO_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr##iter = lhs_base + ( (row/accCols) + iter )*strideA*accCols + accCols*offsetA; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr##iter); \
  }

#define MICRO_SRC_PTR MICRO_UNROLL(MICRO_SRC_PTR_ONE)

#define MICRO_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr##iter); \
  }

#define MICRO_PREFETCH MICRO_UNROLL(MICRO_PREFETCH_ONE)

#define MICRO_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    acc.packet[0] = res.template loadPacket<Packet>(row + iter*accCols, col + 0); \
    acc.packet[1] = res.template loadPacket<Packet>(row + iter*accCols, col + 1); \
    acc.packet[2] = res.template loadPacket<Packet>(row + iter*accCols, col + 2); \
    acc.packet[3] = res.template loadPacket<Packet>(row + iter*accCols, col + 3); \
    bscale<Packet>(acc, accZero##iter, pAlpha); \
    res.template storePacketBlock<Packet,4>(row + iter*accCols, col, acc); \
  }

#define MICRO_STORE MICRO_UNROLL(MICRO_STORE_ONE)

#define MICRO_COL_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    acc.packet[0] = res.template loadPacket<Packet>(row + iter*accCols, col + 0); \
    bscale<Packet>(acc, accZero##iter, pAlpha); \
    res.template storePacketBlock<Packet,1>(row + iter*accCols, col, acc); \
  }

#define MICRO_COL_STORE MICRO_UNROLL(MICRO_COL_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, *  lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, * lhs_ptr7 = NULL;
  PacketBlock<Packet,4> accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;
  PacketBlock<Packet,4> acc;

  MICRO_SRC_PTR
  MICRO_DST_PTR

  Index k = 0;
  for(; k + PEEL <= depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_PREFETCH
    MICRO_ONE_PEEL4
  }
  for(; k < depth; k++)
  {
    MICRO_ONE4
  }
  MICRO_STORE

  row += unroll_factor*accCols;
}

template<int unroll_factor, typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, * lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, *lhs_ptr7 = NULL;
  PacketBlock<Packet,1> accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;
  PacketBlock<Packet,1> acc;

  MICRO_SRC_PTR
  MICRO_DST_PTR

  Index k = 0;
  for(; k + PEEL <= depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_PREFETCH
    MICRO_ONE_PEEL1
  }
  for(; k < depth; k++)
  {
    MICRO_ONE1
  }
  MICRO_COL_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha)
{
#define MAX_UNROLL 6
  while(row + MAX_UNROLL*accCols <= rows) {
    gemm_unrolled_col_iteration<MAX_UNROLL, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
  }
  switch( (rows-row)/accCols ) {
#if MAX_UNROLL > 7
    case 7:
      gemm_unrolled_col_iteration<7, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 6
    case 6:
      gemm_unrolled_col_iteration<6, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 5
   case 5:
      gemm_unrolled_col_iteration<5, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 4
   case 4:
      gemm_unrolled_col_iteration<4, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 3
   case 3:
     gemm_unrolled_col_iteration<3, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
#if MAX_UNROLL > 2
   case 2:
     gemm_unrolled_col_iteration<2, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
#if MAX_UNROLL > 1
   case 1:
     gemm_unrolled_col_iteration<1, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
   default:
     break;
  }
#undef MAX_UNROLL
}

/****************
 * GEMM kernels *
 * **************/
template<typename Scalar, typename Index, typename Packet, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm(const DataMapper& res, const Scalar* blockA, const Scalar* blockB, Index rows, Index depth, Index cols, Scalar alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlpha = pset1<Packet>(alpha);
      const Packet pMask  = bmask<Packet>((const int)(remaining_rows));

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_UNROLL 6
        while(row + MAX_UNROLL*accCols <= rows) {
          gemm_unrolled_iteration<MAX_UNROLL, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
        }
        switch( (rows-row)/accCols ) {
#if MAX_UNROLL > 7
          case 7:
            gemm_unrolled_iteration<7, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 6
          case 6:
            gemm_unrolled_iteration<6, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 5
          case 5:
            gemm_unrolled_iteration<5, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 4
          case 4:
            gemm_unrolled_iteration<4, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 3
          case 3:
            gemm_unrolled_iteration<3, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 2
          case 2:
            gemm_unrolled_iteration<2, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 1
          case 1:
            gemm_unrolled_iteration<1, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
          default:
            break;
        }
#undef MAX_UNROLL

        if(remaining_rows > 0)
        {
          gemm_extra_row<Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, rows, cols, remaining_rows, pAlpha, pMask);
        }
    }

    if(remaining_cols > 0)
    {
      const Scalar* rhs_base = blockB + col*strideB + remaining_cols*offsetB;
      const Scalar* lhs_base = blockA;

      for(; col < cols; col++)
      {
        Index row = 0;

        gemm_unrolled_col<Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, rows, col, remaining_cols, pAlpha);

        if (remaining_rows > 0)
        {
          gemm_extra_col<Scalar, Packet, DataMapper, Index, accRows>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_rows, remaining_cols, pAlpha);
        }
        rhs_base++;
      }
    }
}

#define accColsC (accCols / 2)
#define advanceRows ((LhsIsReal) ? 1 : 2)
#define advanceCols ((RhsIsReal) ? 1 : 2)

// PEEL_COMPLEX loop factor.
#define PEEL_COMPLEX 3

template<typename Scalar, typename Packet, typename Index, const Index accRows, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void MICRO_COMPLEX_EXTRA_COL(
  const Scalar* &lhs_ptr_real, const Scalar* &lhs_ptr_imag,
  const Scalar* &rhs_ptr_real, const Scalar* &rhs_ptr_imag,
  PacketBlock<Packet,1> &accReal, PacketBlock<Packet,1> &accImag,
  Index remaining_rows,
  Index remaining_cols)
{
  Packet rhsV[1], rhsVi[1];
  rhsV[0] = pset1<Packet>(rhs_ptr_real[0]);
  if(!RhsIsReal) rhsVi[0] = pset1<Packet>(rhs_ptr_imag[0]);
  pgerc<1, Scalar, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi);
  lhs_ptr_real += remaining_rows;
  if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  rhs_ptr_real += remaining_cols;
  if(!RhsIsReal) rhs_ptr_imag += remaining_cols;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) rhs_ptr_imag = rhs_base + remaining_cols*strideB;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  const Scalar* lhs_ptr_real = lhs_base + advanceRows*row*strideA + remaining_rows*offsetA;
  const Scalar* lhs_ptr_imag;
  if(!LhsIsReal) lhs_ptr_imag = lhs_ptr_real + remaining_rows*strideA;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  PacketBlock<Packet,1> accReal, accImag;
  PacketBlock<Packet,1> taccReal, taccImag;
  PacketBlock<Packetc,1> acc0, acc1;

  bsetzero<Scalar, Packet>(accReal);
  bsetzero<Scalar, Packet>(accImag);

  Index remaining_depth = (depth & -accRows);
  Index k = 0;
  for(; k + PEEL_COMPLEX <= remaining_depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    EIGEN_POWER_PREFETCH(lhs_ptr_real);
    if(!LhsIsReal) {
      EIGEN_POWER_PREFETCH(lhs_ptr_imag);
    }
    for (int l = 0; l < PEEL_COMPLEX; l++) {
      MICRO_COMPLEX_EXTRA_COL<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows, remaining_cols);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_COMPLEX_EXTRA_COL<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows, remaining_cols);
  }

  for(; k < depth; k++)
  {
    Packet rhsV[1], rhsVi[1];
    rhsV[0] = pset1<Packet>(rhs_ptr_real[0]);
    if(!RhsIsReal) rhsVi[0] = pset1<Packet>(rhs_ptr_imag[0]);
    pgerc<1, Scalar, Packet, Index, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi, remaining_rows);
    lhs_ptr_real += remaining_rows;
    if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
    rhs_ptr_real += remaining_cols;
    if(!RhsIsReal) rhs_ptr_imag += remaining_cols;
  }

  bscalec<Packet,1>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag);
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc0, acc1);

  if ((sizeof(Scalar) == sizeof(float)) && (remaining_rows == 1))
  {
    res(row + 0, col + 0) += pfirst<Packetc>(acc0.packet[0]);
  } else {
    acc0.packet[0] += res.template loadPacket<Packetc>(row + 0, col + 0);
    res.template storePacketBlock<Packetc,1>(row + 0, col + 0, acc0);
    if(remaining_rows > accColsC) {
      res(row + accColsC, col + 0) += pfirst<Packetc>(acc1.packet[0]);
    }
  }
}

template<typename Scalar, typename Packet, typename Index, const Index accRows, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void MICRO_COMPLEX_EXTRA_ROW(
  const Scalar* &lhs_ptr_real, const Scalar* &lhs_ptr_imag,
  const Scalar* &rhs_ptr_real, const Scalar* &rhs_ptr_imag,
  PacketBlock<Packet,4> &accReal, PacketBlock<Packet,4> &accImag,
  Index remaining_rows)
{
  Packet rhsV[4], rhsVi[4];
  pbroadcast4_old<Packet>(rhs_ptr_real, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
  if(!RhsIsReal) pbroadcast4_old<Packet>(rhs_ptr_imag, rhsVi[0], rhsVi[1], rhsVi[2], rhsVi[3]);
  pgerc<4, Scalar, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi);
  lhs_ptr_real += remaining_rows;
  if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  rhs_ptr_real += accRows;
  if(!RhsIsReal) rhs_ptr_imag += accRows;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag,
  const Packet& pMask)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) rhs_ptr_imag = rhs_base + accRows*strideB;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  const Scalar* lhs_ptr_real = lhs_base + advanceRows*row*strideA + remaining_rows*offsetA;
  const Scalar* lhs_ptr_imag;
  if(!LhsIsReal) lhs_ptr_imag = lhs_ptr_real + remaining_rows*strideA;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  PacketBlock<Packet,4> accReal, accImag;
  PacketBlock<Packet,4> taccReal, taccImag;
  PacketBlock<Packetc,4> acc0, acc1;
  PacketBlock<Packetc,8> tRes;

  bsetzero<Scalar, Packet>(accReal);
  bsetzero<Scalar, Packet>(accImag);

  Index remaining_depth = (col + accRows < cols) ? depth : (depth & -accRows);
  Index k = 0;
  for(; k + PEEL_COMPLEX <= remaining_depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    EIGEN_POWER_PREFETCH(lhs_ptr_real);
    if(!LhsIsReal) {
      EIGEN_POWER_PREFETCH(lhs_ptr_imag);
    }
    for (int l = 0; l < PEEL_COMPLEX; l++) {
      MICRO_COMPLEX_EXTRA_ROW<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_COMPLEX_EXTRA_ROW<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows);
  }

  if ((remaining_depth == depth) && (rows >= accCols))
  {
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row, col);
    bscalec<Packet>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag, pMask);
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1);
    res.template storePacketBlock<Packetc,4>(row + 0, col, acc0);
    res.template storePacketBlock<Packetc,4>(row + accColsC, col, acc1);
  } else {
    for(; k < depth; k++)
    {
      Packet rhsV[4], rhsVi[4];
      pbroadcast4_old<Packet>(rhs_ptr_real, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
      if(!RhsIsReal) pbroadcast4_old<Packet>(rhs_ptr_imag, rhsVi[0], rhsVi[1], rhsVi[2], rhsVi[3]);
      pgerc<4, Scalar, Packet, Index, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi, remaining_rows);
      lhs_ptr_real += remaining_rows;
      if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
      rhs_ptr_real += accRows;
      if(!RhsIsReal) rhs_ptr_imag += accRows;
    }

    bscalec<Packet,4>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag);
    bcouple_common<Packet, Packetc>(taccReal, taccImag, acc0, acc1);

    if ((sizeof(Scalar) == sizeof(float)) && (remaining_rows == 1))
    {
      for(Index j = 0; j < 4; j++) {
        res(row + 0, col + j) += pfirst<Packetc>(acc0.packet[j]);
      }
    } else {
      for(Index j = 0; j < 4; j++) {
        PacketBlock<Packetc,1> acc2;
        acc2.packet[0] = res.template loadPacket<Packetc>(row + 0, col + j) + acc0.packet[j];
        res.template storePacketBlock<Packetc,1>(row + 0, col + j, acc2);
        if(remaining_rows > accColsC) {
          res(row + accColsC, col + j) += pfirst<Packetc>(acc1.packet[j]);
        }
      }
    }
  }
}

#define MICRO_COMPLEX_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4)

#define MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
    MICRO_COMPLEX_UNROLL(func2); \
    func(0,peel) func(1,peel) func(2,peel) func(3,peel) func(4,peel)

#define MICRO_COMPLEX_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr_real##iter); \
    lhs_ptr_real##iter += accCols; \
    if(!LhsIsReal) { \
      lhsVi##iter = ploadLhs<Scalar, Packet>(lhs_ptr_imag##iter); \
      lhs_ptr_imag##iter += accCols; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
    EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
  }

#define MICRO_COMPLEX_WORK_ONE4(iter, peel) \
  if (unroll_factor > iter) { \
    pgerc_common<4, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_WORK_ONE1(iter, peel) \
  if (unroll_factor > iter) { \
    pgerc_common<1, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_TYPE_PEEL4(func, func2, peel) \
  if (PEEL_COMPLEX > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    pbroadcast4_old<Packet>(rhs_ptr_real + (accRows * peel), rhsV##peel[0], rhsV##peel[1], rhsV##peel[2], rhsV##peel[3]); \
    if(!RhsIsReal) { \
      pbroadcast4_old<Packet>(rhs_ptr_imag + (accRows * peel), rhsVi##peel[0], rhsVi##peel[1], rhsVi##peel[2], rhsVi##peel[3]); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_TYPE_PEEL1(func, func2, peel) \
  if (PEEL_COMPLEX > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    rhsV##peel[0] = pset1<Packet>(rhs_ptr_real[remaining_cols * peel]); \
    if(!RhsIsReal) { \
      rhsVi##peel[0] = pset1<Packet>(rhs_ptr_imag[remaining_cols * peel]); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_UNROLL_TYPE_PEEL(M, func, func1, func2) \
  Packet rhsV0[M], rhsV1[M], rhsV2[M], rhsV3[M], rhsV4[M], rhsV5[M], rhsV6[M], rhsV7[M], rhsV8[M], rhsV9[M]; \
  Packet rhsVi0[M], rhsVi1[M], rhsVi2[M], rhsVi3[M], rhsVi4[M], rhsVi5[M], rhsVi6[M], rhsVi7[M], rhsVi8[M], rhsVi9[M]; \
  func(func1,func2,0); func(func1,func2,1); \
  func(func1,func2,2); func(func1,func2,3); \
  func(func1,func2,4); func(func1,func2,5); \
  func(func1,func2,6); func(func1,func2,7); \
  func(func1,func2,8); func(func1,func2,9);

#define MICRO_COMPLEX_UNROLL_TYPE_ONE(M, func, func1, func2) \
  Packet rhsV0[M], rhsVi0[M];\
  func(func1,func2,0);

#define MICRO_COMPLEX_ONE_PEEL4 \
  MICRO_COMPLEX_UNROLL_TYPE_PEEL(4, MICRO_COMPLEX_TYPE_PEEL4, MICRO_COMPLEX_WORK_ONE4, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += (accRows * PEEL_COMPLEX); \
  if(!RhsIsReal) rhs_ptr_imag += (accRows * PEEL_COMPLEX);

#define MICRO_COMPLEX_ONE4 \
  MICRO_COMPLEX_UNROLL_TYPE_ONE(4, MICRO_COMPLEX_TYPE_PEEL4, MICRO_COMPLEX_WORK_ONE4, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += accRows; \
  if(!RhsIsReal) rhs_ptr_imag += accRows;

#define MICRO_COMPLEX_ONE_PEEL1 \
  MICRO_COMPLEX_UNROLL_TYPE_PEEL(1, MICRO_COMPLEX_TYPE_PEEL1, MICRO_COMPLEX_WORK_ONE1, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += (remaining_cols * PEEL_COMPLEX); \
  if(!RhsIsReal) rhs_ptr_imag += (remaining_cols * PEEL_COMPLEX);

#define MICRO_COMPLEX_ONE1 \
  MICRO_COMPLEX_UNROLL_TYPE_ONE(1, MICRO_COMPLEX_TYPE_PEEL1, MICRO_COMPLEX_WORK_ONE1, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += remaining_cols; \
  if(!RhsIsReal) rhs_ptr_imag += remaining_cols;

#define MICRO_COMPLEX_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzero<Scalar, Packet>(accReal##iter); \
    bsetzero<Scalar, Packet>(accImag##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accReal##iter); \
    EIGEN_UNUSED_VARIABLE(accImag##iter); \
  }

#define MICRO_COMPLEX_DST_PTR MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_DST_PTR_ONE)

#define MICRO_COMPLEX_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr_real##iter = lhs_base + ( ((advanceRows*row)/accCols) + iter*advanceRows )*strideA*accCols + accCols*offsetA; \
    if(!LhsIsReal) { \
      lhs_ptr_imag##iter = lhs_ptr_real##iter + accCols*strideA; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_real##iter); \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
  }

#define MICRO_COMPLEX_SRC_PTR MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_SRC_PTR_ONE)

#define MICRO_COMPLEX_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr_real##iter); \
    if(!LhsIsReal) { \
      EIGEN_POWER_PREFETCH(lhs_ptr_imag##iter); \
    } \
  }

#define MICRO_COMPLEX_PREFETCH MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_PREFETCH_ONE)

#define MICRO_COMPLEX_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row + iter*accCols, col); \
    bscalec<Packet,4>(accReal##iter, accImag##iter, pAlphaReal, pAlphaImag, taccReal, taccImag); \
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1); \
    res.template storePacketBlock<Packetc,4>(row + iter*accCols + 0, col, acc0); \
    res.template storePacketBlock<Packetc,4>(row + iter*accCols + accColsC, col, acc1); \
  }

#define MICRO_COMPLEX_STORE MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_STORE_ONE)

#define MICRO_COMPLEX_COL_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row + iter*accCols, col); \
    bscalec<Packet,1>(accReal##iter, accImag##iter, pAlphaReal, pAlphaImag, taccReal, taccImag); \
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1); \
    res.template storePacketBlock<Packetc,1>(row + iter*accCols + 0, col, acc0); \
    res.template storePacketBlock<Packetc,1>(row + iter*accCols + accColsC, col, acc1); \
  }

#define MICRO_COMPLEX_COL_STORE MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_COL_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + accRows*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  PacketBlock<Packet,4> accReal0, accImag0, accReal1, accImag1;
  PacketBlock<Packet,4> accReal2, accImag2, accReal3, accImag3;
  PacketBlock<Packet,4> accReal4, accImag4;
  PacketBlock<Packet,4> taccReal, taccImag;
  PacketBlock<Packetc,4> acc0, acc1;
  PacketBlock<Packetc,8> tRes;

  MICRO_COMPLEX_SRC_PTR
  MICRO_COMPLEX_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX <= depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_PREFETCH
    MICRO_COMPLEX_ONE_PEEL4
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_ONE4
  }
  MICRO_COMPLEX_STORE

  row += unroll_factor*accCols;
}

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + remaining_cols*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  PacketBlock<Packet,1> accReal0, accImag0, accReal1, accImag1;
  PacketBlock<Packet,1> accReal2, accImag2, accReal3, accImag3;
  PacketBlock<Packet,1> accReal4, accImag4;
  PacketBlock<Packet,1> taccReal, taccImag;
  PacketBlock<Packetc,1> acc0, acc1;
  PacketBlock<Packetc,2> tRes;

  MICRO_COMPLEX_SRC_PTR
  MICRO_COMPLEX_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX <= depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_PREFETCH
    MICRO_COMPLEX_ONE_PEEL1
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_ONE1
  }
  MICRO_COMPLEX_COL_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
#define MAX_COMPLEX_UNROLL 3
  while(row + MAX_COMPLEX_UNROLL*accCols <= rows) {
    gemm_complex_unrolled_col_iteration<MAX_COMPLEX_UNROLL, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
  }
  switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_UNROLL > 4
   case 4:
     gemm_complex_unrolled_col_iteration<4, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 3
   case 3:
     gemm_complex_unrolled_col_iteration<3, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 2
   case 2:
     gemm_complex_unrolled_col_iteration<2, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 1
   case 1:
     gemm_complex_unrolled_col_iteration<1, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
   default:
     break;
  }
#undef MAX_COMPLEX_UNROLL
}

template<typename LhsScalar, typename RhsScalar, typename Scalarc, typename Scalar, typename Index, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex(const DataMapper& res, const LhsScalar* blockAc, const RhsScalar* blockBc, Index rows, Index depth, Index cols, Scalarc alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlphaReal = pset1<Packet>(alpha.real());
      const Packet pAlphaImag = pset1<Packet>(alpha.imag());
      const Packet pMask = bmask<Packet>((const int)(remaining_rows));

      const Scalar* blockA = (Scalar *) blockAc;
      const Scalar* blockB = (Scalar *) blockBc;

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_COMPLEX_UNROLL 3
        while(row + MAX_COMPLEX_UNROLL*accCols <= rows) {
          gemm_complex_unrolled_iteration<MAX_COMPLEX_UNROLL, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
        }
        switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_UNROLL > 4
          case 4:
            gemm_complex_unrolled_iteration<4, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 3
          case 3:
            gemm_complex_unrolled_iteration<3, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 2
          case 2:
            gemm_complex_unrolled_iteration<2, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 1
          case 1:
            gemm_complex_unrolled_iteration<1, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
          default:
            break;
        }
#undef MAX_COMPLEX_UNROLL

        if(remaining_rows > 0)
        {
          gemm_complex_extra_row<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, rows, cols, remaining_rows, pAlphaReal, pAlphaImag, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_complex_unrolled_col<Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, rows, col, remaining_cols, pAlphaReal, pAlphaImag);

          if (remaining_rows > 0)
          {
            gemm_complex_extra_col<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_rows, remaining_cols, pAlphaReal, pAlphaImag);
          }
          rhs_base++;
        }
      }
}

#undef accColsC
#undef advanceCols
#undef advanceRows

/************************************
 * ppc64le template specializations *
 * **********************************/
template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
    dhs_pack<double, Index, DataMapper, Packet2d, ColMajor, PanelMode, true> pack;
    pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
    dhs_pack<double, Index, DataMapper, Packet2d, RowMajor, PanelMode, true> pack;
    pack(blockA, lhs, depth, rows, stride, offset);
}

#if EIGEN_ALTIVEC_USE_CUSTOM_PACK
template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<double, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<double, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<double, Index, DataMapper, Packet2d, ColMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<double, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<double, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<double, Index, DataMapper, Packet2d, RowMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}
#endif

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, RowMajor, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, ColMajor, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, RowMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, ColMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

#if EIGEN_ALTIVEC_USE_CUSTOM_PACK
template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<float, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<float, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, ColMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<float, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<float, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, RowMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}
#endif

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, ColMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, RowMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, RowMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, ColMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, ColMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, RowMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

// ********* gebp specializations *********
template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<float, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef typename quad_traits<float>::vectortype   Packet;
  typedef typename quad_traits<float>::rhstype      RhsPacket;

  void operator()(const DataMapper& res, const float* blockA, const float* blockB,
                  Index rows, Index depth, Index cols, float alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<float, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const float* blockA, const float* blockB,
               Index rows, Index depth, Index cols, float alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const float*, const float*, Index, Index, Index, float, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
      //generate with MMA only
      gemm_function = &Eigen::internal::gemmMMA<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
      if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
        gemm_function = &Eigen::internal::gemmMMA<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
      else{
        gemm_function = &Eigen::internal::gemm<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
    #else
      gemm_function = &Eigen::internal::gemm<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<float>, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<float>* blockA, const std::complex<float>* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<float>, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<float>* blockA, const std::complex<float>* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<float>*, const std::complex<float>*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<float, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const float* blockA, const std::complex<float>* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<float, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const float* blockA, const std::complex<float>* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const float*, const std::complex<float>*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<float>, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<float>* blockA, const float* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<float>, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<float>* blockA, const float* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<float>*, const float*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<double, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef typename quad_traits<double>::vectortype  Packet;
  typedef typename quad_traits<double>::rhstype     RhsPacket;

  void operator()(const DataMapper& res, const double* blockA, const double* blockB,
                  Index rows, Index depth, Index cols, double alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<double, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const double* blockA, const double* blockB,
               Index rows, Index depth, Index cols, double alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const double*, const double*, Index, Index, Index, double, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
      //generate with MMA only
      gemm_function = &Eigen::internal::gemmMMA<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
      if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
        gemm_function = &Eigen::internal::gemmMMA<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
      else{
        gemm_function = &Eigen::internal::gemm<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
    #else
      gemm_function = &Eigen::internal::gemm<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<double>, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<double>* blockA, const std::complex<double>* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<double>, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<double>* blockA, const std::complex<double>* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<double>*, const std::complex<double>*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<double>, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<double>* blockA, const double* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<double>, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<double>* blockA, const double* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<double>*, const double*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<double, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const double* blockA, const std::complex<double>* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<double, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const double* blockA, const std::complex<double>* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const double*, const std::complex<double>*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATRIX_PRODUCT_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductCommon.h <==
//#define EIGEN_POWER_USE_PREFETCH  // Use prefetching in gemm routines
#ifdef EIGEN_POWER_USE_PREFETCH
#define EIGEN_POWER_PREFETCH(p)  prefetch(p)
#else
#define EIGEN_POWER_PREFETCH(p)
#endif

namespace Eigen {

namespace internal {

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows>
EIGEN_STRONG_INLINE void gemm_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlpha);

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlpha,
  const Packet& pMask);

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha);

template<typename Packet>
EIGEN_ALWAYS_INLINE Packet bmask(const int remaining_rows);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag,
  const Packet& pMask);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag);

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadLhs(const Scalar* lhs);

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,4>& acc, const DataMapper& res, Index row, Index col);

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,8>& acc, const DataMapper& res, Index row, Index col);

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha);

template<typename Packet, int N>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,N>& aReal, PacketBlock<Packet,N>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,N>& cReal, PacketBlock<Packet,N>& cImag);

const static Packet16uc p16uc_SETCOMPLEX32_FIRST = {  0,  1,  2,  3,
                                                     16, 17, 18, 19,
                                                      4,  5,  6,  7,
                                                     20, 21, 22, 23};

const static Packet16uc p16uc_SETCOMPLEX32_SECOND = {  8,  9, 10, 11,
                                                      24, 25, 26, 27,
                                                      12, 13, 14, 15,
                                                      28, 29, 30, 31};
//[a,b],[ai,bi] = [a,ai] - This is equivalent to p16uc_GETREAL64
const static Packet16uc p16uc_SETCOMPLEX64_FIRST = {  0,  1,  2,  3,  4,  5,  6,  7,
                                                     16, 17, 18, 19, 20, 21, 22, 23};

//[a,b],[ai,bi] = [b,bi] - This is equivalent to p16uc_GETIMAG64
const static Packet16uc p16uc_SETCOMPLEX64_SECOND = {  8,  9, 10, 11, 12, 13, 14, 15,
                                                      24, 25, 26, 27, 28, 29, 30, 31};


// Grab two decouples real/imaginary PacketBlocks and return two coupled (real/imaginary pairs) PacketBlocks.
template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple_common(PacketBlock<Packet,4>& taccReal, PacketBlock<Packet,4>& taccImag, PacketBlock<Packetc, 4>& acc1, PacketBlock<Packetc, 4>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX32_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX32_SECOND);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple(PacketBlock<Packet,4>& taccReal, PacketBlock<Packet,4>& taccImag, PacketBlock<Packetc,8>& tRes, PacketBlock<Packetc, 4>& acc1, PacketBlock<Packetc, 4>& acc2)
{
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc1, acc2);

  acc1.packet[0] = padd<Packetc>(tRes.packet[0], acc1.packet[0]);
  acc1.packet[1] = padd<Packetc>(tRes.packet[1], acc1.packet[1]);
  acc1.packet[2] = padd<Packetc>(tRes.packet[2], acc1.packet[2]);
  acc1.packet[3] = padd<Packetc>(tRes.packet[3], acc1.packet[3]);

  acc2.packet[0] = padd<Packetc>(tRes.packet[4], acc2.packet[0]);
  acc2.packet[1] = padd<Packetc>(tRes.packet[5], acc2.packet[1]);
  acc2.packet[2] = padd<Packetc>(tRes.packet[6], acc2.packet[2]);
  acc2.packet[3] = padd<Packetc>(tRes.packet[7], acc2.packet[3]);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple_common(PacketBlock<Packet,1>& taccReal, PacketBlock<Packet,1>& taccImag, PacketBlock<Packetc, 1>& acc1, PacketBlock<Packetc, 1>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_SECOND);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple(PacketBlock<Packet,1>& taccReal, PacketBlock<Packet,1>& taccImag, PacketBlock<Packetc,2>& tRes, PacketBlock<Packetc, 1>& acc1, PacketBlock<Packetc, 1>& acc2)
{
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc1, acc2);

  acc1.packet[0] = padd<Packetc>(tRes.packet[0], acc1.packet[0]);

  acc2.packet[0] = padd<Packetc>(tRes.packet[1], acc2.packet[0]);
}

template<>
EIGEN_ALWAYS_INLINE void bcouple_common<Packet2d, Packet1cd>(PacketBlock<Packet2d,4>& taccReal, PacketBlock<Packet2d,4>& taccImag, PacketBlock<Packet1cd, 4>& acc1, PacketBlock<Packet1cd, 4>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX64_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX64_SECOND);
}

template<>
EIGEN_ALWAYS_INLINE void bcouple_common<Packet2d, Packet1cd>(PacketBlock<Packet2d,1>& taccReal, PacketBlock<Packet2d,1>& taccImag, PacketBlock<Packet1cd, 1>& acc1, PacketBlock<Packet1cd, 1>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_SECOND);
}

// This is necessary because ploadRhs for double returns a pair of vectors when MMA is enabled.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadRhs(const Scalar* rhs)
{
  return ploadu<Packet>(rhs);
}

} // end namespace internal
} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductMMA.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Everton Constantino (everton.constantino@ibm.com)
// Copyright (C) 2021 Chip Kerchner (chip.kerchner@ibm.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H
#define EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H

#pragma GCC target("cpu=power10")

#ifdef __has_builtin
#if !__has_builtin(__builtin_vsx_assemble_pair)
#define __builtin_vsx_assemble_pair __builtin_mma_assemble_pair
#endif
#endif

namespace Eigen {

namespace internal {

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzeroMMA(__vector_quad* acc)
{
  __builtin_mma_xxsetaccz(acc);
}

template<typename DataMapper, typename Index, typename Packet, const Index accCols>
EIGEN_ALWAYS_INLINE void storeAccumulator(Index i, Index j, const DataMapper& data, const Packet& alpha, __vector_quad* acc)
{
  PacketBlock<Packet, 4> result;
  __builtin_mma_disassemble_acc(&result.packet, acc);

  PacketBlock<Packet, 4> tRes;
  bload<DataMapper, Packet, Index, accCols, 0, ColMajor>(tRes, data, i, j);

  bscale<Packet>(tRes, result, alpha);

  data.template storePacketBlock<Packet, 4>(i, j, tRes);
}

template<typename DataMapper, typename Index, typename Packet, typename Packetc, const Index accColsC, int N>
EIGEN_ALWAYS_INLINE void storeComplexAccumulator(Index i, Index j, const DataMapper& data, const Packet& alphaReal, const Packet& alphaImag, __vector_quad* accReal, __vector_quad* accImag)
{
  PacketBlock<Packet, 4> resultReal, resultImag;
  __builtin_mma_disassemble_acc(&resultReal.packet, accReal);
  __builtin_mma_disassemble_acc(&resultImag.packet, accImag);

  PacketBlock<Packetc, 8> tRes;
  bload<DataMapper, Packetc, Index, accColsC, N, ColMajor>(tRes, data, i, j);

  PacketBlock<Packet,4> taccReal, taccImag;
  bscalec<Packet,4>(resultReal, resultImag, alphaReal, alphaImag, taccReal, taccImag);

  PacketBlock<Packetc, 4> acc1, acc2;
  bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc1, acc2);

  data.template storePacketBlock<Packetc, 4>(i + N*accColsC, j, acc1);
  data.template storePacketBlock<Packetc, 4>(i + (N+1)*accColsC, j, acc2);
}

// Defaults to float32, since Eigen still supports C++03 we can't use default template arguments
template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const RhsPacket& a, const LhsPacket& b)
{
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf32gernp(acc, (__vector unsigned char)a, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf32gerpp(acc, (__vector unsigned char)a, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const PacketBlock<Packet2d,2>& a, const Packet2d& b)
{
  __vector_pair* a0 = (__vector_pair *)(&a.packet[0]);
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf64gernp(acc, *a0, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf64gerpp(acc, *a0, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const __vector_pair& a, const Packet2d& b)
{
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf64gernp(acc, (__vector_pair)a, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf64gerpp(acc, (__vector_pair)a, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad*, const __vector_pair&, const Packet4f&)
{
  // Just for compilation
}

template<typename Scalar, typename Packet, typename RhsPacket, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgercMMA(__vector_quad* accReal, __vector_quad* accImag, const Packet& lhsV, const Packet& lhsVi, const RhsPacket& rhsV, const RhsPacket& rhsVi)
{
  pgerMMA<Packet, RhsPacket, false>(accReal,  rhsV,  lhsV);
  if(LhsIsReal) {
    pgerMMA<Packet, RhsPacket, ConjugateRhs>(accImag, rhsVi,  lhsV);
  } else {
    if(!RhsIsReal) {
      pgerMMA<Packet, RhsPacket, ConjugateLhs == ConjugateRhs>(accReal, rhsVi, lhsVi);
      pgerMMA<Packet, RhsPacket, ConjugateRhs>(accImag, rhsVi,  lhsV);
    } else {
      EIGEN_UNUSED_VARIABLE(rhsVi);
    }
    pgerMMA<Packet, RhsPacket, ConjugateLhs>(accImag,  rhsV, lhsVi);
  }
}

// This is necessary because ploadRhs for double returns a pair of vectors when MMA is enabled.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void ploadRhsMMA(const Scalar* rhs, Packet& rhsV)
{
  rhsV = ploadRhs<Scalar, Packet>((const Scalar*)(rhs));
} 

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA<double, PacketBlock<Packet2d, 2> >(const double* rhs, PacketBlock<Packet2d, 2>& rhsV)
{
  rhsV.packet[0] = ploadRhs<double, Packet2d>((const double *)((Packet2d *)rhs      ));
  rhsV.packet[1] = ploadRhs<double, Packet2d>((const double *)(((Packet2d *)rhs) + 1));
}

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA<double, __vector_pair>(const double* rhs, __vector_pair& rhsV)
{
#if EIGEN_COMP_LLVM
  __builtin_vsx_assemble_pair(&rhsV,
    (__vector unsigned char)(ploadRhs<double, Packet2d>((const double *)(((Packet2d *)rhs) + 1))),
    (__vector unsigned char)(ploadRhs<double, Packet2d>((const double *)((Packet2d *)rhs      ))));
#else
  __asm__ ("lxvp %x0,%1" : "=wa" (rhsV) : "Y" (*rhs));
#endif
}

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA(const float*, __vector_pair&)
{
  // Just for compilation
}

// PEEL_MMA loop factor.
#define PEEL_MMA 7

#define MICRO_MMA_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4) func(5) func(6) func(7)

#define MICRO_MMA_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr##iter); \
    lhs_ptr##iter += accCols; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
  }

#define MICRO_MMA_WORK_ONE(iter, type, peel) \
  if (unroll_factor > iter) { \
    pgerMMA<Packet, type, false>(&accZero##iter, rhsV##peel, lhsV##iter); \
  }

#define MICRO_MMA_TYPE_PEEL(func, func2, type, peel) \
  if (PEEL_MMA > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    ploadRhsMMA<Scalar, type>(rhs_ptr + (accRows * peel), rhsV##peel); \
    MICRO_MMA_UNROLL(func2); \
    func(0,type,peel) func(1,type,peel) func(2,type,peel) func(3,type,peel) \
    func(4,type,peel) func(5,type,peel) func(6,type,peel) func(7,type,peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_MMA_UNROLL_TYPE_PEEL(func, func2, type) \
  type rhsV0, rhsV1, rhsV2, rhsV3, rhsV4, rhsV5, rhsV6, rhsV7, rhsV8, rhsV9; \
  MICRO_MMA_TYPE_PEEL(func,func2,type,0); MICRO_MMA_TYPE_PEEL(func,func2,type,1); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,2); MICRO_MMA_TYPE_PEEL(func,func2,type,3); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,4); MICRO_MMA_TYPE_PEEL(func,func2,type,5); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,6); MICRO_MMA_TYPE_PEEL(func,func2,type,7); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,8); MICRO_MMA_TYPE_PEEL(func,func2,type,9);

#define MICRO_MMA_UNROLL_TYPE_ONE(func, func2, type) \
  type rhsV0; \
  MICRO_MMA_TYPE_PEEL(func,func2,type,0);

#define MICRO_MMA_ONE_PEEL \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_MMA_UNROLL_TYPE_PEEL(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_MMA_UNROLL_TYPE_PEEL(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr += (accRows * PEEL_MMA);

#define MICRO_MMA_ONE \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_MMA_UNROLL_TYPE_ONE(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_MMA_UNROLL_TYPE_ONE(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr += accRows;

#define MICRO_MMA_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzeroMMA<Scalar, Packet>(&accZero##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accZero##iter); \
  }

#define MICRO_MMA_DST_PTR MICRO_MMA_UNROLL(MICRO_MMA_DST_PTR_ONE)

#define MICRO_MMA_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr##iter = lhs_base + ( (row/accCols) + iter )*strideA*accCols + accCols*offsetA; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr##iter); \
  }

#define MICRO_MMA_SRC_PTR MICRO_MMA_UNROLL(MICRO_MMA_SRC_PTR_ONE)

#define MICRO_MMA_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr##iter); \
  }

#define MICRO_MMA_PREFETCH MICRO_MMA_UNROLL(MICRO_MMA_PREFETCH_ONE)

#define MICRO_MMA_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    storeAccumulator<DataMapper, Index, Packet, accCols>(row + iter*accCols, col, res, pAlpha, &accZero##iter); \
  }

#define MICRO_MMA_STORE MICRO_MMA_UNROLL(MICRO_MMA_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename RhsPacket, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_MMA_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, * lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, * lhs_ptr7 = NULL;
  __vector_quad accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;

  MICRO_MMA_SRC_PTR
  MICRO_MMA_DST_PTR

  Index k = 0;
  for(; k + PEEL_MMA <= depth; k+= PEEL_MMA)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_MMA_PREFETCH
    MICRO_MMA_ONE_PEEL
  }
  for(; k < depth; k++)
  {
    MICRO_MMA_ONE
  }
  MICRO_MMA_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Index, typename Packet, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols>
void gemmMMA(const DataMapper& res, const Scalar* blockA, const Scalar* blockB, Index rows, Index depth, Index cols, Scalar alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlpha = pset1<Packet>(alpha);
      const Packet pMask  = bmask<Packet>((const int)(remaining_rows));

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;

        Index row = 0;
#define MAX_MMA_UNROLL 7
        while(row + MAX_MMA_UNROLL*accCols <= rows) {
          gemm_unrolled_MMA_iteration<MAX_MMA_UNROLL, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
        }
        switch( (rows-row)/accCols ) {
#if MAX_MMA_UNROLL > 7
          case 7:
            gemm_unrolled_MMA_iteration<7, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 6
          case 6:
            gemm_unrolled_MMA_iteration<6, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 5
          case 5:
            gemm_unrolled_MMA_iteration<5, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 4
          case 4:
            gemm_unrolled_MMA_iteration<4, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 3
          case 3:
            gemm_unrolled_MMA_iteration<3, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 2
          case 2:
            gemm_unrolled_MMA_iteration<2, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 1
          case 1:
            gemm_unrolled_MMA_iteration<1, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
          default:
            break;
        }
#undef MAX_MMA_UNROLL

        if(remaining_rows > 0)
        {
          gemm_extra_row<Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, rows, cols, remaining_rows, pAlpha, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_unrolled_col<Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, rows, col, remaining_cols, pAlpha);

          if (remaining_rows > 0)
          {
            gemm_extra_col<Scalar, Packet, DataMapper, Index, accRows>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_rows, remaining_cols, pAlpha);
          }
          rhs_base++;
        }
      }
}

#define accColsC (accCols / 2)
#define advanceRows ((LhsIsReal) ? 1 : 2)
#define advanceCols ((RhsIsReal) ? 1 : 2)

// PEEL_COMPLEX_MMA loop factor.
#define PEEL_COMPLEX_MMA 7

#define MICRO_COMPLEX_MMA_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4)

#define MICRO_COMPLEX_MMA_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr_real##iter); \
    lhs_ptr_real##iter += accCols; \
    if(!LhsIsReal) { \
      lhsVi##iter = ploadLhs<Scalar, Packet>(lhs_ptr_imag##iter); \
      lhs_ptr_imag##iter += accCols; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
    EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
  }

#define MICRO_COMPLEX_MMA_WORK_ONE(iter, type, peel) \
  if (unroll_factor > iter) { \
    pgercMMA<Scalar, Packet, type, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_MMA_TYPE_PEEL(func, func2, type, peel) \
  if (PEEL_COMPLEX_MMA > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    ploadRhsMMA<Scalar, type>(rhs_ptr_real + (accRows * peel), rhsV##peel); \
    if(!RhsIsReal) { \
      ploadRhsMMA<Scalar, type>(rhs_ptr_imag + (accRows * peel), rhsVi##peel); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_MMA_UNROLL(func2); \
    func(0,type,peel) func(1,type,peel) func(2,type,peel) func(3,type,peel) func(4,type,peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(func, func2, type) \
  type rhsV0, rhsV1, rhsV2, rhsV3, rhsV4, rhsV5, rhsV6, rhsV7, rhsV8, rhsV9; \
  type rhsVi0, rhsVi1, rhsVi2, rhsVi3, rhsVi4, rhsVi5, rhsVi6, rhsVi7, rhsVi8, rhsVi9; \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,0); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,1); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,2); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,3); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,4); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,5); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,6); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,7); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,8); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,9);

#define MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(func, func2, type) \
  type rhsV0, rhsVi0; \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,0);

#define MICRO_COMPLEX_MMA_ONE_PEEL \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr_real += (accRows * PEEL_COMPLEX_MMA); \
  if(!RhsIsReal) rhs_ptr_imag += (accRows * PEEL_COMPLEX_MMA);

#define MICRO_COMPLEX_MMA_ONE \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr_real += accRows; \
  if(!RhsIsReal) rhs_ptr_imag += accRows;

#define MICRO_COMPLEX_MMA_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzeroMMA<Scalar, Packet>(&accReal##iter); \
    bsetzeroMMA<Scalar, Packet>(&accImag##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accReal##iter); \
    EIGEN_UNUSED_VARIABLE(accImag##iter); \
  }

#define MICRO_COMPLEX_MMA_DST_PTR MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_DST_PTR_ONE)

#define MICRO_COMPLEX_MMA_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr_real##iter = lhs_base + ( ((advanceRows*row)/accCols) + iter*advanceRows )*strideA*accCols + accCols*offsetA; \
    if(!LhsIsReal) { \
      lhs_ptr_imag##iter = lhs_ptr_real##iter + accCols*strideA; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_real##iter); \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
  }

#define MICRO_COMPLEX_MMA_SRC_PTR MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_SRC_PTR_ONE)

#define MICRO_COMPLEX_MMA_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr_real##iter); \
    if(!LhsIsReal) { \
      EIGEN_POWER_PREFETCH(lhs_ptr_imag##iter); \
    } \
  }

#define MICRO_COMPLEX_MMA_PREFETCH MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_PREFETCH_ONE)

#define MICRO_COMPLEX_MMA_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    storeComplexAccumulator<DataMapper, Index, Packet, Packetc, accColsC, 0>(row + iter*accCols, col, res, pAlphaReal, pAlphaImag, &accReal##iter, &accImag##iter); \
  }

#define MICRO_COMPLEX_MMA_STORE MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_MMA_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + accRows*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  __vector_quad accReal0, accImag0, accReal1, accImag1, accReal2, accImag2, accReal3, accImag3, accReal4, accImag4;

  MICRO_COMPLEX_MMA_SRC_PTR
  MICRO_COMPLEX_MMA_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX_MMA <= depth; k+= PEEL_COMPLEX_MMA)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_MMA_PREFETCH
    MICRO_COMPLEX_MMA_ONE_PEEL
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_MMA_ONE
  }
  MICRO_COMPLEX_MMA_STORE

  row += unroll_factor*accCols;
}

template<typename LhsScalar, typename RhsScalar, typename Scalarc, typename Scalar, typename Index, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
void gemm_complexMMA(const DataMapper& res, const LhsScalar* blockAc, const RhsScalar* blockBc, Index rows, Index depth, Index cols, Scalarc alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlphaReal = pset1<Packet>(alpha.real());
      const Packet pAlphaImag = pset1<Packet>(alpha.imag());
      const Packet pMask = bmask<Packet>((const int)(remaining_rows));

      const Scalar* blockA = (Scalar *) blockAc;
      const Scalar* blockB = (Scalar *) blockBc;

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_COMPLEX_MMA_UNROLL 4
        while(row + MAX_COMPLEX_MMA_UNROLL*accCols <= rows) {
          gemm_complex_unrolled_MMA_iteration<MAX_COMPLEX_MMA_UNROLL, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
        }
        switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_MMA_UNROLL > 4
          case 4:
            gemm_complex_unrolled_MMA_iteration<4, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 3
          case 3:
            gemm_complex_unrolled_MMA_iteration<3, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 2
          case 2:
            gemm_complex_unrolled_MMA_iteration<2, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 1
          case 1:
            gemm_complex_unrolled_MMA_iteration<1, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
          default:
            break;
        }
#undef MAX_COMPLEX_MMA_UNROLL

        if(remaining_rows > 0)
        {
          gemm_complex_extra_row<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, rows, cols, remaining_rows, pAlphaReal, pAlphaImag, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_complex_unrolled_col<Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, rows, col, remaining_cols, pAlphaReal, pAlphaImag);

          if (remaining_rows > 0)
          {
            gemm_complex_extra_col<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_rows, remaining_cols, pAlphaReal, pAlphaImag);
          }
          rhs_base++;
        }
      }
}

#undef accColsC
#undef advanceRows
#undef advanceCols

#pragma GCC reset_options
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_ALTIVEC_H
#define EIGEN_PACKET_MATH_ALTIVEC_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 4
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

// NOTE Altivec has 32 registers, but Eigen only accepts a value of 8 or 16
#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS  32
#endif

typedef __vector float                   Packet4f;
typedef __vector int                     Packet4i;
typedef __vector unsigned int            Packet4ui;
typedef __vector __bool int              Packet4bi;
typedef __vector short int               Packet8s;
typedef __vector unsigned short int      Packet8us;
typedef __vector signed char             Packet16c;
typedef __vector unsigned char           Packet16uc;
typedef eigen_packet_wrapper<__vector unsigned short int,0> Packet8bf;

// We don't want to write the same code all the time, but we need to reuse the constants
// and it doesn't really work to declare them global, so we define macros instead
#define _EIGEN_DECLARE_CONST_FAST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = {X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = vec_splat_s32(X)

#define _EIGEN_DECLARE_CONST_FAST_Packet4ui(NAME,X) \
  Packet4ui p4ui_##NAME = {X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet8us(NAME,X) \
  Packet8us p8us_##NAME = {X, X, X, X, X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet16uc(NAME,X) \
  Packet16uc p16uc_##NAME = {X, X, X, X, X, X, X, X, X, X, X, X, X, X, X, X}

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = pset1<Packet4i>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = pset1<Packet2l>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(pset1<Packet4i>(X))

#define DST_CHAN 1
#define DST_CTRL(size, count, stride) (((size) << 24) | ((count) << 16) | (stride))
#define __UNPACK_TYPE__(PACKETNAME) typename unpacket_traits<PACKETNAME>::type 

// These constants are endian-agnostic
static _EIGEN_DECLARE_CONST_FAST_Packet4f(ZERO, 0); //{ 0.0, 0.0, 0.0, 0.0}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ZERO, 0); //{ 0, 0, 0, 0,}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ONE,1); //{ 1, 1, 1, 1}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS16,-16); //{ -16, -16, -16, -16}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS1,-1); //{ -1, -1, -1, -1}
static _EIGEN_DECLARE_CONST_FAST_Packet4ui(SIGN, 0x80000000u);
static _EIGEN_DECLARE_CONST_FAST_Packet4ui(PREV0DOT5, 0x3EFFFFFFu);
static _EIGEN_DECLARE_CONST_FAST_Packet8us(ONE,1); //{ 1, 1, 1, 1, 1, 1, 1, 1}
static _EIGEN_DECLARE_CONST_FAST_Packet16uc(ONE,1);
static Packet4f p4f_MZERO = (Packet4f) vec_sl((Packet4ui)p4i_MINUS1, (Packet4ui)p4i_MINUS1); //{ 0x80000000, 0x80000000, 0x80000000, 0x80000000}
#ifndef __VSX__
static Packet4f p4f_ONE = vec_ctf(p4i_ONE, 0); //{ 1.0, 1.0, 1.0, 1.0}
#endif

static Packet4f  p4f_COUNTDOWN  = { 0.0, 1.0, 2.0, 3.0 };
static Packet4i  p4i_COUNTDOWN  = { 0, 1, 2, 3 };
static Packet8s  p8s_COUNTDOWN  = { 0, 1, 2, 3, 4, 5, 6, 7 };
static Packet8us p8us_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7 };

static Packet16c  p16c_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7,
                                    8, 9, 10, 11, 12, 13, 14, 15};
static Packet16uc p16uc_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7, 
                                    8, 9, 10, 11, 12, 13, 14, 15};

static Packet16uc p16uc_REVERSE32 = { 12,13,14,15, 8,9,10,11, 4,5,6,7, 0,1,2,3 };
static Packet16uc p16uc_REVERSE16 = { 14,15, 12,13, 10,11, 8,9, 6,7, 4,5, 2,3, 0,1 };
static Packet16uc p16uc_REVERSE8 = { 15,14,13,12,11,10,9,8,7,6,5,4,3,2,1,0 };

static Packet16uc p16uc_DUPLICATE32_HI = { 0,1,2,3, 0,1,2,3, 4,5,6,7, 4,5,6,7 };
static Packet16uc p16uc_DUPLICATE16_HI = { 0,1,0,1, 2,3,2,3, 4,5,4,5, 6,7,6,7 };
static Packet16uc p16uc_DUPLICATE8_HI = { 0,0, 1,1, 2,2, 3,3, 4,4, 5,5, 6,6, 7,7 };
static const Packet16uc p16uc_DUPLICATE16_EVEN= { 0,1 ,0,1, 4,5, 4,5, 8,9, 8,9, 12,13, 12,13 };
static const Packet16uc p16uc_DUPLICATE16_ODD = { 2,3 ,2,3, 6,7, 6,7, 10,11, 10,11, 14,15, 14,15 };

static Packet16uc p16uc_QUADRUPLICATE16_HI = { 0,1,0,1,0,1,0,1, 2,3,2,3,2,3,2,3 };

// Handle endianness properly while loading constants
// Define global static constants:
#ifdef _BIG_ENDIAN
static Packet16uc p16uc_FORWARD = vec_lvsl(0, (float*)0);
#ifdef __VSX__
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#endif
static Packet16uc p16uc_PSET32_WODD   = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN  = vec_sld(p16uc_DUPLICATE32_HI, (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
static Packet16uc p16uc_HALF64_0_16 = vec_sld((Packet16uc)p4i_ZERO, vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 3), 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};
#else
static Packet16uc p16uc_FORWARD = p16uc_REVERSE32;
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_PSET32_WODD = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 1), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
static Packet16uc p16uc_HALF64_0_16 = vec_sld(vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 0), (Packet16uc)p4i_ZERO, 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};
#endif // _BIG_ENDIAN

static Packet16uc p16uc_PSET64_HI = (Packet16uc) vec_mergeh((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_PSET64_LO = (Packet16uc) vec_mergel((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 8,9,10,11, 12,13,14,15, 8,9,10,11, 12,13,14,15 };
static Packet16uc p16uc_TRANSPOSE64_HI = p16uc_PSET64_HI + p16uc_HALF64_0_16;                                         //{ 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = p16uc_PSET64_LO + p16uc_HALF64_0_16;                                         //{ 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};

static Packet16uc p16uc_COMPLEX32_REV = vec_sld(p16uc_REVERSE32, p16uc_REVERSE32, 8);                                         //{ 4,5,6,7, 0,1,2,3, 12,13,14,15, 8,9,10,11 };

#ifdef _BIG_ENDIAN
static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_FORWARD, p16uc_FORWARD, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#else
static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_PSET64_HI, p16uc_PSET64_LO, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#endif // _BIG_ENDIAN

#if EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_PPC_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#else
  #define EIGEN_PPC_PREFETCH(ADDR) asm( "   dcbt [%[addr]]\n" :: [addr] "r" (ADDR) : "cc" );
#endif

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
#ifdef __VSX__
    HasSqrt = 1,
#if !EIGEN_COMP_CLANG
    HasRsqrt = 1,
#else
    HasRsqrt = 0,
#endif
#else
    HasSqrt = 0,
    HasRsqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};
template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet8bf type;
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
#ifdef __VSX__
    HasSqrt = 1,
#if !EIGEN_COMP_CLANG
    HasRsqrt = 1,
#else
    HasRsqrt = 0,
#endif
#else
    HasSqrt = 0,
    HasRsqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<int> : default_packet_traits {
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd   = 1,
    HasSub   = 1,
    HasShift = 1,
    HasMul   = 1,
    HasDiv   = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<short int> : default_packet_traits {
  typedef Packet8s type;
  typedef Packet8s half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<unsigned short int> : default_packet_traits {
  typedef Packet8us type;
  typedef Packet8us half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<signed char> : default_packet_traits {
  typedef Packet16c type;
  typedef Packet16c half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<unsigned char> : default_packet_traits {
  typedef Packet16uc type;
  typedef Packet16uc half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet4f>
{
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet4i  integer_packet;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet4i>
{
  typedef int       type;
  typedef Packet4i  half;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8s>
{
  typedef short int type;
  typedef Packet8s  half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8us>
{
  typedef unsigned short int type;
  typedef Packet8us          half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template<> struct unpacket_traits<Packet16c>
{
  typedef signed char type;
  typedef Packet16c  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet16uc>
{
  typedef unsigned char type;
  typedef Packet16uc  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template<> struct unpacket_traits<Packet8bf>
{
  typedef bfloat16 type;
  typedef Packet8bf          half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
inline std::ostream & operator <<(std::ostream & s, const Packet16c & v)
{
  union {
    Packet16c   v;
    signed char n[16];
  } vt;
  vt.v = v;
  for (int i=0; i< 16; i++)
    s << vt.n[i] << ", ";
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet16uc & v)
{
  union {
    Packet16uc   v;
    unsigned char n[16];
  } vt;
  vt.v = v;
  for (int i=0; i< 16; i++)
    s << vt.n[i] << ", ";
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4f & v)
{
  union {
    Packet4f   v;
    float n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4i & v)
{
  union {
    Packet4i   v;
    int n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4ui & v)
{
  union {
    Packet4ui   v;
    unsigned int n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

template <typename Packet>
EIGEN_STRONG_INLINE Packet pload_common(const __UNPACK_TYPE__(Packet)* from)
{
  // some versions of GCC throw "unused-but-set-parameter".
  // ignoring these warnings for now.
  EIGEN_UNUSED_VARIABLE(from);
  EIGEN_DEBUG_ALIGNED_LOAD
#ifdef __VSX__
  return vec_xl(0, const_cast<__UNPACK_TYPE__(Packet)*>(from));
#else
  return vec_ld(0, from);
#endif
}

// Need to define them first or we get specialization after instantiation errors
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{
  return pload_common<Packet4f>(from);
}

template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from)
{
  return pload_common<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s pload<Packet8s>(const short int* from)
{
  return pload_common<Packet8s>(from);
}

template<> EIGEN_STRONG_INLINE Packet8us pload<Packet8us>(const unsigned short int* from)
{
  return pload_common<Packet8us>(from);
}

template<> EIGEN_STRONG_INLINE Packet16c pload<Packet16c>(const signed char*     from)
{
  return pload_common<Packet16c>(from);
}

template<> EIGEN_STRONG_INLINE Packet16uc pload<Packet16uc>(const unsigned char*     from)
{
  return pload_common<Packet16uc>(from);
}

template<> EIGEN_STRONG_INLINE Packet8bf pload<Packet8bf>(const bfloat16*     from)
{
  return pload_common<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template <typename Packet>
EIGEN_STRONG_INLINE void pstore_common(__UNPACK_TYPE__(Packet)* to, const Packet& from){
  // some versions of GCC throw "unused-but-set-parameter" (float *to).
  // ignoring these warnings for now.
  EIGEN_UNUSED_VARIABLE(to);
  EIGEN_DEBUG_ALIGNED_STORE
#ifdef __VSX__
  vec_xst(from, 0, to);
#else
  vec_st(from, 0, to);
#endif
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from)
{
  pstore_common<Packet4f>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from)
{
  pstore_common<Packet4i>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<short int>(short int*       to, const Packet8s& from)
{
  pstore_common<Packet8s>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<unsigned short int>(unsigned short int*       to, const Packet8us& from)
{
  pstore_common<Packet8us>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16*       to, const Packet8bf& from)
{
  pstore_common<Packet8us>(reinterpret_cast<unsigned short int*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstore<signed char>(signed char*       to, const Packet16c& from)
{
  pstore_common<Packet16c>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<unsigned char>(unsigned char*       to, const Packet16uc& from)
{
  pstore_common<Packet16uc>(to, from);
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size4(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from};
  return v;
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size8(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from, from, from, from, from};
  return v;
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size16(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from, from, from, from, from, from, from, from, from, from, from, from, from};
  return v;
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) {
  return pset1_size4<Packet4f>(from);
}

template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from)   {
  return pset1_size4<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s pset1<Packet8s>(const short int&    from)   {
  return pset1_size8<Packet8s>(from);
}

template<> EIGEN_STRONG_INLINE Packet8us pset1<Packet8us>(const unsigned short int&    from)   {
  return pset1_size8<Packet8us>(from);
}

template<> EIGEN_STRONG_INLINE Packet16c pset1<Packet16c>(const signed char&    from)   {
  return pset1_size16<Packet16c>(from);
}

template<> EIGEN_STRONG_INLINE Packet16uc pset1<Packet16uc>(const unsigned char&    from)   {
  return pset1_size16<Packet16uc>(from);
}

template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from) {
  return reinterpret_cast<Packet4f>(pset1<Packet4i>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf pset1<Packet8bf>(const bfloat16&    from)   {
  return pset1_size8<Packet8us>(reinterpret_cast<const unsigned short int&>(from));
}

template<typename Packet> EIGEN_STRONG_INLINE void
pbroadcast4_common(const __UNPACK_TYPE__(Packet) *a,
                      Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  a3 = pload<Packet>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  pbroadcast4_common<Packet4f>(a, a0, a1, a2, a3);
}
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4i>(const int *a,
                      Packet4i& a0, Packet4i& a1, Packet4i& a2, Packet4i& a3)
{
  pbroadcast4_common<Packet4i>(a, a0, a1, a2, a3);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_common(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[4];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  return pload<Packet>(a);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  return pgather_common<Packet4f>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
  return pgather_common<Packet4i>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_size8(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[8];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  a[4] = from[4*stride];
  a[5] = from[5*stride];
  a[6] = from[6*stride];
  a[7] = from[7*stride];
  return pload<Packet>(a);
}

template<> EIGEN_DEVICE_FUNC inline Packet8s pgather<short int, Packet8s>(const short int* from, Index stride)
{
  return pgather_size8<Packet8s>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet8us pgather<unsigned short int, Packet8us>(const unsigned short int* from, Index stride)
{
  return pgather_size8<Packet8us>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet8bf pgather<bfloat16, Packet8bf>(const bfloat16* from, Index stride)
{
  return pgather_size8<Packet8bf>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_size16(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[16];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  a[4] = from[4*stride];
  a[5] = from[5*stride];
  a[6] = from[6*stride];
  a[7] = from[7*stride];
  a[8] = from[8*stride];
  a[9] = from[9*stride];
  a[10] = from[10*stride];
  a[11] = from[11*stride];
  a[12] = from[12*stride];
  a[13] = from[13*stride];
  a[14] = from[14*stride];
  a[15] = from[15*stride];
  return pload<Packet>(a);
}


template<> EIGEN_DEVICE_FUNC inline Packet16c pgather<signed char, Packet16c>(const signed char* from, Index stride)
{
  return pgather_size16<Packet16c>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet16uc pgather<unsigned char, Packet16uc>(const unsigned char* from, Index stride)
{
  return pgather_size16<Packet16uc>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size4(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[4];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  pscatter_size4<Packet4f>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  pscatter_size4<Packet4i>(to, from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size8(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[8];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
  to[4*stride] = a[4];
  to[5*stride] = a[5];
  to[6*stride] = a[6];
  to[7*stride] = a[7];
}


template<> EIGEN_DEVICE_FUNC inline void pscatter<short int, Packet8s>(short int* to, const Packet8s& from, Index stride)
{
  pscatter_size8<Packet8s>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<unsigned short int, Packet8us>(unsigned short int* to, const Packet8us& from, Index stride)
{
  pscatter_size8<Packet8us>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<bfloat16, Packet8bf>(bfloat16* to, const Packet8bf& from, Index stride)
{
  pscatter_size8<Packet8bf>(to, from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size16(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[16];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
  to[4*stride] = a[4];
  to[5*stride] = a[5];
  to[6*stride] = a[6];
  to[7*stride] = a[7];
  to[8*stride] = a[8];
  to[9*stride] = a[9];
  to[10*stride] = a[10];
  to[11*stride] = a[11];
  to[12*stride] = a[12];
  to[13*stride] = a[13];
  to[14*stride] = a[14];
  to[15*stride] = a[15];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<signed char, Packet16c>(signed char* to, const Packet16c& from, Index stride)
{
  pscatter_size16<Packet16c>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<unsigned char, Packet16uc>(unsigned char* to, const Packet16uc& from, Index stride)
{
  pscatter_size16<Packet16uc>(to, from, stride);
}

template<> EIGEN_STRONG_INLINE Packet4f   plset<Packet4f>(const float&     a) { return pset1<Packet4f>(a) + p4f_COUNTDOWN;  }
template<> EIGEN_STRONG_INLINE Packet4i   plset<Packet4i>(const int&       a) { return pset1<Packet4i>(a) + p4i_COUNTDOWN;  }
template<> EIGEN_STRONG_INLINE Packet8s   plset<Packet8s>(const short int& a) { return pset1<Packet8s>(a) + p8s_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet8us  plset<Packet8us>(const unsigned short int& a) { return pset1<Packet8us>(a) + p8us_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet16c  plset<Packet16c>(const signed char& a)   { return pset1<Packet16c>(a) + p16c_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet16uc plset<Packet16uc>(const unsigned char& a)   { return pset1<Packet16uc>(a) + p16uc_COUNTDOWN; }

template<> EIGEN_STRONG_INLINE Packet4f   padd<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet4i   padd<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet4ui   padd<Packet4ui>  (const Packet4ui&   a, const Packet4ui&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet8s   padd<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet8us  padd<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet16c  padd<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet16uc padd<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return a + b; }

template<> EIGEN_STRONG_INLINE Packet4f   psub<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet4i   psub<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet8s   psub<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet8us  psub<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet16c  psub<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet16uc psub<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return a - b; }

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) { return p4f_ZERO - a; }
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return p4i_ZERO - a; }

template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4f   pmul<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return vec_madd(a,b, p4f_MZERO); }
template<> EIGEN_STRONG_INLINE Packet4i   pmul<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a * b; }
template<> EIGEN_STRONG_INLINE Packet8s   pmul<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us  pmul<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c  pmul<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmul<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_mul(a,b); }


template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#ifndef __VSX__  // VSX actually provides a div instruction
  Packet4f t, y_0, y_1;

  // Altivec does not offer a divide instruction, we have to do a reciprocal approximation
  y_0 = vec_re(b);

  // Do one Newton-Raphson iteration to get the needed accuracy
  t   = vec_nmsub(y_0, b, p4f_ONE);
  y_1 = vec_madd(y_0, t, y_0);

  return vec_madd(a, y_1, p4f_MZERO);
#else
  return vec_div(a, b);
#endif
}

template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& /*a*/, const Packet4i& /*b*/)
{ eigen_assert(false && "packet integer division are not supported by AltiVec");
  return pset1<Packet4i>(0);
}

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) { return vec_madd(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return a*b + c; }
template<> EIGEN_STRONG_INLINE Packet8s pmadd(const Packet8s& a, const Packet8s& b, const Packet8s& c) { return vec_madd(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet8us pmadd(const Packet8us& a, const Packet8us& b, const Packet8us& c) { return vec_madd(a,b,c); }

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  #ifdef __VSX__
  // NOTE: about 10% slower than vec_min, but consistent with std::min and SSE regarding NaN
  Packet4f ret;
  __asm__ ("xvcmpgesp %x0,%x1,%x2\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
  #else
  return vec_min(a, b);
  #endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s pmin<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pmin<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet16c pmin<Packet16c>(const Packet16c& a, const Packet16c& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmin<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_min(a, b); }


template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  #ifdef __VSX__
  // NOTE: about 10% slower than vec_max, but consistent with std::max and SSE regarding NaN
  Packet4f ret;
  __asm__ ("xvcmpgtsp %x0,%x2,%x1\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
  #else
  return vec_max(a, b);
  #endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s pmax<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pmax<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet16c pmax<Packet16c>(const Packet16c& a, const Packet16c& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmax<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_max(a, b); }

template<> EIGEN_STRONG_INLINE Packet4f pcmp_le(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan(const Packet4f& a, const Packet4f& b) {
  Packet4f c = reinterpret_cast<Packet4f>(vec_cmpge(a,b));
  return vec_nor(c,c);
}

template<> EIGEN_STRONG_INLINE Packet4i pcmp_le(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_le(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_lt(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_eq(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_le(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_lt(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_eq(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_le(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_lt(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_eq(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_le(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_lt(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_eq(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmpeq(a,b)); }

template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4ui pand<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pand<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf pand<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return pand<Packet8us>(a, b);
}


template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s por<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us por<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf por<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return por<Packet8us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf pxor<Packet8bf>(const Packet8bf& a, const Packet8bf& b) { 
  return pxor<Packet8us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_andc(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_andc(a, b); }

template<> EIGEN_STRONG_INLINE Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b) {
  return vec_sel(b, a, reinterpret_cast<Packet4ui>(mask));
}

template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
    Packet4f t = vec_add(reinterpret_cast<Packet4f>(vec_or(vec_and(reinterpret_cast<Packet4ui>(a), p4ui_SIGN), p4ui_PREV0DOT5)), a);
    Packet4f res;

#ifdef __VSX__
    __asm__("xvrspiz %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (t));
#else
    __asm__("vrfiz %0, %1\n\t"
        : "=v" (res)
        : "v" (t));
#endif

    return res;
}
template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const  Packet4f& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a)
{
    Packet4f res;

    __asm__("xvrspic %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (a));

    return res;
}

template<typename Packet> EIGEN_STRONG_INLINE Packet ploadu_common(const __UNPACK_TYPE__(Packet)* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD
#ifdef _BIG_ENDIAN
  Packet16uc MSQ, LSQ;
  Packet16uc mask;
  MSQ = vec_ld(0, (unsigned char *)from);          // most significant quadword
  LSQ = vec_ld(15, (unsigned char *)from);         // least significant quadword
  mask = vec_lvsl(0, from);                        // create the permute mask
  //TODO: Add static_cast here
  return (Packet) vec_perm(MSQ, LSQ, mask);           // align the data
#else
  EIGEN_DEBUG_UNALIGNED_LOAD
  return vec_xl(0, const_cast<__UNPACK_TYPE__(Packet)*>(from));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{
  return ploadu_common<Packet4f>(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int* from)
{
  return ploadu_common<Packet4i>(from);
}
template<> EIGEN_STRONG_INLINE Packet8s ploadu<Packet8s>(const short int* from)
{
  return ploadu_common<Packet8s>(from);
}
template<> EIGEN_STRONG_INLINE Packet8us ploadu<Packet8us>(const unsigned short int* from)
{
  return ploadu_common<Packet8us>(from);
}
template<> EIGEN_STRONG_INLINE Packet8bf ploadu<Packet8bf>(const bfloat16* from)
{
  return ploadu_common<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}
template<> EIGEN_STRONG_INLINE Packet16c ploadu<Packet16c>(const signed char* from)
{
  return ploadu_common<Packet16c>(from);
}
template<> EIGEN_STRONG_INLINE Packet16uc ploadu<Packet16uc>(const unsigned char* from)
{
  return ploadu_common<Packet16uc>(from);
}

template<typename Packet> EIGEN_STRONG_INLINE Packet ploaddup_common(const __UNPACK_TYPE__(Packet)*   from)
{
  Packet p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet>(from);
  else                                  p = ploadu<Packet>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}
template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*   from)
{
  return ploaddup_common<Packet4f>(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  return ploaddup_common<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s ploaddup<Packet8s>(const short int*     from)
{
  Packet8s p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8s>(from);
  else                                  p = ploadu<Packet8s>(from);
  return vec_perm(p, p, p16uc_DUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8us ploaddup<Packet8us>(const unsigned short int*     from)
{
  Packet8us p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8us>(from);
  else                                  p = ploadu<Packet8us>(from);
  return vec_perm(p, p, p16uc_DUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8s ploadquad<Packet8s>(const short int*     from)
{
  Packet8s p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8s>(from);
  else                                  p = ploadu<Packet8s>(from);
  return vec_perm(p, p, p16uc_QUADRUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8us ploadquad<Packet8us>(const unsigned short int*     from)
{
  Packet8us p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8us>(from);
  else                                  p = ploadu<Packet8us>(from);
  return vec_perm(p, p, p16uc_QUADRUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8bf ploadquad<Packet8bf>(const bfloat16*     from)
{
  return ploadquad<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template<> EIGEN_STRONG_INLINE Packet16c ploaddup<Packet16c>(const signed char*     from)
{
  Packet16c p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet16c>(from);
  else                                  p = ploadu<Packet16c>(from);
  return vec_perm(p, p, p16uc_DUPLICATE8_HI);
}

template<> EIGEN_STRONG_INLINE Packet16uc ploaddup<Packet16uc>(const unsigned char*     from)
{
  Packet16uc p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet16uc>(from);
  else                                  p = ploadu<Packet16uc>(from);
  return vec_perm(p, p, p16uc_DUPLICATE8_HI);
}

template<typename Packet> EIGEN_STRONG_INLINE void pstoreu_common(__UNPACK_TYPE__(Packet)*  to, const Packet& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE
#ifdef _BIG_ENDIAN
  // Taken from http://developer.apple.com/hardwaredrivers/ve/alignment.html
  // Warning: not thread safe!
  Packet16uc MSQ, LSQ, edges;
  Packet16uc edgeAlign, align;

  MSQ = vec_ld(0, (unsigned char *)to);                     // most significant quadword
  LSQ = vec_ld(15, (unsigned char *)to);                    // least significant quadword
  edgeAlign = vec_lvsl(0, to);                              // permute map to extract edges
  edges=vec_perm(LSQ,MSQ,edgeAlign);                        // extract the edges
  align = vec_lvsr( 0, to );                                // permute map to misalign data
  MSQ = vec_perm(edges,(Packet16uc)from,align);             // misalign the data (MSQ)
  LSQ = vec_perm((Packet16uc)from,edges,align);             // misalign the data (LSQ)
  vec_st( LSQ, 15, (unsigned char *)to );                   // Store the LSQ part first
  vec_st( MSQ, 0, (unsigned char *)to );                   // Store the MSQ part second
#else
  vec_xst(from, 0, to);
#endif
}
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*  to, const Packet4f& from)
{
  pstoreu_common<Packet4f>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*      to, const Packet4i& from)
{
  pstoreu_common<Packet4i>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<short int>(short int*      to, const Packet8s& from)
{
  pstoreu_common<Packet8s>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<unsigned short int>(unsigned short int*      to, const Packet8us& from)
{
  pstoreu_common<Packet8us>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16*      to, const Packet8bf& from)
{
  pstoreu_common<Packet8us>(reinterpret_cast<unsigned short int*>(to), from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<signed char>(signed char*      to, const Packet16c& from)
{
  pstoreu_common<Packet16c>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<unsigned char>(unsigned char*      to, const Packet16uc& from)
{
  pstoreu_common<Packet16uc>(to, from);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float* addr)    { EIGEN_PPC_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*     addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { EIGEN_ALIGN16 float x; vec_ste(a, 0, &x); return x; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { EIGEN_ALIGN16 int   x; vec_ste(a, 0, &x); return x; }

template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) pfirst_common(const Packet& a) {
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) x;
  vec_ste(a, 0, &x);
  return x;
}

template<> EIGEN_STRONG_INLINE short int pfirst<Packet8s>(const Packet8s& a) {
  return pfirst_common<Packet8s>(a);
}

template<> EIGEN_STRONG_INLINE unsigned short int pfirst<Packet8us>(const Packet8us& a) {
  return pfirst_common<Packet8us>(a);
}

template<> EIGEN_STRONG_INLINE signed char pfirst<Packet16c>(const Packet16c& a)
{
  return pfirst_common<Packet16c>(a);
}

template<> EIGEN_STRONG_INLINE unsigned char pfirst<Packet16uc>(const Packet16uc& a)
{
  return pfirst_common<Packet16uc>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  return reinterpret_cast<Packet4f>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  return reinterpret_cast<Packet4i>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}
template<> EIGEN_STRONG_INLINE Packet8s preverse(const Packet8s& a)
{
  return reinterpret_cast<Packet8s>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE16));
}
template<> EIGEN_STRONG_INLINE Packet8us preverse(const Packet8us& a)
{
  return reinterpret_cast<Packet8us>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE16));
}
template<> EIGEN_STRONG_INLINE Packet16c preverse(const Packet16c& a)
{
  return vec_perm(a, a, p16uc_REVERSE8);
}
template<> EIGEN_STRONG_INLINE Packet16uc preverse(const Packet16uc& a)
{
  return vec_perm(a, a, p16uc_REVERSE8);
}
template<> EIGEN_STRONG_INLINE Packet8bf preverse(const Packet8bf& a)
{
  return preverse<Packet8us>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet8s pabs(const Packet8s& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet8us pabs(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16c pabs(const Packet16c& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet16uc pabs(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8bf  pabs(const Packet8bf& a) {
  _EIGEN_DECLARE_CONST_FAST_Packet8us(abs_mask,0x7FFF);
  return pand<Packet8us>(p8us_abs_mask, a);
}

template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(const Packet4i& a)
{ return vec_sra(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right(const Packet4i& a)
{ return vec_sr(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left(const Packet4i& a)
{ return vec_sl(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4f plogical_shift_left(const Packet4f& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  Packet4ui r = vec_sl(reinterpret_cast<Packet4ui>(a), p4ui_mask);
  return reinterpret_cast<Packet4f>(r);
}

template<int N> EIGEN_STRONG_INLINE Packet4f plogical_shift_right(const Packet4f& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  Packet4ui r = vec_sr(reinterpret_cast<Packet4ui>(a), p4ui_mask);
  return reinterpret_cast<Packet4f>(r);
}

template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_right(const Packet4ui& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  return vec_sr(a, p4ui_mask);
}

template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_left(const Packet4ui& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  return vec_sl(a, p4ui_mask);
}

template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_left(const Packet8us& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet8us(mask, N);
  return vec_sl(a, p8us_mask);
}
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_right(const Packet8us& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet8us(mask, N);
  return vec_sr(a, p8us_mask);
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32Even(const Packet8bf& bf){
  return plogical_shift_left<16>(reinterpret_cast<Packet4f>(bf.m_val));
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32Odd(const Packet8bf& bf){
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(high_mask, 0xFFFF0000);
  return pand<Packet4f>(
    reinterpret_cast<Packet4f>(bf.m_val),
    reinterpret_cast<Packet4f>(p4ui_high_mask)
  );
}

// Simple interleaving of bool masks, prevents true values from being
// converted to NaNs.
EIGEN_STRONG_INLINE Packet8bf F32ToBf16Bool(Packet4f even, Packet4f odd) {
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(high_mask, 0xFFFF0000);
  Packet4f bf_odd, bf_even;
  bf_odd = pand(reinterpret_cast<Packet4f>(p4ui_high_mask), odd);
  bf_even = plogical_shift_right<16>(even);
  return reinterpret_cast<Packet8us>(por<Packet4f>(bf_even, bf_odd));
}

EIGEN_STRONG_INLINE Packet8bf F32ToBf16(Packet4f p4f){
  Packet4ui input = reinterpret_cast<Packet4ui>(p4f);
  Packet4ui lsb = plogical_shift_right<16>(input);
  lsb = pand<Packet4ui>(lsb, reinterpret_cast<Packet4ui>(p4i_ONE));

  _EIGEN_DECLARE_CONST_FAST_Packet4ui(BIAS,0x7FFFu);
  Packet4ui rounding_bias = padd<Packet4ui>(lsb, p4ui_BIAS);
  input = padd<Packet4ui>(input, rounding_bias);

  //Test NaN and Subnormal - Begin
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(exp_mask, 0x7F800000);
  Packet4ui exp = pand<Packet4ui>(p4ui_exp_mask, reinterpret_cast<Packet4ui>(p4f));

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mantissa_mask, 0x7FFFFF);
  Packet4ui mantissa = pand<Packet4ui>(p4ui_mantissa_mask, reinterpret_cast<Packet4ui>(p4f));

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(max_exp, 0x7F800000);
  Packet4bi is_max_exp = vec_cmpeq(exp, p4ui_max_exp);
  Packet4bi is_zero_exp = vec_cmpeq(exp, reinterpret_cast<Packet4ui>(p4i_ZERO));

  Packet4bi is_mant_zero = vec_cmpeq(mantissa, reinterpret_cast<Packet4ui>(p4i_ZERO));
  Packet4ui nan_selector = pandnot<Packet4ui>(
      reinterpret_cast<Packet4ui>(is_max_exp),
      reinterpret_cast<Packet4ui>(is_mant_zero)
  );

  Packet4ui subnormal_selector = pandnot<Packet4ui>(
      reinterpret_cast<Packet4ui>(is_zero_exp),
      reinterpret_cast<Packet4ui>(is_mant_zero)
  );

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(nan, 0x7FC00000);
  input = vec_sel(input, p4ui_nan, nan_selector);
  input = vec_sel(input, reinterpret_cast<Packet4ui>(p4f), subnormal_selector);
  //Test NaN and Subnormal - End

  input = plogical_shift_right<16>(input);
  return reinterpret_cast<Packet8us>(input);
}

EIGEN_STRONG_INLINE Packet8bf F32ToBf16(Packet4f even, Packet4f odd){
  Packet4f bf_odd, bf_even;
  bf_odd = reinterpret_cast<Packet4f>(F32ToBf16(odd).m_val);
  bf_odd = plogical_shift_left<16>(bf_odd);
  bf_even = reinterpret_cast<Packet4f>(F32ToBf16(even).m_val);
  return reinterpret_cast<Packet8us>(por<Packet4f>(bf_even, bf_odd));
}
#define BF16_TO_F32_UNARY_OP_WRAPPER(OP, A) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f op_even = OP(a_even);\
  Packet4f op_odd = OP(a_odd);\
  return F32ToBf16(op_even, op_odd);\

#define BF16_TO_F32_BINARY_OP_WRAPPER(OP, A, B) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f b_even = Bf16ToF32Even(B);\
  Packet4f b_odd = Bf16ToF32Odd(B);\
  Packet4f op_even = OP(a_even, b_even);\
  Packet4f op_odd = OP(a_odd, b_odd);\
  return F32ToBf16(op_even, op_odd);\

#define BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(OP, A, B) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f b_even = Bf16ToF32Even(B);\
  Packet4f b_odd = Bf16ToF32Odd(B);\
  Packet4f op_even = OP(a_even, b_even);\
  Packet4f op_odd = OP(a_odd, b_odd);\
  return F32ToBf16Bool(op_even, op_odd);\

template<> EIGEN_STRONG_INLINE Packet8bf padd<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(padd<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmul<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmul<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pdiv<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pdiv<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pnegate<Packet8bf>(const Packet8bf& a) {
  BF16_TO_F32_UNARY_OP_WRAPPER(pnegate<Packet4f>, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf psub<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(psub<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf psqrt<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(vec_sqrt, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf prsqrt<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(prsqrt<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pexp<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pexp_float, a);
}

template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent) {
  return pldexp_generic(a,exponent);
}
template<> EIGEN_STRONG_INLINE Packet8bf pldexp<Packet8bf> (const Packet8bf& a, const Packet8bf& exponent){
  BF16_TO_F32_BINARY_OP_WRAPPER(pldexp<Packet4f>, a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent) {
  return pfrexp_generic(a,exponent);
}
template<> EIGEN_STRONG_INLINE Packet8bf pfrexp<Packet8bf> (const Packet8bf& a, Packet8bf& e){
  Packet4f a_even = Bf16ToF32Even(a);
  Packet4f a_odd = Bf16ToF32Odd(a);
  Packet4f e_even;
  Packet4f e_odd;
  Packet4f op_even = pfrexp<Packet4f>(a_even, e_even);
  Packet4f op_odd = pfrexp<Packet4f>(a_odd, e_odd);
  e = F32ToBf16(e_even, e_odd);
  return F32ToBf16(op_even, op_odd);
}

template<> EIGEN_STRONG_INLINE Packet8bf psin<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(psin_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcos<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pcos_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf plog<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(plog_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pfloor<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pfloor<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pceil<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pceil<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pround<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pround<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf print<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(print<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pmadd(const Packet8bf& a, const Packet8bf& b, const Packet8bf& c) {
  Packet4f a_even = Bf16ToF32Even(a);
  Packet4f a_odd = Bf16ToF32Odd(a);
  Packet4f b_even = Bf16ToF32Even(b);
  Packet4f b_odd = Bf16ToF32Odd(b);
  Packet4f c_even = Bf16ToF32Even(c);
  Packet4f c_odd = Bf16ToF32Odd(c);
  Packet4f pmadd_even = pmadd<Packet4f>(a_even, b_even, c_even);
  Packet4f pmadd_odd = pmadd<Packet4f>(a_odd, b_odd, c_odd);
  return F32ToBf16(pmadd_even, pmadd_odd);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmin<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmin<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmax<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmax<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_lt<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt_or_nan(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_lt_or_nan<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_le(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_le<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_eq(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_eq<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst(const Packet8bf& a) {
  return Eigen::bfloat16_impl::raw_uint16_to_bfloat16((pfirst<Packet8us>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf ploaddup<Packet8bf>(const  bfloat16*     from)
{
  return ploaddup<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf plset<Packet8bf>(const bfloat16& a) {
  bfloat16 countdown[8] = { bfloat16(0), bfloat16(1), bfloat16(2), bfloat16(3),
                            bfloat16(4), bfloat16(5), bfloat16(6), bfloat16(7) };
  return padd<Packet8bf>(pset1<Packet8bf>(a), pload<Packet8bf>(countdown));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet4f b, sum;
  b   = vec_sld(a, a, 8);
  sum = a + b;
  b   = vec_sld(sum, sum, 4);
  sum += b;
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i sum;
  sum = vec_sums(a, p4i_ZERO);
#ifdef _BIG_ENDIAN
  sum = vec_sld(sum, p4i_ZERO, 12);
#else
  sum = vec_sld(p4i_ZERO, sum, 4);
#endif
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = redux_even + redux_odd;
  return bfloat16(f32_result);
}
template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_size8(const Packet& a)
{
  union{
    Packet v;
    __UNPACK_TYPE__(Packet) n[8];
  } vt;
  vt.v = a;

  EIGEN_ALIGN16 int first_loader[4] = { vt.n[0], vt.n[1], vt.n[2], vt.n[3] };
  EIGEN_ALIGN16 int second_loader[4] = { vt.n[4], vt.n[5], vt.n[6], vt.n[7] };
  Packet4i first_half  = pload<Packet4i>(first_loader);
  Packet4i second_half = pload<Packet4i>(second_loader);

  return static_cast<__UNPACK_TYPE__(Packet)>(predux(first_half) + predux(second_half));
}

template<> EIGEN_STRONG_INLINE short int predux<Packet8s>(const Packet8s& a)
{
  return predux_size8<Packet8s>(a);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux<Packet8us>(const Packet8us& a)
{
  return predux_size8<Packet8us>(a);
}

template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_size16(const Packet& a)
{
  union{
    Packet v;
    __UNPACK_TYPE__(Packet) n[16];
  } vt;
  vt.v = a;

  EIGEN_ALIGN16 int first_loader[4] = { vt.n[0], vt.n[1], vt.n[2], vt.n[3] };
  EIGEN_ALIGN16 int second_loader[4] = { vt.n[4], vt.n[5], vt.n[6], vt.n[7] };
  EIGEN_ALIGN16 int third_loader[4] = { vt.n[8], vt.n[9], vt.n[10], vt.n[11] };
  EIGEN_ALIGN16 int fourth_loader[4] = { vt.n[12], vt.n[13], vt.n[14], vt.n[15] };

  Packet4i first_quarter = pload<Packet4i>(first_loader);
  Packet4i second_quarter = pload<Packet4i>(second_loader);
  Packet4i third_quarter = pload<Packet4i>(third_loader);
  Packet4i fourth_quarter = pload<Packet4i>(fourth_loader);

  return static_cast<__UNPACK_TYPE__(Packet)>(predux(first_quarter) + predux(second_quarter)
		                  + predux(third_quarter) + predux(fourth_quarter));
}

template<> EIGEN_STRONG_INLINE signed char predux<Packet16c>(const Packet16c& a)
{
  return predux_size16<Packet16c>(a);
}

template<> EIGEN_STRONG_INLINE unsigned char predux<Packet16uc>(const Packet16uc& a)
{
  return predux_size16<Packet16uc>(a);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f prod;
  prod = pmul(a, vec_sld(a, a, 8));
  return pfirst(pmul(prod, vec_sld(prod, prod, 4)));
}

template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return aux[0] * aux[1] * aux[2] * aux[3];
}

template<> EIGEN_STRONG_INLINE short int predux_mul<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));

  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_mul<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));

  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_mul<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_mul<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = redux_even * redux_odd;
  return bfloat16(f32_result);
}


template<> EIGEN_STRONG_INLINE signed char predux_mul<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));
  result = vec_mul(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_mul<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));
  result = vec_mul(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

// min
template<typename Packet> EIGEN_STRONG_INLINE
__UNPACK_TYPE__(Packet) predux_min4(const Packet& a)
{
  Packet b, res;
  b = vec_min(a, vec_sld(a, a, 8));
  res = vec_min(b, vec_sld(b, b, 4));
  return pfirst(res);
}


template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  return predux_min4<Packet4f>(a);
}

template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
  return predux_min4<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_min<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_min<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = (std::min)(redux_even, redux_odd);
  return bfloat16(f32_result);
}

template<> EIGEN_STRONG_INLINE short int predux_min<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;
  
  //pair = { Min(a0,a4), Min(a1,a5), Min(a2,a6), Min(a3,a7) }
  pair = vec_min(a, vec_sld(a, a, 8)); 

  //quad = { Min(a0, a4, a2, a6), Min(a1, a5, a3, a7) }
  quad = vec_min(pair, vec_sld(pair, pair, 4));

  //octo = { Min(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_min<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;
  
  //pair = { Min(a0,a4), Min(a1,a5), Min(a2,a6), Min(a3,a7) }
  pair = vec_min(a, vec_sld(a, a, 8)); 

  //quad = { Min(a0, a4, a2, a6), Min(a1, a5, a3, a7) }
  quad = vec_min(pair, vec_sld(pair, pair, 4));

  //octo = { Min(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE signed char predux_min<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_min(a, vec_sld(a, a, 8));
  quad = vec_min(pair, vec_sld(pair, pair, 4));
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  result = vec_min(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_min<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_min(a, vec_sld(a, a, 8));
  quad = vec_min(pair, vec_sld(pair, pair, 4));
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  result = vec_min(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}
// max
template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_max4(const Packet& a)
{
  Packet b, res;
  b = vec_max(a, vec_sld(a, a, 8));
  res = vec_max(b, vec_sld(b, b, 4));
  return pfirst(res);
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  return predux_max4<Packet4f>(a);
}

template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
  return predux_max4<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_max<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_max<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = (std::max)(redux_even, redux_odd);
  return bfloat16(f32_result);
}

template<> EIGEN_STRONG_INLINE short int predux_max<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;
  
  //pair = { Max(a0,a4), Max(a1,a5), Max(a2,a6), Max(a3,a7) }
  pair = vec_max(a, vec_sld(a, a, 8)); 

  //quad = { Max(a0, a4, a2, a6), Max(a1, a5, a3, a7) }
  quad = vec_max(pair, vec_sld(pair, pair, 4));

  //octo = { Max(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_max<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;
  
  //pair = { Max(a0,a4), Max(a1,a5), Max(a2,a6), Max(a3,a7) }
  pair = vec_max(a, vec_sld(a, a, 8)); 

  //quad = { Max(a0, a4, a2, a6), Max(a1, a5, a3, a7) }
  quad = vec_max(pair, vec_sld(pair, pair, 4));

  //octo = { Max(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE signed char predux_max<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_max(a, vec_sld(a, a, 8));
  quad = vec_max(pair, vec_sld(pair, pair, 4));
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  result = vec_max(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_max<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_max(a, vec_sld(a, a, 8));
  quad = vec_max(pair, vec_sld(pair, pair, 4));
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  result = vec_max(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  return vec_any_ne(x, pzero(x));
}

template <typename T> EIGEN_DEVICE_FUNC inline void
ptranpose_common(PacketBlock<T,4>& kernel){
  T t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  ptranpose_common<Packet4f>(kernel);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  ptranpose_common<Packet4i>(kernel);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8s,4>& kernel) {
  Packet8s t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8us,4>& kernel) {
  Packet8us t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}


EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8bf,4>& kernel) {
  Packet8us t0, t1, t2, t3;

  t0 = vec_mergeh(kernel.packet[0].m_val, kernel.packet[2].m_val);
  t1 = vec_mergel(kernel.packet[0].m_val, kernel.packet[2].m_val);
  t2 = vec_mergeh(kernel.packet[1].m_val, kernel.packet[3].m_val);
  t3 = vec_mergel(kernel.packet[1].m_val, kernel.packet[3].m_val);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16c,4>& kernel) {
  Packet16c t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}


EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16uc,4>& kernel) {
  Packet16uc t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8s,8>& kernel) {
  Packet8s v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0], kernel.packet[4]);
  v[1] = vec_mergel(kernel.packet[0], kernel.packet[4]);
  v[2] = vec_mergeh(kernel.packet[1], kernel.packet[5]);
  v[3] = vec_mergel(kernel.packet[1], kernel.packet[5]);
  v[4] = vec_mergeh(kernel.packet[2], kernel.packet[6]);
  v[5] = vec_mergel(kernel.packet[2], kernel.packet[6]);
  v[6] = vec_mergeh(kernel.packet[3], kernel.packet[7]);
  v[7] = vec_mergel(kernel.packet[3], kernel.packet[7]);
  sum[0] = vec_mergeh(v[0], v[4]);
  sum[1] = vec_mergel(v[0], v[4]);
  sum[2] = vec_mergeh(v[1], v[5]);
  sum[3] = vec_mergel(v[1], v[5]);
  sum[4] = vec_mergeh(v[2], v[6]);
  sum[5] = vec_mergel(v[2], v[6]);
  sum[6] = vec_mergeh(v[3], v[7]);
  sum[7] = vec_mergel(v[3], v[7]);

  kernel.packet[0] = vec_mergeh(sum[0], sum[4]);
  kernel.packet[1] = vec_mergel(sum[0], sum[4]);
  kernel.packet[2] = vec_mergeh(sum[1], sum[5]);
  kernel.packet[3] = vec_mergel(sum[1], sum[5]);
  kernel.packet[4] = vec_mergeh(sum[2], sum[6]);
  kernel.packet[5] = vec_mergel(sum[2], sum[6]);
  kernel.packet[6] = vec_mergeh(sum[3], sum[7]);
  kernel.packet[7] = vec_mergel(sum[3], sum[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8us,8>& kernel) {
  Packet8us v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0], kernel.packet[4]);
  v[1] = vec_mergel(kernel.packet[0], kernel.packet[4]);
  v[2] = vec_mergeh(kernel.packet[1], kernel.packet[5]);
  v[3] = vec_mergel(kernel.packet[1], kernel.packet[5]);
  v[4] = vec_mergeh(kernel.packet[2], kernel.packet[6]);
  v[5] = vec_mergel(kernel.packet[2], kernel.packet[6]);
  v[6] = vec_mergeh(kernel.packet[3], kernel.packet[7]);
  v[7] = vec_mergel(kernel.packet[3], kernel.packet[7]);
  sum[0] = vec_mergeh(v[0], v[4]);
  sum[1] = vec_mergel(v[0], v[4]);
  sum[2] = vec_mergeh(v[1], v[5]);
  sum[3] = vec_mergel(v[1], v[5]);
  sum[4] = vec_mergeh(v[2], v[6]);
  sum[5] = vec_mergel(v[2], v[6]);
  sum[6] = vec_mergeh(v[3], v[7]);
  sum[7] = vec_mergel(v[3], v[7]);

  kernel.packet[0] = vec_mergeh(sum[0], sum[4]);
  kernel.packet[1] = vec_mergel(sum[0], sum[4]);
  kernel.packet[2] = vec_mergeh(sum[1], sum[5]);
  kernel.packet[3] = vec_mergel(sum[1], sum[5]);
  kernel.packet[4] = vec_mergeh(sum[2], sum[6]);
  kernel.packet[5] = vec_mergel(sum[2], sum[6]);
  kernel.packet[6] = vec_mergeh(sum[3], sum[7]);
  kernel.packet[7] = vec_mergel(sum[3], sum[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8bf,8>& kernel) {
  Packet8bf v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0].m_val, kernel.packet[4].m_val);
  v[1] = vec_mergel(kernel.packet[0].m_val, kernel.packet[4].m_val);
  v[2] = vec_mergeh(kernel.packet[1].m_val, kernel.packet[5].m_val);
  v[3] = vec_mergel(kernel.packet[1].m_val, kernel.packet[5].m_val);
  v[4] = vec_mergeh(kernel.packet[2].m_val, kernel.packet[6].m_val);
  v[5] = vec_mergel(kernel.packet[2].m_val, kernel.packet[6].m_val);
  v[6] = vec_mergeh(kernel.packet[3].m_val, kernel.packet[7].m_val);
  v[7] = vec_mergel(kernel.packet[3].m_val, kernel.packet[7].m_val);
  sum[0] = vec_mergeh(v[0].m_val, v[4].m_val);
  sum[1] = vec_mergel(v[0].m_val, v[4].m_val);
  sum[2] = vec_mergeh(v[1].m_val, v[5].m_val);
  sum[3] = vec_mergel(v[1].m_val, v[5].m_val);
  sum[4] = vec_mergeh(v[2].m_val, v[6].m_val);
  sum[5] = vec_mergel(v[2].m_val, v[6].m_val);
  sum[6] = vec_mergeh(v[3].m_val, v[7].m_val);
  sum[7] = vec_mergel(v[3].m_val, v[7].m_val);

  kernel.packet[0] = vec_mergeh(sum[0].m_val, sum[4].m_val);
  kernel.packet[1] = vec_mergel(sum[0].m_val, sum[4].m_val);
  kernel.packet[2] = vec_mergeh(sum[1].m_val, sum[5].m_val);
  kernel.packet[3] = vec_mergel(sum[1].m_val, sum[5].m_val);
  kernel.packet[4] = vec_mergeh(sum[2].m_val, sum[6].m_val);
  kernel.packet[5] = vec_mergel(sum[2].m_val, sum[6].m_val);
  kernel.packet[6] = vec_mergeh(sum[3].m_val, sum[7].m_val);
  kernel.packet[7] = vec_mergel(sum[3].m_val, sum[7].m_val);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16c,16>& kernel) {
  Packet16c step1[16], step2[16], step3[16];

  step1[0] = vec_mergeh(kernel.packet[0], kernel.packet[8]);
  step1[1] = vec_mergel(kernel.packet[0], kernel.packet[8]);
  step1[2] = vec_mergeh(kernel.packet[1], kernel.packet[9]);
  step1[3] = vec_mergel(kernel.packet[1], kernel.packet[9]);
  step1[4] = vec_mergeh(kernel.packet[2], kernel.packet[10]);
  step1[5] = vec_mergel(kernel.packet[2], kernel.packet[10]);
  step1[6] = vec_mergeh(kernel.packet[3], kernel.packet[11]);
  step1[7] = vec_mergel(kernel.packet[3], kernel.packet[11]);
  step1[8] = vec_mergeh(kernel.packet[4], kernel.packet[12]);
  step1[9] = vec_mergel(kernel.packet[4], kernel.packet[12]);
  step1[10] = vec_mergeh(kernel.packet[5], kernel.packet[13]);
  step1[11] = vec_mergel(kernel.packet[5], kernel.packet[13]);
  step1[12] = vec_mergeh(kernel.packet[6], kernel.packet[14]);
  step1[13] = vec_mergel(kernel.packet[6], kernel.packet[14]);
  step1[14] = vec_mergeh(kernel.packet[7], kernel.packet[15]);
  step1[15] = vec_mergel(kernel.packet[7], kernel.packet[15]);

  step2[0]  = vec_mergeh(step1[0], step1[8]);
  step2[1]  = vec_mergel(step1[0], step1[8]);
  step2[2]  = vec_mergeh(step1[1], step1[9]);
  step2[3]  = vec_mergel(step1[1], step1[9]);
  step2[4]  = vec_mergeh(step1[2], step1[10]);
  step2[5]  = vec_mergel(step1[2], step1[10]);
  step2[6]  = vec_mergeh(step1[3], step1[11]);
  step2[7]  = vec_mergel(step1[3], step1[11]);
  step2[8]  = vec_mergeh(step1[4], step1[12]);
  step2[9]  = vec_mergel(step1[4], step1[12]);
  step2[10] = vec_mergeh(step1[5], step1[13]);
  step2[11] = vec_mergel(step1[5], step1[13]);
  step2[12] = vec_mergeh(step1[6], step1[14]);
  step2[13] = vec_mergel(step1[6], step1[14]);
  step2[14] = vec_mergeh(step1[7], step1[15]);
  step2[15] = vec_mergel(step1[7], step1[15]);

  step3[0]  = vec_mergeh(step2[0], step2[8]);
  step3[1]  = vec_mergel(step2[0], step2[8]);
  step3[2]  = vec_mergeh(step2[1], step2[9]);
  step3[3]  = vec_mergel(step2[1], step2[9]);
  step3[4]  = vec_mergeh(step2[2], step2[10]);
  step3[5]  = vec_mergel(step2[2], step2[10]);
  step3[6]  = vec_mergeh(step2[3], step2[11]);
  step3[7]  = vec_mergel(step2[3], step2[11]);
  step3[8]  = vec_mergeh(step2[4], step2[12]);
  step3[9]  = vec_mergel(step2[4], step2[12]);
  step3[10] = vec_mergeh(step2[5], step2[13]);
  step3[11] = vec_mergel(step2[5], step2[13]);
  step3[12] = vec_mergeh(step2[6], step2[14]);
  step3[13] = vec_mergel(step2[6], step2[14]);
  step3[14] = vec_mergeh(step2[7], step2[15]);
  step3[15] = vec_mergel(step2[7], step2[15]);

  kernel.packet[0]  = vec_mergeh(step3[0], step3[8]);
  kernel.packet[1]  = vec_mergel(step3[0], step3[8]);
  kernel.packet[2]  = vec_mergeh(step3[1], step3[9]);
  kernel.packet[3]  = vec_mergel(step3[1], step3[9]);
  kernel.packet[4]  = vec_mergeh(step3[2], step3[10]);
  kernel.packet[5]  = vec_mergel(step3[2], step3[10]);
  kernel.packet[6]  = vec_mergeh(step3[3], step3[11]);
  kernel.packet[7]  = vec_mergel(step3[3], step3[11]);
  kernel.packet[8]  = vec_mergeh(step3[4], step3[12]);
  kernel.packet[9]  = vec_mergel(step3[4], step3[12]);
  kernel.packet[10] = vec_mergeh(step3[5], step3[13]);
  kernel.packet[11] = vec_mergel(step3[5], step3[13]);
  kernel.packet[12] = vec_mergeh(step3[6], step3[14]);
  kernel.packet[13] = vec_mergel(step3[6], step3[14]);
  kernel.packet[14] = vec_mergeh(step3[7], step3[15]);
  kernel.packet[15] = vec_mergel(step3[7], step3[15]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16uc,16>& kernel) {
  Packet16uc step1[16], step2[16], step3[16];

  step1[0] = vec_mergeh(kernel.packet[0], kernel.packet[8]);
  step1[1] = vec_mergel(kernel.packet[0], kernel.packet[8]);
  step1[2] = vec_mergeh(kernel.packet[1], kernel.packet[9]);
  step1[3] = vec_mergel(kernel.packet[1], kernel.packet[9]);
  step1[4] = vec_mergeh(kernel.packet[2], kernel.packet[10]);
  step1[5] = vec_mergel(kernel.packet[2], kernel.packet[10]);
  step1[6] = vec_mergeh(kernel.packet[3], kernel.packet[11]);
  step1[7] = vec_mergel(kernel.packet[3], kernel.packet[11]);
  step1[8] = vec_mergeh(kernel.packet[4], kernel.packet[12]);
  step1[9] = vec_mergel(kernel.packet[4], kernel.packet[12]);
  step1[10] = vec_mergeh(kernel.packet[5], kernel.packet[13]);
  step1[11] = vec_mergel(kernel.packet[5], kernel.packet[13]);
  step1[12] = vec_mergeh(kernel.packet[6], kernel.packet[14]);
  step1[13] = vec_mergel(kernel.packet[6], kernel.packet[14]);
  step1[14] = vec_mergeh(kernel.packet[7], kernel.packet[15]);
  step1[15] = vec_mergel(kernel.packet[7], kernel.packet[15]);

  step2[0]  = vec_mergeh(step1[0], step1[8]);
  step2[1]  = vec_mergel(step1[0], step1[8]);
  step2[2]  = vec_mergeh(step1[1], step1[9]);
  step2[3]  = vec_mergel(step1[1], step1[9]);
  step2[4]  = vec_mergeh(step1[2], step1[10]);
  step2[5]  = vec_mergel(step1[2], step1[10]);
  step2[6]  = vec_mergeh(step1[3], step1[11]);
  step2[7]  = vec_mergel(step1[3], step1[11]);
  step2[8]  = vec_mergeh(step1[4], step1[12]);
  step2[9]  = vec_mergel(step1[4], step1[12]);
  step2[10] = vec_mergeh(step1[5], step1[13]);
  step2[11] = vec_mergel(step1[5], step1[13]);
  step2[12] = vec_mergeh(step1[6], step1[14]);
  step2[13] = vec_mergel(step1[6], step1[14]);
  step2[14] = vec_mergeh(step1[7], step1[15]);
  step2[15] = vec_mergel(step1[7], step1[15]);

  step3[0]  = vec_mergeh(step2[0], step2[8]);
  step3[1]  = vec_mergel(step2[0], step2[8]);
  step3[2]  = vec_mergeh(step2[1], step2[9]);
  step3[3]  = vec_mergel(step2[1], step2[9]);
  step3[4]  = vec_mergeh(step2[2], step2[10]);
  step3[5]  = vec_mergel(step2[2], step2[10]);
  step3[6]  = vec_mergeh(step2[3], step2[11]);
  step3[7]  = vec_mergel(step2[3], step2[11]);
  step3[8]  = vec_mergeh(step2[4], step2[12]);
  step3[9]  = vec_mergel(step2[4], step2[12]);
  step3[10] = vec_mergeh(step2[5], step2[13]);
  step3[11] = vec_mergel(step2[5], step2[13]);
  step3[12] = vec_mergeh(step2[6], step2[14]);
  step3[13] = vec_mergel(step2[6], step2[14]);
  step3[14] = vec_mergeh(step2[7], step2[15]);
  step3[15] = vec_mergel(step2[7], step2[15]);

  kernel.packet[0]  = vec_mergeh(step3[0], step3[8]);
  kernel.packet[1]  = vec_mergel(step3[0], step3[8]);
  kernel.packet[2]  = vec_mergeh(step3[1], step3[9]);
  kernel.packet[3]  = vec_mergel(step3[1], step3[9]);
  kernel.packet[4]  = vec_mergeh(step3[2], step3[10]);
  kernel.packet[5]  = vec_mergel(step3[2], step3[10]);
  kernel.packet[6]  = vec_mergeh(step3[3], step3[11]);
  kernel.packet[7]  = vec_mergel(step3[3], step3[11]);
  kernel.packet[8]  = vec_mergeh(step3[4], step3[12]);
  kernel.packet[9]  = vec_mergel(step3[4], step3[12]);
  kernel.packet[10] = vec_mergeh(step3[5], step3[13]);
  kernel.packet[11] = vec_mergel(step3[5], step3[13]);
  kernel.packet[12] = vec_mergeh(step3[6], step3[14]);
  kernel.packet[13] = vec_mergel(step3[6], step3[14]);
  kernel.packet[14] = vec_mergeh(step3[7], step3[15]);
  kernel.packet[15] = vec_mergel(step3[7], step3[15]);
}

template<typename Packet> EIGEN_STRONG_INLINE
Packet pblend4(const Selector<4>& ifPacket, const Packet& thenPacket, const Packet& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = reinterpret_cast<Packet4ui>(vec_cmpeq(reinterpret_cast<Packet4ui>(select), reinterpret_cast<Packet4ui>(p4i_ONE)));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  return pblend4<Packet4i>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  return pblend4<Packet4f>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet8s pblend(const Selector<8>& ifPacket, const Packet8s& thenPacket, const Packet8s& elsePacket) {
  Packet8us select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7] };
  Packet8us mask = reinterpret_cast<Packet8us>(vec_cmpeq(select, p8us_ONE));
  Packet8s result = vec_sel(elsePacket, thenPacket, mask);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet8us pblend(const Selector<8>& ifPacket, const Packet8us& thenPacket, const Packet8us& elsePacket) {
  Packet8us select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7] };
  Packet8us mask = reinterpret_cast<Packet8us>(vec_cmpeq(reinterpret_cast<Packet8us>(select), p8us_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf pblend(const Selector<8>& ifPacket, const Packet8bf& thenPacket, const Packet8bf& elsePacket) {
  return pblend<Packet8us>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet16c pblend(const Selector<16>& ifPacket, const Packet16c& thenPacket, const Packet16c& elsePacket) {
  Packet16uc select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7],
                       ifPacket.select[8], ifPacket.select[9], ifPacket.select[10], ifPacket.select[11],
                       ifPacket.select[12], ifPacket.select[13], ifPacket.select[14], ifPacket.select[15] };

  Packet16uc mask = reinterpret_cast<Packet16uc>(vec_cmpeq(reinterpret_cast<Packet16uc>(select), p16uc_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet16uc pblend(const Selector<16>& ifPacket, const Packet16uc& thenPacket, const Packet16uc& elsePacket) {
  Packet16uc select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7],
                       ifPacket.select[8], ifPacket.select[9], ifPacket.select[10], ifPacket.select[11],
                       ifPacket.select[12], ifPacket.select[13], ifPacket.select[14], ifPacket.select[15] };

  Packet16uc mask = reinterpret_cast<Packet16uc>(vec_cmpeq(reinterpret_cast<Packet16uc>(select), p16uc_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<bfloat16, unsigned short int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<unsigned short int, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return vec_cts(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4ui pcast<Packet4f, Packet4ui>(const Packet4f& a) {
  return vec_ctu(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return vec_ctf(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4ui, Packet4f>(const Packet4ui& a) {
  return vec_ctf(a,0);
}

template<> EIGEN_STRONG_INLINE Packet8us pcast<Packet8bf, Packet8us>(const Packet8bf& a) {
  Packet4f float_even = Bf16ToF32Even(a);
  Packet4f float_odd = Bf16ToF32Odd(a);
  Packet4ui int_even = pcast<Packet4f, Packet4ui>(float_even);
  Packet4ui int_odd = pcast<Packet4f, Packet4ui>(float_odd);
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(low_mask, 0x0000FFFF);
  Packet4ui low_even = pand<Packet4ui>(int_even, p4ui_low_mask);
  Packet4ui low_odd = pand<Packet4ui>(int_odd, p4ui_low_mask);

  //Check values that are bigger than USHRT_MAX (0xFFFF)
  Packet4bi overflow_selector;
  if(vec_any_gt(int_even, p4ui_low_mask)){
    overflow_selector = vec_cmpgt(int_even, p4ui_low_mask);
    low_even = vec_sel(low_even, p4ui_low_mask, overflow_selector);
  }
  if(vec_any_gt(int_odd, p4ui_low_mask)){
    overflow_selector = vec_cmpgt(int_odd, p4ui_low_mask);
    low_odd = vec_sel(low_even, p4ui_low_mask, overflow_selector);
  }

  low_odd = plogical_shift_left<16>(low_odd);

  Packet4ui int_final = por<Packet4ui>(low_even, low_odd);
  return reinterpret_cast<Packet8us>(int_final);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcast<Packet8us, Packet8bf>(const Packet8us& a) {
  //short -> int -> float -> bfloat16
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(low_mask, 0x0000FFFF);
  Packet4ui int_cast = reinterpret_cast<Packet4ui>(a);
  Packet4ui int_even = pand<Packet4ui>(int_cast, p4ui_low_mask);
  Packet4ui int_odd = plogical_shift_right<16>(int_cast);
  Packet4f float_even = pcast<Packet4ui, Packet4f>(int_even);
  Packet4f float_odd = pcast<Packet4ui, Packet4f>(int_odd);
  return F32ToBf16(float_even, float_odd);
}


template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet4f>(const Packet4f& a) {
  return reinterpret_cast<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f,Packet4i>(const Packet4i& a) {
  return reinterpret_cast<Packet4f>(a);
}



//---------- double ----------
#ifdef __VSX__
typedef __vector double              Packet2d;
typedef __vector unsigned long long  Packet2ul;
typedef __vector long long           Packet2l;
#if EIGEN_COMP_CLANG
typedef Packet2ul                    Packet2bl;
#else
typedef __vector __bool long         Packet2bl;
#endif

static Packet2l  p2l_ONE  = { 1, 1 };
static Packet2l  p2l_ZERO = reinterpret_cast<Packet2l>(p4i_ZERO);
static Packet2ul p2ul_SIGN = { 0x8000000000000000ull, 0x8000000000000000ull };
static Packet2ul p2ul_PREV0DOT5 = { 0x3FDFFFFFFFFFFFFFull, 0x3FDFFFFFFFFFFFFFull };
static Packet2d  p2d_ONE  = { 1.0, 1.0 };
static Packet2d  p2d_ZERO = reinterpret_cast<Packet2d>(p4f_ZERO);
static Packet2d  p2d_MZERO = { numext::bit_cast<double>(0x8000000000000000ull),
                               numext::bit_cast<double>(0x8000000000000000ull) };

#ifdef _BIG_ENDIAN
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(p2d_ZERO), reinterpret_cast<Packet4f>(p2d_ONE), 8));
#else
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(p2d_ONE), reinterpret_cast<Packet4f>(p2d_ZERO), 8));
#endif

template<int index> Packet2d vec_splat_dbl(Packet2d& a)
{
  return vec_splat(a, index);
}

template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 1,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasMin  = 1,
    HasMax  = 1,
    HasAbs  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 0,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet2d> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2d half; };

inline std::ostream & operator <<(std::ostream & s, const Packet2l & v)
{
  union {
    Packet2l   v;
    int64_t n[2];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2d & v)
{
  union {
    Packet2d   v;
    double n[2];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1];
  return s;
}

// Need to define them first or we get specialization after instantiation errors
template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD
  return vec_xl(0, const_cast<double *>(from)); // cast needed by Clang
}

template<> EIGEN_STRONG_INLINE void pstore<double>(double*   to, const Packet2d& from)
{
  EIGEN_DEBUG_ALIGNED_STORE
  vec_xst(from, 0, to);
}

template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double&  from) {
  Packet2d v = {from, from};
  return v;
}

template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(unsigned long from) {
  Packet2l v = {static_cast<long long>(from), static_cast<long long>(from)};
  return reinterpret_cast<Packet2d>(v);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  //This way is faster than vec_splat (at least for doubles in Power 9)
  a0 = pset1<Packet2d>(a[0]);
  a1 = pset1<Packet2d>(a[1]);
  a2 = pset1<Packet2d>(a[2]);
  a3 = pset1<Packet2d>(a[3]);
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  EIGEN_ALIGN16 double af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
 return pload<Packet2d>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  EIGEN_ALIGN16 double af[2];
  pstore<double>(af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return pset1<Packet2d>(a) + p2d_COUNTDOWN; }

template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return a + b; }

template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return a - b; }

template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return p2d_ZERO - a; }

template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_madd(a,b,p2d_MZERO); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_div(a,b); }

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return vec_madd(a, b, c); }

template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b)
{
  // NOTE: about 10% slower than vec_min, but consistent with std::min and SSE regarding NaN
  Packet2d ret;
  __asm__ ("xvcmpgedp %x0,%x1,%x2\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
 }

template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b)
{
  // NOTE: about 10% slower than vec_max, but consistent with std::max and SSE regarding NaN
  Packet2d ret;
  __asm__ ("xvcmpgtdp %x0,%x2,%x1\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
}

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b) {
  Packet2d c = reinterpret_cast<Packet2d>(vec_cmpge(a,b));
  return vec_nor(c,c);
}

template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_or(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_xor(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, vec_nor(b, b)); }

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a)
{
    Packet2d t = vec_add(reinterpret_cast<Packet2d>(vec_or(vec_and(reinterpret_cast<Packet2ul>(a), p2ul_SIGN), p2ul_PREV0DOT5)), a);
    Packet2d res;

    __asm__("xvrdpiz %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (t));

    return res;
}
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const  Packet2d& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a)
{
    Packet2d res;

    __asm__("xvrdpic %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (a));

    return res;
}

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return vec_xl(0, const_cast<double*>(from));
}

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*   from)
{
  Packet2d p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet2d>(from);
  else                                  p = ploadu<Packet2d>(from);
  return vec_splat_dbl<0>(p);
}

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double*  to, const Packet2d& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE
  vec_xst(from, 0, to);
}

template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE double  pfirst<Packet2d>(const Packet2d& a) { EIGEN_ALIGN16 double x[2]; pstore<double>(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{
  return reinterpret_cast<Packet2d>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE64));
}
template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) { return vec_abs(a); }

// VSX support varies between different compilers and even different
// versions of the same compiler.  For gcc version >= 4.9.3, we can use
// vec_cts to efficiently convert Packet2d to Packet2l.  Otherwise, use
// a slow version that works with older compilers. 
// Update: apparently vec_cts/vec_ctf intrinsics for 64-bit doubles
// are buggy, https://gcc.gnu.org/bugzilla/show_bug.cgi?id=70963
template<>
inline Packet2l pcast<Packet2d, Packet2l>(const Packet2d& x) {
#if EIGEN_GNUC_AT_LEAST(5, 4) || \
    (EIGEN_GNUC_AT(6, 1) && __GNUC_PATCHLEVEL__ >= 1)
  return vec_cts(x, 0);    // TODO: check clang version.
#else
  double tmp[2];
  memcpy(tmp, &x, sizeof(tmp));
  Packet2l l = { static_cast<long long>(tmp[0]),
                 static_cast<long long>(tmp[1]) };
  return l;
#endif
}

template<>
inline Packet2d pcast<Packet2l, Packet2d>(const Packet2l& x) {
  unsigned long long tmp[2];
  memcpy(tmp, &x, sizeof(tmp));
  Packet2d d = { static_cast<double>(tmp[0]),
                 static_cast<double>(tmp[1]) };
  return d;
}


// Packet2l shifts.
// For POWER8 we simply use vec_sr/l. 
//
// Things are more complicated for POWER7. There is actually a
// vec_xxsxdi intrinsic but it is not supported by some gcc versions.
// So we need to shift by N % 32 and rearrage bytes.
#ifdef __POWER8_VECTOR__

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_left(const Packet2l& a) {
  const Packet2ul shift = { N, N };
  return vec_sl(a, shift); 
}

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_right(const Packet2l& a) {
  const Packet2ul shift = { N, N };
  return vec_sr(a, shift); 
}

#else

// Shifts [A, B, C, D] to [B, 0, D, 0].
// Used to implement left shifts for Packet2l.
EIGEN_ALWAYS_INLINE Packet4i shift_even_left(const Packet4i& a) {
  static const Packet16uc perm = {
      0x14, 0x15, 0x16, 0x17, 0x00, 0x01, 0x02, 0x03, 
      0x1c, 0x1d, 0x1e, 0x1f, 0x08, 0x09, 0x0a, 0x0b };
  #ifdef  _BIG_ENDIAN
    return vec_perm(p4i_ZERO, a, perm);
  #else
    return vec_perm(a, p4i_ZERO, perm);
  #endif
}

// Shifts [A, B, C, D] to [0, A, 0, C].
// Used to implement right shifts for Packet2l.
EIGEN_ALWAYS_INLINE Packet4i shift_odd_right(const Packet4i& a) {
  static const Packet16uc perm = {
      0x04, 0x05, 0x06, 0x07, 0x10, 0x11, 0x12, 0x13, 
      0x0c, 0x0d, 0x0e, 0x0f, 0x18, 0x19, 0x1a, 0x1b };
  #ifdef  _BIG_ENDIAN
    return vec_perm(p4i_ZERO, a, perm);
  #else
    return vec_perm(a, p4i_ZERO, perm);
  #endif
}

template<int N, typename EnableIf = void>
struct plogical_shift_left_impl;

template<int N>
struct plogical_shift_left_impl<N, typename enable_if<(N < 32) && (N >= 0)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned n = static_cast<unsigned>(N);
    const Packet4ui shift = {n, n, n, n};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    static const unsigned m = static_cast<unsigned>(32 - N);
    const Packet4ui shift_right = {m, m, m, m};
    const Packet4i out_hi = vec_sl(ai, shift);
    const Packet4i out_lo = shift_even_left(vec_sr(ai, shift_right));
    return reinterpret_cast<Packet2l>(por<Packet4i>(out_hi, out_lo));
  }
};

template<int N>
struct plogical_shift_left_impl<N, typename enable_if<(N >= 32)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned m = static_cast<unsigned>(N - 32);
    const Packet4ui shift = {m, m, m, m};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    return reinterpret_cast<Packet2l>(shift_even_left(vec_sl(ai, shift)));
  }
};

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_left(const Packet2l& a) {
  return plogical_shift_left_impl<N>::run(a); 
}

template<int N, typename EnableIf = void>
struct plogical_shift_right_impl;

template<int N>
struct plogical_shift_right_impl<N, typename enable_if<(N < 32) && (N >= 0)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned n = static_cast<unsigned>(N);
    const Packet4ui shift = {n, n, n, n};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    static const unsigned m = static_cast<unsigned>(32 - N);
    const Packet4ui shift_left = {m, m, m, m};
    const Packet4i out_lo = vec_sr(ai, shift);
    const Packet4i out_hi = shift_odd_right(vec_sl(ai, shift_left));
    return reinterpret_cast<Packet2l>(por<Packet4i>(out_hi, out_lo));
  }
};

template<int N>
struct plogical_shift_right_impl<N, typename enable_if<(N >= 32)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned m = static_cast<unsigned>(N - 32);
    const Packet4ui shift = {m, m, m, m};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    return reinterpret_cast<Packet2l>(shift_odd_right(vec_sr(ai, shift)));
  }
};

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_right(const Packet2l& a) {
  return plogical_shift_right_impl<N>::run(a); 
}
#endif

template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet2d max_exponent = pset1<Packet2d>(2099.0);
  const Packet2l e = pcast<Packet2d, Packet2l>(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));

  // Split 2^e into four factors and multiply:
  const Packet2l  bias = { 1023, 1023 };
  Packet2l b = plogical_shift_right<2>(e);  // floor(e/4)
  Packet2d c = reinterpret_cast<Packet2d>(plogical_shift_left<52>(b + bias));
  Packet2d out = pmul(pmul(pmul(a, c), c), c); // a * 2^(3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  c = reinterpret_cast<Packet2d>(plogical_shift_left<52>(b + bias)); // 2^(e - 3b)
  out = pmul(out, c); // a * 2^e
  return out;
}


// Extract exponent without existence of Packet2l.
template<>
EIGEN_STRONG_INLINE  
Packet2d pfrexp_generic_get_biased_exponent(const Packet2d& a) {
  return pcast<Packet2l, Packet2d>(plogical_shift_right<52>(reinterpret_cast<Packet2l>(pabs(a))));
}

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d> (const Packet2d& a, Packet2d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  Packet2d b, sum;
  b   = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(a), reinterpret_cast<Packet4f>(a), 8));
  sum = a + b;
  return pfirst<Packet2d>(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst(pmul(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

// min
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst(pmin(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst(pmax(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  Packet2d t0, t1;
  t0 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_HI);
  t1 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_LO);
  kernel.packet[0] = t0;
  kernel.packet[1] = t1;
}

template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  Packet2l select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2bl mask = reinterpret_cast<Packet2bl>( vec_cmpeq(reinterpret_cast<Packet2d>(select), reinterpret_cast<Packet2d>(p2l_ONE)) );
  return vec_sel(elsePacket, thenPacket, mask);
}


#endif // __VSX__
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/CUDA/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2021 C. Antonio Sanchez <cantonios@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_CUDA_H
#define EIGEN_COMPLEX_CUDA_H

// clang-format off
// Many std::complex methods such as operator+, operator-, operator* and
// operator/ are not constexpr. Due to this, GCC and older versions of clang do
// not treat them as device functions and thus Eigen functors making use of
// these operators fail to compile. Here, we manually specialize these
// operators and functors for complex types when building for CUDA to enable
// their use on-device.

#if defined(EIGEN_CUDACC) && defined(EIGEN_GPU_COMPILE_PHASE)
    
// ICC already specializes std::complex<float> and std::complex<double>
// operators, preventing us from making them device functions here.
// This will lead to silent runtime errors if the operators are used on device.
//
// To allow std::complex operator use on device, define _OVERRIDE_COMPLEX_SPECIALIZATION_
// prior to first inclusion of <complex>.  This prevents ICC from adding
// its own specializations, so our custom ones below can be used instead.
#if !(defined(EIGEN_COMP_ICC) && defined(_USE_COMPLEX_SPECIALIZATION_))

// Import Eigen's internal operator specializations.
#define EIGEN_USING_STD_COMPLEX_OPERATORS           \
  using Eigen::complex_operator_detail::operator+;  \
  using Eigen::complex_operator_detail::operator-;  \
  using Eigen::complex_operator_detail::operator*;  \
  using Eigen::complex_operator_detail::operator/;  \
  using Eigen::complex_operator_detail::operator+=; \
  using Eigen::complex_operator_detail::operator-=; \
  using Eigen::complex_operator_detail::operator*=; \
  using Eigen::complex_operator_detail::operator/=; \
  using Eigen::complex_operator_detail::operator==; \
  using Eigen::complex_operator_detail::operator!=;

namespace Eigen {

// Specialized std::complex overloads.
namespace complex_operator_detail {

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_multiply(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  return std::complex<T>(
      a_real * b_real - a_imag * b_imag,
      a_imag * b_real + a_real * b_imag);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide_fast(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  const T norm = (b_real * b_real + b_imag * b_imag);
  return std::complex<T>((a_real * b_real + a_imag * b_imag) / norm,
                          (a_imag * b_real - a_real * b_imag) / norm);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide_stable(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  // Smith's complex division (https://arxiv.org/pdf/1210.4539.pdf),
  // guards against over/under-flow.
  const bool scale_imag = numext::abs(b_imag) <= numext::abs(b_real);
  const T rscale = scale_imag ? T(1) : b_real / b_imag;
  const T iscale = scale_imag ? b_imag / b_real : T(1);
  const T denominator = b_real * rscale + b_imag * iscale;
  return std::complex<T>((a_real * rscale + a_imag * iscale) / denominator, 
                         (a_imag * rscale - a_real * iscale) / denominator);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide(const std::complex<T>& a, const std::complex<T>& b) {
#if EIGEN_FAST_MATH
  return complex_divide_fast(a, b);
#else
  return complex_divide_stable(a, b);
#endif
}

// NOTE: We cannot specialize compound assignment operators with Scalar T,
//         (i.e.  operator@=(const T&), for @=+,-,*,/)
//       since they are already specialized for float/double/long double within
//       the standard <complex> header. We also do not specialize the stream
//       operators.
#define EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(T)                                    \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a) { return a; }                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a) {                                           \
  return std::complex<T>(-numext::real(a), -numext::imag(a));                                   \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return std::complex<T>(numext::real(a) + numext::real(b), numext::imag(a) + numext::imag(b)); \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) + b, numext::imag(a));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a + numext::real(b), numext::imag(b));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return std::complex<T>(numext::real(a) - numext::real(b), numext::imag(a) - numext::imag(b)); \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) - b, numext::imag(a));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a - numext::real(b), -numext::imag(b));                                \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return complex_multiply(a, b);                                                                \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) * b, numext::imag(a) * b);                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a * numext::real(b), a * numext::imag(b));                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return complex_divide(a, b);                                                                  \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) / b, numext::imag(a) / b);                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const T& a, const std::complex<T>& b) {                               \
  return complex_divide(std::complex<T>(a, 0), b);                                              \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator+=(std::complex<T>& a, const std::complex<T>& b) {                     \
  numext::real_ref(a) += numext::real(b);                                                       \
  numext::imag_ref(a) += numext::imag(b);                                                       \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator-=(std::complex<T>& a, const std::complex<T>& b) {                     \
  numext::real_ref(a) -= numext::real(b);                                                       \
  numext::imag_ref(a) -= numext::imag(b);                                                       \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator*=(std::complex<T>& a, const std::complex<T>& b) {                     \
  a = complex_multiply(a, b);                                                                   \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator/=(std::complex<T>& a, const std::complex<T>& b) {                     \
  a = complex_divide(a, b);                                                                     \
  return  a;                                                                                    \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const std::complex<T>& a, const std::complex<T>& b) {                           \
  return numext::real(a) == numext::real(b) && numext::imag(a) == numext::imag(b);              \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const std::complex<T>& a, const T& b) {                                         \
  return numext::real(a) == b && numext::imag(a) == 0;                                          \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const T& a, const std::complex<T>& b) {                                         \
  return a  == numext::real(b) && 0 == numext::imag(b);                                         \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const std::complex<T>& a, const std::complex<T>& b) {                           \
  return !(a == b);                                                                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const std::complex<T>& a, const T& b) {                                         \
  return !(a == b);                                                                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const T& a, const std::complex<T>& b) {                                         \
  return !(a == b);                                                                             \
}

// Do not specialize for long double, since that reduces to double on device.
EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(float)
EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(double)

#undef EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS

  
}  // namespace complex_operator_detail

EIGEN_USING_STD_COMPLEX_OPERATORS

namespace numext {
EIGEN_USING_STD_COMPLEX_OPERATORS
}  // namespace numext

namespace internal {
EIGEN_USING_STD_COMPLEX_OPERATORS

}  // namespace internal
}  // namespace Eigen

#endif  // !(EIGEN_COMP_ICC && _USE_COMPLEX_SPECIALIZATION_)

#endif  // EIGEN_CUDACC && EIGEN_GPU_COMPILE_PHASE

#endif  // EIGEN_COMPLEX_CUDA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/BFloat16.h <==
/* Copyright 2017 The TensorFlow Authors. All Rights Reserved.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
==============================================================================*/

#ifndef EIGEN_BFLOAT16_H
#define EIGEN_BFLOAT16_H

#define BF16_PACKET_FUNCTION(PACKET_F, PACKET_BF16, METHOD)         \
  template <>                                                       \
  EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED  \
  PACKET_BF16 METHOD<PACKET_BF16>(const PACKET_BF16& _x) {          \
    return F32ToBf16(METHOD<PACKET_F>(Bf16ToF32(_x)));              \
  }

namespace Eigen {

struct bfloat16;

namespace bfloat16_impl {

// Make our own __bfloat16_raw definition.
struct __bfloat16_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw() : value(0) {}
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw(unsigned short raw) : value(raw) {}
  unsigned short value;
};

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw raw_uint16_to_bfloat16(unsigned short value);
template <bool AssumeArgumentIsNormalOrInfinityOrZero>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne(float ff);
// Forward declarations of template specializations, to avoid Visual C++ 2019 errors, saying:
// > error C2908: explicit specialization; 'float_to_bfloat16_rtne' has already been instantiated
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<false>(float ff);
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<true>(float ff);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float bfloat16_to_float(__bfloat16_raw h);

struct bfloat16_base : public __bfloat16_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16_base() {}
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16_base(const __bfloat16_raw& h) : __bfloat16_raw(h) {}
};

} // namespace bfloat16_impl

// Class definition.
struct bfloat16 : public bfloat16_impl::bfloat16_base {

  typedef bfloat16_impl::__bfloat16_raw __bfloat16_raw;

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16() {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(const __bfloat16_raw& h) : bfloat16_impl::bfloat16_base(h) {}

  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(bool b)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::raw_uint16_to_bfloat16(b ? 0x3f80 : 0)) {}

  template<class T>
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(T val)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<internal::is_integral<T>::value>(static_cast<float>(val))) {}

  explicit EIGEN_DEVICE_FUNC bfloat16(float f)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<false>(f)) {}

  // Following the convention of numpy, converting between complex and
  // float will lead to loss of imag value.
  template<typename RealScalar>
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(const std::complex<RealScalar>& val)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<false>(static_cast<float>(val.real()))) {}

  EIGEN_DEVICE_FUNC operator float() const {  // NOLINT: Allow implicit conversion to float, because it is lossless.
    return bfloat16_impl::bfloat16_to_float(*this);
  }
};
} // namespace Eigen

namespace std {
template<>
struct numeric_limits<Eigen::bfloat16> {
  static const bool is_specialized = true;
  static const bool is_signed = true;
  static const bool is_integer = false;
  static const bool is_exact = false;
  static const bool has_infinity = true;
  static const bool has_quiet_NaN = true;
  static const bool has_signaling_NaN = true;
  static const float_denorm_style has_denorm = std::denorm_absent;
  static const bool has_denorm_loss = false;
  static const std::float_round_style round_style = numeric_limits<float>::round_style;
  static const bool is_iec559 = false;
  static const bool is_bounded = true;
  static const bool is_modulo = false;
  static const int digits = 8;
  static const int digits10 = 2;
  static const int max_digits10 = 4;
  static const int radix = 2;
  static const int min_exponent = numeric_limits<float>::min_exponent;
  static const int min_exponent10 = numeric_limits<float>::min_exponent10;
  static const int max_exponent = numeric_limits<float>::max_exponent;
  static const int max_exponent10 = numeric_limits<float>::max_exponent10;
  static const bool traps = numeric_limits<float>::traps;
  static const bool tinyness_before = numeric_limits<float>::tinyness_before;

  static Eigen::bfloat16 (min)() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x0080); }
  static Eigen::bfloat16 lowest() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0xff7f); }
  static Eigen::bfloat16 (max)() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f7f); }
  static Eigen::bfloat16 epsilon() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x3c00); }
  static Eigen::bfloat16 round_error() { return Eigen::bfloat16(0x3f00); }
  static Eigen::bfloat16 infinity() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f80); }
  static Eigen::bfloat16 quiet_NaN() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7fc0); }
  static Eigen::bfloat16 signaling_NaN() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f81); }
  static Eigen::bfloat16 denorm_min() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x0001); }
};

// If std::numeric_limits<T> is specialized, should also specialize
// std::numeric_limits<const T>, std::numeric_limits<volatile T>, and
// std::numeric_limits<const volatile T>
// https://stackoverflow.com/a/16519653/
template<>
struct numeric_limits<const Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
template<>
struct numeric_limits<volatile Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
template<>
struct numeric_limits<const volatile Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
} // namespace std

namespace Eigen {

namespace bfloat16_impl {

// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#if !defined(EIGEN_HAS_NATIVE_BF16) || (EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC) // Emulate support for bfloat16 floats

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
// We need to provide emulated *host-side* BF16 operators for clang.
#pragma push_macro("EIGEN_DEVICE_FUNC")
#undef EIGEN_DEVICE_FUNC
#if defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_NATIVE_BF16)
#define EIGEN_DEVICE_FUNC __host__
#else // both host and device need emulated ops.
#define EIGEN_DEVICE_FUNC __host__ __device__
#endif
#endif

// Definitions for CPUs, mostly working through conversion
// to/from fp32.

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const bfloat16& a, const int& b) {
  return bfloat16(float(a) + static_cast<float>(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const int& a, const bfloat16& b) {
  return bfloat16(static_cast<float>(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator * (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) * float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator - (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) - float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator / (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) / float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator - (const bfloat16& a) {
  bfloat16 result;
  result.value = a.value ^ 0x8000;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator += (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) + float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator *= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) * float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator -= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) - float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator /= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) / float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator++(bfloat16& a) {
  a += bfloat16(1);
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator--(bfloat16& a) {
  a -= bfloat16(1);
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator++(bfloat16& a, int) {
  bfloat16 original_value = a;
  ++a;
  return original_value;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator--(bfloat16& a, int) {
  bfloat16 original_value = a;
  --a;
  return original_value;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const bfloat16& a, const bfloat16& b) {
  return numext::equal_strict(float(a),float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const bfloat16& a, const bfloat16& b) {
  return numext::not_equal_strict(float(a), float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const bfloat16& a, const bfloat16& b) {
  return float(a) < float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const bfloat16& a, const bfloat16& b) {
  return float(a) <= float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const bfloat16& a, const bfloat16& b) {
  return float(a) > float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const bfloat16& a, const bfloat16& b) {
  return float(a) >= float(b);
}

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
#pragma pop_macro("EIGEN_DEVICE_FUNC")
#endif
#endif  // Emulate support for bfloat16 floats

// Division by an index. Do it in full float precision to avoid accuracy
// issues in converting the denominator to bfloat16.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator / (const bfloat16& a, Index b) {
  return bfloat16(static_cast<float>(a) / static_cast<float>(b));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw truncate_to_bfloat16(const float v) {
  __bfloat16_raw output;
  if (Eigen::numext::isnan EIGEN_NOT_A_MACRO(v)) {
    output.value = std::signbit(v) ? 0xFFC0: 0x7FC0;
    return output;
  }
  const uint16_t* p = reinterpret_cast<const uint16_t*>(&v);
#if defined(__BYTE_ORDER__) && __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
  output.value = p[0];
#else
  output.value = p[1];
#endif
  return output;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw raw_uint16_to_bfloat16(numext::uint16_t value) {
  return __bfloat16_raw(value);
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR numext::uint16_t raw_bfloat16_as_uint16(const __bfloat16_raw& bf) {
  return bf.value;
}

// float_to_bfloat16_rtne template specialization that does not make any
// assumption about the value of its function argument (ff).
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<false>(float ff) {
#if (defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_HIP_BF16))
  // Nothing to do here
#else
  __bfloat16_raw output;

  if (Eigen::numext::isnan EIGEN_NOT_A_MACRO(ff)) {
    // If the value is a NaN, squash it to a qNaN with msb of fraction set,
    // this makes sure after truncation we don't end up with an inf.
    //
    // qNaN magic: All exponent bits set + most significant bit of fraction
    // set.
    output.value = std::signbit(ff) ? 0xFFC0: 0x7FC0;
  } else {
    // Fast rounding algorithm that rounds a half value to nearest even. This
    // reduces expected error when we convert a large number of floats. Here
    // is how it works:
    //
    // Definitions:
    // To convert a float 32 to bfloat16, a float 32 can be viewed as 32 bits
    // with the following tags:
    //
    // Sign |  Exp (8 bits) | Frac (23 bits)
    //  S     EEEEEEEE         FFFFFFLRTTTTTTTTTTTTTTT
    //
    //  S: Sign bit.
    //  E: Exponent bits.
    //  F: First 6 bits of fraction.
    //  L: Least significant bit of resulting bfloat16 if we truncate away the
    //  rest of the float32. This is also the 7th bit of fraction
    //  R: Rounding bit, 8th bit of fraction.
    //  T: Sticky bits, rest of fraction, 15 bits.
    //
    // To round half to nearest even, there are 3 cases where we want to round
    // down (simply truncate the result of the bits away, which consists of
    // rounding bit and sticky bits) and two cases where we want to round up
    // (truncate then add one to the result).
    //
    // The fast converting algorithm simply adds lsb (L) to 0x7fff (15 bits of
    // 1s) as the rounding bias, adds the rounding bias to the input, then
    // truncates the last 16 bits away.
    //
    // To understand how it works, we can analyze this algorithm case by case:
    //
    // 1. L = 0, R = 0:
    //   Expect: round down, this is less than half value.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input may create any carry, depending on
    //   whether there is any value set to 1 in T bits.
    //   - R may be set to 1 if there is a carry.
    //   - L remains 0.
    //   - Note that this case also handles Inf and -Inf, where all fraction
    //   bits, including L, R and Ts are all 0. The output remains Inf after
    //   this algorithm.
    //
    // 2. L = 1, R = 0:
    //   Expect: round down, this is less than half value.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 1 = 0x8000
    //   - Adding rounding bias to input doesn't change sticky bits but
    //   adds 1 to rounding bit.
    //   - L remains 1.
    //
    // 3. L = 0, R = 1, all of T are 0:
    //   Expect: round down, this is exactly at half, the result is already
    //   even (L=0).
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input sets all sticky bits to 1, but
    //   doesn't create a carry.
    //   - R remains 1.
    //   - L remains 0.
    //
    // 4. L = 1, R = 1:
    //   Expect: round up, this is exactly at half, the result needs to be
    //   round to the next even number.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 1 = 0x8000
    //   - Adding rounding bias to input doesn't change sticky bits, but
    //   creates a carry from rounding bit.
    //   - The carry sets L to 0, creates another carry bit and propagate
    //   forward to F bits.
    //   - If all the F bits are 1, a carry then propagates to the exponent
    //   bits, which then creates the minimum value with the next exponent
    //   value. Note that we won't have the case where exponents are all 1,
    //   since that's either a NaN (handled in the other if condition) or inf
    //   (handled in case 1).
    //
    // 5. L = 0, R = 1, any of T is 1:
    //   Expect: round up, this is greater than half.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input creates a carry from sticky bits,
    //   sets rounding bit to 0, then create another carry.
    //   - The second carry sets L to 1.
    //
    // Examples:
    //
    //  Exact half value that is already even:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0     1000000000000000
    //
    //     This falls into case 3. We truncate the rest of 16 bits and no
    //     carry is created into F and L:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0
    //
    //  Exact half value, round to next even number:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 0 1     1000000000000000
    //
    //     This falls into case 4. We create a carry from R and T,
    //     which then propagates into L and F:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0
    //
    //
    //  Max denormal value round to min normal value:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      1 1 1 1 1 1 1     1111111111111111
    //
    //     This falls into case 4. We create a carry from R and T,
    //     propagate into L and F, which then propagates into exponent
    //     bits:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 1      0 0 0 0 0 0 0
    //
    //  Max normal value round to Inf:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     1 1 1 1 1 1 1 0      1 1 1 1 1 1 1     1111111111111111
    //
    //     This falls into case 4. We create a carry from R and T,
    //     propagate into L and F, which then propagates into exponent
    //     bits:
    //
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     1 1 1 1 1 1 1 1      0 0 0 0 0 0 0

    // At this point, ff must be either a normal float, or +/-infinity.
    output = float_to_bfloat16_rtne<true>(ff);
  }
  return output;
#endif
}

// float_to_bfloat16_rtne template specialization that assumes that its function
// argument (ff) is either a normal floating point number, or +/-infinity, or
// zero. Used to improve the runtime performance of conversion from an integer
// type to bfloat16.
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<true>(float ff) {
#if (defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_HIP_BF16))
    // Nothing to do here
#else
    numext::uint32_t input = numext::bit_cast<numext::uint32_t>(ff);
    __bfloat16_raw output;

    // Least significant bit of resulting bfloat.
    numext::uint32_t lsb = (input >> 16) & 1;
    numext::uint32_t rounding_bias = 0x7fff + lsb;
    input += rounding_bias;
    output.value = static_cast<numext::uint16_t>(input >> 16);
    return output;
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float bfloat16_to_float(__bfloat16_raw h) {
    float result = 0;
    unsigned short* q = reinterpret_cast<unsigned short*>(&result);
#if defined(__BYTE_ORDER__) && __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
    q[0] = h.value;
#else
    q[1] = h.value;
#endif
    return result;
}
// --- standard functions ---

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isinf)(const bfloat16& a) {
  EIGEN_USING_STD(isinf);
  return (isinf)(float(a));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isnan)(const bfloat16& a) {
  EIGEN_USING_STD(isnan);
  return (isnan)(float(a));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isfinite)(const bfloat16& a) {
  return !(isinf EIGEN_NOT_A_MACRO (a)) && !(isnan EIGEN_NOT_A_MACRO (a));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 abs(const bfloat16& a) {
  bfloat16 result;
  result.value = a.value & 0x7FFF;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 exp(const bfloat16& a) {
   return bfloat16(::expf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 expm1(const bfloat16& a) {
  return bfloat16(numext::expm1(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log(const bfloat16& a) {
  return bfloat16(::logf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log1p(const bfloat16& a) {
  return bfloat16(numext::log1p(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log10(const bfloat16& a) {
  return bfloat16(::log10f(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log2(const bfloat16& a) {
  return bfloat16(static_cast<float>(EIGEN_LOG2E) * ::logf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sqrt(const bfloat16& a) {
    return bfloat16(::sqrtf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 pow(const bfloat16& a, const bfloat16& b) {
  return bfloat16(::powf(float(a), float(b)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sin(const bfloat16& a) {
  return bfloat16(::sinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 cos(const bfloat16& a) {
  return bfloat16(::cosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 tan(const bfloat16& a) {
  return bfloat16(::tanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 asin(const bfloat16& a) {
  return bfloat16(::asinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 acos(const bfloat16& a) {
  return bfloat16(::acosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 atan(const bfloat16& a) {
  return bfloat16(::atanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sinh(const bfloat16& a) {
  return bfloat16(::sinhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 cosh(const bfloat16& a) {
  return bfloat16(::coshf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 tanh(const bfloat16& a) {
  return bfloat16(::tanhf(float(a)));
}
#if EIGEN_HAS_CXX11_MATH
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 asinh(const bfloat16& a) {
  return bfloat16(::asinhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 acosh(const bfloat16& a) {
  return bfloat16(::acoshf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 atanh(const bfloat16& a) {
  return bfloat16(::atanhf(float(a)));
}
#endif
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 floor(const bfloat16& a) {
  return bfloat16(::floorf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 ceil(const bfloat16& a) {
  return bfloat16(::ceilf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 rint(const bfloat16& a) {
  return bfloat16(::rintf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 round(const bfloat16& a) {
  return bfloat16(::roundf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmod(const bfloat16& a, const bfloat16& b) {
  return bfloat16(::fmodf(float(a), float(b)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 (min)(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f2 < f1 ? b : a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 (max)(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f1 < f2 ? b : a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmin(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return bfloat16(::fminf(f1, f2));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmax(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return bfloat16(::fmaxf(f1, f2));
}

#ifndef EIGEN_NO_IO
EIGEN_ALWAYS_INLINE std::ostream& operator << (std::ostream& os, const bfloat16& v) {
  os << static_cast<float>(v);
  return os;
}
#endif

} // namespace bfloat16_impl

namespace internal {

template<>
struct random_default_impl<bfloat16, false, false>
{
  static inline bfloat16 run(const bfloat16& x, const bfloat16& y)
  {
    return x + (y-x) * bfloat16(float(std::rand()) / float(RAND_MAX));
  }
  static inline bfloat16 run()
  {
    return run(bfloat16(-1.f), bfloat16(1.f));
  }
};

template<> struct is_arithmetic<bfloat16> { enum { value = true }; };

} // namespace internal

template<> struct NumTraits<Eigen::bfloat16>
    : GenericNumTraits<Eigen::bfloat16>
{
  enum {
    IsSigned = true,
    IsInteger = false,
    IsComplex = false,
    RequireInitialization = false
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 epsilon() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x3c00);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 dummy_precision() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x3D4D);  // bfloat16(5e-2f);

  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 highest() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7F7F);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 lowest() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0xFF7F);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 infinity() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7f80);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 quiet_NaN() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7fc0);
  }
};

} // namespace Eigen

namespace Eigen {
namespace numext {

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isnan)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isnan)(h);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isinf)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isinf)(h);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isfinite)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isfinite)(h);
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bit_cast<Eigen::bfloat16, uint16_t>(const uint16_t& src) {
  return Eigen::bfloat16(Eigen::bfloat16_impl::raw_uint16_to_bfloat16(src));
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC uint16_t bit_cast<uint16_t, Eigen::bfloat16>(const Eigen::bfloat16& src) {
  return Eigen::bfloat16_impl::raw_bfloat16_as_uint16(src);
}

}  // namespace numext
}  // namespace Eigen

#if EIGEN_HAS_STD_HASH
namespace std {
template <>
struct hash<Eigen::bfloat16> {
  EIGEN_STRONG_INLINE std::size_t operator()(const Eigen::bfloat16& a) const {
    return static_cast<std::size_t>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(a));
  }
};
} // namespace std
#endif


#endif // EIGEN_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/ConjHelper.h <==

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARCH_CONJ_HELPER_H
#define EIGEN_ARCH_CONJ_HELPER_H

#define EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(PACKET_CPLX, PACKET_REAL)      \
  template <>                                                           \
  struct conj_helper<PACKET_REAL, PACKET_CPLX, false, false> {          \
    EIGEN_STRONG_INLINE PACKET_CPLX pmadd(const PACKET_REAL& x,         \
                                          const PACKET_CPLX& y,         \
                                          const PACKET_CPLX& c) const { \
      return padd(c, this->pmul(x, y));                                 \
    }                                                                   \
    EIGEN_STRONG_INLINE PACKET_CPLX pmul(const PACKET_REAL& x,          \
                                         const PACKET_CPLX& y) const {  \
      return PACKET_CPLX(Eigen::internal::pmul<PACKET_REAL>(x, y.v));   \
    }                                                                   \
  };                                                                    \
                                                                        \
  template <>                                                           \
  struct conj_helper<PACKET_CPLX, PACKET_REAL, false, false> {          \
    EIGEN_STRONG_INLINE PACKET_CPLX pmadd(const PACKET_CPLX& x,         \
                                          const PACKET_REAL& y,         \
                                          const PACKET_CPLX& c) const { \
      return padd(c, this->pmul(x, y));                                 \
    }                                                                   \
    EIGEN_STRONG_INLINE PACKET_CPLX pmul(const PACKET_CPLX& x,          \
                                         const PACKET_REAL& y) const {  \
      return PACKET_CPLX(Eigen::internal::pmul<PACKET_REAL>(x.v, y));   \
    }                                                                   \
  };

namespace Eigen {
namespace internal {

template<bool Conjugate> struct conj_if;

template<> struct conj_if<true> {
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator()(const T& x) const { return numext::conj(x); }
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T pconj(const T& x) const { return internal::pconj(x); }
};

template<> struct conj_if<false> {
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& operator()(const T& x) const { return x; }
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& pconj(const T& x) const { return x; }
};

// Generic Implementation, assume scalars since the packet-version is
// specialized below.
template<typename LhsType, typename RhsType, bool ConjLhs, bool ConjRhs>
struct conj_helper {
  typedef typename ScalarBinaryOpTraits<LhsType, RhsType>::ReturnType ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmadd(const LhsType& x, const RhsType& y, const ResultType& c) const
  { return this->pmul(x, y) + c; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmul(const LhsType& x, const RhsType& y) const
  { return conj_if<ConjLhs>()(x) * conj_if<ConjRhs>()(y); }
};

template<typename LhsScalar, typename RhsScalar>
struct conj_helper<LhsScalar, RhsScalar, true, true> {
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar>::ReturnType ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmadd(const LhsScalar& x, const RhsScalar& y, const ResultType& c) const
  { return this->pmul(x, y) + c; }

  // We save a conjuation by using the identity conj(a)*conj(b) = conj(a*b).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmul(const LhsScalar& x, const RhsScalar& y) const
  { return numext::conj(x * y); }
};

// Implementation with equal type, use packet operations.
template<typename Packet, bool ConjLhs, bool ConjRhs>
struct conj_helper<Packet, Packet, ConjLhs, ConjRhs>
{
  typedef Packet ResultType;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmadd(const Packet& x, const Packet& y, const Packet& c) const
  { return Eigen::internal::pmadd(conj_if<ConjLhs>().pconj(x), conj_if<ConjRhs>().pconj(y), c); }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmul(const Packet& x, const Packet& y) const
  { return Eigen::internal::pmul(conj_if<ConjLhs>().pconj(x), conj_if<ConjRhs>().pconj(y)); }
};

template<typename Packet>
struct conj_helper<Packet, Packet, true, true>
{
  typedef Packet ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmadd(const Packet& x, const Packet& y, const Packet& c) const
  { return Eigen::internal::pmadd(pconj(x), pconj(y), c); }
  // We save a conjuation by using the identity conj(a)*conj(b) = conj(a*b).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmul(const Packet& x, const Packet& y) const
  { return pconj(Eigen::internal::pmul(x, y)); }
};

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_ARCH_CONJ_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2009-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The exp and log functions of this file initially come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H
#define EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H

namespace Eigen {
namespace internal {

// Creates a Scalar integer type with same bit-width.
template<typename T> struct make_integer;
template<> struct make_integer<float>    { typedef numext::int32_t type; };
template<> struct make_integer<double>   { typedef numext::int64_t type; };
template<> struct make_integer<half>     { typedef numext::int16_t type; };
template<> struct make_integer<bfloat16> { typedef numext::int16_t type; };

template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC  
Packet pfrexp_generic_get_biased_exponent(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  enum { mantissa_bits = numext::numeric_limits<Scalar>::digits - 1};
  return pcast<PacketI, Packet>(plogical_shift_right<mantissa_bits>(preinterpret<PacketI>(pabs(a))));
}

// Safely applies frexp, correctly handles denormals.
// Assumes IEEE floating point format.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic(const Packet& a, Packet& exponent) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename make_unsigned<typename make_integer<Scalar>::type>::type ScalarUI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };

  EIGEN_CONSTEXPR ScalarUI scalar_sign_mantissa_mask = 
      ~(((ScalarUI(1) << int(ExponentBits)) - ScalarUI(1)) << int(MantissaBits)); // ~0x7f800000
  const Packet sign_mantissa_mask = pset1frombits<Packet>(static_cast<ScalarUI>(scalar_sign_mantissa_mask)); 
  const Packet half = pset1<Packet>(Scalar(0.5));
  const Packet zero = pzero(a);
  const Packet normal_min = pset1<Packet>((numext::numeric_limits<Scalar>::min)()); // Minimum normal value, 2^-126
  
  // To handle denormals, normalize by multiplying by 2^(int(MantissaBits)+1).
  const Packet is_denormal = pcmp_lt(pabs(a), normal_min);
  EIGEN_CONSTEXPR ScalarUI scalar_normalization_offset = ScalarUI(int(MantissaBits) + 1); // 24
  // The following cannot be constexpr because bfloat16(uint16_t) is not constexpr.
  const Scalar scalar_normalization_factor = Scalar(ScalarUI(1) << int(scalar_normalization_offset)); // 2^24
  const Packet normalization_factor = pset1<Packet>(scalar_normalization_factor);  
  const Packet normalized_a = pselect(is_denormal, pmul(a, normalization_factor), a);
  
  // Determine exponent offset: -126 if normal, -126-24 if denormal
  const Scalar scalar_exponent_offset = -Scalar((ScalarUI(1)<<(int(ExponentBits)-1)) - ScalarUI(2)); // -126
  Packet exponent_offset = pset1<Packet>(scalar_exponent_offset);
  const Packet normalization_offset = pset1<Packet>(-Scalar(scalar_normalization_offset)); // -24
  exponent_offset = pselect(is_denormal, padd(exponent_offset, normalization_offset), exponent_offset);
  
  // Determine exponent and mantissa from normalized_a.
  exponent = pfrexp_generic_get_biased_exponent(normalized_a);
  // Zero, Inf and NaN return 'a' unmodified, exponent is zero
  // (technically the exponent is unspecified for inf/NaN, but GCC/Clang set it to zero)
  const Scalar scalar_non_finite_exponent = Scalar((ScalarUI(1) << int(ExponentBits)) - ScalarUI(1));  // 255
  const Packet non_finite_exponent = pset1<Packet>(scalar_non_finite_exponent);
  const Packet is_zero_or_not_finite = por(pcmp_eq(a, zero), pcmp_eq(exponent, non_finite_exponent));
  const Packet m = pselect(is_zero_or_not_finite, a, por(pand(normalized_a, sign_mantissa_mask), half));
  exponent = pselect(is_zero_or_not_finite, zero, padd(exponent, exponent_offset));  
  return m;
}

// Safely applies ldexp, correctly handles overflows, underflows and denormals.
// Assumes IEEE floating point format.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pldexp_generic(const Packet& a, const Packet& exponent) {
  // We want to return a * 2^exponent, allowing for all possible integer
  // exponents without overflowing or underflowing in intermediate
  // computations.
  //
  // Since 'a' and the output can be denormal, the maximum range of 'exponent'
  // to consider for a float is:
  //   -255-23 -> 255+23
  // Below -278 any finite float 'a' will become zero, and above +278 any
  // finite float will become inf, including when 'a' is the smallest possible 
  // denormal.
  //
  // Unfortunately, 2^(278) cannot be represented using either one or two
  // finite normal floats, so we must split the scale factor into at least
  // three parts. It turns out to be faster to split 'exponent' into four
  // factors, since [exponent>>2] is much faster to compute that [exponent/3].
  //
  // Set e = min(max(exponent, -278), 278);
  //     b = floor(e/4);
  //   out = ((((a * 2^(b)) * 2^(b)) * 2^(b)) * 2^(e-3*b))
  //
  // This will avoid any intermediate overflows and correctly handle 0, inf,
  // NaN cases.
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<PacketI>::type ScalarI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };

  const Packet max_exponent = pset1<Packet>(Scalar((ScalarI(1)<<int(ExponentBits)) + ScalarI(int(MantissaBits) - 1)));  // 278
  const PacketI bias = pset1<PacketI>((ScalarI(1)<<(int(ExponentBits)-1)) - ScalarI(1));  // 127
  const PacketI e = pcast<Packet, PacketI>(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  PacketI b = parithmetic_shift_right<2>(e); // floor(e/4);
  Packet c = preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(padd(b, bias)));  // 2^b
  Packet out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  b = psub(psub(psub(e, b), b), b); // e - 3b
  c = preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(padd(b, bias)));  // 2^(e-3*b)
  out = pmul(out, c);
  return out;
}

// Explicitly multiplies 
//    a * (2^e)
// clamping e to the range
// [NumTraits<Scalar>::min_exponent()-2, NumTraits<Scalar>::max_exponent()]
//
// This is approx 7x faster than pldexp_impl, but will prematurely over/underflow
// if 2^e doesn't fit into a normal floating-point Scalar.
//
// Assumes IEEE floating point format
template<typename Packet>
struct pldexp_fast_impl {
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<PacketI>::type ScalarI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };
  
  static EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
  Packet run(const Packet& a, const Packet& exponent) {
    const Packet bias = pset1<Packet>(Scalar((ScalarI(1)<<(int(ExponentBits)-1)) - ScalarI(1)));  // 127
    const Packet limit = pset1<Packet>(Scalar((ScalarI(1)<<int(ExponentBits)) - ScalarI(1)));     // 255
    // restrict biased exponent between 0 and 255 for float.
    const PacketI e = pcast<Packet, PacketI>(pmin(pmax(padd(exponent, bias), pzero(limit)), limit)); // exponent + 127
    // return a * (2^e)
    return pmul(a, preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(e)));
  }
};

// Natural or base 2 logarithm.
// Computes log(x) as log(2^e * m) = C*e + log(m), where the constant C =log(2)
// and m is in the range [sqrt(1/2),sqrt(2)). In this range, the logarithm can
// be easily approximated by a polynomial centered on m=1 for stability.
// TODO(gonnet): Further reduce the interval allowing for lower-degree
//               polynomial interpolants -> ... -> profit!
template <typename Packet, bool base2>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_impl_float(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1              = pset1<Packet>(1.0f);
  const Packet cst_neg_half       = pset1<Packet>(-0.5f);
  // The smallest non denormalized float number.
  const Packet cst_min_norm_pos   = pset1frombits<Packet>( 0x00800000u);
  const Packet cst_minus_inf      = pset1frombits<Packet>( 0xff800000u);
  const Packet cst_pos_inf        = pset1frombits<Packet>( 0x7f800000u);

  // Polynomial coefficients.
  const Packet cst_cephes_SQRTHF = pset1<Packet>(0.707106781186547524f);
  const Packet cst_cephes_log_p0 = pset1<Packet>(7.0376836292E-2f);
  const Packet cst_cephes_log_p1 = pset1<Packet>(-1.1514610310E-1f);
  const Packet cst_cephes_log_p2 = pset1<Packet>(1.1676998740E-1f);
  const Packet cst_cephes_log_p3 = pset1<Packet>(-1.2420140846E-1f);
  const Packet cst_cephes_log_p4 = pset1<Packet>(+1.4249322787E-1f);
  const Packet cst_cephes_log_p5 = pset1<Packet>(-1.6668057665E-1f);
  const Packet cst_cephes_log_p6 = pset1<Packet>(+2.0000714765E-1f);
  const Packet cst_cephes_log_p7 = pset1<Packet>(-2.4999993993E-1f);
  const Packet cst_cephes_log_p8 = pset1<Packet>(+3.3333331174E-1f);

  // Truncate input values to the minimum positive normal.
  x = pmax(x, cst_min_norm_pos);

  Packet e;
  // extract significant in the range [0.5,1) and exponent
  x = pfrexp(x,e);

  // part2: Shift the inputs from the range [0.5,1) to [sqrt(1/2),sqrt(2))
  // and shift by -1. The values are then centered around 0, which improves
  // the stability of the polynomial evaluation.
  //   if( x < SQRTHF ) {
  //     e -= 1;
  //     x = x + x - 1.0;
  //   } else { x = x - 1.0; }
  Packet mask = pcmp_lt(x, cst_cephes_SQRTHF);
  Packet tmp = pand(x, mask);
  x = psub(x, cst_1);
  e = psub(e, pand(cst_1, mask));
  x = padd(x, tmp);

  Packet x2 = pmul(x, x);
  Packet x3 = pmul(x2, x);

  // Evaluate the polynomial approximant of degree 8 in three parts, probably
  // to improve instruction-level parallelism.
  Packet y, y1, y2;
  y  = pmadd(cst_cephes_log_p0, x, cst_cephes_log_p1);
  y1 = pmadd(cst_cephes_log_p3, x, cst_cephes_log_p4);
  y2 = pmadd(cst_cephes_log_p6, x, cst_cephes_log_p7);
  y  = pmadd(y, x, cst_cephes_log_p2);
  y1 = pmadd(y1, x, cst_cephes_log_p5);
  y2 = pmadd(y2, x, cst_cephes_log_p8);
  y  = pmadd(y, x3, y1);
  y  = pmadd(y, x3, y2);
  y  = pmul(y, x3);

  y = pmadd(cst_neg_half, x2, y);
  x = padd(x, y);

  // Add the logarithm of the exponent back to the result of the interpolation.
  if (base2) {
    const Packet cst_log2e = pset1<Packet>(static_cast<float>(EIGEN_LOG2E));
    x = pmadd(x, cst_log2e, e);
  } else {
    const Packet cst_ln2 = pset1<Packet>(static_cast<float>(EIGEN_LN2));
    x = pmadd(e, cst_ln2, x);
  }

  Packet invalid_mask = pcmp_lt_or_nan(_x, pzero(_x));
  Packet iszero_mask  = pcmp_eq(_x,pzero(_x));
  Packet pos_inf_mask = pcmp_eq(_x,cst_pos_inf);
  // Filter out invalid inputs, i.e.:
  //  - negative arg will be NAN
  //  - 0 will be -INF
  //  - +INF will be +INF
  return pselect(iszero_mask, cst_minus_inf,
                              por(pselect(pos_inf_mask,cst_pos_inf,x), invalid_mask));
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_float(const Packet _x)
{
  return plog_impl_float<Packet, /* base2 */ false>(_x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_float(const Packet _x)
{
  return plog_impl_float<Packet, /* base2 */ true>(_x);
}

/* Returns the base e (2.718...) or base 2 logarithm of x.
 * The argument is separated into its exponent and fractional parts.
 * The logarithm of the fraction in the interval [sqrt(1/2), sqrt(2)],
 * is approximated by
 *
 *     log(1+x) = x - 0.5 x**2 + x**3 P(x)/Q(x).
 *
 * for more detail see: http://www.netlib.org/cephes/
 */
template <typename Packet, bool base2>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_impl_double(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1              = pset1<Packet>(1.0);
  const Packet cst_neg_half       = pset1<Packet>(-0.5);
  // The smallest non denormalized double.
  const Packet cst_min_norm_pos   = pset1frombits<Packet>( static_cast<uint64_t>(0x0010000000000000ull));
  const Packet cst_minus_inf      = pset1frombits<Packet>( static_cast<uint64_t>(0xfff0000000000000ull));
  const Packet cst_pos_inf        = pset1frombits<Packet>( static_cast<uint64_t>(0x7ff0000000000000ull));


 // Polynomial Coefficients for log(1+x) = x - x**2/2 + x**3 P(x)/Q(x)
 //                             1/sqrt(2) <= x < sqrt(2)
  const Packet cst_cephes_SQRTHF = pset1<Packet>(0.70710678118654752440E0);
  const Packet cst_cephes_log_p0 = pset1<Packet>(1.01875663804580931796E-4);
  const Packet cst_cephes_log_p1 = pset1<Packet>(4.97494994976747001425E-1);
  const Packet cst_cephes_log_p2 = pset1<Packet>(4.70579119878881725854E0);
  const Packet cst_cephes_log_p3 = pset1<Packet>(1.44989225341610930846E1);
  const Packet cst_cephes_log_p4 = pset1<Packet>(1.79368678507819816313E1);
  const Packet cst_cephes_log_p5 = pset1<Packet>(7.70838733755885391666E0);

  const Packet cst_cephes_log_q0 = pset1<Packet>(1.0);
  const Packet cst_cephes_log_q1 = pset1<Packet>(1.12873587189167450590E1);
  const Packet cst_cephes_log_q2 = pset1<Packet>(4.52279145837532221105E1);
  const Packet cst_cephes_log_q3 = pset1<Packet>(8.29875266912776603211E1);
  const Packet cst_cephes_log_q4 = pset1<Packet>(7.11544750618563894466E1);
  const Packet cst_cephes_log_q5 = pset1<Packet>(2.31251620126765340583E1);

  // Truncate input values to the minimum positive normal.
  x = pmax(x, cst_min_norm_pos);

  Packet e;
  // extract significant in the range [0.5,1) and exponent
  x = pfrexp(x,e);
  
  // Shift the inputs from the range [0.5,1) to [sqrt(1/2),sqrt(2))
  // and shift by -1. The values are then centered around 0, which improves
  // the stability of the polynomial evaluation.
  //   if( x < SQRTHF ) {
  //     e -= 1;
  //     x = x + x - 1.0;
  //   } else { x = x - 1.0; }
  Packet mask = pcmp_lt(x, cst_cephes_SQRTHF);
  Packet tmp = pand(x, mask);
  x = psub(x, cst_1);
  e = psub(e, pand(cst_1, mask));
  x = padd(x, tmp);

  Packet x2 = pmul(x, x);
  Packet x3 = pmul(x2, x);

  // Evaluate the polynomial approximant , probably to improve instruction-level parallelism.
  // y = x - 0.5*x^2 + x^3 * polevl( x, P, 5 ) / p1evl( x, Q, 5 ) );
  Packet y, y1, y_;
  y  = pmadd(cst_cephes_log_p0, x, cst_cephes_log_p1);
  y1 = pmadd(cst_cephes_log_p3, x, cst_cephes_log_p4);
  y  = pmadd(y, x, cst_cephes_log_p2);
  y1 = pmadd(y1, x, cst_cephes_log_p5);
  y_ = pmadd(y, x3, y1);

  y  = pmadd(cst_cephes_log_q0, x, cst_cephes_log_q1);
  y1 = pmadd(cst_cephes_log_q3, x, cst_cephes_log_q4);
  y  = pmadd(y, x, cst_cephes_log_q2);
  y1 = pmadd(y1, x, cst_cephes_log_q5);
  y  = pmadd(y, x3, y1);

  y_ = pmul(y_, x3);
  y  = pdiv(y_, y);

  y = pmadd(cst_neg_half, x2, y);
  x = padd(x, y);

  // Add the logarithm of the exponent back to the result of the interpolation.
  if (base2) {
    const Packet cst_log2e = pset1<Packet>(static_cast<double>(EIGEN_LOG2E));
    x = pmadd(x, cst_log2e, e);
  } else {
    const Packet cst_ln2 = pset1<Packet>(static_cast<double>(EIGEN_LN2));
    x = pmadd(e, cst_ln2, x);
  }

  Packet invalid_mask = pcmp_lt_or_nan(_x, pzero(_x));
  Packet iszero_mask  = pcmp_eq(_x,pzero(_x));
  Packet pos_inf_mask = pcmp_eq(_x,cst_pos_inf);
  // Filter out invalid inputs, i.e.:
  //  - negative arg will be NAN
  //  - 0 will be -INF
  //  - +INF will be +INF
  return pselect(iszero_mask, cst_minus_inf,
                              por(pselect(pos_inf_mask,cst_pos_inf,x), invalid_mask));
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_double(const Packet _x)
{
  return plog_impl_double<Packet, /* base2 */ false>(_x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_double(const Packet _x)
{
  return plog_impl_double<Packet, /* base2 */ true>(_x);
}

/** \internal \returns log(1 + x) computed using W. Kahan's formula.
    See: http://www.plunk.org/~hatch/rightway.php
 */
template<typename Packet>
Packet generic_plog1p(const Packet& x)
{
  typedef typename unpacket_traits<Packet>::type ScalarType;
  const Packet one = pset1<Packet>(ScalarType(1));
  Packet xp1 = padd(x, one);
  Packet small_mask = pcmp_eq(xp1, one);
  Packet log1 = plog(xp1);
  Packet inf_mask = pcmp_eq(xp1, log1);
  Packet log_large = pmul(x, pdiv(log1, psub(xp1, one)));
  return pselect(por(small_mask, inf_mask), x, log_large);
}

/** \internal \returns exp(x)-1 computed using W. Kahan's formula.
    See: http://www.plunk.org/~hatch/rightway.php
 */
template<typename Packet>
Packet generic_expm1(const Packet& x)
{
  typedef typename unpacket_traits<Packet>::type ScalarType;
  const Packet one = pset1<Packet>(ScalarType(1));
  const Packet neg_one = pset1<Packet>(ScalarType(-1));
  Packet u = pexp(x);
  Packet one_mask = pcmp_eq(u, one);
  Packet u_minus_one = psub(u, one);
  Packet neg_one_mask = pcmp_eq(u_minus_one, neg_one);
  Packet logu = plog(u);
  // The following comparison is to catch the case where
  // exp(x) = +inf. It is written in this way to avoid having
  // to form the constant +inf, which depends on the packet
  // type.
  Packet pos_inf_mask = pcmp_eq(logu, u);
  Packet expm1 = pmul(u_minus_one, pdiv(x, logu));
  expm1 = pselect(pos_inf_mask, u, expm1);
  return pselect(one_mask,
                 x,
                 pselect(neg_one_mask,
                         neg_one,
                         expm1));
}


// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_float(const Packet _x)
{
  const Packet cst_1      = pset1<Packet>(1.0f);
  const Packet cst_half   = pset1<Packet>(0.5f);
  const Packet cst_exp_hi = pset1<Packet>( 88.723f);
  const Packet cst_exp_lo = pset1<Packet>(-88.723f);

  const Packet cst_cephes_LOG2EF = pset1<Packet>(1.44269504088896341f);
  const Packet cst_cephes_exp_p0 = pset1<Packet>(1.9875691500E-4f);
  const Packet cst_cephes_exp_p1 = pset1<Packet>(1.3981999507E-3f);
  const Packet cst_cephes_exp_p2 = pset1<Packet>(8.3334519073E-3f);
  const Packet cst_cephes_exp_p3 = pset1<Packet>(4.1665795894E-2f);
  const Packet cst_cephes_exp_p4 = pset1<Packet>(1.6666665459E-1f);
  const Packet cst_cephes_exp_p5 = pset1<Packet>(5.0000001201E-1f);

  // Clamp x.
  Packet x = pmax(pmin(_x, cst_exp_hi), cst_exp_lo);

  // Express exp(x) as exp(m*ln(2) + r), start by extracting
  // m = floor(x/ln(2) + 0.5).
  Packet m = pfloor(pmadd(x, cst_cephes_LOG2EF, cst_half));

  // Get r = x - m*ln(2). If no FMA instructions are available, m*ln(2) is
  // subtracted out in two parts, m*C1+m*C2 = m*ln(2), to avoid accumulating
  // truncation errors.
  const Packet cst_cephes_exp_C1 = pset1<Packet>(-0.693359375f);
  const Packet cst_cephes_exp_C2 = pset1<Packet>(2.12194440e-4f);
  Packet r = pmadd(m, cst_cephes_exp_C1, x);
  r = pmadd(m, cst_cephes_exp_C2, r);

  Packet r2 = pmul(r, r);
  Packet r3 = pmul(r2, r);

  // Evaluate the polynomial approximant,improved by instruction-level parallelism.
  Packet y, y1, y2;
  y  = pmadd(cst_cephes_exp_p0, r, cst_cephes_exp_p1);
  y1 = pmadd(cst_cephes_exp_p3, r, cst_cephes_exp_p4);
  y2 = padd(r, cst_1);
  y  = pmadd(y, r, cst_cephes_exp_p2);
  y1 = pmadd(y1, r, cst_cephes_exp_p5);
  y  = pmadd(y, r3, y1);
  y  = pmadd(y, r2, y2);

  // Return 2^m * exp(r).
  // TODO: replace pldexp with faster implementation since y in [-1, 1).
  return pmax(pldexp(y,m), _x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_double(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1 = pset1<Packet>(1.0);
  const Packet cst_2 = pset1<Packet>(2.0);
  const Packet cst_half = pset1<Packet>(0.5);

  const Packet cst_exp_hi = pset1<Packet>(709.784);
  const Packet cst_exp_lo = pset1<Packet>(-709.784);

  const Packet cst_cephes_LOG2EF = pset1<Packet>(1.4426950408889634073599);
  const Packet cst_cephes_exp_p0 = pset1<Packet>(1.26177193074810590878e-4);
  const Packet cst_cephes_exp_p1 = pset1<Packet>(3.02994407707441961300e-2);
  const Packet cst_cephes_exp_p2 = pset1<Packet>(9.99999999999999999910e-1);
  const Packet cst_cephes_exp_q0 = pset1<Packet>(3.00198505138664455042e-6);
  const Packet cst_cephes_exp_q1 = pset1<Packet>(2.52448340349684104192e-3);
  const Packet cst_cephes_exp_q2 = pset1<Packet>(2.27265548208155028766e-1);
  const Packet cst_cephes_exp_q3 = pset1<Packet>(2.00000000000000000009e0);
  const Packet cst_cephes_exp_C1 = pset1<Packet>(0.693145751953125);
  const Packet cst_cephes_exp_C2 = pset1<Packet>(1.42860682030941723212e-6);

  Packet tmp, fx;

  // clamp x
  x = pmax(pmin(x, cst_exp_hi), cst_exp_lo);
  // Express exp(x) as exp(g + n*log(2)).
  fx = pmadd(cst_cephes_LOG2EF, x, cst_half);

  // Get the integer modulus of log(2), i.e. the "n" described above.
  fx = pfloor(fx);

  // Get the remainder modulo log(2), i.e. the "g" described above. Subtract
  // n*log(2) out in two steps, i.e. n*C1 + n*C2, C1+C2=log2 to get the last
  // digits right.
  tmp = pmul(fx, cst_cephes_exp_C1);
  Packet z = pmul(fx, cst_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  Packet x2 = pmul(x, x);

  // Evaluate the numerator polynomial of the rational interpolant.
  Packet px = cst_cephes_exp_p0;
  px = pmadd(px, x2, cst_cephes_exp_p1);
  px = pmadd(px, x2, cst_cephes_exp_p2);
  px = pmul(px, x);

  // Evaluate the denominator polynomial of the rational interpolant.
  Packet qx = cst_cephes_exp_q0;
  qx = pmadd(qx, x2, cst_cephes_exp_q1);
  qx = pmadd(qx, x2, cst_cephes_exp_q2);
  qx = pmadd(qx, x2, cst_cephes_exp_q3);

  // I don't really get this bit, copied from the SSE2 routines, so...
  // TODO(gonnet): Figure out what is going on here, perhaps find a better
  // rational interpolant?
  x = pdiv(px, psub(qx, px));
  x = pmadd(cst_2, x, cst_1);

  // Construct the result 2^n * exp(g) = e * x. The max is used to catch
  // non-finite values in the input.
  // TODO: replace pldexp with faster implementation since x in [-1, 1).
  return pmax(pldexp(x,fx), _x);
}

// The following code is inspired by the following stack-overflow answer:
//   https://stackoverflow.com/questions/30463616/payne-hanek-algorithm-implementation-in-c/30465751#30465751
// It has been largely optimized:
//  - By-pass calls to frexp.
//  - Aligned loads of required 96 bits of 2/pi. This is accomplished by
//    (1) balancing the mantissa and exponent to the required bits of 2/pi are
//    aligned on 8-bits, and (2) replicating the storage of the bits of 2/pi.
//  - Avoid a branch in rounding and extraction of the remaining fractional part.
// Overall, I measured a speed up higher than x2 on x86-64.
inline float trig_reduce_huge (float xf, int *quadrant)
{
  using Eigen::numext::int32_t;
  using Eigen::numext::uint32_t;
  using Eigen::numext::int64_t;
  using Eigen::numext::uint64_t;

  const double pio2_62 = 3.4061215800865545e-19;    // pi/2 * 2^-62
  const uint64_t zero_dot_five = uint64_t(1) << 61; // 0.5 in 2.62-bit fixed-point foramt

  // 192 bits of 2/pi for Payne-Hanek reduction
  // Bits are introduced by packet of 8 to enable aligned reads.
  static const uint32_t two_over_pi [] = 
  {
    0x00000028, 0x000028be, 0x0028be60, 0x28be60db,
    0xbe60db93, 0x60db9391, 0xdb939105, 0x9391054a,
    0x91054a7f, 0x054a7f09, 0x4a7f09d5, 0x7f09d5f4,
    0x09d5f47d, 0xd5f47d4d, 0xf47d4d37, 0x7d4d3770,
    0x4d377036, 0x377036d8, 0x7036d8a5, 0x36d8a566,
    0xd8a5664f, 0xa5664f10, 0x664f10e4, 0x4f10e410,
    0x10e41000, 0xe4100000
  };
  
  uint32_t xi = numext::bit_cast<uint32_t>(xf);
  // Below, -118 = -126 + 8.
  //   -126 is to get the exponent,
  //   +8 is to enable alignment of 2/pi's bits on 8 bits.
  // This is possible because the fractional part of x as only 24 meaningful bits.
  uint32_t e = (xi >> 23) - 118;
  // Extract the mantissa and shift it to align it wrt the exponent
  xi = ((xi & 0x007fffffu)| 0x00800000u) << (e & 0x7);

  uint32_t i = e >> 3;
  uint32_t twoopi_1  = two_over_pi[i-1];
  uint32_t twoopi_2  = two_over_pi[i+3];
  uint32_t twoopi_3  = two_over_pi[i+7];

  // Compute x * 2/pi in 2.62-bit fixed-point format.
  uint64_t p;
  p = uint64_t(xi) * twoopi_3;
  p = uint64_t(xi) * twoopi_2 + (p >> 32);
  p = (uint64_t(xi * twoopi_1) << 32) + p;

  // Round to nearest: add 0.5 and extract integral part.
  uint64_t q = (p + zero_dot_five) >> 62;
  *quadrant = int(q);
  // Now it remains to compute "r = x - q*pi/2" with high accuracy,
  // since we have p=x/(pi/2) with high accuracy, we can more efficiently compute r as:
  //   r = (p-q)*pi/2,
  // where the product can be be carried out with sufficient accuracy using double precision.
  p -= q<<62;
  return float(double(int64_t(p)) * pio2_62);
}

template<bool ComputeSine,typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
#if EIGEN_GNUC_AT_LEAST(4,4) && EIGEN_COMP_GNUC_STRICT
__attribute__((optimize("-fno-unsafe-math-optimizations")))
#endif
Packet psincos_float(const Packet& _x)
{
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;

  const Packet  cst_2oPI            = pset1<Packet>(0.636619746685028076171875f); // 2/PI
  const Packet  cst_rounding_magic  = pset1<Packet>(12582912); // 2^23 for rounding
  const PacketI csti_1              = pset1<PacketI>(1);
  const Packet  cst_sign_mask       = pset1frombits<Packet>(0x80000000u);

  Packet x = pabs(_x);

  // Scale x by 2/Pi to find x's octant.
  Packet y = pmul(x, cst_2oPI);

  // Rounding trick:
  Packet y_round = padd(y, cst_rounding_magic);
  EIGEN_OPTIMIZATION_BARRIER(y_round)
  PacketI y_int = preinterpret<PacketI>(y_round); // last 23 digits represent integer (if abs(x)<2^24)
  y = psub(y_round, cst_rounding_magic); // nearest integer to x*4/pi

  // Reduce x by y octants to get: -Pi/4 <= x <= +Pi/4
  // using "Extended precision modular arithmetic"
  #if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD)
  // This version requires true FMA for high accuracy
  // It provides a max error of 1ULP up to (with absolute_error < 5.9605e-08):
  const float huge_th = ComputeSine ? 117435.992f : 71476.0625f;
  x = pmadd(y, pset1<Packet>(-1.57079601287841796875f), x);
  x = pmadd(y, pset1<Packet>(-3.1391647326017846353352069854736328125e-07f), x);
  x = pmadd(y, pset1<Packet>(-5.390302529957764765544681040410068817436695098876953125e-15f), x);
  #else
  // Without true FMA, the previous set of coefficients maintain 1ULP accuracy
  // up to x<15.7 (for sin), but accuracy is immediately lost for x>15.7.
  // We thus use one more iteration to maintain 2ULPs up to reasonably large inputs.

  // The following set of coefficients maintain 1ULP up to 9.43 and 14.16 for sin and cos respectively.
  // and 2 ULP up to:
  const float huge_th = ComputeSine ? 25966.f : 18838.f;
  x = pmadd(y, pset1<Packet>(-1.5703125), x); // = 0xbfc90000
  EIGEN_OPTIMIZATION_BARRIER(x)
  x = pmadd(y, pset1<Packet>(-0.000483989715576171875), x); // = 0xb9fdc000
  EIGEN_OPTIMIZATION_BARRIER(x)
  x = pmadd(y, pset1<Packet>(1.62865035235881805419921875e-07), x); // = 0x342ee000
  x = pmadd(y, pset1<Packet>(5.5644315544167710640977020375430583953857421875e-11), x); // = 0x2e74b9ee

  // For the record, the following set of coefficients maintain 2ULP up
  // to a slightly larger range:
  // const float huge_th = ComputeSine ? 51981.f : 39086.125f;
  // but it slightly fails to maintain 1ULP for two values of sin below pi.
  // x = pmadd(y, pset1<Packet>(-3.140625/2.), x);
  // x = pmadd(y, pset1<Packet>(-0.00048351287841796875), x);
  // x = pmadd(y, pset1<Packet>(-3.13855707645416259765625e-07), x);
  // x = pmadd(y, pset1<Packet>(-6.0771006282767103812147979624569416046142578125e-11), x);

  // For the record, with only 3 iterations it is possible to maintain
  // 1 ULP up to 3PI (maybe more) and 2ULP up to 255.
  // The coefficients are: 0xbfc90f80, 0xb7354480, 0x2e74b9ee
  #endif

  if(predux_any(pcmp_le(pset1<Packet>(huge_th),pabs(_x))))
  {
    const int PacketSize = unpacket_traits<Packet>::size;
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) float vals[PacketSize];
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) float x_cpy[PacketSize];
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) int y_int2[PacketSize];
    pstoreu(vals, pabs(_x));
    pstoreu(x_cpy, x);
    pstoreu(y_int2, y_int);
    for(int k=0; k<PacketSize;++k)
    {
      float val = vals[k];
      if(val>=huge_th && (numext::isfinite)(val))
        x_cpy[k] = trig_reduce_huge(val,&y_int2[k]);
    }
    x = ploadu<Packet>(x_cpy);
    y_int = ploadu<PacketI>(y_int2);
  }

  // Compute the sign to apply to the polynomial.
  // sin: sign = second_bit(y_int) xor signbit(_x)
  // cos: sign = second_bit(y_int+1)
  Packet sign_bit = ComputeSine ? pxor(_x, preinterpret<Packet>(plogical_shift_left<30>(y_int)))
                                : preinterpret<Packet>(plogical_shift_left<30>(padd(y_int,csti_1)));
  sign_bit = pand(sign_bit, cst_sign_mask); // clear all but left most bit

  // Get the polynomial selection mask from the second bit of y_int
  // We'll calculate both (sin and cos) polynomials and then select from the two.
  Packet poly_mask = preinterpret<Packet>(pcmp_eq(pand(y_int, csti_1), pzero(y_int)));

  Packet x2 = pmul(x,x);

  // Evaluate the cos(x) polynomial. (-Pi/4 <= x <= Pi/4)
  Packet y1 =        pset1<Packet>(2.4372266125283204019069671630859375e-05f);
  y1 = pmadd(y1, x2, pset1<Packet>(-0.00138865201734006404876708984375f     ));
  y1 = pmadd(y1, x2, pset1<Packet>(0.041666619479656219482421875f           ));
  y1 = pmadd(y1, x2, pset1<Packet>(-0.5f));
  y1 = pmadd(y1, x2, pset1<Packet>(1.f));

  // Evaluate the sin(x) polynomial. (Pi/4 <= x <= Pi/4)
  // octave/matlab code to compute those coefficients:
  //    x = (0:0.0001:pi/4)';
  //    A = [x.^3 x.^5 x.^7];
  //    w = ((1.-(x/(pi/4)).^2).^5)*2000+1;         # weights trading relative accuracy
  //    c = (A'*diag(w)*A)\(A'*diag(w)*(sin(x)-x)); # weighted LS, linear coeff forced to 1
  //    printf('%.64f\n %.64f\n%.64f\n', c(3), c(2), c(1))
  //
  Packet y2 =        pset1<Packet>(-0.0001959234114083702898469196984621021329076029360294342041015625f);
  y2 = pmadd(y2, x2, pset1<Packet>( 0.0083326873655616851693794799871284340042620897293090820312500000f));
  y2 = pmadd(y2, x2, pset1<Packet>(-0.1666666203982298255503735617821803316473960876464843750000000000f));
  y2 = pmul(y2, x2);
  y2 = pmadd(y2, x, x);

  // Select the correct result from the two polynomials.
  y = ComputeSine ? pselect(poly_mask,y2,y1)
                  : pselect(poly_mask,y1,y2);

  // Update the sign and filter huge inputs
  return pxor(y, sign_bit);
}

template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psin_float(const Packet& x)
{
  return psincos_float<true>(x);
}

template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pcos_float(const Packet& x)
{
  return psincos_float<false>(x);
}


template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psqrt_complex(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename Scalar::value_type RealScalar;
  typedef typename unpacket_traits<Packet>::as_real RealPacket;

  // Computes the principal sqrt of the complex numbers in the input.
  //
  // For example, for packets containing 2 complex numbers stored in interleaved format
  //    a = [a0, a1] = [x0, y0, x1, y1],
  // where x0 = real(a0), y0 = imag(a0) etc., this function returns
  //    b = [b0, b1] = [u0, v0, u1, v1],
  // such that b0^2 = a0, b1^2 = a1.
  //
  // To derive the formula for the complex square roots, let's consider the equation for
  // a single complex square root of the number x + i*y. We want to find real numbers
  // u and v such that
  //    (u + i*v)^2 = x + i*y  <=>
  //    u^2 - v^2 + i*2*u*v = x + i*v.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x
  //    2*u*v = y.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + sqrt(x^2 + y^2)))
  //    v = 0.5 * (y / u)
  // and for x < 0,
  //    v = sign(y) * sqrt(0.5 * (-x + sqrt(x^2 + y^2)))
  //    u = 0.5 * (y / v)
  //
  //  To avoid unnecessary over- and underflow, we compute sqrt(x^2 + y^2) as
  //     l = max(|x|, |y|) * sqrt(1 + (min(|x|, |y|) / max(|x|, |y|))^2) ,

  // In the following, without lack of generality, we have annotated the code, assuming
  // that the input is a packet of 2 complex numbers.
  //
  // Step 1. Compute l = [l0, l0, l1, l1], where
  //    l0 = sqrt(x0^2 + y0^2),  l1 = sqrt(x1^2 + y1^2)
  // To avoid over- and underflow, we use the stable formula for each hypotenuse
  //    l0 = (min0 == 0 ? max0 : max0 * sqrt(1 + (min0/max0)**2)),
  // where max0 = max(|x0|, |y0|), min0 = min(|x0|, |y0|), and similarly for l1.

  RealPacket a_abs = pabs(a.v);           // [|x0|, |y0|, |x1|, |y1|]
  RealPacket a_abs_flip = pcplxflip(Packet(a_abs)).v; // [|y0|, |x0|, |y1|, |x1|]
  RealPacket a_max = pmax(a_abs, a_abs_flip);
  RealPacket a_min = pmin(a_abs, a_abs_flip);
  RealPacket a_min_zero_mask = pcmp_eq(a_min, pzero(a_min));
  RealPacket a_max_zero_mask = pcmp_eq(a_max, pzero(a_max));
  RealPacket r = pdiv(a_min, a_max);
  const RealPacket cst_one  = pset1<RealPacket>(RealScalar(1));
  RealPacket l = pmul(a_max, psqrt(padd(cst_one, pmul(r, r))));  // [l0, l0, l1, l1]
  // Set l to a_max if a_min is zero.
  l = pselect(a_min_zero_mask, a_max, l);

  // Step 2. Compute [rho0, *, rho1, *], where
  // rho0 = sqrt(0.5 * (l0 + |x0|)), rho1 =  sqrt(0.5 * (l1 + |x1|))
  // We don't care about the imaginary parts computed here. They will be overwritten later.
  const RealPacket cst_half = pset1<RealPacket>(RealScalar(0.5));
  Packet rho;
  rho.v = psqrt(pmul(cst_half, padd(a_abs, l)));

  // Step 3. Compute [rho0, eta0, rho1, eta1], where
  // eta0 = (y0 / l0) / 2, and eta1 = (y1 / l1) / 2.
  // set eta = 0 of input is 0 + i0.
  RealPacket eta = pandnot(pmul(cst_half, pdiv(a.v, pcplxflip(rho).v)), a_max_zero_mask);
  RealPacket real_mask = peven_mask(a.v);
  Packet positive_real_result;
  // Compute result for inputs with positive real part.
  positive_real_result.v = pselect(real_mask, rho.v, eta);

  // Step 4. Compute solution for inputs with negative real part:
  //         [|eta0|, sign(y0)*rho0, |eta1|, sign(y1)*rho1]
  const RealScalar neg_zero = RealScalar(numext::bit_cast<float>(0x80000000u));
  const RealPacket cst_imag_sign_mask = pset1<Packet>(Scalar(RealScalar(0.0), neg_zero)).v;
  RealPacket imag_signs = pand(a.v, cst_imag_sign_mask);
  Packet negative_real_result;
  // Notice that rho is positive, so taking it's absolute value is a noop.
  negative_real_result.v = por(pabs(pcplxflip(positive_real_result).v), imag_signs);

  // Step 5. Select solution branch based on the sign of the real parts.
  Packet negative_real_mask;
  negative_real_mask.v = pcmp_lt(pand(real_mask, a.v), pzero(a.v));
  negative_real_mask.v = por(negative_real_mask.v, pcplxflip(negative_real_mask).v);
  Packet result = pselect(negative_real_mask, negative_real_result, positive_real_result);

  // Step 6. Handle special cases for infinities:
  // * If z is (x,+∞), the result is (+∞,+∞) even if x is NaN
  // * If z is (x,-∞), the result is (+∞,-∞) even if x is NaN
  // * If z is (-∞,y), the result is (0*|y|,+∞) for finite or NaN y
  // * If z is (+∞,y), the result is (+∞,0*|y|) for finite or NaN y
  const RealPacket cst_pos_inf = pset1<RealPacket>(NumTraits<RealScalar>::infinity());
  Packet is_inf;
  is_inf.v = pcmp_eq(a_abs, cst_pos_inf);
  Packet is_real_inf;
  is_real_inf.v = pand(is_inf.v, real_mask);
  is_real_inf = por(is_real_inf, pcplxflip(is_real_inf));
  // prepare packet of (+∞,0*|y|) or (0*|y|,+∞), depending on the sign of the infinite real part.
  Packet real_inf_result;
  real_inf_result.v = pmul(a_abs, pset1<Packet>(Scalar(RealScalar(1.0), RealScalar(0.0))).v);
  real_inf_result.v = pselect(negative_real_mask.v, pcplxflip(real_inf_result).v, real_inf_result.v);
  // prepare packet of (+∞,+∞) or (+∞,-∞), depending on the sign of the infinite imaginary part.
  Packet is_imag_inf;
  is_imag_inf.v = pandnot(is_inf.v, real_mask);
  is_imag_inf = por(is_imag_inf, pcplxflip(is_imag_inf));
  Packet imag_inf_result;
  imag_inf_result.v = por(pand(cst_pos_inf, real_mask), pandnot(a.v, real_mask));

  return  pselect(is_imag_inf, imag_inf_result,
                  pselect(is_real_inf, real_inf_result,result));
}

// TODO(rmlarsen): The following set of utilities for double word arithmetic
// should perhaps be refactored as a separate file, since it would be generally
// useful for special function implementation etc. Writing the algorithms in
// terms if a double word type would also make the code more readable.

// This function splits x into the nearest integer n and fractional part r,
// such that x = n + r holds exactly.
template<typename Packet>
EIGEN_STRONG_INLINE
void absolute_split(const Packet& x, Packet& n, Packet& r) {
  n = pround(x);
  r = psub(x, n);
}

// This function computes the sum {s, r}, such that x + y = s_hi + s_lo
// holds exactly, and s_hi = fl(x+y), if |x| >= |y|.
template<typename Packet>
EIGEN_STRONG_INLINE
void fast_twosum(const Packet& x, const Packet& y, Packet& s_hi, Packet& s_lo) {
  s_hi = padd(x, y);
  const Packet t = psub(s_hi, x);
  s_lo = psub(y, t);
}

#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
// This function implements the extended precision product of
// a pair of floating point numbers. Given {x, y}, it computes the pair
// {p_hi, p_lo} such that x * y = p_hi + p_lo holds exactly and
// p_hi = fl(x * y).
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  p_hi = pmul(x, y);
  p_lo = pmadd(x, y, pnegate(p_hi));
}

#else

// This function implements the Veltkamp splitting. Given a floating point
// number x it returns the pair {x_hi, x_lo} such that x_hi + x_lo = x holds
// exactly and that half of the significant of x fits in x_hi.
// This is Algorithm 3 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
void veltkamp_splitting(const Packet& x, Packet& x_hi, Packet& x_lo) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  EIGEN_CONSTEXPR int shift = (NumTraits<Scalar>::digits() + 1) / 2;
  const Scalar shift_scale = Scalar(uint64_t(1) << shift);  // Scalar constructor not necessarily constexpr.
  const Packet gamma = pmul(pset1<Packet>(shift_scale + Scalar(1)), x);
  Packet rho = psub(x, gamma);
  x_hi = padd(rho, gamma);
  x_lo = psub(x, x_hi);
}

// This function implements Dekker's algorithm for products x * y.
// Given floating point numbers {x, y} computes the pair
// {p_hi, p_lo} such that x * y = p_hi + p_lo holds exactly and
// p_hi = fl(x * y).
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  Packet x_hi, x_lo, y_hi, y_lo;
  veltkamp_splitting(x, x_hi, x_lo);
  veltkamp_splitting(y, y_hi, y_lo);

  p_hi = pmul(x, y);
  p_lo = pmadd(x_hi, y_hi, pnegate(p_hi));
  p_lo = pmadd(x_hi, y_lo, p_lo);
  p_lo = pmadd(x_lo, y_hi, p_lo);
  p_lo = pmadd(x_lo, y_lo, p_lo);
}

#endif  // EIGEN_HAS_SINGLE_INSTRUCTION_MADD


// This function implements Dekker's algorithm for the addition
// of two double word numbers represented by {x_hi, x_lo} and {y_hi, y_lo}.
// It returns the result as a pair {s_hi, s_lo} such that
// x_hi + x_lo + y_hi + y_lo = s_hi + s_lo holds exactly.
// This is Algorithm 5 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
  void twosum(const Packet& x_hi, const Packet& x_lo,
              const Packet& y_hi, const Packet& y_lo,
              Packet& s_hi, Packet& s_lo) {
  const Packet x_greater_mask = pcmp_lt(pabs(y_hi), pabs(x_hi));
  Packet r_hi_1, r_lo_1;
  fast_twosum(x_hi, y_hi,r_hi_1, r_lo_1);
  Packet r_hi_2, r_lo_2;
  fast_twosum(y_hi, x_hi,r_hi_2, r_lo_2);
  const Packet r_hi = pselect(x_greater_mask, r_hi_1, r_hi_2);

  const Packet s1 = padd(padd(y_lo, r_lo_1), x_lo);
  const Packet s2 = padd(padd(x_lo, r_lo_2), y_lo);
  const Packet s = pselect(x_greater_mask, s1, s2);

  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This is a version of twosum for double word numbers,
// which assumes that |x_hi| >= |y_hi|.
template<typename Packet>
EIGEN_STRONG_INLINE
  void fast_twosum(const Packet& x_hi, const Packet& x_lo,
              const Packet& y_hi, const Packet& y_lo,
              Packet& s_hi, Packet& s_lo) {
  Packet r_hi, r_lo;
  fast_twosum(x_hi, y_hi, r_hi, r_lo);
  const Packet s = padd(padd(y_lo, r_lo), x_lo);
  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This is a version of twosum for adding a floating point number x to
// double word number {y_hi, y_lo} number, with the assumption
// that |x| >= |y_hi|.
template<typename Packet>
EIGEN_STRONG_INLINE
void fast_twosum(const Packet& x,
                 const Packet& y_hi, const Packet& y_lo,
                 Packet& s_hi, Packet& s_lo) {
  Packet r_hi, r_lo;
  fast_twosum(x, y_hi, r_hi, r_lo);
  const Packet s = padd(y_lo, r_lo);
  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This function implements the multiplication of a double word
// number represented by {x_hi, x_lo} by a floating point number y.
// It returns the result as a pair {p_hi, p_lo} such that
// (x_hi + x_lo) * y = p_hi + p_lo hold with a relative error
// of less than 2*2^{-2p}, where p is the number of significand bit
// in the floating point type.
// This is Algorithm 7 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x_hi, const Packet& x_lo, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  Packet c_hi, c_lo1;
  twoprod(x_hi, y, c_hi, c_lo1);
  const Packet c_lo2 = pmul(x_lo, y);
  Packet t_hi, t_lo1;
  fast_twosum(c_hi, c_lo2, t_hi, t_lo1);
  const Packet t_lo2 = padd(t_lo1, c_lo1);
  fast_twosum(t_hi, t_lo2, p_hi, p_lo);
}

// This function implements the multiplication of two double word
// numbers represented by {x_hi, x_lo} and {y_hi, y_lo}.
// It returns the result as a pair {p_hi, p_lo} such that
// (x_hi + x_lo) * (y_hi + y_lo) = p_hi + p_lo holds with a relative error
// of less than 2*2^{-2p}, where p is the number of significand bit
// in the floating point type.
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x_hi, const Packet& x_lo,
             const Packet& y_hi, const Packet& y_lo,
             Packet& p_hi, Packet& p_lo) {
  Packet p_hi_hi, p_hi_lo;
  twoprod(x_hi, x_lo, y_hi, p_hi_hi, p_hi_lo);
  Packet p_lo_hi, p_lo_lo;
  twoprod(x_hi, x_lo, y_lo, p_lo_hi, p_lo_lo);
  fast_twosum(p_hi_hi, p_hi_lo, p_lo_hi, p_lo_lo, p_hi, p_lo);
}

// This function computes the reciprocal of a floating point number
// with extra precision and returns the result as a double word.
template <typename Packet>
void doubleword_reciprocal(const Packet& x, Packet& recip_hi, Packet& recip_lo) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  // 1. Approximate the reciprocal as the reciprocal of the high order element.
  Packet approx_recip = prsqrt(x);
  approx_recip = pmul(approx_recip, approx_recip);

  // 2. Run one step of Newton-Raphson iteration in double word arithmetic
  // to get the bottom half. The NR iteration for reciprocal of 'a' is
  //    x_{i+1} = x_i * (2 - a * x_i)

  // -a*x_i
  Packet t1_hi, t1_lo;
  twoprod(pnegate(x), approx_recip, t1_hi, t1_lo);
  // 2 - a*x_i
  Packet t2_hi, t2_lo;
  fast_twosum(pset1<Packet>(Scalar(2)), t1_hi, t2_hi, t2_lo);
  Packet t3_hi, t3_lo;
  fast_twosum(t2_hi, padd(t2_lo, t1_lo), t3_hi, t3_lo);
  // x_i * (2 - a * x_i)
  twoprod(t3_hi, t3_lo, approx_recip, recip_hi, recip_lo);
}


// This function computes log2(x) and returns the result as a double word.
template <typename Scalar>
struct accurate_log2 {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& x, Packet& log2_x_hi, Packet& log2_x_lo) {
    log2_x_hi = plog2(x);
    log2_x_lo = pzero(x);
  }
};

// This specialization uses a more accurate algorithm to compute log2(x) for
// floats in [1/sqrt(2);sqrt(2)] with a relative accuracy of ~6.42e-10.
// This additional accuracy is needed to counter the error-magnification
// inherent in multiplying by a potentially large exponent in pow(x,y).
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct accurate_log2<float> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& z, Packet& log2_x_hi, Packet& log2_x_lo) {
    // The function log(1+x)/x is approximated in the interval
    // [1/sqrt(2)-1;sqrt(2)-1] by a degree 10 polynomial of the form
    //  Q(x) = (C0 + x * (C1 + x * (C2 + x * (C3 + x * P(x))))),
    // where the degree 6 polynomial P(x) is evaluated in single precision,
    // while the remaining 4 terms of Q(x), as well as the final multiplication by x
    // to reconstruct log(1+x) are evaluated in extra precision using
    // double word arithmetic. C0 through C3 are extra precise constants
    // stored as double words.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 10;
    // > f = log2(1+x)/x;
    // > interval = [sqrt(0.5)-1;sqrt(2)-1];
    // > p = fpminimax(f,n,[|double,double,double,double,single...|],interval,relative,floating);
    
    const Packet p6 = pset1<Packet>( 9.703654795885e-2f);
    const Packet p5 = pset1<Packet>(-0.1690667718648f);
    const Packet p4 = pset1<Packet>( 0.1720575392246f);
    const Packet p3 = pset1<Packet>(-0.1789081543684f);
    const Packet p2 = pset1<Packet>( 0.2050433009862f);
    const Packet p1 = pset1<Packet>(-0.2404672354459f);
    const Packet p0 = pset1<Packet>( 0.2885761857032f);

    const Packet C3_hi = pset1<Packet>(-0.360674142838f);
    const Packet C3_lo = pset1<Packet>(-6.13283912543e-09f);
    const Packet C2_hi = pset1<Packet>(0.480897903442f);
    const Packet C2_lo = pset1<Packet>(-1.44861207474e-08f);
    const Packet C1_hi = pset1<Packet>(-0.721347510815f);
    const Packet C1_lo = pset1<Packet>(-4.84483164698e-09f);
    const Packet C0_hi = pset1<Packet>(1.44269502163f);
    const Packet C0_lo = pset1<Packet>(2.01711713999e-08f);
    const Packet one = pset1<Packet>(1.0f);

    const Packet x = psub(z, one);
    // Evaluate P(x) in working precision.
    // We evaluate it in multiple parts to improve instruction level
    // parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p6, x2, p4);
    p_even = pmadd(p_even, x2, p2);
    p_even = pmadd(p_even, x2, p0);
    Packet p_odd = pmadd(p5, x2, p3);
    p_odd = pmadd(p_odd, x2, p1);
    Packet p = pmadd(p_odd, x, p_even);

    // Now evaluate the low-order tems of Q(x) in double word precision.
    // In the following, due to the alternating signs and the fact that
    // |x| < sqrt(2)-1, we can assume that |C*_hi| >= q_i, and use
    // fast_twosum instead of the slower twosum.
    Packet q_hi, q_lo;
    Packet t_hi, t_lo;
    // C3 + x * p(x)
    twoprod(p, x, t_hi, t_lo);
    fast_twosum(C3_hi, C3_lo, t_hi, t_lo, q_hi, q_lo);
    // C2 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C2_hi, C2_lo, t_hi, t_lo, q_hi, q_lo);
    // C1 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C1_hi, C1_lo, t_hi, t_lo, q_hi, q_lo);
    // C0 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C0_hi, C0_lo, t_hi, t_lo, q_hi, q_lo);

    // log(z) ~= x * Q(x)
    twoprod(q_hi, q_lo, x, log2_x_hi, log2_x_lo);
  }
};

// This specialization uses a more accurate algorithm to compute log2(x) for
// floats in [1/sqrt(2);sqrt(2)] with a relative accuracy of ~1.27e-18.
// This additional accuracy is needed to counter the error-magnification
// inherent in multiplying by a potentially large exponent in pow(x,y).
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.

template <>
struct accurate_log2<double> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& x, Packet& log2_x_hi, Packet& log2_x_lo) {
    // We use a transformation of variables:
    //    r = c * (x-1) / (x+1),
    // such that
    //    log2(x) = log2((1 + r/c) / (1 - r/c)) = f(r).
    // The function f(r) can be approximated well using an odd polynomial
    // of the form
    //   P(r) = ((Q(r^2) * r^2 + C) * r^2 + 1) * r,
    // For the implementation of log2<double> here, Q is of degree 6 with
    // coefficient represented in working precision (double), while C is a
    // constant represented in extra precision as a double word to achieve
    // full accuracy.
    //
    // The polynomial coefficients were computed by the Sollya script:
    //
    // c = 2 / log(2);
    // trans = c * (x-1)/(x+1);
    // itrans = (1+x/c)/(1-x/c);
    // interval=[trans(sqrt(0.5)); trans(sqrt(2))];
    // print(interval);
    // f = log2(itrans(x));
    // p=fpminimax(f,[|1,3,5,7,9,11,13,15,17|],[|1,DD,double...|],interval,relative,floating);
    const Packet q12 = pset1<Packet>(2.87074255468000586e-9);
    const Packet q10 = pset1<Packet>(2.38957980901884082e-8);
    const Packet q8 = pset1<Packet>(2.31032094540014656e-7);
    const Packet q6 = pset1<Packet>(2.27279857398537278e-6);
    const Packet q4 = pset1<Packet>(2.31271023278625638e-5);
    const Packet q2 = pset1<Packet>(2.47556738444535513e-4);
    const Packet q0 = pset1<Packet>(2.88543873228900172e-3);
    const Packet C_hi = pset1<Packet>(0.0400377511598501157);
    const Packet C_lo = pset1<Packet>(-4.77726582251425391e-19);
    const Packet one = pset1<Packet>(1.0);

    const Packet cst_2_log2e_hi = pset1<Packet>(2.88539008177792677);
    const Packet cst_2_log2e_lo = pset1<Packet>(4.07660016854549667e-17);
    // c * (x - 1)
    Packet num_hi, num_lo;
    twoprod(cst_2_log2e_hi, cst_2_log2e_lo, psub(x, one), num_hi, num_lo);
    // TODO(rmlarsen): Investigate if using the division algorithm by
    // Muller et al. is faster/more accurate.
    // 1 / (x + 1)
    Packet denom_hi, denom_lo;
    doubleword_reciprocal(padd(x, one), denom_hi, denom_lo);
    // r =  c * (x-1) / (x+1),
    Packet r_hi, r_lo;
    twoprod(num_hi, num_lo, denom_hi, denom_lo, r_hi, r_lo);
    // r2 = r * r
    Packet r2_hi, r2_lo;
    twoprod(r_hi, r_lo, r_hi, r_lo, r2_hi, r2_lo);
    // r4 = r2 * r2
    Packet r4_hi, r4_lo;
    twoprod(r2_hi, r2_lo, r2_hi, r2_lo, r4_hi, r4_lo);

    // Evaluate Q(r^2) in working precision. We evaluate it in two parts
    // (even and odd in r^2) to improve instruction level parallelism.
    Packet q_even = pmadd(q12, r4_hi, q8);
    Packet q_odd = pmadd(q10, r4_hi, q6);
    q_even = pmadd(q_even, r4_hi, q4);
    q_odd = pmadd(q_odd, r4_hi, q2);
    q_even = pmadd(q_even, r4_hi, q0);
    Packet q = pmadd(q_odd, r2_hi, q_even);

    // Now evaluate the low order terms of P(x) in double word precision.
    // In the following, due to the increasing magnitude of the coefficients
    // and r being constrained to [-0.5, 0.5] we can use fast_twosum instead
    // of the slower twosum.
    // Q(r^2) * r^2
    Packet p_hi, p_lo;
    twoprod(r2_hi, r2_lo, q, p_hi, p_lo);
    // Q(r^2) * r^2 + C
    Packet p1_hi, p1_lo;
    fast_twosum(C_hi, C_lo, p_hi, p_lo, p1_hi, p1_lo);
    // (Q(r^2) * r^2 + C) * r^2
    Packet p2_hi, p2_lo;
    twoprod(r2_hi, r2_lo, p1_hi, p1_lo, p2_hi, p2_lo);
    // ((Q(r^2) * r^2 + C) * r^2 + 1)
    Packet p3_hi, p3_lo;
    fast_twosum(one, p2_hi, p2_lo, p3_hi, p3_lo);

    // log(z) ~= ((Q(r^2) * r^2 + C) * r^2 + 1) * r
    twoprod(p3_hi, p3_lo, r_hi, r_lo, log2_x_hi, log2_x_lo);
  }
};

// This function computes exp2(x) (i.e. 2**x).
template <typename Scalar>
struct fast_accurate_exp2 {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // TODO(rmlarsen): Add a pexp2 packetop.
    return pexp(pmul(pset1<Packet>(Scalar(EIGEN_LN2)), x));
  }
};

// This specialization uses a faster algorithm to compute exp2(x) for floats
// in [-0.5;0.5] with a relative accuracy of 1 ulp.
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct fast_accurate_exp2<float> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // This function approximates exp2(x) by a degree 6 polynomial of the form
    // Q(x) = 1 + x * (C + x * P(x)), where the degree 4 polynomial P(x) is evaluated in
    // single precision, and the remaining steps are evaluated with extra precision using
    // double word arithmetic. C is an extra precise constant stored as a double word.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 6;
    // > f = 2^x;
    // > interval = [-0.5;0.5];
    // > p = fpminimax(f,n,[|1,double,single...|],interval,relative,floating);

    const Packet p4 = pset1<Packet>(1.539513905e-4f);
    const Packet p3 = pset1<Packet>(1.340007293e-3f);
    const Packet p2 = pset1<Packet>(9.618283249e-3f);
    const Packet p1 = pset1<Packet>(5.550328270e-2f);
    const Packet p0 = pset1<Packet>(0.2402264923f);

    const Packet C_hi = pset1<Packet>(0.6931471825f);
    const Packet C_lo = pset1<Packet>(2.36836577e-08f);
    const Packet one = pset1<Packet>(1.0f);

    // Evaluate P(x) in working precision.
    // We evaluate even and odd parts of the polynomial separately
    // to gain some instruction level parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p4, x2, p2);
    Packet p_odd = pmadd(p3, x2, p1);
    p_even = pmadd(p_even, x2, p0);
    Packet p = pmadd(p_odd, x, p_even);

    // Evaluate the remaining terms of Q(x) with extra precision using
    // double word arithmetic.
    Packet p_hi, p_lo;
    // x * p(x)
    twoprod(p, x, p_hi, p_lo);
    // C + x * p(x)
    Packet q1_hi, q1_lo;
    twosum(p_hi, p_lo, C_hi, C_lo, q1_hi, q1_lo);
    // x * (C + x * p(x))
    Packet q2_hi, q2_lo;
    twoprod(q1_hi, q1_lo, x, q2_hi, q2_lo);
    // 1 + x * (C + x * p(x))
    Packet q3_hi, q3_lo;
    // Since |q2_hi| <= sqrt(2)-1 < 1, we can use fast_twosum
    // for adding it to unity here.
    fast_twosum(one, q2_hi, q3_hi, q3_lo);
    return padd(q3_hi, padd(q2_lo, q3_lo));
  }
};

// in [-0.5;0.5] with a relative accuracy of 1 ulp.
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct fast_accurate_exp2<double> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // This function approximates exp2(x) by a degree 10 polynomial of the form
    // Q(x) = 1 + x * (C + x * P(x)), where the degree 8 polynomial P(x) is evaluated in
    // single precision, and the remaining steps are evaluated with extra precision using
    // double word arithmetic. C is an extra precise constant stored as a double word.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 11;
    // > f = 2^x;
    // > interval = [-0.5;0.5];
    // > p = fpminimax(f,n,[|1,DD,double...|],interval,relative,floating);

    const Packet p9 = pset1<Packet>(4.431642109085495276e-10);
    const Packet p8 = pset1<Packet>(7.073829923303358410e-9);
    const Packet p7 = pset1<Packet>(1.017822306737031311e-7);
    const Packet p6 = pset1<Packet>(1.321543498017646657e-6);
    const Packet p5 = pset1<Packet>(1.525273342728892877e-5);
    const Packet p4 = pset1<Packet>(1.540353045780084423e-4);
    const Packet p3 = pset1<Packet>(1.333355814685869807e-3);
    const Packet p2 = pset1<Packet>(9.618129107593478832e-3);
    const Packet p1 = pset1<Packet>(5.550410866481961247e-2);
    const Packet p0 = pset1<Packet>(0.240226506959101332);
    const Packet C_hi = pset1<Packet>(0.693147180559945286); 
    const Packet C_lo = pset1<Packet>(4.81927865669806721e-17);
    const Packet one = pset1<Packet>(1.0);

    // Evaluate P(x) in working precision.
    // We evaluate even and odd parts of the polynomial separately
    // to gain some instruction level parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p8, x2, p6);
    Packet p_odd = pmadd(p9, x2, p7);
    p_even = pmadd(p_even, x2, p4);
    p_odd = pmadd(p_odd, x2, p5);
    p_even = pmadd(p_even, x2, p2);
    p_odd = pmadd(p_odd, x2, p3);
    p_even = pmadd(p_even, x2, p0);
    p_odd = pmadd(p_odd, x2, p1);
    Packet p = pmadd(p_odd, x, p_even);

    // Evaluate the remaining terms of Q(x) with extra precision using
    // double word arithmetic.
    Packet p_hi, p_lo;
    // x * p(x)
    twoprod(p, x, p_hi, p_lo);
    // C + x * p(x)
    Packet q1_hi, q1_lo;
    twosum(p_hi, p_lo, C_hi, C_lo, q1_hi, q1_lo);
    // x * (C + x * p(x))
    Packet q2_hi, q2_lo;
    twoprod(q1_hi, q1_lo, x, q2_hi, q2_lo);
    // 1 + x * (C + x * p(x))
    Packet q3_hi, q3_lo;
    // Since |q2_hi| <= sqrt(2)-1 < 1, we can use fast_twosum
    // for adding it to unity here.
    fast_twosum(one, q2_hi, q3_hi, q3_lo);
    return padd(q3_hi, padd(q2_lo, q3_lo));
  }
};

// This function implements the non-trivial case of pow(x,y) where x is
// positive and y is (possibly) non-integer.
// Formally, pow(x,y) = exp2(y * log2(x)), where exp2(x) is shorthand for 2^x.
// TODO(rmlarsen): We should probably add this as a packet up 'ppow', to make it
// easier to specialize or turn off for specific types and/or backends.x
template <typename Packet>
EIGEN_STRONG_INLINE Packet generic_pow_impl(const Packet& x, const Packet& y) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  // Split x into exponent e_x and mantissa m_x.
  Packet e_x;
  Packet m_x = pfrexp(x, e_x);

  // Adjust m_x to lie in [1/sqrt(2):sqrt(2)] to minimize absolute error in log2(m_x).
  EIGEN_CONSTEXPR Scalar sqrt_half = Scalar(0.70710678118654752440);
  const Packet m_x_scale_mask = pcmp_lt(m_x, pset1<Packet>(sqrt_half));
  m_x = pselect(m_x_scale_mask, pmul(pset1<Packet>(Scalar(2)), m_x), m_x);
  e_x = pselect(m_x_scale_mask, psub(e_x, pset1<Packet>(Scalar(1))), e_x);

  // Compute log2(m_x) with 6 extra bits of accuracy.
  Packet rx_hi, rx_lo;
  accurate_log2<Scalar>()(m_x, rx_hi, rx_lo);

  // Compute the two terms {y * e_x, y * r_x} in f = y * log2(x) with doubled
  // precision using double word arithmetic.
  Packet f1_hi, f1_lo, f2_hi, f2_lo;
  twoprod(e_x, y, f1_hi, f1_lo);
  twoprod(rx_hi, rx_lo, y, f2_hi, f2_lo);
  // Sum the two terms in f using double word arithmetic. We know
  // that |e_x| > |log2(m_x)|, except for the case where e_x==0.
  // This means that we can use fast_twosum(f1,f2).
  // In the case e_x == 0, e_x * y = f1 = 0, so we don't lose any
  // accuracy by violating the assumption of fast_twosum, because
  // it's a no-op.
  Packet f_hi, f_lo;
  fast_twosum(f1_hi, f1_lo, f2_hi, f2_lo, f_hi, f_lo);

  // Split f into integer and fractional parts.
  Packet n_z, r_z;
  absolute_split(f_hi, n_z, r_z);
  r_z = padd(r_z, f_lo);
  Packet n_r;
  absolute_split(r_z, n_r, r_z);
  n_z = padd(n_z, n_r);

  // We now have an accurate split of f = n_z + r_z and can compute
  //   x^y = 2**{n_z + r_z) = exp2(r_z) * 2**{n_z}.
  // Since r_z is in [-0.5;0.5], we compute the first factor to high accuracy
  // using a specialized algorithm. Multiplication by the second factor can
  // be done exactly using pldexp(), since it is an integer power of 2.
  const Packet e_r = fast_accurate_exp2<Scalar>()(r_z);
  return pldexp(e_r, n_z);
}

// Generic implementation of pow(x,y).
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet generic_pow(const Packet& x, const Packet& y) {
  typedef typename unpacket_traits<Packet>::type Scalar;

  const Packet cst_pos_inf = pset1<Packet>(NumTraits<Scalar>::infinity());
  const Packet cst_zero = pset1<Packet>(Scalar(0));
  const Packet cst_one = pset1<Packet>(Scalar(1));
  const Packet cst_nan = pset1<Packet>(NumTraits<Scalar>::quiet_NaN());

  const Packet abs_x = pabs(x);
  // Predicates for sign and magnitude of x.
  const Packet x_is_zero = pcmp_eq(x, cst_zero);
  const Packet x_is_neg = pcmp_lt(x, cst_zero);
  const Packet abs_x_is_inf = pcmp_eq(abs_x, cst_pos_inf);
  const Packet abs_x_is_one =  pcmp_eq(abs_x, cst_one);
  const Packet abs_x_is_gt_one = pcmp_lt(cst_one, abs_x);
  const Packet abs_x_is_lt_one = pcmp_lt(abs_x, cst_one);
  const Packet x_is_one =  pandnot(abs_x_is_one, x_is_neg);
  const Packet x_is_neg_one =  pand(abs_x_is_one, x_is_neg);
  const Packet x_is_nan = pandnot(ptrue(x), pcmp_eq(x, x));

  // Predicates for sign and magnitude of y.
  const Packet y_is_one = pcmp_eq(y, cst_one);
  const Packet y_is_zero = pcmp_eq(y, cst_zero);
  const Packet y_is_neg = pcmp_lt(y, cst_zero);
  const Packet y_is_pos = pandnot(ptrue(y), por(y_is_zero, y_is_neg));
  const Packet y_is_nan = pandnot(ptrue(y), pcmp_eq(y, y));
  const Packet abs_y_is_inf = pcmp_eq(pabs(y), cst_pos_inf);
  EIGEN_CONSTEXPR Scalar huge_exponent =
      (NumTraits<Scalar>::max_exponent() * Scalar(EIGEN_LN2)) /
       NumTraits<Scalar>::epsilon();
  const Packet abs_y_is_huge = pcmp_le(pset1<Packet>(huge_exponent), pabs(y));

  // Predicates for whether y is integer and/or even.
  const Packet y_is_int = pcmp_eq(pfloor(y), y);
  const Packet y_div_2 = pmul(y, pset1<Packet>(Scalar(0.5)));
  const Packet y_is_even = pcmp_eq(pround(y_div_2), y_div_2);

  // Predicates encoding special cases for the value of pow(x,y)
  const Packet invalid_negative_x = pandnot(pandnot(pandnot(x_is_neg, abs_x_is_inf),
                                                    y_is_int),
                                            abs_y_is_inf);
  const Packet pow_is_one = por(por(x_is_one, y_is_zero),
                                pand(x_is_neg_one,
                                     por(abs_y_is_inf, pandnot(y_is_even, invalid_negative_x))));
  const Packet pow_is_nan = por(invalid_negative_x, por(x_is_nan, y_is_nan));
  const Packet pow_is_zero = por(por(por(pand(x_is_zero, y_is_pos),
                                         pand(abs_x_is_inf, y_is_neg)),
                                     pand(pand(abs_x_is_lt_one, abs_y_is_huge),
                                          y_is_pos)),
                                 pand(pand(abs_x_is_gt_one, abs_y_is_huge),
                                      y_is_neg));
  const Packet pow_is_inf = por(por(por(pand(x_is_zero, y_is_neg),
                                        pand(abs_x_is_inf, y_is_pos)),
                                    pand(pand(abs_x_is_lt_one, abs_y_is_huge),
                                         y_is_neg)),
                                pand(pand(abs_x_is_gt_one, abs_y_is_huge),
                                     y_is_pos));

  // General computation of pow(x,y) for positive x or negative x and integer y.
  const Packet negate_pow_abs = pandnot(x_is_neg, y_is_even);
  const Packet pow_abs = generic_pow_impl(abs_x, y);
  return pselect(y_is_one, x,
                 pselect(pow_is_one, cst_one,
                         pselect(pow_is_nan, cst_nan,
                                 pselect(pow_is_inf, cst_pos_inf,
                                         pselect(pow_is_zero, cst_zero,
                                                 pselect(negate_pow_abs, pnegate(pow_abs), pow_abs))))));
}



/* polevl (modified for Eigen)
 *
 *      Evaluate polynomial
 *
 *
 *
 * SYNOPSIS:
 *
 * int N;
 * Scalar x, y, coef[N+1];
 *
 * y = polevl<decltype(x), N>( x, coef);
 *
 *
 *
 * DESCRIPTION:
 *
 * Evaluates polynomial of degree N:
 *
 *                     2          N
 * y  =  C  + C x + C x  +...+ C x
 *        0    1     2          N
 *
 * Coefficients are stored in reverse order:
 *
 * coef[0] = C  , ..., coef[N] = C  .
 *            N                   0
 *
 *  The function p1evl() assumes that coef[N] = 1.0 and is
 * omitted from the array.  Its calling arguments are
 * otherwise the same as polevl().
 *
 *
 * The Eigen implementation is templatized.  For best speed, store
 * coef as a const array (constexpr), e.g.
 *
 * const double coef[] = {1.0, 2.0, 3.0, ...};
 *
 */
template <typename Packet, int N>
struct ppolevl {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet run(const Packet& x, const typename unpacket_traits<Packet>::type coeff[]) {
    EIGEN_STATIC_ASSERT((N > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    return pmadd(ppolevl<Packet, N-1>::run(x, coeff), x, pset1<Packet>(coeff[N]));
  }
};

template <typename Packet>
struct ppolevl<Packet, 0> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet run(const Packet& x, const typename unpacket_traits<Packet>::type coeff[]) {
    EIGEN_UNUSED_VARIABLE(x);
    return pset1<Packet>(coeff[0]);
  }
};

/* chbevl (modified for Eigen)
 *
 *     Evaluate Chebyshev series
 *
 *
 *
 * SYNOPSIS:
 *
 * int N;
 * Scalar x, y, coef[N], chebevl();
 *
 * y = chbevl( x, coef, N );
 *
 *
 *
 * DESCRIPTION:
 *
 * Evaluates the series
 *
 *        N-1
 *         - '
 *  y  =   >   coef[i] T (x/2)
 *         -            i
 *        i=0
 *
 * of Chebyshev polynomials Ti at argument x/2.
 *
 * Coefficients are stored in reverse order, i.e. the zero
 * order term is last in the array.  Note N is the number of
 * coefficients, not the order.
 *
 * If coefficients are for the interval a to b, x must
 * have been transformed to x -> 2(2x - b - a)/(b-a) before
 * entering the routine.  This maps x from (a, b) to (-1, 1),
 * over which the Chebyshev polynomials are defined.
 *
 * If the coefficients are for the inverted interval, in
 * which (a, b) is mapped to (1/b, 1/a), the transformation
 * required is x -> 2(2ab/x - b - a)/(b-a).  If b is infinity,
 * this becomes x -> 4a/x - 1.
 *
 *
 *
 * SPEED:
 *
 * Taking advantage of the recurrence properties of the
 * Chebyshev polynomials, the routine requires one more
 * addition per loop than evaluating a nested polynomial of
 * the same degree.
 *
 */

template <typename Packet, int N>
struct pchebevl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Packet run(Packet x, const typename unpacket_traits<Packet>::type coef[]) {
    typedef typename unpacket_traits<Packet>::type Scalar;
    Packet b0 = pset1<Packet>(coef[0]);
    Packet b1 = pset1<Packet>(static_cast<Scalar>(0.f));
    Packet b2;

    for (int i = 1; i < N; i++) {
      b2 = b1;
      b1 = b0;
      b0 = psub(pmadd(x, b1, pset1<Packet>(coef[i])), b2);
    }

    return pmul(pset1<Packet>(static_cast<Scalar>(0.5f)), psub(b0, b2));
  }
};

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctionsFwd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H
#define EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H

namespace Eigen {
namespace internal {

// Forward declarations of the generic math functions
// implemented in GenericPacketMathFunctions.h
// This is needed to workaround a circular dependency.

/***************************************************************************
 * Some generic implementations to be used by implementors
***************************************************************************/

/** Default implementation of pfrexp.
  * It is expected to be called by implementers of template<> pfrexp.
  */
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic(const Packet& a, Packet& exponent);

// Extracts the biased exponent value from Packet p, and casts the results to
// a floating-point Packet type. Used by pfrexp_generic. Override this if
// there is no unpacket_traits<Packet>::integer_packet.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic_get_biased_exponent(const Packet& p);

/** Default implementation of pldexp.
  * It is expected to be called by implementers of template<> pldexp.
  */
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pldexp_generic(const Packet& a, const Packet& exponent);

/** \internal \returns log(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_float(const Packet _x);

/** \internal \returns log2(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_float(const Packet _x);

/** \internal \returns log(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_double(const Packet _x);

/** \internal \returns log2(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_double(const Packet _x);

/** \internal \returns log(1 + x) */
template<typename Packet>
Packet generic_plog1p(const Packet& x);

/** \internal \returns exp(x)-1 */
template<typename Packet>
Packet generic_expm1(const Packet& x);

/** \internal \returns exp(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_float(const Packet _x);

/** \internal \returns exp(x) for double precision real numbers */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_double(const Packet _x);

/** \internal \returns sin(x) for single precision float */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psin_float(const Packet& x);

/** \internal \returns cos(x) for single precision float */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pcos_float(const Packet& x);

/** \internal \returns sqrt(x) for complex types */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psqrt_complex(const Packet& a);

template <typename Packet, int N> struct ppolevl;


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/Half.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
//
// The conversion routines are Copyright (c) Fabian Giesen, 2016.
// The original license follows:
//
// Copyright (c) Fabian Giesen, 2016
// All rights reserved.
// Redistribution and use in source and binary forms, with or without
// modification, are permitted.
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


// Standard 16-bit float type, mostly useful for GPUs. Defines a new
// type Eigen::half (inheriting either from CUDA's or HIP's __half struct) with
// operator overloads such that it behaves basically as an arithmetic
// type. It will be quite slow on CPUs (so it is recommended to stay
// in fp32 for CPUs, except for simple parameter conversions, I/O
// to disk and the likes), but fast on GPUs.


#ifndef EIGEN_HALF_H
#define EIGEN_HALF_H

#include <sstream>

#if defined(EIGEN_HAS_GPU_FP16) || defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
// When compiling with GPU support, the "__half_raw" base class as well as
// some other routines are defined in the GPU compiler header files
// (cuda_fp16.h, hip_fp16.h), and they are not tagged constexpr
// As a consequence, we get compile failures when compiling Eigen with
// GPU support. Hence the need to disable EIGEN_CONSTEXPR when building
// Eigen with GPU support
  #pragma push_macro("EIGEN_CONSTEXPR")
  #undef EIGEN_CONSTEXPR
  #define EIGEN_CONSTEXPR
#endif

#define F16_PACKET_FUNCTION(PACKET_F, PACKET_F16, METHOD)           \
  template <>                                                       \
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_UNUSED                \
  PACKET_F16 METHOD<PACKET_F16>(const PACKET_F16& _x) {             \
    return float2half(METHOD<PACKET_F>(half2float(_x)));            \
  }

namespace Eigen {

struct half;

namespace half_impl {

// We want to use the __half_raw struct from the HIP header file only during the device compile phase.
// This is required because of a quirk in the way TensorFlow GPU builds are done.
// When compiling TensorFlow source code with GPU support, files that
//  * contain GPU kernels (i.e. *.cu.cc files) are compiled via hipcc
//  * do not contain GPU kernels ( i.e. *.cc files) are compiled via gcc (typically)
//
// Tensorflow uses the Eigen::half type as its FP16 type, and there are functions that
//  * are defined in a file that gets compiled via hipcc AND
//  * have Eigen::half as a pass-by-value argument AND
//  * are called in a file that gets compiled via gcc
//
// In the scenario described above the caller and callee will see different versions
// of the Eigen::half base class __half_raw, and they will be compiled by different compilers
//
// There appears to be an ABI mismatch between gcc and clang (which is called by hipcc) that results in
// the callee getting corrupted values for the Eigen::half argument.
//
// Making the host side compile phase of hipcc use the same Eigen::half impl, as the gcc compile, resolves
// this error, and hence the following convoluted #if condition
#if !defined(EIGEN_HAS_GPU_FP16) || !defined(EIGEN_GPU_COMPILE_PHASE)
// Make our own __half_raw definition that is similar to CUDA's.
struct __half_raw {
#if (defined(EIGEN_HAS_GPU_FP16) && !defined(EIGEN_GPU_COMPILE_PHASE))
  // Eigen::half can be used as the datatype for shared memory declarations (in Eigen and TF)
  // The element type for shared memory cannot have non-trivial constructors
  // and hence the following special casing (which skips the zero-initilization).
  // Note that this check gets done even in the host compilation phase, and
  // hence the need for this
  EIGEN_DEVICE_FUNC __half_raw() {}
#else
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw() : x(0) {}
#endif
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw(numext::uint16_t raw) : x(numext::bit_cast<__fp16>(raw)) {
  }
  __fp16 x;
#else
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw(numext::uint16_t raw) : x(raw) {}
  numext::uint16_t x;
#endif
};

#elif defined(EIGEN_HAS_HIP_FP16)
  // Nothing to do here
  // HIP fp16 header file has a definition for __half_raw
#elif defined(EIGEN_HAS_CUDA_FP16)
  #if EIGEN_CUDA_SDK_VER < 90000
    // In CUDA < 9.0, __half is the equivalent of CUDA 9's __half_raw
    typedef __half __half_raw;
  #endif // defined(EIGEN_HAS_CUDA_FP16)
#elif defined(SYCL_DEVICE_ONLY)
  typedef cl::sycl::half __half_raw;
#endif

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw raw_uint16_to_half(numext::uint16_t x);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __half_raw float_to_half_rtne(float ff);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float half_to_float(__half_raw h);

struct half_base : public __half_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base() {}
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half_raw& h) : __half_raw(h) {}

#if defined(EIGEN_HAS_GPU_FP16)
 #if defined(EIGEN_HAS_HIP_FP16)
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half& h) { x = __half_as_ushort(h); }
 #elif defined(EIGEN_HAS_CUDA_FP16)
  #if EIGEN_CUDA_SDK_VER >= 90000
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half& h) : __half_raw(*(__half_raw*)&h) {}
  #endif
 #endif
#endif
};

} // namespace half_impl

// Class definition.
struct half : public half_impl::half_base {

  // Writing this out as separate #if-else blocks to make the code easier to follow
  // The same applies to most #if-else blocks in this file
#if !defined(EIGEN_HAS_GPU_FP16) || !defined(EIGEN_GPU_COMPILE_PHASE)
  // Use the same base class for the following two scenarios
  // * when compiling without GPU support enabled
  // * during host compile phase when compiling with GPU support enabled
  typedef half_impl::__half_raw __half_raw;
#elif defined(EIGEN_HAS_HIP_FP16)
  // Nothing to do here
  // HIP fp16 header file has a definition for __half_raw
#elif defined(EIGEN_HAS_CUDA_FP16)
  // Note that EIGEN_CUDA_SDK_VER is set to 0 even when compiling with HIP, so
  // (EIGEN_CUDA_SDK_VER < 90000) is true even for HIP!  So keeping this within
  // #if defined(EIGEN_HAS_CUDA_FP16) is needed
  #if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    typedef half_impl::__half_raw __half_raw;
  #endif
#endif

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half() {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half_raw& h) : half_impl::half_base(h) {}

#if defined(EIGEN_HAS_GPU_FP16)
 #if defined(EIGEN_HAS_HIP_FP16)
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half& h) : half_impl::half_base(h) {}
 #elif defined(EIGEN_HAS_CUDA_FP16)
  #if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half& h) : half_impl::half_base(h) {}
  #endif
 #endif
#endif


  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(bool b)
      : half_impl::half_base(half_impl::raw_uint16_to_half(b ? 0x3c00 : 0)) {}
  template<class T>
  explicit EIGEN_DEVICE_FUNC half(T val)
      : half_impl::half_base(half_impl::float_to_half_rtne(static_cast<float>(val))) {}
  explicit EIGEN_DEVICE_FUNC half(float f)
      : half_impl::half_base(half_impl::float_to_half_rtne(f)) {}

  // Following the convention of numpy, converting between complex and
  // float will lead to loss of imag value.
  template<typename RealScalar>
  explicit EIGEN_DEVICE_FUNC half(std::complex<RealScalar> c)
      : half_impl::half_base(half_impl::float_to_half_rtne(static_cast<float>(c.real()))) {}

   EIGEN_DEVICE_FUNC operator float() const {  // NOLINT: Allow implicit conversion to float, because it is lossless.
    return half_impl::half_to_float(*this);
  }

#if defined(EIGEN_HAS_GPU_FP16) && !defined(EIGEN_GPU_COMPILE_PHASE)
  EIGEN_DEVICE_FUNC operator __half() const {
    ::__half_raw hr;
    hr.x = x;
    return __half(hr);
  }
#endif
};

} // end namespace Eigen

namespace std {
template<>
struct numeric_limits<Eigen::half> {
  static const bool is_specialized = true;
  static const bool is_signed = true;
  static const bool is_integer = false;
  static const bool is_exact = false;
  static const bool has_infinity = true;
  static const bool has_quiet_NaN = true;
  static const bool has_signaling_NaN = true;
  static const float_denorm_style has_denorm = denorm_present;
  static const bool has_denorm_loss = false;
  static const std::float_round_style round_style = std::round_to_nearest;
  static const bool is_iec559 = false;
  static const bool is_bounded = false;
  static const bool is_modulo = false;
  static const int digits = 11;
  static const int digits10 = 3;      // according to http://half.sourceforge.net/structstd_1_1numeric__limits_3_01half__float_1_1half_01_4.html
  static const int max_digits10 = 5;  // according to http://half.sourceforge.net/structstd_1_1numeric__limits_3_01half__float_1_1half_01_4.html
  static const int radix = 2;
  static const int min_exponent = -13;
  static const int min_exponent10 = -4;
  static const int max_exponent = 16;
  static const int max_exponent10 = 4;
  static const bool traps = true;
  static const bool tinyness_before = false;

  static Eigen::half (min)() { return Eigen::half_impl::raw_uint16_to_half(0x400); }
  static Eigen::half lowest() { return Eigen::half_impl::raw_uint16_to_half(0xfbff); }
  static Eigen::half (max)() { return Eigen::half_impl::raw_uint16_to_half(0x7bff); }
  static Eigen::half epsilon() { return Eigen::half_impl::raw_uint16_to_half(0x0800); }
  static Eigen::half round_error() { return Eigen::half(0.5); }
  static Eigen::half infinity() { return Eigen::half_impl::raw_uint16_to_half(0x7c00); }
  static Eigen::half quiet_NaN() { return Eigen::half_impl::raw_uint16_to_half(0x7e00); }
  static Eigen::half signaling_NaN() { return Eigen::half_impl::raw_uint16_to_half(0x7d00); }
  static Eigen::half denorm_min() { return Eigen::half_impl::raw_uint16_to_half(0x1); }
};

// If std::numeric_limits<T> is specialized, should also specialize
// std::numeric_limits<const T>, std::numeric_limits<volatile T>, and
// std::numeric_limits<const volatile T>
// https://stackoverflow.com/a/16519653/
template<>
struct numeric_limits<const Eigen::half> : numeric_limits<Eigen::half> {};
template<>
struct numeric_limits<volatile Eigen::half> : numeric_limits<Eigen::half> {};
template<>
struct numeric_limits<const volatile Eigen::half> : numeric_limits<Eigen::half> {};
} // end namespace std

namespace Eigen {

namespace half_impl {

#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && \
     EIGEN_CUDA_ARCH >= 530) ||                                  \
    (defined(EIGEN_HAS_HIP_FP16) && defined(HIP_DEVICE_COMPILE))
// Note: We deliberatly do *not* define this to 1 even if we have Arm's native
// fp16 type since GPU halfs are rather different from native CPU halfs.
// TODO: Rename to something like EIGEN_HAS_NATIVE_GPU_FP16
#define EIGEN_HAS_NATIVE_FP16
#endif

// Intrinsics for native fp16 support. Note that on current hardware,
// these are no faster than fp32 arithmetic (you need to use the half2
// versions to get the ALU speed increased), but you do save the
// conversion steps back and forth.

#if defined(EIGEN_HAS_NATIVE_FP16)
EIGEN_STRONG_INLINE __device__ half operator + (const half& a, const half& b) {
#if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  return __hadd(::__half(a), ::__half(b));
#else
  return __hadd(a, b);
#endif
}
EIGEN_STRONG_INLINE __device__ half operator * (const half& a, const half& b) {
  return __hmul(a, b);
}
EIGEN_STRONG_INLINE __device__ half operator - (const half& a, const half& b) {
  return __hsub(a, b);
}
EIGEN_STRONG_INLINE __device__ half operator / (const half& a, const half& b) {
#if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  return __hdiv(a, b);
#else
  float num = __half2float(a);
  float denom = __half2float(b);
  return __float2half(num / denom);
#endif
}
EIGEN_STRONG_INLINE __device__ half operator - (const half& a) {
  return __hneg(a);
}
EIGEN_STRONG_INLINE __device__ half& operator += (half& a, const half& b) {
  a = a + b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator *= (half& a, const half& b) {
  a = a * b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator -= (half& a, const half& b) {
  a = a - b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator /= (half& a, const half& b) {
  a = a / b;
  return a;
}
EIGEN_STRONG_INLINE __device__ bool operator == (const half& a, const half& b) {
  return __heq(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator != (const half& a, const half& b) {
  return __hne(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator < (const half& a, const half& b) {
  return __hlt(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator <= (const half& a, const half& b) {
  return __hle(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator > (const half& a, const half& b) {
  return __hgt(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator >= (const half& a, const half& b) {
  return __hge(a, b);
}
#endif

#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator + (const half& a, const half& b) {
  return half(vaddh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator * (const half& a, const half& b) {
  return half(vmulh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a, const half& b) {
  return half(vsubh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, const half& b) {
  return half(vdivh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a) {
  return half(vnegh_f16(a.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator += (half& a, const half& b) {
  a = half(vaddh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator *= (half& a, const half& b) {
  a = half(vmulh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator -= (half& a, const half& b) {
  a = half(vsubh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator /= (half& a, const half& b) {
  a = half(vdivh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const half& a, const half& b) {
  return vceqh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const half& a, const half& b) {
  return !vceqh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const half& a, const half& b) {
  return vclth_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const half& a, const half& b) {
  return vcleh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const half& a, const half& b) {
  return vcgth_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const half& a, const half& b) {
  return vcgeh_f16(a.x, b.x);
}
// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#elif !defined(EIGEN_HAS_NATIVE_FP16) || (EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC) // Emulate support for half floats

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
// We need to provide emulated *host-side* FP16 operators for clang.
#pragma push_macro("EIGEN_DEVICE_FUNC")
#undef EIGEN_DEVICE_FUNC
#if defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_HAS_NATIVE_FP16)
#define EIGEN_DEVICE_FUNC __host__
#else // both host and device need emulated ops.
#define EIGEN_DEVICE_FUNC __host__ __device__
#endif
#endif

// Definitions for CPUs and older HIP+CUDA, mostly working through conversion
// to/from fp32.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator + (const half& a, const half& b) {
  return half(float(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator * (const half& a, const half& b) {
  return half(float(a) * float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a, const half& b) {
  return half(float(a) - float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, const half& b) {
  return half(float(a) / float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a) {
  half result;
  result.x = a.x ^ 0x8000;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator += (half& a, const half& b) {
  a = half(float(a) + float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator *= (half& a, const half& b) {
  a = half(float(a) * float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator -= (half& a, const half& b) {
  a = half(float(a) - float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator /= (half& a, const half& b) {
  a = half(float(a) / float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const half& a, const half& b) {
  return numext::equal_strict(float(a),float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const half& a, const half& b) {
  return numext::not_equal_strict(float(a), float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const half& a, const half& b) {
  return float(a) < float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const half& a, const half& b) {
  return float(a) <= float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const half& a, const half& b) {
  return float(a) > float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const half& a, const half& b) {
  return float(a) >= float(b);
}

#if defined(__clang__) && defined(__CUDA__)
#pragma pop_macro("EIGEN_DEVICE_FUNC")
#endif
#endif  // Emulate support for half floats

// Division by an index. Do it in full float precision to avoid accuracy
// issues in converting the denominator to half.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, Index b) {
  return half(static_cast<float>(a) / static_cast<float>(b));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator++(half& a) {
  a += half(1);
  return a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator--(half& a) {
  a -= half(1);
  return a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator++(half& a, int) {
  half original_value = a;
  ++a;
  return original_value;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator--(half& a, int) {
  half original_value = a;
  --a;
  return original_value;
}

// Conversion routines, including fallbacks for the host or older CUDA.
// Note that newer Intel CPUs (Haswell or newer) have vectorized versions of
// these in hardware. If we need more performance on older/other CPUs, they are
// also possible to vectorize directly.

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw raw_uint16_to_half(numext::uint16_t x) {
  // We cannot simply do a "return __half_raw(x)" here, because __half_raw is union type
  // in the hip_fp16 header file, and that will trigger a compile error
  // On the other hand, having anything but a return statement also triggers a compile error
  // because this is constexpr function.
  // Fortunately, since we need to disable EIGEN_CONSTEXPR for GPU anyway, we can get out
  // of this catch22 by having separate bodies for GPU / non GPU
#if defined(EIGEN_HAS_GPU_FP16)
   __half_raw h;
   h.x = x;
  return h;
#else
  return __half_raw(x);
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC numext::uint16_t raw_half_as_uint16(const __half_raw& h) {
  // HIP/CUDA/Default have a member 'x' of type uint16_t.
  // For ARM64 native half, the member 'x' is of type __fp16, so we need to bit-cast.
  // For SYCL, cl::sycl::half is _Float16, so cast directly.
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return numext::bit_cast<numext::uint16_t>(h.x);
#elif defined(SYCL_DEVICE_ONLY)
  return numext::bit_cast<numext::uint16_t>(h);
#else
  return h.x;
#endif
}

union float32_bits {
  unsigned int u;
  float f;
};

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __half_raw float_to_half_rtne(float ff) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  __half tmp_ff = __float2half(ff);
  return *(__half_raw*)&tmp_ff;

#elif defined(EIGEN_HAS_FP16_C)
  __half_raw h;
  h.x = _cvtss_sh(ff, 0);
  return h;

#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  __half_raw h;
  h.x = static_cast<__fp16>(ff);
  return h;

#else
  float32_bits f; f.f = ff;

  const float32_bits f32infty = { 255 << 23 };
  const float32_bits f16max = { (127 + 16) << 23 };
  const float32_bits denorm_magic = { ((127 - 15) + (23 - 10) + 1) << 23 };
  unsigned int sign_mask = 0x80000000u;
  __half_raw o;
  o.x = static_cast<numext::uint16_t>(0x0u);

  unsigned int sign = f.u & sign_mask;
  f.u ^= sign;

  // NOTE all the integer compares in this function can be safely
  // compiled into signed compares since all operands are below
  // 0x80000000. Important if you want fast straight SSE2 code
  // (since there's no unsigned PCMPGTD).

  if (f.u >= f16max.u) {  // result is Inf or NaN (all exponent bits set)
    o.x = (f.u > f32infty.u) ? 0x7e00 : 0x7c00; // NaN->qNaN and Inf->Inf
  } else {  // (De)normalized number or zero
    if (f.u < (113 << 23)) {  // resulting FP16 is subnormal or zero
      // use a magic value to align our 10 mantissa bits at the bottom of
      // the float. as long as FP addition is round-to-nearest-even this
      // just works.
      f.f += denorm_magic.f;

      // and one integer subtract of the bias later, we have our final float!
      o.x = static_cast<numext::uint16_t>(f.u - denorm_magic.u);
    } else {
      unsigned int mant_odd = (f.u >> 13) & 1; // resulting mantissa is odd

      // update exponent, rounding bias part 1
      // Equivalent to `f.u += ((unsigned int)(15 - 127) << 23) + 0xfff`, but
      // without arithmetic overflow.
      f.u += 0xc8000fffU;
      // rounding bias part 2
      f.u += mant_odd;
      // take the bits!
      o.x = static_cast<numext::uint16_t>(f.u >> 13);
    }
  }

  o.x |= static_cast<numext::uint16_t>(sign >> 16);
  return o;
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float half_to_float(__half_raw h) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __half2float(h);
#elif defined(EIGEN_HAS_FP16_C)
  return _cvtsh_ss(h.x);
#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return static_cast<float>(h.x);
#else
  const float32_bits magic = { 113 << 23 };
  const unsigned int shifted_exp = 0x7c00 << 13; // exponent mask after shift
  float32_bits o;

  o.u = (h.x & 0x7fff) << 13;             // exponent/mantissa bits
  unsigned int exp = shifted_exp & o.u;   // just the exponent
  o.u += (127 - 15) << 23;                // exponent adjust

  // handle exponent special cases
  if (exp == shifted_exp) {     // Inf/NaN?
    o.u += (128 - 16) << 23;    // extra exp adjust
  } else if (exp == 0) {        // Zero/Denormal?
    o.u += 1 << 23;             // extra exp adjust
    o.f -= magic.f;             // renormalize
  }

  o.u |= (h.x & 0x8000) << 16;    // sign bit
  return o.f;
#endif
}

// --- standard functions ---

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isinf)(const half& a) {
#ifdef EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC
  return (numext::bit_cast<numext::uint16_t>(a.x) & 0x7fff) == 0x7c00;
#else
  return (a.x & 0x7fff) == 0x7c00;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isnan)(const half& a) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hisnan(a);
#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return (numext::bit_cast<numext::uint16_t>(a.x) & 0x7fff) > 0x7c00;
#else
  return (a.x & 0x7fff) > 0x7c00;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isfinite)(const half& a) {
  return !(isinf EIGEN_NOT_A_MACRO (a)) && !(isnan EIGEN_NOT_A_MACRO (a));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half abs(const half& a) {
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return half(vabsh_f16(a.x));
#else
  half result;
  result.x = a.x & 0x7FFF;
  return result;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half exp(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 530) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hexp(a));
#else
   return half(::expf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half expm1(const half& a) {
  return half(numext::expm1(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log(const half& a) {
#if (defined(EIGEN_HAS_CUDA_FP16) && EIGEN_CUDA_SDK_VER >= 80000 && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return half(::hlog(a));
#else
  return half(::logf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log1p(const half& a) {
  return half(numext::log1p(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log10(const half& a) {
  return half(::log10f(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log2(const half& a) {
  return half(static_cast<float>(EIGEN_LOG2E) * ::logf(float(a)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half sqrt(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 530) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hsqrt(a));
#else
    return half(::sqrtf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half pow(const half& a, const half& b) {
  return half(::powf(float(a), float(b)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half sin(const half& a) {
  return half(::sinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half cos(const half& a) {
  return half(::cosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half tan(const half& a) {
  return half(::tanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half tanh(const half& a) {
  return half(::tanhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half asin(const half& a) {
  return half(::asinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half acos(const half& a) {
  return half(::acosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half floor(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 300) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hfloor(a));
#else
  return half(::floorf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half ceil(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 300) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hceil(a));
#else
  return half(::ceilf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half rint(const half& a) {
  return half(::rintf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half round(const half& a) {
  return half(::roundf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half fmod(const half& a, const half& b) {
  return half(::fmodf(float(a), float(b)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half (min)(const half& a, const half& b) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hlt(b, a) ? b : a;
#else
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f2 < f1 ? b : a;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half (max)(const half& a, const half& b) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hlt(a, b) ? b : a;
#else
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f1 < f2 ? b : a;
#endif
}

#ifndef EIGEN_NO_IO
EIGEN_ALWAYS_INLINE std::ostream& operator << (std::ostream& os, const half& v) {
  os << static_cast<float>(v);
  return os;
}
#endif

} // end namespace half_impl

// import Eigen::half_impl::half into Eigen namespace
// using half_impl::half;

namespace internal {

template<>
struct random_default_impl<half, false, false>
{
  static inline half run(const half& x, const half& y)
  {
    return x + (y-x) * half(float(std::rand()) / float(RAND_MAX));
  }
  static inline half run()
  {
    return run(half(-1.f), half(1.f));
  }
};

template<> struct is_arithmetic<half> { enum { value = true }; };

} // end namespace internal

template<> struct NumTraits<Eigen::half>
    : GenericNumTraits<Eigen::half>
{
  enum {
    IsSigned = true,
    IsInteger = false,
    IsComplex = false,
    RequireInitialization = false
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half epsilon() {
    return half_impl::raw_uint16_to_half(0x0800);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half dummy_precision() {
    return half_impl::raw_uint16_to_half(0x211f); //  Eigen::half(1e-2f);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half highest() {
    return half_impl::raw_uint16_to_half(0x7bff);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half lowest() {
    return half_impl::raw_uint16_to_half(0xfbff);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half infinity() {
    return half_impl::raw_uint16_to_half(0x7c00);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half quiet_NaN() {
    return half_impl::raw_uint16_to_half(0x7e00);
  }
};

} // end namespace Eigen

#if defined(EIGEN_HAS_GPU_FP16) || defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  #pragma pop_macro("EIGEN_CONSTEXPR")
#endif

namespace Eigen {
namespace numext {

#if defined(EIGEN_GPU_COMPILE_PHASE)

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isnan)(const Eigen::half& h) {
  return (half_impl::isnan)(h);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isinf)(const Eigen::half& h) {
  return (half_impl::isinf)(h);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isfinite)(const Eigen::half& h) {
  return (half_impl::isfinite)(h);
}

#endif

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bit_cast<Eigen::half, uint16_t>(const uint16_t& src) {
  return Eigen::half(Eigen::half_impl::raw_uint16_to_half(src));
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC uint16_t bit_cast<uint16_t, Eigen::half>(const Eigen::half& src) {
  return Eigen::half_impl::raw_half_as_uint16(src);
}

}  // namespace numext
}  // namespace Eigen

// Add the missing shfl* intrinsics.
// The __shfl* functions are only valid on HIP or _CUDA_ARCH_ >= 300.
//   CUDA defines them for (__CUDA_ARCH__ >= 300 || !defined(__CUDA_ARCH__))
//
// HIP and CUDA prior to SDK 9.0 define
//    __shfl, __shfl_up, __shfl_down, __shfl_xor for int and float
// CUDA since 9.0 deprecates those and instead defines
//    __shfl_sync, __shfl_up_sync, __shfl_down_sync, __shfl_xor_sync,
//    with native support for __half and __nv_bfloat16
//
// Note that the following are __device__ - only functions.
#if (defined(EIGEN_CUDACC) && (!defined(EIGEN_CUDA_ARCH) || EIGEN_CUDA_ARCH >= 300)) \
    || defined(EIGEN_HIPCC)

#if defined(EIGEN_HAS_CUDA_FP16) && EIGEN_CUDA_SDK_VER >= 90000

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_sync(unsigned mask, Eigen::half var, int srcLane, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_sync(mask, h, srcLane, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_up_sync(unsigned mask, Eigen::half var, unsigned int delta, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_up_sync(mask, h, delta, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_down_sync(unsigned mask, Eigen::half var, unsigned int delta, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_down_sync(mask, h, delta, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_xor_sync(unsigned mask, Eigen::half var, int laneMask, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_xor_sync(mask, h, laneMask, width));
}

#else // HIP or CUDA SDK < 9.0

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl(Eigen::half var, int srcLane, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl(ivar, srcLane, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_up(Eigen::half var, unsigned int delta, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_up(ivar, delta, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_down(Eigen::half var, unsigned int delta, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_down(ivar, delta, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_xor(Eigen::half var, int laneMask, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_xor(ivar, laneMask, width)));
}

#endif // HIP vs CUDA
#endif // __shfl*

// ldg() has an overload for __half_raw, but we also need one for Eigen::half.
#if (defined(EIGEN_CUDACC) && (!defined(EIGEN_CUDA_ARCH) || EIGEN_CUDA_ARCH >= 350)) \
    || defined(EIGEN_HIPCC)
EIGEN_STRONG_INLINE __device__ Eigen::half __ldg(const Eigen::half* ptr) {
  return Eigen::half_impl::raw_uint16_to_half(__ldg(reinterpret_cast<const Eigen::numext::uint16_t*>(ptr)));
}
#endif // __ldg

#if EIGEN_HAS_STD_HASH
namespace std {
template <>
struct hash<Eigen::half> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::size_t operator()(const Eigen::half& a) const {
    return static_cast<std::size_t>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(a));
  }
};
} // end namespace std
#endif

#endif // EIGEN_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/Settings.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/* All the parameters defined in this file can be specialized in the
 * architecture specific files, and/or by the user.
 * More to come... */

#ifndef EIGEN_DEFAULT_SETTINGS_H
#define EIGEN_DEFAULT_SETTINGS_H

/** Defines the maximal loop size to enable meta unrolling of loops.
  * Note that the value here is expressed in Eigen's own notion of "number of FLOPS",
  * it does not correspond to the number of iterations or the number of instructions
  */
#ifndef EIGEN_UNROLLING_LIMIT
#define EIGEN_UNROLLING_LIMIT 110
#endif

/** Defines the threshold between a "small" and a "large" matrix.
  * This threshold is mainly used to select the proper product implementation.
  */
#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

/** Defines the maximal width of the blocks used in the triangular product and solver
  * for vectors (level 2 blas xTRMV and xTRSV). The default is 8.
  */
#ifndef EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH
#define EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH 8
#endif


/** Defines the default number of registers available for that architecture.
  * Currently it must be 8 or 16. Other values will fail.
  */
#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 8
#endif

#endif // EIGEN_DEFAULT_SETTINGS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2019 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERIC_TYPE_CASTING_H
#define EIGEN_GENERIC_TYPE_CASTING_H

namespace Eigen {

namespace internal {

template<>
struct scalar_cast_op<float, Eigen::half> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::half result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half operator() (const float& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __float2half(a);
    #else
      return Eigen::half(a);
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<float, Eigen::half> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<int, Eigen::half> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::half result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half operator() (const int& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __float2half(static_cast<float>(a));
    #else
      return Eigen::half(static_cast<float>(a));
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<int, Eigen::half> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<Eigen::half, float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef float result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator() (const Eigen::half& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __half2float(a);
    #else
      return static_cast<float>(a);
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<Eigen::half, float> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<float, Eigen::bfloat16> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::bfloat16 result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::bfloat16 operator() (const float& a) const {
    return Eigen::bfloat16(a);
  }
};

template<>
struct functor_traits<scalar_cast_op<float, Eigen::bfloat16> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<int, Eigen::bfloat16> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::bfloat16 result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::bfloat16 operator() (const int& a) const {
    return Eigen::bfloat16(static_cast<float>(a));
  }
};

template<>
struct functor_traits<scalar_cast_op<int, Eigen::bfloat16> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<Eigen::bfloat16, float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef float result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator() (const Eigen::bfloat16& a) const {
    return static_cast<float>(a);
  }
};

template<>
struct functor_traits<scalar_cast_op<Eigen::bfloat16, float> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


}
}

#endif  // EIGEN_GENERIC_TYPE_CASTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_GPU_H
#define EIGEN_MATH_FUNCTIONS_GPU_H

namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plog<float4>(const float4& a)
{
  return make_float4(logf(a.x), logf(a.y), logf(a.z), logf(a.w));
}

template<>  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plog<double2>(const double2& a)
{
  using ::log;
  return make_double2(log(a.x), log(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plog1p<float4>(const float4& a)
{
  return make_float4(log1pf(a.x), log1pf(a.y), log1pf(a.z), log1pf(a.w));
}

template<>  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plog1p<double2>(const double2& a)
{
  return make_double2(log1p(a.x), log1p(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pexp<float4>(const float4& a)
{
  return make_float4(expf(a.x), expf(a.y), expf(a.z), expf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pexp<double2>(const double2& a)
{
  using ::exp;
  return make_double2(exp(a.x), exp(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pexpm1<float4>(const float4& a)
{
  return make_float4(expm1f(a.x), expm1f(a.y), expm1f(a.z), expm1f(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pexpm1<double2>(const double2& a)
{
  return make_double2(expm1(a.x), expm1(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 psqrt<float4>(const float4& a)
{
  return make_float4(sqrtf(a.x), sqrtf(a.y), sqrtf(a.z), sqrtf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 psqrt<double2>(const double2& a)
{
  using ::sqrt;
  return make_double2(sqrt(a.x), sqrt(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 prsqrt<float4>(const float4& a)
{
  return make_float4(rsqrtf(a.x), rsqrtf(a.y), rsqrtf(a.z), rsqrtf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 prsqrt<double2>(const double2& a)
{
  return make_double2(rsqrt(a.x), rsqrt(a.y));
}


#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_GPU_H
#define EIGEN_PACKET_MATH_GPU_H

namespace Eigen {

namespace internal {

// Read-only data cached load available.
#if defined(EIGEN_HIP_DEVICE_COMPILE) || (defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 350)
#define EIGEN_GPU_HAS_LDG 1
#endif

// FP16 math available.
#if (defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530)
#define EIGEN_CUDA_HAS_FP16_ARITHMETIC 1
#endif

#if defined(EIGEN_HIP_DEVICE_COMPILE) || defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
#define EIGEN_GPU_HAS_FP16_ARITHMETIC 1
#endif

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

template<> struct is_arithmetic<float4>  { enum { value = true }; };
template<> struct is_arithmetic<double2> { enum { value = true }; };

template<> struct packet_traits<float> : default_packet_traits
{
  typedef float4 type;
  typedef float4 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,
    HasHalfPacket = 0,

    HasDiv  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasLGamma = 1,
    HasDiGamma = 1,
    HasZeta = 1,
    HasPolygamma = 1,
    HasErf = 1,
    HasErfc = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasIGamma = 1,
    HasIGammaDerA = 1,
    HasGammaSampleDerAlpha = 1,
    HasIGammac = 1,
    HasBetaInc = 1,

    HasBlend = 0,
    HasFloor = 1,
  };
};

template<> struct packet_traits<double> : default_packet_traits
{
  typedef double2 type;
  typedef double2 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 0,

    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasLGamma = 1,
    HasDiGamma = 1,
    HasZeta = 1,
    HasPolygamma = 1,
    HasErf = 1,
    HasErfc = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasIGamma = 1,
    HasIGammaDerA = 1,
    HasGammaSampleDerAlpha = 1,
    HasIGammac = 1,
    HasBetaInc = 1,

    HasBlend = 0,
    HasFloor = 1,
  };
};


template<> struct unpacket_traits<float4>  { typedef float  type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef float4 half; };
template<> struct unpacket_traits<double2> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef double2 half; };

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pset1<float4>(const float&  from) {
  return make_float4(from, from, from, from);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pset1<double2>(const double& from) {
  return make_double2(from, from);
}

// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)
namespace {

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_and(const float& a,
                                                        const float& b) {
  return __int_as_float(__float_as_int(a) & __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_and(const double& a,
                                                         const double& b) {
  return __longlong_as_double(__double_as_longlong(a) &
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_or(const float& a,
                                                       const float& b) {
  return __int_as_float(__float_as_int(a) | __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_or(const double& a,
                                                        const double& b) {
  return __longlong_as_double(__double_as_longlong(a) |
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_xor(const float& a,
                                                        const float& b) {
  return __int_as_float(__float_as_int(a) ^ __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_xor(const double& a,
                                                         const double& b) {
  return __longlong_as_double(__double_as_longlong(a) ^
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_andnot(const float& a,
                                                           const float& b) {
  return __int_as_float(__float_as_int(a) & ~__float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_andnot(const double& a,
                                                            const double& b) {
  return __longlong_as_double(__double_as_longlong(a) &
                              ~__double_as_longlong(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float eq_mask(const float& a,
                                                    const float& b) {
  return __int_as_float(a == b ? 0xffffffffu : 0u);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double eq_mask(const double& a,
                                                     const double& b) {
  return __longlong_as_double(a == b ? 0xffffffffffffffffull : 0ull);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float lt_mask(const float& a,
                                                    const float& b) {
  return __int_as_float(a < b ? 0xffffffffu : 0u);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double lt_mask(const double& a,
                                                     const double& b) {
  return __longlong_as_double(a < b ? 0xffffffffffffffffull : 0ull);
}

}  // namespace

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pand<float4>(const float4& a,
                                                          const float4& b) {
  return make_float4(bitwise_and(a.x, b.x), bitwise_and(a.y, b.y),
                     bitwise_and(a.z, b.z), bitwise_and(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pand<double2>(const double2& a,
                                                            const double2& b) {
  return make_double2(bitwise_and(a.x, b.x), bitwise_and(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 por<float4>(const float4& a,
                                                         const float4& b) {
  return make_float4(bitwise_or(a.x, b.x), bitwise_or(a.y, b.y),
                     bitwise_or(a.z, b.z), bitwise_or(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 por<double2>(const double2& a,
                                                           const double2& b) {
  return make_double2(bitwise_or(a.x, b.x), bitwise_or(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pxor<float4>(const float4& a,
                                                          const float4& b) {
  return make_float4(bitwise_xor(a.x, b.x), bitwise_xor(a.y, b.y),
                     bitwise_xor(a.z, b.z), bitwise_xor(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pxor<double2>(const double2& a,
                                                            const double2& b) {
  return make_double2(bitwise_xor(a.x, b.x), bitwise_xor(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pandnot<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(bitwise_andnot(a.x, b.x), bitwise_andnot(a.y, b.y),
                     bitwise_andnot(a.z, b.z), bitwise_andnot(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pandnot<double2>(const double2& a, const double2& b) {
  return make_double2(bitwise_andnot(a.x, b.x), bitwise_andnot(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcmp_eq<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(eq_mask(a.x, b.x), eq_mask(a.y, b.y), eq_mask(a.z, b.z),
                     eq_mask(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcmp_lt<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(lt_mask(a.x, b.x), lt_mask(a.y, b.y), lt_mask(a.z, b.z),
                     lt_mask(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pcmp_eq<double2>(const double2& a, const double2& b) {
  return make_double2(eq_mask(a.x, b.x), eq_mask(a.y, b.y));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pcmp_lt<double2>(const double2& a, const double2& b) {
  return make_double2(lt_mask(a.x, b.x), lt_mask(a.y, b.y));
}
#endif // defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 plset<float4>(const float& a) {
  return make_float4(a, a+1, a+2, a+3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 plset<double2>(const double& a) {
  return make_double2(a, a+1);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 padd<float4>(const float4& a, const float4& b) {
  return make_float4(a.x+b.x, a.y+b.y, a.z+b.z, a.w+b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 padd<double2>(const double2& a, const double2& b) {
  return make_double2(a.x+b.x, a.y+b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 psub<float4>(const float4& a, const float4& b) {
  return make_float4(a.x-b.x, a.y-b.y, a.z-b.z, a.w-b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 psub<double2>(const double2& a, const double2& b) {
  return make_double2(a.x-b.x, a.y-b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pnegate(const float4& a) {
  return make_float4(-a.x, -a.y, -a.z, -a.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pnegate(const double2& a) {
  return make_double2(-a.x, -a.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pconj(const float4& a) { return a; }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pconj(const double2& a) { return a; }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmul<float4>(const float4& a, const float4& b) {
  return make_float4(a.x*b.x, a.y*b.y, a.z*b.z, a.w*b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmul<double2>(const double2& a, const double2& b) {
  return make_double2(a.x*b.x, a.y*b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pdiv<float4>(const float4& a, const float4& b) {
  return make_float4(a.x/b.x, a.y/b.y, a.z/b.z, a.w/b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pdiv<double2>(const double2& a, const double2& b) {
  return make_double2(a.x/b.x, a.y/b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmin<float4>(const float4& a, const float4& b) {
  return make_float4(fminf(a.x, b.x), fminf(a.y, b.y), fminf(a.z, b.z), fminf(a.w, b.w));
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmin<double2>(const double2& a, const double2& b) {
  return make_double2(fmin(a.x, b.x), fmin(a.y, b.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmax<float4>(const float4& a, const float4& b) {
  return make_float4(fmaxf(a.x, b.x), fmaxf(a.y, b.y), fmaxf(a.z, b.z), fmaxf(a.w, b.w));
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmax<double2>(const double2& a, const double2& b) {
  return make_double2(fmax(a.x, b.x), fmax(a.y, b.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pload<float4>(const float* from) {
  return *reinterpret_cast<const float4*>(from);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pload<double2>(const double* from) {
  return *reinterpret_cast<const double2*>(from);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 ploadu<float4>(const float* from) {
  return make_float4(from[0], from[1], from[2], from[3]);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 ploadu<double2>(const double* from) {
  return make_double2(from[0], from[1]);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 ploaddup<float4>(const float*   from) {
  return make_float4(from[0], from[0], from[1], from[1]);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 ploaddup<double2>(const double*  from) {
  return make_double2(from[0], from[0]);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<float>(float*   to, const float4& from) {
  *reinterpret_cast<float4*>(to) = from;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<double>(double* to, const double2& from) {
  *reinterpret_cast<double2*>(to) = from;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<float>(float*  to, const float4& from) {
  to[0] = from.x;
  to[1] = from.y;
  to[2] = from.z;
  to[3] = from.w;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const double2& from) {
  to[0] = from.x;
  to[1] = from.y;
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float4 ploadt_ro<float4, Aligned>(const float* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __ldg((const float4*)from);
#else
  return make_float4(from[0], from[1], from[2], from[3]);
#endif
}
template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double2 ploadt_ro<double2, Aligned>(const double* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __ldg((const double2*)from);
#else
  return make_double2(from[0], from[1]);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float4 ploadt_ro<float4, Unaligned>(const float* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return make_float4(__ldg(from+0), __ldg(from+1), __ldg(from+2), __ldg(from+3));
#else
  return make_float4(from[0], from[1], from[2], from[3]);
#endif
}
template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double2 ploadt_ro<double2, Unaligned>(const double* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return make_double2(__ldg(from+0), __ldg(from+1));
#else
  return make_double2(from[0], from[1]);
#endif
}

template<> EIGEN_DEVICE_FUNC inline float4 pgather<float, float4>(const float* from, Index stride) {
  return make_float4(from[0*stride], from[1*stride], from[2*stride], from[3*stride]);
}

template<> EIGEN_DEVICE_FUNC inline double2 pgather<double, double2>(const double* from, Index stride) {
  return make_double2(from[0*stride], from[1*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, float4>(float* to, const float4& from, Index stride) {
  to[stride*0] = from.x;
  to[stride*1] = from.y;
  to[stride*2] = from.z;
  to[stride*3] = from.w;
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, double2>(double* to, const double2& from, Index stride) {
  to[stride*0] = from.x;
  to[stride*1] = from.y;
}

template<> EIGEN_DEVICE_FUNC inline float  pfirst<float4>(const float4& a) {
  return a.x;
}
template<> EIGEN_DEVICE_FUNC inline double pfirst<double2>(const double2& a) {
  return a.x;
}

template<> EIGEN_DEVICE_FUNC inline float  predux<float4>(const float4& a) {
  return a.x + a.y + a.z + a.w;
}
template<> EIGEN_DEVICE_FUNC inline double predux<double2>(const double2& a) {
  return a.x + a.y;
}

template<> EIGEN_DEVICE_FUNC inline float  predux_max<float4>(const float4& a) {
  return fmaxf(fmaxf(a.x, a.y), fmaxf(a.z, a.w));
}
template<> EIGEN_DEVICE_FUNC inline double predux_max<double2>(const double2& a) {
  return fmax(a.x, a.y);
}

template<> EIGEN_DEVICE_FUNC inline float  predux_min<float4>(const float4& a) {
  return fminf(fminf(a.x, a.y), fminf(a.z, a.w));
}
template<> EIGEN_DEVICE_FUNC inline double predux_min<double2>(const double2& a) {
  return fmin(a.x, a.y);
}

template<> EIGEN_DEVICE_FUNC inline float  predux_mul<float4>(const float4& a) {
  return a.x * a.y * a.z * a.w;
}
template<> EIGEN_DEVICE_FUNC inline double predux_mul<double2>(const double2& a) {
  return a.x * a.y;
}

template<> EIGEN_DEVICE_FUNC inline float4  pabs<float4>(const float4& a) {
  return make_float4(fabsf(a.x), fabsf(a.y), fabsf(a.z), fabsf(a.w));
}
template<> EIGEN_DEVICE_FUNC inline double2 pabs<double2>(const double2& a) {
  return make_double2(fabs(a.x), fabs(a.y));
}

template<> EIGEN_DEVICE_FUNC inline float4  pfloor<float4>(const float4& a) {
  return make_float4(floorf(a.x), floorf(a.y), floorf(a.z), floorf(a.w));
}
template<> EIGEN_DEVICE_FUNC inline double2 pfloor<double2>(const double2& a) {
  return make_double2(floor(a.x), floor(a.y));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<float4,4>& kernel) {
  float tmp = kernel.packet[0].y;
  kernel.packet[0].y = kernel.packet[1].x;
  kernel.packet[1].x = tmp;

  tmp = kernel.packet[0].z;
  kernel.packet[0].z = kernel.packet[2].x;
  kernel.packet[2].x = tmp;

  tmp = kernel.packet[0].w;
  kernel.packet[0].w = kernel.packet[3].x;
  kernel.packet[3].x = tmp;

  tmp = kernel.packet[1].z;
  kernel.packet[1].z = kernel.packet[2].y;
  kernel.packet[2].y = tmp;

  tmp = kernel.packet[1].w;
  kernel.packet[1].w = kernel.packet[3].y;
  kernel.packet[3].y = tmp;

  tmp = kernel.packet[2].w;
  kernel.packet[2].w = kernel.packet[3].z;
  kernel.packet[3].z = tmp;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<double2,2>& kernel) {
  double tmp = kernel.packet[0].y;
  kernel.packet[0].y = kernel.packet[1].x;
  kernel.packet[1].x = tmp;
}

#endif // defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

// Packet4h2 must be defined in the macro without EIGEN_CUDA_ARCH, meaning
// its corresponding packet_traits<Eigen::half> must be visible on host.
#if defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)

typedef ulonglong2 Packet4h2;
template<> struct unpacket_traits<Packet4h2> { typedef Eigen::half type; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4h2 half; };
template<> struct is_arithmetic<Packet4h2> { enum { value = true }; };

template<> struct unpacket_traits<half2> { typedef Eigen::half type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef half2 half; };
template<> struct is_arithmetic<half2> { enum { value = true }; };

template<> struct packet_traits<Eigen::half> : default_packet_traits
{
  typedef Packet4h2 type;
  typedef Packet4h2 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8,
    HasHalfPacket = 0,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasExp    = 1,
    HasExpm1  = 1,
    HasLog    = 1,
    HasLog1p  = 1
  };
};

namespace {
// This is equivalent to make_half2, which is undocumented and doesn't seem to always exist.
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 combine_half(const __half& a, const __half& b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __halves2half2(a, b);
#else
  // Round-about way since __halves2half2 is a __device__ function.
  return __floats2half2_rn(__half2float(a), __half2float(b));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE __half get_half2_low(const half2& a) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __low2half(a);
#else
  return __float2half(__low2float(a));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE __half get_half2_high(const half2& a) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __high2half(a);
#else
  return __float2half(__high2float(a));
#endif
}
} // namespace

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pset1<half2>(const Eigen::half& from) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __half2half2(from);
#else
  const float f = __half2float(from);
  return __floats2half2_rn(f, f);
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pset1<Packet4h2>(const Eigen::half& from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = pset1<half2>(from);
  p_alias[1] = pset1<half2>(from);
  p_alias[2] = pset1<half2>(from);
  p_alias[3] = pset1<half2>(from);
  return r;
}

// We now need this visible on both host and device.
// #if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)
namespace {

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pload(const Eigen::half* from) {
  return *reinterpret_cast<const half2*>(from);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ploadu(const Eigen::half* from) {
  return combine_half(from[0], from[1]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ploaddup(const Eigen::half*  from) {
  return combine_half(from[0], from[0]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore(Eigen::half* to,
                                                  const half2& from) {
  *reinterpret_cast<half2*>(to) = from;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu(Eigen::half* to,
                                                   const half2& from) {
  to[0] = get_half2_low(from);
  to[1] = get_half2_high(from);
}


EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE half2 ploadt_ro_aligned(
    const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  // Input is guaranteed to be properly aligned.
  return __ldg(reinterpret_cast<const half2*>(from));
#else
  return combine_half(*(from+0), *(from+1));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE half2 ploadt_ro_unaligned(
    const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __halves2half2(__ldg(from+0), __ldg(from+1));
#else
  return combine_half(*(from+0), *(from+1));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pgather(const Eigen::half* from,
                                                    Index stride) {
  return combine_half(from[0*stride], from[1*stride]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter(
    Eigen::half* to, const half2& from, Index stride) {
  to[stride*0] = get_half2_low(from);
  to[stride*1] = get_half2_high(from);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half pfirst(const half2& a) {
  return get_half2_low(a);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pabs(const half2& a) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half result1 = half_impl::raw_uint16_to_half(a1.x & 0x7FFF);
  half result2 = half_impl::raw_uint16_to_half(a2.x & 0x7FFF);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ptrue(const half2& /*a*/) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  return pset1<half2>(true_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pzero(const half2& /*a*/) {
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  return pset1<half2>(false_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<half2,2>& kernel) {
  __half a1 = get_half2_low(kernel.packet[0]);
  __half a2 = get_half2_high(kernel.packet[0]);
  __half b1 = get_half2_low(kernel.packet[1]);
  __half b2 = get_half2_high(kernel.packet[1]);
  kernel.packet[0] = combine_half(a1, b1);
  kernel.packet[1] = combine_half(a2, b2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plset(const Eigen::half& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __halves2half2(a, __hadd(a, __float2half(1.0f)));
#else
  float f = __half2float(a) + 1.0f;
  return combine_half(a, __float2half(f));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pselect(const half2& mask,
                                                    const half2& a,
                                                    const half2& b) {
  half mask_low = get_half2_low(mask);
  half mask_high = get_half2_high(mask);
  half result_low = mask_low == half(0) ? get_half2_low(b) : get_half2_low(a);
  half result_high = mask_high == half(0) ? get_half2_high(b) : get_half2_high(a);
  return combine_half(result_low, result_high);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcmp_eq(const half2& a,
                                                    const half2& b) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half eq1 = __half2float(a1) == __half2float(b1) ? true_half : false_half;
  half eq2 = __half2float(a2) == __half2float(b2) ? true_half : false_half;
  return combine_half(eq1, eq2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcmp_lt(const half2& a,
                                                    const half2& b) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half eq1 = __half2float(a1) < __half2float(b1) ? true_half : false_half;
  half eq2 = __half2float(a2) < __half2float(b2) ? true_half : false_half;
  return combine_half(eq1, eq2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pand(const half2& a,
                                                 const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x & b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x & b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 por(const half2& a,
                                                const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x | b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x | b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pxor(const half2& a,
                                                 const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x ^ b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x ^ b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pandnot(const half2& a,
                                                    const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x & ~b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x & ~b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 padd(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 + b1;
  float r2 = a2 + b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 psub(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hsub2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 - b1;
  float r2 = a2 - b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pnegate(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hneg2(a);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return __floats2half2_rn(-a1, -a2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pconj(const half2& a) { return a; }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmul(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 * b1;
  float r2 = a2 * b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmadd(const half2& a,
                                                  const half2& b,
                                                  const half2& c) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
   return __hfma2(a, b, c);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float c1 = __low2float(c);
  float c2 = __high2float(c);
  float r1 = a1 * b1 + c1;
  float r2 = a2 * b2 + c2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pdiv(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __h2div(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 / b1;
  float r2 = a2 / b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmin(const half2& a,
                                                 const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 < b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 < b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmax(const half2& a,
                                                 const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 > b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 > b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd(__low2half(a), __high2half(a));
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return Eigen::half(__float2half(a1 + a2));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_max(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  __half first = __low2half(a);
  __half second = __high2half(a);
  return __hgt(first, second) ? first : second;
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return a1 > a2 ? get_half2_low(a) : get_half2_high(a);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_min(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  __half first = __low2half(a);
  __half second = __high2half(a);
  return __hlt(first, second) ? first : second;
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return a1 < a2 ? get_half2_low(a) : get_half2_high(a);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_mul(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul(__low2half(a), __high2half(a));
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return Eigen::half(__float2half(a1 * a2));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plog1p(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = log1pf(a1);
  float r2 = log1pf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pexpm1(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = expm1f(a1);
  float r2 = expm1f(a2);
  return __floats2half2_rn(r1, r2);
}

#if (EIGEN_CUDA_SDK_VER >= 80000 && defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 plog(const half2& a) {
  return h2log(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 pexp(const half2& a) {
  return h2exp(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 psqrt(const half2& a) {
  return h2sqrt(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 prsqrt(const half2& a) {
  return h2rsqrt(a);
}

#else

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plog(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = logf(a1);
  float r2 = logf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pexp(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = expf(a1);
  float r2 = expf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 psqrt(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = sqrtf(a1);
  float r2 = sqrtf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 prsqrt(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = rsqrtf(a1);
  float r2 = rsqrtf(a2);
  return __floats2half2_rn(r1, r2);
}
#endif
} // namespace

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pload<Packet4h2>(const Eigen::half* from) {
  return *reinterpret_cast<const Packet4h2*>(from);
}

// unaligned load;
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
ploadu<Packet4h2>(const Eigen::half* from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = ploadu(from + 0);
  p_alias[1] = ploadu(from + 2);
  p_alias[2] = ploadu(from + 4);
  p_alias[3] = ploadu(from + 6);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
ploaddup<Packet4h2>(const Eigen::half* from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = ploaddup(from + 0);
  p_alias[1] = ploaddup(from + 1);
  p_alias[2] = ploaddup(from + 2);
  p_alias[3] = ploaddup(from + 3);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<Eigen::half>(
    Eigen::half* to, const Packet4h2& from) {
  *reinterpret_cast<Packet4h2*>(to) = from;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(
    Eigen::half* to, const Packet4h2& from) {
  const half2* from_alias = reinterpret_cast<const half2*>(&from);
  pstoreu(to + 0,from_alias[0]);
  pstoreu(to + 2,from_alias[1]);
  pstoreu(to + 4,from_alias[2]);
  pstoreu(to + 6,from_alias[3]);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet4h2
ploadt_ro<Packet4h2, Aligned>(const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  Packet4h2 r;
  r = __ldg(reinterpret_cast<const Packet4h2*>(from));
  return r;
#else
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  r_alias[0] = ploadt_ro_aligned(from + 0);
  r_alias[1] = ploadt_ro_aligned(from + 2);
  r_alias[2] = ploadt_ro_aligned(from + 4);
  r_alias[3] = ploadt_ro_aligned(from + 6);
  return r;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet4h2
ploadt_ro<Packet4h2, Unaligned>(const Eigen::half* from) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  r_alias[0] = ploadt_ro_unaligned(from + 0);
  r_alias[1] = ploadt_ro_unaligned(from + 2);
  r_alias[2] = ploadt_ro_unaligned(from + 4);
  r_alias[3] = ploadt_ro_unaligned(from + 6);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pgather<Eigen::half, Packet4h2>(const Eigen::half* from, Index stride) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = combine_half(from[0 * stride], from[1 * stride]);
  p_alias[1] = combine_half(from[2 * stride], from[3 * stride]);
  p_alias[2] = combine_half(from[4 * stride], from[5 * stride]);
  p_alias[3] = combine_half(from[6 * stride], from[7 * stride]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4h2>(
    Eigen::half* to, const Packet4h2& from, Index stride) {
  const half2* from_alias = reinterpret_cast<const half2*>(&from);
  pscatter(to + stride * 0, from_alias[0], stride);
  pscatter(to + stride * 2, from_alias[1], stride);
  pscatter(to + stride * 4, from_alias[2], stride);
  pscatter(to + stride * 6, from_alias[3], stride);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4h2>(
    const Packet4h2& a) {
  return pfirst(*(reinterpret_cast<const half2*>(&a)));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pabs<Packet4h2>(
    const Packet4h2& a) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  p_alias[0] = pabs(a_alias[0]);
  p_alias[1] = pabs(a_alias[1]);
  p_alias[2] = pabs(a_alias[2]);
  p_alias[3] = pabs(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 ptrue<Packet4h2>(
    const Packet4h2& /*a*/) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  return pset1<Packet4h2>(true_half);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pzero<Packet4h2>(const Packet4h2& /*a*/) {
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  return pset1<Packet4h2>(false_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose_double(
    double* d_row0, double* d_row1, double* d_row2, double* d_row3,
    double* d_row4, double* d_row5, double* d_row6, double* d_row7) {
  double d_tmp;
  d_tmp = d_row0[1];
  d_row0[1] = d_row4[0];
  d_row4[0] = d_tmp;

  d_tmp = d_row1[1];
  d_row1[1] = d_row5[0];
  d_row5[0] = d_tmp;

  d_tmp = d_row2[1];
  d_row2[1] = d_row6[0];
  d_row6[0] = d_tmp;

  d_tmp = d_row3[1];
  d_row3[1] = d_row7[0];
  d_row7[0] = d_tmp;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose_half2(
    half2* f_row0, half2* f_row1, half2* f_row2, half2* f_row3) {
  half2 f_tmp;
  f_tmp = f_row0[1];
  f_row0[1] = f_row2[0];
  f_row2[0] = f_tmp;

  f_tmp = f_row1[1];
  f_row1[1] = f_row3[0];
  f_row3[0] = f_tmp;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose_half(half2& f0, half2& f1) {
  __half a1 = get_half2_low(f0);
  __half a2 = get_half2_high(f0);
  __half b1 = get_half2_low(f1);
  __half b2 = get_half2_high(f1);
  f0 = combine_half(a1, b1);
  f1 = combine_half(a2, b2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet4h2,8>& kernel) {
  double* d_row0 = reinterpret_cast<double*>(&kernel.packet[0]);
  double* d_row1 = reinterpret_cast<double*>(&kernel.packet[1]);
  double* d_row2 = reinterpret_cast<double*>(&kernel.packet[2]);
  double* d_row3 = reinterpret_cast<double*>(&kernel.packet[3]);
  double* d_row4 = reinterpret_cast<double*>(&kernel.packet[4]);
  double* d_row5 = reinterpret_cast<double*>(&kernel.packet[5]);
  double* d_row6 = reinterpret_cast<double*>(&kernel.packet[6]);
  double* d_row7 = reinterpret_cast<double*>(&kernel.packet[7]);
  ptranspose_double(d_row0, d_row1, d_row2, d_row3,
                    d_row4, d_row5, d_row6, d_row7);


  half2* f_row0 = reinterpret_cast<half2*>(d_row0);
  half2* f_row1 = reinterpret_cast<half2*>(d_row1);
  half2* f_row2 = reinterpret_cast<half2*>(d_row2);
  half2* f_row3 = reinterpret_cast<half2*>(d_row3);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row0 + 1);
  f_row1 = reinterpret_cast<half2*>(d_row1 + 1);
  f_row2 = reinterpret_cast<half2*>(d_row2 + 1);
  f_row3 = reinterpret_cast<half2*>(d_row3 + 1);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row4);
  f_row1 = reinterpret_cast<half2*>(d_row5);
  f_row2 = reinterpret_cast<half2*>(d_row6);
  f_row3 = reinterpret_cast<half2*>(d_row7);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row4 + 1);
  f_row1 = reinterpret_cast<half2*>(d_row5 + 1);
  f_row2 = reinterpret_cast<half2*>(d_row6 + 1);
  f_row3 = reinterpret_cast<half2*>(d_row7 + 1);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
plset<Packet4h2>(const Eigen::half& a) {
#if defined(EIGEN_HIP_DEVICE_COMPILE)

  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = __halves2half2(a, __hadd(a, __float2half(1.0f)));
  p_alias[1] = __halves2half2(__hadd(a, __float2half(2.0f)),
                              __hadd(a, __float2half(3.0f)));
  p_alias[2] = __halves2half2(__hadd(a, __float2half(4.0f)),
                              __hadd(a, __float2half(5.0f)));
  p_alias[3] = __halves2half2(__hadd(a, __float2half(6.0f)),
                              __hadd(a, __float2half(7.0f)));
  return r;
#elif defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);

  half2 b = pset1<half2>(a);
  half2 c;
  half2 half_offset0 = __halves2half2(__float2half(0.0f),__float2half(2.0f));
  half2 half_offset1 = __halves2half2(__float2half(4.0f),__float2half(6.0f));

  c = __hadd2(b, half_offset0);
  r_alias[0] = plset(__low2half(c));
  r_alias[1] = plset(__high2half(c));

  c = __hadd2(b, half_offset1);
  r_alias[2] = plset(__low2half(c));
  r_alias[3] = plset(__high2half(c));

  return r;

#else
  float f = __half2float(a);
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = combine_half(a, __float2half(f + 1.0f));
  p_alias[1] = combine_half(__float2half(f + 2.0f), __float2half(f + 3.0f));
  p_alias[2] = combine_half(__float2half(f + 4.0f), __float2half(f + 5.0f));
  p_alias[3] = combine_half(__float2half(f + 6.0f), __float2half(f + 7.0f));
  return r;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pselect<Packet4h2>(const Packet4h2& mask, const Packet4h2& a,
                   const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* mask_alias = reinterpret_cast<const half2*>(&mask);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pselect(mask_alias[0], a_alias[0], b_alias[0]);
  r_alias[1] = pselect(mask_alias[1], a_alias[1], b_alias[1]);
  r_alias[2] = pselect(mask_alias[2], a_alias[2], b_alias[2]);
  r_alias[3] = pselect(mask_alias[3], a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pcmp_eq<Packet4h2>(const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pcmp_eq(a_alias[0], b_alias[0]);
  r_alias[1] = pcmp_eq(a_alias[1], b_alias[1]);
  r_alias[2] = pcmp_eq(a_alias[2], b_alias[2]);
  r_alias[3] = pcmp_eq(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pand<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pand(a_alias[0], b_alias[0]);
  r_alias[1] = pand(a_alias[1], b_alias[1]);
  r_alias[2] = pand(a_alias[2], b_alias[2]);
  r_alias[3] = pand(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 por<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = por(a_alias[0], b_alias[0]);
  r_alias[1] = por(a_alias[1], b_alias[1]);
  r_alias[2] = por(a_alias[2], b_alias[2]);
  r_alias[3] = por(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pxor<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pxor(a_alias[0], b_alias[0]);
  r_alias[1] = pxor(a_alias[1], b_alias[1]);
  r_alias[2] = pxor(a_alias[2], b_alias[2]);
  r_alias[3] = pxor(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pandnot<Packet4h2>(const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pandnot(a_alias[0], b_alias[0]);
  r_alias[1] = pandnot(a_alias[1], b_alias[1]);
  r_alias[2] = pandnot(a_alias[2], b_alias[2]);
  r_alias[3] = pandnot(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 padd<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = padd(a_alias[0], b_alias[0]);
  r_alias[1] = padd(a_alias[1], b_alias[1]);
  r_alias[2] = padd(a_alias[2], b_alias[2]);
  r_alias[3] = padd(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 psub<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = psub(a_alias[0], b_alias[0]);
  r_alias[1] = psub(a_alias[1], b_alias[1]);
  r_alias[2] = psub(a_alias[2], b_alias[2]);
  r_alias[3] = psub(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pnegate(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pnegate(a_alias[0]);
  r_alias[1] = pnegate(a_alias[1]);
  r_alias[2] = pnegate(a_alias[2]);
  r_alias[3] = pnegate(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pconj(const Packet4h2& a) {
  return a;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmul<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmul(a_alias[0], b_alias[0]);
  r_alias[1] = pmul(a_alias[1], b_alias[1]);
  r_alias[2] = pmul(a_alias[2], b_alias[2]);
  r_alias[3] = pmul(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmadd<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b, const Packet4h2& c) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  const half2* c_alias = reinterpret_cast<const half2*>(&c);
  r_alias[0] = pmadd(a_alias[0], b_alias[0], c_alias[0]);
  r_alias[1] = pmadd(a_alias[1], b_alias[1], c_alias[1]);
  r_alias[2] = pmadd(a_alias[2], b_alias[2], c_alias[2]);
  r_alias[3] = pmadd(a_alias[3], b_alias[3], c_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pdiv<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pdiv(a_alias[0], b_alias[0]);
  r_alias[1] = pdiv(a_alias[1], b_alias[1]);
  r_alias[2] = pdiv(a_alias[2], b_alias[2]);
  r_alias[3] = pdiv(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmin<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmin(a_alias[0], b_alias[0]);
  r_alias[1] = pmin(a_alias[1], b_alias[1]);
  r_alias[2] = pmin(a_alias[2], b_alias[2]);
  r_alias[3] = pmin(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmax<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmax(a_alias[0], b_alias[0]);
  r_alias[1] = pmax(a_alias[1], b_alias[1]);
  r_alias[2] = pmax(a_alias[2], b_alias[2]);
  r_alias[3] = pmax(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);

  return predux(a_alias[0]) + predux(a_alias[1]) +
         predux(a_alias[2]) + predux(a_alias[3]);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_max<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  half2 m0 = combine_half(predux_max(a_alias[0]),
                            predux_max(a_alias[1]));
  half2 m1 = combine_half(predux_max(a_alias[2]),
                            predux_max(a_alias[3]));
  __half first  = predux_max(m0);
  __half second = predux_max(m1);
#if defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  return (__hgt(first, second) ? first : second);
#else
  float ffirst  = __half2float(first);
  float fsecond = __half2float(second);
  return (ffirst > fsecond)? first: second;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_min<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  half2 m0 = combine_half(predux_min(a_alias[0]),
                            predux_min(a_alias[1]));
  half2 m1 = combine_half(predux_min(a_alias[2]),
                            predux_min(a_alias[3]));
  __half first  = predux_min(m0);
  __half second = predux_min(m1);
#if defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  return (__hlt(first, second) ? first : second);
#else
  float ffirst  = __half2float(first);
  float fsecond = __half2float(second);
  return (ffirst < fsecond)? first: second;
#endif
}

// likely overflow/underflow
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  return predux_mul(pmul(pmul(a_alias[0], a_alias[1]),
                                       pmul(a_alias[2], a_alias[3])));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
plog1p<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = plog1p(a_alias[0]);
  r_alias[1] = plog1p(a_alias[1]);
  r_alias[2] = plog1p(a_alias[2]);
  r_alias[3] = plog1p(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pexpm1<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pexpm1(a_alias[0]);
  r_alias[1] = pexpm1(a_alias[1]);
  r_alias[2] = pexpm1(a_alias[2]);
  r_alias[3] = pexpm1(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 plog<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = plog(a_alias[0]);
  r_alias[1] = plog(a_alias[1]);
  r_alias[2] = plog(a_alias[2]);
  r_alias[3] = plog(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pexp<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pexp(a_alias[0]);
  r_alias[1] = pexp(a_alias[1]);
  r_alias[2] = pexp(a_alias[2]);
  r_alias[3] = pexp(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 psqrt<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = psqrt(a_alias[0]);
  r_alias[1] = psqrt(a_alias[1]);
  r_alias[2] = psqrt(a_alias[2]);
  r_alias[3] = psqrt(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
prsqrt<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = prsqrt(a_alias[0]);
  r_alias[1] = prsqrt(a_alias[1]);
  r_alias[2] = prsqrt(a_alias[2]);
  r_alias[3] = prsqrt(a_alias[3]);
  return r;
}

// The following specialized padd, pmul, pdiv, pmin, pmax, pset1 are needed for
// the implementation of GPU half reduction.
template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 padd<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 + b1;
  float r2 = a2 + b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmul<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 * b1;
  float r2 = a2 * b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pdiv<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __h2div(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 / b1;
  float r2 = a2 / b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmin<half2>(const half2& a,
                                                        const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 < b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 < b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmax<half2>(const half2& a,
                                                        const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 > b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 > b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

// #endif // defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)

#endif // defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)

#undef EIGEN_GPU_HAS_LDG
#undef EIGEN_CUDA_HAS_FP16_ARITHMETIC
#undef EIGEN_GPU_HAS_FP16_ARITHMETIC

} // end namespace internal

} // end namespace Eigen


#endif // EIGEN_PACKET_MATH_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_GPU_H
#define EIGEN_TYPE_CASTING_GPU_H

namespace Eigen {

namespace internal {

#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))


template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 2
  };
};

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcast<half2, float4>(const half2& a, const half2& b) {
  float2 r1 = __half22float2(a);
  float2 r2 = __half22float2(b);
  return make_float4(r1.x, r1.y, r2.x, r2.y);
}


template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pcast<float4, Packet4h2>(const float4& a, const float4& b) {
  Packet4h2 r;
  half2* r_alias=reinterpret_cast<half2*>(&r);
  r_alias[0]=__floats2half2_rn(a.x,a.y);
  r_alias[1]=__floats2half2_rn(a.z,a.w);
  r_alias[2]=__floats2half2_rn(b.x,b.y);
  r_alias[3]=__floats2half2_rn(b.z,b.w);
  return r;
}

template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 2,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcast<Packet4h2, float4>(const Packet4h2& a) {
  // Simply discard the second half of the input
  float4 r;
  const half2* a_alias=reinterpret_cast<const half2*>(&a);
  float2 r1 = __half22float2(a_alias[0]);
  float2 r2 = __half22float2(a_alias[1]);
  r.x=static_cast<float>(r1.x);
  r.y=static_cast<float>(r1.y);
  r.z=static_cast<float>(r2.x);
  r.w=static_cast<float>(r2.y);
  return r;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcast<float4, half2>(const float4& a) {
  // Simply discard the second half of the input
  return __floats2half2_rn(a.x, a.y);
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/HIP/hcc/math_constants.h <==
/*
 * math_constants.h - 
 *  HIP equivalent of the CUDA header of the same name
 */

#ifndef __MATH_CONSTANTS_H__
#define __MATH_CONSTANTS_H__

/* single precision constants */

#define HIPRT_INF_F        __int_as_float(0x7f800000)
#define HIPRT_NAN_F        __int_as_float(0x7fffffff)
#define HIPRT_MIN_DENORM_F __int_as_float(0x00000001)
#define HIPRT_MAX_NORMAL_F __int_as_float(0x7f7fffff)
#define HIPRT_NEG_ZERO_F   __int_as_float(0x80000000)
#define HIPRT_ZERO_F       0.0f
#define HIPRT_ONE_F        1.0f

/* double precision constants */
#define HIPRT_INF          __hiloint2double(0x7ff00000, 0x00000000)
#define HIPRT_NAN          __hiloint2double(0xfff80000, 0x00000000)

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_MSA_H
#define EIGEN_COMPLEX_MSA_H

#include <iostream>

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet2cf {
  EIGEN_STRONG_INLINE Packet2cf() {
  }
  EIGEN_STRONG_INLINE explicit Packet2cf(const std::complex<float>& a,
                                         const std::complex<float>& b) {
    Packet4f t = { std::real(a), std::imag(a), std::real(b), std::imag(b) };
    v = t;
  }
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {
  }
  EIGEN_STRONG_INLINE Packet2cf(const Packet2cf& a) : v(a.v) {
  }
  EIGEN_STRONG_INLINE Packet2cf& operator=(const Packet2cf& b) {
    v = b.v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf conjugate(void) const {
    return Packet2cf((Packet4f)__builtin_msa_bnegi_d((v2u64)v, 63));
  }
  EIGEN_STRONG_INLINE Packet2cf& operator*=(const Packet2cf& b) {
    Packet4f v1, v2;

    // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
    v1 = (Packet4f)__builtin_msa_ilvev_w((v4i32)v, (v4i32)v);
    // Get the imag values of a | a1_im | a1_im | a2_im | a2_im |
    v2 = (Packet4f)__builtin_msa_ilvod_w((v4i32)v, (v4i32)v);
    // Multiply the real a with b
    v1 = pmul(v1, b.v);
    // Multiply the imag a with b
    v2 = pmul(v2, b.v);
    // Conjugate v2
    v2 = Packet2cf(v2).conjugate().v;
    // Swap real/imag elements in v2.
    v2 = (Packet4f)__builtin_msa_shf_w((v4i32)v2, EIGEN_MSA_SHF_I8(1, 0, 3, 2));
    // Add and return the result
    v = padd(v1, v2);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator*(const Packet2cf& b) const {
    return Packet2cf(*this) *= b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator+=(const Packet2cf& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator+(const Packet2cf& b) const {
    return Packet2cf(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator-=(const Packet2cf& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(const Packet2cf& b) const {
    return Packet2cf(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator/=(const Packet2cf& b) {
    *this *= b.conjugate();
    Packet4f s = pmul<Packet4f>(b.v, b.v);
    s = padd(s, (Packet4f)__builtin_msa_shf_w((v4i32)s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
    v = pdiv(v, s);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator/(const Packet2cf& b) const {
    return Packet2cf(*this) /= b;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(void) const {
    return Packet2cf(pnegate(v));
  }

  Packet4f v;
};

inline std::ostream& operator<<(std::ostream& os, const Packet2cf& value) {
  os << "[ (" << value.v[0] << ", " << value.v[1]
     << "i),"
        "  ("
     << value.v[2] << ", " << value.v[3] << "i) ]";
  return os;
}

template <>
struct packet_traits<std::complex<float> > : default_packet_traits {
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasNegate = 1,
    HasAbs = 0,
    HasAbs2 = 0,
    HasMin = 0,
    HasMax = 0,
    HasSetLinear = 0,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet2cf> {
  typedef std::complex<float> type;
  enum { size = 2, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet2cf half;
};

template <>
EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>& from) {
  EIGEN_MSA_DEBUG;

  float f0 = from.real(), f1 = from.imag();
  Packet4f v0 = { f0, f0, f0, f0 };
  Packet4f v1 = { f1, f1, f1, f1 };
  return Packet2cf((Packet4f)__builtin_msa_ilvr_w((Packet4i)v1, (Packet4i)v0));
}

template <>
EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a + b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a - b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return -a;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return a.conjugate();
}

template <>
EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a * b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pand<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pand(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf por<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(por(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pxor<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pxor(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pandnot(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>((const float*)from));
}

template <>
EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>((const float*)from));
}

template <>
EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  return pset1<Packet2cf>(*from);
}

template <>
EIGEN_STRONG_INLINE void pstore<std::complex<float> >(std::complex<float>* to,
                                                      const Packet2cf& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE pstore<float>((float*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to,
                                                       const Packet2cf& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE pstoreu<float>((float*)to, from.v);
}

template <>
EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(
    const std::complex<float>* from, Index stride) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(from[0 * stride], from[1 * stride]);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to,
                                                                       const Packet2cf& from,
                                                                       Index stride) {
  EIGEN_MSA_DEBUG;

  *to = std::complex<float>(from.v[0], from.v[1]);
  to += stride;
  *to = std::complex<float>(from.v[2], from.v[3]);
}

template <>
EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float>* addr) {
  EIGEN_MSA_DEBUG;

  prefetch(reinterpret_cast<const float*>(addr));
}

template <>
EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<float>(a.v[0], a.v[1]);
}

template <>
EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return Packet2cf((Packet4f)__builtin_msa_shf_w((v4i32)a.v, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return Packet2cf((Packet4f)__builtin_msa_shf_w((v4i32)a.v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
}

template <>
EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  Packet4f value = (Packet4f)preverse((Packet2d)a.v);
  value += a.v;
  return std::complex<float>(value[0], value[1]);
}

template <>
EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<float>((a.v[0] * a.v[2]) - (a.v[1] * a.v[3]),
                             (a.v[0] * a.v[3]) + (a.v[1] * a.v[2]));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf, Packet4f)

template <>
EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a / b;
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet2cf, 2>& value) {
  os << "[ " << value.packet[0] << ", " << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2cf, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet4f tmp =
      (Packet4f)__builtin_msa_ilvl_d((v2i64)kernel.packet[1].v, (v2i64)kernel.packet[0].v);
  kernel.packet[0].v =
      (Packet4f)__builtin_msa_ilvr_d((v2i64)kernel.packet[1].v, (v2i64)kernel.packet[0].v);
  kernel.packet[1].v = tmp;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket,
                                     const Packet2cf& elsePacket) {
  return (Packet2cf)(Packet4f)pblend<Packet2d>(ifPacket, (Packet2d)thenPacket.v,
                                               (Packet2d)elsePacket.v);
}

//---------- double ----------

struct Packet1cd {
  EIGEN_STRONG_INLINE Packet1cd() {
  }
  EIGEN_STRONG_INLINE explicit Packet1cd(const std::complex<double>& a) {
    v[0] = std::real(a);
    v[1] = std::imag(a);
  }
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {
  }
  EIGEN_STRONG_INLINE Packet1cd(const Packet1cd& a) : v(a.v) {
  }
  EIGEN_STRONG_INLINE Packet1cd& operator=(const Packet1cd& b) {
    v = b.v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd conjugate(void) const {
    static const v2u64 p2ul_CONJ_XOR = { 0x0, 0x8000000000000000 };
    return (Packet1cd)pxor(v, (Packet2d)p2ul_CONJ_XOR);
  }
  EIGEN_STRONG_INLINE Packet1cd& operator*=(const Packet1cd& b) {
    Packet2d v1, v2;

    // Get the real values of a | a1_re | a1_re
    v1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)v, (v2i64)v);
    // Get the imag values of a | a1_im | a1_im
    v2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)v, (v2i64)v);
    // Multiply the real a with b
    v1 = pmul(v1, b.v);
    // Multiply the imag a with b
    v2 = pmul(v2, b.v);
    // Conjugate v2
    v2 = Packet1cd(v2).conjugate().v;
    // Swap real/imag elements in v2.
    v2 = (Packet2d)__builtin_msa_shf_w((v4i32)v2, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
    // Add and return the result
    v = padd(v1, v2);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator*(const Packet1cd& b) const {
    return Packet1cd(*this) *= b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator+=(const Packet1cd& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator+(const Packet1cd& b) const {
    return Packet1cd(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator-=(const Packet1cd& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(const Packet1cd& b) const {
    return Packet1cd(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator/=(const Packet1cd& b) {
    *this *= b.conjugate();
    Packet2d s = pmul<Packet2d>(b.v, b.v);
    s = padd(s, preverse<Packet2d>(s));
    v = pdiv(v, s);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator/(const Packet1cd& b) const {
    return Packet1cd(*this) /= b;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(void) const {
    return Packet1cd(pnegate(v));
  }

  Packet2d v;
};

inline std::ostream& operator<<(std::ostream& os, const Packet1cd& value) {
  os << "[ (" << value.v[0] << ", " << value.v[1] << "i) ]";
  return os;
}

template <>
struct packet_traits<std::complex<double> > : default_packet_traits {
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasNegate = 1,
    HasAbs = 0,
    HasAbs2 = 0,
    HasMin = 0,
    HasMax = 0,
    HasSetLinear = 0
  };
};

template <>
struct unpacket_traits<Packet1cd> {
  typedef std::complex<double> type;
  enum { size = 1, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet1cd half;
};

template <>
EIGEN_STRONG_INLINE Packet1cd pload<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from));
}

template <>
EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>& from) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(from);
}

template <>
EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a + b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a - b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return -a;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return a.conjugate();
}

template <>
EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a * b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pand<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pand(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd por<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(por(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pxor<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pxor(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pandnot(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  return pset1<Packet1cd>(*from);
}

template <>
EIGEN_STRONG_INLINE void pstore<std::complex<double> >(std::complex<double>* to,
                                                       const Packet1cd& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE pstore<double>((double*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double>* to,
                                                        const Packet1cd& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE pstoreu<double>((double*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double>* addr) {
  EIGEN_MSA_DEBUG;

  prefetch(reinterpret_cast<const double*>(addr));
}

template <>
EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(
    const std::complex<double>* from, Index stride __attribute__((unused))) {
  EIGEN_MSA_DEBUG;

  Packet1cd res;
  res.v[0] = std::real(from[0]);
  res.v[1] = std::imag(from[0]);
  return res;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to,
                                                                        const Packet1cd& from,
                                                                        Index stride
                                                                        __attribute__((unused))) {
  EIGEN_MSA_DEBUG;

  pstore(to, from);
}

template <>
EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<double>(a.v[0], a.v[1]);
}

template <>
EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return pfirst(a);
}

template <>
EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return pfirst(a);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd, Packet2d)

template <>
EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a / b;
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip /*<Packet1cd>*/ (const Packet1cd& x) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(preverse(Packet2d(x.v)));
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet1cd, 2>& value) {
  os << "[ " << value.packet[0] << ", " << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet2d v1, v2;

  v1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)kernel.packet[0].v, (v2i64)kernel.packet[1].v);
  // Get the imag values of a
  v2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)kernel.packet[0].v, (v2i64)kernel.packet[1].v);

  kernel.packet[0].v = v1;
  kernel.packet[1].v = v2;
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_COMPLEX_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin, cos, exp, and log functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

/* The tanh function of this file is an adaptation of
 * template<typename T> T generic_fast_tanh_float(const T&)
 * from MathFunctionsImpl.h.
 */

#ifndef EIGEN_MATH_FUNCTIONS_MSA_H
#define EIGEN_MATH_FUNCTIONS_MSA_H

namespace Eigen {

namespace internal {

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
plog<Packet4f>(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_SQRTHF, 0.707106781186547524f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p0, 7.0376836292e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p1, -1.1514610310e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p2, 1.1676998740e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p3, -1.2420140846e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p4, +1.4249322787e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p5, -1.6668057665e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p6, +2.0000714765e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p7, -2.4999993993e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p8, +3.3333331174e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q1, -2.12194440e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q2, 0.693359375f);
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  // Convert negative argument into NAN (quiet negative, to be specific).
  Packet4f zero = (Packet4f)__builtin_msa_ldi_w(0);
  Packet4i neg_mask = __builtin_msa_fclt_w(_x, zero);
  Packet4i zero_mask = __builtin_msa_fceq_w(_x, zero);
  Packet4f non_neg_x_or_nan = padd(_x, (Packet4f)neg_mask);  // Add 0.0 or NAN.
  Packet4f x = non_neg_x_or_nan;

  // Extract exponent from x = mantissa * 2**exponent, where 1.0 <= mantissa < 2.0.
  // N.B. the exponent is one less of what frexpf() would return.
  Packet4i e_int = __builtin_msa_ftint_s_w(__builtin_msa_flog2_w(x));
  // Multiply x by 2**(-exponent-1) to get 0.5 <= x < 1.0 as from frexpf().
  x = __builtin_msa_fexp2_w(x, (Packet4i)__builtin_msa_nori_b((v16u8)e_int, 0));

  /*
     if (x < SQRTHF) {
       x = x + x - 1.0;
     } else {
       e += 1;
       x = x - 1.0;
     }
  */
  Packet4f xx = padd(x, x);
  Packet4i ge_mask = __builtin_msa_fcle_w(p4f_cephes_SQRTHF, x);
  e_int = psub(e_int, ge_mask);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)ge_mask, (v16u8)xx, (v16u8)x);
  x = psub(x, p4f_1);
  Packet4f e = __builtin_msa_ffint_s_w(e_int);

  Packet4f x2 = pmul(x, x);
  Packet4f x3 = pmul(x2, x);

  Packet4f y, y1, y2;
  y = pmadd(p4f_cephes_log_p0, x, p4f_cephes_log_p1);
  y1 = pmadd(p4f_cephes_log_p3, x, p4f_cephes_log_p4);
  y2 = pmadd(p4f_cephes_log_p6, x, p4f_cephes_log_p7);
  y = pmadd(y, x, p4f_cephes_log_p2);
  y1 = pmadd(y1, x, p4f_cephes_log_p5);
  y2 = pmadd(y2, x, p4f_cephes_log_p8);
  y = pmadd(y, x3, y1);
  y = pmadd(y, x3, y2);
  y = pmul(y, x3);

  y = pmadd(e, p4f_cephes_log_q1, y);
  x = __builtin_msa_fmsub_w(x, x2, p4f_half);
  x = padd(x, y);
  x = pmadd(e, p4f_cephes_log_q2, x);

  // x is now the logarithm result candidate. We still need to handle the
  // extreme arguments of zero and positive infinity, though.
  // N.B. if the argument is +INFINITY, x is NAN because the polynomial terms
  // contain infinities of both signs (see the coefficients and code above).
  // INFINITY - INFINITY is NAN.

  // If the argument is +INFINITY, make it the new result candidate.
  // To achieve that we choose the smaller of the result candidate and the
  // argument.
  // This is correct for all finite pairs of values (the logarithm is smaller
  // than the argument).
  // This is also correct in the special case when the argument is +INFINITY
  // and the result candidate is NAN. This is because the fmin.df instruction
  // prefers non-NANs to NANs.
  x = __builtin_msa_fmin_w(x, non_neg_x_or_nan);

  // If the argument is zero (including -0.0), the result becomes -INFINITY.
  Packet4i neg_infs = __builtin_msa_slli_w(zero_mask, 23);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)zero_mask, (v16u8)x, (v16u8)neg_infs);

  return x;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
pexp<Packet4f>(const Packet4f& _x) {
  // Limiting single-precision pexp's argument to [-128, +128] lets pexp
  // reach 0 and INFINITY naturally.
  static _EIGEN_DECLARE_CONST_Packet4f(exp_lo, -128.0f);
  static _EIGEN_DECLARE_CONST_Packet4f(exp_hi, +128.0f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_LOG2EF, 1.44269504088896341f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C1, 0.693359375f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C2, -2.12194440e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p0, 1.9875691500e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p1, 1.3981999507e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p2, 8.3334519073e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p3, 4.1665795894e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p4, 1.6666665459e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p5, 5.0000001201e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  Packet4f x = _x;

  // Clamp x.
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(x, p4f_exp_lo), (v16u8)x,
                                     (v16u8)p4f_exp_lo);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(p4f_exp_hi, x), (v16u8)x,
                                     (v16u8)p4f_exp_hi);

  // Round to nearest integer by adding 0.5 (with x's sign) and truncating.
  Packet4f x2_add = (Packet4f)__builtin_msa_binsli_w((v4u32)p4f_half, (v4u32)x, 0);
  Packet4f x2 = pmadd(x, p4f_cephes_LOG2EF, x2_add);
  Packet4i x2_int = __builtin_msa_ftrunc_s_w(x2);
  Packet4f x2_int_f = __builtin_msa_ffint_s_w(x2_int);

  x = __builtin_msa_fmsub_w(x, x2_int_f, p4f_cephes_exp_C1);
  x = __builtin_msa_fmsub_w(x, x2_int_f, p4f_cephes_exp_C2);

  Packet4f z = pmul(x, x);

  Packet4f y = p4f_cephes_exp_p0;
  y = pmadd(y, x, p4f_cephes_exp_p1);
  y = pmadd(y, x, p4f_cephes_exp_p2);
  y = pmadd(y, x, p4f_cephes_exp_p3);
  y = pmadd(y, x, p4f_cephes_exp_p4);
  y = pmadd(y, x, p4f_cephes_exp_p5);
  y = pmadd(y, z, x);
  y = padd(y, p4f_1);

  // y *= 2**exponent.
  y = __builtin_msa_fexp2_w(y, x2_int);

  return y;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(tanh_tiny, 1e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(tanh_hi, 9.0f);
  // The monomial coefficients of the numerator polynomial (odd).
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_1, 4.89352455891786e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_3, 6.37261928875436e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_5, 1.48572235717979e-5f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_7, 5.12229709037114e-8f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_9, -8.60467152213735e-11f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_11, 2.00018790482477e-13f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_13, -2.76076847742355e-16f);
  // The monomial coefficients of the denominator polynomial (even).
  static _EIGEN_DECLARE_CONST_Packet4f(beta_0, 4.89352518554385e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_2, 2.26843463243900e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_4, 1.18534705686654e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_6, 1.19825839466702e-6f);

  Packet4f x = pabs(_x);
  Packet4i tiny_mask = __builtin_msa_fclt_w(x, p4f_tanh_tiny);

  // Clamp the inputs to the range [-9, 9] since anything outside
  // this range is -/+1.0f in single-precision.
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(p4f_tanh_hi, x), (v16u8)x,
                                     (v16u8)p4f_tanh_hi);

  // Since the polynomials are odd/even, we need x**2.
  Packet4f x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  Packet4f p = pmadd(x2, p4f_alpha_13, p4f_alpha_11);
  p = pmadd(x2, p, p4f_alpha_9);
  p = pmadd(x2, p, p4f_alpha_7);
  p = pmadd(x2, p, p4f_alpha_5);
  p = pmadd(x2, p, p4f_alpha_3);
  p = pmadd(x2, p, p4f_alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial q.
  Packet4f q = pmadd(x2, p4f_beta_6, p4f_beta_4);
  q = pmadd(x2, q, p4f_beta_2);
  q = pmadd(x2, q, p4f_beta_0);

  // Divide the numerator by the denominator.
  p = pdiv(p, q);

  // Reinstate the sign.
  p = (Packet4f)__builtin_msa_binsli_w((v4u32)p, (v4u32)_x, 0);

  // When the argument is very small in magnitude it's more accurate to just return it.
  p = (Packet4f)__builtin_msa_bsel_v((v16u8)tiny_mask, (v16u8)p, (v16u8)_x);

  return p;
}

template <bool sine>
Packet4f psincos_inner_msa_float(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(sincos_max_arg, 13176795.0f);  // Approx. (2**24) / (4/Pi).
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP1, -0.78515625f);
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP2, -2.4187564849853515625e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP3, -3.77489497744594108e-8f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p0, -1.9515295891e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p1, 8.3321608736e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p2, -1.6666654611e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p0, 2.443315711809948e-5f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p1, -1.388731625493765e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p2, 4.166664568298827e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_FOPI, 1.27323954473516f);  // 4/Pi.
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  Packet4f x = pabs(_x);

  // Translate infinite arguments into NANs.
  Packet4f zero_or_nan_if_inf = psub(_x, _x);
  x = padd(x, zero_or_nan_if_inf);
  // Prevent sin/cos from generating values larger than 1.0 in magnitude
  // for very large arguments by setting x to 0.0.
  Packet4i small_or_nan_mask = __builtin_msa_fcult_w(x, p4f_sincos_max_arg);
  x = pand(x, (Packet4f)small_or_nan_mask);

  // Scale x by 4/Pi to find x's octant.
  Packet4f y = pmul(x, p4f_cephes_FOPI);
  // Get the octant. We'll reduce x by this number of octants or by one more than it.
  Packet4i y_int = __builtin_msa_ftrunc_s_w(y);
  // x's from even-numbered octants will translate to octant 0: [0, +Pi/4].
  // x's from odd-numbered octants will translate to octant -1: [-Pi/4, 0].
  // Adjustment for odd-numbered octants: octant = (octant + 1) & (~1).
  Packet4i y_int1 = __builtin_msa_addvi_w(y_int, 1);
  Packet4i y_int2 = (Packet4i)__builtin_msa_bclri_w((Packet4ui)y_int1, 0); // bclri = bit-clear
  y = __builtin_msa_ffint_s_w(y_int2);

  // Compute the sign to apply to the polynomial.
  Packet4i sign_mask = sine ? pxor(__builtin_msa_slli_w(y_int1, 29), (Packet4i)_x)
                            : __builtin_msa_slli_w(__builtin_msa_addvi_w(y_int, 3), 29);

  // Get the polynomial selection mask.
  // We'll calculate both (sin and cos) polynomials and then select from the two.
  Packet4i poly_mask = __builtin_msa_ceqi_w(__builtin_msa_slli_w(y_int2, 30), 0);

  // Reduce x by y octants to get: -Pi/4 <= x <= +Pi/4.
  // The magic pass: "Extended precision modular arithmetic"
  // x = ((x - y * DP1) - y * DP2) - y * DP3
  Packet4f tmp1 = pmul(y, p4f_minus_cephes_DP1);
  Packet4f tmp2 = pmul(y, p4f_minus_cephes_DP2);
  Packet4f tmp3 = pmul(y, p4f_minus_cephes_DP3);
  x = padd(x, tmp1);
  x = padd(x, tmp2);
  x = padd(x, tmp3);

  // Evaluate the cos(x) polynomial.
  y = p4f_coscof_p0;
  Packet4f z = pmul(x, x);
  y = pmadd(y, z, p4f_coscof_p1);
  y = pmadd(y, z, p4f_coscof_p2);
  y = pmul(y, z);
  y = pmul(y, z);
  y = __builtin_msa_fmsub_w(y, z, p4f_half);
  y = padd(y, p4f_1);

  // Evaluate the sin(x) polynomial.
  Packet4f y2 = p4f_sincof_p0;
  y2 = pmadd(y2, z, p4f_sincof_p1);
  y2 = pmadd(y2, z, p4f_sincof_p2);
  y2 = pmul(y2, z);
  y2 = pmadd(y2, x, x);

  // Select the correct result from the two polynomials.
  y = sine ? (Packet4f)__builtin_msa_bsel_v((v16u8)poly_mask, (v16u8)y, (v16u8)y2)
           : (Packet4f)__builtin_msa_bsel_v((v16u8)poly_mask, (v16u8)y2, (v16u8)y);

  // Update the sign.
  sign_mask = pxor(sign_mask, (Packet4i)y);
  y = (Packet4f)__builtin_msa_binsli_w((v4u32)y, (v4u32)sign_mask, 0); // binsli = bit-insert-left
  return y;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
psin<Packet4f>(const Packet4f& x) {
  return psincos_inner_msa_float</* sine */ true>(x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
pcos<Packet4f>(const Packet4f& x) {
  return psincos_inner_msa_float</* sine */ false>(x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d
pexp<Packet2d>(const Packet2d& _x) {
  // Limiting double-precision pexp's argument to [-1024, +1024] lets pexp
  // reach 0 and INFINITY naturally.
  static _EIGEN_DECLARE_CONST_Packet2d(exp_lo, -1024.0);
  static _EIGEN_DECLARE_CONST_Packet2d(exp_hi, +1024.0);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_LOG2EF, 1.4426950408889634073599);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C1, 0.693145751953125);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C2, 1.42860682030941723212e-6);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p0, 1.26177193074810590878e-4);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p1, 3.02994407707441961300e-2);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p2, 9.99999999999999999910e-1);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q0, 3.00198505138664455042e-6);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q1, 2.52448340349684104192e-3);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q2, 2.27265548208155028766e-1);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q3, 2.00000000000000000009e0);
  static _EIGEN_DECLARE_CONST_Packet2d(half, 0.5);
  static _EIGEN_DECLARE_CONST_Packet2d(1, 1.0);
  static _EIGEN_DECLARE_CONST_Packet2d(2, 2.0);

  Packet2d x = _x;

  // Clamp x.
  x = (Packet2d)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_d(x, p2d_exp_lo), (v16u8)x,
                                     (v16u8)p2d_exp_lo);
  x = (Packet2d)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_d(p2d_exp_hi, x), (v16u8)x,
                                     (v16u8)p2d_exp_hi);

  // Round to nearest integer by adding 0.5 (with x's sign) and truncating.
  Packet2d x2_add = (Packet2d)__builtin_msa_binsli_d((v2u64)p2d_half, (v2u64)x, 0);
  Packet2d x2 = pmadd(x, p2d_cephes_LOG2EF, x2_add);
  Packet2l x2_long = __builtin_msa_ftrunc_s_d(x2);
  Packet2d x2_long_d = __builtin_msa_ffint_s_d(x2_long);

  x = __builtin_msa_fmsub_d(x, x2_long_d, p2d_cephes_exp_C1);
  x = __builtin_msa_fmsub_d(x, x2_long_d, p2d_cephes_exp_C2);

  x2 = pmul(x, x);

  Packet2d px = p2d_cephes_exp_p0;
  px = pmadd(px, x2, p2d_cephes_exp_p1);
  px = pmadd(px, x2, p2d_cephes_exp_p2);
  px = pmul(px, x);

  Packet2d qx = p2d_cephes_exp_q0;
  qx = pmadd(qx, x2, p2d_cephes_exp_q1);
  qx = pmadd(qx, x2, p2d_cephes_exp_q2);
  qx = pmadd(qx, x2, p2d_cephes_exp_q3);

  x = pdiv(px, psub(qx, px));
  x = pmadd(p2d_2, x, p2d_1);

  // x *= 2**exponent.
  x = __builtin_msa_fexp2_d(x, x2_long);

  return x;
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_MSA_H
#define EIGEN_PACKET_MATH_MSA_H

#include <iostream>
#include <string>

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#endif

#if 0
#define EIGEN_MSA_DEBUG                                                             \
  static bool firstTime = true;                                                     \
  do {                                                                              \
    if (firstTime) {                                                                \
      std::cout << __FILE__ << ':' << __LINE__ << ':' << __FUNCTION__ << std::endl; \
      firstTime = false;                                                            \
    }                                                                               \
  } while (0)
#else
#define EIGEN_MSA_DEBUG
#endif

#define EIGEN_MSA_SHF_I8(a, b, c, d) (((d) << 6) | ((c) << 4) | ((b) << 2) | (a))

typedef v4f32 Packet4f;
typedef v4i32 Packet4i;
typedef v4u32 Packet4ui;

#define _EIGEN_DECLARE_CONST_Packet4f(NAME, X) const Packet4f p4f_##NAME = { X, X, X, X }
#define _EIGEN_DECLARE_CONST_Packet4i(NAME, X) const Packet4i p4i_##NAME = { X, X, X, X }
#define _EIGEN_DECLARE_CONST_Packet4ui(NAME, X) const Packet4ui p4ui_##NAME = { X, X, X, X }

inline std::ostream& operator<<(std::ostream& os, const Packet4f& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet4i& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet4ui& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;  // Packet2f intrinsics not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,  // Packet2f intrinsics not implemented yet
    // FIXME check the Has*
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<int32_t> : default_packet_traits {
  typedef Packet4i type;
  typedef Packet4i half;  // Packet2i intrinsics not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,  // Packet2i intrinsics not implemented yet
    // FIXME check the Has*
    HasDiv = 1,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet4f> {
  typedef float type;
  enum { size = 4, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet4f half;
};

template <>
struct unpacket_traits<Packet4i> {
  typedef int32_t type;
  enum { size = 4, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet4i half;
};

template <>
EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from) {
  EIGEN_MSA_DEBUG;

  Packet4f v = { from, from, from, from };
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int32_t& from) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fill_w(from);
}

template <>
EIGEN_STRONG_INLINE Packet4f pload1<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  float f = *from;
  Packet4f v = { f, f, f, f };
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4i pload1<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fill_w(*from);
}

template <>
EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fadd_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_addv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a) {
  EIGEN_MSA_DEBUG;

  static const Packet4f countdown = { 0.0f, 1.0f, 2.0f, 3.0f };
  return padd(pset1<Packet4f>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int32_t& a) {
  EIGEN_MSA_DEBUG;

  static const Packet4i countdown = { 0, 1, 2, 3 };
  return padd(pset1<Packet4i>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsub_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_subv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_bnegi_w((v4u32)a, 31);
}

template <>
EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_addvi_w((v4i32)__builtin_msa_nori_b((v16u8)a, 0), 1);
}

template <>
EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmul_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_mulv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fdiv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_div_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmadd_w(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) {
  EIGEN_MSA_DEBUG;

  // Use "asm" construct to avoid __builtin_msa_maddv_w GNU C bug.
  Packet4i value = c;
  __asm__("maddv.w %w[value], %w[a], %w[b]\n"
          // Outputs
          : [value] "+f"(value)
          // Inputs
          : [a] "f"(a), [b] "f"(b));
  return value;
}

template <>
EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet4f)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet4i)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmin_w(a, b);
#else
  // This prefers NaNs to numbers.
  Packet4i aNaN = __builtin_msa_fcun_w(a, a);
  Packet4i aMinOrNaN = por(__builtin_msa_fclt_w(a, b), aNaN);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)aMinOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_min_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmax_w(a, b);
#else
  // This prefers NaNs to numbers.
  Packet4i aNaN = __builtin_msa_fcun_w(a, a);
  Packet4i aMaxOrNaN = por(__builtin_msa_fclt_w(b, a), aNaN);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)aMaxOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_max_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return (Packet4f)__builtin_msa_ld_w(const_cast<float*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return __builtin_msa_ld_w(const_cast<int32_t*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet4f)__builtin_msa_ld_w(const_cast<float*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet4i)__builtin_msa_ld_w(const_cast<int32_t*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  float f0 = from[0], f1 = from[1];
  Packet4f v0 = { f0, f0, f0, f0 };
  Packet4f v1 = { f1, f1, f1, f1 };
  return (Packet4f)__builtin_msa_ilvr_d((v2i64)v1, (v2i64)v0);
}

template <>
EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  int32_t i0 = from[0], i1 = from[1];
  Packet4i v0 = { i0, i0, i0, i0 };
  Packet4i v1 = { i1, i1, i1, i1 };
  return (Packet4i)__builtin_msa_ilvr_d((v2i64)v1, (v2i64)v0);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_w((Packet4i)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet4i& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_w(from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_w((Packet4i)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet4i& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_w(from, to, 0);
}

template <>
EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride) {
  EIGEN_MSA_DEBUG;

  float f = *from;
  Packet4f v = { f, f, f, f };
  v[1] = from[stride];
  v[2] = from[2 * stride];
  v[3] = from[3 * stride];
  return v;
}

template <>
EIGEN_DEVICE_FUNC inline Packet4i pgather<int32_t, Packet4i>(const int32_t* from, Index stride) {
  EIGEN_MSA_DEBUG;

  int32_t i = *from;
  Packet4i v = { i, i, i, i };
  v[1] = from[stride];
  v[2] = from[2 * stride];
  v[3] = from[3 * stride];
  return v;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from,
                                                        Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
  to += stride;
  *to = from[2];
  to += stride;
  *to = from[3];
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<int32_t, Packet4i>(int32_t* to, const Packet4i& from,
                                                          Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
  to += stride;
  *to = from[2];
  to += stride;
  *to = from[3];
}

template <>
EIGEN_STRONG_INLINE void prefetch<float>(const float* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE void prefetch<int32_t>(const int32_t* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE int32_t pfirst<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(3, 2, 1, 0));
}

template <>
EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(3, 2, 1, 0));
}

template <>
EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_bclri_w((v4u32)a, 31);
}

template <>
EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i zero = __builtin_msa_ldi_w(0);
  return __builtin_msa_add_a_w(zero, a);
}

template <>
EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  Packet4f s = padd(a, (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  s = padd(s, (Packet4f)__builtin_msa_shf_w((v4i32)s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return s[0];
}


template <>
EIGEN_STRONG_INLINE int32_t predux<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i s = padd(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  s = padd(s, __builtin_msa_shf_w(s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return s[0];
}

// Other reduction functions:
// mul
template <>
EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  Packet4f p = pmul(a, (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  p = pmul(p, (Packet4f)__builtin_msa_shf_w((v4i32)p, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return p[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_mul<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i p = pmul(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  p = pmul(p, __builtin_msa_shf_w(p, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return p[0];
}

// min
template <>
EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  // Swap 64-bit halves of a.
  Packet4f swapped = (Packet4f)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
#if !EIGEN_FAST_MATH
  // Detect presence of NaNs from pairs a[0]-a[2] and a[1]-a[3] as two 32-bit
  // masks of all zeroes/ones in low 64 bits.
  v16u8 unord = (v16u8)__builtin_msa_fcun_w(a, swapped);
  // Combine the two masks into one: 64 ones if no NaNs, otherwise 64 zeroes.
  unord = (v16u8)__builtin_msa_ceqi_d((v2i64)unord, 0);
#endif
  // Continue with min computation.
  Packet4f v = __builtin_msa_fmin_w(a, swapped);
  v = __builtin_msa_fmin_w(
      v, (Packet4f)__builtin_msa_shf_w((Packet4i)v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
#if !EIGEN_FAST_MATH
  // Based on the mask select between v and 4 qNaNs.
  v16u8 qnans = (v16u8)__builtin_msa_fill_w(0x7FC00000);
  v = (Packet4f)__builtin_msa_bsel_v(unord, qnans, (v16u8)v);
#endif
  return v[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_min<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i m = pmin(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  m = pmin(m, __builtin_msa_shf_w(m, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return m[0];
}

// max
template <>
EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  // Swap 64-bit halves of a.
  Packet4f swapped = (Packet4f)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
#if !EIGEN_FAST_MATH
  // Detect presence of NaNs from pairs a[0]-a[2] and a[1]-a[3] as two 32-bit
  // masks of all zeroes/ones in low 64 bits.
  v16u8 unord = (v16u8)__builtin_msa_fcun_w(a, swapped);
  // Combine the two masks into one: 64 ones if no NaNs, otherwise 64 zeroes.
  unord = (v16u8)__builtin_msa_ceqi_d((v2i64)unord, 0);
#endif
  // Continue with max computation.
  Packet4f v = __builtin_msa_fmax_w(a, swapped);
  v = __builtin_msa_fmax_w(
      v, (Packet4f)__builtin_msa_shf_w((Packet4i)v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
#if !EIGEN_FAST_MATH
  // Based on the mask select between v and 4 qNaNs.
  v16u8 qnans = (v16u8)__builtin_msa_fill_w(0x7FC00000);
  v = (Packet4f)__builtin_msa_bsel_v(unord, qnans, (v16u8)v);
#endif
  return v[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_max<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i m = pmax(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  m = pmax(m, __builtin_msa_shf_w(m, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return m[0];
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet4f, 4>& value) {
  os << "[ " << value.packet[0] << "," << std::endl
     << "  " << value.packet[1] << "," << std::endl
     << "  " << value.packet[2] << "," << std::endl
     << "  " << value.packet[3] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4f, 4>& kernel) {
  EIGEN_MSA_DEBUG;

  v4i32 tmp1, tmp2, tmp3, tmp4;

  tmp1 = __builtin_msa_ilvr_w((v4i32)kernel.packet[1], (v4i32)kernel.packet[0]);
  tmp2 = __builtin_msa_ilvr_w((v4i32)kernel.packet[3], (v4i32)kernel.packet[2]);
  tmp3 = __builtin_msa_ilvl_w((v4i32)kernel.packet[1], (v4i32)kernel.packet[0]);
  tmp4 = __builtin_msa_ilvl_w((v4i32)kernel.packet[3], (v4i32)kernel.packet[2]);

  kernel.packet[0] = (Packet4f)__builtin_msa_ilvr_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[1] = (Packet4f)__builtin_msa_ilvod_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[2] = (Packet4f)__builtin_msa_ilvr_d((v2i64)tmp4, (v2i64)tmp3);
  kernel.packet[3] = (Packet4f)__builtin_msa_ilvod_d((v2i64)tmp4, (v2i64)tmp3);
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet4i, 4>& value) {
  os << "[ " << value.packet[0] << "," << std::endl
     << "  " << value.packet[1] << "," << std::endl
     << "  " << value.packet[2] << "," << std::endl
     << "  " << value.packet[3] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4i, 4>& kernel) {
  EIGEN_MSA_DEBUG;

  v4i32 tmp1, tmp2, tmp3, tmp4;

  tmp1 = __builtin_msa_ilvr_w(kernel.packet[1], kernel.packet[0]);
  tmp2 = __builtin_msa_ilvr_w(kernel.packet[3], kernel.packet[2]);
  tmp3 = __builtin_msa_ilvl_w(kernel.packet[1], kernel.packet[0]);
  tmp4 = __builtin_msa_ilvl_w(kernel.packet[3], kernel.packet[2]);

  kernel.packet[0] = (Packet4i)__builtin_msa_ilvr_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[1] = (Packet4i)__builtin_msa_ilvod_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[2] = (Packet4i)__builtin_msa_ilvr_d((v2i64)tmp4, (v2i64)tmp3);
  kernel.packet[3] = (Packet4i)__builtin_msa_ilvod_d((v2i64)tmp4, (v2i64)tmp3);
}

template <>
EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsqrt_w(a);
}

template <>
EIGEN_STRONG_INLINE Packet4f prsqrt(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  return __builtin_msa_frsqrt_w(a);
#else
  Packet4f ones = __builtin_msa_ffint_s_w(__builtin_msa_ldi_w(1));
  return pdiv(ones, psqrt(a));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"  // 3 = round towards -INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 1\n"  // 2 = round towards +INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 3\n"  // 0 = round to nearest, ties to even.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket,
                                    const Packet4f& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2],
                       ifPacket.select[3] };
  Packet4i mask = __builtin_msa_ceqi_w((Packet4i)select, 0);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

template <>
EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket,
                                    const Packet4i& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2],
                       ifPacket.select[3] };
  Packet4i mask = __builtin_msa_ceqi_w((Packet4i)select, 0);
  return (Packet4i)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

//---------- double ----------

typedef v2f64 Packet2d;
typedef v2i64 Packet2l;
typedef v2u64 Packet2ul;

#define _EIGEN_DECLARE_CONST_Packet2d(NAME, X) const Packet2d p2d_##NAME = { X, X }
#define _EIGEN_DECLARE_CONST_Packet2l(NAME, X) const Packet2l p2l_##NAME = { X, X }
#define _EIGEN_DECLARE_CONST_Packet2ul(NAME, X) const Packet2ul p2ul_##NAME = { X, X }

inline std::ostream& operator<<(std::ostream& os, const Packet2d& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet2l& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet2ul& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

template <>
struct packet_traits<double> : default_packet_traits {
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,
    // FIXME check the Has*
    HasDiv = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet2d> {
  typedef double type;
  enum { size = 2, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet2d half;
};

template <>
EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) {
  EIGEN_MSA_DEBUG;

  Packet2d value = { from, from };
  return value;
}

template <>
EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fadd_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) {
  EIGEN_MSA_DEBUG;

  static const Packet2d countdown = { 0.0, 1.0 };
  return padd(pset1<Packet2d>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsub_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_bnegi_d((v2u64)a, 63);
}

template <>
EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmul_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fdiv_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmadd_d(c, a, b);
}

// Logical Operations are not supported for float, so we have to reinterpret casts using MSA
// intrinsics
template <>
EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet2d)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet2d)__builtin_msa_ld_d(const_cast<double*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmin_d(a, b);
#else
  // This prefers NaNs to numbers.
  v2i64 aNaN = __builtin_msa_fcun_d(a, a);
  v2i64 aMinOrNaN = por(__builtin_msa_fclt_d(a, b), aNaN);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)aMinOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmax_d(a, b);
#else
  // This prefers NaNs to numbers.
  v2i64 aNaN = __builtin_msa_fcun_d(a, a);
  v2i64 aMaxOrNaN = por(__builtin_msa_fclt_d(b, a), aNaN);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)aMaxOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet2d)__builtin_msa_ld_d(const_cast<double*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  Packet2d value = { *from, *from };
  return value;
}

template <>
EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_d((v2i64)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_d((v2i64)from, to, 0);
}

template <>
EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride) {
  EIGEN_MSA_DEBUG;

  Packet2d value;
  value[0] = *from;
  from += stride;
  value[1] = *from;
  return value;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from,
                                                         Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
}

template <>
EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
}

template <>
EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_bclri_d((v2u64)a, 63);
}

template <>
EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  Packet2d s = padd(a, preverse(a));
  return s[0];
}

// Other reduction functions:
// mul
template <>
EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  Packet2d p = pmul(a, preverse(a));
  return p[0];
}

// min
template <>
EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  Packet2d swapped = (Packet2d)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
  Packet2d v = __builtin_msa_fmin_d(a, swapped);
  return v[0];
#else
  double a0 = a[0], a1 = a[1];
  return ((numext::isnan)(a0) || a0 < a1) ? a0 : a1;
#endif
}

// max
template <>
EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  Packet2d swapped = (Packet2d)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
  Packet2d v = __builtin_msa_fmax_d(a, swapped);
  return v[0];
#else
  double a0 = a[0], a1 = a[1];
  return ((numext::isnan)(a0) || a0 > a1) ? a0 : a1;
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d psqrt(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsqrt_d(a);
}

template <>
EIGEN_STRONG_INLINE Packet2d prsqrt(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  return __builtin_msa_frsqrt_d(a);
#else
  Packet2d ones = __builtin_msa_ffint_s_d(__builtin_msa_ldi_d(1));
  return pdiv(ones, psqrt(a));
#endif
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet2d, 2>& value) {
  os << "[ " << value.packet[0] << "," << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2d, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet2d trn1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)kernel.packet[1], (v2i64)kernel.packet[0]);
  Packet2d trn2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)kernel.packet[1], (v2i64)kernel.packet[0]);
  kernel.packet[0] = trn1;
  kernel.packet[1] = trn2;
}

template <>
EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"  // 3 = round towards -INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 1\n"  // 2 = round towards +INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 3\n"  // 0 = round to nearest, ties to even.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket,
                                    const Packet2d& elsePacket) {
  Packet2ul select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2l mask = __builtin_msa_ceqi_d((Packet2l)select, 0);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_PACKET_MATH_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_NEON_H
#define EIGEN_COMPLEX_NEON_H

namespace Eigen {

namespace internal {

inline uint32x4_t p4ui_CONJ_XOR()
{
// See bug 1325, clang fails to call vld1q_u64.
#if EIGEN_COMP_CLANG || EIGEN_COMP_CASTXML
  uint32x4_t ret = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
  return ret;
#else
  static const uint32_t conj_XOR_DATA[] = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
  return vld1q_u32( conj_XOR_DATA );
#endif
}

inline uint32x2_t p2ui_CONJ_XOR()
{
  static const uint32_t conj_XOR_DATA[] = { 0x00000000, 0x80000000 };
  return vld1_u32( conj_XOR_DATA );
}

//---------- float ----------

struct Packet1cf
{
  EIGEN_STRONG_INLINE Packet1cf() {}
  EIGEN_STRONG_INLINE explicit Packet1cf(const Packet2f& a) : v(a) {}
  Packet2f v;
};
struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}
  Packet4f v;
};

template<> struct packet_traits<std::complex<float> > : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet1cf half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasMul       = 1,
    HasDiv       = 1,
    HasNegate    = 1,
    HasAbs       = 0,
    HasAbs2      = 0,
    HasMin       = 0,
    HasMax       = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cf>
{
  typedef std::complex<float> type;
  typedef Packet1cf half;
  typedef Packet2f as_real;
  enum
  {
    size = 1,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2cf>
{
  typedef std::complex<float> type;
  typedef Packet1cf half;
  typedef Packet4f as_real;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cf pcast<float,Packet1cf>(const float& a)
{ return Packet1cf(vset_lane_f32(a, vdup_n_f32(0.f), 0)); }
template<> EIGEN_STRONG_INLINE Packet2cf pcast<Packet2f,Packet2cf>(const Packet2f& a)
{ return Packet2cf(vreinterpretq_f32_u64(vmovl_u32(vreinterpret_u32_f32(a)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pset1<Packet1cf>(const std::complex<float>& from)
{ return Packet1cf(vld1_f32(reinterpret_cast<const float*>(&from))); }
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>& from)
{
  const float32x2_t r64 = vld1_f32(reinterpret_cast<const float*>(&from));
  return Packet2cf(vcombine_f32(r64, r64));
}

template<> EIGEN_STRONG_INLINE Packet1cf padd<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(padd<Packet2f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(padd<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf psub<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(psub<Packet2f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(psub<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf pnegate(const Packet1cf& a) { return Packet1cf(pnegate<Packet2f>(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate<Packet4f>(a.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf pconj(const Packet1cf& a)
{
  const Packet2ui b = vreinterpret_u32_f32(a.v);
  return Packet1cf(vreinterpret_f32_u32(veor_u32(b, p2ui_CONJ_XOR())));
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  const Packet4ui b = vreinterpretq_u32_f32(a.v);
  return Packet2cf(vreinterpretq_f32_u32(veorq_u32(b, p4ui_CONJ_XOR())));
}

template<> EIGEN_STRONG_INLINE Packet1cf pmul<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{
  Packet2f v1, v2;

  // Get the real values of a | a1_re | a1_re |
  v1 = vdup_lane_f32(a.v, 0);
  // Get the imag values of a | a1_im | a1_im |
  v2 = vdup_lane_f32(a.v, 1);
  // Multiply the real a with b
  v1 = vmul_f32(v1, b.v);
  // Multiply the imag a with b
  v2 = vmul_f32(v2, b.v);
  // Conjugate v2
  v2 = vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(v2), p2ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64_f32(v2);
  // Add and return the result
  return Packet1cf(vadd_f32(v1, v2));
}
template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet4f v1, v2;

  // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
  v1 = vcombine_f32(vdup_lane_f32(vget_low_f32(a.v), 0), vdup_lane_f32(vget_high_f32(a.v), 0));
  // Get the imag values of a | a1_im | a1_im | a2_im | a2_im |
  v2 = vcombine_f32(vdup_lane_f32(vget_low_f32(a.v), 1), vdup_lane_f32(vget_high_f32(a.v), 1));
  // Multiply the real a with b
  v1 = vmulq_f32(v1, b.v);
  // Multiply the imag a with b
  v2 = vmulq_f32(v2, b.v);
  // Conjugate v2
  v2 = vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(v2), p4ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64q_f32(v2);
  // Add and return the result
  return Packet2cf(vaddq_f32(v1, v2));
}

template<> EIGEN_STRONG_INLINE Packet1cf pcmp_eq(const Packet1cf& a, const Packet1cf& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a[0])==re(b[0]), im(a[0])==im(b[0])]
  Packet2f eq = pcmp_eq<Packet2f>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a[0])==im(b[0]), re(a[0])==re(b[0])]
  Packet2f eq_swapped = vrev64_f32(eq);
  // Return re(a)==re(b) && im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cf(pand<Packet2f>(eq, eq_swapped));
}
template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a[0])==re(b[0]), im(a[0])==im(b[0]), re(a[1])==re(b[1]), im(a[1])==im(b[1])]
  Packet4f eq = pcmp_eq<Packet4f>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a[0])==im(b[0]), re(a[0])==re(b[0]), im(a[1])==im(b[1]), re(a[1])==re(b[1])]
  Packet4f eq_swapped = vrev64q_f32(eq);
  // Return re(a)==re(b) && im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet2cf(pand<Packet4f>(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cf pand<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vand_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pand<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vandq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf por<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vorr_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf por<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vorrq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pxor<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pandnot<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vbic_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vbicq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pload<Packet1cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cf(pload<Packet2f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>(reinterpret_cast<const float*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cf ploadu<Packet1cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cf(ploadu<Packet2f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>(reinterpret_cast<const float*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cf ploaddup<Packet1cf>(const std::complex<float>* from)
{ return pset1<Packet1cf>(*from); }
template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from)
{ return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *to, const Packet1cf& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *to, const Packet2cf& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore(reinterpret_cast<float*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *to, const Packet1cf& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *to, const Packet2cf& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu(reinterpret_cast<float*>(to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet1cf pgather<std::complex<float>, Packet1cf>(
    const std::complex<float>* from, Index stride)
{
  const Packet2f tmp = vdup_n_f32(std::real(from[0*stride]));
  return Packet1cf(vset_lane_f32(std::imag(from[0*stride]), tmp, 1));
}
template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(
    const std::complex<float>* from, Index stride)
{
  Packet4f res = vdupq_n_f32(std::real(from[0*stride]));
  res = vsetq_lane_f32(std::imag(from[0*stride]), res, 1);
  res = vsetq_lane_f32(std::real(from[1*stride]), res, 2);
  res = vsetq_lane_f32(std::imag(from[1*stride]), res, 3);
  return Packet2cf(res);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet1cf>(
    std::complex<float>* to, const Packet1cf& from, Index stride)
{ to[stride*0] = std::complex<float>(vget_lane_f32(from.v, 0), vget_lane_f32(from.v, 1)); }
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(
    std::complex<float>* to, const Packet2cf& from, Index stride)
{
  to[stride*0] = std::complex<float>(vgetq_lane_f32(from.v, 0), vgetq_lane_f32(from.v, 1));
  to[stride*1] = std::complex<float>(vgetq_lane_f32(from.v, 2), vgetq_lane_f32(from.v, 3));
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *addr)
{ EIGEN_ARM_PREFETCH(reinterpret_cast<const float*>(addr)); }

template<> EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet1cf>(const Packet1cf& a)
{
  EIGEN_ALIGN16 std::complex<float> x;
  vst1_f32(reinterpret_cast<float*>(&x), a.v);
  return x;
}
template<> EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet2cf>(const Packet2cf& a)
{
  EIGEN_ALIGN16 std::complex<float> x[2];
  vst1q_f32(reinterpret_cast<float*>(x), a.v);
  return x[0];
}

template<> EIGEN_STRONG_INLINE Packet1cf preverse(const Packet1cf& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{ return Packet2cf(vcombine_f32(vget_high_f32(a.v), vget_low_f32(a.v))); }

template<> EIGEN_STRONG_INLINE Packet1cf pcplxflip<Packet1cf>(const Packet1cf& a)
{ return Packet1cf(vrev64_f32(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& a)
{ return Packet2cf(vrev64q_f32(a.v)); }

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet1cf>(const Packet1cf& a)
{
  std::complex<float> s;
  vst1_f32((float *)&s, a.v);
  return s;
}
template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> s;
  vst1_f32(reinterpret_cast<float*>(&s), vadd_f32(vget_low_f32(a.v), vget_high_f32(a.v)));
  return s;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet1cf>(const Packet1cf& a)
{
  std::complex<float> s;
  vst1_f32((float *)&s, a.v);
  return s;
}
template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  float32x2_t a1, a2, v1, v2, prod;
  std::complex<float> s;

  a1 = vget_low_f32(a.v);
  a2 = vget_high_f32(a.v);
   // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
  v1 = vdup_lane_f32(a1, 0);
  // Get the real values of a | a1_im | a1_im | a2_im | a2_im |
  v2 = vdup_lane_f32(a1, 1);
  // Multiply the real a with b
  v1 = vmul_f32(v1, a2);
  // Multiply the imag a with b
  v2 = vmul_f32(v2, a2);
  // Conjugate v2
  v2 = vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(v2), p2ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64_f32(v2);
  // Add v1, v2
  prod = vadd_f32(v1, v2);

  vst1_f32(reinterpret_cast<float*>(&s), prod);

  return s;
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cf,Packet2f)
EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet1cf pdiv<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{
  // TODO optimize it for NEON
  Packet1cf res = pmul(a, pconj(b));
  Packet2f s, rev_s;

  // this computes the norm
  s = vmul_f32(b.v, b.v);
  rev_s = vrev64_f32(s);

  return Packet1cf(pdiv<Packet2f>(res.v, vadd_f32(s, rev_s)));
}
template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for NEON
  Packet2cf res = pmul(a,pconj(b));
  Packet4f s, rev_s;

  // this computes the norm
  s = vmulq_f32(b.v, b.v);
  rev_s = vrev64q_f32(s);

  return Packet2cf(pdiv<Packet4f>(res.v, vaddq_f32(s, rev_s)));
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet1cf, 1>& /*kernel*/) {}
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2cf, 2>& kernel)
{
  Packet4f tmp = vcombine_f32(vget_high_f32(kernel.packet[0].v), vget_high_f32(kernel.packet[1].v));
  kernel.packet[0].v = vcombine_f32(vget_low_f32(kernel.packet[0].v), vget_low_f32(kernel.packet[1].v));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cf psqrt<Packet1cf>(const Packet1cf& a) {
  return psqrt_complex<Packet1cf>(a);
}

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a) {
  return psqrt_complex<Packet2cf>(a);
}

//---------- double ----------
#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG

// See bug 1325, clang fails to call vld1q_u64.
#if EIGEN_COMP_CLANG || EIGEN_COMP_CASTXML
  static uint64x2_t p2ul_CONJ_XOR = {0x0, 0x8000000000000000};
#else
  const uint64_t  p2ul_conj_XOR_DATA[] = { 0x0, 0x8000000000000000 };
  static uint64x2_t p2ul_CONJ_XOR = vld1q_u64( p2ul_conj_XOR_DATA );
#endif

struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}
  Packet2d v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cd>
{
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum
  {
    size=1,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cd pload<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>(reinterpret_cast<const double*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>(reinterpret_cast<const double*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>& from)
{
  /* here we really have to use unaligned loads :( */
  return ploadu<Packet1cd>(&from);
}

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(padd<Packet2d>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(psub<Packet2d>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a)
{ return Packet1cd(pnegate<Packet2d>(a.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a)
{ return Packet1cd(vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a.v), p2ul_CONJ_XOR))); }

template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  Packet2d v1, v2;

  // Get the real values of a
  v1 = vdupq_lane_f64(vget_low_f64(a.v), 0);
  // Get the imag values of a
  v2 = vdupq_lane_f64(vget_high_f64(a.v), 0);
  // Multiply the real a with b
  v1 = vmulq_f64(v1, b.v);
  // Multiply the imag a with b
  v2 = vmulq_f64(v2, b.v);
  // Conjugate v2
  v2 = vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(v2), p2ul_CONJ_XOR));
  // Swap real/imag elements in v2.
  v2 = preverse<Packet2d>(v2);
  // Add and return the result
  return Packet1cd(vaddq_f64(v1, v2));
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a)==re(b), im(a)==im(b)]
  Packet2d eq = pcmp_eq<Packet2d>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a)==im(b), re(a)==re(b)]
  Packet2d eq_swapped = vreinterpretq_f64_u32(vrev64q_u32(vreinterpretq_u32_f64(eq)));
  // Return re(a)==re(b) & im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cd(pand<Packet2d>(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cd pand<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vandq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd por<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vorrq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd pxor<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vbicq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from)
{ return pset1<Packet1cd>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *to, const Packet1cd& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore(reinterpret_cast<double*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *to, const Packet1cd& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu(reinterpret_cast<double*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *addr)
{ EIGEN_ARM_PREFETCH(reinterpret_cast<const double*>(addr)); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(
    const std::complex<double>* from, Index stride)
{
  Packet2d res = pset1<Packet2d>(0.0);
  res = vsetq_lane_f64(std::real(from[0*stride]), res, 0);
  res = vsetq_lane_f64(std::imag(from[0*stride]), res, 1);
  return Packet1cd(res);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(
    std::complex<double>* to, const Packet1cd& from, Index stride)
{ to[stride*0] = std::complex<double>(vgetq_lane_f64(from.v, 0), vgetq_lane_f64(from.v, 1)); }

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 std::complex<double> res;
  pstore<std::complex<double> >(&res, a);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for NEON
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = pmul<Packet2d>(b.v, b.v);
  Packet2d rev_s = preverse<Packet2d>(s);

  return Packet1cd(pdiv(res.v, padd<Packet2d>(s,rev_s)));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{ return Packet1cd(preverse(Packet2d(x.v))); }

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vcombine_f64(vget_high_f64(kernel.packet[0].v), vget_high_f64(kernel.packet[1].v));
  kernel.packet[0].v = vcombine_f64(vget_low_f64(kernel.packet[0].v), vget_low_f64(kernel.packet[1].v));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a) {
  return psqrt_complex<Packet1cd>(a);
}

#endif // EIGEN_ARCH_ARM64

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/GeneralBlockPanelKernel.h <==
namespace Eigen {
namespace internal {
  
#if EIGEN_ARCH_ARM && EIGEN_COMP_CLANG

// Clang seems to excessively spill registers in the GEBP kernel on 32-bit arm.
// Here we specialize gebp_traits to eliminate these register spills.
// See #2138.
template<>
struct gebp_traits <float,float,false,false,Architecture::NEON,GEBPPacketFull>
 : gebp_traits<float,float,false,false,Architecture::Generic,GEBPPacketFull>
{
  EIGEN_STRONG_INLINE void acc(const AccPacket& c, const ResPacket& alpha, ResPacket& r) const
  { 
    // This volatile inline ASM both acts as a barrier to prevent reordering,
    // as well as enforces strict register use.
    asm volatile(
      "vmla.f32 %q[r], %q[c], %q[alpha]"
      : [r] "+w" (r)
      : [c] "w" (c),
        [alpha] "w" (alpha)
      : );
  }

  template <typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const Packet4f& a, const Packet4f& b,
                                Packet4f& c, Packet4f& tmp,
                                const LaneIdType&) const {
    acc(a, b, c);
  }
  
  template <typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const Packet4f& a, const QuadPacket<Packet4f>& b,
                                Packet4f& c, Packet4f& tmp,
                                const LaneIdType& lane) const {
    madd(a, b.get(lane), c, tmp, lane);
  }
};

#endif // EIGEN_ARCH_ARM && EIGEN_COMP_CLANG

#if EIGEN_ARCH_ARM64

template<>
struct gebp_traits <float,float,false,false,Architecture::NEON,GEBPPacketFull>
 : gebp_traits<float,float,false,false,Architecture::Generic,GEBPPacketFull>
{
  typedef float RhsPacket;
  typedef float32x4_t RhsPacketx4;

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    dest = vld1q_f32(b);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  {
    c = vfmaq_n_f32(c, a, b);
  }

  // NOTE: Template parameter inference failed when compiled with Android NDK:
  // "candidate template ignored: could not match 'FixedInt<N>' against 'Eigen::internal::FixedInt<0>".

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  { madd_helper<0>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<1>&) const
  { madd_helper<1>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<2>&) const
  { madd_helper<2>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<3>&) const
  { madd_helper<3>(a, b, c); }

 private:
  template<int LaneID>
  EIGEN_STRONG_INLINE void madd_helper(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c) const
  {
    #if EIGEN_COMP_GNUC_STRICT && !(EIGEN_GNUC_AT_LEAST(9,0))
    // workaround gcc issue https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89101
    // vfmaq_laneq_f32 is implemented through a costly dup
         if(LaneID==0)  asm("fmla %0.4s, %1.4s, %2.s[0]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==1)  asm("fmla %0.4s, %1.4s, %2.s[1]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==2)  asm("fmla %0.4s, %1.4s, %2.s[2]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==3)  asm("fmla %0.4s, %1.4s, %2.s[3]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    #else
    c = vfmaq_laneq_f32(c, a, b, LaneID);
    #endif
  }
};


template<>
struct gebp_traits <double,double,false,false,Architecture::NEON>
 : gebp_traits<double,double,false,false,Architecture::Generic>
{
  typedef double RhsPacket;

  struct RhsPacketx4 {
    float64x2_t B_0, B_1;
  };

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    dest.B_0 = vld1q_f64(b);
    dest.B_1 = vld1q_f64(b+2);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  {
    c = vfmaq_n_f64(c, a, b);
  }

  // NOTE: Template parameter inference failed when compiled with Android NDK:
  // "candidate template ignored: could not match 'FixedInt<N>' against 'Eigen::internal::FixedInt<0>".

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  { madd_helper<0>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<1>&) const
  { madd_helper<1>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<2>&) const
  { madd_helper<2>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<3>&) const
  { madd_helper<3>(a, b, c); }

 private:
  template <int LaneID>
  EIGEN_STRONG_INLINE void madd_helper(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c) const
  {
    #if EIGEN_COMP_GNUC_STRICT && !(EIGEN_GNUC_AT_LEAST(9,0))
    // workaround gcc issue https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89101
    // vfmaq_laneq_f64 is implemented through a costly dup
         if(LaneID==0)  asm("fmla %0.2d, %1.2d, %2.d[0]\n" : "+w" (c) : "w" (a), "w" (b.B_0) :  );
    else if(LaneID==1)  asm("fmla %0.2d, %1.2d, %2.d[1]\n" : "+w" (c) : "w" (a), "w" (b.B_0) :  );
    else if(LaneID==2)  asm("fmla %0.2d, %1.2d, %2.d[0]\n" : "+w" (c) : "w" (a), "w" (b.B_1) :  );
    else if(LaneID==3)  asm("fmla %0.2d, %1.2d, %2.d[1]\n" : "+w" (c) : "w" (a), "w" (b.B_1) :  );
    #else
         if(LaneID==0) c = vfmaq_laneq_f64(c, a, b.B_0, 0);
    else if(LaneID==1) c = vfmaq_laneq_f64(c, a, b.B_0, 1);
    else if(LaneID==2) c = vfmaq_laneq_f64(c, a, b.B_1, 0);
    else if(LaneID==3) c = vfmaq_laneq_f64(c, a, b.B_1, 1);
    #endif
  }
};

#endif // EIGEN_ARCH_ARM64

}  // namespace internal
}  // namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_NEON_H
#define EIGEN_MATH_FUNCTIONS_NEON_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f pexp<Packet2f>(const Packet2f& x)
{ return pexp_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f pexp<Packet4f>(const Packet4f& x)
{ return pexp_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f plog<Packet2f>(const Packet2f& x)
{ return plog_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f plog<Packet4f>(const Packet4f& x)
{ return plog_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f psin<Packet2f>(const Packet2f& x)
{ return psin_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f psin<Packet4f>(const Packet4f& x)
{ return psin_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f pcos<Packet2f>(const Packet2f& x)
{ return pcos_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f pcos<Packet4f>(const Packet4f& x)
{ return pcos_float(x); }

// Hyperbolic Tangent function.
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f ptanh<Packet2f>(const Packet2f& x)
{ return internal::generic_fast_tanh_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f ptanh<Packet4f>(const Packet4f& x)
{ return internal::generic_fast_tanh_float(x); }

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, psin)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pcos)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, plog)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pexp)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, ptanh)

template <>
EIGEN_STRONG_INLINE Packet4bf pfrexp(const Packet4bf& a, Packet4bf& exponent) {
  Packet4f fexponent;
  const Packet4bf out = F32ToBf16(pfrexp<Packet4f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet4bf pldexp(const Packet4bf& a, const Packet4bf& exponent) {
  return F32ToBf16(pldexp<Packet4f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

//---------- double ----------

#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d pexp<Packet2d>(const Packet2d& x)
{ return pexp_double(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d plog<Packet2d>(const Packet2d& x)
{ return plog_double(x); }

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Konstantinos Margaritis <markos@freevec.org>
// Heavily based on Gael's SSE version.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_NEON_H
#define EIGEN_PACKET_MATH_NEON_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#if EIGEN_ARCH_ARM64
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#else
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 16
#endif
#endif

#if EIGEN_COMP_MSVC_STRICT

// In MSVC's arm_neon.h header file, all NEON vector types
// are aliases to the same underlying type __n128.
// We thus have to wrap them to make them different C++ types.
// (See also bug 1428)
typedef eigen_packet_wrapper<float32x2_t,0>  Packet2f;
typedef eigen_packet_wrapper<float32x4_t,1>  Packet4f;
typedef eigen_packet_wrapper<int32_t    ,2>  Packet4c;
typedef eigen_packet_wrapper<int8x8_t   ,3>  Packet8c;
typedef eigen_packet_wrapper<int8x16_t  ,4>  Packet16c;
typedef eigen_packet_wrapper<uint32_t   ,5>  Packet4uc;
typedef eigen_packet_wrapper<uint8x8_t  ,6>  Packet8uc;
typedef eigen_packet_wrapper<uint8x16_t ,7>  Packet16uc;
typedef eigen_packet_wrapper<int16x4_t  ,8>  Packet4s;
typedef eigen_packet_wrapper<int16x8_t  ,9>  Packet8s;
typedef eigen_packet_wrapper<uint16x4_t ,10> Packet4us;
typedef eigen_packet_wrapper<uint16x8_t ,11> Packet8us;
typedef eigen_packet_wrapper<int32x2_t  ,12> Packet2i;
typedef eigen_packet_wrapper<int32x4_t  ,13> Packet4i;
typedef eigen_packet_wrapper<uint32x2_t ,14> Packet2ui;
typedef eigen_packet_wrapper<uint32x4_t ,15> Packet4ui;
typedef eigen_packet_wrapper<int64x2_t  ,16> Packet2l;
typedef eigen_packet_wrapper<uint64x2_t ,17> Packet2ul;

#else

typedef float32x2_t                          Packet2f;
typedef float32x4_t                          Packet4f;
typedef eigen_packet_wrapper<int32_t    ,2>  Packet4c;
typedef int8x8_t                             Packet8c;
typedef int8x16_t                            Packet16c;
typedef eigen_packet_wrapper<uint32_t   ,5>  Packet4uc;
typedef uint8x8_t                            Packet8uc;
typedef uint8x16_t                           Packet16uc;
typedef int16x4_t                            Packet4s;
typedef int16x8_t                            Packet8s;
typedef uint16x4_t                           Packet4us;
typedef uint16x8_t                           Packet8us;
typedef int32x2_t                            Packet2i;
typedef int32x4_t                            Packet4i;
typedef uint32x2_t                           Packet2ui;
typedef uint32x4_t                           Packet4ui;
typedef int64x2_t                            Packet2l;
typedef uint64x2_t                           Packet2ul;

#endif // EIGEN_COMP_MSVC_STRICT

EIGEN_STRONG_INLINE Packet4f shuffle1(const Packet4f& m, int mask){
  const float* a = reinterpret_cast<const float*>(&m);
  Packet4f res = {*(a + (mask & 3)), *(a + ((mask >> 2) & 3)), *(a + ((mask >> 4) & 3 )), *(a + ((mask >> 6) & 3))};
  return res;
}

// fuctionally equivalent to _mm_shuffle_ps in SSE when interleave
// == false (i.e. shuffle<false>(m, n, mask) equals _mm_shuffle_ps(m, n, mask)),
// interleave m and n when interleave == true. Currently used in LU/arch/InverseSize4.h
// to enable a shared implementation for fast inversion of matrices of size 4. 
template<bool interleave> 
EIGEN_STRONG_INLINE Packet4f shuffle2(const Packet4f &m, const Packet4f &n, int mask)
{
  const float* a = reinterpret_cast<const float*>(&m);
  const float* b = reinterpret_cast<const float*>(&n);
  Packet4f res = {*(a + (mask & 3)), *(a + ((mask >> 2) & 3)), *(b + ((mask >> 4) & 3)), *(b + ((mask >> 6) & 3))};
  return res;
}

template<> 
EIGEN_STRONG_INLINE Packet4f shuffle2<true>(const Packet4f &m, const Packet4f &n, int mask) 
{
  const float* a = reinterpret_cast<const float*>(&m);
  const float* b = reinterpret_cast<const float*>(&n);
  Packet4f res = {*(a + (mask & 3)), *(b + ((mask >> 2) & 3)), *(a + ((mask >> 4) & 3)), *(b + ((mask >> 6) & 3))};
  return res;
}

EIGEN_STRONG_INLINE static int eigen_neon_shuffle_mask(int p, int q, int r, int s) {return ((s)<<6|(r)<<4|(q)<<2|(p));}

EIGEN_STRONG_INLINE Packet4f vec4f_swizzle1(const Packet4f& a, int p, int q, int r, int s)
{ 
  return shuffle1(a, eigen_neon_shuffle_mask(p, q, r, s));
}
EIGEN_STRONG_INLINE Packet4f vec4f_swizzle2(const Packet4f& a, const Packet4f& b, int p, int q, int r, int s)
{ 
  return shuffle2<false>(a,b,eigen_neon_shuffle_mask(p, q, r, s));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movelh(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<false>(a,b,eigen_neon_shuffle_mask(0, 1, 0, 1));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movehl(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<false>(b,a,eigen_neon_shuffle_mask(2, 3, 2, 3));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpacklo(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<true>(a,b,eigen_neon_shuffle_mask(0, 0, 1, 1));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpackhi(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<true>(a,b,eigen_neon_shuffle_mask(2, 2, 3, 3));
}
#define vec4f_duplane(a, p) \
  vdupq_lane_f32(vget_low_f32(a), p)

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  const Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = vreinterpretq_f32_u32(pset1<int32_t>(X))

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  const Packet4i p4i_##NAME = pset1<Packet4i>(X)

#if EIGEN_ARCH_ARM64
  // __builtin_prefetch tends to do nothing on ARM64 compilers because the
  // prefetch instructions there are too detailed for __builtin_prefetch to map
  // meaningfully to them.
  #define EIGEN_ARM_PREFETCH(ADDR)  __asm__ __volatile__("prfm pldl1keep, [%[addr]]\n" ::[addr] "r"(ADDR) : );
#elif EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_ARM_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#elif defined __pld
  #define EIGEN_ARM_PREFETCH(ADDR) __pld(ADDR)
#elif EIGEN_ARCH_ARM32
  #define EIGEN_ARM_PREFETCH(ADDR) __asm__ __volatile__ ("pld [%[addr]]\n" :: [addr] "r" (ADDR) : );
#else
  // by default no explicit prefetching
  #define EIGEN_ARM_PREFETCH(ADDR)
#endif

template <>
struct packet_traits<float> : default_packet_traits
{
  typedef Packet4f type;
  typedef Packet2f half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasDiv   = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,

    HasSin  = EIGEN_FAST_MATH,
    HasCos  = EIGEN_FAST_MATH,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf  = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template <>
struct packet_traits<int8_t> : default_packet_traits
{
  typedef Packet16c type;
  typedef Packet8c half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint8_t> : default_packet_traits
{
  typedef Packet16uc type;
  typedef Packet8uc half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasSqrt = 1
  };
};

template <>
struct packet_traits<int16_t> : default_packet_traits
{
  typedef Packet8s type;
  typedef Packet4s half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint16_t> : default_packet_traits
{
  typedef Packet8us type;
  typedef Packet4us half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,
    HasSqrt = 1
  };
};

template <>
struct packet_traits<int32_t> : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet2i half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint32_t> : default_packet_traits
{
  typedef Packet4ui type;
  typedef Packet2ui half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasSqrt = 1
  };
};

template <>
struct packet_traits<int64_t> : default_packet_traits
{
  typedef Packet2l type;
  typedef Packet2l half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint64_t> : default_packet_traits
{
  typedef Packet2ul type;
  typedef Packet2ul half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

#if EIGEN_GNUC_AT_MOST(4, 4) && !EIGEN_COMP_LLVM
// workaround gcc 4.2, 4.3 and 4.4 compilation issue
EIGEN_STRONG_INLINE float32x4_t vld1q_f32(const float* x) { return ::vld1q_f32((const float32_t*)x); }
EIGEN_STRONG_INLINE float32x2_t vld1_f32(const float* x) { return ::vld1_f32 ((const float32_t*)x); }
EIGEN_STRONG_INLINE float32x2_t vld1_dup_f32(const float* x) { return ::vld1_dup_f32 ((const float32_t*)x); }
EIGEN_STRONG_INLINE void vst1q_f32(float* to, float32x4_t from) { ::vst1q_f32((float32_t*)to,from); }
EIGEN_STRONG_INLINE void vst1_f32 (float* to, float32x2_t from) { ::vst1_f32 ((float32_t*)to,from); }
#endif

template<> struct unpacket_traits<Packet2f>
{
  typedef float type;
  typedef Packet2f half;
  typedef Packet2i integer_packet;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4f>
{
  typedef float type;
  typedef Packet2f half;
  typedef Packet4i integer_packet;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4c>
{
  typedef int8_t type;
  typedef Packet4c half;
  enum
  {
    size = 4,
    alignment = Unaligned,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8c>
{
  typedef int8_t type;
  typedef Packet4c half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet16c>
{
  typedef int8_t type;
  typedef Packet8c half;
  enum
  {
    size = 16,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4uc>
{
  typedef uint8_t type;
  typedef Packet4uc half;
  enum
  {
    size = 4,
    alignment = Unaligned,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8uc>
{
  typedef uint8_t type;
  typedef Packet4uc half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet16uc>
{
  typedef uint8_t type;
  typedef Packet8uc half;
  enum
  {
    size = 16,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false};
};
template<> struct unpacket_traits<Packet4s>
{
  typedef int16_t type;
  typedef Packet4s half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8s>
{
  typedef int16_t type;
  typedef Packet4s half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4us>
{
  typedef uint16_t type;
  typedef Packet4us half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8us>
{
  typedef uint16_t type;
  typedef Packet4us half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2i>
{
  typedef int32_t type;
  typedef Packet2i half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4i>
{
  typedef int32_t type;
  typedef Packet2i half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2ui>
{
  typedef uint32_t type;
  typedef Packet2ui half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4ui>
{
  typedef uint32_t type;
  typedef Packet2ui half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2l>
{
  typedef int64_t type;
  typedef Packet2l half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2ul>
{
  typedef uint64_t type;
  typedef Packet2ul half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet2f pset1<Packet2f>(const float& from) { return vdup_n_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from) { return vdupq_n_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c pset1<Packet4c>(const int8_t& from)
{ return vget_lane_s32(vreinterpret_s32_s8(vdup_n_s8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pset1<Packet8c>(const int8_t& from) { return vdup_n_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c pset1<Packet16c>(const int8_t& from) { return vdupq_n_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc pset1<Packet4uc>(const uint8_t& from)
{ return vget_lane_u32(vreinterpret_u32_u8(vdup_n_u8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc pset1<Packet8uc>(const uint8_t& from) { return vdup_n_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc pset1<Packet16uc>(const uint8_t& from) { return vdupq_n_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s pset1<Packet4s>(const int16_t& from) { return vdup_n_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s pset1<Packet8s>(const int16_t& from) { return vdupq_n_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us pset1<Packet4us>(const uint16_t& from) { return vdup_n_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us pset1<Packet8us>(const uint16_t& from) { return vdupq_n_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i pset1<Packet2i>(const int32_t& from) { return vdup_n_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int32_t& from) { return vdupq_n_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui pset1<Packet2ui>(const uint32_t& from) { return vdup_n_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui pset1<Packet4ui>(const uint32_t& from) { return vdupq_n_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l pset1<Packet2l>(const int64_t& from) { return vdupq_n_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul pset1<Packet2ul>(const uint64_t& from) { return vdupq_n_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f pset1frombits<Packet2f>(unsigned int from)
{ return vreinterpret_f32_u32(vdup_n_u32(from)); }
template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from)
{ return vreinterpretq_f32_u32(vdupq_n_u32(from)); }

template<> EIGEN_STRONG_INLINE Packet2f plset<Packet2f>(const float& a)
{
  const float c[] = {0.0f,1.0f};
  return vadd_f32(pset1<Packet2f>(a), vld1_f32(c));
}
template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a)
{
  const float c[] = {0.0f,1.0f,2.0f,3.0f};
  return vaddq_f32(pset1<Packet4f>(a), vld1q_f32(c));
}
template<> EIGEN_STRONG_INLINE Packet4c plset<Packet4c>(const int8_t& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(vreinterpret_s8_u32(vdup_n_u32(0x03020100)), vdup_n_s8(a))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c plset<Packet8c>(const int8_t& a)
{
  const int8_t c[] = {0,1,2,3,4,5,6,7};
  return vadd_s8(pset1<Packet8c>(a), vld1_s8(c));
}
template<> EIGEN_STRONG_INLINE Packet16c plset<Packet16c>(const int8_t& a)
{
  const int8_t c[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
  return vaddq_s8(pset1<Packet16c>(a), vld1q_s8(c));
}
template<> EIGEN_STRONG_INLINE Packet4uc plset<Packet4uc>(const uint8_t& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(vreinterpret_u8_u32(vdup_n_u32(0x03020100)), vdup_n_u8(a))), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc plset<Packet8uc>(const uint8_t& a)
{
  const uint8_t c[] = {0,1,2,3,4,5,6,7};
  return vadd_u8(pset1<Packet8uc>(a), vld1_u8(c));
}
template<> EIGEN_STRONG_INLINE Packet16uc plset<Packet16uc>(const uint8_t& a)
{
  const uint8_t c[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
  return vaddq_u8(pset1<Packet16uc>(a), vld1q_u8(c));
}
template<> EIGEN_STRONG_INLINE Packet4s plset<Packet4s>(const int16_t& a)
{
  const int16_t c[] = {0,1,2,3};
  return vadd_s16(pset1<Packet4s>(a), vld1_s16(c));
}
template<> EIGEN_STRONG_INLINE Packet4us plset<Packet4us>(const uint16_t& a)
{
  const uint16_t c[] = {0,1,2,3};
  return vadd_u16(pset1<Packet4us>(a), vld1_u16(c));
}
template<> EIGEN_STRONG_INLINE Packet8s plset<Packet8s>(const int16_t& a)
{
  const int16_t c[] = {0,1,2,3,4,5,6,7};
  return vaddq_s16(pset1<Packet8s>(a), vld1q_s16(c));
}
template<> EIGEN_STRONG_INLINE Packet8us plset<Packet8us>(const uint16_t& a)
{
  const uint16_t c[] = {0,1,2,3,4,5,6,7};
  return vaddq_u16(pset1<Packet8us>(a), vld1q_u16(c));
}
template<> EIGEN_STRONG_INLINE Packet2i plset<Packet2i>(const int32_t& a)
{
  const int32_t c[] = {0,1};
  return vadd_s32(pset1<Packet2i>(a), vld1_s32(c));
}
template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int32_t& a)
{
  const int32_t c[] = {0,1,2,3};
  return vaddq_s32(pset1<Packet4i>(a), vld1q_s32(c));
}
template<> EIGEN_STRONG_INLINE Packet2ui plset<Packet2ui>(const uint32_t& a)
{
  const uint32_t c[] = {0,1};
  return vadd_u32(pset1<Packet2ui>(a), vld1_u32(c));
}
template<> EIGEN_STRONG_INLINE Packet4ui plset<Packet4ui>(const uint32_t& a)
{
  const uint32_t c[] = {0,1,2,3};
  return vaddq_u32(pset1<Packet4ui>(a), vld1q_u32(c));
}
template<> EIGEN_STRONG_INLINE Packet2l plset<Packet2l>(const int64_t& a)
{
  const int64_t c[] = {0,1};
  return vaddq_s64(pset1<Packet2l>(a), vld1q_s64(c));
}
template<> EIGEN_STRONG_INLINE Packet2ul plset<Packet2ul>(const uint64_t& a)
{
  const uint64_t c[] = {0,1};
  return vaddq_u64(pset1<Packet2ul>(a), vld1q_u64(c));
}

template<> EIGEN_STRONG_INLINE Packet2f padd<Packet2f>(const Packet2f& a, const Packet2f& b) { return vadd_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return vaddq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c padd<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c padd<Packet8c>(const Packet8c& a, const Packet8c& b) { return vadd_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c padd<Packet16c>(const Packet16c& a, const Packet16c& b) { return vaddq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc padd<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc padd<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vadd_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc padd<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vaddq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s padd<Packet4s>(const Packet4s& a, const Packet4s& b) { return vadd_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s padd<Packet8s>(const Packet8s& a, const Packet8s& b) { return vaddq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us padd<Packet4us>(const Packet4us& a, const Packet4us& b) { return vadd_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us padd<Packet8us>(const Packet8us& a, const Packet8us& b) { return vaddq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i padd<Packet2i>(const Packet2i& a, const Packet2i& b) { return vadd_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return vaddq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui padd<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vadd_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui padd<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vaddq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l padd<Packet2l>(const Packet2l& a, const Packet2l& b) { return vaddq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul padd<Packet2ul>(const Packet2ul& a, const Packet2ul& b) { return vaddq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f psub<Packet2f>(const Packet2f& a, const Packet2f& b) { return vsub_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return vsubq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c psub<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vsub_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c psub<Packet8c>(const Packet8c& a, const Packet8c& b) { return vsub_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c psub<Packet16c>(const Packet16c& a, const Packet16c& b) { return vsubq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc psub<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vsub_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc psub<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vsub_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc psub<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vsubq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s psub<Packet4s>(const Packet4s& a, const Packet4s& b) { return vsub_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s psub<Packet8s>(const Packet8s& a, const Packet8s& b) { return vsubq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us psub<Packet4us>(const Packet4us& a, const Packet4us& b) { return vsub_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us psub<Packet8us>(const Packet8us& a, const Packet8us& b) { return vsubq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i psub<Packet2i>(const Packet2i& a, const Packet2i& b) { return vsub_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return vsubq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui psub<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vsub_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui psub<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vsubq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l psub<Packet2l>(const Packet2l& a, const Packet2l& b) { return vsubq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul psub<Packet2ul>(const Packet2ul& a, const Packet2ul& b) { return vsubq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pxor<Packet2f>(const Packet2f& a, const Packet2f& b);
template<> EIGEN_STRONG_INLINE Packet2f paddsub<Packet2f>(const Packet2f& a, const Packet2f & b) {
  Packet2f mask = {numext::bit_cast<float>(0x80000000u), 0.0f};
  return padd(a, pxor(mask, b));
}
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b);
template<> EIGEN_STRONG_INLINE Packet4f paddsub<Packet4f>(const Packet4f& a, const Packet4f& b) {
  Packet4f mask = {numext::bit_cast<float>(0x80000000u), 0.0f, numext::bit_cast<float>(0x80000000u), 0.0f};
  return padd(a, pxor(mask, b));
}

template<> EIGEN_STRONG_INLINE Packet2f pnegate(const Packet2f& a) { return vneg_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) { return vnegq_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4c pnegate(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vneg_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pnegate(const Packet8c& a) { return vneg_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c pnegate(const Packet16c& a) { return vnegq_s8(a); }
template<> EIGEN_STRONG_INLINE Packet4s pnegate(const Packet4s& a) { return vneg_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s pnegate(const Packet8s& a) { return vnegq_s16(a); }
template<> EIGEN_STRONG_INLINE Packet2i pnegate(const Packet2i& a) { return vneg_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return vnegq_s32(a); }
template<> EIGEN_STRONG_INLINE Packet2l pnegate(const Packet2l& a) {
#if EIGEN_ARCH_ARM64
  return vnegq_s64(a);
#else
  return vcombine_s64(
      vdup_n_s64(-vgetq_lane_s64(a, 0)),
      vdup_n_s64(-vgetq_lane_s64(a, 1)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pconj(const Packet2f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4c pconj(const Packet4c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8c pconj(const Packet8c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16c pconj(const Packet16c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4uc pconj(const Packet4uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8uc pconj(const Packet8uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16uc pconj(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4s pconj(const Packet4s& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8s pconj(const Packet8s& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4us pconj(const Packet4us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8us pconj(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2i pconj(const Packet2i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2ui pconj(const Packet2ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4ui pconj(const Packet4ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2l pconj(const Packet2l& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2ul pconj(const Packet2ul& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2f pmul<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmul_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return vmulq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c pmul<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmul_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmul<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmul_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmul<Packet16c>(const Packet16c& a, const Packet16c& b) { return vmulq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmul<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmul_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmul<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmul_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmul<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vmulq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmul<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmul_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmul<Packet8s>(const Packet8s& a, const Packet8s& b) { return vmulq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmul<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmul_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmul<Packet8us>(const Packet8us& a, const Packet8us& b) { return vmulq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmul<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmul_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) { return vmulq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmul<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmul_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmul<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vmulq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmul<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
    vdup_n_s64(vgetq_lane_s64(a, 0)*vgetq_lane_s64(b, 0)),
    vdup_n_s64(vgetq_lane_s64(a, 1)*vgetq_lane_s64(b, 1)));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmul<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
    vdup_n_u64(vgetq_lane_u64(a, 0)*vgetq_lane_u64(b, 0)),
    vdup_n_u64(vgetq_lane_u64(a, 1)*vgetq_lane_u64(b, 1)));
}

template<> EIGEN_STRONG_INLINE Packet2f pdiv<Packet2f>(const Packet2f& a, const Packet2f& b)
{
#if EIGEN_ARCH_ARM64
  return vdiv_f32(a,b);
#else
  Packet2f inv, restep, div;

  // NEON does not offer a divide instruction, we have to do a reciprocal approximation
  // However NEON in contrast to other SIMD engines (AltiVec/SSE), offers
  // a reciprocal estimate AND a reciprocal step -which saves a few instructions
  // vrecpeq_f32() returns an estimate to 1/b, which we will finetune with
  // Newton-Raphson and vrecpsq_f32()
  inv = vrecpe_f32(b);

  // This returns a differential, by which we will have to multiply inv to get a better
  // approximation of 1/b.
  restep = vrecps_f32(b, inv);
  inv = vmul_f32(restep, inv);

  // Finally, multiply a by 1/b and get the wanted result of the division.
  div = vmul_f32(a, inv);

  return div;
#endif
}
template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#if EIGEN_ARCH_ARM64
  return vdivq_f32(a,b);
#else
  Packet4f inv, restep, div;

  // NEON does not offer a divide instruction, we have to do a reciprocal approximation
  // However NEON in contrast to other SIMD engines (AltiVec/SSE), offers
  // a reciprocal estimate AND a reciprocal step -which saves a few instructions
  // vrecpeq_f32() returns an estimate to 1/b, which we will finetune with
  // Newton-Raphson and vrecpsq_f32()
  inv = vrecpeq_f32(b);

  // This returns a differential, by which we will have to multiply inv to get a better
  // approximation of 1/b.
  restep = vrecpsq_f32(b, inv);
  inv = vmulq_f32(restep, inv);

  // Finally, multiply a by 1/b and get the wanted result of the division.
  div = vmulq_f32(a, inv);

  return div;
#endif
}

template<> EIGEN_STRONG_INLINE Packet4c pdiv<Packet4c>(const Packet4c& /*a*/, const Packet4c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4c>(0);
}
template<> EIGEN_STRONG_INLINE Packet8c pdiv<Packet8c>(const Packet8c& /*a*/, const Packet8c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8c>(0);
}
template<> EIGEN_STRONG_INLINE Packet16c pdiv<Packet16c>(const Packet16c& /*a*/, const Packet16c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet16c>(0);
}
template<> EIGEN_STRONG_INLINE Packet4uc pdiv<Packet4uc>(const Packet4uc& /*a*/, const Packet4uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pdiv<Packet8uc>(const Packet8uc& /*a*/, const Packet8uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet16uc pdiv<Packet16uc>(const Packet16uc& /*a*/, const Packet16uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet16uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet4s pdiv<Packet4s>(const Packet4s& /*a*/, const Packet4s& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4s>(0);
}
template<> EIGEN_STRONG_INLINE Packet8s pdiv<Packet8s>(const Packet8s& /*a*/, const Packet8s& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8s>(0);
}
template<> EIGEN_STRONG_INLINE Packet4us pdiv<Packet4us>(const Packet4us& /*a*/, const Packet4us& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4us>(0);
}
template<> EIGEN_STRONG_INLINE Packet8us pdiv<Packet8us>(const Packet8us& /*a*/, const Packet8us& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8us>(0);
}
template<> EIGEN_STRONG_INLINE Packet2i pdiv<Packet2i>(const Packet2i& /*a*/, const Packet2i& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2i>(0);
}
template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& /*a*/, const Packet4i& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4i>(0);
}
template<> EIGEN_STRONG_INLINE Packet2ui pdiv<Packet2ui>(const Packet2ui& /*a*/, const Packet2ui& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2ui>(0);
}
template<> EIGEN_STRONG_INLINE Packet4ui pdiv<Packet4ui>(const Packet4ui& /*a*/, const Packet4ui& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4ui>(0);
}
template<> EIGEN_STRONG_INLINE Packet2l pdiv<Packet2l>(const Packet2l& /*a*/, const Packet2l& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2l>(0LL);
}
template<> EIGEN_STRONG_INLINE Packet2ul pdiv<Packet2ul>(const Packet2ul& /*a*/, const Packet2ul& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2ul>(0ULL);
}


#ifdef __ARM_FEATURE_FMA
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{ return vfmaq_f32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2f pmadd(const Packet2f& a, const Packet2f& b, const Packet2f& c)
{ return vfma_f32(c,a,b); }
#else
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{
  return vmlaq_f32(c,a,b);
}
template<> EIGEN_STRONG_INLINE Packet2f pmadd(const Packet2f& a, const Packet2f& b, const Packet2f& c)
{
  return vmla_f32(c,a,b);
}
#endif

// No FMA instruction for int, so use MLA unconditionally.
template<> EIGEN_STRONG_INLINE Packet4c pmadd(const Packet4c& a, const Packet4c& b, const Packet4c& c)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmla_s8(
      vreinterpret_s8_s32(vdup_n_s32(c)),
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmadd(const Packet8c& a, const Packet8c& b, const Packet8c& c)
{ return vmla_s8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmadd(const Packet16c& a, const Packet16c& b, const Packet16c& c)
{ return vmlaq_s8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmadd(const Packet4uc& a, const Packet4uc& b, const Packet4uc& c)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmla_u8(
      vreinterpret_u8_u32(vdup_n_u32(c)),
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmadd(const Packet8uc& a, const Packet8uc& b, const Packet8uc& c)
{ return vmla_u8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmadd(const Packet16uc& a, const Packet16uc& b, const Packet16uc& c)
{ return vmlaq_u8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmadd(const Packet4s& a, const Packet4s& b, const Packet4s& c)
{ return vmla_s16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmadd(const Packet8s& a, const Packet8s& b, const Packet8s& c)
{ return vmlaq_s16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmadd(const Packet4us& a, const Packet4us& b, const Packet4us& c)
{ return vmla_u16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmadd(const Packet8us& a, const Packet8us& b, const Packet8us& c)
{ return vmlaq_u16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmadd(const Packet2i& a, const Packet2i& b, const Packet2i& c)
{ return vmla_s32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c)
{ return vmlaq_s32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmadd(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c)
{ return vmla_u32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmadd(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c)
{ return vmlaq_u32(c,a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pabsdiff<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vabd_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pabsdiff<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vabdq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c pabsdiff<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vabd_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pabsdiff<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vabd_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pabsdiff<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vabdq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pabsdiff<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vabd_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pabsdiff<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vabd_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pabsdiff<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vabdq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pabsdiff<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vabd_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pabsdiff<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vabdq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pabsdiff<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vabd_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pabsdiff<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vabdq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pabsdiff<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vabd_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pabsdiff<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vabdq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pabsdiff<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vabd_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pabsdiff<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vabdq_u32(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pmin<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmin_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) { return vminq_f32(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4f pmin<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) { return vminnmq_f32(a, b); }
template<> EIGEN_STRONG_INLINE Packet2f pmin<PropagateNumbers, Packet2f>(const Packet2f& a, const Packet2f& b) { return vminnm_f32(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4f pmin<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) { return pmin<Packet4f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2f pmin<PropagateNaN, Packet2f>(const Packet2f& a, const Packet2f& b) { return pmin<Packet2f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet4c pmin<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmin_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmin<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmin_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmin<Packet16c>(const Packet16c& a, const Packet16c& b) { return vminq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmin<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmin_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmin<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmin_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmin<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vminq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmin<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmin_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmin<Packet8s>(const Packet8s& a, const Packet8s& b) { return vminq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmin<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmin_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmin<Packet8us>(const Packet8us& a, const Packet8us& b) { return vminq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmin<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmin_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vminq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmin<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmin_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmin<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vminq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmin<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
      vdup_n_s64((std::min)(vgetq_lane_s64(a, 0), vgetq_lane_s64(b, 0))),
      vdup_n_s64((std::min)(vgetq_lane_s64(a, 1), vgetq_lane_s64(b, 1))));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmin<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
      vdup_n_u64((std::min)(vgetq_lane_u64(a, 0), vgetq_lane_u64(b, 0))),
      vdup_n_u64((std::min)(vgetq_lane_u64(a, 1), vgetq_lane_u64(b, 1))));
}

template<> EIGEN_STRONG_INLINE Packet2f pmax<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmax_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) { return vmaxq_f32(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4f pmax<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) { return vmaxnmq_f32(a, b); }
template<> EIGEN_STRONG_INLINE Packet2f pmax<PropagateNumbers, Packet2f>(const Packet2f& a, const Packet2f& b) { return vmaxnm_f32(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4f pmax<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) { return pmax<Packet4f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2f pmax<PropagateNaN, Packet2f>(const Packet2f& a, const Packet2f& b) { return pmax<Packet2f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet4c pmax<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmax_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmax<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmax_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmax<Packet16c>(const Packet16c& a, const Packet16c& b) { return vmaxq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmax<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmax_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmax<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmax_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmax<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vmaxq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmax<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmax_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmax<Packet8s>(const Packet8s& a, const Packet8s& b) { return vmaxq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmax<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmax_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmax<Packet8us>(const Packet8us& a, const Packet8us& b) { return vmaxq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmax<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmax_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vmaxq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmax<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmax_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmax<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vmaxq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmax<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
      vdup_n_s64((std::max)(vgetq_lane_s64(a, 0), vgetq_lane_s64(b, 0))),
      vdup_n_s64((std::max)(vgetq_lane_s64(a, 1), vgetq_lane_s64(b, 1))));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmax<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
      vdup_n_u64((std::max)(vgetq_lane_u64(a, 0), vgetq_lane_u64(b, 0))),
      vdup_n_u64((std::max)(vgetq_lane_u64(a, 1), vgetq_lane_u64(b, 1))));
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_le<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vcle_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_le<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vcleq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_le<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vcle_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_le<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vcle_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_le<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vcleq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_le<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vcle_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_le<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vcle_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_le<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vcleq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_le<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vcle_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_le<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vcleq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_le<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vcle_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_le<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vcleq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_le<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vcle_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_le<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vcleq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_le<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vcle_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_le<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vcleq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_le<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vcleq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) <= vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) <= vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_le<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vcleq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) <= vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) <= vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_lt<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vclt_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vcltq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_lt<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vclt_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_lt<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vclt_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_lt<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vcltq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_lt<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vclt_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_lt<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vclt_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_lt<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vcltq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_lt<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vclt_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_lt<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vcltq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_lt<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vclt_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_lt<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vcltq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_lt<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vclt_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vcltq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_lt<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vclt_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_lt<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vcltq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_lt<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vcltq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) < vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) < vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_lt<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vcltq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) < vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) < vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_eq<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vceq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vceqq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_eq<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vceq_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_eq<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vceq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_eq<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vceqq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_eq<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vceq_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_eq<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vceq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_eq<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vceqq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_eq<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vceq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_eq<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vceqq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_eq<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vceq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_eq<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vceqq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_eq<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vceq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vceqq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_eq<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vceq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_eq<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vceqq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_eq<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vceqq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) == vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) == vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_eq<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vceqq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) == vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) == vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_lt_or_nan<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vmvn_u32(vcge_f32(a,b))); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vmvnq_u32(vcgeq_f32(a,b))); }

// Logical Operations are not supported for float, so we have to reinterpret casts using NEON intrinsics
template<> EIGEN_STRONG_INLINE Packet2f pand<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vand_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vandq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pand<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a & b; }
template<> EIGEN_STRONG_INLINE Packet8c pand<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vand_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pand<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vandq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pand<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a & b; }
template<> EIGEN_STRONG_INLINE Packet8uc pand<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vand_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pand<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vandq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pand<Packet4s>(const Packet4s& a, const Packet4s& b) { return vand_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pand<Packet8s>(const Packet8s& a, const Packet8s& b) { return vandq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pand<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vand_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pand<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vandq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pand<Packet2i>(const Packet2i& a, const Packet2i& b) { return vand_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vandq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pand<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vand_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pand<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vandq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pand<Packet2l>(const Packet2l& a, const Packet2l& b) { return vandq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pand<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vandq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f por<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vorr_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vorrq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c por<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a | b; }
template<> EIGEN_STRONG_INLINE Packet8c por<Packet8c>(const Packet8c& a, const Packet8c& b) { return vorr_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c por<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vorrq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc por<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a | b; }
template<> EIGEN_STRONG_INLINE Packet8uc por<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vorr_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc por<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vorrq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s por<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vorr_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s por<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vorrq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us por<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vorr_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us por<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vorrq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i por<Packet2i>(const Packet2i& a, const Packet2i& b) { return vorr_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vorrq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui por<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vorr_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui por<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vorrq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l por<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return vorrq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul por<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vorrq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pxor<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pxor<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a ^ b; }
template<> EIGEN_STRONG_INLINE Packet8c pxor<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return veor_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pxor<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return veorq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pxor<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a ^ b; }
template<> EIGEN_STRONG_INLINE Packet8uc pxor<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return veor_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pxor<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return veorq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pxor<Packet4s>(const Packet4s& a, const Packet4s& b) { return veor_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pxor<Packet8s>(const Packet8s& a, const Packet8s& b) { return veorq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pxor<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return veor_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pxor<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return veorq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pxor<Packet2i>(const Packet2i& a, const Packet2i& b) { return veor_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return veorq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pxor<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return veor_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pxor<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return veorq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pxor<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return veorq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pxor<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return veorq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pandnot<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vbic_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vbicq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pandnot<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a & ~b; }
template<> EIGEN_STRONG_INLINE Packet8c pandnot<Packet8c>(const Packet8c& a, const Packet8c& b) { return vbic_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pandnot<Packet16c>(const Packet16c& a, const Packet16c& b) { return vbicq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pandnot<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a & ~b; }
template<> EIGEN_STRONG_INLINE Packet8uc pandnot<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vbic_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pandnot<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vbicq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pandnot<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vbic_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pandnot<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vbicq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pandnot<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vbic_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pandnot<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vbicq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pandnot<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vbic_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vbicq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pandnot<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vbic_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pandnot<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vbicq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pandnot<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return vbicq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pandnot<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vbicq_u64(a,b); }


template<int N> EIGEN_STRONG_INLINE Packet4c parithmetic_shift_right(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vshr_n_s8(vreinterpret_s8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c parithmetic_shift_right(Packet8c a) { return vshr_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16c parithmetic_shift_right(Packet16c a) { return vshrq_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4uc parithmetic_shift_right(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vshr_n_u8(vreinterpret_u8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc parithmetic_shift_right(Packet8uc a) { return vshr_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc parithmetic_shift_right(Packet16uc a) { return vshrq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s parithmetic_shift_right(Packet4s a) { return vshr_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8s parithmetic_shift_right(Packet8s a) { return vshrq_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4us parithmetic_shift_right(Packet4us a) { return vshr_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us parithmetic_shift_right(Packet8us a) { return vshrq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i parithmetic_shift_right(Packet2i a) { return vshr_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(Packet4i a) { return vshrq_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ui parithmetic_shift_right(Packet2ui a) { return vshr_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui parithmetic_shift_right(Packet4ui a) { return vshrq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l parithmetic_shift_right(Packet2l a) { return vshrq_n_s64(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ul parithmetic_shift_right(Packet2ul a) { return vshrq_n_u64(a,N); }

template<int N> EIGEN_STRONG_INLINE Packet4c plogical_shift_right(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_u8(vshr_n_u8(vreinterpret_u8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c plogical_shift_right(Packet8c a)
{ return vreinterpret_s8_u8(vshr_n_u8(vreinterpret_u8_s8(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet16c plogical_shift_right(Packet16c a)
{ return vreinterpretq_s8_u8(vshrq_n_u8(vreinterpretq_u8_s8(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4uc plogical_shift_right(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_s8(vshr_n_s8(vreinterpret_s8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc plogical_shift_right(Packet8uc a) { return vshr_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc plogical_shift_right(Packet16uc a) { return vshrq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s plogical_shift_right(Packet4s a)
{ return vreinterpret_s16_u16(vshr_n_u16(vreinterpret_u16_s16(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet8s plogical_shift_right(Packet8s a)
{ return vreinterpretq_s16_u16(vshrq_n_u16(vreinterpretq_u16_s16(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4us plogical_shift_right(Packet4us a) { return vshr_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_right(Packet8us a) { return vshrq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i plogical_shift_right(Packet2i a)
{ return vreinterpret_s32_u32(vshr_n_u32(vreinterpret_u32_s32(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right(Packet4i a)
{ return vreinterpretq_s32_u32(vshrq_n_u32(vreinterpretq_u32_s32(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet2ui plogical_shift_right(Packet2ui a) { return vshr_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_right(Packet4ui a) { return vshrq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l plogical_shift_right(Packet2l a)
{ return vreinterpretq_s64_u64(vshrq_n_u64(vreinterpretq_u64_s64(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet2ul plogical_shift_right(Packet2ul a) { return vshrq_n_u64(a,N); }

template<int N> EIGEN_STRONG_INLINE Packet4c plogical_shift_left(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vshl_n_s8(vreinterpret_s8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c plogical_shift_left(Packet8c a) { return vshl_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16c plogical_shift_left(Packet16c a) { return vshlq_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4uc plogical_shift_left(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vshl_n_u8(vreinterpret_u8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc plogical_shift_left(Packet8uc a) { return vshl_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc plogical_shift_left(Packet16uc a) { return vshlq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s plogical_shift_left(Packet4s a) { return vshl_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8s plogical_shift_left(Packet8s a) { return vshlq_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4us plogical_shift_left(Packet4us a) { return vshl_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_left(Packet8us a) { return vshlq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i plogical_shift_left(Packet2i a) { return vshl_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left(Packet4i a) { return vshlq_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ui plogical_shift_left(Packet2ui a) { return vshl_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_left(Packet4ui a) { return vshlq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l plogical_shift_left(Packet2l a) { return vshlq_n_s64(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ul plogical_shift_left(Packet2ul a) { return vshlq_n_u64(a,N); }

template<> EIGEN_STRONG_INLINE Packet2f pload<Packet2f>(const float* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c pload<Packet4c>(const int8_t* from)
{
  Packet4c res;
  memcpy(&res, from, sizeof(Packet4c));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8c pload<Packet8c>(const int8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c pload<Packet16c>(const int8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc pload<Packet4uc>(const uint8_t* from)
{
  Packet4uc res;
  memcpy(&res, from, sizeof(Packet4uc));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8uc pload<Packet8uc>(const uint8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc pload<Packet16uc>(const uint8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s pload<Packet4s>(const int16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s pload<Packet8s>(const int16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us pload<Packet4us>(const uint16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us pload<Packet8us>(const uint16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i pload<Packet2i>(const int32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui pload<Packet2ui>(const uint32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui pload<Packet4ui>(const uint32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l pload<Packet2l>(const int64_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul pload<Packet2ul>(const uint64_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f ploadu<Packet2f>(const float* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c ploadu<Packet4c>(const int8_t* from)
{
  Packet4c res;
  memcpy(&res, from, sizeof(Packet4c));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8c ploadu<Packet8c>(const int8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c ploadu<Packet16c>(const int8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc ploadu<Packet4uc>(const uint8_t* from)
{
  Packet4uc res;
  memcpy(&res, from, sizeof(Packet4uc));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8uc ploadu<Packet8uc>(const uint8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc ploadu<Packet16uc>(const uint8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s ploadu<Packet4s>(const int16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s ploadu<Packet8s>(const int16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us ploadu<Packet4us>(const uint16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us ploadu<Packet8us>(const uint16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i ploadu<Packet2i>(const int32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui ploadu<Packet2ui>(const uint32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploadu<Packet4ui>(const uint32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l ploadu<Packet2l>(const int64_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul ploadu<Packet2ul>(const uint64_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f ploaddup<Packet2f>(const float* from)
{ return vld1_dup_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from)
{ return vcombine_f32(vld1_dup_f32(from), vld1_dup_f32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet4c ploaddup<Packet4c>(const int8_t* from)
{
  const int8x8_t a = vreinterpret_s8_s32(vdup_n_s32(pload<Packet4c>(from)));
  return vget_lane_s32(vreinterpret_s32_s8(vzip_s8(a,a).val[0]), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c ploaddup<Packet8c>(const int8_t* from)
{
  const int8x8_t a = vld1_s8(from);
  return vzip_s8(a,a).val[0];
}
template<> EIGEN_STRONG_INLINE Packet16c ploaddup<Packet16c>(const int8_t* from)
{
  const int8x8_t a = vld1_s8(from);
  const int8x8x2_t b = vzip_s8(a,a);
  return vcombine_s8(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4uc ploaddup<Packet4uc>(const uint8_t* from)
{
  const uint8x8_t a = vreinterpret_u8_u32(vdup_n_u32(pload<Packet4uc>(from)));
  return vget_lane_u32(vreinterpret_u32_u8(vzip_u8(a,a).val[0]), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc ploaddup<Packet8uc>(const uint8_t* from)
{
  const uint8x8_t a = vld1_u8(from);
  return vzip_u8(a,a).val[0];
}
template<> EIGEN_STRONG_INLINE Packet16uc ploaddup<Packet16uc>(const uint8_t* from)
{
  const uint8x8_t a = vld1_u8(from);
  const uint8x8x2_t b = vzip_u8(a,a);
  return vcombine_u8(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4s ploaddup<Packet4s>(const int16_t* from)
{
  return vreinterpret_s16_u32(vzip_u32(vreinterpret_u32_s16(vld1_dup_s16(from)),
      vreinterpret_u32_s16(vld1_dup_s16(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet8s ploaddup<Packet8s>(const int16_t* from)
{
  const int16x4_t a = vld1_s16(from);
  const int16x4x2_t b = vzip_s16(a,a);
  return vcombine_s16(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4us ploaddup<Packet4us>(const uint16_t* from)
{
  return vreinterpret_u16_u32(vzip_u32(vreinterpret_u32_u16(vld1_dup_u16(from)),
      vreinterpret_u32_u16(vld1_dup_u16(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet8us ploaddup<Packet8us>(const uint16_t* from)
{
  const uint16x4_t a = vld1_u16(from);
  const uint16x4x2_t b = vzip_u16(a,a);
  return vcombine_u16(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet2i ploaddup<Packet2i>(const int32_t* from)
{ return vld1_dup_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int32_t* from)
{ return vcombine_s32(vld1_dup_s32(from), vld1_dup_s32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet2ui ploaddup<Packet2ui>(const uint32_t* from)
{ return vld1_dup_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploaddup<Packet4ui>(const uint32_t* from)
{ return vcombine_u32(vld1_dup_u32(from), vld1_dup_u32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet2l ploaddup<Packet2l>(const int64_t* from)
{ return vld1q_dup_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul ploaddup<Packet2ul>(const uint64_t* from)
{ return vld1q_dup_u64(from); }

template<> EIGEN_STRONG_INLINE Packet4f ploadquad<Packet4f>(const float* from) { return vld1q_dup_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c ploadquad<Packet4c>(const int8_t* from)
{ return vget_lane_s32(vreinterpret_s32_s8(vld1_dup_s8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8c ploadquad<Packet8c>(const int8_t* from)
{
  return vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from)),
      vreinterpret_u32_s8(vld1_dup_s8(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet16c ploadquad<Packet16c>(const int8_t* from)
{
  const int8x8_t a = vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from)),
      vreinterpret_u32_s8(vld1_dup_s8(from+1))).val[0]);
  const int8x8_t b = vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from+2)),
      vreinterpret_u32_s8(vld1_dup_s8(from+3))).val[0]);
  return vcombine_s8(a,b);
}
template<> EIGEN_STRONG_INLINE Packet4uc ploadquad<Packet4uc>(const uint8_t* from)
{ return vget_lane_u32(vreinterpret_u32_u8(vld1_dup_u8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc ploadquad<Packet8uc>(const uint8_t* from)
{
  return vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from)),
      vreinterpret_u32_u8(vld1_dup_u8(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet16uc ploadquad<Packet16uc>(const uint8_t* from)
{
  const uint8x8_t a = vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from)),
      vreinterpret_u32_u8(vld1_dup_u8(from+1))).val[0]);
  const uint8x8_t b = vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from+2)),
      vreinterpret_u32_u8(vld1_dup_u8(from+3))).val[0]);
  return vcombine_u8(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8s ploadquad<Packet8s>(const int16_t* from)
{ return vcombine_s16(vld1_dup_s16(from), vld1_dup_s16(from+1)); }
template<> EIGEN_STRONG_INLINE Packet8us ploadquad<Packet8us>(const uint16_t* from)
{ return vcombine_u16(vld1_dup_u16(from), vld1_dup_u16(from+1)); }
template<> EIGEN_STRONG_INLINE Packet4i ploadquad<Packet4i>(const int32_t* from) { return vld1q_dup_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploadquad<Packet4ui>(const uint32_t* from) { return vld1q_dup_u32(from); }

template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet2f& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet4c& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet8c& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet16c& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet4uc& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet8uc& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet16uc& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int16_t>(int16_t* to, const Packet4s& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int16_t>(int16_t* to, const Packet8s& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint16_t>(uint16_t* to, const Packet4us& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint16_t>(uint16_t* to, const Packet8us& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet2i& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet4i& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint32_t>(uint32_t* to, const Packet2ui& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint32_t>(uint32_t* to, const Packet4ui& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int64_t>(int64_t* to, const Packet2l& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s64(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint64_t>(uint64_t* to, const Packet2ul& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u64(to,from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet2f& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet4c& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet8c& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet16c& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet4uc& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet8uc& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet16uc& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int16_t>(int16_t* to, const Packet4s& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int16_t>(int16_t* to, const Packet8s& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint16_t>(uint16_t* to, const Packet4us& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint16_t>(uint16_t* to, const Packet8us& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet2i& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet4i& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint32_t>(uint32_t* to, const Packet2ui& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint32_t>(uint32_t* to, const Packet4ui& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int64_t>(int64_t* to, const Packet2l& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s64(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint64_t>(uint64_t* to, const Packet2ul& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u64(to,from); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2f pgather<float, Packet2f>(const float* from, Index stride)
{
  Packet2f res = vld1_dup_f32(from);
  res = vld1_lane_f32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  Packet4f res = vld1q_dup_f32(from);
  res = vld1q_lane_f32(from + 1*stride, res, 1);
  res = vld1q_lane_f32(from + 2*stride, res, 2);
  res = vld1q_lane_f32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4c pgather<int8_t, Packet4c>(const int8_t* from, Index stride)
{
  Packet4c res;
  for (int i = 0; i != 4; i++)
    reinterpret_cast<int8_t*>(&res)[i] = *(from + i * stride);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c pgather<int8_t, Packet8c>(const int8_t* from, Index stride)
{
  Packet8c res = vld1_dup_s8(from);
  res = vld1_lane_s8(from + 1*stride, res, 1);
  res = vld1_lane_s8(from + 2*stride, res, 2);
  res = vld1_lane_s8(from + 3*stride, res, 3);
  res = vld1_lane_s8(from + 4*stride, res, 4);
  res = vld1_lane_s8(from + 5*stride, res, 5);
  res = vld1_lane_s8(from + 6*stride, res, 6);
  res = vld1_lane_s8(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16c pgather<int8_t, Packet16c>(const int8_t* from, Index stride)
{
  Packet16c res = vld1q_dup_s8(from);
  res = vld1q_lane_s8(from + 1*stride, res, 1);
  res = vld1q_lane_s8(from + 2*stride, res, 2);
  res = vld1q_lane_s8(from + 3*stride, res, 3);
  res = vld1q_lane_s8(from + 4*stride, res, 4);
  res = vld1q_lane_s8(from + 5*stride, res, 5);
  res = vld1q_lane_s8(from + 6*stride, res, 6);
  res = vld1q_lane_s8(from + 7*stride, res, 7);
  res = vld1q_lane_s8(from + 8*stride, res, 8);
  res = vld1q_lane_s8(from + 9*stride, res, 9);
  res = vld1q_lane_s8(from + 10*stride, res, 10);
  res = vld1q_lane_s8(from + 11*stride, res, 11);
  res = vld1q_lane_s8(from + 12*stride, res, 12);
  res = vld1q_lane_s8(from + 13*stride, res, 13);
  res = vld1q_lane_s8(from + 14*stride, res, 14);
  res = vld1q_lane_s8(from + 15*stride, res, 15);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4uc pgather<uint8_t, Packet4uc>(const uint8_t* from, Index stride)
{
  Packet4uc res;
  for (int i = 0; i != 4; i++)
    reinterpret_cast<uint8_t*>(&res)[i] = *(from + i * stride);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc pgather<uint8_t, Packet8uc>(const uint8_t* from, Index stride)
{
  Packet8uc res = vld1_dup_u8(from);
  res = vld1_lane_u8(from + 1*stride, res, 1);
  res = vld1_lane_u8(from + 2*stride, res, 2);
  res = vld1_lane_u8(from + 3*stride, res, 3);
  res = vld1_lane_u8(from + 4*stride, res, 4);
  res = vld1_lane_u8(from + 5*stride, res, 5);
  res = vld1_lane_u8(from + 6*stride, res, 6);
  res = vld1_lane_u8(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16uc pgather<uint8_t, Packet16uc>(const uint8_t* from, Index stride)
{
  Packet16uc res = vld1q_dup_u8(from);
  res = vld1q_lane_u8(from + 1*stride, res, 1);
  res = vld1q_lane_u8(from + 2*stride, res, 2);
  res = vld1q_lane_u8(from + 3*stride, res, 3);
  res = vld1q_lane_u8(from + 4*stride, res, 4);
  res = vld1q_lane_u8(from + 5*stride, res, 5);
  res = vld1q_lane_u8(from + 6*stride, res, 6);
  res = vld1q_lane_u8(from + 7*stride, res, 7);
  res = vld1q_lane_u8(from + 8*stride, res, 8);
  res = vld1q_lane_u8(from + 9*stride, res, 9);
  res = vld1q_lane_u8(from + 10*stride, res, 10);
  res = vld1q_lane_u8(from + 11*stride, res, 11);
  res = vld1q_lane_u8(from + 12*stride, res, 12);
  res = vld1q_lane_u8(from + 13*stride, res, 13);
  res = vld1q_lane_u8(from + 14*stride, res, 14);
  res = vld1q_lane_u8(from + 15*stride, res, 15);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s pgather<int16_t, Packet4s>(const int16_t* from, Index stride)
{
  Packet4s res = vld1_dup_s16(from);
  res = vld1_lane_s16(from + 1*stride, res, 1);
  res = vld1_lane_s16(from + 2*stride, res, 2);
  res = vld1_lane_s16(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8s pgather<int16_t, Packet8s>(const int16_t* from, Index stride)
{
  Packet8s res = vld1q_dup_s16(from);
  res = vld1q_lane_s16(from + 1*stride, res, 1);
  res = vld1q_lane_s16(from + 2*stride, res, 2);
  res = vld1q_lane_s16(from + 3*stride, res, 3);
  res = vld1q_lane_s16(from + 4*stride, res, 4);
  res = vld1q_lane_s16(from + 5*stride, res, 5);
  res = vld1q_lane_s16(from + 6*stride, res, 6);
  res = vld1q_lane_s16(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us pgather<uint16_t, Packet4us>(const uint16_t* from, Index stride)
{
  Packet4us res = vld1_dup_u16(from);
  res = vld1_lane_u16(from + 1*stride, res, 1);
  res = vld1_lane_u16(from + 2*stride, res, 2);
  res = vld1_lane_u16(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8us pgather<uint16_t, Packet8us>(const uint16_t* from, Index stride)
{
  Packet8us res = vld1q_dup_u16(from);
  res = vld1q_lane_u16(from + 1*stride, res, 1);
  res = vld1q_lane_u16(from + 2*stride, res, 2);
  res = vld1q_lane_u16(from + 3*stride, res, 3);
  res = vld1q_lane_u16(from + 4*stride, res, 4);
  res = vld1q_lane_u16(from + 5*stride, res, 5);
  res = vld1q_lane_u16(from + 6*stride, res, 6);
  res = vld1q_lane_u16(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2i pgather<int32_t, Packet2i>(const int32_t* from, Index stride)
{
  Packet2i res = vld1_dup_s32(from);
  res = vld1_lane_s32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4i pgather<int32_t, Packet4i>(const int32_t* from, Index stride)
{
  Packet4i res = vld1q_dup_s32(from);
  res = vld1q_lane_s32(from + 1*stride, res, 1);
  res = vld1q_lane_s32(from + 2*stride, res, 2);
  res = vld1q_lane_s32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ui pgather<uint32_t, Packet2ui>(const uint32_t* from, Index stride)
{
  Packet2ui res = vld1_dup_u32(from);
  res = vld1_lane_u32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4ui pgather<uint32_t, Packet4ui>(const uint32_t* from, Index stride)
{
  Packet4ui res = vld1q_dup_u32(from);
  res = vld1q_lane_u32(from + 1*stride, res, 1);
  res = vld1q_lane_u32(from + 2*stride, res, 2);
  res = vld1q_lane_u32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2l pgather<int64_t, Packet2l>(const int64_t* from, Index stride)
{
  Packet2l res = vld1q_dup_s64(from);
  res = vld1q_lane_s64(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ul pgather<uint64_t, Packet2ul>(const uint64_t* from, Index stride)
{
  Packet2ul res = vld1q_dup_u64(from);
  res = vld1q_lane_u64(from + 1*stride, res, 1);
  return res;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<float, Packet2f>(float* to, const Packet2f& from, Index stride)
{
  vst1_lane_f32(to + stride*0, from, 0);
  vst1_lane_f32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  vst1q_lane_f32(to + stride*0, from, 0);
  vst1q_lane_f32(to + stride*1, from, 1);
  vst1q_lane_f32(to + stride*2, from, 2);
  vst1q_lane_f32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet4c>(int8_t* to, const Packet4c& from, Index stride)
{
  for (int i = 0; i != 4; i++)
    *(to + i * stride) = reinterpret_cast<const int8_t*>(&from)[i];
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet8c>(int8_t* to, const Packet8c& from, Index stride)
{
  vst1_lane_s8(to + stride*0, from, 0);
  vst1_lane_s8(to + stride*1, from, 1);
  vst1_lane_s8(to + stride*2, from, 2);
  vst1_lane_s8(to + stride*3, from, 3);
  vst1_lane_s8(to + stride*4, from, 4);
  vst1_lane_s8(to + stride*5, from, 5);
  vst1_lane_s8(to + stride*6, from, 6);
  vst1_lane_s8(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet16c>(int8_t* to, const Packet16c& from, Index stride)
{
  vst1q_lane_s8(to + stride*0, from, 0);
  vst1q_lane_s8(to + stride*1, from, 1);
  vst1q_lane_s8(to + stride*2, from, 2);
  vst1q_lane_s8(to + stride*3, from, 3);
  vst1q_lane_s8(to + stride*4, from, 4);
  vst1q_lane_s8(to + stride*5, from, 5);
  vst1q_lane_s8(to + stride*6, from, 6);
  vst1q_lane_s8(to + stride*7, from, 7);
  vst1q_lane_s8(to + stride*8, from, 8);
  vst1q_lane_s8(to + stride*9, from, 9);
  vst1q_lane_s8(to + stride*10, from, 10);
  vst1q_lane_s8(to + stride*11, from, 11);
  vst1q_lane_s8(to + stride*12, from, 12);
  vst1q_lane_s8(to + stride*13, from, 13);
  vst1q_lane_s8(to + stride*14, from, 14);
  vst1q_lane_s8(to + stride*15, from, 15);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet4uc>(uint8_t* to, const Packet4uc& from, Index stride)
{
  for (int i = 0; i != 4; i++)
    *(to + i * stride) = reinterpret_cast<const uint8_t*>(&from)[i];
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet8uc>(uint8_t* to, const Packet8uc& from, Index stride)
{
  vst1_lane_u8(to + stride*0, from, 0);
  vst1_lane_u8(to + stride*1, from, 1);
  vst1_lane_u8(to + stride*2, from, 2);
  vst1_lane_u8(to + stride*3, from, 3);
  vst1_lane_u8(to + stride*4, from, 4);
  vst1_lane_u8(to + stride*5, from, 5);
  vst1_lane_u8(to + stride*6, from, 6);
  vst1_lane_u8(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet16uc>(uint8_t* to, const Packet16uc& from, Index stride)
{
  vst1q_lane_u8(to + stride*0, from, 0);
  vst1q_lane_u8(to + stride*1, from, 1);
  vst1q_lane_u8(to + stride*2, from, 2);
  vst1q_lane_u8(to + stride*3, from, 3);
  vst1q_lane_u8(to + stride*4, from, 4);
  vst1q_lane_u8(to + stride*5, from, 5);
  vst1q_lane_u8(to + stride*6, from, 6);
  vst1q_lane_u8(to + stride*7, from, 7);
  vst1q_lane_u8(to + stride*8, from, 8);
  vst1q_lane_u8(to + stride*9, from, 9);
  vst1q_lane_u8(to + stride*10, from, 10);
  vst1q_lane_u8(to + stride*11, from, 11);
  vst1q_lane_u8(to + stride*12, from, 12);
  vst1q_lane_u8(to + stride*13, from, 13);
  vst1q_lane_u8(to + stride*14, from, 14);
  vst1q_lane_u8(to + stride*15, from, 15);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int16_t, Packet4s>(int16_t* to, const Packet4s& from, Index stride)
{
  vst1_lane_s16(to + stride*0, from, 0);
  vst1_lane_s16(to + stride*1, from, 1);
  vst1_lane_s16(to + stride*2, from, 2);
  vst1_lane_s16(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int16_t, Packet8s>(int16_t* to, const Packet8s& from, Index stride)
{
  vst1q_lane_s16(to + stride*0, from, 0);
  vst1q_lane_s16(to + stride*1, from, 1);
  vst1q_lane_s16(to + stride*2, from, 2);
  vst1q_lane_s16(to + stride*3, from, 3);
  vst1q_lane_s16(to + stride*4, from, 4);
  vst1q_lane_s16(to + stride*5, from, 5);
  vst1q_lane_s16(to + stride*6, from, 6);
  vst1q_lane_s16(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint16_t, Packet4us>(uint16_t* to, const Packet4us& from, Index stride)
{
  vst1_lane_u16(to + stride*0, from, 0);
  vst1_lane_u16(to + stride*1, from, 1);
  vst1_lane_u16(to + stride*2, from, 2);
  vst1_lane_u16(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint16_t, Packet8us>(uint16_t* to, const Packet8us& from, Index stride)
{
  vst1q_lane_u16(to + stride*0, from, 0);
  vst1q_lane_u16(to + stride*1, from, 1);
  vst1q_lane_u16(to + stride*2, from, 2);
  vst1q_lane_u16(to + stride*3, from, 3);
  vst1q_lane_u16(to + stride*4, from, 4);
  vst1q_lane_u16(to + stride*5, from, 5);
  vst1q_lane_u16(to + stride*6, from, 6);
  vst1q_lane_u16(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int32_t, Packet2i>(int32_t* to, const Packet2i& from, Index stride)
{
  vst1_lane_s32(to + stride*0, from, 0);
  vst1_lane_s32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int32_t, Packet4i>(int32_t* to, const Packet4i& from, Index stride)
{
  vst1q_lane_s32(to + stride*0, from, 0);
  vst1q_lane_s32(to + stride*1, from, 1);
  vst1q_lane_s32(to + stride*2, from, 2);
  vst1q_lane_s32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint32_t, Packet2ui>(uint32_t* to, const Packet2ui& from, Index stride)
{
  vst1_lane_u32(to + stride*0, from, 0);
  vst1_lane_u32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint32_t, Packet4ui>(uint32_t* to, const Packet4ui& from, Index stride)
{
  vst1q_lane_u32(to + stride*0, from, 0);
  vst1q_lane_u32(to + stride*1, from, 1);
  vst1q_lane_u32(to + stride*2, from, 2);
  vst1q_lane_u32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int64_t, Packet2l>(int64_t* to, const Packet2l& from, Index stride)
{
  vst1q_lane_s64(to + stride*0, from, 0);
  vst1q_lane_s64(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint64_t, Packet2ul>(uint64_t* to, const Packet2ul& from, Index stride)
{
  vst1q_lane_u64(to + stride*0, from, 0);
  vst1q_lane_u64(to + stride*1, from, 1);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int8_t>(const int8_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint8_t>(const uint8_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int16_t>(const int16_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint16_t>(const uint16_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int32_t>(const int32_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint32_t>(const uint32_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int64_t>(const int64_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint64_t>(const uint64_t* addr) { EIGEN_ARM_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE float pfirst<Packet2f>(const Packet2f& a) { return vget_lane_f32(a,0); }
template<> EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) { return vgetq_lane_f32(a,0); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet4c>(const Packet4c& a) { return static_cast<int8_t>(a & 0xff); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet8c>(const Packet8c& a) { return vget_lane_s8(a,0); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet16c>(const Packet16c& a) { return vgetq_lane_s8(a,0); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet4uc>(const Packet4uc& a) { return static_cast<uint8_t>(a & 0xff); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet8uc>(const Packet8uc& a) { return vget_lane_u8(a,0); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet16uc>(const Packet16uc& a) { return vgetq_lane_u8(a,0); }
template<> EIGEN_STRONG_INLINE int16_t pfirst<Packet4s>(const Packet4s& a) { return vget_lane_s16(a,0); }
template<> EIGEN_STRONG_INLINE int16_t pfirst<Packet8s>(const Packet8s& a) { return vgetq_lane_s16(a,0); }
template<> EIGEN_STRONG_INLINE uint16_t pfirst<Packet4us>(const Packet4us& a) { return vget_lane_u16(a,0); }
template<> EIGEN_STRONG_INLINE uint16_t pfirst<Packet8us>(const Packet8us& a) { return vgetq_lane_u16(a,0); }
template<> EIGEN_STRONG_INLINE int32_t pfirst<Packet2i>(const Packet2i& a) { return vget_lane_s32(a,0); }
template<> EIGEN_STRONG_INLINE int32_t pfirst<Packet4i>(const Packet4i& a) { return vgetq_lane_s32(a,0); }
template<> EIGEN_STRONG_INLINE uint32_t pfirst<Packet2ui>(const Packet2ui& a) { return vget_lane_u32(a,0); }
template<> EIGEN_STRONG_INLINE uint32_t pfirst<Packet4ui>(const Packet4ui& a) { return vgetq_lane_u32(a,0); }
template<> EIGEN_STRONG_INLINE int64_t pfirst<Packet2l>(const Packet2l& a) { return vgetq_lane_s64(a,0); }
template<> EIGEN_STRONG_INLINE uint64_t pfirst<Packet2ul>(const Packet2ul& a) { return vgetq_lane_u64(a,0); }

template<> EIGEN_STRONG_INLINE Packet2f preverse(const Packet2f& a) { return vrev64_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  const float32x4_t a_r64 = vrev64q_f32(a);
  return vcombine_f32(vget_high_f32(a_r64), vget_low_f32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4c preverse(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vrev64_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c preverse(const Packet8c& a) { return vrev64_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c preverse(const Packet16c& a)
{
  const int8x16_t a_r64 = vrev64q_s8(a);
  return vcombine_s8(vget_high_s8(a_r64), vget_low_s8(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4uc preverse(const Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vrev64_u8(vreinterpret_u8_u32(vdup_n_u32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc preverse(const Packet8uc& a) { return vrev64_u8(a); }
template<> EIGEN_STRONG_INLINE Packet16uc preverse(const Packet16uc& a)
{
  const uint8x16_t a_r64 = vrev64q_u8(a);
  return vcombine_u8(vget_high_u8(a_r64), vget_low_u8(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4s preverse(const Packet4s& a) { return vrev64_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s preverse(const Packet8s& a)
{
  const int16x8_t a_r64 = vrev64q_s16(a);
  return vcombine_s16(vget_high_s16(a_r64), vget_low_s16(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4us preverse(const Packet4us& a) { return vrev64_u16(a); }
template<> EIGEN_STRONG_INLINE Packet8us preverse(const Packet8us& a)
{
  const uint16x8_t a_r64 = vrev64q_u16(a);
  return vcombine_u16(vget_high_u16(a_r64), vget_low_u16(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2i preverse(const Packet2i& a) { return vrev64_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  const int32x4_t a_r64 = vrev64q_s32(a);
  return vcombine_s32(vget_high_s32(a_r64), vget_low_s32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2ui preverse(const Packet2ui& a) { return vrev64_u32(a); }
template<> EIGEN_STRONG_INLINE Packet4ui preverse(const Packet4ui& a)
{
  const uint32x4_t a_r64 = vrev64q_u32(a);
  return vcombine_u32(vget_high_u32(a_r64), vget_low_u32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2l preverse(const Packet2l& a)
{ return vcombine_s64(vget_high_s64(a), vget_low_s64(a)); }
template<> EIGEN_STRONG_INLINE Packet2ul preverse(const Packet2ul& a)
{ return vcombine_u64(vget_high_u64(a), vget_low_u64(a)); }

template<> EIGEN_STRONG_INLINE Packet2f pabs(const Packet2f& a) { return vabs_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) { return vabsq_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4c pabs<Packet4c>(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vabs_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pabs(const Packet8c& a) { return vabs_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c pabs(const Packet16c& a) { return vabsq_s8(a); }
template<> EIGEN_STRONG_INLINE Packet4uc pabs(const Packet4uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8uc pabs(const Packet8uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16uc pabs(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4s pabs(const Packet4s& a) { return vabs_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s pabs(const Packet8s& a) { return vabsq_s16(a); }
template<> EIGEN_STRONG_INLINE Packet4us pabs(const Packet4us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8us pabs(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2i pabs(const Packet2i& a) { return vabs_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) { return vabsq_s32(a); }
template<> EIGEN_STRONG_INLINE Packet2ui pabs(const Packet2ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4ui pabs(const Packet4ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2l pabs(const Packet2l& a) {
#if EIGEN_ARCH_ARM64
  return vabsq_s64(a);
#else
  return vcombine_s64(
      vdup_n_s64((std::abs)(vgetq_lane_s64(a, 0))),
      vdup_n_s64((std::abs)(vgetq_lane_s64(a, 1))));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pabs(const Packet2ul& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2f pfrexp<Packet2f>(const Packet2f& a, Packet2f& exponent)
{ return pfrexp_generic(a,exponent); }
template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent)
{ return pfrexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE Packet2f pldexp<Packet2f>(const Packet2f& a, const Packet2f& exponent)
{ return pldexp_generic(a,exponent); }
template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent)
{ return pldexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE float predux<Packet2f>(const Packet2f& a) { return vget_lane_f32(vpadd_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  const float32x2_t sum = vadd_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpadd_f32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t sum = vpadd_s8(a_dup, a_dup);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet8c>(const Packet8c& a)
{
  int8x8_t sum = vpadd_s8(a,a);
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet16c>(const Packet16c& a)
{
  int8x8_t sum = vadd_s8(vget_low_s8(a), vget_high_s8(a));
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t sum = vpadd_u8(a_dup, a_dup);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t sum = vpadd_u8(a,a);
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t sum = vadd_u8(vget_low_u8(a), vget_high_u8(a));
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux<Packet4s>(const Packet4s& a)
{
  const int16x4_t sum = vpadd_s16(a,a);
  return vget_lane_s16(vpadd_s16(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux<Packet8s>(const Packet8s& a)
{
  int16x4_t sum = vadd_s16(vget_low_s16(a), vget_high_s16(a));
  sum = vpadd_s16(sum, sum);
  sum = vpadd_s16(sum, sum);
  return vget_lane_s16(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux<Packet4us>(const Packet4us& a)
{
  const uint16x4_t sum = vpadd_u16(a,a);
  return vget_lane_u16(vpadd_u16(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux<Packet8us>(const Packet8us& a)
{
  uint16x4_t sum = vadd_u16(vget_low_u16(a), vget_high_u16(a));
  sum = vpadd_u16(sum, sum);
  sum = vpadd_u16(sum, sum);
  return vget_lane_u16(sum, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux<Packet2i>(const Packet2i& a) { return vget_lane_s32(vpadd_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux<Packet4i>(const Packet4i& a)
{
  const int32x2_t sum = vadd_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpadd_s32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux<Packet2ui>(const Packet2ui& a) { return vget_lane_u32(vpadd_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t sum = vadd_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpadd_u32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux<Packet2l>(const Packet2l& a)
{ return vgetq_lane_s64(a, 0) + vgetq_lane_s64(a, 1); }
template<> EIGEN_STRONG_INLINE uint64_t predux<Packet2ul>(const Packet2ul& a)
{ return vgetq_lane_u64(a, 0) + vgetq_lane_u64(a, 1); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4c predux_half_dowto4(const Packet8c& a)
{
  return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(a,
      vreinterpret_s8_s32(vrev64_s32(vreinterpret_s32_s8(a))))), 0);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c predux_half_dowto4(const Packet16c& a)
{ return vadd_s8(vget_high_s8(a), vget_low_s8(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4uc predux_half_dowto4(const Packet8uc& a)
{
  return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(a,
      vreinterpret_u8_u32(vrev64_u32(vreinterpret_u32_u8(a))))), 0);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc predux_half_dowto4(const Packet16uc& a)
{ return vadd_u8(vget_high_u8(a), vget_low_u8(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s predux_half_dowto4(const Packet8s& a)
{ return vadd_s16(vget_high_s16(a), vget_low_s16(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us predux_half_dowto4(const Packet8us& a)
{ return vadd_u16(vget_high_u16(a), vget_low_u16(a)); }

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(a, 0) * vget_lane_f32(a, 1); }
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{ return predux_mul(vmul_f32(vget_low_f32(a), vget_high_f32(a))); }
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet4c>(const Packet4c& a)
{
  int8x8_t prod = vreinterpret_s8_s32(vdup_n_s32(a));
  prod = vmul_s8(prod, vrev16_s8(prod));
  return vget_lane_s8(prod, 0) * vget_lane_s8(prod, 2);
}
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet8c>(const Packet8c& a)
{
  int8x8_t prod = vmul_s8(a, vrev16_s8(a));
  prod = vmul_s8(prod, vrev32_s8(prod));
  return vget_lane_s8(prod, 0) * vget_lane_s8(prod, 4);
}
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet16c>(const Packet16c& a)
{ return predux_mul(vmul_s8(vget_low_s8(a), vget_high_s8(a))); }
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet4uc>(const Packet4uc& a)
{
  uint8x8_t prod = vreinterpret_u8_u32(vdup_n_u32(a));
  prod = vmul_u8(prod, vrev16_u8(prod));
  return vget_lane_u8(prod, 0) * vget_lane_u8(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t prod = vmul_u8(a, vrev16_u8(a));
  prod = vmul_u8(prod, vrev32_u8(prod));
  return vget_lane_u8(prod, 0) * vget_lane_u8(prod, 4);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet16uc>(const Packet16uc& a)
{ return predux_mul(vmul_u8(vget_low_u8(a), vget_high_u8(a))); }
template<> EIGEN_STRONG_INLINE int16_t predux_mul<Packet4s>(const Packet4s& a)
{
  const int16x4_t prod = vmul_s16(a, vrev32_s16(a));
  return vget_lane_s16(prod, 0) * vget_lane_s16(prod, 2);
}
template<> EIGEN_STRONG_INLINE int16_t predux_mul<Packet8s>(const Packet8s& a)
{
  int16x4_t prod;

  // Get the product of a_lo * a_hi -> |a1*a5|a2*a6|a3*a7|a4*a8|
  prod = vmul_s16(vget_low_s16(a), vget_high_s16(a));
  // Swap and multiply |a1*a5*a2*a6|a3*a7*a4*a8|
  prod = vmul_s16(prod, vrev32_s16(prod));
  // Multiply |a1*a5*a2*a6*a3*a7*a4*a8|
  return vget_lane_s16(prod, 0) * vget_lane_s16(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_mul<Packet4us>(const Packet4us& a)
{
  const uint16x4_t prod = vmul_u16(a, vrev32_u16(a));
  return vget_lane_u16(prod, 0) * vget_lane_u16(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_mul<Packet8us>(const Packet8us& a)
{
  uint16x4_t prod;

  // Get the product of a_lo * a_hi -> |a1*a5|a2*a6|a3*a7|a4*a8|
  prod = vmul_u16(vget_low_u16(a), vget_high_u16(a));
  // Swap and multiply |a1*a5*a2*a6|a3*a7*a4*a8|
  prod = vmul_u16(prod, vrev32_u16(prod));
  // Multiply |a1*a5*a2*a6*a3*a7*a4*a8|
  return vget_lane_u16(prod, 0) * vget_lane_u16(prod, 2);
}
template<> EIGEN_STRONG_INLINE int32_t predux_mul<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(a, 0) * vget_lane_s32(a, 1); }
template<> EIGEN_STRONG_INLINE int32_t predux_mul<Packet4i>(const Packet4i& a)
{ return predux_mul(vmul_s32(vget_low_s32(a), vget_high_s32(a))); }
template<> EIGEN_STRONG_INLINE uint32_t predux_mul<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(a, 0) * vget_lane_u32(a, 1); }
template<> EIGEN_STRONG_INLINE uint32_t predux_mul<Packet4ui>(const Packet4ui& a)
{ return predux_mul(vmul_u32(vget_low_u32(a), vget_high_u32(a))); }
template<> EIGEN_STRONG_INLINE int64_t predux_mul<Packet2l>(const Packet2l& a)
{ return vgetq_lane_s64(a, 0) * vgetq_lane_s64(a, 1); }
template<> EIGEN_STRONG_INLINE uint64_t predux_mul<Packet2ul>(const Packet2ul& a)
{ return vgetq_lane_u64(a, 0) * vgetq_lane_u64(a, 1); }

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(vpmin_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  const float32x2_t min = vmin_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpmin_f32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t min = vpmin_s8(a_dup, a_dup);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet8c>(const Packet8c& a)
{
  int8x8_t min = vpmin_s8(a,a);
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet16c>(const Packet16c& a)
{
  int8x8_t min = vmin_s8(vget_low_s8(a), vget_high_s8(a));
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t min = vpmin_u8(a_dup, a_dup);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t min = vpmin_u8(a,a);
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t min = vmin_u8(vget_low_u8(a), vget_high_u8(a));
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_min<Packet4s>(const Packet4s& a)
{
  const int16x4_t min = vpmin_s16(a,a);
  return vget_lane_s16(vpmin_s16(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_min<Packet8s>(const Packet8s& a)
{
  int16x4_t min = vmin_s16(vget_low_s16(a), vget_high_s16(a));
  min = vpmin_s16(min, min);
  min = vpmin_s16(min, min);
  return vget_lane_s16(min, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_min<Packet4us>(const Packet4us& a)
{
  const uint16x4_t min = vpmin_u16(a,a);
  return vget_lane_u16(vpmin_u16(min, min), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_min<Packet8us>(const Packet8us& a)
{
  uint16x4_t min = vmin_u16(vget_low_u16(a), vget_high_u16(a));
  min = vpmin_u16(min, min);
  min = vpmin_u16(min, min);
  return vget_lane_u16(min, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux_min<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(vpmin_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux_min<Packet4i>(const Packet4i& a)
{
  const int32x2_t min = vmin_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpmin_s32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux_min<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(vpmin_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux_min<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t min = vmin_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpmin_u32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux_min<Packet2l>(const Packet2l& a)
{ return (std::min)(vgetq_lane_s64(a, 0), vgetq_lane_s64(a, 1)); }
template<> EIGEN_STRONG_INLINE uint64_t predux_min<Packet2ul>(const Packet2ul& a)
{ return (std::min)(vgetq_lane_u64(a, 0), vgetq_lane_u64(a, 1)); }

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(vpmax_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  const float32x2_t max = vmax_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpmax_f32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t max = vpmax_s8(a_dup, a_dup);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet8c>(const Packet8c& a)
{
  int8x8_t max = vpmax_s8(a,a);
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet16c>(const Packet16c& a)
{
  int8x8_t max = vmax_s8(vget_low_s8(a), vget_high_s8(a));
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t max = vpmax_u8(a_dup, a_dup);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t max = vpmax_u8(a,a);
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t max = vmax_u8(vget_low_u8(a), vget_high_u8(a));
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_max<Packet4s>(const Packet4s& a)
{
  const int16x4_t max = vpmax_s16(a,a);
  return vget_lane_s16(vpmax_s16(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_max<Packet8s>(const Packet8s& a)
{
  int16x4_t max = vmax_s16(vget_low_s16(a), vget_high_s16(a));
  max = vpmax_s16(max, max);
  max = vpmax_s16(max, max);
  return vget_lane_s16(max, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_max<Packet4us>(const Packet4us& a)
{
  const uint16x4_t max = vpmax_u16(a,a);
  return vget_lane_u16(vpmax_u16(max, max), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_max<Packet8us>(const Packet8us& a)
{
  uint16x4_t max = vmax_u16(vget_low_u16(a), vget_high_u16(a));
  max = vpmax_u16(max, max);
  max = vpmax_u16(max, max);
  return vget_lane_u16(max, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux_max<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(vpmax_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux_max<Packet4i>(const Packet4i& a)
{
  const int32x2_t max = vmax_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpmax_s32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux_max<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(vpmax_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux_max<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t max = vmax_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpmax_u32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux_max<Packet2l>(const Packet2l& a)
{ return (std::max)(vgetq_lane_s64(a, 0), vgetq_lane_s64(a, 1)); }
template<> EIGEN_STRONG_INLINE uint64_t predux_max<Packet2ul>(const Packet2ul& a)
{ return (std::max)(vgetq_lane_u64(a, 0), vgetq_lane_u64(a, 1)); }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  uint32x2_t tmp = vorr_u32(vget_low_u32( vreinterpretq_u32_f32(x)),
                            vget_high_u32(vreinterpretq_u32_f32(x)));
  return vget_lane_u32(vpmax_u32(tmp, tmp), 0);
}

// Helpers for ptranspose.
namespace detail {
  
template<typename Packet>
void zip_in_place(Packet& p1, Packet& p2);

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2f>(Packet2f& p1, Packet2f& p2) {
  const float32x2x2_t tmp = vzip_f32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4f>(Packet4f& p1, Packet4f& p2) {
  const float32x4x2_t tmp = vzipq_f32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8c>(Packet8c& p1, Packet8c& p2) {
  const int8x8x2_t tmp = vzip_s8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet16c>(Packet16c& p1, Packet16c& p2) {
  const int8x16x2_t tmp = vzipq_s8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8uc>(Packet8uc& p1, Packet8uc& p2) {
  const uint8x8x2_t tmp = vzip_u8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet16uc>(Packet16uc& p1, Packet16uc& p2) {
  const uint8x16x2_t tmp = vzipq_u8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2i>(Packet2i& p1, Packet2i& p2) {
  const int32x2x2_t tmp = vzip_s32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4i>(Packet4i& p1, Packet4i& p2) {
  const int32x4x2_t tmp = vzipq_s32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2ui>(Packet2ui& p1, Packet2ui& p2) {
  const uint32x2x2_t tmp = vzip_u32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4ui>(Packet4ui& p1, Packet4ui& p2) {
  const uint32x4x2_t tmp = vzipq_u32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4s>(Packet4s& p1, Packet4s& p2) {
  const int16x4x2_t tmp = vzip_s16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8s>(Packet8s& p1, Packet8s& p2) {
  const int16x8x2_t tmp = vzipq_s16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4us>(Packet4us& p1, Packet4us& p2) {
  const uint16x4x2_t tmp = vzip_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8us>(Packet8us& p1, Packet8us& p2) {
  const uint16x8x2_t tmp = vzipq_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 2>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[1]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 4>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[2]);
  zip_in_place(kernel.packet[1], kernel.packet[3]);
  zip_in_place(kernel.packet[0], kernel.packet[1]);
  zip_in_place(kernel.packet[2], kernel.packet[3]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 8>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[4]);
  zip_in_place(kernel.packet[1], kernel.packet[5]);
  zip_in_place(kernel.packet[2], kernel.packet[6]);
  zip_in_place(kernel.packet[3], kernel.packet[7]);

  zip_in_place(kernel.packet[0], kernel.packet[2]);
  zip_in_place(kernel.packet[1], kernel.packet[3]);
  zip_in_place(kernel.packet[4], kernel.packet[6]);
  zip_in_place(kernel.packet[5], kernel.packet[7]);
  
  zip_in_place(kernel.packet[0], kernel.packet[1]);
  zip_in_place(kernel.packet[2], kernel.packet[3]);
  zip_in_place(kernel.packet[4], kernel.packet[5]);
  zip_in_place(kernel.packet[6], kernel.packet[7]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 16>& kernel) {
  EIGEN_UNROLL_LOOP
  for (int i=0; i<4; ++i) {
    const int m = (1 << i);
    EIGEN_UNROLL_LOOP
    for (int j=0; j<m; ++j) {
      const int n = (1 << (3-i));
      EIGEN_UNROLL_LOOP
      for (int k=0; k<n; ++k) {
        const int idx = 2*j*n+k;
        zip_in_place(kernel.packet[idx], kernel.packet[idx + n]);
      }
    }
  }
}

} // namespace detail

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2f, 2>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4f, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4c, 4>& kernel)
{
  const int8x8_t a = vreinterpret_s8_s32(vset_lane_s32(kernel.packet[2], vdup_n_s32(kernel.packet[0]), 1));
  const int8x8_t b = vreinterpret_s8_s32(vset_lane_s32(kernel.packet[3], vdup_n_s32(kernel.packet[1]), 1));

  const int8x8x2_t zip8 = vzip_s8(a,b);
  const int16x4x2_t zip16 = vzip_s16(vreinterpret_s16_s8(zip8.val[0]), vreinterpret_s16_s8(zip8.val[1]));

  kernel.packet[0] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[0]), 0);
  kernel.packet[1] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[0]), 1);
  kernel.packet[2] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[1]), 0);
  kernel.packet[3] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[1]), 1);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8c, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8c, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 16>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4uc, 4>& kernel)
{
  const uint8x8_t a = vreinterpret_u8_u32(vset_lane_u32(kernel.packet[2], vdup_n_u32(kernel.packet[0]), 1));
  const uint8x8_t b = vreinterpret_u8_u32(vset_lane_u32(kernel.packet[3], vdup_n_u32(kernel.packet[1]), 1));

  const uint8x8x2_t zip8 = vzip_u8(a,b);
  const uint16x4x2_t zip16 = vzip_u16(vreinterpret_u16_u8(zip8.val[0]), vreinterpret_u16_u8(zip8.val[1]));

  kernel.packet[0] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[0]), 0);
  kernel.packet[1] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[0]), 1);
  kernel.packet[2] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[1]), 0);
  kernel.packet[3] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[1]), 1);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8uc, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8uc, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 16>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4s, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8s, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8s, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4us, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8us, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8us, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2i, 2>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4i, 4>& kernel) {
    detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2ui, 2>& kernel) {
  detail::zip_in_place(kernel.packet[0], kernel.packet[1]);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4ui, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2l, 2>& kernel)
{
#if EIGEN_ARCH_ARM64
  const int64x2_t tmp1 = vzip1q_s64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = vzip2q_s64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = tmp1;
#else
  const int64x1_t tmp[2][2] = {
    { vget_low_s64(kernel.packet[0]), vget_high_s64(kernel.packet[0]) },
    { vget_low_s64(kernel.packet[1]), vget_high_s64(kernel.packet[1]) }
  };

  kernel.packet[0] = vcombine_s64(tmp[0][0], tmp[1][0]);
  kernel.packet[1] = vcombine_s64(tmp[0][1], tmp[1][1]);
#endif
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2ul, 2>& kernel)
{
#if EIGEN_ARCH_ARM64
  const uint64x2_t tmp1 = vzip1q_u64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = vzip2q_u64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = tmp1;
#else
  const uint64x1_t tmp[2][2] = {
    { vget_low_u64(kernel.packet[0]), vget_high_u64(kernel.packet[0]) },
    { vget_low_u64(kernel.packet[1]), vget_high_u64(kernel.packet[1]) }
  };

  kernel.packet[0] = vcombine_u64(tmp[0][0], tmp[1][0]);
  kernel.packet[1] = vcombine_u64(tmp[0][1], tmp[1][1]);
#endif
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2f pselect( const Packet2f& mask, const Packet2f& a, const Packet2f& b)
{ return vbsl_f32(vreinterpret_u32_f32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b)
{ return vbslq_f32(vreinterpretq_u32_f32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c pselect(const Packet8c& mask, const Packet8c& a, const Packet8c& b)
{ return vbsl_s8(vreinterpret_u8_s8(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16c pselect(const Packet16c& mask, const Packet16c& a, const Packet16c& b)
{ return vbslq_s8(vreinterpretq_u8_s8(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc pselect(const Packet8uc& mask, const Packet8uc& a, const Packet8uc& b)
{ return vbsl_u8(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16uc pselect(const Packet16uc& mask, const Packet16uc& a, const Packet16uc& b)
{ return vbslq_u8(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s pselect(const Packet4s& mask, const Packet4s& a, const Packet4s& b)
{ return vbsl_s16(vreinterpret_u16_s16(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8s pselect(const Packet8s& mask, const Packet8s& a, const Packet8s& b)
{ return vbslq_s16(vreinterpretq_u16_s16(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us pselect(const Packet4us& mask, const Packet4us& a, const Packet4us& b)
{ return vbsl_u16(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8us pselect(const Packet8us& mask, const Packet8us& a, const Packet8us& b)
{ return vbslq_u16(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2i pselect(const Packet2i& mask, const Packet2i& a, const Packet2i& b)
{ return vbsl_s32(vreinterpret_u32_s32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4i pselect(const Packet4i& mask, const Packet4i& a, const Packet4i& b)
{ return vbslq_s32(vreinterpretq_u32_s32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ui pselect(const Packet2ui& mask, const Packet2ui& a, const Packet2ui& b)
{ return vbsl_u32(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4ui pselect(const Packet4ui& mask, const Packet4ui& a, const Packet4ui& b)
{ return vbslq_u32(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2l pselect(const Packet2l& mask, const Packet2l& a, const Packet2l& b)
{ return vbslq_s64(vreinterpretq_u64_s64(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ul pselect(const Packet2ul& mask, const Packet2ul& a, const Packet2ul& b)
{ return vbslq_u64(mask, a, b); }

// Use armv8 rounding intinsics if available.
#if EIGEN_ARCH_ARMV8
template<> EIGEN_STRONG_INLINE Packet2f print<Packet2f>(const Packet2f& a)
{ return vrndn_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a)
{ return vrndnq_f32(a); }

template<> EIGEN_STRONG_INLINE Packet2f pfloor<Packet2f>(const Packet2f& a)
{ return vrndm_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{ return vrndmq_f32(a); }

template<> EIGEN_STRONG_INLINE Packet2f pceil<Packet2f>(const Packet2f& a)
{ return vrndp_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{ return vrndpq_f32(a); }

#else

template<> EIGEN_STRONG_INLINE Packet4f print(const Packet4f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet4f limit = pset1<Packet4f>(static_cast<float>(1<<23));
  const Packet4f abs_a = pabs(a);
  Packet4f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet2f print(const Packet2f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet2f limit = pset1<Packet2f>(static_cast<float>(1<<23));
  const Packet2f abs_a = pabs(a);
  Packet2f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If greater, subtract one.
  Packet4f mask = pcmp_lt(a, tmp);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2f pfloor<Packet2f>(const Packet2f& a)
{
  const Packet2f cst_1 = pset1<Packet2f>(1.0f);
  Packet2f tmp  = print<Packet2f>(a);
  // If greater, subtract one.
  Packet2f mask = pcmp_lt(a, tmp);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If smaller, add one.
  Packet4f mask = pcmp_lt(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2f pceil<Packet2f>(const Packet2f& a)
{
  const Packet2f cst_1 = pset1<Packet2f>(1.0);
  Packet2f tmp  = print<Packet2f>(a);
  // If smaller, add one.
  Packet2f mask = pcmp_lt(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

#endif

/**
 * Computes the integer square root
 * @remarks The calculation is performed using an algorithm which iterates through each binary digit of the result
 *   and tests whether setting that digit to 1 would cause the square of the value to be greater than the argument
 *   value. The algorithm is described in detail here: http://ww1.microchip.com/downloads/en/AppNotes/91040a.pdf .
 */
template<> EIGEN_STRONG_INLINE Packet4uc psqrt(const Packet4uc& a) {
  uint8x8_t x = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t res = vdup_n_u8(0);
  uint8x8_t add = vdup_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x8_t temp = vorr_u8(res, add);
    res = vbsl_u8(vcge_u8(x, vmul_u8(temp, temp)), temp, res);
    add = vshr_n_u8(add, 1);
  }
  return vget_lane_u32(vreinterpret_u32_u8(res), 0);
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet8uc psqrt(const Packet8uc& a) {
  uint8x8_t res = vdup_n_u8(0);
  uint8x8_t add = vdup_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x8_t temp = vorr_u8(res, add);
    res = vbsl_u8(vcge_u8(a, vmul_u8(temp, temp)), temp, res);
    add = vshr_n_u8(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet16uc psqrt(const Packet16uc& a) {
  uint8x16_t res = vdupq_n_u8(0);
  uint8x16_t add = vdupq_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x16_t temp = vorrq_u8(res, add);
    res = vbslq_u8(vcgeq_u8(a, vmulq_u8(temp, temp)), temp, res);
    add = vshrq_n_u8(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet4us psqrt(const Packet4us& a) {
  uint16x4_t res = vdup_n_u16(0);
  uint16x4_t add = vdup_n_u16(0x80);
  for (int i = 0; i < 8; i++)
  {
    const uint16x4_t temp = vorr_u16(res, add);
    res = vbsl_u16(vcge_u16(a, vmul_u16(temp, temp)), temp, res);
    add = vshr_n_u16(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet8us psqrt(const Packet8us& a) {
  uint16x8_t res = vdupq_n_u16(0);
  uint16x8_t add = vdupq_n_u16(0x80);
  for (int i = 0; i < 8; i++)
  {
    const uint16x8_t temp = vorrq_u16(res, add);
    res = vbslq_u16(vcgeq_u16(a, vmulq_u16(temp, temp)), temp, res);
    add = vshrq_n_u16(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet2ui psqrt(const Packet2ui& a) {
  uint32x2_t res = vdup_n_u32(0);
  uint32x2_t add = vdup_n_u32(0x8000);
  for (int i = 0; i < 16; i++)
  {
    const uint32x2_t temp = vorr_u32(res, add);
    res = vbsl_u32(vcge_u32(a, vmul_u32(temp, temp)), temp, res);
    add = vshr_n_u32(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet4ui psqrt(const Packet4ui& a) {
  uint32x4_t res = vdupq_n_u32(0);
  uint32x4_t add = vdupq_n_u32(0x8000);
  for (int i = 0; i < 16; i++)
  {
    const uint32x4_t temp = vorrq_u32(res, add);
    res = vbslq_u32(vcgeq_u32(a, vmulq_u32(temp, temp)), temp, res);
    add = vshrq_n_u32(add, 1);
  }
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f prsqrt(const Packet4f& a) {
  // Compute approximate reciprocal sqrt.
  Packet4f x = vrsqrteq_f32(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmulq_f32(vrsqrtsq_f32(vmulq_f32(a, x), x), x);
  x = vmulq_f32(vrsqrtsq_f32(vmulq_f32(a, x), x), x);
  const Packet4f infinity = pset1<Packet4f>(NumTraits<float>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

template<> EIGEN_STRONG_INLINE Packet2f prsqrt(const Packet2f& a) {
  // Compute approximate reciprocal sqrt.
  Packet2f x = vrsqrte_f32(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmul_f32(vrsqrts_f32(vmul_f32(a, x), x), x);
  x = vmul_f32(vrsqrts_f32(vmul_f32(a, x), x), x);
  const Packet2f infinity = pset1<Packet2f>(NumTraits<float>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

// Unfortunately vsqrt_f32 is only available for A64.
#if EIGEN_ARCH_ARM64
template<> EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& _x){return vsqrtq_f32(_x);}
template<> EIGEN_STRONG_INLINE Packet2f psqrt(const Packet2f& _x){return vsqrt_f32(_x); }
#else
template<> EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& a) {
  const Packet4f infinity = pset1<Packet4f>(NumTraits<float>::infinity());
  const Packet4f is_zero_or_inf = por(pcmp_eq(a, pzero(a)), pcmp_eq(a, infinity));
  return pselect(is_zero_or_inf, a, pmul(a, prsqrt(a)));
}
template<> EIGEN_STRONG_INLINE Packet2f psqrt(const Packet2f& a) {
  const Packet2f infinity = pset1<Packet2f>(NumTraits<float>::infinity());
  const Packet2f is_zero_or_inf = por(pcmp_eq(a, pzero(a)), pcmp_eq(a, infinity));
  return pselect(is_zero_or_inf, a, pmul(a, prsqrt(a)));
}
#endif

//---------- bfloat16 ----------
// TODO: Add support for native armv8.6-a bfloat16_t

// TODO: Guard if we have native bfloat16 support
typedef eigen_packet_wrapper<uint16x4_t, 19> Packet4bf;

template<> struct is_arithmetic<Packet4bf> { enum { value = true }; };

template<> struct packet_traits<bfloat16> : default_packet_traits
{
  typedef Packet4bf type;
  typedef Packet4bf half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,
    HasDiv       = 1,
    HasFloor     = 1,
    HasCeil      = 1,
    HasRint      = 1,

    HasSin  = EIGEN_FAST_MATH,
    HasCos  = EIGEN_FAST_MATH,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf  = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template<> struct unpacket_traits<Packet4bf>
{
  typedef bfloat16 type;
  typedef Packet4bf half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

namespace detail {  
template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4bf>(Packet4bf& p1, Packet4bf& p2) {
  const uint16x4x2_t tmp = vzip_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}
} // namespace detail

EIGEN_STRONG_INLINE Packet4bf F32ToBf16(const Packet4f& p)
{
  // See the scalar implemention in BFloat16.h for a comprehensible explanation
  // of this fast rounding algorithm
  Packet4ui input = reinterpret_cast<Packet4ui>(p);

  // lsb = (input >> 16) & 1
  Packet4ui lsb =  vandq_u32(vshrq_n_u32(input, 16), vdupq_n_u32(1));

  // rounding_bias = 0x7fff + lsb
  Packet4ui rounding_bias = vaddq_u32(lsb, vdupq_n_u32(0x7fff));

  // input += rounding_bias
  input = vaddq_u32(input, rounding_bias);

  // input = input >> 16
  input = vshrq_n_u32(input, 16);

  // Replace float-nans by bfloat16-nans, that is 0x7fc0
  const Packet4ui bf16_nan = vdupq_n_u32(0x7fc0);
  const Packet4ui mask = vceqq_f32(p, p);
  input = vbslq_u32(mask, input, bf16_nan);

  // output = static_cast<uint16_t>(input)
  return vmovn_u32(input);
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32(const Packet4bf& p)
{
  return reinterpret_cast<Packet4f>(vshlq_n_u32(vmovl_u16(p), 16));
}

EIGEN_STRONG_INLINE Packet4bf F32MaskToBf16Mask(const Packet4f& p) {
  return vmovn_u32(vreinterpretq_u32_f32(p));
}

template<> EIGEN_STRONG_INLINE Packet4bf pset1<Packet4bf>(const bfloat16& from) {
  return pset1<Packet4us>(from.value);
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst<Packet4bf>(const Packet4bf& from) {
  return bfloat16_impl::raw_uint16_to_bfloat16(static_cast<uint16_t>(pfirst<Packet4us>(from)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pload<Packet4bf>(const bfloat16* from)
{
  return pload<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template<> EIGEN_STRONG_INLINE Packet4bf ploadu<Packet4bf>(const bfloat16* from)
{
  return ploadu<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to, const Packet4bf& from)
{
  EIGEN_DEBUG_ALIGNED_STORE vst1_u16(reinterpret_cast<uint16_t*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to, const Packet4bf& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE vst1_u16(reinterpret_cast<uint16_t*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet4bf ploaddup<Packet4bf>(const bfloat16* from)
{
  return ploaddup<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template <> EIGEN_STRONG_INLINE Packet4bf pabs(const Packet4bf& a) {
  return F32ToBf16(pabs<Packet4f>(Bf16ToF32(a)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmin<PropagateNumbers, Packet4bf>(const Packet4bf &a,
                                                                            const Packet4bf &b)
{
  return F32ToBf16(pmin<PropagateNumbers, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}
template <> EIGEN_STRONG_INLINE Packet4bf pmin<PropagateNaN, Packet4bf>(const Packet4bf &a,
                                                                        const Packet4bf &b)
{
  return F32ToBf16(pmin<PropagateNaN, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmin<Packet4bf>(const Packet4bf &a,
                                                          const Packet4bf &b)
{
  return F32ToBf16(pmin<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmax<PropagateNumbers, Packet4bf>(const Packet4bf &a,
                                                                            const Packet4bf &b)
{
  return F32ToBf16(pmax<PropagateNumbers, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}
template <> EIGEN_STRONG_INLINE Packet4bf pmax<PropagateNaN, Packet4bf>(const Packet4bf &a,
                                                                        const Packet4bf &b)
{
  return F32ToBf16(pmax<PropagateNaN, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmax<Packet4bf>(const Packet4bf &a,
                                                          const Packet4bf &b)
{
  return F32ToBf16(pmax<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf plset<Packet4bf>(const bfloat16& a)
{
  return F32ToBf16(plset<Packet4f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf por(const Packet4bf& a,const Packet4bf& b) {
  return por<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pxor(const Packet4bf& a,const Packet4bf& b) {
  return pxor<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pand(const Packet4bf& a,const Packet4bf& b) {
  return pand<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pandnot(const Packet4bf& a,const Packet4bf& b) {
  return pandnot<Packet4us>(a, b);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4bf pselect(const Packet4bf& mask, const Packet4bf& a,
                                                      const Packet4bf& b)
{
  return pselect<Packet4us>(mask, a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf print<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(print<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pfloor<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(pfloor<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pceil<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(pceil<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pconj(const Packet4bf& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4bf padd<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(padd<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf psub<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(psub<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pmul<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(pmul<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pdiv<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(pdiv<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<>
EIGEN_STRONG_INLINE Packet4bf pgather<bfloat16, Packet4bf>(const bfloat16* from, Index stride)
{
  return pgather<uint16_t, Packet4us>(reinterpret_cast<const uint16_t*>(from), stride);
}

template<>
EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet4bf>(bfloat16* to, const Packet4bf& from, Index stride)
{
  pscatter<uint16_t, Packet4us>(reinterpret_cast<uint16_t*>(to), from, stride);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_max<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_min<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_mul<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf preverse<Packet4bf>(const Packet4bf& a)
{
  return preverse<Packet4us>(a);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4bf, 4>& kernel)
{
  detail::ptranspose_impl(kernel);
}

template<> EIGEN_STRONG_INLINE Packet4bf pabsdiff<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32ToBf16(pabsdiff<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_eq<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_eq<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_lt<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_lt<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_lt_or_nan<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_lt_or_nan<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_le<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_le<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pnegate<Packet4bf>(const Packet4bf& a)
{
  return pxor<Packet4us>(a, pset1<Packet4us>(static_cast<uint16_t>(0x8000)));
}

//---------- double ----------

// Clang 3.5 in the iOS toolchain has an ICE triggered by NEON intrisics for double.
// Confirmed at least with __apple_build_version__ = 6000054.
#ifdef __apple_build_version__
// Let's hope that by the time __apple_build_version__ hits the 601* range, the bug will be fixed.
// https://gist.github.com/yamaya/2924292 suggests that the 3 first digits are only updated with
// major toolchain updates.
#define EIGEN_APPLE_DOUBLE_NEON_BUG (__apple_build_version__ < 6010000)
#else
#define EIGEN_APPLE_DOUBLE_NEON_BUG 0
#endif

#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG

// Bug 907: workaround missing declarations of the following two functions in the ADK
// Defining these functions as templates ensures that if these intrinsics are
// already defined in arm_neon.h, then our workaround doesn't cause a conflict
// and has lower priority in overload resolution.
template <typename T> uint64x2_t vreinterpretq_u64_f64(T a) { return (uint64x2_t) a; }

template <typename T> float64x2_t vreinterpretq_f64_u64(T a) { return (float64x2_t) a; }

typedef float64x2_t Packet2d;
typedef float64x1_t Packet1d;

// fuctionally equivalent to _mm_shuffle_pd in SSE (i.e. shuffle(m, n, mask) equals _mm_shuffle_pd(m,n,mask))
// Currently used in LU/arch/InverseSize4.h to enable a shared implementation
// for fast inversion of matrices of size 4.
EIGEN_STRONG_INLINE Packet2d shuffle(const Packet2d& m, const Packet2d& n, int mask)
{
  const double* a = reinterpret_cast<const double*>(&m);
  const double* b = reinterpret_cast<const double*>(&n);
  Packet2d res = {*(a + (mask & 1)), *(b + ((mask >> 1) & 1))};
  return res;
}

EIGEN_STRONG_INLINE Packet2d vec2d_swizzle2(const Packet2d& a, const Packet2d& b, int mask)
{
  return shuffle(a, b, mask);
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpacklo(const Packet2d& a,const Packet2d& b)
{
  return shuffle(a, b, 0);
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpackhi(const Packet2d& a,const Packet2d& b)
{
  return shuffle(a, b, 3);
}
#define vec2d_duplane(a, p) \
  vdupq_laneq_f64(a, p)

template<> struct packet_traits<double>  : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasDiv   = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,

    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = 0,
    HasErf  = 0
  };
};

template<> struct unpacket_traits<Packet2d>
{
  typedef double type;
  typedef Packet2d half;
  typedef Packet2l integer_packet;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double&  from) { return vdupq_n_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a)
{
  const double c[] = {0.0,1.0};
  return vaddq_f64(pset1<Packet2d>(a), vld1q_f64(c));
}

template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return vaddq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return vsubq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& , const Packet2d& );
template<> EIGEN_STRONG_INLINE Packet2d paddsub<Packet2d>(const Packet2d& a, const Packet2d& b){
  const Packet2d mask = {numext::bit_cast<double>(0x8000000000000000ull),0.0};
  return padd(a, pxor(mask, b));
}

template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return vnegq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return vmulq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return vdivq_f64(a,b); }

#ifdef __ARM_FEATURE_FMA
// See bug 936. See above comment about FMA for float.
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c)
{ return vfmaq_f64(c,a,b); }
#else
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c)
{ return vmlaq_f64(c,a,b); }
#endif

template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) { return vminq_f64(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet2d pmin<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) { return vminnmq_f64(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmax<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) { return vmaxnmq_f64(a, b); }

#endif

template<> EIGEN_STRONG_INLINE Packet2d pmin<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) { return pmin<Packet2d>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) { return vmaxq_f64(a,b); }


template<> EIGEN_STRONG_INLINE Packet2d pmax<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) { return pmax<Packet2d>(a, b); }

// Logical Operations are not supported for float, so we have to reinterpret casts using NEON intrinsics
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vandq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vorrq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vbicq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vcleq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vcltq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u32(vmvnq_u32(vreinterpretq_u32_u64(vcgeq_f64(a,b)))); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vceqq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double* from) { return vld1q_dup_f64(from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_f64(to,from); }

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_f64(to,from); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  Packet2d res = pset1<Packet2d>(0.0);
  res = vld1q_lane_f64(from + 0*stride, res, 0);
  res = vld1q_lane_f64(from + 1*stride, res, 1);
  return res;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  vst1q_lane_f64(to + stride*0, from, 0);
  vst1q_lane_f64(to + stride*1, from, 1);
}

template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_ARM_PREFETCH(addr); }

// FIXME only store the 2 first elements ?
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return vgetq_lane_f64(a,0); }

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{ return vcombine_f64(vget_high_f64(a), vget_low_f64(a)); }

template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) { return vabsq_f64(a); }

#if EIGEN_COMP_CLANG && defined(__apple_build_version__)
// workaround ICE, see bug 907
template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{ return (vget_low_f64(a) + vget_high_f64(a))[0]; }
#else
template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{ return vget_lane_f64(vget_low_f64(a) + vget_high_f64(a), 0); }
#endif

// Other reduction functions:
// mul
#if EIGEN_COMP_CLANG && defined(__apple_build_version__)
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{ return (vget_low_f64(a) * vget_high_f64(a))[0]; }
#else
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{ return vget_lane_f64(vget_low_f64(a) * vget_high_f64(a), 0); }
#endif

// min
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{ return vgetq_lane_f64(vpminq_f64(a,a), 0); }

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{ return vgetq_lane_f64(vpmaxq_f64(a,a), 0); }


EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2d, 2>& kernel)
{
  const float64x2_t tmp1 = vzip1q_f64(kernel.packet[0], kernel.packet[1]);
  const float64x2_t tmp2 = vzip2q_f64(kernel.packet[0], kernel.packet[1]);

  kernel.packet[0] = tmp1;
  kernel.packet[1] = tmp2;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2d pselect( const Packet2d& mask, const Packet2d& a, const Packet2d& b)
{ return vbslq_f64(vreinterpretq_u64_f64(mask), a, b); }

template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a)
{ return vrndnq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a)
{ return vrndmq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a)
{ return vrndpq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent)
{ return pldexp_generic(a, exponent); }

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d>(const Packet2d& a, Packet2d& exponent)
{ return pfrexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(uint64_t from)
{ return vreinterpretq_f64_u64(vdupq_n_u64(from)); }

template<> EIGEN_STRONG_INLINE Packet2d prsqrt(const Packet2d& a) {
  // Compute approximate reciprocal sqrt.
  Packet2d x = vrsqrteq_f64(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  const Packet2d infinity = pset1<Packet2d>(NumTraits<double>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

template<> EIGEN_STRONG_INLINE Packet2d psqrt(const Packet2d& _x){ return vsqrtq_f64(_x); }

#endif // EIGEN_ARCH_ARM64

// Do we have an fp16 types and supporting Neon intrinsics?
#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC
typedef float16x4_t Packet4hf;
typedef float16x8_t Packet8hf;

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet8hf type;
  typedef Packet4hf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasCmp = 1,
    HasCast = 1,
    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasAbsDiff = 0,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasInsert = 1,
    HasReduxp = 1,
    HasDiv = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasSin = 0,
    HasCos = 0,
    HasLog = 0,
    HasExp = 0,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasErf = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template <>
struct unpacket_traits<Packet4hf> {
  typedef Eigen::half type;
  typedef Packet4hf half;
  enum {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
struct unpacket_traits<Packet8hf> {
  typedef Eigen::half type;
  typedef Packet4hf half;
  enum {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf predux_half_dowto4<Packet8hf>(const Packet8hf& a) {
  return vadd_f16(vget_low_f16(a), vget_high_f16(a));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pset1<Packet8hf>(const Eigen::half& from) {
  return vdupq_n_f16(from.x);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pset1<Packet4hf>(const Eigen::half& from) {
  return vdup_n_f16(from.x);
}

template <>
EIGEN_STRONG_INLINE Packet8hf plset<Packet8hf>(const Eigen::half& a) {
  const float16_t f[] = {0, 1, 2, 3, 4, 5, 6, 7};
  Packet8hf countdown = vld1q_f16(f);
  return vaddq_f16(pset1<Packet8hf>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4hf plset<Packet4hf>(const Eigen::half& a) {
  const float16_t f[] = {0, 1, 2, 3};
  Packet4hf countdown = vld1_f16(f);
  return vadd_f16(pset1<Packet4hf>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet8hf padd<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vaddq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf padd<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vadd_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf psub<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vsubq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf psub<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vsub_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pnegate(const Packet8hf& a) {
  return vnegq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pnegate(const Packet4hf& a) {
  return vneg_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pconj(const Packet8hf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4hf pconj(const Packet4hf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmul<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vmulq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmul<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmul_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pdiv<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vdivq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pdiv<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vdiv_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmadd(const Packet8hf& a, const Packet8hf& b, const Packet8hf& c) {
  return vfmaq_f16(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmadd(const Packet4hf& a, const Packet4hf& b, const Packet4hf& c) {
  return vfma_f16(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmin<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vminq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmin<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmin_f16(a, b);
}

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4hf pmin<PropagateNumbers, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return vminnm_f16(a, b); }
template<> EIGEN_STRONG_INLINE Packet8hf pmin<PropagateNumbers, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return vminnmq_f16(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4hf pmin<PropagateNaN, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return pmin<Packet4hf>(a, b); }

template<> EIGEN_STRONG_INLINE Packet8hf pmin<PropagateNaN, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return pmin<Packet8hf>(a, b); }

template <>
EIGEN_STRONG_INLINE Packet8hf pmax<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vmaxq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmax<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmax_f16(a, b);
}

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4hf pmax<PropagateNumbers, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return vmaxnm_f16(a, b); }
template<> EIGEN_STRONG_INLINE Packet8hf pmax<PropagateNumbers, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return vmaxnmq_f16(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4hf pmax<PropagateNaN, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return pmax<Packet4hf>(a, b); }

template<> EIGEN_STRONG_INLINE Packet8hf pmax<PropagateNaN, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return pmax<Packet8hf>(a, b); }

#define EIGEN_MAKE_ARM_FP16_CMP_8(name)                                               \
  template <>                                                                         \
  EIGEN_STRONG_INLINE Packet8hf pcmp_##name(const Packet8hf& a, const Packet8hf& b) { \
    return vreinterpretq_f16_u16(vc##name##q_f16(a, b));                              \
  }

#define EIGEN_MAKE_ARM_FP16_CMP_4(name)                                               \
  template <>                                                                         \
  EIGEN_STRONG_INLINE Packet4hf pcmp_##name(const Packet4hf& a, const Packet4hf& b) { \
    return vreinterpret_f16_u16(vc##name##_f16(a, b));                                \
  }

EIGEN_MAKE_ARM_FP16_CMP_8(eq)
EIGEN_MAKE_ARM_FP16_CMP_8(lt)
EIGEN_MAKE_ARM_FP16_CMP_8(le)

EIGEN_MAKE_ARM_FP16_CMP_4(eq)
EIGEN_MAKE_ARM_FP16_CMP_4(lt)
EIGEN_MAKE_ARM_FP16_CMP_4(le)

#undef EIGEN_MAKE_ARM_FP16_CMP_8
#undef EIGEN_MAKE_ARM_FP16_CMP_4

template <>
EIGEN_STRONG_INLINE Packet8hf pcmp_lt_or_nan<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vmvnq_u16(vcgeq_f16(a, b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pcmp_lt_or_nan<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vmvn_u16(vcge_f16(a, b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf print<Packet8hf>(const Packet8hf& a)
{ return vrndnq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf print<Packet4hf>(const Packet4hf& a)
{ return vrndn_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf pfloor<Packet8hf>(const Packet8hf& a)
{ return vrndmq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf pfloor<Packet4hf>(const Packet4hf& a)
{ return vrndm_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf pceil<Packet8hf>(const Packet8hf& a)
{ return vrndpq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf pceil<Packet4hf>(const Packet4hf& a)
{ return vrndp_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf psqrt<Packet8hf>(const Packet8hf& a) {
  return vsqrtq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf psqrt<Packet4hf>(const Packet4hf& a) {
  return vsqrt_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pand<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vandq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pand<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vand_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf por<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vorrq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf por<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vorr_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pxor<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(veorq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pxor<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(veor_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pandnot<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vbicq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pandnot<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vbic_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pload<Packet8hf>(const Eigen::half* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pload<Packet4hf>(const Eigen::half* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return vld1_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploadu<Packet8hf>(const Eigen::half* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet4hf ploadu<Packet4hf>(const Eigen::half* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return vld1_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploaddup<Packet8hf>(const Eigen::half* from) {
  Packet8hf packet;
  packet[0] = from[0].x;
  packet[1] = from[0].x;
  packet[2] = from[1].x;
  packet[3] = from[1].x;
  packet[4] = from[2].x;
  packet[5] = from[2].x;
  packet[6] = from[3].x;
  packet[7] = from[3].x;
  return packet;
}

template <>
EIGEN_STRONG_INLINE Packet4hf ploaddup<Packet4hf>(const Eigen::half* from) {
  float16x4_t packet;
  float16_t* tmp;
  tmp = (float16_t*)&packet;
  tmp[0] = from[0].x;
  tmp[1] = from[0].x;
  tmp[2] = from[1].x;
  tmp[3] = from[1].x;
  return packet;
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploadquad<Packet8hf>(const Eigen::half* from) {
  Packet4hf lo, hi;
  lo = vld1_dup_f16(reinterpret_cast<const float16_t*>(from));
  hi = vld1_dup_f16(reinterpret_cast<const float16_t*>(from+1));
  return vcombine_f16(lo, hi);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pinsertfirst(const Packet8hf& a, Eigen::half b) { return vsetq_lane_f16(b.x, a, 0); }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pinsertfirst(const Packet4hf& a, Eigen::half b) { return vset_lane_f16(b.x, a, 0); }

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pselect(const Packet8hf& mask, const Packet8hf& a, const Packet8hf& b) {
  return vbslq_f16(vreinterpretq_u16_f16(mask), a, b);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pselect(const Packet4hf& mask, const Packet4hf& a, const Packet4hf& b) {
  return vbsl_f16(vreinterpret_u16_f16(mask), a, b);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pinsertlast(const Packet8hf& a, Eigen::half b) { return vsetq_lane_f16(b.x, a, 7); }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pinsertlast(const Packet4hf& a, Eigen::half b) { return vset_lane_f16(b.x, a, 3); }

template <>
EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet8hf& from) {
  EIGEN_DEBUG_ALIGNED_STORE vst1q_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet4hf& from) {
  EIGEN_DEBUG_ALIGNED_STORE vst1_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet8hf& from) {
  EIGEN_DEBUG_UNALIGNED_STORE vst1q_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet4hf& from) {
  EIGEN_DEBUG_UNALIGNED_STORE vst1_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pgather<Eigen::half, Packet8hf>(const Eigen::half* from, Index stride) {
  Packet8hf res = pset1<Packet8hf>(Eigen::half(0.f));
  res = vsetq_lane_f16(from[0 * stride].x, res, 0);
  res = vsetq_lane_f16(from[1 * stride].x, res, 1);
  res = vsetq_lane_f16(from[2 * stride].x, res, 2);
  res = vsetq_lane_f16(from[3 * stride].x, res, 3);
  res = vsetq_lane_f16(from[4 * stride].x, res, 4);
  res = vsetq_lane_f16(from[5 * stride].x, res, 5);
  res = vsetq_lane_f16(from[6 * stride].x, res, 6);
  res = vsetq_lane_f16(from[7 * stride].x, res, 7);
  return res;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pgather<Eigen::half, Packet4hf>(const Eigen::half* from, Index stride) {
  Packet4hf res = pset1<Packet4hf>(Eigen::half(0.f));
  res = vset_lane_f16(from[0 * stride].x, res, 0);
  res = vset_lane_f16(from[1 * stride].x, res, 1);
  res = vset_lane_f16(from[2 * stride].x, res, 2);
  res = vset_lane_f16(from[3 * stride].x, res, 3);
  return res;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet8hf>(Eigen::half* to, const Packet8hf& from, Index stride) {
  to[stride * 0].x = vgetq_lane_f16(from, 0);
  to[stride * 1].x = vgetq_lane_f16(from, 1);
  to[stride * 2].x = vgetq_lane_f16(from, 2);
  to[stride * 3].x = vgetq_lane_f16(from, 3);
  to[stride * 4].x = vgetq_lane_f16(from, 4);
  to[stride * 5].x = vgetq_lane_f16(from, 5);
  to[stride * 6].x = vgetq_lane_f16(from, 6);
  to[stride * 7].x = vgetq_lane_f16(from, 7);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4hf>(Eigen::half* to, const Packet4hf& from, Index stride) {
  to[stride * 0].x = vget_lane_f16(from, 0);
  to[stride * 1].x = vget_lane_f16(from, 1);
  to[stride * 2].x = vget_lane_f16(from, 2);
  to[stride * 3].x = vget_lane_f16(from, 3);
}

template <>
EIGEN_STRONG_INLINE void prefetch<Eigen::half>(const Eigen::half* addr) {
  EIGEN_ARM_PREFETCH(addr);
}

template <>
EIGEN_STRONG_INLINE Eigen::half pfirst<Packet8hf>(const Packet8hf& a) {
  float16_t x[8];
  vst1q_f16(x, a);
  Eigen::half h;
  h.x = x[0];
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4hf>(const Packet4hf& a) {
  float16_t x[4];
  vst1_f16(x, a);
  Eigen::half h;
  h.x = x[0];
  return h;
}

template<> EIGEN_STRONG_INLINE Packet8hf preverse(const Packet8hf& a) {
  float16x4_t a_lo, a_hi;
  Packet8hf a_r64;

  a_r64 = vrev64q_f16(a);
  a_lo = vget_low_f16(a_r64);
  a_hi = vget_high_f16(a_r64);
  return vcombine_f16(a_hi, a_lo);
}

template <>
EIGEN_STRONG_INLINE Packet4hf preverse<Packet4hf>(const Packet4hf& a) {
  return vrev64_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pabs<Packet8hf>(const Packet8hf& a) {
  return vabsq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pabs<Packet4hf>(const Packet4hf& a) {
  return vabs_f16(a);
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, sum;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  sum = vpadd_f16(a_lo, a_hi);
  sum = vpadd_f16(sum, sum);
  sum = vpadd_f16(sum, sum);

  Eigen::half h;
  h.x = vget_lane_f16(sum, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux<Packet4hf>(const Packet4hf& a) {
  float16x4_t sum;

  sum = vpadd_f16(a, a);
  sum = vpadd_f16(sum, sum);
  Eigen::half h;
  h.x = vget_lane_f16(sum, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, prod;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  prod = vmul_f16(a_lo, a_hi);
  prod = vmul_f16(prod, vrev64_f16(prod));

  Eigen::half h;
  h.x = vmulh_f16(vget_lane_f16(prod, 0), vget_lane_f16(prod, 1));
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet4hf>(const Packet4hf& a) {
  float16x4_t prod;
  prod = vmul_f16(a, vrev64_f16(a));
  Eigen::half h;
  h.x = vmulh_f16(vget_lane_f16(prod, 0), vget_lane_f16(prod, 1));
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_min<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, min;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  min = vpmin_f16(a_lo, a_hi);
  min = vpmin_f16(min, min);
  min = vpmin_f16(min, min);

  Eigen::half h;
  h.x = vget_lane_f16(min, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_min<Packet4hf>(const Packet4hf& a) {
  Packet4hf tmp;
  tmp = vpmin_f16(a, a);
  tmp = vpmin_f16(tmp, tmp);
  Eigen::half h;
  h.x = vget_lane_f16(tmp, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_max<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, max;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  max = vpmax_f16(a_lo, a_hi);
  max = vpmax_f16(max, max);
  max = vpmax_f16(max, max);

  Eigen::half h;
  h.x = vget_lane_f16(max, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_max<Packet4hf>(const Packet4hf& a) {
  Packet4hf tmp;
  tmp = vpmax_f16(a, a);
  tmp = vpmax_f16(tmp, tmp);
  Eigen::half h;
  h.x = vget_lane_f16(tmp, 0);
  return h;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8hf, 4>& kernel)
{
  const float16x8x2_t zip16_1 = vzipq_f16(kernel.packet[0], kernel.packet[1]);
  const float16x8x2_t zip16_2 = vzipq_f16(kernel.packet[2], kernel.packet[3]);

  const float32x4x2_t zip32_1 = vzipq_f32(vreinterpretq_f32_f16(zip16_1.val[0]), vreinterpretq_f32_f16(zip16_2.val[0]));
  const float32x4x2_t zip32_2 = vzipq_f32(vreinterpretq_f32_f16(zip16_1.val[1]), vreinterpretq_f32_f16(zip16_2.val[1]));

  kernel.packet[0] = vreinterpretq_f16_f32(zip32_1.val[0]);
  kernel.packet[1] = vreinterpretq_f16_f32(zip32_1.val[1]);
  kernel.packet[2] = vreinterpretq_f16_f32(zip32_2.val[0]);
  kernel.packet[3] = vreinterpretq_f16_f32(zip32_2.val[1]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4hf, 4>& kernel) {
  EIGEN_ALIGN16 float16x4x4_t tmp_x4;
  float16_t* tmp = (float16_t*)&kernel;
  tmp_x4 = vld4_f16(tmp);

  kernel.packet[0] = tmp_x4.val[0];
  kernel.packet[1] = tmp_x4.val[1];
  kernel.packet[2] = tmp_x4.val[2];
  kernel.packet[3] = tmp_x4.val[3];
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8hf, 8>& kernel) {
  float16x8x2_t T_1[4];

  T_1[0] = vuzpq_f16(kernel.packet[0], kernel.packet[1]);
  T_1[1] = vuzpq_f16(kernel.packet[2], kernel.packet[3]);
  T_1[2] = vuzpq_f16(kernel.packet[4], kernel.packet[5]);
  T_1[3] = vuzpq_f16(kernel.packet[6], kernel.packet[7]);

  float16x8x2_t T_2[4];
  T_2[0] = vuzpq_f16(T_1[0].val[0], T_1[1].val[0]);
  T_2[1] = vuzpq_f16(T_1[0].val[1], T_1[1].val[1]);
  T_2[2] = vuzpq_f16(T_1[2].val[0], T_1[3].val[0]);
  T_2[3] = vuzpq_f16(T_1[2].val[1], T_1[3].val[1]);

  float16x8x2_t T_3[4];
  T_3[0] = vuzpq_f16(T_2[0].val[0], T_2[2].val[0]);
  T_3[1] = vuzpq_f16(T_2[0].val[1], T_2[2].val[1]);
  T_3[2] = vuzpq_f16(T_2[1].val[0], T_2[3].val[0]);
  T_3[3] = vuzpq_f16(T_2[1].val[1], T_2[3].val[1]);

  kernel.packet[0] = T_3[0].val[0];
  kernel.packet[1] = T_3[2].val[0];
  kernel.packet[2] = T_3[1].val[0];
  kernel.packet[3] = T_3[3].val[0];
  kernel.packet[4] = T_3[0].val[1];
  kernel.packet[5] = T_3[2].val[1];
  kernel.packet[6] = T_3[1].val[1];
  kernel.packet[7] = T_3[3].val[1];
}
#endif // end EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Rasmus Munk Larsen <rmlarsen@google.com>
// Copyright (C) 2020 Antonio Sanchez <cantonios@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_NEON_H
#define EIGEN_TYPE_CASTING_NEON_H

namespace Eigen {

namespace internal {

//==============================================================================
// pcast, SrcType = float
//==============================================================================
template <>
struct type_casting_traits<float, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4f, Packet4f>(const Packet4f& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2f, Packet2f>(const Packet2f& a) {
  return a;
}

template <>
struct type_casting_traits<float, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
struct type_casting_traits<float, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
// If float64 exists, first convert to that to keep as much precision as possible.
#if EIGEN_ARCH_ARM64
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4f, Packet2l>(const Packet4f& a) {
  // Discard second half of input.
  return vcvtq_s64_f64(vcvt_f64_f32(vget_low_f32(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4f, Packet2ul>(const Packet4f& a) {
  // Discard second half of input.
  return vcvtq_u64_f64(vcvt_f64_f32(vget_low_f32(a)));
}
#else
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4f, Packet2l>(const Packet4f& a) {
  // Discard second half of input.
  return vmovl_s32(vget_low_s32(vcvtq_s32_f32(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4f, Packet2ul>(const Packet4f& a) {
  // Discard second half of input.
  return vmovl_u32(vget_low_u32(vcvtq_u32_f32(a)));
}
#endif  // EIGEN_ARCH_ARM64

template <>
struct type_casting_traits<float, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return vcvtq_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2f, Packet2i>(const Packet2f& a) {
  return vcvt_s32_f32(a);
}

template <>
struct type_casting_traits<float, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4f, Packet4ui>(const Packet4f& a) {
  return vcvtq_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2f, Packet2ui>(const Packet2f& a) {
  return vcvt_u32_f32(a);
}

template <>
struct type_casting_traits<float, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4f, Packet8s>(const Packet4f& a, const Packet4f& b) {
  return vcombine_s16(vmovn_s32(vcvtq_s32_f32(a)), vmovn_s32(vcvtq_s32_f32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2f, Packet4s>(const Packet2f& a, const Packet2f& b) {
  return vmovn_s32(vcombine_s32(vcvt_s32_f32(a), vcvt_s32_f32(b)));
}

template <>
struct type_casting_traits<float, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4f, Packet8us>(const Packet4f& a, const Packet4f& b) {
  return vcombine_u16(vmovn_u32(vcvtq_u32_f32(a)), vmovn_u32(vcvtq_u32_f32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2f, Packet4us>(const Packet2f& a, const Packet2f& b) {
  return vmovn_u32(vcombine_u32(vcvt_u32_f32(a), vcvt_u32_f32(b)));
}

template <>
struct type_casting_traits<float, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4f, Packet16c>(const Packet4f& a, const Packet4f& b, const Packet4f& c,
                                                         const Packet4f& d) {
  const int16x8_t ab_s16 = pcast<Packet4f, Packet8s>(a, b);
  const int16x8_t cd_s16 = pcast<Packet4f, Packet8s>(c, d);
  return vcombine_s8(vmovn_s16(ab_s16), vmovn_s16(cd_s16));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2f, Packet8c>(const Packet2f& a, const Packet2f& b, const Packet2f& c,
                                                       const Packet2f& d) {
  const int16x4_t ab_s16 = pcast<Packet2f, Packet4s>(a, b);
  const int16x4_t cd_s16 = pcast<Packet2f, Packet4s>(c, d);
  return vmovn_s16(vcombine_s16(ab_s16, cd_s16));
}

template <>
struct type_casting_traits<float, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4f, Packet16uc>(const Packet4f& a, const Packet4f& b, const Packet4f& c,
                                                           const Packet4f& d) {
  const uint16x8_t ab_u16 = pcast<Packet4f, Packet8us>(a, b);
  const uint16x8_t cd_u16 = pcast<Packet4f, Packet8us>(c, d);
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2f, Packet8uc>(const Packet2f& a, const Packet2f& b, const Packet2f& c,
                                                         const Packet2f& d) {
  const uint16x4_t ab_u16 = pcast<Packet2f, Packet4us>(a, b);
  const uint16x4_t cd_u16 = pcast<Packet2f, Packet4us>(c, d);
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

//==============================================================================
// pcast, SrcType = int8_t
//==============================================================================
template <>
struct type_casting_traits<numext::int8_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet16c, Packet4f>(const Packet16c& a) {
  // Discard all but first 4 bytes.
  return vcvtq_f32_s32(vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a)))));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet8c, Packet2f>(const Packet8c& a) {
  // Discard all but first 2 bytes.
  return vcvt_f32_s32(vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(a)))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet16c, Packet2l>(const Packet16c& a) {
  // Discard all but first two bytes.
  return vmovl_s32(vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a))))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet16c, Packet2ul>(const Packet16c& a) {
  return vreinterpretq_u64_s64(pcast<Packet16c, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet16c, Packet4i>(const Packet16c& a) {
  // Discard all but first 4 bytes.
  return vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a))));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet8c, Packet2i>(const Packet8c& a) {
  // Discard all but first 2 bytes.
  return vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(a))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet16c, Packet4ui>(const Packet16c& a) {
  return vreinterpretq_u32_s32(pcast<Packet16c, Packet4i>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet8c, Packet2ui>(const Packet8c& a) {
  return vreinterpret_u32_s32(pcast<Packet8c, Packet2i>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet16c, Packet8s>(const Packet16c& a) {
  // Discard second half of input.
  return vmovl_s8(vget_low_s8(a));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet8c, Packet4s>(const Packet8c& a) {
  // Discard second half of input.
  return vget_low_s16(vmovl_s8(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet16c, Packet8us>(const Packet16c& a) {
  return vreinterpretq_u16_s16(pcast<Packet16c, Packet8s>(a));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet8c, Packet4us>(const Packet8c& a) {
  return vreinterpret_u16_s16(pcast<Packet8c, Packet4s>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet16c, Packet16c>(const Packet16c& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet8c, Packet8c>(const Packet8c& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4c pcast<Packet4c, Packet4c>(const Packet4c& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet16c, Packet16uc>(const Packet16c& a) {
  return vreinterpretq_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet8c, Packet8uc>(const Packet8c& a) {
  return vreinterpret_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet4uc pcast<Packet4c, Packet4uc>(const Packet4c& a) {
  return static_cast<Packet4uc>(a);
}

//==============================================================================
// pcast, SrcType = uint8_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint8_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet16uc, Packet4f>(const Packet16uc& a) {
  // Discard all but first 4 bytes.
  return vcvtq_f32_u32(vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a)))));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet8uc, Packet2f>(const Packet8uc& a) {
  // Discard all but first 2 bytes.
  return vcvt_f32_u32(vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(a)))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet16uc, Packet2ul>(const Packet16uc& a) {
  // Discard all but first two bytes.
  return vmovl_u32(vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a))))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet16uc, Packet2l>(const Packet16uc& a) {
  return vreinterpretq_s64_u64(pcast<Packet16uc, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet16uc, Packet4ui>(const Packet16uc& a) {
  // Discard all but first 4 bytes.
  return vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a))));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet8uc, Packet2ui>(const Packet8uc& a) {
  // Discard all but first 2 bytes.
  return vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(a))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet16uc, Packet4i>(const Packet16uc& a) {
  return vreinterpretq_s32_u32(pcast<Packet16uc, Packet4ui>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet8uc, Packet2i>(const Packet8uc& a) {
  return vreinterpret_s32_u32(pcast<Packet8uc, Packet2ui>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet16uc, Packet8us>(const Packet16uc& a) {
  // Discard second half of input.
  return vmovl_u8(vget_low_u8(a));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet8uc, Packet4us>(const Packet8uc& a) {
  // Discard second half of input.
  return vget_low_u16(vmovl_u8(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet16uc, Packet8s>(const Packet16uc& a) {
  return vreinterpretq_s16_u16(pcast<Packet16uc, Packet8us>(a));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet8uc, Packet4s>(const Packet8uc& a) {
  return vreinterpret_s16_u16(pcast<Packet8uc, Packet4us>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet16uc, Packet16uc>(const Packet16uc& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet8uc, Packet8uc>(const Packet8uc& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4uc pcast<Packet4uc, Packet4uc>(const Packet4uc& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet16uc, Packet16c>(const Packet16uc& a) {
  return vreinterpretq_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet8uc, Packet8c>(const Packet8uc& a) {
  return vreinterpret_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet4c pcast<Packet4uc, Packet4c>(const Packet4uc& a) {
  return static_cast<Packet4c>(a);
}

//==============================================================================
// pcast, SrcType = int16_t
//==============================================================================
template <>
struct type_casting_traits<numext::int16_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet8s, Packet4f>(const Packet8s& a) {
  // Discard second half of input.
  return vcvtq_f32_s32(vmovl_s16(vget_low_s16(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet4s, Packet2f>(const Packet4s& a) {
  // Discard second half of input.
  return vcvt_f32_s32(vget_low_s32(vmovl_s16(a)));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet8s, Packet2l>(const Packet8s& a) {
  // Discard all but first two values.
  return vmovl_s32(vget_low_s32(vmovl_s16(vget_low_s16(a))));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet8s, Packet2ul>(const Packet8s& a) {
  return vreinterpretq_u64_s64(pcast<Packet8s, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet8s, Packet4i>(const Packet8s& a) {
  // Discard second half of input.
  return vmovl_s16(vget_low_s16(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet4s, Packet2i>(const Packet4s& a) {
  // Discard second half of input.
  return vget_low_s32(vmovl_s16(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet8s, Packet4ui>(const Packet8s& a) {
  return vreinterpretq_u32_s32(pcast<Packet8s, Packet4i>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet4s, Packet2ui>(const Packet4s& a) {
  return vreinterpret_u32_s32(pcast<Packet4s, Packet2i>(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet8s, Packet8s>(const Packet8s& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet4s, Packet4s>(const Packet4s& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet8s, Packet8us>(const Packet8s& a) {
  return vreinterpretq_u16_s16(a);
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet4s, Packet4us>(const Packet4s& a) {
  return vreinterpret_u16_s16(a);
}

template <>
struct type_casting_traits<numext::int16_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet8s, Packet16c>(const Packet8s& a, const Packet8s& b) {
  return vcombine_s8(vmovn_s16(a), vmovn_s16(b));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet4s, Packet8c>(const Packet4s& a, const Packet4s& b) {
  return vmovn_s16(vcombine_s16(a, b));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet8s, Packet16uc>(const Packet8s& a, const Packet8s& b) {
  return vcombine_u8(vmovn_u16(vreinterpretq_u16_s16(a)), vmovn_u16(vreinterpretq_u16_s16(b)));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet4s, Packet8uc>(const Packet4s& a, const Packet4s& b) {
  return vmovn_u16(vcombine_u16(vreinterpret_u16_s16(a), vreinterpret_u16_s16(b)));
}

//==============================================================================
// pcast, SrcType = uint16_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint16_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet8us, Packet4f>(const Packet8us& a) {
  // Discard second half of input.
  return vcvtq_f32_u32(vmovl_u16(vget_low_u16(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet4us, Packet2f>(const Packet4us& a) {
  // Discard second half of input.
  return vcvt_f32_u32(vget_low_u32(vmovl_u16(a)));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet8us, Packet2ul>(const Packet8us& a) {
  // Discard all but first two values.
  return vmovl_u32(vget_low_u32(vmovl_u16(vget_low_u16(a))));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet8us, Packet2l>(const Packet8us& a) {
  return vreinterpretq_s64_u64(pcast<Packet8us, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet8us, Packet4ui>(const Packet8us& a) {
  // Discard second half of input.
  return vmovl_u16(vget_low_u16(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet4us, Packet2ui>(const Packet4us& a) {
  // Discard second half of input.
  return vget_low_u32(vmovl_u16(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet8us, Packet4i>(const Packet8us& a) {
  return vreinterpretq_s32_u32(pcast<Packet8us, Packet4ui>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet4us, Packet2i>(const Packet4us& a) {
  return vreinterpret_s32_u32(pcast<Packet4us, Packet2ui>(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet8us, Packet8us>(const Packet8us& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet4us, Packet4us>(const Packet4us& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet8us, Packet8s>(const Packet8us& a) {
  return vreinterpretq_s16_u16(a);
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet4us, Packet4s>(const Packet4us& a) {
  return vreinterpret_s16_u16(a);
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet8us, Packet16uc>(const Packet8us& a, const Packet8us& b) {
  return vcombine_u8(vmovn_u16(a), vmovn_u16(b));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet4us, Packet8uc>(const Packet4us& a, const Packet4us& b) {
  return vmovn_u16(vcombine_u16(a, b));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet8us, Packet16c>(const Packet8us& a, const Packet8us& b) {
  return vreinterpretq_s8_u8(pcast<Packet8us, Packet16uc>(a, b));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet4us, Packet8c>(const Packet4us& a, const Packet4us& b) {
  return vreinterpret_s8_u8(pcast<Packet4us, Packet8uc>(a, b));
}

//==============================================================================
// pcast, SrcType = int32_t
//==============================================================================
template <>
struct type_casting_traits<numext::int32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return vcvtq_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2i, Packet2f>(const Packet2i& a) {
  return vcvt_f32_s32(a);
}

template <>
struct type_casting_traits<numext::int32_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4i, Packet2l>(const Packet4i& a) {
  // Discard second half of input.
  return vmovl_s32(vget_low_s32(a));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4i, Packet2ul>(const Packet4i& a) {
  return vreinterpretq_u64_s64(pcast<Packet4i, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int32_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4i, Packet4i>(const Packet4i& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2i, Packet2i>(const Packet2i& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4i, Packet4ui>(const Packet4i& a) {
  return vreinterpretq_u32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2i, Packet2ui>(const Packet2i& a) {
  return vreinterpret_u32_s32(a);
}

template <>
struct type_casting_traits<numext::int32_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4i, Packet8s>(const Packet4i& a, const Packet4i& b) {
  return vcombine_s16(vmovn_s32(a), vmovn_s32(b));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2i, Packet4s>(const Packet2i& a, const Packet2i& b) {
  return vmovn_s32(vcombine_s32(a, b));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4i, Packet8us>(const Packet4i& a, const Packet4i& b) {
  return vcombine_u16(vmovn_u32(vreinterpretq_u32_s32(a)), vmovn_u32(vreinterpretq_u32_s32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2i, Packet4us>(const Packet2i& a, const Packet2i& b) {
  return vmovn_u32(vreinterpretq_u32_s32(vcombine_s32(a, b)));
}

template <>
struct type_casting_traits<numext::int32_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4i, Packet16c>(const Packet4i& a, const Packet4i& b, const Packet4i& c,
                                                         const Packet4i& d) {
  const int16x8_t ab_s16 = pcast<Packet4i, Packet8s>(a, b);
  const int16x8_t cd_s16 = pcast<Packet4i, Packet8s>(c, d);
  return vcombine_s8(vmovn_s16(ab_s16), vmovn_s16(cd_s16));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2i, Packet8c>(const Packet2i& a, const Packet2i& b, const Packet2i& c,
                                                       const Packet2i& d) {
  const int16x4_t ab_s16 = vmovn_s32(vcombine_s32(a, b));
  const int16x4_t cd_s16 = vmovn_s32(vcombine_s32(c, d));
  return vmovn_s16(vcombine_s16(ab_s16, cd_s16));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4i, Packet16uc>(const Packet4i& a, const Packet4i& b, const Packet4i& c,
                                                           const Packet4i& d) {
  const uint16x8_t ab_u16 = pcast<Packet4i, Packet8us>(a, b);
  const uint16x8_t cd_u16 = pcast<Packet4i, Packet8us>(c, d);
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2i, Packet8uc>(const Packet2i& a, const Packet2i& b, const Packet2i& c,
                                                         const Packet2i& d) {
  const uint16x4_t ab_u16 = pcast<Packet2i, Packet4us>(a, b);
  const uint16x4_t cd_u16 = pcast<Packet2i, Packet4us>(c, d);
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

//==============================================================================
// pcast, SrcType = uint32_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4ui, Packet4f>(const Packet4ui& a) {
  return vcvtq_f32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2ui, Packet2f>(const Packet2ui& a) {
  return vcvt_f32_u32(a);
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4ui, Packet2ul>(const Packet4ui& a) {
  // Discard second half of input.
  return vmovl_u32(vget_low_u32(a));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4ui, Packet2l>(const Packet4ui& a) {
  return vreinterpretq_s64_u64(pcast<Packet4ui, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4ui, Packet4ui>(const Packet4ui& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2ui, Packet2ui>(const Packet2ui& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4ui, Packet4i>(const Packet4ui& a) {
  return vreinterpretq_s32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2ui, Packet2i>(const Packet2ui& a) {
  return vreinterpret_s32_u32(a);
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4ui, Packet8us>(const Packet4ui& a, const Packet4ui& b) {
  return vcombine_u16(vmovn_u32(a), vmovn_u32(b));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2ui, Packet4us>(const Packet2ui& a, const Packet2ui& b) {
  return vmovn_u32(vcombine_u32(a, b));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4ui, Packet8s>(const Packet4ui& a, const Packet4ui& b) {
  return vreinterpretq_s16_u16(pcast<Packet4ui, Packet8us>(a, b));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2ui, Packet4s>(const Packet2ui& a, const Packet2ui& b) {
  return vreinterpret_s16_u16(pcast<Packet2ui, Packet4us>(a, b));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4ui, Packet16uc>(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c,
                                                            const Packet4ui& d) {
  const uint16x8_t ab_u16 = vcombine_u16(vmovn_u32(a), vmovn_u32(b));
  const uint16x8_t cd_u16 = vcombine_u16(vmovn_u32(c), vmovn_u32(d));
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2ui, Packet8uc>(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c,
                                                          const Packet2ui& d) {
  const uint16x4_t ab_u16 = vmovn_u32(vcombine_u32(a, b));
  const uint16x4_t cd_u16 = vmovn_u32(vcombine_u32(c, d));
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4ui, Packet16c>(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c,
                                                          const Packet4ui& d) {
  return vreinterpretq_s8_u8(pcast<Packet4ui, Packet16uc>(a, b, c, d));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2ui, Packet8c>(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c,
                                                        const Packet2ui& d) {
  return vreinterpret_s8_u8(pcast<Packet2ui, Packet8uc>(a, b, c, d));
}

//==============================================================================
// pcast, SrcType = int64_t
//==============================================================================
template <>
struct type_casting_traits<numext::int64_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2l, Packet4f>(const Packet2l& a, const Packet2l& b) {
  return vcvtq_f32_s32(vcombine_s32(vmovn_s64(a), vmovn_s64(b)));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2l, Packet2l>(const Packet2l& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2l, Packet2ul>(const Packet2l& a) {
  return vreinterpretq_u64_s64(a);
}

template <>
struct type_casting_traits<numext::int64_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2l, Packet4i>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s32(vmovn_s64(a), vmovn_s64(b));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2l, Packet4ui>(const Packet2l& a, const Packet2l& b) {
  return vcombine_u32(vmovn_u64(vreinterpretq_u64_s64(a)), vmovn_u64(vreinterpretq_u64_s64(b)));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2l, Packet8s>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                       const Packet2l& d) {
  const int32x4_t ab_s32 = pcast<Packet2l, Packet4i>(a, b);
  const int32x4_t cd_s32 = pcast<Packet2l, Packet4i>(c, d);
  return vcombine_s16(vmovn_s32(ab_s32), vmovn_s32(cd_s32));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2l, Packet8us>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                         const Packet2l& d) {
  const uint32x4_t ab_u32 = pcast<Packet2l, Packet4ui>(a, b);
  const uint32x4_t cd_u32 = pcast<Packet2l, Packet4ui>(c, d);
  return vcombine_u16(vmovn_u32(ab_u32), vmovn_u32(cd_u32));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2l, Packet16c>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                         const Packet2l& d, const Packet2l& e, const Packet2l& f,
                                                         const Packet2l& g, const Packet2l& h) {
  const int16x8_t abcd_s16 = pcast<Packet2l, Packet8s>(a, b, c, d);
  const int16x8_t efgh_s16 = pcast<Packet2l, Packet8s>(e, f, g, h);
  return vcombine_s8(vmovn_s16(abcd_s16), vmovn_s16(efgh_s16));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2l, Packet16uc>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                           const Packet2l& d, const Packet2l& e, const Packet2l& f,
                                                           const Packet2l& g, const Packet2l& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2l, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2l, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

//==============================================================================
// pcast, SrcType = uint64_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint64_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2ul, Packet4f>(const Packet2ul& a, const Packet2ul& b) {
  return vcvtq_f32_u32(vcombine_u32(vmovn_u64(a), vmovn_u64(b)));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2ul, Packet2ul>(const Packet2ul& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2ul, Packet2l>(const Packet2ul& a) {
  return vreinterpretq_s64_u64(a);
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2ul, Packet4ui>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u32(vmovn_u64(a), vmovn_u64(b));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2ul, Packet4i>(const Packet2ul& a, const Packet2ul& b) {
  return vreinterpretq_s32_u32(pcast<Packet2ul, Packet4ui>(a, b));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2ul, Packet8us>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                          const Packet2ul& d) {
  const uint16x4_t ab_u16 = vmovn_u32(vcombine_u32(vmovn_u64(a), vmovn_u64(b)));
  const uint16x4_t cd_u16 = vmovn_u32(vcombine_u32(vmovn_u64(c), vmovn_u64(d)));
  return vcombine_u16(ab_u16, cd_u16);
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2ul, Packet8s>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                        const Packet2ul& d) {
  return vreinterpretq_s16_u16(pcast<Packet2ul, Packet8us>(a, b, c, d));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2ul, Packet16uc>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                            const Packet2ul& d, const Packet2ul& e, const Packet2ul& f,
                                                            const Packet2ul& g, const Packet2ul& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2ul, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2ul, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2ul, Packet16c>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                          const Packet2ul& d, const Packet2ul& e, const Packet2ul& f,
                                                          const Packet2ul& g, const Packet2ul& h) {
  return vreinterpretq_s8_u8(pcast<Packet2ul, Packet16uc>(a, b, c, d, e, f, g, h));
}

//==============================================================================
// preinterpret
//==============================================================================
template <>
EIGEN_STRONG_INLINE Packet2f preinterpret<Packet2f, Packet2i>(const Packet2i& a) {
  return vreinterpret_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f preinterpret<Packet2f, Packet2ui>(const Packet2ui& a) {
  return vreinterpret_f32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f, Packet4i>(const Packet4i& a) {
  return vreinterpretq_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f, Packet4ui>(const Packet4ui& a) {
  return vreinterpretq_f32_u32(a);
}

template <>
EIGEN_STRONG_INLINE Packet4c preinterpret<Packet4c, Packet4uc>(const Packet4uc& a) {
  return static_cast<Packet4c>(a);
}
template <>
EIGEN_STRONG_INLINE Packet8c preinterpret<Packet8c, Packet8uc>(const Packet8uc& a) {
  return vreinterpret_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet16c preinterpret<Packet16c, Packet16uc>(const Packet16uc& a) {
  return vreinterpretq_s8_u8(a);
}

template <>
EIGEN_STRONG_INLINE Packet4uc preinterpret<Packet4uc, Packet4c>(const Packet4c& a) {
  return static_cast<Packet4uc>(a);
}
template <>
EIGEN_STRONG_INLINE Packet8uc preinterpret<Packet8uc, Packet8c>(const Packet8c& a) {
  return vreinterpret_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet16uc preinterpret<Packet16uc, Packet16c>(const Packet16c& a) {
  return vreinterpretq_u8_s8(a);
}

template <>
EIGEN_STRONG_INLINE Packet4s preinterpret<Packet4s, Packet4us>(const Packet4us& a) {
  return vreinterpret_s16_u16(a);
}
template <>
EIGEN_STRONG_INLINE Packet8s preinterpret<Packet8s, Packet8us>(const Packet8us& a) {
  return vreinterpretq_s16_u16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4us preinterpret<Packet4us, Packet4s>(const Packet4s& a) {
  return vreinterpret_u16_s16(a);
}
template <>
EIGEN_STRONG_INLINE Packet8us preinterpret<Packet8us, Packet8s>(const Packet8s& a) {
  return vreinterpretq_u16_s16(a);
}

template <>
EIGEN_STRONG_INLINE Packet2i preinterpret<Packet2i, Packet2f>(const Packet2f& a) {
  return vreinterpret_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i preinterpret<Packet2i, Packet2ui>(const Packet2ui& a) {
  return vreinterpret_s32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet4f>(const Packet4f& a) {
  return vreinterpretq_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet4ui>(const Packet4ui& a) {
  return vreinterpretq_s32_u32(a);
}

template <>
EIGEN_STRONG_INLINE Packet2ui preinterpret<Packet2ui, Packet2f>(const Packet2f& a) {
  return vreinterpret_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui preinterpret<Packet2ui, Packet2i>(const Packet2i& a) {
  return vreinterpret_u32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4ui preinterpret<Packet4ui, Packet4f>(const Packet4f& a) {
  return vreinterpretq_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4ui preinterpret<Packet4ui, Packet4i>(const Packet4i& a) {
  return vreinterpretq_u32_s32(a);
}

template <>
EIGEN_STRONG_INLINE Packet2l preinterpret<Packet2l, Packet2ul>(const Packet2ul& a) {
  return vreinterpretq_s64_u64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ul preinterpret<Packet2ul, Packet2l>(const Packet2l& a) {
  return vreinterpretq_u64_s64(a);
}

#if EIGEN_ARCH_ARM64

//==============================================================================
// pcast/preinterpret, Double
//==============================================================================

template <>
struct type_casting_traits<double, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2d, Packet2d>(const Packet2d& a) {
  return a;
}

template <>
struct type_casting_traits<double, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2d, Packet4f>(const Packet2d& a, const Packet2d& b) {
  return vcombine_f32(vcvt_f32_f64(a), vcvt_f32_f64(b));
}

template <>
struct type_casting_traits<double, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2d, Packet2l>(const Packet2d& a) {
  return vcvtq_s64_f64(a);
}

template <>
struct type_casting_traits<double, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2d, Packet2ul>(const Packet2d& a) {
  return vcvtq_u64_f64(a);
}

template <>
struct type_casting_traits<double, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2d, Packet4i>(const Packet2d& a, const Packet2d& b) {
  return vcombine_s32(vmovn_s64(vcvtq_s64_f64(a)), vmovn_s64(vcvtq_s64_f64(b)));
}

template <>
struct type_casting_traits<double, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2d, Packet4ui>(const Packet2d& a, const Packet2d& b) {
  return vcombine_u32(vmovn_u64(vcvtq_u64_f64(a)), vmovn_u64(vcvtq_u64_f64(b)));
}

template <>
struct type_casting_traits<double, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2d, Packet8s>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                       const Packet2d& d) {
  const int32x4_t ab_s32 = pcast<Packet2d, Packet4i>(a, b);
  const int32x4_t cd_s32 = pcast<Packet2d, Packet4i>(c, d);
  return vcombine_s16(vmovn_s32(ab_s32), vmovn_s32(cd_s32));
}

template <>
struct type_casting_traits<double, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2d, Packet8us>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                         const Packet2d& d) {
  const uint32x4_t ab_u32 = pcast<Packet2d, Packet4ui>(a, b);
  const uint32x4_t cd_u32 = pcast<Packet2d, Packet4ui>(c, d);
  return vcombine_u16(vmovn_u32(ab_u32), vmovn_u32(cd_u32));
}

template <>
struct type_casting_traits<double, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2d, Packet16c>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                         const Packet2d& d, const Packet2d& e, const Packet2d& f,
                                                         const Packet2d& g, const Packet2d& h) {
  const int16x8_t abcd_s16 = pcast<Packet2d, Packet8s>(a, b, c, d);
  const int16x8_t efgh_s16 = pcast<Packet2d, Packet8s>(e, f, g, h);
  return vcombine_s8(vmovn_s16(abcd_s16), vmovn_s16(efgh_s16));
}

template <>
struct type_casting_traits<double, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2d, Packet16uc>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                           const Packet2d& d, const Packet2d& e, const Packet2d& f,
                                                           const Packet2d& g, const Packet2d& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2d, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2d, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

template <>
struct type_casting_traits<float, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4f, Packet2d>(const Packet4f& a) {
  // Discard second-half of input.
  return vcvt_f64_f32(vget_low_f32(a));
}

template <>
struct type_casting_traits<numext::int8_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet16c, Packet2d>(const Packet16c& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet8c, Packet2f>(vget_low_s8(a)));
}

template <>
struct type_casting_traits<numext::uint8_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet16uc, Packet2d>(const Packet16uc& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet8uc, Packet2f>(vget_low_u8(a)));
}

template <>
struct type_casting_traits<numext::int16_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet8s, Packet2d>(const Packet8s& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet4s, Packet2f>(vget_low_s16(a)));
}

template <>
struct type_casting_traits<numext::uint16_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet8us, Packet2d>(const Packet8us& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet4us, Packet2f>(vget_low_u16(a)));
}

template <>
struct type_casting_traits<numext::int32_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4i, Packet2d>(const Packet4i& a) {
  // Discard second half of input.
  return vcvtq_f64_s64(vmovl_s32(vget_low_s32(a)));
}

template <>
struct type_casting_traits<numext::uint32_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4ui, Packet2d>(const Packet4ui& a) {
  // Discard second half of input.
  return vcvtq_f64_u64(vmovl_u32(vget_low_u32(a)));
}

template <>
struct type_casting_traits<numext::int64_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2l, Packet2d>(const Packet2l& a) {
  return vcvtq_f64_s64(a);
}

template <>
struct type_casting_traits<numext::uint64_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2ul, Packet2d>(const Packet2ul& a) {
  return vcvtq_f64_u64(a);
}

template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet2l>(const Packet2l& a) {
  return vreinterpretq_f64_s64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet2ul>(const Packet2ul& a) {
  return vreinterpretq_f64_u64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2l preinterpret<Packet2l, Packet2d>(const Packet2d& a) {
  return vreinterpretq_s64_f64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ul preinterpret<Packet2ul, Packet2d>(const Packet2d& a) {
  return vreinterpretq_u64_f64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet4i>(const Packet4i& a) {
  return vreinterpretq_f64_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet2d>(const Packet2d& a) {
  return vreinterpretq_s32_f64(a);
}

#endif  // EIGEN_ARCH_ARM64

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_TYPE_CASTING_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_SSE_H
#define EIGEN_COMPLEX_SSE_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const __m128& a) : v(a) {}
  Packet4f v;
};

// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0,
    HasBlend  = 1
  };
};
#endif

template<> struct unpacket_traits<Packet2cf> {
  typedef std::complex<float> type;
  typedef Packet2cf half;
  typedef Packet4f as_real;
  enum {
    size=2,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_sub_ps(a.v,b.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a)
{
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x80000000,0x80000000,0x80000000));
  return Packet2cf(_mm_xor_ps(a.v,mask));
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet2cf(_mm_xor_ps(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  #ifdef EIGEN_VECTORIZE_SSE3
  return Packet2cf(_mm_addsub_ps(_mm_mul_ps(_mm_moveldup_ps(a.v), b.v),
                                 _mm_mul_ps(_mm_movehdup_ps(a.v),
                                            vec4f_swizzle1(b.v, 1, 0, 3, 2))));
//   return Packet2cf(_mm_addsub_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 0, 0, 2, 2), b.v),
//                                  _mm_mul_ps(vec4f_swizzle1(a.v, 1, 1, 3, 3),
//                                             vec4f_swizzle1(b.v, 1, 0, 3, 2))));
  #else
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x00000000,0x80000000,0x00000000));
  return Packet2cf(_mm_add_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 0, 0, 2, 2), b.v),
                              _mm_xor_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 1, 1, 3, 3),
                                                    vec4f_swizzle1(b.v, 1, 0, 3, 2)), mask)));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet2cf ptrue  <Packet2cf>(const Packet2cf& a) { return Packet2cf(ptrue(Packet4f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_and_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_or_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_xor_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_andnot_ps(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf pload <Packet2cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>(&numext::real_ref(*from))); }

template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
#ifdef EIGEN_VECTORIZE_SSE3
  res.v = _mm_castpd_ps(_mm_loaddup_pd(reinterpret_cast<double const*>(&from)));
#else
  res.v = _mm_castpd_ps(_mm_load_sd(reinterpret_cast<double const*>(&from)));
  res.v = _mm_movelh_ps(res.v, res.v);
#endif
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from) { return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), Packet4f(from.v)); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), Packet4f(from.v)); }


template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  return Packet2cf(_mm_set_ps(std::imag(from[1*stride]), std::real(from[1*stride]),
                              std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  to[stride*0] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 1)));
  to[stride*1] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 3)));
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  #if EIGEN_GNUC_AT_MOST(4,3)
  // Workaround gcc 4.2 ICE - this is not performance wise ideal, but who cares...
  // This workaround also fix invalid code generation with gcc 4.3
  EIGEN_ALIGN16 std::complex<float> res[2];
  _mm_store_ps((float*)res, a.v);
  return res[0];
  #else
  std::complex<float> res;
  _mm_storel_pi((__m64*)&res, a.v);
  return res;
  #endif
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a) { return Packet2cf(_mm_castpd_ps(preverse(Packet2d(_mm_castps_pd(a.v))))); }

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  return pfirst(Packet2cf(_mm_add_ps(a.v, _mm_movehl_ps(a.v,a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  return pfirst(pmul(a, Packet2cf(_mm_movehl_ps(a.v,a.v))));
}

EIGEN_STRONG_INLINE Packet2cf pcplxflip/* <Packet2cf> */(const Packet2cf& x)
{
  return Packet2cf(vec4f_swizzle1(x.v, 1, 0, 3, 2));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for SSE3 and 4
  Packet2cf res = pmul(a, pconj(b));
  __m128 s = _mm_mul_ps(b.v,b.v);
  return Packet2cf(_mm_div_ps(res.v,_mm_add_ps(s,vec4f_swizzle1(s, 1, 0, 3, 2))));
}



//---------- double ----------
struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const __m128d& a) : v(a) {}
  Packet2d v;
};

// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet1cd> {
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum {
    size=1,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a)
{
  const __m128d mask = _mm_castsi128_pd(_mm_set_epi32(0x80000000,0x0,0x0,0x0));
  return Packet1cd(_mm_xor_pd(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  #ifdef EIGEN_VECTORIZE_SSE3
  return Packet1cd(_mm_addsub_pd(_mm_mul_pd(_mm_movedup_pd(a.v), b.v),
                                 _mm_mul_pd(vec2d_swizzle1(a.v, 1, 1),
                                            vec2d_swizzle1(b.v, 1, 0))));
  #else
  const __m128d mask = _mm_castsi128_pd(_mm_set_epi32(0x0,0x0,0x80000000,0x0));
  return Packet1cd(_mm_add_pd(_mm_mul_pd(vec2d_swizzle1(a.v, 0, 0), b.v),
                              _mm_xor_pd(_mm_mul_pd(vec2d_swizzle1(a.v, 1, 1),
                                                    vec2d_swizzle1(b.v, 1, 0)), mask)));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet1cd ptrue  <Packet1cd>(const Packet1cd& a) { return Packet1cd(ptrue(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pand   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_and_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_or_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_xor_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_andnot_pd(b.v,a.v)); }

// FIXME force unaligned load, this is a temporary fix
template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from) { return pset1<Packet1cd>(*from); }

// FIXME force unaligned store, this is a temporary fix
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, Packet2d(from.v)); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, Packet2d(from.v)); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, a.v);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for SSE3 and 4
  Packet1cd res = pmul(a,pconj(b));
  __m128d s = _mm_mul_pd(b.v,b.v);
  return Packet1cd(_mm_div_pd(res.v, _mm_add_pd(s,_mm_shuffle_pd(s, s, 0x1))));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/* <Packet1cd> */(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2cf,2>& kernel) {
  __m128d w1 = _mm_castps_pd(kernel.packet[0].v);
  __m128d w2 = _mm_castps_pd(kernel.packet[1].v);

  __m128 tmp = _mm_castpd_ps(_mm_unpackhi_pd(w1, w2));
  kernel.packet[0].v = _mm_castpd_ps(_mm_unpacklo_pd(w1, w2));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b)
{
  __m128 eq = _mm_cmpeq_ps(a.v, b.v);
  return Packet2cf(pand<Packet4f>(eq, vec4f_swizzle1(eq, 1, 0, 3, 2)));
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b)
{
  __m128d eq = _mm_cmpeq_pd(a.v, b.v);
  return Packet1cd(pand<Packet2d>(eq, vec2d_swizzle1(eq, 1, 0)));
}

template<>  EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  __m128d result = pblend<Packet2d>(ifPacket, _mm_castps_pd(thenPacket.v), _mm_castps_pd(elsePacket.v));
  return Packet2cf(_mm_castpd_ps(result));
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a) {
  return psqrt_complex<Packet1cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a) {
  return psqrt_complex<Packet2cf>(a);
}

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_COMPLEX_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin and cos and functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_MATH_FUNCTIONS_SSE_H
#define EIGEN_MATH_FUNCTIONS_SSE_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog<Packet4f>(const Packet4f& _x) {
  return plog_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d plog<Packet2d>(const Packet2d& _x) {
  return plog_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog2<Packet4f>(const Packet4f& _x) {
  return plog2_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d plog2<Packet2d>(const Packet2d& _x) {
  return plog2_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog1p<Packet4f>(const Packet4f& _x) {
  return generic_plog1p(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexpm1<Packet4f>(const Packet4f& _x) {
  return generic_expm1(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
  return pexp_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& x)
{
  return pexp_double(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psin<Packet4f>(const Packet4f& _x)
{
  return psin_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pcos<Packet4f>(const Packet4f& _x)
{
  return pcos_float(_x);
}

#if EIGEN_FAST_MATH

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. It does not handle +inf, or denormalized numbers correctly.
// The main advantage of this approach is not just speed, but also the fact that
// it can be inlined and pipelined with other computations, further reducing its
// effective latency. This is similar to Quake3's fast inverse square root.
// For detail see here: http://www.beyond3d.com/content/articles/8/
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& _x)
{
  Packet4f minus_half_x = pmul(_x, pset1<Packet4f>(-0.5f));
  Packet4f denormal_mask = pandnot(
      pcmp_lt(_x, pset1<Packet4f>((std::numeric_limits<float>::min)())),
      pcmp_lt(_x, pzero(_x)));

  // Compute approximate reciprocal sqrt.
  Packet4f x = _mm_rsqrt_ps(_x);
  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(minus_half_x, pmul(x,x), pset1<Packet4f>(1.5f)));
  // Flush results for denormals to zero.
  return pandnot(pmul(_x,x), denormal_mask);
}

#else

template<>EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x) { return _mm_sqrt_ps(x); }

#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x) { return _mm_sqrt_pd(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16b psqrt<Packet16b>(const Packet16b& x) { return x; }

#if EIGEN_FAST_MATH

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& _x) {
  _EIGEN_DECLARE_CONST_Packet4f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet4f(minus_half, -0.5f);
  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(inf, 0x7f800000u);
  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(flt_min, 0x00800000u);

  Packet4f neg_half = pmul(_x, p4f_minus_half);

  // Identity infinite, zero, negative and denormal arguments.
  Packet4f lt_min_mask = _mm_cmplt_ps(_x, p4f_flt_min);
  Packet4f inf_mask = _mm_cmpeq_ps(_x, p4f_inf);
  Packet4f not_normal_finite_mask = _mm_or_ps(lt_min_mask, inf_mask);

  // Compute an approximate result using the rsqrt intrinsic.
  Packet4f y_approx = _mm_rsqrt_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet4f y_newton = pmul(
      y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p4f_one_point_five));

  // Select the result of the Newton-Raphson step for positive normal arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(x) = +inf if
  // x is zero or a positive denormalized float (equivalent to flushing positive
  // denormalized inputs to zero).
  return pselect<Packet4f>(not_normal_finite_mask, y_approx, y_newton);
}

#else

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x) {
  // Unfortunately we can't use the much faster mm_rsqrt_ps since it only provides an approximation.
  return _mm_div_ps(pset1<Packet4f>(1.0f), _mm_sqrt_ps(x));
}

#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x) {
  return _mm_div_pd(pset1<Packet2d>(1.0), _mm_sqrt_pd(x));
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

} // end namespace internal

namespace numext {

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sqrt(const float &x)
{
  return internal::pfirst(internal::Packet4f(_mm_sqrt_ss(_mm_set_ss(x))));
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sqrt(const double &x)
{
#if EIGEN_COMP_GNUC_STRICT
  // This works around a GCC bug generating poor code for _mm_sqrt_pd
  // See https://gitlab.com/libeigen/eigen/commit/8dca9f97e38970
  return internal::pfirst(internal::Packet2d(__builtin_ia32_sqrtsd(_mm_set_sd(x))));
#else
  return internal::pfirst(internal::Packet2d(_mm_sqrt_pd(_mm_set_sd(x))));
#endif
}

} // end namespace numex

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_SSE_H
#define EIGEN_PACKET_MATH_SSE_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#if !defined(EIGEN_VECTORIZE_AVX) && !defined(EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS)
// 32 bits =>  8 registers
// 64 bits => 16 registers
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS (2*sizeof(void*))
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

#if ((defined EIGEN_VECTORIZE_AVX) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_MINGW) && (__GXX_ABI_VERSION < 1004)) || EIGEN_OS_QNX
// With GCC's default ABI version, a __m128 or __m256 are the same types and therefore we cannot
// have overloads for both types without linking error.
// One solution is to increase ABI version using -fabi-version=4 (or greater).
// Otherwise, we workaround this inconvenience by wrapping 128bit types into the following helper
// structure:
typedef eigen_packet_wrapper<__m128>  Packet4f;
typedef eigen_packet_wrapper<__m128d> Packet2d;
#else
typedef __m128  Packet4f;
typedef __m128d Packet2d;
#endif

typedef eigen_packet_wrapper<__m128i, 0> Packet4i;
typedef eigen_packet_wrapper<__m128i, 1> Packet16b;

template<> struct is_arithmetic<__m128>  { enum { value = true }; };
template<> struct is_arithmetic<__m128i> { enum { value = true }; };
template<> struct is_arithmetic<__m128d> { enum { value = true }; };
template<> struct is_arithmetic<Packet4i>  { enum { value = true }; };
template<> struct is_arithmetic<Packet16b>  { enum { value = true }; };

template<int p, int q, int r, int s>
struct shuffle_mask{
 enum { mask = (s)<<6|(r)<<4|(q)<<2|(p) };
};

// TODO: change the implementation of all swizzle* ops from macro to template,
#define vec4f_swizzle1(v,p,q,r,s) \
  Packet4f(_mm_castsi128_ps(_mm_shuffle_epi32( _mm_castps_si128(v), (shuffle_mask<p,q,r,s>::mask))))

#define vec4i_swizzle1(v,p,q,r,s) \
  Packet4i(_mm_shuffle_epi32( v, (shuffle_mask<p,q,r,s>::mask)))

#define vec2d_swizzle1(v,p,q) \
  Packet2d(_mm_castsi128_pd(_mm_shuffle_epi32( _mm_castpd_si128(v), (shuffle_mask<2*p,2*p+1,2*q,2*q+1>::mask))))

#define vec4f_swizzle2(a,b,p,q,r,s) \
  Packet4f(_mm_shuffle_ps( (a), (b), (shuffle_mask<p,q,r,s>::mask)))

#define vec4i_swizzle2(a,b,p,q,r,s) \
  Packet4i(_mm_castps_si128( (_mm_shuffle_ps( _mm_castsi128_ps(a), _mm_castsi128_ps(b), (shuffle_mask<p,q,r,s>::mask)))))

EIGEN_STRONG_INLINE Packet4f vec4f_movelh(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_movelh_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movehl(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_movehl_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpacklo(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_unpacklo_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpackhi(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_unpackhi_ps(a,b));
}
#define vec4f_duplane(a,p) \
  vec4f_swizzle2(a,a,p,p,p,p)

#define vec2d_swizzle2(a,b,mask) \
  Packet2d(_mm_shuffle_pd(a,b,mask))

EIGEN_STRONG_INLINE Packet2d vec2d_unpacklo(const Packet2d& a, const Packet2d& b)
{
  return Packet2d(_mm_unpacklo_pd(a,b));
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpackhi(const Packet2d& a, const Packet2d& b)
{
  return Packet2d(_mm_unpackhi_pd(a,b));
}
#define vec2d_duplane(a,p) \
  vec2d_swizzle2(a,a,(p<<1)|p)

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  const Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  const Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = pset1frombits<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  const Packet4i p4i_##NAME = pset1<Packet4i>(X)


// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasCmp  = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasNdtri = 1,
    HasExp = 1,
    HasBessel = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 1,
    HasCeil = 1,
    HasFloor = 1,
#ifdef EIGEN_VECTORIZE_SSE4_1
    HasRound = 1,
#endif
    HasRint = 1
  };
};
template <>
struct packet_traits<double> : default_packet_traits {
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 0,

    HasCmp  = 1,
    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasBlend = 1,
    HasFloor = 1,
    HasCeil = 1,
#ifdef EIGEN_VECTORIZE_SSE4_1
    HasRound = 1,
#endif
    HasRint = 1
  };
};
#endif
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,

    HasShift = 1,
    HasBlend = 1
  };
};

template<> struct packet_traits<bool> : default_packet_traits
{
  typedef Packet16b type;
  typedef Packet16b half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    HasHalfPacket = 0,
    size=16,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 0,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 0,
    HasAbs2      = 0,
    HasMin       = 0,
    HasMax       = 0,
    HasConj      = 0,
    HasSqrt      = 1
  };
};

template<> struct unpacket_traits<Packet4f> {
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet4i  integer_packet;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet2d> {
  typedef double    type;
  typedef Packet2d  half;
  enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet4i> {
  typedef int       type;
  typedef Packet4i  half;
  enum {size=4, alignment=Aligned16, vectorizable=false, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet16b> {
  typedef bool       type;
  typedef Packet16b  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

#ifndef EIGEN_VECTORIZE_AVX
template<> struct scalar_div_cost<float,true> { enum { value = 7 }; };
template<> struct scalar_div_cost<double,true> { enum { value = 8 }; };
#endif

#if EIGEN_COMP_MSVC==1500
// Workaround MSVC 9 internal compiler error.
// TODO: It has been detected with win64 builds (amd64), so let's check whether it also happens in 32bits+SSE mode
// TODO: let's check whether there does not exist a better fix, like adding a pset0() function. (it crashed on pset1(0)).
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) { return _mm_set_ps(from,from,from,from); }
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) { return _mm_set_pd(from,from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from) { return _mm_set_epi32(from,from,from,from); }
#else
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) { return _mm_set_ps1(from); }
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) { return _mm_set1_pd(from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from) { return _mm_set1_epi32(from); }
#endif
template<> EIGEN_STRONG_INLINE Packet16b pset1<Packet16b>(const bool&    from) { return _mm_set1_epi8(static_cast<char>(from)); }

template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from) { return _mm_castsi128_ps(pset1<Packet4i>(from)); }
template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(uint64_t from) { return _mm_castsi128_pd(_mm_set1_epi64x(from)); }

template<> EIGEN_STRONG_INLINE Packet4f peven_mask(const Packet4f& /*a*/) { return _mm_castsi128_ps(_mm_set_epi32(0, -1, 0, -1)); }
template<> EIGEN_STRONG_INLINE Packet4i peven_mask(const Packet4i& /*a*/) { return _mm_set_epi32(0, -1, 0, -1); }
template<> EIGEN_STRONG_INLINE Packet2d peven_mask(const Packet2d& /*a*/) { return _mm_castsi128_pd(_mm_set_epi32(0, 0, -1, -1)); }

template<> EIGEN_STRONG_INLINE Packet4f pzero(const Packet4f& /*a*/) { return _mm_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet2d pzero(const Packet2d& /*a*/) { return _mm_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet4i pzero(const Packet4i& /*a*/) { return _mm_setzero_si128(); }

// GCC generates a shufps instruction for _mm_set1_ps/_mm_load1_ps instead of the more efficient pshufd instruction.
// However, using inrinsics for pset1 makes gcc to generate crappy code in some cases (see bug 203)
// Using inline assembly is also not an option because then gcc fails to reorder properly the instructions.
// Therefore, we introduced the pload1 functions to be used in product kernels for which bug 203 does not apply.
// Also note that with AVX, we want it to generate a vbroadcastss.
#if EIGEN_COMP_GNUC_STRICT && (!defined __AVX__)
template<> EIGEN_STRONG_INLINE Packet4f pload1<Packet4f>(const float *from) {
  return vec4f_swizzle1(_mm_load_ss(from),0,0,0,0);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a) { return _mm_add_ps(pset1<Packet4f>(a), _mm_set_ps(3,2,1,0)); }
template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return _mm_add_pd(pset1<Packet2d>(a),_mm_set_pd(1,0)); }
template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int& a) { return _mm_add_epi32(pset1<Packet4i>(a),_mm_set_epi32(3,2,1,0)); }

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_add_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_add_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_add_epi32(a,b); }

template<> EIGEN_STRONG_INLINE Packet16b padd<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_or_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_sub_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_sub_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_sub_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b psub<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_xor_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b);
template<> EIGEN_STRONG_INLINE Packet4f paddsub<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#ifdef EIGEN_VECTORIZE_SSE3
  return _mm_addsub_ps(a,b);
#else
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x0,0x80000000,0x0));
  return padd(a, pxor(mask, b));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& , const Packet2d& );
template<> EIGEN_STRONG_INLINE Packet2d paddsub<Packet2d>(const Packet2d& a, const Packet2d& b) 
{
#ifdef EIGEN_VECTORIZE_SSE3  
  return _mm_addsub_pd(a,b); 
#else
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0x0,0x80000000,0x0,0x0)); 
  return padd(a, pxor(mask, b));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a)
{
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x80000000,0x80000000,0x80000000));
  return _mm_xor_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0x0,0x80000000,0x0,0x80000000));
  return _mm_xor_pd(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a)
{
  return psub(Packet4i(_mm_setr_epi32(0,0,0,0)), a);
}

template<> EIGEN_STRONG_INLINE Packet16b pnegate(const Packet16b& a)
{
  return psub(pset1<Packet16b>(false), a);
}

template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_mul_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_mul_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_mullo_epi32(a,b);
#else
  // this version is slightly faster than 4 scalar products
  return vec4i_swizzle1(
            vec4i_swizzle2(
              _mm_mul_epu32(a,b),
              _mm_mul_epu32(vec4i_swizzle1(a,1,0,3,2),
                            vec4i_swizzle1(b,1,0,3,2)),
              0,2,0,2),
            0,2,1,3);
#endif
}

template<> EIGEN_STRONG_INLINE Packet16b pmul<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_and_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_div_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_div_pd(a,b); }

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return padd(pmul(a,b), c); }
#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) { return _mm_fmadd_ps(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return _mm_fmadd_pd(a,b,c); }
#endif

#ifdef EIGEN_VECTORIZE_SSE4_1
template<> EIGEN_DEVICE_FUNC inline Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b) {
  return _mm_blendv_ps(b,a,mask);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pselect(const Packet4i& mask, const Packet4i& a, const Packet4i& b) {
  return _mm_castps_si128(_mm_blendv_ps(_mm_castsi128_ps(b),_mm_castsi128_ps(a),_mm_castsi128_ps(mask)));
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pselect(const Packet2d& mask, const Packet2d& a, const Packet2d& b) {  return _mm_blendv_pd(b,a,mask); }

template<> EIGEN_DEVICE_FUNC inline Packet16b pselect(const Packet16b& mask, const Packet16b& a, const Packet16b& b) {
  return _mm_blendv_epi8(b,a,mask);
}
#else
template<> EIGEN_DEVICE_FUNC inline Packet16b pselect(const Packet16b& mask, const Packet16b& a, const Packet16b& b) {
  Packet16b a_part = _mm_and_si128(mask, a);
  Packet16b b_part = _mm_andnot_si128(mask, b);
  return _mm_or_si128(a_part, b_part);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4i ptrue<Packet4i>(const Packet4i& a) { return _mm_cmpeq_epi32(a, a); }
template<> EIGEN_STRONG_INLINE Packet16b ptrue<Packet16b>(const Packet16b& a) { return _mm_cmpeq_epi8(a, a); }
template<> EIGEN_STRONG_INLINE Packet4f
ptrue<Packet4f>(const Packet4f& a) {
  Packet4i b = _mm_castps_si128(a);
  return _mm_castsi128_ps(_mm_cmpeq_epi32(b, b));
}
template<> EIGEN_STRONG_INLINE Packet2d
ptrue<Packet2d>(const Packet2d& a) {
  Packet4i b = _mm_castpd_si128(a);
  return _mm_castsi128_pd(_mm_cmpeq_epi32(b, b));
}


template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_and_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_and_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_and_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pand<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_and_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_or_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_or_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_or_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b por<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_or_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_xor_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_xor_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_xor_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pxor<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_xor_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_andnot_ps(b,a); }
template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_andnot_pd(b,a); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_andnot_si128(b,a); }

template<> EIGEN_STRONG_INLINE Packet4f pcmp_le(const Packet4f& a, const Packet4f& b) { return _mm_cmple_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt(const Packet4f& a, const Packet4f& b) { return _mm_cmplt_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan(const Packet4f& a, const Packet4f& b) { return _mm_cmpnge_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq(const Packet4f& a, const Packet4f& b) { return _mm_cmpeq_ps(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b) { return _mm_cmple_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b) { return _mm_cmplt_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b) { return _mm_cmpnge_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b) { return _mm_cmpeq_pd(a,b); }

template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt(const Packet4i& a, const Packet4i& b) { return _mm_cmplt_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq(const Packet4i& a, const Packet4i& b) { return _mm_cmpeq_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pcmp_eq(const Packet16b& a, const Packet16b& b) { return _mm_cmpeq_epi8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_le(const Packet4i& a, const Packet4i& b) { return por(pcmp_lt(a,b), pcmp_eq(a,b)); }

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_min_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet4f res;
  asm("vminps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet4f res = b;
  asm("minps %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm_min_ps(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_min_pd, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet2d res;
  asm("vminpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet2d res = b;
  asm("minpd %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm_min_pd(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_min_epi32(a,b);
#else
  // after some bench, this version *is* faster than a scalar implementation
  Packet4i mask = _mm_cmplt_epi32(a,b);
  return _mm_or_si128(_mm_and_si128(mask,a),_mm_andnot_si128(mask,b));
#endif
}


template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_max_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet4f res;
  asm("vmaxps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet4f res = b;
  asm("maxps %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm_max_ps(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_max_pd, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet2d res;
  asm("vmaxpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet2d res = b;
  asm("maxpd %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm_max_pd(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_max_epi32(a,b);
#else
  // after some bench, this version *is* faster than a scalar implementation
  Packet4i mask = _mm_cmpgt_epi32(a,b);
  return _mm_or_si128(_mm_and_si128(mask,a),_mm_andnot_si128(mask,b));
#endif
}

template <typename Packet, typename Op>
EIGEN_STRONG_INLINE Packet pminmax_propagate_numbers(const Packet& a, const Packet& b, Op op) {
  // In this implementation, we take advantage of the fact that pmin/pmax for SSE
  // always return a if either a or b is NaN.
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet m = op(a, b);
  return pselect<Packet>(not_nan_mask_a, m, b);
}

template <typename Packet, typename Op>
EIGEN_STRONG_INLINE Packet pminmax_propagate_nan(const Packet& a, const Packet& b, Op op) {
  // In this implementation, we take advantage of the fact that pmin/pmax for SSE
  // always return a if either a or b is NaN.
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet m = op(b, a);
  return pselect<Packet>(not_nan_mask_a, m, a);
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet4f pmin<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmin<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmax<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmax<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmin<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmin<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmax<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmax<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet2d>);
}

template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(const Packet4i& a) { return _mm_srai_epi32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right   (const Packet4i& a) { return _mm_srli_epi32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left    (const Packet4i& a) { return _mm_slli_epi32(a,N); }

template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a)
{
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF));
  return _mm_and_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF));
  return _mm_and_pd(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a)
{
  #ifdef EIGEN_VECTORIZE_SSSE3
  return _mm_abs_epi32(a);
  #else
  Packet4i aux = _mm_srai_epi32(a,31);
  return _mm_sub_epi32(_mm_xor_si128(a,aux),aux);
  #endif
}

#ifdef EIGEN_VECTORIZE_SSE4_1
template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
  // Unfortunatly _mm_round_ps doesn't have a rounding mode to implement numext::round.
  const Packet4f mask = pset1frombits<Packet4f>(0x80000000u);
  const Packet4f prev0dot5 = pset1frombits<Packet4f>(0x3EFFFFFFu);
  return _mm_round_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_set_epi64x(0x8000000000000000ull, 0x8000000000000000ull));
  const Packet2d prev0dot5 = _mm_castsi128_pd(_mm_set_epi64x(0x3FDFFFFFFFFFFFFFull, 0x3FDFFFFFFFFFFFFFull));
  return _mm_round_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a) { return _mm_round_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a) { return _mm_round_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a) { return _mm_ceil_ps(a); }
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a) { return _mm_ceil_pd(a); }

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) { return _mm_floor_ps(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return _mm_floor_pd(a); }
#else
template<> EIGEN_STRONG_INLINE Packet4f print(const Packet4f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet4f limit = pset1<Packet4f>(static_cast<float>(1<<23));
  const Packet4f abs_a = pabs(a);
  Packet4f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet2d print(const Packet2d& a) {
  // Adds and subtracts signum(a) * 2^52 to force rounding.
  const Packet2d limit = pset1<Packet2d>(static_cast<double>(1ull<<52));
  const Packet2d abs_a = pabs(a);
  Packet2d r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If greater, subtract one.
  Packet4f mask = _mm_cmpgt_ps(tmp, a);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a)
{
  const Packet2d cst_1 = pset1<Packet2d>(1.0);
  Packet2d tmp  = print<Packet2d>(a);
  // If greater, subtract one.
  Packet2d mask = _mm_cmpgt_pd(tmp, a);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If smaller, add one.
  Packet4f mask = _mm_cmplt_ps(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a)
{
  const Packet2d cst_1 = pset1<Packet2d>(1.0);
  Packet2d tmp  = print<Packet2d>(a);
  // If smaller, add one.
  Packet2d mask = _mm_cmplt_pd(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float*   from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_ps(from); }
template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double*  from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_pd(from); }
template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_si128(reinterpret_cast<const __m128i*>(from)); }
template<> EIGEN_STRONG_INLINE Packet16b pload<Packet16b>(const bool*     from) { EIGEN_DEBUG_ALIGNED_LOAD return  _mm_load_si128(reinterpret_cast<const __m128i*>(from)); }

#if EIGEN_COMP_MSVC
  template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float*  from) {
    EIGEN_DEBUG_UNALIGNED_LOAD
    #if (EIGEN_COMP_MSVC==1600)
    // NOTE Some version of MSVC10 generates bad code when using _mm_loadu_ps
    // (i.e., it does not generate an unaligned load!!
    __m128 res = _mm_loadl_pi(_mm_set1_ps(0.0f), (const __m64*)(from));
    res = _mm_loadh_pi(res, (const __m64*)(from+2));
    return res;
    #else
    return _mm_loadu_ps(from);
    #endif
  }
#else
// NOTE: with the code below, MSVC's compiler crashes!

template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_ps(from);
}
#endif

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_pd(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}
template<> EIGEN_STRONG_INLINE Packet16b ploadu<Packet16b>(const bool*     from) {
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}


template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*   from)
{
  return vec4f_swizzle1(_mm_castpd_ps(_mm_load_sd(reinterpret_cast<const double*>(from))), 0, 0, 1, 1);
}
template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*  from)
{ return pset1<Packet2d>(from[0]); }
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  Packet4i tmp;
  tmp = _mm_loadl_epi64(reinterpret_cast<const __m128i*>(from));
  return vec4i_swizzle1(tmp, 0, 0, 1, 1);
}

// Loads 8 bools from memory and returns the packet
// {b0, b0, b1, b1, b2, b2, b3, b3, b4, b4, b5, b5, b6, b6, b7, b7}
template<> EIGEN_STRONG_INLINE Packet16b ploaddup<Packet16b>(const bool*     from)
{
  __m128i tmp = _mm_castpd_si128(pload1<Packet2d>(reinterpret_cast<const double*>(from)));
  return  _mm_unpacklo_epi8(tmp, tmp);
}

// Loads 4 bools from memory and returns the packet
// {b0, b0  b0, b0, b1, b1, b1, b1, b2, b2, b2, b2, b3, b3, b3, b3}
template<> EIGEN_STRONG_INLINE Packet16b
ploadquad<Packet16b>(const bool* from) {
  __m128i tmp = _mm_castps_si128(pload1<Packet4f>(reinterpret_cast<const float*>(from)));
  tmp = _mm_unpacklo_epi8(tmp, tmp);
  return  _mm_unpacklo_epi16(tmp, tmp);
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_si128(reinterpret_cast<__m128i*>(to), from); }
template<> EIGEN_STRONG_INLINE void pstore<bool>(bool*     to, const Packet16b& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_si128(reinterpret_cast<__m128i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet4f& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*       to, const Packet4i& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from); }
template<> EIGEN_STRONG_INLINE void pstoreu<bool>(bool*     to, const Packet16b& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from); }

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
 return _mm_set_ps(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
 return _mm_set_pd(from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
 return _mm_set_epi32(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline Packet16b pgather<bool, Packet16b>(const bool* from, Index stride)
{
  return _mm_set_epi8(from[15*stride], from[14*stride], from[13*stride], from[12*stride],
                      from[11*stride], from[10*stride], from[9*stride], from[8*stride],
                      from[7*stride], from[6*stride], from[5*stride], from[4*stride],
                      from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  to[stride*0] = _mm_cvtss_f32(from);
  to[stride*1] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 1));
  to[stride*2] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 2));
  to[stride*3] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  to[stride*0] = _mm_cvtsd_f64(from);
  to[stride*1] = _mm_cvtsd_f64(_mm_shuffle_pd(from, from, 1));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  to[stride*0] = _mm_cvtsi128_si32(from);
  to[stride*1] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 1));
  to[stride*2] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 2));
  to[stride*3] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<bool, Packet16b>(bool* to, const Packet16b& from, Index stride)
{
  to[4*stride*0] = _mm_cvtsi128_si32(from);
  to[4*stride*1] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 1));
  to[4*stride*2] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 2));
  to[4*stride*3] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 3));
}


// some compilers might be tempted to perform multiple moves instead of using a vector path.
template<> EIGEN_STRONG_INLINE void pstore1<Packet4f>(float* to, const float& a)
{
  Packet4f pa = _mm_set_ss(a);
  pstore(to, Packet4f(vec4f_swizzle1(pa,0,0,0,0)));
}
// some compilers might be tempted to perform multiple moves instead of using a vector path.
template<> EIGEN_STRONG_INLINE void pstore1<Packet2d>(double* to, const double& a)
{
  Packet2d pa = _mm_set_sd(a);
  pstore(to, Packet2d(vec2d_swizzle1(pa,0,0)));
}

#if EIGEN_COMP_PGI && EIGEN_COMP_PGI < 1900
typedef const void * SsePrefetchPtrType;
#else
typedef const char * SsePrefetchPtrType;
#endif

#ifndef EIGEN_VECTORIZE_AVX
template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
#endif

#if EIGEN_COMP_MSVC_STRICT && EIGEN_OS_WIN64
// The temporary variable fixes an internal compilation error in vs <= 2008 and a wrong-result bug in vs 2010
// Direct of the struct members fixed bug #62.
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { return a.m128_f32[0]; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return a.m128d_f64[0]; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int x = _mm_cvtsi128_si32(a); return x; }
#elif EIGEN_COMP_MSVC_STRICT
// The temporary variable fixes an internal compilation error in vs <= 2008 and a wrong-result bug in vs 2010
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { float x = _mm_cvtss_f32(a); return x; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { double x = _mm_cvtsd_f64(a); return x; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int x = _mm_cvtsi128_si32(a); return x; }
#else
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { return _mm_cvtss_f32(a); }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return _mm_cvtsd_f64(a); }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { return _mm_cvtsi128_si32(a); }
#endif
template<> EIGEN_STRONG_INLINE bool   pfirst<Packet16b>(const Packet16b& a) { int x = _mm_cvtsi128_si32(a); return static_cast<bool>(x & 1); }

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a) { return _mm_shuffle_ps(a,a,0x1B); }
template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a) { return _mm_shuffle_pd(a,a,0x1); }
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a) { return _mm_shuffle_epi32(a,0x1B); }
template<> EIGEN_STRONG_INLINE Packet16b preverse(const Packet16b& a) {
#ifdef EIGEN_VECTORIZE_SSSE3
  __m128i mask = _mm_set_epi8(0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15);
  return _mm_shuffle_epi8(a, mask);
#else
  Packet16b tmp = _mm_shuffle_epi32(a, _MM_SHUFFLE(0, 1, 2, 3));
  tmp = _mm_shufflehi_epi16(_mm_shufflelo_epi16(tmp, _MM_SHUFFLE(2, 3, 0, 1)), _MM_SHUFFLE(2, 3, 0, 1));
  return _mm_or_si128(_mm_slli_epi16(tmp, 8), _mm_srli_epi16(tmp, 8));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent) {
  return pfrexp_generic(a,exponent);
}

// Extract exponent without existence of Packet2l.
template<>
EIGEN_STRONG_INLINE  
Packet2d pfrexp_generic_get_biased_exponent(const Packet2d& a) {
  const Packet2d cst_exp_mask  = pset1frombits<Packet2d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  __m128i a_expo = _mm_srli_epi64(_mm_castpd_si128(pand(a, cst_exp_mask)), 52);
  return _mm_cvtepi32_pd(vec4i_swizzle1(a_expo, 0, 2, 1, 3));
}

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d>(const Packet2d& a, Packet2d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent) {
  return pldexp_generic(a,exponent);
}

// We specialize pldexp here, since the generic implementation uses Packet2l, which is not well
// supported by SSE, and has more range than is needed for exponents.
template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet2d max_exponent = pset1<Packet2d>(2099.0);
  const Packet2d e = pmin(pmax(exponent, pnegate(max_exponent)), max_exponent);
  
  // Convert e to integer and swizzle to low-order bits.
  const Packet4i ei = vec4i_swizzle1(_mm_cvtpd_epi32(e), 0, 3, 1, 3);
  
  // Split 2^e into four factors and multiply:
  const Packet4i bias = _mm_set_epi32(0, 1023, 0, 1023);
  Packet4i b = parithmetic_shift_right<2>(ei);  // floor(e/4)
  Packet2d c = _mm_castsi128_pd(_mm_slli_epi64(padd(b, bias), 52));  // 2^b
  Packet2d out = pmul(pmul(pmul(a, c), c), c); // a * 2^(3b)
  b = psub(psub(psub(ei, b), b), b);  // e - 3b
  c = _mm_castsi128_pd(_mm_slli_epi64(padd(b, bias), 52));  // 2^(e - 3b)
  out = pmul(out, c);  // a * 2^e
  return out;
}

// with AVX, the default implementations based on pload1 are faster
#ifndef __AVX__
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec4f_swizzle1(a3, 0,0,0,0);
  a1 = vec4f_swizzle1(a3, 1,1,1,1);
  a2 = vec4f_swizzle1(a3, 2,2,2,2);
  a3 = vec4f_swizzle1(a3, 3,3,3,3);
}
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
#ifdef EIGEN_VECTORIZE_SSE3
  a0 = _mm_loaddup_pd(a+0);
  a1 = _mm_loaddup_pd(a+1);
  a2 = _mm_loaddup_pd(a+2);
  a3 = _mm_loaddup_pd(a+3);
#else
  a1 = pload<Packet2d>(a);
  a0 = vec2d_swizzle1(a1, 0,0);
  a1 = vec2d_swizzle1(a1, 1,1);
  a3 = pload<Packet2d>(a+2);
  a2 = vec2d_swizzle1(a3, 0,0);
  a3 = vec2d_swizzle1(a3, 1,1);
#endif
}
#endif

EIGEN_STRONG_INLINE void punpackp(Packet4f* vecs)
{
  vecs[1] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0x55));
  vecs[2] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0xAA));
  vecs[3] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0xFF));
  vecs[0] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0x00));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  // Disable SSE3 _mm_hadd_pd that is extremely slow on all existing Intel's architectures
  // (from Nehalem to Haswell)
// #ifdef EIGEN_VECTORIZE_SSE3
//   Packet4f tmp = _mm_add_ps(a, vec4f_swizzle1(a,2,3,2,3));
//   return pfirst<Packet4f>(_mm_hadd_ps(tmp, tmp));
// #else
  Packet4f tmp = _mm_add_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_add_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
// #endif
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  // Disable SSE3 _mm_hadd_pd that is extremely slow on all existing Intel's architectures
  // (from Nehalem to Haswell)
// #ifdef EIGEN_VECTORIZE_SSE3
//   return pfirst<Packet2d>(_mm_hadd_pd(a, a));
// #else
  return pfirst<Packet2d>(_mm_add_sd(a, _mm_unpackhi_pd(a,a)));
// #endif
}

#ifdef EIGEN_VECTORIZE_SSSE3
template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i tmp0 = _mm_hadd_epi32(a,a);
  return pfirst<Packet4i>(_mm_hadd_epi32(tmp0,tmp0));
}

#else
template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i tmp = _mm_add_epi32(a, _mm_unpackhi_epi64(a,a));
  return pfirst(tmp) + pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1));
}
#endif

template<> EIGEN_STRONG_INLINE bool predux<Packet16b>(const Packet16b& a) {
  Packet4i tmp = _mm_or_si128(a, _mm_unpackhi_epi64(a,a));
  return (pfirst(tmp) != 0) || (pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1)) != 0);
}

// Other reduction functions:


// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_mul_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_mul_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_mul_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., reusing pmul is very slow !)
  // TODO try to call _mm_mul_epu32 directly
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return  (aux[0] * aux[1]) * (aux[2] * aux[3]);
}

template<> EIGEN_STRONG_INLINE bool predux_mul<Packet16b>(const Packet16b& a) {
  Packet4i tmp = _mm_and_si128(a, _mm_unpackhi_epi64(a,a));
  return ((pfirst<Packet4i>(tmp) == 0x01010101) &&
          (pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1)) == 0x01010101));
}

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_min_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_min_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_min_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  Packet4i tmp = _mm_min_epi32(a, _mm_shuffle_epi32(a, _MM_SHUFFLE(0,0,3,2)));
  return pfirst<Packet4i>(_mm_min_epi32(tmp,_mm_shuffle_epi32(tmp, 1)));
#else
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., it does not like using std::min after the pstore !!)
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  int aux0 = aux[0]<aux[1] ? aux[0] : aux[1];
  int aux2 = aux[2]<aux[3] ? aux[2] : aux[3];
  return aux0<aux2 ? aux0 : aux2;
#endif // EIGEN_VECTORIZE_SSE4_1
}

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_max_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_max_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_max_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  Packet4i tmp = _mm_max_epi32(a, _mm_shuffle_epi32(a, _MM_SHUFFLE(0,0,3,2)));
  return pfirst<Packet4i>(_mm_max_epi32(tmp,_mm_shuffle_epi32(tmp, 1)));
#else
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., it does not like using std::min after the pstore !!)
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  int aux0 = aux[0]>aux[1] ? aux[0] : aux[1];
  int aux2 = aux[2]>aux[3] ? aux[2] : aux[3];
  return aux0>aux2 ? aux0 : aux2;
#endif // EIGEN_VECTORIZE_SSE4_1
}

// not needed yet
// template<> EIGEN_STRONG_INLINE bool predux_all(const Packet4f& x)
// {
//   return _mm_movemask_ps(x) == 0xF;
// }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  return _mm_movemask_ps(x) != 0x0;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  _MM_TRANSPOSE4_PS(kernel.packet[0], kernel.packet[1], kernel.packet[2], kernel.packet[3]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  __m128d tmp = _mm_unpackhi_pd(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = _mm_unpacklo_pd(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = tmp;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  __m128i T0 = _mm_unpacklo_epi32(kernel.packet[0], kernel.packet[1]);
  __m128i T1 = _mm_unpacklo_epi32(kernel.packet[2], kernel.packet[3]);
  __m128i T2 = _mm_unpackhi_epi32(kernel.packet[0], kernel.packet[1]);
  __m128i T3 = _mm_unpackhi_epi32(kernel.packet[2], kernel.packet[3]);

  kernel.packet[0] = _mm_unpacklo_epi64(T0, T1);
  kernel.packet[1] = _mm_unpackhi_epi64(T0, T1);
  kernel.packet[2] = _mm_unpacklo_epi64(T2, T3);
  kernel.packet[3] = _mm_unpackhi_epi64(T2, T3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16b,4>& kernel) {
  __m128i T0 =  _mm_unpacklo_epi8(kernel.packet[0], kernel.packet[1]);
  __m128i T1 =  _mm_unpackhi_epi8(kernel.packet[0], kernel.packet[1]);
  __m128i T2 =  _mm_unpacklo_epi8(kernel.packet[2], kernel.packet[3]);
  __m128i T3 =  _mm_unpackhi_epi8(kernel.packet[2], kernel.packet[3]);
  kernel.packet[0] = _mm_unpacklo_epi16(T0, T2);
  kernel.packet[1] = _mm_unpackhi_epi16(T0, T2);
  kernel.packet[2] = _mm_unpacklo_epi16(T1, T3);
  kernel.packet[3] = _mm_unpackhi_epi16(T1, T3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16b,16>& kernel) {
  // If we number the elements in the input thus:
  // kernel.packet[ 0] = {00, 01, 02, 03, 04, 05, 06, 07, 08, 09, 0a, 0b, 0c, 0d, 0e, 0f}
  // kernel.packet[ 1] = {10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 1a, 1b, 1c, 1d, 1e, 1f}
  // ...
  // kernel.packet[15] = {f0, f1, f2, f3, f4, f5, f6, f7, f8, f9, fa, fb, fc, fd, fe, ff},
  //
  // the desired output is:
  // kernel.packet[ 0] = {00, 10, 20, 30, 40, 50, 60, 70, 80, 90, a0, b0, c0, d0, e0, f0}
  // kernel.packet[ 1] = {01, 11, 21, 31, 41, 51, 61, 71, 81, 91, a1, b1, c1, d1, e1, f1}
  // ...
  // kernel.packet[15] = {0f, 1f, 2f, 3f, 4f, 5f, 6f, 7f, 8f, 9f, af, bf, cf, df, ef, ff},
  __m128i t0 =  _mm_unpacklo_epi8(kernel.packet[0], kernel.packet[1]); // 00 10 01 11 02 12 03 13 04 14 05 15 06 16 07 17
  __m128i t1 =  _mm_unpackhi_epi8(kernel.packet[0], kernel.packet[1]); // 08 18 09 19 0a 1a 0b 1b 0c 1c 0d 1d 0e 1e 0f 1f
  __m128i t2 =  _mm_unpacklo_epi8(kernel.packet[2], kernel.packet[3]); // 20 30 21 31 22 32 ...                     27 37
  __m128i t3 =  _mm_unpackhi_epi8(kernel.packet[2], kernel.packet[3]); // 28 38 29 39 2a 3a ...                     2f 3f
  __m128i t4 =  _mm_unpacklo_epi8(kernel.packet[4], kernel.packet[5]); // 40 50 41 51 42 52                         47 57
  __m128i t5 =  _mm_unpackhi_epi8(kernel.packet[4], kernel.packet[5]); // 48 58 49 59 4a 5a
  __m128i t6 =  _mm_unpacklo_epi8(kernel.packet[6], kernel.packet[7]);
  __m128i t7 =  _mm_unpackhi_epi8(kernel.packet[6], kernel.packet[7]);
  __m128i t8 =  _mm_unpacklo_epi8(kernel.packet[8], kernel.packet[9]);
  __m128i t9 =  _mm_unpackhi_epi8(kernel.packet[8], kernel.packet[9]);
  __m128i ta =  _mm_unpacklo_epi8(kernel.packet[10], kernel.packet[11]);
  __m128i tb =  _mm_unpackhi_epi8(kernel.packet[10], kernel.packet[11]);
  __m128i tc =  _mm_unpacklo_epi8(kernel.packet[12], kernel.packet[13]);
  __m128i td =  _mm_unpackhi_epi8(kernel.packet[12], kernel.packet[13]);
  __m128i te =  _mm_unpacklo_epi8(kernel.packet[14], kernel.packet[15]);
  __m128i tf =  _mm_unpackhi_epi8(kernel.packet[14], kernel.packet[15]);

  __m128i s0 =  _mm_unpacklo_epi16(t0, t2); // 00 10 20 30 01 11 21 31 02 12 22 32 03 13 23 33
  __m128i s1 =  _mm_unpackhi_epi16(t0, t2); // 04 14 24 34
  __m128i s2 =  _mm_unpacklo_epi16(t1, t3); // 08 18 28 38 ...
  __m128i s3 =  _mm_unpackhi_epi16(t1, t3); // 0c 1c 2c 3c ...
  __m128i s4 =  _mm_unpacklo_epi16(t4, t6); // 40 50 60 70 41 51 61 71 42 52 62 72 43 53 63 73
  __m128i s5 =  _mm_unpackhi_epi16(t4, t6); // 44 54 64 74 ...
  __m128i s6 =  _mm_unpacklo_epi16(t5, t7);
  __m128i s7 =  _mm_unpackhi_epi16(t5, t7);
  __m128i s8 =  _mm_unpacklo_epi16(t8, ta);
  __m128i s9 =  _mm_unpackhi_epi16(t8, ta);
  __m128i sa =  _mm_unpacklo_epi16(t9, tb);
  __m128i sb =  _mm_unpackhi_epi16(t9, tb);
  __m128i sc =  _mm_unpacklo_epi16(tc, te);
  __m128i sd =  _mm_unpackhi_epi16(tc, te);
  __m128i se =  _mm_unpacklo_epi16(td, tf);
  __m128i sf =  _mm_unpackhi_epi16(td, tf);

  __m128i u0 =  _mm_unpacklo_epi32(s0, s4); // 00 10 20 30 40 50 60 70 01 11 21 31 41 51 61 71
  __m128i u1 =  _mm_unpackhi_epi32(s0, s4); // 02 12 22 32 42 52 62 72 03 13 23 33 43 53 63 73
  __m128i u2 =  _mm_unpacklo_epi32(s1, s5);
  __m128i u3 =  _mm_unpackhi_epi32(s1, s5);
  __m128i u4 =  _mm_unpacklo_epi32(s2, s6);
  __m128i u5 =  _mm_unpackhi_epi32(s2, s6);
  __m128i u6 =  _mm_unpacklo_epi32(s3, s7);
  __m128i u7 =  _mm_unpackhi_epi32(s3, s7);
  __m128i u8 =  _mm_unpacklo_epi32(s8, sc);
  __m128i u9 =  _mm_unpackhi_epi32(s8, sc);
  __m128i ua =  _mm_unpacklo_epi32(s9, sd);
  __m128i ub =  _mm_unpackhi_epi32(s9, sd);
  __m128i uc =  _mm_unpacklo_epi32(sa, se);
  __m128i ud =  _mm_unpackhi_epi32(sa, se);
  __m128i ue =  _mm_unpacklo_epi32(sb, sf);
  __m128i uf =  _mm_unpackhi_epi32(sb, sf);

  kernel.packet[0]  = _mm_unpacklo_epi64(u0, u8);
  kernel.packet[1]  = _mm_unpackhi_epi64(u0, u8);
  kernel.packet[2]  = _mm_unpacklo_epi64(u1, u9);
  kernel.packet[3]  = _mm_unpackhi_epi64(u1, u9);
  kernel.packet[4]  = _mm_unpacklo_epi64(u2, ua);
  kernel.packet[5]  = _mm_unpackhi_epi64(u2, ua);
  kernel.packet[6]  = _mm_unpacklo_epi64(u3, ub);
  kernel.packet[7]  = _mm_unpackhi_epi64(u3, ub);
  kernel.packet[8]  = _mm_unpacklo_epi64(u4, uc);
  kernel.packet[9]  = _mm_unpackhi_epi64(u4, uc);
  kernel.packet[10] = _mm_unpacklo_epi64(u5, ud);
  kernel.packet[11] = _mm_unpackhi_epi64(u5, ud);
  kernel.packet[12] = _mm_unpacklo_epi64(u6, ue);
  kernel.packet[13] = _mm_unpackhi_epi64(u6, ue);
  kernel.packet[14] = _mm_unpacklo_epi64(u7, uf);
  kernel.packet[15] = _mm_unpackhi_epi64(u7, uf);
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  const __m128i zero = _mm_setzero_si128();
  const __m128i select = _mm_set_epi32(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m128i false_mask = _mm_cmpeq_epi32(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_epi8(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_si128(_mm_andnot_si128(false_mask, thenPacket), _mm_and_si128(false_mask, elsePacket));
#endif
}
template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  const __m128 zero = _mm_setzero_ps();
  const __m128 select = _mm_set_ps(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m128 false_mask = _mm_cmpeq_ps(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_ps(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_ps(_mm_andnot_ps(false_mask, thenPacket), _mm_and_ps(false_mask, elsePacket));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  const __m128d zero = _mm_setzero_pd();
  const __m128d select = _mm_set_pd(ifPacket.select[1], ifPacket.select[0]);
  __m128d false_mask = _mm_cmpeq_pd(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_pd(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_pd(_mm_andnot_pd(false_mask, thenPacket), _mm_and_pd(false_mask, elsePacket));
#endif
}

// Scalar path for pmadd with FMA to ensure consistency with vectorized path.
#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE float pmadd(const float& a, const float& b, const float& c) {
  return ::fmaf(a,b,c);
}
template<> EIGEN_STRONG_INLINE double pmadd(const double& a, const double& b, const double& c) {
  return ::fma(a,b,c);
}
#endif


// Packet math for Eigen::half
// Disable the following code since it's broken on too many platforms / compilers.
//#elif defined(EIGEN_VECTORIZE_SSE) && (!EIGEN_ARCH_x86_64) && (!EIGEN_COMP_MSVC)
#if 0

typedef struct {
  __m64 x;
} Packet4h;


template<> struct is_arithmetic<Packet4h> { enum { value = true }; };

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet4h type;
  // There is no half-size packet for Packet4h.
  typedef Packet4h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0,
    HasSqrt = 0,
    HasRsqrt = 0,
    HasExp = 0,
    HasLog = 0,
    HasBlend = 0
  };
};


template<> struct unpacket_traits<Packet4h> { typedef Eigen::half type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4h half; };

template<> EIGEN_STRONG_INLINE Packet4h pset1<Packet4h>(const Eigen::half& from) {
  Packet4h result;
  result.x = _mm_set1_pi16(from.x);
  return result;
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4h>(const Packet4h& from) {
  return half_impl::raw_uint16_to_half(static_cast<unsigned short>(_mm_cvtsi64_si32(from.x)));
}

template<> EIGEN_STRONG_INLINE Packet4h pconj(const Packet4h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4h padd<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha + hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h psub<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha - hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pmul<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha * hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pdiv<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha / hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pload<Packet4h>(const Eigen::half* from) {
  Packet4h result;
  result.x = _mm_cvtsi64_m64(*reinterpret_cast<const __int64_t*>(from));
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h ploadu<Packet4h>(const Eigen::half* from) {
  Packet4h result;
  result.x = _mm_cvtsi64_m64(*reinterpret_cast<const __int64_t*>(from));
  return result;
}

template<> EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet4h& from) {
  __int64_t r = _mm_cvtm64_si64(from.x);
  *(reinterpret_cast<__int64_t*>(to)) = r;
}

template<> EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet4h& from) {
  __int64_t r = _mm_cvtm64_si64(from.x);
  *(reinterpret_cast<__int64_t*>(to)) = r;
}

template<> EIGEN_STRONG_INLINE Packet4h
ploadquad<Packet4h>(const Eigen::half* from) {
  return pset1<Packet4h>(*from);
}

template<> EIGEN_STRONG_INLINE Packet4h pgather<Eigen::half, Packet4h>(const Eigen::half* from, Index stride)
{
  Packet4h result;
  result.x = _mm_set_pi16(from[3*stride].x, from[2*stride].x, from[1*stride].x, from[0*stride].x);
  return result;
}

template<> EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4h>(Eigen::half* to, const Packet4h& from, Index stride)
{
  __int64_t a = _mm_cvtm64_si64(from.x);
  to[stride*0].x = static_cast<unsigned short>(a);
  to[stride*1].x = static_cast<unsigned short>(a >> 16);
  to[stride*2].x = static_cast<unsigned short>(a >> 32);
  to[stride*3].x = static_cast<unsigned short>(a >> 48);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet4h,4>& kernel) {
  __m64 T0 = _mm_unpacklo_pi16(kernel.packet[0].x, kernel.packet[1].x);
  __m64 T1 = _mm_unpacklo_pi16(kernel.packet[2].x, kernel.packet[3].x);
  __m64 T2 = _mm_unpackhi_pi16(kernel.packet[0].x, kernel.packet[1].x);
  __m64 T3 = _mm_unpackhi_pi16(kernel.packet[2].x, kernel.packet[3].x);

  kernel.packet[0].x = _mm_unpacklo_pi32(T0, T1);
  kernel.packet[1].x = _mm_unpackhi_pi32(T0, T1);
  kernel.packet[2].x = _mm_unpacklo_pi32(T2, T3);
  kernel.packet[3].x = _mm_unpackhi_pi32(T2, T3);
}

#endif


} // end namespace internal

} // end namespace Eigen

#if EIGEN_COMP_PGI && EIGEN_COMP_PGI < 1900
// PGI++ does not define the following intrinsics in C++ mode.
static inline __m128  _mm_castpd_ps   (__m128d x) { return reinterpret_cast<__m128&>(x);  }
static inline __m128i _mm_castpd_si128(__m128d x) { return reinterpret_cast<__m128i&>(x); }
static inline __m128d _mm_castps_pd   (__m128  x) { return reinterpret_cast<__m128d&>(x); }
static inline __m128i _mm_castps_si128(__m128  x) { return reinterpret_cast<__m128i&>(x); }
static inline __m128  _mm_castsi128_ps(__m128i x) { return reinterpret_cast<__m128&>(x);  }
static inline __m128d _mm_castsi128_pd(__m128i x) { return reinterpret_cast<__m128d&>(x); }
#endif

#endif // EIGEN_PACKET_MATH_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_SSE_H
#define EIGEN_TYPE_CASTING_SSE_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_VECTORIZE_AVX
template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<double, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 2,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<float, double> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 2
  };
};
#endif

template<> EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return _mm_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return _mm_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet2d, Packet4f>(const Packet2d& a, const Packet2d& b) {
  return _mm_shuffle_ps(_mm_cvtpd_ps(a), _mm_cvtpd_ps(b), (1 << 2) | (1 << 6));
}

template<> EIGEN_STRONG_INLINE Packet2d pcast<Packet4f, Packet2d>(const Packet4f& a) {
  // Simply discard the second half of the input
  return _mm_cvtps_pd(a);
}

template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet4f>(const Packet4f& a) {
  return _mm_castps_si128(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f,Packet4i>(const Packet4i& a) {
  return _mm_castsi128_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d,Packet4i>(const Packet4i& a) {
  return _mm_castsi128_pd(a);
}

template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet2d>(const Packet2d& a) {
  return _mm_castpd_si128(a);
}

// Disable the following code since it's broken on too many platforms / compilers.
//#elif defined(EIGEN_VECTORIZE_SSE) && (!EIGEN_ARCH_x86_64) && (!EIGEN_COMP_MSVC)
#if 0

template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4h, Packet4f>(const Packet4h& a) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  Eigen::half h = raw_uint16_to_half(static_cast<unsigned short>(a64));
  float f1 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  float f2 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  float f3 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  float f4 = static_cast<float>(h);
  return _mm_set_ps(f4, f3, f2, f1);
}

template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4h pcast<Packet4f, Packet4h>(const Packet4f& a) {
  EIGEN_ALIGN16 float aux[4];
  pstore(aux, a);
  Eigen::half h0(aux[0]);
  Eigen::half h1(aux[1]);
  Eigen::half h2(aux[2]);
  Eigen::half h3(aux[3]);

  Packet4h result;
  result.x = _mm_set_pi16(h3.x, h2.x, h1.x, h0.x);
  return result;
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_SVE_H
#define EIGEN_MATH_FUNCTIONS_SVE_H

namespace Eigen {
namespace internal {

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf pexp<PacketXf>(const PacketXf& x) {
  return pexp_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf plog<PacketXf>(const PacketXf& x) {
  return plog_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf psin<PacketXf>(const PacketXf& x) {
  return psin_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf pcos<PacketXf>(const PacketXf& x) {
  return pcos_float(x);
}

// Hyperbolic Tangent function.
template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf ptanh<PacketXf>(const PacketXf& x) {
  return internal::generic_fast_tanh_float(x);
}
}  // end namespace internal
}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_SVE_H
#define EIGEN_PACKET_MATH_SVE_H

namespace Eigen
{
namespace internal
{
#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32

template <typename Scalar, int SVEVectorLength>
struct sve_packet_size_selector {
  enum { size = SVEVectorLength / (sizeof(Scalar) * CHAR_BIT) };
};

/********************************* int32 **************************************/
typedef svint32_t PacketXi __attribute__((arm_sve_vector_bits(EIGEN_ARM64_SVE_VL)));

template <>
struct packet_traits<numext::int32_t> : default_packet_traits {
  typedef PacketXi type;
  typedef PacketXi half;  // Half not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = sve_packet_size_selector<numext::int32_t, EIGEN_ARM64_SVE_VL>::size,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasReduxp = 0  // Not implemented in SVE
  };
};

template <>
struct unpacket_traits<PacketXi> {
  typedef numext::int32_t type;
  typedef PacketXi half;  // Half not yet implemented
  enum {
    size = sve_packet_size_selector<numext::int32_t, EIGEN_ARM64_SVE_VL>::size,
    alignment = Aligned64,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
EIGEN_STRONG_INLINE void prefetch<numext::int32_t>(const numext::int32_t* addr)
{
  svprfw(svptrue_b32(), addr, SV_PLDL1KEEP);
}

template <>
EIGEN_STRONG_INLINE PacketXi pset1<PacketXi>(const numext::int32_t& from)
{
  return svdup_n_s32(from);
}

template <>
EIGEN_STRONG_INLINE PacketXi plset<PacketXi>(const numext::int32_t& a)
{
  numext::int32_t c[packet_traits<numext::int32_t>::size];
  for (int i = 0; i < packet_traits<numext::int32_t>::size; i++) c[i] = i;
  return svadd_s32_z(svptrue_b32(), pset1<PacketXi>(a), svld1_s32(svptrue_b32(), c));
}

template <>
EIGEN_STRONG_INLINE PacketXi padd<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svadd_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi psub<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svsub_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pnegate(const PacketXi& a)
{
  return svneg_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pconj(const PacketXi& a)
{
  return a;
}

template <>
EIGEN_STRONG_INLINE PacketXi pmul<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmul_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pdiv<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdiv_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmadd(const PacketXi& a, const PacketXi& b, const PacketXi& c)
{
  return svmla_s32_z(svptrue_b32(), c, a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmin<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmin_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmax<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmax_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_le<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmplt_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_lt<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmplt_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_eq<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmpeq_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi ptrue<PacketXi>(const PacketXi& /*a*/)
{
  return svdup_n_s32_z(svptrue_b32(), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pzero<PacketXi>(const PacketXi& /*a*/)
{
  return svdup_n_s32_z(svptrue_b32(), 0);
}

template <>
EIGEN_STRONG_INLINE PacketXi pand<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svand_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi por<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svorr_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pxor<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return sveor_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pandnot<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svbic_s32_z(svptrue_b32(), a, b);
}

template <int N>
EIGEN_STRONG_INLINE PacketXi parithmetic_shift_right(PacketXi a)
{
  return svasrd_n_s32_z(svptrue_b32(), a, N);
}

template <int N>
EIGEN_STRONG_INLINE PacketXi plogical_shift_right(PacketXi a)
{
  return svreinterpret_s32_u32(svlsr_u32_z(svptrue_b32(), svreinterpret_u32_s32(a), svdup_n_u32_z(svptrue_b32(), N)));
}

template <int N>
EIGEN_STRONG_INLINE PacketXi plogical_shift_left(PacketXi a)
{
  return svlsl_s32_z(svptrue_b32(), a, svdup_n_u32_z(svptrue_b32(), N));
}

template <>
EIGEN_STRONG_INLINE PacketXi pload<PacketXi>(const numext::int32_t* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD return svld1_s32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploadu<PacketXi>(const numext::int32_t* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD return svld1_s32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploaddup<PacketXi>(const numext::int32_t* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  return svld1_gather_u32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploadquad<PacketXi>(const numext::int32_t* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a0, a0, a1, a1, a1, a1, ...}
  return svld1_gather_u32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE void pstore<numext::int32_t>(numext::int32_t* to, const PacketXi& from)
{
  EIGEN_DEBUG_ALIGNED_STORE svst1_s32(svptrue_b32(), to, from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<numext::int32_t>(numext::int32_t* to, const PacketXi& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE svst1_s32(svptrue_b32(), to, from);
}

template <>
EIGEN_DEVICE_FUNC inline PacketXi pgather<numext::int32_t, PacketXi>(const numext::int32_t* from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  return svld1_gather_s32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<numext::int32_t, PacketXi>(numext::int32_t* to, const PacketXi& from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  svst1_scatter_s32index_s32(svptrue_b32(), to, indices, from);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t pfirst<PacketXi>(const PacketXi& a)
{
  // svlasta returns the first element if all predicate bits are 0
  return svlasta_s32(svpfalse_b(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi preverse(const PacketXi& a)
{
  return svrev_s32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pabs(const PacketXi& a)
{
  return svabs_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux<PacketXi>(const PacketXi& a)
{
  return static_cast<numext::int32_t>(svaddv_s32(svptrue_b32(), a));
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_mul<PacketXi>(const PacketXi& a)
{
  EIGEN_STATIC_ASSERT((EIGEN_ARM64_SVE_VL % 128 == 0),
                      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT);

  // Multiply the vector by its reverse
  svint32_t prod = svmul_s32_z(svptrue_b32(), a, svrev_s32(a));
  svint32_t half_prod;

  // Extract the high half of the vector. Depending on the VL more reductions need to be done
  if (EIGEN_ARM64_SVE_VL >= 2048) {
    half_prod = svtbl_s32(prod, svindex_u32(32, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 1024) {
    half_prod = svtbl_s32(prod, svindex_u32(16, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 512) {
    half_prod = svtbl_s32(prod, svindex_u32(8, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 256) {
    half_prod = svtbl_s32(prod, svindex_u32(4, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  // Last reduction
  half_prod = svtbl_s32(prod, svindex_u32(2, 1));
  prod = svmul_s32_z(svptrue_b32(), prod, half_prod);

  // The reduction is done to the first element.
  return pfirst<PacketXi>(prod);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_min<PacketXi>(const PacketXi& a)
{
  return svminv_s32(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_max<PacketXi>(const PacketXi& a)
{
  return svmaxv_s32(svptrue_b32(), a);
}

template <int N>
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<PacketXi, N>& kernel) {
  int buffer[packet_traits<numext::int32_t>::size * N] = {0};
  int i = 0;

  PacketXi stride_index = svindex_s32(0, N);

  for (i = 0; i < N; i++) {
    svst1_scatter_s32index_s32(svptrue_b32(), buffer + i, stride_index, kernel.packet[i]);
  }
  for (i = 0; i < N; i++) {
    kernel.packet[i] = svld1_s32(svptrue_b32(), buffer + i * packet_traits<numext::int32_t>::size);
  }
}

/********************************* float32 ************************************/

typedef svfloat32_t PacketXf __attribute__((arm_sve_vector_bits(EIGEN_ARM64_SVE_VL)));

template <>
struct packet_traits<float> : default_packet_traits {
  typedef PacketXf type;
  typedef PacketXf half;

  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = sve_packet_size_selector<float, EIGEN_ARM64_SVE_VL>::size,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasReduxp = 0,  // Not implemented in SVE

    HasDiv = 1,
    HasFloor = 1,

    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH
  };
};

template <>
struct unpacket_traits<PacketXf> {
  typedef float type;
  typedef PacketXf half;  // Half not yet implemented
  typedef PacketXi integer_packet;

  enum {
    size = sve_packet_size_selector<float, EIGEN_ARM64_SVE_VL>::size,
    alignment = Aligned64,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
EIGEN_STRONG_INLINE PacketXf pset1<PacketXf>(const float& from)
{
  return svdup_n_f32(from);
}

template <>
EIGEN_STRONG_INLINE PacketXf pset1frombits<PacketXf>(numext::uint32_t from)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svptrue_b32(), from));
}

template <>
EIGEN_STRONG_INLINE PacketXf plset<PacketXf>(const float& a)
{
  float c[packet_traits<float>::size];
  for (int i = 0; i < packet_traits<float>::size; i++) c[i] = i;
  return svadd_f32_z(svptrue_b32(), pset1<PacketXf>(a), svld1_f32(svptrue_b32(), c));
}

template <>
EIGEN_STRONG_INLINE PacketXf padd<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svadd_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf psub<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svsub_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pnegate(const PacketXf& a)
{
  return svneg_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf pconj(const PacketXf& a)
{
  return a;
}

template <>
EIGEN_STRONG_INLINE PacketXf pmul<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmul_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pdiv<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svdiv_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmadd(const PacketXf& a, const PacketXf& b, const PacketXf& c)
{
  return svmla_f32_z(svptrue_b32(), c, a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmin_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PropagateNaN, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return pmin<PacketXf>(a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PropagateNumbers, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svminnm_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmax_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PropagateNaN, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return pmax<PacketXf>(a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PropagateNumbers, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmaxnm_f32_z(svptrue_b32(), a, b);
}

// Float comparisons in SVE return svbool (predicate). Use svdup to set active
// lanes to 1 (0xffffffffu) and inactive lanes to 0.
template <>
EIGEN_STRONG_INLINE PacketXf pcmp_le<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmplt_f32(svptrue_b32(), a, b), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pcmp_lt<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmplt_f32(svptrue_b32(), a, b), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pcmp_eq<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmpeq_f32(svptrue_b32(), a, b), 0xffffffffu));
}

// Do a predicate inverse (svnot_b_z) on the predicate resulted from the
// greater/equal comparison (svcmpge_f32). Then fill a float vector with the
// active elements.
template <>
EIGEN_STRONG_INLINE PacketXf pcmp_lt_or_nan<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svnot_b_z(svptrue_b32(), svcmpge_f32(svptrue_b32(), a, b)), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pfloor<PacketXf>(const PacketXf& a)
{
  return svrintm_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf ptrue<PacketXf>(const PacketXf& /*a*/)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svptrue_b32(), 0xffffffffu));
}

// Logical Operations are not supported for float, so reinterpret casts
template <>
EIGEN_STRONG_INLINE PacketXf pand<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svand_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf por<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svorr_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pxor<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(sveor_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pandnot<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svbic_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pload<PacketXf>(const float* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD return svld1_f32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploadu<PacketXf>(const float* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD return svld1_f32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploaddup<PacketXf>(const float* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  return svld1_gather_u32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploadquad<PacketXf>(const float* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a0, a0, a1, a1, a1, a1, ...}
  return svld1_gather_u32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const PacketXf& from)
{
  EIGEN_DEBUG_ALIGNED_STORE svst1_f32(svptrue_b32(), to, from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const PacketXf& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE svst1_f32(svptrue_b32(), to, from);
}

template <>
EIGEN_DEVICE_FUNC inline PacketXf pgather<float, PacketXf>(const float* from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  return svld1_gather_s32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, PacketXf>(float* to, const PacketXf& from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  svst1_scatter_s32index_f32(svptrue_b32(), to, indices, from);
}

template <>
EIGEN_STRONG_INLINE float pfirst<PacketXf>(const PacketXf& a)
{
  // svlasta returns the first element if all predicate bits are 0
  return svlasta_f32(svpfalse_b(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf preverse(const PacketXf& a)
{
  return svrev_f32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXf pabs(const PacketXf& a)
{
  return svabs_f32_z(svptrue_b32(), a);
}

// TODO(tellenbach): Should this go into MathFunctions.h? If so, change for 
// all vector extensions and the generic version.
template <>
EIGEN_STRONG_INLINE PacketXf pfrexp<PacketXf>(const PacketXf& a, PacketXf& exponent)
{
  return pfrexp_generic(a, exponent);
}

template <>
EIGEN_STRONG_INLINE float predux<PacketXf>(const PacketXf& a)
{
  return svaddv_f32(svptrue_b32(), a);
}

// Other reduction functions:
// mul
// Only works for SVE Vls multiple of 128
template <>
EIGEN_STRONG_INLINE float predux_mul<PacketXf>(const PacketXf& a)
{
  EIGEN_STATIC_ASSERT((EIGEN_ARM64_SVE_VL % 128 == 0),
                      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT);
  // Multiply the vector by its reverse
  svfloat32_t prod = svmul_f32_z(svptrue_b32(), a, svrev_f32(a));
  svfloat32_t half_prod;

  // Extract the high half of the vector. Depending on the VL more reductions need to be done
  if (EIGEN_ARM64_SVE_VL >= 2048) {
    half_prod = svtbl_f32(prod, svindex_u32(32, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 1024) {
    half_prod = svtbl_f32(prod, svindex_u32(16, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 512) {
    half_prod = svtbl_f32(prod, svindex_u32(8, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 256) {
    half_prod = svtbl_f32(prod, svindex_u32(4, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  // Last reduction
  half_prod = svtbl_f32(prod, svindex_u32(2, 1));
  prod = svmul_f32_z(svptrue_b32(), prod, half_prod);

  // The reduction is done to the first element.
  return pfirst<PacketXf>(prod);
}

template <>
EIGEN_STRONG_INLINE float predux_min<PacketXf>(const PacketXf& a)
{
  return svminv_f32(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE float predux_max<PacketXf>(const PacketXf& a)
{
  return svmaxv_f32(svptrue_b32(), a);
}

template<int N>
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<PacketXf, N>& kernel)
{
  float buffer[packet_traits<float>::size * N] = {0};
  int i = 0;

  PacketXi stride_index = svindex_s32(0, N);

  for (i = 0; i < N; i++) {
    svst1_scatter_s32index_f32(svptrue_b32(), buffer + i, stride_index, kernel.packet[i]);
  }

  for (i = 0; i < N; i++) {
    kernel.packet[i] = svld1_f32(svptrue_b32(), buffer + i * packet_traits<float>::size);
  }
}

template<>
EIGEN_STRONG_INLINE PacketXf pldexp<PacketXf>(const PacketXf& a, const PacketXf& exponent)
{
  return pldexp_generic(a, exponent);
}

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_PACKET_MATH_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_SVE_H
#define EIGEN_TYPE_CASTING_SVE_H

namespace Eigen {
namespace internal {

template <>
struct type_casting_traits<float, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
struct type_casting_traits<numext::int32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_STRONG_INLINE PacketXf pcast<PacketXi, PacketXf>(const PacketXi& a) {
  return svcvt_f32_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcast<PacketXf, PacketXi>(const PacketXf& a) {
  return svcvt_s32_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf preinterpret<PacketXf, PacketXi>(const PacketXi& a) {
  return svreinterpret_f32_s32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXi preinterpret<PacketXi, PacketXf>(const PacketXf& a) {
  return svreinterpret_s32_f32(a);
}

}  // namespace internal
}  // namespace Eigen

#endif // EIGEN_TYPE_CASTING_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/InteropHeaders.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * InteropHeaders.h
 *
 * \brief:
 *  InteropHeaders
 *
 *****************************************************************/

#ifndef EIGEN_INTEROP_HEADERS_SYCL_H
#define EIGEN_INTEROP_HEADERS_SYCL_H

namespace Eigen {

#if !defined(EIGEN_DONT_VECTORIZE_SYCL)

namespace internal {

template <int has_blend, int lengths>
struct sycl_packet_traits : default_packet_traits {
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = lengths,
    HasHalfPacket = 0,
    HasDiv = 1,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasSin = 1,
    HasCos = 1,
    HasTan = 1,
    HasASin = 1,
    HasACos = 1,
    HasATan = 1,
    HasSinh = 1,
    HasCosh = 1,
    HasTanh = 1,
    HasLGamma = 0,
    HasDiGamma = 0,
    HasZeta = 0,
    HasPolygamma = 0,
    HasErf = 0,
    HasErfc = 0,
    HasNdtri = 0,
    HasIGamma = 0,
    HasIGammac = 0,
    HasBetaInc = 0,
    HasBlend = has_blend,
    // This flag is used to indicate whether packet comparison is supported.
    // pcmp_eq, pcmp_lt and pcmp_le should be defined for it to be true.
    HasCmp = 1,
    HasMax = 1,
    HasMin = 1,
    HasMul = 1,
    HasAdd = 1,
    HasFloor = 1,
    HasRound = 1,
    HasRint = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasCeil = 1,
  };
};

#ifdef SYCL_DEVICE_ONLY
#define SYCL_PACKET_TRAITS(packet_type, has_blend, unpacket_type, lengths) \
  template <>                                                              \
  struct packet_traits<unpacket_type>                                      \
      : sycl_packet_traits<has_blend, lengths> {                           \
    typedef packet_type type;                                              \
    typedef packet_type half;                                              \
  };

SYCL_PACKET_TRAITS(cl::sycl::cl_float4, 1, float, 4)
SYCL_PACKET_TRAITS(cl::sycl::cl_float4, 1, const float, 4)
SYCL_PACKET_TRAITS(cl::sycl::cl_double2, 0, double, 2)
SYCL_PACKET_TRAITS(cl::sycl::cl_double2, 0, const double, 2)
#undef SYCL_PACKET_TRAITS

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#define SYCL_ARITHMETIC(packet_type)  \
  template <>                         \
  struct is_arithmetic<packet_type> { \
    enum { value = true };            \
  };
SYCL_ARITHMETIC(cl::sycl::cl_float4)
SYCL_ARITHMETIC(cl::sycl::cl_double2)
#undef SYCL_ARITHMETIC

#define SYCL_UNPACKET_TRAITS(packet_type, unpacket_type, lengths)        \
  template <>                                                            \
  struct unpacket_traits<packet_type> {                                  \
    typedef unpacket_type type;                                          \
    enum { size = lengths, vectorizable = true, alignment = Aligned16 }; \
    typedef packet_type half;                                            \
  };
SYCL_UNPACKET_TRAITS(cl::sycl::cl_float4, float, 4)
SYCL_UNPACKET_TRAITS(cl::sycl::cl_double2, double, 2)

#undef SYCL_UNPACKET_TRAITS
#endif

}  // end namespace internal

#endif

namespace TensorSycl {
namespace internal {

template <typename PacketReturnType, int PacketSize>
struct PacketWrapper;
// This function should never get called on the device
#ifndef SYCL_DEVICE_ONLY
template <typename PacketReturnType, int PacketSize>
struct PacketWrapper {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC static Scalar scalarize(Index, PacketReturnType &) {
    eigen_assert(false && "THERE IS NO PACKETIZE VERSION FOR  THE CHOSEN TYPE");
    abort();
  }
  EIGEN_DEVICE_FUNC static PacketReturnType convert_to_packet_type(Scalar in,
                                                                   Scalar) {
    return ::Eigen::internal::template plset<PacketReturnType>(in);
  }
  EIGEN_DEVICE_FUNC static void set_packet(PacketReturnType, Scalar *) {
    eigen_assert(false && "THERE IS NO PACKETIZE VERSION FOR  THE CHOSEN TYPE");
    abort();
  }
};

#elif defined(SYCL_DEVICE_ONLY)
template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 4> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index index, PacketReturnType &in) {
    switch (index) {
      case 0:
        return in.x();
      case 1:
        return in.y();
      case 2:
        return in.z();
      case 3:
        return in.w();
      default:
      //INDEX MUST BE BETWEEN 0 and 3.There is no abort function in SYCL kernel. so we cannot use abort here. 
      // The code will never reach here
      __builtin_unreachable();
    }
    __builtin_unreachable();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(
      Scalar in, Scalar other) {
    return PacketReturnType(in, other, other, other);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = PacketReturnType(rhs[0], rhs[1], rhs[2], rhs[3]);
  }
};

template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 1> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index, PacketReturnType &in) {
    return in;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(Scalar in,
                                                                   Scalar) {
    return PacketReturnType(in);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = rhs[0];
  }
};

template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 2> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index index, PacketReturnType &in) {
    switch (index) {
      case 0:
        return in.x();
      case 1:
        return in.y();
      default:
        //INDEX MUST BE BETWEEN 0 and 1.There is no abort function in SYCL kernel. so we cannot use abort here. 
      // The code will never reach here
        __builtin_unreachable();
    }
    __builtin_unreachable();
  }
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(
      Scalar in, Scalar other) {
    return PacketReturnType(in, other);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = PacketReturnType(rhs[0], rhs[1]);
  }
};

#endif

}  // end namespace internal
}  // end namespace TensorSycl
}  // end namespace Eigen

#endif  // EIGEN_INTEROP_HEADERS_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * MathFunctions.h
 *
 * \brief:
 *  MathFunctions
 *
 *****************************************************************/

#ifndef EIGEN_MATH_FUNCTIONS_SYCL_H
#define EIGEN_MATH_FUNCTIONS_SYCL_H
namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(SYCL_DEVICE_ONLY)
#define SYCL_PLOG(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::log(a);                                           \
  }

SYCL_PLOG(cl::sycl::cl_float4)
SYCL_PLOG(cl::sycl::cl_double2)
#undef SYCL_PLOG

#define SYCL_PLOG1P(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog1p<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::log1p(a);                                           \
  }

SYCL_PLOG1P(cl::sycl::cl_float4)
SYCL_PLOG1P(cl::sycl::cl_double2)
#undef SYCL_PLOG1P

#define SYCL_PLOG10(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog10<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::log10(a);                                           \
  }

SYCL_PLOG10(cl::sycl::cl_float4)
SYCL_PLOG10(cl::sycl::cl_double2)
#undef SYCL_PLOG10

#define SYCL_PEXP(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pexp<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::exp(a);                                           \
  }

SYCL_PEXP(cl::sycl::cl_float4)
SYCL_PEXP(cl::sycl::cl_float)
SYCL_PEXP(cl::sycl::cl_double2)
#undef SYCL_PEXP

#define SYCL_PEXPM1(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pexpm1<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::expm1(a);                                           \
  }

SYCL_PEXPM1(cl::sycl::cl_float4)
SYCL_PEXPM1(cl::sycl::cl_double2)
#undef SYCL_PEXPM1

#define SYCL_PSQRT(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psqrt<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::sqrt(a);                                           \
  }

SYCL_PSQRT(cl::sycl::cl_float4)
SYCL_PSQRT(cl::sycl::cl_double2)
#undef SYCL_PSQRT

#define SYCL_PRSQRT(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type prsqrt<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::rsqrt(a);                                           \
  }

SYCL_PRSQRT(cl::sycl::cl_float4)
SYCL_PRSQRT(cl::sycl::cl_double2)
#undef SYCL_PRSQRT

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PSIN(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psin<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::sin(a);                                           \
  }

SYCL_PSIN(cl::sycl::cl_float4)
SYCL_PSIN(cl::sycl::cl_double2)
#undef SYCL_PSIN

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PCOS(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pcos<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::cos(a);                                           \
  }

SYCL_PCOS(cl::sycl::cl_float4)
SYCL_PCOS(cl::sycl::cl_double2)
#undef SYCL_PCOS

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PTAN(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ptan<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::tan(a);                                           \
  }

SYCL_PTAN(cl::sycl::cl_float4)
SYCL_PTAN(cl::sycl::cl_double2)
#undef SYCL_PTAN

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PASIN(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pasin<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::asin(a);                                           \
  }

SYCL_PASIN(cl::sycl::cl_float4)
SYCL_PASIN(cl::sycl::cl_double2)
#undef SYCL_PASIN

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PACOS(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pacos<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::acos(a);                                           \
  }

SYCL_PACOS(cl::sycl::cl_float4)
SYCL_PACOS(cl::sycl::cl_double2)
#undef SYCL_PACOS

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PATAN(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type patan<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::atan(a);                                           \
  }

SYCL_PATAN(cl::sycl::cl_float4)
SYCL_PATAN(cl::sycl::cl_double2)
#undef SYCL_PATAN

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PSINH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psinh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::sinh(a);                                           \
  }

SYCL_PSINH(cl::sycl::cl_float4)
SYCL_PSINH(cl::sycl::cl_double2)
#undef SYCL_PSINH

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PCOSH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pcosh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::cosh(a);                                           \
  }

SYCL_PCOSH(cl::sycl::cl_float4)
SYCL_PCOSH(cl::sycl::cl_double2)
#undef SYCL_PCOSH

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PTANH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ptanh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::tanh(a);                                           \
  }

SYCL_PTANH(cl::sycl::cl_float4)
SYCL_PTANH(cl::sycl::cl_double2)
#undef SYCL_PTANH

#define SYCL_PCEIL(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pceil<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::ceil(a);                                           \
  }

SYCL_PCEIL(cl::sycl::cl_float4)
SYCL_PCEIL(cl::sycl::cl_double2)
#undef SYCL_PCEIL

#define SYCL_PROUND(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pround<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::round(a);                                           \
  }

SYCL_PROUND(cl::sycl::cl_float4)
SYCL_PROUND(cl::sycl::cl_double2)
#undef SYCL_PROUND

#define SYCL_PRINT(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type print<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::rint(a);                                           \
  }

SYCL_PRINT(cl::sycl::cl_float4)
SYCL_PRINT(cl::sycl::cl_double2)
#undef SYCL_PRINT

#define SYCL_FLOOR(packet_type)                                          \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pfloor<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::floor(a);                                           \
  }

SYCL_FLOOR(cl::sycl::cl_float4)
SYCL_FLOOR(cl::sycl::cl_double2)
#undef SYCL_FLOOR

#define SYCL_PMIN(packet_type, expr)                                   \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pmin<packet_type>( \
      const packet_type& a, const packet_type& b) {                    \
    return expr;                                                       \
  }

SYCL_PMIN(cl::sycl::cl_float4, cl::sycl::fmin(a, b))
SYCL_PMIN(cl::sycl::cl_double2, cl::sycl::fmin(a, b))
#undef SYCL_PMIN

#define SYCL_PMAX(packet_type, expr)                                   \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pmax<packet_type>( \
      const packet_type& a, const packet_type& b) {                    \
    return expr;                                                       \
  }

SYCL_PMAX(cl::sycl::cl_float4, cl::sycl::fmax(a, b))
SYCL_PMAX(cl::sycl::cl_double2, cl::sycl::fmax(a, b))
#undef SYCL_PMAX

#define SYCL_PLDEXP(packet_type)                                             \
  template <>                                                                \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pldexp(                  \
      const packet_type& a, const packet_type& exponent) {                   \
    return cl::sycl::ldexp(                                                  \
        a, exponent.template convert<cl::sycl::cl_int,                       \
                                     cl::sycl::rounding_mode::automatic>()); \
  }

SYCL_PLDEXP(cl::sycl::cl_float4)
SYCL_PLDEXP(cl::sycl::cl_double2)
#undef SYCL_PLDEXP

#endif
}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * PacketMath.h
 *
 * \brief:
 *  PacketMath
 *
 *****************************************************************/

#ifndef EIGEN_PACKET_MATH_SYCL_H
#define EIGEN_PACKET_MATH_SYCL_H
#include <type_traits>
namespace Eigen {

namespace internal {
#ifdef SYCL_DEVICE_ONLY

#define SYCL_PLOADT_RO(address_space_target)                                 \
  template <typename packet_type, int Alignment>                             \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type ploadt_ro(               \
      typename cl::sycl::multi_ptr<                                          \
          const typename unpacket_traits<packet_type>::type,                 \
          cl::sycl::access::address_space::address_space_target>::pointer_t  \
          from) {                                                            \
    typedef typename unpacket_traits<packet_type>::type scalar;              \
    typedef cl::sycl::multi_ptr<                                             \
        scalar, cl::sycl::access::address_space::address_space_target>       \
        multi_ptr;                                                           \
    auto res = packet_type(                                                  \
        static_cast<typename unpacket_traits<packet_type>::type>(0));        \
    res.load(0, multi_ptr(const_cast<typename multi_ptr::pointer_t>(from))); \
    return res;                                                              \
  }

SYCL_PLOADT_RO(global_space)
SYCL_PLOADT_RO(local_space)
#undef SYCL_PLOADT_RO
#endif

template <typename packet_type, int Alignment, typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type
ploadt_ro(const Eigen::TensorSycl::internal::RangeAccess<
          cl::sycl::access::mode::read_write, T>& from) {
  return ploadt_ro<packet_type, Alignment>(from.get_pointer());
}

#ifdef SYCL_DEVICE_ONLY
#define SYCL_PLOAD(address_space_target, Alignment, AlignedType)            \
  template <typename packet_type>                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##AlignedType(     \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    return ploadt_ro<packet_type, Alignment>(from);                         \
  }

// global space
SYCL_PLOAD(global_space, Unaligned, u)
SYCL_PLOAD(global_space, Aligned, )
// local space
SYCL_PLOAD(local_space, Unaligned, u)
SYCL_PLOAD(local_space, Aligned, )

#undef SYCL_PLOAD
#endif

#define SYCL_PLOAD(Alignment, AlignedType)                              \
  template <typename packet_type>                                       \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##AlignedType( \
      const Eigen::TensorSycl::internal::RangeAccess<                   \
          cl::sycl::access::mode::read_write,                           \
          typename unpacket_traits<packet_type>::type>                  \
          from) {                                                       \
    return ploadt_ro<packet_type, Alignment>(from);                     \
  }
SYCL_PLOAD(Unaligned, u)
SYCL_PLOAD(Aligned, )
#undef SYCL_PLOAD

#ifdef SYCL_DEVICE_ONLY
/** \internal \returns a packet version of \a *from.
 * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
#define SYCL_PLOADT(address_space_target)                                   \
  template <typename packet_type, int Alignment>                            \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type ploadt(                 \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    if (Alignment >= unpacket_traits<packet_type>::alignment)               \
      return pload<packet_type>(from);                                      \
    else                                                                    \
      return ploadu<packet_type>(from);                                     \
  }

// global space
SYCL_PLOADT(global_space)
// local space
SYCL_PLOADT(local_space)
#undef SYCL_PLOADT
#endif

template <typename packet_type, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type
ploadt(const Eigen::TensorSycl::internal::RangeAccess<
       cl::sycl::access::mode::read_write,
       typename unpacket_traits<packet_type>::type>& from) {
  return ploadt<packet_type, Alignment>(from.get_pointer());
}
#ifdef SYCL_DEVICE_ONLY

// private_space
#define SYCL_PLOADT_RO_SPECIAL(packet_type, Alignment)                 \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type                    \
  ploadt_ro<packet_type, Alignment>(                                   \
      const typename unpacket_traits<packet_type>::type* from) {       \
    typedef typename unpacket_traits<packet_type>::type scalar;        \
    auto res = packet_type(static_cast<scalar>(0));                    \
    res.template load<cl::sycl::access::address_space::private_space>( \
        0, const_cast<scalar*>(from));                                 \
    return res;                                                        \
  }

SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_float4, Aligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_double2, Aligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_float4, Unaligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_double2, Unaligned)

#define SYCL_PLOAD_SPECIAL(packet_type, alignment_type)                    \
  template <>                                                              \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##alignment_type( \
      const typename unpacket_traits<packet_type>::type* from) {           \
    typedef typename unpacket_traits<packet_type>::type scalar;            \
    auto res = packet_type(static_cast<scalar>(0));                        \
    res.template load<cl::sycl::access::address_space::private_space>(     \
        0, const_cast<scalar*>(from));                                     \
    return res;                                                            \
  }
SYCL_PLOAD_SPECIAL(cl::sycl::cl_float4, )
SYCL_PLOAD_SPECIAL(cl::sycl::cl_double2, )
SYCL_PLOAD_SPECIAL(cl::sycl::cl_float4, u)
SYCL_PLOAD_SPECIAL(cl::sycl::cl_double2, u)

#undef SYCL_PLOAD_SPECIAL

#define SYCL_PSTORE(scalar, packet_type, address_space_target, alignment)   \
  template <>                                                               \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstore##alignment(             \
      typename cl::sycl::multi_ptr<                                         \
          scalar,                                                           \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from) {                                            \
    typedef cl::sycl::multi_ptr<                                            \
        scalar, cl::sycl::access::address_space::address_space_target>      \
        multi_ptr;                                                          \
    from.store(0, multi_ptr(to));                                           \
  }

// global space
SYCL_PSTORE(float, cl::sycl::cl_float4, global_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, global_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, global_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, global_space, u)
SYCL_PSTORE(float, cl::sycl::cl_float4, local_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, local_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, local_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, local_space, u)

SYCL_PSTORE(float, cl::sycl::cl_float4, private_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, private_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, private_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, private_space, u)
#undef SYCL_PSTORE

#define SYCL_PSTORE_T(address_space_target)                                 \
  template <typename scalar, typename packet_type, int Alignment>           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(                       \
      typename cl::sycl::multi_ptr<                                         \
          scalar,                                                           \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from) {                                            \
    if (Alignment)                                                          \
      pstore(to, from);                                                     \
    else                                                                    \
      pstoreu(to, from);                                                    \
  }

SYCL_PSTORE_T(global_space)

SYCL_PSTORE_T(local_space)

#undef SYCL_PSTORE_T

#define SYCL_PSET1(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pset1<packet_type>( \
      const typename unpacket_traits<packet_type>::type& from) {        \
    return packet_type(from);                                           \
  }

// global space
SYCL_PSET1(cl::sycl::cl_float4)
SYCL_PSET1(cl::sycl::cl_double2)

#undef SYCL_PSET1

template <typename packet_type>
struct get_base_packet {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type
  get_ploaddup(sycl_multi_pointer) {}

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type
  get_pgather(sycl_multi_pointer, Index) {}
};

template <>
struct get_base_packet<cl::sycl::cl_float4> {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 get_ploaddup(
      sycl_multi_pointer from) {
    return cl::sycl::cl_float4(from[0], from[0], from[1], from[1]);
  }
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 get_pgather(
      sycl_multi_pointer from, Index stride) {
    return cl::sycl::cl_float4(from[0 * stride], from[1 * stride],
                               from[2 * stride], from[3 * stride]);
  }

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_pscatter(
      sycl_multi_pointer to, const cl::sycl::cl_float4& from, Index stride) {
    auto tmp = stride;
    to[0] = from.x();
    to[tmp] = from.y();
    to[tmp += stride] = from.z();
    to[tmp += stride] = from.w();
  }
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 set_plset(
      const float& a) {
    return cl::sycl::cl_float4(static_cast<float>(a), static_cast<float>(a + 1),
                               static_cast<float>(a + 2),
                               static_cast<float>(a + 3));
  }
};

template <>
struct get_base_packet<cl::sycl::cl_double2> {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2
  get_ploaddup(const sycl_multi_pointer from) {
    return cl::sycl::cl_double2(from[0], from[0]);
  }

  template <typename sycl_multi_pointer, typename Index>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2 get_pgather(
      const sycl_multi_pointer from, Index stride) {
    return cl::sycl::cl_double2(from[0 * stride], from[1 * stride]);
  }

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_pscatter(
      sycl_multi_pointer to, const cl::sycl::cl_double2& from, Index stride) {
    to[0] = from.x();
    to[stride] = from.y();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2 set_plset(
      const double& a) {
    return cl::sycl::cl_double2(static_cast<double>(a),
                                static_cast<double>(a + 1));
  }
};

#define SYCL_PLOAD_DUP(address_space_target)                                \
  template <typename packet_type>                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ploaddup(               \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    return get_base_packet<packet_type>::get_ploaddup(from);                \
  }

// global space
SYCL_PLOAD_DUP(global_space)
// local_space
SYCL_PLOAD_DUP(local_space)
#undef SYCL_PLOAD_DUP

#define SYCL_PLOAD_DUP_SPECILIZE(packet_type)                              \
  template <>                                                              \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ploaddup<packet_type>( \
      const typename unpacket_traits<packet_type>::type* from) {           \
    return get_base_packet<packet_type>::get_ploaddup(from);               \
  }

SYCL_PLOAD_DUP_SPECILIZE(cl::sycl::cl_float4)
SYCL_PLOAD_DUP_SPECILIZE(cl::sycl::cl_double2)

#undef SYCL_PLOAD_DUP_SPECILIZE

#define SYCL_PLSET(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type plset<packet_type>( \
      const typename unpacket_traits<packet_type>::type& a) {           \
    return get_base_packet<packet_type>::set_plset(a);                  \
  }

SYCL_PLSET(cl::sycl::cl_float4)
SYCL_PLSET(cl::sycl::cl_double2)

#undef SYCL_PLSET

#define SYCL_PGATHER(address_space_target)                                  \
  template <typename Scalar, typename packet_type>                          \
  EIGEN_DEVICE_FUNC inline packet_type pgather(                             \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from,                                                             \
      Index stride) {                                                       \
    return get_base_packet<packet_type>::get_pgather(from, stride);         \
  }

// global space
SYCL_PGATHER(global_space)
// local space
SYCL_PGATHER(local_space)

#undef SYCL_PGATHER

#define SYCL_PGATHER_SPECILIZE(scalar, packet_type)                            \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type                            \
  pgather<scalar, packet_type>(                                                \
      const typename unpacket_traits<packet_type>::type* from, Index stride) { \
    return get_base_packet<packet_type>::get_pgather(from, stride);            \
  }

SYCL_PGATHER_SPECILIZE(float, cl::sycl::cl_float4)
SYCL_PGATHER_SPECILIZE(double, cl::sycl::cl_double2)

#undef SYCL_PGATHER_SPECILIZE

#define SYCL_PSCATTER(address_space_target)                                 \
  template <typename Scalar, typename packet_type>                          \
  EIGEN_DEVICE_FUNC inline void pscatter(                                   \
      typename cl::sycl::multi_ptr<                                         \
          typename unpacket_traits<packet_type>::type,                      \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from, Index stride) {                              \
    get_base_packet<packet_type>::set_pscatter(to, from, stride);           \
  }

// global space
SYCL_PSCATTER(global_space)
// local space
SYCL_PSCATTER(local_space)

#undef SYCL_PSCATTER

#define SYCL_PSCATTER_SPECILIZE(scalar, packet_type)                        \
  template <>                                                               \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<scalar, packet_type>( \
      typename unpacket_traits<packet_type>::type * to,                     \
      const packet_type& from, Index stride) {                              \
    get_base_packet<packet_type>::set_pscatter(to, from, stride);           \
  }

SYCL_PSCATTER_SPECILIZE(float, cl::sycl::cl_float4)
SYCL_PSCATTER_SPECILIZE(double, cl::sycl::cl_double2)

#undef SYCL_PSCATTER_SPECILIZE

#define SYCL_PMAD(packet_type)                                            \
  template <>                                                             \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pmadd(                \
      const packet_type& a, const packet_type& b, const packet_type& c) { \
    return cl::sycl::mad(a, b, c);                                        \
  }

SYCL_PMAD(cl::sycl::cl_float4)
SYCL_PMAD(cl::sycl::cl_double2)
#undef SYCL_PMAD

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float pfirst<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x();
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double pfirst<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x() + a.y() + a.z() + a.w();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x() + a.y();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_max<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return cl::sycl::fmax(cl::sycl::fmax(a.x(), a.y()),
                        cl::sycl::fmax(a.z(), a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_max<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return cl::sycl::fmax(a.x(), a.y());
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_min<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return cl::sycl::fmin(cl::sycl::fmin(a.x(), a.y()),
                        cl::sycl::fmin(a.z(), a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_min<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return cl::sycl::fmin(a.x(), a.y());
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_mul<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x() * a.y() * a.z() * a.w();
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_mul<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x() * a.y();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pabs<cl::sycl::cl_float4>(const cl::sycl::cl_float4& a) {
  return cl::sycl::cl_float4(cl::sycl::fabs(a.x()), cl::sycl::fabs(a.y()),
                             cl::sycl::fabs(a.z()), cl::sycl::fabs(a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_double2
pabs<cl::sycl::cl_double2>(const cl::sycl::cl_double2& a) {
  return cl::sycl::cl_double2(cl::sycl::fabs(a.x()), cl::sycl::fabs(a.y()));
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_le(const Packet &a,
                                                          const Packet &b) {
  return ((a <= b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_lt(const Packet &a,
                                                          const Packet &b) {
  return ((a < b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_eq(const Packet &a,
                                                          const Packet &b) {
  return ((a == b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

#define SYCL_PCMP(OP, TYPE)                                                    \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE TYPE pcmp_##OP<TYPE>(const TYPE &a,    \
                                                             const TYPE &b) {  \
    return sycl_pcmp_##OP<TYPE>(a, b);                                         \
  }

SYCL_PCMP(le, cl::sycl::cl_float4)
SYCL_PCMP(lt, cl::sycl::cl_float4)
SYCL_PCMP(eq, cl::sycl::cl_float4)
SYCL_PCMP(le, cl::sycl::cl_double2)
SYCL_PCMP(lt, cl::sycl::cl_double2)
SYCL_PCMP(eq, cl::sycl::cl_double2)
#undef SYCL_PCMP

template <typename T> struct convert_to_integer;

template <> struct convert_to_integer<float> {
  using type = std::int32_t;
  using packet_type = cl::sycl::cl_int4;
};
template <> struct convert_to_integer<double> {
  using type = std::int64_t;
  using packet_type = cl::sycl::cl_long2;
};

template <typename PacketIn>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename convert_to_integer<
    typename unpacket_traits<PacketIn>::type>::packet_type
vector_as_int(const PacketIn &p) {
  return (
      p.template convert<typename convert_to_integer<
                             typename unpacket_traits<PacketIn>::type>::type,
                         cl::sycl::rounding_mode::automatic>());
}

template <typename packetOut, typename PacketIn>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packetOut
convert_vector(const PacketIn &p) {
  return (p.template convert<typename unpacket_traits<packetOut>::type,
                             cl::sycl::rounding_mode::automatic>());
}

#define SYCL_PAND(TYPE)                                                        \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pand<TYPE>(const TYPE &a,         \
                                                        const TYPE &b) {       \
    return convert_vector<TYPE>(vector_as_int(a) & vector_as_int(b));          \
  }
SYCL_PAND(cl::sycl::cl_float4)
SYCL_PAND(cl::sycl::cl_double2)
#undef SYCL_PAND

#define SYCL_POR(TYPE)                                                         \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE por<TYPE>(const TYPE &a,          \
                                                       const TYPE &b) {        \
    return convert_vector<TYPE>(vector_as_int(a) | vector_as_int(b));          \
  }

SYCL_POR(cl::sycl::cl_float4)
SYCL_POR(cl::sycl::cl_double2)
#undef SYCL_POR

#define SYCL_PXOR(TYPE)                                                        \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pxor<TYPE>(const TYPE &a,         \
                                                        const TYPE &b) {       \
    return convert_vector<TYPE>(vector_as_int(a) ^ vector_as_int(b));          \
  }

SYCL_PXOR(cl::sycl::cl_float4)
SYCL_PXOR(cl::sycl::cl_double2)
#undef SYCL_PXOR

#define SYCL_PANDNOT(TYPE)                                                     \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pandnot<TYPE>(const TYPE &a,      \
                                                           const TYPE &b) {    \
    return convert_vector<TYPE>(vector_as_int(a) & (~vector_as_int(b)));       \
  }
SYCL_PANDNOT(cl::sycl::cl_float4)
SYCL_PANDNOT(cl::sycl::cl_double2)
#undef SYCL_PANDNOT

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void ptranspose(
    PacketBlock<cl::sycl::cl_float4, 4>& kernel) {
  float tmp = kernel.packet[0].y();
  kernel.packet[0].y() = kernel.packet[1].x();
  kernel.packet[1].x() = tmp;

  tmp = kernel.packet[0].z();
  kernel.packet[0].z() = kernel.packet[2].x();
  kernel.packet[2].x() = tmp;

  tmp = kernel.packet[0].w();
  kernel.packet[0].w() = kernel.packet[3].x();
  kernel.packet[3].x() = tmp;

  tmp = kernel.packet[1].z();
  kernel.packet[1].z() = kernel.packet[2].y();
  kernel.packet[2].y() = tmp;

  tmp = kernel.packet[1].w();
  kernel.packet[1].w() = kernel.packet[3].y();
  kernel.packet[3].y() = tmp;

  tmp = kernel.packet[2].w();
  kernel.packet[2].w() = kernel.packet[3].z();
  kernel.packet[3].z() = tmp;
}

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void ptranspose(
    PacketBlock<cl::sycl::cl_double2, 2>& kernel) {
  double tmp = kernel.packet[0].y();
  kernel.packet[0].y() = kernel.packet[1].x();
  kernel.packet[1].x() = tmp;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4 pblend(
    const Selector<unpacket_traits<cl::sycl::cl_float4>::size>& ifPacket,
    const cl::sycl::cl_float4& thenPacket,
    const cl::sycl::cl_float4& elsePacket) {
  cl::sycl::cl_int4 condition(
      ifPacket.select[0] ? 0 : -1, ifPacket.select[1] ? 0 : -1,
      ifPacket.select[2] ? 0 : -1, ifPacket.select[3] ? 0 : -1);
  return cl::sycl::select(thenPacket, elsePacket, condition);
}

template <>
inline cl::sycl::cl_double2 pblend(
    const Selector<unpacket_traits<cl::sycl::cl_double2>::size>& ifPacket,
    const cl::sycl::cl_double2& thenPacket,
    const cl::sycl::cl_double2& elsePacket) {
  cl::sycl::cl_long2 condition(ifPacket.select[0] ? 0 : -1,
                               ifPacket.select[1] ? 0 : -1);
  return cl::sycl::select(thenPacket, elsePacket, condition);
}
#endif  // SYCL_DEVICE_ONLY

#define SYCL_PSTORE(alignment)                                  \
  template <typename packet_type>                               \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstore##alignment( \
      const Eigen::TensorSycl::internal::RangeAccess<           \
          cl::sycl::access::mode::read_write,                   \
          typename unpacket_traits<packet_type>::type>& to,     \
      const packet_type& from) {                                \
    pstore##alignment(to.get_pointer(), from);                  \
  }

// global space
SYCL_PSTORE()
SYCL_PSTORE(u)

#undef SYCL_PSTORE

template <typename scalar, typename packet_type, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(
    Eigen::TensorSycl::internal::RangeAccess<
        cl::sycl::access::mode::read_write,
        typename unpacket_traits<packet_type>::type>
        to,
    const packet_type& from) {
  pstoret<scalar, packet_type, Alignment>(to.get_pointer(), from);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_PACKET_MATH_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/SyclMemoryModel.h <==
/***************************************************************************
 *  Copyright (C) 2017 Codeplay Software Limited
 *  This Source Code Form is subject to the terms of the Mozilla
 *  Public License v. 2.0. If a copy of the MPL was not distributed
 *  with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
 *
 *
 *  SyclMemoryModel.h
 *
 *  Description:
 *    Interface for SYCL buffers to behave as a non-dereferenceable pointer
 *    Interface for Placeholder accessor to behave as a pointer on both host
 *    and device
 *
 * Authors:
 *
 *    Ruyman Reyes   Codeplay Software Ltd.
 *    Mehdi Goli     Codeplay Software Ltd.
 *    Vanya Yaneva   Codeplay Software Ltd.
 *
 **************************************************************************/

#if defined(EIGEN_USE_SYCL) && \
    !defined(EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H)
#define EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H

#include <CL/sycl.hpp>
#ifdef EIGEN_EXCEPTIONS
#include <stdexcept>
#endif
#include <cstddef>
#include <queue>
#include <set>
#include <unordered_map>

namespace Eigen {
namespace TensorSycl {
namespace internal {

using sycl_acc_target = cl::sycl::access::target;
using sycl_acc_mode = cl::sycl::access::mode;

/**
 * Default values for template arguments
 */
using buffer_data_type_t = uint8_t;
const sycl_acc_target default_acc_target = sycl_acc_target::global_buffer;
const sycl_acc_mode default_acc_mode = sycl_acc_mode::read_write;

/**
 * PointerMapper
 *  Associates fake pointers with buffers.
 *
 */
class PointerMapper {
 public:
  using base_ptr_t = std::intptr_t;

  /* Structure of a virtual pointer
   *
   * |================================================|
   * |               POINTER ADDRESS                  |
   * |================================================|
   */
  struct virtual_pointer_t {
    /* Type for the pointers
     */
    base_ptr_t m_contents;

    /** Conversions from virtual_pointer_t to
     * void * should just reinterpret_cast the integer number
     */
    operator void *() const { return reinterpret_cast<void *>(m_contents); }

    /**
     * Convert back to the integer number.
     */
    operator base_ptr_t() const { return m_contents; }

    /**
     * Add a certain value to the pointer to create a
     * new pointer to that offset
     */
    virtual_pointer_t operator+(size_t off) { return m_contents + off; }

    /* Numerical order for sorting pointers in containers. */
    bool operator<(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) <
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    bool operator>(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) >
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    /**
     * Numerical order for sorting pointers in containers
     */
    bool operator==(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) ==
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    /**
     * Simple forward to the equality overload.
     */
    bool operator!=(virtual_pointer_t rhs) const {
      return !(this->operator==(rhs));
    }

    /**
     * Converts a void * into a virtual pointer structure.
     * Note that this will only work if the void * was
     * already a virtual_pointer_t, but we have no way of
     * checking
     */
    virtual_pointer_t(const void *ptr)
        : m_contents(reinterpret_cast<base_ptr_t>(ptr)){};

    /**
     * Creates a virtual_pointer_t from the given integer
     * number
     */
    virtual_pointer_t(base_ptr_t u) : m_contents(u){};
  };

  /* Definition of a null pointer
   */
  const virtual_pointer_t null_virtual_ptr = nullptr;

  /**
   * Whether if a pointer is null or not.
   * A pointer is nullptr if the value is of null_virtual_ptr
   */
  static inline bool is_nullptr(virtual_pointer_t ptr) {
    return (static_cast<void *>(ptr) == nullptr);
  }

  /* basic type for all buffers
   */
  using buffer_t = cl::sycl::buffer_mem;

  /**
   * Node that stores information about a device allocation.
   * Nodes are sorted by size to organise a free list of nodes
   * that can be recovered.
   */
  struct pMapNode_t {
    buffer_t m_buffer;
    size_t m_size;
    bool m_free;

    pMapNode_t(buffer_t b, size_t size, bool f)
        : m_buffer{b}, m_size{size}, m_free{f} {
      m_buffer.set_final_data(nullptr);
    }

    bool operator<=(const pMapNode_t &rhs) { return (m_size <= rhs.m_size); }
  };

  /** Storage of the pointer / buffer tree
   */
  using pointerMap_t = std::map<virtual_pointer_t, pMapNode_t>;

  /**
   * Obtain the insertion point in the pointer map for
   * a pointer of the given size.
   * \param requiredSize Size attemted to reclaim
   */
  typename pointerMap_t::iterator get_insertion_point(size_t requiredSize) {
    typename pointerMap_t::iterator retVal;
    bool reuse = false;
    if (!m_freeList.empty()) {
      // try to re-use an existing block
      for (auto freeElem : m_freeList) {
        if (freeElem->second.m_size >= requiredSize) {
          retVal = freeElem;
          reuse = true;
          // Element is not going to be free anymore
          m_freeList.erase(freeElem);
          break;
        }
      }
    }
    if (!reuse) {
      retVal = std::prev(m_pointerMap.end());
    }
    return retVal;
  }

  /**
   * Returns an iterator to the node that stores the information
   * of the given virtual pointer from the given pointer map structure.
   * If pointer is not found, throws std::out_of_range.
   * If the pointer map structure is empty, throws std::out_of_range
   *
   * \param pMap the pointerMap_t structure storing all the pointers
   * \param virtual_pointer_ptr The virtual pointer to obtain the node of
   * \throws std::out:of_range if the pointer is not found or pMap is empty
   */
  typename pointerMap_t::iterator get_node(const virtual_pointer_t ptr) {
    if (this->count() == 0) {
      m_pointerMap.clear();
      EIGEN_THROW_X(std::out_of_range("There are no pointers allocated\n"));

    }
    if (is_nullptr(ptr)) {
      m_pointerMap.clear();
      EIGEN_THROW_X(std::out_of_range("Cannot access null pointer\n"));
    }
    // The previous element to the lower bound is the node that
    // holds this memory address
    auto node = m_pointerMap.lower_bound(ptr);
    // If the value of the pointer is not the one of the node
    // then we return the previous one
    if (node == std::end(m_pointerMap)) {
      --node;
    } else if (node->first != ptr) {
      if (node == std::begin(m_pointerMap)) {
        m_pointerMap.clear();
        EIGEN_THROW_X(
            std::out_of_range("The pointer is not registered in the map\n"));

      }
      --node;
    }

    return node;
  }

  /* get_buffer.
   * Returns a buffer from the map using the pointer address
   */
  template <typename buffer_data_type = buffer_data_type_t>
  cl::sycl::buffer<buffer_data_type, 1> get_buffer(
      const virtual_pointer_t ptr) {
    using sycl_buffer_t = cl::sycl::buffer<buffer_data_type, 1>;

    // get_node() returns a `buffer_mem`, so we need to cast it to a `buffer<>`.
    // We can do this without the `buffer_mem` being a pointer, as we
    // only declare member variables in the base class (`buffer_mem`) and not in
    // the child class (`buffer<>).
    auto node = get_node(ptr);
    eigen_assert(node->first == ptr || node->first < ptr);
    eigen_assert(ptr < static_cast<virtual_pointer_t>(node->second.m_size +
                                                      node->first));
    return *(static_cast<sycl_buffer_t *>(&node->second.m_buffer));
  }

  /**
   * @brief Returns an accessor to the buffer of the given virtual pointer
   * @param accessMode
   * @param accessTarget
   * @param ptr The virtual pointer
   */
  template <sycl_acc_mode access_mode = default_acc_mode,
            sycl_acc_target access_target = default_acc_target,
            typename buffer_data_type = buffer_data_type_t>
  cl::sycl::accessor<buffer_data_type, 1, access_mode, access_target>
  get_access(const virtual_pointer_t ptr) {
    auto buf = get_buffer<buffer_data_type>(ptr);
    return buf.template get_access<access_mode, access_target>();
  }

  /**
   * @brief Returns an accessor to the buffer of the given virtual pointer
   *        in the given command group scope
   * @param accessMode
   * @param accessTarget
   * @param ptr The virtual pointer
   * @param cgh Reference to the command group scope
   */
  template <sycl_acc_mode access_mode = default_acc_mode,
            sycl_acc_target access_target = default_acc_target,
            typename buffer_data_type = buffer_data_type_t>
  cl::sycl::accessor<buffer_data_type, 1, access_mode, access_target>
  get_access(const virtual_pointer_t ptr, cl::sycl::handler &cgh) {
    auto buf = get_buffer<buffer_data_type>(ptr);
    return buf.template get_access<access_mode, access_target>(cgh);
  }

  /*
   * Returns the offset from the base address of this pointer.
   */
  inline std::ptrdiff_t get_offset(const virtual_pointer_t ptr) {
    // The previous element to the lower bound is the node that
    // holds this memory address
    auto node = get_node(ptr);
    auto start = node->first;
    eigen_assert(start == ptr || start < ptr);
    eigen_assert(ptr < start + node->second.m_size);
    return (ptr - start);
  }

  /*
   * Returns the number of elements by which the given pointer is offset from
   * the base address.
   */
  template <typename buffer_data_type>
  inline size_t get_element_offset(const virtual_pointer_t ptr) {
    return get_offset(ptr) / sizeof(buffer_data_type);
  }

  /**
   * Constructs the PointerMapper structure.
   */
  PointerMapper(base_ptr_t baseAddress = 4096)
      : m_pointerMap{}, m_freeList{}, m_baseAddress{baseAddress} {
    if (m_baseAddress == 0) {
      EIGEN_THROW_X(std::invalid_argument("Base address cannot be zero\n"));
    }
  };

  /**
   * PointerMapper cannot be copied or moved
   */
  PointerMapper(const PointerMapper &) = delete;

  /**
   * Empty the pointer list
   */
  inline void clear() {
    m_freeList.clear();
    m_pointerMap.clear();
  }

  /* add_pointer.
   * Adds an existing pointer to the map and returns the virtual pointer id.
   */
  inline virtual_pointer_t add_pointer(const buffer_t &b) {
    return add_pointer_impl(b);
  }

  /* add_pointer.
   * Adds a pointer to the map and returns the virtual pointer id.
   */
  inline virtual_pointer_t add_pointer(buffer_t &&b) {
    return add_pointer_impl(b);
  }

  /**
   * @brief Fuses the given node with the previous nodes in the
   *        pointer map if they are free
   *
   * @param node A reference to the free node to be fused
   */
  void fuse_forward(typename pointerMap_t::iterator &node) {
    while (node != std::prev(m_pointerMap.end())) {
      // if following node is free
      // remove it and extend the current node with its size
      auto fwd_node = std::next(node);
      if (!fwd_node->second.m_free) {
        break;
      }
      auto fwd_size = fwd_node->second.m_size;
      m_freeList.erase(fwd_node);
      m_pointerMap.erase(fwd_node);

      node->second.m_size += fwd_size;
    }
  }

  /**
   * @brief Fuses the given node with the following nodes in the
   *        pointer map if they are free
   *
   * @param node A reference to the free node to be fused
   */
  void fuse_backward(typename pointerMap_t::iterator &node) {
    while (node != m_pointerMap.begin()) {
      // if previous node is free, extend it
      // with the size of the current one
      auto prev_node = std::prev(node);
      if (!prev_node->second.m_free) {
        break;
      }
      prev_node->second.m_size += node->second.m_size;

      // remove the current node
      m_freeList.erase(node);
      m_pointerMap.erase(node);

      // point to the previous node
      node = prev_node;
    }
  }

  /* remove_pointer.
   * Removes the given pointer from the map.
   * The pointer is allowed to be reused only if ReUse if true.
   */
  template <bool ReUse = true>
  void remove_pointer(const virtual_pointer_t ptr) {
    if (is_nullptr(ptr)) {
      return;
    }
    auto node = this->get_node(ptr);

    node->second.m_free = true;
    m_freeList.emplace(node);

    // Fuse the node
    // with free nodes before and after it
    fuse_forward(node);
    fuse_backward(node);

    // If after fusing the node is the last one
    // simply remove it (since it is free)
    if (node == std::prev(m_pointerMap.end())) {
      m_freeList.erase(node);
      m_pointerMap.erase(node);
    }
  }

  /* count.
   * Return the number of active pointers (i.e, pointers that
   * have been malloc but not freed).
   */
  size_t count() const { return (m_pointerMap.size() - m_freeList.size()); }

 private:
  /* add_pointer_impl.
   * Adds a pointer to the map and returns the virtual pointer id.
   * BufferT is either a const buffer_t& or a buffer_t&&.
   */
  template <class BufferT>
  virtual_pointer_t add_pointer_impl(BufferT b) {
    virtual_pointer_t retVal = nullptr;
    size_t bufSize = b.get_count();
    pMapNode_t p{b, bufSize, false};
    // If this is the first pointer:
    if (m_pointerMap.empty()) {
      virtual_pointer_t initialVal{m_baseAddress};
      m_pointerMap.emplace(initialVal, p);
      return initialVal;
    }

    auto lastElemIter = get_insertion_point(bufSize);
    // We are recovering an existing free node
    if (lastElemIter->second.m_free) {
      lastElemIter->second.m_buffer = b;
      lastElemIter->second.m_free = false;

      // If the recovered node is bigger than the inserted one
      // add a new free node with the remaining space
      if (lastElemIter->second.m_size > bufSize) {
        // create a new node with the remaining space
        auto remainingSize = lastElemIter->second.m_size - bufSize;
        pMapNode_t p2{b, remainingSize, true};

        // update size of the current node
        lastElemIter->second.m_size = bufSize;

        // add the new free node
        auto newFreePtr = lastElemIter->first + bufSize;
        auto freeNode = m_pointerMap.emplace(newFreePtr, p2).first;
        m_freeList.emplace(freeNode);
      }

      retVal = lastElemIter->first;
    } else {
      size_t lastSize = lastElemIter->second.m_size;
      retVal = lastElemIter->first + lastSize;
      m_pointerMap.emplace(retVal, p);
    }
    return retVal;
  }

  /**
   * Compare two iterators to pointer map entries according to
   * the size of the allocation on the device.
   */
  struct SortBySize {
    bool operator()(typename pointerMap_t::iterator a,
                    typename pointerMap_t::iterator b) const {
      return ((a->first < b->first) && (a->second <= b->second)) ||
             ((a->first < b->first) && (b->second <= a->second));
    }
  };

  /* Maps the pointer addresses to buffer and size pairs.
   */
  pointerMap_t m_pointerMap;

  /* List of free nodes available for re-using
   */
  std::set<typename pointerMap_t::iterator, SortBySize> m_freeList;

  /* Base address used when issuing the first virtual pointer, allows users
   * to specify alignment. Cannot be zero. */
  std::intptr_t m_baseAddress;
};

/* remove_pointer.
 * Removes the given pointer from the map.
 * The pointer is allowed to be reused only if ReUse if true.
 */
template <>
inline void PointerMapper::remove_pointer<false>(const virtual_pointer_t ptr) {
  if (is_nullptr(ptr)) {
    return;
  }
  m_pointerMap.erase(this->get_node(ptr));
}

/**
 * Malloc-like interface to the pointer-mapper.
 * Given a size, creates a byte-typed buffer and returns a
 * fake pointer to keep track of it.
 * \param size Size in bytes of the desired allocation
 * \throw cl::sycl::exception if error while creating the buffer
 */
inline void *SYCLmalloc(size_t size, PointerMapper &pMap) {
  if (size == 0) {
    return nullptr;
  }
  // Create a generic buffer of the given size
  using buffer_t = cl::sycl::buffer<buffer_data_type_t, 1>;
  auto thePointer = pMap.add_pointer(buffer_t(cl::sycl::range<1>{size}));
  // Store the buffer on the global list
  return static_cast<void *>(thePointer);
}

/**
 * Free-like interface to the pointer mapper.
 * Given a fake-pointer created with the virtual-pointer malloc,
 * destroys the buffer and remove it from the list.
 * If ReUse is false, the pointer is not added to the freeList,
 * it should be false only for sub-buffers.
 */
template <bool ReUse = true, typename PointerMapper>
inline void SYCLfree(void *ptr, PointerMapper &pMap) {
  pMap.template remove_pointer<ReUse>(ptr);
}

/**
 * Clear all the memory allocated by SYCL.
 */
template <typename PointerMapper>
inline void SYCLfreeAll(PointerMapper &pMap) {
  pMap.clear();
}

template <cl::sycl::access::mode AcMd, typename T>
struct RangeAccess {
  static const auto global_access = cl::sycl::access::target::global_buffer;
  static const auto is_place_holder = cl::sycl::access::placeholder::true_t;
  typedef T scalar_t;
  typedef scalar_t &ref_t;
  typedef typename cl::sycl::global_ptr<scalar_t>::pointer_t ptr_t;

  // the accessor type does not necessarily the same as T
  typedef cl::sycl::accessor<scalar_t, 1, AcMd, global_access, is_place_holder>
      accessor;

  typedef RangeAccess<AcMd, T> self_t;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE RangeAccess(accessor access,
                                                    size_t offset,
                                                    std::intptr_t virtual_ptr)
      : access_(access), offset_(offset), virtual_ptr_(virtual_ptr) {}

  RangeAccess(cl::sycl::buffer<scalar_t, 1> buff =
                  cl::sycl::buffer<scalar_t, 1>(cl::sycl::range<1>(1)))
      : access_{accessor{buff}}, offset_(0), virtual_ptr_(-1) {}

  // This should be only used for null constructor on the host side
  RangeAccess(std::nullptr_t) : RangeAccess() {}
  // This template parameter must be removed and scalar_t should be replaced
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptr_t get_pointer() const {
    return (access_.get_pointer().get() + offset_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator+=(Index offset) {
    offset_ += (offset);
    return *this;
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator+(Index offset) const {
    return self_t(access_, offset_ + offset, virtual_ptr_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator-(Index offset) const {
    return self_t(access_, offset_ - offset, virtual_ptr_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator-=(Index offset) {
    offset_ -= offset;
    return *this;
  }

  // THIS IS FOR NULL COMPARISON ONLY
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator==(
      const RangeAccess &lhs, std::nullptr_t) {
    return ((lhs.virtual_ptr_ == -1));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator!=(
      const RangeAccess &lhs, std::nullptr_t i) {
    return !(lhs == i);
  }

  // THIS IS FOR NULL COMPARISON ONLY
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator==(
      std::nullptr_t, const RangeAccess &rhs) {
    return ((rhs.virtual_ptr_ == -1));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator!=(
      std::nullptr_t i, const RangeAccess &rhs) {
    return !(i == rhs);
  }
  // Prefix operator (Increment and return value)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator++() {
    offset_++;
    return (*this);
  }

  // Postfix operator (Return value and increment)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator++(int i) {
    EIGEN_UNUSED_VARIABLE(i);
    self_t temp_iterator(*this);
    offset_++;
    return temp_iterator;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t get_size() const {
    return (access_.get_count() - offset_);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t get_offset() const {
    return offset_;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_offset(std::ptrdiff_t offset) {
    offset_ = offset;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator*() const {
    return *get_pointer();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator*() {
    return *get_pointer();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptr_t operator->() = delete;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator[](int x) {
    return *(get_pointer() + x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator[](int x) const {
    return *(get_pointer() + x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_t *get_virtual_pointer() const {
    return reinterpret_cast<scalar_t *>(virtual_ptr_ +
                                        (offset_ * sizeof(scalar_t)));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit operator bool() const {
    return (virtual_ptr_ != -1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator RangeAccess<AcMd, const T>() {
    return RangeAccess<AcMd, const T>(access_, offset_, virtual_ptr_);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  operator RangeAccess<AcMd, const T>() const {
    return RangeAccess<AcMd, const T>(access_, offset_, virtual_ptr_);
  }
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(
      cl::sycl::handler &cgh) const {
    cgh.require(access_);
  }

 private:
  accessor access_;
  size_t offset_;
  std::intptr_t virtual_ptr_;  // the location of the buffer in the map
};

template <cl::sycl::access::mode AcMd, typename T>
struct RangeAccess<AcMd, const T> : RangeAccess<AcMd, T> {
  typedef RangeAccess<AcMd, T> Base;
  using Base::Base;
};

}  // namespace internal
}  // namespace TensorSycl
}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TypeCasting.h
 *
 * \brief:
 *  TypeCasting
 *
 *****************************************************************/

#ifndef EIGEN_TYPE_CASTING_SYCL_H
#define EIGEN_TYPE_CASTING_SYCL_H

namespace Eigen {

namespace internal {
#ifdef SYCL_DEVICE_ONLY
template <>
struct type_casting_traits<float, int> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_int4
pcast<cl::sycl::cl_float4, cl::sycl::cl_int4>(const cl::sycl::cl_float4& a) {
  return a
      .template convert<cl::sycl::cl_int, cl::sycl::rounding_mode::automatic>();
}

template <>
struct type_casting_traits<int, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pcast<cl::sycl::cl_int4, cl::sycl::cl_float4>(const cl::sycl::cl_int4& a) {
  return a.template convert<cl::sycl::cl_float,
                            cl::sycl::rounding_mode::automatic>();
}

template <>
struct type_casting_traits<double, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pcast<cl::sycl::cl_double2, cl::sycl::cl_float4>(
    const cl::sycl::cl_double2& a, const cl::sycl::cl_double2& b) {
  auto a1 = a.template convert<cl::sycl::cl_float,
                               cl::sycl::rounding_mode::automatic>();
  auto b1 = b.template convert<cl::sycl::cl_float,
                               cl::sycl::rounding_mode::automatic>();
  return cl::sycl::float4(a1.x(), a1.y(), b1.x(), b1.y());
}

template <>
struct type_casting_traits<float, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_double2
pcast<cl::sycl::cl_float4, cl::sycl::cl_double2>(const cl::sycl::cl_float4& a) {
  // Simply discard the second half of the input
  return cl::sycl::cl_double2(a.x(), a.y());
}

#endif
}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_TYPE_CASTING_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX32_ALTIVEC_H
#define EIGEN_COMPLEX32_ALTIVEC_H

namespace Eigen {

namespace internal {

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
static Packet4ui  p4ui_CONJ_XOR = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 }; //vec_mergeh((Packet4ui)p4i_ZERO, (Packet4ui)p4f_MZERO);
#endif

static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2d_ZERO_, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_ZERO_, 8);//{ 0x8000000000000000, 0x0000000000000000 };

struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}
  Packet2d v;
};

struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
  union {
    Packet4f v;
    Packet1cd cd[2];
  };
#else
  Packet4f v;
#endif
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasBlend  = 1,
    HasSetLinear = 0
  };
};


template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet2cf> { typedef std::complex<float>  type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2cf half; };
template<> struct unpacket_traits<Packet1cd> { typedef std::complex<double> type; enum {size=1, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet1cd half; };

/* Forward declaration */
EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel);

/* complex<double> first */
template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(const std::complex<double>* from, Index stride EIGEN_UNUSED)
{
  return pload<Packet1cd>(from);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to, const Packet1cd& from, Index stride EIGEN_UNUSED)
{
  pstore<std::complex<double> >(to, from);
}
template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) { return Packet1cd((Packet2d)vec_xor((Packet2d)a.v, (Packet2d)p2ul_CONJ_XOR2)); }
template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  Packet2d a_re, a_im, v1, v2;

  // Permute and multiply the real parts of a and b
  a_re = vec_perm(a.v, a.v, p16uc_PSET64_HI);
  // Get the imaginary parts of a
  a_im = vec_perm(a.v, a.v, p16uc_PSET64_LO);
  // multiply a_re * b
  v1 = vec_madd(a_re, b.v, p2d_ZERO);
  // multiply a_im * b and get the conjugate result
  v2 = vec_madd(a_im, b.v, p2d_ZERO);
  v2 = (Packet2d) vec_sld((Packet4ui)v2, (Packet4ui)v2, 8);
  v2 = (Packet2d) vec_xor((Packet2d)v2, (Packet2d) p2ul_CONJ_XOR1);

  return Packet1cd(v1 + v2);
}
template<> EIGEN_STRONG_INLINE Packet1cd pand    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_and(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por     <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_or(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_xor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_and(a.v, vec_nor(b.v,b.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>*     from) {  return pset1<Packet1cd>(*from); }
template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b) {
  Packet2d eq = vec_cmpeq (a.v, b.v);
  Packet2d tmp = { eq[1], eq[0] };
  return (Packet1cd)pand<Packet2d>(eq, tmp);
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *   addr) { EIGEN_ZVECTOR_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  std::complex<double> EIGEN_ALIGN16 res;
  pstore<std::complex<double> >(&res, a);

  return res;
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }
template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}
template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}
EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for AltiVec
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = vec_madd(b.v, b.v, p2d_ZERO_);
  return Packet1cd(pdiv(res.v, s + vec_perm(s, s, p16uc_REVERSE64)));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

/* complex<float> follows */
template<> EIGEN_STRONG_INLINE Packet2cf pload <Packet2cf>(const std::complex<float>* from)  { EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from)  { EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *     to, const Packet2cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *     to, const Packet2cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((float*)to, from.v); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> EIGEN_ALIGN16 res[2];
  pstore<std::complex<float> >(res, a);

  return res[0];
}


#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  res.cd[0] = Packet1cd(vec_ld2f((const float *)&from));
  res.cd[1] = res.cd[0];
  return res;
}
#else
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  if((std::ptrdiff_t(&from) % 16) == 0)
    res.v = pload<Packet4f>((const float *)&from);
  else
    res.v = ploadu<Packet4f>((const float *)&from);
  res.v = vec_perm(res.v, res.v, p16uc_PSET64_HI);
  return res;
}
#endif

template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  std::complex<float> EIGEN_ALIGN16 af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  return pload<Packet2cf>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  std::complex<float> EIGEN_ALIGN16 af[2];
  pstore<std::complex<float> >((std::complex<float> *) af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(padd<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(psub<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate(Packet4f(a.v))); }

template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pand<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(por<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pxor<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pandnot<Packet4f>(a.v,b.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>*      from) {  return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *     addr) { EIGEN_ZVECTOR_PREFETCH(addr); }


#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = pcmp_eq<Packet4f> (a.v, b.v);
  Packet2cf res;
  Packet2d tmp1 = { eq.v4f[0][1], eq.v4f[0][0] };
  Packet2d tmp2 = { eq.v4f[1][1], eq.v4f[1][0] };
  res.v.v4f[0] = pand<Packet2d>(eq.v4f[0], tmp1);
  res.v.v4f[1] = pand<Packet2d>(eq.v4f[1], tmp2);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  Packet2cf res;
  res.v.v4f[0] = pconj(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[0]))).v;
  res.v.v4f[1] = pconj(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[1]))).v;
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet2cf res;
  res.v.v4f[0] = pmul(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[0])), Packet1cd(reinterpret_cast<Packet2d>(b.v.v4f[0]))).v;
  res.v.v4f[1] = pmul(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[1])), Packet1cd(reinterpret_cast<Packet2d>(b.v.v4f[1]))).v;
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet2cf res;
  res.cd[0] = a.cd[1];
  res.cd[1] = a.cd[0];
  return res;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> res;
  Packet1cd b = padd<Packet1cd>(a.cd[0], a.cd[1]);
  vec_st2f(b.v, (float*)&res);
  return res;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> res;
  Packet1cd b = pmul<Packet1cd>(a.cd[0], a.cd[1]);
  vec_st2f(b.v, (float*)&res);
  return res;
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res;
  res.cd[0] = pdiv<Packet1cd>(a.cd[0], b.cd[0]);
  res.cd[1] = pdiv<Packet1cd>(a.cd[1], b.cd[1]);
  return res;
}

EIGEN_STRONG_INLINE Packet2cf pcplxflip/*<Packet2cf>*/(const Packet2cf& x)
{
  Packet2cf res;
  res.cd[0] = pcplxflip(x.cd[0]);
  res.cd[1] = pcplxflip(x.cd[1]);
  return res;
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet1cd tmp = kernel.packet[0].cd[1];
  kernel.packet[0].cd[1] = kernel.packet[1].cd[0];
  kernel.packet[1].cd[0] = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  const Selector<4> ifPacket4 = { ifPacket.select[0], ifPacket.select[0], ifPacket.select[1], ifPacket.select[1] };
  result.v = pblend<Packet4f>(ifPacket4, thenPacket.v, elsePacket.v);
  return result;
}
#else
template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = vec_cmpeq (a.v, b.v);
  Packet4f tmp = { eq[1], eq[0], eq[3], eq[2] };
  return (Packet2cf)pand<Packet4f>(eq, tmp);
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) { return Packet2cf(pxor<Packet4f>(a.v, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR))); }
template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet4f a_re, a_im, prod, prod_im;

  // Permute and multiply the real parts of a and b
  a_re = vec_perm(a.v, a.v, p16uc_PSET32_WODD);
  
  // Get the imaginary parts of a
  a_im = vec_perm(a.v, a.v, p16uc_PSET32_WEVEN);

  // multiply a_im * b and get the conjugate result
  prod_im = a_im * b.v;
  prod_im = pxor<Packet4f>(prod_im, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR));
  // permute back to a proper order
  prod_im = vec_perm(prod_im, prod_im, p16uc_COMPLEX32_REV);

  // multiply a_re * b, add prod_im
  prod = pmadd<Packet4f>(a_re, b.v, prod_im);
 
  return Packet2cf(prod);
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet4f rev_a;
  rev_a = vec_perm(a.v, a.v, p16uc_COMPLEX32_REV2);
  return Packet2cf(rev_a);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  b = vec_sld(a.v, a.v, 8);
  b = padd<Packet4f>(a.v, b);
  return pfirst<Packet2cf>(Packet2cf(b));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  Packet2cf prod;
  b = vec_sld(a.v, a.v, 8);
  prod = pmul<Packet2cf>(a, Packet2cf(b));

  return pfirst<Packet2cf>(prod);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res = pmul(a, pconj(b));
  Packet4f s = pmul<Packet4f>(b.v, b.v);
  return Packet2cf(pdiv(res.v, padd<Packet4f>(s, vec_perm(s, s, p16uc_COMPLEX32_REV))));
}

template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& x)
{
  return Packet2cf(vec_perm(x.v, x.v, p16uc_COMPLEX32_REV));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet4f tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  result.v = reinterpret_cast<Packet4f>(pblend<Packet2d>(ifPacket, reinterpret_cast<Packet2d>(thenPacket.v), reinterpret_cast<Packet2d>(elsePacket.v)));
  return result;
}
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX32_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin, cos, exp, and log functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_MATH_FUNCTIONS_ALTIVEC_H
#define EIGEN_MATH_FUNCTIONS_ALTIVEC_H

namespace Eigen {

namespace internal {

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
static _EIGEN_DECLARE_CONST_Packet4f(1 , 1.0f);
static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
static _EIGEN_DECLARE_CONST_Packet4i(0x7f, 0x7f);
static _EIGEN_DECLARE_CONST_Packet4i(23, 23);

static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(inv_mant_mask, ~0x7f800000);

/* the smallest non denormalized float number */
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(min_norm_pos,  0x00800000);
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(minus_inf,     0xff800000); // -1.f/0.f
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(minus_nan,     0xffffffff);
  
/* natural logarithm computed for 4 simultaneous float
  return NaN for x <= 0
*/
static _EIGEN_DECLARE_CONST_Packet4f(cephes_SQRTHF, 0.707106781186547524f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p0, 7.0376836292E-2f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p1, - 1.1514610310E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p2, 1.1676998740E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p3, - 1.2420140846E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p4, + 1.4249322787E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p5, - 1.6668057665E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p6, + 2.0000714765E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p7, - 2.4999993993E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p8, + 3.3333331174E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q1, -2.12194440e-4f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q2, 0.693359375f);

static _EIGEN_DECLARE_CONST_Packet4f(exp_hi,  88.3762626647950f);
static _EIGEN_DECLARE_CONST_Packet4f(exp_lo, -88.3762626647949f);

static _EIGEN_DECLARE_CONST_Packet4f(cephes_LOG2EF, 1.44269504088896341f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C1, 0.693359375f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C2, -2.12194440e-4f);

static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p0, 1.9875691500E-4f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p1, 1.3981999507E-3f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p2, 8.3334519073E-3f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p3, 4.1665795894E-2f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p4, 1.6666665459E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p5, 5.0000001201E-1f);
#endif

static _EIGEN_DECLARE_CONST_Packet2d(1 , 1.0);
static _EIGEN_DECLARE_CONST_Packet2d(2 , 2.0);
static _EIGEN_DECLARE_CONST_Packet2d(half, 0.5);

static _EIGEN_DECLARE_CONST_Packet2d(exp_hi,  709.437);
static _EIGEN_DECLARE_CONST_Packet2d(exp_lo, -709.436139303);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_LOG2EF, 1.4426950408889634073599);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p0, 1.26177193074810590878e-4);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p1, 3.02994407707441961300e-2);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p2, 9.99999999999999999910e-1);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q0, 3.00198505138664455042e-6);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q1, 2.52448340349684104192e-3);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q2, 2.27265548208155028766e-1);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q3, 2.00000000000000000009e0);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C1, 0.693145751953125);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C2, 1.42860682030941723212e-6);

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& _x)
{
  Packet2d x = _x;

  Packet2d tmp, fx;
  Packet2l emm0;

  // clamp x
  x = pmax(pmin(x, p2d_exp_hi), p2d_exp_lo);
  /* express exp(x) as exp(g + n*log(2)) */
  fx = pmadd(p2d_cephes_LOG2EF, x, p2d_half);

  fx = vec_floor(fx);

  tmp = pmul(fx, p2d_cephes_exp_C1);
  Packet2d z = pmul(fx, p2d_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  Packet2d x2 = pmul(x,x);

  Packet2d px = p2d_cephes_exp_p0;
  px = pmadd(px, x2, p2d_cephes_exp_p1);
  px = pmadd(px, x2, p2d_cephes_exp_p2);
  px = pmul (px, x);

  Packet2d qx = p2d_cephes_exp_q0;
  qx = pmadd(qx, x2, p2d_cephes_exp_q1);
  qx = pmadd(qx, x2, p2d_cephes_exp_q2);
  qx = pmadd(qx, x2, p2d_cephes_exp_q3);

  x = pdiv(px,psub(qx,px));
  x = pmadd(p2d_2,x,p2d_1);

  // build 2^n
  emm0 = vec_ctsl(fx, 0);

  static const Packet2l p2l_1023 = { 1023, 1023 };
  static const Packet2ul p2ul_52 = { 52, 52 };

  emm0 = emm0 + p2l_1023;
  emm0 = emm0 << reinterpret_cast<Packet2l>(p2ul_52);

  // Altivec's max & min operators just drop silent NaNs. Check NaNs in 
  // inputs and return them unmodified.
  Packet2ul isnumber_mask = reinterpret_cast<Packet2ul>(vec_cmpeq(_x, _x));
  return vec_sel(_x, pmax(pmul(x, reinterpret_cast<Packet2d>(emm0)), _x),
                 isnumber_mask);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  Packet4f x = _x;

  Packet4f tmp, fx;
  Packet4i emm0;

  // clamp x
  x = pmax(pmin(x, p4f_exp_hi), p4f_exp_lo);

  // express exp(x) as exp(g + n*log(2))
  fx = pmadd(x, p4f_cephes_LOG2EF, p4f_half);

  fx = pfloor(fx);

  tmp = pmul(fx, p4f_cephes_exp_C1);
  Packet4f z = pmul(fx, p4f_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  z = pmul(x,x);

  Packet4f y = p4f_cephes_exp_p0;
  y = pmadd(y, x, p4f_cephes_exp_p1);
  y = pmadd(y, x, p4f_cephes_exp_p2);
  y = pmadd(y, x, p4f_cephes_exp_p3);
  y = pmadd(y, x, p4f_cephes_exp_p4);
  y = pmadd(y, x, p4f_cephes_exp_p5);
  y = pmadd(y, z, x);
  y = padd(y, p4f_1);

  // build 2^n
  emm0 = (Packet4i){ (int)fx[0], (int)fx[1], (int)fx[2], (int)fx[3] };
  emm0 = emm0 + p4i_0x7f;
  emm0 = emm0 << reinterpret_cast<Packet4i>(p4i_23);

  return pmax(pmul(y, reinterpret_cast<Packet4f>(emm0)), _x);
#else
  Packet4f res;
  res.v4f[0] = pexp<Packet2d>(_x.v4f[0]);
  res.v4f[1] = pexp<Packet2d>(_x.v4f[1]);
  return res;
#endif
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x)
{
  return vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x)
{
  Packet4f res;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  res = vec_sqrt(x);
#else
  res.v4f[0] = psqrt<Packet2d>(x.v4f[0]);
  res.v4f[1] = psqrt<Packet2d>(x.v4f[1]);
#endif
  return res;
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x) {
  return pset1<Packet2d>(1.0) / psqrt<Packet2d>(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x) {
  Packet4f res;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  res = pset1<Packet4f>(1.0) / psqrt<Packet4f>(x);
#else
  res.v4f[0] = prsqrt<Packet2d>(x.v4f[0]);
  res.v4f[1] = prsqrt<Packet2d>(x.v4f[1]);
#endif
  return res;
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_ZVECTOR_H
#define EIGEN_PACKET_MATH_ZVECTOR_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 16
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS  32
#endif

typedef __vector int                 Packet4i;
typedef __vector unsigned int        Packet4ui;
typedef __vector __bool int          Packet4bi;
typedef __vector short int           Packet8i;
typedef __vector unsigned char       Packet16uc;
typedef __vector double              Packet2d;
typedef __vector unsigned long long  Packet2ul;
typedef __vector long long           Packet2l;

// Z14 has builtin support for float vectors
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
typedef __vector float               Packet4f;
#else
typedef struct {
	Packet2d  v4f[2];
} Packet4f;
#endif

typedef union {
  numext::int32_t   i[4];
  numext::uint32_t ui[4];
  numext::int64_t   l[2];
  numext::uint64_t ul[2];
  double    d[2];
  float     f[4];
  Packet4i  v4i;
  Packet4ui v4ui;
  Packet2l  v2l;
  Packet2ul v2ul;
  Packet2d  v2d;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  Packet4f  v4f;
#endif
} Packet;

// We don't want to write the same code all the time, but we need to reuse the constants
// and it doesn't really work to declare them global, so we define macros instead

#define _EIGEN_DECLARE_CONST_FAST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = reinterpret_cast<Packet4i>(vec_splat_s32(X))

#define _EIGEN_DECLARE_CONST_FAST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = reinterpret_cast<Packet2d>(vec_splat_s64(X))

#define _EIGEN_DECLARE_CONST_FAST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = reinterpret_cast<Packet2l>(vec_splat_s64(X))

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = pset1<Packet4i>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = pset1<Packet2l>(X)

// These constants are endian-agnostic
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ZERO, 0); //{ 0, 0, 0, 0,}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ONE, 1); //{ 1, 1, 1, 1}

static _EIGEN_DECLARE_CONST_FAST_Packet2d(ZERO, 0);
static _EIGEN_DECLARE_CONST_FAST_Packet2l(ZERO, 0);
static _EIGEN_DECLARE_CONST_FAST_Packet2l(ONE, 1);

static Packet2d p2d_ONE = { 1.0, 1.0 };
static Packet2d p2d_ZERO_ = { numext::bit_cast<double>0x8000000000000000ull),
                              numext::bit_cast<double>0x8000000000000000ull) };

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
#define _EIGEN_DECLARE_CONST_FAST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(vec_splat_s32(X))

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(pset1<Packet4i>(X))

static _EIGEN_DECLARE_CONST_FAST_Packet4f(ZERO, 0); //{ 0.0, 0.0, 0.0, 0.0}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS1,-1); //{ -1, -1, -1, -1}
static Packet4f p4f_MZERO = { 0x80000000, 0x80000000, 0x80000000, 0x80000000};
#endif

static Packet4i p4i_COUNTDOWN = { 0, 1, 2, 3 };
static Packet4f p4f_COUNTDOWN = { 0.0, 1.0, 2.0, 3.0 };
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet16uc>(p2d_ZERO), reinterpret_cast<Packet16uc>(p2d_ONE), 8));

static Packet16uc p16uc_PSET64_HI = { 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_DUPLICATE32_HI = { 0,1,2,3, 0,1,2,3, 4,5,6,7, 4,5,6,7 };

// Mask alignment
#define _EIGEN_MASK_ALIGNMENT	0xfffffffffffffff0

#define _EIGEN_ALIGNED_PTR(x)	((std::ptrdiff_t)(x) & _EIGEN_MASK_ALIGNMENT)

// Handle endianness properly while loading constants
// Define global static constants:

static Packet16uc p16uc_FORWARD =   { 0,1,2,3, 4,5,6,7, 8,9,10,11, 12,13,14,15 };
static Packet16uc p16uc_REVERSE32 = { 12,13,14,15, 8,9,10,11, 4,5,6,7, 0,1,2,3 };
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };

static Packet16uc p16uc_PSET32_WODD   = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN  = vec_sld(p16uc_DUPLICATE32_HI, (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
/*static Packet16uc p16uc_HALF64_0_16 = vec_sld((Packet16uc)p4i_ZERO, vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 3), 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};

static Packet16uc p16uc_PSET64_HI = (Packet16uc) vec_mergeh((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };*/
static Packet16uc p16uc_PSET64_LO = (Packet16uc) vec_mergel((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 8,9,10,11, 12,13,14,15, 8,9,10,11, 12,13,14,15 };
/*static Packet16uc p16uc_TRANSPOSE64_HI = vec_add(p16uc_PSET64_HI, p16uc_HALF64_0_16);                                         //{ 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = vec_add(p16uc_PSET64_LO, p16uc_HALF64_0_16);                                         //{ 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};*/
static Packet16uc p16uc_TRANSPOSE64_HI = { 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = { 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};

static Packet16uc p16uc_COMPLEX32_REV = vec_sld(p16uc_REVERSE32, p16uc_REVERSE32, 8);                                         //{ 4,5,6,7, 0,1,2,3, 12,13,14,15, 8,9,10,11 };

static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_FORWARD, p16uc_FORWARD, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };


#if EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_ZVECTOR_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#else
  #define EIGEN_ZVECTOR_PREFETCH(ADDR) asm( "   pfd [%[addr]]\n" :: [addr] "r" (ADDR) : "cc" );
#endif

template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = 0,
    HasCos = 0,
    HasLog = 0,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = 1,
    HasErf = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 1,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasMin  = 1,
    HasMax  = 1,
    HasAbs  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 0,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet4i> { typedef int    type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4i half; };
template<> struct unpacket_traits<Packet4f> { typedef float  type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4f half; };
template<> struct unpacket_traits<Packet2d> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2d half; };

/* Forward declaration */
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4f,4>& kernel);
 
inline std::ostream & operator <<(std::ostream & s, const Packet4i & v)
{
  Packet vt;
  vt.v4i = v;
  s << vt.i[0] << ", " << vt.i[1] << ", " << vt.i[2] << ", " << vt.i[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4ui & v)
{
  Packet vt;
  vt.v4ui = v;
  s << vt.ui[0] << ", " << vt.ui[1] << ", " << vt.ui[2] << ", " << vt.ui[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2l & v)
{
  Packet vt;
  vt.v2l = v;
  s << vt.l[0] << ", " << vt.l[1];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2ul & v)
{
  Packet vt;
  vt.v2ul = v;
  s << vt.ul[0] << ", " << vt.ul[1] ;
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2d & v)
{
  Packet vt;
  vt.v2d = v;
  s << vt.d[0] << ", " << vt.d[1];
  return s;
}

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
inline std::ostream & operator <<(std::ostream & s, const Packet4f & v)
{
  Packet vt;
  vt.v4f = v;
  s << vt.f[0] << ", " << vt.f[1] << ", " << vt.f[2] << ", " << vt.f[3];
  return s;
}
#endif

template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v4i;
}

template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v2d;
}

template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v4i = from;
}

template<> EIGEN_STRONG_INLINE void pstore<double>(double*   to, const Packet2d& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v2d = from;
}

template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from)
{
  return vec_splats(from);
}
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) {
  return vec_splats(from);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4i>(const int *a,
                      Packet4i& a0, Packet4i& a1, Packet4i& a2, Packet4i& a3)
{
  a3 = pload<Packet4i>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  a1 = pload<Packet2d>(a);
  a0 = vec_splat(a1, 0);
  a1 = vec_splat(a1, 1);
  a3 = pload<Packet2d>(a+2);
  a2 = vec_splat(a3, 0);
  a3 = vec_splat(a3, 1);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
  int EIGEN_ALIGN16 ai[4];
  ai[0] = from[0*stride];
  ai[1] = from[1*stride];
  ai[2] = from[2*stride];
  ai[3] = from[3*stride];
 return pload<Packet4i>(ai);
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  double EIGEN_ALIGN16 af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
 return pload<Packet2d>(af);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  int EIGEN_ALIGN16 ai[4];
  pstore<int>((int *)ai, from);
  to[0*stride] = ai[0];
  to[1*stride] = ai[1];
  to[2*stride] = ai[2];
  to[3*stride] = ai[3];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  double EIGEN_ALIGN16 af[2];
  pstore<double>(af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a + b); }
template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a + b); }

template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a - b); }
template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a - b); }

template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a * b); }
template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a * b); }

template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a / b); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a / b); }

template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return (-a); }
template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return (-a); }

template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return padd<Packet4i>(pmul<Packet4i>(a, b), c); }
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return vec_madd(a, b, c); }

template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int& a)    { return padd<Packet4i>(pset1<Packet4i>(a), p4i_COUNTDOWN); }
template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return padd<Packet2d>(pset1<Packet2d>(a), p2d_COUNTDOWN); }

template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_min(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_max(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_or(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_xor(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return pand<Packet4i>(a, vec_nor(b, b)); }
template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, vec_nor(b, b)); }

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a) { return vec_round(a); }
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const  Packet2d& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return vec_floor(a); }

template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int*       from) { return pload<Packet4i>(from); }
template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double*    from) { return pload<Packet2d>(from); }


template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  Packet4i p = pload<Packet4i>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*   from)
{
  Packet2d p = pload<Packet2d>(from);
  return vec_perm(p, p, p16uc_PSET64_HI);
}

template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*        to, const Packet4i& from) { pstore<int>(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<double>(double*  to, const Packet2d& from) { pstore<double>(to, from); }

template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { EIGEN_ZVECTOR_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_ZVECTOR_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int    EIGEN_ALIGN16 x[4]; pstore(x, a); return x[0]; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { double EIGEN_ALIGN16 x[2]; pstore(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  return reinterpret_cast<Packet4i>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{
  return reinterpret_cast<Packet2d>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE64));
}

template<> EIGEN_STRONG_INLINE Packet4i pabs<Packet4i>(const Packet4i& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet2d pabs<Packet2d>(const Packet2d& a) { return vec_abs(a); }

template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i b, sum;
  b   = vec_sld(a, a, 8);
  sum = padd<Packet4i>(a, b);
  b   = vec_sld(sum, sum, 4);
  sum = padd<Packet4i>(sum, b);
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  Packet2d b, sum;
  b   = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8));
  sum = padd<Packet2d>(a, b);
  return pfirst(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return aux[0] * aux[1] * aux[2] * aux[3];
}

template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst(pmul(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

// min
template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
  Packet4i b, res;
  b   = pmin<Packet4i>(a, vec_sld(a, a, 8));
  res = pmin<Packet4i>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst(pmin<Packet2d>(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

// max
template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
  Packet4i b, res;
  b = pmax<Packet4i>(a, vec_sld(a, a, 8));
  res = pmax<Packet4i>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst(pmax<Packet2d>(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  Packet4i t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  Packet4i t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  Packet4i t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  Packet4i t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  Packet2d t0 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_HI);
  Packet2d t1 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_LO);
  kernel.packet[0] = t0;
  kernel.packet[1] = t1;
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = vec_cmpeq(select, reinterpret_cast<Packet4ui>(p4i_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}


template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  Packet2ul select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2ul mask = vec_cmpeq(select, reinterpret_cast<Packet2ul>(p2l_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

/* z13 has no vector float support so we emulate that with double
   z14 has proper vector float support.
*/
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
/* Helper function to simulate a vec_splat_packet4f
 */
template<int element> EIGEN_STRONG_INLINE Packet4f vec_splat_packet4f(const Packet4f&   from)
{
  Packet4f splat;
  switch (element) {
  case 0:
    splat.v4f[0] = vec_splat(from.v4f[0], 0);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 1:
    splat.v4f[0] = vec_splat(from.v4f[0], 1);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 2:
    splat.v4f[0] = vec_splat(from.v4f[1], 0);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 3:
    splat.v4f[0] = vec_splat(from.v4f[1], 1);
    splat.v4f[1] = splat.v4f[0];
    break;
  }
  return splat;
}

template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float*   from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet4f vfrom;
  vfrom.v4f[0] = vec_ld2f(&from[0]);
  vfrom.v4f[1] = vec_ld2f(&from[2]);
  return vfrom;
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  vec_st2f(from.v4f[0], &to[0]);
  vec_st2f(from.v4f[1], &to[2]);
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&    from)
{
  Packet4f to;
  to.v4f[0] = pset1<Packet2d>(static_cast<const double&>(from));
  to.v4f[1] = to.v4f[0];
  return to;
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec_splat_packet4f<0>(a3);
  a1 = vec_splat_packet4f<1>(a3);
  a2 = vec_splat_packet4f<2>(a3);
  a3 = vec_splat_packet4f<3>(a3);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  float EIGEN_ALIGN16 ai[4];
  ai[0] = from[0*stride];
  ai[1] = from[1*stride];
  ai[2] = from[2*stride];
  ai[3] = from[3*stride];
 return pload<Packet4f>(ai);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  float EIGEN_ALIGN16 ai[4];
  pstore<float>((float *)ai, from);
  to[0*stride] = ai[0];
  to[1*stride] = ai[1];
  to[2*stride] = ai[2];
  to[3*stride] = ai[3];
}

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] + b.v4f[0];
  c.v4f[1] = a.v4f[1] + b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] - b.v4f[0];
  c.v4f[1] = a.v4f[1] - b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] * b.v4f[0];
  c.v4f[1] = a.v4f[1] * b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] / b.v4f[0];
  c.v4f[1] = a.v4f[1] / b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a)
{
  Packet4f c;
  c.v4f[0] = -a.v4f[0];
  c.v4f[1] = -a.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{
  Packet4f res;
  res.v4f[0] = vec_madd(a.v4f[0], b.v4f[0], c.v4f[0]);
  res.v4f[1] = vec_madd(a.v4f[1], b.v4f[1], c.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pmin(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pmin(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pmax(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pmax(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pand(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pand(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = por(a.v4f[0], b.v4f[0]);
  res.v4f[1] = por(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pxor(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pxor(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pandnot(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pandnot(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_round(a.v4f[0]);
  res.v4f[1] = vec_round(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const  Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_ceil(a.v4f[0]);
  res.v4f[1] = vec_ceil(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_floor(a.v4f[0]);
  res.v4f[1] = vec_floor(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*    from)
{
  Packet4f p = pload<Packet4f>(from);
  p.v4f[1] = vec_splat(p.v4f[0], 1);
  p.v4f[0] = vec_splat(p.v4f[0], 0);
  return p;
}

template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { float  EIGEN_ALIGN16 x[2]; vec_st2f(a.v4f[0], &x[0]); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  Packet4f rev;
  rev.v4f[0] = preverse<Packet2d>(a.v4f[1]);
  rev.v4f[1] = preverse<Packet2d>(a.v4f[0]);
  return rev;
}

template<> EIGEN_STRONG_INLINE Packet4f pabs<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = pabs(a.v4f[0]);
  res.v4f[1] = pabs(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet2d sum;
  sum = padd<Packet2d>(a.v4f[0], a.v4f[1]);
  double first = predux<Packet2d>(sum);
  return static_cast<float>(first);
}

template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  // Return predux_mul<Packet2d> of the subvectors product
  return static_cast<float>(pfirst(predux_mul(pmul(a.v4f[0], a.v4f[1]))));
}

template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet2d b, res;
  b   = pmin<Packet2d>(a.v4f[0], a.v4f[1]);
  res = pmin<Packet2d>(b, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(b), reinterpret_cast<Packet4i>(b), 8)));
  return static_cast<float>(pfirst(res));
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet2d b, res;
  b   = pmax<Packet2d>(a.v4f[0], a.v4f[1]);
  res = pmax<Packet2d>(b, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(b), reinterpret_cast<Packet4i>(b), 8)));
  return static_cast<float>(pfirst(res));
}

/* Split the Packet4f PacketBlock into 4 Packet2d PacketBlocks and transpose each one
 */
EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  PacketBlock<Packet2d,2> t0,t1,t2,t3;
  // copy top-left 2x2 Packet2d block
  t0.packet[0] = kernel.packet[0].v4f[0];
  t0.packet[1] = kernel.packet[1].v4f[0];

  // copy top-right 2x2 Packet2d block
  t1.packet[0] = kernel.packet[0].v4f[1];
  t1.packet[1] = kernel.packet[1].v4f[1];

  // copy bottom-left 2x2 Packet2d block
  t2.packet[0] = kernel.packet[2].v4f[0];
  t2.packet[1] = kernel.packet[3].v4f[0];

  // copy bottom-right 2x2 Packet2d block
  t3.packet[0] = kernel.packet[2].v4f[1];
  t3.packet[1] = kernel.packet[3].v4f[1];

  // Transpose all 2x2 blocks
  ptranspose(t0);
  ptranspose(t1);
  ptranspose(t2);
  ptranspose(t3);

  // Copy back transposed blocks, but exchange t1 and t2 due to transposition
  kernel.packet[0].v4f[0] = t0.packet[0];
  kernel.packet[0].v4f[1] = t2.packet[0];
  kernel.packet[1].v4f[0] = t0.packet[1];
  kernel.packet[1].v4f[1] = t2.packet[1];
  kernel.packet[2].v4f[0] = t1.packet[0];
  kernel.packet[2].v4f[1] = t3.packet[0];
  kernel.packet[3].v4f[0] = t1.packet[1];
  kernel.packet[3].v4f[1] = t3.packet[1];
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  Packet2ul select_hi = { ifPacket.select[0], ifPacket.select[1] };
  Packet2ul select_lo = { ifPacket.select[2], ifPacket.select[3] };
  Packet2ul mask_hi = vec_cmpeq(select_hi, reinterpret_cast<Packet2ul>(p2l_ONE));
  Packet2ul mask_lo = vec_cmpeq(select_lo, reinterpret_cast<Packet2ul>(p2l_ONE));
  Packet4f result;
  result.v4f[0] = vec_sel(elsePacket.v4f[0], thenPacket.v4f[0], mask_hi);
  result.v4f[1] = vec_sel(elsePacket.v4f[1], thenPacket.v4f[1], mask_lo);
  return result;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_le<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_le(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_le(a.v4f[1], b.v4f[1]);
  return res;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_lt<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_lt(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_lt(a.v4f[1], b.v4f[1]);
  return res;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_eq<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_eq(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_eq(a.v4f[1], b.v4f[1]);
  return res;
}

#else
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v4f;
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v4f = from;
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from)
{
  return vec_splats(from);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  float EIGEN_ALIGN16 af[4];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  af[2] = from[2*stride];
  af[3] = from[3*stride];
 return pload<Packet4f>(af);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  float EIGEN_ALIGN16 af[4];
  pstore<float>((float*)af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
  to[2*stride] = af[2];
  to[3*stride] = af[3];
}

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a + b); }
template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a - b); }
template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a * b); }
template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a / b); }
template<> EIGEN_STRONG_INLINE Packet4f pnegate<Packet4f>(const Packet4f& a) { return (-a); }
template<> EIGEN_STRONG_INLINE Packet4f pconj<Packet4f>  (const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4f pmadd<Packet4f>  (const Packet4f& a, const Packet4f& b, const Packet4f& c) { return vec_madd(a, b, c); }
template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>    (const Packet4f& a, const Packet4f& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_and(a, vec_nor(b, b)); }
template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f> (const Packet4f& a) { return vec_round(a); }
template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>  (const Packet4f& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f> (const Packet4f& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet4f pabs<Packet4f>   (const Packet4f& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) { float EIGEN_ALIGN16 x[4]; pstore(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from)
{
  Packet4f p = pload<Packet4f>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  return reinterpret_cast<Packet4f>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet4f b, sum;
  b   = vec_sld(a, a, 8);
  sum = padd<Packet4f>(a, b);
  b   = vec_sld(sum, sum, 4);
  sum = padd<Packet4f>(sum, b);
  return pfirst(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f prod;
  prod = pmul(a, vec_sld(a, a, 8));
  return pfirst(pmul(prod, vec_sld(prod, prod, 4)));
}

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet4f b, res;
  b   = pmin<Packet4f>(a, vec_sld(a, a, 8));
  res = pmin<Packet4f>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet4f b, res;
  b = pmax<Packet4f>(a, vec_sld(a, a, 8));
  res = pmax<Packet4f>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  Packet4f t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  Packet4f t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  Packet4f t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  Packet4f t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = vec_cmpeq(select, reinterpret_cast<Packet4ui>(p4i_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

#endif

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { EIGEN_ZVECTOR_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f> (const float* from) { return pload<Packet4f>(from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from) { pstore<float>(to, from); }
template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>  (const float& a)  { return padd<Packet4f>(pset1<Packet4f>(a), p4f_COUNTDOWN); }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_ZVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/AssignmentFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGNMENT_FUNCTORS_H
#define EIGEN_ASSIGNMENT_FUNCTORS_H

namespace Eigen {

namespace internal {
  
/** \internal
  * \brief Template functor for scalar/packet assignment
  *
  */
template<typename DstScalar,typename SrcScalar> struct assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a = b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,b); }
};

// Empty overload for void type (used by PermutationMatrix)
template<typename DstScalar> struct assign_op<DstScalar,void> {};

template<typename DstScalar,typename SrcScalar>
struct functor_traits<assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::Vectorizable && packet_traits<SrcScalar>::Vectorizable
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with addition
  *
  */
template<typename DstScalar,typename SrcScalar> struct add_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(add_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a += b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::padd(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar,typename SrcScalar>
struct functor_traits<add_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::AddCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasAdd
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with subtraction
  *
  */
template<typename DstScalar,typename SrcScalar> struct sub_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(sub_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a -= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::psub(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar,typename SrcScalar>
struct functor_traits<sub_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::AddCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasSub
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with multiplication
  *
  */
template<typename DstScalar, typename SrcScalar=DstScalar>
struct mul_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(mul_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a *= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::pmul(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar, typename SrcScalar>
struct functor_traits<mul_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::MulCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasMul
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with diviving
  *
  */
template<typename DstScalar, typename SrcScalar=DstScalar> struct div_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(div_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a /= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::pdiv(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar, typename SrcScalar>
struct functor_traits<div_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::MulCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasDiv
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with swapping
  *
  * It works as follow. For a non-vectorized evaluation loop, we have:
  *   for(i) func(A.coeffRef(i), B.coeff(i));
  * where B is a SwapWrapper expression. The trick is to make SwapWrapper::coeff behaves like a non-const coeffRef.
  * Actually, SwapWrapper might not even be needed since even if B is a plain expression, since it has to be writable
  * B.coeff already returns a const reference to the underlying scalar value.
  * 
  * The case of a vectorized loop is more tricky:
  *   for(i,j) func.assignPacket<A_Align>(&A.coeffRef(i,j), B.packet<B_Align>(i,j));
  * Here, B must be a SwapWrapper whose packet function actually returns a proxy object holding a Scalar*,
  * the actual alignment and Packet type.
  *
  */
template<typename Scalar> struct swap_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(swap_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Scalar& a, const Scalar& b) const
  {
#ifdef EIGEN_GPUCC
    // FIXME is there some kind of cuda::swap?
    Scalar t=b; const_cast<Scalar&>(b)=a; a=t;
#else
    using std::swap;
    swap(a,const_cast<Scalar&>(b));
#endif
  }
};
template<typename Scalar>
struct functor_traits<swap_assign_op<Scalar> > {
  enum {
    Cost = 3 * NumTraits<Scalar>::ReadCost,
    PacketAccess = 
    #if defined(EIGEN_VECTORIZE_AVX) && EIGEN_COMP_CLANG && (EIGEN_COMP_CLANG<800 || defined(__apple_build_version__))
    // This is a partial workaround for a bug in clang generating bad code
    // when mixing 256/512 bits loads and 128 bits moves.
    // See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=1684
    //     https://bugs.llvm.org/show_bug.cgi?id=40815
    0
    #else
    packet_traits<Scalar>::Vectorizable
    #endif
  };
};

} // namespace internal

} // namespace Eigen

#endif // EIGEN_ASSIGNMENT_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/BinaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BINARY_FUNCTORS_H
#define EIGEN_BINARY_FUNCTORS_H

namespace Eigen {

namespace internal {

//---------- associative binary functors ----------

template<typename Arg1, typename Arg2>
struct binary_op_base
{
  typedef Arg1 first_argument_type;
  typedef Arg2 second_argument_type;
};

/** \internal
  * \brief Template functor to compute the sum of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::operator+, class VectorwiseOp, DenseBase::sum()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_sum_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_sum_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sum_op)
#else
  scalar_sum_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a + b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::padd(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  { return internal::predux(a); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_sum_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::AddCost) + int(NumTraits<RhsScalar>::AddCost)) / 2, // rough estimate!
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasAdd && packet_traits<RhsScalar>::HasAdd
    // TODO vectorize mixed sum
  };
};


template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool scalar_sum_op<bool,bool>::operator() (const bool& a, const bool& b) const { return a || b; }


/** \internal
  * \brief Template functor to compute the product of two scalars
  *
  * \sa class CwiseBinaryOp, Cwise::operator*(), class VectorwiseOp, MatrixBase::redux()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_product_op  : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_product_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_product_op)
#else
  scalar_product_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a * b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pmul(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  { return internal::predux_mul(a); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_product_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::MulCost) + int(NumTraits<RhsScalar>::MulCost))/2, // rough estimate!
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasMul && packet_traits<RhsScalar>::HasMul
    // TODO vectorize mixed product
  };
};

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool scalar_product_op<bool,bool>::operator() (const bool& a, const bool& b) const { return a && b; }


/** \internal
  * \brief Template functor to compute the conjugate product of two scalars
  *
  * This is a short cut for conj(x) * y which is needed for optimization purpose; in Eigen2 support mode, this becomes x * conj(y)
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_conj_product_op  : binary_op_base<LhsScalar,RhsScalar>
{

  enum {
    Conj = NumTraits<LhsScalar>::IsComplex
  };
  
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_conj_product_op>::ReturnType result_type;
  
  EIGEN_EMPTY_STRUCT_CTOR(scalar_conj_product_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const
  { return conj_helper<LhsScalar,RhsScalar,Conj,false>().pmul(a,b); }
  
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return conj_helper<Packet,Packet,Conj,false>().pmul(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_conj_product_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = NumTraits<LhsScalar>::MulCost,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMul
  };
};

/** \internal
  * \brief Template functor to compute the min of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::cwiseMin, class VectorwiseOp, MatrixBase::minCoeff()
  */
template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct scalar_min_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_min_op>::ReturnType result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_min_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const {
    return internal::pmin<NaNPropagation>(a, b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  {
    return internal::pmin<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  {
    return internal::predux_min<NaNPropagation>(a);
  }
};

template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct functor_traits<scalar_min_op<LhsScalar,RhsScalar, NaNPropagation> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMin
  };
};

/** \internal
  * \brief Template functor to compute the max of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::cwiseMax, class VectorwiseOp, MatrixBase::maxCoeff()
  */
template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct scalar_max_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_max_op>::ReturnType result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_max_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const {
    return internal::pmax<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  {
    return internal::pmax<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  {
    return internal::predux_max<NaNPropagation>(a);
  }
};

template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct functor_traits<scalar_max_op<LhsScalar,RhsScalar, NaNPropagation> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMax
  };
};

/** \internal
  * \brief Template functors for comparison of two scalars
  * \todo Implement packet-comparisons
  */
template<typename LhsScalar, typename RhsScalar, ComparisonName cmp> struct scalar_cmp_op;

template<typename LhsScalar, typename RhsScalar, ComparisonName cmp>
struct functor_traits<scalar_cmp_op<LhsScalar,RhsScalar, cmp> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = false
  };
};

template<ComparisonName Cmp, typename LhsScalar, typename RhsScalar>
struct result_of<scalar_cmp_op<LhsScalar, RhsScalar, Cmp>(LhsScalar,RhsScalar)> {
  typedef bool type;
};


template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_EQ> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a==b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_LT> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a<b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_LE> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a<=b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_GT> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a>b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_GE> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a>=b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_UNORD> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return !(a<=b || b<=a);}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_NEQ> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a!=b;}
};

/** \internal
  * \brief Template functor to compute the hypot of two \b positive \b and \b real scalars
  *
  * \sa MatrixBase::stableNorm(), class Redux
  */
template<typename Scalar>
struct scalar_hypot_op<Scalar,Scalar> : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_hypot_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar &x, const Scalar &y) const
  {
    // This functor is used by hypotNorm only for which it is faster to first apply abs
    // on all coefficients prior to reduction through hypot.
    // This way we avoid calling abs on positive and real entries, and this also permits
    // to seamlessly handle complexes. Otherwise we would have to handle both real and complexes
    // through the same functor...
    return internal::positive_real_hypot(x,y);
  }
};
template<typename Scalar>
struct functor_traits<scalar_hypot_op<Scalar,Scalar> > {
  enum
  {
    Cost = 3 * NumTraits<Scalar>::AddCost +
           2 * NumTraits<Scalar>::MulCost +
           2 * scalar_div_cost<Scalar,false>::value,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the pow of two scalars
  * See the specification of pow in https://en.cppreference.com/w/cpp/numeric/math/pow
  */
template<typename Scalar, typename Exponent>
struct scalar_pow_op  : binary_op_base<Scalar,Exponent>
{
  typedef typename ScalarBinaryOpTraits<Scalar,Exponent,scalar_pow_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_pow_op)
#else
  scalar_pow_op() {
    typedef Scalar LhsScalar;
    typedef Exponent RhsScalar;
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif

  EIGEN_DEVICE_FUNC
  inline result_type operator() (const Scalar& a, const Exponent& b) const { return numext::pow(a, b); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  {
    return generic_pow(a,b);
  }
};

template<typename Scalar, typename Exponent>
struct functor_traits<scalar_pow_op<Scalar,Exponent> > {
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = (!NumTraits<Scalar>::IsComplex && !NumTraits<Scalar>::IsInteger &&
                    packet_traits<Scalar>::HasExp && packet_traits<Scalar>::HasLog &&
                    packet_traits<Scalar>::HasRound && packet_traits<Scalar>::HasCmp &&
                    // Temporarly disable packet access for half/bfloat16 until
                    // accuracy is improved.
                    !is_same<Scalar, half>::value && !is_same<Scalar, bfloat16>::value
                    )
  };
};

//---------- non associative binary functors ----------

/** \internal
  * \brief Template functor to compute the difference of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::operator-
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_difference_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_difference_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_difference_op)
#else
  scalar_difference_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a - b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::psub(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_difference_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::AddCost) + int(NumTraits<RhsScalar>::AddCost)) / 2,
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasSub && packet_traits<RhsScalar>::HasSub
  };
};

/** \internal
  * \brief Template functor to compute the quotient of two scalars
  *
  * \sa class CwiseBinaryOp, Cwise::operator/()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_quotient_op  : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_quotient_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_quotient_op)
#else
  scalar_quotient_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a / b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pdiv(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_quotient_op<LhsScalar,RhsScalar> > {
  typedef typename scalar_quotient_op<LhsScalar,RhsScalar>::result_type result_type;
  enum {
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasDiv && packet_traits<RhsScalar>::HasDiv,
    Cost = scalar_div_cost<result_type,PacketAccess>::value
  };
};



/** \internal
  * \brief Template functor to compute the and of two booleans
  *
  * \sa class CwiseBinaryOp, ArrayBase::operator&&
  */
struct scalar_boolean_and_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_and_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a && b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pand(a,b); }
};
template<> struct functor_traits<scalar_boolean_and_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
  * \brief Template functor to compute the or of two booleans
  *
  * \sa class CwiseBinaryOp, ArrayBase::operator||
  */
struct scalar_boolean_or_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_or_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a || b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::por(a,b); }
};
template<> struct functor_traits<scalar_boolean_or_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
 * \brief Template functor to compute the xor of two booleans
 *
 * \sa class CwiseBinaryOp, ArrayBase::operator^
 */
struct scalar_boolean_xor_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_xor_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a ^ b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pxor(a,b); }
};
template<> struct functor_traits<scalar_boolean_xor_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
  * \brief Template functor to compute the absolute difference of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::absolute_difference
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_absolute_difference_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_absolute_difference_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_absolute_difference_op)
#else
  scalar_absolute_difference_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const
  { return numext::absdiff(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pabsdiff(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_absolute_difference_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasAbsDiff
  };
};



//---------- binary functors bound to a constant, thus appearing as a unary functor ----------

// The following two classes permits to turn any binary functor into a unary one with one argument bound to a constant value.
// They are analogues to std::binder1st/binder2nd but with the following differences:
//  - they are compatible with packetOp
//  - they are portable across C++ versions (the std::binder* are deprecated in C++11)
template<typename BinaryOp> struct bind1st_op : BinaryOp {

  typedef typename BinaryOp::first_argument_type  first_argument_type;
  typedef typename BinaryOp::second_argument_type second_argument_type;
  typedef typename BinaryOp::result_type          result_type;

  EIGEN_DEVICE_FUNC explicit bind1st_op(const first_argument_type &val) : m_value(val) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const second_argument_type& b) const { return BinaryOp::operator()(m_value,b); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& b) const
  { return BinaryOp::packetOp(internal::pset1<Packet>(m_value), b); }

  first_argument_type m_value;
};
template<typename BinaryOp> struct functor_traits<bind1st_op<BinaryOp> > : functor_traits<BinaryOp> {};


template<typename BinaryOp> struct bind2nd_op : BinaryOp {

  typedef typename BinaryOp::first_argument_type  first_argument_type;
  typedef typename BinaryOp::second_argument_type second_argument_type;
  typedef typename BinaryOp::result_type          result_type;

  EIGEN_DEVICE_FUNC explicit bind2nd_op(const second_argument_type &val) : m_value(val) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const first_argument_type& a) const { return BinaryOp::operator()(a,m_value); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return BinaryOp::packetOp(a,internal::pset1<Packet>(m_value)); }

  second_argument_type m_value;
};
template<typename BinaryOp> struct functor_traits<bind2nd_op<BinaryOp> > : functor_traits<BinaryOp> {};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BINARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/NullaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NULLARY_FUNCTORS_H
#define EIGEN_NULLARY_FUNCTORS_H

namespace Eigen {

namespace internal {

template<typename Scalar>
struct scalar_constant_op {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_constant_op(const scalar_constant_op& other) : m_other(other.m_other) { }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_constant_op(const Scalar& other) : m_other(other) { }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() () const { return m_other; }
  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const PacketType packetOp() const { return internal::pset1<PacketType>(m_other); }
  const Scalar m_other;
};
template<typename Scalar>
struct functor_traits<scalar_constant_op<Scalar> >
{ enum { Cost = 0 /* as the constant value should be loaded in register only once for the whole expression */,
         PacketAccess = packet_traits<Scalar>::Vectorizable, IsRepeatable = true }; };

template<typename Scalar> struct scalar_identity_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_identity_op)
  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType row, IndexType col) const { return row==col ? Scalar(1) : Scalar(0); }
};
template<typename Scalar>
struct functor_traits<scalar_identity_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = false, IsRepeatable = true }; };

template <typename Scalar, bool IsInteger> struct linspaced_op_impl;

template <typename Scalar>
struct linspaced_op_impl<Scalar,/*IsInteger*/false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;

  EIGEN_DEVICE_FUNC linspaced_op_impl(const Scalar& low, const Scalar& high, Index num_steps) :
    m_low(low), m_high(high), m_size1(num_steps==1 ? 1 : num_steps-1), m_step(num_steps==1 ? Scalar() : Scalar((high-low)/RealScalar(num_steps-1))),
    m_flip(numext::abs(high)<numext::abs(low))
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType i) const {
    if(m_flip)
      return (i==0)? m_low : Scalar(m_high - RealScalar(m_size1-i)*m_step);
    else
      return (i==m_size1)? m_high : Scalar(m_low + RealScalar(i)*m_step);
  }

  template<typename Packet, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(IndexType i) const
  {
    // Principle:
    // [low, ..., low] + ( [step, ..., step] * ( [i, ..., i] + [0, ..., size] ) )
    if(m_flip)
    {
      Packet pi = plset<Packet>(Scalar(i-m_size1));
      Packet res = padd(pset1<Packet>(m_high), pmul(pset1<Packet>(m_step), pi));
      if (EIGEN_PREDICT_TRUE(i != 0)) return res;
      Packet mask = pcmp_lt(pset1<Packet>(0), plset<Packet>(0));
      return pselect<Packet>(mask, res, pset1<Packet>(m_low));
    }
    else
    {
      Packet pi = plset<Packet>(Scalar(i));
      Packet res = padd(pset1<Packet>(m_low), pmul(pset1<Packet>(m_step), pi));
      if(EIGEN_PREDICT_TRUE(i != m_size1-unpacket_traits<Packet>::size+1)) return res;
      Packet mask = pcmp_lt(plset<Packet>(0), pset1<Packet>(unpacket_traits<Packet>::size-1));
      return pselect<Packet>(mask, res, pset1<Packet>(m_high));
    }
  }

  const Scalar m_low;
  const Scalar m_high;
  const Index m_size1;
  const Scalar m_step;
  const bool m_flip;
};

template <typename Scalar>
struct linspaced_op_impl<Scalar,/*IsInteger*/true>
{
  EIGEN_DEVICE_FUNC linspaced_op_impl(const Scalar& low, const Scalar& high, Index num_steps) :
    m_low(low),
    m_multiplier((high-low)/convert_index<Scalar>(num_steps<=1 ? 1 : num_steps-1)),
    m_divisor(convert_index<Scalar>((high>=low?num_steps:-num_steps)+(high-low))/((numext::abs(high-low)+1)==0?1:(numext::abs(high-low)+1))),
    m_use_divisor(num_steps>1 && (numext::abs(high-low)+1)<num_steps)
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar operator() (IndexType i) const
  {
    if(m_use_divisor) return m_low + convert_index<Scalar>(i)/m_divisor;
    else              return m_low + convert_index<Scalar>(i)*m_multiplier;
  }

  const Scalar m_low;
  const Scalar m_multiplier;
  const Scalar m_divisor;
  const bool m_use_divisor;
};

// ----- Linspace functor ----------------------------------------------------------------

// Forward declaration (we default to random access which does not really give
// us a speed gain when using packet access but it allows to use the functor in
// nested expressions).
template <typename Scalar> struct linspaced_op;
template <typename Scalar> struct functor_traits< linspaced_op<Scalar> >
{
  enum
  {
    Cost = 1,
    PacketAccess =   (!NumTraits<Scalar>::IsInteger) && packet_traits<Scalar>::HasSetLinear && packet_traits<Scalar>::HasBlend,
                  /*&& ((!NumTraits<Scalar>::IsInteger) || packet_traits<Scalar>::HasDiv),*/ // <- vectorization for integer is currently disabled
    IsRepeatable = true
  };
};
template <typename Scalar> struct linspaced_op
{
  EIGEN_DEVICE_FUNC linspaced_op(const Scalar& low, const Scalar& high, Index num_steps)
    : impl((num_steps==1 ? high : low),high,num_steps)
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType i) const { return impl(i); }

  template<typename Packet,typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(IndexType i) const { return impl.template packetOp<Packet>(i); }

  // This proxy object handles the actual required temporaries and the different
  // implementations (integer vs. floating point).
  const linspaced_op_impl<Scalar,NumTraits<Scalar>::IsInteger> impl;
};

// Linear access is automatically determined from the operator() prototypes available for the given functor.
// If it exposes an operator()(i,j), then we assume the i and j coefficients are required independently
// and linear access is not possible. In all other cases, linear access is enabled.
// Users should not have to deal with this structure.
template<typename Functor> struct functor_has_linear_access { enum { ret = !has_binary_operator<Functor>::value }; };

// For unreliable compilers, let's specialize the has_*ary_operator
// helpers so that at least built-in nullary functors work fine.
#if !( (EIGEN_COMP_MSVC>1600) || (EIGEN_GNUC_AT_LEAST(4,8)) || (EIGEN_COMP_ICC>=1600))
template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 0}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 1}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 0}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 0}; };
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_NULLARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/StlFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STL_FUNCTORS_H
#define EIGEN_STL_FUNCTORS_H

namespace Eigen {

// Portable replacements for certain functors.
namespace numext {

template<typename T = void>
struct equal_to {
  typedef bool result_type;
  EIGEN_DEVICE_FUNC bool operator()(const T& lhs, const T& rhs) const {
    return lhs == rhs;
  }
};

template<typename T = void>
struct not_equal_to {
  typedef bool result_type;
  EIGEN_DEVICE_FUNC bool operator()(const T& lhs, const T& rhs) const {
    return lhs != rhs;
  }
};

}


namespace internal {

// default functor traits for STL functors:

template<typename T>
struct functor_traits<std::multiplies<T> >
{ enum { Cost = NumTraits<T>::MulCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::divides<T> >
{ enum { Cost = NumTraits<T>::MulCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::plus<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::minus<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::negate<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_or<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_and<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_not<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::greater<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::less<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::greater_equal<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::less_equal<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::equal_to<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<numext::equal_to<T> >
  : functor_traits<std::equal_to<T> > {};

template<typename T>
struct functor_traits<std::not_equal_to<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<numext::not_equal_to<T> >
  : functor_traits<std::not_equal_to<T> > {};

#if (EIGEN_COMP_CXXVER < 11)
// std::binder* are deprecated since c++11 and will be removed in c++17
template<typename T>
struct functor_traits<std::binder2nd<T> >
{ enum { Cost = functor_traits<T>::Cost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::binder1st<T> >
{ enum { Cost = functor_traits<T>::Cost, PacketAccess = false }; };
#endif

#if (EIGEN_COMP_CXXVER < 17)
// std::unary_negate is deprecated since c++17 and will be removed in c++20
template<typename T>
struct functor_traits<std::unary_negate<T> >
{ enum { Cost = 1 + functor_traits<T>::Cost, PacketAccess = false }; };

// std::binary_negate is deprecated since c++17 and will be removed in c++20
template<typename T>
struct functor_traits<std::binary_negate<T> >
{ enum { Cost = 1 + functor_traits<T>::Cost, PacketAccess = false }; };
#endif

#ifdef EIGEN_STDEXT_SUPPORT

template<typename T0,typename T1>
struct functor_traits<std::project1st<T0,T1> >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::project2nd<T0,T1> >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::select2nd<std::pair<T0,T1> > >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::select1st<std::pair<T0,T1> > >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::unary_compose<T0,T1> >
{ enum { Cost = functor_traits<T0>::Cost + functor_traits<T1>::Cost, PacketAccess = false }; };

template<typename T0,typename T1,typename T2>
struct functor_traits<std::binary_compose<T0,T1,T2> >
{ enum { Cost = functor_traits<T0>::Cost + functor_traits<T1>::Cost + functor_traits<T2>::Cost, PacketAccess = false }; };

#endif // EIGEN_STDEXT_SUPPORT

// allow to add new functors and specializations of functor_traits from outside Eigen.
// this macro is really needed because functor_traits must be specialized after it is declared but before it is used...
#ifdef EIGEN_FUNCTORS_PLUGIN
#include EIGEN_FUNCTORS_PLUGIN
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_STL_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/TernaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TERNARY_FUNCTORS_H
#define EIGEN_TERNARY_FUNCTORS_H

namespace Eigen {

namespace internal {

//---------- associative ternary functors ----------



} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TERNARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/UnaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UNARY_FUNCTORS_H
#define EIGEN_UNARY_FUNCTORS_H

namespace Eigen {

namespace internal {

/** \internal
  * \brief Template functor to compute the opposite of a scalar
  *
  * \sa class CwiseUnaryOp, MatrixBase::operator-
  */
template<typename Scalar> struct scalar_opposite_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_opposite_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return -a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pnegate(a); }
};
template<typename Scalar>
struct functor_traits<scalar_opposite_op<Scalar> >
{ enum {
    Cost = NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasNegate };
};

/** \internal
  * \brief Template functor to compute the absolute value of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::abs
  */
template<typename Scalar> struct scalar_abs_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_abs_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::abs(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pabs(a); }
};
template<typename Scalar>
struct functor_traits<scalar_abs_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasAbs
  };
};

/** \internal
  * \brief Template functor to compute the score of a scalar, to chose a pivot
  *
  * \sa class CwiseUnaryOp
  */
template<typename Scalar> struct scalar_score_coeff_op : scalar_abs_op<Scalar>
{
  typedef void Score_is_abs;
};
template<typename Scalar>
struct functor_traits<scalar_score_coeff_op<Scalar> > : functor_traits<scalar_abs_op<Scalar> > {};

/* Avoid recomputing abs when we know the score and they are the same. Not a true Eigen functor.  */
template<typename Scalar, typename=void> struct abs_knowing_score
{
  EIGEN_EMPTY_STRUCT_CTOR(abs_knowing_score)
  typedef typename NumTraits<Scalar>::Real result_type;
  template<typename Score>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a, const Score&) const { return numext::abs(a); }
};
template<typename Scalar> struct abs_knowing_score<Scalar, typename scalar_score_coeff_op<Scalar>::Score_is_abs>
{
  EIGEN_EMPTY_STRUCT_CTOR(abs_knowing_score)
  typedef typename NumTraits<Scalar>::Real result_type;
  template<typename Scal>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scal&, const result_type& a) const { return a; }
};

/** \internal
  * \brief Template functor to compute the squared absolute value of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::abs2
  */
template<typename Scalar> struct scalar_abs2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_abs2_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::abs2(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,a); }
};
template<typename Scalar>
struct functor_traits<scalar_abs2_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasAbs2 }; };

/** \internal
  * \brief Template functor to compute the conjugate of a complex value
  *
  * \sa class CwiseUnaryOp, MatrixBase::conjugate()
  */
template<typename Scalar> struct scalar_conjugate_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_conjugate_op)
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::conj(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const { return internal::pconj(a); }
};
template<typename Scalar>
struct functor_traits<scalar_conjugate_op<Scalar> >
{
  enum {
    Cost = 0,
    // Yes the cost is zero even for complexes because in most cases for which
    // the cost is used, conjugation turns to be a no-op. Some examples:
    //   cost(a*conj(b)) == cost(a*b)
    //   cost(a+conj(b)) == cost(a+b)
    //   <etc.
    // If we don't set it to zero, then:
    //   A.conjugate().lazyProduct(B.conjugate())
    // will bake its operands. We definitely don't want that!
    PacketAccess = packet_traits<Scalar>::HasConj
  };
};

/** \internal
  * \brief Template functor to compute the phase angle of a complex
  *
  * \sa class CwiseUnaryOp, Cwise::arg
  */
template<typename Scalar> struct scalar_arg_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_arg_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::arg(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::parg(a); }
};
template<typename Scalar>
struct functor_traits<scalar_arg_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::IsComplex ? 5 * NumTraits<Scalar>::MulCost : NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasArg
  };
};
/** \internal
  * \brief Template functor to cast a scalar to another type
  *
  * \sa class CwiseUnaryOp, MatrixBase::cast()
  */
template<typename Scalar, typename NewType>
struct scalar_cast_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef NewType result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const NewType operator() (const Scalar& a) const { return cast<Scalar, NewType>(a); }
};
template<typename Scalar, typename NewType>
struct functor_traits<scalar_cast_op<Scalar,NewType> >
{ enum { Cost = is_same<Scalar, NewType>::value ? 0 : NumTraits<NewType>::AddCost, PacketAccess = false }; };

/** \internal
  * \brief Template functor to arithmetically shift a scalar right by a number of bits
  *
  * \sa class CwiseUnaryOp, MatrixBase::shift_right()
  */
template<typename Scalar, int N>
struct scalar_shift_right_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_shift_right_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const
  { return a >> N; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::parithmetic_shift_right<N>(a); }
};
template<typename Scalar, int N>
struct functor_traits<scalar_shift_right_op<Scalar,N> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = packet_traits<Scalar>::HasShift }; };

/** \internal
  * \brief Template functor to logically shift a scalar left by a number of bits
  *
  * \sa class CwiseUnaryOp, MatrixBase::shift_left()
  */
template<typename Scalar, int N>
struct scalar_shift_left_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_shift_left_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const
  { return a << N; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::plogical_shift_left<N>(a); }
};
template<typename Scalar, int N>
struct functor_traits<scalar_shift_left_op<Scalar,N> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = packet_traits<Scalar>::HasShift }; };

/** \internal
  * \brief Template functor to extract the real part of a complex
  *
  * \sa class CwiseUnaryOp, MatrixBase::real()
  */
template<typename Scalar>
struct scalar_real_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_real_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const { return numext::real(a); }
};
template<typename Scalar>
struct functor_traits<scalar_real_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the imaginary part of a complex
  *
  * \sa class CwiseUnaryOp, MatrixBase::imag()
  */
template<typename Scalar>
struct scalar_imag_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_imag_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const { return numext::imag(a); }
};
template<typename Scalar>
struct functor_traits<scalar_imag_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the real part of a complex as a reference
  *
  * \sa class CwiseUnaryOp, MatrixBase::real()
  */
template<typename Scalar>
struct scalar_real_ref_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_real_ref_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type& operator() (const Scalar& a) const { return numext::real_ref(*const_cast<Scalar*>(&a)); }
};
template<typename Scalar>
struct functor_traits<scalar_real_ref_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the imaginary part of a complex as a reference
  *
  * \sa class CwiseUnaryOp, MatrixBase::imag()
  */
template<typename Scalar>
struct scalar_imag_ref_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_imag_ref_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type& operator() (const Scalar& a) const { return numext::imag_ref(*const_cast<Scalar*>(&a)); }
};
template<typename Scalar>
struct functor_traits<scalar_imag_ref_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  *
  * \brief Template functor to compute the exponential of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::exp()
  */
template<typename Scalar> struct scalar_exp_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_exp_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::exp(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pexp(a); }
};
template <typename Scalar>
struct functor_traits<scalar_exp_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasExp,
    // The following numbers are based on the AVX implementation.
#ifdef EIGEN_VECTORIZE_FMA
    // Haswell can issue 2 add/mul/madd per cycle.
    Cost =
    (sizeof(Scalar) == 4
     // float: 8 pmadd, 4 pmul, 2 padd/psub, 6 other
     ? (8 * NumTraits<Scalar>::AddCost + 6 * NumTraits<Scalar>::MulCost)
     // double: 7 pmadd, 5 pmul, 3 padd/psub, 1 div,  13 other
     : (14 * NumTraits<Scalar>::AddCost +
        6 * NumTraits<Scalar>::MulCost +
        scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value))
#else
    Cost =
    (sizeof(Scalar) == 4
     // float: 7 pmadd, 6 pmul, 4 padd/psub, 10 other
     ? (21 * NumTraits<Scalar>::AddCost + 13 * NumTraits<Scalar>::MulCost)
     // double: 7 pmadd, 5 pmul, 3 padd/psub, 1 div,  13 other
     : (23 * NumTraits<Scalar>::AddCost +
        12 * NumTraits<Scalar>::MulCost +
        scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value))
#endif
  };
};

/** \internal
  *
  * \brief Template functor to compute the exponential of a scalar - 1.
  *
  * \sa class CwiseUnaryOp, ArrayBase::expm1()
  */
template<typename Scalar> struct scalar_expm1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_expm1_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::expm1(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pexpm1(a); }
};
template <typename Scalar>
struct functor_traits<scalar_expm1_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasExpm1,
    Cost = functor_traits<scalar_exp_op<Scalar> >::Cost // TODO measure cost of expm1
  };
};

/** \internal
  *
  * \brief Template functor to compute the logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, ArrayBase::log()
  */
template<typename Scalar> struct scalar_log_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::log(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog(a); }
};
template <typename Scalar>
struct functor_traits<scalar_log_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasLog,
    Cost =
    (PacketAccess
     // The following numbers are based on the AVX implementation.
#ifdef EIGEN_VECTORIZE_FMA
     // 8 pmadd, 6 pmul, 8 padd/psub, 16 other, can issue 2 add/mul/madd per cycle.
     ? (20 * NumTraits<Scalar>::AddCost + 7 * NumTraits<Scalar>::MulCost)
#else
     // 8 pmadd, 6 pmul, 8 padd/psub, 20 other
     ? (36 * NumTraits<Scalar>::AddCost + 14 * NumTraits<Scalar>::MulCost)
#endif
     // Measured cost of std::log.
     : sizeof(Scalar)==4 ? 40 : 85)
  };
};

/** \internal
  *
  * \brief Template functor to compute the logarithm of 1 plus a scalar value
  *
  * \sa class CwiseUnaryOp, ArrayBase::log1p()
  */
template<typename Scalar> struct scalar_log1p_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log1p_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::log1p(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog1p(a); }
};
template <typename Scalar>
struct functor_traits<scalar_log1p_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasLog1p,
    Cost = functor_traits<scalar_log_op<Scalar> >::Cost // TODO measure cost of log1p
  };
};

/** \internal
  *
  * \brief Template functor to compute the base-10 logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::log10()
  */
template<typename Scalar> struct scalar_log10_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log10_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { EIGEN_USING_STD(log10) return log10(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog10(a); }
};
template<typename Scalar>
struct functor_traits<scalar_log10_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasLog10 }; };

/** \internal
  *
  * \brief Template functor to compute the base-2 logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::log2()
  */
template<typename Scalar> struct scalar_log2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log2_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return Scalar(EIGEN_LOG2E) * numext::log(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog2(a); }
};
template<typename Scalar>
struct functor_traits<scalar_log2_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasLog }; };

/** \internal
  * \brief Template functor to compute the square root of a scalar
  * \sa class CwiseUnaryOp, Cwise::sqrt()
  */
template<typename Scalar> struct scalar_sqrt_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sqrt_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sqrt(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psqrt(a); }
};
template <typename Scalar>
struct functor_traits<scalar_sqrt_op<Scalar> > {
  enum {
#if EIGEN_FAST_MATH
    // The following numbers are based on the AVX implementation.
    Cost = (sizeof(Scalar) == 8 ? 28
                                // 4 pmul, 1 pmadd, 3 other
                                : (3 * NumTraits<Scalar>::AddCost +
                                   5 * NumTraits<Scalar>::MulCost)),
#else
    // The following numbers are based on min VSQRT throughput on Haswell.
    Cost = (sizeof(Scalar) == 8 ? 28 : 14),
#endif
    PacketAccess = packet_traits<Scalar>::HasSqrt
  };
};

// Boolean specialization to eliminate -Wimplicit-conversion-floating-point-to-bool warnings.
template<> struct scalar_sqrt_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sqrt_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template <typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return a; }
};
template <>
struct functor_traits<scalar_sqrt_op<bool> > {
  enum { Cost = 1, PacketAccess = packet_traits<bool>::Vectorizable };
};

/** \internal
  * \brief Template functor to compute the reciprocal square root of a scalar
  * \sa class CwiseUnaryOp, Cwise::rsqrt()
  */
template<typename Scalar> struct scalar_rsqrt_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_rsqrt_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::rsqrt(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::prsqrt(a); }
};

template<typename Scalar>
struct functor_traits<scalar_rsqrt_op<Scalar> >
{ enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRsqrt
  };
};

/** \internal
  * \brief Template functor to compute the cosine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::cos()
  */
template<typename Scalar> struct scalar_cos_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cos_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return numext::cos(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pcos(a); }
};
template<typename Scalar>
struct functor_traits<scalar_cos_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCos
  };
};

/** \internal
  * \brief Template functor to compute the sine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::sin()
  */
template<typename Scalar> struct scalar_sin_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sin_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sin(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psin(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sin_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasSin
  };
};


/** \internal
  * \brief Template functor to compute the tan of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::tan()
  */
template<typename Scalar> struct scalar_tan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_tan_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::tan(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::ptan(a); }
};
template<typename Scalar>
struct functor_traits<scalar_tan_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasTan
  };
};

/** \internal
  * \brief Template functor to compute the arc cosine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::acos()
  */
template<typename Scalar> struct scalar_acos_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_acos_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::acos(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pacos(a); }
};
template<typename Scalar>
struct functor_traits<scalar_acos_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasACos
  };
};

/** \internal
  * \brief Template functor to compute the arc sine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::asin()
  */
template<typename Scalar> struct scalar_asin_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_asin_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::asin(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pasin(a); }
};
template<typename Scalar>
struct functor_traits<scalar_asin_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasASin
  };
};


/** \internal
  * \brief Template functor to compute the atan of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::atan()
  */
template<typename Scalar> struct scalar_atan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_atan_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::atan(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::patan(a); }
};
template<typename Scalar>
struct functor_traits<scalar_atan_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasATan
  };
};

/** \internal
  * \brief Template functor to compute the tanh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::tanh()
  */
template <typename Scalar>
struct scalar_tanh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_tanh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::tanh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& x) const { return ptanh(x); }
};

template <typename Scalar>
struct functor_traits<scalar_tanh_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasTanh,
    Cost = ( (EIGEN_FAST_MATH && is_same<Scalar,float>::value)
// The following numbers are based on the AVX implementation,
#ifdef EIGEN_VECTORIZE_FMA
                // Haswell can issue 2 add/mul/madd per cycle.
                // 9 pmadd, 2 pmul, 1 div, 2 other
                ? (2 * NumTraits<Scalar>::AddCost +
                   6 * NumTraits<Scalar>::MulCost +
                   scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value)
#else
                ? (11 * NumTraits<Scalar>::AddCost +
                   11 * NumTraits<Scalar>::MulCost +
                   scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value)
#endif
                // This number assumes a naive implementation of tanh
                : (6 * NumTraits<Scalar>::AddCost +
                   3 * NumTraits<Scalar>::MulCost +
                   2 * scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value +
                   functor_traits<scalar_exp_op<Scalar> >::Cost))
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the atanh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::atanh()
  */
template <typename Scalar>
struct scalar_atanh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_atanh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::atanh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_atanh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the sinh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::sinh()
  */
template<typename Scalar> struct scalar_sinh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sinh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sinh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psinh(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sinh_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasSinh
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the asinh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::asinh()
  */
template <typename Scalar>
struct scalar_asinh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_asinh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::asinh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_asinh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the cosh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::cosh()
  */
template<typename Scalar> struct scalar_cosh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cosh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::cosh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pcosh(a); }
};
template<typename Scalar>
struct functor_traits<scalar_cosh_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCosh
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the acosh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::acosh()
  */
template <typename Scalar>
struct scalar_acosh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_acosh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::acosh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_acosh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the inverse of a scalar
  * \sa class CwiseUnaryOp, Cwise::inverse()
  */
template<typename Scalar>
struct scalar_inverse_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_inverse_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return Scalar(1)/a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pdiv(pset1<Packet>(Scalar(1)),a); }
};
template <typename Scalar>
struct functor_traits<scalar_inverse_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasDiv,
    Cost = scalar_div_cost<Scalar, PacketAccess>::value
  };
};

/** \internal
  * \brief Template functor to compute the square of a scalar
  * \sa class CwiseUnaryOp, Cwise::square()
  */
template<typename Scalar>
struct scalar_square_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_square_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return a*a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,a); }
};
template<typename Scalar>
struct functor_traits<scalar_square_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasMul }; };

// Boolean specialization to avoid -Wint-in-bool-context warnings on GCC.
template<>
struct scalar_square_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_square_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template<typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return a; }
};
template<>
struct functor_traits<scalar_square_op<bool> >
{ enum { Cost = 0, PacketAccess = packet_traits<bool>::Vectorizable }; };

/** \internal
  * \brief Template functor to compute the cube of a scalar
  * \sa class CwiseUnaryOp, Cwise::cube()
  */
template<typename Scalar>
struct scalar_cube_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cube_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return a*a*a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,pmul(a,a)); }
};
template<typename Scalar>
struct functor_traits<scalar_cube_op<Scalar> >
{ enum { Cost = 2*NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasMul }; };

// Boolean specialization to avoid -Wint-in-bool-context warnings on GCC.
template<>
struct scalar_cube_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cube_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template<typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return a; }
};
template<>
struct functor_traits<scalar_cube_op<bool> >
{ enum { Cost = 0, PacketAccess = packet_traits<bool>::Vectorizable }; };

/** \internal
  * \brief Template functor to compute the rounded value of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::round()
  */
template<typename Scalar> struct scalar_round_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_round_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::round(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pround(a); }
};
template<typename Scalar>
struct functor_traits<scalar_round_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRound
  };
};

/** \internal
  * \brief Template functor to compute the floor of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::floor()
  */
template<typename Scalar> struct scalar_floor_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_floor_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::floor(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pfloor(a); }
};
template<typename Scalar>
struct functor_traits<scalar_floor_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasFloor
  };
};

/** \internal
  * \brief Template functor to compute the rounded (with current rounding mode)  value of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::rint()
  */
template<typename Scalar> struct scalar_rint_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_rint_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::rint(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::print(a); }
};
template<typename Scalar>
struct functor_traits<scalar_rint_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRint
  };
};

/** \internal
  * \brief Template functor to compute the ceil of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::ceil()
  */
template<typename Scalar> struct scalar_ceil_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_ceil_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::ceil(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pceil(a); }
};
template<typename Scalar>
struct functor_traits<scalar_ceil_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCeil
  };
};

/** \internal
  * \brief Template functor to compute whether a scalar is NaN
  * \sa class CwiseUnaryOp, ArrayBase::isnan()
  */
template<typename Scalar> struct scalar_isnan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isnan_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isnan(a);
#else
    return (numext::isnan)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isnan_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to check whether a scalar is +/-inf
  * \sa class CwiseUnaryOp, ArrayBase::isinf()
  */
template<typename Scalar> struct scalar_isinf_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isinf_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isinf(a);
#else
    return (numext::isinf)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isinf_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to check whether a scalar has a finite value
  * \sa class CwiseUnaryOp, ArrayBase::isfinite()
  */
template<typename Scalar> struct scalar_isfinite_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isfinite_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isfinite(a);
#else
    return (numext::isfinite)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isfinite_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the logical not of a boolean
  *
  * \sa class CwiseUnaryOp, ArrayBase::operator!
  */
template<typename Scalar> struct scalar_boolean_not_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_not_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a) const { return !a; }
};
template<typename Scalar>
struct functor_traits<scalar_boolean_not_op<Scalar> > {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the signum of a scalar
  * \sa class CwiseUnaryOp, Cwise::sign()
  */
template<typename Scalar,bool is_complex=(NumTraits<Scalar>::IsComplex!=0), bool is_integer=(NumTraits<Scalar>::IsInteger!=0) > struct scalar_sign_op;
template<typename Scalar>
struct scalar_sign_op<Scalar, false, true> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
      return Scalar( (a>Scalar(0)) - (a<Scalar(0)) );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};

template<typename Scalar>
struct scalar_sign_op<Scalar, false, false> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
    return (numext::isnan)(a) ? a : Scalar( (a>Scalar(0)) - (a<Scalar(0)) );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};

template<typename Scalar, bool is_integer>
struct scalar_sign_op<Scalar,true, is_integer> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
    typedef typename NumTraits<Scalar>::Real real_type;
    real_type aa = numext::abs(a);
    if (aa==real_type(0))
      return Scalar(0);
    aa = real_type(1)/aa;
    return Scalar(a.real()*aa, a.imag()*aa );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sign_op<Scalar> >
{ enum {
    Cost =
        NumTraits<Scalar>::IsComplex
        ? ( 8*NumTraits<Scalar>::MulCost  ) // roughly
        : ( 3*NumTraits<Scalar>::AddCost),
    PacketAccess = packet_traits<Scalar>::HasSign
  };
};

/** \internal
  * \brief Template functor to compute the logistic function of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::logistic()
  */
template <typename T>
struct scalar_logistic_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_logistic_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator()(const T& x) const {
    return packetOp(x);
  }

  template <typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(const Packet& x) const {
    const Packet one = pset1<Packet>(T(1));
    return pdiv(one, padd(one, pexp(pnegate(x))));
  }
};

#ifndef EIGEN_GPU_COMPILE_PHASE
/** \internal
  * \brief Template specialization of the logistic function for float.
  *
  *  Uses just a 9/10-degree rational interpolant which
  *  interpolates 1/(1+exp(-x)) - 0.5 up to a couple of ulps in the range
  *  [-9, 18]. Below -9 we use the more accurate approximation
  *  1/(1+exp(-x)) ~= exp(x), and above 18 the logistic function is 1 withing
  *  one ulp. The shifted logistic is interpolated because it was easier to
  *  make the fit converge.
  *
  */
template <>
struct scalar_logistic_op<float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_logistic_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator()(const float& x) const {
    return packetOp(x);
  }

  template <typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(const Packet& _x) const {
    const Packet cutoff_lower = pset1<Packet>(-9.f);
    const Packet lt_mask = pcmp_lt<Packet>(_x, cutoff_lower);
    const bool any_small = predux_any(lt_mask);

    // The upper cut-off is the smallest x for which the rational approximation evaluates to 1.
    // Choosing this value saves us a few instructions clamping the results at the end.
#ifdef EIGEN_VECTORIZE_FMA
    const Packet cutoff_upper = pset1<Packet>(15.7243833541870117f);
#else
    const Packet cutoff_upper = pset1<Packet>(15.6437711715698242f);
#endif
    const Packet x = pmin(_x, cutoff_upper);

    // The monomial coefficients of the numerator polynomial (odd).
    const Packet alpha_1 = pset1<Packet>(2.48287947061529e-01f);
    const Packet alpha_3 = pset1<Packet>(8.51377133304701e-03f);
    const Packet alpha_5 = pset1<Packet>(6.08574864600143e-05f);
    const Packet alpha_7 = pset1<Packet>(1.15627324459942e-07f);
    const Packet alpha_9 = pset1<Packet>(4.37031012579801e-11f);

    // The monomial coefficients of the denominator polynomial (even).
    const Packet beta_0 = pset1<Packet>(9.93151921023180e-01f);
    const Packet beta_2 = pset1<Packet>(1.16817656904453e-01f);
    const Packet beta_4 = pset1<Packet>(1.70198817374094e-03f);
    const Packet beta_6 = pset1<Packet>(6.29106785017040e-06f);
    const Packet beta_8 = pset1<Packet>(5.76102136993427e-09f);
    const Packet beta_10 = pset1<Packet>(6.10247389755681e-13f);

    // Since the polynomials are odd/even, we need x^2.
    const Packet x2 = pmul(x, x);

    // Evaluate the numerator polynomial p.
    Packet p = pmadd(x2, alpha_9, alpha_7);
    p = pmadd(x2, p, alpha_5);
    p = pmadd(x2, p, alpha_3);
    p = pmadd(x2, p, alpha_1);
    p = pmul(x, p);

    // Evaluate the denominator polynomial q.
    Packet q = pmadd(x2, beta_10, beta_8);
    q = pmadd(x2, q, beta_6);
    q = pmadd(x2, q, beta_4);
    q = pmadd(x2, q, beta_2);
    q = pmadd(x2, q, beta_0);
    // Divide the numerator by the denominator and shift it up.
    const Packet logistic = padd(pdiv(p, q), pset1<Packet>(0.5f));
    if (EIGEN_PREDICT_FALSE(any_small)) {
      const Packet exponential = pexp(_x);
      return pselect(lt_mask, exponential, logistic);
    } else {
      return logistic;
    }
  }
};
#endif  // #ifndef EIGEN_GPU_COMPILE_PHASE

template <typename T>
struct functor_traits<scalar_logistic_op<T> > {
  enum {
    // The cost estimate for float here here is for the common(?) case where
    // all arguments are greater than -9.
    Cost = scalar_div_cost<T, packet_traits<T>::HasDiv>::value +
           (internal::is_same<T, float>::value
                ? NumTraits<T>::AddCost * 15 + NumTraits<T>::MulCost * 11
                : NumTraits<T>::AddCost * 2 +
                      functor_traits<scalar_exp_op<T> >::Cost),
    PacketAccess =
        packet_traits<T>::HasAdd && packet_traits<T>::HasDiv &&
        (internal::is_same<T, float>::value
             ? packet_traits<T>::HasMul && packet_traits<T>::HasMax &&
                   packet_traits<T>::HasMin
             : packet_traits<T>::HasNegate && packet_traits<T>::HasExp)
  };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralBlockPanelKernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_BLOCK_PANEL_H
#define EIGEN_GENERAL_BLOCK_PANEL_H


namespace Eigen {

namespace internal {

enum GEBPPacketSizeType {
  GEBPPacketFull = 0,
  GEBPPacketHalf,
  GEBPPacketQuarter
};

template<typename _LhsScalar, typename _RhsScalar, bool _ConjLhs=false, bool _ConjRhs=false, int Arch=Architecture::Target, int _PacketSize=GEBPPacketFull>
class gebp_traits;


/** \internal \returns b if a<=0, and returns a otherwise. */
inline std::ptrdiff_t manage_caching_sizes_helper(std::ptrdiff_t a, std::ptrdiff_t b)
{
  return a<=0 ? b : a;
}

#if defined(EIGEN_DEFAULT_L1_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L1_CACHE_SIZE(val) EIGEN_DEFAULT_L1_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L1_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L1_CACHE_SIZE)

#if defined(EIGEN_DEFAULT_L2_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L2_CACHE_SIZE(val) EIGEN_DEFAULT_L2_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L2_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L2_CACHE_SIZE)

#if defined(EIGEN_DEFAULT_L3_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L3_CACHE_SIZE(val) EIGEN_DEFAULT_L3_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L3_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L3_CACHE_SIZE)
  
#if EIGEN_ARCH_i386_OR_x86_64
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(32*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(256*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(2*1024*1024);
#elif EIGEN_ARCH_PPC
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(64*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(512*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(4*1024*1024);
#else
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(16*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(512*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(512*1024);
#endif

#undef EIGEN_SET_DEFAULT_L1_CACHE_SIZE
#undef EIGEN_SET_DEFAULT_L2_CACHE_SIZE
#undef EIGEN_SET_DEFAULT_L3_CACHE_SIZE

/** \internal */
struct CacheSizes {
  CacheSizes(): m_l1(-1),m_l2(-1),m_l3(-1) {
    int l1CacheSize, l2CacheSize, l3CacheSize;
    queryCacheSizes(l1CacheSize, l2CacheSize, l3CacheSize);
    m_l1 = manage_caching_sizes_helper(l1CacheSize, defaultL1CacheSize);
    m_l2 = manage_caching_sizes_helper(l2CacheSize, defaultL2CacheSize);
    m_l3 = manage_caching_sizes_helper(l3CacheSize, defaultL3CacheSize);
  }

  std::ptrdiff_t m_l1;
  std::ptrdiff_t m_l2;
  std::ptrdiff_t m_l3;
};

/** \internal */
inline void manage_caching_sizes(Action action, std::ptrdiff_t* l1, std::ptrdiff_t* l2, std::ptrdiff_t* l3)
{
  static CacheSizes m_cacheSizes;

  if(action==SetAction)
  {
    // set the cpu cache size and cache all block sizes from a global cache size in byte
    eigen_internal_assert(l1!=0 && l2!=0);
    m_cacheSizes.m_l1 = *l1;
    m_cacheSizes.m_l2 = *l2;
    m_cacheSizes.m_l3 = *l3;
  }
  else if(action==GetAction)
  {
    eigen_internal_assert(l1!=0 && l2!=0);
    *l1 = m_cacheSizes.m_l1;
    *l2 = m_cacheSizes.m_l2;
    *l3 = m_cacheSizes.m_l3;
  }
  else
  {
    eigen_internal_assert(false);
  }
}

/* Helper for computeProductBlockingSizes.
 *
 * Given a m x k times k x n matrix product of scalar types \c LhsScalar and \c RhsScalar,
 * this function computes the blocking size parameters along the respective dimensions
 * for matrix products and related algorithms. The blocking sizes depends on various
 * parameters:
 * - the L1 and L2 cache sizes,
 * - the register level blocking sizes defined by gebp_traits,
 * - the number of scalars that fit into a packet (when vectorization is enabled).
 *
 * \sa setCpuCacheSizes */

template<typename LhsScalar, typename RhsScalar, int KcFactor, typename Index>
void evaluateProductBlockingSizesHeuristic(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  typedef gebp_traits<LhsScalar,RhsScalar> Traits;

  // Explanations:
  // Let's recall that the product algorithms form mc x kc vertical panels A' on the lhs and
  // kc x nc blocks B' on the rhs. B' has to fit into L2/L3 cache. Moreover, A' is processed
  // per mr x kc horizontal small panels where mr is the blocking size along the m dimension
  // at the register level. This small horizontal panel has to stay within L1 cache.
  std::ptrdiff_t l1, l2, l3;
  manage_caching_sizes(GetAction, &l1, &l2, &l3);
  #ifdef EIGEN_VECTORIZE_AVX512
  // We need to find a rationale for that, but without this adjustment,
  // performance with AVX512 is pretty bad, like -20% slower.
  // One reason is that with increasing packet-size, the blocking size k
  // has to become pretty small if we want that 1 lhs panel fit within L1.
  // For instance, with the 3pX4 kernel and double, the size of the lhs+rhs panels are:
  //   k*(3*64 + 4*8) Bytes, with l1=32kBytes, and k%8=0, we have k=144.
  // This is quite small for a good reuse of the accumulation registers.
  l1 *= 4;
  #endif

  if (num_threads > 1) {
    typedef typename Traits::ResScalar ResScalar;
    enum {
      kdiv = KcFactor * (Traits::mr * sizeof(LhsScalar) + Traits::nr * sizeof(RhsScalar)),
      ksub = Traits::mr * Traits::nr * sizeof(ResScalar),
      kr = 8,
      mr = Traits::mr,
      nr = Traits::nr
    };
    // Increasing k gives us more time to prefetch the content of the "C"
    // registers. However once the latency is hidden there is no point in
    // increasing the value of k, so we'll cap it at 320 (value determined
    // experimentally).
    // To avoid that k vanishes, we make k_cache at least as big as kr
    const Index k_cache = numext::maxi<Index>(kr, (numext::mini<Index>)((l1-ksub)/kdiv, 320));
    if (k_cache < k) {
      k = k_cache - (k_cache % kr);
      eigen_internal_assert(k > 0);
    }

    const Index n_cache = (l2-l1) / (nr * sizeof(RhsScalar) * k);
    const Index n_per_thread = numext::div_ceil(n, num_threads);
    if (n_cache <= n_per_thread) {
      // Don't exceed the capacity of the l2 cache.
      eigen_internal_assert(n_cache >= static_cast<Index>(nr));
      n = n_cache - (n_cache % nr);
      eigen_internal_assert(n > 0);
    } else {
      n = (numext::mini<Index>)(n, (n_per_thread + nr - 1) - ((n_per_thread + nr - 1) % nr));
    }

    if (l3 > l2) {
      // l3 is shared between all cores, so we'll give each thread its own chunk of l3.
      const Index m_cache = (l3-l2) / (sizeof(LhsScalar) * k * num_threads);
      const Index m_per_thread = numext::div_ceil(m, num_threads);
      if(m_cache < m_per_thread && m_cache >= static_cast<Index>(mr)) {
        m = m_cache - (m_cache % mr);
        eigen_internal_assert(m > 0);
      } else {
        m = (numext::mini<Index>)(m, (m_per_thread + mr - 1) - ((m_per_thread + mr - 1) % mr));
      }
    }
  }
  else {
    // In unit tests we do not want to use extra large matrices,
    // so we reduce the cache size to check the blocking strategy is not flawed
#ifdef EIGEN_DEBUG_SMALL_PRODUCT_BLOCKS
    l1 = 9*1024;
    l2 = 32*1024;
    l3 = 512*1024;
#endif

    // Early return for small problems because the computation below are time consuming for small problems.
    // Perhaps it would make more sense to consider k*n*m??
    // Note that for very tiny problem, this function should be bypassed anyway
    // because we use the coefficient-based implementation for them.
    if((numext::maxi)(k,(numext::maxi)(m,n))<48)
      return;

    typedef typename Traits::ResScalar ResScalar;
    enum {
      k_peeling = 8,
      k_div = KcFactor * (Traits::mr * sizeof(LhsScalar) + Traits::nr * sizeof(RhsScalar)),
      k_sub = Traits::mr * Traits::nr * sizeof(ResScalar)
    };

    // ---- 1st level of blocking on L1, yields kc ----

    // Blocking on the third dimension (i.e., k) is chosen so that an horizontal panel
    // of size mr x kc of the lhs plus a vertical panel of kc x nr of the rhs both fits within L1 cache.
    // We also include a register-level block of the result (mx x nr).
    // (In an ideal world only the lhs panel would stay in L1)
    // Moreover, kc has to be a multiple of 8 to be compatible with loop peeling, leading to a maximum blocking size of:
    const Index max_kc = numext::maxi<Index>(((l1-k_sub)/k_div) & (~(k_peeling-1)),1);
    const Index old_k = k;
    if(k>max_kc)
    {
      // We are really blocking on the third dimension:
      // -> reduce blocking size to make sure the last block is as large as possible
      //    while keeping the same number of sweeps over the result.
      k = (k%max_kc)==0 ? max_kc
                        : max_kc - k_peeling * ((max_kc-1-(k%max_kc))/(k_peeling*(k/max_kc+1)));

      eigen_internal_assert(((old_k/k) == (old_k/max_kc)) && "the number of sweeps has to remain the same");
    }

    // ---- 2nd level of blocking on max(L2,L3), yields nc ----

    // TODO find a reliable way to get the actual amount of cache per core to use for 2nd level blocking, that is:
    //      actual_l2 = max(l2, l3/nb_core_sharing_l3)
    // The number below is quite conservative: it is better to underestimate the cache size rather than overestimating it)
    // For instance, it corresponds to 6MB of L3 shared among 4 cores.
    #ifdef EIGEN_DEBUG_SMALL_PRODUCT_BLOCKS
    const Index actual_l2 = l3;
    #else
    const Index actual_l2 = 1572864; // == 1.5 MB
    #endif

    // Here, nc is chosen such that a block of kc x nc of the rhs fit within half of L2.
    // The second half is implicitly reserved to access the result and lhs coefficients.
    // When k<max_kc, then nc can arbitrarily growth. In practice, it seems to be fruitful
    // to limit this growth: we bound nc to growth by a factor x1.5.
    // However, if the entire lhs block fit within L1, then we are not going to block on the rows at all,
    // and it becomes fruitful to keep the packed rhs blocks in L1 if there is enough remaining space.
    Index max_nc;
    const Index lhs_bytes = m * k * sizeof(LhsScalar);
    const Index remaining_l1 = l1- k_sub - lhs_bytes;
    if(remaining_l1 >= Index(Traits::nr*sizeof(RhsScalar))*k)
    {
      // L1 blocking
      max_nc = remaining_l1 / (k*sizeof(RhsScalar));
    }
    else
    {
      // L2 blocking
      max_nc = (3*actual_l2)/(2*2*max_kc*sizeof(RhsScalar));
    }
    // WARNING Below, we assume that Traits::nr is a power of two.
    Index nc = numext::mini<Index>(actual_l2/(2*k*sizeof(RhsScalar)), max_nc) & (~(Traits::nr-1));
    if(n>nc)
    {
      // We are really blocking over the columns:
      // -> reduce blocking size to make sure the last block is as large as possible
      //    while keeping the same number of sweeps over the packed lhs.
      //    Here we allow one more sweep if this gives us a perfect match, thus the commented "-1"
      n = (n%nc)==0 ? nc
                    : (nc - Traits::nr * ((nc/*-1*/-(n%nc))/(Traits::nr*(n/nc+1))));
    }
    else if(old_k==k)
    {
      // So far, no blocking at all, i.e., kc==k, and nc==n.
      // In this case, let's perform a blocking over the rows such that the packed lhs data is kept in cache L1/L2
      // TODO: part of this blocking strategy is now implemented within the kernel itself, so the L1-based heuristic here should be obsolete.
      Index problem_size = k*n*sizeof(LhsScalar);
      Index actual_lm = actual_l2;
      Index max_mc = m;
      if(problem_size<=1024)
      {
        // problem is small enough to keep in L1
        // Let's choose m such that lhs's block fit in 1/3 of L1
        actual_lm = l1;
      }
      else if(l3!=0 && problem_size<=32768)
      {
        // we have both L2 and L3, and problem is small enough to be kept in L2
        // Let's choose m such that lhs's block fit in 1/3 of L2
        actual_lm = l2;
        max_mc = (numext::mini<Index>)(576,max_mc);
      }
      Index mc = (numext::mini<Index>)(actual_lm/(3*k*sizeof(LhsScalar)), max_mc);
      if (mc > Traits::mr) mc -= mc % Traits::mr;
      else if (mc==0) return;
      m = (m%mc)==0 ? mc
                    : (mc - Traits::mr * ((mc/*-1*/-(m%mc))/(Traits::mr*(m/mc+1))));
    }
  }
}

template <typename Index>
inline bool useSpecificBlockingSizes(Index& k, Index& m, Index& n)
{
#ifdef EIGEN_TEST_SPECIFIC_BLOCKING_SIZES
  if (EIGEN_TEST_SPECIFIC_BLOCKING_SIZES) {
    k = numext::mini<Index>(k, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_K);
    m = numext::mini<Index>(m, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_M);
    n = numext::mini<Index>(n, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_N);
    return true;
  }
#else
  EIGEN_UNUSED_VARIABLE(k)
  EIGEN_UNUSED_VARIABLE(m)
  EIGEN_UNUSED_VARIABLE(n)
#endif
  return false;
}

/** \brief Computes the blocking parameters for a m x k times k x n matrix product
  *
  * \param[in,out] k Input: the third dimension of the product. Output: the blocking size along the same dimension.
  * \param[in,out] m Input: the number of rows of the left hand side. Output: the blocking size along the same dimension.
  * \param[in,out] n Input: the number of columns of the right hand side. Output: the blocking size along the same dimension.
  *
  * Given a m x k times k x n matrix product of scalar types \c LhsScalar and \c RhsScalar,
  * this function computes the blocking size parameters along the respective dimensions
  * for matrix products and related algorithms.
  *
  * The blocking size parameters may be evaluated:
  *   - either by a heuristic based on cache sizes;
  *   - or using fixed prescribed values (for testing purposes).
  *
  * \sa setCpuCacheSizes */

template<typename LhsScalar, typename RhsScalar, int KcFactor, typename Index>
void computeProductBlockingSizes(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  if (!useSpecificBlockingSizes(k, m, n)) {
    evaluateProductBlockingSizesHeuristic<LhsScalar, RhsScalar, KcFactor, Index>(k, m, n, num_threads);
  }
}

template<typename LhsScalar, typename RhsScalar, typename Index>
inline void computeProductBlockingSizes(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  computeProductBlockingSizes<LhsScalar,RhsScalar,1,Index>(k, m, n, num_threads);
}

template <typename RhsPacket, typename RhsPacketx4, int registers_taken>
struct RhsPanelHelper {
 private:
  static const int remaining_registers = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS - registers_taken;
 public:
  typedef typename conditional<remaining_registers>=4, RhsPacketx4, RhsPacket>::type type;
};

template <typename Packet>
struct QuadPacket
{
  Packet B_0, B1, B2, B3;
  const Packet& get(const FixedInt<0>&) const { return B_0; }
  const Packet& get(const FixedInt<1>&) const { return B1; }
  const Packet& get(const FixedInt<2>&) const { return B2; }
  const Packet& get(const FixedInt<3>&) const { return B3; }
};

template <int N, typename T1, typename T2, typename T3>
struct packet_conditional { typedef T3 type; };

template <typename T1, typename T2, typename T3>
struct packet_conditional<GEBPPacketFull, T1, T2, T3> { typedef T1 type; };

template <typename T1, typename T2, typename T3>
struct packet_conditional<GEBPPacketHalf, T1, T2, T3> { typedef T2 type; };

#define PACKET_DECL_COND_PREFIX(prefix, name, packet_size)         \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<name ## Scalar>::type, \
                                      typename packet_traits<name ## Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  prefix ## name ## Packet

#define PACKET_DECL_COND(name, packet_size)                        \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<name ## Scalar>::type, \
                                      typename packet_traits<name ## Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  name ## Packet

#define PACKET_DECL_COND_SCALAR_PREFIX(prefix, packet_size)        \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<Scalar>::type, \
                                      typename packet_traits<Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<Scalar>::half>::half>::type \
  prefix ## ScalarPacket

#define PACKET_DECL_COND_SCALAR(packet_size)                       \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<Scalar>::type, \
                                      typename packet_traits<Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<Scalar>::half>::half>::type \
  ScalarPacket

/* Vectorization logic
 *  real*real: unpack rhs to constant packets, ...
 * 
 *  cd*cd : unpack rhs to (b_r,b_r), (b_i,b_i), mul to get (a_r b_r,a_i b_r) (a_r b_i,a_i b_i),
 *          storing each res packet into two packets (2x2),
 *          at the end combine them: swap the second and addsub them 
 *  cf*cf : same but with 2x4 blocks
 *  cplx*real : unpack rhs to constant packets, ...
 *  real*cplx : load lhs as (a0,a0,a1,a1), and mul as usual
 */
template<typename _LhsScalar, typename _RhsScalar, bool _ConjLhs, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits
{
public:
  typedef _LhsScalar LhsScalar;
  typedef _RhsScalar RhsScalar;
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<_LhsPacket>::vectorizable && unpacket_traits<_RhsPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,

    // register block size along the N direction must be 1 or 4
    nr = 4,

    // register block size along the M direction (currently, this one cannot be modified)
    default_mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*LhsPacketSize,
#if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD) && !defined(EIGEN_VECTORIZE_ALTIVEC) && !defined(EIGEN_VECTORIZE_VSX) \
    && ((!EIGEN_COMP_MSVC) || (EIGEN_COMP_MSVC>=1914))
    // we assume 16 registers or more
    // See bug 992, if the scalar type is not vectorizable but that EIGEN_HAS_SINGLE_INSTRUCTION_MADD is defined,
    // then using 3*LhsPacketSize triggers non-implemented paths in syrk.
    // Bug 1515: MSVC prior to v19.14 yields to register spilling.
    mr = Vectorizable ? 3*LhsPacketSize : default_mr,
#else
    mr = default_mr,
#endif
    
    LhsProgress = LhsPacketSize,
    RhsProgress = 1
  };


  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;

  typedef QuadPacket<RhsPacket> RhsPacketx4;
  typedef ResPacket AccPacket;
  
  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {
  }

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = ploadquad<RhsPacket>(b);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = pload<LhsPacketType>(a);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>(a);
  }

  template<typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    conj_helper<LhsPacketType,RhsPacketType,ConjLhs,ConjRhs> cj;
    // It would be a lot cleaner to call pmadd all the time. Unfortunately if we
    // let gcc allocate the register in which to store the result of the pmul
    // (in the case where there is no FMA) gcc fails to figure out how to avoid
    // spilling register.
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c = cj.pmadd(a,b,c);
#else
    tmp = b; tmp = cj.pmul(a,tmp); c = padd(c,tmp);
#endif
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  EIGEN_STRONG_INLINE void acc(const AccPacket& c, const ResPacket& alpha, ResPacket& r) const
  {
    r = pmadd(c,alpha,r);
  }
  
  template<typename ResPacketHalf>
  EIGEN_STRONG_INLINE void acc(const ResPacketHalf& c, const ResPacketHalf& alpha, ResPacketHalf& r) const
  {
    r = pmadd(c,alpha,r);
  }

};

template<typename RealScalar, bool _ConjLhs, int Arch, int _PacketSize>
class gebp_traits<std::complex<RealScalar>, RealScalar, _ConjLhs, false, Arch, _PacketSize>
{
public:
  typedef std::complex<RealScalar> LhsScalar;
  typedef RealScalar RhsScalar;
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = false,
    Vectorizable = unpacket_traits<_LhsPacket>::vectorizable && unpacket_traits<_RhsPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    nr = 4,
#if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD) && !defined(EIGEN_VECTORIZE_ALTIVEC) && !defined(EIGEN_VECTORIZE_VSX)
    // we assume 16 registers
    mr = 3*LhsPacketSize,
#else
    mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*LhsPacketSize,
#endif

    LhsProgress = LhsPacketSize,
    RhsProgress = 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;

  typedef QuadPacket<RhsPacket> RhsPacketx4;

  typedef ResPacket AccPacket;

  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhsQuad_impl(b,dest, typename conditional<RhsPacketSize==16,true_type,false_type>::type());
  }

  EIGEN_STRONG_INLINE void loadRhsQuad_impl(const RhsScalar* b, RhsPacket& dest, const true_type&) const
  {
    // FIXME we can do better!
    // what we want here is a ploadheight
    RhsScalar tmp[4] = {b[0],b[0],b[1],b[1]};
    dest = ploadquad<RhsPacket>(tmp);
  }

  EIGEN_STRONG_INLINE void loadRhsQuad_impl(const RhsScalar* b, RhsPacket& dest, const false_type&) const
  {
    eigen_internal_assert(RhsPacketSize<=8);
    dest = pset1<RhsPacket>(*b);
  }

  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = pload<LhsPacket>(a);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>(a);
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    madd_impl(a, b, c, tmp, typename conditional<Vectorizable,true_type,false_type>::type());
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void madd_impl(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const true_type&) const
  {
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c.v = pmadd(a.v,b,c.v);
#else
    tmp = b; tmp = pmul(a.v,tmp); c.v = padd(c.v,tmp);
#endif
  }

  EIGEN_STRONG_INLINE void madd_impl(const LhsScalar& a, const RhsScalar& b, ResScalar& c, RhsScalar& /*tmp*/, const false_type&) const
  {
    c += a * b;
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  template <typename ResPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void acc(const AccPacketType& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    conj_helper<ResPacketType,ResPacketType,ConjLhs,false> cj;
    r = cj.pmadd(c,alpha,r);
  }

protected:
};

template<typename Packet>
struct DoublePacket
{
  Packet first;
  Packet second;
};

template<typename Packet>
DoublePacket<Packet> padd(const DoublePacket<Packet> &a, const DoublePacket<Packet> &b)
{
  DoublePacket<Packet> res;
  res.first  = padd(a.first, b.first);
  res.second = padd(a.second,b.second);
  return res;
}

// note that for DoublePacket<RealPacket> the "4" in "downto4"
// corresponds to the number of complexes, so it means "8"
// it terms of real coefficients.

template<typename Packet>
const DoublePacket<Packet>&
predux_half_dowto4(const DoublePacket<Packet> &a,
                   typename enable_if<unpacket_traits<Packet>::size<=8>::type* = 0)
{
  return a;
}

template<typename Packet>
DoublePacket<typename unpacket_traits<Packet>::half>
predux_half_dowto4(const DoublePacket<Packet> &a,
                   typename enable_if<unpacket_traits<Packet>::size==16>::type* = 0)
{
  // yes, that's pretty hackish :(
  DoublePacket<typename unpacket_traits<Packet>::half> res;
  typedef std::complex<typename unpacket_traits<Packet>::type> Cplx;
  typedef typename packet_traits<Cplx>::type CplxPacket;
  res.first  = predux_half_dowto4(CplxPacket(a.first)).v;
  res.second = predux_half_dowto4(CplxPacket(a.second)).v;
  return res;
}

// same here, "quad" actually means "8" in terms of real coefficients
template<typename Scalar, typename RealPacket>
void loadQuadToDoublePacket(const Scalar* b, DoublePacket<RealPacket>& dest,
                            typename enable_if<unpacket_traits<RealPacket>::size<=8>::type* = 0)
{
  dest.first  = pset1<RealPacket>(numext::real(*b));
  dest.second = pset1<RealPacket>(numext::imag(*b));
}

template<typename Scalar, typename RealPacket>
void loadQuadToDoublePacket(const Scalar* b, DoublePacket<RealPacket>& dest,
                            typename enable_if<unpacket_traits<RealPacket>::size==16>::type* = 0)
{
  // yes, that's pretty hackish too :(
  typedef typename NumTraits<Scalar>::Real RealScalar;
  RealScalar r[4] = {numext::real(b[0]), numext::real(b[0]), numext::real(b[1]), numext::real(b[1])};
  RealScalar i[4] = {numext::imag(b[0]), numext::imag(b[0]), numext::imag(b[1]), numext::imag(b[1])};
  dest.first  = ploadquad<RealPacket>(r);
  dest.second = ploadquad<RealPacket>(i);
}


template<typename Packet> struct unpacket_traits<DoublePacket<Packet> > {
  typedef DoublePacket<typename unpacket_traits<Packet>::half> half;
};
// template<typename Packet>
// DoublePacket<Packet> pmadd(const DoublePacket<Packet> &a, const DoublePacket<Packet> &b)
// {
//   DoublePacket<Packet> res;
//   res.first  = padd(a.first, b.first);
//   res.second = padd(a.second,b.second);
//   return res;
// }

template<typename RealScalar, bool _ConjLhs, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits<std::complex<RealScalar>, std::complex<RealScalar>, _ConjLhs, _ConjRhs, Arch, _PacketSize >
{
public:
  typedef std::complex<RealScalar>  Scalar;
  typedef std::complex<RealScalar>  LhsScalar;
  typedef std::complex<RealScalar>  RhsScalar;
  typedef std::complex<RealScalar>  ResScalar;
  
  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
  PACKET_DECL_COND(Real, _PacketSize);
  PACKET_DECL_COND_SCALAR(_PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<RealPacket>::vectorizable
                && unpacket_traits<ScalarPacket>::vectorizable,
    ResPacketSize   = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<RhsScalar>::size : 1,
    RealPacketSize  = Vectorizable ? unpacket_traits<RealPacket>::size : 1,

    // FIXME: should depend on NumberOfRegisters
    nr = 4,
    mr = ResPacketSize,

    LhsProgress = ResPacketSize,
    RhsProgress = 1
  };
  
  typedef DoublePacket<RealPacket>                 DoublePacketType;

  typedef typename conditional<Vectorizable,ScalarPacket,Scalar>::type LhsPacket4Packing;
  typedef typename conditional<Vectorizable,RealPacket,  Scalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,DoublePacketType,Scalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,ScalarPacket,Scalar>::type ResPacket;
  typedef typename conditional<Vectorizable,DoublePacketType,Scalar>::type AccPacket;

  // this actualy holds 8 packets!
  typedef QuadPacket<RhsPacket> RhsPacketx4;
  
  EIGEN_STRONG_INLINE void initAcc(Scalar& p) { p = Scalar(0); }

  EIGEN_STRONG_INLINE void initAcc(DoublePacketType& p)
  {
    p.first   = pset1<RealPacket>(RealScalar(0));
    p.second  = pset1<RealPacket>(RealScalar(0));
  }

  // Scalar path
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, ScalarPacket& dest) const
  {
    dest = pset1<ScalarPacket>(*b);
  }

  // Vectorized path
  template<typename RealPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, DoublePacket<RealPacketType>& dest) const
  {
    dest.first  = pset1<RealPacketType>(numext::real(*b));
    dest.second = pset1<RealPacketType>(numext::imag(*b));
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    loadRhs(b, dest.B_0);
    loadRhs(b + 1, dest.B1);
    loadRhs(b + 2, dest.B2);
    loadRhs(b + 3, dest.B3);
  }

  // Scalar path
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, ScalarPacket& dest) const
  {
    loadRhs(b, dest);
  }

  // Vectorized path
  template<typename RealPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, DoublePacket<RealPacketType>& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const {}
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, ResPacket& dest) const
  {
    loadRhs(b,dest);
  }
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, DoublePacketType& dest) const
  {
    loadQuadToDoublePacket(b,dest);
  }

  // nothing special here
  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = pload<LhsPacket>((const typename unpacket_traits<LhsPacket>::type*)(a));
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>((const typename unpacket_traits<LhsPacketType>::type*)(a));
  }

  template<typename LhsPacketType, typename RhsPacketType, typename ResPacketType, typename TmpType, typename LaneIdType>
  EIGEN_STRONG_INLINE
  typename enable_if<!is_same<RhsPacketType,RhsPacketx4>::value>::type
  madd(const LhsPacketType& a, const RhsPacketType& b, DoublePacket<ResPacketType>& c, TmpType& /*tmp*/, const LaneIdType&) const
  {
    c.first   = padd(pmul(a,b.first), c.first);
    c.second  = padd(pmul(a,b.second),c.second);
  }

  template<typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, ResPacket& c, RhsPacket& /*tmp*/, const LaneIdType&) const
  {
    c = cj.pmadd(a,b,c);
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }
  
  EIGEN_STRONG_INLINE void acc(const Scalar& c, const Scalar& alpha, Scalar& r) const { r += alpha * c; }
  
  template<typename RealPacketType, typename ResPacketType>
  EIGEN_STRONG_INLINE void acc(const DoublePacket<RealPacketType>& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    // assemble c
    ResPacketType tmp;
    if((!ConjLhs)&&(!ConjRhs))
    {
      tmp = pcplxflip(pconj(ResPacketType(c.second)));
      tmp = padd(ResPacketType(c.first),tmp);
    }
    else if((!ConjLhs)&&(ConjRhs))
    {
      tmp = pconj(pcplxflip(ResPacketType(c.second)));
      tmp = padd(ResPacketType(c.first),tmp);
    }
    else if((ConjLhs)&&(!ConjRhs))
    {
      tmp = pcplxflip(ResPacketType(c.second));
      tmp = padd(pconj(ResPacketType(c.first)),tmp);
    }
    else if((ConjLhs)&&(ConjRhs))
    {
      tmp = pcplxflip(ResPacketType(c.second));
      tmp = psub(pconj(ResPacketType(c.first)),tmp);
    }
    
    r = pmadd(tmp,alpha,r);
  }

protected:
  conj_helper<LhsScalar,RhsScalar,ConjLhs,ConjRhs> cj;
};

template<typename RealScalar, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits<RealScalar, std::complex<RealScalar>, false, _ConjRhs, Arch, _PacketSize >
{
public:
  typedef std::complex<RealScalar>  Scalar;
  typedef RealScalar  LhsScalar;
  typedef Scalar      RhsScalar;
  typedef Scalar      ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Real, _PacketSize);
  PACKET_DECL_COND_SCALAR_PREFIX(_, _PacketSize);

#undef PACKET_DECL_COND_SCALAR_PREFIX
#undef PACKET_DECL_COND_PREFIX
#undef PACKET_DECL_COND_SCALAR
#undef PACKET_DECL_COND

  enum {
    ConjLhs = false,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<_RealPacket>::vectorizable
                && unpacket_traits<_ScalarPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    // FIXME: should depend on NumberOfRegisters
    nr = 4,
    mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*ResPacketSize,

    LhsProgress = ResPacketSize,
    RhsProgress = 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;
  typedef QuadPacket<RhsPacket> RhsPacketx4;
  typedef ResPacket AccPacket;

  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = ploaddup<LhsPacket>(a);
  }
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = ploadquad<RhsPacket>(b);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploaddup<LhsPacketType>(a);
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    madd_impl(a, b, c, tmp, typename conditional<Vectorizable,true_type,false_type>::type());
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void madd_impl(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const true_type&) const
  {
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c.v = pmadd(a,b.v,c.v);
#else
    tmp = b; tmp.v = pmul(a,tmp.v); c = padd(c,tmp);
#endif
    
  }

  EIGEN_STRONG_INLINE void madd_impl(const LhsScalar& a, const RhsScalar& b, ResScalar& c, RhsScalar& /*tmp*/, const false_type&) const
  {
    c += a * b;
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  template <typename ResPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void acc(const AccPacketType& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    conj_helper<ResPacketType,ResPacketType,false,ConjRhs> cj;
    r = cj.pmadd(alpha,c,r);
  }

protected:

};

/* optimized General packed Block * packed Panel product kernel
 *
 * Mixing type logic: C += A * B
 *  |  A  |  B  | comments
 *  |real |cplx | no vectorization yet, would require to pack A with duplication
 *  |cplx |real | easy vectorization
 */
template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target,GEBPPacketHalf> HalfTraits;
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target,GEBPPacketQuarter> QuarterTraits;
  
  typedef typename Traits::ResScalar ResScalar;
  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;
  typedef typename Traits::AccPacket AccPacket;
  typedef typename Traits::RhsPacketx4 RhsPacketx4;

  typedef typename RhsPanelHelper<RhsPacket, RhsPacketx4, 15>::type RhsPanel15;

  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename SwappedTraits::ResScalar SResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;
  typedef typename HalfTraits::AccPacket AccPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;
  typedef typename QuarterTraits::AccPacket AccPacketQuarter;

  typedef typename DataMapper::LinearMapper LinearMapper;

  enum {
    Vectorizable  = Traits::Vectorizable,
    LhsProgress   = Traits::LhsProgress,
    LhsProgressHalf      = HalfTraits::LhsProgress,
    LhsProgressQuarter   = QuarterTraits::LhsProgress,
    RhsProgress   = Traits::RhsProgress,
    RhsProgressHalf      = HalfTraits::RhsProgress,
    RhsProgressQuarter   = QuarterTraits::RhsProgress,
    ResPacketSize = Traits::ResPacketSize
  };

  EIGEN_DONT_INLINE
  void operator()(const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB,
                  Index rows, Index depth, Index cols, ResScalar alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs,
int SwappedLhsProgress = gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target>::LhsProgress>
struct last_row_process_16_packets
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename Traits::ResScalar ResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  EIGEN_STRONG_INLINE void operator()(const DataMapper& res, SwappedTraits &straits, const LhsScalar* blA,
                  const RhsScalar* blB, Index depth, const Index endk, Index i, Index j2,
                  ResScalar alpha, SAccPacket &C0)
    {
      EIGEN_UNUSED_VARIABLE(res);
      EIGEN_UNUSED_VARIABLE(straits);
      EIGEN_UNUSED_VARIABLE(blA);
      EIGEN_UNUSED_VARIABLE(blB);
      EIGEN_UNUSED_VARIABLE(depth);
      EIGEN_UNUSED_VARIABLE(endk);
      EIGEN_UNUSED_VARIABLE(i);
      EIGEN_UNUSED_VARIABLE(j2);
      EIGEN_UNUSED_VARIABLE(alpha);
      EIGEN_UNUSED_VARIABLE(C0);
    }
};


template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct last_row_process_16_packets<LhsScalar, RhsScalar, Index, DataMapper,  mr,  nr, ConjugateLhs,  ConjugateRhs, 16> {
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename Traits::ResScalar ResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  EIGEN_STRONG_INLINE void operator()(const DataMapper& res, SwappedTraits &straits, const LhsScalar* blA,
                  const RhsScalar* blB, Index depth, const Index endk, Index i, Index j2,
                  ResScalar alpha, SAccPacket &C0)
  {
    typedef typename unpacket_traits<typename unpacket_traits<SResPacket>::half>::half SResPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SLhsPacket>::half>::half SLhsPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SRhsPacket>::half>::half SRhsPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SAccPacket>::half>::half SAccPacketQuarter;

    SResPacketQuarter R = res.template gatherPacket<SResPacketQuarter>(i, j2);
    SResPacketQuarter alphav = pset1<SResPacketQuarter>(alpha);

    if (depth - endk > 0)
      {
	// We have to handle the last row(s) of the rhs, which
	// correspond to a half-packet
	SAccPacketQuarter c0 = predux_half_dowto4(predux_half_dowto4(C0));

	for (Index kk = endk; kk < depth; kk++)
	  {
	    SLhsPacketQuarter a0;
	    SRhsPacketQuarter b0;
	    straits.loadLhsUnaligned(blB, a0);
	    straits.loadRhs(blA, b0);
	    straits.madd(a0,b0,c0,b0, fix<0>);
	    blB += SwappedTraits::LhsProgress/4;
	    blA += 1;
	  }
	straits.acc(c0, alphav, R);
      }
    else
      {
	straits.acc(predux_half_dowto4(predux_half_dowto4(C0)), alphav, R);
      }
    res.scatterPacket(i, j2, R);
  }
};

template<int nr, Index LhsProgress, Index RhsProgress, typename LhsScalar, typename RhsScalar, typename ResScalar, typename AccPacket, typename LhsPacket, typename RhsPacket, typename ResPacket, typename GEBPTraits, typename LinearMapper, typename DataMapper>
struct lhs_process_one_packet
{
  typedef typename GEBPTraits::RhsPacketx4 RhsPacketx4;

  EIGEN_STRONG_INLINE void peeled_kc_onestep(Index K, const LhsScalar* blA, const RhsScalar* blB, GEBPTraits traits, LhsPacket *A0, RhsPacketx4 *rhs_panel, RhsPacket *T0, AccPacket *C0, AccPacket *C1, AccPacket *C2, AccPacket *C3)
  {
    EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1X4");
    EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!");
    traits.loadLhs(&blA[(0+1*K)*LhsProgress], *A0);
    traits.loadRhs(&blB[(0+4*K)*RhsProgress], *rhs_panel);
    traits.madd(*A0, *rhs_panel, *C0, *T0, fix<0>);
    traits.madd(*A0, *rhs_panel, *C1, *T0, fix<1>);
    traits.madd(*A0, *rhs_panel, *C2, *T0, fix<2>);
    traits.madd(*A0, *rhs_panel, *C3, *T0, fix<3>);
    #if EIGEN_GNUC_AT_LEAST(6,0) && defined(EIGEN_VECTORIZE_SSE)
    __asm__  ("" : "+x,m" (*A0));
    #endif
    EIGEN_ASM_COMMENT("end step of gebp micro kernel 1X4");
  }

  EIGEN_STRONG_INLINE void operator()(
    const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB, ResScalar alpha,
    Index peelStart, Index peelEnd, Index strideA, Index strideB, Index offsetA, Index offsetB,
    int prefetch_res_offset, Index peeled_kc, Index pk, Index cols, Index depth, Index packet_cols4)
  {
    GEBPTraits traits;

    // loops on each largest micro horizontal panel of lhs
    // (LhsProgress x depth)
    for(Index i=peelStart; i<peelEnd; i+=LhsProgress)
    {
      // loops on each largest micro vertical panel of rhs (depth * nr)
      for(Index j2=0; j2<packet_cols4; j2+=nr)
      {
        // We select a LhsProgress x nr micro block of res
        // which is entirely stored into 1 x nr registers.

        const LhsScalar* blA = &blockA[i*strideA+offsetA*(LhsProgress)];
        prefetch(&blA[0]);

        // gets res block as register
        AccPacket C0, C1, C2, C3;
        traits.initAcc(C0);
        traits.initAcc(C1);
        traits.initAcc(C2);
        traits.initAcc(C3);
        // To improve instruction pipelining, let's double the accumulation registers:
        //  even k will accumulate in C*, while odd k will accumulate in D*.
        // This trick is crutial to get good performance with FMA, otherwise it is 
        // actually faster to perform separated MUL+ADD because of a naturally
        // better instruction-level parallelism.
        AccPacket D0, D1, D2, D3;
        traits.initAcc(D0);
        traits.initAcc(D1);
        traits.initAcc(D2);
        traits.initAcc(D3);

        LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
        LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
        LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
        LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

        r0.prefetch(prefetch_res_offset);
        r1.prefetch(prefetch_res_offset);
        r2.prefetch(prefetch_res_offset);
        r3.prefetch(prefetch_res_offset);

        // performs "inner" products
        const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
        prefetch(&blB[0]);
        LhsPacket A0, A1;

        for(Index k=0; k<peeled_kc; k+=pk)
        {
          EIGEN_ASM_COMMENT("begin gebp micro kernel 1/half/quarterX4");
          RhsPacketx4 rhs_panel;
          RhsPacket T0;

          internal::prefetch(blB+(48+0));
          peeled_kc_onestep(0, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(1, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          peeled_kc_onestep(2, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(3, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          internal::prefetch(blB+(48+16));
          peeled_kc_onestep(4, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(5, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          peeled_kc_onestep(6, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(7, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);

          blB += pk*4*RhsProgress;
          blA += pk*LhsProgress;

          EIGEN_ASM_COMMENT("end gebp micro kernel 1/half/quarterX4");
        }
        C0 = padd(C0,D0);
        C1 = padd(C1,D1);
        C2 = padd(C2,D2);
        C3 = padd(C3,D3);

        // process remaining peeled loop
        for(Index k=peeled_kc; k<depth; k++)
        {
          RhsPacketx4 rhs_panel;
          RhsPacket T0;
          peeled_kc_onestep(0, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          blB += 4*RhsProgress;
          blA += LhsProgress;
        }

        ResPacket R0, R1;
        ResPacket alphav = pset1<ResPacket>(alpha);

        R0 = r0.template loadPacket<ResPacket>(0);
        R1 = r1.template loadPacket<ResPacket>(0);
        traits.acc(C0, alphav, R0);
        traits.acc(C1,  alphav, R1);
        r0.storePacket(0, R0);
        r1.storePacket(0, R1);

        R0 = r2.template loadPacket<ResPacket>(0);
        R1 = r3.template loadPacket<ResPacket>(0);
        traits.acc(C2,  alphav, R0);
        traits.acc(C3,  alphav, R1);
        r2.storePacket(0, R0);
        r3.storePacket(0, R1);
      }

      // Deal with remaining columns of the rhs
      for(Index j2=packet_cols4; j2<cols; j2++)
      {
        // One column at a time
        const LhsScalar* blA = &blockA[i*strideA+offsetA*(LhsProgress)];
        prefetch(&blA[0]);

        // gets res block as register
        AccPacket C0;
        traits.initAcc(C0);

        LinearMapper r0 = res.getLinearMapper(i, j2);

        // performs "inner" products
        const RhsScalar* blB = &blockB[j2*strideB+offsetB];
        LhsPacket A0;

        for(Index k= 0; k<peeled_kc; k+=pk)
        {
          EIGEN_ASM_COMMENT("begin gebp micro kernel 1/half/quarterX1");
          RhsPacket B_0;

#define EIGEN_GEBGP_ONESTEP(K)                                          \
	      do {                                                      \
		EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1/half/quarterX1"); \
		EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
    /* FIXME: why unaligned???? */ \
		traits.loadLhsUnaligned(&blA[(0+1*K)*LhsProgress], A0); \
		traits.loadRhs(&blB[(0+K)*RhsProgress], B_0);		\
		traits.madd(A0, B_0, C0, B_0, fix<0>);				\
		EIGEN_ASM_COMMENT("end step of gebp micro kernel 1/half/quarterX1"); \
	      } while(false);

          EIGEN_GEBGP_ONESTEP(0);
          EIGEN_GEBGP_ONESTEP(1);
          EIGEN_GEBGP_ONESTEP(2);
          EIGEN_GEBGP_ONESTEP(3);
          EIGEN_GEBGP_ONESTEP(4);
          EIGEN_GEBGP_ONESTEP(5);
          EIGEN_GEBGP_ONESTEP(6);
          EIGEN_GEBGP_ONESTEP(7);

          blB += pk*RhsProgress;
          blA += pk*LhsProgress;

          EIGEN_ASM_COMMENT("end gebp micro kernel 1/half/quarterX1");
        }

        // process remaining peeled loop
        for(Index k=peeled_kc; k<depth; k++)
        {
          RhsPacket B_0;
          EIGEN_GEBGP_ONESTEP(0);
          blB += RhsProgress;
          blA += LhsProgress;
        }
#undef EIGEN_GEBGP_ONESTEP
        ResPacket R0;
        ResPacket alphav = pset1<ResPacket>(alpha);
        R0 = r0.template loadPacket<ResPacket>(0);
        traits.acc(C0, alphav, R0);
        r0.storePacket(0, R0);
      }
    }
  }
};

template<int nr, Index LhsProgress, Index RhsProgress, typename LhsScalar, typename RhsScalar, typename ResScalar, typename AccPacket, typename LhsPacket, typename RhsPacket, typename ResPacket, typename GEBPTraits, typename LinearMapper, typename DataMapper>
struct lhs_process_fraction_of_packet : lhs_process_one_packet<nr, LhsProgress, RhsProgress, LhsScalar, RhsScalar, ResScalar, AccPacket, LhsPacket, RhsPacket, ResPacket, GEBPTraits, LinearMapper, DataMapper>
{

EIGEN_STRONG_INLINE void peeled_kc_onestep(Index K, const LhsScalar* blA, const RhsScalar* blB, GEBPTraits traits, LhsPacket *A0, RhsPacket *B_0, RhsPacket *B1, RhsPacket *B2, RhsPacket *B3, AccPacket *C0, AccPacket *C1, AccPacket *C2, AccPacket *C3)
  {
        EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1X4");
        EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!");
        traits.loadLhsUnaligned(&blA[(0+1*K)*(LhsProgress)], *A0);
        traits.broadcastRhs(&blB[(0+4*K)*RhsProgress], *B_0, *B1, *B2, *B3);
        traits.madd(*A0, *B_0, *C0, *B_0);
        traits.madd(*A0, *B1,  *C1, *B1);
        traits.madd(*A0, *B2,  *C2, *B2);
        traits.madd(*A0, *B3,  *C3, *B3);
        EIGEN_ASM_COMMENT("end step of gebp micro kernel 1X4");
  }
};

template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
EIGEN_DONT_INLINE
void gebp_kernel<LhsScalar,RhsScalar,Index,DataMapper,mr,nr,ConjugateLhs,ConjugateRhs>
  ::operator()(const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB,
               Index rows, Index depth, Index cols, ResScalar alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    Traits traits;
    SwappedTraits straits;
    
    if(strideA==-1) strideA = depth;
    if(strideB==-1) strideB = depth;
    conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
    const Index peeled_mc3 = mr>=3*Traits::LhsProgress ? (rows/(3*LhsProgress))*(3*LhsProgress) : 0;
    const Index peeled_mc2 = mr>=2*Traits::LhsProgress ? peeled_mc3+((rows-peeled_mc3)/(2*LhsProgress))*(2*LhsProgress) : 0;
    const Index peeled_mc1 = mr>=1*Traits::LhsProgress ? peeled_mc2+((rows-peeled_mc2)/(1*LhsProgress))*(1*LhsProgress) : 0;
    const Index peeled_mc_half = mr>=LhsProgressHalf ? peeled_mc1+((rows-peeled_mc1)/(LhsProgressHalf))*(LhsProgressHalf) : 0;
    const Index peeled_mc_quarter = mr>=LhsProgressQuarter ? peeled_mc_half+((rows-peeled_mc_half)/(LhsProgressQuarter))*(LhsProgressQuarter) : 0;
    enum { pk = 8 }; // NOTE Such a large peeling factor is important for large matrices (~ +5% when >1000 on Haswell)
    const Index peeled_kc  = depth & ~(pk-1);
    const int prefetch_res_offset = 32/sizeof(ResScalar);    
//     const Index depth2     = depth & ~1;

    //---------- Process 3 * LhsProgress rows at once ----------
    // This corresponds to 3*LhsProgress x nr register blocks.
    // Usually, make sense only with FMA
    if(mr>=3*Traits::LhsProgress)
    {
      // Here, the general idea is to loop on each largest micro horizontal panel of the lhs (3*Traits::LhsProgress x depth)
      // and on each largest micro vertical panel of the rhs (depth * nr).
      // Blocking sizes, i.e., 'depth' has been computed so that the micro horizontal panel of the lhs fit in L1.
      // However, if depth is too small, we can extend the number of rows of these horizontal panels.
      // This actual number of rows is computed as follow:
      const Index l1 = defaultL1CacheSize; // in Bytes, TODO, l1 should be passed to this function.
      // The max(1, ...) here is needed because we may be using blocking params larger than what our known l1 cache size
      // suggests we should be using: either because our known l1 cache size is inaccurate (e.g. on Android, we can only guess),
      // or because we are testing specific blocking sizes.
      const Index actual_panel_rows = (3*LhsProgress) * std::max<Index>(1,( (l1 - sizeof(ResScalar)*mr*nr - depth*nr*sizeof(RhsScalar)) / (depth * sizeof(LhsScalar) * 3*LhsProgress) ));
      for(Index i1=0; i1<peeled_mc3; i1+=actual_panel_rows)
      {
        const Index actual_panel_end = (std::min)(i1+actual_panel_rows, peeled_mc3);
        for(Index j2=0; j2<packet_cols4; j2+=nr)
        {
          for(Index i=i1; i<actual_panel_end; i+=3*LhsProgress)
          {
          
          // We selected a 3*Traits::LhsProgress x nr micro block of res which is entirely
          // stored into 3 x nr registers.
          
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(3*LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C1, C2,  C3,
                    C4, C5, C6,  C7,
                    C8, C9, C10, C11;
          traits.initAcc(C0);  traits.initAcc(C1);  traits.initAcc(C2);  traits.initAcc(C3);
          traits.initAcc(C4);  traits.initAcc(C5);  traits.initAcc(C6);  traits.initAcc(C7);
          traits.initAcc(C8);  traits.initAcc(C9);  traits.initAcc(C10); traits.initAcc(C11);

          LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
          LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
          LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
          LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

          r0.prefetch(0);
          r1.prefetch(0);
          r2.prefetch(0);
          r3.prefetch(0);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
          prefetch(&blB[0]);
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 3pX4");
            // 15 registers are taken (12 for acc, 2 for lhs).
            RhsPanel15 rhs_panel;
            RhsPacket T0;
            LhsPacket A2;
            #if EIGEN_COMP_GNUC_STRICT && EIGEN_ARCH_ARM64 && defined(EIGEN_VECTORIZE_NEON) && !(EIGEN_GNUC_AT_LEAST(9,0))
            // see http://eigen.tuxfamily.org/bz/show_bug.cgi?id=1633
            // without this workaround A0, A1, and A2 are loaded in the same register,
            // which is not good for pipelining
            #define EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND __asm__  ("" : "+w,m" (A0), "+w,m" (A1), "+w,m" (A2));
            #else
            #define EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND
            #endif
#define EIGEN_GEBP_ONESTEP(K)                                                     \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 3pX4");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              internal::prefetch(blA + (3 * K + 16) * LhsProgress);               \
              if (EIGEN_ARCH_ARM || EIGEN_ARCH_MIPS) {                            \
                internal::prefetch(blB + (4 * K + 16) * RhsProgress);             \
              } /* Bug 953 */                                                     \
              traits.loadLhs(&blA[(0 + 3 * K) * LhsProgress], A0);                \
              traits.loadLhs(&blA[(1 + 3 * K) * LhsProgress], A1);                \
              traits.loadLhs(&blA[(2 + 3 * K) * LhsProgress], A2);                \
              EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND \
              traits.loadRhs(blB + (0+4*K) * Traits::RhsProgress, rhs_panel);     \
              traits.madd(A0, rhs_panel, C0, T0, fix<0>);                         \
              traits.madd(A1, rhs_panel, C4, T0, fix<0>);                         \
              traits.madd(A2, rhs_panel, C8, T0, fix<0>);                         \
              traits.updateRhs(blB + (1+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C1, T0, fix<1>);                         \
              traits.madd(A1, rhs_panel, C5, T0, fix<1>);                         \
              traits.madd(A2, rhs_panel, C9, T0, fix<1>);                         \
              traits.updateRhs(blB + (2+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C2, T0, fix<2>);                         \
              traits.madd(A1, rhs_panel, C6, T0, fix<2>);                         \
              traits.madd(A2, rhs_panel, C10, T0, fix<2>);                        \
              traits.updateRhs(blB + (3+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C3, T0, fix<3>);                         \
              traits.madd(A1, rhs_panel, C7, T0, fix<3>);                         \
              traits.madd(A2, rhs_panel, C11, T0, fix<3>);                        \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 3pX4");            \
            } while (false)

            internal::prefetch(blB);
            EIGEN_GEBP_ONESTEP(0);
            EIGEN_GEBP_ONESTEP(1);
            EIGEN_GEBP_ONESTEP(2);
            EIGEN_GEBP_ONESTEP(3);
            EIGEN_GEBP_ONESTEP(4);
            EIGEN_GEBP_ONESTEP(5);
            EIGEN_GEBP_ONESTEP(6);
            EIGEN_GEBP_ONESTEP(7);

            blB += pk*4*RhsProgress;
            blA += pk*3*Traits::LhsProgress;

            EIGEN_ASM_COMMENT("end gebp micro kernel 3pX4");
          }
          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPanel15 rhs_panel;
            RhsPacket T0;
            LhsPacket A2;
            EIGEN_GEBP_ONESTEP(0);
            blB += 4*RhsProgress;
            blA += 3*Traits::LhsProgress;
          }

#undef EIGEN_GEBP_ONESTEP

          ResPacket R0, R1, R2;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r0.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C8, alphav, R2);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r0.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r1.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r1.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r1.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C1, alphav, R0);
          traits.acc(C5, alphav, R1);
          traits.acc(C9, alphav, R2);
          r1.storePacket(0 * Traits::ResPacketSize, R0);
          r1.storePacket(1 * Traits::ResPacketSize, R1);
          r1.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r2.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r2.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r2.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C2, alphav, R0);
          traits.acc(C6, alphav, R1);
          traits.acc(C10, alphav, R2);
          r2.storePacket(0 * Traits::ResPacketSize, R0);
          r2.storePacket(1 * Traits::ResPacketSize, R1);
          r2.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r3.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r3.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r3.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C3, alphav, R0);
          traits.acc(C7, alphav, R1);
          traits.acc(C11, alphav, R2);
          r3.storePacket(0 * Traits::ResPacketSize, R0);
          r3.storePacket(1 * Traits::ResPacketSize, R1);
          r3.storePacket(2 * Traits::ResPacketSize, R2);          
          }
        }

        // Deal with remaining columns of the rhs
        for(Index j2=packet_cols4; j2<cols; j2++)
        {
          for(Index i=i1; i<actual_panel_end; i+=3*LhsProgress)
          {
          // One column at a time
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(3*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C4, C8;
          traits.initAcc(C0);
          traits.initAcc(C4);
          traits.initAcc(C8);

          LinearMapper r0 = res.getLinearMapper(i, j2);
          r0.prefetch(0);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          LhsPacket A0, A1, A2;
          
          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 3pX1");
            RhsPacket B_0;
#define EIGEN_GEBGP_ONESTEP(K)                                                    \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 3pX1");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              traits.loadLhs(&blA[(0 + 3 * K) * LhsProgress], A0);                \
              traits.loadLhs(&blA[(1 + 3 * K) * LhsProgress], A1);                \
              traits.loadLhs(&blA[(2 + 3 * K) * LhsProgress], A2);                \
              traits.loadRhs(&blB[(0 + K) * RhsProgress], B_0);                   \
              traits.madd(A0, B_0, C0, B_0, fix<0>);                              \
              traits.madd(A1, B_0, C4, B_0, fix<0>);                              \
              traits.madd(A2, B_0, C8, B_0, fix<0>);                              \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 3pX1");            \
            } while (false)

            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += int(pk) * int(RhsProgress);
            blA += int(pk) * 3 * int(Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 3pX1");
          }

          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacket B_0;
            EIGEN_GEBGP_ONESTEP(0);
            blB += RhsProgress;
            blA += 3*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP
          ResPacket R0, R1, R2;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r0.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C8, alphav, R2);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r0.storePacket(2 * Traits::ResPacketSize, R2);          
          }
        }
      }
    }

    //---------- Process 2 * LhsProgress rows at once ----------
    if(mr>=2*Traits::LhsProgress)
    {
      const Index l1 = defaultL1CacheSize; // in Bytes, TODO, l1 should be passed to this function.
      // The max(1, ...) here is needed because we may be using blocking params larger than what our known l1 cache size
      // suggests we should be using: either because our known l1 cache size is inaccurate (e.g. on Android, we can only guess),
      // or because we are testing specific blocking sizes.
      Index actual_panel_rows = (2*LhsProgress) * std::max<Index>(1,( (l1 - sizeof(ResScalar)*mr*nr - depth*nr*sizeof(RhsScalar)) / (depth * sizeof(LhsScalar) * 2*LhsProgress) ));

      for(Index i1=peeled_mc3; i1<peeled_mc2; i1+=actual_panel_rows)
      {
        Index actual_panel_end = (std::min)(i1+actual_panel_rows, peeled_mc2);
        for(Index j2=0; j2<packet_cols4; j2+=nr)
        {
          for(Index i=i1; i<actual_panel_end; i+=2*LhsProgress)
          {
          
          // We selected a 2*Traits::LhsProgress x nr micro block of res which is entirely
          // stored into 2 x nr registers.
          
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(2*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C1, C2, C3,
                    C4, C5, C6, C7;
          traits.initAcc(C0); traits.initAcc(C1); traits.initAcc(C2); traits.initAcc(C3);
          traits.initAcc(C4); traits.initAcc(C5); traits.initAcc(C6); traits.initAcc(C7);

          LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
          LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
          LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
          LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

          r0.prefetch(prefetch_res_offset);
          r1.prefetch(prefetch_res_offset);
          r2.prefetch(prefetch_res_offset);
          r3.prefetch(prefetch_res_offset);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
          prefetch(&blB[0]);
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 2pX4");
            RhsPacketx4 rhs_panel;
            RhsPacket T0;

          // NOTE: the begin/end asm comments below work around bug 935!
          // but they are not enough for gcc>=6 without FMA (bug 1637)
          #if EIGEN_GNUC_AT_LEAST(6,0) && defined(EIGEN_VECTORIZE_SSE)
            #define EIGEN_GEBP_2PX4_SPILLING_WORKAROUND __asm__  ("" : [a0] "+x,m" (A0),[a1] "+x,m" (A1));
          #else
            #define EIGEN_GEBP_2PX4_SPILLING_WORKAROUND
          #endif
#define EIGEN_GEBGP_ONESTEP(K)                                            \
            do {                                                          \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 2pX4");  \
              traits.loadLhs(&blA[(0 + 2 * K) * LhsProgress], A0);        \
              traits.loadLhs(&blA[(1 + 2 * K) * LhsProgress], A1);        \
              traits.loadRhs(&blB[(0 + 4 * K) * RhsProgress], rhs_panel); \
              traits.madd(A0, rhs_panel, C0, T0, fix<0>);                 \
              traits.madd(A1, rhs_panel, C4, T0, fix<0>);                 \
              traits.madd(A0, rhs_panel, C1, T0, fix<1>);                 \
              traits.madd(A1, rhs_panel, C5, T0, fix<1>);                 \
              traits.madd(A0, rhs_panel, C2, T0, fix<2>);                 \
              traits.madd(A1, rhs_panel, C6, T0, fix<2>);                 \
              traits.madd(A0, rhs_panel, C3, T0, fix<3>);                 \
              traits.madd(A1, rhs_panel, C7, T0, fix<3>);                 \
              EIGEN_GEBP_2PX4_SPILLING_WORKAROUND                         \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 2pX4");    \
            } while (false)

            internal::prefetch(blB+(48+0));
            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            internal::prefetch(blB+(48+16));
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += pk*4*RhsProgress;
            blA += pk*(2*Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 2pX4");
          }
          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacketx4 rhs_panel;
            RhsPacket T0;
            EIGEN_GEBGP_ONESTEP(0);
            blB += 4*RhsProgress;
            blA += 2*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP

          ResPacket R0, R1, R2, R3;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r1.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R3 = r1.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C1, alphav, R2);
          traits.acc(C5, alphav, R3);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r1.storePacket(0 * Traits::ResPacketSize, R2);
          r1.storePacket(1 * Traits::ResPacketSize, R3);

          R0 = r2.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r2.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r3.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R3 = r3.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C2,  alphav, R0);
          traits.acc(C6,  alphav, R1);
          traits.acc(C3,  alphav, R2);
          traits.acc(C7,  alphav, R3);
          r2.storePacket(0 * Traits::ResPacketSize, R0);
          r2.storePacket(1 * Traits::ResPacketSize, R1);
          r3.storePacket(0 * Traits::ResPacketSize, R2);
          r3.storePacket(1 * Traits::ResPacketSize, R3);
          }
        }
      
        // Deal with remaining columns of the rhs
        for(Index j2=packet_cols4; j2<cols; j2++)
        {
          for(Index i=i1; i<actual_panel_end; i+=2*LhsProgress)
          {
          // One column at a time
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(2*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C4;
          traits.initAcc(C0);
          traits.initAcc(C4);

          LinearMapper r0 = res.getLinearMapper(i, j2);
          r0.prefetch(prefetch_res_offset);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 2pX1");
            RhsPacket B_0, B1;
        
#define EIGEN_GEBGP_ONESTEP(K) \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 2pX1");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              traits.loadLhs(&blA[(0+2*K)*LhsProgress], A0);                      \
              traits.loadLhs(&blA[(1+2*K)*LhsProgress], A1);                      \
              traits.loadRhs(&blB[(0+K)*RhsProgress], B_0);                       \
              traits.madd(A0, B_0, C0, B1, fix<0>);                               \
              traits.madd(A1, B_0, C4, B_0, fix<0>);                              \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 2pX1");            \
            } while(false)
        
            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += int(pk) * int(RhsProgress);
            blA += int(pk) * 2 * int(Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 2pX1");
          }

          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacket B_0, B1;
            EIGEN_GEBGP_ONESTEP(0);
            blB += RhsProgress;
            blA += 2*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP
          ResPacket R0, R1;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          }
        }
      }
    }
    //---------- Process 1 * LhsProgress rows at once ----------
    if(mr>=1*Traits::LhsProgress)
    {
      lhs_process_one_packet<nr, LhsProgress, RhsProgress, LhsScalar, RhsScalar, ResScalar, AccPacket, LhsPacket, RhsPacket, ResPacket, Traits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc2, peeled_mc1, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process LhsProgressHalf rows at once ----------
    if((LhsProgressHalf < LhsProgress) && mr>=LhsProgressHalf)
    {
      lhs_process_fraction_of_packet<nr, LhsProgressHalf, RhsProgressHalf, LhsScalar, RhsScalar, ResScalar, AccPacketHalf, LhsPacketHalf, RhsPacketHalf, ResPacketHalf, HalfTraits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc1, peeled_mc_half, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process LhsProgressQuarter rows at once ----------
    if((LhsProgressQuarter < LhsProgressHalf) && mr>=LhsProgressQuarter)
    {
      lhs_process_fraction_of_packet<nr, LhsProgressQuarter, RhsProgressQuarter, LhsScalar, RhsScalar, ResScalar, AccPacketQuarter, LhsPacketQuarter, RhsPacketQuarter, ResPacketQuarter, QuarterTraits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc_half, peeled_mc_quarter, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process remaining rows, 1 at once ----------
    if(peeled_mc_quarter<rows)
    {
      // loop on each panel of the rhs
      for(Index j2=0; j2<packet_cols4; j2+=nr)
      {
        // loop on each row of the lhs (1*LhsProgress x depth)
        for(Index i=peeled_mc_quarter; i<rows; i+=1)
        {
          const LhsScalar* blA = &blockA[i*strideA+offsetA];
          prefetch(&blA[0]);
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];

          // If LhsProgress is 8 or 16, it assumes that there is a
          // half or quarter packet, respectively, of the same size as
          // nr (which is currently 4) for the return type.
          const int SResPacketHalfSize = unpacket_traits<typename unpacket_traits<SResPacket>::half>::size;
          const int SResPacketQuarterSize = unpacket_traits<typename unpacket_traits<typename unpacket_traits<SResPacket>::half>::half>::size;
          if ((SwappedTraits::LhsProgress % 4) == 0 &&
              (SwappedTraits::LhsProgress<=16) &&
              (SwappedTraits::LhsProgress!=8  || SResPacketHalfSize==nr) &&
              (SwappedTraits::LhsProgress!=16 || SResPacketQuarterSize==nr))
          {
            SAccPacket C0, C1, C2, C3;
            straits.initAcc(C0);
            straits.initAcc(C1);
            straits.initAcc(C2);
            straits.initAcc(C3);

            const Index spk   = (std::max)(1,SwappedTraits::LhsProgress/4);
            const Index endk  = (depth/spk)*spk;
            const Index endk4 = (depth/(spk*4))*(spk*4);

            Index k=0;
            for(; k<endk4; k+=4*spk)
            {
              SLhsPacket A0,A1;
              SRhsPacket B_0,B_1;

              straits.loadLhsUnaligned(blB+0*SwappedTraits::LhsProgress, A0);
              straits.loadLhsUnaligned(blB+1*SwappedTraits::LhsProgress, A1);

              straits.loadRhsQuad(blA+0*spk, B_0);
              straits.loadRhsQuad(blA+1*spk, B_1);
              straits.madd(A0,B_0,C0,B_0, fix<0>);
              straits.madd(A1,B_1,C1,B_1, fix<0>);

              straits.loadLhsUnaligned(blB+2*SwappedTraits::LhsProgress, A0);
              straits.loadLhsUnaligned(blB+3*SwappedTraits::LhsProgress, A1);
              straits.loadRhsQuad(blA+2*spk, B_0);
              straits.loadRhsQuad(blA+3*spk, B_1);
              straits.madd(A0,B_0,C2,B_0, fix<0>);
              straits.madd(A1,B_1,C3,B_1, fix<0>);

              blB += 4*SwappedTraits::LhsProgress;
              blA += 4*spk;
            }
            C0 = padd(padd(C0,C1),padd(C2,C3));
            for(; k<endk; k+=spk)
            {
              SLhsPacket A0;
              SRhsPacket B_0;

              straits.loadLhsUnaligned(blB, A0);
              straits.loadRhsQuad(blA, B_0);
              straits.madd(A0,B_0,C0,B_0, fix<0>);

              blB += SwappedTraits::LhsProgress;
              blA += spk;
            }
            if(SwappedTraits::LhsProgress==8)
            {
              // Special case where we have to first reduce the accumulation register C0
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SResPacket>::half,SResPacket>::type SResPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SLhsPacket>::half,SLhsPacket>::type SLhsPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SRhsPacket>::half,SRhsPacket>::type SRhsPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SAccPacket>::half,SAccPacket>::type SAccPacketHalf;

              SResPacketHalf R = res.template gatherPacket<SResPacketHalf>(i, j2);
              SResPacketHalf alphav = pset1<SResPacketHalf>(alpha);

              if(depth-endk>0)
              {
                // We have to handle the last row of the rhs which corresponds to a half-packet
                SLhsPacketHalf a0;
                SRhsPacketHalf b0;
                straits.loadLhsUnaligned(blB, a0);
                straits.loadRhs(blA, b0);
                SAccPacketHalf c0 = predux_half_dowto4(C0);
                straits.madd(a0,b0,c0,b0, fix<0>);
                straits.acc(c0, alphav, R);
              }
              else
              {
                straits.acc(predux_half_dowto4(C0), alphav, R);
              }
              res.scatterPacket(i, j2, R);
            }
            else if (SwappedTraits::LhsProgress==16)
            {
              // Special case where we have to first reduce the
              // accumulation register C0. We specialize the block in
              // template form, so that LhsProgress < 16 paths don't
              // fail to compile
              last_row_process_16_packets<LhsScalar, RhsScalar, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs> p;
	            p(res, straits, blA, blB, depth, endk, i, j2,alpha, C0);
            }
            else
            {
              SResPacket R = res.template gatherPacket<SResPacket>(i, j2);
              SResPacket alphav = pset1<SResPacket>(alpha);
              straits.acc(C0, alphav, R);
              res.scatterPacket(i, j2, R);
            }
          }
          else // scalar path
          {
            // get a 1 x 4 res block as registers
            ResScalar C0(0), C1(0), C2(0), C3(0);

            for(Index k=0; k<depth; k++)
            {
              LhsScalar A0;
              RhsScalar B_0, B_1;

              A0 = blA[k];

              B_0 = blB[0];
              B_1 = blB[1];
              C0 = cj.pmadd(A0,B_0,C0);
              C1 = cj.pmadd(A0,B_1,C1);

              B_0 = blB[2];
              B_1 = blB[3];
              C2 = cj.pmadd(A0,B_0,C2);
              C3 = cj.pmadd(A0,B_1,C3);

              blB += 4;
            }
            res(i, j2 + 0) += alpha * C0;
            res(i, j2 + 1) += alpha * C1;
            res(i, j2 + 2) += alpha * C2;
            res(i, j2 + 3) += alpha * C3;
          }
        }
      }
      // remaining columns
      for(Index j2=packet_cols4; j2<cols; j2++)
      {
        // loop on each row of the lhs (1*LhsProgress x depth)
        for(Index i=peeled_mc_quarter; i<rows; i+=1)
        {
          const LhsScalar* blA = &blockA[i*strideA+offsetA];
          prefetch(&blA[0]);
          // gets a 1 x 1 res block as registers
          ResScalar C0(0);
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          for(Index k=0; k<depth; k++)
          {
            LhsScalar A0 = blA[k];
            RhsScalar B_0 = blB[k];
            C0 = cj.pmadd(A0, B_0, C0);
          }
          res(i, j2) += alpha * C0;
        }
      }
    }
  }


// pack a block of the lhs
// The traversal is as follow (mr==4):
//   0  4  8 12 ...
//   1  5  9 13 ...
//   2  6 10 14 ...
//   3  7 11 15 ...
//
//  16 20 24 28 ...
//  17 21 25 29 ...
//  18 22 26 30 ...
//  19 23 27 31 ...
//
//  32 33 34 35 ...
//  36 36 38 39 ...
template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  typedef typename DataMapper::LinearMapper LinearMapper;
  EIGEN_DONT_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  enum { PacketSize = unpacket_traits<Packet>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
         QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
         HasHalf = (int)HalfPacketSize < (int)PacketSize,
         HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK LHS");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  eigen_assert( ((Pack1%PacketSize)==0 && Pack1<=4*PacketSize) || (Pack1<=4) );
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index count = 0;

  const Index peeled_mc3 = Pack1>=3*PacketSize ? (rows/(3*PacketSize))*(3*PacketSize) : 0;
  const Index peeled_mc2 = Pack1>=2*PacketSize ? peeled_mc3+((rows-peeled_mc3)/(2*PacketSize))*(2*PacketSize) : 0;
  const Index peeled_mc1 = Pack1>=1*PacketSize ? peeled_mc2+((rows-peeled_mc2)/(1*PacketSize))*(1*PacketSize) : 0;
  const Index peeled_mc_half = Pack1>=HalfPacketSize ? peeled_mc1+((rows-peeled_mc1)/(HalfPacketSize))*(HalfPacketSize) : 0;
  const Index peeled_mc_quarter = Pack1>=QuarterPacketSize ? (rows/(QuarterPacketSize))*(QuarterPacketSize) : 0;
  const Index last_lhs_progress = rows > peeled_mc_quarter ? (rows - peeled_mc_quarter) & ~1 : 0;
  const Index peeled_mc0 = Pack2>=PacketSize ? peeled_mc_quarter
                         : Pack2>1 && last_lhs_progress ? (rows/last_lhs_progress)*last_lhs_progress : 0;

  Index i=0;

  // Pack 3 packets
  if(Pack1>=3*PacketSize)
  {
    for(; i<peeled_mc3; i+=3*PacketSize)
    {
      if(PanelMode) count += (3*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A, B, C;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        B = lhs.template loadPacket<Packet>(i+1*PacketSize, k);
        C = lhs.template loadPacket<Packet>(i+2*PacketSize, k);
        pstore(blockA+count, cj.pconj(A)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(B)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(C)); count+=PacketSize;
      }
      if(PanelMode) count += (3*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack 2 packets
  if(Pack1>=2*PacketSize)
  {
    for(; i<peeled_mc2; i+=2*PacketSize)
    {
      if(PanelMode) count += (2*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A, B;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        B = lhs.template loadPacket<Packet>(i+1*PacketSize, k);
        pstore(blockA+count, cj.pconj(A)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(B)); count+=PacketSize;
      }
      if(PanelMode) count += (2*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack 1 packets
  if(Pack1>=1*PacketSize)
  {
    for(; i<peeled_mc1; i+=1*PacketSize)
    {
      if(PanelMode) count += (1*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        pstore(blockA+count, cj.pconj(A));
        count+=PacketSize;
      }
      if(PanelMode) count += (1*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack half packets
  if(HasHalf && Pack1>=HalfPacketSize)
  {
    for(; i<peeled_mc_half; i+=HalfPacketSize)
    {
      if(PanelMode) count += (HalfPacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        HalfPacket A;
        A = lhs.template loadPacket<HalfPacket>(i+0*(HalfPacketSize), k);
        pstoreu(blockA+count, cj.pconj(A));
        count+=HalfPacketSize;
      }
      if(PanelMode) count += (HalfPacketSize) * (stride-offset-depth);
    }
  }
  // Pack quarter packets
  if(HasQuarter && Pack1>=QuarterPacketSize)
  {
    for(; i<peeled_mc_quarter; i+=QuarterPacketSize)
    {
      if(PanelMode) count += (QuarterPacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        QuarterPacket A;
        A = lhs.template loadPacket<QuarterPacket>(i+0*(QuarterPacketSize), k);
        pstoreu(blockA+count, cj.pconj(A));
        count+=QuarterPacketSize;
      }
      if(PanelMode) count += (QuarterPacketSize) * (stride-offset-depth);
    }
  }
  // Pack2 may be *smaller* than PacketSize—that happens for
  // products like real * complex, where we have to go half the
  // progress on the lhs in order to duplicate those operands to
  // address both real & imaginary parts on the rhs. This portion will
  // pack those half ones until they match the number expected on the
  // last peeling loop at this point (for the rhs).
  if(Pack2<PacketSize && Pack2>1)
  {
    for(; i<peeled_mc0; i+=last_lhs_progress)
    {
      if(PanelMode) count += last_lhs_progress * offset;

      for(Index k=0; k<depth; k++)
        for(Index w=0; w<last_lhs_progress; w++)
          blockA[count++] = cj(lhs(i+w, k));

      if(PanelMode) count += last_lhs_progress * (stride-offset-depth);
    }
  }
  // Pack scalars
  for(; i<rows; i++)
  {
    if(PanelMode) count += offset;
    for(Index k=0; k<depth; k++)
      blockA[count++] = cj(lhs(i, k));
    if(PanelMode) count += (stride-offset-depth);
  }
}

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  typedef typename DataMapper::LinearMapper LinearMapper;
  EIGEN_DONT_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  enum { PacketSize = unpacket_traits<Packet>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
         QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
         HasHalf = (int)HalfPacketSize < (int)PacketSize,
         HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK LHS");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index count = 0;
  bool gone_half = false, gone_quarter = false, gone_last = false;

  Index i = 0;
  int pack = Pack1;
  int psize = PacketSize;
  while(pack>0)
  {
    Index remaining_rows = rows-i;
    Index peeled_mc = gone_last ? Pack2>1 ? (rows/pack)*pack : 0 : i+(remaining_rows/pack)*pack;
    Index starting_pos = i;
    for(; i<peeled_mc; i+=pack)
    {
      if(PanelMode) count += pack * offset;

      Index k=0;
      if(pack>=psize && psize >= QuarterPacketSize)
      {
        const Index peeled_k = (depth/psize)*psize;
        for(; k<peeled_k; k+=psize)
        {
          for (Index m = 0; m < pack; m += psize)
          {
            if (psize == PacketSize) {
              PacketBlock<Packet> kernel;
              for (int p = 0; p < psize; ++p) kernel.packet[p] = lhs.template loadPacket<Packet>(i+p+m, k);
              ptranspose(kernel);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel.packet[p]));
            } else if (HasHalf && psize == HalfPacketSize) {
              gone_half = true;
              PacketBlock<HalfPacket> kernel_half;
              for (int p = 0; p < psize; ++p) kernel_half.packet[p] = lhs.template loadPacket<HalfPacket>(i+p+m, k);
              ptranspose(kernel_half);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel_half.packet[p]));
            } else if (HasQuarter && psize == QuarterPacketSize) {
              gone_quarter = true;
              PacketBlock<QuarterPacket> kernel_quarter;
              for (int p = 0; p < psize; ++p) kernel_quarter.packet[p] = lhs.template loadPacket<QuarterPacket>(i+p+m, k);
              ptranspose(kernel_quarter);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel_quarter.packet[p]));
	    }
          }
          count += psize*pack;
        }
      }

      for(; k<depth; k++)
      {
        Index w=0;
        for(; w<pack-3; w+=4)
        {
          Scalar a(cj(lhs(i+w+0, k))),
                 b(cj(lhs(i+w+1, k))),
                 c(cj(lhs(i+w+2, k))),
                 d(cj(lhs(i+w+3, k)));
          blockA[count++] = a;
          blockA[count++] = b;
          blockA[count++] = c;
          blockA[count++] = d;
        }
        if(pack%4)
          for(;w<pack;++w)
            blockA[count++] = cj(lhs(i+w, k));
      }

      if(PanelMode) count += pack * (stride-offset-depth);
    }

    pack -= psize;
    Index left = rows - i;
    if (pack <= 0) {
      if (!gone_last &&
          (starting_pos == i || left >= psize/2 || left >= psize/4) &&
          ((psize/2 == HalfPacketSize && HasHalf && !gone_half) ||
           (psize/2 == QuarterPacketSize && HasQuarter && !gone_quarter))) {
        psize /= 2;
        pack = psize;
        continue;
      }
      // Pack2 may be *smaller* than PacketSize—that happens for
      // products like real * complex, where we have to go half the
      // progress on the lhs in order to duplicate those operands to
      // address both real & imaginary parts on the rhs. This portion will
      // pack those half ones until they match the number expected on the
      // last peeling loop at this point (for the rhs).
      if (Pack2 < PacketSize && !gone_last) {
        gone_last = true;
        psize = pack = left & ~1;
      }
    }
  }

  for(; i<rows; i++)
  {
    if(PanelMode) count += offset;
    for(Index k=0; k<depth; k++)
      blockA[count++] = cj(lhs(i, k));
    if(PanelMode) count += (stride-offset-depth);
  }
}

// copy a complete panel of the rhs
// this version is optimized for column major matrices
// The traversal order is as follow: (nr==4):
//  0  1  2  3   12 13 14 15   24 27
//  4  5  6  7   16 17 18 19   25 28
//  8  9 10 11   20 21 22 23   26 29
//  .  .  .  .    .  .  .  .    .  .
template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<Scalar, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename DataMapper::LinearMapper LinearMapper;
  enum { PacketSize = packet_traits<Scalar>::size };
  EIGEN_DONT_INLINE void operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_rhs<Scalar, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK RHS COLMAJOR");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
  Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
  Index count = 0;
  const Index peeled_k = (depth/PacketSize)*PacketSize;
//   if(nr>=8)
//   {
//     for(Index j2=0; j2<packet_cols8; j2+=8)
//     {
//       // skip what we have before
//       if(PanelMode) count += 8 * offset;
//       const Scalar* b0 = &rhs[(j2+0)*rhsStride];
//       const Scalar* b1 = &rhs[(j2+1)*rhsStride];
//       const Scalar* b2 = &rhs[(j2+2)*rhsStride];
//       const Scalar* b3 = &rhs[(j2+3)*rhsStride];
//       const Scalar* b4 = &rhs[(j2+4)*rhsStride];
//       const Scalar* b5 = &rhs[(j2+5)*rhsStride];
//       const Scalar* b6 = &rhs[(j2+6)*rhsStride];
//       const Scalar* b7 = &rhs[(j2+7)*rhsStride];
//       Index k=0;
//       if(PacketSize==8) // TODO enable vectorized transposition for PacketSize==4
//       {
//         for(; k<peeled_k; k+=PacketSize) {
//           PacketBlock<Packet> kernel;
//           for (int p = 0; p < PacketSize; ++p) {
//             kernel.packet[p] = ploadu<Packet>(&rhs[(j2+p)*rhsStride+k]);
//           }
//           ptranspose(kernel);
//           for (int p = 0; p < PacketSize; ++p) {
//             pstoreu(blockB+count, cj.pconj(kernel.packet[p]));
//             count+=PacketSize;
//           }
//         }
//       }
//       for(; k<depth; k++)
//       {
//         blockB[count+0] = cj(b0[k]);
//         blockB[count+1] = cj(b1[k]);
//         blockB[count+2] = cj(b2[k]);
//         blockB[count+3] = cj(b3[k]);
//         blockB[count+4] = cj(b4[k]);
//         blockB[count+5] = cj(b5[k]);
//         blockB[count+6] = cj(b6[k]);
//         blockB[count+7] = cj(b7[k]);
//         count += 8;
//       }
//       // skip what we have after
//       if(PanelMode) count += 8 * (stride-offset-depth);
//     }
//   }

  if(nr>=4)
  {
    for(Index j2=packet_cols8; j2<packet_cols4; j2+=4)
    {
      // skip what we have before
      if(PanelMode) count += 4 * offset;
      const LinearMapper dm0 = rhs.getLinearMapper(0, j2 + 0);
      const LinearMapper dm1 = rhs.getLinearMapper(0, j2 + 1);
      const LinearMapper dm2 = rhs.getLinearMapper(0, j2 + 2);
      const LinearMapper dm3 = rhs.getLinearMapper(0, j2 + 3);

      Index k=0;
      if((PacketSize%4)==0) // TODO enable vectorized transposition for PacketSize==2 ??
      {
        for(; k<peeled_k; k+=PacketSize) {
          PacketBlock<Packet,(PacketSize%4)==0?4:PacketSize> kernel;
          kernel.packet[0           ] = dm0.template loadPacket<Packet>(k);
          kernel.packet[1%PacketSize] = dm1.template loadPacket<Packet>(k);
          kernel.packet[2%PacketSize] = dm2.template loadPacket<Packet>(k);
          kernel.packet[3%PacketSize] = dm3.template loadPacket<Packet>(k);
          ptranspose(kernel);
          pstoreu(blockB+count+0*PacketSize, cj.pconj(kernel.packet[0]));
          pstoreu(blockB+count+1*PacketSize, cj.pconj(kernel.packet[1%PacketSize]));
          pstoreu(blockB+count+2*PacketSize, cj.pconj(kernel.packet[2%PacketSize]));
          pstoreu(blockB+count+3*PacketSize, cj.pconj(kernel.packet[3%PacketSize]));
          count+=4*PacketSize;
        }
      }
      for(; k<depth; k++)
      {
        blockB[count+0] = cj(dm0(k));
        blockB[count+1] = cj(dm1(k));
        blockB[count+2] = cj(dm2(k));
        blockB[count+3] = cj(dm3(k));
        count += 4;
      }
      // skip what we have after
      if(PanelMode) count += 4 * (stride-offset-depth);
    }
  }

  // copy the remaining columns one at a time (nr==1)
  for(Index j2=packet_cols4; j2<cols; ++j2)
  {
    if(PanelMode) count += offset;
    const LinearMapper dm0 = rhs.getLinearMapper(0, j2);
    for(Index k=0; k<depth; k++)
    {
      blockB[count] = cj(dm0(k));
      count += 1;
    }
    if(PanelMode) count += (stride-offset-depth);
  }
}

// this version is optimized for row major matrices
template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<Scalar, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  typedef typename DataMapper::LinearMapper LinearMapper;
  enum { PacketSize = packet_traits<Scalar>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
		 QuarterPacketSize = unpacket_traits<QuarterPacket>::size};
  EIGEN_DONT_INLINE void operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0)
  {
    EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK RHS ROWMAJOR");
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(offset);
    eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
    const bool HasHalf = (int)HalfPacketSize < (int)PacketSize;
    const bool HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize;
    conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
    Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
    Index count = 0;

  //   if(nr>=8)
  //   {
  //     for(Index j2=0; j2<packet_cols8; j2+=8)
  //     {
  //       // skip what we have before
  //       if(PanelMode) count += 8 * offset;
  //       for(Index k=0; k<depth; k++)
  //       {
  //         if (PacketSize==8) {
  //           Packet A = ploadu<Packet>(&rhs[k*rhsStride + j2]);
  //           pstoreu(blockB+count, cj.pconj(A));
  //         } else if (PacketSize==4) {
  //           Packet A = ploadu<Packet>(&rhs[k*rhsStride + j2]);
  //           Packet B = ploadu<Packet>(&rhs[k*rhsStride + j2 + PacketSize]);
  //           pstoreu(blockB+count, cj.pconj(A));
  //           pstoreu(blockB+count+PacketSize, cj.pconj(B));
  //         } else {
  //           const Scalar* b0 = &rhs[k*rhsStride + j2];
  //           blockB[count+0] = cj(b0[0]);
  //           blockB[count+1] = cj(b0[1]);
  //           blockB[count+2] = cj(b0[2]);
  //           blockB[count+3] = cj(b0[3]);
  //           blockB[count+4] = cj(b0[4]);
  //           blockB[count+5] = cj(b0[5]);
  //           blockB[count+6] = cj(b0[6]);
  //           blockB[count+7] = cj(b0[7]);
  //         }
  //         count += 8;
  //       }
  //       // skip what we have after
  //       if(PanelMode) count += 8 * (stride-offset-depth);
  //     }
  //   }
    if(nr>=4)
    {
      for(Index j2=packet_cols8; j2<packet_cols4; j2+=4)
      {
        // skip what we have before
        if(PanelMode) count += 4 * offset;
        for(Index k=0; k<depth; k++)
        {
          if (PacketSize==4) {
            Packet A = rhs.template loadPacket<Packet>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += PacketSize;
          } else if (HasHalf && HalfPacketSize==4) {
            HalfPacket A = rhs.template loadPacket<HalfPacket>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += HalfPacketSize;
          } else if (HasQuarter && QuarterPacketSize==4) {
            QuarterPacket A = rhs.template loadPacket<QuarterPacket>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += QuarterPacketSize;
          } else {
            const LinearMapper dm0 = rhs.getLinearMapper(k, j2);
            blockB[count+0] = cj(dm0(0));
            blockB[count+1] = cj(dm0(1));
            blockB[count+2] = cj(dm0(2));
            blockB[count+3] = cj(dm0(3));
            count += 4;
          }
        }
        // skip what we have after
        if(PanelMode) count += 4 * (stride-offset-depth);
      }
    }
    // copy the remaining columns one at a time (nr==1)
    for(Index j2=packet_cols4; j2<cols; ++j2)
    {
      if(PanelMode) count += offset;
      for(Index k=0; k<depth; k++)
      {
        blockB[count] = cj(rhs(k, j2));
        count += 1;
      }
      if(PanelMode) count += stride-offset-depth;
    }
  }
};

} // end namespace internal

/** \returns the currently set level 1 cpu cache size (in bytes) used to estimate the ideal blocking size parameters.
  * \sa setCpuCacheSize */
inline std::ptrdiff_t l1CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l1;
}

/** \returns the currently set level 2 cpu cache size (in bytes) used to estimate the ideal blocking size parameters.
  * \sa setCpuCacheSize */
inline std::ptrdiff_t l2CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l2;
}

/** \returns the currently set level 3 cpu cache size (in bytes) used to estimate the ideal blocking size paramete\
rs.                                                                                                                
* \sa setCpuCacheSize */
inline std::ptrdiff_t l3CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l3;
}

/** Set the cpu L1 and L2 cache sizes (in bytes).
  * These values are use to adjust the size of the blocks
  * for the algorithms working per blocks.
  *
  * \sa computeProductBlockingSizes */
inline void setCpuCacheSizes(std::ptrdiff_t l1, std::ptrdiff_t l2, std::ptrdiff_t l3)
{
  internal::manage_caching_sizes(SetAction, &l1, &l2, &l3);
}

} // end namespace Eigen

#endif // EIGEN_GENERAL_BLOCK_PANEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_H
#define EIGEN_GENERAL_MATRIX_MATRIX_H

namespace Eigen {

namespace internal {

template<typename _LhsScalar, typename _RhsScalar> class level3_blocking;

/* Specialization for a row-major destination matrix => simple transposition of the product */
template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResInnerStride>
struct general_matrix_matrix_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride>
{
  typedef gebp_traits<RhsScalar,LhsScalar> Traits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols, Index depth,
    const LhsScalar* lhs, Index lhsStride,
    const RhsScalar* rhs, Index rhsStride,
    ResScalar* res, Index resIncr, Index resStride,
    ResScalar alpha,
    level3_blocking<RhsScalar,LhsScalar>& blocking,
    GemmParallelInfo<Index>* info = 0)
  {
    // transpose the product such that the result is column major
    general_matrix_matrix_product<Index,
      RhsScalar, RhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateRhs,
      LhsScalar, LhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateLhs,
      ColMajor,ResInnerStride>
    ::run(cols,rows,depth,rhs,rhsStride,lhs,lhsStride,res,resIncr,resStride,alpha,blocking,info);
  }
};

/*  Specialization for a col-major destination matrix
 *    => Blocking algorithm following Goto's paper */
template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResInnerStride>
struct general_matrix_matrix_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride>
{

typedef gebp_traits<LhsScalar,RhsScalar> Traits;

typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
static void run(Index rows, Index cols, Index depth,
  const LhsScalar* _lhs, Index lhsStride,
  const RhsScalar* _rhs, Index rhsStride,
  ResScalar* _res, Index resIncr, Index resStride,
  ResScalar alpha,
  level3_blocking<LhsScalar,RhsScalar>& blocking,
  GemmParallelInfo<Index>* info = 0)
{
  typedef const_blas_data_mapper<LhsScalar, Index, LhsStorageOrder> LhsMapper;
  typedef const_blas_data_mapper<RhsScalar, Index, RhsStorageOrder> RhsMapper;
  typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor,Unaligned,ResInnerStride> ResMapper;
  LhsMapper lhs(_lhs, lhsStride);
  RhsMapper rhs(_rhs, rhsStride);
  ResMapper res(_res, resStride, resIncr);

  Index kc = blocking.kc();                   // cache block size along the K direction
  Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
  Index nc = (std::min)(cols,blocking.nc());  // cache block size along the N direction

  gemm_pack_lhs<LhsScalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
  gemm_pack_rhs<RhsScalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
  gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp;

#ifdef EIGEN_HAS_OPENMP
  if(info)
  {
    // this is the parallel version!
    int tid = omp_get_thread_num();
    int threads = omp_get_num_threads();

    LhsScalar* blockA = blocking.blockA();
    eigen_internal_assert(blockA!=0);

    std::size_t sizeB = kc*nc;
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, 0);

    // For each horizontal panel of the rhs, and corresponding vertical panel of the lhs...
    for(Index k=0; k<depth; k+=kc)
    {
      const Index actual_kc = (std::min)(k+kc,depth)-k; // => rows of B', and cols of the A'

      // In order to reduce the chance that a thread has to wait for the other,
      // let's start by packing B'.
      pack_rhs(blockB, rhs.getSubMapper(k,0), actual_kc, nc);

      // Pack A_k to A' in a parallel fashion:
      // each thread packs the sub block A_k,i to A'_i where i is the thread id.

      // However, before copying to A'_i, we have to make sure that no other thread is still using it,
      // i.e., we test that info[tid].users equals 0.
      // Then, we set info[tid].users to the number of threads to mark that all other threads are going to use it.
      while(info[tid].users!=0) {}
      info[tid].users = threads;

      pack_lhs(blockA+info[tid].lhs_start*actual_kc, lhs.getSubMapper(info[tid].lhs_start,k), actual_kc, info[tid].lhs_length);

      // Notify the other threads that the part A'_i is ready to go.
      info[tid].sync = k;

      // Computes C_i += A' * B' per A'_i
      for(int shift=0; shift<threads; ++shift)
      {
        int i = (tid+shift)%threads;

        // At this point we have to make sure that A'_i has been updated by the thread i,
        // we use testAndSetOrdered to mimic a volatile access.
        // However, no need to wait for the B' part which has been updated by the current thread!
        if (shift>0) {
          while(info[i].sync!=k) {
          }
        }

        gebp(res.getSubMapper(info[i].lhs_start, 0), blockA+info[i].lhs_start*actual_kc, blockB, info[i].lhs_length, actual_kc, nc, alpha);
      }

      // Then keep going as usual with the remaining B'
      for(Index j=nc; j<cols; j+=nc)
      {
        const Index actual_nc = (std::min)(j+nc,cols)-j;

        // pack B_k,j to B'
        pack_rhs(blockB, rhs.getSubMapper(k,j), actual_kc, actual_nc);

        // C_j += A' * B'
        gebp(res.getSubMapper(0, j), blockA, blockB, rows, actual_kc, actual_nc, alpha);
      }

      // Release all the sub blocks A'_i of A' for the current thread,
      // i.e., we simply decrement the number of users by 1
      for(Index i=0; i<threads; ++i)
#if !EIGEN_HAS_CXX11_ATOMIC
        #pragma omp atomic
#endif
        info[i].users -= 1;
    }
  }
  else
#endif // EIGEN_HAS_OPENMP
  {
    EIGEN_UNUSED_VARIABLE(info);

    // this is the sequential version!
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*nc;

    ei_declare_aligned_stack_constructed_variable(LhsScalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, blocking.blockB());

    const bool pack_rhs_once = mc!=rows && kc==depth && nc==cols;

    // For each horizontal panel of the rhs, and corresponding panel of the lhs...
    for(Index i2=0; i2<rows; i2+=mc)
    {
      const Index actual_mc = (std::min)(i2+mc,rows)-i2;

      for(Index k2=0; k2<depth; k2+=kc)
      {
        const Index actual_kc = (std::min)(k2+kc,depth)-k2;

        // OK, here we have selected one horizontal panel of rhs and one vertical panel of lhs.
        // => Pack lhs's panel into a sequential chunk of memory (L2/L3 caching)
        // Note that this panel will be read as many times as the number of blocks in the rhs's
        // horizontal panel which is, in practice, a very low number.
        pack_lhs(blockA, lhs.getSubMapper(i2,k2), actual_kc, actual_mc);

        // For each kc x nc block of the rhs's horizontal panel...
        for(Index j2=0; j2<cols; j2+=nc)
        {
          const Index actual_nc = (std::min)(j2+nc,cols)-j2;

          // We pack the rhs's block into a sequential chunk of memory (L2 caching)
          // Note that this block will be read a very high number of times, which is equal to the number of
          // micro horizontal panel of the large rhs's panel (e.g., rows/12 times).
          if((!pack_rhs_once) || i2==0)
            pack_rhs(blockB, rhs.getSubMapper(k2,j2), actual_kc, actual_nc);

          // Everything is packed, we can now call the panel * block kernel:
          gebp(res.getSubMapper(i2, j2), blockA, blockB, actual_mc, actual_kc, actual_nc, alpha);
        }
      }
    }
  }
}

};

/*********************************************************************************
*  Specialization of generic_product_impl for "large" GEMM, i.e.,
*  implementation of the high level wrapper to general_matrix_matrix_product
**********************************************************************************/

template<typename Scalar, typename Index, typename Gemm, typename Lhs, typename Rhs, typename Dest, typename BlockingType>
struct gemm_functor
{
  gemm_functor(const Lhs& lhs, const Rhs& rhs, Dest& dest, const Scalar& actualAlpha, BlockingType& blocking)
    : m_lhs(lhs), m_rhs(rhs), m_dest(dest), m_actualAlpha(actualAlpha), m_blocking(blocking)
  {}

  void initParallelSession(Index num_threads) const
  {
    m_blocking.initParallel(m_lhs.rows(), m_rhs.cols(), m_lhs.cols(), num_threads);
    m_blocking.allocateA();
  }

  void operator() (Index row, Index rows, Index col=0, Index cols=-1, GemmParallelInfo<Index>* info=0) const
  {
    if(cols==-1)
      cols = m_rhs.cols();

    Gemm::run(rows, cols, m_lhs.cols(),
              &m_lhs.coeffRef(row,0), m_lhs.outerStride(),
              &m_rhs.coeffRef(0,col), m_rhs.outerStride(),
              (Scalar*)&(m_dest.coeffRef(row,col)), m_dest.innerStride(), m_dest.outerStride(),
              m_actualAlpha, m_blocking, info);
  }

  typedef typename Gemm::Traits Traits;

  protected:
    const Lhs& m_lhs;
    const Rhs& m_rhs;
    Dest& m_dest;
    Scalar m_actualAlpha;
    BlockingType& m_blocking;
};

template<int StorageOrder, typename LhsScalar, typename RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor=1,
bool FiniteAtCompileTime = MaxRows!=Dynamic && MaxCols!=Dynamic && MaxDepth != Dynamic> class gemm_blocking_space;

template<typename _LhsScalar, typename _RhsScalar>
class level3_blocking
{
    typedef _LhsScalar LhsScalar;
    typedef _RhsScalar RhsScalar;

  protected:
    LhsScalar* m_blockA;
    RhsScalar* m_blockB;

    Index m_mc;
    Index m_nc;
    Index m_kc;

  public:

    level3_blocking()
      : m_blockA(0), m_blockB(0), m_mc(0), m_nc(0), m_kc(0)
    {}

    inline Index mc() const { return m_mc; }
    inline Index nc() const { return m_nc; }
    inline Index kc() const { return m_kc; }

    inline LhsScalar* blockA() { return m_blockA; }
    inline RhsScalar* blockB() { return m_blockB; }
};

template<int StorageOrder, typename _LhsScalar, typename _RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor>
class gemm_blocking_space<StorageOrder,_LhsScalar,_RhsScalar,MaxRows, MaxCols, MaxDepth, KcFactor, true /* == FiniteAtCompileTime */>
  : public level3_blocking<
      typename conditional<StorageOrder==RowMajor,_RhsScalar,_LhsScalar>::type,
      typename conditional<StorageOrder==RowMajor,_LhsScalar,_RhsScalar>::type>
{
    enum {
      Transpose = StorageOrder==RowMajor,
      ActualRows = Transpose ? MaxCols : MaxRows,
      ActualCols = Transpose ? MaxRows : MaxCols
    };
    typedef typename conditional<Transpose,_RhsScalar,_LhsScalar>::type LhsScalar;
    typedef typename conditional<Transpose,_LhsScalar,_RhsScalar>::type RhsScalar;
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;
    enum {
      SizeA = ActualRows * MaxDepth,
      SizeB = ActualCols * MaxDepth
    };

#if EIGEN_MAX_STATIC_ALIGN_BYTES >= EIGEN_DEFAULT_ALIGN_BYTES
    EIGEN_ALIGN_MAX LhsScalar m_staticA[SizeA];
    EIGEN_ALIGN_MAX RhsScalar m_staticB[SizeB];
#else
    EIGEN_ALIGN_MAX char m_staticA[SizeA * sizeof(LhsScalar) + EIGEN_DEFAULT_ALIGN_BYTES-1];
    EIGEN_ALIGN_MAX char m_staticB[SizeB * sizeof(RhsScalar) + EIGEN_DEFAULT_ALIGN_BYTES-1];
#endif

  public:

    gemm_blocking_space(Index /*rows*/, Index /*cols*/, Index /*depth*/, Index /*num_threads*/, bool /*full_rows = false*/)
    {
      this->m_mc = ActualRows;
      this->m_nc = ActualCols;
      this->m_kc = MaxDepth;
#if EIGEN_MAX_STATIC_ALIGN_BYTES >= EIGEN_DEFAULT_ALIGN_BYTES
      this->m_blockA = m_staticA;
      this->m_blockB = m_staticB;
#else
      this->m_blockA = reinterpret_cast<LhsScalar*>((internal::UIntPtr(m_staticA) + (EIGEN_DEFAULT_ALIGN_BYTES-1)) & ~std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1));
      this->m_blockB = reinterpret_cast<RhsScalar*>((internal::UIntPtr(m_staticB) + (EIGEN_DEFAULT_ALIGN_BYTES-1)) & ~std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1));
#endif
    }

    void initParallel(Index, Index, Index, Index)
    {}

    inline void allocateA() {}
    inline void allocateB() {}
    inline void allocateAll() {}
};

template<int StorageOrder, typename _LhsScalar, typename _RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor>
class gemm_blocking_space<StorageOrder,_LhsScalar,_RhsScalar,MaxRows, MaxCols, MaxDepth, KcFactor, false>
  : public level3_blocking<
      typename conditional<StorageOrder==RowMajor,_RhsScalar,_LhsScalar>::type,
      typename conditional<StorageOrder==RowMajor,_LhsScalar,_RhsScalar>::type>
{
    enum {
      Transpose = StorageOrder==RowMajor
    };
    typedef typename conditional<Transpose,_RhsScalar,_LhsScalar>::type LhsScalar;
    typedef typename conditional<Transpose,_LhsScalar,_RhsScalar>::type RhsScalar;
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;

    Index m_sizeA;
    Index m_sizeB;

  public:

    gemm_blocking_space(Index rows, Index cols, Index depth, Index num_threads, bool l3_blocking)
    {
      this->m_mc = Transpose ? cols : rows;
      this->m_nc = Transpose ? rows : cols;
      this->m_kc = depth;

      if(l3_blocking)
      {
        computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, this->m_mc, this->m_nc, num_threads);
      }
      else  // no l3 blocking
      {
        Index n = this->m_nc;
        computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, this->m_mc, n, num_threads);
      }

      m_sizeA = this->m_mc * this->m_kc;
      m_sizeB = this->m_kc * this->m_nc;
    }

    void initParallel(Index rows, Index cols, Index depth, Index num_threads)
    {
      this->m_mc = Transpose ? cols : rows;
      this->m_nc = Transpose ? rows : cols;
      this->m_kc = depth;

      eigen_internal_assert(this->m_blockA==0 && this->m_blockB==0);
      Index m = this->m_mc;
      computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, m, this->m_nc, num_threads);
      m_sizeA = this->m_mc * this->m_kc;
      m_sizeB = this->m_kc * this->m_nc;
    }

    void allocateA()
    {
      if(this->m_blockA==0)
        this->m_blockA = aligned_new<LhsScalar>(m_sizeA);
    }

    void allocateB()
    {
      if(this->m_blockB==0)
        this->m_blockB = aligned_new<RhsScalar>(m_sizeB);
    }

    void allocateAll()
    {
      allocateA();
      allocateB();
    }

    ~gemm_blocking_space()
    {
      aligned_delete(this->m_blockA, m_sizeA);
      aligned_delete(this->m_blockB, m_sizeB);
    }
};

} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  typedef typename Lhs::Scalar LhsScalar;
  typedef typename Rhs::Scalar RhsScalar;

  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;

  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

  enum {
    MaxDepthAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(Lhs::MaxColsAtCompileTime,Rhs::MaxRowsAtCompileTime)
  };

  typedef generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode> lazyproduct;

  template<typename Dst>
  static void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=404 for a discussion and helper program
    // to determine the following heuristic.
    // EIGEN_GEMM_TO_COEFFBASED_THRESHOLD is typically defined to 20 in GeneralProduct.h,
    // unless it has been specialized by the user or for a given architecture.
    // Note that the condition rhs.rows()>0 was required because lazy product is (was?) not happy with empty inputs.
    // I'm not sure it is still required.
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::assign_op<typename Dst::Scalar,Scalar>());
    else
    {
      dst.setZero();
      scaleAndAddTo(dst, lhs, rhs, Scalar(1));
    }
  }

  template<typename Dst>
  static void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::add_assign_op<typename Dst::Scalar,Scalar>());
    else
      scaleAndAddTo(dst,lhs, rhs, Scalar(1));
  }

  template<typename Dst>
  static void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::sub_assign_op<typename Dst::Scalar,Scalar>());
    else
      scaleAndAddTo(dst, lhs, rhs, Scalar(-1));
  }

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& a_lhs, const Rhs& a_rhs, const Scalar& alpha)
  {
    eigen_assert(dst.rows()==a_lhs.rows() && dst.cols()==a_rhs.cols());
    if(a_lhs.cols()==0 || a_lhs.rows()==0 || a_rhs.cols()==0)
      return;

    if (dst.cols() == 1)
    {
      // Fallback to GEMV if either the lhs or rhs is a runtime vector
      typename Dest::ColXpr dst_vec(dst.col(0));
      return internal::generic_product_impl<Lhs,typename Rhs::ConstColXpr,DenseShape,DenseShape,GemvProduct>
        ::scaleAndAddTo(dst_vec, a_lhs, a_rhs.col(0), alpha);
    }
    else if (dst.rows() == 1)
    {
      // Fallback to GEMV if either the lhs or rhs is a runtime vector
      typename Dest::RowXpr dst_vec(dst.row(0));
      return internal::generic_product_impl<typename Lhs::ConstRowXpr,Rhs,DenseShape,DenseShape,GemvProduct>
        ::scaleAndAddTo(dst_vec, a_lhs.row(0), a_rhs, alpha);
    }

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = combine_scalar_factors(alpha, a_lhs, a_rhs);

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,LhsScalar,RhsScalar,
            Dest::MaxRowsAtCompileTime,Dest::MaxColsAtCompileTime,MaxDepthAtCompileTime> BlockingType;

    typedef internal::gemm_functor<
      Scalar, Index,
      internal::general_matrix_matrix_product<
        Index,
        LhsScalar, (ActualLhsTypeCleaned::Flags&RowMajorBit) ? RowMajor : ColMajor, bool(LhsBlasTraits::NeedToConjugate),
        RhsScalar, (ActualRhsTypeCleaned::Flags&RowMajorBit) ? RowMajor : ColMajor, bool(RhsBlasTraits::NeedToConjugate),
        (Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,
        Dest::InnerStrideAtCompileTime>,
      ActualLhsTypeCleaned, ActualRhsTypeCleaned, Dest, BlockingType> GemmFunctor;

    BlockingType blocking(dst.rows(), dst.cols(), lhs.cols(), 1, true);
    internal::parallelize_gemm<(Dest::MaxRowsAtCompileTime>32 || Dest::MaxRowsAtCompileTime==Dynamic)>
        (GemmFunctor(lhs, rhs, dst, actualAlpha, blocking), a_lhs.rows(), a_rhs.cols(), a_lhs.cols(), Dest::Flags&RowMajorBit);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H
#define EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H

namespace Eigen { 

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update;

namespace internal {

/**********************************************************************
* This file implements a general A * B product while
* evaluating only one triangular part of the product.
* This is a more general version of self adjoint product (C += A A^T)
* as the level 3 SYRK Blas routine.
**********************************************************************/

// forward declarations (defined at the end of this file)
template<typename LhsScalar, typename RhsScalar, typename Index, int mr, int nr, bool ConjLhs, bool ConjRhs, int ResInnerStride, int UpLo>
struct tribb_kernel;
  
/* Optimized matrix-matrix product evaluating only one triangular half */
template <typename Index,
          typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                              int ResStorageOrder, int ResInnerStride, int  UpLo, int Version = Specialized>
struct general_matrix_matrix_triangular_product;

// as usual if the result is row major => we transpose the product
template <typename Index, typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
                          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                          int ResInnerStride, int  UpLo, int Version>
struct general_matrix_matrix_triangular_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride,UpLo,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const LhsScalar* lhs, Index lhsStride,
                                      const RhsScalar* rhs, Index rhsStride, ResScalar* res, Index resIncr, Index resStride,
                                      const ResScalar& alpha, level3_blocking<RhsScalar,LhsScalar>& blocking)
  {
    general_matrix_matrix_triangular_product<Index,
        RhsScalar, RhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateRhs,
        LhsScalar, LhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateLhs,
        ColMajor, ResInnerStride, UpLo==Lower?Upper:Lower>
      ::run(size,depth,rhs,rhsStride,lhs,lhsStride,res,resIncr,resStride,alpha,blocking);
  }
};

template <typename Index, typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
                          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                          int ResInnerStride, int  UpLo, int Version>
struct general_matrix_matrix_triangular_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,UpLo,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const LhsScalar* _lhs, Index lhsStride,
                                      const RhsScalar* _rhs, Index rhsStride,
                                      ResScalar* _res, Index resIncr, Index resStride,
                                      const ResScalar& alpha, level3_blocking<LhsScalar,RhsScalar>& blocking)
  {
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;

    typedef const_blas_data_mapper<LhsScalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();
    Index mc = (std::min)(size,blocking.mc());

    // !!! mc must be a multiple of nr:
    if(mc > Traits::nr)
      mc = (mc/Traits::nr)*Traits::nr;

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*size;

    ei_declare_aligned_stack_constructed_variable(LhsScalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, blocking.blockB());

    gemm_pack_lhs<LhsScalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<RhsScalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
    gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp;
    tribb_kernel<LhsScalar, RhsScalar, Index, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs, ResInnerStride, UpLo> sybb;

    for(Index k2=0; k2<depth; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,depth)-k2;

      // note that the actual rhs is the transpose/adjoint of mat
      pack_rhs(blockB, rhs.getSubMapper(k2,0), actual_kc, size);

      for(Index i2=0; i2<size; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,size)-i2;

        pack_lhs(blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        // the selected actual_mc * size panel of res is split into three different part:
        //  1 - before the diagonal => processed with gebp or skipped
        //  2 - the actual_mc x actual_mc symmetric block => processed with a special kernel
        //  3 - after the diagonal => processed with gebp or skipped
        if (UpLo==Lower)
          gebp(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc,
               (std::min)(size,i2), alpha, -1, -1, 0, 0);

        sybb(_res+resStride*i2 + resIncr*i2, resIncr, resStride, blockA, blockB + actual_kc*i2, actual_mc, actual_kc, alpha);

        if (UpLo==Upper)
        {
          Index j2 = i2+actual_mc;
          gebp(res.getSubMapper(i2, j2), blockA, blockB+actual_kc*j2, actual_mc,
               actual_kc, (std::max)(Index(0), size-j2), alpha, -1, -1, 0, 0);
        }
      }
    }
  }
};

// Optimized packed Block * packed Block product kernel evaluating only one given triangular part
// This kernel is built on top of the gebp kernel:
// - the current destination block is processed per panel of actual_mc x BlockSize
//   where BlockSize is set to the minimal value allowing gebp to be as fast as possible
// - then, as usual, each panel is split into three parts along the diagonal,
//   the sub blocks above and below the diagonal are processed as usual,
//   while the triangular block overlapping the diagonal is evaluated into a
//   small temporary buffer which is then accumulated into the result using a
//   triangular traversal.
template<typename LhsScalar, typename RhsScalar, typename Index, int mr, int nr, bool ConjLhs, bool ConjRhs, int ResInnerStride, int UpLo>
struct tribb_kernel
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjLhs,ConjRhs> Traits;
  typedef typename Traits::ResScalar ResScalar;

  enum {
    BlockSize  = meta_least_common_multiple<EIGEN_PLAIN_ENUM_MAX(mr,nr),EIGEN_PLAIN_ENUM_MIN(mr,nr)>::ret
  };
  void operator()(ResScalar* _res, Index resIncr, Index resStride, const LhsScalar* blockA, const RhsScalar* blockB, Index size, Index depth, const ResScalar& alpha)
  {
    typedef blas_data_mapper<ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    typedef blas_data_mapper<ResScalar, Index, ColMajor, Unaligned> BufferMapper;
    ResMapper res(_res, resStride, resIncr);
    gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, mr, nr, ConjLhs, ConjRhs> gebp_kernel1;
    gebp_kernel<LhsScalar, RhsScalar, Index, BufferMapper, mr, nr, ConjLhs, ConjRhs> gebp_kernel2;

    Matrix<ResScalar,BlockSize,BlockSize,ColMajor> buffer((internal::constructor_without_unaligned_array_assert()));

    // let's process the block per panel of actual_mc x BlockSize,
    // again, each is split into three parts, etc.
    for (Index j=0; j<size; j+=BlockSize)
    {
      Index actualBlockSize = std::min<Index>(BlockSize,size - j);
      const RhsScalar* actual_b = blockB+j*depth;

      if(UpLo==Upper)
        gebp_kernel1(res.getSubMapper(0, j), blockA, actual_b, j, depth, actualBlockSize, alpha,
                     -1, -1, 0, 0);
      
      // selfadjoint micro block
      {
        Index i = j;
        buffer.setZero();
        // 1 - apply the kernel on the temporary buffer
        gebp_kernel2(BufferMapper(buffer.data(), BlockSize), blockA+depth*i, actual_b, actualBlockSize, depth, actualBlockSize, alpha,
                     -1, -1, 0, 0);

        // 2 - triangular accumulation
        for(Index j1=0; j1<actualBlockSize; ++j1)
        {
          typename ResMapper::LinearMapper r = res.getLinearMapper(i,j+j1);
          for(Index i1=UpLo==Lower ? j1 : 0;
              UpLo==Lower ? i1<actualBlockSize : i1<=j1; ++i1)
            r(i1) += buffer(i1,j1);
        }
      }

      if(UpLo==Lower)
      {
        Index i = j+actualBlockSize;
        gebp_kernel1(res.getSubMapper(i, j), blockA+depth*i, actual_b, size-i, 
                     depth, actualBlockSize, alpha, -1, -1, 0, 0);
      }
    }
  }
};

} // end namespace internal

// high level API

template<typename MatrixType, typename ProductType, int UpLo, bool IsOuterProduct>
struct general_product_to_triangular_selector;


template<typename MatrixType, typename ProductType, int UpLo>
struct general_product_to_triangular_selector<MatrixType,ProductType,UpLo,true>
{
  static void run(MatrixType& mat, const ProductType& prod, const typename MatrixType::Scalar& alpha, bool beta)
  {
    typedef typename MatrixType::Scalar Scalar;
    
    typedef typename internal::remove_all<typename ProductType::LhsNested>::type Lhs;
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhs;
    typedef typename internal::remove_all<ActualLhs>::type _ActualLhs;
    typename internal::add_const_on_value_type<ActualLhs>::type actualLhs = LhsBlasTraits::extract(prod.lhs());
    
    typedef typename internal::remove_all<typename ProductType::RhsNested>::type Rhs;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhs;
    typedef typename internal::remove_all<ActualRhs>::type _ActualRhs;
    typename internal::add_const_on_value_type<ActualRhs>::type actualRhs = RhsBlasTraits::extract(prod.rhs());

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(prod.lhs().derived()) * RhsBlasTraits::extractScalarFactor(prod.rhs().derived());

    if(!beta)
      mat.template triangularView<UpLo>().setZero();

    enum {
      StorageOrder = (internal::traits<MatrixType>::Flags&RowMajorBit) ? RowMajor : ColMajor,
      UseLhsDirectly = _ActualLhs::InnerStrideAtCompileTime==1,
      UseRhsDirectly = _ActualRhs::InnerStrideAtCompileTime==1
    };
    
    internal::gemv_static_vector_if<Scalar,Lhs::SizeAtCompileTime,Lhs::MaxSizeAtCompileTime,!UseLhsDirectly> static_lhs;
    ei_declare_aligned_stack_constructed_variable(Scalar, actualLhsPtr, actualLhs.size(),
      (UseLhsDirectly ? const_cast<Scalar*>(actualLhs.data()) : static_lhs.data()));
    if(!UseLhsDirectly) Map<typename _ActualLhs::PlainObject>(actualLhsPtr, actualLhs.size()) = actualLhs;
    
    internal::gemv_static_vector_if<Scalar,Rhs::SizeAtCompileTime,Rhs::MaxSizeAtCompileTime,!UseRhsDirectly> static_rhs;
    ei_declare_aligned_stack_constructed_variable(Scalar, actualRhsPtr, actualRhs.size(),
      (UseRhsDirectly ? const_cast<Scalar*>(actualRhs.data()) : static_rhs.data()));
    if(!UseRhsDirectly) Map<typename _ActualRhs::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    
    
    selfadjoint_rank1_update<Scalar,Index,StorageOrder,UpLo,
                              LhsBlasTraits::NeedToConjugate && NumTraits<Scalar>::IsComplex,
                              RhsBlasTraits::NeedToConjugate && NumTraits<Scalar>::IsComplex>
          ::run(actualLhs.size(), mat.data(), mat.outerStride(), actualLhsPtr, actualRhsPtr, actualAlpha);
  }
};

template<typename MatrixType, typename ProductType, int UpLo>
struct general_product_to_triangular_selector<MatrixType,ProductType,UpLo,false>
{
  static void run(MatrixType& mat, const ProductType& prod, const typename MatrixType::Scalar& alpha, bool beta)
  {
    typedef typename internal::remove_all<typename ProductType::LhsNested>::type Lhs;
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhs;
    typedef typename internal::remove_all<ActualLhs>::type _ActualLhs;
    typename internal::add_const_on_value_type<ActualLhs>::type actualLhs = LhsBlasTraits::extract(prod.lhs());
    
    typedef typename internal::remove_all<typename ProductType::RhsNested>::type Rhs;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhs;
    typedef typename internal::remove_all<ActualRhs>::type _ActualRhs;
    typename internal::add_const_on_value_type<ActualRhs>::type actualRhs = RhsBlasTraits::extract(prod.rhs());

    typename ProductType::Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(prod.lhs().derived()) * RhsBlasTraits::extractScalarFactor(prod.rhs().derived());

    if(!beta)
      mat.template triangularView<UpLo>().setZero();

    enum {
      IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0,
      LhsIsRowMajor = _ActualLhs::Flags&RowMajorBit ? 1 : 0,
      RhsIsRowMajor = _ActualRhs::Flags&RowMajorBit ? 1 : 0,
      SkipDiag = (UpLo&(UnitDiag|ZeroDiag))!=0
    };

    Index size = mat.cols();
    if(SkipDiag)
      size--;
    Index depth = actualLhs.cols();

    typedef internal::gemm_blocking_space<IsRowMajor ? RowMajor : ColMajor,typename Lhs::Scalar,typename Rhs::Scalar,
          MatrixType::MaxColsAtCompileTime, MatrixType::MaxColsAtCompileTime, _ActualRhs::MaxColsAtCompileTime> BlockingType;

    BlockingType blocking(size, size, depth, 1, false);

    internal::general_matrix_matrix_triangular_product<Index,
      typename Lhs::Scalar, LhsIsRowMajor ? RowMajor : ColMajor, LhsBlasTraits::NeedToConjugate,
      typename Rhs::Scalar, RhsIsRowMajor ? RowMajor : ColMajor, RhsBlasTraits::NeedToConjugate,
      IsRowMajor ? RowMajor : ColMajor, MatrixType::InnerStrideAtCompileTime, UpLo&(Lower|Upper)>
      ::run(size, depth,
            &actualLhs.coeffRef(SkipDiag&&(UpLo&Lower)==Lower ? 1 : 0,0), actualLhs.outerStride(),
            &actualRhs.coeffRef(0,SkipDiag&&(UpLo&Upper)==Upper ? 1 : 0), actualRhs.outerStride(),
            mat.data() + (SkipDiag ? (bool(IsRowMajor) != ((UpLo&Lower)==Lower) ? mat.innerStride() : mat.outerStride() ) : 0),
            mat.innerStride(), mat.outerStride(), actualAlpha, blocking);
  }
};

template<typename MatrixType, unsigned int UpLo>
template<typename ProductType>
EIGEN_DEVICE_FUNC TriangularView<MatrixType,UpLo>& TriangularViewImpl<MatrixType,UpLo,Dense>::_assignProduct(const ProductType& prod, const Scalar& alpha, bool beta)
{
  EIGEN_STATIC_ASSERT((UpLo&UnitDiag)==0, WRITING_TO_TRIANGULAR_PART_WITH_UNIT_DIAGONAL_IS_NOT_SUPPORTED);
  eigen_assert(derived().nestedExpression().rows() == prod.rows() && derived().cols() == prod.cols());

  general_product_to_triangular_selector<MatrixType, ProductType, UpLo, internal::traits<ProductType>::InnerSize==1>::run(derived().nestedExpression().const_cast_derived(), prod, alpha, beta);

  return derived();
}

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Level 3 BLAS SYRK/HERK implementation.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H
#define EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H

namespace Eigen {

namespace internal {

template <typename Index, typename Scalar, int AStorageOrder, bool ConjugateA, int ResStorageOrder, int UpLo>
struct general_matrix_matrix_rankupdate :
       general_matrix_matrix_triangular_product<
         Index,Scalar,AStorageOrder,ConjugateA,Scalar,AStorageOrder,ConjugateA,ResStorageOrder,1,UpLo,BuiltIn> {};


// try to go to BLAS specialization
#define EIGEN_BLAS_RANKUPDATE_SPECIALIZE(Scalar) \
template <typename Index, int LhsStorageOrder, bool ConjugateLhs, \
                          int RhsStorageOrder, bool ConjugateRhs, int  UpLo> \
struct general_matrix_matrix_triangular_product<Index,Scalar,LhsStorageOrder,ConjugateLhs, \
               Scalar,RhsStorageOrder,ConjugateRhs,ColMajor,1,UpLo,Specialized> { \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const Scalar* lhs, Index lhsStride, \
                          const Scalar* rhs, Index rhsStride, Scalar* res, Index resIncr, Index resStride, Scalar alpha, level3_blocking<Scalar, Scalar>& blocking) \
  { \
    if ( lhs==rhs && ((UpLo&(Lower|Upper))==UpLo) ) { \
      general_matrix_matrix_rankupdate<Index,Scalar,LhsStorageOrder,ConjugateLhs,ColMajor,UpLo> \
      ::run(size,depth,lhs,lhsStride,rhs,rhsStride,res,resStride,alpha,blocking); \
    } else { \
      general_matrix_matrix_triangular_product<Index, \
        Scalar, LhsStorageOrder, ConjugateLhs, \
        Scalar, RhsStorageOrder, ConjugateRhs, \
        ColMajor, 1, UpLo, BuiltIn> \
      ::run(size,depth,lhs,lhsStride,rhs,rhsStride,res,resIncr,resStride,alpha,blocking); \
    } \
  } \
};

EIGEN_BLAS_RANKUPDATE_SPECIALIZE(double)
EIGEN_BLAS_RANKUPDATE_SPECIALIZE(float)
// TODO handle complex cases
// EIGEN_BLAS_RANKUPDATE_SPECIALIZE(dcomplex)
// EIGEN_BLAS_RANKUPDATE_SPECIALIZE(scomplex)

// SYRK for float/double
#define EIGEN_BLAS_RANKUPDATE_R(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int AStorageOrder, bool ConjugateA, int  UpLo> \
struct general_matrix_matrix_rankupdate<Index,EIGTYPE,AStorageOrder,ConjugateA,ColMajor,UpLo> { \
  enum { \
    IsLower = (UpLo&Lower) == Lower, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((AStorageOrder==ColMajor) && ConjugateA) ? 1 : 0 \
  }; \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const EIGTYPE* lhs, Index lhsStride, \
                          const EIGTYPE* /*rhs*/, Index /*rhsStride*/, EIGTYPE* res, Index resStride, EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
  /* typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs;*/ \
\
   BlasIndex lda=convert_index<BlasIndex>(lhsStride), ldc=convert_index<BlasIndex>(resStride), n=convert_index<BlasIndex>(size), k=convert_index<BlasIndex>(depth); \
   char uplo=((IsLower) ? 'L' : 'U'), trans=((AStorageOrder==RowMajor) ? 'T':'N'); \
   EIGTYPE beta(1); \
   BLASFUNC(&uplo, &trans, &n, &k, (const BLASTYPE*)&numext::real_ref(alpha), lhs, &lda, (const BLASTYPE*)&numext::real_ref(beta), res, &ldc); \
  } \
};

// HERK for complex data
#define EIGEN_BLAS_RANKUPDATE_C(EIGTYPE, BLASTYPE, RTYPE, BLASFUNC) \
template <typename Index, int AStorageOrder, bool ConjugateA, int  UpLo> \
struct general_matrix_matrix_rankupdate<Index,EIGTYPE,AStorageOrder,ConjugateA,ColMajor,UpLo> { \
  enum { \
    IsLower = (UpLo&Lower) == Lower, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = (((AStorageOrder==ColMajor) && ConjugateA) || ((AStorageOrder==RowMajor) && !ConjugateA)) ? 1 : 0 \
  }; \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const EIGTYPE* lhs, Index lhsStride, \
                          const EIGTYPE* /*rhs*/, Index /*rhsStride*/, EIGTYPE* res, Index resStride, EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, AStorageOrder> MatrixType; \
\
   BlasIndex lda=convert_index<BlasIndex>(lhsStride), ldc=convert_index<BlasIndex>(resStride), n=convert_index<BlasIndex>(size), k=convert_index<BlasIndex>(depth); \
   char uplo=((IsLower) ? 'L' : 'U'), trans=((AStorageOrder==RowMajor) ? 'C':'N'); \
   RTYPE alpha_, beta_; \
   const EIGTYPE* a_ptr; \
\
   alpha_ = alpha.real(); \
   beta_ = 1.0; \
/* Copy with conjugation in some cases*/ \
   MatrixType a; \
   if (conjA) { \
     Map<const MatrixType, 0, OuterStride<> > mapA(lhs,n,k,OuterStride<>(lhsStride)); \
     a = mapA.conjugate(); \
     lda = a.outerStride(); \
     a_ptr = a.data(); \
   } else a_ptr=lhs; \
   BLASFUNC(&uplo, &trans, &n, &k, &alpha_, (BLASTYPE*)a_ptr, &lda, &beta_, (BLASTYPE*)res, &ldc); \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_RANKUPDATE_R(double, double, dsyrk)
EIGEN_BLAS_RANKUPDATE_R(float,  float,  ssyrk)
#else
EIGEN_BLAS_RANKUPDATE_R(double, double, dsyrk_)
EIGEN_BLAS_RANKUPDATE_R(float,  float,  ssyrk_)
#endif

// TODO hanlde complex cases
// EIGEN_BLAS_RANKUPDATE_C(dcomplex, double, double, zherk_)
// EIGEN_BLAS_RANKUPDATE_C(scomplex, float,  float, cherk_)


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   General matrix-matrix product functionality based on ?GEMM.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H
#define EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements general matrix-matrix multiplication using BLAS
* gemm function via partial specialization of
* general_matrix_matrix_product::run(..) method for float, double,
* std::complex<float> and std::complex<double> types
**********************************************************************/

// gemm specialization

#define GEMM_SPECIALIZATION(EIGTYPE, EIGPREFIX, BLASTYPE, BLASFUNC) \
template< \
  typename Index, \
  int LhsStorageOrder, bool ConjugateLhs, \
  int RhsStorageOrder, bool ConjugateRhs> \
struct general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1> \
{ \
typedef gebp_traits<EIGTYPE,EIGTYPE> Traits; \
\
static void run(Index rows, Index cols, Index depth, \
  const EIGTYPE* _lhs, Index lhsStride, \
  const EIGTYPE* _rhs, Index rhsStride, \
  EIGTYPE* res, Index resIncr, Index resStride, \
  EIGTYPE alpha, \
  level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/, \
  GemmParallelInfo<Index>* /*info = 0*/) \
{ \
  using std::conj; \
\
  EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
  eigen_assert(resIncr == 1); \
  char transa, transb; \
  BlasIndex m, n, k, lda, ldb, ldc; \
  const EIGTYPE *a, *b; \
  EIGTYPE beta(1); \
  MatrixX##EIGPREFIX a_tmp, b_tmp; \
\
/* Set transpose options */ \
  transa = (LhsStorageOrder==RowMajor) ? ((ConjugateLhs) ? 'C' : 'T') : 'N'; \
  transb = (RhsStorageOrder==RowMajor) ? ((ConjugateRhs) ? 'C' : 'T') : 'N'; \
\
/* Set m, n, k */ \
  m = convert_index<BlasIndex>(rows);  \
  n = convert_index<BlasIndex>(cols);  \
  k = convert_index<BlasIndex>(depth); \
\
/* Set lda, ldb, ldc */ \
  lda = convert_index<BlasIndex>(lhsStride); \
  ldb = convert_index<BlasIndex>(rhsStride); \
  ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
  if ((LhsStorageOrder==ColMajor) && (ConjugateLhs)) { \
    Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,m,k,OuterStride<>(lhsStride)); \
    a_tmp = lhs.conjugate(); \
    a = a_tmp.data(); \
    lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
  } else a = _lhs; \
\
  if ((RhsStorageOrder==ColMajor) && (ConjugateRhs)) { \
    Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,k,n,OuterStride<>(rhsStride)); \
    b_tmp = rhs.conjugate(); \
    b = b_tmp.data(); \
    ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
  } else b = _rhs; \
\
  BLASFUNC(&transa, &transb, &m, &n, &k, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
}};

#ifdef EIGEN_USE_MKL
GEMM_SPECIALIZATION(double,   d,  double, dgemm)
GEMM_SPECIALIZATION(float,    f,  float,  sgemm)
GEMM_SPECIALIZATION(dcomplex, cd, MKL_Complex16, zgemm)
GEMM_SPECIALIZATION(scomplex, cf, MKL_Complex8,  cgemm)
#else
GEMM_SPECIALIZATION(double,   d,  double, dgemm_)
GEMM_SPECIALIZATION(float,    f,  float,  sgemm_)
GEMM_SPECIALIZATION(dcomplex, cd, double, zgemm_)
GEMM_SPECIALIZATION(scomplex, cf, float,  cgemm_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_VECTOR_H
#define EIGEN_GENERAL_MATRIX_VECTOR_H

namespace Eigen {

namespace internal {

enum GEMVPacketSizeType {
  GEMVPacketFull = 0,
  GEMVPacketHalf,
  GEMVPacketQuarter
};

template <int N, typename T1, typename T2, typename T3>
struct gemv_packet_cond { typedef T3 type; };

template <typename T1, typename T2, typename T3>
struct gemv_packet_cond<GEMVPacketFull, T1, T2, T3> { typedef T1 type; };

template <typename T1, typename T2, typename T3>
struct gemv_packet_cond<GEMVPacketHalf, T1, T2, T3> { typedef T2 type; };

template<typename LhsScalar, typename RhsScalar, int _PacketSize=GEMVPacketFull>
class gemv_traits
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

#define PACKET_DECL_COND_PREFIX(prefix, name, packet_size)                        \
  typedef typename gemv_packet_cond<packet_size,                                  \
                                    typename packet_traits<name ## Scalar>::type, \
                                    typename packet_traits<name ## Scalar>::half, \
                                    typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  prefix ## name ## Packet

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
#undef PACKET_DECL_COND_PREFIX

public:
  enum {
        Vectorizable = unpacket_traits<_LhsPacket>::vectorizable &&
        unpacket_traits<_RhsPacket>::vectorizable &&
        int(unpacket_traits<_LhsPacket>::size)==int(unpacket_traits<_RhsPacket>::size),
        LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
        RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
        ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
};


/* Optimized col-major matrix * vector product:
 * This algorithm processes the matrix per vertical panels,
 * which are then processed horizontaly per chunck of 8*PacketSize x 1 vertical segments.
 *
 * Mixing type logic: C += alpha * A * B
 *  |  A  |  B  |alpha| comments
 *  |real |cplx |cplx | no vectorization
 *  |real |cplx |real | alpha is converted to a cplx when calling the run function, no vectorization
 *  |cplx |real |cplx | invalid, the caller has to do tmp: = A * B; C += alpha*tmp
 *  |cplx |real |real | optimal case, vectorization possible via real-cplx mul
 *
 * The same reasoning apply for the transposed case.
 */
template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
struct general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>
{
  typedef gemv_traits<LhsScalar,RhsScalar> Traits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketHalf> HalfTraits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketQuarter> QuarterTraits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;

EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE static void run(
  Index rows, Index cols,
  const LhsMapper& lhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  RhsScalar alpha);
};

template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>::run(
  Index rows, Index cols,
  const LhsMapper& alhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  RhsScalar alpha)
{
  EIGEN_UNUSED_VARIABLE(resIncr);
  eigen_internal_assert(resIncr==1);

  // The following copy tells the compiler that lhs's attributes are not modified outside this function
  // This helps GCC to generate propoer code.
  LhsMapper lhs(alhs);

  conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
  conj_helper<LhsPacket,RhsPacket,ConjugateLhs,ConjugateRhs> pcj;
  conj_helper<LhsPacketHalf,RhsPacketHalf,ConjugateLhs,ConjugateRhs> pcj_half;
  conj_helper<LhsPacketQuarter,RhsPacketQuarter,ConjugateLhs,ConjugateRhs> pcj_quarter;

  const Index lhsStride = lhs.stride();
  // TODO: for padded aligned inputs, we could enable aligned reads
  enum { LhsAlignment = Unaligned,
         ResPacketSize = Traits::ResPacketSize,
         ResPacketSizeHalf = HalfTraits::ResPacketSize,
         ResPacketSizeQuarter = QuarterTraits::ResPacketSize,
         LhsPacketSize = Traits::LhsPacketSize,
         HasHalf = (int)ResPacketSizeHalf < (int)ResPacketSize,
         HasQuarter = (int)ResPacketSizeQuarter < (int)ResPacketSizeHalf
  };

  const Index n8 = rows-8*ResPacketSize+1;
  const Index n4 = rows-4*ResPacketSize+1;
  const Index n3 = rows-3*ResPacketSize+1;
  const Index n2 = rows-2*ResPacketSize+1;
  const Index n1 = rows-1*ResPacketSize+1;
  const Index n_half = rows-1*ResPacketSizeHalf+1;
  const Index n_quarter = rows-1*ResPacketSizeQuarter+1;

  // TODO: improve the following heuristic:
  const Index block_cols = cols<128 ? cols : (lhsStride*sizeof(LhsScalar)<32000?16:4);
  ResPacket palpha = pset1<ResPacket>(alpha);
  ResPacketHalf palpha_half = pset1<ResPacketHalf>(alpha);
  ResPacketQuarter palpha_quarter = pset1<ResPacketQuarter>(alpha);

  for(Index j2=0; j2<cols; j2+=block_cols)
  {
    Index jend = numext::mini(j2+block_cols,cols);
    Index i=0;
    for(; i<n8; i+=ResPacketSize*8)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0)),
                c3 = pset1<ResPacket>(ResScalar(0)),
                c4 = pset1<ResPacket>(ResScalar(0)),
                c5 = pset1<ResPacket>(ResScalar(0)),
                c6 = pset1<ResPacket>(ResScalar(0)),
                c7 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
        c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*3,j),b0,c3);
        c4 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*4,j),b0,c4);
        c5 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*5,j),b0,c5);
        c6 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*6,j),b0,c6);
        c7 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*7,j),b0,c7);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));
      pstoreu(res+i+ResPacketSize*3, pmadd(c3,palpha,ploadu<ResPacket>(res+i+ResPacketSize*3)));
      pstoreu(res+i+ResPacketSize*4, pmadd(c4,palpha,ploadu<ResPacket>(res+i+ResPacketSize*4)));
      pstoreu(res+i+ResPacketSize*5, pmadd(c5,palpha,ploadu<ResPacket>(res+i+ResPacketSize*5)));
      pstoreu(res+i+ResPacketSize*6, pmadd(c6,palpha,ploadu<ResPacket>(res+i+ResPacketSize*6)));
      pstoreu(res+i+ResPacketSize*7, pmadd(c7,palpha,ploadu<ResPacket>(res+i+ResPacketSize*7)));
    }
    if(i<n4)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0)),
                c3 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
        c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*3,j),b0,c3);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));
      pstoreu(res+i+ResPacketSize*3, pmadd(c3,palpha,ploadu<ResPacket>(res+i+ResPacketSize*3)));

      i+=ResPacketSize*4;
    }
    if(i<n3)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));

      i+=ResPacketSize*3;
    }
    if(i<n2)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      i+=ResPacketSize*2;
    }
    if(i<n1)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      i+=ResPacketSize;
    }
    if(HasHalf && i<n_half)
    {
      ResPacketHalf c0 = pset1<ResPacketHalf>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacketHalf b0 = pset1<RhsPacketHalf>(rhs(j,0));
        c0 = pcj_half.pmadd(lhs.template load<LhsPacketHalf,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSizeHalf*0, pmadd(c0,palpha_half,ploadu<ResPacketHalf>(res+i+ResPacketSizeHalf*0)));
      i+=ResPacketSizeHalf;
    }
    if(HasQuarter && i<n_quarter)
    {
      ResPacketQuarter c0 = pset1<ResPacketQuarter>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacketQuarter b0 = pset1<RhsPacketQuarter>(rhs(j,0));
        c0 = pcj_quarter.pmadd(lhs.template load<LhsPacketQuarter,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSizeQuarter*0, pmadd(c0,palpha_quarter,ploadu<ResPacketQuarter>(res+i+ResPacketSizeQuarter*0)));
      i+=ResPacketSizeQuarter;
    }
    for(;i<rows;++i)
    {
      ResScalar c0(0);
      for(Index j=j2; j<jend; j+=1)
        c0 += cj.pmul(lhs(i,j), rhs(j,0));
      res[i] += alpha*c0;
    }
  }
}

/* Optimized row-major matrix * vector product:
 * This algorithm processes 4 rows at once that allows to both reduce
 * the number of load/stores of the result by a factor 4 and to reduce
 * the instruction dependency. Moreover, we know that all bands have the
 * same alignment pattern.
 *
 * Mixing type logic:
 *  - alpha is always a complex (or converted to a complex)
 *  - no vectorization
 */
template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
struct general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>
{
  typedef gemv_traits<LhsScalar,RhsScalar> Traits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketHalf> HalfTraits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketQuarter> QuarterTraits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;

EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE static void run(
  Index rows, Index cols,
  const LhsMapper& lhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  ResScalar alpha);
};

template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>::run(
  Index rows, Index cols,
  const LhsMapper& alhs,
  const RhsMapper& rhs,
  ResScalar* res, Index resIncr,
  ResScalar alpha)
{
  // The following copy tells the compiler that lhs's attributes are not modified outside this function
  // This helps GCC to generate propoer code.
  LhsMapper lhs(alhs);

  eigen_internal_assert(rhs.stride()==1);
  conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
  conj_helper<LhsPacket,RhsPacket,ConjugateLhs,ConjugateRhs> pcj;
  conj_helper<LhsPacketHalf,RhsPacketHalf,ConjugateLhs,ConjugateRhs> pcj_half;
  conj_helper<LhsPacketQuarter,RhsPacketQuarter,ConjugateLhs,ConjugateRhs> pcj_quarter;

  // TODO: fine tune the following heuristic. The rationale is that if the matrix is very large,
  //       processing 8 rows at once might be counter productive wrt cache.
  const Index n8 = lhs.stride()*sizeof(LhsScalar)>32000 ? 0 : rows-7;
  const Index n4 = rows-3;
  const Index n2 = rows-1;

  // TODO: for padded aligned inputs, we could enable aligned reads
  enum { LhsAlignment = Unaligned,
         ResPacketSize = Traits::ResPacketSize,
         ResPacketSizeHalf = HalfTraits::ResPacketSize,
         ResPacketSizeQuarter = QuarterTraits::ResPacketSize,
         LhsPacketSize = Traits::LhsPacketSize,
         LhsPacketSizeHalf = HalfTraits::LhsPacketSize,
         LhsPacketSizeQuarter = QuarterTraits::LhsPacketSize,
         HasHalf = (int)ResPacketSizeHalf < (int)ResPacketSize,
         HasQuarter = (int)ResPacketSizeQuarter < (int)ResPacketSizeHalf
  };

  Index i=0;
  for(; i<n8; i+=8)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0)),
              c2 = pset1<ResPacket>(ResScalar(0)),
              c3 = pset1<ResPacket>(ResScalar(0)),
              c4 = pset1<ResPacket>(ResScalar(0)),
              c5 = pset1<ResPacket>(ResScalar(0)),
              c6 = pset1<ResPacket>(ResScalar(0)),
              c7 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
      c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+2,j),b0,c2);
      c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+3,j),b0,c3);
      c4 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+4,j),b0,c4);
      c5 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+5,j),b0,c5);
      c6 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+6,j),b0,c6);
      c7 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+7,j),b0,c7);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    ResScalar cc2 = predux(c2);
    ResScalar cc3 = predux(c3);
    ResScalar cc4 = predux(c4);
    ResScalar cc5 = predux(c5);
    ResScalar cc6 = predux(c6);
    ResScalar cc7 = predux(c7);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
      cc2 += cj.pmul(lhs(i+2,j), b0);
      cc3 += cj.pmul(lhs(i+3,j), b0);
      cc4 += cj.pmul(lhs(i+4,j), b0);
      cc5 += cj.pmul(lhs(i+5,j), b0);
      cc6 += cj.pmul(lhs(i+6,j), b0);
      cc7 += cj.pmul(lhs(i+7,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
    res[(i+2)*resIncr] += alpha*cc2;
    res[(i+3)*resIncr] += alpha*cc3;
    res[(i+4)*resIncr] += alpha*cc4;
    res[(i+5)*resIncr] += alpha*cc5;
    res[(i+6)*resIncr] += alpha*cc6;
    res[(i+7)*resIncr] += alpha*cc7;
  }
  for(; i<n4; i+=4)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0)),
              c2 = pset1<ResPacket>(ResScalar(0)),
              c3 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
      c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+2,j),b0,c2);
      c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+3,j),b0,c3);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    ResScalar cc2 = predux(c2);
    ResScalar cc3 = predux(c3);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
      cc2 += cj.pmul(lhs(i+2,j), b0);
      cc3 += cj.pmul(lhs(i+3,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
    res[(i+2)*resIncr] += alpha*cc2;
    res[(i+3)*resIncr] += alpha*cc3;
  }
  for(; i<n2; i+=2)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
  }
  for(; i<rows; ++i)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0));
    ResPacketHalf c0_h = pset1<ResPacketHalf>(ResScalar(0));
    ResPacketQuarter c0_q = pset1<ResPacketQuarter>(ResScalar(0));
    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket,Unaligned>(j,0);
      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i,j),b0,c0);
    }
    ResScalar cc0 = predux(c0);
    if (HasHalf) {
      for(; j+LhsPacketSizeHalf<=cols; j+=LhsPacketSizeHalf)
        {
          RhsPacketHalf b0 = rhs.template load<RhsPacketHalf,Unaligned>(j,0);
          c0_h = pcj_half.pmadd(lhs.template load<LhsPacketHalf,LhsAlignment>(i,j),b0,c0_h);
        }
      cc0 += predux(c0_h);
    }
    if (HasQuarter) {
      for(; j+LhsPacketSizeQuarter<=cols; j+=LhsPacketSizeQuarter)
        {
          RhsPacketQuarter b0 = rhs.template load<RhsPacketQuarter,Unaligned>(j,0);
          c0_q = pcj_quarter.pmadd(lhs.template load<LhsPacketQuarter,LhsAlignment>(i,j),b0,c0_q);
        }
      cc0 += predux(c0_q);
    }
    for(; j<cols; ++j)
    {
      cc0 += cj.pmul(lhs(i,j), rhs(j,0));
    }
    res[i*resIncr] += alpha*cc0;
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   General matrix-vector product functionality based on ?GEMV.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H
#define EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements general matrix-vector multiplication using BLAS
* gemv function via partial specialization of
* general_matrix_vector_product::run(..) method for float, double,
* std::complex<float> and std::complex<double> types
**********************************************************************/

// gemv specialization

template<typename Index, typename LhsScalar, int StorageOrder, bool ConjugateLhs, typename RhsScalar, bool ConjugateRhs>
struct general_matrix_vector_product_gemv;

#define EIGEN_BLAS_GEMV_SPECIALIZE(Scalar) \
template<typename Index, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ColMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,ConjugateRhs,Specialized> { \
static void run( \
  Index rows, Index cols, \
  const const_blas_data_mapper<Scalar,Index,ColMajor> &lhs, \
  const const_blas_data_mapper<Scalar,Index,RowMajor> &rhs, \
  Scalar* res, Index resIncr, Scalar alpha) \
{ \
  if (ConjugateLhs) { \
    general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ColMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,ConjugateRhs,BuiltIn>::run( \
      rows, cols, lhs, rhs, res, resIncr, alpha); \
  } else { \
    general_matrix_vector_product_gemv<Index,Scalar,ColMajor,ConjugateLhs,Scalar,ConjugateRhs>::run( \
      rows, cols, lhs.data(), lhs.stride(), rhs.data(), rhs.stride(), res, resIncr, alpha); \
  } \
} \
}; \
template<typename Index, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,RowMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ConjugateRhs,Specialized> { \
static void run( \
  Index rows, Index cols, \
  const const_blas_data_mapper<Scalar,Index,RowMajor> &lhs, \
  const const_blas_data_mapper<Scalar,Index,ColMajor> &rhs, \
  Scalar* res, Index resIncr, Scalar alpha) \
{ \
    general_matrix_vector_product_gemv<Index,Scalar,RowMajor,ConjugateLhs,Scalar,ConjugateRhs>::run( \
      rows, cols, lhs.data(), lhs.stride(), rhs.data(), rhs.stride(), res, resIncr, alpha); \
} \
}; \

EIGEN_BLAS_GEMV_SPECIALIZE(double)
EIGEN_BLAS_GEMV_SPECIALIZE(float)
EIGEN_BLAS_GEMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_GEMV_SPECIALIZE(scomplex)

#define EIGEN_BLAS_GEMV_SPECIALIZATION(EIGTYPE,BLASTYPE,BLASFUNC) \
template<typename Index, int LhsStorageOrder, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product_gemv<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,ConjugateRhs> \
{ \
typedef Matrix<EIGTYPE,Dynamic,1,ColMajor> GEMVVector;\
\
static void run( \
  Index rows, Index cols, \
  const EIGTYPE* lhs, Index lhsStride, \
  const EIGTYPE* rhs, Index rhsIncr, \
  EIGTYPE* res, Index resIncr, EIGTYPE alpha) \
{ \
  BlasIndex m=convert_index<BlasIndex>(rows), n=convert_index<BlasIndex>(cols), \
            lda=convert_index<BlasIndex>(lhsStride), incx=convert_index<BlasIndex>(rhsIncr), incy=convert_index<BlasIndex>(resIncr); \
  const EIGTYPE beta(1); \
  const EIGTYPE *x_ptr; \
  char trans=(LhsStorageOrder==ColMajor) ? 'N' : (ConjugateLhs) ? 'C' : 'T'; \
  if (LhsStorageOrder==RowMajor) { \
    m = convert_index<BlasIndex>(cols); \
    n = convert_index<BlasIndex>(rows); \
  }\
  GEMVVector x_tmp; \
  if (ConjugateRhs) { \
    Map<const GEMVVector, 0, InnerStride<> > map_x(rhs,cols,1,InnerStride<>(incx)); \
    x_tmp=map_x.conjugate(); \
    x_ptr=x_tmp.data(); \
    incx=1; \
  } else x_ptr=rhs; \
  BLASFUNC(&trans, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)lhs, &lda, (const BLASTYPE*)x_ptr, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &incy); \
}\
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_GEMV_SPECIALIZATION(double,   double, dgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(float,    float,  sgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(dcomplex, MKL_Complex16, zgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(scomplex, MKL_Complex8 , cgemv)
#else
EIGEN_BLAS_GEMV_SPECIALIZATION(double,   double, dgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(float,    float,  sgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(dcomplex, double, zgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(scomplex, float,  cgemv_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/Parallelizer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARALLELIZER_H
#define EIGEN_PARALLELIZER_H

#if EIGEN_HAS_CXX11_ATOMIC
#include <atomic>
#endif

namespace Eigen {

namespace internal {

/** \internal */
inline void manage_multi_threading(Action action, int* v)
{
  static int m_maxThreads = -1;
  EIGEN_UNUSED_VARIABLE(m_maxThreads)

  if(action==SetAction)
  {
    eigen_internal_assert(v!=0);
    m_maxThreads = *v;
  }
  else if(action==GetAction)
  {
    eigen_internal_assert(v!=0);
    #ifdef EIGEN_HAS_OPENMP
    if(m_maxThreads>0)
      *v = m_maxThreads;
    else
      *v = omp_get_max_threads();
    #else
    *v = 1;
    #endif
  }
  else
  {
    eigen_internal_assert(false);
  }
}

}

/** Must be call first when calling Eigen from multiple threads */
inline void initParallel()
{
  int nbt;
  internal::manage_multi_threading(GetAction, &nbt);
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
}

/** \returns the max number of threads reserved for Eigen
  * \sa setNbThreads */
inline int nbThreads()
{
  int ret;
  internal::manage_multi_threading(GetAction, &ret);
  return ret;
}

/** Sets the max number of threads reserved for Eigen
  * \sa nbThreads */
inline void setNbThreads(int v)
{
  internal::manage_multi_threading(SetAction, &v);
}

namespace internal {

template<typename Index> struct GemmParallelInfo
{
  GemmParallelInfo() : sync(-1), users(0), lhs_start(0), lhs_length(0) {}

  // volatile is not enough on all architectures (see bug 1572)
  // to guarantee that when thread A says to thread B that it is
  // done with packing a block, then all writes have been really
  // carried out... C++11 memory model+atomic guarantees this.
#if EIGEN_HAS_CXX11_ATOMIC
  std::atomic<Index> sync;
  std::atomic<int> users;
#else
  Index volatile sync;
  int volatile users;
#endif

  Index lhs_start;
  Index lhs_length;
};

template<bool Condition, typename Functor, typename Index>
void parallelize_gemm(const Functor& func, Index rows, Index cols, Index depth, bool transpose)
{
  // TODO when EIGEN_USE_BLAS is defined,
  // we should still enable OMP for other scalar types
  // Without C++11, we have to disable GEMM's parallelization on
  // non x86 architectures because there volatile is not enough for our purpose.
  // See bug 1572.
#if (! defined(EIGEN_HAS_OPENMP)) || defined(EIGEN_USE_BLAS) || ((!EIGEN_HAS_CXX11_ATOMIC) && !(EIGEN_ARCH_i386_OR_x86_64))
  // FIXME the transpose variable is only needed to properly split
  // the matrix product when multithreading is enabled. This is a temporary
  // fix to support row-major destination matrices. This whole
  // parallelizer mechanism has to be redesigned anyway.
  EIGEN_UNUSED_VARIABLE(depth);
  EIGEN_UNUSED_VARIABLE(transpose);
  func(0,rows, 0,cols);
#else

  // Dynamically check whether we should enable or disable OpenMP.
  // The conditions are:
  // - the max number of threads we can create is greater than 1
  // - we are not already in a parallel code
  // - the sizes are large enough

  // compute the maximal number of threads from the size of the product:
  // This first heuristic takes into account that the product kernel is fully optimized when working with nr columns at once.
  Index size = transpose ? rows : cols;
  Index pb_max_threads = std::max<Index>(1,size / Functor::Traits::nr);

  // compute the maximal number of threads from the total amount of work:
  double work = static_cast<double>(rows) * static_cast<double>(cols) *
      static_cast<double>(depth);
  double kMinTaskSize = 50000;  // FIXME improve this heuristic.
  pb_max_threads = std::max<Index>(1, std::min<Index>(pb_max_threads, static_cast<Index>( work / kMinTaskSize ) ));

  // compute the number of threads we are going to use
  Index threads = std::min<Index>(nbThreads(), pb_max_threads);

  // if multi-threading is explicitly disabled, not useful, or if we already are in a parallel session,
  // then abort multi-threading
  // FIXME omp_get_num_threads()>1 only works for openmp, what if the user does not use openmp?
  if((!Condition) || (threads==1) || (omp_get_num_threads()>1))
    return func(0,rows, 0,cols);

  Eigen::initParallel();
  func.initParallelSession(threads);

  if(transpose)
    std::swap(rows,cols);

  ei_declare_aligned_stack_constructed_variable(GemmParallelInfo<Index>,info,threads,0);

  #pragma omp parallel num_threads(threads)
  {
    Index i = omp_get_thread_num();
    // Note that the actual number of threads might be lower than the number of request ones.
    Index actual_threads = omp_get_num_threads();

    Index blockCols = (cols / actual_threads) & ~Index(0x3);
    Index blockRows = (rows / actual_threads);
    blockRows = (blockRows/Functor::Traits::mr)*Functor::Traits::mr;

    Index r0 = i*blockRows;
    Index actualBlockRows = (i+1==actual_threads) ? rows-r0 : blockRows;

    Index c0 = i*blockCols;
    Index actualBlockCols = (i+1==actual_threads) ? cols-c0 : blockCols;

    info[i].lhs_start = r0;
    info[i].lhs_length = actualBlockRows;

    if(transpose) func(c0, actualBlockCols, 0, rows, info);
    else          func(0, rows, c0, actualBlockCols, info);
  }
#endif
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARALLELIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_MATRIX_MATRIX_H
#define EIGEN_SELFADJOINT_MATRIX_MATRIX_H

namespace Eigen { 

namespace internal {

// pack a selfadjoint block diagonal for use with the gebp_kernel
template<typename Scalar, typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs
{
  template<int BlockRows> inline
  void pack(Scalar* blockA, const const_blas_data_mapper<Scalar,Index,StorageOrder>& lhs, Index cols, Index i, Index& count)
  {
    // normal copy
    for(Index k=0; k<i; k++)
      for(Index w=0; w<BlockRows; w++)
        blockA[count++] = lhs(i+w,k);           // normal
    // symmetric copy
    Index h = 0;
    for(Index k=i; k<i+BlockRows; k++)
    {
      for(Index w=0; w<h; w++)
        blockA[count++] = numext::conj(lhs(k, i+w)); // transposed

      blockA[count++] = numext::real(lhs(k,k));   // real (diagonal)

      for(Index w=h+1; w<BlockRows; w++)
        blockA[count++] = lhs(i+w, k);          // normal
      ++h;
    }
    // transposed copy
    for(Index k=i+BlockRows; k<cols; k++)
      for(Index w=0; w<BlockRows; w++)
        blockA[count++] = numext::conj(lhs(k, i+w)); // transposed
  }
  void operator()(Scalar* blockA, const Scalar* _lhs, Index lhsStride, Index cols, Index rows)
  {
    typedef typename unpacket_traits<typename packet_traits<Scalar>::type>::half HalfPacket;
    typedef typename unpacket_traits<typename unpacket_traits<typename packet_traits<Scalar>::type>::half>::half QuarterPacket;
    enum { PacketSize = packet_traits<Scalar>::size,
           HalfPacketSize = unpacket_traits<HalfPacket>::size,
           QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
           HasHalf = (int)HalfPacketSize < (int)PacketSize,
           HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

    const_blas_data_mapper<Scalar,Index,StorageOrder> lhs(_lhs,lhsStride);
    Index count = 0;
    //Index peeled_mc3 = (rows/Pack1)*Pack1;
    
    const Index peeled_mc3 = Pack1>=3*PacketSize ? (rows/(3*PacketSize))*(3*PacketSize) : 0;
    const Index peeled_mc2 = Pack1>=2*PacketSize ? peeled_mc3+((rows-peeled_mc3)/(2*PacketSize))*(2*PacketSize) : 0;
    const Index peeled_mc1 = Pack1>=1*PacketSize ? peeled_mc2+((rows-peeled_mc2)/(1*PacketSize))*(1*PacketSize) : 0;
    const Index peeled_mc_half = Pack1>=HalfPacketSize ? peeled_mc1+((rows-peeled_mc1)/(HalfPacketSize))*(HalfPacketSize) : 0;
    const Index peeled_mc_quarter = Pack1>=QuarterPacketSize ? peeled_mc_half+((rows-peeled_mc_half)/(QuarterPacketSize))*(QuarterPacketSize) : 0;
    
    if(Pack1>=3*PacketSize)
      for(Index i=0; i<peeled_mc3; i+=3*PacketSize)
        pack<3*PacketSize>(blockA, lhs, cols, i, count);
    
    if(Pack1>=2*PacketSize)
      for(Index i=peeled_mc3; i<peeled_mc2; i+=2*PacketSize)
        pack<2*PacketSize>(blockA, lhs, cols, i, count);
    
    if(Pack1>=1*PacketSize)
      for(Index i=peeled_mc2; i<peeled_mc1; i+=1*PacketSize)
        pack<1*PacketSize>(blockA, lhs, cols, i, count);

    if(HasHalf && Pack1>=HalfPacketSize)
      for(Index i=peeled_mc1; i<peeled_mc_half; i+=HalfPacketSize)
        pack<HalfPacketSize>(blockA, lhs, cols, i, count);

    if(HasQuarter && Pack1>=QuarterPacketSize)
      for(Index i=peeled_mc_half; i<peeled_mc_quarter; i+=QuarterPacketSize)
        pack<QuarterPacketSize>(blockA, lhs, cols, i, count);

    // do the same with mr==1
    for(Index i=peeled_mc_quarter; i<rows; i++)
    {
      for(Index k=0; k<i; k++)
        blockA[count++] = lhs(i, k);                   // normal

      blockA[count++] = numext::real(lhs(i, i));       // real (diagonal)

      for(Index k=i+1; k<cols; k++)
        blockA[count++] = numext::conj(lhs(k, i));     // transposed
    }
  }
};

template<typename Scalar, typename Index, int nr, int StorageOrder>
struct symm_pack_rhs
{
  enum { PacketSize = packet_traits<Scalar>::size };
  void operator()(Scalar* blockB, const Scalar* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    Index end_k = k2 + rows;
    Index count = 0;
    const_blas_data_mapper<Scalar,Index,StorageOrder> rhs(_rhs,rhsStride);
    Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;

    // first part: normal case
    for(Index j2=0; j2<k2; j2+=nr)
    {
      for(Index k=k2; k<end_k; k++)
      {
        blockB[count+0] = rhs(k,j2+0);
        blockB[count+1] = rhs(k,j2+1);
        if (nr>=4)
        {
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
        }
        if (nr>=8)
        {
          blockB[count+4] = rhs(k,j2+4);
          blockB[count+5] = rhs(k,j2+5);
          blockB[count+6] = rhs(k,j2+6);
          blockB[count+7] = rhs(k,j2+7);
        }
        count += nr;
      }
    }

    // second part: diagonal block
    Index end8 = nr>=8 ? (std::min)(k2+rows,packet_cols8) : k2;
    if(nr>=8)
    {
      for(Index j2=k2; j2<end8; j2+=8)
      {
        // again we can split vertically in three different parts (transpose, symmetric, normal)
        // transpose
        for(Index k=k2; k<j2; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          blockB[count+4] = numext::conj(rhs(j2+4,k));
          blockB[count+5] = numext::conj(rhs(j2+5,k));
          blockB[count+6] = numext::conj(rhs(j2+6,k));
          blockB[count+7] = numext::conj(rhs(j2+7,k));
          count += 8;
        }
        // symmetric
        Index h = 0;
        for(Index k=j2; k<j2+8; k++)
        {
          // normal
          for (Index w=0 ; w<h; ++w)
            blockB[count+w] = rhs(k,j2+w);

          blockB[count+h] = numext::real(rhs(k,k));

          // transpose
          for (Index w=h+1 ; w<8; ++w)
            blockB[count+w] = numext::conj(rhs(j2+w,k));
          count += 8;
          ++h;
        }
        // normal
        for(Index k=j2+8; k<end_k; k++)
        {
          blockB[count+0] = rhs(k,j2+0);
          blockB[count+1] = rhs(k,j2+1);
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
          blockB[count+4] = rhs(k,j2+4);
          blockB[count+5] = rhs(k,j2+5);
          blockB[count+6] = rhs(k,j2+6);
          blockB[count+7] = rhs(k,j2+7);
          count += 8;
        }
      }
    }
    if(nr>=4)
    {
      for(Index j2=end8; j2<(std::min)(k2+rows,packet_cols4); j2+=4)
      {
        // again we can split vertically in three different parts (transpose, symmetric, normal)
        // transpose
        for(Index k=k2; k<j2; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          count += 4;
        }
        // symmetric
        Index h = 0;
        for(Index k=j2; k<j2+4; k++)
        {
          // normal
          for (Index w=0 ; w<h; ++w)
            blockB[count+w] = rhs(k,j2+w);

          blockB[count+h] = numext::real(rhs(k,k));

          // transpose
          for (Index w=h+1 ; w<4; ++w)
            blockB[count+w] = numext::conj(rhs(j2+w,k));
          count += 4;
          ++h;
        }
        // normal
        for(Index k=j2+4; k<end_k; k++)
        {
          blockB[count+0] = rhs(k,j2+0);
          blockB[count+1] = rhs(k,j2+1);
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
          count += 4;
        }
      }
    }

    // third part: transposed
    if(nr>=8)
    {
      for(Index j2=k2+rows; j2<packet_cols8; j2+=8)
      {
        for(Index k=k2; k<end_k; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          blockB[count+4] = numext::conj(rhs(j2+4,k));
          blockB[count+5] = numext::conj(rhs(j2+5,k));
          blockB[count+6] = numext::conj(rhs(j2+6,k));
          blockB[count+7] = numext::conj(rhs(j2+7,k));
          count += 8;
        }
      }
    }
    if(nr>=4)
    {
      for(Index j2=(std::max)(packet_cols8,k2+rows); j2<packet_cols4; j2+=4)
      {
        for(Index k=k2; k<end_k; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          count += 4;
        }
      }
    }

    // copy the remaining columns one at a time (=> the same with nr==1)
    for(Index j2=packet_cols4; j2<cols; ++j2)
    {
      // transpose
      Index half = (std::min)(end_k,j2);
      for(Index k=k2; k<half; k++)
      {
        blockB[count] = numext::conj(rhs(j2,k));
        count += 1;
      }

      if(half==j2 && half<k2+rows)
      {
        blockB[count] = numext::real(rhs(j2,j2));
        count += 1;
      }
      else
        half--;

      // normal
      for(Index k=half+1; k<k2+rows; k++)
      {
        blockB[count] = rhs(k,j2);
        count += 1;
      }
    }
  }
};

/* Optimized selfadjoint matrix * matrix (_SYMM) product built on top of
 * the general matrix matrix product.
 */
template <typename Scalar, typename Index,
          int LhsStorageOrder, bool LhsSelfAdjoint, bool ConjugateLhs,
          int RhsStorageOrder, bool RhsSelfAdjoint, bool ConjugateRhs,
          int ResStorageOrder, int ResInnerStride>
struct product_selfadjoint_matrix;

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool LhsSelfAdjoint, bool ConjugateLhs,
          int RhsStorageOrder, bool RhsSelfAdjoint, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,LhsSelfAdjoint,ConjugateLhs, RhsStorageOrder,RhsSelfAdjoint,ConjugateRhs,RowMajor,ResInnerStride>
{

  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols,
    const Scalar* lhs, Index lhsStride,
    const Scalar* rhs, Index rhsStride,
    Scalar* res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    product_selfadjoint_matrix<Scalar, Index,
      EIGEN_LOGICAL_XOR(RhsSelfAdjoint,RhsStorageOrder==RowMajor) ? ColMajor : RowMajor,
      RhsSelfAdjoint, NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(RhsSelfAdjoint,ConjugateRhs),
      EIGEN_LOGICAL_XOR(LhsSelfAdjoint,LhsStorageOrder==RowMajor) ? ColMajor : RowMajor,
      LhsSelfAdjoint, NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(LhsSelfAdjoint,ConjugateLhs),
      ColMajor,ResInnerStride>
      ::run(cols, rows,  rhs, rhsStride,  lhs, lhsStride,  res, resIncr, resStride,  alpha, blocking);
  }
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,true,ConjugateLhs, RhsStorageOrder,false,ConjugateRhs,ColMajor,ResInnerStride>
{

  static EIGEN_DONT_INLINE void run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
EIGEN_DONT_INLINE void product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,true,ConjugateLhs, RhsStorageOrder,false,ConjugateRhs,ColMajor,ResInnerStride>::run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    Index size = rows;

    typedef gebp_traits<Scalar,Scalar> Traits;

    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, (LhsStorageOrder == RowMajor) ? ColMajor : RowMajor> LhsTransposeMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    LhsTransposeMapper lhs_transpose(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    // kc must be smaller than mc
    kc = (std::min)(kc,mc);
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;
    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    symm_pack_lhs<Scalar, Index, Traits::mr, Traits::LhsProgress, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;
    gemm_pack_lhs<Scalar, Index, LhsTransposeMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder==RowMajor?ColMajor:RowMajor, true> pack_lhs_transposed;

    for(Index k2=0; k2<size; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,size)-k2;

      // we have selected one row panel of rhs and one column panel of lhs
      // pack rhs's panel into a sequential chunk of memory
      // and expand each coeff to a constant packet for further reuse
      pack_rhs(blockB, rhs.getSubMapper(k2,0), actual_kc, cols);

      // the select lhs's panel has to be split in three different parts:
      //  1 - the transposed panel above the diagonal block => transposed packed copy
      //  2 - the diagonal block => special packed copy
      //  3 - the panel below the diagonal block => generic packed copy
      for(Index i2=0; i2<k2; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,k2)-i2;
        // transposed packed copy
        pack_lhs_transposed(blockA, lhs_transpose.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
      // the block diagonal
      {
        const Index actual_mc = (std::min)(k2+kc,size)-k2;
        // symmetric packed copy
        pack_lhs(blockA, &lhs(k2,k2), lhsStride, actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(k2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }

      for(Index i2=k2+kc; i2<size; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,size)-i2;
        gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder,false>()
          (blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
    }
  }

// matrix * selfadjoint product
template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,false,ConjugateLhs, RhsStorageOrder,true,ConjugateRhs,ColMajor,ResInnerStride>
{

  static EIGEN_DONT_INLINE void run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
EIGEN_DONT_INLINE void product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,false,ConjugateLhs, RhsStorageOrder,true,ConjugateRhs,ColMajor,ResInnerStride>::run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    Index size = cols;

    typedef gebp_traits<Scalar,Scalar> Traits;

    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    ResMapper res(_res,resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;
    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    symm_pack_rhs<Scalar, Index, Traits::nr,RhsStorageOrder> pack_rhs;

    for(Index k2=0; k2<size; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,size)-k2;

      pack_rhs(blockB, _rhs, rhsStride, actual_kc, cols, k2);

      // => GEPP
      for(Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,rows)-i2;
        pack_lhs(blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
    }
  }

} // end namespace internal

/***************************************************************************
* Wrapper to product_selfadjoint_matrix
***************************************************************************/

namespace internal {
  
template<typename Lhs, int LhsMode, typename Rhs, int RhsMode>
struct selfadjoint_product_impl<Lhs,LhsMode,false,Rhs,RhsMode,false>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  
  enum {
    LhsIsUpper = (LhsMode&(Upper|Lower))==Upper,
    LhsIsSelfAdjoint = (LhsMode&SelfAdjoint)==SelfAdjoint,
    RhsIsUpper = (RhsMode&(Upper|Lower))==Upper,
    RhsIsSelfAdjoint = (RhsMode&SelfAdjoint)==SelfAdjoint
  };
  
  template<typename Dest>
  static void run(Dest &dst, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    eigen_assert(dst.rows()==a_lhs.rows() && dst.cols()==a_rhs.cols());

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(a_lhs)
                               * RhsBlasTraits::extractScalarFactor(a_rhs);

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Lhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxColsAtCompileTime,1> BlockingType;

    BlockingType blocking(lhs.rows(), rhs.cols(), lhs.cols(), 1, false);

    internal::product_selfadjoint_matrix<Scalar, Index,
      EIGEN_LOGICAL_XOR(LhsIsUpper,internal::traits<Lhs>::Flags &RowMajorBit) ? RowMajor : ColMajor, LhsIsSelfAdjoint,
      NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(LhsIsUpper,bool(LhsBlasTraits::NeedToConjugate)),
      EIGEN_LOGICAL_XOR(RhsIsUpper,internal::traits<Rhs>::Flags &RowMajorBit) ? RowMajor : ColMajor, RhsIsSelfAdjoint,
      NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(RhsIsUpper,bool(RhsBlasTraits::NeedToConjugate)),
      internal::traits<Dest>::Flags&RowMajorBit  ? RowMajor : ColMajor,
      Dest::InnerStrideAtCompileTime>
      ::run(
        lhs.rows(), rhs.cols(),                 // sizes
        &lhs.coeffRef(0,0), lhs.outerStride(),  // lhs info
        &rhs.coeffRef(0,0), rhs.outerStride(),  // rhs info
        &dst.coeffRef(0,0), dst.innerStride(), dst.outerStride(),  // result info
        actualAlpha, blocking                   // alpha
      );
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Self adjoint matrix * matrix product functionality based on ?SYMM/?HEMM.
 ********************************************************************************
*/

#ifndef EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H
#define EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {


/* Optimized selfadjoint matrix * matrix (?SYMM/?HEMM) product */

#define EIGEN_BLAS_SYMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,true,ConjugateLhs,RhsStorageOrder,false,ConjugateRhs,ColMajor,1> \
{\
\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='L', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
\
/* Set transpose options */ \
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows);  \
    n = convert_index<BlasIndex>(cols);  \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(lhsStride); \
    ldb = convert_index<BlasIndex>(rhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (LhsStorageOrder==RowMajor) uplo='U'; \
    a = _lhs; \
\
    if (RhsStorageOrder==RowMajor) { \
      Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
      b_tmp = rhs.adjoint(); \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } else b = _rhs; \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};


#define EIGEN_BLAS_HEMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,true,ConjugateLhs,RhsStorageOrder,false,ConjugateRhs,ColMajor,1> \
{\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='L', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
    Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> a_tmp; \
\
/* Set transpose options */ \
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows); \
    n = convert_index<BlasIndex>(cols); \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(lhsStride); \
    ldb = convert_index<BlasIndex>(rhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (((LhsStorageOrder==ColMajor) && ConjugateLhs) || ((LhsStorageOrder==RowMajor) && (!ConjugateLhs))) { \
      Map<const Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder>, 0, OuterStride<> > lhs(_lhs,m,m,OuterStride<>(lhsStride)); \
      a_tmp = lhs.conjugate(); \
      a = a_tmp.data(); \
      lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
    } else a = _lhs; \
    if (LhsStorageOrder==RowMajor) uplo='U'; \
\
    if (RhsStorageOrder==ColMajor && (!ConjugateRhs)) { \
       b = _rhs; } \
    else { \
      if (RhsStorageOrder==ColMajor && ConjugateRhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,m,n,OuterStride<>(rhsStride)); \
        b_tmp = rhs.conjugate(); \
      } else \
      if (ConjugateRhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
        b_tmp = rhs.adjoint(); \
      } else { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
        b_tmp = rhs.transpose(); \
      } \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMM_L(double, double, d, dsymm)
EIGEN_BLAS_SYMM_L(float, float, f, ssymm)
EIGEN_BLAS_HEMM_L(dcomplex, MKL_Complex16, cd, zhemm)
EIGEN_BLAS_HEMM_L(scomplex, MKL_Complex8, cf, chemm)
#else
EIGEN_BLAS_SYMM_L(double, double, d, dsymm_)
EIGEN_BLAS_SYMM_L(float, float, f, ssymm_)
EIGEN_BLAS_HEMM_L(dcomplex, double, cd, zhemm_)
EIGEN_BLAS_HEMM_L(scomplex, float, cf, chemm_)
#endif

/* Optimized matrix * selfadjoint matrix (?SYMM/?HEMM) product */

#define EIGEN_BLAS_SYMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,false,ConjugateLhs,RhsStorageOrder,true,ConjugateRhs,ColMajor,1> \
{\
\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='R', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
\
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows);  \
    n = convert_index<BlasIndex>(cols);  \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(rhsStride); \
    ldb = convert_index<BlasIndex>(lhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (RhsStorageOrder==RowMajor) uplo='U'; \
    a = _rhs; \
\
    if (LhsStorageOrder==RowMajor) { \
      Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(rhsStride)); \
      b_tmp = lhs.adjoint(); \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } else b = _lhs; \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};


#define EIGEN_BLAS_HEMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,false,ConjugateLhs,RhsStorageOrder,true,ConjugateRhs,ColMajor,1> \
{\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='R', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
    Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> a_tmp; \
\
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows); \
    n = convert_index<BlasIndex>(cols); \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(rhsStride); \
    ldb = convert_index<BlasIndex>(lhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (((RhsStorageOrder==ColMajor) && ConjugateRhs) || ((RhsStorageOrder==RowMajor) && (!ConjugateRhs))) { \
      Map<const Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder>, 0, OuterStride<> > rhs(_rhs,n,n,OuterStride<>(rhsStride)); \
      a_tmp = rhs.conjugate(); \
      a = a_tmp.data(); \
      lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
    } else a = _rhs; \
    if (RhsStorageOrder==RowMajor) uplo='U'; \
\
    if (LhsStorageOrder==ColMajor && (!ConjugateLhs)) { \
       b = _lhs; } \
    else { \
      if (LhsStorageOrder==ColMajor && ConjugateLhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,m,n,OuterStride<>(lhsStride)); \
        b_tmp = lhs.conjugate(); \
      } else \
      if (ConjugateLhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(lhsStride)); \
        b_tmp = lhs.adjoint(); \
      } else { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(lhsStride)); \
        b_tmp = lhs.transpose(); \
      } \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMM_R(double, double, d, dsymm)
EIGEN_BLAS_SYMM_R(float, float, f, ssymm)
EIGEN_BLAS_HEMM_R(dcomplex, MKL_Complex16, cd, zhemm)
EIGEN_BLAS_HEMM_R(scomplex, MKL_Complex8, cf, chemm)
#else
EIGEN_BLAS_SYMM_R(double, double, d, dsymm_)
EIGEN_BLAS_SYMM_R(float, float, f, ssymm_)
EIGEN_BLAS_HEMM_R(dcomplex, double, cd, zhemm_)
EIGEN_BLAS_HEMM_R(scomplex, float, cf, chemm_)
#endif
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_MATRIX_VECTOR_H
#define EIGEN_SELFADJOINT_MATRIX_VECTOR_H

namespace Eigen { 

namespace internal {

/* Optimized selfadjoint matrix * vector product:
 * This algorithm processes 2 columns at once that allows to both reduce
 * the number of load/stores of the result by a factor 2 and to reduce
 * the instruction dependency.
 */

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version=Specialized>
struct selfadjoint_matrix_vector_product;

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version>
struct selfadjoint_matrix_vector_product

{
static EIGEN_DONT_INLINE EIGEN_DEVICE_FUNC
void run(
  Index size,
  const Scalar*  lhs, Index lhsStride,
  const Scalar*  rhs,
  Scalar* res,
  Scalar alpha);
};

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version>
EIGEN_DONT_INLINE EIGEN_DEVICE_FUNC
void selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,Version>::run(
  Index size,
  const Scalar*  lhs, Index lhsStride,
  const Scalar*  rhs,
  Scalar* res,
  Scalar alpha)
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  const Index PacketSize = sizeof(Packet)/sizeof(Scalar);

  enum {
    IsRowMajor = StorageOrder==RowMajor ? 1 : 0,
    IsLower = UpLo == Lower ? 1 : 0,
    FirstTriangular = IsRowMajor == IsLower
  };

  conj_helper<Scalar,Scalar,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs,  IsRowMajor), ConjugateRhs> cj0;
  conj_helper<Scalar,Scalar,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs, !IsRowMajor), ConjugateRhs> cj1;
  conj_helper<RealScalar,Scalar,false, ConjugateRhs> cjd;

  conj_helper<Packet,Packet,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs,  IsRowMajor), ConjugateRhs> pcj0;
  conj_helper<Packet,Packet,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs, !IsRowMajor), ConjugateRhs> pcj1;

  Scalar cjAlpha = ConjugateRhs ? numext::conj(alpha) : alpha;

  Index bound = numext::maxi(Index(0), size-8) & 0xfffffffe;
  if (FirstTriangular)
    bound = size - bound;

  for (Index j=FirstTriangular ? bound : 0;
       j<(FirstTriangular ? size : bound);j+=2)
  {
    const Scalar* EIGEN_RESTRICT A0 = lhs + j*lhsStride;
    const Scalar* EIGEN_RESTRICT A1 = lhs + (j+1)*lhsStride;

    Scalar t0 = cjAlpha * rhs[j];
    Packet ptmp0 = pset1<Packet>(t0);
    Scalar t1 = cjAlpha * rhs[j+1];
    Packet ptmp1 = pset1<Packet>(t1);

    Scalar t2(0);
    Packet ptmp2 = pset1<Packet>(t2);
    Scalar t3(0);
    Packet ptmp3 = pset1<Packet>(t3);

    Index starti = FirstTriangular ? 0 : j+2;
    Index endi   = FirstTriangular ? j : size;
    Index alignedStart = (starti) + internal::first_default_aligned(&res[starti], endi-starti);
    Index alignedEnd = alignedStart + ((endi-alignedStart)/(PacketSize))*(PacketSize);

    res[j]   += cjd.pmul(numext::real(A0[j]), t0);
    res[j+1] += cjd.pmul(numext::real(A1[j+1]), t1);
    if(FirstTriangular)
    {
      res[j]   += cj0.pmul(A1[j],   t1);
      t3       += cj1.pmul(A1[j],   rhs[j]);
    }
    else
    {
      res[j+1] += cj0.pmul(A0[j+1],t0);
      t2 += cj1.pmul(A0[j+1], rhs[j+1]);
    }

    for (Index i=starti; i<alignedStart; ++i)
    {
      res[i] += cj0.pmul(A0[i], t0) + cj0.pmul(A1[i],t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
      t3 += cj1.pmul(A1[i], rhs[i]);
    }
    // Yes this an optimization for gcc 4.3 and 4.4 (=> huge speed up)
    // gcc 4.2 does this optimization automatically.
    const Scalar* EIGEN_RESTRICT a0It  = A0  + alignedStart;
    const Scalar* EIGEN_RESTRICT a1It  = A1  + alignedStart;
    const Scalar* EIGEN_RESTRICT rhsIt = rhs + alignedStart;
          Scalar* EIGEN_RESTRICT resIt = res + alignedStart;
    for (Index i=alignedStart; i<alignedEnd; i+=PacketSize)
    {
      Packet A0i = ploadu<Packet>(a0It);  a0It  += PacketSize;
      Packet A1i = ploadu<Packet>(a1It);  a1It  += PacketSize;
      Packet Bi  = ploadu<Packet>(rhsIt); rhsIt += PacketSize; // FIXME should be aligned in most cases
      Packet Xi  = pload <Packet>(resIt);

      Xi    = pcj0.pmadd(A0i,ptmp0, pcj0.pmadd(A1i,ptmp1,Xi));
      ptmp2 = pcj1.pmadd(A0i,  Bi, ptmp2);
      ptmp3 = pcj1.pmadd(A1i,  Bi, ptmp3);
      pstore(resIt,Xi); resIt += PacketSize;
    }
    for (Index i=alignedEnd; i<endi; i++)
    {
      res[i] += cj0.pmul(A0[i], t0) + cj0.pmul(A1[i],t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
      t3 += cj1.pmul(A1[i], rhs[i]);
    }

    res[j]   += alpha * (t2 + predux(ptmp2));
    res[j+1] += alpha * (t3 + predux(ptmp3));
  }
  for (Index j=FirstTriangular ? 0 : bound;j<(FirstTriangular ? bound : size);j++)
  {
    const Scalar* EIGEN_RESTRICT A0 = lhs + j*lhsStride;

    Scalar t1 = cjAlpha * rhs[j];
    Scalar t2(0);
    res[j] += cjd.pmul(numext::real(A0[j]), t1);
    for (Index i=FirstTriangular ? 0 : j+1; i<(FirstTriangular ? j : size); i++)
    {
      res[i] += cj0.pmul(A0[i], t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
    }
    res[j] += alpha * t2;
  }
}

} // end namespace internal 

/***************************************************************************
* Wrapper to product_selfadjoint_vector
***************************************************************************/

namespace internal {

template<typename Lhs, int LhsMode, typename Rhs>
struct selfadjoint_product_impl<Lhs,LhsMode,false,Rhs,0,true>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;
  
  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

  enum { LhsUpLo = LhsMode&(Upper|Lower) };

  template<typename Dest>
  static EIGEN_DEVICE_FUNC
  void run(Dest& dest, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    typedef typename Dest::Scalar ResScalar;
    typedef typename Rhs::Scalar RhsScalar;
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;
    
    eigen_assert(dest.rows()==a_lhs.rows() && dest.cols()==a_rhs.cols());

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(a_lhs)
                               * RhsBlasTraits::extractScalarFactor(a_rhs);

    enum {
      EvalToDest = (Dest::InnerStrideAtCompileTime==1),
      UseRhs = (ActualRhsTypeCleaned::InnerStrideAtCompileTime==1)
    };
    
    internal::gemv_static_vector_if<ResScalar,Dest::SizeAtCompileTime,Dest::MaxSizeAtCompileTime,!EvalToDest> static_dest;
    internal::gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!UseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                  EvalToDest ? dest.data() : static_dest.data());
                                                  
    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,rhs.size(),
        UseRhs ? const_cast<RhsScalar*>(rhs.data()) : static_rhs.data());
    
    if(!EvalToDest)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = dest.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      MappedDest(actualDestPtr, dest.size()) = dest;
    }
      
    if(!UseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = rhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, rhs.size()) = rhs;
    }
      
      
    internal::selfadjoint_matrix_vector_product<Scalar, Index, (internal::traits<ActualLhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor,
                                                int(LhsUpLo), bool(LhsBlasTraits::NeedToConjugate), bool(RhsBlasTraits::NeedToConjugate)>::run
      (
        lhs.rows(),                             // size
        &lhs.coeffRef(0,0),  lhs.outerStride(), // lhs info
        actualRhsPtr,                           // rhs info
        actualDestPtr,                          // result info
        actualAlpha                             // scale factor
      );
    
    if(!EvalToDest)
      dest = MappedDest(actualDestPtr, dest.size());
  }
};

template<typename Lhs, typename Rhs, int RhsMode>
struct selfadjoint_product_impl<Lhs,0,true,Rhs,RhsMode,false>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  enum { RhsUpLo = RhsMode&(Upper|Lower)  };

  template<typename Dest>
  static void run(Dest& dest, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    // let's simply transpose the product
    Transpose<Dest> destT(dest);
    selfadjoint_product_impl<Transpose<const Rhs>, int(RhsUpLo)==Upper ? Lower : Upper, false,
                             Transpose<const Lhs>, 0, true>::run(destT, a_rhs.transpose(), a_lhs.transpose(), alpha);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Selfadjoint matrix-vector product functionality based on ?SYMV/HEMV.
 ********************************************************************************
*/

#ifndef EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H
#define EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements selfadjoint matrix-vector multiplication using BLAS
**********************************************************************/

// symv/hemv specialization

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs>
struct selfadjoint_matrix_vector_product_symv :
  selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,BuiltIn> {};

#define EIGEN_BLAS_SYMV_SPECIALIZE(Scalar) \
template<typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs> \
struct selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,Specialized> { \
static void run( \
  Index size, const Scalar*  lhs, Index lhsStride, \
  const Scalar* _rhs, Scalar* res, Scalar alpha) { \
    enum {\
      IsColMajor = StorageOrder==ColMajor \
    }; \
    if (IsColMajor == ConjugateLhs) {\
      selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,BuiltIn>::run( \
        size, lhs, lhsStride, _rhs, res, alpha);  \
    } else {\
      selfadjoint_matrix_vector_product_symv<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs>::run( \
        size, lhs, lhsStride, _rhs, res, alpha);  \
    }\
  } \
}; \

EIGEN_BLAS_SYMV_SPECIALIZE(double)
EIGEN_BLAS_SYMV_SPECIALIZE(float)
EIGEN_BLAS_SYMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_SYMV_SPECIALIZE(scomplex)

#define EIGEN_BLAS_SYMV_SPECIALIZATION(EIGTYPE,BLASTYPE,BLASFUNC) \
template<typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs> \
struct selfadjoint_matrix_vector_product_symv<EIGTYPE,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs> \
{ \
typedef Matrix<EIGTYPE,Dynamic,1,ColMajor> SYMVVector;\
\
static void run( \
Index size, const EIGTYPE*  lhs, Index lhsStride, \
const EIGTYPE* _rhs, EIGTYPE* res, EIGTYPE alpha) \
{ \
  enum {\
    IsRowMajor = StorageOrder==RowMajor ? 1 : 0, \
    IsLower = UpLo == Lower ? 1 : 0 \
  }; \
  BlasIndex n=convert_index<BlasIndex>(size), lda=convert_index<BlasIndex>(lhsStride), incx=1, incy=1; \
  EIGTYPE beta(1); \
  const EIGTYPE *x_ptr; \
  char uplo=(IsRowMajor) ? (IsLower ? 'U' : 'L') : (IsLower ? 'L' : 'U'); \
  SYMVVector x_tmp; \
  if (ConjugateRhs) { \
    Map<const SYMVVector, 0 > map_x(_rhs,size,1); \
    x_tmp=map_x.conjugate(); \
    x_ptr=x_tmp.data(); \
  } else x_ptr=_rhs; \
  BLASFUNC(&uplo, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)lhs, &lda, (const BLASTYPE*)x_ptr, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &incy); \
}\
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMV_SPECIALIZATION(double,   double, dsymv)
EIGEN_BLAS_SYMV_SPECIALIZATION(float,    float,  ssymv)
EIGEN_BLAS_SYMV_SPECIALIZATION(dcomplex, MKL_Complex16, zhemv)
EIGEN_BLAS_SYMV_SPECIALIZATION(scomplex, MKL_Complex8,  chemv)
#else
EIGEN_BLAS_SYMV_SPECIALIZATION(double,   double, dsymv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(float,    float,  ssymv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(dcomplex, double, zhemv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(scomplex, float,  chemv_)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_PRODUCT_H
#define EIGEN_SELFADJOINT_PRODUCT_H

/**********************************************************************
* This file implements a self adjoint product: C += A A^T updating only
* half of the selfadjoint matrix C.
* It corresponds to the level 3 SYRK and level 2 SYR Blas routines.
**********************************************************************/

namespace Eigen { 


template<typename Scalar, typename Index, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update<Scalar,Index,ColMajor,UpLo,ConjLhs,ConjRhs>
{
  static void run(Index size, Scalar* mat, Index stride, const Scalar* vecX, const Scalar* vecY, const Scalar& alpha)
  {
    internal::conj_if<ConjRhs> cj;
    typedef Map<const Matrix<Scalar,Dynamic,1> > OtherMap;
    typedef typename internal::conditional<ConjLhs,typename OtherMap::ConjugateReturnType,const OtherMap&>::type ConjLhsType;
    for (Index i=0; i<size; ++i)
    {
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i+(UpLo==Lower ? i : 0), (UpLo==Lower ? size-i : (i+1)))
          += (alpha * cj(vecY[i])) * ConjLhsType(OtherMap(vecX+(UpLo==Lower ? i : 0),UpLo==Lower ? size-i : (i+1)));
    }
  }
};

template<typename Scalar, typename Index, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update<Scalar,Index,RowMajor,UpLo,ConjLhs,ConjRhs>
{
  static void run(Index size, Scalar* mat, Index stride, const Scalar* vecX, const Scalar* vecY, const Scalar& alpha)
  {
    selfadjoint_rank1_update<Scalar,Index,ColMajor,UpLo==Lower?Upper:Lower,ConjRhs,ConjLhs>::run(size,mat,stride,vecY,vecX,alpha);
  }
};

template<typename MatrixType, typename OtherType, int UpLo, bool OtherIsVector = OtherType::IsVectorAtCompileTime>
struct selfadjoint_product_selector;

template<typename MatrixType, typename OtherType, int UpLo>
struct selfadjoint_product_selector<MatrixType,OtherType,UpLo,true>
{
  static void run(MatrixType& mat, const OtherType& other, const typename MatrixType::Scalar& alpha)
  {
    typedef typename MatrixType::Scalar Scalar;
    typedef internal::blas_traits<OtherType> OtherBlasTraits;
    typedef typename OtherBlasTraits::DirectLinearAccessType ActualOtherType;
    typedef typename internal::remove_all<ActualOtherType>::type _ActualOtherType;
    typename internal::add_const_on_value_type<ActualOtherType>::type actualOther = OtherBlasTraits::extract(other.derived());

    Scalar actualAlpha = alpha * OtherBlasTraits::extractScalarFactor(other.derived());

    enum {
      StorageOrder = (internal::traits<MatrixType>::Flags&RowMajorBit) ? RowMajor : ColMajor,
      UseOtherDirectly = _ActualOtherType::InnerStrideAtCompileTime==1
    };
    internal::gemv_static_vector_if<Scalar,OtherType::SizeAtCompileTime,OtherType::MaxSizeAtCompileTime,!UseOtherDirectly> static_other;

    ei_declare_aligned_stack_constructed_variable(Scalar, actualOtherPtr, other.size(),
      (UseOtherDirectly ? const_cast<Scalar*>(actualOther.data()) : static_other.data()));
      
    if(!UseOtherDirectly)
      Map<typename _ActualOtherType::PlainObject>(actualOtherPtr, actualOther.size()) = actualOther;
    
    selfadjoint_rank1_update<Scalar,Index,StorageOrder,UpLo,
                              OtherBlasTraits::NeedToConjugate  && NumTraits<Scalar>::IsComplex,
                            (!OtherBlasTraits::NeedToConjugate) && NumTraits<Scalar>::IsComplex>
          ::run(other.size(), mat.data(), mat.outerStride(), actualOtherPtr, actualOtherPtr, actualAlpha);
  }
};

template<typename MatrixType, typename OtherType, int UpLo>
struct selfadjoint_product_selector<MatrixType,OtherType,UpLo,false>
{
  static void run(MatrixType& mat, const OtherType& other, const typename MatrixType::Scalar& alpha)
  {
    typedef typename MatrixType::Scalar Scalar;
    typedef internal::blas_traits<OtherType> OtherBlasTraits;
    typedef typename OtherBlasTraits::DirectLinearAccessType ActualOtherType;
    typedef typename internal::remove_all<ActualOtherType>::type _ActualOtherType;
    typename internal::add_const_on_value_type<ActualOtherType>::type actualOther = OtherBlasTraits::extract(other.derived());

    Scalar actualAlpha = alpha * OtherBlasTraits::extractScalarFactor(other.derived());

    enum {
      IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0,
      OtherIsRowMajor = _ActualOtherType::Flags&RowMajorBit ? 1 : 0
    };

    Index size = mat.cols();
    Index depth = actualOther.cols();

    typedef internal::gemm_blocking_space<IsRowMajor ? RowMajor : ColMajor,Scalar,Scalar,
              MatrixType::MaxColsAtCompileTime, MatrixType::MaxColsAtCompileTime, _ActualOtherType::MaxColsAtCompileTime> BlockingType;

    BlockingType blocking(size, size, depth, 1, false);


    internal::general_matrix_matrix_triangular_product<Index,
      Scalar, OtherIsRowMajor ? RowMajor : ColMajor,   OtherBlasTraits::NeedToConjugate  && NumTraits<Scalar>::IsComplex,
      Scalar, OtherIsRowMajor ? ColMajor : RowMajor, (!OtherBlasTraits::NeedToConjugate) && NumTraits<Scalar>::IsComplex,
      IsRowMajor ? RowMajor : ColMajor, MatrixType::InnerStrideAtCompileTime, UpLo>
      ::run(size, depth,
            actualOther.data(), actualOther.outerStride(), actualOther.data(), actualOther.outerStride(),
            mat.data(), mat.innerStride(), mat.outerStride(), actualAlpha, blocking);
  }
};

// high level API

template<typename MatrixType, unsigned int UpLo>
template<typename DerivedU>
EIGEN_DEVICE_FUNC SelfAdjointView<MatrixType,UpLo>& SelfAdjointView<MatrixType,UpLo>
::rankUpdate(const MatrixBase<DerivedU>& u, const Scalar& alpha)
{
  selfadjoint_product_selector<MatrixType,DerivedU,UpLo>::run(_expression().const_cast_derived(), u.derived(), alpha);

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointRank2Update.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTRANK2UPTADE_H
#define EIGEN_SELFADJOINTRANK2UPTADE_H

namespace Eigen { 

namespace internal {

/* Optimized selfadjoint matrix += alpha * uv' + conj(alpha)*vu'
 * It corresponds to the Level2 syr2 BLAS routine
 */

template<typename Scalar, typename Index, typename UType, typename VType, int UpLo>
struct selfadjoint_rank2_update_selector;

template<typename Scalar, typename Index, typename UType, typename VType>
struct selfadjoint_rank2_update_selector<Scalar,Index,UType,VType,Lower>
{
  static EIGEN_DEVICE_FUNC
  void run(Scalar* mat, Index stride, const UType& u, const VType& v, const Scalar& alpha)
  {
    const Index size = u.size();
    for (Index i=0; i<size; ++i)
    {
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i+i, size-i) +=
                        (numext::conj(alpha) * numext::conj(u.coeff(i))) * v.tail(size-i)
                      + (alpha * numext::conj(v.coeff(i))) * u.tail(size-i);
    }
  }
};

template<typename Scalar, typename Index, typename UType, typename VType>
struct selfadjoint_rank2_update_selector<Scalar,Index,UType,VType,Upper>
{
  static void run(Scalar* mat, Index stride, const UType& u, const VType& v, const Scalar& alpha)
  {
    const Index size = u.size();
    for (Index i=0; i<size; ++i)
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i, i+1) +=
                        (numext::conj(alpha)  * numext::conj(u.coeff(i))) * v.head(i+1)
                      + (alpha * numext::conj(v.coeff(i))) * u.head(i+1);
  }
};

template<bool Cond, typename T> struct conj_expr_if
  : conditional<!Cond, const T&,
      CwiseUnaryOp<scalar_conjugate_op<typename traits<T>::Scalar>,T> > {};

} // end namespace internal

template<typename MatrixType, unsigned int UpLo>
template<typename DerivedU, typename DerivedV>
EIGEN_DEVICE_FUNC SelfAdjointView<MatrixType,UpLo>& SelfAdjointView<MatrixType,UpLo>
::rankUpdate(const MatrixBase<DerivedU>& u, const MatrixBase<DerivedV>& v, const Scalar& alpha)
{
  typedef internal::blas_traits<DerivedU> UBlasTraits;
  typedef typename UBlasTraits::DirectLinearAccessType ActualUType;
  typedef typename internal::remove_all<ActualUType>::type _ActualUType;
  typename internal::add_const_on_value_type<ActualUType>::type actualU = UBlasTraits::extract(u.derived());

  typedef internal::blas_traits<DerivedV> VBlasTraits;
  typedef typename VBlasTraits::DirectLinearAccessType ActualVType;
  typedef typename internal::remove_all<ActualVType>::type _ActualVType;
  typename internal::add_const_on_value_type<ActualVType>::type actualV = VBlasTraits::extract(v.derived());

  // If MatrixType is row major, then we use the routine for lower triangular in the upper triangular case and
  // vice versa, and take the complex conjugate of all coefficients and vector entries.

  enum { IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0 };
  Scalar actualAlpha = alpha * UBlasTraits::extractScalarFactor(u.derived())
                             * numext::conj(VBlasTraits::extractScalarFactor(v.derived()));
  if (IsRowMajor)
    actualAlpha = numext::conj(actualAlpha);

  typedef typename internal::remove_all<typename internal::conj_expr_if<int(IsRowMajor) ^ int(UBlasTraits::NeedToConjugate), _ActualUType>::type>::type UType;
  typedef typename internal::remove_all<typename internal::conj_expr_if<int(IsRowMajor) ^ int(VBlasTraits::NeedToConjugate), _ActualVType>::type>::type VType;
  internal::selfadjoint_rank2_update_selector<Scalar, Index, UType, VType,
    (IsRowMajor ? int(UpLo==Upper ? Lower : Upper) : UpLo)>
    ::run(_expression().const_cast_derived().data(),_expression().outerStride(),UType(actualU),VType(actualV),actualAlpha);

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTRANK2UPTADE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_MATRIX_MATRIX_H
#define EIGEN_TRIANGULAR_MATRIX_MATRIX_H

namespace Eigen { 

namespace internal {

// template<typename Scalar, int mr, int StorageOrder, bool Conjugate, int Mode>
// struct gemm_pack_lhs_triangular
// {
//   Matrix<Scalar,mr,mr,
//   void operator()(Scalar* blockA, const EIGEN_RESTRICT Scalar* _lhs, int lhsStride, int depth, int rows)
//   {
//     conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
//     const_blas_data_mapper<Scalar, StorageOrder> lhs(_lhs,lhsStride);
//     int count = 0;
//     const int peeled_mc = (rows/mr)*mr;
//     for(int i=0; i<peeled_mc; i+=mr)
//     {
//       for(int k=0; k<depth; k++)
//         for(int w=0; w<mr; w++)
//           blockA[count++] = cj(lhs(i+w, k));
//     }
//     for(int i=peeled_mc; i<rows; i++)
//     {
//       for(int k=0; k<depth; k++)
//         blockA[count++] = cj(lhs(i, k));
//     }
//   }
// };

/* Optimized triangular matrix * matrix (_TRMM++) product built on top of
 * the general matrix matrix product.
 */
template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResStorageOrder, int ResInnerStride,
          int Version = Specialized>
struct product_triangular_matrix_matrix;

template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,LhsIsTriangular,
                                           LhsStorageOrder,ConjugateLhs,
                                           RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride,Version>
{
  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols, Index depth,
    const Scalar* lhs, Index lhsStride,
    const Scalar* rhs, Index rhsStride,
    Scalar* res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    product_triangular_matrix_matrix<Scalar, Index,
      (Mode&(UnitDiag|ZeroDiag)) | ((Mode&Upper) ? Lower : Upper),
      (!LhsIsTriangular),
      RhsStorageOrder==RowMajor ? ColMajor : RowMajor,
      ConjugateRhs,
      LhsStorageOrder==RowMajor ? ColMajor : RowMajor,
      ConjugateLhs,
      ColMajor, ResInnerStride>
      ::run(cols, rows, depth, rhs, rhsStride, lhs, lhsStride, res, resIncr, resStride, alpha, blocking);
  }
};

// implements col-major += alpha * op(triangular) * op(general)
template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,true,
                                           LhsStorageOrder,ConjugateLhs,
                                           RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>
{
  
  typedef gebp_traits<Scalar,Scalar> Traits;
  enum {
    SmallPanelWidth   = 2 * EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
    IsLower = (Mode&Lower) == Lower,
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1
  };

  static EIGEN_DONT_INLINE void run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
EIGEN_DONT_INLINE void product_triangular_matrix_matrix<Scalar,Index,Mode,true,
                                                        LhsStorageOrder,ConjugateLhs,
                                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>::run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    // strip zeros
    Index diagSize  = (std::min)(_rows,_depth);
    Index rows      = IsLower ? _rows : diagSize;
    Index depth     = IsLower ? diagSize : _depth;
    Index cols      = _cols;
    
    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    // The small panel size must not be larger than blocking size.
    // Usually this should never be the case because SmallPanelWidth^2 is very small
    // compared to L2 cache size, but let's be safe:
    Index panelWidth = (std::min)(Index(SmallPanelWidth),(std::min)(kc,mc));

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    // To work around an "error: member reference base type 'Matrix<...>
    // (Eigen::internal::constructor_without_unaligned_array_assert (*)())' is
    // not a structure or union" compilation error in nvcc (tested V8.0.61),
    // create a dummy internal::constructor_without_unaligned_array_assert
    // object to pass to the Matrix constructor.
    internal::constructor_without_unaligned_array_assert a;
    Matrix<Scalar,SmallPanelWidth,SmallPanelWidth,LhsStorageOrder> triangularBuffer(a);
    triangularBuffer.setZero();
    if((Mode&ZeroDiag)==ZeroDiag)
      triangularBuffer.diagonal().setZero();
    else
      triangularBuffer.diagonal().setOnes();

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;

    for(Index k2=IsLower ? depth : 0;
        IsLower ? k2>0 : k2<depth;
        IsLower ? k2-=kc : k2+=kc)
    {
      Index actual_kc = (std::min)(IsLower ? k2 : depth-k2, kc);
      Index actual_k2 = IsLower ? k2-actual_kc : k2;

      // align blocks with the end of the triangular part for trapezoidal lhs
      if((!IsLower)&&(k2<rows)&&(k2+actual_kc>rows))
      {
        actual_kc = rows-k2;
        k2 = k2+actual_kc-kc;
      }

      pack_rhs(blockB, rhs.getSubMapper(actual_k2,0), actual_kc, cols);

      // the selected lhs's panel has to be split in three different parts:
      //  1 - the part which is zero => skip it
      //  2 - the diagonal block => special kernel
      //  3 - the dense panel below (lower case) or above (upper case) the diagonal block => GEPP

      // the block diagonal, if any:
      if(IsLower || actual_k2<rows)
      {
        // for each small vertical panels of lhs
        for (Index k1=0; k1<actual_kc; k1+=panelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-k1, panelWidth);
          Index lengthTarget = IsLower ? actual_kc-k1-actualPanelWidth : k1;
          Index startBlock   = actual_k2+k1;
          Index blockBOffset = k1;

          // => GEBP with the micro triangular block
          // The trick is to pack this micro block while filling the opposite triangular part with zeros.
          // To this end we do an extra triangular copy to a small temporary buffer
          for (Index k=0;k<actualPanelWidth;++k)
          {
            if (SetDiag)
              triangularBuffer.coeffRef(k,k) = lhs(startBlock+k,startBlock+k);
            for (Index i=IsLower ? k+1 : 0; IsLower ? i<actualPanelWidth : i<k; ++i)
              triangularBuffer.coeffRef(i,k) = lhs(startBlock+i,startBlock+k);
          }
          pack_lhs(blockA, LhsMapper(triangularBuffer.data(), triangularBuffer.outerStride()), actualPanelWidth, actualPanelWidth);

          gebp_kernel(res.getSubMapper(startBlock, 0), blockA, blockB,
                      actualPanelWidth, actualPanelWidth, cols, alpha,
                      actualPanelWidth, actual_kc, 0, blockBOffset);

          // GEBP with remaining micro panel
          if (lengthTarget>0)
          {
            Index startTarget  = IsLower ? actual_k2+k1+actualPanelWidth : actual_k2;

            pack_lhs(blockA, lhs.getSubMapper(startTarget,startBlock), actualPanelWidth, lengthTarget);

            gebp_kernel(res.getSubMapper(startTarget, 0), blockA, blockB,
                        lengthTarget, actualPanelWidth, cols, alpha,
                        actualPanelWidth, actual_kc, 0, blockBOffset);
          }
        }
      }
      // the part below (lower case) or above (upper case) the diagonal => GEPP
      {
        Index start = IsLower ? k2 : 0;
        Index end   = IsLower ? rows : (std::min)(actual_k2,rows);
        for(Index i2=start; i2<end; i2+=mc)
        {
          const Index actual_mc = (std::min)(i2+mc,end)-i2;
          gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr,Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder,false>()
            (blockA, lhs.getSubMapper(i2, actual_k2), actual_kc, actual_mc);

          gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc,
                      actual_kc, cols, alpha, -1, -1, 0, 0);
        }
      }
    }
  }

// implements col-major += alpha * op(general) * op(triangular)
template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,false,
                                        LhsStorageOrder,ConjugateLhs,
                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>
{
  typedef gebp_traits<Scalar,Scalar> Traits;
  enum {
    SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
    IsLower = (Mode&Lower) == Lower,
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1
  };

  static EIGEN_DONT_INLINE void run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
EIGEN_DONT_INLINE void product_triangular_matrix_matrix<Scalar,Index,Mode,false,
                                                        LhsStorageOrder,ConjugateLhs,
                                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>::run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    const Index PacketBytes = packet_traits<Scalar>::size*sizeof(Scalar);
    // strip zeros
    Index diagSize  = (std::min)(_cols,_depth);
    Index rows      = _rows;
    Index depth     = IsLower ? _depth : diagSize;
    Index cols      = IsLower ? diagSize : _cols;
    
    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols+EIGEN_MAX_ALIGN_BYTES/sizeof(Scalar);

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    internal::constructor_without_unaligned_array_assert a;
    Matrix<Scalar,SmallPanelWidth,SmallPanelWidth,RhsStorageOrder> triangularBuffer(a);
    triangularBuffer.setZero();
    if((Mode&ZeroDiag)==ZeroDiag)
      triangularBuffer.diagonal().setZero();
    else
      triangularBuffer.diagonal().setOnes();

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder,false,true> pack_rhs_panel;

    for(Index k2=IsLower ? 0 : depth;
        IsLower ? k2<depth  : k2>0;
        IsLower ? k2+=kc   : k2-=kc)
    {
      Index actual_kc = (std::min)(IsLower ? depth-k2 : k2, kc);
      Index actual_k2 = IsLower ? k2 : k2-actual_kc;

      // align blocks with the end of the triangular part for trapezoidal rhs
      if(IsLower && (k2<cols) && (actual_k2+actual_kc>cols))
      {
        actual_kc = cols-k2;
        k2 = actual_k2 + actual_kc - kc;
      }

      // remaining size
      Index rs = IsLower ? (std::min)(cols,actual_k2) : cols - k2;
      // size of the triangular part
      Index ts = (IsLower && actual_k2>=cols) ? 0 : actual_kc;

      Scalar* geb = blockB+ts*ts;
      geb = geb + internal::first_aligned<PacketBytes>(geb,PacketBytes/sizeof(Scalar));

      pack_rhs(geb, rhs.getSubMapper(actual_k2,IsLower ? 0 : k2), actual_kc, rs);

      // pack the triangular part of the rhs padding the unrolled blocks with zeros
      if(ts>0)
      {
        for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
          Index actual_j2 = actual_k2 + j2;
          Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
          Index panelLength = IsLower ? actual_kc-j2-actualPanelWidth : j2;
          // general part
          pack_rhs_panel(blockB+j2*actual_kc,
                         rhs.getSubMapper(actual_k2+panelOffset, actual_j2),
                         panelLength, actualPanelWidth,
                         actual_kc, panelOffset);

          // append the triangular part via a temporary buffer
          for (Index j=0;j<actualPanelWidth;++j)
          {
            if (SetDiag)
              triangularBuffer.coeffRef(j,j) = rhs(actual_j2+j,actual_j2+j);
            for (Index k=IsLower ? j+1 : 0; IsLower ? k<actualPanelWidth : k<j; ++k)
              triangularBuffer.coeffRef(k,j) = rhs(actual_j2+k,actual_j2+j);
          }

          pack_rhs_panel(blockB+j2*actual_kc,
                         RhsMapper(triangularBuffer.data(), triangularBuffer.outerStride()),
                         actualPanelWidth, actualPanelWidth,
                         actual_kc, j2);
        }
      }

      for (Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(mc,rows-i2);
        pack_lhs(blockA, lhs.getSubMapper(i2, actual_k2), actual_kc, actual_mc);

        // triangular kernel
        if(ts>0)
        {
          for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
          {
            Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
            Index panelLength = IsLower ? actual_kc-j2 : j2+actualPanelWidth;
            Index blockOffset = IsLower ? j2 : 0;

            gebp_kernel(res.getSubMapper(i2, actual_k2 + j2),
                        blockA, blockB+j2*actual_kc,
                        actual_mc, panelLength, actualPanelWidth,
                        alpha,
                        actual_kc, actual_kc,  // strides
                        blockOffset, blockOffset);// offsets
          }
        }
        gebp_kernel(res.getSubMapper(i2, IsLower ? 0 : k2),
                    blockA, geb, actual_mc, actual_kc, rs,
                    alpha,
                    -1, -1, 0, 0);
      }
    }
  }

/***************************************************************************
* Wrapper to product_triangular_matrix_matrix
***************************************************************************/

} // end namespace internal

namespace internal {
template<int Mode, bool LhsIsTriangular, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,LhsIsTriangular,Lhs,false,Rhs,false>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &a_lhs, const Rhs &a_rhs, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar  LhsScalar;
    typedef typename Rhs::Scalar  RhsScalar;
    typedef typename Dest::Scalar Scalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;
    
    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(a_lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(a_rhs);
    Scalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Lhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxColsAtCompileTime,4> BlockingType;

    enum { IsLower = (Mode&Lower) == Lower };
    Index stripedRows  = ((!LhsIsTriangular) || (IsLower))  ? lhs.rows() : (std::min)(lhs.rows(),lhs.cols());
    Index stripedCols  = ((LhsIsTriangular)  || (!IsLower)) ? rhs.cols() : (std::min)(rhs.cols(),rhs.rows());
    Index stripedDepth = LhsIsTriangular ? ((!IsLower) ? lhs.cols() : (std::min)(lhs.cols(),lhs.rows()))
                                         : ((IsLower)  ? rhs.rows() : (std::min)(rhs.rows(),rhs.cols()));

    BlockingType blocking(stripedRows, stripedCols, stripedDepth, 1, false);

    internal::product_triangular_matrix_matrix<Scalar, Index,
      Mode, LhsIsTriangular,
      (internal::traits<ActualLhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor, LhsBlasTraits::NeedToConjugate,
      (internal::traits<ActualRhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor, RhsBlasTraits::NeedToConjugate,
      (internal::traits<Dest          >::Flags&RowMajorBit) ? RowMajor : ColMajor, Dest::InnerStrideAtCompileTime>
      ::run(
        stripedRows, stripedCols, stripedDepth,   // sizes
        &lhs.coeffRef(0,0), lhs.outerStride(),    // lhs info
        &rhs.coeffRef(0,0), rhs.outerStride(),    // rhs info
        &dst.coeffRef(0,0), dst.innerStride(), dst.outerStride(),    // result info
        actualAlpha, blocking
      );

    // Apply correction if the diagonal is unit and a scalar factor was nested:
    if ((Mode&UnitDiag)==UnitDiag)
    {
      if (LhsIsTriangular && lhs_alpha!=LhsScalar(1))
      {
        Index diagSize = (std::min)(lhs.rows(),lhs.cols());
        dst.topRows(diagSize) -= ((lhs_alpha-LhsScalar(1))*a_rhs).topRows(diagSize);
      }
      else if ((!LhsIsTriangular) && rhs_alpha!=RhsScalar(1))
      {
        Index diagSize = (std::min)(rhs.rows(),rhs.cols());
        dst.leftCols(diagSize) -= (rhs_alpha-RhsScalar(1))*a_lhs.leftCols(diagSize);
      }
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix * matrix product functionality based on ?TRMM.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H
#define EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {


template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResStorageOrder>
struct product_triangular_matrix_matrix_trmm :
       product_triangular_matrix_matrix<Scalar,Index,Mode,
          LhsIsTriangular,LhsStorageOrder,ConjugateLhs,
          RhsStorageOrder, ConjugateRhs, ResStorageOrder, 1, BuiltIn> {};


// try to go to BLAS specialization
#define EIGEN_BLAS_TRMM_SPECIALIZE(Scalar, LhsIsTriangular) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix<Scalar,Index, Mode, LhsIsTriangular, \
           LhsStorageOrder,ConjugateLhs, RhsStorageOrder,ConjugateRhs,ColMajor,1,Specialized> { \
  static inline void run(Index _rows, Index _cols, Index _depth, const Scalar* _lhs, Index lhsStride,\
    const Scalar* _rhs, Index rhsStride, Scalar* res, Index resIncr, Index resStride, Scalar alpha, level3_blocking<Scalar,Scalar>& blocking) { \
      EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
      eigen_assert(resIncr == 1); \
      product_triangular_matrix_matrix_trmm<Scalar,Index,Mode, \
        LhsIsTriangular,LhsStorageOrder,ConjugateLhs, \
        RhsStorageOrder, ConjugateRhs, ColMajor>::run( \
          _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, resStride, alpha, blocking); \
  } \
};

EIGEN_BLAS_TRMM_SPECIALIZE(double, true)
EIGEN_BLAS_TRMM_SPECIALIZE(double, false)
EIGEN_BLAS_TRMM_SPECIALIZE(dcomplex, true)
EIGEN_BLAS_TRMM_SPECIALIZE(dcomplex, false)
EIGEN_BLAS_TRMM_SPECIALIZE(float, true)
EIGEN_BLAS_TRMM_SPECIALIZE(float, false)
EIGEN_BLAS_TRMM_SPECIALIZE(scomplex, true)
EIGEN_BLAS_TRMM_SPECIALIZE(scomplex, false)

// implements col-major += alpha * op(triangular) * op(general)
#define EIGEN_BLAS_TRMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix_trmm<EIGTYPE,Index,Mode,true, \
         LhsStorageOrder,ConjugateLhs,RhsStorageOrder,ConjugateRhs,ColMajor> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((LhsStorageOrder==ColMajor) && ConjugateLhs) ? 1 : 0 \
  }; \
\
  static void run( \
    Index _rows, Index _cols, Index _depth, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE,EIGTYPE>& blocking) \
  { \
   Index diagSize  = (std::min)(_rows,_depth); \
   Index rows      = IsLower ? _rows : diagSize; \
   Index depth     = IsLower ? diagSize : _depth; \
   Index cols      = _cols; \
\
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> MatrixLhs; \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs; \
\
/* Non-square case - doesn't fit to BLAS ?TRMM. Fall to default triangular product or call BLAS ?GEMM*/ \
   if (rows != depth) { \
\
     /* FIXME handle mkl_domain_get_max_threads */ \
     /*int nthr = mkl_domain_get_max_threads(EIGEN_BLAS_DOMAIN_BLAS);*/ int nthr = 1;\
\
     if (((nthr==1) && (((std::max)(rows,depth)-diagSize)/(double)diagSize < 0.5))) { \
     /* Most likely no benefit to call TRMM or GEMM from BLAS */ \
       product_triangular_matrix_matrix<EIGTYPE,Index,Mode,true, \
       LhsStorageOrder,ConjugateLhs, RhsStorageOrder, ConjugateRhs, ColMajor, 1, BuiltIn>::run( \
           _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, 1, resStride, alpha, blocking); \
     /*std::cout << "TRMM_L: A is not square! Go to Eigen TRMM implementation!\n";*/ \
     } else { \
     /* Make sense to call GEMM */ \
       Map<const MatrixLhs, 0, OuterStride<> > lhsMap(_lhs,rows,depth,OuterStride<>(lhsStride)); \
       MatrixLhs aa_tmp=lhsMap.template triangularView<Mode>(); \
       BlasIndex aStride = convert_index<BlasIndex>(aa_tmp.outerStride()); \
       gemm_blocking_space<ColMajor,EIGTYPE,EIGTYPE,Dynamic,Dynamic,Dynamic> gemm_blocking(_rows,_cols,_depth, 1, true); \
       general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1>::run( \
       rows, cols, depth, aa_tmp.data(), aStride, _rhs, rhsStride, res, 1, resStride, alpha, gemm_blocking, 0); \
\
     /*std::cout << "TRMM_L: A is not square! Go to BLAS GEMM implementation! " << nthr<<" \n";*/ \
     } \
     return; \
   } \
   char side = 'L', transa, uplo, diag = 'N'; \
   EIGTYPE *b; \
   const EIGTYPE *a; \
   BlasIndex m, n, lda, ldb; \
\
/* Set m, n */ \
   m = convert_index<BlasIndex>(diagSize); \
   n = convert_index<BlasIndex>(cols); \
\
/* Set trans */ \
   transa = (LhsStorageOrder==RowMajor) ? ((ConjugateLhs) ? 'C' : 'T') : 'N'; \
\
/* Set b, ldb */ \
   Map<const MatrixRhs, 0, OuterStride<> > rhs(_rhs,depth,cols,OuterStride<>(rhsStride)); \
   MatrixX##EIGPREFIX b_tmp; \
\
   if (ConjugateRhs) b_tmp = rhs.conjugate(); else b_tmp = rhs; \
   b = b_tmp.data(); \
   ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
\
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (LhsStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   Map<const MatrixLhs, 0, OuterStride<> > lhs(_lhs,rows,depth,OuterStride<>(lhsStride)); \
   MatrixLhs a_tmp; \
\
   if ((conjA!=0) || (SetDiag==0)) { \
     if (conjA) a_tmp = lhs.conjugate(); else a_tmp = lhs; \
     if (IsZeroDiag) \
       a_tmp.diagonal().setZero(); \
     else if (IsUnitDiag) \
       a_tmp.diagonal().setOnes();\
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _lhs; \
     lda = convert_index<BlasIndex>(lhsStride); \
   } \
   /*std::cout << "TRMM_L: A is square! Go to BLAS TRMM implementation! \n";*/ \
/* call ?trmm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)b, &ldb); \
\
/* Add op(a_triangular)*b into res*/ \
   Map<MatrixX##EIGPREFIX, 0, OuterStride<> > res_tmp(res,rows,cols,OuterStride<>(resStride)); \
   res_tmp=res_tmp+b_tmp; \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMM_L(double, double, d, dtrmm)
EIGEN_BLAS_TRMM_L(dcomplex, MKL_Complex16, cd, ztrmm)
EIGEN_BLAS_TRMM_L(float, float, f, strmm)
EIGEN_BLAS_TRMM_L(scomplex, MKL_Complex8, cf, ctrmm)
#else
EIGEN_BLAS_TRMM_L(double, double, d, dtrmm_)
EIGEN_BLAS_TRMM_L(dcomplex, double, cd, ztrmm_)
EIGEN_BLAS_TRMM_L(float, float, f, strmm_)
EIGEN_BLAS_TRMM_L(scomplex, float, cf, ctrmm_)
#endif

// implements col-major += alpha * op(general) * op(triangular)
#define EIGEN_BLAS_TRMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix_trmm<EIGTYPE,Index,Mode,false, \
         LhsStorageOrder,ConjugateLhs,RhsStorageOrder,ConjugateRhs,ColMajor> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((RhsStorageOrder==ColMajor) && ConjugateRhs) ? 1 : 0 \
  }; \
\
  static void run( \
    Index _rows, Index _cols, Index _depth, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE,EIGTYPE>& blocking) \
  { \
   Index diagSize  = (std::min)(_cols,_depth); \
   Index rows      = _rows; \
   Index depth     = IsLower ? _depth : diagSize; \
   Index cols      = IsLower ? diagSize : _cols; \
\
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> MatrixLhs; \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs; \
\
/* Non-square case - doesn't fit to BLAS ?TRMM. Fall to default triangular product or call BLAS ?GEMM*/ \
   if (cols != depth) { \
\
     int nthr = 1 /*mkl_domain_get_max_threads(EIGEN_BLAS_DOMAIN_BLAS)*/; \
\
     if ((nthr==1) && (((std::max)(cols,depth)-diagSize)/(double)diagSize < 0.5)) { \
     /* Most likely no benefit to call TRMM or GEMM from BLAS*/ \
       product_triangular_matrix_matrix<EIGTYPE,Index,Mode,false, \
       LhsStorageOrder,ConjugateLhs, RhsStorageOrder, ConjugateRhs, ColMajor, 1, BuiltIn>::run( \
           _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, 1, resStride, alpha, blocking); \
       /*std::cout << "TRMM_R: A is not square! Go to Eigen TRMM implementation!\n";*/ \
     } else { \
     /* Make sense to call GEMM */ \
       Map<const MatrixRhs, 0, OuterStride<> > rhsMap(_rhs,depth,cols, OuterStride<>(rhsStride)); \
       MatrixRhs aa_tmp=rhsMap.template triangularView<Mode>(); \
       BlasIndex aStride = convert_index<BlasIndex>(aa_tmp.outerStride()); \
       gemm_blocking_space<ColMajor,EIGTYPE,EIGTYPE,Dynamic,Dynamic,Dynamic> gemm_blocking(_rows,_cols,_depth, 1, true); \
       general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1>::run( \
       rows, cols, depth, _lhs, lhsStride, aa_tmp.data(), aStride, res, 1, resStride, alpha, gemm_blocking, 0); \
\
     /*std::cout << "TRMM_R: A is not square! Go to BLAS GEMM implementation! " << nthr<<" \n";*/ \
     } \
     return; \
   } \
   char side = 'R', transa, uplo, diag = 'N'; \
   EIGTYPE *b; \
   const EIGTYPE *a; \
   BlasIndex m, n, lda, ldb; \
\
/* Set m, n */ \
   m = convert_index<BlasIndex>(rows); \
   n = convert_index<BlasIndex>(diagSize); \
\
/* Set trans */ \
   transa = (RhsStorageOrder==RowMajor) ? ((ConjugateRhs) ? 'C' : 'T') : 'N'; \
\
/* Set b, ldb */ \
   Map<const MatrixLhs, 0, OuterStride<> > lhs(_lhs,rows,depth,OuterStride<>(lhsStride)); \
   MatrixX##EIGPREFIX b_tmp; \
\
   if (ConjugateLhs) b_tmp = lhs.conjugate(); else b_tmp = lhs; \
   b = b_tmp.data(); \
   ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
\
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (RhsStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   Map<const MatrixRhs, 0, OuterStride<> > rhs(_rhs,depth,cols, OuterStride<>(rhsStride)); \
   MatrixRhs a_tmp; \
\
   if ((conjA!=0) || (SetDiag==0)) { \
     if (conjA) a_tmp = rhs.conjugate(); else a_tmp = rhs; \
     if (IsZeroDiag) \
       a_tmp.diagonal().setZero(); \
     else if (IsUnitDiag) \
       a_tmp.diagonal().setOnes();\
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _rhs; \
     lda = convert_index<BlasIndex>(rhsStride); \
   } \
   /*std::cout << "TRMM_R: A is square! Go to BLAS TRMM implementation! \n";*/ \
/* call ?trmm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)b, &ldb); \
\
/* Add op(a_triangular)*b into res*/ \
   Map<MatrixX##EIGPREFIX, 0, OuterStride<> > res_tmp(res,rows,cols,OuterStride<>(resStride)); \
   res_tmp=res_tmp+b_tmp; \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMM_R(double, double, d, dtrmm)
EIGEN_BLAS_TRMM_R(dcomplex, MKL_Complex16, cd, ztrmm)
EIGEN_BLAS_TRMM_R(float, float, f, strmm)
EIGEN_BLAS_TRMM_R(scomplex, MKL_Complex8, cf, ctrmm)
#else
EIGEN_BLAS_TRMM_R(double, double, d, dtrmm_)
EIGEN_BLAS_TRMM_R(dcomplex, double, cd, ztrmm_)
EIGEN_BLAS_TRMM_R(float, float, f, strmm_)
EIGEN_BLAS_TRMM_R(scomplex, float, cf, ctrmm_)
#endif
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULARMATRIXVECTOR_H
#define EIGEN_TRIANGULARMATRIXVECTOR_H

namespace Eigen {

namespace internal {

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int StorageOrder, int Version=Specialized>
struct triangular_matrix_vector_product;

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int Version>
struct triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,ColMajor,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  enum {
    IsLower = ((Mode&Lower)==Lower),
    HasUnitDiag = (Mode & UnitDiag)==UnitDiag,
    HasZeroDiag = (Mode & ZeroDiag)==ZeroDiag
  };
  static EIGEN_DONT_INLINE  void run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
                                     const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const RhsScalar& alpha);
};

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int Version>
EIGEN_DONT_INLINE void triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,ColMajor,Version>
  ::run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
        const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const RhsScalar& alpha)
  {
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    Index size = (std::min)(_rows,_cols);
    Index rows = IsLower ? _rows : (std::min)(_rows,_cols);
    Index cols = IsLower ? (std::min)(_rows,_cols) : _cols;

    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,ColMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,rows,cols,OuterStride<>(lhsStride));
    typename conj_expr_if<ConjLhs,LhsMap>::type cjLhs(lhs);

    typedef Map<const Matrix<RhsScalar,Dynamic,1>, 0, InnerStride<> > RhsMap;
    const RhsMap rhs(_rhs,cols,InnerStride<>(rhsIncr));
    typename conj_expr_if<ConjRhs,RhsMap>::type cjRhs(rhs);

    typedef Map<Matrix<ResScalar,Dynamic,1> > ResMap;
    ResMap res(_res,rows);

    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;

    for (Index pi=0; pi<size; pi+=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(PanelWidth, size-pi);
      for (Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = pi + k;
        Index s = IsLower ? ((HasUnitDiag||HasZeroDiag) ? i+1 : i ) : pi;
        Index r = IsLower ? actualPanelWidth-k : k+1;
        if ((!(HasUnitDiag||HasZeroDiag)) || (--r)>0)
          res.segment(s,r) += (alpha * cjRhs.coeff(i)) * cjLhs.col(i).segment(s,r);
        if (HasUnitDiag)
          res.coeffRef(i) += alpha * cjRhs.coeff(i);
      }
      Index r = IsLower ? rows - pi - actualPanelWidth : pi;
      if (r>0)
      {
        Index s = IsLower ? pi+actualPanelWidth : 0;
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs,BuiltIn>::run(
            r, actualPanelWidth,
            LhsMapper(&lhs.coeffRef(s,pi), lhsStride),
            RhsMapper(&rhs.coeffRef(pi), rhsIncr),
            &res.coeffRef(s), resIncr, alpha);
      }
    }
    if((!IsLower) && cols>size)
    {
      general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs>::run(
          rows, cols-size,
          LhsMapper(&lhs.coeffRef(0,size), lhsStride),
          RhsMapper(&rhs.coeffRef(size), rhsIncr),
          _res, resIncr, alpha);
    }
  }

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs,int Version>
struct triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,RowMajor,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  enum {
    IsLower = ((Mode&Lower)==Lower),
    HasUnitDiag = (Mode & UnitDiag)==UnitDiag,
    HasZeroDiag = (Mode & ZeroDiag)==ZeroDiag
  };
  static EIGEN_DONT_INLINE void run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
                                    const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const ResScalar& alpha);
};

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs,int Version>
EIGEN_DONT_INLINE void triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,RowMajor,Version>
  ::run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
        const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const ResScalar& alpha)
  {
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    Index diagSize = (std::min)(_rows,_cols);
    Index rows = IsLower ? _rows : diagSize;
    Index cols = IsLower ? diagSize : _cols;

    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,RowMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,rows,cols,OuterStride<>(lhsStride));
    typename conj_expr_if<ConjLhs,LhsMap>::type cjLhs(lhs);

    typedef Map<const Matrix<RhsScalar,Dynamic,1> > RhsMap;
    const RhsMap rhs(_rhs,cols);
    typename conj_expr_if<ConjRhs,RhsMap>::type cjRhs(rhs);

    typedef Map<Matrix<ResScalar,Dynamic,1>, 0, InnerStride<> > ResMap;
    ResMap res(_res,rows,InnerStride<>(resIncr));

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;

    for (Index pi=0; pi<diagSize; pi+=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(PanelWidth, diagSize-pi);
      for (Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = pi + k;
        Index s = IsLower ? pi  : ((HasUnitDiag||HasZeroDiag) ? i+1 : i);
        Index r = IsLower ? k+1 : actualPanelWidth-k;
        if ((!(HasUnitDiag||HasZeroDiag)) || (--r)>0)
          res.coeffRef(i) += alpha * (cjLhs.row(i).segment(s,r).cwiseProduct(cjRhs.segment(s,r).transpose())).sum();
        if (HasUnitDiag)
          res.coeffRef(i) += alpha * cjRhs.coeff(i);
      }
      Index r = IsLower ? pi : cols - pi - actualPanelWidth;
      if (r>0)
      {
        Index s = IsLower ? 0 : pi + actualPanelWidth;
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs,BuiltIn>::run(
            actualPanelWidth, r,
            LhsMapper(&lhs.coeffRef(pi,s), lhsStride),
            RhsMapper(&rhs.coeffRef(s), rhsIncr),
            &res.coeffRef(pi), resIncr, alpha);
      }
    }
    if(IsLower && rows>diagSize)
    {
      general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs>::run(
            rows-diagSize, cols,
            LhsMapper(&lhs.coeffRef(diagSize,0), lhsStride),
            RhsMapper(&rhs.coeffRef(0), rhsIncr),
            &res.coeffRef(diagSize), resIncr, alpha);
    }
  }

/***************************************************************************
* Wrapper to product_triangular_vector
***************************************************************************/

template<int Mode,int StorageOrder>
struct trmv_selector;

} // end namespace internal

namespace internal {

template<int Mode, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,true,Lhs,false,Rhs,true>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &lhs, const Rhs &rhs, const typename Dest::Scalar& alpha)
  {
    eigen_assert(dst.rows()==lhs.rows() && dst.cols()==rhs.cols());
  
    internal::trmv_selector<Mode,(int(internal::traits<Lhs>::Flags)&RowMajorBit) ? RowMajor : ColMajor>::run(lhs, rhs, dst, alpha);
  }
};

template<int Mode, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,false,Lhs,true,Rhs,false>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &lhs, const Rhs &rhs, const typename Dest::Scalar& alpha)
  {
    eigen_assert(dst.rows()==lhs.rows() && dst.cols()==rhs.cols());

    Transpose<Dest> dstT(dst);
    internal::trmv_selector<(Mode & (UnitDiag|ZeroDiag)) | ((Mode & Lower) ? Upper : Lower),
                            (int(internal::traits<Rhs>::Flags)&RowMajorBit) ? ColMajor : RowMajor>
            ::run(rhs.transpose(),lhs.transpose(), dstT, alpha);
  }
};

} // end namespace internal

namespace internal {

// TODO: find a way to factorize this piece of code with gemv_selector since the logic is exactly the same.
  
template<int Mode> struct trmv_selector<Mode,ColMajor>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar      LhsScalar;
    typedef typename Rhs::Scalar      RhsScalar;
    typedef typename Dest::Scalar     ResScalar;
    typedef typename Dest::RealScalar RealScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;

    typename internal::add_const_on_value_type<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(rhs);
    ResScalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      EvalToDestAtCompileTime = Dest::InnerStrideAtCompileTime==1,
      ComplexByReal = (NumTraits<LhsScalar>::IsComplex) && (!NumTraits<RhsScalar>::IsComplex),
      MightCannotUseDest = (Dest::InnerStrideAtCompileTime!=1) || ComplexByReal
    };

    gemv_static_vector_if<ResScalar,Dest::SizeAtCompileTime,Dest::MaxSizeAtCompileTime,MightCannotUseDest> static_dest;

    bool alphaIsCompatible = (!ComplexByReal) || (numext::imag(actualAlpha)==RealScalar(0));
    bool evalToDest = EvalToDestAtCompileTime && alphaIsCompatible;

    RhsScalar compatibleAlpha = get_factor<ResScalar,RhsScalar>::run(actualAlpha);

    ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                  evalToDest ? dest.data() : static_dest.data());

    if(!evalToDest)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = dest.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      if(!alphaIsCompatible)
      {
        MappedDest(actualDestPtr, dest.size()).setZero();
        compatibleAlpha = RhsScalar(1);
      }
      else
        MappedDest(actualDestPtr, dest.size()) = dest;
    }

    internal::triangular_matrix_vector_product
      <Index,Mode,
       LhsScalar, LhsBlasTraits::NeedToConjugate,
       RhsScalar, RhsBlasTraits::NeedToConjugate,
       ColMajor>
      ::run(actualLhs.rows(),actualLhs.cols(),
            actualLhs.data(),actualLhs.outerStride(),
            actualRhs.data(),actualRhs.innerStride(),
            actualDestPtr,1,compatibleAlpha);

    if (!evalToDest)
    {
      if(!alphaIsCompatible)
        dest += actualAlpha * MappedDest(actualDestPtr, dest.size());
      else
        dest = MappedDest(actualDestPtr, dest.size());
    }

    if ( ((Mode&UnitDiag)==UnitDiag) && (lhs_alpha!=LhsScalar(1)) )
    {
      Index diagSize = (std::min)(lhs.rows(),lhs.cols());
      dest.head(diagSize) -= (lhs_alpha-LhsScalar(1))*rhs.head(diagSize);
    }
  }
};

template<int Mode> struct trmv_selector<Mode,RowMajor>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar      LhsScalar;
    typedef typename Rhs::Scalar      RhsScalar;
    typedef typename Dest::Scalar     ResScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

    typename add_const<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename add_const<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(rhs);
    ResScalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    enum {
      DirectlyUseRhs = ActualRhsTypeCleaned::InnerStrideAtCompileTime==1
    };

    gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!DirectlyUseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,actualRhs.size(),
        DirectlyUseRhs ? const_cast<RhsScalar*>(actualRhs.data()) : static_rhs.data());

    if(!DirectlyUseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = actualRhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    }

    internal::triangular_matrix_vector_product
      <Index,Mode,
       LhsScalar, LhsBlasTraits::NeedToConjugate,
       RhsScalar, RhsBlasTraits::NeedToConjugate,
       RowMajor>
      ::run(actualLhs.rows(),actualLhs.cols(),
            actualLhs.data(),actualLhs.outerStride(),
            actualRhsPtr,1,
            dest.data(),dest.innerStride(),
            actualAlpha);

    if ( ((Mode&UnitDiag)==UnitDiag) && (lhs_alpha!=LhsScalar(1)) )
    {
      Index diagSize = (std::min)(lhs.rows(),lhs.cols());
      dest.head(diagSize) -= (lhs_alpha-LhsScalar(1))*rhs.head(diagSize);
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULARMATRIXVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix-vector product functionality based on ?TRMV.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H
#define EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements triangular matrix-vector multiplication using BLAS
**********************************************************************/

// trmv/hemv specialization

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int StorageOrder>
struct triangular_matrix_vector_product_trmv :
  triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,StorageOrder,BuiltIn> {};

#define EIGEN_BLAS_TRMV_SPECIALIZE(Scalar) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,ColMajor,Specialized> { \
 static void run(Index _rows, Index _cols, const Scalar* _lhs, Index lhsStride, \
                                     const Scalar* _rhs, Index rhsIncr, Scalar* _res, Index resIncr, Scalar alpha) { \
      triangular_matrix_vector_product_trmv<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,ColMajor>::run( \
        _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
  } \
}; \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,RowMajor,Specialized> { \
 static void run(Index _rows, Index _cols, const Scalar* _lhs, Index lhsStride, \
                                     const Scalar* _rhs, Index rhsIncr, Scalar* _res, Index resIncr, Scalar alpha) { \
      triangular_matrix_vector_product_trmv<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,RowMajor>::run( \
        _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
  } \
};

EIGEN_BLAS_TRMV_SPECIALIZE(double)
EIGEN_BLAS_TRMV_SPECIALIZE(float)
EIGEN_BLAS_TRMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_TRMV_SPECIALIZE(scomplex)

// implements col-major: res += alpha * op(triangular) * vector
#define EIGEN_BLAS_TRMV_CM(EIGTYPE, BLASTYPE, EIGPREFIX, BLASPREFIX, BLASPOSTFIX) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product_trmv<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,ColMajor> { \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper \
  }; \
 static void run(Index _rows, Index _cols, const EIGTYPE* _lhs, Index lhsStride, \
                 const EIGTYPE* _rhs, Index rhsIncr, EIGTYPE* _res, Index resIncr, EIGTYPE alpha) \
 { \
   if (ConjLhs || IsZeroDiag) { \
     triangular_matrix_vector_product<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,ColMajor,BuiltIn>::run( \
       _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
     return; \
   }\
   Index size = (std::min)(_rows,_cols); \
   Index rows = IsLower ? _rows : size; \
   Index cols = IsLower ? size : _cols; \
\
   typedef VectorX##EIGPREFIX VectorRhs; \
   EIGTYPE *x, *y;\
\
/* Set x*/ \
   Map<const VectorRhs, 0, InnerStride<> > rhs(_rhs,cols,InnerStride<>(rhsIncr)); \
   VectorRhs x_tmp; \
   if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
   x = x_tmp.data(); \
\
/* Square part handling */\
\
   char trans, uplo, diag; \
   BlasIndex m, n, lda, incx, incy; \
   EIGTYPE const *a; \
   EIGTYPE beta(1); \
\
/* Set m, n */ \
   n = convert_index<BlasIndex>(size); \
   lda = convert_index<BlasIndex>(lhsStride); \
   incx = 1; \
   incy = convert_index<BlasIndex>(resIncr); \
\
/* Set uplo, trans and diag*/ \
   trans = 'N'; \
   uplo = IsLower ? 'L' : 'U'; \
   diag = IsUnitDiag ? 'U' : 'N'; \
\
/* call ?TRMV*/ \
   BLASPREFIX##trmv##BLASPOSTFIX(&uplo, &trans, &diag, &n, (const BLASTYPE*)_lhs, &lda, (BLASTYPE*)x, &incx); \
\
/* Add op(a_tr)rhs into res*/ \
   BLASPREFIX##axpy##BLASPOSTFIX(&n, (const BLASTYPE*)&numext::real_ref(alpha),(const BLASTYPE*)x, &incx, (BLASTYPE*)_res, &incy); \
/* Non-square case - doesn't fit to BLAS ?TRMV. Fall to default triangular product*/ \
   if (size<(std::max)(rows,cols)) { \
     if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
     x = x_tmp.data(); \
     if (size<rows) { \
       y = _res + size*resIncr; \
       a = _lhs + size; \
       m = convert_index<BlasIndex>(rows-size); \
       n = convert_index<BlasIndex>(size); \
     } \
     else { \
       x += size; \
       y = _res; \
       a = _lhs + size*lda; \
       m = convert_index<BlasIndex>(size); \
       n = convert_index<BlasIndex>(cols-size); \
     } \
     BLASPREFIX##gemv##BLASPOSTFIX(&trans, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)x, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)y, &incy); \
   } \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMV_CM(double,   double, d,  d,)
EIGEN_BLAS_TRMV_CM(dcomplex, MKL_Complex16, cd, z,)
EIGEN_BLAS_TRMV_CM(float,    float,  f,  s,)
EIGEN_BLAS_TRMV_CM(scomplex, MKL_Complex8,  cf, c,)
#else
EIGEN_BLAS_TRMV_CM(double,   double, d,  d, _)
EIGEN_BLAS_TRMV_CM(dcomplex, double, cd, z, _)
EIGEN_BLAS_TRMV_CM(float,    float,  f,  s, _)
EIGEN_BLAS_TRMV_CM(scomplex, float,  cf, c, _)
#endif

// implements row-major: res += alpha * op(triangular) * vector
#define EIGEN_BLAS_TRMV_RM(EIGTYPE, BLASTYPE, EIGPREFIX, BLASPREFIX, BLASPOSTFIX) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product_trmv<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,RowMajor> { \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper \
  }; \
 static void run(Index _rows, Index _cols, const EIGTYPE* _lhs, Index lhsStride, \
                 const EIGTYPE* _rhs, Index rhsIncr, EIGTYPE* _res, Index resIncr, EIGTYPE alpha) \
 { \
   if (IsZeroDiag) { \
     triangular_matrix_vector_product<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,RowMajor,BuiltIn>::run( \
       _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
     return; \
   }\
   Index size = (std::min)(_rows,_cols); \
   Index rows = IsLower ? _rows : size; \
   Index cols = IsLower ? size : _cols; \
\
   typedef VectorX##EIGPREFIX VectorRhs; \
   EIGTYPE *x, *y;\
\
/* Set x*/ \
   Map<const VectorRhs, 0, InnerStride<> > rhs(_rhs,cols,InnerStride<>(rhsIncr)); \
   VectorRhs x_tmp; \
   if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
   x = x_tmp.data(); \
\
/* Square part handling */\
\
   char trans, uplo, diag; \
   BlasIndex m, n, lda, incx, incy; \
   EIGTYPE const *a; \
   EIGTYPE beta(1); \
\
/* Set m, n */ \
   n = convert_index<BlasIndex>(size); \
   lda = convert_index<BlasIndex>(lhsStride); \
   incx = 1; \
   incy = convert_index<BlasIndex>(resIncr); \
\
/* Set uplo, trans and diag*/ \
   trans = ConjLhs ? 'C' : 'T'; \
   uplo = IsLower ? 'U' : 'L'; \
   diag = IsUnitDiag ? 'U' : 'N'; \
\
/* call ?TRMV*/ \
   BLASPREFIX##trmv##BLASPOSTFIX(&uplo, &trans, &diag, &n, (const BLASTYPE*)_lhs, &lda, (BLASTYPE*)x, &incx); \
\
/* Add op(a_tr)rhs into res*/ \
   BLASPREFIX##axpy##BLASPOSTFIX(&n, (const BLASTYPE*)&numext::real_ref(alpha),(const BLASTYPE*)x, &incx, (BLASTYPE*)_res, &incy); \
/* Non-square case - doesn't fit to BLAS ?TRMV. Fall to default triangular product*/ \
   if (size<(std::max)(rows,cols)) { \
     if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
     x = x_tmp.data(); \
     if (size<rows) { \
       y = _res + size*resIncr; \
       a = _lhs + size*lda; \
       m = convert_index<BlasIndex>(rows-size); \
       n = convert_index<BlasIndex>(size); \
     } \
     else { \
       x += size; \
       y = _res; \
       a = _lhs + size; \
       m = convert_index<BlasIndex>(size); \
       n = convert_index<BlasIndex>(cols-size); \
     } \
     BLASPREFIX##gemv##BLASPOSTFIX(&trans, &n, &m, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)x, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)y, &incy); \
   } \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMV_RM(double,   double, d,  d,)
EIGEN_BLAS_TRMV_RM(dcomplex, MKL_Complex16, cd, z,)
EIGEN_BLAS_TRMV_RM(float,    float,  f,  s,)
EIGEN_BLAS_TRMV_RM(scomplex, MKL_Complex8,  cf, c,)
#else
EIGEN_BLAS_TRMV_RM(double,   double, d,  d,_)
EIGEN_BLAS_TRMV_RM(dcomplex, double, cd, z,_)
EIGEN_BLAS_TRMV_RM(float,    float,  f,  s,_)
EIGEN_BLAS_TRMV_RM(scomplex, float,  cf, c,_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_SOLVER_MATRIX_H
#define EIGEN_TRIANGULAR_SOLVER_MATRIX_H

namespace Eigen { 

namespace internal {

// if the rhs is row major, let's transpose the product
template <typename Scalar, typename Index, int Side, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,Side,Mode,Conjugate,TriStorageOrder,RowMajor,OtherInnerStride>
{
  static void run(
    Index size, Index cols,
    const Scalar*  tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    triangular_solve_matrix<
      Scalar, Index, Side==OnTheLeft?OnTheRight:OnTheLeft,
      (Mode&UnitDiag) | ((Mode&Upper) ? Lower : Upper),
      NumTraits<Scalar>::IsComplex && Conjugate,
      TriStorageOrder==RowMajor ? ColMajor : RowMajor, ColMajor, OtherInnerStride>
      ::run(size, cols, tri, triStride, _other, otherIncr, otherStride, blocking);
  }
};

/* Optimized triangular solver with multiple right hand side and the triangular matrix on the left
 */
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder,int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>
{
  static EIGEN_DONT_INLINE void run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking);
};
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
EIGEN_DONT_INLINE void triangular_solve_matrix<Scalar,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>::run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    Index cols = otherSize;

    typedef const_blas_data_mapper<Scalar, Index, TriStorageOrder> TriMapper;
    typedef blas_data_mapper<Scalar, Index, ColMajor, Unaligned, OtherInnerStride> OtherMapper;
    TriMapper tri(_tri, triStride);
    OtherMapper other(_other, otherStride, otherIncr);

    typedef gebp_traits<Scalar,Scalar> Traits;

    enum {
      SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
      IsLower = (Mode&Lower) == Lower
    };

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(size,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    conj_if<Conjugate> conj;
    gebp_kernel<Scalar, Scalar, Index, OtherMapper, Traits::mr, Traits::nr, Conjugate, false> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, TriMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, TriStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, OtherMapper, Traits::nr, ColMajor, false, true> pack_rhs;

    // the goal here is to subdivise the Rhs panels such that we keep some cache
    // coherence when accessing the rhs elements
    std::ptrdiff_t l1, l2, l3;
    manage_caching_sizes(GetAction, &l1, &l2, &l3);
    Index subcols = cols>0 ? l2/(4 * sizeof(Scalar) * std::max<Index>(otherStride,size)) : 0;
    subcols = std::max<Index>((subcols/Traits::nr)*Traits::nr, Traits::nr);

    for(Index k2=IsLower ? 0 : size;
        IsLower ? k2<size : k2>0;
        IsLower ? k2+=kc : k2-=kc)
    {
      const Index actual_kc = (std::min)(IsLower ? size-k2 : k2, kc);

      // We have selected and packed a big horizontal panel R1 of rhs. Let B be the packed copy of this panel,
      // and R2 the remaining part of rhs. The corresponding vertical panel of lhs is split into
      // A11 (the triangular part) and A21 the remaining rectangular part.
      // Then the high level algorithm is:
      //  - B = R1                    => general block copy (done during the next step)
      //  - R1 = A11^-1 B             => tricky part
      //  - update B from the new R1  => actually this has to be performed continuously during the above step
      //  - R2 -= A21 * B             => GEPP

      // The tricky part: compute R1 = A11^-1 B while updating B from R1
      // The idea is to split A11 into multiple small vertical panels.
      // Each panel can be split into a small triangular part T1k which is processed without optimization,
      // and the remaining small part T2k which is processed using gebp with appropriate block strides
      for(Index j2=0; j2<cols; j2+=subcols)
      {
        Index actual_cols = (std::min)(cols-j2,subcols);
        // for each small vertical panels [T1k^T, T2k^T]^T of lhs
        for (Index k1=0; k1<actual_kc; k1+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-k1, SmallPanelWidth);
          // tr solve
          for (Index k=0; k<actualPanelWidth; ++k)
          {
            // TODO write a small kernel handling this (can be shared with trsv)
            Index i  = IsLower ? k2+k1+k : k2-k1-k-1;
            Index rs = actualPanelWidth - k - 1; // remaining size
            Index s  = TriStorageOrder==RowMajor ? (IsLower ? k2+k1 : i+1)
                                                 :  IsLower ? i+1 : i-rs;

            Scalar a = (Mode & UnitDiag) ? Scalar(1) : Scalar(1)/conj(tri(i,i));
            for (Index j=j2; j<j2+actual_cols; ++j)
            {
              if (TriStorageOrder==RowMajor)
              {
                Scalar b(0);
                const Scalar* l = &tri(i,s);
                typename OtherMapper::LinearMapper r = other.getLinearMapper(s,j);
                for (Index i3=0; i3<k; ++i3)
                  b += conj(l[i3]) * r(i3);

                other(i,j) = (other(i,j) - b)*a;
              }
              else
              {
                Scalar& otherij = other(i,j);
                otherij *= a;
                Scalar b = otherij;
                typename OtherMapper::LinearMapper r = other.getLinearMapper(s,j);
                typename TriMapper::LinearMapper l = tri.getLinearMapper(s,i);
                for (Index i3=0;i3<rs;++i3)
                  r(i3) -= b * conj(l(i3));
              }
            }
          }

          Index lengthTarget = actual_kc-k1-actualPanelWidth;
          Index startBlock   = IsLower ? k2+k1 : k2-k1-actualPanelWidth;
          Index blockBOffset = IsLower ? k1 : lengthTarget;

          // update the respective rows of B from other
          pack_rhs(blockB+actual_kc*j2, other.getSubMapper(startBlock,j2), actualPanelWidth, actual_cols, actual_kc, blockBOffset);

          // GEBP
          if (lengthTarget>0)
          {
            Index startTarget  = IsLower ? k2+k1+actualPanelWidth : k2-actual_kc;

            pack_lhs(blockA, tri.getSubMapper(startTarget,startBlock), actualPanelWidth, lengthTarget);

            gebp_kernel(other.getSubMapper(startTarget,j2), blockA, blockB+actual_kc*j2, lengthTarget, actualPanelWidth, actual_cols, Scalar(-1),
                        actualPanelWidth, actual_kc, 0, blockBOffset);
          }
        }
      }
      
      // R2 -= A21 * B => GEPP
      {
        Index start = IsLower ? k2+kc : 0;
        Index end   = IsLower ? size : k2-kc;
        for(Index i2=start; i2<end; i2+=mc)
        {
          const Index actual_mc = (std::min)(mc,end-i2);
          if (actual_mc>0)
          {
            pack_lhs(blockA, tri.getSubMapper(i2, IsLower ? k2 : k2-kc), actual_kc, actual_mc);

            gebp_kernel(other.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, Scalar(-1), -1, -1, 0, 0);
          }
        }
      }
    }
  }

/* Optimized triangular solver with multiple left hand sides and the triangular matrix on the right
 */
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>
{
  static EIGEN_DONT_INLINE void run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking);
};
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
EIGEN_DONT_INLINE void triangular_solve_matrix<Scalar,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>::run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    Index rows = otherSize;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef blas_data_mapper<Scalar, Index, ColMajor, Unaligned, OtherInnerStride> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, TriStorageOrder> RhsMapper;
    LhsMapper lhs(_other, otherStride, otherIncr);
    RhsMapper rhs(_tri, triStride);

    typedef gebp_traits<Scalar,Scalar> Traits;
    enum {
      RhsStorageOrder   = TriStorageOrder,
      SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
      IsLower = (Mode&Lower) == Lower
    };

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*size;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    conj_if<Conjugate> conj;
    gebp_kernel<Scalar, Scalar, Index, LhsMapper, Traits::mr, Traits::nr, false, Conjugate> gebp_kernel;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr, RhsStorageOrder,false,true> pack_rhs_panel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, ColMajor, false, true> pack_lhs_panel;

    for(Index k2=IsLower ? size : 0;
        IsLower ? k2>0 : k2<size;
        IsLower ? k2-=kc : k2+=kc)
    {
      const Index actual_kc = (std::min)(IsLower ? k2 : size-k2, kc);
      Index actual_k2 = IsLower ? k2-actual_kc : k2 ;

      Index startPanel = IsLower ? 0 : k2+actual_kc;
      Index rs = IsLower ? actual_k2 : size - actual_k2 - actual_kc;
      Scalar* geb = blockB+actual_kc*actual_kc;

      if (rs>0) pack_rhs(geb, rhs.getSubMapper(actual_k2,startPanel), actual_kc, rs);

      // triangular packing (we only pack the panels off the diagonal,
      // neglecting the blocks overlapping the diagonal
      {
        for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
          Index actual_j2 = actual_k2 + j2;
          Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
          Index panelLength = IsLower ? actual_kc-j2-actualPanelWidth : j2;

          if (panelLength>0)
          pack_rhs_panel(blockB+j2*actual_kc,
                         rhs.getSubMapper(actual_k2+panelOffset, actual_j2),
                         panelLength, actualPanelWidth,
                         actual_kc, panelOffset);
        }
      }

      for(Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(mc,rows-i2);

        // triangular solver kernel
        {
          // for each small block of the diagonal (=> vertical panels of rhs)
          for (Index j2 = IsLower
                      ? (actual_kc - ((actual_kc%SmallPanelWidth) ? Index(actual_kc%SmallPanelWidth)
                                                                  : Index(SmallPanelWidth)))
                      : 0;
               IsLower ? j2>=0 : j2<actual_kc;
               IsLower ? j2-=SmallPanelWidth : j2+=SmallPanelWidth)
          {
            Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
            Index absolute_j2 = actual_k2 + j2;
            Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
            Index panelLength = IsLower ? actual_kc - j2 - actualPanelWidth : j2;

            // GEBP
            if(panelLength>0)
            {
              gebp_kernel(lhs.getSubMapper(i2,absolute_j2),
                          blockA, blockB+j2*actual_kc,
                          actual_mc, panelLength, actualPanelWidth,
                          Scalar(-1),
                          actual_kc, actual_kc, // strides
                          panelOffset, panelOffset); // offsets
            }

            // unblocked triangular solve
            for (Index k=0; k<actualPanelWidth; ++k)
            {
              Index j = IsLower ? absolute_j2+actualPanelWidth-k-1 : absolute_j2+k;

              typename LhsMapper::LinearMapper r = lhs.getLinearMapper(i2,j);
              for (Index k3=0; k3<k; ++k3)
              {
                Scalar b = conj(rhs(IsLower ? j+1+k3 : absolute_j2+k3,j));
                typename LhsMapper::LinearMapper a = lhs.getLinearMapper(i2,IsLower ? j+1+k3 : absolute_j2+k3);
                for (Index i=0; i<actual_mc; ++i)
                  r(i) -= a(i) * b;
              }
              if((Mode & UnitDiag)==0)
              {
                Scalar inv_rjj = RealScalar(1)/conj(rhs(j,j));
                for (Index i=0; i<actual_mc; ++i)
                  r(i) *= inv_rjj;
              }
            }

            // pack the just computed part of lhs to A
            pack_lhs_panel(blockA, lhs.getSubMapper(i2,absolute_j2),
                           actualPanelWidth, actual_mc,
                           actual_kc, j2);
          }
        }

        if (rs>0)
          gebp_kernel(lhs.getSubMapper(i2, startPanel), blockA, geb,
                      actual_mc, actual_kc, rs, Scalar(-1),
                      -1, -1, 0, 0);
      }
    }
  }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix * matrix product functionality based on ?TRMM.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H
#define EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H

namespace Eigen {

namespace internal {

// implements LeftSide op(triangular)^-1 * general
#define EIGEN_BLAS_TRSM_L(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int Mode, bool Conjugate, int TriStorageOrder> \
struct triangular_solve_matrix<EIGTYPE,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,1> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    conjA = ((TriStorageOrder==ColMajor) && Conjugate) ? 1 : 0 \
  }; \
  static void run( \
      Index size, Index otherSize, \
      const EIGTYPE* _tri, Index triStride, \
      EIGTYPE* _other, Index otherIncr, Index otherStride, level3_blocking<EIGTYPE,EIGTYPE>& /*blocking*/) \
  { \
   EIGEN_ONLY_USED_FOR_DEBUG(otherIncr); \
   eigen_assert(otherIncr == 1); \
   BlasIndex m = convert_index<BlasIndex>(size), n = convert_index<BlasIndex>(otherSize), lda, ldb; \
   char side = 'L', uplo, diag='N', transa; \
   /* Set alpha_ */ \
   EIGTYPE alpha(1); \
   ldb = convert_index<BlasIndex>(otherStride);\
\
   const EIGTYPE *a; \
/* Set trans */ \
   transa = (TriStorageOrder==RowMajor) ? ((Conjugate) ? 'C' : 'T') : 'N'; \
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (TriStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, TriStorageOrder> MatrixTri; \
   Map<const MatrixTri, 0, OuterStride<> > tri(_tri,size,size,OuterStride<>(triStride)); \
   MatrixTri a_tmp; \
\
   if (conjA) { \
     a_tmp = tri.conjugate(); \
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _tri; \
     lda = convert_index<BlasIndex>(triStride); \
   } \
   if (IsUnitDiag) diag='U'; \
/* call ?trsm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)_other, &ldb); \
 } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRSM_L(double,   double, dtrsm)
EIGEN_BLAS_TRSM_L(dcomplex, MKL_Complex16, ztrsm)
EIGEN_BLAS_TRSM_L(float,    float,  strsm)
EIGEN_BLAS_TRSM_L(scomplex, MKL_Complex8, ctrsm)
#else
EIGEN_BLAS_TRSM_L(double,   double, dtrsm_)
EIGEN_BLAS_TRSM_L(dcomplex, double, ztrsm_)
EIGEN_BLAS_TRSM_L(float,    float,  strsm_)
EIGEN_BLAS_TRSM_L(scomplex, float,  ctrsm_)
#endif

// implements RightSide general * op(triangular)^-1
#define EIGEN_BLAS_TRSM_R(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int Mode, bool Conjugate, int TriStorageOrder> \
struct triangular_solve_matrix<EIGTYPE,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,1> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    conjA = ((TriStorageOrder==ColMajor) && Conjugate) ? 1 : 0 \
  }; \
  static void run( \
      Index size, Index otherSize, \
      const EIGTYPE* _tri, Index triStride, \
      EIGTYPE* _other, Index otherIncr, Index otherStride, level3_blocking<EIGTYPE,EIGTYPE>& /*blocking*/) \
  { \
   EIGEN_ONLY_USED_FOR_DEBUG(otherIncr); \
   eigen_assert(otherIncr == 1); \
   BlasIndex m = convert_index<BlasIndex>(otherSize), n = convert_index<BlasIndex>(size), lda, ldb; \
   char side = 'R', uplo, diag='N', transa; \
   /* Set alpha_ */ \
   EIGTYPE alpha(1); \
   ldb = convert_index<BlasIndex>(otherStride);\
\
   const EIGTYPE *a; \
/* Set trans */ \
   transa = (TriStorageOrder==RowMajor) ? ((Conjugate) ? 'C' : 'T') : 'N'; \
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (TriStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, TriStorageOrder> MatrixTri; \
   Map<const MatrixTri, 0, OuterStride<> > tri(_tri,size,size,OuterStride<>(triStride)); \
   MatrixTri a_tmp; \
\
   if (conjA) { \
     a_tmp = tri.conjugate(); \
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _tri; \
     lda = convert_index<BlasIndex>(triStride); \
   } \
   if (IsUnitDiag) diag='U'; \
/* call ?trsm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)_other, &ldb); \
   /*std::cout << "TRMS_L specialization!\n";*/ \
 } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRSM_R(double,   double, dtrsm)
EIGEN_BLAS_TRSM_R(dcomplex, MKL_Complex16, ztrsm)
EIGEN_BLAS_TRSM_R(float,    float,  strsm)
EIGEN_BLAS_TRSM_R(scomplex, MKL_Complex8,  ctrsm)
#else
EIGEN_BLAS_TRSM_R(double,   double, dtrsm_)
EIGEN_BLAS_TRSM_R(dcomplex, double, ztrsm_)
EIGEN_BLAS_TRSM_R(float,    float,  strsm_)
EIGEN_BLAS_TRSM_R(scomplex, float,  ctrsm_)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_SOLVER_VECTOR_H
#define EIGEN_TRIANGULAR_SOLVER_VECTOR_H

namespace Eigen {

namespace internal {

template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate, int StorageOrder>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheRight, Mode, Conjugate, StorageOrder>
{
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    triangular_solve_vector<LhsScalar,RhsScalar,Index,OnTheLeft,
        ((Mode&Upper)==Upper ? Lower : Upper) | (Mode&UnitDiag),
        Conjugate,StorageOrder==RowMajor?ColMajor:RowMajor
      >::run(size, _lhs, lhsStride, rhs);
  }
};

// forward and backward substitution, row-major, rhs is a vector
template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheLeft, Mode, Conjugate, RowMajor>
{
  enum {
    IsLower = ((Mode&Lower)==Lower)
  };
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,RowMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,size,size,OuterStride<>(lhsStride));

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;

    typename internal::conditional<
                          Conjugate,
                          const CwiseUnaryOp<typename internal::scalar_conjugate_op<LhsScalar>,LhsMap>,
                          const LhsMap&>
                        ::type cjLhs(lhs);
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    for(Index pi=IsLower ? 0 : size;
        IsLower ? pi<size : pi>0;
        IsLower ? pi+=PanelWidth : pi-=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(IsLower ? size - pi : pi, PanelWidth);

      Index r = IsLower ? pi : size - pi; // remaining size
      if (r > 0)
      {
        // let's directly call the low level product function because:
        // 1 - it is faster to compile
        // 2 - it is slightly faster at runtime
        Index startRow = IsLower ? pi : pi-actualPanelWidth;
        Index startCol = IsLower ? 0 : pi;

        general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,Conjugate,RhsScalar,RhsMapper,false>::run(
          actualPanelWidth, r,
          LhsMapper(&lhs.coeffRef(startRow,startCol), lhsStride),
          RhsMapper(rhs + startCol, 1),
          rhs + startRow, 1,
          RhsScalar(-1));
      }

      for(Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = IsLower ? pi+k : pi-k-1;
        Index s = IsLower ? pi   : i+1;
        if (k>0)
          rhs[i] -= (cjLhs.row(i).segment(s,k).transpose().cwiseProduct(Map<const Matrix<RhsScalar,Dynamic,1> >(rhs+s,k))).sum();

        if((!(Mode & UnitDiag)) && numext::not_equal_strict(rhs[i],RhsScalar(0)))
          rhs[i] /= cjLhs(i,i);
      }
    }
  }
};

// forward and backward substitution, column-major, rhs is a vector
template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheLeft, Mode, Conjugate, ColMajor>
{
  enum {
    IsLower = ((Mode&Lower)==Lower)
  };
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,ColMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,size,size,OuterStride<>(lhsStride));
    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;
    typename internal::conditional<Conjugate,
                                   const CwiseUnaryOp<typename internal::scalar_conjugate_op<LhsScalar>,LhsMap>,
                                   const LhsMap&
                                  >::type cjLhs(lhs);
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;

    for(Index pi=IsLower ? 0 : size;
        IsLower ? pi<size : pi>0;
        IsLower ? pi+=PanelWidth : pi-=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(IsLower ? size - pi : pi, PanelWidth);
      Index startBlock = IsLower ? pi : pi-actualPanelWidth;
      Index endBlock = IsLower ? pi + actualPanelWidth : 0;

      for(Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = IsLower ? pi+k : pi-k-1;
        if(numext::not_equal_strict(rhs[i],RhsScalar(0)))
        {
          if(!(Mode & UnitDiag))
            rhs[i] /= cjLhs.coeff(i,i);

          Index r = actualPanelWidth - k - 1; // remaining size
          Index s = IsLower ? i+1 : i-r;
          if (r>0)
            Map<Matrix<RhsScalar,Dynamic,1> >(rhs+s,r) -= rhs[i] * cjLhs.col(i).segment(s,r);
        }
      }
      Index r = IsLower ? size - endBlock : startBlock; // remaining size
      if (r > 0)
      {
        // let's directly call the low level product function because:
        // 1 - it is faster to compile
        // 2 - it is slightly faster at runtime
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,Conjugate,RhsScalar,RhsMapper,false>::run(
            r, actualPanelWidth,
            LhsMapper(&lhs.coeffRef(endBlock,startBlock), lhsStride),
            RhsMapper(rhs+startBlock, 1),
            rhs+endBlock, 1, RhsScalar(-1));
      }
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/BlasUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLASUTIL_H
#define EIGEN_BLASUTIL_H

// This file contains many lightweight helper classes used to
// implement and control fast level 2 and level 3 BLAS-like routines.

namespace Eigen {

namespace internal {

// forward declarations
template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs=false, bool ConjugateRhs=false>
struct gebp_kernel;

template<typename Scalar, typename Index, typename DataMapper, int nr, int StorageOrder, bool Conjugate = false, bool PanelMode=false>
struct gemm_pack_rhs;

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, int StorageOrder, bool Conjugate = false, bool PanelMode = false>
struct gemm_pack_lhs;

template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResStorageOrder, int ResInnerStride>
struct general_matrix_matrix_product;

template<typename Index,
         typename LhsScalar, typename LhsMapper, int LhsStorageOrder, bool ConjugateLhs,
         typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version=Specialized>
struct general_matrix_vector_product;

template<typename From,typename To> struct get_factor {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE To run(const From& x) { return To(x); }
};

template<typename Scalar> struct get_factor<Scalar,typename NumTraits<Scalar>::Real> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE typename NumTraits<Scalar>::Real run(const Scalar& x) { return numext::real(x); }
};


template<typename Scalar, typename Index>
class BlasVectorMapper {
  public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasVectorMapper(Scalar *data) : m_data(data) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i) const {
    return m_data[i];
  }
  template <typename Packet, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet load(Index i) const {
    return ploadt<Packet, AlignmentType>(m_data + i);
  }

  template <typename Packet>
  EIGEN_DEVICE_FUNC bool aligned(Index i) const {
    return (UIntPtr(m_data+i)%sizeof(Packet))==0;
  }

  protected:
  Scalar* m_data;
};

template<typename Scalar, typename Index, int AlignmentType, int Incr=1>
class BlasLinearMapper;

template<typename Scalar, typename Index, int AlignmentType>
class BlasLinearMapper<Scalar,Index,AlignmentType>
{
public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasLinearMapper(Scalar *data, Index incr=1)
    : m_data(data)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(incr);
    eigen_assert(incr==1);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void prefetch(int i) const {
    internal::prefetch(&operator()(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar& operator()(Index i) const {
    return m_data[i];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i) const {
    return ploadt<PacketType, AlignmentType>(m_data + i);
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketType &p) const {
    pstoret<Scalar, PacketType, AlignmentType>(m_data + i, p);
  }

protected:
  Scalar *m_data;
};

// Lightweight helper class to access matrix coefficients.
template<typename Scalar, typename Index, int StorageOrder, int AlignmentType = Unaligned, int Incr = 1>
class blas_data_mapper;

// TMP to help PacketBlock store implementation.
// There's currently no known use case for PacketBlock load.
// The default implementation assumes ColMajor order.
// It always store each packet sequentially one `stride` apart.
template<typename Index, typename Scalar, typename Packet, int n, int idx, int StorageOrder>
struct PacketBlockManagement
{
  PacketBlockManagement<Index, Scalar, Packet, n, idx - 1, StorageOrder> pbm;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    pbm.store(to, stride, i, j, block);
    pstoreu<Scalar>(to + i + (j + idx)*stride, block.packet[idx]);
  }
};

// PacketBlockManagement specialization to take care of RowMajor order without ifs.
template<typename Index, typename Scalar, typename Packet, int n, int idx>
struct PacketBlockManagement<Index, Scalar, Packet, n, idx, RowMajor>
{
  PacketBlockManagement<Index, Scalar, Packet, n, idx - 1, RowMajor> pbm;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    pbm.store(to, stride, i, j, block);
    pstoreu<Scalar>(to + j + (i + idx)*stride, block.packet[idx]);
  }
};

template<typename Index, typename Scalar, typename Packet, int n, int StorageOrder>
struct PacketBlockManagement<Index, Scalar, Packet, n, -1, StorageOrder>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    EIGEN_UNUSED_VARIABLE(to);
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(block);
  }
};

template<typename Index, typename Scalar, typename Packet, int n>
struct PacketBlockManagement<Index, Scalar, Packet, n, -1, RowMajor>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    EIGEN_UNUSED_VARIABLE(to);
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(block);
  }
};

template<typename Scalar, typename Index, int StorageOrder, int AlignmentType>
class blas_data_mapper<Scalar,Index,StorageOrder,AlignmentType,1>
{
public:
  typedef BlasLinearMapper<Scalar, Index, AlignmentType> LinearMapper;
  typedef BlasVectorMapper<Scalar, Index> VectorMapper;

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE blas_data_mapper(Scalar* data, Index stride, Index incr=1)
   : m_data(data), m_stride(stride)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(incr);
    eigen_assert(incr==1);
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType>
  getSubMapper(Index i, Index j) const {
    return blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType>(&operator()(i, j), m_stride);
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    return LinearMapper(&operator()(i, j));
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE VectorMapper getVectorMapper(Index i, Index j) const {
    return VectorMapper(&operator()(i, j));
  }


  EIGEN_DEVICE_FUNC
  EIGEN_ALWAYS_INLINE Scalar& operator()(Index i, Index j) const {
    return m_data[StorageOrder==RowMajor ? j + i*m_stride : i + j*m_stride];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i, Index j) const {
    return ploadt<PacketType, AlignmentType>(&operator()(i, j));
  }

  template <typename PacketT, int AlignmentT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i, Index j) const {
    return ploadt<PacketT, AlignmentT>(&operator()(i, j));
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void scatterPacket(Index i, Index j, const SubPacket &p) const {
    pscatter<Scalar, SubPacket>(&operator()(i, j), p, m_stride);
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE SubPacket gatherPacket(Index i, Index j) const {
    return pgather<Scalar, SubPacket>(&operator()(i, j), m_stride);
  }

  EIGEN_DEVICE_FUNC const Index stride() const { return m_stride; }
  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_data; }

  EIGEN_DEVICE_FUNC Index firstAligned(Index size) const {
    if (UIntPtr(m_data)%sizeof(Scalar)) {
      return -1;
    }
    return internal::first_default_aligned(m_data, size);
  }

  template<typename SubPacket, int n>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacketBlock(Index i, Index j, const PacketBlock<SubPacket, n> &block) const {
    PacketBlockManagement<Index, Scalar, SubPacket, n, n-1, StorageOrder> pbm;
    pbm.store(m_data, m_stride, i, j, block);
  }
protected:
  Scalar* EIGEN_RESTRICT m_data;
  const Index m_stride;
};

// Implementation of non-natural increment (i.e. inner-stride != 1)
// The exposed API is not complete yet compared to the Incr==1 case
// because some features makes less sense in this case.
template<typename Scalar, typename Index, int AlignmentType, int Incr>
class BlasLinearMapper
{
public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasLinearMapper(Scalar *data,Index incr) : m_data(data), m_incr(incr) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void prefetch(int i) const {
    internal::prefetch(&operator()(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar& operator()(Index i) const {
    return m_data[i*m_incr.value()];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i) const {
    return pgather<Scalar,PacketType>(m_data + i*m_incr.value(), m_incr.value());
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketType &p) const {
    pscatter<Scalar, PacketType>(m_data + i*m_incr.value(), p, m_incr.value());
  }

protected:
  Scalar *m_data;
  const internal::variable_if_dynamic<Index,Incr> m_incr;
};

template<typename Scalar, typename Index, int StorageOrder, int AlignmentType,int Incr>
class blas_data_mapper
{
public:
  typedef BlasLinearMapper<Scalar, Index, AlignmentType,Incr> LinearMapper;

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE blas_data_mapper(Scalar* data, Index stride, Index incr) : m_data(data), m_stride(stride), m_incr(incr) {}

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE blas_data_mapper
  getSubMapper(Index i, Index j) const {
    return blas_data_mapper(&operator()(i, j), m_stride, m_incr.value());
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    return LinearMapper(&operator()(i, j), m_incr.value());
  }

  EIGEN_DEVICE_FUNC
  EIGEN_ALWAYS_INLINE Scalar& operator()(Index i, Index j) const {
    return m_data[StorageOrder==RowMajor ? j*m_incr.value() + i*m_stride : i*m_incr.value() + j*m_stride];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i, Index j) const {
    return pgather<Scalar,PacketType>(&operator()(i, j),m_incr.value());
  }

  template <typename PacketT, int AlignmentT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i, Index j) const {
    return pgather<Scalar,PacketT>(&operator()(i, j),m_incr.value());
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void scatterPacket(Index i, Index j, const SubPacket &p) const {
    pscatter<Scalar, SubPacket>(&operator()(i, j), p, m_stride);
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE SubPacket gatherPacket(Index i, Index j) const {
    return pgather<Scalar, SubPacket>(&operator()(i, j), m_stride);
  }

  // storePacketBlock_helper defines a way to access values inside the PacketBlock, this is essentially required by the Complex types.
  template<typename SubPacket, typename ScalarT, int n, int idx>
  struct storePacketBlock_helper
  {
    storePacketBlock_helper<SubPacket, ScalarT, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup, i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        ScalarT *v = &sup->operator()(i+l, j+idx);
        *v = block.packet[idx][l];
      }
    }
  };

  template<typename SubPacket, int n, int idx>
  struct storePacketBlock_helper<SubPacket, std::complex<float>, n, idx>
  {
    storePacketBlock_helper<SubPacket, std::complex<float>, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup,i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        std::complex<float> *v = &sup->operator()(i+l, j+idx);
        v->real(block.packet[idx].v[2*l+0]);
        v->imag(block.packet[idx].v[2*l+1]);
      }
    }
  };

  template<typename SubPacket, int n, int idx>
  struct storePacketBlock_helper<SubPacket, std::complex<double>, n, idx>
  {
    storePacketBlock_helper<SubPacket, std::complex<double>, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup,i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        std::complex<double> *v = &sup->operator()(i+l, j+idx);
        v->real(block.packet[idx].v[2*l+0]);
        v->imag(block.packet[idx].v[2*l+1]);
      }
    }
  };

  template<typename SubPacket, typename ScalarT, int n>
  struct storePacketBlock_helper<SubPacket, ScalarT, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };

  template<typename SubPacket, int n>
  struct storePacketBlock_helper<SubPacket, std::complex<float>, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };

  template<typename SubPacket, int n>
  struct storePacketBlock_helper<SubPacket, std::complex<double>, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };
  // This function stores a PacketBlock on m_data, this approach is really quite slow compare to Incr=1 and should be avoided when possible.
  template<typename SubPacket, int n>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacketBlock(Index i, Index j, const PacketBlock<SubPacket, n>&block) const {
    storePacketBlock_helper<SubPacket, Scalar, n, n-1> spb;
    spb.store(this, i,j,block);
  }
protected:
  Scalar* EIGEN_RESTRICT m_data;
  const Index m_stride;
  const internal::variable_if_dynamic<Index,Incr> m_incr;
};

// lightweight helper class to access matrix coefficients (const version)
template<typename Scalar, typename Index, int StorageOrder>
class const_blas_data_mapper : public blas_data_mapper<const Scalar, Index, StorageOrder> {
  public:
  EIGEN_ALWAYS_INLINE const_blas_data_mapper(const Scalar *data, Index stride) : blas_data_mapper<const Scalar, Index, StorageOrder>(data, stride) {}

  EIGEN_ALWAYS_INLINE const_blas_data_mapper<Scalar, Index, StorageOrder> getSubMapper(Index i, Index j) const {
    return const_blas_data_mapper<Scalar, Index, StorageOrder>(&(this->operator()(i, j)), this->m_stride);
  }
};


/* Helper class to analyze the factors of a Product expression.
 * In particular it allows to pop out operator-, scalar multiples,
 * and conjugate */
template<typename XprType> struct blas_traits
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef const XprType& ExtractType;
  typedef XprType _ExtractType;
  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    IsTransposed = false,
    NeedToConjugate = false,
    HasUsableDirectAccess = (    (int(XprType::Flags)&DirectAccessBit)
                              && (   bool(XprType::IsVectorAtCompileTime)
                                  || int(inner_stride_at_compile_time<XprType>::ret) == 1)
                             ) ?  1 : 0,
    HasScalarFactor = false
  };
  typedef typename conditional<bool(HasUsableDirectAccess),
    ExtractType,
    typename _ExtractType::PlainObject
    >::type DirectLinearAccessType;
  static inline EIGEN_DEVICE_FUNC ExtractType extract(const XprType& x) { return x; }
  static inline EIGEN_DEVICE_FUNC const Scalar extractScalarFactor(const XprType&) { return Scalar(1); }
};

// pop conjugate
template<typename Scalar, typename NestedXpr>
struct blas_traits<CwiseUnaryOp<scalar_conjugate_op<Scalar>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseUnaryOp<scalar_conjugate_op<Scalar>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;

  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    NeedToConjugate = Base::NeedToConjugate ? 0 : IsComplex
  };
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.nestedExpression()); }
  static inline Scalar extractScalarFactor(const XprType& x) { return conj(Base::extractScalarFactor(x.nestedExpression())); }
};

// pop scalar multiple
template<typename Scalar, typename NestedXpr, typename Plain>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline EIGEN_DEVICE_FUNC ExtractType extract(const XprType& x) { return Base::extract(x.rhs()); }
  static inline EIGEN_DEVICE_FUNC Scalar extractScalarFactor(const XprType& x)
  { return x.lhs().functor().m_other * Base::extractScalarFactor(x.rhs()); }
};
template<typename Scalar, typename NestedXpr, typename Plain>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, NestedXpr, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain> > >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseBinaryOp<scalar_product_op<Scalar>, NestedXpr, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain> > XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.lhs()); }
  static inline Scalar extractScalarFactor(const XprType& x)
  { return Base::extractScalarFactor(x.lhs()) * x.rhs().functor().m_other; }
};
template<typename Scalar, typename Plain1, typename Plain2>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain1>,
                                                            const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain2> > >
 : blas_traits<CwiseNullaryOp<scalar_constant_op<Scalar>,Plain1> >
{};

// pop opposite
template<typename Scalar, typename NestedXpr>
struct blas_traits<CwiseUnaryOp<scalar_opposite_op<Scalar>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseUnaryOp<scalar_opposite_op<Scalar>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.nestedExpression()); }
  static inline Scalar extractScalarFactor(const XprType& x)
  { return - Base::extractScalarFactor(x.nestedExpression()); }
};

// pop/push transpose
template<typename NestedXpr>
struct blas_traits<Transpose<NestedXpr> >
 : blas_traits<NestedXpr>
{
  typedef typename NestedXpr::Scalar Scalar;
  typedef blas_traits<NestedXpr> Base;
  typedef Transpose<NestedXpr> XprType;
  typedef Transpose<const typename Base::_ExtractType>  ExtractType; // const to get rid of a compile error; anyway blas traits are only used on the RHS
  typedef Transpose<const typename Base::_ExtractType> _ExtractType;
  typedef typename conditional<bool(Base::HasUsableDirectAccess),
    ExtractType,
    typename ExtractType::PlainObject
    >::type DirectLinearAccessType;
  enum {
    IsTransposed = Base::IsTransposed ? 0 : 1
  };
  static inline ExtractType extract(const XprType& x) { return ExtractType(Base::extract(x.nestedExpression())); }
  static inline Scalar extractScalarFactor(const XprType& x) { return Base::extractScalarFactor(x.nestedExpression()); }
};

template<typename T>
struct blas_traits<const T>
     : blas_traits<T>
{};

template<typename T, bool HasUsableDirectAccess=blas_traits<T>::HasUsableDirectAccess>
struct extract_data_selector {
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static const typename T::Scalar* run(const T& m)
  {
    return blas_traits<T>::extract(m).data();
  }
};

template<typename T>
struct extract_data_selector<T,false> {
  static typename T::Scalar* run(const T&) { return 0; }
};

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename T::Scalar* extract_data(const T& m)
{
  return extract_data_selector<T>::run(m);
}

/**
 * \c combine_scalar_factors extracts and multiplies factors from GEMM and GEMV products.
 * There is a specialization for booleans
 */
template<typename ResScalar, typename Lhs, typename Rhs>
struct combine_scalar_factors_impl
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static ResScalar run(const Lhs& lhs, const Rhs& rhs)
  {
    return blas_traits<Lhs>::extractScalarFactor(lhs) * blas_traits<Rhs>::extractScalarFactor(rhs);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static ResScalar run(const ResScalar& alpha, const Lhs& lhs, const Rhs& rhs)
  {
    return alpha * blas_traits<Lhs>::extractScalarFactor(lhs) * blas_traits<Rhs>::extractScalarFactor(rhs);
  }
};
template<typename Lhs, typename Rhs>
struct combine_scalar_factors_impl<bool, Lhs, Rhs>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static bool run(const Lhs& lhs, const Rhs& rhs)
  {
    return blas_traits<Lhs>::extractScalarFactor(lhs) && blas_traits<Rhs>::extractScalarFactor(rhs);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static bool run(const bool& alpha, const Lhs& lhs, const Rhs& rhs)
  {
    return alpha && blas_traits<Lhs>::extractScalarFactor(lhs) && blas_traits<Rhs>::extractScalarFactor(rhs);
  }
};

template<typename ResScalar, typename Lhs, typename Rhs>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ResScalar combine_scalar_factors(const ResScalar& alpha, const Lhs& lhs, const Rhs& rhs)
{
  return combine_scalar_factors_impl<ResScalar,Lhs,Rhs>::run(alpha, lhs, rhs);
}
template<typename ResScalar, typename Lhs, typename Rhs>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ResScalar combine_scalar_factors(const Lhs& lhs, const Rhs& rhs)
{
  return combine_scalar_factors_impl<ResScalar,Lhs,Rhs>::run(lhs, rhs);
}


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLASUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/ConfigureVectorization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2018 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONFIGURE_VECTORIZATION_H
#define EIGEN_CONFIGURE_VECTORIZATION_H

//------------------------------------------------------------------------------------------
// Static and dynamic alignment control
//
// The main purpose of this section is to define EIGEN_MAX_ALIGN_BYTES and EIGEN_MAX_STATIC_ALIGN_BYTES
// as the maximal boundary in bytes on which dynamically and statically allocated data may be alignment respectively.
// The values of EIGEN_MAX_ALIGN_BYTES and EIGEN_MAX_STATIC_ALIGN_BYTES can be specified by the user. If not,
// a default value is automatically computed based on architecture, compiler, and OS.
//
// This section also defines macros EIGEN_ALIGN_TO_BOUNDARY(N) and the shortcuts EIGEN_ALIGN{8,16,32,_MAX}
// to be used to declare statically aligned buffers.
//------------------------------------------------------------------------------------------


/* EIGEN_ALIGN_TO_BOUNDARY(n) forces data to be n-byte aligned. This is used to satisfy SIMD requirements.
 * However, we do that EVEN if vectorization (EIGEN_VECTORIZE) is disabled,
 * so that vectorization doesn't affect binary compatibility.
 *
 * If we made alignment depend on whether or not EIGEN_VECTORIZE is defined, it would be impossible to link
 * vectorized and non-vectorized code.
 * 
 * FIXME: this code can be cleaned up once we switch to proper C++11 only.
 */
#if (defined EIGEN_CUDACC)
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __align__(n)
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_HAS_ALIGNAS
  #define EIGEN_ALIGN_TO_BOUNDARY(n) alignas(n)
  #define EIGEN_ALIGNOF(x) alignof(x)
#elif EIGEN_COMP_GNUC || EIGEN_COMP_PGI || EIGEN_COMP_IBM || EIGEN_COMP_ARM
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __attribute__((aligned(n)))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_COMP_MSVC
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __declspec(align(n))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_COMP_SUNCC
  // FIXME not sure about this one:
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __attribute__((aligned(n)))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#else
  #error Please tell me what is the equivalent of alignas(n) and alignof(x) for your compiler
#endif

// If the user explicitly disable vectorization, then we also disable alignment
#if defined(EIGEN_DONT_VECTORIZE)
  #if defined(EIGEN_GPUCC)
    // GPU code is always vectorized and requires memory alignment for
    // statically allocated buffers.
    #define EIGEN_IDEAL_MAX_ALIGN_BYTES 16
  #else
    #define EIGEN_IDEAL_MAX_ALIGN_BYTES 0
  #endif
#elif defined(__AVX512F__)
  // 64 bytes static alignment is preferred only if really required
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 64
#elif defined(__AVX__)
  // 32 bytes static alignment is preferred only if really required
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 32
#else
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 16
#endif


// EIGEN_MIN_ALIGN_BYTES defines the minimal value for which the notion of explicit alignment makes sense
#define EIGEN_MIN_ALIGN_BYTES 16

// Defined the boundary (in bytes) on which the data needs to be aligned. Note
// that unless EIGEN_ALIGN is defined and not equal to 0, the data may not be
// aligned at all regardless of the value of this #define.

#if (defined(EIGEN_DONT_ALIGN_STATICALLY) || defined(EIGEN_DONT_ALIGN))  && defined(EIGEN_MAX_STATIC_ALIGN_BYTES) && EIGEN_MAX_STATIC_ALIGN_BYTES>0
#error EIGEN_MAX_STATIC_ALIGN_BYTES and EIGEN_DONT_ALIGN[_STATICALLY] are both defined with EIGEN_MAX_STATIC_ALIGN_BYTES!=0. Use EIGEN_MAX_STATIC_ALIGN_BYTES=0 as a synonym of EIGEN_DONT_ALIGN_STATICALLY.
#endif

// EIGEN_DONT_ALIGN_STATICALLY and EIGEN_DONT_ALIGN are deprecated
// They imply EIGEN_MAX_STATIC_ALIGN_BYTES=0
#if defined(EIGEN_DONT_ALIGN_STATICALLY) || defined(EIGEN_DONT_ALIGN)
  #ifdef EIGEN_MAX_STATIC_ALIGN_BYTES
    #undef EIGEN_MAX_STATIC_ALIGN_BYTES
  #endif
  #define EIGEN_MAX_STATIC_ALIGN_BYTES 0
#endif

#ifndef EIGEN_MAX_STATIC_ALIGN_BYTES

  // Try to automatically guess what is the best default value for EIGEN_MAX_STATIC_ALIGN_BYTES

  // 16 byte alignment is only useful for vectorization. Since it affects the ABI, we need to enable
  // 16 byte alignment on all platforms where vectorization might be enabled. In theory we could always
  // enable alignment, but it can be a cause of problems on some platforms, so we just disable it in
  // certain common platform (compiler+architecture combinations) to avoid these problems.
  // Only static alignment is really problematic (relies on nonstandard compiler extensions),
  // try to keep heap alignment even when we have to disable static alignment.
  #if EIGEN_COMP_GNUC && !(EIGEN_ARCH_i386_OR_x86_64 || EIGEN_ARCH_ARM_OR_ARM64 || EIGEN_ARCH_PPC || EIGEN_ARCH_IA64 || EIGEN_ARCH_MIPS)
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 1
  #elif EIGEN_ARCH_ARM_OR_ARM64 && EIGEN_COMP_GNUC_STRICT && EIGEN_GNUC_AT_MOST(4, 6)
  // Old versions of GCC on ARM, at least 4.4, were once seen to have buggy static alignment support.
  // Not sure which version fixed it, hopefully it doesn't affect 4.7, which is still somewhat in use.
  // 4.8 and newer seem definitely unaffected.
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 1
  #else
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 0
  #endif

  // static alignment is completely disabled with GCC 3, Sun Studio, and QCC/QNX
  #if !EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT \
  && !EIGEN_GCC3_OR_OLDER \
  && !EIGEN_COMP_SUNCC \
  && !EIGEN_OS_QNX
    #define EIGEN_ARCH_WANTS_STACK_ALIGNMENT 1
  #else
    #define EIGEN_ARCH_WANTS_STACK_ALIGNMENT 0
  #endif

  #if EIGEN_ARCH_WANTS_STACK_ALIGNMENT
    #define EIGEN_MAX_STATIC_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
  #else
    #define EIGEN_MAX_STATIC_ALIGN_BYTES 0
  #endif

#endif

// If EIGEN_MAX_ALIGN_BYTES is defined, then it is considered as an upper bound for EIGEN_MAX_STATIC_ALIGN_BYTES
#if defined(EIGEN_MAX_ALIGN_BYTES) && EIGEN_MAX_ALIGN_BYTES<EIGEN_MAX_STATIC_ALIGN_BYTES
#undef EIGEN_MAX_STATIC_ALIGN_BYTES
#define EIGEN_MAX_STATIC_ALIGN_BYTES EIGEN_MAX_ALIGN_BYTES
#endif

#if EIGEN_MAX_STATIC_ALIGN_BYTES==0 && !defined(EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT)
  #define EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT
#endif

// At this stage, EIGEN_MAX_STATIC_ALIGN_BYTES>0 is the true test whether we want to align arrays on the stack or not.
// It takes into account both the user choice to explicitly enable/disable alignment (by setting EIGEN_MAX_STATIC_ALIGN_BYTES)
// and the architecture config (EIGEN_ARCH_WANTS_STACK_ALIGNMENT).
// Henceforth, only EIGEN_MAX_STATIC_ALIGN_BYTES should be used.


// Shortcuts to EIGEN_ALIGN_TO_BOUNDARY
#define EIGEN_ALIGN8  EIGEN_ALIGN_TO_BOUNDARY(8)
#define EIGEN_ALIGN16 EIGEN_ALIGN_TO_BOUNDARY(16)
#define EIGEN_ALIGN32 EIGEN_ALIGN_TO_BOUNDARY(32)
#define EIGEN_ALIGN64 EIGEN_ALIGN_TO_BOUNDARY(64)
#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
#define EIGEN_ALIGN_MAX EIGEN_ALIGN_TO_BOUNDARY(EIGEN_MAX_STATIC_ALIGN_BYTES)
#else
#define EIGEN_ALIGN_MAX
#endif


// Dynamic alignment control

#if defined(EIGEN_DONT_ALIGN) && defined(EIGEN_MAX_ALIGN_BYTES) && EIGEN_MAX_ALIGN_BYTES>0
#error EIGEN_MAX_ALIGN_BYTES and EIGEN_DONT_ALIGN are both defined with EIGEN_MAX_ALIGN_BYTES!=0. Use EIGEN_MAX_ALIGN_BYTES=0 as a synonym of EIGEN_DONT_ALIGN.
#endif

#ifdef EIGEN_DONT_ALIGN
  #ifdef EIGEN_MAX_ALIGN_BYTES
    #undef EIGEN_MAX_ALIGN_BYTES
  #endif
  #define EIGEN_MAX_ALIGN_BYTES 0
#elif !defined(EIGEN_MAX_ALIGN_BYTES)
  #define EIGEN_MAX_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
#endif

#if EIGEN_IDEAL_MAX_ALIGN_BYTES > EIGEN_MAX_ALIGN_BYTES
#define EIGEN_DEFAULT_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
#else
#define EIGEN_DEFAULT_ALIGN_BYTES EIGEN_MAX_ALIGN_BYTES
#endif


#ifndef EIGEN_UNALIGNED_VECTORIZE
#define EIGEN_UNALIGNED_VECTORIZE 1
#endif

//----------------------------------------------------------------------

// if alignment is disabled, then disable vectorization. Note: EIGEN_MAX_ALIGN_BYTES is the proper check, it takes into
// account both the user's will (EIGEN_MAX_ALIGN_BYTES,EIGEN_DONT_ALIGN) and our own platform checks
#if EIGEN_MAX_ALIGN_BYTES==0
  #ifndef EIGEN_DONT_VECTORIZE
    #define EIGEN_DONT_VECTORIZE
  #endif
#endif


// The following (except #include <malloc.h> and _M_IX86_FP ??) can likely be
// removed as gcc 4.1 and msvc 2008 are not supported anyways.
#if EIGEN_COMP_MSVC
  #include <malloc.h> // for _aligned_malloc -- need it regardless of whether vectorization is enabled
  #if (EIGEN_COMP_MSVC >= 1500) // 2008 or later
    // a user reported that in 64-bit mode, MSVC doesn't care to define _M_IX86_FP.
    #if (defined(_M_IX86_FP) && (_M_IX86_FP >= 2)) || EIGEN_ARCH_x86_64
      #define EIGEN_SSE2_ON_MSVC_2008_OR_LATER
    #endif
  #endif
#else
  #if (defined __SSE2__) && ( (!EIGEN_COMP_GNUC) || EIGEN_COMP_ICC || EIGEN_GNUC_AT_LEAST(4,2) )
    #define EIGEN_SSE2_ON_NON_MSVC_BUT_NOT_OLD_GCC
  #endif
#endif

#if !(defined(EIGEN_DONT_VECTORIZE) || defined(EIGEN_GPUCC))

  #if defined (EIGEN_SSE2_ON_NON_MSVC_BUT_NOT_OLD_GCC) || defined(EIGEN_SSE2_ON_MSVC_2008_OR_LATER)

    // Defines symbols for compile-time detection of which instructions are
    // used.
    // EIGEN_VECTORIZE_YY is defined if and only if the instruction set YY is used
    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_SSE
    #define EIGEN_VECTORIZE_SSE2

    // Detect sse3/ssse3/sse4:
    // gcc and icc defines __SSE3__, ...
    // there is no way to know about this on msvc. You can define EIGEN_VECTORIZE_SSE* if you
    // want to force the use of those instructions with msvc.
    #ifdef __SSE3__
      #define EIGEN_VECTORIZE_SSE3
    #endif
    #ifdef __SSSE3__
      #define EIGEN_VECTORIZE_SSSE3
    #endif
    #ifdef __SSE4_1__
      #define EIGEN_VECTORIZE_SSE4_1
    #endif
    #ifdef __SSE4_2__
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #ifdef __AVX__
      #ifndef EIGEN_USE_SYCL 
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #ifdef __AVX2__
      #ifndef EIGEN_USE_SYCL 
        #define EIGEN_VECTORIZE_AVX2
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #if defined(__FMA__) || (EIGEN_COMP_MSVC && defined(__AVX2__))
      // MSVC does not expose a switch dedicated for FMA
      // For MSVC, AVX2 => FMA
      #define EIGEN_VECTORIZE_FMA
    #endif
    #if defined(__AVX512F__)
      #ifndef EIGEN_VECTORIZE_FMA
      #if EIGEN_COMP_GNUC
      #error Please add -mfma to your compiler flags: compiling with -mavx512f alone without SSE/AVX FMA is not supported (bug 1638).
      #else
      #error Please enable FMA in your compiler flags (e.g. -mfma): compiling with AVX512 alone without SSE/AVX FMA is not supported (bug 1638).
      #endif
      #endif
      #ifndef EIGEN_USE_SYCL
        #define EIGEN_VECTORIZE_AVX512
        #define EIGEN_VECTORIZE_AVX2
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_FMA
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
      #ifndef EIGEN_USE_SYCL
        #ifdef __AVX512DQ__
          #define EIGEN_VECTORIZE_AVX512DQ
        #endif
        #ifdef __AVX512ER__
          #define EIGEN_VECTORIZE_AVX512ER
        #endif
        #ifdef __AVX512BF16__
          #define EIGEN_VECTORIZE_AVX512BF16
        #endif
      #endif
    #endif

    // Disable AVX support on broken xcode versions
    #if defined(__apple_build_version__) && (__apple_build_version__ == 11000033 ) && ( __MAC_OS_X_VERSION_MIN_REQUIRED == 101500 )
      // A nasty bug in the clang compiler shipped with xcode in a common compilation situation
      // when XCode 11.0 and Mac deployment target macOS 10.15 is https://trac.macports.org/ticket/58776#no1
      #ifdef EIGEN_VECTORIZE_AVX
        #undef EIGEN_VECTORIZE_AVX
        #warning "Disabling AVX support: clang compiler shipped with XCode 11.[012] generates broken assembly with -macosx-version-min=10.15 and AVX enabled. "
        #ifdef EIGEN_VECTORIZE_AVX2
          #undef EIGEN_VECTORIZE_AVX2
        #endif
        #ifdef EIGEN_VECTORIZE_FMA
          #undef EIGEN_VECTORIZE_FMA
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512
          #undef EIGEN_VECTORIZE_AVX512
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512DQ
          #undef EIGEN_VECTORIZE_AVX512DQ
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512ER
          #undef EIGEN_VECTORIZE_AVX512ER
        #endif
      #endif
      // NOTE: Confirmed test failures in XCode 11.0, and XCode 11.2 with  -macosx-version-min=10.15 and AVX
      // NOTE using -macosx-version-min=10.15 with Xcode 11.0 results in runtime segmentation faults in many tests, 11.2 produce core dumps in 3 tests
      // NOTE using -macosx-version-min=10.14 produces functioning and passing tests in all cases
      // NOTE __clang_version__ "11.0.0 (clang-1100.0.33.8)"  XCode 11.0 <- Produces many segfault and core dumping tests
      //                                                                    with  -macosx-version-min=10.15 and AVX
      // NOTE __clang_version__ "11.0.0 (clang-1100.0.33.12)" XCode 11.2 <- Produces 3 core dumping tests with  
      //                                                                    -macosx-version-min=10.15 and AVX
    #endif

    // include files

    // This extern "C" works around a MINGW-w64 compilation issue
    // https://sourceforge.net/tracker/index.php?func=detail&aid=3018394&group_id=202880&atid=983354
    // In essence, intrin.h is included by windows.h and also declares intrinsics (just as emmintrin.h etc. below do).
    // However, intrin.h uses an extern "C" declaration, and g++ thus complains of duplicate declarations
    // with conflicting linkage.  The linkage for intrinsics doesn't matter, but at that stage the compiler doesn't know;
    // so, to avoid compile errors when windows.h is included after Eigen/Core, ensure intrinsics are extern "C" here too.
    // notice that since these are C headers, the extern "C" is theoretically needed anyways.
    extern "C" {
      // In theory we should only include immintrin.h and not the other *mmintrin.h header files directly.
      // Doing so triggers some issues with ICC. However old gcc versions seems to not have this file, thus:
      #if EIGEN_COMP_ICC >= 1110
        #include <immintrin.h>
      #else
        #include <mmintrin.h>
        #include <emmintrin.h>
        #include <xmmintrin.h>
        #ifdef  EIGEN_VECTORIZE_SSE3
        #include <pmmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSSE3
        #include <tmmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSE4_1
        #include <smmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSE4_2
        #include <nmmintrin.h>
        #endif
        #if defined(EIGEN_VECTORIZE_AVX) || defined(EIGEN_VECTORIZE_AVX512)
        #include <immintrin.h>
        #endif
      #endif
    } // end extern "C"

  #elif defined __VSX__

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_VSX
    #include <altivec.h>
    // We need to #undef all these ugly tokens defined in <altivec.h>
    // => use __vector instead of vector
    #undef bool
    #undef vector
    #undef pixel

  #elif defined __ALTIVEC__

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_ALTIVEC
    #include <altivec.h>
    // We need to #undef all these ugly tokens defined in <altivec.h>
    // => use __vector instead of vector
    #undef bool
    #undef vector
    #undef pixel

  #elif ((defined  __ARM_NEON) || (defined __ARM_NEON__)) && !(defined EIGEN_ARM64_USE_SVE)

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_NEON
    #include <arm_neon.h>

  // We currently require SVE to be enabled explicitly via EIGEN_ARM64_USE_SVE and
  // will not select the backend automatically
  #elif (defined __ARM_FEATURE_SVE) && (defined EIGEN_ARM64_USE_SVE)

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_SVE
    #include <arm_sve.h>

    // Since we depend on knowing SVE vector lengths at compile-time, we need
    // to ensure a fixed lengths is set
    #if defined __ARM_FEATURE_SVE_BITS
      #define EIGEN_ARM64_SVE_VL __ARM_FEATURE_SVE_BITS
    #else
#error "Eigen requires a fixed SVE lector length but EIGEN_ARM64_SVE_VL is not set."
#endif

#elif (defined __s390x__ && defined __VEC__)

#define EIGEN_VECTORIZE
#define EIGEN_VECTORIZE_ZVECTOR
#include <vecintrin.h>

#elif defined __mips_msa

// Limit MSA optimizations to little-endian CPUs for now.
// TODO: Perhaps, eventually support MSA optimizations on big-endian CPUs?
#if defined(__BYTE_ORDER__) && (__BYTE_ORDER__ == __ORDER_LITTLE_ENDIAN__)
#if defined(__LP64__)
#define EIGEN_MIPS_64
#else
#define EIGEN_MIPS_32
#endif
#define EIGEN_VECTORIZE
#define EIGEN_VECTORIZE_MSA
#include <msa.h>
#endif

#endif
#endif

// Following the Arm ACLE arm_neon.h should also include arm_fp16.h but not all
// compilers seem to follow this. We therefore include it explicitly.
// See also: https://bugs.llvm.org/show_bug.cgi?id=47955
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  #include <arm_fp16.h>
#endif

#if defined(__F16C__) && (!defined(EIGEN_GPUCC) && (!defined(EIGEN_COMP_CLANG) || EIGEN_COMP_CLANG>=380))
  // We can use the optimized fp16 to float and float to fp16 conversion routines
  #define EIGEN_HAS_FP16_C

  #if defined(EIGEN_COMP_CLANG)
    // Workaround for clang: The FP16C intrinsics for clang are included by
    // immintrin.h, as opposed to emmintrin.h as suggested by Intel:
    // https://software.intel.com/sites/landingpage/IntrinsicsGuide/#othertechs=FP16C&expand=1711
    #include <immintrin.h>
  #endif
#endif

#if defined EIGEN_CUDACC
  #define EIGEN_VECTORIZE_GPU
  #include <vector_types.h>
  #if EIGEN_CUDA_SDK_VER >= 70500
    #define EIGEN_HAS_CUDA_FP16
  #endif
#endif

#if defined(EIGEN_HAS_CUDA_FP16)
  #include <cuda_runtime_api.h>
  #include <cuda_fp16.h>
#endif

#if defined(EIGEN_HIPCC)
  #define EIGEN_VECTORIZE_GPU
  #include <hip/hip_vector_types.h>
  #define EIGEN_HAS_HIP_FP16
  #include <hip/hip_fp16.h>
#endif


/** \brief Namespace containing all symbols from the %Eigen library. */
namespace Eigen {

inline static const char *SimdInstructionSetsInUse(void) {
#if defined(EIGEN_VECTORIZE_AVX512)
  return "AVX512, FMA, AVX2, AVX, SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_AVX)
  return "AVX SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_SSE4_2)
  return "SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_SSE4_1)
  return "SSE, SSE2, SSE3, SSSE3, SSE4.1";
#elif defined(EIGEN_VECTORIZE_SSSE3)
  return "SSE, SSE2, SSE3, SSSE3";
#elif defined(EIGEN_VECTORIZE_SSE3)
  return "SSE, SSE2, SSE3";
#elif defined(EIGEN_VECTORIZE_SSE2)
  return "SSE, SSE2";
#elif defined(EIGEN_VECTORIZE_ALTIVEC)
  return "AltiVec";
#elif defined(EIGEN_VECTORIZE_VSX)
  return "VSX";
#elif defined(EIGEN_VECTORIZE_NEON)
  return "ARM NEON";
#elif defined(EIGEN_VECTORIZE_SVE)
  return "ARM SVE";
#elif defined(EIGEN_VECTORIZE_ZVECTOR)
  return "S390X ZVECTOR";
#elif defined(EIGEN_VECTORIZE_MSA)
  return "MIPS MSA";
#else
  return "None";
#endif
}

} // end namespace Eigen


#endif // EIGEN_CONFIGURE_VECTORIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/Constants.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONSTANTS_H
#define EIGEN_CONSTANTS_H

namespace Eigen {

/** This value means that a positive quantity (e.g., a size) is not known at compile-time, and that instead the value is
  * stored in some runtime variable.
  *
  * Changing the value of Dynamic breaks the ABI, as Dynamic is often used as a template parameter for Matrix.
  */
const int Dynamic = -1;

/** This value means that a signed quantity (e.g., a signed index) is not known at compile-time, and that instead its value
  * has to be specified at runtime.
  */
const int DynamicIndex = 0xffffff;

/** This value means that the increment to go from one value to another in a sequence is not constant for each step.
  */
const int UndefinedIncr = 0xfffffe;

/** This value means +Infinity; it is currently used only as the p parameter to MatrixBase::lpNorm<int>().
  * The value Infinity there means the L-infinity norm.
  */
const int Infinity = -1;

/** This value means that the cost to evaluate an expression coefficient is either very expensive or
  * cannot be known at compile time.
  *
  * This value has to be positive to (1) simplify cost computation, and (2) allow to distinguish between a very expensive and very very expensive expressions.
  * It thus must also be large enough to make sure unrolling won't happen and that sub expressions will be evaluated, but not too large to avoid overflow.
  */
const int HugeCost = 10000;

/** \defgroup flags Flags
  * \ingroup Core_Module
  *
  * These are the possible bits which can be OR'ed to constitute the flags of a matrix or
  * expression.
  *
  * It is important to note that these flags are a purely compile-time notion. They are a compile-time property of
  * an expression type, implemented as enum's. They are not stored in memory at runtime, and they do not incur any
  * runtime overhead.
  *
  * \sa MatrixBase::Flags
  */

/** \ingroup flags
  *
  * for a matrix, this means that the storage order is row-major.
  * If this bit is not set, the storage order is column-major.
  * For an expression, this determines the storage order of
  * the matrix created by evaluation of that expression.
  * \sa \blank  \ref TopicStorageOrders */
const unsigned int RowMajorBit = 0x1;

/** \ingroup flags
  * means the expression should be evaluated by the calling expression */
const unsigned int EvalBeforeNestingBit = 0x2;

/** \ingroup flags
  * \deprecated
  * means the expression should be evaluated before any assignment */
EIGEN_DEPRECATED
const unsigned int EvalBeforeAssigningBit = 0x4; // FIXME deprecated

/** \ingroup flags
  *
  * Short version: means the expression might be vectorized
  *
  * Long version: means that the coefficients can be handled by packets
  * and start at a memory location whose alignment meets the requirements
  * of the present CPU architecture for optimized packet access. In the fixed-size
  * case, there is the additional condition that it be possible to access all the
  * coefficients by packets (this implies the requirement that the size be a multiple of 16 bytes,
  * and that any nontrivial strides don't break the alignment). In the dynamic-size case,
  * there is no such condition on the total size and strides, so it might not be possible to access
  * all coeffs by packets.
  *
  * \note This bit can be set regardless of whether vectorization is actually enabled.
  *       To check for actual vectorizability, see \a ActualPacketAccessBit.
  */
const unsigned int PacketAccessBit = 0x8;

#ifdef EIGEN_VECTORIZE
/** \ingroup flags
  *
  * If vectorization is enabled (EIGEN_VECTORIZE is defined) this constant
  * is set to the value \a PacketAccessBit.
  *
  * If vectorization is not enabled (EIGEN_VECTORIZE is not defined) this constant
  * is set to the value 0.
  */
const unsigned int ActualPacketAccessBit = PacketAccessBit;
#else
const unsigned int ActualPacketAccessBit = 0x0;
#endif

/** \ingroup flags
  *
  * Short version: means the expression can be seen as 1D vector.
  *
  * Long version: means that one can access the coefficients
  * of this expression by coeff(int), and coeffRef(int) in the case of a lvalue expression. These
  * index-based access methods are guaranteed
  * to not have to do any runtime computation of a (row, col)-pair from the index, so that it
  * is guaranteed that whenever it is available, index-based access is at least as fast as
  * (row,col)-based access. Expressions for which that isn't possible don't have the LinearAccessBit.
  *
  * If both PacketAccessBit and LinearAccessBit are set, then the
  * packets of this expression can be accessed by packet(int), and writePacket(int) in the case of a
  * lvalue expression.
  *
  * Typically, all vector expressions have the LinearAccessBit, but there is one exception:
  * Product expressions don't have it, because it would be troublesome for vectorization, even when the
  * Product is a vector expression. Thus, vector Product expressions allow index-based coefficient access but
  * not index-based packet access, so they don't have the LinearAccessBit.
  */
const unsigned int LinearAccessBit = 0x10;

/** \ingroup flags
  *
  * Means the expression has a coeffRef() method, i.e. is writable as its individual coefficients are directly addressable.
  * This rules out read-only expressions.
  *
  * Note that DirectAccessBit and LvalueBit are mutually orthogonal, as there are examples of expression having one but note
  * the other:
  *   \li writable expressions that don't have a very simple memory layout as a strided array, have LvalueBit but not DirectAccessBit
  *   \li Map-to-const expressions, for example Map<const Matrix>, have DirectAccessBit but not LvalueBit
  *
  * Expressions having LvalueBit also have their coeff() method returning a const reference instead of returning a new value.
  */
const unsigned int LvalueBit = 0x20;

/** \ingroup flags
  *
  * Means that the underlying array of coefficients can be directly accessed as a plain strided array. The memory layout
  * of the array of coefficients must be exactly the natural one suggested by rows(), cols(),
  * outerStride(), innerStride(), and the RowMajorBit. This rules out expressions such as Diagonal, whose coefficients,
  * though referencable, do not have such a regular memory layout.
  *
  * See the comment on LvalueBit for an explanation of how LvalueBit and DirectAccessBit are mutually orthogonal.
  */
const unsigned int DirectAccessBit = 0x40;

/** \deprecated \ingroup flags
  *
  * means the first coefficient packet is guaranteed to be aligned.
  * An expression cannot have the AlignedBit without the PacketAccessBit flag.
  * In other words, this means we are allow to perform an aligned packet access to the first element regardless
  * of the expression kind:
  * \code
  * expression.packet<Aligned>(0);
  * \endcode
  */
EIGEN_DEPRECATED const unsigned int AlignedBit = 0x80;

const unsigned int NestByRefBit = 0x100;

/** \ingroup flags
  *
  * for an expression, this means that the storage order
  * can be either row-major or column-major.
  * The precise choice will be decided at evaluation time or when
  * combined with other expressions.
  * \sa \blank  \ref RowMajorBit, \ref TopicStorageOrders */
const unsigned int NoPreferredStorageOrderBit = 0x200;

/** \ingroup flags
  *
  * Means that the underlying coefficients can be accessed through pointers to the sparse (un)compressed storage format,
  * that is, the expression provides:
  * \code
    inline const Scalar* valuePtr() const;
    inline const Index* innerIndexPtr() const;
    inline const Index* outerIndexPtr() const;
    inline const Index* innerNonZeroPtr() const;
    \endcode
  */
const unsigned int CompressedAccessBit = 0x400;


// list of flags that are inherited by default
const unsigned int HereditaryBits = RowMajorBit
                                  | EvalBeforeNestingBit;

/** \defgroup enums Enumerations
  * \ingroup Core_Module
  *
  * Various enumerations used in %Eigen. Many of these are used as template parameters.
  */

/** \ingroup enums
  * Enum containing possible values for the \c Mode or \c UpLo parameter of
  * MatrixBase::selfadjointView() and MatrixBase::triangularView(), and selfadjoint solvers. */
enum UpLoType {
  /** View matrix as a lower triangular matrix. */
  Lower=0x1,                      
  /** View matrix as an upper triangular matrix. */
  Upper=0x2,                      
  /** %Matrix has ones on the diagonal; to be used in combination with #Lower or #Upper. */
  UnitDiag=0x4, 
  /** %Matrix has zeros on the diagonal; to be used in combination with #Lower or #Upper. */
  ZeroDiag=0x8,
  /** View matrix as a lower triangular matrix with ones on the diagonal. */
  UnitLower=UnitDiag|Lower, 
  /** View matrix as an upper triangular matrix with ones on the diagonal. */
  UnitUpper=UnitDiag|Upper,
  /** View matrix as a lower triangular matrix with zeros on the diagonal. */
  StrictlyLower=ZeroDiag|Lower, 
  /** View matrix as an upper triangular matrix with zeros on the diagonal. */
  StrictlyUpper=ZeroDiag|Upper,
  /** Used in BandMatrix and SelfAdjointView to indicate that the matrix is self-adjoint. */
  SelfAdjoint=0x10,
  /** Used to support symmetric, non-selfadjoint, complex matrices. */
  Symmetric=0x20
};

/** \ingroup enums
  * Enum for indicating whether a buffer is aligned or not. */
enum AlignmentType {
  Unaligned=0,        /**< Data pointer has no specific alignment. */
  Aligned8=8,         /**< Data pointer is aligned on a 8 bytes boundary. */
  Aligned16=16,       /**< Data pointer is aligned on a 16 bytes boundary. */
  Aligned32=32,       /**< Data pointer is aligned on a 32 bytes boundary. */
  Aligned64=64,       /**< Data pointer is aligned on a 64 bytes boundary. */
  Aligned128=128,     /**< Data pointer is aligned on a 128 bytes boundary. */
  AlignedMask=255,
  Aligned=16,         /**< \deprecated Synonym for Aligned16. */
#if EIGEN_MAX_ALIGN_BYTES==128
  AlignedMax = Aligned128
#elif EIGEN_MAX_ALIGN_BYTES==64
  AlignedMax = Aligned64
#elif EIGEN_MAX_ALIGN_BYTES==32
  AlignedMax = Aligned32
#elif EIGEN_MAX_ALIGN_BYTES==16
  AlignedMax = Aligned16
#elif EIGEN_MAX_ALIGN_BYTES==8
  AlignedMax = Aligned8
#elif EIGEN_MAX_ALIGN_BYTES==0
  AlignedMax = Unaligned
#else
#error Invalid value for EIGEN_MAX_ALIGN_BYTES
#endif
};

/** \ingroup enums
  * Enum containing possible values for the \p Direction parameter of
  * Reverse, PartialReduxExpr and VectorwiseOp. */
enum DirectionType { 
  /** For Reverse, all columns are reversed; 
    * for PartialReduxExpr and VectorwiseOp, act on columns. */
  Vertical, 
  /** For Reverse, all rows are reversed; 
    * for PartialReduxExpr and VectorwiseOp, act on rows. */
  Horizontal, 
  /** For Reverse, both rows and columns are reversed; 
    * not used for PartialReduxExpr and VectorwiseOp. */
  BothDirections 
};

/** \internal \ingroup enums
  * Enum to specify how to traverse the entries of a matrix. */
enum TraversalType {
  /** \internal Default traversal, no vectorization, no index-based access */
  DefaultTraversal,
  /** \internal No vectorization, use index-based access to have only one for loop instead of 2 nested loops */
  LinearTraversal,
  /** \internal Equivalent to a slice vectorization for fixed-size matrices having good alignment
    * and good size */
  InnerVectorizedTraversal,
  /** \internal Vectorization path using a single loop plus scalar loops for the
    * unaligned boundaries */
  LinearVectorizedTraversal,
  /** \internal Generic vectorization path using one vectorized loop per row/column with some
    * scalar loops to handle the unaligned boundaries */
  SliceVectorizedTraversal,
  /** \internal Special case to properly handle incompatible scalar types or other defecting cases*/
  InvalidTraversal,
  /** \internal Evaluate all entries at once */
  AllAtOnceTraversal
};

/** \internal \ingroup enums
  * Enum to specify whether to unroll loops when traversing over the entries of a matrix. */
enum UnrollingType {
  /** \internal Do not unroll loops. */
  NoUnrolling,
  /** \internal Unroll only the inner loop, but not the outer loop. */
  InnerUnrolling,
  /** \internal Unroll both the inner and the outer loop. If there is only one loop, 
    * because linear traversal is used, then unroll that loop. */
  CompleteUnrolling
};

/** \internal \ingroup enums
  * Enum to specify whether to use the default (built-in) implementation or the specialization. */
enum SpecializedType {
  Specialized,
  BuiltIn
};

/** \ingroup enums
  * Enum containing possible values for the \p _Options template parameter of
  * Matrix, Array and BandMatrix. */
enum StorageOptions {
  /** Storage order is column major (see \ref TopicStorageOrders). */
  ColMajor = 0,
  /** Storage order is row major (see \ref TopicStorageOrders). */
  RowMajor = 0x1,  // it is only a coincidence that this is equal to RowMajorBit -- don't rely on that
  /** Align the matrix itself if it is vectorizable fixed-size */
  AutoAlign = 0,
  /** Don't require alignment for the matrix itself (the array of coefficients, if dynamically allocated, may still be requested to be aligned) */ // FIXME --- clarify the situation
  DontAlign = 0x2
};

/** \ingroup enums
  * Enum for specifying whether to apply or solve on the left or right. */
enum SideType {
  /** Apply transformation on the left. */
  OnTheLeft = 1,
  /** Apply transformation on the right. */
  OnTheRight = 2
};

/** \ingroup enums
 * Enum for specifying NaN-propagation behavior, e.g. for coeff-wise min/max. */
enum NaNPropagationOptions {
  /**  Implementation defined behavior if NaNs are present. */
  PropagateFast = 0,
  /**  Always propagate NaNs. */
  PropagateNaN,
  /**  Always propagate not-NaNs. */
  PropagateNumbers
};

/* the following used to be written as:
 *
 *   struct NoChange_t {};
 *   namespace {
 *     EIGEN_UNUSED NoChange_t NoChange;
 *   }
 *
 * on the ground that it feels dangerous to disambiguate overloaded functions on enum/integer types.  
 * However, this leads to "variable declared but never referenced" warnings on Intel Composer XE,
 * and we do not know how to get rid of them (bug 450).
 */

enum NoChange_t   { NoChange };
enum Sequential_t { Sequential };
enum Default_t    { Default };

/** \internal \ingroup enums
  * Used in AmbiVector. */
enum AmbiVectorMode {
  IsDense         = 0,
  IsSparse
};

/** \ingroup enums
  * Used as template parameter in DenseCoeffBase and MapBase to indicate 
  * which accessors should be provided. */
enum AccessorLevels {
  /** Read-only access via a member function. */
  ReadOnlyAccessors, 
  /** Read/write access via member functions. */
  WriteAccessors, 
  /** Direct read-only access to the coefficients. */
  DirectAccessors, 
  /** Direct read/write access to the coefficients. */
  DirectWriteAccessors
};

/** \ingroup enums
  * Enum with options to give to various decompositions. */
enum DecompositionOptions {
  /** \internal Not used (meant for LDLT?). */
  Pivoting            = 0x01, 
  /** \internal Not used (meant for LDLT?). */
  NoPivoting          = 0x02, 
  /** Used in JacobiSVD to indicate that the square matrix U is to be computed. */
  ComputeFullU        = 0x04,
  /** Used in JacobiSVD to indicate that the thin matrix U is to be computed. */
  ComputeThinU        = 0x08,
  /** Used in JacobiSVD to indicate that the square matrix V is to be computed. */
  ComputeFullV        = 0x10,
  /** Used in JacobiSVD to indicate that the thin matrix V is to be computed. */
  ComputeThinV        = 0x20,
  /** Used in SelfAdjointEigenSolver and GeneralizedSelfAdjointEigenSolver to specify
    * that only the eigenvalues are to be computed and not the eigenvectors. */
  EigenvaluesOnly     = 0x40,
  /** Used in SelfAdjointEigenSolver and GeneralizedSelfAdjointEigenSolver to specify
    * that both the eigenvalues and the eigenvectors are to be computed. */
  ComputeEigenvectors = 0x80,
  /** \internal */
  EigVecMask = EigenvaluesOnly | ComputeEigenvectors,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ Ax = \lambda B x \f$. */
  Ax_lBx              = 0x100,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ ABx = \lambda x \f$. */
  ABx_lx              = 0x200,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ BAx = \lambda x \f$. */
  BAx_lx              = 0x400,
  /** \internal */
  GenEigMask = Ax_lBx | ABx_lx | BAx_lx
};

/** \ingroup enums
  * Possible values for the \p QRPreconditioner template parameter of JacobiSVD. */
enum QRPreconditioners {
  /** Do not specify what is to be done if the SVD of a non-square matrix is asked for. */
  NoQRPreconditioner,
  /** Use a QR decomposition without pivoting as the first step. */
  HouseholderQRPreconditioner,
  /** Use a QR decomposition with column pivoting as the first step. */
  ColPivHouseholderQRPreconditioner,
  /** Use a QR decomposition with full pivoting as the first step. */
  FullPivHouseholderQRPreconditioner
};

#ifdef Success
#error The preprocessor symbol 'Success' is defined, possibly by the X11 header file X.h
#endif

/** \ingroup enums
  * Enum for reporting the status of a computation. */
enum ComputationInfo {
  /** Computation was successful. */
  Success = 0,        
  /** The provided data did not satisfy the prerequisites. */
  NumericalIssue = 1, 
  /** Iterative procedure did not converge. */
  NoConvergence = 2,
  /** The inputs are invalid, or the algorithm has been improperly called.
    * When assertions are enabled, such errors trigger an assert. */
  InvalidInput = 3
};

/** \ingroup enums
  * Enum used to specify how a particular transformation is stored in a matrix.
  * \sa Transform, Hyperplane::transform(). */
enum TransformTraits {
  /** Transformation is an isometry. */
  Isometry      = 0x1,
  /** Transformation is an affine transformation stored as a (Dim+1)^2 matrix whose last row is 
    * assumed to be [0 ... 0 1]. */
  Affine        = 0x2,
  /** Transformation is an affine transformation stored as a (Dim) x (Dim+1) matrix. */
  AffineCompact = 0x10 | Affine,
  /** Transformation is a general projective transformation stored as a (Dim+1)^2 matrix. */
  Projective    = 0x20
};

/** \internal \ingroup enums
  * Enum used to choose between implementation depending on the computer architecture. */
namespace Architecture
{
  enum Type {
    Generic = 0x0,
    SSE = 0x1,
    AltiVec = 0x2,
    VSX = 0x3,
    NEON = 0x4,
    MSA = 0x5,
    SVE = 0x6,
#if defined EIGEN_VECTORIZE_SSE
    Target = SSE
#elif defined EIGEN_VECTORIZE_ALTIVEC
    Target = AltiVec
#elif defined EIGEN_VECTORIZE_VSX
    Target = VSX
#elif defined EIGEN_VECTORIZE_NEON
    Target = NEON
#elif defined EIGEN_VECTORIZE_SVE
    Target = SVE
#elif defined EIGEN_VECTORIZE_MSA
    Target = MSA
#else
    Target = Generic
#endif
  };
}

/** \internal \ingroup enums
  * Enum used as template parameter in Product and product evaluators. */
enum ProductImplType
{ DefaultProduct=0, LazyProduct, AliasFreeProduct, CoeffBasedProductMode, LazyCoeffBasedProductMode, OuterProduct, InnerProduct, GemvProduct, GemmProduct };

/** \internal \ingroup enums
  * Enum used in experimental parallel implementation. */
enum Action {GetAction, SetAction};

/** The type used to identify a dense storage. */
struct Dense {};

/** The type used to identify a general sparse storage. */
struct Sparse {};

/** The type used to identify a general solver (factored) storage. */
struct SolverStorage {};

/** The type used to identify a permutation storage. */
struct PermutationStorage {};

/** The type used to identify a permutation storage. */
struct TranspositionsStorage {};

/** The type used to identify a matrix expression */
struct MatrixXpr {};

/** The type used to identify an array expression */
struct ArrayXpr {};

// An evaluator must define its shape. By default, it can be one of the following:
struct DenseShape             { static std::string debugName() { return "DenseShape"; } };
struct SolverShape            { static std::string debugName() { return "SolverShape"; } };
struct HomogeneousShape       { static std::string debugName() { return "HomogeneousShape"; } };
struct DiagonalShape          { static std::string debugName() { return "DiagonalShape"; } };
struct BandShape              { static std::string debugName() { return "BandShape"; } };
struct TriangularShape        { static std::string debugName() { return "TriangularShape"; } };
struct SelfAdjointShape       { static std::string debugName() { return "SelfAdjointShape"; } };
struct PermutationShape       { static std::string debugName() { return "PermutationShape"; } };
struct TranspositionsShape    { static std::string debugName() { return "TranspositionsShape"; } };
struct SparseShape            { static std::string debugName() { return "SparseShape"; } };

namespace internal {

  // random access iterators based on coeff*() accessors.
struct IndexBased {};

// evaluator based on iterators to access coefficients. 
struct IteratorBased {};

/** \internal
 * Constants for comparison functors
 */
enum ComparisonName {
  cmp_EQ = 0,
  cmp_LT = 1,
  cmp_LE = 2,
  cmp_UNORD = 3,
  cmp_NEQ = 4,
  cmp_GT = 5,
  cmp_GE = 6
};
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSTANTS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/DisableStupidWarnings.h <==
#ifndef EIGEN_WARNINGS_DISABLED
#define EIGEN_WARNINGS_DISABLED

#ifdef _MSC_VER
  // 4100 - unreferenced formal parameter (occurred e.g. in aligned_allocator::destroy(pointer p))
  // 4101 - unreferenced local variable
  // 4181 - qualifier applied to reference type ignored
  // 4211 - nonstandard extension used : redefined extern to static
  // 4244 - 'argument' : conversion from 'type1' to 'type2', possible loss of data
  // 4273 - QtAlignedMalloc, inconsistent DLL linkage
  // 4324 - structure was padded due to declspec(align())
  // 4503 - decorated name length exceeded, name was truncated
  // 4512 - assignment operator could not be generated
  // 4522 - 'class' : multiple assignment operators specified
  // 4700 - uninitialized local variable 'xyz' used
  // 4714 - function marked as __forceinline not inlined
  // 4717 - 'function' : recursive on all control paths, function will cause runtime stack overflow
  // 4800 - 'type' : forcing value to bool 'true' or 'false' (performance warning)
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma warning( push )
  #endif
  #pragma warning( disable : 4100 4101 4181 4211 4244 4273 4324 4503 4512 4522 4700 4714 4717 4800)

#elif defined __INTEL_COMPILER
  // 2196 - routine is both "inline" and "noinline" ("noinline" assumed)
  //        ICC 12 generates this warning even without any inline keyword, when defining class methods 'inline' i.e. inside of class body
  //        typedef that may be a reference type.
  // 279  - controlling expression is constant
  //        ICC 12 generates this warning on assert(constant_expression_depending_on_template_params) and frankly this is a legitimate use case.
  // 1684 - conversion from pointer to same-sized integral type (potential portability problem)
  // 2259 - non-pointer conversion from "Eigen::Index={ptrdiff_t={long}}" to "int" may lose significant bits
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma warning push
  #endif
  #pragma warning disable 2196 279 1684 2259

#elif defined __clang__
  // -Wconstant-logical-operand - warning: use of logical && with constant operand; switch to bitwise & or remove constant
  //     this is really a stupid warning as it warns on compile-time expressions involving enums
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma clang diagnostic push
  #endif
  #pragma clang diagnostic ignored "-Wconstant-logical-operand"
  #if __clang_major__ >= 3 && __clang_minor__ >= 5
    #pragma clang diagnostic ignored "-Wabsolute-value"
  #endif
  #if __clang_major__ >= 10
    #pragma clang diagnostic ignored "-Wimplicit-int-float-conversion"
  #endif
  #if ( defined(__ALTIVEC__) || defined(__VSX__) ) && __cplusplus < 201103L
    // warning: generic selections are a C11-specific feature
    // ignoring warnings thrown at vec_ctf in Altivec/PacketMath.h
    #pragma clang diagnostic ignored "-Wc11-extensions"
  #endif

#elif defined __GNUC__

  #if (!defined(EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS)) &&  (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
    #pragma GCC diagnostic push
  #endif
  // g++ warns about local variables shadowing member functions, which is too strict
  #pragma GCC diagnostic ignored "-Wshadow"
  #if __GNUC__ == 4 && __GNUC_MINOR__ < 8
    // Until g++-4.7 there are warnings when comparing unsigned int vs 0, even in templated functions:
    #pragma GCC diagnostic ignored "-Wtype-limits"
  #endif
  #if __GNUC__>=6
    #pragma GCC diagnostic ignored "-Wignored-attributes"
  #endif
  #if __GNUC__==7
    // See: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89325
    #pragma GCC diagnostic ignored "-Wattributes"
  #endif
#endif

#if defined __NVCC__
  #pragma diag_suppress boolean_controlling_expr_is_constant
  // Disable the "statement is unreachable" message
  #pragma diag_suppress code_is_unreachable
  // Disable the "dynamic initialization in unreachable code" message
  #pragma diag_suppress initialization_not_reachable
  // Disable the "invalid error number" message that we get with older versions of nvcc
  #pragma diag_suppress 1222
  // Disable the "calling a __host__ function from a __host__ __device__ function is not allowed" messages (yes, there are many of them and they seem to change with every version of the compiler)
  #pragma diag_suppress 2527
  #pragma diag_suppress 2529
  #pragma diag_suppress 2651
  #pragma diag_suppress 2653
  #pragma diag_suppress 2668
  #pragma diag_suppress 2669
  #pragma diag_suppress 2670
  #pragma diag_suppress 2671
  #pragma diag_suppress 2735
  #pragma diag_suppress 2737
  #pragma diag_suppress 2739
#endif

#else
// warnings already disabled:
# ifndef EIGEN_WARNINGS_DISABLED_2
#  define EIGEN_WARNINGS_DISABLED_2
# elif defined(EIGEN_INTERNAL_DEBUGGING)
#  error "Do not include \"DisableStupidWarnings.h\" recursively more than twice!"
# endif

#endif // not EIGEN_WARNINGS_DISABLED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/ForwardDeclarations.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FORWARDDECLARATIONS_H
#define EIGEN_FORWARDDECLARATIONS_H

namespace Eigen {
namespace internal {

template<typename T> struct traits;

// here we say once and for all that traits<const T> == traits<T>
// When constness must affect traits, it has to be constness on template parameters on which T itself depends.
// For example, traits<Map<const T> > != traits<Map<T> >, but
//              traits<const Map<T> > == traits<Map<T> >
template<typename T> struct traits<const T> : traits<T> {};

template<typename Derived> struct has_direct_access
{
  enum { ret = (traits<Derived>::Flags & DirectAccessBit) ? 1 : 0 };
};

template<typename Derived> struct accessors_level
{
  enum { has_direct_access = (traits<Derived>::Flags & DirectAccessBit) ? 1 : 0,
         has_write_access = (traits<Derived>::Flags & LvalueBit) ? 1 : 0,
         value = has_direct_access ? (has_write_access ? DirectWriteAccessors : DirectAccessors)
                                   : (has_write_access ? WriteAccessors       : ReadOnlyAccessors)
  };
};

template<typename T> struct evaluator_traits;

template< typename T> struct evaluator;

} // end namespace internal

template<typename T> struct NumTraits;

template<typename Derived> struct EigenBase;
template<typename Derived> class DenseBase;
template<typename Derived> class PlainObjectBase;
template<typename Derived, int Level> class DenseCoeffsBase;

template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
#if EIGEN_GNUC_AT(3,4)
    // workaround a bug in at least gcc 3.4.6
    // the innermost ?: ternary operator is misparsed. We write it slightly
    // differently and this makes gcc 3.4.6 happy, but it's ugly.
    // The error would only show up with EIGEN_DEFAULT_TO_ROW_MAJOR is defined
    // (when EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION is RowMajor)
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : !(_Cols==1 && _Rows!=1) ?  EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION
                          : Eigen::ColMajor ),
#else
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : (_Cols==1 && _Rows!=1) ? Eigen::ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
#endif
         int _MaxRows = _Rows,
         int _MaxCols = _Cols
> class Matrix;

template<typename Derived> class MatrixBase;
template<typename Derived> class ArrayBase;

template<typename ExpressionType, unsigned int Added, unsigned int Removed> class Flagged;
template<typename ExpressionType, template <typename> class StorageBase > class NoAlias;
template<typename ExpressionType> class NestByValue;
template<typename ExpressionType> class ForceAlignedAccess;
template<typename ExpressionType> class SwapWrapper;

template<typename XprType, int BlockRows=Dynamic, int BlockCols=Dynamic, bool InnerPanel = false> class Block;
template<typename XprType, typename RowIndices, typename ColIndices> class IndexedView;
template<typename XprType, int Rows=Dynamic, int Cols=Dynamic, int Order=0> class Reshaped;

template<typename MatrixType, int Size=Dynamic> class VectorBlock;
template<typename MatrixType> class Transpose;
template<typename MatrixType> class Conjugate;
template<typename NullaryOp, typename MatrixType>         class CwiseNullaryOp;
template<typename UnaryOp,   typename MatrixType>         class CwiseUnaryOp;
template<typename ViewOp,    typename MatrixType>         class CwiseUnaryView;
template<typename BinaryOp,  typename Lhs, typename Rhs>  class CwiseBinaryOp;
template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>  class CwiseTernaryOp;
template<typename Decomposition, typename Rhstype>        class Solve;
template<typename XprType>                                class Inverse;

template<typename Lhs, typename Rhs, int Option = DefaultProduct> class Product;

template<typename Derived> class DiagonalBase;
template<typename _DiagonalVectorType> class DiagonalWrapper;
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime=SizeAtCompileTime> class DiagonalMatrix;
template<typename MatrixType, typename DiagonalType, int ProductOrder> class DiagonalProduct;
template<typename MatrixType, int Index = 0> class Diagonal;
template<int SizeAtCompileTime, int MaxSizeAtCompileTime = SizeAtCompileTime, typename IndexType=int> class PermutationMatrix;
template<int SizeAtCompileTime, int MaxSizeAtCompileTime = SizeAtCompileTime, typename IndexType=int> class Transpositions;
template<typename Derived> class PermutationBase;
template<typename Derived> class TranspositionsBase;
template<typename _IndicesType> class PermutationWrapper;
template<typename _IndicesType> class TranspositionsWrapper;

template<typename Derived,
         int Level = internal::accessors_level<Derived>::has_write_access ? WriteAccessors : ReadOnlyAccessors
> class MapBase;
template<int OuterStrideAtCompileTime, int InnerStrideAtCompileTime> class Stride;
template<int Value = Dynamic> class InnerStride;
template<int Value = Dynamic> class OuterStride;
template<typename MatrixType, int MapOptions=Unaligned, typename StrideType = Stride<0,0> > class Map;
template<typename Derived> class RefBase;
template<typename PlainObjectType, int Options = 0,
         typename StrideType = typename internal::conditional<PlainObjectType::IsVectorAtCompileTime,InnerStride<1>,OuterStride<> >::type > class Ref;

template<typename Derived> class TriangularBase;
template<typename MatrixType, unsigned int Mode> class TriangularView;
template<typename MatrixType, unsigned int Mode> class SelfAdjointView;
template<typename MatrixType> class SparseView;
template<typename ExpressionType> class WithFormat;
template<typename MatrixType> struct CommaInitializer;
template<typename Derived> class ReturnByValue;
template<typename ExpressionType> class ArrayWrapper;
template<typename ExpressionType> class MatrixWrapper;
template<typename Derived> class SolverBase;
template<typename XprType> class InnerIterator;

namespace internal {
template<typename XprType> class generic_randaccess_stl_iterator;
template<typename XprType> class pointer_based_stl_iterator;
template<typename XprType, DirectionType Direction> class subvector_stl_iterator;
template<typename XprType, DirectionType Direction> class subvector_stl_reverse_iterator;
template<typename DecompositionType> struct kernel_retval_base;
template<typename DecompositionType> struct kernel_retval;
template<typename DecompositionType> struct image_retval_base;
template<typename DecompositionType> struct image_retval;
} // end namespace internal

namespace internal {
template<typename _Scalar, int Rows=Dynamic, int Cols=Dynamic, int Supers=Dynamic, int Subs=Dynamic, int Options=0> class BandMatrix;
}

namespace internal {
template<typename Lhs, typename Rhs> struct product_type;

template<bool> struct EnableIf;

/** \internal
  * \class product_evaluator
  * Products need their own evaluator with more template arguments allowing for
  * easier partial template specializations.
  */
template< typename T,
          int ProductTag = internal::product_type<typename T::Lhs,typename T::Rhs>::ret,
          typename LhsShape = typename evaluator_traits<typename T::Lhs>::Shape,
          typename RhsShape = typename evaluator_traits<typename T::Rhs>::Shape,
          typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
          typename RhsScalar = typename traits<typename T::Rhs>::Scalar
        > struct product_evaluator;
}

template<typename Lhs, typename Rhs,
         int ProductType = internal::product_type<Lhs,Rhs>::value>
struct ProductReturnType;

// this is a workaround for sun CC
template<typename Lhs, typename Rhs> struct LazyProductReturnType;

namespace internal {

// Provides scalar/packet-wise product and product with accumulation
// with optional conjugation of the arguments.
template<typename LhsScalar, typename RhsScalar, bool ConjLhs=false, bool ConjRhs=false> struct conj_helper;

template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_sum_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_difference_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_conj_product_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar, int NaNPropagation=PropagateFast> struct scalar_min_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar, int NaNPropagation=PropagateFast> struct scalar_max_op;
template<typename Scalar> struct scalar_opposite_op;
template<typename Scalar> struct scalar_conjugate_op;
template<typename Scalar> struct scalar_real_op;
template<typename Scalar> struct scalar_imag_op;
template<typename Scalar> struct scalar_abs_op;
template<typename Scalar> struct scalar_abs2_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_absolute_difference_op;
template<typename Scalar> struct scalar_sqrt_op;
template<typename Scalar> struct scalar_rsqrt_op;
template<typename Scalar> struct scalar_exp_op;
template<typename Scalar> struct scalar_log_op;
template<typename Scalar> struct scalar_cos_op;
template<typename Scalar> struct scalar_sin_op;
template<typename Scalar> struct scalar_acos_op;
template<typename Scalar> struct scalar_asin_op;
template<typename Scalar> struct scalar_tan_op;
template<typename Scalar> struct scalar_inverse_op;
template<typename Scalar> struct scalar_square_op;
template<typename Scalar> struct scalar_cube_op;
template<typename Scalar, typename NewType> struct scalar_cast_op;
template<typename Scalar> struct scalar_random_op;
template<typename Scalar> struct scalar_constant_op;
template<typename Scalar> struct scalar_identity_op;
template<typename Scalar,bool is_complex, bool is_integer> struct scalar_sign_op;
template<typename Scalar,typename ScalarExponent> struct scalar_pow_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_hypot_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_product_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_quotient_op;

// SpecialFunctions module
template<typename Scalar> struct scalar_lgamma_op;
template<typename Scalar> struct scalar_digamma_op;
template<typename Scalar> struct scalar_erf_op;
template<typename Scalar> struct scalar_erfc_op;
template<typename Scalar> struct scalar_ndtri_op;
template<typename Scalar> struct scalar_igamma_op;
template<typename Scalar> struct scalar_igammac_op;
template<typename Scalar> struct scalar_zeta_op;
template<typename Scalar> struct scalar_betainc_op;

// Bessel functions in SpecialFunctions module
template<typename Scalar> struct scalar_bessel_i0_op;
template<typename Scalar> struct scalar_bessel_i0e_op;
template<typename Scalar> struct scalar_bessel_i1_op;
template<typename Scalar> struct scalar_bessel_i1e_op;
template<typename Scalar> struct scalar_bessel_j0_op;
template<typename Scalar> struct scalar_bessel_y0_op;
template<typename Scalar> struct scalar_bessel_j1_op;
template<typename Scalar> struct scalar_bessel_y1_op;
template<typename Scalar> struct scalar_bessel_k0_op;
template<typename Scalar> struct scalar_bessel_k0e_op;
template<typename Scalar> struct scalar_bessel_k1_op;
template<typename Scalar> struct scalar_bessel_k1e_op;


} // end namespace internal

struct IOFormat;

// Array module
template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
#if EIGEN_GNUC_AT(3,4)
    // workaround a bug in at least gcc 3.4.6
    // the innermost ?: ternary operator is misparsed. We write it slightly
    // differently and this makes gcc 3.4.6 happy, but it's ugly.
    // The error would only show up with EIGEN_DEFAULT_TO_ROW_MAJOR is defined
    // (when EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION is RowMajor)
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : !(_Cols==1 && _Rows!=1) ?  EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION
                          : Eigen::ColMajor ),
#else
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : (_Cols==1 && _Rows!=1) ? Eigen::ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
#endif
         int _MaxRows = _Rows, int _MaxCols = _Cols> class Array;
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType> class Select;
template<typename MatrixType, typename BinaryOp, int Direction> class PartialReduxExpr;
template<typename ExpressionType, int Direction> class VectorwiseOp;
template<typename MatrixType,int RowFactor,int ColFactor> class Replicate;
template<typename MatrixType, int Direction = BothDirections> class Reverse;

template<typename MatrixType> class FullPivLU;
template<typename MatrixType> class PartialPivLU;
namespace internal {
template<typename MatrixType> struct inverse_impl;
}
template<typename MatrixType> class HouseholderQR;
template<typename MatrixType> class ColPivHouseholderQR;
template<typename MatrixType> class FullPivHouseholderQR;
template<typename MatrixType> class CompleteOrthogonalDecomposition;
template<typename MatrixType> class SVDBase;
template<typename MatrixType, int QRPreconditioner = ColPivHouseholderQRPreconditioner> class JacobiSVD;
template<typename MatrixType> class BDCSVD;
template<typename MatrixType, int UpLo = Lower> class LLT;
template<typename MatrixType, int UpLo = Lower> class LDLT;
template<typename VectorsType, typename CoeffsType, int Side=OnTheLeft> class HouseholderSequence;
template<typename Scalar>     class JacobiRotation;

// Geometry module:
template<typename Derived, int _Dim> class RotationBase;
template<typename Lhs, typename Rhs> class Cross;
template<typename Derived> class QuaternionBase;
template<typename Scalar> class Rotation2D;
template<typename Scalar> class AngleAxis;
template<typename Scalar,int Dim> class Translation;
template<typename Scalar,int Dim> class AlignedBox;
template<typename Scalar, int Options = AutoAlign> class Quaternion;
template<typename Scalar,int Dim,int Mode,int _Options=AutoAlign> class Transform;
template <typename _Scalar, int _AmbientDim, int Options=AutoAlign> class ParametrizedLine;
template <typename _Scalar, int _AmbientDim, int Options=AutoAlign> class Hyperplane;
template<typename Scalar> class UniformScaling;
template<typename MatrixType,int Direction> class Homogeneous;

// Sparse module:
template<typename Derived> class SparseMatrixBase;

// MatrixFunctions module
template<typename Derived> struct MatrixExponentialReturnValue;
template<typename Derived> class MatrixFunctionReturnValue;
template<typename Derived> class MatrixSquareRootReturnValue;
template<typename Derived> class MatrixLogarithmReturnValue;
template<typename Derived> class MatrixPowerReturnValue;
template<typename Derived> class MatrixComplexPowerReturnValue;

namespace internal {
template <typename Scalar>
struct stem_function
{
  typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
  typedef ComplexScalar type(ComplexScalar, int);
};
}

} // end namespace Eigen

#endif // EIGEN_FORWARDDECLARATIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/IndexedViewHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_INDEXED_VIEW_HELPER_H
#define EIGEN_INDEXED_VIEW_HELPER_H

namespace Eigen {

namespace internal {
struct symbolic_last_tag {};
}

/** \var last
  * \ingroup Core_Module
  *
  * Can be used as a parameter to Eigen::seq and Eigen::seqN functions to symbolically reference the last element/row/columns
  * of the underlying vector or matrix once passed to DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * This symbolic placeholder supports standard arithmetic operations.
  *
  * A typical usage example would be:
  * \code
  * using namespace Eigen;
  * using Eigen::last;
  * VectorXd v(n);
  * v(seq(2,last-2)).setOnes();
  * \endcode
  *
  * \sa end
  */
static const symbolic::SymbolExpr<internal::symbolic_last_tag> last; // PLEASE use Eigen::last   instead of Eigen::placeholders::last

/** \var lastp1
  * \ingroup Core_Module
  *
  * Can be used as a parameter to Eigen::seq and Eigen::seqN functions to symbolically
  * reference the last+1 element/row/columns of the underlying vector or matrix once
  * passed to DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * This symbolic placeholder supports standard arithmetic operations.
  * It is essentially an alias to last+fix<1>.
  *
  * \sa last
  */
#ifdef EIGEN_PARSED_BY_DOXYGEN
static const auto lastp1 = last+fix<1>;
#else
// Using a FixedExpr<1> expression is important here to make sure the compiler
// can fully optimize the computation starting indices with zero overhead.
static const symbolic::AddExpr<symbolic::SymbolExpr<internal::symbolic_last_tag>,symbolic::ValueExpr<Eigen::internal::FixedInt<1> > > lastp1(last+fix<1>());
#endif

namespace internal {

 // Replace symbolic last/end "keywords" by their true runtime value
inline Index eval_expr_given_size(Index x, Index /* size */)   { return x; }

template<int N>
FixedInt<N> eval_expr_given_size(FixedInt<N> x, Index /*size*/)   { return x; }

template<typename Derived>
Index eval_expr_given_size(const symbolic::BaseExpr<Derived> &x, Index size)
{
  return x.derived().eval(last=size-1);
}

// Extract increment/step at compile time
template<typename T, typename EnableIf = void> struct get_compile_time_incr {
  enum { value = UndefinedIncr };
};

// Analogue of std::get<0>(x), but tailored for our needs.
template<typename T>
EIGEN_CONSTEXPR Index first(const T& x) EIGEN_NOEXCEPT { return x.first(); }

// IndexedViewCompatibleType/makeIndexedViewCompatible turn an arbitrary object of type T into something usable by MatrixSlice
// The generic implementation is a no-op
template<typename T,int XprSize,typename EnableIf=void>
struct IndexedViewCompatibleType {
  typedef T type;
};

template<typename T,typename Q>
const T& makeIndexedViewCompatible(const T& x, Index /*size*/, Q) { return x; }

//--------------------------------------------------------------------------------
// Handling of a single Index
//--------------------------------------------------------------------------------

struct SingleRange {
  enum {
    SizeAtCompileTime = 1
  };
  SingleRange(Index val) : m_value(val) {}
  Index operator[](Index) const { return m_value; }
  static EIGEN_CONSTEXPR Index size() EIGEN_NOEXCEPT { return 1; }
  Index first() const EIGEN_NOEXCEPT { return m_value; }
  Index m_value;
};

template<> struct get_compile_time_incr<SingleRange> {
  enum { value = 1 }; // 1 or 0 ??
};

// Turn a single index into something that looks like an array (i.e., that exposes a .size(), and operator[](int) methods)
template<typename T, int XprSize>
struct IndexedViewCompatibleType<T,XprSize,typename internal::enable_if<internal::is_integral<T>::value>::type> {
  // Here we could simply use Array, but maybe it's less work for the compiler to use
  // a simpler wrapper as SingleRange
  //typedef Eigen::Array<Index,1,1> type;
  typedef SingleRange type;
};

template<typename T, int XprSize>
struct IndexedViewCompatibleType<T, XprSize, typename enable_if<symbolic::is_symbolic<T>::value>::type> {
  typedef SingleRange type;
};


template<typename T>
typename enable_if<symbolic::is_symbolic<T>::value,SingleRange>::type
makeIndexedViewCompatible(const T& id, Index size, SpecializedType) {
  return eval_expr_given_size(id,size);
}

//--------------------------------------------------------------------------------
// Handling of all
//--------------------------------------------------------------------------------

struct all_t { all_t() {} };

// Convert a symbolic 'all' into a usable range type
template<int XprSize>
struct AllRange {
  enum { SizeAtCompileTime = XprSize };
  AllRange(Index size = XprSize) : m_size(size) {}
  EIGEN_CONSTEXPR Index operator[](Index i) const EIGEN_NOEXCEPT { return i; }
  EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_size.value(); }
  EIGEN_CONSTEXPR Index first() const EIGEN_NOEXCEPT { return 0; }
  variable_if_dynamic<Index,XprSize> m_size;
};

template<int XprSize>
struct IndexedViewCompatibleType<all_t,XprSize> {
  typedef AllRange<XprSize> type;
};

template<typename XprSizeType>
inline AllRange<get_fixed_value<XprSizeType>::value> makeIndexedViewCompatible(all_t , XprSizeType size, SpecializedType) {
  return AllRange<get_fixed_value<XprSizeType>::value>(size);
}

template<int Size> struct get_compile_time_incr<AllRange<Size> > {
  enum { value = 1 };
};

} // end namespace internal


/** \var all
  * \ingroup Core_Module
  * Can be used as a parameter to DenseBase::operator()(const RowIndices&, const ColIndices&) to index all rows or columns
  */
static const Eigen::internal::all_t all; // PLEASE use Eigen::all instead of Eigen::placeholders::all


namespace placeholders {
  typedef symbolic::SymbolExpr<internal::symbolic_last_tag> last_t;
  typedef symbolic::AddExpr<symbolic::SymbolExpr<internal::symbolic_last_tag>,symbolic::ValueExpr<Eigen::internal::FixedInt<1> > > end_t;
  typedef Eigen::internal::all_t all_t;

  EIGEN_DEPRECATED static const all_t  all  = Eigen::all;    // PLEASE use Eigen::all    instead of Eigen::placeholders::all
  EIGEN_DEPRECATED static const last_t last = Eigen::last;   // PLEASE use Eigen::last   instead of Eigen::placeholders::last
  EIGEN_DEPRECATED static const end_t  end  = Eigen::lastp1; // PLEASE use Eigen::lastp1 instead of Eigen::placeholders::end
}

} // end namespace Eigen

#endif // EIGEN_INDEXED_VIEW_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/IntegralConstant.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_INTEGRAL_CONSTANT_H
#define EIGEN_INTEGRAL_CONSTANT_H

namespace Eigen {

namespace internal {

template<int N> class FixedInt;
template<int N> class VariableAndFixedInt;

/** \internal
  * \class FixedInt
  *
  * This class embeds a compile-time integer \c N.
  *
  * It is similar to c++11 std::integral_constant<int,N> but with some additional features
  * such as:
  *  - implicit conversion to int
  *  - arithmetic and some bitwise operators: -, +, *, /, %, &, |
  *  - c++98/14 compatibility with fix<N> and fix<N>() syntax to define integral constants.
  *
  * It is strongly discouraged to directly deal with this class FixedInt. Instances are expcected to
  * be created by the user using Eigen::fix<N> or Eigen::fix<N>(). In C++98-11, the former syntax does
  * not create a FixedInt<N> instance but rather a point to function that needs to be \em cleaned-up
  * using the generic helper:
  * \code
  * internal::cleanup_index_type<T>::type
  * internal::cleanup_index_type<T,DynamicKey>::type
  * \endcode
  * where T can a FixedInt<N>, a pointer to function FixedInt<N> (*)(), or numerous other integer-like representations.
  * \c DynamicKey is either Dynamic (default) or DynamicIndex and used to identify true compile-time values.
  *
  * For convenience, you can extract the compile-time value \c N in a generic way using the following helper:
  * \code
  * internal::get_fixed_value<T,DefaultVal>::value
  * \endcode
  * that will give you \c N if T equals FixedInt<N> or FixedInt<N> (*)(), and \c DefaultVal if T does not embed any compile-time value (e.g., T==int).
  *
  * \sa fix<N>, class VariableAndFixedInt
  */
template<int N> class FixedInt
{
public:
  static const int value = N;
  EIGEN_CONSTEXPR operator int() const { return value; }
  FixedInt() {}
  FixedInt( VariableAndFixedInt<N> other) {
    #ifndef EIGEN_INTERNAL_DEBUGGING
    EIGEN_UNUSED_VARIABLE(other);
    #endif
    eigen_internal_assert(int(other)==N);
  }

  FixedInt<-N> operator-() const { return FixedInt<-N>(); }
  template<int M>
  FixedInt<N+M> operator+( FixedInt<M>) const { return FixedInt<N+M>(); }
  template<int M>
  FixedInt<N-M> operator-( FixedInt<M>) const { return FixedInt<N-M>(); }
  template<int M>
  FixedInt<N*M> operator*( FixedInt<M>) const { return FixedInt<N*M>(); }
  template<int M>
  FixedInt<N/M> operator/( FixedInt<M>) const { return FixedInt<N/M>(); }
  template<int M>
  FixedInt<N%M> operator%( FixedInt<M>) const { return FixedInt<N%M>(); }
  template<int M>
  FixedInt<N|M> operator|( FixedInt<M>) const { return FixedInt<N|M>(); }
  template<int M>
  FixedInt<N&M> operator&( FixedInt<M>) const { return FixedInt<N&M>(); }

#if EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
  // Needed in C++14 to allow fix<N>():
  FixedInt operator() () const { return *this; }

  VariableAndFixedInt<N> operator() (int val) const { return VariableAndFixedInt<N>(val); }
#else
  FixedInt ( FixedInt<N> (*)() ) {}
#endif

#if EIGEN_HAS_CXX11
  FixedInt(std::integral_constant<int,N>) {}
#endif
};

/** \internal
  * \class VariableAndFixedInt
  *
  * This class embeds both a compile-time integer \c N and a runtime integer.
  * Both values are supposed to be equal unless the compile-time value \c N has a special
  * value meaning that the runtime-value should be used. Depending on the context, this special
  * value can be either Eigen::Dynamic (for positive quantities) or Eigen::DynamicIndex (for
  * quantities that can be negative).
  *
  * It is the return-type of the function Eigen::fix<N>(int), and most of the time this is the only
  * way it is used. It is strongly discouraged to directly deal with instances of VariableAndFixedInt.
  * Indeed, in order to write generic code, it is the responsibility of the callee to properly convert
  * it to either a true compile-time quantity (i.e. a FixedInt<N>), or to a runtime quantity (e.g., an Index)
  * using the following generic helper:
  * \code
  * internal::cleanup_index_type<T>::type
  * internal::cleanup_index_type<T,DynamicKey>::type
  * \endcode
  * where T can be a template instantiation of VariableAndFixedInt or numerous other integer-like representations.
  * \c DynamicKey is either Dynamic (default) or DynamicIndex and used to identify true compile-time values.
  *
  * For convenience, you can also extract the compile-time value \c N using the following helper:
  * \code
  * internal::get_fixed_value<T,DefaultVal>::value
  * \endcode
  * that will give you \c N if T equals VariableAndFixedInt<N>, and \c DefaultVal if T does not embed any compile-time value (e.g., T==int).
  *
  * \sa fix<N>(int), class FixedInt
  */
template<int N> class VariableAndFixedInt
{
public:
  static const int value = N;
  operator int() const { return m_value; }
  VariableAndFixedInt(int val) { m_value = val; }
protected:
  int m_value;
};

template<typename T, int Default=Dynamic> struct get_fixed_value {
  static const int value = Default;
};

template<int N,int Default> struct get_fixed_value<FixedInt<N>,Default> {
  static const int value = N;
};

#if !EIGEN_HAS_CXX14
template<int N,int Default> struct get_fixed_value<FixedInt<N> (*)(),Default> {
  static const int value = N;
};
#endif

template<int N,int Default> struct get_fixed_value<VariableAndFixedInt<N>,Default> {
  static const int value = N ;
};

template<typename T, int N, int Default>
struct get_fixed_value<variable_if_dynamic<T,N>,Default> {
  static const int value = N;
};

template<typename T> EIGEN_DEVICE_FUNC Index get_runtime_value(const T &x) { return x; }
#if !EIGEN_HAS_CXX14
template<int N> EIGEN_DEVICE_FUNC Index get_runtime_value(FixedInt<N> (*)()) { return N; }
#endif

// Cleanup integer/FixedInt/VariableAndFixedInt/etc types:

// By default, no cleanup:
template<typename T, int DynamicKey=Dynamic, typename EnableIf=void> struct cleanup_index_type { typedef T type; };

// Convert any integral type (e.g., short, int, unsigned int, etc.) to Eigen::Index
template<typename T, int DynamicKey> struct cleanup_index_type<T,DynamicKey,typename internal::enable_if<internal::is_integral<T>::value>::type> { typedef Index type; };

#if !EIGEN_HAS_CXX14
// In c++98/c++11, fix<N> is a pointer to function that we better cleanup to a true FixedInt<N>:
template<int N, int DynamicKey> struct cleanup_index_type<FixedInt<N> (*)(), DynamicKey> { typedef FixedInt<N> type; };
#endif

// If VariableAndFixedInt does not match DynamicKey, then we turn it to a pure compile-time value:
template<int N, int DynamicKey> struct cleanup_index_type<VariableAndFixedInt<N>, DynamicKey> { typedef FixedInt<N> type; };
// If VariableAndFixedInt matches DynamicKey, then we turn it to a pure runtime-value (aka Index):
template<int DynamicKey> struct cleanup_index_type<VariableAndFixedInt<DynamicKey>, DynamicKey> { typedef Index type; };

#if EIGEN_HAS_CXX11
template<int N, int DynamicKey> struct cleanup_index_type<std::integral_constant<int,N>, DynamicKey> { typedef FixedInt<N> type; };
#endif

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN

#if EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
template<int N>
static const internal::FixedInt<N> fix{};
#else
template<int N>
inline internal::FixedInt<N> fix() { return internal::FixedInt<N>(); }

// The generic typename T is mandatory. Otherwise, a code like fix<N> could refer to either the function above or this next overload.
// This way a code like fix<N> can only refer to the previous function.
template<int N,typename T>
inline internal::VariableAndFixedInt<N> fix(T val) { return internal::VariableAndFixedInt<N>(internal::convert_index<int>(val)); }
#endif

#else // EIGEN_PARSED_BY_DOXYGEN

/** \var fix<N>()
  * \ingroup Core_Module
  *
  * This \em identifier permits to construct an object embedding a compile-time integer \c N.
  *
  * \tparam N the compile-time integer value
  *
  * It is typically used in conjunction with the Eigen::seq and Eigen::seqN functions to pass compile-time values to them:
  * \code
  * seqN(10,fix<4>,fix<-3>)   // <=> [10 7 4 1]
  * \endcode
  *
  * See also the function fix(int) to pass both a compile-time and runtime value.
  *
  * In c++14, it is implemented as:
  * \code
  * template<int N> static const internal::FixedInt<N> fix{};
  * \endcode
  * where internal::FixedInt<N> is an internal template class similar to
  * <a href="http://en.cppreference.com/w/cpp/types/integral_constant">\c std::integral_constant </a><tt> <int,N> </tt>
  * Here, \c fix<N> is thus an object of type \c internal::FixedInt<N>.
  *
  * In c++98/11, it is implemented as a function:
  * \code
  * template<int N> inline internal::FixedInt<N> fix();
  * \endcode
  * Here internal::FixedInt<N> is thus a pointer to function.
  *
  * If for some reason you want a true object in c++98 then you can write: \code fix<N>() \endcode which is also valid in c++14.
  *
  * \sa fix<N>(int), seq, seqN
  */
template<int N>
static const auto fix();

/** \fn fix<N>(int)
  * \ingroup Core_Module
  *
  * This function returns an object embedding both a compile-time integer \c N, and a fallback runtime value \a val.
  *
  * \tparam N the compile-time integer value
  * \param  val the fallback runtime integer value
  *
  * This function is a more general version of the \ref fix identifier/function that can be used in template code
  * where the compile-time value could turn out to actually mean "undefined at compile-time". For positive integers
  * such as a size or a dimension, this case is identified by Eigen::Dynamic, whereas runtime signed integers
  * (e.g., an increment/stride) are identified as Eigen::DynamicIndex. In such a case, the runtime value \a val
  * will be used as a fallback.
  *
  * A typical use case would be:
  * \code
  * template<typename Derived> void foo(const MatrixBase<Derived> &mat) {
  *   const int N = Derived::RowsAtCompileTime==Dynamic ? Dynamic : Derived::RowsAtCompileTime/2;
  *   const int n = mat.rows()/2;
  *   ... mat( seqN(0,fix<N>(n) ) ...;
  * }
  * \endcode
  * In this example, the function Eigen::seqN knows that the second argument is expected to be a size.
  * If the passed compile-time value N equals Eigen::Dynamic, then the proxy object returned by fix will be dissmissed, and converted to an Eigen::Index of value \c n.
  * Otherwise, the runtime-value \c n will be dissmissed, and the returned ArithmeticSequence will be of the exact same type as <tt> seqN(0,fix<N>) </tt>.
  *
  * \sa fix, seqN, class ArithmeticSequence
  */
template<int N>
static const auto fix(int val);

#endif // EIGEN_PARSED_BY_DOXYGEN

} // end namespace Eigen

#endif // EIGEN_INTEGRAL_CONSTANT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/MKL_support.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL
 *   Include file with common MKL declarations
 ********************************************************************************
*/

#ifndef EIGEN_MKL_SUPPORT_H
#define EIGEN_MKL_SUPPORT_H

#ifdef EIGEN_USE_MKL_ALL
  #ifndef EIGEN_USE_BLAS
    #define EIGEN_USE_BLAS
  #endif
  #ifndef EIGEN_USE_LAPACKE
    #define EIGEN_USE_LAPACKE
  #endif
  #ifndef EIGEN_USE_MKL_VML
    #define EIGEN_USE_MKL_VML
  #endif
#endif

#ifdef EIGEN_USE_LAPACKE_STRICT
  #define EIGEN_USE_LAPACKE
#endif

#if defined(EIGEN_USE_MKL_VML) && !defined(EIGEN_USE_MKL)
  #define EIGEN_USE_MKL
#endif


#if defined EIGEN_USE_MKL
#   if (!defined MKL_DIRECT_CALL) && (!defined EIGEN_MKL_NO_DIRECT_CALL)
#       define MKL_DIRECT_CALL
#       define MKL_DIRECT_CALL_JUST_SET
#   endif
#   include <mkl.h>
/*Check IMKL version for compatibility: < 10.3 is not usable with Eigen*/
#   ifndef INTEL_MKL_VERSION
#       undef EIGEN_USE_MKL /* INTEL_MKL_VERSION is not even defined on older versions */
#   elif INTEL_MKL_VERSION < 100305    /* the intel-mkl-103-release-notes say this was when the lapacke.h interface was added*/
#       undef EIGEN_USE_MKL
#   endif
#   ifndef EIGEN_USE_MKL
    /*If the MKL version is too old, undef everything*/
#       undef   EIGEN_USE_MKL_ALL
#       undef   EIGEN_USE_LAPACKE
#       undef   EIGEN_USE_MKL_VML
#       undef   EIGEN_USE_LAPACKE_STRICT
#       undef   EIGEN_USE_LAPACKE
#       ifdef   MKL_DIRECT_CALL_JUST_SET
#           undef MKL_DIRECT_CALL
#       endif
#   endif
#endif

#if defined EIGEN_USE_MKL

#define EIGEN_MKL_VML_THRESHOLD 128

/* MKL_DOMAIN_BLAS, etc are defined only in 10.3 update 7 */
/* MKL_BLAS, etc are not defined in 11.2 */
#ifdef MKL_DOMAIN_ALL
#define EIGEN_MKL_DOMAIN_ALL MKL_DOMAIN_ALL
#else
#define EIGEN_MKL_DOMAIN_ALL MKL_ALL
#endif

#ifdef MKL_DOMAIN_BLAS
#define EIGEN_MKL_DOMAIN_BLAS MKL_DOMAIN_BLAS
#else
#define EIGEN_MKL_DOMAIN_BLAS MKL_BLAS
#endif

#ifdef MKL_DOMAIN_FFT
#define EIGEN_MKL_DOMAIN_FFT MKL_DOMAIN_FFT
#else
#define EIGEN_MKL_DOMAIN_FFT MKL_FFT
#endif

#ifdef MKL_DOMAIN_VML
#define EIGEN_MKL_DOMAIN_VML MKL_DOMAIN_VML
#else
#define EIGEN_MKL_DOMAIN_VML MKL_VML
#endif

#ifdef MKL_DOMAIN_PARDISO
#define EIGEN_MKL_DOMAIN_PARDISO MKL_DOMAIN_PARDISO
#else
#define EIGEN_MKL_DOMAIN_PARDISO MKL_PARDISO
#endif
#endif

#if defined(EIGEN_USE_BLAS) && !defined(EIGEN_USE_MKL)
#include "../../misc/blas.h"
#endif

namespace Eigen {

typedef std::complex<double> dcomplex;
typedef std::complex<float>  scomplex;

#if defined(EIGEN_USE_MKL)
typedef MKL_INT BlasIndex;
#else
typedef int BlasIndex;
#endif

} // end namespace Eigen


#endif // EIGEN_MKL_SUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/Macros.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MACROS_H
#define EIGEN_MACROS_H

//------------------------------------------------------------------------------------------
// Eigen version and basic defaults
//------------------------------------------------------------------------------------------

#define EIGEN_WORLD_VERSION 3
#define EIGEN_MAJOR_VERSION 4
#define EIGEN_MINOR_VERSION 0

#define EIGEN_VERSION_AT_LEAST(x,y,z) (EIGEN_WORLD_VERSION>x || (EIGEN_WORLD_VERSION>=x && \
                                      (EIGEN_MAJOR_VERSION>y || (EIGEN_MAJOR_VERSION>=y && \
                                                                 EIGEN_MINOR_VERSION>=z))))

#ifdef EIGEN_DEFAULT_TO_ROW_MAJOR
#define EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION Eigen::RowMajor
#else
#define EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION Eigen::ColMajor
#endif

#ifndef EIGEN_DEFAULT_DENSE_INDEX_TYPE
#define EIGEN_DEFAULT_DENSE_INDEX_TYPE std::ptrdiff_t
#endif

// Upperbound on the C++ version to use.
// Expected values are 03, 11, 14, 17, etc.
// By default, let's use an arbitrarily large C++ version.
#ifndef EIGEN_MAX_CPP_VER
#define EIGEN_MAX_CPP_VER 99
#endif

/** Allows to disable some optimizations which might affect the accuracy of the result.
  * Such optimization are enabled by default, and set EIGEN_FAST_MATH to 0 to disable them.
  * They currently include:
  *   - single precision ArrayBase::sin() and ArrayBase::cos() for SSE and AVX vectorization.
  */
#ifndef EIGEN_FAST_MATH
#define EIGEN_FAST_MATH 1
#endif

#ifndef EIGEN_STACK_ALLOCATION_LIMIT
// 131072 == 128 KB
#define EIGEN_STACK_ALLOCATION_LIMIT 131072
#endif

//------------------------------------------------------------------------------------------
// Compiler identification, EIGEN_COMP_*
//------------------------------------------------------------------------------------------

/// \internal EIGEN_COMP_GNUC set to 1 for all compilers compatible with GCC
#ifdef __GNUC__
  #define EIGEN_COMP_GNUC (__GNUC__*10+__GNUC_MINOR__)
#else
  #define EIGEN_COMP_GNUC 0
#endif

/// \internal EIGEN_COMP_CLANG set to major+minor version (e.g., 307 for clang 3.7) if the compiler is clang
#if defined(__clang__)
  #define EIGEN_COMP_CLANG (__clang_major__*100+__clang_minor__)
#else
  #define EIGEN_COMP_CLANG 0
#endif

/// \internal EIGEN_COMP_CASTXML set to 1 if being preprocessed by CastXML
#if defined(__castxml__)
  #define EIGEN_COMP_CASTXML 1
#else
  #define EIGEN_COMP_CASTXML 0
#endif

/// \internal EIGEN_COMP_LLVM set to 1 if the compiler backend is llvm
#if defined(__llvm__)
  #define EIGEN_COMP_LLVM 1
#else
  #define EIGEN_COMP_LLVM 0
#endif

/// \internal EIGEN_COMP_ICC set to __INTEL_COMPILER if the compiler is Intel compiler, 0 otherwise
#if defined(__INTEL_COMPILER)
  #define EIGEN_COMP_ICC __INTEL_COMPILER
#else
  #define EIGEN_COMP_ICC 0
#endif

/// \internal EIGEN_COMP_MINGW set to 1 if the compiler is mingw
#if defined(__MINGW32__)
  #define EIGEN_COMP_MINGW 1
#else
  #define EIGEN_COMP_MINGW 0
#endif

/// \internal EIGEN_COMP_SUNCC set to 1 if the compiler is Solaris Studio
#if defined(__SUNPRO_CC)
  #define EIGEN_COMP_SUNCC 1
#else
  #define EIGEN_COMP_SUNCC 0
#endif

/// \internal EIGEN_COMP_MSVC set to _MSC_VER if the compiler is Microsoft Visual C++, 0 otherwise.
#if defined(_MSC_VER)
  #define EIGEN_COMP_MSVC _MSC_VER
#else
  #define EIGEN_COMP_MSVC 0
#endif

#if defined(__NVCC__)
#if defined(__CUDACC_VER_MAJOR__) && (__CUDACC_VER_MAJOR__ >= 9)
  #define EIGEN_COMP_NVCC  ((__CUDACC_VER_MAJOR__ * 10000) + (__CUDACC_VER_MINOR__ * 100))
#elif defined(__CUDACC_VER__)
  #define EIGEN_COMP_NVCC __CUDACC_VER__
#else
  #error "NVCC did not define compiler version."
#endif
#else
  #define EIGEN_COMP_NVCC 0
#endif

// For the record, here is a table summarizing the possible values for EIGEN_COMP_MSVC:
//  name        ver   MSC_VER
//  2008         9      1500
//  2010        10      1600
//  2012        11      1700
//  2013        12      1800
//  2015        14      1900
//  "15"        15      1900
//  2017-14.1   15.0    1910
//  2017-14.11  15.3    1911
//  2017-14.12  15.5    1912
//  2017-14.13  15.6    1913
//  2017-14.14  15.7    1914

/// \internal EIGEN_COMP_MSVC_LANG set to _MSVC_LANG if the compiler is Microsoft Visual C++, 0 otherwise.
#if defined(_MSVC_LANG)
  #define EIGEN_COMP_MSVC_LANG _MSVC_LANG
#else
  #define EIGEN_COMP_MSVC_LANG 0
#endif

// For the record, here is a table summarizing the possible values for EIGEN_COMP_MSVC_LANG:
// MSVC option                          Standard  MSVC_LANG
// /std:c++14 (default as of VS 2019)   C++14     201402L
// /std:c++17                           C++17     201703L
// /std:c++latest                       >C++17    >201703L

/// \internal EIGEN_COMP_MSVC_STRICT set to 1 if the compiler is really Microsoft Visual C++ and not ,e.g., ICC or clang-cl
#if EIGEN_COMP_MSVC && !(EIGEN_COMP_ICC || EIGEN_COMP_LLVM || EIGEN_COMP_CLANG)
  #define EIGEN_COMP_MSVC_STRICT _MSC_VER
#else
  #define EIGEN_COMP_MSVC_STRICT 0
#endif

/// \internal EIGEN_COMP_IBM set to xlc version if the compiler is IBM XL C++
// XLC   version
// 3.1   0x0301
// 4.5   0x0405
// 5.0   0x0500
// 12.1  0x0C01
#if defined(__IBMCPP__) || defined(__xlc__) || defined(__ibmxl__)
  #define EIGEN_COMP_IBM __xlC__
#else
  #define EIGEN_COMP_IBM 0
#endif

/// \internal EIGEN_COMP_PGI set to PGI version if the compiler is Portland Group Compiler
#if defined(__PGI)
  #define EIGEN_COMP_PGI (__PGIC__*100+__PGIC_MINOR__)
#else
  #define EIGEN_COMP_PGI 0
#endif

/// \internal EIGEN_COMP_ARM set to 1 if the compiler is ARM Compiler
#if defined(__CC_ARM) || defined(__ARMCC_VERSION)
  #define EIGEN_COMP_ARM 1
#else
  #define EIGEN_COMP_ARM 0
#endif

/// \internal EIGEN_COMP_EMSCRIPTEN set to 1 if the compiler is Emscripten Compiler
#if defined(__EMSCRIPTEN__)
  #define EIGEN_COMP_EMSCRIPTEN 1
#else
  #define EIGEN_COMP_EMSCRIPTEN 0
#endif


/// \internal EIGEN_GNUC_STRICT set to 1 if the compiler is really GCC and not a compatible compiler (e.g., ICC, clang, mingw, etc.)
#if EIGEN_COMP_GNUC && !(EIGEN_COMP_CLANG || EIGEN_COMP_ICC || EIGEN_COMP_MINGW || EIGEN_COMP_PGI || EIGEN_COMP_IBM || EIGEN_COMP_ARM || EIGEN_COMP_EMSCRIPTEN)
  #define EIGEN_COMP_GNUC_STRICT 1
#else
  #define EIGEN_COMP_GNUC_STRICT 0
#endif


#if EIGEN_COMP_GNUC
  #define EIGEN_GNUC_AT_LEAST(x,y) ((__GNUC__==x && __GNUC_MINOR__>=y) || __GNUC__>x)
  #define EIGEN_GNUC_AT_MOST(x,y)  ((__GNUC__==x && __GNUC_MINOR__<=y) || __GNUC__<x)
  #define EIGEN_GNUC_AT(x,y)       ( __GNUC__==x && __GNUC_MINOR__==y )
#else
  #define EIGEN_GNUC_AT_LEAST(x,y) 0
  #define EIGEN_GNUC_AT_MOST(x,y)  0
  #define EIGEN_GNUC_AT(x,y)       0
#endif

// FIXME: could probably be removed as we do not support gcc 3.x anymore
#if EIGEN_COMP_GNUC && (__GNUC__ <= 3)
#define EIGEN_GCC3_OR_OLDER 1
#else
#define EIGEN_GCC3_OR_OLDER 0
#endif



//------------------------------------------------------------------------------------------
// Architecture identification, EIGEN_ARCH_*
//------------------------------------------------------------------------------------------


#if defined(__x86_64__) || (defined(_M_X64) && !defined(_M_ARM64EC)) || defined(__amd64)
  #define EIGEN_ARCH_x86_64 1
#else
  #define EIGEN_ARCH_x86_64 0
#endif

#if defined(__i386__) || defined(_M_IX86) || defined(_X86_) || defined(__i386)
  #define EIGEN_ARCH_i386 1
#else
  #define EIGEN_ARCH_i386 0
#endif

#if EIGEN_ARCH_x86_64 || EIGEN_ARCH_i386
  #define EIGEN_ARCH_i386_OR_x86_64 1
#else
  #define EIGEN_ARCH_i386_OR_x86_64 0
#endif

/// \internal EIGEN_ARCH_ARM set to 1 if the architecture is ARM
#if defined(__arm__)
  #define EIGEN_ARCH_ARM 1
#else
  #define EIGEN_ARCH_ARM 0
#endif

/// \internal EIGEN_ARCH_ARM64 set to 1 if the architecture is ARM64
#if defined(__aarch64__) || defined(_M_ARM64) || defined(_M_ARM64EC)
  #define EIGEN_ARCH_ARM64 1
#else
  #define EIGEN_ARCH_ARM64 0
#endif

/// \internal EIGEN_ARCH_ARM_OR_ARM64 set to 1 if the architecture is ARM or ARM64
#if EIGEN_ARCH_ARM || EIGEN_ARCH_ARM64
  #define EIGEN_ARCH_ARM_OR_ARM64 1
#else
  #define EIGEN_ARCH_ARM_OR_ARM64 0
#endif

/// \internal EIGEN_ARCH_ARMV8 set to 1 if the architecture is armv8 or greater.
#if EIGEN_ARCH_ARM_OR_ARM64 && defined(__ARM_ARCH) && __ARM_ARCH >= 8
#define EIGEN_ARCH_ARMV8 1
#else
#define EIGEN_ARCH_ARMV8 0
#endif


/// \internal EIGEN_HAS_ARM64_FP16 set to 1 if the architecture provides an IEEE
/// compliant Arm fp16 type
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16
    #if defined(__ARM_FP16_FORMAT_IEEE)
      #define EIGEN_HAS_ARM64_FP16 1
    #else
      #define EIGEN_HAS_ARM64_FP16 0
    #endif
  #endif
#endif

/// \internal EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC set to 1 if the architecture
/// supports Neon vector intrinsics for fp16.
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC
    #if defined(__ARM_FEATURE_FP16_VECTOR_ARITHMETIC)
      #define EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC 1
    #else
      #define EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC 0
    #endif
  #endif
#endif

/// \internal EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC set to 1 if the architecture
/// supports Neon scalar intrinsics for fp16.
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC
    #if defined(__ARM_FEATURE_FP16_SCALAR_ARITHMETIC)
      #define EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC 1
    #endif
  #endif
#endif

/// \internal EIGEN_ARCH_MIPS set to 1 if the architecture is MIPS
#if defined(__mips__) || defined(__mips)
  #define EIGEN_ARCH_MIPS 1
#else
  #define EIGEN_ARCH_MIPS 0
#endif

/// \internal EIGEN_ARCH_SPARC set to 1 if the architecture is SPARC
#if defined(__sparc__) || defined(__sparc)
  #define EIGEN_ARCH_SPARC 1
#else
  #define EIGEN_ARCH_SPARC 0
#endif

/// \internal EIGEN_ARCH_IA64 set to 1 if the architecture is Intel Itanium
#if defined(__ia64__)
  #define EIGEN_ARCH_IA64 1
#else
  #define EIGEN_ARCH_IA64 0
#endif

/// \internal EIGEN_ARCH_PPC set to 1 if the architecture is PowerPC
#if defined(__powerpc__) || defined(__ppc__) || defined(_M_PPC)
  #define EIGEN_ARCH_PPC 1
#else
  #define EIGEN_ARCH_PPC 0
#endif



//------------------------------------------------------------------------------------------
// Operating system identification, EIGEN_OS_*
//------------------------------------------------------------------------------------------

/// \internal EIGEN_OS_UNIX set to 1 if the OS is a unix variant
#if defined(__unix__) || defined(__unix)
  #define EIGEN_OS_UNIX 1
#else
  #define EIGEN_OS_UNIX 0
#endif

/// \internal EIGEN_OS_LINUX set to 1 if the OS is based on Linux kernel
#if defined(__linux__)
  #define EIGEN_OS_LINUX 1
#else
  #define EIGEN_OS_LINUX 0
#endif

/// \internal EIGEN_OS_ANDROID set to 1 if the OS is Android
// note: ANDROID is defined when using ndk_build, __ANDROID__ is defined when using a standalone toolchain.
#if defined(__ANDROID__) || defined(ANDROID)
  #define EIGEN_OS_ANDROID 1
#else
  #define EIGEN_OS_ANDROID 0
#endif

/// \internal EIGEN_OS_GNULINUX set to 1 if the OS is GNU Linux and not Linux-based OS (e.g., not android)
#if defined(__gnu_linux__) && !(EIGEN_OS_ANDROID)
  #define EIGEN_OS_GNULINUX 1
#else
  #define EIGEN_OS_GNULINUX 0
#endif

/// \internal EIGEN_OS_BSD set to 1 if the OS is a BSD variant
#if defined(__FreeBSD__) || defined(__NetBSD__) || defined(__OpenBSD__) || defined(__bsdi__) || defined(__DragonFly__)
  #define EIGEN_OS_BSD 1
#else
  #define EIGEN_OS_BSD 0
#endif

/// \internal EIGEN_OS_MAC set to 1 if the OS is MacOS
#if defined(__APPLE__)
  #define EIGEN_OS_MAC 1
#else
  #define EIGEN_OS_MAC 0
#endif

/// \internal EIGEN_OS_QNX set to 1 if the OS is QNX
#if defined(__QNX__)
  #define EIGEN_OS_QNX 1
#else
  #define EIGEN_OS_QNX 0
#endif

/// \internal EIGEN_OS_WIN set to 1 if the OS is Windows based
#if defined(_WIN32)
  #define EIGEN_OS_WIN 1
#else
  #define EIGEN_OS_WIN 0
#endif

/// \internal EIGEN_OS_WIN64 set to 1 if the OS is Windows 64bits
#if defined(_WIN64)
  #define EIGEN_OS_WIN64 1
#else
  #define EIGEN_OS_WIN64 0
#endif

/// \internal EIGEN_OS_WINCE set to 1 if the OS is Windows CE
#if defined(_WIN32_WCE)
  #define EIGEN_OS_WINCE 1
#else
  #define EIGEN_OS_WINCE 0
#endif

/// \internal EIGEN_OS_CYGWIN set to 1 if the OS is Windows/Cygwin
#if defined(__CYGWIN__)
  #define EIGEN_OS_CYGWIN 1
#else
  #define EIGEN_OS_CYGWIN 0
#endif

/// \internal EIGEN_OS_WIN_STRICT set to 1 if the OS is really Windows and not some variants
#if EIGEN_OS_WIN && !( EIGEN_OS_WINCE || EIGEN_OS_CYGWIN )
  #define EIGEN_OS_WIN_STRICT 1
#else
  #define EIGEN_OS_WIN_STRICT 0
#endif

/// \internal EIGEN_OS_SUN set to __SUNPRO_C if the OS is SUN
// compiler  solaris   __SUNPRO_C
// version   studio
// 5.7       10        0x570
// 5.8       11        0x580
// 5.9       12        0x590
// 5.10	     12.1      0x5100
// 5.11	     12.2      0x5110
// 5.12	     12.3      0x5120
#if (defined(sun) || defined(__sun)) && !(defined(__SVR4) || defined(__svr4__))
  #define EIGEN_OS_SUN __SUNPRO_C
#else
  #define EIGEN_OS_SUN 0
#endif

/// \internal EIGEN_OS_SOLARIS set to 1 if the OS is Solaris
#if (defined(sun) || defined(__sun)) && (defined(__SVR4) || defined(__svr4__))
  #define EIGEN_OS_SOLARIS 1
#else
  #define EIGEN_OS_SOLARIS 0
#endif


//------------------------------------------------------------------------------------------
// Detect GPU compilers and architectures
//------------------------------------------------------------------------------------------

// NVCC is not supported as the target platform for HIPCC
// Note that this also makes EIGEN_CUDACC and EIGEN_HIPCC mutually exclusive
#if defined(__NVCC__) && defined(__HIPCC__)
  #error "NVCC as the target platform for HIPCC is currently not supported."
#endif

#if defined(__CUDACC__) && !defined(EIGEN_NO_CUDA)
  // Means the compiler is either nvcc or clang with CUDA enabled
  #define EIGEN_CUDACC __CUDACC__
#endif

#if defined(__CUDA_ARCH__) && !defined(EIGEN_NO_CUDA)
  // Means we are generating code for the device
  #define EIGEN_CUDA_ARCH __CUDA_ARCH__
#endif

#if defined(EIGEN_CUDACC)
#include <cuda.h>
  #define EIGEN_CUDA_SDK_VER (CUDA_VERSION * 10)
#else
  #define EIGEN_CUDA_SDK_VER 0
#endif

#if defined(__HIPCC__) && !defined(EIGEN_NO_HIP)
  // Means the compiler is HIPCC (analogous to EIGEN_CUDACC, but for HIP)
  #define EIGEN_HIPCC __HIPCC__

  // We need to include hip_runtime.h here because it pulls in
  // ++ hip_common.h which contains the define for  __HIP_DEVICE_COMPILE__
  // ++ host_defines.h which contains the defines for the __host__ and __device__ macros
  #include <hip/hip_runtime.h>

  #if defined(__HIP_DEVICE_COMPILE__)
    // analogous to EIGEN_CUDA_ARCH, but for HIP
    #define EIGEN_HIP_DEVICE_COMPILE __HIP_DEVICE_COMPILE__
  #endif

  // For HIP (ROCm 3.5 and higher), we need to explicitly set the launch_bounds attribute
  // value to 1024. The compiler assigns a default value of 256 when the attribute is not
  // specified. This results in failures on the HIP platform, for cases when a GPU kernel
  // without an explicit launch_bounds attribute is called with a threads_per_block value
  // greater than 256.
  //
  // This is a regression in functioanlity and is expected to be fixed within the next
  // couple of ROCm releases (compiler will go back to using 1024 value as the default)
  //
  // In the meantime, we will use a "only enabled for HIP" macro to set the launch_bounds
  // attribute.

  #define EIGEN_HIP_LAUNCH_BOUNDS_1024 __launch_bounds__(1024)

#endif

#if !defined(EIGEN_HIP_LAUNCH_BOUNDS_1024)
#define EIGEN_HIP_LAUNCH_BOUNDS_1024
#endif // !defined(EIGEN_HIP_LAUNCH_BOUNDS_1024)

// Unify CUDA/HIPCC

#if defined(EIGEN_CUDACC) || defined(EIGEN_HIPCC)
//
// If either EIGEN_CUDACC or EIGEN_HIPCC is defined, then define EIGEN_GPUCC
//
#define EIGEN_GPUCC
//
// EIGEN_HIPCC implies the HIP compiler and is used to tweak Eigen code for use in HIP kernels
// EIGEN_CUDACC implies the CUDA compiler and is used to tweak Eigen code for use in CUDA kernels
//
// In most cases the same tweaks are required to the Eigen code to enable in both the HIP and CUDA kernels.
// For those cases, the corresponding code should be guarded with
//      #if defined(EIGEN_GPUCC)
// instead of
//      #if defined(EIGEN_CUDACC) || defined(EIGEN_HIPCC)
//
// For cases where the tweak is specific to HIP, the code should be guarded with
//      #if defined(EIGEN_HIPCC)
//
// For cases where the tweak is specific to CUDA, the code should be guarded with
//      #if defined(EIGEN_CUDACC)
//
#endif

#if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIP_DEVICE_COMPILE)
//
// If either EIGEN_CUDA_ARCH or EIGEN_HIP_DEVICE_COMPILE is defined, then define EIGEN_GPU_COMPILE_PHASE
//
#define EIGEN_GPU_COMPILE_PHASE
//
// GPU compilers (HIPCC, NVCC) typically do two passes over the source code,
//   + one to compile the source for the "host" (ie CPU)
//   + another to compile the source for the "device" (ie. GPU)
//
// Code that needs to enabled only during the either the "host" or "device" compilation phase
// needs to be guarded with a macro that indicates the current compilation phase
//
// EIGEN_HIP_DEVICE_COMPILE implies the device compilation phase in HIP
// EIGEN_CUDA_ARCH implies the device compilation phase in CUDA
//
// In most cases, the "host" / "device" specific code is the same for both HIP and CUDA
// For those cases, the code should be guarded with
//       #if defined(EIGEN_GPU_COMPILE_PHASE)
// instead of
//       #if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIP_DEVICE_COMPILE)
//
// For cases where the tweak is specific to HIP, the code should be guarded with
//      #if defined(EIGEN_HIP_DEVICE_COMPILE)
//
// For cases where the tweak is specific to CUDA, the code should be guarded with
//      #if defined(EIGEN_CUDA_ARCH)
//
#endif

#if defined(EIGEN_USE_SYCL) && defined(__SYCL_DEVICE_ONLY__)
// EIGEN_USE_SYCL is a user-defined macro while __SYCL_DEVICE_ONLY__ is a compiler-defined macro.
// In most cases we want to check if both macros are defined which can be done using the define below.
#define SYCL_DEVICE_ONLY
#endif

//------------------------------------------------------------------------------------------
// Detect Compiler/Architecture/OS specific features
//------------------------------------------------------------------------------------------

#if EIGEN_GNUC_AT_MOST(4,3) && !EIGEN_COMP_CLANG
  // see bug 89
  #define EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO 0
#else
  #define EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO 1
#endif

// Cross compiler wrapper around LLVM's __has_builtin
#ifdef __has_builtin
#  define EIGEN_HAS_BUILTIN(x) __has_builtin(x)
#else
#  define EIGEN_HAS_BUILTIN(x) 0
#endif

// A Clang feature extension to determine compiler features.
// We use it to determine 'cxx_rvalue_references'
#ifndef __has_feature
# define __has_feature(x) 0
#endif

// Some old compilers do not support template specializations like:
// template<typename T,int N> void foo(const T x[N]);
#if !(   EIGEN_COMP_CLANG && (   (EIGEN_COMP_CLANG<309)                                                       \
                              || (defined(__apple_build_version__) && (__apple_build_version__ < 9000000)))  \
      || EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<49)
#define EIGEN_HAS_STATIC_ARRAY_TEMPLATE 1
#else
#define EIGEN_HAS_STATIC_ARRAY_TEMPLATE 0
#endif

// The macro EIGEN_CPLUSPLUS is a replacement for __cplusplus/_MSVC_LANG that
// works for both platforms, indicating the C++ standard version number.
//
// With MSVC, without defining /Zc:__cplusplus, the __cplusplus macro will
// report 199711L regardless of the language standard specified via /std.
// We need to rely on _MSVC_LANG instead, which is only available after
// VS2015.3.
#if EIGEN_COMP_MSVC_LANG > 0
#define EIGEN_CPLUSPLUS EIGEN_COMP_MSVC_LANG
#elif EIGEN_COMP_MSVC >= 1900
#define EIGEN_CPLUSPLUS 201103L
#elif defined(__cplusplus)
#define EIGEN_CPLUSPLUS __cplusplus
#else
#define EIGEN_CPLUSPLUS 0
#endif

// The macro EIGEN_COMP_CXXVER defines the c++ verson expected by the compiler.
// For instance, if compiling with gcc and -std=c++17, then EIGEN_COMP_CXXVER
// is defined to 17.
#if EIGEN_CPLUSPLUS > 201703L
  #define EIGEN_COMP_CXXVER 20
#elif EIGEN_CPLUSPLUS > 201402L
  #define EIGEN_COMP_CXXVER 17
#elif EIGEN_CPLUSPLUS > 201103L
  #define EIGEN_COMP_CXXVER 14
#elif EIGEN_CPLUSPLUS >= 201103L
  #define EIGEN_COMP_CXXVER 11
#else
  #define EIGEN_COMP_CXXVER 03
#endif

#ifndef EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
  #if defined(__cpp_variable_templates) && __cpp_variable_templates >= 201304 && EIGEN_MAX_CPP_VER>=14
    #define EIGEN_HAS_CXX14_VARIABLE_TEMPLATES 1
  #else
    #define EIGEN_HAS_CXX14_VARIABLE_TEMPLATES 0
  #endif
#endif


// The macros EIGEN_HAS_CXX?? defines a rough estimate of available c++ features
// but in practice we should not rely on them but rather on the availabilty of
// individual features as defined later.
// This is why there is no EIGEN_HAS_CXX17.
// FIXME: get rid of EIGEN_HAS_CXX14 and maybe even EIGEN_HAS_CXX11.
#if EIGEN_MAX_CPP_VER>=11 && EIGEN_COMP_CXXVER>=11
#define EIGEN_HAS_CXX11 1
#else
#define EIGEN_HAS_CXX11 0
#endif

#if EIGEN_MAX_CPP_VER>=14 && EIGEN_COMP_CXXVER>=14
#define EIGEN_HAS_CXX14 1
#else
#define EIGEN_HAS_CXX14 0
#endif

// Do we support r-value references?
#ifndef EIGEN_HAS_RVALUE_REFERENCES
#if EIGEN_MAX_CPP_VER>=11 && \
    (__has_feature(cxx_rvalue_references) || \
     (EIGEN_COMP_CXXVER >= 11) || (EIGEN_COMP_MSVC >= 1600))
  #define EIGEN_HAS_RVALUE_REFERENCES 1
#else
  #define EIGEN_HAS_RVALUE_REFERENCES 0
#endif
#endif

// Does the compiler support C99?
// Need to include <cmath> to make sure _GLIBCXX_USE_C99 gets defined
#include <cmath>
#ifndef EIGEN_HAS_C99_MATH
#if EIGEN_MAX_CPP_VER>=11 && \
    ((defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 199901))       \
  || (defined(__GNUC__) && defined(_GLIBCXX_USE_C99)) \
  || (defined(_LIBCPP_VERSION) && !defined(_MSC_VER)) \
  || (EIGEN_COMP_MSVC >= 1900) || defined(SYCL_DEVICE_ONLY))
  #define EIGEN_HAS_C99_MATH 1
#else
  #define EIGEN_HAS_C99_MATH 0
#endif
#endif

// Does the compiler support result_of?
// result_of was deprecated in c++17 and removed in c++ 20
#ifndef EIGEN_HAS_STD_RESULT_OF
#if EIGEN_HAS_CXX11 && EIGEN_COMP_CXXVER < 17
#define EIGEN_HAS_STD_RESULT_OF 1
#else
#define EIGEN_HAS_STD_RESULT_OF 0
#endif
#endif

// Does the compiler support std::hash?
#ifndef EIGEN_HAS_STD_HASH
// The std::hash struct is defined in C++11 but is not labelled as a __device__
// function and is not constexpr, so cannot be used on device.
#if EIGEN_HAS_CXX11 && !defined(EIGEN_GPU_COMPILE_PHASE)
#define EIGEN_HAS_STD_HASH 1
#else
#define EIGEN_HAS_STD_HASH 0
#endif
#endif  // EIGEN_HAS_STD_HASH

#ifndef EIGEN_HAS_STD_INVOKE_RESULT
#if EIGEN_MAX_CPP_VER >= 17 && EIGEN_COMP_CXXVER >= 17
#define EIGEN_HAS_STD_INVOKE_RESULT 1
#else
#define EIGEN_HAS_STD_INVOKE_RESULT 0
#endif
#endif

#ifndef EIGEN_HAS_ALIGNAS
#if EIGEN_MAX_CPP_VER>=11 && EIGEN_HAS_CXX11 &&   \
      (     __has_feature(cxx_alignas)            \
        ||  EIGEN_HAS_CXX14                       \
        || (EIGEN_COMP_MSVC >= 1800)              \
        || (EIGEN_GNUC_AT_LEAST(4,8))             \
        || (EIGEN_COMP_CLANG>=305)                \
        || (EIGEN_COMP_ICC>=1500)                 \
        || (EIGEN_COMP_PGI>=1500)                 \
        || (EIGEN_COMP_SUNCC>=0x5130))
#define EIGEN_HAS_ALIGNAS 1
#else
#define EIGEN_HAS_ALIGNAS 0
#endif
#endif

// Does the compiler support type_traits?
// - full support of type traits was added only to GCC 5.1.0.
// - 20150626 corresponds to the last release of 4.x libstdc++
#ifndef EIGEN_HAS_TYPE_TRAITS
#if EIGEN_MAX_CPP_VER>=11 && (EIGEN_HAS_CXX11 || EIGEN_COMP_MSVC >= 1700) \
  && ((!EIGEN_COMP_GNUC_STRICT) || EIGEN_GNUC_AT_LEAST(5, 1)) \
  && ((!defined(__GLIBCXX__))   || __GLIBCXX__ > 20150626)
#define EIGEN_HAS_TYPE_TRAITS 1
#define EIGEN_INCLUDE_TYPE_TRAITS
#else
#define EIGEN_HAS_TYPE_TRAITS 0
#endif
#endif

// Does the compiler support variadic templates?
#ifndef EIGEN_HAS_VARIADIC_TEMPLATES
#if EIGEN_MAX_CPP_VER>=11 && (EIGEN_COMP_CXXVER >= 11) \
  && (!defined(__NVCC__) || !EIGEN_ARCH_ARM_OR_ARM64 || (EIGEN_COMP_NVCC >= 80000) )
    // ^^ Disable the use of variadic templates when compiling with versions of nvcc older than 8.0 on ARM devices:
    //    this prevents nvcc from crashing when compiling Eigen on Tegra X1
#define EIGEN_HAS_VARIADIC_TEMPLATES 1
#elif  EIGEN_MAX_CPP_VER>=11 && (EIGEN_COMP_CXXVER >= 11) && defined(SYCL_DEVICE_ONLY)
#define EIGEN_HAS_VARIADIC_TEMPLATES 1
#else
#define EIGEN_HAS_VARIADIC_TEMPLATES 0
#endif
#endif

// Does the compiler fully support const expressions? (as in c++14)
#ifndef EIGEN_HAS_CONSTEXPR
  #if defined(EIGEN_CUDACC)
  // Const expressions are supported provided that c++11 is enabled and we're using either clang or nvcc 7.5 or above
    #if EIGEN_MAX_CPP_VER>=14 && (EIGEN_COMP_CXXVER >= 11 && (EIGEN_COMP_CLANG || EIGEN_COMP_NVCC >= 70500))
      #define EIGEN_HAS_CONSTEXPR 1
    #endif
  #elif EIGEN_MAX_CPP_VER>=14 && (__has_feature(cxx_relaxed_constexpr) || (EIGEN_COMP_CXXVER >= 14) || \
    (EIGEN_GNUC_AT_LEAST(4,8) && (EIGEN_COMP_CXXVER >= 11)) || \
    (EIGEN_COMP_CLANG >= 306 && (EIGEN_COMP_CXXVER >= 11)))
    #define EIGEN_HAS_CONSTEXPR 1
  #endif

  #ifndef EIGEN_HAS_CONSTEXPR
    #define EIGEN_HAS_CONSTEXPR 0
  #endif

#endif // EIGEN_HAS_CONSTEXPR

#if EIGEN_HAS_CONSTEXPR
#define EIGEN_CONSTEXPR constexpr
#else
#define EIGEN_CONSTEXPR
#endif

// Does the compiler support C++11 math?
// Let's be conservative and enable the default C++11 implementation only if we are sure it exists
#ifndef EIGEN_HAS_CXX11_MATH
  #if EIGEN_MAX_CPP_VER>=11 && ((EIGEN_COMP_CXXVER > 11) || (EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC)  \
      && (EIGEN_ARCH_i386_OR_x86_64) && (EIGEN_OS_GNULINUX || EIGEN_OS_WIN_STRICT || EIGEN_OS_MAC))
    #define EIGEN_HAS_CXX11_MATH 1
  #else
    #define EIGEN_HAS_CXX11_MATH 0
  #endif
#endif

// Does the compiler support proper C++11 containers?
#ifndef EIGEN_HAS_CXX11_CONTAINERS
  #if    EIGEN_MAX_CPP_VER>=11 && \
         ((EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC>=1400)))
    #define EIGEN_HAS_CXX11_CONTAINERS 1
  #else
    #define EIGEN_HAS_CXX11_CONTAINERS 0
  #endif
#endif

// Does the compiler support C++11 noexcept?
#ifndef EIGEN_HAS_CXX11_NOEXCEPT
  #if    EIGEN_MAX_CPP_VER>=11 && \
         (__has_feature(cxx_noexcept) \
      || (EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC>=1400)))
    #define EIGEN_HAS_CXX11_NOEXCEPT 1
  #else
    #define EIGEN_HAS_CXX11_NOEXCEPT 0
  #endif
#endif

#ifndef EIGEN_HAS_CXX11_ATOMIC
  #if    EIGEN_MAX_CPP_VER>=11 && \
         (__has_feature(cxx_atomic) \
      || (EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_MSVC==0 || EIGEN_COMP_MSVC >= 1700)))
    #define EIGEN_HAS_CXX11_ATOMIC 1
  #else
    #define EIGEN_HAS_CXX11_ATOMIC 0
  #endif
#endif

#ifndef EIGEN_HAS_CXX11_OVERRIDE_FINAL
  #if    EIGEN_MAX_CPP_VER>=11 && \
       (EIGEN_COMP_CXXVER >= 11 || EIGEN_COMP_MSVC >= 1700)
    #define EIGEN_HAS_CXX11_OVERRIDE_FINAL 1
  #else
    #define EIGEN_HAS_CXX11_OVERRIDE_FINAL 0
  #endif
#endif

// NOTE: the required Apple's clang version is very conservative
//       and it could be that XCode 9 works just fine.
// NOTE: the MSVC version is based on https://en.cppreference.com/w/cpp/compiler_support
//       and not tested.
#ifndef EIGEN_HAS_CXX17_OVERALIGN
#if EIGEN_MAX_CPP_VER>=17 && EIGEN_COMP_CXXVER>=17 && (                                 \
           (EIGEN_COMP_MSVC >= 1912)                                                    \
        || (EIGEN_GNUC_AT_LEAST(7,0))                                                   \
        || ((!defined(__apple_build_version__)) && (EIGEN_COMP_CLANG>=500))             \
        || (( defined(__apple_build_version__)) && (__apple_build_version__>=10000000)) \
      )
#define EIGEN_HAS_CXX17_OVERALIGN 1
#else
#define EIGEN_HAS_CXX17_OVERALIGN 0
#endif
#endif

#if defined(EIGEN_CUDACC) && EIGEN_HAS_CONSTEXPR
  // While available already with c++11, this is useful mostly starting with c++14 and relaxed constexpr rules
  #if defined(__NVCC__)
    // nvcc considers constexpr functions as __host__ __device__ with the option --expt-relaxed-constexpr
    #ifdef __CUDACC_RELAXED_CONSTEXPR__
      #define EIGEN_CONSTEXPR_ARE_DEVICE_FUNC
    #endif
  #elif defined(__clang__) && defined(__CUDA__) && __has_feature(cxx_relaxed_constexpr)
    // clang++ always considers constexpr functions as implicitly __host__ __device__
    #define EIGEN_CONSTEXPR_ARE_DEVICE_FUNC
  #endif
#endif

// Does the compiler support the __int128 and __uint128_t extensions for 128-bit
// integer arithmetic?
//
// Clang and GCC define __SIZEOF_INT128__ when these extensions are supported,
// but we avoid using them in certain cases:
//
// * Building using Clang for Windows, where the Clang runtime library has
//   128-bit support only on LP64 architectures, but Windows is LLP64.
#ifndef EIGEN_HAS_BUILTIN_INT128
#if defined(__SIZEOF_INT128__) && !(EIGEN_OS_WIN && EIGEN_COMP_CLANG)
#define EIGEN_HAS_BUILTIN_INT128 1
#else
#define EIGEN_HAS_BUILTIN_INT128 0
#endif
#endif

//------------------------------------------------------------------------------------------
// Preprocessor programming helpers
//------------------------------------------------------------------------------------------

// This macro can be used to prevent from macro expansion, e.g.:
//   std::max EIGEN_NOT_A_MACRO(a,b)
#define EIGEN_NOT_A_MACRO

#define EIGEN_DEBUG_VAR(x) std::cerr << #x << " = " << x << std::endl;

// concatenate two tokens
#define EIGEN_CAT2(a,b) a ## b
#define EIGEN_CAT(a,b) EIGEN_CAT2(a,b)

#define EIGEN_COMMA ,

// convert a token to a string
#define EIGEN_MAKESTRING2(a) #a
#define EIGEN_MAKESTRING(a) EIGEN_MAKESTRING2(a)

// EIGEN_STRONG_INLINE is a stronger version of the inline, using __forceinline on MSVC,
// but it still doesn't use GCC's always_inline. This is useful in (common) situations where MSVC needs forceinline
// but GCC is still doing fine with just inline.
#ifndef EIGEN_STRONG_INLINE
#if (EIGEN_COMP_MSVC || EIGEN_COMP_ICC) && !defined(EIGEN_GPUCC)
#define EIGEN_STRONG_INLINE __forceinline
#else
#define EIGEN_STRONG_INLINE inline
#endif
#endif

// EIGEN_ALWAYS_INLINE is the stronget, it has the effect of making the function inline and adding every possible
// attribute to maximize inlining. This should only be used when really necessary: in particular,
// it uses __attribute__((always_inline)) on GCC, which most of the time is useless and can severely harm compile times.
// FIXME with the always_inline attribute,
// gcc 3.4.x and 4.1 reports the following compilation error:
//   Eval.h:91: sorry, unimplemented: inlining failed in call to 'const Eigen::Eval<Derived> Eigen::MatrixBase<Scalar, Derived>::eval() const'
//    : function body not available
//   See also bug 1367
#if EIGEN_GNUC_AT_LEAST(4,2) && !defined(SYCL_DEVICE_ONLY)
#define EIGEN_ALWAYS_INLINE __attribute__((always_inline)) inline
#else
#define EIGEN_ALWAYS_INLINE EIGEN_STRONG_INLINE
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_DONT_INLINE __attribute__((noinline))
#elif EIGEN_COMP_MSVC
#define EIGEN_DONT_INLINE __declspec(noinline)
#else
#define EIGEN_DONT_INLINE
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_PERMISSIVE_EXPR __extension__
#else
#define EIGEN_PERMISSIVE_EXPR
#endif

// GPU stuff

// Disable some features when compiling with GPU compilers (NVCC/clang-cuda/SYCL/HIPCC)
#if defined(EIGEN_CUDACC) || defined(SYCL_DEVICE_ONLY) || defined(EIGEN_HIPCC)
  // Do not try asserts on device code
  #ifndef EIGEN_NO_DEBUG
  #define EIGEN_NO_DEBUG
  #endif

  #ifdef EIGEN_INTERNAL_DEBUGGING
  #undef EIGEN_INTERNAL_DEBUGGING
  #endif

  #ifdef EIGEN_EXCEPTIONS
  #undef EIGEN_EXCEPTIONS
  #endif
#endif

#if defined(SYCL_DEVICE_ONLY)
  #ifndef EIGEN_DONT_VECTORIZE
    #define EIGEN_DONT_VECTORIZE
  #endif
  #define EIGEN_DEVICE_FUNC __attribute__((flatten)) __attribute__((always_inline))
// All functions callable from CUDA/HIP code must be qualified with __device__
#elif defined(EIGEN_GPUCC)
    #define EIGEN_DEVICE_FUNC __host__ __device__
#else
  #define EIGEN_DEVICE_FUNC
#endif


// this macro allows to get rid of linking errors about multiply defined functions.
//  - static is not very good because it prevents definitions from different object files to be merged.
//           So static causes the resulting linked executable to be bloated with multiple copies of the same function.
//  - inline is not perfect either as it unwantedly hints the compiler toward inlining the function.
#define EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC
#define EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC inline

#ifdef NDEBUG
# ifndef EIGEN_NO_DEBUG
#  define EIGEN_NO_DEBUG
# endif
#endif

// eigen_plain_assert is where we implement the workaround for the assert() bug in GCC <= 4.3, see bug 89
#ifdef EIGEN_NO_DEBUG
  #ifdef SYCL_DEVICE_ONLY // used to silence the warning on SYCL device
    #define eigen_plain_assert(x) EIGEN_UNUSED_VARIABLE(x)
  #else
    #define eigen_plain_assert(x)
  #endif
#else
  #if EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO
    namespace Eigen {
    namespace internal {
    inline bool copy_bool(bool b) { return b; }
    }
    }
    #define eigen_plain_assert(x) assert(x)
  #else
    // work around bug 89
    #include <cstdlib>   // for abort
    #include <iostream>  // for std::cerr

    namespace Eigen {
    namespace internal {
    // trivial function copying a bool. Must be EIGEN_DONT_INLINE, so we implement it after including Eigen headers.
    // see bug 89.
    namespace {
    EIGEN_DONT_INLINE bool copy_bool(bool b) { return b; }
    }
    inline void assert_fail(const char *condition, const char *function, const char *file, int line)
    {
      std::cerr << "assertion failed: " << condition << " in function " << function << " at " << file << ":" << line << std::endl;
      abort();
    }
    }
    }
    #define eigen_plain_assert(x) \
      do { \
        if(!Eigen::internal::copy_bool(x)) \
          Eigen::internal::assert_fail(EIGEN_MAKESTRING(x), __PRETTY_FUNCTION__, __FILE__, __LINE__); \
      } while(false)
  #endif
#endif

// eigen_assert can be overridden
#ifndef eigen_assert
#define eigen_assert(x) eigen_plain_assert(x)
#endif

#ifdef EIGEN_INTERNAL_DEBUGGING
#define eigen_internal_assert(x) eigen_assert(x)
#else
#define eigen_internal_assert(x)
#endif

#ifdef EIGEN_NO_DEBUG
#define EIGEN_ONLY_USED_FOR_DEBUG(x) EIGEN_UNUSED_VARIABLE(x)
#else
#define EIGEN_ONLY_USED_FOR_DEBUG(x)
#endif

#ifndef EIGEN_NO_DEPRECATED_WARNING
  #if EIGEN_COMP_GNUC
    #define EIGEN_DEPRECATED __attribute__((deprecated))
  #elif EIGEN_COMP_MSVC
    #define EIGEN_DEPRECATED __declspec(deprecated)
  #else
    #define EIGEN_DEPRECATED
  #endif
#else
  #define EIGEN_DEPRECATED
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_UNUSED __attribute__((unused))
#else
#define EIGEN_UNUSED
#endif

// Suppresses 'unused variable' warnings.
namespace Eigen {
  namespace internal {
    template<typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ignore_unused_variable(const T&) {}
  }
}
#define EIGEN_UNUSED_VARIABLE(var) Eigen::internal::ignore_unused_variable(var);

#if !defined(EIGEN_ASM_COMMENT)
  #if EIGEN_COMP_GNUC && (EIGEN_ARCH_i386_OR_x86_64 || EIGEN_ARCH_ARM_OR_ARM64)
    #define EIGEN_ASM_COMMENT(X)  __asm__("#" X)
  #else
    #define EIGEN_ASM_COMMENT(X)
  #endif
#endif


// Acts as a barrier preventing operations involving `X` from crossing. This
// occurs, for example, in the fast rounding trick where a magic constant is
// added then subtracted, which is otherwise compiled away with -ffast-math.
//
// See bug 1674
#if !defined(EIGEN_OPTIMIZATION_BARRIER)
  #if EIGEN_COMP_GNUC
    // According to https://gcc.gnu.org/onlinedocs/gcc/Constraints.html:
    //   X: Any operand whatsoever.
    //   r: A register operand is allowed provided that it is in a general
    //      register.
    //   g: Any register, memory or immediate integer operand is allowed, except
    //      for registers that are not general registers.
    //   w: (AArch32/AArch64) Floating point register, Advanced SIMD vector
    //      register or SVE vector register.
    //   x: (SSE) Any SSE register.
    //      (AArch64) Like w, but restricted to registers 0 to 15 inclusive.
    //   v: (PowerPC) An Altivec vector register.
    //   wa:(PowerPC) A VSX register.
    //
    // "X" (uppercase) should work for all cases, though this seems to fail for
    // some versions of GCC for arm/aarch64 with
    //   "error: inconsistent operand constraints in an 'asm'"
    // Clang x86_64/arm/aarch64 seems to require "g" to support both scalars and
    // vectors, otherwise
    //   "error: non-trivial scalar-to-vector conversion, possible invalid
    //    constraint for vector type"
    //
    // GCC for ppc64le generates an internal compiler error with x/X/g.
    // GCC for AVX generates an internal compiler error with X.
    //
    // Tested on icc/gcc/clang for sse, avx, avx2, avx512dq
    //           gcc for arm, aarch64,
    //           gcc for ppc64le,
    // both vectors and scalars.
    //
    // Note that this is restricted to plain types - this will not work
    // directly for std::complex<T>, Eigen::half, Eigen::bfloat16. For these,
    // you will need to apply to the underlying POD type.
    #if EIGEN_ARCH_PPC && EIGEN_COMP_GNUC_STRICT
      // This seems to be broken on clang.  Packet4f is loaded into a single
      //   register rather than a vector, zeroing out some entries.  Integer
      //   types also generate a compile error.
      // General, Altivec, VSX.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+r,v,wa" (X));
    #elif EIGEN_ARCH_ARM_OR_ARM64
      // General, NEON.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+g,w" (X));
    #elif EIGEN_ARCH_i386_OR_x86_64
      // General, SSE.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+g,x" (X));
    #else
      // Not implemented for other architectures.
      #define EIGEN_OPTIMIZATION_BARRIER(X)
    #endif
  #else
    // Not implemented for other compilers.
    #define EIGEN_OPTIMIZATION_BARRIER(X)
  #endif
#endif

#if EIGEN_COMP_MSVC
  // NOTE MSVC often gives C4127 warnings with compiletime if statements. See bug 1362.
  // This workaround is ugly, but it does the job.
#  define EIGEN_CONST_CONDITIONAL(cond)  (void)0, cond
#else
#  define EIGEN_CONST_CONDITIONAL(cond)  cond
#endif

#ifdef EIGEN_DONT_USE_RESTRICT_KEYWORD
  #define EIGEN_RESTRICT
#endif
#ifndef EIGEN_RESTRICT
  #define EIGEN_RESTRICT __restrict
#endif


#ifndef EIGEN_DEFAULT_IO_FORMAT
#ifdef EIGEN_MAKING_DOCS
// format used in Eigen's documentation
// needed to define it here as escaping characters in CMake add_definition's argument seems very problematic.
#define EIGEN_DEFAULT_IO_FORMAT Eigen::IOFormat(3, 0, " ", "\n", "", "")
#else
#define EIGEN_DEFAULT_IO_FORMAT Eigen::IOFormat()
#endif
#endif

// just an empty macro !
#define EIGEN_EMPTY


// When compiling CUDA/HIP device code with NVCC or HIPCC
// pull in math functions from the global namespace.
// In host mode, and when device code is compiled with clang,
// use the std versions.
#if (defined(EIGEN_CUDA_ARCH) && defined(__NVCC__)) || defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_USING_STD(FUNC) using ::FUNC;
#else
  #define EIGEN_USING_STD(FUNC) using std::FUNC;
#endif

#if EIGEN_COMP_MSVC_STRICT && (EIGEN_COMP_MSVC < 1900 || (EIGEN_COMP_MSVC == 1900 && EIGEN_COMP_NVCC))
  // For older MSVC versions, as well as 1900 && CUDA 8, using the base operator is necessary,
  //   otherwise we get duplicate definition errors
  // For later MSVC versions, we require explicit operator= definition, otherwise we get
  //   use of implicitly deleted operator errors.
  // (cf Bugs 920, 1000, 1324, 2291)
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =;
#elif EIGEN_COMP_CLANG // workaround clang bug (see http://forum.kde.org/viewtopic.php?f=74&t=102653)
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) { Base::operator=(other); return *this; } \
    template <typename OtherDerived> \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const DenseBase<OtherDerived>& other) { Base::operator=(other.derived()); return *this; }
#else
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) \
    { \
      Base::operator=(other); \
      return *this; \
    }
#endif


/**
 * \internal
 * \brief Macro to explicitly define the default copy constructor.
 * This is necessary, because the implicit definition is deprecated if the copy-assignment is overridden.
 */
#if EIGEN_HAS_CXX11
#define EIGEN_DEFAULT_COPY_CONSTRUCTOR(CLASS) CLASS(const CLASS&) = default;
#else
#define EIGEN_DEFAULT_COPY_CONSTRUCTOR(CLASS)
#endif



/** \internal
 * \brief Macro to manually inherit assignment operators.
 * This is necessary, because the implicitly defined assignment operator gets deleted when a custom operator= is defined.
 * With C++11 or later this also default-implements the copy-constructor
 */
#define EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Derived)  \
    EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(Derived)

/** \internal
 * \brief Macro to manually define default constructors and destructors.
 * This is necessary when the copy constructor is re-defined.
 * For empty helper classes this should usually be protected, to avoid accidentally creating empty objects.
 *
 * Hiding the default destructor lead to problems in C++03 mode together with boost::multiprecision
 */
#if EIGEN_HAS_CXX11
#define EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(Derived)  \
    Derived() = default; \
    ~Derived() = default;
#else
#define EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(Derived)  \
    Derived() {}; \
    /* ~Derived() {}; */
#endif





/**
* Just a side note. Commenting within defines works only by documenting
* behind the object (via '!<'). Comments cannot be multi-line and thus
* we have these extra long lines. What is confusing doxygen over here is
* that we use '\' and basically have a bunch of typedefs with their
* documentation in a single line.
**/

#define EIGEN_GENERIC_PUBLIC_INTERFACE(Derived) \
  typedef typename Eigen::internal::traits<Derived>::Scalar Scalar; /*!< \brief Numeric type, e.g. float, double, int or std::complex<float>. */ \
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar; /*!< \brief The underlying numeric type for composed scalar types. \details In cases where Scalar is e.g. std::complex<T>, T were corresponding to RealScalar. */ \
  typedef typename Base::CoeffReturnType CoeffReturnType; /*!< \brief The return type for coefficient access. \details Depending on whether the object allows direct coefficient access (e.g. for a MatrixXd), this type is either 'const Scalar&' or simply 'Scalar' for objects that do not allow direct coefficient access. */ \
  typedef typename Eigen::internal::ref_selector<Derived>::type Nested; \
  typedef typename Eigen::internal::traits<Derived>::StorageKind StorageKind; \
  typedef typename Eigen::internal::traits<Derived>::StorageIndex StorageIndex; \
  enum CompileTimeTraits \
      { RowsAtCompileTime = Eigen::internal::traits<Derived>::RowsAtCompileTime, \
        ColsAtCompileTime = Eigen::internal::traits<Derived>::ColsAtCompileTime, \
        Flags = Eigen::internal::traits<Derived>::Flags, \
        SizeAtCompileTime = Base::SizeAtCompileTime, \
        MaxSizeAtCompileTime = Base::MaxSizeAtCompileTime, \
        IsVectorAtCompileTime = Base::IsVectorAtCompileTime }; \
  using Base::derived; \
  using Base::const_cast_derived;


// FIXME Maybe the EIGEN_DENSE_PUBLIC_INTERFACE could be removed as importing PacketScalar is rarely needed
#define EIGEN_DENSE_PUBLIC_INTERFACE(Derived) \
  EIGEN_GENERIC_PUBLIC_INTERFACE(Derived) \
  typedef typename Base::PacketScalar PacketScalar;


#define EIGEN_PLAIN_ENUM_MIN(a,b) (((int)a <= (int)b) ? (int)a : (int)b)
#define EIGEN_PLAIN_ENUM_MAX(a,b) (((int)a >= (int)b) ? (int)a : (int)b)

// EIGEN_SIZE_MIN_PREFER_DYNAMIC gives the min between compile-time sizes. 0 has absolute priority, followed by 1,
// followed by Dynamic, followed by other finite values. The reason for giving Dynamic the priority over
// finite values is that min(3, Dynamic) should be Dynamic, since that could be anything between 0 and 3.
#define EIGEN_SIZE_MIN_PREFER_DYNAMIC(a,b) (((int)a == 0 || (int)b == 0) ? 0 \
                           : ((int)a == 1 || (int)b == 1) ? 1 \
                           : ((int)a == Dynamic || (int)b == Dynamic) ? Dynamic \
                           : ((int)a <= (int)b) ? (int)a : (int)b)

// EIGEN_SIZE_MIN_PREFER_FIXED is a variant of EIGEN_SIZE_MIN_PREFER_DYNAMIC comparing MaxSizes. The difference is that finite values
// now have priority over Dynamic, so that min(3, Dynamic) gives 3. Indeed, whatever the actual value is
// (between 0 and 3), it is not more than 3.
#define EIGEN_SIZE_MIN_PREFER_FIXED(a,b)  (((int)a == 0 || (int)b == 0) ? 0 \
                           : ((int)a == 1 || (int)b == 1) ? 1 \
                           : ((int)a == Dynamic && (int)b == Dynamic) ? Dynamic \
                           : ((int)a == Dynamic) ? (int)b \
                           : ((int)b == Dynamic) ? (int)a \
                           : ((int)a <= (int)b) ? (int)a : (int)b)

// see EIGEN_SIZE_MIN_PREFER_DYNAMIC. No need for a separate variant for MaxSizes here.
#define EIGEN_SIZE_MAX(a,b) (((int)a == Dynamic || (int)b == Dynamic) ? Dynamic \
                           : ((int)a >= (int)b) ? (int)a : (int)b)

#define EIGEN_LOGICAL_XOR(a,b) (((a) || (b)) && !((a) && (b)))

#define EIGEN_IMPLIES(a,b) (!(a) || (b))

#if EIGEN_HAS_BUILTIN(__builtin_expect) || EIGEN_COMP_GNUC
#define EIGEN_PREDICT_FALSE(x) (__builtin_expect(x, false))
#define EIGEN_PREDICT_TRUE(x) (__builtin_expect(false || (x), true))
#else
#define EIGEN_PREDICT_FALSE(x) (x)
#define EIGEN_PREDICT_TRUE(x) (x)
#endif

// the expression type of a standard coefficient wise binary operation
#define EIGEN_CWISE_BINARY_RETURN_TYPE(LHS,RHS,OPNAME) \
    CwiseBinaryOp< \
      EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)< \
          typename internal::traits<LHS>::Scalar, \
          typename internal::traits<RHS>::Scalar \
      >, \
      const LHS, \
      const RHS \
    >

#define EIGEN_MAKE_CWISE_BINARY_OP(METHOD,OPNAME) \
  template<typename OtherDerived> \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,OPNAME) \
  (METHOD)(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
  { \
    return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,OPNAME)(derived(), other.derived()); \
  }

#define EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,TYPEA,TYPEB) \
  (Eigen::internal::has_ReturnType<Eigen::ScalarBinaryOpTraits<TYPEA,TYPEB,EIGEN_CAT(EIGEN_CAT(Eigen::internal::scalar_,OPNAME),_op)<TYPEA,TYPEB>  > >::value)

#define EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(EXPR,SCALAR,OPNAME) \
  CwiseBinaryOp<EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)<typename internal::traits<EXPR>::Scalar,SCALAR>, const EXPR, \
                const typename internal::plain_constant_type<EXPR,SCALAR>::type>

#define EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(SCALAR,EXPR,OPNAME) \
  CwiseBinaryOp<EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)<SCALAR,typename internal::traits<EXPR>::Scalar>, \
                const typename internal::plain_constant_type<EXPR,SCALAR>::type, const EXPR>

// Workaround for MSVC 2010 (see ML thread "patch with compile for for MSVC 2010")
#if EIGEN_COMP_MSVC_STRICT && (EIGEN_COMP_MSVC_STRICT<=1600)
#define EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(X) typename internal::enable_if<true,X>::type
#else
#define EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(X) X
#endif

#define EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(METHOD,OPNAME) \
  template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE \
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,typename internal::promote_scalar_arg<Scalar EIGEN_COMMA T EIGEN_COMMA EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,Scalar,T)>::type,OPNAME))\
  (METHOD)(const T& scalar) const { \
    typedef typename internal::promote_scalar_arg<Scalar,T,EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,Scalar,T)>::type PromotedT; \
    return EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,PromotedT,OPNAME)(derived(), \
           typename internal::plain_constant_type<Derived,PromotedT>::type(derived().rows(), derived().cols(), internal::scalar_constant_op<PromotedT>(scalar))); \
  }

#define EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(METHOD,OPNAME) \
  template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend \
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(typename internal::promote_scalar_arg<Scalar EIGEN_COMMA T EIGEN_COMMA EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,T,Scalar)>::type,Derived,OPNAME)) \
  (METHOD)(const T& scalar, const StorageBaseType& matrix) { \
    typedef typename internal::promote_scalar_arg<Scalar,T,EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,T,Scalar)>::type PromotedT; \
    return EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(PromotedT,Derived,OPNAME)( \
           typename internal::plain_constant_type<Derived,PromotedT>::type(matrix.derived().rows(), matrix.derived().cols(), internal::scalar_constant_op<PromotedT>(scalar)), matrix.derived()); \
  }

#define EIGEN_MAKE_SCALAR_BINARY_OP(METHOD,OPNAME) \
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(METHOD,OPNAME) \
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(METHOD,OPNAME)


#if (defined(_CPPUNWIND) || defined(__EXCEPTIONS)) && !defined(EIGEN_CUDA_ARCH) && !defined(EIGEN_EXCEPTIONS) && !defined(EIGEN_USE_SYCL) && !defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_EXCEPTIONS
#endif


#ifdef EIGEN_EXCEPTIONS
#  define EIGEN_THROW_X(X) throw X
#  define EIGEN_THROW throw
#  define EIGEN_TRY try
#  define EIGEN_CATCH(X) catch (X)
#else
#  if defined(EIGEN_CUDA_ARCH)
#    define EIGEN_THROW_X(X) asm("trap;")
#    define EIGEN_THROW asm("trap;")
#  elif defined(EIGEN_HIP_DEVICE_COMPILE)
#    define EIGEN_THROW_X(X) asm("s_trap 0")
#    define EIGEN_THROW asm("s_trap 0")
#  else
#    define EIGEN_THROW_X(X) std::abort()
#    define EIGEN_THROW std::abort()
#  endif
#  define EIGEN_TRY if (true)
#  define EIGEN_CATCH(X) else
#endif


#if EIGEN_HAS_CXX11_NOEXCEPT
#   define EIGEN_INCLUDE_TYPE_TRAITS
#   define EIGEN_NOEXCEPT noexcept
#   define EIGEN_NOEXCEPT_IF(x) noexcept(x)
#   define EIGEN_NO_THROW noexcept(true)
#   define EIGEN_EXCEPTION_SPEC(X) noexcept(false)
#else
#   define EIGEN_NOEXCEPT
#   define EIGEN_NOEXCEPT_IF(x)
#   define EIGEN_NO_THROW throw()
#   if EIGEN_COMP_MSVC || EIGEN_COMP_CXXVER>=17
      // MSVC does not support exception specifications (warning C4290),
      // and they are deprecated in c++11 anyway. This is even an error in c++17.
#     define EIGEN_EXCEPTION_SPEC(X) throw()
#   else
#     define EIGEN_EXCEPTION_SPEC(X) throw(X)
#   endif
#endif

#if EIGEN_HAS_VARIADIC_TEMPLATES
// The all function is used to enable a variadic version of eigen_assert which can take a parameter pack as its input.
namespace Eigen {
namespace internal {

inline bool all(){ return true; }

template<typename T, typename ...Ts>
bool all(T t, Ts ... ts){ return t && all(ts...); }

}
}
#endif

#if EIGEN_HAS_CXX11_OVERRIDE_FINAL
// provide override and final specifiers if they are available:
#   define EIGEN_OVERRIDE override
#   define EIGEN_FINAL final
#else
#   define EIGEN_OVERRIDE
#   define EIGEN_FINAL
#endif

// Wrapping #pragma unroll in a macro since it is required for SYCL
#if defined(SYCL_DEVICE_ONLY)
  #if defined(_MSC_VER)
    #define EIGEN_UNROLL_LOOP __pragma(unroll)
  #else
    #define EIGEN_UNROLL_LOOP _Pragma("unroll")
  #endif
#else
  #define EIGEN_UNROLL_LOOP
#endif

#endif // EIGEN_MACROS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/Memory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Kenneth Riddile <kfriddile@yahoo.com>
// Copyright (C) 2010 Hauke Heibel <hauke.heibel@gmail.com>
// Copyright (C) 2010 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2013 Pavel Holoborodko <pavel@holoborodko.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/*****************************************************************************
*** Platform checks for aligned malloc functions                           ***
*****************************************************************************/

#ifndef EIGEN_MEMORY_H
#define EIGEN_MEMORY_H

#ifndef EIGEN_MALLOC_ALREADY_ALIGNED

// Try to determine automatically if malloc is already aligned.

// On 64-bit systems, glibc's malloc returns 16-byte-aligned pointers, see:
//   http://www.gnu.org/s/libc/manual/html_node/Aligned-Memory-Blocks.html
// This is true at least since glibc 2.8.
// This leaves the question how to detect 64-bit. According to this document,
//   http://gcc.fyxm.net/summit/2003/Porting%20to%2064%20bit.pdf
// page 114, "[The] LP64 model [...] is used by all 64-bit UNIX ports" so it's indeed
// quite safe, at least within the context of glibc, to equate 64-bit with LP64.
#if defined(__GLIBC__) && ((__GLIBC__>=2 && __GLIBC_MINOR__ >= 8) || __GLIBC__>2) \
 && defined(__LP64__) && ! defined( __SANITIZE_ADDRESS__ ) && (EIGEN_DEFAULT_ALIGN_BYTES == 16)
  #define EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED 0
#endif

// FreeBSD 6 seems to have 16-byte aligned malloc
//   See http://svn.freebsd.org/viewvc/base/stable/6/lib/libc/stdlib/malloc.c?view=markup
// FreeBSD 7 seems to have 16-byte aligned malloc except on ARM and MIPS architectures
//   See http://svn.freebsd.org/viewvc/base/stable/7/lib/libc/stdlib/malloc.c?view=markup
#if defined(__FreeBSD__) && !(EIGEN_ARCH_ARM || EIGEN_ARCH_MIPS) && (EIGEN_DEFAULT_ALIGN_BYTES == 16)
  #define EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED 0
#endif

#if (EIGEN_OS_MAC && (EIGEN_DEFAULT_ALIGN_BYTES == 16))     \
 || (EIGEN_OS_WIN64 && (EIGEN_DEFAULT_ALIGN_BYTES == 16))   \
 || EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED              \
 || EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED
  #define EIGEN_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_MALLOC_ALREADY_ALIGNED 0
#endif

#endif

namespace Eigen {

namespace internal {

EIGEN_DEVICE_FUNC
inline void throw_std_bad_alloc()
{
  #ifdef EIGEN_EXCEPTIONS
    throw std::bad_alloc();
  #else
    std::size_t huge = static_cast<std::size_t>(-1);
    #if defined(EIGEN_HIPCC)
    //
    // calls to "::operator new" are to be treated as opaque function calls (i.e no inlining),
    // and as a consequence the code in the #else block triggers the hipcc warning :
    // "no overloaded function has restriction specifiers that are compatible with the ambient context"
    //
    // "throw_std_bad_alloc" has the EIGEN_DEVICE_FUNC attribute, so it seems that hipcc expects
    // the same on "operator new"
    // Reverting code back to the old version in this #if block for the hipcc compiler
    //
    new int[huge];
    #else
    void* unused = ::operator new(huge);
    EIGEN_UNUSED_VARIABLE(unused);
    #endif
  #endif
}

/*****************************************************************************
*** Implementation of handmade aligned functions                           ***
*****************************************************************************/

/* ----- Hand made implementations of aligned malloc/free and realloc ----- */

/** \internal Like malloc, but the returned pointer is guaranteed to be 16-byte aligned.
  * Fast, but wastes 16 additional bytes of memory. Does not throw any exception.
  */
EIGEN_DEVICE_FUNC inline void* handmade_aligned_malloc(std::size_t size, std::size_t alignment = EIGEN_DEFAULT_ALIGN_BYTES)
{
  eigen_assert(alignment >= sizeof(void*) && (alignment & (alignment-1)) == 0 && "Alignment must be at least sizeof(void*) and a power of 2");

  EIGEN_USING_STD(malloc)
  void *original = malloc(size+alignment);
  
  if (original == 0) return 0;
  void *aligned = reinterpret_cast<void*>((reinterpret_cast<std::size_t>(original) & ~(std::size_t(alignment-1))) + alignment);
  *(reinterpret_cast<void**>(aligned) - 1) = original;
  return aligned;
}

/** \internal Frees memory allocated with handmade_aligned_malloc */
EIGEN_DEVICE_FUNC inline void handmade_aligned_free(void *ptr)
{
  if (ptr) {
    EIGEN_USING_STD(free)
    free(*(reinterpret_cast<void**>(ptr) - 1));
  }
}

/** \internal
  * \brief Reallocates aligned memory.
  * Since we know that our handmade version is based on std::malloc
  * we can use std::realloc to implement efficient reallocation.
  */
inline void* handmade_aligned_realloc(void* ptr, std::size_t size, std::size_t = 0)
{
  if (ptr == 0) return handmade_aligned_malloc(size);
  void *original = *(reinterpret_cast<void**>(ptr) - 1);
  std::ptrdiff_t previous_offset = static_cast<char *>(ptr)-static_cast<char *>(original);
  original = std::realloc(original,size+EIGEN_DEFAULT_ALIGN_BYTES);
  if (original == 0) return 0;
  void *aligned = reinterpret_cast<void*>((reinterpret_cast<std::size_t>(original) & ~(std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1))) + EIGEN_DEFAULT_ALIGN_BYTES);
  void *previous_aligned = static_cast<char *>(original)+previous_offset;
  if(aligned!=previous_aligned)
    std::memmove(aligned, previous_aligned, size);

  *(reinterpret_cast<void**>(aligned) - 1) = original;
  return aligned;
}

/*****************************************************************************
*** Implementation of portable aligned versions of malloc/free/realloc     ***
*****************************************************************************/

#ifdef EIGEN_NO_MALLOC
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{
  eigen_assert(false && "heap allocation is forbidden (EIGEN_NO_MALLOC is defined)");
}
#elif defined EIGEN_RUNTIME_NO_MALLOC
EIGEN_DEVICE_FUNC inline bool is_malloc_allowed_impl(bool update, bool new_value = false)
{
  static bool value = true;
  if (update == 1)
    value = new_value;
  return value;
}
EIGEN_DEVICE_FUNC inline bool is_malloc_allowed() { return is_malloc_allowed_impl(false); }
EIGEN_DEVICE_FUNC inline bool set_is_malloc_allowed(bool new_value) { return is_malloc_allowed_impl(true, new_value); }
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{
  eigen_assert(is_malloc_allowed() && "heap allocation is forbidden (EIGEN_RUNTIME_NO_MALLOC is defined and g_is_malloc_allowed is false)");
}
#else
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{}
#endif

/** \internal Allocates \a size bytes. The returned pointer is guaranteed to have 16 or 32 bytes alignment depending on the requirements.
  * On allocation error, the returned pointer is null, and std::bad_alloc is thrown.
  */
EIGEN_DEVICE_FUNC inline void* aligned_malloc(std::size_t size)
{
  check_that_malloc_is_allowed();

  void *result;
  #if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED

    EIGEN_USING_STD(malloc)
    result = malloc(size);

    #if EIGEN_DEFAULT_ALIGN_BYTES==16
    eigen_assert((size<16 || (std::size_t(result)%16)==0) && "System's malloc returned an unaligned pointer. Compile with EIGEN_MALLOC_ALREADY_ALIGNED=0 to fallback to handmade aligned memory allocator.");
    #endif
  #else
    result = handmade_aligned_malloc(size);
  #endif

  if(!result && size)
    throw_std_bad_alloc();

  return result;
}

/** \internal Frees memory allocated with aligned_malloc. */
EIGEN_DEVICE_FUNC inline void aligned_free(void *ptr)
{
  #if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED

    EIGEN_USING_STD(free)
    free(ptr);

  #else
    handmade_aligned_free(ptr);
  #endif
}

/**
  * \internal
  * \brief Reallocates an aligned block of memory.
  * \throws std::bad_alloc on allocation failure
  */
inline void* aligned_realloc(void *ptr, std::size_t new_size, std::size_t old_size)
{
  EIGEN_UNUSED_VARIABLE(old_size)

  void *result;
#if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED
  result = std::realloc(ptr,new_size);
#else
  result = handmade_aligned_realloc(ptr,new_size,old_size);
#endif

  if (!result && new_size)
    throw_std_bad_alloc();

  return result;
}

/*****************************************************************************
*** Implementation of conditionally aligned functions                      ***
*****************************************************************************/

/** \internal Allocates \a size bytes. If Align is true, then the returned ptr is 16-byte-aligned.
  * On allocation error, the returned pointer is null, and a std::bad_alloc is thrown.
  */
template<bool Align> EIGEN_DEVICE_FUNC inline void* conditional_aligned_malloc(std::size_t size)
{
  return aligned_malloc(size);
}

template<> EIGEN_DEVICE_FUNC inline void* conditional_aligned_malloc<false>(std::size_t size)
{
  check_that_malloc_is_allowed();

  EIGEN_USING_STD(malloc)
  void *result = malloc(size);

  if(!result && size)
    throw_std_bad_alloc();
  return result;
}

/** \internal Frees memory allocated with conditional_aligned_malloc */
template<bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_free(void *ptr)
{
  aligned_free(ptr);
}

template<> EIGEN_DEVICE_FUNC inline void conditional_aligned_free<false>(void *ptr)
{
  EIGEN_USING_STD(free)
  free(ptr);
}

template<bool Align> inline void* conditional_aligned_realloc(void* ptr, std::size_t new_size, std::size_t old_size)
{
  return aligned_realloc(ptr, new_size, old_size);
}

template<> inline void* conditional_aligned_realloc<false>(void* ptr, std::size_t new_size, std::size_t)
{
  return std::realloc(ptr, new_size);
}

/*****************************************************************************
*** Construction/destruction of array elements                             ***
*****************************************************************************/

/** \internal Destructs the elements of an array.
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline void destruct_elements_of_array(T *ptr, std::size_t size)
{
  // always destruct an array starting from the end.
  if(ptr)
    while(size) ptr[--size].~T();
}

/** \internal Constructs the elements of an array.
  * The \a size parameter tells on how many objects to call the constructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline T* construct_elements_of_array(T *ptr, std::size_t size)
{
  std::size_t i;
  EIGEN_TRY
  {
      for (i = 0; i < size; ++i) ::new (ptr + i) T;
      return ptr;
  }
  EIGEN_CATCH(...)
  {
    destruct_elements_of_array(ptr, i);
    EIGEN_THROW;
  }
  return NULL;
}

/*****************************************************************************
*** Implementation of aligned new/delete-like functions                    ***
*****************************************************************************/

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void check_size_for_overflow(std::size_t size)
{
  if(size > std::size_t(-1) / sizeof(T))
    throw_std_bad_alloc();
}

/** \internal Allocates \a size objects of type T. The returned pointer is guaranteed to have 16 bytes alignment.
  * On allocation error, the returned pointer is undefined, but a std::bad_alloc is thrown.
  * The default constructor of T is called.
  */
template<typename T> EIGEN_DEVICE_FUNC inline T* aligned_new(std::size_t size)
{
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(aligned_malloc(sizeof(T)*size));
  EIGEN_TRY
  {
    return construct_elements_of_array(result, size);
  }
  EIGEN_CATCH(...)
  {
    aligned_free(result);
    EIGEN_THROW;
  }
  return result;
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_new(std::size_t size)
{
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(conditional_aligned_malloc<Align>(sizeof(T)*size));
  EIGEN_TRY
  {
    return construct_elements_of_array(result, size);
  }
  EIGEN_CATCH(...)
  {
    conditional_aligned_free<Align>(result);
    EIGEN_THROW;
  }
  return result;
}

/** \internal Deletes objects constructed with aligned_new
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline void aligned_delete(T *ptr, std::size_t size)
{
  destruct_elements_of_array<T>(ptr, size);
  Eigen::internal::aligned_free(ptr);
}

/** \internal Deletes objects constructed with conditional_aligned_new
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T, bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_delete(T *ptr, std::size_t size)
{
  destruct_elements_of_array<T>(ptr, size);
  conditional_aligned_free<Align>(ptr);
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_realloc_new(T* pts, std::size_t new_size, std::size_t old_size)
{
  check_size_for_overflow<T>(new_size);
  check_size_for_overflow<T>(old_size);
  if(new_size < old_size)
    destruct_elements_of_array(pts+new_size, old_size-new_size);
  T *result = reinterpret_cast<T*>(conditional_aligned_realloc<Align>(reinterpret_cast<void*>(pts), sizeof(T)*new_size, sizeof(T)*old_size));
  if(new_size > old_size)
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result+old_size, new_size-old_size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}


template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_new_auto(std::size_t size)
{
  if(size==0)
    return 0; // short-cut. Also fixes Bug 884
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(conditional_aligned_malloc<Align>(sizeof(T)*size));
  if(NumTraits<T>::RequireInitialization)
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result, size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}

template<typename T, bool Align> inline T* conditional_aligned_realloc_new_auto(T* pts, std::size_t new_size, std::size_t old_size)
{
  check_size_for_overflow<T>(new_size);
  check_size_for_overflow<T>(old_size);
  if(NumTraits<T>::RequireInitialization && (new_size < old_size))
    destruct_elements_of_array(pts+new_size, old_size-new_size);
  T *result = reinterpret_cast<T*>(conditional_aligned_realloc<Align>(reinterpret_cast<void*>(pts), sizeof(T)*new_size, sizeof(T)*old_size));
  if(NumTraits<T>::RequireInitialization && (new_size > old_size))
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result+old_size, new_size-old_size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_delete_auto(T *ptr, std::size_t size)
{
  if(NumTraits<T>::RequireInitialization)
    destruct_elements_of_array<T>(ptr, size);
  conditional_aligned_free<Align>(ptr);
}

/****************************************************************************/

/** \internal Returns the index of the first element of the array that is well aligned with respect to the requested \a Alignment.
  *
  * \tparam Alignment requested alignment in Bytes.
  * \param array the address of the start of the array
  * \param size the size of the array
  *
  * \note If no element of the array is well aligned or the requested alignment is not a multiple of a scalar,
  * the size of the array is returned. For example with SSE, the requested alignment is typically 16-bytes. If
  * packet size for the given scalar type is 1, then everything is considered well-aligned.
  *
  * \note Otherwise, if the Alignment is larger that the scalar size, we rely on the assumptions that sizeof(Scalar) is a
  * power of 2. On the other hand, we do not assume that the array address is a multiple of sizeof(Scalar), as that fails for
  * example with Scalar=double on certain 32-bit platforms, see bug #79.
  *
  * There is also the variant first_aligned(const MatrixBase&) defined in DenseCoeffsBase.h.
  * \sa first_default_aligned()
  */
template<int Alignment, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC inline Index first_aligned(const Scalar* array, Index size)
{
  const Index ScalarSize = sizeof(Scalar);
  const Index AlignmentSize = Alignment / ScalarSize;
  const Index AlignmentMask = AlignmentSize-1;

  if(AlignmentSize<=1)
  {
    // Either the requested alignment if smaller than a scalar, or it exactly match a 1 scalar
    // so that all elements of the array have the same alignment.
    return 0;
  }
  else if( (UIntPtr(array) & (sizeof(Scalar)-1)) || (Alignment%ScalarSize)!=0)
  {
    // The array is not aligned to the size of a single scalar, or the requested alignment is not a multiple of the scalar size.
    // Consequently, no element of the array is well aligned.
    return size;
  }
  else
  {
    Index first = (AlignmentSize - (Index((UIntPtr(array)/sizeof(Scalar))) & AlignmentMask)) & AlignmentMask;
    return (first < size) ? first : size;
  }
}

/** \internal Returns the index of the first element of the array that is well aligned with respect the largest packet requirement.
   * \sa first_aligned(Scalar*,Index) and first_default_aligned(DenseBase<Derived>) */
template<typename Scalar, typename Index>
EIGEN_DEVICE_FUNC inline Index first_default_aligned(const Scalar* array, Index size)
{
  typedef typename packet_traits<Scalar>::type DefaultPacketType;
  return first_aligned<unpacket_traits<DefaultPacketType>::alignment>(array, size);
}

/** \internal Returns the smallest integer multiple of \a base and greater or equal to \a size
  */
template<typename Index>
inline Index first_multiple(Index size, Index base)
{
  return ((size+base-1)/base)*base;
}

// std::copy is much slower than memcpy, so let's introduce a smart_copy which
// use memcpy on trivial types, i.e., on types that does not require an initialization ctor.
template<typename T, bool UseMemcpy> struct smart_copy_helper;

template<typename T> EIGEN_DEVICE_FUNC void smart_copy(const T* start, const T* end, T* target)
{
  smart_copy_helper<T,!NumTraits<T>::RequireInitialization>::run(start, end, target);
}

template<typename T> struct smart_copy_helper<T,true> {
  EIGEN_DEVICE_FUNC static inline void run(const T* start, const T* end, T* target)
  {
    IntPtr size = IntPtr(end)-IntPtr(start);
    if(size==0) return;
    eigen_internal_assert(start!=0 && end!=0 && target!=0);
    EIGEN_USING_STD(memcpy)
    memcpy(target, start, size);
  }
};

template<typename T> struct smart_copy_helper<T,false> {
  EIGEN_DEVICE_FUNC static inline void run(const T* start, const T* end, T* target)
  { std::copy(start, end, target); }
};

// intelligent memmove. falls back to std::memmove for POD types, uses std::copy otherwise.
template<typename T, bool UseMemmove> struct smart_memmove_helper;

template<typename T> void smart_memmove(const T* start, const T* end, T* target)
{
  smart_memmove_helper<T,!NumTraits<T>::RequireInitialization>::run(start, end, target);
}

template<typename T> struct smart_memmove_helper<T,true> {
  static inline void run(const T* start, const T* end, T* target)
  {
    IntPtr size = IntPtr(end)-IntPtr(start);
    if(size==0) return;
    eigen_internal_assert(start!=0 && end!=0 && target!=0);
    std::memmove(target, start, size);
  }
};

template<typename T> struct smart_memmove_helper<T,false> {
  static inline void run(const T* start, const T* end, T* target)
  {
    if (UIntPtr(target) < UIntPtr(start))
    {
      std::copy(start, end, target);
    }
    else
    {
      std::ptrdiff_t count = (std::ptrdiff_t(end)-std::ptrdiff_t(start)) / sizeof(T);
      std::copy_backward(start, end, target + count);
    }
  }
};

#if EIGEN_HAS_RVALUE_REFERENCES
template<typename T> EIGEN_DEVICE_FUNC T* smart_move(T* start, T* end, T* target)
{
  return std::move(start, end, target);
}
#else
template<typename T> EIGEN_DEVICE_FUNC T* smart_move(T* start, T* end, T* target)
{
  return std::copy(start, end, target);
}
#endif

/*****************************************************************************
*** Implementation of runtime stack allocation (falling back to malloc)    ***
*****************************************************************************/

// you can overwrite Eigen's default behavior regarding alloca by defining EIGEN_ALLOCA
// to the appropriate stack allocation function
#if ! defined EIGEN_ALLOCA && ! defined EIGEN_GPU_COMPILE_PHASE
  #if EIGEN_OS_LINUX || EIGEN_OS_MAC || (defined alloca)
    #define EIGEN_ALLOCA alloca
  #elif EIGEN_COMP_MSVC
    #define EIGEN_ALLOCA _alloca
  #endif
#endif

// With clang -Oz -mthumb, alloca changes the stack pointer in a way that is
// not allowed in Thumb2. -DEIGEN_STACK_ALLOCATION_LIMIT=0 doesn't work because
// the compiler still emits bad code because stack allocation checks use "<=".
// TODO: Eliminate after https://bugs.llvm.org/show_bug.cgi?id=23772
// is fixed.
#if defined(__clang__) && defined(__thumb__)
  #undef EIGEN_ALLOCA
#endif

// This helper class construct the allocated memory, and takes care of destructing and freeing the handled data
// at destruction time. In practice this helper class is mainly useful to avoid memory leak in case of exceptions.
template<typename T> class aligned_stack_memory_handler : noncopyable
{
  public:
    /* Creates a stack_memory_handler responsible for the buffer \a ptr of size \a size.
     * Note that \a ptr can be 0 regardless of the other parameters.
     * This constructor takes care of constructing/initializing the elements of the buffer if required by the scalar type T (see NumTraits<T>::RequireInitialization).
     * In this case, the buffer elements will also be destructed when this handler will be destructed.
     * Finally, if \a dealloc is true, then the pointer \a ptr is freed.
     **/
    EIGEN_DEVICE_FUNC
    aligned_stack_memory_handler(T* ptr, std::size_t size, bool dealloc)
      : m_ptr(ptr), m_size(size), m_deallocate(dealloc)
    {
      if(NumTraits<T>::RequireInitialization && m_ptr)
        Eigen::internal::construct_elements_of_array(m_ptr, size);
    }
    EIGEN_DEVICE_FUNC
    ~aligned_stack_memory_handler()
    {
      if(NumTraits<T>::RequireInitialization && m_ptr)
        Eigen::internal::destruct_elements_of_array<T>(m_ptr, m_size);
      if(m_deallocate)
        Eigen::internal::aligned_free(m_ptr);
    }
  protected:
    T* m_ptr;
    std::size_t m_size;
    bool m_deallocate;
};

#ifdef EIGEN_ALLOCA

template<typename Xpr, int NbEvaluations,
         bool MapExternalBuffer = nested_eval<Xpr,NbEvaluations>::Evaluate && Xpr::MaxSizeAtCompileTime==Dynamic
         >
struct local_nested_eval_wrapper
{
  static const bool NeedExternalBuffer = false;
  typedef typename Xpr::Scalar Scalar;
  typedef typename nested_eval<Xpr,NbEvaluations>::type ObjectType;
  ObjectType object;

  EIGEN_DEVICE_FUNC
  local_nested_eval_wrapper(const Xpr& xpr, Scalar* ptr) : object(xpr)
  {
    EIGEN_UNUSED_VARIABLE(ptr);
    eigen_internal_assert(ptr==0);
  }
};

template<typename Xpr, int NbEvaluations>
struct local_nested_eval_wrapper<Xpr,NbEvaluations,true>
{
  static const bool NeedExternalBuffer = true;
  typedef typename Xpr::Scalar Scalar;
  typedef typename plain_object_eval<Xpr>::type PlainObject;
  typedef Map<PlainObject,EIGEN_DEFAULT_ALIGN_BYTES> ObjectType;
  ObjectType object;

  EIGEN_DEVICE_FUNC
  local_nested_eval_wrapper(const Xpr& xpr, Scalar* ptr)
    : object(ptr==0 ? reinterpret_cast<Scalar*>(Eigen::internal::aligned_malloc(sizeof(Scalar)*xpr.size())) : ptr, xpr.rows(), xpr.cols()),
      m_deallocate(ptr==0)
  {
    if(NumTraits<Scalar>::RequireInitialization && object.data())
      Eigen::internal::construct_elements_of_array(object.data(), object.size());
    object = xpr;
  }

  EIGEN_DEVICE_FUNC
  ~local_nested_eval_wrapper()
  {
    if(NumTraits<Scalar>::RequireInitialization && object.data())
      Eigen::internal::destruct_elements_of_array(object.data(), object.size());
    if(m_deallocate)
      Eigen::internal::aligned_free(object.data());
  }

private:
  bool m_deallocate;
};

#endif // EIGEN_ALLOCA

template<typename T> class scoped_array : noncopyable
{
  T* m_ptr;
public:
  explicit scoped_array(std::ptrdiff_t size)
  {
    m_ptr = new T[size];
  }
  ~scoped_array()
  {
    delete[] m_ptr;
  }
  T& operator[](std::ptrdiff_t i) { return m_ptr[i]; }
  const T& operator[](std::ptrdiff_t i) const { return m_ptr[i]; }
  T* &ptr() { return m_ptr; }
  const T* ptr() const { return m_ptr; }
  operator const T*() const { return m_ptr; }
};

template<typename T> void swap(scoped_array<T> &a,scoped_array<T> &b)
{
  std::swap(a.ptr(),b.ptr());
}

} // end namespace internal

/** \internal
  *
  * The macro ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) declares, allocates,
  * and construct an aligned buffer named NAME of SIZE elements of type TYPE on the stack
  * if the size in bytes is smaller than EIGEN_STACK_ALLOCATION_LIMIT, and if stack allocation is supported by the platform
  * (currently, this is Linux, OSX and Visual Studio only). Otherwise the memory is allocated on the heap.
  * The allocated buffer is automatically deleted when exiting the scope of this declaration.
  * If BUFFER is non null, then the declared variable is simply an alias for BUFFER, and no allocation/deletion occurs.
  * Here is an example:
  * \code
  * {
  *   ei_declare_aligned_stack_constructed_variable(float,data,size,0);
  *   // use data[0] to data[size-1]
  * }
  * \endcode
  * The underlying stack allocation function can controlled with the EIGEN_ALLOCA preprocessor token.
  *
  * The macro ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) is analogue to
  * \code
  *   typename internal::nested_eval<XPRT_T,N>::type NAME(XPR);
  * \endcode
  * with the advantage of using aligned stack allocation even if the maximal size of XPR at compile time is unknown.
  * This is accomplished through alloca if this later is supported and if the required number of bytes
  * is below EIGEN_STACK_ALLOCATION_LIMIT.
  */
#ifdef EIGEN_ALLOCA

  #if EIGEN_DEFAULT_ALIGN_BYTES>0
    // We always manually re-align the result of EIGEN_ALLOCA.
    // If alloca is already aligned, the compiler should be smart enough to optimize away the re-alignment.
    #define EIGEN_ALIGNED_ALLOCA(SIZE) reinterpret_cast<void*>((internal::UIntPtr(EIGEN_ALLOCA(SIZE+EIGEN_DEFAULT_ALIGN_BYTES-1)) + EIGEN_DEFAULT_ALIGN_BYTES-1) & ~(std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1)))
  #else
    #define EIGEN_ALIGNED_ALLOCA(SIZE) EIGEN_ALLOCA(SIZE)
  #endif

  #define ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) \
    Eigen::internal::check_size_for_overflow<TYPE>(SIZE); \
    TYPE* NAME = (BUFFER)!=0 ? (BUFFER) \
               : reinterpret_cast<TYPE*>( \
                      (sizeof(TYPE)*SIZE<=EIGEN_STACK_ALLOCATION_LIMIT) ? EIGEN_ALIGNED_ALLOCA(sizeof(TYPE)*SIZE) \
                    : Eigen::internal::aligned_malloc(sizeof(TYPE)*SIZE) );  \
    Eigen::internal::aligned_stack_memory_handler<TYPE> EIGEN_CAT(NAME,_stack_memory_destructor)((BUFFER)==0 ? NAME : 0,SIZE,sizeof(TYPE)*SIZE>EIGEN_STACK_ALLOCATION_LIMIT)


  #define ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) \
    Eigen::internal::local_nested_eval_wrapper<XPR_T,N> EIGEN_CAT(NAME,_wrapper)(XPR, reinterpret_cast<typename XPR_T::Scalar*>( \
      ( (Eigen::internal::local_nested_eval_wrapper<XPR_T,N>::NeedExternalBuffer) && ((sizeof(typename XPR_T::Scalar)*XPR.size())<=EIGEN_STACK_ALLOCATION_LIMIT) ) \
        ? EIGEN_ALIGNED_ALLOCA( sizeof(typename XPR_T::Scalar)*XPR.size() ) : 0 ) ) ; \
    typename Eigen::internal::local_nested_eval_wrapper<XPR_T,N>::ObjectType NAME(EIGEN_CAT(NAME,_wrapper).object)

#else

  #define ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) \
    Eigen::internal::check_size_for_overflow<TYPE>(SIZE); \
    TYPE* NAME = (BUFFER)!=0 ? BUFFER : reinterpret_cast<TYPE*>(Eigen::internal::aligned_malloc(sizeof(TYPE)*SIZE));    \
    Eigen::internal::aligned_stack_memory_handler<TYPE> EIGEN_CAT(NAME,_stack_memory_destructor)((BUFFER)==0 ? NAME : 0,SIZE,true)


#define ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) typename Eigen::internal::nested_eval<XPR_T,N>::type NAME(XPR)

#endif


/*****************************************************************************
*** Implementation of EIGEN_MAKE_ALIGNED_OPERATOR_NEW [_IF]                ***
*****************************************************************************/

#if EIGEN_HAS_CXX17_OVERALIGN

// C++17 -> no need to bother about alignment anymore :)

#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar,Size)

#else

// HIP does not support new/delete on device.
#if EIGEN_MAX_ALIGN_BYTES!=0 && !defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void* operator new(std::size_t size, const std::nothrow_t&) EIGEN_NO_THROW { \
        EIGEN_TRY { return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); } \
        EIGEN_CATCH (...) { return 0; } \
      }
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void *operator new(std::size_t size) { \
        return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); \
      } \
      EIGEN_DEVICE_FUNC \
      void *operator new[](std::size_t size) { \
        return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); \
      } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * ptr) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * ptr) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * ptr, std::size_t /* sz */) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * ptr, std::size_t /* sz */) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      /* in-place new and delete. since (at least afaik) there is no actual   */ \
      /* memory allocated we can safely let the default implementation handle */ \
      /* this particular case. */ \
      EIGEN_DEVICE_FUNC \
      static void *operator new(std::size_t size, void *ptr) { return ::operator new(size,ptr); } \
      EIGEN_DEVICE_FUNC \
      static void *operator new[](std::size_t size, void* ptr) { return ::operator new[](size,ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * memory, void *ptr) EIGEN_NO_THROW { return ::operator delete(memory,ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * memory, void *ptr) EIGEN_NO_THROW { return ::operator delete[](memory,ptr); } \
      /* nothrow-new (returns zero instead of std::bad_alloc) */ \
      EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void operator delete(void *ptr, const std::nothrow_t&) EIGEN_NO_THROW { \
        Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); \
      } \
      typedef void eigen_aligned_operator_new_marker_type;
#else
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)
#endif

#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(true)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar,Size)                        \
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(bool(                                                             \
        ((Size)!=Eigen::Dynamic) &&                                                                    \
        (((EIGEN_MAX_ALIGN_BYTES>=16) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES  )==0)) ||    \
         ((EIGEN_MAX_ALIGN_BYTES>=32) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES/2)==0)) ||    \
         ((EIGEN_MAX_ALIGN_BYTES>=64) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES/4)==0))   )))

#endif

/****************************************************************************/

/** \class aligned_allocator
* \ingroup Core_Module
*
* \brief STL compatible allocator to use with types requiring a non standrad alignment.
*
* The memory is aligned as for dynamically aligned matrix/array types such as MatrixXd.
* By default, it will thus provide at least 16 bytes alignment and more in following cases:
*  - 32 bytes alignment if AVX is enabled.
*  - 64 bytes alignment if AVX512 is enabled.
*
* This can be controlled using the \c EIGEN_MAX_ALIGN_BYTES macro as documented
* \link TopicPreprocessorDirectivesPerformance there \endlink.
*
* Example:
* \code
* // Matrix4f requires 16 bytes alignment:
* std::map< int, Matrix4f, std::less<int>,
*           aligned_allocator<std::pair<const int, Matrix4f> > > my_map_mat4;
* // Vector3f does not require 16 bytes alignment, no need to use Eigen's allocator:
* std::map< int, Vector3f > my_map_vec3;
* \endcode
*
* \sa \blank \ref TopicStlContainers.
*/
template<class T>
class aligned_allocator : public std::allocator<T>
{
public:
  typedef std::size_t     size_type;
  typedef std::ptrdiff_t  difference_type;
  typedef T*              pointer;
  typedef const T*        const_pointer;
  typedef T&              reference;
  typedef const T&        const_reference;
  typedef T               value_type;

  template<class U>
  struct rebind
  {
    typedef aligned_allocator<U> other;
  };

  aligned_allocator() : std::allocator<T>() {}

  aligned_allocator(const aligned_allocator& other) : std::allocator<T>(other) {}

  template<class U>
  aligned_allocator(const aligned_allocator<U>& other) : std::allocator<T>(other) {}

  ~aligned_allocator() {}

  #if EIGEN_COMP_GNUC_STRICT && EIGEN_GNUC_AT_LEAST(7,0)
  // In gcc std::allocator::max_size() is bugged making gcc triggers a warning:
  // eigen/Eigen/src/Core/util/Memory.h:189:12: warning: argument 1 value '18446744073709551612' exceeds maximum object size 9223372036854775807
  // See https://gcc.gnu.org/bugzilla/show_bug.cgi?id=87544
  size_type max_size() const {
    return (std::numeric_limits<std::ptrdiff_t>::max)()/sizeof(T);
  }
  #endif

  pointer allocate(size_type num, const void* /*hint*/ = 0)
  {
    internal::check_size_for_overflow<T>(num);
    return static_cast<pointer>( internal::aligned_malloc(num * sizeof(T)) );
  }

  void deallocate(pointer p, size_type /*num*/)
  {
    internal::aligned_free(p);
  }
};

//---------- Cache sizes ----------

#if !defined(EIGEN_NO_CPUID)
#  if EIGEN_COMP_GNUC && EIGEN_ARCH_i386_OR_x86_64
#    if defined(__PIC__) && EIGEN_ARCH_i386
       // Case for x86 with PIC
#      define EIGEN_CPUID(abcd,func,id) \
         __asm__ __volatile__ ("xchgl %%ebx, %k1;cpuid; xchgl %%ebx,%k1": "=a" (abcd[0]), "=&r" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "a" (func), "c" (id));
#    elif defined(__PIC__) && EIGEN_ARCH_x86_64
       // Case for x64 with PIC. In theory this is only a problem with recent gcc and with medium or large code model, not with the default small code model.
       // However, we cannot detect which code model is used, and the xchg overhead is negligible anyway.
#      define EIGEN_CPUID(abcd,func,id) \
        __asm__ __volatile__ ("xchg{q}\t{%%}rbx, %q1; cpuid; xchg{q}\t{%%}rbx, %q1": "=a" (abcd[0]), "=&r" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "0" (func), "2" (id));
#    else
       // Case for x86_64 or x86 w/o PIC
#      define EIGEN_CPUID(abcd,func,id) \
         __asm__ __volatile__ ("cpuid": "=a" (abcd[0]), "=b" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "0" (func), "2" (id) );
#    endif
#  elif EIGEN_COMP_MSVC
#    if (EIGEN_COMP_MSVC > 1500) && EIGEN_ARCH_i386_OR_x86_64
#      define EIGEN_CPUID(abcd,func,id) __cpuidex((int*)abcd,func,id)
#    endif
#  endif
#endif

namespace internal {

#ifdef EIGEN_CPUID

inline bool cpuid_is_vendor(int abcd[4], const int vendor[3])
{
  return abcd[1]==vendor[0] && abcd[3]==vendor[1] && abcd[2]==vendor[2];
}

inline void queryCacheSizes_intel_direct(int& l1, int& l2, int& l3)
{
  int abcd[4];
  l1 = l2 = l3 = 0;
  int cache_id = 0;
  int cache_type = 0;
  do {
    abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
    EIGEN_CPUID(abcd,0x4,cache_id);
    cache_type  = (abcd[0] & 0x0F) >> 0;
    if(cache_type==1||cache_type==3) // data or unified cache
    {
      int cache_level = (abcd[0] & 0xE0) >> 5;  // A[7:5]
      int ways        = (abcd[1] & 0xFFC00000) >> 22; // B[31:22]
      int partitions  = (abcd[1] & 0x003FF000) >> 12; // B[21:12]
      int line_size   = (abcd[1] & 0x00000FFF) >>  0; // B[11:0]
      int sets        = (abcd[2]);                    // C[31:0]

      int cache_size = (ways+1) * (partitions+1) * (line_size+1) * (sets+1);

      switch(cache_level)
      {
        case 1: l1 = cache_size; break;
        case 2: l2 = cache_size; break;
        case 3: l3 = cache_size; break;
        default: break;
      }
    }
    cache_id++;
  } while(cache_type>0 && cache_id<16);
}

inline void queryCacheSizes_intel_codes(int& l1, int& l2, int& l3)
{
  int abcd[4];
  abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
  l1 = l2 = l3 = 0;
  EIGEN_CPUID(abcd,0x00000002,0);
  unsigned char * bytes = reinterpret_cast<unsigned char *>(abcd)+2;
  bool check_for_p2_core2 = false;
  for(int i=0; i<14; ++i)
  {
    switch(bytes[i])
    {
      case 0x0A: l1 = 8; break;   // 0Ah   data L1 cache, 8 KB, 2 ways, 32 byte lines
      case 0x0C: l1 = 16; break;  // 0Ch   data L1 cache, 16 KB, 4 ways, 32 byte lines
      case 0x0E: l1 = 24; break;  // 0Eh   data L1 cache, 24 KB, 6 ways, 64 byte lines
      case 0x10: l1 = 16; break;  // 10h   data L1 cache, 16 KB, 4 ways, 32 byte lines (IA-64)
      case 0x15: l1 = 16; break;  // 15h   code L1 cache, 16 KB, 4 ways, 32 byte lines (IA-64)
      case 0x2C: l1 = 32; break;  // 2Ch   data L1 cache, 32 KB, 8 ways, 64 byte lines
      case 0x30: l1 = 32; break;  // 30h   code L1 cache, 32 KB, 8 ways, 64 byte lines
      case 0x60: l1 = 16; break;  // 60h   data L1 cache, 16 KB, 8 ways, 64 byte lines, sectored
      case 0x66: l1 = 8; break;   // 66h   data L1 cache, 8 KB, 4 ways, 64 byte lines, sectored
      case 0x67: l1 = 16; break;  // 67h   data L1 cache, 16 KB, 4 ways, 64 byte lines, sectored
      case 0x68: l1 = 32; break;  // 68h   data L1 cache, 32 KB, 4 ways, 64 byte lines, sectored
      case 0x1A: l2 = 96; break;   // code and data L2 cache, 96 KB, 6 ways, 64 byte lines (IA-64)
      case 0x22: l3 = 512; break;   // code and data L3 cache, 512 KB, 4 ways (!), 64 byte lines, dual-sectored
      case 0x23: l3 = 1024; break;   // code and data L3 cache, 1024 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x25: l3 = 2048; break;   // code and data L3 cache, 2048 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x29: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x39: l2 = 128; break;   // code and data L2 cache, 128 KB, 4 ways, 64 byte lines, sectored
      case 0x3A: l2 = 192; break;   // code and data L2 cache, 192 KB, 6 ways, 64 byte lines, sectored
      case 0x3B: l2 = 128; break;   // code and data L2 cache, 128 KB, 2 ways, 64 byte lines, sectored
      case 0x3C: l2 = 256; break;   // code and data L2 cache, 256 KB, 4 ways, 64 byte lines, sectored
      case 0x3D: l2 = 384; break;   // code and data L2 cache, 384 KB, 6 ways, 64 byte lines, sectored
      case 0x3E: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 64 byte lines, sectored
      case 0x40: l2 = 0; break;   // no integrated L2 cache (P6 core) or L3 cache (P4 core)
      case 0x41: l2 = 128; break;   // code and data L2 cache, 128 KB, 4 ways, 32 byte lines
      case 0x42: l2 = 256; break;   // code and data L2 cache, 256 KB, 4 ways, 32 byte lines
      case 0x43: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 32 byte lines
      case 0x44: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 4 ways, 32 byte lines
      case 0x45: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 4 ways, 32 byte lines
      case 0x46: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 4 ways, 64 byte lines
      case 0x47: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 8 ways, 64 byte lines
      case 0x48: l2 = 3072; break;   // code and data L2 cache, 3072 KB, 12 ways, 64 byte lines
      case 0x49: if(l2!=0) l3 = 4096; else {check_for_p2_core2=true; l3 = l2 = 4096;} break;// code and data L3 cache, 4096 KB, 16 ways, 64 byte lines (P4) or L2 for core2
      case 0x4A: l3 = 6144; break;   // code and data L3 cache, 6144 KB, 12 ways, 64 byte lines
      case 0x4B: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 16 ways, 64 byte lines
      case 0x4C: l3 = 12288; break;   // code and data L3 cache, 12288 KB, 12 ways, 64 byte lines
      case 0x4D: l3 = 16384; break;   // code and data L3 cache, 16384 KB, 16 ways, 64 byte lines
      case 0x4E: l2 = 6144; break;   // code and data L2 cache, 6144 KB, 24 ways, 64 byte lines
      case 0x78: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 4 ways, 64 byte lines
      case 0x79: l2 = 128; break;   // code and data L2 cache, 128 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7A: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7B: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7C: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7D: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 8 ways, 64 byte lines
      case 0x7E: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 128 byte lines, sect. (IA-64)
      case 0x7F: l2 = 512; break;   // code and data L2 cache, 512 KB, 2 ways, 64 byte lines
      case 0x80: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 64 byte lines
      case 0x81: l2 = 128; break;   // code and data L2 cache, 128 KB, 8 ways, 32 byte lines
      case 0x82: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 32 byte lines
      case 0x83: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 32 byte lines
      case 0x84: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 32 byte lines
      case 0x85: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 8 ways, 32 byte lines
      case 0x86: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 64 byte lines
      case 0x87: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 64 byte lines
      case 0x88: l3 = 2048; break;   // code and data L3 cache, 2048 KB, 4 ways, 64 byte lines (IA-64)
      case 0x89: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 4 ways, 64 byte lines (IA-64)
      case 0x8A: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 4 ways, 64 byte lines (IA-64)
      case 0x8D: l3 = 3072; break;   // code and data L3 cache, 3072 KB, 12 ways, 128 byte lines (IA-64)

      default: break;
    }
  }
  if(check_for_p2_core2 && l2 == l3)
    l3 = 0;
  l1 *= 1024;
  l2 *= 1024;
  l3 *= 1024;
}

inline void queryCacheSizes_intel(int& l1, int& l2, int& l3, int max_std_funcs)
{
  if(max_std_funcs>=4)
    queryCacheSizes_intel_direct(l1,l2,l3);
  else if(max_std_funcs>=2)
    queryCacheSizes_intel_codes(l1,l2,l3);
  else
    l1 = l2 = l3 = 0;
}

inline void queryCacheSizes_amd(int& l1, int& l2, int& l3)
{
  int abcd[4];
  abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
  
  // First query the max supported function.
  EIGEN_CPUID(abcd,0x80000000,0);
  if(static_cast<numext::uint32_t>(abcd[0]) >= static_cast<numext::uint32_t>(0x80000006))
  {
    EIGEN_CPUID(abcd,0x80000005,0);
    l1 = (abcd[2] >> 24) * 1024; // C[31:24] = L1 size in KB
    abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
    EIGEN_CPUID(abcd,0x80000006,0);
    l2 = (abcd[2] >> 16) * 1024; // C[31;16] = l2 cache size in KB
    l3 = ((abcd[3] & 0xFFFC000) >> 18) * 512 * 1024; // D[31;18] = l3 cache size in 512KB
  }
  else
  {
    l1 = l2 = l3 = 0;
  }
}
#endif

/** \internal
 * Queries and returns the cache sizes in Bytes of the L1, L2, and L3 data caches respectively */
inline void queryCacheSizes(int& l1, int& l2, int& l3)
{
  #ifdef EIGEN_CPUID
  int abcd[4];
  const int GenuineIntel[] = {0x756e6547, 0x49656e69, 0x6c65746e};
  const int AuthenticAMD[] = {0x68747541, 0x69746e65, 0x444d4163};
  const int AMDisbetter_[] = {0x69444d41, 0x74656273, 0x21726574}; // "AMDisbetter!"

  // identify the CPU vendor
  EIGEN_CPUID(abcd,0x0,0);
  int max_std_funcs = abcd[0];
  if(cpuid_is_vendor(abcd,GenuineIntel))
    queryCacheSizes_intel(l1,l2,l3,max_std_funcs);
  else if(cpuid_is_vendor(abcd,AuthenticAMD) || cpuid_is_vendor(abcd,AMDisbetter_))
    queryCacheSizes_amd(l1,l2,l3);
  else
    // by default let's use Intel's API
    queryCacheSizes_intel(l1,l2,l3,max_std_funcs);

  // here is the list of other vendors:
//   ||cpuid_is_vendor(abcd,"VIA VIA VIA ")
//   ||cpuid_is_vendor(abcd,"CyrixInstead")
//   ||cpuid_is_vendor(abcd,"CentaurHauls")
//   ||cpuid_is_vendor(abcd,"GenuineTMx86")
//   ||cpuid_is_vendor(abcd,"TransmetaCPU")
//   ||cpuid_is_vendor(abcd,"RiseRiseRise")
//   ||cpuid_is_vendor(abcd,"Geode by NSC")
//   ||cpuid_is_vendor(abcd,"SiS SiS SiS ")
//   ||cpuid_is_vendor(abcd,"UMC UMC UMC ")
//   ||cpuid_is_vendor(abcd,"NexGenDriven")
  #else
  l1 = l2 = l3 = -1;
  #endif
}

/** \internal
 * \returns the size in Bytes of the L1 data cache */
inline int queryL1CacheSize()
{
  int l1(-1), l2, l3;
  queryCacheSizes(l1,l2,l3);
  return l1;
}

/** \internal
 * \returns the size in Bytes of the L2 or L3 cache if this later is present */
inline int queryTopLevelCacheSize()
{
  int l1, l2(-1), l3(-1);
  queryCacheSizes(l1,l2,l3);
  return (std::max)(l2,l3);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MEMORY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/Meta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_META_H
#define EIGEN_META_H

#if defined(EIGEN_GPU_COMPILE_PHASE)

 #include <cfloat>

 #if defined(EIGEN_CUDA_ARCH)
  #include <math_constants.h>
 #endif

 #if defined(EIGEN_HIP_DEVICE_COMPILE)
  #include "Eigen/src/Core/arch/HIP/hcc/math_constants.h"
  #endif

#endif

// Recent versions of ICC require <cstdint> for pointer types below.
#define EIGEN_ICC_NEEDS_CSTDINT (EIGEN_COMP_ICC>=1600 && EIGEN_COMP_CXXVER >= 11)

// Define portable (u)int{32,64} types
#if EIGEN_HAS_CXX11 || EIGEN_ICC_NEEDS_CSTDINT
#include <cstdint>
namespace Eigen {
namespace numext {
typedef std::uint8_t  uint8_t;
typedef std::int8_t   int8_t;
typedef std::uint16_t uint16_t;
typedef std::int16_t  int16_t;
typedef std::uint32_t uint32_t;
typedef std::int32_t  int32_t;
typedef std::uint64_t uint64_t;
typedef std::int64_t  int64_t;
}
}
#else
// Without c++11, all compilers able to compile Eigen also
// provide the C99 stdint.h header file.
#include <stdint.h>
namespace Eigen {
namespace numext {
typedef ::uint8_t  uint8_t;
typedef ::int8_t   int8_t;
typedef ::uint16_t uint16_t;
typedef ::int16_t  int16_t;
typedef ::uint32_t uint32_t;
typedef ::int32_t  int32_t;
typedef ::uint64_t uint64_t;
typedef ::int64_t  int64_t;
}
}
#endif

namespace Eigen {

typedef EIGEN_DEFAULT_DENSE_INDEX_TYPE DenseIndex;

/**
 * \brief The Index type as used for the API.
 * \details To change this, \c \#define the preprocessor symbol \c EIGEN_DEFAULT_DENSE_INDEX_TYPE.
 * \sa \blank \ref TopicPreprocessorDirectives, StorageIndex.
 */

typedef EIGEN_DEFAULT_DENSE_INDEX_TYPE Index;

namespace internal {

/** \internal
  * \file Meta.h
  * This file contains generic metaprogramming classes which are not specifically related to Eigen.
  * \note In case you wonder, yes we're aware that Boost already provides all these features,
  * we however don't want to add a dependency to Boost.
  */

// Only recent versions of ICC complain about using ptrdiff_t to hold pointers,
// and older versions do not provide *intptr_t types.
#if EIGEN_ICC_NEEDS_CSTDINT
typedef std::intptr_t  IntPtr;
typedef std::uintptr_t UIntPtr;
#else
typedef std::ptrdiff_t IntPtr;
typedef std::size_t UIntPtr;
#endif
#undef EIGEN_ICC_NEEDS_CSTDINT

struct true_type {  enum { value = 1 }; };
struct false_type { enum { value = 0 }; };

template<bool Condition>
struct bool_constant;

template<>
struct bool_constant<true> : true_type {};

template<>
struct bool_constant<false> : false_type {};

template<bool Condition, typename Then, typename Else>
struct conditional { typedef Then type; };

template<typename Then, typename Else>
struct conditional <false, Then, Else> { typedef Else type; };

template<typename T> struct remove_reference { typedef T type; };
template<typename T> struct remove_reference<T&> { typedef T type; };

template<typename T> struct remove_pointer { typedef T type; };
template<typename T> struct remove_pointer<T*> { typedef T type; };
template<typename T> struct remove_pointer<T*const> { typedef T type; };

template <class T> struct remove_const { typedef T type; };
template <class T> struct remove_const<const T> { typedef T type; };
template <class T> struct remove_const<const T[]> { typedef T type[]; };
template <class T, unsigned int Size> struct remove_const<const T[Size]> { typedef T type[Size]; };

template<typename T> struct remove_all { typedef T type; };
template<typename T> struct remove_all<const T>   { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T const&>  { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T&>        { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T const*>  { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T*>        { typedef typename remove_all<T>::type type; };

template<typename T> struct is_arithmetic      { enum { value = false }; };
template<> struct is_arithmetic<float>         { enum { value = true }; };
template<> struct is_arithmetic<double>        { enum { value = true }; };
template<> struct is_arithmetic<long double>   { enum { value = true }; };
template<> struct is_arithmetic<bool>          { enum { value = true }; };
template<> struct is_arithmetic<char>          { enum { value = true }; };
template<> struct is_arithmetic<signed char>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned char> { enum { value = true }; };
template<> struct is_arithmetic<signed short>  { enum { value = true }; };
template<> struct is_arithmetic<unsigned short>{ enum { value = true }; };
template<> struct is_arithmetic<signed int>    { enum { value = true }; };
template<> struct is_arithmetic<unsigned int>  { enum { value = true }; };
template<> struct is_arithmetic<signed long>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned long> { enum { value = true }; };

template<typename T, typename U> struct is_same { enum { value = 0 }; };
template<typename T> struct is_same<T,T> { enum { value = 1 }; };

template< class T >
struct is_void : is_same<void, typename remove_const<T>::type> {};

#if EIGEN_HAS_CXX11
template<> struct is_arithmetic<signed long long>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned long long> { enum { value = true }; };
using std::is_integral;
#else
template<typename T> struct is_integral               { enum { value = false }; };
template<> struct is_integral<bool>                   { enum { value = true }; };
template<> struct is_integral<char>                   { enum { value = true }; };
template<> struct is_integral<signed char>            { enum { value = true }; };
template<> struct is_integral<unsigned char>          { enum { value = true }; };
template<> struct is_integral<signed short>           { enum { value = true }; };
template<> struct is_integral<unsigned short>         { enum { value = true }; };
template<> struct is_integral<signed int>             { enum { value = true }; };
template<> struct is_integral<unsigned int>           { enum { value = true }; };
template<> struct is_integral<signed long>            { enum { value = true }; };
template<> struct is_integral<unsigned long>          { enum { value = true }; };
#if EIGEN_COMP_MSVC
template<> struct is_integral<signed __int64>         { enum { value = true }; };
template<> struct is_integral<unsigned __int64>       { enum { value = true }; };
#endif
#endif

#if EIGEN_HAS_CXX11
using std::make_unsigned;
#else
// TODO: Possibly improve this implementation of make_unsigned.
// It is currently used only by
// template<typename Scalar> struct random_default_impl<Scalar, false, true>.
template<typename> struct make_unsigned;
template<> struct make_unsigned<char>             { typedef unsigned char type; };
template<> struct make_unsigned<signed char>      { typedef unsigned char type; };
template<> struct make_unsigned<unsigned char>    { typedef unsigned char type; };
template<> struct make_unsigned<signed short>     { typedef unsigned short type; };
template<> struct make_unsigned<unsigned short>   { typedef unsigned short type; };
template<> struct make_unsigned<signed int>       { typedef unsigned int type; };
template<> struct make_unsigned<unsigned int>     { typedef unsigned int type; };
template<> struct make_unsigned<signed long>      { typedef unsigned long type; };
template<> struct make_unsigned<unsigned long>    { typedef unsigned long type; };
#if EIGEN_COMP_MSVC
template<> struct make_unsigned<signed __int64>   { typedef unsigned __int64 type; };
template<> struct make_unsigned<unsigned __int64> { typedef unsigned __int64 type; };
#endif

// Some platforms define int64_t as `long long` even for C++03, where
// `long long` is not guaranteed by the standard. In this case we are missing
// the definition for make_unsigned. If we just define it, we run into issues
// where `long long` doesn't exist in some compilers for C++03. We therefore add
// the specialization for these platforms only.
#if EIGEN_OS_MAC || EIGEN_COMP_MINGW
template<> struct make_unsigned<unsigned long long> { typedef unsigned long long type; };
template<> struct make_unsigned<long long>          { typedef unsigned long long type; };
#endif
#endif

template <typename T> struct add_const { typedef const T type; };
template <typename T> struct add_const<T&> { typedef T& type; };

template <typename T> struct is_const { enum { value = 0 }; };
template <typename T> struct is_const<T const> { enum { value = 1 }; };

template<typename T> struct add_const_on_value_type            { typedef const T type;  };
template<typename T> struct add_const_on_value_type<T&>        { typedef T const& type; };
template<typename T> struct add_const_on_value_type<T*>        { typedef T const* type; };
template<typename T> struct add_const_on_value_type<T* const>  { typedef T const* const type; };
template<typename T> struct add_const_on_value_type<T const* const>  { typedef T const* const type; };

#if EIGEN_HAS_CXX11

using std::is_convertible;

#else

template<typename From, typename To>
struct is_convertible_impl
{
private:
  struct any_conversion
  {
    template <typename T> any_conversion(const volatile T&);
    template <typename T> any_conversion(T&);
  };
  struct yes {int a[1];};
  struct no  {int a[2];};

  template<typename T>
  static yes test(T, int);

  template<typename T>
  static no  test(any_conversion, ...);

public:
  static typename internal::remove_reference<From>::type* ms_from;
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  enum { value = sizeof(test<To>(*ms_from, 0))==sizeof(yes) };
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif
};

template<typename From, typename To>
struct is_convertible
{
  enum { value = is_convertible_impl<From,To>::value };
};

template<typename T>
struct is_convertible<T,T&> { enum { value = false }; };

template<typename T>
struct is_convertible<const T,const T&> { enum { value = true }; };

#endif

/** \internal Allows to enable/disable an overload
  * according to a compile time condition.
  */
template<bool Condition, typename T=void> struct enable_if;

template<typename T> struct enable_if<true,T>
{ typedef T type; };

#if defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11
#if !defined(__FLT_EPSILON__)
#define __FLT_EPSILON__ FLT_EPSILON
#define __DBL_EPSILON__ DBL_EPSILON
#endif

namespace device {

template<typename T> struct numeric_limits
{
  EIGEN_DEVICE_FUNC
  static EIGEN_CONSTEXPR T epsilon() { return 0; }
  static T (max)() { assert(false && "Highest not supported for this type"); }
  static T (min)() { assert(false && "Lowest not supported for this type"); }
  static T infinity() { assert(false && "Infinity not supported for this type"); }
  static T quiet_NaN() { assert(false && "quiet_NaN not supported for this type"); }
};
template<> struct numeric_limits<float>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static float epsilon() { return __FLT_EPSILON__; }
  EIGEN_DEVICE_FUNC
  static float (max)() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_MAX_NORMAL_F;
  #else
    return HIPRT_MAX_NORMAL_F;
  #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static float (min)() { return FLT_MIN; }
  EIGEN_DEVICE_FUNC
  static float infinity() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_INF_F;
  #else
    return HIPRT_INF_F;
  #endif
  }
  EIGEN_DEVICE_FUNC
  static float quiet_NaN() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_NAN_F;
  #else
    return HIPRT_NAN_F;
  #endif
  }
};
template<> struct numeric_limits<double>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double epsilon() { return __DBL_EPSILON__; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double (max)() { return DBL_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double (min)() { return DBL_MIN; }
  EIGEN_DEVICE_FUNC
  static double infinity() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_INF;
  #else
    return HIPRT_INF;
  #endif
  }
  EIGEN_DEVICE_FUNC
  static double quiet_NaN() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_NAN;
  #else
    return HIPRT_NAN;
  #endif
  }
};
template<> struct numeric_limits<int>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int (max)() { return INT_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int (min)() { return INT_MIN; }
};
template<> struct numeric_limits<unsigned int>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int (max)() { return UINT_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int (min)() { return 0; }
};
template<> struct numeric_limits<long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long (max)() { return LONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long (min)() { return LONG_MIN; }
};
template<> struct numeric_limits<unsigned long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long (max)() { return ULONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long (min)() { return 0; }
};
template<> struct numeric_limits<long long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long (max)() { return LLONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long (min)() { return LLONG_MIN; }
};
template<> struct numeric_limits<unsigned long long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long (max)() { return ULLONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long (min)() { return 0; }
};
template<> struct numeric_limits<bool>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static bool epsilon() { return false; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static bool (max)() { return true; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR 
  static bool (min)() { return false; }
};

}

#endif // defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11

/** \internal
  * A base class do disable default copy ctor and copy assignment operator.
  */
class noncopyable
{
  EIGEN_DEVICE_FUNC noncopyable(const noncopyable&);
  EIGEN_DEVICE_FUNC const noncopyable& operator=(const noncopyable&);
protected:
  EIGEN_DEVICE_FUNC noncopyable() {}
  EIGEN_DEVICE_FUNC ~noncopyable() {}
};

/** \internal
  * Provides access to the number of elements in the object of as a compile-time constant expression.
  * It "returns" Eigen::Dynamic if the size cannot be resolved at compile-time (default).
  *
  * Similar to std::tuple_size, but more general.
  *
  * It currently supports:
  *  - any types T defining T::SizeAtCompileTime
  *  - plain C arrays as T[N]
  *  - std::array (c++11)
  *  - some internal types such as SingleRange and AllRange
  *
  * The second template parameter eases SFINAE-based specializations.
  */
template<typename T, typename EnableIf = void> struct array_size {
  enum { value = Dynamic };
};

template<typename T> struct array_size<T,typename internal::enable_if<((T::SizeAtCompileTime&0)==0)>::type> {
  enum { value = T::SizeAtCompileTime };
};

template<typename T, int N> struct array_size<const T (&)[N]> {
  enum { value = N };
};
template<typename T, int N> struct array_size<T (&)[N]> {
  enum { value = N };
};

#if EIGEN_HAS_CXX11
template<typename T, std::size_t N> struct array_size<const std::array<T,N> > {
  enum { value = N };
};
template<typename T, std::size_t N> struct array_size<std::array<T,N> > {
  enum { value = N };
};
#endif

/** \internal
  * Analogue of the std::size free function.
  * It returns the size of the container or view \a x of type \c T
  *
  * It currently supports:
  *  - any types T defining a member T::size() const
  *  - plain C arrays as T[N]
  *
  */
template<typename T>
EIGEN_CONSTEXPR Index size(const T& x) { return x.size(); }

template<typename T,std::size_t N>
EIGEN_CONSTEXPR Index size(const T (&) [N]) { return N; }

/** \internal
  * Convenient struct to get the result type of a nullary, unary, binary, or
  * ternary functor.
  * 
  * Pre C++11:
  * Supports both a Func::result_type member and templated
  * Func::result<Func(ArgTypes...)>::type member.
  * 
  * If none of these members is provided, then the type of the first
  * argument is returned.
  * 
  * Post C++11:
  * This uses std::result_of. However, note the `type` member removes
  * const and converts references/pointers to their corresponding value type.
  */
#if EIGEN_HAS_STD_INVOKE_RESULT
template<typename T> struct result_of;

template<typename F, typename... ArgTypes>
struct result_of<F(ArgTypes...)> {
  typedef typename std::invoke_result<F, ArgTypes...>::type type1;
  typedef typename remove_all<type1>::type type;
};
#elif EIGEN_HAS_STD_RESULT_OF
template<typename T> struct result_of {
  typedef typename std::result_of<T>::type type1;
  typedef typename remove_all<type1>::type type;
};
#else
template<typename T> struct result_of { };

struct has_none {int a[1];};
struct has_std_result_type {int a[2];};
struct has_tr1_result {int a[3];};

template<typename Func, int SizeOf>
struct nullary_result_of_select {};

template<typename Func>
struct nullary_result_of_select<Func, sizeof(has_std_result_type)> {typedef typename Func::result_type type;};

template<typename Func>
struct nullary_result_of_select<Func, sizeof(has_tr1_result)> {typedef typename Func::template result<Func()>::type type;};

template<typename Func>
struct result_of<Func()> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T()>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename nullary_result_of_select<Func, FunctorType>::type type;
};

template<typename Func, typename ArgType, int SizeOf=sizeof(has_none)>
struct unary_result_of_select {typedef typename internal::remove_all<ArgType>::type type;};

template<typename Func, typename ArgType>
struct unary_result_of_select<Func, ArgType, sizeof(has_std_result_type)> {typedef typename Func::result_type type;};

template<typename Func, typename ArgType>
struct unary_result_of_select<Func, ArgType, sizeof(has_tr1_result)> {typedef typename Func::template result<Func(ArgType)>::type type;};

template<typename Func, typename ArgType>
struct result_of<Func(ArgType)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename unary_result_of_select<Func, ArgType, FunctorType>::type type;
};

template<typename Func, typename ArgType0, typename ArgType1, int SizeOf=sizeof(has_none)>
struct binary_result_of_select {typedef typename internal::remove_all<ArgType0>::type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct binary_result_of_select<Func, ArgType0, ArgType1, sizeof(has_std_result_type)>
{typedef typename Func::result_type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct binary_result_of_select<Func, ArgType0, ArgType1, sizeof(has_tr1_result)>
{typedef typename Func::template result<Func(ArgType0,ArgType1)>::type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct result_of<Func(ArgType0,ArgType1)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType0,ArgType1)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename binary_result_of_select<Func, ArgType0, ArgType1, FunctorType>::type type;
};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2, int SizeOf=sizeof(has_none)>
struct ternary_result_of_select {typedef typename internal::remove_all<ArgType0>::type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, sizeof(has_std_result_type)>
{typedef typename Func::result_type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, sizeof(has_tr1_result)>
{typedef typename Func::template result<Func(ArgType0,ArgType1,ArgType2)>::type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct result_of<Func(ArgType0,ArgType1,ArgType2)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType0,ArgType1,ArgType2)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, FunctorType>::type type;
};

#endif

#if EIGEN_HAS_STD_INVOKE_RESULT
template<typename F, typename... ArgTypes>
struct invoke_result {
  typedef typename std::invoke_result<F, ArgTypes...>::type type1;
  typedef typename remove_all<type1>::type type;
};
#elif EIGEN_HAS_CXX11
template<typename F, typename... ArgTypes>
struct invoke_result {
  typedef typename result_of<F(ArgTypes...)>::type type1;
  typedef typename remove_all<type1>::type type;
};
#else
template<typename F, typename ArgType0 = void, typename ArgType1 = void, typename ArgType2 = void>
struct invoke_result {
  typedef typename result_of<F(ArgType0, ArgType1, ArgType2)>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F>
struct invoke_result<F, void, void, void> {
  typedef typename result_of<F()>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F, typename ArgType0>
struct invoke_result<F, ArgType0, void, void> {
  typedef typename result_of<F(ArgType0)>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F, typename ArgType0, typename ArgType1>
struct invoke_result<F, ArgType0, ArgType1, void> {
  typedef typename result_of<F(ArgType0, ArgType1)>::type type1;
  typedef typename remove_all<type1>::type type;
};
#endif

struct meta_yes { char a[1]; };
struct meta_no  { char a[2]; };

// Check whether T::ReturnType does exist
template <typename T>
struct has_ReturnType
{
  template <typename C> static meta_yes testFunctor(C const *, typename C::ReturnType const * = 0);
  template <typename C> static meta_no  testFunctor(...);

  enum { value = sizeof(testFunctor<T>(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template<typename T> const T* return_ptr();

template <typename T, typename IndexType=Index>
struct has_nullary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()())>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template <typename T, typename IndexType=Index>
struct has_unary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()(IndexType(0)))>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template <typename T, typename IndexType=Index>
struct has_binary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()(IndexType(0),IndexType(0)))>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

/** \internal In short, it computes int(sqrt(\a Y)) with \a Y an integer.
  * Usage example: \code meta_sqrt<1023>::ret \endcode
  */
template<int Y,
         int InfX = 0,
         int SupX = ((Y==1) ? 1 : Y/2),
         bool Done = ((SupX-InfX)<=1 ? true : ((SupX*SupX <= Y) && ((SupX+1)*(SupX+1) > Y))) >
                                // use ?: instead of || just to shut up a stupid gcc 4.3 warning
class meta_sqrt
{
    enum {
      MidX = (InfX+SupX)/2,
      TakeInf = MidX*MidX > Y ? 1 : 0,
      NewInf = int(TakeInf) ? InfX : int(MidX),
      NewSup = int(TakeInf) ? int(MidX) : SupX
    };
  public:
    enum { ret = meta_sqrt<Y,NewInf,NewSup>::ret };
};

template<int Y, int InfX, int SupX>
class meta_sqrt<Y, InfX, SupX, true> { public:  enum { ret = (SupX*SupX <= Y) ? SupX : InfX }; };


/** \internal Computes the least common multiple of two positive integer A and B
  * at compile-time. 
  */
template<int A, int B, int K=1, bool Done = ((A*K)%B)==0, bool Big=(A>=B)>
struct meta_least_common_multiple
{
  enum { ret = meta_least_common_multiple<A,B,K+1>::ret };
};
template<int A, int B, int K, bool Done>
struct meta_least_common_multiple<A,B,K,Done,false>
{
  enum { ret = meta_least_common_multiple<B,A,K>::ret };
};
template<int A, int B, int K>
struct meta_least_common_multiple<A,B,K,true,true>
{
  enum { ret = A*K };
};


/** \internal determines whether the product of two numeric types is allowed and what the return type is */
template<typename T, typename U> struct scalar_product_traits
{
  enum { Defined = 0 };
};

// FIXME quick workaround around current limitation of result_of
// template<typename Scalar, typename ArgType0, typename ArgType1>
// struct result_of<scalar_product_op<Scalar>(ArgType0,ArgType1)> {
// typedef typename scalar_product_traits<typename remove_all<ArgType0>::type, typename remove_all<ArgType1>::type>::ReturnType type;
// };

/** \internal Obtains a POD type suitable to use as storage for an object of a size
  * of at most Len bytes, aligned as specified by \c Align.
  */
template<unsigned Len, unsigned Align>
struct aligned_storage {
  struct type {
    EIGEN_ALIGN_TO_BOUNDARY(Align) unsigned char data[Len];
  };
};

} // end namespace internal

namespace numext {

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T> EIGEN_DEVICE_FUNC   void swap(T &a, T &b) { T tmp = b; b = a; a = tmp; }
#else
template<typename T> EIGEN_STRONG_INLINE void swap(T &a, T &b) { std::swap(a,b); }
#endif

#if defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11
using internal::device::numeric_limits;
#else
using std::numeric_limits;
#endif

// Integer division with rounding up.
// T is assumed to be an integer type with a>=0, and b>0
template<typename T>
EIGEN_DEVICE_FUNC
T div_ceil(const T &a, const T &b)
{
  return (a+b-1) / b;
}

// The aim of the following functions is to bypass -Wfloat-equal warnings
// when we really want a strict equality comparison on floating points.
template<typename X, typename Y> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const X& x,const Y& y) { return x == y; }

#if !defined(EIGEN_GPU_COMPILE_PHASE) || (!defined(EIGEN_CUDA_ARCH) && defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const float& x,const float& y) { return std::equal_to<float>()(x,y); }

template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const double& x,const double& y) { return std::equal_to<double>()(x,y); }
#endif

template<typename X, typename Y> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const X& x,const Y& y) { return x != y; }

#if !defined(EIGEN_GPU_COMPILE_PHASE) || (!defined(EIGEN_CUDA_ARCH) && defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const float& x,const float& y) { return std::not_equal_to<float>()(x,y); }

template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const double& x,const double& y) { return std::not_equal_to<double>()(x,y); }
#endif

} // end namespace numext

} // end namespace Eigen

#endif // EIGEN_META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/NonMPL2.h <==
#ifdef EIGEN_MPL2_ONLY
#error Including non-MPL2 code in EIGEN_MPL2_ONLY mode
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/ReenableStupidWarnings.h <==
#ifdef EIGEN_WARNINGS_DISABLED_2
// "DisableStupidWarnings.h" was included twice recursively: Do not reenable warnings yet!
#  undef EIGEN_WARNINGS_DISABLED_2

#elif defined(EIGEN_WARNINGS_DISABLED)
#undef EIGEN_WARNINGS_DISABLED

#ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
  #ifdef _MSC_VER
    #pragma warning( pop )
  #elif defined __INTEL_COMPILER
    #pragma warning pop
  #elif defined __clang__
    #pragma clang diagnostic pop
  #elif defined __GNUC__  &&  (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
    #pragma GCC diagnostic pop
  #endif

  #if defined __NVCC__
//    Don't reenable the diagnostic messages, as it turns out these messages need
//    to be disabled at the point of the template instantiation (i.e the user code)
//    otherwise they'll be triggered by nvcc.
//    #pragma diag_default code_is_unreachable
//    #pragma diag_default initialization_not_reachable
//    #pragma diag_default 2651
//    #pragma diag_default 2653
  #endif

#endif

#endif // EIGEN_WARNINGS_DISABLED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/ReshapedHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_RESHAPED_HELPER_H
#define EIGEN_RESHAPED_HELPER_H

namespace Eigen {

enum AutoSize_t   { AutoSize };
const int AutoOrder = 2;

namespace internal {

template<typename SizeType,typename OtherSize, int TotalSize>
struct get_compiletime_reshape_size {
  enum { value = get_fixed_value<SizeType>::value };
};

template<typename SizeType>
Index get_runtime_reshape_size(SizeType size, Index /*other*/, Index /*total*/) {
  return internal::get_runtime_value(size);
}

template<typename OtherSize, int TotalSize>
struct get_compiletime_reshape_size<AutoSize_t,OtherSize,TotalSize> {
  enum {
    other_size = get_fixed_value<OtherSize>::value,
    value = (TotalSize==Dynamic || other_size==Dynamic) ? Dynamic : TotalSize / other_size };
};

inline Index get_runtime_reshape_size(AutoSize_t /*size*/, Index other, Index total) {
  return total/other;
}

template<int Flags, int Order>
struct get_compiletime_reshape_order {
  enum { value = Order == AutoOrder ? Flags & RowMajorBit : Order };
};

}

} // end namespace Eigen

#endif // EIGEN_RESHAPED_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/StaticAssert.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STATIC_ASSERT_H
#define EIGEN_STATIC_ASSERT_H

/* Some notes on Eigen's static assertion mechanism:
 *
 *  - in EIGEN_STATIC_ASSERT(CONDITION,MSG) the parameter CONDITION must be a compile time boolean
 *    expression, and MSG an enum listed in struct internal::static_assertion<true>
 *
 *  - define EIGEN_NO_STATIC_ASSERT to disable them (and save compilation time)
 *    in that case, the static assertion is converted to the following runtime assert:
 *      eigen_assert(CONDITION && "MSG")
 *
 *  - currently EIGEN_STATIC_ASSERT can only be used in function scope
 *
 */

#ifndef EIGEN_STATIC_ASSERT
#ifndef EIGEN_NO_STATIC_ASSERT

  #if EIGEN_MAX_CPP_VER>=11 && (__has_feature(cxx_static_assert) || (EIGEN_COMP_CXXVER >= 11) || (EIGEN_COMP_MSVC >= 1600))

    // if native static_assert is enabled, let's use it
    #define EIGEN_STATIC_ASSERT(X,MSG) static_assert(X,#MSG);

  #else // not CXX0X

    namespace Eigen {

    namespace internal {

    template<bool condition>
    struct static_assertion {};

    template<>
    struct static_assertion<true>
    {
      enum {
        YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX=1,
        YOU_MIXED_VECTORS_OF_DIFFERENT_SIZES=1,
        YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES=1,
        THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE=1,
        THIS_METHOD_IS_ONLY_FOR_MATRICES_OF_A_SPECIFIC_SIZE=1,
        THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE=1,
        OUT_OF_RANGE_ACCESS=1,
        YOU_MADE_A_PROGRAMMING_MISTAKE=1,
        EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT=1,
        EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE=1,
        YOU_CALLED_A_FIXED_SIZE_METHOD_ON_A_DYNAMIC_SIZE_MATRIX_OR_VECTOR=1,
        YOU_CALLED_A_DYNAMIC_SIZE_METHOD_ON_A_FIXED_SIZE_MATRIX_OR_VECTOR=1,
        UNALIGNED_LOAD_AND_STORE_OPERATIONS_UNIMPLEMENTED_ON_ALTIVEC=1,
        THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES=1,
        FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED=1,
        NUMERIC_TYPE_MUST_BE_REAL=1,
        COEFFICIENT_WRITE_ACCESS_TO_SELFADJOINT_NOT_SUPPORTED=1,
        WRITING_TO_TRIANGULAR_PART_WITH_UNIT_DIAGONAL_IS_NOT_SUPPORTED=1,
        THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE=1,
        INVALID_MATRIX_PRODUCT=1,
        INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS=1,
        INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION=1,
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY=1,
        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES=1,
        THIS_METHOD_IS_ONLY_FOR_ROW_MAJOR_MATRICES=1,
        INVALID_MATRIX_TEMPLATE_PARAMETERS=1,
        INVALID_MATRIXBASE_TEMPLATE_PARAMETERS=1,
        BOTH_MATRICES_MUST_HAVE_THE_SAME_STORAGE_ORDER=1,
        THIS_METHOD_IS_ONLY_FOR_DIAGONAL_MATRIX=1,
        THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE=1,
        THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES=1,
        YOU_ALREADY_SPECIFIED_THIS_STRIDE=1,
        INVALID_STORAGE_ORDER_FOR_THIS_VECTOR_EXPRESSION=1,
        THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD=1,
        PACKET_ACCESS_REQUIRES_TO_HAVE_INNER_STRIDE_FIXED_TO_1=1,
        THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS=1,
        YOU_CANNOT_MIX_ARRAYS_AND_MATRICES=1,
        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION=1,
        THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY=1,
        YOU_ARE_TRYING_TO_USE_AN_INDEX_BASED_ACCESSOR_ON_AN_EXPRESSION_THAT_DOES_NOT_SUPPORT_THAT=1,
        THIS_METHOD_IS_ONLY_FOR_1x1_EXPRESSIONS=1,
        THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS=1,
        THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL=1,
        THIS_METHOD_IS_ONLY_FOR_ARRAYS_NOT_MATRICES=1,
        YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED=1,
        YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED=1,
        THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE=1,
        THE_STORAGE_ORDER_OF_BOTH_SIDES_MUST_MATCH=1,
        OBJECT_ALLOCATED_ON_STACK_IS_TOO_BIG=1,
        IMPLICIT_CONVERSION_TO_SCALAR_IS_FOR_INNER_PRODUCT_ONLY=1,
        STORAGE_LAYOUT_DOES_NOT_MATCH=1,
        EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT__INVALID_COST_VALUE=1,
        THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS=1,
        MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY=1,
        THIS_TYPE_IS_NOT_SUPPORTED=1,
        STORAGE_KIND_MUST_MATCH=1,
        STORAGE_INDEX_MUST_MATCH=1,
        CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY=1,
        SELFADJOINTVIEW_ACCEPTS_UPPER_AND_LOWER_MODE_ONLY=1,
        INVALID_TEMPLATE_PARAMETER=1,
        GPU_TENSOR_CONTRACTION_DOES_NOT_SUPPORT_OUTPUT_KERNELS=1,
        THE_ARRAY_SIZE_SHOULD_EQUAL_WITH_PACKET_SIZE=1
      };
    };

    } // end namespace internal

    } // end namespace Eigen

    // Specialized implementation for MSVC to avoid "conditional
    // expression is constant" warnings.  This implementation doesn't
    // appear to work under GCC, hence the multiple implementations.
    #if EIGEN_COMP_MSVC

      #define EIGEN_STATIC_ASSERT(CONDITION,MSG) \
        {Eigen::internal::static_assertion<bool(CONDITION)>::MSG;}

    #else
      // In some cases clang interprets bool(CONDITION) as function declaration
      #define EIGEN_STATIC_ASSERT(CONDITION,MSG) \
        if (Eigen::internal::static_assertion<static_cast<bool>(CONDITION)>::MSG) {}

    #endif

  #endif // not CXX0X

#else // EIGEN_NO_STATIC_ASSERT

  #define EIGEN_STATIC_ASSERT(CONDITION,MSG) eigen_assert((CONDITION) && #MSG);

#endif // EIGEN_NO_STATIC_ASSERT
#endif // EIGEN_STATIC_ASSERT

// static assertion failing if the type \a TYPE is not a vector type
#define EIGEN_STATIC_ASSERT_VECTOR_ONLY(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::IsVectorAtCompileTime, \
                      YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX)

// static assertion failing if the type \a TYPE is not fixed-size
#define EIGEN_STATIC_ASSERT_FIXED_SIZE(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::SizeAtCompileTime!=Eigen::Dynamic, \
                      YOU_CALLED_A_FIXED_SIZE_METHOD_ON_A_DYNAMIC_SIZE_MATRIX_OR_VECTOR)

// static assertion failing if the type \a TYPE is not dynamic-size
#define EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::SizeAtCompileTime==Eigen::Dynamic, \
                      YOU_CALLED_A_DYNAMIC_SIZE_METHOD_ON_A_FIXED_SIZE_MATRIX_OR_VECTOR)

// static assertion failing if the type \a TYPE is not a vector type of the given size
#define EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(TYPE, SIZE) \
  EIGEN_STATIC_ASSERT(TYPE::IsVectorAtCompileTime && TYPE::SizeAtCompileTime==SIZE, \
                      THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE)

// static assertion failing if the type \a TYPE is not a vector type of the given size
#define EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(TYPE, ROWS, COLS) \
  EIGEN_STATIC_ASSERT(TYPE::RowsAtCompileTime==ROWS && TYPE::ColsAtCompileTime==COLS, \
                      THIS_METHOD_IS_ONLY_FOR_MATRICES_OF_A_SPECIFIC_SIZE)

// static assertion failing if the two vector expression types are not compatible (same fixed-size or dynamic size)
#define EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(TYPE0,TYPE1) \
  EIGEN_STATIC_ASSERT( \
      (int(TYPE0::SizeAtCompileTime)==Eigen::Dynamic \
    || int(TYPE1::SizeAtCompileTime)==Eigen::Dynamic \
    || int(TYPE0::SizeAtCompileTime)==int(TYPE1::SizeAtCompileTime)),\
    YOU_MIXED_VECTORS_OF_DIFFERENT_SIZES)

#define EIGEN_PREDICATE_SAME_MATRIX_SIZE(TYPE0,TYPE1) \
     ( \
        (int(Eigen::internal::size_of_xpr_at_compile_time<TYPE0>::ret)==0 && int(Eigen::internal::size_of_xpr_at_compile_time<TYPE1>::ret)==0) \
    || (\
          (int(TYPE0::RowsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE1::RowsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE0::RowsAtCompileTime)==int(TYPE1::RowsAtCompileTime)) \
      &&  (int(TYPE0::ColsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE1::ColsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE0::ColsAtCompileTime)==int(TYPE1::ColsAtCompileTime))\
       ) \
     )

#define EIGEN_STATIC_ASSERT_NON_INTEGER(TYPE) \
    EIGEN_STATIC_ASSERT(!Eigen::NumTraits<TYPE>::IsInteger, THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES)


// static assertion failing if it is guaranteed at compile-time that the two matrix expression types have different sizes
#define EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(TYPE0,TYPE1) \
  EIGEN_STATIC_ASSERT( \
     EIGEN_PREDICATE_SAME_MATRIX_SIZE(TYPE0,TYPE1),\
    YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES)

#define EIGEN_STATIC_ASSERT_SIZE_1x1(TYPE) \
      EIGEN_STATIC_ASSERT((TYPE::RowsAtCompileTime == 1 || TYPE::RowsAtCompileTime == Eigen::Dynamic) && \
                          (TYPE::ColsAtCompileTime == 1 || TYPE::ColsAtCompileTime == Eigen::Dynamic), \
                          THIS_METHOD_IS_ONLY_FOR_1x1_EXPRESSIONS)

#define EIGEN_STATIC_ASSERT_LVALUE(Derived) \
      EIGEN_STATIC_ASSERT(Eigen::internal::is_lvalue<Derived>::value, \
                          THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY)

#define EIGEN_STATIC_ASSERT_ARRAYXPR(Derived) \
      EIGEN_STATIC_ASSERT((Eigen::internal::is_same<typename Eigen::internal::traits<Derived>::XprKind, ArrayXpr>::value), \
                          THIS_METHOD_IS_ONLY_FOR_ARRAYS_NOT_MATRICES)

#define EIGEN_STATIC_ASSERT_SAME_XPR_KIND(Derived1, Derived2) \
      EIGEN_STATIC_ASSERT((Eigen::internal::is_same<typename Eigen::internal::traits<Derived1>::XprKind, \
                                             typename Eigen::internal::traits<Derived2>::XprKind \
                                            >::value), \
                          YOU_CANNOT_MIX_ARRAYS_AND_MATRICES)

// Check that a cost value is positive, and that is stay within a reasonable range
// TODO this check could be enabled for internal debugging only
#define EIGEN_INTERNAL_CHECK_COST_VALUE(C) \
      EIGEN_STATIC_ASSERT((C)>=0 && (C)<=HugeCost*HugeCost, EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT__INVALID_COST_VALUE);

#endif // EIGEN_STATIC_ASSERT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/SymbolicIndex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SYMBOLIC_INDEX_H
#define EIGEN_SYMBOLIC_INDEX_H

namespace Eigen {

/** \namespace Eigen::symbolic
  * \ingroup Core_Module
  *
  * This namespace defines a set of classes and functions to build and evaluate symbolic expressions of scalar type Index.
  * Here is a simple example:
  *
  * \code
  * // First step, defines symbols:
  * struct x_tag {};  static const symbolic::SymbolExpr<x_tag> x;
  * struct y_tag {};  static const symbolic::SymbolExpr<y_tag> y;
  * struct z_tag {};  static const symbolic::SymbolExpr<z_tag> z;
  *
  * // Defines an expression:
  * auto expr = (x+3)/y+z;
  *
  * // And evaluate it: (c++14)
  * std::cout << expr.eval(x=6,y=3,z=-13) << "\n";
  *
  * // In c++98/11, only one symbol per expression is supported for now:
  * auto expr98 = (3-x)/2;
  * std::cout << expr98.eval(x=6) << "\n";
  * \endcode
  *
  * It is currently only used internally to define and manipulate the Eigen::last and Eigen::lastp1 symbols in Eigen::seq and Eigen::seqN.
  *
  */
namespace symbolic {

template<typename Tag> class Symbol;
template<typename Arg0> class NegateExpr;
template<typename Arg1,typename Arg2> class AddExpr;
template<typename Arg1,typename Arg2> class ProductExpr;
template<typename Arg1,typename Arg2> class QuotientExpr;

// A simple wrapper around an integral value to provide the eval method.
// We could also use a free-function symbolic_eval...
template<typename IndexType=Index>
class ValueExpr {
public:
  ValueExpr(IndexType val) : m_value(val) {}
  template<typename T>
  IndexType eval_impl(const T&) const { return m_value; }
protected:
  IndexType m_value;
};

// Specialization for compile-time value,
// It is similar to ValueExpr(N) but this version helps the compiler to generate better code.
template<int N>
class ValueExpr<internal::FixedInt<N> > {
public:
  ValueExpr() {}
  template<typename T>
  EIGEN_CONSTEXPR Index eval_impl(const T&) const { return N; }
};


/** \class BaseExpr
  * \ingroup Core_Module
  * Common base class of any symbolic expressions
  */
template<typename Derived>
class BaseExpr
{
public:
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  /** Evaluate the expression given the \a values of the symbols.
    *
    * \param values defines the values of the symbols, it can either be a SymbolValue or a std::tuple of SymbolValue
    *               as constructed by SymbolExpr::operator= operator.
    *
    */
  template<typename T>
  Index eval(const T& values) const { return derived().eval_impl(values); }

#if EIGEN_HAS_CXX14
  template<typename... Types>
  Index eval(Types&&... values) const { return derived().eval_impl(std::make_tuple(values...)); }
#endif

  NegateExpr<Derived> operator-() const { return NegateExpr<Derived>(derived()); }

  AddExpr<Derived,ValueExpr<> > operator+(Index b) const
  { return AddExpr<Derived,ValueExpr<> >(derived(),  b); }
  AddExpr<Derived,ValueExpr<> > operator-(Index a) const
  { return AddExpr<Derived,ValueExpr<> >(derived(), -a); }
  ProductExpr<Derived,ValueExpr<> > operator*(Index a) const
  { return ProductExpr<Derived,ValueExpr<> >(derived(),a); }
  QuotientExpr<Derived,ValueExpr<> > operator/(Index a) const
  { return QuotientExpr<Derived,ValueExpr<> >(derived(),a); }

  friend AddExpr<Derived,ValueExpr<> > operator+(Index a, const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<> >(b.derived(), a); }
  friend AddExpr<NegateExpr<Derived>,ValueExpr<> > operator-(Index a, const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<> >(-b.derived(), a); }
  friend ProductExpr<ValueExpr<>,Derived> operator*(Index a, const BaseExpr& b)
  { return ProductExpr<ValueExpr<>,Derived>(a,b.derived()); }
  friend QuotientExpr<ValueExpr<>,Derived> operator/(Index a, const BaseExpr& b)
  { return QuotientExpr<ValueExpr<>,Derived>(a,b.derived()); }

  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N>) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > > operator-(internal::FixedInt<N>) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > >(derived(), ValueExpr<internal::FixedInt<-N> >()); }
  template<int N>
  ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator*(internal::FixedInt<N>) const
  { return ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator/(internal::FixedInt<N>) const
  { return QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }

  template<int N>
  friend AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N>, const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > > operator-(internal::FixedInt<N>, const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > >(-b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator*(internal::FixedInt<N>, const BaseExpr& b)
  { return ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
  template<int N>
  friend QuotientExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator/(internal::FixedInt<N>, const BaseExpr& b)
  { return QuotientExpr<ValueExpr<internal::FixedInt<N> > ,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }

#if (!EIGEN_HAS_CXX14)
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N> (*)()) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > > operator-(internal::FixedInt<N> (*)()) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > >(derived(), ValueExpr<internal::FixedInt<-N> >()); }
  template<int N>
  ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator*(internal::FixedInt<N> (*)()) const
  { return ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator/(internal::FixedInt<N> (*)()) const
  { return QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }

  template<int N>
  friend AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > > operator-(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > >(-b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator*(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
  template<int N>
  friend QuotientExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator/(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return QuotientExpr<ValueExpr<internal::FixedInt<N> > ,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
#endif


  template<typename OtherDerived>
  AddExpr<Derived,OtherDerived> operator+(const BaseExpr<OtherDerived> &b) const
  { return AddExpr<Derived,OtherDerived>(derived(),  b.derived()); }

  template<typename OtherDerived>
  AddExpr<Derived,NegateExpr<OtherDerived> > operator-(const BaseExpr<OtherDerived> &b) const
  { return AddExpr<Derived,NegateExpr<OtherDerived> >(derived(), -b.derived()); }

  template<typename OtherDerived>
  ProductExpr<Derived,OtherDerived> operator*(const BaseExpr<OtherDerived> &b) const
  { return ProductExpr<Derived,OtherDerived>(derived(), b.derived()); }

  template<typename OtherDerived>
  QuotientExpr<Derived,OtherDerived> operator/(const BaseExpr<OtherDerived> &b) const
  { return QuotientExpr<Derived,OtherDerived>(derived(), b.derived()); }
};

template<typename T>
struct is_symbolic {
  // BaseExpr has no conversion ctor, so we only have to check whether T can be statically cast to its base class BaseExpr<T>.
  enum { value = internal::is_convertible<T,BaseExpr<T> >::value };
};

/** Represents the actual value of a symbol identified by its tag
  *
  * It is the return type of SymbolValue::operator=, and most of the time this is only way it is used.
  */
template<typename Tag>
class SymbolValue
{
public:
  /** Default constructor from the value \a val */
  SymbolValue(Index val) : m_value(val) {}

  /** \returns the stored value of the symbol */
  Index value() const { return m_value; }
protected:
  Index m_value;
};

/** Expression of a symbol uniquely identified by the template parameter type \c tag */
template<typename tag>
class SymbolExpr : public BaseExpr<SymbolExpr<tag> >
{
public:
  /** Alias to the template parameter \c tag */
  typedef tag Tag;

  SymbolExpr() {}

  /** Associate the value \a val to the given symbol \c *this, uniquely identified by its \c Tag.
    *
    * The returned object should be passed to ExprBase::eval() to evaluate a given expression with this specified runtime-time value.
    */
  SymbolValue<Tag> operator=(Index val) const {
    return SymbolValue<Tag>(val);
  }

  Index eval_impl(const SymbolValue<Tag> &values) const { return values.value(); }

#if EIGEN_HAS_CXX14
  // C++14 versions suitable for multiple symbols
  template<typename... Types>
  Index eval_impl(const std::tuple<Types...>& values) const { return std::get<SymbolValue<Tag> >(values).value(); }
#endif
};

template<typename Arg0>
class NegateExpr : public BaseExpr<NegateExpr<Arg0> >
{
public:
  NegateExpr(const Arg0& arg0) : m_arg0(arg0) {}

  template<typename T>
  Index eval_impl(const T& values) const { return -m_arg0.eval_impl(values); }
protected:
  Arg0 m_arg0;
};

template<typename Arg0, typename Arg1>
class AddExpr : public BaseExpr<AddExpr<Arg0,Arg1> >
{
public:
  AddExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) + m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

template<typename Arg0, typename Arg1>
class ProductExpr : public BaseExpr<ProductExpr<Arg0,Arg1> >
{
public:
  ProductExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) * m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

template<typename Arg0, typename Arg1>
class QuotientExpr : public BaseExpr<QuotientExpr<Arg0,Arg1> >
{
public:
  QuotientExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) / m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

} // end namespace symbolic

} // end namespace Eigen

#endif // EIGEN_SYMBOLIC_INDEX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/XprHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_XPRHELPER_H
#define EIGEN_XPRHELPER_H

// just a workaround because GCC seems to not really like empty structs
// FIXME: gcc 4.3 generates bad code when strict-aliasing is enabled
// so currently we simply disable this optimization for gcc 4.3
#if EIGEN_COMP_GNUC && !EIGEN_GNUC_AT(4,3)
  #define EIGEN_EMPTY_STRUCT_CTOR(X) \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE X() {} \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE X(const X& ) {}
#else
  #define EIGEN_EMPTY_STRUCT_CTOR(X)
#endif

namespace Eigen {

namespace internal {

template<typename IndexDest, typename IndexSrc>
EIGEN_DEVICE_FUNC
inline IndexDest convert_index(const IndexSrc& idx) {
  // for sizeof(IndexDest)>=sizeof(IndexSrc) compilers should be able to optimize this away:
  eigen_internal_assert(idx <= NumTraits<IndexDest>::highest() && "Index value to big for target type");
  return IndexDest(idx);
}

// true if T can be considered as an integral index (i.e., and integral type or enum)
template<typename T> struct is_valid_index_type
{
  enum { value =
#if EIGEN_HAS_TYPE_TRAITS
    internal::is_integral<T>::value || std::is_enum<T>::value
#elif EIGEN_COMP_MSVC
    internal::is_integral<T>::value || __is_enum(T)
#else
    // without C++11, we use is_convertible to Index instead of is_integral in order to treat enums as Index.
    internal::is_convertible<T,Index>::value && !internal::is_same<T,float>::value && !is_same<T,double>::value
#endif
  };
};

// true if both types are not valid index types
template<typename RowIndices, typename ColIndices>
struct valid_indexed_view_overload {
  enum { value = !(internal::is_valid_index_type<RowIndices>::value && internal::is_valid_index_type<ColIndices>::value) };
};

// promote_scalar_arg is an helper used in operation between an expression and a scalar, like:
//    expression * scalar
// Its role is to determine how the type T of the scalar operand should be promoted given the scalar type ExprScalar of the given expression.
// The IsSupported template parameter must be provided by the caller as: internal::has_ReturnType<ScalarBinaryOpTraits<ExprScalar,T,op> >::value using the proper order for ExprScalar and T.
// Then the logic is as follows:
//  - if the operation is natively supported as defined by IsSupported, then the scalar type is not promoted, and T is returned.
//  - otherwise, NumTraits<ExprScalar>::Literal is returned if T is implicitly convertible to NumTraits<ExprScalar>::Literal AND that this does not imply a float to integer conversion.
//  - otherwise, ExprScalar is returned if T is implicitly convertible to ExprScalar AND that this does not imply a float to integer conversion.
//  - In all other cases, the promoted type is not defined, and the respective operation is thus invalid and not available (SFINAE).
template<typename ExprScalar,typename T, bool IsSupported>
struct promote_scalar_arg;

template<typename S,typename T>
struct promote_scalar_arg<S,T,true>
{
  typedef T type;
};

// Recursively check safe conversion to PromotedType, and then ExprScalar if they are different.
template<typename ExprScalar,typename T,typename PromotedType,
  bool ConvertibleToLiteral = internal::is_convertible<T,PromotedType>::value,
  bool IsSafe = NumTraits<T>::IsInteger || !NumTraits<PromotedType>::IsInteger>
struct promote_scalar_arg_unsupported;

// Start recursion with NumTraits<ExprScalar>::Literal
template<typename S,typename T>
struct promote_scalar_arg<S,T,false> : promote_scalar_arg_unsupported<S,T,typename NumTraits<S>::Literal> {};

// We found a match!
template<typename S,typename T, typename PromotedType>
struct promote_scalar_arg_unsupported<S,T,PromotedType,true,true>
{
  typedef PromotedType type;
};

// No match, but no real-to-integer issues, and ExprScalar and current PromotedType are different,
// so let's try to promote to ExprScalar
template<typename ExprScalar,typename T, typename PromotedType>
struct promote_scalar_arg_unsupported<ExprScalar,T,PromotedType,false,true>
   : promote_scalar_arg_unsupported<ExprScalar,T,ExprScalar>
{};

// Unsafe real-to-integer, let's stop.
template<typename S,typename T, typename PromotedType, bool ConvertibleToLiteral>
struct promote_scalar_arg_unsupported<S,T,PromotedType,ConvertibleToLiteral,false> {};

// T is not even convertible to ExprScalar, let's stop.
template<typename S,typename T>
struct promote_scalar_arg_unsupported<S,T,S,false,true> {};

//classes inheriting no_assignment_operator don't generate a default operator=.
class no_assignment_operator
{
  private:
    no_assignment_operator& operator=(const no_assignment_operator&);
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(no_assignment_operator)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(no_assignment_operator)
};

/** \internal return the index type with the largest number of bits */
template<typename I1, typename I2>
struct promote_index_type
{
  typedef typename conditional<(sizeof(I1)<sizeof(I2)), I2, I1>::type type;
};

/** \internal If the template parameter Value is Dynamic, this class is just a wrapper around a T variable that
  * can be accessed using value() and setValue().
  * Otherwise, this class is an empty structure and value() just returns the template parameter Value.
  */
template<typename T, int Value> class variable_if_dynamic
{
  public:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(variable_if_dynamic)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamic(T v) { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    T value() { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    operator T() const { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void setValue(T v) const { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
};

template<typename T> class variable_if_dynamic<T, Dynamic>
{
    T m_value;
  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamic(T value = 0) EIGEN_NO_THROW : m_value(value) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T value() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator T() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void setValue(T value) { m_value = value; }
};

/** \internal like variable_if_dynamic but for DynamicIndex
  */
template<typename T, int Value> class variable_if_dynamicindex
{
  public:
    EIGEN_EMPTY_STRUCT_CTOR(variable_if_dynamicindex)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamicindex(T v) { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    T value() { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void setValue(T) {}
};

template<typename T> class variable_if_dynamicindex<T, DynamicIndex>
{
    T m_value;
    EIGEN_DEVICE_FUNC variable_if_dynamicindex() { eigen_assert(false); }
  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamicindex(T value) : m_value(value) {}
    EIGEN_DEVICE_FUNC T EIGEN_STRONG_INLINE value() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void setValue(T value) { m_value = value; }
};

template<typename T> struct functor_traits
{
  enum
  {
    Cost = 10,
    PacketAccess = false,
    IsRepeatable = false
  };
};

template<typename T> struct packet_traits;

template<typename T> struct unpacket_traits;

template<int Size, typename PacketType,
         bool Stop = Size==Dynamic || (Size%unpacket_traits<PacketType>::size)==0 || is_same<PacketType,typename unpacket_traits<PacketType>::half>::value>
struct find_best_packet_helper;

template< int Size, typename PacketType>
struct find_best_packet_helper<Size,PacketType,true>
{
  typedef PacketType type;
};

template<int Size, typename PacketType>
struct find_best_packet_helper<Size,PacketType,false>
{
  typedef typename find_best_packet_helper<Size,typename unpacket_traits<PacketType>::half>::type type;
};

template<typename T, int Size>
struct find_best_packet
{
  typedef typename find_best_packet_helper<Size,typename packet_traits<T>::type>::type type;
};

#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
template<int ArrayBytes, int AlignmentBytes,
         bool Match     =  bool((ArrayBytes%AlignmentBytes)==0),
         bool TryHalf   =  bool(EIGEN_MIN_ALIGN_BYTES<AlignmentBytes) >
struct compute_default_alignment_helper
{
  enum { value = 0 };
};

template<int ArrayBytes, int AlignmentBytes, bool TryHalf>
struct compute_default_alignment_helper<ArrayBytes, AlignmentBytes, true, TryHalf> // Match
{
  enum { value = AlignmentBytes };
};

template<int ArrayBytes, int AlignmentBytes>
struct compute_default_alignment_helper<ArrayBytes, AlignmentBytes, false, true> // Try-half
{
  // current packet too large, try with an half-packet
  enum { value = compute_default_alignment_helper<ArrayBytes, AlignmentBytes/2>::value };
};
#else
// If static alignment is disabled, no need to bother.
// This also avoids a division by zero in "bool Match =  bool((ArrayBytes%AlignmentBytes)==0)"
template<int ArrayBytes, int AlignmentBytes>
struct compute_default_alignment_helper
{
  enum { value = 0 };
};
#endif

template<typename T, int Size> struct compute_default_alignment {
  enum { value = compute_default_alignment_helper<Size*sizeof(T),EIGEN_MAX_STATIC_ALIGN_BYTES>::value };
};

template<typename T> struct compute_default_alignment<T,Dynamic> {
  enum { value = EIGEN_MAX_ALIGN_BYTES };
};

template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
                          ( (_Rows==1 && _Cols!=1) ? RowMajor
                          : (_Cols==1 && _Rows!=1) ? ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
         int _MaxRows = _Rows,
         int _MaxCols = _Cols
> class make_proper_matrix_type
{
    enum {
      IsColVector = _Cols==1 && _Rows!=1,
      IsRowVector = _Rows==1 && _Cols!=1,
      Options = IsColVector ? (_Options | ColMajor) & ~RowMajor
              : IsRowVector ? (_Options | RowMajor) & ~ColMajor
              : _Options
    };
  public:
    typedef Matrix<_Scalar, _Rows, _Cols, Options, _MaxRows, _MaxCols> type;
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
class compute_matrix_flags
{
    enum { row_major_bit = Options&RowMajor ? RowMajorBit : 0 };
  public:
    // FIXME currently we still have to handle DirectAccessBit at the expression level to handle DenseCoeffsBase<>
    // and then propagate this information to the evaluator's flags.
    // However, I (Gael) think that DirectAccessBit should only matter at the evaluation stage.
    enum { ret = DirectAccessBit | LvalueBit | NestByRefBit | row_major_bit };
};

template<int _Rows, int _Cols> struct size_at_compile_time
{
  enum { ret = (_Rows==Dynamic || _Cols==Dynamic) ? Dynamic : _Rows * _Cols };
};

template<typename XprType> struct size_of_xpr_at_compile_time
{
  enum { ret = size_at_compile_time<traits<XprType>::RowsAtCompileTime,traits<XprType>::ColsAtCompileTime>::ret };
};

/* plain_matrix_type : the difference from eval is that plain_matrix_type is always a plain matrix type,
 * whereas eval is a const reference in the case of a matrix
 */

template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct plain_matrix_type;
template<typename T, typename BaseClassType, int Flags> struct plain_matrix_type_dense;
template<typename T> struct plain_matrix_type<T,Dense>
{
  typedef typename plain_matrix_type_dense<T,typename traits<T>::XprKind, traits<T>::Flags>::type type;
};
template<typename T> struct plain_matrix_type<T,DiagonalShape>
{
  typedef typename T::PlainObject type;
};

template<typename T, int Flags> struct plain_matrix_type_dense<T,MatrixXpr,Flags>
{
  typedef Matrix<typename traits<T>::Scalar,
                traits<T>::RowsAtCompileTime,
                traits<T>::ColsAtCompileTime,
                AutoAlign | (Flags&RowMajorBit ? RowMajor : ColMajor),
                traits<T>::MaxRowsAtCompileTime,
                traits<T>::MaxColsAtCompileTime
          > type;
};

template<typename T, int Flags> struct plain_matrix_type_dense<T,ArrayXpr,Flags>
{
  typedef Array<typename traits<T>::Scalar,
                traits<T>::RowsAtCompileTime,
                traits<T>::ColsAtCompileTime,
                AutoAlign | (Flags&RowMajorBit ? RowMajor : ColMajor),
                traits<T>::MaxRowsAtCompileTime,
                traits<T>::MaxColsAtCompileTime
          > type;
};

/* eval : the return type of eval(). For matrices, this is just a const reference
 * in order to avoid a useless copy
 */

template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct eval;

template<typename T> struct eval<T,Dense>
{
  typedef typename plain_matrix_type<T>::type type;
//   typedef typename T::PlainObject type;
//   typedef T::Matrix<typename traits<T>::Scalar,
//                 traits<T>::RowsAtCompileTime,
//                 traits<T>::ColsAtCompileTime,
//                 AutoAlign | (traits<T>::Flags&RowMajorBit ? RowMajor : ColMajor),
//                 traits<T>::MaxRowsAtCompileTime,
//                 traits<T>::MaxColsAtCompileTime
//           > type;
};

template<typename T> struct eval<T,DiagonalShape>
{
  typedef typename plain_matrix_type<T>::type type;
};

// for matrices, no need to evaluate, just use a const reference to avoid a useless copy
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct eval<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>, Dense>
{
  typedef const Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>& type;
};

template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct eval<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>, Dense>
{
  typedef const Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>& type;
};


/* similar to plain_matrix_type, but using the evaluator's Flags */
template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct plain_object_eval;

template<typename T>
struct plain_object_eval<T,Dense>
{
  typedef typename plain_matrix_type_dense<T,typename traits<T>::XprKind, evaluator<T>::Flags>::type type;
};


/* plain_matrix_type_column_major : same as plain_matrix_type but guaranteed to be column-major
 */
template<typename T> struct plain_matrix_type_column_major
{
  enum { Rows = traits<T>::RowsAtCompileTime,
         Cols = traits<T>::ColsAtCompileTime,
         MaxRows = traits<T>::MaxRowsAtCompileTime,
         MaxCols = traits<T>::MaxColsAtCompileTime
  };
  typedef Matrix<typename traits<T>::Scalar,
                Rows,
                Cols,
                (MaxRows==1&&MaxCols!=1) ? RowMajor : ColMajor,
                MaxRows,
                MaxCols
          > type;
};

/* plain_matrix_type_row_major : same as plain_matrix_type but guaranteed to be row-major
 */
template<typename T> struct plain_matrix_type_row_major
{
  enum { Rows = traits<T>::RowsAtCompileTime,
         Cols = traits<T>::ColsAtCompileTime,
         MaxRows = traits<T>::MaxRowsAtCompileTime,
         MaxCols = traits<T>::MaxColsAtCompileTime
  };
  typedef Matrix<typename traits<T>::Scalar,
                Rows,
                Cols,
                (MaxCols==1&&MaxRows!=1) ? ColMajor : RowMajor,
                MaxRows,
                MaxCols
          > type;
};

/** \internal The reference selector for template expressions. The idea is that we don't
  * need to use references for expressions since they are light weight proxy
  * objects which should generate no copying overhead. */
template <typename T>
struct ref_selector
{
  typedef typename conditional<
    bool(traits<T>::Flags & NestByRefBit),
    T const&,
    const T
  >::type type;

  typedef typename conditional<
    bool(traits<T>::Flags & NestByRefBit),
    T &,
    T
  >::type non_const_type;
};

/** \internal Adds the const qualifier on the value-type of T2 if and only if T1 is a const type */
template<typename T1, typename T2>
struct transfer_constness
{
  typedef typename conditional<
    bool(internal::is_const<T1>::value),
    typename internal::add_const_on_value_type<T2>::type,
    T2
  >::type type;
};


// However, we still need a mechanism to detect whether an expression which is evaluated multiple time
// has to be evaluated into a temporary.
// That's the purpose of this new nested_eval helper:
/** \internal Determines how a given expression should be nested when evaluated multiple times.
  * For example, when you do a * (b+c), Eigen will determine how the expression b+c should be
  * evaluated into the bigger product expression. The choice is between nesting the expression b+c as-is, or
  * evaluating that expression b+c into a temporary variable d, and nest d so that the resulting expression is
  * a*d. Evaluating can be beneficial for example if every coefficient access in the resulting expression causes
  * many coefficient accesses in the nested expressions -- as is the case with matrix product for example.
  *
  * \tparam T the type of the expression being nested.
  * \tparam n the number of coefficient accesses in the nested expression for each coefficient access in the bigger expression.
  * \tparam PlainObject the type of the temporary if needed.
  */
template<typename T, int n, typename PlainObject = typename plain_object_eval<T>::type> struct nested_eval
{
  enum {
    ScalarReadCost = NumTraits<typename traits<T>::Scalar>::ReadCost,
    CoeffReadCost = evaluator<T>::CoeffReadCost,  // NOTE What if an evaluator evaluate itself into a temporary?
                                                  //      Then CoeffReadCost will be small (e.g., 1) but we still have to evaluate, especially if n>1.
                                                  //      This situation is already taken care by the EvalBeforeNestingBit flag, which is turned ON
                                                  //      for all evaluator creating a temporary. This flag is then propagated by the parent evaluators.
                                                  //      Another solution could be to count the number of temps?
    NAsInteger = n == Dynamic ? HugeCost : n,
    CostEval   = (NAsInteger+1) * ScalarReadCost + CoeffReadCost,
    CostNoEval = NAsInteger * CoeffReadCost,
    Evaluate = (int(evaluator<T>::Flags) & EvalBeforeNestingBit) || (int(CostEval) < int(CostNoEval))
  };

  typedef typename conditional<Evaluate, PlainObject, typename ref_selector<T>::type>::type type;
};

template<typename T>
EIGEN_DEVICE_FUNC
inline T* const_cast_ptr(const T* ptr)
{
  return const_cast<T*>(ptr);
}

template<typename Derived, typename XprKind = typename traits<Derived>::XprKind>
struct dense_xpr_base
{
  /* dense_xpr_base should only ever be used on dense expressions, thus falling either into the MatrixXpr or into the ArrayXpr cases */
};

template<typename Derived>
struct dense_xpr_base<Derived, MatrixXpr>
{
  typedef MatrixBase<Derived> type;
};

template<typename Derived>
struct dense_xpr_base<Derived, ArrayXpr>
{
  typedef ArrayBase<Derived> type;
};

template<typename Derived, typename XprKind = typename traits<Derived>::XprKind, typename StorageKind = typename traits<Derived>::StorageKind>
struct generic_xpr_base;

template<typename Derived, typename XprKind>
struct generic_xpr_base<Derived, XprKind, Dense>
{
  typedef typename dense_xpr_base<Derived,XprKind>::type type;
};

template<typename XprType, typename CastType> struct cast_return_type
{
  typedef typename XprType::Scalar CurrentScalarType;
  typedef typename remove_all<CastType>::type _CastType;
  typedef typename _CastType::Scalar NewScalarType;
  typedef typename conditional<is_same<CurrentScalarType,NewScalarType>::value,
                              const XprType&,CastType>::type type;
};

template <typename A, typename B> struct promote_storage_type;

template <typename A> struct promote_storage_type<A,A>
{
  typedef A ret;
};
template <typename A> struct promote_storage_type<A, const A>
{
  typedef A ret;
};
template <typename A> struct promote_storage_type<const A, A>
{
  typedef A ret;
};

/** \internal Specify the "storage kind" of applying a coefficient-wise
  * binary operations between two expressions of kinds A and B respectively.
  * The template parameter Functor permits to specialize the resulting storage kind wrt to
  * the functor.
  * The default rules are as follows:
  * \code
  * A      op A      -> A
  * A      op dense  -> dense
  * dense  op B      -> dense
  * sparse op dense  -> sparse
  * dense  op sparse -> sparse
  * \endcode
  */
template <typename A, typename B, typename Functor> struct cwise_promote_storage_type;

template <typename A, typename Functor>                   struct cwise_promote_storage_type<A,A,Functor>                                      { typedef A      ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Dense,Dense,Functor>                              { typedef Dense  ret; };
template <typename A, typename Functor>                   struct cwise_promote_storage_type<A,Dense,Functor>                                  { typedef Dense  ret; };
template <typename B, typename Functor>                   struct cwise_promote_storage_type<Dense,B,Functor>                                  { typedef Dense  ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Sparse,Dense,Functor>                             { typedef Sparse ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Dense,Sparse,Functor>                             { typedef Sparse ret; };

template <typename LhsKind, typename RhsKind, int LhsOrder, int RhsOrder> struct cwise_promote_storage_order {
  enum { value = LhsOrder };
};

template <typename LhsKind, int LhsOrder, int RhsOrder>   struct cwise_promote_storage_order<LhsKind,Sparse,LhsOrder,RhsOrder>                { enum { value = RhsOrder }; };
template <typename RhsKind, int LhsOrder, int RhsOrder>   struct cwise_promote_storage_order<Sparse,RhsKind,LhsOrder,RhsOrder>                { enum { value = LhsOrder }; };
template <int Order>                                      struct cwise_promote_storage_order<Sparse,Sparse,Order,Order>                       { enum { value = Order }; };


/** \internal Specify the "storage kind" of multiplying an expression of kind A with kind B.
  * The template parameter ProductTag permits to specialize the resulting storage kind wrt to
  * some compile-time properties of the product: GemmProduct, GemvProduct, OuterProduct, InnerProduct.
  * The default rules are as follows:
  * \code
  *  K * K            -> K
  *  dense * K        -> dense
  *  K * dense        -> dense
  *  diag * K         -> K
  *  K * diag         -> K
  *  Perm * K         -> K
  * K * Perm          -> K
  * \endcode
  */
template <typename A, typename B, int ProductTag> struct product_promote_storage_type;

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  A,                  ProductTag> { typedef A     ret;};
template <int ProductTag>             struct product_promote_storage_type<Dense,              Dense,              ProductTag> { typedef Dense ret;};
template <typename A, int ProductTag> struct product_promote_storage_type<A,                  Dense,              ProductTag> { typedef Dense ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<Dense,              B,                  ProductTag> { typedef Dense ret; };

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  DiagonalShape,      ProductTag> { typedef A ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<DiagonalShape,      B,                  ProductTag> { typedef B ret; };
template <int ProductTag>             struct product_promote_storage_type<Dense,              DiagonalShape,      ProductTag> { typedef Dense ret; };
template <int ProductTag>             struct product_promote_storage_type<DiagonalShape,      Dense,              ProductTag> { typedef Dense ret; };

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  PermutationStorage, ProductTag> { typedef A ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<PermutationStorage, B,                  ProductTag> { typedef B ret; };
template <int ProductTag>             struct product_promote_storage_type<Dense,              PermutationStorage, ProductTag> { typedef Dense ret; };
template <int ProductTag>             struct product_promote_storage_type<PermutationStorage, Dense,              ProductTag> { typedef Dense ret; };

/** \internal gives the plain matrix or array type to store a row/column/diagonal of a matrix type.
  * \tparam Scalar optional parameter allowing to pass a different scalar type than the one of the MatrixType.
  */
template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_row_type
{
  typedef Matrix<Scalar, 1, ExpressionType::ColsAtCompileTime,
                 int(ExpressionType::PlainObject::Options) | int(RowMajor), 1, ExpressionType::MaxColsAtCompileTime> MatrixRowType;
  typedef Array<Scalar, 1, ExpressionType::ColsAtCompileTime,
                 int(ExpressionType::PlainObject::Options) | int(RowMajor), 1, ExpressionType::MaxColsAtCompileTime> ArrayRowType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixRowType,
    ArrayRowType
  >::type type;
};

template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_col_type
{
  typedef Matrix<Scalar, ExpressionType::RowsAtCompileTime, 1,
                 ExpressionType::PlainObject::Options & ~RowMajor, ExpressionType::MaxRowsAtCompileTime, 1> MatrixColType;
  typedef Array<Scalar, ExpressionType::RowsAtCompileTime, 1,
                 ExpressionType::PlainObject::Options & ~RowMajor, ExpressionType::MaxRowsAtCompileTime, 1> ArrayColType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixColType,
    ArrayColType
  >::type type;
};

template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_diag_type
{
  enum { diag_size = EIGEN_SIZE_MIN_PREFER_DYNAMIC(ExpressionType::RowsAtCompileTime, ExpressionType::ColsAtCompileTime),
         max_diag_size = EIGEN_SIZE_MIN_PREFER_FIXED(ExpressionType::MaxRowsAtCompileTime, ExpressionType::MaxColsAtCompileTime)
  };
  typedef Matrix<Scalar, diag_size, 1, ExpressionType::PlainObject::Options & ~RowMajor, max_diag_size, 1> MatrixDiagType;
  typedef Array<Scalar, diag_size, 1, ExpressionType::PlainObject::Options & ~RowMajor, max_diag_size, 1> ArrayDiagType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixDiagType,
    ArrayDiagType
  >::type type;
};

template<typename Expr,typename Scalar = typename Expr::Scalar>
struct plain_constant_type
{
  enum { Options = (traits<Expr>::Flags&RowMajorBit)?RowMajor:0 };

  typedef Array<Scalar,  traits<Expr>::RowsAtCompileTime,   traits<Expr>::ColsAtCompileTime,
                Options, traits<Expr>::MaxRowsAtCompileTime,traits<Expr>::MaxColsAtCompileTime> array_type;

  typedef Matrix<Scalar,  traits<Expr>::RowsAtCompileTime,   traits<Expr>::ColsAtCompileTime,
                 Options, traits<Expr>::MaxRowsAtCompileTime,traits<Expr>::MaxColsAtCompileTime> matrix_type;

  typedef CwiseNullaryOp<scalar_constant_op<Scalar>, const typename conditional<is_same< typename traits<Expr>::XprKind, MatrixXpr >::value, matrix_type, array_type>::type > type;
};

template<typename ExpressionType>
struct is_lvalue
{
  enum { value = (!bool(is_const<ExpressionType>::value)) &&
                 bool(traits<ExpressionType>::Flags & LvalueBit) };
};

template<typename T> struct is_diagonal
{ enum { ret = false }; };

template<typename T> struct is_diagonal<DiagonalBase<T> >
{ enum { ret = true }; };

template<typename T> struct is_diagonal<DiagonalWrapper<T> >
{ enum { ret = true }; };

template<typename T, int S> struct is_diagonal<DiagonalMatrix<T,S> >
{ enum { ret = true }; };


template<typename T> struct is_identity
{ enum { value = false }; };

template<typename T> struct is_identity<CwiseNullaryOp<internal::scalar_identity_op<typename T::Scalar>, T> >
{ enum { value = true }; };


template<typename S1, typename S2> struct glue_shapes;
template<> struct glue_shapes<DenseShape,TriangularShape> { typedef TriangularShape type;  };

template<typename T1, typename T2>
struct possibly_same_dense {
  enum { value = has_direct_access<T1>::ret && has_direct_access<T2>::ret && is_same<typename T1::Scalar,typename T2::Scalar>::value };
};

template<typename T1, typename T2>
EIGEN_DEVICE_FUNC
bool is_same_dense(const T1 &mat1, const T2 &mat2, typename enable_if<possibly_same_dense<T1,T2>::value>::type * = 0)
{
  return (mat1.data()==mat2.data()) && (mat1.innerStride()==mat2.innerStride()) && (mat1.outerStride()==mat2.outerStride());
}

template<typename T1, typename T2>
EIGEN_DEVICE_FUNC
bool is_same_dense(const T1 &, const T2 &, typename enable_if<!possibly_same_dense<T1,T2>::value>::type * = 0)
{
  return false;
}

// Internal helper defining the cost of a scalar division for the type T.
// The default heuristic can be specialized for each scalar type and architecture.
template<typename T,bool Vectorized=false,typename EnableIf = void>
struct scalar_div_cost {
  enum { value = 8*NumTraits<T>::MulCost };
};

template<typename T,bool Vectorized>
struct scalar_div_cost<std::complex<T>, Vectorized> {
  enum { value = 2*scalar_div_cost<T>::value
               + 6*NumTraits<T>::MulCost
               + 3*NumTraits<T>::AddCost
  };
};


template<bool Vectorized>
struct scalar_div_cost<signed long,Vectorized,typename conditional<sizeof(long)==8,void,false_type>::type> { enum { value = 24 }; };
template<bool Vectorized>
struct scalar_div_cost<unsigned long,Vectorized,typename conditional<sizeof(long)==8,void,false_type>::type> { enum { value = 21 }; };


#ifdef EIGEN_DEBUG_ASSIGN
std::string demangle_traversal(int t)
{
  if(t==DefaultTraversal) return "DefaultTraversal";
  if(t==LinearTraversal) return "LinearTraversal";
  if(t==InnerVectorizedTraversal) return "InnerVectorizedTraversal";
  if(t==LinearVectorizedTraversal) return "LinearVectorizedTraversal";
  if(t==SliceVectorizedTraversal) return "SliceVectorizedTraversal";
  return "?";
}
std::string demangle_unrolling(int t)
{
  if(t==NoUnrolling) return "NoUnrolling";
  if(t==InnerUnrolling) return "InnerUnrolling";
  if(t==CompleteUnrolling) return "CompleteUnrolling";
  return "?";
}
std::string demangle_flags(int f)
{
  std::string res;
  if(f&RowMajorBit)                 res += " | RowMajor";
  if(f&PacketAccessBit)             res += " | Packet";
  if(f&LinearAccessBit)             res += " | Linear";
  if(f&LvalueBit)                   res += " | Lvalue";
  if(f&DirectAccessBit)             res += " | Direct";
  if(f&NestByRefBit)                res += " | NestByRef";
  if(f&NoPreferredStorageOrderBit)  res += " | NoPreferredStorageOrderBit";

  return res;
}
#endif

} // end namespace internal


/** \class ScalarBinaryOpTraits
  * \ingroup Core_Module
  *
  * \brief Determines whether the given binary operation of two numeric types is allowed and what the scalar return type is.
  *
  * This class permits to control the scalar return type of any binary operation performed on two different scalar types through (partial) template specializations.
  *
  * For instance, let \c U1, \c U2 and \c U3 be three user defined scalar types for which most operations between instances of \c U1 and \c U2 returns an \c U3.
  * You can let %Eigen knows that by defining:
    \code
    template<typename BinaryOp>
    struct ScalarBinaryOpTraits<U1,U2,BinaryOp> { typedef U3 ReturnType;  };
    template<typename BinaryOp>
    struct ScalarBinaryOpTraits<U2,U1,BinaryOp> { typedef U3 ReturnType;  };
    \endcode
  * You can then explicitly disable some particular operations to get more explicit error messages:
    \code
    template<>
    struct ScalarBinaryOpTraits<U1,U2,internal::scalar_max_op<U1,U2> > {};
    \endcode
  * Or customize the return type for individual operation:
    \code
    template<>
    struct ScalarBinaryOpTraits<U1,U2,internal::scalar_sum_op<U1,U2> > { typedef U1 ReturnType; };
    \endcode
  *
  * By default, the following generic combinations are supported:
  <table class="manual">
  <tr><th>ScalarA</th><th>ScalarB</th><th>BinaryOp</th><th>ReturnType</th><th>Note</th></tr>
  <tr            ><td>\c T </td><td>\c T </td><td>\c * </td><td>\c T </td><td></td></tr>
  <tr class="alt"><td>\c NumTraits<T>::Real </td><td>\c T </td><td>\c * </td><td>\c T </td><td>Only if \c NumTraits<T>::IsComplex </td></tr>
  <tr            ><td>\c T </td><td>\c NumTraits<T>::Real </td><td>\c * </td><td>\c T </td><td>Only if \c NumTraits<T>::IsComplex </td></tr>
  </table>
  *
  * \sa CwiseBinaryOp
  */
template<typename ScalarA, typename ScalarB, typename BinaryOp=internal::scalar_product_op<ScalarA,ScalarB> >
struct ScalarBinaryOpTraits
#ifndef EIGEN_PARSED_BY_DOXYGEN
  // for backward compatibility, use the hints given by the (deprecated) internal::scalar_product_traits class.
  : internal::scalar_product_traits<ScalarA,ScalarB>
#endif // EIGEN_PARSED_BY_DOXYGEN
{};

template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T,T,BinaryOp>
{
  typedef T ReturnType;
};

template <typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T, typename NumTraits<typename internal::enable_if<NumTraits<T>::IsComplex,T>::type>::Real, BinaryOp>
{
  typedef T ReturnType;
};
template <typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<typename NumTraits<typename internal::enable_if<NumTraits<T>::IsComplex,T>::type>::Real, T, BinaryOp>
{
  typedef T ReturnType;
};

// For Matrix * Permutation
template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T,void,BinaryOp>
{
  typedef T ReturnType;
};

// For Permutation * Matrix
template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<void,T,BinaryOp>
{
  typedef T ReturnType;
};

// for Permutation*Permutation
template<typename BinaryOp>
struct ScalarBinaryOpTraits<void,void,BinaryOp>
{
  typedef void ReturnType;
};

// We require Lhs and Rhs to have "compatible" scalar types.
// It is tempting to always allow mixing different types but remember that this is often impossible in the vectorized paths.
// So allowing mixing different types gives very unexpected errors when enabling vectorization, when the user tries to
// add together a float matrix and a double matrix.
#define EIGEN_CHECK_BINARY_COMPATIBILIY(BINOP,LHS,RHS) \
  EIGEN_STATIC_ASSERT((Eigen::internal::has_ReturnType<ScalarBinaryOpTraits<LHS, RHS,BINOP> >::value), \
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

} // end namespace Eigen

#endif // EIGEN_XPRHELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Claire Maurice
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_EIGEN_SOLVER_H
#define EIGEN_COMPLEX_EIGEN_SOLVER_H

#include "./ComplexSchur.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class ComplexEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of general complex matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are
  * computing the eigendecomposition; this is expected to be an
  * instantiation of the Matrix class template.
  *
  * The eigenvalues and eigenvectors of a matrix \f$ A \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda v
  * \f$.  If \f$ D \f$ is a diagonal matrix with the eigenvalues on
  * the diagonal, and \f$ V \f$ is a matrix with the eigenvectors as
  * its columns, then \f$ A V = V D \f$. The matrix \f$ V \f$ is
  * almost always invertible, in which case we have \f$ A = V D V^{-1}
  * \f$. This is called the eigendecomposition.
  *
  * The main function in this class is compute(), which computes the
  * eigenvalues and eigenvectors of a given function. The
  * documentation for that function contains an example showing the
  * main features of the class.
  *
  * \sa class EigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class ComplexEigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType.
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues().
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options&(~RowMajor), MaxColsAtCompileTime, 1> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors().
      *
      * This is a square matrix with entries of type #ComplexScalar.
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().
      */
    ComplexEigenSolver()
            : m_eivec(),
              m_eivalues(),
              m_schur(),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX()
    {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa ComplexEigenSolver()
      */
    explicit ComplexEigenSolver(Index size)
            : m_eivec(size, size),
              m_eivalues(size),
              m_schur(size),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX(size, size)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed.
      *
      * This constructor calls compute() to compute the eigendecomposition.
      */
    template<typename InputType>
    explicit ComplexEigenSolver(const EigenBase<InputType>& matrix, bool computeEigenvectors = true)
            : m_eivec(matrix.rows(),matrix.cols()),
              m_eivalues(matrix.cols()),
              m_schur(matrix.rows()),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX(matrix.rows(),matrix.cols())
    {
      compute(matrix.derived(), computeEigenvectors);
    }

    /** \brief Returns the eigenvectors of given matrix.
      *
      * \returns  A const reference to the matrix whose columns are the eigenvectors.
      *
      * \pre Either the constructor
      * ComplexEigenSolver(const MatrixType& matrix, bool) or the member
      * function compute(const MatrixType& matrix, bool) has been called before
      * to compute the eigendecomposition of a matrix, and
      * \p computeEigenvectors was set to true (the default).
      *
      * This function returns a matrix whose columns are the eigenvectors. Column
      * \f$ k \f$ is an eigenvector corresponding to eigenvalue number \f$ k
      * \f$ as returned by eigenvalues().  The eigenvectors are normalized to
      * have (Euclidean) norm equal to one. The matrix returned by this
      * function is the matrix \f$ V \f$ in the eigendecomposition \f$ A = V D
      * V^{-1} \f$, if it exists.
      *
      * Example: \include ComplexEigenSolver_eigenvectors.cpp
      * Output: \verbinclude ComplexEigenSolver_eigenvectors.out
      */
    const EigenvectorType& eigenvectors() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the eigenvalues of given matrix.
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre Either the constructor
      * ComplexEigenSolver(const MatrixType& matrix, bool) or the member
      * function compute(const MatrixType& matrix, bool) has been called before
      * to compute the eigendecomposition of a matrix.
      *
      * This function returns a column vector containing the
      * eigenvalues. Eigenvalues are repeated according to their
      * algebraic multiplicity, so there are as many eigenvalues as
      * rows in the matrix. The eigenvalues are not sorted in any particular
      * order.
      *
      * Example: \include ComplexEigenSolver_eigenvalues.cpp
      * Output: \verbinclude ComplexEigenSolver_eigenvalues.out
      */
    const EigenvalueType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed.
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the complex matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to Schur form using the
      * ComplexSchur class. The Schur decomposition is then used to
      * compute the eigenvalues and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * Schur decomposition, which is \f$ O(n^3) \f$ where \f$ n \f$
      * is the size of the matrix.
      *
      * Example: \include ComplexEigenSolver_compute.cpp
      * Output: \verbinclude ComplexEigenSolver_compute.out
      */
    template<typename InputType>
    ComplexEigenSolver& compute(const EigenBase<InputType>& matrix, bool computeEigenvectors = true);

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      return m_schur.info();
    }

    /** \brief Sets the maximum number of iterations allowed. */
    ComplexEigenSolver& setMaxIterations(Index maxIters)
    {
      m_schur.setMaxIterations(maxIters);
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_schur.getMaxIterations();
    }

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }
    
    EigenvectorType m_eivec;
    EigenvalueType m_eivalues;
    ComplexSchur<MatrixType> m_schur;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
    EigenvectorType m_matX;

  private:
    void doComputeEigenvectors(RealScalar matrixnorm);
    void sortEigenvalues(bool computeEigenvectors);
};


template<typename MatrixType>
template<typename InputType>
ComplexEigenSolver<MatrixType>& 
ComplexEigenSolver<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeEigenvectors)
{
  check_template_parameters();
  
  // this code is inspired from Jampack
  eigen_assert(matrix.cols() == matrix.rows());

  // Do a complex Schur decomposition, A = U T U^*
  // The eigenvalues are on the diagonal of T.
  m_schur.compute(matrix.derived(), computeEigenvectors);

  if(m_schur.info() == Success)
  {
    m_eivalues = m_schur.matrixT().diagonal();
    if(computeEigenvectors)
      doComputeEigenvectors(m_schur.matrixT().norm());
    sortEigenvalues(computeEigenvectors);
  }

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}


template<typename MatrixType>
void ComplexEigenSolver<MatrixType>::doComputeEigenvectors(RealScalar matrixnorm)
{
  const Index n = m_eivalues.size();

  matrixnorm = numext::maxi(matrixnorm,(std::numeric_limits<RealScalar>::min)());

  // Compute X such that T = X D X^(-1), where D is the diagonal of T.
  // The matrix X is unit triangular.
  m_matX = EigenvectorType::Zero(n, n);
  for(Index k=n-1 ; k>=0 ; k--)
  {
    m_matX.coeffRef(k,k) = ComplexScalar(1.0,0.0);
    // Compute X(i,k) using the (i,k) entry of the equation X T = D X
    for(Index i=k-1 ; i>=0 ; i--)
    {
      m_matX.coeffRef(i,k) = -m_schur.matrixT().coeff(i,k);
      if(k-i-1>0)
        m_matX.coeffRef(i,k) -= (m_schur.matrixT().row(i).segment(i+1,k-i-1) * m_matX.col(k).segment(i+1,k-i-1)).value();
      ComplexScalar z = m_schur.matrixT().coeff(i,i) - m_schur.matrixT().coeff(k,k);
      if(z==ComplexScalar(0))
      {
        // If the i-th and k-th eigenvalue are equal, then z equals 0.
        // Use a small value instead, to prevent division by zero.
        numext::real_ref(z) = NumTraits<RealScalar>::epsilon() * matrixnorm;
      }
      m_matX.coeffRef(i,k) = m_matX.coeff(i,k) / z;
    }
  }

  // Compute V as V = U X; now A = U T U^* = U X D X^(-1) U^* = V D V^(-1)
  m_eivec.noalias() = m_schur.matrixU() * m_matX;
  // .. and normalize the eigenvectors
  for(Index k=0 ; k<n ; k++)
  {
    m_eivec.col(k).normalize();
  }
}


template<typename MatrixType>
void ComplexEigenSolver<MatrixType>::sortEigenvalues(bool computeEigenvectors)
{
  const Index n =  m_eivalues.size();
  for (Index i=0; i<n; i++)
  {
    Index k;
    m_eivalues.cwiseAbs().tail(n-i).minCoeff(&k);
    if (k != 0)
    {
      k += i;
      std::swap(m_eivalues[k],m_eivalues[i]);
      if(computeEigenvectors)
	m_eivec.col(i).swap(m_eivec.col(k));
    }
  }
}

} // end namespace Eigen

#endif // EIGEN_COMPLEX_EIGEN_SOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Claire Maurice
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_SCHUR_H
#define EIGEN_COMPLEX_SCHUR_H

#include "./HessenbergDecomposition.h"

namespace Eigen { 

namespace internal {
template<typename MatrixType, bool IsComplex> struct complex_schur_reduce_to_hessenberg;
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class ComplexSchur
  *
  * \brief Performs a complex Schur decomposition of a real or complex square matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are
  * computing the Schur decomposition; this is expected to be an
  * instantiation of the Matrix class template.
  *
  * Given a real or complex square matrix A, this class computes the
  * Schur decomposition: \f$ A = U T U^*\f$ where U is a unitary
  * complex matrix, and T is a complex upper triangular matrix.  The
  * diagonal of the matrix T corresponds to the eigenvalues of the
  * matrix A.
  *
  * Call the function compute() to compute the Schur decomposition of
  * a given matrix. Alternatively, you can use the 
  * ComplexSchur(const MatrixType&, bool) constructor which computes
  * the Schur decomposition at construction time. Once the
  * decomposition is computed, you can use the matrixU() and matrixT()
  * functions to retrieve the matrices U and V in the decomposition.
  *
  * \note This code is inspired from Jampack
  *
  * \sa class RealSchur, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class ComplexSchur
{
  public:
    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type \p _MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for \p _MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for the matrices in the Schur decomposition.
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of \p _MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> ComplexMatrixType;

    /** \brief Default constructor.
      *
      * \param [in] size  Positive integer, size of the matrix whose Schur decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user
      * intends to perform decompositions via compute().  The \p size
      * parameter is only used as a hint. It is not an error to give a
      * wrong \p size, but it may impair performance.
      *
      * \sa compute() for an example.
      */
    explicit ComplexSchur(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime)
      : m_matT(size,size),
        m_matU(size,size),
        m_hess(size),
        m_isInitialized(false),
        m_matUisUptodate(false),
        m_maxIters(-1)
    {}

    /** \brief Constructor; computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      *
      * This constructor calls compute() to compute the Schur decomposition.
      *
      * \sa matrixT() and matrixU() for examples.
      */
    template<typename InputType>
    explicit ComplexSchur(const EigenBase<InputType>& matrix, bool computeU = true)
      : m_matT(matrix.rows(),matrix.cols()),
        m_matU(matrix.rows(),matrix.cols()),
        m_hess(matrix.rows()),
        m_isInitialized(false),
        m_matUisUptodate(false),
        m_maxIters(-1)
    {
      compute(matrix.derived(), computeU);
    }

    /** \brief Returns the unitary matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix U.
      *
      * It is assumed that either the constructor
      * ComplexSchur(const MatrixType& matrix, bool computeU) or the
      * member function compute(const MatrixType& matrix, bool computeU)
      * has been called before to compute the Schur decomposition of a
      * matrix, and that \p computeU was set to true (the default
      * value).
      *
      * Example: \include ComplexSchur_matrixU.cpp
      * Output: \verbinclude ComplexSchur_matrixU.out
      */
    const ComplexMatrixType& matrixU() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      eigen_assert(m_matUisUptodate && "The matrix U has not been computed during the ComplexSchur decomposition.");
      return m_matU;
    }

    /** \brief Returns the triangular matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix T.
      *
      * It is assumed that either the constructor
      * ComplexSchur(const MatrixType& matrix, bool computeU) or the
      * member function compute(const MatrixType& matrix, bool computeU)
      * has been called before to compute the Schur decomposition of a
      * matrix.
      *
      * Note that this function returns a plain square matrix. If you want to reference
      * only the upper triangular part, use:
      * \code schur.matrixT().triangularView<Upper>() \endcode 
      *
      * Example: \include ComplexSchur_matrixT.cpp
      * Output: \verbinclude ComplexSchur_matrixT.out
      */
    const ComplexMatrixType& matrixT() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      return m_matT;
    }

    /** \brief Computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.

      * \returns    Reference to \c *this
      *
      * The Schur decomposition is computed by first reducing the
      * matrix to Hessenberg form using the class
      * HessenbergDecomposition. The Hessenberg matrix is then reduced
      * to triangular form by performing QR iterations with a single
      * shift. The cost of computing the Schur decomposition depends
      * on the number of iterations; as a rough guide, it may be taken
      * on the number of iterations; as a rough guide, it may be taken
      * to be \f$25n^3\f$ complex flops, or \f$10n^3\f$ complex flops
      * if \a computeU is false.
      *
      * Example: \include ComplexSchur_compute.cpp
      * Output: \verbinclude ComplexSchur_compute.out
      *
      * \sa compute(const MatrixType&, bool, Index)
      */
    template<typename InputType>
    ComplexSchur& compute(const EigenBase<InputType>& matrix, bool computeU = true);
    
    /** \brief Compute Schur decomposition from a given Hessenberg matrix
     *  \param[in] matrixH Matrix in Hessenberg form H
     *  \param[in] matrixQ orthogonal matrix Q that transform a matrix A to H : A = Q H Q^T
     *  \param computeU Computes the matriX U of the Schur vectors
     * \return Reference to \c *this
     * 
     *  This routine assumes that the matrix is already reduced in Hessenberg form matrixH
     *  using either the class HessenbergDecomposition or another mean. 
     *  It computes the upper quasi-triangular matrix T of the Schur decomposition of H
     *  When computeU is true, this routine computes the matrix U such that 
     *  A = U T U^T =  (QZ) T (QZ)^T = Q H Q^T where A is the initial matrix
     * 
     * NOTE Q is referenced if computeU is true; so, if the initial orthogonal matrix
     * is not available, the user should give an identity matrix (Q.setIdentity())
     * 
     * \sa compute(const MatrixType&, bool)
     */
    template<typename HessMatrixType, typename OrthMatrixType>
    ComplexSchur& computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU=true);

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. 
      *
      * If not specified by the user, the maximum number of iterations is m_maxIterationsPerRow times the size
      * of the matrix.
      */
    ComplexSchur& setMaxIterations(Index maxIters)
    {
      m_maxIters = maxIters;
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_maxIters;
    }

    /** \brief Maximum number of iterations per row.
      *
      * If not otherwise specified, the maximum number of iterations is this number times the size of the
      * matrix. It is currently set to 30.
      */
    static const int m_maxIterationsPerRow = 30;

  protected:
    ComplexMatrixType m_matT, m_matU;
    HessenbergDecomposition<MatrixType> m_hess;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_matUisUptodate;
    Index m_maxIters;

  private:  
    bool subdiagonalEntryIsNeglegible(Index i);
    ComplexScalar computeShift(Index iu, Index iter);
    void reduceToTriangularForm(bool computeU);
    friend struct internal::complex_schur_reduce_to_hessenberg<MatrixType, NumTraits<Scalar>::IsComplex>;
};

/** If m_matT(i+1,i) is neglegible in floating point arithmetic
  * compared to m_matT(i,i) and m_matT(j,j), then set it to zero and
  * return true, else return false. */
template<typename MatrixType>
inline bool ComplexSchur<MatrixType>::subdiagonalEntryIsNeglegible(Index i)
{
  RealScalar d = numext::norm1(m_matT.coeff(i,i)) + numext::norm1(m_matT.coeff(i+1,i+1));
  RealScalar sd = numext::norm1(m_matT.coeff(i+1,i));
  if (internal::isMuchSmallerThan(sd, d, NumTraits<RealScalar>::epsilon()))
  {
    m_matT.coeffRef(i+1,i) = ComplexScalar(0);
    return true;
  }
  return false;
}


/** Compute the shift in the current QR iteration. */
template<typename MatrixType>
typename ComplexSchur<MatrixType>::ComplexScalar ComplexSchur<MatrixType>::computeShift(Index iu, Index iter)
{
  using std::abs;
  if (iter == 10 || iter == 20) 
  {
    // exceptional shift, taken from http://www.netlib.org/eispack/comqr.f
    return abs(numext::real(m_matT.coeff(iu,iu-1))) + abs(numext::real(m_matT.coeff(iu-1,iu-2)));
  }

  // compute the shift as one of the eigenvalues of t, the 2x2
  // diagonal block on the bottom of the active submatrix
  Matrix<ComplexScalar,2,2> t = m_matT.template block<2,2>(iu-1,iu-1);
  RealScalar normt = t.cwiseAbs().sum();
  t /= normt;     // the normalization by sf is to avoid under/overflow

  ComplexScalar b = t.coeff(0,1) * t.coeff(1,0);
  ComplexScalar c = t.coeff(0,0) - t.coeff(1,1);
  ComplexScalar disc = sqrt(c*c + RealScalar(4)*b);
  ComplexScalar det = t.coeff(0,0) * t.coeff(1,1) - b;
  ComplexScalar trace = t.coeff(0,0) + t.coeff(1,1);
  ComplexScalar eival1 = (trace + disc) / RealScalar(2);
  ComplexScalar eival2 = (trace - disc) / RealScalar(2);
  RealScalar eival1_norm = numext::norm1(eival1);
  RealScalar eival2_norm = numext::norm1(eival2);
  // A division by zero can only occur if eival1==eival2==0.
  // In this case, det==0, and all we have to do is checking that eival2_norm!=0
  if(eival1_norm > eival2_norm)
    eival2 = det / eival1;
  else if(eival2_norm!=RealScalar(0))
    eival1 = det / eival2;

  // choose the eigenvalue closest to the bottom entry of the diagonal
  if(numext::norm1(eival1-t.coeff(1,1)) < numext::norm1(eival2-t.coeff(1,1)))
    return normt * eival1;
  else
    return normt * eival2;
}


template<typename MatrixType>
template<typename InputType>
ComplexSchur<MatrixType>& ComplexSchur<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeU)
{
  m_matUisUptodate = false;
  eigen_assert(matrix.cols() == matrix.rows());

  if(matrix.cols() == 1)
  {
    m_matT = matrix.derived().template cast<ComplexScalar>();
    if(computeU)  m_matU = ComplexMatrixType::Identity(1,1);
    m_info = Success;
    m_isInitialized = true;
    m_matUisUptodate = computeU;
    return *this;
  }

  internal::complex_schur_reduce_to_hessenberg<MatrixType, NumTraits<Scalar>::IsComplex>::run(*this, matrix.derived(), computeU);
  computeFromHessenberg(m_matT, m_matU, computeU);
  return *this;
}

template<typename MatrixType>
template<typename HessMatrixType, typename OrthMatrixType>
ComplexSchur<MatrixType>& ComplexSchur<MatrixType>::computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ, bool computeU)
{
  m_matT = matrixH;
  if(computeU)
    m_matU = matrixQ;
  reduceToTriangularForm(computeU);
  return *this;
}
namespace internal {

/* Reduce given matrix to Hessenberg form */
template<typename MatrixType, bool IsComplex>
struct complex_schur_reduce_to_hessenberg
{
  // this is the implementation for the case IsComplex = true
  static void run(ComplexSchur<MatrixType>& _this, const MatrixType& matrix, bool computeU)
  {
    _this.m_hess.compute(matrix);
    _this.m_matT = _this.m_hess.matrixH();
    if(computeU)  _this.m_matU = _this.m_hess.matrixQ();
  }
};

template<typename MatrixType>
struct complex_schur_reduce_to_hessenberg<MatrixType, false>
{
  static void run(ComplexSchur<MatrixType>& _this, const MatrixType& matrix, bool computeU)
  {
    typedef typename ComplexSchur<MatrixType>::ComplexScalar ComplexScalar;

    // Note: m_hess is over RealScalar; m_matT and m_matU is over ComplexScalar
    _this.m_hess.compute(matrix);
    _this.m_matT = _this.m_hess.matrixH().template cast<ComplexScalar>();
    if(computeU)  
    {
      // This may cause an allocation which seems to be avoidable
      MatrixType Q = _this.m_hess.matrixQ(); 
      _this.m_matU = Q.template cast<ComplexScalar>();
    }
  }
};

} // end namespace internal

// Reduce the Hessenberg matrix m_matT to triangular form by QR iteration.
template<typename MatrixType>
void ComplexSchur<MatrixType>::reduceToTriangularForm(bool computeU)
{  
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * m_matT.rows();

  // The matrix m_matT is divided in three parts. 
  // Rows 0,...,il-1 are decoupled from the rest because m_matT(il,il-1) is zero. 
  // Rows il,...,iu is the part we are working on (the active submatrix).
  // Rows iu+1,...,end are already brought in triangular form.
  Index iu = m_matT.cols() - 1;
  Index il;
  Index iter = 0; // number of iterations we are working on the (iu,iu) element
  Index totalIter = 0; // number of iterations for whole matrix

  while(true)
  {
    // find iu, the bottom row of the active submatrix
    while(iu > 0)
    {
      if(!subdiagonalEntryIsNeglegible(iu-1)) break;
      iter = 0;
      --iu;
    }

    // if iu is zero then we are done; the whole matrix is triangularized
    if(iu==0) break;

    // if we spent too many iterations, we give up
    iter++;
    totalIter++;
    if(totalIter > maxIters) break;

    // find il, the top row of the active submatrix
    il = iu-1;
    while(il > 0 && !subdiagonalEntryIsNeglegible(il-1))
    {
      --il;
    }

    /* perform the QR step using Givens rotations. The first rotation
       creates a bulge; the (il+2,il) element becomes nonzero. This
       bulge is chased down to the bottom of the active submatrix. */

    ComplexScalar shift = computeShift(iu, iter);
    JacobiRotation<ComplexScalar> rot;
    rot.makeGivens(m_matT.coeff(il,il) - shift, m_matT.coeff(il+1,il));
    m_matT.rightCols(m_matT.cols()-il).applyOnTheLeft(il, il+1, rot.adjoint());
    m_matT.topRows((std::min)(il+2,iu)+1).applyOnTheRight(il, il+1, rot);
    if(computeU) m_matU.applyOnTheRight(il, il+1, rot);

    for(Index i=il+1 ; i<iu ; i++)
    {
      rot.makeGivens(m_matT.coeffRef(i,i-1), m_matT.coeffRef(i+1,i-1), &m_matT.coeffRef(i,i-1));
      m_matT.coeffRef(i+1,i-1) = ComplexScalar(0);
      m_matT.rightCols(m_matT.cols()-i).applyOnTheLeft(i, i+1, rot.adjoint());
      m_matT.topRows((std::min)(i+2,iu)+1).applyOnTheRight(i, i+1, rot);
      if(computeU) m_matU.applyOnTheRight(i, i+1, rot);
    }
  }

  if(totalIter <= maxIters)
    m_info = Success;
  else
    m_info = NoConvergence;

  m_isInitialized = true;
  m_matUisUptodate = computeU;
}

} // end namespace Eigen

#endif // EIGEN_COMPLEX_SCHUR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Complex Schur needed to complex unsymmetrical eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_COMPLEX_SCHUR_LAPACKE_H
#define EIGEN_COMPLEX_SCHUR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SCHUR_COMPLEX(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, LAPACKE_PREFIX_U, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
ComplexSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
ComplexSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, bool computeU) \
{ \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> MatrixType; \
  typedef MatrixType::RealScalar RealScalar; \
  typedef std::complex<RealScalar> ComplexScalar; \
\
  eigen_assert(matrix.cols() == matrix.rows()); \
\
  m_matUisUptodate = false; \
  if(matrix.cols() == 1) \
  { \
    m_matT = matrix.derived().template cast<ComplexScalar>(); \
    if(computeU)  m_matU = ComplexMatrixType::Identity(1,1); \
      m_info = Success; \
      m_isInitialized = true; \
      m_matUisUptodate = computeU; \
      return *this; \
  } \
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), sdim, info; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobvs, sort='N'; \
  LAPACK_##LAPACKE_PREFIX_U##_SELECT1 select = 0; \
  jobvs = (computeU) ? 'V' : 'N'; \
  m_matU.resize(n, n); \
  lapack_int ldvs  = internal::convert_index<lapack_int>(m_matU.outerStride()); \
  m_matT = matrix; \
  lapack_int lda = internal::convert_index<lapack_int>(m_matT.outerStride()); \
  Matrix<EIGTYPE, Dynamic, Dynamic> w; \
  w.resize(n, 1);\
  info = LAPACKE_##LAPACKE_PREFIX##gees( matrix_order, jobvs, sort, select, n, (LAPACKE_TYPE*)m_matT.data(), lda, &sdim, (LAPACKE_TYPE*)w.data(), (LAPACKE_TYPE*)m_matU.data(), ldvs ); \
  if(info == 0) \
    m_info = Success; \
  else \
    m_info = NoConvergence; \
\
  m_isInitialized = true; \
  m_matUisUptodate = computeU; \
  return *this; \
\
}

EIGEN_LAPACKE_SCHUR_COMPLEX(dcomplex, lapack_complex_double, z, Z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(scomplex, lapack_complex_float,  c, C, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(dcomplex, lapack_complex_double, z, Z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(scomplex, lapack_complex_float,  c, C, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_COMPLEX_SCHUR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/EigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENSOLVER_H
#define EIGEN_EIGENSOLVER_H

#include "./RealSchur.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class EigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of general matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template. Currently, only real matrices are supported.
  *
  * The eigenvalues and eigenvectors of a matrix \f$ A \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda v \f$.  If
  * \f$ D \f$ is a diagonal matrix with the eigenvalues on the diagonal, and
  * \f$ V \f$ is a matrix with the eigenvectors as its columns, then \f$ A V =
  * V D \f$. The matrix \f$ V \f$ is almost always invertible, in which case we
  * have \f$ A = V D V^{-1} \f$. This is called the eigendecomposition.
  *
  * The eigenvalues and eigenvectors of a matrix may be complex, even when the
  * matrix is real. However, we can choose real matrices \f$ V \f$ and \f$ D
  * \f$ satisfying \f$ A V = V D \f$, just like the eigendecomposition, if the
  * matrix \f$ D \f$ is not required to be diagonal, but if it is allowed to
  * have blocks of the form
  * \f[ \begin{bmatrix} u & v \\ -v & u \end{bmatrix} \f]
  * (where \f$ u \f$ and \f$ v \f$ are real numbers) on the diagonal.  These
  * blocks correspond to complex eigenvalue pairs \f$ u \pm iv \f$. We call
  * this variant of the eigendecomposition the pseudo-eigendecomposition.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the 
  * EigenSolver(const MatrixType&, bool) constructor which computes the
  * eigenvalues and eigenvectors at construction time. Once the eigenvalue and
  * eigenvectors are computed, they can be retrieved with the eigenvalues() and
  * eigenvectors() functions. The pseudoEigenvalueMatrix() and
  * pseudoEigenvectors() methods allow the construction of the
  * pseudo-eigendecomposition.
  *
  * The documentation for EigenSolver(const MatrixType&, bool) contains an
  * example of the typical use of this class.
  *
  * \note The implementation is adapted from
  * <a href="http://math.nist.gov/javanumerics/jama/">JAMA</a> (public domain).
  * Their code is based on EISPACK.
  *
  * \sa MatrixBase::eigenvalues(), class ComplexEigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class EigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues(). 
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors(). 
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via EigenSolver::compute(const MatrixType&, bool).
      *
      * \sa compute() for an example.
      */
    EigenSolver() : m_eivec(), m_eivalues(), m_isInitialized(false), m_eigenvectorsOk(false), m_realSchur(), m_matT(), m_tmp() {}

    /** \brief Default constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa EigenSolver()
      */
    explicit EigenSolver(Index size)
      : m_eivec(size, size),
        m_eivalues(size),
        m_isInitialized(false),
        m_eigenvectorsOk(false),
        m_realSchur(size),
        m_matT(size, size), 
        m_tmp(size)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      *
      * This constructor calls compute() to compute the eigenvalues
      * and eigenvectors.
      *
      * Example: \include EigenSolver_EigenSolver_MatrixType.cpp
      * Output: \verbinclude EigenSolver_EigenSolver_MatrixType.out
      *
      * \sa compute()
      */
    template<typename InputType>
    explicit EigenSolver(const EigenBase<InputType>& matrix, bool computeEigenvectors = true)
      : m_eivec(matrix.rows(), matrix.cols()),
        m_eivalues(matrix.cols()),
        m_isInitialized(false),
        m_eigenvectorsOk(false),
        m_realSchur(matrix.cols()),
        m_matT(matrix.rows(), matrix.cols()), 
        m_tmp(matrix.cols())
    {
      compute(matrix.derived(), computeEigenvectors);
    }

    /** \brief Returns the eigenvectors of given matrix. 
      *
      * \returns  %Matrix whose columns are the (possibly complex) eigenvectors.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
      * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
      * eigenvectors are normalized to have (Euclidean) norm equal to one. The
      * matrix returned by this function is the matrix \f$ V \f$ in the
      * eigendecomposition \f$ A = V D V^{-1} \f$, if it exists.
      *
      * Example: \include EigenSolver_eigenvectors.cpp
      * Output: \verbinclude EigenSolver_eigenvectors.out
      *
      * \sa eigenvalues(), pseudoEigenvectors()
      */
    EigenvectorsType eigenvectors() const;

    /** \brief Returns the pseudo-eigenvectors of given matrix. 
      *
      * \returns  Const reference to matrix whose columns are the pseudo-eigenvectors.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * The real matrix \f$ V \f$ returned by this function and the
      * block-diagonal matrix \f$ D \f$ returned by pseudoEigenvalueMatrix()
      * satisfy \f$ AV = VD \f$.
      *
      * Example: \include EigenSolver_pseudoEigenvectors.cpp
      * Output: \verbinclude EigenSolver_pseudoEigenvectors.out
      *
      * \sa pseudoEigenvalueMatrix(), eigenvectors()
      */
    const MatrixType& pseudoEigenvectors() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the block-diagonal matrix in the pseudo-eigendecomposition.
      *
      * \returns  A block-diagonal matrix.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before.
      *
      * The matrix \f$ D \f$ returned by this function is real and
      * block-diagonal. The blocks on the diagonal are either 1-by-1 or 2-by-2
      * blocks of the form
      * \f$ \begin{bmatrix} u & v \\ -v & u \end{bmatrix} \f$.
      * These blocks are not sorted in any particular order.
      * The matrix \f$ D \f$ and the matrix \f$ V \f$ returned by
      * pseudoEigenvectors() satisfy \f$ AV = VD \f$.
      *
      * \sa pseudoEigenvectors() for an example, eigenvalues()
      */
    MatrixType pseudoEigenvalueMatrix() const;

    /** \brief Returns the eigenvalues of given matrix. 
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues 
      * are not sorted in any particular order.
      *
      * Example: \include EigenSolver_eigenvalues.cpp
      * Output: \verbinclude EigenSolver_eigenvalues.out
      *
      * \sa eigenvectors(), pseudoEigenvalueMatrix(),
      *     MatrixBase::eigenvalues()
      */
    const EigenvalueType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes eigendecomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the real matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If 
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to real Schur form using the RealSchur
      * class. The Schur decomposition is then used to compute the eigenvalues
      * and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * Schur decomposition, which is very approximately \f$ 25n^3 \f$
      * (where \f$ n \f$ is the size of the matrix) if \p computeEigenvectors 
      * is true, and \f$ 10n^3 \f$ if \p computeEigenvectors is false.
      *
      * This method reuses of the allocated data in the EigenSolver object.
      *
      * Example: \include EigenSolver_compute.cpp
      * Output: \verbinclude EigenSolver_compute.out
      */
    template<typename InputType>
    EigenSolver& compute(const EigenBase<InputType>& matrix, bool computeEigenvectors = true);

    /** \returns NumericalIssue if the input contains INF or NaN values or overflow occurred. Returns Success otherwise. */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. */
    EigenSolver& setMaxIterations(Index maxIters)
    {
      m_realSchur.setMaxIterations(maxIters);
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_realSchur.getMaxIterations();
    }

  private:
    void doComputeEigenvectors();

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
      EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL);
    }
    
    MatrixType m_eivec;
    EigenvalueType m_eivalues;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
    ComputationInfo m_info;
    RealSchur<MatrixType> m_realSchur;
    MatrixType m_matT;

    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;
    ColumnVectorType m_tmp;
};

template<typename MatrixType>
MatrixType EigenSolver<MatrixType>::pseudoEigenvalueMatrix() const
{
  eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
  const RealScalar precision = RealScalar(2)*NumTraits<RealScalar>::epsilon();
  Index n = m_eivalues.rows();
  MatrixType matD = MatrixType::Zero(n,n);
  for (Index i=0; i<n; ++i)
  {
    if (internal::isMuchSmallerThan(numext::imag(m_eivalues.coeff(i)), numext::real(m_eivalues.coeff(i)), precision))
      matD.coeffRef(i,i) = numext::real(m_eivalues.coeff(i));
    else
    {
      matD.template block<2,2>(i,i) <<  numext::real(m_eivalues.coeff(i)), numext::imag(m_eivalues.coeff(i)),
                                       -numext::imag(m_eivalues.coeff(i)), numext::real(m_eivalues.coeff(i));
      ++i;
    }
  }
  return matD;
}

template<typename MatrixType>
typename EigenSolver<MatrixType>::EigenvectorsType EigenSolver<MatrixType>::eigenvectors() const
{
  eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
  eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
  const RealScalar precision = RealScalar(2)*NumTraits<RealScalar>::epsilon();
  Index n = m_eivec.cols();
  EigenvectorsType matV(n,n);
  for (Index j=0; j<n; ++j)
  {
    if (internal::isMuchSmallerThan(numext::imag(m_eivalues.coeff(j)), numext::real(m_eivalues.coeff(j)), precision) || j+1==n)
    {
      // we have a real eigen value
      matV.col(j) = m_eivec.col(j).template cast<ComplexScalar>();
      matV.col(j).normalize();
    }
    else
    {
      // we have a pair of complex eigen values
      for (Index i=0; i<n; ++i)
      {
        matV.coeffRef(i,j)   = ComplexScalar(m_eivec.coeff(i,j),  m_eivec.coeff(i,j+1));
        matV.coeffRef(i,j+1) = ComplexScalar(m_eivec.coeff(i,j), -m_eivec.coeff(i,j+1));
      }
      matV.col(j).normalize();
      matV.col(j+1).normalize();
      ++j;
    }
  }
  return matV;
}

template<typename MatrixType>
template<typename InputType>
EigenSolver<MatrixType>& 
EigenSolver<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeEigenvectors)
{
  check_template_parameters();
  
  using std::sqrt;
  using std::abs;
  using numext::isfinite;
  eigen_assert(matrix.cols() == matrix.rows());

  // Reduce to real Schur form.
  m_realSchur.compute(matrix.derived(), computeEigenvectors);
  
  m_info = m_realSchur.info();

  if (m_info == Success)
  {
    m_matT = m_realSchur.matrixT();
    if (computeEigenvectors)
      m_eivec = m_realSchur.matrixU();
  
    // Compute eigenvalues from matT
    m_eivalues.resize(matrix.cols());
    Index i = 0;
    while (i < matrix.cols()) 
    {
      if (i == matrix.cols() - 1 || m_matT.coeff(i+1, i) == Scalar(0)) 
      {
        m_eivalues.coeffRef(i) = m_matT.coeff(i, i);
        if(!(isfinite)(m_eivalues.coeffRef(i)))
        {
          m_isInitialized = true;
          m_eigenvectorsOk = false;
          m_info = NumericalIssue;
          return *this;
        }
        ++i;
      }
      else
      {
        Scalar p = Scalar(0.5) * (m_matT.coeff(i, i) - m_matT.coeff(i+1, i+1));
        Scalar z;
        // Compute z = sqrt(abs(p * p + m_matT.coeff(i+1, i) * m_matT.coeff(i, i+1)));
        // without overflow
        {
          Scalar t0 = m_matT.coeff(i+1, i);
          Scalar t1 = m_matT.coeff(i, i+1);
          Scalar maxval = numext::maxi<Scalar>(abs(p),numext::maxi<Scalar>(abs(t0),abs(t1)));
          t0 /= maxval;
          t1 /= maxval;
          Scalar p0 = p/maxval;
          z = maxval * sqrt(abs(p0 * p0 + t0 * t1));
        }
        
        m_eivalues.coeffRef(i)   = ComplexScalar(m_matT.coeff(i+1, i+1) + p, z);
        m_eivalues.coeffRef(i+1) = ComplexScalar(m_matT.coeff(i+1, i+1) + p, -z);
        if(!((isfinite)(m_eivalues.coeffRef(i)) && (isfinite)(m_eivalues.coeffRef(i+1))))
        {
          m_isInitialized = true;
          m_eigenvectorsOk = false;
          m_info = NumericalIssue;
          return *this;
        }
        i += 2;
      }
    }
    
    // Compute eigenvectors.
    if (computeEigenvectors)
      doComputeEigenvectors();
  }

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;

  return *this;
}


template<typename MatrixType>
void EigenSolver<MatrixType>::doComputeEigenvectors()
{
  using std::abs;
  const Index size = m_eivec.cols();
  const Scalar eps = NumTraits<Scalar>::epsilon();

  // inefficient! this is already computed in RealSchur
  Scalar norm(0);
  for (Index j = 0; j < size; ++j)
  {
    norm += m_matT.row(j).segment((std::max)(j-1,Index(0)), size-(std::max)(j-1,Index(0))).cwiseAbs().sum();
  }
  
  // Backsubstitute to find vectors of upper triangular form
  if (norm == Scalar(0))
  {
    return;
  }

  for (Index n = size-1; n >= 0; n--)
  {
    Scalar p = m_eivalues.coeff(n).real();
    Scalar q = m_eivalues.coeff(n).imag();

    // Scalar vector
    if (q == Scalar(0))
    {
      Scalar lastr(0), lastw(0);
      Index l = n;

      m_matT.coeffRef(n,n) = Scalar(1);
      for (Index i = n-1; i >= 0; i--)
      {
        Scalar w = m_matT.coeff(i,i) - p;
        Scalar r = m_matT.row(i).segment(l,n-l+1).dot(m_matT.col(n).segment(l, n-l+1));

        if (m_eivalues.coeff(i).imag() < Scalar(0))
        {
          lastw = w;
          lastr = r;
        }
        else
        {
          l = i;
          if (m_eivalues.coeff(i).imag() == Scalar(0))
          {
            if (w != Scalar(0))
              m_matT.coeffRef(i,n) = -r / w;
            else
              m_matT.coeffRef(i,n) = -r / (eps * norm);
          }
          else // Solve real equations
          {
            Scalar x = m_matT.coeff(i,i+1);
            Scalar y = m_matT.coeff(i+1,i);
            Scalar denom = (m_eivalues.coeff(i).real() - p) * (m_eivalues.coeff(i).real() - p) + m_eivalues.coeff(i).imag() * m_eivalues.coeff(i).imag();
            Scalar t = (x * lastr - lastw * r) / denom;
            m_matT.coeffRef(i,n) = t;
            if (abs(x) > abs(lastw))
              m_matT.coeffRef(i+1,n) = (-r - w * t) / x;
            else
              m_matT.coeffRef(i+1,n) = (-lastr - y * t) / lastw;
          }

          // Overflow control
          Scalar t = abs(m_matT.coeff(i,n));
          if ((eps * t) * t > Scalar(1))
            m_matT.col(n).tail(size-i) /= t;
        }
      }
    }
    else if (q < Scalar(0) && n > 0) // Complex vector
    {
      Scalar lastra(0), lastsa(0), lastw(0);
      Index l = n-1;

      // Last vector component imaginary so matrix is triangular
      if (abs(m_matT.coeff(n,n-1)) > abs(m_matT.coeff(n-1,n)))
      {
        m_matT.coeffRef(n-1,n-1) = q / m_matT.coeff(n,n-1);
        m_matT.coeffRef(n-1,n) = -(m_matT.coeff(n,n) - p) / m_matT.coeff(n,n-1);
      }
      else
      {
        ComplexScalar cc = ComplexScalar(Scalar(0),-m_matT.coeff(n-1,n)) / ComplexScalar(m_matT.coeff(n-1,n-1)-p,q);
        m_matT.coeffRef(n-1,n-1) = numext::real(cc);
        m_matT.coeffRef(n-1,n) = numext::imag(cc);
      }
      m_matT.coeffRef(n,n-1) = Scalar(0);
      m_matT.coeffRef(n,n) = Scalar(1);
      for (Index i = n-2; i >= 0; i--)
      {
        Scalar ra = m_matT.row(i).segment(l, n-l+1).dot(m_matT.col(n-1).segment(l, n-l+1));
        Scalar sa = m_matT.row(i).segment(l, n-l+1).dot(m_matT.col(n).segment(l, n-l+1));
        Scalar w = m_matT.coeff(i,i) - p;

        if (m_eivalues.coeff(i).imag() < Scalar(0))
        {
          lastw = w;
          lastra = ra;
          lastsa = sa;
        }
        else
        {
          l = i;
          if (m_eivalues.coeff(i).imag() == RealScalar(0))
          {
            ComplexScalar cc = ComplexScalar(-ra,-sa) / ComplexScalar(w,q);
            m_matT.coeffRef(i,n-1) = numext::real(cc);
            m_matT.coeffRef(i,n) = numext::imag(cc);
          }
          else
          {
            // Solve complex equations
            Scalar x = m_matT.coeff(i,i+1);
            Scalar y = m_matT.coeff(i+1,i);
            Scalar vr = (m_eivalues.coeff(i).real() - p) * (m_eivalues.coeff(i).real() - p) + m_eivalues.coeff(i).imag() * m_eivalues.coeff(i).imag() - q * q;
            Scalar vi = (m_eivalues.coeff(i).real() - p) * Scalar(2) * q;
            if ((vr == Scalar(0)) && (vi == Scalar(0)))
              vr = eps * norm * (abs(w) + abs(q) + abs(x) + abs(y) + abs(lastw));

            ComplexScalar cc = ComplexScalar(x*lastra-lastw*ra+q*sa,x*lastsa-lastw*sa-q*ra) / ComplexScalar(vr,vi);
            m_matT.coeffRef(i,n-1) = numext::real(cc);
            m_matT.coeffRef(i,n) = numext::imag(cc);
            if (abs(x) > (abs(lastw) + abs(q)))
            {
              m_matT.coeffRef(i+1,n-1) = (-ra - w * m_matT.coeff(i,n-1) + q * m_matT.coeff(i,n)) / x;
              m_matT.coeffRef(i+1,n) = (-sa - w * m_matT.coeff(i,n) - q * m_matT.coeff(i,n-1)) / x;
            }
            else
            {
              cc = ComplexScalar(-lastra-y*m_matT.coeff(i,n-1),-lastsa-y*m_matT.coeff(i,n)) / ComplexScalar(lastw,q);
              m_matT.coeffRef(i+1,n-1) = numext::real(cc);
              m_matT.coeffRef(i+1,n) = numext::imag(cc);
            }
          }

          // Overflow control
          Scalar t = numext::maxi<Scalar>(abs(m_matT.coeff(i,n-1)),abs(m_matT.coeff(i,n)));
          if ((eps * t) * t > Scalar(1))
            m_matT.block(i, n-1, size-i, 2) /= t;

        }
      }
      
      // We handled a pair of complex conjugate eigenvalues, so need to skip them both
      n--;
    }
    else
    {
      eigen_assert(0 && "Internal bug in EigenSolver (INF or NaN has not been detected)"); // this should not happen
    }
  }

  // Back transformation to get eigenvectors of original matrix
  for (Index j = size-1; j >= 0; j--)
  {
    m_tmp.noalias() = m_eivec.leftCols(j+1) * m_matT.col(j).segment(0, j+1);
    m_eivec.col(j) = m_tmp;
  }
}

} // end namespace Eigen

#endif // EIGEN_EIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2016 Tobias Wood <tobias@spinicist.org.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERALIZEDEIGENSOLVER_H
#define EIGEN_GENERALIZEDEIGENSOLVER_H

#include "./RealQZ.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class GeneralizedEigenSolver
  *
  * \brief Computes the generalized eigenvalues and eigenvectors of a pair of general matrices
  *
  * \tparam _MatrixType the type of the matrices of which we are computing the
  * eigen-decomposition; this is expected to be an instantiation of the Matrix
  * class template. Currently, only real matrices are supported.
  *
  * The generalized eigenvalues and eigenvectors of a matrix pair \f$ A \f$ and \f$ B \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda Bv \f$.  If
  * \f$ D \f$ is a diagonal matrix with the eigenvalues on the diagonal, and
  * \f$ V \f$ is a matrix with the eigenvectors as its columns, then \f$ A V =
  * B V D \f$. The matrix \f$ V \f$ is almost always invertible, in which case we
  * have \f$ A = B V D V^{-1} \f$. This is called the generalized eigen-decomposition.
  *
  * The generalized eigenvalues and eigenvectors of a matrix pair may be complex, even when the
  * matrices are real. Moreover, the generalized eigenvalue might be infinite if the matrix B is
  * singular. To workaround this difficulty, the eigenvalues are provided as a pair of complex \f$ \alpha \f$
  * and real \f$ \beta \f$ such that: \f$ \lambda_i = \alpha_i / \beta_i \f$. If \f$ \beta_i \f$ is (nearly) zero,
  * then one can consider the well defined left eigenvalue \f$ \mu = \beta_i / \alpha_i\f$ such that:
  * \f$ \mu_i A v_i = B v_i \f$, or even \f$ \mu_i u_i^T A  = u_i^T B \f$ where \f$ u_i \f$ is
  * called the left eigenvector.
  *
  * Call the function compute() to compute the generalized eigenvalues and eigenvectors of
  * a given matrix pair. Alternatively, you can use the
  * GeneralizedEigenSolver(const MatrixType&, const MatrixType&, bool) constructor which computes the
  * eigenvalues and eigenvectors at construction time. Once the eigenvalue and
  * eigenvectors are computed, they can be retrieved with the eigenvalues() and
  * eigenvectors() functions.
  *
  * Here is an usage example of this class:
  * Example: \include GeneralizedEigenSolver.cpp
  * Output: \verbinclude GeneralizedEigenSolver.out
  *
  * \sa MatrixBase::eigenvalues(), class ComplexEigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class GeneralizedEigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of real scalar values eigenvalues as returned by betas().
      *
      * This is a column vector with entries of type #Scalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> VectorType;

    /** \brief Type for vector of complex scalar values eigenvalues as returned by alphas().
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ComplexVectorType;

    /** \brief Expression type for the eigenvalues as returned by eigenvalues().
      */
    typedef CwiseBinaryOp<internal::scalar_quotient_op<ComplexScalar,Scalar>,ComplexVectorType,VectorType> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors(). 
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via EigenSolver::compute(const MatrixType&, bool).
      *
      * \sa compute() for an example.
      */
    GeneralizedEigenSolver()
      : m_eivec(),
        m_alphas(),
        m_betas(),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ()
    {}

    /** \brief Default constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa GeneralizedEigenSolver()
      */
    explicit GeneralizedEigenSolver(Index size)
      : m_eivec(size, size),
        m_alphas(size),
        m_betas(size),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ(size),
        m_tmp(size)
    {}

    /** \brief Constructor; computes the generalized eigendecomposition of given matrix pair.
      * 
      * \param[in]  A  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  B  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are computed.
      *
      * This constructor calls compute() to compute the generalized eigenvalues
      * and eigenvectors.
      *
      * \sa compute()
      */
    GeneralizedEigenSolver(const MatrixType& A, const MatrixType& B, bool computeEigenvectors = true)
      : m_eivec(A.rows(), A.cols()),
        m_alphas(A.cols()),
        m_betas(A.cols()),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ(A.cols()),
        m_tmp(A.cols())
    {
      compute(A, B, computeEigenvectors);
    }

    /* \brief Returns the computed generalized eigenvectors.
      *
      * \returns  %Matrix whose columns are the (possibly complex) right eigenvectors.
      * i.e. the eigenvectors that solve (A - l*B)x = 0. The ordering matches the eigenvalues.
      *
      * \pre Either the constructor 
      * GeneralizedEigenSolver(const MatrixType&,const MatrixType&, bool) or the member function
      * compute(const MatrixType&, const MatrixType& bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * \sa eigenvalues()
      */
    EigenvectorsType eigenvectors() const {
      eigen_assert(m_vectorsOkay && "Eigenvectors for GeneralizedEigenSolver were not calculated.");
      return m_eivec;
    }

    /** \brief Returns an expression of the computed generalized eigenvalues.
      *
      * \returns An expression of the column vector containing the eigenvalues.
      *
      * It is a shortcut for \code this->alphas().cwiseQuotient(this->betas()); \endcode
      * Not that betas might contain zeros. It is therefore not recommended to use this function,
      * but rather directly deal with the alphas and betas vectors.
      *
      * \pre Either the constructor 
      * GeneralizedEigenSolver(const MatrixType&,const MatrixType&,bool) or the member function
      * compute(const MatrixType&,const MatrixType&,bool) has been called before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues 
      * are not sorted in any particular order.
      *
      * \sa alphas(), betas(), eigenvectors()
      */
    EigenvalueType eigenvalues() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return EigenvalueType(m_alphas,m_betas);
    }

    /** \returns A const reference to the vectors containing the alpha values
      *
      * This vector permits to reconstruct the j-th eigenvalues as alphas(i)/betas(j).
      *
      * \sa betas(), eigenvalues() */
    ComplexVectorType alphas() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return m_alphas;
    }

    /** \returns A const reference to the vectors containing the beta values
      *
      * This vector permits to reconstruct the j-th eigenvalues as alphas(i)/betas(j).
      *
      * \sa alphas(), eigenvalues() */
    VectorType betas() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return m_betas;
    }

    /** \brief Computes generalized eigendecomposition of given matrix.
      * 
      * \param[in]  A  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  B  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the real matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If 
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to real generalized Schur form using the RealQZ
      * class. The generalized Schur decomposition is then used to compute the eigenvalues
      * and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * generalized Schur decomposition.
      *
      * This method reuses of the allocated data in the GeneralizedEigenSolver object.
      */
    GeneralizedEigenSolver& compute(const MatrixType& A, const MatrixType& B, bool computeEigenvectors = true);

    ComputationInfo info() const
    {
      eigen_assert(m_valuesOkay && "EigenSolver is not initialized.");
      return m_realQZ.info();
    }

    /** Sets the maximal number of iterations allowed.
    */
    GeneralizedEigenSolver& setMaxIterations(Index maxIters)
    {
      m_realQZ.setMaxIterations(maxIters);
      return *this;
    }

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
      EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL);
    }
    
    EigenvectorsType m_eivec;
    ComplexVectorType m_alphas;
    VectorType m_betas;
    bool m_valuesOkay, m_vectorsOkay;
    RealQZ<MatrixType> m_realQZ;
    ComplexVectorType m_tmp;
};

template<typename MatrixType>
GeneralizedEigenSolver<MatrixType>&
GeneralizedEigenSolver<MatrixType>::compute(const MatrixType& A, const MatrixType& B, bool computeEigenvectors)
{
  check_template_parameters();
  
  using std::sqrt;
  using std::abs;
  eigen_assert(A.cols() == A.rows() && B.cols() == A.rows() && B.cols() == B.rows());
  Index size = A.cols();
  m_valuesOkay = false;
  m_vectorsOkay = false;
  // Reduce to generalized real Schur form:
  // A = Q S Z and B = Q T Z
  m_realQZ.compute(A, B, computeEigenvectors);
  if (m_realQZ.info() == Success)
  {
    // Resize storage
    m_alphas.resize(size);
    m_betas.resize(size);
    if (computeEigenvectors)
    {
      m_eivec.resize(size,size);
      m_tmp.resize(size);
    }

    // Aliases:
    Map<VectorType> v(reinterpret_cast<Scalar*>(m_tmp.data()), size);
    ComplexVectorType &cv = m_tmp;
    const MatrixType &mS = m_realQZ.matrixS();
    const MatrixType &mT = m_realQZ.matrixT();

    Index i = 0;
    while (i < size)
    {
      if (i == size - 1 || mS.coeff(i+1, i) == Scalar(0))
      {
        // Real eigenvalue
        m_alphas.coeffRef(i) = mS.diagonal().coeff(i);
        m_betas.coeffRef(i)  = mT.diagonal().coeff(i);
        if (computeEigenvectors)
        {
          v.setConstant(Scalar(0.0));
          v.coeffRef(i) = Scalar(1.0);
          // For singular eigenvalues do nothing more
          if(abs(m_betas.coeffRef(i)) >= (std::numeric_limits<RealScalar>::min)())
          {
            // Non-singular eigenvalue
            const Scalar alpha = real(m_alphas.coeffRef(i));
            const Scalar beta = m_betas.coeffRef(i);
            for (Index j = i-1; j >= 0; j--)
            {
              const Index st = j+1;
              const Index sz = i-j;
              if (j > 0 && mS.coeff(j, j-1) != Scalar(0))
              {
                // 2x2 block
                Matrix<Scalar, 2, 1> rhs = (alpha*mT.template block<2,Dynamic>(j-1,st,2,sz) - beta*mS.template block<2,Dynamic>(j-1,st,2,sz)) .lazyProduct( v.segment(st,sz) );
                Matrix<Scalar, 2, 2> lhs = beta * mS.template block<2,2>(j-1,j-1) - alpha * mT.template block<2,2>(j-1,j-1);
                v.template segment<2>(j-1) = lhs.partialPivLu().solve(rhs);
                j--;
              }
              else
              {
                v.coeffRef(j) = -v.segment(st,sz).transpose().cwiseProduct(beta*mS.block(j,st,1,sz) - alpha*mT.block(j,st,1,sz)).sum() / (beta*mS.coeffRef(j,j) - alpha*mT.coeffRef(j,j));
              }
            }
          }
          m_eivec.col(i).real().noalias() = m_realQZ.matrixZ().transpose() * v;
          m_eivec.col(i).real().normalize();
          m_eivec.col(i).imag().setConstant(0);
        }
        ++i;
      }
      else
      {
        // We need to extract the generalized eigenvalues of the pair of a general 2x2 block S and a positive diagonal 2x2 block T
        // Then taking beta=T_00*T_11, we can avoid any division, and alpha is the eigenvalues of A = (U^-1 * S * U) * diag(T_11,T_00):

        // T =  [a 0]
        //      [0 b]
        RealScalar a = mT.diagonal().coeff(i),
                   b = mT.diagonal().coeff(i+1);
        const RealScalar beta = m_betas.coeffRef(i) = m_betas.coeffRef(i+1) = a*b;

        // ^^ NOTE: using diagonal()(i) instead of coeff(i,i) workarounds a MSVC bug.
        Matrix<RealScalar,2,2> S2 = mS.template block<2,2>(i,i) * Matrix<Scalar,2,1>(b,a).asDiagonal();

        Scalar p = Scalar(0.5) * (S2.coeff(0,0) - S2.coeff(1,1));
        Scalar z = sqrt(abs(p * p + S2.coeff(1,0) * S2.coeff(0,1)));
        const ComplexScalar alpha = ComplexScalar(S2.coeff(1,1) + p, (beta > 0) ? z : -z);
        m_alphas.coeffRef(i)   = conj(alpha);
        m_alphas.coeffRef(i+1) = alpha;

        if (computeEigenvectors) {
          // Compute eigenvector in position (i+1) and then position (i) is just the conjugate
          cv.setZero();
          cv.coeffRef(i+1) = Scalar(1.0);
          // here, the "static_cast" workaound expression template issues.
          cv.coeffRef(i) = -(static_cast<Scalar>(beta*mS.coeffRef(i,i+1)) - alpha*mT.coeffRef(i,i+1))
                          / (static_cast<Scalar>(beta*mS.coeffRef(i,i))   - alpha*mT.coeffRef(i,i));
          for (Index j = i-1; j >= 0; j--)
          {
            const Index st = j+1;
            const Index sz = i+1-j;
            if (j > 0 && mS.coeff(j, j-1) != Scalar(0))
            {
              // 2x2 block
              Matrix<ComplexScalar, 2, 1> rhs = (alpha*mT.template block<2,Dynamic>(j-1,st,2,sz) - beta*mS.template block<2,Dynamic>(j-1,st,2,sz)) .lazyProduct( cv.segment(st,sz) );
              Matrix<ComplexScalar, 2, 2> lhs = beta * mS.template block<2,2>(j-1,j-1) - alpha * mT.template block<2,2>(j-1,j-1);
              cv.template segment<2>(j-1) = lhs.partialPivLu().solve(rhs);
              j--;
            } else {
              cv.coeffRef(j) =  cv.segment(st,sz).transpose().cwiseProduct(beta*mS.block(j,st,1,sz) - alpha*mT.block(j,st,1,sz)).sum()
                              / (alpha*mT.coeffRef(j,j) - static_cast<Scalar>(beta*mS.coeffRef(j,j)));
            }
          }
          m_eivec.col(i+1).noalias() = (m_realQZ.matrixZ().transpose() * cv);
          m_eivec.col(i+1).normalize();
          m_eivec.col(i) = m_eivec.col(i+1).conjugate();
        }
        i += 2;
      }
    }

    m_valuesOkay = true;
    m_vectorsOkay = computeEigenvectors;
  }
  return *this;
}

} // end namespace Eigen

#endif // EIGEN_GENERALIZEDEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H
#define EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H

#include "./Tridiagonalization.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class GeneralizedSelfAdjointEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of the generalized selfadjoint eigen problem
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template.
  *
  * This class solves the generalized eigenvalue problem
  * \f$ Av = \lambda Bv \f$. In this case, the matrix \f$ A \f$ should be
  * selfadjoint and the matrix \f$ B \f$ should be positive definite.
  *
  * Only the \b lower \b triangular \b part of the input matrix is referenced.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the
  * GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
  * constructor which computes the eigenvalues and eigenvectors at construction time.
  * Once the eigenvalue and eigenvectors are computed, they can be retrieved with the eigenvalues()
  * and eigenvectors() functions.
  *
  * The documentation for GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
  * contains an example of the typical use of this class.
  *
  * \sa class SelfAdjointEigenSolver, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType>
class GeneralizedSelfAdjointEigenSolver : public SelfAdjointEigenSolver<_MatrixType>
{
    typedef SelfAdjointEigenSolver<_MatrixType> Base;
  public:

    typedef _MatrixType MatrixType;

    /** \brief Default constructor for fixed-size matrices.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute(). This constructor
      * can only be used if \p _MatrixType is a fixed-size matrix; use
      * GeneralizedSelfAdjointEigenSolver(Index) for dynamic-size matrices.
      */
    GeneralizedSelfAdjointEigenSolver() : Base() {}

    /** \brief Constructor, pre-allocates memory for dynamic-size matrices.
      *
      * \param [in]  size  Positive integer, size of the matrix whose
      * eigenvalues and eigenvectors will be computed.
      *
      * This constructor is useful for dynamic-size matrices, when the user
      * intends to perform decompositions via compute(). The \p size
      * parameter is only used as a hint. It is not an error to give a wrong
      * \p size, but it may impair performance.
      *
      * \sa compute() for an example
      */
    explicit GeneralizedSelfAdjointEigenSolver(Index size)
        : Base(size)
    {}

    /** \brief Constructor; computes generalized eigendecomposition of given matrix pencil.
      *
      * \param[in]  matA  Selfadjoint matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  matB  Positive-definite matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  options A or-ed set of flags {#ComputeEigenvectors,#EigenvaluesOnly} | {#Ax_lBx,#ABx_lx,#BAx_lx}.
      *                     Default is #ComputeEigenvectors|#Ax_lBx.
      *
      * This constructor calls compute(const MatrixType&, const MatrixType&, int)
      * to compute the eigenvalues and (if requested) the eigenvectors of the
      * generalized eigenproblem \f$ Ax = \lambda B x \f$ with \a matA the
      * selfadjoint matrix \f$ A \f$ and \a matB the positive definite matrix
      * \f$ B \f$. Each eigenvector \f$ x \f$ satisfies the property
      * \f$ x^* B x = 1 \f$. The eigenvectors are computed if
      * \a options contains ComputeEigenvectors.
      *
      * In addition, the two following variants can be solved via \p options:
      * - \c ABx_lx: \f$ ABx = \lambda x \f$
      * - \c BAx_lx: \f$ BAx = \lambda x \f$
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType2.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType2.out
      *
      * \sa compute(const MatrixType&, const MatrixType&, int)
      */
    GeneralizedSelfAdjointEigenSolver(const MatrixType& matA, const MatrixType& matB,
                                      int options = ComputeEigenvectors|Ax_lBx)
      : Base(matA.cols())
    {
      compute(matA, matB, options);
    }

    /** \brief Computes generalized eigendecomposition of given matrix pencil.
      *
      * \param[in]  matA  Selfadjoint matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  matB  Positive-definite matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  options A or-ed set of flags {#ComputeEigenvectors,#EigenvaluesOnly} | {#Ax_lBx,#ABx_lx,#BAx_lx}.
      *                     Default is #ComputeEigenvectors|#Ax_lBx.
      *
      * \returns    Reference to \c *this
      *
      * According to \p options, this function computes eigenvalues and (if requested)
      * the eigenvectors of one of the following three generalized eigenproblems:
      * - \c Ax_lBx: \f$ Ax = \lambda B x \f$
      * - \c ABx_lx: \f$ ABx = \lambda x \f$
      * - \c BAx_lx: \f$ BAx = \lambda x \f$
      * with \a matA the selfadjoint matrix \f$ A \f$ and \a matB the positive definite
      * matrix \f$ B \f$.
      * In addition, each eigenvector \f$ x \f$ satisfies the property \f$ x^* B x = 1 \f$.
      *
      * The eigenvalues() function can be used to retrieve
      * the eigenvalues. If \p options contains ComputeEigenvectors, then the
      * eigenvectors are also computed and can be retrieved by calling
      * eigenvectors().
      *
      * The implementation uses LLT to compute the Cholesky decomposition
      * \f$ B = LL^* \f$ and computes the classical eigendecomposition
      * of the selfadjoint matrix \f$ L^{-1} A (L^*)^{-1} \f$ if \p options contains Ax_lBx
      * and of \f$ L^{*} A L \f$ otherwise. This solves the
      * generalized eigenproblem, because any solution of the generalized
      * eigenproblem \f$ Ax = \lambda B x \f$ corresponds to a solution
      * \f$ L^{-1} A (L^*)^{-1} (L^* x) = \lambda (L^* x) \f$ of the
      * eigenproblem for \f$ L^{-1} A (L^*)^{-1} \f$. Similar statements
      * can be made for the two other variants.
      *
      * Example: \include SelfAdjointEigenSolver_compute_MatrixType2.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_compute_MatrixType2.out
      *
      * \sa GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
      */
    GeneralizedSelfAdjointEigenSolver& compute(const MatrixType& matA, const MatrixType& matB,
                                               int options = ComputeEigenvectors|Ax_lBx);

  protected:

};


template<typename MatrixType>
GeneralizedSelfAdjointEigenSolver<MatrixType>& GeneralizedSelfAdjointEigenSolver<MatrixType>::
compute(const MatrixType& matA, const MatrixType& matB, int options)
{
  eigen_assert(matA.cols()==matA.rows() && matB.rows()==matA.rows() && matB.cols()==matB.rows());
  eigen_assert((options&~(EigVecMask|GenEigMask))==0
          && (options&EigVecMask)!=EigVecMask
          && ((options&GenEigMask)==0 || (options&GenEigMask)==Ax_lBx
           || (options&GenEigMask)==ABx_lx || (options&GenEigMask)==BAx_lx)
          && "invalid option parameter");

  bool computeEigVecs = ((options&EigVecMask)==0) || ((options&EigVecMask)==ComputeEigenvectors);

  // Compute the cholesky decomposition of matB = L L' = U'U
  LLT<MatrixType> cholB(matB);

  int type = (options&GenEigMask);
  if(type==0)
    type = Ax_lBx;

  if(type==Ax_lBx)
  {
    // compute C = inv(L) A inv(L')
    MatrixType matC = matA.template selfadjointView<Lower>();
    cholB.matrixL().template solveInPlace<OnTheLeft>(matC);
    cholB.matrixU().template solveInPlace<OnTheRight>(matC);

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly );

    // transform back the eigen vectors: evecs = inv(U) * evecs
    if(computeEigVecs)
      cholB.matrixU().solveInPlace(Base::m_eivec);
  }
  else if(type==ABx_lx)
  {
    // compute C = L' A L
    MatrixType matC = matA.template selfadjointView<Lower>();
    matC = matC * cholB.matrixL();
    matC = cholB.matrixU() * matC;

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly);

    // transform back the eigen vectors: evecs = inv(U) * evecs
    if(computeEigVecs)
      cholB.matrixU().solveInPlace(Base::m_eivec);
  }
  else if(type==BAx_lx)
  {
    // compute C = L' A L
    MatrixType matC = matA.template selfadjointView<Lower>();
    matC = matC * cholB.matrixL();
    matC = cholB.matrixU() * matC;

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly);

    // transform back the eigen vectors: evecs = L * evecs
    if(computeEigVecs)
      Base::m_eivec = cholB.matrixL() * Base::m_eivec;
  }

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/HessenbergDecomposition.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HESSENBERGDECOMPOSITION_H
#define EIGEN_HESSENBERGDECOMPOSITION_H

namespace Eigen { 

namespace internal {
  
template<typename MatrixType> struct HessenbergDecompositionMatrixHReturnType;
template<typename MatrixType>
struct traits<HessenbergDecompositionMatrixHReturnType<MatrixType> >
{
  typedef MatrixType ReturnType;
};

}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class HessenbergDecomposition
  *
  * \brief Reduces a square matrix to Hessenberg form by an orthogonal similarity transformation
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the Hessenberg decomposition
  *
  * This class performs an Hessenberg decomposition of a matrix \f$ A \f$. In
  * the real case, the Hessenberg decomposition consists of an orthogonal
  * matrix \f$ Q \f$ and a Hessenberg matrix \f$ H \f$ such that \f$ A = Q H
  * Q^T \f$. An orthogonal matrix is a matrix whose inverse equals its
  * transpose (\f$ Q^{-1} = Q^T \f$). A Hessenberg matrix has zeros below the
  * subdiagonal, so it is almost upper triangular. The Hessenberg decomposition
  * of a complex matrix is \f$ A = Q H Q^* \f$ with \f$ Q \f$ unitary (that is,
  * \f$ Q^{-1} = Q^* \f$).
  *
  * Call the function compute() to compute the Hessenberg decomposition of a
  * given matrix. Alternatively, you can use the
  * HessenbergDecomposition(const MatrixType&) constructor which computes the
  * Hessenberg decomposition at construction time. Once the decomposition is
  * computed, you can use the matrixH() and matrixQ() functions to construct
  * the matrices H and Q in the decomposition.
  *
  * The documentation for matrixH() contains an example of the typical use of
  * this class.
  *
  * \sa class ComplexSchur, class Tridiagonalization, \ref QR_Module "QR Module"
  */
template<typename _MatrixType> class HessenbergDecomposition
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      Size = MatrixType::RowsAtCompileTime,
      SizeMinusOne = Size == Dynamic ? Dynamic : Size - 1,
      Options = MatrixType::Options,
      MaxSize = MatrixType::MaxRowsAtCompileTime,
      MaxSizeMinusOne = MaxSize == Dynamic ? Dynamic : MaxSize - 1
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Type for vector of Householder coefficients.
      *
      * This is column vector with entries of type #Scalar. The length of the
      * vector is one less than the size of #MatrixType, if it is a fixed-side
      * type.
      */
    typedef Matrix<Scalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> CoeffVectorType;

    /** \brief Return type of matrixQ() */
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename CoeffVectorType::ConjugateReturnType>::type> HouseholderSequenceType;
    
    typedef internal::HessenbergDecompositionMatrixHReturnType<MatrixType> MatrixHReturnType;

    /** \brief Default constructor; the decomposition will be computed later.
      *
      * \param [in] size  The size of the matrix whose Hessenberg decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit HessenbergDecomposition(Index size = Size==Dynamic ? 2 : Size)
      : m_matrix(size,size),
        m_temp(size),
        m_isInitialized(false)
    {
      if(size>1)
        m_hCoeffs.resize(size-1);
    }

    /** \brief Constructor; computes Hessenberg decomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose Hessenberg decomposition is to be computed.
      *
      * This constructor calls compute() to compute the Hessenberg
      * decomposition.
      *
      * \sa matrixH() for an example.
      */
    template<typename InputType>
    explicit HessenbergDecomposition(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_temp(matrix.rows()),
        m_isInitialized(false)
    {
      if(matrix.rows()<2)
      {
        m_isInitialized = true;
        return;
      }
      m_hCoeffs.resize(matrix.rows()-1,1);
      _compute(m_matrix, m_hCoeffs, m_temp);
      m_isInitialized = true;
    }

    /** \brief Computes Hessenberg decomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose Hessenberg decomposition is to be computed.
      * \returns    Reference to \c *this
      *
      * The Hessenberg decomposition is computed by bringing the columns of the
      * matrix successively in the required form using Householder reflections
      * (see, e.g., Algorithm 7.4.2 in Golub \& Van Loan, <i>%Matrix
      * Computations</i>). The cost is \f$ 10n^3/3 \f$ flops, where \f$ n \f$
      * denotes the size of the given matrix.
      *
      * This method reuses of the allocated data in the HessenbergDecomposition
      * object.
      *
      * Example: \include HessenbergDecomposition_compute.cpp
      * Output: \verbinclude HessenbergDecomposition_compute.out
      */
    template<typename InputType>
    HessenbergDecomposition& compute(const EigenBase<InputType>& matrix)
    {
      m_matrix = matrix.derived();
      if(matrix.rows()<2)
      {
        m_isInitialized = true;
        return *this;
      }
      m_hCoeffs.resize(matrix.rows()-1,1);
      _compute(m_matrix, m_hCoeffs, m_temp);
      m_isInitialized = true;
      return *this;
    }

    /** \brief Returns the Householder coefficients.
      *
      * \returns a const reference to the vector of Householder coefficients
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The Householder coefficients allow the reconstruction of the matrix
      * \f$ Q \f$ in the Hessenberg decomposition from the packed data.
      *
      * \sa packedMatrix(), \ref Householder_Module "Householder module"
      */
    const CoeffVectorType& householderCoefficients() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return m_hCoeffs;
    }

    /** \brief Returns the internal representation of the decomposition
      *
      *	\returns a const reference to a matrix with the internal representation
      *	         of the decomposition.
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The returned matrix contains the following information:
      *  - the upper part and lower sub-diagonal represent the Hessenberg matrix H
      *  - the rest of the lower part contains the Householder vectors that, combined with
      *    Householder coefficients returned by householderCoefficients(),
      *    allows to reconstruct the matrix Q as
      *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
      *    Here, the matrices \f$ H_i \f$ are the Householder transformations
      *       \f$ H_i = (I - h_i v_i v_i^T) \f$
      *    where \f$ h_i \f$ is the \f$ i \f$th Householder coefficient and
      *    \f$ v_i \f$ is the Householder vector defined by
      *       \f$ v_i = [ 0, \ldots, 0, 1, M(i+2,i), \ldots, M(N-1,i) ]^T \f$
      *    with M the matrix returned by this function.
      *
      * See LAPACK for further details on this packed storage.
      *
      * Example: \include HessenbergDecomposition_packedMatrix.cpp
      * Output: \verbinclude HessenbergDecomposition_packedMatrix.out
      *
      * \sa householderCoefficients()
      */
    const MatrixType& packedMatrix() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return m_matrix;
    }

    /** \brief Reconstructs the orthogonal matrix Q in the decomposition
      *
      * \returns object representing the matrix Q
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * This function returns a light-weight object of template class
      * HouseholderSequence. You can either apply it directly to a matrix or
      * you can convert it to a matrix of type #MatrixType.
      *
      * \sa matrixH() for an example, class HouseholderSequence
      */
    HouseholderSequenceType matrixQ() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return HouseholderSequenceType(m_matrix, m_hCoeffs.conjugate())
             .setLength(m_matrix.rows() - 1)
             .setShift(1);
    }

    /** \brief Constructs the Hessenberg matrix H in the decomposition
      *
      * \returns expression object representing the matrix H
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The object returned by this function constructs the Hessenberg matrix H
      * when it is assigned to a matrix or otherwise evaluated. The matrix H is
      * constructed from the packed matrix as returned by packedMatrix(): The
      * upper part (including the subdiagonal) of the packed matrix contains
      * the matrix H. It may sometimes be better to directly use the packed
      * matrix instead of constructing the matrix H.
      *
      * Example: \include HessenbergDecomposition_matrixH.cpp
      * Output: \verbinclude HessenbergDecomposition_matrixH.out
      *
      * \sa matrixQ(), packedMatrix()
      */
    MatrixHReturnType matrixH() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return MatrixHReturnType(*this);
    }

  private:

    typedef Matrix<Scalar, 1, Size, int(Options) | int(RowMajor), 1, MaxSize> VectorType;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    static void _compute(MatrixType& matA, CoeffVectorType& hCoeffs, VectorType& temp);

  protected:
    MatrixType m_matrix;
    CoeffVectorType m_hCoeffs;
    VectorType m_temp;
    bool m_isInitialized;
};

/** \internal
  * Performs a tridiagonal decomposition of \a matA in place.
  *
  * \param matA the input selfadjoint matrix
  * \param hCoeffs returned Householder coefficients
  *
  * The result is written in the lower triangular part of \a matA.
  *
  * Implemented from Golub's "%Matrix Computations", algorithm 8.3.1.
  *
  * \sa packedMatrix()
  */
template<typename MatrixType>
void HessenbergDecomposition<MatrixType>::_compute(MatrixType& matA, CoeffVectorType& hCoeffs, VectorType& temp)
{
  eigen_assert(matA.rows()==matA.cols());
  Index n = matA.rows();
  temp.resize(n);
  for (Index i = 0; i<n-1; ++i)
  {
    // let's consider the vector v = i-th column starting at position i+1
    Index remainingSize = n-i-1;
    RealScalar beta;
    Scalar h;
    matA.col(i).tail(remainingSize).makeHouseholderInPlace(h, beta);
    matA.col(i).coeffRef(i+1) = beta;
    hCoeffs.coeffRef(i) = h;

    // Apply similarity transformation to remaining columns,
    // i.e., compute A = H A H'

    // A = H A
    matA.bottomRightCorner(remainingSize, remainingSize)
        .applyHouseholderOnTheLeft(matA.col(i).tail(remainingSize-1), h, &temp.coeffRef(0));

    // A = A H'
    matA.rightCols(remainingSize)
        .applyHouseholderOnTheRight(matA.col(i).tail(remainingSize-1), numext::conj(h), &temp.coeffRef(0));
  }
}

namespace internal {

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \brief Expression type for return value of HessenbergDecomposition::matrixH()
  *
  * \tparam MatrixType type of matrix in the Hessenberg decomposition
  *
  * Objects of this type represent the Hessenberg matrix in the Hessenberg
  * decomposition of some matrix. The object holds a reference to the
  * HessenbergDecomposition class until the it is assigned or evaluated for
  * some other reason (the reference should remain valid during the life time
  * of this object). This class is the return type of
  * HessenbergDecomposition::matrixH(); there is probably no other use for this
  * class.
  */
template<typename MatrixType> struct HessenbergDecompositionMatrixHReturnType
: public ReturnByValue<HessenbergDecompositionMatrixHReturnType<MatrixType> >
{
  public:
    /** \brief Constructor.
      *
      * \param[in] hess  Hessenberg decomposition
      */
    HessenbergDecompositionMatrixHReturnType(const HessenbergDecomposition<MatrixType>& hess) : m_hess(hess) { }

    /** \brief Hessenberg matrix in decomposition.
      *
      * \param[out] result  Hessenberg matrix in decomposition \p hess which
      *                     was passed to the constructor
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      result = m_hess.packedMatrix();
      Index n = result.rows();
      if (n>2)
        result.bottomLeftCorner(n-2, n-2).template triangularView<Lower>().setZero();
    }

    Index rows() const { return m_hess.packedMatrix().rows(); }
    Index cols() const { return m_hess.packedMatrix().cols(); }

  protected:
    const HessenbergDecomposition<MatrixType>& m_hess;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_HESSENBERGDECOMPOSITION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/MatrixBaseEigenvalues.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXBASEEIGENVALUES_H
#define EIGEN_MATRIXBASEEIGENVALUES_H

namespace Eigen { 

namespace internal {

template<typename Derived, bool IsComplex>
struct eigenvalues_selector
{
  // this is the implementation for the case IsComplex = true
  static inline typename MatrixBase<Derived>::EigenvaluesReturnType const
  run(const MatrixBase<Derived>& m)
  {
    typedef typename Derived::PlainObject PlainObject;
    PlainObject m_eval(m);
    return ComplexEigenSolver<PlainObject>(m_eval, false).eigenvalues();
  }
};

template<typename Derived>
struct eigenvalues_selector<Derived, false>
{
  static inline typename MatrixBase<Derived>::EigenvaluesReturnType const
  run(const MatrixBase<Derived>& m)
  {
    typedef typename Derived::PlainObject PlainObject;
    PlainObject m_eval(m);
    return EigenSolver<PlainObject>(m_eval, false).eigenvalues();
  }
};

} // end namespace internal

/** \brief Computes the eigenvalues of a matrix 
  * \returns Column vector containing the eigenvalues.
  *
  * \eigenvalues_module
  * This function computes the eigenvalues with the help of the EigenSolver
  * class (for real matrices) or the ComplexEigenSolver class (for complex
  * matrices). 
  *
  * The eigenvalues are repeated according to their algebraic multiplicity,
  * so there are as many eigenvalues as rows in the matrix.
  *
  * The SelfAdjointView class provides a better algorithm for selfadjoint
  * matrices.
  *
  * Example: \include MatrixBase_eigenvalues.cpp
  * Output: \verbinclude MatrixBase_eigenvalues.out
  *
  * \sa EigenSolver::eigenvalues(), ComplexEigenSolver::eigenvalues(),
  *     SelfAdjointView::eigenvalues()
  */
template<typename Derived>
inline typename MatrixBase<Derived>::EigenvaluesReturnType
MatrixBase<Derived>::eigenvalues() const
{
  return internal::eigenvalues_selector<Derived, NumTraits<Scalar>::IsComplex>::run(derived());
}

/** \brief Computes the eigenvalues of a matrix
  * \returns Column vector containing the eigenvalues.
  *
  * \eigenvalues_module
  * This function computes the eigenvalues with the help of the
  * SelfAdjointEigenSolver class.  The eigenvalues are repeated according to
  * their algebraic multiplicity, so there are as many eigenvalues as rows in
  * the matrix.
  *
  * Example: \include SelfAdjointView_eigenvalues.cpp
  * Output: \verbinclude SelfAdjointView_eigenvalues.out
  *
  * \sa SelfAdjointEigenSolver::eigenvalues(), MatrixBase::eigenvalues()
  */
template<typename MatrixType, unsigned int UpLo> 
EIGEN_DEVICE_FUNC inline typename SelfAdjointView<MatrixType, UpLo>::EigenvaluesReturnType
SelfAdjointView<MatrixType, UpLo>::eigenvalues() const
{
  PlainObject thisAsMatrix(*this);
  return SelfAdjointEigenSolver<PlainObject>(thisAsMatrix, false).eigenvalues();
}



/** \brief Computes the L2 operator norm
  * \returns Operator norm of the matrix.
  *
  * \eigenvalues_module
  * This function computes the L2 operator norm of a matrix, which is also
  * known as the spectral norm. The norm of a matrix \f$ A \f$ is defined to be
  * \f[ \|A\|_2 = \max_x \frac{\|Ax\|_2}{\|x\|_2} \f]
  * where the maximum is over all vectors and the norm on the right is the
  * Euclidean vector norm. The norm equals the largest singular value, which is
  * the square root of the largest eigenvalue of the positive semi-definite
  * matrix \f$ A^*A \f$.
  *
  * The current implementation uses the eigenvalues of \f$ A^*A \f$, as computed
  * by SelfAdjointView::eigenvalues(), to compute the operator norm of a
  * matrix.  The SelfAdjointView class provides a better algorithm for
  * selfadjoint matrices.
  *
  * Example: \include MatrixBase_operatorNorm.cpp
  * Output: \verbinclude MatrixBase_operatorNorm.out
  *
  * \sa SelfAdjointView::eigenvalues(), SelfAdjointView::operatorNorm()
  */
template<typename Derived>
inline typename MatrixBase<Derived>::RealScalar
MatrixBase<Derived>::operatorNorm() const
{
  using std::sqrt;
  typename Derived::PlainObject m_eval(derived());
  // FIXME if it is really guaranteed that the eigenvalues are already sorted,
  // then we don't need to compute a maxCoeff() here, comparing the 1st and last ones is enough.
  return sqrt((m_eval*m_eval.adjoint())
                 .eval()
		 .template selfadjointView<Lower>()
		 .eigenvalues()
		 .maxCoeff()
		 );
}

/** \brief Computes the L2 operator norm
  * \returns Operator norm of the matrix.
  *
  * \eigenvalues_module
  * This function computes the L2 operator norm of a self-adjoint matrix. For a
  * self-adjoint matrix, the operator norm is the largest eigenvalue.
  *
  * The current implementation uses the eigenvalues of the matrix, as computed
  * by eigenvalues(), to compute the operator norm of the matrix.
  *
  * Example: \include SelfAdjointView_operatorNorm.cpp
  * Output: \verbinclude SelfAdjointView_operatorNorm.out
  *
  * \sa eigenvalues(), MatrixBase::operatorNorm()
  */
template<typename MatrixType, unsigned int UpLo>
EIGEN_DEVICE_FUNC inline typename SelfAdjointView<MatrixType, UpLo>::RealScalar
SelfAdjointView<MatrixType, UpLo>::operatorNorm() const
{
  return eigenvalues().cwiseAbs().maxCoeff();
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealQZ.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Alexey Korepanov <kaikaikai@yandex.ru>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REAL_QZ_H
#define EIGEN_REAL_QZ_H

namespace Eigen {

  /** \eigenvalues_module \ingroup Eigenvalues_Module
   *
   *
   * \class RealQZ
   *
   * \brief Performs a real QZ decomposition of a pair of square matrices
   *
   * \tparam _MatrixType the type of the matrix of which we are computing the
   * real QZ decomposition; this is expected to be an instantiation of the
   * Matrix class template.
   *
   * Given a real square matrices A and B, this class computes the real QZ
   * decomposition: \f$ A = Q S Z \f$, \f$ B = Q T Z \f$ where Q and Z are
   * real orthogonal matrixes, T is upper-triangular matrix, and S is upper
   * quasi-triangular matrix. An orthogonal matrix is a matrix whose
   * inverse is equal to its transpose, \f$ U^{-1} = U^T \f$. A quasi-triangular
   * matrix is a block-triangular matrix whose diagonal consists of 1-by-1
   * blocks and 2-by-2 blocks where further reduction is impossible due to
   * complex eigenvalues. 
   *
   * The eigenvalues of the pencil \f$ A - z B \f$ can be obtained from
   * 1x1 and 2x2 blocks on the diagonals of S and T.
   *
   * Call the function compute() to compute the real QZ decomposition of a
   * given pair of matrices. Alternatively, you can use the 
   * RealQZ(const MatrixType& B, const MatrixType& B, bool computeQZ)
   * constructor which computes the real QZ decomposition at construction
   * time. Once the decomposition is computed, you can use the matrixS(),
   * matrixT(), matrixQ() and matrixZ() functions to retrieve the matrices
   * S, T, Q and Z in the decomposition. If computeQZ==false, some time
   * is saved by not computing matrices Q and Z.
   *
   * Example: \include RealQZ_compute.cpp
   * Output: \include RealQZ_compute.out
   *
   * \note The implementation is based on the algorithm in "Matrix Computations"
   * by Gene H. Golub and Charles F. Van Loan, and a paper "An algorithm for
   * generalized eigenvalue problems" by C.B.Moler and G.W.Stewart.
   *
   * \sa class RealSchur, class ComplexSchur, class EigenSolver, class ComplexEigenSolver
   */

  template<typename _MatrixType> class RealQZ
  {
    public:
      typedef _MatrixType MatrixType;
      enum {
        RowsAtCompileTime = MatrixType::RowsAtCompileTime,
        ColsAtCompileTime = MatrixType::ColsAtCompileTime,
        Options = MatrixType::Options,
        MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
        MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
      };
      typedef typename MatrixType::Scalar Scalar;
      typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
      typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

      typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;
      typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;

      /** \brief Default constructor.
       *
       * \param [in] size  Positive integer, size of the matrix whose QZ decomposition will be computed.
       *
       * The default constructor is useful in cases in which the user intends to
       * perform decompositions via compute().  The \p size parameter is only
       * used as a hint. It is not an error to give a wrong \p size, but it may
       * impair performance.
       *
       * \sa compute() for an example.
       */
      explicit RealQZ(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime) :
        m_S(size, size),
        m_T(size, size),
        m_Q(size, size),
        m_Z(size, size),
        m_workspace(size*2),
        m_maxIters(400),
        m_isInitialized(false),
        m_computeQZ(true)
      {}

      /** \brief Constructor; computes real QZ decomposition of given matrices
       * 
       * \param[in]  A          Matrix A.
       * \param[in]  B          Matrix B.
       * \param[in]  computeQZ  If false, A and Z are not computed.
       *
       * This constructor calls compute() to compute the QZ decomposition.
       */
      RealQZ(const MatrixType& A, const MatrixType& B, bool computeQZ = true) :
        m_S(A.rows(),A.cols()),
        m_T(A.rows(),A.cols()),
        m_Q(A.rows(),A.cols()),
        m_Z(A.rows(),A.cols()),
        m_workspace(A.rows()*2),
        m_maxIters(400),
        m_isInitialized(false),
        m_computeQZ(true)
      {
        compute(A, B, computeQZ);
      }

      /** \brief Returns matrix Q in the QZ decomposition. 
       *
       * \returns A const reference to the matrix Q.
       */
      const MatrixType& matrixQ() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        eigen_assert(m_computeQZ && "The matrices Q and Z have not been computed during the QZ decomposition.");
        return m_Q;
      }

      /** \brief Returns matrix Z in the QZ decomposition. 
       *
       * \returns A const reference to the matrix Z.
       */
      const MatrixType& matrixZ() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        eigen_assert(m_computeQZ && "The matrices Q and Z have not been computed during the QZ decomposition.");
        return m_Z;
      }

      /** \brief Returns matrix S in the QZ decomposition. 
       *
       * \returns A const reference to the matrix S.
       */
      const MatrixType& matrixS() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_S;
      }

      /** \brief Returns matrix S in the QZ decomposition. 
       *
       * \returns A const reference to the matrix S.
       */
      const MatrixType& matrixT() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_T;
      }

      /** \brief Computes QZ decomposition of given matrix. 
       * 
       * \param[in]  A          Matrix A.
       * \param[in]  B          Matrix B.
       * \param[in]  computeQZ  If false, A and Z are not computed.
       * \returns    Reference to \c *this
       */
      RealQZ& compute(const MatrixType& A, const MatrixType& B, bool computeQZ = true);

      /** \brief Reports whether previous computation was successful.
       *
       * \returns \c Success if computation was successful, \c NoConvergence otherwise.
       */
      ComputationInfo info() const
      {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_info;
      }

      /** \brief Returns number of performed QR-like iterations.
      */
      Index iterations() const
      {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_global_iter;
      }

      /** Sets the maximal number of iterations allowed to converge to one eigenvalue
       * or decouple the problem.
      */
      RealQZ& setMaxIterations(Index maxIters)
      {
        m_maxIters = maxIters;
        return *this;
      }

    private:

      MatrixType m_S, m_T, m_Q, m_Z;
      Matrix<Scalar,Dynamic,1> m_workspace;
      ComputationInfo m_info;
      Index m_maxIters;
      bool m_isInitialized;
      bool m_computeQZ;
      Scalar m_normOfT, m_normOfS;
      Index m_global_iter;

      typedef Matrix<Scalar,3,1> Vector3s;
      typedef Matrix<Scalar,2,1> Vector2s;
      typedef Matrix<Scalar,2,2> Matrix2s;
      typedef JacobiRotation<Scalar> JRs;

      void hessenbergTriangular();
      void computeNorms();
      Index findSmallSubdiagEntry(Index iu);
      Index findSmallDiagEntry(Index f, Index l);
      void splitOffTwoRows(Index i);
      void pushDownZero(Index z, Index f, Index l);
      void step(Index f, Index l, Index iter);

  }; // RealQZ

  /** \internal Reduces S and T to upper Hessenberg - triangular form */
  template<typename MatrixType>
    void RealQZ<MatrixType>::hessenbergTriangular()
    {

      const Index dim = m_S.cols();

      // perform QR decomposition of T, overwrite T with R, save Q
      HouseholderQR<MatrixType> qrT(m_T);
      m_T = qrT.matrixQR();
      m_T.template triangularView<StrictlyLower>().setZero();
      m_Q = qrT.householderQ();
      // overwrite S with Q* S
      m_S.applyOnTheLeft(m_Q.adjoint());
      // init Z as Identity
      if (m_computeQZ)
        m_Z = MatrixType::Identity(dim,dim);
      // reduce S to upper Hessenberg with Givens rotations
      for (Index j=0; j<=dim-3; j++) {
        for (Index i=dim-1; i>=j+2; i--) {
          JRs G;
          // kill S(i,j)
          if(m_S.coeff(i,j) != 0)
          {
            G.makeGivens(m_S.coeff(i-1,j), m_S.coeff(i,j), &m_S.coeffRef(i-1, j));
            m_S.coeffRef(i,j) = Scalar(0.0);
            m_S.rightCols(dim-j-1).applyOnTheLeft(i-1,i,G.adjoint());
            m_T.rightCols(dim-i+1).applyOnTheLeft(i-1,i,G.adjoint());
            // update Q
            if (m_computeQZ)
              m_Q.applyOnTheRight(i-1,i,G);
          }
          // kill T(i,i-1)
          if(m_T.coeff(i,i-1)!=Scalar(0))
          {
            G.makeGivens(m_T.coeff(i,i), m_T.coeff(i,i-1), &m_T.coeffRef(i,i));
            m_T.coeffRef(i,i-1) = Scalar(0.0);
            m_S.applyOnTheRight(i,i-1,G);
            m_T.topRows(i).applyOnTheRight(i,i-1,G);
            // update Z
            if (m_computeQZ)
              m_Z.applyOnTheLeft(i,i-1,G.adjoint());
          }
        }
      }
    }

  /** \internal Computes vector L1 norms of S and T when in Hessenberg-Triangular form already */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::computeNorms()
    {
      const Index size = m_S.cols();
      m_normOfS = Scalar(0.0);
      m_normOfT = Scalar(0.0);
      for (Index j = 0; j < size; ++j)
      {
        m_normOfS += m_S.col(j).segment(0, (std::min)(size,j+2)).cwiseAbs().sum();
        m_normOfT += m_T.row(j).segment(j, size - j).cwiseAbs().sum();
      }
    }


  /** \internal Look for single small sub-diagonal element S(res, res-1) and return res (or 0) */
  template<typename MatrixType>
    inline Index RealQZ<MatrixType>::findSmallSubdiagEntry(Index iu)
    {
      using std::abs;
      Index res = iu;
      while (res > 0)
      {
        Scalar s = abs(m_S.coeff(res-1,res-1)) + abs(m_S.coeff(res,res));
        if (s == Scalar(0.0))
          s = m_normOfS;
        if (abs(m_S.coeff(res,res-1)) < NumTraits<Scalar>::epsilon() * s)
          break;
        res--;
      }
      return res;
    }

  /** \internal Look for single small diagonal element T(res, res) for res between f and l, and return res (or f-1)  */
  template<typename MatrixType>
    inline Index RealQZ<MatrixType>::findSmallDiagEntry(Index f, Index l)
    {
      using std::abs;
      Index res = l;
      while (res >= f) {
        if (abs(m_T.coeff(res,res)) <= NumTraits<Scalar>::epsilon() * m_normOfT)
          break;
        res--;
      }
      return res;
    }

  /** \internal decouple 2x2 diagonal block in rows i, i+1 if eigenvalues are real */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::splitOffTwoRows(Index i)
    {
      using std::abs;
      using std::sqrt;
      const Index dim=m_S.cols();
      if (abs(m_S.coeff(i+1,i))==Scalar(0))
        return;
      Index j = findSmallDiagEntry(i,i+1);
      if (j==i-1)
      {
        // block of (S T^{-1})
        Matrix2s STi = m_T.template block<2,2>(i,i).template triangularView<Upper>().
          template solve<OnTheRight>(m_S.template block<2,2>(i,i));
        Scalar p = Scalar(0.5)*(STi(0,0)-STi(1,1));
        Scalar q = p*p + STi(1,0)*STi(0,1);
        if (q>=0) {
          Scalar z = sqrt(q);
          // one QR-like iteration for ABi - lambda I
          // is enough - when we know exact eigenvalue in advance,
          // convergence is immediate
          JRs G;
          if (p>=0)
            G.makeGivens(p + z, STi(1,0));
          else
            G.makeGivens(p - z, STi(1,0));
          m_S.rightCols(dim-i).applyOnTheLeft(i,i+1,G.adjoint());
          m_T.rightCols(dim-i).applyOnTheLeft(i,i+1,G.adjoint());
          // update Q
          if (m_computeQZ)
            m_Q.applyOnTheRight(i,i+1,G);

          G.makeGivens(m_T.coeff(i+1,i+1), m_T.coeff(i+1,i));
          m_S.topRows(i+2).applyOnTheRight(i+1,i,G);
          m_T.topRows(i+2).applyOnTheRight(i+1,i,G);
          // update Z
          if (m_computeQZ)
            m_Z.applyOnTheLeft(i+1,i,G.adjoint());

          m_S.coeffRef(i+1,i) = Scalar(0.0);
          m_T.coeffRef(i+1,i) = Scalar(0.0);
        }
      }
      else
      {
        pushDownZero(j,i,i+1);
      }
    }

  /** \internal use zero in T(z,z) to zero S(l,l-1), working in block f..l */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::pushDownZero(Index z, Index f, Index l)
    {
      JRs G;
      const Index dim = m_S.cols();
      for (Index zz=z; zz<l; zz++)
      {
        // push 0 down
        Index firstColS = zz>f ? (zz-1) : zz;
        G.makeGivens(m_T.coeff(zz, zz+1), m_T.coeff(zz+1, zz+1));
        m_S.rightCols(dim-firstColS).applyOnTheLeft(zz,zz+1,G.adjoint());
        m_T.rightCols(dim-zz).applyOnTheLeft(zz,zz+1,G.adjoint());
        m_T.coeffRef(zz+1,zz+1) = Scalar(0.0);
        // update Q
        if (m_computeQZ)
          m_Q.applyOnTheRight(zz,zz+1,G);
        // kill S(zz+1, zz-1)
        if (zz>f)
        {
          G.makeGivens(m_S.coeff(zz+1, zz), m_S.coeff(zz+1,zz-1));
          m_S.topRows(zz+2).applyOnTheRight(zz, zz-1,G);
          m_T.topRows(zz+1).applyOnTheRight(zz, zz-1,G);
          m_S.coeffRef(zz+1,zz-1) = Scalar(0.0);
          // update Z
          if (m_computeQZ)
            m_Z.applyOnTheLeft(zz,zz-1,G.adjoint());
        }
      }
      // finally kill S(l,l-1)
      G.makeGivens(m_S.coeff(l,l), m_S.coeff(l,l-1));
      m_S.applyOnTheRight(l,l-1,G);
      m_T.applyOnTheRight(l,l-1,G);
      m_S.coeffRef(l,l-1)=Scalar(0.0);
      // update Z
      if (m_computeQZ)
        m_Z.applyOnTheLeft(l,l-1,G.adjoint());
    }

  /** \internal QR-like iterative step for block f..l */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::step(Index f, Index l, Index iter)
    {
      using std::abs;
      const Index dim = m_S.cols();

      // x, y, z
      Scalar x, y, z;
      if (iter==10)
      {
        // Wilkinson ad hoc shift
        const Scalar
          a11=m_S.coeff(f+0,f+0), a12=m_S.coeff(f+0,f+1),
          a21=m_S.coeff(f+1,f+0), a22=m_S.coeff(f+1,f+1), a32=m_S.coeff(f+2,f+1),
          b12=m_T.coeff(f+0,f+1),
          b11i=Scalar(1.0)/m_T.coeff(f+0,f+0),
          b22i=Scalar(1.0)/m_T.coeff(f+1,f+1),
          a87=m_S.coeff(l-1,l-2),
          a98=m_S.coeff(l-0,l-1),
          b77i=Scalar(1.0)/m_T.coeff(l-2,l-2),
          b88i=Scalar(1.0)/m_T.coeff(l-1,l-1);
        Scalar ss = abs(a87*b77i) + abs(a98*b88i),
               lpl = Scalar(1.5)*ss,
               ll = ss*ss;
        x = ll + a11*a11*b11i*b11i - lpl*a11*b11i + a12*a21*b11i*b22i
          - a11*a21*b12*b11i*b11i*b22i;
        y = a11*a21*b11i*b11i - lpl*a21*b11i + a21*a22*b11i*b22i 
          - a21*a21*b12*b11i*b11i*b22i;
        z = a21*a32*b11i*b22i;
      }
      else if (iter==16)
      {
        // another exceptional shift
        x = m_S.coeff(f,f)/m_T.coeff(f,f)-m_S.coeff(l,l)/m_T.coeff(l,l) + m_S.coeff(l,l-1)*m_T.coeff(l-1,l) /
          (m_T.coeff(l-1,l-1)*m_T.coeff(l,l));
        y = m_S.coeff(f+1,f)/m_T.coeff(f,f);
        z = 0;
      }
      else if (iter>23 && !(iter%8))
      {
        // extremely exceptional shift
        x = internal::random<Scalar>(-1.0,1.0);
        y = internal::random<Scalar>(-1.0,1.0);
        z = internal::random<Scalar>(-1.0,1.0);
      }
      else
      {
        // Compute the shifts: (x,y,z,0...) = (AB^-1 - l1 I) (AB^-1 - l2 I) e1
        // where l1 and l2 are the eigenvalues of the 2x2 matrix C = U V^-1 where
        // U and V are 2x2 bottom right sub matrices of A and B. Thus:
        //  = AB^-1AB^-1 + l1 l2 I - (l1+l2)(AB^-1)
        //  = AB^-1AB^-1 + det(M) - tr(M)(AB^-1)
        // Since we are only interested in having x, y, z with a correct ratio, we have:
        const Scalar
          a11 = m_S.coeff(f,f),     a12 = m_S.coeff(f,f+1),
          a21 = m_S.coeff(f+1,f),   a22 = m_S.coeff(f+1,f+1),
                                    a32 = m_S.coeff(f+2,f+1),

          a88 = m_S.coeff(l-1,l-1), a89 = m_S.coeff(l-1,l),
          a98 = m_S.coeff(l,l-1),   a99 = m_S.coeff(l,l),

          b11 = m_T.coeff(f,f),     b12 = m_T.coeff(f,f+1),
                                    b22 = m_T.coeff(f+1,f+1),

          b88 = m_T.coeff(l-1,l-1), b89 = m_T.coeff(l-1,l),
                                    b99 = m_T.coeff(l,l);

        x = ( (a88/b88 - a11/b11)*(a99/b99 - a11/b11) - (a89/b99)*(a98/b88) + (a98/b88)*(b89/b99)*(a11/b11) ) * (b11/a21)
          + a12/b22 - (a11/b11)*(b12/b22);
        y = (a22/b22-a11/b11) - (a21/b11)*(b12/b22) - (a88/b88-a11/b11) - (a99/b99-a11/b11) + (a98/b88)*(b89/b99);
        z = a32/b22;
      }

      JRs G;

      for (Index k=f; k<=l-2; k++)
      {
        // variables for Householder reflections
        Vector2s essential2;
        Scalar tau, beta;

        Vector3s hr(x,y,z);

        // Q_k to annihilate S(k+1,k-1) and S(k+2,k-1)
        hr.makeHouseholderInPlace(tau, beta);
        essential2 = hr.template bottomRows<2>();
        Index fc=(std::max)(k-1,Index(0));  // first col to update
        m_S.template middleRows<3>(k).rightCols(dim-fc).applyHouseholderOnTheLeft(essential2, tau, m_workspace.data());
        m_T.template middleRows<3>(k).rightCols(dim-fc).applyHouseholderOnTheLeft(essential2, tau, m_workspace.data());
        if (m_computeQZ)
          m_Q.template middleCols<3>(k).applyHouseholderOnTheRight(essential2, tau, m_workspace.data());
        if (k>f)
          m_S.coeffRef(k+2,k-1) = m_S.coeffRef(k+1,k-1) = Scalar(0.0);

        // Z_{k1} to annihilate T(k+2,k+1) and T(k+2,k)
        hr << m_T.coeff(k+2,k+2),m_T.coeff(k+2,k),m_T.coeff(k+2,k+1);
        hr.makeHouseholderInPlace(tau, beta);
        essential2 = hr.template bottomRows<2>();
        {
          Index lr = (std::min)(k+4,dim); // last row to update
          Map<Matrix<Scalar,Dynamic,1> > tmp(m_workspace.data(),lr);
          // S
          tmp = m_S.template middleCols<2>(k).topRows(lr) * essential2;
          tmp += m_S.col(k+2).head(lr);
          m_S.col(k+2).head(lr) -= tau*tmp;
          m_S.template middleCols<2>(k).topRows(lr) -= (tau*tmp) * essential2.adjoint();
          // T
          tmp = m_T.template middleCols<2>(k).topRows(lr) * essential2;
          tmp += m_T.col(k+2).head(lr);
          m_T.col(k+2).head(lr) -= tau*tmp;
          m_T.template middleCols<2>(k).topRows(lr) -= (tau*tmp) * essential2.adjoint();
        }
        if (m_computeQZ)
        {
          // Z
          Map<Matrix<Scalar,1,Dynamic> > tmp(m_workspace.data(),dim);
          tmp = essential2.adjoint()*(m_Z.template middleRows<2>(k));
          tmp += m_Z.row(k+2);
          m_Z.row(k+2) -= tau*tmp;
          m_Z.template middleRows<2>(k) -= essential2 * (tau*tmp);
        }
        m_T.coeffRef(k+2,k) = m_T.coeffRef(k+2,k+1) = Scalar(0.0);

        // Z_{k2} to annihilate T(k+1,k)
        G.makeGivens(m_T.coeff(k+1,k+1), m_T.coeff(k+1,k));
        m_S.applyOnTheRight(k+1,k,G);
        m_T.applyOnTheRight(k+1,k,G);
        // update Z
        if (m_computeQZ)
          m_Z.applyOnTheLeft(k+1,k,G.adjoint());
        m_T.coeffRef(k+1,k) = Scalar(0.0);

        // update x,y,z
        x = m_S.coeff(k+1,k);
        y = m_S.coeff(k+2,k);
        if (k < l-2)
          z = m_S.coeff(k+3,k);
      } // loop over k

      // Q_{n-1} to annihilate y = S(l,l-2)
      G.makeGivens(x,y);
      m_S.applyOnTheLeft(l-1,l,G.adjoint());
      m_T.applyOnTheLeft(l-1,l,G.adjoint());
      if (m_computeQZ)
        m_Q.applyOnTheRight(l-1,l,G);
      m_S.coeffRef(l,l-2) = Scalar(0.0);

      // Z_{n-1} to annihilate T(l,l-1)
      G.makeGivens(m_T.coeff(l,l),m_T.coeff(l,l-1));
      m_S.applyOnTheRight(l,l-1,G);
      m_T.applyOnTheRight(l,l-1,G);
      if (m_computeQZ)
        m_Z.applyOnTheLeft(l,l-1,G.adjoint());
      m_T.coeffRef(l,l-1) = Scalar(0.0);
    }

  template<typename MatrixType>
    RealQZ<MatrixType>& RealQZ<MatrixType>::compute(const MatrixType& A_in, const MatrixType& B_in, bool computeQZ)
    {

      const Index dim = A_in.cols();

      eigen_assert (A_in.rows()==dim && A_in.cols()==dim 
          && B_in.rows()==dim && B_in.cols()==dim 
          && "Need square matrices of the same dimension");

      m_isInitialized = true;
      m_computeQZ = computeQZ;
      m_S = A_in; m_T = B_in;
      m_workspace.resize(dim*2);
      m_global_iter = 0;

      // entrance point: hessenberg triangular decomposition
      hessenbergTriangular();
      // compute L1 vector norms of T, S into m_normOfS, m_normOfT
      computeNorms();

      Index l = dim-1, 
            f, 
            local_iter = 0;

      while (l>0 && local_iter<m_maxIters)
      {
        f = findSmallSubdiagEntry(l);
        // now rows and columns f..l (including) decouple from the rest of the problem
        if (f>0) m_S.coeffRef(f,f-1) = Scalar(0.0);
        if (f == l) // One root found
        {
          l--;
          local_iter = 0;
        }
        else if (f == l-1) // Two roots found
        {
          splitOffTwoRows(f);
          l -= 2;
          local_iter = 0;
        }
        else // No convergence yet
        {
          // if there's zero on diagonal of T, we can isolate an eigenvalue with Givens rotations
          Index z = findSmallDiagEntry(f,l);
          if (z>=f)
          {
            // zero found
            pushDownZero(z,f,l);
          }
          else
          {
            // We are sure now that S.block(f,f, l-f+1,l-f+1) is underuced upper-Hessenberg 
            // and T.block(f,f, l-f+1,l-f+1) is invertible uper-triangular, which allows to
            // apply a QR-like iteration to rows and columns f..l.
            step(f,l, local_iter);
            local_iter++;
            m_global_iter++;
          }
        }
      }
      // check if we converged before reaching iterations limit
      m_info = (local_iter<m_maxIters) ? Success : NoConvergence;

      // For each non triangular 2x2 diagonal block of S,
      //    reduce the respective 2x2 diagonal block of T to positive diagonal form using 2x2 SVD.
      // This step is not mandatory for QZ, but it does help further extraction of eigenvalues/eigenvectors,
      // and is in par with Lapack/Matlab QZ.
      if(m_info==Success)
      {
        for(Index i=0; i<dim-1; ++i)
        {
          if(m_S.coeff(i+1, i) != Scalar(0))
          {
            JacobiRotation<Scalar> j_left, j_right;
            internal::real_2x2_jacobi_svd(m_T, i, i+1, &j_left, &j_right);

            // Apply resulting Jacobi rotations
            m_S.applyOnTheLeft(i,i+1,j_left);
            m_S.applyOnTheRight(i,i+1,j_right);
            m_T.applyOnTheLeft(i,i+1,j_left);
            m_T.applyOnTheRight(i,i+1,j_right);
            m_T(i+1,i) = m_T(i,i+1) = Scalar(0);

            if(m_computeQZ) {
              m_Q.applyOnTheRight(i,i+1,j_left.transpose());
              m_Z.applyOnTheLeft(i,i+1,j_right.transpose());
            }

            i++;
          }
        }
      }

      return *this;
    } // end compute

} // end namespace Eigen

#endif //EIGEN_REAL_QZ


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REAL_SCHUR_H
#define EIGEN_REAL_SCHUR_H

#include "./HessenbergDecomposition.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class RealSchur
  *
  * \brief Performs a real Schur decomposition of a square matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * real Schur decomposition; this is expected to be an instantiation of the
  * Matrix class template.
  *
  * Given a real square matrix A, this class computes the real Schur
  * decomposition: \f$ A = U T U^T \f$ where U is a real orthogonal matrix and
  * T is a real quasi-triangular matrix. An orthogonal matrix is a matrix whose
  * inverse is equal to its transpose, \f$ U^{-1} = U^T \f$. A quasi-triangular
  * matrix is a block-triangular matrix whose diagonal consists of 1-by-1
  * blocks and 2-by-2 blocks with complex eigenvalues. The eigenvalues of the
  * blocks on the diagonal of T are the same as the eigenvalues of the matrix
  * A, and thus the real Schur decomposition is used in EigenSolver to compute
  * the eigendecomposition of a matrix.
  *
  * Call the function compute() to compute the real Schur decomposition of a
  * given matrix. Alternatively, you can use the RealSchur(const MatrixType&, bool)
  * constructor which computes the real Schur decomposition at construction
  * time. Once the decomposition is computed, you can use the matrixU() and
  * matrixT() functions to retrieve the matrices U and T in the decomposition.
  *
  * The documentation of RealSchur(const MatrixType&, bool) contains an example
  * of the typical use of this class.
  *
  * \note The implementation is adapted from
  * <a href="http://math.nist.gov/javanumerics/jama/">JAMA</a> (public domain).
  * Their code is based on EISPACK.
  *
  * \sa class ComplexSchur, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class RealSchur
{
  public:
    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;
    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;

    /** \brief Default constructor.
      *
      * \param [in] size  Positive integer, size of the matrix whose Schur decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit RealSchur(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime)
            : m_matT(size, size),
              m_matU(size, size),
              m_workspaceVector(size),
              m_hess(size),
              m_isInitialized(false),
              m_matUisUptodate(false),
              m_maxIters(-1)
    { }

    /** \brief Constructor; computes real Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      *
      * This constructor calls compute() to compute the Schur decomposition.
      *
      * Example: \include RealSchur_RealSchur_MatrixType.cpp
      * Output: \verbinclude RealSchur_RealSchur_MatrixType.out
      */
    template<typename InputType>
    explicit RealSchur(const EigenBase<InputType>& matrix, bool computeU = true)
            : m_matT(matrix.rows(),matrix.cols()),
              m_matU(matrix.rows(),matrix.cols()),
              m_workspaceVector(matrix.rows()),
              m_hess(matrix.rows()),
              m_isInitialized(false),
              m_matUisUptodate(false),
              m_maxIters(-1)
    {
      compute(matrix.derived(), computeU);
    }

    /** \brief Returns the orthogonal matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix U.
      *
      * \pre Either the constructor RealSchur(const MatrixType&, bool) or the
      * member function compute(const MatrixType&, bool) has been called before
      * to compute the Schur decomposition of a matrix, and \p computeU was set
      * to true (the default value).
      *
      * \sa RealSchur(const MatrixType&, bool) for an example
      */
    const MatrixType& matrixU() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      eigen_assert(m_matUisUptodate && "The matrix U has not been computed during the RealSchur decomposition.");
      return m_matU;
    }

    /** \brief Returns the quasi-triangular matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix T.
      *
      * \pre Either the constructor RealSchur(const MatrixType&, bool) or the
      * member function compute(const MatrixType&, bool) has been called before
      * to compute the Schur decomposition of a matrix.
      *
      * \sa RealSchur(const MatrixType&, bool) for an example
      */
    const MatrixType& matrixT() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      return m_matT;
    }
  
    /** \brief Computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      * \returns    Reference to \c *this
      *
      * The Schur decomposition is computed by first reducing the matrix to
      * Hessenberg form using the class HessenbergDecomposition. The Hessenberg
      * matrix is then reduced to triangular form by performing Francis QR
      * iterations with implicit double shift. The cost of computing the Schur
      * decomposition depends on the number of iterations; as a rough guide, it
      * may be taken to be \f$25n^3\f$ flops if \a computeU is true and
      * \f$10n^3\f$ flops if \a computeU is false.
      *
      * Example: \include RealSchur_compute.cpp
      * Output: \verbinclude RealSchur_compute.out
      *
      * \sa compute(const MatrixType&, bool, Index)
      */
    template<typename InputType>
    RealSchur& compute(const EigenBase<InputType>& matrix, bool computeU = true);

    /** \brief Computes Schur decomposition of a Hessenberg matrix H = Z T Z^T
     *  \param[in] matrixH Matrix in Hessenberg form H
     *  \param[in] matrixQ orthogonal matrix Q that transform a matrix A to H : A = Q H Q^T
     *  \param computeU Computes the matriX U of the Schur vectors
     * \return Reference to \c *this
     * 
     *  This routine assumes that the matrix is already reduced in Hessenberg form matrixH
     *  using either the class HessenbergDecomposition or another mean. 
     *  It computes the upper quasi-triangular matrix T of the Schur decomposition of H
     *  When computeU is true, this routine computes the matrix U such that 
     *  A = U T U^T =  (QZ) T (QZ)^T = Q H Q^T where A is the initial matrix
     * 
     * NOTE Q is referenced if computeU is true; so, if the initial orthogonal matrix
     * is not available, the user should give an identity matrix (Q.setIdentity())
     * 
     * \sa compute(const MatrixType&, bool)
     */
    template<typename HessMatrixType, typename OrthMatrixType>
    RealSchur& computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU);
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. 
      *
      * If not specified by the user, the maximum number of iterations is m_maxIterationsPerRow times the size
      * of the matrix.
      */
    RealSchur& setMaxIterations(Index maxIters)
    {
      m_maxIters = maxIters;
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_maxIters;
    }

    /** \brief Maximum number of iterations per row.
      *
      * If not otherwise specified, the maximum number of iterations is this number times the size of the
      * matrix. It is currently set to 40.
      */
    static const int m_maxIterationsPerRow = 40;

  private:
    
    MatrixType m_matT;
    MatrixType m_matU;
    ColumnVectorType m_workspaceVector;
    HessenbergDecomposition<MatrixType> m_hess;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_matUisUptodate;
    Index m_maxIters;

    typedef Matrix<Scalar,3,1> Vector3s;

    Scalar computeNormOfT();
    Index findSmallSubdiagEntry(Index iu, const Scalar& considerAsZero);
    void splitOffTwoRows(Index iu, bool computeU, const Scalar& exshift);
    void computeShift(Index iu, Index iter, Scalar& exshift, Vector3s& shiftInfo);
    void initFrancisQRStep(Index il, Index iu, const Vector3s& shiftInfo, Index& im, Vector3s& firstHouseholderVector);
    void performFrancisQRStep(Index il, Index im, Index iu, bool computeU, const Vector3s& firstHouseholderVector, Scalar* workspace);
};


template<typename MatrixType>
template<typename InputType>
RealSchur<MatrixType>& RealSchur<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeU)
{
  const Scalar considerAsZero = (std::numeric_limits<Scalar>::min)();

  eigen_assert(matrix.cols() == matrix.rows());
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * matrix.rows();

  Scalar scale = matrix.derived().cwiseAbs().maxCoeff();
  if(scale<considerAsZero)
  {
    m_matT.setZero(matrix.rows(),matrix.cols());
    if(computeU)
      m_matU.setIdentity(matrix.rows(),matrix.cols());
    m_info = Success;
    m_isInitialized = true;
    m_matUisUptodate = computeU;
    return *this;
  }

  // Step 1. Reduce to Hessenberg form
  m_hess.compute(matrix.derived()/scale);

  // Step 2. Reduce to real Schur form
  // Note: we copy m_hess.matrixQ() into m_matU here and not in computeFromHessenberg
  //       to be able to pass our working-space buffer for the Householder to Dense evaluation.
  m_workspaceVector.resize(matrix.cols());
  if(computeU)
    m_hess.matrixQ().evalTo(m_matU, m_workspaceVector);
  computeFromHessenberg(m_hess.matrixH(), m_matU, computeU);

  m_matT *= scale;
  
  return *this;
}
template<typename MatrixType>
template<typename HessMatrixType, typename OrthMatrixType>
RealSchur<MatrixType>& RealSchur<MatrixType>::computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU)
{
  using std::abs;

  m_matT = matrixH;
  m_workspaceVector.resize(m_matT.cols());
  if(computeU && !internal::is_same_dense(m_matU,matrixQ))
    m_matU = matrixQ;
  
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * matrixH.rows();
  Scalar* workspace = &m_workspaceVector.coeffRef(0);

  // The matrix m_matT is divided in three parts. 
  // Rows 0,...,il-1 are decoupled from the rest because m_matT(il,il-1) is zero. 
  // Rows il,...,iu is the part we are working on (the active window).
  // Rows iu+1,...,end are already brought in triangular form.
  Index iu = m_matT.cols() - 1;
  Index iter = 0;      // iteration count for current eigenvalue
  Index totalIter = 0; // iteration count for whole matrix
  Scalar exshift(0);   // sum of exceptional shifts
  Scalar norm = computeNormOfT();
  // sub-diagonal entries smaller than considerAsZero will be treated as zero.
  // We use eps^2 to enable more precision in small eigenvalues.
  Scalar considerAsZero = numext::maxi<Scalar>( norm * numext::abs2(NumTraits<Scalar>::epsilon()),
                                                (std::numeric_limits<Scalar>::min)() );

  if(norm!=Scalar(0))
  {
    while (iu >= 0)
    {
      Index il = findSmallSubdiagEntry(iu,considerAsZero);

      // Check for convergence
      if (il == iu) // One root found
      {
        m_matT.coeffRef(iu,iu) = m_matT.coeff(iu,iu) + exshift;
        if (iu > 0)
          m_matT.coeffRef(iu, iu-1) = Scalar(0);
        iu--;
        iter = 0;
      }
      else if (il == iu-1) // Two roots found
      {
        splitOffTwoRows(iu, computeU, exshift);
        iu -= 2;
        iter = 0;
      }
      else // No convergence yet
      {
        // The firstHouseholderVector vector has to be initialized to something to get rid of a silly GCC warning (-O1 -Wall -DNDEBUG )
        Vector3s firstHouseholderVector = Vector3s::Zero(), shiftInfo;
        computeShift(iu, iter, exshift, shiftInfo);
        iter = iter + 1;
        totalIter = totalIter + 1;
        if (totalIter > maxIters) break;
        Index im;
        initFrancisQRStep(il, iu, shiftInfo, im, firstHouseholderVector);
        performFrancisQRStep(il, im, iu, computeU, firstHouseholderVector, workspace);
      }
    }
  }
  if(totalIter <= maxIters)
    m_info = Success;
  else
    m_info = NoConvergence;

  m_isInitialized = true;
  m_matUisUptodate = computeU;
  return *this;
}

/** \internal Computes and returns vector L1 norm of T */
template<typename MatrixType>
inline typename MatrixType::Scalar RealSchur<MatrixType>::computeNormOfT()
{
  const Index size = m_matT.cols();
  // FIXME to be efficient the following would requires a triangular reduxion code
  // Scalar norm = m_matT.upper().cwiseAbs().sum() 
  //               + m_matT.bottomLeftCorner(size-1,size-1).diagonal().cwiseAbs().sum();
  Scalar norm(0);
  for (Index j = 0; j < size; ++j)
    norm += m_matT.col(j).segment(0, (std::min)(size,j+2)).cwiseAbs().sum();
  return norm;
}

/** \internal Look for single small sub-diagonal element and returns its index */
template<typename MatrixType>
inline Index RealSchur<MatrixType>::findSmallSubdiagEntry(Index iu, const Scalar& considerAsZero)
{
  using std::abs;
  Index res = iu;
  while (res > 0)
  {
    Scalar s = abs(m_matT.coeff(res-1,res-1)) + abs(m_matT.coeff(res,res));

    s = numext::maxi<Scalar>(s * NumTraits<Scalar>::epsilon(), considerAsZero);
    
    if (abs(m_matT.coeff(res,res-1)) <= s)
      break;
    res--;
  }
  return res;
}

/** \internal Update T given that rows iu-1 and iu decouple from the rest. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::splitOffTwoRows(Index iu, bool computeU, const Scalar& exshift)
{
  using std::sqrt;
  using std::abs;
  const Index size = m_matT.cols();

  // The eigenvalues of the 2x2 matrix [a b; c d] are 
  // trace +/- sqrt(discr/4) where discr = tr^2 - 4*det, tr = a + d, det = ad - bc
  Scalar p = Scalar(0.5) * (m_matT.coeff(iu-1,iu-1) - m_matT.coeff(iu,iu));
  Scalar q = p * p + m_matT.coeff(iu,iu-1) * m_matT.coeff(iu-1,iu);   // q = tr^2 / 4 - det = discr/4
  m_matT.coeffRef(iu,iu) += exshift;
  m_matT.coeffRef(iu-1,iu-1) += exshift;

  if (q >= Scalar(0)) // Two real eigenvalues
  {
    Scalar z = sqrt(abs(q));
    JacobiRotation<Scalar> rot;
    if (p >= Scalar(0))
      rot.makeGivens(p + z, m_matT.coeff(iu, iu-1));
    else
      rot.makeGivens(p - z, m_matT.coeff(iu, iu-1));

    m_matT.rightCols(size-iu+1).applyOnTheLeft(iu-1, iu, rot.adjoint());
    m_matT.topRows(iu+1).applyOnTheRight(iu-1, iu, rot);
    m_matT.coeffRef(iu, iu-1) = Scalar(0); 
    if (computeU)
      m_matU.applyOnTheRight(iu-1, iu, rot);
  }

  if (iu > 1) 
    m_matT.coeffRef(iu-1, iu-2) = Scalar(0);
}

/** \internal Form shift in shiftInfo, and update exshift if an exceptional shift is performed. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::computeShift(Index iu, Index iter, Scalar& exshift, Vector3s& shiftInfo)
{
  using std::sqrt;
  using std::abs;
  shiftInfo.coeffRef(0) = m_matT.coeff(iu,iu);
  shiftInfo.coeffRef(1) = m_matT.coeff(iu-1,iu-1);
  shiftInfo.coeffRef(2) = m_matT.coeff(iu,iu-1) * m_matT.coeff(iu-1,iu);

  // Wilkinson's original ad hoc shift
  if (iter == 10)
  {
    exshift += shiftInfo.coeff(0);
    for (Index i = 0; i <= iu; ++i)
      m_matT.coeffRef(i,i) -= shiftInfo.coeff(0);
    Scalar s = abs(m_matT.coeff(iu,iu-1)) + abs(m_matT.coeff(iu-1,iu-2));
    shiftInfo.coeffRef(0) = Scalar(0.75) * s;
    shiftInfo.coeffRef(1) = Scalar(0.75) * s;
    shiftInfo.coeffRef(2) = Scalar(-0.4375) * s * s;
  }

  // MATLAB's new ad hoc shift
  if (iter == 30)
  {
    Scalar s = (shiftInfo.coeff(1) - shiftInfo.coeff(0)) / Scalar(2.0);
    s = s * s + shiftInfo.coeff(2);
    if (s > Scalar(0))
    {
      s = sqrt(s);
      if (shiftInfo.coeff(1) < shiftInfo.coeff(0))
        s = -s;
      s = s + (shiftInfo.coeff(1) - shiftInfo.coeff(0)) / Scalar(2.0);
      s = shiftInfo.coeff(0) - shiftInfo.coeff(2) / s;
      exshift += s;
      for (Index i = 0; i <= iu; ++i)
        m_matT.coeffRef(i,i) -= s;
      shiftInfo.setConstant(Scalar(0.964));
    }
  }
}

/** \internal Compute index im at which Francis QR step starts and the first Householder vector. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::initFrancisQRStep(Index il, Index iu, const Vector3s& shiftInfo, Index& im, Vector3s& firstHouseholderVector)
{
  using std::abs;
  Vector3s& v = firstHouseholderVector; // alias to save typing

  for (im = iu-2; im >= il; --im)
  {
    const Scalar Tmm = m_matT.coeff(im,im);
    const Scalar r = shiftInfo.coeff(0) - Tmm;
    const Scalar s = shiftInfo.coeff(1) - Tmm;
    v.coeffRef(0) = (r * s - shiftInfo.coeff(2)) / m_matT.coeff(im+1,im) + m_matT.coeff(im,im+1);
    v.coeffRef(1) = m_matT.coeff(im+1,im+1) - Tmm - r - s;
    v.coeffRef(2) = m_matT.coeff(im+2,im+1);
    if (im == il) {
      break;
    }
    const Scalar lhs = m_matT.coeff(im,im-1) * (abs(v.coeff(1)) + abs(v.coeff(2)));
    const Scalar rhs = v.coeff(0) * (abs(m_matT.coeff(im-1,im-1)) + abs(Tmm) + abs(m_matT.coeff(im+1,im+1)));
    if (abs(lhs) < NumTraits<Scalar>::epsilon() * rhs)
      break;
  }
}

/** \internal Perform a Francis QR step involving rows il:iu and columns im:iu. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::performFrancisQRStep(Index il, Index im, Index iu, bool computeU, const Vector3s& firstHouseholderVector, Scalar* workspace)
{
  eigen_assert(im >= il);
  eigen_assert(im <= iu-2);

  const Index size = m_matT.cols();

  for (Index k = im; k <= iu-2; ++k)
  {
    bool firstIteration = (k == im);

    Vector3s v;
    if (firstIteration)
      v = firstHouseholderVector;
    else
      v = m_matT.template block<3,1>(k,k-1);

    Scalar tau, beta;
    Matrix<Scalar, 2, 1> ess;
    v.makeHouseholder(ess, tau, beta);
    
    if (beta != Scalar(0)) // if v is not zero
    {
      if (firstIteration && k > il)
        m_matT.coeffRef(k,k-1) = -m_matT.coeff(k,k-1);
      else if (!firstIteration)
        m_matT.coeffRef(k,k-1) = beta;

      // These Householder transformations form the O(n^3) part of the algorithm
      m_matT.block(k, k, 3, size-k).applyHouseholderOnTheLeft(ess, tau, workspace);
      m_matT.block(0, k, (std::min)(iu,k+3) + 1, 3).applyHouseholderOnTheRight(ess, tau, workspace);
      if (computeU)
        m_matU.block(0, k, size, 3).applyHouseholderOnTheRight(ess, tau, workspace);
    }
  }

  Matrix<Scalar, 2, 1> v = m_matT.template block<2,1>(iu-1, iu-2);
  Scalar tau, beta;
  Matrix<Scalar, 1, 1> ess;
  v.makeHouseholder(ess, tau, beta);

  if (beta != Scalar(0)) // if v is not zero
  {
    m_matT.coeffRef(iu-1, iu-2) = beta;
    m_matT.block(iu-1, iu-1, 2, size-iu+1).applyHouseholderOnTheLeft(ess, tau, workspace);
    m_matT.block(0, iu-1, iu+1, 2).applyHouseholderOnTheRight(ess, tau, workspace);
    if (computeU)
      m_matU.block(0, iu-1, size, 2).applyHouseholderOnTheRight(ess, tau, workspace);
  }

  // clean up pollution due to round-off errors
  for (Index i = im+2; i <= iu; ++i)
  {
    m_matT.coeffRef(i,i-2) = Scalar(0);
    if (i > im+2)
      m_matT.coeffRef(i,i-3) = Scalar(0);
  }
}

} // end namespace Eigen

#endif // EIGEN_REAL_SCHUR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Real Schur needed to real unsymmetrical eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_REAL_SCHUR_LAPACKE_H
#define EIGEN_REAL_SCHUR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SCHUR_REAL(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, LAPACKE_PREFIX_U, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
RealSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
RealSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, bool computeU) \
{ \
  eigen_assert(matrix.cols() == matrix.rows()); \
\
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), sdim, info; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobvs, sort='N'; \
  LAPACK_##LAPACKE_PREFIX_U##_SELECT2 select = 0; \
  jobvs = (computeU) ? 'V' : 'N'; \
  m_matU.resize(n, n); \
  lapack_int ldvs  = internal::convert_index<lapack_int>(m_matU.outerStride()); \
  m_matT = matrix; \
  lapack_int lda = internal::convert_index<lapack_int>(m_matT.outerStride()); \
  Matrix<EIGTYPE, Dynamic, Dynamic> wr, wi; \
  wr.resize(n, 1); wi.resize(n, 1); \
  info = LAPACKE_##LAPACKE_PREFIX##gees( matrix_order, jobvs, sort, select, n, (LAPACKE_TYPE*)m_matT.data(), lda, &sdim, (LAPACKE_TYPE*)wr.data(), (LAPACKE_TYPE*)wi.data(), (LAPACKE_TYPE*)m_matU.data(), ldvs ); \
  if(info == 0) \
    m_info = Success; \
  else \
    m_info = NoConvergence; \
\
  m_isInitialized = true; \
  m_matUisUptodate = computeU; \
  return *this; \
\
}

EIGEN_LAPACKE_SCHUR_REAL(double,   double, d, D, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(float,    float,  s, S, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(double,   double, d, D, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(float,    float,  s, S, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_REAL_SCHUR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTEIGENSOLVER_H
#define EIGEN_SELFADJOINTEIGENSOLVER_H

#include "./Tridiagonalization.h"

namespace Eigen { 

template<typename _MatrixType>
class GeneralizedSelfAdjointEigenSolver;

namespace internal {
template<typename SolverType,int Size,bool IsComplex> struct direct_selfadjoint_eigenvalues;

template<typename MatrixType, typename DiagType, typename SubDiagType>
EIGEN_DEVICE_FUNC
ComputationInfo computeFromTridiagonal_impl(DiagType& diag, SubDiagType& subdiag, const Index maxIterations, bool computeEigenvectors, MatrixType& eivec);
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class SelfAdjointEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of selfadjoint matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template.
  *
  * A matrix \f$ A \f$ is selfadjoint if it equals its adjoint. For real
  * matrices, this means that the matrix is symmetric: it equals its
  * transpose. This class computes the eigenvalues and eigenvectors of a
  * selfadjoint matrix. These are the scalars \f$ \lambda \f$ and vectors
  * \f$ v \f$ such that \f$ Av = \lambda v \f$.  The eigenvalues of a
  * selfadjoint matrix are always real. If \f$ D \f$ is a diagonal matrix with
  * the eigenvalues on the diagonal, and \f$ V \f$ is a matrix with the
  * eigenvectors as its columns, then \f$ A = V D V^{-1} \f$. This is called the
  * eigendecomposition.
  *
  * For a selfadjoint matrix, \f$ V \f$ is unitary, meaning its inverse is equal
  * to its adjoint, \f$ V^{-1} = V^{\dagger} \f$. If \f$ A \f$ is real, then
  * \f$ V \f$ is also real and therefore orthogonal, meaning its inverse is
  * equal to its transpose, \f$ V^{-1} = V^T \f$.
  *
  * The algorithm exploits the fact that the matrix is selfadjoint, making it
  * faster and more accurate than the general purpose eigenvalue algorithms
  * implemented in EigenSolver and ComplexEigenSolver.
  *
  * Only the \b lower \b triangular \b part of the input matrix is referenced.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the
  * SelfAdjointEigenSolver(const MatrixType&, int) constructor which computes
  * the eigenvalues and eigenvectors at construction time. Once the eigenvalue
  * and eigenvectors are computed, they can be retrieved with the eigenvalues()
  * and eigenvectors() functions.
  *
  * The documentation for SelfAdjointEigenSolver(const MatrixType&, int)
  * contains an example of the typical use of this class.
  *
  * To solve the \em generalized eigenvalue problem \f$ Av = \lambda Bv \f$ and
  * the likes, see the class GeneralizedSelfAdjointEigenSolver.
  *
  * \sa MatrixBase::eigenvalues(), class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class SelfAdjointEigenSolver
{
  public:

    typedef _MatrixType MatrixType;
    enum {
      Size = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
    /** \brief Scalar type for matrices of type \p _MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    
    typedef Matrix<Scalar,Size,Size,ColMajor,MaxColsAtCompileTime,MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Real scalar type for \p _MatrixType.
      *
      * This is just \c Scalar if #Scalar is real (e.g., \c float or
      * \c double), and the type of the real part of \c Scalar if #Scalar is
      * complex.
      */
    typedef typename NumTraits<Scalar>::Real RealScalar;
    
    friend struct internal::direct_selfadjoint_eigenvalues<SelfAdjointEigenSolver,Size,NumTraits<Scalar>::IsComplex>;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues().
      *
      * This is a column vector with entries of type #RealScalar.
      * The length of the vector is the size of \p _MatrixType.
      */
    typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVectorType;
    typedef Tridiagonalization<MatrixType> TridiagonalizationType;
    typedef typename TridiagonalizationType::SubDiagonalType SubDiagonalType;

    /** \brief Default constructor for fixed-size matrices.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute(). This constructor
      * can only be used if \p _MatrixType is a fixed-size matrix; use
      * SelfAdjointEigenSolver(Index) for dynamic-size matrices.
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver.out
      */
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver()
        : m_eivec(),
          m_eivalues(),
          m_subdiag(),
          m_hcoeffs(),
          m_info(InvalidInput),
          m_isInitialized(false),
          m_eigenvectorsOk(false)
    { }

    /** \brief Constructor, pre-allocates memory for dynamic-size matrices.
      *
      * \param [in]  size  Positive integer, size of the matrix whose
      * eigenvalues and eigenvectors will be computed.
      *
      * This constructor is useful for dynamic-size matrices, when the user
      * intends to perform decompositions via compute(). The \p size
      * parameter is only used as a hint. It is not an error to give a wrong
      * \p size, but it may impair performance.
      *
      * \sa compute() for an example
      */
    EIGEN_DEVICE_FUNC
    explicit SelfAdjointEigenSolver(Index size)
        : m_eivec(size, size),
          m_eivalues(size),
          m_subdiag(size > 1 ? size - 1 : 1),
          m_hcoeffs(size > 1 ? size - 1 : 1),
          m_isInitialized(false),
          m_eigenvectorsOk(false)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose eigendecomposition is to
      *    be computed. Only the lower triangular part of the matrix is referenced.
      * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      *
      * This constructor calls compute(const MatrixType&, int) to compute the
      * eigenvalues of the matrix \p matrix. The eigenvectors are computed if
      * \p options equals #ComputeEigenvectors.
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType.out
      *
      * \sa compute(const MatrixType&, int)
      */
    template<typename InputType>
    EIGEN_DEVICE_FUNC
    explicit SelfAdjointEigenSolver(const EigenBase<InputType>& matrix, int options = ComputeEigenvectors)
      : m_eivec(matrix.rows(), matrix.cols()),
        m_eivalues(matrix.cols()),
        m_subdiag(matrix.rows() > 1 ? matrix.rows() - 1 : 1),
        m_hcoeffs(matrix.cols() > 1 ? matrix.cols() - 1 : 1),
        m_isInitialized(false),
        m_eigenvectorsOk(false)
    {
      compute(matrix.derived(), options);
    }

    /** \brief Computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose eigendecomposition is to
      *    be computed. Only the lower triangular part of the matrix is referenced.
      * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of \p matrix.  The eigenvalues()
      * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
      * then the eigenvectors are also computed and can be retrieved by
      * calling eigenvectors().
      *
      * This implementation uses a symmetric QR algorithm. The matrix is first
      * reduced to tridiagonal form using the Tridiagonalization class. The
      * tridiagonal matrix is then brought to diagonal form with implicit
      * symmetric QR steps with Wilkinson shift. Details can be found in
      * Section 8.3 of Golub \& Van Loan, <i>%Matrix Computations</i>.
      *
      * The cost of the computation is about \f$ 9n^3 \f$ if the eigenvectors
      * are required and \f$ 4n^3/3 \f$ if they are not required.
      *
      * This method reuses the memory in the SelfAdjointEigenSolver object that
      * was allocated when the object was constructed, if the size of the
      * matrix does not change.
      *
      * Example: \include SelfAdjointEigenSolver_compute_MatrixType.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_compute_MatrixType.out
      *
      * \sa SelfAdjointEigenSolver(const MatrixType&, int)
      */
    template<typename InputType>
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver& compute(const EigenBase<InputType>& matrix, int options = ComputeEigenvectors);
    
    /** \brief Computes eigendecomposition of given matrix using a closed-form algorithm
      *
      * This is a variant of compute(const MatrixType&, int options) which
      * directly solves the underlying polynomial equation.
      * 
      * Currently only 2x2 and 3x3 matrices for which the sizes are known at compile time are supported (e.g., Matrix3d).
      * 
      * This method is usually significantly faster than the QR iterative algorithm
      * but it might also be less accurate. It is also worth noting that
      * for 3x3 matrices it involves trigonometric operations which are
      * not necessarily available for all scalar types.
      * 
      * For the 3x3 case, we observed the following worst case relative error regarding the eigenvalues:
      *   - double: 1e-8
      *   - float:  1e-3
      *
      * \sa compute(const MatrixType&, int options)
      */
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver& computeDirect(const MatrixType& matrix, int options = ComputeEigenvectors);

    /**
      *\brief Computes the eigen decomposition from a tridiagonal symmetric matrix
      *
      * \param[in] diag The vector containing the diagonal of the matrix.
      * \param[in] subdiag The subdiagonal of the matrix.
      * \param[in] options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      * \returns Reference to \c *this
      *
      * This function assumes that the matrix has been reduced to tridiagonal form.
      *
      * \sa compute(const MatrixType&, int) for more information
      */
    SelfAdjointEigenSolver& computeFromTridiagonal(const RealVectorType& diag, const SubDiagonalType& subdiag , int options=ComputeEigenvectors);

    /** \brief Returns the eigenvectors of given matrix.
      *
      * \returns  A const reference to the matrix whose columns are the eigenvectors.
      *
      * \pre The eigenvectors have been computed before.
      *
      * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
      * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
      * eigenvectors are normalized to have (Euclidean) norm equal to one. If
      * this object was used to solve the eigenproblem for the selfadjoint
      * matrix \f$ A \f$, then the matrix returned by this function is the
      * matrix \f$ V \f$ in the eigendecomposition \f$ A = V D V^{-1} \f$.
      *
      * For a selfadjoint matrix, \f$ V \f$ is unitary, meaning its inverse is equal
      * to its adjoint, \f$ V^{-1} = V^{\dagger} \f$. If \f$ A \f$ is real, then
      * \f$ V \f$ is also real and therefore orthogonal, meaning its inverse is
      * equal to its transpose, \f$ V^{-1} = V^T \f$.
      *
      * Example: \include SelfAdjointEigenSolver_eigenvectors.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_eigenvectors.out
      *
      * \sa eigenvalues()
      */
    EIGEN_DEVICE_FUNC
    const EigenvectorsType& eigenvectors() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the eigenvalues of given matrix.
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre The eigenvalues have been computed before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues
      * are sorted in increasing order.
      *
      * Example: \include SelfAdjointEigenSolver_eigenvalues.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_eigenvalues.out
      *
      * \sa eigenvectors(), MatrixBase::eigenvalues()
      */
    EIGEN_DEVICE_FUNC
    const RealVectorType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes the positive-definite square root of the matrix.
      *
      * \returns the positive-definite square root of the matrix
      *
      * \pre The eigenvalues and eigenvectors of a positive-definite matrix
      * have been computed before.
      *
      * The square root of a positive-definite matrix \f$ A \f$ is the
      * positive-definite matrix whose square equals \f$ A \f$. This function
      * uses the eigendecomposition \f$ A = V D V^{-1} \f$ to compute the
      * square root as \f$ A^{1/2} = V D^{1/2} V^{-1} \f$.
      *
      * Example: \include SelfAdjointEigenSolver_operatorSqrt.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_operatorSqrt.out
      *
      * \sa operatorInverseSqrt(), <a href="unsupported/group__MatrixFunctions__Module.html">MatrixFunctions Module</a>
      */
    EIGEN_DEVICE_FUNC
    MatrixType operatorSqrt() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec * m_eivalues.cwiseSqrt().asDiagonal() * m_eivec.adjoint();
    }

    /** \brief Computes the inverse square root of the matrix.
      *
      * \returns the inverse positive-definite square root of the matrix
      *
      * \pre The eigenvalues and eigenvectors of a positive-definite matrix
      * have been computed before.
      *
      * This function uses the eigendecomposition \f$ A = V D V^{-1} \f$ to
      * compute the inverse square root as \f$ V D^{-1/2} V^{-1} \f$. This is
      * cheaper than first computing the square root with operatorSqrt() and
      * then its inverse with MatrixBase::inverse().
      *
      * Example: \include SelfAdjointEigenSolver_operatorInverseSqrt.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_operatorInverseSqrt.out
      *
      * \sa operatorSqrt(), MatrixBase::inverse(), <a href="unsupported/group__MatrixFunctions__Module.html">MatrixFunctions Module</a>
      */
    EIGEN_DEVICE_FUNC
    MatrixType operatorInverseSqrt() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec * m_eivalues.cwiseInverse().cwiseSqrt().asDiagonal() * m_eivec.adjoint();
    }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    EIGEN_DEVICE_FUNC
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      return m_info;
    }

    /** \brief Maximum number of iterations.
      *
      * The algorithm terminates if it does not converge within m_maxIterations * n iterations, where n
      * denotes the size of the matrix. This value is currently set to 30 (copied from LAPACK).
      */
    static const int m_maxIterations = 30;

  protected:
    static EIGEN_DEVICE_FUNC
    void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }
    
    EigenvectorsType m_eivec;
    RealVectorType m_eivalues;
    typename TridiagonalizationType::SubDiagonalType m_subdiag;
    typename TridiagonalizationType::CoeffVectorType m_hcoeffs;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
};

namespace internal {
/** \internal
  *
  * \eigenvalues_module \ingroup Eigenvalues_Module
  *
  * Performs a QR step on a tridiagonal symmetric matrix represented as a
  * pair of two vectors \a diag and \a subdiag.
  *
  * \param diag the diagonal part of the input selfadjoint tridiagonal matrix
  * \param subdiag the sub-diagonal part of the input selfadjoint tridiagonal matrix
  * \param start starting index of the submatrix to work on
  * \param end last+1 index of the submatrix to work on
  * \param matrixQ pointer to the column-major matrix holding the eigenvectors, can be 0
  * \param n size of the input matrix
  *
  * For compilation efficiency reasons, this procedure does not use eigen expression
  * for its arguments.
  *
  * Implemented from Golub's "Matrix Computations", algorithm 8.3.2:
  * "implicit symmetric QR step with Wilkinson shift"
  */
template<int StorageOrder,typename RealScalar, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC
static void tridiagonal_qr_step(RealScalar* diag, RealScalar* subdiag, Index start, Index end, Scalar* matrixQ, Index n);
}

template<typename MatrixType>
template<typename InputType>
EIGEN_DEVICE_FUNC
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::compute(const EigenBase<InputType>& a_matrix, int options)
{
  check_template_parameters();
  
  const InputType &matrix(a_matrix.derived());
  
  EIGEN_USING_STD(abs);
  eigen_assert(matrix.cols() == matrix.rows());
  eigen_assert((options&~(EigVecMask|GenEigMask))==0
          && (options&EigVecMask)!=EigVecMask
          && "invalid option parameter");
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
  Index n = matrix.cols();
  m_eivalues.resize(n,1);

  if(n==1)
  {
    m_eivec = matrix;
    m_eivalues.coeffRef(0,0) = numext::real(m_eivec.coeff(0,0));
    if(computeEigenvectors)
      m_eivec.setOnes(n,n);
    m_info = Success;
    m_isInitialized = true;
    m_eigenvectorsOk = computeEigenvectors;
    return *this;
  }

  // declare some aliases
  RealVectorType& diag = m_eivalues;
  EigenvectorsType& mat = m_eivec;

  // map the matrix coefficients to [-1:1] to avoid over- and underflow.
  mat = matrix.template triangularView<Lower>();
  RealScalar scale = mat.cwiseAbs().maxCoeff();
  if(scale==RealScalar(0)) scale = RealScalar(1);
  mat.template triangularView<Lower>() /= scale;
  m_subdiag.resize(n-1);
  m_hcoeffs.resize(n-1);
  internal::tridiagonalization_inplace(mat, diag, m_subdiag, m_hcoeffs, computeEigenvectors);

  m_info = internal::computeFromTridiagonal_impl(diag, m_subdiag, m_maxIterations, computeEigenvectors, m_eivec);
  
  // scale back the eigen values
  m_eivalues *= scale;

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}

template<typename MatrixType>
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::computeFromTridiagonal(const RealVectorType& diag, const SubDiagonalType& subdiag , int options)
{
  //TODO : Add an option to scale the values beforehand
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;

  m_eivalues = diag;
  m_subdiag = subdiag;
  if (computeEigenvectors)
  {
    m_eivec.setIdentity(diag.size(), diag.size());
  }
  m_info = internal::computeFromTridiagonal_impl(m_eivalues, m_subdiag, m_maxIterations, computeEigenvectors, m_eivec);

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}

namespace internal {
/**
  * \internal
  * \brief Compute the eigendecomposition from a tridiagonal matrix
  *
  * \param[in,out] diag : On input, the diagonal of the matrix, on output the eigenvalues
  * \param[in,out] subdiag : The subdiagonal part of the matrix (entries are modified during the decomposition)
  * \param[in] maxIterations : the maximum number of iterations
  * \param[in] computeEigenvectors : whether the eigenvectors have to be computed or not
  * \param[out] eivec : The matrix to store the eigenvectors if computeEigenvectors==true. Must be allocated on input.
  * \returns \c Success or \c NoConvergence
  */
template<typename MatrixType, typename DiagType, typename SubDiagType>
EIGEN_DEVICE_FUNC
ComputationInfo computeFromTridiagonal_impl(DiagType& diag, SubDiagType& subdiag, const Index maxIterations, bool computeEigenvectors, MatrixType& eivec)
{
  ComputationInfo info;
  typedef typename MatrixType::Scalar Scalar;

  Index n = diag.size();
  Index end = n-1;
  Index start = 0;
  Index iter = 0; // total number of iterations
  
  typedef typename DiagType::RealScalar RealScalar;
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
  const RealScalar precision_inv = RealScalar(1)/NumTraits<RealScalar>::epsilon();
  while (end>0)
  {
    for (Index i = start; i<end; ++i) {
      if (numext::abs(subdiag[i]) < considerAsZero) {
        subdiag[i] = RealScalar(0);
      } else {
        // abs(subdiag[i]) <= epsilon * sqrt(abs(diag[i]) + abs(diag[i+1]))
        // Scaled to prevent underflows.
        const RealScalar scaled_subdiag = precision_inv * subdiag[i];
        if (scaled_subdiag * scaled_subdiag <= (numext::abs(diag[i])+numext::abs(diag[i+1]))) {
          subdiag[i] = RealScalar(0);
        }
      }
    }

    // find the largest unreduced block at the end of the matrix.
    while (end>0 && subdiag[end-1]==RealScalar(0))
    {
      end--;
    }
    if (end<=0)
      break;

    // if we spent too many iterations, we give up
    iter++;
    if(iter > maxIterations * n) break;

    start = end - 1;
    while (start>0 && subdiag[start-1]!=0)
      start--;

    internal::tridiagonal_qr_step<MatrixType::Flags&RowMajorBit ? RowMajor : ColMajor>(diag.data(), subdiag.data(), start, end, computeEigenvectors ? eivec.data() : (Scalar*)0, n);
  }
  if (iter <= maxIterations * n)
    info = Success;
  else
    info = NoConvergence;

  // Sort eigenvalues and corresponding vectors.
  // TODO make the sort optional ?
  // TODO use a better sort algorithm !!
  if (info == Success)
  {
    for (Index i = 0; i < n-1; ++i)
    {
      Index k;
      diag.segment(i,n-i).minCoeff(&k);
      if (k > 0)
      {
        numext::swap(diag[i], diag[k+i]);
        if(computeEigenvectors)
          eivec.col(i).swap(eivec.col(k+i));
      }
    }
  }
  return info;
}
  
template<typename SolverType,int Size,bool IsComplex> struct direct_selfadjoint_eigenvalues
{
  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& eig, const typename SolverType::MatrixType& A, int options)
  { eig.compute(A,options); }
};

template<typename SolverType> struct direct_selfadjoint_eigenvalues<SolverType,3,false>
{
  typedef typename SolverType::MatrixType MatrixType;
  typedef typename SolverType::RealVectorType VectorType;
  typedef typename SolverType::Scalar Scalar;
  typedef typename SolverType::EigenvectorsType EigenvectorsType;
  

  /** \internal
   * Computes the roots of the characteristic polynomial of \a m.
   * For numerical stability m.trace() should be near zero and to avoid over- or underflow m should be normalized.
   */
  EIGEN_DEVICE_FUNC
  static inline void computeRoots(const MatrixType& m, VectorType& roots)
  {
    EIGEN_USING_STD(sqrt)
    EIGEN_USING_STD(atan2)
    EIGEN_USING_STD(cos)
    EIGEN_USING_STD(sin)
    const Scalar s_inv3 = Scalar(1)/Scalar(3);
    const Scalar s_sqrt3 = sqrt(Scalar(3));

    // The characteristic equation is x^3 - c2*x^2 + c1*x - c0 = 0.  The
    // eigenvalues are the roots to this equation, all guaranteed to be
    // real-valued, because the matrix is symmetric.
    Scalar c0 = m(0,0)*m(1,1)*m(2,2) + Scalar(2)*m(1,0)*m(2,0)*m(2,1) - m(0,0)*m(2,1)*m(2,1) - m(1,1)*m(2,0)*m(2,0) - m(2,2)*m(1,0)*m(1,0);
    Scalar c1 = m(0,0)*m(1,1) - m(1,0)*m(1,0) + m(0,0)*m(2,2) - m(2,0)*m(2,0) + m(1,1)*m(2,2) - m(2,1)*m(2,1);
    Scalar c2 = m(0,0) + m(1,1) + m(2,2);

    // Construct the parameters used in classifying the roots of the equation
    // and in solving the equation for the roots in closed form.
    Scalar c2_over_3 = c2*s_inv3;
    Scalar a_over_3 = (c2*c2_over_3 - c1)*s_inv3;
    a_over_3 = numext::maxi(a_over_3, Scalar(0));

    Scalar half_b = Scalar(0.5)*(c0 + c2_over_3*(Scalar(2)*c2_over_3*c2_over_3 - c1));

    Scalar q = a_over_3*a_over_3*a_over_3 - half_b*half_b;
    q = numext::maxi(q, Scalar(0));

    // Compute the eigenvalues by solving for the roots of the polynomial.
    Scalar rho = sqrt(a_over_3);
    Scalar theta = atan2(sqrt(q),half_b)*s_inv3;  // since sqrt(q) > 0, atan2 is in [0, pi] and theta is in [0, pi/3]
    Scalar cos_theta = cos(theta);
    Scalar sin_theta = sin(theta);
    // roots are already sorted, since cos is monotonically decreasing on [0, pi]
    roots(0) = c2_over_3 - rho*(cos_theta + s_sqrt3*sin_theta); // == 2*rho*cos(theta+2pi/3)
    roots(1) = c2_over_3 - rho*(cos_theta - s_sqrt3*sin_theta); // == 2*rho*cos(theta+ pi/3)
    roots(2) = c2_over_3 + Scalar(2)*rho*cos_theta;
  }

  EIGEN_DEVICE_FUNC
  static inline bool extract_kernel(MatrixType& mat, Ref<VectorType> res, Ref<VectorType> representative)
  {
    EIGEN_USING_STD(abs);
    EIGEN_USING_STD(sqrt);
    Index i0;
    // Find non-zero column i0 (by construction, there must exist a non zero coefficient on the diagonal):
    mat.diagonal().cwiseAbs().maxCoeff(&i0);
    // mat.col(i0) is a good candidate for an orthogonal vector to the current eigenvector,
    // so let's save it:
    representative = mat.col(i0);
    Scalar n0, n1;
    VectorType c0, c1;
    n0 = (c0 = representative.cross(mat.col((i0+1)%3))).squaredNorm();
    n1 = (c1 = representative.cross(mat.col((i0+2)%3))).squaredNorm();
    if(n0>n1) res = c0/sqrt(n0);
    else      res = c1/sqrt(n1);

    return true;
  }

  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& solver, const MatrixType& mat, int options)
  {
    eigen_assert(mat.cols() == 3 && mat.cols() == mat.rows());
    eigen_assert((options&~(EigVecMask|GenEigMask))==0
            && (options&EigVecMask)!=EigVecMask
            && "invalid option parameter");
    bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
    
    EigenvectorsType& eivecs = solver.m_eivec;
    VectorType& eivals = solver.m_eivalues;
  
    // Shift the matrix to the mean eigenvalue and map the matrix coefficients to [-1:1] to avoid over- and underflow.
    Scalar shift = mat.trace() / Scalar(3);
    // TODO Avoid this copy. Currently it is necessary to suppress bogus values when determining maxCoeff and for computing the eigenvectors later
    MatrixType scaledMat = mat.template selfadjointView<Lower>();
    scaledMat.diagonal().array() -= shift;
    Scalar scale = scaledMat.cwiseAbs().maxCoeff();
    if(scale > 0) scaledMat /= scale;   // TODO for scale==0 we could save the remaining operations

    // compute the eigenvalues
    computeRoots(scaledMat,eivals);

    // compute the eigenvectors
    if(computeEigenvectors)
    {
      if((eivals(2)-eivals(0))<=Eigen::NumTraits<Scalar>::epsilon())
      {
        // All three eigenvalues are numerically the same
        eivecs.setIdentity();
      }
      else
      {
        MatrixType tmp;
        tmp = scaledMat;

        // Compute the eigenvector of the most distinct eigenvalue
        Scalar d0 = eivals(2) - eivals(1);
        Scalar d1 = eivals(1) - eivals(0);
        Index k(0), l(2);
        if(d0 > d1)
        {
          numext::swap(k,l);
          d0 = d1;
        }

        // Compute the eigenvector of index k
        {
          tmp.diagonal().array () -= eivals(k);
          // By construction, 'tmp' is of rank 2, and its kernel corresponds to the respective eigenvector.
          extract_kernel(tmp, eivecs.col(k), eivecs.col(l));
        }

        // Compute eigenvector of index l
        if(d0<=2*Eigen::NumTraits<Scalar>::epsilon()*d1)
        {
          // If d0 is too small, then the two other eigenvalues are numerically the same,
          // and thus we only have to ortho-normalize the near orthogonal vector we saved above.
          eivecs.col(l) -= eivecs.col(k).dot(eivecs.col(l))*eivecs.col(l);
          eivecs.col(l).normalize();
        }
        else
        {
          tmp = scaledMat;
          tmp.diagonal().array () -= eivals(l);

          VectorType dummy;
          extract_kernel(tmp, eivecs.col(l), dummy);
        }

        // Compute last eigenvector from the other two
        eivecs.col(1) = eivecs.col(2).cross(eivecs.col(0)).normalized();
      }
    }

    // Rescale back to the original size.
    eivals *= scale;
    eivals.array() += shift;
    
    solver.m_info = Success;
    solver.m_isInitialized = true;
    solver.m_eigenvectorsOk = computeEigenvectors;
  }
};

// 2x2 direct eigenvalues decomposition, code from Hauke Heibel
template<typename SolverType> 
struct direct_selfadjoint_eigenvalues<SolverType,2,false>
{
  typedef typename SolverType::MatrixType MatrixType;
  typedef typename SolverType::RealVectorType VectorType;
  typedef typename SolverType::Scalar Scalar;
  typedef typename SolverType::EigenvectorsType EigenvectorsType;
  
  EIGEN_DEVICE_FUNC
  static inline void computeRoots(const MatrixType& m, VectorType& roots)
  {
    EIGEN_USING_STD(sqrt);
    const Scalar t0 = Scalar(0.5) * sqrt( numext::abs2(m(0,0)-m(1,1)) + Scalar(4)*numext::abs2(m(1,0)));
    const Scalar t1 = Scalar(0.5) * (m(0,0) + m(1,1));
    roots(0) = t1 - t0;
    roots(1) = t1 + t0;
  }
  
  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& solver, const MatrixType& mat, int options)
  {
    EIGEN_USING_STD(sqrt);
    EIGEN_USING_STD(abs);
    
    eigen_assert(mat.cols() == 2 && mat.cols() == mat.rows());
    eigen_assert((options&~(EigVecMask|GenEigMask))==0
            && (options&EigVecMask)!=EigVecMask
            && "invalid option parameter");
    bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
    
    EigenvectorsType& eivecs = solver.m_eivec;
    VectorType& eivals = solver.m_eivalues;
  
    // Shift the matrix to the mean eigenvalue and map the matrix coefficients to [-1:1] to avoid over- and underflow.
    Scalar shift = mat.trace() / Scalar(2);
    MatrixType scaledMat = mat;
    scaledMat.coeffRef(0,1) = mat.coeff(1,0);
    scaledMat.diagonal().array() -= shift;
    Scalar scale = scaledMat.cwiseAbs().maxCoeff();
    if(scale > Scalar(0))
      scaledMat /= scale;

    // Compute the eigenvalues
    computeRoots(scaledMat,eivals);

    // compute the eigen vectors
    if(computeEigenvectors)
    {
      if((eivals(1)-eivals(0))<=abs(eivals(1))*Eigen::NumTraits<Scalar>::epsilon())
      {
        eivecs.setIdentity();
      }
      else
      {
        scaledMat.diagonal().array () -= eivals(1);
        Scalar a2 = numext::abs2(scaledMat(0,0));
        Scalar c2 = numext::abs2(scaledMat(1,1));
        Scalar b2 = numext::abs2(scaledMat(1,0));
        if(a2>c2)
        {
          eivecs.col(1) << -scaledMat(1,0), scaledMat(0,0);
          eivecs.col(1) /= sqrt(a2+b2);
        }
        else
        {
          eivecs.col(1) << -scaledMat(1,1), scaledMat(1,0);
          eivecs.col(1) /= sqrt(c2+b2);
        }

        eivecs.col(0) << eivecs.col(1).unitOrthogonal();
      }
    }

    // Rescale back to the original size.
    eivals *= scale;
    eivals.array() += shift;

    solver.m_info = Success;
    solver.m_isInitialized = true;
    solver.m_eigenvectorsOk = computeEigenvectors;
  }
};

}

template<typename MatrixType>
EIGEN_DEVICE_FUNC
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::computeDirect(const MatrixType& matrix, int options)
{
  internal::direct_selfadjoint_eigenvalues<SelfAdjointEigenSolver,Size,NumTraits<Scalar>::IsComplex>::run(*this,matrix,options);
  return *this;
}

namespace internal {

// Francis implicit QR step.
template<int StorageOrder,typename RealScalar, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC
static void tridiagonal_qr_step(RealScalar* diag, RealScalar* subdiag, Index start, Index end, Scalar* matrixQ, Index n)
{
  // Wilkinson Shift.
  RealScalar td = (diag[end-1] - diag[end])*RealScalar(0.5);
  RealScalar e = subdiag[end-1];
  // Note that thanks to scaling, e^2 or td^2 cannot overflow, however they can still
  // underflow thus leading to inf/NaN values when using the following commented code:
  //   RealScalar e2 = numext::abs2(subdiag[end-1]);
  //   RealScalar mu = diag[end] - e2 / (td + (td>0 ? 1 : -1) * sqrt(td*td + e2));
  // This explain the following, somewhat more complicated, version:
  RealScalar mu = diag[end];
  if(td==RealScalar(0)) {
    mu -= numext::abs(e);
  } else if (e != RealScalar(0)) {
    const RealScalar e2 = numext::abs2(e);
    const RealScalar h = numext::hypot(td,e);
    if(e2 == RealScalar(0)) {
      mu -= e / ((td + (td>RealScalar(0) ? h : -h)) / e);
    } else {
      mu -= e2 / (td + (td>RealScalar(0) ? h : -h)); 
    }
  }

  RealScalar x = diag[start] - mu;
  RealScalar z = subdiag[start];
  // If z ever becomes zero, the Givens rotation will be the identity and
  // z will stay zero for all future iterations.
  for (Index k = start; k < end && z != RealScalar(0); ++k)
  {
    JacobiRotation<RealScalar> rot;
    rot.makeGivens(x, z);

    // do T = G' T G
    RealScalar sdk = rot.s() * diag[k] + rot.c() * subdiag[k];
    RealScalar dkp1 = rot.s() * subdiag[k] + rot.c() * diag[k+1];

    diag[k] = rot.c() * (rot.c() * diag[k] - rot.s() * subdiag[k]) - rot.s() * (rot.c() * subdiag[k] - rot.s() * diag[k+1]);
    diag[k+1] = rot.s() * sdk + rot.c() * dkp1;
    subdiag[k] = rot.c() * sdk - rot.s() * dkp1;
    
    if (k > start)
      subdiag[k - 1] = rot.c() * subdiag[k-1] - rot.s() * z;

    // "Chasing the bulge" to return to triangular form.
    x = subdiag[k];
    if (k < end - 1)
    {
      z = -rot.s() * subdiag[k+1];
      subdiag[k + 1] = rot.c() * subdiag[k+1];
    }
    
    // apply the givens rotation to the unit matrix Q = Q * G
    if (matrixQ)
    {
      // FIXME if StorageOrder == RowMajor this operation is not very efficient
      Map<Matrix<Scalar,Dynamic,Dynamic,StorageOrder> > q(matrixQ,n,n);
      q.applyOnTheRight(k,k+1,rot);
    }
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Self-adjoint eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_SAEIGENSOLVER_LAPACKE_H
#define EIGEN_SAEIGENSOLVER_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, EIGCOLROW ) \
template<> template<typename InputType> inline \
SelfAdjointEigenSolver<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
SelfAdjointEigenSolver<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, int options) \
{ \
  eigen_assert(matrix.cols() == matrix.rows()); \
  eigen_assert((options&~(EigVecMask|GenEigMask))==0 \
          && (options&EigVecMask)!=EigVecMask \
          && "invalid option parameter"); \
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors; \
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), lda, info; \
  m_eivalues.resize(n,1); \
  m_subdiag.resize(n-1); \
  m_eivec = matrix; \
\
  if(n==1) \
  { \
    m_eivalues.coeffRef(0,0) = numext::real(m_eivec.coeff(0,0)); \
    if(computeEigenvectors) m_eivec.setOnes(n,n); \
    m_info = Success; \
    m_isInitialized = true; \
    m_eigenvectorsOk = computeEigenvectors; \
    return *this; \
  } \
\
  lda = internal::convert_index<lapack_int>(m_eivec.outerStride()); \
  char jobz, uplo='L'/*, range='A'*/; \
  jobz = computeEigenvectors ? 'V' : 'N'; \
\
  info = LAPACKE_##LAPACKE_NAME( LAPACK_COL_MAJOR, jobz, uplo, n, (LAPACKE_TYPE*)m_eivec.data(), lda, (LAPACKE_RTYPE*)m_eivalues.data() ); \
  m_info = (info==0) ? Success : NoConvergence; \
  m_isInitialized = true; \
  m_eigenvectorsOk = computeEigenvectors; \
  return *this; \
}

#define EIGEN_LAPACKE_EIG_SELFADJ(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME )              \
        EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, ColMajor )  \
        EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, RowMajor ) 

EIGEN_LAPACKE_EIG_SELFADJ(double,   double,                double, dsyev)
EIGEN_LAPACKE_EIG_SELFADJ(float,    float,                 float,  ssyev)
EIGEN_LAPACKE_EIG_SELFADJ(dcomplex, lapack_complex_double, double, zheev)
EIGEN_LAPACKE_EIG_SELFADJ(scomplex, lapack_complex_float,  float,  cheev)

} // end namespace Eigen

#endif // EIGEN_SAEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/Tridiagonalization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIDIAGONALIZATION_H
#define EIGEN_TRIDIAGONALIZATION_H

namespace Eigen {

namespace internal {

template<typename MatrixType> struct TridiagonalizationMatrixTReturnType;
template<typename MatrixType>
struct traits<TridiagonalizationMatrixTReturnType<MatrixType> >
  : public traits<typename MatrixType::PlainObject>
{
  typedef typename MatrixType::PlainObject ReturnType; // FIXME shall it be a BandMatrix?
  enum { Flags = 0 };
};

template<typename MatrixType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& matA, CoeffVectorType& hCoeffs);
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class Tridiagonalization
  *
  * \brief Tridiagonal decomposition of a selfadjoint matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * tridiagonal decomposition; this is expected to be an instantiation of the
  * Matrix class template.
  *
  * This class performs a tridiagonal decomposition of a selfadjoint matrix \f$ A \f$ such that:
  * \f$ A = Q T Q^* \f$ where \f$ Q \f$ is unitary and \f$ T \f$ a real symmetric tridiagonal matrix.
  *
  * A tridiagonal matrix is a matrix which has nonzero elements only on the
  * main diagonal and the first diagonal below and above it. The Hessenberg
  * decomposition of a selfadjoint matrix is in fact a tridiagonal
  * decomposition. This class is used in SelfAdjointEigenSolver to compute the
  * eigenvalues and eigenvectors of a selfadjoint matrix.
  *
  * Call the function compute() to compute the tridiagonal decomposition of a
  * given matrix. Alternatively, you can use the Tridiagonalization(const MatrixType&)
  * constructor which computes the tridiagonal Schur decomposition at
  * construction time. Once the decomposition is computed, you can use the
  * matrixQ() and matrixT() functions to retrieve the matrices Q and T in the
  * decomposition.
  *
  * The documentation of Tridiagonalization(const MatrixType&) contains an
  * example of the typical use of this class.
  *
  * \sa class HessenbergDecomposition, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class Tridiagonalization
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    enum {
      Size = MatrixType::RowsAtCompileTime,
      SizeMinusOne = Size == Dynamic ? Dynamic : (Size > 1 ? Size - 1 : 1),
      Options = MatrixType::Options,
      MaxSize = MatrixType::MaxRowsAtCompileTime,
      MaxSizeMinusOne = MaxSize == Dynamic ? Dynamic : (MaxSize > 1 ? MaxSize - 1 : 1)
    };

    typedef Matrix<Scalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> CoeffVectorType;
    typedef typename internal::plain_col_type<MatrixType, RealScalar>::type DiagonalType;
    typedef Matrix<RealScalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> SubDiagonalType;
    typedef typename internal::remove_all<typename MatrixType::RealReturnType>::type MatrixTypeRealView;
    typedef internal::TridiagonalizationMatrixTReturnType<MatrixTypeRealView> MatrixTReturnType;

    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
              typename internal::add_const_on_value_type<typename Diagonal<const MatrixType>::RealReturnType>::type,
              const Diagonal<const MatrixType>
            >::type DiagonalReturnType;

    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
              typename internal::add_const_on_value_type<typename Diagonal<const MatrixType, -1>::RealReturnType>::type,
              const Diagonal<const MatrixType, -1>
            >::type SubDiagonalReturnType;

    /** \brief Return type of matrixQ() */
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename CoeffVectorType::ConjugateReturnType>::type> HouseholderSequenceType;

    /** \brief Default constructor.
      *
      * \param [in]  size  Positive integer, size of the matrix whose tridiagonal
      * decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit Tridiagonalization(Index size = Size==Dynamic ? 2 : Size)
      : m_matrix(size,size),
        m_hCoeffs(size > 1 ? size-1 : 1),
        m_isInitialized(false)
    {}

    /** \brief Constructor; computes tridiagonal decomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose tridiagonal decomposition
      * is to be computed.
      *
      * This constructor calls compute() to compute the tridiagonal decomposition.
      *
      * Example: \include Tridiagonalization_Tridiagonalization_MatrixType.cpp
      * Output: \verbinclude Tridiagonalization_Tridiagonalization_MatrixType.out
      */
    template<typename InputType>
    explicit Tridiagonalization(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_hCoeffs(matrix.cols() > 1 ? matrix.cols()-1 : 1),
        m_isInitialized(false)
    {
      internal::tridiagonalization_inplace(m_matrix, m_hCoeffs);
      m_isInitialized = true;
    }

    /** \brief Computes tridiagonal decomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose tridiagonal decomposition
      * is to be computed.
      * \returns    Reference to \c *this
      *
      * The tridiagonal decomposition is computed by bringing the columns of
      * the matrix successively in the required form using Householder
      * reflections. The cost is \f$ 4n^3/3 \f$ flops, where \f$ n \f$ denotes
      * the size of the given matrix.
      *
      * This method reuses of the allocated data in the Tridiagonalization
      * object, if the size of the matrix does not change.
      *
      * Example: \include Tridiagonalization_compute.cpp
      * Output: \verbinclude Tridiagonalization_compute.out
      */
    template<typename InputType>
    Tridiagonalization& compute(const EigenBase<InputType>& matrix)
    {
      m_matrix = matrix.derived();
      m_hCoeffs.resize(matrix.rows()-1, 1);
      internal::tridiagonalization_inplace(m_matrix, m_hCoeffs);
      m_isInitialized = true;
      return *this;
    }

    /** \brief Returns the Householder coefficients.
      *
      * \returns a const reference to the vector of Householder coefficients
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * The Householder coefficients allow the reconstruction of the matrix
      * \f$ Q \f$ in the tridiagonal decomposition from the packed data.
      *
      * Example: \include Tridiagonalization_householderCoefficients.cpp
      * Output: \verbinclude Tridiagonalization_householderCoefficients.out
      *
      * \sa packedMatrix(), \ref Householder_Module "Householder module"
      */
    inline CoeffVectorType householderCoefficients() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return m_hCoeffs;
    }

    /** \brief Returns the internal representation of the decomposition
      *
      *	\returns a const reference to a matrix with the internal representation
      *	         of the decomposition.
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * The returned matrix contains the following information:
      *  - the strict upper triangular part is equal to the input matrix A.
      *  - the diagonal and lower sub-diagonal represent the real tridiagonal
      *    symmetric matrix T.
      *  - the rest of the lower part contains the Householder vectors that,
      *    combined with Householder coefficients returned by
      *    householderCoefficients(), allows to reconstruct the matrix Q as
      *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
      *    Here, the matrices \f$ H_i \f$ are the Householder transformations
      *       \f$ H_i = (I - h_i v_i v_i^T) \f$
      *    where \f$ h_i \f$ is the \f$ i \f$th Householder coefficient and
      *    \f$ v_i \f$ is the Householder vector defined by
      *       \f$ v_i = [ 0, \ldots, 0, 1, M(i+2,i), \ldots, M(N-1,i) ]^T \f$
      *    with M the matrix returned by this function.
      *
      * See LAPACK for further details on this packed storage.
      *
      * Example: \include Tridiagonalization_packedMatrix.cpp
      * Output: \verbinclude Tridiagonalization_packedMatrix.out
      *
      * \sa householderCoefficients()
      */
    inline const MatrixType& packedMatrix() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return m_matrix;
    }

    /** \brief Returns the unitary matrix Q in the decomposition
      *
      * \returns object representing the matrix Q
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * This function returns a light-weight object of template class
      * HouseholderSequence. You can either apply it directly to a matrix or
      * you can convert it to a matrix of type #MatrixType.
      *
      * \sa Tridiagonalization(const MatrixType&) for an example,
      *     matrixT(), class HouseholderSequence
      */
    HouseholderSequenceType matrixQ() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return HouseholderSequenceType(m_matrix, m_hCoeffs.conjugate())
             .setLength(m_matrix.rows() - 1)
             .setShift(1);
    }

    /** \brief Returns an expression of the tridiagonal matrix T in the decomposition
      *
      * \returns expression object representing the matrix T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * Currently, this function can be used to extract the matrix T from internal
      * data and copy it to a dense matrix object. In most cases, it may be
      * sufficient to directly use the packed matrix or the vector expressions
      * returned by diagonal() and subDiagonal() instead of creating a new
      * dense copy matrix with this function.
      *
      * \sa Tridiagonalization(const MatrixType&) for an example,
      * matrixQ(), packedMatrix(), diagonal(), subDiagonal()
      */
    MatrixTReturnType matrixT() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return MatrixTReturnType(m_matrix.real());
    }

    /** \brief Returns the diagonal of the tridiagonal matrix T in the decomposition.
      *
      * \returns expression representing the diagonal of T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * Example: \include Tridiagonalization_diagonal.cpp
      * Output: \verbinclude Tridiagonalization_diagonal.out
      *
      * \sa matrixT(), subDiagonal()
      */
    DiagonalReturnType diagonal() const;

    /** \brief Returns the subdiagonal of the tridiagonal matrix T in the decomposition.
      *
      * \returns expression representing the subdiagonal of T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * \sa diagonal() for an example, matrixT()
      */
    SubDiagonalReturnType subDiagonal() const;

  protected:

    MatrixType m_matrix;
    CoeffVectorType m_hCoeffs;
    bool m_isInitialized;
};

template<typename MatrixType>
typename Tridiagonalization<MatrixType>::DiagonalReturnType
Tridiagonalization<MatrixType>::diagonal() const
{
  eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
  return m_matrix.diagonal().real();
}

template<typename MatrixType>
typename Tridiagonalization<MatrixType>::SubDiagonalReturnType
Tridiagonalization<MatrixType>::subDiagonal() const
{
  eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
  return m_matrix.template diagonal<-1>().real();
}

namespace internal {

/** \internal
  * Performs a tridiagonal decomposition of the selfadjoint matrix \a matA in-place.
  *
  * \param[in,out] matA On input the selfadjoint matrix. Only the \b lower triangular part is referenced.
  *                     On output, the strict upper part is left unchanged, and the lower triangular part
  *                     represents the T and Q matrices in packed format has detailed below.
  * \param[out]    hCoeffs returned Householder coefficients (see below)
  *
  * On output, the tridiagonal selfadjoint matrix T is stored in the diagonal
  * and lower sub-diagonal of the matrix \a matA.
  * The unitary matrix Q is represented in a compact way as a product of
  * Householder reflectors \f$ H_i \f$ such that:
  *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
  * The Householder reflectors are defined as
  *       \f$ H_i = (I - h_i v_i v_i^T) \f$
  * where \f$ h_i = hCoeffs[i]\f$ is the \f$ i \f$th Householder coefficient and
  * \f$ v_i \f$ is the Householder vector defined by
  *       \f$ v_i = [ 0, \ldots, 0, 1, matA(i+2,i), \ldots, matA(N-1,i) ]^T \f$.
  *
  * Implemented from Golub's "Matrix Computations", algorithm 8.3.1.
  *
  * \sa Tridiagonalization::packedMatrix()
  */
template<typename MatrixType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& matA, CoeffVectorType& hCoeffs)
{
  using numext::conj;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  Index n = matA.rows();
  eigen_assert(n==matA.cols());
  eigen_assert(n==hCoeffs.size()+1 || n==1);

  for (Index i = 0; i<n-1; ++i)
  {
    Index remainingSize = n-i-1;
    RealScalar beta;
    Scalar h;
    matA.col(i).tail(remainingSize).makeHouseholderInPlace(h, beta);

    // Apply similarity transformation to remaining columns,
    // i.e., A = H A H' where H = I - h v v' and v = matA.col(i).tail(n-i-1)
    matA.col(i).coeffRef(i+1) = 1;

    hCoeffs.tail(n-i-1).noalias() = (matA.bottomRightCorner(remainingSize,remainingSize).template selfadjointView<Lower>()
                                  * (conj(h) * matA.col(i).tail(remainingSize)));

    hCoeffs.tail(n-i-1) += (conj(h)*RealScalar(-0.5)*(hCoeffs.tail(remainingSize).dot(matA.col(i).tail(remainingSize)))) * matA.col(i).tail(n-i-1);

    matA.bottomRightCorner(remainingSize, remainingSize).template selfadjointView<Lower>()
      .rankUpdate(matA.col(i).tail(remainingSize), hCoeffs.tail(remainingSize), Scalar(-1));

    matA.col(i).coeffRef(i+1) = beta;
    hCoeffs.coeffRef(i) = h;
  }
}

// forward declaration, implementation at the end of this file
template<typename MatrixType,
         int Size=MatrixType::ColsAtCompileTime,
         bool IsComplex=NumTraits<typename MatrixType::Scalar>::IsComplex>
struct tridiagonalization_inplace_selector;

/** \brief Performs a full tridiagonalization in place
  *
  * \param[in,out]  mat  On input, the selfadjoint matrix whose tridiagonal
  *    decomposition is to be computed. Only the lower triangular part referenced.
  *    The rest is left unchanged. On output, the orthogonal matrix Q
  *    in the decomposition if \p extractQ is true.
  * \param[out]  diag  The diagonal of the tridiagonal matrix T in the
  *    decomposition.
  * \param[out]  subdiag  The subdiagonal of the tridiagonal matrix T in
  *    the decomposition.
  * \param[in]  extractQ  If true, the orthogonal matrix Q in the
  *    decomposition is computed and stored in \p mat.
  *
  * Computes the tridiagonal decomposition of the selfadjoint matrix \p mat in place
  * such that \f$ mat = Q T Q^* \f$ where \f$ Q \f$ is unitary and \f$ T \f$ a real
  * symmetric tridiagonal matrix.
  *
  * The tridiagonal matrix T is passed to the output parameters \p diag and \p subdiag. If
  * \p extractQ is true, then the orthogonal matrix Q is passed to \p mat. Otherwise the lower
  * part of the matrix \p mat is destroyed.
  *
  * The vectors \p diag and \p subdiag are not resized. The function
  * assumes that they are already of the correct size. The length of the
  * vector \p diag should equal the number of rows in \p mat, and the
  * length of the vector \p subdiag should be one left.
  *
  * This implementation contains an optimized path for 3-by-3 matrices
  * which is especially useful for plane fitting.
  *
  * \note Currently, it requires two temporary vectors to hold the intermediate
  * Householder coefficients, and to reconstruct the matrix Q from the Householder
  * reflectors.
  *
  * Example (this uses the same matrix as the example in
  *    Tridiagonalization::Tridiagonalization(const MatrixType&)):
  *    \include Tridiagonalization_decomposeInPlace.cpp
  * Output: \verbinclude Tridiagonalization_decomposeInPlace.out
  *
  * \sa class Tridiagonalization
  */
template<typename MatrixType, typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag,
                                CoeffVectorType& hcoeffs, bool extractQ)
{
  eigen_assert(mat.cols()==mat.rows() && diag.size()==mat.rows() && subdiag.size()==mat.rows()-1);
  tridiagonalization_inplace_selector<MatrixType>::run(mat, diag, subdiag, hcoeffs, extractQ);
}

/** \internal
  * General full tridiagonalization
  */
template<typename MatrixType, int Size, bool IsComplex>
struct tridiagonalization_inplace_selector
{
  typedef typename Tridiagonalization<MatrixType>::CoeffVectorType CoeffVectorType;
  typedef typename Tridiagonalization<MatrixType>::HouseholderSequenceType HouseholderSequenceType;
  template<typename DiagonalType, typename SubDiagonalType>
  static EIGEN_DEVICE_FUNC
      void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag, CoeffVectorType& hCoeffs, bool extractQ)
  {
    tridiagonalization_inplace(mat, hCoeffs);
    diag = mat.diagonal().real();
    subdiag = mat.template diagonal<-1>().real();
    if(extractQ)
      mat = HouseholderSequenceType(mat, hCoeffs.conjugate())
            .setLength(mat.rows() - 1)
            .setShift(1);
  }
};

/** \internal
  * Specialization for 3x3 real matrices.
  * Especially useful for plane fitting.
  */
template<typename MatrixType>
struct tridiagonalization_inplace_selector<MatrixType,3,false>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;

  template<typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
  static void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag, CoeffVectorType&, bool extractQ)
  {
    using std::sqrt;
    const RealScalar tol = (std::numeric_limits<RealScalar>::min)();
    diag[0] = mat(0,0);
    RealScalar v1norm2 = numext::abs2(mat(2,0));
    if(v1norm2 <= tol)
    {
      diag[1] = mat(1,1);
      diag[2] = mat(2,2);
      subdiag[0] = mat(1,0);
      subdiag[1] = mat(2,1);
      if (extractQ)
        mat.setIdentity();
    }
    else
    {
      RealScalar beta = sqrt(numext::abs2(mat(1,0)) + v1norm2);
      RealScalar invBeta = RealScalar(1)/beta;
      Scalar m01 = mat(1,0) * invBeta;
      Scalar m02 = mat(2,0) * invBeta;
      Scalar q = RealScalar(2)*m01*mat(2,1) + m02*(mat(2,2) - mat(1,1));
      diag[1] = mat(1,1) + m02*q;
      diag[2] = mat(2,2) - m02*q;
      subdiag[0] = beta;
      subdiag[1] = mat(2,1) - m01 * q;
      if (extractQ)
      {
        mat << 1,   0,    0,
               0, m01,  m02,
               0, m02, -m01;
      }
    }
  }
};

/** \internal
  * Trivial specialization for 1x1 matrices
  */
template<typename MatrixType, bool IsComplex>
struct tridiagonalization_inplace_selector<MatrixType,1,IsComplex>
{
  typedef typename MatrixType::Scalar Scalar;

  template<typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
  static EIGEN_DEVICE_FUNC
  void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType&, CoeffVectorType&, bool extractQ)
  {
    diag(0,0) = numext::real(mat(0,0));
    if(extractQ)
      mat(0,0) = Scalar(1);
  }
};

/** \internal
  * \eigenvalues_module \ingroup Eigenvalues_Module
  *
  * \brief Expression type for return value of Tridiagonalization::matrixT()
  *
  * \tparam MatrixType type of underlying dense matrix
  */
template<typename MatrixType> struct TridiagonalizationMatrixTReturnType
: public ReturnByValue<TridiagonalizationMatrixTReturnType<MatrixType> >
{
  public:
    /** \brief Constructor.
      *
      * \param[in] mat The underlying dense matrix
      */
    TridiagonalizationMatrixTReturnType(const MatrixType& mat) : m_matrix(mat) { }

    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      result.setZero();
      result.template diagonal<1>() = m_matrix.template diagonal<-1>().conjugate();
      result.diagonal() = m_matrix.diagonal();
      result.template diagonal<-1>() = m_matrix.template diagonal<-1>();
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

  protected:
    typename MatrixType::Nested m_matrix;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIDIAGONALIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/AlignedBox.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// Function void Eigen::AlignedBox::transform(const Transform& transform)
// is provided under the following license agreement:
//
// Software License Agreement (BSD License)
//
// Copyright (c) 2011-2014, Willow Garage, Inc.
// Copyright (c) 2014-2015, Open Source Robotics Foundation
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions
// are met:
//
//  * Redistributions of source code must retain the above copyright
//    notice, this list of conditions and the following disclaimer.
//  * Redistributions in binary form must reproduce the above
//    copyright notice, this list of conditions and the following
//    disclaimer in the documentation and/or other materials provided
//    with the distribution.
//  * Neither the name of Open Source Robotics Foundation nor the names of its
//    contributors may be used to endorse or promote products derived
//    from this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS
// FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE
// COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT,
// INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
// BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
// LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
// CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT
// LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN
// ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
// POSSIBILITY OF SUCH DAMAGE.

#ifndef EIGEN_ALIGNEDBOX_H
#define EIGEN_ALIGNEDBOX_H

namespace Eigen {

/** \geometry_module \ingroup Geometry_Module
  *
  *
  * \class AlignedBox
  *
  * \brief An axis aligned box
  *
  * \tparam _Scalar the type of the scalar coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  *
  * This class represents an axis aligned box as a pair of the minimal and maximal corners.
  * \warning The result of most methods is undefined when applied to an empty box. You can check for empty boxes using isEmpty().
  * \sa alignedboxtypedefs
  */
template <typename _Scalar, int _AmbientDim>
class AlignedBox
{
public:
EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim)
  enum { AmbientDimAtCompileTime = _AmbientDim };
  typedef _Scalar                                   Scalar;
  typedef NumTraits<Scalar>                         ScalarTraits;
  typedef Eigen::Index                              Index; ///< \deprecated since Eigen 3.3
  typedef typename ScalarTraits::Real               RealScalar;
  typedef typename ScalarTraits::NonInteger         NonInteger;
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1>  VectorType;
  typedef CwiseBinaryOp<internal::scalar_sum_op<Scalar>, const VectorType, const VectorType> VectorTypeSum;

  /** Define constants to name the corners of a 1D, 2D or 3D axis aligned bounding box */
  enum CornerType
  {
    /** 1D names @{ */
    Min=0, Max=1,
    /** @} */

    /** Identifier for 2D corner @{ */
    BottomLeft=0, BottomRight=1,
    TopLeft=2, TopRight=3,
    /** @} */

    /** Identifier for 3D corner  @{ */
    BottomLeftFloor=0, BottomRightFloor=1,
    TopLeftFloor=2, TopRightFloor=3,
    BottomLeftCeil=4, BottomRightCeil=5,
    TopLeftCeil=6, TopRightCeil=7
    /** @} */
  };


  /** Default constructor initializing a null box. */
  EIGEN_DEVICE_FUNC inline AlignedBox()
  { if (EIGEN_CONST_CONDITIONAL(AmbientDimAtCompileTime!=Dynamic)) setEmpty(); }

  /** Constructs a null box with \a _dim the dimension of the ambient space. */
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(Index _dim) : m_min(_dim), m_max(_dim)
  { setEmpty(); }

  /** Constructs a box with extremities \a _min and \a _max.
   * \warning If either component of \a _min is larger than the same component of \a _max, the constructed box is empty. */
  template<typename OtherVectorType1, typename OtherVectorType2>
  EIGEN_DEVICE_FUNC inline AlignedBox(const OtherVectorType1& _min, const OtherVectorType2& _max) : m_min(_min), m_max(_max) {}

  /** Constructs a box containing a single point \a p. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(const MatrixBase<Derived>& p) : m_min(p), m_max(m_min)
  { }

  EIGEN_DEVICE_FUNC ~AlignedBox() {}

  /** \returns the dimension in which the box holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return AmbientDimAtCompileTime==Dynamic ? m_min.size() : Index(AmbientDimAtCompileTime); }

  /** \deprecated use isEmpty() */
  EIGEN_DEVICE_FUNC inline bool isNull() const { return isEmpty(); }

  /** \deprecated use setEmpty() */
  EIGEN_DEVICE_FUNC inline void setNull() { setEmpty(); }

  /** \returns true if the box is empty.
   * \sa setEmpty */
  EIGEN_DEVICE_FUNC inline bool isEmpty() const { return (m_min.array() > m_max.array()).any(); }

  /** Makes \c *this an empty box.
   * \sa isEmpty */
  EIGEN_DEVICE_FUNC inline void setEmpty()
  {
    m_min.setConstant( ScalarTraits::highest() );
    m_max.setConstant( ScalarTraits::lowest() );
  }

  /** \returns the minimal corner */
  EIGEN_DEVICE_FUNC inline const VectorType& (min)() const { return m_min; }
  /** \returns a non const reference to the minimal corner */
  EIGEN_DEVICE_FUNC inline VectorType& (min)() { return m_min; }
  /** \returns the maximal corner */
  EIGEN_DEVICE_FUNC inline const VectorType& (max)() const { return m_max; }
  /** \returns a non const reference to the maximal corner */
  EIGEN_DEVICE_FUNC inline VectorType& (max)() { return m_max; }

  /** \returns the center of the box */
  EIGEN_DEVICE_FUNC inline const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(VectorTypeSum, RealScalar, quotient)
  center() const
  { return (m_min+m_max)/RealScalar(2); }

  /** \returns the lengths of the sides of the bounding box.
    * Note that this function does not get the same
    * result for integral or floating scalar types: see
    */
  EIGEN_DEVICE_FUNC inline const CwiseBinaryOp< internal::scalar_difference_op<Scalar,Scalar>, const VectorType, const VectorType> sizes() const
  { return m_max - m_min; }

  /** \returns the volume of the bounding box */
  EIGEN_DEVICE_FUNC inline Scalar volume() const
  { return sizes().prod(); }

  /** \returns an expression for the bounding box diagonal vector
    * if the length of the diagonal is needed: diagonal().norm()
    * will provide it.
    */
  EIGEN_DEVICE_FUNC inline CwiseBinaryOp< internal::scalar_difference_op<Scalar,Scalar>, const VectorType, const VectorType> diagonal() const
  { return sizes(); }

  /** \returns the vertex of the bounding box at the corner defined by
    * the corner-id corner. It works only for a 1D, 2D or 3D bounding box.
    * For 1D bounding boxes corners are named by 2 enum constants:
    * BottomLeft and BottomRight.
    * For 2D bounding boxes, corners are named by 4 enum constants:
    * BottomLeft, BottomRight, TopLeft, TopRight.
    * For 3D bounding boxes, the following names are added:
    * BottomLeftCeil, BottomRightCeil, TopLeftCeil, TopRightCeil.
    */
  EIGEN_DEVICE_FUNC inline VectorType corner(CornerType corner) const
  {
    EIGEN_STATIC_ASSERT(_AmbientDim <= 3, THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE);

    VectorType res;

    Index mult = 1;
    for(Index d=0; d<dim(); ++d)
    {
      if( mult & corner ) res[d] = m_max[d];
      else                res[d] = m_min[d];
      mult *= 2;
    }
    return res;
  }

  /** \returns a random point inside the bounding box sampled with
   * a uniform distribution */
  EIGEN_DEVICE_FUNC inline VectorType sample() const
  {
    VectorType r(dim());
    for(Index d=0; d<dim(); ++d)
    {
      if(!ScalarTraits::IsInteger)
      {
        r[d] = m_min[d] + (m_max[d]-m_min[d])
             * internal::random<Scalar>(Scalar(0), Scalar(1));
      }
      else
        r[d] = internal::random(m_min[d], m_max[d]);
    }
    return r;
  }

  /** \returns true if the point \a p is inside the box \c *this. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline bool contains(const MatrixBase<Derived>& p) const
  {
    typename internal::nested_eval<Derived,2>::type p_n(p.derived());
    return (m_min.array()<=p_n.array()).all() && (p_n.array()<=m_max.array()).all();
  }

  /** \returns true if the box \a b is entirely inside the box \c *this. */
  EIGEN_DEVICE_FUNC inline bool contains(const AlignedBox& b) const
  { return (m_min.array()<=(b.min)().array()).all() && ((b.max)().array()<=m_max.array()).all(); }

  /** \returns true if the box \a b is intersecting the box \c *this.
   * \sa intersection, clamp */
  EIGEN_DEVICE_FUNC inline bool intersects(const AlignedBox& b) const
  { return (m_min.array()<=(b.max)().array()).all() && ((b.min)().array()<=m_max.array()).all(); }

  /** Extends \c *this such that it contains the point \a p and returns a reference to \c *this.
   * \sa extend(const AlignedBox&) */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox& extend(const MatrixBase<Derived>& p)
  {
    typename internal::nested_eval<Derived,2>::type p_n(p.derived());
    m_min = m_min.cwiseMin(p_n);
    m_max = m_max.cwiseMax(p_n);
    return *this;
  }

  /** Extends \c *this such that it contains the box \a b and returns a reference to \c *this.
   * \sa merged, extend(const MatrixBase&) */
  EIGEN_DEVICE_FUNC inline AlignedBox& extend(const AlignedBox& b)
  {
    m_min = m_min.cwiseMin(b.m_min);
    m_max = m_max.cwiseMax(b.m_max);
    return *this;
  }

  /** Clamps \c *this by the box \a b and returns a reference to \c *this.
   * \note If the boxes don't intersect, the resulting box is empty.
   * \sa intersection(), intersects() */
  EIGEN_DEVICE_FUNC inline AlignedBox& clamp(const AlignedBox& b)
  {
    m_min = m_min.cwiseMax(b.m_min);
    m_max = m_max.cwiseMin(b.m_max);
    return *this;
  }

  /** Returns an AlignedBox that is the intersection of \a b and \c *this
   * \note If the boxes don't intersect, the resulting box is empty.
   * \sa intersects(), clamp, contains()  */
  EIGEN_DEVICE_FUNC inline AlignedBox intersection(const AlignedBox& b) const
  {return AlignedBox(m_min.cwiseMax(b.m_min), m_max.cwiseMin(b.m_max)); }

  /** Returns an AlignedBox that is the union of \a b and \c *this.
   * \note Merging with an empty box may result in a box bigger than \c *this.
   * \sa extend(const AlignedBox&) */
  EIGEN_DEVICE_FUNC inline AlignedBox merged(const AlignedBox& b) const
  { return AlignedBox(m_min.cwiseMin(b.m_min), m_max.cwiseMax(b.m_max)); }

  /** Translate \c *this by the vector \a t and returns a reference to \c *this. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox& translate(const MatrixBase<Derived>& a_t)
  {
    const typename internal::nested_eval<Derived,2>::type t(a_t.derived());
    m_min += t;
    m_max += t;
    return *this;
  }

  /** \returns a copy of \c *this translated by the vector \a t. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox translated(const MatrixBase<Derived>& a_t) const
  {
    AlignedBox result(m_min, m_max);
    result.translate(a_t);
    return result;
  }

  /** \returns the squared distance between the point \a p and the box \c *this,
    * and zero if \a p is inside the box.
    * \sa exteriorDistance(const MatrixBase&), squaredExteriorDistance(const AlignedBox&)
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Scalar squaredExteriorDistance(const MatrixBase<Derived>& p) const;

  /** \returns the squared distance between the boxes \a b and \c *this,
    * and zero if the boxes intersect.
    * \sa exteriorDistance(const AlignedBox&), squaredExteriorDistance(const MatrixBase&)
    */
  EIGEN_DEVICE_FUNC inline Scalar squaredExteriorDistance(const AlignedBox& b) const;

  /** \returns the distance between the point \a p and the box \c *this,
    * and zero if \a p is inside the box.
    * \sa squaredExteriorDistance(const MatrixBase&), exteriorDistance(const AlignedBox&)
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline NonInteger exteriorDistance(const MatrixBase<Derived>& p) const
  { EIGEN_USING_STD(sqrt) return sqrt(NonInteger(squaredExteriorDistance(p))); }

  /** \returns the distance between the boxes \a b and \c *this,
    * and zero if the boxes intersect.
    * \sa squaredExteriorDistance(const AlignedBox&), exteriorDistance(const MatrixBase&)
    */
  EIGEN_DEVICE_FUNC inline NonInteger exteriorDistance(const AlignedBox& b) const
  { EIGEN_USING_STD(sqrt) return sqrt(NonInteger(squaredExteriorDistance(b))); }

  /**
   * Specialization of transform for pure translation.
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline void transform(
      const typename Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>::TranslationType& translation)
  {
    this->translate(translation);
  }

  /**
   * Transforms this box by \a transform and recomputes it to
   * still be an axis-aligned box.
   *
   * \note This method is provided under BSD license (see the top of this file).
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline void transform(const Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>& transform)
  {
    // Only Affine and Isometry transforms are currently supported.
    EIGEN_STATIC_ASSERT(Mode == Affine || Mode == AffineCompact || Mode == Isometry, THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS);

    // Method adapted from FCL src/shape/geometric_shapes_utility.cpp#computeBV<AABB, Box>(...)
    // https://github.com/flexible-collision-library/fcl/blob/fcl-0.4/src/shape/geometric_shapes_utility.cpp#L292
    //
    // Here's a nice explanation why it works: https://zeuxcg.org/2010/10/17/aabb-from-obb-with-component-wise-abs/

    // two times rotated extent
    const VectorType rotated_extent_2 = transform.linear().cwiseAbs() * sizes();
    // two times new center
    const VectorType rotated_center_2 = transform.linear() * (this->m_max + this->m_min) +
        Scalar(2) * transform.translation();

    this->m_max = (rotated_center_2 + rotated_extent_2) / Scalar(2);
    this->m_min = (rotated_center_2 - rotated_extent_2) / Scalar(2);
  }

  /**
   * \returns a copy of \c *this transformed by \a transform and recomputed to
   * still be an axis-aligned box.
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC AlignedBox transformed(const Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>& transform) const
  {
    AlignedBox result(m_min, m_max);
    result.transform(transform);
    return result;
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<AlignedBox,
           AlignedBox<NewScalarType,AmbientDimAtCompileTime> >::type cast() const
  {
    return typename internal::cast_return_type<AlignedBox,
                    AlignedBox<NewScalarType,AmbientDimAtCompileTime> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(const AlignedBox<OtherScalarType,AmbientDimAtCompileTime>& other)
  {
    m_min = (other.min)().template cast<Scalar>();
    m_max = (other.max)().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const AlignedBox& other, const RealScalar& prec = ScalarTraits::dummy_precision()) const
  { return m_min.isApprox(other.m_min, prec) && m_max.isApprox(other.m_max, prec); }

protected:

  VectorType m_min, m_max;
};



template<typename Scalar,int AmbientDim>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Scalar AlignedBox<Scalar,AmbientDim>::squaredExteriorDistance(const MatrixBase<Derived>& a_p) const
{
  typename internal::nested_eval<Derived,2*AmbientDim>::type p(a_p.derived());
  Scalar dist2(0);
  Scalar aux;
  for (Index k=0; k<dim(); ++k)
  {
    if( m_min[k] > p[k] )
    {
      aux = m_min[k] - p[k];
      dist2 += aux*aux;
    }
    else if( p[k] > m_max[k] )
    {
      aux = p[k] - m_max[k];
      dist2 += aux*aux;
    }
  }
  return dist2;
}

template<typename Scalar,int AmbientDim>
EIGEN_DEVICE_FUNC inline Scalar AlignedBox<Scalar,AmbientDim>::squaredExteriorDistance(const AlignedBox& b) const
{
  Scalar dist2(0);
  Scalar aux;
  for (Index k=0; k<dim(); ++k)
  {
    if( m_min[k] > b.m_max[k] )
    {
      aux = m_min[k] - b.m_max[k];
      dist2 += aux*aux;
    }
    else if( b.m_min[k] > m_max[k] )
    {
      aux = b.m_min[k] - m_max[k];
      dist2 += aux*aux;
    }
  }
  return dist2;
}

/** \defgroup alignedboxtypedefs Global aligned box typedefs
  *
  * \ingroup Geometry_Module
  *
  * Eigen defines several typedef shortcuts for most common aligned box types.
  *
  * The general patterns are the following:
  *
  * \c AlignedBoxSizeType where \c Size can be \c 1, \c 2,\c 3,\c 4 for fixed size boxes or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double.
  *
  * For example, \c AlignedBox3d is a fixed-size 3x3 aligned box type of doubles, and \c AlignedBoxXf is a dynamic-size aligned box of floats.
  *
  * \sa class AlignedBox
  */

#define EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)    \
/** \ingroup alignedboxtypedefs */                                 \
typedef AlignedBox<Type, Size>   AlignedBox##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 1, 1) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Dynamic, X)

EIGEN_MAKE_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(double,               d)

#undef EIGEN_MAKE_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_TYPEDEFS

} // end namespace Eigen

#endif // EIGEN_ALIGNEDBOX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/AngleAxis.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ANGLEAXIS_H
#define EIGEN_ANGLEAXIS_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class AngleAxis
  *
  * \brief Represents a 3D rotation as a rotation angle around an arbitrary 3D axis
  *
  * \param _Scalar the scalar type, i.e., the type of the coefficients.
  *
  * \warning When setting up an AngleAxis object, the axis vector \b must \b be \b normalized.
  *
  * The following two typedefs are provided for convenience:
  * \li \c AngleAxisf for \c float
  * \li \c AngleAxisd for \c double
  *
  * Combined with MatrixBase::Unit{X,Y,Z}, AngleAxis can be used to easily
  * mimic Euler-angles. Here is an example:
  * \include AngleAxis_mimic_euler.cpp
  * Output: \verbinclude AngleAxis_mimic_euler.out
  *
  * \note This class is not aimed to be used to store a rotation transformation,
  * but rather to make easier the creation of other rotation (Quaternion, rotation Matrix)
  * and transformation objects.
  *
  * \sa class Quaternion, class Transform, MatrixBase::UnitX()
  */

namespace internal {
template<typename _Scalar> struct traits<AngleAxis<_Scalar> >
{
  typedef _Scalar Scalar;
};
}

template<typename _Scalar>
class AngleAxis : public RotationBase<AngleAxis<_Scalar>,3>
{
  typedef RotationBase<AngleAxis<_Scalar>,3> Base;

public:

  using Base::operator*;

  enum { Dim = 3 };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Matrix<Scalar,3,3> Matrix3;
  typedef Matrix<Scalar,3,1> Vector3;
  typedef Quaternion<Scalar> QuaternionType;

protected:

  Vector3 m_axis;
  Scalar m_angle;

public:

  /** Default constructor without initialization. */
  EIGEN_DEVICE_FUNC AngleAxis() {}
  /** Constructs and initialize the angle-axis rotation from an \a angle in radian
    * and an \a axis which \b must \b be \b normalized.
    *
    * \warning If the \a axis vector is not normalized, then the angle-axis object
    *          represents an invalid rotation. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC 
  inline AngleAxis(const Scalar& angle, const MatrixBase<Derived>& axis) : m_axis(axis), m_angle(angle) {}
  /** Constructs and initialize the angle-axis rotation from a quaternion \a q.
    * This function implicitly normalizes the quaternion \a q.
    */
  template<typename QuatDerived> 
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const QuaternionBase<QuatDerived>& q) { *this = q; }
  /** Constructs and initialize the angle-axis rotation from a 3x3 rotation matrix. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const MatrixBase<Derived>& m) { *this = m; }

  /** \returns the value of the rotation angle in radian */
  EIGEN_DEVICE_FUNC Scalar angle() const { return m_angle; }
  /** \returns a read-write reference to the stored angle in radian */
  EIGEN_DEVICE_FUNC Scalar& angle() { return m_angle; }

  /** \returns the rotation axis */
  EIGEN_DEVICE_FUNC const Vector3& axis() const { return m_axis; }
  /** \returns a read-write reference to the stored rotation axis.
    *
    * \warning The rotation axis must remain a \b unit vector.
    */
  EIGEN_DEVICE_FUNC Vector3& axis() { return m_axis; }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline QuaternionType operator* (const AngleAxis& other) const
  { return QuaternionType(*this) * QuaternionType(other); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline QuaternionType operator* (const QuaternionType& other) const
  { return QuaternionType(*this) * other; }

  /** Concatenates two rotations */
  friend EIGEN_DEVICE_FUNC inline QuaternionType operator* (const QuaternionType& a, const AngleAxis& b)
  { return a * QuaternionType(b); }

  /** \returns the inverse rotation, i.e., an angle-axis with opposite rotation angle */
  EIGEN_DEVICE_FUNC AngleAxis inverse() const
  { return AngleAxis(-m_angle, m_axis); }

  template<class QuatDerived>
  EIGEN_DEVICE_FUNC AngleAxis& operator=(const QuaternionBase<QuatDerived>& q);
  template<typename Derived>
  EIGEN_DEVICE_FUNC AngleAxis& operator=(const MatrixBase<Derived>& m);

  template<typename Derived>
  EIGEN_DEVICE_FUNC AngleAxis& fromRotationMatrix(const MatrixBase<Derived>& m);
  EIGEN_DEVICE_FUNC Matrix3 toRotationMatrix(void) const;

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<AngleAxis,AngleAxis<NewScalarType> >::type cast() const
  { return typename internal::cast_return_type<AngleAxis,AngleAxis<NewScalarType> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const AngleAxis<OtherScalarType>& other)
  {
    m_axis = other.axis().template cast<Scalar>();
    m_angle = Scalar(other.angle());
  }

  EIGEN_DEVICE_FUNC static inline const AngleAxis Identity() { return AngleAxis(Scalar(0), Vector3::UnitX()); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const AngleAxis& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_axis.isApprox(other.m_axis, prec) && internal::isApprox(m_angle,other.m_angle, prec); }
};

/** \ingroup Geometry_Module
  * single precision angle-axis type */
typedef AngleAxis<float> AngleAxisf;
/** \ingroup Geometry_Module
  * double precision angle-axis type */
typedef AngleAxis<double> AngleAxisd;

/** Set \c *this from a \b unit quaternion.
  *
  * The resulting axis is normalized, and the computed angle is in the [0,pi] range.
  * 
  * This function implicitly normalizes the quaternion \a q.
  */
template<typename Scalar>
template<typename QuatDerived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::operator=(const QuaternionBase<QuatDerived>& q)
{
  EIGEN_USING_STD(atan2)
  EIGEN_USING_STD(abs)
  Scalar n = q.vec().norm();
  if(n<NumTraits<Scalar>::epsilon())
    n = q.vec().stableNorm();

  if (n != Scalar(0))
  {
    m_angle = Scalar(2)*atan2(n, abs(q.w()));
    if(q.w() < Scalar(0))
      n = -n;
    m_axis  = q.vec() / n;
  }
  else
  {
    m_angle = Scalar(0);
    m_axis << Scalar(1), Scalar(0), Scalar(0);
  }
  return *this;
}

/** Set \c *this from a 3x3 rotation matrix \a mat.
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::operator=(const MatrixBase<Derived>& mat)
{
  // Since a direct conversion would not be really faster,
  // let's use the robust Quaternion implementation:
  return *this = QuaternionType(mat);
}

/**
* \brief Sets \c *this from a 3x3 rotation matrix.
**/
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::fromRotationMatrix(const MatrixBase<Derived>& mat)
{
  return *this = QuaternionType(mat);
}

/** Constructs and \returns an equivalent 3x3 rotation matrix.
  */
template<typename Scalar>
typename AngleAxis<Scalar>::Matrix3
EIGEN_DEVICE_FUNC AngleAxis<Scalar>::toRotationMatrix(void) const
{
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  Matrix3 res;
  Vector3 sin_axis  = sin(m_angle) * m_axis;
  Scalar c = cos(m_angle);
  Vector3 cos1_axis = (Scalar(1)-c) * m_axis;

  Scalar tmp;
  tmp = cos1_axis.x() * m_axis.y();
  res.coeffRef(0,1) = tmp - sin_axis.z();
  res.coeffRef(1,0) = tmp + sin_axis.z();

  tmp = cos1_axis.x() * m_axis.z();
  res.coeffRef(0,2) = tmp + sin_axis.y();
  res.coeffRef(2,0) = tmp - sin_axis.y();

  tmp = cos1_axis.y() * m_axis.z();
  res.coeffRef(1,2) = tmp - sin_axis.x();
  res.coeffRef(2,1) = tmp + sin_axis.x();

  res.diagonal() = (cos1_axis.cwiseProduct(m_axis)).array() + c;

  return res;
}

} // end namespace Eigen

#endif // EIGEN_ANGLEAXIS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/EulerAngles.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLES_H
#define EIGEN_EULERANGLES_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  *
  * \returns the Euler-angles of the rotation matrix \c *this using the convention defined by the triplet (\a a0,\a a1,\a a2)
  *
  * Each of the three parameters \a a0,\a a1,\a a2 represents the respective rotation axis as an integer in {0,1,2}.
  * For instance, in:
  * \code Vector3f ea = mat.eulerAngles(2, 0, 2); \endcode
  * "2" represents the z axis and "0" the x axis, etc. The returned angles are such that
  * we have the following equality:
  * \code
  * mat == AngleAxisf(ea[0], Vector3f::UnitZ())
  *      * AngleAxisf(ea[1], Vector3f::UnitX())
  *      * AngleAxisf(ea[2], Vector3f::UnitZ()); \endcode
  * This corresponds to the right-multiply conventions (with right hand side frames).
  * 
  * The returned angles are in the ranges [0:pi]x[-pi:pi]x[-pi:pi].
  * 
  * \sa class AngleAxis
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Matrix<typename MatrixBase<Derived>::Scalar,3,1>
MatrixBase<Derived>::eulerAngles(Index a0, Index a1, Index a2) const
{
  EIGEN_USING_STD(atan2)
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  /* Implemented from Graphics Gems IV */
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Derived,3,3)

  Matrix<Scalar,3,1> res;
  typedef Matrix<typename Derived::Scalar,2,1> Vector2;

  const Index odd = ((a0+1)%3 == a1) ? 0 : 1;
  const Index i = a0;
  const Index j = (a0 + 1 + odd)%3;
  const Index k = (a0 + 2 - odd)%3;
  
  if (a0==a2)
  {
    res[0] = atan2(coeff(j,i), coeff(k,i));
    if((odd && res[0]<Scalar(0)) || ((!odd) && res[0]>Scalar(0)))
    {
      if(res[0] > Scalar(0)) {
        res[0] -= Scalar(EIGEN_PI);
      }
      else {
        res[0] += Scalar(EIGEN_PI);
      }
      Scalar s2 = Vector2(coeff(j,i), coeff(k,i)).norm();
      res[1] = -atan2(s2, coeff(i,i));
    }
    else
    {
      Scalar s2 = Vector2(coeff(j,i), coeff(k,i)).norm();
      res[1] = atan2(s2, coeff(i,i));
    }
    
    // With a=(0,1,0), we have i=0; j=1; k=2, and after computing the first two angles,
    // we can compute their respective rotation, and apply its inverse to M. Since the result must
    // be a rotation around x, we have:
    //
    //  c2  s1.s2 c1.s2                   1  0   0 
    //  0   c1    -s1       *    M    =   0  c3  s3
    //  -s2 s1.c2 c1.c2                   0 -s3  c3
    //
    //  Thus:  m11.c1 - m21.s1 = c3  &   m12.c1 - m22.s1 = s3
    
    Scalar s1 = sin(res[0]);
    Scalar c1 = cos(res[0]);
    res[2] = atan2(c1*coeff(j,k)-s1*coeff(k,k), c1*coeff(j,j) - s1 * coeff(k,j));
  } 
  else
  {
    res[0] = atan2(coeff(j,k), coeff(k,k));
    Scalar c2 = Vector2(coeff(i,i), coeff(i,j)).norm();
    if((odd && res[0]<Scalar(0)) || ((!odd) && res[0]>Scalar(0))) {
      if(res[0] > Scalar(0)) {
        res[0] -= Scalar(EIGEN_PI);
      }
      else {
        res[0] += Scalar(EIGEN_PI);
      }
      res[1] = atan2(-coeff(i,k), -c2);
    }
    else
      res[1] = atan2(-coeff(i,k), c2);
    Scalar s1 = sin(res[0]);
    Scalar c1 = cos(res[0]);
    res[2] = atan2(s1*coeff(k,i)-c1*coeff(j,i), c1*coeff(j,j) - s1 * coeff(k,j));
  }
  if (!odd)
    res = -res;
  
  return res;
}

} // end namespace Eigen

#endif // EIGEN_EULERANGLES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Homogeneous.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOMOGENEOUS_H
#define EIGEN_HOMOGENEOUS_H

namespace Eigen {

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Homogeneous
  *
  * \brief Expression of one (or a set of) homogeneous vector(s)
  *
  * \param MatrixType the type of the object in which we are making homogeneous
  *
  * This class represents an expression of one (or a set of) homogeneous vector(s).
  * It is the return type of MatrixBase::homogeneous() and most of the time
  * this is the only way it is used.
  *
  * \sa MatrixBase::homogeneous()
  */

namespace internal {

template<typename MatrixType,int Direction>
struct traits<Homogeneous<MatrixType,Direction> >
 : traits<MatrixType>
{
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsPlusOne = (MatrixType::RowsAtCompileTime != Dynamic) ?
                  int(MatrixType::RowsAtCompileTime) + 1 : Dynamic,
    ColsPlusOne = (MatrixType::ColsAtCompileTime != Dynamic) ?
                  int(MatrixType::ColsAtCompileTime) + 1 : Dynamic,
    RowsAtCompileTime = Direction==Vertical  ?  RowsPlusOne : MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = Direction==Horizontal ? ColsPlusOne : MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    TmpFlags = _MatrixTypeNested::Flags & HereditaryBits,
    Flags = ColsAtCompileTime==1 ? (TmpFlags & ~RowMajorBit)
          : RowsAtCompileTime==1 ? (TmpFlags | RowMajorBit)
          : TmpFlags
  };
};

template<typename MatrixType,typename Lhs> struct homogeneous_left_product_impl;
template<typename MatrixType,typename Rhs> struct homogeneous_right_product_impl;

} // end namespace internal

template<typename MatrixType,int _Direction> class Homogeneous
  : public MatrixBase<Homogeneous<MatrixType,_Direction> >, internal::no_assignment_operator
{
  public:

    typedef MatrixType NestedExpression;
    enum { Direction = _Direction };

    typedef MatrixBase<Homogeneous> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Homogeneous)

    EIGEN_DEVICE_FUNC explicit inline Homogeneous(const MatrixType& matrix)
      : m_matrix(matrix)
    {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows() + (int(Direction)==Vertical   ? 1 : 0); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols() + (int(Direction)==Horizontal ? 1 : 0); }

    EIGEN_DEVICE_FUNC const NestedExpression& nestedExpression() const { return m_matrix; }

    template<typename Rhs>
    EIGEN_DEVICE_FUNC inline const Product<Homogeneous,Rhs>
    operator* (const MatrixBase<Rhs>& rhs) const
    {
      eigen_assert(int(Direction)==Horizontal);
      return Product<Homogeneous,Rhs>(*this,rhs.derived());
    }

    template<typename Lhs> friend
    EIGEN_DEVICE_FUNC inline const Product<Lhs,Homogeneous>
    operator* (const MatrixBase<Lhs>& lhs, const Homogeneous& rhs)
    {
      eigen_assert(int(Direction)==Vertical);
      return Product<Lhs,Homogeneous>(lhs.derived(),rhs);
    }

    template<typename Scalar, int Dim, int Mode, int Options> friend
    EIGEN_DEVICE_FUNC inline const Product<Transform<Scalar,Dim,Mode,Options>, Homogeneous >
    operator* (const Transform<Scalar,Dim,Mode,Options>& lhs, const Homogeneous& rhs)
    {
      eigen_assert(int(Direction)==Vertical);
      return Product<Transform<Scalar,Dim,Mode,Options>, Homogeneous>(lhs,rhs);
    }

    template<typename Func>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::result_of<Func(Scalar,Scalar)>::type
    redux(const Func& func) const
    {
      return func(m_matrix.redux(func), Scalar(1));
    }

  protected:
    typename MatrixType::Nested m_matrix;
};

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a vector expression that is one longer than the vector argument, with the value 1 symbolically appended as the last coefficient.
  *
  * This can be used to convert affine coordinates to homogeneous coordinates.
  *
  * \only_for_vectors
  *
  * Example: \include MatrixBase_homogeneous.cpp
  * Output: \verbinclude MatrixBase_homogeneous.out
  *
  * \sa VectorwiseOp::homogeneous(), class Homogeneous
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::HomogeneousReturnType
MatrixBase<Derived>::homogeneous() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return HomogeneousReturnType(derived());
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns an expression where the value 1 is symbolically appended as the final coefficient to each column (or row) of the matrix.
  *
  * This can be used to convert affine coordinates to homogeneous coordinates.
  *
  * Example: \include VectorwiseOp_homogeneous.cpp
  * Output: \verbinclude VectorwiseOp_homogeneous.out
  *
  * \sa MatrixBase::homogeneous(), class Homogeneous */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC inline Homogeneous<ExpressionType,Direction>
VectorwiseOp<ExpressionType,Direction>::homogeneous() const
{
  return HomogeneousReturnType(_expression());
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \brief homogeneous normalization
  *
  * \returns a vector expression of the N-1 first coefficients of \c *this divided by that last coefficient.
  *
  * This can be used to convert homogeneous coordinates to affine coordinates.
  *
  * It is essentially a shortcut for:
  * \code
    this->head(this->size()-1)/this->coeff(this->size()-1);
    \endcode
  *
  * Example: \include MatrixBase_hnormalized.cpp
  * Output: \verbinclude MatrixBase_hnormalized.out
  *
  * \sa VectorwiseOp::hnormalized() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const typename MatrixBase<Derived>::HNormalizedReturnType
MatrixBase<Derived>::hnormalized() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return ConstStartMinusOne(derived(),0,0,
    ColsAtCompileTime==1?size()-1:1,
    ColsAtCompileTime==1?1:size()-1) / coeff(size()-1);
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \brief column or row-wise homogeneous normalization
  *
  * \returns an expression of the first N-1 coefficients of each column (or row) of \c *this divided by the last coefficient of each column (or row).
  *
  * This can be used to convert homogeneous coordinates to affine coordinates.
  *
  * It is conceptually equivalent to calling MatrixBase::hnormalized() to each column (or row) of \c *this.
  *
  * Example: \include DirectionWise_hnormalized.cpp
  * Output: \verbinclude DirectionWise_hnormalized.out
  *
  * \sa MatrixBase::hnormalized() */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC inline const typename VectorwiseOp<ExpressionType,Direction>::HNormalizedReturnType
VectorwiseOp<ExpressionType,Direction>::hnormalized() const
{
  return HNormalized_Block(_expression(),0,0,
      Direction==Vertical   ? _expression().rows()-1 : _expression().rows(),
      Direction==Horizontal ? _expression().cols()-1 : _expression().cols()).cwiseQuotient(
      Replicate<HNormalized_Factors,
                Direction==Vertical   ? HNormalized_SizeMinusOne : 1,
                Direction==Horizontal ? HNormalized_SizeMinusOne : 1>
        (HNormalized_Factors(_expression(),
          Direction==Vertical    ? _expression().rows()-1:0,
          Direction==Horizontal  ? _expression().cols()-1:0,
          Direction==Vertical    ? 1 : _expression().rows(),
          Direction==Horizontal  ? 1 : _expression().cols()),
         Direction==Vertical   ? _expression().rows()-1 : 1,
         Direction==Horizontal ? _expression().cols()-1 : 1));
}

namespace internal {

template<typename MatrixOrTransformType>
struct take_matrix_for_product
{
  typedef MatrixOrTransformType type;
  EIGEN_DEVICE_FUNC static const type& run(const type &x) { return x; }
};

template<typename Scalar, int Dim, int Mode,int Options>
struct take_matrix_for_product<Transform<Scalar, Dim, Mode, Options> >
{
  typedef Transform<Scalar, Dim, Mode, Options> TransformType;
  typedef typename internal::add_const<typename TransformType::ConstAffinePart>::type type;
  EIGEN_DEVICE_FUNC static type run (const TransformType& x) { return x.affine(); }
};

template<typename Scalar, int Dim, int Options>
struct take_matrix_for_product<Transform<Scalar, Dim, Projective, Options> >
{
  typedef Transform<Scalar, Dim, Projective, Options> TransformType;
  typedef typename TransformType::MatrixType type;
  EIGEN_DEVICE_FUNC static const type& run (const TransformType& x) { return x.matrix(); }
};

template<typename MatrixType,typename Lhs>
struct traits<homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs> >
{
  typedef typename take_matrix_for_product<Lhs>::type LhsMatrixType;
  typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;
  typedef typename remove_all<LhsMatrixType>::type LhsMatrixTypeCleaned;
  typedef typename make_proper_matrix_type<
                 typename traits<MatrixTypeCleaned>::Scalar,
                 LhsMatrixTypeCleaned::RowsAtCompileTime,
                 MatrixTypeCleaned::ColsAtCompileTime,
                 MatrixTypeCleaned::PlainObject::Options,
                 LhsMatrixTypeCleaned::MaxRowsAtCompileTime,
                 MatrixTypeCleaned::MaxColsAtCompileTime>::type ReturnType;
};

template<typename MatrixType,typename Lhs>
struct homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs>
  : public ReturnByValue<homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs> >
{
  typedef typename traits<homogeneous_left_product_impl>::LhsMatrixType LhsMatrixType;
  typedef typename remove_all<LhsMatrixType>::type LhsMatrixTypeCleaned;
  typedef typename remove_all<typename LhsMatrixTypeCleaned::Nested>::type LhsMatrixTypeNested;
  EIGEN_DEVICE_FUNC homogeneous_left_product_impl(const Lhs& lhs, const MatrixType& rhs)
    : m_lhs(take_matrix_for_product<Lhs>::run(lhs)),
      m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> EIGEN_DEVICE_FUNC void evalTo(Dest& dst) const
  {
    // FIXME investigate how to allow lazy evaluation of this product when possible
    dst = Block<const LhsMatrixTypeNested,
              LhsMatrixTypeNested::RowsAtCompileTime,
              LhsMatrixTypeNested::ColsAtCompileTime==Dynamic?Dynamic:LhsMatrixTypeNested::ColsAtCompileTime-1>
            (m_lhs,0,0,m_lhs.rows(),m_lhs.cols()-1) * m_rhs;
    dst += m_lhs.col(m_lhs.cols()-1).rowwise()
            .template replicate<MatrixType::ColsAtCompileTime>(m_rhs.cols());
  }

  typename LhsMatrixTypeCleaned::Nested m_lhs;
  typename MatrixType::Nested m_rhs;
};

template<typename MatrixType,typename Rhs>
struct traits<homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs> >
{
  typedef typename make_proper_matrix_type<typename traits<MatrixType>::Scalar,
                 MatrixType::RowsAtCompileTime,
                 Rhs::ColsAtCompileTime,
                 MatrixType::PlainObject::Options,
                 MatrixType::MaxRowsAtCompileTime,
                 Rhs::MaxColsAtCompileTime>::type ReturnType;
};

template<typename MatrixType,typename Rhs>
struct homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs>
  : public ReturnByValue<homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs> >
{
  typedef typename remove_all<typename Rhs::Nested>::type RhsNested;
  EIGEN_DEVICE_FUNC homogeneous_right_product_impl(const MatrixType& lhs, const Rhs& rhs)
    : m_lhs(lhs), m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> EIGEN_DEVICE_FUNC void evalTo(Dest& dst) const
  {
    // FIXME investigate how to allow lazy evaluation of this product when possible
    dst = m_lhs * Block<const RhsNested,
                        RhsNested::RowsAtCompileTime==Dynamic?Dynamic:RhsNested::RowsAtCompileTime-1,
                        RhsNested::ColsAtCompileTime>
            (m_rhs,0,0,m_rhs.rows()-1,m_rhs.cols());
    dst += m_rhs.row(m_rhs.rows()-1).colwise()
            .template replicate<MatrixType::RowsAtCompileTime>(m_lhs.rows());
  }

  typename MatrixType::Nested m_lhs;
  typename Rhs::Nested m_rhs;
};

template<typename ArgType,int Direction>
struct evaluator_traits<Homogeneous<ArgType,Direction> >
{
  typedef typename storage_kind_to_evaluator_kind<typename ArgType::StorageKind>::Kind Kind;
  typedef HomogeneousShape Shape;
};

template<> struct AssignmentKind<DenseShape,HomogeneousShape> { typedef Dense2Dense Kind; };


template<typename ArgType,int Direction>
struct unary_evaluator<Homogeneous<ArgType,Direction>, IndexBased>
  : evaluator<typename Homogeneous<ArgType,Direction>::PlainObject >
{
  typedef Homogeneous<ArgType,Direction> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& op)
    : Base(), m_temp(op)
  {
    ::new (static_cast<Base*>(this)) Base(m_temp);
  }

protected:
  PlainObject m_temp;
};

// dense = homogeneous
template< typename DstXprType, typename ArgType, typename Scalar>
struct Assignment<DstXprType, Homogeneous<ArgType,Vertical>, internal::assign_op<Scalar,typename ArgType::Scalar>, Dense2Dense>
{
  typedef Homogeneous<ArgType,Vertical> SrcXprType;
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename ArgType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst.template topRows<ArgType::RowsAtCompileTime>(src.nestedExpression().rows()) = src.nestedExpression();
    dst.row(dst.rows()-1).setOnes();
  }
};

// dense = homogeneous
template< typename DstXprType, typename ArgType, typename Scalar>
struct Assignment<DstXprType, Homogeneous<ArgType,Horizontal>, internal::assign_op<Scalar,typename ArgType::Scalar>, Dense2Dense>
{
  typedef Homogeneous<ArgType,Horizontal> SrcXprType;
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename ArgType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst.template leftCols<ArgType::ColsAtCompileTime>(src.nestedExpression().cols()) = src.nestedExpression();
    dst.col(dst.cols()-1).setOnes();
  }
};

template<typename LhsArg, typename Rhs, int ProductTag>
struct generic_product_impl<Homogeneous<LhsArg,Horizontal>, Rhs, HomogeneousShape, DenseShape, ProductTag>
{
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const Homogeneous<LhsArg,Horizontal>& lhs, const Rhs& rhs)
  {
    homogeneous_right_product_impl<Homogeneous<LhsArg,Horizontal>, Rhs>(lhs.nestedExpression(), rhs).evalTo(dst);
  }
};

template<typename Lhs,typename Rhs>
struct homogeneous_right_product_refactoring_helper
{
  enum {
    Dim  = Lhs::ColsAtCompileTime,
    Rows = Lhs::RowsAtCompileTime
  };
  typedef typename Rhs::template ConstNRowsBlockXpr<Dim>::Type          LinearBlockConst;
  typedef typename remove_const<LinearBlockConst>::type                 LinearBlock;
  typedef typename Rhs::ConstRowXpr                                     ConstantColumn;
  typedef Replicate<const ConstantColumn,Rows,1>                        ConstantBlock;
  typedef Product<Lhs,LinearBlock,LazyProduct>                          LinearProduct;
  typedef CwiseBinaryOp<internal::scalar_sum_op<typename Lhs::Scalar,typename Rhs::Scalar>, const LinearProduct, const ConstantBlock> Xpr;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, HomogeneousShape, DenseShape>
 : public evaluator<typename homogeneous_right_product_refactoring_helper<typename Lhs::NestedExpression,Rhs>::Xpr>
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef homogeneous_right_product_refactoring_helper<typename Lhs::NestedExpression,Rhs> helper;
  typedef typename helper::ConstantBlock ConstantBlock;
  typedef typename helper::Xpr RefactoredXpr;
  typedef evaluator<RefactoredXpr> Base;

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(  xpr.lhs().nestedExpression() .lazyProduct(  xpr.rhs().template topRows<helper::Dim>(xpr.lhs().nestedExpression().cols()) )
            + ConstantBlock(xpr.rhs().row(xpr.rhs().rows()-1),xpr.lhs().rows(), 1) )
  {}
};

template<typename Lhs, typename RhsArg, int ProductTag>
struct generic_product_impl<Lhs, Homogeneous<RhsArg,Vertical>, DenseShape, HomogeneousShape, ProductTag>
{
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const Lhs& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    homogeneous_left_product_impl<Homogeneous<RhsArg,Vertical>, Lhs>(lhs, rhs.nestedExpression()).evalTo(dst);
  }
};

// TODO: the following specialization is to address a regression from 3.2 to 3.3
// In the future, this path should be optimized.
template<typename Lhs, typename RhsArg, int ProductTag>
struct generic_product_impl<Lhs, Homogeneous<RhsArg,Vertical>, TriangularShape, HomogeneousShape, ProductTag>
{
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    dst.noalias() = lhs * rhs.eval();
  }
};

template<typename Lhs,typename Rhs>
struct homogeneous_left_product_refactoring_helper
{
  enum {
    Dim = Rhs::RowsAtCompileTime,
    Cols = Rhs::ColsAtCompileTime
  };
  typedef typename Lhs::template ConstNColsBlockXpr<Dim>::Type          LinearBlockConst;
  typedef typename remove_const<LinearBlockConst>::type                 LinearBlock;
  typedef typename Lhs::ConstColXpr                                     ConstantColumn;
  typedef Replicate<const ConstantColumn,1,Cols>                        ConstantBlock;
  typedef Product<LinearBlock,Rhs,LazyProduct>                          LinearProduct;
  typedef CwiseBinaryOp<internal::scalar_sum_op<typename Lhs::Scalar,typename Rhs::Scalar>, const LinearProduct, const ConstantBlock> Xpr;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, DenseShape, HomogeneousShape>
 : public evaluator<typename homogeneous_left_product_refactoring_helper<Lhs,typename Rhs::NestedExpression>::Xpr>
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef homogeneous_left_product_refactoring_helper<Lhs,typename Rhs::NestedExpression> helper;
  typedef typename helper::ConstantBlock ConstantBlock;
  typedef typename helper::Xpr RefactoredXpr;
  typedef evaluator<RefactoredXpr> Base;

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(   xpr.lhs().template leftCols<helper::Dim>(xpr.rhs().nestedExpression().rows()) .lazyProduct( xpr.rhs().nestedExpression() )
            + ConstantBlock(xpr.lhs().col(xpr.lhs().cols()-1),1,xpr.rhs().cols()) )
  {}
};

template<typename Scalar, int Dim, int Mode,int Options, typename RhsArg, int ProductTag>
struct generic_product_impl<Transform<Scalar,Dim,Mode,Options>, Homogeneous<RhsArg,Vertical>, DenseShape, HomogeneousShape, ProductTag>
{
  typedef Transform<Scalar,Dim,Mode,Options> TransformType;
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const TransformType& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    homogeneous_left_product_impl<Homogeneous<RhsArg,Vertical>, TransformType>(lhs, rhs.nestedExpression()).evalTo(dst);
  }
};

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, HomogeneousShape>
  : public permutation_matrix_product<ExpressionType, Side, Transposed, DenseShape>
{};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_HOMOGENEOUS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Hyperplane.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HYPERPLANE_H
#define EIGEN_HYPERPLANE_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Hyperplane
  *
  * \brief A hyperplane
  *
  * A hyperplane is an affine subspace of dimension n-1 in a space of dimension n.
  * For example, a hyperplane in a plane is a line; a hyperplane in 3-space is a plane.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  *             Notice that the dimension of the hyperplane is _AmbientDim-1.
  *
  * This class represents an hyperplane as the zero set of the implicit equation
  * \f$ n \cdot x + d = 0 \f$ where \f$ n \f$ is a unit normal vector of the plane (linear part)
  * and \f$ d \f$ is the distance (offset) to the origin.
  */
template <typename _Scalar, int _AmbientDim, int _Options>
class Hyperplane
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim==Dynamic ? Dynamic : _AmbientDim+1)
  enum {
    AmbientDimAtCompileTime = _AmbientDim,
    Options = _Options
  };
  typedef _Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1> VectorType;
  typedef Matrix<Scalar,Index(AmbientDimAtCompileTime)==Dynamic
                        ? Dynamic
                        : Index(AmbientDimAtCompileTime)+1,1,Options> Coefficients;
  typedef Block<Coefficients,AmbientDimAtCompileTime,1> NormalReturnType;
  typedef const Block<const Coefficients,AmbientDimAtCompileTime,1> ConstNormalReturnType;

  /** Default constructor without initialization */
  EIGEN_DEVICE_FUNC inline Hyperplane() {}
  
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC Hyperplane(const Hyperplane<Scalar,AmbientDimAtCompileTime,OtherOptions>& other)
   : m_coeffs(other.coeffs())
  {}

  /** Constructs a dynamic-size hyperplane with \a _dim the dimension
    * of the ambient space */
  EIGEN_DEVICE_FUNC inline explicit Hyperplane(Index _dim) : m_coeffs(_dim+1) {}

  /** Construct a plane from its normal \a n and a point \a e onto the plane.
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline Hyperplane(const VectorType& n, const VectorType& e)
    : m_coeffs(n.size()+1)
  {
    normal() = n;
    offset() = -n.dot(e);
  }

  /** Constructs a plane from its normal \a n and distance to the origin \a d
    * such that the algebraic equation of the plane is \f$ n \cdot x + d = 0 \f$.
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline Hyperplane(const VectorType& n, const Scalar& d)
    : m_coeffs(n.size()+1)
  {
    normal() = n;
    offset() = d;
  }

  /** Constructs a hyperplane passing through the two points. If the dimension of the ambient space
    * is greater than 2, then there isn't uniqueness, so an arbitrary choice is made.
    */
  EIGEN_DEVICE_FUNC static inline Hyperplane Through(const VectorType& p0, const VectorType& p1)
  {
    Hyperplane result(p0.size());
    result.normal() = (p1 - p0).unitOrthogonal();
    result.offset() = -p0.dot(result.normal());
    return result;
  }

  /** Constructs a hyperplane passing through the three points. The dimension of the ambient space
    * is required to be exactly 3.
    */
  EIGEN_DEVICE_FUNC static inline Hyperplane Through(const VectorType& p0, const VectorType& p1, const VectorType& p2)
  {
    EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 3)
    Hyperplane result(p0.size());
    VectorType v0(p2 - p0), v1(p1 - p0);
    result.normal() = v0.cross(v1);
    RealScalar norm = result.normal().norm();
    if(norm <= v0.norm() * v1.norm() * NumTraits<RealScalar>::epsilon())
    {
      Matrix<Scalar,2,3> m; m << v0.transpose(), v1.transpose();
      JacobiSVD<Matrix<Scalar,2,3> > svd(m, ComputeFullV);
      result.normal() = svd.matrixV().col(2);
    }
    else
      result.normal() /= norm;
    result.offset() = -p0.dot(result.normal());
    return result;
  }

  /** Constructs a hyperplane passing through the parametrized line \a parametrized.
    * If the dimension of the ambient space is greater than 2, then there isn't uniqueness,
    * so an arbitrary choice is made.
    */
  // FIXME to be consistent with the rest this could be implemented as a static Through function ??
  EIGEN_DEVICE_FUNC explicit Hyperplane(const ParametrizedLine<Scalar, AmbientDimAtCompileTime>& parametrized)
  {
    normal() = parametrized.direction().unitOrthogonal();
    offset() = -parametrized.origin().dot(normal());
  }

  EIGEN_DEVICE_FUNC ~Hyperplane() {}

  /** \returns the dimension in which the plane holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return AmbientDimAtCompileTime==Dynamic ? m_coeffs.size()-1 : Index(AmbientDimAtCompileTime); }

  /** normalizes \c *this */
  EIGEN_DEVICE_FUNC void normalize(void)
  {
    m_coeffs /= normal().norm();
  }

  /** \returns the signed distance between the plane \c *this and a point \a p.
    * \sa absDistance()
    */
  EIGEN_DEVICE_FUNC inline Scalar signedDistance(const VectorType& p) const { return normal().dot(p) + offset(); }

  /** \returns the absolute distance between the plane \c *this and a point \a p.
    * \sa signedDistance()
    */
  EIGEN_DEVICE_FUNC inline Scalar absDistance(const VectorType& p) const { return numext::abs(signedDistance(p)); }

  /** \returns the projection of a point \a p onto the plane \c *this.
    */
  EIGEN_DEVICE_FUNC inline VectorType projection(const VectorType& p) const { return p - signedDistance(p) * normal(); }

  /** \returns a constant reference to the unit normal vector of the plane, which corresponds
    * to the linear part of the implicit equation.
    */
  EIGEN_DEVICE_FUNC inline ConstNormalReturnType normal() const { return ConstNormalReturnType(m_coeffs,0,0,dim(),1); }

  /** \returns a non-constant reference to the unit normal vector of the plane, which corresponds
    * to the linear part of the implicit equation.
    */
  EIGEN_DEVICE_FUNC inline NormalReturnType normal() { return NormalReturnType(m_coeffs,0,0,dim(),1); }

  /** \returns the distance to the origin, which is also the "constant term" of the implicit equation
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline const Scalar& offset() const { return m_coeffs.coeff(dim()); }

  /** \returns a non-constant reference to the distance to the origin, which is also the constant part
    * of the implicit equation */
  EIGEN_DEVICE_FUNC inline Scalar& offset() { return m_coeffs(dim()); }

  /** \returns a constant reference to the coefficients c_i of the plane equation:
    * \f$ c_0*x_0 + ... + c_{d-1}*x_{d-1} + c_d = 0 \f$
    */
  EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs; }

  /** \returns a non-constant reference to the coefficients c_i of the plane equation:
    * \f$ c_0*x_0 + ... + c_{d-1}*x_{d-1} + c_d = 0 \f$
    */
  EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs; }

  /** \returns the intersection of *this with \a other.
    *
    * \warning The ambient space must be a plane, i.e. have dimension 2, so that \c *this and \a other are lines.
    *
    * \note If \a other is approximately parallel to *this, this method will return any point on *this.
    */
  EIGEN_DEVICE_FUNC VectorType intersection(const Hyperplane& other) const
  {
    EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 2)
    Scalar det = coeffs().coeff(0) * other.coeffs().coeff(1) - coeffs().coeff(1) * other.coeffs().coeff(0);
    // since the line equations ax+by=c are normalized with a^2+b^2=1, the following tests
    // whether the two lines are approximately parallel.
    if(internal::isMuchSmallerThan(det, Scalar(1)))
    {   // special case where the two lines are approximately parallel. Pick any point on the first line.
        if(numext::abs(coeffs().coeff(1))>numext::abs(coeffs().coeff(0)))
            return VectorType(coeffs().coeff(1), -coeffs().coeff(2)/coeffs().coeff(1)-coeffs().coeff(0));
        else
            return VectorType(-coeffs().coeff(2)/coeffs().coeff(0)-coeffs().coeff(1), coeffs().coeff(0));
    }
    else
    {   // general case
        Scalar invdet = Scalar(1) / det;
        return VectorType(invdet*(coeffs().coeff(1)*other.coeffs().coeff(2)-other.coeffs().coeff(1)*coeffs().coeff(2)),
                          invdet*(other.coeffs().coeff(0)*coeffs().coeff(2)-coeffs().coeff(0)*other.coeffs().coeff(2)));
    }
  }

  /** Applies the transformation matrix \a mat to \c *this and returns a reference to \c *this.
    *
    * \param mat the Dim x Dim transformation matrix
    * \param traits specifies whether the matrix \a mat represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    */
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline Hyperplane& transform(const MatrixBase<XprType>& mat, TransformTraits traits = Affine)
  {
    if (traits==Affine)
    {
      normal() = mat.inverse().transpose() * normal();
      m_coeffs /= normal().norm();
    }
    else if (traits==Isometry)
      normal() = mat * normal();
    else
    {
      eigen_assert(0 && "invalid traits value in Hyperplane::transform()");
    }
    return *this;
  }

  /** Applies the transformation \a t to \c *this and returns a reference to \c *this.
    *
    * \param t the transformation of dimension Dim
    * \param traits specifies whether the transformation \a t represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    *               Other kind of transformations are not supported.
    */
  template<int TrOptions>
  EIGEN_DEVICE_FUNC inline Hyperplane& transform(const Transform<Scalar,AmbientDimAtCompileTime,Affine,TrOptions>& t,
                                TransformTraits traits = Affine)
  {
    transform(t.linear(), traits);
    offset() -= normal().dot(t.translation());
    return *this;
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Hyperplane,
           Hyperplane<NewScalarType,AmbientDimAtCompileTime,Options> >::type cast() const
  {
    return typename internal::cast_return_type<Hyperplane,
                    Hyperplane<NewScalarType,AmbientDimAtCompileTime,Options> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType,int OtherOptions>
  EIGEN_DEVICE_FUNC inline explicit Hyperplane(const Hyperplane<OtherScalarType,AmbientDimAtCompileTime,OtherOptions>& other)
  { m_coeffs = other.coeffs().template cast<Scalar>(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC bool isApprox(const Hyperplane<Scalar,AmbientDimAtCompileTime,OtherOptions>& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_coeffs.isApprox(other.m_coeffs, prec); }

protected:

  Coefficients m_coeffs;
};

} // end namespace Eigen

#endif // EIGEN_HYPERPLANE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/OrthoMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORTHOMETHODS_H
#define EIGEN_ORTHOMETHODS_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns the cross product of \c *this and \a other
  *
  * Here is a very good explanation of cross-product: http://xkcd.com/199/
  * 
  * With complex numbers, the cross product is implemented as
  * \f$ (\mathbf{a}+i\mathbf{b}) \times (\mathbf{c}+i\mathbf{d}) = (\mathbf{a} \times \mathbf{c} - \mathbf{b} \times \mathbf{d}) - i(\mathbf{a} \times \mathbf{d} - \mathbf{b} \times \mathbf{c})\f$
  * 
  * \sa MatrixBase::cross3()
  */
template<typename Derived>
template<typename OtherDerived>
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename MatrixBase<Derived>::template cross_product_return_type<OtherDerived>::type
#else
typename MatrixBase<Derived>::PlainObject
#endif
MatrixBase<Derived>::cross(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Derived,3)
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,3)

  // Note that there is no need for an expression here since the compiler
  // optimize such a small temporary very well (even within a complex expression)
  typename internal::nested_eval<Derived,2>::type lhs(derived());
  typename internal::nested_eval<OtherDerived,2>::type rhs(other.derived());
  return typename cross_product_return_type<OtherDerived>::type(
    numext::conj(lhs.coeff(1) * rhs.coeff(2) - lhs.coeff(2) * rhs.coeff(1)),
    numext::conj(lhs.coeff(2) * rhs.coeff(0) - lhs.coeff(0) * rhs.coeff(2)),
    numext::conj(lhs.coeff(0) * rhs.coeff(1) - lhs.coeff(1) * rhs.coeff(0))
  );
}

namespace internal {

template< int Arch,typename VectorLhs,typename VectorRhs,
          typename Scalar = typename VectorLhs::Scalar,
          bool Vectorizable = bool((VectorLhs::Flags&VectorRhs::Flags)&PacketAccessBit)>
struct cross3_impl {
  EIGEN_DEVICE_FUNC static inline typename internal::plain_matrix_type<VectorLhs>::type
  run(const VectorLhs& lhs, const VectorRhs& rhs)
  {
    return typename internal::plain_matrix_type<VectorLhs>::type(
      numext::conj(lhs.coeff(1) * rhs.coeff(2) - lhs.coeff(2) * rhs.coeff(1)),
      numext::conj(lhs.coeff(2) * rhs.coeff(0) - lhs.coeff(0) * rhs.coeff(2)),
      numext::conj(lhs.coeff(0) * rhs.coeff(1) - lhs.coeff(1) * rhs.coeff(0)),
      0
    );
  }
};

}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns the cross product of \c *this and \a other using only the x, y, and z coefficients
  *
  * The size of \c *this and \a other must be four. This function is especially useful
  * when using 4D vectors instead of 3D ones to get advantage of SSE/AltiVec vectorization.
  *
  * \sa MatrixBase::cross()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::cross3(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Derived,4)
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,4)

  typedef typename internal::nested_eval<Derived,2>::type DerivedNested;
  typedef typename internal::nested_eval<OtherDerived,2>::type OtherDerivedNested;
  DerivedNested lhs(derived());
  OtherDerivedNested rhs(other.derived());

  return internal::cross3_impl<Architecture::Target,
                        typename internal::remove_all<DerivedNested>::type,
                        typename internal::remove_all<OtherDerivedNested>::type>::run(lhs,rhs);
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a matrix expression of the cross product of each column or row
  * of the referenced expression with the \a other vector.
  *
  * The referenced matrix must have one dimension equal to 3.
  * The result matrix has the same dimensions than the referenced one.
  *
  * \sa MatrixBase::cross() */
template<typename ExpressionType, int Direction>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC 
const typename VectorwiseOp<ExpressionType,Direction>::CrossReturnType
VectorwiseOp<ExpressionType,Direction>::cross(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,3)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  
  typename internal::nested_eval<ExpressionType,2>::type mat(_expression());
  typename internal::nested_eval<OtherDerived,2>::type vec(other.derived());

  CrossReturnType res(_expression().rows(),_expression().cols());
  if(Direction==Vertical)
  {
    eigen_assert(CrossReturnType::RowsAtCompileTime==3 && "the matrix must have exactly 3 rows");
    res.row(0) = (mat.row(1) * vec.coeff(2) - mat.row(2) * vec.coeff(1)).conjugate();
    res.row(1) = (mat.row(2) * vec.coeff(0) - mat.row(0) * vec.coeff(2)).conjugate();
    res.row(2) = (mat.row(0) * vec.coeff(1) - mat.row(1) * vec.coeff(0)).conjugate();
  }
  else
  {
    eigen_assert(CrossReturnType::ColsAtCompileTime==3 && "the matrix must have exactly 3 columns");
    res.col(0) = (mat.col(1) * vec.coeff(2) - mat.col(2) * vec.coeff(1)).conjugate();
    res.col(1) = (mat.col(2) * vec.coeff(0) - mat.col(0) * vec.coeff(2)).conjugate();
    res.col(2) = (mat.col(0) * vec.coeff(1) - mat.col(1) * vec.coeff(0)).conjugate();
  }
  return res;
}

namespace internal {

template<typename Derived, int Size = Derived::SizeAtCompileTime>
struct unitOrthogonal_selector
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  typedef typename traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Matrix<Scalar,2,1> Vector2;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  {
    VectorType perp = VectorType::Zero(src.size());
    Index maxi = 0;
    Index sndi = 0;
    src.cwiseAbs().maxCoeff(&maxi);
    if (maxi==0)
      sndi = 1;
    RealScalar invnm = RealScalar(1)/(Vector2() << src.coeff(sndi),src.coeff(maxi)).finished().norm();
    perp.coeffRef(maxi) = -numext::conj(src.coeff(sndi)) * invnm;
    perp.coeffRef(sndi) =  numext::conj(src.coeff(maxi)) * invnm;

    return perp;
   }
};

template<typename Derived>
struct unitOrthogonal_selector<Derived,3>
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  typedef typename traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  {
    VectorType perp;
    /* Let us compute the crossed product of *this with a vector
     * that is not too close to being colinear to *this.
     */

    /* unless the x and y coords are both close to zero, we can
     * simply take ( -y, x, 0 ) and normalize it.
     */
    if((!isMuchSmallerThan(src.x(), src.z()))
    || (!isMuchSmallerThan(src.y(), src.z())))
    {
      RealScalar invnm = RealScalar(1)/src.template head<2>().norm();
      perp.coeffRef(0) = -numext::conj(src.y())*invnm;
      perp.coeffRef(1) = numext::conj(src.x())*invnm;
      perp.coeffRef(2) = 0;
    }
    /* if both x and y are close to zero, then the vector is close
     * to the z-axis, so it's far from colinear to the x-axis for instance.
     * So we take the crossed product with (1,0,0) and normalize it.
     */
    else
    {
      RealScalar invnm = RealScalar(1)/src.template tail<2>().norm();
      perp.coeffRef(0) = 0;
      perp.coeffRef(1) = -numext::conj(src.z())*invnm;
      perp.coeffRef(2) = numext::conj(src.y())*invnm;
    }

    return perp;
   }
};

template<typename Derived>
struct unitOrthogonal_selector<Derived,2>
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  { return VectorType(-numext::conj(src.y()), numext::conj(src.x())).normalized(); }
};

} // end namespace internal

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a unit vector which is orthogonal to \c *this
  *
  * The size of \c *this must be at least 2. If the size is exactly 2,
  * then the returned vector is a counter clock wise rotation of \c *this, i.e., (-y,x).normalized().
  *
  * \sa cross()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::unitOrthogonal() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return internal::unitOrthogonal_selector<Derived>::run(derived());
}

} // end namespace Eigen

#endif // EIGEN_ORTHOMETHODS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/ParametrizedLine.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARAMETRIZEDLINE_H
#define EIGEN_PARAMETRIZEDLINE_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class ParametrizedLine
  *
  * \brief A parametrized line
  *
  * A parametrized line is defined by an origin point \f$ \mathbf{o} \f$ and a unit
  * direction vector \f$ \mathbf{d} \f$ such that the line corresponds to
  * the set \f$ l(t) = \mathbf{o} + t \mathbf{d} \f$, \f$ t \in \mathbf{R} \f$.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  */
template <typename _Scalar, int _AmbientDim, int _Options>
class ParametrizedLine
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim)
  enum {
    AmbientDimAtCompileTime = _AmbientDim,
    Options = _Options
  };
  typedef _Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1,Options> VectorType;

  /** Default constructor without initialization */
  EIGEN_DEVICE_FUNC inline ParametrizedLine() {}
  
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC ParametrizedLine(const ParametrizedLine<Scalar,AmbientDimAtCompileTime,OtherOptions>& other)
   : m_origin(other.origin()), m_direction(other.direction())
  {}

  /** Constructs a dynamic-size line with \a _dim the dimension
    * of the ambient space */
  EIGEN_DEVICE_FUNC inline explicit ParametrizedLine(Index _dim) : m_origin(_dim), m_direction(_dim) {}

  /** Initializes a parametrized line of direction \a direction and origin \a origin.
    * \warning the vector direction is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC ParametrizedLine(const VectorType& origin, const VectorType& direction)
    : m_origin(origin), m_direction(direction) {}

  template <int OtherOptions>
  EIGEN_DEVICE_FUNC explicit ParametrizedLine(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane);

  /** Constructs a parametrized line going from \a p0 to \a p1. */
  EIGEN_DEVICE_FUNC static inline ParametrizedLine Through(const VectorType& p0, const VectorType& p1)
  { return ParametrizedLine(p0, (p1-p0).normalized()); }

  EIGEN_DEVICE_FUNC ~ParametrizedLine() {}

  /** \returns the dimension in which the line holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return m_direction.size(); }

  EIGEN_DEVICE_FUNC const VectorType& origin() const { return m_origin; }
  EIGEN_DEVICE_FUNC VectorType& origin() { return m_origin; }

  EIGEN_DEVICE_FUNC const VectorType& direction() const { return m_direction; }
  EIGEN_DEVICE_FUNC VectorType& direction() { return m_direction; }

  /** \returns the squared distance of a point \a p to its projection onto the line \c *this.
    * \sa distance()
    */
  EIGEN_DEVICE_FUNC RealScalar squaredDistance(const VectorType& p) const
  {
    VectorType diff = p - origin();
    return (diff - direction().dot(diff) * direction()).squaredNorm();
  }
  /** \returns the distance of a point \a p to its projection onto the line \c *this.
    * \sa squaredDistance()
    */
  EIGEN_DEVICE_FUNC RealScalar distance(const VectorType& p) const { EIGEN_USING_STD(sqrt) return sqrt(squaredDistance(p)); }

  /** \returns the projection of a point \a p onto the line \c *this. */
  EIGEN_DEVICE_FUNC VectorType projection(const VectorType& p) const
  { return origin() + direction().dot(p-origin()) * direction(); }

  EIGEN_DEVICE_FUNC VectorType pointAt(const Scalar& t) const;
  
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC Scalar intersectionParameter(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;
 
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC Scalar intersection(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;
  
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC VectorType intersectionPoint(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;

  /** Applies the transformation matrix \a mat to \c *this and returns a reference to \c *this.
    *
    * \param mat the Dim x Dim transformation matrix
    * \param traits specifies whether the matrix \a mat represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    */
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline ParametrizedLine& transform(const MatrixBase<XprType>& mat, TransformTraits traits = Affine)
  {
    if (traits==Affine)
      direction() = (mat * direction()).normalized();
    else if (traits==Isometry)
      direction() = mat * direction();
    else
    {
      eigen_assert(0 && "invalid traits value in ParametrizedLine::transform()");
    }
    origin() = mat * origin();
    return *this;
  }

  /** Applies the transformation \a t to \c *this and returns a reference to \c *this.
    *
    * \param t the transformation of dimension Dim
    * \param traits specifies whether the transformation \a t represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    *               Other kind of transformations are not supported.
    */
  template<int TrOptions>
  EIGEN_DEVICE_FUNC inline ParametrizedLine& transform(const Transform<Scalar,AmbientDimAtCompileTime,Affine,TrOptions>& t,
                                                       TransformTraits traits = Affine)
  {
    transform(t.linear(), traits);
    origin() += t.translation();
    return *this;
  }

/** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<ParametrizedLine,
           ParametrizedLine<NewScalarType,AmbientDimAtCompileTime,Options> >::type cast() const
  {
    return typename internal::cast_return_type<ParametrizedLine,
                    ParametrizedLine<NewScalarType,AmbientDimAtCompileTime,Options> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType,int OtherOptions>
  EIGEN_DEVICE_FUNC inline explicit ParametrizedLine(const ParametrizedLine<OtherScalarType,AmbientDimAtCompileTime,OtherOptions>& other)
  {
    m_origin = other.origin().template cast<Scalar>();
    m_direction = other.direction().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const ParametrizedLine& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_origin.isApprox(other.m_origin, prec) && m_direction.isApprox(other.m_direction, prec); }

protected:

  VectorType m_origin, m_direction;
};

/** Constructs a parametrized line from a 2D hyperplane
  *
  * \warning the ambient space must have dimension 2 such that the hyperplane actually describes a line
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline ParametrizedLine<_Scalar, _AmbientDim,_Options>::ParametrizedLine(const Hyperplane<_Scalar, _AmbientDim,OtherOptions>& hyperplane)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 2)
  direction() = hyperplane.normal().unitOrthogonal();
  origin() = -hyperplane.normal()*hyperplane.offset();
}

/** \returns the point at \a t along this line
  */
template <typename _Scalar, int _AmbientDim, int _Options>
EIGEN_DEVICE_FUNC inline typename ParametrizedLine<_Scalar, _AmbientDim,_Options>::VectorType
ParametrizedLine<_Scalar, _AmbientDim,_Options>::pointAt(const _Scalar& t) const
{
  return origin() + (direction()*t); 
}

/** \returns the parameter value of the intersection between \c *this and the given \a hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline _Scalar ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersectionParameter(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return -(hyperplane.offset()+hyperplane.normal().dot(origin()))
          / hyperplane.normal().dot(direction());
}


/** \deprecated use intersectionParameter()
  * \returns the parameter value of the intersection between \c *this and the given \a hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline _Scalar ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersection(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return intersectionParameter(hyperplane);
}

/** \returns the point of the intersection between \c *this and the given hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline typename ParametrizedLine<_Scalar, _AmbientDim,_Options>::VectorType
ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersectionPoint(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return pointAt(intersectionParameter(hyperplane));
}

} // end namespace Eigen

#endif // EIGEN_PARAMETRIZEDLINE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Quaternion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Mathieu Gautier <mathieu.gautier@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QUATERNION_H
#define EIGEN_QUATERNION_H
namespace Eigen { 


/***************************************************************************
* Definition of QuaternionBase<Derived>
* The implementation is at the end of the file
***************************************************************************/

namespace internal {
template<typename Other,
         int OtherRows=Other::RowsAtCompileTime,
         int OtherCols=Other::ColsAtCompileTime>
struct quaternionbase_assign_impl;
}

/** \geometry_module \ingroup Geometry_Module
  * \class QuaternionBase
  * \brief Base class for quaternion expressions
  * \tparam Derived derived type (CRTP)
  * \sa class Quaternion
  */
template<class Derived>
class QuaternionBase : public RotationBase<Derived, 3>
{
 public:
  typedef RotationBase<Derived, 3> Base;

  using Base::operator*;
  using Base::derived;

  typedef typename internal::traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::traits<Derived>::Coefficients Coefficients;
  typedef typename Coefficients::CoeffReturnType CoeffReturnType;
  typedef typename internal::conditional<bool(internal::traits<Derived>::Flags&LvalueBit),
                                        Scalar&, CoeffReturnType>::type NonConstCoeffReturnType;


  enum {
    Flags = Eigen::internal::traits<Derived>::Flags
  };

 // typedef typename Matrix<Scalar,4,1> Coefficients;
  /** the type of a 3D vector */
  typedef Matrix<Scalar,3,1> Vector3;
  /** the equivalent rotation matrix type */
  typedef Matrix<Scalar,3,3> Matrix3;
  /** the equivalent angle-axis type */
  typedef AngleAxis<Scalar> AngleAxisType;



  /** \returns the \c x coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType x() const { return this->derived().coeffs().coeff(0); }
  /** \returns the \c y coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType y() const { return this->derived().coeffs().coeff(1); }
  /** \returns the \c z coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType z() const { return this->derived().coeffs().coeff(2); }
  /** \returns the \c w coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType w() const { return this->derived().coeffs().coeff(3); }

  /** \returns a reference to the \c x coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType x() { return this->derived().coeffs().x(); }
  /** \returns a reference to the \c y coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType y() { return this->derived().coeffs().y(); }
  /** \returns a reference to the \c z coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType z() { return this->derived().coeffs().z(); }
  /** \returns a reference to the \c w coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType w() { return this->derived().coeffs().w(); }

  /** \returns a read-only vector expression of the imaginary part (x,y,z) */
  EIGEN_DEVICE_FUNC inline const VectorBlock<const Coefficients,3> vec() const { return coeffs().template head<3>(); }

  /** \returns a vector expression of the imaginary part (x,y,z) */
  EIGEN_DEVICE_FUNC inline VectorBlock<Coefficients,3> vec() { return coeffs().template head<3>(); }

  /** \returns a read-only vector expression of the coefficients (x,y,z,w) */
  EIGEN_DEVICE_FUNC inline const typename internal::traits<Derived>::Coefficients& coeffs() const { return derived().coeffs(); }

  /** \returns a vector expression of the coefficients (x,y,z,w) */
  EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Coefficients& coeffs() { return derived().coeffs(); }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE QuaternionBase<Derived>& operator=(const QuaternionBase<Derived>& other);
  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const QuaternionBase<OtherDerived>& other);

// disabled this copy operator as it is giving very strange compilation errors when compiling
// test_stdvector with GCC 4.4.2. This looks like a GCC bug though, so feel free to re-enable it if it's
// useful; however notice that we already have the templated operator= above and e.g. in MatrixBase
// we didn't have to add, in addition to templated operator=, such a non-templated copy operator.
//  Derived& operator=(const QuaternionBase& other)
//  { return operator=<Derived>(other); }

  EIGEN_DEVICE_FUNC Derived& operator=(const AngleAxisType& aa);
  template<class OtherDerived> EIGEN_DEVICE_FUNC Derived& operator=(const MatrixBase<OtherDerived>& m);

  /** \returns a quaternion representing an identity rotation
    * \sa MatrixBase::Identity()
    */
  EIGEN_DEVICE_FUNC static inline Quaternion<Scalar> Identity() { return Quaternion<Scalar>(Scalar(1), Scalar(0), Scalar(0), Scalar(0)); }

  /** \sa QuaternionBase::Identity(), MatrixBase::setIdentity()
    */
  EIGEN_DEVICE_FUNC inline QuaternionBase& setIdentity() { coeffs() << Scalar(0), Scalar(0), Scalar(0), Scalar(1); return *this; }

  /** \returns the squared norm of the quaternion's coefficients
    * \sa QuaternionBase::norm(), MatrixBase::squaredNorm()
    */
  EIGEN_DEVICE_FUNC inline Scalar squaredNorm() const { return coeffs().squaredNorm(); }

  /** \returns the norm of the quaternion's coefficients
    * \sa QuaternionBase::squaredNorm(), MatrixBase::norm()
    */
  EIGEN_DEVICE_FUNC inline Scalar norm() const { return coeffs().norm(); }

  /** Normalizes the quaternion \c *this
    * \sa normalized(), MatrixBase::normalize() */
  EIGEN_DEVICE_FUNC inline void normalize() { coeffs().normalize(); }
  /** \returns a normalized copy of \c *this
    * \sa normalize(), MatrixBase::normalized() */
  EIGEN_DEVICE_FUNC inline Quaternion<Scalar> normalized() const { return Quaternion<Scalar>(coeffs().normalized()); }

    /** \returns the dot product of \c *this and \a other
    * Geometrically speaking, the dot product of two unit quaternions
    * corresponds to the cosine of half the angle between the two rotations.
    * \sa angularDistance()
    */
  template<class OtherDerived> EIGEN_DEVICE_FUNC inline Scalar dot(const QuaternionBase<OtherDerived>& other) const { return coeffs().dot(other.coeffs()); }

  template<class OtherDerived> EIGEN_DEVICE_FUNC Scalar angularDistance(const QuaternionBase<OtherDerived>& other) const;

  /** \returns an equivalent 3x3 rotation matrix */
  EIGEN_DEVICE_FUNC inline Matrix3 toRotationMatrix() const;

  /** \returns the quaternion which transform \a a into \a b through a rotation */
  template<typename Derived1, typename Derived2>
  EIGEN_DEVICE_FUNC Derived& setFromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b);

  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion<Scalar> operator* (const QuaternionBase<OtherDerived>& q) const;
  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator*= (const QuaternionBase<OtherDerived>& q);

  /** \returns the quaternion describing the inverse rotation */
  EIGEN_DEVICE_FUNC Quaternion<Scalar> inverse() const;

  /** \returns the conjugated quaternion */
  EIGEN_DEVICE_FUNC Quaternion<Scalar> conjugate() const;

  template<class OtherDerived> EIGEN_DEVICE_FUNC Quaternion<Scalar> slerp(const Scalar& t, const QuaternionBase<OtherDerived>& other) const;

  /** \returns true if each coefficients of \c *this and \a other are all exactly equal.
    * \warning When using floating point scalar values you probably should rather use a
    *          fuzzy comparison such as isApprox()
    * \sa isApprox(), operator!= */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC inline bool operator==(const QuaternionBase<OtherDerived>& other) const
  { return coeffs() == other.coeffs(); }

  /** \returns true if at least one pair of coefficients of \c *this and \a other are not exactly equal to each other.
    * \warning When using floating point scalar values you probably should rather use a
    *          fuzzy comparison such as isApprox()
    * \sa isApprox(), operator== */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC inline bool operator!=(const QuaternionBase<OtherDerived>& other) const
  { return coeffs() != other.coeffs(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC bool isApprox(const QuaternionBase<OtherDerived>& other, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
  { return coeffs().isApprox(other.coeffs(), prec); }

  /** return the result vector of \a v through the rotation*/
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Vector3 _transformVector(const Vector3& v) const;

  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Derived,Quaternion<NewScalarType> >::type cast() const;

  #else

  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline
  typename internal::enable_if<internal::is_same<Scalar,NewScalarType>::value,const Derived&>::type cast() const
  {
    return derived();
  }

  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline
  typename internal::enable_if<!internal::is_same<Scalar,NewScalarType>::value,Quaternion<NewScalarType> >::type cast() const
  {
    return Quaternion<NewScalarType>(coeffs().template cast<NewScalarType>());
  }
  #endif

#ifndef EIGEN_NO_IO
  friend std::ostream& operator<<(std::ostream& s, const QuaternionBase<Derived>& q) {
    s << q.x() << "i + " << q.y() << "j + " << q.z() << "k" << " + " << q.w();
    return s;
  }
#endif

#ifdef EIGEN_QUATERNIONBASE_PLUGIN
# include EIGEN_QUATERNIONBASE_PLUGIN
#endif
protected:
  EIGEN_DEFAULT_COPY_CONSTRUCTOR(QuaternionBase)
  EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(QuaternionBase)
};

/***************************************************************************
* Definition/implementation of Quaternion<Scalar>
***************************************************************************/

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Quaternion
  *
  * \brief The quaternion class used to represent 3D orientations and rotations
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _Options controls the memory alignment of the coefficients. Can be \# AutoAlign or \# DontAlign. Default is AutoAlign.
  *
  * This class represents a quaternion \f$ w+xi+yj+zk \f$ that is a convenient representation of
  * orientations and rotations of objects in three dimensions. Compared to other representations
  * like Euler angles or 3x3 matrices, quaternions offer the following advantages:
  * \li \b compact storage (4 scalars)
  * \li \b efficient to compose (28 flops),
  * \li \b stable spherical interpolation
  *
  * The following two typedefs are provided for convenience:
  * \li \c Quaternionf for \c float
  * \li \c Quaterniond for \c double
  *
  * \warning Operations interpreting the quaternion as rotation have undefined behavior if the quaternion is not normalized.
  *
  * \sa  class AngleAxis, class Transform
  */

namespace internal {
template<typename _Scalar,int _Options>
struct traits<Quaternion<_Scalar,_Options> >
{
  typedef Quaternion<_Scalar,_Options> PlainObject;
  typedef _Scalar Scalar;
  typedef Matrix<_Scalar,4,1,_Options> Coefficients;
  enum{
    Alignment = internal::traits<Coefficients>::Alignment,
    Flags = LvalueBit
  };
};
}

template<typename _Scalar, int _Options>
class Quaternion : public QuaternionBase<Quaternion<_Scalar,_Options> >
{
public:
  typedef QuaternionBase<Quaternion<_Scalar,_Options> > Base;
  enum { NeedsAlignment = internal::traits<Quaternion>::Alignment>0 };

  typedef _Scalar Scalar;

  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Quaternion)
  using Base::operator*=;

  typedef typename internal::traits<Quaternion>::Coefficients Coefficients;
  typedef typename Base::AngleAxisType AngleAxisType;

  /** Default constructor leaving the quaternion uninitialized. */
  EIGEN_DEVICE_FUNC inline Quaternion() {}

  /** Constructs and initializes the quaternion \f$ w+xi+yj+zk \f$ from
    * its four coefficients \a w, \a x, \a y and \a z.
    *
    * \warning Note the order of the arguments: the real \a w coefficient first,
    * while internally the coefficients are stored in the following order:
    * [\c x, \c y, \c z, \c w]
    */
  EIGEN_DEVICE_FUNC inline Quaternion(const Scalar& w, const Scalar& x, const Scalar& y, const Scalar& z) : m_coeffs(x, y, z, w){}

  /** Constructs and initialize a quaternion from the array data */
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const Scalar* data) : m_coeffs(data) {}

  /** Copy constructor */
  template<class Derived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion(const QuaternionBase<Derived>& other) { this->Base::operator=(other); }

  /** Constructs and initializes a quaternion from the angle-axis \a aa */
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const AngleAxisType& aa) { *this = aa; }

  /** Constructs and initializes a quaternion from either:
    *  - a rotation matrix expression,
    *  - a 4D vector expression representing quaternion coefficients.
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const MatrixBase<Derived>& other) { *this = other; }

  /** Explicit copy constructor with scalar conversion */
  template<typename OtherScalar, int OtherOptions>
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const Quaternion<OtherScalar, OtherOptions>& other)
  { m_coeffs = other.coeffs().template cast<Scalar>(); }

#if EIGEN_HAS_RVALUE_REFERENCES
  // We define a copy constructor, which means we don't get an implicit move constructor or assignment operator.
  /** Default move constructor */
  EIGEN_DEVICE_FUNC inline Quaternion(Quaternion&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
    : m_coeffs(std::move(other.coeffs()))
  {}

  /** Default move assignment operator */
  EIGEN_DEVICE_FUNC Quaternion& operator=(Quaternion&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
  {
    m_coeffs = std::move(other.coeffs());
    return *this;
  }
#endif

  EIGEN_DEVICE_FUNC static Quaternion UnitRandom();

  template<typename Derived1, typename Derived2>
  EIGEN_DEVICE_FUNC static Quaternion FromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b);

  EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs;}
  EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs;}

  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(bool(NeedsAlignment))
  
#ifdef EIGEN_QUATERNION_PLUGIN
# include EIGEN_QUATERNION_PLUGIN
#endif

protected:
  Coefficients m_coeffs;
  
#ifndef EIGEN_PARSED_BY_DOXYGEN
    static EIGEN_STRONG_INLINE void _check_template_params()
    {
      EIGEN_STATIC_ASSERT( (_Options & DontAlign) == _Options,
        INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }
#endif
};

/** \ingroup Geometry_Module
  * single precision quaternion type */
typedef Quaternion<float> Quaternionf;
/** \ingroup Geometry_Module
  * double precision quaternion type */
typedef Quaternion<double> Quaterniond;

/***************************************************************************
* Specialization of Map<Quaternion<Scalar>>
***************************************************************************/

namespace internal {
  template<typename _Scalar, int _Options>
  struct traits<Map<Quaternion<_Scalar>, _Options> > : traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> >
  {
    typedef Map<Matrix<_Scalar,4,1>, _Options> Coefficients;
  };
}

namespace internal {
  template<typename _Scalar, int _Options>
  struct traits<Map<const Quaternion<_Scalar>, _Options> > : traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> >
  {
    typedef Map<const Matrix<_Scalar,4,1>, _Options> Coefficients;
    typedef traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> > TraitsBase;
    enum {
      Flags = TraitsBase::Flags & ~LvalueBit
    };
  };
}

/** \ingroup Geometry_Module
  * \brief Quaternion expression mapping a constant memory buffer
  *
  * \tparam _Scalar the type of the Quaternion coefficients
  * \tparam _Options see class Map
  *
  * This is a specialization of class Map for Quaternion. This class allows to view
  * a 4 scalar memory buffer as an Eigen's Quaternion object.
  *
  * \sa class Map, class Quaternion, class QuaternionBase
  */
template<typename _Scalar, int _Options>
class Map<const Quaternion<_Scalar>, _Options >
  : public QuaternionBase<Map<const Quaternion<_Scalar>, _Options> >
{
  public:
    typedef QuaternionBase<Map<const Quaternion<_Scalar>, _Options> > Base;

    typedef _Scalar Scalar;
    typedef typename internal::traits<Map>::Coefficients Coefficients;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)
    using Base::operator*=;

    /** Constructs a Mapped Quaternion object from the pointer \a coeffs
      *
      * The pointer \a coeffs must reference the four coefficients of Quaternion in the following order:
      * \code *coeffs == {x, y, z, w} \endcode
      *
      * If the template parameter _Options is set to #Aligned, then the pointer coeffs must be aligned. */
    EIGEN_DEVICE_FUNC explicit EIGEN_STRONG_INLINE Map(const Scalar* coeffs) : m_coeffs(coeffs) {}

    EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs;}

  protected:
    const Coefficients m_coeffs;
};

/** \ingroup Geometry_Module
  * \brief Expression of a quaternion from a memory buffer
  *
  * \tparam _Scalar the type of the Quaternion coefficients
  * \tparam _Options see class Map
  *
  * This is a specialization of class Map for Quaternion. This class allows to view
  * a 4 scalar memory buffer as an Eigen's  Quaternion object.
  *
  * \sa class Map, class Quaternion, class QuaternionBase
  */
template<typename _Scalar, int _Options>
class Map<Quaternion<_Scalar>, _Options >
  : public QuaternionBase<Map<Quaternion<_Scalar>, _Options> >
{
  public:
    typedef QuaternionBase<Map<Quaternion<_Scalar>, _Options> > Base;

    typedef _Scalar Scalar;
    typedef typename internal::traits<Map>::Coefficients Coefficients;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)
    using Base::operator*=;

    /** Constructs a Mapped Quaternion object from the pointer \a coeffs
      *
      * The pointer \a coeffs must reference the four coefficients of Quaternion in the following order:
      * \code *coeffs == {x, y, z, w} \endcode
      *
      * If the template parameter _Options is set to #Aligned, then the pointer coeffs must be aligned. */
    EIGEN_DEVICE_FUNC explicit EIGEN_STRONG_INLINE Map(Scalar* coeffs) : m_coeffs(coeffs) {}

    EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs; }
    EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs; }

  protected:
    Coefficients m_coeffs;
};

/** \ingroup Geometry_Module
  * Map an unaligned array of single precision scalars as a quaternion */
typedef Map<Quaternion<float>, 0>         QuaternionMapf;
/** \ingroup Geometry_Module
  * Map an unaligned array of double precision scalars as a quaternion */
typedef Map<Quaternion<double>, 0>        QuaternionMapd;
/** \ingroup Geometry_Module
  * Map a 16-byte aligned array of single precision scalars as a quaternion */
typedef Map<Quaternion<float>, Aligned>   QuaternionMapAlignedf;
/** \ingroup Geometry_Module
  * Map a 16-byte aligned array of double precision scalars as a quaternion */
typedef Map<Quaternion<double>, Aligned>  QuaternionMapAlignedd;

/***************************************************************************
* Implementation of QuaternionBase methods
***************************************************************************/

// Generic Quaternion * Quaternion product
// This product can be specialized for a given architecture via the Arch template argument.
namespace internal {
template<int Arch, class Derived1, class Derived2, typename Scalar> struct quat_product
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Quaternion<Scalar> run(const QuaternionBase<Derived1>& a, const QuaternionBase<Derived2>& b){
    return Quaternion<Scalar>
    (
      a.w() * b.w() - a.x() * b.x() - a.y() * b.y() - a.z() * b.z(),
      a.w() * b.x() + a.x() * b.w() + a.y() * b.z() - a.z() * b.y(),
      a.w() * b.y() + a.y() * b.w() + a.z() * b.x() - a.x() * b.z(),
      a.w() * b.z() + a.z() * b.w() + a.x() * b.y() - a.y() * b.x()
    );
  }
};
}

/** \returns the concatenation of two rotations as a quaternion-quaternion product */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::operator* (const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<typename Derived::Scalar, typename OtherDerived::Scalar>::value),
   YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  return internal::quat_product<Architecture::Target, Derived, OtherDerived,
                         typename internal::traits<Derived>::Scalar>::run(*this, other);
}

/** \sa operator*(Quaternion) */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator*= (const QuaternionBase<OtherDerived>& other)
{
  derived() = derived() * other.derived();
  return derived();
}

/** Rotation of a vector by a quaternion.
  * \remarks If the quaternion is used to rotate several points (>1)
  * then it is much more efficient to first convert it to a 3x3 Matrix.
  * Comparison of the operation cost for n transformations:
  *   - Quaternion2:    30n
  *   - Via a Matrix3: 24 + 15n
  */
template <class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename QuaternionBase<Derived>::Vector3
QuaternionBase<Derived>::_transformVector(const Vector3& v) const
{
    // Note that this algorithm comes from the optimization by hand
    // of the conversion to a Matrix followed by a Matrix/Vector product.
    // It appears to be much faster than the common algorithm found
    // in the literature (30 versus 39 flops). It also requires two
    // Vector3 as temporaries.
    Vector3 uv = this->vec().cross(v);
    uv += uv;
    return v + this->w() * uv + this->vec().cross(uv);
}

template<class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE QuaternionBase<Derived>& QuaternionBase<Derived>::operator=(const QuaternionBase<Derived>& other)
{
  coeffs() = other.coeffs();
  return derived();
}

template<class Derived>
template<class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator=(const QuaternionBase<OtherDerived>& other)
{
  coeffs() = other.coeffs();
  return derived();
}

/** Set \c *this from an angle-axis \a aa and returns a reference to \c *this
  */
template<class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator=(const AngleAxisType& aa)
{
  EIGEN_USING_STD(cos)
  EIGEN_USING_STD(sin)
  Scalar ha = Scalar(0.5)*aa.angle(); // Scalar(0.5) to suppress precision loss warnings
  this->w() = cos(ha);
  this->vec() = sin(ha) * aa.axis();
  return derived();
}

/** Set \c *this from the expression \a xpr:
  *   - if \a xpr is a 4x1 vector, then \a xpr is assumed to be a quaternion
  *   - if \a xpr is a 3x3 matrix, then \a xpr is assumed to be rotation matrix
  *     and \a xpr is converted to a quaternion
  */

template<class Derived>
template<class MatrixDerived>
EIGEN_DEVICE_FUNC inline Derived& QuaternionBase<Derived>::operator=(const MatrixBase<MatrixDerived>& xpr)
{
  EIGEN_STATIC_ASSERT((internal::is_same<typename Derived::Scalar, typename MatrixDerived::Scalar>::value),
   YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  internal::quaternionbase_assign_impl<MatrixDerived>::run(*this, xpr.derived());
  return derived();
}

/** Convert the quaternion to a 3x3 rotation matrix. The quaternion is required to
  * be normalized, otherwise the result is undefined.
  */
template<class Derived>
EIGEN_DEVICE_FUNC inline typename QuaternionBase<Derived>::Matrix3
QuaternionBase<Derived>::toRotationMatrix(void) const
{
  // NOTE if inlined, then gcc 4.2 and 4.4 get rid of the temporary (not gcc 4.3 !!)
  // if not inlined then the cost of the return by value is huge ~ +35%,
  // however, not inlining this function is an order of magnitude slower, so
  // it has to be inlined, and so the return by value is not an issue
  Matrix3 res;

  const Scalar tx  = Scalar(2)*this->x();
  const Scalar ty  = Scalar(2)*this->y();
  const Scalar tz  = Scalar(2)*this->z();
  const Scalar twx = tx*this->w();
  const Scalar twy = ty*this->w();
  const Scalar twz = tz*this->w();
  const Scalar txx = tx*this->x();
  const Scalar txy = ty*this->x();
  const Scalar txz = tz*this->x();
  const Scalar tyy = ty*this->y();
  const Scalar tyz = tz*this->y();
  const Scalar tzz = tz*this->z();

  res.coeffRef(0,0) = Scalar(1)-(tyy+tzz);
  res.coeffRef(0,1) = txy-twz;
  res.coeffRef(0,2) = txz+twy;
  res.coeffRef(1,0) = txy+twz;
  res.coeffRef(1,1) = Scalar(1)-(txx+tzz);
  res.coeffRef(1,2) = tyz-twx;
  res.coeffRef(2,0) = txz-twy;
  res.coeffRef(2,1) = tyz+twx;
  res.coeffRef(2,2) = Scalar(1)-(txx+tyy);

  return res;
}

/** Sets \c *this to be a quaternion representing a rotation between
  * the two arbitrary vectors \a a and \a b. In other words, the built
  * rotation represent a rotation sending the line of direction \a a
  * to the line of direction \a b, both lines passing through the origin.
  *
  * \returns a reference to \c *this.
  *
  * Note that the two input vectors do \b not have to be normalized, and
  * do not need to have the same norm.
  */
template<class Derived>
template<typename Derived1, typename Derived2>
EIGEN_DEVICE_FUNC inline Derived& QuaternionBase<Derived>::setFromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b)
{
  EIGEN_USING_STD(sqrt)
  Vector3 v0 = a.normalized();
  Vector3 v1 = b.normalized();
  Scalar c = v1.dot(v0);

  // if dot == -1, vectors are nearly opposites
  // => accurately compute the rotation axis by computing the
  //    intersection of the two planes. This is done by solving:
  //       x^T v0 = 0
  //       x^T v1 = 0
  //    under the constraint:
  //       ||x|| = 1
  //    which yields a singular value problem
  if (c < Scalar(-1)+NumTraits<Scalar>::dummy_precision())
  {
    c = numext::maxi(c,Scalar(-1));
    Matrix<Scalar,2,3> m; m << v0.transpose(), v1.transpose();
    JacobiSVD<Matrix<Scalar,2,3> > svd(m, ComputeFullV);
    Vector3 axis = svd.matrixV().col(2);

    Scalar w2 = (Scalar(1)+c)*Scalar(0.5);
    this->w() = sqrt(w2);
    this->vec() = axis * sqrt(Scalar(1) - w2);
    return derived();
  }
  Vector3 axis = v0.cross(v1);
  Scalar s = sqrt((Scalar(1)+c)*Scalar(2));
  Scalar invs = Scalar(1)/s;
  this->vec() = axis * invs;
  this->w() = s * Scalar(0.5);

  return derived();
}

/** \returns a random unit quaternion following a uniform distribution law on SO(3)
  *
  * \note The implementation is based on http://planning.cs.uiuc.edu/node198.html
  */
template<typename Scalar, int Options>
EIGEN_DEVICE_FUNC Quaternion<Scalar,Options> Quaternion<Scalar,Options>::UnitRandom()
{
  EIGEN_USING_STD(sqrt)
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  const Scalar u1 = internal::random<Scalar>(0, 1),
               u2 = internal::random<Scalar>(0, 2*EIGEN_PI),
               u3 = internal::random<Scalar>(0, 2*EIGEN_PI);
  const Scalar a = sqrt(Scalar(1) - u1),
               b = sqrt(u1);
  return Quaternion (a * sin(u2), a * cos(u2), b * sin(u3), b * cos(u3));
}


/** Returns a quaternion representing a rotation between
  * the two arbitrary vectors \a a and \a b. In other words, the built
  * rotation represent a rotation sending the line of direction \a a
  * to the line of direction \a b, both lines passing through the origin.
  *
  * \returns resulting quaternion
  *
  * Note that the two input vectors do \b not have to be normalized, and
  * do not need to have the same norm.
  */
template<typename Scalar, int Options>
template<typename Derived1, typename Derived2>
EIGEN_DEVICE_FUNC Quaternion<Scalar,Options> Quaternion<Scalar,Options>::FromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b)
{
    Quaternion quat;
    quat.setFromTwoVectors(a, b);
    return quat;
}


/** \returns the multiplicative inverse of \c *this
  * Note that in most cases, i.e., if you simply want the opposite rotation,
  * and/or the quaternion is normalized, then it is enough to use the conjugate.
  *
  * \sa QuaternionBase::conjugate()
  */
template <class Derived>
EIGEN_DEVICE_FUNC inline Quaternion<typename internal::traits<Derived>::Scalar> QuaternionBase<Derived>::inverse() const
{
  // FIXME should this function be called multiplicativeInverse and conjugate() be called inverse() or opposite()  ??
  Scalar n2 = this->squaredNorm();
  if (n2 > Scalar(0))
    return Quaternion<Scalar>(conjugate().coeffs() / n2);
  else
  {
    // return an invalid result to flag the error
    return Quaternion<Scalar>(Coefficients::Zero());
  }
}

// Generic conjugate of a Quaternion
namespace internal {
template<int Arch, class Derived, typename Scalar> struct quat_conj
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Quaternion<Scalar> run(const QuaternionBase<Derived>& q){
    return Quaternion<Scalar>(q.w(),-q.x(),-q.y(),-q.z());
  }
};
}
                         
/** \returns the conjugate of the \c *this which is equal to the multiplicative inverse
  * if the quaternion is normalized.
  * The conjugate of a quaternion represents the opposite rotation.
  *
  * \sa Quaternion2::inverse()
  */
template <class Derived>
EIGEN_DEVICE_FUNC inline Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::conjugate() const
{
  return internal::quat_conj<Architecture::Target, Derived,
                         typename internal::traits<Derived>::Scalar>::run(*this);
                         
}

/** \returns the angle (in radian) between two rotations
  * \sa dot()
  */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar
QuaternionBase<Derived>::angularDistance(const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_USING_STD(atan2)
  Quaternion<Scalar> d = (*this) * other.conjugate();
  return Scalar(2) * atan2( d.vec().norm(), numext::abs(d.w()) );
}

 
    
/** \returns the spherical linear interpolation between the two quaternions
  * \c *this and \a other at the parameter \a t in [0;1].
  * 
  * This represents an interpolation for a constant motion between \c *this and \a other,
  * see also http://en.wikipedia.org/wiki/Slerp.
  */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::slerp(const Scalar& t, const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_USING_STD(acos)
  EIGEN_USING_STD(sin)
  const Scalar one = Scalar(1) - NumTraits<Scalar>::epsilon();
  Scalar d = this->dot(other);
  Scalar absD = numext::abs(d);

  Scalar scale0;
  Scalar scale1;

  if(absD>=one)
  {
    scale0 = Scalar(1) - t;
    scale1 = t;
  }
  else
  {
    // theta is the angle between the 2 quaternions
    Scalar theta = acos(absD);
    Scalar sinTheta = sin(theta);

    scale0 = sin( ( Scalar(1) - t ) * theta) / sinTheta;
    scale1 = sin( ( t * theta) ) / sinTheta;
  }
  if(d<Scalar(0)) scale1 = -scale1;

  return Quaternion<Scalar>(scale0 * coeffs() + scale1 * other.coeffs());
}

namespace internal {

// set from a rotation matrix
template<typename Other>
struct quaternionbase_assign_impl<Other,3,3>
{
  typedef typename Other::Scalar Scalar;
  template<class Derived> EIGEN_DEVICE_FUNC static inline void run(QuaternionBase<Derived>& q, const Other& a_mat)
  {
    const typename internal::nested_eval<Other,2>::type mat(a_mat);
    EIGEN_USING_STD(sqrt)
    // This algorithm comes from  "Quaternion Calculus and Fast Animation",
    // Ken Shoemake, 1987 SIGGRAPH course notes
    Scalar t = mat.trace();
    if (t > Scalar(0))
    {
      t = sqrt(t + Scalar(1.0));
      q.w() = Scalar(0.5)*t;
      t = Scalar(0.5)/t;
      q.x() = (mat.coeff(2,1) - mat.coeff(1,2)) * t;
      q.y() = (mat.coeff(0,2) - mat.coeff(2,0)) * t;
      q.z() = (mat.coeff(1,0) - mat.coeff(0,1)) * t;
    }
    else
    {
      Index i = 0;
      if (mat.coeff(1,1) > mat.coeff(0,0))
        i = 1;
      if (mat.coeff(2,2) > mat.coeff(i,i))
        i = 2;
      Index j = (i+1)%3;
      Index k = (j+1)%3;

      t = sqrt(mat.coeff(i,i)-mat.coeff(j,j)-mat.coeff(k,k) + Scalar(1.0));
      q.coeffs().coeffRef(i) = Scalar(0.5) * t;
      t = Scalar(0.5)/t;
      q.w() = (mat.coeff(k,j)-mat.coeff(j,k))*t;
      q.coeffs().coeffRef(j) = (mat.coeff(j,i)+mat.coeff(i,j))*t;
      q.coeffs().coeffRef(k) = (mat.coeff(k,i)+mat.coeff(i,k))*t;
    }
  }
};

// set from a vector of coefficients assumed to be a quaternion
template<typename Other>
struct quaternionbase_assign_impl<Other,4,1>
{
  typedef typename Other::Scalar Scalar;
  template<class Derived> EIGEN_DEVICE_FUNC static inline void run(QuaternionBase<Derived>& q, const Other& vec)
  {
    q.coeffs() = vec;
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_QUATERNION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Rotation2D.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ROTATION2D_H
#define EIGEN_ROTATION2D_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Rotation2D
  *
  * \brief Represents a rotation/orientation in a 2 dimensional space.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  *
  * This class is equivalent to a single scalar representing a counter clock wise rotation
  * as a single angle in radian. It provides some additional features such as the automatic
  * conversion from/to a 2x2 rotation matrix. Moreover this class aims to provide a similar
  * interface to Quaternion in order to facilitate the writing of generic algorithms
  * dealing with rotations.
  *
  * \sa class Quaternion, class Transform
  */

namespace internal {

template<typename _Scalar> struct traits<Rotation2D<_Scalar> >
{
  typedef _Scalar Scalar;
};
} // end namespace internal

template<typename _Scalar>
class Rotation2D : public RotationBase<Rotation2D<_Scalar>,2>
{
  typedef RotationBase<Rotation2D<_Scalar>,2> Base;

public:

  using Base::operator*;

  enum { Dim = 2 };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Matrix<Scalar,2,1> Vector2;
  typedef Matrix<Scalar,2,2> Matrix2;

protected:

  Scalar m_angle;

public:

  /** Construct a 2D counter clock wise rotation from the angle \a a in radian. */
  EIGEN_DEVICE_FUNC explicit inline Rotation2D(const Scalar& a) : m_angle(a) {}
  
  /** Default constructor wihtout initialization. The represented rotation is undefined. */
  EIGEN_DEVICE_FUNC Rotation2D() {}

  /** Construct a 2D rotation from a 2x2 rotation matrix \a mat.
    *
    * \sa fromRotationMatrix()
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC explicit Rotation2D(const MatrixBase<Derived>& m)
  {
    fromRotationMatrix(m.derived());
  }

  /** \returns the rotation angle */
  EIGEN_DEVICE_FUNC inline Scalar angle() const { return m_angle; }

  /** \returns a read-write reference to the rotation angle */
  EIGEN_DEVICE_FUNC inline Scalar& angle() { return m_angle; }
  
  /** \returns the rotation angle in [0,2pi] */
  EIGEN_DEVICE_FUNC inline Scalar smallestPositiveAngle() const {
    Scalar tmp = numext::fmod(m_angle,Scalar(2*EIGEN_PI));
    return tmp<Scalar(0) ? tmp + Scalar(2*EIGEN_PI) : tmp;
  }
  
  /** \returns the rotation angle in [-pi,pi] */
  EIGEN_DEVICE_FUNC inline Scalar smallestAngle() const {
    Scalar tmp = numext::fmod(m_angle,Scalar(2*EIGEN_PI));
    if(tmp>Scalar(EIGEN_PI))       tmp -= Scalar(2*EIGEN_PI);
    else if(tmp<-Scalar(EIGEN_PI)) tmp += Scalar(2*EIGEN_PI);
    return tmp;
  }

  /** \returns the inverse rotation */
  EIGEN_DEVICE_FUNC inline Rotation2D inverse() const { return Rotation2D(-m_angle); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline Rotation2D operator*(const Rotation2D& other) const
  { return Rotation2D(m_angle + other.m_angle); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline Rotation2D& operator*=(const Rotation2D& other)
  { m_angle += other.m_angle; return *this; }

  /** Applies the rotation to a 2D vector */
  EIGEN_DEVICE_FUNC Vector2 operator* (const Vector2& vec) const
  { return toRotationMatrix() * vec; }
  
  template<typename Derived>
  EIGEN_DEVICE_FUNC Rotation2D& fromRotationMatrix(const MatrixBase<Derived>& m);
  EIGEN_DEVICE_FUNC Matrix2 toRotationMatrix() const;

  /** Set \c *this from a 2x2 rotation matrix \a mat.
    * In other words, this function extract the rotation angle from the rotation matrix.
    *
    * This method is an alias for fromRotationMatrix()
    *
    * \sa fromRotationMatrix()
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC Rotation2D& operator=(const  MatrixBase<Derived>& m)
  { return fromRotationMatrix(m.derived()); }

  /** \returns the spherical interpolation between \c *this and \a other using
    * parameter \a t. It is in fact equivalent to a linear interpolation.
    */
  EIGEN_DEVICE_FUNC inline Rotation2D slerp(const Scalar& t, const Rotation2D& other) const
  {
    Scalar dist = Rotation2D(other.m_angle-m_angle).smallestAngle();
    return Rotation2D(m_angle + dist*t);
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Rotation2D,Rotation2D<NewScalarType> >::type cast() const
  { return typename internal::cast_return_type<Rotation2D,Rotation2D<NewScalarType> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Rotation2D(const Rotation2D<OtherScalarType>& other)
  {
    m_angle = Scalar(other.angle());
  }

  EIGEN_DEVICE_FUNC static inline Rotation2D Identity() { return Rotation2D(0); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Rotation2D& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return internal::isApprox(m_angle,other.m_angle, prec); }
  
};

/** \ingroup Geometry_Module
  * single precision 2D rotation type */
typedef Rotation2D<float> Rotation2Df;
/** \ingroup Geometry_Module
  * double precision 2D rotation type */
typedef Rotation2D<double> Rotation2Dd;

/** Set \c *this from a 2x2 rotation matrix \a mat.
  * In other words, this function extract the rotation angle
  * from the rotation matrix.
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC Rotation2D<Scalar>& Rotation2D<Scalar>::fromRotationMatrix(const MatrixBase<Derived>& mat)
{
  EIGEN_USING_STD(atan2)
  EIGEN_STATIC_ASSERT(Derived::RowsAtCompileTime==2 && Derived::ColsAtCompileTime==2,YOU_MADE_A_PROGRAMMING_MISTAKE)
  m_angle = atan2(mat.coeff(1,0), mat.coeff(0,0));
  return *this;
}

/** Constructs and \returns an equivalent 2x2 rotation matrix.
  */
template<typename Scalar>
typename Rotation2D<Scalar>::Matrix2
EIGEN_DEVICE_FUNC Rotation2D<Scalar>::toRotationMatrix(void) const
{
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  Scalar sinA = sin(m_angle);
  Scalar cosA = cos(m_angle);
  return (Matrix2() << cosA, -sinA, sinA, cosA).finished();
}

} // end namespace Eigen

#endif // EIGEN_ROTATION2D_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/RotationBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ROTATIONBASE_H
#define EIGEN_ROTATIONBASE_H

namespace Eigen { 

// forward declaration
namespace internal {
template<typename RotationDerived, typename MatrixType, bool IsVector=MatrixType::IsVectorAtCompileTime>
struct rotation_base_generic_product_selector;
}

/** \class RotationBase
  *
  * \brief Common base class for compact rotation representations
  *
  * \tparam Derived is the derived type, i.e., a rotation type
  * \tparam _Dim the dimension of the space
  */
template<typename Derived, int _Dim>
class RotationBase
{
  public:
    enum { Dim = _Dim };
    /** the scalar type of the coefficients */
    typedef typename internal::traits<Derived>::Scalar Scalar;

    /** corresponding linear transformation matrix type */
    typedef Matrix<Scalar,Dim,Dim> RotationMatrixType;
    typedef Matrix<Scalar,Dim,1> VectorType;

  public:
    EIGEN_DEVICE_FUNC inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC inline Derived& derived() { return *static_cast<Derived*>(this); }

    /** \returns an equivalent rotation matrix */
    EIGEN_DEVICE_FUNC inline RotationMatrixType toRotationMatrix() const { return derived().toRotationMatrix(); }

    /** \returns an equivalent rotation matrix 
      * This function is added to be conform with the Transform class' naming scheme.
      */
    EIGEN_DEVICE_FUNC inline RotationMatrixType matrix() const { return derived().toRotationMatrix(); }

    /** \returns the inverse rotation */
    EIGEN_DEVICE_FUNC inline Derived inverse() const { return derived().inverse(); }

    /** \returns the concatenation of the rotation \c *this with a translation \a t */
    EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Isometry> operator*(const Translation<Scalar,Dim>& t) const
    { return Transform<Scalar,Dim,Isometry>(*this) * t; }

    /** \returns the concatenation of the rotation \c *this with a uniform scaling \a s */
    EIGEN_DEVICE_FUNC inline RotationMatrixType operator*(const UniformScaling<Scalar>& s) const
    { return toRotationMatrix() * s.factor(); }

    /** \returns the concatenation of the rotation \c *this with a generic expression \a e
      * \a e can be:
      *  - a DimxDim linear transformation matrix
      *  - a DimxDim diagonal matrix (axis aligned scaling)
      *  - a vector of size Dim
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::rotation_base_generic_product_selector<Derived,OtherDerived,OtherDerived::IsVectorAtCompileTime>::ReturnType
    operator*(const EigenBase<OtherDerived>& e) const
    { return internal::rotation_base_generic_product_selector<Derived,OtherDerived>::run(derived(), e.derived()); }

    /** \returns the concatenation of a linear transformation \a l with the rotation \a r */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC inline RotationMatrixType operator*(const EigenBase<OtherDerived>& l, const Derived& r)
    { return l.derived() * r.toRotationMatrix(); }

    /** \returns the concatenation of a scaling \a l with the rotation \a r */
    EIGEN_DEVICE_FUNC friend inline Transform<Scalar,Dim,Affine> operator*(const DiagonalMatrix<Scalar,Dim>& l, const Derived& r)
    { 
      Transform<Scalar,Dim,Affine> res(r);
      res.linear().applyOnTheLeft(l);
      return res;
    }

    /** \returns the concatenation of the rotation \c *this with a transformation \a t */
    template<int Mode, int Options>
    EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode> operator*(const Transform<Scalar,Dim,Mode,Options>& t) const
    { return toRotationMatrix() * t; }

    template<typename OtherVectorType>
    EIGEN_DEVICE_FUNC inline VectorType _transformVector(const OtherVectorType& v) const
    { return toRotationMatrix() * v; }
};

namespace internal {

// implementation of the generic product rotation * matrix
template<typename RotationDerived, typename MatrixType>
struct rotation_base_generic_product_selector<RotationDerived,MatrixType,false>
{
  enum { Dim = RotationDerived::Dim };
  typedef Matrix<typename RotationDerived::Scalar,Dim,Dim> ReturnType;
  EIGEN_DEVICE_FUNC static inline ReturnType run(const RotationDerived& r, const MatrixType& m)
  { return r.toRotationMatrix() * m; }
};

template<typename RotationDerived, typename Scalar, int Dim, int MaxDim>
struct rotation_base_generic_product_selector< RotationDerived, DiagonalMatrix<Scalar,Dim,MaxDim>, false >
{
  typedef Transform<Scalar,Dim,Affine> ReturnType;
  EIGEN_DEVICE_FUNC static inline ReturnType run(const RotationDerived& r, const DiagonalMatrix<Scalar,Dim,MaxDim>& m)
  {
    ReturnType res(r);
    res.linear() *= m;
    return res;
  }
};

template<typename RotationDerived,typename OtherVectorType>
struct rotation_base_generic_product_selector<RotationDerived,OtherVectorType,true>
{
  enum { Dim = RotationDerived::Dim };
  typedef Matrix<typename RotationDerived::Scalar,Dim,1> ReturnType;
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE ReturnType run(const RotationDerived& r, const OtherVectorType& v)
  {
    return r._transformVector(v);
  }
};

} // end namespace internal

/** \geometry_module
  *
  * \brief Constructs a Dim x Dim rotation matrix from the rotation \a r
  */
template<typename _Scalar, int _Rows, int _Cols, int _Storage, int _MaxRows, int _MaxCols>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>
::Matrix(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
{
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Matrix,int(OtherDerived::Dim),int(OtherDerived::Dim))
  *this = r.toRotationMatrix();
}

/** \geometry_module
  *
  * \brief Set a Dim x Dim rotation matrix from the rotation \a r
  */
template<typename _Scalar, int _Rows, int _Cols, int _Storage, int _MaxRows, int _MaxCols>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>&
Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>
::operator=(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
{
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Matrix,int(OtherDerived::Dim),int(OtherDerived::Dim))
  return *this = r.toRotationMatrix();
}

namespace internal {

/** \internal
  *
  * Helper function to return an arbitrary rotation object to a rotation matrix.
  *
  * \tparam Scalar the numeric type of the matrix coefficients
  * \tparam Dim the dimension of the current space
  *
  * It returns a Dim x Dim fixed size matrix.
  *
  * Default specializations are provided for:
  *   - any scalar type (2D),
  *   - any matrix expression,
  *   - any type based on RotationBase (e.g., Quaternion, AngleAxis, Rotation2D)
  *
  * Currently toRotationMatrix is only used by Transform.
  *
  * \sa class Transform, class Rotation2D, class Quaternion, class AngleAxis
  */
template<typename Scalar, int Dim>
EIGEN_DEVICE_FUNC static inline Matrix<Scalar,2,2> toRotationMatrix(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Dim==2,YOU_MADE_A_PROGRAMMING_MISTAKE)
  return Rotation2D<Scalar>(s).toRotationMatrix();
}

template<typename Scalar, int Dim, typename OtherDerived>
EIGEN_DEVICE_FUNC static inline Matrix<Scalar,Dim,Dim> toRotationMatrix(const RotationBase<OtherDerived,Dim>& r)
{
  return r.toRotationMatrix();
}

template<typename Scalar, int Dim, typename OtherDerived>
EIGEN_DEVICE_FUNC static inline const MatrixBase<OtherDerived>& toRotationMatrix(const MatrixBase<OtherDerived>& mat)
{
  EIGEN_STATIC_ASSERT(OtherDerived::RowsAtCompileTime==Dim && OtherDerived::ColsAtCompileTime==Dim,
    YOU_MADE_A_PROGRAMMING_MISTAKE)
  return mat;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ROTATIONBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Scaling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SCALING_H
#define EIGEN_SCALING_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class UniformScaling
  *
  * \brief Represents a generic uniform scaling transformation
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients.
  *
  * This class represent a uniform scaling transformation. It is the return
  * type of Scaling(Scalar), and most of the time this is the only way it
  * is used. In particular, this class is not aimed to be used to store a scaling transformation,
  * but rather to make easier the constructions and updates of Transform objects.
  *
  * To represent an axis aligned scaling, use the DiagonalMatrix class.
  *
  * \sa Scaling(), class DiagonalMatrix, MatrixBase::asDiagonal(), class Translation, class Transform
  */

namespace internal
{
  // This helper helps nvcc+MSVC to properly parse this file.
  // See bug 1412.
  template <typename Scalar, int Dim, int Mode>
  struct uniformscaling_times_affine_returntype
  {
    enum
    {
      NewMode = int(Mode) == int(Isometry) ? Affine : Mode
    };
    typedef Transform <Scalar, Dim, NewMode> type;
  };
}

template<typename _Scalar>
class UniformScaling
{
public:
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;

protected:

  Scalar m_factor;

public:

  /** Default constructor without initialization. */
  UniformScaling() {}
  /** Constructs and initialize a uniform scaling transformation */
  explicit inline UniformScaling(const Scalar& s) : m_factor(s) {}

  inline const Scalar& factor() const { return m_factor; }
  inline Scalar& factor() { return m_factor; }

  /** Concatenates two uniform scaling */
  inline UniformScaling operator* (const UniformScaling& other) const
  { return UniformScaling(m_factor * other.factor()); }

  /** Concatenates a uniform scaling and a translation */
  template<int Dim>
  inline Transform<Scalar,Dim,Affine> operator* (const Translation<Scalar,Dim>& t) const;

  /** Concatenates a uniform scaling and an affine transformation */
  template<int Dim, int Mode, int Options>
  inline typename
	internal::uniformscaling_times_affine_returntype<Scalar,Dim,Mode>::type
	operator* (const Transform<Scalar, Dim, Mode, Options>& t) const
  {
    typename internal::uniformscaling_times_affine_returntype<Scalar,Dim,Mode>::type res = t;
    res.prescale(factor());
    return res;
  }

  /** Concatenates a uniform scaling and a linear transformation matrix */
  // TODO returns an expression
  template<typename Derived>
  inline typename Eigen::internal::plain_matrix_type<Derived>::type operator* (const MatrixBase<Derived>& other) const
  { return other * m_factor; }

  template<typename Derived,int Dim>
  inline Matrix<Scalar,Dim,Dim> operator*(const RotationBase<Derived,Dim>& r) const
  { return r.toRotationMatrix() * m_factor; }

  /** \returns the inverse scaling */
  inline UniformScaling inverse() const
  { return UniformScaling(Scalar(1)/m_factor); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  inline UniformScaling<NewScalarType> cast() const
  { return UniformScaling<NewScalarType>(NewScalarType(m_factor)); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  inline explicit UniformScaling(const UniformScaling<OtherScalarType>& other)
  { m_factor = Scalar(other.factor()); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  bool isApprox(const UniformScaling& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return internal::isApprox(m_factor, other.factor(), prec); }

};

/** \addtogroup Geometry_Module */
//@{

/** Concatenates a linear transformation matrix and a uniform scaling
  * \relates UniformScaling
  */
// NOTE this operator is defined in MatrixBase and not as a friend function
// of UniformScaling to fix an internal crash of Intel's ICC
template<typename Derived,typename Scalar>
EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,Scalar,product)
operator*(const MatrixBase<Derived>& matrix, const UniformScaling<Scalar>& s)
{ return matrix.derived() * s.factor(); }

/** Constructs a uniform scaling from scale factor \a s */
inline UniformScaling<float> Scaling(float s) { return UniformScaling<float>(s); }
/** Constructs a uniform scaling from scale factor \a s */
inline UniformScaling<double> Scaling(double s) { return UniformScaling<double>(s); }
/** Constructs a uniform scaling from scale factor \a s */
template<typename RealScalar>
inline UniformScaling<std::complex<RealScalar> > Scaling(const std::complex<RealScalar>& s)
{ return UniformScaling<std::complex<RealScalar> >(s); }

/** Constructs a 2D axis aligned scaling */
template<typename Scalar>
inline DiagonalMatrix<Scalar,2> Scaling(const Scalar& sx, const Scalar& sy)
{ return DiagonalMatrix<Scalar,2>(sx, sy); }
/** Constructs a 3D axis aligned scaling */
template<typename Scalar>
inline DiagonalMatrix<Scalar,3> Scaling(const Scalar& sx, const Scalar& sy, const Scalar& sz)
{ return DiagonalMatrix<Scalar,3>(sx, sy, sz); }

/** Constructs an axis aligned scaling expression from vector expression \a coeffs
  * This is an alias for coeffs.asDiagonal()
  */
template<typename Derived>
inline const DiagonalWrapper<const Derived> Scaling(const MatrixBase<Derived>& coeffs)
{ return coeffs.asDiagonal(); }

/** \deprecated */
typedef DiagonalMatrix<float, 2> AlignedScaling2f;
/** \deprecated */
typedef DiagonalMatrix<double,2> AlignedScaling2d;
/** \deprecated */
typedef DiagonalMatrix<float, 3> AlignedScaling3f;
/** \deprecated */
typedef DiagonalMatrix<double,3> AlignedScaling3d;
//@}

template<typename Scalar>
template<int Dim>
inline Transform<Scalar,Dim,Affine>
UniformScaling<Scalar>::operator* (const Translation<Scalar,Dim>& t) const
{
  Transform<Scalar,Dim,Affine> res;
  res.matrix().setZero();
  res.linear().diagonal().fill(factor());
  res.translation() = factor() * t.vector();
  res(Dim,Dim) = Scalar(1);
  return res;
}

} // end namespace Eigen

#endif // EIGEN_SCALING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Transform.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSFORM_H
#define EIGEN_TRANSFORM_H

namespace Eigen {

namespace internal {

template<typename Transform>
struct transform_traits
{
  enum
  {
    Dim = Transform::Dim,
    HDim = Transform::HDim,
    Mode = Transform::Mode,
    IsProjective = (int(Mode)==int(Projective))
  };
};

template< typename TransformType,
          typename MatrixType,
          int Case = transform_traits<TransformType>::IsProjective ? 0
                   : int(MatrixType::RowsAtCompileTime) == int(transform_traits<TransformType>::HDim) ? 1
                   : 2,
          int RhsCols = MatrixType::ColsAtCompileTime>
struct transform_right_product_impl;

template< typename Other,
          int Mode,
          int Options,
          int Dim,
          int HDim,
          int OtherRows=Other::RowsAtCompileTime,
          int OtherCols=Other::ColsAtCompileTime>
struct transform_left_product_impl;

template< typename Lhs,
          typename Rhs,
          bool AnyProjective =
            transform_traits<Lhs>::IsProjective ||
            transform_traits<Rhs>::IsProjective>
struct transform_transform_product_impl;

template< typename Other,
          int Mode,
          int Options,
          int Dim,
          int HDim,
          int OtherRows=Other::RowsAtCompileTime,
          int OtherCols=Other::ColsAtCompileTime>
struct transform_construct_from_matrix;

template<typename TransformType> struct transform_take_affine_part;

template<typename _Scalar, int _Dim, int _Mode, int _Options>
struct traits<Transform<_Scalar,_Dim,_Mode,_Options> >
{
  typedef _Scalar Scalar;
  typedef Eigen::Index StorageIndex;
  typedef Dense StorageKind;
  enum {
    Dim1 = _Dim==Dynamic ? _Dim : _Dim + 1,
    RowsAtCompileTime = _Mode==Projective ? Dim1 : _Dim,
    ColsAtCompileTime = Dim1,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    Flags = 0
  };
};

template<int Mode> struct transform_make_affine;

} // end namespace internal

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Transform
  *
  * \brief Represents an homogeneous transformation in a N dimensional space
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _Dim the dimension of the space
  * \tparam _Mode the type of the transformation. Can be:
  *              - #Affine: the transformation is stored as a (Dim+1)^2 matrix,
  *                         where the last row is assumed to be [0 ... 0 1].
  *              - #AffineCompact: the transformation is stored as a (Dim)x(Dim+1) matrix.
  *              - #Projective: the transformation is stored as a (Dim+1)^2 matrix
  *                             without any assumption.
  *              - #Isometry: same as #Affine with the additional assumption that
  *                           the linear part represents a rotation. This assumption is exploited
  *                           to speed up some functions such as inverse() and rotation().
  * \tparam _Options has the same meaning as in class Matrix. It allows to specify DontAlign and/or RowMajor.
  *                  These Options are passed directly to the underlying matrix type.
  *
  * The homography is internally represented and stored by a matrix which
  * is available through the matrix() method. To understand the behavior of
  * this class you have to think a Transform object as its internal
  * matrix representation. The chosen convention is right multiply:
  *
  * \code v' = T * v \endcode
  *
  * Therefore, an affine transformation matrix M is shaped like this:
  *
  * \f$ \left( \begin{array}{cc}
  * linear & translation\\
  * 0 ... 0 & 1
  * \end{array} \right) \f$
  *
  * Note that for a projective transformation the last row can be anything,
  * and then the interpretation of different parts might be slightly different.
  *
  * However, unlike a plain matrix, the Transform class provides many features
  * simplifying both its assembly and usage. In particular, it can be composed
  * with any other transformations (Transform,Translation,RotationBase,DiagonalMatrix)
  * and can be directly used to transform implicit homogeneous vectors. All these
  * operations are handled via the operator*. For the composition of transformations,
  * its principle consists to first convert the right/left hand sides of the product
  * to a compatible (Dim+1)^2 matrix and then perform a pure matrix product.
  * Of course, internally, operator* tries to perform the minimal number of operations
  * according to the nature of each terms. Likewise, when applying the transform
  * to points, the latters are automatically promoted to homogeneous vectors
  * before doing the matrix product. The conventions to homogeneous representations
  * are performed as follow:
  *
  * \b Translation t (Dim)x(1):
  * \f$ \left( \begin{array}{cc}
  * I & t \\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Rotation R (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * R & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *<!--
  * \b Linear \b Matrix L (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * L & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Affine \b Matrix A (Dim)x(Dim+1):
  * \f$ \left( \begin{array}{c}
  * A\\
  * 0\,...\,0\,1
  * \end{array} \right) \f$
  *-->
  * \b Scaling \b DiagonalMatrix S (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * S & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Column \b point v (Dim)x(1):
  * \f$ \left( \begin{array}{c}
  * v\\
  * 1
  * \end{array} \right) \f$
  *
  * \b Set \b of \b column \b points V1...Vn (Dim)x(n):
  * \f$ \left( \begin{array}{ccc}
  * v_1 & ... & v_n\\
  * 1 & ... & 1
  * \end{array} \right) \f$
  *
  * The concatenation of a Transform object with any kind of other transformation
  * always returns a Transform object.
  *
  * A little exception to the "as pure matrix product" rule is the case of the
  * transformation of non homogeneous vectors by an affine transformation. In
  * that case the last matrix row can be ignored, and the product returns non
  * homogeneous vectors.
  *
  * Since, for instance, a Dim x Dim matrix is interpreted as a linear transformation,
  * it is not possible to directly transform Dim vectors stored in a Dim x Dim matrix.
  * The solution is either to use a Dim x Dynamic matrix or explicitly request a
  * vector transformation by making the vector homogeneous:
  * \code
  * m' = T * m.colwise().homogeneous();
  * \endcode
  * Note that there is zero overhead.
  *
  * Conversion methods from/to Qt's QMatrix and QTransform are available if the
  * preprocessor token EIGEN_QT_SUPPORT is defined.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_TRANSFORM_PLUGIN.
  *
  * \sa class Matrix, class Quaternion
  */
template<typename _Scalar, int _Dim, int _Mode, int _Options>
class Transform
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Dim==Dynamic ? Dynamic : (_Dim+1)*(_Dim+1))
  enum {
    Mode = _Mode,
    Options = _Options,
    Dim = _Dim,     ///< space dimension in which the transformation holds
    HDim = _Dim+1,  ///< size of a respective homogeneous vector
    Rows = int(Mode)==(AffineCompact) ? Dim : HDim
  };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Eigen::Index StorageIndex;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  /** type of the matrix used to represent the transformation */
  typedef typename internal::make_proper_matrix_type<Scalar,Rows,HDim,Options>::type MatrixType;
  /** constified MatrixType */
  typedef const MatrixType ConstMatrixType;
  /** type of the matrix used to represent the linear part of the transformation */
  typedef Matrix<Scalar,Dim,Dim,Options> LinearMatrixType;
  /** type of read/write reference to the linear part of the transformation */
  typedef Block<MatrixType,Dim,Dim,int(Mode)==(AffineCompact) && (int(Options)&RowMajor)==0> LinearPart;
  /** type of read reference to the linear part of the transformation */
  typedef const Block<ConstMatrixType,Dim,Dim,int(Mode)==(AffineCompact) && (int(Options)&RowMajor)==0> ConstLinearPart;
  /** type of read/write reference to the affine part of the transformation */
  typedef typename internal::conditional<int(Mode)==int(AffineCompact),
                              MatrixType&,
                              Block<MatrixType,Dim,HDim> >::type AffinePart;
  /** type of read reference to the affine part of the transformation */
  typedef typename internal::conditional<int(Mode)==int(AffineCompact),
                              const MatrixType&,
                              const Block<const MatrixType,Dim,HDim> >::type ConstAffinePart;
  /** type of a vector */
  typedef Matrix<Scalar,Dim,1> VectorType;
  /** type of a read/write reference to the translation part of the rotation */
  typedef Block<MatrixType,Dim,1,!(internal::traits<MatrixType>::Flags & RowMajorBit)> TranslationPart;
  /** type of a read reference to the translation part of the rotation */
  typedef const Block<ConstMatrixType,Dim,1,!(internal::traits<MatrixType>::Flags & RowMajorBit)> ConstTranslationPart;
  /** corresponding translation type */
  typedef Translation<Scalar,Dim> TranslationType;

  // this intermediate enum is needed to avoid an ICE with gcc 3.4 and 4.0
  enum { TransformTimeDiagonalMode = ((Mode==int(Isometry))?Affine:int(Mode)) };
  /** The return type of the product between a diagonal matrix and a transform */
  typedef Transform<Scalar,Dim,TransformTimeDiagonalMode> TransformTimeDiagonalReturnType;

protected:

  MatrixType m_matrix;

public:

  /** Default constructor without initialization of the meaningful coefficients.
    * If Mode==Affine or Mode==Isometry, then the last row is set to [0 ... 0 1] */
  EIGEN_DEVICE_FUNC inline Transform()
  {
    check_template_params();
    internal::transform_make_affine<(int(Mode)==Affine || int(Mode)==Isometry) ? Affine : AffineCompact>::run(m_matrix);
  }

  EIGEN_DEVICE_FUNC inline explicit Transform(const TranslationType& t)
  {
    check_template_params();
    *this = t;
  }
  EIGEN_DEVICE_FUNC inline explicit Transform(const UniformScaling<Scalar>& s)
  {
    check_template_params();
    *this = s;
  }
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit Transform(const RotationBase<Derived, Dim>& r)
  {
    check_template_params();
    *this = r;
  }

  typedef internal::transform_take_affine_part<Transform> take_affine_part;

  /** Constructs and initializes a transformation from a Dim^2 or a (Dim+1)^2 matrix. */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline explicit Transform(const EigenBase<OtherDerived>& other)
  {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar,typename OtherDerived::Scalar>::value),
      YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY);

    check_template_params();
    internal::transform_construct_from_matrix<OtherDerived,Mode,Options,Dim,HDim>::run(this, other.derived());
  }

  /** Set \c *this from a Dim^2 or (Dim+1)^2 matrix. */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline Transform& operator=(const EigenBase<OtherDerived>& other)
  {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar,typename OtherDerived::Scalar>::value),
      YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY);

    internal::transform_construct_from_matrix<OtherDerived,Mode,Options,Dim,HDim>::run(this, other.derived());
    return *this;
  }

  template<int OtherOptions>
  EIGEN_DEVICE_FUNC inline Transform(const Transform<Scalar,Dim,Mode,OtherOptions>& other)
  {
    check_template_params();
    // only the options change, we can directly copy the matrices
    m_matrix = other.matrix();
  }

  template<int OtherMode,int OtherOptions>
  EIGEN_DEVICE_FUNC inline Transform(const Transform<Scalar,Dim,OtherMode,OtherOptions>& other)
  {
    check_template_params();
    // prevent conversions as:
    // Affine | AffineCompact | Isometry = Projective
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(OtherMode==int(Projective), Mode==int(Projective)),
                        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION)

    // prevent conversions as:
    // Isometry = Affine | AffineCompact
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(OtherMode==int(Affine)||OtherMode==int(AffineCompact), Mode!=int(Isometry)),
                        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION)

    enum { ModeIsAffineCompact = Mode == int(AffineCompact),
           OtherModeIsAffineCompact = OtherMode == int(AffineCompact)
    };

    if(EIGEN_CONST_CONDITIONAL(ModeIsAffineCompact == OtherModeIsAffineCompact))
    {
      // We need the block expression because the code is compiled for all
      // combinations of transformations and will trigger a compile time error
      // if one tries to assign the matrices directly
      m_matrix.template block<Dim,Dim+1>(0,0) = other.matrix().template block<Dim,Dim+1>(0,0);
      makeAffine();
    }
    else if(EIGEN_CONST_CONDITIONAL(OtherModeIsAffineCompact))
    {
      typedef typename Transform<Scalar,Dim,OtherMode,OtherOptions>::MatrixType OtherMatrixType;
      internal::transform_construct_from_matrix<OtherMatrixType,Mode,Options,Dim,HDim>::run(this, other.matrix());
    }
    else
    {
      // here we know that Mode == AffineCompact and OtherMode != AffineCompact.
      // if OtherMode were Projective, the static assert above would already have caught it.
      // So the only possibility is that OtherMode == Affine
      linear() = other.linear();
      translation() = other.translation();
    }
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC Transform(const ReturnByValue<OtherDerived>& other)
  {
    check_template_params();
    other.evalTo(*this);
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC Transform& operator=(const ReturnByValue<OtherDerived>& other)
  {
    other.evalTo(*this);
    return *this;
  }

  #ifdef EIGEN_QT_SUPPORT
  inline Transform(const QMatrix& other);
  inline Transform& operator=(const QMatrix& other);
  inline QMatrix toQMatrix(void) const;
  inline Transform(const QTransform& other);
  inline Transform& operator=(const QTransform& other);
  inline QTransform toQTransform(void) const;
  #endif

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return int(Mode)==int(Projective) ? m_matrix.cols() : (m_matrix.cols()-1); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

  /** shortcut for m_matrix(row,col);
    * \sa MatrixBase::operator(Index,Index) const */
  EIGEN_DEVICE_FUNC inline Scalar operator() (Index row, Index col) const { return m_matrix(row,col); }
  /** shortcut for m_matrix(row,col);
    * \sa MatrixBase::operator(Index,Index) */
  EIGEN_DEVICE_FUNC inline Scalar& operator() (Index row, Index col) { return m_matrix(row,col); }

  /** \returns a read-only expression of the transformation matrix */
  EIGEN_DEVICE_FUNC inline const MatrixType& matrix() const { return m_matrix; }
  /** \returns a writable expression of the transformation matrix */
  EIGEN_DEVICE_FUNC inline MatrixType& matrix() { return m_matrix; }

  /** \returns a read-only expression of the linear part of the transformation */
  EIGEN_DEVICE_FUNC inline ConstLinearPart linear() const { return ConstLinearPart(m_matrix,0,0); }
  /** \returns a writable expression of the linear part of the transformation */
  EIGEN_DEVICE_FUNC inline LinearPart linear() { return LinearPart(m_matrix,0,0); }

  /** \returns a read-only expression of the Dim x HDim affine part of the transformation */
  EIGEN_DEVICE_FUNC inline ConstAffinePart affine() const { return take_affine_part::run(m_matrix); }
  /** \returns a writable expression of the Dim x HDim affine part of the transformation */
  EIGEN_DEVICE_FUNC inline AffinePart affine() { return take_affine_part::run(m_matrix); }

  /** \returns a read-only expression of the translation vector of the transformation */
  EIGEN_DEVICE_FUNC inline ConstTranslationPart translation() const { return ConstTranslationPart(m_matrix,0,Dim); }
  /** \returns a writable expression of the translation vector of the transformation */
  EIGEN_DEVICE_FUNC inline TranslationPart translation() { return TranslationPart(m_matrix,0,Dim); }

  /** \returns an expression of the product between the transform \c *this and a matrix expression \a other.
    *
    * The right-hand-side \a other can be either:
    * \li an homogeneous vector of size Dim+1,
    * \li a set of homogeneous vectors of size Dim+1 x N,
    * \li a transformation matrix of size Dim+1 x Dim+1.
    *
    * Moreover, if \c *this represents an affine transformation (i.e., Mode!=Projective), then \a other can also be:
    * \li a point of size Dim (computes: \code this->linear() * other + this->translation()\endcode),
    * \li a set of N points as a Dim x N matrix (computes: \code (this->linear() * other).colwise() + this->translation()\endcode),
    *
    * In all cases, the return type is a matrix or vector of same sizes as the right-hand-side \a other.
    *
    * If you want to interpret \a other as a linear or affine transformation, then first convert it to a Transform<> type,
    * or do your own cooking.
    *
    * Finally, if you want to apply Affine transformations to vectors, then explicitly apply the linear part only:
    * \code
    * Affine3f A;
    * Vector3f v1, v2;
    * v2 = A.linear() * v1;
    * \endcode
    *
    */
  // note: this function is defined here because some compilers cannot find the respective declaration
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename internal::transform_right_product_impl<Transform, OtherDerived>::ResultType
  operator * (const EigenBase<OtherDerived> &other) const
  { return internal::transform_right_product_impl<Transform, OtherDerived>::run(*this,other.derived()); }

  /** \returns the product expression of a transformation matrix \a a times a transform \a b
    *
    * The left hand side \a other can be either:
    * \li a linear transformation matrix of size Dim x Dim,
    * \li an affine transformation matrix of size Dim x Dim+1,
    * \li a general transformation matrix of size Dim+1 x Dim+1.
    */
  template<typename OtherDerived> friend
  EIGEN_DEVICE_FUNC inline const typename internal::transform_left_product_impl<OtherDerived,Mode,Options,_Dim,_Dim+1>::ResultType
    operator * (const EigenBase<OtherDerived> &a, const Transform &b)
  { return internal::transform_left_product_impl<OtherDerived,Mode,Options,Dim,HDim>::run(a.derived(),b); }

  /** \returns The product expression of a transform \a a times a diagonal matrix \a b
    *
    * The rhs diagonal matrix is interpreted as an affine scaling transformation. The
    * product results in a Transform of the same type (mode) as the lhs only if the lhs
    * mode is no isometry. In that case, the returned transform is an affinity.
    */
  template<typename DiagonalDerived>
  EIGEN_DEVICE_FUNC inline const TransformTimeDiagonalReturnType
    operator * (const DiagonalBase<DiagonalDerived> &b) const
  {
    TransformTimeDiagonalReturnType res(*this);
    res.linearExt() *= b;
    return res;
  }

  /** \returns The product expression of a diagonal matrix \a a times a transform \a b
    *
    * The lhs diagonal matrix is interpreted as an affine scaling transformation. The
    * product results in a Transform of the same type (mode) as the lhs only if the lhs
    * mode is no isometry. In that case, the returned transform is an affinity.
    */
  template<typename DiagonalDerived>
  EIGEN_DEVICE_FUNC friend inline TransformTimeDiagonalReturnType
    operator * (const DiagonalBase<DiagonalDerived> &a, const Transform &b)
  {
    TransformTimeDiagonalReturnType res;
    res.linear().noalias() = a*b.linear();
    res.translation().noalias() = a*b.translation();
    if (EIGEN_CONST_CONDITIONAL(Mode!=int(AffineCompact)))
      res.matrix().row(Dim) = b.matrix().row(Dim);
    return res;
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline Transform& operator*=(const EigenBase<OtherDerived>& other) { return *this = *this * other; }

  /** Concatenates two transformations */
  EIGEN_DEVICE_FUNC inline const Transform operator * (const Transform& other) const
  {
    return internal::transform_transform_product_impl<Transform,Transform>::run(*this,other);
  }

  #if EIGEN_COMP_ICC
private:
  // this intermediate structure permits to workaround a bug in ICC 11:
  //   error: template instantiation resulted in unexpected function type of "Eigen::Transform<double, 3, 32, 0>
  //             (const Eigen::Transform<double, 3, 2, 0> &) const"
  //  (the meaning of a name may have changed since the template declaration -- the type of the template is:
  // "Eigen::internal::transform_transform_product_impl<Eigen::Transform<double, 3, 32, 0>,
  //     Eigen::Transform<double, 3, Mode, Options>, <expression>>::ResultType (const Eigen::Transform<double, 3, Mode, Options> &) const")
  //
  template<int OtherMode,int OtherOptions> struct icc_11_workaround
  {
    typedef internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> > ProductType;
    typedef typename ProductType::ResultType ResultType;
  };

public:
  /** Concatenates two different transformations */
  template<int OtherMode,int OtherOptions>
  inline typename icc_11_workaround<OtherMode,OtherOptions>::ResultType
    operator * (const Transform<Scalar,Dim,OtherMode,OtherOptions>& other) const
  {
    typedef typename icc_11_workaround<OtherMode,OtherOptions>::ProductType ProductType;
    return ProductType::run(*this,other);
  }
  #else
  /** Concatenates two different transformations */
  template<int OtherMode,int OtherOptions>
  EIGEN_DEVICE_FUNC inline typename internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> >::ResultType
    operator * (const Transform<Scalar,Dim,OtherMode,OtherOptions>& other) const
  {
    return internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> >::run(*this,other);
  }
  #endif

  /** \sa MatrixBase::setIdentity() */
  EIGEN_DEVICE_FUNC void setIdentity() { m_matrix.setIdentity(); }

  /**
   * \brief Returns an identity transformation.
   * \todo In the future this function should be returning a Transform expression.
   */
  EIGEN_DEVICE_FUNC static const Transform Identity()
  {
    return Transform(MatrixType::Identity());
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& scale(const MatrixBase<OtherDerived> &other);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& prescale(const MatrixBase<OtherDerived> &other);

  EIGEN_DEVICE_FUNC inline Transform& scale(const Scalar& s);
  EIGEN_DEVICE_FUNC inline Transform& prescale(const Scalar& s);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& translate(const MatrixBase<OtherDerived> &other);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& pretranslate(const MatrixBase<OtherDerived> &other);

  template<typename RotationType>
  EIGEN_DEVICE_FUNC
  inline Transform& rotate(const RotationType& rotation);

  template<typename RotationType>
  EIGEN_DEVICE_FUNC
  inline Transform& prerotate(const RotationType& rotation);

  EIGEN_DEVICE_FUNC Transform& shear(const Scalar& sx, const Scalar& sy);
  EIGEN_DEVICE_FUNC Transform& preshear(const Scalar& sx, const Scalar& sy);

  EIGEN_DEVICE_FUNC inline Transform& operator=(const TranslationType& t);

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const TranslationType& t) { return translate(t.vector()); }

  EIGEN_DEVICE_FUNC inline Transform operator*(const TranslationType& t) const;

  EIGEN_DEVICE_FUNC
  inline Transform& operator=(const UniformScaling<Scalar>& t);

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const UniformScaling<Scalar>& s) { return scale(s.factor()); }

  EIGEN_DEVICE_FUNC
  inline TransformTimeDiagonalReturnType operator*(const UniformScaling<Scalar>& s) const
  {
    TransformTimeDiagonalReturnType res = *this;
    res.scale(s.factor());
    return res;
  }

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const DiagonalMatrix<Scalar,Dim>& s) { linearExt() *= s; return *this; }

  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform& operator=(const RotationBase<Derived,Dim>& r);
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform& operator*=(const RotationBase<Derived,Dim>& r) { return rotate(r.toRotationMatrix()); }
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform operator*(const RotationBase<Derived,Dim>& r) const;

  typedef typename internal::conditional<int(Mode)==Isometry,ConstLinearPart,const LinearMatrixType>::type RotationReturnType;
  EIGEN_DEVICE_FUNC RotationReturnType rotation() const;

  template<typename RotationMatrixType, typename ScalingMatrixType>
  EIGEN_DEVICE_FUNC
  void computeRotationScaling(RotationMatrixType *rotation, ScalingMatrixType *scaling) const;
  template<typename ScalingMatrixType, typename RotationMatrixType>
  EIGEN_DEVICE_FUNC
  void computeScalingRotation(ScalingMatrixType *scaling, RotationMatrixType *rotation) const;

  template<typename PositionDerived, typename OrientationType, typename ScaleDerived>
  EIGEN_DEVICE_FUNC
  Transform& fromPositionOrientationScale(const MatrixBase<PositionDerived> &position,
    const OrientationType& orientation, const MatrixBase<ScaleDerived> &scale);

  EIGEN_DEVICE_FUNC
  inline Transform inverse(TransformTraits traits = (TransformTraits)Mode) const;

  /** \returns a const pointer to the column major internal matrix */
  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_matrix.data(); }
  /** \returns a non-const pointer to the column major internal matrix */
  EIGEN_DEVICE_FUNC Scalar* data() { return m_matrix.data(); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Transform,Transform<NewScalarType,Dim,Mode,Options> >::type cast() const
  { return typename internal::cast_return_type<Transform,Transform<NewScalarType,Dim,Mode,Options> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Transform(const Transform<OtherScalarType,Dim,Mode,Options>& other)
  {
    check_template_params();
    m_matrix = other.matrix().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Transform& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_matrix.isApprox(other.m_matrix, prec); }

  /** Sets the last row to [0 ... 0 1]
    */
  EIGEN_DEVICE_FUNC void makeAffine()
  {
    internal::transform_make_affine<int(Mode)>::run(m_matrix);
  }

  /** \internal
    * \returns the Dim x Dim linear part if the transformation is affine,
    *          and the HDim x Dim part for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,Dim> linearExt()
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,Dim>(0,0); }
  /** \internal
    * \returns the Dim x Dim linear part if the transformation is affine,
    *          and the HDim x Dim part for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline const Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,Dim> linearExt() const
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,Dim>(0,0); }

  /** \internal
    * \returns the translation part if the transformation is affine,
    *          and the last column for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,1> translationExt()
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,1>(0,Dim); }
  /** \internal
    * \returns the translation part if the transformation is affine,
    *          and the last column for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline const Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,1> translationExt() const
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,1>(0,Dim); }


  #ifdef EIGEN_TRANSFORM_PLUGIN
  #include EIGEN_TRANSFORM_PLUGIN
  #endif

protected:
  #ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void check_template_params()
    {
      EIGEN_STATIC_ASSERT((Options & (DontAlign|RowMajor)) == Options, INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }
  #endif

};

/** \ingroup Geometry_Module */
typedef Transform<float,2,Isometry> Isometry2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Isometry> Isometry3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Isometry> Isometry2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Isometry> Isometry3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,Affine> Affine2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Affine> Affine3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Affine> Affine2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Affine> Affine3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,AffineCompact> AffineCompact2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,AffineCompact> AffineCompact3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,AffineCompact> AffineCompact2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,AffineCompact> AffineCompact3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,Projective> Projective2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Projective> Projective3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Projective> Projective2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Projective> Projective3d;

/**************************
*** Optional QT support ***
**************************/

#ifdef EIGEN_QT_SUPPORT
/** Initializes \c *this from a QMatrix assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>::Transform(const QMatrix& other)
{
  check_template_params();
  *this = other;
}

/** Set \c *this from a QMatrix assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const QMatrix& other)
{
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy();
  else
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy(),
                0, 0, 1;
  return *this;
}

/** \returns a QMatrix from \c *this assuming the dimension is 2.
  *
  * \warning this conversion might loss data if \c *this is not affine
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
QMatrix Transform<Scalar,Dim,Mode,Options>::toQMatrix(void) const
{
  check_template_params();
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  return QMatrix(m_matrix.coeff(0,0), m_matrix.coeff(1,0),
                 m_matrix.coeff(0,1), m_matrix.coeff(1,1),
                 m_matrix.coeff(0,2), m_matrix.coeff(1,2));
}

/** Initializes \c *this from a QTransform assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>::Transform(const QTransform& other)
{
  check_template_params();
  *this = other;
}

/** Set \c *this from a QTransform assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const QTransform& other)
{
  check_template_params();
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy();
  else
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy(),
                other.m13(), other.m23(), other.m33();
  return *this;
}

/** \returns a QTransform from \c *this assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
QTransform Transform<Scalar,Dim,Mode,Options>::toQTransform(void) const
{
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    return QTransform(m_matrix.coeff(0,0), m_matrix.coeff(1,0),
                      m_matrix.coeff(0,1), m_matrix.coeff(1,1),
                      m_matrix.coeff(0,2), m_matrix.coeff(1,2));
  else
    return QTransform(m_matrix.coeff(0,0), m_matrix.coeff(1,0), m_matrix.coeff(2,0),
                      m_matrix.coeff(0,1), m_matrix.coeff(1,1), m_matrix.coeff(2,1),
                      m_matrix.coeff(0,2), m_matrix.coeff(1,2), m_matrix.coeff(2,2));
}
#endif

/*********************
*** Procedural API ***
*********************/

/** Applies on the right the non uniform scale transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \sa prescale()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::scale(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  linearExt().noalias() = (linearExt() * other.asDiagonal());
  return *this;
}

/** Applies on the right a uniform scale of a factor \a c to \c *this
  * and returns a reference to \c *this.
  * \sa prescale(Scalar)
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::scale(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  linearExt() *= s;
  return *this;
}

/** Applies on the left the non uniform scale transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \sa scale()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::prescale(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  affine().noalias() = (other.asDiagonal() * affine());
  return *this;
}

/** Applies on the left a uniform scale of a factor \a c to \c *this
  * and returns a reference to \c *this.
  * \sa scale(Scalar)
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::prescale(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  m_matrix.template topRows<Dim>() *= s;
  return *this;
}

/** Applies on the right the translation matrix represented by the vector \a other
  * to \c *this and returns a reference to \c *this.
  * \sa pretranslate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::translate(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  translationExt() += linearExt() * other;
  return *this;
}

/** Applies on the left the translation matrix represented by the vector \a other
  * to \c *this and returns a reference to \c *this.
  * \sa translate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::pretranslate(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  if(EIGEN_CONST_CONDITIONAL(int(Mode)==int(Projective)))
    affine() += other * m_matrix.row(Dim);
  else
    translation() += other;
  return *this;
}

/** Applies on the right the rotation represented by the rotation \a rotation
  * to \c *this and returns a reference to \c *this.
  *
  * The template parameter \a RotationType is the type of the rotation which
  * must be known by internal::toRotationMatrix<>.
  *
  * Natively supported types includes:
  *   - any scalar (2D),
  *   - a Dim x Dim matrix expression,
  *   - a Quaternion (3D),
  *   - a AngleAxis (3D)
  *
  * This mechanism is easily extendable to support user types such as Euler angles,
  * or a pair of Quaternion for 4D rotations.
  *
  * \sa rotate(Scalar), class Quaternion, class AngleAxis, prerotate(RotationType)
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationType>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::rotate(const RotationType& rotation)
{
  linearExt() *= internal::toRotationMatrix<Scalar,Dim>(rotation);
  return *this;
}

/** Applies on the left the rotation represented by the rotation \a rotation
  * to \c *this and returns a reference to \c *this.
  *
  * See rotate() for further details.
  *
  * \sa rotate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationType>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::prerotate(const RotationType& rotation)
{
  m_matrix.template block<Dim,HDim>(0,0) = internal::toRotationMatrix<Scalar,Dim>(rotation)
                                         * m_matrix.template block<Dim,HDim>(0,0);
  return *this;
}

/** Applies on the right the shear transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \warning 2D only.
  * \sa preshear()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::shear(const Scalar& sx, const Scalar& sy)
{
  EIGEN_STATIC_ASSERT(int(Dim)==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  VectorType tmp = linear().col(0)*sy + linear().col(1);
  linear() << linear().col(0) + linear().col(1)*sx, tmp;
  return *this;
}

/** Applies on the left the shear transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \warning 2D only.
  * \sa shear()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::preshear(const Scalar& sx, const Scalar& sy)
{
  EIGEN_STATIC_ASSERT(int(Dim)==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  m_matrix.template block<Dim,HDim>(0,0) = LinearMatrixType(1, sx, sy, 1) * m_matrix.template block<Dim,HDim>(0,0);
  return *this;
}

/******************************************************
*** Scaling, Translation and Rotation compatibility ***
******************************************************/

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const TranslationType& t)
{
  linear().setIdentity();
  translation() = t.vector();
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options> Transform<Scalar,Dim,Mode,Options>::operator*(const TranslationType& t) const
{
  Transform res = *this;
  res.translate(t.vector());
  return res;
}

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const UniformScaling<Scalar>& s)
{
  m_matrix.setZero();
  linear().diagonal().fill(s.factor());
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const RotationBase<Derived,Dim>& r)
{
  linear() = internal::toRotationMatrix<Scalar,Dim>(r);
  translation().setZero();
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options> Transform<Scalar,Dim,Mode,Options>::operator*(const RotationBase<Derived,Dim>& r) const
{
  Transform res = *this;
  res.rotate(r.derived());
  return res;
}

/************************
*** Special functions ***
************************/

namespace internal {
template<int Mode> struct transform_rotation_impl {
  template<typename TransformType>
  EIGEN_DEVICE_FUNC static inline
  const typename TransformType::LinearMatrixType run(const TransformType& t)
  {
    typedef typename TransformType::LinearMatrixType LinearMatrixType;
    LinearMatrixType result;
    t.computeRotationScaling(&result, (LinearMatrixType*)0);
    return result;
  }
};
template<> struct transform_rotation_impl<Isometry> {
  template<typename TransformType>
  EIGEN_DEVICE_FUNC static inline
  typename TransformType::ConstLinearPart run(const TransformType& t)
  {
    return t.linear();
  }
};
}
/** \returns the rotation part of the transformation
  *
  * If Mode==Isometry, then this method is an alias for linear(),
  * otherwise it calls computeRotationScaling() to extract the rotation
  * through a SVD decomposition.
  *
  * \svd_module
  *
  * \sa computeRotationScaling(), computeScalingRotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC
typename Transform<Scalar,Dim,Mode,Options>::RotationReturnType
Transform<Scalar,Dim,Mode,Options>::rotation() const
{
  return internal::transform_rotation_impl<Mode>::run(*this);
}


/** decomposes the linear part of the transformation as a product rotation x scaling, the scaling being
  * not necessarily positive.
  *
  * If either pointer is zero, the corresponding computation is skipped.
  *
  *
  *
  * \svd_module
  *
  * \sa computeScalingRotation(), rotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationMatrixType, typename ScalingMatrixType>
EIGEN_DEVICE_FUNC void Transform<Scalar,Dim,Mode,Options>::computeRotationScaling(RotationMatrixType *rotation, ScalingMatrixType *scaling) const
{
  // Note that JacobiSVD is faster than BDCSVD for small matrices.
  JacobiSVD<LinearMatrixType> svd(linear(), ComputeFullU | ComputeFullV);

  Scalar x = (svd.matrixU() * svd.matrixV().adjoint()).determinant() < Scalar(0) ? Scalar(-1) : Scalar(1); // so x has absolute value 1
  VectorType sv(svd.singularValues());
  sv.coeffRef(Dim-1) *= x;
  if(scaling) *scaling = svd.matrixV() * sv.asDiagonal() * svd.matrixV().adjoint();
  if(rotation)
  {
    LinearMatrixType m(svd.matrixU());
    m.col(Dim-1) *= x;
    *rotation = m * svd.matrixV().adjoint();
  }
}

/** decomposes the linear part of the transformation as a product scaling x rotation, the scaling being
  * not necessarily positive.
  *
  * If either pointer is zero, the corresponding computation is skipped.
  *
  *
  *
  * \svd_module
  *
  * \sa computeRotationScaling(), rotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename ScalingMatrixType, typename RotationMatrixType>
EIGEN_DEVICE_FUNC void Transform<Scalar,Dim,Mode,Options>::computeScalingRotation(ScalingMatrixType *scaling, RotationMatrixType *rotation) const
{
  // Note that JacobiSVD is faster than BDCSVD for small matrices.
  JacobiSVD<LinearMatrixType> svd(linear(), ComputeFullU | ComputeFullV);

  Scalar x = (svd.matrixU() * svd.matrixV().adjoint()).determinant() < Scalar(0) ? Scalar(-1) : Scalar(1); // so x has absolute value 1
  VectorType sv(svd.singularValues());
  sv.coeffRef(Dim-1) *= x;
  if(scaling) *scaling = svd.matrixU() * sv.asDiagonal() * svd.matrixU().adjoint();
  if(rotation)
  {
    LinearMatrixType m(svd.matrixU());
    m.col(Dim-1) *= x;
    *rotation = m * svd.matrixV().adjoint();
  }
}

/** Convenient method to set \c *this from a position, orientation and scale
  * of a 3D object.
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename PositionDerived, typename OrientationType, typename ScaleDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::fromPositionOrientationScale(const MatrixBase<PositionDerived> &position,
  const OrientationType& orientation, const MatrixBase<ScaleDerived> &scale)
{
  linear() = internal::toRotationMatrix<Scalar,Dim>(orientation);
  linear() *= scale.asDiagonal();
  translation() = position;
  makeAffine();
  return *this;
}

namespace internal {

template<int Mode>
struct transform_make_affine
{
  template<typename MatrixType>
  EIGEN_DEVICE_FUNC static void run(MatrixType &mat)
  {
    static const int Dim = MatrixType::ColsAtCompileTime-1;
    mat.template block<1,Dim>(Dim,0).setZero();
    mat.coeffRef(Dim,Dim) = typename MatrixType::Scalar(1);
  }
};

template<>
struct transform_make_affine<AffineCompact>
{
  template<typename MatrixType> EIGEN_DEVICE_FUNC static void run(MatrixType &) { }
};

// selector needed to avoid taking the inverse of a 3x4 matrix
template<typename TransformType, int Mode=TransformType::Mode>
struct projective_transform_inverse
{
  EIGEN_DEVICE_FUNC static inline void run(const TransformType&, TransformType&)
  {}
};

template<typename TransformType>
struct projective_transform_inverse<TransformType, Projective>
{
  EIGEN_DEVICE_FUNC static inline void run(const TransformType& m, TransformType& res)
  {
    res.matrix() = m.matrix().inverse();
  }
};

} // end namespace internal


/**
  *
  * \returns the inverse transformation according to some given knowledge
  * on \c *this.
  *
  * \param hint allows to optimize the inversion process when the transformation
  * is known to be not a general transformation (optional). The possible values are:
  *  - #Projective if the transformation is not necessarily affine, i.e., if the
  *    last row is not guaranteed to be [0 ... 0 1]
  *  - #Affine if the last row can be assumed to be [0 ... 0 1]
  *  - #Isometry if the transformation is only a concatenations of translations
  *    and rotations.
  *  The default is the template class parameter \c Mode.
  *
  * \warning unless \a traits is always set to NoShear or NoScaling, this function
  * requires the generic inverse method of MatrixBase defined in the LU module. If
  * you forget to include this module, then you will get hard to debug linking errors.
  *
  * \sa MatrixBase::inverse()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>
Transform<Scalar,Dim,Mode,Options>::inverse(TransformTraits hint) const
{
  Transform res;
  if (hint == Projective)
  {
    internal::projective_transform_inverse<Transform>::run(*this, res);
  }
  else
  {
    if (hint == Isometry)
    {
      res.matrix().template topLeftCorner<Dim,Dim>() = linear().transpose();
    }
    else if(hint&Affine)
    {
      res.matrix().template topLeftCorner<Dim,Dim>() = linear().inverse();
    }
    else
    {
      eigen_assert(false && "Invalid transform traits in Transform::Inverse");
    }
    // translation and remaining parts
    res.matrix().template topRightCorner<Dim,1>()
      = - res.matrix().template topLeftCorner<Dim,Dim>() * translation();
    res.makeAffine(); // we do need this, because in the beginning res is uninitialized
  }
  return res;
}

namespace internal {

/*****************************************************
*** Specializations of take affine part            ***
*****************************************************/

template<typename TransformType> struct transform_take_affine_part {
  typedef typename TransformType::MatrixType MatrixType;
  typedef typename TransformType::AffinePart AffinePart;
  typedef typename TransformType::ConstAffinePart ConstAffinePart;
  static inline AffinePart run(MatrixType& m)
  { return m.template block<TransformType::Dim,TransformType::HDim>(0,0); }
  static inline ConstAffinePart run(const MatrixType& m)
  { return m.template block<TransformType::Dim,TransformType::HDim>(0,0); }
};

template<typename Scalar, int Dim, int Options>
struct transform_take_affine_part<Transform<Scalar,Dim,AffineCompact, Options> > {
  typedef typename Transform<Scalar,Dim,AffineCompact,Options>::MatrixType MatrixType;
  static inline MatrixType& run(MatrixType& m) { return m; }
  static inline const MatrixType& run(const MatrixType& m) { return m; }
};

/*****************************************************
*** Specializations of construct from matrix       ***
*****************************************************/

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, Dim,Dim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  {
    transform->linear() = other;
    transform->translation().setZero();
    transform->makeAffine();
  }
};

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, Dim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  {
    transform->affine() = other;
    transform->makeAffine();
  }
};

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, HDim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  { transform->matrix() = other; }
};

template<typename Other, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, AffineCompact,Options,Dim,HDim, HDim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,AffineCompact,Options> *transform, const Other& other)
  { transform->matrix() = other.template block<Dim,HDim>(0,0); }
};

/**********************************************************
***   Specializations of operator* with rhs EigenBase   ***
**********************************************************/

template<int LhsMode,int RhsMode>
struct transform_product_result
{
  enum
  {
    Mode =
      (LhsMode == (int)Projective    || RhsMode == (int)Projective    ) ? Projective :
      (LhsMode == (int)Affine        || RhsMode == (int)Affine        ) ? Affine :
      (LhsMode == (int)AffineCompact || RhsMode == (int)AffineCompact ) ? AffineCompact :
      (LhsMode == (int)Isometry      || RhsMode == (int)Isometry      ) ? Isometry : Projective
  };
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 0, RhsCols>
{
  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    return T.matrix() * other;
  }
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 1, RhsCols>
{
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    OtherCols = MatrixType::ColsAtCompileTime
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==HDim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    typedef Block<ResultType, Dim, OtherCols, int(MatrixType::RowsAtCompileTime)==Dim> TopLeftLhs;

    ResultType res(other.rows(),other.cols());
    TopLeftLhs(res, 0, 0, Dim, other.cols()).noalias() = T.affine() * other;
    res.row(OtherRows-1) = other.row(OtherRows-1);

    return res;
  }
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 2, RhsCols>
{
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    OtherCols = MatrixType::ColsAtCompileTime
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==Dim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    typedef Block<ResultType, Dim, OtherCols, true> TopLeftLhs;
    ResultType res(Replicate<typename TransformType::ConstTranslationPart, 1, OtherCols>(T.translation(),1,other.cols()));
    TopLeftLhs(res, 0, 0, Dim, other.cols()).noalias() += T.linear() * other;

    return res;
  }
};

template< typename TransformType, typename MatrixType >
struct transform_right_product_impl< TransformType, MatrixType, 2, 1> // rhs is a vector of size Dim
{
  typedef typename TransformType::MatrixType TransformMatrix;
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    WorkingRows = EIGEN_PLAIN_ENUM_MIN(TransformMatrix::RowsAtCompileTime,HDim)
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==Dim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    Matrix<typename ResultType::Scalar, Dim+1, 1> rhs;
    rhs.template head<Dim>() = other; rhs[Dim] = typename ResultType::Scalar(1);
    Matrix<typename ResultType::Scalar, WorkingRows, 1> res(T.matrix() * rhs);
    return res.template head<Dim>();
  }
};

/**********************************************************
***   Specializations of operator* with lhs EigenBase   ***
**********************************************************/

// generic HDim x HDim matrix * T => Projective
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, HDim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef Transform<typename Other::Scalar,Dim,Projective,Options> ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  { return ResultType(other * tr.matrix()); }
};

// generic HDim x HDim matrix * AffineCompact => Projective
template<typename Other, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,AffineCompact,Options,Dim,HDim, HDim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,AffineCompact,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef Transform<typename Other::Scalar,Dim,Projective,Options> ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.matrix().noalias() = other.template block<HDim,Dim>(0,0) * tr.matrix();
    res.matrix().col(Dim) += other.col(Dim);
    return res;
  }
};

// affine matrix * T
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, Dim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.affine().noalias() = other * tr.matrix();
    res.matrix().row(Dim) = tr.matrix().row(Dim);
    return res;
  }
};

// affine matrix * AffineCompact
template<typename Other, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,AffineCompact,Options,Dim,HDim, Dim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,AffineCompact,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.matrix().noalias() = other.template block<Dim,Dim>(0,0) * tr.matrix();
    res.translation() += other.col(Dim);
    return res;
  }
};

// linear matrix * T
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, Dim,Dim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other, const TransformType& tr)
  {
    TransformType res;
    if(Mode!=int(AffineCompact))
      res.matrix().row(Dim) = tr.matrix().row(Dim);
    res.matrix().template topRows<Dim>().noalias()
      = other * tr.matrix().template topRows<Dim>();
    return res;
  }
};

/**********************************************************
*** Specializations of operator* with another Transform ***
**********************************************************/

template<typename Scalar, int Dim, int LhsMode, int LhsOptions, int RhsMode, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,LhsMode,LhsOptions>,Transform<Scalar,Dim,RhsMode,RhsOptions>,false >
{
  enum { ResultMode = transform_product_result<LhsMode,RhsMode>::Mode };
  typedef Transform<Scalar,Dim,LhsMode,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,RhsMode,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,ResultMode,LhsOptions> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res;
    res.linear() = lhs.linear() * rhs.linear();
    res.translation() = lhs.linear() * rhs.translation() + lhs.translation();
    res.makeAffine();
    return res;
  }
};

template<typename Scalar, int Dim, int LhsMode, int LhsOptions, int RhsMode, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,LhsMode,LhsOptions>,Transform<Scalar,Dim,RhsMode,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,LhsMode,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,RhsMode,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    return ResultType( lhs.matrix() * rhs.matrix() );
  }
};

template<typename Scalar, int Dim, int LhsOptions, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,AffineCompact,LhsOptions>,Transform<Scalar,Dim,Projective,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,AffineCompact,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,Projective,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res;
    res.matrix().template topRows<Dim>() = lhs.matrix() * rhs.matrix();
    res.matrix().row(Dim) = rhs.matrix().row(Dim);
    return res;
  }
};

template<typename Scalar, int Dim, int LhsOptions, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,Projective,LhsOptions>,Transform<Scalar,Dim,AffineCompact,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,Projective,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,AffineCompact,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res(lhs.matrix().template leftCols<Dim>() * rhs.matrix());
    res.matrix().col(Dim) += lhs.matrix().col(Dim);
    return res;
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRANSFORM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Translation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSLATION_H
#define EIGEN_TRANSLATION_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Translation
  *
  * \brief Represents a translation transformation
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients.
  * \tparam _Dim the  dimension of the space, can be a compile time value or Dynamic
  *
  * \note This class is not aimed to be used to store a translation transformation,
  * but rather to make easier the constructions and updates of Transform objects.
  *
  * \sa class Scaling, class Transform
  */
template<typename _Scalar, int _Dim>
class Translation
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Dim)
  /** dimension of the space */
  enum { Dim = _Dim };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  /** corresponding vector type */
  typedef Matrix<Scalar,Dim,1> VectorType;
  /** corresponding linear transformation matrix type */
  typedef Matrix<Scalar,Dim,Dim> LinearMatrixType;
  /** corresponding affine transformation type */
  typedef Transform<Scalar,Dim,Affine> AffineTransformType;
  /** corresponding isometric transformation type */
  typedef Transform<Scalar,Dim,Isometry> IsometryTransformType;

protected:

  VectorType m_coeffs;

public:

  /** Default constructor without initialization. */
  EIGEN_DEVICE_FUNC Translation() {}
  /**  */
  EIGEN_DEVICE_FUNC inline Translation(const Scalar& sx, const Scalar& sy)
  {
    eigen_assert(Dim==2);
    m_coeffs.x() = sx;
    m_coeffs.y() = sy;
  }
  /**  */
  EIGEN_DEVICE_FUNC inline Translation(const Scalar& sx, const Scalar& sy, const Scalar& sz)
  {
    eigen_assert(Dim==3);
    m_coeffs.x() = sx;
    m_coeffs.y() = sy;
    m_coeffs.z() = sz;
  }
  /** Constructs and initialize the translation transformation from a vector of translation coefficients */
  EIGEN_DEVICE_FUNC explicit inline Translation(const VectorType& vector) : m_coeffs(vector) {}

  /** \brief Returns the x-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar x() const { return m_coeffs.x(); }
  /** \brief Returns the y-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar y() const { return m_coeffs.y(); }
  /** \brief Returns the z-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar z() const { return m_coeffs.z(); }

  /** \brief Returns the x-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& x() { return m_coeffs.x(); }
  /** \brief Returns the y-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& y() { return m_coeffs.y(); }
  /** \brief Returns the z-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& z() { return m_coeffs.z(); }

  EIGEN_DEVICE_FUNC const VectorType& vector() const { return m_coeffs; }
  EIGEN_DEVICE_FUNC VectorType& vector() { return m_coeffs; }

  EIGEN_DEVICE_FUNC const VectorType& translation() const { return m_coeffs; }
  EIGEN_DEVICE_FUNC VectorType& translation() { return m_coeffs; }

  /** Concatenates two translation */
  EIGEN_DEVICE_FUNC inline Translation operator* (const Translation& other) const
  { return Translation(m_coeffs + other.m_coeffs); }

  /** Concatenates a translation and a uniform scaling */
  EIGEN_DEVICE_FUNC inline AffineTransformType operator* (const UniformScaling<Scalar>& other) const;

  /** Concatenates a translation and a linear transformation */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline AffineTransformType operator* (const EigenBase<OtherDerived>& linear) const;

  /** Concatenates a translation and a rotation */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline IsometryTransformType operator*(const RotationBase<Derived,Dim>& r) const
  { return *this * IsometryTransformType(r); }

  /** \returns the concatenation of a linear transformation \a l with the translation \a t */
  // its a nightmare to define a templated friend function outside its declaration
  template<typename OtherDerived> friend
  EIGEN_DEVICE_FUNC inline AffineTransformType operator*(const EigenBase<OtherDerived>& linear, const Translation& t)
  {
    AffineTransformType res;
    res.matrix().setZero();
    res.linear() = linear.derived();
    res.translation() = linear.derived() * t.m_coeffs;
    res.matrix().row(Dim).setZero();
    res(Dim,Dim) = Scalar(1);
    return res;
  }

  /** Concatenates a translation and a transformation */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode> operator* (const Transform<Scalar,Dim,Mode,Options>& t) const
  {
    Transform<Scalar,Dim,Mode> res = t;
    res.pretranslate(m_coeffs);
    return res;
  }

  /** Applies translation to vector */
  template<typename Derived>
  inline typename internal::enable_if<Derived::IsVectorAtCompileTime,VectorType>::type
  operator* (const MatrixBase<Derived>& vec) const
  { return m_coeffs + vec.derived(); }

  /** \returns the inverse translation (opposite) */
  Translation inverse() const { return Translation(-m_coeffs); }

  static const Translation Identity() { return Translation(VectorType::Zero()); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Translation,Translation<NewScalarType,Dim> >::type cast() const
  { return typename internal::cast_return_type<Translation,Translation<NewScalarType,Dim> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Translation(const Translation<OtherScalarType,Dim>& other)
  { m_coeffs = other.vector().template cast<Scalar>(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Translation& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_coeffs.isApprox(other.m_coeffs, prec); }

};

/** \addtogroup Geometry_Module */
//@{
typedef Translation<float, 2> Translation2f;
typedef Translation<double,2> Translation2d;
typedef Translation<float, 3> Translation3f;
typedef Translation<double,3> Translation3d;
//@}

template<typename Scalar, int Dim>
EIGEN_DEVICE_FUNC inline typename Translation<Scalar,Dim>::AffineTransformType
Translation<Scalar,Dim>::operator* (const UniformScaling<Scalar>& other) const
{
  AffineTransformType res;
  res.matrix().setZero();
  res.linear().diagonal().fill(other.factor());
  res.translation() = m_coeffs;
  res(Dim,Dim) = Scalar(1);
  return res;
}

template<typename Scalar, int Dim>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline typename Translation<Scalar,Dim>::AffineTransformType
Translation<Scalar,Dim>::operator* (const EigenBase<OtherDerived>& linear) const
{
  AffineTransformType res;
  res.matrix().setZero();
  res.linear() = linear.derived();
  res.translation() = m_coeffs;
  res.matrix().row(Dim).setZero();
  res(Dim,Dim) = Scalar(1);
  return res;
}

} // end namespace Eigen

#endif // EIGEN_TRANSLATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Umeyama.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMEYAMA_H
#define EIGEN_UMEYAMA_H

// This file requires the user to include 
// * Eigen/Core
// * Eigen/LU 
// * Eigen/SVD
// * Eigen/Array

namespace Eigen { 

#ifndef EIGEN_PARSED_BY_DOXYGEN

// These helpers are required since it allows to use mixed types as parameters
// for the Umeyama. The problem with mixed parameters is that the return type
// cannot trivially be deduced when float and double types are mixed.
namespace internal {

// Compile time return type deduction for different MatrixBase types.
// Different means here different alignment and parameters but the same underlying
// real scalar type.
template<typename MatrixType, typename OtherMatrixType>
struct umeyama_transform_matrix_type
{
  enum {
    MinRowsAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(MatrixType::RowsAtCompileTime, OtherMatrixType::RowsAtCompileTime),

    // When possible we want to choose some small fixed size value since the result
    // is likely to fit on the stack. So here, EIGEN_SIZE_MIN_PREFER_DYNAMIC is not what we want.
    HomogeneousDimension = int(MinRowsAtCompileTime) == Dynamic ? Dynamic : int(MinRowsAtCompileTime)+1
  };

  typedef Matrix<typename traits<MatrixType>::Scalar,
    HomogeneousDimension,
    HomogeneousDimension,
    AutoAlign | (traits<MatrixType>::Flags & RowMajorBit ? RowMajor : ColMajor),
    HomogeneousDimension,
    HomogeneousDimension
  > type;
};

}

#endif

/**
* \geometry_module \ingroup Geometry_Module
*
* \brief Returns the transformation between two point sets.
*
* The algorithm is based on:
* "Least-squares estimation of transformation parameters between two point patterns",
* Shinji Umeyama, PAMI 1991, DOI: 10.1109/34.88573
*
* It estimates parameters \f$ c, \mathbf{R}, \f$ and \f$ \mathbf{t} \f$ such that
* \f{align*}
*   \frac{1}{n} \sum_{i=1}^n \vert\vert y_i - (c\mathbf{R}x_i + \mathbf{t}) \vert\vert_2^2
* \f}
* is minimized.
*
* The algorithm is based on the analysis of the covariance matrix
* \f$ \Sigma_{\mathbf{x}\mathbf{y}} \in \mathbb{R}^{d \times d} \f$
* of the input point sets \f$ \mathbf{x} \f$ and \f$ \mathbf{y} \f$ where 
* \f$d\f$ is corresponding to the dimension (which is typically small).
* The analysis is involving the SVD having a complexity of \f$O(d^3)\f$
* though the actual computational effort lies in the covariance
* matrix computation which has an asymptotic lower bound of \f$O(dm)\f$ when 
* the input point sets have dimension \f$d \times m\f$.
*
* Currently the method is working only for floating point matrices.
*
* \todo Should the return type of umeyama() become a Transform?
*
* \param src Source points \f$ \mathbf{x} = \left( x_1, \hdots, x_n \right) \f$.
* \param dst Destination points \f$ \mathbf{y} = \left( y_1, \hdots, y_n \right) \f$.
* \param with_scaling Sets \f$ c=1 \f$ when <code>false</code> is passed.
* \return The homogeneous transformation 
* \f{align*}
*   T = \begin{bmatrix} c\mathbf{R} & \mathbf{t} \\ \mathbf{0} & 1 \end{bmatrix}
* \f}
* minimizing the residual above. This transformation is always returned as an 
* Eigen::Matrix.
*/
template <typename Derived, typename OtherDerived>
typename internal::umeyama_transform_matrix_type<Derived, OtherDerived>::type
umeyama(const MatrixBase<Derived>& src, const MatrixBase<OtherDerived>& dst, bool with_scaling = true)
{
  typedef typename internal::umeyama_transform_matrix_type<Derived, OtherDerived>::type TransformationMatrixType;
  typedef typename internal::traits<TransformationMatrixType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;

  EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename internal::traits<OtherDerived>::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  enum { Dimension = EIGEN_SIZE_MIN_PREFER_DYNAMIC(Derived::RowsAtCompileTime, OtherDerived::RowsAtCompileTime) };

  typedef Matrix<Scalar, Dimension, 1> VectorType;
  typedef Matrix<Scalar, Dimension, Dimension> MatrixType;
  typedef typename internal::plain_matrix_type_row_major<Derived>::type RowMajorMatrixType;

  const Index m = src.rows(); // dimension
  const Index n = src.cols(); // number of measurements

  // required for demeaning ...
  const RealScalar one_over_n = RealScalar(1) / static_cast<RealScalar>(n);

  // computation of mean
  const VectorType src_mean = src.rowwise().sum() * one_over_n;
  const VectorType dst_mean = dst.rowwise().sum() * one_over_n;

  // demeaning of src and dst points
  const RowMajorMatrixType src_demean = src.colwise() - src_mean;
  const RowMajorMatrixType dst_demean = dst.colwise() - dst_mean;

  // Eq. (36)-(37)
  const Scalar src_var = src_demean.rowwise().squaredNorm().sum() * one_over_n;

  // Eq. (38)
  const MatrixType sigma = one_over_n * dst_demean * src_demean.transpose();

  JacobiSVD<MatrixType> svd(sigma, ComputeFullU | ComputeFullV);

  // Initialize the resulting transformation with an identity matrix...
  TransformationMatrixType Rt = TransformationMatrixType::Identity(m+1,m+1);

  // Eq. (39)
  VectorType S = VectorType::Ones(m);

  if  ( svd.matrixU().determinant() * svd.matrixV().determinant() < 0 )
    S(m-1) = -1;

  // Eq. (40) and (43)
  Rt.block(0,0,m,m).noalias() = svd.matrixU() * S.asDiagonal() * svd.matrixV().transpose();

  if (with_scaling)
  {
    // Eq. (42)
    const Scalar c = Scalar(1)/src_var * svd.singularValues().dot(S);

    // Eq. (41)
    Rt.col(m).head(m) = dst_mean;
    Rt.col(m).head(m).noalias() -= c*Rt.topLeftCorner(m,m)*src_mean;
    Rt.block(0,0,m,m) *= c;
  }
  else
  {
    Rt.col(m).head(m) = dst_mean;
    Rt.col(m).head(m).noalias() -= Rt.topLeftCorner(m,m)*src_mean;
  }

  return Rt;
}

} // end namespace Eigen

#endif // EIGEN_UMEYAMA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/arch/Geometry_SIMD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Rohit Garg <rpg.314@gmail.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GEOMETRY_SIMD_H
#define EIGEN_GEOMETRY_SIMD_H

namespace Eigen { 

namespace internal {

template<class Derived, class OtherDerived>
struct quat_product<Architecture::Target, Derived, OtherDerived, float>
{
  enum {
    AAlignment = traits<Derived>::Alignment,
    BAlignment = traits<OtherDerived>::Alignment,
    ResAlignment = traits<Quaternion<float> >::Alignment
  };
  static inline Quaternion<float> run(const QuaternionBase<Derived>& _a, const QuaternionBase<OtherDerived>& _b)
  {
    evaluator<typename Derived::Coefficients> ae(_a.coeffs());
    evaluator<typename OtherDerived::Coefficients> be(_b.coeffs());
    Quaternion<float> res;
    const float neg_zero = numext::bit_cast<float>(0x80000000u);
    const float arr[4] = {0.f, 0.f, 0.f, neg_zero};
    const Packet4f mask = ploadu<Packet4f>(arr);
    Packet4f a = ae.template packet<AAlignment,Packet4f>(0);
    Packet4f b = be.template packet<BAlignment,Packet4f>(0);
    Packet4f s1 = pmul(vec4f_swizzle1(a,1,2,0,2),vec4f_swizzle1(b,2,0,1,2));
    Packet4f s2 = pmul(vec4f_swizzle1(a,3,3,3,1),vec4f_swizzle1(b,0,1,2,1));
    pstoret<float,Packet4f,ResAlignment>(
              &res.x(),
              padd(psub(pmul(a,vec4f_swizzle1(b,3,3,3,3)),
                                    pmul(vec4f_swizzle1(a,2,0,1,0),
                                               vec4f_swizzle1(b,1,2,0,0))),
                         pxor(mask,padd(s1,s2))));
    
    return res;
  }
};

template<class Derived>
struct quat_conj<Architecture::Target, Derived, float>
{
  enum {
    ResAlignment = traits<Quaternion<float> >::Alignment
  };
  static inline Quaternion<float> run(const QuaternionBase<Derived>& q)
  {
    evaluator<typename Derived::Coefficients> qe(q.coeffs());
    Quaternion<float> res;
    const float neg_zero = numext::bit_cast<float>(0x80000000u);
    const float arr[4] = {neg_zero, neg_zero, neg_zero,0.f};
    const Packet4f mask = ploadu<Packet4f>(arr);
    pstoret<float,Packet4f,ResAlignment>(&res.x(), pxor(mask, qe.template packet<traits<Derived>::Alignment,Packet4f>(0)));
    return res;
  }
};


template<typename VectorLhs,typename VectorRhs>
struct cross3_impl<Architecture::Target,VectorLhs,VectorRhs,float,true>
{
  enum {
    ResAlignment = traits<typename plain_matrix_type<VectorLhs>::type>::Alignment
  };
  static inline typename plain_matrix_type<VectorLhs>::type
  run(const VectorLhs& lhs, const VectorRhs& rhs)
  {
    evaluator<VectorLhs> lhs_eval(lhs);
    evaluator<VectorRhs> rhs_eval(rhs);
    Packet4f a = lhs_eval.template packet<traits<VectorLhs>::Alignment,Packet4f>(0);
    Packet4f b = rhs_eval.template packet<traits<VectorRhs>::Alignment,Packet4f>(0);
    Packet4f mul1 = pmul(vec4f_swizzle1(a,1,2,0,3),vec4f_swizzle1(b,2,0,1,3));
    Packet4f mul2 = pmul(vec4f_swizzle1(a,2,0,1,3),vec4f_swizzle1(b,1,2,0,3));
    typename plain_matrix_type<VectorLhs>::type res;
    pstoret<float,Packet4f,ResAlignment>(&res.x(),psub(mul1,mul2));
    return res;
  }
};



#if (defined EIGEN_VECTORIZE_SSE) || (EIGEN_ARCH_ARM64)

template<class Derived, class OtherDerived>
struct quat_product<Architecture::Target, Derived, OtherDerived, double>
{
  enum {
    BAlignment = traits<OtherDerived>::Alignment,
    ResAlignment = traits<Quaternion<double> >::Alignment
  };

  static inline Quaternion<double> run(const QuaternionBase<Derived>& _a, const QuaternionBase<OtherDerived>& _b)
  {
  Quaternion<double> res;

  evaluator<typename Derived::Coefficients> ae(_a.coeffs());
  evaluator<typename OtherDerived::Coefficients> be(_b.coeffs());

  const double* a = _a.coeffs().data();
  Packet2d b_xy = be.template packet<BAlignment,Packet2d>(0);
  Packet2d b_zw = be.template packet<BAlignment,Packet2d>(2);
  Packet2d a_xx = pset1<Packet2d>(a[0]);
  Packet2d a_yy = pset1<Packet2d>(a[1]);
  Packet2d a_zz = pset1<Packet2d>(a[2]);
  Packet2d a_ww = pset1<Packet2d>(a[3]);

  // two temporaries:
  Packet2d t1, t2;

  /*
   * t1 = ww*xy + yy*zw
   * t2 = zz*xy - xx*zw
   * res.xy = t1 +/- swap(t2)
   */
  t1 = padd(pmul(a_ww, b_xy), pmul(a_yy, b_zw));
  t2 = psub(pmul(a_zz, b_xy), pmul(a_xx, b_zw));
  pstoret<double,Packet2d,ResAlignment>(&res.x(), paddsub(t1, preverse(t2)));
  
  /*
   * t1 = ww*zw - yy*xy
   * t2 = zz*zw + xx*xy
   * res.zw = t1 -/+ swap(t2) = swap( swap(t1) +/- t2)
   */
  t1 = psub(pmul(a_ww, b_zw), pmul(a_yy, b_xy));
  t2 = padd(pmul(a_zz, b_zw), pmul(a_xx, b_xy));
  pstoret<double,Packet2d,ResAlignment>(&res.z(), preverse(paddsub(preverse(t1), t2)));

  return res;
}
};

template<class Derived>
struct quat_conj<Architecture::Target, Derived, double>
{
  enum {
    ResAlignment = traits<Quaternion<double> >::Alignment
  };
  static inline Quaternion<double> run(const QuaternionBase<Derived>& q)
  {
    evaluator<typename Derived::Coefficients> qe(q.coeffs());
    Quaternion<double> res;
    const double neg_zero = numext::bit_cast<double>(0x8000000000000000ull);
    const double arr1[2] = {neg_zero, neg_zero};
    const double arr2[2] = {neg_zero,  0.0};
    const Packet2d mask0 = ploadu<Packet2d>(arr1);
    const Packet2d mask2 = ploadu<Packet2d>(arr2);
    pstoret<double,Packet2d,ResAlignment>(&res.x(), pxor(mask0, qe.template packet<traits<Derived>::Alignment,Packet2d>(0)));
    pstoret<double,Packet2d,ResAlignment>(&res.z(), pxor(mask2, qe.template packet<traits<Derived>::Alignment,Packet2d>(2)));
    return res;
  }
};

#endif // end EIGEN_VECTORIZE_SSE_OR_EIGEN_ARCH_ARM64

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GEOMETRY_SIMD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Householder/BlockHouseholder.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Vincent Lejeune
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLOCK_HOUSEHOLDER_H
#define EIGEN_BLOCK_HOUSEHOLDER_H

// This file contains some helper function to deal with block householder reflectors

namespace Eigen { 

namespace internal {
  
/** \internal */
// template<typename TriangularFactorType,typename VectorsType,typename CoeffsType>
// void make_block_householder_triangular_factor(TriangularFactorType& triFactor, const VectorsType& vectors, const CoeffsType& hCoeffs)
// {
//   typedef typename VectorsType::Scalar Scalar;
//   const Index nbVecs = vectors.cols();
//   eigen_assert(triFactor.rows() == nbVecs && triFactor.cols() == nbVecs && vectors.rows()>=nbVecs);
// 
//   for(Index i = 0; i < nbVecs; i++)
//   {
//     Index rs = vectors.rows() - i;
//     // Warning, note that hCoeffs may alias with vectors.
//     // It is then necessary to copy it before modifying vectors(i,i). 
//     typename CoeffsType::Scalar h = hCoeffs(i);
//     // This hack permits to pass trough nested Block<> and Transpose<> expressions.
//     Scalar *Vii_ptr = const_cast<Scalar*>(vectors.data() + vectors.outerStride()*i + vectors.innerStride()*i);
//     Scalar Vii = *Vii_ptr;
//     *Vii_ptr = Scalar(1);
//     triFactor.col(i).head(i).noalias() = -h * vectors.block(i, 0, rs, i).adjoint()
//                                        * vectors.col(i).tail(rs);
//     *Vii_ptr = Vii;
//     // FIXME add .noalias() once the triangular product can work inplace
//     triFactor.col(i).head(i) = triFactor.block(0,0,i,i).template triangularView<Upper>()
//                              * triFactor.col(i).head(i);
//     triFactor(i,i) = hCoeffs(i);
//   }
// }

/** \internal */
// This variant avoid modifications in vectors
template<typename TriangularFactorType,typename VectorsType,typename CoeffsType>
void make_block_householder_triangular_factor(TriangularFactorType& triFactor, const VectorsType& vectors, const CoeffsType& hCoeffs)
{
  const Index nbVecs = vectors.cols();
  eigen_assert(triFactor.rows() == nbVecs && triFactor.cols() == nbVecs && vectors.rows()>=nbVecs);

  for(Index i = nbVecs-1; i >=0 ; --i)
  {
    Index rs = vectors.rows() - i - 1;
    Index rt = nbVecs-i-1;

    if(rt>0)
    {
      triFactor.row(i).tail(rt).noalias() = -hCoeffs(i) * vectors.col(i).tail(rs).adjoint()
                                                        * vectors.bottomRightCorner(rs, rt).template triangularView<UnitLower>();
            
      // FIXME use the following line with .noalias() once the triangular product can work inplace
      // triFactor.row(i).tail(rt) = triFactor.row(i).tail(rt) * triFactor.bottomRightCorner(rt,rt).template triangularView<Upper>();
      for(Index j=nbVecs-1; j>i; --j)
      {
        typename TriangularFactorType::Scalar z = triFactor(i,j);
        triFactor(i,j) = z * triFactor(j,j);
        if(nbVecs-j-1>0)
          triFactor.row(i).tail(nbVecs-j-1) += z * triFactor.row(j).tail(nbVecs-j-1);
      }
      
    }
    triFactor(i,i) = hCoeffs(i);
  }
}

/** \internal
  * if forward then perform   mat = H0 * H1 * H2 * mat
  * otherwise perform         mat = H2 * H1 * H0 * mat
  */
template<typename MatrixType,typename VectorsType,typename CoeffsType>
void apply_block_householder_on_the_left(MatrixType& mat, const VectorsType& vectors, const CoeffsType& hCoeffs, bool forward)
{
  enum { TFactorSize = MatrixType::ColsAtCompileTime };
  Index nbVecs = vectors.cols();
  Matrix<typename MatrixType::Scalar, TFactorSize, TFactorSize, RowMajor> T(nbVecs,nbVecs);
  
  if(forward) make_block_householder_triangular_factor(T, vectors, hCoeffs);
  else        make_block_householder_triangular_factor(T, vectors, hCoeffs.conjugate());  
  const TriangularView<const VectorsType, UnitLower> V(vectors);

  // A -= V T V^* A
  Matrix<typename MatrixType::Scalar,VectorsType::ColsAtCompileTime,MatrixType::ColsAtCompileTime,
         (VectorsType::MaxColsAtCompileTime==1 && MatrixType::MaxColsAtCompileTime!=1)?RowMajor:ColMajor,
         VectorsType::MaxColsAtCompileTime,MatrixType::MaxColsAtCompileTime> tmp = V.adjoint() * mat;
  // FIXME add .noalias() once the triangular product can work inplace
  if(forward) tmp = T.template triangularView<Upper>()           * tmp;
  else        tmp = T.template triangularView<Upper>().adjoint() * tmp;
  mat.noalias() -= V * tmp;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLOCK_HOUSEHOLDER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Householder/Householder.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_H
#define EIGEN_HOUSEHOLDER_H

namespace Eigen { 

namespace internal {
template<int n> struct decrement_size
{
  enum {
    ret = n==Dynamic ? n : n-1
  };
};
}

/** Computes the elementary reflector H such that:
  * \f$ H *this = [ beta 0 ... 0]^T \f$
  * where the transformation H is:
  * \f$ H = I - tau v v^*\f$
  * and the vector v is:
  * \f$ v^T = [1 essential^T] \f$
  *
  * The essential part of the vector \c v is stored in *this.
  * 
  * On output:
  * \param tau the scaling factor of the Householder transformation
  * \param beta the result of H * \c *this
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::applyHouseholderOnTheLeft(),
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::makeHouseholderInPlace(Scalar& tau, RealScalar& beta)
{
  VectorBlock<Derived, internal::decrement_size<Base::SizeAtCompileTime>::ret> essentialPart(derived(), 1, size()-1);
  makeHouseholder(essentialPart, tau, beta);
}

/** Computes the elementary reflector H such that:
  * \f$ H *this = [ beta 0 ... 0]^T \f$
  * where the transformation H is:
  * \f$ H = I - tau v v^*\f$
  * and the vector v is:
  * \f$ v^T = [1 essential^T] \f$
  *
  * On output:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param beta the result of H * \c *this
  *
  * \sa MatrixBase::makeHouseholderInPlace(), MatrixBase::applyHouseholderOnTheLeft(),
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::makeHouseholder(
  EssentialPart& essential,
  Scalar& tau,
  RealScalar& beta) const
{
  using std::sqrt;
  using numext::conj;
  
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(EssentialPart)
  VectorBlock<const Derived, EssentialPart::SizeAtCompileTime> tail(derived(), 1, size()-1);
  
  RealScalar tailSqNorm = size()==1 ? RealScalar(0) : tail.squaredNorm();
  Scalar c0 = coeff(0);
  const RealScalar tol = (std::numeric_limits<RealScalar>::min)();

  if(tailSqNorm <= tol && numext::abs2(numext::imag(c0))<=tol)
  {
    tau = RealScalar(0);
    beta = numext::real(c0);
    essential.setZero();
  }
  else
  {
    beta = sqrt(numext::abs2(c0) + tailSqNorm);
    if (numext::real(c0)>=RealScalar(0))
      beta = -beta;
    essential = tail / (c0 - beta);
    tau = conj((beta - c0) / beta);
  }
}

/** Apply the elementary reflector H given by
  * \f$ H = I - tau v v^*\f$
  * with
  * \f$ v^T = [1 essential^T] \f$
  * from the left to a vector or matrix.
  *
  * On input:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param workspace a pointer to working space with at least
  *                  this->cols() entries
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::makeHouseholderInPlace(), 
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::applyHouseholderOnTheLeft(
  const EssentialPart& essential,
  const Scalar& tau,
  Scalar* workspace)
{
  if(rows() == 1)
  {
    *this *= Scalar(1)-tau;
  }
  else if(tau!=Scalar(0))
  {
    Map<typename internal::plain_row_type<PlainObject>::type> tmp(workspace,cols());
    Block<Derived, EssentialPart::SizeAtCompileTime, Derived::ColsAtCompileTime> bottom(derived(), 1, 0, rows()-1, cols());
    tmp.noalias() = essential.adjoint() * bottom;
    tmp += this->row(0);
    this->row(0) -= tau * tmp;
    bottom.noalias() -= tau * essential * tmp;
  }
}

/** Apply the elementary reflector H given by
  * \f$ H = I - tau v v^*\f$
  * with
  * \f$ v^T = [1 essential^T] \f$
  * from the right to a vector or matrix.
  *
  * On input:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param workspace a pointer to working space with at least
  *                  this->rows() entries
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::makeHouseholderInPlace(), 
  *     MatrixBase::applyHouseholderOnTheLeft()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::applyHouseholderOnTheRight(
  const EssentialPart& essential,
  const Scalar& tau,
  Scalar* workspace)
{
  if(cols() == 1)
  {
    *this *= Scalar(1)-tau;
  }
  else if(tau!=Scalar(0))
  {
    Map<typename internal::plain_col_type<PlainObject>::type> tmp(workspace,rows());
    Block<Derived, Derived::RowsAtCompileTime, EssentialPart::SizeAtCompileTime> right(derived(), 0, 1, rows(), cols()-1);
    tmp.noalias() = right * essential;
    tmp += this->col(0);
    this->col(0) -= tau * tmp;
    right.noalias() -= tau * tmp * essential.adjoint();
  }
}

} // end namespace Eigen

#endif // EIGEN_HOUSEHOLDER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Householder/HouseholderSequence.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_SEQUENCE_H
#define EIGEN_HOUSEHOLDER_SEQUENCE_H

namespace Eigen {

/** \ingroup Householder_Module
  * \householder_module
  * \class HouseholderSequence
  * \brief Sequence of Householder reflections acting on subspaces with decreasing size
  * \tparam VectorsType type of matrix containing the Householder vectors
  * \tparam CoeffsType  type of vector containing the Householder coefficients
  * \tparam Side        either OnTheLeft (the default) or OnTheRight
  *
  * This class represents a product sequence of Householder reflections where the first Householder reflection
  * acts on the whole space, the second Householder reflection leaves the one-dimensional subspace spanned by
  * the first unit vector invariant, the third Householder reflection leaves the two-dimensional subspace
  * spanned by the first two unit vectors invariant, and so on up to the last reflection which leaves all but
  * one dimensions invariant and acts only on the last dimension. Such sequences of Householder reflections
  * are used in several algorithms to zero out certain parts of a matrix. Indeed, the methods
  * HessenbergDecomposition::matrixQ(), Tridiagonalization::matrixQ(), HouseholderQR::householderQ(),
  * and ColPivHouseholderQR::householderQ() all return a %HouseholderSequence.
  *
  * More precisely, the class %HouseholderSequence represents an \f$ n \times n \f$ matrix \f$ H \f$ of the
  * form \f$ H = \prod_{i=0}^{n-1} H_i \f$ where the i-th Householder reflection is \f$ H_i = I - h_i v_i
  * v_i^* \f$. The i-th Householder coefficient \f$ h_i \f$ is a scalar and the i-th Householder vector \f$
  * v_i \f$ is a vector of the form
  * \f[
  * v_i = [\underbrace{0, \ldots, 0}_{i-1\mbox{ zeros}}, 1, \underbrace{*, \ldots,*}_{n-i\mbox{ arbitrary entries}} ].
  * \f]
  * The last \f$ n-i \f$ entries of \f$ v_i \f$ are called the essential part of the Householder vector.
  *
  * Typical usages are listed below, where H is a HouseholderSequence:
  * \code
  * A.applyOnTheRight(H);             // A = A * H
  * A.applyOnTheLeft(H);              // A = H * A
  * A.applyOnTheRight(H.adjoint());   // A = A * H^*
  * A.applyOnTheLeft(H.adjoint());    // A = H^* * A
  * MatrixXd Q = H;                   // conversion to a dense matrix
  * \endcode
  * In addition to the adjoint, you can also apply the inverse (=adjoint), the transpose, and the conjugate operators.
  *
  * See the documentation for HouseholderSequence(const VectorsType&, const CoeffsType&) for an example.
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */

namespace internal {

template<typename VectorsType, typename CoeffsType, int Side>
struct traits<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
  typedef typename VectorsType::Scalar Scalar;
  typedef typename VectorsType::StorageIndex StorageIndex;
  typedef typename VectorsType::StorageKind StorageKind;
  enum {
    RowsAtCompileTime = Side==OnTheLeft ? traits<VectorsType>::RowsAtCompileTime
                                        : traits<VectorsType>::ColsAtCompileTime,
    ColsAtCompileTime = RowsAtCompileTime,
    MaxRowsAtCompileTime = Side==OnTheLeft ? traits<VectorsType>::MaxRowsAtCompileTime
                                           : traits<VectorsType>::MaxColsAtCompileTime,
    MaxColsAtCompileTime = MaxRowsAtCompileTime,
    Flags = 0
  };
};

struct HouseholderSequenceShape {};

template<typename VectorsType, typename CoeffsType, int Side>
struct evaluator_traits<HouseholderSequence<VectorsType,CoeffsType,Side> >
  : public evaluator_traits_base<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
  typedef HouseholderSequenceShape Shape;
};

template<typename VectorsType, typename CoeffsType, int Side>
struct hseq_side_dependent_impl
{
  typedef Block<const VectorsType, Dynamic, 1> EssentialVectorType;
  typedef HouseholderSequence<VectorsType, CoeffsType, OnTheLeft> HouseholderSequenceType;
  static EIGEN_DEVICE_FUNC inline const EssentialVectorType essentialVector(const HouseholderSequenceType& h, Index k)
  {
    Index start = k+1+h.m_shift;
    return Block<const VectorsType,Dynamic,1>(h.m_vectors, start, k, h.rows()-start, 1);
  }
};

template<typename VectorsType, typename CoeffsType>
struct hseq_side_dependent_impl<VectorsType, CoeffsType, OnTheRight>
{
  typedef Transpose<Block<const VectorsType, 1, Dynamic> > EssentialVectorType;
  typedef HouseholderSequence<VectorsType, CoeffsType, OnTheRight> HouseholderSequenceType;
  static inline const EssentialVectorType essentialVector(const HouseholderSequenceType& h, Index k)
  {
    Index start = k+1+h.m_shift;
    return Block<const VectorsType,1,Dynamic>(h.m_vectors, k, start, 1, h.rows()-start).transpose();
  }
};

template<typename OtherScalarType, typename MatrixType> struct matrix_type_times_scalar_type
{
  typedef typename ScalarBinaryOpTraits<OtherScalarType, typename MatrixType::Scalar>::ReturnType
    ResultScalar;
  typedef Matrix<ResultScalar, MatrixType::RowsAtCompileTime, MatrixType::ColsAtCompileTime,
                 0, MatrixType::MaxRowsAtCompileTime, MatrixType::MaxColsAtCompileTime> Type;
};

} // end namespace internal

template<typename VectorsType, typename CoeffsType, int Side> class HouseholderSequence
  : public EigenBase<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
    typedef typename internal::hseq_side_dependent_impl<VectorsType,CoeffsType,Side>::EssentialVectorType EssentialVectorType;

  public:
    enum {
      RowsAtCompileTime = internal::traits<HouseholderSequence>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<HouseholderSequence>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<HouseholderSequence>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<HouseholderSequence>::MaxColsAtCompileTime
    };
    typedef typename internal::traits<HouseholderSequence>::Scalar Scalar;

    typedef HouseholderSequence<
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename VectorsType::ConjugateReturnType>::type,
        VectorsType>::type,
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename CoeffsType::ConjugateReturnType>::type,
        CoeffsType>::type,
      Side
    > ConjugateReturnType;

    typedef HouseholderSequence<
      VectorsType,
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename CoeffsType::ConjugateReturnType>::type,
        CoeffsType>::type,
      Side
    > AdjointReturnType;

    typedef HouseholderSequence<
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename VectorsType::ConjugateReturnType>::type,
        VectorsType>::type,
      CoeffsType,
      Side
    > TransposeReturnType;

    typedef HouseholderSequence<
      typename internal::add_const<VectorsType>::type,
      typename internal::add_const<CoeffsType>::type,
      Side
    > ConstHouseholderSequence;

    /** \brief Constructor.
      * \param[in]  v      %Matrix containing the essential parts of the Householder vectors
      * \param[in]  h      Vector containing the Householder coefficients
      *
      * Constructs the Householder sequence with coefficients given by \p h and vectors given by \p v. The
      * i-th Householder coefficient \f$ h_i \f$ is given by \p h(i) and the essential part of the i-th
      * Householder vector \f$ v_i \f$ is given by \p v(k,i) with \p k > \p i (the subdiagonal part of the
      * i-th column). If \p v has fewer columns than rows, then the Householder sequence contains as many
      * Householder reflections as there are columns.
      *
      * \note The %HouseholderSequence object stores \p v and \p h by reference.
      *
      * Example: \include HouseholderSequence_HouseholderSequence.cpp
      * Output: \verbinclude HouseholderSequence_HouseholderSequence.out
      *
      * \sa setLength(), setShift()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence(const VectorsType& v, const CoeffsType& h)
      : m_vectors(v), m_coeffs(h), m_reverse(false), m_length(v.diagonalSize()),
        m_shift(0)
    {
    }

    /** \brief Copy constructor. */
    EIGEN_DEVICE_FUNC
    HouseholderSequence(const HouseholderSequence& other)
      : m_vectors(other.m_vectors),
        m_coeffs(other.m_coeffs),
        m_reverse(other.m_reverse),
        m_length(other.m_length),
        m_shift(other.m_shift)
    {
    }

    /** \brief Number of rows of transformation viewed as a matrix.
      * \returns Number of rows
      * \details This equals the dimension of the space that the transformation acts on.
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return Side==OnTheLeft ? m_vectors.rows() : m_vectors.cols(); }

    /** \brief Number of columns of transformation viewed as a matrix.
      * \returns Number of columns
      * \details This equals the dimension of the space that the transformation acts on.
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return rows(); }

    /** \brief Essential part of a Householder vector.
      * \param[in]  k  Index of Householder reflection
      * \returns    Vector containing non-trivial entries of k-th Householder vector
      *
      * This function returns the essential part of the Householder vector \f$ v_i \f$. This is a vector of
      * length \f$ n-i \f$ containing the last \f$ n-i \f$ entries of the vector
      * \f[
      * v_i = [\underbrace{0, \ldots, 0}_{i-1\mbox{ zeros}}, 1, \underbrace{*, \ldots,*}_{n-i\mbox{ arbitrary entries}} ].
      * \f]
      * The index \f$ i \f$ equals \p k + shift(), corresponding to the k-th column of the matrix \p v
      * passed to the constructor.
      *
      * \sa setShift(), shift()
      */
    EIGEN_DEVICE_FUNC
    const EssentialVectorType essentialVector(Index k) const
    {
      eigen_assert(k >= 0 && k < m_length);
      return internal::hseq_side_dependent_impl<VectorsType,CoeffsType,Side>::essentialVector(*this, k);
    }

    /** \brief %Transpose of the Householder sequence. */
    TransposeReturnType transpose() const
    {
      return TransposeReturnType(m_vectors.conjugate(), m_coeffs)
              .setReverseFlag(!m_reverse)
              .setLength(m_length)
              .setShift(m_shift);
    }

    /** \brief Complex conjugate of the Householder sequence. */
    ConjugateReturnType conjugate() const
    {
      return ConjugateReturnType(m_vectors.conjugate(), m_coeffs.conjugate())
             .setReverseFlag(m_reverse)
             .setLength(m_length)
             .setShift(m_shift);
    }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstHouseholderSequence>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstHouseholderSequence>::type ReturnType;
      return ReturnType(m_vectors.template conjugateIf<Cond>(), m_coeffs.template conjugateIf<Cond>());
    }

    /** \brief Adjoint (conjugate transpose) of the Householder sequence. */
    AdjointReturnType adjoint() const
    {
      return AdjointReturnType(m_vectors, m_coeffs.conjugate())
              .setReverseFlag(!m_reverse)
              .setLength(m_length)
              .setShift(m_shift);
    }

    /** \brief Inverse of the Householder sequence (equals the adjoint). */
    AdjointReturnType inverse() const { return adjoint(); }

    /** \internal */
    template<typename DestType>
    inline EIGEN_DEVICE_FUNC
    void evalTo(DestType& dst) const
    {
      Matrix<Scalar, DestType::RowsAtCompileTime, 1,
             AutoAlign|ColMajor, DestType::MaxRowsAtCompileTime, 1> workspace(rows());
      evalTo(dst, workspace);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    EIGEN_DEVICE_FUNC
    void evalTo(Dest& dst, Workspace& workspace) const
    {
      workspace.resize(rows());
      Index vecs = m_length;
      if(internal::is_same_dense(dst,m_vectors))
      {
        // in-place
        dst.diagonal().setOnes();
        dst.template triangularView<StrictlyUpper>().setZero();
        for(Index k = vecs-1; k >= 0; --k)
        {
          Index cornerSize = rows() - k - m_shift;
          if(m_reverse)
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheRight(essentialVector(k), m_coeffs.coeff(k), workspace.data());
          else
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheLeft(essentialVector(k), m_coeffs.coeff(k), workspace.data());

          // clear the off diagonal vector
          dst.col(k).tail(rows()-k-1).setZero();
        }
        // clear the remaining columns if needed
        for(Index k = 0; k<cols()-vecs ; ++k)
          dst.col(k).tail(rows()-k-1).setZero();
      }
      else if(m_length>BlockSize)
      {
        dst.setIdentity(rows(), rows());
        if(m_reverse)
          applyThisOnTheLeft(dst,workspace,true);
        else
          applyThisOnTheLeft(dst,workspace,true);
      }
      else
      {
        dst.setIdentity(rows(), rows());
        for(Index k = vecs-1; k >= 0; --k)
        {
          Index cornerSize = rows() - k - m_shift;
          if(m_reverse)
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheRight(essentialVector(k), m_coeffs.coeff(k), workspace.data());
          else
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheLeft(essentialVector(k), m_coeffs.coeff(k), workspace.data());
        }
      }
    }

    /** \internal */
    template<typename Dest> inline void applyThisOnTheRight(Dest& dst) const
    {
      Matrix<Scalar,1,Dest::RowsAtCompileTime,RowMajor,1,Dest::MaxRowsAtCompileTime> workspace(dst.rows());
      applyThisOnTheRight(dst, workspace);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    inline void applyThisOnTheRight(Dest& dst, Workspace& workspace) const
    {
      workspace.resize(dst.rows());
      for(Index k = 0; k < m_length; ++k)
      {
        Index actual_k = m_reverse ? m_length-k-1 : k;
        dst.rightCols(rows()-m_shift-actual_k)
           .applyHouseholderOnTheRight(essentialVector(actual_k), m_coeffs.coeff(actual_k), workspace.data());
      }
    }

    /** \internal */
    template<typename Dest> inline void applyThisOnTheLeft(Dest& dst, bool inputIsIdentity = false) const
    {
      Matrix<Scalar,1,Dest::ColsAtCompileTime,RowMajor,1,Dest::MaxColsAtCompileTime> workspace;
      applyThisOnTheLeft(dst, workspace, inputIsIdentity);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    inline void applyThisOnTheLeft(Dest& dst, Workspace& workspace, bool inputIsIdentity = false) const
    {
      if(inputIsIdentity && m_reverse)
        inputIsIdentity = false;
      // if the entries are large enough, then apply the reflectors by block
      if(m_length>=BlockSize && dst.cols()>1)
      {
        // Make sure we have at least 2 useful blocks, otherwise it is point-less:
        Index blockSize = m_length<Index(2*BlockSize) ? (m_length+1)/2 : Index(BlockSize);
        for(Index i = 0; i < m_length; i+=blockSize)
        {
          Index end = m_reverse ? (std::min)(m_length,i+blockSize) : m_length-i;
          Index k = m_reverse ? i : (std::max)(Index(0),end-blockSize);
          Index bs = end-k;
          Index start = k + m_shift;

          typedef Block<typename internal::remove_all<VectorsType>::type,Dynamic,Dynamic> SubVectorsType;
          SubVectorsType sub_vecs1(m_vectors.const_cast_derived(), Side==OnTheRight ? k : start,
                                                                   Side==OnTheRight ? start : k,
                                                                   Side==OnTheRight ? bs : m_vectors.rows()-start,
                                                                   Side==OnTheRight ? m_vectors.cols()-start : bs);
          typename internal::conditional<Side==OnTheRight, Transpose<SubVectorsType>, SubVectorsType&>::type sub_vecs(sub_vecs1);

          Index dstStart = dst.rows()-rows()+m_shift+k;
          Index dstRows  = rows()-m_shift-k;
          Block<Dest,Dynamic,Dynamic> sub_dst(dst,
                                              dstStart,
                                              inputIsIdentity ? dstStart : 0,
                                              dstRows,
                                              inputIsIdentity ? dstRows : dst.cols());
          apply_block_householder_on_the_left(sub_dst, sub_vecs, m_coeffs.segment(k, bs), !m_reverse);
        }
      }
      else
      {
        workspace.resize(dst.cols());
        for(Index k = 0; k < m_length; ++k)
        {
          Index actual_k = m_reverse ? k : m_length-k-1;
          Index dstStart = rows()-m_shift-actual_k;
          dst.bottomRightCorner(dstStart, inputIsIdentity ? dstStart : dst.cols())
            .applyHouseholderOnTheLeft(essentialVector(actual_k), m_coeffs.coeff(actual_k), workspace.data());
        }
      }
    }

    /** \brief Computes the product of a Householder sequence with a matrix.
      * \param[in]  other  %Matrix being multiplied.
      * \returns    Expression object representing the product.
      *
      * This function computes \f$ HM \f$ where \f$ H \f$ is the Householder sequence represented by \p *this
      * and \f$ M \f$ is the matrix \p other.
      */
    template<typename OtherDerived>
    typename internal::matrix_type_times_scalar_type<Scalar, OtherDerived>::Type operator*(const MatrixBase<OtherDerived>& other) const
    {
      typename internal::matrix_type_times_scalar_type<Scalar, OtherDerived>::Type
        res(other.template cast<typename internal::matrix_type_times_scalar_type<Scalar,OtherDerived>::ResultScalar>());
      applyThisOnTheLeft(res, internal::is_identity<OtherDerived>::value && res.rows()==res.cols());
      return res;
    }

    template<typename _VectorsType, typename _CoeffsType, int _Side> friend struct internal::hseq_side_dependent_impl;

    /** \brief Sets the length of the Householder sequence.
      * \param [in]  length  New value for the length.
      *
      * By default, the length \f$ n \f$ of the Householder sequence \f$ H = H_0 H_1 \ldots H_{n-1} \f$ is set
      * to the number of columns of the matrix \p v passed to the constructor, or the number of rows if that
      * is smaller. After this function is called, the length equals \p length.
      *
      * \sa length()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence& setLength(Index length)
    {
      m_length = length;
      return *this;
    }

    /** \brief Sets the shift of the Householder sequence.
      * \param [in]  shift  New value for the shift.
      *
      * By default, a %HouseholderSequence object represents \f$ H = H_0 H_1 \ldots H_{n-1} \f$ and the i-th
      * column of the matrix \p v passed to the constructor corresponds to the i-th Householder
      * reflection. After this function is called, the object represents \f$ H = H_{\mathrm{shift}}
      * H_{\mathrm{shift}+1} \ldots H_{n-1} \f$ and the i-th column of \p v corresponds to the (shift+i)-th
      * Householder reflection.
      *
      * \sa shift()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence& setShift(Index shift)
    {
      m_shift = shift;
      return *this;
    }

    EIGEN_DEVICE_FUNC
    Index length() const { return m_length; }  /**< \brief Returns the length of the Householder sequence. */

    EIGEN_DEVICE_FUNC
    Index shift() const { return m_shift; }    /**< \brief Returns the shift of the Householder sequence. */

    /* Necessary for .adjoint() and .conjugate() */
    template <typename VectorsType2, typename CoeffsType2, int Side2> friend class HouseholderSequence;

  protected:

    /** \internal
      * \brief Sets the reverse flag.
      * \param [in]  reverse  New value of the reverse flag.
      *
      * By default, the reverse flag is not set. If the reverse flag is set, then this object represents
      * \f$ H^r = H_{n-1} \ldots H_1 H_0 \f$ instead of \f$ H = H_0 H_1 \ldots H_{n-1} \f$.
      * \note For real valued HouseholderSequence this is equivalent to transposing \f$ H \f$.
      *
      * \sa reverseFlag(), transpose(), adjoint()
      */
    HouseholderSequence& setReverseFlag(bool reverse)
    {
      m_reverse = reverse;
      return *this;
    }

    bool reverseFlag() const { return m_reverse; }     /**< \internal \brief Returns the reverse flag. */

    typename VectorsType::Nested m_vectors;
    typename CoeffsType::Nested m_coeffs;
    bool m_reverse;
    Index m_length;
    Index m_shift;
    enum { BlockSize = 48 };
};

/** \brief Computes the product of a matrix with a Householder sequence.
  * \param[in]  other  %Matrix being multiplied.
  * \param[in]  h      %HouseholderSequence being multiplied.
  * \returns    Expression object representing the product.
  *
  * This function computes \f$ MH \f$ where \f$ M \f$ is the matrix \p other and \f$ H \f$ is the
  * Householder sequence represented by \p h.
  */
template<typename OtherDerived, typename VectorsType, typename CoeffsType, int Side>
typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::Type operator*(const MatrixBase<OtherDerived>& other, const HouseholderSequence<VectorsType,CoeffsType,Side>& h)
{
  typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::Type
    res(other.template cast<typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::ResultScalar>());
  h.applyThisOnTheRight(res);
  return res;
}

/** \ingroup Householder_Module \householder_module
  * \brief Convenience function for constructing a Householder sequence.
  * \returns A HouseholderSequence constructed from the specified arguments.
  */
template<typename VectorsType, typename CoeffsType>
HouseholderSequence<VectorsType,CoeffsType> householderSequence(const VectorsType& v, const CoeffsType& h)
{
  return HouseholderSequence<VectorsType,CoeffsType,OnTheLeft>(v, h);
}

/** \ingroup Householder_Module \householder_module
  * \brief Convenience function for constructing a Householder sequence.
  * \returns A HouseholderSequence constructed from the specified arguments.
  * \details This function differs from householderSequence() in that the template argument \p OnTheSide of
  * the constructed HouseholderSequence is set to OnTheRight, instead of the default OnTheLeft.
  */
template<typename VectorsType, typename CoeffsType>
HouseholderSequence<VectorsType,CoeffsType,OnTheRight> rightHouseholderSequence(const VectorsType& v, const CoeffsType& h)
{
  return HouseholderSequence<VectorsType,CoeffsType,OnTheRight>(v, h);
}

} // end namespace Eigen

#endif // EIGEN_HOUSEHOLDER_SEQUENCE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BasicPreconditioners.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BASIC_PRECONDITIONERS_H
#define EIGEN_BASIC_PRECONDITIONERS_H

namespace Eigen {

/** \ingroup IterativeLinearSolvers_Module
  * \brief A preconditioner based on the digonal entries
  *
  * This class allows to approximately solve for A.x = b problems assuming A is a diagonal matrix.
  * In other words, this preconditioner neglects all off diagonal entries and, in Eigen's language, solves for:
    \code
    A.diagonal().asDiagonal() . x = b
    \endcode
  *
  * \tparam _Scalar the type of the scalar.
  *
  * \implsparsesolverconcept
  *
  * This preconditioner is suitable for both selfadjoint and general problems.
  * The diagonal entries are pre-inverted and stored into a dense vector.
  *
  * \note A variant that has yet to be implemented would attempt to preserve the norm of each column.
  *
  * \sa class LeastSquareDiagonalPreconditioner, class ConjugateGradient
  */
template <typename _Scalar>
class DiagonalPreconditioner
{
    typedef _Scalar Scalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
  public:
    typedef typename Vector::StorageIndex StorageIndex;
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

    DiagonalPreconditioner() : m_isInitialized(false) {}

    template<typename MatType>
    explicit DiagonalPreconditioner(const MatType& mat) : m_invdiag(mat.cols())
    {
      compute(mat);
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_invdiag.size(); }
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_invdiag.size(); }

    template<typename MatType>
    DiagonalPreconditioner& analyzePattern(const MatType& )
    {
      return *this;
    }

    template<typename MatType>
    DiagonalPreconditioner& factorize(const MatType& mat)
    {
      m_invdiag.resize(mat.cols());
      for(int j=0; j<mat.outerSize(); ++j)
      {
        typename MatType::InnerIterator it(mat,j);
        while(it && it.index()!=j) ++it;
        if(it && it.index()==j && it.value()!=Scalar(0))
          m_invdiag(j) = Scalar(1)/it.value();
        else
          m_invdiag(j) = Scalar(1);
      }
      m_isInitialized = true;
      return *this;
    }

    template<typename MatType>
    DiagonalPreconditioner& compute(const MatType& mat)
    {
      return factorize(mat);
    }

    /** \internal */
    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_invdiag.array() * b.array() ;
    }

    template<typename Rhs> inline const Solve<DiagonalPreconditioner, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "DiagonalPreconditioner is not initialized.");
      eigen_assert(m_invdiag.size()==b.rows()
                && "DiagonalPreconditioner::solve(): invalid number of rows of the right hand side matrix b");
      return Solve<DiagonalPreconditioner, Rhs>(*this, b.derived());
    }

    ComputationInfo info() { return Success; }

  protected:
    Vector m_invdiag;
    bool m_isInitialized;
};

/** \ingroup IterativeLinearSolvers_Module
  * \brief Jacobi preconditioner for LeastSquaresConjugateGradient
  *
  * This class allows to approximately solve for A' A x  = A' b problems assuming A' A is a diagonal matrix.
  * In other words, this preconditioner neglects all off diagonal entries and, in Eigen's language, solves for:
    \code
    (A.adjoint() * A).diagonal().asDiagonal() * x = b
    \endcode
  *
  * \tparam _Scalar the type of the scalar.
  *
  * \implsparsesolverconcept
  *
  * The diagonal entries are pre-inverted and stored into a dense vector.
  *
  * \sa class LeastSquaresConjugateGradient, class DiagonalPreconditioner
  */
template <typename _Scalar>
class LeastSquareDiagonalPreconditioner : public DiagonalPreconditioner<_Scalar>
{
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef DiagonalPreconditioner<_Scalar> Base;
    using Base::m_invdiag;
  public:

    LeastSquareDiagonalPreconditioner() : Base() {}

    template<typename MatType>
    explicit LeastSquareDiagonalPreconditioner(const MatType& mat) : Base()
    {
      compute(mat);
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& analyzePattern(const MatType& )
    {
      return *this;
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& factorize(const MatType& mat)
    {
      // Compute the inverse squared-norm of each column of mat
      m_invdiag.resize(mat.cols());
      if(MatType::IsRowMajor)
      {
        m_invdiag.setZero();
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          for(typename MatType::InnerIterator it(mat,j); it; ++it)
            m_invdiag(it.index()) += numext::abs2(it.value());
        }
        for(Index j=0; j<mat.cols(); ++j)
          if(numext::real(m_invdiag(j))>RealScalar(0))
            m_invdiag(j) = RealScalar(1)/numext::real(m_invdiag(j));
      }
      else
      {
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          RealScalar sum = mat.col(j).squaredNorm();
          if(sum>RealScalar(0))
            m_invdiag(j) = RealScalar(1)/sum;
          else
            m_invdiag(j) = RealScalar(1);
        }
      }
      Base::m_isInitialized = true;
      return *this;
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& compute(const MatType& mat)
    {
      return factorize(mat);
    }

    ComputationInfo info() { return Success; }

  protected:
};

/** \ingroup IterativeLinearSolvers_Module
  * \brief A naive preconditioner which approximates any matrix as the identity matrix
  *
  * \implsparsesolverconcept
  *
  * \sa class DiagonalPreconditioner
  */
class IdentityPreconditioner
{
  public:

    IdentityPreconditioner() {}

    template<typename MatrixType>
    explicit IdentityPreconditioner(const MatrixType& ) {}

    template<typename MatrixType>
    IdentityPreconditioner& analyzePattern(const MatrixType& ) { return *this; }

    template<typename MatrixType>
    IdentityPreconditioner& factorize(const MatrixType& ) { return *this; }

    template<typename MatrixType>
    IdentityPreconditioner& compute(const MatrixType& ) { return *this; }

    template<typename Rhs>
    inline const Rhs& solve(const Rhs& b) const { return b; }

    ComputationInfo info() { return Success; }
};

} // end namespace Eigen

#endif // EIGEN_BASIC_PRECONDITIONERS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BiCGSTAB.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BICGSTAB_H
#define EIGEN_BICGSTAB_H

namespace Eigen { 

namespace internal {

/** \internal Low-level bi conjugate gradient stabilized algorithm
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  * \return false in the case of numerical issue, for example a break down of BiCGSTAB. 
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
bool bicgstab(const MatrixType& mat, const Rhs& rhs, Dest& x,
              const Preconditioner& precond, Index& iters,
              typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  RealScalar tol = tol_error;
  Index maxIters = iters;

  Index n = mat.cols();
  VectorType r  = rhs - mat * x;
  VectorType r0 = r;
  
  RealScalar r0_sqnorm = r0.squaredNorm();
  RealScalar rhs_sqnorm = rhs.squaredNorm();
  if(rhs_sqnorm == 0)
  {
    x.setZero();
    return true;
  }
  Scalar rho    = 1;
  Scalar alpha  = 1;
  Scalar w      = 1;
  
  VectorType v = VectorType::Zero(n), p = VectorType::Zero(n);
  VectorType y(n),  z(n);
  VectorType kt(n), ks(n);

  VectorType s(n), t(n);

  RealScalar tol2 = tol*tol*rhs_sqnorm;
  RealScalar eps2 = NumTraits<Scalar>::epsilon()*NumTraits<Scalar>::epsilon();
  Index i = 0;
  Index restarts = 0;

  while ( r.squaredNorm() > tol2 && i<maxIters )
  {
    Scalar rho_old = rho;

    rho = r0.dot(r);
    if (abs(rho) < eps2*r0_sqnorm)
    {
      // The new residual vector became too orthogonal to the arbitrarily chosen direction r0
      // Let's restart with a new r0:
      r  = rhs - mat * x;
      r0 = r;
      rho = r0_sqnorm = r.squaredNorm();
      if(restarts++ == 0)
        i = 0;
    }
    Scalar beta = (rho/rho_old) * (alpha / w);
    p = r + beta * (p - w * v);
    
    y = precond.solve(p);
    
    v.noalias() = mat * y;

    alpha = rho / r0.dot(v);
    s = r - alpha * v;

    z = precond.solve(s);
    t.noalias() = mat * z;

    RealScalar tmp = t.squaredNorm();
    if(tmp>RealScalar(0))
      w = t.dot(s) / tmp;
    else
      w = Scalar(0);
    x += alpha * y + w * z;
    r = s - w * t;
    ++i;
  }
  tol_error = sqrt(r.squaredNorm()/rhs_sqnorm);
  iters = i;
  return true; 
}

}

template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class BiCGSTAB;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<BiCGSTAB<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A bi conjugate gradient stabilized solver for sparse square problems
  *
  * This class allows to solve for A.x = b sparse linear problems using a bi conjugate gradient
  * stabilized algorithm. The vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  * 
  * \b Performance: when using sparse matrices, best performance is achied for a row-major sparse matrix format.
  * Moreover, in this case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
  * \include BiCGSTAB_simple.cpp
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * BiCGSTAB can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, typename _Preconditioner>
class BiCGSTAB : public IterativeSolverBase<BiCGSTAB<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<BiCGSTAB> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  BiCGSTAB() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit BiCGSTAB(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~BiCGSTAB() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {    
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    
    bool ret = internal::bicgstab(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error);

    m_info = (!ret) ? NumericalIssue
           : m_error <= Base::m_tolerance ? Success
           : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_BICGSTAB_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/ConjugateGradient.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONJUGATE_GRADIENT_H
#define EIGEN_CONJUGATE_GRADIENT_H

namespace Eigen { 

namespace internal {

/** \internal Low-level conjugate gradient algorithm
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
EIGEN_DONT_INLINE
void conjugate_gradient(const MatrixType& mat, const Rhs& rhs, Dest& x,
                        const Preconditioner& precond, Index& iters,
                        typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  
  RealScalar tol = tol_error;
  Index maxIters = iters;
  
  Index n = mat.cols();

  VectorType residual = rhs - mat * x; //initial residual

  RealScalar rhsNorm2 = rhs.squaredNorm();
  if(rhsNorm2 == 0) 
  {
    x.setZero();
    iters = 0;
    tol_error = 0;
    return;
  }
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar threshold = numext::maxi(RealScalar(tol*tol*rhsNorm2),considerAsZero);
  RealScalar residualNorm2 = residual.squaredNorm();
  if (residualNorm2 < threshold)
  {
    iters = 0;
    tol_error = sqrt(residualNorm2 / rhsNorm2);
    return;
  }

  VectorType p(n);
  p = precond.solve(residual);      // initial search direction

  VectorType z(n), tmp(n);
  RealScalar absNew = numext::real(residual.dot(p));  // the square of the absolute value of r scaled by invM
  Index i = 0;
  while(i < maxIters)
  {
    tmp.noalias() = mat * p;                    // the bottleneck of the algorithm

    Scalar alpha = absNew / p.dot(tmp);         // the amount we travel on dir
    x += alpha * p;                             // update solution
    residual -= alpha * tmp;                    // update residual
    
    residualNorm2 = residual.squaredNorm();
    if(residualNorm2 < threshold)
      break;
    
    z = precond.solve(residual);                // approximately solve for "A z = residual"

    RealScalar absOld = absNew;
    absNew = numext::real(residual.dot(z));     // update the absolute value of r
    RealScalar beta = absNew / absOld;          // calculate the Gram-Schmidt value used to create the new search direction
    p = z + beta * p;                           // update search direction
    i++;
  }
  tol_error = sqrt(residualNorm2 / rhsNorm2);
  iters = i;
}

}

template< typename _MatrixType, int _UpLo=Lower,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class ConjugateGradient;

namespace internal {

template< typename _MatrixType, int _UpLo, typename _Preconditioner>
struct traits<ConjugateGradient<_MatrixType,_UpLo,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A conjugate gradient solver for sparse (or dense) self-adjoint problems
  *
  * This class allows to solve for A.x = b linear problems using an iterative conjugate gradient algorithm.
  * The matrix A must be selfadjoint. The matrix A and the vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the matrix A, can be a dense or a sparse matrix.
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower,
  *               \c Upper, or \c Lower|Upper in which the full matrix entries will be considered.
  *               Default is \c Lower, best performance is \c Lower|Upper.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  * 
  * \b Performance: Even though the default value of \c _UpLo is \c Lower, significantly higher performance is
  * achieved when using a complete matrix and \b Lower|Upper as the \a _UpLo template parameter. Moreover, in this
  * case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
    \code
    int n = 10000;
    VectorXd x(n), b(n);
    SparseMatrix<double> A(n,n);
    // fill A and b
    ConjugateGradient<SparseMatrix<double>, Lower|Upper> cg;
    cg.compute(A);
    x = cg.solve(b);
    std::cout << "#iterations:     " << cg.iterations() << std::endl;
    std::cout << "estimated error: " << cg.error()      << std::endl;
    // update b, and solve again
    x = cg.solve(b);
    \endcode
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * ConjugateGradient can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class LeastSquaresConjugateGradient, class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, int _UpLo, typename _Preconditioner>
class ConjugateGradient : public IterativeSolverBase<ConjugateGradient<_MatrixType,_UpLo,_Preconditioner> >
{
  typedef IterativeSolverBase<ConjugateGradient> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

  enum {
    UpLo = _UpLo
  };

public:

  /** Default constructor. */
  ConjugateGradient() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit ConjugateGradient(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~ConjugateGradient() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    typedef typename Base::MatrixWrapper MatrixWrapper;
    typedef typename Base::ActualMatrixType ActualMatrixType;
    enum {
      TransposeInput  =   (!MatrixWrapper::MatrixFree)
                      &&  (UpLo==(Lower|Upper))
                      &&  (!MatrixType::IsRowMajor)
                      &&  (!NumTraits<Scalar>::IsComplex)
    };
    typedef typename internal::conditional<TransposeInput,Transpose<const ActualMatrixType>, ActualMatrixType const&>::type RowMajorWrapper;
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(MatrixWrapper::MatrixFree,UpLo==(Lower|Upper)),MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY);
    typedef typename internal::conditional<UpLo==(Lower|Upper),
                                           RowMajorWrapper,
                                           typename MatrixWrapper::template ConstSelfAdjointViewReturnType<UpLo>::Type
                                          >::type SelfAdjointWrapper;

    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;

    RowMajorWrapper row_mat(matrix());
    internal::conjugate_gradient(SelfAdjointWrapper(row_mat), b, x, Base::m_preconditioner, m_iterations, m_error);
    m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_CONJUGATE_GRADIENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteCholesky.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_CHOlESKY_H
#define EIGEN_INCOMPLETE_CHOlESKY_H

#include <vector>
#include <list>

namespace Eigen {
/**
  * \brief Modified Incomplete Cholesky with dual threshold
  *
  * References : C-J. Lin and J. J. Moré, Incomplete Cholesky Factorizations with
  *              Limited memory, SIAM J. Sci. Comput.  21(1), pp. 24-45, 1999
  *
  * \tparam Scalar the scalar type of the input matrices
  * \tparam _UpLo The triangular part that will be used for the computations. It can be Lower
    *               or Upper. Default is Lower.
  * \tparam _OrderingType The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<int>,
  *                       unless EIGEN_MPL2_ONLY is defined, in which case the default is NaturalOrdering<int>.
  *
  * \implsparsesolverconcept
  *
  * It performs the following incomplete factorization: \f$ S P A P' S \approx L L' \f$
  * where L is a lower triangular factor, S is a diagonal scaling matrix, and P is a
  * fill-in reducing permutation as computed by the ordering method.
  *
  * \b Shifting \b strategy: Let \f$ B = S P A P' S \f$  be the scaled matrix on which the factorization is carried out,
  * and \f$ \beta \f$ be the minimum value of the diagonal. If \f$ \beta > 0 \f$ then, the factorization is directly performed
  * on the matrix B. Otherwise, the factorization is performed on the shifted matrix \f$ B + (\sigma+|\beta| I \f$ where
  * \f$ \sigma \f$ is the initial shift value as returned and set by setInitialShift() method. The default value is \f$ \sigma = 10^{-3} \f$.
  * If the factorization fails, then the shift in doubled until it succeed or a maximum of ten attempts. If it still fails, as returned by
  * the info() method, then you can either increase the initial shift, or better use another preconditioning technique.
  *
  */
template <typename Scalar, int _UpLo = Lower, typename _OrderingType = AMDOrdering<int> >
class IncompleteCholesky : public SparseSolverBase<IncompleteCholesky<Scalar,_UpLo,_OrderingType> >
{
  protected:
    typedef SparseSolverBase<IncompleteCholesky<Scalar,_UpLo,_OrderingType> > Base;
    using Base::m_isInitialized;
  public:
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef _OrderingType OrderingType;
    typedef typename OrderingType::PermutationType PermutationType;
    typedef typename PermutationType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> FactorType;
    typedef Matrix<Scalar,Dynamic,1> VectorSx;
    typedef Matrix<RealScalar,Dynamic,1> VectorRx;
    typedef Matrix<StorageIndex,Dynamic, 1> VectorIx;
    typedef std::vector<std::list<StorageIndex> > VectorList;
    enum { UpLo = _UpLo };
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };
  public:

    /** Default constructor leaving the object in a partly non-initialized stage.
      *
      * You must call compute() or the pair analyzePattern()/factorize() to make it valid.
      *
      * \sa IncompleteCholesky(const MatrixType&)
      */
    IncompleteCholesky() : m_initialShift(1e-3),m_analysisIsOk(false),m_factorizationIsOk(false) {}

    /** Constructor computing the incomplete factorization for the given matrix \a matrix.
      */
    template<typename MatrixType>
    IncompleteCholesky(const MatrixType& matrix) : m_initialShift(1e-3),m_analysisIsOk(false),m_factorizationIsOk(false)
    {
      compute(matrix);
    }

    /** \returns number of rows of the factored matrix */
    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_L.rows(); }

    /** \returns number of columns of the factored matrix */
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_L.cols(); }


    /** \brief Reports whether previous computation was successful.
      *
      * It triggers an assertion if \c *this has not been initialized through the respective constructor,
      * or a call to compute() or analyzePattern().
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "IncompleteCholesky is not initialized.");
      return m_info;
    }

    /** \brief Set the initial shift parameter \f$ \sigma \f$.
      */
    void setInitialShift(RealScalar shift) { m_initialShift = shift; }

    /** \brief Computes the fill reducing permutation vector using the sparsity pattern of \a mat
      */
    template<typename MatrixType>
    void analyzePattern(const MatrixType& mat)
    {
      OrderingType ord;
      PermutationType pinv;
      ord(mat.template selfadjointView<UpLo>(), pinv);
      if(pinv.size()>0) m_perm = pinv.inverse();
      else              m_perm.resize(0);
      m_L.resize(mat.rows(), mat.cols());
      m_analysisIsOk = true;
      m_isInitialized = true;
      m_info = Success;
    }

    /** \brief Performs the numerical factorization of the input matrix \a mat
      *
      * The method analyzePattern() or compute() must have been called beforehand
      * with a matrix having the same pattern.
      *
      * \sa compute(), analyzePattern()
      */
    template<typename MatrixType>
    void factorize(const MatrixType& mat);

    /** Computes or re-computes the incomplete Cholesky factorization of the input matrix \a mat
      *
      * It is a shortcut for a sequential call to the analyzePattern() and factorize() methods.
      *
      * \sa analyzePattern(), factorize()
      */
    template<typename MatrixType>
    void compute(const MatrixType& mat)
    {
      analyzePattern(mat);
      factorize(mat);
    }

    // internal
    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      eigen_assert(m_factorizationIsOk && "factorize() should be called first");
      if (m_perm.rows() == b.rows())  x = m_perm * b;
      else                            x = b;
      x = m_scale.asDiagonal() * x;
      x = m_L.template triangularView<Lower>().solve(x);
      x = m_L.adjoint().template triangularView<Upper>().solve(x);
      x = m_scale.asDiagonal() * x;
      if (m_perm.rows() == b.rows())
        x = m_perm.inverse() * x;
    }

    /** \returns the sparse lower triangular factor L */
    const FactorType& matrixL() const { eigen_assert("m_factorizationIsOk"); return m_L; }

    /** \returns a vector representing the scaling factor S */
    const VectorRx& scalingS() const { eigen_assert("m_factorizationIsOk"); return m_scale; }

    /** \returns the fill-in reducing permutation P (can be empty for a natural ordering) */
    const PermutationType& permutationP() const { eigen_assert("m_analysisIsOk"); return m_perm; }

  protected:
    FactorType m_L;              // The lower part stored in CSC
    VectorRx m_scale;            // The vector for scaling the matrix
    RealScalar m_initialShift;   // The initial shift parameter
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    ComputationInfo m_info;
    PermutationType m_perm;

  private:
    inline void updateList(Ref<const VectorIx> colPtr, Ref<VectorIx> rowIdx, Ref<VectorSx> vals, const Index& col, const Index& jk, VectorIx& firstElt, VectorList& listCol);
};

// Based on the following paper:
//   C-J. Lin and J. J. Moré, Incomplete Cholesky Factorizations with
//   Limited memory, SIAM J. Sci. Comput.  21(1), pp. 24-45, 1999
//   http://ftp.mcs.anl.gov/pub/tech_reports/reports/P682.pdf
template<typename Scalar, int _UpLo, typename OrderingType>
template<typename _MatrixType>
void IncompleteCholesky<Scalar,_UpLo, OrderingType>::factorize(const _MatrixType& mat)
{
  using std::sqrt;
  eigen_assert(m_analysisIsOk && "analyzePattern() should be called first");

  // Dropping strategy : Keep only the p largest elements per column, where p is the number of elements in the column of the original matrix. Other strategies will be added

  // Apply the fill-reducing permutation computed in analyzePattern()
  if (m_perm.rows() == mat.rows() ) // To detect the null permutation
  {
    // The temporary is needed to make sure that the diagonal entry is properly sorted
    FactorType tmp(mat.rows(), mat.cols());
    tmp = mat.template selfadjointView<_UpLo>().twistedBy(m_perm);
    m_L.template selfadjointView<Lower>() = tmp.template selfadjointView<Lower>();
  }
  else
  {
    m_L.template selfadjointView<Lower>() = mat.template selfadjointView<_UpLo>();
  }

  Index n = m_L.cols();
  Index nnz = m_L.nonZeros();
  Map<VectorSx> vals(m_L.valuePtr(), nnz);         //values
  Map<VectorIx> rowIdx(m_L.innerIndexPtr(), nnz);  //Row indices
  Map<VectorIx> colPtr( m_L.outerIndexPtr(), n+1); // Pointer to the beginning of each row
  VectorIx firstElt(n-1); // for each j, points to the next entry in vals that will be used in the factorization
  VectorList listCol(n);  // listCol(j) is a linked list of columns to update column j
  VectorSx col_vals(n);   // Store a  nonzero values in each column
  VectorIx col_irow(n);   // Row indices of nonzero elements in each column
  VectorIx col_pattern(n);
  col_pattern.fill(-1);
  StorageIndex col_nnz;


  // Computes the scaling factors
  m_scale.resize(n);
  m_scale.setZero();
  for (Index j = 0; j < n; j++)
    for (Index k = colPtr[j]; k < colPtr[j+1]; k++)
    {
      m_scale(j) += numext::abs2(vals(k));
      if(rowIdx[k]!=j)
        m_scale(rowIdx[k]) += numext::abs2(vals(k));
    }

  m_scale = m_scale.cwiseSqrt().cwiseSqrt();

  for (Index j = 0; j < n; ++j)
    if(m_scale(j)>(std::numeric_limits<RealScalar>::min)())
      m_scale(j) = RealScalar(1)/m_scale(j);
    else
      m_scale(j) = 1;

  // TODO disable scaling if not needed, i.e., if it is roughly uniform? (this will make solve() faster)

  // Scale and compute the shift for the matrix
  RealScalar mindiag = NumTraits<RealScalar>::highest();
  for (Index j = 0; j < n; j++)
  {
    for (Index k = colPtr[j]; k < colPtr[j+1]; k++)
      vals[k] *= (m_scale(j)*m_scale(rowIdx[k]));
    eigen_internal_assert(rowIdx[colPtr[j]]==j && "IncompleteCholesky: only the lower triangular part must be stored");
    mindiag = numext::mini(numext::real(vals[colPtr[j]]), mindiag);
  }

  FactorType L_save = m_L;

  RealScalar shift = 0;
  if(mindiag <= RealScalar(0.))
    shift = m_initialShift - mindiag;

  m_info = NumericalIssue;

  // Try to perform the incomplete factorization using the current shift
  int iter = 0;
  do
  {
    // Apply the shift to the diagonal elements of the matrix
    for (Index j = 0; j < n; j++)
      vals[colPtr[j]] += shift;

    // jki version of the Cholesky factorization
    Index j=0;
    for (; j < n; ++j)
    {
      // Left-looking factorization of the j-th column
      // First, load the j-th column into col_vals
      Scalar diag = vals[colPtr[j]];  // It is assumed that only the lower part is stored
      col_nnz = 0;
      for (Index i = colPtr[j] + 1; i < colPtr[j+1]; i++)
      {
        StorageIndex l = rowIdx[i];
        col_vals(col_nnz) = vals[i];
        col_irow(col_nnz) = l;
        col_pattern(l) = col_nnz;
        col_nnz++;
      }
      {
        typename std::list<StorageIndex>::iterator k;
        // Browse all previous columns that will update column j
        for(k = listCol[j].begin(); k != listCol[j].end(); k++)
        {
          Index jk = firstElt(*k); // First element to use in the column
          eigen_internal_assert(rowIdx[jk]==j);
          Scalar v_j_jk = numext::conj(vals[jk]);

          jk += 1;
          for (Index i = jk; i < colPtr[*k+1]; i++)
          {
            StorageIndex l = rowIdx[i];
            if(col_pattern[l]<0)
            {
              col_vals(col_nnz) = vals[i] * v_j_jk;
              col_irow[col_nnz] = l;
              col_pattern(l) = col_nnz;
              col_nnz++;
            }
            else
              col_vals(col_pattern[l]) -= vals[i] * v_j_jk;
          }
          updateList(colPtr,rowIdx,vals, *k, jk, firstElt, listCol);
        }
      }

      // Scale the current column
      if(numext::real(diag) <= 0)
      {
        if(++iter>=10)
          return;

        // increase shift
        shift = numext::maxi(m_initialShift,RealScalar(2)*shift);
        // restore m_L, col_pattern, and listCol
        vals = Map<const VectorSx>(L_save.valuePtr(), nnz);
        rowIdx = Map<const VectorIx>(L_save.innerIndexPtr(), nnz);
        colPtr = Map<const VectorIx>(L_save.outerIndexPtr(), n+1);
        col_pattern.fill(-1);
        for(Index i=0; i<n; ++i)
          listCol[i].clear();

        break;
      }

      RealScalar rdiag = sqrt(numext::real(diag));
      vals[colPtr[j]] = rdiag;
      for (Index k = 0; k<col_nnz; ++k)
      {
        Index i = col_irow[k];
        //Scale
        col_vals(k) /= rdiag;
        //Update the remaining diagonals with col_vals
        vals[colPtr[i]] -= numext::abs2(col_vals(k));
      }
      // Select the largest p elements
      // p is the original number of elements in the column (without the diagonal)
      Index p = colPtr[j+1] - colPtr[j] - 1 ;
      Ref<VectorSx> cvals = col_vals.head(col_nnz);
      Ref<VectorIx> cirow = col_irow.head(col_nnz);
      internal::QuickSplit(cvals,cirow, p);
      // Insert the largest p elements in the matrix
      Index cpt = 0;
      for (Index i = colPtr[j]+1; i < colPtr[j+1]; i++)
      {
        vals[i] = col_vals(cpt);
        rowIdx[i] = col_irow(cpt);
        // restore col_pattern:
        col_pattern(col_irow(cpt)) = -1;
        cpt++;
      }
      // Get the first smallest row index and put it after the diagonal element
      Index jk = colPtr(j)+1;
      updateList(colPtr,rowIdx,vals,j,jk,firstElt,listCol);
    }

    if(j==n)
    {
      m_factorizationIsOk = true;
      m_info = Success;
    }
  } while(m_info!=Success);
}

template<typename Scalar, int _UpLo, typename OrderingType>
inline void IncompleteCholesky<Scalar,_UpLo, OrderingType>::updateList(Ref<const VectorIx> colPtr, Ref<VectorIx> rowIdx, Ref<VectorSx> vals, const Index& col, const Index& jk, VectorIx& firstElt, VectorList& listCol)
{
  if (jk < colPtr(col+1) )
  {
    Index p = colPtr(col+1) - jk;
    Index minpos;
    rowIdx.segment(jk,p).minCoeff(&minpos);
    minpos += jk;
    if (rowIdx(minpos) != rowIdx(jk))
    {
      //Swap
      std::swap(rowIdx(jk),rowIdx(minpos));
      std::swap(vals(jk),vals(minpos));
    }
    firstElt(col) = internal::convert_index<StorageIndex,Index>(jk);
    listCol[rowIdx(jk)].push_back(internal::convert_index<StorageIndex,Index>(col));
  }
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteLUT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_LUT_H
#define EIGEN_INCOMPLETE_LUT_H


namespace Eigen {

namespace internal {

/** \internal
  * Compute a quick-sort split of a vector
  * On output, the vector row is permuted such that its elements satisfy
  * abs(row(i)) >= abs(row(ncut)) if i<ncut
  * abs(row(i)) <= abs(row(ncut)) if i>ncut
  * \param row The vector of values
  * \param ind The array of index for the elements in @p row
  * \param ncut  The number of largest elements to keep
  **/
template <typename VectorV, typename VectorI>
Index QuickSplit(VectorV &row, VectorI &ind, Index ncut)
{
  typedef typename VectorV::RealScalar RealScalar;
  using std::swap;
  using std::abs;
  Index mid;
  Index n = row.size(); /* length of the vector */
  Index first, last ;

  ncut--; /* to fit the zero-based indices */
  first = 0;
  last = n-1;
  if (ncut < first || ncut > last ) return 0;

  do {
    mid = first;
    RealScalar abskey = abs(row(mid));
    for (Index j = first + 1; j <= last; j++) {
      if ( abs(row(j)) > abskey) {
        ++mid;
        swap(row(mid), row(j));
        swap(ind(mid), ind(j));
      }
    }
    /* Interchange for the pivot element */
    swap(row(mid), row(first));
    swap(ind(mid), ind(first));

    if (mid > ncut) last = mid - 1;
    else if (mid < ncut ) first = mid + 1;
  } while (mid != ncut );

  return 0; /* mid is equal to ncut */
}

}// end namespace internal

/** \ingroup IterativeLinearSolvers_Module
  * \class IncompleteLUT
  * \brief Incomplete LU factorization with dual-threshold strategy
  *
  * \implsparsesolverconcept
  *
  * During the numerical factorization, two dropping rules are used :
  *  1) any element whose magnitude is less than some tolerance is dropped.
  *    This tolerance is obtained by multiplying the input tolerance @p droptol
  *    by the average magnitude of all the original elements in the current row.
  *  2) After the elimination of the row, only the @p fill largest elements in
  *    the L part and the @p fill largest elements in the U part are kept
  *    (in addition to the diagonal element ). Note that @p fill is computed from
  *    the input parameter @p fillfactor which is used the ratio to control the fill_in
  *    relatively to the initial number of nonzero elements.
  *
  * The two extreme cases are when @p droptol=0 (to keep all the @p fill*2 largest elements)
  * and when @p fill=n/2 with @p droptol being different to zero.
  *
  * References : Yousef Saad, ILUT: A dual threshold incomplete LU factorization,
  *              Numerical Linear Algebra with Applications, 1(4), pp 387-402, 1994.
  *
  * NOTE : The following implementation is derived from the ILUT implementation
  * in the SPARSKIT package, Copyright (C) 2005, the Regents of the University of Minnesota
  *  released under the terms of the GNU LGPL:
  *    http://www-users.cs.umn.edu/~saad/software/SPARSKIT/README
  * However, Yousef Saad gave us permission to relicense his ILUT code to MPL2.
  * See the Eigen mailing list archive, thread: ILUT, date: July 8, 2012:
  *   http://listengine.tuxfamily.org/lists.tuxfamily.org/eigen/2012/07/msg00064.html
  * alternatively, on GMANE:
  *   http://comments.gmane.org/gmane.comp.lib.eigen/3302
  */
template <typename _Scalar, typename _StorageIndex = int>
class IncompleteLUT : public SparseSolverBase<IncompleteLUT<_Scalar, _StorageIndex> >
{
  protected:
    typedef SparseSolverBase<IncompleteLUT> Base;
    using Base::m_isInitialized;
  public:
    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef SparseMatrix<Scalar,RowMajor,StorageIndex> FactorType;

    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

  public:

    IncompleteLUT()
      : m_droptol(NumTraits<Scalar>::dummy_precision()), m_fillfactor(10),
        m_analysisIsOk(false), m_factorizationIsOk(false)
    {}

    template<typename MatrixType>
    explicit IncompleteLUT(const MatrixType& mat, const RealScalar& droptol=NumTraits<Scalar>::dummy_precision(), int fillfactor = 10)
      : m_droptol(droptol),m_fillfactor(fillfactor),
        m_analysisIsOk(false),m_factorizationIsOk(false)
    {
      eigen_assert(fillfactor != 0);
      compute(mat);
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }

    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "IncompleteLUT is not initialized.");
      return m_info;
    }

    template<typename MatrixType>
    void analyzePattern(const MatrixType& amat);

    template<typename MatrixType>
    void factorize(const MatrixType& amat);

    /**
      * Compute an incomplete LU factorization with dual threshold on the matrix mat
      * No pivoting is done in this version
      *
      **/
    template<typename MatrixType>
    IncompleteLUT& compute(const MatrixType& amat)
    {
      analyzePattern(amat);
      factorize(amat);
      return *this;
    }

    void setDroptol(const RealScalar& droptol);
    void setFillfactor(int fillfactor);

    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_Pinv * b;
      x = m_lu.template triangularView<UnitLower>().solve(x);
      x = m_lu.template triangularView<Upper>().solve(x);
      x = m_P * x;
    }

protected:

    /** keeps off-diagonal entries; drops diagonal entries */
    struct keep_diag {
      inline bool operator() (const Index& row, const Index& col, const Scalar&) const
      {
        return row!=col;
      }
    };

protected:

    FactorType m_lu;
    RealScalar m_droptol;
    int m_fillfactor;
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    ComputationInfo m_info;
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_P;     // Fill-reducing permutation
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_Pinv;  // Inverse permutation
};

/**
 * Set control parameter droptol
 *  \param droptol   Drop any element whose magnitude is less than this tolerance
 **/
template<typename Scalar, typename StorageIndex>
void IncompleteLUT<Scalar,StorageIndex>::setDroptol(const RealScalar& droptol)
{
  this->m_droptol = droptol;
}

/**
 * Set control parameter fillfactor
 * \param fillfactor  This is used to compute the  number @p fill_in of largest elements to keep on each row.
 **/
template<typename Scalar, typename StorageIndex>
void IncompleteLUT<Scalar,StorageIndex>::setFillfactor(int fillfactor)
{
  this->m_fillfactor = fillfactor;
}

template <typename Scalar, typename StorageIndex>
template<typename _MatrixType>
void IncompleteLUT<Scalar,StorageIndex>::analyzePattern(const _MatrixType& amat)
{
  // Compute the Fill-reducing permutation
  // Since ILUT does not perform any numerical pivoting,
  // it is highly preferable to keep the diagonal through symmetric permutations.
  // To this end, let's symmetrize the pattern and perform AMD on it.
  SparseMatrix<Scalar,ColMajor, StorageIndex> mat1 = amat;
  SparseMatrix<Scalar,ColMajor, StorageIndex> mat2 = amat.transpose();
  // FIXME for a matrix with nearly symmetric pattern, mat2+mat1 is the appropriate choice.
  //       on the other hand for a really non-symmetric pattern, mat2*mat1 should be preferred...
  SparseMatrix<Scalar,ColMajor, StorageIndex> AtA = mat2 + mat1;
  AMDOrdering<StorageIndex> ordering;
  ordering(AtA,m_P);
  m_Pinv  = m_P.inverse(); // cache the inverse permutation
  m_analysisIsOk = true;
  m_factorizationIsOk = false;
  m_isInitialized = true;
}

template <typename Scalar, typename StorageIndex>
template<typename _MatrixType>
void IncompleteLUT<Scalar,StorageIndex>::factorize(const _MatrixType& amat)
{
  using std::sqrt;
  using std::swap;
  using std::abs;
  using internal::convert_index;

  eigen_assert((amat.rows() == amat.cols()) && "The factorization should be done on a square matrix");
  Index n = amat.cols();  // Size of the matrix
  m_lu.resize(n,n);
  // Declare Working vectors and variables
  Vector u(n) ;     // real values of the row -- maximum size is n --
  VectorI ju(n);   // column position of the values in u -- maximum size  is n
  VectorI jr(n);   // Indicate the position of the nonzero elements in the vector u -- A zero location is indicated by -1

  // Apply the fill-reducing permutation
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  SparseMatrix<Scalar,RowMajor, StorageIndex> mat;
  mat = amat.twistedBy(m_Pinv);

  // Initialization
  jr.fill(-1);
  ju.fill(0);
  u.fill(0);

  // number of largest elements to keep in each row:
  Index fill_in = (amat.nonZeros()*m_fillfactor)/n + 1;
  if (fill_in > n) fill_in = n;

  // number of largest nonzero elements to keep in the L and the U part of the current row:
  Index nnzL = fill_in/2;
  Index nnzU = nnzL;
  m_lu.reserve(n * (nnzL + nnzU + 1));

  // global loop over the rows of the sparse matrix
  for (Index ii = 0; ii < n; ii++)
  {
    // 1 - copy the lower and the upper part of the row i of mat in the working vector u

    Index sizeu = 1; // number of nonzero elements in the upper part of the current row
    Index sizel = 0; // number of nonzero elements in the lower part of the current row
    ju(ii)    = convert_index<StorageIndex>(ii);
    u(ii)     = 0;
    jr(ii)    = convert_index<StorageIndex>(ii);
    RealScalar rownorm = 0;

    typename FactorType::InnerIterator j_it(mat, ii); // Iterate through the current row ii
    for (; j_it; ++j_it)
    {
      Index k = j_it.index();
      if (k < ii)
      {
        // copy the lower part
        ju(sizel) = convert_index<StorageIndex>(k);
        u(sizel) = j_it.value();
        jr(k) = convert_index<StorageIndex>(sizel);
        ++sizel;
      }
      else if (k == ii)
      {
        u(ii) = j_it.value();
      }
      else
      {
        // copy the upper part
        Index jpos = ii + sizeu;
        ju(jpos) = convert_index<StorageIndex>(k);
        u(jpos) = j_it.value();
        jr(k) = convert_index<StorageIndex>(jpos);
        ++sizeu;
      }
      rownorm += numext::abs2(j_it.value());
    }

    // 2 - detect possible zero row
    if(rownorm==0)
    {
      m_info = NumericalIssue;
      return;
    }
    // Take the 2-norm of the current row as a relative tolerance
    rownorm = sqrt(rownorm);

    // 3 - eliminate the previous nonzero rows
    Index jj = 0;
    Index len = 0;
    while (jj < sizel)
    {
      // In order to eliminate in the correct order,
      // we must select first the smallest column index among  ju(jj:sizel)
      Index k;
      Index minrow = ju.segment(jj,sizel-jj).minCoeff(&k); // k is relative to the segment
      k += jj;
      if (minrow != ju(jj))
      {
        // swap the two locations
        Index j = ju(jj);
        swap(ju(jj), ju(k));
        jr(minrow) = convert_index<StorageIndex>(jj);
        jr(j) = convert_index<StorageIndex>(k);
        swap(u(jj), u(k));
      }
      // Reset this location
      jr(minrow) = -1;

      // Start elimination
      typename FactorType::InnerIterator ki_it(m_lu, minrow);
      while (ki_it && ki_it.index() < minrow) ++ki_it;
      eigen_internal_assert(ki_it && ki_it.col()==minrow);
      Scalar fact = u(jj) / ki_it.value();

      // drop too small elements
      if(abs(fact) <= m_droptol)
      {
        jj++;
        continue;
      }

      // linear combination of the current row ii and the row minrow
      ++ki_it;
      for (; ki_it; ++ki_it)
      {
        Scalar prod = fact * ki_it.value();
        Index j     = ki_it.index();
        Index jpos  = jr(j);
        if (jpos == -1) // fill-in element
        {
          Index newpos;
          if (j >= ii) // dealing with the upper part
          {
            newpos = ii + sizeu;
            sizeu++;
            eigen_internal_assert(sizeu<=n);
          }
          else // dealing with the lower part
          {
            newpos = sizel;
            sizel++;
            eigen_internal_assert(sizel<=ii);
          }
          ju(newpos) = convert_index<StorageIndex>(j);
          u(newpos) = -prod;
          jr(j) = convert_index<StorageIndex>(newpos);
        }
        else
          u(jpos) -= prod;
      }
      // store the pivot element
      u(len)  = fact;
      ju(len) = convert_index<StorageIndex>(minrow);
      ++len;

      jj++;
    } // end of the elimination on the row ii

    // reset the upper part of the pointer jr to zero
    for(Index k = 0; k <sizeu; k++) jr(ju(ii+k)) = -1;

    // 4 - partially sort and insert the elements in the m_lu matrix

    // sort the L-part of the row
    sizel = len;
    len = (std::min)(sizel, nnzL);
    typename Vector::SegmentReturnType ul(u.segment(0, sizel));
    typename VectorI::SegmentReturnType jul(ju.segment(0, sizel));
    internal::QuickSplit(ul, jul, len);

    // store the largest m_fill elements of the L part
    m_lu.startVec(ii);
    for(Index k = 0; k < len; k++)
      m_lu.insertBackByOuterInnerUnordered(ii,ju(k)) = u(k);

    // store the diagonal element
    // apply a shifting rule to avoid zero pivots (we are doing an incomplete factorization)
    if (u(ii) == Scalar(0))
      u(ii) = sqrt(m_droptol) * rownorm;
    m_lu.insertBackByOuterInnerUnordered(ii, ii) = u(ii);

    // sort the U-part of the row
    // apply the dropping rule first
    len = 0;
    for(Index k = 1; k < sizeu; k++)
    {
      if(abs(u(ii+k)) > m_droptol * rownorm )
      {
        ++len;
        u(ii + len)  = u(ii + k);
        ju(ii + len) = ju(ii + k);
      }
    }
    sizeu = len + 1; // +1 to take into account the diagonal element
    len = (std::min)(sizeu, nnzU);
    typename Vector::SegmentReturnType uu(u.segment(ii+1, sizeu-1));
    typename VectorI::SegmentReturnType juu(ju.segment(ii+1, sizeu-1));
    internal::QuickSplit(uu, juu, len);

    // store the largest elements of the U part
    for(Index k = ii + 1; k < ii + len; k++)
      m_lu.insertBackByOuterInnerUnordered(ii,ju(k)) = u(k);
  }
  m_lu.finalize();
  m_lu.makeCompressed();

  m_factorizationIsOk = true;
  m_info = Success;
}

} // end namespace Eigen

#endif // EIGEN_INCOMPLETE_LUT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IterativeSolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVE_SOLVER_BASE_H
#define EIGEN_ITERATIVE_SOLVER_BASE_H

namespace Eigen {

namespace internal {

template<typename MatrixType>
struct is_ref_compatible_impl
{
private:
  template <typename T0>
  struct any_conversion
  {
    template <typename T> any_conversion(const volatile T&);
    template <typename T> any_conversion(T&);
  };
  struct yes {int a[1];};
  struct no  {int a[2];};

  template<typename T>
  static yes test(const Ref<const T>&, int);
  template<typename T>
  static no  test(any_conversion<T>, ...);

public:
  static MatrixType ms_from;
  enum { value = sizeof(test<MatrixType>(ms_from, 0))==sizeof(yes) };
};

template<typename MatrixType>
struct is_ref_compatible
{
  enum { value = is_ref_compatible_impl<typename remove_all<MatrixType>::type>::value };
};

template<typename MatrixType, bool MatrixFree = !internal::is_ref_compatible<MatrixType>::value>
class generic_matrix_wrapper;

// We have an explicit matrix at hand, compatible with Ref<>
template<typename MatrixType>
class generic_matrix_wrapper<MatrixType,false>
{
public:
  typedef Ref<const MatrixType> ActualMatrixType;
  template<int UpLo> struct ConstSelfAdjointViewReturnType {
    typedef typename ActualMatrixType::template ConstSelfAdjointViewReturnType<UpLo>::Type Type;
  };

  enum {
    MatrixFree = false
  };

  generic_matrix_wrapper()
    : m_dummy(0,0), m_matrix(m_dummy)
  {}

  template<typename InputType>
  generic_matrix_wrapper(const InputType &mat)
    : m_matrix(mat)
  {}

  const ActualMatrixType& matrix() const
  {
    return m_matrix;
  }

  template<typename MatrixDerived>
  void grab(const EigenBase<MatrixDerived> &mat)
  {
    m_matrix.~Ref<const MatrixType>();
    ::new (&m_matrix) Ref<const MatrixType>(mat.derived());
  }

  void grab(const Ref<const MatrixType> &mat)
  {
    if(&(mat.derived()) != &m_matrix)
    {
      m_matrix.~Ref<const MatrixType>();
      ::new (&m_matrix) Ref<const MatrixType>(mat);
    }
  }

protected:
  MatrixType m_dummy; // used to default initialize the Ref<> object
  ActualMatrixType m_matrix;
};

// MatrixType is not compatible with Ref<> -> matrix-free wrapper
template<typename MatrixType>
class generic_matrix_wrapper<MatrixType,true>
{
public:
  typedef MatrixType ActualMatrixType;
  template<int UpLo> struct ConstSelfAdjointViewReturnType
  {
    typedef ActualMatrixType Type;
  };

  enum {
    MatrixFree = true
  };

  generic_matrix_wrapper()
    : mp_matrix(0)
  {}

  generic_matrix_wrapper(const MatrixType &mat)
    : mp_matrix(&mat)
  {}

  const ActualMatrixType& matrix() const
  {
    return *mp_matrix;
  }

  void grab(const MatrixType &mat)
  {
    mp_matrix = &mat;
  }

protected:
  const ActualMatrixType *mp_matrix;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief Base class for linear iterative solvers
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename Derived>
class IterativeSolverBase : public SparseSolverBase<Derived>
{
protected:
  typedef SparseSolverBase<Derived> Base;
  using Base::m_isInitialized;

public:
  typedef typename internal::traits<Derived>::MatrixType MatrixType;
  typedef typename internal::traits<Derived>::Preconditioner Preconditioner;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::RealScalar RealScalar;

  enum {
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };

public:

  using Base::derived;

  /** Default constructor. */
  IterativeSolverBase()
  {
    init();
  }

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    *
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit IterativeSolverBase(const EigenBase<MatrixDerived>& A)
    : m_matrixWrapper(A.derived())
  {
    init();
    compute(matrix());
  }

  ~IterativeSolverBase() {}

  /** Initializes the iterative solver for the sparsity pattern of the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly calls analyzePattern on the preconditioner. In the future
    * we might, for instance, implement column reordering for faster matrix vector products.
    */
  template<typename MatrixDerived>
  Derived& analyzePattern(const EigenBase<MatrixDerived>& A)
  {
    grab(A.derived());
    m_preconditioner.analyzePattern(matrix());
    m_isInitialized = true;
    m_analysisIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** Initializes the iterative solver with the numerical values of the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly calls factorize on the preconditioner.
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  Derived& factorize(const EigenBase<MatrixDerived>& A)
  {
    eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
    grab(A.derived());
    m_preconditioner.factorize(matrix());
    m_factorizationIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** Initializes the iterative solver with the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly initializes/computes the preconditioner. In the future
    * we might, for instance, implement column reordering for faster matrix vector products.
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  Derived& compute(const EigenBase<MatrixDerived>& A)
  {
    grab(A.derived());
    m_preconditioner.compute(matrix());
    m_isInitialized = true;
    m_analysisIsOk = true;
    m_factorizationIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** \internal */
  EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return matrix().rows(); }

  /** \internal */
  EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return matrix().cols(); }

  /** \returns the tolerance threshold used by the stopping criteria.
    * \sa setTolerance()
    */
  RealScalar tolerance() const { return m_tolerance; }

  /** Sets the tolerance threshold used by the stopping criteria.
    *
    * This value is used as an upper bound to the relative residual error: |Ax-b|/|b|.
    * The default value is the machine precision given by NumTraits<Scalar>::epsilon()
    */
  Derived& setTolerance(const RealScalar& tolerance)
  {
    m_tolerance = tolerance;
    return derived();
  }

  /** \returns a read-write reference to the preconditioner for custom configuration. */
  Preconditioner& preconditioner() { return m_preconditioner; }

  /** \returns a read-only reference to the preconditioner. */
  const Preconditioner& preconditioner() const { return m_preconditioner; }

  /** \returns the max number of iterations.
    * It is either the value set by setMaxIterations or, by default,
    * twice the number of columns of the matrix.
    */
  Index maxIterations() const
  {
    return (m_maxIterations<0) ? 2*matrix().cols() : m_maxIterations;
  }

  /** Sets the max number of iterations.
    * Default is twice the number of columns of the matrix.
    */
  Derived& setMaxIterations(Index maxIters)
  {
    m_maxIterations = maxIters;
    return derived();
  }

  /** \returns the number of iterations performed during the last solve */
  Index iterations() const
  {
    eigen_assert(m_isInitialized && "ConjugateGradient is not initialized.");
    return m_iterations;
  }

  /** \returns the tolerance error reached during the last solve.
    * It is a close approximation of the true relative residual error |Ax-b|/|b|.
    */
  RealScalar error() const
  {
    eigen_assert(m_isInitialized && "ConjugateGradient is not initialized.");
    return m_error;
  }

  /** \returns the solution x of \f$ A x = b \f$ using the current decomposition of A
    * and \a x0 as an initial solution.
    *
    * \sa solve(), compute()
    */
  template<typename Rhs,typename Guess>
  inline const SolveWithGuess<Derived, Rhs, Guess>
  solveWithGuess(const MatrixBase<Rhs>& b, const Guess& x0) const
  {
    eigen_assert(m_isInitialized && "Solver is not initialized.");
    eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
    return SolveWithGuess<Derived, Rhs, Guess>(derived(), b.derived(), x0);
  }

  /** \returns Success if the iterations converged, and NoConvergence otherwise. */
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "IterativeSolverBase is not initialized.");
    return m_info;
  }

  /** \internal */
  template<typename Rhs, typename DestDerived>
  void _solve_with_guess_impl(const Rhs& b, SparseMatrixBase<DestDerived> &aDest) const
  {
    eigen_assert(rows()==b.rows());

    Index rhsCols = b.cols();
    Index size = b.rows();
    DestDerived& dest(aDest.derived());
    typedef typename DestDerived::Scalar DestScalar;
    Eigen::Matrix<DestScalar,Dynamic,1> tb(size);
    Eigen::Matrix<DestScalar,Dynamic,1> tx(cols());
    // We do not directly fill dest because sparse expressions have to be free of aliasing issue.
    // For non square least-square problems, b and dest might not have the same size whereas they might alias each-other.
    typename DestDerived::PlainObject tmp(cols(),rhsCols);
    ComputationInfo global_info = Success;
    for(Index k=0; k<rhsCols; ++k)
    {
      tb = b.col(k);
      tx = dest.col(k);
      derived()._solve_vector_with_guess_impl(tb,tx);
      tmp.col(k) = tx.sparseView(0);

      // The call to _solve_vector_with_guess_impl updates m_info, so if it failed for a previous column
      // we need to restore it to the worst value.
      if(m_info==NumericalIssue)
        global_info = NumericalIssue;
      else if(m_info==NoConvergence)
        global_info = NoConvergence;
    }
    m_info = global_info;
    dest.swap(tmp);
  }

  template<typename Rhs, typename DestDerived>
  typename internal::enable_if<Rhs::ColsAtCompileTime!=1 && DestDerived::ColsAtCompileTime!=1>::type
  _solve_with_guess_impl(const Rhs& b, MatrixBase<DestDerived> &aDest) const
  {
    eigen_assert(rows()==b.rows());

    Index rhsCols = b.cols();
    DestDerived& dest(aDest.derived());
    ComputationInfo global_info = Success;
    for(Index k=0; k<rhsCols; ++k)
    {
      typename DestDerived::ColXpr xk(dest,k);
      typename Rhs::ConstColXpr bk(b,k);
      derived()._solve_vector_with_guess_impl(bk,xk);

      // The call to _solve_vector_with_guess updates m_info, so if it failed for a previous column
      // we need to restore it to the worst value.
      if(m_info==NumericalIssue)
        global_info = NumericalIssue;
      else if(m_info==NoConvergence)
        global_info = NoConvergence;
    }
    m_info = global_info;
  }

  template<typename Rhs, typename DestDerived>
  typename internal::enable_if<Rhs::ColsAtCompileTime==1 || DestDerived::ColsAtCompileTime==1>::type
  _solve_with_guess_impl(const Rhs& b, MatrixBase<DestDerived> &dest) const
  {
    derived()._solve_vector_with_guess_impl(b,dest.derived());
  }

  /** \internal default initial guess = 0 */
  template<typename Rhs,typename Dest>
  void _solve_impl(const Rhs& b, Dest& x) const
  {
    x.setZero();
    derived()._solve_with_guess_impl(b,x);
  }

protected:
  void init()
  {
    m_isInitialized = false;
    m_analysisIsOk = false;
    m_factorizationIsOk = false;
    m_maxIterations = -1;
    m_tolerance = NumTraits<Scalar>::epsilon();
  }

  typedef internal::generic_matrix_wrapper<MatrixType> MatrixWrapper;
  typedef typename MatrixWrapper::ActualMatrixType ActualMatrixType;

  const ActualMatrixType& matrix() const
  {
    return m_matrixWrapper.matrix();
  }

  template<typename InputType>
  void grab(const InputType &A)
  {
    m_matrixWrapper.grab(A);
  }

  MatrixWrapper m_matrixWrapper;
  Preconditioner m_preconditioner;

  Index m_maxIterations;
  RealScalar m_tolerance;

  mutable RealScalar m_error;
  mutable Index m_iterations;
  mutable ComputationInfo m_info;
  mutable bool m_analysisIsOk, m_factorizationIsOk;
};

} // end namespace Eigen

#endif // EIGEN_ITERATIVE_SOLVER_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/LeastSquareConjugateGradient.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H
#define EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H

namespace Eigen { 

namespace internal {

/** \internal Low-level conjugate gradient algorithm for least-square problems
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of A'Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
EIGEN_DONT_INLINE
void least_square_conjugate_gradient(const MatrixType& mat, const Rhs& rhs, Dest& x,
                                     const Preconditioner& precond, Index& iters,
                                     typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  
  RealScalar tol = tol_error;
  Index maxIters = iters;
  
  Index m = mat.rows(), n = mat.cols();

  VectorType residual        = rhs - mat * x;
  VectorType normal_residual = mat.adjoint() * residual;

  RealScalar rhsNorm2 = (mat.adjoint()*rhs).squaredNorm();
  if(rhsNorm2 == 0) 
  {
    x.setZero();
    iters = 0;
    tol_error = 0;
    return;
  }
  RealScalar threshold = tol*tol*rhsNorm2;
  RealScalar residualNorm2 = normal_residual.squaredNorm();
  if (residualNorm2 < threshold)
  {
    iters = 0;
    tol_error = sqrt(residualNorm2 / rhsNorm2);
    return;
  }
  
  VectorType p(n);
  p = precond.solve(normal_residual);                         // initial search direction

  VectorType z(n), tmp(m);
  RealScalar absNew = numext::real(normal_residual.dot(p));  // the square of the absolute value of r scaled by invM
  Index i = 0;
  while(i < maxIters)
  {
    tmp.noalias() = mat * p;

    Scalar alpha = absNew / tmp.squaredNorm();      // the amount we travel on dir
    x += alpha * p;                                 // update solution
    residual -= alpha * tmp;                        // update residual
    normal_residual = mat.adjoint() * residual;     // update residual of the normal equation
    
    residualNorm2 = normal_residual.squaredNorm();
    if(residualNorm2 < threshold)
      break;
    
    z = precond.solve(normal_residual);             // approximately solve for "A'A z = normal_residual"

    RealScalar absOld = absNew;
    absNew = numext::real(normal_residual.dot(z));  // update the absolute value of r
    RealScalar beta = absNew / absOld;              // calculate the Gram-Schmidt value used to create the new search direction
    p = z + beta * p;                               // update search direction
    i++;
  }
  tol_error = sqrt(residualNorm2 / rhsNorm2);
  iters = i;
}

}

template< typename _MatrixType,
          typename _Preconditioner = LeastSquareDiagonalPreconditioner<typename _MatrixType::Scalar> >
class LeastSquaresConjugateGradient;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<LeastSquaresConjugateGradient<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A conjugate gradient solver for sparse (or dense) least-square problems
  *
  * This class allows to solve for A x = b linear problems using an iterative conjugate gradient algorithm.
  * The matrix A can be non symmetric and rectangular, but the matrix A' A should be positive-definite to guaranty stability.
  * Otherwise, the SparseLU or SparseQR classes might be preferable.
  * The matrix A and the vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is LeastSquareDiagonalPreconditioner
  *
  * \implsparsesolverconcept
  * 
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
    \code
    int m=1000000, n = 10000;
    VectorXd x(n), b(m);
    SparseMatrix<double> A(m,n);
    // fill A and b
    LeastSquaresConjugateGradient<SparseMatrix<double> > lscg;
    lscg.compute(A);
    x = lscg.solve(b);
    std::cout << "#iterations:     " << lscg.iterations() << std::endl;
    std::cout << "estimated error: " << lscg.error()      << std::endl;
    // update b, and solve again
    x = lscg.solve(b);
    \endcode
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * \sa class ConjugateGradient, SparseLU, SparseQR
  */
template< typename _MatrixType, typename _Preconditioner>
class LeastSquaresConjugateGradient : public IterativeSolverBase<LeastSquaresConjugateGradient<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<LeastSquaresConjugateGradient> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  LeastSquaresConjugateGradient() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit LeastSquaresConjugateGradient(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~LeastSquaresConjugateGradient() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;

    internal::least_square_conjugate_gradient(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error);
    m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
  }

};

} // end namespace Eigen

#endif // EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/SolveWithGuess.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVEWITHGUESS_H
#define EIGEN_SOLVEWITHGUESS_H

namespace Eigen {

template<typename Decomposition, typename RhsType, typename GuessType> class SolveWithGuess;

/** \class SolveWithGuess
  * \ingroup IterativeLinearSolvers_Module
  *
  * \brief Pseudo expression representing a solving operation
  *
  * \tparam Decomposition the type of the matrix or decomposion object
  * \tparam Rhstype the type of the right-hand side
  *
  * This class represents an expression of A.solve(B)
  * and most of the time this is the only way it is used.
  *
  */
namespace internal {


template<typename Decomposition, typename RhsType, typename GuessType>
struct traits<SolveWithGuess<Decomposition, RhsType, GuessType> >
  : traits<Solve<Decomposition,RhsType> >
{};

}


template<typename Decomposition, typename RhsType, typename GuessType>
class SolveWithGuess : public internal::generic_xpr_base<SolveWithGuess<Decomposition,RhsType,GuessType>, MatrixXpr, typename internal::traits<RhsType>::StorageKind>::type
{
public:
  typedef typename internal::traits<SolveWithGuess>::Scalar Scalar;
  typedef typename internal::traits<SolveWithGuess>::PlainObject PlainObject;
  typedef typename internal::generic_xpr_base<SolveWithGuess<Decomposition,RhsType,GuessType>, MatrixXpr, typename internal::traits<RhsType>::StorageKind>::type Base;
  typedef typename internal::ref_selector<SolveWithGuess>::type Nested;

  SolveWithGuess(const Decomposition &dec, const RhsType &rhs, const GuessType &guess)
    : m_dec(dec), m_rhs(rhs), m_guess(guess)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  Index rows() const EIGEN_NOEXCEPT { return m_dec.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  EIGEN_DEVICE_FUNC const Decomposition& dec()   const { return m_dec; }
  EIGEN_DEVICE_FUNC const RhsType&       rhs()   const { return m_rhs; }
  EIGEN_DEVICE_FUNC const GuessType&     guess() const { return m_guess; }

protected:
  const Decomposition &m_dec;
  const RhsType       &m_rhs;
  const GuessType     &m_guess;

private:
  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

namespace internal {

// Evaluator of SolveWithGuess -> eval into a temporary
template<typename Decomposition, typename RhsType, typename GuessType>
struct evaluator<SolveWithGuess<Decomposition,RhsType, GuessType> >
  : public evaluator<typename SolveWithGuess<Decomposition,RhsType,GuessType>::PlainObject>
{
  typedef SolveWithGuess<Decomposition,RhsType,GuessType> SolveType;
  typedef typename SolveType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  evaluator(const SolveType& solve)
    : m_result(solve.rows(), solve.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    m_result = solve.guess();
    solve.dec()._solve_with_guess_impl(solve.rhs(), m_result);
  }

protected:
  PlainObject m_result;
};

// Specialization for "dst = dec.solveWithGuess(rhs)"
// NOTE we need to specialize it for Dense2Dense to avoid ambiguous specialization error and a Sparse2Sparse specialization must exist somewhere
template<typename DstXprType, typename DecType, typename RhsType, typename GuessType, typename Scalar>
struct Assignment<DstXprType, SolveWithGuess<DecType,RhsType,GuessType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef SolveWithGuess<DecType,RhsType,GuessType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst = src.guess();
    src.dec()._solve_with_guess_impl(src.rhs(), dst/*, src.guess()*/);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVEWITHGUESS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Jacobi/Jacobi.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBI_H
#define EIGEN_JACOBI_H

namespace Eigen {

/** \ingroup Jacobi_Module
  * \jacobi_module
  * \class JacobiRotation
  * \brief Rotation given by a cosine-sine pair.
  *
  * This class represents a Jacobi or Givens rotation.
  * This is a 2D rotation in the plane \c J of angle \f$ \theta \f$ defined by
  * its cosine \c c and sine \c s as follow:
  * \f$ J = \left ( \begin{array}{cc} c & \overline s \\ -s  & \overline c \end{array} \right ) \f$
  *
  * You can apply the respective counter-clockwise rotation to a column vector \c v by
  * applying its adjoint on the left: \f$ v = J^* v \f$ that translates to the following Eigen code:
  * \code
  * v.applyOnTheLeft(J.adjoint());
  * \endcode
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar> class JacobiRotation
{
  public:
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** Default constructor without any initialization. */
    EIGEN_DEVICE_FUNC
    JacobiRotation() {}

    /** Construct a planar rotation from a cosine-sine pair (\a c, \c s). */
    EIGEN_DEVICE_FUNC
    JacobiRotation(const Scalar& c, const Scalar& s) : m_c(c), m_s(s) {}

    EIGEN_DEVICE_FUNC Scalar& c() { return m_c; }
    EIGEN_DEVICE_FUNC Scalar c() const { return m_c; }
    EIGEN_DEVICE_FUNC Scalar& s() { return m_s; }
    EIGEN_DEVICE_FUNC Scalar s() const { return m_s; }

    /** Concatenates two planar rotation */
    EIGEN_DEVICE_FUNC
    JacobiRotation operator*(const JacobiRotation& other)
    {
      using numext::conj;
      return JacobiRotation(m_c * other.m_c - conj(m_s) * other.m_s,
                            conj(m_c * conj(other.m_s) + conj(m_s) * conj(other.m_c)));
    }

    /** Returns the transposed transformation */
    EIGEN_DEVICE_FUNC
    JacobiRotation transpose() const { using numext::conj; return JacobiRotation(m_c, -conj(m_s)); }

    /** Returns the adjoint transformation */
    EIGEN_DEVICE_FUNC
    JacobiRotation adjoint() const { using numext::conj; return JacobiRotation(conj(m_c), -m_s); }

    template<typename Derived>
    EIGEN_DEVICE_FUNC
    bool makeJacobi(const MatrixBase<Derived>&, Index p, Index q);
    EIGEN_DEVICE_FUNC
    bool makeJacobi(const RealScalar& x, const Scalar& y, const RealScalar& z);

    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r=0);

  protected:
    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::true_type);
    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::false_type);

    Scalar m_c, m_s;
};

/** Makes \c *this as a Jacobi rotation \a J such that applying \a J on both the right and left sides of the selfadjoint 2x2 matrix
  * \f$ B = \left ( \begin{array}{cc} x & y \\ \overline y & z \end{array} \right )\f$ yields a diagonal matrix \f$ A = J^* B J \f$
  *
  * \sa MatrixBase::makeJacobi(const MatrixBase<Derived>&, Index, Index), MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
bool JacobiRotation<Scalar>::makeJacobi(const RealScalar& x, const Scalar& y, const RealScalar& z)
{
  using std::sqrt;
  using std::abs;

  RealScalar deno = RealScalar(2)*abs(y);
  if(deno < (std::numeric_limits<RealScalar>::min)())
  {
    m_c = Scalar(1);
    m_s = Scalar(0);
    return false;
  }
  else
  {
    RealScalar tau = (x-z)/deno;
    RealScalar w = sqrt(numext::abs2(tau) + RealScalar(1));
    RealScalar t;
    if(tau>RealScalar(0))
    {
      t = RealScalar(1) / (tau + w);
    }
    else
    {
      t = RealScalar(1) / (tau - w);
    }
    RealScalar sign_t = t > RealScalar(0) ? RealScalar(1) : RealScalar(-1);
    RealScalar n = RealScalar(1) / sqrt(numext::abs2(t)+RealScalar(1));
    m_s = - sign_t * (numext::conj(y) / abs(y)) * abs(t) * n;
    m_c = n;
    return true;
  }
}

/** Makes \c *this as a Jacobi rotation \c J such that applying \a J on both the right and left sides of the 2x2 selfadjoint matrix
  * \f$ B = \left ( \begin{array}{cc} \text{this}_{pp} & \text{this}_{pq} \\ (\text{this}_{pq})^* & \text{this}_{qq} \end{array} \right )\f$ yields
  * a diagonal matrix \f$ A = J^* B J \f$
  *
  * Example: \include Jacobi_makeJacobi.cpp
  * Output: \verbinclude Jacobi_makeJacobi.out
  *
  * \sa JacobiRotation::makeJacobi(RealScalar, Scalar, RealScalar), MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC
inline bool JacobiRotation<Scalar>::makeJacobi(const MatrixBase<Derived>& m, Index p, Index q)
{
  return makeJacobi(numext::real(m.coeff(p,p)), m.coeff(p,q), numext::real(m.coeff(q,q)));
}

/** Makes \c *this as a Givens rotation \c G such that applying \f$ G^* \f$ to the left of the vector
  * \f$ V = \left ( \begin{array}{c} p \\ q \end{array} \right )\f$ yields:
  * \f$ G^* V = \left ( \begin{array}{c} r \\ 0 \end{array} \right )\f$.
  *
  * The value of \a r is returned if \a r is not null (the default is null).
  * Also note that G is built such that the cosine is always real.
  *
  * Example: \include Jacobi_makeGivens.cpp
  * Output: \verbinclude Jacobi_makeGivens.out
  *
  * This function implements the continuous Givens rotation generation algorithm
  * found in Anderson (2000), Discontinuous Plane Rotations and the Symmetric Eigenvalue Problem.
  * LAPACK Working Note 150, University of Tennessee, UT-CS-00-454, December 4, 2000.
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r)
{
  makeGivens(p, q, r, typename internal::conditional<NumTraits<Scalar>::IsComplex, internal::true_type, internal::false_type>::type());
}


// specialization for complexes
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::true_type)
{
  using std::sqrt;
  using std::abs;
  using numext::conj;

  if(q==Scalar(0))
  {
    m_c = numext::real(p)<0 ? Scalar(-1) : Scalar(1);
    m_s = 0;
    if(r) *r = m_c * p;
  }
  else if(p==Scalar(0))
  {
    m_c = 0;
    m_s = -q/abs(q);
    if(r) *r = abs(q);
  }
  else
  {
    RealScalar p1 = numext::norm1(p);
    RealScalar q1 = numext::norm1(q);
    if(p1>=q1)
    {
      Scalar ps = p / p1;
      RealScalar p2 = numext::abs2(ps);
      Scalar qs = q / p1;
      RealScalar q2 = numext::abs2(qs);

      RealScalar u = sqrt(RealScalar(1) + q2/p2);
      if(numext::real(p)<RealScalar(0))
        u = -u;

      m_c = Scalar(1)/u;
      m_s = -qs*conj(ps)*(m_c/p2);
      if(r) *r = p * u;
    }
    else
    {
      Scalar ps = p / q1;
      RealScalar p2 = numext::abs2(ps);
      Scalar qs = q / q1;
      RealScalar q2 = numext::abs2(qs);

      RealScalar u = q1 * sqrt(p2 + q2);
      if(numext::real(p)<RealScalar(0))
        u = -u;

      p1 = abs(p);
      ps = p/p1;
      m_c = p1/u;
      m_s = -conj(ps) * (q/u);
      if(r) *r = ps * u;
    }
  }
}

// specialization for reals
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::false_type)
{
  using std::sqrt;
  using std::abs;
  if(q==Scalar(0))
  {
    m_c = p<Scalar(0) ? Scalar(-1) : Scalar(1);
    m_s = Scalar(0);
    if(r) *r = abs(p);
  }
  else if(p==Scalar(0))
  {
    m_c = Scalar(0);
    m_s = q<Scalar(0) ? Scalar(1) : Scalar(-1);
    if(r) *r = abs(q);
  }
  else if(abs(p) > abs(q))
  {
    Scalar t = q/p;
    Scalar u = sqrt(Scalar(1) + numext::abs2(t));
    if(p<Scalar(0))
      u = -u;
    m_c = Scalar(1)/u;
    m_s = -t * m_c;
    if(r) *r = p * u;
  }
  else
  {
    Scalar t = p/q;
    Scalar u = sqrt(Scalar(1) + numext::abs2(t));
    if(q<Scalar(0))
      u = -u;
    m_s = -Scalar(1)/u;
    m_c = -t * m_s;
    if(r) *r = q * u;
  }

}

/****************************************************************************************
*   Implementation of MatrixBase methods
****************************************************************************************/

namespace internal {
/** \jacobi_module
  * Applies the clock wise 2D rotation \a j to the set of 2D vectors of coordinates \a x and \a y:
  * \f$ \left ( \begin{array}{cc} x \\ y \end{array} \right )  =  J \left ( \begin{array}{cc} x \\ y \end{array} \right ) \f$
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename VectorX, typename VectorY, typename OtherScalar>
EIGEN_DEVICE_FUNC
void apply_rotation_in_the_plane(DenseBase<VectorX>& xpr_x, DenseBase<VectorY>& xpr_y, const JacobiRotation<OtherScalar>& j);
}

/** \jacobi_module
  * Applies the rotation in the plane \a j to the rows \a p and \a q of \c *this, i.e., it computes B = J * B,
  * with \f$ B = \left ( \begin{array}{cc} \text{*this.row}(p) \\ \text{*this.row}(q) \end{array} \right ) \f$.
  *
  * \sa class JacobiRotation, MatrixBase::applyOnTheRight(), internal::apply_rotation_in_the_plane()
  */
template<typename Derived>
template<typename OtherScalar>
EIGEN_DEVICE_FUNC
inline void MatrixBase<Derived>::applyOnTheLeft(Index p, Index q, const JacobiRotation<OtherScalar>& j)
{
  RowXpr x(this->row(p));
  RowXpr y(this->row(q));
  internal::apply_rotation_in_the_plane(x, y, j);
}

/** \ingroup Jacobi_Module
  * Applies the rotation in the plane \a j to the columns \a p and \a q of \c *this, i.e., it computes B = B * J
  * with \f$ B = \left ( \begin{array}{cc} \text{*this.col}(p) & \text{*this.col}(q) \end{array} \right ) \f$.
  *
  * \sa class JacobiRotation, MatrixBase::applyOnTheLeft(), internal::apply_rotation_in_the_plane()
  */
template<typename Derived>
template<typename OtherScalar>
EIGEN_DEVICE_FUNC
inline void MatrixBase<Derived>::applyOnTheRight(Index p, Index q, const JacobiRotation<OtherScalar>& j)
{
  ColXpr x(this->col(p));
  ColXpr y(this->col(q));
  internal::apply_rotation_in_the_plane(x, y, j.transpose());
}

namespace internal {

template<typename Scalar, typename OtherScalar,
         int SizeAtCompileTime, int MinAlignment, bool Vectorizable>
struct apply_rotation_in_the_plane_selector
{
  static EIGEN_DEVICE_FUNC
  inline void run(Scalar *x, Index incrx, Scalar *y, Index incry, Index size, OtherScalar c, OtherScalar s)
  {
    for(Index i=0; i<size; ++i)
    {
      Scalar xi = *x;
      Scalar yi = *y;
      *x =  c * xi + numext::conj(s) * yi;
      *y = -s * xi + numext::conj(c) * yi;
      x += incrx;
      y += incry;
    }
  }
};

template<typename Scalar, typename OtherScalar,
         int SizeAtCompileTime, int MinAlignment>
struct apply_rotation_in_the_plane_selector<Scalar,OtherScalar,SizeAtCompileTime,MinAlignment,true /* vectorizable */>
{
  static inline void run(Scalar *x, Index incrx, Scalar *y, Index incry, Index size, OtherScalar c, OtherScalar s)
  {
    enum {
      PacketSize = packet_traits<Scalar>::size,
      OtherPacketSize = packet_traits<OtherScalar>::size
    };
    typedef typename packet_traits<Scalar>::type Packet;
    typedef typename packet_traits<OtherScalar>::type OtherPacket;

    /*** dynamic-size vectorized paths ***/
    if(SizeAtCompileTime == Dynamic && ((incrx==1 && incry==1) || PacketSize == 1))
    {
      // both vectors are sequentially stored in memory => vectorization
      enum { Peeling = 2 };

      Index alignedStart = internal::first_default_aligned(y, size);
      Index alignedEnd = alignedStart + ((size-alignedStart)/PacketSize)*PacketSize;

      const OtherPacket pc = pset1<OtherPacket>(c);
      const OtherPacket ps = pset1<OtherPacket>(s);
      conj_helper<OtherPacket,Packet,NumTraits<OtherScalar>::IsComplex,false> pcj;
      conj_helper<OtherPacket,Packet,false,false> pm;

      for(Index i=0; i<alignedStart; ++i)
      {
        Scalar xi = x[i];
        Scalar yi = y[i];
        x[i] =  c * xi + numext::conj(s) * yi;
        y[i] = -s * xi + numext::conj(c) * yi;
      }

      Scalar* EIGEN_RESTRICT px = x + alignedStart;
      Scalar* EIGEN_RESTRICT py = y + alignedStart;

      if(internal::first_default_aligned(x, size)==alignedStart)
      {
        for(Index i=alignedStart; i<alignedEnd; i+=PacketSize)
        {
          Packet xi = pload<Packet>(px);
          Packet yi = pload<Packet>(py);
          pstore(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstore(py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
          px += PacketSize;
          py += PacketSize;
        }
      }
      else
      {
        Index peelingEnd = alignedStart + ((size-alignedStart)/(Peeling*PacketSize))*(Peeling*PacketSize);
        for(Index i=alignedStart; i<peelingEnd; i+=Peeling*PacketSize)
        {
          Packet xi   = ploadu<Packet>(px);
          Packet xi1  = ploadu<Packet>(px+PacketSize);
          Packet yi   = pload <Packet>(py);
          Packet yi1  = pload <Packet>(py+PacketSize);
          pstoreu(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstoreu(px+PacketSize, padd(pm.pmul(pc,xi1),pcj.pmul(ps,yi1)));
          pstore (py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
          pstore (py+PacketSize, psub(pcj.pmul(pc,yi1),pm.pmul(ps,xi1)));
          px += Peeling*PacketSize;
          py += Peeling*PacketSize;
        }
        if(alignedEnd!=peelingEnd)
        {
          Packet xi = ploadu<Packet>(x+peelingEnd);
          Packet yi = pload <Packet>(y+peelingEnd);
          pstoreu(x+peelingEnd, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstore (y+peelingEnd, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
        }
      }

      for(Index i=alignedEnd; i<size; ++i)
      {
        Scalar xi = x[i];
        Scalar yi = y[i];
        x[i] =  c * xi + numext::conj(s) * yi;
        y[i] = -s * xi + numext::conj(c) * yi;
      }
    }

    /*** fixed-size vectorized path ***/
    else if(SizeAtCompileTime != Dynamic && MinAlignment>0) // FIXME should be compared to the required alignment
    {
      const OtherPacket pc = pset1<OtherPacket>(c);
      const OtherPacket ps = pset1<OtherPacket>(s);
      conj_helper<OtherPacket,Packet,NumTraits<OtherPacket>::IsComplex,false> pcj;
      conj_helper<OtherPacket,Packet,false,false> pm;
      Scalar* EIGEN_RESTRICT px = x;
      Scalar* EIGEN_RESTRICT py = y;
      for(Index i=0; i<size; i+=PacketSize)
      {
        Packet xi = pload<Packet>(px);
        Packet yi = pload<Packet>(py);
        pstore(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
        pstore(py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
        px += PacketSize;
        py += PacketSize;
      }
    }

    /*** non-vectorized path ***/
    else
    {
      apply_rotation_in_the_plane_selector<Scalar,OtherScalar,SizeAtCompileTime,MinAlignment,false>::run(x,incrx,y,incry,size,c,s);
    }
  }
};

template<typename VectorX, typename VectorY, typename OtherScalar>
EIGEN_DEVICE_FUNC
void /*EIGEN_DONT_INLINE*/ apply_rotation_in_the_plane(DenseBase<VectorX>& xpr_x, DenseBase<VectorY>& xpr_y, const JacobiRotation<OtherScalar>& j)
{
  typedef typename VectorX::Scalar Scalar;
  const bool Vectorizable =    (int(VectorX::Flags) & int(VectorY::Flags) & PacketAccessBit)
                            && (int(packet_traits<Scalar>::size) == int(packet_traits<OtherScalar>::size));

  eigen_assert(xpr_x.size() == xpr_y.size());
  Index size = xpr_x.size();
  Index incrx = xpr_x.derived().innerStride();
  Index incry = xpr_y.derived().innerStride();

  Scalar* EIGEN_RESTRICT x = &xpr_x.derived().coeffRef(0);
  Scalar* EIGEN_RESTRICT y = &xpr_y.derived().coeffRef(0);

  OtherScalar c = j.c();
  OtherScalar s = j.s();
  if (c==OtherScalar(1) && s==OtherScalar(0))
    return;

  apply_rotation_in_the_plane_selector<
    Scalar,OtherScalar,
    VectorX::SizeAtCompileTime,
    EIGEN_PLAIN_ENUM_MIN(evaluator<VectorX>::Alignment, evaluator<VectorY>::Alignment),
    Vectorizable>::run(x,incrx,y,incry,size,c,s);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_JACOBI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/KLUSupport/KLUSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Kyle Macfarlan <kyle.macfarlan@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KLUSUPPORT_H
#define EIGEN_KLUSUPPORT_H

namespace Eigen {

/* TODO extract L, extract U, compute det, etc... */

/** \ingroup KLUSupport_Module
  * \brief A sparse LU factorization and solver based on KLU
  *
  * This class allows to solve for A.X = B sparse linear problems via a LU factorization
  * using the KLU library. The sparse matrix A must be squared and full rank.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class UmfPackLU, class SparseLU
  */


inline int klu_solve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, double B [ ], klu_common *Common, double) {
   return klu_solve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), B, Common);
}

inline int klu_solve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, std::complex<double>B[], klu_common *Common, std::complex<double>) {
   return klu_z_solve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), &numext::real_ref(B[0]), Common);
}

inline int klu_tsolve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, double B[], klu_common *Common, double) {
   return klu_tsolve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), B, Common);
}

inline int klu_tsolve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, std::complex<double>B[], klu_common *Common, std::complex<double>) {
   return klu_z_tsolve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), &numext::real_ref(B[0]), 0, Common);
}

inline klu_numeric* klu_factor(int Ap [ ], int Ai [ ], double Ax [ ], klu_symbolic *Symbolic, klu_common *Common, double) {
   return klu_factor(Ap, Ai, Ax, Symbolic, Common);
}

inline klu_numeric* klu_factor(int Ap[], int Ai[], std::complex<double> Ax[], klu_symbolic *Symbolic, klu_common *Common, std::complex<double>) {
   return klu_z_factor(Ap, Ai, &numext::real_ref(Ax[0]), Symbolic, Common);
}


template<typename _MatrixType>
class KLU : public SparseSolverBase<KLU<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<KLU<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef SparseMatrix<Scalar> LUMatrixType;
    typedef SparseMatrix<Scalar,ColMajor,int> KLUMatrixType;
    typedef Ref<const KLUMatrixType, StandardCompressedFormat> KLUMatrixRef;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    KLU()
      : m_dummy(0,0), mp_matrix(m_dummy)
    {
      init();
    }

    template<typename InputMatrixType>
    explicit KLU(const InputMatrixType& matrix)
      : mp_matrix(matrix)
    {
      init();
      compute(matrix);
    }

    ~KLU()
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic,&m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric,&m_common);
    }

    EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return mp_matrix.rows(); }
    EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return mp_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
#if 0 // not implemented yet
    inline const LUMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_l;
    }

    inline const LUMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_q;
    }
#endif
    /** Computes the sparse Cholesky decomposition of \a matrix
     *  Note that the matrix should be column-major, and in compressed format for best performance.
     *  \sa SparseMatrix::makeCompressed().
     */
    template<typename InputMatrixType>
    void compute(const InputMatrixType& matrix)
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic, &m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric, &m_common);
      grab(matrix.derived());
      analyzePattern_impl();
      factorize_impl();
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize(), compute()
      */
    template<typename InputMatrixType>
    void analyzePattern(const InputMatrixType& matrix)
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic, &m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric, &m_common);

      grab(matrix.derived());

      analyzePattern_impl();
    }


    /** Provides access to the control settings array used by KLU.
      *
      * See KLU documentation for details.
      */
    inline const klu_common& kluCommon() const
    {
      return m_common;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See KLU documentation for details.
      */
    inline klu_common& kluCommon()
    {
      return m_common;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the pattern anylysis has been performed.
      *
      * \sa analyzePattern(), compute()
      */
    template<typename InputMatrixType>
    void factorize(const InputMatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "KLU: you must first call analyzePattern()");
      if(m_numeric)
        klu_free_numeric(&m_numeric,&m_common);

      grab(matrix.derived());

      factorize_impl();
    }

    /** \internal */
    template<typename BDerived,typename XDerived>
    bool _solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const;

#if 0 // not implemented yet
    Scalar determinant() const;

    void extractData() const;
#endif

  protected:

    void init()
    {
      m_info                  = InvalidInput;
      m_isInitialized         = false;
      m_numeric               = 0;
      m_symbolic              = 0;
      m_extractedDataAreDirty = true;

      klu_defaults(&m_common);
    }

    void analyzePattern_impl()
    {
      m_info = InvalidInput;
      m_analysisIsOk = false;
      m_factorizationIsOk = false;
      m_symbolic = klu_analyze(internal::convert_index<int>(mp_matrix.rows()),
                                     const_cast<StorageIndex*>(mp_matrix.outerIndexPtr()), const_cast<StorageIndex*>(mp_matrix.innerIndexPtr()),
                                     &m_common);
      if (m_symbolic) {
         m_isInitialized = true;
         m_info = Success;
         m_analysisIsOk = true;
         m_extractedDataAreDirty = true;
      }
    }

    void factorize_impl()
    {

      m_numeric = klu_factor(const_cast<StorageIndex*>(mp_matrix.outerIndexPtr()), const_cast<StorageIndex*>(mp_matrix.innerIndexPtr()), const_cast<Scalar*>(mp_matrix.valuePtr()),
                                    m_symbolic, &m_common, Scalar());


      m_info = m_numeric ? Success : NumericalIssue;
      m_factorizationIsOk = m_numeric ? 1 : 0;
      m_extractedDataAreDirty = true;
    }

    template<typename MatrixDerived>
    void grab(const EigenBase<MatrixDerived> &A)
    {
      mp_matrix.~KLUMatrixRef();
      ::new (&mp_matrix) KLUMatrixRef(A.derived());
    }

    void grab(const KLUMatrixRef &A)
    {
      if(&(A.derived()) != &mp_matrix)
      {
        mp_matrix.~KLUMatrixRef();
        ::new (&mp_matrix) KLUMatrixRef(A);
      }
    }

    // cached data to reduce reallocation, etc.
#if 0 // not implemented yet
    mutable LUMatrixType m_l;
    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;
#endif

    KLUMatrixType m_dummy;
    KLUMatrixRef mp_matrix;

    klu_numeric* m_numeric;
    klu_symbolic* m_symbolic;
    klu_common m_common;
    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;

  private:
    KLU(const KLU& ) { }
};

#if 0 // not implemented yet
template<typename MatrixType>
void KLU<MatrixType>::extractData() const
{
  if (m_extractedDataAreDirty)
  {
     eigen_assert(false && "KLU: extractData Not Yet Implemented");

    // get size of the data
    int lnz, unz, rows, cols, nz_udiag;
    umfpack_get_lunz(&lnz, &unz, &rows, &cols, &nz_udiag, m_numeric, Scalar());

    // allocate data
    m_l.resize(rows,(std::min)(rows,cols));
    m_l.resizeNonZeros(lnz);

    m_u.resize((std::min)(rows,cols),cols);
    m_u.resizeNonZeros(unz);

    m_p.resize(rows);
    m_q.resize(cols);

    // extract
    umfpack_get_numeric(m_l.outerIndexPtr(), m_l.innerIndexPtr(), m_l.valuePtr(),
                        m_u.outerIndexPtr(), m_u.innerIndexPtr(), m_u.valuePtr(),
                        m_p.data(), m_q.data(), 0, 0, 0, m_numeric);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename KLU<MatrixType>::Scalar KLU<MatrixType>::determinant() const
{
  eigen_assert(false && "KLU: extractData Not Yet Implemented");
  return Scalar();
}
#endif

template<typename MatrixType>
template<typename BDerived,typename XDerived>
bool KLU<MatrixType>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const
{
  Index rhsCols = b.cols();
  EIGEN_STATIC_ASSERT((XDerived::Flags&RowMajorBit)==0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  x = b;
  int info = klu_solve(m_symbolic, m_numeric, b.rows(), rhsCols, x.const_cast_derived().data(), const_cast<klu_common*>(&m_common), Scalar());

  m_info = info!=0 ? Success : NumericalIssue;
  return true;
}

} // end namespace Eigen

#endif // EIGEN_KLUSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/Determinant.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DETERMINANT_H
#define EIGEN_DETERMINANT_H

namespace Eigen { 

namespace internal {

template<typename Derived>
EIGEN_DEVICE_FUNC
inline const typename Derived::Scalar bruteforce_det3_helper
(const MatrixBase<Derived>& matrix, int a, int b, int c)
{
  return matrix.coeff(0,a)
         * (matrix.coeff(1,b) * matrix.coeff(2,c) - matrix.coeff(1,c) * matrix.coeff(2,b));
}

template<typename Derived,
         int DeterminantType = Derived::RowsAtCompileTime
> struct determinant_impl
{
  static inline typename traits<Derived>::Scalar run(const Derived& m)
  {
    if(Derived::ColsAtCompileTime==Dynamic && m.rows()==0)
      return typename traits<Derived>::Scalar(1);
    return m.partialPivLu().determinant();
  }
};

template<typename Derived> struct determinant_impl<Derived, 1>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return m.coeff(0,0);
  }
};

template<typename Derived> struct determinant_impl<Derived, 2>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return m.coeff(0,0) * m.coeff(1,1) - m.coeff(1,0) * m.coeff(0,1);
  }
};

template<typename Derived> struct determinant_impl<Derived, 3>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return bruteforce_det3_helper(m,0,1,2)
          - bruteforce_det3_helper(m,1,0,2)
          + bruteforce_det3_helper(m,2,0,1);
  }
};

template<typename Derived> struct determinant_impl<Derived, 4>
{
  typedef typename traits<Derived>::Scalar Scalar;
  static EIGEN_DEVICE_FUNC
  Scalar run(const Derived& m)
  {
    Scalar d2_01 = det2(m, 0, 1);
    Scalar d2_02 = det2(m, 0, 2);
    Scalar d2_03 = det2(m, 0, 3);
    Scalar d2_12 = det2(m, 1, 2);
    Scalar d2_13 = det2(m, 1, 3);
    Scalar d2_23 = det2(m, 2, 3);
    Scalar d3_0 = det3(m, 1,d2_23, 2,d2_13, 3,d2_12);
    Scalar d3_1 = det3(m, 0,d2_23, 2,d2_03, 3,d2_02);
    Scalar d3_2 = det3(m, 0,d2_13, 1,d2_03, 3,d2_01);
    Scalar d3_3 = det3(m, 0,d2_12, 1,d2_02, 2,d2_01);
    return internal::pmadd(-m(0,3),d3_0, m(1,3)*d3_1) +
           internal::pmadd(-m(2,3),d3_2, m(3,3)*d3_3);
  }
protected:
  static EIGEN_DEVICE_FUNC
  Scalar det2(const Derived& m, Index i0, Index i1)
  {
    return m(i0,0) * m(i1,1) - m(i1,0) * m(i0,1);
  }

  static EIGEN_DEVICE_FUNC
  Scalar det3(const Derived& m, Index i0, const Scalar& d0, Index i1, const Scalar& d1, Index i2, const Scalar& d2)
  {
    return internal::pmadd(m(i0,2), d0, internal::pmadd(-m(i1,2), d1, m(i2,2)*d2));
  }
};

} // end namespace internal

/** \lu_module
  *
  * \returns the determinant of this matrix
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
inline typename internal::traits<Derived>::Scalar MatrixBase<Derived>::determinant() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::nested_eval<Derived,Base::RowsAtCompileTime>::type Nested;
  return internal::determinant_impl<typename internal::remove_all<Nested>::type>::run(derived());
}

} // end namespace Eigen

#endif // EIGEN_DETERMINANT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/FullPivLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LU_H
#define EIGEN_LU_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<FullPivLU<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup LU_Module
  *
  * \class FullPivLU
  *
  * \brief LU decomposition of a matrix with complete pivoting, and related features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LU decomposition
  *
  * This class represents a LU decomposition of any matrix, with complete pivoting: the matrix A is
  * decomposed as \f$ A = P^{-1} L U Q^{-1} \f$ where L is unit-lower-triangular, U is
  * upper-triangular, and P and Q are permutation matrices. This is a rank-revealing LU
  * decomposition. The eigenvalues (diagonal coefficients) of U are sorted in such a way that any
  * zeros are at the end.
  *
  * This decomposition provides the generic approach to solving systems of linear equations, computing
  * the rank, invertibility, inverse, kernel, and determinant.
  *
  * This LU decomposition is very stable and well tested with large matrices. However there are use cases where the SVD
  * decomposition is inherently more stable and/or flexible. For example, when computing the kernel of a matrix,
  * working with the SVD allows to select the smallest singular values of the matrix, something that
  * the LU decomposition doesn't see.
  *
  * The data of the LU decomposition can be directly accessed through the methods matrixLU(),
  * permutationP(), permutationQ().
  *
  * As an example, here is how the original matrix can be retrieved:
  * \include class_FullPivLU.cpp
  * Output: \verbinclude class_FullPivLU.out
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::fullPivLu(), MatrixBase::determinant(), MatrixBase::inverse()
  */
template<typename _MatrixType> class FullPivLU
  : public SolverBase<FullPivLU<_MatrixType> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<FullPivLU> Base;
    friend class SolverBase<FullPivLU>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(FullPivLU)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename internal::plain_row_type<MatrixType, StorageIndex>::type IntRowVectorType;
    typedef typename internal::plain_col_type<MatrixType, StorageIndex>::type IntColVectorType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationQType;
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationPType;
    typedef typename MatrixType::PlainObject PlainObject;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LU::compute(const MatrixType&).
      */
    FullPivLU();

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa FullPivLU()
      */
    FullPivLU(Index rows, Index cols);

    /** Constructor.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *               It is required to be nonzero.
      */
    template<typename InputType>
    explicit FullPivLU(const EigenBase<InputType>& matrix);

    /** \brief Constructs a LU factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa FullPivLU(const EigenBase&)
      */
    template<typename InputType>
    explicit FullPivLU(EigenBase<InputType>& matrix);

    /** Computes the LU decomposition of the given matrix.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *               It is required to be nonzero.
      *
      * \returns a reference to *this
      */
    template<typename InputType>
    FullPivLU& compute(const EigenBase<InputType>& matrix) {
      m_lu = matrix.derived();
      computeInPlace();
      return *this;
    }

    /** \returns the LU decomposition matrix: the upper-triangular part is U, the
      * unit-lower-triangular part is L (at least for square matrices; in the non-square
      * case, special care is needed, see the documentation of class FullPivLU).
      *
      * \sa matrixL(), matrixU()
      */
    inline const MatrixType& matrixLU() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_lu;
    }

    /** \returns the number of nonzero pivots in the LU decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of U.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    /** \returns the permutation matrix P
      *
      * \sa permutationQ()
      */
    EIGEN_DEVICE_FUNC inline const PermutationPType& permutationP() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_p;
    }

    /** \returns the permutation matrix Q
      *
      * \sa permutationP()
      */
    inline const PermutationQType& permutationQ() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_q;
    }

    /** \returns the kernel of the matrix, also called its null-space. The columns of the returned matrix
      * will form a basis of the kernel.
      *
      * \note If the kernel has dimension zero, then the returned matrix is a column-vector filled with zeros.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      *
      * Example: \include FullPivLU_kernel.cpp
      * Output: \verbinclude FullPivLU_kernel.out
      *
      * \sa image()
      */
    inline const internal::kernel_retval<FullPivLU> kernel() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return internal::kernel_retval<FullPivLU>(*this);
    }

    /** \returns the image of the matrix, also called its column-space. The columns of the returned matrix
      * will form a basis of the image (column-space).
      *
      * \param originalMatrix the original matrix, of which *this is the LU decomposition.
      *                       The reason why it is needed to pass it here, is that this allows
      *                       a large optimization, as otherwise this method would need to reconstruct it
      *                       from the LU decomposition.
      *
      * \note If the image has dimension zero, then the returned matrix is a column-vector filled with zeros.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      *
      * Example: \include FullPivLU_image.cpp
      * Output: \verbinclude FullPivLU_image.out
      *
      * \sa kernel()
      */
    inline const internal::image_retval<FullPivLU>
      image(const MatrixType& originalMatrix) const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return internal::image_retval<FullPivLU>(*this, originalMatrix);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \return a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the LU decomposition.
      *
      * \param b the right-hand-side of the equation to solve. Can be a vector or a matrix,
      *          the only requirement in order for the equation to make sense is that
      *          b.rows()==A.rows(), where A is the matrix of which *this is the LU decomposition.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      * \note_about_using_kernel_to_study_multiple_solutions
      *
      * Example: \include FullPivLU_solve.cpp
      * Output: \verbinclude FullPivLU_solve.out
      *
      * \sa TriangularView::solve(), kernel(), inverse()
      */
    template<typename Rhs>
    inline const Solve<FullPivLU, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns an estimate of the reciprocal condition number of the matrix of which \c *this is
        the LU decomposition.
      */
    inline RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the determinant of the matrix of which
      * *this is the LU decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the LU decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note For fixed-size matrices of size up to 4, MatrixBase::determinant() offers
      *       optimized paths.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      *
      * \sa MatrixBase::determinant()
      */
    typename internal::traits<MatrixType>::Scalar determinant() const;

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * LU decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    FullPivLU& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code lu.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    FullPivLU& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
          : NumTraits<Scalar>::epsilon() * RealScalar(m_lu.diagonalSize());
    }

    /** \returns the rank of the matrix of which *this is the LU decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "LU is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_lu.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the LU decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the LU decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the LU decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the LU decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return isInjective() && (m_lu.rows() == m_lu.cols());
    }

    /** \returns the inverse of the matrix of which *this is the LU decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      *
      * \sa MatrixBase::inverse()
      */
    inline const Inverse<FullPivLU> inverse() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      eigen_assert(m_lu.rows() == m_lu.cols() && "You can't take the inverse of a non-square matrix!");
      return Inverse<FullPivLU>(*this);
    }

    MatrixType reconstructedMatrix() const;

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_lu;
    PermutationPType m_p;
    PermutationQType m_q;
    IntColVectorType m_rowsTranspositions;
    IntRowVectorType m_colsTranspositions;
    Index m_nonzero_pivots;
    RealScalar m_l1_norm;
    RealScalar m_maxpivot, m_prescribedThreshold;
    signed char m_det_pq;
    bool m_isInitialized, m_usePrescribedThreshold;
};

template<typename MatrixType>
FullPivLU<MatrixType>::FullPivLU()
  : m_isInitialized(false), m_usePrescribedThreshold(false)
{
}

template<typename MatrixType>
FullPivLU<MatrixType>::FullPivLU(Index rows, Index cols)
  : m_lu(rows, cols),
    m_p(rows),
    m_q(cols),
    m_rowsTranspositions(rows),
    m_colsTranspositions(cols),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
}

template<typename MatrixType>
template<typename InputType>
FullPivLU<MatrixType>::FullPivLU(const EigenBase<InputType>& matrix)
  : m_lu(matrix.rows(), matrix.cols()),
    m_p(matrix.rows()),
    m_q(matrix.cols()),
    m_rowsTranspositions(matrix.rows()),
    m_colsTranspositions(matrix.cols()),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
  compute(matrix.derived());
}

template<typename MatrixType>
template<typename InputType>
FullPivLU<MatrixType>::FullPivLU(EigenBase<InputType>& matrix)
  : m_lu(matrix.derived()),
    m_p(matrix.rows()),
    m_q(matrix.cols()),
    m_rowsTranspositions(matrix.rows()),
    m_colsTranspositions(matrix.cols()),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
  computeInPlace();
}

template<typename MatrixType>
void FullPivLU<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the permutations are stored as int indices, so just to be sure:
  eigen_assert(m_lu.rows()<=NumTraits<int>::highest() && m_lu.cols()<=NumTraits<int>::highest());

  m_l1_norm = m_lu.cwiseAbs().colwise().sum().maxCoeff();

  const Index size = m_lu.diagonalSize();
  const Index rows = m_lu.rows();
  const Index cols = m_lu.cols();

  // will store the transpositions, before we accumulate them at the end.
  // can't accumulate on-the-fly because that will be done in reverse order for the rows.
  m_rowsTranspositions.resize(m_lu.rows());
  m_colsTranspositions.resize(m_lu.cols());
  Index number_of_transpositions = 0; // number of NONTRIVIAL transpositions, i.e. m_rowsTranspositions[i]!=i

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for(Index k = 0; k < size; ++k)
  {
    // First, we need to find the pivot.

    // biggest coefficient in the remaining bottom-right corner (starting at row k, col k)
    Index row_of_biggest_in_corner, col_of_biggest_in_corner;
    typedef internal::scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;
    Score biggest_in_corner;
    biggest_in_corner = m_lu.bottomRightCorner(rows-k, cols-k)
                        .unaryExpr(Scoring())
                        .maxCoeff(&row_of_biggest_in_corner, &col_of_biggest_in_corner);
    row_of_biggest_in_corner += k; // correct the values! since they were computed in the corner,
    col_of_biggest_in_corner += k; // need to add k to them.

    if(biggest_in_corner==Score(0))
    {
      // before exiting, make sure to initialize the still uninitialized transpositions
      // in a sane state without destroying what we already have.
      m_nonzero_pivots = k;
      for(Index i = k; i < size; ++i)
      {
        m_rowsTranspositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_colsTranspositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
      }
      break;
    }

    RealScalar abs_pivot = internal::abs_knowing_score<Scalar>()(m_lu(row_of_biggest_in_corner, col_of_biggest_in_corner), biggest_in_corner);
    if(abs_pivot > m_maxpivot) m_maxpivot = abs_pivot;

    // Now that we've found the pivot, we need to apply the row/col swaps to
    // bring it to the location (k,k).

    m_rowsTranspositions.coeffRef(k) = internal::convert_index<StorageIndex>(row_of_biggest_in_corner);
    m_colsTranspositions.coeffRef(k) = internal::convert_index<StorageIndex>(col_of_biggest_in_corner);
    if(k != row_of_biggest_in_corner) {
      m_lu.row(k).swap(m_lu.row(row_of_biggest_in_corner));
      ++number_of_transpositions;
    }
    if(k != col_of_biggest_in_corner) {
      m_lu.col(k).swap(m_lu.col(col_of_biggest_in_corner));
      ++number_of_transpositions;
    }

    // Now that the pivot is at the right location, we update the remaining
    // bottom-right corner by Gaussian elimination.

    if(k<rows-1)
      m_lu.col(k).tail(rows-k-1) /= m_lu.coeff(k,k);
    if(k<size-1)
      m_lu.block(k+1,k+1,rows-k-1,cols-k-1).noalias() -= m_lu.col(k).tail(rows-k-1) * m_lu.row(k).tail(cols-k-1);
  }

  // the main loop is over, we still have to accumulate the transpositions to find the
  // permutations P and Q

  m_p.setIdentity(rows);
  for(Index k = size-1; k >= 0; --k)
    m_p.applyTranspositionOnTheRight(k, m_rowsTranspositions.coeff(k));

  m_q.setIdentity(cols);
  for(Index k = 0; k < size; ++k)
    m_q.applyTranspositionOnTheRight(k, m_colsTranspositions.coeff(k));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;

  m_isInitialized = true;
}

template<typename MatrixType>
typename internal::traits<MatrixType>::Scalar FullPivLU<MatrixType>::determinant() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  eigen_assert(m_lu.rows() == m_lu.cols() && "You can't take the determinant of a non-square matrix!");
  return Scalar(m_det_pq) * Scalar(m_lu.diagonal().prod());
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: \f$ P^{-1} L U Q^{-1} \f$.
 * This function is provided for debug purposes. */
template<typename MatrixType>
MatrixType FullPivLU<MatrixType>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  const Index smalldim = (std::min)(m_lu.rows(), m_lu.cols());
  // LU
  MatrixType res(m_lu.rows(),m_lu.cols());
  // FIXME the .toDenseMatrix() should not be needed...
  res = m_lu.leftCols(smalldim)
            .template triangularView<UnitLower>().toDenseMatrix()
      * m_lu.topRows(smalldim)
            .template triangularView<Upper>().toDenseMatrix();

  // P^{-1}(LU)
  res = m_p.inverse() * res;

  // (P^{-1}LU)Q^{-1}
  res = res * m_q.inverse();

  return res;
}

/********* Implementation of kernel() **************************************************/

namespace internal {
template<typename _MatrixType>
struct kernel_retval<FullPivLU<_MatrixType> >
  : kernel_retval_base<FullPivLU<_MatrixType> >
{
  EIGEN_MAKE_KERNEL_HELPERS(FullPivLU<_MatrixType>)

  enum { MaxSmallDimAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(
            MatrixType::MaxColsAtCompileTime,
            MatrixType::MaxRowsAtCompileTime)
  };

  template<typename Dest> void evalTo(Dest& dst) const
  {
    using std::abs;
    const Index cols = dec().matrixLU().cols(), dimker = cols - rank();
    if(dimker == 0)
    {
      // The Kernel is just {0}, so it doesn't have a basis properly speaking, but let's
      // avoid crashing/asserting as that depends on floating point calculations. Let's
      // just return a single column vector filled with zeros.
      dst.setZero();
      return;
    }

    /* Let us use the following lemma:
      *
      * Lemma: If the matrix A has the LU decomposition PAQ = LU,
      * then Ker A = Q(Ker U).
      *
      * Proof: trivial: just keep in mind that P, Q, L are invertible.
      */

    /* Thus, all we need to do is to compute Ker U, and then apply Q.
      *
      * U is upper triangular, with eigenvalues sorted so that any zeros appear at the end.
      * Thus, the diagonal of U ends with exactly
      * dimKer zero's. Let us use that to construct dimKer linearly
      * independent vectors in Ker U.
      */

    Matrix<Index, Dynamic, 1, 0, MaxSmallDimAtCompileTime, 1> pivots(rank());
    RealScalar premultiplied_threshold = dec().maxPivot() * dec().threshold();
    Index p = 0;
    for(Index i = 0; i < dec().nonzeroPivots(); ++i)
      if(abs(dec().matrixLU().coeff(i,i)) > premultiplied_threshold)
        pivots.coeffRef(p++) = i;
    eigen_internal_assert(p == rank());

    // we construct a temporaty trapezoid matrix m, by taking the U matrix and
    // permuting the rows and cols to bring the nonnegligible pivots to the top of
    // the main diagonal. We need that to be able to apply our triangular solvers.
    // FIXME when we get triangularView-for-rectangular-matrices, this can be simplified
    Matrix<typename MatrixType::Scalar, Dynamic, Dynamic, MatrixType::Options,
           MaxSmallDimAtCompileTime, MatrixType::MaxColsAtCompileTime>
      m(dec().matrixLU().block(0, 0, rank(), cols));
    for(Index i = 0; i < rank(); ++i)
    {
      if(i) m.row(i).head(i).setZero();
      m.row(i).tail(cols-i) = dec().matrixLU().row(pivots.coeff(i)).tail(cols-i);
    }
    m.block(0, 0, rank(), rank());
    m.block(0, 0, rank(), rank()).template triangularView<StrictlyLower>().setZero();
    for(Index i = 0; i < rank(); ++i)
      m.col(i).swap(m.col(pivots.coeff(i)));

    // ok, we have our trapezoid matrix, we can apply the triangular solver.
    // notice that the math behind this suggests that we should apply this to the
    // negative of the RHS, but for performance we just put the negative sign elsewhere, see below.
    m.topLeftCorner(rank(), rank())
     .template triangularView<Upper>().solveInPlace(
        m.topRightCorner(rank(), dimker)
      );

    // now we must undo the column permutation that we had applied!
    for(Index i = rank()-1; i >= 0; --i)
      m.col(i).swap(m.col(pivots.coeff(i)));

    // see the negative sign in the next line, that's what we were talking about above.
    for(Index i = 0; i < rank(); ++i) dst.row(dec().permutationQ().indices().coeff(i)) = -m.row(i).tail(dimker);
    for(Index i = rank(); i < cols; ++i) dst.row(dec().permutationQ().indices().coeff(i)).setZero();
    for(Index k = 0; k < dimker; ++k) dst.coeffRef(dec().permutationQ().indices().coeff(rank()+k), k) = Scalar(1);
  }
};

/***** Implementation of image() *****************************************************/

template<typename _MatrixType>
struct image_retval<FullPivLU<_MatrixType> >
  : image_retval_base<FullPivLU<_MatrixType> >
{
  EIGEN_MAKE_IMAGE_HELPERS(FullPivLU<_MatrixType>)

  enum { MaxSmallDimAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(
            MatrixType::MaxColsAtCompileTime,
            MatrixType::MaxRowsAtCompileTime)
  };

  template<typename Dest> void evalTo(Dest& dst) const
  {
    using std::abs;
    if(rank() == 0)
    {
      // The Image is just {0}, so it doesn't have a basis properly speaking, but let's
      // avoid crashing/asserting as that depends on floating point calculations. Let's
      // just return a single column vector filled with zeros.
      dst.setZero();
      return;
    }

    Matrix<Index, Dynamic, 1, 0, MaxSmallDimAtCompileTime, 1> pivots(rank());
    RealScalar premultiplied_threshold = dec().maxPivot() * dec().threshold();
    Index p = 0;
    for(Index i = 0; i < dec().nonzeroPivots(); ++i)
      if(abs(dec().matrixLU().coeff(i,i)) > premultiplied_threshold)
        pivots.coeffRef(p++) = i;
    eigen_internal_assert(p == rank());

    for(Index i = 0; i < rank(); ++i)
      dst.col(i) = originalMatrix().col(dec().permutationQ().indices().coeff(pivots.coeff(i)));
  }
};

/***** Implementation of solve() *****************************************************/

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void FullPivLU<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  /* The decomposition PAQ = LU can be rewritten as A = P^{-1} L U Q^{-1}.
  * So we proceed as follows:
  * Step 1: compute c = P * rhs.
  * Step 2: replace c by the solution x to Lx = c. Exists because L is invertible.
  * Step 3: replace c by the solution x to Ux = c. May or may not exist.
  * Step 4: result = Q * c;
  */

  const Index rows = this->rows(),
              cols = this->cols(),
              nonzero_pivots = this->rank();
  const Index smalldim = (std::min)(rows, cols);

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs.rows(), rhs.cols());

  // Step 1
  c = permutationP() * rhs;

  // Step 2
  m_lu.topLeftCorner(smalldim,smalldim)
      .template triangularView<UnitLower>()
      .solveInPlace(c.topRows(smalldim));
  if(rows>cols)
    c.bottomRows(rows-cols) -= m_lu.bottomRows(rows-cols) * c.topRows(cols);

  // Step 3
  m_lu.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(nonzero_pivots));

  // Step 4
  for(Index i = 0; i < nonzero_pivots; ++i)
    dst.row(permutationQ().indices().coeff(i)) = c.row(i);
  for(Index i = nonzero_pivots; i < m_lu.cols(); ++i)
    dst.row(permutationQ().indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void FullPivLU<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  /* The decomposition PAQ = LU can be rewritten as A = P^{-1} L U Q^{-1},
   * and since permutations are real and unitary, we can write this
   * as   A^T = Q U^T L^T P,
   * So we proceed as follows:
   * Step 1: compute c = Q^T rhs.
   * Step 2: replace c by the solution x to U^T x = c. May or may not exist.
   * Step 3: replace c by the solution x to L^T x = c.
   * Step 4: result = P^T c.
   * If Conjugate is true, replace "^T" by "^*" above.
   */

  const Index rows = this->rows(), cols = this->cols(),
    nonzero_pivots = this->rank();
  const Index smalldim = (std::min)(rows, cols);

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs.rows(), rhs.cols());

  // Step 1
  c = permutationQ().inverse() * rhs;

  // Step 2
  m_lu.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .transpose()
      .template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(nonzero_pivots));

  // Step 3
  m_lu.topLeftCorner(smalldim, smalldim)
      .template triangularView<UnitLower>()
      .transpose()
      .template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(smalldim));

  // Step 4
  PermutationPType invp = permutationP().inverse().eval();
  for(Index i = 0; i < smalldim; ++i)
    dst.row(invp.indices().coeff(i)) = c.row(i);
  for(Index i = smalldim; i < rows; ++i)
    dst.row(invp.indices().coeff(i)).setZero();
}

#endif

namespace internal {


/***** Implementation of inverse() *****************************************************/
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<FullPivLU<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename FullPivLU<MatrixType>::Scalar>, Dense2Dense>
{
  typedef FullPivLU<MatrixType> LuType;
  typedef Inverse<LuType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename MatrixType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};
} // end namespace internal

/******* MatrixBase methods *****************************************************************/

/** \lu_module
  *
  * \return the full-pivoting LU decomposition of \c *this.
  *
  * \sa class FullPivLU
  */
template<typename Derived>
inline const FullPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::fullPivLu() const
{
  return FullPivLU<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_LU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/InverseImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INVERSE_IMPL_H
#define EIGEN_INVERSE_IMPL_H

namespace Eigen { 

namespace internal {

/**********************************
*** General case implementation ***
**********************************/

template<typename MatrixType, typename ResultType, int Size = MatrixType::RowsAtCompileTime>
struct compute_inverse
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    result = matrix.partialPivLu().inverse();
  }
};

template<typename MatrixType, typename ResultType, int Size = MatrixType::RowsAtCompileTime>
struct compute_inverse_and_det_with_check { /* nothing! general case not supported. */ };

/****************************
*** Size 1 implementation ***
****************************/

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename MatrixType::Scalar Scalar;
    internal::evaluator<MatrixType> matrixEval(matrix);
    result.coeffRef(0,0) = Scalar(1) / matrixEval.coeff(0,0);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& result,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    determinant = matrix.coeff(0,0);
    invertible = abs(determinant) > absDeterminantThreshold;
    if(invertible) result.coeffRef(0,0) = typename ResultType::Scalar(1) / determinant;
  }
};

/****************************
*** Size 2 implementation ***
****************************/

template<typename MatrixType, typename ResultType>
EIGEN_DEVICE_FUNC 
inline void compute_inverse_size2_helper(
    const MatrixType& matrix, const typename ResultType::Scalar& invdet,
    ResultType& result)
{
  typename ResultType::Scalar temp = matrix.coeff(0,0);
  result.coeffRef(0,0) =  matrix.coeff(1,1) * invdet;
  result.coeffRef(1,0) = -matrix.coeff(1,0) * invdet;
  result.coeffRef(0,1) = -matrix.coeff(0,1) * invdet;
  result.coeffRef(1,1) =  temp * invdet;
}

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 2>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename ResultType::Scalar Scalar;
    const Scalar invdet = typename MatrixType::Scalar(1) / matrix.determinant();
    compute_inverse_size2_helper(matrix, invdet, result);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 2>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    typedef typename ResultType::Scalar Scalar;
    determinant = matrix.determinant();
    invertible = abs(determinant) > absDeterminantThreshold;
    if(!invertible) return;
    const Scalar invdet = Scalar(1) / determinant;
    compute_inverse_size2_helper(matrix, invdet, inverse);
  }
};

/****************************
*** Size 3 implementation ***
****************************/

template<typename MatrixType, int i, int j>
EIGEN_DEVICE_FUNC 
inline typename MatrixType::Scalar cofactor_3x3(const MatrixType& m)
{
  enum {
    i1 = (i+1) % 3,
    i2 = (i+2) % 3,
    j1 = (j+1) % 3,
    j2 = (j+2) % 3
  };
  return m.coeff(i1, j1) * m.coeff(i2, j2)
       - m.coeff(i1, j2) * m.coeff(i2, j1);
}

template<typename MatrixType, typename ResultType>
EIGEN_DEVICE_FUNC
inline void compute_inverse_size3_helper(
    const MatrixType& matrix,
    const typename ResultType::Scalar& invdet,
    const Matrix<typename ResultType::Scalar,3,1>& cofactors_col0,
    ResultType& result)
{
  // Compute cofactors in a way that avoids aliasing issues.
  typedef typename ResultType::Scalar Scalar;
  const Scalar c01 = cofactor_3x3<MatrixType,0,1>(matrix) * invdet;
  const Scalar c11 = cofactor_3x3<MatrixType,1,1>(matrix) * invdet;
  const Scalar c02 = cofactor_3x3<MatrixType,0,2>(matrix) * invdet;
  result.coeffRef(1,2) =  cofactor_3x3<MatrixType,2,1>(matrix) * invdet;
  result.coeffRef(2,1) =  cofactor_3x3<MatrixType,1,2>(matrix) * invdet;
  result.coeffRef(2,2) =  cofactor_3x3<MatrixType,2,2>(matrix) * invdet;
  result.coeffRef(1,0) =  c01;
  result.coeffRef(1,1) =  c11;
  result.coeffRef(2,0) =  c02;  
  result.row(0) = cofactors_col0 * invdet;
}

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 3>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename ResultType::Scalar Scalar;
    Matrix<typename MatrixType::Scalar,3,1> cofactors_col0;
    cofactors_col0.coeffRef(0) =  cofactor_3x3<MatrixType,0,0>(matrix);
    cofactors_col0.coeffRef(1) =  cofactor_3x3<MatrixType,1,0>(matrix);
    cofactors_col0.coeffRef(2) =  cofactor_3x3<MatrixType,2,0>(matrix);
    const Scalar det = (cofactors_col0.cwiseProduct(matrix.col(0))).sum();
    const Scalar invdet = Scalar(1) / det;
    compute_inverse_size3_helper(matrix, invdet, cofactors_col0, result);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 3>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    typedef typename ResultType::Scalar Scalar;
    Matrix<Scalar,3,1> cofactors_col0;
    cofactors_col0.coeffRef(0) =  cofactor_3x3<MatrixType,0,0>(matrix);
    cofactors_col0.coeffRef(1) =  cofactor_3x3<MatrixType,1,0>(matrix);
    cofactors_col0.coeffRef(2) =  cofactor_3x3<MatrixType,2,0>(matrix);
    determinant = (cofactors_col0.cwiseProduct(matrix.col(0))).sum();
    invertible = Eigen::numext::abs(determinant) > absDeterminantThreshold;
    if(!invertible) return;
    const Scalar invdet = Scalar(1) / determinant;
    compute_inverse_size3_helper(matrix, invdet, cofactors_col0, inverse);
  }
};

/****************************
*** Size 4 implementation ***
****************************/

template<typename Derived>
EIGEN_DEVICE_FUNC 
inline const typename Derived::Scalar general_det3_helper
(const MatrixBase<Derived>& matrix, int i1, int i2, int i3, int j1, int j2, int j3)
{
  return matrix.coeff(i1,j1)
         * (matrix.coeff(i2,j2) * matrix.coeff(i3,j3) - matrix.coeff(i2,j3) * matrix.coeff(i3,j2));
}

template<typename MatrixType, int i, int j>
EIGEN_DEVICE_FUNC 
inline typename MatrixType::Scalar cofactor_4x4(const MatrixType& matrix)
{
  enum {
    i1 = (i+1) % 4,
    i2 = (i+2) % 4,
    i3 = (i+3) % 4,
    j1 = (j+1) % 4,
    j2 = (j+2) % 4,
    j3 = (j+3) % 4
  };
  return general_det3_helper(matrix, i1, i2, i3, j1, j2, j3)
       + general_det3_helper(matrix, i2, i3, i1, j1, j2, j3)
       + general_det3_helper(matrix, i3, i1, i2, j1, j2, j3);
}

template<int Arch, typename Scalar, typename MatrixType, typename ResultType>
struct compute_inverse_size4
{
  EIGEN_DEVICE_FUNC
  static void run(const MatrixType& matrix, ResultType& result)
  {
    result.coeffRef(0,0) =  cofactor_4x4<MatrixType,0,0>(matrix);
    result.coeffRef(1,0) = -cofactor_4x4<MatrixType,0,1>(matrix);
    result.coeffRef(2,0) =  cofactor_4x4<MatrixType,0,2>(matrix);
    result.coeffRef(3,0) = -cofactor_4x4<MatrixType,0,3>(matrix);
    result.coeffRef(0,2) =  cofactor_4x4<MatrixType,2,0>(matrix);
    result.coeffRef(1,2) = -cofactor_4x4<MatrixType,2,1>(matrix);
    result.coeffRef(2,2) =  cofactor_4x4<MatrixType,2,2>(matrix);
    result.coeffRef(3,2) = -cofactor_4x4<MatrixType,2,3>(matrix);
    result.coeffRef(0,1) = -cofactor_4x4<MatrixType,1,0>(matrix);
    result.coeffRef(1,1) =  cofactor_4x4<MatrixType,1,1>(matrix);
    result.coeffRef(2,1) = -cofactor_4x4<MatrixType,1,2>(matrix);
    result.coeffRef(3,1) =  cofactor_4x4<MatrixType,1,3>(matrix);
    result.coeffRef(0,3) = -cofactor_4x4<MatrixType,3,0>(matrix);
    result.coeffRef(1,3) =  cofactor_4x4<MatrixType,3,1>(matrix);
    result.coeffRef(2,3) = -cofactor_4x4<MatrixType,3,2>(matrix);
    result.coeffRef(3,3) =  cofactor_4x4<MatrixType,3,3>(matrix);
    result /= (matrix.col(0).cwiseProduct(result.row(0).transpose())).sum();
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 4>
 : compute_inverse_size4<Architecture::Target, typename MatrixType::Scalar,
                            MatrixType, ResultType>
{
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 4>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    determinant = matrix.determinant();
    invertible = abs(determinant) > absDeterminantThreshold;
    if(invertible && extract_data(matrix) != extract_data(inverse)) {
      compute_inverse<MatrixType, ResultType>::run(matrix, inverse);
    }
    else if(invertible) {
      MatrixType matrix_t = matrix;
      compute_inverse<MatrixType, ResultType>::run(matrix_t, inverse);
    }
  }
};

/*************************
*** MatrixBase methods ***
*************************/

} // end namespace internal

namespace internal {

// Specialization for "dense = dense_xpr.inverse()"
template<typename DstXprType, typename XprType>
struct Assignment<DstXprType, Inverse<XprType>, internal::assign_op<typename DstXprType::Scalar,typename XprType::Scalar>, Dense2Dense>
{
  typedef Inverse<XprType> SrcXprType;
  EIGEN_DEVICE_FUNC
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename XprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    const int Size = EIGEN_PLAIN_ENUM_MIN(XprType::ColsAtCompileTime,DstXprType::ColsAtCompileTime);
    EIGEN_ONLY_USED_FOR_DEBUG(Size);
    eigen_assert(( (Size<=1) || (Size>4) || (extract_data(src.nestedExpression())!=extract_data(dst)))
              && "Aliasing problem detected in inverse(), you need to do inverse().eval() here.");

    typedef typename internal::nested_eval<XprType,XprType::ColsAtCompileTime>::type  ActualXprType;
    typedef typename internal::remove_all<ActualXprType>::type                        ActualXprTypeCleanded;
    
    ActualXprType actual_xpr(src.nestedExpression());
    
    compute_inverse<ActualXprTypeCleanded, DstXprType>::run(actual_xpr, dst);
  }
};

  
} // end namespace internal

/** \lu_module
  *
  * \returns the matrix inverse of this matrix.
  *
  * For small fixed sizes up to 4x4, this method uses cofactors.
  * In the general case, this method uses class PartialPivLU.
  *
  * \note This matrix must be invertible, otherwise the result is undefined. If you need an
  * invertibility check, do the following:
  * \li for fixed sizes up to 4x4, use computeInverseAndDetWithCheck().
  * \li for the general case, use class FullPivLU.
  *
  * Example: \include MatrixBase_inverse.cpp
  * Output: \verbinclude MatrixBase_inverse.out
  *
  * \sa computeInverseAndDetWithCheck()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
inline const Inverse<Derived> MatrixBase<Derived>::inverse() const
{
  EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsInteger,THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES)
  eigen_assert(rows() == cols());
  return Inverse<Derived>(derived());
}

/** \lu_module
  *
  * Computation of matrix inverse and determinant, with invertibility check.
  *
  * This is only for fixed-size square matrices of size up to 4x4.
  *
  * Notice that it will trigger a copy of input matrix when trying to do the inverse in place.
  *
  * \param inverse Reference to the matrix in which to store the inverse.
  * \param determinant Reference to the variable in which to store the determinant.
  * \param invertible Reference to the bool variable in which to store whether the matrix is invertible.
  * \param absDeterminantThreshold Optional parameter controlling the invertibility check.
  *                                The matrix will be declared invertible if the absolute value of its
  *                                determinant is greater than this threshold.
  *
  * Example: \include MatrixBase_computeInverseAndDetWithCheck.cpp
  * Output: \verbinclude MatrixBase_computeInverseAndDetWithCheck.out
  *
  * \sa inverse(), computeInverseWithCheck()
  */
template<typename Derived>
template<typename ResultType>
inline void MatrixBase<Derived>::computeInverseAndDetWithCheck(
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible,
    const RealScalar& absDeterminantThreshold
  ) const
{
  // i'd love to put some static assertions there, but SFINAE means that they have no effect...
  eigen_assert(rows() == cols());
  // for 2x2, it's worth giving a chance to avoid evaluating.
  // for larger sizes, evaluating has negligible cost and limits code size.
  typedef typename internal::conditional<
    RowsAtCompileTime == 2,
    typename internal::remove_all<typename internal::nested_eval<Derived, 2>::type>::type,
    PlainObject
  >::type MatrixType;
  internal::compute_inverse_and_det_with_check<MatrixType, ResultType>::run
    (derived(), absDeterminantThreshold, inverse, determinant, invertible);
}

/** \lu_module
  *
  * Computation of matrix inverse, with invertibility check.
  *
  * This is only for fixed-size square matrices of size up to 4x4.
  *
  * Notice that it will trigger a copy of input matrix when trying to do the inverse in place.
  *
  * \param inverse Reference to the matrix in which to store the inverse.
  * \param invertible Reference to the bool variable in which to store whether the matrix is invertible.
  * \param absDeterminantThreshold Optional parameter controlling the invertibility check.
  *                                The matrix will be declared invertible if the absolute value of its
  *                                determinant is greater than this threshold.
  *
  * Example: \include MatrixBase_computeInverseWithCheck.cpp
  * Output: \verbinclude MatrixBase_computeInverseWithCheck.out
  *
  * \sa inverse(), computeInverseAndDetWithCheck()
  */
template<typename Derived>
template<typename ResultType>
inline void MatrixBase<Derived>::computeInverseWithCheck(
    ResultType& inverse,
    bool& invertible,
    const RealScalar& absDeterminantThreshold
  ) const
{
  Scalar determinant;
  // i'd love to put some static assertions there, but SFINAE means that they have no effect...
  eigen_assert(rows() == cols());
  computeInverseAndDetWithCheck(inverse,determinant,invertible,absDeterminantThreshold);
}

} // end namespace Eigen

#endif // EIGEN_INVERSE_IMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/PartialPivLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIALLU_H
#define EIGEN_PARTIALLU_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<PartialPivLU<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  typedef traits<_MatrixType> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit,
    CoeffReadCost = Dynamic
  };
};

template<typename T,typename Derived>
struct enable_if_ref;
// {
//   typedef Derived type;
// };

template<typename T,typename Derived>
struct enable_if_ref<Ref<T>,Derived> {
  typedef Derived type;
};

} // end namespace internal

/** \ingroup LU_Module
  *
  * \class PartialPivLU
  *
  * \brief LU decomposition of a matrix with partial pivoting, and related features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LU decomposition
  *
  * This class represents a LU decomposition of a \b square \b invertible matrix, with partial pivoting: the matrix A
  * is decomposed as A = PLU where L is unit-lower-triangular, U is upper-triangular, and P
  * is a permutation matrix.
  *
  * Typically, partial pivoting LU decomposition is only considered numerically stable for square invertible
  * matrices. Thus LAPACK's dgesv and dgesvx require the matrix to be square and invertible. The present class
  * does the same. It will assert that the matrix is square, but it won't (actually it can't) check that the
  * matrix is invertible: it is your task to check that you only use this decomposition on invertible matrices.
  *
  * The guaranteed safe alternative, working for all matrices, is the full pivoting LU decomposition, provided
  * by class FullPivLU.
  *
  * This is \b not a rank-revealing LU decomposition. Many features are intentionally absent from this class,
  * such as rank computation. If you need these features, use class FullPivLU.
  *
  * This LU decomposition is suitable to invert invertible matrices. It is what MatrixBase::inverse() uses
  * in the general case.
  * On the other hand, it is \b not suitable to determine whether a given matrix is invertible.
  *
  * The data of the LU decomposition can be directly accessed through the methods matrixLU(), permutationP().
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::partialPivLu(), MatrixBase::determinant(), MatrixBase::inverse(), MatrixBase::computeInverse(), class FullPivLU
  */
template<typename _MatrixType> class PartialPivLU
  : public SolverBase<PartialPivLU<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<PartialPivLU> Base;
    friend class SolverBase<PartialPivLU>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(PartialPivLU)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationType;
    typedef Transpositions<RowsAtCompileTime, MaxRowsAtCompileTime> TranspositionType;
    typedef typename MatrixType::PlainObject PlainObject;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via PartialPivLU::compute(const MatrixType&).
      */
    PartialPivLU();

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa PartialPivLU()
      */
    explicit PartialPivLU(Index size);

    /** Constructor.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *
      * \warning The matrix should have full rank (e.g. if it's square, it should be invertible).
      * If you need to deal with non-full rank, use class FullPivLU instead.
      */
    template<typename InputType>
    explicit PartialPivLU(const EigenBase<InputType>& matrix);

    /** Constructor for \link InplaceDecomposition inplace decomposition \endlink
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *
      * \warning The matrix should have full rank (e.g. if it's square, it should be invertible).
      * If you need to deal with non-full rank, use class FullPivLU instead.
      */
    template<typename InputType>
    explicit PartialPivLU(EigenBase<InputType>& matrix);

    template<typename InputType>
    PartialPivLU& compute(const EigenBase<InputType>& matrix) {
      m_lu = matrix.derived();
      compute();
      return *this;
    }

    /** \returns the LU decomposition matrix: the upper-triangular part is U, the
      * unit-lower-triangular part is L (at least for square matrices; in the non-square
      * case, special care is needed, see the documentation of class FullPivLU).
      *
      * \sa matrixL(), matrixU()
      */
    inline const MatrixType& matrixLU() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return m_lu;
    }

    /** \returns the permutation matrix P.
      */
    inline const PermutationType& permutationP() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return m_p;
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method returns the solution x to the equation Ax=b, where A is the matrix of which
      * *this is the LU decomposition.
      *
      * \param b the right-hand-side of the equation to solve. Can be a vector or a matrix,
      *          the only requirement in order for the equation to make sense is that
      *          b.rows()==A.rows(), where A is the matrix of which *this is the LU decomposition.
      *
      * \returns the solution.
      *
      * Example: \include PartialPivLU_solve.cpp
      * Output: \verbinclude PartialPivLU_solve.out
      *
      * Since this PartialPivLU class assumes anyway that the matrix A is invertible, the solution
      * theoretically exists and is unique regardless of b.
      *
      * \sa TriangularView::solve(), inverse(), computeInverse()
      */
    template<typename Rhs>
    inline const Solve<PartialPivLU, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns an estimate of the reciprocal condition number of the matrix of which \c *this is
        the LU decomposition.
      */
    inline RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the inverse of the matrix of which *this is the LU decomposition.
      *
      * \warning The matrix being decomposed here is assumed to be invertible. If you need to check for
      *          invertibility, use class FullPivLU instead.
      *
      * \sa MatrixBase::inverse(), LU::inverse()
      */
    inline const Inverse<PartialPivLU> inverse() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return Inverse<PartialPivLU>(*this);
    }

    /** \returns the determinant of the matrix of which
      * *this is the LU decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the LU decomposition has already been computed.
      *
      * \note For fixed-size matrices of size up to 4, MatrixBase::determinant() offers
      *       optimized paths.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      *
      * \sa MatrixBase::determinant()
      */
    Scalar determinant() const;

    MatrixType reconstructedMatrix() const;

    EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }
    EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    void _solve_impl(const RhsType &rhs, DstType &dst) const {
     /* The decomposition PA = LU can be rewritten as A = P^{-1} L U.
      * So we proceed as follows:
      * Step 1: compute c = Pb.
      * Step 2: replace c by the solution x to Lx = c.
      * Step 3: replace c by the solution x to Ux = c.
      */

      // Step 1
      dst = permutationP() * rhs;

      // Step 2
      m_lu.template triangularView<UnitLower>().solveInPlace(dst);

      // Step 3
      m_lu.template triangularView<Upper>().solveInPlace(dst);
    }

    template<bool Conjugate, typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const {
     /* The decomposition PA = LU can be rewritten as A^T = U^T L^T P.
      * So we proceed as follows:
      * Step 1: compute c as the solution to L^T c = b
      * Step 2: replace c by the solution x to U^T x = c.
      * Step 3: update  c = P^-1 c.
      */

      eigen_assert(rhs.rows() == m_lu.cols());

      // Step 1
      dst = m_lu.template triangularView<Upper>().transpose()
                .template conjugateIf<Conjugate>().solve(rhs);
      // Step 2
      m_lu.template triangularView<UnitLower>().transpose()
          .template conjugateIf<Conjugate>().solveInPlace(dst);
      // Step 3
      dst = permutationP().transpose() * dst;
    }
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void compute();

    MatrixType m_lu;
    PermutationType m_p;
    TranspositionType m_rowsTranspositions;
    RealScalar m_l1_norm;
    signed char m_det_p;
    bool m_isInitialized;
};

template<typename MatrixType>
PartialPivLU<MatrixType>::PartialPivLU()
  : m_lu(),
    m_p(),
    m_rowsTranspositions(),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
}

template<typename MatrixType>
PartialPivLU<MatrixType>::PartialPivLU(Index size)
  : m_lu(size, size),
    m_p(size),
    m_rowsTranspositions(size),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
}

template<typename MatrixType>
template<typename InputType>
PartialPivLU<MatrixType>::PartialPivLU(const EigenBase<InputType>& matrix)
  : m_lu(matrix.rows(),matrix.cols()),
    m_p(matrix.rows()),
    m_rowsTranspositions(matrix.rows()),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
  compute(matrix.derived());
}

template<typename MatrixType>
template<typename InputType>
PartialPivLU<MatrixType>::PartialPivLU(EigenBase<InputType>& matrix)
  : m_lu(matrix.derived()),
    m_p(matrix.rows()),
    m_rowsTranspositions(matrix.rows()),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
  compute();
}

namespace internal {

/** \internal This is the blocked version of fullpivlu_unblocked() */
template<typename Scalar, int StorageOrder, typename PivIndex, int SizeAtCompileTime=Dynamic>
struct partial_lu_impl
{
  static const int UnBlockedBound = 16;
  static const bool UnBlockedAtCompileTime = SizeAtCompileTime!=Dynamic && SizeAtCompileTime<=UnBlockedBound;
  static const int ActualSizeAtCompileTime = UnBlockedAtCompileTime ? SizeAtCompileTime : Dynamic;
  // Remaining rows and columns at compile-time:
  static const int RRows = SizeAtCompileTime==2 ? 1 : Dynamic;
  static const int RCols = SizeAtCompileTime==2 ? 1 : Dynamic;
  typedef Matrix<Scalar, ActualSizeAtCompileTime, ActualSizeAtCompileTime, StorageOrder> MatrixType;
  typedef Ref<MatrixType> MatrixTypeRef;
  typedef Ref<Matrix<Scalar, Dynamic, Dynamic, StorageOrder> > BlockType;
  typedef typename MatrixType::RealScalar RealScalar;

  /** \internal performs the LU decomposition in-place of the matrix \a lu
    * using an unblocked algorithm.
    *
    * In addition, this function returns the row transpositions in the
    * vector \a row_transpositions which must have a size equal to the number
    * of columns of the matrix \a lu, and an integer \a nb_transpositions
    * which returns the actual number of transpositions.
    *
    * \returns The index of the first pivot which is exactly zero if any, or a negative number otherwise.
    */
  static Index unblocked_lu(MatrixTypeRef& lu, PivIndex* row_transpositions, PivIndex& nb_transpositions)
  {
    typedef scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;
    const Index rows = lu.rows();
    const Index cols = lu.cols();
    const Index size = (std::min)(rows,cols);
    // For small compile-time matrices it is worth processing the last row separately:
    //  speedup: +100% for 2x2, +10% for others.
    const Index endk = UnBlockedAtCompileTime ? size-1 : size;
    nb_transpositions = 0;
    Index first_zero_pivot = -1;
    for(Index k = 0; k < endk; ++k)
    {
      int rrows = internal::convert_index<int>(rows-k-1);
      int rcols = internal::convert_index<int>(cols-k-1);

      Index row_of_biggest_in_col;
      Score biggest_in_corner
        = lu.col(k).tail(rows-k).unaryExpr(Scoring()).maxCoeff(&row_of_biggest_in_col);
      row_of_biggest_in_col += k;

      row_transpositions[k] = PivIndex(row_of_biggest_in_col);

      if(biggest_in_corner != Score(0))
      {
        if(k != row_of_biggest_in_col)
        {
          lu.row(k).swap(lu.row(row_of_biggest_in_col));
          ++nb_transpositions;
        }

        lu.col(k).tail(fix<RRows>(rrows)) /= lu.coeff(k,k);
      }
      else if(first_zero_pivot==-1)
      {
        // the pivot is exactly zero, we record the index of the first pivot which is exactly 0,
        // and continue the factorization such we still have A = PLU
        first_zero_pivot = k;
      }

      if(k<rows-1)
        lu.bottomRightCorner(fix<RRows>(rrows),fix<RCols>(rcols)).noalias() -= lu.col(k).tail(fix<RRows>(rrows)) * lu.row(k).tail(fix<RCols>(rcols));
    }

    // special handling of the last entry
    if(UnBlockedAtCompileTime)
    {
      Index k = endk;
      row_transpositions[k] = PivIndex(k);
      if (Scoring()(lu(k, k)) == Score(0) && first_zero_pivot == -1)
        first_zero_pivot = k;
    }

    return first_zero_pivot;
  }

  /** \internal performs the LU decomposition in-place of the matrix represented
    * by the variables \a rows, \a cols, \a lu_data, and \a lu_stride using a
    * recursive, blocked algorithm.
    *
    * In addition, this function returns the row transpositions in the
    * vector \a row_transpositions which must have a size equal to the number
    * of columns of the matrix \a lu, and an integer \a nb_transpositions
    * which returns the actual number of transpositions.
    *
    * \returns The index of the first pivot which is exactly zero if any, or a negative number otherwise.
    *
    * \note This very low level interface using pointers, etc. is to:
    *   1 - reduce the number of instantiations to the strict minimum
    *   2 - avoid infinite recursion of the instantiations with Block<Block<Block<...> > >
    */
  static Index blocked_lu(Index rows, Index cols, Scalar* lu_data, Index luStride, PivIndex* row_transpositions, PivIndex& nb_transpositions, Index maxBlockSize=256)
  {
    MatrixTypeRef lu = MatrixType::Map(lu_data,rows, cols, OuterStride<>(luStride));

    const Index size = (std::min)(rows,cols);

    // if the matrix is too small, no blocking:
    if(UnBlockedAtCompileTime || size<=UnBlockedBound)
    {
      return unblocked_lu(lu, row_transpositions, nb_transpositions);
    }

    // automatically adjust the number of subdivisions to the size
    // of the matrix so that there is enough sub blocks:
    Index blockSize;
    {
      blockSize = size/8;
      blockSize = (blockSize/16)*16;
      blockSize = (std::min)((std::max)(blockSize,Index(8)), maxBlockSize);
    }

    nb_transpositions = 0;
    Index first_zero_pivot = -1;
    for(Index k = 0; k < size; k+=blockSize)
    {
      Index bs = (std::min)(size-k,blockSize); // actual size of the block
      Index trows = rows - k - bs; // trailing rows
      Index tsize = size - k - bs; // trailing size

      // partition the matrix:
      //                          A00 | A01 | A02
      // lu  = A_0 | A_1 | A_2 =  A10 | A11 | A12
      //                          A20 | A21 | A22
      BlockType A_0 = lu.block(0,0,rows,k);
      BlockType A_2 = lu.block(0,k+bs,rows,tsize);
      BlockType A11 = lu.block(k,k,bs,bs);
      BlockType A12 = lu.block(k,k+bs,bs,tsize);
      BlockType A21 = lu.block(k+bs,k,trows,bs);
      BlockType A22 = lu.block(k+bs,k+bs,trows,tsize);

      PivIndex nb_transpositions_in_panel;
      // recursively call the blocked LU algorithm on [A11^T A21^T]^T
      // with a very small blocking size:
      Index ret = blocked_lu(trows+bs, bs, &lu.coeffRef(k,k), luStride,
                   row_transpositions+k, nb_transpositions_in_panel, 16);
      if(ret>=0 && first_zero_pivot==-1)
        first_zero_pivot = k+ret;

      nb_transpositions += nb_transpositions_in_panel;
      // update permutations and apply them to A_0
      for(Index i=k; i<k+bs; ++i)
      {
        Index piv = (row_transpositions[i] += internal::convert_index<PivIndex>(k));
        A_0.row(i).swap(A_0.row(piv));
      }

      if(trows)
      {
        // apply permutations to A_2
        for(Index i=k;i<k+bs; ++i)
          A_2.row(i).swap(A_2.row(row_transpositions[i]));

        // A12 = A11^-1 A12
        A11.template triangularView<UnitLower>().solveInPlace(A12);

        A22.noalias() -= A21 * A12;
      }
    }
    return first_zero_pivot;
  }
};

/** \internal performs the LU decomposition with partial pivoting in-place.
  */
template<typename MatrixType, typename TranspositionType>
void partial_lu_inplace(MatrixType& lu, TranspositionType& row_transpositions, typename TranspositionType::StorageIndex& nb_transpositions)
{
  // Special-case of zero matrix.
  if (lu.rows() == 0 || lu.cols() == 0) {
    nb_transpositions = 0;
    return;
  }
  eigen_assert(lu.cols() == row_transpositions.size());
  eigen_assert(row_transpositions.size() < 2 || (&row_transpositions.coeffRef(1)-&row_transpositions.coeffRef(0)) == 1);

  partial_lu_impl
    < typename MatrixType::Scalar, MatrixType::Flags&RowMajorBit?RowMajor:ColMajor,
      typename TranspositionType::StorageIndex,
      EIGEN_SIZE_MIN_PREFER_FIXED(MatrixType::RowsAtCompileTime,MatrixType::ColsAtCompileTime)>
    ::blocked_lu(lu.rows(), lu.cols(), &lu.coeffRef(0,0), lu.outerStride(), &row_transpositions.coeffRef(0), nb_transpositions);
}

} // end namespace internal

template<typename MatrixType>
void PartialPivLU<MatrixType>::compute()
{
  check_template_parameters();

  // the row permutation is stored as int indices, so just to be sure:
  eigen_assert(m_lu.rows()<NumTraits<int>::highest());

  if(m_lu.cols()>0)
    m_l1_norm = m_lu.cwiseAbs().colwise().sum().maxCoeff();
  else
    m_l1_norm = RealScalar(0);

  eigen_assert(m_lu.rows() == m_lu.cols() && "PartialPivLU is only for square (and moreover invertible) matrices");
  const Index size = m_lu.rows();

  m_rowsTranspositions.resize(size);

  typename TranspositionType::StorageIndex nb_transpositions;
  internal::partial_lu_inplace(m_lu, m_rowsTranspositions, nb_transpositions);
  m_det_p = (nb_transpositions%2) ? -1 : 1;

  m_p = m_rowsTranspositions;

  m_isInitialized = true;
}

template<typename MatrixType>
typename PartialPivLU<MatrixType>::Scalar PartialPivLU<MatrixType>::determinant() const
{
  eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
  return Scalar(m_det_p) * m_lu.diagonal().prod();
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: P^{-1} L U.
 * This function is provided for debug purpose. */
template<typename MatrixType>
MatrixType PartialPivLU<MatrixType>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  // LU
  MatrixType res = m_lu.template triangularView<UnitLower>().toDenseMatrix()
                 * m_lu.template triangularView<Upper>();

  // P^{-1}(LU)
  res = m_p.inverse() * res;

  return res;
}

/***** Implementation details *****************************************************/

namespace internal {

/***** Implementation of inverse() *****************************************************/
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<PartialPivLU<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename PartialPivLU<MatrixType>::Scalar>, Dense2Dense>
{
  typedef PartialPivLU<MatrixType> LuType;
  typedef Inverse<LuType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename LuType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};
} // end namespace internal

/******** MatrixBase methods *******/

/** \lu_module
  *
  * \return the partial-pivoting LU decomposition of \c *this.
  *
  * \sa class PartialPivLU
  */
template<typename Derived>
inline const PartialPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::partialPivLu() const
{
  return PartialPivLU<PlainObject>(eval());
}

/** \lu_module
  *
  * Synonym of partialPivLu().
  *
  * \return the partial-pivoting LU decomposition of \c *this.
  *
  * \sa class PartialPivLU
  */
template<typename Derived>
inline const PartialPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::lu() const
{
  return PartialPivLU<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_PARTIALLU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/PartialPivLU_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *     LU decomposition with partial pivoting based on LAPACKE_?getrf function.
 ********************************************************************************
*/

#ifndef EIGEN_PARTIALLU_LAPACK_H
#define EIGEN_PARTIALLU_LAPACK_H

namespace Eigen { 

namespace internal {

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_LU_PARTPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX) \
template<int StorageOrder> \
struct partial_lu_impl<EIGTYPE, StorageOrder, lapack_int> \
{ \
  /* \internal performs the LU decomposition in-place of the matrix represented */ \
  static lapack_int blocked_lu(Index rows, Index cols, EIGTYPE* lu_data, Index luStride, lapack_int* row_transpositions, lapack_int& nb_transpositions, lapack_int maxBlockSize=256) \
  { \
    EIGEN_UNUSED_VARIABLE(maxBlockSize);\
    lapack_int matrix_order, first_zero_pivot; \
    lapack_int m, n, lda, *ipiv, info; \
    EIGTYPE* a; \
/* Set up parameters for ?getrf */ \
    matrix_order = StorageOrder==RowMajor ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    lda = convert_index<lapack_int>(luStride); \
    a = lu_data; \
    ipiv = row_transpositions; \
    m = convert_index<lapack_int>(rows); \
    n = convert_index<lapack_int>(cols); \
    nb_transpositions = 0; \
\
    info = LAPACKE_##LAPACKE_PREFIX##getrf( matrix_order, m, n, (LAPACKE_TYPE*)a, lda, ipiv ); \
\
    for(int i=0;i<m;i++) { ipiv[i]--; if (ipiv[i]!=i) nb_transpositions++; } \
\
    eigen_assert(info >= 0); \
/* something should be done with nb_transpositions */ \
\
    first_zero_pivot = info; \
    return first_zero_pivot; \
  } \
};

EIGEN_LAPACKE_LU_PARTPIV(double, double, d)
EIGEN_LAPACKE_LU_PARTPIV(float, float, s)
EIGEN_LAPACKE_LU_PARTPIV(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_LU_PARTPIV(scomplex, lapack_complex_float,  c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARTIALLU_LAPACK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/arch/InverseSize4.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2001 Intel Corporation
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
//
// The algorithm below is a reimplementation of former \src\LU\Inverse_SSE.h using PacketMath.
// inv(M) = M#/|M|, where inv(M), M# and |M| denote the inverse of M,
// adjugate of M and determinant of M respectively. M# is computed block-wise
// using specific formulae. For proof, see:
// https://lxjk.github.io/2017/09/03/Fast-4x4-Matrix-Inverse-with-SSE-SIMD-Explained.html
// Variable names are adopted from \src\LU\Inverse_SSE.h.
//
// The SSE code for the 4x4 float and double matrix inverse in former (deprecated) \src\LU\Inverse_SSE.h
// comes from the following Intel's library:
// http://software.intel.com/en-us/articles/optimized-matrix-library-for-use-with-the-intel-pentiumr-4-processors-sse2-instructions/
//
// Here is the respective copyright and license statement:
//
//   Copyright (c) 2001 Intel Corporation.
//
// Permition is granted to use, copy, distribute and prepare derivative works
// of this library for any purpose and without fee, provided, that the above
// copyright notice and this statement appear in all copies.
// Intel makes no representations about the suitability of this software for
// any purpose, and specifically disclaims all warranties.
// See LEGAL.TXT for all the legal information.
//
// TODO: Unify implementations of different data types (i.e. float and double).
#ifndef EIGEN_INVERSE_SIZE_4_H
#define EIGEN_INVERSE_SIZE_4_H

namespace Eigen
{
namespace internal
{
template <typename MatrixType, typename ResultType>
struct compute_inverse_size4<Architecture::Target, float, MatrixType, ResultType>
{
  enum
  {
    MatrixAlignment = traits<MatrixType>::Alignment,
    ResultAlignment = traits<ResultType>::Alignment,
    StorageOrdersMatch = (MatrixType::Flags & RowMajorBit) == (ResultType::Flags & RowMajorBit)
  };
  typedef typename conditional<(MatrixType::Flags & LinearAccessBit), MatrixType const &, typename MatrixType::PlainObject>::type ActualMatrixType;

  static void run(const MatrixType &mat, ResultType &result)
  {
    ActualMatrixType matrix(mat);

    const float* data = matrix.data();
    const Index stride = matrix.innerStride();
    Packet4f _L1 = ploadt<Packet4f,MatrixAlignment>(data);
    Packet4f _L2 = ploadt<Packet4f,MatrixAlignment>(data + stride*4);
    Packet4f _L3 = ploadt<Packet4f,MatrixAlignment>(data + stride*8);
    Packet4f _L4 = ploadt<Packet4f,MatrixAlignment>(data + stride*12);

    // Four 2x2 sub-matrices of the input matrix
    // input = [[A, B],
    //          [C, D]]
    Packet4f A, B, C, D;

    if (!StorageOrdersMatch)
    {
      A = vec4f_unpacklo(_L1, _L2);
      B = vec4f_unpacklo(_L3, _L4);
      C = vec4f_unpackhi(_L1, _L2);
      D = vec4f_unpackhi(_L3, _L4);
    }
    else
    {
      A = vec4f_movelh(_L1, _L2);
      B = vec4f_movehl(_L2, _L1);
      C = vec4f_movelh(_L3, _L4);
      D = vec4f_movehl(_L4, _L3);
    }

    Packet4f AB, DC;

    // AB = A# * B, where A# denotes the adjugate of A, and * denotes matrix product.
    AB = pmul(vec4f_swizzle2(A, A, 3, 3, 0, 0), B);
    AB = psub(AB, pmul(vec4f_swizzle2(A, A, 1, 1, 2, 2), vec4f_swizzle2(B, B, 2, 3, 0, 1)));

    // DC = D#*C
    DC = pmul(vec4f_swizzle2(D, D, 3, 3, 0, 0), C);
    DC = psub(DC, pmul(vec4f_swizzle2(D, D, 1, 1, 2, 2), vec4f_swizzle2(C, C, 2, 3, 0, 1)));

    // determinants of the sub-matrices
    Packet4f dA, dB, dC, dD;

    dA = pmul(vec4f_swizzle2(A, A, 3, 3, 1, 1), A);
    dA = psub(dA, vec4f_movehl(dA, dA));

    dB = pmul(vec4f_swizzle2(B, B, 3, 3, 1, 1), B);
    dB = psub(dB, vec4f_movehl(dB, dB));

    dC = pmul(vec4f_swizzle2(C, C, 3, 3, 1, 1), C);
    dC = psub(dC, vec4f_movehl(dC, dC));

    dD = pmul(vec4f_swizzle2(D, D, 3, 3, 1, 1), D);
    dD = psub(dD, vec4f_movehl(dD, dD));

    Packet4f d, d1, d2;

    d = pmul(vec4f_swizzle2(DC, DC, 0, 2, 1, 3), AB);
    d = padd(d, vec4f_movehl(d, d));
    d = padd(d, vec4f_swizzle2(d, d, 1, 0, 0, 0));
    d1 = pmul(dA, dD);
    d2 = pmul(dB, dC);

    // determinant of the input matrix, det = |A||D| + |B||C| - trace(A#*B*D#*C)
    Packet4f det = vec4f_duplane(psub(padd(d1, d2), d), 0);

    // reciprocal of the determinant of the input matrix, rd = 1/det
    Packet4f rd = pdiv(pset1<Packet4f>(1.0f), det);

    // Four sub-matrices of the inverse
    Packet4f iA, iB, iC, iD;

    // iD = D*|A| - C*A#*B
    iD = pmul(vec4f_swizzle2(C, C, 0, 0, 2, 2), vec4f_movelh(AB, AB));
    iD = padd(iD, pmul(vec4f_swizzle2(C, C, 1, 1, 3, 3), vec4f_movehl(AB, AB)));
    iD = psub(pmul(D, vec4f_duplane(dA, 0)), iD);

    // iA = A*|D| - B*D#*C
    iA = pmul(vec4f_swizzle2(B, B, 0, 0, 2, 2), vec4f_movelh(DC, DC));
    iA = padd(iA, pmul(vec4f_swizzle2(B, B, 1, 1, 3, 3), vec4f_movehl(DC, DC)));
    iA = psub(pmul(A, vec4f_duplane(dD, 0)), iA);

    // iB = C*|B| - D * (A#B)# = C*|B| - D*B#*A
    iB = pmul(D, vec4f_swizzle2(AB, AB, 3, 0, 3, 0));
    iB = psub(iB, pmul(vec4f_swizzle2(D, D, 1, 0, 3, 2), vec4f_swizzle2(AB, AB, 2, 1, 2, 1)));
    iB = psub(pmul(C, vec4f_duplane(dB, 0)), iB);

    // iC = B*|C| - A * (D#C)# = B*|C| - A*C#*D
    iC = pmul(A, vec4f_swizzle2(DC, DC, 3, 0, 3, 0));
    iC = psub(iC, pmul(vec4f_swizzle2(A, A, 1, 0, 3, 2), vec4f_swizzle2(DC, DC, 2, 1, 2, 1)));
    iC = psub(pmul(B, vec4f_duplane(dC, 0)), iC);

    const float sign_mask[4] = {0.0f, numext::bit_cast<float>(0x80000000u), numext::bit_cast<float>(0x80000000u), 0.0f};
    const Packet4f p4f_sign_PNNP = ploadu<Packet4f>(sign_mask);
    rd = pxor(rd, p4f_sign_PNNP);
    iA = pmul(iA, rd);
    iB = pmul(iB, rd);
    iC = pmul(iC, rd);
    iD = pmul(iD, rd);

    Index res_stride = result.outerStride();
    float *res = result.data();

    pstoret<float, Packet4f, ResultAlignment>(res + 0, vec4f_swizzle2(iA, iB, 3, 1, 3, 1));
    pstoret<float, Packet4f, ResultAlignment>(res + res_stride, vec4f_swizzle2(iA, iB, 2, 0, 2, 0));
    pstoret<float, Packet4f, ResultAlignment>(res + 2 * res_stride, vec4f_swizzle2(iC, iD, 3, 1, 3, 1));
    pstoret<float, Packet4f, ResultAlignment>(res + 3 * res_stride, vec4f_swizzle2(iC, iD, 2, 0, 2, 0));
  }
};

#if !(defined EIGEN_VECTORIZE_NEON && !(EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG))
// same algorithm as above, except that each operand is split into
// halves for two registers to hold.
template <typename MatrixType, typename ResultType>
struct compute_inverse_size4<Architecture::Target, double, MatrixType, ResultType>
{
  enum
  {
    MatrixAlignment = traits<MatrixType>::Alignment,
    ResultAlignment = traits<ResultType>::Alignment,
    StorageOrdersMatch = (MatrixType::Flags & RowMajorBit) == (ResultType::Flags & RowMajorBit)
  };
  typedef typename conditional<(MatrixType::Flags & LinearAccessBit),
                               MatrixType const &,
                               typename MatrixType::PlainObject>::type
      ActualMatrixType;

  static void run(const MatrixType &mat, ResultType &result)
  {
    ActualMatrixType matrix(mat);

    // Four 2x2 sub-matrices of the input matrix, each is further divided into upper and lower
    // row e.g. A1, upper row of A, A2, lower row of A
    // input = [[A, B],  =  [[[A1, [B1,
    //          [C, D]]        A2], B2]],
    //                       [[C1, [D1,
    //                         C2], D2]]]

    Packet2d A1, A2, B1, B2, C1, C2, D1, D2;

    const double* data = matrix.data();
    const Index stride = matrix.innerStride();
    if (StorageOrdersMatch)
    {
      A1 = ploadt<Packet2d,MatrixAlignment>(data + stride*0);
      B1 = ploadt<Packet2d,MatrixAlignment>(data + stride*2);
      A2 = ploadt<Packet2d,MatrixAlignment>(data + stride*4);
      B2 = ploadt<Packet2d,MatrixAlignment>(data + stride*6);
      C1 = ploadt<Packet2d,MatrixAlignment>(data + stride*8);
      D1 = ploadt<Packet2d,MatrixAlignment>(data + stride*10);
      C2 = ploadt<Packet2d,MatrixAlignment>(data + stride*12);
      D2 = ploadt<Packet2d,MatrixAlignment>(data + stride*14);
    }
    else
    {
      Packet2d temp;
      A1 = ploadt<Packet2d,MatrixAlignment>(data + stride*0);
      C1 = ploadt<Packet2d,MatrixAlignment>(data + stride*2);
      A2 = ploadt<Packet2d,MatrixAlignment>(data + stride*4);
      C2 = ploadt<Packet2d,MatrixAlignment>(data + stride*6);
      temp = A1;
      A1 = vec2d_unpacklo(A1, A2);
      A2 = vec2d_unpackhi(temp, A2);

      temp = C1;
      C1 = vec2d_unpacklo(C1, C2);
      C2 = vec2d_unpackhi(temp, C2);

      B1 = ploadt<Packet2d,MatrixAlignment>(data + stride*8);
      D1 = ploadt<Packet2d,MatrixAlignment>(data + stride*10);
      B2 = ploadt<Packet2d,MatrixAlignment>(data + stride*12);
      D2 = ploadt<Packet2d,MatrixAlignment>(data + stride*14);

      temp = B1;
      B1 = vec2d_unpacklo(B1, B2);
      B2 = vec2d_unpackhi(temp, B2);

      temp = D1;
      D1 = vec2d_unpacklo(D1, D2);
      D2 = vec2d_unpackhi(temp, D2);
    }

    // determinants of the sub-matrices
    Packet2d dA, dB, dC, dD;

    dA = vec2d_swizzle2(A2, A2, 1);
    dA = pmul(A1, dA);
    dA = psub(dA, vec2d_duplane(dA, 1));

    dB = vec2d_swizzle2(B2, B2, 1);
    dB = pmul(B1, dB);
    dB = psub(dB, vec2d_duplane(dB, 1));

    dC = vec2d_swizzle2(C2, C2, 1);
    dC = pmul(C1, dC);
    dC = psub(dC, vec2d_duplane(dC, 1));

    dD = vec2d_swizzle2(D2, D2, 1);
    dD = pmul(D1, dD);
    dD = psub(dD, vec2d_duplane(dD, 1));

    Packet2d DC1, DC2, AB1, AB2;

    // AB = A# * B, where A# denotes the adjugate of A, and * denotes matrix product.
    AB1 = pmul(B1, vec2d_duplane(A2, 1));
    AB2 = pmul(B2, vec2d_duplane(A1, 0));
    AB1 = psub(AB1, pmul(B2, vec2d_duplane(A1, 1)));
    AB2 = psub(AB2, pmul(B1, vec2d_duplane(A2, 0)));

    // DC = D#*C
    DC1 = pmul(C1, vec2d_duplane(D2, 1));
    DC2 = pmul(C2, vec2d_duplane(D1, 0));
    DC1 = psub(DC1, pmul(C2, vec2d_duplane(D1, 1)));
    DC2 = psub(DC2, pmul(C1, vec2d_duplane(D2, 0)));

    Packet2d d1, d2;

    // determinant of the input matrix, det = |A||D| + |B||C| - trace(A#*B*D#*C)
    Packet2d det;

    // reciprocal of the determinant of the input matrix, rd = 1/det
    Packet2d rd;

    d1 = pmul(AB1, vec2d_swizzle2(DC1, DC2, 0));
    d2 = pmul(AB2, vec2d_swizzle2(DC1, DC2, 3));
    rd = padd(d1, d2);
    rd = padd(rd, vec2d_duplane(rd, 1));

    d1 = pmul(dA, dD);
    d2 = pmul(dB, dC);

    det = padd(d1, d2);
    det = psub(det, rd);
    det = vec2d_duplane(det, 0);
    rd = pdiv(pset1<Packet2d>(1.0), det);

    // rows of four sub-matrices of the inverse
    Packet2d iA1, iA2, iB1, iB2, iC1, iC2, iD1, iD2;

    // iD = D*|A| - C*A#*B
    iD1 = pmul(AB1, vec2d_duplane(C1, 0));
    iD2 = pmul(AB1, vec2d_duplane(C2, 0));
    iD1 = padd(iD1, pmul(AB2, vec2d_duplane(C1, 1)));
    iD2 = padd(iD2, pmul(AB2, vec2d_duplane(C2, 1)));
    dA = vec2d_duplane(dA, 0);
    iD1 = psub(pmul(D1, dA), iD1);
    iD2 = psub(pmul(D2, dA), iD2);

    // iA = A*|D| - B*D#*C
    iA1 = pmul(DC1, vec2d_duplane(B1, 0));
    iA2 = pmul(DC1, vec2d_duplane(B2, 0));
    iA1 = padd(iA1, pmul(DC2, vec2d_duplane(B1, 1)));
    iA2 = padd(iA2, pmul(DC2, vec2d_duplane(B2, 1)));
    dD = vec2d_duplane(dD, 0);
    iA1 = psub(pmul(A1, dD), iA1);
    iA2 = psub(pmul(A2, dD), iA2);

    // iB = C*|B| - D * (A#B)# = C*|B| - D*B#*A
    iB1 = pmul(D1, vec2d_swizzle2(AB2, AB1, 1));
    iB2 = pmul(D2, vec2d_swizzle2(AB2, AB1, 1));
    iB1 = psub(iB1, pmul(vec2d_swizzle2(D1, D1, 1), vec2d_swizzle2(AB2, AB1, 2)));
    iB2 = psub(iB2, pmul(vec2d_swizzle2(D2, D2, 1), vec2d_swizzle2(AB2, AB1, 2)));
    dB = vec2d_duplane(dB, 0);
    iB1 = psub(pmul(C1, dB), iB1);
    iB2 = psub(pmul(C2, dB), iB2);

    // iC = B*|C| - A * (D#C)# = B*|C| - A*C#*D
    iC1 = pmul(A1, vec2d_swizzle2(DC2, DC1, 1));
    iC2 = pmul(A2, vec2d_swizzle2(DC2, DC1, 1));
    iC1 = psub(iC1, pmul(vec2d_swizzle2(A1, A1, 1), vec2d_swizzle2(DC2, DC1, 2)));
    iC2 = psub(iC2, pmul(vec2d_swizzle2(A2, A2, 1), vec2d_swizzle2(DC2, DC1, 2)));
    dC = vec2d_duplane(dC, 0);
    iC1 = psub(pmul(B1, dC), iC1);
    iC2 = psub(pmul(B2, dC), iC2);

    const double sign_mask1[2] = {0.0, numext::bit_cast<double>(0x8000000000000000ull)};
    const double sign_mask2[2] = {numext::bit_cast<double>(0x8000000000000000ull), 0.0};
    const Packet2d sign_PN = ploadu<Packet2d>(sign_mask1);
    const Packet2d sign_NP = ploadu<Packet2d>(sign_mask2);
    d1 = pxor(rd, sign_PN);
    d2 = pxor(rd, sign_NP);

    Index res_stride = result.outerStride();
    double *res = result.data();
    pstoret<double, Packet2d, ResultAlignment>(res + 0, pmul(vec2d_swizzle2(iA2, iA1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + res_stride, pmul(vec2d_swizzle2(iA2, iA1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2, pmul(vec2d_swizzle2(iB2, iB1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + res_stride + 2, pmul(vec2d_swizzle2(iB2, iB1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2 * res_stride, pmul(vec2d_swizzle2(iC2, iC1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + 3 * res_stride, pmul(vec2d_swizzle2(iC2, iC1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2 * res_stride + 2, pmul(vec2d_swizzle2(iD2, iD1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + 3 * res_stride + 2, pmul(vec2d_swizzle2(iD2, iD1, 0), d2));
  }
};
#endif
} // namespace internal
} // namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/MetisSupport/MetisSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
#ifndef METIS_SUPPORT_H
#define METIS_SUPPORT_H

namespace Eigen {
/**
 * Get the fill-reducing ordering from the METIS package
 * 
 * If A is the original matrix and Ap is the permuted matrix, 
 * the fill-reducing permutation is defined as follows :
 * Row (column) i of A is the matperm(i) row (column) of Ap. 
 * WARNING: As computed by METIS, this corresponds to the vector iperm (instead of perm)
 */
template <typename StorageIndex>
class MetisOrdering
{
public:
  typedef PermutationMatrix<Dynamic,Dynamic,StorageIndex> PermutationType;
  typedef Matrix<StorageIndex,Dynamic,1> IndexVector; 
  
  template <typename MatrixType>
  void get_symmetrized_graph(const MatrixType& A)
  {
    Index m = A.cols(); 
    eigen_assert((A.rows() == A.cols()) && "ONLY FOR SQUARED MATRICES");
    // Get the transpose of the input matrix 
    MatrixType At = A.transpose(); 
    // Get the number of nonzeros elements in each row/col of At+A
    Index TotNz = 0; 
    IndexVector visited(m); 
    visited.setConstant(-1); 
    for (StorageIndex j = 0; j < m; j++)
    {
      // Compute the union structure of of A(j,:) and At(j,:)
      visited(j) = j; // Do not include the diagonal element
      // Get the nonzeros in row/column j of A
      for (typename MatrixType::InnerIterator it(A, j); it; ++it)
      {
        Index idx = it.index(); // Get the row index (for column major) or column index (for row major)
        if (visited(idx) != j ) 
        {
          visited(idx) = j; 
          ++TotNz; 
        }
      }
      //Get the nonzeros in row/column j of At
      for (typename MatrixType::InnerIterator it(At, j); it; ++it)
      {
        Index idx = it.index(); 
        if(visited(idx) != j)
        {
          visited(idx) = j; 
          ++TotNz; 
        }
      }
    }
    // Reserve place for A + At
    m_indexPtr.resize(m+1);
    m_innerIndices.resize(TotNz); 

    // Now compute the real adjacency list of each column/row 
    visited.setConstant(-1); 
    StorageIndex CurNz = 0; 
    for (StorageIndex j = 0; j < m; j++)
    {
      m_indexPtr(j) = CurNz; 
      
      visited(j) = j; // Do not include the diagonal element
      // Add the pattern of row/column j of A to A+At
      for (typename MatrixType::InnerIterator it(A,j); it; ++it)
      {
        StorageIndex idx = it.index(); // Get the row index (for column major) or column index (for row major)
        if (visited(idx) != j ) 
        {
          visited(idx) = j; 
          m_innerIndices(CurNz) = idx; 
          CurNz++; 
        }
      }
      //Add the pattern of row/column j of At to A+At
      for (typename MatrixType::InnerIterator it(At, j); it; ++it)
      {
        StorageIndex idx = it.index(); 
        if(visited(idx) != j)
        {
          visited(idx) = j; 
          m_innerIndices(CurNz) = idx; 
          ++CurNz; 
        }
      }
    }
    m_indexPtr(m) = CurNz;    
  }
  
  template <typename MatrixType>
  void operator() (const MatrixType& A, PermutationType& matperm)
  {
     StorageIndex m = internal::convert_index<StorageIndex>(A.cols()); // must be StorageIndex, because it is passed by address to METIS
     IndexVector perm(m),iperm(m); 
    // First, symmetrize the matrix graph. 
     get_symmetrized_graph(A); 
     int output_error;
     
     // Call the fill-reducing routine from METIS 
     output_error = METIS_NodeND(&m, m_indexPtr.data(), m_innerIndices.data(), NULL, NULL, perm.data(), iperm.data());
     
    if(output_error != METIS_OK) 
    {
      //FIXME The ordering interface should define a class of possible errors 
     std::cerr << "ERROR WHILE CALLING THE METIS PACKAGE \n"; 
     return; 
    }
    
    // Get the fill-reducing permutation 
    //NOTE:  If Ap is the permuted matrix then perm and iperm vectors are defined as follows 
    // Row (column) i of Ap is the perm(i) row(column) of A, and row (column) i of A is the iperm(i) row(column) of Ap
    
     matperm.resize(m);
     for (int j = 0; j < m; j++)
       matperm.indices()(iperm(j)) = j;
   
  }
  
  protected:
    IndexVector m_indexPtr; // Pointer to the adjacenccy list of each row/column
    IndexVector m_innerIndices; // Adjacency list 
};

}// end namespace eigen 
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Amd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*
NOTE: this routine has been adapted from the CSparse library:

Copyright (c) 2006, Timothy A. Davis.
http://www.suitesparse.com

The author of CSparse, Timothy A. Davis., has executed a license with Google LLC
to permit distribution of this code and derivative works as part of Eigen under
the Mozilla Public License v. 2.0, as stated at the top of this file.
*/

#ifndef EIGEN_SPARSE_AMD_H
#define EIGEN_SPARSE_AMD_H

namespace Eigen { 

namespace internal {
  
template<typename T> inline T amd_flip(const T& i) { return -i-2; }
template<typename T> inline T amd_unflip(const T& i) { return i<0 ? amd_flip(i) : i; }
template<typename T0, typename T1> inline bool amd_marked(const T0* w, const T1& j) { return w[j]<0; }
template<typename T0, typename T1> inline void amd_mark(const T0* w, const T1& j) { return w[j] = amd_flip(w[j]); }

/* clear w */
template<typename StorageIndex>
static StorageIndex cs_wclear (StorageIndex mark, StorageIndex lemax, StorageIndex *w, StorageIndex n)
{
  StorageIndex k;
  if(mark < 2 || (mark + lemax < 0))
  {
    for(k = 0; k < n; k++)
      if(w[k] != 0)
        w[k] = 1;
    mark = 2;
  }
  return (mark);     /* at this point, w[0..n-1] < mark holds */
}

/* depth-first search and postorder of a tree rooted at node j */
template<typename StorageIndex>
StorageIndex cs_tdfs(StorageIndex j, StorageIndex k, StorageIndex *head, const StorageIndex *next, StorageIndex *post, StorageIndex *stack)
{
  StorageIndex i, p, top = 0;
  if(!head || !next || !post || !stack) return (-1);    /* check inputs */
  stack[0] = j;                 /* place j on the stack */
  while (top >= 0)                /* while (stack is not empty) */
  {
    p = stack[top];           /* p = top of stack */
    i = head[p];              /* i = youngest child of p */
    if(i == -1)
    {
      top--;                 /* p has no unordered children left */
      post[k++] = p;        /* node p is the kth postordered node */
    }
    else
    {
      head[p] = next[i];   /* remove i from children of p */
      stack[++top] = i;     /* start dfs on child node i */
    }
  }
  return k;
}


/** \internal
  * \ingroup OrderingMethods_Module 
  * Approximate minimum degree ordering algorithm.
  *
  * \param[in] C the input selfadjoint matrix stored in compressed column major format.
  * \param[out] perm the permutation P reducing the fill-in of the input matrix \a C
  *
  * Note that the input matrix \a C must be complete, that is both the upper and lower parts have to be stored, as well as the diagonal entries.
  * On exit the values of C are destroyed */
template<typename Scalar, typename StorageIndex>
void minimum_degree_ordering(SparseMatrix<Scalar,ColMajor,StorageIndex>& C, PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm)
{
  using std::sqrt;
  
  StorageIndex d, dk, dext, lemax = 0, e, elenk, eln, i, j, k, k1,
                k2, k3, jlast, ln, dense, nzmax, mindeg = 0, nvi, nvj, nvk, mark, wnvi,
                ok, nel = 0, p, p1, p2, p3, p4, pj, pk, pk1, pk2, pn, q, t, h;
  
  StorageIndex n = StorageIndex(C.cols());
  dense = std::max<StorageIndex> (16, StorageIndex(10 * sqrt(double(n))));   /* find dense threshold */
  dense = (std::min)(n-2, dense);
  
  StorageIndex cnz = StorageIndex(C.nonZeros());
  perm.resize(n+1);
  t = cnz + cnz/5 + 2*n;                 /* add elbow room to C */
  C.resizeNonZeros(t);
  
  // get workspace
  ei_declare_aligned_stack_constructed_variable(StorageIndex,W,8*(n+1),0);
  StorageIndex* len     = W;
  StorageIndex* nv      = W +   (n+1);
  StorageIndex* next    = W + 2*(n+1);
  StorageIndex* head    = W + 3*(n+1);
  StorageIndex* elen    = W + 4*(n+1);
  StorageIndex* degree  = W + 5*(n+1);
  StorageIndex* w       = W + 6*(n+1);
  StorageIndex* hhead   = W + 7*(n+1);
  StorageIndex* last    = perm.indices().data();                              /* use P as workspace for last */
  
  /* --- Initialize quotient graph ---------------------------------------- */
  StorageIndex* Cp = C.outerIndexPtr();
  StorageIndex* Ci = C.innerIndexPtr();
  for(k = 0; k < n; k++)
    len[k] = Cp[k+1] - Cp[k];
  len[n] = 0;
  nzmax = t;
  
  for(i = 0; i <= n; i++)
  {
    head[i]   = -1;                     // degree list i is empty
    last[i]   = -1;
    next[i]   = -1;
    hhead[i]  = -1;                     // hash list i is empty 
    nv[i]     = 1;                      // node i is just one node
    w[i]      = 1;                      // node i is alive
    elen[i]   = 0;                      // Ek of node i is empty
    degree[i] = len[i];                 // degree of node i
  }
  mark = internal::cs_wclear<StorageIndex>(0, 0, w, n);         /* clear w */
  
  /* --- Initialize degree lists ------------------------------------------ */
  for(i = 0; i < n; i++)
  {
    bool has_diag = false;
    for(p = Cp[i]; p<Cp[i+1]; ++p)
      if(Ci[p]==i)
      {
        has_diag = true;
        break;
      }
   
    d = degree[i];
    if(d == 1 && has_diag)           /* node i is empty */
    {
      elen[i] = -2;                 /* element i is dead */
      nel++;
      Cp[i] = -1;                   /* i is a root of assembly tree */
      w[i] = 0;
    }
    else if(d > dense || !has_diag)  /* node i is dense or has no structural diagonal element */
    {
      nv[i] = 0;                    /* absorb i into element n */
      elen[i] = -1;                 /* node i is dead */
      nel++;
      Cp[i] = amd_flip (n);
      nv[n]++;
    }
    else
    {
      if(head[d] != -1) last[head[d]] = i;
      next[i] = head[d];           /* put node i in degree list d */
      head[d] = i;
    }
  }
  
  elen[n] = -2;                         /* n is a dead element */
  Cp[n] = -1;                           /* n is a root of assembly tree */
  w[n] = 0;                             /* n is a dead element */
  
  while (nel < n)                         /* while (selecting pivots) do */
  {
    /* --- Select node of minimum approximate degree -------------------- */
    for(k = -1; mindeg < n && (k = head[mindeg]) == -1; mindeg++) {}
    if(next[k] != -1) last[next[k]] = -1;
    head[mindeg] = next[k];          /* remove k from degree list */
    elenk = elen[k];                  /* elenk = |Ek| */
    nvk = nv[k];                      /* # of nodes k represents */
    nel += nvk;                        /* nv[k] nodes of A eliminated */
    
    /* --- Garbage collection ------------------------------------------- */
    if(elenk > 0 && cnz + mindeg >= nzmax)
    {
      for(j = 0; j < n; j++)
      {
        if((p = Cp[j]) >= 0)      /* j is a live node or element */
        {
          Cp[j] = Ci[p];          /* save first entry of object */
          Ci[p] = amd_flip (j);    /* first entry is now amd_flip(j) */
        }
      }
      for(q = 0, p = 0; p < cnz; ) /* scan all of memory */
      {
        if((j = amd_flip (Ci[p++])) >= 0)  /* found object j */
        {
          Ci[q] = Cp[j];       /* restore first entry of object */
          Cp[j] = q++;          /* new pointer to object j */
          for(k3 = 0; k3 < len[j]-1; k3++) Ci[q++] = Ci[p++];
        }
      }
      cnz = q;                       /* Ci[cnz...nzmax-1] now free */
    }
    
    /* --- Construct new element ---------------------------------------- */
    dk = 0;
    nv[k] = -nvk;                     /* flag k as in Lk */
    p = Cp[k];
    pk1 = (elenk == 0) ? p : cnz;      /* do in place if elen[k] == 0 */
    pk2 = pk1;
    for(k1 = 1; k1 <= elenk + 1; k1++)
    {
      if(k1 > elenk)
      {
        e = k;                     /* search the nodes in k */
        pj = p;                    /* list of nodes starts at Ci[pj]*/
        ln = len[k] - elenk;      /* length of list of nodes in k */
      }
      else
      {
        e = Ci[p++];              /* search the nodes in e */
        pj = Cp[e];
        ln = len[e];              /* length of list of nodes in e */
      }
      for(k2 = 1; k2 <= ln; k2++)
      {
        i = Ci[pj++];
        if((nvi = nv[i]) <= 0) continue; /* node i dead, or seen */
        dk += nvi;                 /* degree[Lk] += size of node i */
        nv[i] = -nvi;             /* negate nv[i] to denote i in Lk*/
        Ci[pk2++] = i;            /* place i in Lk */
        if(next[i] != -1) last[next[i]] = last[i];
        if(last[i] != -1)         /* remove i from degree list */
        {
          next[last[i]] = next[i];
        }
        else
        {
          head[degree[i]] = next[i];
        }
      }
      if(e != k)
      {
        Cp[e] = amd_flip (k);      /* absorb e into k */
        w[e] = 0;                 /* e is now a dead element */
      }
    }
    if(elenk != 0) cnz = pk2;         /* Ci[cnz...nzmax] is free */
    degree[k] = dk;                   /* external degree of k - |Lk\i| */
    Cp[k] = pk1;                      /* element k is in Ci[pk1..pk2-1] */
    len[k] = pk2 - pk1;
    elen[k] = -2;                     /* k is now an element */
    
    /* --- Find set differences ----------------------------------------- */
    mark = internal::cs_wclear<StorageIndex>(mark, lemax, w, n);  /* clear w if necessary */
    for(pk = pk1; pk < pk2; pk++)    /* scan 1: find |Le\Lk| */
    {
      i = Ci[pk];
      if((eln = elen[i]) <= 0) continue;/* skip if elen[i] empty */
      nvi = -nv[i];                      /* nv[i] was negated */
      wnvi = mark - nvi;
      for(p = Cp[i]; p <= Cp[i] + eln - 1; p++)  /* scan Ei */
      {
        e = Ci[p];
        if(w[e] >= mark)
        {
          w[e] -= nvi;          /* decrement |Le\Lk| */
        }
        else if(w[e] != 0)        /* ensure e is a live element */
        {
          w[e] = degree[e] + wnvi; /* 1st time e seen in scan 1 */
        }
      }
    }
    
    /* --- Degree update ------------------------------------------------ */
    for(pk = pk1; pk < pk2; pk++)    /* scan2: degree update */
    {
      i = Ci[pk];                   /* consider node i in Lk */
      p1 = Cp[i];
      p2 = p1 + elen[i] - 1;
      pn = p1;
      for(h = 0, d = 0, p = p1; p <= p2; p++)    /* scan Ei */
      {
        e = Ci[p];
        if(w[e] != 0)             /* e is an unabsorbed element */
        {
          dext = w[e] - mark;   /* dext = |Le\Lk| */
          if(dext > 0)
          {
            d += dext;         /* sum up the set differences */
            Ci[pn++] = e;     /* keep e in Ei */
            h += e;            /* compute the hash of node i */
          }
          else
          {
            Cp[e] = amd_flip (k);  /* aggressive absorb. e->k */
            w[e] = 0;             /* e is a dead element */
          }
        }
      }
      elen[i] = pn - p1 + 1;        /* elen[i] = |Ei| */
      p3 = pn;
      p4 = p1 + len[i];
      for(p = p2 + 1; p < p4; p++) /* prune edges in Ai */
      {
        j = Ci[p];
        if((nvj = nv[j]) <= 0) continue; /* node j dead or in Lk */
        d += nvj;                  /* degree(i) += |j| */
        Ci[pn++] = j;             /* place j in node list of i */
        h += j;                    /* compute hash for node i */
      }
      if(d == 0)                     /* check for mass elimination */
      {
        Cp[i] = amd_flip (k);      /* absorb i into k */
        nvi = -nv[i];
        dk -= nvi;                 /* |Lk| -= |i| */
        nvk += nvi;                /* |k| += nv[i] */
        nel += nvi;
        nv[i] = 0;
        elen[i] = -1;             /* node i is dead */
      }
      else
      {
        degree[i] = std::min<StorageIndex> (degree[i], d);   /* update degree(i) */
        Ci[pn] = Ci[p3];         /* move first node to end */
        Ci[p3] = Ci[p1];         /* move 1st el. to end of Ei */
        Ci[p1] = k;               /* add k as 1st element in of Ei */
        len[i] = pn - p1 + 1;     /* new len of adj. list of node i */
        h %= n;                    /* finalize hash of i */
        next[i] = hhead[h];      /* place i in hash bucket */
        hhead[h] = i;
        last[i] = h;      /* save hash of i in last[i] */
      }
    }                                   /* scan2 is done */
    degree[k] = dk;                   /* finalize |Lk| */
    lemax = std::max<StorageIndex>(lemax, dk);
    mark = internal::cs_wclear<StorageIndex>(mark+lemax, lemax, w, n);    /* clear w */
    
    /* --- Supernode detection ------------------------------------------ */
    for(pk = pk1; pk < pk2; pk++)
    {
      i = Ci[pk];
      if(nv[i] >= 0) continue;         /* skip if i is dead */
      h = last[i];                      /* scan hash bucket of node i */
      i = hhead[h];
      hhead[h] = -1;                    /* hash bucket will be empty */
      for(; i != -1 && next[i] != -1; i = next[i], mark++)
      {
        ln = len[i];
        eln = elen[i];
        for(p = Cp[i]+1; p <= Cp[i] + ln-1; p++) w[Ci[p]] = mark;
        jlast = i;
        for(j = next[i]; j != -1; ) /* compare i with all j */
        {
          ok = (len[j] == ln) && (elen[j] == eln);
          for(p = Cp[j] + 1; ok && p <= Cp[j] + ln - 1; p++)
          {
            if(w[Ci[p]] != mark) ok = 0;    /* compare i and j*/
          }
          if(ok)                     /* i and j are identical */
          {
            Cp[j] = amd_flip (i);  /* absorb j into i */
            nv[i] += nv[j];
            nv[j] = 0;
            elen[j] = -1;         /* node j is dead */
            j = next[j];          /* delete j from hash bucket */
            next[jlast] = j;
          }
          else
          {
            jlast = j;             /* j and i are different */
            j = next[j];
          }
        }
      }
    }
    
    /* --- Finalize new element------------------------------------------ */
    for(p = pk1, pk = pk1; pk < pk2; pk++)   /* finalize Lk */
    {
      i = Ci[pk];
      if((nvi = -nv[i]) <= 0) continue;/* skip if i is dead */
      nv[i] = nvi;                      /* restore nv[i] */
      d = degree[i] + dk - nvi;         /* compute external degree(i) */
      d = std::min<StorageIndex> (d, n - nel - nvi);
      if(head[d] != -1) last[head[d]] = i;
      next[i] = head[d];               /* put i back in degree list */
      last[i] = -1;
      head[d] = i;
      mindeg = std::min<StorageIndex> (mindeg, d);       /* find new minimum degree */
      degree[i] = d;
      Ci[p++] = i;                      /* place i in Lk */
    }
    nv[k] = nvk;                      /* # nodes absorbed into k */
    if((len[k] = p-pk1) == 0)         /* length of adj list of element k*/
    {
      Cp[k] = -1;                   /* k is a root of the tree */
      w[k] = 0;                     /* k is now a dead element */
    }
    if(elenk != 0) cnz = p;           /* free unused space in Lk */
  }
  
  /* --- Postordering ----------------------------------------------------- */
  for(i = 0; i < n; i++) Cp[i] = amd_flip (Cp[i]);/* fix assembly tree */
  for(j = 0; j <= n; j++) head[j] = -1;
  for(j = n; j >= 0; j--)              /* place unordered nodes in lists */
  {
    if(nv[j] > 0) continue;          /* skip if j is an element */
    next[j] = head[Cp[j]];          /* place j in list of its parent */
    head[Cp[j]] = j;
  }
  for(e = n; e >= 0; e--)              /* place elements in lists */
  {
    if(nv[e] <= 0) continue;         /* skip unless e is an element */
    if(Cp[e] != -1)
    {
      next[e] = head[Cp[e]];      /* place e in list of its parent */
      head[Cp[e]] = e;
    }
  }
  for(k = 0, i = 0; i <= n; i++)       /* postorder the assembly tree */
  {
    if(Cp[i] == -1) k = internal::cs_tdfs<StorageIndex>(i, k, head, next, perm.indices().data(), w);
  }
  
  perm.indices().conservativeResize(n);
}

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_AMD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Eigen_Colamd.h <==
// // This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire Nuentsa Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is modified from the colamd/symamd library. The copyright is below

//   The authors of the code itself are Stefan I. Larimore and Timothy A.
//   Davis (davis@cise.ufl.edu), University of Florida.  The algorithm was
//   developed in collaboration with John Gilbert, Xerox PARC, and Esmond
//   Ng, Oak Ridge National Laboratory.
//
//     Date:
//
//   September 8, 2003.  Version 2.3.
//
//     Acknowledgements:
//
//   This work was supported by the National Science Foundation, under
//   grants DMS-9504974 and DMS-9803599.
//
//     Notice:
//
//   Copyright (c) 1998-2003 by the University of Florida.
//   All Rights Reserved.
//
//   THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
//   EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
//
//   Permission is hereby granted to use, copy, modify, and/or distribute
//   this program, provided that the Copyright, this License, and the
//   Availability of the original version is retained on all copies and made
//   accessible to the end-user of any code or package that includes COLAMD
//   or any modified version of COLAMD.
//
//     Availability:
//
//   The colamd/symamd library is available at
//
//       http://www.suitesparse.com


#ifndef EIGEN_COLAMD_H
#define EIGEN_COLAMD_H

namespace internal {

namespace Colamd {

/* Ensure that debugging is turned off: */
#ifndef COLAMD_NDEBUG
#define COLAMD_NDEBUG
#endif /* NDEBUG */


/* ========================================================================== */
/* === Knob and statistics definitions ====================================== */
/* ========================================================================== */

/* size of the knobs [ ] array.  Only knobs [0..1] are currently used. */
const int NKnobs = 20;

/* number of output statistics.  Only stats [0..6] are currently used. */
const int NStats = 20;

/* Indices into knobs and stats array. */
enum KnobsStatsIndex {
  /* knobs [0] and stats [0]: dense row knob and output statistic. */
  DenseRow = 0,

  /* knobs [1] and stats [1]: dense column knob and output statistic. */
  DenseCol = 1,

  /* stats [2]: memory defragmentation count output statistic */
  DefragCount = 2,

  /* stats [3]: colamd status:  zero OK, > 0 warning or notice, < 0 error */
  Status = 3,

  /* stats [4..6]: error info, or info on jumbled columns */
  Info1 = 4,
  Info2 = 5,
  Info3 = 6
};

/* error codes returned in stats [3]: */
enum Status {
  Ok = 0,
  OkButJumbled = 1,
  ErrorANotPresent = -1,
  ErrorPNotPresent = -2,
  ErrorNrowNegative = -3,
  ErrorNcolNegative = -4,
  ErrorNnzNegative = -5,
  ErrorP0Nonzero = -6,
  ErrorATooSmall = -7,
  ErrorColLengthNegative = -8,
  ErrorRowIndexOutOfBounds = -9,
  ErrorOutOfMemory = -10,
  ErrorInternalError = -999
};
/* ========================================================================== */
/* === Definitions ========================================================== */
/* ========================================================================== */

template <typename IndexType>
IndexType ones_complement(const IndexType r) {
  return (-(r)-1);
}

/* -------------------------------------------------------------------------- */
const int Empty = -1;

/* Row and column status */
enum RowColumnStatus {
  Alive = 0,
  Dead = -1
};

/* Column status */
enum ColumnStatus {
  DeadPrincipal = -1,
  DeadNonPrincipal = -2
};

/* ========================================================================== */
/* === Colamd reporting mechanism =========================================== */
/* ========================================================================== */

// == Row and Column structures ==
template <typename IndexType>
struct ColStructure
{
  IndexType start ;   /* index for A of first row in this column, or Dead */
  /* if column is dead */
  IndexType length ;  /* number of rows in this column */
  union
  {
    IndexType thickness ; /* number of original columns represented by this */
    /* col, if the column is alive */
    IndexType parent ;  /* parent in parent tree super-column structure, if */
    /* the column is dead */
  } shared1 ;
  union
  {
    IndexType score ; /* the score used to maintain heap, if col is alive */
    IndexType order ; /* pivot ordering of this column, if col is dead */
  } shared2 ;
  union
  {
    IndexType headhash ;  /* head of a hash bucket, if col is at the head of */
    /* a degree list */
    IndexType hash ;  /* hash value, if col is not in a degree list */
    IndexType prev ;  /* previous column in degree list, if col is in a */
    /* degree list (but not at the head of a degree list) */
  } shared3 ;
  union
  {
    IndexType degree_next ; /* next column, if col is in a degree list */
    IndexType hash_next ;   /* next column, if col is in a hash list */
  } shared4 ;

  inline bool is_dead() const { return start < Alive; }

  inline bool is_alive() const { return start >= Alive; }

  inline bool is_dead_principal() const { return start == DeadPrincipal; }

  inline void kill_principal() { start = DeadPrincipal; }

  inline void kill_non_principal() { start = DeadNonPrincipal; }

};

template <typename IndexType>
struct RowStructure
{
  IndexType start ;   /* index for A of first col in this row */
  IndexType length ;  /* number of principal columns in this row */
  union
  {
    IndexType degree ;  /* number of principal & non-principal columns in row */
    IndexType p ;   /* used as a row pointer in init_rows_cols () */
  } shared1 ;
  union
  {
    IndexType mark ;  /* for computing set differences and marking dead rows*/
    IndexType first_column ;/* first column in row (used in garbage collection) */
  } shared2 ;

  inline bool is_dead() const { return shared2.mark < Alive; }

  inline bool is_alive() const { return shared2.mark >= Alive; }

  inline void kill() { shared2.mark = Dead; }

};

/* ========================================================================== */
/* === Colamd recommended memory size ======================================= */
/* ========================================================================== */

/*
  The recommended length Alen of the array A passed to colamd is given by
  the COLAMD_RECOMMENDED (nnz, n_row, n_col) macro.  It returns -1 if any
  argument is negative.  2*nnz space is required for the row and column
  indices of the matrix. colamd_c (n_col) + colamd_r (n_row) space is
  required for the Col and Row arrays, respectively, which are internal to
  colamd.  An additional n_col space is the minimal amount of "elbow room",
  and nnz/5 more space is recommended for run time efficiency.

  This macro is not needed when using symamd.

  Explicit typecast to IndexType added Sept. 23, 2002, COLAMD version 2.2, to avoid
  gcc -pedantic warning messages.
*/
template <typename IndexType>
inline IndexType colamd_c(IndexType n_col)
{ return IndexType( ((n_col) + 1) * sizeof (ColStructure<IndexType>) / sizeof (IndexType) ) ; }

template <typename IndexType>
inline IndexType  colamd_r(IndexType n_row)
{ return IndexType(((n_row) + 1) * sizeof (RowStructure<IndexType>) / sizeof (IndexType)); }

// Prototypes of non-user callable routines
template <typename IndexType>
static IndexType init_rows_cols (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> col [], IndexType A [], IndexType p [], IndexType stats[NStats] );

template <typename IndexType>
static void init_scoring (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType head [], double knobs[NKnobs], IndexType *p_n_row2, IndexType *p_n_col2, IndexType *p_max_deg);

template <typename IndexType>
static IndexType find_ordering (IndexType n_row, IndexType n_col, IndexType Alen, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType head [], IndexType n_col2, IndexType max_deg, IndexType pfree);

template <typename IndexType>
static void order_children (IndexType n_col, ColStructure<IndexType> Col [], IndexType p []);

template <typename IndexType>
static void detect_super_cols (ColStructure<IndexType> Col [], IndexType A [], IndexType head [], IndexType row_start, IndexType row_length ) ;

template <typename IndexType>
static IndexType garbage_collection (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType *pfree) ;

template <typename IndexType>
static inline  IndexType clear_mark (IndexType n_row, RowStructure<IndexType> Row [] ) ;

/* === No debugging ========================================================= */

#define COLAMD_DEBUG0(params) ;
#define COLAMD_DEBUG1(params) ;
#define COLAMD_DEBUG2(params) ;
#define COLAMD_DEBUG3(params) ;
#define COLAMD_DEBUG4(params) ;

#define COLAMD_ASSERT(expression) ((void) 0)


/**
 * \brief Returns the recommended value of Alen
 *
 * Returns recommended value of Alen for use by colamd.
 * Returns -1 if any input argument is negative.
 * The use of this routine or macro is optional.
 * Note that the macro uses its arguments   more than once,
 * so be careful for side effects, if you pass expressions as arguments to COLAMD_RECOMMENDED.
 *
 * \param nnz nonzeros in A
 * \param n_row number of rows in A
 * \param n_col number of columns in A
 * \return recommended value of Alen for use by colamd
 */
template <typename IndexType>
inline IndexType recommended ( IndexType nnz, IndexType n_row, IndexType n_col)
{
  if ((nnz) < 0 || (n_row) < 0 || (n_col) < 0)
    return (-1);
  else
    return (2 * (nnz) + colamd_c (n_col) + colamd_r (n_row) + (n_col) + ((nnz) / 5));
}

/**
 * \brief set default parameters  The use of this routine is optional.
 *
 * Colamd: rows with more than (knobs [DenseRow] * n_col)
 * entries are removed prior to ordering.  Columns with more than
 * (knobs [DenseCol] * n_row) entries are removed prior to
 * ordering, and placed last in the output column ordering.
 *
 * DenseRow and DenseCol are defined as 0 and 1,
 * respectively, in colamd.h.  Default values of these two knobs
 * are both 0.5.  Currently, only knobs [0] and knobs [1] are
 * used, but future versions may use more knobs.  If so, they will
 * be properly set to their defaults by the future version of
 * colamd_set_defaults, so that the code that calls colamd will
 * not need to change, assuming that you either use
 * colamd_set_defaults, or pass a (double *) NULL pointer as the
 * knobs array to colamd or symamd.
 *
 * \param knobs parameter settings for colamd
 */

static inline void set_defaults(double knobs[NKnobs])
{
  /* === Local variables ================================================== */

  int i ;

  if (!knobs)
  {
    return ;      /* no knobs to initialize */
  }
  for (i = 0 ; i < NKnobs ; i++)
  {
    knobs [i] = 0 ;
  }
  knobs [Colamd::DenseRow] = 0.5 ;  /* ignore rows over 50% dense */
  knobs [Colamd::DenseCol] = 0.5 ;  /* ignore columns over 50% dense */
}

/**
 * \brief  Computes a column ordering using the column approximate minimum degree ordering
 *
 * Computes a column ordering (Q) of A such that P(AQ)=LU or
 * (AQ)'AQ=LL' have less fill-in and require fewer floating point
 * operations than factorizing the unpermuted matrix A or A'A,
 * respectively.
 *
 *
 * \param n_row number of rows in A
 * \param n_col number of columns in A
 * \param Alen, size of the array A
 * \param A row indices of the matrix, of size ALen
 * \param p column pointers of A, of size n_col+1
 * \param knobs parameter settings for colamd
 * \param stats colamd output statistics and error codes
 */
template <typename IndexType>
static bool compute_ordering(IndexType n_row, IndexType n_col, IndexType Alen, IndexType *A, IndexType *p, double knobs[NKnobs], IndexType stats[NStats])
{
  /* === Local variables ================================================== */

  IndexType i ;     /* loop index */
  IndexType nnz ;     /* nonzeros in A */
  IndexType Row_size ;    /* size of Row [], in integers */
  IndexType Col_size ;    /* size of Col [], in integers */
  IndexType need ;      /* minimum required length of A */
  Colamd::RowStructure<IndexType> *Row ;   /* pointer into A of Row [0..n_row] array */
  Colamd::ColStructure<IndexType> *Col ;   /* pointer into A of Col [0..n_col] array */
  IndexType n_col2 ;    /* number of non-dense, non-empty columns */
  IndexType n_row2 ;    /* number of non-dense, non-empty rows */
  IndexType ngarbage ;    /* number of garbage collections performed */
  IndexType max_deg ;   /* maximum row degree */
  double default_knobs [NKnobs] ; /* default knobs array */


  /* === Check the input arguments ======================================== */

  if (!stats)
  {
    COLAMD_DEBUG0 (("colamd: stats not present\n")) ;
    return (false) ;
  }
  for (i = 0 ; i < NStats ; i++)
  {
    stats [i] = 0 ;
  }
  stats [Colamd::Status] = Colamd::Ok ;
  stats [Colamd::Info1] = -1 ;
  stats [Colamd::Info2] = -1 ;

  if (!A)   /* A is not present */
  {
    stats [Colamd::Status] = Colamd::ErrorANotPresent ;
    COLAMD_DEBUG0 (("colamd: A not present\n")) ;
    return (false) ;
  }

  if (!p)   /* p is not present */
  {
    stats [Colamd::Status] = Colamd::ErrorPNotPresent ;
    COLAMD_DEBUG0 (("colamd: p not present\n")) ;
    return (false) ;
  }

  if (n_row < 0)  /* n_row must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNrowNegative ;
    stats [Colamd::Info1] = n_row ;
    COLAMD_DEBUG0 (("colamd: nrow negative %d\n", n_row)) ;
    return (false) ;
  }

  if (n_col < 0)  /* n_col must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNcolNegative ;
    stats [Colamd::Info1] = n_col ;
    COLAMD_DEBUG0 (("colamd: ncol negative %d\n", n_col)) ;
    return (false) ;
  }

  nnz = p [n_col] ;
  if (nnz < 0)  /* nnz must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNnzNegative ;
    stats [Colamd::Info1] = nnz ;
    COLAMD_DEBUG0 (("colamd: number of entries negative %d\n", nnz)) ;
    return (false) ;
  }

  if (p [0] != 0)
  {
    stats [Colamd::Status] = Colamd::ErrorP0Nonzero ;
    stats [Colamd::Info1] = p [0] ;
    COLAMD_DEBUG0 (("colamd: p[0] not zero %d\n", p [0])) ;
    return (false) ;
  }

  /* === If no knobs, set default knobs =================================== */

  if (!knobs)
  {
    set_defaults (default_knobs) ;
    knobs = default_knobs ;
  }

  /* === Allocate the Row and Col arrays from array A ===================== */

  Col_size = colamd_c (n_col) ;
  Row_size = colamd_r (n_row) ;
  need = 2*nnz + n_col + Col_size + Row_size ;

  if (need > Alen)
  {
    /* not enough space in array A to perform the ordering */
    stats [Colamd::Status] = Colamd::ErrorATooSmall ;
    stats [Colamd::Info1] = need ;
    stats [Colamd::Info2] = Alen ;
    COLAMD_DEBUG0 (("colamd: Need Alen >= %d, given only Alen = %d\n", need,Alen));
    return (false) ;
  }

  Alen -= Col_size + Row_size ;
  Col = (ColStructure<IndexType> *) &A [Alen] ;
  Row = (RowStructure<IndexType> *) &A [Alen + Col_size] ;

  /* === Construct the row and column data structures ===================== */

  if (!Colamd::init_rows_cols (n_row, n_col, Row, Col, A, p, stats))
  {
    /* input matrix is invalid */
    COLAMD_DEBUG0 (("colamd: Matrix invalid\n")) ;
    return (false) ;
  }

  /* === Initialize scores, kill dense rows/columns ======================= */

  Colamd::init_scoring (n_row, n_col, Row, Col, A, p, knobs,
		&n_row2, &n_col2, &max_deg) ;

  /* === Order the supercolumns =========================================== */

  ngarbage = Colamd::find_ordering (n_row, n_col, Alen, Row, Col, A, p,
			    n_col2, max_deg, 2*nnz) ;

  /* === Order the non-principal columns ================================== */

  Colamd::order_children (n_col, Col, p) ;

  /* === Return statistics in stats ======================================= */

  stats [Colamd::DenseRow] = n_row - n_row2 ;
  stats [Colamd::DenseCol] = n_col - n_col2 ;
  stats [Colamd::DefragCount] = ngarbage ;
  COLAMD_DEBUG0 (("colamd: done.\n")) ;
  return (true) ;
}

/* ========================================================================== */
/* === NON-USER-CALLABLE ROUTINES: ========================================== */
/* ========================================================================== */

/* There are no user-callable routines beyond this point in the file */

/* ========================================================================== */
/* === init_rows_cols ======================================================= */
/* ========================================================================== */

/*
  Takes the column form of the matrix in A and creates the row form of the
  matrix.  Also, row and column attributes are stored in the Col and Row
  structs.  If the columns are un-sorted or contain duplicate row indices,
  this routine will also sort and remove duplicate row indices from the
  column form of the matrix.  Returns false if the matrix is invalid,
  true otherwise.  Not user-callable.
*/
template <typename IndexType>
static IndexType init_rows_cols  /* returns true if OK, or false otherwise */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* row indices of A, of size Alen */
    IndexType p [],     /* pointers to columns in A, of size n_col+1 */
    IndexType stats [NStats]  /* colamd statistics */
    )
{
  /* === Local variables ================================================== */

  IndexType col ;     /* a column index */
  IndexType row ;     /* a row index */
  IndexType *cp ;     /* a column pointer */
  IndexType *cp_end ;   /* a pointer to the end of a column */
  IndexType *rp ;     /* a row pointer */
  IndexType *rp_end ;   /* a pointer to the end of a row */
  IndexType last_row ;    /* previous row */

  /* === Initialize columns, and check column pointers ==================== */

  for (col = 0 ; col < n_col ; col++)
  {
    Col [col].start = p [col] ;
    Col [col].length = p [col+1] - p [col] ;

    if ((Col [col].length) < 0) // extra parentheses to work-around gcc bug 10200
    {
      /* column pointers must be non-decreasing */
      stats [Colamd::Status] = Colamd::ErrorColLengthNegative ;
      stats [Colamd::Info1] = col ;
      stats [Colamd::Info2] = Col [col].length ;
      COLAMD_DEBUG0 (("colamd: col %d length %d < 0\n", col, Col [col].length)) ;
      return (false) ;
    }

    Col [col].shared1.thickness = 1 ;
    Col [col].shared2.score = 0 ;
    Col [col].shared3.prev = Empty ;
    Col [col].shared4.degree_next = Empty ;
  }

  /* p [0..n_col] no longer needed, used as "head" in subsequent routines */

  /* === Scan columns, compute row degrees, and check row indices ========= */

  stats [Info3] = 0 ;  /* number of duplicate or unsorted row indices*/

  for (row = 0 ; row < n_row ; row++)
  {
    Row [row].length = 0 ;
    Row [row].shared2.mark = -1 ;
  }

  for (col = 0 ; col < n_col ; col++)
  {
    last_row = -1 ;

    cp = &A [p [col]] ;
    cp_end = &A [p [col+1]] ;

    while (cp < cp_end)
    {
      row = *cp++ ;

      /* make sure row indices within range */
      if (row < 0 || row >= n_row)
      {
	stats [Colamd::Status] = Colamd::ErrorRowIndexOutOfBounds ;
	stats [Colamd::Info1] = col ;
	stats [Colamd::Info2] = row ;
	stats [Colamd::Info3] = n_row ;
	COLAMD_DEBUG0 (("colamd: row %d col %d out of bounds\n", row, col)) ;
	return (false) ;
      }

      if (row <= last_row || Row [row].shared2.mark == col)
      {
	/* row index are unsorted or repeated (or both), thus col */
	/* is jumbled.  This is a notice, not an error condition. */
	stats [Colamd::Status] = Colamd::OkButJumbled ;
	stats [Colamd::Info1] = col ;
	stats [Colamd::Info2] = row ;
	(stats [Colamd::Info3]) ++ ;
	COLAMD_DEBUG1 (("colamd: row %d col %d unsorted/duplicate\n",row,col));
      }

      if (Row [row].shared2.mark != col)
      {
	Row [row].length++ ;
      }
      else
      {
	/* this is a repeated entry in the column, */
	/* it will be removed */
	Col [col].length-- ;
      }

      /* mark the row as having been seen in this column */
      Row [row].shared2.mark = col ;

      last_row = row ;
    }
  }

  /* === Compute row pointers ============================================= */

  /* row form of the matrix starts directly after the column */
  /* form of matrix in A */
  Row [0].start = p [n_col] ;
  Row [0].shared1.p = Row [0].start ;
  Row [0].shared2.mark = -1 ;
  for (row = 1 ; row < n_row ; row++)
  {
    Row [row].start = Row [row-1].start + Row [row-1].length ;
    Row [row].shared1.p = Row [row].start ;
    Row [row].shared2.mark = -1 ;
  }

  /* === Create row form ================================================== */

  if (stats [Status] == OkButJumbled)
  {
    /* if cols jumbled, watch for repeated row indices */
    for (col = 0 ; col < n_col ; col++)
    {
      cp = &A [p [col]] ;
      cp_end = &A [p [col+1]] ;
      while (cp < cp_end)
      {
	row = *cp++ ;
	if (Row [row].shared2.mark != col)
	{
	  A [(Row [row].shared1.p)++] = col ;
	  Row [row].shared2.mark = col ;
	}
      }
    }
  }
  else
  {
    /* if cols not jumbled, we don't need the mark (this is faster) */
    for (col = 0 ; col < n_col ; col++)
    {
      cp = &A [p [col]] ;
      cp_end = &A [p [col+1]] ;
      while (cp < cp_end)
      {
	A [(Row [*cp++].shared1.p)++] = col ;
      }
    }
  }

  /* === Clear the row marks and set row degrees ========================== */

  for (row = 0 ; row < n_row ; row++)
  {
    Row [row].shared2.mark = 0 ;
    Row [row].shared1.degree = Row [row].length ;
  }

  /* === See if we need to re-create columns ============================== */

  if (stats [Status] == OkButJumbled)
  {
    COLAMD_DEBUG0 (("colamd: reconstructing column form, matrix jumbled\n")) ;


    /* === Compute col pointers ========================================= */

    /* col form of the matrix starts at A [0]. */
    /* Note, we may have a gap between the col form and the row */
    /* form if there were duplicate entries, if so, it will be */
    /* removed upon the first garbage collection */
    Col [0].start = 0 ;
    p [0] = Col [0].start ;
    for (col = 1 ; col < n_col ; col++)
    {
      /* note that the lengths here are for pruned columns, i.e. */
      /* no duplicate row indices will exist for these columns */
      Col [col].start = Col [col-1].start + Col [col-1].length ;
      p [col] = Col [col].start ;
    }

    /* === Re-create col form =========================================== */

    for (row = 0 ; row < n_row ; row++)
    {
      rp = &A [Row [row].start] ;
      rp_end = rp + Row [row].length ;
      while (rp < rp_end)
      {
	A [(p [*rp++])++] = row ;
      }
    }
  }

  /* === Done.  Matrix is not (or no longer) jumbled ====================== */

  return (true) ;
}


/* ========================================================================== */
/* === init_scoring ========================================================= */
/* ========================================================================== */

/*
  Kills dense or empty columns and rows, calculates an initial score for
  each column, and places all columns in the degree lists.  Not user-callable.
*/
template <typename IndexType>
static void init_scoring
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* column form and row form of A */
    IndexType head [],    /* of size n_col+1 */
    double knobs [NKnobs],/* parameters */
    IndexType *p_n_row2,    /* number of non-dense, non-empty rows */
    IndexType *p_n_col2,    /* number of non-dense, non-empty columns */
    IndexType *p_max_deg    /* maximum row degree */
    )
{
  /* === Local variables ================================================== */

  IndexType c ;     /* a column index */
  IndexType r, row ;    /* a row index */
  IndexType *cp ;     /* a column pointer */
  IndexType deg ;     /* degree of a row or column */
  IndexType *cp_end ;   /* a pointer to the end of a column */
  IndexType *new_cp ;   /* new column pointer */
  IndexType col_length ;    /* length of pruned column */
  IndexType score ;     /* current column score */
  IndexType n_col2 ;    /* number of non-dense, non-empty columns */
  IndexType n_row2 ;    /* number of non-dense, non-empty rows */
  IndexType dense_row_count ; /* remove rows with more entries than this */
  IndexType dense_col_count ; /* remove cols with more entries than this */
  IndexType min_score ;   /* smallest column score */
  IndexType max_deg ;   /* maximum row degree */
  IndexType next_col ;    /* Used to add to degree list.*/


  /* === Extract knobs ==================================================== */

  dense_row_count = numext::maxi(IndexType(0), numext::mini(IndexType(knobs [Colamd::DenseRow] * n_col), n_col)) ;
  dense_col_count = numext::maxi(IndexType(0), numext::mini(IndexType(knobs [Colamd::DenseCol] * n_row), n_row)) ;
  COLAMD_DEBUG1 (("colamd: densecount: %d %d\n", dense_row_count, dense_col_count)) ;
  max_deg = 0 ;
  n_col2 = n_col ;
  n_row2 = n_row ;

  /* === Kill empty columns =============================================== */

  /* Put the empty columns at the end in their natural order, so that LU */
  /* factorization can proceed as far as possible. */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    deg = Col [c].length ;
    if (deg == 0)
    {
      /* this is a empty column, kill and order it last */
      Col [c].shared2.order = --n_col2 ;
      Col[c].kill_principal() ;
    }
  }
  COLAMD_DEBUG1 (("colamd: null columns killed: %d\n", n_col - n_col2)) ;

  /* === Kill dense columns =============================================== */

  /* Put the dense columns at the end, in their natural order */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* skip any dead columns */
    if (Col[c].is_dead())
    {
      continue ;
    }
    deg = Col [c].length ;
    if (deg > dense_col_count)
    {
      /* this is a dense column, kill and order it last */
      Col [c].shared2.order = --n_col2 ;
      /* decrement the row degrees */
      cp = &A [Col [c].start] ;
      cp_end = cp + Col [c].length ;
      while (cp < cp_end)
      {
	Row [*cp++].shared1.degree-- ;
      }
      Col[c].kill_principal() ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense and null columns killed: %d\n", n_col - n_col2)) ;

  /* === Kill dense and empty rows ======================================== */

  for (r = 0 ; r < n_row ; r++)
  {
    deg = Row [r].shared1.degree ;
    COLAMD_ASSERT (deg >= 0 && deg <= n_col) ;
    if (deg > dense_row_count || deg == 0)
    {
      /* kill a dense or empty row */
      Row[r].kill() ;
      --n_row2 ;
    }
    else
    {
      /* keep track of max degree of remaining rows */
      max_deg = numext::maxi(max_deg, deg) ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense and null rows killed: %d\n", n_row - n_row2)) ;

  /* === Compute initial column scores ==================================== */

  /* At this point the row degrees are accurate.  They reflect the number */
  /* of "live" (non-dense) columns in each row.  No empty rows exist. */
  /* Some "live" columns may contain only dead rows, however.  These are */
  /* pruned in the code below. */

  /* now find the initial matlab score for each column */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* skip dead column */
    if (Col[c].is_dead())
    {
      continue ;
    }
    score = 0 ;
    cp = &A [Col [c].start] ;
    new_cp = cp ;
    cp_end = cp + Col [c].length ;
    while (cp < cp_end)
    {
      /* get a row */
      row = *cp++ ;
      /* skip if dead */
      if (Row[row].is_dead())
      {
	continue ;
      }
      /* compact the column */
      *new_cp++ = row ;
      /* add row's external degree */
      score += Row [row].shared1.degree - 1 ;
      /* guard against integer overflow */
      score = numext::mini(score, n_col) ;
    }
    /* determine pruned column length */
    col_length = (IndexType) (new_cp - &A [Col [c].start]) ;
    if (col_length == 0)
    {
      /* a newly-made null column (all rows in this col are "dense" */
      /* and have already been killed) */
      COLAMD_DEBUG2 (("Newly null killed: %d\n", c)) ;
      Col [c].shared2.order = --n_col2 ;
      Col[c].kill_principal() ;
    }
    else
    {
      /* set column length and set score */
      COLAMD_ASSERT (score >= 0) ;
      COLAMD_ASSERT (score <= n_col) ;
      Col [c].length = col_length ;
      Col [c].shared2.score = score ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense, null, and newly-null columns killed: %d\n",
		  n_col-n_col2)) ;

  /* At this point, all empty rows and columns are dead.  All live columns */
  /* are "clean" (containing no dead rows) and simplicial (no supercolumns */
  /* yet).  Rows may contain dead columns, but all live rows contain at */
  /* least one live column. */

  /* === Initialize degree lists ========================================== */


  /* clear the hash buckets */
  for (c = 0 ; c <= n_col ; c++)
  {
    head [c] = Empty ;
  }
  min_score = n_col ;
  /* place in reverse order, so low column indices are at the front */
  /* of the lists.  This is to encourage natural tie-breaking */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* only add principal columns to degree lists */
    if (Col[c].is_alive())
    {
      COLAMD_DEBUG4 (("place %d score %d minscore %d ncol %d\n",
		      c, Col [c].shared2.score, min_score, n_col)) ;

      /* === Add columns score to DList =============================== */

      score = Col [c].shared2.score ;

      COLAMD_ASSERT (min_score >= 0) ;
      COLAMD_ASSERT (min_score <= n_col) ;
      COLAMD_ASSERT (score >= 0) ;
      COLAMD_ASSERT (score <= n_col) ;
      COLAMD_ASSERT (head [score] >= Empty) ;

      /* now add this column to dList at proper score location */
      next_col = head [score] ;
      Col [c].shared3.prev = Empty ;
      Col [c].shared4.degree_next = next_col ;

      /* if there already was a column with the same score, set its */
      /* previous pointer to this new column */
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = c ;
      }
      head [score] = c ;

      /* see if this score is less than current min */
      min_score = numext::mini(min_score, score) ;


    }
  }


  /* === Return number of remaining columns, and max row degree =========== */

  *p_n_col2 = n_col2 ;
  *p_n_row2 = n_row2 ;
  *p_max_deg = max_deg ;
}


/* ========================================================================== */
/* === find_ordering ======================================================== */
/* ========================================================================== */

/*
  Order the principal columns of the supercolumn form of the matrix
  (no supercolumns on input).  Uses a minimum approximate column minimum
  degree ordering method.  Not user-callable.
*/
template <typename IndexType>
static IndexType find_ordering /* return the number of garbage collections */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    IndexType Alen,     /* size of A, 2*nnz + n_col or larger */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* column form and row form of A */
    IndexType head [],    /* of size n_col+1 */
    IndexType n_col2,     /* Remaining columns to order */
    IndexType max_deg,    /* Maximum row degree */
    IndexType pfree     /* index of first free slot (2*nnz on entry) */
    )
{
  /* === Local variables ================================================== */

  IndexType k ;     /* current pivot ordering step */
  IndexType pivot_col ;   /* current pivot column */
  IndexType *cp ;     /* a column pointer */
  IndexType *rp ;     /* a row pointer */
  IndexType pivot_row ;   /* current pivot row */
  IndexType *new_cp ;   /* modified column pointer */
  IndexType *new_rp ;   /* modified row pointer */
  IndexType pivot_row_start ; /* pointer to start of pivot row */
  IndexType pivot_row_degree ;  /* number of columns in pivot row */
  IndexType pivot_row_length ;  /* number of supercolumns in pivot row */
  IndexType pivot_col_score ; /* score of pivot column */
  IndexType needed_memory ;   /* free space needed for pivot row */
  IndexType *cp_end ;   /* pointer to the end of a column */
  IndexType *rp_end ;   /* pointer to the end of a row */
  IndexType row ;     /* a row index */
  IndexType col ;     /* a column index */
  IndexType max_score ;   /* maximum possible score */
  IndexType cur_score ;   /* score of current column */
  unsigned int hash ;   /* hash value for supernode detection */
  IndexType head_column ;   /* head of hash bucket */
  IndexType first_col ;   /* first column in hash bucket */
  IndexType tag_mark ;    /* marker value for mark array */
  IndexType row_mark ;    /* Row [row].shared2.mark */
  IndexType set_difference ;  /* set difference size of row with pivot row */
  IndexType min_score ;   /* smallest column score */
  IndexType col_thickness ;   /* "thickness" (no. of columns in a supercol) */
  IndexType max_mark ;    /* maximum value of tag_mark */
  IndexType pivot_col_thickness ; /* number of columns represented by pivot col */
  IndexType prev_col ;    /* Used by Dlist operations. */
  IndexType next_col ;    /* Used by Dlist operations. */
  IndexType ngarbage ;    /* number of garbage collections performed */


  /* === Initialization and clear mark ==================================== */

  max_mark = INT_MAX - n_col ;  /* INT_MAX defined in <limits.h> */
  tag_mark = Colamd::clear_mark (n_row, Row) ;
  min_score = 0 ;
  ngarbage = 0 ;
  COLAMD_DEBUG1 (("colamd: Ordering, n_col2=%d\n", n_col2)) ;

  /* === Order the columns ================================================ */

  for (k = 0 ; k < n_col2 ; /* 'k' is incremented below */)
  {

    /* === Select pivot column, and order it ============================ */

    /* make sure degree list isn't empty */
    COLAMD_ASSERT (min_score >= 0) ;
    COLAMD_ASSERT (min_score <= n_col) ;
    COLAMD_ASSERT (head [min_score] >= Empty) ;

    /* get pivot column from head of minimum degree list */
    while (min_score < n_col && head [min_score] == Empty)
    {
      min_score++ ;
    }
    pivot_col = head [min_score] ;
    COLAMD_ASSERT (pivot_col >= 0 && pivot_col <= n_col) ;
    next_col = Col [pivot_col].shared4.degree_next ;
    head [min_score] = next_col ;
    if (next_col != Empty)
    {
      Col [next_col].shared3.prev = Empty ;
    }

    COLAMD_ASSERT (Col[pivot_col].is_alive()) ;
    COLAMD_DEBUG3 (("Pivot col: %d\n", pivot_col)) ;

    /* remember score for defrag check */
    pivot_col_score = Col [pivot_col].shared2.score ;

    /* the pivot column is the kth column in the pivot order */
    Col [pivot_col].shared2.order = k ;

    /* increment order count by column thickness */
    pivot_col_thickness = Col [pivot_col].shared1.thickness ;
    k += pivot_col_thickness ;
    COLAMD_ASSERT (pivot_col_thickness > 0) ;

    /* === Garbage_collection, if necessary ============================= */

    needed_memory = numext::mini(pivot_col_score, n_col - k) ;
    if (pfree + needed_memory >= Alen)
    {
      pfree = Colamd::garbage_collection (n_row, n_col, Row, Col, A, &A [pfree]) ;
      ngarbage++ ;
      /* after garbage collection we will have enough */
      COLAMD_ASSERT (pfree + needed_memory < Alen) ;
      /* garbage collection has wiped out the Row[].shared2.mark array */
      tag_mark = Colamd::clear_mark (n_row, Row) ;

    }

    /* === Compute pivot row pattern ==================================== */

    /* get starting location for this new merged row */
    pivot_row_start = pfree ;

    /* initialize new row counts to zero */
    pivot_row_degree = 0 ;

    /* tag pivot column as having been visited so it isn't included */
    /* in merged pivot row */
    Col [pivot_col].shared1.thickness = -pivot_col_thickness ;

    /* pivot row is the union of all rows in the pivot column pattern */
    cp = &A [Col [pivot_col].start] ;
    cp_end = cp + Col [pivot_col].length ;
    while (cp < cp_end)
    {
      /* get a row */
      row = *cp++ ;
      COLAMD_DEBUG4 (("Pivot col pattern %d %d\n", Row[row].is_alive(), row)) ;
      /* skip if row is dead */
      if (Row[row].is_dead())
      {
	continue ;
      }
      rp = &A [Row [row].start] ;
      rp_end = rp + Row [row].length ;
      while (rp < rp_end)
      {
	/* get a column */
	col = *rp++ ;
	/* add the column, if alive and untagged */
	col_thickness = Col [col].shared1.thickness ;
	if (col_thickness > 0 && Col[col].is_alive())
	{
	  /* tag column in pivot row */
	  Col [col].shared1.thickness = -col_thickness ;
	  COLAMD_ASSERT (pfree < Alen) ;
	  /* place column in pivot row */
	  A [pfree++] = col ;
	  pivot_row_degree += col_thickness ;
	}
      }
    }

    /* clear tag on pivot column */
    Col [pivot_col].shared1.thickness = pivot_col_thickness ;
    max_deg = numext::maxi(max_deg, pivot_row_degree) ;


    /* === Kill all rows used to construct pivot row ==================== */

    /* also kill pivot row, temporarily */
    cp = &A [Col [pivot_col].start] ;
    cp_end = cp + Col [pivot_col].length ;
    while (cp < cp_end)
    {
      /* may be killing an already dead row */
      row = *cp++ ;
      COLAMD_DEBUG3 (("Kill row in pivot col: %d\n", row)) ;
      Row[row].kill() ;
    }

    /* === Select a row index to use as the new pivot row =============== */

    pivot_row_length = pfree - pivot_row_start ;
    if (pivot_row_length > 0)
    {
      /* pick the "pivot" row arbitrarily (first row in col) */
      pivot_row = A [Col [pivot_col].start] ;
      COLAMD_DEBUG3 (("Pivotal row is %d\n", pivot_row)) ;
    }
    else
    {
      /* there is no pivot row, since it is of zero length */
      pivot_row = Empty ;
      COLAMD_ASSERT (pivot_row_length == 0) ;
    }
    COLAMD_ASSERT (Col [pivot_col].length > 0 || pivot_row_length == 0) ;

    /* === Approximate degree computation =============================== */

    /* Here begins the computation of the approximate degree.  The column */
    /* score is the sum of the pivot row "length", plus the size of the */
    /* set differences of each row in the column minus the pattern of the */
    /* pivot row itself.  The column ("thickness") itself is also */
    /* excluded from the column score (we thus use an approximate */
    /* external degree). */

    /* The time taken by the following code (compute set differences, and */
    /* add them up) is proportional to the size of the data structure */
    /* being scanned - that is, the sum of the sizes of each column in */
    /* the pivot row.  Thus, the amortized time to compute a column score */
    /* is proportional to the size of that column (where size, in this */
    /* context, is the column "length", or the number of row indices */
    /* in that column).  The number of row indices in a column is */
    /* monotonically non-decreasing, from the length of the original */
    /* column on input to colamd. */

    /* === Compute set differences ====================================== */

    COLAMD_DEBUG3 (("** Computing set differences phase. **\n")) ;

    /* pivot row is currently dead - it will be revived later. */

    COLAMD_DEBUG3 (("Pivot row: ")) ;
    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      col = *rp++ ;
      COLAMD_ASSERT (Col[col].is_alive() && col != pivot_col) ;
      COLAMD_DEBUG3 (("Col: %d\n", col)) ;

      /* clear tags used to construct pivot row pattern */
      col_thickness = -Col [col].shared1.thickness ;
      COLAMD_ASSERT (col_thickness > 0) ;
      Col [col].shared1.thickness = col_thickness ;

      /* === Remove column from degree list =========================== */

      cur_score = Col [col].shared2.score ;
      prev_col = Col [col].shared3.prev ;
      next_col = Col [col].shared4.degree_next ;
      COLAMD_ASSERT (cur_score >= 0) ;
      COLAMD_ASSERT (cur_score <= n_col) ;
      COLAMD_ASSERT (cur_score >= Empty) ;
      if (prev_col == Empty)
      {
	head [cur_score] = next_col ;
      }
      else
      {
	Col [prev_col].shared4.degree_next = next_col ;
      }
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = prev_col ;
      }

      /* === Scan the column ========================================== */

      cp = &A [Col [col].start] ;
      cp_end = cp + Col [col].length ;
      while (cp < cp_end)
      {
	/* get a row */
	row = *cp++ ;
	/* skip if dead */
	if (Row[row].is_dead())
	{
	  continue ;
	}
  row_mark = Row [row].shared2.mark ;
	COLAMD_ASSERT (row != pivot_row) ;
	set_difference = row_mark - tag_mark ;
	/* check if the row has been seen yet */
	if (set_difference < 0)
	{
	  COLAMD_ASSERT (Row [row].shared1.degree <= max_deg) ;
	  set_difference = Row [row].shared1.degree ;
	}
	/* subtract column thickness from this row's set difference */
	set_difference -= col_thickness ;
	COLAMD_ASSERT (set_difference >= 0) ;
	/* absorb this row if the set difference becomes zero */
	if (set_difference == 0)
	{
	  COLAMD_DEBUG3 (("aggressive absorption. Row: %d\n", row)) ;
	  Row[row].kill() ;
	}
	else
	{
	  /* save the new mark */
	  Row [row].shared2.mark = set_difference + tag_mark ;
	}
      }
    }


    /* === Add up set differences for each column ======================= */

    COLAMD_DEBUG3 (("** Adding set differences phase. **\n")) ;

    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      /* get a column */
      col = *rp++ ;
      COLAMD_ASSERT (Col[col].is_alive() && col != pivot_col) ;
      hash = 0 ;
      cur_score = 0 ;
      cp = &A [Col [col].start] ;
      /* compact the column */
      new_cp = cp ;
      cp_end = cp + Col [col].length ;

      COLAMD_DEBUG4 (("Adding set diffs for Col: %d.\n", col)) ;

      while (cp < cp_end)
      {
	/* get a row */
	row = *cp++ ;
	COLAMD_ASSERT(row >= 0 && row < n_row) ;
	/* skip if dead */
	if (Row [row].is_dead())
	{
	  continue ;
	}
  row_mark = Row [row].shared2.mark ;
	COLAMD_ASSERT (row_mark > tag_mark) ;
	/* compact the column */
	*new_cp++ = row ;
	/* compute hash function */
	hash += row ;
	/* add set difference */
	cur_score += row_mark - tag_mark ;
	/* integer overflow... */
	cur_score = numext::mini(cur_score, n_col) ;
      }

      /* recompute the column's length */
      Col [col].length = (IndexType) (new_cp - &A [Col [col].start]) ;

      /* === Further mass elimination ================================= */

      if (Col [col].length == 0)
      {
	COLAMD_DEBUG4 (("further mass elimination. Col: %d\n", col)) ;
	/* nothing left but the pivot row in this column */
	Col[col].kill_principal() ;
	pivot_row_degree -= Col [col].shared1.thickness ;
	COLAMD_ASSERT (pivot_row_degree >= 0) ;
	/* order it */
	Col [col].shared2.order = k ;
	/* increment order count by column thickness */
	k += Col [col].shared1.thickness ;
      }
      else
      {
	/* === Prepare for supercolumn detection ==================== */

	COLAMD_DEBUG4 (("Preparing supercol detection for Col: %d.\n", col)) ;

	/* save score so far */
	Col [col].shared2.score = cur_score ;

	/* add column to hash table, for supercolumn detection */
	hash %= n_col + 1 ;

	COLAMD_DEBUG4 ((" Hash = %d, n_col = %d.\n", hash, n_col)) ;
	COLAMD_ASSERT (hash <= n_col) ;

	head_column = head [hash] ;
	if (head_column > Empty)
	{
	  /* degree list "hash" is non-empty, use prev (shared3) of */
	  /* first column in degree list as head of hash bucket */
	  first_col = Col [head_column].shared3.headhash ;
	  Col [head_column].shared3.headhash = col ;
	}
	else
	{
	  /* degree list "hash" is empty, use head as hash bucket */
	  first_col = - (head_column + 2) ;
	  head [hash] = - (col + 2) ;
	}
	Col [col].shared4.hash_next = first_col ;

	/* save hash function in Col [col].shared3.hash */
	Col [col].shared3.hash = (IndexType) hash ;
	COLAMD_ASSERT (Col[col].is_alive()) ;
      }
    }

    /* The approximate external column degree is now computed.  */

    /* === Supercolumn detection ======================================== */

    COLAMD_DEBUG3 (("** Supercolumn detection phase. **\n")) ;

    Colamd::detect_super_cols (Col, A, head, pivot_row_start, pivot_row_length) ;

    /* === Kill the pivotal column ====================================== */

    Col[pivot_col].kill_principal() ;

    /* === Clear mark =================================================== */

    tag_mark += (max_deg + 1) ;
    if (tag_mark >= max_mark)
    {
      COLAMD_DEBUG2 (("clearing tag_mark\n")) ;
      tag_mark = Colamd::clear_mark (n_row, Row) ;
    }

    /* === Finalize the new pivot row, and column scores ================ */

    COLAMD_DEBUG3 (("** Finalize scores phase. **\n")) ;

    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    /* compact the pivot row */
    new_rp = rp ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      col = *rp++ ;
      /* skip dead columns */
      if (Col[col].is_dead())
      {
	continue ;
      }
      *new_rp++ = col ;
      /* add new pivot row to column */
      A [Col [col].start + (Col [col].length++)] = pivot_row ;

      /* retrieve score so far and add on pivot row's degree. */
      /* (we wait until here for this in case the pivot */
      /* row's degree was reduced due to mass elimination). */
      cur_score = Col [col].shared2.score + pivot_row_degree ;

      /* calculate the max possible score as the number of */
      /* external columns minus the 'k' value minus the */
      /* columns thickness */
      max_score = n_col - k - Col [col].shared1.thickness ;

      /* make the score the external degree of the union-of-rows */
      cur_score -= Col [col].shared1.thickness ;

      /* make sure score is less or equal than the max score */
      cur_score = numext::mini(cur_score, max_score) ;
      COLAMD_ASSERT (cur_score >= 0) ;

      /* store updated score */
      Col [col].shared2.score = cur_score ;

      /* === Place column back in degree list ========================= */

      COLAMD_ASSERT (min_score >= 0) ;
      COLAMD_ASSERT (min_score <= n_col) ;
      COLAMD_ASSERT (cur_score >= 0) ;
      COLAMD_ASSERT (cur_score <= n_col) ;
      COLAMD_ASSERT (head [cur_score] >= Empty) ;
      next_col = head [cur_score] ;
      Col [col].shared4.degree_next = next_col ;
      Col [col].shared3.prev = Empty ;
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = col ;
      }
      head [cur_score] = col ;

      /* see if this score is less than current min */
      min_score = numext::mini(min_score, cur_score) ;

    }

    /* === Resurrect the new pivot row ================================== */

    if (pivot_row_degree > 0)
    {
      /* update pivot row length to reflect any cols that were killed */
      /* during super-col detection and mass elimination */
      Row [pivot_row].start  = pivot_row_start ;
      Row [pivot_row].length = (IndexType) (new_rp - &A[pivot_row_start]) ;
      Row [pivot_row].shared1.degree = pivot_row_degree ;
      Row [pivot_row].shared2.mark = 0 ;
      /* pivot row is no longer dead */
    }
  }

  /* === All principal columns have now been ordered ====================== */

  return (ngarbage) ;
}


/* ========================================================================== */
/* === order_children ======================================================= */
/* ========================================================================== */

/*
  The find_ordering routine has ordered all of the principal columns (the
  representatives of the supercolumns).  The non-principal columns have not
  yet been ordered.  This routine orders those columns by walking up the
  parent tree (a column is a child of the column which absorbed it).  The
  final permutation vector is then placed in p [0 ... n_col-1], with p [0]
  being the first column, and p [n_col-1] being the last.  It doesn't look
  like it at first glance, but be assured that this routine takes time linear
  in the number of columns.  Although not immediately obvious, the time
  taken by this routine is O (n_col), that is, linear in the number of
  columns.  Not user-callable.
*/
template <typename IndexType>
static inline  void order_children
(
  /* === Parameters ======================================================= */

  IndexType n_col,      /* number of columns of A */
  ColStructure<IndexType> Col [],    /* of size n_col+1 */
  IndexType p []      /* p [0 ... n_col-1] is the column permutation*/
  )
{
  /* === Local variables ================================================== */

  IndexType i ;     /* loop counter for all columns */
  IndexType c ;     /* column index */
  IndexType parent ;    /* index of column's parent */
  IndexType order ;     /* column's order */

  /* === Order each non-principal column ================================== */

  for (i = 0 ; i < n_col ; i++)
  {
    /* find an un-ordered non-principal column */
    COLAMD_ASSERT (col_is_dead(Col, i)) ;
    if (!Col[i].is_dead_principal() && Col [i].shared2.order == Empty)
    {
      parent = i ;
      /* once found, find its principal parent */
      do
      {
	parent = Col [parent].shared1.parent ;
      } while (!Col[parent].is_dead_principal()) ;

      /* now, order all un-ordered non-principal columns along path */
      /* to this parent.  collapse tree at the same time */
      c = i ;
      /* get order of parent */
      order = Col [parent].shared2.order ;

      do
      {
	COLAMD_ASSERT (Col [c].shared2.order == Empty) ;

	/* order this column */
	Col [c].shared2.order = order++ ;
	/* collaps tree */
	Col [c].shared1.parent = parent ;

	/* get immediate parent of this column */
	c = Col [c].shared1.parent ;

	/* continue until we hit an ordered column.  There are */
	/* guaranteed not to be anymore unordered columns */
	/* above an ordered column */
      } while (Col [c].shared2.order == Empty) ;

      /* re-order the super_col parent to largest order for this group */
      Col [parent].shared2.order = order ;
    }
  }

  /* === Generate the permutation ========================================= */

  for (c = 0 ; c < n_col ; c++)
  {
    p [Col [c].shared2.order] = c ;
  }
}


/* ========================================================================== */
/* === detect_super_cols ==================================================== */
/* ========================================================================== */

/*
  Detects supercolumns by finding matches between columns in the hash buckets.
  Check amongst columns in the set A [row_start ... row_start + row_length-1].
  The columns under consideration are currently *not* in the degree lists,
  and have already been placed in the hash buckets.

  The hash bucket for columns whose hash function is equal to h is stored
  as follows:

  if head [h] is >= 0, then head [h] contains a degree list, so:

  head [h] is the first column in degree bucket h.
  Col [head [h]].headhash gives the first column in hash bucket h.

  otherwise, the degree list is empty, and:

  -(head [h] + 2) is the first column in hash bucket h.

  For a column c in a hash bucket, Col [c].shared3.prev is NOT a "previous
  column" pointer.  Col [c].shared3.hash is used instead as the hash number
  for that column.  The value of Col [c].shared4.hash_next is the next column
  in the same hash bucket.

  Assuming no, or "few" hash collisions, the time taken by this routine is
  linear in the sum of the sizes (lengths) of each column whose score has
  just been computed in the approximate degree computation.
  Not user-callable.
*/
template <typename IndexType>
static void detect_super_cols
(
  /* === Parameters ======================================================= */

  ColStructure<IndexType> Col [],    /* of size n_col+1 */
  IndexType A [],     /* row indices of A */
  IndexType head [],    /* head of degree lists and hash buckets */
  IndexType row_start,    /* pointer to set of columns to check */
  IndexType row_length    /* number of columns to check */
)
{
  /* === Local variables ================================================== */

  IndexType hash ;      /* hash value for a column */
  IndexType *rp ;     /* pointer to a row */
  IndexType c ;     /* a column index */
  IndexType super_c ;   /* column index of the column to absorb into */
  IndexType *cp1 ;      /* column pointer for column super_c */
  IndexType *cp2 ;      /* column pointer for column c */
  IndexType length ;    /* length of column super_c */
  IndexType prev_c ;    /* column preceding c in hash bucket */
  IndexType i ;     /* loop counter */
  IndexType *rp_end ;   /* pointer to the end of the row */
  IndexType col ;     /* a column index in the row to check */
  IndexType head_column ;   /* first column in hash bucket or degree list */
  IndexType first_col ;   /* first column in hash bucket */

  /* === Consider each column in the row ================================== */

  rp = &A [row_start] ;
  rp_end = rp + row_length ;
  while (rp < rp_end)
  {
    col = *rp++ ;
    if (Col[col].is_dead())
    {
      continue ;
    }

    /* get hash number for this column */
    hash = Col [col].shared3.hash ;
    COLAMD_ASSERT (hash <= n_col) ;

    /* === Get the first column in this hash bucket ===================== */

    head_column = head [hash] ;
    if (head_column > Empty)
    {
      first_col = Col [head_column].shared3.headhash ;
    }
    else
    {
      first_col = - (head_column + 2) ;
    }

    /* === Consider each column in the hash bucket ====================== */

    for (super_c = first_col ; super_c != Empty ;
	 super_c = Col [super_c].shared4.hash_next)
    {
      COLAMD_ASSERT (Col [super_c].is_alive()) ;
      COLAMD_ASSERT (Col [super_c].shared3.hash == hash) ;
      length = Col [super_c].length ;

      /* prev_c is the column preceding column c in the hash bucket */
      prev_c = super_c ;

      /* === Compare super_c with all columns after it ================ */

      for (c = Col [super_c].shared4.hash_next ;
	   c != Empty ; c = Col [c].shared4.hash_next)
      {
	COLAMD_ASSERT (c != super_c) ;
	COLAMD_ASSERT (Col[c].is_alive()) ;
	COLAMD_ASSERT (Col [c].shared3.hash == hash) ;

	/* not identical if lengths or scores are different */
	if (Col [c].length != length ||
	    Col [c].shared2.score != Col [super_c].shared2.score)
	{
	  prev_c = c ;
	  continue ;
	}

	/* compare the two columns */
	cp1 = &A [Col [super_c].start] ;
	cp2 = &A [Col [c].start] ;

	for (i = 0 ; i < length ; i++)
	{
	  /* the columns are "clean" (no dead rows) */
	  COLAMD_ASSERT ( cp1->is_alive() );
	  COLAMD_ASSERT ( cp2->is_alive() );
	  /* row indices will same order for both supercols, */
	  /* no gather scatter necessary */
	  if (*cp1++ != *cp2++)
	  {
	    break ;
	  }
	}

	/* the two columns are different if the for-loop "broke" */
	if (i != length)
	{
	  prev_c = c ;
	  continue ;
	}

	/* === Got it!  two columns are identical =================== */

	COLAMD_ASSERT (Col [c].shared2.score == Col [super_c].shared2.score) ;

	Col [super_c].shared1.thickness += Col [c].shared1.thickness ;
	Col [c].shared1.parent = super_c ;
	Col[c].kill_non_principal() ;
	/* order c later, in order_children() */
	Col [c].shared2.order = Empty ;
	/* remove c from hash bucket */
	Col [prev_c].shared4.hash_next = Col [c].shared4.hash_next ;
      }
    }

    /* === Empty this hash bucket ======================================= */

    if (head_column > Empty)
    {
      /* corresponding degree list "hash" is not empty */
      Col [head_column].shared3.headhash = Empty ;
    }
    else
    {
      /* corresponding degree list "hash" is empty */
      head [hash] = Empty ;
    }
  }
}


/* ========================================================================== */
/* === garbage_collection =================================================== */
/* ========================================================================== */

/*
  Defragments and compacts columns and rows in the workspace A.  Used when
  all available memory has been used while performing row merging.  Returns
  the index of the first free position in A, after garbage collection.  The
  time taken by this routine is linear is the size of the array A, which is
  itself linear in the number of nonzeros in the input matrix.
  Not user-callable.
*/
template <typename IndexType>
static IndexType garbage_collection  /* returns the new value of pfree */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows */
    IndexType n_col,      /* number of columns */
    RowStructure<IndexType> Row [],    /* row info */
    ColStructure<IndexType> Col [],    /* column info */
    IndexType A [],     /* A [0 ... Alen-1] holds the matrix */
    IndexType *pfree      /* &A [0] ... pfree is in use */
    )
{
  /* === Local variables ================================================== */

  IndexType *psrc ;     /* source pointer */
  IndexType *pdest ;    /* destination pointer */
  IndexType j ;     /* counter */
  IndexType r ;     /* a row index */
  IndexType c ;     /* a column index */
  IndexType length ;    /* length of a row or column */

  /* === Defragment the columns =========================================== */

  pdest = &A[0] ;
  for (c = 0 ; c < n_col ; c++)
  {
    if (Col[c].is_alive())
    {
      psrc = &A [Col [c].start] ;

      /* move and compact the column */
      COLAMD_ASSERT (pdest <= psrc) ;
      Col [c].start = (IndexType) (pdest - &A [0]) ;
      length = Col [c].length ;
      for (j = 0 ; j < length ; j++)
      {
	r = *psrc++ ;
	if (Row[r].is_alive())
	{
	  *pdest++ = r ;
	}
      }
      Col [c].length = (IndexType) (pdest - &A [Col [c].start]) ;
    }
  }

  /* === Prepare to defragment the rows =================================== */

  for (r = 0 ; r < n_row ; r++)
  {
    if (Row[r].is_alive())
    {
      if (Row [r].length == 0)
      {
        /* this row is of zero length.  cannot compact it, so kill it */
        COLAMD_DEBUG3 (("Defrag row kill\n")) ;
        Row[r].kill() ;
      }
      else
      {
        /* save first column index in Row [r].shared2.first_column */
        psrc = &A [Row [r].start] ;
        Row [r].shared2.first_column = *psrc ;
        COLAMD_ASSERT (Row[r].is_alive()) ;
        /* flag the start of the row with the one's complement of row */
        *psrc = ones_complement(r) ;

      }
    }
  }

  /* === Defragment the rows ============================================== */

  psrc = pdest ;
  while (psrc < pfree)
  {
    /* find a negative number ... the start of a row */
    if (*psrc++ < 0)
    {
      psrc-- ;
      /* get the row index */
      r = ones_complement(*psrc) ;
      COLAMD_ASSERT (r >= 0 && r < n_row) ;
      /* restore first column index */
      *psrc = Row [r].shared2.first_column ;
      COLAMD_ASSERT (Row[r].is_alive()) ;

      /* move and compact the row */
      COLAMD_ASSERT (pdest <= psrc) ;
      Row [r].start = (IndexType) (pdest - &A [0]) ;
      length = Row [r].length ;
      for (j = 0 ; j < length ; j++)
      {
	c = *psrc++ ;
	if (Col[c].is_alive())
	{
	  *pdest++ = c ;
	}
      }
      Row [r].length = (IndexType) (pdest - &A [Row [r].start]) ;

    }
  }
  /* ensure we found all the rows */
  COLAMD_ASSERT (debug_rows == 0) ;

  /* === Return the new value of pfree ==================================== */

  return ((IndexType) (pdest - &A [0])) ;
}


/* ========================================================================== */
/* === clear_mark =========================================================== */
/* ========================================================================== */

/*
  Clears the Row [].shared2.mark array, and returns the new tag_mark.
  Return value is the new tag_mark.  Not user-callable.
*/
template <typename IndexType>
static inline  IndexType clear_mark  /* return the new value for tag_mark */
  (
      /* === Parameters ======================================================= */

    IndexType n_row,    /* number of rows in A */
    RowStructure<IndexType> Row [] /* Row [0 ... n_row-1].shared2.mark is set to zero */
    )
{
  /* === Local variables ================================================== */

  IndexType r ;

  for (r = 0 ; r < n_row ; r++)
  {
    if (Row[r].is_alive())
    {
      Row [r].shared2.mark = 0 ;
    }
  }
  return (1) ;
}

} // namespace Colamd

} // namespace internal
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Ordering.h <==
 
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012  Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORDERING_H
#define EIGEN_ORDERING_H

namespace Eigen {
  
#include "Eigen_Colamd.h"

namespace internal {
    
/** \internal
  * \ingroup OrderingMethods_Module
  * \param[in] A the input non-symmetric matrix
  * \param[out] symmat the symmetric pattern A^T+A from the input matrix \a A.
  * FIXME: The values should not be considered here
  */
template<typename MatrixType> 
void ordering_helper_at_plus_a(const MatrixType& A, MatrixType& symmat)
{
  MatrixType C;
  C = A.transpose(); // NOTE: Could be  costly
  for (int i = 0; i < C.rows(); i++) 
  {
      for (typename MatrixType::InnerIterator it(C, i); it; ++it)
        it.valueRef() = typename MatrixType::Scalar(0);
  }
  symmat = C + A;
}
    
}

/** \ingroup OrderingMethods_Module
  * \class AMDOrdering
  *
  * Functor computing the \em approximate \em minimum \em degree ordering
  * If the matrix is not structurally symmetric, an ordering of A^T+A is computed
  * \tparam  StorageIndex The type of indices of the matrix 
  * \sa COLAMDOrdering
  */
template <typename StorageIndex>
class AMDOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    
    /** Compute the permutation vector from a sparse matrix
     * This routine is much faster if the input matrix is column-major     
     */
    template <typename MatrixType>
    void operator()(const MatrixType& mat, PermutationType& perm)
    {
      // Compute the symmetric pattern
      SparseMatrix<typename MatrixType::Scalar, ColMajor, StorageIndex> symm;
      internal::ordering_helper_at_plus_a(mat,symm); 
    
      // Call the AMD routine 
      //m_mat.prune(keep_diag());
      internal::minimum_degree_ordering(symm, perm);
    }
    
    /** Compute the permutation with a selfadjoint matrix */
    template <typename SrcType, unsigned int SrcUpLo> 
    void operator()(const SparseSelfAdjointView<SrcType, SrcUpLo>& mat, PermutationType& perm)
    { 
      SparseMatrix<typename SrcType::Scalar, ColMajor, StorageIndex> C; C = mat;
      
      // Call the AMD routine 
      // m_mat.prune(keep_diag()); //Remove the diagonal elements 
      internal::minimum_degree_ordering(C, perm);
    }
};

/** \ingroup OrderingMethods_Module
  * \class NaturalOrdering
  *
  * Functor computing the natural ordering (identity)
  * 
  * \note Returns an empty permutation matrix
  * \tparam  StorageIndex The type of indices of the matrix 
  */
template <typename StorageIndex>
class NaturalOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    
    /** Compute the permutation vector from a column-major sparse matrix */
    template <typename MatrixType>
    void operator()(const MatrixType& /*mat*/, PermutationType& perm)
    {
      perm.resize(0); 
    }
    
};

/** \ingroup OrderingMethods_Module
  * \class COLAMDOrdering
  *
  * \tparam  StorageIndex The type of indices of the matrix 
  * 
  * Functor computing the \em column \em approximate \em minimum \em degree ordering 
  * The matrix should be in column-major and \b compressed format (see SparseMatrix::makeCompressed()).
  */
template<typename StorageIndex>
class COLAMDOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType; 
    typedef Matrix<StorageIndex, Dynamic, 1> IndexVector;
    
    /** Compute the permutation vector \a perm form the sparse matrix \a mat
      * \warning The input sparse matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      */
    template <typename MatrixType>
    void operator() (const MatrixType& mat, PermutationType& perm)
    {
      eigen_assert(mat.isCompressed() && "COLAMDOrdering requires a sparse matrix in compressed mode. Call .makeCompressed() before passing it to COLAMDOrdering");
      
      StorageIndex m = StorageIndex(mat.rows());
      StorageIndex n = StorageIndex(mat.cols());
      StorageIndex nnz = StorageIndex(mat.nonZeros());
      // Get the recommended value of Alen to be used by colamd
      StorageIndex Alen = internal::Colamd::recommended(nnz, m, n); 
      // Set the default parameters
      double knobs [internal::Colamd::NKnobs]; 
      StorageIndex stats [internal::Colamd::NStats];
      internal::Colamd::set_defaults(knobs);
      
      IndexVector p(n+1), A(Alen); 
      for(StorageIndex i=0; i <= n; i++)   p(i) = mat.outerIndexPtr()[i];
      for(StorageIndex i=0; i < nnz; i++)  A(i) = mat.innerIndexPtr()[i];
      // Call Colamd routine to compute the ordering 
      StorageIndex info = internal::Colamd::compute_ordering(m, n, Alen, A.data(), p.data(), knobs, stats); 
      EIGEN_UNUSED_VARIABLE(info);
      eigen_assert( info && "COLAMD failed " );
      
      perm.resize(n);
      for (StorageIndex i = 0; i < n; i++) perm.indices()(p(i)) = i;
    }
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/PaStiXSupport/PaStiXSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PASTIXSUPPORT_H
#define EIGEN_PASTIXSUPPORT_H

namespace Eigen { 

#if defined(DCOMPLEX)
  #define PASTIX_COMPLEX  COMPLEX
  #define PASTIX_DCOMPLEX DCOMPLEX
#else
  #define PASTIX_COMPLEX  std::complex<float>
  #define PASTIX_DCOMPLEX std::complex<double>
#endif

/** \ingroup PaStiXSupport_Module
  * \brief Interface to the PaStix solver
  * 
  * This class is used to solve the linear systems A.X = B via the PaStix library. 
  * The matrix can be either real or complex, symmetric or not.
  *
  * \sa TutorialSparseDirectSolvers
  */
template<typename _MatrixType, bool IsStrSym = false> class PastixLU;
template<typename _MatrixType, int Options> class PastixLLT;
template<typename _MatrixType, int Options> class PastixLDLT;

namespace internal
{
    
  template<class Pastix> struct pastix_traits;

  template<typename _MatrixType>
  struct pastix_traits< PastixLU<_MatrixType> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pastix_traits< PastixLLT<_MatrixType,Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pastix_traits< PastixLDLT<_MatrixType,Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, float *vals, int *perm, int * invp, float *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    s_pastix(pastix_data, pastix_comm, n, ptr, idx, vals, perm, invp, x, nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, double *vals, int *perm, int * invp, double *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    d_pastix(pastix_data, pastix_comm, n, ptr, idx, vals, perm, invp, x, nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, std::complex<float> *vals, int *perm, int * invp, std::complex<float> *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    c_pastix(pastix_data, pastix_comm, n, ptr, idx, reinterpret_cast<PASTIX_COMPLEX*>(vals), perm, invp, reinterpret_cast<PASTIX_COMPLEX*>(x), nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, std::complex<double> *vals, int *perm, int * invp, std::complex<double> *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    z_pastix(pastix_data, pastix_comm, n, ptr, idx, reinterpret_cast<PASTIX_DCOMPLEX*>(vals), perm, invp, reinterpret_cast<PASTIX_DCOMPLEX*>(x), nbrhs, iparm, dparm); 
  }

  // Convert the matrix  to Fortran-style Numbering
  template <typename MatrixType>
  void c_to_fortran_numbering (MatrixType& mat)
  {
    if ( !(mat.outerIndexPtr()[0]) ) 
    { 
      int i;
      for(i = 0; i <= mat.rows(); ++i)
        ++mat.outerIndexPtr()[i];
      for(i = 0; i < mat.nonZeros(); ++i)
        ++mat.innerIndexPtr()[i];
    }
  }
  
  // Convert to C-style Numbering
  template <typename MatrixType>
  void fortran_to_c_numbering (MatrixType& mat)
  {
    // Check the Numbering
    if ( mat.outerIndexPtr()[0] == 1 ) 
    { // Convert to C-style numbering
      int i;
      for(i = 0; i <= mat.rows(); ++i)
        --mat.outerIndexPtr()[i];
      for(i = 0; i < mat.nonZeros(); ++i)
        --mat.innerIndexPtr()[i];
    }
  }
}

// This is the base class to interface with PaStiX functions. 
// Users should not used this class directly. 
template <class Derived>
class PastixBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    
    typedef typename internal::pastix_traits<Derived>::MatrixType _MatrixType;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef SparseMatrix<Scalar, ColMajor> ColSpMatrix;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:
    
    PastixBase() : m_initisOk(false), m_analysisIsOk(false), m_factorizationIsOk(false), m_pastixdata(0), m_size(0)
    {
      init();
    }
    
    ~PastixBase() 
    {
      clean();
    }
    
    template<typename Rhs,typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &x) const;
    
    /** Returns a reference to the integer vector IPARM of PaStiX parameters
      * to modify the default parameters. 
      * The statistics related to the different phases of factorization and solve are saved here as well
      * \sa analyzePattern() factorize()
      */
    Array<StorageIndex,IPARM_SIZE,1>& iparm()
    {
      return m_iparm; 
    }
    
    /** Return a reference to a particular index parameter of the IPARM vector 
     * \sa iparm()
     */
    
    int& iparm(int idxparam)
    {
      return m_iparm(idxparam);
    }
    
     /** Returns a reference to the double vector DPARM of PaStiX parameters 
      * The statistics related to the different phases of factorization and solve are saved here as well
      * \sa analyzePattern() factorize()
      */
    Array<double,DPARM_SIZE,1>& dparm()
    {
      return m_dparm; 
    }
    
    
    /** Return a reference to a particular index parameter of the DPARM vector 
     * \sa dparm()
     */
    double& dparm(int idxparam)
    {
      return m_dparm(idxparam);
    }
    
    inline Index cols() const { return m_size; }
    inline Index rows() const { return m_size; }
    
     /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the PaStiX reports a problem
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
  protected:

    // Initialize the Pastix data structure, check the matrix
    void init(); 
    
    // Compute the ordering and the symbolic factorization
    void analyzePattern(ColSpMatrix& mat);
    
    // Compute the numerical factorization
    void factorize(ColSpMatrix& mat);
    
    // Free all the data allocated by Pastix
    void clean()
    {
      eigen_assert(m_initisOk && "The Pastix structure should be allocated first"); 
      m_iparm(IPARM_START_TASK) = API_TASK_CLEAN;
      m_iparm(IPARM_END_TASK) = API_TASK_CLEAN;
      internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, 0, 0, 0, (Scalar*)0,
                             m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
    }
    
    void compute(ColSpMatrix& mat);
    
    int m_initisOk; 
    int m_analysisIsOk;
    int m_factorizationIsOk;
    mutable ComputationInfo m_info; 
    mutable pastix_data_t *m_pastixdata; // Data structure for pastix
    mutable int m_comm; // The MPI communicator identifier
    mutable Array<int,IPARM_SIZE,1> m_iparm; // integer vector for the input parameters
    mutable Array<double,DPARM_SIZE,1> m_dparm; // Scalar vector for the input parameters
    mutable Matrix<StorageIndex,Dynamic,1> m_perm;  // Permutation vector
    mutable Matrix<StorageIndex,Dynamic,1> m_invp;  // Inverse permutation vector
    mutable int m_size; // Size of the matrix 
}; 

 /** Initialize the PaStiX data structure. 
   *A first call to this function fills iparm and dparm with the default PaStiX parameters
   * \sa iparm() dparm()
   */
template <class Derived>
void PastixBase<Derived>::init()
{
  m_size = 0; 
  m_iparm.setZero(IPARM_SIZE);
  m_dparm.setZero(DPARM_SIZE);
  
  m_iparm(IPARM_MODIFY_PARAMETER) = API_NO;
  pastix(&m_pastixdata, MPI_COMM_WORLD,
         0, 0, 0, 0,
         0, 0, 0, 1, m_iparm.data(), m_dparm.data());
  
  m_iparm[IPARM_MATRIX_VERIFICATION] = API_NO;
  m_iparm[IPARM_VERBOSE]             = API_VERBOSE_NOT;
  m_iparm[IPARM_ORDERING]            = API_ORDER_SCOTCH;
  m_iparm[IPARM_INCOMPLETE]          = API_NO;
  m_iparm[IPARM_OOC_LIMIT]           = 2000;
  m_iparm[IPARM_RHS_MAKING]          = API_RHS_B;
  m_iparm(IPARM_MATRIX_VERIFICATION) = API_NO;
  
  m_iparm(IPARM_START_TASK) = API_TASK_INIT;
  m_iparm(IPARM_END_TASK) = API_TASK_INIT;
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, 0, 0, 0, (Scalar*)0,
                         0, 0, 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER)) {
    m_info = InvalidInput;
    m_initisOk = false;
  }
  else { 
    m_info = Success;
    m_initisOk = true;
  }
}

template <class Derived>
void PastixBase<Derived>::compute(ColSpMatrix& mat)
{
  eigen_assert(mat.rows() == mat.cols() && "The input matrix should be squared");
  
  analyzePattern(mat);  
  factorize(mat);
  
  m_iparm(IPARM_MATRIX_VERIFICATION) = API_NO;
}


template <class Derived>
void PastixBase<Derived>::analyzePattern(ColSpMatrix& mat)
{                         
  eigen_assert(m_initisOk && "The initialization of PaSTiX failed");
  
  // clean previous calls
  if(m_size>0)
    clean();
  
  m_size = internal::convert_index<int>(mat.rows());
  m_perm.resize(m_size);
  m_invp.resize(m_size);
  
  m_iparm(IPARM_START_TASK) = API_TASK_ORDERING;
  m_iparm(IPARM_END_TASK) = API_TASK_ANALYSE;
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, m_size, mat.outerIndexPtr(), mat.innerIndexPtr(),
               mat.valuePtr(), m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER))
  {
    m_info = NumericalIssue;
    m_analysisIsOk = false;
  }
  else
  { 
    m_info = Success;
    m_analysisIsOk = true;
  }
}

template <class Derived>
void PastixBase<Derived>::factorize(ColSpMatrix& mat)
{
//   if(&m_cpyMat != &mat) m_cpyMat = mat;
  eigen_assert(m_analysisIsOk && "The analysis phase should be called before the factorization phase");
  m_iparm(IPARM_START_TASK) = API_TASK_NUMFACT;
  m_iparm(IPARM_END_TASK) = API_TASK_NUMFACT;
  m_size = internal::convert_index<int>(mat.rows());
  
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, m_size, mat.outerIndexPtr(), mat.innerIndexPtr(),
               mat.valuePtr(), m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER))
  {
    m_info = NumericalIssue;
    m_factorizationIsOk = false;
    m_isInitialized = false;
  }
  else
  {
    m_info = Success;
    m_factorizationIsOk = true;
    m_isInitialized = true;
  }
}

/* Solve the system */
template<typename Base>
template<typename Rhs,typename Dest>
bool PastixBase<Base>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &x) const
{
  eigen_assert(m_isInitialized && "The matrix should be factorized first");
  EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                     THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  int rhs = 1;
  
  x = b; /* on return, x is overwritten by the computed solution */
  
  for (int i = 0; i < b.cols(); i++){
    m_iparm[IPARM_START_TASK]          = API_TASK_SOLVE;
    m_iparm[IPARM_END_TASK]            = API_TASK_REFINE;
  
    internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, internal::convert_index<int>(x.rows()), 0, 0, 0,
                           m_perm.data(), m_invp.data(), &x(0, i), rhs, m_iparm.data(), m_dparm.data());
  }
  
  // Check the returned error
  m_info = m_iparm(IPARM_ERROR_NUMBER)==0 ? Success : NumericalIssue;
  
  return m_iparm(IPARM_ERROR_NUMBER)==0;
}

/** \ingroup PaStiXSupport_Module
  * \class PastixLU
  * \brief Sparse direct LU solver based on PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B with a supernodal LU 
  * factorization in the PaStiX library. The matrix A should be squared and nonsingular
  * PaStiX requires that the matrix A has a symmetric structural pattern. 
  * This interface can symmetrize the input matrix otherwise. 
  * The vectors or matrices X and B can be either dense or sparse.
  * 
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam IsStrSym Indicates if the input matrix has a symmetric pattern, default is false
  * NOTE : Note that if the analysis and factorization phase are called separately, 
  * the input matrix will be symmetrized at each call, hence it is advised to 
  * symmetrize the matrix in a end-user program and set \p IsStrSym to true
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  * 
  */
template<typename _MatrixType, bool IsStrSym>
class PastixLU : public PastixBase< PastixLU<_MatrixType> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLU<MatrixType> > Base;
    typedef typename Base::ColSpMatrix ColSpMatrix;
    typedef typename MatrixType::StorageIndex StorageIndex;
    
  public:
    PastixLU() : Base()
    {
      init();
    }
    
    explicit PastixLU(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }
    /** Compute the LU supernodal factorization of \p matrix. 
      * iparm and dparm can be used to tune the PaStiX parameters. 
      * see the PaStiX user's manual
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      m_structureIsUptodate = false;
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }
    /** Compute the LU symbolic factorization of \p matrix using its sparsity pattern. 
      * Several ordering methods can be used at this step. See the PaStiX user's manual. 
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      m_structureIsUptodate = false;
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }

    /** Compute the LU supernodal factorization of \p matrix
      * WARNING The matrix \p matrix should have the same structural pattern 
      * as the same used in the analysis phase.
      * \sa analyzePattern()
      */ 
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }
  protected:
    
    void init()
    {
      m_structureIsUptodate = false;
      m_iparm(IPARM_SYM) = API_SYM_NO;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LU;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      if(IsStrSym)
        out = matrix;
      else
      {
        if(!m_structureIsUptodate)
        {
          // update the transposed structure
          m_transposedStructure = matrix.transpose();
          
          // Set the elements of the matrix to zero 
          for (Index j=0; j<m_transposedStructure.outerSize(); ++j) 
            for(typename ColSpMatrix::InnerIterator it(m_transposedStructure, j); it; ++it)
              it.valueRef() = 0.0;

          m_structureIsUptodate = true;
        }
        
        out = m_transposedStructure + matrix;
      }
      internal::c_to_fortran_numbering(out);
    }
    
    using Base::m_iparm;
    using Base::m_dparm;
    
    ColSpMatrix m_transposedStructure;
    bool m_structureIsUptodate;
};

/** \ingroup PaStiXSupport_Module
  * \class PastixLLT
  * \brief A sparse direct supernodal Cholesky (LLT) factorization and solver based on the PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B via a LL^T supernodal Cholesky factorization
  * available in the PaStiX library. The matrix A should be symmetric and positive definite
  * WARNING Selfadjoint complex matrices are not supported in the current version of PaStiX
  * The vectors or matrices X and B can be either dense or sparse
  * 
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo The part of the matrix to use : Lower or Upper. The default is Lower as required by PaStiX
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo>
class PastixLLT : public PastixBase< PastixLLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLLT<MatrixType, _UpLo> > Base;
    typedef typename Base::ColSpMatrix ColSpMatrix;
    
  public:
    enum { UpLo = _UpLo };
    PastixLLT() : Base()
    {
      init();
    }
    
    explicit PastixLLT(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }

    /** Compute the L factor of the LL^T supernodal factorization of \p matrix 
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }

     /** Compute the LL^T symbolic factorization of \p matrix using its sparsity pattern
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }
      /** Compute the LL^T supernodal numerical factorization of \p matrix 
        * \sa analyzePattern()
        */
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }
  protected:
    using Base::m_iparm;
    
    void init()
    {
      m_iparm(IPARM_SYM) = API_SYM_YES;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LLT;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      out.resize(matrix.rows(), matrix.cols());
      // Pastix supports only lower, column-major matrices 
      out.template selfadjointView<Lower>() = matrix.template selfadjointView<UpLo>();
      internal::c_to_fortran_numbering(out);
    }
};

/** \ingroup PaStiXSupport_Module
  * \class PastixLDLT
  * \brief A sparse direct supernodal Cholesky (LLT) factorization and solver based on the PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B via a LDL^T supernodal Cholesky factorization
  * available in the PaStiX library. The matrix A should be symmetric and positive definite
  * WARNING Selfadjoint complex matrices are not supported in the current version of PaStiX
  * The vectors or matrices X and B can be either dense or sparse
  * 
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo The part of the matrix to use : Lower or Upper. The default is Lower as required by PaStiX
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLDLT
  */
template<typename _MatrixType, int _UpLo>
class PastixLDLT : public PastixBase< PastixLDLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLDLT<MatrixType, _UpLo> > Base; 
    typedef typename Base::ColSpMatrix ColSpMatrix;
    
  public:
    enum { UpLo = _UpLo };
    PastixLDLT():Base()
    {
      init();
    }
    
    explicit PastixLDLT(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }

    /** Compute the L and D factors of the LDL^T factorization of \p matrix 
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }

    /** Compute the LDL^T symbolic factorization of \p matrix using its sparsity pattern
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    { 
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }
    /** Compute the LDL^T supernodal numerical factorization of \p matrix 
      * 
      */
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }

  protected:
    using Base::m_iparm;
    
    void init()
    {
      m_iparm(IPARM_SYM) = API_SYM_YES;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LDLT;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      // Pastix supports only lower, column-major matrices 
      out.resize(matrix.rows(), matrix.cols());
      out.template selfadjointView<Lower>() = matrix.template selfadjointView<UpLo>();
      internal::c_to_fortran_numbering(out);
    }
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/PardisoSupport/PardisoSupport.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL PARDISO
 ********************************************************************************
*/

#ifndef EIGEN_PARDISOSUPPORT_H
#define EIGEN_PARDISOSUPPORT_H

namespace Eigen { 

template<typename _MatrixType> class PardisoLU;
template<typename _MatrixType, int Options=Upper> class PardisoLLT;
template<typename _MatrixType, int Options=Upper> class PardisoLDLT;

namespace internal
{
  template<typename IndexType>
  struct pardiso_run_selector
  {
    static IndexType run( _MKL_DSS_HANDLE_t pt, IndexType maxfct, IndexType mnum, IndexType type, IndexType phase, IndexType n, void *a,
                      IndexType *ia, IndexType *ja, IndexType *perm, IndexType nrhs, IndexType *iparm, IndexType msglvl, void *b, void *x)
    {
      IndexType error = 0;
      ::pardiso(pt, &maxfct, &mnum, &type, &phase, &n, a, ia, ja, perm, &nrhs, iparm, &msglvl, b, x, &error);
      return error;
    }
  };
  template<>
  struct pardiso_run_selector<long long int>
  {
    typedef long long int IndexType;
    static IndexType run( _MKL_DSS_HANDLE_t pt, IndexType maxfct, IndexType mnum, IndexType type, IndexType phase, IndexType n, void *a,
                      IndexType *ia, IndexType *ja, IndexType *perm, IndexType nrhs, IndexType *iparm, IndexType msglvl, void *b, void *x)
    {
      IndexType error = 0;
      ::pardiso_64(pt, &maxfct, &mnum, &type, &phase, &n, a, ia, ja, perm, &nrhs, iparm, &msglvl, b, x, &error);
      return error;
    }
  };

  template<class Pardiso> struct pardiso_traits;

  template<typename _MatrixType>
  struct pardiso_traits< PardisoLU<_MatrixType> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pardiso_traits< PardisoLLT<_MatrixType, Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pardiso_traits< PardisoLDLT<_MatrixType, Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;    
  };

} // end namespace internal

template<class Derived>
class PardisoImpl : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
    
    typedef internal::pardiso_traits<Derived> Traits;
  public:
    using Base::_solve_impl;
    
    typedef typename Traits::MatrixType MatrixType;
    typedef typename Traits::Scalar Scalar;
    typedef typename Traits::RealScalar RealScalar;
    typedef typename Traits::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,RowMajor,StorageIndex> SparseMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef Matrix<StorageIndex, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<StorageIndex, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef Array<StorageIndex,64,1,DontAlign> ParameterType;
    enum {
      ScalarIsComplex = NumTraits<Scalar>::IsComplex,
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

    PardisoImpl()
      : m_analysisIsOk(false), m_factorizationIsOk(false)
    {
      eigen_assert((sizeof(StorageIndex) >= sizeof(_INTEGER_t) && sizeof(StorageIndex) <= 8) && "Non-supported index type");
      m_iparm.setZero();
      m_msglvl = 0; // No output
      m_isInitialized = false;
    }

    ~PardisoImpl()
    {
      pardisoRelease();
    }

    inline Index cols() const { return m_size; }
    inline Index rows() const { return m_size; }
  
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** \warning for advanced usage only.
      * \returns a reference to the parameter array controlling PARDISO.
      * See the PARDISO manual to know how to use it. */
    ParameterType& pardisoParameterArray()
    {
      return m_iparm;
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    Derived& analyzePattern(const MatrixType& matrix);
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    Derived& factorize(const MatrixType& matrix);

    Derived& compute(const MatrixType& matrix);

    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;

  protected:
    void pardisoRelease()
    {
      if(m_isInitialized) // Factorization ran at least once
      {
        internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, -1, internal::convert_index<StorageIndex>(m_size),0, 0, 0, m_perm.data(), 0,
                                                          m_iparm.data(), m_msglvl, NULL, NULL);
        m_isInitialized = false;
      }
    }

    void pardisoInit(int type)
    {
      m_type = type;
      bool symmetric = std::abs(m_type) < 10;
      m_iparm[0] = 1;   // No solver default
      m_iparm[1] = 2;   // use Metis for the ordering
      m_iparm[2] = 0;   // Reserved. Set to zero. (??Numbers of processors, value of OMP_NUM_THREADS??)
      m_iparm[3] = 0;   // No iterative-direct algorithm
      m_iparm[4] = 0;   // No user fill-in reducing permutation
      m_iparm[5] = 0;   // Write solution into x, b is left unchanged
      m_iparm[6] = 0;   // Not in use
      m_iparm[7] = 2;   // Max numbers of iterative refinement steps
      m_iparm[8] = 0;   // Not in use
      m_iparm[9] = 13;  // Perturb the pivot elements with 1E-13
      m_iparm[10] = symmetric ? 0 : 1; // Use nonsymmetric permutation and scaling MPS
      m_iparm[11] = 0;  // Not in use
      m_iparm[12] = symmetric ? 0 : 1;  // Maximum weighted matching algorithm is switched-off (default for symmetric).
                                        // Try m_iparm[12] = 1 in case of inappropriate accuracy
      m_iparm[13] = 0;  // Output: Number of perturbed pivots
      m_iparm[14] = 0;  // Not in use
      m_iparm[15] = 0;  // Not in use
      m_iparm[16] = 0;  // Not in use
      m_iparm[17] = -1; // Output: Number of nonzeros in the factor LU
      m_iparm[18] = -1; // Output: Mflops for LU factorization
      m_iparm[19] = 0;  // Output: Numbers of CG Iterations
      
      m_iparm[20] = 0;  // 1x1 pivoting
      m_iparm[26] = 0;  // No matrix checker
      m_iparm[27] = (sizeof(RealScalar) == 4) ? 1 : 0;
      m_iparm[34] = 1;  // C indexing
      m_iparm[36] = 0;  // CSR
      m_iparm[59] = 0;  // 0 - In-Core ; 1 - Automatic switch between In-Core and Out-of-Core modes ; 2 - Out-of-Core
      
      memset(m_pt, 0, sizeof(m_pt));
    }

  protected:
    // cached data to reduce reallocation, etc.
    
    void manageErrorCode(Index error) const
    {
      switch(error)
      {
        case 0:
          m_info = Success;
          break;
        case -4:
        case -7:
          m_info = NumericalIssue;
          break;
        default:
          m_info = InvalidInput;
      }
    }

    mutable SparseMatrixType m_matrix;
    mutable ComputationInfo m_info;
    bool m_analysisIsOk, m_factorizationIsOk;
    StorageIndex m_type, m_msglvl;
    mutable void *m_pt[64];
    mutable ParameterType m_iparm;
    mutable IntColVectorType m_perm;
    Index m_size;
    
};

template<class Derived>
Derived& PardisoImpl<Derived>::compute(const MatrixType& a)
{
  m_size = a.rows();
  eigen_assert(a.rows() == a.cols());

  pardisoRelease();
  m_perm.setZero(m_size);
  derived().getMatrix(a);
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 12, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  manageErrorCode(error);
  m_analysisIsOk = true;
  m_factorizationIsOk = true;
  m_isInitialized = true;
  return derived();
}

template<class Derived>
Derived& PardisoImpl<Derived>::analyzePattern(const MatrixType& a)
{
  m_size = a.rows();
  eigen_assert(m_size == a.cols());

  pardisoRelease();
  m_perm.setZero(m_size);
  derived().getMatrix(a);
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 11, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  
  manageErrorCode(error);
  m_analysisIsOk = true;
  m_factorizationIsOk = false;
  m_isInitialized = true;
  return derived();
}

template<class Derived>
Derived& PardisoImpl<Derived>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  eigen_assert(m_size == a.rows() && m_size == a.cols());
  
  derived().getMatrix(a);

  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 22, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  
  manageErrorCode(error);
  m_factorizationIsOk = true;
  return derived();
}

template<class Derived>
template<typename BDerived,typename XDerived>
void PardisoImpl<Derived>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived>& x) const
{
  if(m_iparm[0] == 0) // Factorization was not computed
  {
    m_info = InvalidInput;
    return;
  }

  //Index n = m_matrix.rows();
  Index nrhs = Index(b.cols());
  eigen_assert(m_size==b.rows());
  eigen_assert(((MatrixBase<BDerived>::Flags & RowMajorBit) == 0 || nrhs == 1) && "Row-major right hand sides are not supported");
  eigen_assert(((MatrixBase<XDerived>::Flags & RowMajorBit) == 0 || nrhs == 1) && "Row-major matrices of unknowns are not supported");
  eigen_assert(((nrhs == 1) || b.outerStride() == b.rows()));


//  switch (transposed) {
//    case SvNoTrans    : m_iparm[11] = 0 ; break;
//    case SvTranspose  : m_iparm[11] = 2 ; break;
//    case SvAdjoint    : m_iparm[11] = 1 ; break;
//    default:
//      //std::cerr << "Eigen: transposition  option \"" << transposed << "\" not supported by the PARDISO backend\n";
//      m_iparm[11] = 0;
//  }

  Scalar* rhs_ptr = const_cast<Scalar*>(b.derived().data());
  Matrix<Scalar,Dynamic,Dynamic,ColMajor> tmp;
  
  // Pardiso cannot solve in-place
  if(rhs_ptr == x.derived().data())
  {
    tmp = b;
    rhs_ptr = tmp.data();
  }
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 33, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), internal::convert_index<StorageIndex>(nrhs), m_iparm.data(), m_msglvl,
                                                            rhs_ptr, x.derived().data());

  manageErrorCode(error);
}


/** \ingroup PardisoSupport_Module
  * \class PardisoLU
  * \brief A sparse direct LU factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a direct LU factorization
  * using the Intel MKL PARDISO library. The sparse matrix A must be squared and invertible.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename MatrixType>
class PardisoLU : public PardisoImpl< PardisoLU<MatrixType> >
{
  protected:
    typedef PardisoImpl<PardisoLU> Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLU<MatrixType> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;

    using Base::compute;
    using Base::solve;

    PardisoLU()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 13 : 11);
    }

    explicit PardisoLU(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 13 : 11);
      compute(matrix);
    }
  protected:
    void getMatrix(const MatrixType& matrix)
    {
      m_matrix = matrix;
      m_matrix.makeCompressed();
    }
};

/** \ingroup PardisoSupport_Module
  * \class PardisoLLT
  * \brief A sparse direct Cholesky (LLT) factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a LL^T Cholesky factorization
  * using the Intel MKL PARDISO library. The sparse matrix A must be selfajoint and positive definite.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo can be any bitwise combination of Upper, Lower. The default is Upper, meaning only the upper triangular part has to be used.
  *         Upper|Lower can be used to tell both triangular parts can be used as input.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLLT
  */
template<typename MatrixType, int _UpLo>
class PardisoLLT : public PardisoImpl< PardisoLLT<MatrixType,_UpLo> >
{
  protected:
    typedef PardisoImpl< PardisoLLT<MatrixType,_UpLo> > Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLLT<MatrixType,_UpLo> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { UpLo = _UpLo };
    using Base::compute;

    PardisoLLT()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 4 : 2);
    }

    explicit PardisoLLT(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 4 : 2);
      compute(matrix);
    }
    
  protected:
    
    void getMatrix(const MatrixType& matrix)
    {
      // PARDISO supports only upper, row-major matrices
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> p_null;
      m_matrix.resize(matrix.rows(), matrix.cols());
      m_matrix.template selfadjointView<Upper>() = matrix.template selfadjointView<UpLo>().twistedBy(p_null);
      m_matrix.makeCompressed();
    }
};

/** \ingroup PardisoSupport_Module
  * \class PardisoLDLT
  * \brief A sparse direct Cholesky (LDLT) factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a LDL^T Cholesky factorization
  * using the Intel MKL PARDISO library. The sparse matrix A is assumed to be selfajoint and positive definite.
  * For complex matrices, A can also be symmetric only, see the \a Options template parameter.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam Options can be any bitwise combination of Upper, Lower, and Symmetric. The default is Upper, meaning only the upper triangular part has to be used.
  *         Symmetric can be used for symmetric, non-selfadjoint complex matrices, the default being to assume a selfadjoint matrix.
  *         Upper|Lower can be used to tell both triangular parts can be used as input.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLDLT
  */
template<typename MatrixType, int Options>
class PardisoLDLT : public PardisoImpl< PardisoLDLT<MatrixType,Options> >
{
  protected:
    typedef PardisoImpl< PardisoLDLT<MatrixType,Options> > Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLDLT<MatrixType,Options> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    using Base::compute;
    enum { UpLo = Options&(Upper|Lower) };

    PardisoLDLT()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? ( bool(Options&Symmetric) ? 6 : -4 ) : -2);
    }

    explicit PardisoLDLT(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? ( bool(Options&Symmetric) ? 6 : -4 ) : -2);
      compute(matrix);
    }
    
    void getMatrix(const MatrixType& matrix)
    {
      // PARDISO supports only upper, row-major matrices
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> p_null;
      m_matrix.resize(matrix.rows(), matrix.cols());
      m_matrix.template selfadjointView<Upper>() = matrix.template selfadjointView<UpLo>().twistedBy(p_null);
      m_matrix.makeCompressed();
    }
};

} // end namespace Eigen

#endif // EIGEN_PARDISOSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COLPIVOTINGHOUSEHOLDERQR_H
#define EIGEN_COLPIVOTINGHOUSEHOLDERQR_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<ColPivHouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup QR_Module
  *
  * \class ColPivHouseholderQR
  *
  * \brief Householder rank-revealing QR decomposition of a matrix with column-pivoting
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a rank-revealing QR decomposition of a matrix \b A into matrices \b P, \b Q and \b R
  * such that
  * \f[
  *  \mathbf{A} \, \mathbf{P} = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b P is a permutation matrix, \b Q a unitary matrix and \b R an
  * upper triangular matrix.
  *
  * This decomposition performs column pivoting in order to be rank-revealing and improve
  * numerical stability. It is slower than HouseholderQR, and faster than FullPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::colPivHouseholderQr()
  */
template<typename _MatrixType> class ColPivHouseholderQR
        : public SolverBase<ColPivHouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<ColPivHouseholderQR> Base;
    friend class SolverBase<ColPivHouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(ColPivHouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationType;
    typedef typename internal::plain_row_type<MatrixType, Index>::type IntRowVectorType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef typename internal::plain_row_type<MatrixType, RealScalar>::type RealRowVectorType;
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename HCoeffsType::ConjugateReturnType>::type> HouseholderSequenceType;
    typedef typename MatrixType::PlainObject PlainObject;

  private:

    typedef typename PermutationType::StorageIndex PermIndexType;

  public:

    /**
    * \brief Default Constructor.
    *
    * The default constructor is useful in cases in which the user intends to
    * perform decompositions via ColPivHouseholderQR::compute(const MatrixType&).
    */
    ColPivHouseholderQR()
      : m_qr(),
        m_hCoeffs(),
        m_colsPermutation(),
        m_colsTranspositions(),
        m_temp(),
        m_colNormsUpdated(),
        m_colNormsDirect(),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa ColPivHouseholderQR()
      */
    ColPivHouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_colsPermutation(PermIndexType(cols)),
        m_colsTranspositions(cols),
        m_temp(cols),
        m_colNormsUpdated(cols),
        m_colNormsDirect(cols),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      *
      * \code
      * ColPivHouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      *
      * \sa compute()
      */
    template<typename InputType>
    explicit ColPivHouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_colsPermutation(PermIndexType(matrix.cols())),
        m_colsTranspositions(matrix.cols()),
        m_temp(matrix.cols()),
        m_colNormsUpdated(matrix.cols()),
        m_colNormsDirect(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa ColPivHouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit ColPivHouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_colsPermutation(PermIndexType(matrix.cols())),
        m_colsTranspositions(matrix.cols()),
        m_temp(matrix.cols()),
        m_colNormsUpdated(matrix.cols()),
        m_colNormsDirect(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the QR decomposition, if any exists.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include ColPivHouseholderQR_solve.cpp
      * Output: \verbinclude ColPivHouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<ColPivHouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    HouseholderSequenceType householderQ() const;
    HouseholderSequenceType matrixQ() const
    {
      return householderQ();
    }

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      */
    const MatrixType& matrixQR() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_qr;
    }

    /** \returns a reference to the matrix where the result Householder QR is stored
     * \warning The strict lower part of this matrix contains internal values.
     * Only the upper triangular part should be referenced. To get it, use
     * \code matrixR().template triangularView<Upper>() \endcode
     * For rank-deficient matrices, use
     * \code
     * matrixR().topLeftCorner(rank(), rank()).template triangularView<Upper>()
     * \endcode
     */
    const MatrixType& matrixR() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_qr;
    }

    template<typename InputType>
    ColPivHouseholderQR& compute(const EigenBase<InputType>& matrix);

    /** \returns a const reference to the column permutation matrix */
    const PermutationType& colsPermutation() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_colsPermutation;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    /** \returns the rank of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the QR decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return isInjective() && isSurjective();
    }

    /** \returns the inverse of the matrix of which *this is the QR decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      */
    inline const Inverse<ColPivHouseholderQR> inverse() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return Inverse<ColPivHouseholderQR>(*this);
    }

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }

    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      *
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * QR decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    ColPivHouseholderQR& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code qr.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    ColPivHouseholderQR& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
                                      : NumTraits<Scalar>::epsilon() * RealScalar(m_qr.diagonalSize());
    }

    /** \returns the number of nonzero pivots in the QR decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of R.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    /** \brief Reports whether the QR factorization was successful.
      *
      * \note This function always returns \c Success. It is provided for compatibility
      * with other factorization routines.
      * \returns \c Success
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return Success;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    friend class CompleteOrthogonalDecomposition<MatrixType>;

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    PermutationType m_colsPermutation;
    IntRowVectorType m_colsTranspositions;
    RowVectorType m_temp;
    RealRowVectorType m_colNormsUpdated;
    RealRowVectorType m_colNormsDirect;
    bool m_isInitialized, m_usePrescribedThreshold;
    RealScalar m_prescribedThreshold, m_maxpivot;
    Index m_nonzero_pivots;
    Index m_det_pq;
};

template<typename MatrixType>
typename MatrixType::RealScalar ColPivHouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar ColPivHouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class ColPivHouseholderQR, ColPivHouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
template<typename InputType>
ColPivHouseholderQR<MatrixType>& ColPivHouseholderQR<MatrixType>::compute(const EigenBase<InputType>& matrix)
{
  m_qr = matrix.derived();
  computeInPlace();
  return *this;
}

template<typename MatrixType>
void ColPivHouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the column permutation is stored as int indices, so just to be sure:
  eigen_assert(m_qr.cols()<=NumTraits<int>::highest());

  using std::abs;

  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = m_qr.diagonalSize();

  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  m_colsTranspositions.resize(m_qr.cols());
  Index number_of_transpositions = 0;

  m_colNormsUpdated.resize(cols);
  m_colNormsDirect.resize(cols);
  for (Index k = 0; k < cols; ++k) {
    // colNormsDirect(k) caches the most recent directly computed norm of
    // column k.
    m_colNormsDirect.coeffRef(k) = m_qr.col(k).norm();
    m_colNormsUpdated.coeffRef(k) = m_colNormsDirect.coeffRef(k);
  }

  RealScalar threshold_helper =  numext::abs2<RealScalar>(m_colNormsUpdated.maxCoeff() * NumTraits<RealScalar>::epsilon()) / RealScalar(rows);
  RealScalar norm_downdate_threshold = numext::sqrt(NumTraits<RealScalar>::epsilon());

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for(Index k = 0; k < size; ++k)
  {
    // first, we look up in our table m_colNormsUpdated which column has the biggest norm
    Index biggest_col_index;
    RealScalar biggest_col_sq_norm = numext::abs2(m_colNormsUpdated.tail(cols-k).maxCoeff(&biggest_col_index));
    biggest_col_index += k;

    // Track the number of meaningful pivots but do not stop the decomposition to make
    // sure that the initial matrix is properly reproduced. See bug 941.
    if(m_nonzero_pivots==size && biggest_col_sq_norm < threshold_helper * RealScalar(rows-k))
      m_nonzero_pivots = k;

    // apply the transposition to the columns
    m_colsTranspositions.coeffRef(k) = biggest_col_index;
    if(k != biggest_col_index) {
      m_qr.col(k).swap(m_qr.col(biggest_col_index));
      std::swap(m_colNormsUpdated.coeffRef(k), m_colNormsUpdated.coeffRef(biggest_col_index));
      std::swap(m_colNormsDirect.coeffRef(k), m_colNormsDirect.coeffRef(biggest_col_index));
      ++number_of_transpositions;
    }

    // generate the householder vector, store it below the diagonal
    RealScalar beta;
    m_qr.col(k).tail(rows-k).makeHouseholderInPlace(m_hCoeffs.coeffRef(k), beta);

    // apply the householder transformation to the diagonal coefficient
    m_qr.coeffRef(k,k) = beta;

    // remember the maximum absolute value of diagonal coefficients
    if(abs(beta) > m_maxpivot) m_maxpivot = abs(beta);

    // apply the householder transformation
    m_qr.bottomRightCorner(rows-k, cols-k-1)
        .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), m_hCoeffs.coeffRef(k), &m_temp.coeffRef(k+1));

    // update our table of norms of the columns
    for (Index j = k + 1; j < cols; ++j) {
      // The following implements the stable norm downgrade step discussed in
      // http://www.netlib.org/lapack/lawnspdf/lawn176.pdf
      // and used in LAPACK routines xGEQPF and xGEQP3.
      // See lines 278-297 in http://www.netlib.org/lapack/explore-html/dc/df4/sgeqpf_8f_source.html
      if (m_colNormsUpdated.coeffRef(j) != RealScalar(0)) {
        RealScalar temp = abs(m_qr.coeffRef(k, j)) / m_colNormsUpdated.coeffRef(j);
        temp = (RealScalar(1) + temp) * (RealScalar(1) - temp);
        temp = temp <  RealScalar(0) ? RealScalar(0) : temp;
        RealScalar temp2 = temp * numext::abs2<RealScalar>(m_colNormsUpdated.coeffRef(j) /
                                                           m_colNormsDirect.coeffRef(j));
        if (temp2 <= norm_downdate_threshold) {
          // The updated norm has become too inaccurate so re-compute the column
          // norm directly.
          m_colNormsDirect.coeffRef(j) = m_qr.col(j).tail(rows - k - 1).norm();
          m_colNormsUpdated.coeffRef(j) = m_colNormsDirect.coeffRef(j);
        } else {
          m_colNormsUpdated.coeffRef(j) *= numext::sqrt(temp);
        }
      }
    }
  }

  m_colsPermutation.setIdentity(PermIndexType(cols));
  for(PermIndexType k = 0; k < size/*m_nonzero_pivots*/; ++k)
    m_colsPermutation.applyTranspositionOnTheRight(k, PermIndexType(m_colsTranspositions.coeff(k)));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;
  m_isInitialized = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void ColPivHouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index nonzero_pivots = nonzeroPivots();

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs);

  c.applyOnTheLeft(householderQ().setLength(nonzero_pivots).adjoint() );

  m_qr.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(nonzero_pivots));

  for(Index i = 0; i < nonzero_pivots; ++i) dst.row(m_colsPermutation.indices().coeff(i)) = c.row(i);
  for(Index i = nonzero_pivots; i < cols(); ++i) dst.row(m_colsPermutation.indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void ColPivHouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index nonzero_pivots = nonzeroPivots();

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(m_colsPermutation.transpose()*rhs);

  m_qr.topLeftCorner(nonzero_pivots, nonzero_pivots)
        .template triangularView<Upper>()
        .transpose().template conjugateIf<Conjugate>()
        .solveInPlace(c.topRows(nonzero_pivots));

  dst.topRows(nonzero_pivots) = c.topRows(nonzero_pivots);
  dst.bottomRows(rows()-nonzero_pivots).setZero();

  dst.applyOnTheLeft(householderQ().setLength(nonzero_pivots).template conjugateIf<!Conjugate>() );
}
#endif

namespace internal {

template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<ColPivHouseholderQR<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename ColPivHouseholderQR<MatrixType>::Scalar>, Dense2Dense>
{
  typedef ColPivHouseholderQR<MatrixType> QrType;
  typedef Inverse<QrType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename QrType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};

} // end namespace internal

/** \returns the matrix Q as a sequence of householder transformations.
  * You can extract the meaningful part only by using:
  * \code qr.householderQ().setLength(qr.nonzeroPivots()) \endcode*/
template<typename MatrixType>
typename ColPivHouseholderQR<MatrixType>::HouseholderSequenceType ColPivHouseholderQR<MatrixType>
  ::householderQ() const
{
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  return HouseholderSequenceType(m_qr, m_hCoeffs.conjugate());
}

/** \return the column-pivoting Householder QR decomposition of \c *this.
  *
  * \sa class ColPivHouseholderQR
  */
template<typename Derived>
const ColPivHouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::colPivHouseholderQr() const
{
  return ColPivHouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_COLPIVOTINGHOUSEHOLDERQR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Householder QR decomposition of a matrix with column pivoting based on
 *    LAPACKE_?geqp3 function.
 ********************************************************************************
*/

#ifndef EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H
#define EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_QR_COLPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
ColPivHouseholderQR<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> >& \
ColPivHouseholderQR<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> >::compute( \
              const EigenBase<InputType>& matrix) \
\
{ \
  using std::abs; \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> MatrixType; \
  typedef MatrixType::RealScalar RealScalar; \
  Index rows = matrix.rows();\
  Index cols = matrix.cols();\
\
  m_qr = matrix;\
  Index size = m_qr.diagonalSize();\
  m_hCoeffs.resize(size);\
\
  m_colsTranspositions.resize(cols);\
  /*Index number_of_transpositions = 0;*/ \
\
  m_nonzero_pivots = 0; \
  m_maxpivot = RealScalar(0);\
  m_colsPermutation.resize(cols); \
  m_colsPermutation.indices().setZero(); \
\
  lapack_int lda = internal::convert_index<lapack_int,Index>(m_qr.outerStride()); \
  lapack_int matrix_order = LAPACKE_COLROW; \
  LAPACKE_##LAPACKE_PREFIX##geqp3( matrix_order, internal::convert_index<lapack_int,Index>(rows), internal::convert_index<lapack_int,Index>(cols), \
                              (LAPACKE_TYPE*)m_qr.data(), lda, (lapack_int*)m_colsPermutation.indices().data(), (LAPACKE_TYPE*)m_hCoeffs.data()); \
  m_isInitialized = true; \
  m_maxpivot=m_qr.diagonal().cwiseAbs().maxCoeff(); \
  m_hCoeffs.adjointInPlace(); \
  RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold(); \
  lapack_int *perm = m_colsPermutation.indices().data(); \
  for(Index i=0;i<size;i++) { \
    m_nonzero_pivots += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);\
  } \
  for(Index i=0;i<cols;i++) perm[i]--;\
\
  /*m_det_pq = (number_of_transpositions%2) ? -1 : 1;  // TODO: It's not needed now; fix upon availability in Eigen */ \
\
  return *this; \
}

EIGEN_LAPACKE_QR_COLPIV(double,   double,        d, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(float,    float,         s, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(dcomplex, lapack_complex_double, z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(scomplex, lapack_complex_float,  c, ColMajor, LAPACK_COL_MAJOR)

EIGEN_LAPACKE_QR_COLPIV(double,   double,        d, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(float,    float,         s, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(dcomplex, lapack_complex_double, z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(scomplex, lapack_complex_float,  c, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/CompleteOrthogonalDecomposition.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H
#define EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H

namespace Eigen {

namespace internal {
template <typename _MatrixType>
struct traits<CompleteOrthogonalDecomposition<_MatrixType> >
    : traits<_MatrixType> {
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

}  // end namespace internal

/** \ingroup QR_Module
  *
  * \class CompleteOrthogonalDecomposition
  *
  * \brief Complete orthogonal decomposition (COD) of a matrix.
  *
  * \param MatrixType the type of the matrix of which we are computing the COD.
  *
  * This class performs a rank-revealing complete orthogonal decomposition of a
  * matrix  \b A into matrices \b P, \b Q, \b T, and \b Z such that
  * \f[
  *  \mathbf{A} \, \mathbf{P} = \mathbf{Q} \,
  *                     \begin{bmatrix} \mathbf{T} &  \mathbf{0} \\
  *                                     \mathbf{0} & \mathbf{0} \end{bmatrix} \, \mathbf{Z}
  * \f]
  * by using Householder transformations. Here, \b P is a permutation matrix,
  * \b Q and \b Z are unitary matrices and \b T an upper triangular matrix of
  * size rank-by-rank. \b A may be rank deficient.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::completeOrthogonalDecomposition()
  */
template <typename _MatrixType> class CompleteOrthogonalDecomposition
          : public SolverBase<CompleteOrthogonalDecomposition<_MatrixType> >
{
 public:
  typedef _MatrixType MatrixType;
  typedef SolverBase<CompleteOrthogonalDecomposition> Base;

  template<typename Derived>
  friend struct internal::solve_assertion;

  EIGEN_GENERIC_PUBLIC_INTERFACE(CompleteOrthogonalDecomposition)
  enum {
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };
  typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
  typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime>
      PermutationType;
  typedef typename internal::plain_row_type<MatrixType, Index>::type
      IntRowVectorType;
  typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
  typedef typename internal::plain_row_type<MatrixType, RealScalar>::type
      RealRowVectorType;
  typedef HouseholderSequence<
      MatrixType, typename internal::remove_all<
                      typename HCoeffsType::ConjugateReturnType>::type>
      HouseholderSequenceType;
  typedef typename MatrixType::PlainObject PlainObject;

 private:
  typedef typename PermutationType::Index PermIndexType;

 public:
  /**
   * \brief Default Constructor.
   *
   * The default constructor is useful in cases in which the user intends to
   * perform decompositions via
   * \c CompleteOrthogonalDecomposition::compute(const* MatrixType&).
   */
  CompleteOrthogonalDecomposition() : m_cpqr(), m_zCoeffs(), m_temp() {}

  /** \brief Default Constructor with memory preallocation
   *
   * Like the default constructor but with preallocation of the internal data
   * according to the specified problem \a size.
   * \sa CompleteOrthogonalDecomposition()
   */
  CompleteOrthogonalDecomposition(Index rows, Index cols)
      : m_cpqr(rows, cols), m_zCoeffs((std::min)(rows, cols)), m_temp(cols) {}

  /** \brief Constructs a complete orthogonal decomposition from a given
   * matrix.
   *
   * This constructor computes the complete orthogonal decomposition of the
   * matrix \a matrix by calling the method compute(). The default
   * threshold for rank determination will be used. It is a short cut for:
   *
   * \code
   * CompleteOrthogonalDecomposition<MatrixType> cod(matrix.rows(),
   *                                                 matrix.cols());
   * cod.setThreshold(Default);
   * cod.compute(matrix);
   * \endcode
   *
   * \sa compute()
   */
  template <typename InputType>
  explicit CompleteOrthogonalDecomposition(const EigenBase<InputType>& matrix)
      : m_cpqr(matrix.rows(), matrix.cols()),
        m_zCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_temp(matrix.cols())
  {
    compute(matrix.derived());
  }

  /** \brief Constructs a complete orthogonal decomposition from a given matrix
    *
    * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
    *
    * \sa CompleteOrthogonalDecomposition(const EigenBase&)
    */
  template<typename InputType>
  explicit CompleteOrthogonalDecomposition(EigenBase<InputType>& matrix)
    : m_cpqr(matrix.derived()),
      m_zCoeffs((std::min)(matrix.rows(), matrix.cols())),
      m_temp(matrix.cols())
  {
    computeInPlace();
  } 

  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** This method computes the minimum-norm solution X to a least squares
   * problem \f[\mathrm{minimize} \|A X - B\|, \f] where \b A is the matrix of
   * which \c *this is the complete orthogonal decomposition.
   *
   * \param b the right-hand sides of the problem to solve.
   *
   * \returns a solution.
   *
   */
  template <typename Rhs>
  inline const Solve<CompleteOrthogonalDecomposition, Rhs> solve(
      const MatrixBase<Rhs>& b) const;
  #endif

  HouseholderSequenceType householderQ(void) const;
  HouseholderSequenceType matrixQ(void) const { return m_cpqr.householderQ(); }

  /** \returns the matrix \b Z.
   */
  MatrixType matrixZ() const {
    MatrixType Z = MatrixType::Identity(m_cpqr.cols(), m_cpqr.cols());
    applyZOnTheLeftInPlace<false>(Z);
    return Z;
  }

  /** \returns a reference to the matrix where the complete orthogonal
   * decomposition is stored
   */
  const MatrixType& matrixQTZ() const { return m_cpqr.matrixQR(); }

  /** \returns a reference to the matrix where the complete orthogonal
   * decomposition is stored.
   * \warning The strict lower part and \code cols() - rank() \endcode right
   * columns of this matrix contains internal values.
   * Only the upper triangular part should be referenced. To get it, use
   * \code matrixT().template triangularView<Upper>() \endcode
   * For rank-deficient matrices, use
   * \code
   * matrixR().topLeftCorner(rank(), rank()).template triangularView<Upper>()
   * \endcode
   */
  const MatrixType& matrixT() const { return m_cpqr.matrixQR(); }

  template <typename InputType>
  CompleteOrthogonalDecomposition& compute(const EigenBase<InputType>& matrix) {
    // Compute the column pivoted QR factorization A P = Q R.
    m_cpqr.compute(matrix);
    computeInPlace();
    return *this;
  }

  /** \returns a const reference to the column permutation matrix */
  const PermutationType& colsPermutation() const {
    return m_cpqr.colsPermutation();
  }

  /** \returns the absolute value of the determinant of the matrix of which
   * *this is the complete orthogonal decomposition. It has only linear
   * complexity (that is, O(n) where n is the dimension of the square matrix)
   * as the complete orthogonal decomposition has already been computed.
   *
   * \note This is only for square matrices.
   *
   * \warning a determinant can be very big or small, so for matrices
   * of large enough dimension, there is a risk of overflow/underflow.
   * One way to work around that is to use logAbsDeterminant() instead.
   *
   * \sa logAbsDeterminant(), MatrixBase::determinant()
   */
  typename MatrixType::RealScalar absDeterminant() const;

  /** \returns the natural log of the absolute value of the determinant of the
   * matrix of which *this is the complete orthogonal decomposition. It has
   * only linear complexity (that is, O(n) where n is the dimension of the
   * square matrix) as the complete orthogonal decomposition has already been
   * computed.
   *
   * \note This is only for square matrices.
   *
   * \note This method is useful to work around the risk of overflow/underflow
   * that's inherent to determinant computation.
   *
   * \sa absDeterminant(), MatrixBase::determinant()
   */
  typename MatrixType::RealScalar logAbsDeterminant() const;

  /** \returns the rank of the matrix of which *this is the complete orthogonal
   * decomposition.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline Index rank() const { return m_cpqr.rank(); }

  /** \returns the dimension of the kernel of the matrix of which *this is the
   * complete orthogonal decomposition.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline Index dimensionOfKernel() const { return m_cpqr.dimensionOfKernel(); }

  /** \returns true if the matrix of which *this is the decomposition represents
   * an injective linear map, i.e. has trivial kernel; false otherwise.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isInjective() const { return m_cpqr.isInjective(); }

  /** \returns true if the matrix of which *this is the decomposition represents
   * a surjective linear map; false otherwise.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isSurjective() const { return m_cpqr.isSurjective(); }

  /** \returns true if the matrix of which *this is the complete orthogonal
   * decomposition is invertible.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isInvertible() const { return m_cpqr.isInvertible(); }

  /** \returns the pseudo-inverse of the matrix of which *this is the complete
   * orthogonal decomposition.
   * \warning: Do not compute \c this->pseudoInverse()*rhs to solve a linear systems.
   * It is more efficient and numerically stable to call \c this->solve(rhs).
   */
  inline const Inverse<CompleteOrthogonalDecomposition> pseudoInverse() const
  {
    eigen_assert(m_cpqr.m_isInitialized && "CompleteOrthogonalDecomposition is not initialized.");
    return Inverse<CompleteOrthogonalDecomposition>(*this);
  }

  inline Index rows() const { return m_cpqr.rows(); }
  inline Index cols() const { return m_cpqr.cols(); }

  /** \returns a const reference to the vector of Householder coefficients used
   * to represent the factor \c Q.
   *
   * For advanced uses only.
   */
  inline const HCoeffsType& hCoeffs() const { return m_cpqr.hCoeffs(); }

  /** \returns a const reference to the vector of Householder coefficients
   * used to represent the factor \c Z.
   *
   * For advanced uses only.
   */
  const HCoeffsType& zCoeffs() const { return m_zCoeffs; }

  /** Allows to prescribe a threshold to be used by certain methods, such as
   * rank(), who need to determine when pivots are to be considered nonzero.
   * Most be called before calling compute().
   *
   * When it needs to get the threshold value, Eigen calls threshold(). By
   * default, this uses a formula to automatically determine a reasonable
   * threshold. Once you have called the present method
   * setThreshold(const RealScalar&), your value is used instead.
   *
   * \param threshold The new value to use as the threshold.
   *
   * A pivot will be considered nonzero if its absolute value is strictly
   * greater than
   *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
   * where maxpivot is the biggest pivot.
   *
   * If you want to come back to the default behavior, call
   * setThreshold(Default_t)
   */
  CompleteOrthogonalDecomposition& setThreshold(const RealScalar& threshold) {
    m_cpqr.setThreshold(threshold);
    return *this;
  }

  /** Allows to come back to the default behavior, letting Eigen use its default
   * formula for determining the threshold.
   *
   * You should pass the special object Eigen::Default as parameter here.
   * \code qr.setThreshold(Eigen::Default); \endcode
   *
   * See the documentation of setThreshold(const RealScalar&).
   */
  CompleteOrthogonalDecomposition& setThreshold(Default_t) {
    m_cpqr.setThreshold(Default);
    return *this;
  }

  /** Returns the threshold that will be used by certain methods such as rank().
   *
   * See the documentation of setThreshold(const RealScalar&).
   */
  RealScalar threshold() const { return m_cpqr.threshold(); }

  /** \returns the number of nonzero pivots in the complete orthogonal
   * decomposition. Here nonzero is meant in the exact sense, not in a
   * fuzzy sense. So that notion isn't really intrinsically interesting,
   * but it is still useful when implementing algorithms.
   *
   * \sa rank()
   */
  inline Index nonzeroPivots() const { return m_cpqr.nonzeroPivots(); }

  /** \returns the absolute value of the biggest pivot, i.e. the biggest
   *          diagonal coefficient of R.
   */
  inline RealScalar maxPivot() const { return m_cpqr.maxPivot(); }

  /** \brief Reports whether the complete orthogonal decomposition was
   * successful.
   *
   * \note This function always returns \c Success. It is provided for
   * compatibility
   * with other factorization routines.
   * \returns \c Success
   */
  ComputationInfo info() const {
    eigen_assert(m_cpqr.m_isInitialized && "Decomposition is not initialized.");
    return Success;
  }

#ifndef EIGEN_PARSED_BY_DOXYGEN
  template <typename RhsType, typename DstType>
  void _solve_impl(const RhsType& rhs, DstType& dst) const;

  template<bool Conjugate, typename RhsType, typename DstType>
  void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
#endif

 protected:
  static void check_template_parameters() {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
  }

  template<bool Transpose_, typename Rhs>
  void _check_solve_assertion(const Rhs& b) const {
      EIGEN_ONLY_USED_FOR_DEBUG(b);
      eigen_assert(m_cpqr.m_isInitialized && "CompleteOrthogonalDecomposition is not initialized.");
      eigen_assert((Transpose_?derived().cols():derived().rows())==b.rows() && "CompleteOrthogonalDecomposition::solve(): invalid number of rows of the right hand side matrix b");
  }

  void computeInPlace();

  /** Overwrites \b rhs with \f$ \mathbf{Z} * \mathbf{rhs} \f$ or
   *  \f$ \mathbf{\overline Z} * \mathbf{rhs} \f$ if \c Conjugate 
   *  is set to \c true.
   */
  template <bool Conjugate, typename Rhs>
  void applyZOnTheLeftInPlace(Rhs& rhs) const;

  /** Overwrites \b rhs with \f$ \mathbf{Z}^* * \mathbf{rhs} \f$.
   */
  template <typename Rhs>
  void applyZAdjointOnTheLeftInPlace(Rhs& rhs) const;

  ColPivHouseholderQR<MatrixType> m_cpqr;
  HCoeffsType m_zCoeffs;
  RowVectorType m_temp;
};

template <typename MatrixType>
typename MatrixType::RealScalar
CompleteOrthogonalDecomposition<MatrixType>::absDeterminant() const {
  return m_cpqr.absDeterminant();
}

template <typename MatrixType>
typename MatrixType::RealScalar
CompleteOrthogonalDecomposition<MatrixType>::logAbsDeterminant() const {
  return m_cpqr.logAbsDeterminant();
}

/** Performs the complete orthogonal decomposition of the given matrix \a
 * matrix. The result of the factorization is stored into \c *this, and a
 * reference to \c *this is returned.
 *
 * \sa class CompleteOrthogonalDecomposition,
 * CompleteOrthogonalDecomposition(const MatrixType&)
 */
template <typename MatrixType>
void CompleteOrthogonalDecomposition<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the column permutation is stored as int indices, so just to be sure:
  eigen_assert(m_cpqr.cols() <= NumTraits<int>::highest());

  const Index rank = m_cpqr.rank();
  const Index cols = m_cpqr.cols();
  const Index rows = m_cpqr.rows();
  m_zCoeffs.resize((std::min)(rows, cols));
  m_temp.resize(cols);

  if (rank < cols) {
    // We have reduced the (permuted) matrix to the form
    //   [R11 R12]
    //   [ 0  R22]
    // where R11 is r-by-r (r = rank) upper triangular, R12 is
    // r-by-(n-r), and R22 is empty or the norm of R22 is negligible.
    // We now compute the complete orthogonal decomposition by applying
    // Householder transformations from the right to the upper trapezoidal
    // matrix X = [R11 R12] to zero out R12 and obtain the factorization
    // [R11 R12] = [T11 0] * Z, where T11 is r-by-r upper triangular and
    // Z = Z(0) * Z(1) ... Z(r-1) is an n-by-n orthogonal matrix.
    // We store the data representing Z in R12 and m_zCoeffs.
    for (Index k = rank - 1; k >= 0; --k) {
      if (k != rank - 1) {
        // Given the API for Householder reflectors, it is more convenient if
        // we swap the leading parts of columns k and r-1 (zero-based) to form
        // the matrix X_k = [X(0:k, k), X(0:k, r:n)]
        m_cpqr.m_qr.col(k).head(k + 1).swap(
            m_cpqr.m_qr.col(rank - 1).head(k + 1));
      }
      // Construct Householder reflector Z(k) to zero out the last row of X_k,
      // i.e. choose Z(k) such that
      // [X(k, k), X(k, r:n)] * Z(k) = [beta, 0, .., 0].
      RealScalar beta;
      m_cpqr.m_qr.row(k)
          .tail(cols - rank + 1)
          .makeHouseholderInPlace(m_zCoeffs(k), beta);
      m_cpqr.m_qr(k, rank - 1) = beta;
      if (k > 0) {
        // Apply Z(k) to the first k rows of X_k
        m_cpqr.m_qr.topRightCorner(k, cols - rank + 1)
            .applyHouseholderOnTheRight(
                m_cpqr.m_qr.row(k).tail(cols - rank).adjoint(), m_zCoeffs(k),
                &m_temp(0));
      }
      if (k != rank - 1) {
        // Swap X(0:k,k) back to its proper location.
        m_cpqr.m_qr.col(k).head(k + 1).swap(
            m_cpqr.m_qr.col(rank - 1).head(k + 1));
      }
    }
  }
}

template <typename MatrixType>
template <bool Conjugate, typename Rhs>
void CompleteOrthogonalDecomposition<MatrixType>::applyZOnTheLeftInPlace(
    Rhs& rhs) const {
  const Index cols = this->cols();
  const Index nrhs = rhs.cols();
  const Index rank = this->rank();
  Matrix<typename Rhs::Scalar, Dynamic, 1> temp((std::max)(cols, nrhs));
  for (Index k = rank-1; k >= 0; --k) {
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
    rhs.middleRows(rank - 1, cols - rank + 1)
        .applyHouseholderOnTheLeft(
            matrixQTZ().row(k).tail(cols - rank).transpose().template conjugateIf<!Conjugate>(), zCoeffs().template conjugateIf<Conjugate>()(k),
            &temp(0));
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
  }
}

template <typename MatrixType>
template <typename Rhs>
void CompleteOrthogonalDecomposition<MatrixType>::applyZAdjointOnTheLeftInPlace(
    Rhs& rhs) const {
  const Index cols = this->cols();
  const Index nrhs = rhs.cols();
  const Index rank = this->rank();
  Matrix<typename Rhs::Scalar, Dynamic, 1> temp((std::max)(cols, nrhs));
  for (Index k = 0; k < rank; ++k) {
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
    rhs.middleRows(rank - 1, cols - rank + 1)
        .applyHouseholderOnTheLeft(
            matrixQTZ().row(k).tail(cols - rank).adjoint(), zCoeffs()(k),
            &temp(0));
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
  }
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template <typename _MatrixType>
template <typename RhsType, typename DstType>
void CompleteOrthogonalDecomposition<_MatrixType>::_solve_impl(
    const RhsType& rhs, DstType& dst) const {
  const Index rank = this->rank();
  if (rank == 0) {
    dst.setZero();
    return;
  }

  // Compute c = Q^* * rhs
  typename RhsType::PlainObject c(rhs);
  c.applyOnTheLeft(matrixQ().setLength(rank).adjoint());

  // Solve T z = c(1:rank, :)
  dst.topRows(rank) = matrixT()
                          .topLeftCorner(rank, rank)
                          .template triangularView<Upper>()
                          .solve(c.topRows(rank));

  const Index cols = this->cols();
  if (rank < cols) {
    // Compute y = Z^* * [ z ]
    //                   [ 0 ]
    dst.bottomRows(cols - rank).setZero();
    applyZAdjointOnTheLeftInPlace(dst);
  }

  // Undo permutation to get x = P^{-1} * y.
  dst = colsPermutation() * dst;
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void CompleteOrthogonalDecomposition<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index rank = this->rank();

  if (rank == 0) {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(colsPermutation().transpose()*rhs);

  if (rank < cols()) {
    applyZOnTheLeftInPlace<!Conjugate>(c);
  }

  matrixT().topLeftCorner(rank, rank)
           .template triangularView<Upper>()
           .transpose().template conjugateIf<Conjugate>()
           .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(rows()-rank).setZero();

  dst.applyOnTheLeft(householderQ().setLength(rank).template conjugateIf<!Conjugate>() );
}
#endif

namespace internal {

template<typename MatrixType>
struct traits<Inverse<CompleteOrthogonalDecomposition<MatrixType> > >
  : traits<typename Transpose<typename MatrixType::PlainObject>::PlainObject>
{
  enum { Flags = 0 };
};

template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<CompleteOrthogonalDecomposition<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename CompleteOrthogonalDecomposition<MatrixType>::Scalar>, Dense2Dense>
{
  typedef CompleteOrthogonalDecomposition<MatrixType> CodType;
  typedef Inverse<CodType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename CodType::Scalar> &)
  {
    typedef Matrix<typename CodType::Scalar, CodType::RowsAtCompileTime, CodType::RowsAtCompileTime, 0, CodType::MaxRowsAtCompileTime, CodType::MaxRowsAtCompileTime> IdentityMatrixType;
    dst = src.nestedExpression().solve(IdentityMatrixType::Identity(src.cols(), src.cols()));
  }
};

} // end namespace internal

/** \returns the matrix Q as a sequence of householder transformations */
template <typename MatrixType>
typename CompleteOrthogonalDecomposition<MatrixType>::HouseholderSequenceType
CompleteOrthogonalDecomposition<MatrixType>::householderQ() const {
  return m_cpqr.householderQ();
}

/** \return the complete orthogonal decomposition of \c *this.
  *
  * \sa class CompleteOrthogonalDecomposition
  */
template <typename Derived>
const CompleteOrthogonalDecomposition<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::completeOrthogonalDecomposition() const {
  return CompleteOrthogonalDecomposition<PlainObject>(eval());
}

}  // end namespace Eigen

#endif  // EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/FullPivHouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H
#define EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H

namespace Eigen { 

namespace internal {

template<typename _MatrixType> struct traits<FullPivHouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

template<typename MatrixType> struct FullPivHouseholderQRMatrixQReturnType;

template<typename MatrixType>
struct traits<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
{
  typedef typename MatrixType::PlainObject ReturnType;
};

} // end namespace internal

/** \ingroup QR_Module
  *
  * \class FullPivHouseholderQR
  *
  * \brief Householder rank-revealing QR decomposition of a matrix with full pivoting
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a rank-revealing QR decomposition of a matrix \b A into matrices \b P, \b P', \b Q and \b R
  * such that 
  * \f[
  *  \mathbf{P} \, \mathbf{A} \, \mathbf{P}' = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b P and \b P' are permutation matrices, \b Q a unitary matrix 
  * and \b R an upper triangular matrix.
  *
  * This decomposition performs a very prudent full pivoting in order to be rank-revealing and achieve optimal
  * numerical stability. The trade-off is that it is slower than HouseholderQR and ColPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::fullPivHouseholderQr()
  */
template<typename _MatrixType> class FullPivHouseholderQR
        : public SolverBase<FullPivHouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<FullPivHouseholderQR> Base;
    friend class SolverBase<FullPivHouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(FullPivHouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef internal::FullPivHouseholderQRMatrixQReturnType<MatrixType> MatrixQReturnType;
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef Matrix<StorageIndex, 1,
                   EIGEN_SIZE_MIN_PREFER_DYNAMIC(ColsAtCompileTime,RowsAtCompileTime), RowMajor, 1,
                   EIGEN_SIZE_MIN_PREFER_FIXED(MaxColsAtCompileTime,MaxRowsAtCompileTime)> IntDiagSizeVectorType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef typename internal::plain_col_type<MatrixType>::type ColVectorType;
    typedef typename MatrixType::PlainObject PlainObject;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via FullPivHouseholderQR::compute(const MatrixType&).
      */
    FullPivHouseholderQR()
      : m_qr(),
        m_hCoeffs(),
        m_rows_transpositions(),
        m_cols_transpositions(),
        m_cols_permutation(),
        m_temp(),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa FullPivHouseholderQR()
      */
    FullPivHouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_rows_transpositions((std::min)(rows,cols)),
        m_cols_transpositions((std::min)(rows,cols)),
        m_cols_permutation(cols),
        m_temp(cols),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      * 
      * \code
      * FullPivHouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      * 
      * \sa compute()
      */
    template<typename InputType>
    explicit FullPivHouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_rows_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_permutation(matrix.cols()),
        m_temp(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa FullPivHouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit FullPivHouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_rows_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_permutation(matrix.cols()),
        m_temp(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * \c *this is the QR decomposition.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns the exact or least-square solution if the rank is greater or equal to the number of columns of A,
      * and an arbitrary solution otherwise.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include FullPivHouseholderQR_solve.cpp
      * Output: \verbinclude FullPivHouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<FullPivHouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns Expression object representing the matrix Q
      */
    MatrixQReturnType matrixQ(void) const;

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      */
    const MatrixType& matrixQR() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_qr;
    }

    template<typename InputType>
    FullPivHouseholderQR& compute(const EigenBase<InputType>& matrix);

    /** \returns a const reference to the column permutation matrix */
    const PermutationType& colsPermutation() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_cols_permutation;
    }

    /** \returns a const reference to the vector of indices representing the rows transpositions */
    const IntDiagSizeVectorType& rowsTranspositions() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_rows_transpositions;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    /** \returns the rank of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the QR decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return isInjective() && isSurjective();
    }

    /** \returns the inverse of the matrix of which *this is the QR decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      */
    inline const Inverse<FullPivHouseholderQR> inverse() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return Inverse<FullPivHouseholderQR>(*this);
    }

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }
    
    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      * 
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * QR decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    FullPivHouseholderQR& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code qr.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    FullPivHouseholderQR& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
                                      : NumTraits<Scalar>::epsilon() * RealScalar(m_qr.diagonalSize());
    }

    /** \returns the number of nonzero pivots in the QR decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of U.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    IntDiagSizeVectorType m_rows_transpositions;
    IntDiagSizeVectorType m_cols_transpositions;
    PermutationType m_cols_permutation;
    RowVectorType m_temp;
    bool m_isInitialized, m_usePrescribedThreshold;
    RealScalar m_prescribedThreshold, m_maxpivot;
    Index m_nonzero_pivots;
    RealScalar m_precision;
    Index m_det_pq;
};

template<typename MatrixType>
typename MatrixType::RealScalar FullPivHouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar FullPivHouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class FullPivHouseholderQR, FullPivHouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
template<typename InputType>
FullPivHouseholderQR<MatrixType>& FullPivHouseholderQR<MatrixType>::compute(const EigenBase<InputType>& matrix)
{
  m_qr = matrix.derived();
  computeInPlace();
  return *this;
}

template<typename MatrixType>
void FullPivHouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();

  using std::abs;
  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = (std::min)(rows,cols);

  
  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  m_precision = NumTraits<Scalar>::epsilon() * RealScalar(size);

  m_rows_transpositions.resize(size);
  m_cols_transpositions.resize(size);
  Index number_of_transpositions = 0;

  RealScalar biggest(0);

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for (Index k = 0; k < size; ++k)
  {
    Index row_of_biggest_in_corner, col_of_biggest_in_corner;
    typedef internal::scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;

    Score score = m_qr.bottomRightCorner(rows-k, cols-k)
                      .unaryExpr(Scoring())
                      .maxCoeff(&row_of_biggest_in_corner, &col_of_biggest_in_corner);
    row_of_biggest_in_corner += k;
    col_of_biggest_in_corner += k;
    RealScalar biggest_in_corner = internal::abs_knowing_score<Scalar>()(m_qr(row_of_biggest_in_corner, col_of_biggest_in_corner), score);
    if(k==0) biggest = biggest_in_corner;

    // if the corner is negligible, then we have less than full rank, and we can finish early
    if(internal::isMuchSmallerThan(biggest_in_corner, biggest, m_precision))
    {
      m_nonzero_pivots = k;
      for(Index i = k; i < size; i++)
      {
        m_rows_transpositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_cols_transpositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_hCoeffs.coeffRef(i) = Scalar(0);
      }
      break;
    }

    m_rows_transpositions.coeffRef(k) = internal::convert_index<StorageIndex>(row_of_biggest_in_corner);
    m_cols_transpositions.coeffRef(k) = internal::convert_index<StorageIndex>(col_of_biggest_in_corner);
    if(k != row_of_biggest_in_corner) {
      m_qr.row(k).tail(cols-k).swap(m_qr.row(row_of_biggest_in_corner).tail(cols-k));
      ++number_of_transpositions;
    }
    if(k != col_of_biggest_in_corner) {
      m_qr.col(k).swap(m_qr.col(col_of_biggest_in_corner));
      ++number_of_transpositions;
    }

    RealScalar beta;
    m_qr.col(k).tail(rows-k).makeHouseholderInPlace(m_hCoeffs.coeffRef(k), beta);
    m_qr.coeffRef(k,k) = beta;

    // remember the maximum absolute value of diagonal coefficients
    if(abs(beta) > m_maxpivot) m_maxpivot = abs(beta);

    m_qr.bottomRightCorner(rows-k, cols-k-1)
        .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), m_hCoeffs.coeffRef(k), &m_temp.coeffRef(k+1));
  }

  m_cols_permutation.setIdentity(cols);
  for(Index k = 0; k < size; ++k)
    m_cols_permutation.applyTranspositionOnTheRight(k, m_cols_transpositions.coeff(k));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;
  m_isInitialized = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void FullPivHouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index l_rank = rank();

  // FIXME introduce nonzeroPivots() and use it here. and more generally,
  // make the same improvements in this dec as in FullPivLU.
  if(l_rank==0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs);

  Matrix<typename RhsType::Scalar,1,RhsType::ColsAtCompileTime> temp(rhs.cols());
  for (Index k = 0; k < l_rank; ++k)
  {
    Index remainingSize = rows()-k;
    c.row(k).swap(c.row(m_rows_transpositions.coeff(k)));
    c.bottomRightCorner(remainingSize, rhs.cols())
      .applyHouseholderOnTheLeft(m_qr.col(k).tail(remainingSize-1),
                               m_hCoeffs.coeff(k), &temp.coeffRef(0));
  }

  m_qr.topLeftCorner(l_rank, l_rank)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(l_rank));

  for(Index i = 0; i < l_rank; ++i) dst.row(m_cols_permutation.indices().coeff(i)) = c.row(i);
  for(Index i = l_rank; i < cols(); ++i) dst.row(m_cols_permutation.indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void FullPivHouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index l_rank = rank();

  if(l_rank == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(m_cols_permutation.transpose()*rhs);

  m_qr.topLeftCorner(l_rank, l_rank)
         .template triangularView<Upper>()
         .transpose().template conjugateIf<Conjugate>()
         .solveInPlace(c.topRows(l_rank));

  dst.topRows(l_rank) = c.topRows(l_rank);
  dst.bottomRows(rows()-l_rank).setZero();

  Matrix<Scalar, 1, DstType::ColsAtCompileTime> temp(dst.cols());
  const Index size = (std::min)(rows(), cols());
  for (Index k = size-1; k >= 0; --k)
  {
    Index remainingSize = rows()-k;

    dst.bottomRightCorner(remainingSize, dst.cols())
       .applyHouseholderOnTheLeft(m_qr.col(k).tail(remainingSize-1).template conjugateIf<!Conjugate>(),
                                  m_hCoeffs.template conjugateIf<Conjugate>().coeff(k), &temp.coeffRef(0));

    dst.row(k).swap(dst.row(m_rows_transpositions.coeff(k)));
  }
}
#endif

namespace internal {
  
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<FullPivHouseholderQR<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename FullPivHouseholderQR<MatrixType>::Scalar>, Dense2Dense>
{
  typedef FullPivHouseholderQR<MatrixType> QrType;
  typedef Inverse<QrType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename QrType::Scalar> &)
  {    
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};

/** \ingroup QR_Module
  *
  * \brief Expression type for return value of FullPivHouseholderQR::matrixQ()
  *
  * \tparam MatrixType type of underlying dense matrix
  */
template<typename MatrixType> struct FullPivHouseholderQRMatrixQReturnType
  : public ReturnByValue<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
{
public:
  typedef typename FullPivHouseholderQR<MatrixType>::IntDiagSizeVectorType IntDiagSizeVectorType;
  typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
  typedef Matrix<typename MatrixType::Scalar, 1, MatrixType::RowsAtCompileTime, RowMajor, 1,
                 MatrixType::MaxRowsAtCompileTime> WorkVectorType;

  FullPivHouseholderQRMatrixQReturnType(const MatrixType&       qr,
                                        const HCoeffsType&      hCoeffs,
                                        const IntDiagSizeVectorType& rowsTranspositions)
    : m_qr(qr),
      m_hCoeffs(hCoeffs),
      m_rowsTranspositions(rowsTranspositions)
  {}

  template <typename ResultType>
  void evalTo(ResultType& result) const
  {
    const Index rows = m_qr.rows();
    WorkVectorType workspace(rows);
    evalTo(result, workspace);
  }

  template <typename ResultType>
  void evalTo(ResultType& result, WorkVectorType& workspace) const
  {
    using numext::conj;
    // compute the product H'_0 H'_1 ... H'_n-1,
    // where H_k is the k-th Householder transformation I - h_k v_k v_k'
    // and v_k is the k-th Householder vector [1,m_qr(k+1,k), m_qr(k+2,k), ...]
    const Index rows = m_qr.rows();
    const Index cols = m_qr.cols();
    const Index size = (std::min)(rows, cols);
    workspace.resize(rows);
    result.setIdentity(rows, rows);
    for (Index k = size-1; k >= 0; k--)
    {
      result.block(k, k, rows-k, rows-k)
            .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), conj(m_hCoeffs.coeff(k)), &workspace.coeffRef(k));
      result.row(k).swap(result.row(m_rowsTranspositions.coeff(k)));
    }
  }

  Index rows() const { return m_qr.rows(); }
  Index cols() const { return m_qr.rows(); }

protected:
  typename MatrixType::Nested m_qr;
  typename HCoeffsType::Nested m_hCoeffs;
  typename IntDiagSizeVectorType::Nested m_rowsTranspositions;
};

// template<typename MatrixType>
// struct evaluator<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
//  : public evaluator<ReturnByValue<FullPivHouseholderQRMatrixQReturnType<MatrixType> > >
// {};

} // end namespace internal

template<typename MatrixType>
inline typename FullPivHouseholderQR<MatrixType>::MatrixQReturnType FullPivHouseholderQR<MatrixType>::matrixQ() const
{
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  return MatrixQReturnType(m_qr, m_hCoeffs, m_rows_transpositions);
}

/** \return the full-pivoting Householder QR decomposition of \c *this.
  *
  * \sa class FullPivHouseholderQR
  */
template<typename Derived>
const FullPivHouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::fullPivHouseholderQr() const
{
  return FullPivHouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/HouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010 Vincent Lejeune
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QR_H
#define EIGEN_QR_H

namespace Eigen { 

namespace internal {
template<typename _MatrixType> struct traits<HouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup QR_Module
  *
  *
  * \class HouseholderQR
  *
  * \brief Householder QR decomposition of a matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a QR decomposition of a matrix \b A into matrices \b Q and \b R
  * such that 
  * \f[
  *  \mathbf{A} = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b Q a unitary matrix and \b R an upper triangular matrix.
  * The result is stored in a compact way compatible with LAPACK.
  *
  * Note that no pivoting is performed. This is \b not a rank-revealing decomposition.
  * If you want that feature, use FullPivHouseholderQR or ColPivHouseholderQR instead.
  *
  * This Householder QR decomposition is faster, but less numerically stable and less feature-full than
  * FullPivHouseholderQR or ColPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::householderQr()
  */
template<typename _MatrixType> class HouseholderQR
        : public SolverBase<HouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<HouseholderQR> Base;
    friend class SolverBase<HouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(HouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef Matrix<Scalar, RowsAtCompileTime, RowsAtCompileTime, (MatrixType::Flags&RowMajorBit) ? RowMajor : ColMajor, MaxRowsAtCompileTime, MaxRowsAtCompileTime> MatrixQType;
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename HCoeffsType::ConjugateReturnType>::type> HouseholderSequenceType;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via HouseholderQR::compute(const MatrixType&).
      */
    HouseholderQR() : m_qr(), m_hCoeffs(), m_temp(), m_isInitialized(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa HouseholderQR()
      */
    HouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_temp(cols),
        m_isInitialized(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      * 
      * \code
      * HouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      * 
      * \sa compute()
      */
    template<typename InputType>
    explicit HouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_temp(matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }


    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when
      * \c MatrixType is a Eigen::Ref.
      *
      * \sa HouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit HouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_temp(matrix.cols()),
        m_isInitialized(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the QR decomposition, if any exists.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include HouseholderQR_solve.cpp
      * Output: \verbinclude HouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<HouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** This method returns an expression of the unitary matrix Q as a sequence of Householder transformations.
      *
      * The returned expression can directly be used to perform matrix products. It can also be assigned to a dense Matrix object.
      * Here is an example showing how to recover the full or thin matrix Q, as well as how to perform matrix products using operator*:
      *
      * Example: \include HouseholderQR_householderQ.cpp
      * Output: \verbinclude HouseholderQR_householderQ.out
      */
    HouseholderSequenceType householderQ() const
    {
      eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
      return HouseholderSequenceType(m_qr, m_hCoeffs.conjugate());
    }

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      * in a LAPACK-compatible way.
      */
    const MatrixType& matrixQR() const
    {
        eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
        return m_qr;
    }

    template<typename InputType>
    HouseholderQR& compute(const EigenBase<InputType>& matrix) {
      m_qr = matrix.derived();
      computeInPlace();
      return *this;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }

    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      * 
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    RowVectorType m_temp;
    bool m_isInitialized;
};

template<typename MatrixType>
typename MatrixType::RealScalar HouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar HouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

namespace internal {

/** \internal */
template<typename MatrixQR, typename HCoeffs>
void householder_qr_inplace_unblocked(MatrixQR& mat, HCoeffs& hCoeffs, typename MatrixQR::Scalar* tempData = 0)
{
  typedef typename MatrixQR::Scalar Scalar;
  typedef typename MatrixQR::RealScalar RealScalar;
  Index rows = mat.rows();
  Index cols = mat.cols();
  Index size = (std::min)(rows,cols);

  eigen_assert(hCoeffs.size() == size);

  typedef Matrix<Scalar,MatrixQR::ColsAtCompileTime,1> TempType;
  TempType tempVector;
  if(tempData==0)
  {
    tempVector.resize(cols);
    tempData = tempVector.data();
  }

  for(Index k = 0; k < size; ++k)
  {
    Index remainingRows = rows - k;
    Index remainingCols = cols - k - 1;

    RealScalar beta;
    mat.col(k).tail(remainingRows).makeHouseholderInPlace(hCoeffs.coeffRef(k), beta);
    mat.coeffRef(k,k) = beta;

    // apply H to remaining part of m_qr from the left
    mat.bottomRightCorner(remainingRows, remainingCols)
        .applyHouseholderOnTheLeft(mat.col(k).tail(remainingRows-1), hCoeffs.coeffRef(k), tempData+k+1);
  }
}

/** \internal */
template<typename MatrixQR, typename HCoeffs,
  typename MatrixQRScalar = typename MatrixQR::Scalar,
  bool InnerStrideIsOne = (MatrixQR::InnerStrideAtCompileTime == 1 && HCoeffs::InnerStrideAtCompileTime == 1)>
struct householder_qr_inplace_blocked
{
  // This is specialized for LAPACK-supported Scalar types in HouseholderQR_LAPACKE.h
  static void run(MatrixQR& mat, HCoeffs& hCoeffs, Index maxBlockSize=32,
      typename MatrixQR::Scalar* tempData = 0)
  {
    typedef typename MatrixQR::Scalar Scalar;
    typedef Block<MatrixQR,Dynamic,Dynamic> BlockType;

    Index rows = mat.rows();
    Index cols = mat.cols();
    Index size = (std::min)(rows, cols);

    typedef Matrix<Scalar,Dynamic,1,ColMajor,MatrixQR::MaxColsAtCompileTime,1> TempType;
    TempType tempVector;
    if(tempData==0)
    {
      tempVector.resize(cols);
      tempData = tempVector.data();
    }

    Index blockSize = (std::min)(maxBlockSize,size);

    Index k = 0;
    for (k = 0; k < size; k += blockSize)
    {
      Index bs = (std::min)(size-k,blockSize);  // actual size of the block
      Index tcols = cols - k - bs;              // trailing columns
      Index brows = rows-k;                     // rows of the block

      // partition the matrix:
      //        A00 | A01 | A02
      // mat  = A10 | A11 | A12
      //        A20 | A21 | A22
      // and performs the qr dec of [A11^T A12^T]^T
      // and update [A21^T A22^T]^T using level 3 operations.
      // Finally, the algorithm continue on A22

      BlockType A11_21 = mat.block(k,k,brows,bs);
      Block<HCoeffs,Dynamic,1> hCoeffsSegment = hCoeffs.segment(k,bs);

      householder_qr_inplace_unblocked(A11_21, hCoeffsSegment, tempData);

      if(tcols)
      {
        BlockType A21_22 = mat.block(k,k+bs,brows,tcols);
        apply_block_householder_on_the_left(A21_22,A11_21,hCoeffsSegment, false); // false == backward
      }
    }
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void HouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index rank = (std::min)(rows(), cols());

  typename RhsType::PlainObject c(rhs);

  c.applyOnTheLeft(householderQ().setLength(rank).adjoint() );

  m_qr.topLeftCorner(rank, rank)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(cols()-rank).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void HouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index rank = (std::min)(rows(), cols());

  typename RhsType::PlainObject c(rhs);

  m_qr.topLeftCorner(rank, rank)
      .template triangularView<Upper>()
      .transpose().template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(rows()-rank).setZero();

  dst.applyOnTheLeft(householderQ().setLength(rank).template conjugateIf<!Conjugate>() );
}
#endif

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class HouseholderQR, HouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
void HouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();
  
  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = (std::min)(rows,cols);

  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  internal::householder_qr_inplace_blocked<MatrixType, HCoeffsType>::run(m_qr, m_hCoeffs, 48, m_temp.data());

  m_isInitialized = true;
}

/** \return the Householder QR decomposition of \c *this.
  *
  * \sa class HouseholderQR
  */
template<typename Derived>
const HouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::householderQr() const
{
  return HouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_QR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/HouseholderQR_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Householder QR decomposition of a matrix w/o pivoting based on
 *    LAPACKE_?geqrf function.
 ********************************************************************************
*/

#ifndef EIGEN_QR_LAPACKE_H
#define EIGEN_QR_LAPACKE_H

namespace Eigen { 

namespace internal {

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_QR_NOPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX) \
template<typename MatrixQR, typename HCoeffs> \
struct householder_qr_inplace_blocked<MatrixQR, HCoeffs, EIGTYPE, true> \
{ \
  static void run(MatrixQR& mat, HCoeffs& hCoeffs, Index = 32, \
      typename MatrixQR::Scalar* = 0) \
  { \
    lapack_int m = (lapack_int) mat.rows(); \
    lapack_int n = (lapack_int) mat.cols(); \
    lapack_int lda = (lapack_int) mat.outerStride(); \
    lapack_int matrix_order = (MatrixQR::IsRowMajor) ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    LAPACKE_##LAPACKE_PREFIX##geqrf( matrix_order, m, n, (LAPACKE_TYPE*)mat.data(), lda, (LAPACKE_TYPE*)hCoeffs.data()); \
    hCoeffs.adjointInPlace(); \
  } \
};

EIGEN_LAPACKE_QR_NOPIV(double, double, d)
EIGEN_LAPACKE_QR_NOPIV(float, float, s)
EIGEN_LAPACKE_QR_NOPIV(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_QR_NOPIV(scomplex, lapack_complex_float, c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_QR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SPQRSupport/SuiteSparseQRSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUITESPARSEQRSUPPORT_H
#define EIGEN_SUITESPARSEQRSUPPORT_H

namespace Eigen {
  
  template<typename MatrixType> class SPQR; 
  template<typename SPQRType> struct SPQRMatrixQReturnType; 
  template<typename SPQRType> struct SPQRMatrixQTransposeReturnType; 
  template <typename SPQRType, typename Derived> struct SPQR_QProduct;
  namespace internal {
    template <typename SPQRType> struct traits<SPQRMatrixQReturnType<SPQRType> >
    {
      typedef typename SPQRType::MatrixType ReturnType;
    };
    template <typename SPQRType> struct traits<SPQRMatrixQTransposeReturnType<SPQRType> >
    {
      typedef typename SPQRType::MatrixType ReturnType;
    };
    template <typename SPQRType, typename Derived> struct traits<SPQR_QProduct<SPQRType, Derived> >
    {
      typedef typename Derived::PlainObject ReturnType;
    };
  } // End namespace internal
  
/**
  * \ingroup SPQRSupport_Module
  * \class SPQR
  * \brief Sparse QR factorization based on SuiteSparseQR library
  *
  * This class is used to perform a multithreaded and multifrontal rank-revealing QR decomposition
  * of sparse matrices. The result is then used to solve linear leasts_square systems.
  * Clearly, a QR factorization is returned such that A*P = Q*R where :
  *
  * P is the column permutation. Use colsPermutation() to get it.
  *
  * Q is the orthogonal matrix represented as Householder reflectors.
  * Use matrixQ() to get an expression and matrixQ().transpose() to get the transpose.
  * You can then apply it to a vector.
  *
  * R is the sparse triangular factor. Use matrixQR() to get it as SparseMatrix.
  * NOTE : The Index type of R is always SuiteSparse_long. You can get it with SPQR::Index
  *
  * \tparam _MatrixType The type of the sparse matrix A, must be a column-major SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  *
  */
template<typename _MatrixType>
class SPQR : public SparseSolverBase<SPQR<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<SPQR<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef SuiteSparse_long StorageIndex ;
    typedef SparseMatrix<Scalar, ColMajor, StorageIndex> MatrixType;
    typedef Map<PermutationMatrix<Dynamic, Dynamic, StorageIndex> > PermutationType;
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };
  public:
    SPQR() 
      : m_analysisIsOk(false),
        m_factorizationIsOk(false),
        m_isRUpToDate(false),
        m_ordering(SPQR_ORDERING_DEFAULT),
        m_allow_tol(SPQR_DEFAULT_TOL),
        m_tolerance (NumTraits<Scalar>::epsilon()),
        m_cR(0),
        m_E(0),
        m_H(0),
        m_HPinv(0),
        m_HTau(0),
        m_useDefaultThreshold(true)
    { 
      cholmod_l_start(&m_cc);
    }
    
    explicit SPQR(const _MatrixType& matrix)
      : m_analysisIsOk(false),
        m_factorizationIsOk(false),
        m_isRUpToDate(false),
        m_ordering(SPQR_ORDERING_DEFAULT),
        m_allow_tol(SPQR_DEFAULT_TOL),
        m_tolerance (NumTraits<Scalar>::epsilon()),
        m_cR(0),
        m_E(0),
        m_H(0),
        m_HPinv(0),
        m_HTau(0),
        m_useDefaultThreshold(true)
    {
      cholmod_l_start(&m_cc);
      compute(matrix);
    }
    
    ~SPQR()
    {
      SPQR_free();
      cholmod_l_finish(&m_cc);
    }
    void SPQR_free()
    {
      cholmod_l_free_sparse(&m_H, &m_cc);
      cholmod_l_free_sparse(&m_cR, &m_cc);
      cholmod_l_free_dense(&m_HTau, &m_cc);
      std::free(m_E);
      std::free(m_HPinv);
    }

    void compute(const _MatrixType& matrix)
    {
      if(m_isInitialized) SPQR_free();

      MatrixType mat(matrix);
      
      /* Compute the default threshold as in MatLab, see:
       * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
       * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011, Page 8:3 
       */
      RealScalar pivotThreshold = m_tolerance;
      if(m_useDefaultThreshold) 
      {
        RealScalar max2Norm = 0.0;
        for (int j = 0; j < mat.cols(); j++) max2Norm = numext::maxi(max2Norm, mat.col(j).norm());
        if(max2Norm==RealScalar(0))
          max2Norm = RealScalar(1);
        pivotThreshold = 20 * (mat.rows() + mat.cols()) * max2Norm * NumTraits<RealScalar>::epsilon();
      }
      cholmod_sparse A; 
      A = viewAsCholmod(mat);
      m_rows = matrix.rows();
      Index col = matrix.cols();
      m_rank = SuiteSparseQR<Scalar>(m_ordering, pivotThreshold, col, &A, 
                             &m_cR, &m_E, &m_H, &m_HPinv, &m_HTau, &m_cc);

      if (!m_cR)
      {
        m_info = NumericalIssue;
        m_isInitialized = false;
        return;
      }
      m_info = Success;
      m_isInitialized = true;
      m_isRUpToDate = false;
    }
    /** 
     * Get the number of rows of the input matrix and the Q matrix
     */
    inline Index rows() const {return m_rows; }
    
    /** 
     * Get the number of columns of the input matrix. 
     */
    inline Index cols() const { return m_cR->ncol; }
    
    template<typename Rhs, typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_isInitialized && " The QR factorization should be computed first, call compute()");
      eigen_assert(b.cols()==1 && "This method is for vectors only");

      //Compute Q^T * b
      typename Dest::PlainObject y, y2;
      y = matrixQ().transpose() * b;
      
      // Solves with the triangular matrix R
      Index rk = this->rank();
      y2 = y;
      y.resize((std::max)(cols(),Index(y.rows())),y.cols());
      y.topRows(rk) = this->matrixR().topLeftCorner(rk, rk).template triangularView<Upper>().solve(y2.topRows(rk));

      // Apply the column permutation 
      // colsPermutation() performs a copy of the permutation,
      // so let's apply it manually:
      for(Index i = 0; i < rk; ++i) dest.row(m_E[i]) = y.row(i);
      for(Index i = rk; i < cols(); ++i) dest.row(m_E[i]).setZero();
      
//       y.bottomRows(y.rows()-rk).setZero();
//       dest = colsPermutation() * y.topRows(cols());
      
      m_info = Success;
    }
    
    /** \returns the sparse triangular factor R. It is a sparse matrix
     */
    const MatrixType matrixR() const
    {
      eigen_assert(m_isInitialized && " The QR factorization should be computed first, call compute()");
      if(!m_isRUpToDate) {
        m_R = viewAsEigen<Scalar,ColMajor, typename MatrixType::StorageIndex>(*m_cR);
        m_isRUpToDate = true;
      }
      return m_R;
    }
    /// Get an expression of the matrix Q
    SPQRMatrixQReturnType<SPQR> matrixQ() const
    {
      return SPQRMatrixQReturnType<SPQR>(*this);
    }
    /// Get the permutation that was applied to columns of A
    PermutationType colsPermutation() const
    { 
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return PermutationType(m_E, m_cR->ncol);
    }
    /**
     * Gets the rank of the matrix. 
     * It should be equal to matrixQR().cols if the matrix is full-rank
     */
    Index rank() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_cc.SPQR_istat[4];
    }
    /// Set the fill-reducing ordering method to be used
    void setSPQROrdering(int ord) { m_ordering = ord;}
    /// Set the tolerance tol to treat columns with 2-norm < =tol as zero
    void setPivotThreshold(const RealScalar& tol)
    {
      m_useDefaultThreshold = false;
      m_tolerance = tol;
    }
    
    /** \returns a pointer to the SPQR workspace */
    cholmod_common *cholmodCommon() const { return &m_cc; }
    
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the sparse QR can not be computed
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
  protected:
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    mutable bool m_isRUpToDate;
    mutable ComputationInfo m_info;
    int m_ordering; // Ordering method to use, see SPQR's manual
    int m_allow_tol; // Allow to use some tolerance during numerical factorization.
    RealScalar m_tolerance; // treat columns with 2-norm below this tolerance as zero
    mutable cholmod_sparse *m_cR; // The sparse R factor in cholmod format
    mutable MatrixType m_R; // The sparse matrix R in Eigen format
    mutable StorageIndex *m_E; // The permutation applied to columns
    mutable cholmod_sparse *m_H;  //The householder vectors
    mutable StorageIndex *m_HPinv; // The row permutation of H
    mutable cholmod_dense *m_HTau; // The Householder coefficients
    mutable Index m_rank; // The rank of the matrix
    mutable cholmod_common m_cc; // Workspace and parameters
    bool m_useDefaultThreshold;     // Use default threshold
    Index m_rows;
    template<typename ,typename > friend struct SPQR_QProduct;
};

template <typename SPQRType, typename Derived>
struct SPQR_QProduct : ReturnByValue<SPQR_QProduct<SPQRType,Derived> >
{
  typedef typename SPQRType::Scalar Scalar;
  typedef typename SPQRType::StorageIndex StorageIndex;
  //Define the constructor to get reference to argument types
  SPQR_QProduct(const SPQRType& spqr, const Derived& other, bool transpose) : m_spqr(spqr),m_other(other),m_transpose(transpose) {}
  
  inline Index rows() const { return m_transpose ? m_spqr.rows() : m_spqr.cols(); }
  inline Index cols() const { return m_other.cols(); }
  // Assign to a vector
  template<typename ResType>
  void evalTo(ResType& res) const
  {
    cholmod_dense y_cd;
    cholmod_dense *x_cd; 
    int method = m_transpose ? SPQR_QTX : SPQR_QX; 
    cholmod_common *cc = m_spqr.cholmodCommon();
    y_cd = viewAsCholmod(m_other.const_cast_derived());
    x_cd = SuiteSparseQR_qmult<Scalar>(method, m_spqr.m_H, m_spqr.m_HTau, m_spqr.m_HPinv, &y_cd, cc);
    res = Matrix<Scalar,ResType::RowsAtCompileTime,ResType::ColsAtCompileTime>::Map(reinterpret_cast<Scalar*>(x_cd->x), x_cd->nrow, x_cd->ncol);
    cholmod_l_free_dense(&x_cd, cc);
  }
  const SPQRType& m_spqr; 
  const Derived& m_other; 
  bool m_transpose; 
  
};
template<typename SPQRType>
struct SPQRMatrixQReturnType{
  
  SPQRMatrixQReturnType(const SPQRType& spqr) : m_spqr(spqr) {}
  template<typename Derived>
  SPQR_QProduct<SPQRType, Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SPQR_QProduct<SPQRType,Derived>(m_spqr,other.derived(),false);
  }
  SPQRMatrixQTransposeReturnType<SPQRType> adjoint() const
  {
    return SPQRMatrixQTransposeReturnType<SPQRType>(m_spqr);
  }
  // To use for operations with the transpose of Q
  SPQRMatrixQTransposeReturnType<SPQRType> transpose() const
  {
    return SPQRMatrixQTransposeReturnType<SPQRType>(m_spqr);
  }
  const SPQRType& m_spqr;
};

template<typename SPQRType>
struct SPQRMatrixQTransposeReturnType{
  SPQRMatrixQTransposeReturnType(const SPQRType& spqr) : m_spqr(spqr) {}
  template<typename Derived>
  SPQR_QProduct<SPQRType,Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SPQR_QProduct<SPQRType,Derived>(m_spqr,other.derived(), true);
  }
  const SPQRType& m_spqr;
};

}// End namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/BDCSVD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
// 
// We used the "A Divide-And-Conquer Algorithm for the Bidiagonal SVD"
// research report written by Ming Gu and Stanley C.Eisenstat
// The code variable names correspond to the names they used in their 
// report
//
// Copyright (C) 2013 Gauthier Brun <brun.gauthier@gmail.com>
// Copyright (C) 2013 Nicolas Carre <nicolas.carre@ensimag.fr>
// Copyright (C) 2013 Jean Ceccato <jean.ceccato@ensimag.fr>
// Copyright (C) 2013 Pierre Zoppitelli <pierre.zoppitelli@ensimag.fr>
// Copyright (C) 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2014-2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BDCSVD_H
#define EIGEN_BDCSVD_H
// #define EIGEN_BDCSVD_DEBUG_VERBOSE
// #define EIGEN_BDCSVD_SANITY_CHECKS

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
#undef eigen_internal_assert
#define eigen_internal_assert(X) assert(X);
#endif

namespace Eigen {

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
IOFormat bdcsvdfmt(8, 0, ", ", "\n", "  [", "]");
#endif
  
template<typename _MatrixType> class BDCSVD;

namespace internal {

template<typename _MatrixType> 
struct traits<BDCSVD<_MatrixType> >
        : traits<_MatrixType>
{
  typedef _MatrixType MatrixType;
};  

} // end namespace internal
  
  
/** \ingroup SVD_Module
 *
 *
 * \class BDCSVD
 *
 * \brief class Bidiagonal Divide and Conquer SVD
 *
 * \tparam _MatrixType the type of the matrix of which we are computing the SVD decomposition
 *
 * This class first reduces the input matrix to bi-diagonal form using class UpperBidiagonalization,
 * and then performs a divide-and-conquer diagonalization. Small blocks are diagonalized using class JacobiSVD.
 * You can control the switching size with the setSwitchSize() method, default is 16.
 * For small matrice (<16), it is thus preferable to directly use JacobiSVD. For larger ones, BDCSVD is highly
 * recommended and can several order of magnitude faster.
 *
 * \warning this algorithm is unlikely to provide accurate result when compiled with unsafe math optimizations.
 * For instance, this concerns Intel's compiler (ICC), which performs such optimization by default unless
 * you compile with the \c -fp-model \c precise option. Likewise, the \c -ffast-math option of GCC or clang will
 * significantly degrade the accuracy.
 *
 * \sa class JacobiSVD
 */
template<typename _MatrixType> 
class BDCSVD : public SVDBase<BDCSVD<_MatrixType> >
{
  typedef SVDBase<BDCSVD> Base;
    
public:
  using Base::rows;
  using Base::cols;
  using Base::computeU;
  using Base::computeV;
  
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  typedef typename NumTraits<RealScalar>::Literal Literal;
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime, 
    ColsAtCompileTime = MatrixType::ColsAtCompileTime, 
    DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime, ColsAtCompileTime), 
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime, 
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime, 
    MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime, MaxColsAtCompileTime), 
    MatrixOptions = MatrixType::Options
  };

  typedef typename Base::MatrixUType MatrixUType;
  typedef typename Base::MatrixVType MatrixVType;
  typedef typename Base::SingularValuesType SingularValuesType;
  
  typedef Matrix<Scalar, Dynamic, Dynamic, ColMajor> MatrixX;
  typedef Matrix<RealScalar, Dynamic, Dynamic, ColMajor> MatrixXr;
  typedef Matrix<RealScalar, Dynamic, 1> VectorType;
  typedef Array<RealScalar, Dynamic, 1> ArrayXr;
  typedef Array<Index,1,Dynamic> ArrayXi;
  typedef Ref<ArrayXr> ArrayRef;
  typedef Ref<ArrayXi> IndicesRef;

  /** \brief Default Constructor.
   *
   * The default constructor is useful in cases in which the user intends to
   * perform decompositions via BDCSVD::compute(const MatrixType&).
   */
  BDCSVD() : m_algoswap(16), m_isTranspose(false), m_compU(false), m_compV(false), m_numIters(0)
  {}


  /** \brief Default Constructor with memory preallocation
   *
   * Like the default constructor but with preallocation of the internal data
   * according to the specified problem size.
   * \sa BDCSVD()
   */
  BDCSVD(Index rows, Index cols, unsigned int computationOptions = 0)
    : m_algoswap(16), m_numIters(0)
  {
    allocate(rows, cols, computationOptions);
  }

  /** \brief Constructor performing the decomposition of given matrix.
   *
   * \param matrix the matrix to decompose
   * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
   *                           By default, none is computed. This is a bit - field, the possible bits are #ComputeFullU, #ComputeThinU, 
   *                           #ComputeFullV, #ComputeThinV.
   *
   * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
   * available with the (non - default) FullPivHouseholderQR preconditioner.
   */
  BDCSVD(const MatrixType& matrix, unsigned int computationOptions = 0)
    : m_algoswap(16), m_numIters(0)
  {
    compute(matrix, computationOptions);
  }

  ~BDCSVD() 
  {
  }
  
  /** \brief Method performing the decomposition of given matrix using custom options.
   *
   * \param matrix the matrix to decompose
   * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
   *                           By default, none is computed. This is a bit - field, the possible bits are #ComputeFullU, #ComputeThinU, 
   *                           #ComputeFullV, #ComputeThinV.
   *
   * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
   * available with the (non - default) FullPivHouseholderQR preconditioner.
   */
  BDCSVD& compute(const MatrixType& matrix, unsigned int computationOptions);

  /** \brief Method performing the decomposition of given matrix using current options.
   *
   * \param matrix the matrix to decompose
   *
   * This method uses the current \a computationOptions, as already passed to the constructor or to compute(const MatrixType&, unsigned int).
   */
  BDCSVD& compute(const MatrixType& matrix)
  {
    return compute(matrix, this->m_computationOptions);
  }

  void setSwitchSize(int s) 
  {
    eigen_assert(s>3 && "BDCSVD the size of the algo switch has to be greater than 3");
    m_algoswap = s;
  }
 
private:
  void allocate(Index rows, Index cols, unsigned int computationOptions);
  void divide(Index firstCol, Index lastCol, Index firstRowW, Index firstColW, Index shift);
  void computeSVDofM(Index firstCol, Index n, MatrixXr& U, VectorType& singVals, MatrixXr& V);
  void computeSingVals(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef& perm, VectorType& singVals, ArrayRef shifts, ArrayRef mus);
  void perturbCol0(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef& perm, const VectorType& singVals, const ArrayRef& shifts, const ArrayRef& mus, ArrayRef zhat);
  void computeSingVecs(const ArrayRef& zhat, const ArrayRef& diag, const IndicesRef& perm, const VectorType& singVals, const ArrayRef& shifts, const ArrayRef& mus, MatrixXr& U, MatrixXr& V);
  void deflation43(Index firstCol, Index shift, Index i, Index size);
  void deflation44(Index firstColu , Index firstColm, Index firstRowW, Index firstColW, Index i, Index j, Index size);
  void deflation(Index firstCol, Index lastCol, Index k, Index firstRowW, Index firstColW, Index shift);
  template<typename HouseholderU, typename HouseholderV, typename NaiveU, typename NaiveV>
  void copyUV(const HouseholderU &householderU, const HouseholderV &householderV, const NaiveU &naiveU, const NaiveV &naivev);
  void structured_update(Block<MatrixXr,Dynamic,Dynamic> A, const MatrixXr &B, Index n1);
  static RealScalar secularEq(RealScalar x, const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const ArrayRef& diagShifted, RealScalar shift);

protected:
  MatrixXr m_naiveU, m_naiveV;
  MatrixXr m_computed;
  Index m_nRec;
  ArrayXr m_workspace;
  ArrayXi m_workspaceI;
  int m_algoswap;
  bool m_isTranspose, m_compU, m_compV;
  
  using Base::m_singularValues;
  using Base::m_diagSize;
  using Base::m_computeFullU;
  using Base::m_computeFullV;
  using Base::m_computeThinU;
  using Base::m_computeThinV;
  using Base::m_matrixU;
  using Base::m_matrixV;
  using Base::m_info;
  using Base::m_isInitialized;
  using Base::m_nonzeroSingularValues;

public:  
  int m_numIters;
}; //end class BDCSVD


// Method to allocate and initialize matrix and attributes
template<typename MatrixType>
void BDCSVD<MatrixType>::allocate(Eigen::Index rows, Eigen::Index cols, unsigned int computationOptions)
{
  m_isTranspose = (cols > rows);

  if (Base::allocate(rows, cols, computationOptions))
    return;
  
  m_computed = MatrixXr::Zero(m_diagSize + 1, m_diagSize );
  m_compU = computeV();
  m_compV = computeU();
  if (m_isTranspose)
    std::swap(m_compU, m_compV);
  
  if (m_compU) m_naiveU = MatrixXr::Zero(m_diagSize + 1, m_diagSize + 1 );
  else         m_naiveU = MatrixXr::Zero(2, m_diagSize + 1 );
  
  if (m_compV) m_naiveV = MatrixXr::Zero(m_diagSize, m_diagSize);
  
  m_workspace.resize((m_diagSize+1)*(m_diagSize+1)*3);
  m_workspaceI.resize(3*m_diagSize);
}// end allocate

template<typename MatrixType>
BDCSVD<MatrixType>& BDCSVD<MatrixType>::compute(const MatrixType& matrix, unsigned int computationOptions) 
{
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "\n\n\n======================================================================================================================\n\n\n";
#endif
  allocate(matrix.rows(), matrix.cols(), computationOptions);
  using std::abs;

  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  
  //**** step -1 - If the problem is too small, directly falls back to JacobiSVD and return
  if(matrix.cols() < m_algoswap)
  {
    // FIXME this line involves temporaries
    JacobiSVD<MatrixType> jsvd(matrix,computationOptions);
    m_isInitialized = true;
    m_info = jsvd.info();
    if (m_info == Success || m_info == NoConvergence) {
      if(computeU()) m_matrixU = jsvd.matrixU();
      if(computeV()) m_matrixV = jsvd.matrixV();
      m_singularValues = jsvd.singularValues();
      m_nonzeroSingularValues = jsvd.nonzeroSingularValues();
    }
    return *this;
  }
  
  //**** step 0 - Copy the input matrix and apply scaling to reduce over/under-flows
  RealScalar scale = matrix.cwiseAbs().template maxCoeff<PropagateNaN>();
  if (!(numext::isfinite)(scale)) {
    m_isInitialized = true;
    m_info = InvalidInput;
    return *this;
  }

  if(scale==Literal(0)) scale = Literal(1);
  MatrixX copy;
  if (m_isTranspose) copy = matrix.adjoint()/scale;
  else               copy = matrix/scale;
  
  //**** step 1 - Bidiagonalization
  // FIXME this line involves temporaries
  internal::UpperBidiagonalization<MatrixX> bid(copy);

  //**** step 2 - Divide & Conquer
  m_naiveU.setZero();
  m_naiveV.setZero();
  // FIXME this line involves a temporary matrix
  m_computed.topRows(m_diagSize) = bid.bidiagonal().toDenseMatrix().transpose();
  m_computed.template bottomRows<1>().setZero();
  divide(0, m_diagSize - 1, 0, 0, 0);
  if (m_info != Success && m_info != NoConvergence) {
    m_isInitialized = true;
    return *this;
  }
    
  //**** step 3 - Copy singular values and vectors
  for (int i=0; i<m_diagSize; i++)
  {
    RealScalar a = abs(m_computed.coeff(i, i));
    m_singularValues.coeffRef(i) = a * scale;
    if (a<considerZero)
    {
      m_nonzeroSingularValues = i;
      m_singularValues.tail(m_diagSize - i - 1).setZero();
      break;
    }
    else if (i == m_diagSize - 1)
    {
      m_nonzeroSingularValues = i + 1;
      break;
    }
  }

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
//   std::cout << "m_naiveU\n" << m_naiveU << "\n\n";
//   std::cout << "m_naiveV\n" << m_naiveV << "\n\n";
#endif
  if(m_isTranspose) copyUV(bid.householderV(), bid.householderU(), m_naiveV, m_naiveU);
  else              copyUV(bid.householderU(), bid.householderV(), m_naiveU, m_naiveV);

  m_isInitialized = true;
  return *this;
}// end compute


template<typename MatrixType>
template<typename HouseholderU, typename HouseholderV, typename NaiveU, typename NaiveV>
void BDCSVD<MatrixType>::copyUV(const HouseholderU &householderU, const HouseholderV &householderV, const NaiveU &naiveU, const NaiveV &naiveV)
{
  // Note exchange of U and V: m_matrixU is set from m_naiveV and vice versa
  if (computeU())
  {
    Index Ucols = m_computeThinU ? m_diagSize : householderU.cols();
    m_matrixU = MatrixX::Identity(householderU.cols(), Ucols);
    m_matrixU.topLeftCorner(m_diagSize, m_diagSize) = naiveV.template cast<Scalar>().topLeftCorner(m_diagSize, m_diagSize);
    householderU.applyThisOnTheLeft(m_matrixU); // FIXME this line involves a temporary buffer
  }
  if (computeV())
  {
    Index Vcols = m_computeThinV ? m_diagSize : householderV.cols();
    m_matrixV = MatrixX::Identity(householderV.cols(), Vcols);
    m_matrixV.topLeftCorner(m_diagSize, m_diagSize) = naiveU.template cast<Scalar>().topLeftCorner(m_diagSize, m_diagSize);
    householderV.applyThisOnTheLeft(m_matrixV); // FIXME this line involves a temporary buffer
  }
}

/** \internal
  * Performs A = A * B exploiting the special structure of the matrix A. Splitting A as:
  *  A = [A1]
  *      [A2]
  * such that A1.rows()==n1, then we assume that at least half of the columns of A1 and A2 are zeros.
  * We can thus pack them prior to the the matrix product. However, this is only worth the effort if the matrix is large
  * enough.
  */
template<typename MatrixType>
void BDCSVD<MatrixType>::structured_update(Block<MatrixXr,Dynamic,Dynamic> A, const MatrixXr &B, Index n1)
{
  Index n = A.rows();
  if(n>100)
  {
    // If the matrices are large enough, let's exploit the sparse structure of A by
    // splitting it in half (wrt n1), and packing the non-zero columns.
    Index n2 = n - n1;
    Map<MatrixXr> A1(m_workspace.data()      , n1, n);
    Map<MatrixXr> A2(m_workspace.data()+ n1*n, n2, n);
    Map<MatrixXr> B1(m_workspace.data()+  n*n, n,  n);
    Map<MatrixXr> B2(m_workspace.data()+2*n*n, n,  n);
    Index k1=0, k2=0;
    for(Index j=0; j<n; ++j)
    {
      if( (A.col(j).head(n1).array()!=Literal(0)).any() )
      {
        A1.col(k1) = A.col(j).head(n1);
        B1.row(k1) = B.row(j);
        ++k1;
      }
      if( (A.col(j).tail(n2).array()!=Literal(0)).any() )
      {
        A2.col(k2) = A.col(j).tail(n2);
        B2.row(k2) = B.row(j);
        ++k2;
      }
    }
  
    A.topRows(n1).noalias()    = A1.leftCols(k1) * B1.topRows(k1);
    A.bottomRows(n2).noalias() = A2.leftCols(k2) * B2.topRows(k2);
  }
  else
  {
    Map<MatrixXr,Aligned> tmp(m_workspace.data(),n,n);
    tmp.noalias() = A*B;
    A = tmp;
  }
}

// The divide algorithm is done "in place", we are always working on subsets of the same matrix. The divide methods takes as argument the 
// place of the submatrix we are currently working on.

//@param firstCol : The Index of the first column of the submatrix of m_computed and for m_naiveU;
//@param lastCol : The Index of the last column of the submatrix of m_computed and for m_naiveU; 
// lastCol + 1 - firstCol is the size of the submatrix.
//@param firstRowW : The Index of the first row of the matrix W that we are to change. (see the reference paper section 1 for more information on W)
//@param firstRowW : Same as firstRowW with the column.
//@param shift : Each time one takes the left submatrix, one must add 1 to the shift. Why? Because! We actually want the last column of the U submatrix 
// to become the first column (*coeff) and to shift all the other columns to the right. There are more details on the reference paper.
template<typename MatrixType>
void BDCSVD<MatrixType>::divide(Eigen::Index firstCol, Eigen::Index lastCol, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index shift)
{
  // requires rows = cols + 1;
  using std::pow;
  using std::sqrt;
  using std::abs;
  const Index n = lastCol - firstCol + 1;
  const Index k = n/2;
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar alphaK;
  RealScalar betaK; 
  RealScalar r0; 
  RealScalar lambda, phi, c0, s0;
  VectorType l, f;
  // We use the other algorithm which is more efficient for small 
  // matrices.
  if (n < m_algoswap)
  {
    // FIXME this line involves temporaries
    JacobiSVD<MatrixXr> b(m_computed.block(firstCol, firstCol, n + 1, n), ComputeFullU | (m_compV ? ComputeFullV : 0));
    m_info = b.info();
    if (m_info != Success && m_info != NoConvergence) return;
    if (m_compU)
      m_naiveU.block(firstCol, firstCol, n + 1, n + 1).real() = b.matrixU();
    else 
    {
      m_naiveU.row(0).segment(firstCol, n + 1).real() = b.matrixU().row(0);
      m_naiveU.row(1).segment(firstCol, n + 1).real() = b.matrixU().row(n);
    }
    if (m_compV) m_naiveV.block(firstRowW, firstColW, n, n).real() = b.matrixV();
    m_computed.block(firstCol + shift, firstCol + shift, n + 1, n).setZero();
    m_computed.diagonal().segment(firstCol + shift, n) = b.singularValues().head(n);
    return;
  }
  // We use the divide and conquer algorithm
  alphaK =  m_computed(firstCol + k, firstCol + k);
  betaK = m_computed(firstCol + k + 1, firstCol + k);
  // The divide must be done in that order in order to have good results. Divide change the data inside the submatrices
  // and the divide of the right submatrice reads one column of the left submatrice. That's why we need to treat the 
  // right submatrix before the left one. 
  divide(k + 1 + firstCol, lastCol, k + 1 + firstRowW, k + 1 + firstColW, shift);
  if (m_info != Success && m_info != NoConvergence) return;
  divide(firstCol, k - 1 + firstCol, firstRowW, firstColW + 1, shift + 1);
  if (m_info != Success && m_info != NoConvergence) return;

  if (m_compU)
  {
    lambda = m_naiveU(firstCol + k, firstCol + k);
    phi = m_naiveU(firstCol + k + 1, lastCol + 1);
  } 
  else 
  {
    lambda = m_naiveU(1, firstCol + k);
    phi = m_naiveU(0, lastCol + 1);
  }
  r0 = sqrt((abs(alphaK * lambda) * abs(alphaK * lambda)) + abs(betaK * phi) * abs(betaK * phi));
  if (m_compU)
  {
    l = m_naiveU.row(firstCol + k).segment(firstCol, k);
    f = m_naiveU.row(firstCol + k + 1).segment(firstCol + k + 1, n - k - 1);
  } 
  else 
  {
    l = m_naiveU.row(1).segment(firstCol, k);
    f = m_naiveU.row(0).segment(firstCol + k + 1, n - k - 1);
  }
  if (m_compV) m_naiveV(firstRowW+k, firstColW) = Literal(1);
  if (r0<considerZero)
  {
    c0 = Literal(1);
    s0 = Literal(0);
  }
  else
  {
    c0 = alphaK * lambda / r0;
    s0 = betaK * phi / r0;
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  if (m_compU)
  {
    MatrixXr q1 (m_naiveU.col(firstCol + k).segment(firstCol, k + 1));     
    // we shiftW Q1 to the right
    for (Index i = firstCol + k - 1; i >= firstCol; i--) 
      m_naiveU.col(i + 1).segment(firstCol, k + 1) = m_naiveU.col(i).segment(firstCol, k + 1);
    // we shift q1 at the left with a factor c0
    m_naiveU.col(firstCol).segment( firstCol, k + 1) = (q1 * c0);
    // last column = q1 * - s0
    m_naiveU.col(lastCol + 1).segment(firstCol, k + 1) = (q1 * ( - s0));
    // first column = q2 * s0
    m_naiveU.col(firstCol).segment(firstCol + k + 1, n - k) = m_naiveU.col(lastCol + 1).segment(firstCol + k + 1, n - k) * s0; 
    // q2 *= c0
    m_naiveU.col(lastCol + 1).segment(firstCol + k + 1, n - k) *= c0;
  } 
  else 
  {
    RealScalar q1 = m_naiveU(0, firstCol + k);
    // we shift Q1 to the right
    for (Index i = firstCol + k - 1; i >= firstCol; i--) 
      m_naiveU(0, i + 1) = m_naiveU(0, i);
    // we shift q1 at the left with a factor c0
    m_naiveU(0, firstCol) = (q1 * c0);
    // last column = q1 * - s0
    m_naiveU(0, lastCol + 1) = (q1 * ( - s0));
    // first column = q2 * s0
    m_naiveU(1, firstCol) = m_naiveU(1, lastCol + 1) *s0; 
    // q2 *= c0
    m_naiveU(1, lastCol + 1) *= c0;
    m_naiveU.row(1).segment(firstCol + 1, k).setZero();
    m_naiveU.row(0).segment(firstCol + k + 1, n - k - 1).setZero();
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  m_computed(firstCol + shift, firstCol + shift) = r0;
  m_computed.col(firstCol + shift).segment(firstCol + shift + 1, k) = alphaK * l.transpose().real();
  m_computed.col(firstCol + shift).segment(firstCol + shift + k + 1, n - k - 1) = betaK * f.transpose().real();

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  ArrayXr tmp1 = (m_computed.block(firstCol+shift, firstCol+shift, n, n)).jacobiSvd().singularValues();
#endif
  // Second part: try to deflate singular values in combined matrix
  deflation(firstCol, lastCol, k, firstRowW, firstColW, shift);
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  ArrayXr tmp2 = (m_computed.block(firstCol+shift, firstCol+shift, n, n)).jacobiSvd().singularValues();
  std::cout << "\n\nj1 = " << tmp1.transpose().format(bdcsvdfmt) << "\n";
  std::cout << "j2 = " << tmp2.transpose().format(bdcsvdfmt) << "\n\n";
  std::cout << "err:      " << ((tmp1-tmp2).abs()>1e-12*tmp2.abs()).transpose() << "\n";
  static int count = 0;
  std::cout << "# " << ++count << "\n\n";
  assert((tmp1-tmp2).matrix().norm() < 1e-14*tmp2.matrix().norm());
//   assert(count<681);
//   assert(((tmp1-tmp2).abs()<1e-13*tmp2.abs()).all());
#endif
  
  // Third part: compute SVD of combined matrix
  MatrixXr UofSVD, VofSVD;
  VectorType singVals;
  computeSVDofM(firstCol + shift, n, UofSVD, singVals, VofSVD);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(UofSVD.allFinite());
  assert(VofSVD.allFinite());
#endif
  
  if (m_compU)
    structured_update(m_naiveU.block(firstCol, firstCol, n + 1, n + 1), UofSVD, (n+2)/2);
  else
  {
    Map<Matrix<RealScalar,2,Dynamic>,Aligned> tmp(m_workspace.data(),2,n+1);
    tmp.noalias() = m_naiveU.middleCols(firstCol, n+1) * UofSVD;
    m_naiveU.middleCols(firstCol, n + 1) = tmp;
  }
  
  if (m_compV)  structured_update(m_naiveV.block(firstRowW, firstColW, n, n), VofSVD, (n+1)/2);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  m_computed.block(firstCol + shift, firstCol + shift, n, n).setZero();
  m_computed.block(firstCol + shift, firstCol + shift, n, n).diagonal() = singVals;
}// end divide

// Compute SVD of m_computed.block(firstCol, firstCol, n + 1, n); this block only has non-zeros in
// the first column and on the diagonal and has undergone deflation, so diagonal is in increasing
// order except for possibly the (0,0) entry. The computed SVD is stored U, singVals and V, except
// that if m_compV is false, then V is not computed. Singular values are sorted in decreasing order.
//
// TODO Opportunities for optimization: better root finding algo, better stopping criterion, better
// handling of round-off errors, be consistent in ordering
// For instance, to solve the secular equation using FMM, see http://www.stat.uchicago.edu/~lekheng/courses/302/classics/greengard-rokhlin.pdf
template <typename MatrixType>
void BDCSVD<MatrixType>::computeSVDofM(Eigen::Index firstCol, Eigen::Index n, MatrixXr& U, VectorType& singVals, MatrixXr& V)
{
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  using std::abs;
  ArrayRef col0 = m_computed.col(firstCol).segment(firstCol, n);
  m_workspace.head(n) =  m_computed.block(firstCol, firstCol, n, n).diagonal();
  ArrayRef diag = m_workspace.head(n);
  diag(0) = Literal(0);

  // Allocate space for singular values and vectors
  singVals.resize(n);
  U.resize(n+1, n+1);
  if (m_compV) V.resize(n, n);

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  if (col0.hasNaN() || diag.hasNaN())
    std::cout << "\n\nHAS NAN\n\n";
#endif
  
  // Many singular values might have been deflated, the zero ones have been moved to the end,
  // but others are interleaved and we must ignore them at this stage.
  // To this end, let's compute a permutation skipping them:
  Index actual_n = n;
  while(actual_n>1 && diag(actual_n-1)==Literal(0)) {--actual_n; eigen_internal_assert(col0(actual_n)==Literal(0)); }
  Index m = 0; // size of the deflated problem
  for(Index k=0;k<actual_n;++k)
    if(abs(col0(k))>considerZero)
      m_workspaceI(m++) = k;
  Map<ArrayXi> perm(m_workspaceI.data(),m);
  
  Map<ArrayXr> shifts(m_workspace.data()+1*n, n);
  Map<ArrayXr> mus(m_workspace.data()+2*n, n);
  Map<ArrayXr> zhat(m_workspace.data()+3*n, n);

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "computeSVDofM using:\n";
  std::cout << "  z: " << col0.transpose() << "\n";
  std::cout << "  d: " << diag.transpose() << "\n";
#endif
  
  // Compute singVals, shifts, and mus
  computeSingVals(col0, diag, perm, singVals, shifts, mus);
  
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "  j:        " << (m_computed.block(firstCol, firstCol, n, n)).jacobiSvd().singularValues().transpose().reverse() << "\n\n";
  std::cout << "  sing-val: " << singVals.transpose() << "\n";
  std::cout << "  mu:       " << mus.transpose() << "\n";
  std::cout << "  shift:    " << shifts.transpose() << "\n";
  
  {
    std::cout << "\n\n    mus:    " << mus.head(actual_n).transpose() << "\n\n";
    std::cout << "    check1 (expect0) : " << ((singVals.array()-(shifts+mus)) / singVals.array()).head(actual_n).transpose() << "\n\n";
    assert((((singVals.array()-(shifts+mus)) / singVals.array()).head(actual_n) >= 0).all());
    std::cout << "    check2 (>0)      : " << ((singVals.array()-diag) / singVals.array()).head(actual_n).transpose() << "\n\n";
    assert((((singVals.array()-diag) / singVals.array()).head(actual_n) >= 0).all());
  }
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(singVals.allFinite());
  assert(mus.allFinite());
  assert(shifts.allFinite());
#endif
  
  // Compute zhat
  perturbCol0(col0, diag, perm, singVals, shifts, mus, zhat);
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "  zhat: " << zhat.transpose() << "\n";
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(zhat.allFinite());
#endif
  
  computeSingVecs(zhat, diag, perm, singVals, shifts, mus, U, V);
  
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "U^T U: " << (U.transpose() * U - MatrixXr(MatrixXr::Identity(U.cols(),U.cols()))).norm() << "\n";
  std::cout << "V^T V: " << (V.transpose() * V - MatrixXr(MatrixXr::Identity(V.cols(),V.cols()))).norm() << "\n";
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
  assert(U.allFinite());
  assert(V.allFinite());
//   assert((U.transpose() * U - MatrixXr(MatrixXr::Identity(U.cols(),U.cols()))).norm() < 100*NumTraits<RealScalar>::epsilon() * n);
//   assert((V.transpose() * V - MatrixXr(MatrixXr::Identity(V.cols(),V.cols()))).norm() < 100*NumTraits<RealScalar>::epsilon() * n);
#endif
  
  // Because of deflation, the singular values might not be completely sorted.
  // Fortunately, reordering them is a O(n) problem
  for(Index i=0; i<actual_n-1; ++i)
  {
    if(singVals(i)>singVals(i+1))
    {
      using std::swap;
      swap(singVals(i),singVals(i+1));
      U.col(i).swap(U.col(i+1));
      if(m_compV) V.col(i).swap(V.col(i+1));
    }
  }

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  {
    bool singular_values_sorted = (((singVals.segment(1,actual_n-1)-singVals.head(actual_n-1))).array() >= 0).all();
    if(!singular_values_sorted)
      std::cout << "Singular values are not sorted: " << singVals.segment(1,actual_n).transpose() << "\n";
    assert(singular_values_sorted);
  }
#endif
  
  // Reverse order so that singular values in increased order
  // Because of deflation, the zeros singular-values are already at the end
  singVals.head(actual_n).reverseInPlace();
  U.leftCols(actual_n).rowwise().reverseInPlace();
  if (m_compV) V.leftCols(actual_n).rowwise().reverseInPlace();
  
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  JacobiSVD<MatrixXr> jsvd(m_computed.block(firstCol, firstCol, n, n) );
  std::cout << "  * j:        " << jsvd.singularValues().transpose() << "\n\n";
  std::cout << "  * sing-val: " << singVals.transpose() << "\n";
//   std::cout << "  * err:      " << ((jsvd.singularValues()-singVals)>1e-13*singVals.norm()).transpose() << "\n";
#endif
}

template <typename MatrixType>
typename BDCSVD<MatrixType>::RealScalar BDCSVD<MatrixType>::secularEq(RealScalar mu, const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const ArrayRef& diagShifted, RealScalar shift)
{
  Index m = perm.size();
  RealScalar res = Literal(1);
  for(Index i=0; i<m; ++i)
  {
    Index j = perm(i);
    // The following expression could be rewritten to involve only a single division,
    // but this would make the expression more sensitive to overflow.
    res += (col0(j) / (diagShifted(j) - mu)) * (col0(j) / (diag(j) + shift + mu));
  }
  return res;

}

template <typename MatrixType>
void BDCSVD<MatrixType>::computeSingVals(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm,
                                         VectorType& singVals, ArrayRef shifts, ArrayRef mus)
{
  using std::abs;
  using std::swap;
  using std::sqrt;

  Index n = col0.size();
  Index actual_n = n;
  // Note that here actual_n is computed based on col0(i)==0 instead of diag(i)==0 as above
  // because 1) we have diag(i)==0 => col0(i)==0 and 2) if col0(i)==0, then diag(i) is already a singular value.
  while(actual_n>1 && col0(actual_n-1)==Literal(0)) --actual_n;

  for (Index k = 0; k < n; ++k)
  {
    if (col0(k) == Literal(0) || actual_n==1)
    {
      // if col0(k) == 0, then entry is deflated, so singular value is on diagonal
      // if actual_n==1, then the deflated problem is already diagonalized
      singVals(k) = k==0 ? col0(0) : diag(k);
      mus(k) = Literal(0);
      shifts(k) = k==0 ? col0(0) : diag(k);
      continue;
    } 

    // otherwise, use secular equation to find singular value
    RealScalar left = diag(k);
    RealScalar right; // was: = (k != actual_n-1) ? diag(k+1) : (diag(actual_n-1) + col0.matrix().norm());
    if(k==actual_n-1)
      right = (diag(actual_n-1) + col0.matrix().norm());
    else
    {
      // Skip deflated singular values,
      // recall that at this stage we assume that z[j]!=0 and all entries for which z[j]==0 have been put aside.
      // This should be equivalent to using perm[]
      Index l = k+1;
      while(col0(l)==Literal(0)) { ++l; eigen_internal_assert(l<actual_n); }
      right = diag(l);
    }

    // first decide whether it's closer to the left end or the right end
    RealScalar mid = left + (right-left) / Literal(2);
    RealScalar fMid = secularEq(mid, col0, diag, perm, diag, Literal(0));
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
    std::cout << "right-left = " << right-left << "\n";
//     std::cout << "fMid = " << fMid << " " << secularEq(mid-left, col0, diag, perm, ArrayXr(diag-left), left)
//                            << " " << secularEq(mid-right, col0, diag, perm, ArrayXr(diag-right), right)   << "\n";
    std::cout << "     = " << secularEq(left+RealScalar(0.000001)*(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.1)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.2)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.3)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.4)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.49)    *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.5)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.51)    *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.6)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.7)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.8)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.9)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.999999)*(right-left), col0, diag, perm, diag, 0) << "\n";
#endif
    RealScalar shift = (k == actual_n-1 || fMid > Literal(0)) ? left : right;
    
    // measure everything relative to shift
    Map<ArrayXr> diagShifted(m_workspace.data()+4*n, n);
    diagShifted = diag - shift;

    if(k!=actual_n-1)
    {
      // check that after the shift, f(mid) is still negative:
      RealScalar midShifted = (right - left) / RealScalar(2);
      if(shift==right)
        midShifted = -midShifted;
      RealScalar fMidShifted = secularEq(midShifted, col0, diag, perm, diagShifted, shift);
      if(fMidShifted>0)
      {
        // fMid was erroneous, fix it:
        shift =  fMidShifted > Literal(0) ? left : right;
        diagShifted = diag - shift;
      }
    }
    
    // initial guess
    RealScalar muPrev, muCur;
    if (shift == left)
    {
      muPrev = (right - left) * RealScalar(0.1);
      if (k == actual_n-1) muCur = right - left;
      else                 muCur = (right - left) * RealScalar(0.5);
    }
    else
    {
      muPrev = -(right - left) * RealScalar(0.1);
      muCur = -(right - left) * RealScalar(0.5);
    }

    RealScalar fPrev = secularEq(muPrev, col0, diag, perm, diagShifted, shift);
    RealScalar fCur = secularEq(muCur, col0, diag, perm, diagShifted, shift);
    if (abs(fPrev) < abs(fCur))
    {
      swap(fPrev, fCur);
      swap(muPrev, muCur);
    }

    // rational interpolation: fit a function of the form a / mu + b through the two previous
    // iterates and use its zero to compute the next iterate
    bool useBisection = fPrev*fCur>Literal(0);
    while (fCur!=Literal(0) && abs(muCur - muPrev) > Literal(8) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(abs(muCur), abs(muPrev)) && abs(fCur - fPrev)>NumTraits<RealScalar>::epsilon() && !useBisection)
    {
      ++m_numIters;

      // Find a and b such that the function f(mu) = a / mu + b matches the current and previous samples.
      RealScalar a = (fCur - fPrev) / (Literal(1)/muCur - Literal(1)/muPrev);
      RealScalar b = fCur - a / muCur;
      // And find mu such that f(mu)==0:
      RealScalar muZero = -a/b;
      RealScalar fZero = secularEq(muZero, col0, diag, perm, diagShifted, shift);

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      assert((numext::isfinite)(fZero));
#endif
      
      muPrev = muCur;
      fPrev = fCur;
      muCur = muZero;
      fCur = fZero;
      
      if (shift == left  && (muCur < Literal(0) || muCur > right - left)) useBisection = true;
      if (shift == right && (muCur < -(right - left) || muCur > Literal(0))) useBisection = true;
      if (abs(fCur)>abs(fPrev)) useBisection = true;
    }

    // fall back on bisection method if rational interpolation did not work
    if (useBisection)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "useBisection for k = " << k << ", actual_n = " << actual_n << "\n";
#endif
      RealScalar leftShifted, rightShifted;
      if (shift == left)
      {
        // to avoid overflow, we must have mu > max(real_min, |z(k)|/sqrt(real_max)),
        // the factor 2 is to be more conservative
        leftShifted = numext::maxi<RealScalar>( (std::numeric_limits<RealScalar>::min)(), Literal(2) * abs(col0(k)) / sqrt((std::numeric_limits<RealScalar>::max)()) );

        // check that we did it right:
        eigen_internal_assert( (numext::isfinite)( (col0(k)/leftShifted)*(col0(k)/(diag(k)+shift+leftShifted)) ) );
        // I don't understand why the case k==0 would be special there:
        // if (k == 0) rightShifted = right - left; else
        rightShifted = (k==actual_n-1) ? right : ((right - left) * RealScalar(0.51)); // theoretically we can take 0.5, but let's be safe
      }
      else
      {
        leftShifted = -(right - left) * RealScalar(0.51);
        if(k+1<n)
          rightShifted = -numext::maxi<RealScalar>( (std::numeric_limits<RealScalar>::min)(), abs(col0(k+1)) / sqrt((std::numeric_limits<RealScalar>::max)()) );
        else
          rightShifted = -(std::numeric_limits<RealScalar>::min)();
      }

      RealScalar fLeft = secularEq(leftShifted, col0, diag, perm, diagShifted, shift);
      eigen_internal_assert(fLeft<Literal(0));

#if defined EIGEN_INTERNAL_DEBUGGING || defined EIGEN_BDCSVD_SANITY_CHECKS
      RealScalar fRight = secularEq(rightShifted, col0, diag, perm, diagShifted, shift);
#endif

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      if(!(numext::isfinite)(fLeft))
        std::cout << "f(" << leftShifted << ") =" << fLeft << " ; " << left << " " << shift << " " << right << "\n";
      assert((numext::isfinite)(fLeft));

      if(!(numext::isfinite)(fRight))
        std::cout << "f(" << rightShifted << ") =" << fRight << " ; " << left << " " << shift << " " << right << "\n";
      // assert((numext::isfinite)(fRight));
#endif
    
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      if(!(fLeft * fRight<0))
      {
        std::cout << "f(leftShifted) using  leftShifted=" << leftShifted << " ;  diagShifted(1:10):" << diagShifted.head(10).transpose()  << "\n ; "
                  << "left==shift=" << bool(left==shift) << " ; left-shift = " << (left-shift) << "\n";
        std::cout << "k=" << k << ", " <<  fLeft << " * " << fRight << " == " << fLeft * fRight << "  ;  "
                  << "[" << left << " .. " << right << "] -> [" << leftShifted << " " << rightShifted << "], shift=" << shift
                  << " ,  f(right)=" << secularEq(0,     col0, diag, perm, diagShifted, shift)
                           << " == " << secularEq(right, col0, diag, perm, diag, 0) << " == " << fRight << "\n";
      }
#endif
      eigen_internal_assert(fLeft * fRight < Literal(0));

      if(fLeft<Literal(0))
      {
        while (rightShifted - leftShifted > Literal(2) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(abs(leftShifted), abs(rightShifted)))
        {
          RealScalar midShifted = (leftShifted + rightShifted) / Literal(2);
          fMid = secularEq(midShifted, col0, diag, perm, diagShifted, shift);
          eigen_internal_assert((numext::isfinite)(fMid));

          if (fLeft * fMid < Literal(0))
          {
            rightShifted = midShifted;
          }
          else
          {
            leftShifted = midShifted;
            fLeft = fMid;
          }
        }
        muCur = (leftShifted + rightShifted) / Literal(2);
      }
      else 
      {
        // We have a problem as shifting on the left or right give either a positive or negative value
        // at the middle of [left,right]...
        // Instead fo abbording or entering an infinite loop,
        // let's just use the middle as the estimated zero-crossing:
        muCur = (right - left) * RealScalar(0.5);
        if(shift == right)
          muCur = -muCur;
      }
    }
      
    singVals[k] = shift + muCur;
    shifts[k] = shift;
    mus[k] = muCur;

#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
    if(k+1<n)
      std::cout << "found " << singVals[k] << " == " << shift << " + " << muCur << " from " << diag(k) << " .. "  << diag(k+1) << "\n";
#endif
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
    assert(k==0 || singVals[k]>=singVals[k-1]);
    assert(singVals[k]>=diag(k));
#endif

    // perturb singular value slightly if it equals diagonal entry to avoid division by zero later
    // (deflation is supposed to avoid this from happening)
    // - this does no seem to be necessary anymore -
//     if (singVals[k] == left) singVals[k] *= 1 + NumTraits<RealScalar>::epsilon();
//     if (singVals[k] == right) singVals[k] *= 1 - NumTraits<RealScalar>::epsilon();
  }
}


// zhat is perturbation of col0 for which singular vectors can be computed stably (see Section 3.1)
template <typename MatrixType>
void BDCSVD<MatrixType>::perturbCol0
   (const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const VectorType& singVals,
    const ArrayRef& shifts, const ArrayRef& mus, ArrayRef zhat)
{
  using std::sqrt;
  Index n = col0.size();
  Index m = perm.size();
  if(m==0)
  {
    zhat.setZero();
    return;
  }
  Index lastIdx = perm(m-1);
  // The offset permits to skip deflated entries while computing zhat
  for (Index k = 0; k < n; ++k)
  {
    if (col0(k) == Literal(0)) // deflated
      zhat(k) = Literal(0);
    else
    {
      // see equation (3.6)
      RealScalar dk = diag(k);
      RealScalar prod = (singVals(lastIdx) + dk) * (mus(lastIdx) + (shifts(lastIdx) - dk));
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      if(prod<0) {
        std::cout << "k = " << k << " ;  z(k)=" << col0(k) << ", diag(k)=" << dk << "\n";
        std::cout << "prod = " << "(" << singVals(lastIdx) << " + " << dk << ") * (" << mus(lastIdx) << " + (" << shifts(lastIdx) << " - " << dk << "))" << "\n";
        std::cout << "     = " << singVals(lastIdx) + dk << " * " << mus(lastIdx) + (shifts(lastIdx) - dk) <<  "\n";
      }
      assert(prod>=0);
#endif

      for(Index l = 0; l<m; ++l)
      {
        Index i = perm(l);
        if(i!=k)
        {
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          if(i>=k && (l==0 || l-1>=m))
          {
            std::cout << "Error in perturbCol0\n";
            std::cout << "  " << k << "/" << n << " "  << l << "/" << m << " " << i << "/" << n << " ; " << col0(k) << " " << diag(k) << " "  <<  "\n";
            std::cout << "  " <<diag(i) << "\n";
            Index j = (i<k /*|| l==0*/) ? i : perm(l-1);
            std::cout << "  " << "j=" << j << "\n";
          }
#endif
          Index j = i<k ? i : perm(l-1);
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          if(!(dk!=Literal(0) || diag(i)!=Literal(0)))
          {
            std::cout << "k=" << k << ", i=" << i << ", l=" << l << ", perm.size()=" << perm.size() << "\n";
          }
          assert(dk!=Literal(0) || diag(i)!=Literal(0));
#endif
          prod *= ((singVals(j)+dk) / ((diag(i)+dk))) * ((mus(j)+(shifts(j)-dk)) / ((diag(i)-dk)));
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          assert(prod>=0);
#endif
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
          if(i!=k && numext::abs(((singVals(j)+dk)*(mus(j)+(shifts(j)-dk)))/((diag(i)+dk)*(diag(i)-dk)) - 1) > 0.9 )
            std::cout << "     " << ((singVals(j)+dk)*(mus(j)+(shifts(j)-dk)))/((diag(i)+dk)*(diag(i)-dk)) << " == (" << (singVals(j)+dk) << " * " << (mus(j)+(shifts(j)-dk))
                       << ") / (" << (diag(i)+dk) << " * " << (diag(i)-dk) << ")\n";
#endif
        }
      }
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "zhat(" << k << ") =  sqrt( " << prod << ")  ;  " << (singVals(lastIdx) + dk) << " * " << mus(lastIdx) + shifts(lastIdx) << " - " << dk << "\n";
#endif
      RealScalar tmp = sqrt(prod);
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      assert((numext::isfinite)(tmp));
#endif
      zhat(k) = col0(k) > Literal(0) ? RealScalar(tmp) : RealScalar(-tmp);
    }
  }
}

// compute singular vectors
template <typename MatrixType>
void BDCSVD<MatrixType>::computeSingVecs
   (const ArrayRef& zhat, const ArrayRef& diag, const IndicesRef &perm, const VectorType& singVals,
    const ArrayRef& shifts, const ArrayRef& mus, MatrixXr& U, MatrixXr& V)
{
  Index n = zhat.size();
  Index m = perm.size();
  
  for (Index k = 0; k < n; ++k)
  {
    if (zhat(k) == Literal(0))
    {
      U.col(k) = VectorType::Unit(n+1, k);
      if (m_compV) V.col(k) = VectorType::Unit(n, k);
    }
    else
    {
      U.col(k).setZero();
      for(Index l=0;l<m;++l)
      {
        Index i = perm(l);
        U(i,k) = zhat(i)/(((diag(i) - shifts(k)) - mus(k)) )/( (diag(i) + singVals[k]));
      }
      U(n,k) = Literal(0);
      U.col(k).normalize();
    
      if (m_compV)
      {
        V.col(k).setZero();
        for(Index l=1;l<m;++l)
        {
          Index i = perm(l);
          V(i,k) = diag(i) * zhat(i) / (((diag(i) - shifts(k)) - mus(k)) )/( (diag(i) + singVals[k]));
        }
        V(0,k) = Literal(-1);
        V.col(k).normalize();
      }
    }
  }
  U.col(n) = VectorType::Unit(n+1, n);
}


// page 12_13
// i >= 1, di almost null and zi non null.
// We use a rotation to zero out zi applied to the left of M
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation43(Eigen::Index firstCol, Eigen::Index shift, Eigen::Index i, Eigen::Index size)
{
  using std::abs;
  using std::sqrt;
  using std::pow;
  Index start = firstCol + shift;
  RealScalar c = m_computed(start, start);
  RealScalar s = m_computed(start+i, start);
  RealScalar r = numext::hypot(c,s);
  if (r == Literal(0))
  {
    m_computed(start+i, start+i) = Literal(0);
    return;
  }
  m_computed(start,start) = r;  
  m_computed(start+i, start) = Literal(0);
  m_computed(start+i, start+i) = Literal(0);
  
  JacobiRotation<RealScalar> J(c/r,-s/r);
  if (m_compU)  m_naiveU.middleRows(firstCol, size+1).applyOnTheRight(firstCol, firstCol+i, J);
  else          m_naiveU.applyOnTheRight(firstCol, firstCol+i, J);
}// end deflation 43


// page 13
// i,j >= 1, i!=j and |di - dj| < epsilon * norm2(M)
// We apply two rotations to have zj = 0;
// TODO deflation44 is still broken and not properly tested
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation44(Eigen::Index firstColu , Eigen::Index firstColm, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index i, Eigen::Index j, Eigen::Index size)
{
  using std::abs;
  using std::sqrt;
  using std::conj;
  using std::pow;
  RealScalar c = m_computed(firstColm+i, firstColm);
  RealScalar s = m_computed(firstColm+j, firstColm);
  RealScalar r = sqrt(numext::abs2(c) + numext::abs2(s));
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "deflation 4.4: " << i << "," << j << " -> " << c << " " << s << " " << r << " ; "
    << m_computed(firstColm + i-1, firstColm)  << " "
    << m_computed(firstColm + i, firstColm)  << " "
    << m_computed(firstColm + i+1, firstColm) << " "
    << m_computed(firstColm + i+2, firstColm) << "\n";
  std::cout << m_computed(firstColm + i-1, firstColm + i-1)  << " "
    << m_computed(firstColm + i, firstColm+i)  << " "
    << m_computed(firstColm + i+1, firstColm+i+1) << " "
    << m_computed(firstColm + i+2, firstColm+i+2) << "\n";
#endif
  if (r==Literal(0))
  {
    m_computed(firstColm + i, firstColm + i) = m_computed(firstColm + j, firstColm + j);
    return;
  }
  c/=r;
  s/=r;
  m_computed(firstColm + i, firstColm) = r;
  m_computed(firstColm + j, firstColm + j) = m_computed(firstColm + i, firstColm + i);
  m_computed(firstColm + j, firstColm) = Literal(0);

  JacobiRotation<RealScalar> J(c,-s);
  if (m_compU)  m_naiveU.middleRows(firstColu, size+1).applyOnTheRight(firstColu + i, firstColu + j, J);
  else          m_naiveU.applyOnTheRight(firstColu+i, firstColu+j, J);
  if (m_compV)  m_naiveV.middleRows(firstRowW, size).applyOnTheRight(firstColW + i, firstColW + j, J);
}// end deflation 44


// acts on block from (firstCol+shift, firstCol+shift) to (lastCol+shift, lastCol+shift) [inclusive]
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation(Eigen::Index firstCol, Eigen::Index lastCol, Eigen::Index k, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index shift)
{
  using std::sqrt;
  using std::abs;
  const Index length = lastCol + 1 - firstCol;
  
  Block<MatrixXr,Dynamic,1> col0(m_computed, firstCol+shift, firstCol+shift, length, 1);
  Diagonal<MatrixXr> fulldiag(m_computed);
  VectorBlock<Diagonal<MatrixXr>,Dynamic> diag(fulldiag, firstCol+shift, length);
  
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar maxDiag = diag.tail((std::max)(Index(1),length-1)).cwiseAbs().maxCoeff();
  RealScalar epsilon_strict = numext::maxi<RealScalar>(considerZero,NumTraits<RealScalar>::epsilon() * maxDiag);
  RealScalar epsilon_coarse = Literal(8) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(col0.cwiseAbs().maxCoeff(), maxDiag);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif

#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE  
  std::cout << "\ndeflate:" << diag.head(k+1).transpose() << "  |  " << diag.segment(k+1,length-k-1).transpose() << "\n";
#endif
  
  //condition 4.1
  if (diag(0) < epsilon_coarse)
  { 
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
    std::cout << "deflation 4.1, because " << diag(0) << " < " << epsilon_coarse << "\n";
#endif
    diag(0) = epsilon_coarse;
  }

  //condition 4.2
  for (Index i=1;i<length;++i)
    if (abs(col0(i)) < epsilon_strict)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "deflation 4.2, set z(" << i << ") to zero because " << abs(col0(i)) << " < " << epsilon_strict << "  (diag(" << i << ")=" << diag(i) << ")\n";
#endif
      col0(i) = Literal(0);
    }

  //condition 4.3
  for (Index i=1;i<length; i++)
    if (diag(i) < epsilon_coarse)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "deflation 4.3, cancel z(" << i << ")=" << col0(i) << " because diag(" << i << ")=" << diag(i) << " < " << epsilon_coarse << "\n";
#endif
      deflation43(firstCol, shift, i, length);
    }

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "to be sorted: " << diag.transpose() << "\n\n";
  std::cout << "            : " << col0.transpose() << "\n\n";
#endif
  {
    // Check for total deflation
    // If we have a total deflation, then we have to consider col0(0)==diag(0) as a singular value during sorting
    bool total_deflation = (col0.tail(length-1).array()<considerZero).all();
    
    // Sort the diagonal entries, since diag(1:k-1) and diag(k:length) are already sorted, let's do a sorted merge.
    // First, compute the respective permutation.
    Index *permutation = m_workspaceI.data();
    {
      permutation[0] = 0;
      Index p = 1;
      
      // Move deflated diagonal entries at the end.
      for(Index i=1; i<length; ++i)
        if(abs(diag(i))<considerZero)
          permutation[p++] = i;
        
      Index i=1, j=k+1;
      for( ; p < length; ++p)
      {
             if (i > k)             permutation[p] = j++;
        else if (j >= length)       permutation[p] = i++;
        else if (diag(i) < diag(j)) permutation[p] = j++;
        else                        permutation[p] = i++;
      }
    }
    
    // If we have a total deflation, then we have to insert diag(0) at the right place
    if(total_deflation)
    {
      for(Index i=1; i<length; ++i)
      {
        Index pi = permutation[i];
        if(abs(diag(pi))<considerZero || diag(0)<diag(pi))
          permutation[i-1] = permutation[i];
        else
        {
          permutation[i-1] = 0;
          break;
        }
      }
    }
    
    // Current index of each col, and current column of each index
    Index *realInd = m_workspaceI.data()+length;
    Index *realCol = m_workspaceI.data()+2*length;
    
    for(int pos = 0; pos< length; pos++)
    {
      realCol[pos] = pos;
      realInd[pos] = pos;
    }
    
    for(Index i = total_deflation?0:1; i < length; i++)
    {
      const Index pi = permutation[length - (total_deflation ? i+1 : i)];
      const Index J = realCol[pi];
      
      using std::swap;
      // swap diagonal and first column entries:
      swap(diag(i), diag(J));
      if(i!=0 && J!=0) swap(col0(i), col0(J));

      // change columns
      if (m_compU) m_naiveU.col(firstCol+i).segment(firstCol, length + 1).swap(m_naiveU.col(firstCol+J).segment(firstCol, length + 1));
      else         m_naiveU.col(firstCol+i).segment(0, 2)                .swap(m_naiveU.col(firstCol+J).segment(0, 2));
      if (m_compV) m_naiveV.col(firstColW + i).segment(firstRowW, length).swap(m_naiveV.col(firstColW + J).segment(firstRowW, length));

      //update real pos
      const Index realI = realInd[i];
      realCol[realI] = J;
      realCol[pi] = i;
      realInd[J] = realI;
      realInd[i] = pi;
    }
  }
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "sorted: " << diag.transpose().format(bdcsvdfmt) << "\n";
  std::cout << "      : " << col0.transpose() << "\n\n";
#endif
    
  //condition 4.4
  {
    Index i = length-1;
    while(i>0 && (abs(diag(i))<considerZero || abs(col0(i))<considerZero)) --i;
    for(; i>1;--i)
       if( (diag(i) - diag(i-1)) < NumTraits<RealScalar>::epsilon()*maxDiag )
      {
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
        std::cout << "deflation 4.4 with i = " << i << " because " << diag(i) << " - " << diag(i-1) << " == " << (diag(i) - diag(i-1)) << " < " << NumTraits<RealScalar>::epsilon()*/*diag(i)*/maxDiag << "\n";
#endif
        eigen_internal_assert(abs(diag(i) - diag(i-1))<epsilon_coarse && " diagonal entries are not properly sorted");
        deflation44(firstCol, firstCol + shift, firstRowW, firstColW, i-1, i, length);
      }
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  for(Index j=2;j<length;++j)
    assert(diag(j-1)<=diag(j) || abs(diag(j))<considerZero);
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
}//end deflation

/** \svd_module
  *
  * \return the singular value decomposition of \c *this computed by Divide & Conquer algorithm
  *
  * \sa class BDCSVD
  */
template<typename Derived>
BDCSVD<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::bdcSvd(unsigned int computationOptions) const
{
  return BDCSVD<PlainObject>(*this, computationOptions);
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/JacobiSVD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBISVD_H
#define EIGEN_JACOBISVD_H

namespace Eigen { 

namespace internal {
// forward declaration (needed by ICC)
// the empty body is required by MSVC
template<typename MatrixType, int QRPreconditioner,
         bool IsComplex = NumTraits<typename MatrixType::Scalar>::IsComplex>
struct svd_precondition_2x2_block_to_be_real {};

/*** QR preconditioners (R-SVD)
 ***
 *** Their role is to reduce the problem of computing the SVD to the case of a square matrix.
 *** This approach, known as R-SVD, is an optimization for rectangular-enough matrices, and is a requirement for
 *** JacobiSVD which by itself is only able to work on square matrices.
 ***/

enum { PreconditionIfMoreColsThanRows, PreconditionIfMoreRowsThanCols };

template<typename MatrixType, int QRPreconditioner, int Case>
struct qr_preconditioner_should_do_anything
{
  enum { a = MatrixType::RowsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime <= MatrixType::RowsAtCompileTime,
         b = MatrixType::RowsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime != Dynamic &&
             MatrixType::RowsAtCompileTime <= MatrixType::ColsAtCompileTime,
         ret = !( (QRPreconditioner == NoQRPreconditioner) ||
                  (Case == PreconditionIfMoreColsThanRows && bool(a)) ||
                  (Case == PreconditionIfMoreRowsThanCols && bool(b)) )
  };
};

template<typename MatrixType, int QRPreconditioner, int Case,
         bool DoAnything = qr_preconditioner_should_do_anything<MatrixType, QRPreconditioner, Case>::ret
> struct qr_preconditioner_impl {};

template<typename MatrixType, int QRPreconditioner, int Case>
class qr_preconditioner_impl<MatrixType, QRPreconditioner, Case, false>
{
public:
  void allocate(const JacobiSVD<MatrixType, QRPreconditioner>&) {}
  bool run(JacobiSVD<MatrixType, QRPreconditioner>&, const MatrixType&)
  {
    return false;
  }
};

/*** preconditioner using FullPivHouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, FullPivHouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime
  };
  typedef Matrix<Scalar, 1, RowsAtCompileTime, RowMajor, 1, MaxRowsAtCompileTime> WorkspaceType;

  void allocate(const JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
  }

  bool run(JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.matrixQ().evalTo(svd.m_matrixU, m_workspace);
      if(svd.computeV()) svd.m_matrixV = m_qr.colsPermutation();
      return true;
    }
    return false;
  }
private:
  typedef FullPivHouseholderQR<MatrixType> QRType;
  QRType m_qr;
  WorkspaceType m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, FullPivHouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    m_adjoint.resize(svd.cols(), svd.rows());
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.matrixQ().evalTo(svd.m_matrixV, m_workspace);
      if(svd.computeU()) svd.m_matrixU = m_qr.colsPermutation();
      return true;
    }
    else return false;
  }
private:
  typedef FullPivHouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** preconditioner using ColPivHouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, ColPivHouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  void allocate(const JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
    else if (svd.m_computeThinU) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.householderQ().evalTo(svd.m_matrixU, m_workspace);
      else if(svd.m_computeThinU)
      {
        svd.m_matrixU.setIdentity(matrix.rows(), matrix.cols());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixU, m_workspace);
      }
      if(svd.computeV()) svd.m_matrixV = m_qr.colsPermutation();
      return true;
    }
    return false;
  }

private:
  typedef ColPivHouseholderQR<MatrixType> QRType;
  QRType m_qr;
  typename internal::plain_col_type<MatrixType>::type m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, ColPivHouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
    else if (svd.m_computeThinV) m_workspace.resize(svd.rows());
    m_adjoint.resize(svd.cols(), svd.rows());
  }

  bool run(JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);

      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.householderQ().evalTo(svd.m_matrixV, m_workspace);
      else if(svd.m_computeThinV)
      {
        svd.m_matrixV.setIdentity(matrix.cols(), matrix.rows());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixV, m_workspace);
      }
      if(svd.computeU()) svd.m_matrixU = m_qr.colsPermutation();
      return true;
    }
    else return false;
  }

private:
  typedef ColPivHouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** preconditioner using HouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, HouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  void allocate(const JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
    else if (svd.m_computeThinU) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.householderQ().evalTo(svd.m_matrixU, m_workspace);
      else if(svd.m_computeThinU)
      {
        svd.m_matrixU.setIdentity(matrix.rows(), matrix.cols());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixU, m_workspace);
      }
      if(svd.computeV()) svd.m_matrixV.setIdentity(matrix.cols(), matrix.cols());
      return true;
    }
    return false;
  }
private:
  typedef HouseholderQR<MatrixType> QRType;
  QRType m_qr;
  typename internal::plain_col_type<MatrixType>::type m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, HouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
    else if (svd.m_computeThinV) m_workspace.resize(svd.rows());
    m_adjoint.resize(svd.cols(), svd.rows());
  }

  bool run(JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);

      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.householderQ().evalTo(svd.m_matrixV, m_workspace);
      else if(svd.m_computeThinV)
      {
        svd.m_matrixV.setIdentity(matrix.cols(), matrix.rows());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixV, m_workspace);
      }
      if(svd.computeU()) svd.m_matrixU.setIdentity(matrix.rows(), matrix.rows());
      return true;
    }
    else return false;
  }

private:
  typedef HouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** 2x2 SVD implementation
 ***
 *** JacobiSVD consists in performing a series of 2x2 SVD subproblems
 ***/

template<typename MatrixType, int QRPreconditioner>
struct svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner, false>
{
  typedef JacobiSVD<MatrixType, QRPreconditioner> SVD;
  typedef typename MatrixType::RealScalar RealScalar;
  static bool run(typename SVD::WorkMatrixType&, SVD&, Index, Index, RealScalar&) { return true; }
};

template<typename MatrixType, int QRPreconditioner>
struct svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner, true>
{
  typedef JacobiSVD<MatrixType, QRPreconditioner> SVD;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  static bool run(typename SVD::WorkMatrixType& work_matrix, SVD& svd, Index p, Index q, RealScalar& maxDiagEntry)
  {
    using std::sqrt;
    using std::abs;
    Scalar z;
    JacobiRotation<Scalar> rot;
    RealScalar n = sqrt(numext::abs2(work_matrix.coeff(p,p)) + numext::abs2(work_matrix.coeff(q,p)));

    const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
    const RealScalar precision = NumTraits<Scalar>::epsilon();

    if(n==0)
    {
      // make sure first column is zero
      work_matrix.coeffRef(p,p) = work_matrix.coeffRef(q,p) = Scalar(0);

      if(abs(numext::imag(work_matrix.coeff(p,q)))>considerAsZero)
      {
        // work_matrix.coeff(p,q) can be zero if work_matrix.coeff(q,p) is not zero but small enough to underflow when computing n
        z = abs(work_matrix.coeff(p,q)) / work_matrix.coeff(p,q);
        work_matrix.row(p) *= z;
        if(svd.computeU()) svd.m_matrixU.col(p) *= conj(z);
      }
      if(abs(numext::imag(work_matrix.coeff(q,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(q,q)) / work_matrix.coeff(q,q);
        work_matrix.row(q) *= z;
        if(svd.computeU()) svd.m_matrixU.col(q) *= conj(z);
      }
      // otherwise the second row is already zero, so we have nothing to do.
    }
    else
    {
      rot.c() = conj(work_matrix.coeff(p,p)) / n;
      rot.s() = work_matrix.coeff(q,p) / n;
      work_matrix.applyOnTheLeft(p,q,rot);
      if(svd.computeU()) svd.m_matrixU.applyOnTheRight(p,q,rot.adjoint());
      if(abs(numext::imag(work_matrix.coeff(p,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(p,q)) / work_matrix.coeff(p,q);
        work_matrix.col(q) *= z;
        if(svd.computeV()) svd.m_matrixV.col(q) *= z;
      }
      if(abs(numext::imag(work_matrix.coeff(q,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(q,q)) / work_matrix.coeff(q,q);
        work_matrix.row(q) *= z;
        if(svd.computeU()) svd.m_matrixU.col(q) *= conj(z);
      }
    }

    // update largest diagonal entry
    maxDiagEntry = numext::maxi<RealScalar>(maxDiagEntry,numext::maxi<RealScalar>(abs(work_matrix.coeff(p,p)), abs(work_matrix.coeff(q,q))));
    // and check whether the 2x2 block is already diagonal
    RealScalar threshold = numext::maxi<RealScalar>(considerAsZero, precision * maxDiagEntry);
    return abs(work_matrix.coeff(p,q))>threshold || abs(work_matrix.coeff(q,p)) > threshold;
  }
};

template<typename _MatrixType, int QRPreconditioner> 
struct traits<JacobiSVD<_MatrixType,QRPreconditioner> >
        : traits<_MatrixType>
{
  typedef _MatrixType MatrixType;
};

} // end namespace internal

/** \ingroup SVD_Module
  *
  *
  * \class JacobiSVD
  *
  * \brief Two-sided Jacobi SVD decomposition of a rectangular matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the SVD decomposition
  * \tparam QRPreconditioner this optional parameter allows to specify the type of QR decomposition that will be used internally
  *                        for the R-SVD step for non-square matrices. See discussion of possible values below.
  *
  * SVD decomposition consists in decomposing any n-by-p matrix \a A as a product
  *   \f[ A = U S V^* \f]
  * where \a U is a n-by-n unitary, \a V is a p-by-p unitary, and \a S is a n-by-p real positive matrix which is zero outside of its main diagonal;
  * the diagonal entries of S are known as the \em singular \em values of \a A and the columns of \a U and \a V are known as the left
  * and right \em singular \em vectors of \a A respectively.
  *
  * Singular values are always sorted in decreasing order.
  *
  * This JacobiSVD decomposition computes only the singular values by default. If you want \a U or \a V, you need to ask for them explicitly.
  *
  * You can ask for only \em thin \a U or \a V to be computed, meaning the following. In case of a rectangular n-by-p matrix, letting \a m be the
  * smaller value among \a n and \a p, there are only \a m singular vectors; the remaining columns of \a U and \a V do not correspond to actual
  * singular vectors. Asking for \em thin \a U or \a V means asking for only their \a m first columns to be formed. So \a U is then a n-by-m matrix,
  * and \a V is then a p-by-m matrix. Notice that thin \a U and \a V are all you need for (least squares) solving.
  *
  * Here's an example demonstrating basic usage:
  * \include JacobiSVD_basic.cpp
  * Output: \verbinclude JacobiSVD_basic.out
  *
  * This JacobiSVD class is a two-sided Jacobi R-SVD decomposition, ensuring optimal reliability and accuracy. The downside is that it's slower than
  * bidiagonalizing SVD algorithms for large square matrices; however its complexity is still \f$ O(n^2p) \f$ where \a n is the smaller dimension and
  * \a p is the greater dimension, meaning that it is still of the same order of complexity as the faster bidiagonalizing R-SVD algorithms.
  * In particular, like any R-SVD, it takes advantage of non-squareness in that its complexity is only linear in the greater dimension.
  *
  * If the input matrix has inf or nan coefficients, the result of the computation is undefined, but the computation is guaranteed to
  * terminate in finite (and reasonable) time.
  *
  * The possible values for QRPreconditioner are:
  * \li ColPivHouseholderQRPreconditioner is the default. In practice it's very safe. It uses column-pivoting QR.
  * \li FullPivHouseholderQRPreconditioner, is the safest and slowest. It uses full-pivoting QR.
  *     Contrary to other QRs, it doesn't allow computing thin unitaries.
  * \li HouseholderQRPreconditioner is the fastest, and less safe and accurate than the pivoting variants. It uses non-pivoting QR.
  *     This is very similar in safety and accuracy to the bidiagonalization process used by bidiagonalizing SVD algorithms (since bidiagonalization
  *     is inherently non-pivoting). However the resulting SVD is still more reliable than bidiagonalizing SVDs because the Jacobi-based iterarive
  *     process is more reliable than the optimized bidiagonal SVD iterations.
  * \li NoQRPreconditioner allows not to use a QR preconditioner at all. This is useful if you know that you will only be computing
  *     JacobiSVD decompositions of square matrices. Non-square matrices require a QR preconditioner. Using this option will result in
  *     faster compilation and smaller executable code. It won't significantly speed up computation, since JacobiSVD is always checking
  *     if QR preconditioning is needed before applying it anyway.
  *
  * \sa MatrixBase::jacobiSvd()
  */
template<typename _MatrixType, int QRPreconditioner> class JacobiSVD
 : public SVDBase<JacobiSVD<_MatrixType,QRPreconditioner> >
{
    typedef SVDBase<JacobiSVD> Base;
  public:

    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime),
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
      MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime,MaxColsAtCompileTime),
      MatrixOptions = MatrixType::Options
    };

    typedef typename Base::MatrixUType MatrixUType;
    typedef typename Base::MatrixVType MatrixVType;
    typedef typename Base::SingularValuesType SingularValuesType;
    
    typedef typename internal::plain_row_type<MatrixType>::type RowType;
    typedef typename internal::plain_col_type<MatrixType>::type ColType;
    typedef Matrix<Scalar, DiagSizeAtCompileTime, DiagSizeAtCompileTime,
                   MatrixOptions, MaxDiagSizeAtCompileTime, MaxDiagSizeAtCompileTime>
            WorkMatrixType;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via JacobiSVD::compute(const MatrixType&).
      */
    JacobiSVD()
    {}


    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem size.
      * \sa JacobiSVD()
      */
    JacobiSVD(Index rows, Index cols, unsigned int computationOptions = 0)
    {
      allocate(rows, cols, computationOptions);
    }

    /** \brief Constructor performing the decomposition of given matrix.
     *
     * \param matrix the matrix to decompose
     * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
     *                           By default, none is computed. This is a bit-field, the possible bits are #ComputeFullU, #ComputeThinU,
     *                           #ComputeFullV, #ComputeThinV.
     *
     * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
     * available with the (non-default) FullPivHouseholderQR preconditioner.
     */
    explicit JacobiSVD(const MatrixType& matrix, unsigned int computationOptions = 0)
    {
      compute(matrix, computationOptions);
    }

    /** \brief Method performing the decomposition of given matrix using custom options.
     *
     * \param matrix the matrix to decompose
     * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
     *                           By default, none is computed. This is a bit-field, the possible bits are #ComputeFullU, #ComputeThinU,
     *                           #ComputeFullV, #ComputeThinV.
     *
     * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
     * available with the (non-default) FullPivHouseholderQR preconditioner.
     */
    JacobiSVD& compute(const MatrixType& matrix, unsigned int computationOptions);

    /** \brief Method performing the decomposition of given matrix using current options.
     *
     * \param matrix the matrix to decompose
     *
     * This method uses the current \a computationOptions, as already passed to the constructor or to compute(const MatrixType&, unsigned int).
     */
    JacobiSVD& compute(const MatrixType& matrix)
    {
      return compute(matrix, m_computationOptions);
    }

    using Base::computeU;
    using Base::computeV;
    using Base::rows;
    using Base::cols;
    using Base::rank;

  private:
    void allocate(Index rows, Index cols, unsigned int computationOptions);

  protected:
    using Base::m_matrixU;
    using Base::m_matrixV;
    using Base::m_singularValues;
    using Base::m_info;
    using Base::m_isInitialized;
    using Base::m_isAllocated;
    using Base::m_usePrescribedThreshold;
    using Base::m_computeFullU;
    using Base::m_computeThinU;
    using Base::m_computeFullV;
    using Base::m_computeThinV;
    using Base::m_computationOptions;
    using Base::m_nonzeroSingularValues;
    using Base::m_rows;
    using Base::m_cols;
    using Base::m_diagSize;
    using Base::m_prescribedThreshold;
    WorkMatrixType m_workMatrix;

    template<typename __MatrixType, int _QRPreconditioner, bool _IsComplex>
    friend struct internal::svd_precondition_2x2_block_to_be_real;
    template<typename __MatrixType, int _QRPreconditioner, int _Case, bool _DoAnything>
    friend struct internal::qr_preconditioner_impl;

    internal::qr_preconditioner_impl<MatrixType, QRPreconditioner, internal::PreconditionIfMoreColsThanRows> m_qr_precond_morecols;
    internal::qr_preconditioner_impl<MatrixType, QRPreconditioner, internal::PreconditionIfMoreRowsThanCols> m_qr_precond_morerows;
    MatrixType m_scaledMatrix;
};

template<typename MatrixType, int QRPreconditioner>
void JacobiSVD<MatrixType, QRPreconditioner>::allocate(Eigen::Index rows, Eigen::Index cols, unsigned int computationOptions)
{
  eigen_assert(rows >= 0 && cols >= 0);

  if (m_isAllocated &&
      rows == m_rows &&
      cols == m_cols &&
      computationOptions == m_computationOptions)
  {
    return;
  }

  m_rows = rows;
  m_cols = cols;
  m_info = Success;
  m_isInitialized = false;
  m_isAllocated = true;
  m_computationOptions = computationOptions;
  m_computeFullU = (computationOptions & ComputeFullU) != 0;
  m_computeThinU = (computationOptions & ComputeThinU) != 0;
  m_computeFullV = (computationOptions & ComputeFullV) != 0;
  m_computeThinV = (computationOptions & ComputeThinV) != 0;
  eigen_assert(!(m_computeFullU && m_computeThinU) && "JacobiSVD: you can't ask for both full and thin U");
  eigen_assert(!(m_computeFullV && m_computeThinV) && "JacobiSVD: you can't ask for both full and thin V");
  eigen_assert(EIGEN_IMPLIES(m_computeThinU || m_computeThinV, MatrixType::ColsAtCompileTime==Dynamic) &&
              "JacobiSVD: thin U and V are only available when your matrix has a dynamic number of columns.");
  if (QRPreconditioner == FullPivHouseholderQRPreconditioner)
  {
      eigen_assert(!(m_computeThinU || m_computeThinV) &&
              "JacobiSVD: can't compute thin U or thin V with the FullPivHouseholderQR preconditioner. "
              "Use the ColPivHouseholderQR preconditioner instead.");
  }
  m_diagSize = (std::min)(m_rows, m_cols);
  m_singularValues.resize(m_diagSize);
  if(RowsAtCompileTime==Dynamic)
    m_matrixU.resize(m_rows, m_computeFullU ? m_rows
                            : m_computeThinU ? m_diagSize
                            : 0);
  if(ColsAtCompileTime==Dynamic)
    m_matrixV.resize(m_cols, m_computeFullV ? m_cols
                            : m_computeThinV ? m_diagSize
                            : 0);
  m_workMatrix.resize(m_diagSize, m_diagSize);
  
  if(m_cols>m_rows)   m_qr_precond_morecols.allocate(*this);
  if(m_rows>m_cols)   m_qr_precond_morerows.allocate(*this);
  if(m_rows!=m_cols)  m_scaledMatrix.resize(rows,cols);
}

template<typename MatrixType, int QRPreconditioner>
JacobiSVD<MatrixType, QRPreconditioner>&
JacobiSVD<MatrixType, QRPreconditioner>::compute(const MatrixType& matrix, unsigned int computationOptions)
{
  using std::abs;
  allocate(matrix.rows(), matrix.cols(), computationOptions);

  // currently we stop when we reach precision 2*epsilon as the last bit of precision can require an unreasonable number of iterations,
  // only worsening the precision of U and V as we accumulate more rotations
  const RealScalar precision = RealScalar(2) * NumTraits<Scalar>::epsilon();

  // limit for denormal numbers to be considered zero in order to avoid infinite loops (see bug 286)
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  // Scaling factor to reduce over/under-flows
  RealScalar scale = matrix.cwiseAbs().template maxCoeff<PropagateNaN>();
  if (!(numext::isfinite)(scale)) {
    m_isInitialized = true;
    m_info = InvalidInput;
    return *this;
  }
  if(scale==RealScalar(0)) scale = RealScalar(1);
  
  /*** step 1. The R-SVD step: we use a QR decomposition to reduce to the case of a square matrix */

  if(m_rows!=m_cols)
  {
    m_scaledMatrix = matrix / scale;
    m_qr_precond_morecols.run(*this, m_scaledMatrix);
    m_qr_precond_morerows.run(*this, m_scaledMatrix);
  }
  else
  {
    m_workMatrix = matrix.block(0,0,m_diagSize,m_diagSize) / scale;
    if(m_computeFullU) m_matrixU.setIdentity(m_rows,m_rows);
    if(m_computeThinU) m_matrixU.setIdentity(m_rows,m_diagSize);
    if(m_computeFullV) m_matrixV.setIdentity(m_cols,m_cols);
    if(m_computeThinV) m_matrixV.setIdentity(m_cols, m_diagSize);
  }

  /*** step 2. The main Jacobi SVD iteration. ***/
  RealScalar maxDiagEntry = m_workMatrix.cwiseAbs().diagonal().maxCoeff();

  bool finished = false;
  while(!finished)
  {
    finished = true;

    // do a sweep: for all index pairs (p,q), perform SVD of the corresponding 2x2 sub-matrix

    for(Index p = 1; p < m_diagSize; ++p)
    {
      for(Index q = 0; q < p; ++q)
      {
        // if this 2x2 sub-matrix is not diagonal already...
        // notice that this comparison will evaluate to false if any NaN is involved, ensuring that NaN's don't
        // keep us iterating forever. Similarly, small denormal numbers are considered zero.
        RealScalar threshold = numext::maxi<RealScalar>(considerAsZero, precision * maxDiagEntry);
        if(abs(m_workMatrix.coeff(p,q))>threshold || abs(m_workMatrix.coeff(q,p)) > threshold)
        {
          finished = false;
          // perform SVD decomposition of 2x2 sub-matrix corresponding to indices p,q to make it diagonal
          // the complex to real operation returns true if the updated 2x2 block is not already diagonal
          if(internal::svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner>::run(m_workMatrix, *this, p, q, maxDiagEntry))
          {
            JacobiRotation<RealScalar> j_left, j_right;
            internal::real_2x2_jacobi_svd(m_workMatrix, p, q, &j_left, &j_right);

            // accumulate resulting Jacobi rotations
            m_workMatrix.applyOnTheLeft(p,q,j_left);
            if(computeU()) m_matrixU.applyOnTheRight(p,q,j_left.transpose());

            m_workMatrix.applyOnTheRight(p,q,j_right);
            if(computeV()) m_matrixV.applyOnTheRight(p,q,j_right);

            // keep track of the largest diagonal coefficient
            maxDiagEntry = numext::maxi<RealScalar>(maxDiagEntry,numext::maxi<RealScalar>(abs(m_workMatrix.coeff(p,p)), abs(m_workMatrix.coeff(q,q))));
          }
        }
      }
    }
  }

  /*** step 3. The work matrix is now diagonal, so ensure it's positive so its diagonal entries are the singular values ***/

  for(Index i = 0; i < m_diagSize; ++i)
  {
    // For a complex matrix, some diagonal coefficients might note have been
    // treated by svd_precondition_2x2_block_to_be_real, and the imaginary part
    // of some diagonal entry might not be null.
    if(NumTraits<Scalar>::IsComplex && abs(numext::imag(m_workMatrix.coeff(i,i)))>considerAsZero)
    {
      RealScalar a = abs(m_workMatrix.coeff(i,i));
      m_singularValues.coeffRef(i) = abs(a);
      if(computeU()) m_matrixU.col(i) *= m_workMatrix.coeff(i,i)/a;
    }
    else
    {
      // m_workMatrix.coeff(i,i) is already real, no difficulty:
      RealScalar a = numext::real(m_workMatrix.coeff(i,i));
      m_singularValues.coeffRef(i) = abs(a);
      if(computeU() && (a<RealScalar(0))) m_matrixU.col(i) = -m_matrixU.col(i);
    }
  }
  
  m_singularValues *= scale;

  /*** step 4. Sort singular values in descending order and compute the number of nonzero singular values ***/

  m_nonzeroSingularValues = m_diagSize;
  for(Index i = 0; i < m_diagSize; i++)
  {
    Index pos;
    RealScalar maxRemainingSingularValue = m_singularValues.tail(m_diagSize-i).maxCoeff(&pos);
    if(maxRemainingSingularValue == RealScalar(0))
    {
      m_nonzeroSingularValues = i;
      break;
    }
    if(pos)
    {
      pos += i;
      std::swap(m_singularValues.coeffRef(i), m_singularValues.coeffRef(pos));
      if(computeU()) m_matrixU.col(pos).swap(m_matrixU.col(i));
      if(computeV()) m_matrixV.col(pos).swap(m_matrixV.col(i));
    }
  }

  m_isInitialized = true;
  return *this;
}

/** \svd_module
  *
  * \return the singular value decomposition of \c *this computed by two-sided
  * Jacobi transformations.
  *
  * \sa class JacobiSVD
  */
template<typename Derived>
JacobiSVD<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::jacobiSvd(unsigned int computationOptions) const
{
  return JacobiSVD<PlainObject>(*this, computationOptions);
}

} // end namespace Eigen

#endif // EIGEN_JACOBISVD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/JacobiSVD_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Singular Value Decomposition - SVD.
 ********************************************************************************
*/

#ifndef EIGEN_JACOBISVD_LAPACKE_H
#define EIGEN_JACOBISVD_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SVD(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_PREFIX, EIGCOLROW, LAPACKE_COLROW) \
template<> inline \
JacobiSVD<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>, ColPivHouseholderQRPreconditioner>& \
JacobiSVD<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>, ColPivHouseholderQRPreconditioner>::compute(const Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>& matrix, unsigned int computationOptions) \
{ \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> MatrixType; \
  /*typedef MatrixType::Scalar Scalar;*/ \
  /*typedef MatrixType::RealScalar RealScalar;*/ \
  allocate(matrix.rows(), matrix.cols(), computationOptions); \
\
  /*const RealScalar precision = RealScalar(2) * NumTraits<Scalar>::epsilon();*/ \
  m_nonzeroSingularValues = m_diagSize; \
\
  lapack_int lda = internal::convert_index<lapack_int>(matrix.outerStride()), ldu, ldvt; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobu, jobvt; \
  LAPACKE_TYPE *u, *vt, dummy; \
  jobu  = (m_computeFullU) ? 'A' : (m_computeThinU) ? 'S' : 'N'; \
  jobvt = (m_computeFullV) ? 'A' : (m_computeThinV) ? 'S' : 'N'; \
  if (computeU()) { \
    ldu  = internal::convert_index<lapack_int>(m_matrixU.outerStride()); \
    u    = (LAPACKE_TYPE*)m_matrixU.data(); \
  } else { ldu=1; u=&dummy; }\
  MatrixType localV; \
  lapack_int vt_rows = (m_computeFullV) ? internal::convert_index<lapack_int>(m_cols) : (m_computeThinV) ? internal::convert_index<lapack_int>(m_diagSize) : 1; \
  if (computeV()) { \
    localV.resize(vt_rows, m_cols); \
    ldvt  = internal::convert_index<lapack_int>(localV.outerStride()); \
    vt   = (LAPACKE_TYPE*)localV.data(); \
  } else { ldvt=1; vt=&dummy; }\
  Matrix<LAPACKE_RTYPE, Dynamic, Dynamic> superb; superb.resize(m_diagSize, 1); \
  MatrixType m_temp; m_temp = matrix; \
  LAPACKE_##LAPACKE_PREFIX##gesvd( matrix_order, jobu, jobvt, internal::convert_index<lapack_int>(m_rows), internal::convert_index<lapack_int>(m_cols), (LAPACKE_TYPE*)m_temp.data(), lda, (LAPACKE_RTYPE*)m_singularValues.data(), u, ldu, vt, ldvt, superb.data()); \
  if (computeV()) m_matrixV = localV.adjoint(); \
 /* for(int i=0;i<m_diagSize;i++) if (m_singularValues.coeffRef(i) < precision) { m_nonzeroSingularValues--; m_singularValues.coeffRef(i)=RealScalar(0);}*/ \
  m_isInitialized = true; \
  return *this; \
}

EIGEN_LAPACKE_SVD(double,   double,                double, d, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(float,    float,                 float , s, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(dcomplex, lapack_complex_double, double, z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(scomplex, lapack_complex_float,  float , c, ColMajor, LAPACK_COL_MAJOR)

EIGEN_LAPACKE_SVD(double,   double,                double, d, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(float,    float,                 float , s, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(dcomplex, lapack_complex_double, double, z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(scomplex, lapack_complex_float,  float , c, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_JACOBISVD_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/SVDBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Copyright (C) 2013 Gauthier Brun <brun.gauthier@gmail.com>
// Copyright (C) 2013 Nicolas Carre <nicolas.carre@ensimag.fr>
// Copyright (C) 2013 Jean Ceccato <jean.ceccato@ensimag.fr>
// Copyright (C) 2013 Pierre Zoppitelli <pierre.zoppitelli@ensimag.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SVDBASE_H
#define EIGEN_SVDBASE_H

namespace Eigen {

namespace internal {
template<typename Derived> struct traits<SVDBase<Derived> >
 : traits<Derived>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};
}

/** \ingroup SVD_Module
 *
 *
 * \class SVDBase
 *
 * \brief Base class of SVD algorithms
 *
 * \tparam Derived the type of the actual SVD decomposition
 *
 * SVD decomposition consists in decomposing any n-by-p matrix \a A as a product
 *   \f[ A = U S V^* \f]
 * where \a U is a n-by-n unitary, \a V is a p-by-p unitary, and \a S is a n-by-p real positive matrix which is zero outside of its main diagonal;
 * the diagonal entries of S are known as the \em singular \em values of \a A and the columns of \a U and \a V are known as the left
 * and right \em singular \em vectors of \a A respectively.
 *
 * Singular values are always sorted in decreasing order.
 *
 * 
 * You can ask for only \em thin \a U or \a V to be computed, meaning the following. In case of a rectangular n-by-p matrix, letting \a m be the
 * smaller value among \a n and \a p, there are only \a m singular vectors; the remaining columns of \a U and \a V do not correspond to actual
 * singular vectors. Asking for \em thin \a U or \a V means asking for only their \a m first columns to be formed. So \a U is then a n-by-m matrix,
 * and \a V is then a p-by-m matrix. Notice that thin \a U and \a V are all you need for (least squares) solving.
 * 
 * The status of the computation can be retrived using the \a info() method. Unless \a info() returns \a Success, the results should be not
 * considered well defined.
 *  
 * If the input matrix has inf or nan coefficients, the result of the computation is undefined, and \a info() will return \a InvalidInput, but the computation is guaranteed to
 * terminate in finite (and reasonable) time.
 * \sa class BDCSVD, class JacobiSVD
 */
template<typename Derived> class SVDBase
 : public SolverBase<SVDBase<Derived> >
{
public: 
   
  template<typename Derived_>
  friend struct internal::solve_assertion;

  typedef typename internal::traits<Derived>::MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  typedef typename Eigen::internal::traits<SVDBase>::StorageIndex StorageIndex;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime),
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime,MaxColsAtCompileTime),
    MatrixOptions = MatrixType::Options
  };

  typedef Matrix<Scalar, RowsAtCompileTime, RowsAtCompileTime, MatrixOptions, MaxRowsAtCompileTime, MaxRowsAtCompileTime> MatrixUType;
  typedef Matrix<Scalar, ColsAtCompileTime, ColsAtCompileTime, MatrixOptions, MaxColsAtCompileTime, MaxColsAtCompileTime> MatrixVType;
  typedef typename internal::plain_diag_type<MatrixType, RealScalar>::type SingularValuesType;
  
  Derived& derived() { return *static_cast<Derived*>(this); }
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  /** \returns the \a U matrix.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p,
   * the U matrix is n-by-n if you asked for \link Eigen::ComputeFullU ComputeFullU \endlink, and is n-by-m if you asked for \link Eigen::ComputeThinU ComputeThinU \endlink.
   *
   * The \a m first columns of \a U are the left singular vectors of the matrix being decomposed.
   *
   * This method asserts that you asked for \a U to be computed.
   */
  const MatrixUType& matrixU() const
  {
    _check_compute_assertions();
    eigen_assert(computeU() && "This SVD decomposition didn't compute U. Did you ask for it?");
    return m_matrixU;
  }

  /** \returns the \a V matrix.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p,
   * the V matrix is p-by-p if you asked for \link Eigen::ComputeFullV ComputeFullV \endlink, and is p-by-m if you asked for \link Eigen::ComputeThinV ComputeThinV \endlink.
   *
   * The \a m first columns of \a V are the right singular vectors of the matrix being decomposed.
   *
   * This method asserts that you asked for \a V to be computed.
   */
  const MatrixVType& matrixV() const
  {
    _check_compute_assertions();
    eigen_assert(computeV() && "This SVD decomposition didn't compute V. Did you ask for it?");
    return m_matrixV;
  }

  /** \returns the vector of singular values.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p, the
   * returned vector has size \a m.  Singular values are always sorted in decreasing order.
   */
  const SingularValuesType& singularValues() const
  {
    _check_compute_assertions();
    return m_singularValues;
  }

  /** \returns the number of singular values that are not exactly 0 */
  Index nonzeroSingularValues() const
  {
    _check_compute_assertions();
    return m_nonzeroSingularValues;
  }
  
  /** \returns the rank of the matrix of which \c *this is the SVD.
    *
    * \note This method has to determine which singular values should be considered nonzero.
    *       For that, it uses the threshold value that you can control by calling
    *       setThreshold(const RealScalar&).
    */
  inline Index rank() const
  {
    using std::abs;
    _check_compute_assertions();
    if(m_singularValues.size()==0) return 0;
    RealScalar premultiplied_threshold = numext::maxi<RealScalar>(m_singularValues.coeff(0) * threshold(), (std::numeric_limits<RealScalar>::min)());
    Index i = m_nonzeroSingularValues-1;
    while(i>=0 && m_singularValues.coeff(i) < premultiplied_threshold) --i;
    return i+1;
  }
  
  /** Allows to prescribe a threshold to be used by certain methods, such as rank() and solve(),
    * which need to determine when singular values are to be considered nonzero.
    * This is not used for the SVD decomposition itself.
    *
    * When it needs to get the threshold value, Eigen calls threshold().
    * The default is \c NumTraits<Scalar>::epsilon()
    *
    * \param threshold The new value to use as the threshold.
    *
    * A singular value will be considered nonzero if its value is strictly greater than
    *  \f$ \vert singular value \vert \leqslant threshold \times \vert max singular value \vert \f$.
    *
    * If you want to come back to the default behavior, call setThreshold(Default_t)
    */
  Derived& setThreshold(const RealScalar& threshold)
  {
    m_usePrescribedThreshold = true;
    m_prescribedThreshold = threshold;
    return derived();
  }

  /** Allows to come back to the default behavior, letting Eigen use its default formula for
    * determining the threshold.
    *
    * You should pass the special object Eigen::Default as parameter here.
    * \code svd.setThreshold(Eigen::Default); \endcode
    *
    * See the documentation of setThreshold(const RealScalar&).
    */
  Derived& setThreshold(Default_t)
  {
    m_usePrescribedThreshold = false;
    return derived();
  }

  /** Returns the threshold that will be used by certain methods such as rank().
    *
    * See the documentation of setThreshold(const RealScalar&).
    */
  RealScalar threshold() const
  {
    eigen_assert(m_isInitialized || m_usePrescribedThreshold);
    // this temporary is needed to workaround a MSVC issue
    Index diagSize = (std::max<Index>)(1,m_diagSize);
    return m_usePrescribedThreshold ? m_prescribedThreshold
                                    : RealScalar(diagSize)*NumTraits<Scalar>::epsilon();
  }

  /** \returns true if \a U (full or thin) is asked for in this SVD decomposition */
  inline bool computeU() const { return m_computeFullU || m_computeThinU; }
  /** \returns true if \a V (full or thin) is asked for in this SVD decomposition */
  inline bool computeV() const { return m_computeFullV || m_computeThinV; }

  inline Index rows() const { return m_rows; }
  inline Index cols() const { return m_cols; }
  
  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** \returns a (least squares) solution of \f$ A x = b \f$ using the current SVD decomposition of A.
    *
    * \param b the right-hand-side of the equation to solve.
    *
    * \note Solving requires both U and V to be computed. Thin U and V are enough, there is no need for full U or V.
    *
    * \note SVD solving is implicitly least-squares. Thus, this method serves both purposes of exact solving and least-squares solving.
    * In other words, the returned solution is guaranteed to minimize the Euclidean norm \f$ \Vert A x - b \Vert \f$.
    */
  template<typename Rhs>
  inline const Solve<Derived, Rhs>
  solve(const MatrixBase<Rhs>& b) const;
  #endif


  /** \brief Reports whether previous computation was successful.
   *
   * \returns \c Success if computation was successful.
   */
  EIGEN_DEVICE_FUNC
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "SVD is not initialized.");
    return m_info;
  }

  #ifndef EIGEN_PARSED_BY_DOXYGEN
  template<typename RhsType, typename DstType>
  void _solve_impl(const RhsType &rhs, DstType &dst) const;

  template<bool Conjugate, typename RhsType, typename DstType>
  void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
  #endif

protected:

  static void check_template_parameters()
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
  }

  void _check_compute_assertions() const {
    eigen_assert(m_isInitialized && "SVD is not initialized.");
  }

  template<bool Transpose_, typename Rhs>
  void _check_solve_assertion(const Rhs& b) const {
      EIGEN_ONLY_USED_FOR_DEBUG(b);
      _check_compute_assertions();
      eigen_assert(computeU() && computeV() && "SVDBase::solve(): Both unitaries U and V are required to be computed (thin unitaries suffice).");
      eigen_assert((Transpose_?cols():rows())==b.rows() && "SVDBase::solve(): invalid number of rows of the right hand side matrix b");
  }

  // return true if already allocated
  bool allocate(Index rows, Index cols, unsigned int computationOptions) ;

  MatrixUType m_matrixU;
  MatrixVType m_matrixV;
  SingularValuesType m_singularValues;
  ComputationInfo m_info;
  bool m_isInitialized, m_isAllocated, m_usePrescribedThreshold;
  bool m_computeFullU, m_computeThinU;
  bool m_computeFullV, m_computeThinV;
  unsigned int m_computationOptions;
  Index m_nonzeroSingularValues, m_rows, m_cols, m_diagSize;
  RealScalar m_prescribedThreshold;

  /** \brief Default Constructor.
   *
   * Default constructor of SVDBase
   */
  SVDBase()
    : m_info(Success),
      m_isInitialized(false),
      m_isAllocated(false),
      m_usePrescribedThreshold(false),
      m_computeFullU(false),
      m_computeThinU(false),
      m_computeFullV(false),
      m_computeThinV(false),
      m_computationOptions(0),
      m_rows(-1), m_cols(-1), m_diagSize(0)
  {
    check_template_parameters();
  }


};

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename Derived>
template<typename RhsType, typename DstType>
void SVDBase<Derived>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  // A = U S V^*
  // So A^{-1} = V S^{-1} U^*

  Matrix<typename RhsType::Scalar, Dynamic, RhsType::ColsAtCompileTime, 0, MatrixType::MaxRowsAtCompileTime, RhsType::MaxColsAtCompileTime> tmp;
  Index l_rank = rank();
  tmp.noalias() =  m_matrixU.leftCols(l_rank).adjoint() * rhs;
  tmp = m_singularValues.head(l_rank).asDiagonal().inverse() * tmp;
  dst = m_matrixV.leftCols(l_rank) * tmp;
}

template<typename Derived>
template<bool Conjugate, typename RhsType, typename DstType>
void SVDBase<Derived>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  // A = U S V^*
  // So  A^{-*} = U S^{-1} V^*
  // And A^{-T} = U_conj S^{-1} V^T
  Matrix<typename RhsType::Scalar, Dynamic, RhsType::ColsAtCompileTime, 0, MatrixType::MaxRowsAtCompileTime, RhsType::MaxColsAtCompileTime> tmp;
  Index l_rank = rank();

  tmp.noalias() =  m_matrixV.leftCols(l_rank).transpose().template conjugateIf<Conjugate>() * rhs;
  tmp = m_singularValues.head(l_rank).asDiagonal().inverse() * tmp;
  dst = m_matrixU.template conjugateIf<!Conjugate>().leftCols(l_rank) * tmp;
}
#endif

template<typename MatrixType>
bool SVDBase<MatrixType>::allocate(Index rows, Index cols, unsigned int computationOptions)
{
  eigen_assert(rows >= 0 && cols >= 0);

  if (m_isAllocated &&
      rows == m_rows &&
      cols == m_cols &&
      computationOptions == m_computationOptions)
  {
    return true;
  }

  m_rows = rows;
  m_cols = cols;
  m_info = Success;
  m_isInitialized = false;
  m_isAllocated = true;
  m_computationOptions = computationOptions;
  m_computeFullU = (computationOptions & ComputeFullU) != 0;
  m_computeThinU = (computationOptions & ComputeThinU) != 0;
  m_computeFullV = (computationOptions & ComputeFullV) != 0;
  m_computeThinV = (computationOptions & ComputeThinV) != 0;
  eigen_assert(!(m_computeFullU && m_computeThinU) && "SVDBase: you can't ask for both full and thin U");
  eigen_assert(!(m_computeFullV && m_computeThinV) && "SVDBase: you can't ask for both full and thin V");
  eigen_assert(EIGEN_IMPLIES(m_computeThinU || m_computeThinV, MatrixType::ColsAtCompileTime==Dynamic) &&
	       "SVDBase: thin U and V are only available when your matrix has a dynamic number of columns.");

  m_diagSize = (std::min)(m_rows, m_cols);
  m_singularValues.resize(m_diagSize);
  if(RowsAtCompileTime==Dynamic)
    m_matrixU.resize(m_rows, m_computeFullU ? m_rows : m_computeThinU ? m_diagSize : 0);
  if(ColsAtCompileTime==Dynamic)
    m_matrixV.resize(m_cols, m_computeFullV ? m_cols : m_computeThinV ? m_diagSize : 0);

  return false;
}

}// end namespace

#endif // EIGEN_SVDBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/UpperBidiagonalization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BIDIAGONALIZATION_H
#define EIGEN_BIDIAGONALIZATION_H

namespace Eigen { 

namespace internal {
// UpperBidiagonalization will probably be replaced by a Bidiagonalization class, don't want to make it stable API.
// At the same time, it's useful to keep for now as it's about the only thing that is testing the BandMatrix class.

template<typename _MatrixType> class UpperBidiagonalization
{
  public:

    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      ColsAtCompileTimeMinusOne = internal::decrement_size<ColsAtCompileTime>::ret
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    typedef Matrix<Scalar, 1, ColsAtCompileTime> RowVectorType;
    typedef Matrix<Scalar, RowsAtCompileTime, 1> ColVectorType;
    typedef BandMatrix<RealScalar, ColsAtCompileTime, ColsAtCompileTime, 1, 0, RowMajor> BidiagonalType;
    typedef Matrix<Scalar, ColsAtCompileTime, 1> DiagVectorType;
    typedef Matrix<Scalar, ColsAtCompileTimeMinusOne, 1> SuperDiagVectorType;
    typedef HouseholderSequence<
              const MatrixType,
              const typename internal::remove_all<typename Diagonal<const MatrixType,0>::ConjugateReturnType>::type
            > HouseholderUSequenceType;
    typedef HouseholderSequence<
              const typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type,
              Diagonal<const MatrixType,1>,
              OnTheRight
            > HouseholderVSequenceType;
    
    /**
    * \brief Default Constructor.
    *
    * The default constructor is useful in cases in which the user intends to
    * perform decompositions via Bidiagonalization::compute(const MatrixType&).
    */
    UpperBidiagonalization() : m_householder(), m_bidiagonal(), m_isInitialized(false) {}

    explicit UpperBidiagonalization(const MatrixType& matrix)
      : m_householder(matrix.rows(), matrix.cols()),
        m_bidiagonal(matrix.cols(), matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix);
    }
    
    UpperBidiagonalization& compute(const MatrixType& matrix);
    UpperBidiagonalization& computeUnblocked(const MatrixType& matrix);
    
    const MatrixType& householder() const { return m_householder; }
    const BidiagonalType& bidiagonal() const { return m_bidiagonal; }
    
    const HouseholderUSequenceType householderU() const
    {
      eigen_assert(m_isInitialized && "UpperBidiagonalization is not initialized.");
      return HouseholderUSequenceType(m_householder, m_householder.diagonal().conjugate());
    }

    const HouseholderVSequenceType householderV() // const here gives nasty errors and i'm lazy
    {
      eigen_assert(m_isInitialized && "UpperBidiagonalization is not initialized.");
      return HouseholderVSequenceType(m_householder.conjugate(), m_householder.const_derived().template diagonal<1>())
             .setLength(m_householder.cols()-1)
             .setShift(1);
    }
    
  protected:
    MatrixType m_householder;
    BidiagonalType m_bidiagonal;
    bool m_isInitialized;
};

// Standard upper bidiagonalization without fancy optimizations
// This version should be faster for small matrix size
template<typename MatrixType>
void upperbidiagonalization_inplace_unblocked(MatrixType& mat,
                                              typename MatrixType::RealScalar *diagonal,
                                              typename MatrixType::RealScalar *upper_diagonal,
                                              typename MatrixType::Scalar* tempData = 0)
{
  typedef typename MatrixType::Scalar Scalar;

  Index rows = mat.rows();
  Index cols = mat.cols();

  typedef Matrix<Scalar,Dynamic,1,ColMajor,MatrixType::MaxRowsAtCompileTime,1> TempType;
  TempType tempVector;
  if(tempData==0)
  {
    tempVector.resize(rows);
    tempData = tempVector.data();
  }

  for (Index k = 0; /* breaks at k==cols-1 below */ ; ++k)
  {
    Index remainingRows = rows - k;
    Index remainingCols = cols - k - 1;

    // construct left householder transform in-place in A
    mat.col(k).tail(remainingRows)
       .makeHouseholderInPlace(mat.coeffRef(k,k), diagonal[k]);
    // apply householder transform to remaining part of A on the left
    mat.bottomRightCorner(remainingRows, remainingCols)
       .applyHouseholderOnTheLeft(mat.col(k).tail(remainingRows-1), mat.coeff(k,k), tempData);

    if(k == cols-1) break;

    // construct right householder transform in-place in mat
    mat.row(k).tail(remainingCols)
       .makeHouseholderInPlace(mat.coeffRef(k,k+1), upper_diagonal[k]);
    // apply householder transform to remaining part of mat on the left
    mat.bottomRightCorner(remainingRows-1, remainingCols)
       .applyHouseholderOnTheRight(mat.row(k).tail(remainingCols-1).adjoint(), mat.coeff(k,k+1), tempData);
  }
}

/** \internal
  * Helper routine for the block reduction to upper bidiagonal form.
  *
  * Let's partition the matrix A:
  * 
  *      | A00 A01 |
  *  A = |         |
  *      | A10 A11 |
  *
  * This function reduces to bidiagonal form the left \c rows x \a blockSize vertical panel [A00/A10]
  * and the \a blockSize x \c cols horizontal panel [A00 A01] of the matrix \a A. The bottom-right block A11
  * is updated using matrix-matrix products:
  *   A22 -= V * Y^T - X * U^T
  * where V and U contains the left and right Householder vectors. U and V are stored in A10, and A01
  * respectively, and the update matrices X and Y are computed during the reduction.
  * 
  */
template<typename MatrixType>
void upperbidiagonalization_blocked_helper(MatrixType& A,
                                           typename MatrixType::RealScalar *diagonal,
                                           typename MatrixType::RealScalar *upper_diagonal,
                                           Index bs,
                                           Ref<Matrix<typename MatrixType::Scalar, Dynamic, Dynamic,
                                                      traits<MatrixType>::Flags & RowMajorBit> > X,
                                           Ref<Matrix<typename MatrixType::Scalar, Dynamic, Dynamic,
                                                      traits<MatrixType>::Flags & RowMajorBit> > Y)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef typename NumTraits<RealScalar>::Literal Literal;
  enum { StorageOrder = traits<MatrixType>::Flags & RowMajorBit };
  typedef InnerStride<int(StorageOrder) == int(ColMajor) ? 1 : Dynamic> ColInnerStride;
  typedef InnerStride<int(StorageOrder) == int(ColMajor) ? Dynamic : 1> RowInnerStride;
  typedef Ref<Matrix<Scalar, Dynamic, 1>, 0, ColInnerStride>    SubColumnType;
  typedef Ref<Matrix<Scalar, 1, Dynamic>, 0, RowInnerStride>    SubRowType;
  typedef Ref<Matrix<Scalar, Dynamic, Dynamic, StorageOrder > > SubMatType;
  
  Index brows = A.rows();
  Index bcols = A.cols();

  Scalar tau_u, tau_u_prev(0), tau_v;

  for(Index k = 0; k < bs; ++k)
  {
    Index remainingRows = brows - k;
    Index remainingCols = bcols - k - 1;

    SubMatType X_k1( X.block(k,0, remainingRows,k) );
    SubMatType V_k1( A.block(k,0, remainingRows,k) );

    // 1 - update the k-th column of A
    SubColumnType v_k = A.col(k).tail(remainingRows);
          v_k -= V_k1 * Y.row(k).head(k).adjoint();
    if(k) v_k -= X_k1 * A.col(k).head(k);
    
    // 2 - construct left Householder transform in-place
    v_k.makeHouseholderInPlace(tau_v, diagonal[k]);
       
    if(k+1<bcols)
    {
      SubMatType Y_k  ( Y.block(k+1,0, remainingCols, k+1) );
      SubMatType U_k1 ( A.block(0,k+1, k,remainingCols) );
      
      // this eases the application of Householder transforAions
      // A(k,k) will store tau_v later
      A(k,k) = Scalar(1);

      // 3 - Compute y_k^T = tau_v * ( A^T*v_k - Y_k-1*V_k-1^T*v_k - U_k-1*X_k-1^T*v_k )
      {
        SubColumnType y_k( Y.col(k).tail(remainingCols) );
        
        // let's use the beginning of column k of Y as a temporary vector
        SubColumnType tmp( Y.col(k).head(k) );
        y_k.noalias()  = A.block(k,k+1, remainingRows,remainingCols).adjoint() * v_k; // bottleneck
        tmp.noalias()  = V_k1.adjoint()  * v_k;
        y_k.noalias() -= Y_k.leftCols(k) * tmp;
        tmp.noalias()  = X_k1.adjoint()  * v_k;
        y_k.noalias() -= U_k1.adjoint()  * tmp;
        y_k *= numext::conj(tau_v);
      }

      // 4 - update k-th row of A (it will become u_k)
      SubRowType u_k( A.row(k).tail(remainingCols) );
      u_k = u_k.conjugate();
      {
        u_k -= Y_k * A.row(k).head(k+1).adjoint();
        if(k) u_k -= U_k1.adjoint() * X.row(k).head(k).adjoint();
      }

      // 5 - construct right Householder transform in-place
      u_k.makeHouseholderInPlace(tau_u, upper_diagonal[k]);

      // this eases the application of Householder transformations
      // A(k,k+1) will store tau_u later
      A(k,k+1) = Scalar(1);

      // 6 - Compute x_k = tau_u * ( A*u_k - X_k-1*U_k-1^T*u_k - V_k*Y_k^T*u_k )
      {
        SubColumnType x_k ( X.col(k).tail(remainingRows-1) );
        
        // let's use the beginning of column k of X as a temporary vectors
        // note that tmp0 and tmp1 overlaps
        SubColumnType tmp0 ( X.col(k).head(k) ),
                      tmp1 ( X.col(k).head(k+1) );
                    
        x_k.noalias()   = A.block(k+1,k+1, remainingRows-1,remainingCols) * u_k.transpose(); // bottleneck
        tmp0.noalias()  = U_k1 * u_k.transpose();
        x_k.noalias()  -= X_k1.bottomRows(remainingRows-1) * tmp0;
        tmp1.noalias()  = Y_k.adjoint() * u_k.transpose();
        x_k.noalias()  -= A.block(k+1,0, remainingRows-1,k+1) * tmp1;
        x_k *= numext::conj(tau_u);
        tau_u = numext::conj(tau_u);
        u_k = u_k.conjugate();
      }

      if(k>0) A.coeffRef(k-1,k) = tau_u_prev;
      tau_u_prev = tau_u;
    }
    else
      A.coeffRef(k-1,k) = tau_u_prev;

    A.coeffRef(k,k) = tau_v;
  }
  
  if(bs<bcols)
    A.coeffRef(bs-1,bs) = tau_u_prev;

  // update A22
  if(bcols>bs && brows>bs)
  {
    SubMatType A11( A.bottomRightCorner(brows-bs,bcols-bs) );
    SubMatType A10( A.block(bs,0, brows-bs,bs) );
    SubMatType A01( A.block(0,bs, bs,bcols-bs) );
    Scalar tmp = A01(bs-1,0);
    A01(bs-1,0) = Literal(1);
    A11.noalias() -= A10 * Y.topLeftCorner(bcols,bs).bottomRows(bcols-bs).adjoint();
    A11.noalias() -= X.topLeftCorner(brows,bs).bottomRows(brows-bs) * A01;
    A01(bs-1,0) = tmp;
  }
}

/** \internal
  *
  * Implementation of a block-bidiagonal reduction.
  * It is based on the following paper:
  *   The Design of a Parallel Dense Linear Algebra Software Library: Reduction to Hessenberg, Tridiagonal, and Bidiagonal Form.
  *   by Jaeyoung Choi, Jack J. Dongarra, David W. Walker. (1995)
  *   section 3.3
  */
template<typename MatrixType, typename BidiagType>
void upperbidiagonalization_inplace_blocked(MatrixType& A, BidiagType& bidiagonal,
                                            Index maxBlockSize=32,
                                            typename MatrixType::Scalar* /*tempData*/ = 0)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef Block<MatrixType,Dynamic,Dynamic> BlockType;

  Index rows = A.rows();
  Index cols = A.cols();
  Index size = (std::min)(rows, cols);

  // X and Y are work space
  enum { StorageOrder = traits<MatrixType>::Flags & RowMajorBit };
  Matrix<Scalar,
         MatrixType::RowsAtCompileTime,
         Dynamic,
         StorageOrder,
         MatrixType::MaxRowsAtCompileTime> X(rows,maxBlockSize);
  Matrix<Scalar,
         MatrixType::ColsAtCompileTime,
         Dynamic,
         StorageOrder,
         MatrixType::MaxColsAtCompileTime> Y(cols,maxBlockSize);
  Index blockSize = (std::min)(maxBlockSize,size);

  Index k = 0;
  for(k = 0; k < size; k += blockSize)
  {
    Index bs = (std::min)(size-k,blockSize);  // actual size of the block
    Index brows = rows - k;                   // rows of the block
    Index bcols = cols - k;                   // columns of the block

    // partition the matrix A:
    // 
    //      | A00 A01 A02 |
    //      |             |
    // A  = | A10 A11 A12 |
    //      |             |
    //      | A20 A21 A22 |
    //
    // where A11 is a bs x bs diagonal block,
    // and let:
    //      | A11 A12 |
    //  B = |         |
    //      | A21 A22 |

    BlockType B = A.block(k,k,brows,bcols);
    
    // This stage performs the bidiagonalization of A11, A21, A12, and updating of A22.
    // Finally, the algorithm continue on the updated A22.
    //
    // However, if B is too small, or A22 empty, then let's use an unblocked strategy
    if(k+bs==cols || bcols<48) // somewhat arbitrary threshold
    {
      upperbidiagonalization_inplace_unblocked(B,
                                               &(bidiagonal.template diagonal<0>().coeffRef(k)),
                                               &(bidiagonal.template diagonal<1>().coeffRef(k)),
                                               X.data()
                                              );
      break; // We're done
    }
    else
    {
      upperbidiagonalization_blocked_helper<BlockType>( B,
                                                        &(bidiagonal.template diagonal<0>().coeffRef(k)),
                                                        &(bidiagonal.template diagonal<1>().coeffRef(k)),
                                                        bs,
                                                        X.topLeftCorner(brows,bs),
                                                        Y.topLeftCorner(bcols,bs)
                                                      );
    }
  }
}

template<typename _MatrixType>
UpperBidiagonalization<_MatrixType>& UpperBidiagonalization<_MatrixType>::computeUnblocked(const _MatrixType& matrix)
{
  Index rows = matrix.rows();
  Index cols = matrix.cols();
  EIGEN_ONLY_USED_FOR_DEBUG(cols);

  eigen_assert(rows >= cols && "UpperBidiagonalization is only for Arices satisfying rows>=cols.");

  m_householder = matrix;

  ColVectorType temp(rows);

  upperbidiagonalization_inplace_unblocked(m_householder,
                                           &(m_bidiagonal.template diagonal<0>().coeffRef(0)),
                                           &(m_bidiagonal.template diagonal<1>().coeffRef(0)),
                                           temp.data());

  m_isInitialized = true;
  return *this;
}

template<typename _MatrixType>
UpperBidiagonalization<_MatrixType>& UpperBidiagonalization<_MatrixType>::compute(const _MatrixType& matrix)
{
  Index rows = matrix.rows();
  Index cols = matrix.cols();
  EIGEN_ONLY_USED_FOR_DEBUG(rows);
  EIGEN_ONLY_USED_FOR_DEBUG(cols);

  eigen_assert(rows >= cols && "UpperBidiagonalization is only for Arices satisfying rows>=cols.");

  m_householder = matrix;
  upperbidiagonalization_inplace_blocked(m_householder, m_bidiagonal);
            
  m_isInitialized = true;
  return *this;
}

#if 0
/** \return the Householder QR decomposition of \c *this.
  *
  * \sa class Bidiagonalization
  */
template<typename Derived>
const UpperBidiagonalization<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::bidiagonalization() const
{
  return UpperBidiagonalization<PlainObject>(eval());
}
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BIDIAGONALIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SIMPLICIAL_CHOLESKY_H
#define EIGEN_SIMPLICIAL_CHOLESKY_H

namespace Eigen { 

enum SimplicialCholeskyMode {
  SimplicialCholeskyLLT,
  SimplicialCholeskyLDLT
};

namespace internal {
  template<typename CholMatrixType, typename InputMatrixType>
  struct simplicial_cholesky_grab_input {
    typedef CholMatrixType const * ConstCholMatrixPtr;
    static void run(const InputMatrixType& input, ConstCholMatrixPtr &pmat, CholMatrixType &tmp)
    {
      tmp = input;
      pmat = &tmp;
    }
  };
  
  template<typename MatrixType>
  struct simplicial_cholesky_grab_input<MatrixType,MatrixType> {
    typedef MatrixType const * ConstMatrixPtr;
    static void run(const MatrixType& input, ConstMatrixPtr &pmat, MatrixType &/*tmp*/)
    {
      pmat = &input;
    }
  };
} // end namespace internal

/** \ingroup SparseCholesky_Module
  * \brief A base class for direct sparse Cholesky factorizations
  *
  * This is a base class for LL^T and LDL^T Cholesky factorizations of sparse matrices that are
  * selfadjoint and positive definite. These factorizations allow for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam Derived the type of the derived class, that is the actual factorization type.
  *
  */
template<typename Derived>
class SimplicialCholeskyBase : public SparseSolverBase<Derived>
{
    typedef SparseSolverBase<Derived> Base;
    using Base::m_isInitialized;
    
  public:
    typedef typename internal::traits<Derived>::MatrixType MatrixType;
    typedef typename internal::traits<Derived>::OrderingType OrderingType;
    enum { UpLo = internal::traits<Derived>::UpLo };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef CholMatrixType const * ConstCholMatrixPtr;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:
    
    using Base::derived;

    /** Default constructor */
    SimplicialCholeskyBase()
      : m_info(Success),
        m_factorizationIsOk(false),
        m_analysisIsOk(false),
        m_shiftOffset(0),
        m_shiftScale(1)
    {}

    explicit SimplicialCholeskyBase(const MatrixType& matrix)
      : m_info(Success),
        m_factorizationIsOk(false),
        m_analysisIsOk(false),
        m_shiftOffset(0),
        m_shiftScale(1)
    {
      derived().compute(matrix);
    }

    ~SimplicialCholeskyBase()
    {
    }

    Derived& derived() { return *static_cast<Derived*>(this); }
    const Derived& derived() const { return *static_cast<const Derived*>(this); }
    
    inline Index cols() const { return m_matrix.cols(); }
    inline Index rows() const { return m_matrix.rows(); }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
    /** \returns the permutation P
      * \sa permutationPinv() */
    const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& permutationP() const
    { return m_P; }
    
    /** \returns the inverse P^-1 of the permutation P
      * \sa permutationP() */
    const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& permutationPinv() const
    { return m_Pinv; }

    /** Sets the shift parameters that will be used to adjust the diagonal coefficients during the numerical factorization.
      *
      * During the numerical factorization, the diagonal coefficients are transformed by the following linear model:\n
      * \c d_ii = \a offset + \a scale * \c d_ii
      *
      * The default is the identity transformation with \a offset=0, and \a scale=1.
      *
      * \returns a reference to \c *this.
      */
    Derived& setShift(const RealScalar& offset, const RealScalar& scale = 1)
    {
      m_shiftOffset = offset;
      m_shiftScale = scale;
      return derived();
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Stream>
    void dumpMemory(Stream& s)
    {
      int total = 0;
      s << "  L:        " << ((total+=(m_matrix.cols()+1) * sizeof(int) + m_matrix.nonZeros()*(sizeof(int)+sizeof(Scalar))) >> 20) << "Mb" << "\n";
      s << "  diag:     " << ((total+=m_diag.size() * sizeof(Scalar)) >> 20) << "Mb" << "\n";
      s << "  tree:     " << ((total+=m_parent.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  nonzeros: " << ((total+=m_nonZerosPerCol.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  perm:     " << ((total+=m_P.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  perm^-1:  " << ((total+=m_Pinv.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  TOTAL:    " << (total>> 20) << "Mb" << "\n";
    }

    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      eigen_assert(m_matrix.rows()==b.rows());

      if(m_info!=Success)
        return;

      if(m_P.size()>0)
        dest = m_P * b;
      else
        dest = b;

      if(m_matrix.nonZeros()>0) // otherwise L==I
        derived().matrixL().solveInPlace(dest);

      if(m_diag.size()>0)
        dest = m_diag.asDiagonal().inverse() * dest;

      if (m_matrix.nonZeros()>0) // otherwise U==I
        derived().matrixU().solveInPlace(dest);

      if(m_P.size()>0)
        dest = m_Pinv * dest;
    }
    
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(derived(), b, dest);
    }

#endif // EIGEN_PARSED_BY_DOXYGEN

  protected:
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    template<bool DoLDLT>
    void compute(const MatrixType& matrix)
    {
      eigen_assert(matrix.rows()==matrix.cols());
      Index size = matrix.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      ordering(matrix, pmat, tmp);
      analyzePattern_preordered(*pmat, DoLDLT);
      factorize_preordered<DoLDLT>(*pmat);
    }
    
    template<bool DoLDLT>
    void factorize(const MatrixType& a)
    {
      eigen_assert(a.rows()==a.cols());
      Index size = a.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      
      if(m_P.size() == 0 && (int(UpLo) & int(Upper)) == Upper)
      {
        // If there is no ordering, try to directly use the input matrix without any copy
        internal::simplicial_cholesky_grab_input<CholMatrixType,MatrixType>::run(a, pmat, tmp);
      }
      else
      {
        tmp.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>().twistedBy(m_P);
        pmat = &tmp;
      }
      
      factorize_preordered<DoLDLT>(*pmat);
    }

    template<bool DoLDLT>
    void factorize_preordered(const CholMatrixType& a);

    void analyzePattern(const MatrixType& a, bool doLDLT)
    {
      eigen_assert(a.rows()==a.cols());
      Index size = a.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      ordering(a, pmat, tmp);
      analyzePattern_preordered(*pmat,doLDLT);
    }
    void analyzePattern_preordered(const CholMatrixType& a, bool doLDLT);
    
    void ordering(const MatrixType& a, ConstCholMatrixPtr &pmat, CholMatrixType& ap);

    /** keeps off-diagonal entries; drops diagonal entries */
    struct keep_diag {
      inline bool operator() (const Index& row, const Index& col, const Scalar&) const
      {
        return row!=col;
      }
    };

    mutable ComputationInfo m_info;
    bool m_factorizationIsOk;
    bool m_analysisIsOk;
    
    CholMatrixType m_matrix;
    VectorType m_diag;                                // the diagonal coefficients (LDLT mode)
    VectorI m_parent;                                 // elimination tree
    VectorI m_nonZerosPerCol;
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_P;     // the permutation
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_Pinv;  // the inverse permutation

    RealScalar m_shiftOffset;
    RealScalar m_shiftScale;
};

template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialLLT;
template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialLDLT;
template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialCholesky;

namespace internal {

template<typename _MatrixType, int _UpLo, typename _Ordering> struct traits<SimplicialLLT<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
  typedef typename MatrixType::Scalar                         Scalar;
  typedef typename MatrixType::StorageIndex                   StorageIndex;
  typedef SparseMatrix<Scalar, ColMajor, StorageIndex>        CholMatrixType;
  typedef TriangularView<const CholMatrixType, Eigen::Lower>  MatrixL;
  typedef TriangularView<const typename CholMatrixType::AdjointReturnType, Eigen::Upper>   MatrixU;
  static inline MatrixL getL(const CholMatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const CholMatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename _MatrixType,int _UpLo, typename _Ordering> struct traits<SimplicialLDLT<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
  typedef typename MatrixType::Scalar                             Scalar;
  typedef typename MatrixType::StorageIndex                       StorageIndex;
  typedef SparseMatrix<Scalar, ColMajor, StorageIndex>            CholMatrixType;
  typedef TriangularView<const CholMatrixType, Eigen::UnitLower>  MatrixL;
  typedef TriangularView<const typename CholMatrixType::AdjointReturnType, Eigen::UnitUpper> MatrixU;
  static inline MatrixL getL(const CholMatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const CholMatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename _MatrixType, int _UpLo, typename _Ordering> struct traits<SimplicialCholesky<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
};

}

/** \ingroup SparseCholesky_Module
  * \class SimplicialLLT
  * \brief A direct sparse LLT Cholesky factorizations
  *
  * This class provides a LL^T Cholesky factorizations of sparse matrices that are
  * selfadjoint and positive definite. The factorization allows for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  * \tparam _Ordering The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<>
  *
  * \implsparsesolverconcept
  *
  * \sa class SimplicialLDLT, class AMDOrdering, class NaturalOrdering
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialLLT : public SimplicialCholeskyBase<SimplicialLLT<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialLLT> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,Index> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialLLT> Traits;
    typedef typename Traits::MatrixL  MatrixL;
    typedef typename Traits::MatrixU  MatrixU;
public:
    /** Default constructor */
    SimplicialLLT() : Base() {}
    /** Constructs and performs the LLT factorization of \a matrix */
    explicit SimplicialLLT(const MatrixType& matrix)
        : Base(matrix) {}

    /** \returns an expression of the factor L */
    inline const MatrixL matrixL() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LLT not factorized");
        return Traits::getL(Base::m_matrix);
    }

    /** \returns an expression of the factor U (= L^*) */
    inline const MatrixU matrixU() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LLT not factorized");
        return Traits::getU(Base::m_matrix);
    }
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialLLT& compute(const MatrixType& matrix)
    {
      Base::template compute<false>(matrix);
      return *this;
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, false);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      Base::template factorize<false>(a);
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      Scalar detL = Base::m_matrix.diagonal().prod();
      return numext::abs2(detL);
    }
};

/** \ingroup SparseCholesky_Module
  * \class SimplicialLDLT
  * \brief A direct sparse LDLT Cholesky factorizations without square root.
  *
  * This class provides a LDL^T Cholesky factorizations without square root of sparse matrices that are
  * selfadjoint and positive definite. The factorization allows for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  * \tparam _Ordering The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<>
  *
  * \implsparsesolverconcept
  *
  * \sa class SimplicialLLT, class AMDOrdering, class NaturalOrdering
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialLDLT : public SimplicialCholeskyBase<SimplicialLDLT<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialLDLT> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialLDLT> Traits;
    typedef typename Traits::MatrixL  MatrixL;
    typedef typename Traits::MatrixU  MatrixU;
public:
    /** Default constructor */
    SimplicialLDLT() : Base() {}

    /** Constructs and performs the LLT factorization of \a matrix */
    explicit SimplicialLDLT(const MatrixType& matrix)
        : Base(matrix) {}

    /** \returns a vector expression of the diagonal D */
    inline const VectorType vectorD() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Base::m_diag;
    }
    /** \returns an expression of the factor L */
    inline const MatrixL matrixL() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Traits::getL(Base::m_matrix);
    }

    /** \returns an expression of the factor U (= L^*) */
    inline const MatrixU matrixU() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Traits::getU(Base::m_matrix);
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialLDLT& compute(const MatrixType& matrix)
    {
      Base::template compute<true>(matrix);
      return *this;
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, true);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      Base::template factorize<true>(a);
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      return Base::m_diag.prod();
    }
};

/** \deprecated use SimplicialLDLT or class SimplicialLLT
  * \ingroup SparseCholesky_Module
  * \class SimplicialCholesky
  *
  * \sa class SimplicialLDLT, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialCholesky : public SimplicialCholeskyBase<SimplicialCholesky<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialCholesky> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialCholesky> Traits;
    typedef internal::traits<SimplicialLDLT<MatrixType,UpLo> > LDLTTraits;
    typedef internal::traits<SimplicialLLT<MatrixType,UpLo>  > LLTTraits;
  public:
    SimplicialCholesky() : Base(), m_LDLT(true) {}

    explicit SimplicialCholesky(const MatrixType& matrix)
      : Base(), m_LDLT(true)
    {
      compute(matrix);
    }

    SimplicialCholesky& setMode(SimplicialCholeskyMode mode)
    {
      switch(mode)
      {
      case SimplicialCholeskyLLT:
        m_LDLT = false;
        break;
      case SimplicialCholeskyLDLT:
        m_LDLT = true;
        break;
      default:
        break;
      }

      return *this;
    }

    inline const VectorType vectorD() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial Cholesky not factorized");
        return Base::m_diag;
    }
    inline const CholMatrixType rawMatrix() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial Cholesky not factorized");
        return Base::m_matrix;
    }
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialCholesky& compute(const MatrixType& matrix)
    {
      if(m_LDLT)
        Base::template compute<true>(matrix);
      else
        Base::template compute<false>(matrix);
      return *this;
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, m_LDLT);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      if(m_LDLT)
        Base::template factorize<true>(a);
      else
        Base::template factorize<false>(a);
    }

    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(Base::m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      eigen_assert(Base::m_matrix.rows()==b.rows());

      if(Base::m_info!=Success)
        return;

      if(Base::m_P.size()>0)
        dest = Base::m_P * b;
      else
        dest = b;

      if(Base::m_matrix.nonZeros()>0) // otherwise L==I
      {
        if(m_LDLT)
          LDLTTraits::getL(Base::m_matrix).solveInPlace(dest);
        else
          LLTTraits::getL(Base::m_matrix).solveInPlace(dest);
      }

      if(Base::m_diag.size()>0)
        dest = Base::m_diag.real().asDiagonal().inverse() * dest;

      if (Base::m_matrix.nonZeros()>0) // otherwise I==I
      {
        if(m_LDLT)
          LDLTTraits::getU(Base::m_matrix).solveInPlace(dest);
        else
          LLTTraits::getU(Base::m_matrix).solveInPlace(dest);
      }

      if(Base::m_P.size()>0)
        dest = Base::m_Pinv * dest;
    }
    
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(*this, b, dest);
    }
    
    Scalar determinant() const
    {
      if(m_LDLT)
      {
        return Base::m_diag.prod();
      }
      else
      {
        Scalar detL = Diagonal<const CholMatrixType>(Base::m_matrix).prod();
        return numext::abs2(detL);
      }
    }
    
  protected:
    bool m_LDLT;
};

template<typename Derived>
void SimplicialCholeskyBase<Derived>::ordering(const MatrixType& a, ConstCholMatrixPtr &pmat, CholMatrixType& ap)
{
  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();
  pmat = &ap;
  // Note that ordering methods compute the inverse permutation
  if(!internal::is_same<OrderingType,NaturalOrdering<Index> >::value)
  {
    {
      CholMatrixType C;
      C = a.template selfadjointView<UpLo>();
      
      OrderingType ordering;
      ordering(C,m_Pinv);
    }

    if(m_Pinv.size()>0) m_P = m_Pinv.inverse();
    else                m_P.resize(0);
    
    ap.resize(size,size);
    ap.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>().twistedBy(m_P);
  }
  else
  {
    m_Pinv.resize(0);
    m_P.resize(0);
    if(int(UpLo)==int(Lower) || MatrixType::IsRowMajor)
    {
      // we have to transpose the lower part to to the upper one
      ap.resize(size,size);
      ap.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>();
    }
    else
      internal::simplicial_cholesky_grab_input<CholMatrixType,MatrixType>::run(a, pmat, ap);
  }  
}

} // end namespace Eigen

#endif // EIGEN_SIMPLICIAL_CHOLESKY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*
NOTE: these functions have been adapted from the LDL library:

LDL Copyright (c) 2005 by Timothy A. Davis.  All Rights Reserved.

The author of LDL, Timothy A. Davis., has executed a license with Google LLC
to permit distribution of this code and derivative works as part of Eigen under
the Mozilla Public License v. 2.0, as stated at the top of this file.
 */

#ifndef EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H
#define EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H

namespace Eigen {

template<typename Derived>
void SimplicialCholeskyBase<Derived>::analyzePattern_preordered(const CholMatrixType& ap, bool doLDLT)
{
  const StorageIndex size = StorageIndex(ap.rows());
  m_matrix.resize(size, size);
  m_parent.resize(size);
  m_nonZerosPerCol.resize(size);

  ei_declare_aligned_stack_constructed_variable(StorageIndex, tags, size, 0);

  for(StorageIndex k = 0; k < size; ++k)
  {
    /* L(k,:) pattern: all nodes reachable in etree from nz in A(0:k-1,k) */
    m_parent[k] = -1;             /* parent of k is not yet known */
    tags[k] = k;                  /* mark node k as visited */
    m_nonZerosPerCol[k] = 0;      /* count of nonzeros in column k of L */
    for(typename CholMatrixType::InnerIterator it(ap,k); it; ++it)
    {
      StorageIndex i = it.index();
      if(i < k)
      {
        /* follow path from i to root of etree, stop at flagged node */
        for(; tags[i] != k; i = m_parent[i])
        {
          /* find parent of i if not yet determined */
          if (m_parent[i] == -1)
            m_parent[i] = k;
          m_nonZerosPerCol[i]++;        /* L (k,i) is nonzero */
          tags[i] = k;                  /* mark i as visited */
        }
      }
    }
  }

  /* construct Lp index array from m_nonZerosPerCol column counts */
  StorageIndex* Lp = m_matrix.outerIndexPtr();
  Lp[0] = 0;
  for(StorageIndex k = 0; k < size; ++k)
    Lp[k+1] = Lp[k] + m_nonZerosPerCol[k] + (doLDLT ? 0 : 1);

  m_matrix.resizeNonZeros(Lp[size]);

  m_isInitialized     = true;
  m_info              = Success;
  m_analysisIsOk      = true;
  m_factorizationIsOk = false;
}


template<typename Derived>
template<bool DoLDLT>
void SimplicialCholeskyBase<Derived>::factorize_preordered(const CholMatrixType& ap)
{
  using std::sqrt;

  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  eigen_assert(ap.rows()==ap.cols());
  eigen_assert(m_parent.size()==ap.rows());
  eigen_assert(m_nonZerosPerCol.size()==ap.rows());

  const StorageIndex size = StorageIndex(ap.rows());
  const StorageIndex* Lp = m_matrix.outerIndexPtr();
  StorageIndex* Li = m_matrix.innerIndexPtr();
  Scalar* Lx = m_matrix.valuePtr();

  ei_declare_aligned_stack_constructed_variable(Scalar, y, size, 0);
  ei_declare_aligned_stack_constructed_variable(StorageIndex,  pattern, size, 0);
  ei_declare_aligned_stack_constructed_variable(StorageIndex,  tags, size, 0);

  bool ok = true;
  m_diag.resize(DoLDLT ? size : 0);

  for(StorageIndex k = 0; k < size; ++k)
  {
    // compute nonzero pattern of kth row of L, in topological order
    y[k] = Scalar(0);                     // Y(0:k) is now all zero
    StorageIndex top = size;               // stack for pattern is empty
    tags[k] = k;                    // mark node k as visited
    m_nonZerosPerCol[k] = 0;        // count of nonzeros in column k of L
    for(typename CholMatrixType::InnerIterator it(ap,k); it; ++it)
    {
      StorageIndex i = it.index();
      if(i <= k)
      {
        y[i] += numext::conj(it.value());            /* scatter A(i,k) into Y (sum duplicates) */
        Index len;
        for(len = 0; tags[i] != k; i = m_parent[i])
        {
          pattern[len++] = i;     /* L(k,i) is nonzero */
          tags[i] = k;            /* mark i as visited */
        }
        while(len > 0)
          pattern[--top] = pattern[--len];
      }
    }

    /* compute numerical values kth row of L (a sparse triangular solve) */

    RealScalar d = numext::real(y[k]) * m_shiftScale + m_shiftOffset;    // get D(k,k), apply the shift function, and clear Y(k)
    y[k] = Scalar(0);
    for(; top < size; ++top)
    {
      Index i = pattern[top];       /* pattern[top:n-1] is pattern of L(:,k) */
      Scalar yi = y[i];             /* get and clear Y(i) */
      y[i] = Scalar(0);

      /* the nonzero entry L(k,i) */
      Scalar l_ki;
      if(DoLDLT)
        l_ki = yi / numext::real(m_diag[i]);
      else
        yi = l_ki = yi / Lx[Lp[i]];

      Index p2 = Lp[i] + m_nonZerosPerCol[i];
      Index p;
      for(p = Lp[i] + (DoLDLT ? 0 : 1); p < p2; ++p)
        y[Li[p]] -= numext::conj(Lx[p]) * yi;
      d -= numext::real(l_ki * numext::conj(yi));
      Li[p] = k;                          /* store L(k,i) in column form of L */
      Lx[p] = l_ki;
      ++m_nonZerosPerCol[i];              /* increment count of nonzeros in col i */
    }
    if(DoLDLT)
    {
      m_diag[k] = d;
      if(d == RealScalar(0))
      {
        ok = false;                         /* failure, D(k,k) is zero */
        break;
      }
    }
    else
    {
      Index p = Lp[k] + m_nonZerosPerCol[k]++;
      Li[p] = k ;                /* store L(k,k) = sqrt (d) in column k */
      if(d <= RealScalar(0)) {
        ok = false;              /* failure, matrix is not positive definite */
        break;
      }
      Lx[p] = sqrt(d) ;
    }
  }

  m_info = ok ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

} // end namespace Eigen

#endif // EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/AmbiVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AMBIVECTOR_H
#define EIGEN_AMBIVECTOR_H

namespace Eigen { 

namespace internal {

/** \internal
  * Hybrid sparse/dense vector class designed for intensive read-write operations.
  *
  * See BasicSparseLLT and SparseProduct for usage examples.
  */
template<typename _Scalar, typename _StorageIndex>
class AmbiVector
{
  public:
    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    explicit AmbiVector(Index size)
      : m_buffer(0), m_zero(0), m_size(0), m_end(0), m_allocatedSize(0), m_allocatedElements(0), m_mode(-1)
    {
      resize(size);
    }

    void init(double estimatedDensity);
    void init(int mode);

    Index nonZeros() const;

    /** Specifies a sub-vector to work on */
    void setBounds(Index start, Index end) { m_start = convert_index(start); m_end = convert_index(end); }

    void setZero();

    void restart();
    Scalar& coeffRef(Index i);
    Scalar& coeff(Index i);

    class Iterator;

    ~AmbiVector() { delete[] m_buffer; }

    void resize(Index size)
    {
      if (m_allocatedSize < size)
        reallocate(size);
      m_size = convert_index(size);
    }

    StorageIndex size() const { return m_size; }

  protected:
    StorageIndex convert_index(Index idx)
    {
      return internal::convert_index<StorageIndex>(idx);
    }

    void reallocate(Index size)
    {
      // if the size of the matrix is not too large, let's allocate a bit more than needed such
      // that we can handle dense vector even in sparse mode.
      delete[] m_buffer;
      if (size<1000)
      {
        Index allocSize = (size * sizeof(ListEl) + sizeof(Scalar) - 1)/sizeof(Scalar);
        m_allocatedElements = convert_index((allocSize*sizeof(Scalar))/sizeof(ListEl));
        m_buffer = new Scalar[allocSize];
      }
      else
      {
        m_allocatedElements = convert_index((size*sizeof(Scalar))/sizeof(ListEl));
        m_buffer = new Scalar[size];
      }
      m_size = convert_index(size);
      m_start = 0;
      m_end = m_size;
    }

    void reallocateSparse()
    {
      Index copyElements = m_allocatedElements;
      m_allocatedElements = (std::min)(StorageIndex(m_allocatedElements*1.5),m_size);
      Index allocSize = m_allocatedElements * sizeof(ListEl);
      allocSize = (allocSize + sizeof(Scalar) - 1)/sizeof(Scalar);
      Scalar* newBuffer = new Scalar[allocSize];
      std::memcpy(newBuffer,  m_buffer,  copyElements * sizeof(ListEl));
      delete[] m_buffer;
      m_buffer = newBuffer;
    }

  protected:
    // element type of the linked list
    struct ListEl
    {
      StorageIndex next;
      StorageIndex index;
      Scalar value;
    };

    // used to store data in both mode
    Scalar* m_buffer;
    Scalar m_zero;
    StorageIndex m_size;
    StorageIndex m_start;
    StorageIndex m_end;
    StorageIndex m_allocatedSize;
    StorageIndex m_allocatedElements;
    StorageIndex m_mode;

    // linked list mode
    StorageIndex m_llStart;
    StorageIndex m_llCurrent;
    StorageIndex m_llSize;
};

/** \returns the number of non zeros in the current sub vector */
template<typename _Scalar,typename _StorageIndex>
Index AmbiVector<_Scalar,_StorageIndex>::nonZeros() const
{
  if (m_mode==IsSparse)
    return m_llSize;
  else
    return m_end - m_start;
}

template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::init(double estimatedDensity)
{
  if (estimatedDensity>0.1)
    init(IsDense);
  else
    init(IsSparse);
}

template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::init(int mode)
{
  m_mode = mode;
  // This is only necessary in sparse mode, but we set these unconditionally to avoid some maybe-uninitialized warnings
  // if (m_mode==IsSparse)
  {
    m_llSize = 0;
    m_llStart = -1;
  }
}

/** Must be called whenever we might perform a write access
  * with an index smaller than the previous one.
  *
  * Don't worry, this function is extremely cheap.
  */
template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::restart()
{
  m_llCurrent = m_llStart;
}

/** Set all coefficients of current subvector to zero */
template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::setZero()
{
  if (m_mode==IsDense)
  {
    for (Index i=m_start; i<m_end; ++i)
      m_buffer[i] = Scalar(0);
  }
  else
  {
    eigen_assert(m_mode==IsSparse);
    m_llSize = 0;
    m_llStart = -1;
  }
}

template<typename _Scalar,typename _StorageIndex>
_Scalar& AmbiVector<_Scalar,_StorageIndex>::coeffRef(Index i)
{
  if (m_mode==IsDense)
    return m_buffer[i];
  else
  {
    ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_buffer);
    // TODO factorize the following code to reduce code generation
    eigen_assert(m_mode==IsSparse);
    if (m_llSize==0)
    {
      // this is the first element
      m_llStart = 0;
      m_llCurrent = 0;
      ++m_llSize;
      llElements[0].value = Scalar(0);
      llElements[0].index = convert_index(i);
      llElements[0].next = -1;
      return llElements[0].value;
    }
    else if (i<llElements[m_llStart].index)
    {
      // this is going to be the new first element of the list
      ListEl& el = llElements[m_llSize];
      el.value = Scalar(0);
      el.index = convert_index(i);
      el.next = m_llStart;
      m_llStart = m_llSize;
      ++m_llSize;
      m_llCurrent = m_llStart;
      return el.value;
    }
    else
    {
      StorageIndex nextel = llElements[m_llCurrent].next;
      eigen_assert(i>=llElements[m_llCurrent].index && "you must call restart() before inserting an element with lower or equal index");
      while (nextel >= 0 && llElements[nextel].index<=i)
      {
        m_llCurrent = nextel;
        nextel = llElements[nextel].next;
      }

      if (llElements[m_llCurrent].index==i)
      {
        // the coefficient already exists and we found it !
        return llElements[m_llCurrent].value;
      }
      else
      {
        if (m_llSize>=m_allocatedElements)
        {
          reallocateSparse();
          llElements = reinterpret_cast<ListEl*>(m_buffer);
        }
        eigen_internal_assert(m_llSize<m_allocatedElements && "internal error: overflow in sparse mode");
        // let's insert a new coefficient
        ListEl& el = llElements[m_llSize];
        el.value = Scalar(0);
        el.index = convert_index(i);
        el.next = llElements[m_llCurrent].next;
        llElements[m_llCurrent].next = m_llSize;
        ++m_llSize;
        return el.value;
      }
    }
  }
}

template<typename _Scalar,typename _StorageIndex>
_Scalar& AmbiVector<_Scalar,_StorageIndex>::coeff(Index i)
{
  if (m_mode==IsDense)
    return m_buffer[i];
  else
  {
    ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_buffer);
    eigen_assert(m_mode==IsSparse);
    if ((m_llSize==0) || (i<llElements[m_llStart].index))
    {
      return m_zero;
    }
    else
    {
      Index elid = m_llStart;
      while (elid >= 0 && llElements[elid].index<i)
        elid = llElements[elid].next;

      if (llElements[elid].index==i)
        return llElements[m_llCurrent].value;
      else
        return m_zero;
    }
  }
}

/** Iterator over the nonzero coefficients */
template<typename _Scalar,typename _StorageIndex>
class AmbiVector<_Scalar,_StorageIndex>::Iterator
{
  public:
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** Default constructor
      * \param vec the vector on which we iterate
      * \param epsilon the minimal value used to prune zero coefficients.
      * In practice, all coefficients having a magnitude smaller than \a epsilon
      * are skipped.
      */
    explicit Iterator(const AmbiVector& vec, const RealScalar& epsilon = 0)
      : m_vector(vec)
    {
      using std::abs;
      m_epsilon = epsilon;
      m_isDense = m_vector.m_mode==IsDense;
      if (m_isDense)
      {
        m_currentEl = 0;   // this is to avoid a compilation warning
        m_cachedValue = 0; // this is to avoid a compilation warning
        m_cachedIndex = m_vector.m_start-1;
        ++(*this);
      }
      else
      {
        ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_vector.m_buffer);
        m_currentEl = m_vector.m_llStart;
        while (m_currentEl>=0 && abs(llElements[m_currentEl].value)<=m_epsilon)
          m_currentEl = llElements[m_currentEl].next;
        if (m_currentEl<0)
        {
          m_cachedValue = 0; // this is to avoid a compilation warning
          m_cachedIndex = -1;
        }
        else
        {
          m_cachedIndex = llElements[m_currentEl].index;
          m_cachedValue = llElements[m_currentEl].value;
        }
      }
    }

    StorageIndex index() const { return m_cachedIndex; }
    Scalar value() const { return m_cachedValue; }

    operator bool() const { return m_cachedIndex>=0; }

    Iterator& operator++()
    {
      using std::abs;
      if (m_isDense)
      {
        do {
          ++m_cachedIndex;
        } while (m_cachedIndex<m_vector.m_end && abs(m_vector.m_buffer[m_cachedIndex])<=m_epsilon);
        if (m_cachedIndex<m_vector.m_end)
          m_cachedValue = m_vector.m_buffer[m_cachedIndex];
        else
          m_cachedIndex=-1;
      }
      else
      {
        ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_vector.m_buffer);
        do {
          m_currentEl = llElements[m_currentEl].next;
        } while (m_currentEl>=0 && abs(llElements[m_currentEl].value)<=m_epsilon);
        if (m_currentEl<0)
        {
          m_cachedIndex = -1;
        }
        else
        {
          m_cachedIndex = llElements[m_currentEl].index;
          m_cachedValue = llElements[m_currentEl].value;
        }
      }
      return *this;
    }

  protected:
    const AmbiVector& m_vector; // the target vector
    StorageIndex m_currentEl;   // the current element in sparse/linked-list mode
    RealScalar m_epsilon;       // epsilon used to prune zero coefficients
    StorageIndex m_cachedIndex; // current coordinate
    Scalar m_cachedValue;       // current value
    bool m_isDense;             // mode of the vector
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_AMBIVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/CompressedStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPRESSED_STORAGE_H
#define EIGEN_COMPRESSED_STORAGE_H

namespace Eigen { 

namespace internal {

/** \internal
  * Stores a sparse set of values as a list of values and a list of indices.
  *
  */
template<typename _Scalar,typename _StorageIndex>
class CompressedStorage
{
  public:

    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;

  protected:

    typedef typename NumTraits<Scalar>::Real RealScalar;

  public:

    CompressedStorage()
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {}

    explicit CompressedStorage(Index size)
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {
      resize(size);
    }

    CompressedStorage(const CompressedStorage& other)
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {
      *this = other;
    }

    CompressedStorage& operator=(const CompressedStorage& other)
    {
      resize(other.size());
      if(other.size()>0)
      {
        internal::smart_copy(other.m_values,  other.m_values  + m_size, m_values);
        internal::smart_copy(other.m_indices, other.m_indices + m_size, m_indices);
      }
      return *this;
    }

    void swap(CompressedStorage& other)
    {
      std::swap(m_values, other.m_values);
      std::swap(m_indices, other.m_indices);
      std::swap(m_size, other.m_size);
      std::swap(m_allocatedSize, other.m_allocatedSize);
    }

    ~CompressedStorage()
    {
      delete[] m_values;
      delete[] m_indices;
    }

    void reserve(Index size)
    {
      Index newAllocatedSize = m_size + size;
      if (newAllocatedSize > m_allocatedSize)
        reallocate(newAllocatedSize);
    }

    void squeeze()
    {
      if (m_allocatedSize>m_size)
        reallocate(m_size);
    }

    void resize(Index size, double reserveSizeFactor = 0)
    {
      if (m_allocatedSize<size)
      {
        Index realloc_size = (std::min<Index>)(NumTraits<StorageIndex>::highest(),  size + Index(reserveSizeFactor*double(size)));
        if(realloc_size<size)
          internal::throw_std_bad_alloc();
        reallocate(realloc_size);
      }
      m_size = size;
    }

    void append(const Scalar& v, Index i)
    {
      Index id = m_size;
      resize(m_size+1, 1);
      m_values[id] = v;
      m_indices[id] = internal::convert_index<StorageIndex>(i);
    }

    inline Index size() const { return m_size; }
    inline Index allocatedSize() const { return m_allocatedSize; }
    inline void clear() { m_size = 0; }

    const Scalar* valuePtr() const { return m_values; }
    Scalar* valuePtr() { return m_values; }
    const StorageIndex* indexPtr() const { return m_indices; }
    StorageIndex* indexPtr() { return m_indices; }

    inline Scalar& value(Index i) { eigen_internal_assert(m_values!=0); return m_values[i]; }
    inline const Scalar& value(Index i) const { eigen_internal_assert(m_values!=0); return m_values[i]; }

    inline StorageIndex& index(Index i) { eigen_internal_assert(m_indices!=0); return m_indices[i]; }
    inline const StorageIndex& index(Index i) const { eigen_internal_assert(m_indices!=0); return m_indices[i]; }

    /** \returns the largest \c k such that for all \c j in [0,k) index[\c j]\<\a key */
    inline Index searchLowerIndex(Index key) const
    {
      return searchLowerIndex(0, m_size, key);
    }

    /** \returns the largest \c k in [start,end) such that for all \c j in [start,k) index[\c j]\<\a key */
    inline Index searchLowerIndex(Index start, Index end, Index key) const
    {
      while(end>start)
      {
        Index mid = (end+start)>>1;
        if (m_indices[mid]<key)
          start = mid+1;
        else
          end = mid;
      }
      return start;
    }

    /** \returns the stored value at index \a key
      * If the value does not exist, then the value \a defaultValue is returned without any insertion. */
    inline Scalar at(Index key, const Scalar& defaultValue = Scalar(0)) const
    {
      if (m_size==0)
        return defaultValue;
      else if (key==m_indices[m_size-1])
        return m_values[m_size-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)
      const Index id = searchLowerIndex(0,m_size-1,key);
      return ((id<m_size) && (m_indices[id]==key)) ? m_values[id] : defaultValue;
    }

    /** Like at(), but the search is performed in the range [start,end) */
    inline Scalar atInRange(Index start, Index end, Index key, const Scalar &defaultValue = Scalar(0)) const
    {
      if (start>=end)
        return defaultValue;
      else if (end>start && key==m_indices[end-1])
        return m_values[end-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)
      const Index id = searchLowerIndex(start,end-1,key);
      return ((id<end) && (m_indices[id]==key)) ? m_values[id] : defaultValue;
    }

    /** \returns a reference to the value at index \a key
      * If the value does not exist, then the value \a defaultValue is inserted
      * such that the keys are sorted. */
    inline Scalar& atWithInsertion(Index key, const Scalar& defaultValue = Scalar(0))
    {
      Index id = searchLowerIndex(0,m_size,key);
      if (id>=m_size || m_indices[id]!=key)
      {
        if (m_allocatedSize<m_size+1)
        {
          m_allocatedSize = 2*(m_size+1);
          internal::scoped_array<Scalar> newValues(m_allocatedSize);
          internal::scoped_array<StorageIndex> newIndices(m_allocatedSize);

          // copy first chunk
          internal::smart_copy(m_values,  m_values +id, newValues.ptr());
          internal::smart_copy(m_indices, m_indices+id, newIndices.ptr());

          // copy the rest
          if(m_size>id)
          {
            internal::smart_copy(m_values +id,  m_values +m_size, newValues.ptr() +id+1);
            internal::smart_copy(m_indices+id,  m_indices+m_size, newIndices.ptr()+id+1);
          }
          std::swap(m_values,newValues.ptr());
          std::swap(m_indices,newIndices.ptr());
        }
        else if(m_size>id)
        {
          internal::smart_memmove(m_values +id, m_values +m_size, m_values +id+1);
          internal::smart_memmove(m_indices+id, m_indices+m_size, m_indices+id+1);
        }
        m_size++;
        m_indices[id] = internal::convert_index<StorageIndex>(key);
        m_values[id] = defaultValue;
      }
      return m_values[id];
    }

    void moveChunk(Index from, Index to, Index chunkSize)
    {
      eigen_internal_assert(to+chunkSize <= m_size);
      if(to>from && from+chunkSize>to)
      {
        // move backward
        internal::smart_memmove(m_values+from,  m_values+from+chunkSize,  m_values+to);
        internal::smart_memmove(m_indices+from, m_indices+from+chunkSize, m_indices+to);
      }
      else
      {
        internal::smart_copy(m_values+from,  m_values+from+chunkSize,  m_values+to);
        internal::smart_copy(m_indices+from, m_indices+from+chunkSize, m_indices+to);
      }
    }

    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      Index k = 0;
      Index n = size();
      for (Index i=0; i<n; ++i)
      {
        if (!internal::isMuchSmallerThan(value(i), reference, epsilon))
        {
          value(k) = value(i);
          index(k) = index(i);
          ++k;
        }
      }
      resize(k,0);
    }

  protected:

    inline void reallocate(Index size)
    {
      #ifdef EIGEN_SPARSE_COMPRESSED_STORAGE_REALLOCATE_PLUGIN
        EIGEN_SPARSE_COMPRESSED_STORAGE_REALLOCATE_PLUGIN
      #endif
      eigen_internal_assert(size!=m_allocatedSize);
      internal::scoped_array<Scalar> newValues(size);
      internal::scoped_array<StorageIndex> newIndices(size);
      Index copySize = (std::min)(size, m_size);
      if (copySize>0) {
        internal::smart_copy(m_values, m_values+copySize, newValues.ptr());
        internal::smart_copy(m_indices, m_indices+copySize, newIndices.ptr());
      }
      std::swap(m_values,newValues.ptr());
      std::swap(m_indices,newIndices.ptr());
      m_allocatedSize = size;
    }

  protected:
    Scalar* m_values;
    StorageIndex* m_indices;
    Index m_size;
    Index m_allocatedSize;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPRESSED_STORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/ConservativeSparseSparseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H
#define EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H

namespace Eigen {

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType>
static void conservative_sparse_sparse_product_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res, bool sortedInsertion = false)
{
  typedef typename remove_all<Lhs>::type::Scalar LhsScalar;
  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  typedef typename remove_all<ResultType>::type::Scalar ResScalar;

  // make sure to call innerSize/outerSize since we fake the storage order.
  Index rows = lhs.innerSize();
  Index cols = rhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  ei_declare_aligned_stack_constructed_variable(bool,   mask,     rows, 0);
  ei_declare_aligned_stack_constructed_variable(ResScalar, values,   rows, 0);
  ei_declare_aligned_stack_constructed_variable(Index,  indices,  rows, 0);

  std::memset(mask,0,sizeof(bool)*rows);

  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);

  // estimate the number of non zero entries
  // given a rhs column containing Y non zeros, we assume that the respective Y columns
  // of the lhs differs in average of one non zeros, thus the number of non zeros for
  // the product of a rhs column with the lhs is X+Y where X is the average number of non zero
  // per column of the lhs.
  // Therefore, we have nnz(lhs*rhs) = nnz(lhs) + nnz(rhs)
  Index estimated_nnz_prod = lhsEval.nonZerosEstimate() + rhsEval.nonZerosEstimate();

  res.setZero();
  res.reserve(Index(estimated_nnz_prod));
  // we compute each column of the result, one after the other
  for (Index j=0; j<cols; ++j)
  {

    res.startVec(j);
    Index nnz = 0;
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      RhsScalar y = rhsIt.value();
      Index k = rhsIt.index();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, k); lhsIt; ++lhsIt)
      {
        Index i = lhsIt.index();
        LhsScalar x = lhsIt.value();
        if(!mask[i])
        {
          mask[i] = true;
          values[i] = x * y;
          indices[nnz] = i;
          ++nnz;
        }
        else
          values[i] += x * y;
      }
    }
    if(!sortedInsertion)
    {
      // unordered insertion
      for(Index k=0; k<nnz; ++k)
      {
        Index i = indices[k];
        res.insertBackByOuterInnerUnordered(j,i) = values[i];
        mask[i] = false;
      }
    }
    else
    {
      // alternative ordered insertion code:
      const Index t200 = rows/11; // 11 == (log2(200)*1.39)
      const Index t = (rows*100)/139;

      // FIXME reserve nnz non zeros
      // FIXME implement faster sorting algorithms for very small nnz
      // if the result is sparse enough => use a quick sort
      // otherwise => loop through the entire vector
      // In order to avoid to perform an expensive log2 when the
      // result is clearly very sparse we use a linear bound up to 200.
      if((nnz<200 && nnz<t200) || nnz * numext::log2(int(nnz)) < t)
      {
        if(nnz>1) std::sort(indices,indices+nnz);
        for(Index k=0; k<nnz; ++k)
        {
          Index i = indices[k];
          res.insertBackByOuterInner(j,i) = values[i];
          mask[i] = false;
        }
      }
      else
      {
        // dense path
        for(Index i=0; i<rows; ++i)
        {
          if(mask[i])
          {
            mask[i] = false;
            res.insertBackByOuterInner(j,i) = values[i];
          }
        }
      }
    }
  }
  res.finalize();
}


} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = (traits<Lhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int RhsStorageOrder = (traits<Rhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int ResStorageOrder = (traits<ResultType>::Flags&RowMajorBit) ? RowMajor : ColMajor>
struct conservative_sparse_sparse_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,ColMajor>
{
  typedef typename remove_all<Lhs>::type LhsCleaned;
  typedef typename LhsCleaned::Scalar Scalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrixAux;
    typedef typename sparse_eval<ColMajorMatrixAux,ResultType::RowsAtCompileTime,ResultType::ColsAtCompileTime,ColMajorMatrixAux::Flags>::type ColMajorMatrix;

    // If the result is tall and thin (in the extreme case a column vector)
    // then it is faster to sort the coefficients inplace instead of transposing twice.
    // FIXME, the following heuristic is probably not very good.
    if(lhs.rows()>rhs.cols())
    {
      ColMajorMatrix resCol(lhs.rows(),rhs.cols());
      // perform sorted insertion
      internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrix>(lhs, rhs, resCol, true);
      res = resCol.markAsRValue();
    }
    else
    {
      ColMajorMatrixAux resCol(lhs.rows(),rhs.cols());
      // resort to transpose to sort the entries
      internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrixAux>(lhs, rhs, resCol, false);
      RowMajorMatrix resRow(resCol);
      res = resRow.markAsRValue();
    }
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRhs;
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRes;
    RowMajorRhs rhsRow = rhs;
    RowMajorRes resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<RowMajorRhs,Lhs,RowMajorRes>(rhsRow, lhs, resRow);
    res = resRow;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorLhs;
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRes;
    RowMajorLhs lhsRow = lhs;
    RowMajorRes resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,RowMajorLhs,RowMajorRes>(rhs, lhsRow, resRow);
    res = resRow;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    RowMajorMatrix resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,Lhs,RowMajorMatrix>(rhs, lhs, resRow);
    res = resRow;
  }
};


template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,RowMajor>
{
  typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrix;
    ColMajorMatrix resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrix>(lhs, rhs, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorLhs;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRes;
    ColMajorLhs lhsCol = lhs;
    ColMajorRes resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<ColMajorLhs,Rhs,ColMajorRes>(lhsCol, rhs, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRhs;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRes;
    ColMajorRhs rhsCol = rhs;
    ColMajorRes resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Lhs,ColMajorRhs,ColMajorRes>(lhs, rhsCol, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrix;
    RowMajorMatrix resRow(lhs.rows(),rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,Lhs,RowMajorMatrix>(rhs, lhs, resRow);
    // sort the non zeros:
    ColMajorMatrix resCol(resRow);
    res = resCol;
  }
};

} // end namespace internal


namespace internal {

template<typename Lhs, typename Rhs, typename ResultType>
static void sparse_sparse_to_dense_product_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res)
{
  typedef typename remove_all<Lhs>::type::Scalar LhsScalar;
  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  Index cols = rhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);

  for (Index j=0; j<cols; ++j)
  {
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      RhsScalar y = rhsIt.value();
      Index k = rhsIt.index();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, k); lhsIt; ++lhsIt)
      {
        Index i = lhsIt.index();
        LhsScalar x = lhsIt.value();
        res.coeffRef(i,j) += x * y;
      }
    }
  }
}


} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = (traits<Lhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int RhsStorageOrder = (traits<Rhs>::Flags&RowMajorBit) ? RowMajor : ColMajor>
struct sparse_sparse_to_dense_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    internal::sparse_sparse_to_dense_product_impl<Lhs,Rhs,ResultType>(lhs, rhs, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorLhs;
    ColMajorLhs lhsCol(lhs);
    internal::sparse_sparse_to_dense_product_impl<ColMajorLhs,Rhs,ResultType>(lhsCol, rhs, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRhs;
    ColMajorRhs rhsCol(rhs);
    internal::sparse_sparse_to_dense_product_impl<Lhs,ColMajorRhs,ResultType>(lhs, rhsCol, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    Transpose<ResultType> trRes(res);
    internal::sparse_sparse_to_dense_product_impl<Rhs,Lhs,Transpose<ResultType> >(rhs, lhs, trRes);
  }
};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/MappedSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAPPED_SPARSEMATRIX_H
#define EIGEN_MAPPED_SPARSEMATRIX_H

namespace Eigen {

/** \deprecated Use Map<SparseMatrix<> >
  * \class MappedSparseMatrix
  *
  * \brief Sparse matrix
  *
  * \param _Scalar the scalar type, i.e. the type of the coefficients
  *
  * See http://www.netlib.org/linalg/html_templates/node91.html for details on the storage scheme.
  *
  */
namespace internal {
template<typename _Scalar, int _Flags, typename _StorageIndex>
struct traits<MappedSparseMatrix<_Scalar, _Flags, _StorageIndex> > : traits<SparseMatrix<_Scalar, _Flags, _StorageIndex> >
{};
} // end namespace internal

template<typename _Scalar, int _Flags, typename _StorageIndex>
class MappedSparseMatrix
  : public Map<SparseMatrix<_Scalar, _Flags, _StorageIndex> >
{
    typedef Map<SparseMatrix<_Scalar, _Flags, _StorageIndex> > Base;

  public:
    
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::Scalar Scalar;

    inline MappedSparseMatrix(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr, StorageIndex* innerIndexPtr, Scalar* valuePtr, StorageIndex* innerNonZeroPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZeroPtr)
    {}

    /** Empty destructor */
    inline ~MappedSparseMatrix() {}
};

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<MappedSparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator<SparseCompressedBase<MappedSparseMatrix<_Scalar,_Options,_StorageIndex> > >
{
  typedef MappedSparseMatrix<_Scalar,_Options,_StorageIndex> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_MAPPED_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseAssign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEASSIGN_H
#define EIGEN_SPARSEASSIGN_H

namespace Eigen { 

template<typename Derived>    
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator=(const EigenBase<OtherDerived> &other)
{
  internal::call_assignment_no_alias(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  // TODO use the evaluator mechanism
  other.evalTo(derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
inline Derived& SparseMatrixBase<Derived>::operator=(const SparseMatrixBase<OtherDerived>& other)
{
  // by default sparse evaluation do not alias, so we can safely bypass the generic call_assignment routine
  internal::Assignment<Derived,OtherDerived,internal::assign_op<Scalar,typename OtherDerived::Scalar> >
          ::run(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
inline Derived& SparseMatrixBase<Derived>::operator=(const Derived& other)
{
  internal::call_assignment_no_alias(derived(), other.derived());
  return derived();
}

namespace internal {

template<>
struct storage_kind_to_evaluator_kind<Sparse> {
  typedef IteratorBased Kind;
};

template<>
struct storage_kind_to_shape<Sparse> {
  typedef SparseShape Shape;
};

struct Sparse2Sparse {};
struct Sparse2Dense  {};

template<> struct AssignmentKind<SparseShape, SparseShape>           { typedef Sparse2Sparse Kind; };
template<> struct AssignmentKind<SparseShape, SparseTriangularShape> { typedef Sparse2Sparse Kind; };
template<> struct AssignmentKind<DenseShape,  SparseShape>           { typedef Sparse2Dense  Kind; };
template<> struct AssignmentKind<DenseShape,  SparseTriangularShape> { typedef Sparse2Dense  Kind; };


template<typename DstXprType, typename SrcXprType>
void assign_sparse_to_sparse(DstXprType &dst, const SrcXprType &src)
{
  typedef typename DstXprType::Scalar Scalar;
  typedef internal::evaluator<DstXprType> DstEvaluatorType;
  typedef internal::evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  const bool transpose = (DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit);
  const Index outerEvaluationSize = (SrcEvaluatorType::Flags&RowMajorBit) ? src.rows() : src.cols();
  if ((!transpose) && src.isRValue())
  {
    // eval without temporary
    dst.resize(src.rows(), src.cols());
    dst.setZero();
    dst.reserve((std::min)(src.rows()*src.cols(), (std::max)(src.rows(),src.cols())*2));
    for (Index j=0; j<outerEvaluationSize; ++j)
    {
      dst.startVec(j);
      for (typename SrcEvaluatorType::InnerIterator it(srcEvaluator, j); it; ++it)
      {
        Scalar v = it.value();
        dst.insertBackByOuterInner(j,it.index()) = v;
      }
    }
    dst.finalize();
  }
  else
  {
    // eval through a temporary
    eigen_assert(( ((internal::traits<DstXprType>::SupportedAccessPatterns & OuterRandomAccessPattern)==OuterRandomAccessPattern) ||
              (!((DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit)))) &&
              "the transpose operation is supposed to be handled in SparseMatrix::operator=");

    enum { Flip = (DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit) };

    
    DstXprType temp(src.rows(), src.cols());

    temp.reserve((std::min)(src.rows()*src.cols(), (std::max)(src.rows(),src.cols())*2));
    for (Index j=0; j<outerEvaluationSize; ++j)
    {
      temp.startVec(j);
      for (typename SrcEvaluatorType::InnerIterator it(srcEvaluator, j); it; ++it)
      {
        Scalar v = it.value();
        temp.insertBackByOuterInner(Flip?it.index():j,Flip?j:it.index()) = v;
      }
    }
    temp.finalize();

    dst = temp.markAsRValue();
  }
}

// Generic Sparse to Sparse assignment
template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Sparse2Sparse>
{
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    assign_sparse_to_sparse(dst.derived(), src.derived());
  }
};

// Generic Sparse to Dense assignment
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, Sparse2Dense, Weak>
{
  static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    if(internal::is_same<Functor,internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> >::value)
      dst.setZero();
    
    internal::evaluator<SrcXprType> srcEval(src);
    resize_if_allowed(dst, src, func);
    internal::evaluator<DstXprType> dstEval(dst);
    
    const Index outerEvaluationSize = (internal::evaluator<SrcXprType>::Flags&RowMajorBit) ? src.rows() : src.cols();
    for (Index j=0; j<outerEvaluationSize; ++j)
      for (typename internal::evaluator<SrcXprType>::InnerIterator i(srcEval,j); i; ++i)
        func.assignCoeff(dstEval.coeffRef(i.row(),i.col()), i.value());
  }
};

// Specialization for dense ?= dense +/- sparse and dense ?= sparse +/- dense
template<typename DstXprType, typename Func1, typename Func2>
struct assignment_from_dense_op_sparse
{
  template<typename SrcXprType, typename InitialFunc>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const InitialFunc& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_DENSE_OP_SPARSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_DENSE_OP_SPARSE_PLUGIN
    #endif

    call_assignment_no_alias(dst, src.lhs(), Func1());
    call_assignment_no_alias(dst, src.rhs(), Func2());
  }

  // Specialization for dense1 = sparse + dense2; -> dense1 = dense2; dense1 += sparse;
  template<typename Lhs, typename Rhs, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type
  run(DstXprType &dst, const CwiseBinaryOp<internal::scalar_sum_op<Scalar,Scalar>, const Lhs, const Rhs> &src,
      const internal::assign_op<typename DstXprType::Scalar,Scalar>& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_ADD_DENSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_ADD_DENSE_PLUGIN
    #endif

    // Apply the dense matrix first, then the sparse one.
    call_assignment_no_alias(dst, src.rhs(), Func1());
    call_assignment_no_alias(dst, src.lhs(), Func2());
  }

  // Specialization for dense1 = sparse - dense2; -> dense1 = -dense2; dense1 += sparse;
  template<typename Lhs, typename Rhs, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type
  run(DstXprType &dst, const CwiseBinaryOp<internal::scalar_difference_op<Scalar,Scalar>, const Lhs, const Rhs> &src,
      const internal::assign_op<typename DstXprType::Scalar,Scalar>& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_SUB_DENSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_SUB_DENSE_PLUGIN
    #endif

    // Apply the dense matrix first, then the sparse one.
    call_assignment_no_alias(dst, -src.rhs(), Func1());
    call_assignment_no_alias(dst,  src.lhs(), add_assign_op<typename DstXprType::Scalar,typename Lhs::Scalar>());
  }
};

#define EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(ASSIGN_OP,BINOP,ASSIGN_OP2) \
  template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar> \
  struct Assignment<DstXprType, CwiseBinaryOp<internal::BINOP<Scalar,Scalar>, const Lhs, const Rhs>, internal::ASSIGN_OP<typename DstXprType::Scalar,Scalar>, \
                    Sparse2Dense, \
                    typename internal::enable_if<   internal::is_same<typename internal::evaluator_traits<Lhs>::Shape,DenseShape>::value \
                                                 || internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type> \
    : assignment_from_dense_op_sparse<DstXprType, internal::ASSIGN_OP<typename DstXprType::Scalar,typename Lhs::Scalar>, internal::ASSIGN_OP2<typename DstXprType::Scalar,typename Rhs::Scalar> > \
  {}

EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(assign_op,    scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(add_assign_op,scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(sub_assign_op,scalar_sum_op,sub_assign_op);

EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(assign_op,    scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(add_assign_op,scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(sub_assign_op,scalar_difference_op,add_assign_op);


// Specialization for "dst = dec.solve(rhs)"
// NOTE we need to specialize it for Sparse2Sparse to avoid ambiguous specialization error
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<DecType,RhsType>, internal::assign_op<Scalar,Scalar>, Sparse2Sparse>
{
  typedef Solve<DecType,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec()._solve_impl(src.rhs(), dst);
  }
};

struct Diagonal2Sparse {};

template<> struct AssignmentKind<SparseShape,DiagonalShape> { typedef Diagonal2Sparse Kind; };

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Diagonal2Sparse>
{
  typedef typename DstXprType::StorageIndex StorageIndex;
  typedef typename DstXprType::Scalar Scalar;

  template<int Options, typename AssignFunc>
  static void run(SparseMatrix<Scalar,Options,StorageIndex> &dst, const SrcXprType &src, const AssignFunc &func)
  { dst.assignDiagonal(src.diagonal(), func); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() = src.diagonal(); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() += src.diagonal(); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() -= src.diagonal(); }
};
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSEASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_BLOCK_H
#define EIGEN_SPARSE_BLOCK_H

namespace Eigen {

// Subset of columns or rows
template<typename XprType, int BlockRows, int BlockCols>
class BlockImpl<XprType,BlockRows,BlockCols,true,Sparse>
  : public SparseMatrixBase<Block<XprType,BlockRows,BlockCols,true> >
{
    typedef typename internal::remove_all<typename XprType::Nested>::type _MatrixTypeNested;
    typedef Block<XprType, BlockRows, BlockCols, true> BlockType;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
protected:
    enum { OuterSize = IsRowMajor ? BlockRows : BlockCols };
    typedef SparseMatrixBase<BlockType> Base;
    using Base::convert_index;
public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)

    inline BlockImpl(XprType& xpr, Index i)
      : m_matrix(xpr), m_outerStart(convert_index(i)), m_outerSize(OuterSize)
    {}

    inline BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_outerStart(convert_index(IsRowMajor ? startRow : startCol)), m_outerSize(convert_index(IsRowMajor ? blockRows : blockCols))
    {}

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

    Index nonZeros() const
    {
      typedef internal::evaluator<XprType> EvaluatorType;
      EvaluatorType matEval(m_matrix);
      Index nnz = 0;
      Index end = m_outerStart + m_outerSize.value();
      for(Index j=m_outerStart; j<end; ++j)
        for(typename EvaluatorType::InnerIterator it(matEval, j); it; ++it)
          ++nnz;
      return nnz;
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(IsRowMajor ? m_outerStart : index, IsRowMajor ? index :  m_outerStart);
    }

    inline const XprType& nestedExpression() const { return m_matrix; }
    inline XprType& nestedExpression() { return m_matrix; }
    Index startRow() const { return IsRowMajor ? m_outerStart : 0; }
    Index startCol() const { return IsRowMajor ? 0 : m_outerStart; }
    Index blockRows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    Index blockCols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    typename internal::ref_selector<XprType>::non_const_type m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, OuterSize> m_outerSize;

  protected:
    // Disable assignment with clear error message.
    // Note that simply removing operator= yields compilation errors with ICC+MSVC
    template<typename T>
    BlockImpl& operator=(const T&)
    {
      EIGEN_STATIC_ASSERT(sizeof(T)==0, THIS_SPARSE_BLOCK_SUBEXPRESSION_IS_READ_ONLY);
      return *this;
    }
};


/***************************************************************************
* specialization for SparseMatrix
***************************************************************************/

namespace internal {

template<typename SparseMatrixType, int BlockRows, int BlockCols>
class sparse_matrix_block_impl
  : public SparseCompressedBase<Block<SparseMatrixType,BlockRows,BlockCols,true> >
{
    typedef typename internal::remove_all<typename SparseMatrixType::Nested>::type _MatrixTypeNested;
    typedef Block<SparseMatrixType, BlockRows, BlockCols, true> BlockType;
    typedef SparseCompressedBase<Block<SparseMatrixType,BlockRows,BlockCols,true> > Base;
    using Base::convert_index;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)
protected:
    typedef typename Base::IndexVector IndexVector;
    enum { OuterSize = IsRowMajor ? BlockRows : BlockCols };
public:

    inline sparse_matrix_block_impl(SparseMatrixType& xpr, Index i)
      : m_matrix(xpr), m_outerStart(convert_index(i)), m_outerSize(OuterSize)
    {}

    inline sparse_matrix_block_impl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_outerStart(convert_index(IsRowMajor ? startRow : startCol)), m_outerSize(convert_index(IsRowMajor ? blockRows : blockCols))
    {}

    template<typename OtherDerived>
    inline BlockType& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      typedef typename internal::remove_all<typename SparseMatrixType::Nested>::type _NestedMatrixType;
      _NestedMatrixType& matrix = m_matrix;
      // This assignment is slow if this vector set is not empty
      // and/or it is not at the end of the nonzeros of the underlying matrix.

      // 1 - eval to a temporary to avoid transposition and/or aliasing issues
      Ref<const SparseMatrix<Scalar, IsRowMajor ? RowMajor : ColMajor, StorageIndex> > tmp(other.derived());
      eigen_internal_assert(tmp.outerSize()==m_outerSize.value());

      // 2 - let's check whether there is enough allocated memory
      Index nnz           = tmp.nonZeros();
      Index start         = m_outerStart==0 ? 0 : m_matrix.outerIndexPtr()[m_outerStart]; // starting position of the current block
      Index end           = m_matrix.outerIndexPtr()[m_outerStart+m_outerSize.value()]; // ending position of the current block
      Index block_size    = end - start;                                                // available room in the current block
      Index tail_size     = m_matrix.outerIndexPtr()[m_matrix.outerSize()] - end;

      Index free_size     = m_matrix.isCompressed()
                          ? Index(matrix.data().allocatedSize()) + block_size
                          : block_size;

      Index tmp_start = tmp.outerIndexPtr()[0];

      bool update_trailing_pointers = false;
      if(nnz>free_size)
      {
        // realloc manually to reduce copies
        typename SparseMatrixType::Storage newdata(m_matrix.data().allocatedSize() - block_size + nnz);

        internal::smart_copy(m_matrix.valuePtr(),       m_matrix.valuePtr() + start,      newdata.valuePtr());
        internal::smart_copy(m_matrix.innerIndexPtr(),  m_matrix.innerIndexPtr() + start, newdata.indexPtr());

        internal::smart_copy(tmp.valuePtr() + tmp_start,      tmp.valuePtr() + tmp_start + nnz,       newdata.valuePtr() + start);
        internal::smart_copy(tmp.innerIndexPtr() + tmp_start, tmp.innerIndexPtr() + tmp_start + nnz,  newdata.indexPtr() + start);

        internal::smart_copy(matrix.valuePtr()+end,       matrix.valuePtr()+end + tail_size,      newdata.valuePtr()+start+nnz);
        internal::smart_copy(matrix.innerIndexPtr()+end,  matrix.innerIndexPtr()+end + tail_size, newdata.indexPtr()+start+nnz);

        newdata.resize(m_matrix.outerIndexPtr()[m_matrix.outerSize()] - block_size + nnz);

        matrix.data().swap(newdata);

        update_trailing_pointers = true;
      }
      else
      {
        if(m_matrix.isCompressed() && nnz!=block_size)
        {
          // no need to realloc, simply copy the tail at its respective position and insert tmp
          matrix.data().resize(start + nnz + tail_size);

          internal::smart_memmove(matrix.valuePtr()+end,      matrix.valuePtr() + end+tail_size,      matrix.valuePtr() + start+nnz);
          internal::smart_memmove(matrix.innerIndexPtr()+end, matrix.innerIndexPtr() + end+tail_size, matrix.innerIndexPtr() + start+nnz);

          update_trailing_pointers = true;
        }

        internal::smart_copy(tmp.valuePtr() + tmp_start,      tmp.valuePtr() + tmp_start + nnz,       matrix.valuePtr() + start);
        internal::smart_copy(tmp.innerIndexPtr() + tmp_start, tmp.innerIndexPtr() + tmp_start + nnz,  matrix.innerIndexPtr() + start);
      }

      // update outer index pointers and innerNonZeros
      if(IsVectorAtCompileTime)
      {
        if(!m_matrix.isCompressed())
          matrix.innerNonZeroPtr()[m_outerStart] = StorageIndex(nnz);
        matrix.outerIndexPtr()[m_outerStart] = StorageIndex(start);
      }
      else
      {
        StorageIndex p = StorageIndex(start);
        for(Index k=0; k<m_outerSize.value(); ++k)
        {
          StorageIndex nnz_k = internal::convert_index<StorageIndex>(tmp.innerVector(k).nonZeros());
          if(!m_matrix.isCompressed())
            matrix.innerNonZeroPtr()[m_outerStart+k] = nnz_k;
          matrix.outerIndexPtr()[m_outerStart+k] = p;
          p += nnz_k;
        }
      }

      if(update_trailing_pointers)
      {
        StorageIndex offset = internal::convert_index<StorageIndex>(nnz - block_size);
        for(Index k = m_outerStart + m_outerSize.value(); k<=matrix.outerSize(); ++k)
        {
          matrix.outerIndexPtr()[k] += offset;
        }
      }

      return derived();
    }

    inline BlockType& operator=(const BlockType& other)
    {
      return operator=<BlockType>(other);
    }

    inline const Scalar* valuePtr() const
    { return m_matrix.valuePtr(); }
    inline Scalar* valuePtr()
    { return m_matrix.valuePtr(); }

    inline const StorageIndex* innerIndexPtr() const
    { return m_matrix.innerIndexPtr(); }
    inline StorageIndex* innerIndexPtr()
    { return m_matrix.innerIndexPtr(); }

    inline const StorageIndex* outerIndexPtr() const
    { return m_matrix.outerIndexPtr() + m_outerStart; }
    inline StorageIndex* outerIndexPtr()
    { return m_matrix.outerIndexPtr() + m_outerStart; }

    inline const StorageIndex* innerNonZeroPtr() const
    { return isCompressed() ? 0 : (m_matrix.innerNonZeroPtr()+m_outerStart); }
    inline StorageIndex* innerNonZeroPtr()
    { return isCompressed() ? 0 : (m_matrix.innerNonZeroPtr()+m_outerStart); }

    bool isCompressed() const { return m_matrix.innerNonZeroPtr()==0; }

    inline Scalar& coeffRef(Index row, Index col)
    {
      return m_matrix.coeffRef(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(IsRowMajor ? m_outerStart : index, IsRowMajor ? index :  m_outerStart);
    }

    const Scalar& lastCoeff() const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(sparse_matrix_block_impl);
      eigen_assert(Base::nonZeros()>0);
      if(m_matrix.isCompressed())
        return m_matrix.valuePtr()[m_matrix.outerIndexPtr()[m_outerStart+1]-1];
      else
        return m_matrix.valuePtr()[m_matrix.outerIndexPtr()[m_outerStart]+m_matrix.innerNonZeroPtr()[m_outerStart]-1];
    }

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

    inline const SparseMatrixType& nestedExpression() const { return m_matrix; }
    inline SparseMatrixType& nestedExpression() { return m_matrix; }
    Index startRow() const { return IsRowMajor ? m_outerStart : 0; }
    Index startCol() const { return IsRowMajor ? 0 : m_outerStart; }
    Index blockRows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    Index blockCols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    typename internal::ref_selector<SparseMatrixType>::non_const_type m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, OuterSize> m_outerSize;

};

} // namespace internal

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
class BlockImpl<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true,Sparse>
  : public internal::sparse_matrix_block_impl<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols>
{
public:
  typedef _StorageIndex StorageIndex;
  typedef SparseMatrix<_Scalar, _Options, _StorageIndex> SparseMatrixType;
  typedef internal::sparse_matrix_block_impl<SparseMatrixType,BlockRows,BlockCols> Base;
  inline BlockImpl(SparseMatrixType& xpr, Index i)
    : Base(xpr, i)
  {}

  inline BlockImpl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
    : Base(xpr, startRow, startCol, blockRows, blockCols)
  {}

  using Base::operator=;
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
class BlockImpl<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true,Sparse>
  : public internal::sparse_matrix_block_impl<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols>
{
public:
  typedef _StorageIndex StorageIndex;
  typedef const SparseMatrix<_Scalar, _Options, _StorageIndex> SparseMatrixType;
  typedef internal::sparse_matrix_block_impl<SparseMatrixType,BlockRows,BlockCols> Base;
  inline BlockImpl(SparseMatrixType& xpr, Index i)
    : Base(xpr, i)
  {}

  inline BlockImpl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
    : Base(xpr, startRow, startCol, blockRows, blockCols)
  {}

  using Base::operator=;
private:
  template<typename Derived> BlockImpl(const SparseMatrixBase<Derived>& xpr, Index i);
  template<typename Derived> BlockImpl(const SparseMatrixBase<Derived>& xpr);
};

//----------

/** Generic implementation of sparse Block expression.
  * Real-only.
  */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl<XprType,BlockRows,BlockCols,InnerPanel,Sparse>
  : public SparseMatrixBase<Block<XprType,BlockRows,BlockCols,InnerPanel> >, internal::no_assignment_operator
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef SparseMatrixBase<BlockType> Base;
    using Base::convert_index;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)

    typedef typename internal::remove_all<typename XprType::Nested>::type _MatrixTypeNested;

    /** Column or Row constructor
      */
    inline BlockImpl(XprType& xpr, Index i)
      : m_matrix(xpr),
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? convert_index(i) : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? convert_index(i) : 0),
        m_blockRows(BlockRows==1 ? 1 : xpr.rows()),
        m_blockCols(BlockCols==1 ? 1 : xpr.cols())
    {}

    /** Dynamic-size constructor
      */
    inline BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_startRow(convert_index(startRow)), m_startCol(convert_index(startCol)), m_blockRows(convert_index(blockRows)), m_blockCols(convert_index(blockCols))
    {}

    inline Index rows() const { return m_blockRows.value(); }
    inline Index cols() const { return m_blockCols.value(); }

    inline Scalar& coeffRef(Index row, Index col)
    {
      return m_matrix.coeffRef(row + m_startRow.value(), col + m_startCol.value());
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + m_startRow.value(), col + m_startCol.value());
    }

    inline Scalar& coeffRef(Index index)
    {
      return m_matrix.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                               m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    inline const XprType& nestedExpression() const { return m_matrix; }
    inline XprType& nestedExpression() { return m_matrix; }
    Index startRow() const { return m_startRow.value(); }
    Index startCol() const { return m_startCol.value(); }
    Index blockRows() const { return m_blockRows.value(); }
    Index blockCols() const { return m_blockCols.value(); }

  protected:
//     friend class internal::GenericSparseBlockInnerIteratorImpl<XprType,BlockRows,BlockCols,InnerPanel>;
    friend struct internal::unary_evaluator<Block<XprType,BlockRows,BlockCols,InnerPanel>, internal::IteratorBased, Scalar >;

    Index nonZeros() const { return Dynamic; }

    typename internal::ref_selector<XprType>::non_const_type m_matrix;
    const internal::variable_if_dynamic<Index, XprType::RowsAtCompileTime == 1 ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<Index, XprType::ColsAtCompileTime == 1 ? 0 : Dynamic> m_startCol;
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_blockRows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_blockCols;

  protected:
    // Disable assignment with clear error message.
    // Note that simply removing operator= yields compilation errors with ICC+MSVC
    template<typename T>
    BlockImpl& operator=(const T&)
    {
      EIGEN_STATIC_ASSERT(sizeof(T)==0, THIS_SPARSE_BLOCK_SUBEXPRESSION_IS_READ_ONLY);
      return *this;
    }

};

namespace internal {

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased >
 : public evaluator_base<Block<ArgType,BlockRows,BlockCols,InnerPanel> >
{
    class InnerVectorInnerIterator;
    class OuterVectorInnerIterator;
  public:
    typedef Block<ArgType,BlockRows,BlockCols,InnerPanel> XprType;
    typedef typename XprType::StorageIndex StorageIndex;
    typedef typename XprType::Scalar Scalar;

    enum {
      IsRowMajor = XprType::IsRowMajor,

      OuterVector =  (BlockCols==1 && ArgType::IsRowMajor)
                    | // FIXME | instead of || to please GCC 4.4.0 stupid warning "suggest parentheses around &&".
                      // revert to || as soon as not needed anymore.
                     (BlockRows==1 && !ArgType::IsRowMajor),

      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };

    typedef typename internal::conditional<OuterVector,OuterVectorInnerIterator,InnerVectorInnerIterator>::type InnerIterator;

    explicit unary_evaluator(const XprType& op)
      : m_argImpl(op.nestedExpression()), m_block(op)
    {}

    inline Index nonZerosEstimate() const {
      const Index nnz = m_block.nonZeros();
      if(nnz < 0) {
        // Scale the non-zero estimate for the underlying expression linearly with block size.
        // Return zero if the underlying block is empty.
        const Index nested_sz = m_block.nestedExpression().size();        
        return nested_sz == 0 ? 0 : m_argImpl.nonZerosEstimate() * m_block.size() / nested_sz;
      }
      return nnz;
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator EvalIterator;

    evaluator<ArgType> m_argImpl;
    const XprType &m_block;
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
class unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased>::InnerVectorInnerIterator
 : public EvalIterator
{
  // NOTE MSVC fails to compile if we don't explicitely "import" IsRowMajor from unary_evaluator
  //      because the base class EvalIterator has a private IsRowMajor enum too. (bug #1786)
  // NOTE We cannot call it IsRowMajor because it would shadow unary_evaluator::IsRowMajor
  enum { XprIsRowMajor = unary_evaluator::IsRowMajor };
  const XprType& m_block;
  Index m_end;
public:

  EIGEN_STRONG_INLINE InnerVectorInnerIterator(const unary_evaluator& aEval, Index outer)
    : EvalIterator(aEval.m_argImpl, outer + (XprIsRowMajor ? aEval.m_block.startRow() : aEval.m_block.startCol())),
      m_block(aEval.m_block),
      m_end(XprIsRowMajor ? aEval.m_block.startCol()+aEval.m_block.blockCols() : aEval.m_block.startRow()+aEval.m_block.blockRows())
  {
    while( (EvalIterator::operator bool()) && (EvalIterator::index() < (XprIsRowMajor ? m_block.startCol() : m_block.startRow())) )
      EvalIterator::operator++();
  }

  inline StorageIndex index() const { return EvalIterator::index() - convert_index<StorageIndex>(XprIsRowMajor ? m_block.startCol() : m_block.startRow()); }
  inline Index outer()  const { return EvalIterator::outer() - (XprIsRowMajor ? m_block.startRow() : m_block.startCol()); }
  inline Index row()    const { return EvalIterator::row()   - m_block.startRow(); }
  inline Index col()    const { return EvalIterator::col()   - m_block.startCol(); }

  inline operator bool() const { return EvalIterator::operator bool() && EvalIterator::index() < m_end; }
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
class unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased>::OuterVectorInnerIterator
{
  // NOTE see above
  enum { XprIsRowMajor = unary_evaluator::IsRowMajor };
  const unary_evaluator& m_eval;
  Index m_outerPos;
  const Index m_innerIndex;
  Index m_end;
  EvalIterator m_it;
public:

  EIGEN_STRONG_INLINE OuterVectorInnerIterator(const unary_evaluator& aEval, Index outer)
    : m_eval(aEval),
      m_outerPos( (XprIsRowMajor ? aEval.m_block.startCol() : aEval.m_block.startRow()) ),
      m_innerIndex(XprIsRowMajor ? aEval.m_block.startRow() : aEval.m_block.startCol()),
      m_end(XprIsRowMajor ? aEval.m_block.startCol()+aEval.m_block.blockCols() : aEval.m_block.startRow()+aEval.m_block.blockRows()),
      m_it(m_eval.m_argImpl, m_outerPos)
  {
    EIGEN_UNUSED_VARIABLE(outer);
    eigen_assert(outer==0);

    while(m_it && m_it.index() < m_innerIndex) ++m_it;
    if((!m_it) || (m_it.index()!=m_innerIndex))
      ++(*this);
  }

  inline StorageIndex index() const { return convert_index<StorageIndex>(m_outerPos - (XprIsRowMajor ? m_eval.m_block.startCol() : m_eval.m_block.startRow())); }
  inline Index outer()  const { return 0; }
  inline Index row()    const { return XprIsRowMajor ? 0 : index(); }
  inline Index col()    const { return XprIsRowMajor ? index() : 0; }

  inline Scalar value() const { return m_it.value(); }
  inline Scalar& valueRef() { return m_it.valueRef(); }

  inline OuterVectorInnerIterator& operator++()
  {
    // search next non-zero entry
    while(++m_outerPos<m_end)
    {
      // Restart iterator at the next inner-vector:
      m_it.~EvalIterator();
      ::new (&m_it) EvalIterator(m_eval.m_argImpl, m_outerPos);
      // search for the key m_innerIndex in the current outer-vector
      while(m_it && m_it.index() < m_innerIndex) ++m_it;
      if(m_it && m_it.index()==m_innerIndex) break;
    }
    return *this;
  }

  inline operator bool() const { return m_outerPos < m_end; }
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
struct unary_evaluator<Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true>, IteratorBased>
  : evaluator<SparseCompressedBase<Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> > >
{
  typedef Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  explicit unary_evaluator(const XprType &xpr) : Base(xpr) {}
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
struct unary_evaluator<Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true>, IteratorBased>
  : evaluator<SparseCompressedBase<Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> > >
{
  typedef Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  explicit unary_evaluator(const XprType &xpr) : Base(xpr) {}
};

} // end namespace internal


} // end namespace Eigen

#endif // EIGEN_SPARSE_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseColEtree.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/* 
 
 * NOTE: This file is the modified version of sp_coletree.c file in SuperLU 
 
 * -- SuperLU routine (version 3.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * August 1, 2008
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSE_COLETREE_H
#define SPARSE_COLETREE_H

namespace Eigen {

namespace internal {

/** Find the root of the tree/set containing the vertex i : Use Path halving */ 
template<typename Index, typename IndexVector>
Index etree_find (Index i, IndexVector& pp)
{
  Index p = pp(i); // Parent 
  Index gp = pp(p); // Grand parent 
  while (gp != p) 
  {
    pp(i) = gp; // Parent pointer on find path is changed to former grand parent
    i = gp; 
    p = pp(i);
    gp = pp(p);
  }
  return p; 
}

/** Compute the column elimination tree of a sparse matrix
  * \param mat The matrix in column-major format. 
  * \param parent The elimination tree
  * \param firstRowElt The column index of the first element in each row
  * \param perm The permutation to apply to the column of \b mat
  */
template <typename MatrixType, typename IndexVector>
int coletree(const MatrixType& mat, IndexVector& parent, IndexVector& firstRowElt, typename MatrixType::StorageIndex *perm=0)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  StorageIndex nc = convert_index<StorageIndex>(mat.cols()); // Number of columns
  StorageIndex m = convert_index<StorageIndex>(mat.rows());
  StorageIndex diagSize = (std::min)(nc,m);
  IndexVector root(nc); // root of subtree of etree 
  root.setZero();
  IndexVector pp(nc); // disjoint sets 
  pp.setZero(); // Initialize disjoint sets 
  parent.resize(mat.cols());
  //Compute first nonzero column in each row 
  firstRowElt.resize(m);
  firstRowElt.setConstant(nc);
  firstRowElt.segment(0, diagSize).setLinSpaced(diagSize, 0, diagSize-1);
  bool found_diag;
  for (StorageIndex col = 0; col < nc; col++)
  {
    StorageIndex pcol = col;
    if(perm) pcol  = perm[col];
    for (typename MatrixType::InnerIterator it(mat, pcol); it; ++it)
    { 
      Index row = it.row();
      firstRowElt(row) = (std::min)(firstRowElt(row), col);
    }
  }
  /* Compute etree by Liu's algorithm for symmetric matrices,
          except use (firstRowElt[r],c) in place of an edge (r,c) of A.
    Thus each row clique in A'*A is replaced by a star
    centered at its first vertex, which has the same fill. */
  StorageIndex rset, cset, rroot;
  for (StorageIndex col = 0; col < nc; col++) 
  {
    found_diag = col>=m;
    pp(col) = col; 
    cset = col; 
    root(cset) = col; 
    parent(col) = nc; 
    /* The diagonal element is treated here even if it does not exist in the matrix
     * hence the loop is executed once more */ 
    StorageIndex pcol = col;
    if(perm) pcol  = perm[col];
    for (typename MatrixType::InnerIterator it(mat, pcol); it||!found_diag; ++it)
    { //  A sequence of interleaved find and union is performed 
      Index i = col;
      if(it) i = it.index();
      if (i == col) found_diag = true;
      
      StorageIndex row = firstRowElt(i);
      if (row >= col) continue; 
      rset = internal::etree_find(row, pp); // Find the name of the set containing row
      rroot = root(rset);
      if (rroot != col) 
      {
        parent(rroot) = col; 
        pp(cset) = rset; 
        cset = rset; 
        root(cset) = col; 
      }
    }
  }
  return 0;  
}

/** 
  * Depth-first search from vertex n.  No recursion.
  * This routine was contributed by Cédric Doucet, CEDRAT Group, Meylan, France.
*/
template <typename IndexVector>
void nr_etdfs (typename IndexVector::Scalar n, IndexVector& parent, IndexVector& first_kid, IndexVector& next_kid, IndexVector& post, typename IndexVector::Scalar postnum)
{
  typedef typename IndexVector::Scalar StorageIndex;
  StorageIndex current = n, first, next;
  while (postnum != n) 
  {
    // No kid for the current node
    first = first_kid(current);
    
    // no kid for the current node
    if (first == -1) 
    {
      // Numbering this node because it has no kid 
      post(current) = postnum++;
      
      // looking for the next kid 
      next = next_kid(current); 
      while (next == -1) 
      {
        // No more kids : back to the parent node
        current = parent(current); 
        // numbering the parent node 
        post(current) = postnum++;
        
        // Get the next kid 
        next = next_kid(current); 
      }
      // stopping criterion 
      if (postnum == n+1) return; 
      
      // Updating current node 
      current = next; 
    }
    else 
    {
      current = first; 
    }
  }
}


/**
  * \brief Post order a tree 
  * \param n the number of nodes
  * \param parent Input tree
  * \param post postordered tree
  */
template <typename IndexVector>
void treePostorder(typename IndexVector::Scalar n, IndexVector& parent, IndexVector& post)
{
  typedef typename IndexVector::Scalar StorageIndex;
  IndexVector first_kid, next_kid; // Linked list of children 
  StorageIndex postnum; 
  // Allocate storage for working arrays and results 
  first_kid.resize(n+1); 
  next_kid.setZero(n+1);
  post.setZero(n+1);
  
  // Set up structure describing children
  first_kid.setConstant(-1); 
  for (StorageIndex v = n-1; v >= 0; v--) 
  {
    StorageIndex dad = parent(v);
    next_kid(v) = first_kid(dad); 
    first_kid(dad) = v; 
  }
  
  // Depth-first search from dummy root vertex #n
  postnum = 0; 
  internal::nr_etdfs(n, parent, first_kid, next_kid, post, postnum);
}

} // end namespace internal

} // end namespace Eigen

#endif // SPARSE_COLETREE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCompressedBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_COMPRESSED_BASE_H
#define EIGEN_SPARSE_COMPRESSED_BASE_H

namespace Eigen { 

template<typename Derived> class SparseCompressedBase;
  
namespace internal {

template<typename Derived>
struct traits<SparseCompressedBase<Derived> > : traits<Derived>
{};

} // end namespace internal

/** \ingroup SparseCore_Module
  * \class SparseCompressedBase
  * \brief Common base class for sparse [compressed]-{row|column}-storage format.
  *
  * This class defines the common interface for all derived classes implementing the compressed sparse storage format, such as:
  *  - SparseMatrix
  *  - Ref<SparseMatrixType,Options>
  *  - Map<SparseMatrixType>
  *
  */
template<typename Derived>
class SparseCompressedBase
  : public SparseMatrixBase<Derived>
{
  public:
    typedef SparseMatrixBase<Derived> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseCompressedBase)
    using Base::operator=;
    using Base::IsRowMajor;
    
    class InnerIterator;
    class ReverseInnerIterator;
    
  protected:
    typedef typename Base::IndexVector IndexVector;
    Eigen::Map<IndexVector> innerNonZeros() { return Eigen::Map<IndexVector>(innerNonZeroPtr(), isCompressed()?0:derived().outerSize()); }
    const  Eigen::Map<const IndexVector> innerNonZeros() const { return Eigen::Map<const IndexVector>(innerNonZeroPtr(), isCompressed()?0:derived().outerSize()); }
        
  public:
    
    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const
    {
      if(Derived::IsVectorAtCompileTime && outerIndexPtr()==0)
        return derived().nonZeros();
      else if(isCompressed())
        return outerIndexPtr()[derived().outerSize()]-outerIndexPtr()[0];
      else if(derived().outerSize()==0)
        return 0;
      else
        return innerNonZeros().sum();
    }
    
    /** \returns a const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline const Scalar* valuePtr() const { return derived().valuePtr(); }
    /** \returns a non-const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline Scalar* valuePtr() { return derived().valuePtr(); }

    /** \returns a const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline const StorageIndex* innerIndexPtr() const { return derived().innerIndexPtr(); }
    /** \returns a non-const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline StorageIndex* innerIndexPtr() { return derived().innerIndexPtr(); }

    /** \returns a const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 for SparseVector
      * \sa valuePtr(), innerIndexPtr() */
    inline const StorageIndex* outerIndexPtr() const { return derived().outerIndexPtr(); }
    /** \returns a non-const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 for SparseVector
      * \sa valuePtr(), innerIndexPtr() */
    inline StorageIndex* outerIndexPtr() { return derived().outerIndexPtr(); }

    /** \returns a const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline const StorageIndex* innerNonZeroPtr() const { return derived().innerNonZeroPtr(); }
    /** \returns a non-const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline StorageIndex* innerNonZeroPtr() { return derived().innerNonZeroPtr(); }
    
    /** \returns whether \c *this is in compressed form. */
    inline bool isCompressed() const { return innerNonZeroPtr()==0; }

    /** \returns a read-only view of the stored coefficients as a 1D array expression.
      *
      * \warning this method is for \b compressed \b storage \b only, and it will trigger an assertion otherwise.
      *
      * \sa valuePtr(), isCompressed() */
    const Map<const Array<Scalar,Dynamic,1> > coeffs() const { eigen_assert(isCompressed()); return Array<Scalar,Dynamic,1>::Map(valuePtr(),nonZeros()); }

    /** \returns a read-write view of the stored coefficients as a 1D array expression
      *
      * \warning this method is for \b compressed \b storage \b only, and it will trigger an assertion otherwise.
      *
      * Here is an example:
      * \include SparseMatrix_coeffs.cpp
      * and the output is:
      * \include SparseMatrix_coeffs.out
      *
      * \sa valuePtr(), isCompressed() */
    Map<Array<Scalar,Dynamic,1> > coeffs() { eigen_assert(isCompressed()); return Array<Scalar,Dynamic,1>::Map(valuePtr(),nonZeros()); }

  protected:
    /** Default constructor. Do nothing. */
    SparseCompressedBase() {}

    /** \internal return the index of the coeff at (row,col) or just before if it does not exist.
      * This is an analogue of std::lower_bound.
      */
    internal::LowerBoundIndex lower_bound(Index row, Index col) const
    {
      eigen_internal_assert(row>=0 && row<this->rows() && col>=0 && col<this->cols());

      const Index outer = Derived::IsRowMajor ? row : col;
      const Index inner = Derived::IsRowMajor ? col : row;

      Index start = this->outerIndexPtr()[outer];
      Index end = this->isCompressed() ? this->outerIndexPtr()[outer+1] : this->outerIndexPtr()[outer] + this->innerNonZeroPtr()[outer];
      eigen_assert(end>=start && "you are using a non finalized sparse matrix or written coefficient does not exist");
      internal::LowerBoundIndex p;
      p.value = std::lower_bound(this->innerIndexPtr()+start, this->innerIndexPtr()+end,inner) - this->innerIndexPtr();
      p.found = (p.value<end) && (this->innerIndexPtr()[p.value]==inner);
      return p;
    }

    friend struct internal::evaluator<SparseCompressedBase<Derived> >;

  private:
    template<typename OtherDerived> explicit SparseCompressedBase(const SparseCompressedBase<OtherDerived>&);
};

template<typename Derived>
class SparseCompressedBase<Derived>::InnerIterator
{
  public:
    InnerIterator()
      : m_values(0), m_indices(0), m_outer(0), m_id(0), m_end(0)
    {}

    InnerIterator(const InnerIterator& other)
      : m_values(other.m_values), m_indices(other.m_indices), m_outer(other.m_outer), m_id(other.m_id), m_end(other.m_end)
    {}

    InnerIterator& operator=(const InnerIterator& other)
    {
      m_values = other.m_values;
      m_indices = other.m_indices;
      const_cast<OuterType&>(m_outer).setValue(other.m_outer.value());
      m_id = other.m_id;
      m_end = other.m_end;
      return *this;
    }

    InnerIterator(const SparseCompressedBase& mat, Index outer)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(outer)
    {
      if(Derived::IsVectorAtCompileTime && mat.outerIndexPtr()==0)
      {
        m_id = 0;
        m_end = mat.nonZeros();
      }
      else
      {
        m_id = mat.outerIndexPtr()[outer];
        if(mat.isCompressed())
          m_end = mat.outerIndexPtr()[outer+1];
        else
          m_end = m_id + mat.innerNonZeroPtr()[outer];
      }
    }

    explicit InnerIterator(const SparseCompressedBase& mat)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(0), m_id(0), m_end(mat.nonZeros())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    explicit InnerIterator(const internal::CompressedStorage<Scalar,StorageIndex>& data)
      : m_values(data.valuePtr()), m_indices(data.indexPtr()), m_outer(0), m_id(0), m_end(data.size())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    inline InnerIterator& operator++() { m_id++; return *this; }
    inline InnerIterator& operator+=(Index i) { m_id += i ; return *this; }

    inline InnerIterator operator+(Index i) 
    { 
        InnerIterator result = *this;
        result += i;
        return result;
    }

    inline const Scalar& value() const { return m_values[m_id]; }
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_values[m_id]); }

    inline StorageIndex index() const { return m_indices[m_id]; }
    inline Index outer() const { return m_outer.value(); }
    inline Index row() const { return IsRowMajor ? m_outer.value() : index(); }
    inline Index col() const { return IsRowMajor ? index() : m_outer.value(); }

    inline operator bool() const { return (m_id < m_end); }

  protected:
    const Scalar* m_values;
    const StorageIndex* m_indices;
    typedef internal::variable_if_dynamic<Index,Derived::IsVectorAtCompileTime?0:Dynamic> OuterType;
    const OuterType m_outer;
    Index m_id;
    Index m_end;
  private:
    // If you get here, then you're not using the right InnerIterator type, e.g.:
    //   SparseMatrix<double,RowMajor> A;
    //   SparseMatrix<double>::InnerIterator it(A,0);
    template<typename T> InnerIterator(const SparseMatrixBase<T>&, Index outer);
};

template<typename Derived>
class SparseCompressedBase<Derived>::ReverseInnerIterator
{
  public:
    ReverseInnerIterator(const SparseCompressedBase& mat, Index outer)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(outer)
    {
      if(Derived::IsVectorAtCompileTime && mat.outerIndexPtr()==0)
      {
        m_start = 0;
        m_id = mat.nonZeros();
      }
      else
      {
        m_start = mat.outerIndexPtr()[outer];
        if(mat.isCompressed())
          m_id = mat.outerIndexPtr()[outer+1];
        else
          m_id = m_start + mat.innerNonZeroPtr()[outer];
      }
    }

    explicit ReverseInnerIterator(const SparseCompressedBase& mat)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(0), m_start(0), m_id(mat.nonZeros())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    explicit ReverseInnerIterator(const internal::CompressedStorage<Scalar,StorageIndex>& data)
      : m_values(data.valuePtr()), m_indices(data.indexPtr()), m_outer(0), m_start(0), m_id(data.size())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    inline ReverseInnerIterator& operator--() { --m_id; return *this; }
    inline ReverseInnerIterator& operator-=(Index i) { m_id -= i; return *this; }

    inline ReverseInnerIterator operator-(Index i) 
    {
        ReverseInnerIterator result = *this;
        result -= i;
        return result;
    }

    inline const Scalar& value() const { return m_values[m_id-1]; }
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_values[m_id-1]); }

    inline StorageIndex index() const { return m_indices[m_id-1]; }
    inline Index outer() const { return m_outer.value(); }
    inline Index row() const { return IsRowMajor ? m_outer.value() : index(); }
    inline Index col() const { return IsRowMajor ? index() : m_outer.value(); }

    inline operator bool() const { return (m_id > m_start); }

  protected:
    const Scalar* m_values;
    const StorageIndex* m_indices;
    typedef internal::variable_if_dynamic<Index,Derived::IsVectorAtCompileTime?0:Dynamic> OuterType;
    const OuterType m_outer;
    Index m_start;
    Index m_id;
};

namespace internal {

template<typename Derived>
struct evaluator<SparseCompressedBase<Derived> >
  : evaluator_base<Derived>
{
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::InnerIterator InnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    Flags = Derived::Flags
  };
  
  evaluator() : m_matrix(0), m_zero(0)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  explicit evaluator(const Derived &mat) : m_matrix(&mat), m_zero(0)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_matrix->nonZeros();
  }
  
  operator Derived&() { return m_matrix->const_cast_derived(); }
  operator const Derived&() const { return *m_matrix; }
  
  typedef typename DenseCoeffsBase<Derived,ReadOnlyAccessors>::CoeffReturnType CoeffReturnType;
  const Scalar& coeff(Index row, Index col) const
  {
    Index p = find(row,col);

    if(p==Dynamic)
      return m_zero;
    else
      return m_matrix->const_cast_derived().valuePtr()[p];
  }

  Scalar& coeffRef(Index row, Index col)
  {
    Index p = find(row,col);
    eigen_assert(p!=Dynamic && "written coefficient does not exist");
    return m_matrix->const_cast_derived().valuePtr()[p];
  }

protected:

  Index find(Index row, Index col) const
  {
    internal::LowerBoundIndex p = m_matrix->lower_bound(row,col);
    return p.found ? p.value : Dynamic;
  }

  const Derived *m_matrix;
  const Scalar m_zero;
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_COMPRESSED_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_CWISE_BINARY_OP_H
#define EIGEN_SPARSE_CWISE_BINARY_OP_H

namespace Eigen { 

// Here we have to handle 3 cases:
//  1 - sparse op dense
//  2 - dense op sparse
//  3 - sparse op sparse
// We also need to implement a 4th iterator for:
//  4 - dense op dense
// Finally, we also need to distinguish between the product and other operations :
//                configuration      returned mode
//  1 - sparse op dense    product      sparse
//                         generic      dense
//  2 - dense op sparse    product      sparse
//                         generic      dense
//  3 - sparse op sparse   product      sparse
//                         generic      sparse
//  4 - dense op dense     product      dense
//                         generic      dense
//
// TODO to ease compiler job, we could specialize product/quotient with a scalar
//      and fallback to cwise-unary evaluator using bind1st_op and bind2nd_op.

template<typename BinaryOp, typename Lhs, typename Rhs>
class CwiseBinaryOpImpl<BinaryOp, Lhs, Rhs, Sparse>
  : public SparseMatrixBase<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  public:
    typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> Derived;
    typedef SparseMatrixBase<Derived> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Derived)
    CwiseBinaryOpImpl()
    {
      EIGEN_STATIC_ASSERT((
                (!internal::is_same<typename internal::traits<Lhs>::StorageKind,
                                    typename internal::traits<Rhs>::StorageKind>::value)
            ||  ((internal::evaluator<Lhs>::Flags&RowMajorBit) == (internal::evaluator<Rhs>::Flags&RowMajorBit))),
            THE_STORAGE_ORDER_OF_BOTH_SIDES_MUST_MATCH);
    }
};

namespace internal {

  
// Generic "sparse OP sparse"
template<typename XprType> struct binary_sparse_evaluator;

template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IteratorBased, IteratorBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Lhs>::InnerIterator  LhsIterator;
  typedef typename evaluator<Rhs>::InnerIterator  RhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor)
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      if (m_lhsIter && m_rhsIter && (m_lhsIter.index() == m_rhsIter.index()))
      {
        m_id = m_lhsIter.index();
        m_value = m_functor(m_lhsIter.value(), m_rhsIter.value());
        ++m_lhsIter;
        ++m_rhsIter;
      }
      else if (m_lhsIter && (!m_rhsIter || (m_lhsIter.index() < m_rhsIter.index())))
      {
        m_id = m_lhsIter.index();
        m_value = m_functor(m_lhsIter.value(), Scalar(0));
        ++m_lhsIter;
      }
      else if (m_rhsIter && (!m_lhsIter || (m_lhsIter.index() > m_rhsIter.index())))
      {
        m_id = m_rhsIter.index();
        m_value = m_functor(Scalar(0), m_rhsIter.value());
        ++m_rhsIter;
      }
      else
      {
        m_value = Scalar(0); // this is to avoid a compilation warning
        m_id = -1;
      }
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return Lhs::IsRowMajor ? m_lhsIter.row() : index(); }
    EIGEN_STRONG_INLINE Index col() const { return Lhs::IsRowMajor ? index() : m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id>=0; }

  protected:
    LhsIterator m_lhsIter;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_lhsImpl.nonZerosEstimate() + m_rhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
};

// dense op sparse
template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IndexBased, IteratorBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Rhs>::InnerIterator  RhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(Rhs::Flags)&RowMajorBit)==RowMajorBit };
  public:

    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsEval(aEval.m_lhsImpl), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor), m_value(0), m_id(-1), m_innerSize(aEval.m_expr.rhs().innerSize())
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_id;
      if(m_id<m_innerSize)
      {
        Scalar lhsVal = m_lhsEval.coeff(IsRowMajor?m_rhsIter.outer():m_id,
                                        IsRowMajor?m_id:m_rhsIter.outer());
        if(m_rhsIter && m_rhsIter.index()==m_id)
        {
          m_value = m_functor(lhsVal, m_rhsIter.value());
          ++m_rhsIter;
        }
        else
          m_value = m_functor(lhsVal, Scalar(0));
      }

      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { eigen_internal_assert(m_id<m_innerSize); return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_rhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return IsRowMajor ? m_rhsIter.outer() : m_id; }
    EIGEN_STRONG_INLINE Index col() const { return IsRowMajor ? m_id : m_rhsIter.outer(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id<m_innerSize; }

  protected:
    const evaluator<Lhs> &m_lhsEval;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
    StorageIndex m_innerSize;
  };


  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };

  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()),
      m_rhsImpl(xpr.rhs()),
      m_expr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  inline Index nonZerosEstimate() const {
    return m_expr.size();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
  const XprType &m_expr;
};

// sparse op dense
template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IteratorBased, IndexBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Lhs>::InnerIterator  LhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(Lhs::Flags)&RowMajorBit)==RowMajorBit };
  public:

    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsEval(aEval.m_rhsImpl), m_functor(aEval.m_functor), m_value(0), m_id(-1), m_innerSize(aEval.m_expr.lhs().innerSize())
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_id;
      if(m_id<m_innerSize)
      {
        Scalar rhsVal = m_rhsEval.coeff(IsRowMajor?m_lhsIter.outer():m_id,
                                        IsRowMajor?m_id:m_lhsIter.outer());
        if(m_lhsIter && m_lhsIter.index()==m_id)
        {
          m_value = m_functor(m_lhsIter.value(), rhsVal);
          ++m_lhsIter;
        }
        else
          m_value = m_functor(Scalar(0),rhsVal);
      }

      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { eigen_internal_assert(m_id<m_innerSize); return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return IsRowMajor ? m_lhsIter.outer() : m_id; }
    EIGEN_STRONG_INLINE Index col() const { return IsRowMajor ? m_id : m_lhsIter.outer(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id<m_innerSize; }

  protected:
    LhsIterator m_lhsIter;
    const evaluator<Rhs> &m_rhsEval;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
    StorageIndex m_innerSize;
  };


  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };

  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()),
      m_rhsImpl(xpr.rhs()),
      m_expr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  inline Index nonZerosEstimate() const {
    return m_expr.size();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
  const XprType &m_expr;
};

template<typename T,
         typename LhsKind   = typename evaluator_traits<typename T::Lhs>::Kind,
         typename RhsKind   = typename evaluator_traits<typename T::Rhs>::Kind,
         typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
         typename RhsScalar = typename traits<typename T::Rhs>::Scalar> struct sparse_conjunction_evaluator;

// "sparse .* sparse"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IteratorBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "dense .* sparse"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IndexBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "sparse .* dense"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse ./ dense"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse && sparse"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IteratorBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "dense && sparse"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IndexBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "sparse && dense"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse ^ sparse"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IteratorBased, IteratorBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef typename evaluator<LhsArg>::InnerIterator  LhsIterator;
  typedef typename evaluator<RhsArg>::InnerIterator  RhsIterator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor)
    {
      while (m_lhsIter && m_rhsIter && (m_lhsIter.index() != m_rhsIter.index()))
      {
        if (m_lhsIter.index() < m_rhsIter.index())
          ++m_lhsIter;
        else
          ++m_rhsIter;
      }
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_lhsIter;
      ++m_rhsIter;
      while (m_lhsIter && m_rhsIter && (m_lhsIter.index() != m_rhsIter.index()))
      {
        if (m_lhsIter.index() < m_rhsIter.index())
          ++m_lhsIter;
        else
          ++m_rhsIter;
      }
      return *this;
    }
    
    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(m_lhsIter.value(), m_rhsIter.value()); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_lhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_lhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return (m_lhsIter && m_rhsIter); }

  protected:
    LhsIterator m_lhsIter;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return (std::min)(m_lhsImpl.nonZerosEstimate(), m_rhsImpl.nonZerosEstimate());
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

// "dense ^ sparse"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IndexBased, IteratorBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef evaluator<LhsArg> LhsEvaluator;
  typedef typename evaluator<RhsArg>::InnerIterator  RhsIterator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(RhsArg::Flags)&RowMajorBit)==RowMajorBit };

  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsEval(aEval.m_lhsImpl), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor), m_outer(outer)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_rhsIter;
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const
    { return m_functor(m_lhsEval.coeff(IsRowMajor?m_outer:m_rhsIter.index(),IsRowMajor?m_rhsIter.index():m_outer), m_rhsIter.value()); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_rhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_rhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_rhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_rhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_rhsIter; }
    
  protected:
    const LhsEvaluator &m_lhsEval;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    const Index m_outer;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_rhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

// "sparse ^ dense"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IteratorBased, IndexBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef typename evaluator<LhsArg>::InnerIterator LhsIterator;
  typedef evaluator<RhsArg> RhsEvaluator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(LhsArg::Flags)&RowMajorBit)==RowMajorBit };

  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsEval(aEval.m_rhsImpl), m_functor(aEval.m_functor), m_outer(outer)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_lhsIter;
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const
    { return m_functor(m_lhsIter.value(),
                       m_rhsEval.coeff(IsRowMajor?m_outer:m_lhsIter.index(),IsRowMajor?m_lhsIter.index():m_outer)); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_lhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_lhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_lhsIter; }
    
  protected:
    LhsIterator m_lhsIter;
    const evaluator<RhsArg> &m_rhsEval;
    const BinaryOp& m_functor;
    const Index m_outer;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_lhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

}

/***************************************************************************
* Implementation of SparseMatrixBase and SparseCwise functions/operators
***************************************************************************/

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator+=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator-=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE Derived &
SparseMatrixBase<Derived>::operator-=(const SparseMatrixBase<OtherDerived> &other)
{
  return derived() = derived() - other.derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE Derived &
SparseMatrixBase<Derived>::operator+=(const SparseMatrixBase<OtherDerived>& other)
{
  return derived() = derived() + other.derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator+=(const DiagonalBase<OtherDerived>& other)
{
  call_assignment_no_alias(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator-=(const DiagonalBase<OtherDerived>& other)
{
  call_assignment_no_alias(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}
    
template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE const typename SparseMatrixBase<Derived>::template CwiseProductDenseReturnType<OtherDerived>::Type
SparseMatrixBase<Derived>::cwiseProduct(const MatrixBase<OtherDerived> &other) const
{
  return typename CwiseProductDenseReturnType<OtherDerived>::Type(derived(), other.derived());
}

template<typename DenseDerived, typename SparseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_sum_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>
operator+(const MatrixBase<DenseDerived> &a, const SparseMatrixBase<SparseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_sum_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>(a.derived(), b.derived());
}

template<typename SparseDerived, typename DenseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_sum_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>
operator+(const SparseMatrixBase<SparseDerived> &a, const MatrixBase<DenseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_sum_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>(a.derived(), b.derived());
}

template<typename DenseDerived, typename SparseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_difference_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>
operator-(const MatrixBase<DenseDerived> &a, const SparseMatrixBase<SparseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_difference_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>(a.derived(), b.derived());
}

template<typename SparseDerived, typename DenseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_difference_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>
operator-(const SparseMatrixBase<SparseDerived> &a, const MatrixBase<DenseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_difference_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>(a.derived(), b.derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_CWISE_BINARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseUnaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_CWISE_UNARY_OP_H
#define EIGEN_SPARSE_CWISE_UNARY_OP_H

namespace Eigen { 

namespace internal {
  
template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>
  : public evaluator_base<CwiseUnaryOp<UnaryOp,ArgType> >
{
  public:
    typedef CwiseUnaryOp<UnaryOp, ArgType> XprType;

    class InnerIterator;
    
    enum {
      CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) : m_functor(op.functor()), m_argImpl(op.nestedExpression())
    {
      EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
      EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
    }
    
    inline Index nonZerosEstimate() const {
      return m_argImpl.nonZerosEstimate();
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
    
    const UnaryOp m_functor;
    evaluator<ArgType> m_argImpl;
};

template<typename UnaryOp, typename ArgType>
class unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::InnerIterator
    : public unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::EvalIterator
{
  protected:
    typedef typename XprType::Scalar Scalar;
    typedef typename unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::EvalIterator Base;
  public:

    EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
      : Base(unaryOp.m_argImpl,outer), m_functor(unaryOp.m_functor)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    { Base::operator++(); return *this; }

    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(Base::value()); }

  protected:
    const UnaryOp m_functor;
  private:
    Scalar& valueRef();
};

template<typename ViewOp, typename ArgType>
struct unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>
  : public evaluator_base<CwiseUnaryView<ViewOp,ArgType> >
{
  public:
    typedef CwiseUnaryView<ViewOp, ArgType> XprType;

    class InnerIterator;
    
    enum {
      CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<ViewOp>::Cost),
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) : m_functor(op.functor()), m_argImpl(op.nestedExpression())
    {
      EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<ViewOp>::Cost);
      EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
    
    const ViewOp m_functor;
    evaluator<ArgType> m_argImpl;
};

template<typename ViewOp, typename ArgType>
class unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::InnerIterator
    : public unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::EvalIterator
{
  protected:
    typedef typename XprType::Scalar Scalar;
    typedef typename unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::EvalIterator Base;
  public:

    EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
      : Base(unaryOp.m_argImpl,outer), m_functor(unaryOp.m_functor)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    { Base::operator++(); return *this; }

    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(Base::value()); }
    EIGEN_STRONG_INLINE Scalar& valueRef() { return m_functor(Base::valueRef()); }

  protected:
    const ViewOp m_functor;
};

} // end namespace internal

template<typename Derived>
EIGEN_STRONG_INLINE Derived&
SparseMatrixBase<Derived>::operator*=(const Scalar& other)
{
  typedef typename internal::evaluator<Derived>::InnerIterator EvalIterator;
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (EvalIterator i(thisEval,j); i; ++i)
      i.valueRef() *= other;
  return derived();
}

template<typename Derived>
EIGEN_STRONG_INLINE Derived&
SparseMatrixBase<Derived>::operator/=(const Scalar& other)
{
  typedef typename internal::evaluator<Derived>::InnerIterator EvalIterator;
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (EvalIterator i(thisEval,j); i; ++i)
      i.valueRef() /= other;
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_CWISE_UNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDenseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEDENSEPRODUCT_H
#define EIGEN_SPARSEDENSEPRODUCT_H

namespace Eigen { 

namespace internal {

template <> struct product_promote_storage_type<Sparse,Dense, OuterProduct> { typedef Sparse ret; };
template <> struct product_promote_storage_type<Dense,Sparse, OuterProduct> { typedef Sparse ret; };

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType,
         typename AlphaType,
         int LhsStorageOrder = ((SparseLhsType::Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor,
         bool ColPerCol = ((DenseRhsType::Flags&RowMajorBit)==0) || DenseRhsType::ColsAtCompileTime==1>
struct sparse_time_dense_product_impl;

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, RowMajor, true>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef typename evaluator<Lhs>::InnerIterator LhsInnerIterator;
  typedef evaluator<Lhs> LhsEval;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    LhsEval lhsEval(lhs);
    
    Index n = lhs.outerSize();
#ifdef EIGEN_HAS_OPENMP
    Eigen::initParallel();
    Index threads = Eigen::nbThreads();
#endif
    
    for(Index c=0; c<rhs.cols(); ++c)
    {
#ifdef EIGEN_HAS_OPENMP
      // This 20000 threshold has been found experimentally on 2D and 3D Poisson problems.
      // It basically represents the minimal amount of work to be done to be worth it.
      if(threads>1 && lhsEval.nonZerosEstimate() > 20000)
      {
        #pragma omp parallel for schedule(dynamic,(n+threads*4-1)/(threads*4)) num_threads(threads)
        for(Index i=0; i<n; ++i)
          processRow(lhsEval,rhs,res,alpha,i,c);
      }
      else
#endif
      {
        for(Index i=0; i<n; ++i)
          processRow(lhsEval,rhs,res,alpha,i,c);
      }
    }
  }
  
  static void processRow(const LhsEval& lhsEval, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha, Index i, Index col)
  {
    typename Res::Scalar tmp(0);
    for(LhsInnerIterator it(lhsEval,i); it ;++it)
      tmp += it.value() * rhs.coeff(it.index(),col);
    res.coeffRef(i,col) += alpha * tmp;
  }
  
};

// FIXME: what is the purpose of the following specialization? Is it for the BlockedSparse format?
// -> let's disable it for now as it is conflicting with generic scalar*matrix and matrix*scalar operators
// template<typename T1, typename T2/*, int _Options, typename _StrideType*/>
// struct ScalarBinaryOpTraits<T1, Ref<T2/*, _Options, _StrideType*/> >
// {
//   enum {
//     Defined = 1
//   };
//   typedef typename CwiseUnaryOp<scalar_multiple2_op<T1, typename T2::Scalar>, T2>::PlainObject ReturnType;
// };

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType, typename AlphaType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, AlphaType, ColMajor, true>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef evaluator<Lhs> LhsEval;
  typedef typename LhsEval::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
  {
    LhsEval lhsEval(lhs);
    for(Index c=0; c<rhs.cols(); ++c)
    {
      for(Index j=0; j<lhs.outerSize(); ++j)
      {
//        typename Res::Scalar rhs_j = alpha * rhs.coeff(j,c);
        typename ScalarBinaryOpTraits<AlphaType, typename Rhs::Scalar>::ReturnType rhs_j(alpha * rhs.coeff(j,c));
        for(LhsInnerIterator it(lhsEval,j); it ;++it)
          res.coeffRef(it.index(),c) += it.value() * rhs_j;
      }
    }
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, RowMajor, false>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef evaluator<Lhs> LhsEval;
  typedef typename LhsEval::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    Index n = lhs.rows();
    LhsEval lhsEval(lhs);

#ifdef EIGEN_HAS_OPENMP
    Eigen::initParallel();
    Index threads = Eigen::nbThreads();
    // This 20000 threshold has been found experimentally on 2D and 3D Poisson problems.
    // It basically represents the minimal amount of work to be done to be worth it.
    if(threads>1 && lhsEval.nonZerosEstimate()*rhs.cols() > 20000)
    {
      #pragma omp parallel for schedule(dynamic,(n+threads*4-1)/(threads*4)) num_threads(threads)
      for(Index i=0; i<n; ++i)
        processRow(lhsEval,rhs,res,alpha,i);
    }
    else
#endif
    {
      for(Index i=0; i<n; ++i)
        processRow(lhsEval, rhs, res, alpha, i);
    }
  }

  static void processRow(const LhsEval& lhsEval, const DenseRhsType& rhs, Res& res, const typename Res::Scalar& alpha, Index i)
  {
    typename Res::RowXpr res_i(res.row(i));
    for(LhsInnerIterator it(lhsEval,i); it ;++it)
      res_i += (alpha*it.value()) * rhs.row(it.index());
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, ColMajor, false>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef typename evaluator<Lhs>::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    evaluator<Lhs> lhsEval(lhs);
    for(Index j=0; j<lhs.outerSize(); ++j)
    {
      typename Rhs::ConstRowXpr rhs_j(rhs.row(j));
      for(LhsInnerIterator it(lhsEval,j); it ;++it)
        res.row(it.index()) += (alpha*it.value()) * rhs_j;
    }
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType,typename AlphaType>
inline void sparse_time_dense_product(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
{
  sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, AlphaType>::run(lhs, rhs, res, alpha);
}

} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, DenseShape, ProductType>
 : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,SparseShape,DenseShape,ProductType> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    typedef typename nested_eval<Lhs,((Rhs::Flags&RowMajorBit)==0) ? 1 : Rhs::ColsAtCompileTime>::type LhsNested;
    typedef typename nested_eval<Rhs,((Lhs::Flags&RowMajorBit)==0) ? 1 : Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::sparse_time_dense_product(lhsNested, rhsNested, dst, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseTriangularShape, DenseShape, ProductType>
  : generic_product_impl<Lhs, Rhs, SparseShape, DenseShape, ProductType>
{};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, DenseShape, SparseShape, ProductType>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,SparseShape,ProductType> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  template<typename Dst>
  static void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    typedef typename nested_eval<Lhs,((Rhs::Flags&RowMajorBit)==0) ? Dynamic : 1>::type LhsNested;
    typedef typename nested_eval<Rhs,((Lhs::Flags&RowMajorBit)==RowMajorBit) ? 1 : Lhs::RowsAtCompileTime>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    
    // transpose everything
    Transpose<Dst> dstT(dst);
    internal::sparse_time_dense_product(rhsNested.transpose(), lhsNested.transpose(), dstT, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, DenseShape, SparseTriangularShape, ProductType>
  : generic_product_impl<Lhs, Rhs, DenseShape, SparseShape, ProductType>
{};

template<typename LhsT, typename RhsT, bool NeedToTranspose>
struct sparse_dense_outer_product_evaluator
{
protected:
  typedef typename conditional<NeedToTranspose,RhsT,LhsT>::type Lhs1;
  typedef typename conditional<NeedToTranspose,LhsT,RhsT>::type ActualRhs;
  typedef Product<LhsT,RhsT,DefaultProduct> ProdXprType;
  
  // if the actual left-hand side is a dense vector,
  // then build a sparse-view so that we can seamlessly iterate over it.
  typedef typename conditional<is_same<typename internal::traits<Lhs1>::StorageKind,Sparse>::value,
            Lhs1, SparseView<Lhs1> >::type ActualLhs;
  typedef typename conditional<is_same<typename internal::traits<Lhs1>::StorageKind,Sparse>::value,
            Lhs1 const&, SparseView<Lhs1> >::type LhsArg;
            
  typedef evaluator<ActualLhs> LhsEval;
  typedef evaluator<ActualRhs> RhsEval;
  typedef typename evaluator<ActualLhs>::InnerIterator LhsIterator;
  typedef typename ProdXprType::Scalar Scalar;
  
public:
  enum {
    Flags = NeedToTranspose ? RowMajorBit : 0,
    CoeffReadCost = HugeCost
  };
  
  class InnerIterator : public LhsIterator
  {
  public:
    InnerIterator(const sparse_dense_outer_product_evaluator &xprEval, Index outer)
      : LhsIterator(xprEval.m_lhsXprImpl, 0),
        m_outer(outer),
        m_empty(false),
        m_factor(get(xprEval.m_rhsXprImpl, outer, typename internal::traits<ActualRhs>::StorageKind() ))
    {}
    
    EIGEN_STRONG_INLINE Index outer() const { return m_outer; }
    EIGEN_STRONG_INLINE Index row()   const { return NeedToTranspose ? m_outer : LhsIterator::index(); }
    EIGEN_STRONG_INLINE Index col()   const { return NeedToTranspose ? LhsIterator::index() : m_outer; }

    EIGEN_STRONG_INLINE Scalar value() const { return LhsIterator::value() * m_factor; }
    EIGEN_STRONG_INLINE operator bool() const { return LhsIterator::operator bool() && (!m_empty); }
    
  protected:
    Scalar get(const RhsEval &rhs, Index outer, Dense = Dense()) const
    {
      return rhs.coeff(outer);
    }
    
    Scalar get(const RhsEval &rhs, Index outer, Sparse = Sparse())
    {
      typename RhsEval::InnerIterator it(rhs, outer);
      if (it && it.index()==0 && it.value()!=Scalar(0))
        return it.value();
      m_empty = true;
      return Scalar(0);
    }
    
    Index m_outer;
    bool m_empty;
    Scalar m_factor;
  };
  
  sparse_dense_outer_product_evaluator(const Lhs1 &lhs, const ActualRhs &rhs)
     : m_lhs(lhs), m_lhsXprImpl(m_lhs), m_rhsXprImpl(rhs)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  // transpose case
  sparse_dense_outer_product_evaluator(const ActualRhs &rhs, const Lhs1 &lhs)
     : m_lhs(lhs), m_lhsXprImpl(m_lhs), m_rhsXprImpl(rhs)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
    
protected:
  const LhsArg m_lhs;
  evaluator<ActualLhs> m_lhsXprImpl;
  evaluator<ActualRhs> m_rhsXprImpl;
};

// sparse * dense outer product
template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, OuterProduct, SparseShape, DenseShape>
  : sparse_dense_outer_product_evaluator<Lhs,Rhs, Lhs::IsRowMajor>
{
  typedef sparse_dense_outer_product_evaluator<Lhs,Rhs, Lhs::IsRowMajor> Base;
  
  typedef Product<Lhs, Rhs> XprType;
  typedef typename XprType::PlainObject PlainObject;

  explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs())
  {}
  
};

template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, OuterProduct, DenseShape, SparseShape>
  : sparse_dense_outer_product_evaluator<Lhs,Rhs, Rhs::IsRowMajor>
{
  typedef sparse_dense_outer_product_evaluator<Lhs,Rhs, Rhs::IsRowMajor> Base;
  
  typedef Product<Lhs, Rhs> XprType;
  typedef typename XprType::PlainObject PlainObject;

  explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs())
  {}
  
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSEDENSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDiagonalProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_DIAGONAL_PRODUCT_H
#define EIGEN_SPARSE_DIAGONAL_PRODUCT_H

namespace Eigen { 

// The product of a diagonal matrix with a sparse matrix can be easily
// implemented using expression template.
// We have two consider very different cases:
// 1 - diag * row-major sparse
//     => each inner vector <=> scalar * sparse vector product
//     => so we can reuse CwiseUnaryOp::InnerIterator
// 2 - diag * col-major sparse
//     => each inner vector <=> densevector * sparse vector cwise product
//     => again, we can reuse specialization of CwiseBinaryOp::InnerIterator
//        for that particular case
// The two other cases are symmetric.

namespace internal {

enum {
  SDP_AsScalarProduct,
  SDP_AsCwiseProduct
};
  
template<typename SparseXprType, typename DiagonalCoeffType, int SDP_Tag>
struct sparse_diagonal_product_evaluator;

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, ProductTag, DiagonalShape, SparseShape>
  : public sparse_diagonal_product_evaluator<Rhs, typename Lhs::DiagonalVectorType, Rhs::Flags&RowMajorBit?SDP_AsScalarProduct:SDP_AsCwiseProduct>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  enum { CoeffReadCost = HugeCost, Flags = Rhs::Flags&RowMajorBit, Alignment = 0 }; // FIXME CoeffReadCost & Flags
  
  typedef sparse_diagonal_product_evaluator<Rhs, typename Lhs::DiagonalVectorType, Rhs::Flags&RowMajorBit?SDP_AsScalarProduct:SDP_AsCwiseProduct> Base;
  explicit product_evaluator(const XprType& xpr) : Base(xpr.rhs(), xpr.lhs().diagonal()) {}
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, ProductTag, SparseShape, DiagonalShape>
  : public sparse_diagonal_product_evaluator<Lhs, Transpose<const typename Rhs::DiagonalVectorType>, Lhs::Flags&RowMajorBit?SDP_AsCwiseProduct:SDP_AsScalarProduct>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  enum { CoeffReadCost = HugeCost, Flags = Lhs::Flags&RowMajorBit, Alignment = 0 }; // FIXME CoeffReadCost & Flags
  
  typedef sparse_diagonal_product_evaluator<Lhs, Transpose<const typename Rhs::DiagonalVectorType>, Lhs::Flags&RowMajorBit?SDP_AsCwiseProduct:SDP_AsScalarProduct> Base;
  explicit product_evaluator(const XprType& xpr) : Base(xpr.lhs(), xpr.rhs().diagonal().transpose()) {}
};

template<typename SparseXprType, typename DiagonalCoeffType>
struct sparse_diagonal_product_evaluator<SparseXprType, DiagonalCoeffType, SDP_AsScalarProduct>
{
protected:
  typedef typename evaluator<SparseXprType>::InnerIterator SparseXprInnerIterator;
  typedef typename SparseXprType::Scalar Scalar;
  
public:
  class InnerIterator : public SparseXprInnerIterator
  {
  public:
    InnerIterator(const sparse_diagonal_product_evaluator &xprEval, Index outer)
      : SparseXprInnerIterator(xprEval.m_sparseXprImpl, outer),
        m_coeff(xprEval.m_diagCoeffImpl.coeff(outer))
    {}
    
    EIGEN_STRONG_INLINE Scalar value() const { return m_coeff * SparseXprInnerIterator::value(); }
  protected:
    typename DiagonalCoeffType::Scalar m_coeff;
  };
  
  sparse_diagonal_product_evaluator(const SparseXprType &sparseXpr, const DiagonalCoeffType &diagCoeff)
    : m_sparseXprImpl(sparseXpr), m_diagCoeffImpl(diagCoeff)
  {}

  Index nonZerosEstimate() const { return m_sparseXprImpl.nonZerosEstimate(); }
    
protected:
  evaluator<SparseXprType> m_sparseXprImpl;
  evaluator<DiagonalCoeffType> m_diagCoeffImpl;
};


template<typename SparseXprType, typename DiagCoeffType>
struct sparse_diagonal_product_evaluator<SparseXprType, DiagCoeffType, SDP_AsCwiseProduct>
{
  typedef typename SparseXprType::Scalar Scalar;
  typedef typename SparseXprType::StorageIndex StorageIndex;
  
  typedef typename nested_eval<DiagCoeffType,SparseXprType::IsRowMajor ? SparseXprType::RowsAtCompileTime
                                                                       : SparseXprType::ColsAtCompileTime>::type DiagCoeffNested;
  
  class InnerIterator
  {
    typedef typename evaluator<SparseXprType>::InnerIterator SparseXprIter;
  public:
    InnerIterator(const sparse_diagonal_product_evaluator &xprEval, Index outer)
      : m_sparseIter(xprEval.m_sparseXprEval, outer), m_diagCoeffNested(xprEval.m_diagCoeffNested)
    {}
    
    inline Scalar value() const { return m_sparseIter.value() * m_diagCoeffNested.coeff(index()); }
    inline StorageIndex index() const  { return m_sparseIter.index(); }
    inline Index outer() const  { return m_sparseIter.outer(); }
    inline Index col() const    { return SparseXprType::IsRowMajor ? m_sparseIter.index() : m_sparseIter.outer(); }
    inline Index row() const    { return SparseXprType::IsRowMajor ? m_sparseIter.outer() : m_sparseIter.index(); }
    
    EIGEN_STRONG_INLINE InnerIterator& operator++() { ++m_sparseIter; return *this; }
    inline operator bool() const  { return m_sparseIter; }
    
  protected:
    SparseXprIter m_sparseIter;
    DiagCoeffNested m_diagCoeffNested;
  };
  
  sparse_diagonal_product_evaluator(const SparseXprType &sparseXpr, const DiagCoeffType &diagCoeff)
    : m_sparseXprEval(sparseXpr), m_diagCoeffNested(diagCoeff)
  {}

  Index nonZerosEstimate() const { return m_sparseXprEval.nonZerosEstimate(); }
    
protected:
  evaluator<SparseXprType> m_sparseXprEval;
  DiagCoeffNested m_diagCoeffNested;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_DIAGONAL_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_DOT_H
#define EIGEN_SPARSE_DOT_H

namespace Eigen { 

template<typename Derived>
template<typename OtherDerived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::dot(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(size() == other.size());
  eigen_assert(other.size()>0 && "you are using a non initialized vector");

  internal::evaluator<Derived> thisEval(derived());
  typename internal::evaluator<Derived>::InnerIterator i(thisEval, 0);
  Scalar res(0);
  while (i)
  {
    res += numext::conj(i.value()) * other.coeff(i.index());
    ++i;
  }
  return res;
}

template<typename Derived>
template<typename OtherDerived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::dot(const SparseMatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(size() == other.size());

  internal::evaluator<Derived> thisEval(derived());
  typename internal::evaluator<Derived>::InnerIterator i(thisEval, 0);
  
  internal::evaluator<OtherDerived>  otherEval(other.derived());
  typename internal::evaluator<OtherDerived>::InnerIterator j(otherEval, 0);

  Scalar res(0);
  while (i && j)
  {
    if (i.index()==j.index())
    {
      res += numext::conj(i.value()) * j.value();
      ++i; ++j;
    }
    else if (i.index()<j.index())
      ++i;
    else
      ++j;
  }
  return res;
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::squaredNorm() const
{
  return numext::real((*this).cwiseAbs2().sum());
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::norm() const
{
  using std::sqrt;
  return sqrt(squaredNorm());
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::blueNorm() const
{
  return internal::blueNorm_impl(*this);
}
} // end namespace Eigen

#endif // EIGEN_SPARSE_DOT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseFuzzy.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_FUZZY_H
#define EIGEN_SPARSE_FUZZY_H

namespace Eigen {
  
template<typename Derived>
template<typename OtherDerived>
bool SparseMatrixBase<Derived>::isApprox(const SparseMatrixBase<OtherDerived>& other, const RealScalar &prec) const
{
  const typename internal::nested_eval<Derived,2,PlainObject>::type actualA(derived());
  typename internal::conditional<bool(IsRowMajor)==bool(OtherDerived::IsRowMajor),
    const typename internal::nested_eval<OtherDerived,2,PlainObject>::type,
    const PlainObject>::type actualB(other.derived());

  return (actualA - actualB).squaredNorm() <= prec * prec * numext::mini(actualA.squaredNorm(), actualB.squaredNorm());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_FUZZY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MAP_H
#define EIGEN_SPARSE_MAP_H

namespace Eigen {

namespace internal {

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct traits<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    Flags = TraitsBase::Flags & (~NestByRefBit)
  };
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct traits<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    Flags = TraitsBase::Flags & (~ (NestByRefBit | LvalueBit))
  };
};

} // end namespace internal

template<typename Derived,
         int Level = internal::accessors_level<Derived>::has_write_access ? WriteAccessors : ReadOnlyAccessors
> class SparseMapBase;

/** \ingroup SparseCore_Module
  * class SparseMapBase
  * \brief Common base class for Map and Ref instance of sparse matrix and vector.
  */
template<typename Derived>
class SparseMapBase<Derived,ReadOnlyAccessors>
  : public SparseCompressedBase<Derived>
{
  public:
    typedef SparseCompressedBase<Derived> Base;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { IsRowMajor = Base::IsRowMajor };
    using Base::operator=;
  protected:
    
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         Scalar *, const Scalar *>::type ScalarPointer;
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         StorageIndex *, const StorageIndex *>::type IndexPointer;

    Index   m_outerSize;
    Index   m_innerSize;
    Array<StorageIndex,2,1>  m_zero_nnz;
    IndexPointer  m_outerIndex;
    IndexPointer  m_innerIndices;
    ScalarPointer m_values;
    IndexPointer  m_innerNonZeros;

  public:

    /** \copydoc SparseMatrixBase::rows() */
    inline Index rows() const { return IsRowMajor ? m_outerSize : m_innerSize; }
    /** \copydoc SparseMatrixBase::cols() */
    inline Index cols() const { return IsRowMajor ? m_innerSize : m_outerSize; }
    /** \copydoc SparseMatrixBase::innerSize() */
    inline Index innerSize() const { return m_innerSize; }
    /** \copydoc SparseMatrixBase::outerSize() */
    inline Index outerSize() const { return m_outerSize; }
    /** \copydoc SparseCompressedBase::nonZeros */
    inline Index nonZeros() const { return m_zero_nnz[1]; }
    
    /** \copydoc SparseCompressedBase::isCompressed */
    bool isCompressed() const { return m_innerNonZeros==0; }

    //----------------------------------------
    // direct access interface
    /** \copydoc SparseMatrix::valuePtr */
    inline const Scalar* valuePtr() const { return m_values; }
    /** \copydoc SparseMatrix::innerIndexPtr */
    inline const StorageIndex* innerIndexPtr() const { return m_innerIndices; }
    /** \copydoc SparseMatrix::outerIndexPtr */
    inline const StorageIndex* outerIndexPtr() const { return m_outerIndex; }
    /** \copydoc SparseMatrix::innerNonZeroPtr */
    inline const StorageIndex* innerNonZeroPtr() const { return m_innerNonZeros; }
    //----------------------------------------

    /** \copydoc SparseMatrix::coeff */
    inline Scalar coeff(Index row, Index col) const
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = m_outerIndex[outer];
      Index end = isCompressed() ? m_outerIndex[outer+1] : start + m_innerNonZeros[outer];
      if (start==end)
        return Scalar(0);
      else if (end>0 && inner==m_innerIndices[end-1])
        return m_values[end-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)

      const StorageIndex* r = std::lower_bound(&m_innerIndices[start],&m_innerIndices[end-1],inner);
      const Index id = r-&m_innerIndices[0];
      return ((*r==inner) && (id<end)) ? m_values[id] : Scalar(0);
    }

    inline SparseMapBase(Index rows, Index cols, Index nnz, IndexPointer outerIndexPtr, IndexPointer innerIndexPtr,
                              ScalarPointer valuePtr, IndexPointer innerNonZerosPtr = 0)
      : m_outerSize(IsRowMajor?rows:cols), m_innerSize(IsRowMajor?cols:rows), m_zero_nnz(0,internal::convert_index<StorageIndex>(nnz)), m_outerIndex(outerIndexPtr),
        m_innerIndices(innerIndexPtr), m_values(valuePtr), m_innerNonZeros(innerNonZerosPtr)
    {}

    // for vectors
    inline SparseMapBase(Index size, Index nnz, IndexPointer innerIndexPtr, ScalarPointer valuePtr)
      : m_outerSize(1), m_innerSize(size), m_zero_nnz(0,internal::convert_index<StorageIndex>(nnz)), m_outerIndex(m_zero_nnz.data()),
        m_innerIndices(innerIndexPtr), m_values(valuePtr), m_innerNonZeros(0)
    {}

    /** Empty destructor */
    inline ~SparseMapBase() {}

  protected:
    inline SparseMapBase() {}
};

/** \ingroup SparseCore_Module
  * class SparseMapBase
  * \brief Common base class for writable Map and Ref instance of sparse matrix and vector.
  */
template<typename Derived>
class SparseMapBase<Derived,WriteAccessors>
  : public SparseMapBase<Derived,ReadOnlyAccessors>
{
    typedef MapBase<Derived, ReadOnlyAccessors> ReadOnlyMapBase;
    
  public:
    typedef SparseMapBase<Derived, ReadOnlyAccessors> Base;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { IsRowMajor = Base::IsRowMajor };
    
    using Base::operator=;

  public:
    
    //----------------------------------------
    // direct access interface
    using Base::valuePtr;
    using Base::innerIndexPtr;
    using Base::outerIndexPtr;
    using Base::innerNonZeroPtr;
    /** \copydoc SparseMatrix::valuePtr */
    inline Scalar* valuePtr()              { return Base::m_values; }
    /** \copydoc SparseMatrix::innerIndexPtr */
    inline StorageIndex* innerIndexPtr()   { return Base::m_innerIndices; }
    /** \copydoc SparseMatrix::outerIndexPtr */
    inline StorageIndex* outerIndexPtr()   { return Base::m_outerIndex; }
    /** \copydoc SparseMatrix::innerNonZeroPtr */
    inline StorageIndex* innerNonZeroPtr() { return Base::m_innerNonZeros; }
    //----------------------------------------

    /** \copydoc SparseMatrix::coeffRef */
    inline Scalar& coeffRef(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = Base::m_outerIndex[outer];
      Index end = Base::isCompressed() ? Base::m_outerIndex[outer+1] : start + Base::m_innerNonZeros[outer];
      eigen_assert(end>=start && "you probably called coeffRef on a non finalized matrix");
      eigen_assert(end>start && "coeffRef cannot be called on a zero coefficient");
      StorageIndex* r = std::lower_bound(&Base::m_innerIndices[start],&Base::m_innerIndices[end],inner);
      const Index id = r - &Base::m_innerIndices[0];
      eigen_assert((*r==inner) && (id<end) && "coeffRef cannot be called on a zero coefficient");
      return const_cast<Scalar*>(Base::m_values)[id];
    }
    
    inline SparseMapBase(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr, StorageIndex* innerIndexPtr,
                         Scalar* valuePtr, StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}

    // for vectors
    inline SparseMapBase(Index size, Index nnz, StorageIndex* innerIndexPtr, Scalar* valuePtr)
      : Base(size, nnz, innerIndexPtr, valuePtr)
    {}

    /** Empty destructor */
    inline ~SparseMapBase() {}

  protected:
    inline SparseMapBase() {}
};

/** \ingroup SparseCore_Module
  *
  * \brief Specialization of class Map for SparseMatrix-like storage.
  *
  * \tparam SparseMatrixType the equivalent sparse matrix type of the referenced data, it must be a template instance of class SparseMatrix.
  *
  * \sa class Map, class SparseMatrix, class Ref<SparseMatrixType,Options>
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public SparseMapBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
#else
template<typename SparseMatrixType>
class Map<SparseMatrixType>
  : public SparseMapBase<Derived,WriteAccessors>
#endif
{
  public:
    typedef SparseMapBase<Map> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Map)
    enum { IsRowMajor = Base::IsRowMajor };

  public:

    /** Constructs a read-write Map to a sparse matrix of size \a rows x \a cols, containing \a nnz non-zero coefficients,
      * stored as a sparse format as defined by the pointers \a outerIndexPtr, \a innerIndexPtr, and \a valuePtr.
      * If the optional parameter \a innerNonZerosPtr is the null pointer, then a standard compressed format is assumed.
      *
      * This constructor is available only if \c SparseMatrixType is non-const.
      *
      * More details on the expected storage schemes are given in the \ref TutorialSparse "manual pages".
      */
    inline Map(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr,
               StorageIndex* innerIndexPtr, Scalar* valuePtr, StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}
#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** Empty destructor */
    inline ~Map() {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public SparseMapBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
  public:
    typedef SparseMapBase<Map> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Map)
    enum { IsRowMajor = Base::IsRowMajor };

  public:
#endif
    /** This is the const version of the above constructor.
      *
      * This constructor is available only if \c SparseMatrixType is const, e.g.:
      * \code Map<const SparseMatrix<double> >  \endcode
      */
    inline Map(Index rows, Index cols, Index nnz, const StorageIndex* outerIndexPtr,
               const StorageIndex* innerIndexPtr, const Scalar* valuePtr, const StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}

    /** Empty destructor */
    inline ~Map() {}
};

namespace internal {

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEMATRIX_H
#define EIGEN_SPARSEMATRIX_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  *
  * \class SparseMatrix
  *
  * \brief A versatible sparse matrix representation
  *
  * This class implements a more versatile variants of the common \em compressed row/column storage format.
  * Each colmun's (resp. row) non zeros are stored as a pair of value with associated row (resp. colmiun) index.
  * All the non zeros are stored in a single large buffer. Unlike the \em compressed format, there might be extra
  * space in between the nonzeros of two successive colmuns (resp. rows) such that insertion of new non-zero
  * can be done with limited memory reallocation and copies.
  *
  * A call to the function makeCompressed() turns the matrix into the standard \em compressed format
  * compatible with many library.
  *
  * More details on this storage sceheme are given in the \ref TutorialSparse "manual pages".
  *
  * \tparam _Scalar the scalar type, i.e. the type of the coefficients
  * \tparam _Options Union of bit flags controlling the storage scheme. Currently the only possibility
  *                 is ColMajor or RowMajor. The default is 0 which means column-major.
  * \tparam _StorageIndex the type of the indices. It has to be a \b signed type (e.g., short, int, std::ptrdiff_t). Default is \c int.
  *
  * \warning In %Eigen 3.2, the undocumented type \c SparseMatrix::Index was improperly defined as the storage index type (e.g., int),
  *          whereas it is now (starting from %Eigen 3.3) deprecated and always defined as Eigen::Index.
  *          Codes making use of \c SparseMatrix::Index, might thus likely have to be changed to use \c SparseMatrix::StorageIndex instead.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEMATRIX_PLUGIN.
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<SparseMatrix<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = _Options | NestByRefBit | LvalueBit | CompressedAccessBit,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};

template<typename _Scalar, int _Options, typename _StorageIndex, int DiagIndex>
struct traits<Diagonal<SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
{
  typedef SparseMatrix<_Scalar, _Options, _StorageIndex> MatrixType;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;

  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef _StorageIndex StorageIndex;
  typedef MatrixXpr XprKind;

  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = 1,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = 1,
    Flags = LvalueBit
  };
};

template<typename _Scalar, int _Options, typename _StorageIndex, int DiagIndex>
struct traits<Diagonal<const SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
 : public traits<Diagonal<SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
{
  enum {
    Flags = 0
  };
};

} // end namespace internal

template<typename _Scalar, int _Options, typename _StorageIndex>
class SparseMatrix
  : public SparseCompressedBase<SparseMatrix<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseCompressedBase<SparseMatrix> Base;
    using Base::convert_index;
    friend class SparseVector<_Scalar,0,_StorageIndex>;
    template<typename, typename, typename, typename, typename>
    friend struct internal::Assignment;
  public:
    using Base::isCompressed;
    using Base::nonZeros;
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseMatrix)
    using Base::operator+=;
    using Base::operator-=;

    typedef MappedSparseMatrix<Scalar,Flags> Map;
    typedef Diagonal<SparseMatrix> DiagonalReturnType;
    typedef Diagonal<const SparseMatrix> ConstDiagonalReturnType;
    typedef typename Base::InnerIterator InnerIterator;
    typedef typename Base::ReverseInnerIterator ReverseInnerIterator;
    

    using Base::IsRowMajor;
    typedef internal::CompressedStorage<Scalar,StorageIndex> Storage;
    enum {
      Options = _Options
    };

    typedef typename Base::IndexVector IndexVector;
    typedef typename Base::ScalarVector ScalarVector;
  protected:
    typedef SparseMatrix<Scalar,(Flags&~RowMajorBit)|(IsRowMajor?RowMajorBit:0)> TransposedSparseMatrix;

    Index m_outerSize;
    Index m_innerSize;
    StorageIndex* m_outerIndex;
    StorageIndex* m_innerNonZeros;     // optional, if null then the data is compressed
    Storage m_data;

  public:
    
    /** \returns the number of rows of the matrix */
    inline Index rows() const { return IsRowMajor ? m_outerSize : m_innerSize; }
    /** \returns the number of columns of the matrix */
    inline Index cols() const { return IsRowMajor ? m_innerSize : m_outerSize; }

    /** \returns the number of rows (resp. columns) of the matrix if the storage order column major (resp. row major) */
    inline Index innerSize() const { return m_innerSize; }
    /** \returns the number of columns (resp. rows) of the matrix if the storage order column major (resp. row major) */
    inline Index outerSize() const { return m_outerSize; }
    
    /** \returns a const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline const Scalar* valuePtr() const { return m_data.valuePtr(); }
    /** \returns a non-const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline Scalar* valuePtr() { return m_data.valuePtr(); }

    /** \returns a const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline const StorageIndex* innerIndexPtr() const { return m_data.indexPtr(); }
    /** \returns a non-const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline StorageIndex* innerIndexPtr() { return m_data.indexPtr(); }

    /** \returns a const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), innerIndexPtr() */
    inline const StorageIndex* outerIndexPtr() const { return m_outerIndex; }
    /** \returns a non-const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), innerIndexPtr() */
    inline StorageIndex* outerIndexPtr() { return m_outerIndex; }

    /** \returns a const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline const StorageIndex* innerNonZeroPtr() const { return m_innerNonZeros; }
    /** \returns a non-const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline StorageIndex* innerNonZeroPtr() { return m_innerNonZeros; }

    /** \internal */
    inline Storage& data() { return m_data; }
    /** \internal */
    inline const Storage& data() const { return m_data; }

    /** \returns the value of the matrix at position \a i, \a j
      * This function returns Scalar(0) if the element is an explicit \em zero */
    inline Scalar coeff(Index row, Index col) const
    {
      eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
      
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      Index end = m_innerNonZeros ? m_outerIndex[outer] + m_innerNonZeros[outer] : m_outerIndex[outer+1];
      return m_data.atInRange(m_outerIndex[outer], end, StorageIndex(inner));
    }

    /** \returns a non-const reference to the value of the matrix at position \a i, \a j
      *
      * If the element does not exist then it is inserted via the insert(Index,Index) function
      * which itself turns the matrix into a non compressed form if that was not the case.
      *
      * This is a O(log(nnz_j)) operation (binary search) plus the cost of insert(Index,Index)
      * function if the element does not already exist.
      */
    inline Scalar& coeffRef(Index row, Index col)
    {
      eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
      
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = m_outerIndex[outer];
      Index end = m_innerNonZeros ? m_outerIndex[outer] + m_innerNonZeros[outer] : m_outerIndex[outer+1];
      eigen_assert(end>=start && "you probably called coeffRef on a non finalized matrix");
      if(end<=start)
        return insert(row,col);
      const Index p = m_data.searchLowerIndex(start,end-1,StorageIndex(inner));
      if((p<end) && (m_data.index(p)==inner))
        return m_data.value(p);
      else
        return insert(row,col);
    }

    /** \returns a reference to a novel non zero coefficient with coordinates \a row x \a col.
      * The non zero coefficient must \b not already exist.
      *
      * If the matrix \c *this is in compressed mode, then \c *this is turned into uncompressed
      * mode while reserving room for 2 x this->innerSize() non zeros if reserve(Index) has not been called earlier.
      * In this case, the insertion procedure is optimized for a \e sequential insertion mode where elements are assumed to be
      * inserted by increasing outer-indices.
      * 
      * If that's not the case, then it is strongly recommended to either use a triplet-list to assemble the matrix, or to first
      * call reserve(const SizesType &) to reserve the appropriate number of non-zero elements per inner vector.
      *
      * Assuming memory has been appropriately reserved, this function performs a sorted insertion in O(1)
      * if the elements of each inner vector are inserted in increasing inner index order, and in O(nnz_j) for a random insertion.
      *
      */
    Scalar& insert(Index row, Index col);

  public:

    /** Removes all non zeros but keep allocated memory
      *
      * This function does not free the currently allocated memory. To release as much as memory as possible,
      * call \code mat.data().squeeze(); \endcode after resizing it.
      * 
      * \sa resize(Index,Index), data()
      */
    inline void setZero()
    {
      m_data.clear();
      memset(m_outerIndex, 0, (m_outerSize+1)*sizeof(StorageIndex));
      if(m_innerNonZeros)
        memset(m_innerNonZeros, 0, (m_outerSize)*sizeof(StorageIndex));
    }

    /** Preallocates \a reserveSize non zeros.
      *
      * Precondition: the matrix must be in compressed mode. */
    inline void reserve(Index reserveSize)
    {
      eigen_assert(isCompressed() && "This function does not make sense in non compressed mode.");
      m_data.reserve(reserveSize);
    }
    
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** Preallocates \a reserveSize[\c j] non zeros for each column (resp. row) \c j.
      *
      * This function turns the matrix in non-compressed mode.
      * 
      * The type \c SizesType must expose the following interface:
        \code
        typedef value_type;
        const value_type& operator[](i) const;
        \endcode
      * for \c i in the [0,this->outerSize()[ range.
      * Typical choices include std::vector<int>, Eigen::VectorXi, Eigen::VectorXi::Constant, etc.
      */
    template<class SizesType>
    inline void reserve(const SizesType& reserveSizes);
    #else
    template<class SizesType>
    inline void reserve(const SizesType& reserveSizes, const typename SizesType::value_type& enableif =
    #if (!EIGEN_COMP_MSVC) || (EIGEN_COMP_MSVC>=1500) // MSVC 2005 fails to compile with this typename
        typename
    #endif
        SizesType::value_type())
    {
      EIGEN_UNUSED_VARIABLE(enableif);
      reserveInnerVectors(reserveSizes);
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN
  protected:
    template<class SizesType>
    inline void reserveInnerVectors(const SizesType& reserveSizes)
    {
      if(isCompressed())
      {
        Index totalReserveSize = 0;
        // turn the matrix into non-compressed mode
        m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
        if (!m_innerNonZeros) internal::throw_std_bad_alloc();
        
        // temporarily use m_innerSizes to hold the new starting points.
        StorageIndex* newOuterIndex = m_innerNonZeros;
        
        StorageIndex count = 0;
        for(Index j=0; j<m_outerSize; ++j)
        {
          newOuterIndex[j] = count;
          count += reserveSizes[j] + (m_outerIndex[j+1]-m_outerIndex[j]);
          totalReserveSize += reserveSizes[j];
        }
        m_data.reserve(totalReserveSize);
        StorageIndex previousOuterIndex = m_outerIndex[m_outerSize];
        for(Index j=m_outerSize-1; j>=0; --j)
        {
          StorageIndex innerNNZ = previousOuterIndex - m_outerIndex[j];
          for(Index i=innerNNZ-1; i>=0; --i)
          {
            m_data.index(newOuterIndex[j]+i) = m_data.index(m_outerIndex[j]+i);
            m_data.value(newOuterIndex[j]+i) = m_data.value(m_outerIndex[j]+i);
          }
          previousOuterIndex = m_outerIndex[j];
          m_outerIndex[j] = newOuterIndex[j];
          m_innerNonZeros[j] = innerNNZ;
        }
        if(m_outerSize>0)
          m_outerIndex[m_outerSize] = m_outerIndex[m_outerSize-1] + m_innerNonZeros[m_outerSize-1] + reserveSizes[m_outerSize-1];
        
        m_data.resize(m_outerIndex[m_outerSize]);
      }
      else
      {
        StorageIndex* newOuterIndex = static_cast<StorageIndex*>(std::malloc((m_outerSize+1)*sizeof(StorageIndex)));
        if (!newOuterIndex) internal::throw_std_bad_alloc();
        
        StorageIndex count = 0;
        for(Index j=0; j<m_outerSize; ++j)
        {
          newOuterIndex[j] = count;
          StorageIndex alreadyReserved = (m_outerIndex[j+1]-m_outerIndex[j]) - m_innerNonZeros[j];
          StorageIndex toReserve = std::max<StorageIndex>(reserveSizes[j], alreadyReserved);
          count += toReserve + m_innerNonZeros[j];
        }
        newOuterIndex[m_outerSize] = count;
        
        m_data.resize(count);
        for(Index j=m_outerSize-1; j>=0; --j)
        {
          Index offset = newOuterIndex[j] - m_outerIndex[j];
          if(offset>0)
          {
            StorageIndex innerNNZ = m_innerNonZeros[j];
            for(Index i=innerNNZ-1; i>=0; --i)
            {
              m_data.index(newOuterIndex[j]+i) = m_data.index(m_outerIndex[j]+i);
              m_data.value(newOuterIndex[j]+i) = m_data.value(m_outerIndex[j]+i);
            }
          }
        }
        
        std::swap(m_outerIndex, newOuterIndex);
        std::free(newOuterIndex);
      }
      
    }
  public:

    //--- low level purely coherent filling ---

    /** \internal
      * \returns a reference to the non zero coefficient at position \a row, \a col assuming that:
      * - the nonzero does not already exist
      * - the new coefficient is the last one according to the storage order
      *
      * Before filling a given inner vector you must call the statVec(Index) function.
      *
      * After an insertion session, you should call the finalize() function.
      *
      * \sa insert, insertBackByOuterInner, startVec */
    inline Scalar& insertBack(Index row, Index col)
    {
      return insertBackByOuterInner(IsRowMajor?row:col, IsRowMajor?col:row);
    }

    /** \internal
      * \sa insertBack, startVec */
    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      eigen_assert(Index(m_outerIndex[outer+1]) == m_data.size() && "Invalid ordered insertion (invalid outer index)");
      eigen_assert( (m_outerIndex[outer+1]-m_outerIndex[outer]==0 || m_data.index(m_data.size()-1)<inner) && "Invalid ordered insertion (invalid inner index)");
      Index p = m_outerIndex[outer+1];
      ++m_outerIndex[outer+1];
      m_data.append(Scalar(0), inner);
      return m_data.value(p);
    }

    /** \internal
      * \warning use it only if you know what you are doing */
    inline Scalar& insertBackByOuterInnerUnordered(Index outer, Index inner)
    {
      Index p = m_outerIndex[outer+1];
      ++m_outerIndex[outer+1];
      m_data.append(Scalar(0), inner);
      return m_data.value(p);
    }

    /** \internal
      * \sa insertBack, insertBackByOuterInner */
    inline void startVec(Index outer)
    {
      eigen_assert(m_outerIndex[outer]==Index(m_data.size()) && "You must call startVec for each inner vector sequentially");
      eigen_assert(m_outerIndex[outer+1]==0 && "You must call startVec for each inner vector sequentially");
      m_outerIndex[outer+1] = m_outerIndex[outer];
    }

    /** \internal
      * Must be called after inserting a set of non zero entries using the low level compressed API.
      */
    inline void finalize()
    {
      if(isCompressed())
      {
        StorageIndex size = internal::convert_index<StorageIndex>(m_data.size());
        Index i = m_outerSize;
        // find the last filled column
        while (i>=0 && m_outerIndex[i]==0)
          --i;
        ++i;
        while (i<=m_outerSize)
        {
          m_outerIndex[i] = size;
          ++i;
        }
      }
    }

    //---

    template<typename InputIterators>
    void setFromTriplets(const InputIterators& begin, const InputIterators& end);

    template<typename InputIterators,typename DupFunctor>
    void setFromTriplets(const InputIterators& begin, const InputIterators& end, DupFunctor dup_func);

    void sumupDuplicates() { collapseDuplicates(internal::scalar_sum_op<Scalar,Scalar>()); }

    template<typename DupFunctor>
    void collapseDuplicates(DupFunctor dup_func = DupFunctor());

    //---
    
    /** \internal
      * same as insert(Index,Index) except that the indices are given relative to the storage order */
    Scalar& insertByOuterInner(Index j, Index i)
    {
      return insert(IsRowMajor ? j : i, IsRowMajor ? i : j);
    }

    /** Turns the matrix into the \em compressed format.
      */
    void makeCompressed()
    {
      if(isCompressed())
        return;
      
      eigen_internal_assert(m_outerIndex!=0 && m_outerSize>0);
      
      Index oldStart = m_outerIndex[1];
      m_outerIndex[1] = m_innerNonZeros[0];
      for(Index j=1; j<m_outerSize; ++j)
      {
        Index nextOldStart = m_outerIndex[j+1];
        Index offset = oldStart - m_outerIndex[j];
        if(offset>0)
        {
          for(Index k=0; k<m_innerNonZeros[j]; ++k)
          {
            m_data.index(m_outerIndex[j]+k) = m_data.index(oldStart+k);
            m_data.value(m_outerIndex[j]+k) = m_data.value(oldStart+k);
          }
        }
        m_outerIndex[j+1] = m_outerIndex[j] + m_innerNonZeros[j];
        oldStart = nextOldStart;
      }
      std::free(m_innerNonZeros);
      m_innerNonZeros = 0;
      m_data.resize(m_outerIndex[m_outerSize]);
      m_data.squeeze();
    }

    /** Turns the matrix into the uncompressed mode */
    void uncompress()
    {
      if(m_innerNonZeros != 0)
        return; 
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      for (Index i = 0; i < m_outerSize; i++)
      {
        m_innerNonZeros[i] = m_outerIndex[i+1] - m_outerIndex[i]; 
      }
    }

    /** Suppresses all nonzeros which are \b much \b smaller \b than \a reference under the tolerance \a epsilon */
    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      prune(default_prunning_func(reference,epsilon));
    }
    
    /** Turns the matrix into compressed format, and suppresses all nonzeros which do not satisfy the predicate \a keep.
      * The functor type \a KeepFunc must implement the following function:
      * \code
      * bool operator() (const Index& row, const Index& col, const Scalar& value) const;
      * \endcode
      * \sa prune(Scalar,RealScalar)
      */
    template<typename KeepFunc>
    void prune(const KeepFunc& keep = KeepFunc())
    {
      // TODO optimize the uncompressed mode to avoid moving and allocating the data twice
      makeCompressed();

      StorageIndex k = 0;
      for(Index j=0; j<m_outerSize; ++j)
      {
        Index previousStart = m_outerIndex[j];
        m_outerIndex[j] = k;
        Index end = m_outerIndex[j+1];
        for(Index i=previousStart; i<end; ++i)
        {
          if(keep(IsRowMajor?j:m_data.index(i), IsRowMajor?m_data.index(i):j, m_data.value(i)))
          {
            m_data.value(k) = m_data.value(i);
            m_data.index(k) = m_data.index(i);
            ++k;
          }
        }
      }
      m_outerIndex[m_outerSize] = k;
      m_data.resize(k,0);
    }

    /** Resizes the matrix to a \a rows x \a cols matrix leaving old values untouched.
      *
      * If the sizes of the matrix are decreased, then the matrix is turned to \b uncompressed-mode
      * and the storage of the out of bounds coefficients is kept and reserved.
      * Call makeCompressed() to pack the entries and squeeze extra memory.
      *
      * \sa reserve(), setZero(), makeCompressed()
      */
    void conservativeResize(Index rows, Index cols) 
    {
      // No change
      if (this->rows() == rows && this->cols() == cols) return;
      
      // If one dimension is null, then there is nothing to be preserved
      if(rows==0 || cols==0) return resize(rows,cols);

      Index innerChange = IsRowMajor ? cols - this->cols() : rows - this->rows();
      Index outerChange = IsRowMajor ? rows - this->rows() : cols - this->cols();
      StorageIndex newInnerSize = convert_index(IsRowMajor ? cols : rows);

      // Deals with inner non zeros
      if (m_innerNonZeros)
      {
        // Resize m_innerNonZeros
        StorageIndex *newInnerNonZeros = static_cast<StorageIndex*>(std::realloc(m_innerNonZeros, (m_outerSize + outerChange) * sizeof(StorageIndex)));
        if (!newInnerNonZeros) internal::throw_std_bad_alloc();
        m_innerNonZeros = newInnerNonZeros;
        
        for(Index i=m_outerSize; i<m_outerSize+outerChange; i++)          
          m_innerNonZeros[i] = 0;
      } 
      else if (innerChange < 0) 
      {
        // Inner size decreased: allocate a new m_innerNonZeros
        m_innerNonZeros = static_cast<StorageIndex*>(std::malloc((m_outerSize + outerChange) * sizeof(StorageIndex)));
        if (!m_innerNonZeros) internal::throw_std_bad_alloc();
        for(Index i = 0; i < m_outerSize + (std::min)(outerChange, Index(0)); i++)
          m_innerNonZeros[i] = m_outerIndex[i+1] - m_outerIndex[i];
        for(Index i = m_outerSize; i < m_outerSize + outerChange; i++)
          m_innerNonZeros[i] = 0;
      }
      
      // Change the m_innerNonZeros in case of a decrease of inner size
      if (m_innerNonZeros && innerChange < 0)
      {
        for(Index i = 0; i < m_outerSize + (std::min)(outerChange, Index(0)); i++)
        {
          StorageIndex &n = m_innerNonZeros[i];
          StorageIndex start = m_outerIndex[i];
          while (n > 0 && m_data.index(start+n-1) >= newInnerSize) --n; 
        }
      }
      
      m_innerSize = newInnerSize;

      // Re-allocate outer index structure if necessary
      if (outerChange == 0)
        return;
          
      StorageIndex *newOuterIndex = static_cast<StorageIndex*>(std::realloc(m_outerIndex, (m_outerSize + outerChange + 1) * sizeof(StorageIndex)));
      if (!newOuterIndex) internal::throw_std_bad_alloc();
      m_outerIndex = newOuterIndex;
      if (outerChange > 0)
      {
        StorageIndex lastIdx = m_outerSize == 0 ? 0 : m_outerIndex[m_outerSize];
        for(Index i=m_outerSize; i<m_outerSize+outerChange+1; i++)          
          m_outerIndex[i] = lastIdx; 
      }
      m_outerSize += outerChange;
    }
    
    /** Resizes the matrix to a \a rows x \a cols matrix and initializes it to zero.
      * 
      * This function does not free the currently allocated memory. To release as much as memory as possible,
      * call \code mat.data().squeeze(); \endcode after resizing it.
      * 
      * \sa reserve(), setZero()
      */
    void resize(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      m_innerSize = IsRowMajor ? cols : rows;
      m_data.clear();
      if (m_outerSize != outerSize || m_outerSize==0)
      {
        std::free(m_outerIndex);
        m_outerIndex = static_cast<StorageIndex*>(std::malloc((outerSize + 1) * sizeof(StorageIndex)));
        if (!m_outerIndex) internal::throw_std_bad_alloc();
        
        m_outerSize = outerSize;
      }
      if(m_innerNonZeros)
      {
        std::free(m_innerNonZeros);
        m_innerNonZeros = 0;
      }
      memset(m_outerIndex, 0, (m_outerSize+1)*sizeof(StorageIndex));
    }

    /** \internal
      * Resize the nonzero vector to \a size */
    void resizeNonZeros(Index size)
    {
      m_data.resize(size);
    }

    /** \returns a const expression of the diagonal coefficients. */
    const ConstDiagonalReturnType diagonal() const { return ConstDiagonalReturnType(*this); }
    
    /** \returns a read-write expression of the diagonal coefficients.
      * \warning If the diagonal entries are written, then all diagonal
      * entries \b must already exist, otherwise an assertion will be raised.
      */
    DiagonalReturnType diagonal() { return DiagonalReturnType(*this); }

    /** Default constructor yielding an empty \c 0 \c x \c 0 matrix */
    inline SparseMatrix()
      : m_outerSize(-1), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      resize(0, 0);
    }

    /** Constructs a \a rows \c x \a cols empty matrix */
    inline SparseMatrix(Index rows, Index cols)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      resize(rows, cols);
    }

    /** Constructs a sparse matrix from the sparse expression \a other */
    template<typename OtherDerived>
    inline SparseMatrix(const SparseMatrixBase<OtherDerived>& other)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      check_template_parameters();
      const bool needToTranspose = (Flags & RowMajorBit) != (internal::evaluator<OtherDerived>::Flags & RowMajorBit);
      if (needToTranspose)
        *this = other.derived();
      else
      {
        #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
          EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        #endif
        internal::call_assignment_no_alias(*this, other.derived());
      }
    }
    
    /** Constructs a sparse matrix from the sparse selfadjoint view \a other */
    template<typename OtherDerived, unsigned int UpLo>
    inline SparseMatrix(const SparseSelfAdjointView<OtherDerived, UpLo>& other)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      Base::operator=(other);
    }

    /** Copy constructor (it performs a deep copy) */
    inline SparseMatrix(const SparseMatrix& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    SparseMatrix(const ReturnByValue<OtherDerived>& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      initAssignment(other);
      other.evalTo(*this);
    }
    
    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    explicit SparseMatrix(const DiagonalBase<OtherDerived>& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** Swaps the content of two sparse matrices of the same type.
      * This is a fast operation that simply swaps the underlying pointers and parameters. */
    inline void swap(SparseMatrix& other)
    {
      //EIGEN_DBG_SPARSE(std::cout << "SparseMatrix:: swap\n");
      std::swap(m_outerIndex, other.m_outerIndex);
      std::swap(m_innerSize, other.m_innerSize);
      std::swap(m_outerSize, other.m_outerSize);
      std::swap(m_innerNonZeros, other.m_innerNonZeros);
      m_data.swap(other.m_data);
    }

    /** Sets *this to the identity matrix.
      * This function also turns the matrix into compressed mode, and drop any reserved memory. */
    inline void setIdentity()
    {
      eigen_assert(rows() == cols() && "ONLY FOR SQUARED MATRICES");
      this->m_data.resize(rows());
      Eigen::Map<IndexVector>(this->m_data.indexPtr(), rows()).setLinSpaced(0, StorageIndex(rows()-1));
      Eigen::Map<ScalarVector>(this->m_data.valuePtr(), rows()).setOnes();
      Eigen::Map<IndexVector>(this->m_outerIndex, rows()+1).setLinSpaced(0, StorageIndex(rows()));
      std::free(m_innerNonZeros);
      m_innerNonZeros = 0;
    }
    inline SparseMatrix& operator=(const SparseMatrix& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else if(this!=&other)
      {
        #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
          EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        #endif
        initAssignment(other);
        if(other.isCompressed())
        {
          internal::smart_copy(other.m_outerIndex, other.m_outerIndex + m_outerSize + 1, m_outerIndex);
          m_data = other.m_data;
        }
        else
        {
          Base::operator=(other);
        }
      }
      return *this;
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename OtherDerived>
    inline SparseMatrix& operator=(const EigenBase<OtherDerived>& other)
    { return Base::operator=(other.derived()); }

    template<typename Lhs, typename Rhs>
    inline SparseMatrix& operator=(const Product<Lhs,Rhs,AliasFreeProduct>& other);
#endif // EIGEN_PARSED_BY_DOXYGEN

    template<typename OtherDerived>
    EIGEN_DONT_INLINE SparseMatrix& operator=(const SparseMatrixBase<OtherDerived>& other);

    friend std::ostream & operator << (std::ostream & s, const SparseMatrix& m)
    {
      EIGEN_DBG_SPARSE(
        s << "Nonzero entries:\n";
        if(m.isCompressed())
        {
          for (Index i=0; i<m.nonZeros(); ++i)
            s << "(" << m.m_data.value(i) << "," << m.m_data.index(i) << ") ";
        }
        else
        {
          for (Index i=0; i<m.outerSize(); ++i)
          {
            Index p = m.m_outerIndex[i];
            Index pe = m.m_outerIndex[i]+m.m_innerNonZeros[i];
            Index k=p;
            for (; k<pe; ++k) {
              s << "(" << m.m_data.value(k) << "," << m.m_data.index(k) << ") ";
            }
            for (; k<m.m_outerIndex[i+1]; ++k) {
              s << "(_,_) ";
            }
          }
        }
        s << std::endl;
        s << std::endl;
        s << "Outer pointers:\n";
        for (Index i=0; i<m.outerSize(); ++i) {
          s << m.m_outerIndex[i] << " ";
        }
        s << " $" << std::endl;
        if(!m.isCompressed())
        {
          s << "Inner non zeros:\n";
          for (Index i=0; i<m.outerSize(); ++i) {
            s << m.m_innerNonZeros[i] << " ";
          }
          s << " $" << std::endl;
        }
        s << std::endl;
      );
      s << static_cast<const SparseMatrixBase<SparseMatrix>&>(m);
      return s;
    }

    /** Destructor */
    inline ~SparseMatrix()
    {
      std::free(m_outerIndex);
      std::free(m_innerNonZeros);
    }

    /** Overloaded for performance */
    Scalar sum() const;
    
#   ifdef EIGEN_SPARSEMATRIX_PLUGIN
#     include EIGEN_SPARSEMATRIX_PLUGIN
#   endif

protected:

    template<typename Other>
    void initAssignment(const Other& other)
    {
      resize(other.rows(), other.cols());
      if(m_innerNonZeros)
      {
        std::free(m_innerNonZeros);
        m_innerNonZeros = 0;
      }
    }

    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_DONT_INLINE Scalar& insertCompressed(Index row, Index col);

    /** \internal
      * A vector object that is equal to 0 everywhere but v at the position i */
    class SingletonVector
    {
        StorageIndex m_index;
        StorageIndex m_value;
      public:
        typedef StorageIndex value_type;
        SingletonVector(Index i, Index v)
          : m_index(convert_index(i)), m_value(convert_index(v))
        {}

        StorageIndex operator[](Index i) const { return i==m_index ? m_value : 0; }
    };

    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_DONT_INLINE Scalar& insertUncompressed(Index row, Index col);

public:
    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_STRONG_INLINE Scalar& insertBackUncompressed(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      eigen_assert(!isCompressed());
      eigen_assert(m_innerNonZeros[outer]<=(m_outerIndex[outer+1] - m_outerIndex[outer]));

      Index p = m_outerIndex[outer] + m_innerNonZeros[outer]++;
      m_data.index(p) = convert_index(inner);
      return (m_data.value(p) = Scalar(0));
    }
protected:
    struct IndexPosPair {
      IndexPosPair(Index a_i, Index a_p) : i(a_i), p(a_p) {}
      Index i;
      Index p;
    };

    /** \internal assign \a diagXpr to the diagonal of \c *this
      * There are different strategies:
      *   1 - if *this is overwritten (Func==assign_op) or *this is empty, then we can work treat *this as a dense vector expression.
      *   2 - otherwise, for each diagonal coeff,
      *     2.a - if it already exists, then we update it,
      *     2.b - otherwise, if *this is uncompressed and that the current inner-vector has empty room for at least 1 element, then we perform an in-place insertion.
      *     2.c - otherwise, we'll have to reallocate and copy everything, so instead of doing so for each new element, it is recorded in a std::vector.
      *   3 - at the end, if some entries failed to be inserted in-place, then we alloc a new buffer, copy each chunk at the right position, and insert the new elements.
      * 
      * TODO: some piece of code could be isolated and reused for a general in-place update strategy.
      * TODO: if we start to defer the insertion of some elements (i.e., case 2.c executed once),
      *       then it *might* be better to disable case 2.b since they will have to be copied anyway.
      */
    template<typename DiagXpr, typename Func>
    void assignDiagonal(const DiagXpr diagXpr, const Func& assignFunc)
    {
      Index n = diagXpr.size();

      const bool overwrite = internal::is_same<Func, internal::assign_op<Scalar,Scalar> >::value;
      if(overwrite)
      {
        if((this->rows()!=n) || (this->cols()!=n))
          this->resize(n, n);
      }

      if(m_data.size()==0 || overwrite)
      {
        typedef Array<StorageIndex,Dynamic,1> ArrayXI;  
        this->makeCompressed();
        this->resizeNonZeros(n);
        Eigen::Map<ArrayXI>(this->innerIndexPtr(), n).setLinSpaced(0,StorageIndex(n)-1);
        Eigen::Map<ArrayXI>(this->outerIndexPtr(), n+1).setLinSpaced(0,StorageIndex(n));
        Eigen::Map<Array<Scalar,Dynamic,1> > values = this->coeffs();
        values.setZero();
        internal::call_assignment_no_alias(values, diagXpr, assignFunc);
      }
      else
      {
        bool isComp = isCompressed();
        internal::evaluator<DiagXpr> diaEval(diagXpr);
        std::vector<IndexPosPair> newEntries;

        // 1 - try in-place update and record insertion failures
        for(Index i = 0; i<n; ++i)
        {
          internal::LowerBoundIndex lb = this->lower_bound(i,i);
          Index p = lb.value;
          if(lb.found)
          {
            // the coeff already exists
            assignFunc.assignCoeff(m_data.value(p), diaEval.coeff(i));
          }
          else if((!isComp) && m_innerNonZeros[i] < (m_outerIndex[i+1]-m_outerIndex[i]))
          {
            // non compressed mode with local room for inserting one element
            m_data.moveChunk(p, p+1, m_outerIndex[i]+m_innerNonZeros[i]-p);
            m_innerNonZeros[i]++;
            m_data.value(p) = Scalar(0);
            m_data.index(p) = StorageIndex(i);
            assignFunc.assignCoeff(m_data.value(p), diaEval.coeff(i));
          }
          else
          {
            // defer insertion
            newEntries.push_back(IndexPosPair(i,p));
          }
        }
        // 2 - insert deferred entries
        Index n_entries = Index(newEntries.size());
        if(n_entries>0)
        {
          Storage newData(m_data.size()+n_entries);
          Index prev_p = 0;
          Index prev_i = 0;
          for(Index k=0; k<n_entries;++k)
          {
            Index i = newEntries[k].i;
            Index p = newEntries[k].p;
            internal::smart_copy(m_data.valuePtr()+prev_p, m_data.valuePtr()+p, newData.valuePtr()+prev_p+k);
            internal::smart_copy(m_data.indexPtr()+prev_p, m_data.indexPtr()+p, newData.indexPtr()+prev_p+k);
            for(Index j=prev_i;j<i;++j)
              m_outerIndex[j+1] += k;
            if(!isComp)
              m_innerNonZeros[i]++;
            prev_p = p;
            prev_i = i;
            newData.value(p+k) = Scalar(0);
            newData.index(p+k) = StorageIndex(i);
            assignFunc.assignCoeff(newData.value(p+k), diaEval.coeff(i));
          }
          {
            internal::smart_copy(m_data.valuePtr()+prev_p, m_data.valuePtr()+m_data.size(), newData.valuePtr()+prev_p+n_entries);
            internal::smart_copy(m_data.indexPtr()+prev_p, m_data.indexPtr()+m_data.size(), newData.indexPtr()+prev_p+n_entries);
            for(Index j=prev_i+1;j<=m_outerSize;++j)
              m_outerIndex[j] += n_entries;
          }
          m_data.swap(newData);
        }
      }
    }

private:
  static void check_template_parameters()
  {
    EIGEN_STATIC_ASSERT(NumTraits<StorageIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE);
    EIGEN_STATIC_ASSERT((Options&(ColMajor|RowMajor))==Options,INVALID_MATRIX_TEMPLATE_PARAMETERS);
  }

  struct default_prunning_func {
    default_prunning_func(const Scalar& ref, const RealScalar& eps) : reference(ref), epsilon(eps) {}
    inline bool operator() (const Index&, const Index&, const Scalar& value) const
    {
      return !internal::isMuchSmallerThan(value, reference, epsilon);
    }
    Scalar reference;
    RealScalar epsilon;
  };
};

namespace internal {

template<typename InputIterator, typename SparseMatrixType, typename DupFunctor>
void set_from_triplets(const InputIterator& begin, const InputIterator& end, SparseMatrixType& mat, DupFunctor dup_func)
{
  enum { IsRowMajor = SparseMatrixType::IsRowMajor };
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::StorageIndex StorageIndex;
  SparseMatrix<Scalar,IsRowMajor?ColMajor:RowMajor,StorageIndex> trMat(mat.rows(),mat.cols());

  if(begin!=end)
  {
    // pass 1: count the nnz per inner-vector
    typename SparseMatrixType::IndexVector wi(trMat.outerSize());
    wi.setZero();
    for(InputIterator it(begin); it!=end; ++it)
    {
      eigen_assert(it->row()>=0 && it->row()<mat.rows() && it->col()>=0 && it->col()<mat.cols());
      wi(IsRowMajor ? it->col() : it->row())++;
    }

    // pass 2: insert all the elements into trMat
    trMat.reserve(wi);
    for(InputIterator it(begin); it!=end; ++it)
      trMat.insertBackUncompressed(it->row(),it->col()) = it->value();

    // pass 3:
    trMat.collapseDuplicates(dup_func);
  }

  // pass 4: transposed copy -> implicit sorting
  mat = trMat;
}

}


/** Fill the matrix \c *this with the list of \em triplets defined by the iterator range \a begin - \a end.
  *
  * A \em triplet is a tuple (i,j,value) defining a non-zero element.
  * The input list of triplets does not have to be sorted, and can contains duplicated elements.
  * In any case, the result is a \b sorted and \b compressed sparse matrix where the duplicates have been summed up.
  * This is a \em O(n) operation, with \em n the number of triplet elements.
  * The initial contents of \c *this is destroyed.
  * The matrix \c *this must be properly resized beforehand using the SparseMatrix(Index,Index) constructor,
  * or the resize(Index,Index) method. The sizes are not extracted from the triplet list.
  *
  * The \a InputIterators value_type must provide the following interface:
  * \code
  * Scalar value() const; // the value
  * Scalar row() const;   // the row index i
  * Scalar col() const;   // the column index j
  * \endcode
  * See for instance the Eigen::Triplet template class.
  *
  * Here is a typical usage example:
  * \code
    typedef Triplet<double> T;
    std::vector<T> tripletList;
    tripletList.reserve(estimation_of_entries);
    for(...)
    {
      // ...
      tripletList.push_back(T(i,j,v_ij));
    }
    SparseMatrixType m(rows,cols);
    m.setFromTriplets(tripletList.begin(), tripletList.end());
    // m is ready to go!
  * \endcode
  *
  * \warning The list of triplets is read multiple times (at least twice). Therefore, it is not recommended to define
  * an abstract iterator over a complex data-structure that would be expensive to evaluate. The triplets should rather
  * be explicitly stored into a std::vector for instance.
  */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename InputIterators>
void SparseMatrix<Scalar,_Options,_StorageIndex>::setFromTriplets(const InputIterators& begin, const InputIterators& end)
{
  internal::set_from_triplets<InputIterators, SparseMatrix<Scalar,_Options,_StorageIndex> >(begin, end, *this, internal::scalar_sum_op<Scalar,Scalar>());
}

/** The same as setFromTriplets but when duplicates are met the functor \a dup_func is applied:
  * \code
  * value = dup_func(OldValue, NewValue)
  * \endcode 
  * Here is a C++11 example keeping the latest entry only:
  * \code
  * mat.setFromTriplets(triplets.begin(), triplets.end(), [] (const Scalar&,const Scalar &b) { return b; });
  * \endcode
  */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename InputIterators,typename DupFunctor>
void SparseMatrix<Scalar,_Options,_StorageIndex>::setFromTriplets(const InputIterators& begin, const InputIterators& end, DupFunctor dup_func)
{
  internal::set_from_triplets<InputIterators, SparseMatrix<Scalar,_Options,_StorageIndex>, DupFunctor>(begin, end, *this, dup_func);
}

/** \internal */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename DupFunctor>
void SparseMatrix<Scalar,_Options,_StorageIndex>::collapseDuplicates(DupFunctor dup_func)
{
  eigen_assert(!isCompressed());
  // TODO, in practice we should be able to use m_innerNonZeros for that task
  IndexVector wi(innerSize());
  wi.fill(-1);
  StorageIndex count = 0;
  // for each inner-vector, wi[inner_index] will hold the position of first element into the index/value buffers
  for(Index j=0; j<outerSize(); ++j)
  {
    StorageIndex start   = count;
    Index oldEnd  = m_outerIndex[j]+m_innerNonZeros[j];
    for(Index k=m_outerIndex[j]; k<oldEnd; ++k)
    {
      Index i = m_data.index(k);
      if(wi(i)>=start)
      {
        // we already meet this entry => accumulate it
        m_data.value(wi(i)) = dup_func(m_data.value(wi(i)), m_data.value(k));
      }
      else
      {
        m_data.value(count) = m_data.value(k);
        m_data.index(count) = m_data.index(k);
        wi(i) = count;
        ++count;
      }
    }
    m_outerIndex[j] = start;
  }
  m_outerIndex[m_outerSize] = count;

  // turn the matrix into compressed form
  std::free(m_innerNonZeros);
  m_innerNonZeros = 0;
  m_data.resize(m_outerIndex[m_outerSize]);
}

template<typename Scalar, int _Options, typename _StorageIndex>
template<typename OtherDerived>
EIGEN_DONT_INLINE SparseMatrix<Scalar,_Options,_StorageIndex>& SparseMatrix<Scalar,_Options,_StorageIndex>::operator=(const SparseMatrixBase<OtherDerived>& other)
{
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
    EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
  #endif
      
  const bool needToTranspose = (Flags & RowMajorBit) != (internal::evaluator<OtherDerived>::Flags & RowMajorBit);
  if (needToTranspose)
  {
    #ifdef EIGEN_SPARSE_TRANSPOSED_COPY_PLUGIN
      EIGEN_SPARSE_TRANSPOSED_COPY_PLUGIN
    #endif
    // two passes algorithm:
    //  1 - compute the number of coeffs per dest inner vector
    //  2 - do the actual copy/eval
    // Since each coeff of the rhs has to be evaluated twice, let's evaluate it if needed
    typedef typename internal::nested_eval<OtherDerived,2,typename internal::plain_matrix_type<OtherDerived>::type >::type OtherCopy;
    typedef typename internal::remove_all<OtherCopy>::type _OtherCopy;
    typedef internal::evaluator<_OtherCopy> OtherCopyEval;
    OtherCopy otherCopy(other.derived());
    OtherCopyEval otherCopyEval(otherCopy);

    SparseMatrix dest(other.rows(),other.cols());
    Eigen::Map<IndexVector> (dest.m_outerIndex,dest.outerSize()).setZero();

    // pass 1
    // FIXME the above copy could be merged with that pass
    for (Index j=0; j<otherCopy.outerSize(); ++j)
      for (typename OtherCopyEval::InnerIterator it(otherCopyEval, j); it; ++it)
        ++dest.m_outerIndex[it.index()];

    // prefix sum
    StorageIndex count = 0;
    IndexVector positions(dest.outerSize());
    for (Index j=0; j<dest.outerSize(); ++j)
    {
      StorageIndex tmp = dest.m_outerIndex[j];
      dest.m_outerIndex[j] = count;
      positions[j] = count;
      count += tmp;
    }
    dest.m_outerIndex[dest.outerSize()] = count;
    // alloc
    dest.m_data.resize(count);
    // pass 2
    for (StorageIndex j=0; j<otherCopy.outerSize(); ++j)
    {
      for (typename OtherCopyEval::InnerIterator it(otherCopyEval, j); it; ++it)
      {
        Index pos = positions[it.index()]++;
        dest.m_data.index(pos) = j;
        dest.m_data.value(pos) = it.value();
      }
    }
    this->swap(dest);
    return *this;
  }
  else
  {
    if(other.isRValue())
    {
      initAssignment(other.derived());
    }
    // there is no special optimization
    return Base::operator=(other.derived());
  }
}

template<typename _Scalar, int _Options, typename _StorageIndex>
typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insert(Index row, Index col)
{
  eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
  
  const Index outer = IsRowMajor ? row : col;
  const Index inner = IsRowMajor ? col : row;
  
  if(isCompressed())
  {
    if(nonZeros()==0)
    {
      // reserve space if not already done
      if(m_data.allocatedSize()==0)
        m_data.reserve(2*m_innerSize);
      
      // turn the matrix into non-compressed mode
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      if(!m_innerNonZeros) internal::throw_std_bad_alloc();
      
      memset(m_innerNonZeros, 0, (m_outerSize)*sizeof(StorageIndex));
      
      // pack all inner-vectors to the end of the pre-allocated space
      // and allocate the entire free-space to the first inner-vector
      StorageIndex end = convert_index(m_data.allocatedSize());
      for(Index j=1; j<=m_outerSize; ++j)
        m_outerIndex[j] = end;
    }
    else
    {
      // turn the matrix into non-compressed mode
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      if(!m_innerNonZeros) internal::throw_std_bad_alloc();
      for(Index j=0; j<m_outerSize; ++j)
        m_innerNonZeros[j] = m_outerIndex[j+1]-m_outerIndex[j];
    }
  }
  
  // check whether we can do a fast "push back" insertion
  Index data_end = m_data.allocatedSize();
  
  // First case: we are filling a new inner vector which is packed at the end.
  // We assume that all remaining inner-vectors are also empty and packed to the end.
  if(m_outerIndex[outer]==data_end)
  {
    eigen_internal_assert(m_innerNonZeros[outer]==0);
    
    // pack previous empty inner-vectors to end of the used-space
    // and allocate the entire free-space to the current inner-vector.
    StorageIndex p = convert_index(m_data.size());
    Index j = outer;
    while(j>=0 && m_innerNonZeros[j]==0)
      m_outerIndex[j--] = p;
    
    // push back the new element
    ++m_innerNonZeros[outer];
    m_data.append(Scalar(0), inner);
    
    // check for reallocation
    if(data_end != m_data.allocatedSize())
    {
      // m_data has been reallocated
      //  -> move remaining inner-vectors back to the end of the free-space
      //     so that the entire free-space is allocated to the current inner-vector.
      eigen_internal_assert(data_end < m_data.allocatedSize());
      StorageIndex new_end = convert_index(m_data.allocatedSize());
      for(Index k=outer+1; k<=m_outerSize; ++k)
        if(m_outerIndex[k]==data_end)
          m_outerIndex[k] = new_end;
    }
    return m_data.value(p);
  }
  
  // Second case: the next inner-vector is packed to the end
  // and the current inner-vector end match the used-space.
  if(m_outerIndex[outer+1]==data_end && m_outerIndex[outer]+m_innerNonZeros[outer]==m_data.size())
  {
    eigen_internal_assert(outer+1==m_outerSize || m_innerNonZeros[outer+1]==0);
    
    // add space for the new element
    ++m_innerNonZeros[outer];
    m_data.resize(m_data.size()+1);
    
    // check for reallocation
    if(data_end != m_data.allocatedSize())
    {
      // m_data has been reallocated
      //  -> move remaining inner-vectors back to the end of the free-space
      //     so that the entire free-space is allocated to the current inner-vector.
      eigen_internal_assert(data_end < m_data.allocatedSize());
      StorageIndex new_end = convert_index(m_data.allocatedSize());
      for(Index k=outer+1; k<=m_outerSize; ++k)
        if(m_outerIndex[k]==data_end)
          m_outerIndex[k] = new_end;
    }
    
    // and insert it at the right position (sorted insertion)
    Index startId = m_outerIndex[outer];
    Index p = m_outerIndex[outer]+m_innerNonZeros[outer]-1;
    while ( (p > startId) && (m_data.index(p-1) > inner) )
    {
      m_data.index(p) = m_data.index(p-1);
      m_data.value(p) = m_data.value(p-1);
      --p;
    }
    
    m_data.index(p) = convert_index(inner);
    return (m_data.value(p) = Scalar(0));
  }
  
  if(m_data.size() != m_data.allocatedSize())
  {
    // make sure the matrix is compatible to random un-compressed insertion:
    m_data.resize(m_data.allocatedSize());
    this->reserveInnerVectors(Array<StorageIndex,Dynamic,1>::Constant(m_outerSize, 2));
  }
  
  return insertUncompressed(row,col);
}
    
template<typename _Scalar, int _Options, typename _StorageIndex>
EIGEN_DONT_INLINE typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insertUncompressed(Index row, Index col)
{
  eigen_assert(!isCompressed());

  const Index outer = IsRowMajor ? row : col;
  const StorageIndex inner = convert_index(IsRowMajor ? col : row);

  Index room = m_outerIndex[outer+1] - m_outerIndex[outer];
  StorageIndex innerNNZ = m_innerNonZeros[outer];
  if(innerNNZ>=room)
  {
    // this inner vector is full, we need to reallocate the whole buffer :(
    reserve(SingletonVector(outer,std::max<StorageIndex>(2,innerNNZ)));
  }

  Index startId = m_outerIndex[outer];
  Index p = startId + m_innerNonZeros[outer];
  while ( (p > startId) && (m_data.index(p-1) > inner) )
  {
    m_data.index(p) = m_data.index(p-1);
    m_data.value(p) = m_data.value(p-1);
    --p;
  }
  eigen_assert((p<=startId || m_data.index(p-1)!=inner) && "you cannot insert an element that already exists, you must call coeffRef to this end");

  m_innerNonZeros[outer]++;

  m_data.index(p) = inner;
  return (m_data.value(p) = Scalar(0));
}

template<typename _Scalar, int _Options, typename _StorageIndex>
EIGEN_DONT_INLINE typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insertCompressed(Index row, Index col)
{
  eigen_assert(isCompressed());

  const Index outer = IsRowMajor ? row : col;
  const Index inner = IsRowMajor ? col : row;

  Index previousOuter = outer;
  if (m_outerIndex[outer+1]==0)
  {
    // we start a new inner vector
    while (previousOuter>=0 && m_outerIndex[previousOuter]==0)
    {
      m_outerIndex[previousOuter] = convert_index(m_data.size());
      --previousOuter;
    }
    m_outerIndex[outer+1] = m_outerIndex[outer];
  }

  // here we have to handle the tricky case where the outerIndex array
  // starts with: [ 0 0 0 0 0 1 ...] and we are inserted in, e.g.,
  // the 2nd inner vector...
  bool isLastVec = (!(previousOuter==-1 && m_data.size()!=0))
                && (std::size_t(m_outerIndex[outer+1]) == m_data.size());

  std::size_t startId = m_outerIndex[outer];
  // FIXME let's make sure sizeof(long int) == sizeof(std::size_t)
  std::size_t p = m_outerIndex[outer+1];
  ++m_outerIndex[outer+1];

  double reallocRatio = 1;
  if (m_data.allocatedSize()<=m_data.size())
  {
    // if there is no preallocated memory, let's reserve a minimum of 32 elements
    if (m_data.size()==0)
    {
      m_data.reserve(32);
    }
    else
    {
      // we need to reallocate the data, to reduce multiple reallocations
      // we use a smart resize algorithm based on the current filling ratio
      // in addition, we use double to avoid integers overflows
      double nnzEstimate = double(m_outerIndex[outer])*double(m_outerSize)/double(outer+1);
      reallocRatio = (nnzEstimate-double(m_data.size()))/double(m_data.size());
      // furthermore we bound the realloc ratio to:
      //   1) reduce multiple minor realloc when the matrix is almost filled
      //   2) avoid to allocate too much memory when the matrix is almost empty
      reallocRatio = (std::min)((std::max)(reallocRatio,1.5),8.);
    }
  }
  m_data.resize(m_data.size()+1,reallocRatio);

  if (!isLastVec)
  {
    if (previousOuter==-1)
    {
      // oops wrong guess.
      // let's correct the outer offsets
      for (Index k=0; k<=(outer+1); ++k)
        m_outerIndex[k] = 0;
      Index k=outer+1;
      while(m_outerIndex[k]==0)
        m_outerIndex[k++] = 1;
      while (k<=m_outerSize && m_outerIndex[k]!=0)
        m_outerIndex[k++]++;
      p = 0;
      --k;
      k = m_outerIndex[k]-1;
      while (k>0)
      {
        m_data.index(k) = m_data.index(k-1);
        m_data.value(k) = m_data.value(k-1);
        k--;
      }
    }
    else
    {
      // we are not inserting into the last inner vec
      // update outer indices:
      Index j = outer+2;
      while (j<=m_outerSize && m_outerIndex[j]!=0)
        m_outerIndex[j++]++;
      --j;
      // shift data of last vecs:
      Index k = m_outerIndex[j]-1;
      while (k>=Index(p))
      {
        m_data.index(k) = m_data.index(k-1);
        m_data.value(k) = m_data.value(k-1);
        k--;
      }
    }
  }

  while ( (p > startId) && (m_data.index(p-1) > inner) )
  {
    m_data.index(p) = m_data.index(p-1);
    m_data.value(p) = m_data.value(p-1);
    --p;
  }

  m_data.index(p) = inner;
  return (m_data.value(p) = Scalar(0));
}

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<SparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator<SparseCompressedBase<SparseMatrix<_Scalar,_Options,_StorageIndex> > >
{
  typedef evaluator<SparseCompressedBase<SparseMatrix<_Scalar,_Options,_StorageIndex> > > Base;
  typedef SparseMatrix<_Scalar,_Options,_StorageIndex> SparseMatrixType;
  evaluator() : Base() {}
  explicit evaluator(const SparseMatrixType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEMATRIXBASE_H
#define EIGEN_SPARSEMATRIXBASE_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  *
  * \class SparseMatrixBase
  *
  * \brief Base class of any sparse matrices or sparse expressions
  *
  * \tparam Derived is the derived type, e.g. a sparse matrix type, or an expression, etc.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEMATRIXBASE_PLUGIN.
  */
template<typename Derived> class SparseMatrixBase
  : public EigenBase<Derived>
{
  public:

    typedef typename internal::traits<Derived>::Scalar Scalar;
    
    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc.
      *
      * It is an alias for the Scalar type */
    typedef Scalar value_type;
    
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;

    /** The integer type used to \b store indices within a SparseMatrix.
      * For a \c SparseMatrix<Scalar,Options,IndexType> it an alias of the third template parameter \c IndexType. */
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    typedef typename internal::add_const_on_value_type_if_arithmetic<
                         typename internal::packet_traits<Scalar>::type
                     >::type PacketReturnType;

    typedef SparseMatrixBase StorageBaseType;

    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    
    template<typename OtherDerived>
    Derived& operator=(const EigenBase<OtherDerived> &other);

    enum {

      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxRowsAtCompileTime = RowsAtCompileTime,
      MaxColsAtCompileTime = ColsAtCompileTime,

      MaxSizeAtCompileTime = (internal::size_at_compile_time<MaxRowsAtCompileTime,
                                                      MaxColsAtCompileTime>::ret),

      IsVectorAtCompileTime = RowsAtCompileTime == 1 || ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
          * columns is known at compile-time to be equal to 1. Indeed, in that case,
          * we are dealing with a column-vector (if there is only one column) or with
          * a row-vector (if there is only one row). */

      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2,
        /**< This value is equal to Tensor::NumDimensions, i.e. 0 for scalars, 1 for vectors,
         * and 2 for matrices.
         */

      Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
          * constructed from this one. See the \ref flags "list of flags".
          */

      IsRowMajor = Flags&RowMajorBit ? 1 : 0,
      
      InnerSizeAtCompileTime = int(IsVectorAtCompileTime) ? int(SizeAtCompileTime)
                             : int(IsRowMajor) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),

      #ifndef EIGEN_PARSED_BY_DOXYGEN
      _HasDirectAccess = (int(Flags)&DirectAccessBit) ? 1 : 0 // workaround sunCC
      #endif
    };

    /** \internal the return type of MatrixBase::adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, Eigen::Transpose<const Derived> >,
                        Transpose<const Derived>
                     >::type AdjointReturnType;
    typedef Transpose<Derived> TransposeReturnType;
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;

    // FIXME storage order do not match evaluator storage order
    typedef SparseMatrix<Scalar, Flags&RowMajorBit ? RowMajor : ColMajor, StorageIndex> PlainObject;

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is the "real scalar" type; if the \a Scalar type is already real numbers
      * (e.g. int, float or double) then \a RealScalar is just the same as \a Scalar. If
      * \a Scalar is \a std::complex<T> then RealScalar is \a T.
      *
      * \sa class NumTraits
      */
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** \internal the return type of coeff()
      */
    typedef typename internal::conditional<_HasDirectAccess, const Scalar&, Scalar>::type CoeffReturnType;

    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,Matrix<Scalar,Dynamic,Dynamic> > ConstantReturnType;

    /** type of the equivalent dense matrix */
    typedef Matrix<Scalar,RowsAtCompileTime,ColsAtCompileTime> DenseMatrixType;
    /** type of the equivalent square matrix */
    typedef Matrix<Scalar,EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime),
                          EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime)> SquareMatrixType;

    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    inline Derived& derived() { return *static_cast<Derived*>(this); }
    inline Derived& const_cast_derived() const
    { return *static_cast<Derived*>(const_cast<SparseMatrixBase*>(this)); }

    typedef EigenBase<Derived> Base;

#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::SparseMatrixBase
#ifdef EIGEN_PARSED_BY_DOXYGEN
#define EIGEN_DOC_UNARY_ADDONS(METHOD,OP)           /** <p>This method does not change the sparsity of \c *this: the OP is applied to explicitly stored coefficients only. \sa SparseCompressedBase::coeffs() </p> */
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL      /** <p> \warning This method returns a read-only expression for any sparse matrices. \sa \ref TutorialSparse_SubMatrices "Sparse block operations" </p> */
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND) /** <p> \warning This method returns a read-write expression for COND sparse matrices only. Otherwise, the returned expression is read-only. \sa \ref TutorialSparse_SubMatrices "Sparse block operations" </p> */
#else
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND)
#endif
#   include "../plugins/CommonCwiseUnaryOps.h"
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   include "../plugins/BlockMethods.h"
#   ifdef EIGEN_SPARSEMATRIXBASE_PLUGIN
#     include EIGEN_SPARSEMATRIXBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS
#undef EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#undef EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF

    /** \returns the number of rows. \sa cols() */
    inline Index rows() const { return derived().rows(); }
    /** \returns the number of columns. \sa rows() */
    inline Index cols() const { return derived().cols(); }
    /** \returns the number of coefficients, which is \a rows()*cols().
      * \sa rows(), cols(). */
    inline Index size() const { return rows() * cols(); }
    /** \returns true if either the number of rows or the number of columns is equal to 1.
      * In other words, this function returns
      * \code rows()==1 || cols()==1 \endcode
      * \sa rows(), cols(), IsVectorAtCompileTime. */
    inline bool isVector() const { return rows()==1 || cols()==1; }
    /** \returns the size of the storage major dimension,
      * i.e., the number of columns for a columns major matrix, and the number of rows otherwise */
    Index outerSize() const { return (int(Flags)&RowMajorBit) ? this->rows() : this->cols(); }
    /** \returns the size of the inner dimension according to the storage order,
      * i.e., the number of rows for a columns major matrix, and the number of cols otherwise */
    Index innerSize() const { return (int(Flags)&RowMajorBit) ? this->cols() : this->rows(); }

    bool isRValue() const { return m_isRValue; }
    Derived& markAsRValue() { m_isRValue = true; return derived(); }

    SparseMatrixBase() : m_isRValue(false) { /* TODO check flags */ }

    
    template<typename OtherDerived>
    Derived& operator=(const ReturnByValue<OtherDerived>& other);

    template<typename OtherDerived>
    inline Derived& operator=(const SparseMatrixBase<OtherDerived>& other);

    inline Derived& operator=(const Derived& other);

  protected:

    template<typename OtherDerived>
    inline Derived& assign(const OtherDerived& other);

    template<typename OtherDerived>
    inline void assignGeneric(const OtherDerived& other);

  public:

    friend std::ostream & operator << (std::ostream & s, const SparseMatrixBase& m)
    {
      typedef typename Derived::Nested Nested;
      typedef typename internal::remove_all<Nested>::type NestedCleaned;

      if (Flags&RowMajorBit)
      {
        Nested nm(m.derived());
        internal::evaluator<NestedCleaned> thisEval(nm);
        for (Index row=0; row<nm.outerSize(); ++row)
        {
          Index col = 0;
          for (typename internal::evaluator<NestedCleaned>::InnerIterator it(thisEval, row); it; ++it)
          {
            for ( ; col<it.index(); ++col)
              s << "0 ";
            s << it.value() << " ";
            ++col;
          }
          for ( ; col<m.cols(); ++col)
            s << "0 ";
          s << std::endl;
        }
      }
      else
      {
        Nested nm(m.derived());
        internal::evaluator<NestedCleaned> thisEval(nm);
        if (m.cols() == 1) {
          Index row = 0;
          for (typename internal::evaluator<NestedCleaned>::InnerIterator it(thisEval, 0); it; ++it)
          {
            for ( ; row<it.index(); ++row)
              s << "0" << std::endl;
            s << it.value() << std::endl;
            ++row;
          }
          for ( ; row<m.rows(); ++row)
            s << "0" << std::endl;
        }
        else
        {
          SparseMatrix<Scalar, RowMajorBit, StorageIndex> trans = m;
          s << static_cast<const SparseMatrixBase<SparseMatrix<Scalar, RowMajorBit, StorageIndex> >&>(trans);
        }
      }
      return s;
    }

    template<typename OtherDerived>
    Derived& operator+=(const SparseMatrixBase<OtherDerived>& other);
    template<typename OtherDerived>
    Derived& operator-=(const SparseMatrixBase<OtherDerived>& other);
    
    template<typename OtherDerived>
    Derived& operator+=(const DiagonalBase<OtherDerived>& other);
    template<typename OtherDerived>
    Derived& operator-=(const DiagonalBase<OtherDerived>& other);

    template<typename OtherDerived>
    Derived& operator+=(const EigenBase<OtherDerived> &other);
    template<typename OtherDerived>
    Derived& operator-=(const EigenBase<OtherDerived> &other);

    Derived& operator*=(const Scalar& other);
    Derived& operator/=(const Scalar& other);

    template<typename OtherDerived> struct CwiseProductDenseReturnType {
      typedef CwiseBinaryOp<internal::scalar_product_op<typename ScalarBinaryOpTraits<
                                                          typename internal::traits<Derived>::Scalar,
                                                          typename internal::traits<OtherDerived>::Scalar
                                                        >::ReturnType>,
                            const Derived,
                            const OtherDerived
                          > Type;
    };

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE const typename CwiseProductDenseReturnType<OtherDerived>::Type
    cwiseProduct(const MatrixBase<OtherDerived> &other) const;

    // sparse * diagonal
    template<typename OtherDerived>
    const Product<Derived,OtherDerived>
    operator*(const DiagonalBase<OtherDerived> &other) const
    { return Product<Derived,OtherDerived>(derived(), other.derived()); }

    // diagonal * sparse
    template<typename OtherDerived> friend
    const Product<OtherDerived,Derived>
    operator*(const DiagonalBase<OtherDerived> &lhs, const SparseMatrixBase& rhs)
    { return Product<OtherDerived,Derived>(lhs.derived(), rhs.derived()); }
    
    // sparse * sparse
    template<typename OtherDerived>
    const Product<Derived,OtherDerived,AliasFreeProduct>
    operator*(const SparseMatrixBase<OtherDerived> &other) const;
    
    // sparse * dense
    template<typename OtherDerived>
    const Product<Derived,OtherDerived>
    operator*(const MatrixBase<OtherDerived> &other) const
    { return Product<Derived,OtherDerived>(derived(), other.derived()); }
    
    // dense * sparse
    template<typename OtherDerived> friend
    const Product<OtherDerived,Derived>
    operator*(const MatrixBase<OtherDerived> &lhs, const SparseMatrixBase& rhs)
    { return Product<OtherDerived,Derived>(lhs.derived(), rhs.derived()); }
    
     /** \returns an expression of P H P^-1 where H is the matrix represented by \c *this */
    SparseSymmetricPermutationProduct<Derived,Upper|Lower> twistedBy(const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm) const
    {
      return SparseSymmetricPermutationProduct<Derived,Upper|Lower>(derived(), perm);
    }

    template<typename OtherDerived>
    Derived& operator*=(const SparseMatrixBase<OtherDerived>& other);

    template<int Mode>
    inline const TriangularView<const Derived, Mode> triangularView() const;
    
    template<unsigned int UpLo> struct SelfAdjointViewReturnType { typedef SparseSelfAdjointView<Derived, UpLo> Type; };
    template<unsigned int UpLo> struct ConstSelfAdjointViewReturnType { typedef const SparseSelfAdjointView<const Derived, UpLo> Type; };

    template<unsigned int UpLo> inline 
    typename ConstSelfAdjointViewReturnType<UpLo>::Type selfadjointView() const;
    template<unsigned int UpLo> inline
    typename SelfAdjointViewReturnType<UpLo>::Type selfadjointView();

    template<typename OtherDerived> Scalar dot(const MatrixBase<OtherDerived>& other) const;
    template<typename OtherDerived> Scalar dot(const SparseMatrixBase<OtherDerived>& other) const;
    RealScalar squaredNorm() const;
    RealScalar norm()  const;
    RealScalar blueNorm() const;

    TransposeReturnType transpose() { return TransposeReturnType(derived()); }
    const ConstTransposeReturnType transpose() const { return ConstTransposeReturnType(derived()); }
    const AdjointReturnType adjoint() const { return AdjointReturnType(transpose()); }

    DenseMatrixType toDense() const
    {
      return DenseMatrixType(derived());
    }

    template<typename OtherDerived>
    bool isApprox(const SparseMatrixBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    template<typename OtherDerived>
    bool isApprox(const MatrixBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
    { return toDense().isApprox(other,prec); }

    /** \returns the matrix or vector obtained by evaluating this expression.
      *
      * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
      * a const reference, in order to avoid a useless copy.
      */
    inline const typename internal::eval<Derived>::type eval() const
    { return typename internal::eval<Derived>::type(derived()); }

    Scalar sum() const;
    
    inline const SparseView<Derived>
    pruned(const Scalar& reference = Scalar(0), const RealScalar& epsilon = NumTraits<Scalar>::dummy_precision()) const;

  protected:

    bool m_isRValue;

    static inline StorageIndex convert_index(const Index idx) {
      return internal::convert_index<StorageIndex>(idx);
    }
  private:
    template<typename Dest> void evalTo(Dest &) const;
};

} // end namespace Eigen

#endif // EIGEN_SPARSEMATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparsePermutation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_PERMUTATION_H
#define EIGEN_SPARSE_PERMUTATION_H

// This file implements sparse * permutation products

namespace Eigen { 

namespace internal {

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, SparseShape>
{
    typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
    typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

    typedef typename MatrixTypeCleaned::Scalar Scalar;
    typedef typename MatrixTypeCleaned::StorageIndex StorageIndex;

    enum {
      SrcStorageOrder = MatrixTypeCleaned::Flags&RowMajorBit ? RowMajor : ColMajor,
      MoveOuter = SrcStorageOrder==RowMajor ? Side==OnTheLeft : Side==OnTheRight
    };
    
    typedef typename internal::conditional<MoveOuter,
        SparseMatrix<Scalar,SrcStorageOrder,StorageIndex>,
        SparseMatrix<Scalar,int(SrcStorageOrder)==RowMajor?ColMajor:RowMajor,StorageIndex> >::type ReturnType;

    template<typename Dest,typename PermutationType>
    static inline void run(Dest& dst, const PermutationType& perm, const ExpressionType& xpr)
    {
      MatrixType mat(xpr);
      if(MoveOuter)
      {
        SparseMatrix<Scalar,SrcStorageOrder,StorageIndex> tmp(mat.rows(), mat.cols());
        Matrix<StorageIndex,Dynamic,1> sizes(mat.outerSize());
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          Index jp = perm.indices().coeff(j);
          sizes[((Side==OnTheLeft) ^ Transposed) ? jp : j] = StorageIndex(mat.innerVector(((Side==OnTheRight) ^ Transposed) ? jp : j).nonZeros());
        }
        tmp.reserve(sizes);
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          Index jp = perm.indices().coeff(j);
          Index jsrc = ((Side==OnTheRight) ^ Transposed) ? jp : j;
          Index jdst = ((Side==OnTheLeft) ^ Transposed) ? jp : j;
          for(typename MatrixTypeCleaned::InnerIterator it(mat,jsrc); it; ++it)
            tmp.insertByOuterInner(jdst,it.index()) = it.value();
        }
        dst = tmp;
      }
      else
      {
        SparseMatrix<Scalar,int(SrcStorageOrder)==RowMajor?ColMajor:RowMajor,StorageIndex> tmp(mat.rows(), mat.cols());
        Matrix<StorageIndex,Dynamic,1> sizes(tmp.outerSize());
        sizes.setZero();
        PermutationMatrix<Dynamic,Dynamic,StorageIndex> perm_cpy;
        if((Side==OnTheLeft) ^ Transposed)
          perm_cpy = perm;
        else
          perm_cpy = perm.transpose();

        for(Index j=0; j<mat.outerSize(); ++j)
          for(typename MatrixTypeCleaned::InnerIterator it(mat,j); it; ++it)
            sizes[perm_cpy.indices().coeff(it.index())]++;
        tmp.reserve(sizes);
        for(Index j=0; j<mat.outerSize(); ++j)
          for(typename MatrixTypeCleaned::InnerIterator it(mat,j); it; ++it)
            tmp.insertByOuterInner(perm_cpy.indices().coeff(it.index()),j) = it.value();
        dst = tmp;
      }
    }
};

}

namespace internal {

template <int ProductTag> struct product_promote_storage_type<Sparse,             PermutationStorage, ProductTag> { typedef Sparse ret; };
template <int ProductTag> struct product_promote_storage_type<PermutationStorage, Sparse,             ProductTag> { typedef Sparse ret; };

// TODO, the following two overloads are only needed to define the right temporary type through 
// typename traits<permutation_sparse_matrix_product<Rhs,Lhs,OnTheRight,false> >::ReturnType
// whereas it should be correctly handled by traits<Product<> >::PlainObject

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, AliasFreeProduct>, ProductTag, PermutationShape, SparseShape>
  : public evaluator<typename permutation_matrix_product<Rhs,OnTheLeft,false,SparseShape>::ReturnType>
{
  typedef Product<Lhs, Rhs, AliasFreeProduct> XprType;
  typedef typename permutation_matrix_product<Rhs,OnTheLeft,false,SparseShape>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, Rhs, PermutationShape, SparseShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, AliasFreeProduct>, ProductTag, SparseShape, PermutationShape >
  : public evaluator<typename permutation_matrix_product<Lhs,OnTheRight,false,SparseShape>::ReturnType>
{
  typedef Product<Lhs, Rhs, AliasFreeProduct> XprType;
  typedef typename permutation_matrix_product<Lhs,OnTheRight,false,SparseShape>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, Rhs, SparseShape, PermutationShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

/** \returns the matrix with the permutation applied to the columns
  */
template<typename SparseDerived, typename PermDerived>
inline const Product<SparseDerived, PermDerived, AliasFreeProduct>
operator*(const SparseMatrixBase<SparseDerived>& matrix, const PermutationBase<PermDerived>& perm)
{ return Product<SparseDerived, PermDerived, AliasFreeProduct>(matrix.derived(), perm.derived()); }

/** \returns the matrix with the permutation applied to the rows
  */
template<typename SparseDerived, typename PermDerived>
inline const Product<PermDerived, SparseDerived, AliasFreeProduct>
operator*( const PermutationBase<PermDerived>& perm, const SparseMatrixBase<SparseDerived>& matrix)
{ return  Product<PermDerived, SparseDerived, AliasFreeProduct>(perm.derived(), matrix.derived()); }


/** \returns the matrix with the inverse permutation applied to the columns.
  */
template<typename SparseDerived, typename PermutationType>
inline const Product<SparseDerived, Inverse<PermutationType>, AliasFreeProduct>
operator*(const SparseMatrixBase<SparseDerived>& matrix, const InverseImpl<PermutationType, PermutationStorage>& tperm)
{
  return Product<SparseDerived, Inverse<PermutationType>, AliasFreeProduct>(matrix.derived(), tperm.derived());
}

/** \returns the matrix with the inverse permutation applied to the rows.
  */
template<typename SparseDerived, typename PermutationType>
inline const Product<Inverse<PermutationType>, SparseDerived, AliasFreeProduct>
operator*(const InverseImpl<PermutationType,PermutationStorage>& tperm, const SparseMatrixBase<SparseDerived>& matrix)
{
  return Product<Inverse<PermutationType>, SparseDerived, AliasFreeProduct>(tperm.derived(), matrix.derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_SELFADJOINTVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEPRODUCT_H
#define EIGEN_SPARSEPRODUCT_H

namespace Eigen { 

/** \returns an expression of the product of two sparse matrices.
  * By default a conservative product preserving the symbolic non zeros is performed.
  * The automatic pruning of the small values can be achieved by calling the pruned() function
  * in which case a totally different product algorithm is employed:
  * \code
  * C = (A*B).pruned();             // suppress numerical zeros (exact)
  * C = (A*B).pruned(ref);
  * C = (A*B).pruned(ref,epsilon);
  * \endcode
  * where \c ref is a meaningful non zero reference value.
  * */
template<typename Derived>
template<typename OtherDerived>
inline const Product<Derived,OtherDerived,AliasFreeProduct>
SparseMatrixBase<Derived>::operator*(const SparseMatrixBase<OtherDerived> &other) const
{
  return Product<Derived,OtherDerived,AliasFreeProduct>(derived(), other.derived());
}

namespace internal {

// sparse * sparse
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    evalTo(dst, lhs, rhs, typename evaluator_traits<Dest>::Shape());
  }

  // dense += sparse * sparse
  template<typename Dest,typename ActualLhs>
  static void addTo(Dest& dst, const ActualLhs& lhs, const Rhs& rhs, typename enable_if<is_same<typename evaluator_traits<Dest>::Shape,DenseShape>::value,int*>::type* = 0)
  {
    typedef typename nested_eval<ActualLhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::sparse_sparse_to_dense_product_selector<typename remove_all<LhsNested>::type,
                                                      typename remove_all<RhsNested>::type, Dest>::run(lhsNested,rhsNested,dst);
  }

  // dense -= sparse * sparse
  template<typename Dest>
  static void subTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, typename enable_if<is_same<typename evaluator_traits<Dest>::Shape,DenseShape>::value,int*>::type* = 0)
  {
    addTo(dst, -lhs, rhs);
  }

protected:

  // sparse = sparse * sparse
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, SparseShape)
  {
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::conservative_sparse_sparse_product_selector<typename remove_all<LhsNested>::type,
                                                          typename remove_all<RhsNested>::type, Dest>::run(lhsNested,rhsNested,dst);
  }

  // dense = sparse * sparse
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, DenseShape)
  {
    dst.setZero();
    addTo(dst, lhs, rhs);
  }
};

// sparse * sparse-triangular
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, SparseTriangularShape, ProductType>
 : public generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{};

// sparse-triangular * sparse
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseTriangularShape, SparseShape, ProductType>
 : public generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{};

// dense = sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    generic_product_impl<Lhs, Rhs>::evalTo(dst,src.lhs(),src.rhs());
  }
};

// dense += sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::add_assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    generic_product_impl<Lhs, Rhs>::addTo(dst,src.lhs(),src.rhs());
  }
};

// dense -= sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::sub_assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    generic_product_impl<Lhs, Rhs>::subTo(dst,src.lhs(),src.rhs());
  }
};

template<typename Lhs, typename Rhs, int Options>
struct unary_evaluator<SparseView<Product<Lhs, Rhs, Options> >, IteratorBased>
 : public evaluator<typename Product<Lhs, Rhs, DefaultProduct>::PlainObject>
{
  typedef SparseView<Product<Lhs, Rhs, Options> > XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  explicit unary_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    using std::abs;
    ::new (static_cast<Base*>(this)) Base(m_result);
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(xpr.nestedExpression().lhs());
    RhsNested rhsNested(xpr.nestedExpression().rhs());

    internal::sparse_sparse_product_with_pruning_selector<typename remove_all<LhsNested>::type,
                                                          typename remove_all<RhsNested>::type, PlainObject>::run(lhsNested,rhsNested,m_result,
                                                                                                                  abs(xpr.reference())*xpr.epsilon());
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

// sparse matrix = sparse-product (can be sparse*sparse, sparse*perm, etc.)
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename Lhs, typename Rhs>
SparseMatrix<Scalar,_Options,_StorageIndex>& SparseMatrix<Scalar,_Options,_StorageIndex>::operator=(const Product<Lhs,Rhs,AliasFreeProduct>& src)
{
  // std::cout << "in Assignment : " << DstOptions << "\n";
  SparseMatrix dst(src.rows(),src.cols());
  internal::generic_product_impl<Lhs, Rhs>::evalTo(dst,src.lhs(),src.rhs());
  this->swap(dst);
  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SPARSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseRedux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEREDUX_H
#define EIGEN_SPARSEREDUX_H

namespace Eigen { 

template<typename Derived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  Scalar res(0);
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (typename internal::evaluator<Derived>::InnerIterator iter(thisEval,j); iter; ++iter)
      res += iter.value();
  return res;
}

template<typename _Scalar, int _Options, typename _Index>
typename internal::traits<SparseMatrix<_Scalar,_Options,_Index> >::Scalar
SparseMatrix<_Scalar,_Options,_Index>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  if(this->isCompressed())
    return Matrix<Scalar,1,Dynamic>::Map(m_data.valuePtr(), m_data.size()).sum();
  else
    return Base::sum();
}

template<typename _Scalar, int _Options, typename _Index>
typename internal::traits<SparseVector<_Scalar,_Options, _Index> >::Scalar
SparseVector<_Scalar,_Options,_Index>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  return Matrix<Scalar,1,Dynamic>::Map(m_data.valuePtr(), m_data.size()).sum();
}

} // end namespace Eigen

#endif // EIGEN_SPARSEREDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseRef.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_REF_H
#define EIGEN_SPARSE_REF_H

namespace Eigen {

enum {
  StandardCompressedFormat = 2 /**< used by Ref<SparseMatrix> to specify whether the input storage must be in standard compressed form */
};
  
namespace internal {

template<typename Derived> class SparseRefBase;

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  enum {
    Options = _Options,
    Flags = traits<PlainObjectType>::Flags | CompressedAccessBit | NestByRefBit
  };

  template<typename Derived> struct match {
    enum {
      StorageOrderMatch = PlainObjectType::IsVectorAtCompileTime || Derived::IsVectorAtCompileTime || ((PlainObjectType::Flags&RowMajorBit)==(Derived::Flags&RowMajorBit)),
      MatchAtCompileTime = (Derived::Flags&CompressedAccessBit) && StorageOrderMatch
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };
  
};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
{
  enum {
    Flags = (traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >::Flags | CompressedAccessBit | NestByRefBit) & ~LvalueBit
  };
};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<SparseVector<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseVector<MatScalar,MatOptions,MatIndex> PlainObjectType;
  enum {
    Options = _Options,
    Flags = traits<PlainObjectType>::Flags | CompressedAccessBit | NestByRefBit
  };

  template<typename Derived> struct match {
    enum {
      MatchAtCompileTime = (Derived::Flags&CompressedAccessBit) && Derived::IsVectorAtCompileTime
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };

};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
{
  enum {
    Flags = (traits<SparseVector<MatScalar,MatOptions,MatIndex> >::Flags | CompressedAccessBit | NestByRefBit) & ~LvalueBit
  };
};

template<typename Derived>
struct traits<SparseRefBase<Derived> > : public traits<Derived> {};

template<typename Derived> class SparseRefBase
  : public SparseMapBase<Derived>
{
public:

  typedef SparseMapBase<Derived> Base;
  EIGEN_SPARSE_PUBLIC_INTERFACE(SparseRefBase)

  SparseRefBase()
    : Base(RowsAtCompileTime==Dynamic?0:RowsAtCompileTime,ColsAtCompileTime==Dynamic?0:ColsAtCompileTime, 0, 0, 0, 0, 0)
  {}
  
protected:

  template<typename Expression>
  void construct(Expression& expr)
  {
    if(expr.outerIndexPtr()==0)
      ::new (static_cast<Base*>(this)) Base(expr.size(), expr.nonZeros(), expr.innerIndexPtr(), expr.valuePtr());
    else
      ::new (static_cast<Base*>(this)) Base(expr.rows(), expr.cols(), expr.nonZeros(), expr.outerIndexPtr(), expr.innerIndexPtr(), expr.valuePtr(), expr.innerNonZeroPtr());
  }
};

} // namespace internal


/** 
  * \ingroup SparseCore_Module
  *
  * \brief A sparse matrix expression referencing an existing sparse expression
  *
  * \tparam SparseMatrixType the equivalent sparse matrix type of the referenced data, it must be a template instance of class SparseMatrix.
  * \tparam Options specifies whether the a standard compressed format is required \c Options is  \c #StandardCompressedFormat, or \c 0.
  *                The default is \c 0.
  *
  * \sa class Ref
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType >
  : public internal::SparseRefBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType > >
#else
template<typename SparseMatrixType, int Options>
class Ref<SparseMatrixType, Options>
  : public SparseMapBase<Derived,WriteAccessors> // yes, that's weird to use Derived here, but that works!
#endif
{
    typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
    typedef internal::traits<Ref> Traits;
    template<int OtherOptions>
    inline Ref(const SparseMatrix<MatScalar,OtherOptions,MatIndex>& expr);
    template<int OtherOptions>
    inline Ref(const MappedSparseMatrix<MatScalar,OtherOptions,MatIndex>& expr);
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)


    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<int OtherOptions>
    inline Ref(SparseMatrix<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseMatrix<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.derived());
    }
    
    template<int OtherOptions>
    inline Ref(MappedSparseMatrix<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseMatrix<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.derived());
    }
    
    template<typename Derived>
    inline Ref(const SparseCompressedBase<Derived>& expr)
    #else
    /** Implicit constructor from any sparse expression (2D matrix or 1D vector) */
    template<typename Derived>
    inline Ref(SparseCompressedBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.const_cast_derived());
    }
};

// this is the const ref version
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public internal::SparseRefBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
    typedef SparseMatrix<MatScalar,MatOptions,MatIndex> TPlainObjectType;
    typedef internal::traits<Ref> Traits;
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    inline Ref(const SparseMatrixBase<Derived>& expr) : m_hasCopy(false)
    {
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    inline Ref(const Ref& other) : Base(other), m_hasCopy(false) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    inline Ref(const RefBase<OtherRef>& other) : m_hasCopy(false) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

    ~Ref() {
      if(m_hasCopy) {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        obj->~TPlainObjectType();
      }
    }

  protected:

    template<typename Expression>
    void construct(const Expression& expr,internal::true_type)
    {
      if((Options & int(StandardCompressedFormat)) && (!expr.isCompressed()))
      {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        ::new (obj) TPlainObjectType(expr);
        m_hasCopy = true;
        Base::construct(*obj);
      }
      else
      {
        Base::construct(expr);
      }
    }

    template<typename Expression>
    void construct(const Expression& expr, internal::false_type)
    {
      TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
      ::new (obj) TPlainObjectType(expr);
      m_hasCopy = true;
      Base::construct(*obj);
    }

  protected:
    typename internal::aligned_storage<sizeof(TPlainObjectType), EIGEN_ALIGNOF(TPlainObjectType)>::type m_storage;
    bool m_hasCopy;
};



/**
  * \ingroup SparseCore_Module
  *
  * \brief A sparse vector expression referencing an existing sparse vector expression
  *
  * \tparam SparseVectorType the equivalent sparse vector type of the referenced data, it must be a template instance of class SparseVector.
  *
  * \sa class Ref
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType >
  : public internal::SparseRefBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType > >
#else
template<typename SparseVectorType>
class Ref<SparseVectorType>
  : public SparseMapBase<Derived,WriteAccessors>
#endif
{
    typedef SparseVector<MatScalar,MatOptions,MatIndex> PlainObjectType;
    typedef internal::traits<Ref> Traits;
    template<int OtherOptions>
    inline Ref(const SparseVector<MatScalar,OtherOptions,MatIndex>& expr);
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<int OtherOptions>
    inline Ref(SparseVector<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseVector<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      Base::construct(expr.derived());
    }

    template<typename Derived>
    inline Ref(const SparseCompressedBase<Derived>& expr)
    #else
    /** Implicit constructor from any 1D sparse vector expression */
    template<typename Derived>
    inline Ref(SparseCompressedBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      Base::construct(expr.const_cast_derived());
    }
};

// this is the const ref version
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public internal::SparseRefBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
    typedef SparseVector<MatScalar,MatOptions,MatIndex> TPlainObjectType;
    typedef internal::traits<Ref> Traits;
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    inline Ref(const SparseMatrixBase<Derived>& expr) : m_hasCopy(false)
    {
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    inline Ref(const Ref& other) : Base(other), m_hasCopy(false) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    inline Ref(const RefBase<OtherRef>& other) : m_hasCopy(false) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

    ~Ref() {
      if(m_hasCopy) {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        obj->~TPlainObjectType();
      }
    }

  protected:

    template<typename Expression>
    void construct(const Expression& expr,internal::true_type)
    {
      Base::construct(expr);
    }

    template<typename Expression>
    void construct(const Expression& expr, internal::false_type)
    {
      TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
      ::new (obj) TPlainObjectType(expr);
      m_hasCopy = true;
      Base::construct(*obj);
    }

  protected:
    typename internal::aligned_storage<sizeof(TPlainObjectType), EIGEN_ALIGNOF(TPlainObjectType)>::type m_storage;
    bool m_hasCopy;
};

namespace internal {

// FIXME shall we introduce a general evaluatior_ref that we can specialize for any sparse object once, and thus remove this copy-pasta thing...

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSelfAdjointView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_SELFADJOINTVIEW_H
#define EIGEN_SPARSE_SELFADJOINTVIEW_H

namespace Eigen { 
  
/** \ingroup SparseCore_Module
  * \class SparseSelfAdjointView
  *
  * \brief Pseudo expression to manipulate a triangular sparse matrix as a selfadjoint matrix.
  *
  * \param MatrixType the type of the dense matrix storing the coefficients
  * \param Mode can be either \c #Lower or \c #Upper
  *
  * This class is an expression of a sefladjoint matrix from a triangular part of a matrix
  * with given dense storage of the coefficients. It is the return type of MatrixBase::selfadjointView()
  * and most of the time this is the only way that it is used.
  *
  * \sa SparseMatrixBase::selfadjointView()
  */
namespace internal {
  
template<typename MatrixType, unsigned int Mode>
struct traits<SparseSelfAdjointView<MatrixType,Mode> > : traits<MatrixType> {
};

template<int SrcMode,int DstMode,typename MatrixType,int DestOrder>
void permute_symm_to_symm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm = 0);

template<int Mode,typename MatrixType,int DestOrder>
void permute_symm_to_fullsymm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm = 0);

}

template<typename MatrixType, unsigned int _Mode> class SparseSelfAdjointView
  : public EigenBase<SparseSelfAdjointView<MatrixType,_Mode> >
{
  public:
    
    enum {
      Mode = _Mode,
      TransposeMode = ((Mode & Upper) ? Lower : 0) | ((Mode & Lower) ? Upper : 0),
      RowsAtCompileTime = internal::traits<SparseSelfAdjointView>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<SparseSelfAdjointView>::ColsAtCompileTime
    };

    typedef EigenBase<SparseSelfAdjointView> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<MatrixTypeNested>::type _MatrixTypeNested;
    
    explicit inline SparseSelfAdjointView(MatrixType& matrix) : m_matrix(matrix)
    {
      eigen_assert(rows()==cols() && "SelfAdjointView is only for squared matrices");
    }

    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }

    /** \internal \returns a reference to the nested matrix */
    const _MatrixTypeNested& matrix() const { return m_matrix; }
    typename internal::remove_reference<MatrixTypeNested>::type& matrix() { return m_matrix; }

    /** \returns an expression of the matrix product between a sparse self-adjoint matrix \c *this and a sparse matrix \a rhs.
      *
      * Note that there is no algorithmic advantage of performing such a product compared to a general sparse-sparse matrix product.
      * Indeed, the SparseSelfadjointView operand is first copied into a temporary SparseMatrix before computing the product.
      */
    template<typename OtherDerived>
    Product<SparseSelfAdjointView, OtherDerived>
    operator*(const SparseMatrixBase<OtherDerived>& rhs) const
    {
      return Product<SparseSelfAdjointView, OtherDerived>(*this, rhs.derived());
    }

    /** \returns an expression of the matrix product between a sparse matrix \a lhs and a sparse self-adjoint matrix \a rhs.
      *
      * Note that there is no algorithmic advantage of performing such a product compared to a general sparse-sparse matrix product.
      * Indeed, the SparseSelfadjointView operand is first copied into a temporary SparseMatrix before computing the product.
      */
    template<typename OtherDerived> friend
    Product<OtherDerived, SparseSelfAdjointView>
    operator*(const SparseMatrixBase<OtherDerived>& lhs, const SparseSelfAdjointView& rhs)
    {
      return Product<OtherDerived, SparseSelfAdjointView>(lhs.derived(), rhs);
    }
    
    /** Efficient sparse self-adjoint matrix times dense vector/matrix product */
    template<typename OtherDerived>
    Product<SparseSelfAdjointView,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<SparseSelfAdjointView,OtherDerived>(*this, rhs.derived());
    }

    /** Efficient dense vector/matrix times sparse self-adjoint matrix product */
    template<typename OtherDerived> friend
    Product<OtherDerived,SparseSelfAdjointView>
    operator*(const MatrixBase<OtherDerived>& lhs, const SparseSelfAdjointView& rhs)
    {
      return Product<OtherDerived,SparseSelfAdjointView>(lhs.derived(), rhs);
    }

    /** Perform a symmetric rank K update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha ( u u^* ) \f$ where \a u is a vector or matrix.
      *
      * \returns a reference to \c *this
      *
      * To perform \f$ this = this + \alpha ( u^* u ) \f$ you can simply
      * call this function with u.adjoint().
      */
    template<typename DerivedU>
    SparseSelfAdjointView& rankUpdate(const SparseMatrixBase<DerivedU>& u, const Scalar& alpha = Scalar(1));
    
    /** \returns an expression of P H P^-1 */
    // TODO implement twists in a more evaluator friendly fashion
    SparseSymmetricPermutationProduct<_MatrixTypeNested,Mode> twistedBy(const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm) const
    {
      return SparseSymmetricPermutationProduct<_MatrixTypeNested,Mode>(m_matrix, perm);
    }

    template<typename SrcMatrixType,int SrcMode>
    SparseSelfAdjointView& operator=(const SparseSymmetricPermutationProduct<SrcMatrixType,SrcMode>& permutedMatrix)
    {
      internal::call_assignment_no_alias_no_transpose(*this, permutedMatrix);
      return *this;
    }

    SparseSelfAdjointView& operator=(const SparseSelfAdjointView& src)
    {
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> pnull;
      return *this = src.twistedBy(pnull);
    }

    // Since we override the copy-assignment operator, we need to explicitly re-declare the copy-constructor
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(SparseSelfAdjointView)

    template<typename SrcMatrixType,unsigned int SrcMode>
    SparseSelfAdjointView& operator=(const SparseSelfAdjointView<SrcMatrixType,SrcMode>& src)
    {
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> pnull;
      return *this = src.twistedBy(pnull);
    }
    
    void resize(Index rows, Index cols)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(rows);
      EIGEN_ONLY_USED_FOR_DEBUG(cols);
      eigen_assert(rows == this->rows() && cols == this->cols()
                && "SparseSelfadjointView::resize() does not actually allow to resize.");
    }
    
  protected:

    MatrixTypeNested m_matrix;
    //mutable VectorI m_countPerRow;
    //mutable VectorI m_countPerCol;
  private:
    template<typename Dest> void evalTo(Dest &) const;
};

/***************************************************************************
* Implementation of SparseMatrixBase methods
***************************************************************************/

template<typename Derived>
template<unsigned int UpLo>
typename SparseMatrixBase<Derived>::template ConstSelfAdjointViewReturnType<UpLo>::Type SparseMatrixBase<Derived>::selfadjointView() const
{
  return SparseSelfAdjointView<const Derived, UpLo>(derived());
}

template<typename Derived>
template<unsigned int UpLo>
typename SparseMatrixBase<Derived>::template SelfAdjointViewReturnType<UpLo>::Type SparseMatrixBase<Derived>::selfadjointView()
{
  return SparseSelfAdjointView<Derived, UpLo>(derived());
}

/***************************************************************************
* Implementation of SparseSelfAdjointView methods
***************************************************************************/

template<typename MatrixType, unsigned int Mode>
template<typename DerivedU>
SparseSelfAdjointView<MatrixType,Mode>&
SparseSelfAdjointView<MatrixType,Mode>::rankUpdate(const SparseMatrixBase<DerivedU>& u, const Scalar& alpha)
{
  SparseMatrix<Scalar,(MatrixType::Flags&RowMajorBit)?RowMajor:ColMajor> tmp = u * u.adjoint();
  if(alpha==Scalar(0))
    m_matrix = tmp.template triangularView<Mode>();
  else
    m_matrix += alpha * tmp.template triangularView<Mode>();

  return *this;
}

namespace internal {
  
// TODO currently a selfadjoint expression has the form SelfAdjointView<.,.>
//      in the future selfadjoint-ness should be defined by the expression traits
//      such that Transpose<SelfAdjointView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<SparseSelfAdjointView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SparseSelfAdjointShape Shape;
};

struct SparseSelfAdjoint2Sparse {};

template<> struct AssignmentKind<SparseShape,SparseSelfAdjointShape> { typedef SparseSelfAdjoint2Sparse Kind; };
template<> struct AssignmentKind<SparseSelfAdjointShape,SparseShape> { typedef Sparse2Sparse Kind; };

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, SparseSelfAdjoint2Sparse>
{
  typedef typename DstXprType::StorageIndex StorageIndex;
  typedef internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> AssignOpType;

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src, const AssignOpType&/*func*/)
  {
    internal::permute_symm_to_fullsymm<SrcXprType::Mode>(src.matrix(), dst);
  }

  // FIXME: the handling of += and -= in sparse matrices should be cleanup so that next two overloads could be reduced to:
  template<typename DestScalar,int StorageOrder,typename AssignFunc>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src, const AssignFunc& func)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    call_assignment_no_alias_no_transpose(dst, tmp, func);
  }

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src,
                  const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>& /* func */)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    dst += tmp;
  }

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src,
                  const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>& /* func */)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    dst -= tmp;
  }
  
  template<typename DestScalar>
  static void run(DynamicSparseMatrix<DestScalar,ColMajor,StorageIndex>& dst, const SrcXprType &src, const AssignOpType&/*func*/)
  {
    // TODO directly evaluate into dst;
    SparseMatrix<DestScalar,ColMajor,StorageIndex> tmp(dst.rows(),dst.cols());
    internal::permute_symm_to_fullsymm<SrcXprType::Mode>(src.matrix(), tmp);
    dst = tmp;
  }
};

} // end namespace internal

/***************************************************************************
* Implementation of sparse self-adjoint time dense matrix
***************************************************************************/

namespace internal {

template<int Mode, typename SparseLhsType, typename DenseRhsType, typename DenseResType, typename AlphaType>
inline void sparse_selfadjoint_time_dense_product(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
{
  EIGEN_ONLY_USED_FOR_DEBUG(alpha);
  
  typedef typename internal::nested_eval<SparseLhsType,DenseRhsType::MaxColsAtCompileTime>::type SparseLhsTypeNested;
  typedef typename internal::remove_all<SparseLhsTypeNested>::type SparseLhsTypeNestedCleaned;
  typedef evaluator<SparseLhsTypeNestedCleaned> LhsEval;
  typedef typename LhsEval::InnerIterator LhsIterator;
  typedef typename SparseLhsType::Scalar LhsScalar;
  
  enum {
    LhsIsRowMajor = (LhsEval::Flags&RowMajorBit)==RowMajorBit,
    ProcessFirstHalf =
              ((Mode&(Upper|Lower))==(Upper|Lower))
          || ( (Mode&Upper) && !LhsIsRowMajor)
          || ( (Mode&Lower) && LhsIsRowMajor),
    ProcessSecondHalf = !ProcessFirstHalf
  };
  
  SparseLhsTypeNested lhs_nested(lhs);
  LhsEval lhsEval(lhs_nested);

  // work on one column at once
  for (Index k=0; k<rhs.cols(); ++k)
  {
    for (Index j=0; j<lhs.outerSize(); ++j)
    {
      LhsIterator i(lhsEval,j);
      // handle diagonal coeff
      if (ProcessSecondHalf)
      {
        while (i && i.index()<j) ++i;
        if(i && i.index()==j)
        {
          res.coeffRef(j,k) += alpha * i.value() * rhs.coeff(j,k);
          ++i;
        }
      }

      // premultiplied rhs for scatters
      typename ScalarBinaryOpTraits<AlphaType, typename DenseRhsType::Scalar>::ReturnType rhs_j(alpha*rhs(j,k));
      // accumulator for partial scalar product
      typename DenseResType::Scalar res_j(0);
      for(; (ProcessFirstHalf ? i && i.index() < j : i) ; ++i)
      {
        LhsScalar lhs_ij = i.value();
        if(!LhsIsRowMajor) lhs_ij = numext::conj(lhs_ij);
        res_j += lhs_ij * rhs.coeff(i.index(),k);
        res(i.index(),k) += numext::conj(lhs_ij) * rhs_j;
      }
      res.coeffRef(j,k) += alpha * res_j;

      // handle diagonal coeff
      if (ProcessFirstHalf && i && (i.index()==j))
        res.coeffRef(j,k) += alpha * i.value() * rhs.coeff(j,k);
    }
  }
}


template<typename LhsView, typename Rhs, int ProductType>
struct generic_product_impl<LhsView, Rhs, SparseSelfAdjointShape, DenseShape, ProductType>
: generic_product_impl_base<LhsView, Rhs, generic_product_impl<LhsView, Rhs, SparseSelfAdjointShape, DenseShape, ProductType> >
{
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const LhsView& lhsView, const Rhs& rhs, const typename Dest::Scalar& alpha)
  {
    typedef typename LhsView::_MatrixTypeNested Lhs;
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhsView.matrix());
    RhsNested rhsNested(rhs);
    
    internal::sparse_selfadjoint_time_dense_product<LhsView::Mode>(lhsNested, rhsNested, dst, alpha);
  }
};

template<typename Lhs, typename RhsView, int ProductType>
struct generic_product_impl<Lhs, RhsView, DenseShape, SparseSelfAdjointShape, ProductType>
: generic_product_impl_base<Lhs, RhsView, generic_product_impl<Lhs, RhsView, DenseShape, SparseSelfAdjointShape, ProductType> >
{
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const RhsView& rhsView, const typename Dest::Scalar& alpha)
  {
    typedef typename RhsView::_MatrixTypeNested Rhs;
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhsView.matrix());
    
    // transpose everything
    Transpose<Dest> dstT(dst);
    internal::sparse_selfadjoint_time_dense_product<RhsView::TransposeMode>(rhsNested.transpose(), lhsNested.transpose(), dstT, alpha);
  }
};

// NOTE: these two overloads are needed to evaluate the sparse selfadjoint view into a full sparse matrix
// TODO: maybe the copy could be handled by generic_product_impl so that these overloads would not be needed anymore

template<typename LhsView, typename Rhs, int ProductTag>
struct product_evaluator<Product<LhsView, Rhs, DefaultProduct>, ProductTag, SparseSelfAdjointShape, SparseShape>
  : public evaluator<typename Product<typename Rhs::PlainObject, Rhs, DefaultProduct>::PlainObject>
{
  typedef Product<LhsView, Rhs, DefaultProduct> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  product_evaluator(const XprType& xpr)
    : m_lhs(xpr.lhs()), m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<typename Rhs::PlainObject, Rhs, SparseShape, SparseShape, ProductTag>::evalTo(m_result, m_lhs, xpr.rhs());
  }
  
protected:
  typename Rhs::PlainObject m_lhs;
  PlainObject m_result;
};

template<typename Lhs, typename RhsView, int ProductTag>
struct product_evaluator<Product<Lhs, RhsView, DefaultProduct>, ProductTag, SparseShape, SparseSelfAdjointShape>
  : public evaluator<typename Product<Lhs, typename Lhs::PlainObject, DefaultProduct>::PlainObject>
{
  typedef Product<Lhs, RhsView, DefaultProduct> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  product_evaluator(const XprType& xpr)
    : m_rhs(xpr.rhs()), m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, typename Lhs::PlainObject, SparseShape, SparseShape, ProductTag>::evalTo(m_result, xpr.lhs(), m_rhs);
  }
  
protected:
  typename Lhs::PlainObject m_rhs;
  PlainObject m_result;
};

} // namespace internal

/***************************************************************************
* Implementation of symmetric copies and permutations
***************************************************************************/
namespace internal {

template<int Mode,typename MatrixType,int DestOrder>
void permute_symm_to_fullsymm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::Scalar Scalar;
  typedef SparseMatrix<Scalar,DestOrder,StorageIndex> Dest;
  typedef Matrix<StorageIndex,Dynamic,1> VectorI;
  typedef evaluator<MatrixType> MatEval;
  typedef typename evaluator<MatrixType>::InnerIterator MatIterator;
  
  MatEval matEval(mat);
  Dest& dest(_dest.derived());
  enum {
    StorageOrderMatch = int(Dest::IsRowMajor) == int(MatrixType::IsRowMajor)
  };
  
  Index size = mat.rows();
  VectorI count;
  count.resize(size);
  count.setZero();
  dest.resize(size,size);
  for(Index j = 0; j<size; ++j)
  {
    Index jp = perm ? perm[j] : j;
    for(MatIterator it(matEval,j); it; ++it)
    {
      Index i = it.index();
      Index r = it.row();
      Index c = it.col();
      Index ip = perm ? perm[i] : i;
      if(Mode==int(Upper|Lower))
        count[StorageOrderMatch ? jp : ip]++;
      else if(r==c)
        count[ip]++;
      else if(( Mode==Lower && r>c) || ( Mode==Upper && r<c))
      {
        count[ip]++;
        count[jp]++;
      }
    }
  }
  Index nnz = count.sum();
  
  // reserve space
  dest.resizeNonZeros(nnz);
  dest.outerIndexPtr()[0] = 0;
  for(Index j=0; j<size; ++j)
    dest.outerIndexPtr()[j+1] = dest.outerIndexPtr()[j] + count[j];
  for(Index j=0; j<size; ++j)
    count[j] = dest.outerIndexPtr()[j];
  
  // copy data
  for(StorageIndex j = 0; j<size; ++j)
  {
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = internal::convert_index<StorageIndex>(it.index());
      Index r = it.row();
      Index c = it.col();
      
      StorageIndex jp = perm ? perm[j] : j;
      StorageIndex ip = perm ? perm[i] : i;
      
      if(Mode==int(Upper|Lower))
      {
        Index k = count[StorageOrderMatch ? jp : ip]++;
        dest.innerIndexPtr()[k] = StorageOrderMatch ? ip : jp;
        dest.valuePtr()[k] = it.value();
      }
      else if(r==c)
      {
        Index k = count[ip]++;
        dest.innerIndexPtr()[k] = ip;
        dest.valuePtr()[k] = it.value();
      }
      else if(( (Mode&Lower)==Lower && r>c) || ( (Mode&Upper)==Upper && r<c))
      {
        if(!StorageOrderMatch)
          std::swap(ip,jp);
        Index k = count[jp]++;
        dest.innerIndexPtr()[k] = ip;
        dest.valuePtr()[k] = it.value();
        k = count[ip]++;
        dest.innerIndexPtr()[k] = jp;
        dest.valuePtr()[k] = numext::conj(it.value());
      }
    }
  }
}

template<int _SrcMode,int _DstMode,typename MatrixType,int DstOrder>
void permute_symm_to_symm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DstOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::Scalar Scalar;
  SparseMatrix<Scalar,DstOrder,StorageIndex>& dest(_dest.derived());
  typedef Matrix<StorageIndex,Dynamic,1> VectorI;
  typedef evaluator<MatrixType> MatEval;
  typedef typename evaluator<MatrixType>::InnerIterator MatIterator;

  enum {
    SrcOrder = MatrixType::IsRowMajor ? RowMajor : ColMajor,
    StorageOrderMatch = int(SrcOrder) == int(DstOrder),
    DstMode = DstOrder==RowMajor ? (_DstMode==Upper ? Lower : Upper) : _DstMode,
    SrcMode = SrcOrder==RowMajor ? (_SrcMode==Upper ? Lower : Upper) : _SrcMode
  };

  MatEval matEval(mat);
  
  Index size = mat.rows();
  VectorI count(size);
  count.setZero();
  dest.resize(size,size);
  for(StorageIndex j = 0; j<size; ++j)
  {
    StorageIndex jp = perm ? perm[j] : j;
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = it.index();
      if((int(SrcMode)==int(Lower) && i<j) || (int(SrcMode)==int(Upper) && i>j))
        continue;
                  
      StorageIndex ip = perm ? perm[i] : i;
      count[int(DstMode)==int(Lower) ? (std::min)(ip,jp) : (std::max)(ip,jp)]++;
    }
  }
  dest.outerIndexPtr()[0] = 0;
  for(Index j=0; j<size; ++j)
    dest.outerIndexPtr()[j+1] = dest.outerIndexPtr()[j] + count[j];
  dest.resizeNonZeros(dest.outerIndexPtr()[size]);
  for(Index j=0; j<size; ++j)
    count[j] = dest.outerIndexPtr()[j];
  
  for(StorageIndex j = 0; j<size; ++j)
  {
    
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = it.index();
      if((int(SrcMode)==int(Lower) && i<j) || (int(SrcMode)==int(Upper) && i>j))
        continue;
                  
      StorageIndex jp = perm ? perm[j] : j;
      StorageIndex ip = perm? perm[i] : i;
      
      Index k = count[int(DstMode)==int(Lower) ? (std::min)(ip,jp) : (std::max)(ip,jp)]++;
      dest.innerIndexPtr()[k] = int(DstMode)==int(Lower) ? (std::max)(ip,jp) : (std::min)(ip,jp);
      
      if(!StorageOrderMatch) std::swap(ip,jp);
      if( ((int(DstMode)==int(Lower) && ip<jp) || (int(DstMode)==int(Upper) && ip>jp)))
        dest.valuePtr()[k] = numext::conj(it.value());
      else
        dest.valuePtr()[k] = it.value();
    }
  }
}

}

// TODO implement twists in a more evaluator friendly fashion

namespace internal {

template<typename MatrixType, int Mode>
struct traits<SparseSymmetricPermutationProduct<MatrixType,Mode> > : traits<MatrixType> {
};

}

template<typename MatrixType,int Mode>
class SparseSymmetricPermutationProduct
  : public EigenBase<SparseSymmetricPermutationProduct<MatrixType,Mode> >
{
  public:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    enum {
      RowsAtCompileTime = internal::traits<SparseSymmetricPermutationProduct>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<SparseSymmetricPermutationProduct>::ColsAtCompileTime
    };
  protected:
    typedef PermutationMatrix<Dynamic,Dynamic,StorageIndex> Perm;
  public:
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef typename MatrixType::Nested MatrixTypeNested;
    typedef typename internal::remove_all<MatrixTypeNested>::type NestedExpression;
    
    SparseSymmetricPermutationProduct(const MatrixType& mat, const Perm& perm)
      : m_matrix(mat), m_perm(perm)
    {}
    
    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }
        
    const NestedExpression& matrix() const { return m_matrix; }
    const Perm& perm() const { return m_perm; }
    
  protected:
    MatrixTypeNested m_matrix;
    const Perm& m_perm;

};

namespace internal {
  
template<typename DstXprType, typename MatrixType, int Mode, typename Scalar>
struct Assignment<DstXprType, SparseSymmetricPermutationProduct<MatrixType,Mode>, internal::assign_op<Scalar,typename MatrixType::Scalar>, Sparse2Sparse>
{
  typedef SparseSymmetricPermutationProduct<MatrixType,Mode> SrcXprType;
  typedef typename DstXprType::StorageIndex DstIndex;
  template<int Options>
  static void run(SparseMatrix<Scalar,Options,DstIndex> &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename MatrixType::Scalar> &)
  {
    // internal::permute_symm_to_fullsymm<Mode>(m_matrix,_dest,m_perm.indices().data());
    SparseMatrix<Scalar,(Options&RowMajor)==RowMajor ? ColMajor : RowMajor, DstIndex> tmp;
    internal::permute_symm_to_fullsymm<Mode>(src.matrix(),tmp,src.perm().indices().data());
    dst = tmp;
  }
  
  template<typename DestType,unsigned int DestMode>
  static void run(SparseSelfAdjointView<DestType,DestMode>& dst, const SrcXprType &src, const internal::assign_op<Scalar,typename MatrixType::Scalar> &)
  {
    internal::permute_symm_to_symm<Mode,DestMode>(src.matrix(),dst.matrix(),src.perm().indices().data());
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_SELFADJOINTVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSESOLVERBASE_H
#define EIGEN_SPARSESOLVERBASE_H

namespace Eigen { 

namespace internal {

  /** \internal
  * Helper functions to solve with a sparse right-hand-side and result.
  * The rhs is decomposed into small vertical panels which are solved through dense temporaries.
  */
template<typename Decomposition, typename Rhs, typename Dest>
typename enable_if<Rhs::ColsAtCompileTime!=1 && Dest::ColsAtCompileTime!=1>::type
solve_sparse_through_dense_panels(const Decomposition &dec, const Rhs& rhs, Dest &dest)
{
  EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  typedef typename Dest::Scalar DestScalar;
  // we process the sparse rhs per block of NbColsAtOnce columns temporarily stored into a dense matrix.
  static const Index NbColsAtOnce = 4;
  Index rhsCols = rhs.cols();
  Index size = rhs.rows();
  // the temporary matrices do not need more columns than NbColsAtOnce:
  Index tmpCols = (std::min)(rhsCols, NbColsAtOnce); 
  Eigen::Matrix<DestScalar,Dynamic,Dynamic> tmp(size,tmpCols);
  Eigen::Matrix<DestScalar,Dynamic,Dynamic> tmpX(size,tmpCols);
  for(Index k=0; k<rhsCols; k+=NbColsAtOnce)
  {
    Index actualCols = std::min<Index>(rhsCols-k, NbColsAtOnce);
    tmp.leftCols(actualCols) = rhs.middleCols(k,actualCols);
    tmpX.leftCols(actualCols) = dec.solve(tmp.leftCols(actualCols));
    dest.middleCols(k,actualCols) = tmpX.leftCols(actualCols).sparseView();
  }
}

// Overload for vector as rhs
template<typename Decomposition, typename Rhs, typename Dest>
typename enable_if<Rhs::ColsAtCompileTime==1 || Dest::ColsAtCompileTime==1>::type
solve_sparse_through_dense_panels(const Decomposition &dec, const Rhs& rhs, Dest &dest)
{
  typedef typename Dest::Scalar DestScalar;
  Index size = rhs.rows();
  Eigen::Matrix<DestScalar,Dynamic,1> rhs_dense(rhs);
  Eigen::Matrix<DestScalar,Dynamic,1> dest_dense(size);
  dest_dense = dec.solve(rhs_dense);
  dest = dest_dense.sparseView();
}

} // end namespace internal

/** \class SparseSolverBase
  * \ingroup SparseCore_Module
  * \brief A base class for sparse solvers
  *
  * \tparam Derived the actual type of the solver.
  *
  */
template<typename Derived>
class SparseSolverBase : internal::noncopyable
{
  public:

    /** Default constructor */
    SparseSolverBase()
      : m_isInitialized(false)
    {}

    ~SparseSolverBase()
    {}

    Derived& derived() { return *static_cast<Derived*>(this); }
    const Derived& derived() const { return *static_cast<const Derived*>(this); }
    
    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "Solver is not initialized.");
      eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
      return Solve<Derived, Rhs>(derived(), b.derived());
    }
    
    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const SparseMatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "Solver is not initialized.");
      eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
      return Solve<Derived, Rhs>(derived(), b.derived());
    }
    
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal default implementation of solving with a sparse rhs */
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(derived(), b.derived(), dest.derived());
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN

  protected:
    
    mutable bool m_isInitialized;
};

} // end namespace Eigen

#endif // EIGEN_SPARSESOLVERBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSparseProductWithPruning.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H
#define EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H

namespace Eigen { 

namespace internal {


// perform a pseudo in-place sparse * sparse product assuming all matrices are col major
template<typename Lhs, typename Rhs, typename ResultType>
static void sparse_sparse_product_with_pruning_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res, const typename ResultType::RealScalar& tolerance)
{
  // return sparse_sparse_product_with_pruning_impl2(lhs,rhs,res);

  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  typedef typename remove_all<ResultType>::type::Scalar ResScalar;
  typedef typename remove_all<Lhs>::type::StorageIndex StorageIndex;

  // make sure to call innerSize/outerSize since we fake the storage order.
  Index rows = lhs.innerSize();
  Index cols = rhs.outerSize();
  //Index size = lhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  // allocate a temporary buffer
  AmbiVector<ResScalar,StorageIndex> tempVector(rows);

  // mimics a resizeByInnerOuter:
  if(ResultType::IsRowMajor)
    res.resize(cols, rows);
  else
    res.resize(rows, cols);
  
  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);
  
  // estimate the number of non zero entries
  // given a rhs column containing Y non zeros, we assume that the respective Y columns
  // of the lhs differs in average of one non zeros, thus the number of non zeros for
  // the product of a rhs column with the lhs is X+Y where X is the average number of non zero
  // per column of the lhs.
  // Therefore, we have nnz(lhs*rhs) = nnz(lhs) + nnz(rhs)
  Index estimated_nnz_prod = lhsEval.nonZerosEstimate() + rhsEval.nonZerosEstimate();

  res.reserve(estimated_nnz_prod);
  double ratioColRes = double(estimated_nnz_prod)/(double(lhs.rows())*double(rhs.cols()));
  for (Index j=0; j<cols; ++j)
  {
    // FIXME:
    //double ratioColRes = (double(rhs.innerVector(j).nonZeros()) + double(lhs.nonZeros())/double(lhs.cols()))/double(lhs.rows());
    // let's do a more accurate determination of the nnz ratio for the current column j of res
    tempVector.init(ratioColRes);
    tempVector.setZero();
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      // FIXME should be written like this: tmp += rhsIt.value() * lhs.col(rhsIt.index())
      tempVector.restart();
      RhsScalar x = rhsIt.value();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, rhsIt.index()); lhsIt; ++lhsIt)
      {
        tempVector.coeffRef(lhsIt.index()) += lhsIt.value() * x;
      }
    }
    res.startVec(j);
    for (typename AmbiVector<ResScalar,StorageIndex>::Iterator it(tempVector,tolerance); it; ++it)
      res.insertBackByOuterInner(j,it.index()) = it.value();
  }
  res.finalize();
}

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = traits<Lhs>::Flags&RowMajorBit,
  int RhsStorageOrder = traits<Rhs>::Flags&RowMajorBit,
  int ResStorageOrder = traits<ResultType>::Flags&RowMajorBit>
struct sparse_sparse_product_with_pruning_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typename remove_all<ResultType>::type _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Lhs,Rhs,ResultType>(lhs, rhs, _res, tolerance);
    res.swap(_res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    // we need a col-major matrix to hold the result
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> SparseTemporaryType;
    SparseTemporaryType _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Lhs,Rhs,SparseTemporaryType>(lhs, rhs, _res, tolerance);
    res = _res;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    // let's transpose the product to get a column x column product
    typename remove_all<ResultType>::type _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Rhs,Lhs,ResultType>(rhs, lhs, _res, tolerance);
    res.swap(_res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixLhs;
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixRhs;
    ColMajorMatrixLhs colLhs(lhs);
    ColMajorMatrixRhs colRhs(rhs);
    internal::sparse_sparse_product_with_pruning_impl<ColMajorMatrixLhs,ColMajorMatrixRhs,ResultType>(colLhs, colRhs, res, tolerance);

    // let's transpose the product to get a column x column product
//     typedef SparseMatrix<typename ResultType::Scalar> SparseTemporaryType;
//     SparseTemporaryType _res(res.cols(), res.rows());
//     sparse_sparse_product_with_pruning_impl<Rhs,Lhs,SparseTemporaryType>(rhs, lhs, _res);
//     res = _res.transpose();
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,RowMajor,typename Lhs::StorageIndex> RowMajorMatrixLhs;
    RowMajorMatrixLhs rowLhs(lhs);
    sparse_sparse_product_with_pruning_selector<RowMajorMatrixLhs,Rhs,ResultType,RowMajor,RowMajor>(rowLhs,rhs,res,tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Rhs::Scalar,RowMajor,typename Lhs::StorageIndex> RowMajorMatrixRhs;
    RowMajorMatrixRhs rowRhs(rhs);
    sparse_sparse_product_with_pruning_selector<Lhs,RowMajorMatrixRhs,ResultType,RowMajor,RowMajor,RowMajor>(lhs,rowRhs,res,tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixRhs;
    ColMajorMatrixRhs colRhs(rhs);
    internal::sparse_sparse_product_with_pruning_impl<Lhs,ColMajorMatrixRhs,ResultType>(lhs, colRhs, res, tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixLhs;
    ColMajorMatrixLhs colLhs(lhs);
    internal::sparse_sparse_product_with_pruning_impl<ColMajorMatrixLhs,Rhs,ResultType>(colLhs, rhs, res, tolerance);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseTranspose.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSETRANSPOSE_H
#define EIGEN_SPARSETRANSPOSE_H

namespace Eigen { 

namespace internal {
  template<typename MatrixType,int CompressedAccess=int(MatrixType::Flags&CompressedAccessBit)>
  class SparseTransposeImpl
    : public SparseMatrixBase<Transpose<MatrixType> >
  {};
  
  template<typename MatrixType>
  class SparseTransposeImpl<MatrixType,CompressedAccessBit>
    : public SparseCompressedBase<Transpose<MatrixType> >
  {
    typedef SparseCompressedBase<Transpose<MatrixType> > Base;
  public:
    using Base::derived;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;

    inline Index nonZeros() const { return derived().nestedExpression().nonZeros(); }
    
    inline const Scalar* valuePtr() const { return derived().nestedExpression().valuePtr(); }
    inline const StorageIndex* innerIndexPtr() const { return derived().nestedExpression().innerIndexPtr(); }
    inline const StorageIndex* outerIndexPtr() const { return derived().nestedExpression().outerIndexPtr(); }
    inline const StorageIndex* innerNonZeroPtr() const { return derived().nestedExpression().innerNonZeroPtr(); }

    inline Scalar* valuePtr() { return derived().nestedExpression().valuePtr(); }
    inline StorageIndex* innerIndexPtr() { return derived().nestedExpression().innerIndexPtr(); }
    inline StorageIndex* outerIndexPtr() { return derived().nestedExpression().outerIndexPtr(); }
    inline StorageIndex* innerNonZeroPtr() { return derived().nestedExpression().innerNonZeroPtr(); }
  };
}
  
template<typename MatrixType> class TransposeImpl<MatrixType,Sparse>
  : public internal::SparseTransposeImpl<MatrixType>
{
  protected:
    typedef internal::SparseTransposeImpl<MatrixType> Base;
};

namespace internal {
  
template<typename ArgType>
struct unary_evaluator<Transpose<ArgType>, IteratorBased>
  : public evaluator_base<Transpose<ArgType> >
{
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
  public:
    typedef Transpose<ArgType> XprType;
    
    inline Index nonZerosEstimate() const {
      return m_argImpl.nonZerosEstimate();
    }

    class InnerIterator : public EvalIterator
    {
    public:
      EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
        : EvalIterator(unaryOp.m_argImpl,outer)
      {}
      
      Index row() const { return EvalIterator::col(); }
      Index col() const { return EvalIterator::row(); }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) :m_argImpl(op.nestedExpression()) {}

  protected:
    evaluator<ArgType> m_argImpl;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSETRANSPOSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseTriangularView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_TRIANGULARVIEW_H
#define EIGEN_SPARSE_TRIANGULARVIEW_H

namespace Eigen {

/** \ingroup SparseCore_Module
  *
  * \brief Base class for a triangular part in a \b sparse matrix
  *
  * This class is an abstract base class of class TriangularView, and objects of type TriangularViewImpl cannot be instantiated.
  * It extends class TriangularView with additional methods which are available for sparse expressions only.
  *
  * \sa class TriangularView, SparseMatrixBase::triangularView()
  */
template<typename MatrixType, unsigned int Mode> class TriangularViewImpl<MatrixType,Mode,Sparse>
  : public SparseMatrixBase<TriangularView<MatrixType,Mode> >
{
    enum { SkipFirst = ((Mode&Lower) && !(MatrixType::Flags&RowMajorBit))
                    || ((Mode&Upper) &&  (MatrixType::Flags&RowMajorBit)),
           SkipLast = !SkipFirst,
           SkipDiag = (Mode&ZeroDiag) ? 1 : 0,
           HasUnitDiag = (Mode&UnitDiag) ? 1 : 0
    };
    
    typedef TriangularView<MatrixType,Mode> TriangularViewType;
    
  protected:
    // dummy solve function to make TriangularView happy.
    void solve() const;

    typedef SparseMatrixBase<TriangularViewType> Base;
  public:
    
    EIGEN_SPARSE_PUBLIC_INTERFACE(TriangularViewType)
    
    typedef typename MatrixType::Nested MatrixTypeNested;
    typedef typename internal::remove_reference<MatrixTypeNested>::type MatrixTypeNestedNonRef;
    typedef typename internal::remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;

    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _solve_impl(const RhsType &rhs, DstType &dst) const {
      if(!(internal::is_same<RhsType,DstType>::value && internal::extract_data(dst) == internal::extract_data(rhs)))
        dst = rhs;
      this->solveInPlace(dst);
    }

    /** Applies the inverse of \c *this to the dense vector or matrix \a other, "in-place" */
    template<typename OtherDerived> void solveInPlace(MatrixBase<OtherDerived>& other) const;

    /** Applies the inverse of \c *this to the sparse vector or matrix \a other, "in-place" */
    template<typename OtherDerived> void solveInPlace(SparseMatrixBase<OtherDerived>& other) const;
  
};

namespace internal {

template<typename ArgType, unsigned int Mode>
struct unary_evaluator<TriangularView<ArgType,Mode>, IteratorBased>
 : evaluator_base<TriangularView<ArgType,Mode> >
{
  typedef TriangularView<ArgType,Mode> XprType;
  
protected:
  
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename evaluator<ArgType>::InnerIterator EvalIterator;
  
  enum { SkipFirst = ((Mode&Lower) && !(ArgType::Flags&RowMajorBit))
                    || ((Mode&Upper) &&  (ArgType::Flags&RowMajorBit)),
         SkipLast = !SkipFirst,
         SkipDiag = (Mode&ZeroDiag) ? 1 : 0,
         HasUnitDiag = (Mode&UnitDiag) ? 1 : 0
  };
  
public:
  
  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = XprType::Flags
  };
    
  explicit unary_evaluator(const XprType &xpr) : m_argImpl(xpr.nestedExpression()), m_arg(xpr.nestedExpression()) {}
  
  inline Index nonZerosEstimate() const {
    return m_argImpl.nonZerosEstimate();
  }
  
  class InnerIterator : public EvalIterator
  {
      typedef EvalIterator Base;
    public:

      EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& xprEval, Index outer)
        : Base(xprEval.m_argImpl,outer), m_returnOne(false), m_containsDiag(Base::outer()<xprEval.m_arg.innerSize())
      {
        if(SkipFirst)
        {
          while((*this) && ((HasUnitDiag||SkipDiag)  ? this->index()<=outer : this->index()<outer))
            Base::operator++();
          if(HasUnitDiag)
            m_returnOne = m_containsDiag;
        }
        else if(HasUnitDiag && ((!Base::operator bool()) || Base::index()>=Base::outer()))
        {
          if((!SkipFirst) && Base::operator bool())
            Base::operator++();
          m_returnOne = m_containsDiag;
        }
      }

      EIGEN_STRONG_INLINE InnerIterator& operator++()
      {
        if(HasUnitDiag && m_returnOne)
          m_returnOne = false;
        else
        {
          Base::operator++();
          if(HasUnitDiag && (!SkipFirst) && ((!Base::operator bool()) || Base::index()>=Base::outer()))
          {
            if((!SkipFirst) && Base::operator bool())
              Base::operator++();
            m_returnOne = m_containsDiag;
          }
        }
        return *this;
      }
      
      EIGEN_STRONG_INLINE operator bool() const
      {
        if(HasUnitDiag && m_returnOne)
          return true;
        if(SkipFirst) return  Base::operator bool();
        else
        {
          if (SkipDiag) return (Base::operator bool() && this->index() < this->outer());
          else return (Base::operator bool() && this->index() <= this->outer());
        }
      }

//       inline Index row() const { return (ArgType::Flags&RowMajorBit ? Base::outer() : this->index()); }
//       inline Index col() const { return (ArgType::Flags&RowMajorBit ? this->index() : Base::outer()); }
      inline StorageIndex index() const
      {
        if(HasUnitDiag && m_returnOne)  return internal::convert_index<StorageIndex>(Base::outer());
        else                            return Base::index();
      }
      inline Scalar value() const
      {
        if(HasUnitDiag && m_returnOne)  return Scalar(1);
        else                            return Base::value();
      }

    protected:
      bool m_returnOne;
      bool m_containsDiag;
    private:
      Scalar& valueRef();
  };
  
protected:
  evaluator<ArgType> m_argImpl;
  const ArgType& m_arg;
};

} // end namespace internal

template<typename Derived>
template<int Mode>
inline const TriangularView<const Derived, Mode>
SparseMatrixBase<Derived>::triangularView() const
{
  return TriangularView<const Derived, Mode>(derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_TRIANGULARVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEUTIL_H
#define EIGEN_SPARSEUTIL_H

namespace Eigen { 

#ifdef NDEBUG
#define EIGEN_DBG_SPARSE(X)
#else
#define EIGEN_DBG_SPARSE(X) X
#endif

#define EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename OtherDerived> \
EIGEN_STRONG_INLINE Derived& operator Op(const Eigen::SparseMatrixBase<OtherDerived>& other) \
{ \
  return Base::operator Op(other.derived()); \
} \
EIGEN_STRONG_INLINE Derived& operator Op(const Derived& other) \
{ \
  return Base::operator Op(other); \
}

#define EIGEN_SPARSE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename Other> \
EIGEN_STRONG_INLINE Derived& operator Op(const Other& scalar) \
{ \
  return Base::operator Op(scalar); \
}

#define EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATORS(Derived) \
EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(Derived, =)


#define EIGEN_SPARSE_PUBLIC_INTERFACE(Derived) \
  EIGEN_GENERIC_PUBLIC_INTERFACE(Derived)

  
const int CoherentAccessPattern     = 0x1;
const int InnerRandomAccessPattern  = 0x2 | CoherentAccessPattern;
const int OuterRandomAccessPattern  = 0x4 | CoherentAccessPattern;
const int RandomAccessPattern       = 0x8 | OuterRandomAccessPattern | InnerRandomAccessPattern;

template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class SparseMatrix;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class DynamicSparseMatrix;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class SparseVector;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class MappedSparseMatrix;

template<typename MatrixType, unsigned int UpLo>  class SparseSelfAdjointView;
template<typename Lhs, typename Rhs>              class SparseDiagonalProduct;
template<typename MatrixType> class SparseView;

template<typename Lhs, typename Rhs>        class SparseSparseProduct;
template<typename Lhs, typename Rhs>        class SparseTimeDenseProduct;
template<typename Lhs, typename Rhs>        class DenseTimeSparseProduct;
template<typename Lhs, typename Rhs, bool Transpose> class SparseDenseOuterProduct;

template<typename Lhs, typename Rhs> struct SparseSparseProductReturnType;
template<typename Lhs, typename Rhs,
         int InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(internal::traits<Lhs>::ColsAtCompileTime,internal::traits<Rhs>::RowsAtCompileTime)> struct DenseSparseProductReturnType;
         
template<typename Lhs, typename Rhs,
         int InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(internal::traits<Lhs>::ColsAtCompileTime,internal::traits<Rhs>::RowsAtCompileTime)> struct SparseDenseProductReturnType;
template<typename MatrixType,int UpLo> class SparseSymmetricPermutationProduct;

namespace internal {

template<typename T,int Rows,int Cols,int Flags> struct sparse_eval;

template<typename T> struct eval<T,Sparse>
  : sparse_eval<T, traits<T>::RowsAtCompileTime,traits<T>::ColsAtCompileTime,traits<T>::Flags>
{};

template<typename T,int Cols,int Flags> struct sparse_eval<T,1,Cols,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
  public:
    typedef SparseVector<_Scalar, RowMajor, _StorageIndex> type;
};

template<typename T,int Rows,int Flags> struct sparse_eval<T,Rows,1,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
  public:
    typedef SparseVector<_Scalar, ColMajor, _StorageIndex> type;
};

// TODO this seems almost identical to plain_matrix_type<T, Sparse>
template<typename T,int Rows,int Cols,int Flags> struct sparse_eval {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
    enum { _Options = ((Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor };
  public:
    typedef SparseMatrix<_Scalar, _Options, _StorageIndex> type;
};

template<typename T,int Flags> struct sparse_eval<T,1,1,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
  public:
    typedef Matrix<_Scalar, 1, 1> type;
};

template<typename T> struct plain_matrix_type<T,Sparse>
{
  typedef typename traits<T>::Scalar _Scalar;
  typedef typename traits<T>::StorageIndex _StorageIndex;
  enum { _Options = ((evaluator<T>::Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor };
  public:
    typedef SparseMatrix<_Scalar, _Options, _StorageIndex> type;
};

template<typename T>
struct plain_object_eval<T,Sparse>
  : sparse_eval<T, traits<T>::RowsAtCompileTime,traits<T>::ColsAtCompileTime, evaluator<T>::Flags>
{};

template<typename Decomposition, typename RhsType>
struct solve_traits<Decomposition,RhsType,Sparse>
{
  typedef typename sparse_eval<RhsType, RhsType::RowsAtCompileTime, RhsType::ColsAtCompileTime,traits<RhsType>::Flags>::type PlainObject;
};

template<typename Derived>
struct generic_xpr_base<Derived, MatrixXpr, Sparse>
{
  typedef SparseMatrixBase<Derived> type;
};

struct SparseTriangularShape  { static std::string debugName() { return "SparseTriangularShape"; } };
struct SparseSelfAdjointShape { static std::string debugName() { return "SparseSelfAdjointShape"; } };

template<> struct glue_shapes<SparseShape,SelfAdjointShape> { typedef SparseSelfAdjointShape type;  };
template<> struct glue_shapes<SparseShape,TriangularShape > { typedef SparseTriangularShape  type;  };

// return type of SparseCompressedBase::lower_bound;
struct LowerBoundIndex {
  LowerBoundIndex() : value(-1), found(false) {}
  LowerBoundIndex(Index val, bool ok) : value(val), found(ok) {}
  Index value;
  bool found;
};

} // end namespace internal

/** \ingroup SparseCore_Module
  *
  * \class Triplet
  *
  * \brief A small structure to hold a non zero as a triplet (i,j,value).
  *
  * \sa SparseMatrix::setFromTriplets()
  */
template<typename Scalar, typename StorageIndex=typename SparseMatrix<Scalar>::StorageIndex >
class Triplet
{
public:
  Triplet() : m_row(0), m_col(0), m_value(0) {}

  Triplet(const StorageIndex& i, const StorageIndex& j, const Scalar& v = Scalar(0))
    : m_row(i), m_col(j), m_value(v)
  {}

  /** \returns the row index of the element */
  const StorageIndex& row() const { return m_row; }

  /** \returns the column index of the element */
  const StorageIndex& col() const { return m_col; }

  /** \returns the value of the element */
  const Scalar& value() const { return m_value; }
protected:
  StorageIndex m_row, m_col;
  Scalar m_value;
};

} // end namespace Eigen

#endif // EIGEN_SPARSEUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEVECTOR_H
#define EIGEN_SPARSEVECTOR_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  * \class SparseVector
  *
  * \brief a sparse vector class
  *
  * \tparam _Scalar the scalar type, i.e. the type of the coefficients
  *
  * See http://www.netlib.org/linalg/html_templates/node91.html for details on the storage scheme.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEVECTOR_PLUGIN.
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<SparseVector<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    IsColVector = (_Options & RowMajorBit) ? 0 : 1,

    RowsAtCompileTime = IsColVector ? Dynamic : 1,
    ColsAtCompileTime = IsColVector ? 1 : Dynamic,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    Flags = _Options | NestByRefBit | LvalueBit | (IsColVector ? 0 : RowMajorBit) | CompressedAccessBit,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};

// Sparse-Vector-Assignment kinds:
enum {
  SVA_RuntimeSwitch,
  SVA_Inner,
  SVA_Outer
};

template< typename Dest, typename Src,
          int AssignmentKind = !bool(Src::IsVectorAtCompileTime) ? SVA_RuntimeSwitch
                             : Src::InnerSizeAtCompileTime==1 ? SVA_Outer
                             : SVA_Inner>
struct sparse_vector_assign_selector;

}

template<typename _Scalar, int _Options, typename _StorageIndex>
class SparseVector
  : public SparseCompressedBase<SparseVector<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseCompressedBase<SparseVector> Base;
    using Base::convert_index;
  public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseVector)
    EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(SparseVector, +=)
    EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(SparseVector, -=)
    
    typedef internal::CompressedStorage<Scalar,StorageIndex> Storage;
    enum { IsColVector = internal::traits<SparseVector>::IsColVector };
    
    enum {
      Options = _Options
    };
    
    EIGEN_STRONG_INLINE Index rows() const { return IsColVector ? m_size : 1; }
    EIGEN_STRONG_INLINE Index cols() const { return IsColVector ? 1 : m_size; }
    EIGEN_STRONG_INLINE Index innerSize() const { return m_size; }
    EIGEN_STRONG_INLINE Index outerSize() const { return 1; }

    EIGEN_STRONG_INLINE const Scalar* valuePtr() const { return m_data.valuePtr(); }
    EIGEN_STRONG_INLINE Scalar* valuePtr() { return m_data.valuePtr(); }

    EIGEN_STRONG_INLINE const StorageIndex* innerIndexPtr() const { return m_data.indexPtr(); }
    EIGEN_STRONG_INLINE StorageIndex* innerIndexPtr() { return m_data.indexPtr(); }

    inline const StorageIndex* outerIndexPtr() const { return 0; }
    inline StorageIndex* outerIndexPtr() { return 0; }
    inline const StorageIndex* innerNonZeroPtr() const { return 0; }
    inline StorageIndex* innerNonZeroPtr() { return 0; }
    
    /** \internal */
    inline Storage& data() { return m_data; }
    /** \internal */
    inline const Storage& data() const { return m_data; }

    inline Scalar coeff(Index row, Index col) const
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      return coeff(IsColVector ? row : col);
    }
    inline Scalar coeff(Index i) const
    {
      eigen_assert(i>=0 && i<m_size);
      return m_data.at(StorageIndex(i));
    }

    inline Scalar& coeffRef(Index row, Index col)
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      return coeffRef(IsColVector ? row : col);
    }

    /** \returns a reference to the coefficient value at given index \a i
      * This operation involes a log(rho*size) binary search. If the coefficient does not
      * exist yet, then a sorted insertion into a sequential buffer is performed.
      *
      * This insertion might be very costly if the number of nonzeros above \a i is large.
      */
    inline Scalar& coeffRef(Index i)
    {
      eigen_assert(i>=0 && i<m_size);

      return m_data.atWithInsertion(StorageIndex(i));
    }

  public:

    typedef typename Base::InnerIterator InnerIterator;
    typedef typename Base::ReverseInnerIterator ReverseInnerIterator;

    inline void setZero() { m_data.clear(); }

    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const  { return m_data.size(); }

    inline void startVec(Index outer)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
    }

    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
      return insertBack(inner);
    }
    inline Scalar& insertBack(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }
    
    Scalar& insertBackByOuterInnerUnordered(Index outer, Index inner)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
      return insertBackUnordered(inner);
    }
    inline Scalar& insertBackUnordered(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }

    inline Scalar& insert(Index row, Index col)
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      
      Index inner = IsColVector ? row : col;
      Index outer = IsColVector ? col : row;
      EIGEN_ONLY_USED_FOR_DEBUG(outer);
      eigen_assert(outer==0);
      return insert(inner);
    }
    Scalar& insert(Index i)
    {
      eigen_assert(i>=0 && i<m_size);
      
      Index startId = 0;
      Index p = Index(m_data.size()) - 1;
      // TODO smart realloc
      m_data.resize(p+2,1);

      while ( (p >= startId) && (m_data.index(p) > i) )
      {
        m_data.index(p+1) = m_data.index(p);
        m_data.value(p+1) = m_data.value(p);
        --p;
      }
      m_data.index(p+1) = convert_index(i);
      m_data.value(p+1) = 0;
      return m_data.value(p+1);
    }

    /**
      */
    inline void reserve(Index reserveSize) { m_data.reserve(reserveSize); }


    inline void finalize() {}

    /** \copydoc SparseMatrix::prune(const Scalar&,const RealScalar&) */
    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      m_data.prune(reference,epsilon);
    }

    /** Resizes the sparse vector to \a rows x \a cols
      *
      * This method is provided for compatibility with matrices.
      * For a column vector, \a cols must be equal to 1.
      * For a row vector, \a rows must be equal to 1.
      *
      * \sa resize(Index)
      */
    void resize(Index rows, Index cols)
    {
      eigen_assert((IsColVector ? cols : rows)==1 && "Outer dimension must equal 1");
      resize(IsColVector ? rows : cols);
    }

    /** Resizes the sparse vector to \a newSize
      * This method deletes all entries, thus leaving an empty sparse vector
      *
      * \sa  conservativeResize(), setZero() */
    void resize(Index newSize)
    {
      m_size = newSize;
      m_data.clear();
    }

    /** Resizes the sparse vector to \a newSize, while leaving old values untouched.
      *
      * If the size of the vector is decreased, then the storage of the out-of bounds coefficients is kept and reserved.
      * Call .data().squeeze() to free extra memory.
      *
      * \sa reserve(), setZero()
      */
    void conservativeResize(Index newSize)
    {
      if (newSize < m_size)
      {
        Index i = 0;
        while (i<m_data.size() && m_data.index(i)<newSize) ++i;
        m_data.resize(i);
      }
      m_size = newSize;
    }

    void resizeNonZeros(Index size) { m_data.resize(size); }

    inline SparseVector() : m_size(0) { check_template_parameters(); resize(0); }

    explicit inline SparseVector(Index size) : m_size(0) { check_template_parameters(); resize(size); }

    inline SparseVector(Index rows, Index cols) : m_size(0) { check_template_parameters(); resize(rows,cols); }

    template<typename OtherDerived>
    inline SparseVector(const SparseMatrixBase<OtherDerived>& other)
      : m_size(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      check_template_parameters();
      *this = other.derived();
    }

    inline SparseVector(const SparseVector& other)
      : Base(other), m_size(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** Swaps the values of \c *this and \a other.
      * Overloaded for performance: this version performs a \em shallow swap by swapping pointers and attributes only.
      * \sa SparseMatrixBase::swap()
      */
    inline void swap(SparseVector& other)
    {
      std::swap(m_size, other.m_size);
      m_data.swap(other.m_data);
    }

    template<int OtherOptions>
    inline void swap(SparseMatrix<Scalar,OtherOptions,StorageIndex>& other)
    {
      eigen_assert(other.outerSize()==1);
      std::swap(m_size, other.m_innerSize);
      m_data.swap(other.m_data);
    }

    inline SparseVector& operator=(const SparseVector& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else
      {
        resize(other.size());
        m_data = other.m_data;
      }
      return *this;
    }

    template<typename OtherDerived>
    inline SparseVector& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      SparseVector tmp(other.size());
      internal::sparse_vector_assign_selector<SparseVector,OtherDerived>::run(tmp,other.derived());
      this->swap(tmp);
      return *this;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Lhs, typename Rhs>
    inline SparseVector& operator=(const SparseSparseProduct<Lhs,Rhs>& product)
    {
      return Base::operator=(product);
    }
    #endif

    friend std::ostream & operator << (std::ostream & s, const SparseVector& m)
    {
      for (Index i=0; i<m.nonZeros(); ++i)
        s << "(" << m.m_data.value(i) << "," << m.m_data.index(i) << ") ";
      s << std::endl;
      return s;
    }

    /** Destructor */
    inline ~SparseVector() {}

    /** Overloaded for performance */
    Scalar sum() const;

  public:

    /** \internal \deprecated use setZero() and reserve() */
    EIGEN_DEPRECATED void startFill(Index reserve)
    {
      setZero();
      m_data.reserve(reserve);
    }

    /** \internal \deprecated use insertBack(Index,Index) */
    EIGEN_DEPRECATED Scalar& fill(Index r, Index c)
    {
      eigen_assert(r==0 || c==0);
      return fill(IsColVector ? r : c);
    }

    /** \internal \deprecated use insertBack(Index) */
    EIGEN_DEPRECATED Scalar& fill(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }

    /** \internal \deprecated use insert(Index,Index) */
    EIGEN_DEPRECATED Scalar& fillrand(Index r, Index c)
    {
      eigen_assert(r==0 || c==0);
      return fillrand(IsColVector ? r : c);
    }

    /** \internal \deprecated use insert(Index) */
    EIGEN_DEPRECATED Scalar& fillrand(Index i)
    {
      return insert(i);
    }

    /** \internal \deprecated use finalize() */
    EIGEN_DEPRECATED void endFill() {}
    
    // These two functions were here in the 3.1 release, so let's keep them in case some code rely on them.
    /** \internal \deprecated use data() */
    EIGEN_DEPRECATED Storage& _data() { return m_data; }
    /** \internal \deprecated use data() */
    EIGEN_DEPRECATED const Storage& _data() const { return m_data; }
    
#   ifdef EIGEN_SPARSEVECTOR_PLUGIN
#     include EIGEN_SPARSEVECTOR_PLUGIN
#   endif

protected:
  
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT(NumTraits<StorageIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE);
      EIGEN_STATIC_ASSERT((_Options&(ColMajor|RowMajor))==Options,INVALID_MATRIX_TEMPLATE_PARAMETERS);
    }
    
    Storage m_data;
    Index m_size;
};

namespace internal {

template<typename _Scalar, int _Options, typename _Index>
struct evaluator<SparseVector<_Scalar,_Options,_Index> >
  : evaluator_base<SparseVector<_Scalar,_Options,_Index> >
{
  typedef SparseVector<_Scalar,_Options,_Index> SparseVectorType;
  typedef evaluator_base<SparseVectorType> Base;
  typedef typename SparseVectorType::InnerIterator InnerIterator;
  typedef typename SparseVectorType::ReverseInnerIterator ReverseInnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<_Scalar>::ReadCost,
    Flags = SparseVectorType::Flags
  };

  evaluator() : Base() {}
  
  explicit evaluator(const SparseVectorType &mat) : m_matrix(&mat)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_matrix->nonZeros();
  }
  
  operator SparseVectorType&() { return m_matrix->const_cast_derived(); }
  operator const SparseVectorType&() const { return *m_matrix; }
  
  const SparseVectorType *m_matrix;
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_Inner> {
  static void run(Dest& dst, const Src& src) {
    eigen_internal_assert(src.innerSize()==src.size());
    typedef internal::evaluator<Src> SrcEvaluatorType;
    SrcEvaluatorType srcEval(src);
    for(typename SrcEvaluatorType::InnerIterator it(srcEval, 0); it; ++it)
      dst.insert(it.index()) = it.value();
  }
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_Outer> {
  static void run(Dest& dst, const Src& src) {
    eigen_internal_assert(src.outerSize()==src.size());
    typedef internal::evaluator<Src> SrcEvaluatorType;
    SrcEvaluatorType srcEval(src);
    for(Index i=0; i<src.size(); ++i)
    {
      typename SrcEvaluatorType::InnerIterator it(srcEval, i);
      if(it)
        dst.insert(i) = it.value();
    }
  }
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_RuntimeSwitch> {
  static void run(Dest& dst, const Src& src) {
    if(src.outerSize()==1)  sparse_vector_assign_selector<Dest,Src,SVA_Inner>::run(dst, src);
    else                    sparse_vector_assign_selector<Dest,Src,SVA_Outer>::run(dst, src);
  }
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSEVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Daniel Lowengrub <lowdanie@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEVIEW_H
#define EIGEN_SPARSEVIEW_H

namespace Eigen { 

namespace internal {

template<typename MatrixType>
struct traits<SparseView<MatrixType> > : traits<MatrixType>
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  enum {
    Flags = int(traits<MatrixType>::Flags) & (RowMajorBit)
  };
};

} // end namespace internal

/** \ingroup SparseCore_Module
  * \class SparseView
  *
  * \brief Expression of a dense or sparse matrix with zero or too small values removed
  *
  * \tparam MatrixType the type of the object of which we are removing the small entries
  *
  * This class represents an expression of a given dense or sparse matrix with
  * entries smaller than \c reference * \c epsilon are removed.
  * It is the return type of MatrixBase::sparseView() and SparseMatrixBase::pruned()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::sparseView(), SparseMatrixBase::pruned()
  */
template<typename MatrixType>
class SparseView : public SparseMatrixBase<SparseView<MatrixType> >
{
  typedef typename MatrixType::Nested MatrixTypeNested;
  typedef typename internal::remove_all<MatrixTypeNested>::type _MatrixTypeNested;
  typedef SparseMatrixBase<SparseView > Base;
public:
  EIGEN_SPARSE_PUBLIC_INTERFACE(SparseView)
  typedef typename internal::remove_all<MatrixType>::type NestedExpression;

  explicit SparseView(const MatrixType& mat, const Scalar& reference = Scalar(0),
                      const RealScalar &epsilon = NumTraits<Scalar>::dummy_precision())
    : m_matrix(mat), m_reference(reference), m_epsilon(epsilon) {}

  inline Index rows() const { return m_matrix.rows(); }
  inline Index cols() const { return m_matrix.cols(); }

  inline Index innerSize() const { return m_matrix.innerSize(); }
  inline Index outerSize() const { return m_matrix.outerSize(); }
  
  /** \returns the nested expression */
  const typename internal::remove_all<MatrixTypeNested>::type&
  nestedExpression() const { return m_matrix; }
  
  Scalar reference() const { return m_reference; }
  RealScalar epsilon() const { return m_epsilon; }
  
protected:
  MatrixTypeNested m_matrix;
  Scalar m_reference;
  RealScalar m_epsilon;
};

namespace internal {

// TODO find a way to unify the two following variants
// This is tricky because implementing an inner iterator on top of an IndexBased evaluator is
// not easy because the evaluators do not expose the sizes of the underlying expression.
  
template<typename ArgType>
struct unary_evaluator<SparseView<ArgType>, IteratorBased>
  : public evaluator_base<SparseView<ArgType> >
{
    typedef typename evaluator<ArgType>::InnerIterator EvalIterator;
  public:
    typedef SparseView<ArgType> XprType;
    
    class InnerIterator : public EvalIterator
    {
      protected:
        typedef typename XprType::Scalar Scalar;
      public:

        EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& sve, Index outer)
          : EvalIterator(sve.m_argImpl,outer), m_view(sve.m_view)
        {
          incrementToNonZero();
        }

        EIGEN_STRONG_INLINE InnerIterator& operator++()
        {
          EvalIterator::operator++();
          incrementToNonZero();
          return *this;
        }

        using EvalIterator::value;

      protected:
        const XprType &m_view;

      private:
        void incrementToNonZero()
        {
          while((bool(*this)) && internal::isMuchSmallerThan(value(), m_view.reference(), m_view.epsilon()))
          {
            EvalIterator::operator++();
          }
        }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_view(xpr) {}

  protected:
    evaluator<ArgType> m_argImpl;
    const XprType &m_view;
};

template<typename ArgType>
struct unary_evaluator<SparseView<ArgType>, IndexBased>
  : public evaluator_base<SparseView<ArgType> >
{
  public:
    typedef SparseView<ArgType> XprType;
  protected:
    enum { IsRowMajor = (XprType::Flags&RowMajorBit)==RowMajorBit };
    typedef typename XprType::Scalar Scalar;
    typedef typename XprType::StorageIndex StorageIndex;
  public:
    
    class InnerIterator
    {
      public:

        EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& sve, Index outer)
          : m_sve(sve), m_inner(0), m_outer(outer), m_end(sve.m_view.innerSize())
        {
          incrementToNonZero();
        }

        EIGEN_STRONG_INLINE InnerIterator& operator++()
        {
          m_inner++;
          incrementToNonZero();
          return *this;
        }

        EIGEN_STRONG_INLINE Scalar value() const
        {
          return (IsRowMajor) ? m_sve.m_argImpl.coeff(m_outer, m_inner)
                              : m_sve.m_argImpl.coeff(m_inner, m_outer);
        }

        EIGEN_STRONG_INLINE StorageIndex index() const { return m_inner; }
        inline Index row() const { return IsRowMajor ? m_outer : index(); }
        inline Index col() const { return IsRowMajor ? index() : m_outer; }

        EIGEN_STRONG_INLINE operator bool() const { return m_inner < m_end && m_inner>=0; }

      protected:
        const unary_evaluator &m_sve;
        Index m_inner;
        const Index m_outer;
        const Index m_end;

      private:
        void incrementToNonZero()
        {
          while((bool(*this)) && internal::isMuchSmallerThan(value(), m_sve.m_view.reference(), m_sve.m_view.epsilon()))
          {
            m_inner++;
          }
        }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_view(xpr) {}

  protected:
    evaluator<ArgType> m_argImpl;
    const XprType &m_view;
};

} // end namespace internal

/** \ingroup SparseCore_Module
  *
  * \returns a sparse expression of the dense expression \c *this with values smaller than
  * \a reference * \a epsilon removed.
  *
  * This method is typically used when prototyping to convert a quickly assembled dense Matrix \c D to a SparseMatrix \c S:
  * \code
  * MatrixXd D(n,m);
  * SparseMatrix<double> S;
  * S = D.sparseView();             // suppress numerical zeros (exact)
  * S = D.sparseView(reference);
  * S = D.sparseView(reference,epsilon);
  * \endcode
  * where \a reference is a meaningful non zero reference value,
  * and \a epsilon is a tolerance factor defaulting to NumTraits<Scalar>::dummy_precision().
  *
  * \sa SparseMatrixBase::pruned(), class SparseView */
template<typename Derived>
const SparseView<Derived> MatrixBase<Derived>::sparseView(const Scalar& reference,
                                                          const typename NumTraits<Scalar>::Real& epsilon) const
{
  return SparseView<Derived>(derived(), reference, epsilon);
}

/** \returns an expression of \c *this with values smaller than
  * \a reference * \a epsilon removed.
  *
  * This method is typically used in conjunction with the product of two sparse matrices
  * to automatically prune the smallest values as follows:
  * \code
  * C = (A*B).pruned();             // suppress numerical zeros (exact)
  * C = (A*B).pruned(ref);
  * C = (A*B).pruned(ref,epsilon);
  * \endcode
  * where \c ref is a meaningful non zero reference value.
  * */
template<typename Derived>
const SparseView<Derived>
SparseMatrixBase<Derived>::pruned(const Scalar& reference,
                                  const RealScalar& epsilon) const
{
  return SparseView<Derived>(derived(), reference, epsilon);
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/TriangularSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSETRIANGULARSOLVER_H
#define EIGEN_SPARSETRIANGULARSOLVER_H

namespace Eigen { 

namespace internal {

template<typename Lhs, typename Rhs, int Mode,
  int UpLo = (Mode & Lower)
           ? Lower
           : (Mode & Upper)
           ? Upper
           : -1,
  int StorageOrder = int(traits<Lhs>::Flags) & RowMajorBit>
struct sparse_solve_triangular_selector;

// forward substitution, row-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Lower,RowMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=0; i<lhs.rows(); ++i)
      {
        Scalar tmp = other.coeff(i,col);
        Scalar lastVal(0);
        Index lastIndex = 0;
        for(LhsIterator it(lhsEval, i); it; ++it)
        {
          lastVal = it.value();
          lastIndex = it.index();
          if(lastIndex==i)
            break;
          tmp -= lastVal * other.coeff(lastIndex,col);
        }
        if (Mode & UnitDiag)
          other.coeffRef(i,col) = tmp;
        else
        {
          eigen_assert(lastIndex==i);
          other.coeffRef(i,col) = tmp/lastVal;
        }
      }
    }
  }
};

// backward substitution, row-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Upper,RowMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=lhs.rows()-1 ; i>=0 ; --i)
      {
        Scalar tmp = other.coeff(i,col);
        Scalar l_ii(0);
        LhsIterator it(lhsEval, i);
        while(it && it.index()<i)
          ++it;
        if(!(Mode & UnitDiag))
        {
          eigen_assert(it && it.index()==i);
          l_ii = it.value();
          ++it;
        }
        else if (it && it.index() == i)
          ++it;
        for(; it; ++it)
        {
          tmp -= it.value() * other.coeff(it.index(),col);
        }

        if (Mode & UnitDiag)  other.coeffRef(i,col) = tmp;
        else                  other.coeffRef(i,col) = tmp/l_ii;
      }
    }
  }
};

// forward substitution, col-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Lower,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=0; i<lhs.cols(); ++i)
      {
        Scalar& tmp = other.coeffRef(i,col);
        if (tmp!=Scalar(0)) // optimization when other is actually sparse
        {
          LhsIterator it(lhsEval, i);
          while(it && it.index()<i)
            ++it;
          if(!(Mode & UnitDiag))
          {
            eigen_assert(it && it.index()==i);
            tmp /= it.value();
          }
          if (it && it.index()==i)
            ++it;
          for(; it; ++it)
            other.coeffRef(it.index(), col) -= tmp * it.value();
        }
      }
    }
  }
};

// backward substitution, col-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Upper,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=lhs.cols()-1; i>=0; --i)
      {
        Scalar& tmp = other.coeffRef(i,col);
        if (tmp!=Scalar(0)) // optimization when other is actually sparse
        {
          if(!(Mode & UnitDiag))
          {
            // TODO replace this by a binary search. make sure the binary search is safe for partially sorted elements
            LhsIterator it(lhsEval, i);
            while(it && it.index()!=i)
              ++it;
            eigen_assert(it && it.index()==i);
            other.coeffRef(i,col) /= it.value();
          }
          LhsIterator it(lhsEval, i);
          for(; it && it.index()<i; ++it)
            other.coeffRef(it.index(), col) -= tmp * it.value();
        }
      }
    }
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN

template<typename ExpressionType,unsigned int Mode>
template<typename OtherDerived>
void TriangularViewImpl<ExpressionType,Mode,Sparse>::solveInPlace(MatrixBase<OtherDerived>& other) const
{
  eigen_assert(derived().cols() == derived().rows() && derived().cols() == other.rows());
  eigen_assert((!(Mode & ZeroDiag)) && bool(Mode & (Upper|Lower)));

  enum { copy = internal::traits<OtherDerived>::Flags & RowMajorBit };

  typedef typename internal::conditional<copy,
    typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
  OtherCopy otherCopy(other.derived());

  internal::sparse_solve_triangular_selector<ExpressionType, typename internal::remove_reference<OtherCopy>::type, Mode>::run(derived().nestedExpression(), otherCopy);

  if (copy)
    other = otherCopy;
}
#endif

// pure sparse path

namespace internal {

template<typename Lhs, typename Rhs, int Mode,
  int UpLo = (Mode & Lower)
           ? Lower
           : (Mode & Upper)
           ? Upper
           : -1,
  int StorageOrder = int(Lhs::Flags) & (RowMajorBit)>
struct sparse_solve_triangular_sparse_selector;

// forward substitution, col-major
template<typename Lhs, typename Rhs, int Mode, int UpLo>
struct sparse_solve_triangular_sparse_selector<Lhs,Rhs,Mode,UpLo,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef typename promote_index_type<typename traits<Lhs>::StorageIndex,
                                      typename traits<Rhs>::StorageIndex>::type StorageIndex;
  static void run(const Lhs& lhs, Rhs& other)
  {
    const bool IsLower = (UpLo==Lower);
    AmbiVector<Scalar,StorageIndex> tempVector(other.rows()*2);
    tempVector.setBounds(0,other.rows());

    Rhs res(other.rows(), other.cols());
    res.reserve(other.nonZeros());

    for(Index col=0 ; col<other.cols() ; ++col)
    {
      // FIXME estimate number of non zeros
      tempVector.init(.99/*float(other.col(col).nonZeros())/float(other.rows())*/);
      tempVector.setZero();
      tempVector.restart();
      for (typename Rhs::InnerIterator rhsIt(other, col); rhsIt; ++rhsIt)
      {
        tempVector.coeffRef(rhsIt.index()) = rhsIt.value();
      }

      for(Index i=IsLower?0:lhs.cols()-1;
          IsLower?i<lhs.cols():i>=0;
          i+=IsLower?1:-1)
      {
        tempVector.restart();
        Scalar& ci = tempVector.coeffRef(i);
        if (ci!=Scalar(0))
        {
          // find
          typename Lhs::InnerIterator it(lhs, i);
          if(!(Mode & UnitDiag))
          {
            if (IsLower)
            {
              eigen_assert(it.index()==i);
              ci /= it.value();
            }
            else
              ci /= lhs.coeff(i,i);
          }
          tempVector.restart();
          if (IsLower)
          {
            if (it.index()==i)
              ++it;
            for(; it; ++it)
              tempVector.coeffRef(it.index()) -= ci * it.value();
          }
          else
          {
            for(; it && it.index()<i; ++it)
              tempVector.coeffRef(it.index()) -= ci * it.value();
          }
        }
      }


      Index count = 0;
      // FIXME compute a reference value to filter zeros
      for (typename AmbiVector<Scalar,StorageIndex>::Iterator it(tempVector/*,1e-12*/); it; ++it)
      {
        ++ count;
//         std::cerr << "fill " << it.index() << ", " << col << "\n";
//         std::cout << it.value() << "  ";
        // FIXME use insertBack
        res.insert(it.index(), col) = it.value();
      }
//       std::cout << "tempVector.nonZeros() == " << int(count) << " / " << (other.rows()) << "\n";
    }
    res.finalize();
    other = res.markAsRValue();
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename ExpressionType,unsigned int Mode>
template<typename OtherDerived>
void TriangularViewImpl<ExpressionType,Mode,Sparse>::solveInPlace(SparseMatrixBase<OtherDerived>& other) const
{
  eigen_assert(derived().cols() == derived().rows() && derived().cols() == other.rows());
  eigen_assert( (!(Mode & ZeroDiag)) && bool(Mode & (Upper|Lower)));

//   enum { copy = internal::traits<OtherDerived>::Flags & RowMajorBit };

//   typedef typename internal::conditional<copy,
//     typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
//   OtherCopy otherCopy(other.derived());

  internal::sparse_solve_triangular_sparse_selector<ExpressionType, OtherDerived, Mode>::run(derived().nestedExpression(), other.derived());

//   if (copy)
//     other = otherCopy;
}
#endif

} // end namespace Eigen

#endif // EIGEN_SPARSETRIANGULARSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPARSE_LU_H
#define EIGEN_SPARSE_LU_H

namespace Eigen {

template <typename _MatrixType, typename _OrderingType = COLAMDOrdering<typename _MatrixType::StorageIndex> > class SparseLU;
template <typename MappedSparseMatrixType> struct SparseLUMatrixLReturnType;
template <typename MatrixLType, typename MatrixUType> struct SparseLUMatrixUReturnType;

template <bool Conjugate,class SparseLUType>
class SparseLUTransposeView : public SparseSolverBase<SparseLUTransposeView<Conjugate,SparseLUType> >
{
protected:
  typedef SparseSolverBase<SparseLUTransposeView<Conjugate,SparseLUType> > APIBase;
  using APIBase::m_isInitialized;
public:
  typedef typename SparseLUType::Scalar Scalar;
  typedef typename SparseLUType::StorageIndex StorageIndex;
  typedef typename SparseLUType::MatrixType MatrixType;
  typedef typename SparseLUType::OrderingType OrderingType;

  enum {
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };

  SparseLUTransposeView() : m_sparseLU(NULL) {}
  SparseLUTransposeView(const SparseLUTransposeView& view) {
    this->m_sparseLU = view.m_sparseLU;
  }
  void setIsInitialized(const bool isInitialized) {this->m_isInitialized = isInitialized;}
  void setSparseLU(SparseLUType* sparseLU) {m_sparseLU = sparseLU;}
  using APIBase::_solve_impl;
  template<typename Rhs, typename Dest>
  bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &X_base) const
  {
    Dest& X(X_base.derived());
    eigen_assert(m_sparseLU->info() == Success && "The matrix should be factorized first");
    EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);


    // this ugly const_cast_derived() helps to detect aliasing when applying the permutations
    for(Index j = 0; j < B.cols(); ++j){
      X.col(j) = m_sparseLU->colsPermutation() * B.const_cast_derived().col(j);
    }
    //Forward substitution with transposed or adjoint of U
    m_sparseLU->matrixU().template solveTransposedInPlace<Conjugate>(X);

    //Backward substitution with transposed or adjoint of L
    m_sparseLU->matrixL().template solveTransposedInPlace<Conjugate>(X);

    // Permute back the solution
    for (Index j = 0; j < B.cols(); ++j)
      X.col(j) = m_sparseLU->rowsPermutation().transpose() * X.col(j);
    return true;
  }
  inline Index rows() const { return m_sparseLU->rows(); }
  inline Index cols() const { return m_sparseLU->cols(); }

private:
  SparseLUType *m_sparseLU;
  SparseLUTransposeView& operator=(const SparseLUTransposeView&);
};


/** \ingroup SparseLU_Module
  * \class SparseLU
  * 
  * \brief Sparse supernodal LU factorization for general matrices
  * 
  * This class implements the supernodal LU factorization for general matrices.
  * It uses the main techniques from the sequential SuperLU package 
  * (http://crd-legacy.lbl.gov/~xiaoye/SuperLU/). It handles transparently real 
  * and complex arithmetic with single and double precision, depending on the 
  * scalar type of your input matrix. 
  * The code has been optimized to provide BLAS-3 operations during supernode-panel updates. 
  * It benefits directly from the built-in high-performant Eigen BLAS routines. 
  * Moreover, when the size of a supernode is very small, the BLAS calls are avoided to 
  * enable a better optimization from the compiler. For best performance, 
  * you should compile it with NDEBUG flag to avoid the numerous bounds checking on vectors. 
  * 
  * An important parameter of this class is the ordering method. It is used to reorder the columns 
  * (and eventually the rows) of the matrix to reduce the number of new elements that are created during 
  * numerical factorization. The cheapest method available is COLAMD. 
  * See  \link OrderingMethods_Module the OrderingMethods module \endlink for the list of 
  * built-in and external ordering methods. 
  *
  * Simple example with key steps 
  * \code
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A;
  * SparseLU<SparseMatrix<double>, COLAMDOrdering<int> >   solver;
  * // fill A and b;
  * // Compute the ordering permutation vector from the structural pattern of A
  * solver.analyzePattern(A); 
  * // Compute the numerical factorization 
  * solver.factorize(A); 
  * //Use the factors to solve the linear system 
  * x = solver.solve(b); 
  * \endcode
  * 
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * 
  * \note Unlike the initial SuperLU implementation, there is no step to equilibrate the matrix. 
  * For badly scaled matrices, this step can be useful to reduce the pivoting during factorization. 
  * If this is the case for your matrices, you can try the basic scaling method at
  *  "unsupported/Eigen/src/IterativeSolvers/Scaling.h"
  * 
  * \tparam _MatrixType The type of the sparse matrix. It must be a column-major SparseMatrix<>
  * \tparam _OrderingType The ordering method to use, either AMD, COLAMD or METIS. Default is COLMAD
  *
  * \implsparsesolverconcept
  * 
  * \sa \ref TutorialSparseSolverConcept
  * \sa \ref OrderingMethods_Module
  */
template <typename _MatrixType, typename _OrderingType>
class SparseLU : public SparseSolverBase<SparseLU<_MatrixType,_OrderingType> >, public internal::SparseLUImpl<typename _MatrixType::Scalar, typename _MatrixType::StorageIndex>
{
  protected:
    typedef SparseSolverBase<SparseLU<_MatrixType,_OrderingType> > APIBase;
    using APIBase::m_isInitialized;
  public:
    using APIBase::_solve_impl;
    
    typedef _MatrixType MatrixType; 
    typedef _OrderingType OrderingType;
    typedef typename MatrixType::Scalar Scalar; 
    typedef typename MatrixType::RealScalar RealScalar; 
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> NCMatrix;
    typedef internal::MappedSuperNodalMatrix<Scalar, StorageIndex> SCMatrix;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    typedef internal::SparseLUImpl<Scalar, StorageIndex> Base;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:

    SparseLU():m_lastError(""),m_Ustore(0,0,0,0,0,0),m_symmetricmode(false),m_diagpivotthresh(1.0),m_detPermR(1)
    {
      initperfvalues(); 
    }
    explicit SparseLU(const MatrixType& matrix)
      : m_lastError(""),m_Ustore(0,0,0,0,0,0),m_symmetricmode(false),m_diagpivotthresh(1.0),m_detPermR(1)
    {
      initperfvalues(); 
      compute(matrix);
    }
    
    ~SparseLU()
    {
      // Free all explicit dynamic pointers 
    }
    
    void analyzePattern (const MatrixType& matrix);
    void factorize (const MatrixType& matrix);
    void simplicialfactorize(const MatrixType& matrix);
    
    /**
      * Compute the symbolic and numeric factorization of the input sparse matrix.
      * The input matrix should be in column-major storage. 
      */
    void compute (const MatrixType& matrix)
    {
      // Analyze 
      analyzePattern(matrix); 
      //Factorize
      factorize(matrix);
    } 

    /** \returns an expression of the transposed of the factored matrix.
      *
      * A typical usage is to solve for the transposed problem A^T x = b:
      * \code
      * solver.compute(A);
      * x = solver.transpose().solve(b);
      * \endcode
      *
      * \sa adjoint(), solve()
      */
    const SparseLUTransposeView<false,SparseLU<_MatrixType,_OrderingType> > transpose()
    {
      SparseLUTransposeView<false,  SparseLU<_MatrixType,_OrderingType> > transposeView;
      transposeView.setSparseLU(this);
      transposeView.setIsInitialized(this->m_isInitialized);
      return transposeView;
    }


    /** \returns an expression of the adjoint of the factored matrix
      *
      * A typical usage is to solve for the adjoint problem A' x = b:
      * \code
      * solver.compute(A);
      * x = solver.adjoint().solve(b);
      * \endcode
      *
      * For real scalar types, this function is equivalent to transpose().
      *
      * \sa transpose(), solve()
      */
    const SparseLUTransposeView<true, SparseLU<_MatrixType,_OrderingType> > adjoint()
    {
      SparseLUTransposeView<true,  SparseLU<_MatrixType,_OrderingType> > adjointView;
      adjointView.setSparseLU(this);
      adjointView.setIsInitialized(this->m_isInitialized);
      return adjointView;
    }
    
    inline Index rows() const { return m_mat.rows(); }
    inline Index cols() const { return m_mat.cols(); }
    /** Indicate that the pattern of the input matrix is symmetric */
    void isSymmetric(bool sym)
    {
      m_symmetricmode = sym;
    }
    
    /** \returns an expression of the matrix L, internally stored as supernodes
      * The only operation available with this expression is the triangular solve
      * \code
      * y = b; matrixL().solveInPlace(y);
      * \endcode
      */
    SparseLUMatrixLReturnType<SCMatrix> matrixL() const
    {
      return SparseLUMatrixLReturnType<SCMatrix>(m_Lstore);
    }
    /** \returns an expression of the matrix U,
      * The only operation available with this expression is the triangular solve
      * \code
      * y = b; matrixU().solveInPlace(y);
      * \endcode
      */
    SparseLUMatrixUReturnType<SCMatrix,MappedSparseMatrix<Scalar,ColMajor,StorageIndex> > matrixU() const
    {
      return SparseLUMatrixUReturnType<SCMatrix, MappedSparseMatrix<Scalar,ColMajor,StorageIndex> >(m_Lstore, m_Ustore);
    }

    /**
      * \returns a reference to the row matrix permutation \f$ P_r \f$ such that \f$P_r A P_c^T = L U\f$
      * \sa colsPermutation()
      */
    inline const PermutationType& rowsPermutation() const
    {
      return m_perm_r;
    }
    /**
      * \returns a reference to the column matrix permutation\f$ P_c^T \f$ such that \f$P_r A P_c^T = L U\f$
      * \sa rowsPermutation()
      */
    inline const PermutationType& colsPermutation() const
    {
      return m_perm_c;
    }
    /** Set the threshold used for a diagonal entry to be an acceptable pivot. */
    void setPivotThreshold(const RealScalar& thresh)
    {
      m_diagpivotthresh = thresh; 
    }

#ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns the solution X of \f$ A X = B \f$ using the current decomposition of A.
      *
      * \warning the destination matrix X in X = this->solve(B) must be colmun-major.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<SparseLU, Rhs> solve(const MatrixBase<Rhs>& B) const;
#endif // EIGEN_PARSED_BY_DOXYGEN
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the LU factorization reports a problem, zero diagonal for instance
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
    /**
      * \returns A string describing the type of error
      */
    std::string lastErrorMessage() const
    {
      return m_lastError; 
    }

    template<typename Rhs, typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &X_base) const
    {
      Dest& X(X_base.derived());
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first");
      EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
      
      // Permute the right hand side to form X = Pr*B
      // on return, X is overwritten by the computed solution
      X.resize(B.rows(),B.cols());

      // this ugly const_cast_derived() helps to detect aliasing when applying the permutations
      for(Index j = 0; j < B.cols(); ++j)
        X.col(j) = rowsPermutation() * B.const_cast_derived().col(j);
      
      //Forward substitution with L
      this->matrixL().solveInPlace(X);
      this->matrixU().solveInPlace(X);
      
      // Permute back the solution 
      for (Index j = 0; j < B.cols(); ++j)
        X.col(j) = colsPermutation().inverse() * X.col(j);
      
      return true; 
    }
    
    /**
      * \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), signDeterminant()
      */
    Scalar absDeterminant()
    {
      using std::abs;
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Scalar det = Scalar(1.);
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            det *= abs(it.value());
            break;
          }
        }
      }
      return det;
    }

    /** \returns the natural log of the absolute value of the determinant of the matrix
      * of which **this is the QR decomposition
      *
      * \note This method is useful to work around the risk of overflow/underflow that's
      * inherent to the determinant computation.
      *
      * \sa absDeterminant(), signDeterminant()
      */
    Scalar logAbsDeterminant() const
    {
      using std::log;
      using std::abs;

      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      Scalar det = Scalar(0.);
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.row() < j) continue;
          if(it.row() == j)
          {
            det += log(abs(it.value()));
            break;
          }
        }
      }
      return det;
    }

    /** \returns A number representing the sign of the determinant
      *
      * \sa absDeterminant(), logAbsDeterminant()
      */
    Scalar signDeterminant()
    {
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Index det = 1;
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            if(it.value()<0)
              det = -det;
            else if(it.value()==0)
              return 0;
            break;
          }
        }
      }
      return det * m_detPermR * m_detPermC;
    }
    
    /** \returns The determinant of the matrix.
      *
      * \sa absDeterminant(), logAbsDeterminant()
      */
    Scalar determinant()
    {
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Scalar det = Scalar(1.);
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            det *= it.value();
            break;
          }
        }
      }
      return (m_detPermR * m_detPermC) > 0 ? det : -det;
    }

    Index nnzL() const { return m_nnzL; };
    Index nnzU() const { return m_nnzU; };

  protected:
    // Functions 
    void initperfvalues()
    {
      m_perfv.panel_size = 16;
      m_perfv.relax = 1; 
      m_perfv.maxsuper = 128; 
      m_perfv.rowblk = 16; 
      m_perfv.colblk = 8; 
      m_perfv.fillfactor = 20;  
    }
      
    // Variables 
    mutable ComputationInfo m_info;
    bool m_factorizationIsOk;
    bool m_analysisIsOk;
    std::string m_lastError;
    NCMatrix m_mat; // The input (permuted ) matrix 
    SCMatrix m_Lstore; // The lower triangular matrix (supernodal)
    MappedSparseMatrix<Scalar,ColMajor,StorageIndex> m_Ustore; // The upper triangular matrix
    PermutationType m_perm_c; // Column permutation 
    PermutationType m_perm_r ; // Row permutation
    IndexVector m_etree; // Column elimination tree 
    
    typename Base::GlobalLU_t m_glu; 
                               
    // SparseLU options 
    bool m_symmetricmode;
    // values for performance 
    internal::perfvalues m_perfv;
    RealScalar m_diagpivotthresh; // Specifies the threshold used for a diagonal entry to be an acceptable pivot
    Index m_nnzL, m_nnzU; // Nonzeros in L and U factors
    Index m_detPermR, m_detPermC; // Determinants of the permutation matrices
  private:
    // Disable copy constructor 
    SparseLU (const SparseLU& );
}; // End class SparseLU



// Functions needed by the anaysis phase
/** 
  * Compute the column permutation to minimize the fill-in
  * 
  *  - Apply this permutation to the input matrix - 
  * 
  *  - Compute the column elimination tree on the permuted matrix 
  * 
  *  - Postorder the elimination tree and the column permutation
  * 
  */
template <typename MatrixType, typename OrderingType>
void SparseLU<MatrixType, OrderingType>::analyzePattern(const MatrixType& mat)
{
  
  //TODO  It is possible as in SuperLU to compute row and columns scaling vectors to equilibrate the matrix mat.
  
  // Firstly, copy the whole input matrix. 
  m_mat = mat;
  
  // Compute fill-in ordering
  OrderingType ord; 
  ord(m_mat,m_perm_c);
  
  // Apply the permutation to the column of the input  matrix
  if (m_perm_c.size())
  {
    m_mat.uncompress(); //NOTE: The effect of this command is only to create the InnerNonzeros pointers. FIXME : This vector is filled but not subsequently used.  
    // Then, permute only the column pointers
    ei_declare_aligned_stack_constructed_variable(StorageIndex,outerIndexPtr,mat.cols()+1,mat.isCompressed()?const_cast<StorageIndex*>(mat.outerIndexPtr()):0);
    
    // If the input matrix 'mat' is uncompressed, then the outer-indices do not match the ones of m_mat, and a copy is thus needed.
    if(!mat.isCompressed()) 
      IndexVector::Map(outerIndexPtr, mat.cols()+1) = IndexVector::Map(m_mat.outerIndexPtr(),mat.cols()+1);
    
    // Apply the permutation and compute the nnz per column.
    for (Index i = 0; i < mat.cols(); i++)
    {
      m_mat.outerIndexPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i];
      m_mat.innerNonZeroPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i+1] - outerIndexPtr[i];
    }
  }
  
  // Compute the column elimination tree of the permuted matrix 
  IndexVector firstRowElt;
  internal::coletree(m_mat, m_etree,firstRowElt); 
     
  // In symmetric mode, do not do postorder here
  if (!m_symmetricmode) {
    IndexVector post, iwork; 
    // Post order etree
    internal::treePostorder(StorageIndex(m_mat.cols()), m_etree, post); 
      
   
    // Renumber etree in postorder 
    Index m = m_mat.cols(); 
    iwork.resize(m+1);
    for (Index i = 0; i < m; ++i) iwork(post(i)) = post(m_etree(i));
    m_etree = iwork;
    
    // Postmultiply A*Pc by post, i.e reorder the matrix according to the postorder of the etree
    PermutationType post_perm(m); 
    for (Index i = 0; i < m; i++) 
      post_perm.indices()(i) = post(i); 
        
    // Combine the two permutations : postorder the permutation for future use
    if(m_perm_c.size()) {
      m_perm_c = post_perm * m_perm_c;
    }
    
  } // end postordering 
  
  m_analysisIsOk = true; 
}

// Functions needed by the numerical factorization phase


/** 
  *  - Numerical factorization 
  *  - Interleaved with the symbolic factorization 
  * On exit,  info is 
  * 
  *    = 0: successful factorization
  * 
  *    > 0: if info = i, and i is
  * 
  *       <= A->ncol: U(i,i) is exactly zero. The factorization has
  *          been completed, but the factor U is exactly singular,
  *          and division by zero will occur if it is used to solve a
  *          system of equations.
  * 
  *       > A->ncol: number of bytes allocated when memory allocation
  *         failure occurred, plus A->ncol. If lwork = -1, it is
  *         the estimated amount of space needed, plus A->ncol.  
  */
template <typename MatrixType, typename OrderingType>
void SparseLU<MatrixType, OrderingType>::factorize(const MatrixType& matrix)
{
  using internal::emptyIdxLU;
  eigen_assert(m_analysisIsOk && "analyzePattern() should be called first"); 
  eigen_assert((matrix.rows() == matrix.cols()) && "Only for squared matrices");
  
  m_isInitialized = true;
  
  // Apply the column permutation computed in analyzepattern()
  //   m_mat = matrix * m_perm_c.inverse(); 
  m_mat = matrix;
  if (m_perm_c.size()) 
  {
    m_mat.uncompress(); //NOTE: The effect of this command is only to create the InnerNonzeros pointers.
    //Then, permute only the column pointers
    const StorageIndex * outerIndexPtr;
    if (matrix.isCompressed()) outerIndexPtr = matrix.outerIndexPtr();
    else
    {
      StorageIndex* outerIndexPtr_t = new StorageIndex[matrix.cols()+1];
      for(Index i = 0; i <= matrix.cols(); i++) outerIndexPtr_t[i] = m_mat.outerIndexPtr()[i];
      outerIndexPtr = outerIndexPtr_t;
    }
    for (Index i = 0; i < matrix.cols(); i++)
    {
      m_mat.outerIndexPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i];
      m_mat.innerNonZeroPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i+1] - outerIndexPtr[i];
    }
    if(!matrix.isCompressed()) delete[] outerIndexPtr;
  } 
  else 
  { //FIXME This should not be needed if the empty permutation is handled transparently
    m_perm_c.resize(matrix.cols());
    for(StorageIndex i = 0; i < matrix.cols(); ++i) m_perm_c.indices()(i) = i;
  }
  
  Index m = m_mat.rows();
  Index n = m_mat.cols();
  Index nnz = m_mat.nonZeros();
  Index maxpanel = m_perfv.panel_size * m;
  // Allocate working storage common to the factor routines
  Index lwork = 0;
  Index info = Base::memInit(m, n, nnz, lwork, m_perfv.fillfactor, m_perfv.panel_size, m_glu); 
  if (info) 
  {
    m_lastError = "UNABLE TO ALLOCATE WORKING MEMORY\n\n" ;
    m_factorizationIsOk = false;
    return ; 
  }
  
  // Set up pointers for integer working arrays 
  IndexVector segrep(m); segrep.setZero();
  IndexVector parent(m); parent.setZero();
  IndexVector xplore(m); xplore.setZero();
  IndexVector repfnz(maxpanel);
  IndexVector panel_lsub(maxpanel);
  IndexVector xprune(n); xprune.setZero();
  IndexVector marker(m*internal::LUNoMarker); marker.setZero();
  
  repfnz.setConstant(-1); 
  panel_lsub.setConstant(-1);
  
  // Set up pointers for scalar working arrays 
  ScalarVector dense; 
  dense.setZero(maxpanel);
  ScalarVector tempv; 
  tempv.setZero(internal::LUnumTempV(m, m_perfv.panel_size, m_perfv.maxsuper, /*m_perfv.rowblk*/m) );
  
  // Compute the inverse of perm_c
  PermutationType iperm_c(m_perm_c.inverse()); 
  
  // Identify initial relaxed snodes
  IndexVector relax_end(n);
  if ( m_symmetricmode == true ) 
    Base::heap_relax_snode(n, m_etree, m_perfv.relax, marker, relax_end);
  else
    Base::relax_snode(n, m_etree, m_perfv.relax, marker, relax_end);
  
  
  m_perm_r.resize(m); 
  m_perm_r.indices().setConstant(-1);
  marker.setConstant(-1);
  m_detPermR = 1; // Record the determinant of the row permutation
  
  m_glu.supno(0) = emptyIdxLU; m_glu.xsup.setConstant(0);
  m_glu.xsup(0) = m_glu.xlsub(0) = m_glu.xusub(0) = m_glu.xlusup(0) = Index(0);
  
  // Work on one 'panel' at a time. A panel is one of the following :
  //  (a) a relaxed supernode at the bottom of the etree, or
  //  (b) panel_size contiguous columns, <panel_size> defined by the user
  Index jcol; 
  Index pivrow; // Pivotal row number in the original row matrix
  Index nseg1; // Number of segments in U-column above panel row jcol
  Index nseg; // Number of segments in each U-column 
  Index irep; 
  Index i, k, jj; 
  for (jcol = 0; jcol < n; )
  {
    // Adjust panel size so that a panel won't overlap with the next relaxed snode. 
    Index panel_size = m_perfv.panel_size; // upper bound on panel width
    for (k = jcol + 1; k < (std::min)(jcol+panel_size, n); k++)
    {
      if (relax_end(k) != emptyIdxLU) 
      {
        panel_size = k - jcol; 
        break; 
      }
    }
    if (k == n) 
      panel_size = n - jcol; 
      
    // Symbolic outer factorization on a panel of columns 
    Base::panel_dfs(m, panel_size, jcol, m_mat, m_perm_r.indices(), nseg1, dense, panel_lsub, segrep, repfnz, xprune, marker, parent, xplore, m_glu); 
    
    // Numeric sup-panel updates in topological order 
    Base::panel_bmod(m, panel_size, jcol, nseg1, dense, tempv, segrep, repfnz, m_glu); 
    
    // Sparse LU within the panel, and below the panel diagonal 
    for ( jj = jcol; jj< jcol + panel_size; jj++) 
    {
      k = (jj - jcol) * m; // Column index for w-wide arrays 
      
      nseg = nseg1; // begin after all the panel segments
      //Depth-first-search for the current column
      VectorBlock<IndexVector> panel_lsubk(panel_lsub, k, m);
      VectorBlock<IndexVector> repfnz_k(repfnz, k, m); 
      info = Base::column_dfs(m, jj, m_perm_r.indices(), m_perfv.maxsuper, nseg, panel_lsubk, segrep, repfnz_k, xprune, marker, parent, xplore, m_glu); 
      if ( info ) 
      {
        m_lastError =  "UNABLE TO EXPAND MEMORY IN COLUMN_DFS() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      // Numeric updates to this column 
      VectorBlock<ScalarVector> dense_k(dense, k, m); 
      VectorBlock<IndexVector> segrep_k(segrep, nseg1, m-nseg1); 
      info = Base::column_bmod(jj, (nseg - nseg1), dense_k, tempv, segrep_k, repfnz_k, jcol, m_glu); 
      if ( info ) 
      {
        m_lastError = "UNABLE TO EXPAND MEMORY IN COLUMN_BMOD() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Copy the U-segments to ucol(*)
      info = Base::copy_to_ucol(jj, nseg, segrep, repfnz_k ,m_perm_r.indices(), dense_k, m_glu); 
      if ( info ) 
      {
        m_lastError = "UNABLE TO EXPAND MEMORY IN COPY_TO_UCOL() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Form the L-segment 
      info = Base::pivotL(jj, m_diagpivotthresh, m_perm_r.indices(), iperm_c.indices(), pivrow, m_glu);
      if ( info ) 
      {
        m_lastError = "THE MATRIX IS STRUCTURALLY SINGULAR ... ZERO COLUMN AT ";
        std::ostringstream returnInfo;
        returnInfo << info; 
        m_lastError += returnInfo.str();
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Update the determinant of the row permutation matrix
      // FIXME: the following test is not correct, we should probably take iperm_c into account and pivrow is not directly the row pivot.
      if (pivrow != jj) m_detPermR = -m_detPermR;

      // Prune columns (0:jj-1) using column jj
      Base::pruneL(jj, m_perm_r.indices(), pivrow, nseg, segrep, repfnz_k, xprune, m_glu); 
      
      // Reset repfnz for this column 
      for (i = 0; i < nseg; i++)
      {
        irep = segrep(i); 
        repfnz_k(irep) = emptyIdxLU; 
      }
    } // end SparseLU within the panel  
    jcol += panel_size;  // Move to the next panel
  } // end for -- end elimination 
  
  m_detPermR = m_perm_r.determinant();
  m_detPermC = m_perm_c.determinant();
  
  // Count the number of nonzeros in factors 
  Base::countnz(n, m_nnzL, m_nnzU, m_glu); 
  // Apply permutation  to the L subscripts 
  Base::fixupL(n, m_perm_r.indices(), m_glu);
  
  // Create supernode matrix L 
  m_Lstore.setInfos(m, n, m_glu.lusup, m_glu.xlusup, m_glu.lsub, m_glu.xlsub, m_glu.supno, m_glu.xsup); 
  // Create the column major upper sparse matrix  U; 
  new (&m_Ustore) MappedSparseMatrix<Scalar, ColMajor, StorageIndex> ( m, n, m_nnzU, m_glu.xusub.data(), m_glu.usub.data(), m_glu.ucol.data() );
  
  m_info = Success;
  m_factorizationIsOk = true;
}

template<typename MappedSupernodalType>
struct SparseLUMatrixLReturnType : internal::no_assignment_operator
{
  typedef typename MappedSupernodalType::Scalar Scalar;
  explicit SparseLUMatrixLReturnType(const MappedSupernodalType& mapL) : m_mapL(mapL)
  { }
  Index rows() const { return m_mapL.rows(); }
  Index cols() const { return m_mapL.cols(); }
  template<typename Dest>
  void solveInPlace( MatrixBase<Dest> &X) const
  {
    m_mapL.solveInPlace(X);
  }
  template<bool Conjugate, typename Dest>
  void solveTransposedInPlace( MatrixBase<Dest> &X) const
  {
    m_mapL.template solveTransposedInPlace<Conjugate>(X);
  }

  const MappedSupernodalType& m_mapL;
};

template<typename MatrixLType, typename MatrixUType>
struct SparseLUMatrixUReturnType : internal::no_assignment_operator
{
  typedef typename MatrixLType::Scalar Scalar;
  SparseLUMatrixUReturnType(const MatrixLType& mapL, const MatrixUType& mapU)
  : m_mapL(mapL),m_mapU(mapU)
  { }
  Index rows() const { return m_mapL.rows(); }
  Index cols() const { return m_mapL.cols(); }

  template<typename Dest>   void solveInPlace(MatrixBase<Dest> &X) const
  {
    Index nrhs = X.cols();
    Index n    = X.rows();
    // Backward solve with U
    for (Index k = m_mapL.nsuper(); k >= 0; k--)
    {
      Index fsupc = m_mapL.supToCol()[k];
      Index lda = m_mapL.colIndexPtr()[fsupc+1] - m_mapL.colIndexPtr()[fsupc]; // leading dimension
      Index nsupc = m_mapL.supToCol()[k+1] - fsupc;
      Index luptr = m_mapL.colIndexPtr()[fsupc];

      if (nsupc == 1)
      {
        for (Index j = 0; j < nrhs; j++)
        {
          X(fsupc, j) /= m_mapL.valuePtr()[luptr];
        }
      }
      else
      {
        // FIXME: the following lines should use Block expressions and not Map!
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(m_mapL.valuePtr()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X.coeffRef(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        U = A.template triangularView<Upper>().solve(U);
      }

      for (Index j = 0; j < nrhs; ++j)
      {
        for (Index jcol = fsupc; jcol < fsupc + nsupc; jcol++)
        {
          typename MatrixUType::InnerIterator it(m_mapU, jcol);
          for ( ; it; ++it)
          {
            Index irow = it.index();
            X(irow, j) -= X(jcol, j) * it.value();
          }
        }
      }
    } // End For U-solve
  }

  template<bool Conjugate, typename Dest>   void solveTransposedInPlace(MatrixBase<Dest> &X) const
  {
    using numext::conj;
    Index nrhs = X.cols();
    Index n    = X.rows();
    // Forward solve with U
    for (Index k = 0; k <=  m_mapL.nsuper(); k++)
    {
      Index fsupc = m_mapL.supToCol()[k];
      Index lda = m_mapL.colIndexPtr()[fsupc+1] - m_mapL.colIndexPtr()[fsupc]; // leading dimension
      Index nsupc = m_mapL.supToCol()[k+1] - fsupc;
      Index luptr = m_mapL.colIndexPtr()[fsupc];

      for (Index j = 0; j < nrhs; ++j)
      {
        for (Index jcol = fsupc; jcol < fsupc + nsupc; jcol++)
        {
          typename MatrixUType::InnerIterator it(m_mapU, jcol);
          for ( ; it; ++it)
          {
            Index irow = it.index();
            X(jcol, j) -= X(irow, j) * (Conjugate? conj(it.value()): it.value());
          }
        }
      }
      if (nsupc == 1)
      {
        for (Index j = 0; j < nrhs; j++)
        {
          X(fsupc, j) /= (Conjugate? conj(m_mapL.valuePtr()[luptr]) : m_mapL.valuePtr()[luptr]);
        }
      }
      else
      {
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(m_mapL.valuePtr()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        if(Conjugate)
          U = A.adjoint().template triangularView<Lower>().solve(U);
        else
          U = A.transpose().template triangularView<Lower>().solve(U);
      }
    }// End For U-solve
  }


  const MatrixLType& m_mapL;
  const MatrixUType& m_mapU;
};

} // End namespace Eigen 

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLUImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
#ifndef SPARSELU_IMPL_H
#define SPARSELU_IMPL_H

namespace Eigen {
namespace internal {
  
/** \ingroup SparseLU_Module
  * \class SparseLUImpl
  * Base class for sparseLU
  */
template <typename Scalar, typename StorageIndex>
class SparseLUImpl
{
  public:
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector; 
    typedef Matrix<Scalar,Dynamic,Dynamic,ColMajor> ScalarMatrix;
    typedef Map<ScalarMatrix, 0,  OuterStride<> > MappedMatrixBlock;
    typedef typename ScalarVector::RealScalar RealScalar; 
    typedef Ref<Matrix<Scalar,Dynamic,1> > BlockScalarVector;
    typedef Ref<Matrix<StorageIndex,Dynamic,1> > BlockIndexVector;
    typedef LU_GlobalLU_t<IndexVector, ScalarVector> GlobalLU_t; 
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> MatrixType; 
    
  protected:
     template <typename VectorType>
     Index expand(VectorType& vec, Index& length, Index nbElts, Index keep_prev, Index& num_expansions);
     Index memInit(Index m, Index n, Index annz, Index lwork, Index fillratio, Index panel_size,  GlobalLU_t& glu); 
     template <typename VectorType>
     Index memXpand(VectorType& vec, Index& maxlen, Index nbElts, MemType memtype, Index& num_expansions);
     void heap_relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end); 
     void relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end); 
     Index snode_dfs(const Index jcol, const Index kcol,const MatrixType& mat,  IndexVector& xprune, IndexVector& marker, GlobalLU_t& glu); 
     Index snode_bmod (const Index jcol, const Index fsupc, ScalarVector& dense, GlobalLU_t& glu);
     Index pivotL(const Index jcol, const RealScalar& diagpivotthresh, IndexVector& perm_r, IndexVector& iperm_c, Index& pivrow, GlobalLU_t& glu);
     template <typename Traits>
     void dfs_kernel(const StorageIndex jj, IndexVector& perm_r,
                    Index& nseg, IndexVector& panel_lsub, IndexVector& segrep,
                    Ref<IndexVector> repfnz_col, IndexVector& xprune, Ref<IndexVector> marker, IndexVector& parent,
                    IndexVector& xplore, GlobalLU_t& glu, Index& nextl_col, Index krow, Traits& traits);
     void panel_dfs(const Index m, const Index w, const Index jcol, MatrixType& A, IndexVector& perm_r, Index& nseg, ScalarVector& dense, IndexVector& panel_lsub, IndexVector& segrep, IndexVector& repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu);
    
     void panel_bmod(const Index m, const Index w, const Index jcol, const Index nseg, ScalarVector& dense, ScalarVector& tempv, IndexVector& segrep, IndexVector& repfnz, GlobalLU_t& glu);
     Index column_dfs(const Index m, const Index jcol, IndexVector& perm_r, Index maxsuper, Index& nseg,  BlockIndexVector lsub_col, IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu);
     Index column_bmod(const Index jcol, const Index nseg, BlockScalarVector dense, ScalarVector& tempv, BlockIndexVector segrep, BlockIndexVector repfnz, Index fpanelc, GlobalLU_t& glu); 
     Index copy_to_ucol(const Index jcol, const Index nseg, IndexVector& segrep, BlockIndexVector repfnz ,IndexVector& perm_r, BlockScalarVector dense, GlobalLU_t& glu); 
     void pruneL(const Index jcol, const IndexVector& perm_r, const Index pivrow, const Index nseg, const IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, GlobalLU_t& glu);
     void countnz(const Index n, Index& nnzL, Index& nnzU, GlobalLU_t& glu); 
     void fixupL(const Index n, const IndexVector& perm_r, GlobalLU_t& glu); 
     
     template<typename , typename >
     friend struct column_dfs_traits;
}; 

} // end namespace internal
} // namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Memory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]memory.c files in SuperLU 
 
 * -- SuperLU routine (version 3.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * August 1, 2008
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef EIGEN_SPARSELU_MEMORY
#define EIGEN_SPARSELU_MEMORY

namespace Eigen {
namespace internal {
  
enum { LUNoMarker = 3 };
enum {emptyIdxLU = -1};
inline Index LUnumTempV(Index& m, Index& w, Index& t, Index& b)
{
  return (std::max)(m, (t+b)*w);
}

template< typename Scalar>
inline Index LUTempSpace(Index&m, Index& w)
{
  return (2*w + 4 + LUNoMarker) * m * sizeof(Index) + (w + 1) * m * sizeof(Scalar);
}




/** 
  * Expand the existing storage to accommodate more fill-ins
  * \param vec Valid pointer to the vector to allocate or expand
  * \param[in,out] length  At input, contain the current length of the vector that is to be increased. At output, length of the newly allocated vector
  * \param[in] nbElts Current number of elements in the factors
  * \param keep_prev  1: use length  and do not expand the vector; 0: compute new_len and expand
  * \param[in,out] num_expansions Number of times the memory has been expanded
  */
template <typename Scalar, typename StorageIndex>
template <typename VectorType>
Index  SparseLUImpl<Scalar,StorageIndex>::expand(VectorType& vec, Index& length, Index nbElts, Index keep_prev, Index& num_expansions) 
{
  
  float alpha = 1.5; // Ratio of the memory increase 
  Index new_len; // New size of the allocated memory
  
  if(num_expansions == 0 || keep_prev) 
    new_len = length ; // First time allocate requested
  else 
    new_len = (std::max)(length+1,Index(alpha * length));
  
  VectorType old_vec; // Temporary vector to hold the previous values   
  if (nbElts > 0 )
    old_vec = vec.segment(0,nbElts); 
  
  //Allocate or expand the current vector
#ifdef EIGEN_EXCEPTIONS
  try
#endif
  {
    vec.resize(new_len); 
  }
#ifdef EIGEN_EXCEPTIONS
  catch(std::bad_alloc& )
#else
  if(!vec.size())
#endif
  {
    if (!num_expansions)
    {
      // First time to allocate from LUMemInit()
      // Let LUMemInit() deals with it.
      return -1;
    }
    if (keep_prev)
    {
      // In this case, the memory length should not not be reduced
      return new_len;
    }
    else 
    {
      // Reduce the size and increase again 
      Index tries = 0; // Number of attempts
      do 
      {
        alpha = (alpha + 1)/2;
        new_len = (std::max)(length+1,Index(alpha * length));
#ifdef EIGEN_EXCEPTIONS
        try
#endif
        {
          vec.resize(new_len); 
        }
#ifdef EIGEN_EXCEPTIONS
        catch(std::bad_alloc& )
#else
        if (!vec.size())
#endif
        {
          tries += 1; 
          if ( tries > 10) return new_len; 
        }
      } while (!vec.size());
    }
  }
  //Copy the previous values to the newly allocated space 
  if (nbElts > 0)
    vec.segment(0, nbElts) = old_vec;   
   
  
  length  = new_len;
  if(num_expansions) ++num_expansions;
  return 0; 
}

/**
 * \brief  Allocate various working space for the numerical factorization phase.
 * \param m number of rows of the input matrix 
 * \param n number of columns 
 * \param annz number of initial nonzeros in the matrix 
 * \param lwork  if lwork=-1, this routine returns an estimated size of the required memory
 * \param glu persistent data to facilitate multiple factors : will be deleted later ??
 * \param fillratio estimated ratio of fill in the factors
 * \param panel_size Size of a panel
 * \return an estimated size of the required memory if lwork = -1; otherwise, return the size of actually allocated memory when allocation failed, and 0 on success
 * \note Unlike SuperLU, this routine does not support successive factorization with the same pattern and the same row permutation
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::memInit(Index m, Index n, Index annz, Index lwork, Index fillratio, Index panel_size,  GlobalLU_t& glu)
{
  Index& num_expansions = glu.num_expansions; //No memory expansions so far
  num_expansions = 0;
  glu.nzumax = glu.nzlumax = (std::min)(fillratio * (annz+1) / n, m) * n; // estimated number of nonzeros in U 
  glu.nzlmax = (std::max)(Index(4), fillratio) * (annz+1) / 4; // estimated  nnz in L factor
  // Return the estimated size to the user if necessary
  Index tempSpace;
  tempSpace = (2*panel_size + 4 + LUNoMarker) * m * sizeof(Index) + (panel_size + 1) * m * sizeof(Scalar);
  if (lwork == emptyIdxLU) 
  {
    Index estimated_size;
    estimated_size = (5 * n + 5) * sizeof(Index)  + tempSpace
                    + (glu.nzlmax + glu.nzumax) * sizeof(Index) + (glu.nzlumax+glu.nzumax) *  sizeof(Scalar) + n; 
    return estimated_size;
  }
  
  // Setup the required space 
  
  // First allocate Integer pointers for L\U factors
  glu.xsup.resize(n+1);
  glu.supno.resize(n+1);
  glu.xlsub.resize(n+1);
  glu.xlusup.resize(n+1);
  glu.xusub.resize(n+1);

  // Reserve memory for L/U factors
  do 
  {
    if(     (expand<ScalarVector>(glu.lusup, glu.nzlumax, 0, 0, num_expansions)<0)
        ||  (expand<ScalarVector>(glu.ucol,  glu.nzumax,  0, 0, num_expansions)<0)
        ||  (expand<IndexVector> (glu.lsub,  glu.nzlmax,  0, 0, num_expansions)<0)
        ||  (expand<IndexVector> (glu.usub,  glu.nzumax,  0, 1, num_expansions)<0) )
    {
      //Reduce the estimated size and retry
      glu.nzlumax /= 2;
      glu.nzumax /= 2;
      glu.nzlmax /= 2;
      if (glu.nzlumax < annz ) return glu.nzlumax; 
    }
  } while (!glu.lusup.size() || !glu.ucol.size() || !glu.lsub.size() || !glu.usub.size());
  
  ++num_expansions;
  return 0;
  
} // end LuMemInit

/** 
 * \brief Expand the existing storage 
 * \param vec vector to expand 
 * \param[in,out] maxlen On input, previous size of vec (Number of elements to copy ). on output, new size
 * \param nbElts current number of elements in the vector.
 * \param memtype Type of the element to expand
 * \param num_expansions Number of expansions 
 * \return 0 on success, > 0 size of the memory allocated so far
 */
template <typename Scalar, typename StorageIndex>
template <typename VectorType>
Index SparseLUImpl<Scalar,StorageIndex>::memXpand(VectorType& vec, Index& maxlen, Index nbElts, MemType memtype, Index& num_expansions)
{
  Index failed_size; 
  if (memtype == USUB)
     failed_size = this->expand<VectorType>(vec, maxlen, nbElts, 1, num_expansions);
  else
    failed_size = this->expand<VectorType>(vec, maxlen, nbElts, 0, num_expansions);

  if (failed_size)
    return failed_size; 
  
  return 0 ;  
}

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_SPARSELU_MEMORY


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Structs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 * NOTE: This file comes from a partly modified version of files slu_[s,d,c,z]defs.h
 * -- SuperLU routine (version 4.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November, 2010
 * 
 * Global data structures used in LU factorization -
 * 
 *   nsuper: #supernodes = nsuper + 1, numbered [0, nsuper].
 *   (xsup,supno): supno[i] is the supernode no to which i belongs;
 *  xsup(s) points to the beginning of the s-th supernode.
 *  e.g.   supno 0 1 2 2 3 3 3 4 4 4 4 4   (n=12)
 *          xsup 0 1 2 4 7 12
 *  Note: dfs will be performed on supernode rep. relative to the new 
 *        row pivoting ordering
 *
 *   (xlsub,lsub): lsub[*] contains the compressed subscript of
 *  rectangular supernodes; xlsub[j] points to the starting
 *  location of the j-th column in lsub[*]. Note that xlsub 
 *  is indexed by column.
 *  Storage: original row subscripts
 *
 *      During the course of sparse LU factorization, we also use
 *  (xlsub,lsub) for the purpose of symmetric pruning. For each
 *  supernode {s,s+1,...,t=s+r} with first column s and last
 *  column t, the subscript set
 *    lsub[j], j=xlsub[s], .., xlsub[s+1]-1
 *  is the structure of column s (i.e. structure of this supernode).
 *  It is used for the storage of numerical values.
 *  Furthermore,
 *    lsub[j], j=xlsub[t], .., xlsub[t+1]-1
 *  is the structure of the last column t of this supernode.
 *  It is for the purpose of symmetric pruning. Therefore, the
 *  structural subscripts can be rearranged without making physical
 *  interchanges among the numerical values.
 *
 *  However, if the supernode has only one column, then we
 *  only keep one set of subscripts. For any subscript interchange
 *  performed, similar interchange must be done on the numerical
 *  values.
 *
 *  The last column structures (for pruning) will be removed
 *  after the numercial LU factorization phase.
 *
 *   (xlusup,lusup): lusup[*] contains the numerical values of the
 *  rectangular supernodes; xlusup[j] points to the starting
 *  location of the j-th column in storage vector lusup[*]
 *  Note: xlusup is indexed by column.
 *  Each rectangular supernode is stored by column-major
 *  scheme, consistent with Fortran 2-dim array storage.
 *
 *   (xusub,ucol,usub): ucol[*] stores the numerical values of
 *  U-columns outside the rectangular supernodes. The row
 *  subscript of nonzero ucol[k] is stored in usub[k].
 *  xusub[i] points to the starting location of column i in ucol.
 *  Storage: new row subscripts; that is subscripts of PA.
 */

#ifndef EIGEN_LU_STRUCTS
#define EIGEN_LU_STRUCTS
namespace Eigen {
namespace internal {
  
typedef enum {LUSUP, UCOL, LSUB, USUB, LLVL, ULVL} MemType; 

template <typename IndexVector, typename ScalarVector>
struct LU_GlobalLU_t {
  typedef typename IndexVector::Scalar StorageIndex; 
  IndexVector xsup; //First supernode column ... xsup(s) points to the beginning of the s-th supernode
  IndexVector supno; // Supernode number corresponding to this column (column to supernode mapping)
  ScalarVector  lusup; // nonzero values of L ordered by columns 
  IndexVector lsub; // Compressed row indices of L rectangular supernodes. 
  IndexVector xlusup; // pointers to the beginning of each column in lusup
  IndexVector xlsub; // pointers to the beginning of each column in lsub
  Index   nzlmax; // Current max size of lsub
  Index   nzlumax; // Current max size of lusup
  ScalarVector  ucol; // nonzero values of U ordered by columns 
  IndexVector usub; // row indices of U columns in ucol
  IndexVector xusub; // Pointers to the beginning of each column of U in ucol 
  Index   nzumax; // Current max size of ucol
  Index   n; // Number of columns in the matrix  
  Index   num_expansions; 
};

// Values to set for performance
struct perfvalues {
  Index panel_size; // a panel consists of at most <panel_size> consecutive columns
  Index relax; // To control degree of relaxing supernodes. If the number of nodes (columns) 
                // in a subtree of the elimination tree is less than relax, this subtree is considered 
                // as one supernode regardless of the row structures of those columns
  Index maxsuper; // The maximum size for a supernode in complete LU
  Index rowblk; // The minimum row dimension for 2-D blocking to be used;
  Index colblk; // The minimum column dimension for 2-D blocking to be used;
  Index fillfactor; // The estimated fills factors for L and U, compared with A
}; 

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_LU_STRUCTS


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_SupernodalMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_SUPERNODAL_MATRIX_H
#define EIGEN_SPARSELU_SUPERNODAL_MATRIX_H

namespace Eigen {
namespace internal {

/** \ingroup SparseLU_Module
 * \brief a class to manipulate the L supernodal factor from the SparseLU factorization
 * 
 * This class  contain the data to easily store 
 * and manipulate the supernodes during the factorization and solution phase of Sparse LU. 
 * Only the lower triangular matrix has supernodes.
 * 
 * NOTE : This class corresponds to the SCformat structure in SuperLU
 * 
 */
/* TODO
 * InnerIterator as for sparsematrix 
 * SuperInnerIterator to iterate through all supernodes 
 * Function for triangular solve
 */
template <typename _Scalar, typename _StorageIndex>
class MappedSuperNodalMatrix
{
  public:
    typedef _Scalar Scalar; 
    typedef _StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
  public:
    MappedSuperNodalMatrix()
    {
      
    }
    MappedSuperNodalMatrix(Index m, Index n,  ScalarVector& nzval, IndexVector& nzval_colptr, IndexVector& rowind,
             IndexVector& rowind_colptr, IndexVector& col_to_sup, IndexVector& sup_to_col )
    {
      setInfos(m, n, nzval, nzval_colptr, rowind, rowind_colptr, col_to_sup, sup_to_col);
    }
    
    ~MappedSuperNodalMatrix()
    {
      
    }
    /**
     * Set appropriate pointers for the lower triangular supernodal matrix
     * These infos are available at the end of the numerical factorization
     * FIXME This class will be modified such that it can be use in the course 
     * of the factorization.
     */
    void setInfos(Index m, Index n, ScalarVector& nzval, IndexVector& nzval_colptr, IndexVector& rowind,
             IndexVector& rowind_colptr, IndexVector& col_to_sup, IndexVector& sup_to_col )
    {
      m_row = m;
      m_col = n; 
      m_nzval = nzval.data(); 
      m_nzval_colptr = nzval_colptr.data(); 
      m_rowind = rowind.data(); 
      m_rowind_colptr = rowind_colptr.data(); 
      m_nsuper = col_to_sup(n); 
      m_col_to_sup = col_to_sup.data(); 
      m_sup_to_col = sup_to_col.data(); 
    }
    
    /**
     * Number of rows
     */
    Index rows() const { return m_row; }
    
    /**
     * Number of columns
     */
    Index cols() const { return m_col; }
    
    /**
     * Return the array of nonzero values packed by column
     * 
     * The size is nnz
     */
    Scalar* valuePtr() {  return m_nzval; }
    
    const Scalar* valuePtr() const 
    {
      return m_nzval; 
    }
    /**
     * Return the pointers to the beginning of each column in \ref valuePtr()
     */
    StorageIndex* colIndexPtr()
    {
      return m_nzval_colptr; 
    }
    
    const StorageIndex* colIndexPtr() const
    {
      return m_nzval_colptr; 
    }
    
    /**
     * Return the array of compressed row indices of all supernodes
     */
    StorageIndex* rowIndex()  { return m_rowind; }
    
    const StorageIndex* rowIndex() const
    {
      return m_rowind; 
    }
    
    /**
     * Return the location in \em rowvaluePtr() which starts each column
     */
    StorageIndex* rowIndexPtr() { return m_rowind_colptr; }
    
    const StorageIndex* rowIndexPtr() const
    {
      return m_rowind_colptr; 
    }
    
    /** 
     * Return the array of column-to-supernode mapping 
     */
    StorageIndex* colToSup()  { return m_col_to_sup; }
    
    const StorageIndex* colToSup() const
    {
      return m_col_to_sup;       
    }
    /**
     * Return the array of supernode-to-column mapping
     */
    StorageIndex* supToCol() { return m_sup_to_col; }
    
    const StorageIndex* supToCol() const
    {
      return m_sup_to_col;
    }
    
    /**
     * Return the number of supernodes
     */
    Index nsuper() const
    {
      return m_nsuper; 
    }
    
    class InnerIterator; 
    template<typename Dest>
    void solveInPlace( MatrixBase<Dest>&X) const;
    template<bool Conjugate, typename Dest>
    void solveTransposedInPlace( MatrixBase<Dest>&X) const;

    
      
      
    
  protected:
    Index m_row; // Number of rows
    Index m_col; // Number of columns
    Index m_nsuper; // Number of supernodes
    Scalar* m_nzval; //array of nonzero values packed by column
    StorageIndex* m_nzval_colptr; //nzval_colptr[j] Stores the location in nzval[] which starts column j
    StorageIndex* m_rowind; // Array of compressed row indices of rectangular supernodes
    StorageIndex* m_rowind_colptr; //rowind_colptr[j] stores the location in rowind[] which starts column j
    StorageIndex* m_col_to_sup; // col_to_sup[j] is the supernode number to which column j belongs
    StorageIndex* m_sup_to_col; //sup_to_col[s] points to the starting column of the s-th supernode
    
  private :
};

/**
  * \brief InnerIterator class to iterate over nonzero values of the current column in the supernodal matrix L
  * 
  */
template<typename Scalar, typename StorageIndex>
class MappedSuperNodalMatrix<Scalar,StorageIndex>::InnerIterator
{
  public:
     InnerIterator(const MappedSuperNodalMatrix& mat, Index outer)
      : m_matrix(mat),
        m_outer(outer),
        m_supno(mat.colToSup()[outer]),
        m_idval(mat.colIndexPtr()[outer]),
        m_startidval(m_idval),
        m_endidval(mat.colIndexPtr()[outer+1]),
        m_idrow(mat.rowIndexPtr()[mat.supToCol()[mat.colToSup()[outer]]]),
        m_endidrow(mat.rowIndexPtr()[mat.supToCol()[mat.colToSup()[outer]]+1])
    {}
    inline InnerIterator& operator++()
    { 
      m_idval++; 
      m_idrow++;
      return *this;
    }
    inline Scalar value() const { return m_matrix.valuePtr()[m_idval]; }
    
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_matrix.valuePtr()[m_idval]); }
    
    inline Index index() const { return m_matrix.rowIndex()[m_idrow]; }
    inline Index row() const { return index(); }
    inline Index col() const { return m_outer; }
    
    inline Index supIndex() const { return m_supno; }
    
    inline operator bool() const 
    { 
      return ( (m_idval < m_endidval) && (m_idval >= m_startidval)
                && (m_idrow < m_endidrow) );
    }
    
  protected:
    const MappedSuperNodalMatrix& m_matrix; // Supernodal lower triangular matrix 
    const Index m_outer;                    // Current column 
    const Index m_supno;                    // Current SuperNode number
    Index m_idval;                          // Index to browse the values in the current column
    const Index m_startidval;               // Start of the column value
    const Index m_endidval;                 // End of the column value
    Index m_idrow;                          // Index to browse the row indices 
    Index m_endidrow;                       // End index of row indices of the current column
};

/**
 * \brief Solve with the supernode triangular matrix
 * 
 */
template<typename Scalar, typename Index_>
template<typename Dest>
void MappedSuperNodalMatrix<Scalar,Index_>::solveInPlace( MatrixBase<Dest>&X) const
{
    /* Explicit type conversion as the Index type of MatrixBase<Dest> may be wider than Index */
//    eigen_assert(X.rows() <= NumTraits<Index>::highest());
//    eigen_assert(X.cols() <= NumTraits<Index>::highest());
    Index n    = int(X.rows());
    Index nrhs = Index(X.cols());
    const Scalar * Lval = valuePtr();                 // Nonzero values 
    Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor> work(n, nrhs);     // working vector
    work.setZero();
    for (Index k = 0; k <= nsuper(); k ++)
    {
      Index fsupc = supToCol()[k];                    // First column of the current supernode 
      Index istart = rowIndexPtr()[fsupc];            // Pointer index to the subscript of the current column
      Index nsupr = rowIndexPtr()[fsupc+1] - istart;  // Number of rows in the current supernode
      Index nsupc = supToCol()[k+1] - fsupc;          // Number of columns in the current supernode
      Index nrow = nsupr - nsupc;                     // Number of rows in the non-diagonal part of the supernode
      Index irow;                                     //Current index row
      
      if (nsupc == 1 )
      {
        for (Index j = 0; j < nrhs; j++)
        {
          InnerIterator it(*this, fsupc);
          ++it; // Skip the diagonal element
          for (; it; ++it)
          {
            irow = it.row();
            X(irow, j) -= X(fsupc, j) * it.value();
          }
        }
      }
      else
      {
        // The supernode has more than one column 
        Index luptr = colIndexPtr()[fsupc]; 
        Index lda = colIndexPtr()[fsupc+1] - luptr;
        
        // Triangular solve 
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(Lval[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        U = A.template triangularView<UnitLower>().solve(U); 
        
        // Matrix-vector product 
        new (&A) Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > ( &(Lval[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
        work.topRows(nrow).noalias() = A * U;
        
        //Begin Scatter 
        for (Index j = 0; j < nrhs; j++)
        {
          Index iptr = istart + nsupc; 
          for (Index i = 0; i < nrow; i++)
          {
            irow = rowIndex()[iptr]; 
            X(irow, j) -= work(i, j); // Scatter operation
            work(i, j) = Scalar(0); 
            iptr++;
          }
        }
      }
    } 
}

template<typename Scalar, typename Index_>
template<bool Conjugate, typename Dest>
void MappedSuperNodalMatrix<Scalar,Index_>::solveTransposedInPlace( MatrixBase<Dest>&X) const
{
    using numext::conj;
  Index n    = int(X.rows());
  Index nrhs = Index(X.cols());
  const Scalar * Lval = valuePtr();                 // Nonzero values
  Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor> work(n, nrhs);     // working vector
  work.setZero();
  for (Index k = nsuper(); k >= 0; k--)
  {
    Index fsupc = supToCol()[k];                    // First column of the current supernode
    Index istart = rowIndexPtr()[fsupc];            // Pointer index to the subscript of the current column
    Index nsupr = rowIndexPtr()[fsupc+1] - istart;  // Number of rows in the current supernode
    Index nsupc = supToCol()[k+1] - fsupc;          // Number of columns in the current supernode
    Index nrow = nsupr - nsupc;                     // Number of rows in the non-diagonal part of the supernode
    Index irow;                                     //Current index row

    if (nsupc == 1 )
    {
      for (Index j = 0; j < nrhs; j++)
      {
        InnerIterator it(*this, fsupc);
        ++it; // Skip the diagonal element
        for (; it; ++it)
        {
          irow = it.row();
          X(fsupc,j) -= X(irow, j) * (Conjugate?conj(it.value()):it.value());
        }
      }
    }
    else
    {
      // The supernode has more than one column
      Index luptr = colIndexPtr()[fsupc];
      Index lda = colIndexPtr()[fsupc+1] - luptr;

      //Begin Gather
      for (Index j = 0; j < nrhs; j++)
      {
        Index iptr = istart + nsupc;
        for (Index i = 0; i < nrow; i++)
        {
          irow = rowIndex()[iptr];
          work.topRows(nrow)(i,j)= X(irow,j); // Gather operation
          iptr++;
        }
      }

      // Matrix-vector product with transposed submatrix
      Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(Lval[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
      Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
      if(Conjugate)
        U = U - A.adjoint() * work.topRows(nrow);
      else
        U = U - A.transpose() * work.topRows(nrow);

      // Triangular solve (of transposed diagonal block)
      new (&A) Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > ( &(Lval[luptr]), nsupc, nsupc, OuterStride<>(lda) );
      if(Conjugate)
        U = A.adjoint().template triangularView<UnitUpper>().solve(U);
      else
        U = A.transpose().template triangularView<UnitUpper>().solve(U);

    }

  }
}


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSELU_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Utils.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPARSELU_UTILS_H
#define EIGEN_SPARSELU_UTILS_H

namespace Eigen {
namespace internal {

/**
 * \brief Count Nonzero elements in the factors
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::countnz(const Index n, Index& nnzL, Index& nnzU, GlobalLU_t& glu)
{
 nnzL = 0; 
 nnzU = (glu.xusub)(n); 
 Index nsuper = (glu.supno)(n); 
 Index jlen; 
 Index i, j, fsupc;
 if (n <= 0 ) return; 
 // For each supernode
 for (i = 0; i <= nsuper; i++)
 {
   fsupc = glu.xsup(i); 
   jlen = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
   
   for (j = fsupc; j < glu.xsup(i+1); j++)
   {
     nnzL += jlen; 
     nnzU += j - fsupc + 1; 
     jlen--; 
   }
 }
}

/**
 * \brief Fix up the data storage lsub for L-subscripts. 
 * 
 * It removes the subscripts sets for structural pruning, 
 * and applies permutation to the remaining subscripts
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::fixupL(const Index n, const IndexVector& perm_r, GlobalLU_t& glu)
{
  Index fsupc, i, j, k, jstart; 
  
  StorageIndex nextl = 0; 
  Index nsuper = (glu.supno)(n); 
  
  // For each supernode 
  for (i = 0; i <= nsuper; i++)
  {
    fsupc = glu.xsup(i); 
    jstart = glu.xlsub(fsupc); 
    glu.xlsub(fsupc) = nextl; 
    for (j = jstart; j < glu.xlsub(fsupc + 1); j++)
    {
      glu.lsub(nextl) = perm_r(glu.lsub(j)); // Now indexed into P*A
      nextl++;
    }
    for (k = fsupc+1; k < glu.xsup(i+1); k++)
      glu.xlsub(k) = nextl; // other columns in supernode i
  }
  
  glu.xlsub(n) = nextl; 
}

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_SPARSELU_UTILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of xcolumn_bmod.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COLUMN_BMOD_H
#define SPARSELU_COLUMN_BMOD_H

namespace Eigen {

namespace internal {
/**
 * \brief Performs numeric block updates (sup-col) in topological order
 * 
 * \param jcol current column to update
 * \param nseg Number of segments in the U part
 * \param dense Store the full representation of the column
 * \param tempv working array 
 * \param segrep segment representative ...
 * \param repfnz ??? First nonzero column in each row ???  ...
 * \param fpanelc First column in the current panel
 * \param glu Global LU data. 
 * \return 0 - successful return 
 *         > 0 - number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::column_bmod(const Index jcol, const Index nseg, BlockScalarVector dense, ScalarVector& tempv,
                                                     BlockIndexVector segrep, BlockIndexVector repfnz, Index fpanelc, GlobalLU_t& glu)
{
  Index  jsupno, k, ksub, krep, ksupno; 
  Index lptr, nrow, isub, irow, nextlu, new_next, ufirst; 
  Index fsupc, nsupc, nsupr, luptr, kfnz, no_zeros; 
  /* krep = representative of current k-th supernode
    * fsupc =  first supernodal column
    * nsupc = number of columns in a supernode
    * nsupr = number of rows in a supernode
    * luptr = location of supernodal LU-block in storage
    * kfnz = first nonz in the k-th supernodal segment
    * no_zeros = no lf leading zeros in a supernodal U-segment
    */
  
  jsupno = glu.supno(jcol);
  // For each nonzero supernode segment of U[*,j] in topological order 
  k = nseg - 1; 
  Index d_fsupc; // distance between the first column of the current panel and the 
               // first column of the current snode
  Index fst_col; // First column within small LU update
  Index segsize; 
  for (ksub = 0; ksub < nseg; ksub++)
  {
    krep = segrep(k); k--; 
    ksupno = glu.supno(krep); 
    if (jsupno != ksupno )
    {
      // outside the rectangular supernode 
      fsupc = glu.xsup(ksupno); 
      fst_col = (std::max)(fsupc, fpanelc); 
      
      // Distance from the current supernode to the current panel; 
      // d_fsupc = 0 if fsupc > fpanelc
      d_fsupc = fst_col - fsupc; 
      
      luptr = glu.xlusup(fst_col) + d_fsupc; 
      lptr = glu.xlsub(fsupc) + d_fsupc; 
      
      kfnz = repfnz(krep); 
      kfnz = (std::max)(kfnz, fpanelc); 
      
      segsize = krep - kfnz + 1; 
      nsupc = krep - fst_col + 1; 
      nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
      nrow = nsupr - d_fsupc - nsupc;
      Index lda = glu.xlusup(fst_col+1) - glu.xlusup(fst_col);
      
      
      // Perform a triangular solver and block update, 
      // then scatter the result of sup-col update to dense
      no_zeros = kfnz - fst_col; 
      if(segsize==1)
        LU_kernel_bmod<1>::run(segsize, dense, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
      else
        LU_kernel_bmod<Dynamic>::run(segsize, dense, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
    } // end if jsupno 
  } // end for each segment
  
  // Process the supernodal portion of  L\U[*,j]
  nextlu = glu.xlusup(jcol); 
  fsupc = glu.xsup(jsupno);
  
  // copy the SPA dense into L\U[*,j]
  Index mem; 
  new_next = nextlu + glu.xlsub(fsupc + 1) - glu.xlsub(fsupc); 
  Index offset = internal::first_multiple<Index>(new_next, internal::packet_traits<Scalar>::size) - new_next;
  if(offset)
    new_next += offset;
  while (new_next > glu.nzlumax )
  {
    mem = memXpand<ScalarVector>(glu.lusup, glu.nzlumax, nextlu, LUSUP, glu.num_expansions);  
    if (mem) return mem; 
  }
  
  for (isub = glu.xlsub(fsupc); isub < glu.xlsub(fsupc+1); isub++)
  {
    irow = glu.lsub(isub);
    glu.lusup(nextlu) = dense(irow);
    dense(irow) = Scalar(0.0); 
    ++nextlu; 
  }
  
  if(offset)
  {
    glu.lusup.segment(nextlu,offset).setZero();
    nextlu += offset;
  }
  glu.xlusup(jcol + 1) = StorageIndex(nextlu);  // close L\U(*,jcol); 
  
  /* For more updates within the panel (also within the current supernode),
   * should start from the first column of the panel, or the first column
   * of the supernode, whichever is bigger. There are two cases:
   *  1) fsupc < fpanelc, then fst_col <-- fpanelc
   *  2) fsupc >= fpanelc, then fst_col <-- fsupc
   */
  fst_col = (std::max)(fsupc, fpanelc); 
  
  if (fst_col  < jcol)
  {
    // Distance between the current supernode and the current panel
    // d_fsupc = 0 if fsupc >= fpanelc
    d_fsupc = fst_col - fsupc; 
    
    lptr = glu.xlsub(fsupc) + d_fsupc; 
    luptr = glu.xlusup(fst_col) + d_fsupc; 
    nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); // leading dimension
    nsupc = jcol - fst_col; // excluding jcol 
    nrow = nsupr - d_fsupc - nsupc; 
    
    // points to the beginning of jcol in snode L\U(jsupno) 
    ufirst = glu.xlusup(jcol) + d_fsupc; 
    Index lda = glu.xlusup(jcol+1) - glu.xlusup(jcol);
    MappedMatrixBlock A( &(glu.lusup.data()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
    VectorBlock<ScalarVector> u(glu.lusup, ufirst, nsupc); 
    u = A.template triangularView<UnitLower>().solve(u); 
    
    new (&A) MappedMatrixBlock ( &(glu.lusup.data()[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
    VectorBlock<ScalarVector> l(glu.lusup, ufirst+nsupc, nrow); 
    l.noalias() -= A * u;
    
  } // End if fst_col
  return 0; 
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_COLUMN_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_dfs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]column_dfs.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COLUMN_DFS_H
#define SPARSELU_COLUMN_DFS_H

template <typename Scalar, typename StorageIndex> class SparseLUImpl;
namespace Eigen {

namespace internal {

template<typename IndexVector, typename ScalarVector>
struct column_dfs_traits : no_assignment_operator
{
  typedef typename ScalarVector::Scalar Scalar;
  typedef typename IndexVector::Scalar StorageIndex;
  column_dfs_traits(Index jcol, Index& jsuper, typename SparseLUImpl<Scalar, StorageIndex>::GlobalLU_t& glu, SparseLUImpl<Scalar, StorageIndex>& luImpl)
   : m_jcol(jcol), m_jsuper_ref(jsuper), m_glu(glu), m_luImpl(luImpl)
 {}
  bool update_segrep(Index /*krep*/, Index /*jj*/)
  {
    return true;
  }
  void mem_expand(IndexVector& lsub, Index& nextl, Index chmark)
  {
    if (nextl >= m_glu.nzlmax)
      m_luImpl.memXpand(lsub, m_glu.nzlmax, nextl, LSUB, m_glu.num_expansions); 
    if (chmark != (m_jcol-1)) m_jsuper_ref = emptyIdxLU;
  }
  enum { ExpandMem = true };
  
  Index m_jcol;
  Index& m_jsuper_ref;
  typename SparseLUImpl<Scalar, StorageIndex>::GlobalLU_t& m_glu;
  SparseLUImpl<Scalar, StorageIndex>& m_luImpl;
};


/**
 * \brief Performs a symbolic factorization on column jcol and decide the supernode boundary
 * 
 * A supernode representative is the last column of a supernode.
 * The nonzeros in U[*,j] are segments that end at supernodes representatives. 
 * The routine returns a list of the supernodal representatives 
 * in topological order of the dfs that generates them. 
 * The location of the first nonzero in each supernodal segment 
 * (supernodal entry location) is also returned. 
 * 
 * \param m number of rows in the matrix
 * \param jcol Current column 
 * \param perm_r Row permutation
 * \param maxsuper  Maximum number of column allowed in a supernode
 * \param [in,out] nseg Number of segments in current U[*,j] - new segments appended
 * \param lsub_col defines the rhs vector to start the dfs
 * \param [in,out] segrep Segment representatives - new segments appended 
 * \param repfnz  First nonzero location in each row
 * \param xprune 
 * \param marker  marker[i] == jj, if i was visited during dfs of current column jj;
 * \param parent
 * \param xplore working array
 * \param glu global LU data 
 * \return 0 success
 *         > 0 number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::column_dfs(const Index m, const Index jcol, IndexVector& perm_r, Index maxsuper, Index& nseg,
                                                    BlockIndexVector lsub_col, IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune,
                                                    IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu)
{
  
  Index jsuper = glu.supno(jcol); 
  Index nextl = glu.xlsub(jcol); 
  VectorBlock<IndexVector> marker2(marker, 2*m, m); 
  
  
  column_dfs_traits<IndexVector, ScalarVector> traits(jcol, jsuper, glu, *this);
  
  // For each nonzero in A(*,jcol) do dfs 
  for (Index k = 0; ((k < m) ? lsub_col[k] != emptyIdxLU : false) ; k++)
  {
    Index krow = lsub_col(k); 
    lsub_col(k) = emptyIdxLU; 
    Index kmark = marker2(krow); 
    
    // krow was visited before, go to the next nonz; 
    if (kmark == jcol) continue;
    
    dfs_kernel(StorageIndex(jcol), perm_r, nseg, glu.lsub, segrep, repfnz, xprune, marker2, parent,
                   xplore, glu, nextl, krow, traits);
  } // for each nonzero ... 
  
  Index fsupc;
  StorageIndex nsuper = glu.supno(jcol);
  StorageIndex jcolp1 = StorageIndex(jcol) + 1;
  Index jcolm1 = jcol - 1;
  
  // check to see if j belongs in the same supernode as j-1
  if ( jcol == 0 )
  { // Do nothing for column 0 
    nsuper = glu.supno(0) = 0 ;
  }
  else 
  {
    fsupc = glu.xsup(nsuper); 
    StorageIndex jptr = glu.xlsub(jcol); // Not yet compressed
    StorageIndex jm1ptr = glu.xlsub(jcolm1); 
    
    // Use supernodes of type T2 : see SuperLU paper
    if ( (nextl-jptr != jptr-jm1ptr-1) ) jsuper = emptyIdxLU;
    
    // Make sure the number of columns in a supernode doesn't
    // exceed threshold
    if ( (jcol - fsupc) >= maxsuper) jsuper = emptyIdxLU; 
    
    /* If jcol starts a new supernode, reclaim storage space in
     * glu.lsub from previous supernode. Note we only store 
     * the subscript set of the first and last columns of 
     * a supernode. (first for num values, last for pruning)
     */
    if (jsuper == emptyIdxLU)
    { // starts a new supernode 
      if ( (fsupc < jcolm1-1) ) 
      { // >= 3 columns in nsuper
        StorageIndex ito = glu.xlsub(fsupc+1);
        glu.xlsub(jcolm1) = ito; 
        StorageIndex istop = ito + jptr - jm1ptr; 
        xprune(jcolm1) = istop; // initialize xprune(jcol-1)
        glu.xlsub(jcol) = istop; 
        
        for (StorageIndex ifrom = jm1ptr; ifrom < nextl; ++ifrom, ++ito)
          glu.lsub(ito) = glu.lsub(ifrom); 
        nextl = ito;  // = istop + length(jcol)
      }
      nsuper++; 
      glu.supno(jcol) = nsuper; 
    } // if a new supernode 
  } // end else:  jcol > 0
  
  // Tidy up the pointers before exit
  glu.xsup(nsuper+1) = jcolp1; 
  glu.supno(jcolp1) = nsuper; 
  xprune(jcol) = StorageIndex(nextl);  // Initialize upper bound for pruning
  glu.xlsub(jcolp1) = StorageIndex(nextl); 
  
  return 0; 
}

} // end namespace internal

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_copy_to_ucol.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]copy_to_ucol.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COPY_TO_UCOL_H
#define SPARSELU_COPY_TO_UCOL_H

namespace Eigen {
namespace internal {

/**
 * \brief Performs numeric block updates (sup-col) in topological order
 * 
 * \param jcol current column to update
 * \param nseg Number of segments in the U part
 * \param segrep segment representative ...
 * \param repfnz First nonzero column in each row  ...
 * \param perm_r Row permutation 
 * \param dense Store the full representation of the column
 * \param glu Global LU data. 
 * \return 0 - successful return 
 *         > 0 - number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::copy_to_ucol(const Index jcol, const Index nseg, IndexVector& segrep,
                                                      BlockIndexVector repfnz ,IndexVector& perm_r, BlockScalarVector dense, GlobalLU_t& glu)
{  
  Index ksub, krep, ksupno; 
    
  Index jsupno = glu.supno(jcol);
  
  // For each nonzero supernode segment of U[*,j] in topological order 
  Index k = nseg - 1, i; 
  StorageIndex nextu = glu.xusub(jcol); 
  Index kfnz, isub, segsize; 
  Index new_next,irow; 
  Index fsupc, mem; 
  for (ksub = 0; ksub < nseg; ksub++)
  {
    krep = segrep(k); k--; 
    ksupno = glu.supno(krep); 
    if (jsupno != ksupno ) // should go into ucol(); 
    {
      kfnz = repfnz(krep); 
      if (kfnz != emptyIdxLU)
      { // Nonzero U-segment 
        fsupc = glu.xsup(ksupno); 
        isub = glu.xlsub(fsupc) + kfnz - fsupc; 
        segsize = krep - kfnz + 1; 
        new_next = nextu + segsize; 
        while (new_next > glu.nzumax) 
        {
          mem = memXpand<ScalarVector>(glu.ucol, glu.nzumax, nextu, UCOL, glu.num_expansions); 
          if (mem) return mem; 
          mem = memXpand<IndexVector>(glu.usub, glu.nzumax, nextu, USUB, glu.num_expansions); 
          if (mem) return mem; 
          
        }
        
        for (i = 0; i < segsize; i++)
        {
          irow = glu.lsub(isub); 
          glu.usub(nextu) = perm_r(irow); // Unlike the L part, the U part is stored in its final order
          glu.ucol(nextu) = dense(irow); 
          dense(irow) = Scalar(0.0); 
          nextu++;
          isub++;
        }
        
      } // end nonzero U-segment 
      
    } // end if jsupno 
    
  } // end for each segment
  glu.xusub(jcol + 1) = nextu; // close U(*,jcol)
  return 0; 
}

} // namespace internal
} // end namespace Eigen

#endif // SPARSELU_COPY_TO_UCOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_gemm_kernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_GEMM_KERNEL_H
#define EIGEN_SPARSELU_GEMM_KERNEL_H

namespace Eigen {

namespace internal {


/** \internal
  * A general matrix-matrix product kernel optimized for the SparseLU factorization.
  *  - A, B, and C must be column major
  *  - lda and ldc must be multiples of the respective packet size
  *  - C must have the same alignment as A
  */
template<typename Scalar>
EIGEN_DONT_INLINE
void sparselu_gemm(Index m, Index n, Index d, const Scalar* A, Index lda, const Scalar* B, Index ldb, Scalar* C, Index ldc)
{
  using namespace Eigen::internal;
  
  typedef typename packet_traits<Scalar>::type Packet;
  enum {
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    PacketSize = packet_traits<Scalar>::size,
    PM = 8,                             // peeling in M
    RN = 2,                             // register blocking
    RK = NumberOfRegisters>=16 ? 4 : 2, // register blocking
    BM = 4096/sizeof(Scalar),           // number of rows of A-C per chunk
    SM = PM*PacketSize                  // step along M
  };
  Index d_end = (d/RK)*RK;    // number of columns of A (rows of B) suitable for full register blocking
  Index n_end = (n/RN)*RN;    // number of columns of B-C suitable for processing RN columns at once
  Index i0 = internal::first_default_aligned(A,m);
  
  eigen_internal_assert(((lda%PacketSize)==0) && ((ldc%PacketSize)==0) && (i0==internal::first_default_aligned(C,m)));
  
  // handle the non aligned rows of A and C without any optimization:
  for(Index i=0; i<i0; ++i)
  {
    for(Index j=0; j<n; ++j)
    {
      Scalar c = C[i+j*ldc];
      for(Index k=0; k<d; ++k)
        c += B[k+j*ldb] * A[i+k*lda];
      C[i+j*ldc] = c;
    }
  }
  // process the remaining rows per chunk of BM rows
  for(Index ib=i0; ib<m; ib+=BM)
  {
    Index actual_b = std::min<Index>(BM, m-ib);                 // actual number of rows
    Index actual_b_end1 = (actual_b/SM)*SM;                   // actual number of rows suitable for peeling
    Index actual_b_end2 = (actual_b/PacketSize)*PacketSize;   // actual number of rows suitable for vectorization
    
    // Let's process two columns of B-C at once
    for(Index j=0; j<n_end; j+=RN)
    {
      const Scalar* Bc0 = B+(j+0)*ldb;
      const Scalar* Bc1 = B+(j+1)*ldb;
      
      for(Index k=0; k<d_end; k+=RK)
      {
        
        // load and expand a RN x RK block of B
        Packet b00, b10, b20, b30, b01, b11, b21, b31;
                  { b00 = pset1<Packet>(Bc0[0]); }
                  { b10 = pset1<Packet>(Bc0[1]); }
        if(RK==4) { b20 = pset1<Packet>(Bc0[2]); }
        if(RK==4) { b30 = pset1<Packet>(Bc0[3]); }
                  { b01 = pset1<Packet>(Bc1[0]); }
                  { b11 = pset1<Packet>(Bc1[1]); }
        if(RK==4) { b21 = pset1<Packet>(Bc1[2]); }
        if(RK==4) { b31 = pset1<Packet>(Bc1[3]); }
        
        Packet a0, a1, a2, a3, c0, c1, t0, t1;
        
        const Scalar* A0 = A+ib+(k+0)*lda;
        const Scalar* A1 = A+ib+(k+1)*lda;
        const Scalar* A2 = A+ib+(k+2)*lda;
        const Scalar* A3 = A+ib+(k+3)*lda;
        
        Scalar* C0 = C+ib+(j+0)*ldc;
        Scalar* C1 = C+ib+(j+1)*ldc;
        
                  a0 = pload<Packet>(A0);
                  a1 = pload<Packet>(A1);
        if(RK==4)
        {
          a2 = pload<Packet>(A2);
          a3 = pload<Packet>(A3);
        }
        else
        {
          // workaround "may be used uninitialized in this function" warning
          a2 = a3 = a0;
        }
        
#define KMADD(c, a, b, tmp) {tmp = b; tmp = pmul(a,tmp); c = padd(c,tmp);}
#define WORK(I)  \
                     c0 = pload<Packet>(C0+i+(I)*PacketSize);    \
                     c1 = pload<Packet>(C1+i+(I)*PacketSize);    \
                     KMADD(c0, a0, b00, t0)                      \
                     KMADD(c1, a0, b01, t1)                      \
                     a0 = pload<Packet>(A0+i+(I+1)*PacketSize);  \
                     KMADD(c0, a1, b10, t0)                      \
                     KMADD(c1, a1, b11, t1)                      \
                     a1 = pload<Packet>(A1+i+(I+1)*PacketSize);  \
          if(RK==4){ KMADD(c0, a2, b20, t0)                     }\
          if(RK==4){ KMADD(c1, a2, b21, t1)                     }\
          if(RK==4){ a2 = pload<Packet>(A2+i+(I+1)*PacketSize); }\
          if(RK==4){ KMADD(c0, a3, b30, t0)                     }\
          if(RK==4){ KMADD(c1, a3, b31, t1)                     }\
          if(RK==4){ a3 = pload<Packet>(A3+i+(I+1)*PacketSize); }\
                     pstore(C0+i+(I)*PacketSize, c0);            \
                     pstore(C1+i+(I)*PacketSize, c1)
        
        // process rows of A' - C' with aggressive vectorization and peeling 
        for(Index i=0; i<actual_b_end1; i+=PacketSize*8)
        {
          EIGEN_ASM_COMMENT("SPARSELU_GEMML_KERNEL1");
                    prefetch((A0+i+(5)*PacketSize));
                    prefetch((A1+i+(5)*PacketSize));
          if(RK==4) prefetch((A2+i+(5)*PacketSize));
          if(RK==4) prefetch((A3+i+(5)*PacketSize));

          WORK(0);
          WORK(1);
          WORK(2);
          WORK(3);
          WORK(4);
          WORK(5);
          WORK(6);
          WORK(7);
        }
        // process the remaining rows with vectorization only
        for(Index i=actual_b_end1; i<actual_b_end2; i+=PacketSize)
        {
          WORK(0);
        }
#undef WORK
        // process the remaining rows without vectorization
        for(Index i=actual_b_end2; i<actual_b; ++i)
        {
          if(RK==4)
          {
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1]+A2[i]*Bc0[2]+A3[i]*Bc0[3];
            C1[i] += A0[i]*Bc1[0]+A1[i]*Bc1[1]+A2[i]*Bc1[2]+A3[i]*Bc1[3];
          }
          else
          {
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1];
            C1[i] += A0[i]*Bc1[0]+A1[i]*Bc1[1];
          }
        }
        
        Bc0 += RK;
        Bc1 += RK;
      } // peeled loop on k
    } // peeled loop on the columns j
    // process the last column (we now perform a matrix-vector product)
    if((n-n_end)>0)
    {
      const Scalar* Bc0 = B+(n-1)*ldb;
      
      for(Index k=0; k<d_end; k+=RK)
      {
        
        // load and expand a 1 x RK block of B
        Packet b00, b10, b20, b30;
                  b00 = pset1<Packet>(Bc0[0]);
                  b10 = pset1<Packet>(Bc0[1]);
        if(RK==4) b20 = pset1<Packet>(Bc0[2]);
        if(RK==4) b30 = pset1<Packet>(Bc0[3]);
        
        Packet a0, a1, a2, a3, c0, t0/*, t1*/;
        
        const Scalar* A0 = A+ib+(k+0)*lda;
        const Scalar* A1 = A+ib+(k+1)*lda;
        const Scalar* A2 = A+ib+(k+2)*lda;
        const Scalar* A3 = A+ib+(k+3)*lda;
        
        Scalar* C0 = C+ib+(n_end)*ldc;
        
                  a0 = pload<Packet>(A0);
                  a1 = pload<Packet>(A1);
        if(RK==4)
        {
          a2 = pload<Packet>(A2);
          a3 = pload<Packet>(A3);
        }
        else
        {
          // workaround "may be used uninitialized in this function" warning
          a2 = a3 = a0;
        }
        
#define WORK(I) \
                   c0 = pload<Packet>(C0+i+(I)*PacketSize);     \
                   KMADD(c0, a0, b00, t0)                       \
                   a0 = pload<Packet>(A0+i+(I+1)*PacketSize);   \
                   KMADD(c0, a1, b10, t0)                       \
                   a1 = pload<Packet>(A1+i+(I+1)*PacketSize);   \
        if(RK==4){ KMADD(c0, a2, b20, t0)                      }\
        if(RK==4){ a2 = pload<Packet>(A2+i+(I+1)*PacketSize);  }\
        if(RK==4){ KMADD(c0, a3, b30, t0)                      }\
        if(RK==4){ a3 = pload<Packet>(A3+i+(I+1)*PacketSize);  }\
                   pstore(C0+i+(I)*PacketSize, c0);
        
        // aggressive vectorization and peeling
        for(Index i=0; i<actual_b_end1; i+=PacketSize*8)
        {
          EIGEN_ASM_COMMENT("SPARSELU_GEMML_KERNEL2");
          WORK(0);
          WORK(1);
          WORK(2);
          WORK(3);
          WORK(4);
          WORK(5);
          WORK(6);
          WORK(7);
        }
        // vectorization only
        for(Index i=actual_b_end1; i<actual_b_end2; i+=PacketSize)
        {
          WORK(0);
        }
        // remaining scalars
        for(Index i=actual_b_end2; i<actual_b; ++i)
        {
          if(RK==4) 
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1]+A2[i]*Bc0[2]+A3[i]*Bc0[3];
          else
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1];
        }
        
        Bc0 += RK;
#undef WORK
      }
    }
    
    // process the last columns of A, corresponding to the last rows of B
    Index rd = d-d_end;
    if(rd>0)
    {
      for(Index j=0; j<n; ++j)
      {
        enum {
          Alignment = PacketSize>1 ? Aligned : 0
        };
        typedef Map<Matrix<Scalar,Dynamic,1>, Alignment > MapVector;
        typedef Map<const Matrix<Scalar,Dynamic,1>, Alignment > ConstMapVector;
        if(rd==1)       MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b);
        
        else if(rd==2)  MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b)
                                                        + B[1+d_end+j*ldb] * ConstMapVector(A+(d_end+1)*lda+ib, actual_b);
        
        else            MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b)
                                                        + B[1+d_end+j*ldb] * ConstMapVector(A+(d_end+1)*lda+ib, actual_b)
                                                        + B[2+d_end+j*ldb] * ConstMapVector(A+(d_end+2)*lda+ib, actual_b);
      }
    }
  
  } // blocking on the rows of A and C
}
#undef KMADD

} // namespace internal

} // namespace Eigen

#endif // EIGEN_SPARSELU_GEMM_KERNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_heap_relax_snode.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* This file is a modified version of heap_relax_snode.c file in SuperLU
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef SPARSELU_HEAP_RELAX_SNODE_H
#define SPARSELU_HEAP_RELAX_SNODE_H

namespace Eigen {
namespace internal {

/** 
 * \brief Identify the initial relaxed supernodes
 * 
 * This routine applied to a symmetric elimination tree. 
 * It assumes that the matrix has been reordered according to the postorder of the etree
 * \param n The number of columns
 * \param et elimination tree 
 * \param relax_columns Maximum number of columns allowed in a relaxed snode 
 * \param descendants Number of descendants of each node in the etree
 * \param relax_end last column in a supernode
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::heap_relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end)
{
  
  // The etree may not be postordered, but its heap ordered  
  IndexVector post;
  internal::treePostorder(StorageIndex(n), et, post); // Post order etree
  IndexVector inv_post(n+1); 
  for (StorageIndex i = 0; i < n+1; ++i) inv_post(post(i)) = i; // inv_post = post.inverse()???
  
  // Renumber etree in postorder 
  IndexVector iwork(n);
  IndexVector et_save(n+1);
  for (Index i = 0; i < n; ++i)
  {
    iwork(post(i)) = post(et(i));
  }
  et_save = et; // Save the original etree
  et = iwork; 
  
  // compute the number of descendants of each node in the etree
  relax_end.setConstant(emptyIdxLU);
  Index j, parent; 
  descendants.setZero();
  for (j = 0; j < n; j++) 
  {
    parent = et(j);
    if (parent != n) // not the dummy root
      descendants(parent) += descendants(j) + 1;
  }
  // Identify the relaxed supernodes by postorder traversal of the etree
  Index snode_start; // beginning of a snode 
  StorageIndex k;
  Index nsuper_et_post = 0; // Number of relaxed snodes in postordered etree 
  Index nsuper_et = 0; // Number of relaxed snodes in the original etree 
  StorageIndex l; 
  for (j = 0; j < n; )
  {
    parent = et(j);
    snode_start = j; 
    while ( parent != n && descendants(parent) < relax_columns ) 
    {
      j = parent; 
      parent = et(j);
    }
    // Found a supernode in postordered etree, j is the last column 
    ++nsuper_et_post;
    k = StorageIndex(n);
    for (Index i = snode_start; i <= j; ++i)
      k = (std::min)(k, inv_post(i));
    l = inv_post(j);
    if ( (l - k) == (j - snode_start) )  // Same number of columns in the snode
    {
      // This is also a supernode in the original etree
      relax_end(k) = l; // Record last column 
      ++nsuper_et; 
    }
    else 
    {
      for (Index i = snode_start; i <= j; ++i) 
      {
        l = inv_post(i);
        if (descendants(i) == 0) 
        {
          relax_end(l) = l;
          ++nsuper_et;
        }
      }
    }
    j++;
    // Search for a new leaf
    while (descendants(j) != 0 && j < n) j++;
  } // End postorder traversal of the etree
  
  // Recover the original etree
  et = et_save; 
}

} // end namespace internal

} // end namespace Eigen
#endif // SPARSELU_HEAP_RELAX_SNODE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_kernel_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef SPARSELU_KERNEL_BMOD_H
#define SPARSELU_KERNEL_BMOD_H

namespace Eigen {
namespace internal {
  
template <int SegSizeAtCompileTime> struct LU_kernel_bmod
{
  /** \internal
    * \brief Performs numeric block updates from a given supernode to a single column
    *
    * \param segsize Size of the segment (and blocks ) to use for updates
    * \param[in,out] dense Packed values of the original matrix
    * \param tempv temporary vector to use for updates
    * \param lusup array containing the supernodes
    * \param lda Leading dimension in the supernode
    * \param nrow Number of rows in the rectangular part of the supernode
    * \param lsub compressed row subscripts of supernodes
    * \param lptr pointer to the first column of the current supernode in lsub
    * \param no_zeros Number of nonzeros elements before the diagonal part of the supernode
    */
  template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
  static EIGEN_DONT_INLINE void run(const Index segsize, BlockScalarVector& dense, ScalarVector& tempv, ScalarVector& lusup, Index& luptr, const Index lda,
                                    const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros);
};

template <int SegSizeAtCompileTime>
template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
EIGEN_DONT_INLINE void LU_kernel_bmod<SegSizeAtCompileTime>::run(const Index segsize, BlockScalarVector& dense, ScalarVector& tempv, ScalarVector& lusup, Index& luptr, const Index lda,
                                                                  const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros)
{
  typedef typename ScalarVector::Scalar Scalar;
  // First, copy U[*,j] segment from dense(*) to tempv(*)
  // The result of triangular solve is in tempv[*]; 
    // The result of matric-vector update is in dense[*]
  Index isub = lptr + no_zeros; 
  Index i;
  Index irow;
  for (i = 0; i < ((SegSizeAtCompileTime==Dynamic)?segsize:SegSizeAtCompileTime); i++)
  {
    irow = lsub(isub); 
    tempv(i) = dense(irow); 
    ++isub; 
  }
  // Dense triangular solve -- start effective triangle
  luptr += lda * no_zeros + no_zeros; 
  // Form Eigen matrix and vector 
  Map<Matrix<Scalar,SegSizeAtCompileTime,SegSizeAtCompileTime, ColMajor>, 0, OuterStride<> > A( &(lusup.data()[luptr]), segsize, segsize, OuterStride<>(lda) );
  Map<Matrix<Scalar,SegSizeAtCompileTime,1> > u(tempv.data(), segsize);
  
  u = A.template triangularView<UnitLower>().solve(u); 
  
  // Dense matrix-vector product y <-- B*x 
  luptr += segsize;
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  Index ldl = internal::first_multiple(nrow, PacketSize);
  Map<Matrix<Scalar,Dynamic,SegSizeAtCompileTime, ColMajor>, 0, OuterStride<> > B( &(lusup.data()[luptr]), nrow, segsize, OuterStride<>(lda) );
  Index aligned_offset = internal::first_default_aligned(tempv.data()+segsize, PacketSize);
  Index aligned_with_B_offset = (PacketSize-internal::first_default_aligned(B.data(), PacketSize))%PacketSize;
  Map<Matrix<Scalar,Dynamic,1>, 0, OuterStride<> > l(tempv.data()+segsize+aligned_offset+aligned_with_B_offset, nrow, OuterStride<>(ldl) );
  
  l.setZero();
  internal::sparselu_gemm<Scalar>(l.rows(), l.cols(), B.cols(), B.data(), B.outerStride(), u.data(), u.outerStride(), l.data(), l.outerStride());
  
  // Scatter tempv[] into SPA dense[] as a temporary storage 
  isub = lptr + no_zeros;
  for (i = 0; i < ((SegSizeAtCompileTime==Dynamic)?segsize:SegSizeAtCompileTime); i++)
  {
    irow = lsub(isub++); 
    dense(irow) = tempv(i);
  }
  
  // Scatter l into SPA dense[]
  for (i = 0; i < nrow; i++)
  {
    irow = lsub(isub++); 
    dense(irow) -= l(i);
  } 
}

template <> struct LU_kernel_bmod<1>
{
  template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
  static EIGEN_DONT_INLINE void run(const Index /*segsize*/, BlockScalarVector& dense, ScalarVector& /*tempv*/, ScalarVector& lusup, Index& luptr,
                                    const Index lda, const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros);
};


template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
EIGEN_DONT_INLINE void LU_kernel_bmod<1>::run(const Index /*segsize*/, BlockScalarVector& dense, ScalarVector& /*tempv*/, ScalarVector& lusup, Index& luptr,
                                              const Index lda, const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros)
{
  typedef typename ScalarVector::Scalar Scalar;
  typedef typename IndexVector::Scalar StorageIndex;
  Scalar f = dense(lsub(lptr + no_zeros));
  luptr += lda * no_zeros + no_zeros + 1;
  const Scalar* a(lusup.data() + luptr);
  const StorageIndex*  irow(lsub.data()+lptr + no_zeros + 1);
  Index i = 0;
  for (; i+1 < nrow; i+=2)
  {
    Index i0 = *(irow++);
    Index i1 = *(irow++);
    Scalar a0 = *(a++);
    Scalar a1 = *(a++);
    Scalar d0 = dense.coeff(i0);
    Scalar d1 = dense.coeff(i1);
    d0 -= f*a0;
    d1 -= f*a1;
    dense.coeffRef(i0) = d0;
    dense.coeffRef(i1) = d1;
  }
  if(i<nrow)
    dense.coeffRef(*(irow++)) -= f * *(a++);
}

} // end namespace internal

} // end namespace Eigen
#endif // SPARSELU_KERNEL_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]panel_bmod.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PANEL_BMOD_H
#define SPARSELU_PANEL_BMOD_H

namespace Eigen {
namespace internal {

/**
 * \brief Performs numeric block updates (sup-panel) in topological order.
 * 
 * Before entering this routine, the original nonzeros in the panel
 * were already copied into the spa[m,w]
 * 
 * \param m number of rows in the matrix
 * \param w Panel size
 * \param jcol Starting  column of the panel
 * \param nseg Number of segments in the U part
 * \param dense Store the full representation of the panel 
 * \param tempv working array 
 * \param segrep segment representative... first row in the segment
 * \param repfnz First nonzero rows
 * \param glu Global LU data. 
 * 
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::panel_bmod(const Index m, const Index w, const Index jcol, 
                                            const Index nseg, ScalarVector& dense, ScalarVector& tempv,
                                            IndexVector& segrep, IndexVector& repfnz, GlobalLU_t& glu)
{
  
  Index ksub,jj,nextl_col; 
  Index fsupc, nsupc, nsupr, nrow; 
  Index krep, kfnz; 
  Index lptr; // points to the row subscripts of a supernode 
  Index luptr; // ...
  Index segsize,no_zeros ; 
  // For each nonz supernode segment of U[*,j] in topological order
  Index k = nseg - 1; 
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  
  for (ksub = 0; ksub < nseg; ksub++)
  { // For each updating supernode
    /* krep = representative of current k-th supernode
     * fsupc =  first supernodal column
     * nsupc = number of columns in a supernode
     * nsupr = number of rows in a supernode
     */
    krep = segrep(k); k--; 
    fsupc = glu.xsup(glu.supno(krep)); 
    nsupc = krep - fsupc + 1; 
    nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
    nrow = nsupr - nsupc; 
    lptr = glu.xlsub(fsupc); 
    
    // loop over the panel columns to detect the actual number of columns and rows
    Index u_rows = 0;
    Index u_cols = 0;
    for (jj = jcol; jj < jcol + w; jj++)
    {
      nextl_col = (jj-jcol) * m; 
      VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
      
      kfnz = repfnz_col(krep); 
      if ( kfnz == emptyIdxLU ) 
        continue; // skip any zero segment
      
      segsize = krep - kfnz + 1;
      u_cols++;
      u_rows = (std::max)(segsize,u_rows);
    }
    
    if(nsupc >= 2)
    { 
      Index ldu = internal::first_multiple<Index>(u_rows, PacketSize);
      Map<ScalarMatrix, Aligned,  OuterStride<> > U(tempv.data(), u_rows, u_cols, OuterStride<>(ldu));
      
      // gather U
      Index u_col = 0;
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        luptr = glu.xlusup(fsupc);    
        no_zeros = kfnz - fsupc; 
        
        Index isub = lptr + no_zeros;
        Index off = u_rows-segsize;
        for (Index i = 0; i < off; i++) U(i,u_col) = 0;
        for (Index i = 0; i < segsize; i++)
        {
          Index irow = glu.lsub(isub); 
          U(i+off,u_col) = dense_col(irow); 
          ++isub; 
        }
        u_col++;
      }
      // solve U = A^-1 U
      luptr = glu.xlusup(fsupc);
      Index lda = glu.xlusup(fsupc+1) - glu.xlusup(fsupc);
      no_zeros = (krep - u_rows + 1) - fsupc;
      luptr += lda * no_zeros + no_zeros;
      MappedMatrixBlock A(glu.lusup.data()+luptr, u_rows, u_rows, OuterStride<>(lda) );
      U = A.template triangularView<UnitLower>().solve(U);
      
      // update
      luptr += u_rows;
      MappedMatrixBlock B(glu.lusup.data()+luptr, nrow, u_rows, OuterStride<>(lda) );
      eigen_assert(tempv.size()>w*ldu + nrow*w + 1);
      
      Index ldl = internal::first_multiple<Index>(nrow, PacketSize);
      Index offset = (PacketSize-internal::first_default_aligned(B.data(), PacketSize)) % PacketSize;
      MappedMatrixBlock L(tempv.data()+w*ldu+offset, nrow, u_cols, OuterStride<>(ldl));
      
      L.setZero();
      internal::sparselu_gemm<Scalar>(L.rows(), L.cols(), B.cols(), B.data(), B.outerStride(), U.data(), U.outerStride(), L.data(), L.outerStride());
      
      // scatter U and L
      u_col = 0;
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        no_zeros = kfnz - fsupc; 
        Index isub = lptr + no_zeros;
        
        Index off = u_rows-segsize;
        for (Index i = 0; i < segsize; i++)
        {
          Index irow = glu.lsub(isub++); 
          dense_col(irow) = U.coeff(i+off,u_col);
          U.coeffRef(i+off,u_col) = 0;
        }
        
        // Scatter l into SPA dense[]
        for (Index i = 0; i < nrow; i++)
        {
          Index irow = glu.lsub(isub++); 
          dense_col(irow) -= L.coeff(i,u_col);
          L.coeffRef(i,u_col) = 0;
        }
        u_col++;
      }
    }
    else // level 2 only
    {
      // Sequence through each column in the panel
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        luptr = glu.xlusup(fsupc);
        
        Index lda = glu.xlusup(fsupc+1)-glu.xlusup(fsupc);// nsupr
        
        // Perform a trianglar solve and block update, 
        // then scatter the result of sup-col update to dense[]
        no_zeros = kfnz - fsupc; 
              if(segsize==1)  LU_kernel_bmod<1>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else  if(segsize==2)  LU_kernel_bmod<2>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else  if(segsize==3)  LU_kernel_bmod<3>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else                  LU_kernel_bmod<Dynamic>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros); 
      } // End for each column in the panel 
    }
    
  } // End for each updating supernode
} // end panel bmod

} // end namespace internal

} // end namespace Eigen

#endif // SPARSELU_PANEL_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_dfs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]panel_dfs.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PANEL_DFS_H
#define SPARSELU_PANEL_DFS_H

namespace Eigen {

namespace internal {
  
template<typename IndexVector>
struct panel_dfs_traits
{
  typedef typename IndexVector::Scalar StorageIndex;
  panel_dfs_traits(Index jcol, StorageIndex* marker)
    : m_jcol(jcol), m_marker(marker)
  {}
  bool update_segrep(Index krep, StorageIndex jj)
  {
    if(m_marker[krep]<m_jcol)
    {
      m_marker[krep] = jj; 
      return true;
    }
    return false;
  }
  void mem_expand(IndexVector& /*glu.lsub*/, Index /*nextl*/, Index /*chmark*/) {}
  enum { ExpandMem = false };
  Index m_jcol;
  StorageIndex* m_marker;
};


template <typename Scalar, typename StorageIndex>
template <typename Traits>
void SparseLUImpl<Scalar,StorageIndex>::dfs_kernel(const StorageIndex jj, IndexVector& perm_r,
                   Index& nseg, IndexVector& panel_lsub, IndexVector& segrep,
                   Ref<IndexVector> repfnz_col, IndexVector& xprune, Ref<IndexVector> marker, IndexVector& parent,
                   IndexVector& xplore, GlobalLU_t& glu,
                   Index& nextl_col, Index krow, Traits& traits
                  )
{
  
  StorageIndex kmark = marker(krow);
      
  // For each unmarked krow of jj
  marker(krow) = jj; 
  StorageIndex kperm = perm_r(krow); 
  if (kperm == emptyIdxLU ) {
    // krow is in L : place it in structure of L(*, jj)
    panel_lsub(nextl_col++) = StorageIndex(krow);  // krow is indexed into A
    
    traits.mem_expand(panel_lsub, nextl_col, kmark);
  }
  else 
  {
    // krow is in U : if its supernode-representative krep
    // has been explored, update repfnz(*)
    // krep = supernode representative of the current row
    StorageIndex krep = glu.xsup(glu.supno(kperm)+1) - 1; 
    // First nonzero element in the current column:
    StorageIndex myfnz = repfnz_col(krep); 
    
    if (myfnz != emptyIdxLU )
    {
      // Representative visited before
      if (myfnz > kperm ) repfnz_col(krep) = kperm; 
      
    }
    else 
    {
      // Otherwise, perform dfs starting at krep
      StorageIndex oldrep = emptyIdxLU; 
      parent(krep) = oldrep; 
      repfnz_col(krep) = kperm; 
      StorageIndex xdfs =  glu.xlsub(krep); 
      Index maxdfs = xprune(krep); 
      
      StorageIndex kpar;
      do 
      {
        // For each unmarked kchild of krep
        while (xdfs < maxdfs) 
        {
          StorageIndex kchild = glu.lsub(xdfs); 
          xdfs++; 
          StorageIndex chmark = marker(kchild); 
          
          if (chmark != jj ) 
          {
            marker(kchild) = jj; 
            StorageIndex chperm = perm_r(kchild); 
            
            if (chperm == emptyIdxLU) 
            {
              // case kchild is in L: place it in L(*, j)
              panel_lsub(nextl_col++) = kchild;
              traits.mem_expand(panel_lsub, nextl_col, chmark);
            }
            else
            {
              // case kchild is in U :
              // chrep = its supernode-rep. If its rep has been explored, 
              // update its repfnz(*)
              StorageIndex chrep = glu.xsup(glu.supno(chperm)+1) - 1; 
              myfnz = repfnz_col(chrep); 
              
              if (myfnz != emptyIdxLU) 
              { // Visited before 
                if (myfnz > chperm) 
                  repfnz_col(chrep) = chperm; 
              }
              else 
              { // Cont. dfs at snode-rep of kchild
                xplore(krep) = xdfs; 
                oldrep = krep; 
                krep = chrep; // Go deeper down G(L)
                parent(krep) = oldrep; 
                repfnz_col(krep) = chperm; 
                xdfs = glu.xlsub(krep); 
                maxdfs = xprune(krep); 
                
              } // end if myfnz != -1
            } // end if chperm == -1 
                
          } // end if chmark !=jj
        } // end while xdfs < maxdfs
        
        // krow has no more unexplored nbrs :
        //    Place snode-rep krep in postorder DFS, if this 
        //    segment is seen for the first time. (Note that 
        //    "repfnz(krep)" may change later.)
        //    Baktrack dfs to its parent
        if(traits.update_segrep(krep,jj))
        //if (marker1(krep) < jcol )
        {
          segrep(nseg) = krep; 
          ++nseg; 
          //marker1(krep) = jj; 
        }
        
        kpar = parent(krep); // Pop recursion, mimic recursion 
        if (kpar == emptyIdxLU) 
          break; // dfs done 
        krep = kpar; 
        xdfs = xplore(krep); 
        maxdfs = xprune(krep); 

      } while (kpar != emptyIdxLU); // Do until empty stack 
      
    } // end if (myfnz = -1)

  } // end if (kperm == -1)   
}

/**
 * \brief Performs a symbolic factorization on a panel of columns [jcol, jcol+w)
 * 
 * A supernode representative is the last column of a supernode.
 * The nonzeros in U[*,j] are segments that end at supernodes representatives
 * 
 * The routine returns a list of the supernodal representatives 
 * in topological order of the dfs that generates them. This list is 
 * a superset of the topological order of each individual column within 
 * the panel.
 * The location of the first nonzero in each supernodal segment 
 * (supernodal entry location) is also returned. Each column has 
 * a separate list for this purpose. 
 * 
 * Two markers arrays are used for dfs :
 *    marker[i] == jj, if i was visited during dfs of current column jj;
 *    marker1[i] >= jcol, if i was visited by earlier columns in this panel; 
 * 
 * \param[in] m number of rows in the matrix
 * \param[in] w Panel size
 * \param[in] jcol Starting  column of the panel
 * \param[in] A Input matrix in column-major storage
 * \param[in] perm_r Row permutation
 * \param[out] nseg Number of U segments
 * \param[out] dense Accumulate the column vectors of the panel
 * \param[out] panel_lsub Subscripts of the row in the panel 
 * \param[out] segrep Segment representative i.e first nonzero row of each segment
 * \param[out] repfnz First nonzero location in each row
 * \param[out] xprune The pruned elimination tree
 * \param[out] marker work vector
 * \param  parent The elimination tree
 * \param xplore work vector
 * \param glu The global data structure
 * 
 */

template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::panel_dfs(const Index m, const Index w, const Index jcol, MatrixType& A, IndexVector& perm_r, Index& nseg, ScalarVector& dense, IndexVector& panel_lsub, IndexVector& segrep, IndexVector& repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu)
{
  Index nextl_col; // Next available position in panel_lsub[*,jj] 
  
  // Initialize pointers 
  VectorBlock<IndexVector> marker1(marker, m, m); 
  nseg = 0; 
  
  panel_dfs_traits<IndexVector> traits(jcol, marker1.data());
  
  // For each column in the panel 
  for (StorageIndex jj = StorageIndex(jcol); jj < jcol + w; jj++) 
  {
    nextl_col = (jj - jcol) * m; 
    
    VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero location in each row
    VectorBlock<ScalarVector> dense_col(dense,nextl_col, m); // Accumulate a column vector here
    
    
    // For each nnz in A[*, jj] do depth first search
    for (typename MatrixType::InnerIterator it(A, jj); it; ++it)
    {
      Index krow = it.row(); 
      dense_col(krow) = it.value();
      
      StorageIndex kmark = marker(krow); 
      if (kmark == jj) 
        continue; // krow visited before, go to the next nonzero
      
      dfs_kernel(jj, perm_r, nseg, panel_lsub, segrep, repfnz_col, xprune, marker, parent,
                   xplore, glu, nextl_col, krow, traits);
    }// end for nonzeros in column jj
    
  } // end for column jj
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PANEL_DFS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pivotL.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of xpivotL.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PIVOTL_H
#define SPARSELU_PIVOTL_H

namespace Eigen {
namespace internal {
  
/**
 * \brief Performs the numerical pivotin on the current column of L, and the CDIV operation.
 * 
 * Pivot policy :
 * (1) Compute thresh = u * max_(i>=j) abs(A_ij);
 * (2) IF user specifies pivot row k and abs(A_kj) >= thresh THEN
 *           pivot row = k;
 *       ELSE IF abs(A_jj) >= thresh THEN
 *           pivot row = j;
 *       ELSE
 *           pivot row = m;
 * 
 *   Note: If you absolutely want to use a given pivot order, then set u=0.0.
 * 
 * \param jcol The current column of L
 * \param diagpivotthresh diagonal pivoting threshold
 * \param[in,out] perm_r Row permutation (threshold pivoting)
 * \param[in] iperm_c column permutation - used to finf diagonal of Pc*A*Pc'
 * \param[out] pivrow  The pivot row
 * \param glu Global LU data
 * \return 0 if success, i > 0 if U(i,i) is exactly zero 
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::pivotL(const Index jcol, const RealScalar& diagpivotthresh, IndexVector& perm_r, IndexVector& iperm_c, Index& pivrow, GlobalLU_t& glu)
{
  
  Index fsupc = (glu.xsup)((glu.supno)(jcol)); // First column in the supernode containing the column jcol
  Index nsupc = jcol - fsupc; // Number of columns in the supernode portion, excluding jcol; nsupc >=0
  Index lptr = glu.xlsub(fsupc); // pointer to the starting location of the row subscripts for this supernode portion
  Index nsupr = glu.xlsub(fsupc+1) - lptr; // Number of rows in the supernode
  Index lda = glu.xlusup(fsupc+1) - glu.xlusup(fsupc); // leading dimension
  Scalar* lu_sup_ptr = &(glu.lusup.data()[glu.xlusup(fsupc)]); // Start of the current supernode
  Scalar* lu_col_ptr = &(glu.lusup.data()[glu.xlusup(jcol)]); // Start of jcol in the supernode
  StorageIndex* lsub_ptr = &(glu.lsub.data()[lptr]); // Start of row indices of the supernode
  
  // Determine the largest abs numerical value for partial pivoting 
  Index diagind = iperm_c(jcol); // diagonal index 
  RealScalar pivmax(-1.0);
  Index pivptr = nsupc; 
  Index diag = emptyIdxLU; 
  RealScalar rtemp;
  Index isub, icol, itemp, k; 
  for (isub = nsupc; isub < nsupr; ++isub) {
    using std::abs;
    rtemp = abs(lu_col_ptr[isub]);
    if (rtemp > pivmax) {
      pivmax = rtemp; 
      pivptr = isub;
    } 
    if (lsub_ptr[isub] == diagind) diag = isub;
  }
  
  // Test for singularity
  if ( pivmax <= RealScalar(0.0) ) {
    // if pivmax == -1, the column is structurally empty, otherwise it is only numerically zero
    pivrow = pivmax < RealScalar(0.0) ? diagind : lsub_ptr[pivptr];
    perm_r(pivrow) = StorageIndex(jcol);
    return (jcol+1);
  }
  
  RealScalar thresh = diagpivotthresh * pivmax; 
  
  // Choose appropriate pivotal element 
  
  {
    // Test if the diagonal element can be used as a pivot (given the threshold value)
    if (diag >= 0 ) 
    {
      // Diagonal element exists
      using std::abs;
      rtemp = abs(lu_col_ptr[diag]);
      if (rtemp != RealScalar(0.0) && rtemp >= thresh) pivptr = diag;
    }
    pivrow = lsub_ptr[pivptr];
  }
  
  // Record pivot row
  perm_r(pivrow) = StorageIndex(jcol);
  // Interchange row subscripts
  if (pivptr != nsupc )
  {
    std::swap( lsub_ptr[pivptr], lsub_ptr[nsupc] );
    // Interchange numerical values as well, for the two rows in the whole snode
    // such that L is indexed the same way as A
    for (icol = 0; icol <= nsupc; icol++)
    {
      itemp = pivptr + icol * lda; 
      std::swap(lu_sup_ptr[itemp], lu_sup_ptr[nsupc + icol * lda]);
    }
  }
  // cdiv operations
  Scalar temp = Scalar(1.0) / lu_col_ptr[nsupc];
  for (k = nsupc+1; k < nsupr; k++)
    lu_col_ptr[k] *= temp; 
  return 0;
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PIVOTL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pruneL.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]pruneL.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PRUNEL_H
#define SPARSELU_PRUNEL_H

namespace Eigen {
namespace internal {

/**
 * \brief Prunes the L-structure.
 *
 * It prunes the L-structure  of supernodes whose L-structure contains the current pivot row "pivrow"
 * 
 * 
 * \param jcol The current column of L
 * \param[in] perm_r Row permutation
 * \param[out] pivrow  The pivot row
 * \param nseg Number of segments
 * \param segrep 
 * \param repfnz
 * \param[out] xprune 
 * \param glu Global LU data
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::pruneL(const Index jcol, const IndexVector& perm_r, const Index pivrow, const Index nseg,
                                               const IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, GlobalLU_t& glu)
{
  // For each supernode-rep irep in U(*,j]
  Index jsupno = glu.supno(jcol); 
  Index i,irep,irep1; 
  bool movnum, do_prune = false; 
  Index kmin = 0, kmax = 0, minloc, maxloc,krow; 
  for (i = 0; i < nseg; i++)
  {
    irep = segrep(i); 
    irep1 = irep + 1; 
    do_prune = false; 
    
    // Don't prune with a zero U-segment 
    if (repfnz(irep) == emptyIdxLU) continue; 
    
    // If a snode overlaps with the next panel, then the U-segment
    // is fragmented into two parts -- irep and irep1. We should let 
    // pruning occur at the rep-column in irep1s snode. 
    if (glu.supno(irep) == glu.supno(irep1) ) continue; // don't prune 
    
    // If it has not been pruned & it has a nonz in row L(pivrow,i)
    if (glu.supno(irep) != jsupno )
    {
      if ( xprune (irep) >= glu.xlsub(irep1) )
      {
        kmin = glu.xlsub(irep);
        kmax = glu.xlsub(irep1) - 1; 
        for (krow = kmin; krow <= kmax; krow++)
        {
          if (glu.lsub(krow) == pivrow) 
          {
            do_prune = true; 
            break; 
          }
        }
      }
      
      if (do_prune) 
      {
        // do a quicksort-type partition
        // movnum=true means that the num values have to be exchanged
        movnum = false; 
        if (irep == glu.xsup(glu.supno(irep)) ) // Snode of size 1 
          movnum = true; 
        
        while (kmin <= kmax)
        {
          if (perm_r(glu.lsub(kmax)) == emptyIdxLU)
            kmax--; 
          else if ( perm_r(glu.lsub(kmin)) != emptyIdxLU)
            kmin++;
          else 
          {
            // kmin below pivrow (not yet pivoted), and kmax
            // above pivrow: interchange the two suscripts
            std::swap(glu.lsub(kmin), glu.lsub(kmax)); 
            
            // If the supernode has only one column, then we 
            // only keep one set of subscripts. For any subscript
            // intercnahge performed, similar interchange must be 
            // done on the numerical values. 
            if (movnum) 
            {
              minloc = glu.xlusup(irep) + ( kmin - glu.xlsub(irep) ); 
              maxloc = glu.xlusup(irep) + ( kmax - glu.xlsub(irep) ); 
              std::swap(glu.lusup(minloc), glu.lusup(maxloc)); 
            }
            kmin++;
            kmax--;
          }
        } // end while 
        
        xprune(irep) = StorageIndex(kmin);  //Pruning 
      } // end if do_prune 
    } // end pruning 
  } // End for each U-segment
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PRUNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_relax_snode.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* This file is a modified version of heap_relax_snode.c file in SuperLU
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef SPARSELU_RELAX_SNODE_H
#define SPARSELU_RELAX_SNODE_H

namespace Eigen {

namespace internal {
 
/** 
 * \brief Identify the initial relaxed supernodes
 * 
 * This routine is applied to a column elimination tree. 
 * It assumes that the matrix has been reordered according to the postorder of the etree
 * \param n  the number of columns
 * \param et elimination tree 
 * \param relax_columns Maximum number of columns allowed in a relaxed snode 
 * \param descendants Number of descendants of each node in the etree
 * \param relax_end last column in a supernode
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end)
{
  
  // compute the number of descendants of each node in the etree
  Index parent; 
  relax_end.setConstant(emptyIdxLU);
  descendants.setZero();
  for (Index j = 0; j < n; j++) 
  {
    parent = et(j);
    if (parent != n) // not the dummy root
      descendants(parent) += descendants(j) + 1;
  }
  // Identify the relaxed supernodes by postorder traversal of the etree
  Index snode_start; // beginning of a snode 
  for (Index j = 0; j < n; )
  {
    parent = et(j);
    snode_start = j; 
    while ( parent != n && descendants(parent) < relax_columns ) 
    {
      j = parent; 
      parent = et(j);
    }
    // Found a supernode in postordered etree, j is the last column 
    relax_end(snode_start) = StorageIndex(j); // Record last column
    j++;
    // Search for a new leaf
    while (descendants(j) != 0 && j < n) j++;
  } // End postorder traversal of the etree
  
}

} // end namespace internal

} // end namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseQR/SparseQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012-2013 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_QR_H
#define EIGEN_SPARSE_QR_H

namespace Eigen {

template<typename MatrixType, typename OrderingType> class SparseQR;
template<typename SparseQRType> struct SparseQRMatrixQReturnType;
template<typename SparseQRType> struct SparseQRMatrixQTransposeReturnType;
template<typename SparseQRType, typename Derived> struct SparseQR_QProduct;
namespace internal {
  template <typename SparseQRType> struct traits<SparseQRMatrixQReturnType<SparseQRType> >
  {
    typedef typename SparseQRType::MatrixType ReturnType;
    typedef typename ReturnType::StorageIndex StorageIndex;
    typedef typename ReturnType::StorageKind StorageKind;
    enum {
      RowsAtCompileTime = Dynamic,
      ColsAtCompileTime = Dynamic
    };
  };
  template <typename SparseQRType> struct traits<SparseQRMatrixQTransposeReturnType<SparseQRType> >
  {
    typedef typename SparseQRType::MatrixType ReturnType;
  };
  template <typename SparseQRType, typename Derived> struct traits<SparseQR_QProduct<SparseQRType, Derived> >
  {
    typedef typename Derived::PlainObject ReturnType;
  };
} // End namespace internal

/**
  * \ingroup SparseQR_Module
  * \class SparseQR
  * \brief Sparse left-looking QR factorization with numerical column pivoting
  * 
  * This class implements a left-looking QR decomposition of sparse matrices
  * with numerical column pivoting.
  * When a column has a norm less than a given tolerance
  * it is implicitly permuted to the end. The QR factorization thus obtained is 
  * given by A*P = Q*R where R is upper triangular or trapezoidal. 
  * 
  * P is the column permutation which is the product of the fill-reducing and the
  * numerical permutations. Use colsPermutation() to get it.
  * 
  * Q is the orthogonal matrix represented as products of Householder reflectors. 
  * Use matrixQ() to get an expression and matrixQ().adjoint() to get the adjoint.
  * You can then apply it to a vector.
  * 
  * R is the sparse triangular or trapezoidal matrix. The later occurs when A is rank-deficient.
  * matrixR().topLeftCorner(rank(), rank()) always returns a triangular factor of full rank.
  * 
  * \tparam _MatrixType The type of the sparse matrix A, must be a column-major SparseMatrix<>
  * \tparam _OrderingType The fill-reducing ordering method. See the \link OrderingMethods_Module 
  *  OrderingMethods \endlink module for the list of built-in and external ordering methods.
  * 
  * \implsparsesolverconcept
  *
  * The numerical pivoting strategy and default threshold are the same as in SuiteSparse QR, and
  * detailed in the following paper:
  * <i>
  * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
  * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011.
  * </i>
  * Even though it is qualified as "rank-revealing", this strategy might fail for some 
  * rank deficient problems. When this class is used to solve linear or least-square problems
  * it is thus strongly recommended to check the accuracy of the computed solution. If it
  * failed, it usually helps to increase the threshold with setPivotThreshold.
  * 
  * \warning The input sparse matrix A must be in compressed mode (see SparseMatrix::makeCompressed()).
  * \warning For complex matrices matrixQ().transpose() will actually return the adjoint matrix.
  * 
  */
template<typename _MatrixType, typename _OrderingType>
class SparseQR : public SparseSolverBase<SparseQR<_MatrixType,_OrderingType> >
{
  protected:
    typedef SparseSolverBase<SparseQR<_MatrixType,_OrderingType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef _OrderingType OrderingType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> QRMatrixType;
    typedef Matrix<StorageIndex, Dynamic, 1> IndexVector;
    typedef Matrix<Scalar, Dynamic, 1> ScalarVector;
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:
    SparseQR () :  m_analysisIsok(false), m_lastError(""), m_useDefaultThreshold(true),m_isQSorted(false),m_isEtreeOk(false)
    { }
    
    /** Construct a QR factorization of the matrix \a mat.
      * 
      * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      * 
      * \sa compute()
      */
    explicit SparseQR(const MatrixType& mat) : m_analysisIsok(false), m_lastError(""), m_useDefaultThreshold(true),m_isQSorted(false),m_isEtreeOk(false)
    {
      compute(mat);
    }
    
    /** Computes the QR factorization of the sparse matrix \a mat.
      * 
      * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      * 
      * \sa analyzePattern(), factorize()
      */
    void compute(const MatrixType& mat)
    {
      analyzePattern(mat);
      factorize(mat);
    }
    void analyzePattern(const MatrixType& mat);
    void factorize(const MatrixType& mat);
    
    /** \returns the number of rows of the represented matrix. 
      */
    inline Index rows() const { return m_pmat.rows(); }
    
    /** \returns the number of columns of the represented matrix. 
      */
    inline Index cols() const { return m_pmat.cols();}
    
    /** \returns a const reference to the \b sparse upper triangular matrix R of the QR factorization.
      * \warning The entries of the returned matrix are not sorted. This means that using it in algorithms
      *          expecting sorted entries will fail. This include random coefficient accesses (SpaseMatrix::coeff()),
      *          and coefficient-wise operations. Matrix products and triangular solves are fine though.
      *
      * To sort the entries, you can assign it to a row-major matrix, and if a column-major matrix
      * is required, you can copy it again:
      * \code
      * SparseMatrix<double>          R  = qr.matrixR();  // column-major, not sorted!
      * SparseMatrix<double,RowMajor> Rr = qr.matrixR();  // row-major, sorted
      * SparseMatrix<double>          Rc = Rr;            // column-major, sorted
      * \endcode
      */
    const QRMatrixType& matrixR() const { return m_R; }
    
    /** \returns the number of non linearly dependent columns as determined by the pivoting threshold.
      *
      * \sa setPivotThreshold()
      */
    Index rank() const
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      return m_nonzeropivots; 
    }
    
    /** \returns an expression of the matrix Q as products of sparse Householder reflectors.
    * The common usage of this function is to apply it to a dense matrix or vector
    * \code
    * VectorXd B1, B2;
    * // Initialize B1
    * B2 = matrixQ() * B1;
    * \endcode
    *
    * To get a plain SparseMatrix representation of Q:
    * \code
    * SparseMatrix<double> Q;
    * Q = SparseQR<SparseMatrix<double> >(A).matrixQ();
    * \endcode
    * Internally, this call simply performs a sparse product between the matrix Q
    * and a sparse identity matrix. However, due to the fact that the sparse
    * reflectors are stored unsorted, two transpositions are needed to sort
    * them before performing the product.
    */
    SparseQRMatrixQReturnType<SparseQR> matrixQ() const 
    { return SparseQRMatrixQReturnType<SparseQR>(*this); }
    
    /** \returns a const reference to the column permutation P that was applied to A such that A*P = Q*R
      * It is the combination of the fill-in reducing permutation and numerical column pivoting.
      */
    const PermutationType& colsPermutation() const
    { 
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_outputPerm_c;
    }
    
    /** \returns A string describing the type of error.
      * This method is provided to ease debugging, not to handle errors.
      */
    std::string lastErrorMessage() const { return m_lastError; }
    
    /** \internal */
    template<typename Rhs, typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");

      Index rank = this->rank();
      
      // Compute Q^* * b;
      typename Dest::PlainObject y, b;
      y = this->matrixQ().adjoint() * B;
      b = y;
      
      // Solve with the triangular matrix R
      y.resize((std::max<Index>)(cols(),y.rows()),y.cols());
      y.topRows(rank) = this->matrixR().topLeftCorner(rank, rank).template triangularView<Upper>().solve(b.topRows(rank));
      y.bottomRows(y.rows()-rank).setZero();
      
      // Apply the column permutation
      if (m_perm_c.size())  dest = colsPermutation() * y.topRows(cols());
      else                  dest = y.topRows(cols());
      
      m_info = Success;
      return true;
    }

    /** Sets the threshold that is used to determine linearly dependent columns during the factorization.
      *
      * In practice, if during the factorization the norm of the column that has to be eliminated is below
      * this threshold, then the entire column is treated as zero, and it is moved at the end.
      */
    void setPivotThreshold(const RealScalar& threshold)
    {
      m_useDefaultThreshold = false;
      m_threshold = threshold;
    }
    
    /** \returns the solution X of \f$ A X = B \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<SparseQR, Rhs> solve(const MatrixBase<Rhs>& B) const 
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");
      return Solve<SparseQR, Rhs>(*this, B.derived());
    }
    template<typename Rhs>
    inline const Solve<SparseQR, Rhs> solve(const SparseMatrixBase<Rhs>& B) const
    {
          eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
          eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");
          return Solve<SparseQR, Rhs>(*this, B.derived());
    }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the QR factorization reports a numerical problem
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }


    /** \internal */
    inline void _sort_matrix_Q()
    {
      if(this->m_isQSorted) return;
      // The matrix Q is sorted during the transposition
      SparseMatrix<Scalar, RowMajor, Index> mQrm(this->m_Q);
      this->m_Q = mQrm;
      this->m_isQSorted = true;
    }

    
  protected:
    bool m_analysisIsok;
    bool m_factorizationIsok;
    mutable ComputationInfo m_info;
    std::string m_lastError;
    QRMatrixType m_pmat;            // Temporary matrix
    QRMatrixType m_R;               // The triangular factor matrix
    QRMatrixType m_Q;               // The orthogonal reflectors
    ScalarVector m_hcoeffs;         // The Householder coefficients
    PermutationType m_perm_c;       // Fill-reducing  Column  permutation
    PermutationType m_pivotperm;    // The permutation for rank revealing
    PermutationType m_outputPerm_c; // The final column permutation
    RealScalar m_threshold;         // Threshold to determine null Householder reflections
    bool m_useDefaultThreshold;     // Use default threshold
    Index m_nonzeropivots;          // Number of non zero pivots found
    IndexVector m_etree;            // Column elimination tree
    IndexVector m_firstRowElt;      // First element in each row
    bool m_isQSorted;               // whether Q is sorted or not
    bool m_isEtreeOk;               // whether the elimination tree match the initial input matrix
    
    template <typename, typename > friend struct SparseQR_QProduct;
    
};

/** \brief Preprocessing step of a QR factorization 
  * 
  * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
  * 
  * In this step, the fill-reducing permutation is computed and applied to the columns of A
  * and the column elimination tree is computed as well. Only the sparsity pattern of \a mat is exploited.
  * 
  * \note In this step it is assumed that there is no empty row in the matrix \a mat.
  */
template <typename MatrixType, typename OrderingType>
void SparseQR<MatrixType,OrderingType>::analyzePattern(const MatrixType& mat)
{
  eigen_assert(mat.isCompressed() && "SparseQR requires a sparse matrix in compressed mode. Call .makeCompressed() before passing it to SparseQR");
  // Copy to a column major matrix if the input is rowmajor
  typename internal::conditional<MatrixType::IsRowMajor,QRMatrixType,const MatrixType&>::type matCpy(mat);
  // Compute the column fill reducing ordering
  OrderingType ord; 
  ord(matCpy, m_perm_c); 
  Index n = mat.cols();
  Index m = mat.rows();
  Index diagSize = (std::min)(m,n);
  
  if (!m_perm_c.size())
  {
    m_perm_c.resize(n);
    m_perm_c.indices().setLinSpaced(n, 0,StorageIndex(n-1));
  }
  
  // Compute the column elimination tree of the permuted matrix
  m_outputPerm_c = m_perm_c.inverse();
  internal::coletree(matCpy, m_etree, m_firstRowElt, m_outputPerm_c.indices().data());
  m_isEtreeOk = true;
  
  m_R.resize(m, n);
  m_Q.resize(m, diagSize);
  
  // Allocate space for nonzero elements: rough estimation
  m_R.reserve(2*mat.nonZeros()); //FIXME Get a more accurate estimation through symbolic factorization with the etree
  m_Q.reserve(2*mat.nonZeros());
  m_hcoeffs.resize(diagSize);
  m_analysisIsok = true;
}

/** \brief Performs the numerical QR factorization of the input matrix
  * 
  * The function SparseQR::analyzePattern(const MatrixType&) must have been called beforehand with
  * a matrix having the same sparsity pattern than \a mat.
  * 
  * \param mat The sparse column-major matrix
  */
template <typename MatrixType, typename OrderingType>
void SparseQR<MatrixType,OrderingType>::factorize(const MatrixType& mat)
{
  using std::abs;
  
  eigen_assert(m_analysisIsok && "analyzePattern() should be called before this step");
  StorageIndex m = StorageIndex(mat.rows());
  StorageIndex n = StorageIndex(mat.cols());
  StorageIndex diagSize = (std::min)(m,n);
  IndexVector mark((std::max)(m,n)); mark.setConstant(-1);  // Record the visited nodes
  IndexVector Ridx(n), Qidx(m);                             // Store temporarily the row indexes for the current column of R and Q
  Index nzcolR, nzcolQ;                                     // Number of nonzero for the current column of R and Q
  ScalarVector tval(m);                                     // The dense vector used to compute the current column
  RealScalar pivotThreshold = m_threshold;
  
  m_R.setZero();
  m_Q.setZero();
  m_pmat = mat;
  if(!m_isEtreeOk)
  {
    m_outputPerm_c = m_perm_c.inverse();
    internal::coletree(m_pmat, m_etree, m_firstRowElt, m_outputPerm_c.indices().data());
    m_isEtreeOk = true;
  }

  m_pmat.uncompress(); // To have the innerNonZeroPtr allocated
  
  // Apply the fill-in reducing permutation lazily:
  {
    // If the input is row major, copy the original column indices,
    // otherwise directly use the input matrix
    // 
    IndexVector originalOuterIndicesCpy;
    const StorageIndex *originalOuterIndices = mat.outerIndexPtr();
    if(MatrixType::IsRowMajor)
    {
      originalOuterIndicesCpy = IndexVector::Map(m_pmat.outerIndexPtr(),n+1);
      originalOuterIndices = originalOuterIndicesCpy.data();
    }
    
    for (int i = 0; i < n; i++)
    {
      Index p = m_perm_c.size() ? m_perm_c.indices()(i) : i;
      m_pmat.outerIndexPtr()[p] = originalOuterIndices[i]; 
      m_pmat.innerNonZeroPtr()[p] = originalOuterIndices[i+1] - originalOuterIndices[i]; 
    }
  }
  
  /* Compute the default threshold as in MatLab, see:
   * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
   * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011, Page 8:3 
   */
  if(m_useDefaultThreshold) 
  {
    RealScalar max2Norm = 0.0;
    for (int j = 0; j < n; j++) max2Norm = numext::maxi(max2Norm, m_pmat.col(j).norm());
    if(max2Norm==RealScalar(0))
      max2Norm = RealScalar(1);
    pivotThreshold = 20 * (m + n) * max2Norm * NumTraits<RealScalar>::epsilon();
  }
  
  // Initialize the numerical permutation
  m_pivotperm.setIdentity(n);
  
  StorageIndex nonzeroCol = 0; // Record the number of valid pivots
  m_Q.startVec(0);

  // Left looking rank-revealing QR factorization: compute a column of R and Q at a time
  for (StorageIndex col = 0; col < n; ++col)
  {
    mark.setConstant(-1);
    m_R.startVec(col);
    mark(nonzeroCol) = col;
    Qidx(0) = nonzeroCol;
    nzcolR = 0; nzcolQ = 1;
    bool found_diag = nonzeroCol>=m;
    tval.setZero(); 
    
    // Symbolic factorization: find the nonzero locations of the column k of the factors R and Q, i.e.,
    // all the nodes (with indexes lower than rank) reachable through the column elimination tree (etree) rooted at node k.
    // Note: if the diagonal entry does not exist, then its contribution must be explicitly added,
    // thus the trick with found_diag that permits to do one more iteration on the diagonal element if this one has not been found.
    for (typename QRMatrixType::InnerIterator itp(m_pmat, col); itp || !found_diag; ++itp)
    {
      StorageIndex curIdx = nonzeroCol;
      if(itp) curIdx = StorageIndex(itp.row());
      if(curIdx == nonzeroCol) found_diag = true;
      
      // Get the nonzeros indexes of the current column of R
      StorageIndex st = m_firstRowElt(curIdx); // The traversal of the etree starts here
      if (st < 0 )
      {
        m_lastError = "Empty row found during numerical factorization";
        m_info = InvalidInput;
        return;
      }

      // Traverse the etree 
      Index bi = nzcolR;
      for (; mark(st) != col; st = m_etree(st))
      {
        Ridx(nzcolR) = st;  // Add this row to the list,
        mark(st) = col;     // and mark this row as visited
        nzcolR++;
      }

      // Reverse the list to get the topological ordering
      Index nt = nzcolR-bi;
      for(Index i = 0; i < nt/2; i++) std::swap(Ridx(bi+i), Ridx(nzcolR-i-1));
       
      // Copy the current (curIdx,pcol) value of the input matrix
      if(itp) tval(curIdx) = itp.value();
      else    tval(curIdx) = Scalar(0);
      
      // Compute the pattern of Q(:,k)
      if(curIdx > nonzeroCol && mark(curIdx) != col ) 
      {
        Qidx(nzcolQ) = curIdx;  // Add this row to the pattern of Q,
        mark(curIdx) = col;     // and mark it as visited
        nzcolQ++;
      }
    }

    // Browse all the indexes of R(:,col) in reverse order
    for (Index i = nzcolR-1; i >= 0; i--)
    {
      Index curIdx = Ridx(i);
      
      // Apply the curIdx-th householder vector to the current column (temporarily stored into tval)
      Scalar tdot(0);
      
      // First compute q' * tval
      tdot = m_Q.col(curIdx).dot(tval);

      tdot *= m_hcoeffs(curIdx);
      
      // Then update tval = tval - q * tau
      // FIXME: tval -= tdot * m_Q.col(curIdx) should amount to the same (need to check/add support for efficient "dense ?= sparse")
      for (typename QRMatrixType::InnerIterator itq(m_Q, curIdx); itq; ++itq)
        tval(itq.row()) -= itq.value() * tdot;

      // Detect fill-in for the current column of Q
      if(m_etree(Ridx(i)) == nonzeroCol)
      {
        for (typename QRMatrixType::InnerIterator itq(m_Q, curIdx); itq; ++itq)
        {
          StorageIndex iQ = StorageIndex(itq.row());
          if (mark(iQ) != col)
          {
            Qidx(nzcolQ++) = iQ;  // Add this row to the pattern of Q,
            mark(iQ) = col;       // and mark it as visited
          }
        }
      }
    } // End update current column
    
    Scalar tau = RealScalar(0);
    RealScalar beta = 0;
    
    if(nonzeroCol < diagSize)
    {
      // Compute the Householder reflection that eliminate the current column
      // FIXME this step should call the Householder module.
      Scalar c0 = nzcolQ ? tval(Qidx(0)) : Scalar(0);
      
      // First, the squared norm of Q((col+1):m, col)
      RealScalar sqrNorm = 0.;
      for (Index itq = 1; itq < nzcolQ; ++itq) sqrNorm += numext::abs2(tval(Qidx(itq)));
      if(sqrNorm == RealScalar(0) && numext::imag(c0) == RealScalar(0))
      {
        beta = numext::real(c0);
        tval(Qidx(0)) = 1;
      }
      else
      {
        using std::sqrt;
        beta = sqrt(numext::abs2(c0) + sqrNorm);
        if(numext::real(c0) >= RealScalar(0))
          beta = -beta;
        tval(Qidx(0)) = 1;
        for (Index itq = 1; itq < nzcolQ; ++itq)
          tval(Qidx(itq)) /= (c0 - beta);
        tau = numext::conj((beta-c0) / beta);
          
      }
    }

    // Insert values in R
    for (Index  i = nzcolR-1; i >= 0; i--)
    {
      Index curIdx = Ridx(i);
      if(curIdx < nonzeroCol) 
      {
        m_R.insertBackByOuterInnerUnordered(col, curIdx) = tval(curIdx);
        tval(curIdx) = Scalar(0.);
      }
    }

    if(nonzeroCol < diagSize && abs(beta) >= pivotThreshold)
    {
      m_R.insertBackByOuterInner(col, nonzeroCol) = beta;
      // The householder coefficient
      m_hcoeffs(nonzeroCol) = tau;
      // Record the householder reflections
      for (Index itq = 0; itq < nzcolQ; ++itq)
      {
        Index iQ = Qidx(itq);
        m_Q.insertBackByOuterInnerUnordered(nonzeroCol,iQ) = tval(iQ);
        tval(iQ) = Scalar(0.);
      }
      nonzeroCol++;
      if(nonzeroCol<diagSize)
        m_Q.startVec(nonzeroCol);
    }
    else
    {
      // Zero pivot found: move implicitly this column to the end
      for (Index j = nonzeroCol; j < n-1; j++) 
        std::swap(m_pivotperm.indices()(j), m_pivotperm.indices()[j+1]);
      
      // Recompute the column elimination tree
      internal::coletree(m_pmat, m_etree, m_firstRowElt, m_pivotperm.indices().data());
      m_isEtreeOk = false;
    }
  }
  
  m_hcoeffs.tail(diagSize-nonzeroCol).setZero();
  
  // Finalize the column pointers of the sparse matrices R and Q
  m_Q.finalize();
  m_Q.makeCompressed();
  m_R.finalize();
  m_R.makeCompressed();
  m_isQSorted = false;

  m_nonzeropivots = nonzeroCol;
  
  if(nonzeroCol<n)
  {
    // Permute the triangular factor to put the 'dead' columns to the end
    QRMatrixType tempR(m_R);
    m_R = tempR * m_pivotperm;
    
    // Update the column permutation
    m_outputPerm_c = m_outputPerm_c * m_pivotperm;
  }
  
  m_isInitialized = true; 
  m_factorizationIsok = true;
  m_info = Success;
}

template <typename SparseQRType, typename Derived>
struct SparseQR_QProduct : ReturnByValue<SparseQR_QProduct<SparseQRType, Derived> >
{
  typedef typename SparseQRType::QRMatrixType MatrixType;
  typedef typename SparseQRType::Scalar Scalar;
  // Get the references 
  SparseQR_QProduct(const SparseQRType& qr, const Derived& other, bool transpose) : 
  m_qr(qr),m_other(other),m_transpose(transpose) {}
  inline Index rows() const { return m_qr.matrixQ().rows(); }
  inline Index cols() const { return m_other.cols(); }
  
  // Assign to a vector
  template<typename DesType>
  void evalTo(DesType& res) const
  {
    Index m = m_qr.rows();
    Index n = m_qr.cols();
    Index diagSize = (std::min)(m,n);
    res = m_other;
    if (m_transpose)
    {
      eigen_assert(m_qr.m_Q.rows() == m_other.rows() && "Non conforming object sizes");
      //Compute res = Q' * other column by column
      for(Index j = 0; j < res.cols(); j++){
        for (Index k = 0; k < diagSize; k++)
        {
          Scalar tau = Scalar(0);
          tau = m_qr.m_Q.col(k).dot(res.col(j));
          if(tau==Scalar(0)) continue;
          tau = tau * m_qr.m_hcoeffs(k);
          res.col(j) -= tau * m_qr.m_Q.col(k);
        }
      }
    }
    else
    {
      eigen_assert(m_qr.matrixQ().cols() == m_other.rows() && "Non conforming object sizes");

      res.conservativeResize(rows(), cols());

      // Compute res = Q * other column by column
      for(Index j = 0; j < res.cols(); j++)
      {
        Index start_k = internal::is_identity<Derived>::value ? numext::mini(j,diagSize-1) : diagSize-1;
        for (Index k = start_k; k >=0; k--)
        {
          Scalar tau = Scalar(0);
          tau = m_qr.m_Q.col(k).dot(res.col(j));
          if(tau==Scalar(0)) continue;
          tau = tau * numext::conj(m_qr.m_hcoeffs(k));
          res.col(j) -= tau * m_qr.m_Q.col(k);
        }
      }
    }
  }
  
  const SparseQRType& m_qr;
  const Derived& m_other;
  bool m_transpose; // TODO this actually means adjoint
};

template<typename SparseQRType>
struct SparseQRMatrixQReturnType : public EigenBase<SparseQRMatrixQReturnType<SparseQRType> >
{  
  typedef typename SparseQRType::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,Dynamic> DenseMatrix;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic
  };
  explicit SparseQRMatrixQReturnType(const SparseQRType& qr) : m_qr(qr) {}
  template<typename Derived>
  SparseQR_QProduct<SparseQRType, Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SparseQR_QProduct<SparseQRType,Derived>(m_qr,other.derived(),false);
  }
  // To use for operations with the adjoint of Q
  SparseQRMatrixQTransposeReturnType<SparseQRType> adjoint() const
  {
    return SparseQRMatrixQTransposeReturnType<SparseQRType>(m_qr);
  }
  inline Index rows() const { return m_qr.rows(); }
  inline Index cols() const { return m_qr.rows(); }
  // To use for operations with the transpose of Q FIXME this is the same as adjoint at the moment
  SparseQRMatrixQTransposeReturnType<SparseQRType> transpose() const
  {
    return SparseQRMatrixQTransposeReturnType<SparseQRType>(m_qr);
  }
  const SparseQRType& m_qr;
};

// TODO this actually represents the adjoint of Q
template<typename SparseQRType>
struct SparseQRMatrixQTransposeReturnType
{
  explicit SparseQRMatrixQTransposeReturnType(const SparseQRType& qr) : m_qr(qr) {}
  template<typename Derived>
  SparseQR_QProduct<SparseQRType,Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SparseQR_QProduct<SparseQRType,Derived>(m_qr,other.derived(), true);
  }
  const SparseQRType& m_qr;
};

namespace internal {
  
template<typename SparseQRType>
struct evaluator_traits<SparseQRMatrixQReturnType<SparseQRType> >
{
  typedef typename SparseQRType::MatrixType MatrixType;
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SparseShape Shape;
};

template< typename DstXprType, typename SparseQRType>
struct Assignment<DstXprType, SparseQRMatrixQReturnType<SparseQRType>, internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>, Sparse2Sparse>
{
  typedef SparseQRMatrixQReturnType<SparseQRType> SrcXprType;
  typedef typename DstXprType::Scalar Scalar;
  typedef typename DstXprType::StorageIndex StorageIndex;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &/*func*/)
  {
    typename DstXprType::PlainObject idMat(src.rows(), src.cols());
    idMat.setIdentity();
    // Sort the sparse householder reflectors if needed
    const_cast<SparseQRType *>(&src.m_qr)->_sort_matrix_Q();
    dst = SparseQR_QProduct<SparseQRType, DstXprType>(src.m_qr, idMat, false);
  }
};

template< typename DstXprType, typename SparseQRType>
struct Assignment<DstXprType, SparseQRMatrixQReturnType<SparseQRType>, internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>, Sparse2Dense>
{
  typedef SparseQRMatrixQReturnType<SparseQRType> SrcXprType;
  typedef typename DstXprType::Scalar Scalar;
  typedef typename DstXprType::StorageIndex StorageIndex;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &/*func*/)
  {
    dst = src.m_qr.matrixQ() * DstXprType::Identity(src.m_qr.rows(), src.m_qr.rows());
  }
};

} // end namespace internal

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdDeque.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDDEQUE_H
#define EIGEN_STDDEQUE_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::deque such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_DEQUE_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class deque<__VA_ARGS__, std::allocator<__VA_ARGS__> >           \
    : public deque<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef deque<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > deque_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef deque_base::allocator_type allocator_type; \
    typedef deque_base::size_type size_type;  \
    typedef deque_base::iterator iterator;  \
    explicit deque(const allocator_type& a = allocator_type()) : deque_base(a) {}  \
    template<typename InputIterator> \
    deque(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : deque_base(first, last, a) {} \
    deque(const deque& c) : deque_base(c) {}  \
    explicit deque(size_type num, const value_type& val = value_type()) : deque_base(num, val) {} \
    deque(iterator start_, iterator end_) : deque_base(start_, end_) {}  \
    deque& operator=(const deque& x) {  \
      deque_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// check whether we really need the std::deque specialization
#if !EIGEN_HAS_CXX11_CONTAINERS && !(defined(_GLIBCXX_DEQUE) && (!EIGEN_GNUC_AT_LEAST(4,1))) /* Note that before gcc-4.1 we already have: std::deque::resize(size_type,const T&). */

namespace std {

#define EIGEN_STD_DEQUE_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename deque_base::allocator_type allocator_type; \
    typedef typename deque_base::size_type size_type;  \
    typedef typename deque_base::iterator iterator;  \
    typedef typename deque_base::const_iterator const_iterator;  \
    explicit deque(const allocator_type& a = allocator_type()) : deque_base(a) {}  \
    template<typename InputIterator> \
    deque(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : deque_base(first, last, a) {} \
    deque(const deque& c) : deque_base(c) {}  \
    explicit deque(size_type num, const value_type& val = value_type()) : deque_base(num, val) {} \
    deque(iterator start_, iterator end_) : deque_base(start_, end_) {}  \
    deque& operator=(const deque& x) {  \
      deque_base::operator=(x);  \
      return *this;  \
    }

  template<typename T>
  class deque<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public deque<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                   Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
{
  typedef deque<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > deque_base;
  EIGEN_STD_DEQUE_SPECIALIZATION_BODY

  void resize(size_type new_size)
  { resize(new_size, T()); }

#if defined(_DEQUE_)
  // workaround MSVC std::deque implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (deque_base::size() < new_size)
      deque_base::_Insert_n(deque_base::end(), new_size - deque_base::size(), x);
    else if (new_size < deque_base::size())
      deque_base::erase(deque_base::begin() + new_size, deque_base::end());
  }
  void push_back(const value_type& x)
  { deque_base::push_back(x); } 
  void push_front(const value_type& x)
  { deque_base::push_front(x); }
  using deque_base::insert;  
  iterator insert(const_iterator position, const value_type& x)
  { return deque_base::insert(position,x); }
  void insert(const_iterator position, size_type new_size, const value_type& x)
  { deque_base::insert(position, new_size, x); }
#else
  // default implementation which should always work.
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < deque_base::size())
      deque_base::erase(deque_base::begin() + new_size, deque_base::end());
    else if (new_size > deque_base::size())
      deque_base::insert(deque_base::end(), new_size - deque_base::size(), x);
  }
#endif
  };
}

#endif // check whether specialization is actually required

#endif // EIGEN_STDDEQUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDLIST_H
#define EIGEN_STDLIST_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::list such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_LIST_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class list<__VA_ARGS__, std::allocator<__VA_ARGS__> >           \
    : public list<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef list<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > list_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef list_base::allocator_type allocator_type; \
    typedef list_base::size_type size_type;  \
    typedef list_base::iterator iterator;  \
    explicit list(const allocator_type& a = allocator_type()) : list_base(a) {}  \
    template<typename InputIterator> \
    list(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : list_base(first, last, a) {} \
    list(const list& c) : list_base(c) {}  \
    explicit list(size_type num, const value_type& val = value_type()) : list_base(num, val) {} \
    list(iterator start_, iterator end_) : list_base(start_, end_) {}  \
    list& operator=(const list& x) {  \
      list_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// check whether we really need the std::list specialization
#if !EIGEN_HAS_CXX11_CONTAINERS && !(defined(_GLIBCXX_LIST) && (!EIGEN_GNUC_AT_LEAST(4,1))) /* Note that before gcc-4.1 we already have: std::list::resize(size_type,const T&). */

namespace std
{

#define EIGEN_STD_LIST_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename list_base::allocator_type allocator_type; \
    typedef typename list_base::size_type size_type;  \
    typedef typename list_base::iterator iterator;  \
    typedef typename list_base::const_iterator const_iterator;  \
    explicit list(const allocator_type& a = allocator_type()) : list_base(a) {}  \
    template<typename InputIterator> \
    list(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : list_base(first, last, a) {} \
    list(const list& c) : list_base(c) {}  \
    explicit list(size_type num, const value_type& val = value_type()) : list_base(num, val) {} \
    list(iterator start_, iterator end_) : list_base(start_, end_) {}  \
    list& operator=(const list& x) {  \
    list_base::operator=(x);  \
    return *this; \
  }

  template<typename T>
  class list<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public list<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                  Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
  {
    typedef list<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                 Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > list_base;
    EIGEN_STD_LIST_SPECIALIZATION_BODY

    void resize(size_type new_size)
    { resize(new_size, T()); }

    void resize(size_type new_size, const value_type& x)
    {
      if (list_base::size() < new_size)
        list_base::insert(list_base::end(), new_size - list_base::size(), x);
      else
        while (new_size < list_base::size()) list_base::pop_back();
    }

#if defined(_LIST_)
    // workaround MSVC std::list implementation
    void push_back(const value_type& x)
    { list_base::push_back(x); } 
    using list_base::insert;  
    iterator insert(const_iterator position, const value_type& x)
    { return list_base::insert(position,x); }
    void insert(const_iterator position, size_type new_size, const value_type& x)
    { list_base::insert(position, new_size, x); }
#endif
  };
}

#endif // check whether specialization is actually required

#endif // EIGEN_STDLIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDVECTOR_H
#define EIGEN_STDVECTOR_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::vector such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class vector<__VA_ARGS__, std::allocator<__VA_ARGS__> >  \
    : public vector<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef vector<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > vector_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef vector_base::allocator_type allocator_type; \
    typedef vector_base::size_type size_type;  \
    typedef vector_base::iterator iterator;  \
    explicit vector(const allocator_type& a = allocator_type()) : vector_base(a) {}  \
    template<typename InputIterator> \
    vector(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : vector_base(first, last, a) {} \
    vector(const vector& c) : vector_base(c) {}  \
    explicit vector(size_type num, const value_type& val = value_type()) : vector_base(num, val) {} \
    vector(iterator start_, iterator end_) : vector_base(start_, end_) {}  \
    vector& operator=(const vector& x) {  \
      vector_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// Don't specialize if containers are implemented according to C++11
#if !EIGEN_HAS_CXX11_CONTAINERS

namespace std {

#define EIGEN_STD_VECTOR_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename vector_base::allocator_type allocator_type; \
    typedef typename vector_base::size_type size_type;  \
    typedef typename vector_base::iterator iterator;  \
    typedef typename vector_base::const_iterator const_iterator;  \
    explicit vector(const allocator_type& a = allocator_type()) : vector_base(a) {}  \
    template<typename InputIterator> \
    vector(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : vector_base(first, last, a) {} \
    vector(const vector& c) : vector_base(c) {}  \
    explicit vector(size_type num, const value_type& val = value_type()) : vector_base(num, val) {} \
    vector(iterator start_, iterator end_) : vector_base(start_, end_) {}  \
    vector& operator=(const vector& x) {  \
      vector_base::operator=(x);  \
      return *this;  \
    }

  template<typename T>
  class vector<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public vector<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                    Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
{
  typedef vector<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                 Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > vector_base;
  EIGEN_STD_VECTOR_SPECIALIZATION_BODY

  void resize(size_type new_size)
  { resize(new_size, T()); }

#if defined(_VECTOR_)
  // workaround MSVC std::vector implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (vector_base::size() < new_size)
      vector_base::_Insert_n(vector_base::end(), new_size - vector_base::size(), x);
    else if (new_size < vector_base::size())
      vector_base::erase(vector_base::begin() + new_size, vector_base::end());
  }
  void push_back(const value_type& x)
  { vector_base::push_back(x); } 
  using vector_base::insert;  
  iterator insert(const_iterator position, const value_type& x)
  { return vector_base::insert(position,x); }
  void insert(const_iterator position, size_type new_size, const value_type& x)
  { vector_base::insert(position, new_size, x); }
#elif defined(_GLIBCXX_VECTOR) && (!(EIGEN_GNUC_AT_LEAST(4,1)))
  /* Note that before gcc-4.1 we already have: std::vector::resize(size_type,const T&).
   * However, this specialization is still needed to make the above EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION trick to work. */
  void resize(size_type new_size, const value_type& x)
  {
    vector_base::resize(new_size,x);
  }
#elif defined(_GLIBCXX_VECTOR) && EIGEN_GNUC_AT_LEAST(4,2)
  // workaround GCC std::vector implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < vector_base::size())
      vector_base::_M_erase_at_end(this->_M_impl._M_start + new_size);
    else
      vector_base::insert(vector_base::end(), new_size - vector_base::size(), x);
  }
#else
  // either GCC 4.1 or non-GCC
  // default implementation which should always work.
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < vector_base::size())
      vector_base::erase(vector_base::begin() + new_size, vector_base::end());
    else if (new_size > vector_base::size())
      vector_base::insert(vector_base::end(), new_size - vector_base::size(), x);
  }
#endif
  };
}
#endif // !EIGEN_HAS_CXX11_CONTAINERS


#endif // EIGEN_STDVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/StlSupport/details.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STL_DETAILS_H
#define EIGEN_STL_DETAILS_H

#ifndef EIGEN_ALIGNED_ALLOCATOR
  #define EIGEN_ALIGNED_ALLOCATOR Eigen::aligned_allocator
#endif

namespace Eigen {

  // This one is needed to prevent reimplementing the whole std::vector.
  template <class T>
  class aligned_allocator_indirection : public EIGEN_ALIGNED_ALLOCATOR<T>
  {
  public:
    typedef std::size_t     size_type;
    typedef std::ptrdiff_t  difference_type;
    typedef T*              pointer;
    typedef const T*        const_pointer;
    typedef T&              reference;
    typedef const T&        const_reference;
    typedef T               value_type;

    template<class U>
    struct rebind
    {
      typedef aligned_allocator_indirection<U> other;
    };

    aligned_allocator_indirection() {}
    aligned_allocator_indirection(const aligned_allocator_indirection& ) : EIGEN_ALIGNED_ALLOCATOR<T>() {}
    aligned_allocator_indirection(const EIGEN_ALIGNED_ALLOCATOR<T>& ) {}
    template<class U>
    aligned_allocator_indirection(const aligned_allocator_indirection<U>& ) {}
    template<class U>
    aligned_allocator_indirection(const EIGEN_ALIGNED_ALLOCATOR<U>& ) {}
    ~aligned_allocator_indirection() {}
  };

#if EIGEN_COMP_MSVC

  // sometimes, MSVC detects, at compile time, that the argument x
  // in std::vector::resize(size_t s,T x) won't be aligned and generate an error
  // even if this function is never called. Whence this little wrapper.
#define EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T) \
  typename Eigen::internal::conditional< \
    Eigen::internal::is_arithmetic<T>::value, \
    T, \
    Eigen::internal::workaround_msvc_stl_support<T> \
  >::type

  namespace internal {
  template<typename T> struct workaround_msvc_stl_support : public T
  {
    inline workaround_msvc_stl_support() : T() {}
    inline workaround_msvc_stl_support(const T& other) : T(other) {}
    inline operator T& () { return *static_cast<T*>(this); }
    inline operator const T& () const { return *static_cast<const T*>(this); }
    template<typename OtherT>
    inline T& operator=(const OtherT& other)
    { T::operator=(other); return *this; }
    inline workaround_msvc_stl_support& operator=(const workaround_msvc_stl_support& other)
    { T::operator=(other); return *this; }
  };
  }

#else

#define EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T) T

#endif

}

#endif // EIGEN_STL_DETAILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SuperLUSupport/SuperLUSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUPERLUSUPPORT_H
#define EIGEN_SUPERLUSUPPORT_H

namespace Eigen {

#if defined(SUPERLU_MAJOR_VERSION) && (SUPERLU_MAJOR_VERSION >= 5)
#define DECL_GSSVX(PREFIX,FLOATTYPE,KEYTYPE)		\
    extern "C" {                                                                                          \
      extern void PREFIX##gssvx(superlu_options_t *, SuperMatrix *, int *, int *, int *,                  \
                                char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,           \
                                void *, int, SuperMatrix *, SuperMatrix *,                                \
                                FLOATTYPE *, FLOATTYPE *, FLOATTYPE *, FLOATTYPE *,                       \
                                GlobalLU_t *, mem_usage_t *, SuperLUStat_t *, int *);                     \
    }                                                                                                     \
    inline float SuperLU_gssvx(superlu_options_t *options, SuperMatrix *A,                                \
         int *perm_c, int *perm_r, int *etree, char *equed,                                               \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                                      \
         SuperMatrix *U, void *work, int lwork,                                                           \
         SuperMatrix *B, SuperMatrix *X,                                                                  \
         FLOATTYPE *recip_pivot_growth,                                                                   \
         FLOATTYPE *rcond, FLOATTYPE *ferr, FLOATTYPE *berr,                                              \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                                      \
    mem_usage_t mem_usage;                                                                                \
    GlobalLU_t gLU;                                                                                       \
    PREFIX##gssvx(options, A, perm_c, perm_r, etree, equed, R, C, L,                                      \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                                 \
         ferr, berr, &gLU, &mem_usage, stats, info);                                                      \
    return mem_usage.for_lu; /* bytes used by the factor storage */                                       \
  }
#else // version < 5.0
#define DECL_GSSVX(PREFIX,FLOATTYPE,KEYTYPE)		\
    extern "C" {                                                                                          \
      extern void PREFIX##gssvx(superlu_options_t *, SuperMatrix *, int *, int *, int *,                  \
                                char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,           \
                                void *, int, SuperMatrix *, SuperMatrix *,                                \
                                FLOATTYPE *, FLOATTYPE *, FLOATTYPE *, FLOATTYPE *,                       \
                                mem_usage_t *, SuperLUStat_t *, int *);                                   \
    }                                                                                                     \
    inline float SuperLU_gssvx(superlu_options_t *options, SuperMatrix *A,                                \
         int *perm_c, int *perm_r, int *etree, char *equed,                                               \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                                      \
         SuperMatrix *U, void *work, int lwork,                                                           \
         SuperMatrix *B, SuperMatrix *X,                                                                  \
         FLOATTYPE *recip_pivot_growth,                                                                   \
         FLOATTYPE *rcond, FLOATTYPE *ferr, FLOATTYPE *berr,                                              \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                                      \
    mem_usage_t mem_usage;                                                                                \
    PREFIX##gssvx(options, A, perm_c, perm_r, etree, equed, R, C, L,                                      \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                                 \
         ferr, berr, &mem_usage, stats, info);                                                            \
    return mem_usage.for_lu; /* bytes used by the factor storage */                                       \
  }
#endif

DECL_GSSVX(s,float,float)
DECL_GSSVX(c,float,std::complex<float>)
DECL_GSSVX(d,double,double)
DECL_GSSVX(z,double,std::complex<double>)

#ifdef MILU_ALPHA
#define EIGEN_SUPERLU_HAS_ILU
#endif

#ifdef EIGEN_SUPERLU_HAS_ILU

// similarly for the incomplete factorization using gsisx
#define DECL_GSISX(PREFIX,FLOATTYPE,KEYTYPE)                                                    \
    extern "C" {                                                                                \
      extern void PREFIX##gsisx(superlu_options_t *, SuperMatrix *, int *, int *, int *,        \
                         char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,        \
                         void *, int, SuperMatrix *, SuperMatrix *, FLOATTYPE *, FLOATTYPE *,   \
                         mem_usage_t *, SuperLUStat_t *, int *);                        \
    }                                                                                           \
    inline float SuperLU_gsisx(superlu_options_t *options, SuperMatrix *A,                      \
         int *perm_c, int *perm_r, int *etree, char *equed,                                     \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                            \
         SuperMatrix *U, void *work, int lwork,                                                 \
         SuperMatrix *B, SuperMatrix *X,                                                        \
         FLOATTYPE *recip_pivot_growth,                                                         \
         FLOATTYPE *rcond,                                                                      \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                            \
    mem_usage_t mem_usage;                                                              \
    PREFIX##gsisx(options, A, perm_c, perm_r, etree, equed, R, C, L,                            \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                       \
         &mem_usage, stats, info);                                                              \
    return mem_usage.for_lu; /* bytes used by the factor storage */                             \
  }

DECL_GSISX(s,float,float)
DECL_GSISX(c,float,std::complex<float>)
DECL_GSISX(d,double,double)
DECL_GSISX(z,double,std::complex<double>)

#endif

template<typename MatrixType>
struct SluMatrixMapHelper;

/** \internal
  *
  * A wrapper class for SuperLU matrices. It supports only compressed sparse matrices
  * and dense matrices. Supernodal and other fancy format are not supported by this wrapper.
  *
  * This wrapper class mainly aims to avoids the need of dynamic allocation of the storage structure.
  */
struct SluMatrix : SuperMatrix
{
  SluMatrix()
  {
    Store = &storage;
  }

  SluMatrix(const SluMatrix& other)
    : SuperMatrix(other)
  {
    Store = &storage;
    storage = other.storage;
  }

  SluMatrix& operator=(const SluMatrix& other)
  {
    SuperMatrix::operator=(static_cast<const SuperMatrix&>(other));
    Store = &storage;
    storage = other.storage;
    return *this;
  }

  struct
  {
    union {int nnz;int lda;};
    void *values;
    int *innerInd;
    int *outerInd;
  } storage;

  void setStorageType(Stype_t t)
  {
    Stype = t;
    if (t==SLU_NC || t==SLU_NR || t==SLU_DN)
      Store = &storage;
    else
    {
      eigen_assert(false && "storage type not supported");
      Store = 0;
    }
  }

  template<typename Scalar>
  void setScalarType()
  {
    if (internal::is_same<Scalar,float>::value)
      Dtype = SLU_S;
    else if (internal::is_same<Scalar,double>::value)
      Dtype = SLU_D;
    else if (internal::is_same<Scalar,std::complex<float> >::value)
      Dtype = SLU_C;
    else if (internal::is_same<Scalar,std::complex<double> >::value)
      Dtype = SLU_Z;
    else
    {
      eigen_assert(false && "Scalar type not supported by SuperLU");
    }
  }

  template<typename MatrixType>
  static SluMatrix Map(MatrixBase<MatrixType>& _mat)
  {
    MatrixType& mat(_mat.derived());
    eigen_assert( ((MatrixType::Flags&RowMajorBit)!=RowMajorBit) && "row-major dense matrices are not supported by SuperLU");
    SluMatrix res;
    res.setStorageType(SLU_DN);
    res.setScalarType<typename MatrixType::Scalar>();
    res.Mtype     = SLU_GE;

    res.nrow      = internal::convert_index<int>(mat.rows());
    res.ncol      = internal::convert_index<int>(mat.cols());

    res.storage.lda       = internal::convert_index<int>(MatrixType::IsVectorAtCompileTime ? mat.size() : mat.outerStride());
    res.storage.values    = (void*)(mat.data());
    return res;
  }

  template<typename MatrixType>
  static SluMatrix Map(SparseMatrixBase<MatrixType>& a_mat)
  {
    MatrixType &mat(a_mat.derived());
    SluMatrix res;
    if ((MatrixType::Flags&RowMajorBit)==RowMajorBit)
    {
      res.setStorageType(SLU_NR);
      res.nrow      = internal::convert_index<int>(mat.cols());
      res.ncol      = internal::convert_index<int>(mat.rows());
    }
    else
    {
      res.setStorageType(SLU_NC);
      res.nrow      = internal::convert_index<int>(mat.rows());
      res.ncol      = internal::convert_index<int>(mat.cols());
    }

    res.Mtype       = SLU_GE;

    res.storage.nnz       = internal::convert_index<int>(mat.nonZeros());
    res.storage.values    = mat.valuePtr();
    res.storage.innerInd  = mat.innerIndexPtr();
    res.storage.outerInd  = mat.outerIndexPtr();

    res.setScalarType<typename MatrixType::Scalar>();

    // FIXME the following is not very accurate
    if (int(MatrixType::Flags) & int(Upper))
      res.Mtype = SLU_TRU;
    if (int(MatrixType::Flags) & int(Lower))
      res.Mtype = SLU_TRL;

    eigen_assert(((int(MatrixType::Flags) & int(SelfAdjoint))==0) && "SelfAdjoint matrix shape not supported by SuperLU");

    return res;
  }
};

template<typename Scalar, int Rows, int Cols, int Options, int MRows, int MCols>
struct SluMatrixMapHelper<Matrix<Scalar,Rows,Cols,Options,MRows,MCols> >
{
  typedef Matrix<Scalar,Rows,Cols,Options,MRows,MCols> MatrixType;
  static void run(MatrixType& mat, SluMatrix& res)
  {
    eigen_assert( ((Options&RowMajor)!=RowMajor) && "row-major dense matrices is not supported by SuperLU");
    res.setStorageType(SLU_DN);
    res.setScalarType<Scalar>();
    res.Mtype     = SLU_GE;

    res.nrow      = mat.rows();
    res.ncol      = mat.cols();

    res.storage.lda       = mat.outerStride();
    res.storage.values    = mat.data();
  }
};

template<typename Derived>
struct SluMatrixMapHelper<SparseMatrixBase<Derived> >
{
  typedef Derived MatrixType;
  static void run(MatrixType& mat, SluMatrix& res)
  {
    if ((MatrixType::Flags&RowMajorBit)==RowMajorBit)
    {
      res.setStorageType(SLU_NR);
      res.nrow      = mat.cols();
      res.ncol      = mat.rows();
    }
    else
    {
      res.setStorageType(SLU_NC);
      res.nrow      = mat.rows();
      res.ncol      = mat.cols();
    }

    res.Mtype       = SLU_GE;

    res.storage.nnz       = mat.nonZeros();
    res.storage.values    = mat.valuePtr();
    res.storage.innerInd  = mat.innerIndexPtr();
    res.storage.outerInd  = mat.outerIndexPtr();

    res.setScalarType<typename MatrixType::Scalar>();

    // FIXME the following is not very accurate
    if (MatrixType::Flags & Upper)
      res.Mtype = SLU_TRU;
    if (MatrixType::Flags & Lower)
      res.Mtype = SLU_TRL;

    eigen_assert(((MatrixType::Flags & SelfAdjoint)==0) && "SelfAdjoint matrix shape not supported by SuperLU");
  }
};

namespace internal {

template<typename MatrixType>
SluMatrix asSluMatrix(MatrixType& mat)
{
  return SluMatrix::Map(mat);
}

/** View a Super LU matrix as an Eigen expression */
template<typename Scalar, int Flags, typename Index>
MappedSparseMatrix<Scalar,Flags,Index> map_superlu(SluMatrix& sluMat)
{
  eigen_assert(((Flags&RowMajor)==RowMajor && sluMat.Stype == SLU_NR)
         || ((Flags&ColMajor)==ColMajor && sluMat.Stype == SLU_NC));

  Index outerSize = (Flags&RowMajor)==RowMajor ? sluMat.ncol : sluMat.nrow;

  return MappedSparseMatrix<Scalar,Flags,Index>(
    sluMat.nrow, sluMat.ncol, sluMat.storage.outerInd[outerSize],
    sluMat.storage.outerInd, sluMat.storage.innerInd, reinterpret_cast<Scalar*>(sluMat.storage.values) );
}

} // end namespace internal

/** \ingroup SuperLUSupport_Module
  * \class SuperLUBase
  * \brief The base class for the direct and incomplete LU factorization of SuperLU
  */
template<typename _MatrixType, typename Derived>
class SuperLUBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;    
    typedef Map<PermutationMatrix<Dynamic,Dynamic,int> > PermutationMap;
    typedef SparseMatrix<Scalar> LUMatrixType;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    SuperLUBase() {}

    ~SuperLUBase()
    {
      clearFactors();
    }
    
    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }
    
    /** \returns a reference to the Super LU option object to configure the  Super LU algorithms. */
    inline superlu_options_t& options() { return m_sluOptions; }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    void compute(const MatrixType& matrix)
    {
      derived().analyzePattern(matrix);
      derived().factorize(matrix);
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& /*matrix*/)
    {
      m_isInitialized = true;
      m_info = Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
    }
    
    template<typename Stream>
    void dumpMemory(Stream& /*s*/)
    {}
    
  protected:
    
    void initFactorization(const MatrixType& a)
    {
      set_default_options(&this->m_sluOptions);
      
      const Index size = a.rows();
      m_matrix = a;

      m_sluA = internal::asSluMatrix(m_matrix);
      clearFactors();

      m_p.resize(size);
      m_q.resize(size);
      m_sluRscale.resize(size);
      m_sluCscale.resize(size);
      m_sluEtree.resize(size);

      // set empty B and X
      m_sluB.setStorageType(SLU_DN);
      m_sluB.setScalarType<Scalar>();
      m_sluB.Mtype          = SLU_GE;
      m_sluB.storage.values = 0;
      m_sluB.nrow           = 0;
      m_sluB.ncol           = 0;
      m_sluB.storage.lda    = internal::convert_index<int>(size);
      m_sluX                = m_sluB;
      
      m_extractedDataAreDirty = true;
    }
    
    void init()
    {
      m_info = InvalidInput;
      m_isInitialized = false;
      m_sluL.Store = 0;
      m_sluU.Store = 0;
    }
    
    void extractData() const;

    void clearFactors()
    {
      if(m_sluL.Store)
        Destroy_SuperNode_Matrix(&m_sluL);
      if(m_sluU.Store)
        Destroy_CompCol_Matrix(&m_sluU);

      m_sluL.Store = 0;
      m_sluU.Store = 0;

      memset(&m_sluL,0,sizeof m_sluL);
      memset(&m_sluU,0,sizeof m_sluU);
    }

    // cached data to reduce reallocation, etc.
    mutable LUMatrixType m_l;
    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;

    mutable LUMatrixType m_matrix;  // copy of the factorized matrix
    mutable SluMatrix m_sluA;
    mutable SuperMatrix m_sluL, m_sluU;
    mutable SluMatrix m_sluB, m_sluX;
    mutable SuperLUStat_t m_sluStat;
    mutable superlu_options_t m_sluOptions;
    mutable std::vector<int> m_sluEtree;
    mutable Matrix<RealScalar,Dynamic,1> m_sluRscale, m_sluCscale;
    mutable Matrix<RealScalar,Dynamic,1> m_sluFerr, m_sluBerr;
    mutable char m_sluEqued;

    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;
    
  private:
    SuperLUBase(SuperLUBase& ) { }
};


/** \ingroup SuperLUSupport_Module
  * \class SuperLU
  * \brief A sparse direct LU factorization and solver based on the SuperLU library
  *
  * This class allows to solve for A.X = B sparse linear problems via a direct LU factorization
  * using the SuperLU library. The sparse matrix A must be squared and invertible. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \warning This class is only for the 4.x versions of SuperLU. The 3.x and 5.x versions are not supported.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename _MatrixType>
class SuperLU : public SuperLUBase<_MatrixType,SuperLU<_MatrixType> >
{
  public:
    typedef SuperLUBase<_MatrixType,SuperLU> Base;
    typedef _MatrixType MatrixType;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::IntRowVectorType IntRowVectorType;
    typedef typename Base::IntColVectorType IntColVectorType;   
    typedef typename Base::PermutationMap PermutationMap;
    typedef typename Base::LUMatrixType LUMatrixType;
    typedef TriangularView<LUMatrixType, Lower|UnitDiag>  LMatrixType;
    typedef TriangularView<LUMatrixType,  Upper>          UMatrixType;

  public:
    using Base::_solve_impl;

    SuperLU() : Base() { init(); }

    explicit SuperLU(const MatrixType& matrix) : Base()
    {
      init();
      Base::compute(matrix);
    }

    ~SuperLU()
    {
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      m_info = InvalidInput;
      m_isInitialized = false;
      Base::analyzePattern(matrix);
    }
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix);
    
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;
    
    inline const LMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_l;
    }

    inline const UMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_q;
    }
    
    Scalar determinant() const;
    
  protected:
    
    using Base::m_matrix;
    using Base::m_sluOptions;
    using Base::m_sluA;
    using Base::m_sluB;
    using Base::m_sluX;
    using Base::m_p;
    using Base::m_q;
    using Base::m_sluEtree;
    using Base::m_sluEqued;
    using Base::m_sluRscale;
    using Base::m_sluCscale;
    using Base::m_sluL;
    using Base::m_sluU;
    using Base::m_sluStat;
    using Base::m_sluFerr;
    using Base::m_sluBerr;
    using Base::m_l;
    using Base::m_u;
    
    using Base::m_analysisIsOk;
    using Base::m_factorizationIsOk;
    using Base::m_extractedDataAreDirty;
    using Base::m_isInitialized;
    using Base::m_info;
    
    void init()
    {
      Base::init();
      
      set_default_options(&this->m_sluOptions);
      m_sluOptions.PrintStat        = NO;
      m_sluOptions.ConditionNumber  = NO;
      m_sluOptions.Trans            = NOTRANS;
      m_sluOptions.ColPerm          = COLAMD;
    }
    
    
  private:
    SuperLU(SuperLU& ) { }
};

template<typename MatrixType>
void SuperLU<MatrixType>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  if(!m_analysisIsOk)
  {
    m_info = InvalidInput;
    return;
  }
  
  this->initFactorization(a);
  
  m_sluOptions.ColPerm = COLAMD;
  int info = 0;
  RealScalar recip_pivot_growth, rcond;
  RealScalar ferr, berr;

  StatInit(&m_sluStat);
  SuperLU_gssvx(&m_sluOptions, &m_sluA, m_q.data(), m_p.data(), &m_sluEtree[0],
                &m_sluEqued, &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &ferr, &berr,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);

  m_extractedDataAreDirty = true;

  // FIXME how to better check for errors ???
  m_info = info == 0 ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

template<typename MatrixType>
template<typename Rhs,typename Dest>
void SuperLU<MatrixType>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest>& x) const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  const Index rhsCols = b.cols();
  eigen_assert(m_matrix.rows()==b.rows());

  m_sluOptions.Trans = NOTRANS;
  m_sluOptions.Fact = FACTORED;
  m_sluOptions.IterRefine = NOREFINE;
  

  m_sluFerr.resize(rhsCols);
  m_sluBerr.resize(rhsCols);
  
  Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b);
  Ref<const Matrix<typename Dest::Scalar,Dynamic,Dynamic,ColMajor> > x_ref(x);
  
  m_sluB = SluMatrix::Map(b_ref.const_cast_derived());
  m_sluX = SluMatrix::Map(x_ref.const_cast_derived());
  
  typename Rhs::PlainObject b_cpy;
  if(m_sluEqued!='N')
  {
    b_cpy = b;
    m_sluB = SluMatrix::Map(b_cpy.const_cast_derived());  
  }

  StatInit(&m_sluStat);
  int info = 0;
  RealScalar recip_pivot_growth, rcond;
  SuperLU_gssvx(&m_sluOptions, &m_sluA,
                m_q.data(), m_p.data(),
                &m_sluEtree[0], &m_sluEqued,
                &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluFerr[0], &m_sluBerr[0],
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);
  
  if(x.derived().data() != x_ref.data())
    x = x_ref;
  
  m_info = info==0 ? Success : NumericalIssue;
}

// the code of this extractData() function has been adapted from the SuperLU's Matlab support code,
//
//  Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
//
//  THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
//  EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
//
template<typename MatrixType, typename Derived>
void SuperLUBase<MatrixType,Derived>::extractData() const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for extracting factors, you must first call either compute() or analyzePattern()/factorize()");
  if (m_extractedDataAreDirty)
  {
    int         upper;
    int         fsupc, istart, nsupr;
    int         lastl = 0, lastu = 0;
    SCformat    *Lstore = static_cast<SCformat*>(m_sluL.Store);
    NCformat    *Ustore = static_cast<NCformat*>(m_sluU.Store);
    Scalar      *SNptr;

    const Index size = m_matrix.rows();
    m_l.resize(size,size);
    m_l.resizeNonZeros(Lstore->nnz);
    m_u.resize(size,size);
    m_u.resizeNonZeros(Ustore->nnz);

    int* Lcol = m_l.outerIndexPtr();
    int* Lrow = m_l.innerIndexPtr();
    Scalar* Lval = m_l.valuePtr();

    int* Ucol = m_u.outerIndexPtr();
    int* Urow = m_u.innerIndexPtr();
    Scalar* Uval = m_u.valuePtr();

    Ucol[0] = 0;
    Ucol[0] = 0;

    /* for each supernode */
    for (int k = 0; k <= Lstore->nsuper; ++k)
    {
      fsupc   = L_FST_SUPC(k);
      istart  = L_SUB_START(fsupc);
      nsupr   = L_SUB_START(fsupc+1) - istart;
      upper   = 1;

      /* for each column in the supernode */
      for (int j = fsupc; j < L_FST_SUPC(k+1); ++j)
      {
        SNptr = &((Scalar*)Lstore->nzval)[L_NZ_START(j)];

        /* Extract U */
        for (int i = U_NZ_START(j); i < U_NZ_START(j+1); ++i)
        {
          Uval[lastu] = ((Scalar*)Ustore->nzval)[i];
          /* Matlab doesn't like explicit zero. */
          if (Uval[lastu] != 0.0)
            Urow[lastu++] = U_SUB(i);
        }
        for (int i = 0; i < upper; ++i)
        {
          /* upper triangle in the supernode */
          Uval[lastu] = SNptr[i];
          /* Matlab doesn't like explicit zero. */
          if (Uval[lastu] != 0.0)
            Urow[lastu++] = L_SUB(istart+i);
        }
        Ucol[j+1] = lastu;

        /* Extract L */
        Lval[lastl] = 1.0; /* unit diagonal */
        Lrow[lastl++] = L_SUB(istart + upper - 1);
        for (int i = upper; i < nsupr; ++i)
        {
          Lval[lastl] = SNptr[i];
          /* Matlab doesn't like explicit zero. */
          if (Lval[lastl] != 0.0)
            Lrow[lastl++] = L_SUB(istart+i);
        }
        Lcol[j+1] = lastl;

        ++upper;
      } /* for j ... */

    } /* for k ... */

    // squeeze the matrices :
    m_l.resizeNonZeros(lastl);
    m_u.resizeNonZeros(lastu);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename SuperLU<MatrixType>::Scalar SuperLU<MatrixType>::determinant() const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for computing the determinant, you must first call either compute() or analyzePattern()/factorize()");
  
  if (m_extractedDataAreDirty)
    this->extractData();

  Scalar det = Scalar(1);
  for (int j=0; j<m_u.cols(); ++j)
  {
    if (m_u.outerIndexPtr()[j+1]-m_u.outerIndexPtr()[j] > 0)
    {
      int lastId = m_u.outerIndexPtr()[j+1]-1;
      eigen_assert(m_u.innerIndexPtr()[lastId]<=j);
      if (m_u.innerIndexPtr()[lastId]==j)
        det *= m_u.valuePtr()[lastId];
    }
  }
  if(PermutationMap(m_p.data(),m_p.size()).determinant()*PermutationMap(m_q.data(),m_q.size()).determinant()<0)
    det = -det;
  if(m_sluEqued!='N')
    return det/m_sluRscale.prod()/m_sluCscale.prod();
  else
    return det;
}

#ifdef EIGEN_PARSED_BY_DOXYGEN
#define EIGEN_SUPERLU_HAS_ILU
#endif

#ifdef EIGEN_SUPERLU_HAS_ILU

/** \ingroup SuperLUSupport_Module
  * \class SuperILU
  * \brief A sparse direct \b incomplete LU factorization and solver based on the SuperLU library
  *
  * This class allows to solve for an approximate solution of A.X = B sparse linear problems via an incomplete LU factorization
  * using the SuperLU library. This class is aimed to be used as a preconditioner of the iterative linear solvers.
  *
  * \warning This class is only for the 4.x versions of SuperLU. The 3.x and 5.x versions are not supported.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class IncompleteLUT, class ConjugateGradient, class BiCGSTAB
  */

template<typename _MatrixType>
class SuperILU : public SuperLUBase<_MatrixType,SuperILU<_MatrixType> >
{
  public:
    typedef SuperLUBase<_MatrixType,SuperILU> Base;
    typedef _MatrixType MatrixType;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;

  public:
    using Base::_solve_impl;

    SuperILU() : Base() { init(); }

    SuperILU(const MatrixType& matrix) : Base()
    {
      init();
      Base::compute(matrix);
    }

    ~SuperILU()
    {
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      Base::analyzePattern(matrix);
    }
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix);
    
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;
    #endif // EIGEN_PARSED_BY_DOXYGEN
    
  protected:
    
    using Base::m_matrix;
    using Base::m_sluOptions;
    using Base::m_sluA;
    using Base::m_sluB;
    using Base::m_sluX;
    using Base::m_p;
    using Base::m_q;
    using Base::m_sluEtree;
    using Base::m_sluEqued;
    using Base::m_sluRscale;
    using Base::m_sluCscale;
    using Base::m_sluL;
    using Base::m_sluU;
    using Base::m_sluStat;
    using Base::m_sluFerr;
    using Base::m_sluBerr;
    using Base::m_l;
    using Base::m_u;
    
    using Base::m_analysisIsOk;
    using Base::m_factorizationIsOk;
    using Base::m_extractedDataAreDirty;
    using Base::m_isInitialized;
    using Base::m_info;

    void init()
    {
      Base::init();
      
      ilu_set_default_options(&m_sluOptions);
      m_sluOptions.PrintStat        = NO;
      m_sluOptions.ConditionNumber  = NO;
      m_sluOptions.Trans            = NOTRANS;
      m_sluOptions.ColPerm          = MMD_AT_PLUS_A;
      
      // no attempt to preserve column sum
      m_sluOptions.ILU_MILU = SILU;
      // only basic ILU(k) support -- no direct control over memory consumption
      // better to use ILU_DropRule = DROP_BASIC | DROP_AREA
      // and set ILU_FillFactor to max memory growth
      m_sluOptions.ILU_DropRule = DROP_BASIC;
      m_sluOptions.ILU_DropTol = NumTraits<Scalar>::dummy_precision()*10;
    }
    
  private:
    SuperILU(SuperILU& ) { }
};

template<typename MatrixType>
void SuperILU<MatrixType>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  if(!m_analysisIsOk)
  {
    m_info = InvalidInput;
    return;
  }
  
  this->initFactorization(a);

  int info = 0;
  RealScalar recip_pivot_growth, rcond;

  StatInit(&m_sluStat);
  SuperLU_gsisx(&m_sluOptions, &m_sluA, m_q.data(), m_p.data(), &m_sluEtree[0],
                &m_sluEqued, &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);

  // FIXME how to better check for errors ???
  m_info = info == 0 ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatrixType>
template<typename Rhs,typename Dest>
void SuperILU<MatrixType>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest>& x) const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  const int rhsCols = b.cols();
  eigen_assert(m_matrix.rows()==b.rows());

  m_sluOptions.Trans = NOTRANS;
  m_sluOptions.Fact = FACTORED;
  m_sluOptions.IterRefine = NOREFINE;

  m_sluFerr.resize(rhsCols);
  m_sluBerr.resize(rhsCols);
  
  Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b);
  Ref<const Matrix<typename Dest::Scalar,Dynamic,Dynamic,ColMajor> > x_ref(x);
  
  m_sluB = SluMatrix::Map(b_ref.const_cast_derived());
  m_sluX = SluMatrix::Map(x_ref.const_cast_derived());

  typename Rhs::PlainObject b_cpy;
  if(m_sluEqued!='N')
  {
    b_cpy = b;
    m_sluB = SluMatrix::Map(b_cpy.const_cast_derived());  
  }
  
  int info = 0;
  RealScalar recip_pivot_growth, rcond;

  StatInit(&m_sluStat);
  SuperLU_gsisx(&m_sluOptions, &m_sluA,
                m_q.data(), m_p.data(),
                &m_sluEtree[0], &m_sluEqued,
                &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);
  
  if(x.derived().data() != x_ref.data())
    x = x_ref;

  m_info = info==0 ? Success : NumericalIssue;
}
#endif

#endif

} // end namespace Eigen

#endif // EIGEN_SUPERLUSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/UmfPackSupport/UmfPackSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMFPACKSUPPORT_H
#define EIGEN_UMFPACKSUPPORT_H

// for compatibility with super old version of umfpack,
// not sure this is really needed, but this is harmless.
#ifndef SuiteSparse_long
#ifdef UF_long
#define SuiteSparse_long UF_long
#else
#error neither SuiteSparse_long nor UF_long are defined
#endif
#endif

namespace Eigen {

/* TODO extract L, extract U, compute det, etc... */

// generic double/complex<double> wrapper functions:


 // Defaults
inline void umfpack_defaults(double control[UMFPACK_CONTROL], double, int)
{ umfpack_di_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], std::complex<double>, int)
{ umfpack_zi_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], double, SuiteSparse_long)
{ umfpack_dl_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_defaults(control); }

// Report info
inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], double, int)
{ umfpack_di_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], std::complex<double>, int)
{ umfpack_zi_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], double, SuiteSparse_long)
{ umfpack_dl_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_info(control, info);}

// Report status
inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, double, int)
{ umfpack_di_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, std::complex<double>, int)
{ umfpack_zi_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, double, SuiteSparse_long)
{ umfpack_dl_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_status(control, status);}

// report control
inline void umfpack_report_control(double control[UMFPACK_CONTROL], double, int)
{ umfpack_di_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], std::complex<double>, int)
{ umfpack_zi_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], double, SuiteSparse_long)
{ umfpack_dl_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_control(control);}

// Free numeric
inline void umfpack_free_numeric(void **Numeric, double, int)
{ umfpack_di_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, std::complex<double>, int)
{ umfpack_zi_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, double, SuiteSparse_long)
{ umfpack_dl_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_free_numeric(Numeric); *Numeric = 0; }

// Free symbolic
inline void umfpack_free_symbolic(void **Symbolic, double, int)
{ umfpack_di_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, std::complex<double>, int)
{ umfpack_zi_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, double, SuiteSparse_long)
{ umfpack_dl_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_free_symbolic(Symbolic); *Symbolic = 0; }

// Symbolic
inline int umfpack_symbolic(int n_row,int n_col,
                            const int Ap[], const int Ai[], const double Ax[], void **Symbolic,
                            const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_di_symbolic(n_row,n_col,Ap,Ai,Ax,Symbolic,Control,Info);
}

inline int umfpack_symbolic(int n_row,int n_col,
                            const int Ap[], const int Ai[], const std::complex<double> Ax[], void **Symbolic,
                            const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_zi_symbolic(n_row,n_col,Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Control,Info);
}
inline SuiteSparse_long umfpack_symbolic( SuiteSparse_long n_row,SuiteSparse_long n_col,
                                          const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[], void **Symbolic,
                                          const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_dl_symbolic(n_row,n_col,Ap,Ai,Ax,Symbolic,Control,Info);
}

inline SuiteSparse_long umfpack_symbolic( SuiteSparse_long n_row,SuiteSparse_long n_col,
                                          const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[], void **Symbolic,
                                          const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_zl_symbolic(n_row,n_col,Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Control,Info);
}

// Numeric
inline int umfpack_numeric( const int Ap[], const int Ai[], const double Ax[],
                            void *Symbolic, void **Numeric,
                            const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_di_numeric(Ap,Ai,Ax,Symbolic,Numeric,Control,Info);
}

inline int umfpack_numeric( const int Ap[], const int Ai[], const std::complex<double> Ax[],
                            void *Symbolic, void **Numeric,
                            const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_zi_numeric(Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Numeric,Control,Info);
}
inline SuiteSparse_long umfpack_numeric(const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[],
                                        void *Symbolic, void **Numeric,
                                        const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_dl_numeric(Ap,Ai,Ax,Symbolic,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_numeric(const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[],
                                        void *Symbolic, void **Numeric,
                                        const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_zl_numeric(Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Numeric,Control,Info);
}

// solve
inline int umfpack_solve( int sys, const int Ap[], const int Ai[], const double Ax[],
                          double X[], const double B[], void *Numeric,
                          const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_di_solve(sys,Ap,Ai,Ax,X,B,Numeric,Control,Info);
}

inline int umfpack_solve( int sys, const int Ap[], const int Ai[], const std::complex<double> Ax[],
                          std::complex<double> X[], const std::complex<double> B[], void *Numeric,
                          const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_zi_solve(sys,Ap,Ai,&numext::real_ref(Ax[0]),0,&numext::real_ref(X[0]),0,&numext::real_ref(B[0]),0,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_solve(int sys, const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[],
                                      double X[], const double B[], void *Numeric,
                                      const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_dl_solve(sys,Ap,Ai,Ax,X,B,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_solve(int sys, const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[],
                                      std::complex<double> X[], const std::complex<double> B[], void *Numeric,
                                      const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_zl_solve(sys,Ap,Ai,&numext::real_ref(Ax[0]),0,&numext::real_ref(X[0]),0,&numext::real_ref(B[0]),0,Numeric,Control,Info);
}

// Get Lunz
inline int umfpack_get_lunz(int *lnz, int *unz, int *n_row, int *n_col, int *nz_udiag, void *Numeric, double)
{
  return umfpack_di_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline int umfpack_get_lunz(int *lnz, int *unz, int *n_row, int *n_col, int *nz_udiag, void *Numeric, std::complex<double>)
{
  return umfpack_zi_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline SuiteSparse_long umfpack_get_lunz( SuiteSparse_long *lnz, SuiteSparse_long *unz, SuiteSparse_long *n_row, SuiteSparse_long *n_col,
                                          SuiteSparse_long *nz_udiag, void *Numeric, double)
{
  return umfpack_dl_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline SuiteSparse_long umfpack_get_lunz( SuiteSparse_long *lnz, SuiteSparse_long *unz, SuiteSparse_long *n_row, SuiteSparse_long *n_col,
                                          SuiteSparse_long *nz_udiag, void *Numeric, std::complex<double>)
{
  return umfpack_zl_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

// Get Numeric
inline int umfpack_get_numeric(int Lp[], int Lj[], double Lx[], int Up[], int Ui[], double Ux[],
                               int P[], int Q[], double Dx[], int *do_recip, double Rs[], void *Numeric)
{
  return umfpack_di_get_numeric(Lp,Lj,Lx,Up,Ui,Ux,P,Q,Dx,do_recip,Rs,Numeric);
}

inline int umfpack_get_numeric(int Lp[], int Lj[], std::complex<double> Lx[], int Up[], int Ui[], std::complex<double> Ux[],
                               int P[], int Q[], std::complex<double> Dx[], int *do_recip, double Rs[], void *Numeric)
{
  double& lx0_real = numext::real_ref(Lx[0]);
  double& ux0_real = numext::real_ref(Ux[0]);
  double& dx0_real = numext::real_ref(Dx[0]);
  return umfpack_zi_get_numeric(Lp,Lj,Lx?&lx0_real:0,0,Up,Ui,Ux?&ux0_real:0,0,P,Q,
                                Dx?&dx0_real:0,0,do_recip,Rs,Numeric);
}
inline SuiteSparse_long umfpack_get_numeric(SuiteSparse_long Lp[], SuiteSparse_long Lj[], double Lx[], SuiteSparse_long Up[], SuiteSparse_long Ui[], double Ux[],
                                            SuiteSparse_long P[], SuiteSparse_long Q[], double Dx[], SuiteSparse_long *do_recip, double Rs[], void *Numeric)
{
  return umfpack_dl_get_numeric(Lp,Lj,Lx,Up,Ui,Ux,P,Q,Dx,do_recip,Rs,Numeric);
}

inline SuiteSparse_long umfpack_get_numeric(SuiteSparse_long Lp[], SuiteSparse_long Lj[], std::complex<double> Lx[], SuiteSparse_long Up[], SuiteSparse_long Ui[], std::complex<double> Ux[],
                                            SuiteSparse_long P[], SuiteSparse_long Q[], std::complex<double> Dx[], SuiteSparse_long *do_recip, double Rs[], void *Numeric)
{
  double& lx0_real = numext::real_ref(Lx[0]);
  double& ux0_real = numext::real_ref(Ux[0]);
  double& dx0_real = numext::real_ref(Dx[0]);
  return umfpack_zl_get_numeric(Lp,Lj,Lx?&lx0_real:0,0,Up,Ui,Ux?&ux0_real:0,0,P,Q,
                                Dx?&dx0_real:0,0,do_recip,Rs,Numeric);
}

// Get Determinant
inline int umfpack_get_determinant(double *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], int)
{
  return umfpack_di_get_determinant(Mx,Ex,NumericHandle,User_Info);
}

inline int umfpack_get_determinant(std::complex<double> *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], int)
{
  double& mx_real = numext::real_ref(*Mx);
  return umfpack_zi_get_determinant(&mx_real,0,Ex,NumericHandle,User_Info);
}

inline SuiteSparse_long umfpack_get_determinant(double *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], SuiteSparse_long)
{
  return umfpack_dl_get_determinant(Mx,Ex,NumericHandle,User_Info);
}

inline SuiteSparse_long umfpack_get_determinant(std::complex<double> *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], SuiteSparse_long)
{
  double& mx_real = numext::real_ref(*Mx);
  return umfpack_zl_get_determinant(&mx_real,0,Ex,NumericHandle,User_Info);
}


/** \ingroup UmfPackSupport_Module
  * \brief A sparse LU factorization and solver based on UmfPack
  *
  * This class allows to solve for A.X = B sparse linear problems via a LU factorization
  * using the UmfPack library. The sparse matrix A must be squared and full rank.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename _MatrixType>
class UmfPackLU : public SparseSolverBase<UmfPackLU<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<UmfPackLU<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef SparseMatrix<Scalar> LUMatrixType;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> UmfpackMatrixType;
    typedef Ref<const UmfpackMatrixType, StandardCompressedFormat> UmfpackMatrixRef;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    typedef Array<double, UMFPACK_CONTROL, 1> UmfpackControl;
    typedef Array<double, UMFPACK_INFO, 1> UmfpackInfo;

    UmfPackLU()
      : m_dummy(0,0), mp_matrix(m_dummy)
    {
      init();
    }

    template<typename InputMatrixType>
    explicit UmfPackLU(const InputMatrixType& matrix)
      : mp_matrix(matrix)
    {
      init();
      compute(matrix);
    }

    ~UmfPackLU()
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(), StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(), StorageIndex());
    }

    inline Index rows() const { return mp_matrix.rows(); }
    inline Index cols() const { return mp_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    inline const LUMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_l;
    }

    inline const LUMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_q;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix
     *  Note that the matrix should be column-major, and in compressed format for best performance.
     *  \sa SparseMatrix::makeCompressed().
     */
    template<typename InputMatrixType>
    void compute(const InputMatrixType& matrix)
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(),StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());
      grab(matrix.derived());
      analyzePattern_impl();
      factorize_impl();
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize(), compute()
      */
    template<typename InputMatrixType>
    void analyzePattern(const InputMatrixType& matrix)
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(),StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());

      grab(matrix.derived());

      analyzePattern_impl();
    }

    /** Provides the return status code returned by UmfPack during the numeric
      * factorization.
      *
      * \sa factorize(), compute()
      */
    inline int umfpackFactorizeReturncode() const
    {
      eigen_assert(m_numeric && "UmfPackLU: you must first call factorize()");
      return m_fact_errorCode;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See UMFPACK documentation for details.
      */
    inline const UmfpackControl& umfpackControl() const
    {
      return m_control;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See UMFPACK documentation for details.
      */
    inline UmfpackControl& umfpackControl()
    {
      return m_control;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the pattern anylysis has been performed.
      *
      * \sa analyzePattern(), compute()
      */
    template<typename InputMatrixType>
    void factorize(const InputMatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      if(m_numeric)
        umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());

      grab(matrix.derived());

      factorize_impl();
    }

    /** Prints the current UmfPack control settings.
      *
      * \sa umfpackControl()
      */
    void printUmfpackControl()
    {
      umfpack_report_control(m_control.data(), Scalar(),StorageIndex());
    }

    /** Prints statistics collected by UmfPack.
      *
      * \sa analyzePattern(), compute()
      */
    void printUmfpackInfo()
    {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      umfpack_report_info(m_control.data(), m_umfpackInfo.data(), Scalar(),StorageIndex());
    }

    /** Prints the status of the previous factorization operation performed by UmfPack (symbolic or numerical factorization).
      *
      * \sa analyzePattern(), compute()
      */
    void printUmfpackStatus() {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      umfpack_report_status(m_control.data(), m_fact_errorCode, Scalar(),StorageIndex());
    }

    /** \internal */
    template<typename BDerived,typename XDerived>
    bool _solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const;

    Scalar determinant() const;

    void extractData() const;

  protected:

    void init()
    {
      m_info                  = InvalidInput;
      m_isInitialized         = false;
      m_numeric               = 0;
      m_symbolic              = 0;
      m_extractedDataAreDirty = true;

      umfpack_defaults(m_control.data(), Scalar(),StorageIndex());
    }

    void analyzePattern_impl()
    {
      m_fact_errorCode = umfpack_symbolic(internal::convert_index<StorageIndex>(mp_matrix.rows()),
                                          internal::convert_index<StorageIndex>(mp_matrix.cols()),
                                          mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                          &m_symbolic, m_control.data(), m_umfpackInfo.data());

      m_isInitialized = true;
      m_info = m_fact_errorCode ? InvalidInput : Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
      m_extractedDataAreDirty = true;
    }

    void factorize_impl()
    {

      m_fact_errorCode = umfpack_numeric(mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                         m_symbolic, &m_numeric, m_control.data(), m_umfpackInfo.data());

      m_info = m_fact_errorCode == UMFPACK_OK ? Success : NumericalIssue;
      m_factorizationIsOk = true;
      m_extractedDataAreDirty = true;
    }

    template<typename MatrixDerived>
    void grab(const EigenBase<MatrixDerived> &A)
    {
      mp_matrix.~UmfpackMatrixRef();
      ::new (&mp_matrix) UmfpackMatrixRef(A.derived());
    }

    void grab(const UmfpackMatrixRef &A)
    {
      if(&(A.derived()) != &mp_matrix)
      {
        mp_matrix.~UmfpackMatrixRef();
        ::new (&mp_matrix) UmfpackMatrixRef(A);
      }
    }

    // cached data to reduce reallocation, etc.
    mutable LUMatrixType m_l;
    StorageIndex m_fact_errorCode;
    UmfpackControl m_control;
    mutable UmfpackInfo m_umfpackInfo;

    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;

    UmfpackMatrixType m_dummy;
    UmfpackMatrixRef mp_matrix;

    void* m_numeric;
    void* m_symbolic;

    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;

  private:
    UmfPackLU(const UmfPackLU& ) { }
};


template<typename MatrixType>
void UmfPackLU<MatrixType>::extractData() const
{
  if (m_extractedDataAreDirty)
  {
    // get size of the data
    StorageIndex lnz, unz, rows, cols, nz_udiag;
    umfpack_get_lunz(&lnz, &unz, &rows, &cols, &nz_udiag, m_numeric, Scalar());

    // allocate data
    m_l.resize(rows,(std::min)(rows,cols));
    m_l.resizeNonZeros(lnz);

    m_u.resize((std::min)(rows,cols),cols);
    m_u.resizeNonZeros(unz);

    m_p.resize(rows);
    m_q.resize(cols);

    // extract
    umfpack_get_numeric(m_l.outerIndexPtr(), m_l.innerIndexPtr(), m_l.valuePtr(),
                        m_u.outerIndexPtr(), m_u.innerIndexPtr(), m_u.valuePtr(),
                        m_p.data(), m_q.data(), 0, 0, 0, m_numeric);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename UmfPackLU<MatrixType>::Scalar UmfPackLU<MatrixType>::determinant() const
{
  Scalar det;
  umfpack_get_determinant(&det, 0, m_numeric, 0, StorageIndex());
  return det;
}

template<typename MatrixType>
template<typename BDerived,typename XDerived>
bool UmfPackLU<MatrixType>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const
{
  Index rhsCols = b.cols();
  eigen_assert((BDerived::Flags&RowMajorBit)==0 && "UmfPackLU backend does not support non col-major rhs yet");
  eigen_assert((XDerived::Flags&RowMajorBit)==0 && "UmfPackLU backend does not support non col-major result yet");
  eigen_assert(b.derived().data() != x.derived().data() && " Umfpack does not support inplace solve");

  Scalar* x_ptr = 0;
  Matrix<Scalar,Dynamic,1> x_tmp;
  if(x.innerStride()!=1)
  {
    x_tmp.resize(x.rows());
    x_ptr = x_tmp.data();
  }
  for (int j=0; j<rhsCols; ++j)
  {
    if(x.innerStride()==1)
      x_ptr = &x.col(j).coeffRef(0);
    StorageIndex errorCode = umfpack_solve(UMFPACK_A,
                                mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                x_ptr, &b.const_cast_derived().col(j).coeffRef(0),
                                m_numeric, m_control.data(), m_umfpackInfo.data());
    if(x.innerStride()!=1)
      x.col(j) = x_tmp;
    if (errorCode!=0)
      return false;
  }

  return true;
}

} // end namespace Eigen

#endif // EIGEN_UMFPACKSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/Image.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MISC_IMAGE_H
#define EIGEN_MISC_IMAGE_H

namespace Eigen { 

namespace internal {

/** \class image_retval_base
  *
  */
template<typename DecompositionType>
struct traits<image_retval_base<DecompositionType> >
{
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef Matrix<
    typename MatrixType::Scalar,
    MatrixType::RowsAtCompileTime, // the image is a subspace of the destination space, whose
                                   // dimension is the number of rows of the original matrix
    Dynamic,                       // we don't know at compile time the dimension of the image (the rank)
    MatrixType::Options,
    MatrixType::MaxRowsAtCompileTime, // the image matrix will consist of columns from the original matrix,
    MatrixType::MaxColsAtCompileTime  // so it has the same number of rows and at most as many columns.
  > ReturnType;
};

template<typename _DecompositionType> struct image_retval_base
 : public ReturnByValue<image_retval_base<_DecompositionType> >
{
  typedef _DecompositionType DecompositionType;
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef ReturnByValue<image_retval_base> Base;

  image_retval_base(const DecompositionType& dec, const MatrixType& originalMatrix)
    : m_dec(dec), m_rank(dec.rank()),
      m_cols(m_rank == 0 ? 1 : m_rank),
      m_originalMatrix(originalMatrix)
  {}

  inline Index rows() const { return m_dec.rows(); }
  inline Index cols() const { return m_cols; }
  inline Index rank() const { return m_rank; }
  inline const DecompositionType& dec() const { return m_dec; }
  inline const MatrixType& originalMatrix() const { return m_originalMatrix; }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    static_cast<const image_retval<DecompositionType>*>(this)->evalTo(dst);
  }

  protected:
    const DecompositionType& m_dec;
    Index m_rank, m_cols;
    const MatrixType& m_originalMatrix;
};

} // end namespace internal

#define EIGEN_MAKE_IMAGE_HELPERS(DecompositionType) \
  typedef typename DecompositionType::MatrixType MatrixType; \
  typedef typename MatrixType::Scalar Scalar; \
  typedef typename MatrixType::RealScalar RealScalar; \
  typedef Eigen::internal::image_retval_base<DecompositionType> Base; \
  using Base::dec; \
  using Base::originalMatrix; \
  using Base::rank; \
  using Base::rows; \
  using Base::cols; \
  image_retval(const DecompositionType& dec, const MatrixType& originalMatrix) \
    : Base(dec, originalMatrix) {}

} // end namespace Eigen

#endif // EIGEN_MISC_IMAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/Kernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MISC_KERNEL_H
#define EIGEN_MISC_KERNEL_H

namespace Eigen { 

namespace internal {

/** \class kernel_retval_base
  *
  */
template<typename DecompositionType>
struct traits<kernel_retval_base<DecompositionType> >
{
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef Matrix<
    typename MatrixType::Scalar,
    MatrixType::ColsAtCompileTime, // the number of rows in the "kernel matrix"
                                   // is the number of cols of the original matrix
                                   // so that the product "matrix * kernel = zero" makes sense
    Dynamic,                       // we don't know at compile-time the dimension of the kernel
    MatrixType::Options,
    MatrixType::MaxColsAtCompileTime, // see explanation for 2nd template parameter
    MatrixType::MaxColsAtCompileTime // the kernel is a subspace of the domain space,
                                     // whose dimension is the number of columns of the original matrix
  > ReturnType;
};

template<typename _DecompositionType> struct kernel_retval_base
 : public ReturnByValue<kernel_retval_base<_DecompositionType> >
{
  typedef _DecompositionType DecompositionType;
  typedef ReturnByValue<kernel_retval_base> Base;

  explicit kernel_retval_base(const DecompositionType& dec)
    : m_dec(dec),
      m_rank(dec.rank()),
      m_cols(m_rank==dec.cols() ? 1 : dec.cols() - m_rank)
  {}

  inline Index rows() const { return m_dec.cols(); }
  inline Index cols() const { return m_cols; }
  inline Index rank() const { return m_rank; }
  inline const DecompositionType& dec() const { return m_dec; }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    static_cast<const kernel_retval<DecompositionType>*>(this)->evalTo(dst);
  }

  protected:
    const DecompositionType& m_dec;
    Index m_rank, m_cols;
};

} // end namespace internal

#define EIGEN_MAKE_KERNEL_HELPERS(DecompositionType) \
  typedef typename DecompositionType::MatrixType MatrixType; \
  typedef typename MatrixType::Scalar Scalar; \
  typedef typename MatrixType::RealScalar RealScalar; \
  typedef Eigen::internal::kernel_retval_base<DecompositionType> Base; \
  using Base::dec; \
  using Base::rank; \
  using Base::rows; \
  using Base::cols; \
  kernel_retval(const DecompositionType& dec) : Base(dec) {}

} // end namespace Eigen

#endif // EIGEN_MISC_KERNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/RealSvd2x2.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REALSVD2X2_H
#define EIGEN_REALSVD2X2_H

namespace Eigen {

namespace internal {

template<typename MatrixType, typename RealScalar, typename Index>
void real_2x2_jacobi_svd(const MatrixType& matrix, Index p, Index q,
                         JacobiRotation<RealScalar> *j_left,
                         JacobiRotation<RealScalar> *j_right)
{
  using std::sqrt;
  using std::abs;
  Matrix<RealScalar,2,2> m;
  m << numext::real(matrix.coeff(p,p)), numext::real(matrix.coeff(p,q)),
       numext::real(matrix.coeff(q,p)), numext::real(matrix.coeff(q,q));
  JacobiRotation<RealScalar> rot1;
  RealScalar t = m.coeff(0,0) + m.coeff(1,1);
  RealScalar d = m.coeff(1,0) - m.coeff(0,1);

  if(abs(d) < (std::numeric_limits<RealScalar>::min)())
  {
    rot1.s() = RealScalar(0);
    rot1.c() = RealScalar(1);
  }
  else
  {
    // If d!=0, then t/d cannot overflow because the magnitude of the
    // entries forming d are not too small compared to the ones forming t.
    RealScalar u = t / d;
    RealScalar tmp = sqrt(RealScalar(1) + numext::abs2(u));
    rot1.s() = RealScalar(1) / tmp;
    rot1.c() = u / tmp;
  }
  m.applyOnTheLeft(0,1,rot1);
  j_right->makeJacobi(m,0,1);
  *j_left = rot1 * j_right->transpose();
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_REALSVD2X2_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/blas.h <==
#ifndef BLAS_H
#define BLAS_H

#ifdef __cplusplus
extern "C"
{
#endif

#define BLASFUNC(FUNC) FUNC##_

#ifdef __WIN64__
typedef long long BLASLONG;
typedef unsigned long long BLASULONG;
#else
typedef long BLASLONG;
typedef unsigned long BLASULONG;
#endif

int    BLASFUNC(xerbla)(const char *, int *info, int);

float  BLASFUNC(sdot)  (int *, float  *, int *, float  *, int *);
float  BLASFUNC(sdsdot)(int *, float  *,        float  *, int *, float  *, int *);

double BLASFUNC(dsdot) (int *, float  *, int *, float  *, int *);
double BLASFUNC(ddot)  (int *, double *, int *, double *, int *);
double BLASFUNC(qdot)  (int *, double *, int *, double *, int *);

int  BLASFUNC(cdotuw)  (int *, float  *, int *, float  *, int *, float*);
int  BLASFUNC(cdotcw)  (int *, float  *, int *, float  *, int *, float*);
int  BLASFUNC(zdotuw)  (int *, double  *, int *, double  *, int *, double*);
int  BLASFUNC(zdotcw)  (int *, double  *, int *, double  *, int *, double*);

int    BLASFUNC(saxpy) (const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(daxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(qaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(caxpy) (const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(zaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(xaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(caxpyc)(const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(zaxpyc)(const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(xaxpyc)(const int *, const double *, const double *, const int *, double *, const int *);

int    BLASFUNC(scopy) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(dcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(qcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(ccopy) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(zcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(xcopy) (int *, double *, int *, double *, int *);

int    BLASFUNC(sswap) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(dswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(qswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(cswap) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(zswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(xswap) (int *, double *, int *, double *, int *);

float  BLASFUNC(sasum) (int *, float  *, int *);
float  BLASFUNC(scasum)(int *, float  *, int *);
double BLASFUNC(dasum) (int *, double *, int *);
double BLASFUNC(qasum) (int *, double *, int *);
double BLASFUNC(dzasum)(int *, double *, int *);
double BLASFUNC(qxasum)(int *, double *, int *);

int    BLASFUNC(isamax)(int *, float  *, int *);
int    BLASFUNC(idamax)(int *, double *, int *);
int    BLASFUNC(iqamax)(int *, double *, int *);
int    BLASFUNC(icamax)(int *, float  *, int *);
int    BLASFUNC(izamax)(int *, double *, int *);
int    BLASFUNC(ixamax)(int *, double *, int *);

int    BLASFUNC(ismax) (int *, float  *, int *);
int    BLASFUNC(idmax) (int *, double *, int *);
int    BLASFUNC(iqmax) (int *, double *, int *);
int    BLASFUNC(icmax) (int *, float  *, int *);
int    BLASFUNC(izmax) (int *, double *, int *);
int    BLASFUNC(ixmax) (int *, double *, int *);

int    BLASFUNC(isamin)(int *, float  *, int *);
int    BLASFUNC(idamin)(int *, double *, int *);
int    BLASFUNC(iqamin)(int *, double *, int *);
int    BLASFUNC(icamin)(int *, float  *, int *);
int    BLASFUNC(izamin)(int *, double *, int *);
int    BLASFUNC(ixamin)(int *, double *, int *);

int    BLASFUNC(ismin)(int *, float  *, int *);
int    BLASFUNC(idmin)(int *, double *, int *);
int    BLASFUNC(iqmin)(int *, double *, int *);
int    BLASFUNC(icmin)(int *, float  *, int *);
int    BLASFUNC(izmin)(int *, double *, int *);
int    BLASFUNC(ixmin)(int *, double *, int *);

float  BLASFUNC(samax) (int *, float  *, int *);
double BLASFUNC(damax) (int *, double *, int *);
double BLASFUNC(qamax) (int *, double *, int *);
float  BLASFUNC(scamax)(int *, float  *, int *);
double BLASFUNC(dzamax)(int *, double *, int *);
double BLASFUNC(qxamax)(int *, double *, int *);

float  BLASFUNC(samin) (int *, float  *, int *);
double BLASFUNC(damin) (int *, double *, int *);
double BLASFUNC(qamin) (int *, double *, int *);
float  BLASFUNC(scamin)(int *, float  *, int *);
double BLASFUNC(dzamin)(int *, double *, int *);
double BLASFUNC(qxamin)(int *, double *, int *);

float  BLASFUNC(smax)  (int *, float  *, int *);
double BLASFUNC(dmax)  (int *, double *, int *);
double BLASFUNC(qmax)  (int *, double *, int *);
float  BLASFUNC(scmax) (int *, float  *, int *);
double BLASFUNC(dzmax) (int *, double *, int *);
double BLASFUNC(qxmax) (int *, double *, int *);

float  BLASFUNC(smin)  (int *, float  *, int *);
double BLASFUNC(dmin)  (int *, double *, int *);
double BLASFUNC(qmin)  (int *, double *, int *);
float  BLASFUNC(scmin) (int *, float  *, int *);
double BLASFUNC(dzmin) (int *, double *, int *);
double BLASFUNC(qxmin) (int *, double *, int *);

int    BLASFUNC(sscal) (int *,  float  *, float  *, int *);
int    BLASFUNC(dscal) (int *,  double *, double *, int *);
int    BLASFUNC(qscal) (int *,  double *, double *, int *);
int    BLASFUNC(cscal) (int *,  float  *, float  *, int *);
int    BLASFUNC(zscal) (int *,  double *, double *, int *);
int    BLASFUNC(xscal) (int *,  double *, double *, int *);
int    BLASFUNC(csscal)(int *,  float  *, float  *, int *);
int    BLASFUNC(zdscal)(int *,  double *, double *, int *);
int    BLASFUNC(xqscal)(int *,  double *, double *, int *);

float  BLASFUNC(snrm2) (int *, float  *, int *);
float  BLASFUNC(scnrm2)(int *, float  *, int *);

double BLASFUNC(dnrm2) (int *, double *, int *);
double BLASFUNC(qnrm2) (int *, double *, int *);
double BLASFUNC(dznrm2)(int *, double *, int *);
double BLASFUNC(qxnrm2)(int *, double *, int *);

int    BLASFUNC(srot)  (int *, float  *, int *, float  *, int *, float  *, float  *);
int    BLASFUNC(drot)  (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(qrot)  (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(csrot) (int *, float  *, int *, float  *, int *, float  *, float  *);
int    BLASFUNC(zdrot) (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(xqrot) (int *, double *, int *, double *, int *, double *, double *);

int    BLASFUNC(srotg) (float  *, float  *, float  *, float  *);
int    BLASFUNC(drotg) (double *, double *, double *, double *);
int    BLASFUNC(qrotg) (double *, double *, double *, double *);
int    BLASFUNC(crotg) (float  *, float  *, float  *, float  *);
int    BLASFUNC(zrotg) (double *, double *, double *, double *);
int    BLASFUNC(xrotg) (double *, double *, double *, double *);

int    BLASFUNC(srotmg)(float  *, float  *, float  *, float  *, float  *);
int    BLASFUNC(drotmg)(double *, double *, double *, double *, double *);

int    BLASFUNC(srotm) (int *, float  *, int *, float  *, int *, float  *);
int    BLASFUNC(drotm) (int *, double *, int *, double *, int *, double *);
int    BLASFUNC(qrotm) (int *, double *, int *, double *, int *, double *);

/* Level 2 routines */

int BLASFUNC(sger)(int *,    int *, float *,  float *, int *,
		   float *,  int *, float *,  int *);
int BLASFUNC(dger)(int *,    int *, double *, double *, int *,
		   double *, int *, double *, int *);
int BLASFUNC(qger)(int *,    int *, double *, double *, int *,
		   double *, int *, double *, int *);
int BLASFUNC(cgeru)(int *,    int *, float *,  float *, int *,
		    float *,  int *, float *,  int *);
int BLASFUNC(cgerc)(int *,    int *, float *,  float *, int *,
		    float *,  int *, float *,  int *);
int BLASFUNC(zgeru)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(zgerc)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(xgeru)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(xgerc)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);

int BLASFUNC(sgemv)(const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cgemv)(const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(strsv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrsv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(ztrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(stpsv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(dtpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(qtpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(ctpsv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(ztpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(xtpsv) (char *, char *, char *, int *, double *, double *, int *);

int BLASFUNC(strmv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrmv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(ztrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(stpmv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(dtpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(qtpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(ctpmv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(ztpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(xtpmv) (char *, char *, char *, int *, double *, double *, int *);

int BLASFUNC(stbmv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(dtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(qtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(ctbmv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(ztbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(xtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);

int BLASFUNC(stbsv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(dtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(qtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(ctbsv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(ztbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(xtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);

int BLASFUNC(ssymv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(sspmv) (char *, int *, float  *, float *,
		     float  *, int *, float *, float *, int *);
int BLASFUNC(dspmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);
int BLASFUNC(qspmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);

int BLASFUNC(ssyr) (const char *, const int *, const float   *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dsyr) (const char *, const int *, const double  *, const double *, const int *, double *, const int *);
int BLASFUNC(qsyr) (const char *, const int *, const double  *, const double *, const int *, double *, const int *);

int BLASFUNC(ssyr2) (const char *, const int *, const float   *, const float  *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(csyr2) (const char *, const int *, const float   *, const float  *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(zsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(sspr) (char *, int *, float   *, float  *, int *,
		    float  *);
int BLASFUNC(dspr) (char *, int *, double  *, double *, int *,
		    double *);
int BLASFUNC(qspr) (char *, int *, double  *, double *, int *,
		    double *);

int BLASFUNC(sspr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(dspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(qspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(cspr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(zspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(xspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);

int BLASFUNC(cher) (char *, int *, float   *, float  *, int *,
		    float  *, int *);
int BLASFUNC(zher) (char *, int *, double  *, double *, int *,
		    double *, int *);
int BLASFUNC(xher) (char *, int *, double  *, double *, int *,
		    double *, int *);

int BLASFUNC(chpr) (char *, int *, float   *, float  *, int *, float  *);
int BLASFUNC(zhpr) (char *, int *, double  *, double *, int *, double *);
int BLASFUNC(xhpr) (char *, int *, double  *, double *, int *, double *);

int BLASFUNC(cher2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *, int *);
int BLASFUNC(zher2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *, int *);
int BLASFUNC(xher2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *, int *);

int BLASFUNC(chpr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(zhpr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(xhpr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);

int BLASFUNC(chemv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zhemv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xhemv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(chpmv) (char *, int *, float  *, float *,
		     float  *, int *, float *, float *, int *);
int BLASFUNC(zhpmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);
int BLASFUNC(xhpmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);

int BLASFUNC(snorm)(char *, int *, int *, float  *, int *);
int BLASFUNC(dnorm)(char *, int *, int *, double *, int *);
int BLASFUNC(cnorm)(char *, int *, int *, float  *, int *);
int BLASFUNC(znorm)(char *, int *, int *, double *, int *);

int BLASFUNC(sgbmv)(char *, int *, int *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(dgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(qgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(cgbmv)(char *, int *, int *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

int BLASFUNC(ssbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(dsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(qsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(csbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

int BLASFUNC(chbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zhbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xhbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

/* Level 3 routines */

int BLASFUNC(sgemm)(const char *, const char *, const int *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cgemm)(const char *, const char *, const int *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(cgemm3m)(char *, char *, int *, int *, int *, float *,
	   float  *, int *, float  *, int *, float  *, float  *, int *);
int BLASFUNC(zgemm3m)(char *, char *, int *, int *, int *, double *,
	   double *, int *, double *, int *, double *, double *, int *);
int BLASFUNC(xgemm3m)(char *, char *, int *, int *, int *, double *,
	   double *, int *, double *, int *, double *, double *, int *);

int BLASFUNC(sge2mm)(char *, char *, char *, int *, int *,
		     float *, float  *, int *, float  *, int *,
		     float *, float  *, int *);
int BLASFUNC(dge2mm)(char *, char *, char *, int *, int *,
		     double *, double  *, int *, double  *, int *,
		     double *, double  *, int *);
int BLASFUNC(cge2mm)(char *, char *, char *, int *, int *,
		     float *, float  *, int *, float  *, int *,
		     float *, float  *, int *);
int BLASFUNC(zge2mm)(char *, char *, char *, int *, int *,
		     double *, double  *, int *, double  *, int *,
		     double *, double  *, int *);

int BLASFUNC(strsm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(dtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(ztrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);

int BLASFUNC(strmm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(dtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(ztrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);

int BLASFUNC(ssymm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(csymm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(csymm3m)(char *, char *, int *, int *, float  *, float  *, int *, float  *, int *, float  *, float  *, int *);
int BLASFUNC(zsymm3m)(char *, char *, int *, int *, double *, double *, int *, double *, int *, double *, double *, int *);
int BLASFUNC(xsymm3m)(char *, char *, int *, int *, double *, double *, int *, double *, int *, double *, double *, int *);

int BLASFUNC(ssyrk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(csyrk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(ssyr2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(qsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(csyr2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(xsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);

int BLASFUNC(chemm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zhemm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xhemm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(chemm3m)(char *, char *, int *, int *, float  *, float  *, int *,
	   float  *, int *, float  *, float  *, int *);
int BLASFUNC(zhemm3m)(char *, char *, int *, int *, double *, double *, int *,
	   double *, int *, double *, double *, int *);
int BLASFUNC(xhemm3m)(char *, char *, int *, int *, double *, double *, int *,
	   double *, int *, double *, double *, int *);

int BLASFUNC(cherk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zherk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xherk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(cher2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zher2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xher2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cher2m)(const char *, const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zher2m)(const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(xher2m)(const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);


#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/lapack.h <==
#ifndef LAPACK_H
#define LAPACK_H

#include "blas.h"

#ifdef __cplusplus
extern "C"
{
#endif

int BLASFUNC(csymv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);


int BLASFUNC(cspmv) (char *, int *, float  *, float *,
         float  *, int *, float *, float *, int *);
int BLASFUNC(zspmv) (char *, int *, double  *, double *,
         double  *, int *, double *, double *, int *);
int BLASFUNC(xspmv) (char *, int *, double  *, double *,
         double  *, int *, double *, double *, int *);

int BLASFUNC(csyr) (char *, int *, float   *, float  *, int *,
        float  *, int *);
int BLASFUNC(zsyr) (char *, int *, double  *, double *, int *,
        double *, int *);
int BLASFUNC(xsyr) (char *, int *, double  *, double *, int *,
        double *, int *);

int BLASFUNC(cspr) (char *, int *, float   *, float  *, int *,
        float  *);
int BLASFUNC(zspr) (char *, int *, double  *, double *, int *,
        double *);
int BLASFUNC(xspr) (char *, int *, double  *, double *, int *,
        double *);

int BLASFUNC(sgemt)(char *, int *, int *, float  *, float  *, int *,
        float  *, int *);
int BLASFUNC(dgemt)(char *, int *, int *, double *, double *, int *,
        double *, int *);
int BLASFUNC(cgemt)(char *, int *, int *, float  *, float  *, int *,
        float  *, int *);
int BLASFUNC(zgemt)(char *, int *, int *, double *, double *, int *,
        double *, int *);

int BLASFUNC(sgema)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(dgema)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);
int BLASFUNC(cgema)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(zgema)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);

int BLASFUNC(sgems)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(dgems)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);
int BLASFUNC(cgems)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(zgems)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);

int BLASFUNC(sgetf2)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(dgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(qgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(cgetf2)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(zgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(xgetf2)(int *, int *, double *, int *, int *, int *);

int BLASFUNC(sgetrf)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(dgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(qgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(cgetrf)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(zgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(xgetrf)(int *, int *, double *, int *, int *, int *);

int BLASFUNC(slaswp)(int *, float  *, int *, int *, int *, int *, int *);
int BLASFUNC(dlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(qlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(claswp)(int *, float  *, int *, int *, int *, int *, int *);
int BLASFUNC(zlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(xlaswp)(int *, double *, int *, int *, int *, int *, int *);

int BLASFUNC(sgetrs)(char *, int *, int *, float  *, int *, int *, float  *, int *, int *);
int BLASFUNC(dgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(qgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(cgetrs)(char *, int *, int *, float  *, int *, int *, float  *, int *, int *);
int BLASFUNC(zgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(xgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);

int BLASFUNC(sgesv)(int *, int *, float  *, int *, int *, float *, int *, int *);
int BLASFUNC(dgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(qgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(cgesv)(int *, int *, float  *, int *, int *, float *, int *, int *);
int BLASFUNC(zgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(xgesv)(int *, int *, double *, int *, int *, double*, int *, int *);

int BLASFUNC(spotf2)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotf2)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotf2)(char *, int *, double *, int *, int *);

int BLASFUNC(spotrf)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotrf)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotrf)(char *, int *, double *, int *, int *);

int BLASFUNC(slauu2)(char *, int *, float  *, int *, int *);
int BLASFUNC(dlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(qlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(clauu2)(char *, int *, float  *, int *, int *);
int BLASFUNC(zlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(xlauu2)(char *, int *, double *, int *, int *);

int BLASFUNC(slauum)(char *, int *, float  *, int *, int *);
int BLASFUNC(dlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(qlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(clauum)(char *, int *, float  *, int *, int *);
int BLASFUNC(zlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(xlauum)(char *, int *, double *, int *, int *);

int BLASFUNC(strti2)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(dtrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(qtrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(ctrti2)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(ztrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(xtrti2)(char *, char *, int *, double *, int *, int *);

int BLASFUNC(strtri)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(dtrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(qtrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(ctrtri)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(ztrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(xtrtri)(char *, char *, int *, double *, int *, int *);

int BLASFUNC(spotri)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotri)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotri)(char *, int *, double *, int *, int *);

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/lapacke_mangling.h <==
#ifndef LAPACK_HEADER_INCLUDED
#define LAPACK_HEADER_INCLUDED

#ifndef LAPACK_GLOBAL
#if defined(LAPACK_GLOBAL_PATTERN_LC) || defined(ADD_)
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname##_
#elif defined(LAPACK_GLOBAL_PATTERN_UC) || defined(UPPER)
#define LAPACK_GLOBAL(lcname,UCNAME)  UCNAME
#elif defined(LAPACK_GLOBAL_PATTERN_MC) || defined(NOCHANGE)
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname
#else
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname##_
#endif
#endif

#endif



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/ArrayCwiseBinaryOps.h <==

/** \returns an expression of the coefficient wise product of \c *this and \a other
  *
  * \sa MatrixBase::cwiseProduct
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)
operator*(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)(derived(), other.derived());
}

/** \returns an expression of the coefficient wise quotient of \c *this and \a other
  *
  * \sa MatrixBase::cwiseQuotient
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_quotient_op<Scalar,typename OtherDerived::Scalar>, const Derived, const OtherDerived>
operator/(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_quotient_op<Scalar,typename OtherDerived::Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of \c *this and \a other
  *
  * Example: \include Cwise_min.cpp
  * Output: \verbinclude Cwise_min.out
  *
  * \sa max()
  */
EIGEN_MAKE_CWISE_BINARY_OP(min,min)

/** \returns an expression of the coefficient-wise min of \c *this and scalar \a other
  *
  * \sa max()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
min
#else
(min)
#endif
(const Scalar &other) const
{
  return (min)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise max of \c *this and \a other
  *
  * Example: \include Cwise_max.cpp
  * Output: \verbinclude Cwise_max.out
  *
  * \sa min()
  */
EIGEN_MAKE_CWISE_BINARY_OP(max,max)

/** \returns an expression of the coefficient-wise max of \c *this and scalar \a other
  *
  * \sa min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
max
#else
(max)
#endif
(const Scalar &other) const
{
  return (max)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise absdiff of \c *this and \a other
  *
  * Example: \include Cwise_absolute_difference.cpp
  * Output: \verbinclude Cwise_absolute_difference.out
  *
  * \sa absolute_difference()
  */
EIGEN_MAKE_CWISE_BINARY_OP(absolute_difference,absolute_difference)

/** \returns an expression of the coefficient-wise absolute_difference of \c *this and scalar \a other
  *
  * \sa absolute_difference()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_absolute_difference_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
absolute_difference
#else
(absolute_difference)
#endif
(const Scalar &other) const
{
  return (absolute_difference)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise power of \c *this to the given array of \a exponents.
  *
  * This function computes the coefficient-wise power.
  *
  * Example: \include Cwise_array_power_array.cpp
  * Output: \verbinclude Cwise_array_power_array.out
  */
EIGEN_MAKE_CWISE_BINARY_OP(pow,pow)

#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(pow,pow)
#else
/** \returns an expression of the coefficients of \c *this rasied to the constant power \a exponent
  *
  * \tparam T is the scalar type of \a exponent. It must be compatible with the scalar type of the given expression.
  *
  * This function computes the coefficient-wise power. The function MatrixBase::pow() in the
  * unsupported module MatrixFunctions computes the matrix power.
  *
  * Example: \include Cwise_pow.cpp
  * Output: \verbinclude Cwise_pow.out
  *
  * \sa ArrayBase::pow(ArrayBase), square(), cube(), exp(), log()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_pow_op<Scalar,T>,Derived,Constant<T> > pow(const T& exponent) const;
#endif


// TODO code generating macros could be moved to Macros.h and could include generation of documentation
#define EIGEN_MAKE_CWISE_COMP_OP(OP, COMPARATOR) \
template<typename OtherDerived> \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_cmp_op<Scalar, typename OtherDerived::Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const OtherDerived> \
OP(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
{ \
  return CwiseBinaryOp<internal::scalar_cmp_op<Scalar, typename OtherDerived::Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const OtherDerived>(derived(), other.derived()); \
}\
typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> > Cmp ## COMPARATOR ## ReturnType; \
typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar, internal::cmp_ ## COMPARATOR>, const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject>, const Derived > RCmp ## COMPARATOR ## ReturnType; \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Cmp ## COMPARATOR ## ReturnType \
OP(const Scalar& s) const { \
  return this->OP(Derived::PlainObject::Constant(rows(), cols(), s)); \
} \
EIGEN_DEVICE_FUNC friend EIGEN_STRONG_INLINE const RCmp ## COMPARATOR ## ReturnType \
OP(const Scalar& s, const EIGEN_CURRENT_STORAGE_BASE_CLASS<Derived>& d) { \
  return Derived::PlainObject::Constant(d.rows(), d.cols(), s).OP(d); \
}

#define EIGEN_MAKE_CWISE_COMP_R_OP(OP, R_OP, RCOMPARATOR) \
template<typename OtherDerived> \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_cmp_op<typename OtherDerived::Scalar, Scalar, internal::cmp_##RCOMPARATOR>, const OtherDerived, const Derived> \
OP(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
{ \
  return CwiseBinaryOp<internal::scalar_cmp_op<typename OtherDerived::Scalar, Scalar, internal::cmp_##RCOMPARATOR>, const OtherDerived, const Derived>(other.derived(), derived()); \
} \
EIGEN_DEVICE_FUNC \
inline const RCmp ## RCOMPARATOR ## ReturnType \
OP(const Scalar& s) const { \
  return Derived::PlainObject::Constant(rows(), cols(), s).R_OP(*this); \
} \
friend inline const Cmp ## RCOMPARATOR ## ReturnType \
OP(const Scalar& s, const Derived& d) { \
  return d.R_OP(Derived::PlainObject::Constant(d.rows(), d.cols(), s)); \
}



/** \returns an expression of the coefficient-wise \< operator of *this and \a other
  *
  * Example: \include Cwise_less.cpp
  * Output: \verbinclude Cwise_less.out
  *
  * \sa all(), any(), operator>(), operator<=()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator<, LT)

/** \returns an expression of the coefficient-wise \<= operator of *this and \a other
  *
  * Example: \include Cwise_less_equal.cpp
  * Output: \verbinclude Cwise_less_equal.out
  *
  * \sa all(), any(), operator>=(), operator<()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator<=, LE)

/** \returns an expression of the coefficient-wise \> operator of *this and \a other
  *
  * Example: \include Cwise_greater.cpp
  * Output: \verbinclude Cwise_greater.out
  *
  * \sa all(), any(), operator>=(), operator<()
  */
EIGEN_MAKE_CWISE_COMP_R_OP(operator>, operator<, LT)

/** \returns an expression of the coefficient-wise \>= operator of *this and \a other
  *
  * Example: \include Cwise_greater_equal.cpp
  * Output: \verbinclude Cwise_greater_equal.out
  *
  * \sa all(), any(), operator>(), operator<=()
  */
EIGEN_MAKE_CWISE_COMP_R_OP(operator>=, operator<=, LE)

/** \returns an expression of the coefficient-wise == operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include Cwise_equal_equal.cpp
  * Output: \verbinclude Cwise_equal_equal.out
  *
  * \sa all(), any(), isApprox(), isMuchSmallerThan()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator==, EQ)

/** \returns an expression of the coefficient-wise != operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include Cwise_not_equal.cpp
  * Output: \verbinclude Cwise_not_equal.out
  *
  * \sa all(), any(), isApprox(), isMuchSmallerThan()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator!=, NEQ)


#undef EIGEN_MAKE_CWISE_COMP_OP
#undef EIGEN_MAKE_CWISE_COMP_R_OP

// scalar addition
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator+,sum)
#else
/** \returns an expression of \c *this with each coeff incremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  *
  * Example: \include Cwise_plus.cpp
  * Output: \verbinclude Cwise_plus.out
  *
  * \sa operator+=(), operator-()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_sum_op<Scalar,T>,Derived,Constant<T> > operator+(const T& scalar) const;
/** \returns an expression of \a expr with each coeff incremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_sum_op<T,Scalar>,Constant<T>,Derived> operator+(const T& scalar, const StorageBaseType& expr);
#endif

#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator-,difference)
#else
/** \returns an expression of \c *this with each coeff decremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  *
  * Example: \include Cwise_minus.cpp
  * Output: \verbinclude Cwise_minus.out
  *
  * \sa operator+=(), operator-()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_difference_op<Scalar,T>,Derived,Constant<T> > operator-(const T& scalar) const;
/** \returns an expression of the constant matrix of value \a scalar decremented by the coefficients of \a expr
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_difference_op<T,Scalar>,Constant<T>,Derived> operator-(const T& scalar, const StorageBaseType& expr);
#endif


#ifndef EIGEN_PARSED_BY_DOXYGEN
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(operator/,quotient)
#else
  /**
    * \brief Component-wise division of the scalar \a s by array elements of \a a.
    *
    * \tparam Scalar is the scalar type of \a x. It must be compatible with the scalar type of the given array expression (\c Derived::Scalar).
    */
  template<typename T> friend
  inline const CwiseBinaryOp<internal::scalar_quotient_op<T,Scalar>,Constant<T>,Derived>
  operator/(const T& s,const StorageBaseType& a);
#endif

/** \returns an expression of the coefficient-wise ^ operator of *this and \a other
 *
 * \warning this operator is for expression of bool only.
 *
 * Example: \include Cwise_boolean_xor.cpp
 * Output: \verbinclude Cwise_boolean_xor.out
 *
 * \sa operator&&(), select()
 */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>
operator^(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>(derived(),other.derived());
}

// NOTE disabled until we agree on argument order
#if 0
/** \cpp11 \returns an expression of the coefficient-wise polygamma function.
  *
  * \specialfunctions_module
  *
  * It returns the \a n -th derivative of the digamma(psi) evaluated at \c *this.
  *
  * \warning Be careful with the order of the parameters: x.polygamma(n) is equivalent to polygamma(n,x)
  *
  * \sa Eigen::polygamma()
  */
template<typename DerivedN>
inline const CwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const DerivedN, const Derived>
polygamma(const EIGEN_CURRENT_STORAGE_BASE_CLASS<DerivedN> &n) const
{
  return CwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const DerivedN, const Derived>(n.derived(), this->derived());
}
#endif

/** \returns an expression of the coefficient-wise zeta function.
  *
  * \specialfunctions_module
  *
  * It returns the Riemann zeta function of two arguments \c *this and \a q:
  *
  * \param q is the shift, it must be > 0
  *
  * \note *this is the exponent, it must be > 1.
  * \note This function supports only float and double scalar types. To support other scalar types, the user has
  * to provide implementations of zeta(T,T) for any scalar type T to be supported.
  *
  * This method is an alias for zeta(*this,q);
  *
  * \sa Eigen::zeta()
  */
template<typename DerivedQ>
inline const CwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const DerivedQ>
zeta(const EIGEN_CURRENT_STORAGE_BASE_CLASS<DerivedQ> &q) const
{
  return CwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const DerivedQ>(this->derived(), q.derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/ArrayCwiseUnaryOps.h <==


typedef CwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived> AbsReturnType;
typedef CwiseUnaryOp<internal::scalar_arg_op<Scalar>, const Derived> ArgReturnType;
typedef CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const Derived> Abs2ReturnType;
typedef CwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived> SqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_rsqrt_op<Scalar>, const Derived> RsqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived> SignReturnType;
typedef CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived> InverseReturnType;
typedef CwiseUnaryOp<internal::scalar_boolean_not_op<Scalar>, const Derived> BooleanNotReturnType;

typedef CwiseUnaryOp<internal::scalar_exp_op<Scalar>, const Derived> ExpReturnType;
typedef CwiseUnaryOp<internal::scalar_expm1_op<Scalar>, const Derived> Expm1ReturnType;
typedef CwiseUnaryOp<internal::scalar_log_op<Scalar>, const Derived> LogReturnType;
typedef CwiseUnaryOp<internal::scalar_log1p_op<Scalar>, const Derived> Log1pReturnType;
typedef CwiseUnaryOp<internal::scalar_log10_op<Scalar>, const Derived> Log10ReturnType;
typedef CwiseUnaryOp<internal::scalar_log2_op<Scalar>, const Derived> Log2ReturnType;
typedef CwiseUnaryOp<internal::scalar_cos_op<Scalar>, const Derived> CosReturnType;
typedef CwiseUnaryOp<internal::scalar_sin_op<Scalar>, const Derived> SinReturnType;
typedef CwiseUnaryOp<internal::scalar_tan_op<Scalar>, const Derived> TanReturnType;
typedef CwiseUnaryOp<internal::scalar_acos_op<Scalar>, const Derived> AcosReturnType;
typedef CwiseUnaryOp<internal::scalar_asin_op<Scalar>, const Derived> AsinReturnType;
typedef CwiseUnaryOp<internal::scalar_atan_op<Scalar>, const Derived> AtanReturnType;
typedef CwiseUnaryOp<internal::scalar_tanh_op<Scalar>, const Derived> TanhReturnType;
typedef CwiseUnaryOp<internal::scalar_logistic_op<Scalar>, const Derived> LogisticReturnType;
typedef CwiseUnaryOp<internal::scalar_sinh_op<Scalar>, const Derived> SinhReturnType;
#if EIGEN_HAS_CXX11_MATH
typedef CwiseUnaryOp<internal::scalar_atanh_op<Scalar>, const Derived> AtanhReturnType;
typedef CwiseUnaryOp<internal::scalar_asinh_op<Scalar>, const Derived> AsinhReturnType;
typedef CwiseUnaryOp<internal::scalar_acosh_op<Scalar>, const Derived> AcoshReturnType;
#endif
typedef CwiseUnaryOp<internal::scalar_cosh_op<Scalar>, const Derived> CoshReturnType;
typedef CwiseUnaryOp<internal::scalar_square_op<Scalar>, const Derived> SquareReturnType;
typedef CwiseUnaryOp<internal::scalar_cube_op<Scalar>, const Derived> CubeReturnType;
typedef CwiseUnaryOp<internal::scalar_round_op<Scalar>, const Derived> RoundReturnType;
typedef CwiseUnaryOp<internal::scalar_rint_op<Scalar>, const Derived> RintReturnType;
typedef CwiseUnaryOp<internal::scalar_floor_op<Scalar>, const Derived> FloorReturnType;
typedef CwiseUnaryOp<internal::scalar_ceil_op<Scalar>, const Derived> CeilReturnType;
typedef CwiseUnaryOp<internal::scalar_isnan_op<Scalar>, const Derived> IsNaNReturnType;
typedef CwiseUnaryOp<internal::scalar_isinf_op<Scalar>, const Derived> IsInfReturnType;
typedef CwiseUnaryOp<internal::scalar_isfinite_op<Scalar>, const Derived> IsFiniteReturnType;

/** \returns an expression of the coefficient-wise absolute value of \c *this
  *
  * Example: \include Cwise_abs.cpp
  * Output: \verbinclude Cwise_abs.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_abs">Math functions</a>, abs2()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const AbsReturnType
abs() const
{
  return AbsReturnType(derived());
}

/** \returns an expression of the coefficient-wise phase angle of \c *this
  *
  * Example: \include Cwise_arg.cpp
  * Output: \verbinclude Cwise_arg.out
  *
  * \sa abs()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const ArgReturnType
arg() const
{
  return ArgReturnType(derived());
}

/** \returns an expression of the coefficient-wise squared absolute value of \c *this
  *
  * Example: \include Cwise_abs2.cpp
  * Output: \verbinclude Cwise_abs2.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_abs2">Math functions</a>, abs(), square()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const Abs2ReturnType
abs2() const
{
  return Abs2ReturnType(derived());
}

/** \returns an expression of the coefficient-wise exponential of *this.
  *
  * This function computes the coefficient-wise exponential. The function MatrixBase::exp() in the
  * unsupported module MatrixFunctions computes the matrix exponential.
  *
  * Example: \include Cwise_exp.cpp
  * Output: \verbinclude Cwise_exp.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_exp">Math functions</a>, pow(), log(), sin(), cos()
  */
EIGEN_DEVICE_FUNC
inline const ExpReturnType
exp() const
{
  return ExpReturnType(derived());
}

/** \returns an expression of the coefficient-wise exponential of *this minus 1.
  *
  * In exact arithmetic, \c x.expm1() is equivalent to \c x.exp() - 1,
  * however, with finite precision, this function is much more accurate when \c x is close to zero.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_expm1">Math functions</a>, exp()
  */
EIGEN_DEVICE_FUNC
inline const Expm1ReturnType
expm1() const
{
  return Expm1ReturnType(derived());
}

/** \returns an expression of the coefficient-wise logarithm of *this.
  *
  * This function computes the coefficient-wise logarithm. The function MatrixBase::log() in the
  * unsupported module MatrixFunctions computes the matrix logarithm.
  *
  * Example: \include Cwise_log.cpp
  * Output: \verbinclude Cwise_log.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const LogReturnType
log() const
{
  return LogReturnType(derived());
}

/** \returns an expression of the coefficient-wise logarithm of 1 plus \c *this.
  *
  * In exact arithmetic, \c x.log() is equivalent to \c (x+1).log(),
  * however, with finite precision, this function is much more accurate when \c x is close to zero.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log1p">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const Log1pReturnType
log1p() const
{
  return Log1pReturnType(derived());
}

/** \returns an expression of the coefficient-wise base-10 logarithm of *this.
  *
  * This function computes the coefficient-wise base-10 logarithm.
  *
  * Example: \include Cwise_log10.cpp
  * Output: \verbinclude Cwise_log10.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log10">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const Log10ReturnType
log10() const
{
  return Log10ReturnType(derived());
}

/** \returns an expression of the coefficient-wise base-2 logarithm of *this.
  *
  * This function computes the coefficient-wise base-2 logarithm.
  *
  */
EIGEN_DEVICE_FUNC
inline const Log2ReturnType
log2() const
{
  return Log2ReturnType(derived());
}

/** \returns an expression of the coefficient-wise square root of *this.
  *
  * This function computes the coefficient-wise square root. The function MatrixBase::sqrt() in the
  * unsupported module MatrixFunctions computes the matrix square root.
  *
  * Example: \include Cwise_sqrt.cpp
  * Output: \verbinclude Cwise_sqrt.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sqrt">Math functions</a>, pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const SqrtReturnType
sqrt() const
{
  return SqrtReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse square root of *this.
  *
  * This function computes the coefficient-wise inverse square root.
  *
  * Example: \include Cwise_sqrt.cpp
  * Output: \verbinclude Cwise_sqrt.out
  *
  * \sa pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const RsqrtReturnType
rsqrt() const
{
  return RsqrtReturnType(derived());
}

/** \returns an expression of the coefficient-wise signum of *this.
  *
  * This function computes the coefficient-wise signum.
  *
  * Example: \include Cwise_sign.cpp
  * Output: \verbinclude Cwise_sign.out
  *
  * \sa pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const SignReturnType
sign() const
{
  return SignReturnType(derived());
}


/** \returns an expression of the coefficient-wise cosine of *this.
  *
  * This function computes the coefficient-wise cosine. The function MatrixBase::cos() in the
  * unsupported module MatrixFunctions computes the matrix cosine.
  *
  * Example: \include Cwise_cos.cpp
  * Output: \verbinclude Cwise_cos.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cos">Math functions</a>, sin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const CosReturnType
cos() const
{
  return CosReturnType(derived());
}


/** \returns an expression of the coefficient-wise sine of *this.
  *
  * This function computes the coefficient-wise sine. The function MatrixBase::sin() in the
  * unsupported module MatrixFunctions computes the matrix sine.
  *
  * Example: \include Cwise_sin.cpp
  * Output: \verbinclude Cwise_sin.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sin">Math functions</a>, cos(), asin()
  */
EIGEN_DEVICE_FUNC
inline const SinReturnType
sin() const
{
  return SinReturnType(derived());
}

/** \returns an expression of the coefficient-wise tan of *this.
  *
  * Example: \include Cwise_tan.cpp
  * Output: \verbinclude Cwise_tan.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_tan">Math functions</a>, cos(), sin()
  */
EIGEN_DEVICE_FUNC
inline const TanReturnType
tan() const
{
  return TanReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc tan of *this.
  *
  * Example: \include Cwise_atan.cpp
  * Output: \verbinclude Cwise_atan.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_atan">Math functions</a>, tan(), asin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const AtanReturnType
atan() const
{
  return AtanReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc cosine of *this.
  *
  * Example: \include Cwise_acos.cpp
  * Output: \verbinclude Cwise_acos.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_acos">Math functions</a>, cos(), asin()
  */
EIGEN_DEVICE_FUNC
inline const AcosReturnType
acos() const
{
  return AcosReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc sine of *this.
  *
  * Example: \include Cwise_asin.cpp
  * Output: \verbinclude Cwise_asin.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_asin">Math functions</a>, sin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const AsinReturnType
asin() const
{
  return AsinReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic tan of *this.
  *
  * Example: \include Cwise_tanh.cpp
  * Output: \verbinclude Cwise_tanh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_tanh">Math functions</a>, tan(), sinh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const TanhReturnType
tanh() const
{
  return TanhReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic sin of *this.
  *
  * Example: \include Cwise_sinh.cpp
  * Output: \verbinclude Cwise_sinh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sinh">Math functions</a>, sin(), tanh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const SinhReturnType
sinh() const
{
  return SinhReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic cos of *this.
  *
  * Example: \include Cwise_cosh.cpp
  * Output: \verbinclude Cwise_cosh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cosh">Math functions</a>, tanh(), sinh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const CoshReturnType
cosh() const
{
  return CoshReturnType(derived());
}

#if EIGEN_HAS_CXX11_MATH
/** \returns an expression of the coefficient-wise inverse hyperbolic tan of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_atanh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AtanhReturnType
atanh() const
{
  return AtanhReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse hyperbolic sin of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_asinh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AsinhReturnType
asinh() const
{
  return AsinhReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse hyperbolic cos of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_acosh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AcoshReturnType
acosh() const
{
  return AcoshReturnType(derived());
}
#endif

/** \returns an expression of the coefficient-wise logistic of *this.
  */
EIGEN_DEVICE_FUNC
inline const LogisticReturnType
logistic() const
{
  return LogisticReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse of *this.
  *
  * Example: \include Cwise_inverse.cpp
  * Output: \verbinclude Cwise_inverse.out
  *
  * \sa operator/(), operator*()
  */
EIGEN_DEVICE_FUNC
inline const InverseReturnType
inverse() const
{
  return InverseReturnType(derived());
}

/** \returns an expression of the coefficient-wise square of *this.
  *
  * Example: \include Cwise_square.cpp
  * Output: \verbinclude Cwise_square.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_squareE">Math functions</a>, abs2(), cube(), pow()
  */
EIGEN_DEVICE_FUNC
inline const SquareReturnType
square() const
{
  return SquareReturnType(derived());
}

/** \returns an expression of the coefficient-wise cube of *this.
  *
  * Example: \include Cwise_cube.cpp
  * Output: \verbinclude Cwise_cube.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cube">Math functions</a>, square(), pow()
  */
EIGEN_DEVICE_FUNC
inline const CubeReturnType
cube() const
{
  return CubeReturnType(derived());
}

/** \returns an expression of the coefficient-wise rint of *this.
  *
  * Example: \include Cwise_rint.cpp
  * Output: \verbinclude Cwise_rint.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_rint">Math functions</a>, ceil(), floor()
  */
EIGEN_DEVICE_FUNC
inline const RintReturnType
rint() const
{
  return RintReturnType(derived());
}

/** \returns an expression of the coefficient-wise round of *this.
  *
  * Example: \include Cwise_round.cpp
  * Output: \verbinclude Cwise_round.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_round">Math functions</a>, ceil(), floor()
  */
EIGEN_DEVICE_FUNC
inline const RoundReturnType
round() const
{
  return RoundReturnType(derived());
}

/** \returns an expression of the coefficient-wise floor of *this.
  *
  * Example: \include Cwise_floor.cpp
  * Output: \verbinclude Cwise_floor.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_floor">Math functions</a>, ceil(), round()
  */
EIGEN_DEVICE_FUNC
inline const FloorReturnType
floor() const
{
  return FloorReturnType(derived());
}

/** \returns an expression of the coefficient-wise ceil of *this.
  *
  * Example: \include Cwise_ceil.cpp
  * Output: \verbinclude Cwise_ceil.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_ceil">Math functions</a>, floor(), round()
  */
EIGEN_DEVICE_FUNC
inline const CeilReturnType
ceil() const
{
  return CeilReturnType(derived());
}

template<int N> struct ShiftRightXpr {
  typedef CwiseUnaryOp<internal::scalar_shift_right_op<Scalar, N>, const Derived> Type;
};

/** \returns an expression of \c *this with the \a Scalar type arithmetically
  * shifted right by \a N bit positions.
  *
  * The template parameter \a N specifies the number of bit positions to shift.
  * 
  * \sa shiftLeft()
  */
template<int N>
EIGEN_DEVICE_FUNC
typename ShiftRightXpr<N>::Type
shiftRight() const
{
  return typename ShiftRightXpr<N>::Type(derived());
}


template<int N> struct ShiftLeftXpr {
  typedef CwiseUnaryOp<internal::scalar_shift_left_op<Scalar, N>, const Derived> Type;
};

/** \returns an expression of \c *this with the \a Scalar type logically
  * shifted left by \a N bit positions.
  *
  * The template parameter \a N specifies the number of bit positions to shift.
  *
  * \sa shiftRight()
  */
template<int N>
EIGEN_DEVICE_FUNC
typename ShiftLeftXpr<N>::Type
shiftLeft() const
{
  return typename ShiftLeftXpr<N>::Type(derived());
}

/** \returns an expression of the coefficient-wise isnan of *this.
  *
  * Example: \include Cwise_isNaN.cpp
  * Output: \verbinclude Cwise_isNaN.out
  *
  * \sa isfinite(), isinf()
  */
EIGEN_DEVICE_FUNC
inline const IsNaNReturnType
isNaN() const
{
  return IsNaNReturnType(derived());
}

/** \returns an expression of the coefficient-wise isinf of *this.
  *
  * Example: \include Cwise_isInf.cpp
  * Output: \verbinclude Cwise_isInf.out
  *
  * \sa isnan(), isfinite()
  */
EIGEN_DEVICE_FUNC
inline const IsInfReturnType
isInf() const
{
  return IsInfReturnType(derived());
}

/** \returns an expression of the coefficient-wise isfinite of *this.
  *
  * Example: \include Cwise_isFinite.cpp
  * Output: \verbinclude Cwise_isFinite.out
  *
  * \sa isnan(), isinf()
  */
EIGEN_DEVICE_FUNC
inline const IsFiniteReturnType
isFinite() const
{
  return IsFiniteReturnType(derived());
}

/** \returns an expression of the coefficient-wise ! operator of *this
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_not.cpp
  * Output: \verbinclude Cwise_boolean_not.out
  *
  * \sa operator!=()
  */
EIGEN_DEVICE_FUNC
inline const BooleanNotReturnType
operator!() const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return BooleanNotReturnType(derived());
}


// --- SpecialFunctions module ---

typedef CwiseUnaryOp<internal::scalar_lgamma_op<Scalar>, const Derived> LgammaReturnType;
typedef CwiseUnaryOp<internal::scalar_digamma_op<Scalar>, const Derived> DigammaReturnType;
typedef CwiseUnaryOp<internal::scalar_erf_op<Scalar>, const Derived> ErfReturnType;
typedef CwiseUnaryOp<internal::scalar_erfc_op<Scalar>, const Derived> ErfcReturnType;
typedef CwiseUnaryOp<internal::scalar_ndtri_op<Scalar>, const Derived> NdtriReturnType;

/** \cpp11 \returns an expression of the coefficient-wise ln(|gamma(*this)|).
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of lgamma(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_lgamma">Math functions</a>, digamma()
  */
EIGEN_DEVICE_FUNC
inline const LgammaReturnType
lgamma() const
{
  return LgammaReturnType(derived());
}

/** \returns an expression of the coefficient-wise digamma (psi, derivative of lgamma).
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types. To support other scalar types,
  * the user has to provide implementations of digamma(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_digamma">Math functions</a>, Eigen::digamma(), Eigen::polygamma(), lgamma()
  */
EIGEN_DEVICE_FUNC
inline const DigammaReturnType
digamma() const
{
  return DigammaReturnType(derived());
}

/** \cpp11 \returns an expression of the coefficient-wise Gauss error
  * function of *this.
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of erf(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_erf">Math functions</a>, erfc()
  */
EIGEN_DEVICE_FUNC
inline const ErfReturnType
erf() const
{
  return ErfReturnType(derived());
}

/** \cpp11 \returns an expression of the coefficient-wise Complementary error
  * function of *this.
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of erfc(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_erfc">Math functions</a>, erf()
  */
EIGEN_DEVICE_FUNC
inline const ErfcReturnType
erfc() const
{
  return ErfcReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse of the CDF of the Normal distribution function
  * function of *this.
  *
  * \specialfunctions_module
  * 
  * In other words, considering `x = ndtri(y)`, it returns the argument, x, for which the area under the
  * Gaussian probability density function (integrated from minus infinity to x) is equal to y.
  *
  * \note This function supports only float and double scalar types. To support other scalar types,
  * the user has to provide implementations of ndtri(T) for any scalar type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_ndtri">Math functions</a>
  */
EIGEN_DEVICE_FUNC
inline const NdtriReturnType
ndtri() const
{
  return NdtriReturnType(derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/BlockMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARSED_BY_DOXYGEN

/// \internal expression type of a column */
typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, 1, !IsRowMajor> ColXpr;
typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, 1, !IsRowMajor> ConstColXpr;
/// \internal expression type of a row */
typedef Block<Derived, 1, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> RowXpr;
typedef const Block<const Derived, 1, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> ConstRowXpr;
/// \internal expression type of a block of whole columns */
typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, Dynamic, !IsRowMajor> ColsBlockXpr;
typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, Dynamic, !IsRowMajor> ConstColsBlockXpr;
/// \internal expression type of a block of whole rows */
typedef Block<Derived, Dynamic, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> RowsBlockXpr;
typedef const Block<const Derived, Dynamic, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> ConstRowsBlockXpr;
/// \internal expression type of a block of whole columns */
template<int N> struct NColsBlockXpr { typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, N, !IsRowMajor> Type; };
template<int N> struct ConstNColsBlockXpr { typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, N, !IsRowMajor> Type; };
/// \internal expression type of a block of whole rows */
template<int N> struct NRowsBlockXpr { typedef Block<Derived, N, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> Type; };
template<int N> struct ConstNRowsBlockXpr { typedef const Block<const Derived, N, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> Type; };
/// \internal expression of a block */
typedef Block<Derived> BlockXpr;
typedef const Block<const Derived> ConstBlockXpr;
/// \internal expression of a block of fixed sizes */
template<int Rows, int Cols> struct FixedBlockXpr { typedef Block<Derived,Rows,Cols> Type; };
template<int Rows, int Cols> struct ConstFixedBlockXpr { typedef Block<const Derived,Rows,Cols> Type; };

typedef VectorBlock<Derived> SegmentReturnType;
typedef const VectorBlock<const Derived> ConstSegmentReturnType;
template<int Size> struct FixedSegmentReturnType { typedef VectorBlock<Derived, Size> Type; };
template<int Size> struct ConstFixedSegmentReturnType { typedef const VectorBlock<const Derived, Size> Type; };

/// \internal inner-vector
typedef Block<Derived,IsRowMajor?1:Dynamic,IsRowMajor?Dynamic:1,true>       InnerVectorReturnType;
typedef Block<const Derived,IsRowMajor?1:Dynamic,IsRowMajor?Dynamic:1,true> ConstInnerVectorReturnType;

/// \internal set of inner-vectors
typedef Block<Derived,Dynamic,Dynamic,true> InnerVectorsReturnType;
typedef Block<const Derived,Dynamic,Dynamic,true> ConstInnerVectorsReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of a block in \c *this with either dynamic or fixed sizes.
///
/// \param  startRow  the first row in the block
/// \param  startCol  the first column in the block
/// \param  blockRows number of rows in the block, specified at either run-time or compile-time
/// \param  blockCols number of columns in the block, specified at either run-time or compile-time
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example using runtime (aka dynamic) sizes: \include MatrixBase_block_int_int_int_int.cpp
/// Output: \verbinclude MatrixBase_block_int_int_int_int.out
///
/// \newin{3.4}:
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. In the later case, \c n plays the role of a runtime fallback value in case \c N equals Eigen::Dynamic.
/// Here is an example with a fixed number of rows \c NRows and dynamic number of columns \c cols:
/// \code
/// mat.block(i,j,fix<NRows>,cols)
/// \endcode
///
/// This function thus fully covers the features offered by the following overloads block<NRows,NCols>(Index, Index),
/// and block<NRows,NCols>(Index, Index, Index, Index) that are thus obsolete. Indeed, this generic version avoids
/// redundancy, it preserves the argument order, and prevents the need to rely on the template keyword in templated code.
///
/// but with less redundancy and more consistency as it does not modify the argument order
/// and seamlessly enable hybrid fixed/dynamic sizes.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size matrix, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block, fix, fix<N>(int)
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
block(Index startRow, Index startCol, NRowsType blockRows, NColsType blockCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type(
            derived(), startRow, startCol, internal::get_runtime_value(blockRows), internal::get_runtime_value(blockCols));
}

/// This is the const version of block(Index,Index,NRowsType,NColsType)
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
block(Index startRow, Index startCol, NRowsType blockRows, NColsType blockCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type(
            derived(), startRow, startCol, internal::get_runtime_value(blockRows), internal::get_runtime_value(blockCols));
}



/// \returns a expression of a top-right corner of \c *this with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example with dynamic sizes: \include MatrixBase_topRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_topRightCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
topRightCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(cCols), internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of topRightCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
topRightCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(cCols), internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size top-right corner of \c *this.
///
/// \tparam CRows the number of rows in the corner
/// \tparam CCols the number of columns in the corner
///
/// Example: \include MatrixBase_template_int_int_topRightCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topRightCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block, block<int,int>(Index,Index)
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topRightCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - CCols);
}

/// This is the const version of topRightCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topRightCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - CCols);
}

/// \returns an expression of a top-right corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_topRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topRightCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topRightCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - cCols, cRows, cCols);
}

/// This is the const version of topRightCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topRightCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - cCols, cRows, cCols);
}



/// \returns an expression of a top-left corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_topLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_topLeftCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
topLeftCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of topLeftCorner(Index, Index).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
topLeftCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size top-left corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_topLeftCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topLeftCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topLeftCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0);
}

/// This is the const version of topLeftCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topLeftCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0);
}

/// \returns an expression of a top-left corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_topLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topLeftCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topLeftCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0, cRows, cCols);
}

/// This is the const version of topLeftCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topLeftCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0, cRows, cCols);
}



/// \returns an expression of a bottom-right corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_bottomRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_bottomRightCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
bottomRightCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), cols() - internal::get_runtime_value(cCols),
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of bottomRightCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
bottomRightCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), cols() - internal::get_runtime_value(cCols),
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size bottom-right corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_bottomRightCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomRightCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomRightCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, cols() - CCols);
}

/// This is the const version of bottomRightCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomRightCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, cols() - CCols);
}

/// \returns an expression of a bottom-right corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_bottomRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomRightCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomRightCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, cols() - cCols, cRows, cCols);
}

/// This is the const version of bottomRightCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomRightCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, cols() - cCols, cRows, cCols);
}



/// \returns an expression of a bottom-left corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_bottomLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_bottomLeftCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
bottomLeftCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), 0,
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of bottomLeftCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename ConstFixedBlockXpr<...,...>::Type
#endif
bottomLeftCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), 0,
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size bottom-left corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_bottomLeftCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomLeftCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomLeftCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, 0);
}

/// This is the const version of bottomLeftCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomLeftCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, 0);
}

/// \returns an expression of a bottom-left corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_bottomLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomLeftCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomLeftCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, 0, cRows, cCols);
}

/// This is the const version of bottomLeftCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomLeftCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, 0, cRows, cCols);
}



/// \returns a block consisting of the top rows of \c *this.
///
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include MatrixBase_topRows_int.cpp
/// Output: \verbinclude MatrixBase_topRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
topRows(NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of topRows(NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
topRows(NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of the top rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_topRows.cpp
/// Output: \verbinclude MatrixBase_template_int_topRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type topRows(Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), 0, 0, n, cols());
}

/// This is the const version of topRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type topRows(Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), 0, 0, n, cols());
}



/// \returns a block consisting of the bottom rows of \c *this.
///
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include MatrixBase_bottomRows_int.cpp
/// Output: \verbinclude MatrixBase_bottomRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
bottomRows(NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(n), 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of bottomRows(NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
bottomRows(NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(n), 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of the bottom rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_bottomRows.cpp
/// Output: \verbinclude MatrixBase_template_int_bottomRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type bottomRows(Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), rows() - n, 0, n, cols());
}

/// This is the const version of bottomRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type bottomRows(Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), rows() - n, 0, n, cols());
}



/// \returns a block consisting of a range of rows of \c *this.
///
/// \param startRow the index of the first row in the block
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include DenseBase_middleRows_int.cpp
/// Output: \verbinclude DenseBase_middleRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
middleRows(Index startRow, NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), startRow, 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of middleRows(Index,NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
middleRows(Index startRow, NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), startRow, 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of a range of rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param startRow the index of the first row in the block
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include DenseBase_template_int_middleRows.cpp
/// Output: \verbinclude DenseBase_template_int_middleRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type middleRows(Index startRow, Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), startRow, 0, n, cols());
}

/// This is the const version of middleRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type middleRows(Index startRow, Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), startRow, 0, n, cols());
}



/// \returns a block consisting of the left columns of \c *this.
///
/// \param n the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_leftCols_int.cpp
/// Output: \verbinclude MatrixBase_leftCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
leftCols(NColsType n)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, rows(), internal::get_runtime_value(n));
}

/// This is the const version of leftCols(NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
leftCols(NColsType n) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, rows(), internal::get_runtime_value(n));
}

/// \returns a block consisting of the left columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_leftCols.cpp
/// Output: \verbinclude MatrixBase_template_int_leftCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type leftCols(Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, 0, rows(), n);
}

/// This is the const version of leftCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type leftCols(Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, 0, rows(), n);
}



/// \returns a block consisting of the right columns of \c *this.
///
/// \param n the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_rightCols_int.cpp
/// Output: \verbinclude MatrixBase_rightCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
rightCols(NColsType n)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(n), rows(), internal::get_runtime_value(n));
}

/// This is the const version of rightCols(NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
rightCols(NColsType n) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(n), rows(), internal::get_runtime_value(n));
}

/// \returns a block consisting of the right columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_rightCols.cpp
/// Output: \verbinclude MatrixBase_template_int_rightCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type rightCols(Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, cols() - n, rows(), n);
}

/// This is the const version of rightCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type rightCols(Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, cols() - n, rows(), n);
}



/// \returns a block consisting of a range of columns of \c *this.
///
/// \param startCol the index of the first column in the block
/// \param numCols the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include DenseBase_middleCols_int.cpp
/// Output: \verbinclude DenseBase_middleCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
middleCols(Index startCol, NColsType numCols)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, startCol, rows(), internal::get_runtime_value(numCols));
}

/// This is the const version of middleCols(Index,NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
middleCols(Index startCol, NColsType numCols) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, startCol, rows(), internal::get_runtime_value(numCols));
}

/// \returns a block consisting of a range of columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param startCol the index of the first column in the block
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include DenseBase_template_int_middleCols.cpp
/// Output: \verbinclude DenseBase_template_int_middleCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type middleCols(Index startCol, Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, startCol, rows(), n);
}

/// This is the const version of middleCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type middleCols(Index startCol, Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, startCol, rows(), n);
}



/// \returns a fixed-size expression of a block of \c *this.
///
/// The template parameters \a NRows and \a NCols are the number of
/// rows and columns in the block.
///
/// \param startRow the first row in the block
/// \param startCol the first column in the block
///
/// Example: \include MatrixBase_block_int_int.cpp
/// Output: \verbinclude MatrixBase_block_int_int.out
///
/// \note The usage of of this overload is discouraged from %Eigen 3.4, better used the generic
/// block(Index,Index,NRowsType,NColsType), here is the one-to-one equivalence:
/// \code
/// mat.template block<NRows,NCols>(i,j)  <-->  mat.block(i,j,fix<NRows>,fix<NCols>)
/// \endcode
///
/// \note since block is a templated member, the keyword template has to be used
/// if the matrix type is also a template parameter: \code m.template block<3,3>(1,1); \endcode
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol)
{
  return typename FixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol);
}

/// This is the const version of block<>(Index, Index). */
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol) const
{
  return typename ConstFixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol);
}

/// \returns an expression of a block of \c *this.
///
/// \tparam NRows number of rows in block as specified at compile-time
/// \tparam NCols number of columns in block as specified at compile-time
/// \param  startRow  the first row in the block
/// \param  startCol  the first column in the block
/// \param  blockRows number of rows in block as specified at run-time
/// \param  blockCols number of columns in block as specified at run-time
///
/// This function is mainly useful for blocks where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a blockRows should equal \a NRows unless
/// \a NRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_block_int_int_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_block_int_int_int_int.out
///
/// \note The usage of of this overload is discouraged from %Eigen 3.4, better used the generic
/// block(Index,Index,NRowsType,NColsType), here is the one-to-one complete equivalence:
/// \code
/// mat.template block<NRows,NCols>(i,j,rows,cols)     <-->  mat.block(i,j,fix<NRows>(rows),fix<NCols>(cols))
/// \endcode
/// If we known that, e.g., NRows==Dynamic and NCols!=Dynamic, then the equivalence becomes:
/// \code
/// mat.template block<Dynamic,NCols>(i,j,rows,NCols)  <-->  mat.block(i,j,rows,fix<NCols>)
/// \endcode
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol,
                                                  Index blockRows, Index blockCols)
{
  return typename FixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol, blockRows, blockCols);
}

/// This is the const version of block<>(Index, Index, Index, Index).
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol,
                                                              Index blockRows, Index blockCols) const
{
  return typename ConstFixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol, blockRows, blockCols);
}

/// \returns an expression of the \a i-th column of \c *this. Note that the numbering starts at 0.
///
/// Example: \include MatrixBase_col.cpp
/// Output: \verbinclude MatrixBase_col.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
/**
  * \sa row(), class Block */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ColXpr col(Index i)
{
  return ColXpr(derived(), i);
}

/// This is the const version of col().
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ConstColXpr col(Index i) const
{
  return ConstColXpr(derived(), i);
}

/// \returns an expression of the \a i-th row of \c *this. Note that the numbering starts at 0.
///
/// Example: \include MatrixBase_row.cpp
/// Output: \verbinclude MatrixBase_row.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
/**
  * \sa col(), class Block */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
RowXpr row(Index i)
{
  return RowXpr(derived(), i);
}

/// This is the const version of row(). */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ConstRowXpr row(Index i) const
{
  return ConstRowXpr(derived(), i);
}

/// \returns an expression of a segment (i.e. a vector block) in \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param start the first coefficient in the segment
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_segment_int_int.cpp
/// Output: \verbinclude MatrixBase_segment_int_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa block(Index,Index,NRowsType,NColsType), fix<N>, fix<N>(int), class Block
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
segment(Index start, NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), start, internal::get_runtime_value(n));
}


/// This is the const version of segment(Index,NType).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
segment(Index start, NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), start, internal::get_runtime_value(n));
}

/// \returns an expression of the first coefficients of \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_start_int.cpp
/// Output: \verbinclude MatrixBase_start_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa class Block, block(Index,Index)
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
head(NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
              (derived(), 0, internal::get_runtime_value(n));
}

/// This is the const version of head(NType).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
head(NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), 0, internal::get_runtime_value(n));
}

/// \returns an expression of a last coefficients of \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_end_int.cpp
/// Output: \verbinclude MatrixBase_end_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa class Block, block(Index,Index)
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
tail(NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), this->size() - internal::get_runtime_value(n), internal::get_runtime_value(n));
}

/// This is the const version of tail(Index).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
tail(NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), this->size() - internal::get_runtime_value(n), internal::get_runtime_value(n));
}

/// \returns a fixed-size expression of a segment (i.e. a vector block) in \c *this
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param start the index of the first element in the segment
/// \param n the number of coefficients in the segment as specified at compile-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_segment.cpp
/// Output: \verbinclude MatrixBase_template_int_segment.out
///
/// \sa segment(Index,NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type segment(Index start, Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), start, n);
}

/// This is the const version of segment<int>(Index).
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type segment(Index start, Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), start, n);
}

/// \returns a fixed-size expression of the first coefficients of \c *this.
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param  n the number of coefficients in the segment as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_start.cpp
/// Output: \verbinclude MatrixBase_template_int_start.out
///
/// \sa head(NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type head(Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), 0, n);
}

/// This is the const version of head<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type head(Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), 0, n);
}

/// \returns a fixed-size expression of the last coefficients of \c *this.
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param  n the number of coefficients in the segment as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_end.cpp
/// Output: \verbinclude MatrixBase_template_int_end.out
///
/// \sa tail(NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type tail(Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), size() - n);
}

/// This is the const version of tail<int>.
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type tail(Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), size() - n);
}

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major).
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
InnerVectorReturnType innerVector(Index outer)
{ return InnerVectorReturnType(derived(), outer); }

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major). Read-only.
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const ConstInnerVectorReturnType innerVector(Index outer) const
{ return ConstInnerVectorReturnType(derived(), outer); }

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major).
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
InnerVectorsReturnType
innerVectors(Index outerStart, Index outerSize)
{
  return Block<Derived,Dynamic,Dynamic,true>(derived(),
                                             IsRowMajor ? outerStart : 0, IsRowMajor ? 0 : outerStart,
                                             IsRowMajor ? outerSize : rows(), IsRowMajor ? cols() : outerSize);

}

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major). Read-only.
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const ConstInnerVectorsReturnType
innerVectors(Index outerStart, Index outerSize) const
{
  return Block<const Derived,Dynamic,Dynamic,true>(derived(),
                                                  IsRowMajor ? outerStart : 0, IsRowMajor ? 0 : outerStart,
                                                  IsRowMajor ? outerSize : rows(), IsRowMajor ? cols() : outerSize);

}

/** \returns the i-th subvector (column or vector) according to the \c Direction
  * \sa subVectors()
  */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename internal::conditional<Direction==Vertical,ColXpr,RowXpr>::type
subVector(Index i)
{
  return typename internal::conditional<Direction==Vertical,ColXpr,RowXpr>::type(derived(),i);
}

/** This is the const version of subVector(Index) */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename internal::conditional<Direction==Vertical,ConstColXpr,ConstRowXpr>::type
subVector(Index i) const
{
  return typename internal::conditional<Direction==Vertical,ConstColXpr,ConstRowXpr>::type(derived(),i);
}

/** \returns the number of subvectors (rows or columns) in the direction \c Direction
  * \sa subVector(Index)
  */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
Index subVectors() const
{ return (Direction==Vertical)?cols():rows(); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/CommonCwiseBinaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing common coefficient wise functions.

/** \returns an expression of the difference of \c *this and \a other
  *
  * \note If you want to substract a given scalar from all coefficients, see Cwise::operator-().
  *
  * \sa class CwiseBinaryOp, operator-=()
  */
EIGEN_MAKE_CWISE_BINARY_OP(operator-,difference)

/** \returns an expression of the sum of \c *this and \a other
  *
  * \note If you want to add a given scalar to all coefficients, see Cwise::operator+().
  *
  * \sa class CwiseBinaryOp, operator+=()
  */
EIGEN_MAKE_CWISE_BINARY_OP(operator+,sum)

/** \returns an expression of a custom coefficient-wise operator \a func of *this and \a other
  *
  * The template parameter \a CustomBinaryOp is the type of the functor
  * of the custom operator (see class CwiseBinaryOp for an example)
  *
  * Here is an example illustrating the use of custom functors:
  * \include class_CwiseBinaryOp.cpp
  * Output: \verbinclude class_CwiseBinaryOp.out
  *
  * \sa class CwiseBinaryOp, operator+(), operator-(), cwiseProduct()
  */
template<typename CustomBinaryOp, typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>
binaryExpr(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other, const CustomBinaryOp& func = CustomBinaryOp()) const
{
  return CwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>(derived(), other.derived(), func);
}


#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator*,product)
#else
/** \returns an expression of \c *this scaled by the scalar factor \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_product_op<Scalar,T>,Derived,Constant<T> > operator*(const T& scalar) const;
/** \returns an expression of \a expr scaled by the scalar factor \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_product_op<T,Scalar>,Constant<T>,Derived> operator*(const T& scalar, const StorageBaseType& expr);
#endif



#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(operator/,quotient)
#else
/** \returns an expression of \c *this divided by the scalar value \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_quotient_op<Scalar,T>,Derived,Constant<T> > operator/(const T& scalar) const;
#endif

/** \returns an expression of the coefficient-wise boolean \b and operator of \c *this and \a other
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_and.cpp
  * Output: \verbinclude Cwise_boolean_and.out
  *
  * \sa operator||(), select()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>
operator&&(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>(derived(),other.derived());
}

/** \returns an expression of the coefficient-wise boolean \b or operator of \c *this and \a other
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_or.cpp
  * Output: \verbinclude Cwise_boolean_or.out
  *
  * \sa operator&&(), select()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>
operator||(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>(derived(),other.derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/CommonCwiseUnaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing common coefficient wise functions.

#ifndef EIGEN_PARSED_BY_DOXYGEN

/** \internal the return type of conjugate() */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    const CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, const Derived>,
                    const Derived&
                  >::type ConjugateReturnType;
/** \internal the return type of real() const */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    const CwiseUnaryOp<internal::scalar_real_op<Scalar>, const Derived>,
                    const Derived&
                  >::type RealReturnType;
/** \internal the return type of real() */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    CwiseUnaryView<internal::scalar_real_ref_op<Scalar>, Derived>,
                    Derived&
                  >::type NonConstRealReturnType;
/** \internal the return type of imag() const */
typedef CwiseUnaryOp<internal::scalar_imag_op<Scalar>, const Derived> ImagReturnType;
/** \internal the return type of imag() */
typedef CwiseUnaryView<internal::scalar_imag_ref_op<Scalar>, Derived> NonConstImagReturnType;

typedef CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const Derived> NegativeReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of the opposite of \c *this
///
EIGEN_DOC_UNARY_ADDONS(operator-,opposite)
///
EIGEN_DEVICE_FUNC
inline const NegativeReturnType
operator-() const { return NegativeReturnType(derived()); }


template<class NewType> struct CastXpr { typedef typename internal::cast_return_type<Derived,const CwiseUnaryOp<internal::scalar_cast_op<Scalar, NewType>, const Derived> >::type Type; };

/// \returns an expression of \c *this with the \a Scalar type casted to
/// \a NewScalar.
///
/// The template parameter \a NewScalar is the type we are casting the scalars to.
///
EIGEN_DOC_UNARY_ADDONS(cast,conversion function)
///
/// \sa class CwiseUnaryOp
///
template<typename NewType>
EIGEN_DEVICE_FUNC
typename CastXpr<NewType>::Type
cast() const
{
  return typename CastXpr<NewType>::Type(derived());
}

/// \returns an expression of the complex conjugate of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(conjugate,complex conjugate)
///
/// \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_conj">Math functions</a>, MatrixBase::adjoint()
EIGEN_DEVICE_FUNC
inline ConjugateReturnType
conjugate() const
{
  return ConjugateReturnType(derived());
}

/// \returns an expression of the complex conjugate of \c *this if Cond==true, returns derived() otherwise.
///
EIGEN_DOC_UNARY_ADDONS(conjugate,complex conjugate)
///
/// \sa conjugate()
template<bool Cond>
EIGEN_DEVICE_FUNC
inline typename internal::conditional<Cond,ConjugateReturnType,const Derived&>::type
conjugateIf() const
{
  typedef typename internal::conditional<Cond,ConjugateReturnType,const Derived&>::type ReturnType;
  return ReturnType(derived());
}

/// \returns a read-only expression of the real part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(real,real part function)
///
/// \sa imag()
EIGEN_DEVICE_FUNC
inline RealReturnType
real() const { return RealReturnType(derived()); }

/// \returns an read-only expression of the imaginary part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(imag,imaginary part function)
///
/// \sa real()
EIGEN_DEVICE_FUNC
inline const ImagReturnType
imag() const { return ImagReturnType(derived()); }

/// \brief Apply a unary operator coefficient-wise
/// \param[in]  func  Functor implementing the unary operator
/// \tparam  CustomUnaryOp Type of \a func
/// \returns An expression of a custom coefficient-wise unary operator \a func of *this
///
/// The function \c ptr_fun() from the C++ standard library can be used to make functors out of normal functions.
///
/// Example:
/// \include class_CwiseUnaryOp_ptrfun.cpp
/// Output: \verbinclude class_CwiseUnaryOp_ptrfun.out
///
/// Genuine functors allow for more possibilities, for instance it may contain a state.
///
/// Example:
/// \include class_CwiseUnaryOp.cpp
/// Output: \verbinclude class_CwiseUnaryOp.out
///
EIGEN_DOC_UNARY_ADDONS(unaryExpr,unary function)
///
/// \sa unaryViewExpr, binaryExpr, class CwiseUnaryOp
///
template<typename CustomUnaryOp>
EIGEN_DEVICE_FUNC
inline const CwiseUnaryOp<CustomUnaryOp, const Derived>
unaryExpr(const CustomUnaryOp& func = CustomUnaryOp()) const
{
  return CwiseUnaryOp<CustomUnaryOp, const Derived>(derived(), func);
}

/// \returns an expression of a custom coefficient-wise unary operator \a func of *this
///
/// The template parameter \a CustomUnaryOp is the type of the functor
/// of the custom unary operator.
///
/// Example:
/// \include class_CwiseUnaryOp.cpp
/// Output: \verbinclude class_CwiseUnaryOp.out
///
EIGEN_DOC_UNARY_ADDONS(unaryViewExpr,unary function)
///
/// \sa unaryExpr, binaryExpr class CwiseUnaryOp
///
template<typename CustomViewOp>
EIGEN_DEVICE_FUNC
inline const CwiseUnaryView<CustomViewOp, const Derived>
unaryViewExpr(const CustomViewOp& func = CustomViewOp()) const
{
  return CwiseUnaryView<CustomViewOp, const Derived>(derived(), func);
}

/// \returns a non const expression of the real part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(real,real part function)
///
/// \sa imag()
EIGEN_DEVICE_FUNC
inline NonConstRealReturnType
real() { return NonConstRealReturnType(derived()); }

/// \returns a non const expression of the imaginary part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(imag,imaginary part function)
///
/// \sa real()
EIGEN_DEVICE_FUNC
inline NonConstImagReturnType
imag() { return NonConstImagReturnType(derived()); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/IndexedViewMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if !defined(EIGEN_PARSED_BY_DOXYGEN)

// This file is automatically included twice to generate const and non-const versions

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#define EIGEN_INDEXED_VIEW_METHOD_CONST const
#define EIGEN_INDEXED_VIEW_METHOD_TYPE  ConstIndexedViewType
#else
#define EIGEN_INDEXED_VIEW_METHOD_CONST
#define EIGEN_INDEXED_VIEW_METHOD_TYPE IndexedViewType
#endif

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
protected:

// define some aliases to ease readability

template<typename Indices>
struct IvcRowType : public internal::IndexedViewCompatibleType<Indices,RowsAtCompileTime> {};

template<typename Indices>
struct IvcColType : public internal::IndexedViewCompatibleType<Indices,ColsAtCompileTime> {};

template<typename Indices>
struct IvcType : public internal::IndexedViewCompatibleType<Indices,SizeAtCompileTime> {};

typedef typename internal::IndexedViewCompatibleType<Index,1>::type IvcIndex;

template<typename Indices>
typename IvcRowType<Indices>::type
ivcRow(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,RowsAtCompileTime>(derived().rows()),Specialized);
}

template<typename Indices>
typename IvcColType<Indices>::type
ivcCol(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,ColsAtCompileTime>(derived().cols()),Specialized);
}

template<typename Indices>
typename IvcColType<Indices>::type
ivcSize(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,SizeAtCompileTime>(derived().size()),Specialized);
}

public:

#endif

template<typename RowIndices, typename ColIndices>
struct EIGEN_INDEXED_VIEW_METHOD_TYPE {
  typedef IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,
                      typename IvcRowType<RowIndices>::type,
                      typename IvcColType<ColIndices>::type> type;
};

// This is the generic version

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsIndexedView,
  typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type >::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type
            (derived(), ivcRow(rowIndices), ivcCol(colIndices));
}

// The following overload returns a Block<> object

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsBlock,
  typename internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::BlockType>::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  typedef typename internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::BlockType BlockType;
  typename IvcRowType<RowIndices>::type actualRowIndices = ivcRow(rowIndices);
  typename IvcColType<ColIndices>::type actualColIndices = ivcCol(colIndices);
  return BlockType(derived(),
                   internal::first(actualRowIndices),
                   internal::first(actualColIndices),
                   internal::size(actualRowIndices),
                   internal::size(actualColIndices));
}

// The following overload returns a Scalar

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsScalar,
  CoeffReturnType >::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return Base::operator()(internal::eval_expr_given_size(rowIndices,rows()),internal::eval_expr_given_size(colIndices,cols()));
}

#if EIGEN_HAS_STATIC_ARRAY_TEMPLATE

// The following three overloads are needed to handle raw Index[N] arrays.

template<typename RowIndicesT, std::size_t RowIndicesN, typename ColIndices>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],typename IvcColType<ColIndices>::type>
operator()(const RowIndicesT (&rowIndices)[RowIndicesN], const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],typename IvcColType<ColIndices>::type>
                    (derived(), rowIndices, ivcCol(colIndices));
}

template<typename RowIndices, typename ColIndicesT, std::size_t ColIndicesN>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcRowType<RowIndices>::type, const ColIndicesT (&)[ColIndicesN]>
operator()(const RowIndices& rowIndices, const ColIndicesT (&colIndices)[ColIndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcRowType<RowIndices>::type,const ColIndicesT (&)[ColIndicesN]>
                    (derived(), ivcRow(rowIndices), colIndices);
}

template<typename RowIndicesT, std::size_t RowIndicesN, typename ColIndicesT, std::size_t ColIndicesN>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN], const ColIndicesT (&)[ColIndicesN]>
operator()(const RowIndicesT (&rowIndices)[RowIndicesN], const ColIndicesT (&colIndices)[ColIndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],const ColIndicesT (&)[ColIndicesN]>
                    (derived(), rowIndices, colIndices);
}

#endif // EIGEN_HAS_STATIC_ARRAY_TEMPLATE

// Overloads for 1D vectors/arrays

template<typename Indices>
typename internal::enable_if<
  IsRowMajor && (!(internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1 || internal::is_valid_index_type<Indices>::value)),
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,typename IvcType<Indices>::type> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,typename IvcType<Indices>::type>
            (derived(), IvcIndex(0), ivcCol(indices));
}

template<typename Indices>
typename internal::enable_if<
  (!IsRowMajor) && (!(internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1 || internal::is_valid_index_type<Indices>::value)),
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcType<Indices>::type,IvcIndex> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcType<Indices>::type,IvcIndex>
            (derived(), ivcRow(indices), IvcIndex(0));
}

template<typename Indices>
typename internal::enable_if<
  (internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1) && (!internal::is_valid_index_type<Indices>::value) && (!symbolic::is_symbolic<Indices>::value),
  VectorBlock<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,internal::array_size<Indices>::value> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  typename IvcType<Indices>::type actualIndices = ivcSize(indices);
  return VectorBlock<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,internal::array_size<Indices>::value>
            (derived(), internal::first(actualIndices), internal::size(actualIndices));
}

template<typename IndexType>
typename internal::enable_if<symbolic::is_symbolic<IndexType>::value, CoeffReturnType >::type
operator()(const IndexType& id) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return Base::operator()(internal::eval_expr_given_size(id,size()));
}

#if EIGEN_HAS_STATIC_ARRAY_TEMPLATE

template<typename IndicesT, std::size_t IndicesN>
typename internal::enable_if<IsRowMajor,
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,const IndicesT (&)[IndicesN]> >::type
operator()(const IndicesT (&indices)[IndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,const IndicesT (&)[IndicesN]>
            (derived(), IvcIndex(0), indices);
}

template<typename IndicesT, std::size_t IndicesN>
typename internal::enable_if<!IsRowMajor,
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const IndicesT (&)[IndicesN],IvcIndex> >::type
operator()(const IndicesT (&indices)[IndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const IndicesT (&)[IndicesN],IvcIndex>
            (derived(), indices, IvcIndex(0));
}

#endif // EIGEN_HAS_STATIC_ARRAY_TEMPLATE

#undef EIGEN_INDEXED_VIEW_METHOD_CONST
#undef EIGEN_INDEXED_VIEW_METHOD_TYPE

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#define EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#include "IndexedViewMethods.h"
#undef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#endif

#else // EIGEN_PARSED_BY_DOXYGEN

/**
  * \returns a generic submatrix view defined by the rows and columns indexed \a rowIndices and \a colIndices respectively.
  *
  * Each parameter must either be:
  *  - An integer indexing a single row or column
  *  - Eigen::all indexing the full set of respective rows or columns in increasing order
  *  - An ArithmeticSequence as returned by the Eigen::seq and Eigen::seqN functions
  *  - Any %Eigen's vector/array of integers or expressions
  *  - Plain C arrays: \c int[N]
  *  - And more generally any type exposing the following two member functions:
  * \code
  * <integral type> operator[](<integral type>) const;
  * <integral type> size() const;
  * \endcode
  * where \c <integral \c type>  stands for any integer type compatible with Eigen::Index (i.e. \c std::ptrdiff_t).
  *
  * The last statement implies compatibility with \c std::vector, \c std::valarray, \c std::array, many of the Range-v3's ranges, etc.
  *
  * If the submatrix can be represented using a starting position \c (i,j) and positive sizes \c (rows,columns), then this
  * method will returns a Block object after extraction of the relevant information from the passed arguments. This is the case
  * when all arguments are either:
  *  - An integer
  *  - Eigen::all
  *  - An ArithmeticSequence with compile-time increment strictly equal to 1, as returned by Eigen::seq(a,b), and Eigen::seqN(a,N).
  *
  * Otherwise a more general IndexedView<Derived,RowIndices',ColIndices'> object will be returned, after conversion of the inputs
  * to more suitable types \c RowIndices' and \c ColIndices'.
  *
  * For 1D vectors and arrays, you better use the operator()(const Indices&) overload, which behave the same way but taking a single parameter.
  *
  * See also this <a href="https://stackoverflow.com/questions/46110917/eigen-replicate-items-along-one-dimension-without-useless-allocations">question</a> and its answer for an example of how to duplicate coefficients.
  *
  * \sa operator()(const Indices&), class Block, class IndexedView, DenseBase::block(Index,Index,Index,Index)
  */
template<typename RowIndices, typename ColIndices>
IndexedView_or_Block
operator()(const RowIndices& rowIndices, const ColIndices& colIndices);

/** This is an overload of operator()(const RowIndices&, const ColIndices&) for 1D vectors or arrays
  *
  * \only_for_vectors
  */
template<typename Indices>
IndexedView_or_VectorBlock
operator()(const Indices& indices);

#endif  // EIGEN_PARSED_BY_DOXYGEN


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/MatrixCwiseBinaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing matrix specifics coefficient wise functions.

/** \returns an expression of the Schur product (coefficient wise product) of *this and \a other
  *
  * Example: \include MatrixBase_cwiseProduct.cpp
  * Output: \verbinclude MatrixBase_cwiseProduct.out
  *
  * \sa class CwiseBinaryOp, cwiseAbs2
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)
cwiseProduct(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise == operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include MatrixBase_cwiseEqual.cpp
  * Output: \verbinclude MatrixBase_cwiseEqual.out
  *
  * \sa cwiseNotEqual(), isApprox(), isMuchSmallerThan()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<numext::equal_to<Scalar>, const Derived, const OtherDerived>
cwiseEqual(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<numext::equal_to<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise != operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include MatrixBase_cwiseNotEqual.cpp
  * Output: \verbinclude MatrixBase_cwiseNotEqual.out
  *
  * \sa cwiseEqual(), isApprox(), isMuchSmallerThan()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<numext::not_equal_to<Scalar>, const Derived, const OtherDerived>
cwiseNotEqual(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<numext::not_equal_to<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of *this and \a other
  *
  * Example: \include MatrixBase_cwiseMin.cpp
  * Output: \verbinclude MatrixBase_cwiseMin.out
  *
  * \sa class CwiseBinaryOp, max()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const OtherDerived>
cwiseMin(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of *this and scalar \a other
  *
  * \sa class CwiseBinaryOp, min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const ConstantReturnType>
cwiseMin(const Scalar &other) const
{
  return cwiseMin(Derived::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise max of *this and \a other
  *
  * Example: \include MatrixBase_cwiseMax.cpp
  * Output: \verbinclude MatrixBase_cwiseMax.out
  *
  * \sa class CwiseBinaryOp, min()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const OtherDerived>
cwiseMax(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise max of *this and scalar \a other
  *
  * \sa class CwiseBinaryOp, min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const ConstantReturnType>
cwiseMax(const Scalar &other) const
{
  return cwiseMax(Derived::Constant(rows(), cols(), other));
}


/** \returns an expression of the coefficient-wise quotient of *this and \a other
  *
  * Example: \include MatrixBase_cwiseQuotient.cpp
  * Output: \verbinclude MatrixBase_cwiseQuotient.out
  *
  * \sa class CwiseBinaryOp, cwiseProduct(), cwiseInverse()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>
cwiseQuotient(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar,internal::cmp_EQ>, const Derived, const ConstantReturnType> CwiseScalarEqualReturnType;

/** \returns an expression of the coefficient-wise == operator of \c *this and a scalar \a s
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * \sa cwiseEqual(const MatrixBase<OtherDerived> &) const
  */
EIGEN_DEVICE_FUNC
inline const CwiseScalarEqualReturnType
cwiseEqual(const Scalar& s) const
{
  return CwiseScalarEqualReturnType(derived(), Derived::Constant(rows(), cols(), s), internal::scalar_cmp_op<Scalar,Scalar,internal::cmp_EQ>());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/MatrixCwiseUnaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is included into the body of the base classes supporting matrix specific coefficient-wise functions.
// This include MatrixBase and SparseMatrixBase.


typedef CwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived> CwiseAbsReturnType;
typedef CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const Derived> CwiseAbs2ReturnType;
typedef CwiseUnaryOp<internal::scalar_arg_op<Scalar>, const Derived> CwiseArgReturnType;
typedef CwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived> CwiseSqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived> CwiseSignReturnType;
typedef CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived> CwiseInverseReturnType;

/// \returns an expression of the coefficient-wise absolute value of \c *this
///
/// Example: \include MatrixBase_cwiseAbs.cpp
/// Output: \verbinclude MatrixBase_cwiseAbs.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseAbs,absolute value)
///
/// \sa cwiseAbs2()
///
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseAbsReturnType
cwiseAbs() const { return CwiseAbsReturnType(derived()); }

/// \returns an expression of the coefficient-wise squared absolute value of \c *this
///
/// Example: \include MatrixBase_cwiseAbs2.cpp
/// Output: \verbinclude MatrixBase_cwiseAbs2.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseAbs2,squared absolute value)
///
/// \sa cwiseAbs()
///
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseAbs2ReturnType
cwiseAbs2() const { return CwiseAbs2ReturnType(derived()); }

/// \returns an expression of the coefficient-wise square root of *this.
///
/// Example: \include MatrixBase_cwiseSqrt.cpp
/// Output: \verbinclude MatrixBase_cwiseSqrt.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseSqrt,square-root)
///
/// \sa cwisePow(), cwiseSquare()
///
EIGEN_DEVICE_FUNC
inline const CwiseSqrtReturnType
cwiseSqrt() const { return CwiseSqrtReturnType(derived()); }

/// \returns an expression of the coefficient-wise signum of *this.
///
/// Example: \include MatrixBase_cwiseSign.cpp
/// Output: \verbinclude MatrixBase_cwiseSign.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseSign,sign function)
///
EIGEN_DEVICE_FUNC
inline const CwiseSignReturnType
cwiseSign() const { return CwiseSignReturnType(derived()); }


/// \returns an expression of the coefficient-wise inverse of *this.
///
/// Example: \include MatrixBase_cwiseInverse.cpp
/// Output: \verbinclude MatrixBase_cwiseInverse.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseInverse,inverse)
///
/// \sa cwiseProduct()
///
EIGEN_DEVICE_FUNC
inline const CwiseInverseReturnType
cwiseInverse() const { return CwiseInverseReturnType(derived()); }

/// \returns an expression of the coefficient-wise phase angle of \c *this
///
/// Example: \include MatrixBase_cwiseArg.cpp
/// Output: \verbinclude MatrixBase_cwiseArg.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseArg,arg)

EIGEN_DEVICE_FUNC
inline const CwiseArgReturnType
cwiseArg() const { return CwiseArgReturnType(derived()); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/ReshapedMethods.h <==

#ifdef EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of \c *this with reshaped sizes.
///
/// \param nRows the number of rows in the reshaped expression, specified at either run-time or compile-time, or AutoSize
/// \param nCols the number of columns in the reshaped expression, specified at either run-time or compile-time, or AutoSize
/// \tparam Order specifies whether the coefficients should be processed in column-major-order (ColMajor), in row-major-order (RowMajor),
///               or follows the \em natural order of the nested expression (AutoOrder). The default is ColMajor.
/// \tparam NRowsType the type of the value handling the number of rows, typically Index.
/// \tparam NColsType the type of the value handling the number of columns, typically Index.
///
/// Dynamic size example: \include MatrixBase_reshaped_int_int.cpp
/// Output: \verbinclude MatrixBase_reshaped_int_int.out
///
/// The number of rows \a nRows and columns \a nCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. In the later case, \c n plays the role of a runtime fallback value in case \c N equals Eigen::Dynamic.
/// Here is an example with a fixed number of rows and columns:
/// \include MatrixBase_reshaped_fixed.cpp
/// Output: \verbinclude MatrixBase_reshaped_fixed.out
///
/// Finally, one of the sizes parameter can be automatically deduced from the other one by passing AutoSize as in the following example:
/// \include MatrixBase_reshaped_auto.cpp
/// Output: \verbinclude MatrixBase_reshaped_auto.out
/// AutoSize does preserve compile-time sizes when possible, i.e., when the sizes of the input are known at compile time \b and
/// that the other size is passed at compile-time using Eigen::fix<N> as above.
///
/// \sa class Reshaped, fix, fix<N>(int)
///
template<int Order = ColMajor, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<Derived,...>
reshaped(NRowsType nRows, NColsType nCols);

/// This is the const version of reshaped(NRowsType,NColsType).
template<int Order = ColMajor, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline const Reshaped<const Derived,...>
reshaped(NRowsType nRows, NColsType nCols) const;

/// \returns an expression of \c *this with columns (or rows) stacked to a linear column vector
///
/// \tparam Order specifies whether the coefficients should be processed in column-major-order (ColMajor), in row-major-order (RowMajor),
///               or follows the \em natural order of the nested expression (AutoOrder). The default is ColMajor.
///
/// This overloads is essentially a shortcut for `A.reshaped<Order>(AutoSize,fix<1>)`.
///
/// - If `Order==ColMajor` (the default), then it returns a column-vector from the stacked columns of \c *this.
/// - If `Order==RowMajor`, then it returns a column-vector from the stacked rows of \c *this.
/// - If `Order==AutoOrder`, then it returns a column-vector with elements stacked following the storage order of \c *this.
///   This mode is the recommended one when the particular ordering of the element is not relevant.
///
/// Example:
/// \include MatrixBase_reshaped_to_vector.cpp
/// Output: \verbinclude MatrixBase_reshaped_to_vector.out
///
/// If you want more control, you can still fall back to reshaped(NRowsType,NColsType).
///
/// \sa reshaped(NRowsType,NColsType), class Reshaped
///
template<int Order = ColMajor>
EIGEN_DEVICE_FUNC
inline Reshaped<Derived,...>
reshaped();

/// This is the const version of reshaped().
template<int Order = ColMajor>
EIGEN_DEVICE_FUNC
inline const Reshaped<const Derived,...>
reshaped() const;

#else

// This file is automatically included twice to generate const and non-const versions

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS
#define EIGEN_RESHAPED_METHOD_CONST const
#else
#define EIGEN_RESHAPED_METHOD_CONST
#endif

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS

// This part is included once

#endif

template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value>
reshaped(NRowsType nRows, NColsType nCols) EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                  internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value>
                (derived(),
                 internal::get_runtime_reshape_size(nRows,internal::get_runtime_value(nCols),size()),
                 internal::get_runtime_reshape_size(nCols,internal::get_runtime_value(nRows),size()));
}

template<int Order, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_order<Flags,Order>::value>
reshaped(NRowsType nRows, NColsType nCols) EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                  internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_order<Flags,Order>::value>
                (derived(),
                 internal::get_runtime_reshape_size(nRows,internal::get_runtime_value(nCols),size()),
                 internal::get_runtime_reshape_size(nCols,internal::get_runtime_value(nRows),size()));
}

// Views as linear vectors

EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,SizeAtCompileTime,1>
reshaped() EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,SizeAtCompileTime,1>(derived(),size(),1);
}

template<int Order>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived, SizeAtCompileTime, 1,
                internal::get_compiletime_reshape_order<Flags,Order>::value>
reshaped() EIGEN_RESHAPED_METHOD_CONST
{
  EIGEN_STATIC_ASSERT(Order==RowMajor || Order==ColMajor || Order==AutoOrder, INVALID_TEMPLATE_PARAMETER);
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived, SizeAtCompileTime, 1,
                  internal::get_compiletime_reshape_order<Flags,Order>::value>
                (derived(), size(), 1);
}

#undef EIGEN_RESHAPED_METHOD_CONST

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS
#define EIGEN_RESHAPED_METHOD_2ND_PASS
#include "ReshapedMethods.h"
#undef EIGEN_RESHAPED_METHOD_2ND_PASS
#endif

#endif // EIGEN_PARSED_BY_DOXYGEN


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/AdolcForward <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ADLOC_FORWARD
#define EIGEN_ADLOC_FORWARD

//--------------------------------------------------------------------------------
//
// This file provides support for adolc's adouble type in forward mode.
// ADOL-C is a C++ automatic differentiation library,
// see https://projects.coin-or.org/ADOL-C for more information.
//
// Note that the maximal number of directions is controlled by
// the preprocessor token NUMBER_DIRECTIONS. The default is 2.
//
//--------------------------------------------------------------------------------

#define ADOLC_TAPELESS
#ifndef NUMBER_DIRECTIONS
# define NUMBER_DIRECTIONS 2
#endif
#include <adolc/adtl.h>

// adolc defines some very stupid macros:
#if defined(malloc)
# undef malloc
#endif

#if defined(calloc)
# undef calloc
#endif

#if defined(realloc)
# undef realloc
#endif

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup AdolcForward_Module Adolc forward module
  * This module provides support for adolc's adouble type in forward mode.
  * ADOL-C is a C++ automatic differentiation library,
  * see https://projects.coin-or.org/ADOL-C for more information.
  * It mainly consists in:
  *  - a struct Eigen::NumTraits<adtl::adouble> specialization
  *  - overloads of internal::* math function for adtl::adouble type.
  *
  * Note that the maximal number of directions is controlled by
  * the preprocessor token NUMBER_DIRECTIONS. The default is 2.
  *
  * \code
  * #include <unsupported/Eigen/AdolcSupport>
  * \endcode
  */
  //@{

} // namespace Eigen

// Eigen's require a few additional functions which must be defined in the same namespace
// than the custom scalar type own namespace
namespace adtl {

inline const adouble& conj(const adouble& x)  { return x; }
inline const adouble& real(const adouble& x)  { return x; }
inline adouble imag(const adouble&)    { return 0.; }
inline adouble abs(const adouble&  x)  { return fabs(x); }
inline adouble abs2(const adouble& x)  { return x*x; }

inline bool (isinf)(const adouble& x) { return (Eigen::numext::isinf)(x.getValue()); }
inline bool (isnan)(const adouble& x) { return (Eigen::numext::isnan)(x.getValue()); }

}

namespace Eigen {

template<> struct NumTraits<adtl::adouble>
    : NumTraits<double>
{
  typedef adtl::adouble Real;
  typedef adtl::adouble NonInteger;
  typedef adtl::adouble Nested;
  enum {
    IsComplex = 0,
    IsInteger = 0,
    IsSigned = 1,
    RequireInitialization = 1,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };
};

template<typename Functor> class AdolcForwardJacobian : public Functor
{
  typedef adtl::adouble ActiveScalar;
public:

  AdolcForwardJacobian() : Functor() {}
  AdolcForwardJacobian(const Functor& f) : Functor(f) {}

  // forward constructors
  template<typename T0>
  AdolcForwardJacobian(const T0& a0) : Functor(a0) {}
  template<typename T0, typename T1>
  AdolcForwardJacobian(const T0& a0, const T1& a1) : Functor(a0, a1) {}
  template<typename T0, typename T1, typename T2>
  AdolcForwardJacobian(const T0& a0, const T1& a1, const T1& a2) : Functor(a0, a1, a2) {}

  typedef typename Functor::InputType InputType;
  typedef typename Functor::ValueType ValueType;
  typedef typename Functor::JacobianType JacobianType;

  typedef Matrix<ActiveScalar, InputType::SizeAtCompileTime, 1> ActiveInput;
  typedef Matrix<ActiveScalar, ValueType::SizeAtCompileTime, 1> ActiveValue;

  void operator() (const InputType& x, ValueType* v, JacobianType* _jac) const
  {
    eigen_assert(v!=0);
    if (!_jac)
    {
      Functor::operator()(x, v);
      return;
    }

    JacobianType& jac = *_jac;

    ActiveInput ax = x.template cast<ActiveScalar>();
    ActiveValue av(jac.rows());

    for (int j=0; j<jac.cols(); j++)
      for (int i=0; i<jac.cols(); i++)
        ax[i].setADValue(j, i==j ? 1 : 0);

    Functor::operator()(ax, &av);

    for (int i=0; i<jac.rows(); i++)
    {
      (*v)[i] = av[i].getValue();
      for (int j=0; j<jac.cols(); j++)
        jac.coeffRef(i,j) = av[i].getADValue(j);
    }
  }
protected:

};

//@}

}

#endif // EIGEN_ADLOC_FORWARD


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/AlignedVector3 <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ALIGNED_VECTOR3
#define EIGEN_ALIGNED_VECTOR3

#include "../../Eigen/Geometry"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup AlignedVector3_Module Aligned vector3 module
  *
  * \code
  * #include <unsupported/Eigen/AlignedVector3>
  * \endcode
  */
  //@{


/** \class AlignedVector3
  *
  * \brief A vectorization friendly 3D vector
  *
  * This class represents a 3D vector internally using a 4D vector
  * such that vectorization can be seamlessly enabled. Of course,
  * the same result can be achieved by directly using a 4D vector.
  * This class makes this process simpler.
  *
  */
// TODO specialize Cwise
template<typename _Scalar> class AlignedVector3;

namespace internal {
template<typename _Scalar> struct traits<AlignedVector3<_Scalar> >
  : traits<Matrix<_Scalar,3,1,0,4,1> >
{
};
}

template<typename _Scalar> class AlignedVector3
  : public MatrixBase<AlignedVector3<_Scalar> >
{
    typedef Matrix<_Scalar,4,1> CoeffType;
    CoeffType m_coeffs;
  public:

    typedef MatrixBase<AlignedVector3<_Scalar> > Base;	
    EIGEN_DENSE_PUBLIC_INTERFACE(AlignedVector3)
    using Base::operator*;

    inline Index rows() const { return 3; }
    inline Index cols() const { return 1; }
    
    Scalar* data() { return m_coeffs.data(); }
    const Scalar* data() const { return m_coeffs.data(); }
    Index innerStride() const { return 1; }
    Index outerStride() const { return 3; }

    inline const Scalar& coeff(Index row, Index col) const
    { return m_coeffs.coeff(row, col); }

    inline Scalar& coeffRef(Index row, Index col)
    { return m_coeffs.coeffRef(row, col); }

    inline const Scalar& coeff(Index index) const
    { return m_coeffs.coeff(index); }

    inline Scalar& coeffRef(Index index)
    { return m_coeffs.coeffRef(index);}


    inline AlignedVector3()
    {}

    inline AlignedVector3(const Scalar& x, const Scalar& y, const Scalar& z)
      : m_coeffs(x, y, z, Scalar(0))
    {}

    inline AlignedVector3(const AlignedVector3& other)
      : Base(), m_coeffs(other.m_coeffs)
    {}

    template<typename XprType, int Size=XprType::SizeAtCompileTime>
    struct generic_assign_selector {};

    template<typename XprType> struct generic_assign_selector<XprType,4>
    {
      inline static void run(AlignedVector3& dest, const XprType& src)
      {
        dest.m_coeffs = src;
      }
    };

    template<typename XprType> struct generic_assign_selector<XprType,3>
    {
      inline static void run(AlignedVector3& dest, const XprType& src)
      {
        dest.m_coeffs.template head<3>() = src;
        dest.m_coeffs.w() = Scalar(0);
      }
    };

    template<typename Derived>
    inline AlignedVector3(const MatrixBase<Derived>& other)
    {
      generic_assign_selector<Derived>::run(*this,other.derived());
    }

    inline AlignedVector3& operator=(const AlignedVector3& other)
    { m_coeffs = other.m_coeffs; return *this; }

    template <typename Derived>
    inline AlignedVector3& operator=(const MatrixBase<Derived>& other)
    {
      generic_assign_selector<Derived>::run(*this,other.derived());
      return *this;
    }

    inline AlignedVector3 operator+(const AlignedVector3& other) const
    { return AlignedVector3(m_coeffs + other.m_coeffs); }

    inline AlignedVector3& operator+=(const AlignedVector3& other)
    { m_coeffs += other.m_coeffs; return *this; }

    inline AlignedVector3 operator-(const AlignedVector3& other) const
    { return AlignedVector3(m_coeffs - other.m_coeffs); }

    inline AlignedVector3 operator-() const
    { return AlignedVector3(-m_coeffs); }

    inline AlignedVector3 operator-=(const AlignedVector3& other)
    { m_coeffs -= other.m_coeffs; return *this; }

    inline AlignedVector3 operator*(const Scalar& s) const
    { return AlignedVector3(m_coeffs * s); }

    inline friend AlignedVector3 operator*(const Scalar& s,const AlignedVector3& vec)
    { return AlignedVector3(s * vec.m_coeffs); }

    inline AlignedVector3& operator*=(const Scalar& s)
    { m_coeffs *= s; return *this; }

    inline AlignedVector3 operator/(const Scalar& s) const
    { return AlignedVector3(m_coeffs / s); }

    inline AlignedVector3& operator/=(const Scalar& s)
    { m_coeffs /= s; return *this; }

    inline Scalar dot(const AlignedVector3& other) const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      eigen_assert(other.m_coeffs.w()==Scalar(0));
      return m_coeffs.dot(other.m_coeffs);
    }

    inline void normalize()
    {
      m_coeffs /= norm();
    }

    inline AlignedVector3 normalized() const
    {
      return AlignedVector3(m_coeffs / norm());
    }

    inline Scalar sum() const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      return m_coeffs.sum();
    }

    inline Scalar squaredNorm() const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      return m_coeffs.squaredNorm();
    }

    inline Scalar norm() const
    {
      using std::sqrt;
      return sqrt(squaredNorm());
    }

    inline AlignedVector3 cross(const AlignedVector3& other) const
    {
      return AlignedVector3(m_coeffs.cross3(other.m_coeffs));
    }

    template<typename Derived>
    inline bool isApprox(const MatrixBase<Derived>& other, const RealScalar& eps=NumTraits<Scalar>::dummy_precision()) const
    {
      return m_coeffs.template head<3>().isApprox(other,eps);
    }
    
    CoeffType& coeffs() { return m_coeffs; }
    const CoeffType& coeffs() const { return m_coeffs; }
};

namespace internal {

template<typename _Scalar>
struct eval<AlignedVector3<_Scalar>, Dense>
{
 typedef const AlignedVector3<_Scalar>& type;
};

template<typename Scalar>
struct evaluator<AlignedVector3<Scalar> >
  : evaluator<Matrix<Scalar,4,1> >
{
  typedef AlignedVector3<Scalar> XprType;
  typedef evaluator<Matrix<Scalar,4,1> > Base;
  
  evaluator(const XprType &m) : Base(m.coeffs()) {}  
};

}

//@}

}

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ALIGNED_VECTOR3


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/ArpackSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARPACKSUPPORT_MODULE_H
#define EIGEN_ARPACKSUPPORT_MODULE_H

#include "../../Eigen/Core"

/** \defgroup ArpackSupport_Module Arpack support module
  *
  * This module provides a wrapper to Arpack, a library for sparse eigenvalue decomposition.
  *
  * \code
  * #include <Eigen/ArpackSupport>
  * \endcode
  */

#include "../../Eigen/SparseCholesky"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"
#include "src/Eigenvalues/ArpackSelfAdjointEigenSolver.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ARPACKSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/AutoDiff <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_MODULE
#define EIGEN_AUTODIFF_MODULE

namespace Eigen {

/**
  * \defgroup AutoDiff_Module Auto Diff module
  *
  * This module features forward automatic differentation via a simple
  * templated scalar type wrapper AutoDiffScalar.
  *
  * Warning : this should NOT be confused with numerical differentiation, which
  * is a different method and has its own module in Eigen : \ref NumericalDiff_Module.
  *
  * \code
  * #include <unsupported/Eigen/AutoDiff>
  * \endcode
  */
//@{

}
#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"


#include "src/AutoDiff/AutoDiffScalar.h"
// #include "src/AutoDiff/AutoDiffVector.h"
#include "src/AutoDiff/AutoDiffJacobian.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"



namespace Eigen {
//@}
}

#endif // EIGEN_AUTODIFF_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/BVH <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BVH_MODULE_H
#define EIGEN_BVH_MODULE_H

#include "../../Eigen/Core"
#include "../../Eigen/Geometry"
#include "../../Eigen/StdVector"
#include <algorithm>
#include <queue>

namespace Eigen {

/**
  * \defgroup BVH_Module BVH module
  * \brief This module provides generic bounding volume hierarchy algorithms
  * and reference tree implementations.
  *
  *
  * \code
  * #include <unsupported/Eigen/BVH>
  * \endcode
  *
  * A bounding volume hierarchy (BVH) can accelerate many geometric queries.  This module provides a generic implementation
  * of the two basic algorithms over a BVH: intersection of a query object against all objects in the hierarchy and minimization
  * of a function over the objects in the hierarchy.  It also provides intersection and minimization over a cartesian product of
  * two BVH's.  A BVH accelerates intersection by using the fact that if a query object does not intersect a volume, then it cannot
  * intersect any object contained in that volume.  Similarly, a BVH accelerates minimization because the minimum of a function
  * over a volume is no greater than the minimum of a function over any object contained in it.
  *
  * Some sample queries that can be written in terms of intersection are:
  *   - Determine all points where a ray intersects a triangle mesh
  *   - Given a set of points, determine which are contained in a query sphere
  *   - Given a set of spheres, determine which contain the query point
  *   - Given a set of disks, determine if any is completely contained in a query rectangle (represent each 2D disk as a point \f$(x,y,r)\f$
  *     in 3D and represent the rectangle as a pyramid based on the original rectangle and shrinking in the \f$r\f$ direction)
  *   - Given a set of points, count how many pairs are \f$d\pm\epsilon\f$ apart (done by looking at the cartesian product of the set
  *     of points with itself)
  *
  * Some sample queries that can be written in terms of function minimization over a set of objects are:
  *   - Find the intersection between a ray and a triangle mesh closest to the ray origin (function is infinite off the ray)
  *   - Given a polyline and a query point, determine the closest point on the polyline to the query
  *   - Find the diameter of a point cloud (done by looking at the cartesian product and using negative distance as the function)
  *   - Determine how far two meshes are from colliding (this is also a cartesian product query)
  *
  * This implementation decouples the basic algorithms both from the type of hierarchy (and the types of the bounding volumes) and
  * from the particulars of the query.  To enable abstraction from the BVH, the BVH is required to implement a generic mechanism
  * for traversal.  To abstract from the query, the query is responsible for keeping track of results.
  *
  * To be used in the algorithms, a hierarchy must implement the following traversal mechanism (see KdBVH for a sample implementation): \code
      typedef Volume  //the type of bounding volume
      typedef Object  //the type of object in the hierarchy
      typedef Index   //a reference to a node in the hierarchy--typically an int or a pointer
      typedef VolumeIterator //an iterator type over node children--returns Index
      typedef ObjectIterator //an iterator over object (leaf) children--returns const Object &
      Index getRootIndex() const //returns the index of the hierarchy root
      const Volume &getVolume(Index index) const //returns the bounding volume of the node at given index
      void getChildren(Index index, VolumeIterator &outVBegin, VolumeIterator &outVEnd,
                      ObjectIterator &outOBegin, ObjectIterator &outOEnd) const
      //getChildren takes a node index and makes [outVBegin, outVEnd) range over its node children
      //and [outOBegin, outOEnd) range over its object children
    \endcode
  *
  * To use the hierarchy, call BVIntersect or BVMinimize, passing it a BVH (or two, for cartesian product) and a minimizer or intersector.
  * For an intersection query on a single BVH, the intersector encapsulates the query and must provide two functions:
  * \code
      bool intersectVolume(const Volume &volume) //returns true if the query intersects the volume
      bool intersectObject(const Object &object) //returns true if the intersection search should terminate immediately
    \endcode
  * The guarantee that BVIntersect provides is that intersectObject will be called on every object whose bounding volume
  * intersects the query (but possibly on other objects too) unless the search is terminated prematurely.  It is the
  * responsibility of the intersectObject function to keep track of the results in whatever manner is appropriate.
  * The cartesian product intersection and the BVMinimize queries are similar--see their individual documentation.
  *
  * The following is a simple but complete example for how to use the BVH to accelerate the search for a closest red-blue point pair:
  * \include BVH_Example.cpp
  * Output: \verbinclude BVH_Example.out
  */
}

//@{

#include "src/BVH/BVAlgorithms.h"
#include "src/BVH/KdBVH.h"

//@}

#endif // EIGEN_BVH_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CMakeLists.txt <==
set(Eigen_HEADERS 
  AdolcForward
  AlignedVector3
  ArpackSupport
  AutoDiff
  BVH
  EulerAngles
  FFT
  IterativeSolvers 
  KroneckerProduct
  LevenbergMarquardt
  MatrixFunctions 
  MoreVectorization
  MPRealSupport
  NonLinearOptimization
  NumericalDiff
  OpenGLSupport
  Polynomials
  Skyline 
  SparseExtra
  SpecialFunctions
  Splines
  )

install(FILES
  ${Eigen_HEADERS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen COMPONENT Devel
  )

install(DIRECTORY src DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen COMPONENT Devel FILES_MATCHING PATTERN "*.h")

add_subdirectory(CXX11)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/CMakeLists.txt <==
set(Eigen_CXX11_HEADERS Tensor TensorSymmetry ThreadPool)

install(FILES
  ${Eigen_CXX11_HEADERS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/CXX11 COMPONENT Devel
  )

install(DIRECTORY src DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/CXX11 COMPONENT Devel FILES_MATCHING PATTERN "*.h")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/Tensor <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

//#ifndef EIGEN_CXX11_TENSOR_MODULE
//#define EIGEN_CXX11_TENSOR_MODULE

#include "../../../Eigen/Core"

#if EIGEN_HAS_CXX11

#include "../SpecialFunctions"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"
#include "src/util/CXX11Meta.h"
#include "src/util/MaxSizeVector.h"

/** \defgroup CXX11_Tensor_Module Tensor Module
  *
  * This module provides a Tensor class for storing arbitrarily indexed
  * objects.
  *
  * \code
  * #include <Eigen/CXX11/Tensor>
  * \endcode
  *
  * Much of the documentation can be found \ref eigen_tensors "here".
  */

#include <atomic>
#include <chrono>
#include <cmath>
#include <cstddef>
#include <cstring>
#include <random>
#include <thread>

#if defined(EIGEN_USE_THREADS) || defined(EIGEN_USE_SYCL)
#include "ThreadPool"
#endif

#ifdef EIGEN_USE_GPU
  #include <iostream>
  #if defined(EIGEN_USE_HIP)
    #include <hip/hip_runtime.h>
  #else
    #include <cuda_runtime.h>
  #endif
#endif

#include "src/Tensor/TensorMacros.h"
#include "src/Tensor/TensorForwardDeclarations.h"
#include "src/Tensor/TensorMeta.h"
#include "src/Tensor/TensorFunctors.h"
#include "src/Tensor/TensorCostModel.h"
#include "src/Tensor/TensorDeviceDefault.h"
#include "src/Tensor/TensorDeviceThreadPool.h"
#include "src/Tensor/TensorDeviceGpu.h"
#ifndef gpu_assert
#define gpu_assert(x)
#endif
#include "src/Tensor/TensorDeviceSycl.h"
#include "src/Tensor/TensorIndexList.h"
#include "src/Tensor/TensorDimensionList.h"
#include "src/Tensor/TensorDimensions.h"
#include "src/Tensor/TensorInitializer.h"
#include "src/Tensor/TensorTraits.h"
#include "src/Tensor/TensorRandom.h"
#include "src/Tensor/TensorUInt128.h"
#include "src/Tensor/TensorIntDiv.h"
#include "src/Tensor/TensorGlobalFunctions.h"

#include "src/Tensor/TensorBase.h"
#include "src/Tensor/TensorBlock.h"

#include "src/Tensor/TensorEvaluator.h"
#include "src/Tensor/TensorExpr.h"
#include "src/Tensor/TensorReduction.h"
#include "src/Tensor/TensorReductionGpu.h"
#include "src/Tensor/TensorArgMax.h"
#include "src/Tensor/TensorConcatenation.h"
#include "src/Tensor/TensorContractionMapper.h"
#include "src/Tensor/TensorContractionBlocking.h"
#include "src/Tensor/TensorContraction.h"
#include "src/Tensor/TensorContractionThreadPool.h"
#include "src/Tensor/TensorContractionGpu.h"
#include "src/Tensor/TensorConversion.h"
#include "src/Tensor/TensorConvolution.h"
#include "src/Tensor/TensorFFT.h"
#include "src/Tensor/TensorPatch.h"
#include "src/Tensor/TensorImagePatch.h"
#include "src/Tensor/TensorVolumePatch.h"
#include "src/Tensor/TensorBroadcasting.h"
#include "src/Tensor/TensorChipping.h"
#include "src/Tensor/TensorInflation.h"
#include "src/Tensor/TensorLayoutSwap.h"
#include "src/Tensor/TensorMorphing.h"
#include "src/Tensor/TensorPadding.h"
#include "src/Tensor/TensorReverse.h"
#include "src/Tensor/TensorShuffling.h"
#include "src/Tensor/TensorStriding.h"
#include "src/Tensor/TensorCustomOp.h"
#include "src/Tensor/TensorEvalTo.h"
#include "src/Tensor/TensorForcedEval.h"
#include "src/Tensor/TensorGenerator.h"
#include "src/Tensor/TensorAssign.h"
#include "src/Tensor/TensorScan.h"
#include "src/Tensor/TensorTrace.h"

#ifdef EIGEN_USE_SYCL
#include "src/Tensor/TensorReductionSycl.h"
#include "src/Tensor/TensorConvolutionSycl.h"
#include "src/Tensor/TensorContractionSycl.h"
#include "src/Tensor/TensorScanSycl.h"
#endif

#include "src/Tensor/TensorExecutor.h"
#include "src/Tensor/TensorDevice.h"

#include "src/Tensor/TensorStorage.h"
#include "src/Tensor/Tensor.h"
#include "src/Tensor/TensorFixedSize.h"
#include "src/Tensor/TensorMap.h"
#include "src/Tensor/TensorRef.h"

#include "src/Tensor/TensorIO.h"

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif  // EIGEN_HAS_CXX11
//#endif // EIGEN_CXX11_TENSOR_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/TensorSymmetry <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_MODULE
#define EIGEN_CXX11_TENSORSYMMETRY_MODULE

#include "Tensor"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/util/CXX11Meta.h"

/** \defgroup CXX11_TensorSymmetry_Module Tensor Symmetry Module
  *
  * This module provides a classes that allow for the definition of
  * symmetries w.r.t. tensor indices.
  *
  * Including this module will implicitly include the Tensor module.
  *
  * \code
  * #include <Eigen/TensorSymmetry>
  * \endcode
  */

#include "src/TensorSymmetry/util/TemplateGroupTheory.h"
#include "src/TensorSymmetry/Symmetry.h"
#include "src/TensorSymmetry/StaticSymmetry.h"
#include "src/TensorSymmetry/DynamicSymmetry.h"

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CXX11_TENSORSYMMETRY_MODULE

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/ThreadPool <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_MODULE
#define EIGEN_CXX11_THREADPOOL_MODULE

#include "../../../Eigen/Core"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"

/** \defgroup CXX11_ThreadPool_Module C++11 ThreadPool Module
  *
  * This module provides 2 threadpool implementations
  *  - a simple reference implementation
  *  - a faster non blocking implementation
  *
  * This module requires C++11.
  *
  * \code
  * #include <Eigen/CXX11/ThreadPool>
  * \endcode
  */


// The code depends on CXX11, so only include the module if the
// compiler supports it.
#if (EIGEN_COMP_CXXVER >= 11)
#include <cstddef>
#include <cstring>
#include <time.h>

#include <vector>
#include <atomic>
#include <condition_variable>
#include <deque>
#include <mutex>
#include <thread>
#include <functional>
#include <memory>
#include <utility>

// There are non-parenthesized calls to "max" in the  <unordered_map> header,
// which trigger a check in test/main.h causing compilation to fail.
// We work around the check here by removing the check for max in
// the case where we have to emulate thread_local.
#ifdef max
#undef max
#endif
#include <unordered_map>

#include "src/util/CXX11Meta.h"
#include "src/util/MaxSizeVector.h"

#include "src/ThreadPool/ThreadLocal.h"
#include "src/ThreadPool/ThreadYield.h"
#include "src/ThreadPool/ThreadCancel.h"
#include "src/ThreadPool/EventCount.h"
#include "src/ThreadPool/RunQueue.h"
#include "src/ThreadPool/ThreadPoolInterface.h"
#include "src/ThreadPool/ThreadEnvironment.h"
#include "src/ThreadPool/Barrier.h"
#include "src/ThreadPool/NonBlockingThreadPool.h"

#endif

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CXX11_THREADPOOL_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/README.md <==
# Eigen Tensors {#eigen_tensors}

Tensors are multidimensional arrays of elements. Elements are typically scalars,
but more complex types such as strings are also supported.

## Tensor Classes

You can manipulate a tensor with one of the following classes.  They all are in
the namespace `::Eigen.`


### Class Tensor<data_type, rank>

This is the class to use to create a tensor and allocate memory for it.  The
class is templatized with the tensor datatype, such as float or int, and the
tensor rank.  The rank is the number of dimensions, for example rank 2 is a
matrix.

Tensors of this class are resizable.  For example, if you assign a tensor of a
different size to a Tensor, that tensor is resized to match its new value.

#### Constructor Tensor<data_type, rank>(size0, size1, ...)

Constructor for a Tensor.  The constructor must be passed `rank` integers
indicating the sizes of the instance along each of the the `rank`
dimensions.

    // Create a tensor of rank 3 of sizes 2, 3, 4.  This tensor owns
    // memory to hold 24 floating point values (24 = 2 x 3 x 4).
    Tensor<float, 3> t_3d(2, 3, 4);

    // Resize t_3d by assigning a tensor of different sizes, but same rank.
    t_3d = Tensor<float, 3>(3, 4, 3);

#### Constructor Tensor<data_type, rank>(size_array)

Constructor where the sizes for the constructor are specified as an array of
values instead of an explicitly list of parameters.  The array type to use is
`Eigen::array<Eigen::Index>`.  The array can be constructed automatically
from an initializer list.

    // Create a tensor of strings of rank 2 with sizes 5, 7.
    Tensor<string, 2> t_2d({5, 7});


### Class TensorFixedSize<data_type, Sizes<size0, size1, ...>>

Class to use for tensors of fixed size, where the size is known at compile
time.  Fixed sized tensors can provide very fast computations because all their
dimensions are known by the compiler.  FixedSize tensors are not resizable.

If the total number of elements in a fixed size tensor is small enough the
tensor data is held onto the stack and does not cause heap allocation and free.

    // Create a 4 x 3 tensor of floats.
    TensorFixedSize<float, Sizes<4, 3>> t_4x3;

### Class TensorMap<Tensor<data_type, rank>>

This is the class to use to create a tensor on top of memory allocated and
owned by another part of your code.  It allows to view any piece of allocated
memory as a Tensor.  Instances of this class do not own the memory where the
data are stored.

A TensorMap is not resizable because it does not own the memory where its data
are stored.

#### Constructor TensorMap<Tensor<data_type, rank>>(data, size0, size1, ...)

Constructor for a Tensor.  The constructor must be passed a pointer to the
storage for the data, and "rank" size attributes.  The storage has to be
large enough to hold all the data.

    // Map a tensor of ints on top of stack-allocated storage.
    int storage[128];  // 2 x 4 x 2 x 8 = 128
    TensorMap<Tensor<int, 4>> t_4d(storage, 2, 4, 2, 8);

    // The same storage can be viewed as a different tensor.
    // You can also pass the sizes as an array.
    TensorMap<Tensor<int, 2>> t_2d(storage, 16, 8);

    // You can also map fixed-size tensors.  Here we get a 1d view of
    // the 2d fixed-size tensor.
    TensorFixedSize<float, Sizes<4, 3>> t_4x3;
    TensorMap<Tensor<float, 1>> t_12(t_4x3.data(), 12);


#### Class TensorRef

See Assigning to a TensorRef below.

## Accessing Tensor Elements

#### <data_type> tensor(index0, index1...)

Return the element at position `(index0, index1...)` in tensor
`tensor`.  You must pass as many parameters as the rank of `tensor`.
The expression can be used as an l-value to set the value of the element at the
specified position.  The value returned is of the datatype of the tensor.

    // Set the value of the element at position (0, 1, 0);
    Tensor<float, 3> t_3d(2, 3, 4);
    t_3d(0, 1, 0) = 12.0f;

    // Initialize all elements to random values.
    for (int i = 0; i < 2; ++i) {
      for (int j = 0; j < 3; ++j) {
        for (int k = 0; k < 4; ++k) {
          t_3d(i, j, k) = ...some random value...;
        }
      }
    }

    // Print elements of a tensor.
    for (int i = 0; i < 2; ++i) {
      LOG(INFO) << t_3d(i, 0, 0);
    }


## TensorLayout

The tensor library supports 2 layouts: `ColMajor` (the default) and
`RowMajor`.  Only the default column major layout is currently fully
supported, and it is therefore not recommended to attempt to use the row major
layout at the moment.

The layout of a tensor is optionally specified as part of its type. If not
specified explicitly column major is assumed.

    Tensor<float, 3, ColMajor> col_major;  // equivalent to Tensor<float, 3>
    TensorMap<Tensor<float, 3, RowMajor> > row_major(data, ...);

All the arguments to an expression must use the same layout. Attempting to mix
different layouts will result in a compilation error.

It is possible to change the layout of a tensor or an expression using the
`swap_layout()` method.  Note that this will also reverse the order of the
dimensions.

    Tensor<float, 2, ColMajor> col_major(2, 4);
    Tensor<float, 2, RowMajor> row_major(2, 4);

    Tensor<float, 2> col_major_result = col_major;  // ok, layouts match
    Tensor<float, 2> col_major_result = row_major;  // will not compile

    // Simple layout swap
    col_major_result = row_major.swap_layout();
    eigen_assert(col_major_result.dimension(0) == 4);
    eigen_assert(col_major_result.dimension(1) == 2);

    // Swap the layout and preserve the order of the dimensions
    array<int, 2> shuffle(1, 0);
    col_major_result = row_major.swap_layout().shuffle(shuffle);
    eigen_assert(col_major_result.dimension(0) == 2);
    eigen_assert(col_major_result.dimension(1) == 4);


## Tensor Operations

The Eigen Tensor library provides a vast library of operations on Tensors:
numerical operations such as addition and multiplication, geometry operations
such as slicing and shuffling, etc.  These operations are available as methods
of the Tensor classes, and in some cases as operator overloads.  For example
the following code computes the elementwise addition of two tensors:

    Tensor<float, 3> t1(2, 3, 4);
    ...set some values in t1...
    Tensor<float, 3> t2(2, 3, 4);
    ...set some values in t2...
    // Set t3 to the element wise sum of t1 and t2
    Tensor<float, 3> t3 = t1 + t2;

While the code above looks easy enough, it is important to understand that the
expression `t1 + t2` is not actually adding the values of the tensors.  The
expression instead constructs a "tensor operator" object of the class
TensorCwiseBinaryOp<scalar_sum>, which has references to the tensors
`t1` and `t2`.  This is a small C++ object that knows how to add
`t1` and `t2`.  It is only when the value of the expression is assigned
to the tensor `t3` that the addition is actually performed.  Technically,
this happens through the overloading of `operator=()` in the Tensor class.

This mechanism for computing tensor expressions allows for lazy evaluation and
optimizations which are what make the tensor library very fast.

Of course, the tensor operators do nest, and the expression `t1 + t2 * 0.3f`
is actually represented with the (approximate) tree of operators:

    TensorCwiseBinaryOp<scalar_sum>(t1, TensorCwiseUnaryOp<scalar_mul>(t2, 0.3f))


### Tensor Operations and C++ "auto"

Because Tensor operations create tensor operators, the C++ `auto` keyword
does not have its intuitive meaning.  Consider these 2 lines of code:

    Tensor<float, 3> t3 = t1 + t2;
    auto t4 = t1 + t2;

In the first line we allocate the tensor `t3` and it will contain the
result of the addition of `t1` and `t2`.  In the second line, `t4`
is actually the tree of tensor operators that will compute the addition of
`t1` and `t2`.  In fact, `t4` is *not* a tensor and you cannot get
the values of its elements:

    Tensor<float, 3> t3 = t1 + t2;
    cout << t3(0, 0, 0);  // OK prints the value of t1(0, 0, 0) + t2(0, 0, 0)

    auto t4 = t1 + t2;
    cout << t4(0, 0, 0);  // Compilation error!

When you use `auto` you do not get a Tensor as a result but instead a
non-evaluated expression.  So only use `auto` to delay evaluation.

Unfortunately, there is no single underlying concrete type for holding
non-evaluated expressions, hence you have to use auto in the case when you do
want to hold non-evaluated expressions.

When you need the results of set of tensor computations you have to assign the
result to a Tensor that will be capable of holding onto them.  This can be
either a normal Tensor, a fixed size Tensor, or a TensorMap on an existing
piece of memory.  All the following will work:

    auto t4 = t1 + t2;

    Tensor<float, 3> result = t4;  // Could also be: result(t4);
    cout << result(0, 0, 0);

    TensorMap<float, 4> result(<a float* with enough space>, <size0>, ...) = t4;
    cout << result(0, 0, 0);

    TensorFixedSize<float, Sizes<size0, ...>> result = t4;
    cout << result(0, 0, 0);

Until you need the results, you can keep the operation around, and even reuse
it for additional operations.  As long as you keep the expression as an
operation, no computation is performed.

    // One way to compute exp((t1 + t2) * 0.2f);
    auto t3 = t1 + t2;
    auto t4 = t3 * 0.2f;
    auto t5 = t4.exp();
    Tensor<float, 3> result = t5;

    // Another way, exactly as efficient as the previous one:
    Tensor<float, 3> result = ((t1 + t2) * 0.2f).exp();

### Controlling When Expression are Evaluated

There are several ways to control when expressions are evaluated:

*   Assignment to a Tensor, TensorFixedSize, or TensorMap.
*   Use of the eval() method.
*   Assignment to a TensorRef.

#### Assigning to a Tensor, TensorFixedSize, or TensorMap.

The most common way to evaluate an expression is to assign it to a Tensor.  In
the example below, the `auto` declarations make the intermediate values
"Operations", not Tensors, and do not cause the expressions to be evaluated.
The assignment to the Tensor `result` causes the evaluation of all the
operations.

    auto t3 = t1 + t2;             // t3 is an Operation.
    auto t4 = t3 * 0.2f;           // t4 is an Operation.
    auto t5 = t4.exp();            // t5 is an Operation.
    Tensor<float, 3> result = t5;  // The operations are evaluated.

If you know the ranks and sizes of the Operation value you can assign the
Operation to a TensorFixedSize instead of a Tensor, which is a bit more
efficient.

    // We know that the result is a 4x4x2 tensor!
    TensorFixedSize<float, Sizes<4, 4, 2>> result = t5;

Simiarly, assigning an expression to a TensorMap causes its evaluation.  Like
tensors of type TensorFixedSize, TensorMaps cannot be resized so they have to
have the rank and sizes of the expression that are assigned to them.

#### Calling eval().

When you compute large composite expressions, you sometimes want to tell Eigen
that an intermediate value in the expression tree is worth evaluating ahead of
time.  This is done by inserting a call to the `eval()` method of the
expression Operation.

    // The previous example could have been written:
    Tensor<float, 3> result = ((t1 + t2) * 0.2f).exp();

    // If you want to compute (t1 + t2) once ahead of time you can write:
    Tensor<float, 3> result = ((t1 + t2).eval() * 0.2f).exp();

Semantically, calling `eval()` is equivalent to materializing the value of
the expression in a temporary Tensor of the right size.  The code above in
effect does:

    // .eval() knows the size!
    TensorFixedSize<float, Sizes<4, 4, 2>> tmp = t1 + t2;
    Tensor<float, 3> result = (tmp * 0.2f).exp();

Note that the return value of `eval()` is itself an Operation, so the
following code does not do what you may think:

    // Here t3 is an evaluation Operation.  t3 has not been evaluated yet.
    auto t3 = (t1 + t2).eval();

    // You can use t3 in another expression.  Still no evaluation.
    auto t4 = (t3 * 0.2f).exp();

    // The value is evaluated when you assign the Operation to a Tensor, using
    // an intermediate tensor to represent t3.x
    Tensor<float, 3> result = t4;

While in the examples above calling `eval()` does not make a difference in
performance, in other cases it can make a huge difference.  In the expression
below the `broadcast()` expression causes the `X.maximum()` expression
to be evaluated many times:

    Tensor<...> X ...;
    Tensor<...> Y = ((X - X.maximum(depth_dim).reshape(dims2d).broadcast(bcast))
                     * beta).exp();

Inserting a call to `eval()` between the `maximum()` and
`reshape()` calls guarantees that maximum() is only computed once and
greatly speeds-up execution:

    Tensor<...> Y =
      ((X - X.maximum(depth_dim).eval().reshape(dims2d).broadcast(bcast))
        * beta).exp();

In the other example below, the tensor `Y` is both used in the expression
and its assignment.  This is an aliasing problem and if the evaluation is not
done in the right order Y will be updated incrementally during the evaluation
resulting in bogus results:

     Tensor<...> Y ...;
     Y = Y / (Y.sum(depth_dim).reshape(dims2d).broadcast(bcast));

Inserting a call to `eval()` between the `sum()` and `reshape()`
expressions ensures that the sum is computed before any updates to `Y` are
done.

     Y = Y / (Y.sum(depth_dim).eval().reshape(dims2d).broadcast(bcast));

Note that an eval around the full right hand side expression is not needed
because the generated has to compute the i-th value of the right hand side
before assigning it to the left hand side.

However, if you were assigning the expression value to a shuffle of `Y`
then you would need to force an eval for correctness by adding an `eval()`
call for the right hand side:

     Y.shuffle(...) =
        (Y / (Y.sum(depth_dim).eval().reshape(dims2d).broadcast(bcast))).eval();


#### Assigning to a TensorRef.

If you need to access only a few elements from the value of an expression you
can avoid materializing the value in a full tensor by using a TensorRef.

A TensorRef is a small wrapper class for any Eigen Operation.  It provides
overloads for the `()` operator that let you access individual values in
the expression.  TensorRef is convenient, because the Operation themselves do
not provide a way to access individual elements.

    // Create a TensorRef for the expression.  The expression is not
    // evaluated yet.
    TensorRef<Tensor<float, 3> > ref = ((t1 + t2) * 0.2f).exp();

    // Use "ref" to access individual elements.  The expression is evaluated
    // on the fly.
    float at_0 = ref(0, 0, 0);
    cout << ref(0, 1, 0);

Only use TensorRef when you need a subset of the values of the expression.
TensorRef only computes the values you access.  However note that if you are
going to access all the values it will be much faster to materialize the
results in a Tensor first.

In some cases, if the full Tensor result would be very large, you may save
memory by accessing it as a TensorRef.  But not always.  So don't count on it.


### Controlling How Expressions Are Evaluated

The tensor library provides several implementations of the various operations
such as contractions and convolutions.  The implementations are optimized for
different environments: single threaded on CPU, multi threaded on CPU, or on a
GPU using cuda.  Additional implementations may be added later.

You can choose which implementation to use with the `device()` call.  If
you do not choose an implementation explicitly the default implementation that
uses a single thread on the CPU is used.

The default implementation has been optimized for recent Intel CPUs, taking
advantage of SSE, AVX, and FMA instructions.  Work is ongoing to tune the
library on ARM CPUs.  Note that you need to pass compiler-dependent flags
to enable the use of SSE, AVX, and other instructions.

For example, the following code adds two tensors using the default
single-threaded CPU implementation:

    Tensor<float, 2> a(30, 40);
    Tensor<float, 2> b(30, 40);
    Tensor<float, 2> c = a + b;

To choose a different implementation you have to insert a `device()` call
before the assignment of the result.  For technical C++ reasons this requires
that the Tensor for the result be declared on its own.  This means that you
have to know the size of the result.

    Eigen::Tensor<float, 2> c(30, 40);
    c.device(...) = a + b;

The call to `device()` must be the last call on the left of the operator=.

You must pass to the `device()` call an Eigen device object.  There are
presently three devices you can use: DefaultDevice, ThreadPoolDevice and
GpuDevice.


#### Evaluating With the DefaultDevice

This is exactly the same as not inserting a `device()` call.

    DefaultDevice my_device;
    c.device(my_device) = a + b;

#### Evaluating with a Thread Pool

    // Create the Eigen ThreadPool
    Eigen::ThreadPool pool(8 /* number of threads in pool */)

    // Create the Eigen ThreadPoolDevice.
    Eigen::ThreadPoolDevice my_device(&pool, 4 /* number of threads to use */);

    // Now just use the device when evaluating expressions.
    Eigen::Tensor<float, 2> c(30, 50);
    c.device(my_device) = a.contract(b, dot_product_dims);


#### Evaluating On GPU

This is presently a bit more complicated than just using a thread pool device.
You need to create a GPU device but you also need to explicitly allocate the
memory for tensors with cuda.


## API Reference

### Datatypes

In the documentation of the tensor methods and Operation we mention datatypes
that are tensor-type specific:

#### <Tensor-Type>::Dimensions

Acts like an array of ints.  Has an `int size` attribute, and can be
indexed like an array to access individual values.  Used to represent the
dimensions of a tensor.  See `dimensions()`.

#### <Tensor-Type>::Index

Acts like an `int`.  Used for indexing tensors along their dimensions.  See
`operator()`, `dimension()`, and `size()`.

#### <Tensor-Type>::Scalar

Represents the datatype of individual tensor elements.  For example, for a
`Tensor<float>`, `Scalar` is the type `float`.  See
`setConstant()`.

#### <Operation>

We use this pseudo type to indicate that a tensor Operation is returned by a
method.  We indicate in the text the type and dimensions of the tensor that the
Operation returns after evaluation.

The Operation will have to be evaluated, for example by assigning it to a
tensor, before you can access the values of the resulting tensor.  You can also
access the values through a TensorRef.


## Built-in Tensor Methods

These are usual C++ methods that act on tensors immediately.  They are not
Operations which provide delayed evaluation of their results.  Unless specified
otherwise, all the methods listed below are available on all tensor classes:
Tensor, TensorFixedSize, and TensorMap.

## Metadata

### int NumDimensions

Constant value indicating the number of dimensions of a Tensor.  This is also
known as the tensor "rank".

      Eigen::Tensor<float, 2> a(3, 4);
      cout << "Dims " << a.NumDimensions;
      => Dims 2

### Dimensions dimensions()

Returns an array-like object representing the dimensions of the tensor.
The actual type of the `dimensions()` result is `<Tensor-Type>::``Dimensions`.

    Eigen::Tensor<float, 2> a(3, 4);
    const Eigen::Tensor<float, 2>::Dimensions& d = a.dimensions();
    cout << "Dim size: " << d.size << ", dim 0: " << d[0]
         << ", dim 1: " << d[1];
    => Dim size: 2, dim 0: 3, dim 1: 4

If you use a C++11 compiler, you can use `auto` to simplify the code:

    const auto& d = a.dimensions();
    cout << "Dim size: " << d.size << ", dim 0: " << d[0]
         << ", dim 1: " << d[1];
    => Dim size: 2, dim 0: 3, dim 1: 4

### Index dimension(Index n)

Returns the n-th dimension of the tensor.  The actual type of the
`dimension()` result is `<Tensor-Type>::``Index`, but you can
always use it like an int.

      Eigen::Tensor<float, 2> a(3, 4);
      int dim1 = a.dimension(1);
      cout << "Dim 1: " << dim1;
      => Dim 1: 4

### Index size()

Returns the total number of elements in the tensor.  This is the product of all
the tensor dimensions.  The actual type of the `size()` result is
`<Tensor-Type>::``Index`, but you can always use it like an int.

    Eigen::Tensor<float, 2> a(3, 4);
    cout << "Size: " << a.size();
    => Size: 12


### Getting Dimensions From An Operation

A few operations provide `dimensions()` directly,
e.g. `TensorReslicingOp`.  Most operations defer calculating dimensions
until the operation is being evaluated.  If you need access to the dimensions
of a deferred operation, you can wrap it in a TensorRef (see Assigning to a
TensorRef above), which provides `dimensions()` and `dimension()` as
above.

TensorRef can also wrap the plain Tensor types, so this is a useful idiom in
templated contexts where the underlying object could be either a raw Tensor
or some deferred operation (e.g. a slice of a Tensor).  In this case, the
template code can wrap the object in a TensorRef and reason about its
dimensionality while remaining agnostic to the underlying type.


## Constructors

### Tensor

Creates a tensor of the specified size. The number of arguments must be equal
to the rank of the tensor. The content of the tensor is not initialized.

    Eigen::Tensor<float, 2> a(3, 4);
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4

### TensorFixedSize

Creates a tensor of the specified size. The number of arguments in the Sizes<>
template parameter determines the rank of the tensor. The content of the tensor
is not initialized.

    Eigen::TensorFixedSize<float, Sizes<3, 4>> a;
    cout << "Rank: " << a.rank() << endl;
    => Rank: 2
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4

### TensorMap

Creates a tensor mapping an existing array of data. The data must not be freed
until the TensorMap is discarded, and the size of the data must be large enough
to accommodate the coefficients of the tensor.

    float data[] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11};
    Eigen::TensorMap<Tensor<float, 2>> a(data, 3, 4);
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4
    cout << "a(1, 2): " << a(1, 2) << endl;
    => a(1, 2): 7


## Contents Initialization

When a new Tensor or a new TensorFixedSize are created, memory is allocated to
hold all the tensor elements, but the memory is not initialized.  Similarly,
when a new TensorMap is created on top of non-initialized memory the memory its
contents are not initialized.

You can use one of the methods below to initialize the tensor memory.  These
have an immediate effect on the tensor and return the tensor itself as a
result.  These are not tensor Operations which delay evaluation.

### <Tensor-Type> setConstant(const Scalar& val)

Sets all elements of the tensor to the constant value `val`.  `Scalar`
is the type of data stored in the tensor.  You can pass any value that is
convertible to that type.

Returns the tensor itself in case you want to chain another call.

    a.setConstant(12.3f);
    cout << "Constant: " << endl << a << endl << endl;
    =>
    Constant:
    12.3 12.3 12.3 12.3
    12.3 12.3 12.3 12.3
    12.3 12.3 12.3 12.3

Note that `setConstant()` can be used on any tensor where the element type
has a copy constructor and an `operator=()`:

    Eigen::Tensor<string, 2> a(2, 3);
    a.setConstant("yolo");
    cout << "String tensor: " << endl << a << endl << endl;
    =>
    String tensor:
    yolo yolo yolo
    yolo yolo yolo


### <Tensor-Type> setZero()

Fills the tensor with zeros.  Equivalent to `setConstant(Scalar(0))`.
Returns the tensor itself in case you want to chain another call.

    a.setZero();
    cout << "Zeros: " << endl << a << endl << endl;
    =>
    Zeros:
    0 0 0 0
    0 0 0 0
    0 0 0 0


### <Tensor-Type> setValues({..initializer_list})

Fills the tensor with explicit values specified in a std::initializer_list.
The type of the initializer list depends on the type and rank of the tensor.

If the tensor has rank N, the initializer list must be nested N times.  The
most deeply nested lists must contains P scalars of the Tensor type where P is
the size of the last dimension of the Tensor.

For example, for a `TensorFixedSize<float, 2, 3>` the initializer list must
contains 2 lists of 3 floats each.

`setValues()` returns the tensor itself in case you want to chain another
call.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setValues({{0.0f, 1.0f, 2.0f}, {3.0f, 4.0f, 5.0f}});
    cout << "a" << endl << a << endl << endl;
    =>
    a
    0 1 2
    3 4 5

If a list is too short, the corresponding elements of the tensor will not be
changed.  This is valid at each level of nesting.  For example the following
code only sets the values of the first row of the tensor.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setConstant(1000);
    a.setValues({{10, 20, 30}});
    cout << "a" << endl << a << endl << endl;
    =>
    a
    10   20   30
    1000 1000 1000

### <Tensor-Type> setRandom()

Fills the tensor with random values.  Returns the tensor itself in case you
want to chain another call.

    a.setRandom();
    cout << "Random: " << endl << a << endl << endl;
    =>
    Random:
      0.680375    0.59688  -0.329554    0.10794
     -0.211234   0.823295   0.536459 -0.0452059
      0.566198  -0.604897  -0.444451   0.257742

You can customize `setRandom()` by providing your own random number
generator as a template argument:

    a.setRandom<MyRandomGenerator>();

Here, `MyRandomGenerator` must be a struct with the following member
functions, where Scalar and Index are the same as `<Tensor-Type>::``Scalar`
and `<Tensor-Type>::``Index`.

See `struct UniformRandomGenerator` in TensorFunctors.h for an example.

    // Custom number generator for use with setRandom().
    struct MyRandomGenerator {
      // Default and copy constructors. Both are needed
      MyRandomGenerator() { }
      MyRandomGenerator(const MyRandomGenerator& ) { }

      // Return a random value to be used.  "element_location" is the
      // location of the entry to set in the tensor, it can typically
      // be ignored.
      Scalar operator()(Eigen::DenseIndex element_location,
                        Eigen::DenseIndex /*unused*/ = 0) const {
        return <randomly generated value of type T>;
      }

      // Same as above but generates several numbers at a time.
      typename internal::packet_traits<Scalar>::type packetOp(
          Eigen::DenseIndex packet_location, Eigen::DenseIndex /*unused*/ = 0) const {
        return <a packet of randomly generated values>;
      }
    };

You can also use one of the 2 random number generators that are part of the
tensor library:
*   UniformRandomGenerator
*   NormalRandomGenerator


## Data Access

The Tensor, TensorFixedSize, and TensorRef classes provide the following
accessors to access the tensor coefficients:

    const Scalar& operator()(const array<Index, NumIndices>& indices)
    const Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)
    Scalar& operator()(const array<Index, NumIndices>& indices)
    Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)

The number of indices must be equal to the rank of the tensor. Moreover, these
accessors are not available on tensor expressions. In order to access the
values of a tensor expression, the expression must either be evaluated or
wrapped in a TensorRef.


### Scalar* data() and const Scalar* data() const

Returns a pointer to the storage for the tensor.  The pointer is const if the
tensor was const.  This allows direct access to the data.  The layout of the
data depends on the tensor layout: RowMajor or ColMajor.

This access is usually only needed for special cases, for example when mixing
Eigen Tensor code with other libraries.

Scalar is the type of data stored in the tensor.

    Eigen::Tensor<float, 2> a(3, 4);
    float* a_data = a.data();
    a_data[0] = 123.45f;
    cout << "a(0, 0): " << a(0, 0);
    => a(0, 0): 123.45


## Tensor Operations

All the methods documented below return non evaluated tensor `Operations`.
These can be chained: you can apply another Tensor Operation to the value
returned by the method.

The chain of Operation is evaluated lazily, typically when it is assigned to a
tensor.  See "Controlling when Expression are Evaluated" for more details about
their evaluation.

### <Operation> constant(const Scalar& val)

Returns a tensor of the same type and dimensions as the original tensor but
where all elements have the value `val`.

This is useful, for example, when you want to add or subtract a constant from a
tensor, or multiply every element of a tensor by a scalar.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = a + a.constant(2.0f);
    Eigen::Tensor<float, 2> c = b * b.constant(0.2f);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    cout << "c" << endl << c << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    3 3 3
    3 3 3

    c
    0.6 0.6 0.6
    0.6 0.6 0.6

### <Operation> random()

Returns a tensor of the same type and dimensions as the current tensor
but where all elements have random values.

This is for example useful to add random values to an existing tensor.
The generation of random values can be customized in the same manner
as for `setRandom()`.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = a + a.random();
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    1.68038   1.5662  1.82329
    0.788766  1.59688 0.395103


## Unary Element Wise Operations

All these operations take a single input tensor as argument and return a tensor
of the same type and dimensions as the tensor to which they are applied.  The
requested operations are applied to each element independently.

### <Operation> operator-()

Returns a tensor of the same type and dimensions as the original tensor
containing the opposite values of the original tensor.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = -a;
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    -1 -1 -1
    -1 -1 -1

### <Operation> sqrt()

Returns a tensor of the same type and dimensions as the original tensor
containing the square roots of the original tensor.

### <Operation> rsqrt()

Returns a tensor of the same type and dimensions as the original tensor
containing the inverse square roots of the original tensor.

### <Operation> square()

Returns a tensor of the same type and dimensions as the original tensor
containing the squares of the original tensor values.

### <Operation> inverse()

Returns a tensor of the same type and dimensions as the original tensor
containing the inverse of the original tensor values.

### <Operation> exp()

Returns a tensor of the same type and dimensions as the original tensor
containing the exponential of the original tensor.

### <Operation> log()

Returns a tensor of the same type and dimensions as the original tensor
containing the natural logarithms of the original tensor.

### <Operation> abs()

Returns a tensor of the same type and dimensions as the original tensor
containing the absolute values of the original tensor.

### <Operation> pow(Scalar exponent)

Returns a tensor of the same type and dimensions as the original tensor
containing the coefficients of the original tensor to the power of the
exponent.

The type of the exponent, Scalar, is always the same as the type of the
tensor coefficients.  For example, only integer exponents can be used in
conjuntion with tensors of integer values.

You can use cast() to lift this restriction.  For example this computes
cubic roots of an int Tensor:

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 1, 8}, {27, 64, 125}});
    Eigen::Tensor<double, 2> b = a.cast<double>().pow(1.0 / 3.0);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    0   1   8
    27  64 125

    b
    0 1 2
    3 4 5

### <Operation>  operator * (Scalar scale)

Multiplies all the coefficients of the input tensor by the provided scale.

### <Operation>  cwiseMax(Scalar threshold)
TODO

### <Operation>  cwiseMin(Scalar threshold)
TODO

### <Operation>  unaryExpr(const CustomUnaryOp& func)
TODO


## Binary Element Wise Operations

These operations take two input tensors as arguments. The 2 input tensors should
be of the same type and dimensions. The result is a tensor of the same
dimensions as the tensors to which they are applied, and unless otherwise
specified it is also of the same type. The requested operations are applied to
each pair of elements independently.

### <Operation> operator+(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise sums of the inputs.

### <Operation> operator-(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise differences of the inputs.

### <Operation> operator*(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise products of the inputs.

### <Operation> operator/(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise quotients of the inputs.

This operator is not supported for integer types.

### <Operation> cwiseMax(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise maximums of the inputs.

### <Operation> cwiseMin(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise mimimums of the inputs.

### <Operation> Logical operators

The following logical operators are supported as well:

*   operator&&(const OtherDerived& other)
*   operator||(const OtherDerived& other)
*   operator<(const OtherDerived& other)
*   operator<=(const OtherDerived& other)
*   operator>(const OtherDerived& other)
*   operator>=(const OtherDerived& other)
*   operator==(const OtherDerived& other)
*   operator!=(const OtherDerived& other)

They all return a tensor of boolean values.


## Selection (select(const ThenDerived& thenTensor, const ElseDerived& elseTensor)

Selection is a coefficient-wise ternary operator that is the tensor equivalent
to the if-then-else operation.

    Tensor<bool, 3> if = ...;
    Tensor<float, 3> then = ...;
    Tensor<float, 3> else = ...;
    Tensor<float, 3> result = if.select(then, else);

The 3 arguments must be of the same dimensions, which will also be the dimension
of the result.  The 'if' tensor must be of type boolean, the 'then' and the
'else' tensor must be of the same type, which will also be the type of the
result.

Each coefficient in the result is equal to the corresponding coefficient in the
'then' tensor if the corresponding value in the 'if' tensor is true. If not, the
resulting coefficient will come from the 'else' tensor.


## Contraction

Tensor *contractions* are a generalization of the matrix product to the
multidimensional case.

    // Create 2 matrices using tensors of rank 2
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {6, 5, 4}});
    Eigen::Tensor<int, 2> b(3, 2);
    b.setValues({{1, 2}, {4, 5}, {5, 6}});

    // Compute the traditional matrix product
    Eigen::array<Eigen::IndexPair<int>, 1> product_dims = { Eigen::IndexPair<int>(1, 0) };
    Eigen::Tensor<int, 2> AB = a.contract(b, product_dims);

    // Compute the product of the transpose of the matrices
    Eigen::array<Eigen::IndexPair<int>, 1> transposed_product_dims = { Eigen::IndexPair<int>(0, 1) };
    Eigen::Tensor<int, 2> AtBt = a.contract(b, transposed_product_dims);

    // Contraction to scalar value using a double contraction.
    // First coordinate of both tensors are contracted as well as both second coordinates, i.e., this computes the sum of the squares of the elements.
    Eigen::array<Eigen::IndexPair<int>, 2> double_contraction_product_dims = { Eigen::IndexPair<int>(0, 0), Eigen::IndexPair<int>(1, 1) };
    Eigen::Tensor<int, 0> AdoubleContractedA = a.contract(a, double_contraction_product_dims);

    // Extracting the scalar value of the tensor contraction for further usage
    int value = AdoubleContractedA(0);

## Reduction Operations

A *Reduction* operation returns a tensor with fewer dimensions than the
original tensor.  The values in the returned tensor are computed by applying a
*reduction operator* to slices of values from the original tensor.  You specify
the dimensions along which the slices are made.

The Eigen Tensor library provides a set of predefined reduction operators such
as `maximum()` and `sum()` and lets you define additional operators by
implementing a few methods from a reductor template.

### Reduction Dimensions

All reduction operations take a single parameter of type
`<TensorType>::``Dimensions` which can always be specified as an array of
ints.  These are called the "reduction dimensions."  The values are the indices
of the dimensions of the input tensor over which the reduction is done.  The
parameter can have at most as many element as the rank of the input tensor;
each element must be less than the tensor rank, as it indicates one of the
dimensions to reduce.

Each dimension of the input tensor should occur at most once in the reduction
dimensions as the implementation does not remove duplicates.

The order of the values in the reduction dimensions does not affect the
results, but the code may execute faster if you list the dimensions in
increasing order.

Example: Reduction along one dimension.

    // Create a tensor of 2 dimensions
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {6, 5, 4}});
    // Reduce it along the second dimension (1)...
    Eigen::array<int, 1> dims({1 /* dimension to reduce */});
    // ...using the "maximum" operator.
    // The result is a tensor with one dimension.  The size of
    // that dimension is the same as the first (non-reduced) dimension of a.
    Eigen::Tensor<int, 1> b = a.maximum(dims);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 2 3
    6 5 4

    b
    3
    6

Example: Reduction along two dimensions.

    Eigen::Tensor<float, 3, Eigen::ColMajor> a(2, 3, 4);
    a.setValues({{{0.0f, 1.0f, 2.0f, 3.0f},
                  {7.0f, 6.0f, 5.0f, 4.0f},
                  {8.0f, 9.0f, 10.0f, 11.0f}},
                 {{12.0f, 13.0f, 14.0f, 15.0f},
                  {19.0f, 18.0f, 17.0f, 16.0f},
                  {20.0f, 21.0f, 22.0f, 23.0f}}});
    // The tensor a has 3 dimensions.  We reduce along the
    // first 2, resulting in a tensor with a single dimension
    // of size 4 (the last dimension of a.)
    // Note that we pass the array of reduction dimensions
    // directly to the maximum() call.
    Eigen::Tensor<float, 1, Eigen::ColMajor> b =
        a.maximum(Eigen::array<int, 2>({0, 1}));
    cout << "b" << endl << b << endl << endl;
    =>
    b
    20
    21
    22
    23

#### Reduction along all dimensions

As a special case, if you pass no parameter to a reduction operation the
original tensor is reduced along *all* its dimensions.  The result is a
scalar, represented as a zero-dimension tensor.

    Eigen::Tensor<float, 3> a(2, 3, 4);
    a.setValues({{{0.0f, 1.0f, 2.0f, 3.0f},
                  {7.0f, 6.0f, 5.0f, 4.0f},
                  {8.0f, 9.0f, 10.0f, 11.0f}},
                 {{12.0f, 13.0f, 14.0f, 15.0f},
                  {19.0f, 18.0f, 17.0f, 16.0f},
                  {20.0f, 21.0f, 22.0f, 23.0f}}});
    // Reduce along all dimensions using the sum() operator.
    Eigen::Tensor<float, 0> b = a.sum();
    cout << "b" << endl << b << endl << endl;
    =>
    b
    276


### <Operation> sum(const Dimensions& new_dims)
### <Operation> sum()

Reduce a tensor using the sum() operator.  The resulting values
are the sum of the reduced values.

### <Operation> mean(const Dimensions& new_dims)
### <Operation> mean()

Reduce a tensor using the mean() operator.  The resulting values
are the mean of the reduced values.

### <Operation> maximum(const Dimensions& new_dims)
### <Operation> maximum()

Reduce a tensor using the maximum() operator.  The resulting values are the
largest of the reduced values.

### <Operation> minimum(const Dimensions& new_dims)
### <Operation> minimum()

Reduce a tensor using the minimum() operator.  The resulting values
are the smallest of the reduced values.

### <Operation> prod(const Dimensions& new_dims)
### <Operation> prod()

Reduce a tensor using the prod() operator.  The resulting values
are the product of the reduced values.

### <Operation> all(const Dimensions& new_dims)
### <Operation> all()
Reduce a tensor using the all() operator.  Casts tensor to bool and then checks
whether all elements are true.  Runs through all elements rather than
short-circuiting, so may be significantly inefficient.

### <Operation> any(const Dimensions& new_dims)
### <Operation> any()
Reduce a tensor using the any() operator.  Casts tensor to bool and then checks
whether any element is true.  Runs through all elements rather than
short-circuiting, so may be significantly inefficient.


### <Operation> reduce(const Dimensions& new_dims, const Reducer& reducer)

Reduce a tensor using a user-defined reduction operator.  See `SumReducer`
in TensorFunctors.h for information on how to implement a reduction operator.


## Trace

A *Trace* operation returns a tensor with fewer dimensions than the original
tensor. It returns a tensor whose elements are the sum of the elements of the
original tensor along the main diagonal for a list of specified dimensions, the
"trace dimensions". Similar to the `Reduction Dimensions`, the trace dimensions
are passed as an input parameter to the operation, are of type `<TensorType>::``Dimensions`
, and have the same requirements when passed as an input parameter. In addition,
the trace dimensions must have the same size.

Example: Trace along 2 dimensions.

    // Create a tensor of 3 dimensions
    Eigen::Tensor<int, 3> a(2, 2, 3);
    a.setValues({{{1, 2, 3}, {4, 5, 6}}, {{7, 8, 9}, {10, 11, 12}}});
    // Specify the dimensions along which the trace will be computed.
    // In this example, the trace can only be computed along the dimensions
    // with indices 0 and 1
    Eigen::array<int, 2> dims({0, 1});
    // The output tensor contains all but the trace dimensions.
    Tensor<int, 1> a_trace = a.trace(dims);
    cout << "a_trace:" << endl;
    cout << a_trace << endl;
    =>
    a_trace:
    11
    13
    15


### <Operation> trace(const Dimensions& new_dims)
### <Operation> trace()

As a special case, if no parameter is passed to the operation, trace is computed
along *all* dimensions of the input tensor.

Example: Trace along all dimensions.

    // Create a tensor of 3 dimensions, with all dimensions having the same size.
    Eigen::Tensor<int, 3> a(3, 3, 3);
    a.setValues({{{1, 2, 3}, {4, 5, 6}, {7, 8, 9}},
                {{10, 11, 12}, {13, 14, 15}, {16, 17, 18}},
                {{19, 20, 21}, {22, 23, 24}, {25, 26, 27}}});
    // Result is a zero dimension tensor
    Tensor<int, 0> a_trace = a.trace();
    cout<<"a_trace:"<<endl;
    cout<<a_trace<<endl;
    =>
    a_trace:
    42


## Scan Operations

A *Scan* operation returns a tensor with the same dimensions as the original
tensor. The operation performs an inclusive scan along the specified
axis, which means it computes a running total along the axis for a given
reduction operation.
If the reduction operation corresponds to summation, then this computes the
prefix sum of the tensor along the given axis.

Example:
dd a comment to this line

    // Create a tensor of 2 dimensions
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {4, 5, 6}});
    // Scan it along the second dimension (1) using summation
    Eigen::Tensor<int, 2> b = a.cumsum(1);
    // The result is a tensor with the same size as the input
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 2 3
    4 5 6

    b
    1  3  6
    4  9 15

### <Operation> cumsum(const Index& axis)

Perform a scan by summing consecutive entries.

### <Operation> cumprod(const Index& axis)

Perform a scan by multiplying consecutive entries.


## Convolutions

### <Operation> convolve(const Kernel& kernel, const Dimensions& dims)

Returns a tensor that is the output of the convolution of the input tensor with the kernel,
along the specified dimensions of the input tensor. The dimension size for dimensions of the output tensor
which were part of the convolution will be reduced by the formula:
output_dim_size = input_dim_size - kernel_dim_size + 1 (requires: input_dim_size >= kernel_dim_size).
The dimension sizes for dimensions that were not part of the convolution will remain the same.
Performance of the convolution can depend on the length of the stride(s) of the input tensor dimension(s) along which the
convolution is computed (the first dimension has the shortest stride for ColMajor, whereas RowMajor's shortest stride is
for the last dimension).

    // Compute convolution along the second and third dimension.
    Tensor<float, 4, DataLayout> input(3, 3, 7, 11);
    Tensor<float, 2, DataLayout> kernel(2, 2);
    Tensor<float, 4, DataLayout> output(3, 2, 6, 11);
    input.setRandom();
    kernel.setRandom();

    Eigen::array<ptrdiff_t, 2> dims({1, 2});  // Specify second and third dimension for convolution.
    output = input.convolve(kernel, dims);

    for (int i = 0; i < 3; ++i) {
      for (int j = 0; j < 2; ++j) {
        for (int k = 0; k < 6; ++k) {
          for (int l = 0; l < 11; ++l) {
            const float result = output(i,j,k,l);
            const float expected = input(i,j+0,k+0,l) * kernel(0,0) +
                                   input(i,j+1,k+0,l) * kernel(1,0) +
                                   input(i,j+0,k+1,l) * kernel(0,1) +
                                   input(i,j+1,k+1,l) * kernel(1,1);
            VERIFY_IS_APPROX(result, expected);
          }
        }
      }
    }


## Geometrical Operations

These operations return a Tensor with different dimensions than the original
Tensor.  They can be used to access slices of tensors, see them with different
dimensions, or pad tensors with additional data.

### <Operation> reshape(const Dimensions& new_dims)

Returns a view of the input tensor that has been reshaped to the specified
new dimensions.  The argument new_dims is an array of Index values.  The
rank of the resulting tensor is equal to the number of elements in new_dims.

The product of all the sizes in the new dimension array must be equal to
the number of elements in the input tensor.

    // Increase the rank of the input tensor by introducing a new dimension
    // of size 1.
    Tensor<float, 2> input(7, 11);
    array<int, 3> three_dims{{7, 11, 1}};
    Tensor<float, 3> result = input.reshape(three_dims);

    // Decrease the rank of the input tensor by merging 2 dimensions;
    array<int, 1> one_dim{{7 * 11}};
    Tensor<float, 1> result = input.reshape(one_dim);

This operation does not move any data in the input tensor, so the resulting
contents of a reshaped Tensor depend on the data layout of the original Tensor.

For example this is what happens when you `reshape()` a 2D ColMajor tensor
to one dimension:

    Eigen::Tensor<float, 2, Eigen::ColMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 1> one_dim({3 * 2});
    Eigen::Tensor<float, 1, Eigen::ColMajor> b = a.reshape(one_dim);
    cout << "b" << endl << b << endl;
    =>
    b
      0
    300
    100
    400
    200
    500

This is what happens when the 2D Tensor is RowMajor:

    Eigen::Tensor<float, 2, Eigen::RowMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 1> one_dim({3 * 2});
    Eigen::Tensor<float, 1, Eigen::RowMajor> b = a.reshape(one_dim);
    cout << "b" << endl << b << endl;
    =>
    b
      0
    100
    200
    300
    400
    500

The reshape operation is a lvalue. In other words, it can be used on the left
side of the assignment operator.

The previous example can be rewritten as follow:

    Eigen::Tensor<float, 2, Eigen::ColMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 2> two_dim({2, 3});
    Eigen::Tensor<float, 1, Eigen::ColMajor> b(6);
    b.reshape(two_dim) = a;
    cout << "b" << endl << b << endl;
    =>
    b
      0
    300
    100
    400
    200
    500

Note that "b" itself was not reshaped but that instead the assignment is done to
the reshape view of b.


### <Operation> shuffle(const Shuffle& shuffle)

Returns a copy of the input tensor whose dimensions have been
reordered according to the specified permutation. The argument shuffle
is an array of Index values. Its size is the rank of the input
tensor. It must contain a permutation of 0, 1, ..., rank - 1. The i-th
dimension of the output tensor equals to the size of the shuffle[i]-th
dimension of the input tensor. For example:

    // Shuffle all dimensions to the left by 1.
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output = input.shuffle({1, 2, 0})

    eigen_assert(output.dimension(0) == 30);
    eigen_assert(output.dimension(1) == 50);
    eigen_assert(output.dimension(2) == 20);

Indices into the output tensor are shuffled accordingly to formulate
indices into the input tensor. For example, one can assert in the above
code snippet that:

    eigen_assert(output(3, 7, 11) == input(11, 3, 7));

In general, one can assert that

    eigen_assert(output(..., indices[shuffle[i]], ...) ==
                 input(..., indices[i], ...))

The shuffle operation results in a lvalue, which means that it can be assigned
to. In other words, it can be used on the left side of the assignment operator.

Let's rewrite the previous example to take advantage of this feature:

    // Shuffle all dimensions to the left by 1.
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output(30, 50, 20);
    output.shuffle({2, 0, 1}) = input;


### <Operation> stride(const Strides& strides)

Returns a view of the input tensor that strides (skips stride-1
elements) along each of the dimensions.  The argument strides is an
array of Index values.  The dimensions of the resulting tensor are
ceil(input_dimensions[i] / strides[i]).

For example this is what happens when you `stride()` a 2D tensor:

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}, {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<Eigen::DenseIndex, 2> strides({3, 2});
    Eigen::Tensor<int, 2> b = a.stride(strides);
    cout << "b" << endl << b << endl;
    =>
    b
       0   200
     900  1100

It is possible to assign a tensor to a stride:
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output(40, 90, 200);
    output.stride({2, 3, 4}) = input;


### <Operation> slice(const StartIndices& offsets, const Sizes& extents)

Returns a sub-tensor of the given tensor. For each dimension i, the slice is
made of the coefficients stored between offset[i] and offset[i] + extents[i] in
the input tensor.

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                 {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<int, 2> offsets = {1, 0};
    Eigen::array<int, 2> extents = {2, 2};
    Eigen::Tensor<int, 1> slice = a.slice(offsets, extents);
    cout << "a" << endl << a << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    cout << "slice" << endl << slice << endl;
    =>
    slice
     300   400
     600   700


### <Operation> chip(const Index offset, const Index dim)

A chip is a special kind of slice. It is the subtensor at the given offset in
the dimension dim. The returned tensor has one fewer dimension than the input
tensor: the dimension dim is removed.

For example, a matrix chip would be either a row or a column of the input
matrix.

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                 {600, 700, 800}, {900, 1000, 1100}});
    Eigen::Tensor<int, 1> row_3 = a.chip(2, 0);
    Eigen::Tensor<int, 1> col_2 = a.chip(1, 1);
    cout << "a" << endl << a << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    cout << "row_3" << endl << row_3 << endl;
    =>
    row_3
       600   700   800
    cout << "col_2" << endl << col_2 << endl;
    =>
    col_2
       100   400   700    1000

It is possible to assign values to a tensor chip since the chip operation is a
lvalue. For example:

    Eigen::Tensor<int, 1> a(3);
    a.setValues({{100, 200, 300}});
    Eigen::Tensor<int, 2> b(2, 3);
    b.setZero();
    b.chip(0, 0) = a;
    cout << "a" << endl << a << endl;
    =>
    a
     100
     200
     300
    cout << "b" << endl << b << endl;
    =>
    b
       100   200   300
         0     0     0


### <Operation> reverse(const ReverseDimensions& reverse)

Returns a view of the input tensor that reverses the order of the coefficients
along a subset of the dimensions.  The argument reverse is an array of boolean
values that indicates whether or not the order of the coefficients should be
reversed along each of the dimensions.  This operation preserves the dimensions
of the input tensor.

For example this is what happens when you `reverse()` the first dimension
of a 2D tensor:

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<bool, 2> reverse({true, false});
    Eigen::Tensor<int, 2> b = a.reverse(reverse);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    b
     900  1000  1100
     600   700   800
     300   400   500
       0   100   200


### <Operation> broadcast(const Broadcast& broadcast)

Returns a view of the input tensor in which the input is replicated one to many
times.
The broadcast argument specifies how many copies of the input tensor need to be
made in each of the dimensions.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}});
    Eigen::array<int, 2> bcast({3, 2});
    Eigen::Tensor<int, 2> b = a.broadcast(bcast);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
    b
       0   100   200    0   100   200
     300   400   500  300   400   500
       0   100   200    0   100   200
     300   400   500  300   400   500
       0   100   200    0   100   200
     300   400   500  300   400   500

### <Operation> concatenate(const OtherDerived& other, Axis axis)

TODO

### <Operation>  pad(const PaddingDimensions& padding)

Returns a view of the input tensor in which the input is padded with zeros.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}});
    Eigen::array<pair<int, int>, 2> paddings;
    paddings[0] = make_pair(0, 1);
    paddings[1] = make_pair(2, 3);
    Eigen::Tensor<int, 2> b = a.pad(paddings);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
    b
       0     0     0    0
       0     0     0    0
       0   100   200    0
     300   400   500    0
       0     0     0    0
       0     0     0    0
       0     0     0    0


### <Operation>  extract_patches(const PatchDims& patch_dims)

Returns a tensor of coefficient patches extracted from the input tensor, where
each patch is of dimension specified by 'patch_dims'. The returned tensor has
one greater dimension than the input tensor, which is used to index each patch.
The patch index in the output tensor depends on the data layout of the input
tensor: the patch index is the last dimension ColMajor layout, and the first
dimension in RowMajor layout.

For example, given the following input tensor:

    Eigen::Tensor<float, 2, DataLayout> tensor(3,4);
    tensor.setValues({{0.0f, 1.0f, 2.0f, 3.0f},
                      {4.0f, 5.0f, 6.0f, 7.0f},
                      {8.0f, 9.0f, 10.0f, 11.0f}});

    cout << "tensor: " << endl << tensor << endl;
    =>
    tensor:
     0   1   2   3
     4   5   6   7
     8   9  10  11

Six 2x2 patches can be extracted and indexed using the following code:

    Eigen::Tensor<float, 3, DataLayout> patch;
    Eigen::array<ptrdiff_t, 2> patch_dims;
    patch_dims[0] = 2;
    patch_dims[1] = 2;
    patch = tensor.extract_patches(patch_dims);
    for (int k = 0; k < 6; ++k) {
      cout << "patch index: " << k << endl;
      for (int i = 0; i < 2; ++i) {
    	for (int j = 0; j < 2; ++j) {
    	  if (DataLayout == ColMajor) {
    		cout << patch(i, j, k) << " ";
    	  } else {
    		cout << patch(k, i, j) << " ";
    	  }
    	}
    	cout << endl;
      }
    }

This code results in the following output when the data layout is ColMajor:

    patch index: 0
    0 1
    4 5
    patch index: 1
    4 5
    8 9
    patch index: 2
    1 2
    5 6
    patch index: 3
    5 6
    9 10
    patch index: 4
    2 3
    6 7
    patch index: 5
    6 7
    10 11

This code results in the following output when the data layout is RowMajor:
(NOTE: the set of patches is the same as in ColMajor, but are indexed differently).

    patch index: 0
    0 1
    4 5
    patch index: 1
    1 2
    5 6
    patch index: 2
    2 3
    6 7
    patch index: 3
    4 5
    8 9
    patch index: 4
    5 6
    9 10
    patch index: 5
    6 7
    10 11

### <Operation>  extract_image_patches(const Index patch_rows, const Index patch_cols, const Index row_stride, const Index col_stride, const PaddingType padding_type)

Returns a tensor of coefficient image patches extracted from the input tensor,
which is expected to have dimensions ordered as follows (depending on the data
layout of the input tensor, and the number of additional dimensions 'N'):

*) ColMajor
1st dimension: channels (of size d)
2nd dimension: rows (of size r)
3rd dimension: columns (of size c)
4th-Nth dimension: time (for video) or batch (for bulk processing).

*) RowMajor (reverse order of ColMajor)
1st-Nth dimension: time (for video) or batch (for bulk processing).
N+1'th dimension: columns (of size c)
N+2'th dimension: rows (of size r)
N+3'th dimension: channels (of size d)

The returned tensor has one greater dimension than the input tensor, which is
used to index each patch. The patch index in the output tensor depends on the
data layout of the input tensor: the patch index is the 4'th dimension in
ColMajor layout, and the 4'th from the last dimension in RowMajor layout.

For example, given the following input tensor with the following dimension
sizes:
 *) depth:   2
 *) rows:    3
 *) columns: 5
 *) batch:   7

    Tensor<float, 4> tensor(2,3,5,7);
    Tensor<float, 4, RowMajor> tensor_row_major = tensor.swap_layout();

2x2 image patches can be extracted and indexed using the following code:

*) 2D patch: ColMajor (patch indexed by second-to-last dimension)

    Tensor<float, 5> twod_patch;
    twod_patch = tensor.extract_image_patches<2, 2>();
    // twod_patch.dimension(0) == 2
    // twod_patch.dimension(1) == 2
    // twod_patch.dimension(2) == 2
    // twod_patch.dimension(3) == 3*5
    // twod_patch.dimension(4) == 7

*) 2D patch: RowMajor (patch indexed by the second dimension)

    Tensor<float, 5, RowMajor> twod_patch_row_major;
    twod_patch_row_major = tensor_row_major.extract_image_patches<2, 2>();
    // twod_patch_row_major.dimension(0) == 7
    // twod_patch_row_major.dimension(1) == 3*5
    // twod_patch_row_major.dimension(2) == 2
    // twod_patch_row_major.dimension(3) == 2
    // twod_patch_row_major.dimension(4) == 2

## Special Operations

### <Operation> cast<T>()

Returns a tensor of type T with the same dimensions as the original tensor.
The returned tensor contains the values of the original tensor converted to
type T.

    Eigen::Tensor<float, 2> a(2, 3);
    Eigen::Tensor<int, 2> b = a.cast<int>();

This can be useful for example if you need to do element-wise division of
Tensors of integers.  This is not currently supported by the Tensor library
but you can easily cast the tensors to floats to do the division:

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 1, 2}, {3, 4, 5}});
    Eigen::Tensor<int, 2> b =
        (a.cast<float>() / a.constant(2).cast<float>()).cast<int>();
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    0 1 2
    3 4 5

    b
    0 0 1
    1 2 2


### <Operation>     eval()

TODO


## Representation of scalar values

Scalar values are often represented by tensors of size 1 and rank 0.For example
Tensor<T, N>::maximum() currently returns a Tensor<T, 0>. Similarly, the inner
product of 2 1d tensors (through contractions) returns a 0d tensor.

## Limitations

*   The number of tensor dimensions is currently limited to 250 when using a
    compiler that supports cxx11. It is limited to only 5 for older compilers.
*   The IndexList class requires a cxx11 compliant compiler. You can use an
    array of indices instead if you don't have access to a modern compiler.
*   On GPUs only floating point values are properly tested and optimized for.
*   Complex and integer values are known to be broken on GPUs. If you try to use
    them you'll most likely end up triggering a static assertion failure such as
    EIGEN_STATIC_ASSERT(packetSize > 1, YOU_MADE_A_PROGRAMMING_MISTAKE)




==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/Tensor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_H

namespace Eigen {

/** \class Tensor
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor class.
  *
  * The %Tensor class is the work-horse for all \em dense tensors within Eigen.
  *
  * The %Tensor class encompasses only dynamic-size objects so far.
  *
  * The first two template parameters are required:
  * \tparam Scalar_  Numeric type, e.g. float, double, int or `std::complex<float>`.
  *                 User defined scalar types are supported as well (see \ref user_defined_scalars "here").
  * \tparam NumIndices_ Number of indices (i.e. rank of the tensor)
  *
  * The remaining template parameters are optional -- in most cases you don't have to worry about them.
  * \tparam Options_  A combination of either \b #RowMajor or \b #ColMajor, and of either
  *                 \b #AutoAlign or \b #DontAlign.
  *                 The former controls \ref TopicStorageOrders "storage order", and defaults to column-major. The latter controls alignment, which is required
  *                 for vectorization. It defaults to aligning tensors. Note that tensors currently do not support any operations that profit from vectorization.
  *                 Support for such operations (i.e. adding two tensors etc.) is planned.
  *
  * You can access elements of tensors using normal subscripting:
  *
  * \code
  * Eigen::Tensor<double, 4> t(10, 10, 10, 10);
  * t(0, 1, 2, 3) = 42.0;
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_TENSOR_PLUGIN.
  *
  * <i><b>Some notes:</b></i>
  *
  * <dl>
  * <dt><b>Relation to other parts of Eigen:</b></dt>
  * <dd>The midterm development goal for this class is to have a similar hierarchy as Eigen uses for matrices, so that
  * taking blocks or using tensors in expressions is easily possible, including an interface with the vector/matrix code
  * by providing .asMatrix() and .asVector() (or similar) methods for rank 2 and 1 tensors. However, currently, the %Tensor
  * class does not provide any of these features and is only available as a stand-alone class that just allows for
  * coefficient access. Also, when fixed-size tensors are implemented, the number of template arguments is likely to
  * change dramatically.</dd>
  * </dl>
  *
  * \ref TopicStorageOrders
  */

template<typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
class Tensor : public TensorBase<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  public:
    typedef Tensor<Scalar_, NumIndices_, Options_, IndexType_> Self;
    typedef TensorBase<Tensor<Scalar_, NumIndices_, Options_, IndexType_> > Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<Self>::StorageKind StorageKind;
    typedef typename internal::traits<Self>::Index Index;
    typedef Scalar_ Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    enum {
      IsAligned = bool(EIGEN_MAX_ALIGN_BYTES>0) & !(Options_&DontAlign),
      Layout = Options_ & RowMajor ? RowMajor : ColMajor,
      CoordAccess = true,
      RawAccess = true
    };

    static const int Options = Options_;
    static const int NumIndices = NumIndices_;
    typedef DSizes<Index, NumIndices_> Dimensions;

  protected:
    TensorStorage<Scalar, Dimensions, Options> m_storage;

#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices>
    struct isOfNormalIndex{
      static const bool is_array = internal::is_base_of<array<Index, NumIndices>, CustomIndices>::value;
      static const bool is_int = NumTraits<CustomIndices>::IsInteger;
      static const bool value = is_array | is_int;
    };
#endif

  public:
    // Metadata
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         rank()                   const { return NumIndices; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         dimension(std::size_t n) const { return m_storage.dimensions()[n]; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions&             dimensions()             const { return m_storage.dimensions(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         size()                   const { return m_storage.size(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar                        *data()                        { return m_storage.data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar                  *data()                  const { return m_storage.data(); }

    // This makes EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    // work, because that uses base().coeffRef() - and we don't yet
    // implement a similar class hierarchy
    inline Self& base()             { return *this; }
    inline const Self& base() const { return *this; }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeff(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(const array<Index, NumIndices>& indices) const
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(CustomIndices& indices) const
    {
        return coeff(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline Scalar& coeffRef(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
             >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(CustomIndices& indices)
    {
        return coeffRef(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline const Scalar& operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return this->operator()(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1) const
    {
      return coeff(array<Index, 2>(i0, i1));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2) const
    {
      return coeff(array<Index, 3>(i0, i1, i2));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      return coeff(array<Index, 4>(i0, i1, i2, i3));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      return coeff(array<Index, 5>(i0, i1, i2, i3, i4));
    }
#endif

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(CustomIndices& indices) const
    {
        return coeff(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(const array<Index, NumIndices>& indices) const
    {
      return coeff(indices);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return coeff(index);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator[](Index index) const
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead.
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline Scalar& operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return operator()(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1)
    {
      return coeffRef(array<Index, 2>(i0, i1));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2)
    {
      return coeffRef(array<Index, 3>(i0, i1, i2));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      return coeffRef(array<Index, 4>(i0, i1, i2, i3));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      return coeffRef(array<Index, 5>(i0, i1, i2, i3, i4));
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(const array<Index, NumIndices>& indices)
    {
      return coeffRef(indices);
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(CustomIndices& indices)
    {
      return coeffRef(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeffRef();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator[](Index index)
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor()
      : m_storage()
    {
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const Self& other)
      : m_storage(other.m_storage)
    {
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index firstDimension, IndexTypes... otherDimensions)
        : m_storage(firstDimension, otherDimensions...)
    {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#else
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit Tensor(Index dim1)
      : m_storage(dim1, array<Index, 1>(dim1))
    {
      EIGEN_STATIC_ASSERT(1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2)
      : m_storage(dim1*dim2, array<Index, 2>(dim1, dim2))
    {
      EIGEN_STATIC_ASSERT(2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3)
      : m_storage(dim1*dim2*dim3, array<Index, 3>(dim1, dim2, dim3))
    {
      EIGEN_STATIC_ASSERT(3 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3, Index dim4)
      : m_storage(dim1*dim2*dim3*dim4, array<Index, 4>(dim1, dim2, dim3, dim4))
    {
      EIGEN_STATIC_ASSERT(4 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3, Index dim4, Index dim5)
      : m_storage(dim1*dim2*dim3*dim4*dim5, array<Index, 5>(dim1, dim2, dim3, dim4, dim5))
    {
      EIGEN_STATIC_ASSERT(5 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#endif

    /** Normal Dimension */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit Tensor(const array<Index, NumIndices>& dimensions)
        : m_storage(internal::array_prod(dimensions), dimensions)
    {
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const TensorBase<OtherDerived, ReadOnlyAccessors>& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const TensorBase<OtherDerived, WriteAccessors>& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    #if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(Self&& other)
      : m_storage(std::move(other.m_storage))
    {
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(Self&& other)
    {
      m_storage = std::move(other.m_storage);
      return *this;
    }
    #endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(const Tensor& other)
    {
      typedef TensorAssignOp<Tensor, const Tensor> Assign;
      Assign assign(*this, other);
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return *this;
    }
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(const OtherDerived& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other);
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return *this;
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    void resize(Index firstDimension, IndexTypes... otherDimensions)
    {
      // The number of dimensions used to resize a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      resize(array<Index, NumIndices>{{firstDimension, otherDimensions...}});
    }
#endif

    /** Normal Dimension */
    EIGEN_DEVICE_FUNC void resize(const array<Index, NumIndices>& dimensions)
    {
      int i;
      Index size = Index(1);
      for (i = 0; i < NumIndices; i++) {
        internal::check_rows_cols_for_overflow<Dynamic>::run(size, dimensions[i]);
        size *= dimensions[i];
      }
      #ifdef EIGEN_INITIALIZE_COEFFS
        bool size_changed = size != this->size();
        m_storage.resize(size, dimensions);
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #else
        m_storage.resize(size, dimensions);
      #endif
    }

    // Why this overload, DSizes is derived from array ??? //
    EIGEN_DEVICE_FUNC void resize(const DSizes<Index, NumIndices>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = dimensions[i];
      }
      resize(dims);
    }

    EIGEN_DEVICE_FUNC
    void resize()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      // Nothing to do: rank 0 tensors have fixed size
    }

#ifdef EIGEN_HAS_INDEX_LIST
    template <typename FirstType, typename... OtherTypes>
    EIGEN_DEVICE_FUNC
    void resize(const Eigen::IndexList<FirstType, OtherTypes...>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#endif

    /** Custom Dimension */
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomDimension,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomDimension>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(CustomDimension& dimensions)
    {
      resize(internal::customIndices2Array<Index,NumIndices>(dimensions));
    }
#endif

#ifndef EIGEN_EMULATE_CXX11_META_H
    template <typename std::ptrdiff_t... Indices>
    EIGEN_DEVICE_FUNC
    void resize(const Sizes<Indices...>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#else
    template <std::size_t V1, std::size_t V2, std::size_t V3, std::size_t V4, std::size_t V5>
    EIGEN_DEVICE_FUNC
    void resize(const Sizes<V1, V2, V3, V4, V5>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#endif

  protected:

    bool checkIndexRange(const array<Index, NumIndices>& indices) const
    {
      using internal::array_apply_and_reduce;
      using internal::array_zip_and_reduce;
      using internal::greater_equal_zero_op;
      using internal::logical_and_op;
      using internal::lesser_op;

      return
        // check whether the indices are all >= 0
        array_apply_and_reduce<logical_and_op, greater_equal_zero_op>(indices) &&
        // check whether the indices fit in the dimensions
        array_zip_and_reduce<logical_and_op, lesser_op>(indices, m_storage.dimensions());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index linearizedIndex(const array<Index, NumIndices>& indices) const
    {
      if (Options&RowMajor) {
        return m_storage.dimensions().IndexOfRowMajor(indices);
      } else {
        return m_storage.dimensions().IndexOfColMajor(indices);
      }
    }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorArgMax.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//                    Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H
#define EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H

namespace Eigen {
namespace internal {

/** \class TensorIndexTuple
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor + Index Tuple class.
  *
  *
  */
template<typename XprType>
struct traits<TensorIndexTupleOp<XprType> > : public traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef Tuple<Index, typename XprTraits::Scalar> Scalar;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
};

template<typename XprType>
struct eval<TensorIndexTupleOp<XprType>, Eigen::Dense>
{
  typedef const TensorIndexTupleOp<XprType>EIGEN_DEVICE_REF type;
};

template<typename XprType>
struct nested<TensorIndexTupleOp<XprType>, 1,
              typename eval<TensorIndexTupleOp<XprType> >::type>
{
  typedef TensorIndexTupleOp<XprType> type;
};

}  // end namespace internal

template<typename XprType>
class TensorIndexTupleOp : public TensorBase<TensorIndexTupleOp<XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename Eigen::internal::nested<TensorIndexTupleOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::Index Index;
  typedef Tuple<Index, typename XprType::CoeffReturnType> CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIndexTupleOp(const XprType& expr)
      : m_xpr(expr) {}

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

// Eval as rvalue
template<typename ArgType, typename Device>
struct TensorEvaluator<const TensorIndexTupleOp<ArgType>, Device>
{
  typedef TensorIndexTupleOp<ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  static const int NumDims = internal::array_size<Dimensions>::value;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess = /*TensorEvaluator<ArgType, Device>::PacketAccess*/ false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device) { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return CoeffReturnType(index, m_impl.coeff(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, 1);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
};

namespace internal {

/** \class TensorTupleIndex
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Converts to Tensor<Tuple<Index, Scalar> > and reduces to Tensor<Index>.
  *
  */
template<typename ReduceOp, typename Dims, typename XprType>
struct traits<TensorTupleReducerOp<ReduceOp, Dims, XprType> > : public traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef Index Scalar;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
};

template<typename ReduceOp, typename Dims, typename XprType>
struct eval<TensorTupleReducerOp<ReduceOp, Dims, XprType>, Eigen::Dense>
{
  typedef const TensorTupleReducerOp<ReduceOp, Dims, XprType>EIGEN_DEVICE_REF type;
};

template<typename ReduceOp, typename Dims, typename XprType>
struct nested<TensorTupleReducerOp<ReduceOp, Dims, XprType>, 1,
              typename eval<TensorTupleReducerOp<ReduceOp, Dims, XprType> >::type>
{
  typedef TensorTupleReducerOp<ReduceOp, Dims, XprType> type;
};

}  // end namespace internal

template<typename ReduceOp, typename Dims, typename XprType>
class TensorTupleReducerOp : public TensorBase<TensorTupleReducerOp<ReduceOp, Dims, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename Eigen::internal::nested<TensorTupleReducerOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::Index Index;
  typedef Index CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorTupleReducerOp(const XprType& expr,
                                                          const ReduceOp& reduce_op,
                                                          const Index return_dim,
                                                          const Dims& reduce_dims)
      : m_xpr(expr), m_reduce_op(reduce_op), m_return_dim(return_dim), m_reduce_dims(reduce_dims) {}

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_xpr; }

  EIGEN_DEVICE_FUNC
  const ReduceOp& reduce_op() const { return m_reduce_op; }

  EIGEN_DEVICE_FUNC
  const Dims& reduce_dims() const { return m_reduce_dims; }

  EIGEN_DEVICE_FUNC
  Index return_dim() const { return m_return_dim; }

  protected:
    typename XprType::Nested m_xpr;
    const ReduceOp m_reduce_op;
    const Index m_return_dim;
    const Dims m_reduce_dims;
};

// Eval as rvalue
template<typename ReduceOp, typename Dims, typename ArgType, typename Device>
struct TensorEvaluator<const TensorTupleReducerOp<ReduceOp, Dims, ArgType>, Device>
{
  typedef TensorTupleReducerOp<ReduceOp, Dims, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename TensorIndexTupleOp<ArgType>::CoeffReturnType TupleType;
  typedef typename TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device>::Dimensions Dimensions;
  typedef typename TensorEvaluator<const TensorIndexTupleOp<ArgType> , Device>::Dimensions InputDimensions;
  static const int NumDims = internal::array_size<InputDimensions>::value;
  typedef array<Index, NumDims> StrideDims;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<TupleType, Device> TupleStorageMem;

  enum {
    IsAligned         = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess      = /*TensorEvaluator<ArgType, Device>::PacketAccess*/ false,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_orig_impl(op.expression(), device),
        m_impl(op.expression().index_tuples().reduce(op.reduce_dims(), op.reduce_op()), device),
        m_return_dim(op.return_dim())
  {
    gen_strides(m_orig_impl.dimensions(), m_strides);
    if (Layout == static_cast<int>(ColMajor)) {
      const Index total_size = internal::array_prod(m_orig_impl.dimensions());
      m_stride_mod = (m_return_dim < NumDims - 1) ? m_strides[m_return_dim + 1] : total_size;
    } else {
      const Index total_size = internal::array_prod(m_orig_impl.dimensions());
      m_stride_mod = (m_return_dim > 0) ? m_strides[m_return_dim - 1] : total_size;
    }    
    // If m_return_dim is not a valid index, returns 1 or this can crash on Windows.
    m_stride_div = ((m_return_dim >= 0) &&
                    (m_return_dim < static_cast<Index>(m_strides.size())))
                   ? m_strides[m_return_dim] : 1;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    const TupleType v = m_impl.coeff(index);
    return (m_return_dim < 0) ? v.first : (v.first % m_stride_mod) / m_stride_div;
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }
#ifdef EIGEN_USE_SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_orig_impl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost = 1.0 +
        (m_return_dim < 0 ? 0.0 : (TensorOpCost::ModCost<Index>() + TensorOpCost::DivCost<Index>()));
    return m_orig_impl.costPerCoeff(vectorized) +
           m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, compute_cost);
  }

 private:
  EIGEN_DEVICE_FUNC void gen_strides(const InputDimensions& dims, StrideDims& strides) {
    if (m_return_dim < 0) {
      return;  // Won't be using the strides.
    }
    eigen_assert(m_return_dim < NumDims &&
                 "Asking to convert index to a dimension outside of the rank");

    // Calculate m_stride_div and m_stride_mod, which are used to
    // calculate the value of an index w.r.t. the m_return_dim.
    if (Layout == static_cast<int>(ColMajor)) {
      strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        strides[i] = strides[i-1] * dims[i-1];
      }
    } else {
      strides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        strides[i] = strides[i+1] * dims[i+1];
      }
    }
  }

 protected:
  TensorEvaluator<const TensorIndexTupleOp<ArgType>, Device> m_orig_impl;
  TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device> m_impl;
  const Index m_return_dim;
  StrideDims m_strides;
  Index m_stride_mod;
  Index m_stride_div;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorAssign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H
#define EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H

namespace Eigen {

/** \class TensorAssign
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor assignment class.
  *
  * This class is represents the assignment of the values resulting from the evaluation of
  * the rhs expression to the memory locations denoted by the lhs expression.
  */
namespace internal {
template<typename LhsXprType, typename RhsXprType>
struct traits<TensorAssignOp<LhsXprType, RhsXprType> >
{
  typedef typename LhsXprType::Scalar Scalar;
  typedef typename traits<LhsXprType>::StorageKind StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const std::size_t NumDimensions = internal::traits<LhsXprType>::NumDimensions;
  static const int Layout = internal::traits<LhsXprType>::Layout;
  typedef typename traits<LhsXprType>::PointerType PointerType;

  enum {
    Flags = 0
  };
};

template<typename LhsXprType, typename RhsXprType>
struct eval<TensorAssignOp<LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorAssignOp<LhsXprType, RhsXprType>& type;
};

template<typename LhsXprType, typename RhsXprType>
struct nested<TensorAssignOp<LhsXprType, RhsXprType>, 1, typename eval<TensorAssignOp<LhsXprType, RhsXprType> >::type>
{
  typedef TensorAssignOp<LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename LhsXprType, typename RhsXprType>
class TensorAssignOp : public TensorBase<TensorAssignOp<LhsXprType, RhsXprType> >
{
  public:
  typedef typename Eigen::internal::traits<TensorAssignOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename LhsXprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorAssignOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorAssignOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorAssignOp>::Index Index;

  static const int NumDims = Eigen::internal::traits<TensorAssignOp>::NumDimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorAssignOp(LhsXprType& lhs, const RhsXprType& rhs)
      : m_lhs_xpr(lhs), m_rhs_xpr(rhs) {}

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return *((typename internal::remove_all<typename LhsXprType::Nested>::type*)&m_lhs_xpr); }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename internal::remove_all<typename LhsXprType::Nested>::type& m_lhs_xpr;
    const typename internal::remove_all<typename RhsXprType::Nested>::type& m_rhs_xpr;
};


template<typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorAssignOp<LeftArgType, RightArgType>, Device>
{
  typedef TensorAssignOp<LeftArgType, RightArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename TensorEvaluator<RightArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  static const int NumDims = XprType::NumDims;

  enum {
    IsAligned         = int(TensorEvaluator<LeftArgType, Device>::IsAligned) &
                        int(TensorEvaluator<RightArgType, Device>::IsAligned),
    PacketAccess      = int(TensorEvaluator<LeftArgType, Device>::PacketAccess) &
                        int(TensorEvaluator<RightArgType, Device>::PacketAccess),
    BlockAccess       = int(TensorEvaluator<LeftArgType, Device>::BlockAccess) &
                        int(TensorEvaluator<RightArgType, Device>::BlockAccess),
    PreferBlockAccess = int(TensorEvaluator<LeftArgType, Device>::PreferBlockAccess) |
                        int(TensorEvaluator<RightArgType, Device>::PreferBlockAccess),
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = TensorEvaluator<LeftArgType, Device>::RawAccess
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const RightArgType, Device>::TensorBlock
      RightTensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const Device& device) :
      m_leftImpl(op.lhsExpression(), device),
      m_rightImpl(op.rhsExpression(), device)
  {
    EIGEN_STATIC_ASSERT(
        (static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) ==
         static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout)),
        YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // The dimensions of the lhs and the rhs tensors should be equal to prevent
    // overflows and ensure the result is fully initialized.
    // TODO: use left impl instead if right impl dimensions are known at compile time.
    return m_rightImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    eigen_assert(dimensions_match(m_leftImpl.dimensions(), m_rightImpl.dimensions()));
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    // If the lhs provides raw access to its storage area (i.e. if m_leftImpl.data() returns a non
    // null value), attempt to evaluate the rhs expression in place. Returns true iff in place
    // evaluation isn't supported and the caller still needs to manually assign the values generated
    // by the rhs to the lhs.
    return m_rightImpl.evalSubExprsIfNeeded(m_leftImpl.data());
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(
          m_leftImpl.data(), [done](bool need_assign) { done(need_assign); });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalScalar(Index i) {
    m_leftImpl.coeffRef(i) = m_rightImpl.coeff(i);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalPacket(Index i) {

    const int LhsStoreMode = TensorEvaluator<LeftArgType, Device>::IsAligned ? Aligned : Unaligned;
    const int RhsLoadMode = TensorEvaluator<RightArgType, Device>::IsAligned ? Aligned : Unaligned;
    m_leftImpl.template writePacket<LhsStoreMode>(i, m_rightImpl.template packet<RhsLoadMode>(i));
  }
  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_leftImpl.coeff(index);
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const
  {
    return m_leftImpl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // We assume that evalPacket or evalScalar is called to perform the
    // assignment and account for the cost of the write here, but reduce left
    // cost by one load because we are using m_leftImpl.coeffRef.
    TensorOpCost left = m_leftImpl.costPerCoeff(vectorized);
    return m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(
               numext::maxi(0.0, left.bytes_loaded() - sizeof(CoeffReturnType)),
               left.bytes_stored(), left.compute_cycles()) +
           TensorOpCost(0, sizeof(CoeffReturnType), 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::merge(
        m_leftImpl.getResourceRequirements(),
        m_rightImpl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalBlock(
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    if (TensorEvaluator<LeftArgType, Device>::RawAccess &&
        m_leftImpl.data() != NULL) {
      // If destination has raw data access, we pass it as a potential
      // destination for a block descriptor evaluation.
      desc.template AddDestinationBuffer<Layout>(
          /*dst_base=*/m_leftImpl.data() + desc.offset(),
          /*dst_strides=*/internal::strides<Layout>(m_leftImpl.dimensions()));
    }

    RightTensorBlock block = m_rightImpl.block(desc, scratch, /*root_of_expr_ast=*/true);
    // If block was evaluated into a destination, there is no need to do assignment.
    if (block.kind() != internal::TensorBlockKind::kMaterializedInOutput) {
      m_leftImpl.writeBlock(desc, block);
    }
    block.cleanup();
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_leftImpl.data(); }

 private:
  TensorEvaluator<LeftArgType, Device> m_leftImpl;
  TensorEvaluator<RightArgType, Device> m_rightImpl;
};

}


#endif // EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BASE_H
#define EIGEN_CXX11_TENSOR_TENSOR_BASE_H

// clang-format off

namespace Eigen {

/** \class TensorBase
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor base class.
  *
  * This class is the common parent of the Tensor and TensorMap class, thus
  * making it possible to use either class interchangeably in expressions.
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
// FIXME Doxygen does not like the inheritance with different template parameters
// Since there is no doxygen documentation inside, we disable it for now
template<typename Derived>
class TensorBase<Derived, ReadOnlyAccessors>
{
  public:
    typedef internal::traits<Derived> DerivedTraits;
    typedef typename DerivedTraits::Scalar Scalar;
    typedef typename DerivedTraits::Index Index;
    typedef typename internal::remove_const<Scalar>::type CoeffReturnType;
    static const int NumDimensions = DerivedTraits::NumDimensions;

    // Generic nullary operation support.
    template <typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<CustomNullaryOp, const Derived>
    nullaryExpr(const CustomNullaryOp& func) const {
      return TensorCwiseNullaryOp<CustomNullaryOp, const Derived>(derived(), func);
    }

    // Coefficient-wise nullary operators
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived>
    constant(const Scalar& value) const {
      return nullaryExpr(internal::scalar_constant_op<Scalar>(value));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<internal::UniformRandomGenerator<Scalar>, const Derived>
    random() const {
      return nullaryExpr(internal::UniformRandomGenerator<Scalar>());
    }
    template <typename RandomGenerator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<RandomGenerator, const Derived>
    random(const RandomGenerator& gen = RandomGenerator()) const {
      return nullaryExpr(gen);
    }

    // Tensor generation
    template <typename Generator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorGeneratorOp<Generator, const Derived>
    generate(const Generator& generator) const {
      return TensorGeneratorOp<Generator, const Derived>(derived(), generator);
    }

    // Generic unary operation support.
    template <typename CustomUnaryOp> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<CustomUnaryOp, const Derived>
    unaryExpr(const CustomUnaryOp& func) const {
      return TensorCwiseUnaryOp<CustomUnaryOp, const Derived>(derived(), func);
    }

    // Coefficient-wise unary operators
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const Derived>
    operator-() const {
      return unaryExpr(internal::scalar_opposite_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived>
    sqrt() const {
      return unaryExpr(internal::scalar_sqrt_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived>
    sign() const {
      return unaryExpr(internal::scalar_sign_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_rsqrt_op<Scalar>, const Derived>
    rsqrt() const {
      return unaryExpr(internal::scalar_rsqrt_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_square_op<Scalar>, const Derived>
    square() const {
      return unaryExpr(internal::scalar_square_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_cube_op<Scalar>, const Derived>
    cube() const {
      return unaryExpr(internal::scalar_cube_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived>
    inverse() const {
      return unaryExpr(internal::scalar_inverse_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_tanh_op<Scalar>, const Derived>
    tanh() const {
      return unaryExpr(internal::scalar_tanh_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_lgamma_op<Scalar>, const Derived>
    lgamma() const {
      return unaryExpr(internal::scalar_lgamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_digamma_op<Scalar>, const Derived>
    digamma() const {
      return unaryExpr(internal::scalar_digamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i0_op<Scalar>, const Derived>
    bessel_i0() const {
      return unaryExpr(internal::scalar_bessel_i0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i0e_op<Scalar>, const Derived>
    bessel_i0e() const {
      return unaryExpr(internal::scalar_bessel_i0e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i1_op<Scalar>, const Derived>
    bessel_i1() const {
      return unaryExpr(internal::scalar_bessel_i1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i1e_op<Scalar>, const Derived>
    bessel_i1e() const {
      return unaryExpr(internal::scalar_bessel_i1e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_j0_op<Scalar>, const Derived>
    bessel_j0() const {
      return unaryExpr(internal::scalar_bessel_j0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_y0_op<Scalar>, const Derived>
    bessel_y0() const {
      return unaryExpr(internal::scalar_bessel_y0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_j1_op<Scalar>, const Derived>
    bessel_j1() const {
      return unaryExpr(internal::scalar_bessel_j1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_y1_op<Scalar>, const Derived>
    bessel_y1() const {
      return unaryExpr(internal::scalar_bessel_y1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k0_op<Scalar>, const Derived>
    bessel_k0() const {
      return unaryExpr(internal::scalar_bessel_k0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k0e_op<Scalar>, const Derived>
    bessel_k0e() const {
      return unaryExpr(internal::scalar_bessel_k0e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k1_op<Scalar>, const Derived>
    bessel_k1() const {
      return unaryExpr(internal::scalar_bessel_k1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k1e_op<Scalar>, const Derived>
    bessel_k1e() const {
      return unaryExpr(internal::scalar_bessel_k1e_op<Scalar>());
    }

    // igamma(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igamma_op<Scalar>, const Derived, const OtherDerived>
    igamma(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igamma_op<Scalar>());
    }

    // igamma_der_a(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igamma_der_a_op<Scalar>, const Derived, const OtherDerived>
    igamma_der_a(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igamma_der_a_op<Scalar>());
    }

    // gamma_sample_der_alpha(alpha = this, sample = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_gamma_sample_der_alpha_op<Scalar>, const Derived, const OtherDerived>
    gamma_sample_der_alpha(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_gamma_sample_der_alpha_op<Scalar>());
    }

    // igammac(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igammac_op<Scalar>, const Derived, const OtherDerived>
    igammac(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igammac_op<Scalar>());
    }

    // zeta(x = this, q = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const OtherDerived>
    zeta(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_zeta_op<Scalar>());
    }

    // polygamma(n = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const Derived, const OtherDerived>
    polygamma(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_polygamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_erf_op<Scalar>, const Derived>
    erf() const {
      return unaryExpr(internal::scalar_erf_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_erfc_op<Scalar>, const Derived>
    erfc() const {
      return unaryExpr(internal::scalar_erfc_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_ndtri_op<Scalar>, const Derived>
    ndtri() const {
      return unaryExpr(internal::scalar_ndtri_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_logistic_op<Scalar>, const Derived>
    sigmoid() const {
      return unaryExpr(internal::scalar_logistic_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_exp_op<Scalar>, const Derived>
    exp() const {
      return unaryExpr(internal::scalar_exp_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_expm1_op<Scalar>, const Derived>
    expm1() const {
      return unaryExpr(internal::scalar_expm1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log_op<Scalar>, const Derived>
    log() const {
      return unaryExpr(internal::scalar_log_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log1p_op<Scalar>, const Derived>
    log1p() const {
      return unaryExpr(internal::scalar_log1p_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log2_op<Scalar>, const Derived>
    log2() const {
      return unaryExpr(internal::scalar_log2_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived>
    abs() const {
      return unaryExpr(internal::scalar_abs_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_clamp_op<Scalar>, const Derived>
    clip(Scalar min, Scalar max) const {
      return unaryExpr(internal::scalar_clamp_op<Scalar>(min, max));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const typename internal::conditional<NumTraits<CoeffReturnType>::IsComplex,
                                                             TensorCwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, const Derived>,
                                                             Derived>::type
    conjugate() const {
      return choose(Cond<NumTraits<CoeffReturnType>::IsComplex>(), unaryExpr(internal::scalar_conjugate_op<Scalar>()), derived());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_pow_op<Scalar,Scalar> >, const Derived>
    pow(Scalar exponent) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_pow_op<Scalar,Scalar> >(exponent));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_real_op<Scalar>, const Derived>
    real() const {
      return unaryExpr(internal::scalar_real_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_imag_op<Scalar>, const Derived>
    imag() const {
      return unaryExpr(internal::scalar_imag_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_sum_op<Scalar,Scalar> >, const Derived>
    operator+ (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_sum_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_sum_op<Scalar> >, const Derived>
    operator+ (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_sum_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_difference_op<Scalar,Scalar> >, const Derived>
    operator- (Scalar rhs) const {
      EIGEN_STATIC_ASSERT((NumTraits<Scalar>::IsSigned || internal::is_same<Scalar, const std::complex<float> >::value), YOU_MADE_A_PROGRAMMING_MISTAKE);
      return unaryExpr(internal::bind2nd_op<internal::scalar_difference_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_difference_op<Scalar> >, const Derived>
    operator- (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_difference_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_product_op<Scalar,Scalar> >, const Derived>
    operator* (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_product_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_product_op<Scalar> >, const Derived>
    operator* (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_product_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_quotient_op<Scalar,Scalar> >, const Derived>
    operator/ (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_quotient_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_quotient_op<Scalar> >, const Derived>
    operator/ (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_quotient_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_mod_op<Scalar>, const Derived>
    operator% (Scalar rhs) const {
      EIGEN_STATIC_ASSERT(NumTraits<Scalar>::IsInteger, YOU_MADE_A_PROGRAMMING_MISTAKE_TRY_MOD);
      return unaryExpr(internal::scalar_mod_op<Scalar>(rhs));
    }

    template <int NanPropagation=PropagateFast>
    EIGEN_DEVICE_FUNC
        EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar,NanPropagation>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    cwiseMax(Scalar threshold) const {
      return cwiseMax<NanPropagation>(constant(threshold));
    }

    template <int NanPropagation=PropagateFast>
    EIGEN_DEVICE_FUNC
        EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar,NanPropagation>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    cwiseMin(Scalar threshold) const {
      return cwiseMin<NanPropagation>(constant(threshold));
    }

    template<typename NewType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const typename internal::conditional<internal::is_same<NewType, CoeffReturnType>::value,
                                                             Derived,
                                                             TensorConversionOp<NewType, const Derived> >::type
    cast() const {
      return choose(Cond<internal::is_same<NewType, CoeffReturnType>::value>(), derived(), TensorConversionOp<NewType, const Derived>(derived()));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_round_op<Scalar>, const Derived>
    round() const {
      return unaryExpr(internal::scalar_round_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_rint_op<Scalar>, const Derived>
    rint() const {
      return unaryExpr(internal::scalar_rint_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_ceil_op<Scalar>, const Derived>
    ceil() const {
      return unaryExpr(internal::scalar_ceil_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_floor_op<Scalar>, const Derived>
    floor() const {
      return unaryExpr(internal::scalar_floor_op<Scalar>());
    }

    // Generic binary operation support.
    template <typename CustomBinaryOp, typename OtherDerived> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>
    binaryExpr(const OtherDerived& other, const CustomBinaryOp& func) const {
      return TensorCwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>(derived(), other, func);
    }

    // Coefficient-wise binary operators.
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_sum_op<Scalar>, const Derived, const OtherDerived>
    operator+(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_sum_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_difference_op<Scalar>, const Derived, const OtherDerived>
    operator-(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_difference_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_product_op<Scalar>, const Derived, const OtherDerived>
    operator*(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_product_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>
    operator/(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_quotient_op<Scalar>());
    }

  template<int NaNPropagation=PropagateFast, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      const TensorCwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar, NaNPropagation>, const Derived, const OtherDerived>
    cwiseMax(const OtherDerived& other) const {
    return binaryExpr(other.derived(), internal::scalar_max_op<Scalar,Scalar, NaNPropagation>());
    }

  template<int NaNPropagation=PropagateFast, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar, NaNPropagation>, const Derived, const OtherDerived>
    cwiseMin(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_min_op<Scalar,Scalar, NaNPropagation>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>
    operator&&(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_and_op());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>
    operator||(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_or_op());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>
    operator^(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_xor_op());
    }

    // Comparisons and tests.
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>, const Derived, const OtherDerived>
    operator<(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>, const Derived, const OtherDerived>
    operator<=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>, const Derived, const OtherDerived>
    operator>(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>, const Derived, const OtherDerived>
    operator>=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>, const Derived, const OtherDerived>
    operator==(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>, const Derived, const OtherDerived>
    operator!=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>());
    }

    // comparisons and tests for Scalars
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator<(Scalar threshold) const {
      return operator<(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator<=(Scalar threshold) const {
      return operator<=(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator>(Scalar threshold) const {
      return operator>(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator>=(Scalar threshold) const {
      return operator>=(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator==(Scalar threshold) const {
      return operator==(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator!=(Scalar threshold) const {
      return operator!=(constant(threshold));
    }

    // Checks
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isnan_op<Scalar>, const Derived>
    (isnan)() const {
      return unaryExpr(internal::scalar_isnan_op<Scalar>());
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isinf_op<Scalar>, const Derived>
    (isinf)() const {
      return unaryExpr(internal::scalar_isinf_op<Scalar>());
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isfinite_op<Scalar>, const Derived>
    (isfinite)() const {
      return unaryExpr(internal::scalar_isfinite_op<Scalar>());
    }

    // Coefficient-wise ternary operators.
    template<typename ThenDerived, typename ElseDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSelectOp<const Derived, const ThenDerived, const ElseDerived>
    select(const ThenDerived& thenTensor, const ElseDerived& elseTensor) const {
      return TensorSelectOp<const Derived, const ThenDerived, const ElseDerived>(derived(), thenTensor.derived(), elseTensor.derived());
    }

    // Contractions.
    typedef Eigen::IndexPair<Index> DimensionPair;

    template<typename OtherDerived, typename Dimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const NoOpOutputKernel>
    contract(const OtherDerived& other, const Dimensions& dims) const {
      return TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const NoOpOutputKernel>(derived(), other.derived(), dims);
    }

    template<typename OtherDerived, typename Dimensions, typename OutputKernel> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const OutputKernel>
    contract(const OtherDerived& other, const Dimensions& dims, const OutputKernel& output_kernel) const {
      return TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const OutputKernel>(derived(), other.derived(), dims, output_kernel);
    }

    // Convolutions.
    template<typename KernelDerived, typename Dimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConvolutionOp<const Dimensions, const Derived, const KernelDerived>
    convolve(const KernelDerived& kernel, const Dimensions& dims) const {
      return TensorConvolutionOp<const Dimensions, const Derived, const KernelDerived>(derived(), kernel.derived(), dims);
    }

    // Fourier transforms
    template <int FFTDataType, int FFTDirection, typename FFT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorFFTOp<const FFT, const Derived, FFTDataType, FFTDirection>
    fft(const FFT& dims) const {
      return TensorFFTOp<const FFT, const Derived, FFTDataType, FFTDirection>(derived(), dims);
    }

    // Scan.
    typedef TensorScanOp<internal::SumReducer<CoeffReturnType>, const Derived> TensorScanSumOp;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanSumOp
    cumsum(const Index& axis, bool exclusive = false) const {
      return TensorScanSumOp(derived(), axis, exclusive);
    }

    typedef TensorScanOp<internal::ProdReducer<CoeffReturnType>, const Derived> TensorScanProdOp;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanProdOp
    cumprod(const Index& axis, bool exclusive = false) const {
      return TensorScanProdOp(derived(), axis, exclusive);
    }

    template <typename Reducer>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanOp<Reducer, const Derived>
    scan(const Index& axis, const Reducer& reducer, bool exclusive = false) const {
      return TensorScanOp<Reducer, const Derived>(derived(), axis, exclusive, reducer);
    }

    // Reductions.
    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::SumReducer<CoeffReturnType>, const Dims, const Derived>
    sum(const Dims& dims) const {
      return TensorReductionOp<internal::SumReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::SumReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::SumReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    sum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::SumReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::SumReducer<CoeffReturnType>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const Dims, const Derived>
    mean(const Dims& dims) const {
      return TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::MeanReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    mean() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MeanReducer<CoeffReturnType>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const Dims, const Derived>
    prod(const Dims& dims) const {
      return TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::ProdReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    prod() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::ProdReducer<CoeffReturnType>());
    }

    template <typename Dims,int NanPropagation=PropagateFast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>
    maximum(const Dims& dims) const {
      return TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>(derived(), dims, internal::MaxReducer<CoeffReturnType,NanPropagation>());
    }

    template <int NanPropagation=PropagateFast>
    const TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>
    maximum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MaxReducer<CoeffReturnType,NanPropagation>());
    }

    template <typename Dims,int NanPropagation=PropagateFast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>
    minimum(const Dims& dims) const {
      return TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>(derived(), dims, internal::MinReducer<CoeffReturnType,NanPropagation>());
    }

    template <int NanPropagation=PropagateFast>
    const TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>
    minimum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MinReducer<CoeffReturnType,NanPropagation>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::AndReducer, const Dims, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    all(const Dims& dims) const {
      return cast<bool>().reduce(dims, internal::AndReducer());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::AndReducer, const DimensionList<Index, NumDimensions>, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    all() const {
      DimensionList<Index, NumDimensions> in_dims;
      return cast<bool>().reduce(in_dims, internal::AndReducer());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::OrReducer, const Dims, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    any(const Dims& dims) const {
      return cast<bool>().reduce(dims, internal::OrReducer());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::OrReducer, const DimensionList<Index, NumDimensions>, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    any() const {
      DimensionList<Index, NumDimensions> in_dims;
      return cast<bool>().reduce(in_dims, internal::OrReducer());
    }

   EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, NumDimensions>, const Derived>
    argmax() const {
      array<Index, NumDimensions> in_dims;
      for (Index d = 0; d < NumDimensions; ++d) in_dims[d] = d;
      return TensorTupleReducerOp<
        internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, NumDimensions>,
        const Derived>(derived(), internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >(), -1, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, NumDimensions>, const Derived>
    argmin() const {
      array<Index, NumDimensions> in_dims;
      for (Index d = 0; d < NumDimensions; ++d) in_dims[d] = d;
      return TensorTupleReducerOp<
        internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, NumDimensions>,
        const Derived>(derived(), internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >(), -1, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, 1>, const Derived>
    argmax(const Index return_dim) const {
      array<Index, 1> in_dims;
      in_dims[0] = return_dim;
      return TensorTupleReducerOp<
        internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, 1>,
        const Derived>(derived(), internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >(), return_dim, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, 1>, const Derived>
    argmin(const Index return_dim) const {
      array<Index, 1> in_dims;
      in_dims[0] = return_dim;
      return TensorTupleReducerOp<
        internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, 1>,
        const Derived>(derived(), internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >(), return_dim, in_dims);
    }

    template <typename Reducer, typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<Reducer, const Dims, const Derived>
    reduce(const Dims& dims, const Reducer& reducer) const {
      return TensorReductionOp<Reducer, const Dims, const Derived>(derived(), dims, reducer);
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTraceOp<const Dims, const Derived>
    trace(const Dims& dims) const {
      return TensorTraceOp<const Dims, const Derived>(derived(), dims);
    }

    const TensorTraceOp<const DimensionList<Index, NumDimensions>, const Derived>
    trace() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorTraceOp<const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims);
    }

    template <typename Broadcast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorBroadcastingOp<const Broadcast, const Derived>
    broadcast(const Broadcast& bcast) const {
      return TensorBroadcastingOp<const Broadcast, const Derived>(derived(), bcast);
    }

    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConcatenationOp<Axis, const Derived, const OtherDerived>
    concatenate(const OtherDerived& other, Axis axis) const {
      return TensorConcatenationOp<Axis, const Derived, const OtherDerived>(derived(), other.derived(), axis);
    }

    template <typename PatchDims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPatchOp<const PatchDims, const Derived>
    extract_patches(const PatchDims& patch_dims) const {
      return TensorPatchOp<const PatchDims, const Derived>(derived(), patch_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorImagePatchOp<Dynamic, Dynamic, const Derived>
    extract_image_patches(const Index patch_rows = 1, const Index patch_cols = 1,
                          const Index row_stride = 1, const Index col_stride = 1,
                          const Index in_row_stride = 1, const Index in_col_stride = 1,
                          const PaddingType padding_type = PADDING_SAME, const Scalar padding_value = Scalar(0)) const {
      return TensorImagePatchOp<Dynamic, Dynamic, const Derived>(derived(), patch_rows, patch_cols, row_stride, col_stride,
                                                                 in_row_stride, in_col_stride, 1, 1, padding_type, padding_value);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorImagePatchOp<Dynamic, Dynamic, const Derived>
    extract_image_patches(const Index patch_rows, const Index patch_cols,
                          const Index row_stride, const Index col_stride,
                          const Index in_row_stride, const Index in_col_stride,
                          const Index row_inflate_stride, const Index col_inflate_stride,
                          const Index padding_top, const Index padding_bottom,
                          const Index padding_left,const Index padding_right,
                          const Scalar padding_value) const {
      return TensorImagePatchOp<Dynamic, Dynamic, const Derived>(derived(), patch_rows, patch_cols, row_stride, col_stride,
                                                                 in_row_stride, in_col_stride, row_inflate_stride, col_inflate_stride,
                                                                 padding_top, padding_bottom, padding_left, padding_right, padding_value);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>
    extract_volume_patches(const Index patch_planes, const Index patch_rows, const Index patch_cols,
                           const Index plane_stride = 1, const Index row_stride = 1, const Index col_stride = 1,
                           const PaddingType padding_type = PADDING_SAME, const Scalar padding_value = Scalar(0)) const {
      return TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>(derived(), patch_planes, patch_rows, patch_cols, plane_stride, row_stride, col_stride, 1, 1, 1, 1, 1, 1, padding_type, padding_value);
    }


    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>
    extract_volume_patches(const Index patch_planes, const Index patch_rows, const Index patch_cols,
                           const Index plane_stride, const Index row_stride, const Index col_stride,
                           const Index plane_inflate_stride, const Index row_inflate_stride, const Index col_inflate_stride,
                           const Index padding_top_z, const Index padding_bottom_z,
                           const Index padding_top, const Index padding_bottom,
                           const Index padding_left, const Index padding_right, const Scalar padding_value = Scalar(0)) const {
      return TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>(derived(), patch_planes, patch_rows, patch_cols, plane_stride, row_stride, col_stride, 1, 1, 1, plane_inflate_stride, row_inflate_stride, col_inflate_stride, padding_top_z, padding_bottom_z, padding_top, padding_bottom, padding_left, padding_right, padding_value);
    }

    // Morphing operators.
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorLayoutSwapOp<const Derived>
    swap_layout() const {
      return TensorLayoutSwapOp<const Derived>(derived());
    }
    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReshapingOp<const NewDimensions, const Derived>
    reshape(const NewDimensions& newDimensions) const {
      return TensorReshapingOp<const NewDimensions, const Derived>(derived(), newDimensions);
    }
    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSlicingOp<const StartIndices, const Sizes, const Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) const {
      return TensorSlicingOp<const StartIndices, const Sizes, const Derived>(derived(), startIndices, sizes);
    }
    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, const Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) const {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                const Derived>(derived(), startIndices, stopIndices, strides);
    }
    template <Index DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<DimId, const Derived>
    chip(const Index offset) const {
      return TensorChippingOp<DimId, const Derived>(derived(), offset, DimId);
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<Dynamic, const Derived>
    chip(const Index offset, const Index dim) const {
      return TensorChippingOp<Dynamic, const Derived>(derived(), offset, dim);
    }
    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReverseOp<const ReverseDimensions, const Derived>
    reverse(const ReverseDimensions& rev) const {
      return TensorReverseOp<const ReverseDimensions, const Derived>(derived(), rev);
    }
    template <typename PaddingDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPaddingOp<const PaddingDimensions, const Derived>
    pad(const PaddingDimensions& padding) const {
      return TensorPaddingOp<const PaddingDimensions, const Derived>(derived(), padding, internal::scalar_cast_op<int, Scalar>()(0));
    }
    template <typename PaddingDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPaddingOp<const PaddingDimensions, const Derived>
    pad(const PaddingDimensions& padding, const Scalar padding_value) const {
      return TensorPaddingOp<const PaddingDimensions, const Derived>(derived(), padding, padding_value);
    }
    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorShufflingOp<const Shuffle, const Derived>
    shuffle(const Shuffle& shfl) const {
      return TensorShufflingOp<const Shuffle, const Derived>(derived(), shfl);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingOp<const Strides, const Derived>
    stride(const Strides& strides) const {
      return TensorStridingOp<const Strides, const Derived>(derived(), strides);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorInflationOp<const Strides, const Derived>
    inflate(const Strides& strides) const {
      return TensorInflationOp<const Strides, const Derived>(derived(), strides);
    }

    // Returns a tensor containing index/value tuples
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorIndexTupleOp<const Derived>
    index_tuples() const {
      return TensorIndexTupleOp<const Derived>(derived());
    }

    // Support for custom unary and binary operations
    template <typename CustomUnaryFunc>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCustomUnaryOp<const CustomUnaryFunc, const Derived> customOp(const CustomUnaryFunc& op) const {
      return TensorCustomUnaryOp<const CustomUnaryFunc, const Derived>(derived(), op);
    }
    template <typename OtherDerived, typename CustomBinaryFunc>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCustomBinaryOp<const CustomBinaryFunc, const Derived, const OtherDerived> customOp(const OtherDerived& other, const CustomBinaryFunc& op) const {
      return TensorCustomBinaryOp<const CustomBinaryFunc, const Derived, const OtherDerived>(derived(), other, op);
    }

    // Force the evaluation of the expression.
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorForcedEvalOp<const Derived> eval() const {
      return TensorForcedEvalOp<const Derived>(derived());
    }

  protected:
    template <typename Scalar, int NumIndices, int Options, typename IndexType> friend class Tensor;
    template <typename Scalar, typename Dimensions, int Option, typename IndexTypes> friend class TensorFixedSize;
    // the Eigen:: prefix is required to workaround a compilation issue with nvcc 9.0
    template <typename OtherDerived, int AccessLevel> friend class Eigen::TensorBase;
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Derived& derived() const { return *static_cast<const Derived*>(this); }
};

template<typename Derived, int AccessLevel = internal::accessors_level<Derived>::value>
class TensorBase : public TensorBase<Derived, ReadOnlyAccessors> {
 public:
    typedef TensorBase<Derived, ReadOnlyAccessors> Base;
    typedef internal::traits<Derived> DerivedTraits;
    typedef typename DerivedTraits::Scalar Scalar;
    typedef typename DerivedTraits::Index Index;
    typedef Scalar CoeffReturnType;
    static const int NumDimensions = DerivedTraits::NumDimensions;

    template <typename Scalar, int NumIndices, int Options, typename IndexType> friend class Tensor;
    template <typename Scalar, typename Dimensions, int Option, typename IndexTypes> friend class TensorFixedSize;
    // the Eigen:: prefix is required to workaround a compilation issue with nvcc 9.0
    template <typename OtherDerived, int OtherAccessLevel> friend class Eigen::TensorBase;

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setZero() {
      return setConstant(Scalar(0));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setConstant(const Scalar& val) {
      return derived() = this->constant(val);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setRandom() {
      return derived() = this->random();
    }
    template <typename RandomGenerator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setRandom() {
      return derived() = this->template random<RandomGenerator>();
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setValues(
        const typename internal::Initializer<Derived, NumDimensions>::InitList& vals) {
      TensorEvaluator<Derived, DefaultDevice> eval(derived(), DefaultDevice());
      internal::initialize_tensor<Derived, NumDimensions>(eval, vals);
      return derived();
    }
#endif  // EIGEN_HAS_VARIADIC_TEMPLATES

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const OtherDerived& other) {
      return derived() = derived() + other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const OtherDerived& other) {
      return derived() = derived() - other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const OtherDerived& other) {
      return derived() = derived() * other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const OtherDerived& other) {
      return derived() = derived() / other.derived();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorLayoutSwapOp<const Derived>
    swap_layout() const {
      return TensorLayoutSwapOp<const Derived>(derived());
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorLayoutSwapOp<Derived>
    swap_layout() {
      return TensorLayoutSwapOp<Derived>(derived());
    }

    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConcatenationOp<const Axis, const Derived, const OtherDerived>
    concatenate(const OtherDerived& other, const Axis& axis) const {
      return TensorConcatenationOp<const Axis, const Derived, const OtherDerived>(derived(), other, axis);
    }
    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorConcatenationOp<const Axis, Derived, OtherDerived>
    concatenate(const OtherDerived& other, const Axis& axis) {
      return TensorConcatenationOp<const Axis, Derived, OtherDerived>(derived(), other, axis);
    }

    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReshapingOp<const NewDimensions, const Derived>
    reshape(const NewDimensions& newDimensions) const {
      return TensorReshapingOp<const NewDimensions, const Derived>(derived(), newDimensions);
    }
    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReshapingOp<const NewDimensions, Derived>
    reshape(const NewDimensions& newDimensions) {
      return TensorReshapingOp<const NewDimensions, Derived>(derived(), newDimensions);
    }

    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSlicingOp<const StartIndices, const Sizes, const Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) const {
      return TensorSlicingOp<const StartIndices, const Sizes, const Derived>(derived(), startIndices, sizes);
    }
    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorSlicingOp<const StartIndices, const Sizes, Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) {
      return TensorSlicingOp<const StartIndices, const Sizes, Derived>(derived(), startIndices, sizes);
    }

    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, const Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) const {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                const Derived>(derived(), startIndices, stopIndices, strides);
    }
    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                Derived>(derived(), startIndices, stopIndices, strides);
    }

    template <DenseIndex DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<DimId, const Derived>
    chip(const Index offset) const {
      return TensorChippingOp<DimId, const Derived>(derived(), offset, DimId);
    }
    template <Index DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorChippingOp<DimId, Derived>
    chip(const Index offset) {
      return TensorChippingOp<DimId, Derived>(derived(), offset, DimId);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<Dynamic, const Derived>
    chip(const Index offset, const Index dim) const {
      return TensorChippingOp<Dynamic, const Derived>(derived(), offset, dim);
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorChippingOp<Dynamic, Derived>
    chip(const Index offset, const Index dim) {
      return TensorChippingOp<Dynamic, Derived>(derived(), offset, dim);
    }

    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReverseOp<const ReverseDimensions, const Derived>
    reverse(const ReverseDimensions& rev) const {
      return TensorReverseOp<const ReverseDimensions, const Derived>(derived(), rev);
    }
    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReverseOp<const ReverseDimensions, Derived>
    reverse(const ReverseDimensions& rev) {
      return TensorReverseOp<const ReverseDimensions, Derived>(derived(), rev);
    }

    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorShufflingOp<const Shuffle, const Derived>
    shuffle(const Shuffle& shfl) const {
      return TensorShufflingOp<const Shuffle, const Derived>(derived(), shfl);
    }
    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorShufflingOp<const Shuffle, Derived>
    shuffle(const Shuffle& shfl) {
      return TensorShufflingOp<const Shuffle, Derived>(derived(), shfl);
    }

    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingOp<const Strides, const Derived>
    stride(const Strides& strides) const {
      return TensorStridingOp<const Strides, const Derived>(derived(), strides);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorStridingOp<const Strides, Derived>
    stride(const Strides& strides) {
      return TensorStridingOp<const Strides, Derived>(derived(), strides);
    }

    // Select the device on which to evaluate the expression.
    template <typename DeviceType>
    TensorDevice<Derived, DeviceType> device(const DeviceType& dev) {
      return TensorDevice<Derived, DeviceType>(dev, derived());
    }

    // Select the async device on which to evaluate the expression.
    template <typename DeviceType, typename DoneCallback>
    TensorAsyncDevice<Derived, DeviceType, DoneCallback> device(const DeviceType& dev, DoneCallback done) {
      return TensorAsyncDevice<Derived, DeviceType, DoneCallback>(dev, derived(), std::move(done));
    }

 protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TensorBase)
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TensorBase)

    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const OtherDerived& other)
    {
      typedef TensorAssignOp<Derived, const OtherDerived> Assign;
      Assign assign(derived(), other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return derived();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& derived() { return *static_cast<Derived*>(this); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Derived& derived() const { return *static_cast<const Derived*>(this); }
};
#endif // EIGEN_PARSED_BY_DOXYGEN
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H
#define EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H

namespace Eigen {
namespace internal {

// -------------------------------------------------------------------------- //
// Forward declarations for templates defined below.
template <typename Scalar, typename IndexType, int NumDims, int Layout>
class TensorBlockIO;

// -------------------------------------------------------------------------- //
// Helper function to compute strides for densely stored buffer of given
// dimensions.

// TODO(ezhulenev): We compute strides 1000 times in different evaluators, use
// this function instead everywhere.
template <int Layout, typename IndexType, int NumDims>
EIGEN_ALWAYS_INLINE DSizes<IndexType, NumDims> strides(
    const DSizes<IndexType, NumDims>& dimensions) {
  DSizes<IndexType, NumDims> strides;
  if (NumDims == 0) return strides;

  // TODO(ezhulenev): Use templates to unroll this loop (similar to
  // h_array_reduce in CXX11meta.h)? Benchmark it.
  if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
    strides[0] = 1;
    for (int i = 1; i < NumDims; ++i) {
      strides[i] = strides[i - 1] * dimensions[i - 1];
    }
  } else {
    strides[NumDims - 1] = 1;
    for (int i = NumDims - 2; i >= 0; --i) {
      strides[i] = strides[i + 1] * dimensions[i + 1];
    }
  }

  return strides;
}

template <int Layout, typename IndexType, size_t NumDims>
EIGEN_ALWAYS_INLINE DSizes<IndexType, NumDims> strides(
    const Eigen::array<IndexType, NumDims>& dimensions) {
  return strides<Layout>(DSizes<IndexType, NumDims>(dimensions));
}

template <int Layout, std::ptrdiff_t... Indices>
EIGEN_STRONG_INLINE DSizes<std::ptrdiff_t, sizeof...(Indices)> strides(
    const Sizes<Indices...>& sizes) {
  return strides<Layout>(DSizes<std::ptrdiff_t, sizeof...(Indices)>(sizes));
}

// -------------------------------------------------------------------------- //

// Tensor block shape type defines what are the shape preference for the blocks
// extracted from the larger tensor.
//
// Example: blocks of 100 elements from the large 100x100 tensor:
// - tensor: 100x100
// - target_block_size: 100
//
// TensorBlockShapeType:
//  - kUniformAllDims: 100 blocks of size 10x10
//  - kSkewedInnerDims: 100 blocks of size 100x1 (or 1x100 depending on a column
//                      or row major layout)
enum class TensorBlockShapeType { kUniformAllDims, kSkewedInnerDims };

struct TensorBlockResourceRequirements {
  TensorBlockShapeType shape_type;  // target block shape
  size_t size;                      // target block size
  TensorOpCost cost_per_coeff;      // cost of computing a single block element

#ifdef EIGEN_HIPCC
  // For HIPCC, we need to explicitly declare as a "device fun", the constructor
  // which is implicitly invoked in the "merge" / "any" routines. else HIPCC
  // errors out complaining about the lack of a matching constructor
  EIGEN_DEVICE_FUNC
  TensorBlockResourceRequirements(TensorBlockShapeType shape_type_, size_t size_,
				  TensorOpCost cost_)
    : shape_type(shape_type_), size(size_), cost_per_coeff(cost_)
  {}
#endif

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements withShapeAndSize(
      TensorBlockShapeType shape_type, size_t size_in_bytes,
      TensorOpCost cost) {
    const size_t size = numext::maxi(size_t(1), size_in_bytes / sizeof(Scalar));
    return {shape_type, size, cost};
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements withShapeAndSize(
      TensorBlockShapeType shape_type, size_t size_in_bytes) {
    // This default cost per coefficient is valid for most materialized tensor
    // block evaluation implementations, because they typically just read
    // coefficients from the underlying tensor storage, and write to the tensor
    // block buffer (scratch or destination memory, reads and writes have linear
    // access pattern). We ignore the fixed cost of block evaluation, because in
    // practice it should negligible.
    //
    // Lazy block evaluation adds the cost of calling a functor for each
    // coefficient.
    //
    // All non-trivial block evaluation implementations must provide their own
    // cost approximation (e.g. shuffling inner dimension has a much higher cost
    // because it reads memory randomly, although the total number of moved
    // bytes is the same).
    return withShapeAndSize<Scalar>(shape_type, size_in_bytes,
                                    {/*bytes_loaded=*/sizeof(Scalar),
                                     /*bytes_stored=*/sizeof(Scalar),
                                     /*compute_cycles=*/0});
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements skewed(
      size_t size_in_bytes) {
    return withShapeAndSize<Scalar>(TensorBlockShapeType::kSkewedInnerDims,
                                    size_in_bytes);
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements uniform(
      size_t size_in_bytes) {
    return withShapeAndSize<Scalar>(TensorBlockShapeType::kUniformAllDims,
                                    size_in_bytes);
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockResourceRequirements
  merge(const TensorBlockResourceRequirements& lhs,
        const TensorBlockResourceRequirements& rhs) {
    return {merge(lhs.shape_type, rhs.shape_type),           // shape_type
            merge(lhs.size, rhs.size),                       // size
            merge(lhs.cost_per_coeff, rhs.cost_per_coeff)};  // cost_per_coeff
  }

  EIGEN_DEVICE_FUNC TensorBlockResourceRequirements& addCostPerCoeff(
      TensorOpCost cost) {
    cost_per_coeff += cost;
    return *this;
  }

  // This is a resource requirement that should be returned from expressions
  // that do not have any block evaluation preference (e.g. default tensor
  // expression with raw buffer access).
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockResourceRequirements any() {
    return {TensorBlockShapeType::kUniformAllDims, 1, {0, 0, 0}};
  }

 private:
  using Requirements = TensorBlockResourceRequirements;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE size_t merge(size_t lhs_size, size_t rhs_size) {
    return numext::maxi(lhs_size, rhs_size);
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockShapeType
  merge(TensorBlockShapeType lhs, TensorBlockShapeType rhs) {
    return (lhs == TensorBlockShapeType::kSkewedInnerDims ||
            rhs == TensorBlockShapeType::kSkewedInnerDims)
               ? TensorBlockShapeType::kSkewedInnerDims
               : TensorBlockShapeType::kUniformAllDims;
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorOpCost merge(TensorOpCost lhs_cost,
                                                TensorOpCost rhs_cost) {
    return lhs_cost + rhs_cost;
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockDescriptor specifies a block offset within a tensor and the block
// sizes along each of the tensor dimensions.

template <int NumDims, typename IndexType = Eigen::Index>
class TensorBlockDescriptor {
 public:
  typedef DSizes<IndexType, NumDims> Dimensions;

  // If we evaluate a Tensor assignment, and expression on the left, already has
  // a memory buffer, then we might do performance optimization, and evaluate
  // the root expression directly into the final output memory. Some time it's
  // possible to reuse it for materializing subexpressions inside an expression
  // tree, to to avoid dynamic memory allocation.
  //
  // The pointer type of the underlying storage is erased, because passing
  // Scalar type through all the expression evaluation layers is way too many
  // templates. In practice destination buffer type should always match the
  // evaluated expression scalar type.
  class DestinationBuffer {
   public:
    enum DestinationBufferKind : int {
      // The above explicit specification of "int" as the enum basetype is
      // needed to get around a HIPCC link error ("the field type is not
      // amp-compatible")
      // which is issued for class members with the enum type.
      // TODO(rocm):
      // remove the "int" basetype once HIPCC has been fixed to not error out
      // in the above scenario.

      // Destination buffer is not defined (`m_data` == nullptr).
      kEmpty,

      // Tensor block defined by an owning tensor block descriptor can fit
      // contiguously into the destination buffer. In this case it's safe to
      // materialize tensor block in the destination buffer, wrap it in a
      // TensorMap, and use to build Eigen expression on top of it.
      kContiguous,

      // Destination buffer strides do not match strides of the contiguously
      // stored block, and it's impossible to define a TensorMap over this
      // buffer. However if we are evaluating a root of an expression tree, we
      // still can materialize an output into this destination, because we can
      // guarantee that no one will ever access it through block API.
      //
      // In theory it is possible to build valid TensorStriding<TensorMap>
      // expression on top of this destination buffer, however it has
      // inefficient coeff/packet access, and defeats the purpose of fast block
      // evaluation API.
      kStrided
    };

    template <typename Scalar>
    Scalar* data() const {
      eigen_assert(m_data_type_size == sizeof(Scalar));
      return static_cast<Scalar*>(m_data);
    }

    const Dimensions& strides() const { return m_strides; }
    const DestinationBufferKind& kind() const { return m_kind; }

   private:
    friend class TensorBlockDescriptor;

    DestinationBuffer() : m_data(NULL), m_data_type_size(0), m_kind(kEmpty) {}

    template <typename Scalar>
    DestinationBuffer(Scalar* data, const Dimensions& strides,
                      DestinationBufferKind kind)
        : m_data(static_cast<void*>(data)),
          m_data_type_size(sizeof(Scalar)),
          m_strides(strides),
          m_kind(kind) {}

    template <int Layout, typename Scalar>
    static DestinationBuffer make(const TensorBlockDescriptor& desc,
                                  Scalar* data, const Dimensions& strides) {
      return DestinationBuffer(data, strides, kind<Layout>(desc, strides));
    }

    template <int Layout>
    static DestinationBufferKind kind(const TensorBlockDescriptor& desc,
                                      const Dimensions& strides) {
      const Dimensions& desc_dims = desc.dimensions();
      const Dimensions& desc_strides = internal::strides<Layout>(desc_dims);
      for (int i = 0; i < NumDims; ++i) {
        if (desc_dims[i] == 1) continue;
        if (desc_strides[i] != strides[i]) return kStrided;
      }
      return kContiguous;
    }

    // Storage pointer is type erased, to reduce template bloat, but we still
    // keep the size of the underlying element type for error checking.
    void* m_data;
    size_t m_data_type_size;

    // Destination buffer dimensions always match the dimensions of a tensor
    // block descriptor it belongs to, however strides might be different.
    Dimensions m_strides;

    DestinationBufferKind m_kind;
  };

  TensorBlockDescriptor(const IndexType offset, const Dimensions& dimensions,
                        const DestinationBuffer& destination)
      : m_offset(offset),
        m_dimensions(dimensions),
        m_destination(destination) {}

  TensorBlockDescriptor(const IndexType offset, const Dimensions& dimensions)
      : m_offset(offset),
        m_dimensions(dimensions),
        m_destination(DestinationBuffer()) {}

  IndexType offset() const { return m_offset; }
  const Dimensions& dimensions() const { return m_dimensions; }
  IndexType dimension(int index) const { return m_dimensions[index]; }
  IndexType size() const { return array_prod<IndexType>(m_dimensions); }

  const DestinationBuffer& destination() const { return m_destination; }

  template <int Layout, typename Scalar>
  void AddDestinationBuffer(Scalar* dst_base, const Dimensions& dst_strides) {
    eigen_assert(dst_base != NULL);
    m_destination =
        DestinationBuffer::template make<Layout>(*this, dst_base, dst_strides);
  }

  template <int Layout, typename Scalar, typename DstStridesIndexType>
  void AddDestinationBuffer(
      Scalar* dst_base,
      const DSizes<DstStridesIndexType, NumDims>& dst_strides) {
    // DSizes constructor will do index type promotion if it's safe.
    AddDestinationBuffer<Layout>(dst_base, Dimensions(dst_strides));
  }

  TensorBlockDescriptor& DropDestinationBuffer() {
    m_destination.m_data = NULL;
    m_destination.m_kind = DestinationBuffer::kEmpty;
    return *this;
  }

  bool HasDestinationBuffer() const {
    return m_destination.kind() != DestinationBuffer::kEmpty;
  }

  // Returns a copy of `*this` with updated offset.
  TensorBlockDescriptor WithOffset(IndexType offset) const {
    return TensorBlockDescriptor(offset, m_dimensions, m_destination);
  }

 private:
  // Offset and dimensions are immutable after construction. Block descriptor
  // can only be mutated by adding or dropping destination.
  const IndexType m_offset;
  const Dimensions m_dimensions;
  DestinationBuffer m_destination;
};

// -------------------------------------------------------------------------- //
// TensorBlockMapper is responsible for iterating over the blocks of a tensor.

template <int NumDims, int Layout, typename IndexType = Eigen::Index>
class TensorBlockMapper {
  typedef TensorBlockDescriptor<NumDims, IndexType> BlockDescriptor;

 public:
  typedef DSizes<IndexType, NumDims> Dimensions;

  TensorBlockMapper() = default;
  TensorBlockMapper(const DSizes<IndexType, NumDims>& dimensions,
                    const TensorBlockResourceRequirements& requirements)
      : m_tensor_dimensions(dimensions), m_requirements(requirements) {
    // Compute block dimensions and the total number of blocks.
    InitializeBlockDimensions();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType blockCount() const {
    return m_total_block_count;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType blockTotalSize() const {
    return m_block_dimensions.TotalSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const DSizes<IndexType, NumDims>&
  blockDimensions() const {
    return m_block_dimensions;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockDescriptor
  blockDescriptor(IndexType block_index) const {
    static const bool isColMajor = Layout == static_cast<int>(ColMajor);

    IndexType offset = 0;
    DSizes<IndexType, NumDims> dimensions;

    if (NumDims == 0) return BlockDescriptor(offset, dimensions);

    // Iterate outer -> inner dimensions.
    for (int i = NumDims - 1; i >= 0; --i) {
      const int dim = isColMajor ? i : NumDims - i - 1;

      const IndexType idx = block_index / m_block_strides[dim];
      block_index -= idx * m_block_strides[dim];

      const IndexType coord = idx * m_block_dimensions[dim];
      dimensions[dim] = numext::mini(m_tensor_dimensions[dim] - coord,
                                     m_block_dimensions[dim]);
      offset += coord * m_tensor_strides[dim];
    }

    return {offset, dimensions};
  }

 private:
  void InitializeBlockDimensions() {
    // Requested block shape and size.
    const TensorBlockShapeType shape_type = m_requirements.shape_type;
    IndexType target_block_size =
        numext::maxi<IndexType>(1, static_cast<IndexType>(m_requirements.size));

    IndexType tensor_size = m_tensor_dimensions.TotalSize();

    // Corner case: one of the dimensions is zero. Logic below is too complex
    // to handle this case on a general basis, just use unit block size.
    // Note: we must not yield blocks with zero dimensions (recipe for
    // overflows/underflows, divisions by zero and NaNs later).
    if (tensor_size == 0) {
      for (int i = 0; i < NumDims; ++i) {
        m_block_dimensions[i] = 1;
      }
      m_total_block_count = 0;
      return;
    }

    // If tensor fits into a target block size, evaluate it as a single block.
    if (tensor_size <= target_block_size) {
      m_block_dimensions = m_tensor_dimensions;
      m_total_block_count = 1;
      // The only valid block index is `0`, and in this case we do not need
      // to compute real strides for tensor or blocks (see blockDescriptor).
      for (int i = 0; i < NumDims; ++i) {
        m_tensor_strides[i] = 0;
        m_block_strides[i] = 1;
      }
      return;
    }

    static const bool isColMajor = Layout == static_cast<int>(ColMajor);

    // Block shape skewed towards inner dimension.
    if (shape_type == TensorBlockShapeType::kSkewedInnerDims) {
      IndexType coeff_to_allocate = target_block_size;

      for (int i = 0; i < NumDims; ++i) {
        const int dim = isColMajor ? i : NumDims - i - 1;
        m_block_dimensions[dim] =
            numext::mini(coeff_to_allocate, m_tensor_dimensions[dim]);
        coeff_to_allocate = divup(
            coeff_to_allocate,
            numext::maxi(static_cast<IndexType>(1), m_block_dimensions[dim]));
      }
      eigen_assert(coeff_to_allocate == 1);

    } else if (shape_type == TensorBlockShapeType::kUniformAllDims) {
      // Tensor will not fit within 'target_block_size' budget: calculate tensor
      // block dimension sizes based on "square" dimension size target.
      const IndexType dim_size_target = convert_index<IndexType>(
          std::pow(static_cast<float>(target_block_size),
                   1.0f / static_cast<float>(m_block_dimensions.rank())));

      for (int i = 0; i < NumDims; ++i) {
        // TODO(andydavis) Adjust the inner most 'block_dim_size' to make it
        // a multiple of the packet size. Note that reducing
        // 'block_dim_size' in this manner can increase the number of
        // blocks, and so will amplify any per-block overhead.
        m_block_dimensions[i] =
            numext::mini(dim_size_target, m_tensor_dimensions[i]);
      }

      // Add any un-allocated coefficients to inner dimension(s).
      IndexType total_size = m_block_dimensions.TotalSize();
      for (int i = 0; i < NumDims; ++i) {
        const int dim = isColMajor ? i : NumDims - i - 1;

        if (m_block_dimensions[dim] < m_tensor_dimensions[dim]) {
          const IndexType total_size_other_dims =
              total_size / m_block_dimensions[dim];
          const IndexType alloc_avail =
              divup<IndexType>(target_block_size, total_size_other_dims);
          if (alloc_avail == m_block_dimensions[dim]) {
            // Insufficient excess coefficients to allocate.
            break;
          }
          m_block_dimensions[dim] =
              numext::mini(m_tensor_dimensions[dim], alloc_avail);
          total_size = total_size_other_dims * m_block_dimensions[dim];
        }
      }

    } else {
      eigen_assert(false);  // unknown block shape
    }

    eigen_assert(m_block_dimensions.TotalSize() >=
                 numext::mini<IndexType>(target_block_size,
                                         m_tensor_dimensions.TotalSize()));

    // Calculate block counts by dimension and total block count.
    DSizes<IndexType, NumDims> block_count;
    for (int i = 0; i < NumDims; ++i) {
      block_count[i] = divup(m_tensor_dimensions[i], m_block_dimensions[i]);
    }
    m_total_block_count = array_prod(block_count);

    // Calculate block strides (used for enumerating blocks).
    m_tensor_strides = strides<Layout>(m_tensor_dimensions);
    m_block_strides = strides<Layout>(block_count);
  }

  DSizes<IndexType, NumDims> m_tensor_dimensions;
  TensorBlockResourceRequirements m_requirements;

  DSizes<IndexType, NumDims> m_block_dimensions;
  IndexType m_total_block_count;

  DSizes<IndexType, NumDims> m_tensor_strides;
  DSizes<IndexType, NumDims> m_block_strides;
};

// -------------------------------------------------------------------------- //
// TensorBlockScratchAllocator is responsible for allocating temporary buffers
// for block evaluation (output or input block materialization). Given that
// Eigen expression traversal order is deterministic, all temporary allocations
// are happening in the same order, and usually have exactly the same size.
// Scratch allocator keeps a trace of all dynamic allocations, and after the
// first block evaluation is completed, we should be able to reuse all the
// temporary buffers for the next block evaluation.

template <typename Device>
class TensorBlockScratchAllocator {
 public:
  explicit TensorBlockScratchAllocator(const Device& device)
      : m_device(device), m_allocation_index(0) {}

  ~TensorBlockScratchAllocator() {
    for (size_t i = 0; i < m_allocations.size(); ++i) {
      m_device.deallocate(m_allocations[i].ptr);
    }
  }

  void* allocate(size_t size) {
    // TODO(ezhulenev): Remove when replaced with inlined vector.
    if (m_allocations.capacity() == 0) m_allocations.reserve(8);

    // Check if we already have an existing allocation att current index.
    const int num_allocations = static_cast<int>(m_allocations.size());
    const bool has_allocation = m_allocation_index < num_allocations;

    // Allocation index can't be larger than the number of allocations.
    eigen_assert(m_allocation_index <= num_allocations);

    // If we have existing allocation, and its size is larger or equal to
    // requested size, we do nothing.

    // If current allocation can't fit requested size, we deallocate it, and
    // replace with a larger allocation.
    if (has_allocation && m_allocations[m_allocation_index].size < size) {
      m_device.deallocate(m_allocations[m_allocation_index].ptr);
      m_allocations[m_allocation_index].ptr = m_device.allocate(size);
      m_allocations[m_allocation_index].size = size;
    }

    // Make a new allocation if we don't have and existing one.
    if (!has_allocation) {
      Allocation allocation;
      allocation.ptr = m_device.allocate(size);
      allocation.size = size;
      m_allocations.push_back(allocation);
    }

    eigen_assert(m_allocations[m_allocation_index].ptr != NULL);
    eigen_assert(m_allocations[m_allocation_index].size >= size);

    return m_allocations[m_allocation_index++].ptr;
  }

  void reset() { m_allocation_index = 0; }

 private:
  struct Allocation {
    void* ptr;
    size_t size;
  };

  const Device& m_device;
  int m_allocation_index;
  // TODO(ezhulenev): This should be an inlined vector.
  std::vector<Allocation> m_allocations;
};

// -------------------------------------------------------------------------- //
// TensorBlockKind represents all possible block kinds, that can be produced by
// TensorEvaluator::evalBlock function.
enum TensorBlockKind {
  // Tensor block that is a lazy expression that must be assigned to a
  // destination using TensorBlockAssign.
  kExpr,

  // Tensor block that is a view into a memory buffer owned by an underlying
  // Tensor expression (e.g. it can be a view into a Tensor buffer).
  kView,

  // Tensor block that was materialized in a scratch memory buffer, allocated
  // with TensorBlockScratchAllocator. This block must be copied to a
  // destination, similar to a block of `kExpr` type.
  kMaterializedInScratch,

  // Tensor block that was materialized directly into the final output memory
  // buffer. For example if the left side of an assignment is a Tensor, we can
  // directly materialize the block in the destination memory.
  //
  // If strides in the output buffer do not match tensor block strides, the
  // Tensor expression will be invalid, and should not be used by
  // TensorBlockAssign or for constructing another block expression.
  kMaterializedInOutput
};

// -------------------------------------------------------------------------- //
// TensorBlockNotImplemented should be used to defined TensorBlock typedef in
// TensorEvaluators that do not support block evaluation.

class TensorBlockNotImplemented {
 public:
  typedef void XprType;
};

// -------------------------------------------------------------------------- //
// XprScalar extracts Scalar type from the Eigen expressions (if expression type
// is not void). It's required to be able to define lazy block expression for
// argument types, that do not support block evaluation.

template <typename XprType>
struct XprScalar {
  typedef typename XprType::Scalar type;
};
template <>
struct XprScalar<void> {
  typedef void type;
};

// -------------------------------------------------------------------------- //
// TensorMaterializedBlock is a fully evaluated block of the original tensor,
// and XprType is just a TensorMap over the data. This block type is typically
// used to materialize blocks of tensor expressions, that can't be efficiently
// represented as lazy Tensor expressions with fast coeff/packet operations,
// e.g. we materialize all broadcasts into evaluated blocks.
//
// TensorMaterializedBlock does not own its memory buffer, it's either a memory
// buffer that backs the original expression (e.g. block is just a view into a
// Tensor), or a memory buffer allocated with scratch allocator, and in this
// case the scratch allocator will deallocate it at the end of block based
// expression execution.
//
// If the block was evaluated directly into the output buffer, and strides in
// the output buffer do not match block strides, the TensorMap expression will
// be invalid, and should never be used in block assignment or any other tensor
// expression.

template <typename Scalar, int NumDims, int Layout,
          typename IndexType = Eigen::Index>
class TensorMaterializedBlock {
 public:
  typedef DSizes<IndexType, NumDims> Dimensions;
  typedef TensorMap<const Tensor<Scalar, NumDims, Layout> > XprType;

  TensorMaterializedBlock(TensorBlockKind kind, const Scalar* data,
                          const Dimensions& dimensions, bool valid_expr = true)
      : m_kind(kind),
        m_data(data),
        m_dimensions(dimensions),
        m_expr(m_data, m_dimensions),
        m_valid_expr(valid_expr) {
    eigen_assert(m_kind == internal::TensorBlockKind::kView ||
                 m_kind == internal::TensorBlockKind::kMaterializedInScratch ||
                 m_kind == internal::TensorBlockKind::kMaterializedInOutput);
  }

  TensorBlockKind kind() const { return m_kind; }
  // NOTE(ezhulenev): Returning XprType by value like in other block types
  // causes asan failures. The theory is that XprType::Nested doesn't work
  // properly for TensorMap.
  const XprType& expr() const {
    eigen_assert(m_valid_expr);
    return m_expr;
  }
  const Scalar* data() const { return m_data; }
  void cleanup() {}

  typedef internal::TensorBlockDescriptor<NumDims, IndexType> TensorBlockDesc;

  // TensorMaterializedBlock can be backed by different types of storage:
  //
  //   (1) Contiguous block of memory allocated with scratch allocator.
  //   (2) Contiguous block of memory reused from tensor block descriptor
  //       destination buffer.
  //   (3) Strided block of memory reused from tensor block descriptor
  //       destination buffer.
  //
  class Storage {
   public:
    Scalar* data() const { return m_data; }
    const Dimensions& dimensions() const { return m_dimensions; }
    const Dimensions& strides() const { return m_strides; }

    TensorMaterializedBlock AsTensorMaterializedBlock() const {
      return TensorMaterializedBlock(
          m_materialized_in_output
              ? internal::TensorBlockKind::kMaterializedInOutput
              : internal::TensorBlockKind::kMaterializedInScratch,
          m_data, m_dimensions, !m_strided_storage);
    }

   private:
    friend class TensorMaterializedBlock;

    Storage(Scalar* data, const Dimensions& dimensions,
            const Dimensions& strides, bool materialized_in_output,
            bool strided_storage)
        : m_data(data),
          m_dimensions(dimensions),
          m_strides(strides),
          m_materialized_in_output(materialized_in_output),
          m_strided_storage(strided_storage) {}

    Scalar* m_data;
    Dimensions m_dimensions;
    Dimensions m_strides;
    bool m_materialized_in_output;
    bool m_strided_storage;
  };

  // Creates a storage for materialized block either from the block descriptor
  // destination buffer, or allocates a new buffer with scratch allocator.
  template <typename TensorBlockScratch>
  EIGEN_STRONG_INLINE static Storage prepareStorage(
      TensorBlockDesc& desc, TensorBlockScratch& scratch,
      bool allow_strided_storage = false) {
    // Try to reuse destination as an output block buffer.
    typedef typename TensorBlockDesc::DestinationBuffer DestinationBuffer;

    if (desc.destination().kind() == DestinationBuffer::kContiguous) {
      Scalar* buffer = desc.destination().template data<Scalar>();
      desc.DropDestinationBuffer();
      return Storage(buffer, desc.dimensions(),
                     internal::strides<Layout>(desc.dimensions()),
                     /*materialized_in_output=*/true,
                     /*strided_storage=*/false);

    } else if (desc.destination().kind() == DestinationBuffer::kStrided &&
               allow_strided_storage) {
      Scalar* buffer = desc.destination().template data<Scalar>();
      desc.DropDestinationBuffer();
      return Storage(buffer, desc.dimensions(), desc.destination().strides(),
                     /*materialized_in_output=*/true, /*strided_storage=*/true);

    } else {
      void* mem = scratch.allocate(desc.size() * sizeof(Scalar));
      return Storage(static_cast<Scalar*>(mem), desc.dimensions(),
                     internal::strides<Layout>(desc.dimensions()),
                     /*materialized_in_output=*/false,
                     /*strided_storage=*/false);
    }
  }

  // Creates a materialized block for the given descriptor from a memory buffer.
  template <typename DataDimensions, typename TensorBlockScratch>
  EIGEN_STRONG_INLINE static TensorMaterializedBlock materialize(
      const Scalar* data, const DataDimensions& data_dims,
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    eigen_assert(array_size<DataDimensions>::value == desc.dimensions().size());

    // If a tensor block dimensions covers a contiguous block of the underlying
    // memory, we can skip block buffer memory allocation, and construct a block
    // from existing `data` memory buffer.
    //
    // Example: (RowMajor layout)
    //   data_dims:          [11, 12, 13, 14]
    //   desc.dimensions():  [1,   1,  3, 14]
    //
    // In this case we can construct a TensorBlock starting at
    // `data + desc.offset()`, with a `desc.dimensions()` block sizes.
    static const bool is_col_major = Layout == ColMajor;

    // Find out how many inner dimensions have a matching size.
    int num_matching_inner_dims = 0;
    for (int i = 0; i < NumDims; ++i) {
      int dim = is_col_major ? i : NumDims - i - 1;
      if (data_dims[dim] != desc.dimensions()[dim]) break;
      ++num_matching_inner_dims;
    }

    // All the outer dimensions must be of size `1`, except a single dimension
    // before the matching inner dimension (`3` in the example above).
    bool can_use_direct_access = true;
    for (int i = num_matching_inner_dims + 1; i < NumDims; ++i) {
      int dim = is_col_major ? i : NumDims - i - 1;
      if (desc.dimension(dim) != 1) {
        can_use_direct_access = false;
        break;
      }
    }

    if (can_use_direct_access) {
      const Scalar* block_start = data + desc.offset();
      return TensorMaterializedBlock(internal::TensorBlockKind::kView,
                                     block_start, desc.dimensions());

    } else {
      // Reuse destination buffer or allocate new buffer with scratch allocator.
      const Storage storage = prepareStorage(desc, scratch);

      typedef internal::TensorBlockIO<Scalar, IndexType, NumDims, Layout>
          TensorBlockIO;
      typedef typename TensorBlockIO::Dst TensorBlockIODst;
      typedef typename TensorBlockIO::Src TensorBlockIOSrc;

      TensorBlockIOSrc src(internal::strides<Layout>(Dimensions(data_dims)),
                           data, desc.offset());
      TensorBlockIODst dst(storage.dimensions(), storage.strides(),
                           storage.data());

      TensorBlockIO::Copy(dst, src);
      return storage.AsTensorMaterializedBlock();
    }
  }

 private:
  TensorBlockKind m_kind;
  const Scalar* m_data;
  Dimensions m_dimensions;
  XprType m_expr;
  bool m_valid_expr;
};

// -------------------------------------------------------------------------- //
// TensorCwiseUnaryBlock is a lazy tensor expression block that applies UnaryOp
// functor to the blocks produced by the underlying Tensor expression.

template <typename UnaryOp, typename ArgTensorBlock>
class TensorCwiseUnaryBlock {
  static const bool NoArgBlockAccess =
      internal::is_void<typename ArgTensorBlock::XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      TensorCwiseUnaryOp<UnaryOp, const typename ArgTensorBlock::XprType> >::
      type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorCwiseUnaryBlock(const ArgTensorBlock& arg_block, const UnaryOp& functor)
      : m_arg_block(arg_block), m_functor(functor) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }

  XprType expr() const { return XprType(m_arg_block.expr(), m_functor); }
  const Scalar* data() const { return NULL; }
  void cleanup() { m_arg_block.cleanup(); }

 private:
  ArgTensorBlock m_arg_block;
  UnaryOp m_functor;
};

// -------------------------------------------------------------------------- //
// TensorCwiseUnaryBlock is a lazy tensor expression block that applies BinaryOp
// functor to the blocks produced by the underlying Tensor expression.

template <typename BinaryOp, typename LhsTensorBlock, typename RhsTensorBlock>
class TensorCwiseBinaryBlock {
  static const bool NoArgBlockAccess =
      internal::is_void<typename LhsTensorBlock::XprType>::value ||
      internal::is_void<typename RhsTensorBlock::XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      TensorCwiseBinaryOp<BinaryOp, const typename LhsTensorBlock::XprType,
                          const typename RhsTensorBlock::XprType> >::type
      XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorCwiseBinaryBlock(const LhsTensorBlock& left_block,
                         const RhsTensorBlock& right_block,
                         const BinaryOp& functor)
      : m_left_block(left_block),
        m_right_block(right_block),
        m_functor(functor) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }

  XprType expr() const {
    return XprType(m_left_block.expr(), m_right_block.expr(), m_functor);
  }

  const Scalar* data() const { return NULL; }

  void cleanup() {
    m_left_block.cleanup();
    m_right_block.cleanup();
  }

 private:
  LhsTensorBlock m_left_block;
  RhsTensorBlock m_right_block;
  BinaryOp m_functor;
};

// -------------------------------------------------------------------------- //
// TensorUnaryExprBlock is a lazy tensor expression block that can construct
// an arbitrary tensor expression from a block of the underlying type (this is a
// generalization of the TensorCwiseUnaryBlock for arbitrary expressions).

template <typename BlockFactory, typename ArgTensorBlock>
class TensorUnaryExprBlock {
  typedef typename ArgTensorBlock::XprType ArgXprType;
  static const bool NoArgBlockAccess = internal::is_void<ArgXprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      typename BlockFactory::template XprType<ArgXprType>::type>::type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorUnaryExprBlock(const ArgTensorBlock& arg_block,
                       const BlockFactory& factory)
      : m_arg_block(arg_block), m_factory(factory) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }
  XprType expr() const { return m_factory.expr(m_arg_block.expr()); }
  const Scalar* data() const { return NULL; }
  void cleanup() { m_arg_block.cleanup(); }

 private:
  ArgTensorBlock m_arg_block;
  BlockFactory m_factory;
};

// -------------------------------------------------------------------------- //
// TensorTernaryExprBlock is a lazy tensor expression block that can construct
// an arbitrary tensor expression from three blocks of the underlying type.

template <typename BlockFactory, typename Arg1TensorBlock,
          typename Arg2TensorBlock, typename Arg3TensorBlock>
class TensorTernaryExprBlock {
  typedef typename Arg1TensorBlock::XprType Arg1XprType;
  typedef typename Arg2TensorBlock::XprType Arg2XprType;
  typedef typename Arg3TensorBlock::XprType Arg3XprType;

  static const bool NoArgBlockAccess = internal::is_void<Arg1XprType>::value ||
                                       internal::is_void<Arg2XprType>::value ||
                                       internal::is_void<Arg3XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      typename BlockFactory::template XprType<Arg1XprType, Arg2XprType,
                                              Arg3XprType>::type>::type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorTernaryExprBlock(const Arg1TensorBlock& arg1_block,
                         const Arg2TensorBlock& arg2_block,
                         const Arg3TensorBlock& arg3_block,
                         const BlockFactory& factory)
      : m_arg1_block(arg1_block),
        m_arg2_block(arg2_block),
        m_arg3_block(arg3_block),
        m_factory(factory) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }
  XprType expr() const {
    return m_factory.expr(m_arg1_block.expr(), m_arg2_block.expr(),
                          m_arg3_block.expr());
  }
  const Scalar* data() const { return NULL; }
  void cleanup() {
    m_arg1_block.cleanup();
    m_arg2_block.cleanup();
    m_arg3_block.cleanup();
  }

 private:
  Arg1TensorBlock m_arg1_block;
  Arg2TensorBlock m_arg2_block;
  Arg3TensorBlock m_arg3_block;
  BlockFactory m_factory;
};

// -------------------------------------------------------------------------- //
// StridedLinearBufferCopy provides a method to copy data between two linear
// buffers with different strides, with optimized paths for scatter/gather.

template <typename Scalar, typename IndexType>
class StridedLinearBufferCopy {
  typedef typename packet_traits<Scalar>::type Packet;
  enum {
    Vectorizable = packet_traits<Scalar>::Vectorizable,
    PacketSize = packet_traits<Scalar>::size
  };

 public:
  // Specifying linear copy kind statically gives ~30% speedup for small sizes.
  enum class Kind {
    Linear = 0,       // src_stride == 1 && dst_stride == 1
    Scatter = 1,      // src_stride == 1 && dst_stride != 1
    FillLinear = 2,   // src_stride == 0 && dst_stride == 1
    FillScatter = 3,  // src_stride == 0 && dst_stride != 1
    Gather = 4,       // dst_stride == 1
    Random = 5        // everything else
  };

  struct Dst {
    Dst(IndexType o, IndexType s, Scalar* d) : offset(o), stride(s), data(d) {}

    IndexType offset;
    IndexType stride;
    Scalar* data;
  };

  struct Src {
    Src(IndexType o, IndexType s, const Scalar* d)
        : offset(o), stride(s), data(d) {}

    IndexType offset;
    IndexType stride;
    const Scalar* data;
  };

  template <typename StridedLinearBufferCopy::Kind kind>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(const Dst& dst,
                                                        const Src& src,
                                                        const size_t count) {
    Run<kind>(count, dst.offset, dst.stride, dst.data, src.offset, src.stride,
              src.data);
  }

 private:
  template <typename StridedLinearBufferCopy::Kind kind>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const IndexType count, const IndexType dst_offset,
      const IndexType dst_stride, Scalar* EIGEN_RESTRICT dst_data,
      const IndexType src_offset, const IndexType src_stride,
      const Scalar* EIGEN_RESTRICT src_data) {
    const Scalar* src = &src_data[src_offset];
    Scalar* dst = &dst_data[dst_offset];

    if (!Vectorizable) {
      for (Index i = 0; i < count; ++i) {
        dst[i * dst_stride] = src[i * src_stride];
      }
      return;
    }

    const IndexType vectorized_size = count - PacketSize;
    IndexType i = 0;

    if (kind == StridedLinearBufferCopy::Kind::Linear) {
      // ******************************************************************** //
      // Linear copy from `src` to `dst`.
      const IndexType unrolled_size = count - 4 * PacketSize;
      eigen_assert(src_stride == 1 && dst_stride == 1);
      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          Packet p = ploadu<Packet>(src + i + j * PacketSize);
          pstoreu<Scalar, Packet>(dst + i + j * PacketSize, p);
        }
      }
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = ploadu<Packet>(src + i);
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = src[i];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Scatter) {
      // Scatter from `src` to `dst`.
      eigen_assert(src_stride == 1 && dst_stride != 1);
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = ploadu<Packet>(src + i);
        pscatter<Scalar, Packet>(dst + i * dst_stride, p, dst_stride);
      }
      for (; i < count; ++i) {
        dst[i * dst_stride] = src[i];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::FillLinear) {
      // Fill `dst` with value at `*src`.
      eigen_assert(src_stride == 0 && dst_stride == 1);
      const IndexType unrolled_size = count - 4 * PacketSize;
      Packet p = pload1<Packet>(src);
      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          pstoreu<Scalar, Packet>(dst + i + j * PacketSize, p);
        }
      }
      for (; i <= vectorized_size; i += PacketSize) {
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = *src;
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::FillScatter) {
      // Scatter `*src` into `dst`.
      eigen_assert(src_stride == 0 && dst_stride != 1);
      Packet p = pload1<Packet>(src);
      for (; i <= vectorized_size; i += PacketSize) {
        pscatter<Scalar, Packet>(dst + i * dst_stride, p, dst_stride);
      }
      for (; i < count; ++i) {
        dst[i * dst_stride] = *src;
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Gather) {
      // Gather from `src` into `dst`.
      eigen_assert(dst_stride == 1);
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = pgather<Scalar, Packet>(src + i * src_stride, src_stride);
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = src[i * src_stride];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Random) {
      // Random.
      for (; i < count; ++i) {
        dst[i * dst_stride] = src[i * src_stride];
      }
    } else {
      eigen_assert(false);
    }
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockIO copies data from `src` tensor block, to the `dst` tensor block.
// It's possible to specify src->dst dimension mapping for the copy operation.
// Dimensions of `dst` specify how many elements have to be copied, for the
// `src` we need to know only stride to navigate through source memory buffer.

template <typename Scalar, typename IndexType, int NumDims, int Layout>
class TensorBlockIO {
  static const bool IsColMajor = (Layout == ColMajor);

  typedef StridedLinearBufferCopy<Scalar, IndexType> LinCopy;

 public:
  typedef DSizes<IndexType, NumDims> Dimensions;
  typedef DSizes<int, NumDims> DimensionsMap;

  struct Dst {
    Dst(const Dimensions& dst_dims, const Dimensions& dst_strides, Scalar* dst,
        IndexType dst_offset = 0)
        : dims(dst_dims), strides(dst_strides), data(dst), offset(dst_offset) {}

    Dimensions dims;
    Dimensions strides;
    Scalar* data;
    IndexType offset;
  };

  struct Src {
    Src(const Dimensions& src_strides, const Scalar* src,
        IndexType src_offset = 0)
        : strides(src_strides), data(src), offset(src_offset) {}

    Dimensions strides;
    const Scalar* data;
    IndexType offset;
  };

  // Copies data to `dst` from `src`, using provided dimensions mapping:
  //
  //   src_dimension_index = dst_to_src_dim_map[dst_dimension_index]
  //
  // Returns the number of copied elements.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType Copy(
      const Dst& dst, const Src& src, const DimensionsMap& dst_to_src_dim_map) {
    // Copy single scalar value from `src` to `dst`.
    if (NumDims == 0) {
      *(dst.data + dst.offset) = *(src.data + src.offset);
      return 1;
    }

    // Both `dst` and `src` must have contiguous innermost dimension. We also
    // accept the special case with stride '0', because it's used as a trick to
    // implement broadcasting.
    {
      int inner_dim = IsColMajor ? 0 : NumDims - 1;
      EIGEN_UNUSED_VARIABLE(inner_dim);
      eigen_assert(dst.strides[inner_dim] == 1 || dst.strides[inner_dim] == 0);
      eigen_assert(src.strides[inner_dim] == 1 || src.strides[inner_dim] == 0);
    }

    // Give a shorter name to `dst_to_src_dim_map`.
    const DimensionsMap& dim_map = dst_to_src_dim_map;

    // Do not squeeze reordered inner dimensions.
    int num_squeezable_dims = NumSqueezableInnerDims(dim_map);

    // NOTE: We find the innermost dimension (contiguous in memory) in the dst
    // block, and we write data linearly into that dimension, reading it from
    // the src. If dimensions are reordered, we might end up reading data from
    // the src with `stride != 1`.
    //
    // NOTE: Random-Read/Linear-Write can be up to ~2X faster than
    // Linear-Read/Random-Write: https://stackoverflow.com/a/54935680

    // Find the innermost dimension in the dst whose size is not 1. This is the
    // effective inner dim.
    int num_size_one_inner_dims = 0;
    for (int i = 0; i < num_squeezable_dims; ++i) {
      const int dst_dim = IsColMajor ? i : NumDims - i - 1;
      if (dst.dims[dst_dim] != 1) break;
      num_size_one_inner_dims++;
    }

    // If all dimensions are of size 1, just copy a scalar from `src` to `dst`.
    if (num_size_one_inner_dims == NumDims) {
      *(dst.data + dst.offset) = *(src.data + src.offset);
      return 1;
    }

    // Outermost dimension in the dst with `stride == 1` (contiguous in memory).
    const int dst_stride1_dim = IsColMajor
                                    ? num_size_one_inner_dims
                                    : NumDims - num_size_one_inner_dims - 1;

    // Dimension in the src that corresponds to the dst innermost dimension.
    const int src_dim_for_dst_stride1_dim =
        NumDims == 0 ? 1 : dim_map[dst_stride1_dim];

    // Size of the innermost dimension (length of contiguous blocks of memory).
    IndexType dst_inner_dim_size = NumDims == 0 ? 1 : dst.dims[dst_stride1_dim];

    // Squeeze multiple inner dims into one if they are contiguous in `dst` and
    // `src` memory, so we can do less linear copy calls.
    for (int i = num_size_one_inner_dims + 1; i < num_squeezable_dims; ++i) {
      const int dst_dim = IsColMajor ? i : NumDims - i - 1;
      const IndexType dst_stride = dst.strides[dst_dim];
      const IndexType src_stride = src.strides[dim_map[dst_dim]];
      if (dst_inner_dim_size == dst_stride && dst_stride == src_stride) {
        dst_inner_dim_size *= dst.dims[dst_dim];
        ++num_size_one_inner_dims;
      } else {
        break;
      }
    }

    // Setup strides to read data from `src` and write to `dst`.
    IndexType input_offset = src.offset;
    IndexType output_offset = dst.offset;
    IndexType input_stride =
        NumDims == 0 ? 1 : src.strides[src_dim_for_dst_stride1_dim];
    IndexType output_stride = NumDims == 0 ? 1 : dst.strides[dst_stride1_dim];

    const int at_least_1_dim = NumDims <= 1 ? 1 : NumDims - 1;
    array<BlockIteratorState, at_least_1_dim> it;

    // Initialize block iterator state. Squeeze away any dimension of size 1.
    int idx = 0;  // currently initialized iterator state index
    for (int i = num_size_one_inner_dims; i < NumDims - 1; ++i) {
      const int dst_dim = IsColMajor ? i + 1 : NumDims - i - 2;
      if (dst.dims[dst_dim] == 1) continue;

      it[idx].size = dst.dims[dst_dim];
      it[idx].input_stride = src.strides[dim_map[dst_dim]];
      it[idx].output_stride = dst.strides[dst_dim];

      it[idx].input_span = it[idx].input_stride * (it[idx].size - 1);
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);

      idx++;
    }

    // Iterate copying data from src to dst.
    const IndexType block_total_size = NumDims == 0 ? 1 : dst.dims.TotalSize();

#define COPY_INNER_DIM(KIND)                                           \
  IndexType num_copied = 0;                                            \
  for (num_copied = 0; num_copied < block_total_size;                  \
       num_copied += dst_inner_dim_size) {                             \
    LinCopy::template Run<KIND>(                                       \
        typename LinCopy::Dst(output_offset, output_stride, dst.data), \
        typename LinCopy::Src(input_offset, input_stride, src.data),   \
        dst_inner_dim_size);                                           \
                                                                       \
    for (int j = 0; j < idx; ++j) {                                    \
      if (++it[j].count < it[j].size) {                                \
        input_offset += it[j].input_stride;                            \
        output_offset += it[j].output_stride;                          \
        break;                                                         \
      }                                                                \
      it[j].count = 0;                                                 \
      input_offset -= it[j].input_span;                                \
      output_offset -= it[j].output_span;                              \
    }                                                                  \
  }                                                                    \
  return num_copied;

    if (input_stride == 1 && output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::Linear);
    } else if (input_stride == 1 && output_stride != 1) {
      COPY_INNER_DIM(LinCopy::Kind::Scatter);
    } else if (input_stride == 0 && output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::FillLinear);
    } else if (input_stride == 0 && output_stride != 1) {
      COPY_INNER_DIM(LinCopy::Kind::FillScatter);
    } else if (output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::Gather);
    } else {
      COPY_INNER_DIM(LinCopy::Kind::Random);
    }

#undef COPY_INNER_DIM
  }

  // Copy from `src` to `dst` with an identity src->dst dimension map. Returns
  // the number of copied elements.
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexType Copy(const Dst& dst,
                                                              const Src& src) {
    DimensionsMap dst_to_src_map;
    for (int i = 0; i < NumDims; ++i) dst_to_src_map[i] = i;
    return Copy(dst, src, dst_to_src_map);
  }

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : size(0),
          count(0),
          input_stride(0),
          output_stride(0),
          input_span(0),
          output_span(0) {}

    IndexType size;
    IndexType count;
    IndexType input_stride;
    IndexType output_stride;
    IndexType input_span;
    IndexType output_span;
  };

  // Compute how many inner dimensions it's allowed to squeeze when doing IO
  // between two tensor blocks. It's safe to squeeze inner dimensions, only
  // if they are not reordered.
  static int NumSqueezableInnerDims(const DimensionsMap& dim_map) {
    int num_squeezable_dims = 0;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      if (dim_map[dim] != dim) break;
      num_squeezable_dims++;
    }
    return num_squeezable_dims;
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockAssignment assigns a block expression of type `TensorBlockExpr` to
// a Tensor block defined by `desc`, backed by a memory buffer at `target`.
//
// Currently there is no way to write from a Tensor expression to a block of
// memory, if dimensions are reordered. If you need to do that, you should
// materialize a Tensor block expression into a memory buffer, and then use
// TensorBlockIO to copy data between two memory buffers with a custom
// `target->src` dimension map (see definition above).
//
// Also currently the innermost dimension of `target` must have a stride '1'
// (contiguous in memory). This restriction could be lifted with a `pscatter`,
// but in practice it's never needed, and there is a similar TensorBlockIO
// workaround for that.
//
// TODO(ezhulenev): TensorBlockAssignment is a special case of TensorBlockIO
// where `src` is a tensor expression. Explore if it is possible to rewrite IO
// to use expressions instead of pointers, and after that TensorBlockAssignment
// will become an alias to IO.
template <typename Scalar, int NumDims, typename TensorBlockExpr,
          typename IndexType = Eigen::Index>
class TensorBlockAssignment {
  // We will use coeff/packet path to evaluate block expressions.
  typedef TensorEvaluator<const TensorBlockExpr, DefaultDevice>
      TensorBlockEvaluator;

  typedef DSizes<IndexType, NumDims> Dimensions;

  enum {
    Vectorizable = packet_traits<Scalar>::Vectorizable,
    PacketSize = packet_traits<Scalar>::size
  };

  template <bool Vectorizable, typename Evaluator>
  struct InnerDimAssign {
    EIGEN_ALWAYS_INLINE static void Run(Scalar* target, IndexType count,
                                        const Evaluator& eval,
                                        IndexType eval_offset) {
      for (IndexType i = 0; i < count; ++i) {
        target[i] = eval.coeff(eval_offset + i);
      }
    }
  };

  template <typename Evaluator>
  struct InnerDimAssign<true, Evaluator> {
    EIGEN_ALWAYS_INLINE static void Run(Scalar* target, IndexType count,
                                        const Evaluator& eval,
                                        IndexType eval_offset) {
      typedef typename packet_traits<Scalar>::type Packet;

      const IndexType unrolled_size = count - 4 * PacketSize;
      const IndexType vectorized_size = count - PacketSize;
      IndexType i = 0;

      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          const IndexType idx = eval_offset + i + j * PacketSize;
          Packet p = eval.template packet<Unaligned>(idx);
          pstoreu<Scalar>(target + i + j * PacketSize, p);
        }
      }

      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = eval.template packet<Unaligned>(eval_offset + i);
        pstoreu<Scalar>(target + i, p);
      }

      for (; i < count; ++i) {
        target[i] = eval.coeff(eval_offset + i);
      }
    }
  };

 public:
  struct Target {
    Target(const Dimensions& target_dims, const Dimensions& target_strides,
           Scalar* target_data, IndexType target_offset = 0)
        : dims(target_dims),
          strides(target_strides),
          data(target_data),
          offset(target_offset) {}

    Dimensions dims;
    Dimensions strides;
    Scalar* data;
    IndexType offset;
  };

  static Target target(const Dimensions& target_dims,
                       const Dimensions& target_strides, Scalar* target_data,
                       IndexType target_offset = 0) {
    return Target(target_dims, target_strides, target_data, target_offset);
  }

  template <typename TargetDimsIndexType, typename TargetStridesIndexType>
  static Target target(
      const DSizes<TargetDimsIndexType, NumDims>& target_dims,
      const DSizes<TargetStridesIndexType, NumDims>& target_strides,
      Scalar* target_data, IndexType target_offset = 0) {
    // DSizes constructor will do index type promotion if it's safe.
    return Target(Dimensions(target_dims), Dimensions(target_strides),
                  target_data, target_offset);
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Target& target, const TensorBlockExpr& expr) {
    // Prepare evaluator for block expression.
    DefaultDevice default_device;
    TensorBlockEvaluator eval(expr, default_device);

    // Tensor block expression dimension should match destination dimensions.
    eigen_assert(dimensions_match(target.dims, eval.dimensions()));

    static const int Layout = TensorBlockEvaluator::Layout;
    static const bool is_col_major = Layout == ColMajor;

    // Initialize output inner dimension size based on a layout.
    const IndexType output_size = NumDims == 0 ? 1 : target.dims.TotalSize();
    const int inner_dim_idx = is_col_major ? 0 : NumDims - 1;
    IndexType output_inner_dim_size = target.dims[inner_dim_idx];

    // Target inner dimension stride must be '1'.
    eigen_assert(target.strides[inner_dim_idx] == 1);

    // Squeeze multiple inner dims into one if they are contiguous in `target`.
    IndexType num_squeezed_dims = 0;
    for (Index i = 1; i < NumDims; ++i) {
      const Index dim = is_col_major ? i : NumDims - i - 1;
      const IndexType target_stride = target.strides[dim];

      if (output_inner_dim_size == target_stride) {
        output_inner_dim_size *= target.dims[dim];
        num_squeezed_dims++;
      } else {
        break;
      }
    }

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;

    int idx = 0;  // currently initialized iterator state index
    for (Index i = num_squeezed_dims; i < NumDims - 1; ++i) {
      const Index dim = is_col_major ? i + 1 : NumDims - i - 2;

      it[idx].count = 0;
      it[idx].size = target.dims[dim];
      it[idx].output_stride = target.strides[dim];
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);
      idx++;
    }

    // We read block expression from the beginning, and start writing data to
    // `target` at given offset.
    IndexType input_offset = 0;
    IndexType output_offset = target.offset;

    // Iterate copying data from `eval` to `target`.
    for (IndexType i = 0; i < output_size; i += output_inner_dim_size) {
      // Assign to `target` at current offset.
      InnerDimAssign<Vectorizable && TensorBlockEvaluator::PacketAccess,
                     TensorBlockEvaluator>::Run(target.data + output_offset,
                                                output_inner_dim_size, eval,
                                                input_offset);

      // Move input offset forward by the number of assigned coefficients.
      input_offset += output_inner_dim_size;

      // Update index.
      for (int j = 0; j < idx; ++j) {
        if (++it[j].count < it[j].size) {
          output_offset += it[j].output_stride;
          break;
        }
        it[j].count = 0;
        output_offset -= it[j].output_span;
      }
    }
  }

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : count(0), size(0), output_stride(0), output_span(0) {}

    IndexType count;
    IndexType size;
    IndexType output_stride;
    IndexType output_span;
  };
};

// -------------------------------------------------------------------------- //

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBroadcasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H
#define EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H

namespace Eigen {

/** \class TensorBroadcasting
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor broadcasting class.
  *
  *
  */
namespace internal {
template<typename Broadcast, typename XprType>
struct traits<TensorBroadcastingOp<Broadcast, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Broadcast, typename XprType>
struct eval<TensorBroadcastingOp<Broadcast, XprType>, Eigen::Dense>
{
  typedef const TensorBroadcastingOp<Broadcast, XprType> EIGEN_DEVICE_REF type;
};

template<typename Broadcast, typename XprType>
struct nested<TensorBroadcastingOp<Broadcast, XprType>, 1, typename eval<TensorBroadcastingOp<Broadcast, XprType> >::type>
{
  typedef TensorBroadcastingOp<Broadcast, XprType> type;
};

template <typename Dims>
struct is_input_scalar {
  static const bool value = false;
};
template <>
struct is_input_scalar<Sizes<> > {
  static const bool value = true;
};
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices>
struct is_input_scalar<Sizes<Indices...> > {
  static const bool value = (Sizes<Indices...>::total_size == 1);
};
#endif

}  // end namespace internal



template<typename Broadcast, typename XprType>
class TensorBroadcastingOp : public TensorBase<TensorBroadcastingOp<Broadcast, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorBroadcastingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBroadcastingOp(const XprType& expr, const Broadcast& broadcast)
      : m_xpr(expr), m_broadcast(broadcast) {}

    EIGEN_DEVICE_FUNC
    const Broadcast& broadcast() const { return m_broadcast; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Broadcast m_broadcast;
};


// Eval as rvalue
template<typename Broadcast, typename ArgType, typename Device>
struct TensorEvaluator<const TensorBroadcastingOp<Broadcast, ArgType>, Device>
{
  typedef TensorBroadcastingOp<Broadcast, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  protected: //  all the non-static fields must have the same access control, otherwise the TensorEvaluator wont be standard layout;
  bool isCopy, nByOne, oneByN;
  public:
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  // We do block based broadcasting using a trick with 2x tensor rank and 0
  // strides. See block method implementation for details.
  typedef DSizes<Index, 2 * NumDims> BroadcastDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
 typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : isCopy(false), nByOne(false), oneByN(false),
        m_device(device), m_broadcast(op.broadcast()), m_impl(op.expression(), device)
  {

    // The broadcasting op doesn't change the rank of the tensor. One can't broadcast a scalar
    // and store the result in a scalar. Instead one should reshape the scalar into a a N-D
    // tensor with N >= 1 of 1 element first and then broadcast.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    const InputDimensions& input_dims = m_impl.dimensions();
    isCopy = true;
    for (int i = 0; i < NumDims; ++i) {
      eigen_assert(input_dims[i] > 0);
      m_dimensions[i] = input_dims[i] * m_broadcast[i];
      if (m_broadcast[i] != 1) {
        isCopy = false;
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
    } else {
      m_inputStrides[NumDims-1] = 1;
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims-2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
      }
    }

    if (input_dims[0] == 1) {
      oneByN = true;
      for (int i = 1; i < NumDims; ++i) {
        if (m_broadcast[i] != 1) {
          oneByN = false;
          break;
        }
      }
    } else if (input_dims[NumDims-1] == 1) {
      nByOne = true;
      for (int i = 0; i < NumDims-1; ++i) {
        if (m_broadcast[i] != 1) {
          nByOne = false;
          break;
        }
      }
    }

    // Handle special format like NCHW, its input shape is '[1, N..., 1]' and
    // broadcast shape is '[N, 1..., N]'
    if (!oneByN && !nByOne) {
      if (input_dims[0] == 1 && input_dims[NumDims-1] == 1 && NumDims > 2) {
        nByOne = true;
        oneByN = true;
        for (int i = 1; i < NumDims-1; ++i) {
          if (m_broadcast[i] != 1) {
            nByOne = false;
            oneByN = false;
            break;
          }
        }
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffReturnType coeff(Index index) const
  {
    if (internal::is_input_scalar<typename internal::remove_all<InputDimensions>::type>::value) {
      return m_impl.coeff(0);
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      if (isCopy) {
        return m_impl.coeff(index);
      } else {
        return coeffColMajor(index);
      }
    } else {
      if (isCopy) {
        return m_impl.coeff(index);
      } else {
        return coeffRowMajor(index);
      }
    }
  }

  // TODO: attempt to speed this up. The integer divisions and modulo are slow
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index indexColMajor(Index index) const {
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    if (internal::index_statically_eq<Broadcast>(0, 1)) {
      eigen_assert(index < m_impl.dimensions()[0]);
      inputIndex += index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(0, 1)) {
        eigen_assert(index % m_impl.dimensions()[0] == 0);
      } else {
        inputIndex += (index % m_impl.dimensions()[0]);
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeffColMajor(Index index) const
  {
    return m_impl.coeff(indexColMajor(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index indexRowMajor(Index index) const {
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    if (internal::index_statically_eq<Broadcast>(NumDims - 1, 1)) {
      eigen_assert(index < m_impl.dimensions()[NumDims - 1]);
      inputIndex += index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(NumDims - 1, 1)) {
        eigen_assert(index % m_impl.dimensions()[NumDims - 1] == 0);
      } else {
        inputIndex += (index % m_impl.dimensions()[NumDims - 1]);
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeffRowMajor(Index index) const
  {
    return m_impl.coeff(indexRowMajor(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketReturnType packet(Index index) const
  {
    if (internal::is_input_scalar<typename internal::remove_all<InputDimensions>::type>::value) {
      return internal::pset1<PacketReturnType>(m_impl.coeff(0));
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      if (isCopy) {
        #ifdef EIGEN_GPU_COMPILE_PHASE
        // See PR 437: on NVIDIA P100 and K20m we observed a x3-4 speed up by enforcing
        // unaligned loads here. The reason is unclear though.
        return m_impl.template packet<Unaligned>(index);
        #else
        return m_impl.template packet<LoadMode>(index);
        #endif
      } else if (oneByN && !nByOne) {
        return packetNByOne<LoadMode>(index);
      } else if (!oneByN && nByOne) {
        return packetOneByN<LoadMode>(index);
      } else if (oneByN && nByOne) {
        return packetOneByNByOne<LoadMode>(index);
      } else {
        return packetColMajor<LoadMode>(index);
      }
    } else {
      if (isCopy) {
        #ifdef EIGEN_GPU_COMPILE_PHASE
        // See above.
        return m_impl.template packet<Unaligned>(index);
        #else
        return m_impl.template packet<LoadMode>(index);
        #endif
      } else if (oneByN && !nByOne) {
        return packetOneByN<LoadMode>(index);
      } else if (!oneByN && nByOne) {
        return packetNByOne<LoadMode>(index);
      } else if (oneByN && nByOne) {
        return packetOneByNByOne<LoadMode>(index);
      } else {
        return packetRowMajor<LoadMode>(index);
      }
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetOneByNByOne
  (Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    Index startDim, endDim;
    Index inputIndex, outputOffset, batchedIndex;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      startDim = NumDims - 1;
      endDim = 1;
    } else {
      startDim = 0;
      endDim = NumDims - 2;
    }

    batchedIndex = index % m_outputStrides[startDim];
    inputIndex   = batchedIndex / m_outputStrides[endDim];
    outputOffset = batchedIndex % m_outputStrides[endDim];

    if (outputOffset + PacketSize <= m_outputStrides[endDim]) {
      values[0] = m_impl.coeff(inputIndex);
      return internal::pload1<PacketReturnType>(values);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0, cur = 0; i < PacketSize; ++i, ++cur) {
        if (outputOffset + cur < m_outputStrides[endDim]) {
          values[i] = m_impl.coeff(inputIndex);
        } else {
          ++inputIndex;
          inputIndex = (inputIndex == m_inputStrides[startDim] ? 0 : inputIndex);
          values[i] = m_impl.coeff(inputIndex);
          outputOffset = 0;
          cur = 0;
        }
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetOneByN(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index dim, inputIndex;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      dim = NumDims - 1;
    } else {
      dim = 0;
    }

    inputIndex = index % m_inputStrides[dim];
    if (inputIndex + PacketSize <= m_inputStrides[dim]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        if (inputIndex > m_inputStrides[dim]-1) {
          inputIndex = 0;
        }
        values[i] = m_impl.coeff(inputIndex++);
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetNByOne(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    Index dim, inputIndex, outputOffset;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      dim = 1;
    } else {
      dim = NumDims - 2;
    }

    inputIndex   = index / m_outputStrides[dim];
    outputOffset = index % m_outputStrides[dim];
    if (outputOffset + PacketSize <= m_outputStrides[dim]) {
      values[0] = m_impl.coeff(inputIndex);
      return internal::pload1<PacketReturnType>(values);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0, cur = 0; i < PacketSize; ++i, ++cur) {
        if (outputOffset + cur < m_outputStrides[dim]) {
          values[i] = m_impl.coeff(inputIndex);
        } else {
          values[i] = m_impl.coeff(++inputIndex);
          outputOffset = 0;
          cur = 0;
        }
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  // Ignore the LoadMode and always use unaligned loads since we can't guarantee
  // the alignment at compile time.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetColMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index originalIndex = index;

    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    Index innermostLoc;
    if (internal::index_statically_eq<Broadcast>(0, 1)) {
      eigen_assert(index < m_impl.dimensions()[0]);
      innermostLoc = index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(0, 1)) {
        eigen_assert(index % m_impl.dimensions()[0] == 0);
        innermostLoc = 0;
      } else {
        innermostLoc = index % m_impl.dimensions()[0];
      }
    }
    inputIndex += innermostLoc;

    // Todo: this could be extended to the second dimension if we're not
    // broadcasting alongside the first dimension, and so on.
    if (innermostLoc + PacketSize <= m_impl.dimensions()[0]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndex);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize; ++i) {
        if (innermostLoc + i < m_impl.dimensions()[0]) {
          values[i] = m_impl.coeff(inputIndex+i);
        } else {
          values[i] = coeffColMajor(originalIndex+i);
        }
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetRowMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index originalIndex = index;

    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    Index innermostLoc;
    if (internal::index_statically_eq<Broadcast>(NumDims-1, 1)) {
      eigen_assert(index < m_impl.dimensions()[NumDims-1]);
      innermostLoc = index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(NumDims-1, 1)) {
        eigen_assert(index % m_impl.dimensions()[NumDims-1] == 0);
        innermostLoc = 0;
      } else {
        innermostLoc = index % m_impl.dimensions()[NumDims-1];
      }
    }
    inputIndex += innermostLoc;

    // Todo: this could be extended to the second dimension if we're not
    // broadcasting alongside the first dimension, and so on.
    if (innermostLoc + PacketSize <= m_impl.dimensions()[NumDims-1]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndex);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize; ++i) {
        if (innermostLoc + i < m_impl.dimensions()[NumDims-1]) {
          values[i] = m_impl.coeff(inputIndex+i);
        } else {
          values[i] = coeffRowMajor(originalIndex+i);
        }
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    double compute_cost = TensorOpCost::AddCost<Index>();
    if (!isCopy && NumDims > 0) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        compute_cost += TensorOpCost::DivCost<Index>();
        if (internal::index_statically_eq<Broadcast>(i, 1)) {
          compute_cost +=
              TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
        } else {
          if (!internal::index_statically_eq<InputDimensions>(i, 1)) {
            compute_cost += TensorOpCost::MulCost<Index>() +
                            TensorOpCost::ModCost<Index>() +
                            TensorOpCost::AddCost<Index>();
          }
        }
        compute_cost +=
            TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
      }
    }
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    // TODO(wuke): Targeting L1 size is 30% faster than targeting L{-1} on large
    // tensors. But this might need further tuning.
    const size_t target_size = m_device.firstLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        m_impl.getResourceRequirements(),
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    BlockBroadcastingParams params = blockBroadcastingParams(desc);

    if (params.inner_dim_size == 0 || params.bcast_dim_size == 0) {
      return emptyBlock();
    }

    // Prepare storage for the materialized broadcasting result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);
    ScalarNoConst* materialized_output = block_storage.data();

    // We potentially will need to materialize input blocks.
    size_t materialized_input_size = 0;
    ScalarNoConst* materialized_input = NULL;

    // Initialize block broadcating iterator state for outer dimensions (outer
    // with regard to bcast dimension). Dimension in this array are always in
    // inner_most -> outer_most order (col major layout).
    array<BlockBroadcastingIteratorState, NumDims> it;
    int idx = 0;

    for (int i = params.inner_dim_count + 1; i < NumDims; ++i) {
      const Index dim = IsColMajor ? i : NumDims - 1 - i;
      it[idx].size = params.output_dims[dim];
      it[idx].count = 0;
      it[idx].output_stride = m_outputStrides[dim];
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);
      idx++;
    }

    // Write output into the beginning of `materialized_output`.
    Index output_offset = 0;

    // We will fill output block by broadcasting along the bcast dim, and
    // iterating over outer dimension.
    const Index output_size = NumDims == 0 ? 1 : params.output_dims.TotalSize();

    for (Index num_output_coeffs = 0; num_output_coeffs < output_size;) {
      ScalarNoConst* bcast_output = materialized_output + num_output_coeffs;
      Index bcast_offset = desc.offset() + output_offset;

      // Broadcast along the bcast dimension.
      num_output_coeffs += BroadcastBlockAlongBcastDim(
          params, bcast_offset, scratch, bcast_output, &materialized_input,
          &materialized_input_size);

      // Switch to the next outer dimension.
      for (int j = 0; j < idx; ++j) {
        if (++it[j].count < it[j].size) {
          output_offset += it[j].output_stride;
          break;
        }
        it[j].count = 0;
        output_offset -= it[j].output_span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

  Broadcast functor() const { return m_broadcast; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(
      cl::sycl::handler& cgh) const {
    m_impl.bind(cgh);
  }
#endif
 private:
  static const bool IsColMajor =
      static_cast<int>(Layout) == static_cast<int>(ColMajor);

  // We will build a general case block broadcasting on top of broadcasting
  // primitive that will do broadcasting only for the inner dimension(s) along
  // the first dimension smaller than the input size (it's called `bcast_dim`).
  //
  // Example:
  //           dim:  0  1  2   (ColMajor)
  //    input size: [9, 3, 6]
  //    block size: [9, 2, 6]
  //
  // We will compute broadcasted block by iterating over the outer dimensions
  // before `bcast_dim` (only dimension `2` in this example) and computing
  // broadcasts along the `bcast_dim` (dimension `1` in this example).

  // BlockBroadcastingParams holds precomputed parameters for broadcasting a
  // single block along the broadcasting dimension. Sizes and strides along the
  // `bcast_dim` might be invalid, they will be adjusted later in
  // `BroadcastBlockAlongBcastDim`.
  struct BlockBroadcastingParams {
    Dimensions input_dims;      // input expression dimensions
    Dimensions output_dims;     // output block sizes
    Dimensions output_strides;  // output block strides

    int inner_dim_count;   // count inner dimensions matching in size
    int bcast_dim;         // broadcasting dimension index
    Index bcast_dim_size;  // broadcasting dimension size
    Index inner_dim_size;  // inner dimensions size

    // Block sizes and strides for the input block where all dimensions before
    // `bcast_dim` are equal to `1`.
    Dimensions input_block_sizes;
    Dimensions input_block_strides;

    // Block sizes and strides for blocks with extra dimensions and strides `0`.
    BroadcastDimensions bcast_block_sizes;
    BroadcastDimensions bcast_block_strides;
    BroadcastDimensions bcast_input_strides;
  };

  struct BlockBroadcastingIteratorState {
    Index size;
    Index count;
    Index output_stride;
    Index output_span;
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlockBroadcastingParams
  blockBroadcastingParams(TensorBlockDesc& desc) const {
    BlockBroadcastingParams params;

    params.input_dims = Dimensions(m_impl.dimensions());

    // Output block sizes and strides.
    params.output_dims = desc.dimensions();
    params.output_strides = internal::strides<Layout>(params.output_dims);

    // Find the broadcasting dimension (first dimension with output size smaller
    // that the input size).
    params.bcast_dim = 0;
    params.bcast_dim_size = 1;
    params.inner_dim_size = 1;

    // Count the number of inner dimensions that have the same size in the block
    // and in the broadcast expression.
    params.inner_dim_count = 0;

    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;

      if (params.output_dims[dim] == m_dimensions[dim]) {
        params.inner_dim_size *= params.output_dims[dim];
        ++params.inner_dim_count;
        continue;
      }

      // First non-matching dimension is the broadcasting dimension.
      eigen_assert(params.output_dims[dim] < m_dimensions[dim]);
      params.bcast_dim = dim;
      params.bcast_dim_size = params.output_dims[dim];
      break;
    }

    // Calculate the input block size for looking into the input.
    for (int i = 0; i < params.inner_dim_count; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      params.input_block_sizes[dim] = params.input_dims[dim];
    }
    for (int i = params.inner_dim_count; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      params.input_block_sizes[dim] = 1;
    }
    params.input_block_strides =
        internal::strides<Layout>(params.input_block_sizes);

    // Broadcast with the 0-stride trick: Create 1 extra dim for each
    // broadcast, set the input stride to 0.
    //
    // When ColMajor:
    //
    // - bcast_block_sizes:
    //   [d_0, b_0, d_1, b_1, ...]
    //
    // - bcast_block_strides:
    //   [output_block_strides[0], output_block_strides[0] * d_0,
    //    output_block_strides[1], output_block_strides[1] * d_1,
    //   ...]
    //
    // - bcast_input_strides:
    //   [input_block_strides[0], 0,
    //    input_block_strides[1], 0,
    //   ...].
    //
    for (int i = 0; i < params.inner_dim_count; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;

      const int copy_dim = IsColMajor ? 2 * i : 2 * NumDims - 2 * i - 1;
      const int broadcast_dim = IsColMajor ? copy_dim + 1 : copy_dim - 1;

      params.bcast_block_sizes[copy_dim] = params.input_dims[dim];
      params.bcast_block_sizes[broadcast_dim] = m_broadcast[dim];
      params.bcast_block_strides[copy_dim] = params.output_strides[dim];
      params.bcast_block_strides[broadcast_dim] =
          params.output_strides[dim] * params.input_dims[dim];
      params.bcast_input_strides[copy_dim] = params.input_block_strides[dim];
      params.bcast_input_strides[broadcast_dim] = 0;
    }

    for (int i = 2 * params.inner_dim_count; i < 2 * NumDims; ++i) {
      const int dim = IsColMajor ? i : 2 * NumDims - i - 1;
      params.bcast_block_sizes[dim] = 1;
      params.bcast_block_strides[dim] = 0;
      params.bcast_input_strides[dim] = 0;
    }

    return params;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock emptyBlock() const {
    DSizes<Index, NumDims> dimensions;
    for (int i = 0; i < NumDims; ++i) dimensions[i] = 0;
    return TensorBlock(internal::TensorBlockKind::kView, NULL, dimensions);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index BroadcastBlockAlongBcastDim(
      BlockBroadcastingParams params, Index bcast_offset,
      TensorBlockScratch& scratch, ScalarNoConst* materialized_output,
      ScalarNoConst** materialized_input,
      size_t* materialized_input_size) const {
    if (params.bcast_dim_size == 1) {
      // We just need one block read using the ready-set values above.
      return BroadcastBlock(
          params.input_block_sizes, params.input_block_strides,
          params.bcast_block_sizes, params.bcast_block_strides,
          params.bcast_input_strides, bcast_offset, 0, scratch,
          materialized_output, materialized_input, materialized_input_size);

    } else if (params.input_dims[params.bcast_dim] == 1) {
      // Broadcast bcast dimension (< NumDims) by bcast_dim_size.
      const int broadcast_bcast_dim =
          IsColMajor ? 2 * params.inner_dim_count + 1
                     : 2 * NumDims - 2 * params.inner_dim_count - 2;

      params.bcast_block_sizes[broadcast_bcast_dim] = params.bcast_dim_size;
      params.bcast_input_strides[broadcast_bcast_dim] = 0;
      params.bcast_block_strides[broadcast_bcast_dim] =
          params.output_strides[params.bcast_dim];

      return BroadcastBlock(
          params.input_block_sizes, params.input_block_strides,
          params.bcast_block_sizes, params.bcast_block_strides,
          params.bcast_input_strides, bcast_offset, 0, scratch,
          materialized_output, materialized_input, materialized_input_size);

    } else {
      // Keep track of the total number of the coefficients written to the
      // output block.
      Index num_output_coeffs = 0;

      // The general case. Let's denote the output block as
      //
      //   x[..., a:a+bcast_dim_size, :, ..., :]
      //
      // where a:a+bcast_dim_size is a slice on the bcast_dim dimension
      // (< NumDims). We need to split the a:a+bcast_dim_size into possibly 3
      // sub-blocks:
      //
      // (1) a:b, where b is the smallest multiple of
      //     input_dims[bcast_dim_start] in [a, a+bcast_dim_size].
      //
      // (2) b:c, where c is the largest multiple of input_dims[bcast_dim_start]
      //     in [a, a+bcast_dim_size].
      //
      // (3) c:a+bcast_dim_size .
      //
      // Or, when b and c do not exist, we just need to process the whole block
      // together.

      // Find a.
      const Index bcast_dim_left_index =
          bcast_offset / m_outputStrides[params.bcast_dim];

      // Find b and c.
      const Index input_bcast_dim_size = params.input_dims[params.bcast_dim];

      // First multiple after a. This is b when <= bcast_dim_left_index +
      // bcast_dim_size.
      const Index first_multiple =
          divup<Index>(bcast_dim_left_index, input_bcast_dim_size) *
          input_bcast_dim_size;

      if (first_multiple <= bcast_dim_left_index + params.bcast_dim_size) {
        // b exists, so does c. Find it.
        const Index last_multiple =
            (bcast_dim_left_index + params.bcast_dim_size) /
            input_bcast_dim_size * input_bcast_dim_size;
        const int copy_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count
                       : 2 * NumDims - 2 * params.inner_dim_count - 1;
        const int broadcast_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count + 1
                       : 2 * NumDims - 2 * params.inner_dim_count - 2;

        if (first_multiple > bcast_dim_left_index) {
          const Index head_size = first_multiple - bcast_dim_left_index;
          params.input_block_sizes[params.bcast_dim] = head_size;
          params.bcast_block_sizes[copy_bcast_dim] = head_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] = 1;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, 0, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
        if (first_multiple < last_multiple) {
          params.input_block_sizes[params.bcast_dim] = input_bcast_dim_size;
          params.bcast_block_sizes[copy_bcast_dim] = input_bcast_dim_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] =
              (last_multiple - first_multiple) / input_bcast_dim_size;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];
          const Index offset = (first_multiple - bcast_dim_left_index) *
                               m_outputStrides[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, offset, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
        if (last_multiple < bcast_dim_left_index + params.bcast_dim_size) {
          const Index tail_size =
              bcast_dim_left_index + params.bcast_dim_size - last_multiple;
          params.input_block_sizes[params.bcast_dim] = tail_size;
          params.bcast_block_sizes[copy_bcast_dim] = tail_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] = 1;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];
          const Index offset = (last_multiple - bcast_dim_left_index) *
                               m_outputStrides[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, offset, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
      } else {
        // b and c do not exist.
        const int copy_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count
                       : 2 * NumDims - 2 * params.inner_dim_count - 1;
        params.input_block_sizes[params.bcast_dim] = params.bcast_dim_size;
        params.bcast_block_sizes[copy_bcast_dim] = params.bcast_dim_size;
        params.bcast_input_strides[copy_bcast_dim] =
            params.input_block_strides[params.bcast_dim];
        params.bcast_block_strides[copy_bcast_dim] =
            params.output_strides[params.bcast_dim];

        num_output_coeffs += BroadcastBlock(
            params.input_block_sizes, params.input_block_strides,
            params.bcast_block_sizes, params.bcast_block_strides,
            params.bcast_input_strides, bcast_offset, 0, scratch,
            materialized_output, materialized_input, materialized_input_size);
      }

      return num_output_coeffs;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index BroadcastBlock(
      const Dimensions& input_block_sizes,
      const Dimensions& input_block_strides,
      const BroadcastDimensions& bcast_block_sizes,
      const BroadcastDimensions& bcast_block_strides,
      const BroadcastDimensions& bcast_input_strides, Index bcast_offset,
      Index offset, TensorBlockScratch& scratch,
      ScalarNoConst* materialized_output, ScalarNoConst** materialized_input,
      size_t* materialized_input_size) const {
    // ---------------------------------------------------------------------- //
    // Tensor block descriptor for reading block from the input.
    const Index input_offset = bcast_offset + offset;
    TensorBlockDesc input_desc(
        IsColMajor ? indexColMajor(input_offset) : indexRowMajor(input_offset),
        input_block_sizes);

    ArgTensorBlock input_block = m_impl.block(input_desc, scratch);

    // ---------------------------------------------------------------------- //
    // Materialize input block into a temporary memory buffer only if it's not
    // already available in the arg block.
    const ScalarNoConst* input_buffer = NULL;

    if (input_block.data() != NULL) {
      // Input block already has raw data, there is no need to materialize it.
      input_buffer = input_block.data();

    } else {
      // Otherwise we have to do block assignment into a temporary buffer.

      // Maybe reuse previously allocated buffer, or allocate a new one with a
      // scratch allocator.
      const size_t input_total_size = input_block_sizes.TotalSize();
      if (*materialized_input == NULL ||
          *materialized_input_size < input_total_size) {
        *materialized_input_size = input_total_size;
        void* mem = scratch.allocate(*materialized_input_size * sizeof(Scalar));
        *materialized_input = static_cast<ScalarNoConst*>(mem);
      }

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumDims, typename ArgTensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(input_block_sizes, input_block_strides,
                                        *materialized_input),
          input_block.expr());

      input_buffer = *materialized_input;
    }

    // ---------------------------------------------------------------------- //
    // Copy data from materialized input block to the materialized output, using
    // given broadcast strides (strides with zeroes).
    typedef internal::TensorBlockIO<ScalarNoConst, Index, 2 * NumDims, Layout>
        TensorBlockIO;

    typename TensorBlockIO::Src src(bcast_input_strides, input_buffer);
    typename TensorBlockIO::Dst dst(bcast_block_sizes, bcast_block_strides,
                                      materialized_output + offset);

    return TensorBlockIO::Copy(dst, src);
  }

protected:
  const Device EIGEN_DEVICE_REF m_device;
  const typename internal::remove_reference<Broadcast>::type m_broadcast;
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorChipping.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H
#define EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H

namespace Eigen {

/** \class TensorKChippingReshaping
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A chip is a thin slice, corresponding to a column or a row in a 2-d tensor.
  *
  *
  */

namespace internal {
template<DenseIndex DimId, typename XprType>
struct traits<TensorChippingOp<DimId, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<DenseIndex DimId, typename XprType>
struct eval<TensorChippingOp<DimId, XprType>, Eigen::Dense>
{
  typedef const TensorChippingOp<DimId, XprType> EIGEN_DEVICE_REF type;
};

template<DenseIndex DimId, typename XprType>
struct nested<TensorChippingOp<DimId, XprType>, 1, typename eval<TensorChippingOp<DimId, XprType> >::type>
{
  typedef TensorChippingOp<DimId, XprType> type;
};

template <DenseIndex DimId>
struct DimensionId
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DimensionId(DenseIndex dim) {
    EIGEN_UNUSED_VARIABLE(dim);
    eigen_assert(dim == DimId);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex actualDim() const {
    return DimId;
  }
};
template <>
struct DimensionId<Dynamic>
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DimensionId(DenseIndex dim) : actual_dim(dim) {
    eigen_assert(dim >= 0);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex actualDim() const {
    return actual_dim;
  }
 private:
  const DenseIndex actual_dim;
};


}  // end namespace internal



template<DenseIndex DimId, typename XprType>
class TensorChippingOp : public TensorBase<TensorChippingOp<DimId, XprType> >
{
  public:
    typedef TensorBase<TensorChippingOp<DimId, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorChippingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorChippingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorChippingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorChippingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorChippingOp(const XprType& expr, const Index offset, const Index dim)
        : m_xpr(expr), m_offset(offset), m_dim(dim) {
    }

    EIGEN_DEVICE_FUNC
    const Index offset() const { return m_offset; }
    EIGEN_DEVICE_FUNC
    const Index dim() const { return m_dim.actualDim(); }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorChippingOp)

  protected:
    typename XprType::Nested m_xpr;
    const Index m_offset;
    const internal::DimensionId<DimId> m_dim;
};


// Eval as rvalue
template<DenseIndex DimId, typename ArgType, typename Device>
struct TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device>
{
  typedef TensorChippingOp<DimId, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims-1;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets.
    IsAligned         = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    // Chipping of outer-most dimension is a trivial operation, because we can
    // read and write directly from the underlying tensor using single offset.
    IsOuterChipping   = (static_cast<int>(Layout) == ColMajor && DimId == NumInputDims - 1) ||
                        (static_cast<int>(Layout) == RowMajor && DimId == 0),
    // Chipping inner-most dimension.
    IsInnerChipping   = (static_cast<int>(Layout) == ColMajor && DimId == 0) ||
                        (static_cast<int>(Layout) == RowMajor && DimId == NumInputDims - 1),
    // Prefer block access if the underlying expression prefers it, otherwise
    // only if chipping is not trivial.
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess ||
                        !IsOuterChipping,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef internal::TensorBlockDescriptor<NumInputDims, Index>
      ArgTensorBlockDesc;
  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_dim(op.dim()), m_device(device)
  {
    EIGEN_STATIC_ASSERT((NumInputDims >= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(NumInputDims > m_dim.actualDim());

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    eigen_assert(op.offset() < input_dims[m_dim.actualDim()]);

    int j = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (i != m_dim.actualDim()) {
        m_dimensions[j] = input_dims[i];
        ++j;
      }
    }

    m_stride = 1;
    m_inputStride = 1;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < m_dim.actualDim(); ++i) {
        m_stride *= input_dims[i];
        m_inputStride *= input_dims[i];
      }
    } else {
      for (int i = NumInputDims-1; i > m_dim.actualDim(); --i) {
        m_stride *= input_dims[i];
        m_inputStride *= input_dims[i];
      }
    }
    m_inputStride *= input_dims[m_dim.actualDim()];
    m_inputOffset = m_stride * op.offset();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(srcCoeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(m_stride == 1);
      Index inputIndex = index * m_inputStride + m_inputOffset;
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = m_impl.coeff(inputIndex);
        inputIndex += m_inputStride;
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    } else if (isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer division.
      eigen_assert(m_stride > index);
      return m_impl.template packet<LoadMode>(index + m_inputOffset);
    } else {
      const Index idx = index / m_stride;
      const Index rem = index - idx * m_stride;
      if (rem + PacketSize <= m_stride) {
        Index inputIndex = idx * m_inputStride + m_inputOffset + rem;
        return m_impl.template packet<LoadMode>(inputIndex);
      } else {
        // Cross the stride boundary. Fallback to slow path.
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
       EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = coeff(index);
          ++index;
        }
        PacketReturnType rslt = internal::pload<PacketReturnType>(values);
        return rslt;
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    double cost = 0;
    if ((static_cast<int>(Layout) == static_cast<int>(ColMajor) &&
         m_dim.actualDim() == 0) ||
        (static_cast<int>(Layout) == static_cast<int>(RowMajor) &&
         m_dim.actualDim() == NumInputDims - 1)) {
      cost += TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
    } else if ((static_cast<int>(Layout) == static_cast<int>(ColMajor) &&
                m_dim.actualDim() == NumInputDims - 1) ||
               (static_cast<int>(Layout) == static_cast<int>(RowMajor) &&
                m_dim.actualDim() == 0)) {
      cost += TensorOpCost::AddCost<Index>();
    } else {
      cost += 3 * TensorOpCost::MulCost<Index>() + TensorOpCost::DivCost<Index>() +
              3 * TensorOpCost::AddCost<Index>();
    }

    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool root_of_expr_ast = false) const {
    const Index chip_dim = m_dim.actualDim();

    DSizes<Index, NumInputDims> input_block_dims;
    for (int i = 0; i < NumInputDims; ++i) {
      input_block_dims[i]
            = i < chip_dim ? desc.dimension(i)
            : i > chip_dim ? desc.dimension(i - 1)
            : 1;
    }

    ArgTensorBlockDesc arg_desc(srcCoeff(desc.offset()), input_block_dims);

    // Try to reuse destination buffer for materializing argument block.
    if (desc.HasDestinationBuffer()) {
      DSizes<Index, NumInputDims> arg_destination_strides;
      for (int i = 0; i < NumInputDims; ++i) {
      arg_destination_strides[i]
            = i < chip_dim ? desc.destination().strides()[i]
            : i > chip_dim ? desc.destination().strides()[i - 1]
            : 0; // for dimensions of size `1` stride should never be used.
      }

      arg_desc.template AddDestinationBuffer<Layout>(
          desc.destination().template data<ScalarNoConst>(),
          arg_destination_strides);
    }

    ArgTensorBlock arg_block = m_impl.block(arg_desc, scratch, root_of_expr_ast);
    if (!arg_desc.HasDestinationBuffer()) desc.DropDestinationBuffer();

    if (arg_block.data() != NULL) {
      // Forward argument block buffer if possible.
      return TensorBlock(arg_block.kind(), arg_block.data(),
                           desc.dimensions());

    } else {
      // Assign argument block expression to a buffer.

      // Prepare storage for the materialized chipping result.
      const typename TensorBlock::Storage block_storage =
          TensorBlock::prepareStorage(desc, scratch);

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumInputDims, typename ArgTensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              arg_desc.dimensions(),
              internal::strides<Layout>(arg_desc.dimensions()),
              block_storage.data()),
          arg_block.expr());

      return block_storage.AsTensorMaterializedBlock();
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    typename Storage::Type result = constCast(m_impl.data());
    if (isOuterChipping() && result) {
      return result + m_inputOffset;
    } else {
      return NULL;
    }
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex;
    if (isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(m_stride == 1);
      inputIndex = index * m_inputStride + m_inputOffset;
    } else if (isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer
      // division.
      eigen_assert(m_stride > index);
      inputIndex = index + m_inputOffset;
    } else {
      const Index idx = index / m_stride;
      inputIndex = idx * m_inputStride + m_inputOffset;
      index -= idx * m_stride;
      inputIndex += index;
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool isInnerChipping() const {
    return IsInnerChipping ||
           (static_cast<int>(Layout) == ColMajor && m_dim.actualDim() == 0) ||
           (static_cast<int>(Layout) == RowMajor && m_dim.actualDim() == NumInputDims - 1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool isOuterChipping() const {
    return IsOuterChipping ||
           (static_cast<int>(Layout) == ColMajor && m_dim.actualDim() == NumInputDims-1) ||
           (static_cast<int>(Layout) == RowMajor && m_dim.actualDim() == 0);
  }

  Dimensions m_dimensions;
  Index m_stride;
  Index m_inputOffset;
  Index m_inputStride;
  TensorEvaluator<ArgType, Device> m_impl;
  const internal::DimensionId<DimId> m_dim;
  const Device EIGEN_DEVICE_REF m_device;
};


// Eval as lvalue
template<DenseIndex DimId, typename ArgType, typename Device>
struct TensorEvaluator<TensorChippingOp<DimId, ArgType>, Device>
  : public TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device> Base;
  typedef TensorChippingOp<DimId, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims-1;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned     = false,
    PacketAccess  = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess   = TensorEvaluator<ArgType, Device>::RawAccess,
    Layout        = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess     = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)

    if (this->isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(this->m_stride == 1);
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
      Index inputIndex = index * this->m_inputStride + this->m_inputOffset;
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        this->m_impl.coeffRef(inputIndex) = values[i];
        inputIndex += this->m_inputStride;
      }
    } else if (this->isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer division.
      eigen_assert(this->m_stride > index);
      this->m_impl.template writePacket<StoreMode>(index + this->m_inputOffset, x);
    } else {
      const Index idx = index / this->m_stride;
      const Index rem = index - idx * this->m_stride;
      if (rem + PacketSize <= this->m_stride) {
        const Index inputIndex = idx * this->m_inputStride + this->m_inputOffset + rem;
        this->m_impl.template writePacket<StoreMode>(inputIndex, x);
      } else {
        // Cross stride boundary. Fallback to slow path.
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
        internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
        EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          this->coeffRef(index) = values[i];
          ++index;
        }
      }
    }
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(this->m_impl.data() != NULL);

    const Index chip_dim = this->m_dim.actualDim();

    DSizes<Index, NumInputDims> input_block_dims;
    for (int i = 0; i < NumInputDims; ++i) {
      input_block_dims[i] = i < chip_dim ? desc.dimension(i)
                          : i > chip_dim ? desc.dimension(i - 1)
                          : 1;
    }

    typedef TensorReshapingOp<const DSizes<Index, NumInputDims>,
                              const typename TensorBlock::XprType>
        TensorBlockExpr;

    typedef internal::TensorBlockAssignment<Scalar, NumInputDims,
                                            TensorBlockExpr, Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(
            input_block_dims,
            internal::strides<Layout>(this->m_impl.dimensions()),
            this->m_impl.data(), this->srcCoeff(desc.offset())),
        block.expr().reshape(input_block_dims));
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConcatenation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H

namespace Eigen {

/** \class TensorConcatenationOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor concatenation class.
  *
  *
  */
namespace internal {
template<typename Axis, typename LhsXprType, typename RhsXprType>
struct traits<TensorConcatenationOp<Axis, LhsXprType, RhsXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename promote_storage_type<typename LhsXprType::Scalar,
                                        typename RhsXprType::Scalar>::ret Scalar;
  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<LhsXprType>::NumDimensions;
  static const int Layout = traits<LhsXprType>::Layout;
  enum { Flags = 0 };
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                               typename traits<LhsXprType>::PointerType, typename traits<RhsXprType>::PointerType>::type PointerType;
};

template<typename Axis, typename LhsXprType, typename RhsXprType>
struct eval<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorConcatenationOp<Axis, LhsXprType, RhsXprType>& type;
};

template<typename Axis, typename LhsXprType, typename RhsXprType>
struct nested<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, 1, typename eval<TensorConcatenationOp<Axis, LhsXprType, RhsXprType> >::type>
{
  typedef TensorConcatenationOp<Axis, LhsXprType, RhsXprType> type;
};

}  // end namespace internal


template<typename Axis, typename LhsXprType, typename RhsXprType>
class TensorConcatenationOp : public TensorBase<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, WriteAccessors> Base;
    typedef typename internal::traits<TensorConcatenationOp>::Scalar Scalar;
    typedef typename internal::traits<TensorConcatenationOp>::StorageKind StorageKind;
    typedef typename internal::traits<TensorConcatenationOp>::Index Index;
    typedef typename internal::nested<TensorConcatenationOp>::type Nested;
    typedef typename internal::promote_storage_type<typename LhsXprType::CoeffReturnType,
                                                    typename RhsXprType::CoeffReturnType>::ret CoeffReturnType;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConcatenationOp(const LhsXprType& lhs, const RhsXprType& rhs, Axis axis)
        : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_axis(axis) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return m_lhs_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

    EIGEN_DEVICE_FUNC const Axis& axis() const { return m_axis; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorConcatenationOp)
  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const Axis m_axis;
};


// Eval as rvalue
template<typename Axis, typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
{
  typedef TensorConcatenationOp<Axis, LeftArgType, RightArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<LeftArgType, Device>::Dimensions>::value;
  static const int RightNumDims = internal::array_size<typename TensorEvaluator<RightArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<LeftArgType, Device>::PacketAccess &&
                        TensorEvaluator<RightArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<LeftArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<RightArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_leftImpl(op.lhsExpression(), device), m_rightImpl(op.rhsExpression(), device), m_axis(op.axis())
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout) || NumDims == 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumDims == RightNumDims), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    eigen_assert(0 <= m_axis && m_axis < NumDims);
    const Dimensions& lhs_dims = m_leftImpl.dimensions();
    const Dimensions& rhs_dims = m_rightImpl.dimensions();
    {
      int i = 0;
      for (; i < m_axis; ++i) {
        eigen_assert(lhs_dims[i] > 0);
        eigen_assert(lhs_dims[i] == rhs_dims[i]);
        m_dimensions[i] = lhs_dims[i];
      }
      eigen_assert(lhs_dims[i] > 0);  // Now i == m_axis.
      eigen_assert(rhs_dims[i] > 0);
      m_dimensions[i] = lhs_dims[i] + rhs_dims[i];
      for (++i; i < NumDims; ++i) {
        eigen_assert(lhs_dims[i] > 0);
        eigen_assert(lhs_dims[i] == rhs_dims[i]);
        m_dimensions[i] = lhs_dims[i];
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_leftStrides[0] = 1;
      m_rightStrides[0] = 1;
      m_outputStrides[0] = 1;

      for (int j = 1; j < NumDims; ++j) {
        m_leftStrides[j] = m_leftStrides[j-1] * lhs_dims[j-1];
        m_rightStrides[j] = m_rightStrides[j-1] * rhs_dims[j-1];
        m_outputStrides[j] = m_outputStrides[j-1] * m_dimensions[j-1];
      }
    } else {
      m_leftStrides[NumDims - 1] = 1;
      m_rightStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims - 1] = 1;

      for (int j = NumDims - 2; j >= 0; --j) {
        m_leftStrides[j] = m_leftStrides[j+1] * lhs_dims[j+1];
        m_rightStrides[j] = m_rightStrides[j+1] * rhs_dims[j+1];
        m_outputStrides[j] = m_outputStrides[j+1] * m_dimensions[j+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  // TODO(phli): Add short-circuit memcpy evaluation if underlying data are linear?
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType)
  {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup()
  {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  // TODO(phli): attempt to speed this up. The integer divisions and modulo are slow.
  // See CL/76180724 comments for more ideas.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Collect dimension-wise indices (subs).
    array<Index, NumDims> subs;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        subs[i] = index / m_outputStrides[i];
        index -= subs[i] * m_outputStrides[i];
      }
      subs[0] = index;
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        subs[i] = index / m_outputStrides[i];
        index -= subs[i] * m_outputStrides[i];
      }
      subs[NumDims - 1] = index;
    }

    const Dimensions& left_dims = m_leftImpl.dimensions();
    if (subs[m_axis] < left_dims[m_axis]) {
      Index left_index;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        left_index = subs[0];
        EIGEN_UNROLL_LOOP
        for (int i = 1; i < NumDims; ++i) {
          left_index += (subs[i] % left_dims[i]) * m_leftStrides[i];
        }
      } else {
        left_index = subs[NumDims - 1];
        EIGEN_UNROLL_LOOP
        for (int i = NumDims - 2; i >= 0; --i) {
          left_index += (subs[i] % left_dims[i]) * m_leftStrides[i];
        }
      }
      return m_leftImpl.coeff(left_index);
    } else {
      subs[m_axis] -= left_dims[m_axis];
      const Dimensions& right_dims = m_rightImpl.dimensions();
      Index right_index;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        right_index = subs[0];
        EIGEN_UNROLL_LOOP
        for (int i = 1; i < NumDims; ++i) {
          right_index += (subs[i] % right_dims[i]) * m_rightStrides[i];
        }
      } else {
        right_index = subs[NumDims - 1];
        EIGEN_UNROLL_LOOP
        for (int i = NumDims - 2; i >= 0; --i) {
          right_index += (subs[i] % right_dims[i]) * m_rightStrides[i];
        }
      }
      return m_rightImpl.coeff(right_index);
    }
  }

  // TODO(phli): Add a real vectorization.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + packetSize - 1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < packetSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                           2 * TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>() +
                                           TensorOpCost::ModCost<Index>());
    const double lhs_size = m_leftImpl.dimensions().TotalSize();
    const double rhs_size = m_rightImpl.dimensions().TotalSize();
    return (lhs_size / (lhs_size + rhs_size)) *
               m_leftImpl.costPerCoeff(vectorized) +
           (rhs_size / (lhs_size + rhs_size)) *
               m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
  #endif

  protected:
    Dimensions m_dimensions;
    array<Index, NumDims> m_outputStrides;
    array<Index, NumDims> m_leftStrides;
    array<Index, NumDims> m_rightStrides;
    TensorEvaluator<LeftArgType, Device> m_leftImpl;
    TensorEvaluator<RightArgType, Device> m_rightImpl;
    const Axis m_axis;
};

// Eval as lvalue
template<typename Axis, typename LeftArgType, typename RightArgType, typename Device>
  struct TensorEvaluator<TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
  : public TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
{
  typedef TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device> Base;
  typedef TensorConcatenationOp<Axis, LeftArgType, RightArgType> XprType;
  typedef typename Base::Dimensions Dimensions;
  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<LeftArgType, Device>::PacketAccess &&
                        TensorEvaluator<RightArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<LeftArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<RightArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(XprType& op, const Device& device)
    : Base(op, device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(Layout) == static_cast<int>(ColMajor)), YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    // Collect dimension-wise indices (subs).
    array<Index, Base::NumDims> subs;
    for (int i = Base::NumDims - 1; i > 0; --i) {
      subs[i] = index / this->m_outputStrides[i];
      index -= subs[i] * this->m_outputStrides[i];
    }
    subs[0] = index;

    const Dimensions& left_dims = this->m_leftImpl.dimensions();
    if (subs[this->m_axis] < left_dims[this->m_axis]) {
      Index left_index = subs[0];
      for (int i = 1; i < Base::NumDims; ++i) {
        left_index += (subs[i] % left_dims[i]) * this->m_leftStrides[i];
      }
      return this->m_leftImpl.coeffRef(left_index);
    } else {
      subs[this->m_axis] -= left_dims[this->m_axis];
      const Dimensions& right_dims = this->m_rightImpl.dimensions();
      Index right_index = subs[0];
      for (int i = 1; i < Base::NumDims; ++i) {
        right_index += (subs[i] % right_dims[i]) * this->m_rightStrides[i];
      }
      return this->m_rightImpl.coeffRef(right_index);
    }
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + packetSize - 1 < this->dimensions().TotalSize());

    EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    for (int i = 0; i < packetSize; ++i) {
      coeffRef(index+i) = values[i];
    }
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContraction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H

namespace Eigen {

/** \class TensorContraction
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor contraction class.
  *
  *
  */
namespace internal {

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct traits<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename gebp_traits<typename remove_const<typename LhsXprType::Scalar>::type,
                               typename remove_const<typename RhsXprType::Scalar>::type>::ResScalar Scalar;

  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;

  // From NumDims below.
  static const int NumDimensions = traits<LhsXprType>::NumDimensions + traits<RhsXprType>::NumDimensions - 2 * array_size<Dimensions>::value;
  static const int Layout = traits<LhsXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                               typename traits<LhsXprType>::PointerType,
                               typename traits<RhsXprType>::PointerType>::type
      PointerType;

  enum {
    Flags = 0
  };
};

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct eval<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>, Eigen::Dense>
{
  typedef const TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>& type;
};

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct nested<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>, 1, typename eval<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> >::type>
{
  typedef TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> type;
};

template<typename Indices_, typename LeftArgType_, typename RightArgType_, typename OutputKernelType_, typename Device_>
struct traits<TensorEvaluator<const TensorContractionOp<Indices_, LeftArgType_, RightArgType_, OutputKernelType_>, Device_> > {
  typedef Indices_ Indices;
  typedef LeftArgType_ LeftArgType;
  typedef RightArgType_ RightArgType;
  typedef OutputKernelType_ OutputKernelType;
  typedef Device_ Device;

  // From NumDims below.
  static const int NumDimensions = traits<LeftArgType_>::NumDimensions + traits<RightArgType_>::NumDimensions - 2 * array_size<Indices_>::value;
};

// Helper class to allocate and deallocate temporary memory for packed buffers.
template <typename LhsScalar, typename RhsScalar>
struct TensorContractionBlockMemAllocator {
  typedef void* BlockMemHandle;

  template <typename Device>
  EIGEN_DEVICE_FUNC static BlockMemHandle allocate(Device& d, const Index bm,
                                                   const Index bk,
                                                   const Index bn,
                                                   LhsScalar** lhs_block,
                                                   RhsScalar** rhs_block) {
    eigen_assert(lhs_block);
    eigen_assert(rhs_block);
    BlockSizes sz = ComputeLhsRhsBlockSizes(bm, bk, bn);
    char* block_mem = static_cast<char*>(d.allocate(sz.lhs_size + sz.rhs_size));
    eigen_assert(block_mem);
    *lhs_block = reinterpret_cast<LhsScalar*>(block_mem);
    *rhs_block = reinterpret_cast<RhsScalar*>(block_mem + sz.lhs_size);
    return block_mem;
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static BlockMemHandle allocateSlices(
      Device& d, const Index bm, const Index bk, const Index bn,
      const Index num_lhs, const Index num_rhs, const Index num_slices,
      std::vector<LhsScalar*>* lhs_blocks,
      std::vector<RhsScalar*>* rhs_blocks) {
    eigen_assert(num_slices > 0);
    eigen_assert(num_lhs >= 0 && num_rhs >= 0);
    eigen_assert(num_lhs == 0 || lhs_blocks);
    eigen_assert(num_rhs == 0 || rhs_blocks);
    BlockSizes sz = ComputeLhsRhsBlockSizes(bm, bk, bn);
    void* block_mem = d.allocate(
        (num_lhs * sz.lhs_size + num_rhs * sz.rhs_size) * num_slices);
    eigen_assert(block_mem);
    char* mem = static_cast<char*>(block_mem);

    for (Index x = 0; x < num_slices; x++) {
      if (num_lhs > 0) lhs_blocks[x].resize(num_lhs);
      for (Index m = 0; m < num_lhs; m++) {
        lhs_blocks[x][m] = reinterpret_cast<LhsScalar*>(mem);
        mem += sz.lhs_size;
      }
      if (num_rhs > 0) rhs_blocks[x].resize(num_rhs);
      for (Index n = 0; n < num_rhs; n++) {
        rhs_blocks[x][n] = reinterpret_cast<RhsScalar*>(mem);
        mem += sz.rhs_size;
      }
    }

    return block_mem;
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static void deallocate(Device& d, BlockMemHandle handle) {
    d.deallocate(handle);
  }

 private:
  struct BlockSizes {
    Index lhs_size;
    Index rhs_size;
  };
  EIGEN_DEVICE_FUNC static BlockSizes ComputeLhsRhsBlockSizes(const Index bm,
                                                              const Index bk,
                                                              const Index bn) {
    Index align = numext::maxi(EIGEN_MAX_ALIGN_BYTES, 1);
    BlockSizes sz;
    sz.lhs_size = divup<Index>(bm * bk * sizeof(LhsScalar), align) * align;
    sz.rhs_size = divup<Index>(bn * bk * sizeof(RhsScalar), align) * align;
    return sz;
  }
};

// WARNING: In this code we assume that Lhs and Rhs tensor expressions are in
// ColMajor storage order. This property is guaranteed by the
// TensorContractionOp evaluator. TensorContractionKernel specifies how we pack
// blocks of Lhs and Rhs tensor expressions, and how we invoke matrix
// multiplication for these blocks. Default tensor contraction uses
// gemm_pack_rhs, gemm_pack_lhs and gebp_kernel from Eigen Core (see
// GeneralBlocPanelKernel.h for details).
//
// By specializing contraction kernels we can use other low level libraries to
// perform matrix multiplication, and still rely on Eigen contraction evaluator.
// This also includes full support in TensorContractionThreadPool, assuming that
// underlying gemm do not use it's own threading.
//
// - ResScalar/LhsScalar/RhsScalar - scalar type for the result of
//   multiplication, lhs tensor and rhs tensor respectively.
//
// - StorageIndex - index type for the tensor expressions. In practice almost
//   always is Eigen::Index.
//
// - OutputMapper provides access to the memory of the output matrix. In
//   practice it's always column major blas_data_mapper (it must be of ResScalar
//   type).
//
// - LhsMapper/RhsMapper similarly to blas_data_mapper provide a two dimensional
//   view into the Lhs/Rhs tensor expressions. In practice it's
//   TensorContractionInputMapper, or some specialization of it based on the
//   type of tensor expression (e.g. TensorImagePatchOp has optimized input
//   mapper).
template <typename ResScalar, typename LhsScalar, typename RhsScalar,
    typename StorageIndex, typename OutputMapper, typename LhsMapper,
    typename RhsMapper>
struct TensorContractionKernel {
  // True if `invoke()` supports `beta` in `C <- alpha * A * B + beta * C`
  // (otherwise beta should be always equal to 1).
  enum { HasBeta = false };

  EIGEN_DEVICE_FUNC
  TensorContractionKernel(StorageIndex m_, StorageIndex k_, StorageIndex n_,
                          StorageIndex bm_, StorageIndex bk_, StorageIndex bn_)
      : m(m_), k(k_), n(n_), bm(bm_), bk(bk_), bn(bn_) {}

  // Pack blocks of Lhs and Rhs into contiguous blocks in memory.
  typedef LhsScalar* LhsBlock;
  typedef RhsScalar* RhsBlock;

  // Packed Lhs/Rhs block memory allocator.
  typedef TensorContractionBlockMemAllocator<LhsScalar, RhsScalar>
      BlockMemAllocator;
  typedef typename BlockMemAllocator::BlockMemHandle BlockMemHandle;

  typedef typename internal::gebp_traits<LhsScalar, RhsScalar> Traits;

  typedef internal::gemm_pack_lhs<
      LhsScalar, StorageIndex, typename LhsMapper::SubMapper, Traits::mr,
      Traits::LhsProgress, typename Traits::LhsPacket4Packing, ColMajor>
      LhsPacker;

  typedef internal::gemm_pack_rhs<RhsScalar, StorageIndex,
                                  typename RhsMapper::SubMapper, Traits::nr,
                                  ColMajor>
      RhsPacker;

  typedef internal::gebp_kernel<LhsScalar, RhsScalar, StorageIndex,
                                OutputMapper, Traits::mr, Traits::nr,
      /*ConjugateLhs*/ false, /*ConjugateRhs*/ false>
      GebpKernel;

  template <typename Device>
  EIGEN_DEVICE_FUNC BlockMemHandle allocate(Device& d, LhsBlock* lhs_block,
                                            RhsBlock* rhs_block) {
    return BlockMemAllocator::allocate(d, bm, bk, bn, lhs_block, rhs_block);
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC BlockMemHandle allocateSlices(
      Device& d, const StorageIndex num_lhs, const StorageIndex num_rhs,
      const StorageIndex num_slices, std::vector<LhsBlock>* lhs_blocks,
      std::vector<RhsBlock>* rhs_blocks) {
    return BlockMemAllocator::allocateSlices(
        d, bm, bk, bn, num_lhs, num_rhs, num_slices, lhs_blocks, rhs_blocks);
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static void deallocate(Device& d, BlockMemHandle handle) {
    BlockMemAllocator::deallocate(d, handle);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void packLhs(
      LhsBlock* lhsBlock, const typename LhsMapper::SubMapper& data_mapper,
      const StorageIndex depth, const StorageIndex rows) {
    LhsPacker()(*lhsBlock, data_mapper, depth, rows, /*stride*/ 0,
        /*offset*/ 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void packRhs(
      RhsBlock* rhsBlock, const typename RhsMapper::SubMapper& data_mapper,
      const StorageIndex depth, const StorageIndex cols) {
    RhsPacker()(*rhsBlock, data_mapper, depth, cols);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void invoke(
      const OutputMapper& output_mapper, const LhsBlock& lhsBlock,
      const RhsBlock& rhsBlock, const StorageIndex rows,
      const StorageIndex depth, const StorageIndex cols,
      const ResScalar alpha, const ResScalar beta) {
    // Default GEBP kernel does not support beta.
    eigen_assert(beta == ResScalar(1));
    static const int kComputeStrideFromBlockDimensions = -1;
    GebpKernel()(output_mapper, lhsBlock, rhsBlock, rows, depth, cols, alpha,
        /*strideA*/ kComputeStrideFromBlockDimensions,
        /*strideB*/ kComputeStrideFromBlockDimensions,
        /*offsetA*/ 0, /*offsetB*/ 0);
  }

 private:
  // These are dimensions of the original Tensors, and selected block sizes. The
  // actual block sizes passed to all function above might be smaller because of
  // the partial blocks at the end.
  const StorageIndex m;
  const StorageIndex k;
  const StorageIndex n;
  const StorageIndex bm;
  const StorageIndex bk;
  const StorageIndex bn;
};

}  // end namespace internal

// Tensor contraction params that should enable to get from output matrix
// 2-dimensional coordinates to the output tensor dimensions.
struct TensorContractionParams {
  // TensorContraction evaluator assumes that both tensors are in ColMajor
  // layout, if tensors are in RowMajor evaluator swap lhs with rhs.
  bool swapped_arguments;
};

// Output kernel allows to fuse operations into the tensor contraction.
//
// Examples:
//   1. Elementwise Relu transformation following Conv2D.
//   2. AddBias to the Conv2D output channels dimension.
//
// The NoOpOutputKernel implements an output kernel that does absolutely nothing.
struct NoOpOutputKernel {
  /**
   * Tensor contraction evaluator calls this kernel after finishing each block
   * of output matrix. Output blocks belong to the 2-dimensional output tensor.
   *
   * TensorContractionParams contains contraction dimensions information
   * required to map output 2-d space into the expected output tensor space
   * (potentially higher dimensional).
   *
   * \param[in] output_mapper Access to output tensor memory
   * \param[in] params   Tensor contraction parameters
   * \param[in] i        Index of a first row available through output_mapper
   * \param[in] j        Index of a first column available through output_mapper
   * \param[in] num_rows Number of available rows
   * \param[in] num_cols Number of available columns
   */
  template <typename Index, typename Scalar>
  EIGEN_ALWAYS_INLINE void operator()(
      const internal::blas_data_mapper<Scalar, Index, ColMajor>& output_mapper,
      const TensorContractionParams& params, Index i,
      Index j, Index num_rows, Index num_cols) const {
    EIGEN_UNUSED_VARIABLE(output_mapper);
    EIGEN_UNUSED_VARIABLE(params);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(num_rows);
    EIGEN_UNUSED_VARIABLE(num_cols);
  }
};

template<typename Indices, typename LhsXprType, typename RhsXprType, typename OutputKernelType = const NoOpOutputKernel>
class TensorContractionOp : public TensorBase<TensorContractionOp<Indices, LhsXprType, RhsXprType, OutputKernelType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorContractionOp>::Scalar Scalar;
  typedef typename internal::gebp_traits<typename LhsXprType::CoeffReturnType,
                                         typename RhsXprType::CoeffReturnType>::ResScalar CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorContractionOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorContractionOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorContractionOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionOp(
      const LhsXprType& lhs, const RhsXprType& rhs, const Indices& dims,
      const OutputKernelType& output_kernel = OutputKernelType())
      : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_indices(dims),
        m_output_kernel(output_kernel) {}

  EIGEN_DEVICE_FUNC
  const Indices& indices() const { return m_indices; }

  /** \returns the nested expressions */
  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename LhsXprType::Nested>::type&
  lhsExpression() const { return m_lhs_xpr; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename RhsXprType::Nested>::type&
  rhsExpression() const { return m_rhs_xpr; }

  EIGEN_DEVICE_FUNC
  const OutputKernelType& outputKernel() const { return m_output_kernel; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const Indices m_indices;
    const OutputKernelType m_output_kernel;
};


template<typename Derived>
struct TensorContractionEvaluatorBase : internal::no_assignment_operator
{
  typedef typename internal::traits<Derived>::Indices Indices;
  typedef typename internal::traits<Derived>::LeftArgType LeftArgType;
  typedef typename internal::traits<Derived>::RightArgType RightArgType;
  typedef typename internal::traits<Derived>::OutputKernelType OutputKernelType;
  typedef typename internal::traits<Derived>::Device Device;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = false,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluatorType;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluatorType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;
  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  typedef DSizes<Index, NumDims> Dimensions;

  EIGEN_STRONG_INLINE
  TensorContractionEvaluatorBase(const XprType& op, const Device& device)
      : m_leftImpl(choose(Cond<static_cast<int>(Layout) == static_cast<int>(ColMajor)>(),
                          op.lhsExpression(), op.rhsExpression()), device),
        m_rightImpl(choose(Cond<static_cast<int>(Layout) == static_cast<int>(ColMajor)>(),
                           op.rhsExpression(), op.lhsExpression()), device),
        m_device(device),
        m_output_kernel(op.outputKernel()),
        m_result(NULL) {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) ==
         static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);


    DSizes<Index, LDims> eval_left_dims;
    DSizes<Index, RDims> eval_right_dims;
    array<IndexPair<Index>, ContractDims> eval_op_indices;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // For ColMajor, we keep using the existing dimensions
      for (int i = 0; i < LDims; i++) {
        eval_left_dims[i] = m_leftImpl.dimensions()[i];
      }
      for (int i = 0; i < RDims; i++) {
        eval_right_dims[i] = m_rightImpl.dimensions()[i];
      }
      // We keep the pairs of contracting indices.
      for (int i = 0; i < ContractDims; i++) {
        eval_op_indices[i].first = op.indices()[i].first;
        eval_op_indices[i].second = op.indices()[i].second;
      }
    } else {
      // For RowMajor, we need to reverse the existing dimensions
      for (int i = 0; i < LDims; i++) {
        eval_left_dims[i] = m_leftImpl.dimensions()[LDims - i - 1];
      }
      for (int i = 0; i < RDims; i++) {
        eval_right_dims[i] = m_rightImpl.dimensions()[RDims - i - 1];
      }
      // We need to flip all the pairs of contracting indices as well as
      // reversing the dimensions.
      for (int i = 0; i < ContractDims; i++) {
        eval_op_indices[i].first = LDims - 1 - op.indices()[ContractDims - 1 - i].second;
        eval_op_indices[i].second = RDims - 1 - op.indices()[ContractDims - 1 - i].first;
      }
    }

    // Check for duplicate axes and make sure the first index in eval_op_indices
    // is increasing. Using O(n^2) sorting is OK since ContractDims is small
    for (int i = 0; i < ContractDims; i++) {
      for (int j = i + 1; j < ContractDims; j++) {
        eigen_assert(eval_op_indices[j].first != eval_op_indices[i].first &&
                     eval_op_indices[j].second != eval_op_indices[i].second &&
                     "contraction axes should be unique");
        if (eval_op_indices[j].first < eval_op_indices[i].first) {
          numext::swap(eval_op_indices[j], eval_op_indices[i]);
        }
      }
    }

    array<Index, LDims> lhs_strides;
    lhs_strides[0] = 1;
    for (int i = 0; i < LDims-1; ++i) {
      lhs_strides[i+1] = lhs_strides[i] * eval_left_dims[i];
    }

    array<Index, RDims> rhs_strides;
    rhs_strides[0] = 1;
    for (int i = 0; i < RDims-1; ++i) {
      rhs_strides[i+1] = rhs_strides[i] * eval_right_dims[i];
    }

    if (m_i_strides.size() > 0) m_i_strides[0] = 1;
    if (m_j_strides.size() > 0) m_j_strides[0] = 1;
    if (m_k_strides.size() > 0) m_k_strides[0] = 1;

    m_i_size = 1;
    m_j_size = 1;
    m_k_size = 1;

    // To compute the dimension, we simply concatenate the non-contracting
    // dimensions of the left and then the right tensor. Additionally, we also
    // compute the strides corresponding to the left non-contracting
    // dimensions and right non-contracting dimensions.
    m_lhs_inner_dim_contiguous = true;
    int dim_idx = 0;
    Index nocontract_idx = 0;

    for (int i = 0; i < LDims; i++) {
      // find if we are contracting on index i of left tensor
      bool contracting = false;
      for (int j = 0; j < ContractDims; j++) {
        if (eval_op_indices[j].first == i) {
          contracting = true;
          break;
        }
      }
      if (!contracting) {
        // add dimension size to output dimensions
        m_dimensions[dim_idx] = eval_left_dims[i];
        m_left_nocontract_strides[nocontract_idx] = lhs_strides[i];
        if (dim_idx != i) {
          m_lhs_inner_dim_contiguous = false;
        }
        if (nocontract_idx+1 < internal::array_size<left_nocontract_t>::value) {
          m_i_strides[nocontract_idx+1] =
              m_i_strides[nocontract_idx] * eval_left_dims[i];
        } else {
          m_i_size = m_i_strides[nocontract_idx] * eval_left_dims[i];
        }
        dim_idx++;
        nocontract_idx++;
      }
    }

    nocontract_idx = 0;
    for (int i = 0; i < RDims; i++) {
      bool contracting = false;
      // find if we are contracting on index i of right tensor
      for (int j = 0; j < ContractDims; j++) {
        if (eval_op_indices[j].second == i) {
          contracting = true;
          break;
        }
      }
      if (!contracting) {
        m_dimensions[dim_idx] = eval_right_dims[i];
        if (nocontract_idx+1 < internal::array_size<right_nocontract_t>::value) {
          m_j_strides[nocontract_idx+1] =
              m_j_strides[nocontract_idx] * eval_right_dims[i];
        } else {
          m_j_size = m_j_strides[nocontract_idx] * eval_right_dims[i];
        }
        m_right_nocontract_strides[nocontract_idx] = rhs_strides[i];
        dim_idx++;
        nocontract_idx++;
      }
    }

    // Now compute the strides corresponding to the contracting dimensions. We
    // assumed above that non-contracting axes are represented in the same order
    // in the matrix as they are in the tensor. This is not the case for
    // contracting axes. As the contracting axes must be of the same size in
    // each tensor, we'll only look at the first tensor here.
    m_rhs_inner_dim_contiguous = true;
    m_rhs_inner_dim_reordered = false;
    for (int i = 0; i < ContractDims; i++) {
      Index left = eval_op_indices[i].first;
      Index right = eval_op_indices[i].second;

      Index size = eval_left_dims[left];
      eigen_assert(size == eval_right_dims[right] &&
                   "Contraction axes must be same size");

      if (i+1 < static_cast<int>(internal::array_size<contract_t>::value)) {
        m_k_strides[i+1] = m_k_strides[i] * size;
      } else {
        m_k_size = m_k_strides[i] * size;
      }
      m_left_contracting_strides[i] = lhs_strides[left];
      m_right_contracting_strides[i] = rhs_strides[right];

      if (i > 0 && right < eval_op_indices[i-1].second) {
        m_rhs_inner_dim_reordered = true;
      }
      if (right != i) {
        m_rhs_inner_dim_contiguous = false;
      }
    }

    // If the layout is RowMajor, we need to reverse the m_dimensions
    if (static_cast<int>(Layout) == static_cast<int>(RowMajor)) {
      for (int i = 0, j = NumDims - 1; i < j; i++, j--) {
        numext::swap(m_dimensions[i], m_dimensions[j]);
      }
    }

    // A set of parameters that will allow output kernel to get from output
    // tensor dimensions (i, j) into the original tensor dimensions.
    // TODO(ezhulenev): Add parameters required to infer output tensor index for
    // more complex contractions than 2x2 on internal dimension.
    m_tensor_contraction_params.swapped_arguments = static_cast<int>(Layout) == RowMajor;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.allocate(dimensions().TotalSize() * sizeof(Scalar)));
      evalTo(m_result);
      return true;
    }
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done, dest](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(nullptr, [this, done, dest](bool) {
        if (dest) {
          evalToAsync(dest, [done]() { done(false); });
        } else {
          m_result = static_cast<EvaluatorPointerType>(
              m_device.allocate(dimensions().TotalSize() * sizeof(Scalar)));
          evalToAsync(m_result, [done]() { done(true); });
        }
      });
    });
  }
#endif  // EIGEN_USE_THREADS

#ifndef TENSOR_CONTRACTION_DISPATCH
#define TENSOR_CONTRACTION_DISPATCH(METHOD, ALIGNMENT, ARGS) \
  if (this->m_lhs_inner_dim_contiguous) {                    \
    if (this->m_rhs_inner_dim_contiguous) {                  \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<true, true, true, ALIGNMENT> ARGS;            \
      } else {                                               \
        METHOD<true, true, false, ALIGNMENT> ARGS;           \
      }                                                      \
    } else {                                                 \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<true, false, true, ALIGNMENT> ARGS;           \
      } else {                                               \
        METHOD<true, false, false, ALIGNMENT> ARGS;          \
      }                                                      \
    }                                                        \
  } else {                                                   \
    if (this->m_rhs_inner_dim_contiguous) {                  \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<false, true, true, ALIGNMENT> ARGS;           \
      } else {                                               \
        METHOD<false, true, false, ALIGNMENT> ARGS;          \
      }                                                      \
    } else {                                                 \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<false, false, true, ALIGNMENT> ARGS;          \
      } else {                                               \
        METHOD<false, false, false, ALIGNMENT> ARGS;         \
      }                                                      \
    }                                                        \
  }
#endif

#ifndef TENSOR_CONTRACTION_ASYNC_DISPATCH
#define TENSOR_CONTRACTION_ASYNC_DISPATCH(METHOD, DONE, ALIGNMENT, ARGS, FN) \
  if (this->m_lhs_inner_dim_contiguous) {                                    \
    if (this->m_rhs_inner_dim_contiguous) {                                  \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, true, true, true, ALIGNMENT> ARGS)->FN;            \
      } else {                                                               \
        (new METHOD<DONE, true, true, false, ALIGNMENT> ARGS)->FN;           \
      }                                                                      \
    } else {                                                                 \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, true, false, true, ALIGNMENT> ARGS)->FN;           \
      } else {                                                               \
        (new METHOD<DONE, true, false, false, ALIGNMENT> ARGS)->FN;          \
      }                                                                      \
    }                                                                        \
  } else {                                                                   \
    if (this->m_rhs_inner_dim_contiguous) {                                  \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, false, true, true, ALIGNMENT> ARGS)->FN;           \
      } else {                                                               \
        (new METHOD<DONE, false, true, false, ALIGNMENT> ARGS)->FN;          \
      }                                                                      \
    } else {                                                                 \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, false, false, true, ALIGNMENT> ARGS)->FN;          \
      } else {                                                               \
        (new METHOD<DONE, false, false, false, ALIGNMENT> ARGS)->FN;         \
      }                                                                      \
    }                                                                        \
  }
#endif

  EIGEN_DEVICE_FUNC void evalTo(Scalar* buffer) const {
   static_cast<const Derived*>(this)->template evalProduct<Unaligned>(buffer);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalToCallback>
  void evalToAsync(Scalar* buffer, EvalToCallback done) const {
    static_cast<const Derived*>(this)
        ->template evalProductAsync<EvalToCallback, Unaligned>(buffer,
                                                               std::move(done));
  }
#endif  // EIGEN_USE_THREADS

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
            bool rhs_inner_dim_reordered, int Alignment>
  void evalProductSequential(Scalar* buffer) const {
    if (this->m_j_size == 1) {
      this->template evalGemv<lhs_inner_dim_contiguous,
                              rhs_inner_dim_contiguous, rhs_inner_dim_reordered,
                              Alignment>(buffer);
    } else {
      this->template evalGemm<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous,
                              rhs_inner_dim_reordered, Alignment>(buffer);
    }
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
  void evalGemv(Scalar* buffer) const {
    const Index rows = m_i_size;
    const Index cols = m_k_size;

    typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
    typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;
    typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
    typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;
    const Index lhs_packet_size = internal::unpacket_traits<typename LeftEvaluator::PacketReturnType>::size;
    const Index rhs_packet_size = internal::unpacket_traits<typename RightEvaluator::PacketReturnType>::size;
    const int lhs_alignment = LeftEvaluator::IsAligned ? Aligned : Unaligned;
    const int rhs_alignment = RightEvaluator::IsAligned ? Aligned : Unaligned;
    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, lhs_packet_size,
                                                   lhs_inner_dim_contiguous,
                                                   false, lhs_alignment> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, rhs_packet_size,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, rhs_alignment> RhsMapper;

    LhsMapper lhs(m_leftImpl, m_left_nocontract_strides, m_i_strides,
                  m_left_contracting_strides, m_k_strides);
    RhsMapper rhs(m_rightImpl, m_right_nocontract_strides, m_j_strides,
                  m_right_contracting_strides, m_k_strides);

    const Scalar alpha(1);
    const Index resIncr(1);

    // zero out the result buffer (which must be of size at least rows * sizeof(Scalar)
    m_device.memset(buffer, 0, rows * sizeof(Scalar));

    internal::general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,false,RhsScalar,RhsMapper,false>::run(
        rows, cols, lhs, rhs,
        buffer, resIncr, alpha);

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;
    m_output_kernel(OutputMapper(buffer, rows), m_tensor_contraction_params,
                    static_cast<Index>(0), static_cast<Index>(0), rows,
                    static_cast<Index>(1));
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
  void evalGemm(Scalar* buffer) const {
    // columns in left side, rows in right side
    const Index k = this->m_k_size;
    this->template evalGemmPartial<lhs_inner_dim_contiguous,
                                   rhs_inner_dim_contiguous,
                                   rhs_inner_dim_reordered,
                                   Alignment, true>(buffer, 0, k, 1);
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
      bool rhs_inner_dim_reordered, int Alignment>
  EIGEN_DEVICE_FUNC void evalGemmPartialWithoutOutputKernel(
      Scalar* buffer, Index k_start, Index k_end, int num_threads) const {
    evalGemmPartial<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous,
                    rhs_inner_dim_reordered, Alignment,
        /*use_output_kernel*/ false>(buffer, k_start, k_end,
                                     num_threads);
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment, bool use_output_kernel>
  EIGEN_DEVICE_FUNC void evalGemmPartial(Scalar* buffer, Index k_start, Index k_end, int num_threads) const {
    eigen_assert(k_end >= k_start && k_start >= 0 && k_end <= this->m_k_size);
    // columns in slice on left side, rows on right side
    const Index k_slice = k_end - k_start;

    // rows in left side
    const Index m = this->m_i_size;

    // columns in right side
    const Index n = this->m_j_size;

    // define data mappers for Lhs and Rhs
    typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
    typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;

    typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
    typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

    const Index lhs_packet_size = internal::unpacket_traits<typename LeftEvaluator::PacketReturnType>::size;
    const Index rhs_packet_size = internal::unpacket_traits<typename RightEvaluator::PacketReturnType>::size;

    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, lhs_packet_size,
                                                   lhs_inner_dim_contiguous,
                                                   false, Unaligned> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, rhs_packet_size,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned> RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;

    typedef internal::TensorContractionKernel<
        Scalar, LhsScalar, RhsScalar, Index, OutputMapper, LhsMapper, RhsMapper>
        TensorContractionKernel;

    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

    OutputMapper output(buffer, m);

    // Sizes of the blocks to load in cache. See the Goto paper for details.
    internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar,
                                        Index, internal::ShardByCol>
        blocking(k_slice, m, n, num_threads);
    const Index kc = blocking.kc();
    const Index mc = numext::mini(m, blocking.mc());
    const Index nc = numext::mini(n, blocking.nc());

    typedef typename TensorContractionKernel::LhsBlock LhsBlock;
    typedef typename TensorContractionKernel::RhsBlock RhsBlock;

    LhsBlock blockA;
    RhsBlock blockB;

    TensorContractionKernel kernel(m, k_slice, n, mc, kc, nc);

    typedef typename TensorContractionKernel::BlockMemHandle BlockMemHandle;
    const BlockMemHandle packed_mem =
        kernel.allocate(this->m_device, &blockA, &blockB);

    // If a contraction kernel does not support beta, explicitly initialize
    // output buffer with zeroes.
    if (!TensorContractionKernel::HasBeta) {
      this->m_device.memset(buffer, 0, m * n * sizeof(Scalar));
    }

    for(Index i2=0; i2<m; i2+=mc)
    {
      const Index actual_mc = numext::mini(i2+mc,m)-i2;
      for (Index k2 = k_start; k2 < k_end; k2 += kc) {
        // make sure we don't overshoot right edge of left matrix, then pack vertical panel
        const Index actual_kc = numext::mini(k2 + kc, k_end) - k2;
        kernel.packLhs(&blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        // If kernel supports beta, there is no need to initialize output
        // buffer with zeroes.
        const Scalar alpha = Scalar(1);
        const Scalar beta = (TensorContractionKernel::HasBeta && k2 == k_start)
                                ? Scalar(0)
                                : Scalar(1);

        // series of horizontal blocks
        for (Index j2 = 0; j2 < n; j2 += nc) {
          // make sure we don't overshoot right edge of right matrix, then pack block
          const Index actual_nc = numext::mini(j2 + nc, n) - j2;
          kernel.packRhs(&blockB, rhs.getSubMapper(k2, j2), actual_kc,
                         actual_nc);

          // call gebp (matrix kernel)
          // The parameters here are copied from Eigen's GEMM implementation
          const OutputMapper output_mapper = output.getSubMapper(i2, j2);
          kernel.invoke(output_mapper, blockA, blockB, actual_mc, actual_kc,
                        actual_nc, alpha, beta);

          // We are done with this [i2, j2] output block.
          if (use_output_kernel && k2 + kc >= k_end) {
            m_output_kernel(output_mapper, m_tensor_contraction_params, i2, j2,
                            actual_mc, actual_nc);
          }
        }
      }
    }

    kernel.deallocate(this->m_device, packed_mem);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();

    if (m_result != NULL) {
      m_device.deallocate(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return m_result; }

protected:
  Dimensions m_dimensions;

  contract_t m_k_strides;
  contract_t m_left_contracting_strides;
  contract_t m_right_contracting_strides;

  bool m_lhs_inner_dim_contiguous;
  bool m_rhs_inner_dim_contiguous;
  bool m_rhs_inner_dim_reordered;

  left_nocontract_t m_i_strides;
  right_nocontract_t m_j_strides;
  left_nocontract_t m_left_nocontract_strides;
  right_nocontract_t m_right_nocontract_strides;

  Index m_i_size;
  Index m_j_size;
  Index m_k_size;

  TensorContractionParams m_tensor_contraction_params;

  TensorEvaluator<EvalLeftArgType, Device> m_leftImpl;
  TensorEvaluator<EvalRightArgType, Device> m_rightImpl;
  const Device EIGEN_DEVICE_REF m_device;
  OutputKernelType m_output_kernel;
  EvaluatorPointerType m_result;
};


// evaluator for default device
template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType, typename Device>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> :
    public TensorContractionEvaluatorBase<
      TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> > {
  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  // Could we use NumDimensions here?
  typedef DSizes<Index, NumDims> Dimensions;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device) { }

  template <int Alignment>
  void evalProduct(Scalar* buffer) const {
    TENSOR_CONTRACTION_DISPATCH(this->template evalProductSequential, Alignment, (buffer));
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionBlocking.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H


namespace Eigen {
namespace internal {

enum {
  ShardByRow = 0,
  ShardByCol = 1
};


// Default Blocking Strategy
template<typename ResScalar, typename LhsScalar, typename RhsScalar, typename StorageIndex, int ShardingType = ShardByCol>
class TensorContractionBlocking {
 public:

 /*
   adding EIGEN_DEVICE_FUNC unconditionally to 'TensorContractionBlocking' constructor in `TensorContractionBlocking.h`
     requires adding EIGEN_DEVICE_FUNC to `computeProductBlockingSizes` in `GeneralBlockPanelKernel.h`
     which in turn, requires adding EIGEN_DEVICE_FUNC to `evaluateProductBlockingSizesHeuristic` in `GeneralBlockPanelKernel.h`
     which in turn, requires adding EIGEN_DEVICE_FUNC to `manage_caching_sizes` in `GeneralBlockPanelKernel.h`
     (else HIPCC will error out)

   However adding EIGEN_DEVICE_FUNC to `manage_caching_sizes` in `GeneralBlockPanelKernel.h`
   results in NVCC erroring out with the following error

   ../Eigen/src/Core/products/GeneralBlockPanelKernel.h(57): error #2901:
      dynamic initialization is not supported for function-scope static variables within a __device__/__global__ function
 */

  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
 TensorContractionBlocking(StorageIndex k, StorageIndex m, StorageIndex n, StorageIndex num_threads = 1) :
      kc_(k), mc_(m), nc_(n)
  {
    if (ShardingType == ShardByCol) {
      computeProductBlockingSizes<LhsScalar, RhsScalar, 1>(kc_, mc_, nc_, num_threads);
    }
    else {
      computeProductBlockingSizes<LhsScalar, RhsScalar, 1>(kc_, nc_, mc_, num_threads);
    }

    const int rhs_packet_size = internal::packet_traits<RhsScalar>::size;
    kc_ = (rhs_packet_size <= 8 || kc_ <= rhs_packet_size) ?
      kc_ : (kc_ / rhs_packet_size) * rhs_packet_size;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex kc() const { return kc_; }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex mc() const { return mc_; }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex nc() const { return nc_; }

 private:
  StorageIndex kc_;
  StorageIndex mc_;
  StorageIndex nc_;
};

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorContractionGpu.h file"
#endif

#include "TensorContractionGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014-2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2015 Navdeep Jaitly <ndjaitly@google.com>
// Copyright (C) 2014 Eric Martin <eric@ericmart.in>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H

#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)

namespace Eigen {

template<typename Scalar, typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool needs_edge_check>
__device__ EIGEN_STRONG_INLINE void
EigenContractionKernelInternal(const LhsMapper lhs, const RhsMapper rhs,
                               const OutputMapper output, Scalar* lhs_shmem, Scalar* rhs_shmem,
                       const Index m_size, const Index n_size, const Index k_size) {

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  // declare and initialize 64 registers for output 8x8 block

  // prefetch registers
  Scalar lhs_pf0;
  Scalar lhs_pf1;
  Scalar lhs_pf2;
  Scalar lhs_pf3;
  Scalar lhs_pf4;
  Scalar lhs_pf5;
  Scalar lhs_pf6;
  Scalar lhs_pf7;

  Scalar rhs_pf0;
  Scalar rhs_pf1;
  Scalar rhs_pf2;
  Scalar rhs_pf3;
  Scalar rhs_pf4;
  Scalar rhs_pf5;
  Scalar rhs_pf6;
  Scalar rhs_pf7;

  // shared memory is formatted
  // (contract idx in block, nocontract idx in block, block idx)
  // where block idx is column major. This transposition limits the number of
  // bank conflicts when reading the LHS. The core idea is that since the contracting
  // index is shared by both sides, then the contracting index should be in threadIdx.x.

  // On the LHS, we pad each row inside of each block with an extra element. This makes
  // each block 8 rows of 9 elements, which is 72 elements. This gives no bank conflicts
  // on writes and very few 2-way conflicts on reads. There is an 8x8 grid of these blocks.

  // On the RHS we just add 8 padding elements to the end of each block. This gives no bank
  // conflicts on writes and also none on reads.

  // storage indices
  const Index lhs_store_idx_base = threadIdx.y * 72 + threadIdx.x * 9 + threadIdx.z;
  const Index rhs_store_idx_base = threadIdx.y * 72 + threadIdx.z * 8 + threadIdx.x;

  const Index lhs_store_idx_0 = lhs_store_idx_base + 576 * 0;
  const Index lhs_store_idx_1 = lhs_store_idx_base + 576 * 1;
  const Index lhs_store_idx_2 = lhs_store_idx_base + 576 * 2;
  const Index lhs_store_idx_3 = lhs_store_idx_base + 576 * 3;
  const Index lhs_store_idx_4 = lhs_store_idx_base + 576 * 4;
  const Index lhs_store_idx_5 = lhs_store_idx_base + 576 * 5;
  const Index lhs_store_idx_6 = lhs_store_idx_base + 576 * 6;
  const Index lhs_store_idx_7 = lhs_store_idx_base + 576 * 7;

  const Index rhs_store_idx_0 = rhs_store_idx_base + 576 * 0;
  const Index rhs_store_idx_1 = rhs_store_idx_base + 576 * 1;
  const Index rhs_store_idx_2 = rhs_store_idx_base + 576 * 2;
  const Index rhs_store_idx_3 = rhs_store_idx_base + 576 * 3;
  const Index rhs_store_idx_4 = rhs_store_idx_base + 576 * 4;
  const Index rhs_store_idx_5 = rhs_store_idx_base + 576 * 5;
  const Index rhs_store_idx_6 = rhs_store_idx_base + 576 * 6;
  const Index rhs_store_idx_7 = rhs_store_idx_base + 576 * 7;

  // in the loading code, the following variables are important:
  // threadIdx.x: the vertical position in an 8x8 block
  // threadIdx.y: the vertical index of the 8x8 block in the grid
  // threadIdx.z: the horizontal position in an 8x8 block
  // k: the horizontal index of the 8x8 block in the grid
  //
  // The k parameter is implicit (it was the loop counter for a loop that went
  // from 0 to <8, but now that loop is unrolled in the below code.

  const Index load_idx_vert = threadIdx.x + 8 * threadIdx.y;
  const Index lhs_vert = base_m + load_idx_vert;

#define prefetchIntoRegisters(base_k)                           \
  {                                                             \
    lhs_pf0 = conv(0);                                          \
    lhs_pf1 = conv(0);                                          \
    lhs_pf2 = conv(0);                                          \
    lhs_pf3 = conv(0);                                          \
    lhs_pf4 = conv(0);                                          \
    lhs_pf5 = conv(0);                                          \
    lhs_pf6 = conv(0);                                          \
    lhs_pf7 = conv(0);                                          \
                                                                \
    rhs_pf0 = conv(0);                                          \
    rhs_pf1 = conv(0);                                          \
    rhs_pf2 = conv(0);                                          \
    rhs_pf3 = conv(0);                                          \
    rhs_pf4 = conv(0);                                          \
    rhs_pf5 = conv(0);                                          \
    rhs_pf6 = conv(0);                                          \
    rhs_pf7 = conv(0);                                          \
                                                                \
    if (!needs_edge_check || lhs_vert < m_size) {               \
      const Index lhs_horiz_0 = base_k + threadIdx.z + 0 * 8;   \
      const Index lhs_horiz_1 = base_k + threadIdx.z + 1 * 8;   \
      const Index lhs_horiz_2 = base_k + threadIdx.z + 2 * 8;   \
      const Index lhs_horiz_3 = base_k + threadIdx.z + 3 * 8;   \
      const Index lhs_horiz_4 = base_k + threadIdx.z + 4 * 8;   \
      const Index lhs_horiz_5 = base_k + threadIdx.z + 5 * 8;   \
      const Index lhs_horiz_6 = base_k + threadIdx.z + 6 * 8;   \
      const Index lhs_horiz_7 = base_k + threadIdx.z + 7 * 8;   \
                                                                \
      if (!needs_edge_check || lhs_horiz_7 < k_size) {          \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
        lhs_pf6 = lhs(lhs_vert, lhs_horiz_6);                   \
        lhs_pf7 = lhs(lhs_vert, lhs_horiz_7);                   \
      } else if (lhs_horiz_6 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
        lhs_pf6 = lhs(lhs_vert, lhs_horiz_6);                   \
      } else if (lhs_horiz_5 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
      } else if (lhs_horiz_4 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
      } else if (lhs_horiz_3 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
      } else if (lhs_horiz_2 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
      } else if (lhs_horiz_1 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
      } else if (lhs_horiz_0 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
      }                                                         \
    }                                                           \
                                                                \
    const Index rhs_vert = base_k + load_idx_vert;              \
    if (!needs_edge_check || rhs_vert < k_size) {               \
      const Index rhs_horiz_0 = base_n + threadIdx.z + 0 * 8;   \
      const Index rhs_horiz_1 = base_n + threadIdx.z + 1 * 8;   \
      const Index rhs_horiz_2 = base_n + threadIdx.z + 2 * 8;   \
      const Index rhs_horiz_3 = base_n + threadIdx.z + 3 * 8;   \
      const Index rhs_horiz_4 = base_n + threadIdx.z + 4 * 8;   \
      const Index rhs_horiz_5 = base_n + threadIdx.z + 5 * 8;   \
      const Index rhs_horiz_6 = base_n + threadIdx.z + 6 * 8;   \
      const Index rhs_horiz_7 = base_n + threadIdx.z + 7 * 8;   \
                                                                \
      if (rhs_horiz_7 < n_size) {                               \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
        rhs_pf6 = rhs(rhs_vert, rhs_horiz_6);                   \
        rhs_pf7 = rhs(rhs_vert, rhs_horiz_7);                   \
      } else if (rhs_horiz_6 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
        rhs_pf6 = rhs(rhs_vert, rhs_horiz_6);                   \
      } else if (rhs_horiz_5 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
      } else if (rhs_horiz_4 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
      } else if (rhs_horiz_3 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
      } else if (rhs_horiz_2 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
      } else if (rhs_horiz_1 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
      } else if (rhs_horiz_0 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
      }                                                         \
    }                                                           \
  }                                                             \

#define writeRegToShmem(_)                      \
  lhs_shmem[lhs_store_idx_0] = lhs_pf0;         \
  rhs_shmem[rhs_store_idx_0] = rhs_pf0;         \
                                                \
  lhs_shmem[lhs_store_idx_1] = lhs_pf1;         \
  rhs_shmem[rhs_store_idx_1] = rhs_pf1;         \
                                                \
  lhs_shmem[lhs_store_idx_2] = lhs_pf2;         \
  rhs_shmem[rhs_store_idx_2] = rhs_pf2;         \
                                                \
  lhs_shmem[lhs_store_idx_3] = lhs_pf3;         \
  rhs_shmem[rhs_store_idx_3] = rhs_pf3;         \
                                                \
  lhs_shmem[lhs_store_idx_4] = lhs_pf4;         \
  rhs_shmem[rhs_store_idx_4] = rhs_pf4;         \
                                                \
  lhs_shmem[lhs_store_idx_5] = lhs_pf5;         \
  rhs_shmem[rhs_store_idx_5] = rhs_pf5;         \
                                                \
  lhs_shmem[lhs_store_idx_6] = lhs_pf6;         \
  rhs_shmem[rhs_store_idx_6] = rhs_pf6;         \
                                                \
  lhs_shmem[lhs_store_idx_7] = lhs_pf7;         \
  rhs_shmem[rhs_store_idx_7] = rhs_pf7;         \

  // declare and initialize result array
#define res(i, j) _res_##i##j
#define initResultRow(i)                        \
  Scalar res(i, 0) = conv(0);                   \
  Scalar res(i, 1) = conv(0);                   \
  Scalar res(i, 2) = conv(0);                   \
  Scalar res(i, 3) = conv(0);                   \
  Scalar res(i, 4) = conv(0);                   \
  Scalar res(i, 5) = conv(0);                   \
  Scalar res(i, 6) = conv(0);                   \
  Scalar res(i, 7) = conv(0);                   \

  internal::scalar_cast_op<int, Scalar> conv;
  initResultRow(0);
  initResultRow(1);
  initResultRow(2);
  initResultRow(3);
  initResultRow(4);
  initResultRow(5);
  initResultRow(6);
  initResultRow(7);
#undef initResultRow

  for (Index base_k = 0; base_k < k_size; base_k += 64) {
    // wait for previous iteration to finish with shmem. Despite common sense,
    // the code is a bit faster with this here then at bottom of loop
    __syncthreads();

    prefetchIntoRegisters(base_k);
    writeRegToShmem();

    #undef prefetchIntoRegisters
    #undef writeRegToShmem

    // wait for shared mem packing to be done before starting computation
    __syncthreads();

    // compute 8x8 matrix product by outer product. This involves packing one column
    // of LHS and one row of RHS into registers (takes 16 registers).

#define lcol(i) _lcol##i
    Scalar lcol(0);
    Scalar lcol(1);
    Scalar lcol(2);
    Scalar lcol(3);
    Scalar lcol(4);
    Scalar lcol(5);
    Scalar lcol(6);
    Scalar lcol(7);

#define rrow(j) _rrow##j
    Scalar rrow(0);
    Scalar rrow(1);
    Scalar rrow(2);
    Scalar rrow(3);
    Scalar rrow(4);
    Scalar rrow(5);
    Scalar rrow(6);
    Scalar rrow(7);

    // Now x corresponds to k, y to m, and z to n
    const Scalar* lhs_block = &lhs_shmem[threadIdx.x + 9 * threadIdx.y];
    const Scalar* rhs_block = &rhs_shmem[threadIdx.x + 8 * threadIdx.z];

#define lhs_element(i, j) lhs_block[72 * ((i) + 8 * (j))]
#define rhs_element(i, j) rhs_block[72 * ((i) + 8 * (j))]

#define loadData(i, j)                          \
    lcol(0) = lhs_element(0, j);               \
    rrow(0) = rhs_element(i, 0);               \
    lcol(1) = lhs_element(1, j);               \
    rrow(1) = rhs_element(i, 1);               \
    lcol(2) = lhs_element(2, j);               \
    rrow(2) = rhs_element(i, 2);               \
    lcol(3) = lhs_element(3, j);               \
    rrow(3) = rhs_element(i, 3);               \
    lcol(4) = lhs_element(4, j);               \
    rrow(4) = rhs_element(i, 4);               \
    lcol(5) = lhs_element(5, j);               \
    rrow(5) = rhs_element(i, 5);               \
    lcol(6) = lhs_element(6, j);               \
    rrow(6) = rhs_element(i, 6);               \
    lcol(7) = lhs_element(7, j);               \
    rrow(7) = rhs_element(i, 7);               \

#define computeCol(j)                           \
    res(0, j) += lcol(0) * rrow(j);             \
    res(1, j) += lcol(1) * rrow(j);             \
    res(2, j) += lcol(2) * rrow(j);             \
    res(3, j) += lcol(3) * rrow(j);             \
    res(4, j) += lcol(4) * rrow(j);             \
    res(5, j) += lcol(5) * rrow(j);             \
    res(6, j) += lcol(6) * rrow(j);             \
    res(7, j) += lcol(7) * rrow(j);             \

#define computePass(i)                          \
    loadData(i, i);                             \
                                                \
    computeCol(0);                              \
    computeCol(1);                              \
    computeCol(2);                              \
    computeCol(3);                              \
    computeCol(4);                              \
    computeCol(5);                              \
    computeCol(6);                              \
    computeCol(7);                              \

    computePass(0);
    computePass(1);
    computePass(2);
    computePass(3);
    computePass(4);
    computePass(5);
    computePass(6);
    computePass(7);

#undef lcol
#undef rrow
#undef lhs_element
#undef rhs_element
#undef loadData
#undef computeCol
#undef computePass
  } // end loop over k

  // we've now iterated over all of the large (ie width 64) k blocks and
  // accumulated results in registers. At this point thread (x, y, z) contains
  // the sum across all big k blocks of the product of little k block of index (x, y)
  // with block of index (y, z). To compute the final output, we need to reduce
  // the 8 threads over y by summation.
#if defined(EIGEN_HIPCC) || (defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000)
#define shuffleInc(i, j, mask) res(i, j) += __shfl_xor(res(i, j), mask)
#else
#define shuffleInc(i, j, mask) res(i, j) += __shfl_xor_sync(0xFFFFFFFF, res(i, j), mask)
#endif

#define reduceRow(i, mask)                      \
  shuffleInc(i, 0, mask);                       \
  shuffleInc(i, 1, mask);                       \
  shuffleInc(i, 2, mask);                       \
  shuffleInc(i, 3, mask);                       \
  shuffleInc(i, 4, mask);                       \
  shuffleInc(i, 5, mask);                       \
  shuffleInc(i, 6, mask);                       \
  shuffleInc(i, 7, mask);                       \

#define reduceMatrix(mask)                      \
  reduceRow(0, mask);                           \
  reduceRow(1, mask);                           \
  reduceRow(2, mask);                           \
  reduceRow(3, mask);                           \
  reduceRow(4, mask);                           \
  reduceRow(5, mask);                           \
  reduceRow(6, mask);                           \
  reduceRow(7, mask);                           \

  // actually perform the reduction, now each thread of index (_, y, z)
  // contains the correct values in its registers that belong in the output
  // block
  reduceMatrix(1);
  reduceMatrix(2);
  reduceMatrix(4);

#undef shuffleInc
#undef reduceRow
#undef reduceMatrix

  // now we need to copy the 64 values into main memory. We can't split work
  // among threads because all variables are in registers. There's 2 ways
  // to do this:
  // (1) have 1 thread do 64 writes from registers into global memory
  // (2) have 1 thread do 64 writes into shared memory, and then 8 threads
  //     each do 8 writes into global memory. We can just overwrite the shared
  //     memory from the problem we just solved.
  // (2) is slightly faster than (1) due to less branching and more ILP

  // TODO: won't yield much gain, but could just use currently unused shared mem
  //       and then we won't have to sync
  // wait for shared mem to be out of use
  __syncthreads();

#define writeResultShmem(i, j)                                          \
  lhs_shmem[i + 8 * threadIdx.y + 64 * threadIdx.z + 512 * j] = res(i, j); \

#define writeRow(i)                             \
  writeResultShmem(i, 0);                       \
  writeResultShmem(i, 1);                       \
  writeResultShmem(i, 2);                       \
  writeResultShmem(i, 3);                       \
  writeResultShmem(i, 4);                       \
  writeResultShmem(i, 5);                       \
  writeResultShmem(i, 6);                       \
  writeResultShmem(i, 7);                       \

  if (threadIdx.x == 0) {
    writeRow(0);
    writeRow(1);
    writeRow(2);
    writeRow(3);
    writeRow(4);
    writeRow(5);
    writeRow(6);
    writeRow(7);
  }
#undef writeResultShmem
#undef writeRow

  const int max_i_write = numext::mini((int)((m_size - base_m - threadIdx.y + 7) / 8), 8);
  const int max_j_write = numext::mini((int)((n_size - base_n - threadIdx.z + 7) / 8), 8);

  if (threadIdx.x < max_i_write) {
    if (max_j_write == 8) {
      // TODO: can i trade bank conflicts for coalesced writes?
      Scalar val0 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 0];
      Scalar val1 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 1];
      Scalar val2 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 2];
      Scalar val3 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 3];
      Scalar val4 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 4];
      Scalar val5 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 5];
      Scalar val6 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 6];
      Scalar val7 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 7];

      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 0) = val0;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 1) = val1;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 2) = val2;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 3) = val3;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 4) = val4;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 5) = val5;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 6) = val6;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 7) = val7;
    } else {
#pragma unroll 7
      for (int j = 0; j < max_j_write; j++) {
        Scalar val = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * j];
        output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * j) = val;
      }
    }
  }
#undef res
}


template<typename Scalar, typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(512, 1)
#else
__launch_bounds__(512)
#endif
EigenContractionKernel(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ Scalar lhs_shmem[72 * 64];
  __shared__ Scalar rhs_shmem[72 * 64];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  if (base_m + 63 < m_size && base_n + 63 < n_size) {
    EigenContractionKernelInternal<Scalar, Index, LhsMapper, RhsMapper, OutputMapper, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size);
  } else {
    EigenContractionKernelInternal<Scalar, Index, LhsMapper, RhsMapper, OutputMapper, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size);
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool CHECK_LHS_BOUNDARY,
         bool CHECK_RHS_BOUNDARY>
__device__ __forceinline__ void
EigenFloatContractionKernelInternal16x16(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output, float2 lhs_shmem2[][16],
                       float2 rhs_shmem2[][8], const Index m_size,
                       const Index n_size, const Index k_size,
                       const Index base_m, const Index base_n) {

  // prefetch registers
  float4 lhs_pf0, rhs_pf0;

  float4 results[4];
  for (int i=0; i < 4; i++) {
    results[i].x = results[i].y = results[i].z = results[i].w = 0;
  }

#define prefetch_lhs(reg, row, col)                            \
    if (!CHECK_LHS_BOUNDARY) {                                 \
      if (col < k_size) {                                      \
        reg =lhs.template loadPacket<float4,Unaligned>(row, col);     \
      }                                                        \
    } else {                                                   \
      if (col < k_size) {                                      \
        if (row + 3 < m_size) {                                \
          reg =lhs.template loadPacket<float4,Unaligned>(row, col);   \
        } else if (row + 2 < m_size) {                         \
          reg.x =lhs(row + 0, col);                            \
          reg.y =lhs(row + 1, col);                            \
          reg.z =lhs(row + 2, col);                            \
        } else if (row + 1 < m_size) {                         \
          reg.x =lhs(row + 0, col);                            \
          reg.y =lhs(row + 1, col);                            \
        } else if (row  < m_size) {                            \
          reg.x =lhs(row + 0, col);                            \
        }                                                      \
      }                                                        \
    }							       \

  Index lhs_vert = base_m+threadIdx.x*4;

  for (Index k = 0; k < k_size; k += 16) {

    lhs_pf0 = internal::pset1<float4>(0);
    rhs_pf0 = internal::pset1<float4>(0);

    Index lhs_horiz = threadIdx.y+k;
    prefetch_lhs(lhs_pf0, lhs_vert, lhs_horiz)

    Index rhs_vert = k+(threadIdx.x%4)*4;
    Index rhs_horiz0 = (threadIdx.x>>2)+threadIdx.y*4+base_n;

    if (!CHECK_RHS_BOUNDARY) {
      if ((rhs_vert + 3) < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
      } else if (rhs_vert + 2 < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
      } else if (rhs_vert + 1 < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
      } else if (rhs_vert  < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
      }
    } else {
      if (rhs_horiz0 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        } else if ((rhs_vert + 2) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        } else if ((rhs_vert + 1) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        } else if (rhs_vert  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        }
      }
    }
    float x1, x2 ;
    // the following can be a bitwise operation..... some day.
    if((threadIdx.x%8) < 4) {
      x1 = rhs_pf0.y;
      x2 = rhs_pf0.w;
    } else {
      x1 = rhs_pf0.x;
      x2 = rhs_pf0.z;
    }
    #if defined(EIGEN_HIPCC) || (defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000)
    x1 = __shfl_xor(x1, 4);
    x2 = __shfl_xor(x2, 4);
    #else
    x1 = __shfl_xor_sync(0xFFFFFFFF, x1, 4);
    x2 = __shfl_xor_sync(0xFFFFFFFF, x2, 4);
    #endif
    if((threadIdx.x%8) < 4) {
      rhs_pf0.y = x1;
      rhs_pf0.w = x2;
    } else {
      rhs_pf0.x = x1;
      rhs_pf0.z = x2;
    }

    // We have 64 features.
    // Row 0 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 0, 1.
    // Row 1 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 2, 3.
    // ...
    // Row 31 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 62, 63
    // Row 32 -> times (2, 6, 10, 14, 3, 7, 11, 15) for features 0, 1
    // ...
    rhs_shmem2[(threadIdx.x>>3)+ threadIdx.y*2][threadIdx.x%8] = make_float2(rhs_pf0.x, rhs_pf0.y);
    rhs_shmem2[(threadIdx.x>>3)+ threadIdx.y*2+32][threadIdx.x%8] = make_float2(rhs_pf0.z, rhs_pf0.w);

    // Row 0 (time 0) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // Row 1 (time 1) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // ...
    // Row 15 (time 15) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // Row 16 (time 0) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63)
    // ...

    lhs_shmem2[threadIdx.y][threadIdx.x] = make_float2(lhs_pf0.x, lhs_pf0.y);
    lhs_shmem2[threadIdx.y+16][threadIdx.x] = make_float2(lhs_pf0.z, lhs_pf0.w);


#define add_vals(fl1, fl2, fr1, fr2)\
    results[0].x += fl1.x * fr1.x;\
    results[0].y += fl1.y * fr1.x;\
    results[0].z += fl2.x * fr1.x;\
    results[0].w += fl2.y * fr1.x;\
\
    results[1].x += fl1.x * fr1.y;\
    results[1].y += fl1.y * fr1.y;\
    results[1].z += fl2.x * fr1.y;\
    results[1].w += fl2.y * fr1.y;\
\
    results[2].x += fl1.x * fr2.x;\
    results[2].y += fl1.y * fr2.x;\
    results[2].z += fl2.x * fr2.x;\
    results[2].w += fl2.y * fr2.x;\
\
    results[3].x += fl1.x * fr2.y;\
    results[3].y += fl1.y * fr2.y;\
    results[3].z += fl2.x * fr2.y;\
    results[3].w += fl2.y * fr2.y;\

    __syncthreads();

    // Do the multiplies.
    #pragma unroll
    for (int koff = 0; koff < 16; koff ++) {
      // 32 x threads.
      float2 fl1 = lhs_shmem2[koff][threadIdx.x];
      float2 fl2 = lhs_shmem2[koff + 16][threadIdx.x];

      int start_feature = threadIdx.y * 4;
      float2 fr1 = rhs_shmem2[(start_feature>>1) + 32*((koff%4)/2)][koff/4 + (koff%2)*4];
      float2 fr2 = rhs_shmem2[(start_feature>>1) + 1 + 32*((koff%4)/2)][koff/4 + (koff%2)*4];

      add_vals(fl1, fl2, fr1, fr2)
    }
    __syncthreads();
  }

#undef prefetch_lhs
#undef add_vals

  Index horiz_base = threadIdx.y*4+base_n;
  if (!CHECK_LHS_BOUNDARY && !CHECK_RHS_BOUNDARY) {
    for (int i = 0; i < 4; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }
  } else if (!CHECK_RHS_BOUNDARY) {
    // CHECK LHS
    if (lhs_vert + 3 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    } else if (lhs_vert + 2 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
      }
    } else if (lhs_vert + 1 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
      }
    } else if (lhs_vert  < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
      }
    }
  } else if (!CHECK_LHS_BOUNDARY) {
    // CHECK RHS
    /*
    int ncols_rem = fminf(n_size- horiz_base, 4);
    for (int i = 0; i < ncols_rem; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }*/
    for (int i = 0; i < 4; i++) {
      if (horiz_base+i < n_size) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
       }
    }
  } else {
    // CHECK both boundaries.
    for (int i = 0; i < 4; i++) {
      if (horiz_base+i < n_size) {
        if (lhs_vert < m_size)
          output(lhs_vert, horiz_base + i) = results[i].x;
        if (lhs_vert + 1 < m_size)
          output(lhs_vert + 1, horiz_base + i) = results[i].y;
        if (lhs_vert + 2 < m_size)
          output(lhs_vert + 2, horiz_base + i) = results[i].z;
        if (lhs_vert + 3 < m_size)
          output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool CHECK_LHS_BOUNDARY,
         bool CHECK_RHS_BOUNDARY>
__device__ __forceinline__ void
EigenFloatContractionKernelInternal(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output, float2 lhs_shmem2[][32],
                       float2 rhs_shmem2[][8], const Index m_size,
                       const Index n_size, const Index k_size,
                       const Index base_m, const Index base_n) {

  // prefetch registers
  float4 lhs_pf0, lhs_pf1, lhs_pf2, lhs_pf3;
  float4 rhs_pf0, rhs_pf1;

  float4 results[8];
  for (int i=0; i < 8; i++) {
    results[i].x = results[i].y = results[i].z = results[i].w = 0;
  }

  Index lhs_vert = base_m+threadIdx.x*4+(threadIdx.y%4)*32;
  for (Index k = 0; k < k_size; k += 32) {
    lhs_pf0 = internal::pset1<float4>(0);
    lhs_pf1 = internal::pset1<float4>(0);
    lhs_pf2 = internal::pset1<float4>(0);
    lhs_pf3 = internal::pset1<float4>(0);

    rhs_pf0 = internal::pset1<float4>(0);
    rhs_pf1 = internal::pset1<float4>(0);

     if (!CHECK_LHS_BOUNDARY) {
      if ((threadIdx.y/4+k+24) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
        lhs_pf3 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+24));
      } else if ((threadIdx.y/4+k+16) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
      } else if ((threadIdx.y/4+k+8) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
      } else if ((threadIdx.y/4+k) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
      }
    } else {
      // just CHECK_LHS_BOUNDARY
      if (lhs_vert + 3 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
          lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
          lhs_pf3 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
          lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        }
      } else if (lhs_vert + 2 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf2.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
          lhs_pf3.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+24));
          lhs_pf3.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf2.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
        }
      } else if (lhs_vert + 1 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
          lhs_pf3.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
        }
      } else if (lhs_vert < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
        }
      }
    }
    __syncthreads();
    Index rhs_vert = k+threadIdx.x*4;
    Index rhs_horiz0 = threadIdx.y*2+base_n;
    Index rhs_horiz1 = threadIdx.y*2+1+base_n;
    if (!CHECK_RHS_BOUNDARY) {
      if ((rhs_vert + 3) < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        rhs_pf1 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz1);
      } else if (rhs_vert + 2 < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
        rhs_pf1.z = rhs(rhs_vert + 2, rhs_horiz1);
      } else if (rhs_vert + 1 < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
      } else if (rhs_vert  < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
      }
    } else {
      if (rhs_horiz1 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
          rhs_pf1 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz1);
        } else if (rhs_vert + 2 < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
          rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
          rhs_pf1.z = rhs(rhs_vert + 2, rhs_horiz1);
        } else if (k+threadIdx.x*4 + 1 < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
          rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
        } else if (k+threadIdx.x*4  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        }
      } else if (rhs_horiz0 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        } else if ((rhs_vert + 2) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        } else if ((rhs_vert + 1) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        } else if (rhs_vert  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        }
      }
    }
    __syncthreads();
    // Loaded. Do computation
    // Row 0 -> times (0, 4, 8, .. 28) for features 0, 1.
    // Row 1 -> times (0, 4, 8, .. 28) for features 2, 3.
    // ..
    // Row 31 -> times (0, 4, 8, .. 28) for features 62, 63
    rhs_shmem2[threadIdx.y][threadIdx.x] = make_float2(rhs_pf0.x, rhs_pf1.x);
    // Row 32 -> times (1, 5, 9, .. 29) for features 0, 1.
    // Row 33 -> times (1, 5, 9, .. 29) for features 2, 3.
    // ..
    rhs_shmem2[threadIdx.y+32][threadIdx.x] = make_float2(rhs_pf0.y, rhs_pf1.y);
    // Row 64 -> times (2, 6, 10, .. 30) for features 0, 1.
    // Row 65 -> times (2, 6, 10, .. 30) for features 2, 3.
    rhs_shmem2[threadIdx.y+64][threadIdx.x] = make_float2(rhs_pf0.z, rhs_pf1.z);
    // Row 96 -> times (3, 7, 11, .. 31) for features 0, 1.
    // Row 97 -> times (3, 7, 11, .. 31) for features 2, 3.
    rhs_shmem2[threadIdx.y+96][threadIdx.x] = make_float2(rhs_pf0.w, rhs_pf1.w);

    // LHS.
    // Row 0 (time 0) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61) .. (124, 125)
    // Row 1 (time 1) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61) .. (124, 125)
    // ...
    // Row 8 (time 0) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63) .. (126, 127)
    // Row 15 (time 7) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63) .. (126, 127)


#define add_vals(a_feat1, a_feat2, f1, f2, f3, f4)\
      results[0].x += a_feat1.x * f1.x;\
      results[1].x += a_feat1.x * f1.y;\
      results[2].x += a_feat1.x * f2.x;\
      results[3].x += a_feat1.x * f2.y;\
      results[4].x += a_feat1.x * f3.x;\
      results[5].x += a_feat1.x * f3.y;\
      results[6].x += a_feat1.x * f4.x;\
      results[7].x += a_feat1.x * f4.y;\
\
      results[0].y += a_feat1.y * f1.x;\
      results[1].y += a_feat1.y * f1.y;\
      results[2].y += a_feat1.y * f2.x;\
      results[3].y += a_feat1.y * f2.y;\
      results[4].y += a_feat1.y * f3.x;\
      results[5].y += a_feat1.y * f3.y;\
      results[6].y += a_feat1.y * f4.x;\
      results[7].y += a_feat1.y * f4.y;\
\
      results[0].z += a_feat2.x * f1.x;\
      results[1].z += a_feat2.x * f1.y;\
      results[2].z += a_feat2.x * f2.x;\
      results[3].z += a_feat2.x * f2.y;\
      results[4].z += a_feat2.x * f3.x;\
      results[5].z += a_feat2.x * f3.y;\
      results[6].z += a_feat2.x * f4.x;\
      results[7].z += a_feat2.x * f4.y;\
\
      results[0].w += a_feat2.y * f1.x;\
      results[1].w += a_feat2.y * f1.y;\
      results[2].w += a_feat2.y * f2.x;\
      results[3].w += a_feat2.y * f2.y;\
      results[4].w += a_feat2.y * f3.x;\
      results[5].w += a_feat2.y * f3.y;\
      results[6].w += a_feat2.y * f4.x;\
      results[7].w += a_feat2.y * f4.y;\

    lhs_shmem2[threadIdx.y/4][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf0.x, lhs_pf0.y);
    lhs_shmem2[threadIdx.y/4+8][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf1.x, lhs_pf1.y);
    lhs_shmem2[threadIdx.y/4+16][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf2.x, lhs_pf2.y);
    lhs_shmem2[threadIdx.y/4+24][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf3.x, lhs_pf3.y);

    lhs_shmem2[threadIdx.y/4 + 32][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf0.z, lhs_pf0.w);
    lhs_shmem2[threadIdx.y/4 + 40][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf1.z, lhs_pf1.w);
    lhs_shmem2[threadIdx.y/4 + 48][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf2.z, lhs_pf2.w);
    lhs_shmem2[threadIdx.y/4 + 56][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf3.z, lhs_pf3.w);

    __syncthreads();

    // Do the multiplies.
    #pragma unroll
    for (int koff = 0; koff < 32; koff ++) {
      float2 a3 = lhs_shmem2[koff][threadIdx.x + (threadIdx.y % 4) * 8];
      float2 a4 = lhs_shmem2[koff + 32][threadIdx.x + (threadIdx.y % 4) * 8];

      // first feature is at (threadIdx.y/4) * 8 last is at start + 8.
      int start_feature = (threadIdx.y / 4) * 8;

      float2 br1 = rhs_shmem2[start_feature/2 +     (koff % 4) * 32][koff/4];
      float2 br2 = rhs_shmem2[start_feature/2 + 1 + (koff % 4) * 32][koff/4];
      float2 br3 = rhs_shmem2[start_feature/2 + 2 + (koff % 4) * 32][koff/4];
      float2 br4 = rhs_shmem2[start_feature/2 + 3 + (koff % 4) * 32][koff/4];

      add_vals(a3, a4, br1, br2, br3, br4)
    }
    __syncthreads();
  } // end loop over k

  __syncthreads();
  Index horiz_base = (threadIdx.y/4)*8+base_n;
  if (!CHECK_LHS_BOUNDARY && !CHECK_RHS_BOUNDARY) {
    for (int i = 0; i < 8; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }
  } else if (!CHECK_RHS_BOUNDARY) {
    if (lhs_vert + 3 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    } else if (lhs_vert + 2 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
      }
    } else if (lhs_vert + 1 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
      }
    } else if (lhs_vert  < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
      }
    }
  } else if (!CHECK_LHS_BOUNDARY) {
    // CHECK BOUNDARY_B
    for (int i = 0; i < 8; i++) {
      if (horiz_base + i < n_size) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  } else {
    // CHECK both boundaries.
    for (int i = 0; i < 8; i++) {
      if (horiz_base + i < n_size) {
        if (lhs_vert < m_size)
          output(lhs_vert, horiz_base + i) = results[i].x;
        if (lhs_vert + 1 < m_size)
          output(lhs_vert + 1, horiz_base + i) = results[i].y;
        if (lhs_vert + 2 < m_size)
          output(lhs_vert + 2, horiz_base + i) = results[i].z;
        if (lhs_vert + 3 < m_size)
          output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(256, 1)
#else
__launch_bounds__(256)
#endif
EigenFloatContractionKernel(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ float2 lhs_shmem[64*32];
  __shared__ float2 rhs_shmem[128*8];

  typedef float2 LHS_MEM[64][32];
  typedef float2 RHS_MEM[128][8];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 128 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  bool check_rhs = (base_n + 63) >= n_size;
  bool check_lhs128 = (base_m + 127) >= m_size;

  if (!check_rhs) {
    if (!check_lhs128) {
      // >= 128 rows left
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, false, false>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, true, false>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    }
  } else {
    if (!check_lhs128) {
      // >= 128 rows left
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, false, true>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, true, true>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    }
  }
}

template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(256, 1)
#else
__launch_bounds__(256)
#endif
EigenFloatContractionKernel16x16(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ float2 lhs_shmem[32][16];
  __shared__ float2 rhs_shmem[64][8];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  if (base_m + 63 < m_size) {
    if (base_n + 63 < n_size) {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, false, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, false, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    }
  } else {
    if (base_n + 63 < n_size) {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, true, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, true, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    }
  }
}


template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, GpuDevice> :
    public TensorContractionEvaluatorBase<TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, GpuDevice> > {

  typedef GpuDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, GpuDevice>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, LDims> left_dim_mapper_t;
  typedef array<Index, RDims> right_dim_mapper_t;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<Index, NumDims> Dimensions;

  // typedefs needed in evalTo
  typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
  typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

  typedef typename LeftEvaluator::Dimensions LeftDimensions;
  typedef typename RightEvaluator::Dimensions RightDimensions;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device)
  {
    EIGEN_STATIC_ASSERT( (internal::is_same<OutputKernelType, const NoOpOutputKernel>::value),
                          GPU_TENSOR_CONTRACTION_DOES_NOT_SUPPORT_OUTPUT_KERNELS);
  }

  // We need to redefine this method to make nvcc happy
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar* data) {
    this->m_leftImpl.evalSubExprsIfNeeded(NULL);
    this->m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalTo(data);
      return false;
    } else {
      this->m_result = static_cast<Scalar *>(this->m_device.allocate(this->dimensions().TotalSize() * sizeof(Scalar)));
      evalTo(this->m_result);
      return true;
    }
  }

  void evalTo(Scalar* buffer) const {
    if (this->m_lhs_inner_dim_contiguous) {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, true, true, Unaligned>(buffer);
        }
        else {
          evalTyped<true, true, false, Unaligned>(buffer);
        }
      }
      else {
       if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, false, true, Unaligned>(buffer);
        }
        else {
          evalTyped<true, false, false, Unaligned>(buffer);
        }
      }
    }
    else {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, true, true, Unaligned>(buffer);
        }
        else {
          evalTyped<false, true, false, Unaligned>(buffer);
        }
      }
      else {
       if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, false, true, Unaligned>(buffer);
        }
        else {
          evalTyped<false, false, false, Unaligned>(buffer);
        }
      }
    }
  }

  template <typename LhsScalar, typename RhsScalar, typename Index, typename LhsMapper, typename RhsMapper, typename OutputMapper> struct LaunchKernels {
    static void Run(const LhsMapper& lhs, const RhsMapper& rhs, const OutputMapper& output, Index m, Index n, Index k, const GpuDevice& device) {
    const Index m_blocks = (m + 63) / 64;
    const Index n_blocks = (n + 63) / 64;
    const dim3 num_blocks(m_blocks, n_blocks, 1);
    const dim3 block_size(8, 8, 8);
    LAUNCH_GPU_KERNEL((EigenContractionKernel<Scalar, Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
    }
  };

  template <typename Index, typename LhsMapper, typename RhsMapper, typename OutputMapper> struct LaunchKernels<float, float, Index, LhsMapper, RhsMapper, OutputMapper> {
    static void Run(const LhsMapper& lhs, const RhsMapper& rhs, const OutputMapper& output, Index m, Index n, Index k, const GpuDevice& device) {
      if (m < 768 || n < 768) {
        const Index m_blocks = (m + 63) / 64;
        const Index n_blocks = (n + 63) / 64;
        const dim3 num_blocks(m_blocks, n_blocks, 1);
        const dim3 block_size(16, 16, 1);
        LAUNCH_GPU_KERNEL((EigenFloatContractionKernel16x16<Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
      } else {
        const Index m_blocks = (m + 127) / 128;
        const Index n_blocks = (n + 63) / 64;
        const dim3 num_blocks(m_blocks, n_blocks, 1);
        const dim3 block_size(8, 32, 1);
        LAUNCH_GPU_KERNEL((EigenFloatContractionKernel<Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
      }
    }
  };

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  void evalTyped(Scalar* buffer) const {
    // columns in left side, rows in right side
    const Index k = this->m_k_size;
    EIGEN_UNUSED_VARIABLE(k)

    // rows in left side
    const Index m = this->m_i_size;

    // columns in right side
    const Index n = this->m_j_size;

    // zero out the result buffer (which must be of size at least m * n * sizeof(Scalar)
    this->m_device.memset(buffer, 0, m * n * sizeof(Scalar));

    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, 4,
                                                   lhs_inner_dim_contiguous,
                                                   false, Unaligned> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, 4,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned> RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;


    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

    OutputMapper output(buffer, m);

#if defined(EIGEN_USE_HIP)
    setGpuSharedMemConfig(hipSharedMemBankSizeEightByte);
#else
    setGpuSharedMemConfig(cudaSharedMemBankSizeEightByte);
#endif

    LaunchKernels<LhsScalar, RhsScalar, Index, LhsMapper, RhsMapper, OutputMapper>::Run(lhs, rhs, output,  m, n, k, this->m_device);
  }
};

} // end namespace Eigen

#endif // EIGEN_USE_GPU and EIGEN_GPUCC
#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionMapper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H

namespace Eigen {

namespace internal {

enum {
  Rhs = 0,
  Lhs = 1
};

/*
 * Implementation of the Eigen blas_data_mapper class for tensors.
 */
/// The make pointer class is used by sycl in order to build the mapper class on the device. For other platform the default make pointer is used which
/// is scalar * for CoeffLoader.
template <typename Tensor, bool HasRawAccess, template <class> class MakePointer_ = MakePointer>
struct CoeffLoader;

template <typename Scalar, typename Index, int side, typename Tensor,
          typename nocontract_t, typename contract_t, int packet_size,
          bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment,
          template <class> class MakePointer_ = MakePointer>
class BaseTensorContractionMapper;

template <typename Tensor, bool HasRawAccess, template <class> class MakePointer_>
struct CoeffLoader {
  enum {
    DirectOffsets = false
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffLoader(const Tensor& tensor) : m_tensor(tensor) { }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index) {
    eigen_assert(false && "unsupported");
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename MakePointer_<const typename Tensor::Scalar>::Type
  data() const {
    eigen_assert(false && "unsupported");
    return NULL;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename Tensor::Scalar coeff(typename Tensor::Index index) const { return m_tensor.coeff(index); }

 template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
 typename Tensor::PacketReturnType packet(typename Tensor::Index index) const
  {
    return m_tensor.template packet<LoadMode>(index);
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_tensor.bind(cgh);
  }
  #endif

 private:
  const Tensor m_tensor;
};

template <typename Tensor, template <class> class MakePointer_>
struct CoeffLoader<Tensor, true, MakePointer_> {
  enum {
    DirectOffsets = true
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffLoader(const Tensor& tensor) : m_data(tensor.data()) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index offset) {
    m_data += offset;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename MakePointer_<const typename Tensor::Scalar>::Type
  data() const {
    return m_data;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename Tensor::Scalar coeff(typename Tensor::Index index) const { return loadConstant(m_data+index); }

 template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
 typename Tensor::PacketReturnType packet(typename Tensor::Index index) const
  {
    return internal::ploadt_ro<typename Tensor::PacketReturnType, LoadMode>(m_data + index);
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
  #endif
 private:
  typedef typename Tensor::Scalar Scalar;

  typename MakePointer_<const Scalar>::Type m_data;
};

template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size, bool inner_dim_contiguous, int Alignment, template <class> class MakePointer_ = MakePointer>
class SimpleTensorContractionMapper {
  public:
  EIGEN_DEVICE_FUNC
  SimpleTensorContractionMapper(const Tensor& tensor,
                                const nocontract_t& nocontract_strides,
                                const nocontract_t& ij_strides,
                                const contract_t& contract_strides,
                                const contract_t& k_strides) :
      m_tensor(tensor),
      m_nocontract_strides(nocontract_strides),
      m_ij_strides(ij_strides),
      m_contract_strides(contract_strides),
      m_k_strides(k_strides) { }

  enum {
    DirectOffsets = CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>::DirectOffsets
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index offset) {
    m_tensor.offsetBuffer(offset);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE void prefetch(Index /*i*/) { }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Scalar operator()(Index row) const {
    // column major assumption
    return operator()(row, 0);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Scalar operator()(Index row, Index col) const {
    return m_tensor.coeff(computeIndex(row, col));
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index computeIndex(Index row, Index col) const {
    const bool left = (side == Lhs);
    EIGEN_UNUSED_VARIABLE(left); // annoying bug in g++8.1: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=85963
    Index nocontract_val = left ? row : col;
    Index linidx = 0;
    EIGEN_UNROLL_LOOP
    for (int i = static_cast<int>(array_size<nocontract_t>::value) - 1; i > 0; i--) {
      const Index idx = nocontract_val / m_ij_strides[i];
      linidx += idx * m_nocontract_strides[i];
      nocontract_val -= idx * m_ij_strides[i];
    }
    if (array_size<typename Tensor::Dimensions>::value > array_size<contract_t>::value) {
      if (side == Lhs && inner_dim_contiguous) {
        eigen_assert(m_nocontract_strides[0] == 1);
        linidx += nocontract_val;
      } else {
        linidx += nocontract_val * m_nocontract_strides[0];
      }
    }

    Index contract_val = left ? col : row;
    if(array_size<contract_t>::value > 0) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<contract_t>::value) - 1; i > 0; i--) {
        const Index idx = contract_val / m_k_strides[i];
        linidx += idx * m_contract_strides[i];
        contract_val -= idx * m_k_strides[i];
      }

      if (side == Rhs && inner_dim_contiguous) {
        eigen_assert(m_contract_strides[0] == 1);
        linidx += contract_val;
      } else {
        linidx += contract_val * m_contract_strides[0];
      }
    }

    return linidx;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE IndexPair<Index> computeIndexPair(Index row, Index col, const Index distance) const {
    const bool left = (side == Lhs);
    EIGEN_UNUSED_VARIABLE(left); // annoying bug in g++8.1: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=85963
    Index nocontract_val[2] = {left ? row : col, left ? row + distance : col};
    Index linidx[2] = {0, 0};
    if (array_size<typename Tensor::Dimensions>::value > array_size<contract_t>::value) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<nocontract_t>::value) - 1; i > 0; i--) {
        const Index idx0 = nocontract_val[0] / m_ij_strides[i];
        const Index idx1 = nocontract_val[1] / m_ij_strides[i];
        linidx[0] += idx0 * m_nocontract_strides[i];
        linidx[1] += idx1 * m_nocontract_strides[i];
        nocontract_val[0] -= idx0 * m_ij_strides[i];
        nocontract_val[1] -= idx1 * m_ij_strides[i];
      }
      if (side == Lhs && inner_dim_contiguous) {
        eigen_assert(m_nocontract_strides[0] == 1);
        linidx[0] += nocontract_val[0];
        linidx[1] += nocontract_val[1];
      } else {
        linidx[0] += nocontract_val[0] * m_nocontract_strides[0];
        linidx[1] += nocontract_val[1] * m_nocontract_strides[0];
      }
    }

    Index contract_val[2] = {left ? col : row, left ? col : row + distance};
    if (array_size<contract_t>::value> 0) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<contract_t>::value) - 1; i > 0; i--) {
        const Index idx0 = contract_val[0] / m_k_strides[i];
        const Index idx1 = contract_val[1] / m_k_strides[i];
        linidx[0] += idx0 * m_contract_strides[i];
        linidx[1] += idx1 * m_contract_strides[i];
        contract_val[0] -= idx0 * m_k_strides[i];
        contract_val[1] -= idx1 * m_k_strides[i];
      }

      if (side == Rhs && inner_dim_contiguous) {
        eigen_assert(m_contract_strides[0] == 1);
        linidx[0] += contract_val[0];
        linidx[1] += contract_val[1];
      } else {
        linidx[0] += contract_val[0] * m_contract_strides[0];
        linidx[1] += contract_val[1] * m_contract_strides[0];
      }
    }
    return IndexPair<Index>(linidx[0], linidx[1]);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index firstAligned(Index size) const {
    // Only claim alignment when we can compute the actual stride (ie when we're
    // dealing with the lhs with inner_dim_contiguous. This is because the
    // matrix-vector product relies on the stride when dealing with aligned inputs.
    return (Alignment == Aligned) && (side == Lhs) && inner_dim_contiguous ? 0 : size;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index stride() const {
    return ((side == Lhs) && inner_dim_contiguous && array_size<contract_t>::value > 0) ? m_contract_strides[0] : 1;
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_tensor.bind(cgh);
  }
  #endif

  const CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>& tensor() const {
    return m_tensor;
  }

  const nocontract_t& nocontract_strides() const {
    return m_nocontract_strides;
  }
  const nocontract_t& ij_strides() const { return m_ij_strides; }
  const contract_t& contract_strides() const { return m_contract_strides; }
  const contract_t& k_strides() const { return m_k_strides; }

 protected:
  CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_> m_tensor;
  const nocontract_t m_nocontract_strides;
  const nocontract_t m_ij_strides;
  const contract_t m_contract_strides;
  const contract_t m_k_strides;
};

template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size, bool inner_dim_contiguous,
         bool inner_dim_reordered, int Alignment, template <class> class MakePointer_>
class BaseTensorContractionMapper : public SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, Alignment, MakePointer_>
{
 public:
  typedef SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, Alignment, MakePointer_> ParentMapper;

  EIGEN_DEVICE_FUNC
  BaseTensorContractionMapper(const Tensor& tensor,
                              const nocontract_t& nocontract_strides,
                              const nocontract_t& ij_strides,
                              const contract_t& contract_strides,
                              const contract_t& k_strides) :
  ParentMapper(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketT>::size==packet_size,PacketT>::type
  load(Index i, Index j) const
  {
    // whole method makes column major assumption

    // don't need to add offsets for now (because operator handles that)
    // current code assumes packet size must be a multiple of 2
    EIGEN_STATIC_ASSERT(packet_size % 2 == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);

    if (Tensor::PacketAccess && inner_dim_contiguous && !inner_dim_reordered) {
      const Index index = this->computeIndex(i, j);
      eigen_assert(this->computeIndex(i+packet_size-1, j) == index + packet_size-1);
      return this->m_tensor.template packet<AlignmentType>(index);
    }

    const IndexPair<Index> indexPair = this->computeIndexPair(i, j, packet_size - 1);
    const Index first = indexPair.first;
    const Index lastIdx = indexPair.second;

    // We can always do optimized packet reads from left hand side right now, because
    // the vertical matrix dimension on the left hand side is never contracting.
    // On the right hand side we need to check if the contracting dimensions may have
    // been shuffled first.
    if (Tensor::PacketAccess &&
        (side == Lhs || internal::array_size<contract_t>::value <= 1 || !inner_dim_reordered) &&
        (lastIdx - first) == (packet_size - 1)) {

      return this->m_tensor.template packet<AlignmentType>(first);
    }

    EIGEN_ALIGN_MAX Scalar data[packet_size];

    data[0] = this->m_tensor.coeff(first);
    EIGEN_UNROLL_LOOP
    for (Index k = 1; k < packet_size - 1; k += 2) {
      const IndexPair<Index> internal_pair = this->computeIndexPair(i + k, j, 1);
      data[k] = this->m_tensor.coeff(internal_pair.first);
      data[k + 1] = this->m_tensor.coeff(internal_pair.second);
    }
    data[packet_size - 1] = this->m_tensor.coeff(lastIdx);

    return pload<PacketT>(data);
  }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketT>::size!=packet_size,PacketT>::type
  load(Index i, Index j) const
  {
    const Index requested_packet_size = internal::unpacket_traits<PacketT>::size;
    EIGEN_ALIGN_MAX Scalar data[requested_packet_size];

    const IndexPair<Index> indexPair = this->computeIndexPair(i, j, requested_packet_size - 1);
    const Index first = indexPair.first;
    const Index lastIdx = indexPair.second;

    data[0] = this->m_tensor.coeff(first);
    for (Index k = 1; k < requested_packet_size - 1; k += 2) {
      const IndexPair<Index> internal_pair = this->computeIndexPair(i + k, j, 1);
      data[k] = this->m_tensor.coeff(internal_pair.first);
      data[k + 1] = this->m_tensor.coeff(internal_pair.second);
    }
    data[requested_packet_size - 1] = this->m_tensor.coeff(lastIdx);

    return pload<PacketT>(data);
  }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT loadPacket(Index i, Index j) const {
    return this->load<PacketT,AlignmentType>(i,j);
  }
};


template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         bool inner_dim_contiguous,
         bool inner_dim_reordered, int Alignment, template <class> class MakePointer_>
class BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_>
  : public SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, Alignment, MakePointer_>
{
 public:
  typedef SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, Alignment, MakePointer_> ParentMapper;

  EIGEN_DEVICE_FUNC
  BaseTensorContractionMapper(const Tensor& tensor,
                              const nocontract_t& nocontract_strides,
                              const nocontract_t& ij_strides,
                              const contract_t& contract_strides,
                              const contract_t& k_strides) :
  ParentMapper(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  template <typename PacketT,int> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT loadPacket(Index i, Index j) const {
    EIGEN_ALIGN_MAX Scalar data[1];
    data[0] = this->m_tensor.coeff(this->computeIndex(i, j));
    return pload<PacketT>(data);
  }
  template <typename PacketT,int> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT load(Index i, Index j) const {
    EIGEN_ALIGN_MAX Scalar data[1];
    data[0] = this->m_tensor.coeff(this->computeIndex(i, j));
    return pload<PacketT>(data);
  }
};


template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size,
         bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment, template <class> class MakePointer_=MakePointer>
class TensorContractionSubMapper {
 public:

  typedef BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> ParentMapper;
  typedef TensorContractionSubMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> Self;
  typedef Self LinearMapper;

  enum {
    // We can use direct offsets iff the parent mapper supports then and we can compute the strides.
    // TODO: we should also enable direct offsets for the Rhs case.
    UseDirectOffsets = ParentMapper::DirectOffsets && (side == Lhs) && inner_dim_contiguous && (array_size<contract_t>::value > 0)
  };

  EIGEN_DEVICE_FUNC TensorContractionSubMapper(const ParentMapper& base_mapper, Index vert_offset, Index horiz_offset)
      : m_base_mapper(base_mapper), m_vert_offset(vert_offset), m_horiz_offset(horiz_offset) {
    // Bake the offsets into the buffer used by the base mapper whenever possible. This avoids the need to recompute
    // this offset every time we attempt to access a coefficient.
    if (UseDirectOffsets) {
      Index stride = m_base_mapper.stride();
      m_base_mapper.offsetBuffer(vert_offset + horiz_offset * stride);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i) const {
    if (UseDirectOffsets) {
      return m_base_mapper(i, 0);
    }
    return m_base_mapper(i + m_vert_offset, m_horiz_offset);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper(i, j);
    }
    return m_base_mapper(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template loadPacket<PacketT,Alignment>(i, 0);
    }
    return m_base_mapper.template loadPacket<PacketT,Alignment>(i + m_vert_offset, m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template loadPacket<PacketT,Alignment>(i, j);
    }
    return m_base_mapper.template loadPacket<PacketT,Alignment>(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template load<PacketT,AlignmentType>(i, j);
    }
    return m_base_mapper.template loadPacket<PacketT,AlignmentType>(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketT& p) const {
    if (UseDirectOffsets) {
      m_base_mapper.storePacket(i, 0, p);
    }
    m_base_mapper.storePacket(i + m_vert_offset, m_horiz_offset, p);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    if (UseDirectOffsets) {
      return LinearMapper(m_base_mapper, i, j);
    }
    return LinearMapper(m_base_mapper, i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i) const {
    EIGEN_STATIC_ASSERT((internal::is_same<PacketT, PacketT>::value), YOU_MADE_A_PROGRAMMING_MISTAKE);
    const int ActualAlignment = (AlignmentType == Aligned) && (Alignment == Aligned) ? Aligned : Unaligned;
    if (UseDirectOffsets) {
     return m_base_mapper.template loadPacket<PacketT,ActualAlignment>(i, 0);
    }
    return m_base_mapper.template loadPacket<PacketT,ActualAlignment>(i + m_vert_offset, m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool aligned(Index) const {
    return false;
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_base_mapper.bind(cgh);
  }
  #endif

  const ParentMapper& base_mapper() const { return m_base_mapper; }
  Index vert_offset() const { return m_vert_offset; }
  Index horiz_offset() const { return m_horiz_offset; }

 private:
  ParentMapper m_base_mapper;
  const Index m_vert_offset;
  const Index m_horiz_offset;
};


template<typename Scalar_, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size,
         bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment,  template <class> class MakePointer_=MakePointer>
class TensorContractionInputMapper
  : public BaseTensorContractionMapper<Scalar_, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> {

 public:
  typedef Scalar_ Scalar;
  typedef BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> Base;
  typedef TensorContractionSubMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> SubMapper;
  typedef SubMapper VectorMapper;

  EIGEN_DEVICE_FUNC TensorContractionInputMapper(const Tensor& tensor,
                               const nocontract_t& nocontract_strides,
                               const nocontract_t& ij_strides,
                               const contract_t& contract_strides,
                               const contract_t& k_strides)
      : Base(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE SubMapper getSubMapper(Index i, Index j) const {
    return SubMapper(*this, i, j);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE VectorMapper getVectorMapper(Index i, Index j) const {
    return VectorMapper(*this, i, j);
  }
  
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>& get_tensor() const {
    return Base::m_tensor;
  }
};


template <typename T> struct TensorContractionInputMapperTrait;

template<typename Scalar_, typename Index_, int side_,
         typename Tensor_,
         typename nocontract_t_, typename contract_t_,
         int packet_size_,
         bool inner_dim_contiguous_, bool inner_dim_reordered_, int Alignment_,  template <class> class MakePointer_>
struct TensorContractionInputMapperTrait<TensorContractionInputMapper<Scalar_, Index_, side_, Tensor_, 
                                                    nocontract_t_, contract_t_, packet_size_, inner_dim_contiguous_, 
                                                    inner_dim_reordered_, Alignment_, MakePointer_> > {

      typedef Tensor_ XprType;
      static const bool  inner_dim_contiguous = inner_dim_contiguous_;
      static const bool  inner_dim_reordered = inner_dim_reordered_;
  };  


}  // end namespace internal
}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla Public License v. 2.0. If a copy of the MPL was not
// distributed with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorContractionSycl.h
 *
 * \brief:
 *  TensorContractionSycl.h, provides various tensor contraction kernel for SYCL backend
 *
 *****************************************************************/

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H

namespace Eigen {

namespace TensorSycl {
namespace internal {

#ifndef EIGEN_SYCL_DISABLE_GEMV
/*!
 * \brief TVPanelSize, a template class used for setting the panel size required for launching General TensorVector
 * contraction kernel on various hardware devices.
 *
 * \tparam Scalar: determines the element type of the tensor/vector
 *
 * \tparam StorageIndex  determines the Index type.
 *
 * \tparam NCWindow: determines the number of non-contracting element to be process by each work-group
 *
 * \tparam CFactor: determines the number of contracting element to be process by each thread
 *
 * \tparam NCFactor: determines the number of non-contracting element to be process by each thread
 */
template <typename Scalar, typename StorageIndex, StorageIndex NCWindow, StorageIndex CFactor, StorageIndex NCFactor>
struct TVPanelSize {
  // LocalThreadSizeC: determines total number of thread per workgroup for the contracting dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeC = EIGEN_SYCL_LOCAL_THREAD_DIM0;
  // LocalThreadSizeNC: determines total number of thread per workgroup for the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeNC = EIGEN_SYCL_LOCAL_THREAD_DIM1;
  // TileSizeDimNC: determines the tile size for the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimNC = NCWindow / NCFactor;
  // TileSizeDimC: determines the tile size for the contracting dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimC = CFactor * LocalThreadSizeNC * LocalThreadSizeC;
  // WorkLoadPerThreadNC : determines workload per thread for loading the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadNC = TileSizeDimNC / LocalThreadSizeNC;
  // WorkLoadPerThreadC: determines workload per thread for loading the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadC = TileSizeDimC / LocalThreadSizeC;
  // BC : determines if supporting bank conflict is required
  static EIGEN_CONSTEXPR bool BC = false;
};
#endif

/*!
 * \brief TTPanelSize, a template class used for setting the panel size required for launching General Tensor Tensor
 contraction kernel on various hardware devices.
 *
 * \tparam Scalar: determines the element type of the tensor
 *
 * \tparam StorageIndex: determines the Index type.
 *
 * \tparam REG_SIZE_M: determines workload per thread for loading the M dimension This can be varied based on the
 available register on a chosen device(can be controlled by EIGEN_SYCL_REG_M macro).
 *
 * \tparam REG_SIZE_N: determines workload per thread for loading the N dimension This can be varied based on the
 available register on a chosen device(can be controlled by EIGEN_SYCL_REG_N macro).
 *
 * \tparam TSDK: determines Tile size for dimension K. The packet size is assumed to be considered
 */

template <typename Scalar, typename StorageIndex, StorageIndex REG_SIZE_M, StorageIndex REG_SIZE_N, StorageIndex TSDK>
struct TTPanelSize {
  // TileSizeDimK: determines Tile size for dimension K. The packet size is assumed to be considered
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimK = TSDK;
  // WorkLoadPerThreadM : determines workload per thread for loading the M dimension This can be varied based on the
  // available register on a chosen device(can be controlled by EIGEN_SYCL_REG_M macro//
#ifndef EIGEN_SYCL_REG_M
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadM = REG_SIZE_M;
#else
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadM = EIGEN_SYCL_REG_M;
#endif
// WorkLoadPerThreadN : determines workload per thread for loading the N dimension This can be varied based on the
// available register on a chosen device(can be controlled by EIGEN_SYCL_REG_N macro
#ifndef EIGEN_SYCL_REG_N
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadN = REG_SIZE_N;
#else
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadN = EIGEN_SYCL_REG_N;
#endif
  // LocalThreadSizeM: determines total number of thread per workgroup for the m dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeM = EIGEN_SYCL_LOCAL_THREAD_DIM0;
  // LocalThreadSizeN: determines total number of thread per workgroup for the n dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeN = EIGEN_SYCL_LOCAL_THREAD_DIM1;
  // TileSizeDimM: determines the tile size for the m dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimM = LocalThreadSizeM * WorkLoadPerThreadM;
  // TileSizeDimN: determines the tile size for the n dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimN = LocalThreadSizeN * WorkLoadPerThreadN;
  // LoadPerThreadLhs: determines workload per thread for loading Lhs Tensor. This must be divisable by packetsize
  static EIGEN_CONSTEXPR StorageIndex LoadPerThreadLhs =
      ((TileSizeDimK * WorkLoadPerThreadM * WorkLoadPerThreadN) / (TileSizeDimN));
  // LoadPerThreadRhs: determines workload per thread for loading Rhs Tensor. This must be divisable by packetsize
  static EIGEN_CONSTEXPR StorageIndex LoadPerThreadRhs =
      ((TileSizeDimK * WorkLoadPerThreadM * WorkLoadPerThreadN) / (TileSizeDimM));
  // BC : determines if supporting bank conflict is required
  static EIGEN_CONSTEXPR bool BC = true;
  // DoubleBuffer: determines if double buffering technique should be used (This can be disabled by
  // EIGEN_SYCL_DISABLE_DOUBLE_BUFFER macro when the device doesnot have sufficient  local memory)
  static EIGEN_CONSTEXPR bool DoubleBuffer =
#ifdef EIGEN_SYCL_DISABLE_DOUBLE_BUFFER
      false;
#else
      true;
#endif
};

/* !
 * \brief contraction_type: an enum class representing the Tensor Contraction implementation algorithm. This is used to
 * specialize the contraction algorithm based on device support for dedicated local memory.
 */
enum class contraction_type { local, no_local };
/* !
 * \brief data_source an enum class determining the location of the data in a memory hierarchy (global, local, private).
 */
enum class data_source { global_mem, local_mem, private_mem };

/*!
 * \brief read, a template function used for loading the data from global
 memory. This function is used to guarantee coalesced and vectorized load whenever possible
 *
 * \tparam PacketLoad: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \param is_coalesced_layout: determines whether or not the Tensor data in a memory can be access coalesced and
 vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
 contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
 when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam TensorMapper: determines the input tensor mapper type
 *
 * \tparam StorageIndex: determines the Index type

 * \param tensorMapper: is the input tensor
 *
 * \param NCIndex: is the non-contracting dim index
 *
 * \param CIndex is the contracting dim index
 *
 * \param ld: is the leading dimension of the flattened tensor
 */
template <bool PacketLoad, bool is_coalesced_layout, bool, typename PacketType, typename TensorMapper,
          typename StorageIndex>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<PacketLoad, PacketType>::type read(
    const TensorMapper &tensorMapper, const StorageIndex &NCIndex, const StorageIndex &CIndex, const StorageIndex &ld) {
  const StorageIndex row = (is_coalesced_layout) ? NCIndex : CIndex;
  const StorageIndex col = (is_coalesced_layout) ? CIndex : NCIndex;
  return tensorMapper.get_tensor().template packet<Unaligned>(row + (col * ld));
}

/*!
 * \brief read, special overload of read function, when the read access is not vectorized
 *
 * \tparam PacketLoad: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \param is_coalesced_layout: determines whether or not the Tensor data in a memory can be access coalesced and
  vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
  contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
  when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \tparam PacketType: determines the type of packet
 *
 * \tparam TensorMapper: determines the input tensor mapper type
 *
 * \tparam StorageIndex: determines the Index type

 * \param tensorMapper: is the input tensor
 *
 * \param NCIndex: is the non-contracting dim index
 *
 * \param CIndex: is the contracting dim index
 */
template <bool PacketLoad, bool, bool IsRhs, typename PacketType, typename TensorMapper, typename StorageIndex>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!PacketLoad, PacketType>::type read(
    const TensorMapper &tensorMapper, const StorageIndex &NCIndex, const StorageIndex &CIndex, const StorageIndex &) {
  const StorageIndex row = (IsRhs) ? CIndex : NCIndex;
  const StorageIndex col = (IsRhs) ? NCIndex : CIndex;
  return tensorMapper(row, col);
}

/*!
 * \brief write, a template function used for storing the data to local memory. This function is used to guarantee
 * coalesced and vectorized store whenever possible.
 *
 * \tparam StorageIndex: determines the Index type
 *
 * \param ld is the leading dimension of the local memory. ld is a compile time value for the local memory
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 *
 * \param CIndex is the contracting dim index
 */

template <typename StorageIndex, StorageIndex ld, data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename ::Eigen::internal::enable_if<dt != data_source::global_mem, void>::type
    write(PacketType &packet_data, DataScalar ptr) {
  EIGEN_CONSTEXPR int PacketSize = Eigen::internal::unpacket_traits<PacketType>::size;
  EIGEN_UNROLL_LOOP
  for (int i = 0; i < PacketSize; i++) {
    *ptr = PacketWrapper<PacketType, PacketSize>::scalarize(i, packet_data);
    ptr += ld;
  }
}

/*!
 * \brief Overloading the write function for storing the data to global memory, when vectorization enabled This function
 * is used to guarantee coalesced and vectorized store whenever possible.
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 */

template <data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<
    Eigen::internal::unpacket_traits<PacketType>::size != 1 && dt == data_source::global_mem, void>::type
write(PacketType &packet_data, DataScalar *ptr) {
  ::Eigen::internal::pstoreu<DataScalar, PacketType>(ptr, packet_data);
}

/*!
 * \brief Overloading the write function for storing the data to global memory, when vectorization is disabled.
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 */
template <data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<
    Eigen::internal::unpacket_traits<PacketType>::size == 1 && dt == data_source::global_mem, void>::type
write(PacketType &packet_data, DataScalar *ptr) {
  *ptr = packet_data;
}

/*!
 * \brief check_boundary: is used to check the edge condition for non-internal blocks.
 *
 * \tparam is_internal: determines if the block is internal
 */
template <bool is_internal>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool check_boundary(bool) {
  return true;
}

/*!
 * \brief check_boundary: specialization of the check_boundary for non-internal blocks.
 *
 * \param cond: true when the data is in range. Otherwise false
 */
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool check_boundary<false>(bool cond) {
  return cond;
}

/*!
 * \brief BlockProperties is a template class that provides different characteristic of a block of each Tensor processed
 * by each workgroup.
 *
 * \tparam is_transposed: iff true, determines whether or not the block of the Tensor is transposed
 *
 * \tparam packet_load_: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam OutType: determines the type of each element for this block of tensor. If packet load is true, it will be
 * packetType; Otherwise it will be scalar Type
 *
 * \param elements_per_access determines the size of each element based on OutType
 *
 * \param is_coalesced_layout  determines whether or not the Tensor data in a memory can be access coalesced and
 * vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
 * contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
 * when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \param nc_stride determines the stride of non-contracting dimension to access the next adjustment element within the
 * Tensor Block for each workgroup
 *
 * \param c_stride  determines the stride of contracting dimension to access the next adjustment element within the
 * Tensor Block for each workgroup
 */
template <bool is_transposed, bool is_rhs_, bool packet_load_, typename PacketType>
struct BlockProperties {
  static EIGEN_CONSTEXPR bool packet_load = packet_load_;
  typedef typename Eigen::internal::unpacket_traits<PacketType>::type OutScalar;
  static EIGEN_CONSTEXPR bool is_rhs = is_rhs_;
  typedef typename Eigen::internal::conditional<packet_load, PacketType, OutScalar>::type OutType;
  static EIGEN_CONSTEXPR int elements_per_access = Eigen::internal::unpacket_traits<OutType>::size;
  static EIGEN_CONSTEXPR bool is_coalesced_layout = !(is_transposed ^ is_rhs);
  static EIGEN_CONSTEXPR int nc_stride = (is_coalesced_layout ? elements_per_access : 1);
  static EIGEN_CONSTEXPR int c_stride = (is_coalesced_layout ? 1 : elements_per_access);
};

/*!
 * \brief ThreadProperties is a template class that provides each thread's properties within a workgroup.  Please see
 * the sycl-1.2.1 specification (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for the workgroup,
 * work-items
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \param linearLocalThreadId: determines the linearized location of a thread within a work-group
 *
 * \param kGroupId: determines the logical group id in a k dimension of the flattened tensor. It will be > 1 when
 * tall/skinny algorithm is used
 *
 * \param mGroupOffset: determines the logical start position of all thread within a workgroup for the m dimension of
 * the flattened tensor.
 *
 * \param kGroupOffset determines the logical start position of all thread within a workgroup for the k dimension of the
 * flattened tensor. It will be > 1 when tall/skinny algorithm is used.
 *
 * \param mLocalOffset: determines the logical start position of each thread within a workgroup for the m dimension of a
 * flattened tensor. The position determines the distance of each thread within the workgroup from each other
 * independent from their global position.
 *
 * \param nLocalOffset: determines the logical start position of each thread within a workgroup for the n dimension of a
 * flattened tensor. The position determines the distance of each thread within the workgroup from each other
 * independent from their global position.
 *
 * \param mGlobalOffset: determines the logical start position of each thread a thread for the m dimension on a
 * flattened tensor
 *
 * \param nGlobalOffset: determines the logical start position of each thread a thread for the n dimension on a
 * flattened tensor
 *
 * \param kSize : determine the number of the k elements of the flattened Tensor to be processed by each thread for the
 * given tensor block. This is !=K dimension of Flattened Tensor when Tall/Skinny matrix is used.
 *
 * \param is_internal : this will determined if the thread within the work-group computes an internal block of tensor or
 * the edge blocks. When it is internal, there is no need to check the boundaries and all the if stantement can be
 * resolve by compiler.
 */
template <typename StorageIndex>
struct ThreadProperties {
  const StorageIndex linearLocalThreadId;
  const StorageIndex kGroupId;
  const StorageIndex mGroupOffset;
  const StorageIndex nGroupOffset;
  const StorageIndex kGroupOffset;
  const StorageIndex mLocalOffset;
  const StorageIndex nLocalOffset;
  const StorageIndex mGlobalOffset;
  const StorageIndex nGlobalOffset;
  StorageIndex kSize;
  const bool is_internal;
  // this is used to adjust the last block
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ThreadProperties(
      const StorageIndex linearLocalThreadId_, const StorageIndex kGroupId_, const StorageIndex mGroupOffset_,
      const StorageIndex nGroupOffset_, const StorageIndex kGroupOffset_, const StorageIndex mLocalOffset_,
      const StorageIndex nLocalOffset_, const StorageIndex mGlobalOffset_, const StorageIndex nGlobalOffset_,
      StorageIndex kSize_, const bool is_internal_)
      : linearLocalThreadId(linearLocalThreadId_),
        kGroupId(kGroupId_),
        mGroupOffset(mGroupOffset_),
        nGroupOffset(nGroupOffset_),
        kGroupOffset(kGroupOffset_),
        mLocalOffset(mLocalOffset_),
        nLocalOffset(nLocalOffset_),
        mGlobalOffset(mGlobalOffset_),
        nGlobalOffset(nGlobalOffset_),
        kSize(kSize_),
        is_internal(is_internal_) {}
};

/*!
 * \brief TensorContractionKernel is a template class that provides Tensor -Tensor contraction operation.
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam LhsScalar: determines the left-hand-side scalar type
 *
 * \tparam RhsScalar: determines the right-hand-side scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam LhsMapper determines the tensor contraction mapper type for left-hand-side matrix
 *
 * \tparam RhsMapper determines the tensor contraction mapper type for right-hand-side matrix
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Properties: determines the Contraction Panel properties
 *
 * \tparam TripleDim: determines the M, K, N dimensions for the flatten tensors in order to treat them as a matrix
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \tparam input_mapper_properties : determine if the input tensors are matrix. If they are matrix, special memory
 access is used to guarantee that always the memory access are coalesced.
 *
 * \tptaram IsFinal : determine if this is the final kernel. If so, the result will be written in a final output.
 Otherwise, the result of contraction will be written iin a temporary buffer. This is the case when Tall/Skinny
 contraction is used. So in this case, a final reduction step is required to compute final output.

 * \tparam contraction_tp: it is an enum value representing whether the local memroy/no local memory implementation of
 the algorithm to be used
 *
 * \param scratch: local memory containing tiles of LHS and RHS tensors for each work-group
 *
 * \param lhs: determines the left-hand-side flattened tensor (tensor mapper)
 *
 * \param rhs: determines the right-hand-side flattened tensor (tensor mapper)
 *
 * \param out_res: determines the output tensor containing the contraction result
 *
 * \param groupSizeM: a logical number determining the number of work-group for m dimension
 *
 * \param groupSizeN: a logical number determining the number of work-group for n dimension
 *
 * \param numTiles: determines total number of tiles on the k dimension
 *
 * \param TripleDim: determines the M, K, N dimensions for the flatten tensors in order to treat them as a matrix
 */
template <typename OutScalar, typename LhsScalar, typename RhsScalar, typename OutAccessor, typename LhsMapper,
          typename RhsMapper, typename StorageIndex, typename Properties, typename TripleDim, bool Vectorizable,
          typename input_mapper_properties, bool IsFinal, contraction_type contraction_tp>
class TensorContractionKernel {
 public:
  typedef typename Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketReturnType
      PacketReturnType;
  static EIGEN_CONSTEXPR int PacketSize =
      Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketSize;
  static EIGEN_CONSTEXPR bool is_lhs_transposed =
      !::Eigen::internal::TensorContractionInputMapperTrait<LhsMapper>::inner_dim_contiguous;
  static EIGEN_CONSTEXPR bool is_rhs_transposed =
      !::Eigen::internal::TensorContractionInputMapperTrait<RhsMapper>::inner_dim_contiguous;

  typedef BlockProperties<is_lhs_transposed, false, input_mapper_properties::is_lhs_matrix && Vectorizable,
                          PacketReturnType>
      LHSBlockProperties;

  typedef BlockProperties<is_rhs_transposed, true, input_mapper_properties::is_rhs_matrix && Vectorizable,
                          PacketReturnType>
      RHSBlockProperties;

  static EIGEN_CONSTEXPR StorageIndex NStride =
      contraction_tp == contraction_type::local ? Properties::WorkLoadPerThreadN : RHSBlockProperties::nc_stride;

  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;
  typedef cl::sycl::multi_ptr<OutScalar, cl::sycl::access::address_space::local_space> local_ptr;
  typedef OutScalar * /*cl::sycl::multi_ptr<OutScalar, cl::sycl::access::address_space::private_space>*/ private_ptr;
  typedef
      typename ::Eigen::internal::conditional<contraction_tp == contraction_type::local, local_ptr, private_ptr>::type
          tile_ptr;
  static EIGEN_CONSTEXPR StorageIndex LSDL = contraction_tp == contraction_type::local
                                                 ? Properties::TileSizeDimM + Properties::BC
                                                 : Properties::WorkLoadPerThreadM;
  static EIGEN_CONSTEXPR StorageIndex LSDR = contraction_tp == contraction_type::local
                                                 ? Properties::TileSizeDimN + Properties::BC
                                                 : Properties::WorkLoadPerThreadN;
  static EIGEN_CONSTEXPR StorageIndex LocalOffset = Properties::LocalThreadSizeM * Properties::LocalThreadSizeN;

  /**
   * \brief MemHolder this is a place holder struct for creating memory hierarchy in SYCL. Inside SYCL kernel it is not
   * allowed to have dynamic memory allocation. While the local memory is created outside of the kernel and passed to
   * the kernel as an accessor, the private memory can only allowed to be allocated statically. Since we are abstracting
   * the TiledMemory for both local and private memory, the MemHolder structs is used as a helper to abstract out
   * different type of memory needed when local/no_local memory computation is called.
   *
   * \tparam contraction_type: it is an enum value representing whether the local memroy/no local memory implementation
   of the algorithm to be used
   * \tparam the private memory size
   * \param ptr the tile memory pointer type
   */
  template <contraction_type, StorageIndex>
  struct MemHolder {
    tile_ptr ptr;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE MemHolder(local_ptr block_start_ptr) : ptr(block_start_ptr) {}
  };
  /**
   * \brief specialization of memHolder class when no local memory kernel is used.
   */
  template <StorageIndex MemSize>
  struct MemHolder<contraction_type::no_local, MemSize> {
    OutScalar ptr[MemSize] = {OutScalar{0}};
  };
  /**
   * \brief TiledMemory: contains required memory pointer for loading  each tile of the TensorContraction panel from
   * global memory to local/private memory when local/no_local algorithm used.
   *
   * \param lhs_scratch_extract : determines the LHS tile memory. It is either private or local memory based on the
   * selected contraction_type.
   *
   * \param rhs_scratch_extract : determines the RHS tile memory. It is either private or local memory based on the
   * selected contraction_type.
   *
   * \param lhs_extract_index: determins the position of each thread on a local memory for lhs input. When private
   * memory is used this is set to zero as this is not applicable in case of private memory.
   *
   * \param rhs_extract_index: determins the position of each thread on a local memory for rhs input. When private
   * memory is used this is set to zero as this is not applicable in case of private memory.
   *
   * \param lhs_scratch_compute : determines the  location to load for computation for lhs_local memory. This is the
   * same as lhs_scratch_extract for private memory.
   *
   * \param rhs_scratch_compute : determines the  location to load for computation for rhs_local memory. This is the
   * same as rhs_scratch_extract for private memory.
   */
  struct TiledMemory {
    MemHolder<contraction_tp, Properties::WorkLoadPerThreadM * Properties::TileSizeDimK> lhs_scratch_extract;
    MemHolder<contraction_tp, Properties::WorkLoadPerThreadN * Properties::TileSizeDimK> rhs_scratch_extract;
    tile_ptr lhs_scratch_ptr_compute;
    tile_ptr rhs_scratch_ptr_compute;
    const std::pair<StorageIndex, StorageIndex> lhs_extract_index;
    const std::pair<StorageIndex, StorageIndex> rhs_extract_index;
    template <contraction_type tp = contraction_tp>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TiledMemory(const ThreadProperties<StorageIndex> &, local_ptr,
                typename ::Eigen::internal::enable_if<tp == contraction_type::no_local>::type * = 0)
        : lhs_scratch_extract{},
          rhs_scratch_extract{},
          lhs_scratch_ptr_compute(lhs_scratch_extract.ptr),
          rhs_scratch_ptr_compute(rhs_scratch_extract.ptr),
          lhs_extract_index(std::pair<StorageIndex, StorageIndex>(StorageIndex{0}, StorageIndex{0})),
          rhs_extract_index(std::pair<StorageIndex, StorageIndex>(StorageIndex{0}, StorageIndex{0})) {}

    template <contraction_type tp = contraction_tp>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TiledMemory(const ThreadProperties<StorageIndex> &thread_properties, local_ptr block_start_ptr,
                typename ::Eigen::internal::enable_if<tp == contraction_type::local>::type * = 0)
        : lhs_scratch_extract{block_start_ptr},
          rhs_scratch_extract{lhs_scratch_extract.ptr +
                              ((Properties::DoubleBuffer + 1) * LSDL * Properties::TileSizeDimK)},
          lhs_scratch_ptr_compute(lhs_scratch_extract.ptr + thread_properties.mLocalOffset),
          rhs_scratch_ptr_compute(rhs_scratch_extract.ptr + thread_properties.nLocalOffset),
          lhs_extract_index(
              local_id_extract<LHSBlockProperties, Properties::TileSizeDimM>(thread_properties.linearLocalThreadId)),
          rhs_extract_index(
              local_id_extract<RHSBlockProperties, Properties::TileSizeDimN>(thread_properties.linearLocalThreadId)) {}
  };

  Scratch scratch;
  const LhsMapper lhs;
  const RhsMapper rhs;
  OutAccessor out_res;
  const StorageIndex groupSizeM;
  const StorageIndex groupSizeN;
  const StorageIndex numTiles;
  const TripleDim triple_dim;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionKernel(Scratch scratch_, const LhsMapper lhs_,
                                                                const RhsMapper rhs_, OutAccessor out_res_,
                                                                const StorageIndex groupSizeM_,
                                                                const StorageIndex groupSizeN_,
                                                                const StorageIndex numTiles_,
                                                                const TripleDim triple_dim_)
      : scratch(scratch_),
        lhs(lhs_),
        rhs(rhs_),
        out_res(out_res_),
        groupSizeM(groupSizeM_),
        groupSizeN(groupSizeN_),
        numTiles(numTiles_),
        triple_dim(triple_dim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionKernel(Scratch scratch_, const LhsMapper lhs_,
                                                                const RhsMapper rhs_, OutAccessor out_res_,
                                                                const StorageIndex groupSizeM_,
                                                                const StorageIndex numTiles_,
                                                                const TripleDim triple_dim_)
      : TensorContractionKernel(scratch_, lhs_, rhs_, out_res_, groupSizeM_, 1, numTiles_, triple_dim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const StorageIndex linearLocalThreadId = itemID.get_local_id(0);
    const StorageIndex nLocalThreadId = linearLocalThreadId / Properties::LocalThreadSizeM;
    const StorageIndex mLocalThreadId = linearLocalThreadId % Properties::LocalThreadSizeM;
    const StorageIndex mGroupId = itemID.get_group(0) % groupSizeM;
    const StorageIndex tmp = itemID.get_group(0) / groupSizeM;
    const StorageIndex nGroupId = IsFinal ? tmp : tmp % groupSizeN;
    const StorageIndex kGroupId = IsFinal ? 0 : tmp / groupSizeN;
    const StorageIndex mGroupOffset = mGroupId * Properties::TileSizeDimM;
    const StorageIndex nGroupOffset = nGroupId * Properties::TileSizeDimN;
    const StorageIndex mLocalOffset = PacketSize * mLocalThreadId;
    const StorageIndex nLocalOffset = NStride * nLocalThreadId;
    const StorageIndex mGlobalOffset = mGroupOffset + mLocalOffset;
    const StorageIndex nGlobalOffset = nGroupOffset + nLocalOffset;

    const StorageIndex kSizePerWG = IsFinal ? triple_dim.K : numTiles * Properties::TileSizeDimK;
    StorageIndex kGroupOffset = kGroupId * kSizePerWG;
    const bool is_internal = triple_dim.M - mGroupOffset >= Properties::TileSizeDimM &&
                             triple_dim.N - nGroupOffset >= Properties::TileSizeDimN &&
                             triple_dim.K - kGroupOffset >= kSizePerWG;
    // this is used to adjust the last block
    StorageIndex kSize = IsFinal ? triple_dim.K : std::min(kSizePerWG, triple_dim.K - kGroupOffset);
    // This is used to find out the lats K offset so that kGroupOffset -kSize can compute the coffset for loading to
    // tile
    kGroupOffset += kSize;

    auto thread_properties =
        ThreadProperties<StorageIndex>(linearLocalThreadId, kGroupId, mGroupOffset, nGroupOffset, kGroupOffset,
                                       mLocalOffset, nLocalOffset, mGlobalOffset, nGlobalOffset, kSize, is_internal);

    auto out_ptr = out_res.get_pointer() + (IsFinal ? 0 : thread_properties.kGroupId * triple_dim.M * triple_dim.N);

    (thread_properties.is_internal) ? compute_panel<true>(itemID, thread_properties, out_ptr)
                                    : compute_panel<false>(itemID, thread_properties, out_ptr);
  }
  // The compute block computes the contraction operation private block for each thread and store the resutl in the
  // privateRes memory of Each computation the compute block function is independent of local and no local concepts as
  // it only compute the block on each thread's private memory space
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_block_per_tile(OutScalar *lhs_block_ptr, OutScalar *rhs_block_ptr,
                                                                    PacketReturnType *privateRes) {
    StorageIndex idx = 0;
    EIGEN_CONSTEXPR StorageIndex lhs_stride =
        contraction_tp == contraction_type::local ? (PacketSize * Properties::LocalThreadSizeM) : 1;
    EIGEN_UNROLL_LOOP
    for (StorageIndex wLPTN = 0; wLPTN < Properties::WorkLoadPerThreadN; wLPTN++) {
      auto rhsPacket = PacketReturnType{*(rhs_block_ptr + wLPTN)};
      StorageIndex lhs_index = 0;
      EIGEN_UNROLL_LOOP
      for (StorageIndex wLPTM = 0; wLPTM < Properties::WorkLoadPerThreadM / PacketSize; wLPTM++) {
        PacketReturnType lhsPack{};
        Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, PacketSize>::set_packet(lhsPack,
                                                                                             lhs_block_ptr + lhs_index);
        privateRes[idx] = ::Eigen::internal::pmadd(lhsPack, rhsPacket, privateRes[idx]);

        lhs_index += lhs_stride;
        idx++;
      }
    }
  }
  // The store function write the computed contraction operation in the private memory of each thread to the global
  // memory. The store function is independent of local and no local concepts s that it can be abstract out in the base
  // class.
  template <bool is_internal_block, StorageIndex PrivateNStride, typename OutPtr>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void store(OutPtr *out_ptr, PacketReturnType *privateRes,
                                                   StorageIndex mGlobalOffset, StorageIndex nGlobalOffset) {
    auto chk_bound = [&](const StorageIndex &mIndex, const StorageIndex &nIndex) EIGEN_DEVICE_FUNC {
      return (mIndex + PacketSize - 1 < triple_dim.M && nGlobalOffset + nIndex < triple_dim.N);
    };
    // when local memory is not used M and N are both accessed in a coalesced way. However, when local memory is
    // available the k*N is transposed in the local to N*K therefore, each blocks operates on blockId*
    // WorkLoadPerThreadN slice of N
    EIGEN_CONSTEXPR StorageIndex GlobalNStride =
        contraction_tp == contraction_type::local ? 1 : Properties::LocalThreadSizeN;
    EIGEN_UNROLL_LOOP
    for (StorageIndex wLPTN = 0; wLPTN < Properties::WorkLoadPerThreadN / PrivateNStride; wLPTN++) {
      // output leading dimension
      StorageIndex outputLD = 0;
      // When local memory is used the PrivateNstride is always 1 because the coalesed access on N is loaded into Local
      // memory and extracting from local to global is the same as no transposed version. However, when local memory is
      // not used and RHS is transposed we packetize the load for RHS.
      EIGEN_UNROLL_LOOP
      for (StorageIndex nId = 0; nId < PrivateNStride; nId++) {
        StorageIndex globalRow = mGlobalOffset;
        EIGEN_UNROLL_LOOP
        for (StorageIndex wLPTM = 0; wLPTM < Properties::WorkLoadPerThreadM / PacketSize; wLPTM++) {
          PacketReturnType privetOut = privateRes[wLPTM];
          if (check_boundary<is_internal_block>(chk_bound(globalRow, nId))) {
            // Store the final results in C. The C matrix has always M as a first StorageIndex and N as a second
            // StorageIndex Therefore it is always coalesced layout
            write<data_source::global_mem>(privetOut, out_ptr + outputLD + globalRow);
          } else {
            EIGEN_UNROLL_LOOP
            for (StorageIndex mId = 0; mId < PacketSize; mId++) {
              StorageIndex mOffset = globalRow + mId;
              if (mOffset < triple_dim.M && (nGlobalOffset + nId < triple_dim.N)) {
                out_ptr[mOffset + outputLD] =
                    Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, PacketSize>::scalarize(mId, privetOut);
              }
            }
          }
          globalRow += (PacketSize * Properties::LocalThreadSizeM);
        }
        outputLD += triple_dim.M;
        privateRes += Properties::WorkLoadPerThreadM / PacketSize;
      }
      out_ptr += (GlobalNStride * outputLD);

      nGlobalOffset += (PrivateNStride * GlobalNStride);
    }
  }
  // when no local memory is used the following extract_block will be enabled
  template <typename InputBlockProperties, bool is_internal_block, typename Input, typename PrivateReg,
            contraction_type contract_tp = contraction_tp>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<contract_tp == contraction_type::no_local>::type
      extract_block(const Input &inpt, PrivateReg private_ptr, const std::pair<StorageIndex, StorageIndex> &,
                    const StorageIndex &ncOffset, const StorageIndex cOffset) {
    EIGEN_CONSTEXPR StorageIndex LocalThreadSizeNC =
        InputBlockProperties::is_rhs ? Properties::LocalThreadSizeN : Properties::LocalThreadSizeM;
    EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadNC =
        InputBlockProperties::is_rhs ? Properties::WorkLoadPerThreadN : Properties::WorkLoadPerThreadM;
    const StorageIndex &NC = InputBlockProperties::is_rhs ? triple_dim.N : triple_dim.M;

    auto chk_bound = [&](const StorageIndex &CIndex, const StorageIndex &NCIndex) EIGEN_DEVICE_FUNC {
      return ((CIndex + InputBlockProperties::c_stride - 1 < triple_dim.K) &&
              (NCIndex + InputBlockProperties::nc_stride - 1 < NC));
    };
    const StorageIndex ld = InputBlockProperties::is_coalesced_layout ? NC : triple_dim.K;
    StorageIndex cIndex = cOffset;

    EIGEN_UNROLL_LOOP
    for (StorageIndex cId = 0; cId < Properties::TileSizeDimK / InputBlockProperties::c_stride; cId++) {
      StorageIndex ncIndex = ncOffset;
      EIGEN_UNROLL_LOOP
      for (StorageIndex ncId = 0; ncId < WorkLoadPerThreadNC / InputBlockProperties::nc_stride; ncId++) {
        if (check_boundary<is_internal_block>(chk_bound(cIndex, ncIndex))) {
          auto val =
              read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                   InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, ncIndex, cIndex, ld);

          write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : WorkLoadPerThreadNC),
                data_source::private_mem>(val, private_ptr);
        } else {
          EIGEN_UNROLL_LOOP
          for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
            const StorageIndex ncInd = ncIndex + (InputBlockProperties::is_coalesced_layout ? i : 0);
            const StorageIndex cInd = cIndex + (InputBlockProperties::is_coalesced_layout ? 0 : i);
            OutScalar val =
                (ncInd < NC && cInd < triple_dim.K)
                    ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                          inpt, ncInd, cInd, ld)
                    : OutScalar(0);
            write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : WorkLoadPerThreadNC),
                  data_source::private_mem>(
                val, private_ptr + (InputBlockProperties::is_coalesced_layout ? i : 0) +
                         ((InputBlockProperties::is_coalesced_layout ? 0 : i) * WorkLoadPerThreadNC));
          }
        }

        // if it is lhs we have to load it packetised when the packet size is > 1, because the output is coalesced. So
        // even if M is not accessed in a coalesced mode, we have to load packet_size number of m per thread.
        ncIndex = (!InputBlockProperties::is_rhs && InputBlockProperties::nc_stride == 1 && PacketSize != 1)
                      ? ncOffset + (ncId + 1) % PacketSize + ((ncId + 1) / PacketSize) * LocalThreadSizeNC
                      : (ncIndex + InputBlockProperties::nc_stride * LocalThreadSizeNC);
        private_ptr += InputBlockProperties::nc_stride;
      }
      // the previous for loop ( private_ptr += (ncId * nc_stride)) has already moved ptr with one WorkLoadPerThreadNC
      private_ptr += (InputBlockProperties::c_stride - 1) * WorkLoadPerThreadNC;
      cIndex += InputBlockProperties::c_stride;
    }
  }
  template <typename InputBlockProperties, StorageIndex TileSizeDimNC>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::pair<StorageIndex, StorageIndex> local_id_extract(
      const StorageIndex &linearLocalThreadId) {
    const StorageIndex localThreadNC =
        (InputBlockProperties::is_coalesced_layout)
            ? linearLocalThreadId % (TileSizeDimNC / InputBlockProperties::nc_stride)
            : linearLocalThreadId / (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    const StorageIndex localThreadC =
        (InputBlockProperties::is_coalesced_layout)
            ? linearLocalThreadId / (TileSizeDimNC / InputBlockProperties::nc_stride)
            : linearLocalThreadId % (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    return std::pair<StorageIndex, StorageIndex>(localThreadNC, localThreadC);
  }

  template <bool db = Properties::DoubleBuffer, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<db && ctp == contraction_type::local>::type
      sync_mem(const cl::sycl::nd_item<1> &, bool &db_offset) noexcept {
    db_offset = !db_offset;
  }

  template <bool db = Properties::DoubleBuffer, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<!db && ctp == contraction_type::local>::type
      sync_mem(const cl::sycl::nd_item<1> &itemID, bool &) noexcept {
    itemID.barrier(cl::sycl::access::fence_space::local_space);
  }

  template <contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<ctp == contraction_type::no_local>::type
      sync_mem(const cl::sycl::nd_item<1> &, bool &) noexcept {
    return;
  }

  template <bool need_sync, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<need_sync && ctp == contraction_type::no_local>::type
      sync_thread(const cl::sycl::nd_item<1> &
#ifdef EIGEN_SYCL_ARM_GPU_CACHE_OPTIMISATION
                      itemID
#endif
                  ) noexcept {
#ifdef EIGEN_SYCL_ARM_GPU_CACHE_OPTIMISATION
    itemID.barrier(cl::sycl::access::fence_spacce::local_space);
#else
    return;
#endif
  }
  template <bool need_sync, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<need_sync && ctp == contraction_type::local>::type
      sync_thread(const cl::sycl::nd_item<1> &itemID) {
    itemID.barrier(cl::sycl::access::fence_space::local_space);
  }
  template <bool need_sync>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!need_sync>::type sync_thread(
      const cl::sycl::nd_item<1> &) {
    return;
  }

  template <bool is_internal_block>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_tile_per_panel(const cl::sycl::nd_item<1> &itemID,
                                                                    ThreadProperties<StorageIndex> &thread_properties,
                                                                    TiledMemory &tiled_input_block,
                                                                    PacketReturnType *privateRes, bool &db_offset) {
    // Tiling the Rhs block from global to local memory
    extract_block<RHSBlockProperties, is_internal_block>(
        rhs, tiled_input_block.rhs_scratch_extract.ptr + (db_offset * Properties::TileSizeDimK * LSDR),
        tiled_input_block.rhs_extract_index,
        contraction_tp == contraction_type::local ? thread_properties.nGroupOffset : thread_properties.nGlobalOffset,
        thread_properties.kGroupOffset - thread_properties.kSize);

    sync_thread<contraction_tp == contraction_type::no_local>(itemID);

    // Tiling the Lhs block from global to local memory
    extract_block<LHSBlockProperties, is_internal_block>(
        lhs, tiled_input_block.lhs_scratch_extract.ptr + (db_offset * LSDL * Properties::TileSizeDimK),
        tiled_input_block.lhs_extract_index,
        contraction_tp == contraction_type::local ? thread_properties.mGroupOffset : thread_properties.mGlobalOffset,
        thread_properties.kGroupOffset - thread_properties.kSize);

    // itemID.barrier(cl::sycl::access::fence_space::local_space);
    sync_thread<contraction_tp == contraction_type::local>(itemID);
    // switch to compute mede
    StorageIndex lhs_offset = (db_offset * LSDL * Properties::TileSizeDimK);
    StorageIndex rhs_offset = (db_offset * Properties::TileSizeDimK * LSDR);
    // Loop over the values of a single tile
    for (StorageIndex k = 0; k < Properties::TileSizeDimK; k++) {
      compute_block_per_tile(tiled_input_block.lhs_scratch_ptr_compute + lhs_offset,
                             tiled_input_block.rhs_scratch_ptr_compute + rhs_offset, privateRes);
      lhs_offset += LSDL;
      rhs_offset += LSDR;
    }
    // computing the K index for the next tile
    thread_properties.kSize -= Properties::TileSizeDimK;
    sync_mem(itemID, db_offset);
  }

  // when local memory is available the following compute_panel will be enabled
  template <bool is_internal_block, typename OutPtr>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_panel(const cl::sycl::nd_item<1> &itemID,
                                                           ThreadProperties<StorageIndex> &thread_properties,
                                                           OutPtr out_ptr) {
    auto tiled_input_block = TiledMemory{thread_properties, scratch.get_pointer()};
    // Allocate register space
    PacketReturnType privateRes[Properties::WorkLoadPerThreadM * Properties::WorkLoadPerThreadN / PacketSize] = {
        PacketReturnType{0}};
    bool db_offset = 0;

    while (thread_properties.kSize >= Properties::TileSizeDimK) {
      compute_tile_per_panel<is_internal_block>(itemID, thread_properties, tiled_input_block, privateRes, db_offset);
    }
    if (thread_properties.kSize > 0) {
      compute_tile_per_panel<false>(itemID, thread_properties, tiled_input_block, privateRes, db_offset);
    }

    // Storing the final results in the output
    store<is_internal_block,
          contraction_tp == contraction_type::local ? static_cast<StorageIndex>(1) : RHSBlockProperties::nc_stride>(
        out_ptr + thread_properties.nGlobalOffset * triple_dim.M, privateRes, thread_properties.mGlobalOffset,
        thread_properties.nGlobalOffset);
  }
  // When local memory is available the following extract_block will be enabled
  template <typename InputBlockProperties, bool is_internal_block, typename Input, typename Local,
            contraction_type contract_tp = contraction_tp>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<contract_tp == contraction_type::local>::type
      extract_block(const Input &inpt, Local local_ptr, const std::pair<StorageIndex, StorageIndex>& local_index,
                    const StorageIndex &ncOffset, const StorageIndex cOffset) {
    EIGEN_CONSTEXPR StorageIndex TileSizeDimNC =
        InputBlockProperties::is_rhs ? Properties::TileSizeDimN : Properties::TileSizeDimM;
    EIGEN_CONSTEXPR StorageIndex LoadPerThread =
        InputBlockProperties::is_rhs ? Properties::LoadPerThreadRhs : Properties::LoadPerThreadLhs;
    EIGEN_CONSTEXPR StorageIndex LSD = InputBlockProperties::is_rhs ? LSDR : LSDL;
    static_assert(((LocalOffset % (TileSizeDimNC / InputBlockProperties::nc_stride) == 0) &&
                   (LocalOffset % (Properties::TileSizeDimK / InputBlockProperties::c_stride) == 0)),
                  " LocalOffset must be divisable by stride");
    const StorageIndex &NC = InputBlockProperties::is_rhs ? triple_dim.N : triple_dim.M;
    StorageIndex localThreadNC = local_index.first;
    StorageIndex localThreadC = local_index.second;
    auto chk_bound = [&](const StorageIndex &CIndex, const StorageIndex &NCIndex) EIGEN_DEVICE_FUNC {
      return ((CIndex + InputBlockProperties::c_stride - 1 < triple_dim.K) &&
              (NCIndex + InputBlockProperties::nc_stride - 1 < NC));
    };
    EIGEN_UNROLL_LOOP
    for (StorageIndex lPT = 0; lPT < LoadPerThread / InputBlockProperties::elements_per_access; lPT++) {
      const StorageIndex CIndex = cOffset + (InputBlockProperties::c_stride * localThreadC);
      const StorageIndex NCIndex = ncOffset + (InputBlockProperties::nc_stride * localThreadNC);
      const StorageIndex ld = InputBlockProperties::is_coalesced_layout ? NC : triple_dim.K;
      if (check_boundary<is_internal_block>(chk_bound(CIndex, NCIndex))) {
        auto val =
            read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                 InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, NCIndex, CIndex, ld);
        write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : LSD), data_source::local_mem>(
            val, local_ptr + (InputBlockProperties::nc_stride * localThreadNC) +
                     (InputBlockProperties::c_stride * localThreadC * LSD));
      } else {
        EIGEN_UNROLL_LOOP
        for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
          const StorageIndex nCInd = NCIndex + (InputBlockProperties::is_coalesced_layout ? i : 0);
          const StorageIndex cInd = CIndex + (InputBlockProperties::is_coalesced_layout ? 0 : i);
          OutScalar val =
              (nCInd < NC && cInd < triple_dim.K)
                  ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                        inpt, nCInd, cInd, ld)
                  : OutScalar(0);

          write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : LSD), data_source::local_mem>(
              val, local_ptr + (InputBlockProperties::nc_stride * localThreadNC) +
                       (InputBlockProperties::is_coalesced_layout ? i : 0) +
                       ((InputBlockProperties::c_stride * localThreadC +
                         (InputBlockProperties::is_coalesced_layout ? 0 : i)) *
                        LSD));
        }
      }
      localThreadNC += (InputBlockProperties::is_coalesced_layout)
                           ? LocalOffset % (TileSizeDimNC / InputBlockProperties::nc_stride)
                           : LocalOffset / (Properties::TileSizeDimK / InputBlockProperties::c_stride);
      localThreadC += (InputBlockProperties::is_coalesced_layout)
                          ? LocalOffset / (TileSizeDimNC / InputBlockProperties::nc_stride)
                          : LocalOffset % (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    }
  }
};

#ifndef EIGEN_SYCL_DISABLE_GEMV

/*!
 * \brief GeneralVectorTensor is a template class that provides Tensor -vector contraction operation, which is a special
 * case of Tensor Tensor contraction.
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 * (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam VectorMapper: determines the tensor contraction mapper for the vector input (can be lhs or rhs)
 *
 * \tparam TensorMapper: determines the tensor contraction mapper for the tensor input (can be lhs or rhs)
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Properties: determines the Contraction Panel properties
 *
 * \tparam KFactor: determines the number of elements in K dimension in a Tile
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \tparam is_lhs_vec: determines whether lhs is a vector or rhs is a vector
 *
 * \tparam IsFinal: determine if this is the final kernel. If so, the result will be written in a final output.
 * Otherwise, the result of contraction will be written iin a temporary buffer.
 *
 * \param scratch: determines the local memory containing the vector block for each work-group
 *
 * \param vec: determines the vector input (tensor mapper)
 *
 * \param mat: determines the tensor input (tensor mapper)
 *
 * \param out_res: determines the output vector containing the contraction result
 *
 * \param nonContractGroupSize: a logical number determining the number of work-group for non-contracting dimension
 *
 * \param nonContractDim: determines the size of non contracting dimension for the flattened tensor
 *
 * \param contractDim: determines the size of non contracting dimension for the flattened tensor
 *
 */
template <typename OutScalar, typename OutAccessor, typename VectorMapper, typename TensorMapper, typename StorageIndex,
          typename Properties, StorageIndex KFactor, bool Vectorizable, bool is_lhs_vec, bool IsFinal>
struct GeneralVectorTensor {
  typedef typename Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketReturnType
      PacketReturnType;
  static EIGEN_CONSTEXPR int PacketSize =
      Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketSize;
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;

  static EIGEN_CONSTEXPR StorageIndex OutScratchOffset =
      KFactor * Properties::LocalThreadSizeC * Properties::LocalThreadSizeNC;

  // Since the access layout for a vector can always be coalesced, when LHS is a vector, we pass false and false to make
  // sure that the !^ is true When RHS is a vector, we pass true and true to make sure that the !^ is true.
  typedef BlockProperties<is_lhs_vec ? false : true, is_lhs_vec ? false : true, Vectorizable, PacketReturnType>
      VecBlockProperties;

  Scratch scratch;
  const VectorMapper vec;
  const TensorMapper mat;
  OutAccessor out_res;
  const StorageIndex nonContractGroupSize;
  const StorageIndex nonContractDim;
  const StorageIndex contractDim;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE GeneralVectorTensor(Scratch scratch_, const VectorMapper vec_,
                                                            const TensorMapper mat_, OutAccessor out_res_,
                                                            const StorageIndex nonContractGroupSize_,
                                                            const StorageIndex nonContractDim_,
                                                            const StorageIndex contractDim_)
      : scratch(scratch_),
        vec(vec_),
        mat(mat_),
        out_res(out_res_),
        nonContractGroupSize(nonContractGroupSize_),
        nonContractDim(nonContractDim_),
        contractDim(contractDim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto scratch_ptr = scratch.get_pointer();
    const StorageIndex linearLocalThreadId = itemID.get_local_id(0);
    StorageIndex nonContractId = is_lhs_vec ? linearLocalThreadId / Properties::LocalThreadSizeC
                                            : linearLocalThreadId % Properties::LocalThreadSizeNC;
    StorageIndex contractId = is_lhs_vec ? linearLocalThreadId % Properties::LocalThreadSizeC
                                         : linearLocalThreadId / Properties::LocalThreadSizeNC;
    const StorageIndex cGroupSize = itemID.get_group_range(0) / nonContractGroupSize;
    const StorageIndex nonContractGroupId =
        is_lhs_vec ? itemID.get_group(0) / cGroupSize : itemID.get_group(0) % nonContractGroupSize;
    const StorageIndex contractGroupId =
        is_lhs_vec ? itemID.get_group(0) % cGroupSize : itemID.get_group(0) / nonContractGroupSize;
    auto out_ptr = out_res.get_pointer() + (IsFinal ? 0 : contractGroupId * nonContractDim);

    const StorageIndex nonContractGroupOffset = nonContractGroupId * Properties::TileSizeDimNC;
    const StorageIndex contractGroupOffset = contractGroupId * Properties::TileSizeDimC;
    auto outScratchIndex = nonContractId + contractId * Properties::LocalThreadSizeNC;
    const StorageIndex globalNonContractDimOffset = nonContractGroupOffset + nonContractId;
    const StorageIndex globalContractDimOffset = contractGroupOffset + contractId;
    auto local_output = scratch_ptr + OutScratchOffset;
    const bool is_internal = nonContractDim - nonContractGroupOffset >= Properties::TileSizeDimNC &&
                             contractDim - contractGroupOffset >= Properties::TileSizeDimC;
    is_internal
        ? compute_panel<true>(itemID, vec, mat, local_output, out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
                              scratch_ptr, contractGroupOffset,
#endif
                              nonContractGroupOffset, linearLocalThreadId, contractDim, nonContractDim, contractId,
                              nonContractId, globalContractDimOffset, globalNonContractDimOffset, outScratchIndex)
        : compute_panel<false>(itemID, vec, mat, local_output, out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
                               scratch_ptr, contractGroupOffset,
#endif
                               nonContractGroupOffset, linearLocalThreadId, contractDim, nonContractDim, contractId,
                               nonContractId, globalContractDimOffset, globalNonContractDimOffset, outScratchIndex);
  }
  template <bool is_internal_block, typename OutPtr>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_panel(
      const cl::sycl::nd_item<1> &itemID, const VectorMapper &vec, const TensorMapper &mat, OutScalar *local_output,
      OutPtr out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      OutScalar *scratch_ptr, const StorageIndex contractGroupOffset,
#endif
      const StorageIndex nonContractGroupOffset, const StorageIndex linearLocalThreadId, StorageIndex contractDim,
      StorageIndex nonContractDim, StorageIndex contractId, StorageIndex nonContractId,
      StorageIndex globalContractDimOffset, StorageIndex globalNonContractDimOffset, StorageIndex outScratchIndex) {
    OutScalar outScalar[Properties::WorkLoadPerThreadNC] = {OutScalar(0)};
    // Reading the vector
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
    const StorageIndex vectorOffset = contractGroupOffset + linearLocalThreadId;
    extract_block<VecBlockProperties, is_internal_block, KFactor,
                  Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC>(vec, scratch_ptr, linearLocalThreadId,
                                                                                vectorOffset, contractDim);

    itemID.barrier(cl::sycl::access::fence_space::local_space);
    auto in_scratch_ptr = scratch_ptr + contractId;
#endif

    StorageIndex privateOffsetC = 0;
    EIGEN_UNROLL_LOOP
    for (StorageIndex i = 0; i < Properties::WorkLoadPerThreadC; i++) {
      StorageIndex privateOffsetNC = 0;
      bool contract_conds = ((globalContractDimOffset + privateOffsetC) < contractDim);
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      auto vecScalar = *in_scratch_ptr;
#else
      auto vecScalar = (check_boundary<is_internal_block>(contract_conds))
                           ? vec(is_lhs_vec ? StorageIndex(0) : globalContractDimOffset + privateOffsetC,
                                 is_lhs_vec ? globalContractDimOffset + privateOffsetC : StorageIndex(0))
                           : OutScalar(0);
#endif
      EIGEN_UNROLL_LOOP
      for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
        auto matScalar = (check_boundary<is_internal_block>(
                             contract_conds && ((globalNonContractDimOffset + privateOffsetNC) < nonContractDim)))
                             ? mat(is_lhs_vec ? globalContractDimOffset + privateOffsetC
                                              : globalNonContractDimOffset + privateOffsetNC,
                                   is_lhs_vec ? globalNonContractDimOffset + privateOffsetNC
                                              : globalContractDimOffset + privateOffsetC)
                             : OutScalar(0);

        outScalar[j] = cl::sycl::mad(matScalar, vecScalar, outScalar[j]);
        privateOffsetNC += Properties::LocalThreadSizeNC;
      }
      privateOffsetC += Properties::LocalThreadSizeC;
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      in_scratch_ptr += Properties::LocalThreadSizeC;
#endif
    }

    auto out_scratch_ptr = local_output + outScratchIndex;
    // Each block of 16*16 element in shared memory should reduce to 16*1
    EIGEN_UNROLL_LOOP
    for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
      *out_scratch_ptr = outScalar[j];

      out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
    }
    if (is_lhs_vec) {
      nonContractId = linearLocalThreadId % Properties::LocalThreadSizeNC;
      contractId = linearLocalThreadId / Properties::LocalThreadSizeNC;
      outScratchIndex = nonContractId + contractId * Properties::LocalThreadSizeNC;
    }

    out_scratch_ptr = local_output + outScratchIndex;
    EIGEN_UNROLL_LOOP
    for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
      EIGEN_UNROLL_LOOP
      for (StorageIndex offset = Properties::LocalThreadSizeC >> 1; offset > 0; offset >>= 1) {
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (contractId < offset) {
          StorageIndex myNeigbourId = (Properties::LocalThreadSizeNC * offset);
          *out_scratch_ptr += out_scratch_ptr[myNeigbourId];
        }
      }
      // moving to next 16 by 16 block
      out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
    }

    if (contractId == 0) {
      out_scratch_ptr = local_output + nonContractId;
      StorageIndex global_final_offset = nonContractGroupOffset + nonContractId;
      out_ptr += global_final_offset;
      EIGEN_UNROLL_LOOP
      for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
        if (check_boundary<is_internal_block>(global_final_offset < nonContractDim)) {
          auto res = *out_scratch_ptr;

          *out_ptr = res;
          out_ptr += Properties::LocalThreadSizeNC;
        }
        // moving to next 16 by 16 block to ge the next 16 reduced elements
        out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
        if (!(is_internal_block)) global_final_offset += Properties::LocalThreadSizeNC;
      }
    }
  }

  template <typename InputBlockProperties, bool is_internal_block, int CFactor, int GroupSize, typename Input,
            typename Local>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void extract_block(const Input &inpt, Local *local_ptr,
                                                                  const StorageIndex &linearLocalThreadId,
                                                                  const StorageIndex &cOffset, const StorageIndex &C) {
    local_ptr += InputBlockProperties::c_stride * linearLocalThreadId;
    StorageIndex cIndex = cOffset;
    for (StorageIndex cId = 0; cId < CFactor / InputBlockProperties::c_stride; cId++) {
      if (check_boundary<is_internal_block>(cIndex + InputBlockProperties::c_stride - 1 < C)) {
        auto val = read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                        InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, StorageIndex(0),
                                                                                              cIndex, StorageIndex(1));
        write<StorageIndex, 1, data_source::local_mem>(val, local_ptr);
      } else {
        EIGEN_UNROLL_LOOP
        for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
          OutScalar val =
              (cIndex + i < C)
                  ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                        inpt, StorageIndex(0), cIndex + i, StorageIndex(1))
                  : OutScalar(0);
          write<StorageIndex, 1, data_source::local_mem>(val, local_ptr + i);
        }
      }
      local_ptr += InputBlockProperties::c_stride * GroupSize;
      cIndex += InputBlockProperties::c_stride * GroupSize;
    }
  }
};
#endif

#ifndef EIGEN_SYCL_DISABLE_SCALAR

/*!
 * \brief GeneralScalarContraction is a template class that provides the scalar value of Tensor -Tensor contraction
 * operation, when all the dimensions are contracting dimensions. This Kernel reduces two tensors to an scalar
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam LhsScalar: determines the left-hand-side scalar type
 *
 * \tparam RhsScalar: determines the right-hand-side scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 * (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam LhsMapper: determines the tensor contraction mapper type for left-hand-side matrix
 *
 * \tparam RhsMapper: determines the tensor contraction mapper type for right-hand-side matrix
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \param scratch: local memory containing tiles of LHS and RHS tensors for each work-group
 *
 * \param lhs: determines the left-hand-side flattened tensor (tensor mapper)
 *
 * \param rhs: determines the right-hand-side flattened tensor (tensor mapper)
 *
 * \param out_res: determines the output tensor containing the contraction result
 *
 * \param rng: determins the total input data size
 */
template <typename OutScalar, typename LhsScalar, typename RhsScalar, typename OutAccessor, typename LhsMapper,
          typename RhsMapper, typename StorageIndex, bool Vectorizable>
struct GeneralScalarContraction {
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;
  Scratch scratch;
  const LhsMapper lhs;
  const RhsMapper rhs;
  OutAccessor out_res;
  const StorageIndex rng;

  EIGEN_DEVICE_FUNC
  GeneralScalarContraction(Scratch scratch_, const LhsMapper lhs_, const RhsMapper rhs_, OutAccessor out_res_,
                           const StorageIndex rng_)
      : scratch(scratch_), lhs(lhs_), rhs(rhs_), out_res(out_res_), rng(rng_) {}

  EIGEN_DEVICE_FUNC void operator()(cl::sycl::nd_item<1> itemID) {
    auto out_ptr = out_res.get_pointer();
    auto scratch_ptr = scratch.get_pointer().get();

    StorageIndex globalid = itemID.get_global_id(0);
    StorageIndex localid = itemID.get_local_id(0);
    OutScalar accumulator = OutScalar(0);
    for (StorageIndex i = globalid; i < rng; i += itemID.get_global_range(0)) {
      accumulator = cl::sycl::mad(lhs(0, i), rhs(i, 0), accumulator);
    }
    auto out_scratch_ptr = scratch_ptr + localid;
    *out_scratch_ptr = accumulator;
    for (StorageIndex offset = itemID.get_local_range(0) >> 1; offset > 0; offset >>= 1) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        *out_scratch_ptr = (accumulator += out_scratch_ptr[offset]);
      }
    }
    if (localid == 0) {
      out_ptr[itemID.get_group(0)] = accumulator;
    }
  }
};
#endif

}  // namespace internal
}  // namespace TensorSycl

template <typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>,
                       Eigen::SyclDevice>
    : public TensorContractionEvaluatorBase<TensorEvaluator<
          const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Eigen::SyclDevice>> {
  static_assert(std::is_same<OutputKernelType, const NoOpOutputKernel>::value,
                "SYCL tensor contraction does not support output kernels.");

  typedef Eigen::SyclDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;
  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index StorageIndex;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Base::Storage Storage;
  typedef typename Base::EvaluatorPointerType EvaluatorPointerType;
  struct TripleDim {
    const StorageIndex M;
    const StorageIndex N;
    const StorageIndex K;
    TripleDim(const StorageIndex M_, const StorageIndex N_, const StorageIndex K_) : M(M_), N(N_), K(K_) {}
  };
  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
  };

  static EIGEN_CONSTEXPR int LDims = Base::LDims;
  static EIGEN_CONSTEXPR int RDims = Base::RDims;
  static EIGEN_CONSTEXPR int ContractDims = Base::ContractDims;

  typedef array<StorageIndex, LDims> left_dim_mapper_t;
  typedef array<StorageIndex, RDims> right_dim_mapper_t;

  typedef array<StorageIndex, ContractDims> contract_t;
  typedef array<StorageIndex, LDims - ContractDims> left_nocontract_t;
  typedef array<StorageIndex, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<StorageIndex, NumDims> Dimensions;

  typedef TensorEvaluator<typename Base::EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<typename Base::EvalRightArgType, Device> RightEvaluator;
  typedef typename Eigen::internal::remove_const<typename LeftEvaluator::CoeffReturnType>::type LhsScalar;
  typedef typename Eigen::internal::remove_const<typename RightEvaluator::CoeffReturnType>::type RhsScalar;

  typedef typename LeftEvaluator::Dimensions LeftDimensions;
  typedef typename RightEvaluator::Dimensions RightDimensions;

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered>
  struct input_mapper_propertis {
    static EIGEN_CONSTEXPR bool is_lhs_matrix = (LDims == 2 && ContractDims == 1) || lhs_inner_dim_contiguous;
    static EIGEN_CONSTEXPR bool is_rhs_matrix =
        (RDims == 2 && ContractDims == 1) || (rhs_inner_dim_contiguous && !rhs_inner_dim_reordered);
  };

  TensorEvaluator(const XprType &op, const Device &device) : Base(op, device) {}

  // We need to redefine this method to make nvcc happy
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(typename Base::EvaluatorPointerType data) {
    this->m_leftImpl.evalSubExprsIfNeeded(NULL);
    this->m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (!data) {
      this->m_result = this->m_device.get(
          static_cast<Scalar *>(this->m_device.allocate_temp(this->dimensions().TotalSize() * sizeof(Scalar))));
      data = this->m_result;
    }
    evalToSycl(data);
    return (this->m_result != NULL);
  }
  const Eigen::SyclDevice &device() const { return this->m_device; }
  void evalToSycl(typename Base::EvaluatorPointerType buffer) const {
    if (this->m_lhs_inner_dim_contiguous) {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, true, true, Unaligned>(buffer);
        } else {
          evalTyped<true, true, false, Unaligned>(buffer);
        }
      } else {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, false, true, Unaligned>(buffer);
        } else {
          evalTyped<true, false, false, Unaligned>(buffer);
        }
      }
    } else {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, true, true, Unaligned>(buffer);
        } else {
          evalTyped<false, true, false, Unaligned>(buffer);
        }
      } else {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, false, true, Unaligned>(buffer);
        } else {
          evalTyped<false, false, false, Unaligned>(buffer);
        }
      }
    }
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  void evalTyped(typename Base::EvaluatorPointerType buffer) const {
    const auto triple_dim = TripleDim{this->m_i_size, this->m_j_size, this->m_k_size};
    typedef internal::TensorContractionInputMapper<
        LhsScalar, StorageIndex, internal::Lhs, LeftEvaluator, left_nocontract_t, contract_t,
        PacketType<CoeffReturnType, Device>::size, lhs_inner_dim_contiguous, false, Unaligned, MakeSYCLPointer>
        LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, StorageIndex, internal::Rhs, RightEvaluator,
                                                   right_nocontract_t, contract_t,
                                                   PacketType<CoeffReturnType, Device>::size, rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned, MakeSYCLPointer>
        RhsMapper;

    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

#ifndef EIGEN_SYCL_DISABLE_SCALAR
    if (triple_dim.M == 1 && triple_dim.N == 1) {
      launchSC(buffer, lhs, rhs, triple_dim.K);
    } else
#endif
#ifndef EIGEN_SYCL_DISABLE_GEMV
        if (triple_dim.M != 1 && triple_dim.N == 1) {
      LaunchVT<false>(buffer, rhs, lhs, triple_dim.M, triple_dim.K);
    } else if (triple_dim.M == 1 && triple_dim.N != 1) {
      LaunchVT<true>(buffer, lhs, rhs, triple_dim.N, triple_dim.K);
    } else  // This is equivalent of if (m!=1 && n!=1)
#endif
    {
      typedef input_mapper_propertis<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous, rhs_inner_dim_reordered>
          inpt_mapper_properties;
#ifndef EIGEN_SYCL_DISABLE_SKINNY
      bool skinny = false;
      auto platform_name = this->device().getPlatformName();
      // This is based on empirical calculation for AMD r9-nano and Fiji
      if (platform_name.find("AMD") == 0) {
        skinny = (triple_dim.M < triple_dim.K || triple_dim.N < triple_dim.K) &&
                 ((triple_dim.M < 1024 && triple_dim.N < 1024) ||
                  (uint64_t(triple_dim.M * triple_dim.N) < uint64_t(triple_dim.K)));
      } else {
        skinny = (((std::max(triple_dim.K, triple_dim.N) / std::min(triple_dim.K, triple_dim.N)) > 100) ||
                  ((std::max(triple_dim.K, triple_dim.M) / std::min(triple_dim.K, triple_dim.M)) > 100) ||
                  ((std::max(triple_dim.N, triple_dim.M) / std::min(triple_dim.N, triple_dim.M)) > 100));
      }
      if (skinny)
        adjustTT<true, inpt_mapper_properties>(buffer, lhs, rhs, triple_dim);
      else
#endif  // EIGEN_SYCL_DISABLE_SKINNY
        adjustTT<false, inpt_mapper_properties>(buffer, lhs, rhs, triple_dim);
    }
  }

  template <bool skinny, typename input_mapper_properties, typename LhsMapper, typename RhsMapper>
  void EIGEN_ALWAYS_INLINE adjustTT(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                                    const TripleDim &triple_dim) const {
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
    if (device().has_local_memory()) {
      typedef TensorSycl::internal::TTPanelSize<CoeffReturnType, StorageIndex, 4, 4, 16> PanelParameters;
      launchTT<TensorSycl::internal::contraction_type::local, skinny, input_mapper_properties, PanelParameters>(
          buffer, lhs, rhs, triple_dim);
    }
#endif
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF
    if (!(device().has_local_memory())) {
      typedef TensorSycl::internal::TTPanelSize<CoeffReturnType, StorageIndex, 4, 4, 4> PanelParameters;
      launchTT<TensorSycl::internal::contraction_type::no_local, skinny, input_mapper_properties, PanelParameters>(
          buffer, lhs, rhs, triple_dim);
    }
#endif
  }

  template <TensorSycl::internal::contraction_type ct, bool skinny, typename input_mapper_properties,
            typename Properties, typename LhsMapper, typename RhsMapper>
  void launchTT(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                const TripleDim &triple_dim) const {
    const StorageIndex roundUpM = Eigen::TensorSycl::internal::roundUp(triple_dim.M, Properties::TileSizeDimM);
    const StorageIndex roundUpN = Eigen::TensorSycl::internal::roundUp(triple_dim.N, Properties::TileSizeDimN);
    const StorageIndex groupSizeM = roundUpM / Properties::TileSizeDimM;
    const StorageIndex groupSizeN = roundUpN / Properties::TileSizeDimN;

    const StorageIndex roundUpK = Eigen::TensorSycl::internal::roundUp(triple_dim.K, Properties::TileSizeDimK);
    StorageIndex totalTilesK = roundUpK / Properties::TileSizeDimK;
    StorageIndex groupSizeK =
        skinny
            ? std::max(std::min(totalTilesK,
                                (StorageIndex)(device().getPowerOfTwo(device().getNumSyclMultiProcessors(), true) * 4) /
                                    (groupSizeM * groupSizeN)),
                       StorageIndex(1))
            : StorageIndex(1);

    const StorageIndex numTilesPerGroup = Eigen::TensorSycl::internal::roundUp(totalTilesK, groupSizeK) / groupSizeK;

    const StorageIndex totalGroupSize = groupSizeM * groupSizeN * groupSizeK;

    const StorageIndex localRange = Properties::LocalThreadSizeM * Properties::LocalThreadSizeN;
    const StorageIndex globalRange = totalGroupSize * localRange;

    const StorageIndex scratchSize = (ct == TensorSycl::internal::contraction_type::local)
                                         ? ((Properties::DoubleBuffer + 1) *
                                            (Properties::TileSizeDimM + Properties::BC) * (Properties::TileSizeDimK)) +
                                               ((Properties::DoubleBuffer + 1) * (Properties::TileSizeDimK) *
                                                (Properties::TileSizeDimN + Properties::BC))
                                         : StorageIndex(1);

    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (groupSizeK == 1) {
      typedef TensorSycl::internal::TensorContractionKernel<CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType,
                                                            LhsMapper, RhsMapper, StorageIndex, Properties, TripleDim,
                                                            PacketAccess, input_mapper_properties, true, ct>
          ContractKernelName;
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          lhs, rhs, buffer, thread_range, scratchSize, groupSizeM, groupSizeN, numTilesPerGroup, triple_dim);
    } else {
      typedef TensorSycl::internal::TensorContractionKernel<CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType,
                                                            LhsMapper, RhsMapper, StorageIndex, Properties, TripleDim,
                                                            PacketAccess, input_mapper_properties, false, ct>
          ContractKernelName;
      CoeffReturnType *temp_pointer = static_cast<CoeffReturnType *>(
          device().allocate_temp(triple_dim.M * triple_dim.N * groupSizeK * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);

      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          lhs, rhs, tmp_global_accessor, thread_range, scratchSize, groupSizeM, groupSizeN, numTilesPerGroup,
          triple_dim);

      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      auto op = Op();
      typedef TensorSycl::internal::SecondStepPartialReduction<CoeffReturnType, StorageIndex, EvaluatorPointerType,
                                                               EvaluatorPointerType, Op>
          ReductionKernel;

      device().template unary_kernel_launcher<CoeffReturnType, ReductionKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(StorageIndex(
                                    Eigen::TensorSycl::internal::roundUp(triple_dim.M * triple_dim.N, localRange))),
                                cl::sycl::range<1>(localRange)),
          StorageIndex(1), op, StorageIndex(triple_dim.M * triple_dim.N), groupSizeK);

      device().deallocate_temp(temp_pointer);
    }
  }

#ifndef EIGEN_SYCL_DISABLE_GEMV
  template <bool is_lhs_vec, typename VectorMapper, typename TensorMapper, typename StorageIndex>
  void EIGEN_ALWAYS_INLINE LaunchVT(EvaluatorPointerType buffer, const VectorMapper &vec, const TensorMapper &mat,
                                    StorageIndex NC, StorageIndex C) const {
    const StorageIndex nonContractDim = NC;
    EIGEN_CONSTEXPR StorageIndex NCFactor = 1;
    EIGEN_CONSTEXPR StorageIndex CFactor = 1;
    EIGEN_CONSTEXPR StorageIndex NCWindow = 16;
    typedef Eigen::TensorSycl::internal::TVPanelSize<CoeffReturnType, StorageIndex, NCWindow, CFactor, NCFactor>
        Properties;
    const StorageIndex roundUpC = Eigen::TensorSycl::internal::roundUp(C, Properties::TileSizeDimC);
    const StorageIndex cNumGroups = roundUpC / (Properties::LocalThreadSizeC * Properties::WorkLoadPerThreadC);
    const StorageIndex roundUpNC = Eigen::TensorSycl::internal::roundUp(nonContractDim, Properties::TileSizeDimNC);
    const StorageIndex nCNumGroups = roundUpNC / (Properties::LocalThreadSizeNC * Properties::WorkLoadPerThreadNC);
    const StorageIndex globalRange =
        (roundUpNC / (Properties::WorkLoadPerThreadNC)) * (roundUpC / (Properties::WorkLoadPerThreadC));
    const StorageIndex localRange = Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC;
    const StorageIndex scratchSize =
        (Properties::WorkLoadPerThreadNC + CFactor) * Properties::LocalThreadSizeC * Properties::LocalThreadSizeNC;
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (cNumGroups > 1) {
      typedef Eigen::TensorSycl::internal::GeneralVectorTensor<CoeffReturnType, EvaluatorPointerType, VectorMapper,
                                                               TensorMapper, StorageIndex, Properties, CFactor, false,
                                                               is_lhs_vec, false>
          ContractKernelName;
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(device().allocate_temp(nonContractDim * cNumGroups * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);

      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          vec, mat, tmp_global_accessor, thread_range, scratchSize, nCNumGroups, nonContractDim, C);

      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      typedef TensorSycl::internal::SecondStepPartialReduction<CoeffReturnType, StorageIndex, EvaluatorPointerType,
                                                               EvaluatorPointerType, Op>
          ReductionKernel;

      device().template unary_kernel_launcher<CoeffReturnType, ReductionKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(Eigen::TensorSycl::internal::roundUp(nonContractDim, localRange)),
                                cl::sycl::range<1>(localRange)),
          StorageIndex(1), Op(), nonContractDim, cNumGroups);

      device().deallocate_temp(temp_pointer);
    } else {
      typedef Eigen::TensorSycl::internal::GeneralVectorTensor<CoeffReturnType, EvaluatorPointerType, VectorMapper,
                                                               TensorMapper, StorageIndex, Properties, CFactor, false,
                                                               is_lhs_vec, true>
          ContractKernelName;
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          vec, mat, buffer, thread_range, scratchSize, nCNumGroups, nonContractDim, C);
    }
  }
#endif

#ifndef EIGEN_SYCL_DISABLE_SCALAR
  template <typename LhsMapper, typename RhsMapper>
  EIGEN_ALWAYS_INLINE void launchSC(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                                    StorageIndex K) const {
    EIGEN_STATIC_ASSERT(!((EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1) &
                          (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 - 1)),
                        "The Local thread size must be a power of 2 for the reduction "
                        "operation");
    EIGEN_CONSTEXPR StorageIndex local_range = EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1;

    // Here we force the code not to be more than 2-step reduction: Our empirical research shows that if each thread
    // reduces at least 512 elementss individually, we get better performance.
    const StorageIndex num_work_group = ((K + (512 * local_range - 1)) / (512 * local_range) > 1 ? local_range : 1);
    const StorageIndex global_range = num_work_group * local_range;

    typedef Eigen::TensorSycl::internal::GeneralScalarContraction<
        CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType, LhsMapper, RhsMapper, StorageIndex, false>
        ContractKernelName;
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
    if (num_work_group > 1) {
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(device().allocate_temp(num_work_group * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(lhs, rhs, tmp_global_accessor,
                                                                                    thread_range, local_range, K);
      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      typedef TensorSycl::internal::SecondStepFullReducer<CoeffReturnType, Op, EvaluatorPointerType,
                                                          EvaluatorPointerType, StorageIndex, local_range>
          GenericRKernel;
      device().template unary_kernel_launcher<CoeffReturnType, GenericRKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(local_range), cl::sycl::range<1>(local_range)), local_range, Op());

      device().deallocate_temp(temp_pointer);
    } else {
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(lhs, rhs, buffer, thread_range,
                                                                                    local_range, K);
    }
  }
#endif

  EIGEN_STRONG_INLINE void cleanup() {
    this->m_leftImpl.cleanup();
    this->m_rightImpl.cleanup();

    if (this->m_result) {
      this->m_device.deallocate_temp(this->m_result);
      this->m_result = NULL;
    }
  }
  // The placeholder accessors must bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    this->m_leftImpl.bind(cgh);
    this->m_rightImpl.bind(cgh);
    this->m_result.bind(cgh);
  }
};
}  // namespace Eigen
#endif  // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H

// evaluator for thread pool device
#ifdef EIGEN_USE_THREADS

namespace Eigen {

template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, ThreadPoolDevice> :
    public TensorContractionEvaluatorBase<TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, ThreadPoolDevice> > {

  typedef ThreadPoolDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, LDims> left_dim_mapper_t;
  typedef array<Index, RDims> right_dim_mapper_t;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<Index, NumDims> Dimensions;

  // typedefs needed in evalTo
  typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
  typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;
  typedef typename internal::gebp_traits<LhsScalar, RhsScalar> Traits;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device) {}

  template <int Alignment>
  void evalProduct(Scalar* buffer) const {
    evalProductImpl<NoCallback, Alignment>(buffer, NoCallback());
  }

  template <typename EvalToCallback, int Alignment>
  void evalProductAsync(Scalar* buffer, EvalToCallback done) const {
    evalProductImpl<EvalToCallback, Alignment>(buffer, std::move(done));
  }

  template <typename DoneCallback, int Alignment>
  void evalProductImpl(Scalar* buffer, DoneCallback done) const {
    // This function computes a lot of heuristics in multiple steps, and it
    // also has multiple exit points. To keep it sane, readable and all in one
    // place, sync/async execution decision is made at runtime at the very end.
    //
    // (1) In sync mode we allocate Context on the stack, submit computations
    //     to the device thread pool, and block on a barrier until it is
    //     completed.
    //
    // (2) In async mode we allocate Context on the heap, and after all tasks
    //     are finished, we call provided the done callback, and delete a
    //     context from the heap.
    //
    // (*) EvalParallelContext & EvalShardedByInnerDimContext owns all the state
    // and temporary buffers, requried for executing the tensor contraction.
    // They are responsible for cleaning it up after contraction is done.
    static const bool IsEvalInSyncMode =
        std::is_same<DoneCallback, NoCallback>::value;

    const Index m = this->m_i_size;
    const Index n = this->m_j_size;
    const Index k = this->m_k_size;
    if (m == 0 || n == 0 || k == 0) return;

    // Compute a set of algorithm parameters:
    // - kernel block sizes (bm, bn, bk)
    // - task grain sizes (number of kernels executed per task: gm, gn)
    // - number of threads
    // - sharding by row/column
    // - parallel packing or first lhs then rhs
    // and some derived parameters:
    // - number of tasks (nm, nn, nk)
    // - number of kernels (nm0, nn0)
    // Unfortunately, all these parameters are tightly interdependent.
    // So in some cases we first compute approximate values, then compute other
    // values based on these approximations and then refine the approximations.

    // There are lots of heuristics here. There is some reasoning behind them,
    // but ultimately they are just tuned on contraction benchmarks for
    // different input configurations, thread counts and instruction sets.
    // So feel free to question any of them.

    // Compute whether we want to shard by row or by column.
    // This is a first approximation, it will be refined later. Since we don't
    // know number of threads yet we use 2, because what's we are most
    // interested in at this point is whether it makes sense to use
    // parallelization at all or not.
    bool shard_by_col = shardByCol(m, n, 2);

    // First approximation of kernel blocking sizes.
    // Again, we don't know number of threads yet, so we use 2.
    Index bm, bn, bk;
    if (shard_by_col) {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByCol>
          blocking(k, m, n, 2);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    } else {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByRow>
          blocking(k, m, n, 2);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    }

    // Compute optimal number of threads.
    // Note: we use bk instead of k here because we are interested in amount of
    // _parallelizable_ computations, and computations are not parallelizable
    // across k dimension.
    const TensorOpCost cost =
        contractionCost(m, n, bm, bn, bk, shard_by_col, false);
    int num_threads = TensorCostModel<ThreadPoolDevice>::numThreads(
        static_cast<double>(n) * m, cost, this->m_device.numThreads());
    int num_threads_by_k = numThreadsInnerDim(m, n, k);
    if (shardByInnerDim(m, n, k, num_threads, num_threads_by_k)) {
      // We are in the scenario where it is more effective to shard by the
      // inner dimension.
      if (IsEvalInSyncMode) {
        EvalShardedByInnerDimContext<DoneCallback> ctx(
            this, num_threads_by_k, buffer, m, n, k, std::move(done));
        ctx.template run<Alignment>();
      } else {
        auto* ctx = new EvalShardedByInnerDimContext<DoneCallback>(
            this, num_threads_by_k, buffer, m, n, k, std::move(done));
        ctx->template runAsync<Alignment>();
      }

      return;
    }

    // TODO(dvyukov): this is a stop-gap to prevent regressions while the cost
    // model is not tuned. Remove this when the cost model is tuned.
    if (n == 1) num_threads = 1;

    if (num_threads == 1) {
      TENSOR_CONTRACTION_DISPATCH(this->template evalProductSequential,
                                  Unaligned, (buffer));
      if (!IsEvalInSyncMode) done();
      return;
    }

    // Now that we know number of threads, recalculate sharding and blocking.
    shard_by_col = shardByCol(m, n, num_threads);
    if (shard_by_col) {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByCol>
          blocking(k, m, n, num_threads);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    } else {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByRow>
          blocking(k, m, n, num_threads);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    }

    // Number of kernels for each dimension.
    Index nm0 = divup(m, bm);
    Index nn0 = divup(n, bn);
    Index nk = divup(k, bk);

    // Calculate task grain size (number of kernels executed per task).
    // This task size coarsening serves two purposes:
    // 1. It reduces per-task overheads including synchronization overheads.
    // 2. It allows to use caches better (reuse the same packed rhs in several
    // consecutive kernels).
    Index gm = 1;
    Index gn = 1;
    // If we are sharding by column, then we prefer to reduce rows first.
    if (shard_by_col) {
      gm = coarsenM(m, n, bm, bn, bk, gn, num_threads, shard_by_col);
      gn = coarsenN(m, n, bm, bn, bk, gm, num_threads, shard_by_col);
    } else {
      gn = coarsenN(m, n, bm, bn, bk, gm, num_threads, shard_by_col);
      gm = coarsenM(m, n, bm, bn, bk, gn, num_threads, shard_by_col);
    }
    // Number of tasks in each dimension.
    Index nm = divup(nm0, gm);
    Index nn = divup(nn0, gn);

    // If there is enough concurrency in the sharding dimension, we choose not
    // to paralellize by the other dimension, and execute all kernels in sync
    // mode. This reduces parallelism from the nm x nn down to nn
    // (shard_by_col==true) or nm (shard_by_col==false).
    const Index sharding_dim_tasks = shard_by_col ? nn : nm;
    const int num_worker_threads = this->m_device.numThreadsInPool();

    // With small number of threads we want to make sure that we do not reduce
    // parallelism too much. With large number of threads we trade maximum
    // parallelism for better memory locality.
    const float oversharding_factor =
        num_worker_threads <= 4  ? 8.0 :
        num_worker_threads <= 8  ? 4.0 :
        num_worker_threads <= 16 ? 2.0 :
        num_worker_threads <= 32 ? 1.0 :
        num_worker_threads <= 64 ? 0.8 : /* num_worker_threads > 64 */ 0.6;

    const bool parallelize_by_sharding_dim_only =
        sharding_dim_tasks >= oversharding_factor * num_worker_threads;

    // Last by not least, decide whether we want to issue both lhs and rhs
    // packing in parallel; or issue lhs packing first, and then issue rhs
    // packing when lhs packing completes (for !shard_by_col lhs and rhs are
    // swapped). Parallel packing allows more parallelism (for both packing and
    // kernels), while sequential packing provides better locality (once
    // a thread finishes rhs packing it proceed to kernels with that rhs).
    // First, we are interested in parallel packing if there are few tasks.
    bool parallel_pack = num_threads >= nm * nn;
    // Also do parallel packing if all data fits into L2$.
    if (m * bk * Index(sizeof(LhsScalar)) + n * bk * Index(sizeof(RhsScalar)) <=
        l2CacheSize() * num_threads)
      parallel_pack = true;
    // But don't do it if we will use each rhs only once. Locality seems to be
    // more important in this case.
    if ((shard_by_col ? nm : nn) == 1) parallel_pack = false;
    // Also don't get in the way of parallelize_by_sharding_dim_only
    // optimization.
    if (parallelize_by_sharding_dim_only) parallel_pack = false;

    // TODO(ezhulnev): With if contexpr we don't need SyncEvalParallelContext.
    if (IsEvalInSyncMode) {
#define CONTEXT_ARGS                                                        \
  (this, num_threads, buffer, m, n, k, bm, bn, bk, nm, nn, nk, gm, gn, nm0, \
   nn0, shard_by_col, parallel_pack, parallelize_by_sharding_dim_only,      \
   NoCallback())                                                            \
      .run()
      TENSOR_CONTRACTION_DISPATCH(SyncEvalParallelContext, Alignment,
                                  CONTEXT_ARGS);
#undef CONTEXT_ARGS

    } else {
#define CONTEXT_ARGS                                                        \
  (this, num_threads, buffer, m, n, k, bm, bn, bk, nm, nn, nk, gm, gn, nm0, \
   nn0, shard_by_col, parallel_pack, parallelize_by_sharding_dim_only,      \
   std::move(done))
      TENSOR_CONTRACTION_ASYNC_DISPATCH(EvalParallelContext, DoneCallback,
                                        Alignment, CONTEXT_ARGS, run());
#undef CONTEXT_ARGS
    }
  }

  // ------------------------------------------------------------------------ //

  // Dummy struct to represent an empty DoneCallback.

  struct NoCallback {
    void operator()() {
      eigen_assert(false && "NoCallback should never be called");
    }
  };

  // ------------------------------------------------------------------------ //

  template <typename DoneCallback, typename Context>
  class EvalParallelNotification;

  // Synchronous evaluation notification that blocks caller thread in Wait().
  template <typename Context>
  class EvalParallelNotification<NoCallback, Context> {
   public:
    EvalParallelNotification(Context*, NoCallback) {}
    void Notify() { done_.Notify(); }
    void Wait() { done_.Wait(); }
   private:
    Eigen::Notification done_;
  };

  // Asynchronous evaluation notification that does not block in Wait().
  template <typename DoneCallback, typename Context>
  class EvalParallelNotification {
   public:
    EvalParallelNotification(Context* ctx, DoneCallback done)
        : ctx_(ctx), done_(std::move(done)) {}

    void Notify() {
      // Make a copy of done callback, because it will be destructed when we
      // will delete context in the next line (EvalParallelNotification is a
      // data member of EvalParallelContext class).
      DoneCallback done_copy = std::move(done_);

      // Delete parallel evaluation context.
      delete ctx_;

      // Now safely call the done callback.
      done_copy();
    }

    void Wait() {}

   private:
    Context* ctx_;
    DoneCallback done_;
  };

  // Context orchestrates sync/async parallel contraction evaluation. When it is
  // executed in asynchronous mode, it owns all the shared state that might be
  // accessible by block packing and kernel tasks.

  template <typename DoneCallback, bool lhs_inner_dim_contiguous,
            bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered,
            int Alignment>
  class EvalParallelContext {
   public:
    typedef internal::TensorContractionInputMapper<
        LhsScalar, Index, internal::Lhs, LeftEvaluator, left_nocontract_t,
        contract_t, internal::packet_traits<LhsScalar>::size,
        lhs_inner_dim_contiguous, false, Unaligned>
        LhsMapper;
    typedef internal::TensorContractionInputMapper<
        RhsScalar, Index, internal::Rhs, RightEvaluator, right_nocontract_t,
        contract_t, internal::packet_traits<RhsScalar>::size,
        rhs_inner_dim_contiguous, rhs_inner_dim_reordered, Unaligned>
        RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;

    typedef internal::TensorContractionKernel<
        Scalar, LhsScalar, RhsScalar, Index, OutputMapper, LhsMapper, RhsMapper>
        TensorContractionKernel;

    typedef typename TensorContractionKernel::LhsBlock LhsBlock;
    typedef typename TensorContractionKernel::RhsBlock RhsBlock;
    typedef typename TensorContractionKernel::BlockMemHandle BlockMemHandle;

    EvalParallelContext(const Self* self, int num_threads, Scalar* buffer,
                        Index tm, Index tn, Index tk, Index bm, Index bn,
                        Index bk, Index nm, Index nn, Index nk, Index gm,
                        Index gn, Index nm0, Index nn0, bool shard_by_col,
                        bool parallel_pack,
                        bool parallelize_by_sharding_dim_only,
                        DoneCallback done)
        : created_by_thread_id_(std::this_thread::get_id()),
          done_(this, std::move(done)),
          device_(self->m_device),
          lhs_(self->m_leftImpl, self->m_left_nocontract_strides,
               self->m_i_strides, self->m_left_contracting_strides,
               self->m_k_strides),
          rhs_(self->m_rightImpl, self->m_right_nocontract_strides,
               self->m_j_strides, self->m_right_contracting_strides,
               self->m_k_strides),
          buffer_(buffer),
          output_(buffer, tm),
          output_kernel_(self->m_output_kernel),
          tensor_contraction_params_(self->m_tensor_contraction_params),
          num_threads_(num_threads),
          shard_by_col_(shard_by_col),
          parallel_pack_(parallel_pack),
          parallelize_by_sharding_dim_only_(parallelize_by_sharding_dim_only),
          m_(tm),
          n_(tn),
          k_(tk),
          bm_(bm),
          bn_(bn),
          bk_(bk),
          nm_(nm),
          nn_(nn),
          nk_(nk),
          gm_(gm),
          gn_(gn),
          nm0_(nm0),
          nn0_(nn0),
          kernel_(m_, k_, n_, bm_, bk_, bn_),
          num_thread_local_allocations_(0),
          // We reserve 2X more capacity for a thread local values, than the
          // number of threads in the pool to efficiently handle task stealing
          // by threads that are not managed by the pool.
          thread_local_capacity(2 * (parallelize_by_sharding_dim_only_
                                         ? device_.numThreadsInPool()
                                         : 0)),
          // We will use only one of the Lhs/Rhs thread local storage depending
          // on the shard_by_col value and we parallelize by sharding dim ONLY.
          lhs_thread_local_blocks_(shard_by_col_ ? 0 : thread_local_capacity,
                                   {*this}, {*this}),
          rhs_thread_local_blocks_(shard_by_col_ ? thread_local_capacity : 0,
                                   {*this}, {*this}) {
      // These two options are mutually exclusive.
      eigen_assert(!(parallel_pack && parallelize_by_sharding_dim_only));

      for (Index x = 0; x < P; x++) {
        // Normal number of notifications for k slice switch is
        // nm_ + nn_ + nm_ * nn_. However, first P - 1 slices will receive only
        // nm_ + nn_ notifications, because they will not receive notifications
        // from preceding kernels.
        state_switch_[x] =
            x == 0
                ? 1
                : (parallel_pack_ ? nn_ + nm_ : (shard_by_col_ ? nn_ : nm_)) +
                      (x == P - 1 ? nm_ * nn_ : 0);
        state_packing_ready_[x] =
            parallel_pack_ ? 0 : (shard_by_col_ ? nm_ : nn_);
        state_kernel_[x] = new std::atomic<uint8_t>*[nm_];
        for (Index m = 0; m < nm_; m++) {
          state_kernel_[x][m] = new std::atomic<uint8_t>[nn_];
          // Kernels generally receive 3 notifications (previous kernel + 2
          // packing), but the first slice won't get notifications from previous
          // kernels.
          for (Index n = 0; n < nn_; n++)
            state_kernel_[x][m][n].store(
                (x == 0 ? 0 : 1) + (parallel_pack_ ? 2 : 1),
                std::memory_order_relaxed);
        }
      }

      // Allocate memory for packed rhs/lhs matrices.
      packed_mem_ = kernel_.allocateSlices(            //
          device_,                                     //
          /*num_lhs=*/nm0_,                            //
          /*num_rhs=*/nn0_,                            //
          /*num_slices=*/std::min<Index>(nk_, P - 1),  //
          packed_lhs_, packed_rhs_);

      if (parallelize_by_sharding_dim_only_) {
        const int num_worker_threads = device_.numThreadsInPool();

        if (shard_by_col) {
          can_use_thread_local_packed_ = new std::atomic<bool>[nn_];
          for (int i = 0; i < nn_; ++i)
            can_use_thread_local_packed_[i].store(true,
                                                  std::memory_order_relaxed);

          Index num_blocks = num_worker_threads * gn_;
          thread_local_pre_alocated_mem_ = kernel_.allocateSlices(  //
              device_,                                              //
              /*num_lhs=*/0,                                        //
              /*num_rhs=*/num_blocks,                               //
              /*num_slices=*/1,                                     //
              /*lhs_blocks=*/nullptr, &rhs_thread_local_pre_allocated_);

        } else {
          can_use_thread_local_packed_ = new std::atomic<bool>[nm_];
          for (int i = 0; i < nm_; ++i)
            can_use_thread_local_packed_[i].store(true,
                                                  std::memory_order_relaxed);

          Index num_blocks = num_worker_threads * gm_;
          thread_local_pre_alocated_mem_ = kernel_.allocateSlices(  //
              device_,                                              //
              /*num_lhs=*/num_blocks,                               //
              /*num_rhs=*/0,                                        //
              /*num_slices=*/1, &lhs_thread_local_pre_allocated_,   //
              /*rhs_blocks=*/nullptr);
        }
      }
    }

    ~EvalParallelContext() {
      for (Index x = 0; x < P; x++) {
        for (Index m = 0; m < nm_; m++) delete[] state_kernel_[x][m];
        delete[] state_kernel_[x];
      }
      kernel_.deallocate(device_, packed_mem_);
      if (parallelize_by_sharding_dim_only_) {
        kernel_.deallocate(device_, thread_local_pre_alocated_mem_);
        delete[] can_use_thread_local_packed_;
      }
    }

    void run() {
      // Kick off packing of the first slice.
      signal_switch(0, 1);

      // Wait for overall completion.
      //
      // If parallel evaluation is executed in async mode, this is a no-op, and
      // Wait() will return immediately. In synchronous mode it will block the
      // caller thread until it will receive notification from last task.
      //
      // In async mode, last task when completed will call done callback from
      // the same thread, and will delete this context.
      //
      // TODO(dvyukov): This wait can lead to deadlock if contraction is
      // evaluated in synchronous mode. If nthreads contractions are
      // concurrently submitted from worker threads, this wait will block all
      // worker threads and the system will deadlock.
      done_.Wait();
    }

   private:
    std::thread::id created_by_thread_id_;

    // This notification is specialized on the type of DoneCallback and can be
    // blocking or non-blocking.
    EvalParallelNotification<DoneCallback, EvalParallelContext> done_;

    const Device& device_;
    LhsMapper lhs_;
    RhsMapper rhs_;
    Scalar* const buffer_;
    OutputMapper output_;
    OutputKernelType output_kernel_;
    TensorContractionParams tensor_contraction_params_;
    const int num_threads_;
    const bool shard_by_col_;
    const bool parallel_pack_;
    const bool parallelize_by_sharding_dim_only_;
    // Matrix sizes.
    const Index m_;
    const Index n_;
    const Index k_;
    // Block sizes.
    const Index bm_;
    const Index bn_;
    const Index bk_;
    // Number of tasks.
    const Index nm_;
    const Index nn_;
    const Index nk_;
    // Task grain sizes (number of kernels executed per task).
    const Index gm_;
    const Index gn_;
    // Number of blocks (this is different from ni_/nn_ because of task size
    // coarsening).
    const Index nm0_;
    const Index nn0_;
    // Tensor contraction kernel.
    TensorContractionKernel kernel_;

    // Parallelization strategy.
    //
    // Blocks related to the same k block can run in parallel because they write
    // to different output blocks. So we parallelize within k slices, this
    // gives us parallelism level of m x n. Before we can start any kernels
    // related to k-th slice, we need to issue m lhs packing tasks and n rhs
    // packing tasks.
    //
    // However, there is a bottleneck when we are finishing kernels for k-th
    // slice (at the very end there is only 1 runnable kernel). To mitigate this
    // bottleneck we allow kernels from k-th and k+1-th slices to run in
    // parallel. Note that (m, n, k) and (m, n, k+1) kernels write to the same
    // output block, so they must not run in parallel.
    //
    // This gives us the following dependency graph.
    // On each k slice we have m x n kernel tasks, m lhs paking tasks and n rhs
    // packing tasks.
    // Kernel (m, n, k) can start when:
    //  - kernel (m, n, k-1) has finished
    //  - lhs packing (m, k) has finished
    //  - rhs packing (n, k) has finished
    // Lhs/rhs packing can start when:
    //  - all k-1 packing has finished (artificially imposed to limit amount of
    //  parallel packing)
    //
    // On top of that we limit runnable tasks to two consecutive k slices.
    // This is done to limit amount of memory we need for packed lhs/rhs
    // (for each k slice we need m*bk + n*bk memory in packed_lhs_/packed_rhs_).
    //
    // state_switch_ tracks when we are ready to switch to the next k slice.
    // state_kernel_[m][n] tracks when we are ready to kick off kernel (m, n).
    // These variable are rolling over 3 consecutive k slices: first two we are
    // actively executing + one to track completion of kernels in the second
    // slice.
    static const Index P = 3;

    // Handle to the allocated temporary storage for Lhs/Rhs blocks.
    BlockMemHandle packed_mem_;
    std::vector<LhsBlock> packed_lhs_[P - 1];
    std::vector<RhsBlock> packed_rhs_[P - 1];

    // If we choose to parallelize only by the sharding dimension, each thread
    // will have it's own "thead local" (not a c++ thread local storage) memory
    // for packed_lhs or packed_rhs (shard_by_col = false of true). This memory
    // can't be passed to a kernel that might execute on a different thread.
    //
    // In practice when we are ready to pack memory for the sharding dimension
    // (rhs if shard_by_col==true) of the K-th slice, all kernels for K-1 slice
    // already computed (99% of the time), and we can pack data into the thread
    // local storage, and guarantee that all the kernels will be executed
    // immediately in the same thread. This significantly increases L1 cache hit
    // ratio and reduces pressure on the memory bus.
    //
    // It's still possible that kernel for the K-th slice will be ready before
    // completion of the K-1 kernel, so we have to allocate "global" packed_lhs_
    // and packed_rhs_ to allow kernels to be executed later on a thread
    // different from the thread that was used for packing.

    // Handle for pre-allocated thread local memory buffers.
    BlockMemHandle thread_local_pre_alocated_mem_;

    // Only one of these will be initialized depending on shard_by_col value
    // (the size will be `num_worker_threads * num_grains_in_the_sharding_dim`).
    std::vector<LhsBlock> lhs_thread_local_pre_allocated_;
    std::vector<RhsBlock> rhs_thread_local_pre_allocated_;

    // How many thread local blocks were already allocated.
    std::atomic<int> num_thread_local_allocations_;
    const int thread_local_capacity;

    // We will use pre-allocated Lhs/Rhs blocks defined above, if the number of
    // unique threads in a system is below or equal to the number of threads in
    // a thread pool. We will fallback on dynamic memory allocation after that.

    // ThreadLocalBlocks is a container for Lhs or Rhs thread local buffers. Its
    // size is equal to the grain size in Lhs/Rhs sharding dimension.
    template <typename BlockType>
    class ThreadLocalBlocks {
     public:
      ThreadLocalBlocks() = default;

      ThreadLocalBlocks(BlockType* base, size_t grain_size)
          : is_pre_allocated_(true),
            thread_local_pre_allocated_base_(base),
            grain_size_(grain_size) {}

      ThreadLocalBlocks(BlockMemHandle mem_handle,
                        std::vector<BlockType> blocks)
          : is_pre_allocated_(false),
            mem_handle_(std::move(mem_handle)),
            blocks_(std::move(blocks)) {}

      BlockType& block(int grain_index) {
        eigen_assert(grain_index >= 0);
        eigen_assert(static_cast<size_t>(grain_index) < size());
        return is_pre_allocated_ ? thread_local_pre_allocated_base_[grain_index]
                                 : blocks_[grain_index];
      }

      void Release(EvalParallelContext& ctx) const {
        if (!is_pre_allocated_) {
          ctx.kernel_.deallocate(ctx.device_, mem_handle_);
        }
      }

      size_t size() const {
        return is_pre_allocated_ ? grain_size_ : blocks_.size();
      }

     private:
      bool is_pre_allocated_;

      // Reuse pre-allocated thread local buffers.
      BlockType* thread_local_pre_allocated_base_ = nullptr;
      size_t grain_size_ = 0;

      // These will be initialized only if `is_pre_allocated == false`.
      BlockMemHandle mem_handle_{};
      std::vector<BlockType> blocks_;
    };

    // ThreadLocalBlocksInitialize callable does custom thread local blocks
    // initialization, and will reuse pre-allocated buffers if possible, or will
    // dynamically allocate new memory.
    //
    // Lhs/Rhs blocks might be of the same type, so we have to pass explicitly
    // for what side do we plan to do block allocation.
    template <typename BlockType, bool is_rhs>
    class ThreadLocalBlocksInitialize {
      static constexpr bool kIsLhs =
          !is_rhs && std::is_same<BlockType, LhsBlock>::value;
      static const bool kIsRhs =
          is_rhs && std::is_same<BlockType, RhsBlock>::value;
      static_assert(kIsLhs || kIsRhs, "Unkown block type");

      using Blocks = ThreadLocalBlocks<BlockType>;

     public:
      ThreadLocalBlocksInitialize(EvalParallelContext& ctx)
          : ctx_(ctx),
            num_worker_threads_(ctx_.device_.numThreadsInPool()) {}

      void operator()(Blocks& blocks) {
        const int n = ctx_.num_thread_local_allocations_.fetch_add(
            1, std::memory_order_relaxed);

        if (n >= num_worker_threads_) {
          ThreadLocalBlocksAllocator<is_rhs>::allocate(ctx_, blocks);
        } else {
          ThreadLocalBlocksAllocator<is_rhs>::reuse(ctx_, n, blocks);
        }
      }

     private:
      // NOTE(ezhulenev): Without 'if constexpr' we have to put calls to
      // TensorContractionKernel::allocateSlices into template specializations.
      // Also explicit specializations are not allowed at class scope in C++03,
      // EvalCtx type parameter is just a workaround for that limitation.
      template <bool pack_rhs, typename EvalCtx = EvalParallelContext>
      struct ThreadLocalBlocksAllocator;

      template <typename EvalCtx>
      struct ThreadLocalBlocksAllocator</*pack_rhs=*/true, EvalCtx> {
        static void allocate(EvalCtx& ctx, Blocks& blocks) {
          std::vector<RhsBlock> rhs_blocks;
          BlockMemHandle mem_handle = ctx.kernel_.allocateSlices(
              ctx.device_,
              /*num_lhs=*/0,
              /*num_rhs=*/ctx.gn_,
              /*num_slices=*/1,
              /*lhs_blocks=*/nullptr, /*rhs_blocks=*/&rhs_blocks);

          blocks = ThreadLocalBlocks<RhsBlock>(std::move(mem_handle),
                                               std::move(rhs_blocks));
        }

        static void reuse(EvalCtx& ctx, int index, Blocks& blocks) {
          RhsBlock* ptr = &ctx.rhs_thread_local_pre_allocated_[ctx.gn_ * index];
          blocks = ThreadLocalBlocks<RhsBlock>(ptr, ctx.gn_);
        }
      };

      template <typename EvalCtx>
      struct ThreadLocalBlocksAllocator</*pack_rhs=*/false, EvalCtx> {
        static void allocate(EvalCtx& ctx, Blocks& blocks) {
          std::vector<LhsBlock> lhs_blocks;
          BlockMemHandle mem_handle = ctx.kernel_.allocateSlices(
              ctx.device_,
              /*num_lhs=*/ctx.gm_,
              /*num_rhs=*/0,
              /*num_slices=*/1,
              /*lhs_blocks=*/&lhs_blocks, /*rhs_blocks=*/nullptr);

          blocks = ThreadLocalBlocks<LhsBlock>(std::move(mem_handle),
                                               std::move(lhs_blocks));
        }

        static void reuse(EvalCtx& ctx, int index, Blocks& blocks) {
          LhsBlock* ptr = &ctx.lhs_thread_local_pre_allocated_[ctx.gm_ * index];
          blocks = ThreadLocalBlocks<LhsBlock>(ptr, ctx.gm_);
        }
      };

      EvalParallelContext& ctx_;
      const int num_worker_threads_;
    };

    template <typename BlockType>
    class ThreadLocalBlocksRelease {
     public:
      using Blocks = ThreadLocalBlocks<BlockType>;
      ThreadLocalBlocksRelease(EvalParallelContext& ctx) : ctx_(ctx) {}
      void operator()(Blocks& blocks) { blocks.Release(ctx_); }

     private:
      EvalParallelContext& ctx_;
    };

    // ThreadLocalBlocks initialization callables.
    using ThreadLocalLhsInit =
        ThreadLocalBlocksInitialize<LhsBlock, /*is_rhs=*/false>;
    using ThreadLocalRhsInit =
        ThreadLocalBlocksInitialize<RhsBlock, /*is_rhs=*/true>;

    // ThreadLocalBlocks release callables.
    using ThreadLocalLhsRelease = ThreadLocalBlocksRelease<LhsBlock>;
    using ThreadLocalRhsRelease = ThreadLocalBlocksRelease<RhsBlock>;

    // Thread local containers for Lhs/Rhs block packs. In practice only one of
    // them will be used, depending on the shard_by_col value.
    Eigen::ThreadLocal<ThreadLocalBlocks<LhsBlock>, ThreadLocalLhsInit,
                       ThreadLocalLhsRelease>
        lhs_thread_local_blocks_;
    Eigen::ThreadLocal<ThreadLocalBlocks<RhsBlock>, ThreadLocalRhsInit,
                       ThreadLocalRhsRelease>
        rhs_thread_local_blocks_;

    // After a particular shard for Kth slice missed thread local execution
    // opportunity (K-1 slice didn't complete kernels execution), we can no
    // longer schedule K+1 and following slices in thread local mode, because
    // there is no more guarantee that previous kernels were executed
    // sequentially in the same thread (size is nn_ or nm_).
    std::atomic<bool>* can_use_thread_local_packed_;

    std::atomic<uint8_t>** state_kernel_[P];
    // state_switch_ is frequently modified by worker threads, while other
    // fields are read-only after constructor. Let's move it to a separate cache
    // line to reduce cache-coherency traffic.
    char pad_[128];
    std::atomic<Index> state_packing_ready_[P];
    std::atomic<Index> state_switch_[P];

    LhsBlock& packed_lhs(Index m, Index k, Index m1, bool use_thread_local) {
      if (use_thread_local) {
        eigen_assert(!shard_by_col_);
        ThreadLocalBlocks<LhsBlock>& blocks = lhs_thread_local_blocks_.local();

        Index grain_index = m1 - m * gm_;
        return blocks.block(internal::convert_index<int>(grain_index)); // FIXME better make ThreadLocalBlocks use Eigen::Index?
      } else {
        return packed_lhs_[k % (P - 1)][m1];
      }
    }

    RhsBlock& packed_rhs(Index n, Index k, Index n1, bool use_thread_local) {
      if (use_thread_local) {
        eigen_assert(shard_by_col_);
        ThreadLocalBlocks<RhsBlock>& blocks = rhs_thread_local_blocks_.local();

        Index grain_index = n1 - n * gn_;
        return blocks.block(internal::convert_index<int>(grain_index)); // FIXME better make ThreadLocalBlocks use Eigen::Index?
      } else {
        return packed_rhs_[k % (P - 1)][n1];
      }
    }

    // In following two methods (pack_lhs and pack_rhs), if we know for sure
    // that we'll be able to immediately call a kernel with packed data, and do
    // not submit it to the thread pool, we can use thread local memory for
    // packed data.
    //
    // We can only reliably check it if we are running all kernels in sync mode
    // (parallelize only by sharding dim). If kernel for m==0 (n==0) is ready to
    // run, it's guaranteed that all kernels with larger values of m (n) are
    // also ready, because we execute them in the same order for all K slices.

    void pack_lhs(Index m, Index k) {
      bool use_thread_local = false;

      if (parallelize_by_sharding_dim_only_ && !shard_by_col_ &&
          can_use_thread_local_packed_[m].load(std::memory_order_relaxed)) {
        if (state_kernel_[k % P][m][0].load(std::memory_order_relaxed) == 1) {
          use_thread_local = true;
        } else {
          // If we can't guarantee that all kernels in `k` slice will be
          // executed sequentially in current thread, it's no longer safe to use
          // thread local memory in following slices along the k dimensions.
          eigen_assert(k > 0);
          can_use_thread_local_packed_[m].store(false,
                                                std::memory_order_relaxed);
        }
      }

      const Index mend = m * gm_ + gm(m);
      for (Index m1 = m * gm_; m1 < mend; m1++)
        kernel_.packLhs(&packed_lhs(m, k, m1, use_thread_local),
                        lhs_.getSubMapper(m1 * bm_, k * bk_), bk(k), bm(m1));

      if (!parallel_pack_ && shard_by_col_) {
        assert(!use_thread_local);
        signal_packing(k);
      } else {
        signal_switch(k + 1);
        for (Index n = nn_ - 1; n >= 0; n--) {
          bool sync = parallelize_by_sharding_dim_only_ || n == 0;
          signal_kernel(m, n, k, sync, use_thread_local);
        }
      }
    }

    void pack_rhs(Index n, Index k) {
      bool use_thread_local = false;

      if (parallelize_by_sharding_dim_only_ && shard_by_col_ &&
          can_use_thread_local_packed_[n].load(std::memory_order_relaxed)) {
        if (state_kernel_[k % P][0][n].load(std::memory_order_relaxed) == 1) {
          use_thread_local = true;
        } else {
          // If we can't guarantee that all kernels in `k` slice will be
          // executed sequentially in current thread, it's no longer safe to use
          // thread local memory in followig slices along the k dimensions.
          eigen_assert(k > 0);
          can_use_thread_local_packed_[n].store(false,
                                                std::memory_order_relaxed);
        }
      }

      const Index nend = n * gn_ + gn(n);
      for (Index n1 = n * gn_; n1 < nend; n1++) {
        if (!TensorContractionKernel::HasBeta && k == 0) {
          // Zero the output memory in parallel, only if contraction kernel does
          // not support `beta`. Otherwise we will pass beta 0.0 to the first
          // call to the `TensorContractionKernel::invoke()`.
          //
          // On 10000x2x10000 mm zeroing can easily take half of time. Zero (bn
          // x m) row. Safe to do here because all kernels that will write to
          // this memory depend on completion of this task. Note: don't call
          // device_.memset() here. device_.memset() blocks on thread pool
          // worker thread, which can lead to underutilization and deadlocks.
          memset(buffer_ + n1 * bn_ * m_, 0, bn(n1) * m_ * sizeof(Scalar));
        }
        kernel_.packRhs(&packed_rhs(n, k, n1, use_thread_local),
                        rhs_.getSubMapper(k * bk_, n1 * bn_), bk(k), bn(n1));
      }

      if (parallel_pack_ || shard_by_col_) {
        signal_switch(k + 1);
        for (Index m = nm_ - 1; m >= 0; m--) {
          bool sync = parallelize_by_sharding_dim_only_ || m == 0;
          signal_kernel(m, n, k, sync, use_thread_local);
        }
      } else {
        assert(!use_thread_local);
        signal_packing(k);
      }
    }

    void kernel(Index m, Index n, Index k, bool use_thread_local) {
      // Note: order of iteration matters here. Iteration over m is innermost
      // because we want to reuse the same packed rhs in consecutive tasks
      // (rhs fits into L2$ while lhs only into L3$).
      const Index nend = n * gn_ + gn(n);
      const Index mend = m * gm_ + gm(m);

      // NOTE: output = alpha * LHS * RHS + beta * output.
      const Scalar alpha = Scalar(1);
      const Scalar beta =
          (TensorContractionKernel::HasBeta && k == 0) ? Scalar(0) : Scalar(1);

      if (shard_by_col_) {
        for (Index n1 = n * gn_; n1 < nend; n1++) {
          for (Index m1 = m * gm_; m1 < mend; m1++) {
            const auto output_mapper = output_.getSubMapper(m1 * bm_, n1 * bn_);
            kernel_.invoke(
                output_mapper,
                packed_lhs(m, k, m1, !shard_by_col_ && use_thread_local),
                packed_rhs(n, k, n1, shard_by_col_ && use_thread_local), bm(m1),
                bk(k), bn(n1), alpha, beta);

            // We are done with the last task for the [m1, n1] block.
            if (k + 1 == nk_) {
              output_kernel_(output_mapper, tensor_contraction_params_,
                             m1 * bm_, n1 * bn_, bm(m1), bn(n1));
            }
          }
        }
      } else {
        for (Index m1 = m * gm_; m1 < mend; m1++)
          for (Index n1 = n * gn_; n1 < nend; n1++) {
            const auto output_mapper = output_.getSubMapper(m1 * bm_, n1 * bn_);
            kernel_.invoke(
                output_mapper,
                packed_lhs(m, k, m1, !shard_by_col_ && use_thread_local),
                packed_rhs(n, k, n1, shard_by_col_ && use_thread_local), bm(m1),
                bk(k), bn(n1), alpha, beta);

            // We are done with the last task for the [m1, n1] block.
            if (k + 1 == nk_) {
              output_kernel_(output_mapper, tensor_contraction_params_,
                             m1 * bm_, n1 * bn_, bm(m1), bn(n1));
            }
          }
      }
      signal_kernel(m, n, k + 1, /*sync=*/false, /*use_thread_local=*/false);
      signal_switch(k + 2);
    }

    void signal_packing(Index k) {
      eigen_assert(!parallel_pack_);
      Index s = state_packing_ready_[k % P].fetch_sub(1);
      eigen_assert(s > 0);
      if (s != 1) return;
      state_packing_ready_[k % P] = shard_by_col_ ? nm_ : nn_;
      enqueue_packing(k, shard_by_col_);
    }

    void signal_kernel(Index m, Index n, Index k, bool sync,
                       bool use_thread_local) {
      std::atomic<uint8_t>* state = &state_kernel_[k % P][m][n];
      Index s = state->load();
      eigen_assert(s > 0);
      if (s != 1 && state->fetch_sub(1) != 1) {
        eigen_assert(!use_thread_local);
        return;
      }
      state->store(parallel_pack_ ? 3 : 2, std::memory_order_relaxed);
      if (sync) {
        kernel(m, n, k, use_thread_local);
      } else {
        eigen_assert(!use_thread_local);
        device_.enqueueNoNotification(
            [=]() { kernel(m, n, k, use_thread_local); });
      }
    }

    void signal_switch(Index k, Index v = 1) {
      Index s = state_switch_[k % P].fetch_sub(v);
      eigen_assert(s >= v);
      if (s != v) return;

      // Ready to switch to the next k slice.
      // Reset counter for the next iteration.
      state_switch_[k % P] =
          (parallel_pack_ ? nm_ + nn_ : (shard_by_col_ ? nn_ : nm_)) +
          nm_ * nn_;
      if (k < nk_) {
        // Issue lhs/rhs packing. Their completion will in turn kick off
        // kernels.
        if (parallel_pack_) {
          enqueue_packing(k, !shard_by_col_);
          enqueue_packing(k, shard_by_col_);
        } else if (shard_by_col_) {
          enqueue_packing(k, false);
        } else {
          enqueue_packing(k, true);
        }

        // Termination handling.
        // Because kernel completion signals k + 2 switch, we need to finish nk
        // + 2 slices without issuing any tasks on nk + 1 slice. So here we
        // pretend that all nk + 1 packing tasks just finish instantly; so that
        // nk + 2 switch only waits for completion of nk kernels.
      } else if (k == nk_) {
        signal_switch(k + 1,
                      parallel_pack_ ? nm_ + nn_ : (shard_by_col_ ? nn_ : nm_));
      } else {
        done_.Notify();
      }
    }

    // Enqueue all rhs/lhs packing for k-th slice.
    void enqueue_packing(Index k, bool rhs) {
      enqueue_packing_helper(0, rhs ? nn_ : nm_, k, rhs);
    }

    void enqueue_packing_helper(Index start, Index end, Index k, bool rhs) {
      if (end - start == 1) {
        if (rhs)
          pack_rhs(start, k);
        else
          pack_lhs(start, k);
      } else {
        while (end - start > 1) {
          Index mid = (start + end) / 2;
          device_.enqueueNoNotification(
              [=]() { enqueue_packing_helper(mid, end, k, rhs); });
          end = mid;
        }

        // Decide if we want to run first packing task (start == 0) in
        // async mode if we parallelize only by sharding dim:
        // (1) pack_lhs and pack_rhs call signal_switch before completing
        //     all calls to signal_kernel, which in sync mode might lead
        //     to the execution of the first kernel of the k+1 slice, before
        //     completing a call to the last kernel of the k slice.
        // (2) all pack tasks for sharded dim must be executed in a thread
        //     pool to get pre-allocated thead local buffers.
        bool pack_async =
          (start == 0) &&
          (parallelize_by_sharding_dim_only_&& shard_by_col_ == rhs) &&
          (k > 0 || std::this_thread::get_id() == created_by_thread_id_);

        if (pack_async) {
          device_.enqueueNoNotification(
              [=]() { enqueue_packing_helper(start, end, k, rhs); });
        } else {
          enqueue_packing_helper(start, end, k, rhs);
        }
      }
    }

    // Block sizes with accounting for potentially incomplete last block.
    Index bm(Index m) const { return m + 1 < nm0_ ? bm_ : m_ + bm_ - bm_ * nm0_; }
    Index bn(Index n) const { return n + 1 < nn0_ ? bn_ : n_ + bn_ - bn_ * nn0_; }
    Index bk(Index k) const { return k + 1 < nk_ ? bk_ : k_ + bk_ - bk_ * nk_; }
    // Task grain sizes accounting for potentially incomplete last task.
    Index gm(Index m) const { return m + 1 < nm_ ? gm_ : nm0_ + gm_ - gm_ * nm_; }
    Index gn(Index n) const { return n + 1 < nn_ ? gn_ : nn0_ + gn_ - gn_ * nn_; }

    EvalParallelContext(const EvalParallelContext&) = delete;
    void operator=(const EvalParallelContext&) = delete;
  };

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
            bool rhs_inner_dim_reordered, int Alignment>
  using SyncEvalParallelContext =
      EvalParallelContext<NoCallback, lhs_inner_dim_contiguous,
                          rhs_inner_dim_contiguous, rhs_inner_dim_reordered,
                          Alignment>;

  // ------------------------------------------------------------------------ //

  // EvalShardedByInnerDimContext orchestrates sync/async contraction
  // evaluation, when we shard by inner dimension. When it is executed in
  // asynchronous mode, it owns all the shared state that might be accessible by
  // block processing tasks.

  template <typename DoneCallback>
  struct EvalShardedByInnerDimContext {
    EvalShardedByInnerDimContext(const Self* self, int num_threads,
                                 Scalar* result_buffer,
                                 Index m_size, Index n_size, Index k_size,
                                 DoneCallback done_callback)
        : evaluator(self),
          m_lhs_inner_dim_contiguous(evaluator->m_lhs_inner_dim_contiguous),
          m_rhs_inner_dim_contiguous(evaluator->m_rhs_inner_dim_contiguous),
          m_rhs_inner_dim_reordered(evaluator->m_rhs_inner_dim_reordered),
          result(result_buffer),
          m(m_size),
          n(n_size),
          k(k_size),
          done(std::move(done_callback)),
          buffer_size_bytes(m * n * sizeof(Scalar)),
          block_size(blockSize(k, num_threads)),
          num_blocks(divup<Index>(k, block_size)),
          num_pending_blocks(internal::convert_index<int>(num_blocks)),
          l0_ranges(divup<Index>(num_blocks, l0_size)),
          l0_state(l0_ranges),
          block_buffers(num_blocks) {
      // Keep count of pending gemm tasks for each l0 range.
      for (int i = 0; i < l0_ranges; ++i) {
        const Index num_pending_tasks = actualRangeSize(l0_ranges, l0_size, i);
        l0_state.emplace_back(internal::convert_index<int>(num_pending_tasks));
      }

      // Allocate temporary buffers for each block.
      for (Index block_idx = 0; block_idx < num_blocks; ++block_idx) {
        Scalar* buf = block_idx == 0
                          ? result
                          : static_cast<Scalar*>(evaluator->m_device.allocate(
                                buffer_size_bytes));
        block_buffers.emplace_back(buf);
      }
    }

    ~EvalShardedByInnerDimContext() {
      for (Index i = 1; i < num_blocks; ++i) {
        evaluator->m_device.deallocate(block_buffers[i]);
      }
    }

    template <int Alignment>
    void run() {
      Barrier barrier(internal::convert_index<int>(num_blocks));
      eval<Alignment>(barrier, 0, num_blocks);
      barrier.Wait();

      // Aggregate partial sums from l0 ranges.
      aggregateL0Blocks<Alignment>();

      // Apply output kernel.
      applyOutputKernel();
    }

    template <int Alignment>
    void runAsync() {
      evalAsync<Alignment>(0, num_blocks);
    }

   private:
    // The underlying GEMM kernel assumes that k is a multiple of
    // the packet size and subtle breakage occurs if this is violated.
    static const Index packet_size = internal::packet_traits<RhsScalar>::size;

    const Self* evaluator;  // TensorContraction evaluator

    // These fields required fromTENSOR_CONTRACTION_DISPATCH macro.
    bool m_lhs_inner_dim_contiguous;
    bool m_rhs_inner_dim_contiguous;
    bool m_rhs_inner_dim_reordered;

    Scalar* result;

    Index m;
    Index n;
    Index k;

    DoneCallback done;

    // ----------------------------------------------------------------------//
    // Algorithm parameters.

    // We will compute partial results into the buffers of this size.
    Index buffer_size_bytes;

    Index block_size;
    Index num_blocks;

    // Keep track of pending tasks when evaluate in async mode.
    std::atomic<int> num_pending_blocks;

    // We compute partial gemm results in parallel, and to get the final result
    // we need to add them all together. For the large number of threads (>= 48)
    // this adds a very expensive sequential step at the end.
    //
    // We split the [0, num_blocks) into small ranges, and when a task for the
    // block finishes its partial gemm computation, it checks if it was the last
    // gemm in the range, and if so, it will add all blocks of the range.
    //
    // After all tasks done, we need to add only these pre-aggregated blocks.

    // For now we use just a single level of ranges to compute pre-aggregated
    // partial sums, but in general we can use more layers to compute tree
    // aggregation in parallel and reduce the size of the sequential step.
    //
    // TODO(ezhulenev): Add multilevel tree aggregation? Probably will make
    // sense only if number of threads >= ~128?
    static const Index l0_size = 4;
    Index l0_ranges;

    // Keep count of pending gemm tasks for each l0 range.
    MaxSizeVector<std::atomic<int>> l0_state;  // [0, l0_ranges)

    // Buffers allocated for each temporary block computation.
    MaxSizeVector<Scalar*> block_buffers;  // [0, num_blocks)

    template <int Alignment>
    void processBlock(Index block_idx, Index begin, Index end) {
      Scalar* buf = block_buffers[block_idx];

      TENSOR_CONTRACTION_DISPATCH(
          evaluator->template evalGemmPartialWithoutOutputKernel, Alignment,
          (buf, begin, end,
           /*num_threads=*/internal::convert_index<int>(num_blocks)));

      // Check if it was the last task in l0 range.
      const Index l0_index = block_idx / l0_size;
      const int v = l0_state[l0_index].fetch_sub(1);
      eigen_assert(v >= 1);

      // If we processed the last block of the range, we can aggregate all
      // partial results into the first block of the range.
      if (v == 1) {
        const Index rng_size = actualRangeSize(l0_ranges, l0_size, l0_index);
        const Index dst_block_idx = l0_index * l0_size;

        if (rng_size == l0_size) {
          addAllToBuffer<Alignment>(
              m * n,
              /*src_buf0=*/block_buffers[dst_block_idx + 1],
              /*src_buf1=*/block_buffers[dst_block_idx + 2],
              /*src_buf2=*/block_buffers[dst_block_idx + 3],
              /*dst_buf= */ block_buffers[dst_block_idx]);
        } else {
          // Aggregate blocks of potentially incomplete last range.
          for (int i = 1; i < rng_size; ++i) {
            addToBuffer<Alignment>(m * n,
                                   /*src_buf=*/block_buffers[dst_block_idx + i],
                                   /*dst_buf=*/block_buffers[dst_block_idx]);
          }
        }
      }
    }

    // Aggregate partial sums from l0 ranges.
    template <int Alignment>
    void aggregateL0Blocks() const {
      Index l0_index = 1;

      for (; l0_index + 2 < l0_ranges; l0_index += 3) {
        addAllToBuffer<Alignment>(
            m * n,
            /*src_buf0=*/block_buffers[(l0_index + 0) * l0_size],
            /*src_buf1=*/block_buffers[(l0_index + 1) * l0_size],
            /*src_buf2=*/block_buffers[(l0_index + 2) * l0_size],
            /*dst_buf= */ block_buffers[0]);
      }

      for (; l0_index < l0_ranges; ++l0_index) {
        addToBuffer<Alignment>(m * n, block_buffers[l0_index * l0_size],
                               block_buffers[0]);
      }
    }

    void applyOutputKernel() const {
      typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;
      evaluator->m_output_kernel(
          OutputMapper(result, m), evaluator->m_tensor_contraction_params,
          static_cast<Eigen::Index>(0), static_cast<Eigen::Index>(0), m, n);
    }

    // Compute block size with accounting for potentially incomplete last block.
    Index actualBlockSize(Index block_idx) const {
      return block_idx + 1 < num_blocks
                 ? block_size
                 : k + block_size - block_size * num_blocks;
    };

    // Compute range size with accounting for potentially incomplete last range.
    Index actualRangeSize(Index num_ranges, Index range_size,
                          Index range_idx) const {
      eigen_assert(range_idx < num_ranges);
      return range_idx + 1 < num_ranges
                 ? range_size
                 : num_blocks + range_size - range_size * num_ranges;
    };

    template <int Alignment>
    EIGEN_STRONG_INLINE static void addToBuffer(size_t n, const Scalar* src_buf,
                                                Scalar* tgt_buf) {
      const int output_packet_size =
          internal::unpacket_traits<PacketReturnType>::size;
      size_t i = 0;
      const size_t num_packets = n / output_packet_size;
      for (; i < output_packet_size * num_packets; i += output_packet_size) {
        const PacketReturnType src_val =
            internal::pload<PacketReturnType>(src_buf + i);
        const PacketReturnType tgt_val =
            internal::ploadt<PacketReturnType, Alignment>(tgt_buf + i);
        const PacketReturnType sum = internal::padd(src_val, tgt_val);
        internal::pstoret<Scalar, PacketReturnType, Alignment>(tgt_buf + i,
                                                               sum);
      }
      for (; i < n; ++i) {
        tgt_buf[i] += src_buf[i];
      }
    }

    template <int Alignment>
    EIGEN_STRONG_INLINE static void addAllToBuffer(size_t n,
                                                   const Scalar* src_buf0,
                                                   const Scalar* src_buf1,
                                                   const Scalar* src_buf2,
                                                   Scalar* dst_buf) {
      using ::Eigen::internal::padd;
      using ::Eigen::internal::pload;
      using ::Eigen::internal::ploadt;
      using ::Eigen::internal::pstoret;

      const int output_packet_size =
          internal::unpacket_traits<PacketReturnType>::size;

      size_t i = 0;
      const size_t num_packets = n / output_packet_size;
      for (; i < output_packet_size * num_packets; i += output_packet_size) {
        const auto src_val0 = pload<PacketReturnType>(src_buf0 + i);
        const auto src_val1 = pload<PacketReturnType>(src_buf1 + i);
        const auto src_val2 = pload<PacketReturnType>(src_buf2 + i);

        const auto dst_val = ploadt<PacketReturnType, Alignment>(dst_buf + i);
        const auto sum =
            padd(padd(dst_val, src_val0), padd(src_val1, src_val2));

        pstoret<Scalar, PacketReturnType, Alignment>(dst_buf + i, sum);
      }
      for (; i < n; ++i) {
        dst_buf[i] += src_buf0[i] + src_buf1[i] + src_buf2[i];
      }
    }

    template <int Alignment>
    void eval(Barrier& barrier, Index start_block_idx, Index end_block_idx) {
      while (end_block_idx - start_block_idx > 1) {
        Index mid_block_idx = (start_block_idx + end_block_idx) / 2;
        evaluator->m_device.enqueueNoNotification(
            [this, &barrier, mid_block_idx, end_block_idx]() {
              eval<Alignment>(barrier, mid_block_idx, end_block_idx);
            });
        end_block_idx = mid_block_idx;
      }

      Index block_idx = start_block_idx;
      Index block_start = block_idx * block_size;
      Index block_end = block_start + actualBlockSize(block_idx);

      processBlock<Alignment>(block_idx, block_start, block_end);
      barrier.Notify();
    }

    template <int Alignment>
    void evalAsync(Index start_block_idx, Index end_block_idx) {
      while (end_block_idx - start_block_idx > 1) {
        Index mid_block_idx = (start_block_idx + end_block_idx) / 2;
        evaluator->m_device.enqueueNoNotification(
            [this, mid_block_idx, end_block_idx]() {
              evalAsync<Alignment>(mid_block_idx, end_block_idx);
            });
        end_block_idx = mid_block_idx;
      }

      Index block_idx = start_block_idx;

      Index block_start = block_idx * block_size;
      Index block_end = block_start + actualBlockSize(block_idx);

      processBlock<Alignment>(block_idx, block_start, block_end);

      int v = num_pending_blocks.fetch_sub(1);
      eigen_assert(v >= 1);

      if (v == 1) {
        // Aggregate partial sums from l0 ranges.
        aggregateL0Blocks<Alignment>();

        // Apply output kernel.
        applyOutputKernel();

        // NOTE: If we call `done` callback before deleting this (context),
        // it might deallocate Self* pointer captured by context, and we'll
        // fail in destructor trying to deallocate temporary buffers.

        // Move done call back from context before it will be destructed.
        DoneCallback done_copy = std::move(done);

        // We are confident that we are the last one who touches context.
        delete this;

        // Now safely call the done callback.
        done_copy();
      }
    }

    // Cost model doesn't capture well the cost associated with constructing
    // tensor contraction mappers and computing loop bounds in gemm_pack_lhs
    // and gemm_pack_rhs, so we specify minimum desired block size.
    static Index blockSize(Index k, int num_threads) {
      const auto round_up = [=](Index index) -> Index {
        const Index kmultiple = packet_size <= 8 ? 8 : packet_size;
        return divup<Index>(index, kmultiple) * kmultiple;
      };

      const Index target_block_size = round_up(divup<Index>(k, num_threads));
      const Index desired_min_block_size = 12 * packet_size;

      return numext::mini<Index>(
          k, numext::maxi<Index>(desired_min_block_size, target_block_size));
    }

    EvalShardedByInnerDimContext(const EvalShardedByInnerDimContext&) = delete;
    void operator=(const EvalShardedByInnerDimContext&) = delete;
  };

  // ------------------------------------------------------------------------ //

  // Below are the function used by evalProductImpl heuristics, trying to select
  // optimcal parameters for parallelization algorithm.

  // Decide whether we want to shard m x n contraction by columns or by rows.
  static bool shardByCol(Index m, Index n, Index num_threads) {
    // Note: we are comparing both n and m against Traits::nr, it is not
    // a mistake. We are trying to figure out how both n and m will fit into
    // the main sharding dimension.

    // Sharding by column is the default
    // ... unless there is enough data for vectorization over rows
    if (m / num_threads >= Traits::nr &&
        // and not enough data for vectorization over columns
        (n / num_threads < Traits::nr ||
         // ... or barely enough data for vectorization over columns,
         // but it is not evenly dividable across threads
         (n / num_threads < 4 * Traits::nr &&
          (n % (num_threads * Traits::nr)) != 0 &&
          // ... and it is evenly dividable across threads for rows
          ((m % (num_threads * Traits::nr)) == 0 ||
           // .. or it is not evenly dividable for both dimensions but
           // there is much more data over rows so that corner effects are
           // mitigated.
           (m / n >= 6)))))
      return false;
    // Wait, or if matrices are just substantially prolonged over the other
    // dimension.
    if (n / num_threads < 16 * Traits::nr && m > n * 32) return false;
    return true;
  }

  Index coarsenM(Index m, Index n, Index bm, Index bn, Index bk, Index gn,
                 int num_threads, bool shard_by_col) const {
    Index gm = 1;
    Index gm1 = 1;
    Index nm0 = divup(m, bm);
    Index nm1 = nm0;
    for (;;) {
      // Find the next candidate for m grain size. It needs to result in
      // different number of blocks. E.g. if we have 10 kernels, we want to try
      // 5 and 10, but not 6, 7, 8 and 9.
      while (gm1 <= nm0 && nm1 == divup(nm0, gm1)) gm1++;
      if (gm1 > nm0) break;
      // Check the candidate.
      int res = checkGrain(m, n, bm, bn, bk, gm1, gn, gm, gn, num_threads,
                           shard_by_col);
      if (res < 0) break;
      nm1 = divup(nm0, gm1);
      if (res == 0) continue;
      // Commit new grain size.
      gm = gm1;
    }
    return gm;
  }

  Index coarsenN(Index m, Index n, Index bm, Index bn, Index bk, Index gm,
                 int num_threads, bool shard_by_col) const {
    Index gn = 1;
    Index gn1 = 1;
    Index nn0 = divup(n, bn);
    Index nn1 = nn0;
    for (;;) {
      while (gn1 <= nn0 && nn1 == divup(nn0, gn1)) gn1++;
      if (gn1 > nn0) break;
      int res = checkGrain(m, n, bm, bn, bk, gm, gn1, gm, gn, num_threads,
                           shard_by_col);
      if (res < 0) break;
      nn1 = divup(nn0, gn1);
      if (res == 0) continue;
      gn = gn1;
    }
    return gn;
  }

  // checkGrain checks whether grain (gm, gn) is suitable and is better than
  // (oldgm, oldgn).
  int checkGrain(Index m, Index n, Index bm, Index bn, Index bk, Index gm,
                 Index gn, Index oldgm, Index oldgn, int num_threads,
                 bool shard_by_col) const {
    const TensorOpCost cost =
        contractionCost(bm * gm, bn * gn, bm, bn, bk, shard_by_col, true);
    double taskSize = TensorCostModel<ThreadPoolDevice>::taskSize(
        static_cast<double>(bm) * gm * bn * gn, cost);
    // If the task is too small, then we agree on it regardless of anything
    // else. Otherwise synchronization overheads will dominate.
    if (taskSize < 1) return 1;
    // If it is too large, then we reject it and all larger tasks.
    if (taskSize > 2) return -1;
    // Now we are in presumably good task size range.
    // The main deciding factor here is parallelism. Consider that we have 12
    // kernels and 4 threads. Grains of 2, 3 and 4 all yield good task sizes.
    // But 2/4 yield 6/3 tasks, which gives us parallelism of 0.75 (at most 3/4
    // of cores will be busy). While grain size 3 gives us 4 tasks, which gives
    // us parallelism of 1 (we can load all cores).
    Index nm0 = divup(m, bm);
    Index nn0 = divup(n, bn);
    Index new_tasks = divup(nm0, gm) * divup(nn0, gn);
    double new_parallelism = static_cast<double>(new_tasks) /
                             (divup<int>(new_tasks, num_threads) * num_threads);
    Index old_tasks = divup(nm0, oldgm) * divup(nn0, oldgn);
    double old_parallelism = static_cast<double>(old_tasks) /
                             (divup<int>(old_tasks, num_threads) * num_threads);
    if (new_parallelism > old_parallelism || new_parallelism == 1) return 1;
    return 0;
  }

  TensorOpCost contractionCost(Index m, Index n, Index bm, Index bn, Index bk,
                               bool shard_by_col, bool prepacked) const {
    const int packed_size = std::min<int>(PacketType<LhsScalar, Device>::size,
                                          PacketType<RhsScalar, Device>::size);
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    const double kd = static_cast<double>(bk);
    double compute_bandwidth = computeBandwidth(false, bm, bn, bk);
    // Computations.
    TensorOpCost cost = TensorOpCost(0, 0, kd * compute_bandwidth, true, packed_size);
    // Output stores.
    cost += TensorOpCost(0, sizeof(CoeffReturnType), 0, true, output_packet_size);
    if (prepacked) {
      // Packing and kernels are executed in different tasks. When we calculate
      // task grain size we look only at kernel cost assuming that kernel
      // is more expensive than packing.
      return cost;
    }
    // Lhs/rhs loads + computations.
    TensorOpCost lhsCost = this->m_leftImpl.costPerCoeff(true) * (kd / n);
    TensorOpCost rhsCost = this->m_rightImpl.costPerCoeff(true) * (kd / m);
    // Lhs packing memory cost does not contribute considerably to overall
    // execution time because lhs is prefetched early and accessed sequentially.
    if (shard_by_col)
      lhsCost.dropMemoryCost();
    else
      rhsCost.dropMemoryCost();
    return cost + lhsCost + rhsCost;
  }

  // Decide whether we want to shard m x k x n contraction over the inner
  // (contraction) dimension (k).
  static bool shardByInnerDim(Index m, Index n, Index k, int num_threads,
                              int num_threads_by_k) {
    std::ptrdiff_t bufsize = m * n * sizeof(Scalar);
    bool shard_by_k = false;
    if (n == 1 ||                // If mat*vec or...
        num_threads_by_k < 2 ||  // running single threaded or...
        num_threads_by_k <
            num_threads ||  // sharding by k gives less parallelism or...
        bufsize > l3CacheSize() / num_threads_by_k ||  // need more buffer space
        // than L3 cache or...
        k / num_threads_by_k < 2 * Traits::nr) {  // k per thread is tiny.
      shard_by_k = false;
    } else if (numext::maxi(m, n) / num_threads <
                   Traits::nr ||  // both other dimensions are tiny or...
               // k per thread is not small and...
               (k / num_threads_by_k > 8 * Traits::nr &&
                // one of the outer dimensions is tiny or sharding by k offers
                // more parallelism.
                (numext::mini(m, n) < 2 * Traits::nr ||
                 num_threads_by_k > num_threads))) {
      shard_by_k = true;
    }
    return shard_by_k;
  }

  TensorOpCost contractionCostPerInnerDim(Index m, Index n, Index k) const {
    // Compute cost.
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    TensorOpCost cost(0, 0, (computeBandwidth(true, m, n, k) * m) * n, true, output_packet_size);
    // Output stores.
    cost += TensorOpCost(0, sizeof(CoeffReturnType), 0, true, output_packet_size);
    TensorOpCost lhsCost = this->m_leftImpl.costPerCoeff(true) * m;
    TensorOpCost rhsCost = this->m_rightImpl.costPerCoeff(true) * n;
    // Since the inner gemm kernel is always sharded by column, the lhs
    // load cost is negligible.
    lhsCost.dropMemoryCost();
    return cost + lhsCost + rhsCost;
  }

  int numThreadsInnerDim(Index m, Index n, Index k) const {
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    TensorOpCost cost = contractionCostPerInnerDim(m, n, k);
    double total_parallel_cost =
        TensorCostModel<ThreadPoolDevice>::totalCost(k, cost);
    // Cost of reduction step accumulating the m*n per-thread buffers into the
    // result.
    double reduction_cost = TensorCostModel<ThreadPoolDevice>::totalCost(
        m * n, TensorOpCost(2, 1, 1, true, output_packet_size));
    int num_threads = 1;
    double min_cost = total_parallel_cost;
    double kPerThreadOverHead = 3000;
    double kFixedOverHead = 100000;
    for (int nt = 2; nt <= this->m_device.numThreads(); nt += 2) {
      double sequential_cost =
          kFixedOverHead + nt * (reduction_cost + kPerThreadOverHead);
      double parallel_cost = total_parallel_cost / nt + sequential_cost;
      if (parallel_cost < min_cost) {
        num_threads = nt;
        min_cost = parallel_cost;
      }
    }
    return num_threads;
  }

  double computeBandwidth(bool shard_by_col, Index bm, Index bn,
                          Index bk) const {
    // Peak VFMA bandwidth is 0.5. However if we have not enough data for
    // vectorization bandwidth drops. The 4.0 and 2.0 bandwidth is determined
    // experimentally.
    double computeBandwidth =
        bk == 1 ? 4.0
                : (shard_by_col ? bn : bm) < Traits::nr ||
                          (shard_by_col ? bm : bn) < Traits::mr
                      ? 2.0
                      : 0.5;
#ifndef EIGEN_VECTORIZE_FMA
    // Bandwidth of all of VFMA/MULPS/ADDPS is 0.5 on latest Intel processors.
    // However for MULPS/ADDPS we have dependent sequence of 2 such
    // instructions,
    // so overall bandwidth is 1.0.
    if (computeBandwidth == 0.5) computeBandwidth = 1.0;
#endif
    return computeBandwidth;
  }

};

} // end namespace Eigen

#endif  // EIGEN_USE_THREADS
#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConversion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H

namespace Eigen {

/** \class TensorConversionOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor conversion class. This class makes it possible to vectorize
  * type casting operations when the number of scalars per packet in the source
  * and the destination type differ
  */
namespace internal {
template<typename TargetType, typename XprType>
struct traits<TensorConversionOp<TargetType, XprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef TargetType Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = traits<XprType>::Layout;
  enum { Flags = 0 };
  typedef typename TypeConversion<Scalar, typename traits<XprType>::PointerType>::type PointerType;
};

template<typename TargetType, typename XprType>
struct eval<TensorConversionOp<TargetType, XprType>, Eigen::Dense>
{
  typedef const TensorConversionOp<TargetType, XprType>& type;
};

template<typename TargetType, typename XprType>
struct nested<TensorConversionOp<TargetType, XprType>, 1, typename eval<TensorConversionOp<TargetType, XprType> >::type>
{
  typedef TensorConversionOp<TargetType, XprType> type;
};

}  // end namespace internal


template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket, int SrcCoeffRatio, int TgtCoeffRatio>
struct PacketConverter;

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 1, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    return internal::pcast<SrcPacket, TgtPacket>(m_impl.template packet<LoadMode>(index));
  }

 private:
  const TensorEvaluator& m_impl;
};


template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 2, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 4, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + SrcPacketSize);
    SrcPacket src3 = m_impl.template packet<LoadMode>(index + 2 * SrcPacketSize);
    SrcPacket src4 = m_impl.template packet<LoadMode>(index + 3 * SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2, src3, src4);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 8, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + 1 * SrcPacketSize);
    SrcPacket src3 = m_impl.template packet<LoadMode>(index + 2 * SrcPacketSize);
    SrcPacket src4 = m_impl.template packet<LoadMode>(index + 3 * SrcPacketSize);
    SrcPacket src5 = m_impl.template packet<LoadMode>(index + 4 * SrcPacketSize);
    SrcPacket src6 = m_impl.template packet<LoadMode>(index + 5 * SrcPacketSize);
    SrcPacket src7 = m_impl.template packet<LoadMode>(index + 6 * SrcPacketSize);
    SrcPacket src8 = m_impl.template packet<LoadMode>(index + 7 * SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2, src3, src4, src5, src6, src7, src8);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket, int TgtCoeffRatio>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 1, TgtCoeffRatio> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl), m_maxIndex(impl.dimensions().TotalSize()) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;
    // Only call m_impl.packet() when we have direct access to the underlying data. This
    // ensures that we don't compute the subexpression twice. We may however load some
    // coefficients twice, but in practice this doesn't negatively impact performance.
    if (m_impl.data() && (index + SrcPacketSize < m_maxIndex)) {
      // Force unaligned memory loads since we can't ensure alignment anymore
      return internal::pcast<SrcPacket, TgtPacket>(m_impl.template packet<Unaligned>(index));
    } else {
      const int TgtPacketSize = internal::unpacket_traits<TgtPacket>::size;
      typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
      typedef typename internal::unpacket_traits<TgtPacket>::type TgtType;
      internal::scalar_cast_op<SrcType, TgtType> converter;
      EIGEN_ALIGN_MAX typename internal::unpacket_traits<TgtPacket>::type values[TgtPacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < TgtPacketSize; ++i) {
        values[i] = converter(m_impl.coeff(index+i));
      }
      TgtPacket rslt = internal::pload<TgtPacket>(values);
      return rslt;
    }
  }

 private:
  const TensorEvaluator& m_impl;
  const typename TensorEvaluator::Index m_maxIndex;
};

template<typename TargetType, typename XprType>
class TensorConversionOp : public TensorBase<TensorConversionOp<TargetType, XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename internal::traits<TensorConversionOp>::Scalar Scalar;
    typedef typename internal::traits<TensorConversionOp>::StorageKind StorageKind;
    typedef typename internal::traits<TensorConversionOp>::Index Index;
    typedef typename internal::nested<TensorConversionOp>::type Nested;
    typedef Scalar CoeffReturnType;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConversionOp(const XprType& xpr)
        : m_xpr(xpr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

template <bool SameType, typename Eval, typename EvalPointerType> struct ConversionSubExprEval {
  static EIGEN_STRONG_INLINE bool run(Eval& impl, EvalPointerType) {
    impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
};

template <typename Eval, typename EvalPointerType> struct ConversionSubExprEval<true, Eval, EvalPointerType> {
  static EIGEN_STRONG_INLINE bool run(Eval& impl, EvalPointerType data) {
    return impl.evalSubExprsIfNeeded(data);
  }
};

#ifdef EIGEN_USE_THREADS
template <bool SameType, typename Eval, typename EvalPointerType,
          typename EvalSubExprsCallback>
struct ConversionSubExprEvalAsync {
  static EIGEN_STRONG_INLINE void run(Eval& impl, EvalPointerType, EvalSubExprsCallback done) {
    impl.evalSubExprsIfNeededAsync(nullptr, std::move(done));
  }
};

template <typename Eval, typename EvalPointerType,
          typename EvalSubExprsCallback>
struct ConversionSubExprEvalAsync<true, Eval, EvalPointerType,
                                  EvalSubExprsCallback> {
  static EIGEN_STRONG_INLINE void run(Eval& impl, EvalPointerType data, EvalSubExprsCallback done) {
    impl.evalSubExprsIfNeededAsync(data, std::move(done));
  }
};
#endif

namespace internal {

template <typename SrcType, typename TargetType, bool IsSameT>
struct CoeffConv {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetType run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    internal::scalar_cast_op<SrcType, TargetType> converter;
    return converter(impl.coeff(index));
  }
};

template <typename SrcType, typename TargetType>
struct CoeffConv<SrcType, TargetType, true> {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetType run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    return impl.coeff(index);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode, bool ActuallyVectorize, bool IsSameT>
struct PacketConv {
  typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;

  static const int PacketSize = internal::unpacket_traits<TargetPacket>::size;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    internal::scalar_cast_op<SrcType, TargetType> converter;
    EIGEN_ALIGN_MAX typename internal::remove_const<TargetType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = converter(impl.coeff(index+i));
    }
    TargetPacket rslt = internal::pload<TargetPacket>(values);
    return rslt;
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode, bool IsSameT>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, true, IsSameT> {
  typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    const int SrcCoeffRatio = internal::type_casting_traits<SrcType, TargetType>::SrcCoeffRatio;
    const int TgtCoeffRatio = internal::type_casting_traits<SrcType, TargetType>::TgtCoeffRatio;
    PacketConverter<TensorEvaluator<ArgType, Device>, SrcPacket, TargetPacket,
                    SrcCoeffRatio, TgtCoeffRatio> converter(impl);
    return converter.template packet<LoadMode>(index);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, /*ActuallyVectorize=*/false, /*IsSameT=*/true> {
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;
  static const int PacketSize = internal::unpacket_traits<TargetPacket>::size;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    EIGEN_ALIGN_MAX typename internal::remove_const<TargetType>::type values[PacketSize];
    for (int i = 0; i < PacketSize; ++i) values[i] = impl.coeff(index+i);
    return internal::pload<TargetPacket>(values);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, /*ActuallyVectorize=*/true, /*IsSameT=*/true> {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    return impl.template packet<LoadMode>(index);
  }
};

}  // namespace internal

// Eval as rvalue
template<typename TargetType, typename ArgType, typename Device>
struct TensorEvaluator<const TensorConversionOp<TargetType, ArgType>, Device>
{
  typedef TensorConversionOp<TargetType, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef TargetType Scalar;
  typedef TargetType CoeffReturnType;
  typedef typename internal::remove_all<typename internal::traits<ArgType>::Scalar>::type SrcType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename PacketType<SrcType, Device>::type PacketSourceType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  static const bool IsSameType = internal::is_same<TargetType, SrcType>::value;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      =
    #ifndef EIGEN_USE_SYCL
                        true,
    #else
                        TensorEvaluator<ArgType, Device>::PacketAccess &
                        internal::type_casting_traits<SrcType, TargetType>::VectorizedCast,
    #endif
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  struct TensorConversionOpBlockFactory {
    template <typename ArgXprType>
    struct XprType {
      typedef TensorConversionOp<TargetType, const ArgXprType> type;
    };

    template <typename ArgXprType>
    typename XprType<ArgXprType>::type expr(const ArgXprType& expr) const {
      return typename XprType<ArgXprType>::type(expr);
    }
  };

  typedef internal::TensorUnaryExprBlock<TensorConversionOpBlockFactory,
                                         ArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_impl(op.expression(), device)
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data)
  {
    return ConversionSubExprEval<IsSameType, TensorEvaluator<ArgType, Device>, EvaluatorPointerType>::run(m_impl, data);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType data, EvalSubExprsCallback done) {
    ConversionSubExprEvalAsync<IsSameType, TensorEvaluator<ArgType, Device>,
                               EvaluatorPointerType,
        EvalSubExprsCallback>::run(m_impl, data, std::move(done));
  }
#endif

  EIGEN_STRONG_INLINE void cleanup()
  {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return internal::CoeffConv<SrcType, TargetType, IsSameType>::run(m_impl,index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType
  packet(Index index) const {
    // If we are not going to do the cast, we just need to check that base
    // TensorEvaluator has packet access. Otherwise we also need to make sure,
    // that we have an implementation of vectorized cast.
    const bool Vectorizable =
        IsSameType
        ? TensorEvaluator<ArgType, Device>::PacketAccess
        : int(TensorEvaluator<ArgType, Device>::PacketAccess) &
          int(internal::type_casting_traits<SrcType, TargetType>::VectorizedCast);

    return internal::PacketConv<PacketSourceType, PacketReturnType, LoadMode,
                                Vectorizable, IsSameType>::run(m_impl, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double cast_cost = TensorOpCost::CastCost<SrcType, TargetType>();
    if (vectorized) {
      const double SrcCoeffRatio =
          internal::type_casting_traits<SrcType, TargetType>::SrcCoeffRatio;
      const double TgtCoeffRatio =
          internal::type_casting_traits<SrcType, TargetType>::TgtCoeffRatio;
      return m_impl.costPerCoeff(vectorized) * (SrcCoeffRatio / PacketSize) +
          TensorOpCost(0, 0, TgtCoeffRatio * (cast_cost / PacketSize));
    } else {
      return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, cast_cost);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return m_impl.getResourceRequirements();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    return TensorBlock(m_impl.block(desc, scratch),
                         TensorConversionOpBlockFactory());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  /// required by sycl in order to extract the sycl accessor
  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolution.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H

namespace Eigen {

/** \class TensorConvolution
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor convolution class.
  *
  *
  */
namespace internal {

template <typename Index, typename InputDims, int NumKernelDims, int Layout>
class IndexMapper {
 public:
  IndexMapper(const InputDims& input_dims, const array<Index, NumKernelDims>& kernel_dims,
              const array<Index, NumKernelDims>& indices) {

    array<Index, NumDims> dimensions = input_dims;
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = indices[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      dimensions[index] = result_dim;
    }

    array<Index, NumDims> inputStrides;
    array<Index, NumDims> outputStrides;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      inputStrides[0] = 1;
      outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        inputStrides[i] = inputStrides[i-1] * input_dims[i-1];
        outputStrides[i] = outputStrides[i-1] * dimensions[i-1];
      }
    } else {
      inputStrides[NumDims - 1] = 1;
      outputStrides[NumDims - 1] = 1;
      for (int i = static_cast<int>(NumDims) - 2; i >= 0; --i) {
        inputStrides[i] = inputStrides[i + 1] * input_dims[i + 1];
        outputStrides[i] = outputStrides[i + 1] * dimensions[i + 1];
      }
    }

    array<Index, NumDims> gpuInputDimensions;
    array<Index, NumDims> gpuOutputDimensions;
    array<Index, NumDims> tmp = dimensions;
    array<Index, NumDims> ordering;
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = i + offset;
      ordering[index] = indices[i];
      tmp[indices[i]] = -1;
      gpuInputDimensions[index] = input_dims[indices[i]];
      gpuOutputDimensions[index] = dimensions[indices[i]];
    }

    int written = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                      ? NumKernelDims
                      : 0;
    for (int i = 0; i < NumDims; ++i) {
      if (tmp[i] >= 0) {
        ordering[written] = i;
        gpuInputDimensions[written] = input_dims[i];
        gpuOutputDimensions[written] = dimensions[i];
        ++written;
      }
    }

    for (int i = 0; i < NumDims; ++i) {
      m_inputStrides[i] = inputStrides[ordering[i]];
      m_outputStrides[i] = outputStrides[ordering[i]];
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumDims; ++i) {
        if (i > NumKernelDims) {
          m_gpuInputStrides[i] =
              m_gpuInputStrides[i - 1] * gpuInputDimensions[i - 1];
          m_gpuOutputStrides[i] =
              m_gpuOutputStrides[i - 1] * gpuOutputDimensions[i - 1];
        } else {
          m_gpuInputStrides[i] = 1;
          m_gpuOutputStrides[i] = 1;
        }
      }
    } else {
      for (int i = NumDims - 1; i >= 0; --i) {
        if (static_cast<size_t>(i + 1) < offset) {
          m_gpuInputStrides[i] =
              m_gpuInputStrides[i + 1] * gpuInputDimensions[i + 1];
          m_gpuOutputStrides[i] =
              m_gpuOutputStrides[i + 1] * gpuOutputDimensions[i + 1];
        } else {
          m_gpuInputStrides[i] = 1;
          m_gpuOutputStrides[i] = 1;
        }
      }
    }
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputPlaneToTensorInputOffset(Index p) const {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int d = NumDims - 1; d > NumKernelDims; --d) {
        const Index idx = p / m_gpuInputStrides[d];
        inputIndex += idx * m_inputStrides[d];
        p -= idx * m_gpuInputStrides[d];
      }
      inputIndex += p * m_inputStrides[NumKernelDims];
    } else {
      std::ptrdiff_t limit = 0;
      if (NumKernelDims < NumDims) {
        limit = NumDims - NumKernelDims - 1;
      }
      for (int d = 0; d < limit; ++d) {
        const Index idx = p / m_gpuInputStrides[d];
        inputIndex += idx * m_inputStrides[d];
        p -= idx * m_gpuInputStrides[d];
      }
      inputIndex += p * m_inputStrides[limit];
    }
    return inputIndex;
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputPlaneToTensorOutputOffset(Index p) const {
    Index outputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int d = NumDims - 1; d > NumKernelDims; --d) {
        const Index idx = p / m_gpuOutputStrides[d];
        outputIndex += idx * m_outputStrides[d];
        p -= idx * m_gpuOutputStrides[d];
      }
      outputIndex += p * m_outputStrides[NumKernelDims];
    } else {
      std::ptrdiff_t limit = 0;
      if (NumKernelDims < NumDims) {
        limit = NumDims - NumKernelDims - 1;
      }
      for (int d = 0; d < limit; ++d) {
        const Index idx = p / m_gpuOutputStrides[d];
        outputIndex += idx * m_outputStrides[d];
        p -= idx * m_gpuOutputStrides[d];
      }
      outputIndex += p * m_outputStrides[limit];
    }
    return outputIndex;
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i, Index j) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset] + j * m_inputStrides[offset + 1];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i, Index j) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset] + j * m_outputStrides[offset + 1];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i, Index j, Index k) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset] + j * m_inputStrides[offset + 1] +
           k * m_inputStrides[offset + 2];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i, Index j, Index k) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset] + j * m_outputStrides[offset + 1] +
           k * m_outputStrides[offset + 2];
  }

 private:
  static const int NumDims = internal::array_size<InputDims>::value;
  array<Index, NumDims> m_inputStrides;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_gpuInputStrides;
  array<Index, NumDims> m_gpuOutputStrides;
};



template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct traits<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename promote_storage_type<typename InputXprType::Scalar,
                                        typename KernelXprType::Scalar>::ret Scalar;
  typedef typename promote_storage_type<typename traits<InputXprType>::StorageKind,
                                        typename traits<KernelXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<InputXprType>::Index,
                                      typename traits<KernelXprType>::Index>::type Index;
  typedef typename InputXprType::Nested LhsNested;
  typedef typename KernelXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<InputXprType>::NumDimensions;
  static const int Layout = traits<InputXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename InputXprType::Scalar, Scalar>::val,
  typename traits<InputXprType>::PointerType, typename traits<KernelXprType>::PointerType>::type PointerType;

  enum {
    Flags = 0
  };
};

template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct eval<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>, Eigen::Dense>
{
  typedef const TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>& type;
};

template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct nested<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>, 1, typename eval<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> >::type>
{
  typedef TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> type;
};

}  // end namespace internal



template<typename Indices, typename InputXprType, typename KernelXprType>
class TensorConvolutionOp : public TensorBase<TensorConvolutionOp<Indices, InputXprType, KernelXprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::promote_storage_type<typename InputXprType::CoeffReturnType,
                                                  typename KernelXprType::CoeffReturnType>::ret CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorConvolutionOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConvolutionOp(const InputXprType& input, const KernelXprType& kernel, const Indices& dims)
      : m_input_xpr(input), m_kernel_xpr(kernel), m_indices(dims) {}

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Indices& indices() const { return m_indices; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename InputXprType::Nested>::type&
    inputExpression() const { return m_input_xpr; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename KernelXprType::Nested>::type&
    kernelExpression() const { return m_kernel_xpr; }

  protected:
    typename InputXprType::Nested m_input_xpr;
    typename KernelXprType::Nested m_kernel_xpr;
    const Indices m_indices;
};


template<typename Indices, typename InputArgType, typename KernelArgType, typename Device>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, Device>
{
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims = internal::array_size<typename TensorEvaluator<InputArgType, Device>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = int(TensorEvaluator<InputArgType, Device>::IsAligned) & int(TensorEvaluator<KernelArgType, Device>::IsAligned),
    PacketAccess = int(TensorEvaluator<InputArgType, Device>::PacketAccess) & int(TensorEvaluator<KernelArgType, Device>::PacketAccess),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_inputImpl(op.inputExpression(), device), m_kernelImpl(op.kernelExpression(), device), m_kernelArg(op.kernelExpression()), m_kernel(NULL), m_local_kernel(false), m_device(device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<KernelArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, Device>::Dimensions& input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, Device>::Dimensions& kernel_dims = m_kernelImpl.dimensions();

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStride[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStride[i] = m_inputStride[i - 1] * input_dims[i - 1];
      }
    } else {
      m_inputStride[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStride[i] = m_inputStride[i + 1] * input_dims[i + 1];
      }
    }

    m_dimensions = m_inputImpl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumKernelDims; ++i) {
        const Index index = op.indices()[i];
        const Index input_dim = input_dims[index];
        const Index kernel_dim = kernel_dims[i];
        const Index result_dim = input_dim - kernel_dim + 1;
        m_dimensions[index] = result_dim;
        if (i > 0) {
          m_kernelStride[i] = m_kernelStride[i - 1] * kernel_dims[i - 1];
        } else {
          m_kernelStride[0] = 1;
        }
        m_indexStride[i] = m_inputStride[index];
      }

      m_outputStride[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStride[i] = m_outputStride[i - 1] * m_dimensions[i - 1];
      }
    } else {
      for (int i = NumKernelDims - 1; i >= 0; --i) {
        const Index index = op.indices()[i];
        const Index input_dim = input_dims[index];
        const Index kernel_dim = kernel_dims[i];
        const Index result_dim = input_dim - kernel_dim + 1;
        m_dimensions[index] = result_dim;
        if (i < NumKernelDims - 1) {
          m_kernelStride[i] = m_kernelStride[i + 1] * kernel_dims[i + 1];
        } else {
          m_kernelStride[NumKernelDims - 1] = 1;
        }
        m_indexStride[i] = m_inputStride[index];
      }

      m_outputStride[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStride[i] = m_outputStride[i + 1] * m_dimensions[i + 1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar*) {
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    preloadKernel();
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_local_kernel) {
      m_device.deallocate((void*)m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }

  void evalTo(typename XprType::Scalar* buffer) {
    evalSubExprsIfNeeded(NULL);
    for (int i = 0; i < dimensions().TotalSize(); ++i) {
      buffer[i] += coeff(i);
    }
    cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    CoeffReturnType result = CoeffReturnType(0);
    convolve(firstInput(index), 0, NumKernelDims-1, result);
    return result;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(const Index index) const
  {
    Index indices[2] = {index, index+PacketSize-1};
    Index startInputs[2] = {0, 0};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_outputStride[i];
        const Index idx1 = indices[1] / m_outputStride[i];
        startInputs[0] += idx0 * m_inputStride[i];
        startInputs[1] += idx1 * m_inputStride[i];
        indices[0] -= idx0 * m_outputStride[i];
        indices[1] -= idx1 * m_outputStride[i];
      }
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_outputStride[i];
        const Index idx1 = indices[1] / m_outputStride[i];
        startInputs[0] += idx0 * m_inputStride[i];
        startInputs[1] += idx1 * m_inputStride[i];
        indices[0] -= idx0 * m_outputStride[i];
        indices[1] -= idx1 * m_outputStride[i];
      }
    }
    startInputs[0] += indices[0];
    startInputs[1] += indices[1];

    if (startInputs[1]-startInputs[0] == PacketSize-1) {
      PacketReturnType result = internal::pset1<PacketReturnType>(0);
      convolvePacket(startInputs[0], 0, NumKernelDims-1, result);
      return result;
    } else {
      EIGEN_ALIGN_MAX Scalar data[PacketSize];
      data[0] = Scalar(0);
      convolve(startInputs[0], 0, NumKernelDims-1, data[0]);
      for (int i = 1; i < PacketSize-1; ++i) {
        data[i] = Scalar(0);
        convolve(firstInput(index+i), 0, NumKernelDims-1, data[i]);
      }
      data[PacketSize-1] = Scalar(0);
      convolve(startInputs[1], 0, NumKernelDims-1, data[PacketSize-1]);
      return internal::pload<PacketReturnType>(data);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost =
        TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() +
         TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) +
                          m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized,
                                       PacketSize));
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

 private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStride[i];
        startInput += idx * m_inputStride[i];
        index -= idx * m_outputStride[i];
      }
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStride[i];
        startInput += idx * m_inputStride[i];
        index -= idx * m_outputStride[i];
      }
    }
    startInput += index;
    return startInput;
  }

  EIGEN_DEVICE_FUNC void convolve(Index firstIndex, Index firstKernel, int DimIndex, CoeffReturnType& accum) const {
    for (int j = 0; j < m_kernelImpl.dimensions()[DimIndex]; ++j) {
      const Index input = firstIndex + j * m_indexStride[DimIndex];
      const Index kernel = firstKernel + j * m_kernelStride[DimIndex];
      if (DimIndex > 0) {
        convolve(input, kernel, DimIndex-1, accum);
      } else {
        accum += m_inputImpl.coeff(input) * m_kernel[kernel];
      }
    }
  }

  template <typename Packet>
  EIGEN_DEVICE_FUNC void convolvePacket(Index firstIndex, Index firstKernel, int DimIndex, Packet& accum) const {
    for (int j = 0; j < m_kernelImpl.dimensions()[DimIndex]; ++j) {
      const Index input = firstIndex + j * m_indexStride[DimIndex];
      const Index kernel = firstKernel + j * m_kernelStride[DimIndex];
      if (DimIndex > 0) {
        convolvePacket(input, kernel, DimIndex-1, accum);
      } else {
        accum = internal::pmadd<Packet>(m_inputImpl.template packet<Unaligned>(input), internal::pset1<Packet>(m_kernel[kernel]), accum);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    const Scalar* in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      size_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      Scalar* local = (Scalar*)m_device.allocate_temp(kernel_sz);
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(local, m_kernelArg);
      const bool Vectorize = internal::IsVectorizable<Device, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, Device, Vectorize>::run(evalToTmp, m_device);

      m_kernel = local;
      m_local_kernel = true;
    }
  }

  array<Index, NumDims> m_inputStride;
  array<Index, NumDims> m_outputStride;

  array<Index, NumKernelDims> m_indexStride;
  array<Index, NumKernelDims> m_kernelStride;
  TensorEvaluator<InputArgType, Device> m_inputImpl;
  TensorEvaluator<KernelArgType, Device> m_kernelImpl;
  Dimensions m_dimensions;

  KernelArgType m_kernelArg;
  const Scalar* m_kernel;
  bool m_local_kernel;
  const Device EIGEN_DEVICE_REF m_device;
};




// Use an optimized implementation of the evaluation code for GPUs whenever possible.
#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)

template <int StaticKernelSize>
struct GetKernelSize {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int operator() (const int /*kernelSize*/) const {
    return StaticKernelSize;
  }
};
template <>
struct GetKernelSize<Dynamic> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int operator() (const int kernelSize) const {
    return kernelSize;
  }
};

template <typename InputEvaluator, typename Index, typename InputDims,
          int StaticKernelSize>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel1D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 1, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const int numPlanes, const int numX,
    const int maxX, const int kernelSize, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + GetKernelSize<StaticKernelSize>()(kernelSize);
  const int num_x_output = last_x - first_x + 1;

  const int first_plane = blockIdx.y * blockDim.y;
  const int plane_stride = blockDim.y * gridDim.y;

  for (int p = first_plane + threadIdx.y; p < numPlanes; p += plane_stride) {
    // Load inputs to shared memory
    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = threadIdx.y * num_x_input;
    #pragma unroll
    for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
      const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x);
      s[i + plane_kernel_offset] = eval.coeff(tensor_index);
    }

    __syncthreads();

    // Compute the convolution
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    #pragma unroll
    for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
      const int kernel_offset = plane_kernel_offset + i;
      float result = 0.0f;
      #pragma unroll
      for (int k = 0; k < GetKernelSize<StaticKernelSize>()(kernelSize); ++k) {
        result += s[k + kernel_offset] * kernel[k];
      }
      const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x);
      buffer[tensor_index] = result;
    }
    __syncthreads();
  }
};

template <typename InputEvaluator, typename Index, typename InputDims,
          int StaticKernelSizeX, int StaticKernelSizeY>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel2D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 2, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const int numPlanes, const int numX,
    const int maxX, const int numY, const int maxY, const int kernelSizeX,
    const int kernelSizeY, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + GetKernelSize<StaticKernelSizeX>()(kernelSizeX);
  const int num_x_output = last_x - first_x + 1;

  const int first_y = blockIdx.y * maxY;
  const int last_y = (first_y + maxY < numY ? first_y + maxY : numY) - 1;
  const int num_y_input = last_y - first_y + GetKernelSize<StaticKernelSizeY>()(kernelSizeY);
  const int num_y_output = last_y - first_y + 1;

  const int first_plane = blockIdx.z * blockDim.z;
  const int plane_stride = blockDim.z * gridDim.z;

  for (int p = first_plane + threadIdx.z; p < numPlanes; p += plane_stride) {

    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = threadIdx.z * num_y_input;

    // Load inputs to shared memory
    #pragma unroll
    for (int j = threadIdx.y; j < num_y_input; j += blockDim.y) {
      const int input_offset = num_x_input * (j + plane_kernel_offset);
      #pragma unroll
      for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
        const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x, j+first_y);
        s[i + input_offset] = eval.coeff(tensor_index);
      }
    }

    __syncthreads();

    // Convolution
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    #pragma unroll
    for (int j = threadIdx.y; j < num_y_output; j += blockDim.y) {
      #pragma unroll
      for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
        float result = 0.0f;
        #pragma unroll
        for (int l = 0; l < GetKernelSize<StaticKernelSizeY>()(kernelSizeY); ++l) {
          const int kernel_offset = kernelSizeX * l;
          const int input_offset = i + num_x_input * (j + l + plane_kernel_offset);
          #pragma unroll
          for (int k = 0; k < GetKernelSize<StaticKernelSizeX>()(kernelSizeX); ++k) {
            result += s[k + input_offset] * kernel[k + kernel_offset];
          }
        }
        const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x, j+first_y);
        buffer[tensor_index] = result;
      }
    }

    __syncthreads();
  }
};

template <typename InputEvaluator, typename Index, typename InputDims>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel3D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 3, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const size_t numPlanes, const size_t numX,
    const size_t maxX, const size_t numY, const size_t maxY, const size_t numZ,
    const size_t maxZ, const size_t kernelSizeX, const size_t kernelSizeY,
    const size_t kernelSizeZ, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  // Load inputs to shared memory
  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + kernelSizeX;

  const int first_y = blockIdx.y * maxY;
  const int last_y = (first_y + maxY < numY ? first_y + maxY : numY) - 1;
  const int num_y_input = last_y - first_y + kernelSizeY;

  const int first_z = blockIdx.z * maxZ;
  const int last_z = (first_z + maxZ < numZ ? first_z + maxZ : numZ) - 1;
  const int num_z_input = last_z - first_z + kernelSizeZ;

  for (int p = 0; p < numPlanes; ++p) {

    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = 0;

    for (int k = threadIdx.z; k < num_z_input; k += blockDim.z) {
      for (int j = threadIdx.y; j < num_y_input; j += blockDim.y) {
        for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
          const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x, j+first_y, k+first_z);
          s[i + num_x_input * (j + num_y_input * (k + plane_kernel_offset))] = eval.coeff(tensor_index);
        }
      }
    }

    __syncthreads();

    // Convolution
    const int num_z_output = last_z - first_z + 1;
    const int num_y_output = last_y - first_y + 1;
    const int num_x_output = last_x - first_x + 1;
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    for (int k = threadIdx.z; k < num_z_output; k += blockDim.z) {
      for (int j = threadIdx.y; j < num_y_output; j += blockDim.y) {
        for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
          float result = 0.0f;
          for (int n = 0; n < kernelSizeZ; ++n) {
            for (int m = 0; m < kernelSizeY; ++m) {
              for (int l = 0; l < kernelSizeX; ++l) {
                result += s[i + l + num_x_input * (j + m + num_y_input * (k + n + plane_kernel_offset))] * kernel[l + kernelSizeX * (m + kernelSizeY * n)];
              }
            }
          }
          const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x, j+first_y, k+first_z);
          buffer[tensor_index] = result;
        }
      }
    }
    __syncthreads();
  }
};



template<typename Indices, typename InputArgType, typename KernelArgType>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, GpuDevice>
{
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims =  internal::array_size<typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename TensorEvaluator<KernelArgType, GpuDevice>::Dimensions KernelDimensions;

  enum {
    IsAligned = TensorEvaluator<InputArgType, GpuDevice>::IsAligned & TensorEvaluator<KernelArgType, GpuDevice>::IsAligned,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, GpuDevice>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const GpuDevice& device)
      : m_inputImpl(op.inputExpression(), device), m_kernelImpl(op.kernelExpression(), device), m_kernelArg(op.kernelExpression()), m_indices(op.indices()), m_buf(NULL), m_kernel(NULL), m_local_kernel(false), m_device(device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, GpuDevice>::Layout) == static_cast<int>(TensorEvaluator<KernelArgType, GpuDevice>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions& input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, GpuDevice>::Dimensions& kernel_dims = m_kernelImpl.dimensions();

    m_dimensions = m_inputImpl.dimensions();
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = op.indices()[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      m_dimensions[index] = result_dim;
    }
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, GpuDevice>::type PacketReturnType;
  typedef typename InputArgType::Scalar Scalar;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar* data) {
    preloadKernel();
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      executeEval(data);
      return false;
    } else {
      m_buf = (Scalar*)m_device.allocate(dimensions().TotalSize() * sizeof(Scalar));
      executeEval(m_buf);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_buf) {
      m_device.deallocate(m_buf);
      m_buf = NULL;
    }
    if (m_local_kernel) {
      m_device.deallocate((void*)m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }

  EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    const Scalar* in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      size_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      Scalar* local = (Scalar*)m_device.allocate(kernel_sz);
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(local, m_kernelArg);
      const bool PacketAccess = internal::IsVectorizable<GpuDevice, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, GpuDevice, PacketAccess>::run(evalToTmp, m_device);

      m_kernel = local;
      m_local_kernel = true;
    }
  }

  static unsigned int ceil(unsigned int num, unsigned int denom) {
    const unsigned int rounded_toward_zero = num / denom;
    if (num > rounded_toward_zero * denom) {
      return rounded_toward_zero + 1;
    }
    return rounded_toward_zero;
  }

  void executeEval(Scalar* data) const {
    typedef typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions InputDims;

    const int maxSharedMem = m_device.sharedMemPerBlock();
    const int maxThreadsPerBlock = m_device.maxGpuThreadsPerBlock();
    const int maxBlocksPerProcessor = m_device.maxGpuThreadsPerMultiProcessor() / maxThreadsPerBlock;
    const int numMultiProcessors = m_device.getNumGpuMultiProcessors();
    const int warpSize = 32;

    switch (NumKernelDims) {
      case 1: {
        const int kernel_size = m_kernelImpl.dimensions().TotalSize();

        const int numX = dimensions()[m_indices[0]];
        const int numP = dimensions().TotalSize() / numX;
        int maxX;
        dim3 block_size;

        const int single_stride_dim =
            static_cast<int>(Layout) == static_cast<int>(ColMajor)
                ? 0
                : m_inputImpl.dimensions().rank() - 1;
        if (m_indices[0] == single_stride_dim) {
          // Maximum the reuse
          const int inner_dim = ((maxSharedMem / (sizeof(Scalar)) - kernel_size + 1 + 31) / 32) * 32;
          maxX = numext::mini<int>(inner_dim, numX);
          const int maxP = numext::mini<int>(maxSharedMem / ((kernel_size - 1 + maxX) * sizeof(Scalar)), numP);
          block_size.x = numext::mini(maxThreadsPerBlock, maxX);
          block_size.y = numext::mini<int>(maxThreadsPerBlock / block_size.x, maxP);
        }
        else {
          // Read as much as possible alongside the inner most dimension, that is the plane
          const int inner_dim = maxSharedMem / ((warpSize + kernel_size) * sizeof(Scalar));
          const int maxP = numext::mini<int>(inner_dim, numP);
          maxX = numext::mini<int>(maxSharedMem / (inner_dim * sizeof(Scalar)) - kernel_size + 1, numX);

          block_size.x = numext::mini(warpSize, maxX);
          block_size.y = numext::mini<int>(maxThreadsPerBlock/block_size.x, maxP);
        }

        const int shared_mem = block_size.y * (maxX + kernel_size - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        const int num_x_blocks = ceil(numX, maxX);
        const int blocksPerProcessor = numext::mini(maxBlocksPerProcessor, maxSharedMem / shared_mem);
        const int num_y_blocks = ceil(numMultiProcessors * blocksPerProcessor, num_x_blocks);

        dim3 num_blocks(num_x_blocks, numext::mini<int>(num_y_blocks, ceil(numP, block_size.y)));


        //cout << "launching 1D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " maxX: " << maxX << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;

        const array<Index, 1> indices(m_indices[0]);
        const array<Index, 1> kernel_dims(m_kernelImpl.dimensions()[0]);
        internal::IndexMapper<Index, InputDims, 1, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);
        switch(kernel_size) {
          case 4: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, 4, data);
            break;
          }
          case 7: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, 7, data);
            break;
          }
          default: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, kernel_size, data);
          }
        }
        break;
      }

      case 2: {
        const int idxX =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 1;
        const int idxY =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 0;
        const int kernel_size_x = m_kernelImpl.dimensions()[idxX];
        const int kernel_size_y = m_kernelImpl.dimensions()[idxY];

        const int numX = dimensions()[m_indices[idxX]];
        const int numY = dimensions()[m_indices[idxY]];
        const int numP = dimensions().TotalSize() / (numX*numY);

        const float scaling_factor = sqrtf(static_cast<float>(maxSharedMem) / (sizeof(Scalar) * kernel_size_y * kernel_size_x));

        // Snap maxX to warp size
        int inner_dim = ((static_cast<int>(scaling_factor * kernel_size_x) - kernel_size_x + 1 + 32) / 32) * 32;
        const int maxX = numext::mini<int>(inner_dim, numX);
        const int maxY = numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1)) - kernel_size_y + 1, numY);
        const int maxP = numext::mini<int>(maxSharedMem / ((kernel_size_x - 1 + maxX) * (kernel_size_y - 1 + maxY) * sizeof(Scalar)), numP);

        dim3 block_size;
        block_size.x = numext::mini(1024, maxX);
        block_size.y = numext::mini<int>(1024/block_size.x, maxY);
        block_size.z = numext::mini<int>(1024/(block_size.x*block_size.y), maxP);

        const int shared_mem = block_size.z * (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        const int num_x_blocks = ceil(numX, maxX);
        const int num_y_blocks = ceil(numY, maxY);
        const int blocksPerProcessor = numext::mini(maxBlocksPerProcessor, maxSharedMem / shared_mem);
        const int num_z_blocks = ceil(numMultiProcessors * blocksPerProcessor, num_x_blocks * num_y_blocks);

        dim3 num_blocks(num_x_blocks, num_y_blocks, numext::mini<int>(num_z_blocks, ceil(numP, block_size.z)));


        //cout << "launching 2D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y  << " block_size.z: " << block_size.z << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " num_blocks.z: " << num_blocks.z << " maxX: " << maxX << " maxY: " << maxY << " maxP: " << maxP << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;

        const array<Index, 2> indices(m_indices[idxX], m_indices[idxY]);
        const array<Index, 2> kernel_dims(m_kernelImpl.dimensions()[idxX],
                                          m_kernelImpl.dimensions()[idxY]);
        internal::IndexMapper<Index, InputDims, 2, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);
        switch (kernel_size_x) {
          case 4: {
            switch (kernel_size_y) {
              case 7: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4, 7>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 4, 7, data);
                break;
              }
              default: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 4, kernel_size_y, data);
                break;
              }
            }
            break;
          }
          case 7: {
            switch (kernel_size_y) {
              case 4: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7, 4>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 7, 4, data);
                break;
              }
              default: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 7, kernel_size_y, data);
                break;
              }
            }
            break;
          }
          default: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, Dynamic, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, kernel_size_x, kernel_size_y, data);
            break;
          }
        }
        break;
      }

      case 3: {
        const int idxX =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 2;
        const int idxY =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 1;
        const int idxZ =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 2 : 0;

        const int kernel_size_x = m_kernelImpl.dimensions()[idxX];
        const int kernel_size_y = m_kernelImpl.dimensions()[idxY];
        const int kernel_size_z = m_kernelImpl.dimensions()[idxZ];

        const int numX = dimensions()[m_indices[idxX]];
        const int numY = dimensions()[m_indices[idxY]];
        const int numZ = dimensions()[m_indices[idxZ]];
        const int numP = dimensions().TotalSize() / (numX*numY*numZ);

        const int maxX = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * kernel_size_y * kernel_size_z) - kernel_size_x + 1, numX));
        const int maxY = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1) * kernel_size_z) - kernel_size_y + 1, numY));
        const int maxZ = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1)) - kernel_size_z + 1, numZ));

        dim3 block_size;
        block_size.x = numext::mini(32, maxX);
        block_size.y = numext::mini(32, maxY);
        block_size.z = numext::mini<int>(1024/(block_size.x*block_size.y), maxZ);
        dim3 num_blocks(ceil(numX, maxX), ceil(numY, maxY), ceil(numZ, maxZ));

        const int shared_mem = (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1) * (maxZ + kernel_size_z - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        //cout << "launching 3D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y  << " block_size.z: " << block_size.z << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " num_blocks.z: " << num_blocks.z  << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;
        const array<Index, 3> indices(m_indices[idxX], m_indices[idxY],
                                      m_indices[idxZ]);
        const array<Index, 3> kernel_dims(m_kernelImpl.dimensions()[idxX],
                                          m_kernelImpl.dimensions()[idxY],
                                          m_kernelImpl.dimensions()[idxZ]);
        internal::IndexMapper<Index, InputDims, 3, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);

        LAUNCH_GPU_KERNEL((EigenConvolutionKernel3D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, numZ, maxZ, kernel_size_x, kernel_size_y, kernel_size_z, data);
        break;
      }

      default: {
        EIGEN_STATIC_ASSERT((NumKernelDims >= 1 && NumKernelDims <= 3), THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    eigen_assert(m_buf);
    eigen_assert(index < m_dimensions.TotalSize());
    return m_buf[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(const Index index) const
  {
    eigen_assert(m_buf);
    eigen_assert(index < m_dimensions.TotalSize());
    return internal::ploadt<PacketReturnType, LoadMode>(m_buf+index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): FIXME: For now, this is just a copy of the CPU cost
    // model.
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost =
        TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() +
         TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) +
                          m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized,
                                       PacketSize));
  }

 private:
  // No assignment (copies are needed by the kernels)
  TensorEvaluator& operator = (const TensorEvaluator&);

  TensorEvaluator<InputArgType, GpuDevice> m_inputImpl;
  TensorEvaluator<KernelArgType, GpuDevice> m_kernelImpl;
  KernelArgType m_kernelArg;
  Indices m_indices;
  Dimensions m_dimensions;
  Scalar* m_buf;
  const Scalar* m_kernel;
  bool m_local_kernel;

  const GpuDevice& m_device;
};
#endif


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolutionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>

//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_SYCL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_SYCL_H

namespace Eigen {

/** \class TensorConvolution
 * \ingroup CXX11_Tensor_Module
 *
 * \brief Tensor convolution class.
 *
 *
 */

enum class convolution_type { CONV1D, CONV2D, CONV3D };
template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor, convolution_type Conv_Dim>
struct EigenConvolutionKernel;
template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV1D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 1, Evaluator::Layout> indexMapper;
  const size_t kernelSize;
  const cl::sycl::range<2> input_range;
  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 1, Evaluator::Layout> indexMapper_,
                         const size_t kernelSize_, const cl::sycl::range<2> input_range_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernelSize(kernelSize_),
        input_range(input_range_) {}

  template <typename BooleanDim2>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim2 boolean_check) {
    return (boolean_check[0] && boolean_check[1]);
  }
  void operator()(cl::sycl::nd_item<2> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    // the required row to be calculated for the for each plane in shered memory
    const size_t num_input = (itemID.get_local_range()[0] + kernelSize - 1);
    const size_t plane_kernel_offset = itemID.get_local_id(1) * num_input;
    const size_t input_offset = itemID.get_group(0) * itemID.get_local_range()[0];
    const size_t plane_tensor_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(itemID.get_global_id(1));
    /// fill the shared memory
    for (size_t i = itemID.get_local_id(0); i < num_input; i += itemID.get_local_range()[0]) {
      const size_t local_index = i + plane_kernel_offset;
      const size_t tensor_index =
          plane_tensor_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i + input_offset);

      local_acc[local_index] =
          (((i + input_offset) < (input_range[0] + kernelSize - 1)) && itemID.get_global_id(1) < input_range[1])
              ? device_evaluator.coeff(tensor_index)
              : CoeffReturnType(0);
    }

    itemID.barrier(cl::sycl::access::fence_space::local_space);

    // calculate the convolution // output start x
    const size_t first_output_start = itemID.get_group(0) * (itemID.get_local_range()[0]);
    if (boundary_check(itemID.get_global_id() < input_range)) {
      CoeffReturnType result = static_cast<CoeffReturnType>(0);
      const size_t index = plane_kernel_offset + itemID.get_local_id(0);
      for (size_t k = 0; k < kernelSize; ++k) {
        result += (local_acc[k + index] * kernel_ptr[k]);
      }
      const size_t tensor_index =
          indexMapper.mapGpuOutputPlaneToTensorOutputOffset(itemID.get_global_id(1)) +
          indexMapper.mapGpuOutputKernelToTensorOutputOffset(itemID.get_local_id(0) + first_output_start);
      buffer_ptr[tensor_index] = result;
    }
  }
};

template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV2D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 2, Evaluator::Layout> indexMapper;
  const cl::sycl::range<2> kernel_size;
  const cl::sycl::range<3> input_range;
  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 2, Evaluator::Layout> indexMapper_,
                         const cl::sycl::range<2> kernel_size_, const cl::sycl::range<3> input_range_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernel_size(kernel_size_),
        input_range(input_range_) {}
  template <typename BooleanDim3>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim3 boolean_check) {
    return (boolean_check[0] && boolean_check[1] && boolean_check[2]);
  }

  void operator()(cl::sycl::nd_item<3> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    // the required row to be calculated for the for each plane in shered memory
    const auto num_input = cl::sycl::range<2>{
        (cl::sycl::range<2>(itemID.get_local_range()[0], itemID.get_local_range()[1]) + kernel_size - 1)};

    const size_t plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(itemID.get_global_id(2));
    const size_t plane_kernel_offset = itemID.get_local_id(2) * num_input[1];

    const auto input_offset = cl::sycl::range<2>{itemID.get_group(0) * itemID.get_local_range()[0],
                                                 itemID.get_group(1) * itemID.get_local_range()[1]};
      
    // fill the local memory
    bool in_range_dim2 = itemID.get_global_id(2) < input_range[2];
    for (size_t j = itemID.get_local_id(1); j < num_input[1]; j += itemID.get_local_range()[1]) {
      const size_t local_input_offset = num_input[0] * (j + plane_kernel_offset);
      bool in_range_dim1 = ((j + input_offset[1]) < (input_range[1] + kernel_size[1] - 1)); 
      for (size_t i = itemID.get_local_id(0); i < num_input[0]; i += itemID.get_local_range()[0]) {
        const size_t local_index = i + local_input_offset;
        const size_t tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(
                                                             i + input_offset[0], j + input_offset[1]);
        local_acc[local_index] = (((i + input_offset[0]) < (input_range[0] + kernel_size[0] - 1)) &&
                                  in_range_dim1 && in_range_dim2)
                                     ? device_evaluator.coeff(tensor_index)
                                     : CoeffReturnType(0);
      }
    }

    itemID.barrier(cl::sycl::access::fence_space::local_space);

    // output offset start for each thread
    const auto output_offset = cl::sycl::range<2>{itemID.get_group(0) * itemID.get_local_range()[0],
                                                  itemID.get_group(1) * itemID.get_local_range()[1]};

    if (boundary_check(itemID.get_global_id() < input_range)) {
      CoeffReturnType result = static_cast<CoeffReturnType>(0);

      for (size_t j = 0; j < kernel_size[1]; j++) {
        size_t kernel_offset = kernel_size[0] * j;
        const size_t index =
            (num_input[0] * (plane_kernel_offset + j + itemID.get_local_id(1))) + itemID.get_local_id(0);
        for (size_t i = 0; i < kernel_size[0]; i++) {
          result += (local_acc[i + index] * kernel_ptr[i + kernel_offset]);
        }
      }
      const size_t tensor_index =
          indexMapper.mapGpuOutputPlaneToTensorOutputOffset(itemID.get_global_id(2)) +
          indexMapper.mapGpuOutputKernelToTensorOutputOffset(itemID.get_local_id(0) + output_offset[0],
                                                             itemID.get_local_id(1) + output_offset[1]);

      buffer_ptr[tensor_index] = result;
    }
  }
};

template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV3D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 3, Evaluator::Layout> indexMapper;
  const cl::sycl::range<3> kernel_size;
  const cl::sycl::range<3> input_range;
  const size_t numP;

  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 3, Evaluator::Layout> indexMapper_,
                         const cl::sycl::range<3> kernel_size_, const cl::sycl::range<3> input_range_,
                         const size_t numP_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernel_size(kernel_size_),
        input_range(input_range_),
        numP(numP_) {}
  template <typename BooleanDim3>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim3 boolean_check) {
    return (boolean_check[0] && boolean_check[1] && boolean_check[2]);
  }
  void operator()(cl::sycl::nd_item<3> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    const auto num_input = cl::sycl::range<3>{itemID.get_local_range() + kernel_size - 1};

    const auto input_offset = cl::sycl::range<3>{itemID.get_group().get_id() * itemID.get_local_range()};

    const auto output_offset =
          cl::sycl::range<3>{itemID.get_group().get_id() * itemID.get_local_range() + itemID.get_local_id()};

    for (size_t p = 0; p < numP; p++) {
      /// fill the shared memory
      const size_t plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
      for (size_t k = itemID.get_local_id(2); k < num_input[2]; k += itemID.get_local_range()[2]) {
        size_t local_index_dim2 = num_input[0] * num_input[1] * k;
        bool cond_k_dim = (k + input_offset[2] < (input_range[2] + kernel_size[2] - 1));
        for (size_t j = itemID.get_local_id(1); j < num_input[1]; j += itemID.get_local_range()[1]) {
          bool cond_j_dim = cond_k_dim && (j + input_offset[1] < (input_range[1] + kernel_size[1] - 1));
          size_t local_index_dim1 = (num_input[0] * j)  + local_index_dim2;
          for (size_t i = itemID.get_local_id(0); i < num_input[0]; i += itemID.get_local_range()[0]) {
            bool conds = cond_j_dim && (i + input_offset[0] < (input_range[0] + kernel_size[0] - 1));
            const size_t local_index = local_index_dim1 + i;
            const size_t tensor_index =
                plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(
                                         i + input_offset[0], j + input_offset[1], k + input_offset[2]);
            local_acc[local_index] = conds ? device_evaluator.coeff(tensor_index) : CoeffReturnType(0);
          }
        }
      }
      itemID.barrier(cl::sycl::access::fence_space::local_space);

      // calculate the convolution

      if (boundary_check(itemID.get_global_id() < input_range)) {
        CoeffReturnType result = static_cast<CoeffReturnType>(0);
        for (size_t k = 0; k < kernel_size[2]; k++) {
          for (size_t j = 0; j < kernel_size[1]; j++) {
            for (size_t i = 0; i < kernel_size[0]; i++) {
              const size_t kernel_index = i + kernel_size[0] * (j + kernel_size[1] * k);
              const size_t local_index =
                  ((i + itemID.get_local_id(0)) +
                   num_input[0] * ((j + itemID.get_local_id(1)) + num_input[1] * (k + itemID.get_local_id(2))));

              result += (local_acc[local_index] * kernel_ptr[kernel_index]);
            }
          }
        }
        const size_t tensor_index =
            indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p) +
            indexMapper.mapGpuOutputKernelToTensorOutputOffset(output_offset[0], output_offset[1], output_offset[2]);
        buffer_ptr[tensor_index] = result;
      }

      itemID.barrier(cl::sycl::access::fence_space::local_space);
    }
  }
};

template <typename Indices, typename InputArgType, typename KernelArgType>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, Eigen::SyclDevice> {
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims =
      internal::array_size<typename TensorEvaluator<InputArgType, Eigen::SyclDevice>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Dimensions KernelDimensions;
  typedef const Eigen::SyclDevice Device;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Eigen::SyclDevice>::type PacketReturnType;
  typedef typename InputArgType::Scalar Scalar;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Eigen::SyclDevice> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<const CoeffReturnType, Eigen::SyclDevice> KernelStorage;

  enum {
    IsAligned = TensorEvaluator<InputArgType, Eigen::SyclDevice>::IsAligned &
                TensorEvaluator<KernelArgType, Eigen::SyclDevice>::IsAligned,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, Eigen::SyclDevice>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType &op, const Eigen::SyclDevice &device)
      : m_inputImpl(op.inputExpression(), device),
        m_kernelArg(op.kernelExpression()),
        m_kernelImpl(op.kernelExpression(), device),
        m_indices(op.indices()),
        m_buf(NULL),
        m_kernel(NULL),
        m_local_kernel(false),
        m_device(device) {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, Eigen::SyclDevice>::Layout) ==
                         static_cast<int>(TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Layout)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, Eigen::SyclDevice>::Dimensions &input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Dimensions &kernel_dims =
        m_kernelImpl.dimensions();

    m_dimensions = m_inputImpl.dimensions();
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = op.indices()[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      m_dimensions[index] = result_dim;
    }
  }

  EIGEN_DEVICE_FUNC const Dimensions &dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    preloadKernel();
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      executeEval(data);
      return false;
    } else {
      m_buf = (EvaluatorPointerType)m_device.get(
          (Scalar *)m_device.allocate_temp(dimensions().TotalSize() * sizeof(Scalar)));
      executeEval(m_buf);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_buf) {
      m_device.deallocate_temp(m_buf);
      m_buf = NULL;
    }
    if (m_local_kernel) {
      m_device.deallocate_temp(m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }
  /// used by sycl in order to build the sycl buffer
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Device &device() const { return m_device; }
  /// used by sycl in order to build the sycl buffer
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return m_buf; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    typename KernelStorage::Type in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      ptrdiff_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      EvaluatorPointerType local = (EvaluatorPointerType)m_device.get((Scalar *)m_device.allocate_temp(kernel_sz));
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(m_device.get(local), m_kernelArg);
      const bool PacketAccess = internal::IsVectorizable<Eigen::SyclDevice, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, Eigen::SyclDevice, PacketAccess>::run(evalToTmp, m_device);
      m_kernel = local;
      m_local_kernel = true;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void executeEval(EvaluatorPointerType data) const {
    typedef TensorEvaluator<InputArgType, Eigen::SyclDevice> InputEvaluator;
    typedef typename InputEvaluator::Dimensions InputDims;
    switch (NumKernelDims) {
      case 1: {
        const size_t numX = dimensions()[m_indices[0]];
        const size_t numP = dimensions().TotalSize() / numX;
        const auto input_dim = std::array<size_t, 2>{numX, numP};
        auto global_range = cl::sycl::range<2>{};
        auto local_range = cl::sycl::range<2>{};
        const size_t kernel_size = m_kernelImpl.dimensions().TotalSize();

        m_device.parallel_for_setup(input_dim, global_range, local_range);
        const size_t local_memory_size = (local_range[0] + kernel_size - 1) * (local_range[1]);
        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        const array<Index, 1> indices{{m_indices[0]}};
        const array<Index, 1> kernel_dims{{m_kernelImpl.dimensions()[0]}};
        internal::IndexMapper<Index, InputDims, 1, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);

        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV1D>
            ConvKernel;

        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<2>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<2>(input_dim[0], input_dim[1]));
        break;
      }

      case 2: {
        auto kernel_index = std::array<size_t, 2>{static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 1,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 0};
        auto kernel_size = cl::sycl::range<2>{(size_t)m_kernelImpl.dimensions()[kernel_index[0]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[1]]};
        const size_t numX = dimensions()[m_indices[kernel_index[0]]];
        const size_t numY = dimensions()[m_indices[kernel_index[1]]];
        const size_t numP = dimensions().TotalSize() / (numX * numY);
        auto input_dim = std::array<size_t, 3>{numX, numY, numP};

        auto global_range = cl::sycl::range<3>{};
        auto local_range = cl::sycl::range<3>{};

        m_device.parallel_for_setup(input_dim, global_range, local_range);

        const size_t local_memory_size =
            (local_range[0] + kernel_size[0] - 1) * (local_range[1] + kernel_size[1] - 1) * local_range[2];
        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        const array<Index, 2> indices{{m_indices[kernel_index[0]], m_indices[kernel_index[1]]}};
        const array<Index, 2> kernel_dims{
            {m_kernelImpl.dimensions()[kernel_index[0]], m_kernelImpl.dimensions()[kernel_index[1]]}};
        internal::IndexMapper<Index, InputDims, 2, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);
        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV2D>
            ConvKernel;
        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<3>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<3>{input_dim[0], input_dim[1], input_dim[2]});
        break;
      }

      case 3: {
        auto kernel_index = std::array<size_t, 3>{static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 2,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 1,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 2 : 0};

        auto kernel_size = cl::sycl::range<3>{(size_t)m_kernelImpl.dimensions()[kernel_index[0]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[1]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[2]]};

        const size_t numX = dimensions()[m_indices[kernel_index[0]]];
        const size_t numY = dimensions()[m_indices[kernel_index[1]]];
        const size_t numZ = dimensions()[m_indices[kernel_index[2]]];
        auto input_dim = std::array<size_t, 3>{numX, numY, numZ};
        const size_t numP = dimensions().TotalSize() / (numX * numY * numZ);

        const array<Index, 3> indices{
            {m_indices[kernel_index[0]], m_indices[kernel_index[1]], m_indices[kernel_index[2]]}};
        const array<Index, 3> kernel_dims{{m_kernelImpl.dimensions()[kernel_index[0]],
                                           m_kernelImpl.dimensions()[kernel_index[1]],
                                           m_kernelImpl.dimensions()[kernel_index[2]]}};

        internal::IndexMapper<Index, InputDims, 3, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);

        auto global_range = cl::sycl::range<3>{};
        auto local_range = cl::sycl::range<3>{};

        m_device.parallel_for_setup(input_dim, global_range, local_range);
        auto local_memory_range = (local_range + kernel_size - 1);
        const size_t local_memory_size = local_memory_range[0] * local_memory_range[1] * local_memory_range[2];

        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV3D>
            ConvKernel;
        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<3>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<3>(input_dim[0], input_dim[1], input_dim[2]), numP);
        break;
      }

      default: {
        EIGEN_STATIC_ASSERT((NumKernelDims >= 1 && NumKernelDims <= 3),
                            THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_buf != NULL);
    eigen_assert(index < m_dimensions.TotalSize());
    return m_buf[index];
  }

  template <int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(const Index index) const {
    eigen_assert(m_buf != NULL);
    eigen_assert(index < m_dimensions.TotalSize());
    return internal::ploadt<PacketReturnType, LoadMode>(m_buf + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): FIXME: For now, this is just a copy of the CPU cost
    // model.
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost = TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() + TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) + m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized, PacketSize));
  }
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_kernelImpl.bind(cgh);
    m_inputImpl.bind(cgh);
    m_buf.bind(cgh);
    m_kernel.bind(cgh);
  }

 private:
  // No assignment (copies are needed by the kernels)
  TensorEvaluator &operator=(const TensorEvaluator &);
  TensorEvaluator<InputArgType, Eigen::SyclDevice> m_inputImpl;
  KernelArgType m_kernelArg;
  TensorEvaluator<KernelArgType, Eigen::SyclDevice> m_kernelImpl;
  Indices m_indices;
  Dimensions m_dimensions;
  EvaluatorPointerType m_buf;
  typename KernelStorage::Type m_kernel;
  bool m_local_kernel;
  const Eigen::SyclDevice EIGEN_DEVICE_REF m_device;
};  // namespace Eigen

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCostModel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H
#define EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H

namespace Eigen {

/** \class TensorEvaluator
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A cost model used to limit the number of threads used for evaluating
  * tensor expression.
  *
  */

// Class storing the cost of evaluating a tensor expression in terms of the
// estimated number of operand bytes loads, bytes stored, and compute cycles.
class TensorOpCost {
 public:
  // TODO(rmlarsen): Fix the scalar op costs in Eigen proper. Even a simple
  // model based on minimal reciprocal throughput numbers from Intel or
  // Agner Fog's tables would be better than what is there now.
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int MulCost() {
    return internal::functor_traits<
        internal::scalar_product_op<ArgType, ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int AddCost() {
    return internal::functor_traits<internal::scalar_sum_op<ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int DivCost() {
    return internal::functor_traits<
        internal::scalar_quotient_op<ArgType, ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int ModCost() {
    return internal::functor_traits<internal::scalar_mod_op<ArgType> >::Cost;
  }
  template <typename SrcType, typename TargetType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int CastCost() {
    return internal::functor_traits<
        internal::scalar_cast_op<SrcType, TargetType> >::Cost;
  }

  EIGEN_DEVICE_FUNC
  TensorOpCost() : bytes_loaded_(0), bytes_stored_(0), compute_cycles_(0) {}
  EIGEN_DEVICE_FUNC
  TensorOpCost(double bytes_loaded, double bytes_stored, double compute_cycles)
      : bytes_loaded_(bytes_loaded),
        bytes_stored_(bytes_stored),
        compute_cycles_(compute_cycles) {}

  EIGEN_DEVICE_FUNC
  TensorOpCost(double bytes_loaded, double bytes_stored, double compute_cycles,
               bool vectorized, double packet_size)
      : bytes_loaded_(bytes_loaded),
        bytes_stored_(bytes_stored),
        compute_cycles_(vectorized ? compute_cycles / packet_size
                                   : compute_cycles) {
    eigen_assert(bytes_loaded >= 0 && (numext::isfinite)(bytes_loaded));
    eigen_assert(bytes_stored >= 0 && (numext::isfinite)(bytes_stored));
    eigen_assert(compute_cycles >= 0 && (numext::isfinite)(compute_cycles));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bytes_loaded() const {
    return bytes_loaded_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bytes_stored() const {
    return bytes_stored_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double compute_cycles() const {
    return compute_cycles_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double total_cost(
      double load_cost, double store_cost, double compute_cost) const {
    return load_cost * bytes_loaded_ + store_cost * bytes_stored_ +
           compute_cost * compute_cycles_;
  }

  // Drop memory access component. Intended for cases when memory accesses are
  // sequential or are completely masked by computations.
  EIGEN_DEVICE_FUNC void dropMemoryCost() {
    bytes_loaded_ = 0;
    bytes_stored_ = 0;
  }

  // TODO(rmlarsen): Define min in terms of total cost, not elementwise.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost cwiseMin(
      const TensorOpCost& rhs) const {
    double bytes_loaded = numext::mini(bytes_loaded_, rhs.bytes_loaded());
    double bytes_stored = numext::mini(bytes_stored_, rhs.bytes_stored());
    double compute_cycles = numext::mini(compute_cycles_, rhs.compute_cycles());
    return TensorOpCost(bytes_loaded, bytes_stored, compute_cycles);
  }

  // TODO(rmlarsen): Define max in terms of total cost, not elementwise.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost cwiseMax(
      const TensorOpCost& rhs) const {
    double bytes_loaded = numext::maxi(bytes_loaded_, rhs.bytes_loaded());
    double bytes_stored = numext::maxi(bytes_stored_, rhs.bytes_stored());
    double compute_cycles = numext::maxi(compute_cycles_, rhs.compute_cycles());
    return TensorOpCost(bytes_loaded, bytes_stored, compute_cycles);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost& operator+=(
      const TensorOpCost& rhs) {
    bytes_loaded_ += rhs.bytes_loaded();
    bytes_stored_ += rhs.bytes_stored();
    compute_cycles_ += rhs.compute_cycles();
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost& operator*=(double rhs) {
    bytes_loaded_ *= rhs;
    bytes_stored_ *= rhs;
    compute_cycles_ *= rhs;
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator+(
      TensorOpCost lhs, const TensorOpCost& rhs) {
    lhs += rhs;
    return lhs;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator*(
      TensorOpCost lhs, double rhs) {
    lhs *= rhs;
    return lhs;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator*(
      double lhs, TensorOpCost rhs) {
    rhs *= lhs;
    return rhs;
  }

  friend std::ostream& operator<<(std::ostream& os, const TensorOpCost& tc) {
    return os << "[bytes_loaded = " << tc.bytes_loaded()
              << ", bytes_stored = " << tc.bytes_stored()
              << ", compute_cycles = " << tc.compute_cycles() << "]";
  }

 private:
  double bytes_loaded_;
  double bytes_stored_;
  double compute_cycles_;
};

// TODO(rmlarsen): Implement a policy that chooses an "optimal" number of theads
// in [1:max_threads] instead of just switching multi-threading off for small
// work units.
template <typename Device>
class TensorCostModel {
 public:
  // Scaling from Eigen compute cost to device cycles.
  static const int kDeviceCyclesPerComputeCycle = 1;

 // Costs in device cycles.
  static const int kStartupCycles = 100000;
  static const int kPerThreadCycles = 100000;
  static const int kTaskSize = 40000;

  // Returns the number of threads in [1:max_threads] to use for
  // evaluating an expression with the given output size and cost per
  // coefficient.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int numThreads(
      double output_size, const TensorOpCost& cost_per_coeff, int max_threads) {
    double cost = totalCost(output_size, cost_per_coeff);
    double threads = (cost - kStartupCycles) / kPerThreadCycles + 0.9;
    // Make sure we don't invoke undefined behavior when we convert to an int.
    threads = numext::mini<double>(threads, GenericNumTraits<int>::highest());
    return numext::mini(max_threads,
                        numext::maxi<int>(1, static_cast<int>(threads)));
  }

  // taskSize assesses parallel task size.
  // Value of 1.0 means ideal parallel task size. Values < 1.0 mean that task
  // granularity needs to be increased to mitigate parallelization overheads.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double taskSize(
      double output_size, const TensorOpCost& cost_per_coeff) {
    return totalCost(output_size, cost_per_coeff) / kTaskSize;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double totalCost(
      double output_size, const TensorOpCost& cost_per_coeff) {
    // Cost of memory fetches from L2 cache. 64 is typical cache line size.
    // 11 is L2 cache latency on Haswell.
    // We don't know whether data is in L1, L2 or L3. But we are most interested
    // in single-threaded computational time around 100us-10ms (smaller time
    // is too small for parallelization, larger time is not interesting
    // either because we are probably using all available threads already).
    // And for the target time range, L2 seems to be what matters. Data set
    // fitting into L1 is too small to take noticeable time. Data set fitting
    // only into L3 presumably will take more than 10ms to load and process.
    const double kLoadCycles = 1.0 / 64 * 11;
    const double kStoreCycles = 1.0 / 64 * 11;
    // Scaling from Eigen compute cost to device cycles.
    return output_size *
        cost_per_coeff.total_cost(kLoadCycles, kStoreCycles,
                                  kDeviceCyclesPerComputeCycle);
  }
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCustomOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H
#define EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H

namespace Eigen {

/** \class TensorCustomUnaryOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor custom class.
  *
  *
  */
namespace internal {
template<typename CustomUnaryFunc, typename XprType>
struct traits<TensorCustomUnaryOp<CustomUnaryFunc, XprType> >
{
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::StorageKind StorageKind;
  typedef typename XprType::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = traits<XprType>::Layout;
  typedef typename traits<XprType>::PointerType PointerType;
};

template<typename CustomUnaryFunc, typename XprType>
struct eval<TensorCustomUnaryOp<CustomUnaryFunc, XprType>, Eigen::Dense>
{
  typedef const TensorCustomUnaryOp<CustomUnaryFunc, XprType>EIGEN_DEVICE_REF type;
};

template<typename CustomUnaryFunc, typename XprType>
struct nested<TensorCustomUnaryOp<CustomUnaryFunc, XprType> >
{
  typedef TensorCustomUnaryOp<CustomUnaryFunc, XprType> type;
};

}  // end namespace internal



template<typename CustomUnaryFunc, typename XprType>
class TensorCustomUnaryOp : public TensorBase<TensorCustomUnaryOp<CustomUnaryFunc, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename internal::traits<TensorCustomUnaryOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorCustomUnaryOp>::type Nested;
  typedef typename internal::traits<TensorCustomUnaryOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorCustomUnaryOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCustomUnaryOp(const XprType& expr, const CustomUnaryFunc& func)
      : m_expr(expr), m_func(func) {}

  EIGEN_DEVICE_FUNC
  const CustomUnaryFunc& func() const { return m_func; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_expr; }

  protected:
    typename XprType::Nested m_expr;
    const CustomUnaryFunc m_func;
};


// Eval as rvalue
template<typename CustomUnaryFunc, typename XprType, typename Device>
struct TensorEvaluator<const TensorCustomUnaryOp<CustomUnaryFunc, XprType>, Device>
{
  typedef TensorCustomUnaryOp<CustomUnaryFunc, XprType> ArgType;
  typedef typename internal::traits<ArgType>::Index Index;
  static const int NumDims = internal::traits<ArgType>::NumDimensions;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename ArgType::Scalar>::type Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<XprType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const ArgType& op, const Device& device)
      : m_op(op), m_device(device), m_result(NULL)
  {
    m_dimensions = op.func().dimensions(op.expression());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.get( (CoeffReturnType*)
          m_device.allocate_temp(dimensions().TotalSize() * sizeof(Scalar))));
      evalTo(m_result);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_result) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): Extend CustomOp API to return its cost estimate.
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_result.bind(cgh);
  }
#endif

 protected:
  void evalTo(EvaluatorPointerType data) {
    TensorMap<Tensor<CoeffReturnType, NumDims, Layout, Index> > result(m_device.get(data), m_dimensions);
    m_op.func().eval(m_op.expression(), result, m_device);
  }

  Dimensions m_dimensions;
  const ArgType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_result;
};



/** \class TensorCustomBinaryOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor custom class.
  *
  *
  */
namespace internal {
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct traits<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> >
{
  typedef typename internal::promote_storage_type<typename LhsXprType::Scalar,
                                                  typename RhsXprType::Scalar>::ret Scalar;
  typedef typename internal::promote_storage_type<typename LhsXprType::CoeffReturnType,
                                                  typename RhsXprType::CoeffReturnType>::ret CoeffReturnType;
  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<LhsXprType>::NumDimensions;
  static const int Layout = traits<LhsXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                                typename traits<LhsXprType>::PointerType, typename traits<RhsXprType>::PointerType>::type PointerType;
};

template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct eval<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>& type;
};

template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct nested<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> >
{
  typedef TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
class TensorCustomBinaryOp : public TensorBase<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, ReadOnlyAccessors>
{
  public:
  typedef typename internal::traits<TensorCustomBinaryOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::traits<TensorCustomBinaryOp>::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorCustomBinaryOp>::type Nested;
  typedef typename internal::traits<TensorCustomBinaryOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorCustomBinaryOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCustomBinaryOp(const LhsXprType& lhs, const RhsXprType& rhs, const CustomBinaryFunc& func)

      : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_func(func) {}

  EIGEN_DEVICE_FUNC
  const CustomBinaryFunc& func() const { return m_func; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename LhsXprType::Nested>::type&
  lhsExpression() const { return m_lhs_xpr; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename RhsXprType::Nested>::type&
  rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const CustomBinaryFunc m_func;
};


// Eval as rvalue
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType, typename Device>
struct TensorEvaluator<const TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, Device>
{
  typedef TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> XprType;
  typedef typename internal::traits<XprType>::Index Index;
  static const int NumDims = internal::traits<XprType>::NumDimensions;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<LhsXprType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_op(op), m_device(device), m_result(NULL)
  {
    m_dimensions = op.func().dimensions(op.lhsExpression(), op.rhsExpression());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.get( (CoeffReturnType*)
        m_device.allocate_temp(dimensions().TotalSize() * sizeof(CoeffReturnType))));
      evalTo(m_result);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_result != NULL) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): Extend CustomOp API to return its cost estimate.
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_result.bind(cgh);
  }
#endif

 protected:
  void evalTo(EvaluatorPointerType data) {
    TensorMap<Tensor<CoeffReturnType, NumDims, Layout> > result(m_device.get(data), m_dimensions);
    m_op.func().eval(m_op.lhsExpression(), m_op.rhsExpression(), result, m_device);
  }

  Dimensions m_dimensions;
  const XprType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_result;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDevice.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H

namespace Eigen {

/** \class TensorDevice
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Pseudo expression providing an operator = that will evaluate its argument
  * on the specified computing 'device' (GPU, thread pool, ...)
  *
  * Example:
  *    C.device(EIGEN_GPU) = A + B;
  *
  * Todo: operator *= and /=.
  */

template <typename ExpressionType, typename DeviceType> class TensorDevice {
  public:
    TensorDevice(const DeviceType& device, ExpressionType& expression) : m_device(device), m_expression(expression) {}

    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TensorDevice)

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator=(const OtherDerived& other) {
      typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
      Assign assign(m_expression, other);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator+=(const OtherDerived& other) {
      typedef typename OtherDerived::Scalar Scalar;
      typedef TensorCwiseBinaryOp<internal::scalar_sum_op<Scalar>, const ExpressionType, const OtherDerived> Sum;
      Sum sum(m_expression, other);
      typedef TensorAssignOp<ExpressionType, const Sum> Assign;
      Assign assign(m_expression, sum);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator-=(const OtherDerived& other) {
      typedef typename OtherDerived::Scalar Scalar;
      typedef TensorCwiseBinaryOp<internal::scalar_difference_op<Scalar>, const ExpressionType, const OtherDerived> Difference;
      Difference difference(m_expression, other);
      typedef TensorAssignOp<ExpressionType, const Difference> Assign;
      Assign assign(m_expression, difference);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

  protected:
    const DeviceType& m_device;
    ExpressionType& m_expression;
};

/** \class TensorAsyncDevice
 * \ingroup CXX11_Tensor_Module
 *
 * \brief Pseudo expression providing an operator = that will evaluate its
 * argument asynchronously on the specified device. Currently only
 * ThreadPoolDevice implements proper asynchronous execution, while the default
 * and GPU devices just run the expression synchronously and call m_done() on
 * completion..
 *
 * Example:
 *    auto done = []() { ... expression evaluation done ... };
 *    C.device(thread_pool_device, std::move(done)) = A + B;
 */

template <typename ExpressionType, typename DeviceType, typename DoneCallback>
class TensorAsyncDevice {
 public:
  TensorAsyncDevice(const DeviceType& device, ExpressionType& expression,
                    DoneCallback done)
      : m_device(device), m_expression(expression), m_done(std::move(done)) {}

  template <typename OtherDerived>
  EIGEN_STRONG_INLINE TensorAsyncDevice& operator=(const OtherDerived& other) {
    typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
    typedef internal::TensorExecutor<const Assign, DeviceType> Executor;

    Assign assign(m_expression, other);
    Executor::run(assign, m_device);
    m_done();

    return *this;
  }

 protected:
  const DeviceType& m_device;
  ExpressionType& m_expression;
  DoneCallback m_done;
};


#ifdef EIGEN_USE_THREADS
template <typename ExpressionType, typename DoneCallback>
class TensorAsyncDevice<ExpressionType, ThreadPoolDevice, DoneCallback> {
 public:
  TensorAsyncDevice(const ThreadPoolDevice& device, ExpressionType& expression,
                    DoneCallback done)
      : m_device(device), m_expression(expression), m_done(std::move(done)) {}

  template <typename OtherDerived>
  EIGEN_STRONG_INLINE TensorAsyncDevice& operator=(const OtherDerived& other) {
    typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
    typedef internal::TensorAsyncExecutor<const Assign, ThreadPoolDevice, DoneCallback> Executor;

    // WARNING: After assignment 'm_done' callback will be in undefined state.
    Assign assign(m_expression, other);
    Executor::runAsync(assign, m_device, std::move(m_done));

    return *this;
  }

 protected:
  const ThreadPoolDevice& m_device;
  ExpressionType& m_expression;
  DoneCallback m_done;
};
#endif

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorDeviceGpu.h file"
#endif

#include "TensorDeviceGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceDefault.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H


namespace Eigen {

// Default device for the machine (typically a single cpu core)
struct DefaultDevice {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return internal::aligned_malloc(num_bytes);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    internal::aligned_free(buffer);
  }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return allocate(num_bytes);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    deallocate(buffer);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
    ::memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
    ::memset(buffer, c, n);
  }
  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const { 
    return data;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t numThreads() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE)
    // Running on the host CPU
    return 1;
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return 64;
#else
    // Running on a CUDA device
    return 32;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
    // Running on the host CPU
    return l1CacheSize();
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return 48*1024; // FIXME : update this number for HIP
#else
    // Running on a CUDA device, return the amount of shared memory available.
    return 48*1024;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
    // Running single threaded on the host CPU
    return l3CacheSize();
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return firstLevelCacheSize(); // FIXME : update this number for HIP
#else
    // Running on a CUDA device
    return firstLevelCacheSize();
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int majorDeviceVersion() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE)
    // Running single threaded on the host CPU
    // Should return an enum that encodes the ISA supported by the CPU
    return 1;
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    // return 1 as major for HIP
    return 1;
#else
    // Running on a CUDA device
    return EIGEN_CUDA_ARCH / 100;
#endif
  }
};

}  // namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_GPU) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H

// This header file container defines fo gpu* macros which will resolve to
// their equivalent hip* or cuda* versions depending on the compiler in use
// A separate header (included at the end of this file) will undefine all 
#include "TensorGpuHipCudaDefines.h"

namespace Eigen {

static const int kGpuScratchSize = 1024;

// This defines an interface that GPUDevice can take to use
// HIP / CUDA streams underneath.
class StreamInterface {
 public:
  virtual ~StreamInterface() {}

  virtual const gpuStream_t& stream() const = 0;
  virtual const gpuDeviceProp_t& deviceProperties() const = 0;

  // Allocate memory on the actual device where the computation will run
  virtual void* allocate(size_t num_bytes) const = 0;
  virtual void deallocate(void* buffer) const = 0;

  // Return a scratchpad buffer of size 1k
  virtual void* scratchpad() const = 0;

  // Return a semaphore. The semaphore is initially initialized to 0, and
  // each kernel using it is responsible for resetting to 0 upon completion
  // to maintain the invariant that the semaphore is always equal to 0 upon
  // each kernel start.
  virtual unsigned int* semaphore() const = 0;
};

class GpuDeviceProperties {
 public:
  GpuDeviceProperties() : 
      initialized_(false), first_(true), device_properties_(nullptr) {}
 
  ~GpuDeviceProperties() {
    if (device_properties_) {
      delete[] device_properties_;
    }
  }
  
  EIGEN_STRONG_INLINE const gpuDeviceProp_t& get(int device) const {
    return device_properties_[device];
  }

  EIGEN_STRONG_INLINE bool isInitialized() const {
    return initialized_;
  }

  void initialize() {
    if (!initialized_) {
      // Attempts to ensure proper behavior in the case of multiple threads
      // calling this function simultaneously. This would be trivial to
      // implement if we could use std::mutex, but unfortunately mutex don't
      // compile with nvcc, so we resort to atomics and thread fences instead.
      // Note that if the caller uses a compiler that doesn't support c++11 we
      // can't ensure that the initialization is thread safe.
      if (first_.exchange(false)) {
        // We're the first thread to reach this point.
        int num_devices;
        gpuError_t status = gpuGetDeviceCount(&num_devices);
        if (status != gpuSuccess) {
          std::cerr << "Failed to get the number of GPU devices: "
                    << gpuGetErrorString(status)
                    << std::endl;
          gpu_assert(status == gpuSuccess);
        }
        device_properties_ = new gpuDeviceProp_t[num_devices];
        for (int i = 0; i < num_devices; ++i) {
          status = gpuGetDeviceProperties(&device_properties_[i], i);
          if (status != gpuSuccess) {
            std::cerr << "Failed to initialize GPU device #"
                      << i
                      << ": "
                      << gpuGetErrorString(status)
                      << std::endl;
            gpu_assert(status == gpuSuccess);
          }
        }

        std::atomic_thread_fence(std::memory_order_release);
        initialized_ = true;
      } else {
        // Wait for the other thread to inititialize the properties.
        while (!initialized_) {
          std::atomic_thread_fence(std::memory_order_acquire);
          std::this_thread::sleep_for(std::chrono::milliseconds(1000));
        }
      }
    }
  }

 private:
  volatile bool initialized_;
  std::atomic<bool> first_;
  gpuDeviceProp_t* device_properties_;
};

EIGEN_ALWAYS_INLINE const GpuDeviceProperties& GetGpuDeviceProperties() {
  static GpuDeviceProperties* deviceProperties = new GpuDeviceProperties();
  if (!deviceProperties->isInitialized()) {
    deviceProperties->initialize();
  }
  return *deviceProperties;
}

EIGEN_ALWAYS_INLINE const gpuDeviceProp_t& GetGpuDeviceProperties(int device) {
  return GetGpuDeviceProperties().get(device);
}

static const gpuStream_t default_stream = gpuStreamDefault;

class GpuStreamDevice : public StreamInterface {
 public:
  // Use the default stream on the current device
  GpuStreamDevice() : stream_(&default_stream), scratch_(NULL), semaphore_(NULL) {
    gpuGetDevice(&device_);
  }
  // Use the default stream on the specified device
  GpuStreamDevice(int device) : stream_(&default_stream), device_(device), scratch_(NULL), semaphore_(NULL) {}
  // Use the specified stream. Note that it's the
  // caller responsibility to ensure that the stream can run on
  // the specified device. If no device is specified the code
  // assumes that the stream is associated to the current gpu device.
  GpuStreamDevice(const gpuStream_t* stream, int device = -1)
      : stream_(stream), device_(device), scratch_(NULL), semaphore_(NULL) {
    if (device < 0) {
      gpuGetDevice(&device_);
    } else {
      int num_devices;
      gpuError_t err = gpuGetDeviceCount(&num_devices);
      EIGEN_UNUSED_VARIABLE(err)
      gpu_assert(err == gpuSuccess);
      gpu_assert(device < num_devices);
      device_ = device;
    }
  }

  virtual ~GpuStreamDevice() {
    if (scratch_) {
      deallocate(scratch_);
    }
  }

  const gpuStream_t& stream() const { return *stream_; }
  const gpuDeviceProp_t& deviceProperties() const {
    return GetGpuDeviceProperties(device_);
  }
  virtual void* allocate(size_t num_bytes) const {
    gpuError_t err = gpuSetDevice(device_);
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
    void* result;
    err = gpuMalloc(&result, num_bytes);
    gpu_assert(err == gpuSuccess);
    gpu_assert(result != NULL);
    return result;
  }
  virtual void deallocate(void* buffer) const {
    gpuError_t err = gpuSetDevice(device_);
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
    gpu_assert(buffer != NULL);
    err = gpuFree(buffer);
    gpu_assert(err == gpuSuccess);
  }

  virtual void* scratchpad() const {
    if (scratch_ == NULL) {
      scratch_ = allocate(kGpuScratchSize + sizeof(unsigned int));
    }
    return scratch_;
  }

  virtual unsigned int* semaphore() const {
    if (semaphore_ == NULL) {
      char* scratch = static_cast<char*>(scratchpad()) + kGpuScratchSize;
      semaphore_ = reinterpret_cast<unsigned int*>(scratch);
      gpuError_t err = gpuMemsetAsync(semaphore_, 0, sizeof(unsigned int), *stream_);
      EIGEN_UNUSED_VARIABLE(err)
      gpu_assert(err == gpuSuccess);
    }
    return semaphore_;
  }

 private:
  const gpuStream_t* stream_;
  int device_;
  mutable void* scratch_;
  mutable unsigned int* semaphore_;
};

struct GpuDevice {
  // The StreamInterface is not owned: the caller is
  // responsible for its initialization and eventual destruction.
  explicit GpuDevice(const StreamInterface* stream) : stream_(stream), max_blocks_(INT_MAX) {
    eigen_assert(stream);
  }
  explicit GpuDevice(const StreamInterface* stream, int num_blocks) : stream_(stream), max_blocks_(num_blocks) {
    eigen_assert(stream);
  }
  // TODO(bsteiner): This is an internal API, we should not expose it.
  EIGEN_STRONG_INLINE const gpuStream_t& stream() const {
    return stream_->stream();
  }

  EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return stream_->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    stream_->deallocate(buffer);
  }

  EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return stream_->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    stream_->deallocate(buffer);
  }

  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const { 
    return data;
  }

  EIGEN_STRONG_INLINE void* scratchpad() const {
    return stream_->scratchpad();
  }

  EIGEN_STRONG_INLINE unsigned int* semaphore() const {
    return stream_->semaphore();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuMemcpyAsync(dst, src, n, gpuMemcpyDeviceToDevice,
                                      stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
#else
    EIGEN_UNUSED_VARIABLE(dst);
    EIGEN_UNUSED_VARIABLE(src);
    EIGEN_UNUSED_VARIABLE(n);
    eigen_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    gpuError_t err =
        gpuMemcpyAsync(dst, src, n, gpuMemcpyHostToDevice, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
  }

  EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    gpuError_t err =
        gpuMemcpyAsync(dst, src, n, gpuMemcpyDeviceToHost, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuMemsetAsync(buffer, c, n, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
#else
  eigen_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE size_t numThreads() const {
    // FIXME
    return 32;
  }

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
    // FIXME
    return 48*1024;
  }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // We won't try to take advantage of the l2 cache for the time being, and
    // there is no l3 cache on hip/cuda devices.
    return firstLevelCacheSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void synchronize() const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuStreamSynchronize(stream_->stream());
    if (err != gpuSuccess) {
      std::cerr << "Error detected in GPU stream: "
                << gpuGetErrorString(err)
                << std::endl;
      gpu_assert(err == gpuSuccess);
    }
#else
    gpu_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE int getNumGpuMultiProcessors() const {
    return stream_->deviceProperties().multiProcessorCount;
  }
  EIGEN_STRONG_INLINE int maxGpuThreadsPerBlock() const {
    return stream_->deviceProperties().maxThreadsPerBlock;
  }
  EIGEN_STRONG_INLINE int maxGpuThreadsPerMultiProcessor() const {
    return stream_->deviceProperties().maxThreadsPerMultiProcessor;
  }
  EIGEN_STRONG_INLINE int sharedMemPerBlock() const {
    return stream_->deviceProperties().sharedMemPerBlock;
  }
  EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    return stream_->deviceProperties().major;
  }
  EIGEN_STRONG_INLINE int minorDeviceVersion() const {
    return stream_->deviceProperties().minor;
  }

  EIGEN_STRONG_INLINE int maxBlocks() const {
    return max_blocks_;
  }

  // This function checks if the GPU runtime recorded an error for the
  // underlying stream device.
  inline bool ok() const {
#ifdef EIGEN_GPUCC
    gpuError_t error = gpuStreamQuery(stream_->stream());
    return (error == gpuSuccess) || (error == gpuErrorNotReady);
#else
    return false;
#endif
  }

 private:
  const StreamInterface* stream_;
  int max_blocks_;
};

#if defined(EIGEN_HIPCC)

#define LAUNCH_GPU_KERNEL(kernel, gridsize, blocksize, sharedmem, device, ...)             \
  hipLaunchKernelGGL(kernel, dim3(gridsize), dim3(blocksize), (sharedmem), (device).stream(), __VA_ARGS__); \
  gpu_assert(hipGetLastError() == hipSuccess);

#else
 
#define LAUNCH_GPU_KERNEL(kernel, gridsize, blocksize, sharedmem, device, ...)             \
  (kernel) <<< (gridsize), (blocksize), (sharedmem), (device).stream() >>> (__VA_ARGS__);   \
  gpu_assert(cudaGetLastError() == cudaSuccess);

#endif
 
// FIXME: Should be device and kernel specific.
#ifdef EIGEN_GPUCC
static EIGEN_DEVICE_FUNC inline void setGpuSharedMemConfig(gpuSharedMemConfig config) {
#ifndef EIGEN_GPU_COMPILE_PHASE
  gpuError_t status = gpuDeviceSetSharedMemConfig(config);
  EIGEN_UNUSED_VARIABLE(status)
  gpu_assert(status == gpuSuccess);
#else
  EIGEN_UNUSED_VARIABLE(config)
#endif
}
#endif

}  // end namespace Eigen

// undefine all the gpu* macros we defined at the beginning of the file
#include "TensorGpuHipCudaUndefines.h"

#endif  // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>

//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_SYCL) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H
#include <unordered_set>

namespace Eigen {

namespace TensorSycl {
namespace internal {

/// Cache all the device information needed
struct SyclDeviceInfo {
  SyclDeviceInfo(cl::sycl::queue queue)
      : local_mem_type(
            queue.get_device()
                .template get_info<cl::sycl::info::device::local_mem_type>()),
        max_work_item_sizes(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_work_item_sizes>()),
        max_mem_alloc_size(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_mem_alloc_size>()),
        max_compute_units(queue.get_device()
                              .template get_info<
                                  cl::sycl::info::device::max_compute_units>()),
        max_work_group_size(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_work_group_size>()),
        local_mem_size(
            queue.get_device()
                .template get_info<cl::sycl::info::device::local_mem_size>()),
        platform_name(queue.get_device()
                          .get_platform()
                          .template get_info<cl::sycl::info::platform::name>()),
        device_name(queue.get_device()
                        .template get_info<cl::sycl::info::device::name>()),
        device_vendor(
            queue.get_device()
                .template get_info<cl::sycl::info::device::vendor>()) {}

  cl::sycl::info::local_mem_type local_mem_type;
  cl::sycl::id<3> max_work_item_sizes;
  unsigned long max_mem_alloc_size;
  unsigned long max_compute_units;
  unsigned long max_work_group_size;
  size_t local_mem_size;
  std::string platform_name;
  std::string device_name;
  std::string device_vendor;
};

}  // end namespace internal
}  // end namespace TensorSycl

typedef TensorSycl::internal::buffer_data_type_t buffer_scalar_t;
// All devices (even AMD CPU with intel OpenCL runtime) that support OpenCL and
// can consume SPIR or SPIRV can use the Eigen SYCL backend and consequently
// TensorFlow via the Eigen SYCL Backend.
EIGEN_STRONG_INLINE auto get_sycl_supported_devices()
    -> decltype(cl::sycl::device::get_devices()) {
#ifdef EIGEN_SYCL_USE_DEFAULT_SELECTOR
  return {cl::sycl::device(cl::sycl::default_selector())};
#else
  std::vector<cl::sycl::device> supported_devices;
  auto platform_list = cl::sycl::platform::get_platforms();
  for (const auto &platform : platform_list) {
    auto device_list = platform.get_devices();
    auto platform_name =
        platform.template get_info<cl::sycl::info::platform::name>();
    std::transform(platform_name.begin(), platform_name.end(),
                   platform_name.begin(), ::tolower);
    for (const auto &device : device_list) {
      auto vendor = device.template get_info<cl::sycl::info::device::vendor>();
      std::transform(vendor.begin(), vendor.end(), vendor.begin(), ::tolower);
      bool unsupported_condition =
          (device.is_cpu() && platform_name.find("amd") != std::string::npos &&
           vendor.find("apu") == std::string::npos) ||
          (platform_name.find("experimental") != std::string::npos) ||
          device.is_host();
      if (!unsupported_condition) {
        supported_devices.push_back(device);
      }
    }
  }
  return supported_devices;
#endif
}

class QueueInterface {
 public:
  /// Creating device by using cl::sycl::selector or cl::sycl::device.
  template <typename DeviceOrSelector>
  explicit QueueInterface(
      const DeviceOrSelector &dev_or_sel, cl::sycl::async_handler handler,
      unsigned num_threads = std::thread::hardware_concurrency())
      : m_queue(dev_or_sel, handler),
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
        m_prog(m_queue.get_context(), get_sycl_supported_devices()),
#endif
        m_thread_pool(num_threads),
        m_device_info(m_queue) {
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
    m_prog.build_with_kernel_type<DeviceOrSelector>();
    auto f = [&](cl::sycl::handler &cgh) {
      cgh.single_task<DeviceOrSelector>(m_prog.get_kernel<DeviceOrSelector>(),
                                        [=]() {})
    };
    EIGEN_SYCL_TRY_CATCH(m_queue.submit(f));
#endif
  }

  template <typename DeviceOrSelector>
  explicit QueueInterface(
      const DeviceOrSelector &dev_or_sel,
      unsigned num_threads = std::thread::hardware_concurrency())
      : QueueInterface(dev_or_sel,
                       [this](cl::sycl::exception_list l) {
                         this->exception_caught_ = this->sycl_async_handler(l);
                       },
                       num_threads) {}

#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  EIGEN_STRONG_INLINE cl::sycl::program &program() const { return m_prog; }
#endif

  /// Attach an existing buffer to the pointer map, Eigen will not reuse it
  EIGEN_STRONG_INLINE void *attach_buffer(
      cl::sycl::buffer<buffer_scalar_t, 1> &buf) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return static_cast<void *>(pMapper.add_pointer(buf));
  }

  /// Detach previously attached buffer
  EIGEN_STRONG_INLINE void detach_buffer(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfree<false>(p, pMapper);
  }

  /// Allocating device pointer. This pointer is actually an 8 bytes host
  /// pointer used as key to access the sycl device buffer. The reason is that
  /// we cannot use device buffer as a pointer as a m_data in Eigen leafNode
  /// expressions. So we create a key pointer to be used in Eigen expression
  /// construction. When we convert the Eigen construction into the sycl
  /// construction we use this pointer as a key in our buffer_map and we make
  /// sure that we dedicate only one buffer only for this pointer. The device
  /// pointer would be deleted by calling deallocate function.
  EIGEN_STRONG_INLINE void *allocate(size_t num_bytes) const {
#if EIGEN_MAX_ALIGN_BYTES > 0
    size_t align = num_bytes % EIGEN_MAX_ALIGN_BYTES;
    if (align > 0) {
      num_bytes += EIGEN_MAX_ALIGN_BYTES - align;
    }
#endif
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
  }

  EIGEN_STRONG_INLINE void *allocate_temp(size_t num_bytes) const {
#if EIGEN_MAX_ALIGN_BYTES > 0
    size_t align = num_bytes % EIGEN_MAX_ALIGN_BYTES;
    if (align > 0) {
      num_bytes += EIGEN_MAX_ALIGN_BYTES - align;
    }
#endif
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    if (scratch_buffers.empty()) {
      return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
      ;
    } else {
      for (auto it = scratch_buffers.begin(); it != scratch_buffers.end();) {
        auto buff = pMapper.get_buffer(*it);
        if (buff.get_size() >= num_bytes) {
          auto ptr = *it;
          scratch_buffers.erase(it);
          return ptr;
        } else {
          ++it;
        }
      }
      return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
    }
#else
    return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
#endif
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<
      cl::sycl::access::mode::read_write, data_t>
  get(data_t *data) const {
    return get_range_accessor<cl::sycl::access::mode::read_write, data_t>(data);
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE data_t *get(
      TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write,
                                        data_t>
          data) const {
    return static_cast<data_t *>(data.get_virtual_pointer());
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.insert(p);
#else
    TensorSycl::internal::SYCLfree(p, pMapper);
#endif
  }
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE void deallocate_temp(
      const TensorSycl::internal::RangeAccess<AcMd, T> &p) const {
    deallocate_temp(p.get_virtual_pointer());
  }

  /// This is used to deallocate the device pointer. p is used as a key inside
  /// the map to find the device buffer and delete it.
  EIGEN_STRONG_INLINE void deallocate(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfree(p, pMapper);
  }

  EIGEN_STRONG_INLINE void deallocate_all() const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfreeAll(pMapper);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.clear();
#endif
  }

  /// The memcpyHostToDevice is used to copy the data from host to device
  /// The destination pointer could be deleted before the copy happend which is
  /// why a callback function is needed. By default if none is provided, the
  /// function is blocking.
  EIGEN_STRONG_INLINE void memcpyHostToDevice(
      void *dst, const void *src, size_t n,
      std::function<void()> callback) const {
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    static const auto global_access = cl::sycl::access::target::global_buffer;
    typedef cl::sycl::accessor<buffer_scalar_t, 1, write_mode, global_access>
        write_accessor;
    if (n == 0) {
      if (callback) callback();
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      write_accessor dst_acc = get_range_accessor<write_mode>(cgh, dst, n);
      buffer_scalar_t const *ptr = static_cast<buffer_scalar_t const *>(src);
      auto non_deleter = [](buffer_scalar_t const *) {};
      std::shared_ptr<const buffer_scalar_t> s_ptr(ptr, non_deleter);
      cgh.copy(s_ptr, dst_acc);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    synchronize_and_callback(e, callback);
  }

  /// The memcpyDeviceToHost is used to copy the data from device to host.
  /// The source pointer could be deleted before the copy happend which is
  /// why a callback function is needed. By default if none is provided, the
  /// function is blocking.
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(
      void *dst, const void *src, size_t n,
      std::function<void()> callback) const {
    static const auto read_mode = cl::sycl::access::mode::read;
    static const auto global_access = cl::sycl::access::target::global_buffer;
    typedef cl::sycl::accessor<buffer_scalar_t, 1, read_mode, global_access>
        read_accessor;
    if (n == 0) {
      if (callback) callback();
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      read_accessor src_acc = get_range_accessor<read_mode>(cgh, src, n);
      buffer_scalar_t *ptr = static_cast<buffer_scalar_t *>(dst);
      auto non_deleter = [](buffer_scalar_t *) {};
      std::shared_ptr<buffer_scalar_t> s_ptr(ptr, non_deleter);
      cgh.copy(src_acc, s_ptr);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    synchronize_and_callback(e, callback);
  }

  /// The memcpy function.
  /// No callback is required here as both arguments are on the device
  /// and SYCL can handle the dependency.
  EIGEN_STRONG_INLINE void memcpy(void *dst, const void *src, size_t n) const {
    static const auto read_mode = cl::sycl::access::mode::read;
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    if (n == 0) {
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      auto src_acc = get_range_accessor<read_mode>(cgh, src, n);
      auto dst_acc = get_range_accessor<write_mode>(cgh, dst, n);
      cgh.copy(src_acc, dst_acc);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    async_synchronize(e);
  }

  /// the memset function.
  /// No callback is required here as both arguments are on the device
  /// and SYCL can handle the dependency.
  EIGEN_STRONG_INLINE void memset(void *data, int c, size_t n) const {
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    if (n == 0) {
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      auto dst_acc = get_range_accessor<write_mode>(cgh, data, n);
      // The cast to uint8_t is here to match the behaviour of the standard
      // memset. The cast to buffer_scalar_t is needed to match the type of the
      // accessor (in case buffer_scalar_t is not uint8_t)
      cgh.fill(dst_acc, static_cast<buffer_scalar_t>(static_cast<uint8_t>(c)));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    async_synchronize(e);
  }

  /// Get a range accessor to the virtual pointer's device memory. This range
  /// accessor will allow access to the memory from the pointer to the end of
  /// the buffer.
  ///
  /// NOTE: Inside a kernel the range accessor will always be indexed from the
  /// start of the buffer, so the offset in the accessor is only used by
  /// methods like handler::copy and will not be available inside a kernel.
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<AcMd, T>
  get_range_accessor(const void *ptr) const {
    static const auto global_access = cl::sycl::access::target::global_buffer;
    static const auto is_place_holder = cl::sycl::access::placeholder::true_t;
    typedef TensorSycl::internal::RangeAccess<AcMd, T> ret_type;
    typedef const TensorSycl::internal::buffer_data_type_t *internal_ptr_t;

    std::lock_guard<std::mutex> lock(pmapper_mutex_);

    auto original_buffer = pMapper.get_buffer(ptr);
    const ptrdiff_t offset = pMapper.get_offset(ptr);
    const ptrdiff_t typed_offset = offset / sizeof(T);
    eigen_assert(typed_offset >= 0);
    const auto typed_size = original_buffer.get_size() / sizeof(T);
    auto buffer = original_buffer.template reinterpret<
        typename Eigen::internal::remove_const<T>::type>(
        cl::sycl::range<1>(typed_size));
    const ptrdiff_t size = buffer.get_count() - typed_offset;
    eigen_assert(size >= 0);
    typedef cl::sycl::accessor<typename Eigen::internal::remove_const<T>::type,
                               1, AcMd, global_access, is_place_holder>
        placeholder_accessor_t;
    const auto start_ptr = static_cast<internal_ptr_t>(ptr) - offset;
    return ret_type(placeholder_accessor_t(buffer, cl::sycl::range<1>(size),
                                           cl::sycl::id<1>(typed_offset)),
                    static_cast<size_t>(typed_offset),
                    reinterpret_cast<std::intptr_t>(start_ptr));
  }

  /// Get a range accessor to the virtual pointer's device memory with a
  /// specified size.
  template <cl::sycl::access::mode AcMd, typename Index>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_range_accessor(cl::sycl::handler &cgh, const void *ptr,
                     const Index n_bytes) const {
    static const auto global_access = cl::sycl::access::target::global_buffer;
    eigen_assert(n_bytes >= 0);
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    auto buffer = pMapper.get_buffer(ptr);
    const ptrdiff_t offset = pMapper.get_offset(ptr);
    eigen_assert(offset >= 0);
    eigen_assert(offset + n_bytes <= buffer.get_size());
    return buffer.template get_access<AcMd, global_access>(
        cgh, cl::sycl::range<1>(n_bytes), cl::sycl::id<1>(offset));
  }

  /// Creation of sycl accessor for a buffer. This function first tries to find
  /// the buffer in the buffer_map. If found it gets the accessor from it, if
  /// not, the function then adds an entry by creating a sycl buffer for that
  /// particular pointer.
  template <cl::sycl::access::mode AcMd>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_sycl_accessor(cl::sycl::handler &cgh, const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_buffer(ptr)
        .template get_access<AcMd, cl::sycl::access::target::global_buffer>(
            cgh);
  }

  EIGEN_STRONG_INLINE cl::sycl::buffer<buffer_scalar_t, 1> get_sycl_buffer(
      const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_buffer(ptr);
  }

  EIGEN_STRONG_INLINE ptrdiff_t get_offset(const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_offset(ptr);
  }

  template <typename OutScalar, typename sycl_kernel, typename Lhs,
            typename Rhs, typename OutPtr, typename Range, typename Index,
            typename... T>
  EIGEN_ALWAYS_INLINE void binary_kernel_launcher(const Lhs &lhs,
                                                  const Rhs &rhs, OutPtr outptr,
                                                  Range thread_range,
                                                  Index scratchSize,
                                                  T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      lhs.bind(cgh);
      rhs.bind(cgh);
      outptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, lhs, rhs, outptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }

  template <typename OutScalar, typename sycl_kernel, typename InPtr,
            typename OutPtr, typename Range, typename Index, typename... T>
  EIGEN_ALWAYS_INLINE void unary_kernel_launcher(const InPtr &inptr,
                                                 OutPtr &outptr,
                                                 Range thread_range,
                                                 Index scratchSize,
                                                 T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      inptr.bind(cgh);
      outptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, inptr, outptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }

    template <typename OutScalar, typename sycl_kernel, typename InPtr,
           typename Range, typename Index, typename... T>
  EIGEN_ALWAYS_INLINE void nullary_kernel_launcher(const InPtr &inptr,
                                                 Range thread_range,
                                                 Index scratchSize,
                                                 T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      inptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, inptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }


  EIGEN_STRONG_INLINE void synchronize() const {
#ifdef EIGEN_EXCEPTIONS
    m_queue.wait_and_throw();
#else
    m_queue.wait();
#endif
  }


  EIGEN_STRONG_INLINE void async_synchronize(cl::sycl::event e) const {
    set_latest_event(e);
#ifndef EIGEN_SYCL_ASYNC_EXECUTION
    synchronize();
#endif
  }

  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(Index n, Index &tileSize,
                                              Index &rng, Index &GRange) const {
    tileSize = static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    tileSize = std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                           EIGEN_SYCL_LOCAL_THREAD_DIM1),
                        static_cast<Index>(tileSize));
    rng = n;
    if (rng == 0) rng = static_cast<Index>(1);
    GRange = rng;
    if (tileSize > GRange)
      tileSize = GRange;
    else if (GRange > tileSize) {
      Index xMode = static_cast<Index>(GRange % tileSize);
      if (xMode != 0) GRange += static_cast<Index>(tileSize - xMode);
    }
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 2> &input_dim, cl::sycl::range<2> &global_range,
      cl::sycl::range<2> &local_range) const {
    std::array<Index, 2> input_range = input_dim;
    Index max_workgroup_Size =
        static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    max_workgroup_Size =
        std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                    EIGEN_SYCL_LOCAL_THREAD_DIM1),
                 static_cast<Index>(max_workgroup_Size));
    Index pow_of_2 = static_cast<Index>(std::log2(max_workgroup_Size));
    local_range[1] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 2)));
    input_range[1] = input_dim[1];
    if (input_range[1] == 0) input_range[1] = static_cast<Index>(1);
    global_range[1] = input_range[1];
    if (local_range[1] > global_range[1])
      local_range[1] = global_range[1];
    else if (global_range[1] > local_range[1]) {
      Index xMode = static_cast<Index>(global_range[1] % local_range[1]);
      if (xMode != 0)
        global_range[1] += static_cast<Index>(local_range[1] - xMode);
    }
    local_range[0] = static_cast<Index>(max_workgroup_Size / local_range[1]);
    input_range[0] = input_dim[0];
    if (input_range[0] == 0) input_range[0] = static_cast<Index>(1);
    global_range[0] = input_range[0];
    if (local_range[0] > global_range[0])
      local_range[0] = global_range[0];
    else if (global_range[0] > local_range[0]) {
      Index xMode = static_cast<Index>(global_range[0] % local_range[0]);
      if (xMode != 0)
        global_range[0] += static_cast<Index>(local_range[0] - xMode);
    }
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 3> &input_dim, cl::sycl::range<3> &global_range,
      cl::sycl::range<3> &local_range) const {
    std::array<Index, 3> input_range = input_dim;
    Index max_workgroup_Size =
        static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    max_workgroup_Size =
        std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                    EIGEN_SYCL_LOCAL_THREAD_DIM1),
                 static_cast<Index>(max_workgroup_Size));
    Index pow_of_2 = static_cast<Index>(std::log2(max_workgroup_Size));
    local_range[2] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 3)));
    input_range[2] = input_dim[2];
    if (input_range[2] == 0) input_range[1] = static_cast<Index>(1);
    global_range[2] = input_range[2];
    if (local_range[2] > global_range[2])
      local_range[2] = global_range[2];
    else if (global_range[2] > local_range[2]) {
      Index xMode = static_cast<Index>(global_range[2] % local_range[2]);
      if (xMode != 0)
        global_range[2] += static_cast<Index>(local_range[2] - xMode);
    }
    pow_of_2 = static_cast<Index>(
        std::log2(static_cast<Index>(max_workgroup_Size / local_range[2])));
    local_range[1] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 2)));
    input_range[1] = input_dim[1];
    if (input_range[1] == 0) input_range[1] = static_cast<Index>(1);
    global_range[1] = input_range[1];
    if (local_range[1] > global_range[1])
      local_range[1] = global_range[1];
    else if (global_range[1] > local_range[1]) {
      Index xMode = static_cast<Index>(global_range[1] % local_range[1]);
      if (xMode != 0)
        global_range[1] += static_cast<Index>(local_range[1] - xMode);
    }
    local_range[0] = static_cast<Index>(max_workgroup_Size /
                                        (local_range[1] * local_range[2]));
    input_range[0] = input_dim[0];
    if (input_range[0] == 0) input_range[0] = static_cast<Index>(1);
    global_range[0] = input_range[0];
    if (local_range[0] > global_range[0])
      local_range[0] = global_range[0];
    else if (global_range[0] > local_range[0]) {
      Index xMode = static_cast<Index>(global_range[0] % local_range[0]);
      if (xMode != 0)
        global_range[0] += static_cast<Index>(local_range[0] - xMode);
    }
  }

  EIGEN_STRONG_INLINE bool has_local_memory() const {
#if !defined(EIGEN_SYCL_LOCAL_MEM) && defined(EIGEN_SYCL_NO_LOCAL_MEM)
    return false;
#elif defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)
    return true;
#else
    return m_device_info.local_mem_type ==
           cl::sycl::info::local_mem_type::local;
#endif
  }

  EIGEN_STRONG_INLINE unsigned long max_buffer_size() const {
    return m_device_info.max_mem_alloc_size;
  }

  EIGEN_STRONG_INLINE unsigned long getNumSyclMultiProcessors() const {
    return m_device_info.max_compute_units;
  }

  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerBlock() const {
    return m_device_info.max_work_group_size;
  }

  EIGEN_STRONG_INLINE cl::sycl::id<3> maxWorkItemSizes() const {
    return m_device_info.max_work_item_sizes;
  }

  /// No need for sycl it should act the same as CPU version
  EIGEN_STRONG_INLINE int majorDeviceVersion() const { return 1; }

  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerMultiProcessor() const {
    // OpenCL doesnot have such concept
    return 2;
  }

  EIGEN_STRONG_INLINE size_t sharedMemPerBlock() const {
    return m_device_info.local_mem_size;
  }

  // This function returns the nearest power of 2 Work-group size which is <=
  // maximum device workgroup size.
  EIGEN_STRONG_INLINE size_t getNearestPowerOfTwoWorkGroupSize() const {
    return getPowerOfTwo(m_device_info.max_work_group_size, false);
  }

  EIGEN_STRONG_INLINE std::string getPlatformName() const {
    return m_device_info.platform_name;
  }

  EIGEN_STRONG_INLINE std::string getDeviceName() const {
    return m_device_info.device_name;
  }

  EIGEN_STRONG_INLINE std::string getDeviceVendor() const {
    return m_device_info.device_vendor;
  }

  // This function returns the nearest power of 2
  // if roundup is true returns result>=wgsize
  // else it return result <= wgsize
  EIGEN_STRONG_INLINE size_t getPowerOfTwo(size_t wGSize, bool roundUp) const {
    if (roundUp) --wGSize;
    wGSize |= (wGSize >> 1);
    wGSize |= (wGSize >> 2);
    wGSize |= (wGSize >> 4);
    wGSize |= (wGSize >> 8);
    wGSize |= (wGSize >> 16);
#if EIGEN_ARCH_x86_64 || EIGEN_ARCH_ARM64 || EIGEN_OS_WIN64
    wGSize |= (wGSize >> 32);
#endif
    return ((!roundUp) ? (wGSize - (wGSize >> 1)) : ++wGSize);
  }

  EIGEN_STRONG_INLINE cl::sycl::queue &sycl_queue() const { return m_queue; }

  // This function checks if the runtime recorded an error for the
  // underlying stream device.
  EIGEN_STRONG_INLINE bool ok() const {
    if (!exception_caught_) {
      synchronize();
    }
    return !exception_caught_;
  }

  EIGEN_STRONG_INLINE cl::sycl::event get_latest_event() const {
#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
    std::lock_guard<std::mutex> lock(event_mutex_);
    return latest_events_[std::this_thread::get_id()];
#else
    eigen_assert(false);
    return cl::sycl::event();
#endif
  }

  // destructor
  ~QueueInterface() {
    pMapper.clear();
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.clear();
#endif
  }

 protected:
  EIGEN_STRONG_INLINE void set_latest_event(cl::sycl::event e) const {
#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
    std::lock_guard<std::mutex> lock(event_mutex_);
    latest_events_[std::this_thread::get_id()] = e;
#else
    EIGEN_UNUSED_VARIABLE(e);
#endif
  }

  void synchronize_and_callback(cl::sycl::event e,
                                const std::function<void()> &callback) const {
    set_latest_event(e);
    if (callback) {
      auto callback_ = [=]() {
#ifdef EIGEN_EXCEPTIONS
        cl::sycl::event(e).wait_and_throw();
#else
        cl::sycl::event(e).wait();
#endif
        callback();
      };
      m_thread_pool.Schedule(std::move(callback_));
    } else {
#ifdef EIGEN_EXCEPTIONS
      m_queue.wait_and_throw();
#else
      m_queue.wait();
#endif
    }
  }

  bool sycl_async_handler(cl::sycl::exception_list exceptions) const {
    bool exception_caught = false;
    for (const auto &e : exceptions) {
      if (e) {
        exception_caught = true;
        EIGEN_THROW_X(e);
      }
    }
    return exception_caught;
  }

  /// class members:
  bool exception_caught_ = false;

  mutable std::mutex pmapper_mutex_;

#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
  mutable std::mutex event_mutex_;
  mutable std::unordered_map<std::thread::id, cl::sycl::event> latest_events_;
#endif

  /// std::map is the container used to make sure that we create only one buffer
  /// per pointer. The lifespan of the buffer now depends on the lifespan of
  /// SyclDevice. If a non-read-only pointer is needed to be accessed on the
  /// host we should manually deallocate it.
  mutable TensorSycl::internal::PointerMapper pMapper;
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
  mutable std::unordered_set<void *> scratch_buffers;
#endif
  /// sycl queue
  mutable cl::sycl::queue m_queue;
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  mutable cl::sycl::program m_prog;
#endif

  /// The thread pool is used to wait on events and call callbacks
  /// asynchronously
  mutable Eigen::ThreadPool m_thread_pool;

  const TensorSycl::internal::SyclDeviceInfo m_device_info;
};

struct SyclDeviceBase {
  /// QueueInterface is not owned. it is the caller's responsibility to destroy
  /// it
  const QueueInterface *m_queue_stream;
  explicit SyclDeviceBase(const QueueInterface *queue_stream)
      : m_queue_stream(queue_stream) {}
  EIGEN_STRONG_INLINE const QueueInterface *queue_stream() const {
    return m_queue_stream;
  }
};

// Here is a sycl device struct which accept the sycl queue interface
// as an input
struct SyclDevice : public SyclDeviceBase {
  explicit SyclDevice(const QueueInterface *queue_stream)
      : SyclDeviceBase(queue_stream) {}

  // this is the accessor used to construct the evaluator
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<AcMd, T>
  get_range_accessor(const void *ptr) const {
    return queue_stream()->template get_range_accessor<AcMd, T>(ptr);
  }

  // get sycl accessor
  template <cl::sycl::access::mode AcMd>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_sycl_accessor(cl::sycl::handler &cgh, const void *ptr) const {
    return queue_stream()->template get_sycl_accessor<AcMd>(cgh, ptr);
  }

  /// Accessing the created sycl device buffer for the device pointer
  EIGEN_STRONG_INLINE cl::sycl::buffer<buffer_scalar_t, 1> get_sycl_buffer(
      const void *ptr) const {
    return queue_stream()->get_sycl_buffer(ptr);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(Index n, Index &tileSize,
                                              Index &rng, Index &GRange) const {
    queue_stream()->parallel_for_setup(n, tileSize, rng, GRange);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 2> &input_dim, cl::sycl::range<2> &global_range,
      cl::sycl::range<2> &local_range) const {
    queue_stream()->parallel_for_setup(input_dim, global_range, local_range);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 3> &input_dim, cl::sycl::range<3> &global_range,
      cl::sycl::range<3> &local_range) const {
    queue_stream()->parallel_for_setup(input_dim, global_range, local_range);
  }

  /// allocate device memory
  EIGEN_STRONG_INLINE void *allocate(size_t num_bytes) const {
    return queue_stream()->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void *allocate_temp(size_t num_bytes) const {
    return queue_stream()->allocate_temp(num_bytes);
  }

  /// deallocate device memory
  EIGEN_STRONG_INLINE void deallocate(void *p) const {
    queue_stream()->deallocate(p);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void *buffer) const {
    queue_stream()->deallocate_temp(buffer);
  }
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE void deallocate_temp(
      const TensorSycl::internal::RangeAccess<AcMd, T> &buffer) const {
    queue_stream()->deallocate_temp(buffer);
  }
  EIGEN_STRONG_INLINE void deallocate_all() const {
    queue_stream()->deallocate_all();
  }

  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<
      cl::sycl::access::mode::read_write, data_t>
  get(data_t *data) const {
    return queue_stream()->get(data);
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE data_t *get(
      TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write,
                                        data_t>
          data) const {
    return queue_stream()->get(data);
  }

  /// attach existing buffer
  EIGEN_STRONG_INLINE void *attach_buffer(
      cl::sycl::buffer<buffer_scalar_t, 1> &buf) const {
    return queue_stream()->attach_buffer(buf);
  }
  /// detach buffer
  EIGEN_STRONG_INLINE void detach_buffer(void *p) const {
    queue_stream()->detach_buffer(p);
  }
  EIGEN_STRONG_INLINE ptrdiff_t get_offset(const void *ptr) const {
    return queue_stream()->get_offset(ptr);
  }

  // some runtime conditions that can be applied here
  EIGEN_STRONG_INLINE bool isDeviceSuitable() const { return true; }

  /// memcpyHostToDevice
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpyHostToDevice(
      Index *dst, const Index *src, size_t n,
      std::function<void()> callback = {}) const {
    queue_stream()->memcpyHostToDevice(dst, src, n, callback);
  }
  /// memcpyDeviceToHost
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(
      void *dst, const Index *src, size_t n,
      std::function<void()> callback = {}) const {
    queue_stream()->memcpyDeviceToHost(dst, src, n, callback);
  }
  /// the memcpy function
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpy(void *dst, const Index *src, size_t n) const {
    queue_stream()->memcpy(dst, src, n);
  }
  /// the memset function
  EIGEN_STRONG_INLINE void memset(void *data, int c, size_t n) const {
    queue_stream()->memset(data, c, n);
  }
  /// returning the sycl queue
  EIGEN_STRONG_INLINE cl::sycl::queue &sycl_queue() const {
    return queue_stream()->sycl_queue();
  }
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  EIGEN_STRONG_INLINE cl::sycl::program &program() const {
    return queue_stream()->program();
  }
#endif

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const { return 48 * 1024; }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // We won't try to take advantage of the l2 cache for the time being, and
    // there is no l3 cache on sycl devices.
    return firstLevelCacheSize();
  }
  EIGEN_STRONG_INLINE unsigned long getNumSyclMultiProcessors() const {
    return queue_stream()->getNumSyclMultiProcessors();
  }
  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerBlock() const {
    return queue_stream()->maxSyclThreadsPerBlock();
  }
  EIGEN_STRONG_INLINE cl::sycl::id<3> maxWorkItemSizes() const {
    return queue_stream()->maxWorkItemSizes();
  }
  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerMultiProcessor() const {
    // OpenCL doesnot have such concept
    return queue_stream()->maxSyclThreadsPerMultiProcessor();
  }
  EIGEN_STRONG_INLINE size_t sharedMemPerBlock() const {
    return queue_stream()->sharedMemPerBlock();
  }
  EIGEN_STRONG_INLINE size_t getNearestPowerOfTwoWorkGroupSize() const {
    return queue_stream()->getNearestPowerOfTwoWorkGroupSize();
  }

  EIGEN_STRONG_INLINE size_t getPowerOfTwo(size_t val, bool roundUp) const {
    return queue_stream()->getPowerOfTwo(val, roundUp);
  }
  /// No need for sycl it should act the same as CPU version
  EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    return queue_stream()->majorDeviceVersion();
  }

  EIGEN_STRONG_INLINE void synchronize() const {
    queue_stream()->synchronize();
  }
  EIGEN_STRONG_INLINE void async_synchronize(
      cl::sycl::event e = cl::sycl::event()) const {
    queue_stream()->async_synchronize(e);
  }
  EIGEN_STRONG_INLINE cl::sycl::event get_latest_event() const {
    return queue_stream()->get_latest_event();
  }

  // This function checks if the runtime recorded an error for the
  // underlying stream device.
  EIGEN_STRONG_INLINE bool ok() const { return queue_stream()->ok(); }

  EIGEN_STRONG_INLINE bool has_local_memory() const {
    return queue_stream()->has_local_memory();
  }
  EIGEN_STRONG_INLINE long max_buffer_size() const {
    return queue_stream()->max_buffer_size();
  }
  EIGEN_STRONG_INLINE std::string getPlatformName() const {
    return queue_stream()->getPlatformName();
  }
  EIGEN_STRONG_INLINE std::string getDeviceName() const {
    return queue_stream()->getDeviceName();
  }
  EIGEN_STRONG_INLINE std::string getDeviceVendor() const {
    return queue_stream()->getDeviceVendor();
  }
  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void binary_kernel_launcher(T... var) const {
    queue_stream()->template binary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }
  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void unary_kernel_launcher(T... var) const {
    queue_stream()->template unary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }

  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void nullary_kernel_launcher(T... var) const {
    queue_stream()->template nullary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }
};
}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_THREADS) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H

namespace Eigen {

// Runs an arbitrary function and then calls Notify() on the passed in
// Notification.
template <typename Function, typename... Args> struct FunctionWrapperWithNotification
{
  static void run(Notification* n, Function f, Args... args) {
    f(args...);
    if (n) {
      n->Notify();
    }
  }
};

template <typename Function, typename... Args> struct FunctionWrapperWithBarrier
{
  static void run(Barrier* b, Function f, Args... args) {
    f(args...);
    if (b) {
      b->Notify();
    }
  }
};

template <typename SyncType>
static EIGEN_STRONG_INLINE void wait_until_ready(SyncType* n) {
  if (n) {
    n->Wait();
  }
}

// An abstract interface to a device specific memory allocator.
class Allocator {
 public:
  virtual ~Allocator() {}
  virtual void* allocate(size_t num_bytes) const = 0;
  virtual void deallocate(void* buffer) const = 0;
};

// Build a thread pool device on top the an existing pool of threads.
struct ThreadPoolDevice {
  // The ownership of the thread pool remains with the caller.
  ThreadPoolDevice(ThreadPoolInterface* pool, int num_cores, Allocator* allocator = nullptr)
      : pool_(pool), num_threads_(num_cores), allocator_(allocator) { }

  EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return allocator_ ? allocator_->allocate(num_bytes)
        : internal::aligned_malloc(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    if (allocator_) {
      allocator_->deallocate(buffer);
    } else {
      internal::aligned_free(buffer);
    }
  }

    EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    deallocate(buffer);
  }

  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const {
    return data;
  }

  EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
#ifdef __ANDROID__
    ::memcpy(dst, src, n);
#else
    // TODO(rmlarsen): Align blocks on cache lines.
    // We have observed that going beyond 4 threads usually just wastes
    // CPU cycles due to the threads competing for memory bandwidth, so we
    // statically schedule at most 4 block copies here.
    const size_t kMinBlockSize = 32768;
    const size_t num_threads = CostModel::numThreads(n, TensorOpCost(1.0, 1.0, 0), 4);
    if (n <= kMinBlockSize || num_threads < 2) {
      ::memcpy(dst, src, n);
    } else {
      const char* src_ptr = static_cast<const char*>(src);
      char* dst_ptr = static_cast<char*>(dst);
      const size_t blocksize = (n + (num_threads - 1)) / num_threads;
      Barrier barrier(static_cast<int>(num_threads - 1));
      // Launch the last 3 blocks on worker threads.
      for (size_t i = 1; i < num_threads; ++i) {
        enqueue_with_barrier(&barrier, [n, i, src_ptr, dst_ptr, blocksize] {
          ::memcpy(dst_ptr + i * blocksize, src_ptr + i * blocksize,
                   numext::mini(blocksize, n - (i * blocksize)));
        });
      }
      // Launch the first block on the main thread.
      ::memcpy(dst_ptr, src_ptr, blocksize);
      barrier.Wait();
    }
#endif
  }
  EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }

  EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
    ::memset(buffer, c, n);
  }

  EIGEN_STRONG_INLINE int numThreads() const {
    return num_threads_;
  }

  // Number of theads available in the underlying thread pool. This number can
  // be different from the value returned by numThreads().
  EIGEN_STRONG_INLINE int numThreadsInPool() const {
    return pool_->NumThreads();
  }

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
    return l1CacheSize();
  }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // The l3 cache size is shared between all the cores.
    return l3CacheSize() / num_threads_;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    // Should return an enum that encodes the ISA supported by the CPU
    return 1;
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE Notification* enqueue(Function&& f,
                                            Args&&... args) const {
    Notification* n = new Notification();
    pool_->Schedule(
        std::bind(&FunctionWrapperWithNotification<Function, Args...>::run, n,
                  std::move(f), args...));
    return n;
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE void enqueue_with_barrier(Barrier* b, Function&& f,
                                                Args&&... args) const {
    pool_->Schedule(
        std::bind(&FunctionWrapperWithBarrier<Function, Args...>::run, b,
                  std::move(f), args...));
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE void enqueueNoNotification(Function&& f,
                                                 Args&&... args) const {
    if (sizeof...(args) > 0) {
      pool_->Schedule(std::bind(std::move(f), args...));
    } else {
      pool_->Schedule(std::move(f));
    }
  }

  // Returns a logical thread index between 0 and pool_->NumThreads() - 1 if
  // called from one of the threads in pool_. Returns -1 otherwise.
  EIGEN_STRONG_INLINE int currentThreadId() const {
    return pool_->CurrentThreadId();
  }

  // WARNING: This function is synchronous and will block the calling thread.
  //
  // Synchronous parallelFor executes f with [0, n) arguments in parallel and
  // waits for completion. F accepts a half-open interval [first, last). Block
  // size is chosen based on the iteration cost and resulting parallel
  // efficiency. If block_align is not nullptr, it is called to round up the
  // block size.
  void parallelFor(Index n, const TensorOpCost& cost,
                   std::function<Index(Index)> block_align,
                   std::function<void(Index, Index)> f) const {
    if (EIGEN_PREDICT_FALSE(n <= 0)){
      return;
    // Compute small problems directly in the caller thread.
    } else if (n == 1 || numThreads() == 1 ||
               CostModel::numThreads(n, cost, static_cast<int>(numThreads())) == 1) {
      f(0, n);
      return;
    }

    // Compute block size and total count of blocks.
    ParallelForBlock block = CalculateParallelForBlock(n, cost, block_align);

    // Recursively divide size into halves until we reach block_size.
    // Division code rounds mid to block_size, so we are guaranteed to get
    // block_count leaves that do actual computations.
    Barrier barrier(static_cast<unsigned int>(block.count));
    std::function<void(Index, Index)> handleRange;
    handleRange = [=, &handleRange, &barrier, &f](Index firstIdx,
                                                  Index lastIdx) {
      while (lastIdx - firstIdx > block.size) {
        // Split into halves and schedule the second half on a different thread.
        const Index midIdx = firstIdx + divup((lastIdx - firstIdx) / 2, block.size) * block.size;
        pool_->Schedule([=, &handleRange]() { handleRange(midIdx, lastIdx); });
        lastIdx = midIdx;
      }
      // Single block or less, execute directly.
      f(firstIdx, lastIdx);
      barrier.Notify();
    };

    if (block.count <= numThreads()) {
      // Avoid a thread hop by running the root of the tree and one block on the
      // main thread.
      handleRange(0, n);
    } else {
      // Execute the root in the thread pool to avoid running work on more than
      // numThreads() threads.
      pool_->Schedule([=, &handleRange]() { handleRange(0, n); });
    }

    barrier.Wait();
  }

  // Convenience wrapper for parallelFor that does not align blocks.
  void parallelFor(Index n, const TensorOpCost& cost,
                   std::function<void(Index, Index)> f) const {
    parallelFor(n, cost, nullptr, std::move(f));
  }

  // WARNING: This function is asynchronous and will not block the calling thread.
  //
  // Asynchronous parallelFor executes f with [0, n) arguments in parallel
  // without waiting for completion. When the last block finished, it will call
  // 'done' callback. F accepts a half-open interval [first, last). Block size
  // is chosen based on the iteration cost and resulting parallel efficiency. If
  // block_align is not nullptr, it is called to round up the block size.
  void parallelForAsync(Index n, const TensorOpCost& cost,
                        std::function<Index(Index)> block_align,
                        std::function<void(Index, Index)> f,
                        std::function<void()> done) const {
    // Compute small problems directly in the caller thread.
    if (n <= 1 || numThreads() == 1 ||
        CostModel::numThreads(n, cost, static_cast<int>(numThreads())) == 1) {
      f(0, n);
      done();
      return;
    }

    // Compute block size and total count of blocks.
    ParallelForBlock block = CalculateParallelForBlock(n, cost, block_align);

    ParallelForAsyncContext* const ctx =
        new ParallelForAsyncContext(block.count, std::move(f), std::move(done));

    // Recursively divide size into halves until we reach block_size.
    // Division code rounds mid to block_size, so we are guaranteed to get
    // block_count leaves that do actual computations.
    ctx->handle_range = [this, ctx, block](Index firstIdx, Index lastIdx) {
      while (lastIdx - firstIdx > block.size) {
        // Split into halves and schedule the second half on a different thread.
        const Index midIdx = firstIdx + divup((lastIdx - firstIdx) / 2, block.size) * block.size;
        pool_->Schedule(
            [ctx, midIdx, lastIdx]() { ctx->handle_range(midIdx, lastIdx); });
        lastIdx = midIdx;
      }

      // Single block or less, execute directly.
      ctx->f(firstIdx, lastIdx);

      // Delete async context if it was the last block.
      if (ctx->count.fetch_sub(1) == 1) delete ctx;
    };

    if (block.count <= numThreads()) {
      // Avoid a thread hop by running the root of the tree and one block on the
      // main thread.
      ctx->handle_range(0, n);
    } else {
      // Execute the root in the thread pool to avoid running work on more than
      // numThreads() threads.
      pool_->Schedule([ctx, n]() { ctx->handle_range(0, n); });
    }
  }

  // Convenience wrapper for parallelForAsync that does not align blocks.
  void parallelForAsync(Index n, const TensorOpCost& cost,
                        std::function<void(Index, Index)> f,
                        std::function<void()> done) const {
    parallelForAsync(n, cost, nullptr, std::move(f), std::move(done));
  }

  // Thread pool accessor.
  ThreadPoolInterface* getPool() const { return pool_; }

  // Allocator accessor.
  Allocator* allocator() const { return allocator_; }

 private:
  typedef TensorCostModel<ThreadPoolDevice> CostModel;

  // For parallelForAsync we must keep passed in closures on the heap, and
  // delete them only after `done` callback finished.
  struct ParallelForAsyncContext {
    ParallelForAsyncContext(Index block_count,
                            std::function<void(Index, Index)> block_f,
                            std::function<void()> done_callback)
        : count(block_count),
          f(std::move(block_f)),
          done(std::move(done_callback)) {}
    ~ParallelForAsyncContext() { done(); }

    std::atomic<Index> count;
    std::function<void(Index, Index)> f;
    std::function<void()> done;

    std::function<void(Index, Index)> handle_range;
  };

  struct ParallelForBlock {
    Index size;   // block size
    Index count;  // number of blocks
  };

  // Calculates block size based on (1) the iteration cost and (2) parallel
  // efficiency. We want blocks to be not too small to mitigate parallelization
  // overheads; not too large to mitigate tail effect and potential load
  // imbalance and we also want number of blocks to be evenly dividable across
  // threads.
  ParallelForBlock CalculateParallelForBlock(
      const Index n, const TensorOpCost& cost,
      std::function<Index(Index)> block_align) const {
    const double block_size_f = 1.0 / CostModel::taskSize(1, cost);
    const Index max_oversharding_factor = 4;
    Index block_size = numext::mini(
        n, numext::maxi<Index>(
               divup<Index>(n, max_oversharding_factor * numThreads()),
               block_size_f));
    const Index max_block_size = numext::mini(n, 2 * block_size);

    if (block_align) {
      Index new_block_size = block_align(block_size);
      eigen_assert(new_block_size >= block_size);
      block_size = numext::mini(n, new_block_size);
    }

    Index block_count = divup(n, block_size);

    // Calculate parallel efficiency as fraction of total CPU time used for
    // computations:
    double max_efficiency =
        static_cast<double>(block_count) /
        (divup<int>(block_count, numThreads()) * numThreads());

    // Now try to increase block size up to max_block_size as long as it
    // doesn't decrease parallel efficiency.
    for (Index prev_block_count = block_count;
         max_efficiency < 1.0 && prev_block_count > 1;) {
      // This is the next block size that divides size into a smaller number
      // of blocks than the current block_size.
      Index coarser_block_size = divup(n, prev_block_count - 1);
      if (block_align) {
        Index new_block_size = block_align(coarser_block_size);
        eigen_assert(new_block_size >= coarser_block_size);
        coarser_block_size = numext::mini(n, new_block_size);
      }
      if (coarser_block_size > max_block_size) {
        break;  // Reached max block size. Stop.
      }
      // Recalculate parallel efficiency.
      const Index coarser_block_count = divup(n, coarser_block_size);
      eigen_assert(coarser_block_count < prev_block_count);
      prev_block_count = coarser_block_count;
      const double coarser_efficiency =
          static_cast<double>(coarser_block_count) /
          (divup<int>(coarser_block_count, numThreads()) * numThreads());
      if (coarser_efficiency + 0.01 >= max_efficiency) {
        // Taking it.
        block_size = coarser_block_size;
        block_count = coarser_block_count;
        if (max_efficiency < coarser_efficiency) {
          max_efficiency = coarser_efficiency;
        }
      }
    }

    return {block_size, block_count};
  }

  ThreadPoolInterface* pool_;
  int num_threads_;
  Allocator* allocator_;
};


}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensionList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H
#define EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H

namespace Eigen {

/** \internal
  *
  * \class TensorDimensionList
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Special case of tensor index list used to list all the dimensions of a tensor of rank n.
  *
  * \sa Tensor
  */

template <typename Index, std::size_t Rank> struct DimensionList {
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  const Index operator[] (const Index i) const { return i; }
};

namespace internal {

template<typename Index, std::size_t Rank> struct array_size<DimensionList<Index, Rank> > {
  static const size_t value = Rank;
};
template<typename Index, std::size_t Rank> struct array_size<const DimensionList<Index, Rank> > {
  static const size_t value = Rank;
};

template<DenseIndex n, typename Index, std::size_t Rank> const Index array_get(DimensionList<Index, Rank>&) {
  return n;
}
template<DenseIndex n, typename Index, std::size_t Rank> const Index array_get(const DimensionList<Index, Rank>&) {
  return n;
}


#if EIGEN_HAS_CONSTEXPR
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex) {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex) {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<DimensionList<Index, Rank> > {
  static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i == value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i == value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i != value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<const DimensionList<Index, Rank> > {
  static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i != value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i > value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i > value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i < value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i < value;
  }
};

#else
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run(const DenseIndex) {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run(const DenseIndex) {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex){
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
#endif

}  // end namespace internal
}  // end namespace Eigen


#endif // EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H


namespace Eigen {

/** \internal
  *
  * \class TensorDimensions
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Set of classes used to encode and store the dimensions of a Tensor.
  *
  * The Sizes class encodes as part of the type the number of dimensions and the
  * sizes corresponding to each dimension. It uses no storage space since it is
  * entirely known at compile time.
  * The DSizes class is its dynamic sibling: the number of dimensions is known
  * at compile time but the sizes are set during execution.
  *
  * \sa Tensor
  */

// Boilerplate code
namespace internal {

template<std::ptrdiff_t n, typename Dimension> struct dget {
  static const std::ptrdiff_t value = get<n, Dimension>::value;
};


template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct fixed_size_tensor_index_linearization_helper
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(array<Index, NumIndices> const& indices,
                          const Dimensions& dimensions)
  {
    return array_get<RowMajor ? n - 1 : (NumIndices - n)>(indices) +
        dget<RowMajor ? n - 1 : (NumIndices - n), Dimensions>::value *
        fixed_size_tensor_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct fixed_size_tensor_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(array<Index, NumIndices> const&, const Dimensions&)
  {
    return 0;
  }
};

template<typename Index, std::ptrdiff_t n>
struct fixed_size_tensor_index_extraction_helper
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(const Index index,
                          const Dimensions& dimensions)
  {
    const Index mult = (index == n-1) ? 1 : 0;
    return array_get<n-1>(dimensions) * mult +
        fixed_size_tensor_index_extraction_helper<Index, n - 1>::run(index, dimensions);
  }
};

template<typename Index>
struct fixed_size_tensor_index_extraction_helper<Index, 0>
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(const Index,
                          const Dimensions&)
  {
    return 0;
  }
  };

}  // end namespace internal


// Fixed size
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices>
struct Sizes {
  typedef internal::numeric_list<std::ptrdiff_t, Indices...> Base;
  const Base t = Base();
  static const std::ptrdiff_t total_size = internal::arg_prod(Indices...);
  static const ptrdiff_t count = Base::count;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t rank() const {
    return Base::count;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t TotalSize() {
    return internal::arg_prod(Indices...);
  }

  EIGEN_DEVICE_FUNC Sizes() { }
  template <typename DenseIndex>
  explicit EIGEN_DEVICE_FUNC Sizes(const array<DenseIndex, Base::count>& /*indices*/) {
    // todo: add assertion
  }
#if EIGEN_HAS_VARIADIC_TEMPLATES
  template <typename... DenseIndex> EIGEN_DEVICE_FUNC Sizes(DenseIndex...) { }
  explicit EIGEN_DEVICE_FUNC Sizes(std::initializer_list<std::ptrdiff_t> /*l*/) {
    // todo: add assertion
  }
#endif

  template <typename T> Sizes& operator = (const T& /*other*/) {
    // add assertion failure if the size of other is different
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t operator[] (const std::ptrdiff_t index) const {
    return internal::fixed_size_tensor_index_extraction_helper<std::ptrdiff_t, Base::count>::run(index, t);
  }

  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfColMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, false>::run(indices, t);
  }
  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfRowMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, true>::run(indices, t);
  }
};

namespace internal {
template <typename std::ptrdiff_t... Indices>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_prod(const Sizes<Indices...>&) {
  return Sizes<Indices...>::total_size;
}
}

#else

template <std::ptrdiff_t n>
struct non_zero_size {
  typedef internal::type2val<std::ptrdiff_t, n> type;
};
template <>
struct non_zero_size<0> {
  typedef internal::null_type type;
};

template <std::ptrdiff_t V1=0, std::ptrdiff_t V2=0, std::ptrdiff_t V3=0, std::ptrdiff_t V4=0, std::ptrdiff_t V5=0> struct Sizes {
  typedef typename internal::make_type_list<typename non_zero_size<V1>::type, typename non_zero_size<V2>::type, typename non_zero_size<V3>::type, typename non_zero_size<V4>::type, typename non_zero_size<V5>::type >::type Base;
  static const std::ptrdiff_t count = Base::count;
  static const std::ptrdiff_t total_size = internal::arg_prod<Base>::value;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptrdiff_t rank() const {
    return count;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptrdiff_t TotalSize() {
    return internal::arg_prod<Base>::value;
  }

  Sizes() { }
  template <typename DenseIndex>
  explicit Sizes(const array<DenseIndex, Base::count>& /*indices*/) {
    // todo: add assertion
  }
  template <typename T> Sizes& operator = (const T& /*other*/) {
    // add assertion failure if the size of other is different
    return *this;
  }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  template <typename... DenseIndex> Sizes(DenseIndex... /*indices*/) { }
  explicit Sizes(std::initializer_list<std::ptrdiff_t>) {
    // todo: add assertion
  }
#else
  EIGEN_DEVICE_FUNC explicit Sizes(const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex) {
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index operator[] (const Index index) const {
    switch (index) {
      case 0:
        return internal::get<0, Base>::value;
      case 1:
        return internal::get<1, Base>::value;
      case 2:
        return internal::get<2, Base>::value;
      case 3:
        return internal::get<3, Base>::value;
      case 4:
        return internal::get<4, Base>::value;
      default:
        eigen_assert(false && "index overflow");
        return static_cast<Index>(-1);
    }
  }

  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfColMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, false>::run(indices, *reinterpret_cast<const Base*>(this));
  }
  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfRowMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, true>::run(indices, *reinterpret_cast<const Base*>(this));
  }
};

namespace internal {
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_prod(const Sizes<V1, V2, V3, V4, V5>&) {
  return Sizes<V1, V2, V3, V4, V5>::total_size;
}
}

#endif

// Boilerplate
namespace internal {
template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct tensor_index_linearization_helper
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, array<Index, NumIndices> const& dimensions)
  {
    return array_get<RowMajor ? n : (NumIndices - n - 1)>(indices) +
      array_get<RowMajor ? n : (NumIndices - n - 1)>(dimensions) *
        tensor_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct tensor_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, array<Index, NumIndices> const&)
  {
    return array_get<RowMajor ? 0 : NumIndices - 1>(indices);
  }
};
}  // end namespace internal



// Dynamic size
template <typename DenseIndex, int NumDims>
struct DSizes : array<DenseIndex, NumDims> {
  typedef array<DenseIndex, NumDims> Base;
  static const int count = NumDims;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rank() const {
    return NumDims;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex TotalSize() const {
    return (NumDims == 0) ? 1 : internal::array_prod(*static_cast<const Base*>(this));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DSizes() {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = 0;
    }
  }
  EIGEN_DEVICE_FUNC explicit DSizes(const array<DenseIndex, NumDims>& a) : Base(a) { }

  EIGEN_DEVICE_FUNC explicit DSizes(const DenseIndex i0) {
    eigen_assert(NumDims == 1);
    (*this)[0] = i0;
  }

  EIGEN_DEVICE_FUNC DSizes(const DimensionList<DenseIndex, NumDims>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }

  // Enable DSizes index type promotion only if we are promoting to the
  // larger type, e.g. allow to promote dimensions of type int to long.
  template<typename OtherIndex>
  EIGEN_DEVICE_FUNC
  explicit DSizes(const array<OtherIndex, NumDims>& other,
                  // Default template parameters require c++11.
                  typename internal::enable_if<
                     internal::is_same<
                         DenseIndex,
                         typename internal::promote_index_type<
                             DenseIndex,
                             OtherIndex
                         >::type
                     >::value, void*>::type = 0) {
    for (int i = 0; i < NumDims; ++i) {
      (*this)[i] = static_cast<DenseIndex>(other[i]);
    }
  }

#ifdef EIGEN_HAS_INDEX_LIST
  template <typename FirstType, typename... OtherTypes>
  EIGEN_DEVICE_FUNC
  explicit DSizes(const Eigen::IndexList<FirstType, OtherTypes...>& dimensions) {
    for (int i = 0; i < dimensions.count; ++i) {
      (*this)[i] = dimensions[i];
    }
  }
#endif

#ifndef EIGEN_EMULATE_CXX11_META_H
  template <typename std::ptrdiff_t... Indices>
  EIGEN_DEVICE_FUNC DSizes(const Sizes<Indices...>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }
#else
  template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5>
  EIGEN_DEVICE_FUNC DSizes(const Sizes<V1, V2, V3, V4, V5>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }
#endif

#if EIGEN_HAS_VARIADIC_TEMPLATES
  template<typename... IndexTypes> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE explicit DSizes(DenseIndex firstDimension, DenseIndex secondDimension, IndexTypes... otherDimensions) : Base({{firstDimension, secondDimension, otherDimensions...}}) {
    EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 2 == NumDims, YOU_MADE_A_PROGRAMMING_MISTAKE)
  }
#else
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1) {
    eigen_assert(NumDims == 2);
    (*this)[0] = i0;
    (*this)[1] = i1;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2) {
    eigen_assert(NumDims == 3);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2, const DenseIndex i3) {
    eigen_assert(NumDims == 4);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
    (*this)[3] = i3;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2, const DenseIndex i3, const DenseIndex i4) {
    eigen_assert(NumDims == 5);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
    (*this)[3] = i3;
    (*this)[4] = i4;
  }
#endif

  EIGEN_DEVICE_FUNC DSizes& operator = (const array<DenseIndex, NumDims>& other) {
    *static_cast<Base*>(this) = other;
    return *this;
  }

  // A constexpr would be so much better here
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex IndexOfColMajor(const array<DenseIndex, NumDims>& indices) const {
    return internal::tensor_index_linearization_helper<DenseIndex, NumDims, NumDims - 1, false>::run(indices, *static_cast<const Base*>(this));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex IndexOfRowMajor(const array<DenseIndex, NumDims>& indices) const {
    return internal::tensor_index_linearization_helper<DenseIndex, NumDims, NumDims - 1, true>::run(indices, *static_cast<const Base*>(this));
  }
};

template <typename IndexType, int NumDims>
std::ostream& operator<<(std::ostream& os,
                         const DSizes<IndexType, NumDims>& dims) {
  os << "[";
  for (int i = 0; i < NumDims; ++i) {
    if (i > 0) os << ", ";
    os << dims[i];
  }
  os << "]";
  return os;
}

// Boilerplate
namespace internal {
template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct tensor_vsize_index_linearization_helper
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, std::vector<DenseIndex> const& dimensions)
  {
    return array_get<RowMajor ? n : (NumIndices - n - 1)>(indices) +
      array_get<RowMajor ? n : (NumIndices - n - 1)>(dimensions) *
        tensor_vsize_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct tensor_vsize_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, std::vector<DenseIndex> const&)
  {
    return array_get<RowMajor ? 0 : NumIndices - 1>(indices);
  }
};
}  // end namespace internal


namespace internal {

template <typename DenseIndex, int NumDims> struct array_size<const DSizes<DenseIndex, NumDims> > {
  static const ptrdiff_t value = NumDims;
};
template <typename DenseIndex, int NumDims> struct array_size<DSizes<DenseIndex, NumDims> > {
  static const ptrdiff_t value = NumDims;
};
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices> struct array_size<const Sizes<Indices...> > {
static const std::ptrdiff_t value = Sizes<Indices...>::count;
};
template <typename std::ptrdiff_t... Indices> struct array_size<Sizes<Indices...> > {
static const std::ptrdiff_t value = Sizes<Indices...>::count;
};
template <std::ptrdiff_t n, typename std::ptrdiff_t... Indices> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<Indices...>&) {
  return get<n, internal::numeric_list<std::ptrdiff_t, Indices...> >::value;
}
template <std::ptrdiff_t n> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<>&) {
  eigen_assert(false && "should never be called");
  return -1;
}
#else
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> struct array_size<const Sizes<V1,V2,V3,V4,V5> > {
  static const ptrdiff_t value = Sizes<V1,V2,V3,V4,V5>::count;
};
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> struct array_size<Sizes<V1,V2,V3,V4,V5> > {
  static const ptrdiff_t value = Sizes<V1,V2,V3,V4,V5>::count;
};
template <std::ptrdiff_t n, std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<V1,V2,V3,V4,V5>&) {
  return get<n, typename Sizes<V1,V2,V3,V4,V5>::Base>::value;
}

#endif


template <typename Dims1, typename Dims2, ptrdiff_t n, ptrdiff_t m>
struct sizes_match_below_dim {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1&, Dims2&) {
    return false;
  }
};
template <typename Dims1, typename Dims2, ptrdiff_t n>
struct sizes_match_below_dim<Dims1, Dims2, n, n> {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1& dims1, Dims2& dims2) {
    return (array_get<n-1>(dims1) == array_get<n-1>(dims2)) &&
        sizes_match_below_dim<Dims1, Dims2, n-1, n-1>::run(dims1, dims2);
  }
};
template <typename Dims1, typename Dims2>
struct sizes_match_below_dim<Dims1, Dims2, 0, 0> {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1&, Dims2&) {
    return true;
  }
};

} // end namespace internal


template <typename Dims1, typename Dims2>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool dimensions_match(Dims1 dims1, Dims2 dims2) {
  return internal::sizes_match_below_dim<Dims1, Dims2, internal::array_size<Dims1>::value, internal::array_size<Dims2>::value>::run(dims1, dims2);
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvalTo.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H
#define EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H

namespace Eigen {

/** \class TensorForcedEval
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename XprType, template <class> class MakePointer_>
struct traits<TensorEvalToOp<XprType, MakePointer_> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename MakePointer_<Scalar>::Type PointerType;

  enum {
    Flags = 0
  };
  template <class T>
  struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;


  };
};

template<typename XprType, template <class> class MakePointer_>
struct eval<TensorEvalToOp<XprType, MakePointer_>, Eigen::Dense>
{
  typedef const TensorEvalToOp<XprType, MakePointer_>& type;
};

template<typename XprType, template <class> class MakePointer_>
struct nested<TensorEvalToOp<XprType, MakePointer_>, 1, typename eval<TensorEvalToOp<XprType, MakePointer_> >::type>
{
  typedef TensorEvalToOp<XprType, MakePointer_> type;
};

}  // end namespace internal




template<typename XprType, template <class> class MakePointer_>
class TensorEvalToOp : public TensorBase<TensorEvalToOp<XprType, MakePointer_>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorEvalToOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename MakePointer_<CoeffReturnType>::Type PointerType;
  typedef typename Eigen::internal::nested<TensorEvalToOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorEvalToOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorEvalToOp>::Index Index;

  static const int NumDims = Eigen::internal::traits<TensorEvalToOp>::NumDimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorEvalToOp(PointerType buffer, const XprType& expr)
      : m_xpr(expr), m_buffer(buffer) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_DEVICE_FUNC PointerType buffer() const { return m_buffer; }

  protected:
    typename XprType::Nested m_xpr;
    PointerType m_buffer;
};



template<typename ArgType, typename Device, template <class> class MakePointer_>
struct TensorEvaluator<const TensorEvalToOp<ArgType, MakePointer_>, Device>
{
  typedef TensorEvalToOp<ArgType, MakePointer_> XprType;
  typedef typename ArgType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef typename XprType::Index Index;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = true,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = true
  };

  static const int NumDims = internal::traits<ArgType>::NumDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef internal::TensorBlockAssignment<
      CoeffReturnType, NumDims, typename ArgTensorBlock::XprType, Index>
      TensorBlockAssignment;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_buffer(device.get(op.buffer())), m_expression(op.expression()){}


  EIGEN_STRONG_INLINE ~TensorEvaluator() {
  }


  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType scalar) {
    EIGEN_UNUSED_VARIABLE(scalar);
    eigen_assert(scalar == NULL);
    return m_impl.evalSubExprsIfNeeded(m_buffer);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType scalar, EvalSubExprsCallback done) {
    EIGEN_UNUSED_VARIABLE(scalar);
    eigen_assert(scalar == NULL);
    m_impl.evalSubExprsIfNeededAsync(m_buffer, std::move(done));
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalScalar(Index i) {
    m_buffer[i] = m_impl.coeff(i);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalPacket(Index i) {
    internal::pstoret<CoeffReturnType, PacketReturnType, Aligned>(m_buffer + i, m_impl.template packet<TensorEvaluator<ArgType, Device>::IsAligned ? Aligned : Unaligned>(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return m_impl.getResourceRequirements();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalBlock(
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    // Add `m_buffer` as destination buffer to the block descriptor.
    desc.template AddDestinationBuffer<Layout>(
        /*dst_base=*/m_buffer + desc.offset(),
        /*dst_strides=*/internal::strides<Layout>(m_impl.dimensions()));

    ArgTensorBlock block =
        m_impl.block(desc, scratch, /*root_of_expr_ast=*/true);

    // If block was evaluated into a destination buffer, there is no need to do
    // an assignment.
    if (block.kind() != internal::TensorBlockKind::kMaterializedInOutput) {
      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              desc.dimensions(), internal::strides<Layout>(m_impl.dimensions()),
              m_buffer, desc.offset()),
          block.expr());
    }
    block.cleanup();
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_buffer[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_buffer + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // We assume that evalPacket or evalScalar is called to perform the
    // assignment and account for the cost of the write here.
    return m_impl.costPerCoeff(vectorized) +
        TensorOpCost(0, sizeof(CoeffReturnType), 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_buffer; }
  ArgType expression() const { return m_expression; }
  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_buffer.bind(cgh);
  }
  #endif


 private:
  TensorEvaluator<ArgType, Device> m_impl;
  EvaluatorPointerType m_buffer;
  const ArgType m_expression;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H

namespace Eigen {

/** \class TensorEvaluator
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor evaluator classes.
  *
  * These classes are responsible for the evaluation of the tensor expression.
  *
  * TODO: add support for more types of expressions, in particular expressions
  * leading to lvalues (slicing, reshaping, etc...)
  */

// Generic evaluator
template<typename Derived, typename Device>
struct TensorEvaluator
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef Derived XprType;
  static const int PacketSize =  PacketType<CoeffReturnType, Device>::size;
  typedef typename internal::traits<Derived>::template MakePointer<Scalar>::Type TensorPointerType;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  // NumDimensions is -1 for variable dim tensors
  static const int NumCoords = internal::traits<Derived>::NumDimensions > 0 ?
                               internal::traits<Derived>::NumDimensions : 0;

  enum {
    IsAligned          = Derived::IsAligned,
    PacketAccess       = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess        = internal::is_arithmetic<typename internal::remove_const<Scalar>::type>::value,
    PreferBlockAccess  = false,
    Layout             = Derived::Layout,
    CoordAccess        = NumCoords > 0,
    RawAccess          = true
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumCoords, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumCoords,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const Derived& m, const Device& device)
      : m_data(device.get((const_cast<TensorPointerType>(m.data())))),
        m_dims(m.dimensions()),
        m_device(device)
  { }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dims; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType dest) {
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization && dest) {
      m_device.memcpy((void*)(m_device.get(dest)), m_device.get(m_data), m_dims.TotalSize() * sizeof(Scalar));
      return false;
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    // TODO(ezhulenev): ThreadPoolDevice memcpy is blockign operation.
    done(evalSubExprsIfNeeded(dest));
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_data != NULL);
    return m_data[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index) {
    eigen_assert(m_data != NULL);
    return m_data[index];
  }

  template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_data + index);
  }

  // Return a packet starting at `index` where `umask` specifies which elements
  // have to be loaded. Type/size of mask depends on PacketReturnType, e.g. for
  // Packet16f, `umask` is of type uint16_t and if a bit is 1, corresponding
  // float element will be loaded, otherwise 0 will be loaded.
  // Function has been templatized to enable Sfinae.
  template <typename PacketReturnTypeT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketReturnTypeT>::masked_load_available, PacketReturnTypeT>::type
  partialPacket(Index index, typename internal::unpacket_traits<PacketReturnTypeT>::mask_t umask) const
  {
    return internal::ploadu<PacketReturnTypeT>(m_data + index, umask);
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    return internal::pstoret<Scalar, PacketReturnType, StoreMode>(m_data + index, x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(const array<DenseIndex, NumCoords>& coords) const {
    eigen_assert(m_data != NULL);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return m_data[m_dims.IndexOfColMajor(coords)];
    } else {
      return m_data[m_dims.IndexOfRowMajor(coords)];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType&
  coeffRef(const array<DenseIndex, NumCoords>& coords) {
    eigen_assert(m_data != NULL);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return m_data[m_dims.IndexOfColMajor(coords)];
    } else {
      return m_data[m_dims.IndexOfRowMajor(coords)];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_data != NULL);
    return TensorBlock::materialize(m_data, m_dims, desc, scratch);
  }

  template<typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(m_data != NULL);

    typedef typename TensorBlock::XprType TensorBlockExpr;
    typedef internal::TensorBlockAssignment<Scalar, NumCoords, TensorBlockExpr,
                                            Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(desc.dimensions(),
                                  internal::strides<Layout>(m_dims), m_data,
                                  desc.offset()),
        block.expr());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif
 protected:
  EvaluatorPointerType m_data;
  Dimensions m_dims;
  const Device EIGEN_DEVICE_REF m_device;
};

namespace {
template <typename T> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T loadConstant(const T* address) {
  return *address;
}
// Use the texture cache on CUDA devices whenever possible
#if defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 350
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float loadConstant(const float* address) {
  return __ldg(address);
}
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double loadConstant(const double* address) {
  return __ldg(address);
}
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
Eigen::half loadConstant(const Eigen::half* address) {
  return Eigen::half(half_impl::raw_uint16_to_half(__ldg(&address->x)));
}
#endif
#ifdef EIGEN_USE_SYCL
// overload of load constant should be implemented here based on range access
template <cl::sycl::access::mode AcMd, typename T>
T &loadConstant(const Eigen::TensorSycl::internal::RangeAccess<AcMd, T> &address) {
  return *address;
}
#endif
}


// Default evaluator for rvalues
template<typename Derived, typename Device>
struct TensorEvaluator<const Derived, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef const Derived XprType;
  typedef typename internal::traits<Derived>::template MakePointer<const Scalar>::Type TensorPointerType;
  typedef StorageMemory<const Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  // NumDimensions is -1 for variable dim tensors
  static const int NumCoords = internal::traits<Derived>::NumDimensions > 0 ?
                               internal::traits<Derived>::NumDimensions : 0;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned         = Derived::IsAligned,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = internal::is_arithmetic<ScalarNoConst>::value,
    PreferBlockAccess = false,
    Layout            = Derived::Layout,
    CoordAccess       = NumCoords > 0,
    RawAccess         = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumCoords, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumCoords,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const Derived& m, const Device& device)
      : m_data(device.get(m.data())), m_dims(m.dimensions()), m_device(device)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dims; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization && data) {
      m_device.memcpy((void*)(m_device.get(data)),m_device.get(m_data), m_dims.TotalSize() * sizeof(Scalar));
      return false;
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    // TODO(ezhulenev): ThreadPoolDevice memcpy is a blockign operation.
    done(evalSubExprsIfNeeded(dest));
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_data != NULL);
    return loadConstant(m_data+index);
  }

  template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    return internal::ploadt_ro<PacketReturnType, LoadMode>(m_data + index);
  }

  // Return a packet starting at `index` where `umask` specifies which elements
  // have to be loaded. Type/size of mask depends on PacketReturnType, e.g. for
  // Packet16f, `umask` is of type uint16_t and if a bit is 1, corresponding
  // float element will be loaded, otherwise 0 will be loaded.
  // Function has been templatized to enable Sfinae.
  template <typename PacketReturnTypeT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketReturnTypeT>::masked_load_available, PacketReturnTypeT>::type
  partialPacket(Index index, typename internal::unpacket_traits<PacketReturnTypeT>::mask_t umask) const
  {
    return internal::ploadu<PacketReturnTypeT>(m_data + index, umask);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(const array<DenseIndex, NumCoords>& coords) const {
    eigen_assert(m_data != NULL);
    const Index index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_dims.IndexOfColMajor(coords)
                        : m_dims.IndexOfRowMajor(coords);
    return loadConstant(m_data+index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_data != NULL);
    return TensorBlock::materialize(m_data, m_dims, desc, scratch);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif
 protected:
  EvaluatorPointerType m_data;
  Dimensions m_dims;
  const Device EIGEN_DEVICE_REF m_device;
};




// -------------------- CwiseNullaryOp --------------------

template<typename NullaryOp, typename ArgType, typename Device>
struct TensorEvaluator<const TensorCwiseNullaryOp<NullaryOp, ArgType>, Device>
{
  typedef TensorCwiseNullaryOp<NullaryOp, ArgType> XprType;

  TensorEvaluator(const XprType& op, const Device& device)
      : m_functor(op.functor()), m_argImpl(op.nestedExpression(), device), m_wrapper()
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = true,
    PacketAccess = internal::functor_traits<NullaryOp>::PacketAccess
    #ifdef EIGEN_USE_SYCL
    &&  (PacketType<CoeffReturnType, Device>::size >1)
    #endif
    ,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_argImpl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) { return true; }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    done(true);
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_wrapper(m_functor, index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_wrapper.template packetOp<PacketReturnType, Index>(m_functor, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC  EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_argImpl.bind(cgh);
  }
#endif

 private:
  const NullaryOp m_functor;
  TensorEvaluator<ArgType, Device> m_argImpl;
  const internal::nullary_wrapper<CoeffReturnType,NullaryOp> m_wrapper;
};



// -------------------- CwiseUnaryOp --------------------

template<typename UnaryOp, typename ArgType, typename Device>
struct TensorEvaluator<const TensorCwiseUnaryOp<UnaryOp, ArgType>, Device>
{
  typedef TensorCwiseUnaryOp<UnaryOp, ArgType> XprType;

  enum {
    IsAligned          = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess       = int(TensorEvaluator<ArgType, Device>::PacketAccess) &
                         int(internal::functor_traits<UnaryOp>::PacketAccess),
    BlockAccess        = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess  = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout             = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess        = false,  // to be implemented
    RawAccess          = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_device(device),
      m_functor(op.functor()),
      m_argImpl(op.nestedExpression(), device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef internal::TensorCwiseUnaryBlock<UnaryOp, ArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_argImpl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_argImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_argImpl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_argImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_argImpl.coeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_argImpl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<UnaryOp>::Cost;
    return m_argImpl.costPerCoeff(vectorized) +
        TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const double functor_cost = internal::functor_traits<UnaryOp>::Cost;
    return m_argImpl.getResourceRequirements().addCostPerCoeff(
        {0, 0, functor_cost / PacketSize});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    return TensorBlock(m_argImpl.block(desc, scratch), m_functor);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const{
    m_argImpl.bind(cgh);
  }
#endif


 private:
  const Device EIGEN_DEVICE_REF m_device;
  const UnaryOp m_functor;
  TensorEvaluator<ArgType, Device> m_argImpl;
};


// -------------------- CwiseBinaryOp --------------------

template<typename BinaryOp, typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorCwiseBinaryOp<BinaryOp, LeftArgType, RightArgType>, Device>
{
  typedef TensorCwiseBinaryOp<BinaryOp, LeftArgType, RightArgType> XprType;

  enum {
    IsAligned         = int(TensorEvaluator<LeftArgType, Device>::IsAligned) &
                        int(TensorEvaluator<RightArgType, Device>::IsAligned),
    PacketAccess      = int(TensorEvaluator<LeftArgType, Device>::PacketAccess) &
                        int(TensorEvaluator<RightArgType, Device>::PacketAccess) &
                        int(internal::functor_traits<BinaryOp>::PacketAccess),
    BlockAccess       = int(TensorEvaluator<LeftArgType, Device>::BlockAccess) &
                        int(TensorEvaluator<RightArgType, Device>::BlockAccess),
    PreferBlockAccess = int(TensorEvaluator<LeftArgType, Device>::PreferBlockAccess) |
                        int(TensorEvaluator<RightArgType, Device>::PreferBlockAccess),
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_device(device),
      m_functor(op.functor()),
      m_leftImpl(op.lhsExpression(), device),
      m_rightImpl(op.rhsExpression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout) || internal::traits<XprType>::NumDimensions <= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(dimensions_match(m_leftImpl.dimensions(), m_rightImpl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<LeftArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int NumDims = internal::array_size<
      typename TensorEvaluator<LeftArgType, Device>::Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const LeftArgType, Device>::TensorBlock
      LeftTensorBlock;
  typedef typename TensorEvaluator<const RightArgType, Device>::TensorBlock
      RightTensorBlock;

  typedef internal::TensorCwiseBinaryBlock<BinaryOp, LeftTensorBlock,
                                           RightTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use right impl instead if right impl dimensions are known at compile time.
    return m_leftImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    // TODO(ezhulenev): Evaluate two expression in parallel?
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(nullptr,
                                            [done](bool) { done(true); });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_leftImpl.coeff(index), m_rightImpl.coeff(index));
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_leftImpl.template packet<LoadMode>(index), m_rightImpl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<BinaryOp>::Cost;
    return m_leftImpl.costPerCoeff(vectorized) +
           m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const double functor_cost = internal::functor_traits<BinaryOp>::Cost;
    return internal::TensorBlockResourceRequirements::merge(
               m_leftImpl.getResourceRequirements(),
               m_rightImpl.getResourceRequirements())
        .addCostPerCoeff({0, 0, functor_cost / PacketSize});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    desc.DropDestinationBuffer();
    return TensorBlock(m_leftImpl.block(desc, scratch),
                         m_rightImpl.block(desc, scratch), m_functor);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
  #endif
 private:
  const Device EIGEN_DEVICE_REF m_device;
  const BinaryOp m_functor;
  TensorEvaluator<LeftArgType, Device> m_leftImpl;
  TensorEvaluator<RightArgType, Device> m_rightImpl;
};

// -------------------- CwiseTernaryOp --------------------

template<typename TernaryOp, typename Arg1Type, typename Arg2Type, typename Arg3Type, typename Device>
struct TensorEvaluator<const TensorCwiseTernaryOp<TernaryOp, Arg1Type, Arg2Type, Arg3Type>, Device>
{
  typedef TensorCwiseTernaryOp<TernaryOp, Arg1Type, Arg2Type, Arg3Type> XprType;

  enum {
    IsAligned = TensorEvaluator<Arg1Type, Device>::IsAligned & TensorEvaluator<Arg2Type, Device>::IsAligned & TensorEvaluator<Arg3Type, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<Arg1Type, Device>::PacketAccess &&
                        TensorEvaluator<Arg2Type, Device>::PacketAccess &&
                        TensorEvaluator<Arg3Type, Device>::PacketAccess &&
                        internal::functor_traits<TernaryOp>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<Arg1Type, Device>::PreferBlockAccess ||
                        TensorEvaluator<Arg2Type, Device>::PreferBlockAccess ||
                        TensorEvaluator<Arg3Type, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<Arg1Type, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_functor(op.functor()),
      m_arg1Impl(op.arg1Expression(), device),
      m_arg2Impl(op.arg2Expression(), device),
      m_arg3Impl(op.arg3Expression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<Arg1Type, Device>::Layout) == static_cast<int>(TensorEvaluator<Arg3Type, Device>::Layout) || internal::traits<XprType>::NumDimensions <= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);

    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg2Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg3Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::Index,
                         typename internal::traits<Arg2Type>::Index>::value),
                        STORAGE_INDEX_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::Index,
                         typename internal::traits<Arg3Type>::Index>::value),
                        STORAGE_INDEX_MUST_MATCH)

    eigen_assert(dimensions_match(m_arg1Impl.dimensions(), m_arg2Impl.dimensions()) && dimensions_match(m_arg1Impl.dimensions(), m_arg3Impl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<Arg1Type, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use arg2 or arg3 dimensions if they are known at compile time.
    return m_arg1Impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_arg1Impl.evalSubExprsIfNeeded(NULL);
    m_arg2Impl.evalSubExprsIfNeeded(NULL);
    m_arg3Impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_arg1Impl.cleanup();
    m_arg2Impl.cleanup();
    m_arg3Impl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_arg1Impl.coeff(index), m_arg2Impl.coeff(index), m_arg3Impl.coeff(index));
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_arg1Impl.template packet<LoadMode>(index),
                              m_arg2Impl.template packet<LoadMode>(index),
                              m_arg3Impl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<TernaryOp>::Cost;
    return m_arg1Impl.costPerCoeff(vectorized) +
           m_arg2Impl.costPerCoeff(vectorized) +
           m_arg3Impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_arg1Impl.bind(cgh);
    m_arg2Impl.bind(cgh);
    m_arg3Impl.bind(cgh);
  }
#endif

 private:
  const TernaryOp m_functor;
  TensorEvaluator<Arg1Type, Device> m_arg1Impl;
  TensorEvaluator<Arg2Type, Device> m_arg2Impl;
  TensorEvaluator<Arg3Type, Device> m_arg3Impl;
};


// -------------------- SelectOp --------------------

template<typename IfArgType, typename ThenArgType, typename ElseArgType, typename Device>
struct TensorEvaluator<const TensorSelectOp<IfArgType, ThenArgType, ElseArgType>, Device>
{
  typedef TensorSelectOp<IfArgType, ThenArgType, ElseArgType> XprType;
  typedef typename XprType::Scalar Scalar;

  enum {
    IsAligned         = TensorEvaluator<ThenArgType, Device>::IsAligned &
                        TensorEvaluator<ElseArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ThenArgType, Device>::PacketAccess &
                        TensorEvaluator<ElseArgType, Device>::PacketAccess &
                        PacketType<Scalar, Device>::HasBlend,
    BlockAccess       = TensorEvaluator<IfArgType, Device>::BlockAccess &&
                        TensorEvaluator<ThenArgType, Device>::BlockAccess &&
                        TensorEvaluator<ElseArgType, Device>::BlockAccess,
    PreferBlockAccess = TensorEvaluator<IfArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<ThenArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<ElseArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<IfArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_condImpl(op.ifExpression(), device),
      m_thenImpl(op.thenExpression(), device),
      m_elseImpl(op.elseExpression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<IfArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<ThenArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<IfArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<ElseArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(dimensions_match(m_condImpl.dimensions(), m_thenImpl.dimensions()));
    eigen_assert(dimensions_match(m_thenImpl.dimensions(), m_elseImpl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<IfArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
    typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const IfArgType, Device>::TensorBlock
      IfArgTensorBlock;
  typedef typename TensorEvaluator<const ThenArgType, Device>::TensorBlock
      ThenArgTensorBlock;
  typedef typename TensorEvaluator<const ElseArgType, Device>::TensorBlock
      ElseArgTensorBlock;

  struct TensorSelectOpBlockFactory {
    template <typename IfArgXprType, typename ThenArgXprType, typename ElseArgXprType>
    struct XprType {
      typedef TensorSelectOp<const IfArgXprType, const ThenArgXprType, const ElseArgXprType> type;
    };

    template <typename IfArgXprType, typename ThenArgXprType, typename ElseArgXprType>
    typename XprType<IfArgXprType, ThenArgXprType, ElseArgXprType>::type expr(
        const IfArgXprType& if_expr, const ThenArgXprType& then_expr, const ElseArgXprType& else_expr) const {
      return typename XprType<IfArgXprType, ThenArgXprType, ElseArgXprType>::type(if_expr, then_expr, else_expr);
    }
  };

  typedef internal::TensorTernaryExprBlock<TensorSelectOpBlockFactory,
                                           IfArgTensorBlock, ThenArgTensorBlock,
                                           ElseArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use then or else impl instead if they happen to be known at compile time.
    return m_condImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_condImpl.evalSubExprsIfNeeded(NULL);
    m_thenImpl.evalSubExprsIfNeeded(NULL);
    m_elseImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_condImpl.evalSubExprsIfNeeded(nullptr, [this, done](bool) {
      m_thenImpl.evalSubExprsIfNeeded(nullptr, [this, done](bool) {
        m_elseImpl.evalSubExprsIfNeeded(nullptr, [done](bool) { done(true); });
      });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_condImpl.cleanup();
    m_thenImpl.cleanup();
    m_elseImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_condImpl.coeff(index) ? m_thenImpl.coeff(index) : m_elseImpl.coeff(index);
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const
  {
     internal::Selector<PacketSize> select;
     EIGEN_UNROLL_LOOP
     for (Index i = 0; i < PacketSize; ++i) {
       select.select[i] = m_condImpl.coeff(index+i);
     }
     return internal::pblend(select,
                             m_thenImpl.template packet<LoadMode>(index),
                             m_elseImpl.template packet<LoadMode>(index));

  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return m_condImpl.costPerCoeff(vectorized) +
           m_thenImpl.costPerCoeff(vectorized)
        .cwiseMax(m_elseImpl.costPerCoeff(vectorized));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    auto then_req = m_thenImpl.getResourceRequirements();
    auto else_req = m_elseImpl.getResourceRequirements();

    auto merged_req =
        internal::TensorBlockResourceRequirements::merge(then_req, else_req);
    merged_req.cost_per_coeff =
        then_req.cost_per_coeff.cwiseMax(else_req.cost_per_coeff);

    return internal::TensorBlockResourceRequirements::merge(
        m_condImpl.getResourceRequirements(), merged_req);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // It's unsafe to pass destination buffer to underlying expressions, because
    // output might be aliased with one of the inputs.
    desc.DropDestinationBuffer();

    return TensorBlock(
        m_condImpl.block(desc, scratch), m_thenImpl.block(desc, scratch),
        m_elseImpl.block(desc, scratch), TensorSelectOpBlockFactory());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
 // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_condImpl.bind(cgh);
    m_thenImpl.bind(cgh);
    m_elseImpl.bind(cgh);
  }
#endif
 private:
  TensorEvaluator<IfArgType, Device> m_condImpl;
  TensorEvaluator<ThenArgType, Device> m_thenImpl;
  TensorEvaluator<ElseArgType, Device> m_elseImpl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExecutor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H

namespace Eigen {

/**
 * \class TensorExecutor
 * \ingroup CXX11_Tensor_Module
 *
 * \brief The tensor executor class.
 *
 * This class is responsible for launch the evaluation of the expression on
 * the specified computing device.
 *
 * @tparam Vectorizable can use packet math (SSE/AVX/etc... registers and
 *                      instructions)
 * @tparam Tiling       can use block based tensor evaluation
 *                      (see TensorBlock.h)
 */
namespace internal {

/**
 * Evaluating TensorBroadcastingOp via coefficient of packet path is extremely
 * expensive. If expression has at least one broadcast op in it, and it supports
 * block based evaluation, we always prefer it, even for the small tensors. For
 * all other tileable ops, block evaluation overhead for small tensors (fits
 * into L1) is too large, and we fallback on vectorized evaluation.
 */

// TODO(ezhulenev): Add specializations for all other types of Tensor ops.

template<typename Expression>
struct ExpressionHasTensorBroadcastingOp {
  enum { value = false };
};

template<typename LhsXprType, typename RhsXprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorAssignOp<LhsXprType, RhsXprType> > {
  enum { value = ExpressionHasTensorBroadcastingOp<RhsXprType>::value };
};

template<typename UnaryOp, typename XprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorCwiseUnaryOp<UnaryOp, XprType> > {
  enum { value = ExpressionHasTensorBroadcastingOp<XprType>::value };
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> > {
  enum {
    value = ExpressionHasTensorBroadcastingOp<LhsXprType>::value ||
        ExpressionHasTensorBroadcastingOp<RhsXprType>::value
  };
};

template<typename Broadcast, typename XprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorBroadcastingOp<Broadcast, XprType> > {
  enum { value = true };
};

// -------------------------------------------------------------------------- //

/**
 * Default strategy: the expression is evaluated sequentially with a single cpu
 * thread, without vectorization and block evaluation.
 */
template <typename Expression, typename Device, bool Vectorizable,
          TiledEvaluation Tiling>
class TensorExecutor {
 public:
  typedef typename Expression::Index StorageIndex;

  // Including `unsupported/Eigen/CXX11/Tensor` in different translation units
  // with/without `EIGEN_USE_THREADS` or `EIGEN_USE_GPU` is a potential ODR
  // violation. If this template is instantiated with a non-default device, it
  // means that this header file was included without defining
  // `EIGEN_USE_THREADS`, `EIGEN_USE_GPU` or `EIGEN_USE_SYCL`.
  static_assert(std::is_same<Device, DefaultDevice>::value,
                "Default executor instantiated with non-default device. "
                "You must #define EIGEN_USE_THREADS, EIGEN_USE_GPU or "
                "EIGEN_USE_SYCL before including Eigen headers.");

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const Device& device = Device()) {
    TensorEvaluator<Expression, Device> evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      for (StorageIndex i = 0; i < size; ++i) {
        evaluator.evalScalar(i);
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Default async execution strategy is not implemented. Currently it's only
 * available for ThreadPoolDevice (see definition below).
 */
template <typename Expression, typename Device, typename DoneCallback,
          bool Vectorizable, TiledEvaluation Tiling>
class TensorAsyncExecutor {};

/**
 * Process all the data with a single cpu thread, using vectorized instructions.
 */
template <typename Expression>
class TensorExecutor<Expression, DefaultDevice, /*Vectorizable=*/true,
                     /*Tiling=*/TiledEvaluation::Off> {
 public:
  typedef typename Expression::Index StorageIndex;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(
      const Expression& expr, const DefaultDevice& device = DefaultDevice()) {
    TensorEvaluator<Expression, DefaultDevice> evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      const int PacketSize = unpacket_traits<typename TensorEvaluator<
          Expression, DefaultDevice>::PacketReturnType>::size;

      // Give compiler a strong possibility to unroll the loop. But don't insist
      // on unrolling, because if the function is expensive compiler should not
      // unroll the loop at the expense of inlining.
      const StorageIndex UnrolledSize =
          (size / (4 * PacketSize)) * 4 * PacketSize;
      for (StorageIndex i = 0; i < UnrolledSize; i += 4 * PacketSize) {
        for (StorageIndex j = 0; j < 4; j++) {
          evaluator.evalPacket(i + j * PacketSize);
        }
      }
      const StorageIndex VectorizedSize = (size / PacketSize) * PacketSize;
      for (StorageIndex i = UnrolledSize; i < VectorizedSize; i += PacketSize) {
        evaluator.evalPacket(i);
      }
      for (StorageIndex i = VectorizedSize; i < size; ++i) {
        evaluator.evalScalar(i);
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Process all the data with a single cpu thread, using blocks of data. By
 * sizing a block to fit L1 cache we get better cache performance.
 */
template <typename Expression, bool Vectorizable>
class TensorExecutor<Expression, DefaultDevice, Vectorizable,
                     /*Tiling=*/TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  typedef TensorEvaluator<Expression, DefaultDevice> Evaluator;
  typedef typename traits<Expression>::Index StorageIndex;

  static const int NumDims = traits<Expression>::NumDimensions;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                         const DefaultDevice& device = DefaultDevice()) {
    typedef TensorBlockMapper<NumDims, Evaluator::Layout, StorageIndex>
        TensorBlockMapper;

    typedef internal::TensorBlockDescriptor<NumDims, StorageIndex>
        TensorBlockDesc;
    typedef internal::TensorBlockScratchAllocator<DefaultDevice>
        TensorBlockScratch;

    Evaluator evaluator(expr, device);

    // TODO(ezhulenev): Do not use tiling for small tensors?
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);

    if (needs_assign) {
      // Query expression tree for desired block size/shape.
      const TensorBlockResourceRequirements requirements =
          evaluator.getResourceRequirements();

      const TensorBlockMapper block_mapper(
          typename TensorBlockDesc::Dimensions(evaluator.dimensions()),
          requirements);

      // Share scratch memory allocator between all blocks.
      TensorBlockScratch scratch(device);

      const StorageIndex total_block_count = block_mapper.blockCount();
      for (StorageIndex i = 0; i < total_block_count; ++i) {
        TensorBlockDesc desc = block_mapper.blockDescriptor(i);
        evaluator.evalBlock(desc, scratch);
        scratch.reset();
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Multicore strategy: the index space is partitioned and each partition is
 * executed on a single core.
 *
 * (1) TensorExecutor will submit work to the ThreadPoolDevice managed thread
 *     pool, and will block the caller thread until all tasks are finished.
 *
 * (2) TensorAsyncExecutor is a non-blocking version, that will submit work to
 *     the ThreadPoolDevice managed thread pool, and will return immediately.
 *     It will call 'done' callback after all tasks are finished.
 */
#ifdef EIGEN_USE_THREADS

template <typename TensorBlockMapper>
struct TensorExecutorTilingContext {
  TensorExecutorTilingContext() = default;
  TensorExecutorTilingContext(const TensorBlockMapper& b_mapper,
                              const TensorOpCost& b_cost, size_t b_aligned_size)
      : block_mapper(b_mapper),
        cost(b_cost),
        aligned_blocksize(b_aligned_size) {}

  TensorBlockMapper block_mapper;  // navigate through blocks
  TensorOpCost cost;               // cost of computing a single block
  size_t aligned_blocksize;        // block size after memory alignment
};

// Computes a block evaluation parameters, and allocates temporary memory buffer
// for blocks. See TensorExecutor/TensorAsyncExecutor (Tiling=On) below.
template <typename Evaluator, typename TensorBlockMapper, bool Vectorizable>
TensorExecutorTilingContext<TensorBlockMapper> GetTensorExecutorTilingContext(
    const Evaluator& evaluator) {
  // Query expression tree for desired block size/shape.
  TensorBlockResourceRequirements requirements =
      evaluator.getResourceRequirements();

  // Update target block size based on cost model.
  double taskSize = TensorCostModel<ThreadPoolDevice>::taskSize(
      1, requirements.cost_per_coeff);
  requirements.size = static_cast<size_t>(1.0 / taskSize);

  TensorBlockMapper block_mapper(
      typename TensorBlockMapper::Dimensions(evaluator.dimensions()),
      requirements);

  size_t block_size = block_mapper.blockTotalSize();
  const size_t align = numext::maxi(EIGEN_MAX_ALIGN_BYTES, 1);
  const size_t aligned_blocksize =
      align *
      divup<size_t>(block_size * sizeof(typename Evaluator::Scalar), align);

  return {block_mapper, requirements.cost_per_coeff * block_size,
          aligned_blocksize};
}

template <typename Evaluator, typename StorageIndex, bool Vectorizable>
struct EvalRange {
  static void run(Evaluator* evaluator_in, const StorageIndex firstIdx,
                  const StorageIndex lastIdx) {
    Evaluator evaluator = *evaluator_in;
    eigen_assert(lastIdx >= firstIdx);
    for (StorageIndex i = firstIdx; i < lastIdx; ++i) {
      evaluator.evalScalar(i);
    }
  }

  static StorageIndex alignBlockSize(StorageIndex size) { return size; }
};

template <typename Evaluator, typename StorageIndex>
struct EvalRange<Evaluator, StorageIndex, /*Vectorizable*/ true> {
  static const int PacketSize =
      unpacket_traits<typename Evaluator::PacketReturnType>::size;

  static void run(Evaluator* evaluator_in, const StorageIndex firstIdx,
                  const StorageIndex lastIdx) {
    Evaluator evaluator = *evaluator_in;
    eigen_assert(lastIdx >= firstIdx);
    StorageIndex i = firstIdx;
    if (lastIdx - firstIdx >= PacketSize) {
      eigen_assert(firstIdx % PacketSize == 0);
      StorageIndex last_chunk_offset = lastIdx - 4 * PacketSize;
      // Give compiler a strong possibility to unroll the loop. But don't insist
      // on unrolling, because if the function is expensive compiler should not
      // unroll the loop at the expense of inlining.
      for (; i <= last_chunk_offset; i += 4 * PacketSize) {
        for (StorageIndex j = 0; j < 4; j++) {
          evaluator.evalPacket(i + j * PacketSize);
        }
      }
      last_chunk_offset = lastIdx - PacketSize;
      for (; i <= last_chunk_offset; i += PacketSize) {
        evaluator.evalPacket(i);
      }
    }
    for (; i < lastIdx; ++i) {
      evaluator.evalScalar(i);
    }
  }

  static StorageIndex alignBlockSize(StorageIndex size) {
    // Align block size to packet size and account for unrolling in run above.
    if (size >= 16 * PacketSize) {
      return (size + 4 * PacketSize - 1) & ~(4 * PacketSize - 1);
    }
    // Aligning to 4 * PacketSize would increase block size by more than 25%.
    return (size + PacketSize - 1) & ~(PacketSize - 1);
  }
};

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, ThreadPoolDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;

  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                         const ThreadPoolDevice& device) {
    typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
    typedef EvalRange<Evaluator, StorageIndex, Vectorizable> EvalRange;

    Evaluator evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      device.parallelFor(size, evaluator.costPerCoeff(Vectorizable),
                         EvalRange::alignBlockSize,
                         [&evaluator](StorageIndex firstIdx, StorageIndex lastIdx) {
                           EvalRange::run(&evaluator, firstIdx, lastIdx);
                         });
    }
    evaluator.cleanup();
  }
};

template <typename Expression, bool Vectorizable>
class TensorExecutor<Expression, ThreadPoolDevice, Vectorizable,
                     /*Tiling=*/TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Index IndexType;
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  static const int NumDims = traits<Expression>::NumDimensions;

  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
  typedef TensorBlockMapper<NumDims, Evaluator::Layout, IndexType> BlockMapper;
  typedef TensorExecutorTilingContext<BlockMapper> TilingContext;

  typedef internal::TensorBlockDescriptor<NumDims, IndexType>
      TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<ThreadPoolDevice>
      TensorBlockScratch;

  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const ThreadPoolDevice& device) {
    Evaluator evaluator(expr, device);

    const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
    if (needs_assign) {
      const TilingContext tiling =
          internal::GetTensorExecutorTilingContext<Evaluator, BlockMapper,
                                                   Vectorizable>(evaluator);

      auto eval_block = [&device, &evaluator, &tiling](IndexType firstBlockIdx,
                                                       IndexType lastBlockIdx) {
        TensorBlockScratch scratch(device);

        for (IndexType block_idx = firstBlockIdx; block_idx < lastBlockIdx;
             ++block_idx) {
          TensorBlockDesc desc = tiling.block_mapper.blockDescriptor(block_idx);
          evaluator.evalBlock(desc, scratch);
          scratch.reset();
        }
      };

      // Evaluate small expressions directly as a single block.
      if (tiling.block_mapper.blockCount() == 1) {
        TensorBlockScratch scratch(device);
        TensorBlockDesc desc(0, tiling.block_mapper.blockDimensions());
        evaluator.evalBlock(desc, scratch);
      } else {
        device.parallelFor(tiling.block_mapper.blockCount(), tiling.cost,
                           eval_block);
      }
    }
    evaluator.cleanup();
  }
};

template <typename Expression, typename DoneCallback, bool Vectorizable,
          TiledEvaluation Tiling>
class TensorAsyncExecutor<Expression, ThreadPoolDevice, DoneCallback,
                          Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;
  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;

  static EIGEN_STRONG_INLINE void runAsync(const Expression& expr,
                                           const ThreadPoolDevice& device,
                                           DoneCallback done) {
    TensorAsyncExecutorContext* const ctx =
        new TensorAsyncExecutorContext(expr, device, std::move(done));

    const auto on_eval_subexprs = [ctx, &device](bool need_assign) -> void {
      if (!need_assign) {
        delete ctx;
        return;
      }

      typedef EvalRange<Evaluator, StorageIndex, Vectorizable> EvalRange;
      const StorageIndex size = array_prod(ctx->evaluator.dimensions());
      device.parallelForAsync(
          size, ctx->evaluator.costPerCoeff(Vectorizable),
          EvalRange::alignBlockSize,
          [ctx](StorageIndex firstIdx, StorageIndex lastIdx) {
            EvalRange::run(&ctx->evaluator, firstIdx, lastIdx);
          },
          [ctx]() { delete ctx; });
    };

    ctx->evaluator.evalSubExprsIfNeededAsync(nullptr, on_eval_subexprs);
  }

 private:
  struct TensorAsyncExecutorContext {
    TensorAsyncExecutorContext(const Expression& expr,
                               const ThreadPoolDevice& thread_pool,
                               DoneCallback done)
        : evaluator(expr, thread_pool), on_done(std::move(done)) {}

    ~TensorAsyncExecutorContext() {
      evaluator.cleanup();
      on_done();
    }

    Evaluator evaluator;

   private:
    DoneCallback on_done;
  };
};

template <typename Expression, typename DoneCallback, bool Vectorizable>
class TensorAsyncExecutor<Expression, ThreadPoolDevice, DoneCallback,
                          Vectorizable, /*Tileable*/ TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Index IndexType;
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  static const int NumDims = traits<Expression>::NumDimensions;

  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
  typedef TensorBlockMapper<NumDims, Evaluator::Layout, IndexType> BlockMapper;
  typedef TensorExecutorTilingContext<BlockMapper> TilingContext;

  typedef internal::TensorBlockDescriptor<NumDims, IndexType> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<ThreadPoolDevice>
      TensorBlockScratch;

  static EIGEN_STRONG_INLINE void runAsync(const Expression& expr,
                                           const ThreadPoolDevice& device,
                                           DoneCallback done) {

    TensorAsyncExecutorContext* const ctx =
        new TensorAsyncExecutorContext(expr, device, std::move(done));

    const auto on_eval_subexprs = [ctx](bool need_assign) -> void {
      if (!need_assign) {
        delete ctx;
        return;
      }

      ctx->tiling = internal::GetTensorExecutorTilingContext<
          Evaluator, BlockMapper, Vectorizable>(ctx->evaluator);

      auto eval_block = [ctx](IndexType firstBlockIdx, IndexType lastBlockIdx) {
        TensorBlockScratch scratch(ctx->device);

        for (IndexType block_idx = firstBlockIdx; block_idx < lastBlockIdx;
             ++block_idx) {
          TensorBlockDesc desc =
              ctx->tiling.block_mapper.blockDescriptor(block_idx);
          ctx->evaluator.evalBlock(desc, scratch);
          scratch.reset();
        }
      };

      // Evaluate small expressions directly as a single block.
      if (ctx->tiling.block_mapper.blockCount() == 1) {
        TensorBlockScratch scratch(ctx->device);
        TensorBlockDesc desc(0, ctx->tiling.block_mapper.blockDimensions());
        ctx->evaluator.evalBlock(desc, scratch);
        delete ctx;
      } else {
        ctx->device.parallelForAsync(ctx->tiling.block_mapper.blockCount(),
                                     ctx->tiling.cost, eval_block,
                                     [ctx]() { delete ctx; });
      }
    };

    ctx->evaluator.evalSubExprsIfNeededAsync(nullptr, on_eval_subexprs);
  }

 private:
  struct TensorAsyncExecutorContext {
    TensorAsyncExecutorContext(const Expression& expr,
                               const ThreadPoolDevice& thread_pool,
                               DoneCallback done)
        : device(thread_pool),
          evaluator(expr, thread_pool),
          on_done(std::move(done)) {}

    ~TensorAsyncExecutorContext() {
      evaluator.cleanup();
      on_done();
    }

    const ThreadPoolDevice& device;
    Evaluator evaluator;
    TilingContext tiling;

   private:
    DoneCallback on_done;
  };
};

#endif  // EIGEN_USE_THREADS

// GPU: the evaluation of the expression is offloaded to a GPU.
#if defined(EIGEN_USE_GPU)

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, GpuDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;
  static void run(const Expression& expr, const GpuDevice& device);
};

#if defined(EIGEN_GPUCC)
template <typename Evaluator, typename StorageIndex, bool Vectorizable>
struct EigenMetaKernelEval {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  void run(Evaluator& eval, StorageIndex firstIdx, StorageIndex lastIdx, StorageIndex step_size) {
    for (StorageIndex i = firstIdx; i < lastIdx; i += step_size) {
      eval.evalScalar(i);
    }
  }
};

template <typename Evaluator, typename StorageIndex>
struct EigenMetaKernelEval<Evaluator, StorageIndex, true> {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  void run(Evaluator& eval, StorageIndex firstIdx, StorageIndex lastIdx, StorageIndex step_size) {
    const StorageIndex PacketSize = unpacket_traits<typename Evaluator::PacketReturnType>::size;
    const StorageIndex vectorized_size = (lastIdx / PacketSize) * PacketSize;
    const StorageIndex vectorized_step_size = step_size * PacketSize;

    // Use the vector path
    for (StorageIndex i = firstIdx * PacketSize; i < vectorized_size;
         i += vectorized_step_size) {
      eval.evalPacket(i);
    }
    for (StorageIndex i = vectorized_size + firstIdx; i < lastIdx; i += step_size) {
      eval.evalScalar(i);
    }
  }
};

template <typename Evaluator, typename StorageIndex>
__global__ void
__launch_bounds__(1024)
EigenMetaKernel(Evaluator eval, StorageIndex size) {

  const StorageIndex first_index = blockIdx.x * blockDim.x + threadIdx.x;
  const StorageIndex step_size = blockDim.x * gridDim.x;

  const bool vectorizable = Evaluator::PacketAccess & Evaluator::IsAligned;
  EigenMetaKernelEval<Evaluator, StorageIndex, vectorizable>::run(eval, first_index, size, step_size);
}

/*static*/
template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
EIGEN_STRONG_INLINE void TensorExecutor<Expression, GpuDevice, Vectorizable, Tiling>::run(
    const Expression& expr, const GpuDevice& device) {
  TensorEvaluator<Expression, GpuDevice> evaluator(expr, device);
  const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
  if (needs_assign) {

    const int block_size = device.maxGpuThreadsPerBlock();
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const StorageIndex size = array_prod(evaluator.dimensions());
    // Create a least one block to ensure we won't crash when tensorflow calls with tensors of size 0.
    const int num_blocks = numext::maxi<int>(numext::mini<int>(max_blocks, divup<int>(size, block_size)), 1);

    LAUNCH_GPU_KERNEL(
        (EigenMetaKernel<TensorEvaluator<Expression, GpuDevice>, StorageIndex>),
        num_blocks, block_size, 0, device, evaluator, size);
  }
  evaluator.cleanup();
}

#endif  // EIGEN_GPUCC
#endif  // EIGEN_USE_GPU

// SYCL Executor policy
#ifdef EIGEN_USE_SYCL

template <typename Evaluator>
struct ExecExprFunctorKernel {
  typedef typename Evaluator::Index Index;
  Evaluator evaluator;
  const Index range;
  template <typename Scratch>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ExecExprFunctorKernel(
      const Scratch, Evaluator evaluator_, const Index range_)
      : evaluator(evaluator_), range(range_) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void operator()(
      cl::sycl::nd_item<1> itemID) {
    compute(itemID);
  }
  template <bool is_vec = Evaluator::PacketAccess>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename std::enable_if<!is_vec>::type
  compute(const cl::sycl::nd_item<1>& itemID) {
    Index gId = static_cast<Index>(itemID.get_global_linear_id());
    Index total_threads = itemID.get_global_range(0);

    for (Index i = gId; i < range; i += total_threads) {
      evaluator.evalScalar(i);
    }
  }
  template <bool is_vec = Evaluator::PacketAccess>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename std::enable_if<is_vec>::type
  compute(const cl::sycl::nd_item<1>& itemID) {
    const Index vectorizedRange =
        (range / Evaluator::PacketSize) * Evaluator::PacketSize;
    Index gId = static_cast<Index>(itemID.get_global_linear_id());
    const Index step = Evaluator::PacketSize * itemID.get_global_range(0);
    const Index start = Evaluator::PacketSize * gId;
    for (Index i = start; i < vectorizedRange; i += step) {
      evaluator.evalPacket(i);
    }
    gId += vectorizedRange;
    for (Index i = gId; i < range; i += itemID.get_global_range(0)) {
      evaluator.evalScalar(i);
    }
  }
};

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, Eigen::SyclDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index Index;
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const Eigen::SyclDevice& dev) {
    typedef Eigen::TensorEvaluator<Expression, Eigen::SyclDevice> Evaluator;
    Evaluator evaluator(expr, dev);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      Index range, GRange, tileSize;
      Index total_size = ::Eigen::internal::array_prod(evaluator.dimensions());
      total_size = (total_size == 0) ? 1 : total_size;
      const int PacketSize =
          Eigen::PacketType<typename Evaluator::CoeffReturnType,
                            Eigen::SyclDevice>::size;
      Index vectorizable_threads = static_cast<Index>(total_size / PacketSize);
      dev.parallel_for_setup(vectorizable_threads, tileSize, range, GRange);
      range = total_size;

      dev.template nullary_kernel_launcher<
          typename Evaluator::CoeffReturnType,
          ExecExprFunctorKernel<Evaluator> >(
          evaluator,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(GRange),
                                cl::sycl::range<1>(tileSize)),
          Index(1), range);
    }
    evaluator.cleanup();
  }
};

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExpr.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EXPR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EXPR_H

namespace Eigen {

/** \class TensorExpr
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor expression classes.
  *
  * The TensorCwiseNullaryOp class applies a nullary operators to an expression.
  * This is typically used to generate constants.
  *
  * The TensorCwiseUnaryOp class represents an expression where a unary operator
  * (e.g. cwiseSqrt) is applied to an expression.
  *
  * The TensorCwiseBinaryOp class represents an expression where a binary
  * operator (e.g. addition) is applied to a lhs and a rhs expression.
  *
  */
namespace internal {
template<typename NullaryOp, typename XprType>
struct traits<TensorCwiseNullaryOp<NullaryOp, XprType> >
    : traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
  enum {
    Flags = 0
  };
};

}  // end namespace internal



template<typename NullaryOp, typename XprType>
class TensorCwiseNullaryOp : public TensorBase<TensorCwiseNullaryOp<NullaryOp, XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef TensorCwiseNullaryOp<NullaryOp, XprType> Nested;
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseNullaryOp(const XprType& xpr, const NullaryOp& func = NullaryOp())
        : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    nestedExpression() const { return m_xpr; }

    EIGEN_DEVICE_FUNC
    const NullaryOp& functor() const { return m_functor; }

  protected:
    typename XprType::Nested m_xpr;
    const NullaryOp m_functor;
};



namespace internal {
template<typename UnaryOp, typename XprType>
struct traits<TensorCwiseUnaryOp<UnaryOp, XprType> >
    : traits<XprType>
{
  // TODO(phli): Add InputScalar, InputPacket.  Check references to
  // current Scalar/Packet to see if the intent is Input or Output.
  typedef typename result_of<UnaryOp(typename XprType::Scalar)>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar, 
                                  typename XprTraits::PointerType
                                  >::type 
                                  PointerType;
};

template<typename UnaryOp, typename XprType>
struct eval<TensorCwiseUnaryOp<UnaryOp, XprType>, Eigen::Dense>
{
  typedef const TensorCwiseUnaryOp<UnaryOp, XprType>& type;
};

template<typename UnaryOp, typename XprType>
struct nested<TensorCwiseUnaryOp<UnaryOp, XprType>, 1, typename eval<TensorCwiseUnaryOp<UnaryOp, XprType> >::type>
{
  typedef TensorCwiseUnaryOp<UnaryOp, XprType> type;
};

}  // end namespace internal



template<typename UnaryOp, typename XprType>
class TensorCwiseUnaryOp : public TensorBase<TensorCwiseUnaryOp<UnaryOp, XprType>, ReadOnlyAccessors>
{
  public:
    // TODO(phli): Add InputScalar, InputPacket.  Check references to
    // current Scalar/Packet to see if the intent is Input or Output.
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseUnaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseUnaryOp(const XprType& xpr, const UnaryOp& func = UnaryOp())
      : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const UnaryOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    nestedExpression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const UnaryOp m_functor;
};


namespace internal {
template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct traits<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs
  // are different.
  // TODO(phli): Add Lhs/RhsScalar, Lhs/RhsPacket.  Check references to
  // current Scalar/Packet to see if the intent is Inputs or Output.
  typedef typename result_of<
      BinaryOp(typename LhsXprType::Scalar,
               typename RhsXprType::Scalar)>::type Scalar;
  typedef traits<LhsXprType> XprTraits;
  typedef typename promote_storage_type<
      typename traits<LhsXprType>::StorageKind,
      typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<
      typename traits<LhsXprType>::Index,
      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar,
                                  typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                                                      typename traits<LhsXprType>::PointerType,
                                                      typename traits<RhsXprType>::PointerType>::type
                                  >::type 
                                  PointerType;
  enum {
    Flags = 0
  };
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct eval<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>& type;
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct nested<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, 1, typename eval<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> >::type>
{
  typedef TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
class TensorCwiseBinaryOp : public TensorBase<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, ReadOnlyAccessors>
{
  public:
    // TODO(phli): Add Lhs/RhsScalar, Lhs/RhsPacket.  Check references to
    // current Scalar/Packet to see if the intent is Inputs or Output.
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseBinaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseBinaryOp(const LhsXprType& lhs, const RhsXprType& rhs, const BinaryOp& func = BinaryOp())
        : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const BinaryOp& functor() const { return m_functor; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return m_lhs_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const BinaryOp m_functor;
};


namespace internal {
template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct traits<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> >
{
  // Type promotion to handle the case where the types of the args are different.
  typedef typename result_of<
      TernaryOp(typename Arg1XprType::Scalar,
                typename Arg2XprType::Scalar,
                typename Arg3XprType::Scalar)>::type Scalar;
  typedef traits<Arg1XprType> XprTraits;
  typedef typename traits<Arg1XprType>::StorageKind StorageKind;
  typedef typename traits<Arg1XprType>::Index Index;
  typedef typename Arg1XprType::Nested Arg1Nested;
  typedef typename Arg2XprType::Nested Arg2Nested;
  typedef typename Arg3XprType::Nested Arg3Nested;
  typedef typename remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename remove_reference<Arg3Nested>::type _Arg3Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar,
                                  typename conditional<Pointer_type_promotion<typename Arg2XprType::Scalar, Scalar>::val,
                                                      typename traits<Arg2XprType>::PointerType,
                                                      typename traits<Arg3XprType>::PointerType>::type
                                  >::type 
                                  PointerType;
  enum {
    Flags = 0
  };
};

template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct eval<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, Eigen::Dense>
{
  typedef const TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>& type;
};

template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct nested<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, 1, typename eval<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> >::type>
{
  typedef TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> type;
};

}  // end namespace internal



template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
class TensorCwiseTernaryOp : public TensorBase<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseTernaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseTernaryOp(const Arg1XprType& arg1, const Arg2XprType& arg2, const Arg3XprType& arg3, const TernaryOp& func = TernaryOp())
        : m_arg1_xpr(arg1), m_arg2_xpr(arg2), m_arg3_xpr(arg3), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const TernaryOp& functor() const { return m_functor; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg1XprType::Nested>::type&
    arg1Expression() const { return m_arg1_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg2XprType::Nested>::type&
    arg2Expression() const { return m_arg2_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg3XprType::Nested>::type&
    arg3Expression() const { return m_arg3_xpr; }

  protected:
    typename Arg1XprType::Nested m_arg1_xpr;
    typename Arg2XprType::Nested m_arg2_xpr;
    typename Arg3XprType::Nested m_arg3_xpr;
    const TernaryOp m_functor;
};


namespace internal {
template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct traits<TensorSelectOp<IfXprType, ThenXprType, ElseXprType> >
    : traits<ThenXprType>
{
  typedef typename traits<ThenXprType>::Scalar Scalar;
  typedef traits<ThenXprType> XprTraits;
  typedef typename promote_storage_type<typename traits<ThenXprType>::StorageKind,
                                        typename traits<ElseXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<ElseXprType>::Index,
                                      typename traits<ThenXprType>::Index>::type Index;
  typedef typename IfXprType::Nested IfNested;
  typedef typename ThenXprType::Nested ThenNested;
  typedef typename ElseXprType::Nested ElseNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename conditional<Pointer_type_promotion<typename ThenXprType::Scalar, Scalar>::val,
                               typename traits<ThenXprType>::PointerType,
                               typename traits<ElseXprType>::PointerType>::type PointerType;
};

template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct eval<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, Eigen::Dense>
{
  typedef const TensorSelectOp<IfXprType, ThenXprType, ElseXprType>& type;
};

template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct nested<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, 1, typename eval<TensorSelectOp<IfXprType, ThenXprType, ElseXprType> >::type>
{
  typedef TensorSelectOp<IfXprType, ThenXprType, ElseXprType> type;
};

}  // end namespace internal


template<typename IfXprType, typename ThenXprType, typename ElseXprType>
class TensorSelectOp : public TensorBase<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorSelectOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::promote_storage_type<typename ThenXprType::CoeffReturnType,
                                                    typename ElseXprType::CoeffReturnType>::ret CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorSelectOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorSelectOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorSelectOp>::Index Index;

    EIGEN_DEVICE_FUNC
    TensorSelectOp(const IfXprType& a_condition,
                   const ThenXprType& a_then,
                   const ElseXprType& a_else)
      : m_condition(a_condition), m_then(a_then), m_else(a_else)
    { }

    EIGEN_DEVICE_FUNC
    const IfXprType& ifExpression() const { return m_condition; }

    EIGEN_DEVICE_FUNC
    const ThenXprType& thenExpression() const { return m_then; }

    EIGEN_DEVICE_FUNC
    const ElseXprType& elseExpression() const { return m_else; }

  protected:
    typename IfXprType::Nested m_condition;
    typename ThenXprType::Nested m_then;
    typename ElseXprType::Nested m_else;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EXPR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFFT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Jianwei Cui <thucjw@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FFT_H
#define EIGEN_CXX11_TENSOR_TENSOR_FFT_H

namespace Eigen {

/** \class TensorFFT
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor FFT class.
  *
  * TODO:
  * Vectorize the Cooley Tukey and the Bluestein algorithm
  * Add support for multithreaded evaluation
  * Improve the performance on GPU
  */

template <bool NeedUprade> struct MakeComplex {
  template <typename T>
  EIGEN_DEVICE_FUNC
  T operator() (const T& val) const { return val; }
};

template <> struct MakeComplex<true> {
  template <typename T>
  EIGEN_DEVICE_FUNC
  std::complex<T> operator() (const T& val) const { return std::complex<T>(val, 0); }
};

template <> struct MakeComplex<false> {
  template <typename T>
  EIGEN_DEVICE_FUNC
  std::complex<T> operator() (const std::complex<T>& val) const { return val; }
};

template <int ResultType> struct PartOf {
  template <typename T> T operator() (const T& val) const { return val; }
};

template <> struct PartOf<RealPart> {
  template <typename T> T operator() (const std::complex<T>& val) const { return val.real(); }
};

template <> struct PartOf<ImagPart> {
  template <typename T> T operator() (const std::complex<T>& val) const { return val.imag(); }
};

namespace internal {
template <typename FFT, typename XprType, int FFTResultType, int FFTDir>
struct traits<TensorFFTOp<FFT, XprType, FFTResultType, FFTDir> > : public traits<XprType> {
  typedef traits<XprType> XprTraits;
  typedef typename NumTraits<typename XprTraits::Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename XprTraits::Scalar InputScalar;
  typedef typename conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename traits<XprType>::PointerType PointerType;
};

template <typename FFT, typename XprType, int FFTResultType, int FFTDirection>
struct eval<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>, Eigen::Dense> {
  typedef const TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>& type;
};

template <typename FFT, typename XprType, int FFTResultType, int FFTDirection>
struct nested<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>, 1, typename eval<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection> >::type> {
  typedef TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection> type;
};

}  // end namespace internal

template <typename FFT, typename XprType, int FFTResultType, int FFTDir>
class TensorFFTOp : public TensorBase<TensorFFTOp<FFT, XprType, FFTResultType, FFTDir>, ReadOnlyAccessors> {
 public:
  typedef typename Eigen::internal::traits<TensorFFTOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename internal::conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef OutputScalar CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorFFTOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorFFTOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorFFTOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorFFTOp(const XprType& expr, const FFT& fft)
      : m_xpr(expr), m_fft(fft) {}

  EIGEN_DEVICE_FUNC
  const FFT& fft() const { return m_fft; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type& expression() const {
    return m_xpr;
  }

 protected:
  typename XprType::Nested m_xpr;
  const FFT m_fft;
};

// Eval as rvalue
template <typename FFT, typename ArgType, typename Device, int FFTResultType, int FFTDir>
struct TensorEvaluator<const TensorFFTOp<FFT, ArgType, FFTResultType, FFTDir>, Device> {
  typedef TensorFFTOp<FFT, ArgType, FFTResultType, FFTDir> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  typedef internal::traits<XprType> XprTraits;
  typedef typename XprTraits::Scalar InputScalar;
  typedef typename internal::conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef OutputScalar CoeffReturnType;
  typedef typename PacketType<OutputScalar, Device>::type PacketReturnType;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;
    typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = true,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device) : m_fft(op.fft()), m_impl(op.expression(), device), m_data(NULL), m_device(device) {
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      eigen_assert(input_dims[i] > 0);
      m_dimensions[i] = input_dims[i];
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i - 1] * m_dimensions[i - 1];
      }
    } else {
      m_strides[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i + 1] * m_dimensions[i + 1];
      }
    }
    m_size = m_dimensions.TotalSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_dimensions;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalToBuf(data);
      return false;
    } else {
      m_data = (EvaluatorPointerType)m_device.get((CoeffReturnType*)(m_device.allocate_temp(sizeof(CoeffReturnType) * m_size)));
      evalToBuf(m_data);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_data) {
      m_device.deallocate(m_data);
      m_data = NULL;
    }
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffReturnType coeff(Index index) const {
    return m_data[index];
  }

  template <int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketReturnType
  packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_data + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif

 private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalToBuf(EvaluatorPointerType data) {
    const bool write_to_out = internal::is_same<OutputScalar, ComplexScalar>::value;
    ComplexScalar* buf = write_to_out ? (ComplexScalar*)data : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * m_size);

    for (Index i = 0; i < m_size; ++i) {
      buf[i] = MakeComplex<internal::is_same<InputScalar, RealScalar>::value>()(m_impl.coeff(i));
    }

    for (size_t i = 0; i < m_fft.size(); ++i) {
      Index dim = m_fft[i];
      eigen_assert(dim >= 0 && dim < NumDims);
      Index line_len = m_dimensions[dim];
      eigen_assert(line_len >= 1);
      ComplexScalar* line_buf = (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * line_len);
      const bool is_power_of_two = isPowerOfTwo(line_len);
      const Index good_composite = is_power_of_two ? 0 : findGoodComposite(line_len);
      const Index log_len = is_power_of_two ? getLog2(line_len) : getLog2(good_composite);

      ComplexScalar* a = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * good_composite);
      ComplexScalar* b = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * good_composite);
      ComplexScalar* pos_j_base_powered = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * (line_len + 1));
      if (!is_power_of_two) {
        // Compute twiddle factors
        //   t_n = exp(sqrt(-1) * pi * n^2 / line_len)
        // for n = 0, 1,..., line_len-1.
        // For n > 2 we use the recurrence t_n = t_{n-1}^2 / t_{n-2} * t_1^2

        // The recurrence is correct in exact arithmetic, but causes
        // numerical issues for large transforms, especially in
        // single-precision floating point.
        //
        // pos_j_base_powered[0] = ComplexScalar(1, 0);
        // if (line_len > 1) {
        //   const ComplexScalar pos_j_base = ComplexScalar(
        //       numext::cos(M_PI / line_len), numext::sin(M_PI / line_len));
        //   pos_j_base_powered[1] = pos_j_base;
        //   if (line_len > 2) {
        //     const ComplexScalar pos_j_base_sq = pos_j_base * pos_j_base;
        //     for (int i = 2; i < line_len + 1; ++i) {
        //       pos_j_base_powered[i] = pos_j_base_powered[i - 1] *
        //           pos_j_base_powered[i - 1] /
        //           pos_j_base_powered[i - 2] *
        //           pos_j_base_sq;
        //     }
        //   }
        // }
        // TODO(rmlarsen): Find a way to use Eigen's vectorized sin
        // and cosine functions here.
        for (int j = 0; j < line_len + 1; ++j) {
          double arg = ((EIGEN_PI * j) * j) / line_len;
          std::complex<double> tmp(numext::cos(arg), numext::sin(arg));
          pos_j_base_powered[j] = static_cast<ComplexScalar>(tmp);
        }
      }

      for (Index partial_index = 0; partial_index < m_size / line_len; ++partial_index) {
        const Index base_offset = getBaseOffsetFromIndex(partial_index, dim);

        // get data into line_buf
        const Index stride = m_strides[dim];
        if (stride == 1) {
          m_device.memcpy(line_buf, &buf[base_offset], line_len*sizeof(ComplexScalar));
        } else {
          Index offset = base_offset;
          for (int j = 0; j < line_len; ++j, offset += stride) {
            line_buf[j] = buf[offset];
          }
        }

        // process the line
        if (is_power_of_two) {
          processDataLineCooleyTukey(line_buf, line_len, log_len);
        }
        else {
          processDataLineBluestein(line_buf, line_len, good_composite, log_len, a, b, pos_j_base_powered);
        }

        // write back
        if (FFTDir == FFT_FORWARD && stride == 1) {
          m_device.memcpy(&buf[base_offset], line_buf, line_len*sizeof(ComplexScalar));
        } else {
          Index offset = base_offset;
          const ComplexScalar div_factor =  ComplexScalar(1.0 / line_len, 0);
          for (int j = 0; j < line_len; ++j, offset += stride) {
             buf[offset] = (FFTDir == FFT_FORWARD) ? line_buf[j] : line_buf[j] * div_factor;
          }
        }
      }
      m_device.deallocate(line_buf);
      if (!is_power_of_two) {
        m_device.deallocate(a);
        m_device.deallocate(b);
        m_device.deallocate(pos_j_base_powered);
      }
    }

    if(!write_to_out) {
      for (Index i = 0; i < m_size; ++i) {
        data[i] = PartOf<FFTResultType>()(buf[i]);
      }
      m_device.deallocate(buf);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static bool isPowerOfTwo(Index x) {
    eigen_assert(x > 0);
    return !(x & (x - 1));
  }

  // The composite number for padding, used in Bluestein's FFT algorithm
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Index findGoodComposite(Index n) {
    Index i = 2;
    while (i < 2 * n - 1) i *= 2;
    return i;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Index getLog2(Index m) {
    Index log2m = 0;
    while (m >>= 1) log2m++;
    return log2m;
  }

  // Call Cooley Tukey algorithm directly, data length must be power of 2
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void processDataLineCooleyTukey(ComplexScalar* line_buf, Index line_len, Index log_len) {
    eigen_assert(isPowerOfTwo(line_len));
    scramble_FFT(line_buf, line_len);
    compute_1D_Butterfly<FFTDir>(line_buf, line_len, log_len);
  }

  // Call Bluestein's FFT algorithm, m is a good composite number greater than (2 * n - 1), used as the padding length
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void processDataLineBluestein(ComplexScalar* line_buf, Index line_len, Index good_composite, Index log_len, ComplexScalar* a, ComplexScalar* b, const ComplexScalar* pos_j_base_powered) {
    Index n = line_len;
    Index m = good_composite;
    ComplexScalar* data = line_buf;

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        a[i] = data[i] * numext::conj(pos_j_base_powered[i]);
      }
      else {
        a[i] = data[i] * pos_j_base_powered[i];
      }
    }
    for (Index i = n; i < m; ++i) {
      a[i] = ComplexScalar(0, 0);
    }

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        b[i] = pos_j_base_powered[i];
      }
      else {
        b[i] = numext::conj(pos_j_base_powered[i]);
      }
    }
    for (Index i = n; i < m - n; ++i) {
      b[i] = ComplexScalar(0, 0);
    }
    for (Index i = m - n; i < m; ++i) {
      if(FFTDir == FFT_FORWARD) {
        b[i] = pos_j_base_powered[m-i];
      }
      else {
        b[i] = numext::conj(pos_j_base_powered[m-i]);
      }
    }

    scramble_FFT(a, m);
    compute_1D_Butterfly<FFT_FORWARD>(a, m, log_len);

    scramble_FFT(b, m);
    compute_1D_Butterfly<FFT_FORWARD>(b, m, log_len);

    for (Index i = 0; i < m; ++i) {
      a[i] *= b[i];
    }

    scramble_FFT(a, m);
    compute_1D_Butterfly<FFT_REVERSE>(a, m, log_len);

    //Do the scaling after ifft
    for (Index i = 0; i < m; ++i) {
      a[i] /= m;
    }

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        data[i] = a[i] * numext::conj(pos_j_base_powered[i]);
      }
      else {
        data[i] = a[i] * pos_j_base_powered[i];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void scramble_FFT(ComplexScalar* data, Index n) {
    eigen_assert(isPowerOfTwo(n));
    Index j = 1;
    for (Index i = 1; i < n; ++i){
      if (j > i) {
        std::swap(data[j-1], data[i-1]);
      }
      Index m = n >> 1;
      while (m >= 2 && j > m) {
        j -= m;
        m >>= 1;
      }
      j += m;
    }
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_2(ComplexScalar* data) {
    ComplexScalar tmp = data[1];
    data[1] = data[0] - data[1];
    data[0] += tmp;
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_4(ComplexScalar* data) {
    ComplexScalar tmp[4];
    tmp[0] = data[0] + data[1];
    tmp[1] = data[0] - data[1];
    tmp[2] = data[2] + data[3];
    if (Dir == FFT_FORWARD) {
      tmp[3] = ComplexScalar(0.0, -1.0) * (data[2] - data[3]);
    } else {
      tmp[3] = ComplexScalar(0.0, 1.0) * (data[2] - data[3]);
    }
    data[0] = tmp[0] + tmp[2];
    data[1] = tmp[1] + tmp[3];
    data[2] = tmp[0] - tmp[2];
    data[3] = tmp[1] - tmp[3];
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_8(ComplexScalar* data) {
    ComplexScalar tmp_1[8];
    ComplexScalar tmp_2[8];

    tmp_1[0] = data[0] + data[1];
    tmp_1[1] = data[0] - data[1];
    tmp_1[2] = data[2] + data[3];
    if (Dir == FFT_FORWARD) {
      tmp_1[3] = (data[2] - data[3]) * ComplexScalar(0, -1);
    } else {
      tmp_1[3] = (data[2] - data[3]) * ComplexScalar(0, 1);
    }
    tmp_1[4] = data[4] + data[5];
    tmp_1[5] = data[4] - data[5];
    tmp_1[6] = data[6] + data[7];
    if (Dir == FFT_FORWARD) {
      tmp_1[7] = (data[6] - data[7]) * ComplexScalar(0, -1);
    } else {
      tmp_1[7] = (data[6] - data[7]) * ComplexScalar(0, 1);
    }
    tmp_2[0] = tmp_1[0] + tmp_1[2];
    tmp_2[1] = tmp_1[1] + tmp_1[3];
    tmp_2[2] = tmp_1[0] - tmp_1[2];
    tmp_2[3] = tmp_1[1] - tmp_1[3];
    tmp_2[4] = tmp_1[4] + tmp_1[6];
// SQRT2DIV2 = sqrt(2)/2
#define SQRT2DIV2 0.7071067811865476
    if (Dir == FFT_FORWARD) {
      tmp_2[5] = (tmp_1[5] + tmp_1[7]) * ComplexScalar(SQRT2DIV2, -SQRT2DIV2);
      tmp_2[6] = (tmp_1[4] - tmp_1[6]) * ComplexScalar(0, -1);
      tmp_2[7] = (tmp_1[5] - tmp_1[7]) * ComplexScalar(-SQRT2DIV2, -SQRT2DIV2);
    } else {
      tmp_2[5] = (tmp_1[5] + tmp_1[7]) * ComplexScalar(SQRT2DIV2, SQRT2DIV2);
      tmp_2[6] = (tmp_1[4] - tmp_1[6]) * ComplexScalar(0, 1);
      tmp_2[7] = (tmp_1[5] - tmp_1[7]) * ComplexScalar(-SQRT2DIV2, SQRT2DIV2);
    }
    data[0] = tmp_2[0] + tmp_2[4];
    data[1] = tmp_2[1] + tmp_2[5];
    data[2] = tmp_2[2] + tmp_2[6];
    data[3] = tmp_2[3] + tmp_2[7];
    data[4] = tmp_2[0] - tmp_2[4];
    data[5] = tmp_2[1] - tmp_2[5];
    data[6] = tmp_2[2] - tmp_2[6];
    data[7] = tmp_2[3] - tmp_2[7];
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_1D_merge(
      ComplexScalar* data, Index n, Index n_power_of_2) {
    // Original code:
    // RealScalar wtemp = std::sin(M_PI/n);
    // RealScalar wpi =  -std::sin(2 * M_PI/n);
    const RealScalar wtemp = m_sin_PI_div_n_LUT[n_power_of_2];
    const RealScalar wpi = (Dir == FFT_FORWARD)
                               ? m_minus_sin_2_PI_div_n_LUT[n_power_of_2]
                               : -m_minus_sin_2_PI_div_n_LUT[n_power_of_2];

    const ComplexScalar wp(wtemp, wpi);
    const ComplexScalar wp_one = wp + ComplexScalar(1, 0);
    const ComplexScalar wp_one_2 = wp_one * wp_one;
    const ComplexScalar wp_one_3 = wp_one_2 * wp_one;
    const ComplexScalar wp_one_4 = wp_one_3 * wp_one;
    const Index n2 = n / 2;
    ComplexScalar w(1.0, 0.0);
    for (Index i = 0; i < n2; i += 4) {
       ComplexScalar temp0(data[i + n2] * w);
       ComplexScalar temp1(data[i + 1 + n2] * w * wp_one);
       ComplexScalar temp2(data[i + 2 + n2] * w * wp_one_2);
       ComplexScalar temp3(data[i + 3 + n2] * w * wp_one_3);
       w = w * wp_one_4;

       data[i + n2] = data[i] - temp0;
       data[i] += temp0;

       data[i + 1 + n2] = data[i + 1] - temp1;
       data[i + 1] += temp1;

       data[i + 2 + n2] = data[i + 2] - temp2;
       data[i + 2] += temp2;

       data[i + 3 + n2] = data[i + 3] - temp3;
       data[i + 3] += temp3;
    }
  }

 template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_1D_Butterfly(
      ComplexScalar* data, Index n, Index n_power_of_2) {
    eigen_assert(isPowerOfTwo(n));
    if (n > 8) {
      compute_1D_Butterfly<Dir>(data, n / 2, n_power_of_2 - 1);
      compute_1D_Butterfly<Dir>(data + n / 2, n / 2, n_power_of_2 - 1);
      butterfly_1D_merge<Dir>(data, n, n_power_of_2);
    } else if (n == 8) {
      butterfly_8<Dir>(data);
    } else if (n == 4) {
      butterfly_4<Dir>(data);
    } else if (n == 2) {
      butterfly_2<Dir>(data);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index getBaseOffsetFromIndex(Index index, Index omitted_dim) const {
    Index result = 0;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > omitted_dim; --i) {
        const Index partial_m_stride = m_strides[i] / m_dimensions[omitted_dim];
        const Index idx = index / partial_m_stride;
        index -= idx * partial_m_stride;
        result += idx * m_strides[i];
      }
      result += index;
    }
    else {
      for (Index i = 0; i < omitted_dim; ++i) {
        const Index partial_m_stride = m_strides[i] / m_dimensions[omitted_dim];
        const Index idx = index / partial_m_stride;
        index -= idx * partial_m_stride;
        result += idx * m_strides[i];
      }
      result += index;
    }
    // Value of index_coords[omitted_dim] is not determined to this step
    return result;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index getIndexFromOffset(Index base, Index omitted_dim, Index offset) const {
    Index result = base + offset * m_strides[omitted_dim] ;
    return result;
  }

 protected:
  Index m_size;
  const FFT EIGEN_DEVICE_REF m_fft;
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  TensorEvaluator<ArgType, Device> m_impl;
  EvaluatorPointerType m_data;
  const Device EIGEN_DEVICE_REF m_device;

  // This will support a maximum FFT size of 2^32 for each dimension
  // m_sin_PI_div_n_LUT[i] = (-2) * std::sin(M_PI / std::pow(2,i)) ^ 2;
  const RealScalar m_sin_PI_div_n_LUT[32] = {
    RealScalar(0.0),
    RealScalar(-2),
    RealScalar(-0.999999999999999),
    RealScalar(-0.292893218813453),
    RealScalar(-0.0761204674887130),
    RealScalar(-0.0192147195967696),
    RealScalar(-0.00481527332780311),
    RealScalar(-0.00120454379482761),
    RealScalar(-3.01181303795779e-04),
    RealScalar(-7.52981608554592e-05),
    RealScalar(-1.88247173988574e-05),
    RealScalar(-4.70619042382852e-06),
    RealScalar(-1.17654829809007e-06),
    RealScalar(-2.94137117780840e-07),
    RealScalar(-7.35342821488550e-08),
    RealScalar(-1.83835707061916e-08),
    RealScalar(-4.59589268710903e-09),
    RealScalar(-1.14897317243732e-09),
    RealScalar(-2.87243293150586e-10),
    RealScalar( -7.18108232902250e-11),
    RealScalar(-1.79527058227174e-11),
    RealScalar(-4.48817645568941e-12),
    RealScalar(-1.12204411392298e-12),
    RealScalar(-2.80511028480785e-13),
    RealScalar(-7.01277571201985e-14),
    RealScalar(-1.75319392800498e-14),
    RealScalar(-4.38298482001247e-15),
    RealScalar(-1.09574620500312e-15),
    RealScalar(-2.73936551250781e-16),
    RealScalar(-6.84841378126949e-17),
    RealScalar(-1.71210344531737e-17),
    RealScalar(-4.28025861329343e-18)
  };

  // m_minus_sin_2_PI_div_n_LUT[i] = -std::sin(2 * M_PI / std::pow(2,i));
  const RealScalar m_minus_sin_2_PI_div_n_LUT[32] = {
    RealScalar(0.0),
    RealScalar(0.0),
    RealScalar(-1.00000000000000e+00),
    RealScalar(-7.07106781186547e-01),
    RealScalar(-3.82683432365090e-01),
    RealScalar(-1.95090322016128e-01),
    RealScalar(-9.80171403295606e-02),
    RealScalar(-4.90676743274180e-02),
    RealScalar(-2.45412285229123e-02),
    RealScalar(-1.22715382857199e-02),
    RealScalar(-6.13588464915448e-03),
    RealScalar(-3.06795676296598e-03),
    RealScalar(-1.53398018628477e-03),
    RealScalar(-7.66990318742704e-04),
    RealScalar(-3.83495187571396e-04),
    RealScalar(-1.91747597310703e-04),
    RealScalar(-9.58737990959773e-05),
    RealScalar(-4.79368996030669e-05),
    RealScalar(-2.39684498084182e-05),
    RealScalar(-1.19842249050697e-05),
    RealScalar(-5.99211245264243e-06),
    RealScalar(-2.99605622633466e-06),
    RealScalar(-1.49802811316901e-06),
    RealScalar(-7.49014056584716e-07),
    RealScalar(-3.74507028292384e-07),
    RealScalar(-1.87253514146195e-07),
    RealScalar(-9.36267570730981e-08),
    RealScalar(-4.68133785365491e-08),
    RealScalar(-2.34066892682746e-08),
    RealScalar(-1.17033446341373e-08),
    RealScalar(-5.85167231706864e-09),
    RealScalar(-2.92583615853432e-09)
  };
};

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_FFT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFixedSize.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H
#define EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H

namespace Eigen {

/** \class TensorFixedSize
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The fixed sized version of the tensor class.
  *
  * The fixed sized equivalent of
  * Eigen::Tensor<float, 3> t(3, 5, 7);
  * is
  * Eigen::TensorFixedSize<float, Sizes<3,5,7>> t;
  */

template<typename Scalar_, typename Dimensions_, int Options_, typename IndexType>
class TensorFixedSize : public TensorBase<TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> >
{
  public:
    typedef TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> Self;
    typedef TensorBase<TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> > Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<Self>::StorageKind StorageKind;
    typedef typename internal::traits<Self>::Index Index;
    typedef Scalar_ Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    static const int Options = Options_;

    enum {
      IsAligned = bool(EIGEN_MAX_ALIGN_BYTES>0),
      PacketAccess = (internal::packet_traits<Scalar>::size > 1),
      BlockAccess = false,
      PreferBlockAccess = false,
      Layout = Options_ & RowMajor ? RowMajor : ColMajor,
      CoordAccess = true,
      RawAccess = true
    };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  typedef Dimensions_ Dimensions;
  static const std::size_t NumIndices = Dimensions::count;

  protected:
  TensorStorage<Scalar, Dimensions, Options> m_storage;

  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    rank()                   const { return NumIndices; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    dimension(std::size_t n) const { return m_storage.dimensions()[n]; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions&        dimensions()             const { return m_storage.dimensions(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    size()                   const { return m_storage.size(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar                   *data()                        { return m_storage.data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar             *data()                  const { return m_storage.data(); }

    // This makes EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    // work, because that uses base().coeffRef() - and we don't yet
    // implement a similar class hierarchy
    inline Self& base()             { return *this; }
    inline const Self& base() const { return *this; }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index firstIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeff(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(const array<Index, NumIndices>& indices) const
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }


#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index firstIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(Index firstIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return this->operator()(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1) const
    {
      if (Options&RowMajor) {
        const Index index = i1 + i0 * m_storage.dimensions()[1];
        return m_storage.data()[index];
      } else {
        const Index index = i0 + i1 * m_storage.dimensions()[0];
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2) const
    {
      if (Options&RowMajor) {
         const Index index = i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0);
         return m_storage.data()[index];
      } else {
         const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * i2);
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      if (Options&RowMajor) {
        const Index index = i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * i3));
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      if (Options&RowMajor) {
        const Index index = i4 + m_storage.dimensions()[4] * (i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0)));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * (i3 + m_storage.dimensions()[3] * i4)));
        return m_storage.data()[index];
      }
    }
#endif


    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(const array<Index, NumIndices>& indices) const
    {
      eigen_assert(checkIndexRange(indices));
      return coeff(indices);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return coeff(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator[](Index index) const
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead.
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return operator()(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1)
    {
       if (Options&RowMajor) {
         const Index index = i1 + i0 * m_storage.dimensions()[1];
        return m_storage.data()[index];
      } else {
        const Index index = i0 + i1 * m_storage.dimensions()[0];
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2)
    {
       if (Options&RowMajor) {
         const Index index = i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0);
        return m_storage.data()[index];
      } else {
         const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * i2);
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      if (Options&RowMajor) {
        const Index index = i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * i3));
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      if (Options&RowMajor) {
        const Index index = i4 + m_storage.dimensions()[4] * (i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0)));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * (i3 + m_storage.dimensions()[3] * i4)));
        return m_storage.data()[index];
      }
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(const array<Index, NumIndices>& indices)
    {
      eigen_assert(checkIndexRange(indices));
      return coeffRef(indices);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeffRef();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator[](Index index)
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize()
      : m_storage()
    {
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const Self& other)
      : m_storage(other.m_storage)
    {
    }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorFixedSize(Self&& other)
      : m_storage(other.m_storage)
    {
    }
#endif

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const TensorBase<OtherDerived, ReadOnlyAccessors>& other)
    {
      typedef TensorAssignOp<TensorFixedSize, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const TensorBase<OtherDerived, WriteAccessors>& other)
    {
      typedef TensorAssignOp<TensorFixedSize, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    // FIXME: check that the dimensions of other match the dimensions of *this.
    // Unfortunately this isn't possible yet when the rhs is an expression.
    EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(TensorFixedSize)


  protected:
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE bool checkIndexRange(const array<Index, NumIndices>& /*indices*/) const
    {
      using internal::array_apply_and_reduce;
      using internal::array_zip_and_reduce;
      using internal::greater_equal_zero_op;
      using internal::logical_and_op;
      using internal::lesser_op;

      return true;
        // check whether the indices are all >= 0
          /*       array_apply_and_reduce<logical_and_op, greater_equal_zero_op>(indices) &&
        // check whether the indices fit in the dimensions
        array_zip_and_reduce<logical_and_op, lesser_op>(indices, m_storage.dimensions());*/
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index linearizedIndex(const array<Index, NumIndices>& indices) const
    {
      if (Options&RowMajor) {
        return m_storage.dimensions().IndexOfRowMajor(indices);
      } else {
        return m_storage.dimensions().IndexOfColMajor(indices);
      }
    }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForcedEval.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H
#define EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H

namespace Eigen {

/** \class TensorForcedEval
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename XprType>
struct traits<TensorForcedEvalOp<XprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

  enum {
    Flags = 0
  };
};

template<typename XprType>
struct eval<TensorForcedEvalOp<XprType>, Eigen::Dense>
{
  typedef const TensorForcedEvalOp<XprType>& type;
};

template<typename XprType>
struct nested<TensorForcedEvalOp<XprType>, 1, typename eval<TensorForcedEvalOp<XprType> >::type>
{
  typedef TensorForcedEvalOp<XprType> type;
};

}  // end namespace internal



template<typename XprType>
class TensorForcedEvalOp : public TensorBase<TensorForcedEvalOp<XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorForcedEvalOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorForcedEvalOp(const XprType& expr)
      : m_xpr(expr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

namespace internal {
template <typename Device, typename CoeffReturnType>
struct non_integral_type_placement_new{
  template <typename StorageType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(Index numValues, StorageType m_buffer) {
   // Initialize non-trivially constructible types.
    if (!internal::is_arithmetic<CoeffReturnType>::value) {
      for (Index i = 0; i < numValues; ++i) new (m_buffer + i) CoeffReturnType();
    }
}
};

// SYCL does not support non-integral types 
// having new (m_buffer + i) CoeffReturnType() causes the following compiler error for SYCL Devices 
// no matching function for call to 'operator new'
template <typename CoeffReturnType>
struct non_integral_type_placement_new<Eigen::SyclDevice, CoeffReturnType> {
  template <typename StorageType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(Index, StorageType) {
}
};
} // end namespace internal

template<typename ArgType_, typename Device>
struct TensorEvaluator<const TensorForcedEvalOp<ArgType_>, Device>
{
  typedef const typename internal::remove_all<ArgType_>::type ArgType;
  typedef TensorForcedEvalOp<ArgType> XprType;
  typedef typename ArgType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = internal::is_arithmetic<CoeffReturnType>::value,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = true
  };

  static const int NumDims = internal::traits<ArgType>::NumDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_op(op.expression()),
      m_device(device), m_buffer(NULL)
  { }

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    const Index numValues =  internal::array_prod(m_impl.dimensions());
    m_buffer = m_device.get((CoeffReturnType*)m_device.allocate_temp(numValues * sizeof(CoeffReturnType)));

   internal::non_integral_type_placement_new<Device, CoeffReturnType>()(numValues, m_buffer);

    typedef TensorEvalToOp< const typename internal::remove_const<ArgType>::type > EvalTo;
    EvalTo evalToTmp(m_device.get(m_buffer), m_op);

    internal::TensorExecutor<
        const EvalTo, typename internal::remove_const<Device>::type,
        /*Vectorizable=*/internal::IsVectorizable<Device, const ArgType>::value,
        /*Tiling=*/internal::IsTileable<Device, const ArgType>::value>::
        run(evalToTmp, m_device);

    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    const Index numValues = internal::array_prod(m_impl.dimensions());
    m_buffer = m_device.get((CoeffReturnType*)m_device.allocate_temp(
        numValues * sizeof(CoeffReturnType)));
    typedef TensorEvalToOp<const typename internal::remove_const<ArgType>::type>
        EvalTo;
    EvalTo evalToTmp(m_device.get(m_buffer), m_op);

    auto on_done = std::bind([](EvalSubExprsCallback done_) { done_(true); },
                             std::move(done));
    internal::TensorAsyncExecutor<
        const EvalTo, typename internal::remove_const<Device>::type,
        decltype(on_done),
        /*Vectorizable=*/internal::IsVectorizable<Device, const ArgType>::value,
        /*Tiling=*/internal::IsTileable<Device, const ArgType>::value>::
        runAsync(evalToTmp, m_device, std::move(on_done));
  }
#endif

  EIGEN_STRONG_INLINE void cleanup() {
    m_device.deallocate_temp(m_buffer);
    m_buffer = NULL;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_buffer[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_buffer + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_buffer != NULL);
    return TensorBlock::materialize(m_buffer, m_impl.dimensions(), desc, scratch);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  EvaluatorPointerType data() const { return m_buffer; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_buffer.bind(cgh);
    m_impl.bind(cgh);
  }
#endif
 private:
  TensorEvaluator<ArgType, Device> m_impl;
  const ArgType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_buffer;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForwardDeclarations.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H

namespace Eigen {

// MakePointer class is used as a container of the address space of the pointer
// on the host and on the device. From the host side it generates the T* pointer
// and when EIGEN_USE_SYCL is used it construct a buffer with a map_allocator to
// T* m_data on the host. It is always called on the device.
// Specialisation of MakePointer class for creating the sycl buffer with
// map_allocator.
template<typename T> struct MakePointer {
  typedef T* Type;
  typedef const T* ConstType;
};

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T* constCast(const T* data) {
  return const_cast<T*>(data);
}

// The StorageMemory class is a container of the device specific pointer
// used for refering to a Pointer on TensorEvaluator class. While the TensorExpression
// is a device-agnostic type and need MakePointer class for type conversion,
// the TensorEvaluator class can be specialized for a device, hence it is possible
// to construct different types of temproray storage memory in TensorEvaluator
// for different devices by specializing the following StorageMemory class.
template<typename T, typename device> struct StorageMemory: MakePointer <T> {};

namespace internal{
template<typename A, typename B> struct Pointer_type_promotion {
  static const bool val=false;
};
template<typename A> struct Pointer_type_promotion<A, A> {
  static const bool val = true;
};
template<typename A, typename B> struct TypeConversion {
  typedef A* type;
};
}


template<typename PlainObjectType, int Options_ = Unaligned, template <class> class MakePointer_ = MakePointer> class TensorMap;
template<typename Scalar_, int NumIndices_, int Options_ = 0, typename IndexType = DenseIndex> class Tensor;
template<typename Scalar_, typename Dimensions, int Options_ = 0, typename IndexType = DenseIndex> class TensorFixedSize;
template<typename PlainObjectType> class TensorRef;
template<typename Derived, int AccessLevel> class TensorBase;

template<typename NullaryOp, typename PlainObjectType> class TensorCwiseNullaryOp;
template<typename UnaryOp, typename XprType> class TensorCwiseUnaryOp;
template<typename BinaryOp, typename LeftXprType, typename RightXprType> class TensorCwiseBinaryOp;
template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType> class TensorCwiseTernaryOp;
template<typename IfXprType, typename ThenXprType, typename ElseXprType> class TensorSelectOp;
template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_ = MakePointer > class TensorReductionOp;
template<typename XprType> class TensorIndexTupleOp;
template<typename ReduceOp, typename Dims, typename XprType> class TensorTupleReducerOp;
template<typename Axis, typename LeftXprType, typename RightXprType> class TensorConcatenationOp;
template<typename Dimensions, typename LeftXprType, typename RightXprType, typename OutputKernelType> class TensorContractionOp;
template<typename TargetType, typename XprType> class TensorConversionOp;
template<typename Dimensions, typename InputXprType, typename KernelXprType> class TensorConvolutionOp;
template<typename FFT, typename XprType, int FFTDataType, int FFTDirection> class TensorFFTOp;
template<typename PatchDim, typename XprType> class TensorPatchOp;
template<DenseIndex Rows, DenseIndex Cols, typename XprType> class TensorImagePatchOp;
template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType> class TensorVolumePatchOp;
template<typename Broadcast, typename XprType> class TensorBroadcastingOp;
template<DenseIndex DimId, typename XprType> class TensorChippingOp;
template<typename NewDimensions, typename XprType> class TensorReshapingOp;
template<typename XprType> class TensorLayoutSwapOp;
template<typename StartIndices, typename Sizes, typename XprType> class TensorSlicingOp;
template<typename ReverseDimensions, typename XprType> class TensorReverseOp;
template<typename PaddingDimensions, typename XprType> class TensorPaddingOp;
template<typename Shuffle, typename XprType> class TensorShufflingOp;
template<typename Strides, typename XprType> class TensorStridingOp;
template<typename StartIndices, typename StopIndices, typename Strides, typename XprType> class TensorStridingSlicingOp;
template<typename Strides, typename XprType> class TensorInflationOp;
template<typename Generator, typename XprType> class TensorGeneratorOp;
template<typename LeftXprType, typename RightXprType> class TensorAssignOp;
template<typename Op, typename XprType> class TensorScanOp;
template<typename Dims, typename XprType> class TensorTraceOp;

template<typename CustomUnaryFunc, typename XprType> class TensorCustomUnaryOp;
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType> class TensorCustomBinaryOp;

template<typename XprType, template <class> class MakePointer_ = MakePointer> class TensorEvalToOp;
template<typename XprType> class TensorForcedEvalOp;

template<typename ExpressionType, typename DeviceType> class TensorDevice;
template<typename ExpressionType, typename DeviceType, typename DoneCallback> class TensorAsyncDevice;
template<typename Derived, typename Device> struct TensorEvaluator;

struct NoOpOutputKernel;

struct DefaultDevice;
struct ThreadPoolDevice;
struct GpuDevice;
struct SyclDevice;

#ifdef EIGEN_USE_SYCL

template <typename T> struct MakeSYCLPointer {
  typedef Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T> Type;
};

template <typename T>
EIGEN_STRONG_INLINE const Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T>&
constCast(const Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T>& data) {
  return data;
}

template <typename T>
struct StorageMemory<T, SyclDevice> : MakeSYCLPointer<T> {};
template <typename T>
struct StorageMemory<T, const SyclDevice> : StorageMemory<T, SyclDevice> {};

namespace TensorSycl {
namespace internal{
template <typename Evaluator, typename Op> class GenericNondeterministicReducer;
}
}
#endif


enum FFTResultType {
  RealPart = 0,
  ImagPart = 1,
  BothParts = 2
};

enum FFTDirection {
    FFT_FORWARD = 0,
    FFT_REVERSE = 1
};


namespace internal {

template <typename Device, typename Expression>
struct IsVectorizable {
  static const bool value = TensorEvaluator<Expression, Device>::PacketAccess;
};

template <typename Expression>
struct IsVectorizable<GpuDevice, Expression> {
  static const bool value = TensorEvaluator<Expression, GpuDevice>::PacketAccess &&
                            TensorEvaluator<Expression, GpuDevice>::IsAligned;
};

// Tiled evaluation strategy.
enum TiledEvaluation {
  Off = 0,    // tiled evaluation is not supported
  On = 1,     // still work in progress (see TensorBlock.h)
};

template <typename Device, typename Expression>
struct IsTileable {
  // Check that block evaluation is supported and it's a preferred option (at
  // least one sub-expression has much faster block evaluation, e.g.
  // broadcasting).
  static const bool BlockAccess =
      TensorEvaluator<Expression, Device>::BlockAccess &&
      TensorEvaluator<Expression, Device>::PreferBlockAccess;

  static const TiledEvaluation value =
      BlockAccess ? TiledEvaluation::On : TiledEvaluation::Off;
};

template <typename Expression, typename Device,
          bool Vectorizable      = IsVectorizable<Device, Expression>::value,
          TiledEvaluation Tiling = IsTileable<Device, Expression>::value>
class TensorExecutor;

template <typename Expression, typename Device, typename DoneCallback,
          bool Vectorizable = IsVectorizable<Device, Expression>::value,
          TiledEvaluation Tiling = IsTileable<Device, Expression>::value>
class TensorAsyncExecutor;


}  // end namespace internal

}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H
#define EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H

namespace Eigen {
namespace internal {


/** \internal
 * \brief Template functor to compute the modulo between an array and a scalar.
 */
template <typename Scalar>
struct scalar_mod_op {
  EIGEN_DEVICE_FUNC scalar_mod_op(const Scalar& divisor) : m_divisor(divisor) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator() (const Scalar& a) const { return a % m_divisor; }
  const Scalar m_divisor;
};
template <typename Scalar>
struct functor_traits<scalar_mod_op<Scalar> >
{ enum { Cost = scalar_div_cost<Scalar,false>::value, PacketAccess = false }; };


/** \internal
 * \brief Template functor to compute the modulo between 2 arrays.
 */
template <typename Scalar>
struct scalar_mod2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_mod2_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator() (const Scalar& a, const Scalar& b) const { return a % b; }
};
template <typename Scalar>
struct functor_traits<scalar_mod2_op<Scalar> >
{ enum { Cost = scalar_div_cost<Scalar,false>::value, PacketAccess = false }; };

template <typename Scalar>
struct scalar_fmod_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_fmod_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar
  operator()(const Scalar& a, const Scalar& b) const {
    return numext::fmod(a, b);
  }
};
template <typename Scalar>
struct functor_traits<scalar_fmod_op<Scalar> > {
  enum { Cost = 13,  // Reciprocal throughput of FPREM on Haswell.
         PacketAccess = false };
};

template<typename Reducer, typename Device>
struct reducer_traits {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};

// Standard reduction functors
template <typename T> struct SumReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    internal::scalar_sum_op<T> sum_op;
    *accum = sum_op(*accum, t);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    (*accum) = padd<Packet>(*accum, p);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(0);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_sum_op<T> sum_op;
    return sum_op(saccum, predux(vaccum));
  }
};

template <typename T, typename Device>
struct reducer_traits<SumReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasAdd,
    IsStateful = false,
    IsExactlyAssociative = NumTraits<T>::IsInteger
  };
};

template <typename T> struct MeanReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  MeanReducer() : scalarCount_(0), packetCount_(0) { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) {
    internal::scalar_sum_op<T> sum_op;
    *accum = sum_op(*accum, t);
    scalarCount_++;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) {
    (*accum) = padd<Packet>(*accum, p);
    packetCount_++;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(0);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    internal::scalar_quotient_op<T> quotient_op;
    return quotient_op(accum, T(scalarCount_));
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return pdiv(vaccum, pset1<Packet>(T(packetCount_)));
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_sum_op<T> sum_op;
    internal::scalar_quotient_op<T> quotient_op;
    return quotient_op(
        sum_op(saccum, predux(vaccum)),
        T(scalarCount_ + packetCount_ * unpacket_traits<Packet>::size));
  }

  protected:
    DenseIndex scalarCount_;
    DenseIndex packetCount_;
};

template <typename T, typename Device>
struct reducer_traits<MeanReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasAdd &&
                   PacketType<T, Device>::HasDiv && !NumTraits<T>::IsInteger,
    IsStateful = true,
    IsExactlyAssociative = NumTraits<T>::IsInteger
  };
};


template <typename T, bool IsMax = true, bool IsInteger = true>
struct MinMaxBottomValue {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::lowest();
  }
};
template <typename T>
struct MinMaxBottomValue<T, true, false> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return -Eigen::NumTraits<T>::infinity();
  }
};
template <typename T>
struct MinMaxBottomValue<T, false, true> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::highest();
  }
};
template <typename T>
struct MinMaxBottomValue<T, false, false> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::infinity();
  }
};


template <typename T, int NaNPropagation=PropagateFast> struct MaxReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    *accum = op(t, *accum);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    (*accum) = op.packetOp(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return MinMaxBottomValue<T, /*IsMax=*/true, Eigen::NumTraits<T>::IsInteger>::bottom_value();
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    return op(saccum, op.predux(vaccum));
  }
};

template <typename T, typename Device, int NaNPropagation>
    struct reducer_traits<MaxReducer<T, NaNPropagation>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasMax,
    IsStateful = false,
    IsExactlyAssociative = (NaNPropagation!=PropagateFast)
  };
};

template <typename T, int NaNPropagation=PropagateFast> struct MinReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    *accum = op(t, *accum);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    (*accum) = op.packetOp(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return MinMaxBottomValue<T, /*IsMax=*/false, Eigen::NumTraits<T>::IsInteger>::bottom_value();
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    return op(saccum, op.predux(vaccum));
  }
};

template <typename T, typename Device, int NaNPropagation>
    struct reducer_traits<MinReducer<T, NaNPropagation>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasMin,
    IsStateful = false,
    IsExactlyAssociative = (NaNPropagation!=PropagateFast)
  };
};

template <typename T> struct ProdReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    internal::scalar_product_op<T> prod_op;
    (*accum) = prod_op(*accum, t);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    (*accum) = pmul<Packet>(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(1);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_product_op<T> prod_op;
    return prod_op(saccum, predux_mul(vaccum));
  }
};

template <typename T, typename Device>
struct reducer_traits<ProdReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::MulCost,
    PacketAccess = PacketType<T, Device>::HasMul,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


struct AndReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(bool t, bool* accum) const {
    *accum = *accum && t;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool initialize() const {
    return true;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool finalize(bool accum) const {
    return accum;
  }
};

template <typename Device>
struct reducer_traits<AndReducer, Device> {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


struct OrReducer {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(bool t, bool* accum) const {
    *accum = *accum || t;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool initialize() const {
    return false;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool finalize(bool accum) const {
    return accum;
  }
};

template <typename Device>
struct reducer_traits<OrReducer, Device> {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};

// Argmin/Argmax reducers.  Returns the first occurrence if multiple locations
// contain the same min/max value.
template <typename T> struct ArgMaxTupleReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    if (t.second < accum->second) {
      return;
    } else if (t.second > accum->second || accum->first > t.first ) {
      *accum = t;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return T(0, NumTraits<typename T::second_type>::lowest());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T& accum) const {
    return accum;
  }
};

template <typename T, typename Device>
struct reducer_traits<ArgMaxTupleReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


template <typename T> struct ArgMinTupleReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T& t, T* accum) const {
    if (t.second > accum->second) {
      return;
    } else if (t.second < accum->second || accum->first > t.first) {
      *accum = t;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return T(0, NumTraits<typename T::second_type>::highest());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T& accum) const {
    return accum;
  }
};

template <typename T, typename Device>
struct reducer_traits<ArgMinTupleReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


template <typename T, typename Index, size_t NumDims>
class GaussianGenerator {
 public:
  static const bool PacketAccess = false;

  EIGEN_DEVICE_FUNC GaussianGenerator(const array<T, NumDims>& means,
                                      const array<T, NumDims>& std_devs)
      : m_means(means)
  {
    EIGEN_UNROLL_LOOP
    for (size_t i = 0; i < NumDims; ++i) {
      m_two_sigmas[i] = std_devs[i] * std_devs[i] * 2;
    }
  }

  EIGEN_DEVICE_FUNC T operator()(const array<Index, NumDims>& coordinates) const {
    T tmp = T(0);
    EIGEN_UNROLL_LOOP
    for (size_t i = 0; i < NumDims; ++i) {
      T offset = coordinates[i] - m_means[i];
      tmp += offset * offset / m_two_sigmas[i];
    }
    return numext::exp(-tmp);
  }

 private:
  array<T, NumDims> m_means;
  array<T, NumDims> m_two_sigmas;
};

template <typename T, typename Index, size_t NumDims>
struct functor_traits<GaussianGenerator<T, Index, NumDims> > {
  enum {
    Cost = NumDims * (2 * NumTraits<T>::AddCost + NumTraits<T>::MulCost +
                      functor_traits<scalar_quotient_op<T, T> >::Cost) +
           functor_traits<scalar_exp_op<T> >::Cost,
    PacketAccess = GaussianGenerator<T, Index, NumDims>::PacketAccess
  };
};

template <typename Scalar>
struct scalar_clamp_op {
  EIGEN_DEVICE_FUNC inline scalar_clamp_op(const Scalar& _min, const Scalar& _max) : m_min(_min), m_max(_max) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar
  operator()(const Scalar& x) const {
    return numext::mini(numext::maxi(x, m_min), m_max);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet
  packetOp(const Packet& x) const {
    return internal::pmin(internal::pmax(x, pset1<Packet>(m_min)), pset1<Packet>(m_max));
  }
  const Scalar m_min;
  const Scalar m_max;
};
template<typename Scalar>
struct functor_traits<scalar_clamp_op<Scalar> >
{ enum { Cost = 2 * NumTraits<Scalar>::AddCost, PacketAccess = (packet_traits<Scalar>::HasMin && packet_traits<Scalar>::HasMax)}; };

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGenerator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H

namespace Eigen {

/** \class TensorGeneratorOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor generator class.
  *
  *
  */
namespace internal {
template<typename Generator, typename XprType>
struct traits<TensorGeneratorOp<Generator, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Generator, typename XprType>
struct eval<TensorGeneratorOp<Generator, XprType>, Eigen::Dense>
{
  typedef const TensorGeneratorOp<Generator, XprType>& type;
};

template<typename Generator, typename XprType>
struct nested<TensorGeneratorOp<Generator, XprType>, 1, typename eval<TensorGeneratorOp<Generator, XprType> >::type>
{
  typedef TensorGeneratorOp<Generator, XprType> type;
};

}  // end namespace internal



template<typename Generator, typename XprType>
class TensorGeneratorOp : public TensorBase<TensorGeneratorOp<Generator, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorGeneratorOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorGeneratorOp(const XprType& expr, const Generator& generator)
      : m_xpr(expr), m_generator(generator) {}

    EIGEN_DEVICE_FUNC
    const Generator& generator() const { return m_generator; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Generator m_generator;
};


// Eval as rvalue
template<typename Generator, typename ArgType, typename Device>
struct TensorEvaluator<const TensorGeneratorOp<Generator, ArgType>, Device>
{
  typedef TensorGeneratorOp<Generator, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  static const int NumDims = internal::array_size<Dimensions>::value;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = true,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef internal::TensorIntDivisor<Index> IndexDivisor;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      :  m_device(device), m_generator(op.generator())
  {
    TensorEvaluator<ArgType, Device> argImpl(op.expression(), device);
    m_dimensions = argImpl.dimensions();

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i - 1] * m_dimensions[i - 1];
        if (m_strides[i] != 0) m_fast_strides[i] = IndexDivisor(m_strides[i]);
      }
    } else {
      m_strides[NumDims - 1] = 1;
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i + 1] * m_dimensions[i + 1];
        if (m_strides[i] != 0) m_fast_strides[i] = IndexDivisor(m_strides[i]);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    array<Index, NumDims> coords;
    extract_coordinates(index, coords);
    return m_generator(coords);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+packetSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[packetSize];
    for (int i = 0; i < packetSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.firstLevelCacheSize();
    // TODO(ezhulenev): Generator should have a cost.
    return internal::TensorBlockResourceRequirements::skewed<Scalar>(
        target_size);
  }

  struct BlockIteratorState {
    Index stride;
    Index span;
    Index size;
    Index count;
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    static const bool is_col_major =
        static_cast<int>(Layout) == static_cast<int>(ColMajor);

    // Compute spatial coordinates for the first block element.
    array<Index, NumDims> coords;
    extract_coordinates(desc.offset(), coords);
    array<Index, NumDims> initial_coords = coords;

    // Offset in the output block buffer.
    Index offset = 0;

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = is_col_major ? i : NumDims - 1 - i;
      it[i].size = desc.dimension(dim);
      it[i].stride = i == 0 ? 1 : (it[i - 1].size * it[i - 1].stride);
      it[i].span = it[i].stride * (it[i].size - 1);
      it[i].count = 0;
    }
    eigen_assert(it[0].stride == 1);

    // Prepare storage for the materialized generator result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);

    CoeffReturnType* block_buffer = block_storage.data();

    static const int packet_size = PacketType<CoeffReturnType, Device>::size;

    static const int inner_dim = is_col_major ? 0 : NumDims - 1;
    const Index inner_dim_size = it[0].size;
    const Index inner_dim_vectorized = inner_dim_size - packet_size;

    while (it[NumDims - 1].count < it[NumDims - 1].size) {
      Index i = 0;
      // Generate data for the vectorized part of the inner-most dimension.
      for (; i <= inner_dim_vectorized; i += packet_size) {
        for (Index j = 0; j < packet_size; ++j) {
          array<Index, NumDims> j_coords = coords;  // Break loop dependence.
          j_coords[inner_dim] += j;
          *(block_buffer + offset + i + j) = m_generator(j_coords);
        }
        coords[inner_dim] += packet_size;
      }
      // Finalize non-vectorized part of the inner-most dimension.
      for (; i < inner_dim_size; ++i) {
        *(block_buffer + offset + i) = m_generator(coords);
        coords[inner_dim]++;
      }
      coords[inner_dim] = initial_coords[inner_dim];

      // For the 1d tensor we need to generate only one inner-most dimension.
      if (NumDims == 1) break;

      // Update offset.
      for (i = 1; i < NumDims; ++i) {
        if (++it[i].count < it[i].size) {
          offset += it[i].stride;
          coords[is_col_major ? i : NumDims - 1 - i]++;
          break;
        }
        if (i != NumDims - 1) it[i].count = 0;
        coords[is_col_major ? i : NumDims - 1 - i] =
            initial_coords[is_col_major ? i : NumDims - 1 - i];
        offset -= it[i].span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool) const {
    // TODO(rmlarsen): This is just a placeholder. Define interface to make
    // generators return their cost.
    return TensorOpCost(0, 0, TensorOpCost::AddCost<Scalar>() +
                                  TensorOpCost::MulCost<Scalar>());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType  data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler&) const {}
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void extract_coordinates(Index index, array<Index, NumDims>& coords) const {
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fast_strides[i];
        index -= idx * m_strides[i];
        coords[i] = idx;
      }
      coords[0] = index;
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fast_strides[i];
        index -= idx * m_strides[i];
        coords[i] = idx;
      }
      coords[NumDims-1] = index;
    }
  }

  const Device EIGEN_DEVICE_REF m_device;
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  array<IndexDivisor, NumDims> m_fast_strides;
  Generator m_generator;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGlobalFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H

namespace Eigen {

/** \cpp11 \returns an expression of the coefficient-wise betainc(\a x, \a a, \a b) to the given tensors.
 *
 * This function computes the regularized incomplete beta function (integral).
 *
 */
template <typename ADerived, typename BDerived, typename XDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const
    TensorCwiseTernaryOp<internal::scalar_betainc_op<typename XDerived::Scalar>,
                         const ADerived, const BDerived, const XDerived>
    betainc(const ADerived& a, const BDerived& b, const XDerived& x) {
  return TensorCwiseTernaryOp<
      internal::scalar_betainc_op<typename XDerived::Scalar>, const ADerived,
      const BDerived, const XDerived>(
      a, b, x, internal::scalar_betainc_op<typename XDerived::Scalar>());
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaDefines.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Deven Desai <deven.desai.amd@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_GPU) && !defined(EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H)
#define EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H

// Note that we are using EIGEN_USE_HIP here instead of EIGEN_HIPCC...this is by design
// There is code in the Tensorflow codebase that will define EIGEN_USE_GPU,  but
// for some reason gets sent to the gcc/host compiler instead of the gpu/nvcc/hipcc compiler
// When compiling such files, gcc will end up trying to pick up the CUDA headers by 
// default (see the code within "unsupported/Eigen/CXX11/Tensor" that is guarded by EIGEN_USE_GPU)
// This will obviously not work when trying to compile tensorflow on a system with no CUDA
// To work around this issue for HIP systems (and leave the default behaviour intact), the
// HIP tensorflow build defines EIGEN_USE_HIP when compiling all source files, and 
// "unsupported/Eigen/CXX11/Tensor" has been updated to use HIP header when EIGEN_USE_HIP is
// defined. In continuation of that requirement, the guard here needs to be EIGEN_USE_HIP as well

#if defined(EIGEN_USE_HIP)

#define gpuStream_t hipStream_t
#define gpuDeviceProp_t hipDeviceProp_t
#define gpuError_t hipError_t
#define gpuSuccess hipSuccess
#define gpuErrorNotReady hipErrorNotReady
#define gpuGetDeviceCount hipGetDeviceCount
#define gpuGetLastError hipGetLastError
#define gpuPeekAtLastError hipPeekAtLastError
#define gpuGetErrorName hipGetErrorName
#define gpuGetErrorString hipGetErrorString
#define gpuGetDeviceProperties hipGetDeviceProperties
#define gpuStreamDefault hipStreamDefault
#define gpuGetDevice hipGetDevice
#define gpuSetDevice hipSetDevice
#define gpuMalloc hipMalloc
#define gpuFree hipFree
#define gpuMemsetAsync hipMemsetAsync
#define gpuMemcpyAsync hipMemcpyAsync
#define gpuMemcpyDeviceToDevice hipMemcpyDeviceToDevice
#define gpuMemcpyDeviceToHost hipMemcpyDeviceToHost
#define gpuMemcpyHostToDevice hipMemcpyHostToDevice
#define gpuStreamQuery hipStreamQuery
#define gpuSharedMemConfig hipSharedMemConfig
#define gpuDeviceSetSharedMemConfig hipDeviceSetSharedMemConfig
#define gpuStreamSynchronize hipStreamSynchronize
#define gpuDeviceSynchronize hipDeviceSynchronize
#define gpuMemcpy hipMemcpy

#else

#define gpuStream_t cudaStream_t
#define gpuDeviceProp_t cudaDeviceProp
#define gpuError_t cudaError_t
#define gpuSuccess cudaSuccess
#define gpuErrorNotReady cudaErrorNotReady
#define gpuGetDeviceCount cudaGetDeviceCount
#define gpuGetLastError cudaGetLastError
#define gpuPeekAtLastError cudaPeekAtLastError
#define gpuGetErrorName cudaGetErrorName
#define gpuGetErrorString cudaGetErrorString
#define gpuGetDeviceProperties cudaGetDeviceProperties
#define gpuStreamDefault cudaStreamDefault
#define gpuGetDevice cudaGetDevice
#define gpuSetDevice cudaSetDevice
#define gpuMalloc cudaMalloc
#define gpuFree cudaFree
#define gpuMemsetAsync cudaMemsetAsync
#define gpuMemcpyAsync cudaMemcpyAsync
#define gpuMemcpyDeviceToDevice cudaMemcpyDeviceToDevice
#define gpuMemcpyDeviceToHost cudaMemcpyDeviceToHost
#define gpuMemcpyHostToDevice cudaMemcpyHostToDevice
#define gpuStreamQuery cudaStreamQuery
#define gpuSharedMemConfig cudaSharedMemConfig
#define gpuDeviceSetSharedMemConfig cudaDeviceSetSharedMemConfig
#define gpuStreamSynchronize cudaStreamSynchronize
#define gpuDeviceSynchronize cudaDeviceSynchronize
#define gpuMemcpy cudaMemcpy

#endif

// gpu_assert can be overridden
#ifndef gpu_assert

#if defined(EIGEN_HIP_DEVICE_COMPILE)
// HIPCC do not support the use of assert on the GPU side.
#define gpu_assert(COND)
#else
#define gpu_assert(COND) assert(COND)
#endif

#endif // gpu_assert

#endif  // EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaUndefines.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Deven Desai <deven.desai.amd@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H)

#ifndef EIGEN_PERMANENTLY_ENABLE_GPU_HIP_CUDA_DEFINES

#undef gpuStream_t
#undef gpuDeviceProp_t 
#undef gpuError_t
#undef gpuSuccess
#undef gpuErrorNotReady
#undef gpuGetDeviceCount
#undef gpuGetErrorString
#undef gpuGetDeviceProperties
#undef gpuStreamDefault
#undef gpuGetDevice
#undef gpuSetDevice
#undef gpuMalloc
#undef gpuFree
#undef gpuMemsetAsync
#undef gpuMemcpyAsync
#undef gpuMemcpyDeviceToDevice
#undef gpuMemcpyDeviceToHost
#undef gpuMemcpyHostToDevice
#undef gpuStreamQuery
#undef gpuSharedMemConfig
#undef gpuDeviceSetSharedMemConfig
#undef gpuStreamSynchronize
#undef gpuDeviceSynchronize
#undef gpuMemcpy

#endif // EIGEN_PERMANENTLY_ENABLE_GPU_HIP_CUDA_DEFINES

#undef EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H

#endif // EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_IO_H
#define EIGEN_CXX11_TENSOR_TENSOR_IO_H

namespace Eigen {

namespace internal {

// Print the tensor as a 2d matrix
template <typename Tensor, int Rank>
struct TensorPrinter {
  static void run (std::ostream& os, const Tensor& tensor) {
    typedef typename internal::remove_const<typename Tensor::Scalar>::type Scalar;
    typedef typename Tensor::Index Index;
    const Index total_size = internal::array_prod(tensor.dimensions());
    if (total_size > 0) {
      const Index first_dim = Eigen::internal::array_get<0>(tensor.dimensions());
      static const int layout = Tensor::Layout;
      Map<const Array<Scalar, Dynamic, Dynamic, layout> > matrix(const_cast<Scalar*>(tensor.data()), first_dim, total_size/first_dim);
      os << matrix;
    }
  }
};


// Print the tensor as a vector
template <typename Tensor>
struct TensorPrinter<Tensor, 1> {
  static void run (std::ostream& os, const Tensor& tensor) {
    typedef typename internal::remove_const<typename Tensor::Scalar>::type Scalar;
    typedef typename Tensor::Index Index;
    const Index total_size = internal::array_prod(tensor.dimensions());
    if (total_size > 0) {
      Map<const Array<Scalar, Dynamic, 1> > array(const_cast<Scalar*>(tensor.data()), total_size);
      os << array;
    }
  }
};


// Print the tensor as a scalar
template <typename Tensor>
struct TensorPrinter<Tensor, 0> {
  static void run (std::ostream& os, const Tensor& tensor) {
    os << tensor.coeff(0);
  }
};
}

template <typename T>
std::ostream& operator << (std::ostream& os, const TensorBase<T, ReadOnlyAccessors>& expr) {
  typedef TensorEvaluator<const TensorForcedEvalOp<const T>, DefaultDevice> Evaluator;
  typedef typename Evaluator::Dimensions Dimensions;

  // Evaluate the expression if needed
  TensorForcedEvalOp<const T> eval = expr.eval();
  Evaluator tensor(eval, DefaultDevice());
  tensor.evalSubExprsIfNeeded(NULL);

  // Print the result
  static const int rank = internal::array_size<Dimensions>::value;
  internal::TensorPrinter<Evaluator, rank>::run(os, tensor);

  // Cleanup.
  tensor.cleanup();
  return os;
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorImagePatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H

namespace Eigen {

/** \class TensorImagePatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Patch extraction specialized for image processing.
  * This assumes that the input has a least 3 dimensions ordered as follow:
  *  1st dimension: channels (of size d)
  *  2nd dimension: rows (of size r)
  *  3rd dimension: columns (of size c)
  *  There can be additional dimensions such as time (for video) or batch (for
  * bulk processing after the first 3.
  * Calling the image patch code with patch_rows and patch_cols is equivalent
  * to calling the regular patch extraction code with parameters d, patch_rows,
  * patch_cols, and 1 for all the additional dimensions.
  */
namespace internal {

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct traits<TensorImagePatchOp<Rows, Cols, XprType> > : public traits<XprType>
{
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct eval<TensorImagePatchOp<Rows, Cols, XprType>, Eigen::Dense>
{
  typedef const TensorImagePatchOp<Rows, Cols, XprType>& type;
};

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct nested<TensorImagePatchOp<Rows, Cols, XprType>, 1, typename eval<TensorImagePatchOp<Rows, Cols, XprType> >::type>
{
  typedef TensorImagePatchOp<Rows, Cols, XprType> type;
};

template <typename Self, bool Vectorizable>
struct ImagePatchCopyOp {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename Self::Impl Impl;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Self& self, const Index num_coeff_to_copy, const Index dst_index,
      Scalar* dst_data, const Index src_index) {
    const Impl& impl = self.impl();
    for (Index i = 0; i < num_coeff_to_copy; ++i) {
      dst_data[dst_index + i] = impl.coeff(src_index + i);
    }
  }
};

template <typename Self>
struct ImagePatchCopyOp<Self, true> {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename Self::Impl Impl;
  typedef typename packet_traits<Scalar>::type Packet;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Self& self, const Index num_coeff_to_copy, const Index dst_index,
      Scalar* dst_data, const Index src_index) {
    const Impl& impl = self.impl();
    const Index packet_size = internal::unpacket_traits<Packet>::size;
    const Index vectorized_size =
        (num_coeff_to_copy / packet_size) * packet_size;
    for (Index i = 0; i < vectorized_size; i += packet_size) {
      Packet p = impl.template packet<Unaligned>(src_index + i);
      internal::pstoret<Scalar, Packet, Unaligned>(dst_data + dst_index + i, p);
    }
    for (Index i = vectorized_size; i < num_coeff_to_copy; ++i) {
      dst_data[dst_index + i] = impl.coeff(src_index + i);
    }
  }
};

template <typename Self>
struct ImagePatchPaddingOp {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename packet_traits<Scalar>::type Packet;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Index num_coeff_to_pad, const Scalar padding_value,
      const Index dst_index, Scalar* dst_data) {
    const Index packet_size = internal::unpacket_traits<Packet>::size;
    const Packet padded_packet = internal::pset1<Packet>(padding_value);
    const Index vectorized_size =
        (num_coeff_to_pad / packet_size) * packet_size;
    for (Index i = 0; i < vectorized_size; i += packet_size) {
      internal::pstoret<Scalar, Packet, Unaligned>(dst_data + dst_index + i,
                                                   padded_packet);
    }
    for (Index i = vectorized_size; i < num_coeff_to_pad; ++i) {
      dst_data[dst_index + i] = padding_value;
    }
  }
};

}  // end namespace internal

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
class TensorImagePatchOp : public TensorBase<TensorImagePatchOp<Rows, Cols, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorImagePatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorImagePatchOp(const XprType& expr, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           PaddingType padding_type, Scalar padding_value)
                                                           : m_xpr(expr), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(false), m_padding_top(0), m_padding_bottom(0), m_padding_left(0), m_padding_right(0),
                                                           m_padding_type(padding_type), m_padding_value(padding_value) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorImagePatchOp(const XprType& expr, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           DenseIndex padding_top, DenseIndex padding_bottom,
                                                           DenseIndex padding_left, DenseIndex padding_right,
                                                           Scalar padding_value)
                                                           : m_xpr(expr), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(true), m_padding_top(padding_top), m_padding_bottom(padding_bottom),
                                                           m_padding_left(padding_left), m_padding_right(padding_right),
                                                           m_padding_type(PADDING_VALID), m_padding_value(padding_value) {}


    EIGEN_DEVICE_FUNC
    DenseIndex patch_rows() const { return m_patch_rows; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_cols() const { return m_patch_cols; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_strides() const { return m_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_strides() const { return m_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_row_strides() const { return m_in_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_col_strides() const { return m_in_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_inflate_strides() const { return m_row_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_inflate_strides() const { return m_col_inflate_strides; }
    EIGEN_DEVICE_FUNC
    bool padding_explicit() const { return m_padding_explicit; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top() const { return m_padding_top; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom() const { return m_padding_bottom; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_left() const { return m_padding_left; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_right() const { return m_padding_right; }
    EIGEN_DEVICE_FUNC
    PaddingType padding_type() const { return m_padding_type; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const DenseIndex m_patch_rows;
    const DenseIndex m_patch_cols;
    const DenseIndex m_row_strides;
    const DenseIndex m_col_strides;
    const DenseIndex m_in_row_strides;
    const DenseIndex m_in_col_strides;
    const DenseIndex m_row_inflate_strides;
    const DenseIndex m_col_inflate_strides;
    const bool m_padding_explicit;
    const DenseIndex m_padding_top;
    const DenseIndex m_padding_bottom;
    const DenseIndex m_padding_left;
    const DenseIndex m_padding_right;
    const PaddingType m_padding_type;
    const Scalar m_padding_value;
};

// Eval as rvalue
template<DenseIndex Rows, DenseIndex Cols, typename ArgType, typename Device>
struct TensorEvaluator<const TensorImagePatchOp<Rows, Cols, ArgType>, Device>
{
  typedef TensorImagePatchOp<Rows, Cols, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef TensorEvaluator<const TensorImagePatchOp<Rows, Cols, ArgType>,
                          Device> Self;
  typedef TensorEvaluator<ArgType, Device> Impl;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator( const XprType& op, const Device& device)
      : m_device(device), m_impl(op.expression(), device)
  {
    EIGEN_STATIC_ASSERT((NumDims >= 4), YOU_MADE_A_PROGRAMMING_MISTAKE);

    m_paddingValue = op.padding_value();

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    // Caches a few variables.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputDepth = input_dims[0];
      m_inputRows = input_dims[1];
      m_inputCols = input_dims[2];
    } else {
      m_inputDepth = input_dims[NumInputDims-1];
      m_inputRows = input_dims[NumInputDims-2];
      m_inputCols = input_dims[NumInputDims-3];
    }

    m_row_strides = op.row_strides();
    m_col_strides = op.col_strides();

    // Input strides and effective input/patch size
    m_in_row_strides = op.in_row_strides();
    m_in_col_strides = op.in_col_strides();
    m_row_inflate_strides = op.row_inflate_strides();
    m_col_inflate_strides = op.col_inflate_strides();
    // The "effective" input rows and input cols are the input rows and cols
    // after inflating them with zeros.
    // For examples, a 2x3 matrix with row_inflate_strides and
    // col_inflate_strides of 2 comes from:
    //   A B C
    //   D E F
    //
    // to a matrix is 3 x 5:
    //
    //   A . B . C
    //   . . . . .
    //   D . E . F

    m_input_rows_eff = (m_inputRows - 1) * m_row_inflate_strides + 1;
    m_input_cols_eff = (m_inputCols - 1) * m_col_inflate_strides + 1;
    m_patch_rows_eff = op.patch_rows() + (op.patch_rows() - 1) * (m_in_row_strides - 1);
    m_patch_cols_eff = op.patch_cols() + (op.patch_cols() - 1) * (m_in_col_strides - 1);

    if (op.padding_explicit()) {
      m_outputRows = numext::ceil((m_input_rows_eff + op.padding_top() + op.padding_bottom() - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
      m_outputCols = numext::ceil((m_input_cols_eff + op.padding_left() + op.padding_right() - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
      m_rowPaddingTop = op.padding_top();
      m_colPaddingLeft = op.padding_left();
    } else {
      // Computing padding from the type
      switch (op.padding_type()) {
        case PADDING_VALID:
          m_outputRows = numext::ceil((m_input_rows_eff - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil((m_input_cols_eff - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
          // Calculate the padding
          m_rowPaddingTop = numext::maxi<Index>(0, ((m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff) / 2);
          m_colPaddingLeft = numext::maxi<Index>(0, ((m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff) / 2);
          break;
        case PADDING_SAME:
          m_outputRows = numext::ceil(m_input_rows_eff / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil(m_input_cols_eff / static_cast<float>(m_col_strides));
          // Calculate the padding
          m_rowPaddingTop = ((m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff) / 2;
          m_colPaddingLeft = ((m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff) / 2;
          // The padding size calculation for PADDING_SAME has been updated to
          // be consistent with how TensorFlow extracts its paddings.
          m_rowPaddingTop = numext::maxi<Index>(0, m_rowPaddingTop);
          m_colPaddingLeft = numext::maxi<Index>(0, m_colPaddingLeft);
          break;
        default:
          eigen_assert(false && "unexpected padding");
          m_outputCols=0; // silence the uninitialised warning;
          m_outputRows=0; //// silence the uninitialised warning;
      }
    }
    eigen_assert(m_outputRows > 0);
    eigen_assert(m_outputCols > 0);

    // Dimensions for result of extraction.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // ColMajor
      // 0: depth
      // 1: patch_rows
      // 2: patch_cols
      // 3: number of patches
      // 4 and beyond: anything else (such as batch).
      m_dimensions[0] = input_dims[0];
      m_dimensions[1] = op.patch_rows();
      m_dimensions[2] = op.patch_cols();
      m_dimensions[3] = m_outputRows * m_outputCols;
      for (int i = 4; i < NumDims; ++i) {
        m_dimensions[i] = input_dims[i-1];
      }
    } else {
      // RowMajor
      // NumDims-1: depth
      // NumDims-2: patch_rows
      // NumDims-3: patch_cols
      // NumDims-4: number of patches
      // NumDims-5 and beyond: anything else (such as batch).
      m_dimensions[NumDims-1] = input_dims[NumInputDims-1];
      m_dimensions[NumDims-2] = op.patch_rows();
      m_dimensions[NumDims-3] = op.patch_cols();
      m_dimensions[NumDims-4] = m_outputRows * m_outputCols;
      for (int i = NumDims-5; i >= 0; --i) {
        m_dimensions[i] = input_dims[i];
      }
    }

    // Strides for moving the patch in various dimensions.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_colStride = m_dimensions[1];
      m_patchStride = m_colStride * m_dimensions[2] * m_dimensions[0];
      m_otherStride = m_patchStride * m_dimensions[3];
    } else {
      m_colStride = m_dimensions[NumDims-2];
      m_patchStride = m_colStride * m_dimensions[NumDims-3] * m_dimensions[NumDims-1];
      m_otherStride = m_patchStride * m_dimensions[NumDims-4];
    }

    // Strides for navigating through the input tensor.
    m_rowInputStride = m_inputDepth;
    m_colInputStride = m_inputDepth * m_inputRows;
    m_patchInputStride = m_inputDepth * m_inputRows * m_inputCols;

    // Fast representations of different variables.
    m_fastOtherStride = internal::TensorIntDivisor<Index>(m_otherStride);
    m_fastPatchStride = internal::TensorIntDivisor<Index>(m_patchStride);
    m_fastColStride = internal::TensorIntDivisor<Index>(m_colStride);
    m_fastInflateRowStride = internal::TensorIntDivisor<Index>(m_row_inflate_strides);
    m_fastInflateColStride = internal::TensorIntDivisor<Index>(m_col_inflate_strides);
    m_fastInputColsEff = internal::TensorIntDivisor<Index>(m_input_cols_eff);

    // Number of patches in the width dimension.
    m_fastOutputRows = internal::TensorIntDivisor<Index>(m_outputRows);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[0]);
    } else {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[NumDims-1]);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Patch index corresponding to the passed in index.
    const Index patchIndex = index / m_fastPatchStride;
    // Find the offset of the element wrt the location of the first element.
    const Index patchOffset = (index - patchIndex * m_patchStride) / m_fastOutputDepth;

    // Other ways to index this element.
    const Index otherIndex = (NumDims == 4) ? 0 : index / m_fastOtherStride;
    const Index patch2DIndex = (NumDims == 4) ? patchIndex : (index - otherIndex * m_otherStride) / m_fastPatchStride;

    // Calculate col index in the input original tensor.
    const Index colIndex = patch2DIndex / m_fastOutputRows;
    const Index colOffset = patchOffset / m_fastColStride;
    const Index inputCol = colIndex * m_col_strides + colOffset * m_in_col_strides - m_colPaddingLeft;
    const Index origInputCol = (m_col_inflate_strides == 1) ? inputCol : ((inputCol >= 0) ? (inputCol / m_fastInflateColStride) : 0);
    if (inputCol < 0 || inputCol >= m_input_cols_eff ||
        ((m_col_inflate_strides != 1) && (inputCol != origInputCol * m_col_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate row index in the original input tensor.
    const Index rowIndex = patch2DIndex - colIndex * m_outputRows;
    const Index rowOffset = patchOffset - colOffset * m_colStride;
    const Index inputRow = rowIndex * m_row_strides + rowOffset * m_in_row_strides - m_rowPaddingTop;
    const Index origInputRow = (m_row_inflate_strides == 1) ? inputRow : ((inputRow >= 0) ? (inputRow / m_fastInflateRowStride) : 0);
    if (inputRow < 0 || inputRow >= m_input_rows_eff ||
        ((m_row_inflate_strides != 1) && (inputRow != origInputRow * m_row_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
    const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];

    const Index inputIndex = depth + origInputRow * m_rowInputStride + origInputCol * m_colInputStride + otherIndex * m_patchInputStride;
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (m_in_row_strides != 1 || m_in_col_strides != 1 || m_row_inflate_strides != 1 || m_col_inflate_strides != 1) {
      return packetWithPossibleZero(index);
    }

    const Index indices[2] = {index, index + PacketSize - 1};
    const Index patchIndex = indices[0] / m_fastPatchStride;
    if (patchIndex != indices[1] / m_fastPatchStride) {
      return packetWithPossibleZero(index);
    }
    const Index otherIndex = (NumDims == 4) ? 0 : indices[0] / m_fastOtherStride;
    eigen_assert(otherIndex == indices[1] / m_fastOtherStride);

    // Find the offset of the element wrt the location of the first element.
    const Index patchOffsets[2] = {(indices[0] - patchIndex * m_patchStride) / m_fastOutputDepth,
                                   (indices[1] - patchIndex * m_patchStride) / m_fastOutputDepth};

    const Index patch2DIndex = (NumDims == 4) ? patchIndex : (indices[0] - otherIndex * m_otherStride) / m_fastPatchStride;
    eigen_assert(patch2DIndex == (indices[1] - otherIndex * m_otherStride) / m_fastPatchStride);

    const Index colIndex = patch2DIndex / m_fastOutputRows;
    const Index colOffsets[2] = {patchOffsets[0] / m_fastColStride, patchOffsets[1] / m_fastColStride};

    // Calculate col indices in the original input tensor.
    const Index inputCols[2] = {colIndex * m_col_strides + colOffsets[0] -
      m_colPaddingLeft, colIndex * m_col_strides + colOffsets[1] - m_colPaddingLeft};
    if (inputCols[1] < 0 || inputCols[0] >= m_inputCols) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputCols[0] == inputCols[1]) {
      const Index rowIndex = patch2DIndex - colIndex * m_outputRows;
      const Index rowOffsets[2] = {patchOffsets[0] - colOffsets[0]*m_colStride, patchOffsets[1] - colOffsets[1]*m_colStride};
      eigen_assert(rowOffsets[0] <= rowOffsets[1]);
      // Calculate col indices in the original input tensor.
      const Index inputRows[2] = {rowIndex * m_row_strides + rowOffsets[0] -
        m_rowPaddingTop, rowIndex * m_row_strides + rowOffsets[1] - m_rowPaddingTop};

      if (inputRows[1] < 0 || inputRows[0] >= m_inputRows) {
        return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
      }

      if (inputRows[0] >= 0 && inputRows[1] < m_inputRows) {
        // no padding
        const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
        const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];
        const Index inputIndex = depth + inputRows[0] * m_rowInputStride + inputCols[0] * m_colInputStride + otherIndex * m_patchInputStride;
        return m_impl.template packet<Unaligned>(inputIndex);
      }
    }

    return packetWithPossibleZero(index);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowPaddingTop() const { return m_rowPaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colPaddingLeft() const { return m_colPaddingLeft; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputRows() const { return m_outputRows; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputCols() const { return m_outputCols; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userRowStride() const { return m_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userColStride() const { return m_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInRowStride() const { return m_in_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInColStride() const { return m_in_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowInflateStride() const { return m_row_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colInflateStride() const { return m_col_inflate_strides; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // We conservatively estimate the cost for the code path where the computed
    // index is inside the original image and
    // TensorEvaluator<ArgType, Device>::CoordAccess is false.
    const double compute_cost = 3 * TensorOpCost::DivCost<Index>() +
                                6 * TensorOpCost::MulCost<Index>() +
                                8 * TensorOpCost::MulCost<Index>();
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;

  Index m_otherStride;
  Index m_patchStride;
  Index m_colStride;
  Index m_row_strides;
  Index m_col_strides;

  Index m_in_row_strides;
  Index m_in_col_strides;
  Index m_row_inflate_strides;
  Index m_col_inflate_strides;

  Index m_input_rows_eff;
  Index m_input_cols_eff;
  Index m_patch_rows_eff;
  Index m_patch_cols_eff;

  internal::TensorIntDivisor<Index> m_fastOtherStride;
  internal::TensorIntDivisor<Index> m_fastPatchStride;
  internal::TensorIntDivisor<Index> m_fastColStride;
  internal::TensorIntDivisor<Index> m_fastInflateRowStride;
  internal::TensorIntDivisor<Index> m_fastInflateColStride;
  internal::TensorIntDivisor<Index> m_fastInputColsEff;

  Index m_rowInputStride;
  Index m_colInputStride;
  Index m_patchInputStride;

  Index m_inputDepth;
  Index m_inputRows;
  Index m_inputCols;

  Index m_outputRows;
  Index m_outputCols;

  Index m_rowPaddingTop;
  Index m_colPaddingLeft;

  internal::TensorIntDivisor<Index> m_fastOutputRows;
  internal::TensorIntDivisor<Index> m_fastOutputDepth;

  Scalar m_paddingValue;

  const Device EIGEN_DEVICE_REF m_device;
  TensorEvaluator<ArgType, Device> m_impl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIndexList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H
#define EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H


#if EIGEN_HAS_CONSTEXPR && EIGEN_HAS_VARIADIC_TEMPLATES

#define EIGEN_HAS_INDEX_LIST

namespace Eigen {

/** \internal
  *
  * \class TensorIndexList
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Set of classes used to encode a set of Tensor dimensions/indices.
  *
  * The indices in the list can be known at compile time or at runtime. A mix
  * of static and dynamic indices can also be provided if needed. The tensor
  * code will attempt to take advantage of the indices that are known at
  * compile time to optimize the code it generates.
  *
  * This functionality requires a c++11 compliant compiler. If your compiler
  * is older you need to use arrays of indices instead.
  *
  * Several examples are provided in the cxx11_tensor_index_list.cpp file.
  *
  * \sa Tensor
  */

template <Index n>
struct type2index {
  static const Index value = n;
  EIGEN_DEVICE_FUNC constexpr operator Index() const { return n; }
  EIGEN_DEVICE_FUNC void set(Index val) {
    eigen_assert(val == n);
  }
};

// This can be used with IndexPairList to get compile-time constant pairs,
// such as IndexPairList<type2indexpair<1,2>, type2indexpair<3,4>>().
template <Index f, Index s>
struct type2indexpair {
  static const Index first = f;
  static const Index second = s;

  constexpr EIGEN_DEVICE_FUNC operator IndexPair<Index>() const {
    return IndexPair<Index>(f, s);
  }

  EIGEN_DEVICE_FUNC void set(const IndexPair<Index>& val) {
    eigen_assert(val.first == f);
    eigen_assert(val.second == s);
  }
};


template<Index n> struct NumTraits<type2index<n> >
{
  typedef Index Real;
  enum {
    IsComplex = 0,
    RequireInitialization = false,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };

  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real epsilon() { return 0; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real dummy_precision() { return 0; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real highest() { return n; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real lowest() { return n; }
};

namespace internal {
template <typename T>
EIGEN_DEVICE_FUNC void update_value(T& val, Index new_val) {
  val = internal::convert_index<T>(new_val);
}
template <Index n>
EIGEN_DEVICE_FUNC void update_value(type2index<n>& val, Index new_val) {
  val.set(new_val);
}

template <typename T>
EIGEN_DEVICE_FUNC void update_value(T& val, IndexPair<Index> new_val) {
  val = new_val;
}
template <Index f, Index s>
EIGEN_DEVICE_FUNC void update_value(type2indexpair<f, s>& val, IndexPair<Index> new_val) {
  val.set(new_val);
}


template <typename T>
struct is_compile_time_constant {
  static constexpr bool value = false;
};

template <Index idx>
struct is_compile_time_constant<type2index<idx> > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<const type2index<idx> > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<type2index<idx>& > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<const type2index<idx>& > {
  static constexpr bool value = true;
};

template <Index f, Index s>
struct is_compile_time_constant<type2indexpair<f, s> > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<const type2indexpair<f, s> > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<type2indexpair<f, s>& > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<const type2indexpair<f, s>& > {
  static constexpr bool value = true;
};


template<typename... T>
struct IndexTuple;

template<typename T, typename... O>
struct IndexTuple<T, O...> {
  EIGEN_DEVICE_FUNC constexpr IndexTuple() : head(), others() { }
  EIGEN_DEVICE_FUNC constexpr IndexTuple(const T& v, const O... o) : head(v), others(o...) { }

  constexpr static int count = 1 + sizeof...(O);
  T head;
  IndexTuple<O...> others;
  typedef T Head;
  typedef IndexTuple<O...> Other;
};

template<typename T>
  struct IndexTuple<T> {
  EIGEN_DEVICE_FUNC constexpr IndexTuple() : head() { }
  EIGEN_DEVICE_FUNC constexpr IndexTuple(const T& v) : head(v) { }

  constexpr static int count = 1;
  T head;
  typedef T Head;
};


template<int N, typename... T>
struct IndexTupleExtractor;

template<int N, typename T, typename... O>
struct IndexTupleExtractor<N, T, O...> {

  typedef typename IndexTupleExtractor<N-1, O...>::ValType ValType;

  EIGEN_DEVICE_FUNC static constexpr ValType& get_val(IndexTuple<T, O...>& val) {
    return IndexTupleExtractor<N-1, O...>::get_val(val.others);
  }

  EIGEN_DEVICE_FUNC static constexpr const ValType& get_val(const IndexTuple<T, O...>& val) {
    return IndexTupleExtractor<N-1, O...>::get_val(val.others);
  }
  template <typename V>
  EIGEN_DEVICE_FUNC static void set_val(IndexTuple<T, O...>& val, V& new_val) {
    IndexTupleExtractor<N-1, O...>::set_val(val.others, new_val);
  }

};

template<typename T, typename... O>
  struct IndexTupleExtractor<0, T, O...> {

  typedef T ValType;

  EIGEN_DEVICE_FUNC static constexpr ValType& get_val(IndexTuple<T, O...>& val) {
    return val.head;
  }
  EIGEN_DEVICE_FUNC static constexpr const ValType& get_val(const IndexTuple<T, O...>& val) {
    return val.head;
  }
  template <typename V>
  EIGEN_DEVICE_FUNC static void set_val(IndexTuple<T, O...>& val, V& new_val) {
    val.head = new_val;
  }
};



template <int N, typename T, typename... O>
EIGEN_DEVICE_FUNC constexpr typename IndexTupleExtractor<N, T, O...>::ValType& array_get(IndexTuple<T, O...>& tuple) {
  return IndexTupleExtractor<N, T, O...>::get_val(tuple);
}
template <int N, typename T, typename... O>
EIGEN_DEVICE_FUNC constexpr const typename IndexTupleExtractor<N, T, O...>::ValType& array_get(const IndexTuple<T, O...>& tuple) {
  return IndexTupleExtractor<N, T, O...>::get_val(tuple);
}
template <typename T, typename... O>
  struct array_size<IndexTuple<T, O...> > {
  static const size_t value = IndexTuple<T, O...>::count;
};
template <typename T, typename... O>
  struct array_size<const IndexTuple<T, O...> > {
  static const size_t value = IndexTuple<T, O...>::count;
};




template <Index Idx, typename ValueT>
struct tuple_coeff {
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr ValueT get(const Index i, const IndexTuple<T...>& t) {
    //    return array_get<Idx>(t) * (i == Idx) + tuple_coeff<Idx-1>::get(i, t) * (i != Idx);
    return (i == Idx ? array_get<Idx>(t) : tuple_coeff<Idx-1, ValueT>::get(i, t));
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static void set(const Index i, IndexTuple<T...>& t, const ValueT& value) {
    if (i == Idx) {
      update_value(array_get<Idx>(t), value);
    } else {
      tuple_coeff<Idx-1, ValueT>::set(i, t, value);
    }
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool value_known_statically(const Index i, const IndexTuple<T...>& t) {
    return ((i == Idx) & is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value) ||
        tuple_coeff<Idx-1, ValueT>::value_known_statically(i, t);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_known_statically(const IndexTuple<T...>& t) {
    return is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
        tuple_coeff<Idx-1, ValueT>::values_up_to_known_statically(t);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_statically_known_to_increase(const IndexTuple<T...>& t) {
    return is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
           is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
           array_get<Idx>(t) > array_get<Idx-1>(t) &&
           tuple_coeff<Idx-1, ValueT>::values_up_to_statically_known_to_increase(t);
  }
};

template <typename ValueT>
struct tuple_coeff<0, ValueT> {
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr ValueT get(const Index /*i*/, const IndexTuple<T...>& t) {
    //  eigen_assert (i == 0);  // gcc fails to compile assertions in constexpr
    return array_get<0>(t)/* * (i == 0)*/;
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static void set(const Index i, IndexTuple<T...>& t, const ValueT value) {
    eigen_assert (i == 0);
    update_value(array_get<0>(t), value);
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool value_known_statically(const Index i, const IndexTuple<T...>&) {
    return is_compile_time_constant<typename IndexTupleExtractor<0, T...>::ValType>::value && (i == 0);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_known_statically(const IndexTuple<T...>&) {
    return is_compile_time_constant<typename IndexTupleExtractor<0, T...>::ValType>::value;
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_statically_known_to_increase(const IndexTuple<T...>&) {
    return true;
  }
};
}  // namespace internal



template<typename FirstType, typename... OtherTypes>
struct IndexList : internal::IndexTuple<FirstType, OtherTypes...> {
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr Index operator[] (const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr Index get(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC void set(const Index i, const Index value) {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::set(i, *this, value);
  }

  EIGEN_DEVICE_FUNC constexpr IndexList(const internal::IndexTuple<FirstType, OtherTypes...>& other) : internal::IndexTuple<FirstType, OtherTypes...>(other) { }
  EIGEN_DEVICE_FUNC constexpr IndexList(FirstType& first, OtherTypes... other) : internal::IndexTuple<FirstType, OtherTypes...>(first, other...) { }
  EIGEN_DEVICE_FUNC constexpr IndexList() : internal::IndexTuple<FirstType, OtherTypes...>() { }

  EIGEN_DEVICE_FUNC constexpr bool value_known_statically(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::value_known_statically(i, *this);
  }
  EIGEN_DEVICE_FUNC constexpr bool all_values_known_statically() const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::values_up_to_known_statically(*this);
  }

  EIGEN_DEVICE_FUNC constexpr bool values_statically_known_to_increase() const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::values_up_to_statically_known_to_increase(*this);
  }
};

template <typename FirstType, typename... OtherTypes>
std::ostream& operator<<(std::ostream& os,
                         const IndexList<FirstType, OtherTypes...>& dims) {
  os << "[";
  for (size_t i = 0; i < 1 + sizeof...(OtherTypes); ++i) {
    if (i > 0) os << ", ";
    os << dims[i];
  }
  os << "]";
  return os;
}

template<typename FirstType, typename... OtherTypes>
constexpr IndexList<FirstType, OtherTypes...> make_index_list(FirstType val1, OtherTypes... other_vals) {
  return IndexList<FirstType, OtherTypes...>(val1, other_vals...);
}


template<typename FirstType, typename... OtherTypes>
struct IndexPairList : internal::IndexTuple<FirstType, OtherTypes...> {
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr IndexPair<Index> operator[] (const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, IndexPair<Index>>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC void set(const Index i, const IndexPair<Index> value) {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...>>::value-1, IndexPair<Index> >::set(i, *this, value);
  }

  EIGEN_DEVICE_FUNC  constexpr IndexPairList(const internal::IndexTuple<FirstType, OtherTypes...>& other) : internal::IndexTuple<FirstType, OtherTypes...>(other) { }
  EIGEN_DEVICE_FUNC  constexpr IndexPairList() : internal::IndexTuple<FirstType, OtherTypes...>() { }

  EIGEN_DEVICE_FUNC constexpr bool value_known_statically(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::value_known_statically(i, *this);
  }
};

namespace internal {

template<typename FirstType, typename... OtherTypes>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index array_prod(const IndexList<FirstType, OtherTypes...>& sizes) {
  Index result = 1;
  EIGEN_UNROLL_LOOP
  for (size_t i = 0; i < array_size<IndexList<FirstType, OtherTypes...> >::value; ++i) {
    result *= sizes[i];
  }
  return result;
}

template<typename FirstType, typename... OtherTypes> struct array_size<IndexList<FirstType, OtherTypes...> > {
  static const size_t value = array_size<IndexTuple<FirstType, OtherTypes...> >::value;
};
template<typename FirstType, typename... OtherTypes> struct array_size<const IndexList<FirstType, OtherTypes...> > {
  static const size_t value = array_size<IndexTuple<FirstType, OtherTypes...> >::value;
};

template<typename FirstType, typename... OtherTypes> struct array_size<IndexPairList<FirstType, OtherTypes...> > {
  static const size_t value = std::tuple_size<std::tuple<FirstType, OtherTypes...> >::value;
};
template<typename FirstType, typename... OtherTypes> struct array_size<const IndexPairList<FirstType, OtherTypes...> > {
  static const size_t value = std::tuple_size<std::tuple<FirstType, OtherTypes...> >::value;
};

template<Index N, typename FirstType, typename... OtherTypes> EIGEN_DEVICE_FUNC constexpr Index array_get(IndexList<FirstType, OtherTypes...>& a) {
  return IndexTupleExtractor<N, FirstType, OtherTypes...>::get_val(a);
}
template<Index N, typename FirstType, typename... OtherTypes> EIGEN_DEVICE_FUNC constexpr Index array_get(const IndexList<FirstType, OtherTypes...>& a) {
  return IndexTupleExtractor<N, FirstType, OtherTypes...>::get_val(a);
}

template <typename T>
struct index_known_statically_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_known_statically_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_known_statically_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i);
  }
};


template <typename T>
struct all_indices_known_statically_impl {
  static constexpr bool run() {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct all_indices_known_statically_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return IndexList<FirstType, OtherTypes...>().all_values_known_statically();
  }
};

template <typename FirstType, typename... OtherTypes>
struct all_indices_known_statically_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return IndexList<FirstType, OtherTypes...>().all_values_known_statically();
  }
};


template <typename T>
struct indices_statically_known_to_increase_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
  struct indices_statically_known_to_increase_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return Eigen::IndexList<FirstType, OtherTypes...>().values_statically_known_to_increase();
  }
};

template <typename FirstType, typename... OtherTypes>
  struct indices_statically_known_to_increase_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return Eigen::IndexList<FirstType, OtherTypes...>().values_statically_known_to_increase();
  }
};


template <typename Tx>
struct index_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_eq_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_eq_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) == value);
  }
};


template <typename T>
struct index_statically_ne_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_ne_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) != value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_ne_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) != value);
  }
};


template <typename T>
struct index_statically_gt_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_gt_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) > value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_gt_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) > value);
  }
};



template <typename T>
struct index_statically_lt_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_lt_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) < value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_lt_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) < value);
  }
};



template <typename Tx>
struct index_pair_first_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_first_statically_eq_impl<IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).first == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_first_statically_eq_impl<const IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).first == value);
  }
};



template <typename Tx>
struct index_pair_second_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_second_statically_eq_impl<IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).second == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_second_statically_eq_impl<const IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).second == value);
  }
};


}  // end namespace internal
}  // end namespace Eigen

#else

namespace Eigen {
namespace internal {

template <typename T>
struct index_known_statically_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const Index) {
    return false;
  }
};

template <typename T>
struct all_indices_known_statically_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return false;
  }
};

template <typename T>
struct indices_statically_known_to_increase_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return false;
  }
};

template <typename T>
struct index_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_ne_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_gt_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_lt_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename Tx>
struct index_pair_first_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename Tx>
struct index_pair_second_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};



}  // end namespace internal
}  // end namespace Eigen

#endif


namespace Eigen {
namespace internal {
template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_known_statically(Index i) {
  return index_known_statically_impl<T>::run(i);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool all_indices_known_statically() {
  return all_indices_known_statically_impl<T>::run();
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool indices_statically_known_to_increase() {
  return indices_statically_known_to_increase_impl<T>::run();
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_eq(Index i, Index value) {
  return index_statically_eq_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_ne(Index i, Index value) {
  return index_statically_ne_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_gt(Index i, Index value) {
  return index_statically_gt_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_lt(Index i, Index value) {
  return index_statically_lt_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_pair_first_statically_eq(Index i, Index value) {
  return index_pair_first_statically_eq_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_pair_second_statically_eq(Index i, Index value) {
  return index_pair_second_statically_eq_impl<T>::run(i, value);
}

}  // end namespace internal
}  // end namespace Eigen


#endif // EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInflation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Ke Yang <yangke@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H
#define EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H

namespace Eigen {

/** \class TensorInflation
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor inflation class.
  *
  *
  */
namespace internal {
template<typename Strides, typename XprType>
struct traits<TensorInflationOp<Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Strides, typename XprType>
struct eval<TensorInflationOp<Strides, XprType>, Eigen::Dense>
{
  typedef const TensorInflationOp<Strides, XprType>& type;
};

template<typename Strides, typename XprType>
struct nested<TensorInflationOp<Strides, XprType>, 1, typename eval<TensorInflationOp<Strides, XprType> >::type>
{
  typedef TensorInflationOp<Strides, XprType> type;
};

}  // end namespace internal

template<typename Strides, typename XprType>
class TensorInflationOp : public TensorBase<TensorInflationOp<Strides, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorInflationOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorInflationOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorInflationOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorInflationOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorInflationOp(const XprType& expr, const Strides& strides)
      : m_xpr(expr), m_strides(strides) {}

    EIGEN_DEVICE_FUNC
    const Strides& strides() const { return m_strides; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Strides m_strides;
};

// Eval as rvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorInflationOp<Strides, ArgType>, Device>
{
  typedef TensorInflationOp<Strides, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_strides(op.strides())
  {
    m_dimensions = m_impl.dimensions();
    // Expand each dimension to the inflated dimension.
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] = (m_dimensions[i] - 1) * op.strides()[i] + 1;
    }

    // Remember the strides for fast division.
    for (int i = 0; i < NumDims; ++i) {
      m_fastStrides[i] = internal::TensorIntDivisor<Index>(m_strides[i]);
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_outputStrides[0] = 1;
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
      }
    } else {  // RowMajor
      m_outputStrides[NumDims-1] = 1;
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  // Computes the input index given the output index. Returns true if the output
  // index doesn't fall into a hole.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool getInputIndex(Index index, Index* inputIndex) const
  {
    eigen_assert(index < dimensions().TotalSize());
    *inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        if (idx != idx / m_fastStrides[i] * m_strides[i]) {
          return false;
        }
        *inputIndex += idx / m_strides[i] * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (index != index / m_fastStrides[0] * m_strides[0]) {
        return false;
      }
      *inputIndex += index / m_strides[0];
      return true;
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        if (idx != idx / m_fastStrides[i] * m_strides[i]) {
          return false;
        }
        *inputIndex += idx / m_strides[i] * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (index != index / m_fastStrides[NumDims-1] * m_strides[NumDims-1]) {
        return false;
      }
      *inputIndex += index / m_strides[NumDims - 1];
    }
    return true;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    Index inputIndex = 0;
    if (getInputIndex(index, &inputIndex)) {
     return m_impl.coeff(inputIndex);
    } else {
     return Scalar(0);
    }
  }

  // TODO(yangke): optimize this function so that we can detect and produce
  // all-zero packets
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (3 * TensorOpCost::DivCost<Index>() +
                                           3 * TensorOpCost::MulCost<Index>() +
                                           2 * TensorOpCost::AddCost<Index>());
    const double input_size = m_impl.dimensions().TotalSize();
    const double output_size = m_dimensions.TotalSize();
    if (output_size == 0)
      return TensorOpCost();
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(sizeof(CoeffReturnType) * input_size / output_size, 0,
                        compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  const Strides m_strides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastStrides;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInitializer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H
#define EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H

#if EIGEN_HAS_VARIADIC_TEMPLATES

#include <initializer_list>

namespace Eigen {

/** \class TensorInitializer
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Helper template to initialize Tensors from std::initializer_lists.
  */
namespace internal {

template <typename Derived, int N>
struct Initializer {
  typedef std::initializer_list<
    typename Initializer<Derived, N - 1>::InitList> InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>* indices,
                  const InitList& vals) {
    int i = 0;
    for (const auto& v : vals) {
      (*indices)[traits<Derived>::NumDimensions - N] = i++;
      Initializer<Derived, N - 1>::run(tensor, indices, v);
    }
  }
};

template <typename Derived>
struct Initializer<Derived, 1> {
  typedef std::initializer_list<typename traits<Derived>::Scalar> InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>* indices,
                  const InitList& vals) {
    int i = 0;
    // There is likely a faster way to do that than iterating.
    for (const auto& v : vals) {
      (*indices)[traits<Derived>::NumDimensions - 1] = i++;
      tensor.coeffRef(*indices) = v;
    }
  }
};

template <typename Derived>
struct Initializer<Derived, 0> {
  typedef typename traits<Derived>::Scalar InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>*,
                  const InitList& v) {
    tensor.coeffRef(0) = v;
  }
};


template <typename Derived, int N>
void initialize_tensor(TensorEvaluator<Derived, DefaultDevice>& tensor,
                       const typename Initializer<Derived, traits<Derived>::NumDimensions>::InitList& vals) {
  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions> indices;
  Initializer<Derived, traits<Derived>::NumDimensions>::run(tensor, &indices, vals);
}

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_HAS_VARIADIC_TEMPLATES

#endif  // EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIntDiv.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H
#define EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H


namespace Eigen {

/** \internal
  *
  * \class TensorIntDiv
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Fast integer division by a constant.
  *
  * See the paper from Granlund and Montgomery for explanation.
  *   (at https://doi.org/10.1145/773473.178249)
  *
  * \sa Tensor
  */

namespace internal {

namespace {

  // Note: result is undefined if val == 0
  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  typename internal::enable_if<sizeof(T)==4,int>::type count_leading_zeros(const T val)
  {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return __clz(val);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::clz(val);
#elif EIGEN_COMP_MSVC
    unsigned long index;
    _BitScanReverse(&index, val);
    return 31 - index;
#else
    EIGEN_STATIC_ASSERT(sizeof(unsigned long long) == 8, YOU_MADE_A_PROGRAMMING_MISTAKE);
    return __builtin_clz(static_cast<uint32_t>(val));
#endif
  }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  typename internal::enable_if<sizeof(T)==8,int>::type count_leading_zeros(const T val)
  {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return __clzll(val);
#elif defined(SYCL_DEVICE_ONLY)
    return static_cast<int>(cl::sycl::clz(val));
#elif EIGEN_COMP_MSVC && EIGEN_ARCH_x86_64
    unsigned long index;
    _BitScanReverse64(&index, val);
    return 63 - index;
#elif EIGEN_COMP_MSVC
    // MSVC's _BitScanReverse64 is not available for 32bits builds.
    unsigned int lo = (unsigned int)(val&0xffffffff);
    unsigned int hi = (unsigned int)((val>>32)&0xffffffff);
    int n;
    if(hi==0)
      n = 32 + count_leading_zeros<unsigned int>(lo);
    else
      n = count_leading_zeros<unsigned int>(hi);
    return n;
#else
    EIGEN_STATIC_ASSERT(sizeof(unsigned long long) == 8, YOU_MADE_A_PROGRAMMING_MISTAKE);
    return __builtin_clzll(static_cast<uint64_t>(val));
#endif
  }

  template <typename T>
  struct UnsignedTraits {
    typedef typename conditional<sizeof(T) == 8, uint64_t, uint32_t>::type type;
  };

  template <typename T>
  struct DividerTraits {
    typedef typename UnsignedTraits<T>::type type;
    static const int N = sizeof(T) * 8;
  };

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint32_t muluh(const uint32_t a, const T b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
    return __umulhi(a, b);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::mul_hi(a, static_cast<uint32_t>(b));
#else
    return (static_cast<uint64_t>(a) * b) >> 32;
#endif
  }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint64_t muluh(const uint64_t a, const T b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
    return __umul64hi(a, b);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::mul_hi(a, static_cast<uint64_t>(b));
#elif EIGEN_HAS_BUILTIN_INT128
    __uint128_t v = static_cast<__uint128_t>(a) * static_cast<__uint128_t>(b);
    return static_cast<uint64_t>(v >> 64);
#else
    return (TensorUInt128<static_val<0>, uint64_t>(a) * TensorUInt128<static_val<0>, uint64_t>(b)).upper();
#endif
  }

  template <int N, typename T>
  struct DividerHelper {
    static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint32_t computeMultiplier(const int log_div, const T divider) {
      EIGEN_STATIC_ASSERT(N == 32, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return static_cast<uint32_t>((static_cast<uint64_t>(1) << (N+log_div)) / divider - (static_cast<uint64_t>(1) << N) + 1);
    }
  };

  template <typename T>
  struct DividerHelper<64, T> {
    static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint64_t computeMultiplier(const int log_div, const T divider) {
#if EIGEN_HAS_BUILTIN_INT128 && !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
      return static_cast<uint64_t>((static_cast<__uint128_t>(1) << (64+log_div)) / static_cast<__uint128_t>(divider) - (static_cast<__uint128_t>(1) << 64) + 1);
#else
      const uint64_t shift = 1ULL << log_div;
      TensorUInt128<uint64_t, uint64_t> result = TensorUInt128<uint64_t, static_val<0> >(shift, 0) / TensorUInt128<static_val<0>, uint64_t>(divider)
                                               - TensorUInt128<static_val<1>, static_val<0> >(1, 0)
                                               + TensorUInt128<static_val<0>, static_val<1> >(1);
      return static_cast<uint64_t>(result);
#endif
    }
  };
}


template <typename T, bool div_gt_one = false>
struct TensorIntDivisor {
 public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor() {
    multiplier = 0;
    shift1 = 0;
    shift2 = 0;
  }

  // Must have 0 < divider < 2^31. This is relaxed to
  // 0 < divider < 2^63 when using 64-bit indices on platforms that support
  // the __uint128_t type.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor(const T divider) {
    const int N = DividerTraits<T>::N;
    eigen_assert(static_cast<typename UnsignedTraits<T>::type>(divider) < NumTraits<UnsignedType>::highest()/2);
    eigen_assert(divider > 0);

    // fast ln2
    const int leading_zeros = count_leading_zeros(static_cast<UnsignedType>(divider));
    int log_div = N - leading_zeros;
    // if divider is a power of two then log_div is 1 more than it should be.
    if ((static_cast<typename UnsignedTraits<T>::type>(1) << (log_div-1)) == static_cast<typename UnsignedTraits<T>::type>(divider))
      log_div--;

    multiplier = DividerHelper<N, T>::computeMultiplier(log_div, divider);
    shift1 = log_div > 1 ? 1 : log_div;
    shift2 = log_div > 1 ? log_div-1 : 0;
  }

  // Must have 0 <= numerator. On platforms that don't support the __uint128_t
  // type numerator should also be less than 2^32-1.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T divide(const T numerator) const {
    eigen_assert(static_cast<typename UnsignedTraits<T>::type>(numerator) < NumTraits<UnsignedType>::highest()/2);
    //eigen_assert(numerator >= 0); // this is implicitly asserted by the line above

    UnsignedType t1 = muluh(multiplier, numerator);
    UnsignedType t = (static_cast<UnsignedType>(numerator) - t1) >> shift1;
    return (t1 + t) >> shift2;
  }

 private:
  typedef typename DividerTraits<T>::type UnsignedType;
  UnsignedType multiplier;
  int32_t shift1;
  int32_t shift2;
};


// Optimized version for signed 32 bit integers.
// Derived from Hacker's Delight.
// Only works for divisors strictly greater than one
template <>
class TensorIntDivisor<int32_t, true> {
 public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor() {
    magic = 0;
    shift = 0;
  }
  // Must have 2 <= divider
  EIGEN_DEVICE_FUNC TensorIntDivisor(int32_t divider)  {
    eigen_assert(divider >= 2);
    calcMagic(divider);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE int divide(const int32_t n) const {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return (__umulhi(magic, n) >> shift);
#elif defined(SYCL_DEVICE_ONLY)
    return (cl::sycl::mul_hi(magic, static_cast<uint32_t>(n)) >> shift);
#else
    uint64_t v = static_cast<uint64_t>(magic) * static_cast<uint64_t>(n);
    return (static_cast<uint32_t>(v >> 32) >> shift);
#endif
  }

private:
  // Compute the magic numbers. See Hacker's Delight section 10 for an in
  // depth explanation.
  EIGEN_DEVICE_FUNC void calcMagic(int32_t d) {
   const unsigned two31 = 0x80000000;     // 2**31.
   unsigned ad = d;
   unsigned t = two31 + (ad >> 31);
   unsigned anc = t - 1 - t%ad;     // Absolute value of nc.
   int p = 31;                      // Init. p.
   unsigned q1 = two31/anc;         // Init. q1 = 2**p/|nc|.
   unsigned r1 = two31 - q1*anc;    // Init. r1 = rem(2**p, |nc|).
   unsigned q2 = two31/ad;          // Init. q2 = 2**p/|d|.
   unsigned r2 = two31 - q2*ad;     // Init. r2 = rem(2**p, |d|).
   unsigned delta = 0;
   do {
      p = p + 1;
      q1 = 2*q1;           // Update q1 = 2**p/|nc|.
      r1 = 2*r1;           // Update r1 = rem(2**p, |nc|).
      if (r1 >= anc) {     // (Must be an unsigned
         q1 = q1 + 1;      // comparison here).
         r1 = r1 - anc;}
      q2 = 2*q2;           // Update q2 = 2**p/|d|.
      r2 = 2*r2;           // Update r2 = rem(2**p, |d|).
      if (r2 >= ad) {      // (Must be an unsigned
         q2 = q2 + 1;      // comparison here).
         r2 = r2 - ad;}
      delta = ad - r2;
   } while (q1 < delta || (q1 == delta && r1 == 0));

   magic = (unsigned)(q2 + 1);
   shift = p - 32;
  }

  uint32_t magic;
  int32_t shift;
};


template <typename T, bool div_gt_one>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator / (const T& numerator, const TensorIntDivisor<T, div_gt_one>& divisor) {
  return divisor.divide(numerator);
}


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorLayoutSwap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H
#define EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H

namespace Eigen {

/** \class TensorLayoutSwap
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Swap the layout from col-major to row-major, or row-major
  * to col-major, and invert the order of the dimensions.
  *
  * Beware: the dimensions are reversed by this operation. If you want to
  * preserve the ordering of the dimensions, you need to combine this
  * operation with a shuffle.
  *
  * \example:
  * Tensor<float, 2, ColMajor> input(2, 4);
  * Tensor<float, 2, RowMajor> output = input.swap_layout();
  * eigen_assert(output.dimension(0) == 4);
  * eigen_assert(output.dimension(1) == 2);
  *
  * array<int, 2> shuffle(1, 0);
  * output = input.swap_layout().shuffle(shuffle);
  * eigen_assert(output.dimension(0) == 2);
  * eigen_assert(output.dimension(1) == 4);
  *
  */
namespace internal {
template<typename XprType>
struct traits<TensorLayoutSwapOp<XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = (traits<XprType>::Layout == ColMajor) ? RowMajor : ColMajor;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename XprType>
struct eval<TensorLayoutSwapOp<XprType>, Eigen::Dense>
{
  typedef const TensorLayoutSwapOp<XprType>& type;
};

template<typename XprType>
struct nested<TensorLayoutSwapOp<XprType>, 1, typename eval<TensorLayoutSwapOp<XprType> >::type>
{
  typedef TensorLayoutSwapOp<XprType> type;
};

}  // end namespace internal



template<typename XprType>
class TensorLayoutSwapOp : public TensorBase<TensorLayoutSwapOp<XprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorLayoutSwapOp<XprType>, WriteAccessors> Base;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorLayoutSwapOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorLayoutSwapOp(const XprType& expr)
        : m_xpr(expr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorLayoutSwapOp)
  protected:
    typename XprType::Nested m_xpr;
};


// Eval as rvalue
template<typename ArgType, typename Device>
struct TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device>
{
  typedef TensorLayoutSwapOp<ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = (static_cast<int>(TensorEvaluator<ArgType, Device>::Layout) == static_cast<int>(ColMajor)) ? RowMajor : ColMajor,
    CoordAccess = false,  // to be implemented
    RawAccess = TensorEvaluator<ArgType, Device>::RawAccess
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    for(int i = 0; i < NumDims; ++i) {
      m_dimensions[i] = m_impl.dimensions()[NumDims-1-i];
    }
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    return m_impl.evalSubExprsIfNeeded(data);
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_impl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const {
    return constCast(m_impl.data());
  }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
  Dimensions m_dimensions;
};


// Eval as lvalue
template<typename ArgType, typename Device>
  struct TensorEvaluator<TensorLayoutSwapOp<ArgType>, Device>
  : public TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device>
{
  typedef TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device> Base;
  typedef TensorLayoutSwapOp<ArgType> XprType;

  enum {
    IsAligned = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = (static_cast<int>(TensorEvaluator<ArgType, Device>::Layout) == static_cast<int>(ColMajor)) ? RowMajor : ColMajor,
    CoordAccess = false  // to be implemented
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(index);
  }
  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    this->m_impl.template writePacket<StoreMode>(index, x);
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMacros.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_META_MACROS_H
#define EIGEN_CXX11_TENSOR_TENSOR_META_MACROS_H


/** use this macro in sfinae selection in templated functions
 *
 *   template<typename T,
 *            typename std::enable_if< isBanana<T>::value , int >::type = 0
 *   >
 *   void foo(){}
 *
 *   becomes =>
 *
 *   template<typename TopoType,
 *           SFINAE_ENABLE_IF( isBanana<T>::value )
 *   >
 *   void foo(){}
 */

// SFINAE requires variadic templates
#if !defined(EIGEN_GPUCC)
#if EIGEN_HAS_VARIADIC_TEMPLATES
  // SFINAE doesn't work for gcc <= 4.7
  #ifdef EIGEN_COMP_GNUC
    #if EIGEN_GNUC_AT_LEAST(4,8)
      #define EIGEN_HAS_SFINAE
    #endif
  #else
    #define EIGEN_HAS_SFINAE
  #endif
#endif
#endif

#define EIGEN_SFINAE_ENABLE_IF( __condition__ ) \
    typename internal::enable_if< ( __condition__ ) , int >::type = 0

// Define a macro to use a reference on the host but a value on the device
#if defined(SYCL_DEVICE_ONLY)
  #define EIGEN_DEVICE_REF
#else
  #define EIGEN_DEVICE_REF &
#endif

// Define a macro for catching SYCL exceptions if exceptions are enabled
#define EIGEN_SYCL_TRY_CATCH(X) \
  do { \
    EIGEN_TRY {X;} \
    EIGEN_CATCH(const cl::sycl::exception& e) { \
      EIGEN_THROW_X(std::runtime_error("SYCL exception at " + \
                                       std::string(__FILE__) + ":" + \
                                       std::to_string(__LINE__) + "\n" + \
                                       e.what())); \
    } \
  } while (false)

// Define a macro if local memory flags are unset or one of them is set
// Setting both flags is the same as unsetting them
#if (!defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)) || \
     (defined(EIGEN_SYCL_LOCAL_MEM) &&  defined(EIGEN_SYCL_NO_LOCAL_MEM))
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON 1
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF 1
#elif defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON 1
#elif !defined(EIGEN_SYCL_LOCAL_MEM) && defined(EIGEN_SYCL_NO_LOCAL_MEM)
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF 1
#endif

#if EIGEN_COMP_CLANG // workaround clang bug (see http://forum.kde.org/viewtopic.php?f=74&t=102653)
  #define EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) { Base::operator=(other); return *this; } \
    template <typename OtherDerived> \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const OtherDerived& other) { Base::operator=(other); return *this; }
#else
  #define EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived)
#endif

/** \internal
 * \brief Macro to manually inherit assignment operators.
 * This is necessary, because the implicitly defined assignment operator gets deleted when a custom operator= is defined.
 * This also inherits template<OtherDerived> operator=(const OtherDerived&) assignments.
 * With C++11 or later this also default-implements the copy-constructor
 */
#define EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(Derived)  \
    EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(Derived)

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_MAP_H
#define EIGEN_CXX11_TENSOR_TENSOR_MAP_H

namespace Eigen {

// FIXME use proper doxygen documentation (e.g. \tparam MakePointer_)

/** \class TensorMap
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A tensor expression mapping an existing array of data.
  *
  */
/// `template <class> class MakePointer_` is added to convert the host pointer to the device pointer.
/// It is added due to the fact that for our device compiler `T*` is not allowed.
/// If we wanted to use the same Evaluator functions we have to convert that type to our pointer `T`.
/// This is done through our `MakePointer_` class. By default the Type in the `MakePointer_<T>` is `T*` .
/// Therefore, by adding the default value, we managed to convert the type and it does not break any
/// existing code as its default value is `T*`.
template<typename PlainObjectType, int Options_, template <class> class MakePointer_> class TensorMap : public TensorBase<TensorMap<PlainObjectType, Options_, MakePointer_> >
{
  public:
    typedef TensorMap<PlainObjectType, Options_, MakePointer_> Self;
    typedef TensorBase<TensorMap<PlainObjectType, Options_, MakePointer_> > Base;
  #ifdef EIGEN_USE_SYCL
    typedef  typename Eigen::internal::remove_reference<typename Eigen::internal::nested<Self>::type>::type Nested;
  #else
     typedef typename Eigen::internal::nested<Self>::type Nested;
  #endif
   typedef typename internal::traits<PlainObjectType>::StorageKind StorageKind;
    typedef typename internal::traits<PlainObjectType>::Index Index;
    typedef typename internal::traits<PlainObjectType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename PlainObjectType::Base::CoeffReturnType CoeffReturnType;

    typedef typename MakePointer_<Scalar>::Type PointerType;
    typedef typename MakePointer_<Scalar>::ConstType PointerConstType;

    // WARN: PointerType still can be a pointer to const (const Scalar*), for
    // example in TensorMap<Tensor<const Scalar, ...>> expression. This type of
    // expression should be illegal, but adding this restriction is not possible
    // in practice (see https://bitbucket.org/eigen/eigen/pull-requests/488).
    typedef typename internal::conditional<
        bool(internal::is_lvalue<PlainObjectType>::value),
        PointerType,      // use simple pointer in lvalue expressions
        PointerConstType  // use const pointer in rvalue expressions
        >::type StoragePointerType;

    // If TensorMap was constructed over rvalue expression (e.g. const Tensor),
    // we should return a reference to const from operator() (and others), even
    // if TensorMap itself is not const.
    typedef typename internal::conditional<
        bool(internal::is_lvalue<PlainObjectType>::value),
        Scalar&,
        const Scalar&
        >::type StorageRefType;

    static const int Options = Options_;

    static const Index NumIndices = PlainObjectType::NumIndices;
    typedef typename PlainObjectType::Dimensions Dimensions;

    enum {
      IsAligned = ((int(Options_)&Aligned)==Aligned),
      Layout = PlainObjectType::Layout,
      CoordAccess = true,
      RawAccess = true
    };

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr) : m_data(dataPtr), m_dimensions() {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((0 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index firstDimension, IndexTypes... otherDimensions) : m_data(dataPtr), m_dimensions(firstDimension, otherDimensions...) {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((sizeof...(otherDimensions) + 1 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index firstDimension) : m_data(dataPtr), m_dimensions(firstDimension) {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((1 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2) : m_data(dataPtr), m_dimensions(dim1, dim2) {
      EIGEN_STATIC_ASSERT(2 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3) {
      EIGEN_STATIC_ASSERT(3 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3, Index dim4) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3, dim4) {
      EIGEN_STATIC_ASSERT(4 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3, Index dim4, Index dim5) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3, dim4, dim5) {
      EIGEN_STATIC_ASSERT(5 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#endif

   EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, const array<Index, NumIndices>& dimensions)
      : m_data(dataPtr), m_dimensions(dimensions)
    { }

    template <typename Dimensions>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, const Dimensions& dimensions)
      : m_data(dataPtr), m_dimensions(dimensions)
    { }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(PlainObjectType& tensor)
      : m_data(tensor.data()), m_dimensions(tensor.dimensions())
    { }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rank() const { return m_dimensions.rank(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index dimension(Index n) const { return m_dimensions[n]; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index size() const { return m_dimensions.TotalSize(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StoragePointerType data() { return m_data; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StoragePointerType data() const { return m_data; }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(const array<Index, NumIndices>& indices) const
    {
      //      eigen_assert(checkIndexRange(indices));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(indices);
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(indices);
        return m_data[index];
      }
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return m_data[0];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_data[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      eigen_assert(internal::all((Eigen::NumTraits<Index>::highest() >= otherIndices)...));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      }
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i1 + i0 * m_dimensions[1];
        return m_data[index];
      } else {
        const Index index = i0 + i1 * m_dimensions[0];
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2) const
    {
      if (PlainObjectType::Options&RowMajor) {
         const Index index = i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0);
         return m_data[index];
      } else {
         const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * i2);
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * i3));
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i4 + m_dimensions[4] * (i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0)));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * (i3 + m_dimensions[3] * i4)));
        return m_data[index];
      }
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(const array<Index, NumIndices>& indices)
    {
      //      eigen_assert(checkIndexRange(indices));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(indices);
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(indices);
        return m_data[index];
      }
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return m_data[0];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_data[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      static_assert(sizeof...(otherIndices) + 2 == NumIndices || NumIndices == Dynamic, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
       eigen_assert(internal::all((Eigen::NumTraits<Index>::highest() >= otherIndices)...));
      const std::size_t NumDims = sizeof...(otherIndices) + 2;
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(array<Index, NumDims>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(array<Index, NumDims>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      }
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1)
    {
       if (PlainObjectType::Options&RowMajor) {
         const Index index = i1 + i0 * m_dimensions[1];
        return m_data[index];
      } else {
        const Index index = i0 + i1 * m_dimensions[0];
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2)
    {
       if (PlainObjectType::Options&RowMajor) {
         const Index index = i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0);
        return m_data[index];
      } else {
         const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * i2);
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3)
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * i3));
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i4 + m_dimensions[4] * (i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0)));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * (i3 + m_dimensions[3] * i4)));
        return m_data[index];
      }
    }
#endif

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorMap)

  private:
    StoragePointerType m_data;
    Dimensions m_dimensions;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMeta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_META_H
#define EIGEN_CXX11_TENSOR_TENSOR_META_H

namespace Eigen {

template<bool cond> struct Cond {};

template<typename T1, typename T2> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
const T1& choose(Cond<true>, const T1& first, const T2&) {
  return first;
}

template<typename T1, typename T2> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
const T2& choose(Cond<false>, const T1&, const T2& second) {
  return second;
}


template <typename T, typename X, typename Y>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T divup(const X x, const Y y) {
  return static_cast<T>((x + y - 1) / y);
}

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T divup(const T x, const T y) {
  return static_cast<T>((x + y - 1) / y);
}

template <size_t n> struct max_n_1 {
  static const size_t size = n;
};
template <> struct max_n_1<0> {
  static const size_t size = 1;
};


// Default packet types
template <typename Scalar, typename Device>
struct PacketType : internal::packet_traits<Scalar> {
  typedef typename internal::packet_traits<Scalar>::type type;
};

// For CUDA packet types when using a GpuDevice
#if defined(EIGEN_USE_GPU) && defined(EIGEN_HAS_GPU_FP16)

typedef ulonglong2 Packet4h2;
template<>
struct PacketType<half, GpuDevice> {
  typedef Packet4h2 type;
  static const int size = 8;
  enum {
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasNegate = 1,
    HasAbs    = 1,
    HasArg    = 0,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 0,
    HasSetLinear = 0,
    HasBlend  = 0,

    HasDiv    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasExp    = 1,
    HasExpm1  = 0,
    HasLog    = 1,
    HasLog1p  = 0,
    HasLog10  = 0,
    HasPow    = 1,
  };
};
#endif

#if defined(EIGEN_USE_SYCL)

namespace TensorSycl {
namespace internal {

template <typename Index, Index A, Index B> struct PlusOp {
  static constexpr Index Value = A + B;
};

template <typename Index, Index A, Index B> struct DivOp {
  static constexpr Index Value = A / B;
};

template <typename Index, Index start, Index end, Index step,
          template <class Indx, Indx...> class StepOp>
struct static_for {
  template <typename UnaryOperator>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void loop(UnaryOperator op) {
    op(start);
    static_for<Index, StepOp<Index, start, step>::Value, end, step,
               StepOp>::loop(op);
  }
};
template <typename Index, Index end, Index step,
          template <class Indx, Indx...> class StepOp>
struct static_for<Index, end, end, step, StepOp> {
  template <typename UnaryOperator>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void loop(UnaryOperator) {}
};

template <typename OutScalar, typename Device, bool Vectorizable>
struct Vectorise {
  static const int PacketSize = 1;
  typedef OutScalar PacketReturnType;
};

template <typename OutScalar, typename Device>
struct Vectorise<OutScalar, Device, true> {
  static const int PacketSize = Eigen::PacketType<OutScalar, Device>::size;
  typedef typename Eigen::PacketType<OutScalar, Device>::type PacketReturnType;
};

static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index roundUp(Index x, Index y) {
  return ((((x) + (y)-1) / (y)) * (y));
}

} // namespace internal
} // namespace TensorSycl

template <>
  struct PacketType<half, SyclDevice> {
  typedef half type;
  static const int size = 1;
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasArg    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0,
    HasBlend  = 0
  };
};
template <typename Scalar>
struct PacketType<Scalar, SyclDevice> : internal::default_packet_traits {
  typedef Scalar type;
  typedef Scalar half;
  enum {
    Vectorizable = 0,
    size = 1,
    AlignedOnScalar = 0,
    HasHalfPacket = 0
  };
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0
  };

};

template <typename Scalar>
struct PacketType<Scalar, const SyclDevice> : PacketType<Scalar, SyclDevice>{};

#ifndef EIGEN_DONT_VECTORIZE_SYCL
#define PACKET_TYPE(CVQual, Type, val, lengths, DEV)\
template<> struct PacketType<CVQual Type, DEV> : internal::sycl_packet_traits<val, lengths> \
{\
  typedef typename internal::packet_traits<Type>::type type;\
  typedef typename internal::packet_traits<Type>::half half;\
};


PACKET_TYPE(const, float, 1, 4, SyclDevice)
PACKET_TYPE(, float, 1, 4, SyclDevice)
PACKET_TYPE(const, float, 1, 4, const SyclDevice)
PACKET_TYPE(, float, 1, 4, const SyclDevice)

PACKET_TYPE(const, double, 0, 2, SyclDevice)
PACKET_TYPE(, double, 0, 2, SyclDevice)
PACKET_TYPE(const, double, 0, 2, const SyclDevice)
PACKET_TYPE(, double, 0, 2, const SyclDevice)
#undef PACKET_TYPE

template<> struct PacketType<half, const SyclDevice>: PacketType<half, SyclDevice>{};
template<> struct PacketType<const half, const SyclDevice>: PacketType<half, SyclDevice>{};
#endif
#endif

// Tuple mimics std::pair but works on e.g. nvcc.
template <typename U, typename V> struct Tuple {
 public:
  U first;
  V second;

  typedef U first_type;
  typedef V second_type;

  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Tuple() : first(), second() {}

  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Tuple(const U& f, const V& s) : first(f), second(s) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void swap(Tuple& rhs) {
    using numext::swap;
    swap(first, rhs.first);
    swap(second, rhs.second);
  }
};

template <typename U, typename V>
EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
bool operator==(const Tuple<U, V>& x, const Tuple<U, V>& y) {
  return (x.first == y.first && x.second == y.second);
}

template <typename U, typename V>
EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
bool operator!=(const Tuple<U, V>& x, const Tuple<U, V>& y) {
  return !(x == y);
}


// Can't use std::pairs on cuda devices
template <typename Idx> struct IndexPair {
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexPair() : first(0), second(0) {}
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexPair(Idx f, Idx s) : first(f), second(s) {}

  EIGEN_DEVICE_FUNC void set(IndexPair<Idx> val) {
    first = val.first;
    second = val.second;
  }

  Idx first;
  Idx second;
};


#ifdef EIGEN_HAS_SFINAE
namespace internal {

  template<typename IndexType, typename Index, Index... Is>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, sizeof...(Is)> customIndices2Array(IndexType& idx, numeric_list<Index, Is...>) {
    return { idx[Is]... };
  }
  template<typename IndexType, typename Index>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, 0> customIndices2Array(IndexType&, numeric_list<Index>) {
    return array<Index, 0>();
  }

  /** Make an array (for index/dimensions) out of a custom index */
  template<typename Index, std::size_t NumIndices, typename IndexType>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, NumIndices> customIndices2Array(IndexType& idx) {
    return customIndices2Array(idx, typename gen_numeric_list<Index, NumIndices>::type{});
  }


  template <typename B, typename D>
  struct is_base_of
  {

    typedef char (&yes)[1];
    typedef char (&no)[2];

    template <typename BB, typename DD>
    struct Host
    {
      operator BB*() const;
      operator DD*();
    };

    template<typename T>
    static yes check(D*, T);
    static no check(B*, int);

    static const bool value = sizeof(check(Host<B,D>(), int())) == sizeof(yes);
  };

}
#endif



}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMorphing.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H
#define EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H

namespace Eigen {

/** \class TensorReshaping
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename NewDimensions, typename XprType>
struct traits<TensorReshapingOp<NewDimensions, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<NewDimensions>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename NewDimensions, typename XprType>
struct eval<TensorReshapingOp<NewDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorReshapingOp<NewDimensions, XprType>EIGEN_DEVICE_REF type;
};

template<typename NewDimensions, typename XprType>
struct nested<TensorReshapingOp<NewDimensions, XprType>, 1, typename eval<TensorReshapingOp<NewDimensions, XprType> >::type>
{
  typedef TensorReshapingOp<NewDimensions, XprType> type;
};

}  // end namespace internal



template<typename NewDimensions, typename XprType>
class TensorReshapingOp : public TensorBase<TensorReshapingOp<NewDimensions, XprType>, WriteAccessors>
{
  public:
  typedef TensorBase<TensorReshapingOp<NewDimensions, XprType>, WriteAccessors> Base;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::Scalar Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorReshapingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorReshapingOp(const XprType& expr, const NewDimensions& dims)
      : m_xpr(expr), m_dims(dims) {}

    EIGEN_DEVICE_FUNC
    const NewDimensions& dimensions() const { return m_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorReshapingOp)

  protected:
    typename XprType::Nested m_xpr;
    const NewDimensions m_dims;
};


// Eval as rvalue
template<typename NewDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device>
{
  typedef TensorReshapingOp<NewDimensions, ArgType> XprType;
  typedef NewDimensions Dimensions;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<typename internal::remove_const<CoeffReturnType>::type, Device> ConstCastStorage;

  static const int NumOutputDims = internal::array_size<Dimensions>::value;
  static const int NumInputDims  = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;

  enum ReshapingKind {
    // We do not use layout information to determine reshaping kind.
    // Depending on the layout `N` can be inner or outer dimension.
    OneByN = 0,  // expr.reshape(1, N)
    NByOne = 1,  // expr.reshape(N, 1)
    Runtime = 2  // Reshape dimensions are dynamic (specified at runtime).
  };

  // clang-format off
  static const ReshapingKind kind =
#if defined(EIGEN_HAS_INDEX_LIST)
        (NumOutputDims == 2 && internal::index_statically_eq<NewDimensions>(/*index=*/0, /*value=*/1)) ? OneByN
      : (NumOutputDims == 2 && internal::index_statically_eq<NewDimensions>(/*index=*/1, /*value=*/1)) ? NByOne
      : Runtime;
#else
        Runtime;
#endif
  // clang-format on

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    // For trivial reshapes with raw access to underlying data we will provide
    // zero overhead block access.
    // TODO(ezhulenev): Consider adding block access without raw access?
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess &&
                        NumInputDims > 0 && NumOutputDims > 0,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = TensorEvaluator<ArgType, Device>::RawAccess
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumOutputDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef
      typename internal::TensorMaterializedBlock<ScalarNoConst, NumOutputDims,
                                                 Layout, Index>
          TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_dimensions(op.dimensions())
  {
    // The total size of the reshaped tensor must be equal to the total size
    // of the input tensor.
    eigen_assert(internal::array_prod(m_impl.dimensions()) == internal::array_prod(op.dimensions()));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType data, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(data, std::move(done));
  }
#endif

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    return m_impl.evalSubExprsIfNeeded(data);
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_impl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  // required in block(OutputTensorBlock* output_block) const
  // For C++03 compatibility this must be defined outside the method
  struct BlockIteratorState {
    Index stride;
    Index span;
    Index size;
    Index count;
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    eigen_assert(m_impl.data() != NULL);
    eigen_assert((kind == Runtime) ||
                 (kind == OneByN && desc.dimensions()[0] == 1) ||
                 (kind == NByOne && desc.dimensions()[1] == 1));

    if (kind == OneByN || kind == NByOne) {
      // We can guarantee at compile time that block is just a contiguous slice
      // of the underlying expression memory buffer.
      return TensorBlock(internal::TensorBlockKind::kView,
                           m_impl.data() + desc.offset(), desc.dimensions());
    } else {
      // This will do additional runtime checks, and in the end it might be also
      // a view, or it might be a block materialized in the temporary buffer.
      return TensorBlock::materialize(m_impl.data(), m_dimensions, desc,
                                        scratch);
    }
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const {
    return constCast(m_impl.data());
  }

  EIGEN_DEVICE_FUNC const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
  #endif
 protected:
  TensorEvaluator<ArgType, Device> m_impl;
  NewDimensions m_dimensions;
};


// Eval as lvalue
template<typename NewDimensions, typename ArgType, typename Device>
  struct TensorEvaluator<TensorReshapingOp<NewDimensions, ArgType>, Device>
  : public TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device>

{
  typedef TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device> Base;
  typedef TensorReshapingOp<NewDimensions, ArgType> XprType;
  typedef NewDimensions Dimensions;

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = TensorEvaluator<ArgType, Device>::RawAccess
  };

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<TensorEvaluator::NumOutputDims, Index>
      TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(index);
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    this->m_impl.template writePacket<StoreMode>(index, x);
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(this->m_impl.data() != NULL);

    typedef typename TensorBlock::XprType TensorBlockExpr;
    typedef internal::TensorBlockAssignment<
        Scalar, TensorEvaluator::NumOutputDims, TensorBlockExpr, Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(desc.dimensions(),
                                  internal::strides<Layout>(this->dimensions()),
                                  this->m_impl.data(), desc.offset()),
        block.expr());
  }
};


/** \class TensorSlicing
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor slicing class.
  *
  *
  */
namespace internal {
template<typename StartIndices, typename Sizes, typename XprType>
struct traits<TensorSlicingOp<StartIndices, Sizes, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<StartIndices>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename StartIndices, typename Sizes, typename XprType>
struct eval<TensorSlicingOp<StartIndices, Sizes, XprType>, Eigen::Dense>
{
  typedef const TensorSlicingOp<StartIndices, Sizes, XprType>EIGEN_DEVICE_REF type;
};

template<typename StartIndices, typename Sizes, typename XprType>
struct nested<TensorSlicingOp<StartIndices, Sizes, XprType>, 1, typename eval<TensorSlicingOp<StartIndices, Sizes, XprType> >::type>
{
  typedef TensorSlicingOp<StartIndices, Sizes, XprType> type;
};

}  // end namespace internal



template<typename StartIndices, typename Sizes, typename XprType>
class TensorSlicingOp : public TensorBase<TensorSlicingOp<StartIndices, Sizes, XprType> >
{
  public:
  typedef TensorBase<TensorSlicingOp<StartIndices, Sizes, XprType> > Base;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorSlicingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSlicingOp(const XprType& expr, const StartIndices& indices, const Sizes& sizes)
      : m_xpr(expr), m_indices(indices), m_sizes(sizes) {}

    EIGEN_DEVICE_FUNC
    const StartIndices& startIndices() const { return m_indices; }
    EIGEN_DEVICE_FUNC
    const Sizes& sizes() const { return m_sizes; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorSlicingOp)

  protected:
    typename XprType::Nested m_xpr;
    const StartIndices m_indices;
    const Sizes m_sizes;
};


// Fixme: figure out the exact threshold
namespace {
template <typename Index, typename Device, bool BlockAccess> struct MemcpyTriggerForSlicing {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const Device& device) : threshold_(2 * device.numThreads()) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index total, Index contiguous) const {
    const bool prefer_block_evaluation = BlockAccess && total > 32*1024;
    return !prefer_block_evaluation && contiguous > threshold_;
  }

 private:
  Index threshold_;
};

// It is very expensive to start the memcpy kernel on GPU: we therefore only
// use it for large copies.
#ifdef EIGEN_USE_GPU
template <typename Index, bool BlockAccess> struct MemcpyTriggerForSlicing<Index, GpuDevice, BlockAccess>  {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const GpuDevice&) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index, Index contiguous) const { return contiguous > 4*1024*1024; }
};
#endif

// It is very expensive to start the memcpy kernel on GPU: we therefore only
// use it for large copies.
#ifdef EIGEN_USE_SYCL
template <typename Index, bool BlockAccess> struct MemcpyTriggerForSlicing<Index, Eigen::SyclDevice, BlockAccess>  {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const SyclDevice&) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index, Index contiguous) const { return contiguous > 4*1024*1024; }
};
#endif

}

// Eval as rvalue
template<typename StartIndices, typename Sizes, typename ArgType, typename Device>
struct TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
{
  typedef TensorSlicingOp<StartIndices, Sizes, ArgType> XprType;
  static const int NumDims = internal::array_size<Sizes>::value;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Sizes Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef StorageMemory<typename internal::remove_const<CoeffReturnType>::type, Device> ConstCastStorage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets and sizes.
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess &&
                        // FIXME: Temporary workaround for bug in slicing of bool tensors.
                        !internal::is_same<typename internal::remove_const<Scalar>::type, bool>::value,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  // Tensor slicing does not change the block type.
  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_device(device), m_dimensions(op.sizes()), m_offsets(op.startIndices())
  {
    m_is_identity = true;
    for (int i = 0; i < internal::array_size<Dimensions>::value; ++i) {
      eigen_assert(m_impl.dimensions()[i] >=
                   op.sizes()[i] + op.startIndices()[i]);
      if (m_impl.dimensions()[i] != op.sizes()[i] ||
          op.startIndices()[i] != 0) {
        m_is_identity = false;
      }
    }

    // No strides for scalars.
    if (NumDims == 0) return;

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const Sizes& output_dims = op.sizes();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
      }

     // Don't initialize m_fastOutputStrides[0] since it won't ever be accessed.
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * output_dims[i-1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    } else {
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
      }

     // Don't initialize m_fastOutputStrides[NumDims-1] since it won't ever be accessed.
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * output_dims[i+1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization
        && data && m_impl.data()) {
      Index contiguous_values = 1;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        for (int i = 0; i < NumDims; ++i) {
          contiguous_values *= dimensions()[i];
          if (dimensions()[i] != m_impl.dimensions()[i]) {
            break;
          }
        }
      } else {
        for (int i = NumDims-1; i >= 0; --i) {
          contiguous_values *= dimensions()[i];
          if (dimensions()[i] != m_impl.dimensions()[i]) {
            break;
          }
        }
      }
      // Use memcpy if it's going to be faster than using the regular evaluation.
      const MemcpyTriggerForSlicing<Index, Device, BlockAccess> trigger(m_device);
      if (trigger(internal::array_prod(dimensions()), contiguous_values)) {
        EvaluatorPointerType src = (EvaluatorPointerType)m_impl.data();
        for (Index i = 0; i < internal::array_prod(dimensions()); i += contiguous_values) {
          Index offset = srcCoeff(i);
          m_device.memcpy((void*)(m_device.get(data + i)), m_device.get(src+offset), contiguous_values * sizeof(Scalar));
        }
        return false;
      }
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType /*data*/, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+packetSize-1 < internal::array_prod(dimensions()));

    if (m_is_identity) {
      return m_impl.template packet<LoadMode>(index);
    }

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + packetSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_fastOutputStrides[i];
        const Index idx1 = indices[1] / m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + m_offsets[i]) * m_inputStrides[i];
        inputIndices[1] += (idx1 + m_offsets[i]) * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + m_offsets[0]);
      inputIndices[1] += (indices[1] + m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_fastOutputStrides[i];
        const Index idx1 = indices[1] / m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + m_offsets[i]) * m_inputStrides[i];
        inputIndices[1] += (idx1 + m_offsets[i]) * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + m_offsets[NumDims-1]);
      inputIndices[1] += (indices[1] + m_offsets[NumDims-1]);
    }
    if (inputIndices[1] - inputIndices[0] == packetSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[packetSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[packetSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < packetSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, m_is_identity ? 1 : NumDims);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    TensorBlockDesc arg_desc = desc.WithOffset(srcCoeff(desc.offset()));
    TensorBlock block = m_impl.block(arg_desc, scratch);
    if (!arg_desc.HasDestinationBuffer()) desc.DropDestinationBuffer();
    return block;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    typename Storage::Type result = constCast(m_impl.data());
    if (result) {
      Index offset = 0;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        for (int i = 0; i < NumDims; ++i) {
          if (m_dimensions[i] != m_impl.dimensions()[i]) {
            offset += m_offsets[i] * m_inputStrides[i];
            for (int j = i+1; j < NumDims; ++j) {
              if (m_dimensions[j] > 1) {
                return NULL;
              }
              offset += m_offsets[j] * m_inputStrides[j];
            }
            break;
          }
        }
      } else {
        for (int i = NumDims - 1; i >= 0; --i) {
          if (m_dimensions[i] != m_impl.dimensions()[i]) {
            offset += m_offsets[i] * m_inputStrides[i];
            for (int j = i-1; j >= 0; --j) {
              if (m_dimensions[j] > 1) {
                return NULL;
              }
              offset += m_offsets[j] * m_inputStrides[j];
            }
            break;
          }
        }
      }
      return result + offset;
    }
    return NULL;
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += (idx + m_offsets[i]) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += (index + m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += (idx + m_offsets[i]) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += (index + m_offsets[NumDims-1]);
    }
    return inputIndex;
  }

  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  Dimensions m_dimensions;
  bool m_is_identity;
  const StartIndices m_offsets;
};


// Eval as lvalue
template<typename StartIndices, typename Sizes, typename ArgType, typename Device>
struct TensorEvaluator<TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
  : public TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device> Base;
  typedef TensorSlicingOp<StartIndices, Sizes, ArgType> XprType;
  static const int NumDims = internal::array_size<Sizes>::value;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Sizes Dimensions;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = (NumDims == 1) & TensorEvaluator<ArgType, Device>::RawAccess
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    if (this->m_is_identity) {
      return this->m_impl.coeffRef(index);
    } else {
      return this->m_impl.coeffRef(this->srcCoeff(index));
    }
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    if (this->m_is_identity) {
      this->m_impl.template writePacket<StoreMode>(index, x);
      return;
    }

    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + packetSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / this->m_fastOutputStrides[i];
        const Index idx1 = indices[1] / this->m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + this->m_offsets[i]) * this->m_inputStrides[i];
        inputIndices[1] += (idx1 + this->m_offsets[i]) * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + this->m_offsets[0]);
      inputIndices[1] += (indices[1] + this->m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / this->m_fastOutputStrides[i];
        const Index idx1 = indices[1] / this->m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + this->m_offsets[i]) * this->m_inputStrides[i];
        inputIndices[1] += (idx1 + this->m_offsets[i]) * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + this->m_offsets[NumDims-1]);
      inputIndices[1] += (indices[1] + this->m_offsets[NumDims-1]);
    }
    if (inputIndices[1] - inputIndices[0] == packetSize - 1) {
      this->m_impl.template writePacket<StoreMode>(inputIndices[0], x);
    }
    else {
      EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
      internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
      this->m_impl.coeffRef(inputIndices[0]) = values[0];
      this->m_impl.coeffRef(inputIndices[1]) = values[packetSize-1];
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < packetSize-1; ++i) {
        this->coeffRef(index+i) = values[i];
      }
    }
  }

  template<typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    TensorBlockDesc arg_desc = desc.WithOffset(this->srcCoeff(desc.offset()));
    this->m_impl.writeBlock(arg_desc, block);
  }
};

namespace internal {
template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct traits<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<StartIndices>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct eval<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>, Eigen::Dense>
{
  typedef const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>EIGEN_DEVICE_REF type;
};

template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct nested<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>, 1, typename eval<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> >::type>
{
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> type;
};

}  // end namespace internal


template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
class TensorStridingSlicingOp : public TensorBase<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> >
{
  public:
  typedef TensorBase<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> > Base;
  typedef typename internal::traits<TensorStridingSlicingOp>::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorStridingSlicingOp>::type Nested;
  typedef typename internal::traits<TensorStridingSlicingOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorStridingSlicingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorStridingSlicingOp(
    const XprType& expr, const StartIndices& startIndices,
    const StopIndices& stopIndices, const Strides& strides)
      : m_xpr(expr), m_startIndices(startIndices), m_stopIndices(stopIndices),
        m_strides(strides) {}

    EIGEN_DEVICE_FUNC
    const StartIndices& startIndices() const { return m_startIndices; }
    EIGEN_DEVICE_FUNC
    const StartIndices& stopIndices() const { return m_stopIndices; }
    EIGEN_DEVICE_FUNC
    const StartIndices& strides() const { return m_strides; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorStridingSlicingOp)

  protected:
    typename XprType::Nested m_xpr;
    const StartIndices m_startIndices;
    const StopIndices m_stopIndices;
    const Strides m_strides;
};

// Eval as rvalue
template<typename StartIndices, typename StopIndices, typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
{
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType> XprType;
  static const int NumDims = internal::array_size<Strides>::value;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef Strides Dimensions;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets and sizes.
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_device(device),
        m_strides(op.strides())
  {
    // Handle degenerate intervals by gracefully clamping and allowing m_dimensions to be zero
    DSizes<Index, NumDims> startIndicesClamped, stopIndicesClamped;
    for (ptrdiff_t i = 0; i < internal::array_size<Dimensions>::value; ++i) {
      eigen_assert(m_strides[i] != 0 && "0 stride is invalid");
      if (m_strides[i] > 0) {
        startIndicesClamped[i] =
            clamp(op.startIndices()[i], 0, m_impl.dimensions()[i]);
        stopIndicesClamped[i] =
            clamp(op.stopIndices()[i], 0, m_impl.dimensions()[i]);
      } else {
        /* implies m_strides[i] < 0 by assert */
        startIndicesClamped[i] =
            clamp(op.startIndices()[i], -1, m_impl.dimensions()[i] - 1);
        stopIndicesClamped[i] =
            clamp(op.stopIndices()[i], -1, m_impl.dimensions()[i] - 1);
      }
      m_startIndices[i] = startIndicesClamped[i];
    }

    typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
    const InputDimensions& input_dims = m_impl.dimensions();

    // compute output tensor shape
    m_is_identity = true;
    for (int i = 0; i < NumDims; i++) {
      Index interval = stopIndicesClamped[i] - startIndicesClamped[i];
      if (interval == 0 || ((interval < 0) != (m_strides[i] < 0))) {
        m_dimensions[i] = 0;
      } else {
        m_dimensions[i] =
            (interval / m_strides[i]) + (interval % m_strides[i] != 0 ? 1 : 0);
        eigen_assert(m_dimensions[i] >= 0);
      }
      if (m_strides[i] != 1 || interval != m_impl.dimensions()[i]) {
        m_is_identity = false;
      }
    }

    Strides output_dims = m_dimensions;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = m_strides[0];
      m_offsets[0] = startIndicesClamped[0];
      Index previousDimProduct = 1;
      for (int i = 1; i < NumDims; ++i) {
        previousDimProduct *= input_dims[i-1];
        m_inputStrides[i] = previousDimProduct * m_strides[i];
        m_offsets[i] = startIndicesClamped[i] * previousDimProduct;
      }

      // Don't initialize m_fastOutputStrides[0] since it won't ever be accessed.
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * output_dims[i-1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    } else {
      m_inputStrides[NumDims-1] = m_strides[NumDims-1];
      m_offsets[NumDims-1] = startIndicesClamped[NumDims-1];
      Index previousDimProduct = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        previousDimProduct *= input_dims[i+1];
        m_inputStrides[i] = previousDimProduct * m_strides[i];
        m_offsets[i] = startIndicesClamped[i] * previousDimProduct;
      }

      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * output_dims[i+1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }


  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, m_is_identity ? 1 : NumDims);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    return NULL;
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i >= 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i] + m_offsets[i];
        index -= idx * m_outputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i] + m_offsets[i];
        index -= idx * m_outputStrides[i];
      }
    }
    return inputIndex;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index clamp(Index value, Index min, Index max) {
#ifndef SYCL_DEVICE_ONLY
    return numext::maxi(min, numext::mini(max,value));
#else
    return cl::sycl::clamp(value, min, max);
#endif
  }

  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  bool m_is_identity;
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  DSizes<Index, NumDims> m_startIndices; // clamped startIndices
  DSizes<Index, NumDims> m_dimensions;
  DSizes<Index, NumDims> m_offsets; // offset in a flattened shape
  const Strides m_strides;
};

// Eval as lvalue
template<typename StartIndices, typename StopIndices, typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
  : public TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device> Base;
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType> XprType;
  static const int NumDims = internal::array_size<Strides>::value;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = TensorEvaluator<ArgType, Device>::CoordAccess,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Strides Dimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    if (this->m_is_identity) {
      return this->m_impl.coeffRef(index);
    } else {
      return this->m_impl.coeffRef(this->srcCoeff(index));
    }
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPadding.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_PADDING_H
#define EIGEN_CXX11_TENSOR_TENSOR_PADDING_H

namespace Eigen {

/** \class TensorPadding
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor padding class.
  * At the moment only padding with a constant value is supported.
  *
  */
namespace internal {
template<typename PaddingDimensions, typename XprType>
struct traits<TensorPaddingOp<PaddingDimensions, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename PaddingDimensions, typename XprType>
struct eval<TensorPaddingOp<PaddingDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorPaddingOp<PaddingDimensions, XprType>& type;
};

template<typename PaddingDimensions, typename XprType>
struct nested<TensorPaddingOp<PaddingDimensions, XprType>, 1, typename eval<TensorPaddingOp<PaddingDimensions, XprType> >::type>
{
  typedef TensorPaddingOp<PaddingDimensions, XprType> type;
};

}  // end namespace internal



template<typename PaddingDimensions, typename XprType>
class TensorPaddingOp : public TensorBase<TensorPaddingOp<PaddingDimensions, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorPaddingOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorPaddingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorPaddingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorPaddingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorPaddingOp(const XprType& expr, const PaddingDimensions& padding_dims, const Scalar padding_value)
      : m_xpr(expr), m_padding_dims(padding_dims), m_padding_value(padding_value) {}

    EIGEN_DEVICE_FUNC
    const PaddingDimensions& padding() const { return m_padding_dims; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const PaddingDimensions m_padding_dims;
    const Scalar m_padding_value;
};


// Eval as rvalue
template<typename PaddingDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorPaddingOp<PaddingDimensions, ArgType>, Device>
{
  typedef TensorPaddingOp<PaddingDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<PaddingDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = true,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_padding(op.padding()), m_paddingValue(op.padding_value()), m_device(device)
  {
    // The padding op doesn't change the rank of the tensor. Directly padding a scalar would lead
    // to a vector, which doesn't make sense. Instead one should reshape the scalar into a vector
    // of 1 element first and then pad.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Compute dimensions
    m_dimensions = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] += m_padding[i].first + m_padding[i].second;
    }
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
      m_outputStrides[NumDims] = m_outputStrides[NumDims-1] * m_dimensions[NumDims-1];
    } else {
      m_inputStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_outputStrides[i+1] = m_outputStrides[i+2] * m_dimensions[i+1];
      }
      m_outputStrides[0] = m_outputStrides[1] * m_dimensions[0];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    eigen_assert(index < dimensions().TotalSize());
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        if (isPaddingAtIndexForDim(idx, i)) {
          return m_paddingValue;
        }
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (isPaddingAtIndexForDim(index, 0)) {
        return m_paddingValue;
      }
      inputIndex += (index - m_padding[0].first);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i+1];
        if (isPaddingAtIndexForDim(idx, i)) {
          return m_paddingValue;
        }
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i+1];
      }
      if (isPaddingAtIndexForDim(index, NumDims-1)) {
        return m_paddingValue;
      }
      inputIndex += (index - m_padding[NumDims-1].first);
    }
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return packetColMajor(index);
    }
    return packetRowMajor(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    TensorOpCost cost = m_impl.costPerCoeff(vectorized);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims; ++i)
        updateCostPerDimension(cost, i, i == 0);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i >= 0; --i)
        updateCostPerDimension(cost, i, i == NumDims - 1);
    }
    return cost;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // If one of the dimensions is zero, return empty block view.
    if (desc.size() == 0) {
      return TensorBlock(internal::TensorBlockKind::kView, NULL,
                           desc.dimensions());
    }

    static const bool IsColMajor = Layout == static_cast<int>(ColMajor);
    const int inner_dim_idx = IsColMajor ? 0 : NumDims - 1;

    Index offset = desc.offset();

    // Compute offsets in the output tensor corresponding to the desc.offset().
    DSizes<Index, NumDims> output_offsets;
    for (int i = NumDims - 1; i > 0; --i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      const int stride_dim = IsColMajor ? dim : dim + 1;
      output_offsets[dim] = offset / m_outputStrides[stride_dim];
      offset -= output_offsets[dim] * m_outputStrides[stride_dim];
    }
    output_offsets[inner_dim_idx] = offset;

    // Offsets in the input corresponding to output offsets.
    DSizes<Index, NumDims> input_offsets = output_offsets;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      input_offsets[dim] = input_offsets[dim] - m_padding[dim].first;
    }

    // Compute offset in the input buffer (at this point it might be illegal and
    // point outside of the input buffer, because we don't check for negative
    // offsets, it will be autocorrected in the block iteration loop below).
    Index input_offset = 0;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      input_offset += input_offsets[dim] * m_inputStrides[dim];
    }

    // Destination buffer and scratch buffer both indexed from 0 and have the
    // same dimensions as the requested block (for destination buffer this
    // property is guaranteed by `desc.destination()`).
    Index output_offset = 0;
    const DSizes<Index, NumDims> output_strides =
        internal::strides<Layout>(desc.dimensions());

    // NOTE(ezhulenev): We initialize bock iteration state for `NumDims - 1`
    // dimensions, skipping innermost dimension. In theory it should be possible
    // to squeeze matching innermost dimensions, however in practice that did
    // not show any improvements in benchmarks. Also in practice first outer
    // dimension usually has padding, and will prevent squeezing.

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims - 1> it;
    for (int i = 0; i < NumDims - 1; ++i) {
      const int dim = IsColMajor ? i + 1 : NumDims - i - 2;
      it[i].count = 0;
      it[i].size = desc.dimension(dim);

      it[i].input_stride = m_inputStrides[dim];
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      it[i].output_stride = output_strides[dim];
      it[i].output_span = it[i].output_stride * (it[i].size - 1);
    }

    const Index input_inner_dim_size =
        static_cast<Index>(m_impl.dimensions()[inner_dim_idx]);

    // Total output size.
    const Index output_size = desc.size();

    // We will fill inner dimension of this size in the output. It might be
    // larger than the inner dimension in the input, so we might have to pad
    // before/after we copy values from the input inner dimension.
    const Index output_inner_dim_size = desc.dimension(inner_dim_idx);

    // How many values to fill with padding BEFORE reading from the input inner
    // dimension.
    const Index output_inner_pad_before_size =
        input_offsets[inner_dim_idx] < 0
            ? numext::mini(numext::abs(input_offsets[inner_dim_idx]),
                           output_inner_dim_size)
            : 0;

    // How many values we can actually copy from the input inner dimension.
    const Index output_inner_copy_size = numext::mini(
        // Want to copy from input.
        (output_inner_dim_size - output_inner_pad_before_size),
        // Can copy from input.
        numext::maxi(input_inner_dim_size - (input_offsets[inner_dim_idx] +
                                             output_inner_pad_before_size),
                     Index(0)));

    eigen_assert(output_inner_copy_size >= 0);

    // How many values to fill with padding AFTER reading from the input inner
    // dimension.
    const Index output_inner_pad_after_size =
        (output_inner_dim_size - output_inner_copy_size -
         output_inner_pad_before_size);

    // Sanity check, sum of all sizes must be equal to the output size.
    eigen_assert(output_inner_dim_size ==
                 (output_inner_pad_before_size + output_inner_copy_size +
                  output_inner_pad_after_size));

    // Keep track of current coordinates and padding in the output.
    DSizes<Index, NumDims> output_coord = output_offsets;
    DSizes<Index, NumDims> output_padded;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
    }

    typedef internal::StridedLinearBufferCopy<ScalarNoConst, Index> LinCopy;

    // Prepare storage for the materialized padding result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);

    // TODO(ezhulenev): Squeeze multiple non-padded inner dimensions into a
    // single logical inner dimension.

    // When possible we squeeze writes for the innermost (only if non-padded)
    // dimension with the first padded dimension. This allows to reduce the
    // number of calls to LinCopy and better utilize vector instructions.
    const bool squeeze_writes =
        NumDims > 1 &&
        // inner dimension is not padded
        (input_inner_dim_size == m_dimensions[inner_dim_idx]) &&
        // and equal to the block inner dimension
        (input_inner_dim_size == output_inner_dim_size);

    const int squeeze_dim = IsColMajor ? inner_dim_idx + 1 : inner_dim_idx - 1;

    // Maximum coordinate on a squeeze dimension that we can write to.
    const Index squeeze_max_coord =
        squeeze_writes ? numext::mini(
                             // max non-padded element in the input
                             static_cast<Index>(m_dimensions[squeeze_dim] -
                                                m_padding[squeeze_dim].second),
                             // max element in the output buffer
                             static_cast<Index>(output_offsets[squeeze_dim] +
                                                desc.dimension(squeeze_dim)))
                       : static_cast<Index>(0);

    // Iterate copying data from `m_impl.data()` to the output buffer.
    for (Index size = 0; size < output_size;) {
      // Detect if we are in the padded region (exclude innermost dimension).
      bool is_padded = false;
      for (int j = 1; j < NumDims; ++j) {
        const int dim = IsColMajor ? j : NumDims - j - 1;
        is_padded = output_padded[dim];
        if (is_padded) break;
      }

      if (is_padded) {
        // Fill single innermost dimension with padding value.
        size += output_inner_dim_size;

        LinCopy::template Run<LinCopy::Kind::FillLinear>(
            typename LinCopy::Dst(output_offset, 1, block_storage.data()),
            typename LinCopy::Src(0, 0, &m_paddingValue),
            output_inner_dim_size);


      } else if (squeeze_writes) {
        // Squeeze multiple reads from innermost dimensions.
        const Index squeeze_num = squeeze_max_coord - output_coord[squeeze_dim];
        size += output_inner_dim_size * squeeze_num;

        // Copy `squeeze_num` inner dimensions from input to output.
        LinCopy::template Run<LinCopy::Kind::Linear>(
            typename LinCopy::Dst(output_offset, 1, block_storage.data()),
            typename LinCopy::Src(input_offset, 1, m_impl.data()),
            output_inner_dim_size * squeeze_num);

        // Update iteration state for only `squeeze_num - 1` processed inner
        // dimensions, because we have another iteration state update at the end
        // of the loop that will update iteration state for the last inner
        // processed dimension.
        it[0].count += (squeeze_num - 1);
        input_offset += it[0].input_stride * (squeeze_num - 1);
        output_offset += it[0].output_stride * (squeeze_num - 1);
        output_coord[squeeze_dim] += (squeeze_num - 1);

      } else {
        // Single read from innermost dimension.
        size += output_inner_dim_size;

        {  // Fill with padding before copying from input inner dimension.
          const Index out = output_offset;

          LinCopy::template Run<LinCopy::Kind::FillLinear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(0, 0, &m_paddingValue),
              output_inner_pad_before_size);
        }

        {  // Copy data from input inner dimension.
          const Index out = output_offset + output_inner_pad_before_size;
          const Index in = input_offset + output_inner_pad_before_size;

          eigen_assert(output_inner_copy_size == 0 || m_impl.data() != NULL);

          LinCopy::template Run<LinCopy::Kind::Linear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(in, 1, m_impl.data()),
              output_inner_copy_size);
        }

        {  // Fill with padding after copying from input inner dimension.
          const Index out = output_offset + output_inner_pad_before_size +
                            output_inner_copy_size;

          LinCopy::template Run<LinCopy::Kind::FillLinear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(0, 0, &m_paddingValue),
              output_inner_pad_after_size);
        }
      }

      for (int j = 0; j < NumDims - 1; ++j) {
        const int dim = IsColMajor ? j + 1 : NumDims - j - 2;

        if (++it[j].count < it[j].size) {
          input_offset += it[j].input_stride;
          output_offset += it[j].output_stride;
          output_coord[dim] += 1;
          output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
          break;
        }
        it[j].count = 0;
        input_offset -= it[j].input_span;
        output_offset -= it[j].output_span;
        output_coord[dim] -= it[j].size - 1;
        output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : count(0),
          size(0),
          input_stride(0),
          input_span(0),
          output_stride(0),
          output_span(0) {}

    Index count;
    Index size;
    Index input_stride;
    Index input_span;
    Index output_stride;
    Index output_span;
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isPaddingAtIndexForDim(
      Index index, int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return (!internal::index_pair_first_statically_eq<PaddingDimensions>(dim_index, 0) &&
            index < m_padding[dim_index].first) ||
        (!internal::index_pair_second_statically_eq<PaddingDimensions>(dim_index, 0) &&
         index >= m_dimensions[dim_index] - m_padding[dim_index].second);
#else
    return (index < m_padding[dim_index].first) ||
           (index >= m_dimensions[dim_index] - m_padding[dim_index].second);
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isLeftPaddingCompileTimeZero(
      int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return internal::index_pair_first_statically_eq<PaddingDimensions>(dim_index, 0);
#else
    EIGEN_UNUSED_VARIABLE(dim_index);
    return false;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isRightPaddingCompileTimeZero(
      int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return internal::index_pair_second_statically_eq<PaddingDimensions>(dim_index, 0);
#else
    EIGEN_UNUSED_VARIABLE(dim_index);
    return false;
#endif
  }


  void updateCostPerDimension(TensorOpCost& cost, int i, bool first) const {
    const double in = static_cast<double>(m_impl.dimensions()[i]);
    const double out = in + m_padding[i].first + m_padding[i].second;
    if (out == 0)
      return;
    const double reduction = in / out;
    cost *= reduction;
    if (first) {
      cost += TensorOpCost(0, 0, 2 * TensorOpCost::AddCost<Index>() +
                    reduction * (1 * TensorOpCost::AddCost<Index>()));
    } else {
      cost += TensorOpCost(0, 0, 2 * TensorOpCost::AddCost<Index>() +
                                 2 * TensorOpCost::MulCost<Index>() +
                    reduction * (2 * TensorOpCost::MulCost<Index>() +
                                 1 * TensorOpCost::DivCost<Index>()));
    }
  }

 protected:

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetColMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index initialIndex = index;
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index firstIdx = index;
      const Index lastIdx = index + PacketSize - 1;
      const Index lastPaddedLeft = m_padding[i].first * m_outputStrides[i];
      const Index firstPaddedRight = (m_dimensions[i] - m_padding[i].second) * m_outputStrides[i];
      const Index lastPaddedRight = m_outputStrides[i+1];

      if (!isLeftPaddingCompileTimeZero(i) && lastIdx < lastPaddedLeft) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if (!isRightPaddingCompileTimeZero(i) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if ((isLeftPaddingCompileTimeZero(i) && isRightPaddingCompileTimeZero(i)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
        // all the coefficient are between the 2 padding zones.
        const Index idx = index / m_outputStrides[i];
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      else {
        // Every other case
        return packetWithPossibleZero(initialIndex);
      }
    }

    const Index lastIdx = index + PacketSize - 1;
    const Index firstIdx = index;
    const Index lastPaddedLeft = m_padding[0].first;
    const Index firstPaddedRight = (m_dimensions[0] - m_padding[0].second);
    const Index lastPaddedRight = m_outputStrides[1];

    if (!isLeftPaddingCompileTimeZero(0) && lastIdx < lastPaddedLeft) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if (!isRightPaddingCompileTimeZero(0) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if ((isLeftPaddingCompileTimeZero(0) && isRightPaddingCompileTimeZero(0)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
      // all the coefficient are between the 2 padding zones.
      inputIndex += (index - m_padding[0].first);
      return m_impl.template packet<Unaligned>(inputIndex);
    }
    // Every other case
    return packetWithPossibleZero(initialIndex);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetRowMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index initialIndex = index;
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index firstIdx = index;
      const Index lastIdx = index + PacketSize - 1;
      const Index lastPaddedLeft = m_padding[i].first * m_outputStrides[i+1];
      const Index firstPaddedRight = (m_dimensions[i] - m_padding[i].second) * m_outputStrides[i+1];
      const Index lastPaddedRight = m_outputStrides[i];

      if (!isLeftPaddingCompileTimeZero(i) && lastIdx < lastPaddedLeft) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if (!isRightPaddingCompileTimeZero(i) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if ((isLeftPaddingCompileTimeZero(i) && isRightPaddingCompileTimeZero(i)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
        // all the coefficient are between the 2 padding zones.
        const Index idx = index / m_outputStrides[i+1];
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i+1];
      }
      else {
        // Every other case
        return packetWithPossibleZero(initialIndex);
      }
    }

    const Index lastIdx = index + PacketSize - 1;
    const Index firstIdx = index;
    const Index lastPaddedLeft = m_padding[NumDims-1].first;
    const Index firstPaddedRight = (m_dimensions[NumDims-1] - m_padding[NumDims-1].second);
    const Index lastPaddedRight = m_outputStrides[NumDims-1];

    if (!isLeftPaddingCompileTimeZero(NumDims-1) && lastIdx < lastPaddedLeft) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if (!isRightPaddingCompileTimeZero(NumDims-1) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if ((isLeftPaddingCompileTimeZero(NumDims-1) && isRightPaddingCompileTimeZero(NumDims-1)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
      // all the coefficient are between the 2 padding zones.
      inputIndex += (index - m_padding[NumDims-1].first);
      return m_impl.template packet<Unaligned>(inputIndex);
    }
    // Every other case
    return packetWithPossibleZero(initialIndex);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;
  array<Index, NumDims+1> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  PaddingDimensions m_padding;

  Scalar m_paddingValue;

  const Device EIGEN_DEVICE_REF m_device;
};




} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_PADDING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_PATCH_H

namespace Eigen {

/** \class TensorPatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor patch class.
  *
  *
  */
namespace internal {
template<typename PatchDim, typename XprType>
struct traits<TensorPatchOp<PatchDim, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename PatchDim, typename XprType>
struct eval<TensorPatchOp<PatchDim, XprType>, Eigen::Dense>
{
  typedef const TensorPatchOp<PatchDim, XprType>& type;
};

template<typename PatchDim, typename XprType>
struct nested<TensorPatchOp<PatchDim, XprType>, 1, typename eval<TensorPatchOp<PatchDim, XprType> >::type>
{
  typedef TensorPatchOp<PatchDim, XprType> type;
};

}  // end namespace internal



template<typename PatchDim, typename XprType>
class TensorPatchOp : public TensorBase<TensorPatchOp<PatchDim, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorPatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorPatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorPatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorPatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorPatchOp(const XprType& expr, const PatchDim& patch_dims)
      : m_xpr(expr), m_patch_dims(patch_dims) {}

    EIGEN_DEVICE_FUNC
    const PatchDim& patch_dims() const { return m_patch_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const PatchDim m_patch_dims;
};


// Eval as rvalue
template<typename PatchDim, typename ArgType, typename Device>
struct TensorEvaluator<const TensorPatchOp<PatchDim, ArgType>, Device>
{
  typedef TensorPatchOp<PatchDim, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;


  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
 };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    Index num_patches = 1;
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const PatchDim& patch_dims = op.patch_dims();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumDims-1; ++i) {
        m_dimensions[i] = patch_dims[i];
        num_patches *= (input_dims[i] - patch_dims[i] + 1);
      }
      m_dimensions[NumDims-1] = num_patches;

      m_inputStrides[0] = 1;
      m_patchStrides[0] = 1;
      for (int i = 1; i < NumDims-1; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_patchStrides[i] = m_patchStrides[i-1] * (input_dims[i-1] - patch_dims[i-1] + 1);
      }
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
    } else {
      for (int i = 0; i < NumDims-1; ++i) {
        m_dimensions[i+1] = patch_dims[i];
        num_patches *= (input_dims[i] - patch_dims[i] + 1);
      }
      m_dimensions[0] = num_patches;

      m_inputStrides[NumDims-2] = 1;
      m_patchStrides[NumDims-2] = 1;
      for (int i = NumDims-3; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_patchStrides[i] = m_patchStrides[i+1] * (input_dims[i+1] - patch_dims[i+1] + 1);
      }
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims-2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    Index output_stride_index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? NumDims - 1 : 0;
    // Find the location of the first element of the patch.
    Index patchIndex = index / m_outputStrides[output_stride_index];
    // Find the offset of the element wrt the location of the first element.
    Index patchOffset = index - patchIndex * m_outputStrides[output_stride_index];
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i > 0; --i) {
        const Index patchIdx = patchIndex / m_patchStrides[i];
        patchIndex -= patchIdx * m_patchStrides[i];
        const Index offsetIdx = patchOffset / m_outputStrides[i];
        patchOffset -= offsetIdx * m_outputStrides[i];
        inputIndex += (patchIdx + offsetIdx) * m_inputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 2; ++i) {
        const Index patchIdx = patchIndex / m_patchStrides[i];
        patchIndex -= patchIdx * m_patchStrides[i];
        const Index offsetIdx = patchOffset / m_outputStrides[i+1];
        patchOffset -= offsetIdx * m_outputStrides[i+1];
        inputIndex += (patchIdx + offsetIdx) * m_inputStrides[i];
      }
    }
    inputIndex += (patchIndex + patchOffset);
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index output_stride_index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? NumDims - 1 : 0;
    Index indices[2] = {index, index + PacketSize - 1};
    Index patchIndices[2] = {indices[0] / m_outputStrides[output_stride_index],
                             indices[1] / m_outputStrides[output_stride_index]};
    Index patchOffsets[2] = {indices[0] - patchIndices[0] * m_outputStrides[output_stride_index],
                             indices[1] - patchIndices[1] * m_outputStrides[output_stride_index]};

    Index inputIndices[2] = {0, 0};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i > 0; --i) {
        const Index patchIdx[2] = {patchIndices[0] / m_patchStrides[i],
                                   patchIndices[1] / m_patchStrides[i]};
        patchIndices[0] -= patchIdx[0] * m_patchStrides[i];
        patchIndices[1] -= patchIdx[1] * m_patchStrides[i];

        const Index offsetIdx[2] = {patchOffsets[0] / m_outputStrides[i],
                                    patchOffsets[1] / m_outputStrides[i]};
        patchOffsets[0] -= offsetIdx[0] * m_outputStrides[i];
        patchOffsets[1] -= offsetIdx[1] * m_outputStrides[i];

        inputIndices[0] += (patchIdx[0] + offsetIdx[0]) * m_inputStrides[i];
        inputIndices[1] += (patchIdx[1] + offsetIdx[1]) * m_inputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 2; ++i) {
        const Index patchIdx[2] = {patchIndices[0] / m_patchStrides[i],
                                   patchIndices[1] / m_patchStrides[i]};
        patchIndices[0] -= patchIdx[0] * m_patchStrides[i];
        patchIndices[1] -= patchIdx[1] * m_patchStrides[i];

        const Index offsetIdx[2] = {patchOffsets[0] / m_outputStrides[i+1],
                                    patchOffsets[1] / m_outputStrides[i+1]};
        patchOffsets[0] -= offsetIdx[0] * m_outputStrides[i+1];
        patchOffsets[1] -= offsetIdx[1] * m_outputStrides[i+1];

        inputIndices[0] += (patchIdx[0] + offsetIdx[0]) * m_inputStrides[i];
        inputIndices[1] += (patchIdx[1] + offsetIdx[1]) * m_inputStrides[i];
      }
    }
    inputIndices[0] += (patchIndices[0] + patchOffsets[0]);
    inputIndices[1] += (patchIndices[1] + patchOffsets[1]);

    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX CoeffReturnType values[PacketSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[PacketSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (TensorOpCost::DivCost<Index>() +
                                           TensorOpCost::MulCost<Index>() +
                                           2 * TensorOpCost::AddCost<Index>());
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh); 
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims-1> m_inputStrides;
  array<Index, NumDims-1> m_patchStrides;

  TensorEvaluator<ArgType, Device> m_impl;

};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRandom.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Mehdi Goli <eigen@codeplay.com> Codeplay Software Ltd.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H
#define EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H

namespace Eigen {
namespace internal {

namespace {

EIGEN_DEVICE_FUNC uint64_t get_random_seed() {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  // We don't support 3d kernels since we currently only use 1 and
  // 2d kernels.
  gpu_assert(threadIdx.z == 0);
  return blockIdx.x * blockDim.x + threadIdx.x 
         + gridDim.x * blockDim.x * (blockIdx.y * blockDim.y + threadIdx.y);
#else
  // Rely on Eigen's random implementation.
  return random<uint64_t>();
#endif
}

static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE unsigned PCG_XSH_RS_generator(uint64_t* state, uint64_t stream) {
  // TODO: Unify with the implementation in the non blocking thread pool.
  uint64_t current = *state;
  // Update the internal state
  *state = current * 6364136223846793005ULL + (stream << 1 | 1);
  // Generate the random output (using the PCG-XSH-RS scheme)
  return static_cast<unsigned>((current ^ (current >> 22)) >> (22 + (current >> 61)));
}

static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE uint64_t PCG_XSH_RS_state(uint64_t seed) {
  seed = seed ? seed : get_random_seed();
  return seed * 6364136223846793005ULL + 0xda3e39cb94b95bdbULL;
}

}  // namespace


template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
T RandomToTypeUniform(uint64_t* state, uint64_t stream) {
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  return static_cast<T>(rnd);
}


template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Eigen::half RandomToTypeUniform<Eigen::half>(uint64_t* state, uint64_t stream) {
  // Generate 10 random bits for the mantissa, merge with exponent.
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  const uint16_t half_bits = static_cast<uint16_t>(rnd & 0x3ffu) | (static_cast<uint16_t>(15) << 10);
  Eigen::half result = Eigen::numext::bit_cast<Eigen::half>(half_bits);
  // Return the final result
  return result - Eigen::half(1.0f);
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Eigen::bfloat16 RandomToTypeUniform<Eigen::bfloat16>(uint64_t* state, uint64_t stream) {

  // Generate 7 random bits for the mantissa, merge with exponent.
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  const uint16_t half_bits = static_cast<uint16_t>(rnd & 0x7fu) | (static_cast<uint16_t>(127) << 7);
  Eigen::bfloat16 result = Eigen::numext::bit_cast<Eigen::bfloat16>(half_bits);
  // Return the final result
  return result - Eigen::bfloat16(1.0f);
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float RandomToTypeUniform<float>(uint64_t* state, uint64_t stream) {
  typedef union {
    uint32_t raw;
    float fp;
  } internal;
  internal result;
  // Generate 23 random bits for the mantissa mantissa
  const unsigned rnd = PCG_XSH_RS_generator(state, stream);
  result.raw = rnd & 0x7fffffu;
  // Set the exponent
  result.raw |= (static_cast<uint32_t>(127) << 23);
  // Return the final result
  return result.fp - 1.0f;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double RandomToTypeUniform<double>(uint64_t* state, uint64_t stream) {
  typedef union {
    uint64_t raw;
    double dp;
  } internal;
  internal result;
  result.raw = 0;
  // Generate 52 random bits for the mantissa
  // First generate the upper 20 bits
  unsigned rnd1 = PCG_XSH_RS_generator(state, stream) & 0xfffffu;
  // The generate the lower 32 bits
  unsigned rnd2 = PCG_XSH_RS_generator(state, stream);
  result.raw = (static_cast<uint64_t>(rnd1) << 32) | rnd2;
  // Set the exponent
  result.raw |= (static_cast<uint64_t>(1023) << 52);
  // Return the final result
  return result.dp - 1.0;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<float> RandomToTypeUniform<std::complex<float> >(uint64_t* state, uint64_t stream) {
  return std::complex<float>(RandomToTypeUniform<float>(state, stream),
                             RandomToTypeUniform<float>(state, stream));
}
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<double> RandomToTypeUniform<std::complex<double> >(uint64_t* state, uint64_t stream) {
  return std::complex<double>(RandomToTypeUniform<double>(state, stream),
                              RandomToTypeUniform<double>(state, stream));
}

template <typename T> class UniformRandomGenerator {
 public:
  static const bool PacketAccess = true;

  // Uses the given "seed" if non-zero, otherwise uses a random seed.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE UniformRandomGenerator(
      uint64_t seed = 0) {
    m_state = PCG_XSH_RS_state(seed);
    #ifdef EIGEN_USE_SYCL
    // In SYCL it is not possible to build PCG_XSH_RS_state in one step.
    // Therefor, we need two step to initializate the m_state.
    // IN SYCL, the constructor of the functor is s called on the CPU
    // and we get the clock seed here from the CPU. However, This seed is
    //the same for all the thread. As unlike CUDA, the thread.ID, BlockID, etc is not a global function.
    // and only  available on the Operator() function (which is called on the GPU).
    // Thus for CUDA (((CLOCK  + global_thread_id)* 6364136223846793005ULL) + 0xda3e39cb94b95bdbULL) is passed to each thread
    // but for SYCL ((CLOCK * 6364136223846793005ULL) + 0xda3e39cb94b95bdbULL) is passed to each thread and each thread adds
    // the  (global_thread_id* 6364136223846793005ULL) for itself only once, in order to complete the construction
    // similar to CUDA Therefore, the thread Id injection is not available at this stage.
    //However when the operator() is called the thread ID will be avilable. So inside the opeator,
    // we add the thrreadID, BlockId,... (which is equivalent of i)
    //to the seed and construct the unique m_state per thead similar to cuda.
    m_exec_once =false;
   #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE UniformRandomGenerator(
      const UniformRandomGenerator& other) {
    m_state = other.m_state;
    #ifdef EIGEN_USE_SYCL
     m_exec_once =other.m_exec_once;
    #endif
  }

  template<typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T operator()(Index i) const {
    #ifdef EIGEN_USE_SYCL
      if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      // The (i * 6364136223846793005ULL) is the remaining part of the PCG_XSH_RS_state on the GPU side
       m_state += (i * 6364136223846793005ULL);
       m_exec_once =true;
      }
    #endif
    T result = RandomToTypeUniform<T>(&m_state, i);
    return result;
  }

  template<typename Packet, typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(Index i) const {
    const int packetSize = internal::unpacket_traits<Packet>::size;
    EIGEN_ALIGN_MAX T values[packetSize];
      #ifdef EIGEN_USE_SYCL
      if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
       m_state += (i * 6364136223846793005ULL);
       m_exec_once =true;
      }
    #endif
    EIGEN_UNROLL_LOOP
    for (int j = 0; j < packetSize; ++j) {
      values[j] = RandomToTypeUniform<T>(&m_state, i);
    }
    return internal::pload<Packet>(values);
  }

 private:
  mutable uint64_t m_state;
  #ifdef EIGEN_USE_SYCL
  mutable bool m_exec_once;
  #endif
};

template <typename Scalar>
struct functor_traits<UniformRandomGenerator<Scalar> > {
  enum {
    // Rough estimate for floating point, multiplied by ceil(sizeof(T) / sizeof(float)).
    Cost = 12 * NumTraits<Scalar>::AddCost *
           ((sizeof(Scalar) + sizeof(float) - 1) / sizeof(float)),
    PacketAccess = UniformRandomGenerator<Scalar>::PacketAccess
  };
};



template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
T RandomToTypeNormal(uint64_t* state, uint64_t stream) {
  // Use the ratio of uniform method to generate numbers following a normal
  // distribution. See for example Numerical Recipes chapter 7.3.9 for the
  // details.
  T u, v, q;
  do {
    u = RandomToTypeUniform<T>(state, stream);
    v = T(1.7156) * (RandomToTypeUniform<T>(state, stream) - T(0.5));
    const T x = u - T(0.449871);
    const T y = numext::abs(v) + T(0.386595);
    q = x*x + y * (T(0.196)*y - T(0.25472)*x);
  } while (q > T(0.27597) &&
           (q > T(0.27846) || v*v > T(-4) * numext::log(u) * u*u));

  return v/u;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<float> RandomToTypeNormal<std::complex<float> >(uint64_t* state, uint64_t stream) {
  return std::complex<float>(RandomToTypeNormal<float>(state, stream),
                             RandomToTypeNormal<float>(state, stream));
}
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<double> RandomToTypeNormal<std::complex<double> >(uint64_t* state, uint64_t stream) {
  return std::complex<double>(RandomToTypeNormal<double>(state, stream),
                              RandomToTypeNormal<double>(state, stream));
}


template <typename T> class NormalRandomGenerator {
 public:
  static const bool PacketAccess = true;

  // Uses the given "seed" if non-zero, otherwise uses a random seed.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE NormalRandomGenerator(uint64_t seed = 0) {
    m_state = PCG_XSH_RS_state(seed);
    #ifdef EIGEN_USE_SYCL
    // In SYCL it is not possible to build PCG_XSH_RS_state in one step.
    // Therefor, we need two steps to initializate the m_state.
    // IN SYCL, the constructor of the functor is s called on the CPU
    // and we get the clock seed here from the CPU. However, This seed is
    //the same for all the thread. As unlike CUDA, the thread.ID, BlockID, etc is not a global function.
    // and only  available on the Operator() function (which is called on the GPU).
    // Therefore, the thread Id injection is not available at this stage. However when the operator()
    //is called the thread ID will be avilable. So inside the opeator,
    // we add the thrreadID, BlockId,... (which is equivalent of i)
    //to the seed and construct the unique m_state per thead similar to cuda.
    m_exec_once =false;
   #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE NormalRandomGenerator(
      const NormalRandomGenerator& other) {
    m_state = other.m_state;
#ifdef EIGEN_USE_SYCL
    m_exec_once=other.m_exec_once;
#endif
  }

 template<typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T operator()(Index i) const {
    #ifdef EIGEN_USE_SYCL
    if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      m_state += (i * 6364136223846793005ULL);
      m_exec_once =true;
    }
    #endif
    T result = RandomToTypeNormal<T>(&m_state, i);
    return result;
  }

  template<typename Packet, typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(Index i) const {
    const int packetSize = internal::unpacket_traits<Packet>::size;
    EIGEN_ALIGN_MAX T values[packetSize];
    #ifdef EIGEN_USE_SYCL
    if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      m_state += (i * 6364136223846793005ULL);
      m_exec_once =true;
    }
    #endif
    EIGEN_UNROLL_LOOP
    for (int j = 0; j < packetSize; ++j) {
      values[j] = RandomToTypeNormal<T>(&m_state, i);
    }
    return internal::pload<Packet>(values);
  }

 private:
  mutable uint64_t m_state;
   #ifdef EIGEN_USE_SYCL
  mutable bool m_exec_once;
  #endif
};


template <typename Scalar>
struct functor_traits<NormalRandomGenerator<Scalar> > {
  enum {
    // On average, we need to generate about 3 random numbers
    // 15 mul, 8 add, 1.5 logs
    Cost = 3 * functor_traits<UniformRandomGenerator<Scalar> >::Cost +
           15 * NumTraits<Scalar>::AddCost + 8 * NumTraits<Scalar>::AddCost +
           3 * functor_traits<scalar_log_op<Scalar> >::Cost / 2,
    PacketAccess = NormalRandomGenerator<Scalar>::PacketAccess
  };
};


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReduction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2016 Mehdi Goli, Codeplay Software Ltd <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H

// clang is incompatible with the CUDA syntax wrt making a kernel a class friend,
// so we'll use a macro to make clang happy.
#ifndef KERNEL_FRIEND
#if defined(__clang__) && (defined(__CUDA__) || defined(__HIP__))
#define KERNEL_FRIEND friend __global__ EIGEN_HIP_LAUNCH_BOUNDS_1024
#else
#define KERNEL_FRIEND friend
#endif
#endif


namespace Eigen {


/** \class TensorReduction
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reduction class.
  *
  */

namespace internal {
  template<typename Op, typename Dims, typename XprType,template <class> class MakePointer_ >
  struct traits<TensorReductionOp<Op, Dims, XprType, MakePointer_> >
 : traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::Scalar Scalar;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

  template <class T> struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;
  };
};

template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_>
struct eval<TensorReductionOp<Op, Dims, XprType, MakePointer_>, Eigen::Dense>
{
  typedef const TensorReductionOp<Op, Dims, XprType, MakePointer_>& type;
};

template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_>
struct nested<TensorReductionOp<Op, Dims, XprType, MakePointer_>, 1, typename eval<TensorReductionOp<Op, Dims, XprType, MakePointer_> >::type>
{
  typedef TensorReductionOp<Op, Dims, XprType, MakePointer_> type;
};


template <typename OutputDims> struct DimInitializer {
  template <typename InputDims, typename ReducedDims> EIGEN_DEVICE_FUNC
  static void run(const InputDims& input_dims,
                  const array<bool, internal::array_size<InputDims>::value>& reduced,
                  OutputDims* output_dims, ReducedDims* reduced_dims) {
    const int NumInputDims = internal::array_size<InputDims>::value;
    int outputIndex = 0;
    int reduceIndex = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (reduced[i]) {
        (*reduced_dims)[reduceIndex] = input_dims[i];
        ++reduceIndex;
      } else {
        (*output_dims)[outputIndex] = input_dims[i];
        ++outputIndex;
      }
    }
  }
};

template <> struct DimInitializer<Sizes<> > {
  template <typename InputDims, typename Index, size_t Rank> EIGEN_DEVICE_FUNC
  static void run(const InputDims& input_dims, const array<bool, Rank>&,
                  Sizes<>*, array<Index, Rank>* reduced_dims) {
    const int NumInputDims = internal::array_size<InputDims>::value;
    for (int i = 0; i < NumInputDims; ++i) {
      (*reduced_dims)[i] = input_dims[i];
    }
  }
};


template <typename ReducedDims, int NumTensorDims, int Layout>
struct are_inner_most_dims {
  static const bool value = false;
};
template <typename ReducedDims, int NumTensorDims, int Layout>
struct preserve_inner_most_dims {
  static const bool value = false;
};

#if EIGEN_HAS_CONSTEXPR && EIGEN_HAS_VARIADIC_TEMPLATES
template <typename ReducedDims, int NumTensorDims>
struct are_inner_most_dims<ReducedDims, NumTensorDims, ColMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_eq<ReducedDims>(0, 0);
  static const bool tmp3 = index_statically_eq<ReducedDims>(array_size<ReducedDims>::value-1, array_size<ReducedDims>::value-1);
  static const bool value = tmp1 & tmp2 & tmp3;
};
template <typename ReducedDims, int NumTensorDims>
struct are_inner_most_dims<ReducedDims, NumTensorDims, RowMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_eq<ReducedDims>(0, NumTensorDims - array_size<ReducedDims>::value);
  static const bool tmp3 = index_statically_eq<ReducedDims>(array_size<ReducedDims>::value - 1, NumTensorDims - 1);
  static const bool value = tmp1 & tmp2 & tmp3;

};
template <typename ReducedDims, int NumTensorDims>
struct preserve_inner_most_dims<ReducedDims, NumTensorDims, ColMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_gt<ReducedDims>(0, 0);
  static const bool value = tmp1 & tmp2;

};
template <typename ReducedDims, int NumTensorDims>
struct preserve_inner_most_dims<ReducedDims, NumTensorDims, RowMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_lt<ReducedDims>(array_size<ReducedDims>::value - 1, NumTensorDims - 1);
  static const bool value = tmp1 & tmp2;
};
#endif


template <int DimIndex, typename Self, typename Op>
struct GenericDimReducer {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::CoeffReturnType* accum) {
    EIGEN_STATIC_ASSERT((DimIndex > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    for (int j = 0; j < self.m_reducedDims[DimIndex]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[DimIndex];
      GenericDimReducer<DimIndex-1, Self, Op>::reduce(self, input, reducer, accum);
    }
  }
};
template <typename Self, typename Op>
struct GenericDimReducer<0, Self, Op> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::CoeffReturnType* accum) {
    for (int j = 0; j < self.m_reducedDims[0]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[0];
      reducer.reduce(self.m_impl.coeff(input), accum);
    }
  }
};
template <typename Self, typename Op>
struct GenericDimReducer<-1, Self, Op> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index index, Op& reducer, typename Self::CoeffReturnType* accum) {
    reducer.reduce(self.m_impl.coeff(index), accum);
  }
};

template <typename Self, typename Op, bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess),
          bool UseTreeReduction = (!Self::ReducerTraits::IsStateful &&
                                   !Self::ReducerTraits::IsExactlyAssociative)>
struct InnerMostDimReducer {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType reduce(const Self& self, typename Self::Index firstIndex, typename Self::Index numValuesToReduce, Op& reducer) {
    typename Self::CoeffReturnType accum = reducer.initialize();
    for (typename Self::Index j = 0; j < numValuesToReduce; ++j) {
      reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
    }
    return reducer.finalize(accum);
  }
};

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, true, false> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType reduce(const Self& self, typename Self::Index firstIndex, typename Self::Index numValuesToReduce, Op& reducer) {
    const typename Self::Index packetSize = internal::unpacket_traits<typename Self::PacketReturnType>::size;
    const typename Self::Index VectorizedSize = (numValuesToReduce / packetSize) * packetSize;
    typename Self::PacketReturnType paccum = reducer.template initializePacket<typename Self::PacketReturnType>();
    for (typename Self::Index j = 0; j < VectorizedSize; j += packetSize) {
      reducer.reducePacket(self.m_impl.template packet<Unaligned>(firstIndex + j), &paccum);
    }
    typename Self::CoeffReturnType accum = reducer.initialize();
    for (typename Self::Index j = VectorizedSize; j < numValuesToReduce; ++j) {
      reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
    }
    return reducer.finalizeBoth(accum, paccum);
  }
};

#if !defined(EIGEN_HIPCC) 
static const int kLeafSize = 1024;

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, false, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType
  reduce(const Self& self, typename Self::Index firstIndex,
         typename Self::Index numValuesToReduce, Op& reducer) {
    typename Self::CoeffReturnType accum = reducer.initialize();
    if (numValuesToReduce > kLeafSize) {
      const typename Self::Index half = numValuesToReduce / 2;
      reducer.reduce(reduce(self, firstIndex, half, reducer), &accum);
      reducer.reduce(
          reduce(self, firstIndex + half, numValuesToReduce - half, reducer),
          &accum);
    } else {
      for (typename Self::Index j = 0; j < numValuesToReduce; ++j) {
        reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
      }
    }
    return reducer.finalize(accum);
  }
};

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, true, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType
  reduce(const Self& self, typename Self::Index firstIndex,
         typename Self::Index numValuesToReduce, Op& reducer) {
    const typename Self::Index packetSize =
        internal::unpacket_traits<typename Self::PacketReturnType>::size;
    typename Self::CoeffReturnType accum = reducer.initialize();
    if (numValuesToReduce > packetSize * kLeafSize) {
      // Make sure the split point is aligned on a packet boundary.
      const typename Self::Index split =
          packetSize *
          divup(firstIndex + divup(numValuesToReduce, typename Self::Index(2)),
                packetSize);
      const typename Self::Index num_left =
          numext::mini(split - firstIndex, numValuesToReduce);
      reducer.reduce(reduce(self, firstIndex, num_left, reducer), &accum);
      if (num_left < numValuesToReduce) {
        reducer.reduce(
            reduce(self, split, numValuesToReduce - num_left, reducer), &accum);
      }
      return reducer.finalize(accum);
    } else {
      const typename Self::Index UnrollSize =
          (numValuesToReduce / (2*packetSize)) * 2*packetSize;
      const typename Self::Index VectorizedSize =
          (numValuesToReduce / packetSize) * packetSize;
      typename Self::PacketReturnType paccum =
          reducer.template initializePacket<typename Self::PacketReturnType>();
      typename Self::PacketReturnType paccum2 =
          reducer.template initializePacket<typename Self::PacketReturnType>();
      for (typename Self::Index j = 0; j < UnrollSize; j += packetSize * 2) {
        reducer.reducePacket(
            self.m_impl.template packet<Unaligned>(firstIndex + j), &paccum);
        reducer.reducePacket(
            self.m_impl.template packet<Unaligned>(firstIndex + j + packetSize),
            &paccum2);
      }
      for (typename Self::Index j = UnrollSize; j < VectorizedSize; j+= packetSize) {
        reducer.reducePacket(self.m_impl.template packet<Unaligned>(
                                 firstIndex + j), &paccum);
      }
      reducer.reducePacket(paccum2, &paccum);
      for (typename Self::Index j = VectorizedSize; j < numValuesToReduce;
           ++j) {
        reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
      }
      return reducer.finalizeBoth(accum, paccum);
    }
  }
};
#endif
 
template <int DimIndex, typename Self, typename Op, bool vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct InnerMostDimPreserver {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self&, typename Self::Index, Op&, typename Self::PacketReturnType*) {
    eigen_assert(false && "should never be called");
  }
};

template <int DimIndex, typename Self, typename Op>
struct InnerMostDimPreserver<DimIndex, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::PacketReturnType* accum) {
    EIGEN_STATIC_ASSERT((DimIndex > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    for (typename Self::Index j = 0; j < self.m_reducedDims[DimIndex]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[DimIndex];
      InnerMostDimPreserver<DimIndex-1, Self, Op>::reduce(self, input, reducer, accum);
    }
  }
};

template <typename Self, typename Op>
struct InnerMostDimPreserver<0, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::PacketReturnType* accum) {
    for (typename Self::Index j = 0; j < self.m_reducedDims[0]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[0];
      reducer.reducePacket(self.m_impl.template packet<Unaligned>(input), accum);
    }
  }
};
template <typename Self, typename Op>
struct InnerMostDimPreserver<-1, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self&, typename Self::Index, Op&, typename Self::PacketReturnType*) {
    eigen_assert(false && "should never be called");
  }
};

// Default full reducer
template <typename Self, typename Op, typename Device, bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct FullReducer {
  static const bool HasOptimizedImplementation = false;

  static EIGEN_DEVICE_FUNC void run(const Self& self, Op& reducer, const Device&, typename Self::EvaluatorPointerType output) {
    const typename Self::Index num_coeffs = array_prod(self.m_impl.dimensions());
    *output = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(self, 0, num_coeffs, reducer);
  }
};


#ifdef EIGEN_USE_THREADS
// Multithreaded full reducers
template <typename Self, typename Op,
          bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct FullReducerShard {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(const Self& self, typename Self::Index firstIndex,
                  typename Self::Index numValuesToReduce, Op& reducer,
                  typename Self::CoeffReturnType* output) {
    *output = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(
        self, firstIndex, numValuesToReduce, reducer);
  }
};

// Multithreaded full reducer
template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, ThreadPoolDevice, Vectorizable> {
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful;
  static const Index PacketSize =
      unpacket_traits<typename Self::PacketReturnType>::size;

  // launch one reducer per thread and accumulate the result.
  static void run(const Self& self, Op& reducer, const ThreadPoolDevice& device,
                  typename Self::CoeffReturnType* output) {
    typedef typename Self::Index Index;
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    if (num_coeffs == 0) {
      *output = reducer.finalize(reducer.initialize());
      return;
    }
    const TensorOpCost cost =
        self.m_impl.costPerCoeff(Vectorizable) +
        TensorOpCost(0, 0, internal::functor_traits<Op>::Cost, Vectorizable,
                     PacketSize);
    const int num_threads = TensorCostModel<ThreadPoolDevice>::numThreads(
        num_coeffs, cost, device.numThreads());
    if (num_threads == 1) {
      *output =
          InnerMostDimReducer<Self, Op, Vectorizable>::reduce(self, 0, num_coeffs, reducer);
      return;
    }
    const Index blocksize =
        std::floor<Index>(static_cast<float>(num_coeffs) / num_threads);
    const Index numblocks = blocksize > 0 ? num_coeffs / blocksize : 0;
    eigen_assert(num_coeffs >= numblocks * blocksize);

    Barrier barrier(internal::convert_index<unsigned int>(numblocks));
    MaxSizeVector<typename Self::CoeffReturnType> shards(numblocks, reducer.initialize());
    for (Index i = 0; i < numblocks; ++i) {
      device.enqueue_with_barrier(&barrier, &FullReducerShard<Self, Op, Vectorizable>::run,
                                  self, i * blocksize, blocksize, reducer,
                                  &shards[i]);
    }
    typename Self::CoeffReturnType finalShard;
    if (numblocks * blocksize < num_coeffs) {
      finalShard = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(
          self, numblocks * blocksize, num_coeffs - numblocks * blocksize,
          reducer);
    } else {
      finalShard = reducer.initialize();
    }
    barrier.Wait();

    for (Index i = 0; i < numblocks; ++i) {
      reducer.reduce(shards[i], &finalShard);
    }
    *output = reducer.finalize(finalShard);
  }
};

#endif


// Default inner reducer
template <typename Self, typename Op, typename Device>
struct InnerReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};

// Default outer reducer
template <typename Self, typename Op, typename Device>
struct OuterReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};

#ifdef EIGEN_USE_SYCL
// Default Generic reducer
template <typename Self, typename Op, typename Device>
struct GenericReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};
#endif

#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
template <int B, int N, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernel(R, const S, I_, typename S::CoeffReturnType*, unsigned int*);


#if defined(EIGEN_HAS_GPU_FP16)
template <typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitFullReduxKernelHalfFloat(R, const S, I_, internal::packet_traits<half>::type*);
template <int B, int N, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernelHalfFloat(R, const S, I_, half*, internal::packet_traits<half>::type*);
template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernelHalfFloat(R, const S, I_, I_, half*);

#endif

template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);

template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void OuterReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);
#endif

/**
 * For SYCL, the return type of the reduction is deduced from the initialize method of the given Op.
 * This allows the reduction to have a different type for the accumulator than the input data type.
 * If this is the case, the functor needs to have two reduce method: one for reducing an element of the input
 * with the accumulator and the other for reducing two accumulators.
 * Such a reducer can be useful for instance when the accumulator is a boolean or a bitset that checks for
 * some properties of the input.
 */
template <typename Op, typename CoeffReturnType>
struct ReductionReturnType {
#if defined(EIGEN_USE_SYCL)
  typedef typename remove_const<decltype(std::declval<Op>().initialize())>::type type;
#else
  typedef typename remove_const<CoeffReturnType>::type type;
#endif
};

}  // end namespace internal


template <typename Op, typename Dims, typename XprType,  template <class> class MakePointer_>
class TensorReductionOp : public TensorBase<TensorReductionOp<Op, Dims, XprType, MakePointer_>, ReadOnlyAccessors> {
  public:
    typedef typename Eigen::internal::traits<TensorReductionOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorReductionOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorReductionOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorReductionOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReductionOp(const XprType& expr, const Dims& dims) : m_expr(expr), m_dims(dims)
    { }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReductionOp(const XprType& expr, const Dims& dims, const Op& reducer) : m_expr(expr), m_dims(dims), m_reducer(reducer)
    { }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const XprType& expression() const { return m_expr; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Dims& dims() const { return m_dims; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Op& reducer() const { return m_reducer; }

  protected:
    typename XprType::Nested m_expr;
    const Dims m_dims;
    const Op m_reducer;
};

template<typename ArgType, typename Device>
struct TensorReductionEvaluatorBase;

// Eval as rvalue
template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_, typename Device>
struct TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device>
{
  typedef internal::reducer_traits<Op, Device> ReducerTraits;
  typedef Dims ReducedDims;
  typedef TensorReductionOp<Op, Dims, ArgType, MakePointer_> XprType;
  typedef typename XprType::Index Index;
  typedef ArgType ChildType;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  static const int NumInputDims = internal::array_size<InputDimensions>::value;
  static const int NumReducedDims = internal::array_size<Dims>::value;
  static const int NumOutputDims = NumInputDims - NumReducedDims;
  typedef typename internal::conditional<NumOutputDims==0, Sizes<>, DSizes<Index, NumOutputDims> >::type Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> Self;
  static const bool InputPacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess;
  typedef typename internal::ReductionReturnType<Op, typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const Index PacketSize = PacketType<CoeffReturnType, Device>::size;

  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

    // Subset of strides of the input tensor for the non-reduced dimensions.
  // Indexed by output dimensions.
  static const int NumPreservedStrides = max_n_1<NumOutputDims>::size;

  enum {
    IsAligned = false,
    PacketAccess = Self::InputPacketAccess && ReducerTraits::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = true,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  static const bool ReducingInnerMostDims = internal::are_inner_most_dims<Dims, NumInputDims, Layout>::value;
  static const bool PreservingInnerMostDims = internal::preserve_inner_most_dims<Dims, NumInputDims, Layout>::value;
  static const bool RunningFullReduction = (NumOutputDims==0);

  EIGEN_STRONG_INLINE TensorReductionEvaluatorBase(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_reducer(op.reducer()), m_result(NULL), m_device(device)
  {
    EIGEN_STATIC_ASSERT((NumInputDims >= NumReducedDims), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((!ReducingInnerMostDims | !PreservingInnerMostDims | (NumReducedDims == NumInputDims)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Build the bitmap indicating if an input dimension is reduced or not.
    for (int i = 0; i < NumInputDims; ++i) {
      m_reduced[i] = false;
    }
    for (int i = 0; i < NumReducedDims; ++i) {
      eigen_assert(op.dims()[i] >= 0);
      eigen_assert(op.dims()[i] < NumInputDims);
      m_reduced[op.dims()[i]] = true;
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    internal::DimInitializer<Dimensions>::run(input_dims, m_reduced, &m_dimensions, &m_reducedDims);

    // Precompute output strides.
    if (NumOutputDims > 0) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        m_outputStrides[0] = 1;
        for (int i = 1; i < NumOutputDims; ++i) {
          m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
          m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i]);
        }
      } else {
        m_outputStrides[NumOutputDims - 1] = 1;
        for (int i = NumOutputDims - 2; i >= 0; --i) {
          m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
          m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i]);
        }
      }
    }

    // Precompute input strides.
    if (NumInputDims > 0) {
      array<Index, NumInputDims> input_strides;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        input_strides[0] = 1;
        for (int i = 1; i < NumInputDims; ++i) {
          input_strides[i] = input_strides[i-1] * input_dims[i-1];
        }
      } else {
        input_strides.back() = 1;
        for (int i = NumInputDims - 2; i >= 0; --i) {
          input_strides[i] = input_strides[i + 1] * input_dims[i + 1];
        }
      }

      int outputIndex = 0;
      int reduceIndex = 0;
      for (int i = 0; i < NumInputDims; ++i) {
        if (m_reduced[i]) {
          m_reducedStrides[reduceIndex] = input_strides[i];
          ++reduceIndex;
        } else {
          m_preservedStrides[outputIndex] = input_strides[i];
          m_output_to_input_dim_map[outputIndex] = i;
          ++outputIndex;
        }
      }
    }

    // Special case for full reductions
    if (NumOutputDims == 0) {
      m_preservedStrides[0] = internal::array_prod(input_dims);
    }

    m_numValuesToReduce =
        NumOutputDims == 0
            ? internal::array_prod(input_dims)
            : (static_cast<int>(Layout) == static_cast<int>(ColMajor))
                  ? m_preservedStrides[0]
                  : m_preservedStrides[NumOutputDims - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE
  bool evalSubExprsIfNeededCommon(EvaluatorPointerType data) {
    // Use the FullReducer if possible.
    if ((RunningFullReduction && RunningOnSycl) ||(RunningFullReduction &&
        internal::FullReducer<Self, Op, Device>::HasOptimizedImplementation &&
        ((RunningOnGPU && (m_device.majorDeviceVersion() >= 3)) ||
         !RunningOnGPU))) {
      bool need_assign = false;
      if (!data) {
        m_result = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType))));
        data = m_result;
        need_assign = true;
      }
      Op reducer(m_reducer);
      internal::FullReducer<Self, Op, Device>::run(*this, reducer, m_device, data);
      return need_assign;
    }

    // Attempt to use an optimized reduction.
    else if ((RunningOnGPU && (m_device.majorDeviceVersion() >= 3)) || (RunningOnSycl)) {
      bool reducing_inner_dims = true;
      for (int i = 0; i < NumReducedDims; ++i) {
        if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
          reducing_inner_dims &= m_reduced[i];
        } else {
          reducing_inner_dims &= m_reduced[NumInputDims - 1 - i];
        }
      }
      if (internal::InnerReducer<Self, Op, Device>::HasOptimizedImplementation &&
          (reducing_inner_dims || ReducingInnerMostDims)) {
        const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
        const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
        if (!data) {
          if ((num_coeffs_to_preserve < 1024 && num_values_to_reduce > num_coeffs_to_preserve && num_values_to_reduce > 128) || (RunningOnSycl)) {
            data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
            m_result = data;
          }
          else {
            return true;
          }
        }
        Op reducer(m_reducer);
        // For SYCL this if always return false
        if (internal::InnerReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve)) {
          if (m_result) {
            m_device.deallocate_temp(m_result);
            m_result = NULL;
          }
          return true;
        } else {
          return (m_result != NULL);
        }
      }

      bool preserving_inner_dims = true;
      for (int i = 0; i < NumReducedDims; ++i) {
        if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
          preserving_inner_dims &= m_reduced[NumInputDims - 1 - i];
        } else {
          preserving_inner_dims &= m_reduced[i];
        }
      }
      if (internal::OuterReducer<Self, Op, Device>::HasOptimizedImplementation &&
          preserving_inner_dims) {
        const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
        const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
        if (!data) {
          if ((num_coeffs_to_preserve < 1024 && num_values_to_reduce > num_coeffs_to_preserve && num_values_to_reduce > 32) || (RunningOnSycl)) {
            data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
            m_result = data;
          }
          else {
            return true;
          }
        }
        Op reducer(m_reducer);
        // For SYCL this if always return false
        if (internal::OuterReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve)) {
          if (m_result) {
            m_device.deallocate_temp(m_result);
            m_result = NULL;
          }
          return true;
        } else {
          return (m_result != NULL);
        }
      }
      #if defined(EIGEN_USE_SYCL)
      // If there is no Optimised version for SYCL, the reduction expression 
      // must break into two subexpression and use the SYCL generic Reducer on the device.
      if(RunningOnSycl) {
         const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
         const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
         if (!data) {
           data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
           m_result = data;
         }
         Op reducer(m_reducer);
         internal::GenericReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve);
         return (m_result != NULL);
       }
      #endif
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE
      void
      evalSubExprsIfNeededAsync(EvaluatorPointerType data,
                                EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(NULL, [this, data, done](bool) {
      done(evalSubExprsIfNeededCommon(data));
    });
  }
#endif

  EIGEN_STRONG_INLINE
  bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return evalSubExprsIfNeededCommon(data);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
    if (m_result) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (( RunningFullReduction || RunningOnGPU) && m_result ) {
      return *(m_result + index);
    }
    Op reducer(m_reducer);
    if (ReducingInnerMostDims || RunningFullReduction) {
      const Index num_values_to_reduce =
        (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_preservedStrides[0] : m_preservedStrides[NumPreservedStrides - 1];
      return internal::InnerMostDimReducer<Self, Op>::reduce(*this, firstInput(index),
                                                             num_values_to_reduce, reducer);
    } else {
      typename Self::CoeffReturnType accum = reducer.initialize();
      internal::GenericDimReducer<NumReducedDims-1, Self, Op>::reduce(*this, firstInput(index), reducer, &accum);
      return reducer.finalize(accum);
    }
  }

  // TODO(bsteiner): provide a more efficient implementation.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + PacketSize - 1 < Index(internal::array_prod(dimensions())));

    if (RunningOnGPU && m_result) {
      return internal::pload<PacketReturnType>(m_result + index);
    }

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    if (ReducingInnerMostDims) {
      const Index num_values_to_reduce =
        (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_preservedStrides[0] : m_preservedStrides[NumPreservedStrides - 1];
      const Index firstIndex = firstInput(index);
      for (Index i = 0; i < PacketSize; ++i) {
        Op reducer(m_reducer);
        values[i] = internal::InnerMostDimReducer<Self, Op>::reduce(*this, firstIndex + i * num_values_to_reduce,
                                                                    num_values_to_reduce, reducer);
      }
    } else if (PreservingInnerMostDims) {
      const Index firstIndex = firstInput(index);
      const int innermost_dim = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? 0 : NumOutputDims - 1;
      // TBD: extend this the the n innermost dimensions that we preserve.
      if (((firstIndex % m_dimensions[innermost_dim]) + PacketSize - 1) < m_dimensions[innermost_dim]) {
        Op reducer(m_reducer);
        typename Self::PacketReturnType accum = reducer.template initializePacket<typename Self::PacketReturnType>();
        internal::InnerMostDimPreserver<NumReducedDims-1, Self, Op>::reduce(*this, firstIndex, reducer, &accum);
        return reducer.finalizePacket(accum);
      } else {
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = coeff(index + i);
        }
      }
    } else {
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = coeff(index + i);
      }
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  // Must be called after evalSubExprsIfNeeded().
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    if (RunningFullReduction && m_result) {
      return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
    } else {
      const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
      const double compute_cost = num_values_to_reduce * internal::functor_traits<Op>::Cost;
      return m_impl.costPerCoeff(vectorized) * num_values_to_reduce +
          TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
    }
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }
  EIGEN_DEVICE_FUNC const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }
  EIGEN_DEVICE_FUNC const Device& device() const { return m_device; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_result.bind(cgh);
  }
#endif

  private:
  template <int, typename, typename> friend struct internal::GenericDimReducer;
  template <typename, typename, bool, bool> friend struct internal::InnerMostDimReducer;
  template <int, typename, typename, bool> friend struct internal::InnerMostDimPreserver;
  template <typename S, typename O, typename D, bool V> friend struct internal::FullReducer;
#ifdef EIGEN_USE_THREADS
  template <typename S, typename O, bool V> friend struct internal::FullReducerShard;
#endif
#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
  template <int B, int N, typename S, typename R, typename I_> KERNEL_FRIEND void internal::FullReductionKernel(R, const S, I_, typename S::CoeffReturnType*, unsigned int*);
#if defined(EIGEN_HAS_GPU_FP16)
  template <typename S, typename R, typename I_> KERNEL_FRIEND void internal::ReductionInitFullReduxKernelHalfFloat(R, const S, I_, internal::packet_traits<Eigen::half>::type*);
  template <int B, int N, typename S, typename R, typename I_> KERNEL_FRIEND void internal::FullReductionKernelHalfFloat(R, const S, I_, half*, internal::packet_traits<Eigen::half>::type*);
  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::InnerReductionKernelHalfFloat(R, const S, I_, I_, half*);
#endif
  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::InnerReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);

  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::OuterReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);
#endif

#if defined(EIGEN_USE_SYCL)
 template < typename Evaluator_, typename Op__> friend class TensorSycl::internal::GenericNondeterministicReducer;
 // SYCL need the Generic reducer for the case the recution algorithm is neither inner, outer, and full reducer
 template <typename, typename, typename> friend struct internal::GenericReducer;
#endif


  template <typename S, typename O, typename D> friend struct internal::InnerReducer;

  struct BlockIteratorState {
    Index input_dim;
    Index output_size;
    Index output_count;
  };

  // Returns the Index in the input tensor of the first value that needs to be
  // used to compute the reduction at output index "index".
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    if (ReducingInnerMostDims) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        return index * m_preservedStrides[0];
      } else {
        return index * m_preservedStrides[NumPreservedStrides - 1];
      }
    }
    // TBD: optimize the case where we preserve the innermost dimensions.
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumOutputDims - 1; i > 0; --i) {
        // This is index_i in the output tensor.
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (PreservingInnerMostDims) {
        eigen_assert(m_preservedStrides[0] == 1);
        startInput += index;
      } else {
        startInput += index * m_preservedStrides[0];
      }
    } else {
      for (int i = 0; i < NumOutputDims - 1; ++i) {
        // This is index_i in the output tensor.
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (PreservingInnerMostDims) {
        eigen_assert(m_preservedStrides[NumPreservedStrides - 1] == 1);
        startInput += index;
      } else {
        startInput += index * m_preservedStrides[NumPreservedStrides - 1];
      }
    }
    return startInput;
  }

  // Bitmap indicating if an input dimension is reduced or not.
  array<bool, NumInputDims> m_reduced;
  // Dimensions of the output of the operation.
  Dimensions m_dimensions;
  // Precomputed strides for the output tensor.
  array<Index, NumOutputDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumOutputDims> m_fastOutputStrides;
  array<Index, NumPreservedStrides> m_preservedStrides;
  // Map from output to input dimension index.
  array<Index, NumOutputDims> m_output_to_input_dim_map;
  // How many values go into each reduction
  Index m_numValuesToReduce;

  // Subset of strides of the input tensor for the reduced dimensions.
  // Indexed by reduced dimensions.
  array<Index, NumReducedDims> m_reducedStrides;
  // Size of the input dimensions that are reduced.
  // Indexed by reduced dimensions.
  array<Index, NumReducedDims> m_reducedDims;

  // Evaluator for the input expression.
  TensorEvaluator<ArgType, Device> m_impl;

  // Operation to apply for computing the reduction.
  Op m_reducer;

  // For full reductions
#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
  static const bool RunningOnGPU = internal::is_same<Device, Eigen::GpuDevice>::value;
  static const bool RunningOnSycl = false;
#elif defined(EIGEN_USE_SYCL)
static const bool RunningOnSycl = internal::is_same<typename internal::remove_all<Device>::type, Eigen::SyclDevice>::value;
static const bool RunningOnGPU = false;
#else
  static const bool RunningOnGPU = false;
  static const bool RunningOnSycl = false;
#endif
  EvaluatorPointerType m_result;

  const Device EIGEN_DEVICE_REF m_device;
};

template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_, typename Device>
struct TensorEvaluator<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device>
: public TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> {
  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> Base;
  EIGEN_STRONG_INLINE TensorEvaluator(const typename Base::XprType& op, const Device& device) : Base(op, device){}
};


template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_>
struct TensorEvaluator<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice>
: public TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice> {

  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice> Base;
  EIGEN_STRONG_INLINE TensorEvaluator(const typename Base::XprType& op, const Eigen::SyclDevice& device) : Base(op, device){}
  // The coeff function in the base the recursive method which is not an standard layout and cannot be used in the SYCL kernel
  //Therefore the coeff function should be overridden by for SYCL kernel
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Base::CoeffReturnType coeff(typename Base::Index index) const {
    return *(this->data() + index);
  }
  // The packet function in the base the recursive method which is not an standard layout and cannot be used in the SYCL kernel
  //Therefore the packet function should be overridden by for SYCL kernel
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Base::PacketReturnType packet(typename Base::Index index) const {
    return internal::pload<typename Base::PacketReturnType>(this->data() + index);
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorReductionGpu.h file"
#endif

#include "TensorReductionGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H
#define EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H

namespace Eigen {
namespace internal {


#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)
// Full reducers for GPU, don't vectorize for now

// Reducer function that enables multiple gpu thread to safely accumulate at the same
// output address. It basically reads the current value of the output variable, and
// attempts to update it with the new value. If in the meantime another gpu thread
// updated the content of the output address it will try again.
template <typename T, typename R>
__device__ EIGEN_ALWAYS_INLINE void atomicReduce(T* output, T accum, R& reducer) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  if (sizeof(T) == 4)
  {
    unsigned int oldval = *reinterpret_cast<unsigned int*>(output);
    unsigned int newval = oldval;
    reducer.reduce(accum, reinterpret_cast<T*>(&newval));
    if (newval == oldval) {
      return;
    }
    unsigned int readback;
    while ((readback = atomicCAS((unsigned int*)output, oldval, newval)) != oldval) {
      oldval = readback;
      newval = oldval;
      reducer.reduce(accum, reinterpret_cast<T*>(&newval));
      if (newval == oldval) {
        return;
      }
    }
  }
  else if (sizeof(T) == 8) {
    unsigned long long oldval = *reinterpret_cast<unsigned long long*>(output);
    unsigned long long newval = oldval;
    reducer.reduce(accum, reinterpret_cast<T*>(&newval));
    if (newval == oldval) {
      return;
    }
    unsigned long long readback;
    while ((readback = atomicCAS((unsigned long long*)output, oldval, newval)) != oldval) {
      oldval = readback;
      newval = oldval;
      reducer.reduce(accum, reinterpret_cast<T*>(&newval));
      if (newval == oldval) {
        return;
      }
    }
  }
  else {
    gpu_assert(0 && "Wordsize not supported");
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}

// We extend atomicExch to support extra data types
template <typename Type>
__device__ inline Type atomicExchCustom(Type* address, Type val) {
  return atomicExch(address, val);
}

template <>
__device__ inline double atomicExchCustom(double* address, double val) {
  unsigned long long int* address_as_ull = reinterpret_cast<unsigned long long int*>(address);
  return __longlong_as_double(atomicExch(address_as_ull, __double_as_longlong(val)));
}

#ifdef EIGEN_HAS_GPU_FP16
template <typename R>
__device__ inline void atomicReduce(half2* output, half2 accum, R& reducer) {
  unsigned int oldval = *reinterpret_cast<unsigned int*>(output);
  unsigned int newval = oldval;
  reducer.reducePacket(accum, reinterpret_cast<half2*>(&newval));
  if (newval == oldval) {
    return;
  }
  unsigned int readback;
  while ((readback = atomicCAS((unsigned int*)output, oldval, newval)) != oldval) {
    oldval = readback;
    newval = oldval;
    reducer.reducePacket(accum, reinterpret_cast<half2*>(&newval));
    if (newval == oldval) {
      return;
    }
  }
}
// reduction should be associative since reduction is not atomic in wide vector but atomic in half2 operations
template <typename R>
__device__ inline void atomicReduce(Packet4h2* output, Packet4h2 accum, R& reducer) {
  half2* houtput=reinterpret_cast<half2*>(output);
  half2* haccum=reinterpret_cast<half2*>(&accum);
  for(int i=0;i<4;++i){
    atomicReduce(houtput+i,*(haccum+i),reducer);
  }
}
#endif  // EIGEN_HAS_GPU_FP16

template <>
__device__ inline void atomicReduce(float* output, float accum, SumReducer<float>&) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  atomicAdd(output, accum);
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}


template <typename CoeffType, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitKernel(const CoeffType val, Index num_preserved_coeffs, CoeffType* output) {
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  const Index num_threads = blockDim.x * gridDim.x;
  for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
    output[i] = val;
  }
}


template <int BlockSize, int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernel(Reducer reducer, const Self input, Index num_coeffs,
                                    typename Self::CoeffReturnType* output, unsigned int* semaphore) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  // Initialize the output value
  const Index first_index = blockIdx.x * BlockSize * NumPerThread + threadIdx.x;
  if (gridDim.x == 1) {
    if (first_index == 0) {
      *output = reducer.initialize();
    }
  }
  else {
    if (threadIdx.x == 0) {
      unsigned int block = atomicCAS(semaphore, 0u, 1u);
      if (block == 0) {
        // We're the first block to run, initialize the output value
        atomicExchCustom(output, reducer.initialize());
        __threadfence();
        atomicExch(semaphore, 2u);
      }
      else {
        // Wait for the first block to initialize the output value.
        // Use atomicCAS here to ensure that the reads aren't cached
        unsigned int val;
        do {
          val = atomicCAS(semaphore, 2u, 2u);
        }
        while (val < 2u);
      }
    }
  }

  __syncthreads();

  eigen_assert(gridDim.x == 1 || *semaphore >= 2u);

  typename Self::CoeffReturnType accum = reducer.initialize();
  Index max_iter = numext::mini<Index>(num_coeffs - first_index, NumPerThread*BlockSize);
  for (Index i = 0; i < max_iter; i+=BlockSize) {
    const Index index = first_index + i;
    eigen_assert(index < num_coeffs);
    typename Self::CoeffReturnType val = input.m_impl.coeff(index);
    reducer.reduce(val, &accum);
  }

#pragma unroll
  for (int offset = warpSize/2; offset > 0; offset /= 2) {
  #if defined(EIGEN_HIPCC)
    // use std::is_floating_point to determine the type of reduced_val 
    // This is needed because when Type == double, hipcc will give a "call to __shfl_down is ambguous" error 
    // and list the float and int versions of __shfl_down as the candidate functions. 
    if (std::is_floating_point<typename Self::CoeffReturnType>::value) {
      reducer.reduce(__shfl_down(static_cast<float>(accum), offset, warpSize), &accum);
    } else {
      reducer.reduce(__shfl_down(static_cast<int>(accum), offset, warpSize), &accum);
    }
  #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    reducer.reduce(__shfl_down(accum, offset, warpSize), &accum);
  #else
    reducer.reduce(__shfl_down_sync(0xFFFFFFFF, accum, offset, warpSize), &accum);
  #endif
  }

  if ((threadIdx.x & (warpSize - 1)) == 0) {
    atomicReduce(output, accum, reducer);
  }

  if (gridDim.x > 1 && threadIdx.x == 0) {
    // Let the last block reset the semaphore
    atomicInc(semaphore, gridDim.x + 1);
#if defined(EIGEN_HIPCC)
    __threadfence_system();
#endif
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}


#ifdef EIGEN_HAS_GPU_FP16
template <typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitFullReduxKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs,
                                                      packet_traits<Eigen::half>::type* scratch) {
  eigen_assert(blockDim.x == 1);
  eigen_assert(gridDim.x == 1);
  typedef packet_traits<Eigen::half>::type packet_type;
  Index packet_remainder =
      num_coeffs % Index(unpacket_traits<packet_type>::size);
  if (packet_remainder != 0) {
    half2* h2scratch = reinterpret_cast<half2*>(scratch);
    for (Index i = num_coeffs - packet_remainder; i + 2 <= num_coeffs; i += 2) {
      *h2scratch =
          __halves2half2(input.m_impl.coeff(i), input.m_impl.coeff(i + 1));
      h2scratch++;
    }
    if ((num_coeffs & 1) != 0) {
      half lastCoeff = input.m_impl.coeff(num_coeffs - 1);
      *h2scratch = __halves2half2(lastCoeff, reducer.initialize());
    }
  } else {
    *scratch = reducer.template initializePacket<packet_type>();
  }
}

template <typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs, half* output) {
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  const Index num_threads = blockDim.x * gridDim.x;
  typedef typename packet_traits<Eigen::half>::type PacketType;

  const Index num_packets =
      num_coeffs / Index(unpacket_traits<PacketType>::size);
  PacketType* p_output = reinterpret_cast<PacketType*>(output);
  for (Index i = thread_id; i < num_packets; i += num_threads) {
    p_output[i] = reducer.template initializePacket<PacketType>();
  }
  Index packet_remainder =
      num_coeffs % Index(unpacket_traits<PacketType>::size);
  if (thread_id < packet_remainder) {
    output[num_coeffs - packet_remainder + thread_id] = reducer.initialize();
  }
}

template <int BlockSize, int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs,
                                    half* output, packet_traits<Eigen::half>::type* scratch) {
  typedef typename packet_traits<Eigen::half>::type PacketType;
  const int packet_width = unpacket_traits<PacketType>::size;
  eigen_assert(NumPerThread % packet_width == 0);
  const Index first_index =
      blockIdx.x * BlockSize * NumPerThread + packet_width * threadIdx.x;

  // Initialize the output value if it wasn't initialized by the ReductionInitKernel

  if (gridDim.x == 1) {
    if (first_index == 0) {
      int rem = num_coeffs % packet_width;
      if (rem != 0) {
        half2* p_scratch = reinterpret_cast<half2*>(scratch);
        *scratch = reducer.template initializePacket<PacketType>();
        for (int i = 0; i < rem / 2; i++) {
          *p_scratch = __halves2half2(
              input.m_impl.coeff(num_coeffs - packet_width + 2 * i),
              input.m_impl.coeff(num_coeffs - packet_width + 2 * i + 1));
          p_scratch++;
        }
        if ((num_coeffs & 1) != 0) {
          half last = input.m_impl.coeff(num_coeffs - 1);
          *p_scratch = __halves2half2(last, reducer.initialize());
        }
      } else {
        *scratch = reducer.template initializePacket<PacketType>();
      }
    }
    __syncthreads();
  }

  PacketType accum = reducer.template initializePacket<PacketType>();
  const Index max_iter =
      numext::mini<Index>((num_coeffs - first_index) / packet_width,
                          NumPerThread * BlockSize / packet_width);
  for (Index i = 0; i < max_iter; i += BlockSize) {
    const Index index = first_index + packet_width * i;
    eigen_assert(index + packet_width < num_coeffs);
    PacketType val = input.m_impl.template packet<Unaligned>(index);
    reducer.reducePacket(val, &accum);
  }

#pragma unroll
  for (int offset = warpSize/2; offset > 0; offset /= 2) {
  #if defined(EIGEN_HIPCC)
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      // FIXME : remove this workaround once we have native half/half2 support for __shfl_down
      union { int i; half2 h; } wka_in, wka_out;
      wka_in.h = hacc[i];
      wka_out.i = __shfl_down(wka_in.i, offset, warpSize);
      hr[i] = wka_out.h;
    }
    reducer.reducePacket(r1, &accum);
  #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      hr[i] = __shfl_down(hacc[i], offset, warpSize);
    }
    reducer.reducePacket(r1, &accum);
  #else
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      hr[i] = __shfl_down_sync(0xFFFFFFFF, hacc[i], (unsigned)offset, warpSize);
    }
    reducer.reducePacket(r1, &accum);

  #endif
  }

  if ((threadIdx.x & (warpSize - 1)) == 0) {
    atomicReduce(scratch, accum, reducer);
  }

  __syncthreads();
  half2* rv1 = reinterpret_cast<half2*>(scratch);
  if (packet_width > 2) {
    reducer.reducePacket(rv1[2], rv1);
    reducer.reducePacket(rv1[3], rv1 + 1);
    reducer.reducePacket(rv1[1], rv1);
  }
  if (gridDim.x == 1) {
    if (first_index == 0) {
      half tmp = __low2half(*rv1);
      reducer.reduce(__high2half(*rv1), &tmp);
      *output = tmp;
    }
  }
}

template <typename Op>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionCleanupKernelHalfFloat(Op reducer, half* output, packet_traits<Eigen::half>::type* scratch) {
  eigen_assert(threadIdx.x == 1);
  half2* pscratch = reinterpret_cast<half2*>(scratch);
  half tmp = __float2half(0.f);
  typedef packet_traits<Eigen::half>::type packet_type;
  for (int i = 0; i < unpacket_traits<packet_type>::size; i += 2) {
    reducer.reduce(__low2half(*pscratch), &tmp);
    reducer.reduce(__high2half(*pscratch), &tmp);
    pscratch++;
  }
  *output = tmp;
}

#endif // EIGEN_HAS_GPU_FP16

template <typename Self, typename Op, typename OutputType, bool PacketAccess, typename Enabled = void>
struct FullReductionLauncher {
  static void run(const Self&, Op&, const GpuDevice&, OutputType*, typename Self::Index) {
    gpu_assert(false && "Should only be called on doubles, floats and half floats");
  }
};

// Specialization for float and double
template <typename Self, typename Op, typename OutputType, bool PacketAccess>
struct FullReductionLauncher<
    Self, Op, OutputType, PacketAccess,
    typename internal::enable_if<
      internal::is_same<float, OutputType>::value ||
      internal::is_same<double, OutputType>::value,
    void>::type> {
  static void run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs) {

    typedef typename Self::Index Index;
    const int block_size = 256;
    const int num_per_thread = 128;
    const int num_blocks = divup<int>(num_coeffs, block_size * num_per_thread);

    unsigned int* semaphore = NULL;
    if (num_blocks > 1) {
      semaphore = device.semaphore();
    }

    LAUNCH_GPU_KERNEL((FullReductionKernel<block_size, num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs, output, semaphore);
  }
};

#ifdef EIGEN_HAS_GPU_FP16
template <typename Self, typename Op>
struct FullReductionLauncher<Self, Op, Eigen::half, false> {
  static void run(const Self&, Op&, const GpuDevice&, half*, typename Self::Index) {
    gpu_assert(false && "Should not be called since there is no packet accessor");
  }
};

template <typename Self, typename Op>
struct FullReductionLauncher<Self, Op, Eigen::half, true> {
  static void run(const Self& self, Op& reducer, const GpuDevice& device, half* output, typename Self::Index num_coeffs) {
    typedef typename Self::Index Index;
    typedef typename packet_traits<Eigen::half>::type PacketType;

    const int block_size = 256;
    const int num_per_thread = 128;
    const int num_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    PacketType* scratch = static_cast<PacketType*>(device.scratchpad());
    // half2* scratch = static_cast<half2*>(device.scratchpad());

    if (num_blocks > 1) {
      // We initialize the output and the scrathpad outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      LAUNCH_GPU_KERNEL((ReductionInitFullReduxKernelHalfFloat<Self, Op, Index>),
                         1, 1, 0, device, reducer, self, num_coeffs, scratch);
    }

    LAUNCH_GPU_KERNEL((FullReductionKernelHalfFloat<block_size, num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs, output, scratch);

    if (num_blocks > 1) {
      LAUNCH_GPU_KERNEL((ReductionCleanupKernelHalfFloat<Op>),
                         1, 1, 0, device, reducer, output, scratch);
    }
  }
};
#endif // EIGEN_HAS_GPU_FP16


template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, GpuDevice, Vectorizable> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple cases
  // of doubles, floats and half floats
#ifdef EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
      (internal::is_same<typename Self::CoeffReturnType, float>::value ||
       internal::is_same<typename Self::CoeffReturnType, double>::value ||
       (internal::is_same<typename Self::CoeffReturnType, Eigen::half>::value && reducer_traits<Op, GpuDevice>::PacketAccess));
#else // EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                 internal::is_same<typename Self::CoeffReturnType, double>::value);
#endif // EIGEN_HAS_GPU_FP16

  template <typename OutputType>
  static void run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output) {
    gpu_assert(HasOptimizedImplementation && "Should only be called on doubles, floats or half floats");
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    // Don't crash when we're called with an input tensor of size 0.
    if (num_coeffs == 0) {
      return;
    }

    FullReductionLauncher<Self, Op, OutputType, reducer_traits<Op, GpuDevice>::PacketAccess>::run(self, reducer, device, output, num_coeffs);
  }
};


template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernel(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                         typename Self::CoeffReturnType* output) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  typedef typename Self::CoeffReturnType Type;
  eigen_assert(blockDim.y == 1);
  eigen_assert(blockDim.z == 1);
  eigen_assert(gridDim.y == 1);
  eigen_assert(gridDim.z == 1);

  const int unroll_times = 16;
  eigen_assert(NumPerThread % unroll_times == 0);

  const Index input_col_blocks = divup<Index>(num_coeffs_to_reduce, blockDim.x * NumPerThread);
  const Index num_input_blocks = input_col_blocks * num_preserved_coeffs;

  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;

  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  for (Index i = blockIdx.x; i < num_input_blocks; i += gridDim.x) {
    const Index row = i / input_col_blocks;

    if (row < num_preserved_coeffs) {
      const Index col_block = i % input_col_blocks;
      const Index col_begin = col_block * blockDim.x * NumPerThread + threadIdx.x;

      Type reduced_val = reducer.initialize();

      for (Index j = 0; j < NumPerThread; j += unroll_times) {
        const Index last_col = col_begin + blockDim.x * (j + unroll_times - 1);
        if (last_col >= num_coeffs_to_reduce) {
          for (Index col = col_begin + blockDim.x * j; col < num_coeffs_to_reduce; col += blockDim.x) {
            const Type val = input.m_impl.coeff(row * num_coeffs_to_reduce + col);
            reducer.reduce(val, &reduced_val);
          }
          break;
        } else {
          // Faster version of the loop with no branches after unrolling.
#pragma unroll
          for (int k = 0; k < unroll_times; ++k) {
            const Index col = col_begin + blockDim.x * (j + k);
            reducer.reduce(input.m_impl.coeff(row * num_coeffs_to_reduce + col), &reduced_val);
          }
        }
      }

#pragma unroll
      for (int offset = warpSize/2; offset > 0; offset /= 2) {
      #if defined(EIGEN_HIPCC)
        // use std::is_floating_point to determine the type of reduced_val 
       // This is needed because when Type == double, hipcc will give a "call to __shfl_down is ambguous" error 
       // and list the float and int versions of __shfl_down as the candidate functions. 
        if (std::is_floating_point<Type>::value) {
          reducer.reduce(__shfl_down(static_cast<float>(reduced_val), offset), &reduced_val);
        } else {
          reducer.reduce(__shfl_down(static_cast<int>(reduced_val), offset), &reduced_val);
        }
      #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
        reducer.reduce(__shfl_down(reduced_val, offset), &reduced_val);
      #else
        reducer.reduce(__shfl_down_sync(0xFFFFFFFF, reduced_val, offset), &reduced_val);
      #endif
      }

      if ((threadIdx.x & (warpSize - 1)) == 0) {
        atomicReduce(&(output[row]), reduced_val, reducer);
      }
    }
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}

#ifdef EIGEN_HAS_GPU_FP16

template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                              half* output) {
  eigen_assert(blockDim.y == 1);
  eigen_assert(blockDim.z == 1);
  eigen_assert(gridDim.y == 1);
  eigen_assert(gridDim.z == 1);

  typedef typename packet_traits<Eigen::half>::type PacketType;
  const int packet_width = unpacket_traits<PacketType>::size;
  const int unroll_times = 16 / packet_width;
  eigen_assert(NumPerThread % unroll_times == 0);
  eigen_assert(unroll_times % 2 == 0);

  const Index input_col_blocks = divup<Index>(num_coeffs_to_reduce, blockDim.x * NumPerThread * 2);
  const Index num_input_blocks = divup<Index>(input_col_blocks * num_preserved_coeffs, 2);

  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;

  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    Index i = packet_width * thread_id;
    for (; i + packet_width <= num_preserved_coeffs;
         i += packet_width * num_threads) {
      PacketType* poutput = reinterpret_cast<PacketType*>(output + i);
      *poutput = reducer.template initializePacket<PacketType>();
    }
    if (i < num_preserved_coeffs) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  for (Index i = blockIdx.x; i < num_input_blocks; i += gridDim.x) {
    const Index row = 2 * (i / input_col_blocks);  // everybody takes 2 rows

    if (row + 1 < num_preserved_coeffs) {
      const Index col_block = i % input_col_blocks;
      const Index col_begin =
          packet_width * (col_block * blockDim.x * NumPerThread + threadIdx.x);

      PacketType reduced_val1 = reducer.template initializePacket<PacketType>();
      PacketType reduced_val2 = reducer.template initializePacket<PacketType>();

      for (Index j = 0; j < NumPerThread; j += unroll_times) {
        const Index last_col =
            col_begin + blockDim.x * (j + unroll_times - 1) * packet_width;
        if (last_col >= num_coeffs_to_reduce) {
          Index col = col_begin + blockDim.x * j;
          for (; col + packet_width <= num_coeffs_to_reduce;
               col += blockDim.x) {
            const PacketType val1 = input.m_impl.template packet<Unaligned>(
                row * num_coeffs_to_reduce + col);
            reducer.reducePacket(val1, &reduced_val1);
            const PacketType val2 = input.m_impl.template packet<Unaligned>(
                (row + 1) * num_coeffs_to_reduce + col);
            reducer.reducePacket(val2, &reduced_val2);
          }
          if (col < num_coeffs_to_reduce) {
            PacketType r1 = reducer.template initializePacket<PacketType>();
            PacketType r2 = reducer.template initializePacket<PacketType>();
            half2* hr1 = reinterpret_cast<half2*>(&r1);
            half2* hr2 = reinterpret_cast<half2*>(&r2);
            while (col + 1 < num_coeffs_to_reduce) {
              *hr1 = __halves2half2(
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col),
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col + 1));
              *hr2 = __halves2half2(
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col),
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col +
                                     1));
              hr1++;
              hr2++;
              col += 2;
            }
            if (col < num_coeffs_to_reduce) {
              // Peel;
              const half last1 =
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col);
              *hr1 = __halves2half2(last1, reducer.initialize());
              const half last2 =
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col);
              *hr2 = __halves2half2(last2, reducer.initialize());
            }
            reducer.reducePacket(r1, &reduced_val1);
            reducer.reducePacket(r2, &reduced_val2);
          }
          break;
        } else {
          // Faster version of the loop with no branches after unrolling.
#pragma unroll
          for (int k = 0; k < unroll_times; ++k) {
            const Index col = col_begin + blockDim.x * (j + k) * packet_width;
            reducer.reducePacket(input.m_impl.template packet<Unaligned>(
                                     row * num_coeffs_to_reduce + col),
                                 &reduced_val1);
            reducer.reducePacket(input.m_impl.template packet<Unaligned>(
                                     (row + 1) * num_coeffs_to_reduce + col),
                                 &reduced_val2);
          }
        }
      }

#pragma unroll
      for (int offset = warpSize/2; offset > 0; offset /= 2) {
      #if defined(EIGEN_HIPCC)
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
	  // FIXME : remove this workaround once we have native half/half2 support for __shfl_down
	  union { int i; half2 h; } wka_in1, wka_out1;
	  wka_in1.h = rv1[i];
	  wka_out1.i = __shfl_down(wka_in1.i, offset, warpSize);
	  hr1[i] = wka_out1.h;

	  union { int i; half2 h; } wka_in2, wka_out2;
	  wka_in2.h = rv2[i];
	  wka_out2.i = __shfl_down(wka_in2.i, offset, warpSize);
	  hr2[i] = wka_out2.h;
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);
      #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
          hr1[i] = __shfl_down(rv1[i], offset, warpSize);
          hr2[i] = __shfl_down(rv2[i], offset, warpSize);
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);
      #else
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rr1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rr2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
          hr1[i] =
              __shfl_down_sync(0xFFFFFFFF, rr1[i], (unsigned)offset, warpSize);
          hr2[i] =
              __shfl_down_sync(0xFFFFFFFF, rr2[i], (unsigned)offset, warpSize);
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);

      #endif
      }
      half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
      half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
      half2 val;
      if (packet_width > 2) {
        reducer.reducePacket(rv1[2], rv1);
        reducer.reducePacket(rv1[3], rv1 + 1);
        reducer.reducePacket(rv1[1], rv1);
        reducer.reducePacket(rv2[2], rv2);
        reducer.reducePacket(rv2[3], rv2 + 1);
        reducer.reducePacket(rv2[1], rv2);
      }
      half val1 = __low2half(*rv1);
      reducer.reduce(__high2half(*rv1), &val1);
      half val2 = __low2half(*rv2);
      reducer.reduce(__high2half(*rv2), &val2);
      val = __halves2half2(val1, val2);
      if ((threadIdx.x & (warpSize - 1)) == 0) {
        half* loc = output + row;
        atomicReduce((half2*)loc, val, reducer);
      }
    }
  }
}

#endif // EIGEN_HAS_GPU_FP16

template <typename Self, typename Op, typename OutputType, bool PacketAccess, typename Enabled = void>
struct InnerReductionLauncher {
  static EIGEN_DEVICE_FUNC bool run(const Self&, Op&, const GpuDevice&, OutputType*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should only be called to reduce doubles, floats and half floats on a gpu device");
    return true;
  }
};

// Specialization for float and double
template <typename Self, typename Op, typename OutputType, bool PacketAccess>
struct InnerReductionLauncher<
  Self, Op, OutputType, PacketAccess,
  typename internal::enable_if<
    internal::is_same<float, OutputType>::value ||
    internal::is_same<double, OutputType>::value,
  void>::type> {
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = 256;
    const int num_per_thread = 128;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      const int dyn_blocks = divup<int>(num_preserved_vals, 1024);
      const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / 1024;
      const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);
      LAUNCH_GPU_KERNEL((ReductionInitKernel<OutputType, Index>),
                         num_blocks, 1024, 0, device, reducer.initialize(),
                         num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((InnerReductionKernel<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};

#ifdef EIGEN_HAS_GPU_FP16
template <typename Self, typename Op>
struct InnerReductionLauncher<Self, Op, Eigen::half, false> {
  static bool run(const Self&, Op&, const GpuDevice&, half*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should not be called since there is no packet accessor");
    return true;
  }
};

template <typename Self, typename Op>
struct InnerReductionLauncher<Self, Op, Eigen::half, true> {
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, half* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    if (num_preserved_vals % 2 != 0) {
      // Not supported yet, revert to the slower code path
      return true;
    }

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = /*256*/128;
    const int num_per_thread = /*128*/64;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      LAUNCH_GPU_KERNEL((ReductionInitKernelHalfFloat<Self, Op, Index>),
                         1, 1, 0, device, reducer, self, num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((InnerReductionKernelHalfFloat<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};
#endif // EIGEN_HAS_GPU_FP16


template <typename Self, typename Op>
struct InnerReducer<Self, Op, GpuDevice> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple case
  // of floats and half floats.
#ifdef EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
      (internal::is_same<typename Self::CoeffReturnType, float>::value ||
       internal::is_same<typename Self::CoeffReturnType, double>::value ||
       (internal::is_same<typename Self::CoeffReturnType, Eigen::half>::value && reducer_traits<Op, GpuDevice>::PacketAccess));
#else // EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                 (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                  internal::is_same<typename Self::CoeffReturnType, double>::value);
#endif // EIGEN_HAS_GPU_FP16

  template <typename OutputType>
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    gpu_assert(HasOptimizedImplementation && "Should only be called on doubles, floats or half floats");
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    // Don't crash when we're called with an input tensor of size 0.
    if (num_coeffs == 0) {
      return true;
    }
    // It's faster to use the usual code.
    if (num_coeffs_to_reduce <= 128) {
      return true;
    }

    return InnerReductionLauncher<Self, Op, OutputType, reducer_traits<Op, GpuDevice>::PacketAccess>::run(self, reducer, device, output, num_coeffs_to_reduce, num_preserved_vals);
  }
};

template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void OuterReductionKernel(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                     typename Self::CoeffReturnType* output) {
  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  // Do the reduction.
  const Index max_iter = num_preserved_coeffs * divup<Index>(num_coeffs_to_reduce, NumPerThread);
  for (Index i = thread_id; i < max_iter; i += num_threads) {
    const Index input_col = i % num_preserved_coeffs;
    const Index input_row = (i / num_preserved_coeffs) * NumPerThread;
    typename Self::CoeffReturnType reduced_val = reducer.initialize();
    const Index max_row = numext::mini(input_row + NumPerThread, num_coeffs_to_reduce);
    for (Index j = input_row; j < max_row; j++) {
      typename Self::CoeffReturnType val = input.m_impl.coeff(j * num_preserved_coeffs + input_col);
      reducer.reduce(val, &reduced_val);
    }
    atomicReduce(&(output[input_col]), reduced_val, reducer);
  }
}


template <typename Self, typename Op>
struct OuterReducer<Self, Op, GpuDevice> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple case
  // of floats.
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                 (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                  internal::is_same<typename Self::CoeffReturnType, double>::value);
  template <typename Device, typename OutputType>
  static
    #if !defined(EIGEN_HIPCC)
    // FIXME :  leaving this EIGEN_DEVICE_FUNC in, results in the following runtime error
    //          (in the cxx11_tensor_reduction_gpu test)
    //
    // terminate called after throwing an instance of 'std::runtime_error'
    //   what():  No device code available for function: _ZN5Eigen8internal20OuterReductionKernelIL...
    //
    // don't know why this happens (and why is it a runtime error instead of a compile time error)
    //
    // this will be fixed by HIP PR#457
    EIGEN_DEVICE_FUNC
    #endif
    bool run(const Self&, Op&, const Device&, OutputType*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should only be called to reduce doubles or floats on a gpu device");
    return true;
  }

  static bool run(const Self& self, Op& reducer, const GpuDevice& device, float* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    // It's faster to use the usual code.
    if (num_coeffs_to_reduce <= 32) {
      return true;
    }

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = 256;
    const int num_per_thread = 16;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs in the reduction kernel itself when we don't have to worry
      // about race conditions between multiple thread blocks.
      const int dyn_blocks = divup<int>(num_preserved_vals, 1024);
      const int max_blocks = device.getNumGpuMultiProcessors() *
                             device.maxGpuThreadsPerMultiProcessor() / 1024;
      const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);
      LAUNCH_GPU_KERNEL((ReductionInitKernel<float, Index>),
                         num_blocks, 1024, 0, device, reducer.initialize(),
                         num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((OuterReductionKernel<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};

#endif // defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorReductionSycl.h
 *
 * \brief:
 *  This is the specialization of the reduction operation. Two phase reduction approach 
 * is used since the GPU does not have Global Synchronization for global memory among 
 * different work-group/thread block. To solve the problem, we need to create two kernels 
 * to reduce the data, where the first kernel reduce the data locally and each local 
 * workgroup/thread-block save the input data into global memory. In the second phase (global reduction)
 * one work-group uses one work-group/thread-block to reduces the intermediate data into one single element. 
 * Here is an NVIDIA presentation explaining the optimized two phase reduction algorithm on GPU:
 * https://developer.download.nvidia.com/assets/cuda/files/reduction.pdf
 *
 *****************************************************************/

#ifndef UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP
#define UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP
namespace Eigen {
namespace TensorSycl {
namespace internal {

template <typename Op, typename CoeffReturnType, typename Index, bool Vectorizable>
struct OpDefiner {
  typedef typename Vectorise<CoeffReturnType, Eigen::SyclDevice, Vectorizable>::PacketReturnType PacketReturnType;
  typedef Op type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Op &op) { return op; }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType finalise_op(const PacketReturnType &accumulator,
                                                                            const Index &) {
    return accumulator;
  }
};

template <typename CoeffReturnType, typename Index>
struct OpDefiner<Eigen::internal::MeanReducer<CoeffReturnType>, CoeffReturnType, Index, false> {
  typedef Eigen::internal::SumReducer<CoeffReturnType> type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Eigen::internal::MeanReducer<CoeffReturnType> &) {
    return type();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType finalise_op(const CoeffReturnType &accumulator,
                                                                           const Index &scale) {
    ::Eigen::internal::scalar_quotient_op<CoeffReturnType> quotient_op;
    return quotient_op(accumulator, CoeffReturnType(scale));
  }
};

template <typename CoeffReturnType, typename Index>
struct OpDefiner<Eigen::internal::MeanReducer<CoeffReturnType>, CoeffReturnType, Index, true> {
  typedef typename Vectorise<CoeffReturnType, Eigen::SyclDevice, true>::PacketReturnType PacketReturnType;
  typedef Eigen::internal::SumReducer<CoeffReturnType> type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Eigen::internal::MeanReducer<CoeffReturnType> &) {
    return type();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType finalise_op(const PacketReturnType &accumulator,
                                                                            const Index &scale) {
    return ::Eigen::internal::pdiv(accumulator, ::Eigen::internal::pset1<PacketReturnType>(CoeffReturnType(scale)));
  }
};

template <typename CoeffReturnType, typename OpType, typename InputAccessor, typename OutputAccessor, typename Index,
          Index local_range>
struct SecondStepFullReducer {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  typedef OpDefiner<OpType, CoeffReturnType, Index, true> OpDef;
  typedef typename OpDef::type Op;
  LocalAccessor scratch;
  InputAccessor aI;
  OutputAccessor outAcc;
  Op op;
  SecondStepFullReducer(LocalAccessor scratch_, InputAccessor aI_, OutputAccessor outAcc_, OpType op_)
      : scratch(scratch_), aI(aI_), outAcc(outAcc_), op(OpDef::get_op(op_)) {}

  void operator()(cl::sycl::nd_item<1> itemID) {
    // Our empirical research shows that the best performance will be achieved
    // when there is only one element per thread to reduce in the second step.
    // in this step the second step reduction time is almost negligible.
    // Hence, in the second step of reduction the input size is fixed to the
    // local size, thus, there is only one element read per thread. The
    // algorithm must be changed if the number of reduce per thread in the
    // second step is greater than 1. Otherwise, the result will be wrong.
    const Index localid = itemID.get_local_id(0);
    auto aInPtr = aI.get_pointer() + localid;
    auto aOutPtr = outAcc.get_pointer();
    CoeffReturnType *scratchptr = scratch.get_pointer();
    CoeffReturnType accumulator = *aInPtr;

    scratchptr[localid] = op.finalize(accumulator);
    for (Index offset = itemID.get_local_range(0) / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.reduce(scratchptr[localid + offset], &accumulator);
        scratchptr[localid] = op.finalize(accumulator);
      }
    }
    if (localid == 0) *aOutPtr = op.finalize(accumulator);
  }
};

// Full reduction first phase. In this version the vectorization is true and the reduction accept 
// any generic reducerOp  e.g( max, min, sum, mean, iamax, iamin, etc ). 
template <typename Evaluator, typename OpType, typename Evaluator::Index local_range>
class FullReductionKernelFunctor {
 public:
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, typename Evaluator::CoeffReturnType, Index,
                    (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
      OpDef;

  typedef typename OpDef::type Op;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::PacketReturnType PacketReturnType;
  typedef
      typename ::Eigen::internal::conditional<(Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess),
                                              PacketReturnType, CoeffReturnType>::type OutType;
  typedef cl::sycl::accessor<OutType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  LocalAccessor scratch;
  Evaluator evaluator;
  EvaluatorPointerType final_output;
  Index rng;
  Op op;

  FullReductionKernelFunctor(LocalAccessor scratch_, Evaluator evaluator_, EvaluatorPointerType final_output_,
                             Index rng_, OpType op_)
      : scratch(scratch_), evaluator(evaluator_), final_output(final_output_), rng(rng_), op(OpDef::get_op(op_)) {}

  void operator()(cl::sycl::nd_item<1> itemID) { compute_reduction(itemID); }

  template <bool Vect = (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<Vect>::type compute_reduction(
      const cl::sycl::nd_item<1> &itemID) {
    auto output_ptr = final_output.get_pointer();
    Index VectorizedRange = (rng / Evaluator::PacketSize) * Evaluator::PacketSize;
    Index globalid = itemID.get_global_id(0);
    Index localid = itemID.get_local_id(0);
    Index step = Evaluator::PacketSize * itemID.get_global_range(0);
    Index start = Evaluator::PacketSize * globalid;
    // vectorizable parts
    PacketReturnType packetAccumulator = op.template initializePacket<PacketReturnType>();
    for (Index i = start; i < VectorizedRange; i += step) {
      op.template reducePacket<PacketReturnType>(evaluator.impl().template packet<Unaligned>(i), &packetAccumulator);
    }
    globalid += VectorizedRange;
    // non vectorizable parts
    for (Index i = globalid; i < rng; i += itemID.get_global_range(0)) {
      op.template reducePacket<PacketReturnType>(
          ::Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, Evaluator::PacketSize>::convert_to_packet_type(
              evaluator.impl().coeff(i), op.initialize()),
          &packetAccumulator);
    }
    scratch[localid] = packetAccumulator =
        OpDef::finalise_op(op.template finalizePacket<PacketReturnType>(packetAccumulator), rng);
    // reduction parts // Local size is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = local_range / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.template reducePacket<PacketReturnType>(scratch[localid + offset], &packetAccumulator);
        scratch[localid] = op.template finalizePacket<PacketReturnType>(packetAccumulator);
      }
    }
    if (localid == 0) {
      output_ptr[itemID.get_group(0)] =
          op.finalizeBoth(op.initialize(), op.template finalizePacket<PacketReturnType>(packetAccumulator));
    }
  }

  template <bool Vect = (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!Vect>::type compute_reduction(
      const cl::sycl::nd_item<1> &itemID) {
    auto output_ptr = final_output.get_pointer();
    Index globalid = itemID.get_global_id(0);
    Index localid = itemID.get_local_id(0);
    // vectorizable parts
    CoeffReturnType accumulator = op.initialize();
    // non vectorizable parts
    for (Index i = globalid; i < rng; i += itemID.get_global_range(0)) {
      op.reduce(evaluator.impl().coeff(i), &accumulator);
    }
    scratch[localid] = accumulator = OpDef::finalise_op(op.finalize(accumulator), rng);

    // reduction parts. the local size is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = local_range / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.reduce(scratch[localid + offset], &accumulator);
        scratch[localid] = op.finalize(accumulator);
      }
    }
    if (localid == 0) {
      output_ptr[itemID.get_group(0)] = op.finalize(accumulator);
    }
  }
};

template <typename Evaluator, typename OpType>
class GenericNondeterministicReducer {
 public:
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, CoeffReturnType, Index, false> OpDef;
  typedef typename OpDef::type Op;
  template <typename Scratch>
  GenericNondeterministicReducer(Scratch, Evaluator evaluator_, EvaluatorPointerType output_accessor_, OpType functor_,
                       Index range_, Index num_values_to_reduce_)
      : evaluator(evaluator_),
        output_accessor(output_accessor_),
        functor(OpDef::get_op(functor_)),
        range(range_),
        num_values_to_reduce(num_values_to_reduce_) {}

  void operator()(cl::sycl::nd_item<1> itemID) {
    auto output_accessor_ptr = output_accessor.get_pointer();
    /// const cast added as a naive solution to solve the qualifier drop error
    Index globalid = static_cast<Index>(itemID.get_global_linear_id());
    if (globalid < range) {
      CoeffReturnType accum = functor.initialize();
      Eigen::internal::GenericDimReducer<Evaluator::NumReducedDims - 1, Evaluator, Op>::reduce(
          evaluator, evaluator.firstInput(globalid), functor, &accum);
      output_accessor_ptr[globalid] = OpDef::finalise_op(functor.finalize(accum), num_values_to_reduce);
    }
  }

 private:
  Evaluator evaluator;
  EvaluatorPointerType output_accessor;
  Op functor;
  Index range;
  Index num_values_to_reduce;
};

enum class reduction_dim { inner_most, outer_most };
// default is preserver
template <typename Evaluator, typename OpType, typename PannelParameters, reduction_dim rt>
struct PartialReductionKernel {
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, CoeffReturnType, Index, false> OpDef;
  typedef typename OpDef::type Op;
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      ScratchAcc;
  ScratchAcc scratch;
  Evaluator evaluator;
  EvaluatorPointerType output_accessor;
  Op op;
  const Index preserve_elements_num_groups;
  const Index reduce_elements_num_groups;
  const Index num_coeffs_to_preserve;
  const Index num_coeffs_to_reduce;

  PartialReductionKernel(ScratchAcc scratch_, Evaluator evaluator_, EvaluatorPointerType output_accessor_, OpType op_,
                         const Index preserve_elements_num_groups_, const Index reduce_elements_num_groups_,
                         const Index num_coeffs_to_preserve_, const Index num_coeffs_to_reduce_)
      : scratch(scratch_),
        evaluator(evaluator_),
        output_accessor(output_accessor_),
        op(OpDef::get_op(op_)),
        preserve_elements_num_groups(preserve_elements_num_groups_),
        reduce_elements_num_groups(reduce_elements_num_groups_),
        num_coeffs_to_preserve(num_coeffs_to_preserve_),
        num_coeffs_to_reduce(num_coeffs_to_reduce_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void element_wise_reduce(Index globalRId, Index globalPId,
                                                                 CoeffReturnType &accumulator) {
    if (globalPId >= num_coeffs_to_preserve) {
      return;
    }
    Index global_offset = rt == reduction_dim::outer_most ? globalPId + (globalRId * num_coeffs_to_preserve)
                                                          : globalRId + (globalPId * num_coeffs_to_reduce);
    Index localOffset = globalRId;

    const Index per_thread_local_stride = PannelParameters::LocalThreadSizeR * reduce_elements_num_groups;
    const Index per_thread_global_stride =
        rt == reduction_dim::outer_most ? num_coeffs_to_preserve * per_thread_local_stride : per_thread_local_stride;
    for (Index i = globalRId; i < num_coeffs_to_reduce; i += per_thread_local_stride) {
      op.reduce(evaluator.impl().coeff(global_offset), &accumulator);
      localOffset += per_thread_local_stride;
      global_offset += per_thread_global_stride;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const Index linearLocalThreadId = itemID.get_local_id(0);
    Index pLocalThreadId = rt == reduction_dim::outer_most ? linearLocalThreadId % PannelParameters::LocalThreadSizeP
                                                           : linearLocalThreadId / PannelParameters::LocalThreadSizeR;
    Index rLocalThreadId = rt == reduction_dim::outer_most ? linearLocalThreadId / PannelParameters::LocalThreadSizeP
                                                           : linearLocalThreadId % PannelParameters::LocalThreadSizeR;
    const Index pGroupId = rt == reduction_dim::outer_most ? itemID.get_group(0) % preserve_elements_num_groups
                                                           : itemID.get_group(0) / reduce_elements_num_groups;
    const Index rGroupId = rt == reduction_dim::outer_most ? itemID.get_group(0) / preserve_elements_num_groups
                                                           : itemID.get_group(0) % reduce_elements_num_groups;

    Index globalPId = pGroupId * PannelParameters::LocalThreadSizeP + pLocalThreadId;
    const Index globalRId = rGroupId * PannelParameters::LocalThreadSizeR + rLocalThreadId;
    auto scratchPtr = scratch.get_pointer().get();
    auto outPtr =
        output_accessor.get_pointer() + (reduce_elements_num_groups > 1 ? rGroupId * num_coeffs_to_preserve : 0);
    CoeffReturnType accumulator = op.initialize();

    element_wise_reduce(globalRId, globalPId, accumulator);

    accumulator = OpDef::finalise_op(op.finalize(accumulator), num_coeffs_to_reduce);
    scratchPtr[pLocalThreadId + rLocalThreadId * (PannelParameters::LocalThreadSizeP + PannelParameters::BC)] =
        accumulator;
    if (rt == reduction_dim::inner_most) {
      pLocalThreadId = linearLocalThreadId % PannelParameters::LocalThreadSizeP;
      rLocalThreadId = linearLocalThreadId / PannelParameters::LocalThreadSizeP;
      globalPId = pGroupId * PannelParameters::LocalThreadSizeP + pLocalThreadId;
    }

    /* Apply the reduction operation between the current local
     * id and the one on the other half of the vector. */
    auto out_scratch_ptr =
        scratchPtr + (pLocalThreadId + (rLocalThreadId * (PannelParameters::LocalThreadSizeP + PannelParameters::BC)));
    itemID.barrier(cl::sycl::access::fence_space::local_space);
    if (rt == reduction_dim::inner_most) {
      accumulator = *out_scratch_ptr;
    }
    // The Local LocalThreadSizeR is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = PannelParameters::LocalThreadSizeR >> 1; offset > 0; offset >>= 1) {
      if (rLocalThreadId < offset) {
        op.reduce(out_scratch_ptr[(PannelParameters::LocalThreadSizeP + PannelParameters::BC) * offset], &accumulator);
        // The result has already been divided for mean reducer in the
        // previous reduction so no need to divide furthermore
        *out_scratch_ptr = op.finalize(accumulator);
      }
      /* All threads collectively read from global memory into local.
       * The barrier ensures all threads' IO is resolved before
       * execution continues (strictly speaking, all threads within
       * a single work-group - there is no co-ordination between
       * work-groups, only work-items). */
      itemID.barrier(cl::sycl::access::fence_space::local_space);
    }

    if (rLocalThreadId == 0 && (globalPId < num_coeffs_to_preserve)) {
      outPtr[globalPId] = op.finalize(accumulator);
    }
  }
};

template <typename OutScalar, typename Index, typename InputAccessor, typename OutputAccessor, typename OpType>
struct SecondStepPartialReduction {
  typedef OpDefiner<OpType, OutScalar, Index, false> OpDef;
  typedef typename OpDef::type Op;
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      ScratchAccessor;
  InputAccessor input_accessor;
  OutputAccessor output_accessor;
  Op op;
  const Index num_coeffs_to_preserve;
  const Index num_coeffs_to_reduce;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE SecondStepPartialReduction(ScratchAccessor, InputAccessor input_accessor_,
                                                                   OutputAccessor output_accessor_, OpType op_,
                                                                   const Index num_coeffs_to_preserve_,
                                                                   const Index num_coeffs_to_reduce_)
      : input_accessor(input_accessor_),
        output_accessor(output_accessor_),
        op(OpDef::get_op(op_)),
        num_coeffs_to_preserve(num_coeffs_to_preserve_),
        num_coeffs_to_reduce(num_coeffs_to_reduce_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const Index globalId = itemID.get_global_id(0);

    if (globalId >= num_coeffs_to_preserve) return;

    auto in_ptr = input_accessor.get_pointer() + globalId;

    OutScalar accumulator = op.initialize();
// num_coeffs_to_reduce is not bigger that 256
    for (Index i = 0; i < num_coeffs_to_reduce; i++) {
      op.reduce(*in_ptr, &accumulator);
      in_ptr += num_coeffs_to_preserve;
    }
    output_accessor.get_pointer()[globalId] = op.finalize(accumulator);
  }
};  // namespace internal

template <typename Index, Index LTP, Index LTR, bool BC_>
struct ReductionPannel {
  static EIGEN_CONSTEXPR Index LocalThreadSizeP = LTP;
  static EIGEN_CONSTEXPR Index LocalThreadSizeR = LTR;
  static EIGEN_CONSTEXPR bool BC = BC_;
};

template <typename Self, typename Op, TensorSycl::internal::reduction_dim rt>
struct PartialReducerLauncher {
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::Storage Storage;
  typedef typename Self::Index Index;
  typedef ReductionPannel<typename Self::Index, EIGEN_SYCL_LOCAL_THREAD_DIM0, EIGEN_SYCL_LOCAL_THREAD_DIM1, true>
      PannelParameters;

  typedef PartialReductionKernel<Self, Op, PannelParameters, rt> SyclReducerKerneType;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev, EvaluatorPointerType output,
                  Index num_coeffs_to_reduce, Index num_coeffs_to_preserve) {
    Index roundUpP = roundUp(num_coeffs_to_preserve, PannelParameters::LocalThreadSizeP);

    // getPowerOfTwo makes sure local range is power of 2 and <=
    // maxSyclThreadPerBlock this will help us to avoid extra check on the
    // kernel
    static_assert(!((PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR) &
                    (PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR - 1)),
                  "The Local thread size must be a power of 2 for the reduction "
                  "operation");

    EIGEN_CONSTEXPR Index localRange = PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR;
    // In this step, we force the code not to be more than 2-step reduction:
    // Our empirical research shows that if each thread reduces at least 64
    // elemnts individually, we get better performance. However, this can change
    // on different platforms. In this step we force the code not to be
    // morthan step reduction: Our empirical research shows that for inner_most
    // dim reducer, it is better to have 8 group in a reduce dimension for sizes
    // > 1024 to achieve the best performance.
    const Index reductionPerThread = 64;
    Index cu = dev.getPowerOfTwo(dev.getNumSyclMultiProcessors(), true);
    const Index pNumGroups = roundUpP / PannelParameters::LocalThreadSizeP;
    Index rGroups = (cu + pNumGroups - 1) / pNumGroups;
    const Index rNumGroups = num_coeffs_to_reduce > reductionPerThread * localRange ? std::min(rGroups, localRange) : 1;
    const Index globalRange = pNumGroups * rNumGroups * localRange;

    EIGEN_CONSTEXPR Index scratchSize =
        PannelParameters::LocalThreadSizeR * (PannelParameters::LocalThreadSizeP + PannelParameters::BC);
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (rNumGroups > 1) {
      CoeffReturnType *temp_pointer = static_cast<CoeffReturnType *>(
          dev.allocate_temp(num_coeffs_to_preserve * rNumGroups * sizeof(CoeffReturnType)));
      EvaluatorPointerType temp_accessor = dev.get(temp_pointer);
      dev.template unary_kernel_launcher<CoeffReturnType, SyclReducerKerneType>(
          self, temp_accessor, thread_range, scratchSize, reducer, pNumGroups, rNumGroups, num_coeffs_to_preserve,
          num_coeffs_to_reduce);

      typedef SecondStepPartialReduction<CoeffReturnType, Index, EvaluatorPointerType, EvaluatorPointerType, Op>
          SecondStepPartialReductionKernel;

      dev.template unary_kernel_launcher<CoeffReturnType, SecondStepPartialReductionKernel>(
          temp_accessor, output,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(pNumGroups * localRange), cl::sycl::range<1>(localRange)), Index(1),
          reducer, num_coeffs_to_preserve, rNumGroups);

      self.device().deallocate_temp(temp_pointer);
    } else {
      dev.template unary_kernel_launcher<CoeffReturnType, SyclReducerKerneType>(
          self, output, thread_range, scratchSize, reducer, pNumGroups, rNumGroups, num_coeffs_to_preserve,
          num_coeffs_to_reduce);
    }
    return false;
  }
};
}  // namespace internal
}  // namespace TensorSycl

namespace internal {

template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, Eigen::SyclDevice, Vectorizable> {
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;
  static EIGEN_CONSTEXPR int PacketSize = Self::PacketAccess ? Self::PacketSize : 1;
  static void run(const Self &self, Op &reducer, const Eigen::SyclDevice &dev, EvaluatorPointerType data) {
    typedef typename conditional<Self::PacketAccess, typename Self::PacketReturnType, CoeffReturnType>::type OutType;
    static_assert(!((EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1) &
                    (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 - 1)),
                  "The Local thread size must be a power of 2 for the reduction "
                  "operation");
    EIGEN_CONSTEXPR Index local_range = EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1;

    typename Self::Index inputSize = self.impl().dimensions().TotalSize();
    // In this step we force the code not to be more than 2-step reduction:
    // Our empirical research shows that if each thread reduces at least 512
    // elemnts individually, we get better performance.
    const Index reductionPerThread = 2048;
    // const Index num_work_group =
    Index reductionGroup = dev.getPowerOfTwo(
        (inputSize + (reductionPerThread * local_range - 1)) / (reductionPerThread * local_range), true);
    const Index num_work_group = std::min(reductionGroup, local_range);
    // 1
    // ? local_range
    // : 1);
    const Index global_range = num_work_group * local_range;

    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
    typedef TensorSycl::internal::FullReductionKernelFunctor<Self, Op, local_range> reduction_kernel_t;
    if (num_work_group > 1) {
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(dev.allocate_temp(num_work_group * sizeof(CoeffReturnType)));
      typename Self::EvaluatorPointerType tmp_global_accessor = dev.get(temp_pointer);
      dev.template unary_kernel_launcher<OutType, reduction_kernel_t>(self, tmp_global_accessor, thread_range,
                                                                      local_range, inputSize, reducer);

      typedef TensorSycl::internal::SecondStepFullReducer<CoeffReturnType, Op, EvaluatorPointerType,
                                                          EvaluatorPointerType, Index, local_range>
          GenericRKernel;
      dev.template unary_kernel_launcher<CoeffReturnType, GenericRKernel>(
          tmp_global_accessor, data,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(num_work_group), cl::sycl::range<1>(num_work_group)), num_work_group,
          reducer);

      dev.deallocate_temp(temp_pointer);
    } else {
      dev.template unary_kernel_launcher<OutType, reduction_kernel_t>(self, data, thread_range, local_range, inputSize,
                                                                      reducer);
    }
  }
};
// vectorizable inner_most most dim preserver
// col reduction
template <typename Self, typename Op>
struct OuterReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_coeffs_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    return ::Eigen::TensorSycl::internal::PartialReducerLauncher<
        Self, Op, ::Eigen::TensorSycl::internal::reduction_dim::outer_most>::run(self, reducer, dev, output,
                                                                                 num_coeffs_to_reduce,
                                                                                 num_coeffs_to_preserve);
  }
};
// row reduction
template <typename Self, typename Op>
struct InnerReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_coeffs_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    return ::Eigen::TensorSycl::internal::PartialReducerLauncher<
        Self, Op, ::Eigen::TensorSycl::internal::reduction_dim::inner_most>::run(self, reducer, dev, output,
                                                                                 num_coeffs_to_reduce,
                                                                                 num_coeffs_to_preserve);
  }
};

// ArmgMax uses this kernel for partial reduction//
// TODO(@mehdi.goli) come up with a better kernel
// generic partial reduction
template <typename Self, typename Op>
struct GenericReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = false;
  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_values_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    typename Self::Index range, GRange, tileSize;
    dev.parallel_for_setup(num_coeffs_to_preserve, tileSize, range, GRange);

    dev.template unary_kernel_launcher<typename Self::CoeffReturnType,
                                       TensorSycl::internal::GenericNondeterministicReducer<Self, Op>>(
        self, output, cl::sycl::nd_range<1>(cl::sycl::range<1>(GRange), cl::sycl::range<1>(tileSize)), Index(1),
        reducer, range, (num_values_to_reduce != 0) ? num_values_to_reduce : static_cast<Index>(1));
    return false;
  }
};

}  // namespace internal
}  // namespace Eigen

#endif  // UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRef.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REF_H
#define EIGEN_CXX11_TENSOR_TENSOR_REF_H

namespace Eigen {

namespace internal {

template <typename Dimensions, typename Scalar>
class TensorLazyBaseEvaluator {
 public:
  TensorLazyBaseEvaluator() : m_refcount(0) { }
  virtual ~TensorLazyBaseEvaluator() { }

  EIGEN_DEVICE_FUNC virtual const Dimensions& dimensions() const = 0;
  EIGEN_DEVICE_FUNC virtual const Scalar* data() const = 0;

  EIGEN_DEVICE_FUNC virtual const Scalar coeff(DenseIndex index) const = 0;
  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex index) = 0;

  void incrRefCount() { ++m_refcount; }
  void decrRefCount() { --m_refcount; }
  int refCount() const { return m_refcount; }

 private:
  // No copy, no assignment;
  TensorLazyBaseEvaluator(const TensorLazyBaseEvaluator& other);
  TensorLazyBaseEvaluator& operator = (const TensorLazyBaseEvaluator& other);

  int m_refcount;
};


template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluatorReadOnly : public TensorLazyBaseEvaluator<Dimensions, typename TensorEvaluator<Expr, Device>::Scalar> {
 public:
  //  typedef typename TensorEvaluator<Expr, Device>::Dimensions Dimensions;
  typedef typename TensorEvaluator<Expr, Device>::Scalar Scalar;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef  TensorEvaluator<Expr, Device> EvalType;

  TensorLazyEvaluatorReadOnly(const Expr& expr, const Device& device) : m_impl(expr, device), m_dummy(Scalar(0)) {
    m_dims = m_impl.dimensions();
    m_impl.evalSubExprsIfNeeded(NULL);
  }
  virtual ~TensorLazyEvaluatorReadOnly() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC virtual const Dimensions& dimensions() const {
    return m_dims;
  }
  EIGEN_DEVICE_FUNC virtual const Scalar* data() const {
    return m_impl.data();
  }

  EIGEN_DEVICE_FUNC virtual const Scalar coeff(DenseIndex index) const {
    return m_impl.coeff(index);
  }
  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex /*index*/) {
    eigen_assert(false && "can't reference the coefficient of a rvalue");
    return m_dummy;
  };

 protected:
  TensorEvaluator<Expr, Device> m_impl;
  Dimensions m_dims;
  Scalar m_dummy;
};

template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluatorWritable : public TensorLazyEvaluatorReadOnly<Dimensions, Expr, Device> {
 public:
  typedef TensorLazyEvaluatorReadOnly<Dimensions, Expr, Device> Base;
  typedef typename Base::Scalar Scalar;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  TensorLazyEvaluatorWritable(const Expr& expr, const Device& device) : Base(expr, device) {
  }
  virtual ~TensorLazyEvaluatorWritable() {
  }

  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex index) {
    return this->m_impl.coeffRef(index);
  }
};

template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluator : public internal::conditional<bool(internal::is_lvalue<Expr>::value),
                            TensorLazyEvaluatorWritable<Dimensions, Expr, Device>,
                            TensorLazyEvaluatorReadOnly<Dimensions, const Expr, Device> >::type {
 public:
  typedef typename internal::conditional<bool(internal::is_lvalue<Expr>::value),
                                         TensorLazyEvaluatorWritable<Dimensions, Expr, Device>,
                                         TensorLazyEvaluatorReadOnly<Dimensions, const Expr, Device> >::type Base;
  typedef typename Base::Scalar Scalar;

  TensorLazyEvaluator(const Expr& expr, const Device& device) : Base(expr, device) {
  }
  virtual ~TensorLazyEvaluator() {
  }
};

}  // namespace internal


/** \class TensorRef
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A reference to a tensor expression
  * The expression will be evaluated lazily (as much as possible).
  *
  */
template<typename PlainObjectType> class TensorRef : public TensorBase<TensorRef<PlainObjectType> >
{
  public:
    typedef TensorRef<PlainObjectType> Self;
    typedef typename PlainObjectType::Base Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<PlainObjectType>::StorageKind StorageKind;
    typedef typename internal::traits<PlainObjectType>::Index Index;
    typedef typename internal::traits<PlainObjectType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;
    typedef Scalar* PointerType;
    typedef PointerType PointerArgType;

    static const Index NumIndices = PlainObjectType::NumIndices;
    typedef typename PlainObjectType::Dimensions Dimensions;

    enum {
      IsAligned = false,
      PacketAccess = false,
      BlockAccess = false,
      PreferBlockAccess = false,
      Layout = PlainObjectType::Layout,
      CoordAccess = false,  // to be implemented
      RawAccess = false
    };

    //===- Tensor block evaluation strategy (see TensorBlock.h) -----------===//
    typedef internal::TensorBlockNotImplemented TensorBlock;
    //===------------------------------------------------------------------===//

    EIGEN_STRONG_INLINE TensorRef() : m_evaluator(NULL) {
    }

    template <typename Expression>
    EIGEN_STRONG_INLINE TensorRef(const Expression& expr) : m_evaluator(new internal::TensorLazyEvaluator<Dimensions, Expression, DefaultDevice>(expr, DefaultDevice())) {
      m_evaluator->incrRefCount();
    }

    template <typename Expression>
    EIGEN_STRONG_INLINE TensorRef& operator = (const Expression& expr) {
      unrefEvaluator();
      m_evaluator = new internal::TensorLazyEvaluator<Dimensions, Expression, DefaultDevice>(expr, DefaultDevice());
      m_evaluator->incrRefCount();
      return *this;
    }

    ~TensorRef() {
      unrefEvaluator();
    }

    TensorRef(const TensorRef& other) : m_evaluator(other.m_evaluator) {
      eigen_assert(m_evaluator->refCount() > 0);
      m_evaluator->incrRefCount();
    }

    TensorRef& operator = (const TensorRef& other) {
      if (this != &other) {
        unrefEvaluator();
        m_evaluator = other.m_evaluator;
        eigen_assert(m_evaluator->refCount() > 0);
        m_evaluator->incrRefCount();
      }
      return *this;
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rank() const { return m_evaluator->dimensions().size(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index dimension(Index n) const { return m_evaluator->dimensions()[n]; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_evaluator->dimensions(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index size() const { return m_evaluator->dimensions().TotalSize(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar* data() const { return m_evaluator->data(); }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index index) const
    {
      return m_evaluator->coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index firstIndex, IndexTypes... otherIndices) const
    {
      const std::size_t num_indices = (sizeof...(otherIndices) + 1);
      const array<Index, num_indices> indices{{firstIndex, otherIndices...}};
      return coeff(indices);
    }
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index firstIndex, IndexTypes... otherIndices)
    {
      const std::size_t num_indices = (sizeof...(otherIndices) + 1);
      const array<Index, num_indices> indices{{firstIndex, otherIndices...}};
      return coeffRef(indices);
    }
#else

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1) const
    {
      array<Index, 2> indices;
      indices[0] = i0;
      indices[1] = i1;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2) const
    {
      array<Index, 3> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      array<Index, 4> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      array<Index, 5> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      indices[4] = i4;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1)
    {
      array<Index, 2> indices;
      indices[0] = i0;
      indices[1] = i1;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1, Index i2)
    {
      array<Index, 3> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      array<Index, 4> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      array<Index, 5> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      indices[4] = i4;
      return coeffRef(indices);
    }
#endif

    template <std::size_t NumIndices> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar coeff(const array<Index, NumIndices>& indices) const
    {
      const Dimensions& dims = this->dimensions();
      Index index = 0;
      if (PlainObjectType::Options & RowMajor) {
        index += indices[0];
        for (size_t i = 1; i < NumIndices; ++i) {
          index = index * dims[i] + indices[i];
        }
      } else {
        index += indices[NumIndices-1];
        for (int i = NumIndices-2; i >= 0; --i) {
          index = index * dims[i] + indices[i];
        }
      }
      return m_evaluator->coeff(index);
    }
    template <std::size_t NumIndices> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      const Dimensions& dims = this->dimensions();
      Index index = 0;
      if (PlainObjectType::Options & RowMajor) {
        index += indices[0];
        for (size_t i = 1; i < NumIndices; ++i) {
          index = index * dims[i] + indices[i];
        }
      } else {
        index += indices[NumIndices-1];
        for (int i = NumIndices-2; i >= 0; --i) {
          index = index * dims[i] + indices[i];
        }
      }
      return m_evaluator->coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar coeff(Index index) const
    {
      return m_evaluator->coeff(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      return m_evaluator->coeffRef(index);
    }

  private:
    EIGEN_STRONG_INLINE void unrefEvaluator() {
      if (m_evaluator) {
        m_evaluator->decrRefCount();
        if (m_evaluator->refCount() == 0) {
          delete m_evaluator;
        }
      }
    }

  internal::TensorLazyBaseEvaluator<Dimensions, Scalar>* m_evaluator;
};


// evaluator for rvalues
template<typename Derived, typename Device>
struct TensorEvaluator<const TensorRef<Derived>, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorRef<Derived>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const TensorRef<Derived>& m, const Device&)
      : m_ref(m)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_ref.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_ref.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return m_ref.coeffRef(index);
  }

  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_ref.data(); }

 protected:
  TensorRef<Derived> m_ref;
};


// evaluator for lvalues
template<typename Derived, typename Device>
struct TensorEvaluator<TensorRef<Derived>, Device> : public TensorEvaluator<const TensorRef<Derived>, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;

  typedef TensorEvaluator<const TensorRef<Derived>, Device> Base;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(TensorRef<Derived>& m, const Device& d) : Base(m, d)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return this->m_ref.coeffRef(index);
  }
};



} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Navdeep Jaitly <ndjaitly@google.com>
//                    Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H
#define EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H
namespace Eigen {

/** \class TensorReverse
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reverse elements class.
  *
  */
namespace internal {
template<typename ReverseDimensions, typename XprType>
struct traits<TensorReverseOp<ReverseDimensions,
                              XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename ReverseDimensions, typename XprType>
struct eval<TensorReverseOp<ReverseDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorReverseOp<ReverseDimensions, XprType>& type;
};

template<typename ReverseDimensions, typename XprType>
struct nested<TensorReverseOp<ReverseDimensions, XprType>, 1,
            typename eval<TensorReverseOp<ReverseDimensions, XprType> >::type>
{
  typedef TensorReverseOp<ReverseDimensions, XprType> type;
};

}  // end namespace internal

template<typename ReverseDimensions, typename XprType>
class TensorReverseOp : public TensorBase<TensorReverseOp<ReverseDimensions,
                                          XprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorReverseOp<ReverseDimensions, XprType>, WriteAccessors>Base;
    typedef typename Eigen::internal::traits<TensorReverseOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorReverseOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorReverseOp>::StorageKind
                                                                      StorageKind;
    typedef typename Eigen::internal::traits<TensorReverseOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorReverseOp(
      const XprType& expr, const ReverseDimensions& reverse_dims)
      : m_xpr(expr), m_reverse_dims(reverse_dims) { }

    EIGEN_DEVICE_FUNC
    const ReverseDimensions& reverse() const { return m_reverse_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorReverseOp)


  protected:
    typename XprType::Nested m_xpr;
    const ReverseDimensions m_reverse_dims;
};

// Eval as rvalue
template<typename ReverseDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>, Device>
{
  typedef TensorReverseOp<ReverseDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<ReverseDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = NumDims > 0,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef internal::TensorIntDivisor<Index> IndexDivisor;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_reverse(op.reverse()),
        m_device(device)
  {
    // Reversing a scalar isn't supported yet. It would be a no-op anyway.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Compute strides
    m_dimensions = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i-1] * m_dimensions[i-1];
        if (m_strides[i] > 0) m_fastStrides[i] = IndexDivisor(m_strides[i]);
      }
    } else {
      m_strides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i+1] * m_dimensions[i+1];
        if (m_strides[i] > 0) m_fastStrides[i] = IndexDivisor(m_strides[i]);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index reverseIndex(
      Index index) const {
    eigen_assert(index < dimensions().TotalSize());
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        Index idx = index / m_fastStrides[i];
        index -= idx * m_strides[i];
        if (m_reverse[i]) {
          idx = m_dimensions[i] - idx - 1;
        }
        inputIndex += idx * m_strides[i] ;
      }
      if (m_reverse[0]) {
        inputIndex += (m_dimensions[0] - index - 1);
      } else {
        inputIndex += index;
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        Index idx = index / m_fastStrides[i];
        index -= idx * m_strides[i];
        if (m_reverse[i]) {
          idx = m_dimensions[i] - idx - 1;
        }
        inputIndex += idx * m_strides[i] ;
      }
      if (m_reverse[NumDims-1]) {
        inputIndex += (m_dimensions[NumDims-1] - index - 1);
      } else {
        inputIndex += index;
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(
      Index index) const  {
    return m_impl.coeff(reverseIndex(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    // TODO(ndjaitly): write a better packing routine that uses
    // local structure.
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type
                                                            values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    // Block evaluation reads underlying memory in reverse order, and default
    // cost model does not properly catch this in bytes stored/loaded.
    return internal::TensorBlockResourceRequirements::skewed<Scalar>(
               target_size)
        .addCostPerCoeff({0, 0, 24});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // TODO(ezhulenev): If underlying tensor expression supports and prefers
    // block evaluation we must use it. Currently we use coeff and packet
    // access into the underlying tensor expression.
    // static const bool useBlockAccessForArgType =
    //     TensorEvaluator<ArgType, Device>::BlockAccess &&
    //     TensorEvaluator<ArgType, Device>::PreferBlockAccess;

    static const bool isColMajor =
        static_cast<int>(Layout) == static_cast<int>(ColMajor);

    static const Index inner_dim_idx = isColMajor ? 0 : NumDims - 1;
    const bool inner_dim_reversed = m_reverse[inner_dim_idx];

    // Offset in the output block.
    Index block_offset = 0;

    // Offset in the input Tensor.
    Index input_offset = reverseIndex(desc.offset());

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = isColMajor ? i : NumDims - 1 - i;
      it[i].size = desc.dimension(dim);
      it[i].count = 0;
      it[i].reverse = m_reverse[dim];

      it[i].block_stride =
          i == 0 ? 1 : (it[i - 1].size * it[i - 1].block_stride);
      it[i].block_span = it[i].block_stride * (it[i].size - 1);

      it[i].input_stride = m_strides[dim];
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      if (it[i].reverse) {
        it[i].input_stride = -1 * it[i].input_stride;
        it[i].input_span = -1 * it[i].input_span;
      }
    }

    // If multiple inner dimensions have the same reverse flag, check if we can
    // merge them into a single virtual inner dimension.
    int effective_inner_dim = 0;
    for (int i = 1; i < NumDims; ++i) {
      if (it[i].reverse != it[effective_inner_dim].reverse) break;
      if (it[i].block_stride != it[effective_inner_dim].size) break;
      if (it[i].block_stride != numext::abs(it[i].input_stride)) break;

      it[i].size = it[effective_inner_dim].size * it[i].size;

      it[i].block_stride = 1;
      it[i].input_stride = (inner_dim_reversed ? -1 : 1);

      it[i].block_span = it[i].block_stride * (it[i].size - 1);
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      effective_inner_dim = i;
    }

    eigen_assert(it[effective_inner_dim].block_stride == 1);
    eigen_assert(it[effective_inner_dim].input_stride ==
                 (inner_dim_reversed ? -1 : 1));

    const Index inner_dim_size = it[effective_inner_dim].size;

    // Prepare storage for the materialized reverse result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);
    CoeffReturnType* block_buffer = block_storage.data();

    while (it[NumDims - 1].count < it[NumDims - 1].size) {
      // Copy inner-most dimension data from reversed location in input.
      Index dst = block_offset;
      Index src = input_offset;

      // NOTE(ezhulenev): Adding vectorized path with internal::preverse showed
      // worse results in benchmarks than a simple coefficient loop.
      if (inner_dim_reversed) {
        for (Index i = 0; i < inner_dim_size; ++i) {
          block_buffer[dst] = m_impl.coeff(src);
          ++dst;
          --src;
        }
      } else {
        for (Index i = 0; i < inner_dim_size; ++i) {
          block_buffer[dst] = m_impl.coeff(src);
          ++dst;
          ++src;
        }
      }

      // For the 1d tensor we need to generate only one inner-most dimension.
      if ((NumDims - effective_inner_dim) == 1) break;

      // Update offset.
      for (Index i = effective_inner_dim + 1; i < NumDims; ++i) {
        if (++it[i].count < it[i].size) {
          block_offset += it[i].block_stride;
          input_offset += it[i].input_stride;
          break;
        }
        if (i != NumDims - 1) it[i].count = 0;
        block_offset -= it[i].block_span;
        input_offset -= it[i].input_span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    double compute_cost = NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                     2 * TensorOpCost::MulCost<Index>() +
                                     TensorOpCost::DivCost<Index>());
    for (int i = 0; i < NumDims; ++i) {
      if (m_reverse[i]) {
        compute_cost += 2 * TensorOpCost::AddCost<Index>();
      }
    }
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, false /* vectorized */, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  array<IndexDivisor, NumDims> m_fastStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  ReverseDimensions m_reverse;
  const Device EIGEN_DEVICE_REF m_device;

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : size(0),
          count(0),
          reverse(false),
          block_stride(0),
          block_span(0),
          input_stride(0),
          input_span(0) {}

    Index size;
    Index count;
    bool reverse;
    Index block_stride;
    Index block_span;
    Index input_stride;
    Index input_span;
  };
};

// Eval as lvalue

template <typename ReverseDimensions, typename ArgType, typename Device>
struct TensorEvaluator<TensorReverseOp<ReverseDimensions, ArgType>, Device>
    : public TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>,
                             Device> {
  typedef TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>,
                          Device> Base;
  typedef TensorReverseOp<ReverseDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<ReverseDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };
  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Dimensions& dimensions() const { return this->m_dimensions; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return this->m_impl.coeffRef(this->reverseIndex(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x) {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    // This code is pilfered from TensorMorphing.h
    EIGEN_ALIGN_MAX CoeffReturnType values[PacketSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      this->coeffRef(index+i) = values[i];
    }
  }
};


}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScan.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Igor Babuschkin <igor@babuschk.in>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_SCAN_H
#define EIGEN_CXX11_TENSOR_TENSOR_SCAN_H

namespace Eigen {

namespace internal {

template <typename Op, typename XprType>
struct traits<TensorScanOp<Op, XprType> >
    : public traits<XprType> {
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Op, typename XprType>
struct eval<TensorScanOp<Op, XprType>, Eigen::Dense>
{
  typedef const TensorScanOp<Op, XprType>& type;
};

template<typename Op, typename XprType>
struct nested<TensorScanOp<Op, XprType>, 1,
            typename eval<TensorScanOp<Op, XprType> >::type>
{
  typedef TensorScanOp<Op, XprType> type;
};
} // end namespace internal

/** \class TensorScan
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor scan class.
  */
template <typename Op, typename XprType>
class TensorScanOp
    : public TensorBase<TensorScanOp<Op, XprType>, ReadOnlyAccessors> {
public:
  typedef typename Eigen::internal::traits<TensorScanOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorScanOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorScanOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorScanOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorScanOp(
      const XprType& expr, const Index& axis, bool exclusive = false, const Op& op = Op())
      : m_expr(expr), m_axis(axis), m_accumulator(op), m_exclusive(exclusive) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Index axis() const { return m_axis; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const XprType& expression() const { return m_expr; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Op accumulator() const { return m_accumulator; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  bool exclusive() const { return m_exclusive; }

protected:
  typename XprType::Nested m_expr;
  const Index m_axis;
  const Op m_accumulator;
  const bool m_exclusive;
};


namespace internal {

template <typename Self>
EIGEN_STRONG_INLINE void ReduceScalar(Self& self, Index offset,
                                      typename Self::CoeffReturnType* data) {
  // Compute the scan along the axis, starting at the given offset
  typename Self::CoeffReturnType accum = self.accumulator().initialize();
  if (self.stride() == 1) {
    if (self.exclusive()) {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      }
    } else {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  } else {
    if (self.exclusive()) {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        Index curr = offset + idx3 * self.stride();
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      }
    } else {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        Index curr = offset + idx3 * self.stride();
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  }
}

template <typename Self>
EIGEN_STRONG_INLINE void ReducePacket(Self& self, Index offset,
                                      typename Self::CoeffReturnType* data) {
  using Scalar = typename Self::CoeffReturnType;
  using Packet = typename Self::PacketReturnType;
  // Compute the scan along the axis, starting at the calculated offset
  Packet accum = self.accumulator().template initializePacket<Packet>();
  if (self.stride() == 1) {
    if (self.exclusive()) {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
      }
    } else {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
      }
    }
  } else {
    if (self.exclusive()) {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        const Index curr = offset + idx3 * self.stride();
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
      }
    } else {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        const Index curr = offset + idx3 * self.stride();
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
      }
    }
  }
}

template <typename Self, bool Vectorize, bool Parallel>
struct ReduceBlock {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    for (Index idx2 = 0; idx2 < self.stride(); idx2++) {
      // Calculate the starting offset for the scan
      Index offset = idx1 + idx2;
      ReduceScalar(self, offset, data);
    }
  }
};

// Specialization for vectorized reduction.
template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/true, /*Parallel=*/false> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    Index idx2 = 0;
    for (; idx2 + PacketSize <= self.stride(); idx2 += PacketSize) {
      // Calculate the starting offset for the packet scan
      Index offset = idx1 + idx2;
      ReducePacket(self, offset, data);
    }
    for (; idx2 < self.stride(); idx2++) {
      // Calculate the starting offset for the scan
      Index offset = idx1 + idx2;
      ReduceScalar(self, offset, data);
    }
  }
};

// Single-threaded CPU implementation of scan
template <typename Self, typename Reducer, typename Device,
          bool Vectorize =
              (TensorEvaluator<typename Self::ChildTypeNoConst, Device>::PacketAccess &&
               internal::reducer_traits<Reducer, Device>::PacketAccess)>
struct ScanLauncher {
  void operator()(Self& self, typename Self::CoeffReturnType* data) {
    Index total_size = internal::array_prod(self.dimensions());

    // We fix the index along the scan axis to 0 and perform a
    // scan per remaining entry. The iteration is split into two nested
    // loops to avoid an integer division by keeping track of each idx1 and
    // idx2.
    for (Index idx1 = 0; idx1 < total_size; idx1 += self.stride() * self.size()) {
      ReduceBlock<Self, Vectorize, /*Parallel=*/false> block_reducer;
      block_reducer(self, idx1, data);
    }
  }
};

#ifdef EIGEN_USE_THREADS

// Adjust block_size to avoid false sharing of cachelines among
// threads. Currently set to twice the cache line size on Intel and ARM
// processors.
EIGEN_STRONG_INLINE Index AdjustBlockSize(Index item_size, Index block_size) {
  EIGEN_CONSTEXPR Index kBlockAlignment = 128;
  const Index items_per_cacheline =
      numext::maxi<Index>(1, kBlockAlignment / item_size);
  return items_per_cacheline * divup(block_size, items_per_cacheline);
}

template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/true, /*Parallel=*/true> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    Index num_scalars = self.stride();
    Index num_packets = 0;
    if (self.stride() >= PacketSize) {
      num_packets = self.stride() / PacketSize;
      self.device().parallelFor(
          num_packets,
        TensorOpCost(PacketSize * self.size(), PacketSize * self.size(),
                     16 * PacketSize * self.size(), true, PacketSize),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(PacketSize * sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index packet = first; packet < last; ++packet) {
            const Index idx2 = packet * PacketSize;
            ReducePacket(self, idx1 + idx2, data);
          }
        });
      num_scalars -= num_packets * PacketSize;
    }
    self.device().parallelFor(
        num_scalars, TensorOpCost(self.size(), self.size(), 16 * self.size()),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index scalar = first; scalar < last; ++scalar) {
            const Index idx2 = num_packets * PacketSize + scalar;
            ReduceScalar(self, idx1 + idx2, data);
          }
        });
  }
};

template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/false, /*Parallel=*/true> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    self.device().parallelFor(
        self.stride(), TensorOpCost(self.size(), self.size(), 16 * self.size()),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index idx2 = first; idx2 < last; ++idx2) {
            ReduceScalar(self, idx1 + idx2, data);
          }
        });
  }
};

// Specialization for multi-threaded execution.
template <typename Self, typename Reducer, bool Vectorize>
struct ScanLauncher<Self, Reducer, ThreadPoolDevice, Vectorize> {
  void operator()(Self& self, typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    const Index total_size = internal::array_prod(self.dimensions());
    const Index inner_block_size = self.stride() * self.size();
    bool parallelize_by_outer_blocks = (total_size >= (self.stride() * inner_block_size));

    if ((parallelize_by_outer_blocks && total_size <= 4096) ||
        (!parallelize_by_outer_blocks && self.stride() < PacketSize)) {
      ScanLauncher<Self, Reducer, DefaultDevice, Vectorize> launcher;
      launcher(self, data);
      return;
    }

    if (parallelize_by_outer_blocks) {
      // Parallelize over outer blocks.
      const Index num_outer_blocks = total_size / inner_block_size;
      self.device().parallelFor(
          num_outer_blocks,
          TensorOpCost(inner_block_size, inner_block_size,
                       16 * PacketSize * inner_block_size, Vectorize,
                       PacketSize),
          [=](Index blk_size) {
            return AdjustBlockSize(inner_block_size * sizeof(Scalar), blk_size);
          },
          [&](Index first, Index last) {
            for (Index idx1 = first; idx1 < last; ++idx1) {
              ReduceBlock<Self, Vectorize, /*Parallelize=*/false> block_reducer;
              block_reducer(self, idx1 * inner_block_size, data);
            }
          });
    } else {
      // Parallelize over inner packets/scalars dimensions when the reduction
      // axis is not an inner dimension.
      ReduceBlock<Self, Vectorize, /*Parallelize=*/true> block_reducer;
      for (Index idx1 = 0; idx1 < total_size;
           idx1 += self.stride() * self.size()) {
        block_reducer(self, idx1, data);
      }
    }
  }
};
#endif  // EIGEN_USE_THREADS

#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))

// GPU implementation of scan
// TODO(ibab) This placeholder implementation performs multiple scans in
// parallel, but it would be better to use a parallel scan algorithm and
// optimize memory access.
template <typename Self, typename Reducer>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ScanKernel(Self self, Index total_size, typename Self::CoeffReturnType* data) {
  // Compute offset as in the CPU version
  Index val = threadIdx.x + blockIdx.x * blockDim.x;
  Index offset = (val / self.stride()) * self.stride() * self.size() + val % self.stride();

  if (offset + (self.size() - 1) * self.stride() < total_size) {
    // Compute the scan along the axis, starting at the calculated offset
    typename Self::CoeffReturnType accum = self.accumulator().initialize();
    for (Index idx = 0; idx < self.size(); idx++) {
      Index curr = offset + idx * self.stride();
      if (self.exclusive()) {
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      } else {
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  }
  __syncthreads();

}

template <typename Self, typename Reducer, bool Vectorize>
struct ScanLauncher<Self, Reducer, GpuDevice, Vectorize> {
  void operator()(const Self& self, typename Self::CoeffReturnType* data) {
     Index total_size = internal::array_prod(self.dimensions());
     Index num_blocks = (total_size / self.size() + 63) / 64;
     Index block_size = 64;

     LAUNCH_GPU_KERNEL((ScanKernel<Self, Reducer>), num_blocks, block_size, 0, self.device(), self, total_size, data);
  }
};
#endif  // EIGEN_USE_GPU && (EIGEN_GPUCC)

}  // namespace internal

// Eval as rvalue
template <typename Op, typename ArgType, typename Device>
struct TensorEvaluator<const TensorScanOp<Op, ArgType>, Device> {

  typedef TensorScanOp<Op, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef const ArgType ChildTypeNoConst;
  typedef const ArgType ChildType;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef TensorEvaluator<const TensorScanOp<Op, ArgType>, Device> Self;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_device(device),
        m_exclusive(op.exclusive()),
        m_accumulator(op.accumulator()),
        m_size(m_impl.dimensions()[op.axis()]),
        m_stride(1), m_consume_dim(op.axis()),
        m_output(NULL) {

    // Accumulating a scalar isn't supported.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(op.axis() >= 0 && op.axis() < NumDims);

    // Compute stride of scan axis
    const Dimensions& dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < op.axis(); ++i) {
        m_stride = m_stride * dims[i];
      }
    } else {
      // dims can only be indexed through unsigned integers,
      // so let's use an unsigned type to let the compiler knows.
      // This prevents stupid warnings: ""'*((void*)(& evaluator)+64)[18446744073709551615]' may be used uninitialized in this function"
      unsigned int axis = internal::convert_index<unsigned int>(op.axis());
      for (unsigned int i = NumDims - 1; i > axis; --i) {
        m_stride = m_stride * dims[i];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& stride() const {
    return m_stride;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& consume_dim() const {
    return m_consume_dim;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& size() const {
    return m_size;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Op& accumulator() const {
    return m_accumulator;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool exclusive() const {
    return m_exclusive;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const TensorEvaluator<ArgType, Device>& inner() const {
    return m_impl;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Device& device() const {
    return m_device;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    internal::ScanLauncher<Self, Op, Device> launcher;
    if (data) {
      launcher(*this, data);
      return false;
    }

    const Index total_size = internal::array_prod(dimensions());
    m_output = static_cast<EvaluatorPointerType>(m_device.get((Scalar*) m_device.allocate_temp(total_size * sizeof(Scalar))));
    launcher(*this, m_output);
    return true;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_output + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const
  {
    return m_output;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_output[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_output) {
      m_device.deallocate_temp(m_output);
      m_output = NULL;
    }
    m_impl.cleanup();
  }

#ifdef EIGEN_USE_SYCL
 // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_output.bind(cgh);
  }
#endif
protected:
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  const bool m_exclusive;
  Op m_accumulator;
  const Index m_size;
  Index m_stride;
  Index m_consume_dim;
  EvaluatorPointerType m_output;
};

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_SCAN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScanSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorScanSycl.h
 *
 * \brief:
 *  Tensor Scan Sycl implement the extend  version of
 * "Efficient parallel scan algorithms for GPUs." .for Tensor operations.
 * The algorithm requires up to 3 stage (consequently 3 kernels) depending on
 * the size of the tensor. In the first kernel (ScanKernelFunctor), each
 * threads within the work-group individually reduces the allocated elements per
 * thread in order to reduces the total number of blocks. In the next step all
 * thread within the work-group will reduce the associated blocks into the
 * temporary buffers. In the next kernel(ScanBlockKernelFunctor), the temporary
 * buffer is given as an input and all the threads within a work-group scan and
 * reduces the boundaries between the blocks (generated from the previous
 * kernel). and write the data on the temporary buffer. If the second kernel is
 * required, the third and final kerenl (ScanAdjustmentKernelFunctor) will
 * adjust the final result into the output buffer.
 * The original algorithm for the parallel prefix sum can be found here:
 *
 * Sengupta, Shubhabrata, Mark Harris, and Michael Garland. "Efficient parallel
 * scan algorithms for GPUs." NVIDIA, Santa Clara, CA, Tech. Rep. NVR-2008-003
 *1, no. 1 (2008): 1-17.
 *****************************************************************/

#ifndef UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP
#define UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP

namespace Eigen {
namespace TensorSycl {
namespace internal {

#ifndef EIGEN_SYCL_MAX_GLOBAL_RANGE
#define EIGEN_SYCL_MAX_GLOBAL_RANGE (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 * 4)
#endif

template <typename index_t>
struct ScanParameters {
  // must be power of 2
  static EIGEN_CONSTEXPR index_t ScanPerThread = 8;
  const index_t total_size;
  const index_t non_scan_size;
  const index_t scan_size;
  const index_t non_scan_stride;
  const index_t scan_stride;
  const index_t panel_threads;
  const index_t group_threads;
  const index_t block_threads;
  const index_t elements_per_group;
  const index_t elements_per_block;
  const index_t loop_range;

  ScanParameters(index_t total_size_, index_t non_scan_size_, index_t scan_size_, index_t non_scan_stride_,
                 index_t scan_stride_, index_t panel_threads_, index_t group_threads_, index_t block_threads_,
                 index_t elements_per_group_, index_t elements_per_block_, index_t loop_range_)
      : total_size(total_size_),
        non_scan_size(non_scan_size_),
        scan_size(scan_size_),
        non_scan_stride(non_scan_stride_),
        scan_stride(scan_stride_),
        panel_threads(panel_threads_),
        group_threads(group_threads_),
        block_threads(block_threads_),
        elements_per_group(elements_per_group_),
        elements_per_block(elements_per_block_),
        loop_range(loop_range_) {}
};

enum class scan_step { first, second };
template <typename Evaluator, typename CoeffReturnType, typename OutAccessor, typename Op, typename Index,
          scan_step stp>
struct ScanKernelFunctor {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  static EIGEN_CONSTEXPR int PacketSize = ScanParameters<Index>::ScanPerThread / 2;

  LocalAccessor scratch;
  Evaluator dev_eval;
  OutAccessor out_accessor;
  OutAccessor temp_accessor;
  const ScanParameters<Index> scanParameters;
  Op accumulator;
  const bool inclusive;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ScanKernelFunctor(LocalAccessor scratch_, const Evaluator dev_eval_,
                                                          OutAccessor out_accessor_, OutAccessor temp_accessor_,
                                                          const ScanParameters<Index> scanParameters_, Op accumulator_,
                                                          const bool inclusive_)
      : scratch(scratch_),
        dev_eval(dev_eval_),
        out_accessor(out_accessor_),
        temp_accessor(temp_accessor_),
        scanParameters(scanParameters_),
        accumulator(accumulator_),
        inclusive(inclusive_) {}

  template <scan_step sst = stp, typename Input>
  typename ::Eigen::internal::enable_if<sst == scan_step::first, CoeffReturnType>::type EIGEN_DEVICE_FUNC
      EIGEN_STRONG_INLINE
      read(const Input &inpt, Index global_id) {
    return inpt.coeff(global_id);
  }

  template <scan_step sst = stp, typename Input>
  typename ::Eigen::internal::enable_if<sst != scan_step::first, CoeffReturnType>::type EIGEN_DEVICE_FUNC
      EIGEN_STRONG_INLINE
      read(const Input &inpt, Index global_id) {
    return inpt[global_id];
  }

  template <scan_step sst = stp, typename InclusiveOp>
  typename ::Eigen::internal::enable_if<sst == scan_step::first>::type EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  first_step_inclusive_Operation(InclusiveOp inclusive_op) {
    inclusive_op();
  }

  template <scan_step sst = stp, typename InclusiveOp>
  typename ::Eigen::internal::enable_if<sst != scan_step::first>::type EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  first_step_inclusive_Operation(InclusiveOp) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto out_ptr = out_accessor.get_pointer();
    auto tmp_ptr = temp_accessor.get_pointer();
    auto scratch_ptr = scratch.get_pointer().get();

    for (Index loop_offset = 0; loop_offset < scanParameters.loop_range; loop_offset++) {
      Index data_offset = (itemID.get_global_id(0) + (itemID.get_global_range(0) * loop_offset));
      Index tmp = data_offset % scanParameters.panel_threads;
      const Index panel_id = data_offset / scanParameters.panel_threads;
      const Index group_id = tmp / scanParameters.group_threads;
      tmp = tmp % scanParameters.group_threads;
      const Index block_id = tmp / scanParameters.block_threads;
      const Index local_id = tmp % scanParameters.block_threads;
      // we put one element per packet in scratch_mem
      const Index scratch_stride = scanParameters.elements_per_block / PacketSize;
      const Index scratch_offset = (itemID.get_local_id(0) / scanParameters.block_threads) * scratch_stride;
      CoeffReturnType private_scan[ScanParameters<Index>::ScanPerThread];
      CoeffReturnType inclusive_scan;
      // the actual panel size is scan_size * non_scan_size.
      // elements_per_panel is roundup to power of 2 for binary tree
      const Index panel_offset = panel_id * scanParameters.scan_size * scanParameters.non_scan_size;
      const Index group_offset = group_id * scanParameters.non_scan_stride;
      // This will be effective when the size is bigger than elements_per_block
      const Index block_offset = block_id * scanParameters.elements_per_block * scanParameters.scan_stride;
      const Index thread_offset = (ScanParameters<Index>::ScanPerThread * local_id * scanParameters.scan_stride);
      const Index global_offset = panel_offset + group_offset + block_offset + thread_offset;
      Index next_elements = 0;
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        private_scan[i] = ((((block_id * scanParameters.elements_per_block) +
                             (ScanParameters<Index>::ScanPerThread * local_id) + i) < scanParameters.scan_size) &&
                           (global_id < scanParameters.total_size))
                              ? read(dev_eval, global_id)
                              : accumulator.initialize();
        next_elements += scanParameters.scan_stride;
      }
      first_step_inclusive_Operation([&]() EIGEN_DEVICE_FUNC {
        if (inclusive) {
          inclusive_scan = private_scan[ScanParameters<Index>::ScanPerThread - 1];
        }
      });
      // This for loop must be 2
      EIGEN_UNROLL_LOOP
      for (int packetIndex = 0; packetIndex < ScanParameters<Index>::ScanPerThread; packetIndex += PacketSize) {
        Index private_offset = 1;
        // build sum in place up the tree
        EIGEN_UNROLL_LOOP
        for (Index d = PacketSize >> 1; d > 0; d >>= 1) {
          EIGEN_UNROLL_LOOP
          for (Index l = 0; l < d; l++) {
            Index ai = private_offset * (2 * l + 1) - 1 + packetIndex;
            Index bi = private_offset * (2 * l + 2) - 1 + packetIndex;
            CoeffReturnType accum = accumulator.initialize();
            accumulator.reduce(private_scan[ai], &accum);
            accumulator.reduce(private_scan[bi], &accum);
            private_scan[bi] = accumulator.finalize(accum);
          }
          private_offset *= 2;
        }
        scratch_ptr[2 * local_id + (packetIndex / PacketSize) + scratch_offset] =
            private_scan[PacketSize - 1 + packetIndex];
        private_scan[PacketSize - 1 + packetIndex] = accumulator.initialize();
        // traverse down tree & build scan
        EIGEN_UNROLL_LOOP
        for (Index d = 1; d < PacketSize; d *= 2) {
          private_offset >>= 1;
          EIGEN_UNROLL_LOOP
          for (Index l = 0; l < d; l++) {
            Index ai = private_offset * (2 * l + 1) - 1 + packetIndex;
            Index bi = private_offset * (2 * l + 2) - 1 + packetIndex;
            CoeffReturnType accum = accumulator.initialize();
            accumulator.reduce(private_scan[ai], &accum);
            accumulator.reduce(private_scan[bi], &accum);
            private_scan[ai] = private_scan[bi];
            private_scan[bi] = accumulator.finalize(accum);
          }
        }
      }

      Index offset = 1;
      // build sum in place up the tree
      for (Index d = scratch_stride >> 1; d > 0; d >>= 1) {
        // Synchronise
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (local_id < d) {
          Index ai = offset * (2 * local_id + 1) - 1 + scratch_offset;
          Index bi = offset * (2 * local_id + 2) - 1 + scratch_offset;
          CoeffReturnType accum = accumulator.initialize();
          accumulator.reduce(scratch_ptr[ai], &accum);
          accumulator.reduce(scratch_ptr[bi], &accum);
          scratch_ptr[bi] = accumulator.finalize(accum);
        }
        offset *= 2;
      }
      // Synchronise
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      // next step optimisation
      if (local_id == 0) {
        if (((scanParameters.elements_per_group / scanParameters.elements_per_block) > 1)) {
          const Index temp_id = panel_id * (scanParameters.elements_per_group / scanParameters.elements_per_block) *
                                    scanParameters.non_scan_size +
                                group_id * (scanParameters.elements_per_group / scanParameters.elements_per_block) +
                                block_id;
          tmp_ptr[temp_id] = scratch_ptr[scratch_stride - 1 + scratch_offset];
        }
        // clear the last element
        scratch_ptr[scratch_stride - 1 + scratch_offset] = accumulator.initialize();
      }
      // traverse down tree & build scan
      for (Index d = 1; d < scratch_stride; d *= 2) {
        offset >>= 1;
        // Synchronise
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (local_id < d) {
          Index ai = offset * (2 * local_id + 1) - 1 + scratch_offset;
          Index bi = offset * (2 * local_id + 2) - 1 + scratch_offset;
          CoeffReturnType accum = accumulator.initialize();
          accumulator.reduce(scratch_ptr[ai], &accum);
          accumulator.reduce(scratch_ptr[bi], &accum);
          scratch_ptr[ai] = scratch_ptr[bi];
          scratch_ptr[bi] = accumulator.finalize(accum);
        }
      }
      // Synchronise
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      // This for loop must be 2
      EIGEN_UNROLL_LOOP
      for (int packetIndex = 0; packetIndex < ScanParameters<Index>::ScanPerThread; packetIndex += PacketSize) {
        EIGEN_UNROLL_LOOP
        for (Index i = 0; i < PacketSize; i++) {
          CoeffReturnType accum = private_scan[packetIndex + i];
          accumulator.reduce(scratch_ptr[2 * local_id + (packetIndex / PacketSize) + scratch_offset], &accum);
          private_scan[packetIndex + i] = accumulator.finalize(accum);
        }
      }
      first_step_inclusive_Operation([&]() EIGEN_DEVICE_FUNC {
        if (inclusive) {
          accumulator.reduce(private_scan[ScanParameters<Index>::ScanPerThread - 1], &inclusive_scan);
          private_scan[0] = accumulator.finalize(inclusive_scan);
        }
      });
      next_elements = 0;
      // right the first set of private param
      EIGEN_UNROLL_LOOP
      for (Index i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        if ((((block_id * scanParameters.elements_per_block) + (ScanParameters<Index>::ScanPerThread * local_id) + i) <
             scanParameters.scan_size) &&
            (global_id < scanParameters.total_size)) {
          Index private_id = (i * !inclusive) + (((i + 1) % ScanParameters<Index>::ScanPerThread) * (inclusive));
          out_ptr[global_id] = private_scan[private_id];
        }
        next_elements += scanParameters.scan_stride;
      }
    }  // end for loop
  }
};

template <typename CoeffReturnType, typename InAccessor, typename OutAccessor, typename Op, typename Index>
struct ScanAdjustmentKernelFunctor {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  static EIGEN_CONSTEXPR int PacketSize = ScanParameters<Index>::ScanPerThread / 2;
  InAccessor in_accessor;
  OutAccessor out_accessor;
  const ScanParameters<Index> scanParameters;
  Op accumulator;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ScanAdjustmentKernelFunctor(LocalAccessor, InAccessor in_accessor_,
                                                                    OutAccessor out_accessor_,
                                                                    const ScanParameters<Index> scanParameters_,
                                                                    Op accumulator_)
      : in_accessor(in_accessor_),
        out_accessor(out_accessor_),
        scanParameters(scanParameters_),
        accumulator(accumulator_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto in_ptr = in_accessor.get_pointer();
    auto out_ptr = out_accessor.get_pointer();

    for (Index loop_offset = 0; loop_offset < scanParameters.loop_range; loop_offset++) {
      Index data_offset = (itemID.get_global_id(0) + (itemID.get_global_range(0) * loop_offset));
      Index tmp = data_offset % scanParameters.panel_threads;
      const Index panel_id = data_offset / scanParameters.panel_threads;
      const Index group_id = tmp / scanParameters.group_threads;
      tmp = tmp % scanParameters.group_threads;
      const Index block_id = tmp / scanParameters.block_threads;
      const Index local_id = tmp % scanParameters.block_threads;

      // the actual panel size is scan_size * non_scan_size.
      // elements_per_panel is roundup to power of 2 for binary tree
      const Index panel_offset = panel_id * scanParameters.scan_size * scanParameters.non_scan_size;
      const Index group_offset = group_id * scanParameters.non_scan_stride;
      // This will be effective when the size is bigger than elements_per_block
      const Index block_offset = block_id * scanParameters.elements_per_block * scanParameters.scan_stride;
      const Index thread_offset = ScanParameters<Index>::ScanPerThread * local_id * scanParameters.scan_stride;

      const Index global_offset = panel_offset + group_offset + block_offset + thread_offset;
      const Index block_size = scanParameters.elements_per_group / scanParameters.elements_per_block;
      const Index in_id = (panel_id * block_size * scanParameters.non_scan_size) + (group_id * block_size) + block_id;
      CoeffReturnType adjust_val = in_ptr[in_id];

      Index next_elements = 0;
      EIGEN_UNROLL_LOOP
      for (Index i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        if ((((block_id * scanParameters.elements_per_block) + (ScanParameters<Index>::ScanPerThread * local_id) + i) <
             scanParameters.scan_size) &&
            (global_id < scanParameters.total_size)) {
          CoeffReturnType accum = adjust_val;
          accumulator.reduce(out_ptr[global_id], &accum);
          out_ptr[global_id] = accumulator.finalize(accum);
        }
        next_elements += scanParameters.scan_stride;
      }
    }
  }
};

template <typename Index>
struct ScanInfo {
  const Index &total_size;
  const Index &scan_size;
  const Index &panel_size;
  const Index &non_scan_size;
  const Index &scan_stride;
  const Index &non_scan_stride;

  Index max_elements_per_block;
  Index block_size;
  Index panel_threads;
  Index group_threads;
  Index block_threads;
  Index elements_per_group;
  Index elements_per_block;
  Index loop_range;
  Index global_range;
  Index local_range;
  const Eigen::SyclDevice &dev;
  EIGEN_STRONG_INLINE ScanInfo(const Index &total_size_, const Index &scan_size_, const Index &panel_size_,
                               const Index &non_scan_size_, const Index &scan_stride_, const Index &non_scan_stride_,
                               const Eigen::SyclDevice &dev_)
      : total_size(total_size_),
        scan_size(scan_size_),
        panel_size(panel_size_),
        non_scan_size(non_scan_size_),
        scan_stride(scan_stride_),
        non_scan_stride(non_scan_stride_),
        dev(dev_) {
    // must be power of 2
    local_range = std::min(Index(dev.getNearestPowerOfTwoWorkGroupSize()),
                           Index(EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1));

    max_elements_per_block = local_range * ScanParameters<Index>::ScanPerThread;

    elements_per_group =
        dev.getPowerOfTwo(Index(roundUp(Index(scan_size), ScanParameters<Index>::ScanPerThread)), true);
    const Index elements_per_panel = elements_per_group * non_scan_size;
    elements_per_block = std::min(Index(elements_per_group), Index(max_elements_per_block));
    panel_threads = elements_per_panel / ScanParameters<Index>::ScanPerThread;
    group_threads = elements_per_group / ScanParameters<Index>::ScanPerThread;
    block_threads = elements_per_block / ScanParameters<Index>::ScanPerThread;
    block_size = elements_per_group / elements_per_block;
#ifdef EIGEN_SYCL_MAX_GLOBAL_RANGE
    const Index max_threads = std::min(Index(panel_threads * panel_size), Index(EIGEN_SYCL_MAX_GLOBAL_RANGE));
#else
    const Index max_threads = panel_threads * panel_size;
#endif
    global_range = roundUp(max_threads, local_range);
    loop_range = Index(
        std::ceil(double(elements_per_panel * panel_size) / (global_range * ScanParameters<Index>::ScanPerThread)));
  }
  inline ScanParameters<Index> get_scan_parameter() {
    return ScanParameters<Index>(total_size, non_scan_size, scan_size, non_scan_stride, scan_stride, panel_threads,
                                 group_threads, block_threads, elements_per_group, elements_per_block, loop_range);
  }
  inline cl::sycl::nd_range<1> get_thread_range() {
    return cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
  }
};

template <typename EvaluatorPointerType, typename CoeffReturnType, typename Reducer, typename Index>
struct SYCLAdjustBlockOffset {
  EIGEN_STRONG_INLINE static void adjust_scan_block_offset(EvaluatorPointerType in_ptr, EvaluatorPointerType out_ptr,
                                                           Reducer &accumulator, const Index total_size,
                                                           const Index scan_size, const Index panel_size,
                                                           const Index non_scan_size, const Index scan_stride,
                                                           const Index non_scan_stride, const Eigen::SyclDevice &dev) {
    auto scan_info =
        ScanInfo<Index>(total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride, dev);

    typedef ScanAdjustmentKernelFunctor<CoeffReturnType, EvaluatorPointerType, EvaluatorPointerType, Reducer, Index>
        AdjustFuctor;
    dev.template unary_kernel_launcher<CoeffReturnType, AdjustFuctor>(in_ptr, out_ptr, scan_info.get_thread_range(),
                                                                      scan_info.max_elements_per_block,
                                                                      scan_info.get_scan_parameter(), accumulator);
  }
};

template <typename CoeffReturnType, scan_step stp>
struct ScanLauncher_impl {
  template <typename Input, typename EvaluatorPointerType, typename Reducer, typename Index>
  EIGEN_STRONG_INLINE static void scan_block(Input in_ptr, EvaluatorPointerType out_ptr, Reducer &accumulator,
                                             const Index total_size, const Index scan_size, const Index panel_size,
                                             const Index non_scan_size, const Index scan_stride,
                                             const Index non_scan_stride, const bool inclusive,
                                             const Eigen::SyclDevice &dev) {
    auto scan_info =
        ScanInfo<Index>(total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride, dev);
    const Index temp_pointer_size = scan_info.block_size * non_scan_size * panel_size;
    const Index scratch_size = scan_info.max_elements_per_block / (ScanParameters<Index>::ScanPerThread / 2);
    CoeffReturnType *temp_pointer =
        static_cast<CoeffReturnType *>(dev.allocate_temp(temp_pointer_size * sizeof(CoeffReturnType)));
    EvaluatorPointerType tmp_global_accessor = dev.get(temp_pointer);

    typedef ScanKernelFunctor<Input, CoeffReturnType, EvaluatorPointerType, Reducer, Index, stp> ScanFunctor;
    dev.template binary_kernel_launcher<CoeffReturnType, ScanFunctor>(
        in_ptr, out_ptr, tmp_global_accessor, scan_info.get_thread_range(), scratch_size,
        scan_info.get_scan_parameter(), accumulator, inclusive);

    if (scan_info.block_size > 1) {
      ScanLauncher_impl<CoeffReturnType, scan_step::second>::scan_block(
          tmp_global_accessor, tmp_global_accessor, accumulator, temp_pointer_size, scan_info.block_size, panel_size,
          non_scan_size, Index(1), scan_info.block_size, false, dev);

      SYCLAdjustBlockOffset<EvaluatorPointerType, CoeffReturnType, Reducer, Index>::adjust_scan_block_offset(
          tmp_global_accessor, out_ptr, accumulator, total_size, scan_size, panel_size, non_scan_size, scan_stride,
          non_scan_stride, dev);
    }
    dev.deallocate_temp(temp_pointer);
  }
};

}  // namespace internal
}  // namespace TensorSycl
namespace internal {
template <typename Self, typename Reducer, bool vectorize>
struct ScanLauncher<Self, Reducer, Eigen::SyclDevice, vectorize> {
  typedef typename Self::Index Index;
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::Storage Storage;
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  void operator()(Self &self, EvaluatorPointerType data) {
    const Index total_size = internal::array_prod(self.dimensions());
    const Index scan_size = self.size();
    const Index scan_stride = self.stride();
    // this is the scan op (can be sum or ...)
    auto accumulator = self.accumulator();
    auto inclusive = !self.exclusive();
    auto consume_dim = self.consume_dim();
    auto dev = self.device();

    auto dims = self.inner().dimensions();

    Index non_scan_size = 1;
    Index panel_size = 1;
    if (static_cast<int>(Self::Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < consume_dim; i++) {
        non_scan_size *= dims[i];
      }
      for (int i = consume_dim + 1; i < Self::NumDims; i++) {
        panel_size *= dims[i];
      }
    } else {
      for (int i = Self::NumDims - 1; i > consume_dim; i--) {
        non_scan_size *= dims[i];
      }
      for (int i = consume_dim - 1; i >= 0; i--) {
        panel_size *= dims[i];
      }
    }
    const Index non_scan_stride = (scan_stride > 1) ? 1 : scan_size;
    auto eval_impl = self.inner();
    TensorSycl::internal::ScanLauncher_impl<CoeffReturnType, TensorSycl::internal::scan_step::first>::scan_block(
        eval_impl, data, accumulator, total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride,
        inclusive, dev);
  }
};
} // namespace internal
}  // namespace Eigen

#endif  // UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorShuffling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H
#define EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H

namespace Eigen {

/** \class TensorShuffling
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor shuffling class.
  *
  *
  */
namespace internal {
template<typename Shuffle, typename XprType>
struct traits<TensorShufflingOp<Shuffle, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Shuffle, typename XprType>
struct eval<TensorShufflingOp<Shuffle, XprType>, Eigen::Dense>
{
  typedef const TensorShufflingOp<Shuffle, XprType>& type;
};

template<typename Shuffle, typename XprType>
struct nested<TensorShufflingOp<Shuffle, XprType>, 1, typename eval<TensorShufflingOp<Shuffle, XprType> >::type>
{
  typedef TensorShufflingOp<Shuffle, XprType> type;
};

}  // end namespace internal



template<typename Shuffle, typename XprType>
class TensorShufflingOp : public TensorBase<TensorShufflingOp<Shuffle, XprType> >
{
  public:
    typedef TensorBase<TensorShufflingOp<Shuffle, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorShufflingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorShufflingOp(const XprType& expr, const Shuffle& shfl)
      : m_xpr(expr), m_shuffle(shfl) {}

    EIGEN_DEVICE_FUNC
    const Shuffle& shufflePermutation() const { return m_shuffle; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorShufflingOp)


  protected:
    typename XprType::Nested m_xpr;
    const Shuffle m_shuffle;
};


// Eval as rvalue
template<typename Shuffle, typename ArgType, typename Device>
struct TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device> Self;
  typedef TensorShufflingOp<Shuffle, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_device(device),
        m_impl(op.expression(), device)
  {
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const Shuffle& shuffle = op.shufflePermutation();
    m_is_identity = true;
    for (int i = 0; i < NumDims; ++i) {
      m_shuffle[i] = static_cast<int>(shuffle[i]);
      m_dimensions[i] = input_dims[shuffle[i]];
      m_inverseShuffle[shuffle[i]] = i;
      if (m_is_identity && shuffle[i] != i) {
        m_is_identity = false;
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_unshuffledInputStrides[0] = 1;
      m_outputStrides[0] = 1;

      for (int i = 1; i < NumDims; ++i) {
        m_unshuffledInputStrides[i] =
            m_unshuffledInputStrides[i - 1] * input_dims[i - 1];
        m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(
                  m_outputStrides[i] > 0 ? m_outputStrides[i] : Index(1));
      }
    } else {
      m_unshuffledInputStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_unshuffledInputStrides[i] =
            m_unshuffledInputStrides[i + 1] * input_dims[i + 1];
        m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(
                  m_outputStrides[i] > 0 ? m_outputStrides[i] : Index(1));
      }
    }

    for (int i = 0; i < NumDims; ++i) {
      m_inputStrides[i] = m_unshuffledInputStrides[shuffle[i]];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  template <int LoadMode, typename Self, bool ImplPacketAccess>
  struct PacketLoader {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    static PacketReturnType Run(const Self& self, Index index) {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = self.coeff(index + i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  };

  template<int LoadMode, typename Self>
  struct PacketLoader<LoadMode, Self, true> {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    static PacketReturnType Run(const Self& self, Index index) {
      if (self.m_is_identity) {
        return self.m_impl.template packet<LoadMode>(index);
      } else {
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
        EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = self.coeff(index + i);
        }
        PacketReturnType rslt = internal::pload<PacketReturnType>(values);
        return rslt;
      }
    }
  };

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
        eigen_assert(index + PacketSize - 1 < dimensions().TotalSize());
    return PacketLoader<LoadMode, Self, TensorEvaluator<ArgType, Device>::PacketAccess>::Run(*this, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const int inner_dim =
        Layout == static_cast<int>(ColMajor) ? 0 : NumDims - 1;

    const size_t target_size = m_device.firstLevelCacheSize();
    const bool inner_dim_shuffled = m_shuffle[inner_dim] != inner_dim;

    // Shuffled inner dimensions leads to a random memory access, which is not
    // captured by default cost model bytes loaded/stored. We add this cost
    // explicitly. The number of cycles picked based on the benchmarks.
    // TODO(ezhulenev): This number was picked based on a very questionable
    // benchmarks, add benchmarks that are representative of real workloads.
    using BlockRequirements = internal::TensorBlockResourceRequirements;
    if (inner_dim_shuffled) {
      return BlockRequirements::uniform<Scalar>(target_size)
          .addCostPerCoeff({0, 0, NumDims * 28});
    } else {
      return BlockRequirements::skewed<Scalar>(target_size);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool root_of_expr_ast = false) const {
    assert(m_impl.data() != NULL);

    typedef internal::TensorBlockIO<ScalarNoConst, Index, NumDims, Layout>
        TensorBlockIO;
    typedef typename TensorBlockIO::Dst TensorBlockIODst;
    typedef typename TensorBlockIO::Src TensorBlockIOSrc;

    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(
            desc, scratch, /*allow_strided_storage=*/root_of_expr_ast);

    typename TensorBlockIO::Dimensions input_strides(m_unshuffledInputStrides);
    TensorBlockIOSrc src(input_strides, m_impl.data(), srcCoeff(desc.offset()));

    TensorBlockIODst dst(block_storage.dimensions(), block_storage.strides(),
                         block_storage.data());

    typename TensorBlockIO::DimensionsMap dst_to_src_dim_map(m_shuffle);
    TensorBlockIO::Copy(dst, src, dst_to_src_dim_map);

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = m_is_identity ? TensorOpCost::AddCost<Index>() :
                                NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                           2 * TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>());
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, m_is_identity /* vectorized */, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index GetBlockOutputIndex(
      Index input_index,
      const DSizes<Index, NumDims>& input_block_strides,
      const DSizes<Index, NumDims>& output_block_strides,
      const DSizes<internal::TensorIntDivisor<Index>, NumDims>& fast_input_block_strides) const {
    Index output_index = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = input_index / fast_input_block_strides[i];
        output_index += idx * output_block_strides[m_inverseShuffle[i]];
        input_index -= idx * input_block_strides[i];
      }
      return output_index + input_index *
          output_block_strides[m_inverseShuffle[0]];
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = input_index / fast_input_block_strides[i];
        output_index += idx * output_block_strides[m_inverseShuffle[i]];
        input_index -= idx * input_block_strides[i];
      }
      return output_index + input_index *
          output_block_strides[m_inverseShuffle[NumDims - 1]];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      return inputIndex + index * m_inputStrides[0];
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      return inputIndex + index * m_inputStrides[NumDims - 1];
    }
  }

  Dimensions m_dimensions;
  bool m_is_identity;
  array<int, NumDims> m_shuffle;
  array<Index, NumDims> m_inverseShuffle;  // TODO(ezhulenev): Make it int type.
  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  array<Index, NumDims> m_unshuffledInputStrides;

  const Device EIGEN_DEVICE_REF m_device;
  TensorEvaluator<ArgType, Device> m_impl;
};


// Eval as lvalue
template<typename Shuffle, typename ArgType, typename Device>
struct TensorEvaluator<TensorShufflingOp<Shuffle, ArgType>, Device>
    : public TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device> Base;

  typedef TensorShufflingOp<Shuffle, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      this->coeffRef(index+i) = values[i];
    }
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    eigen_assert(this->m_impl.data() != NULL);

    typedef internal::TensorBlockIO<ScalarNoConst, Index, NumDims, Layout>
        TensorBlockIO;
    typedef typename TensorBlockIO::Dst TensorBlockIODst;
    typedef typename TensorBlockIO::Src TensorBlockIOSrc;

    const Scalar* block_buffer = block.data();

    // TODO(ezhulenev): TensorBlockIO should be able to read from any Eigen
    // expression with coefficient and packet access as `src`.
    void* mem = NULL;
    if (block_buffer == NULL) {
      mem = this->m_device.allocate(desc.size() * sizeof(Scalar));
      ScalarNoConst* buf = static_cast<ScalarNoConst*>(mem);

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumDims, typename TensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              desc.dimensions(), internal::strides<Layout>(desc.dimensions()),
              buf),
          block.expr());

      block_buffer = buf;
    }

    // Read from block.
    TensorBlockIOSrc src(internal::strides<Layout>(desc.dimensions()),
                         block_buffer);

    // Write to the output buffer.
    typename TensorBlockIO::Dimensions output_strides(
        this->m_unshuffledInputStrides);
    typename TensorBlockIO::Dimensions output_dimensions;
    for (int i = 0; i < NumDims; ++i) {
      output_dimensions[this->m_shuffle[i]] = desc.dimension(i);
    }
    TensorBlockIODst dst(output_dimensions, output_strides, this->m_impl.data(),
                         this->srcCoeff(desc.offset()));

    // Reorder dimensions according to the shuffle.
    typename TensorBlockIO::DimensionsMap dst_to_src_dim_map;
    for (int i = 0; i < NumDims; ++i) {
      dst_to_src_dim_map[i] = static_cast<int>(this->m_inverseShuffle[i]);
    }
    TensorBlockIO::Copy(dst, src, dst_to_src_dim_map);

    // Deallocate temporary buffer used for the block materialization.
    if (mem != NULL) this->m_device.deallocate(mem);
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
// Copyright (C) 2014-2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSORSTORAGE_H
#define EIGEN_CXX11_TENSOR_TENSORSTORAGE_H

#ifdef EIGEN_TENSOR_STORAGE_CTOR_PLUGIN
  #define EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN EIGEN_TENSOR_STORAGE_CTOR_PLUGIN;
#else
  #define EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN
#endif

namespace Eigen {

/** \internal
  *
  * \class TensorStorage
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Stores the data of a tensor
  *
  * This class stores the data of fixed-size, dynamic-size or mixed tensors
  * in a way as compact as possible.
  *
  * \sa Tensor
  */
template<typename T, typename Dimensions, int Options> class TensorStorage;


// Pure fixed-size storage
template<typename T, typename FixedDimensions, int Options_>
class TensorStorage
{
 private:
  static const std::size_t Size = FixedDimensions::total_size;

  // Allocate an array of size at least one to prevent compiler warnings.
  static const std::size_t MinSize = max_n_1<Size>::size;
  EIGEN_ALIGN_MAX T m_data[MinSize];

 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE TensorStorage() {
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T *data() { return m_data; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T *data() const { return m_data; }

  static EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const FixedDimensions& dimensions()
  {
    static const FixedDimensions* singleton_dimensions = new FixedDimensions();
    return *singleton_dimensions;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE DenseIndex size() const { return Size; }
};

// pure dynamic
template<typename T, typename IndexType, int NumIndices_, int Options_>
class TensorStorage<T, DSizes<IndexType, NumIndices_>, Options_>
{
  public:
    typedef IndexType Index;
    typedef DSizes<IndexType, NumIndices_> Dimensions;
    typedef TensorStorage<T, DSizes<IndexType, NumIndices_>, Options_> Self;

    EIGEN_DEVICE_FUNC TensorStorage() : m_data(0), m_dimensions() {
      if (NumIndices_ == 0) {
	m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(1);
      }
    }
    EIGEN_DEVICE_FUNC TensorStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(0), m_dimensions(internal::template repeat<NumIndices_, Index>(0)) {}
    EIGEN_DEVICE_FUNC TensorStorage(Index size, const array<Index, NumIndices_>& dimensions)
        : m_data(internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(size)), m_dimensions(dimensions)
      { EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template <typename... DenseIndex>
    EIGEN_DEVICE_FUNC TensorStorage(DenseIndex... indices) : m_dimensions(indices...) {
      m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(internal::array_prod(m_dimensions));
    }
#endif

    EIGEN_DEVICE_FUNC TensorStorage(const Self& other)
      : m_data(internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(internal::array_prod(other.m_dimensions)))
      , m_dimensions(other.m_dimensions)
    {
      internal::smart_copy(other.m_data, other.m_data+internal::array_prod(other.m_dimensions), m_data);
    }
    EIGEN_DEVICE_FUNC Self& operator=(const Self& other)
    {
      if (this != &other) {
        Self tmp(other);
        this->swap(tmp);
      }
      return *this;
    }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC TensorStorage(Self&& other) : TensorStorage()
    {
      *this = std::move(other);
    }
    
    EIGEN_DEVICE_FUNC Self& operator=(Self&& other)
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_dimensions, other.m_dimensions);
      return *this;
    }
#endif

    EIGEN_DEVICE_FUNC  ~TensorStorage() { internal::conditional_aligned_delete_auto<T,(Options_&DontAlign)==0>(m_data, internal::array_prod(m_dimensions)); }
    EIGEN_DEVICE_FUNC  void swap(Self& other)
    { numext::swap(m_data,other.m_data); numext::swap(m_dimensions,other.m_dimensions); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {return m_dimensions;}

    EIGEN_DEVICE_FUNC void resize(Index size, const array<Index, NumIndices_>& nbDimensions)
    {
      const Index currentSz = internal::array_prod(m_dimensions);
      if(size != currentSz)
      {
        internal::conditional_aligned_delete_auto<T,(Options_&DontAlign)==0>(m_data, currentSz);
        if (size)
          m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(size);
        else if (NumIndices_ == 0) {
	  m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(1);
	}
	else 
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_dimensions = nbDimensions;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T *data() { return m_data; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T *data() const { return m_data; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index size() const { return m_dimensions.TotalSize(); }

 private:
  T *m_data;
  Dimensions m_dimensions;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSORSTORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStriding.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H
#define EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H

namespace Eigen {

/** \class TensorStriding
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor striding class.
  *
  *
  */
namespace internal {
template<typename Strides, typename XprType>
struct traits<TensorStridingOp<Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Strides, typename XprType>
struct eval<TensorStridingOp<Strides, XprType>, Eigen::Dense>
{
  typedef const TensorStridingOp<Strides, XprType>EIGEN_DEVICE_REF type;
};

template<typename Strides, typename XprType>
struct nested<TensorStridingOp<Strides, XprType>, 1, typename eval<TensorStridingOp<Strides, XprType> >::type>
{
  typedef TensorStridingOp<Strides, XprType> type;
};

}  // end namespace internal



template<typename Strides, typename XprType>
class TensorStridingOp : public TensorBase<TensorStridingOp<Strides, XprType> >
{
  public:
    typedef TensorBase<TensorStridingOp<Strides, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorStridingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorStridingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorStridingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorStridingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorStridingOp(const XprType& expr, const Strides& dims)
      : m_xpr(expr), m_dims(dims) {}

    EIGEN_DEVICE_FUNC
    const Strides& strides() const { return m_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorStridingOp)

  protected:
    typename XprType::Nested m_xpr;
    const Strides m_dims;
};


// Eval as rvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorStridingOp<Strides, ArgType>, Device>
{
  typedef TensorStridingOp<Strides, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    m_dimensions = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] =Eigen::numext::ceil(static_cast<float>(m_dimensions[i]) / op.strides()[i]);
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_outputStrides[0] = 1;
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_inputStrides[i-1] *= op.strides()[i-1];
      }
      m_inputStrides[NumDims-1] *= op.strides()[NumDims-1];
    } else {  // RowMajor
      m_outputStrides[NumDims-1] = 1;
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_inputStrides[i+1] *= op.strides()[i+1];
      }
      m_inputStrides[0] *= op.strides()[0];
    }
  }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType/*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(srcCoeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + PacketSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_outputStrides[i];
        const Index idx1 = indices[1] / m_outputStrides[i];
        inputIndices[0] += idx0 * m_inputStrides[i];
        inputIndices[1] += idx1 * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * m_inputStrides[0];
      inputIndices[1] += indices[1] * m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_outputStrides[i];
        const Index idx1 = indices[1] / m_outputStrides[i];
        inputIndices[0] += idx0 * m_inputStrides[i];
        inputIndices[1] += idx1 * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * m_inputStrides[NumDims-1];
      inputIndices[1] += indices[1] * m_inputStrides[NumDims-1];
    }
    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[PacketSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    double compute_cost = (NumDims - 1) * (TensorOpCost::AddCost<Index>() +
                                           TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>()) +
        TensorOpCost::MulCost<Index>();
    if (vectorized) {
      compute_cost *= 2;  // packet() computes two indices
    }
    const int innerDim = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? 0 : (NumDims - 1);
    return m_impl.costPerCoeff(vectorized && m_inputStrides[innerDim] == 1) +
        // Computation is not vectorized per se, but it is done once per packet.
        TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += index * m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += index * m_inputStrides[NumDims-1];
    }
    return inputIndex;
  }

  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
};

// Eval as lvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<TensorStridingOp<Strides, ArgType>, Device>
    : public TensorEvaluator<const TensorStridingOp<Strides, ArgType>, Device>
{
  typedef TensorStridingOp<Strides, ArgType> XprType;
  typedef TensorEvaluator<const XprType, Device> Base;
  //  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  //  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device) { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < this->dimensions().TotalSize());

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + PacketSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / this->m_outputStrides[i];
        const Index idx1 = indices[1] / this->m_outputStrides[i];
        inputIndices[0] += idx0 * this->m_inputStrides[i];
        inputIndices[1] += idx1 * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * this->m_inputStrides[0];
      inputIndices[1] += indices[1] * this->m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / this->m_outputStrides[i];
        const Index idx1 = indices[1] / this->m_outputStrides[i];
        inputIndices[0] += idx0 * this->m_inputStrides[i];
        inputIndices[1] += idx1 * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * this->m_inputStrides[NumDims-1];
      inputIndices[1] += indices[1] * this->m_inputStrides[NumDims-1];
    }
    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      this->m_impl.template writePacket<Unaligned>(inputIndices[0], x);
    }
    else {
      EIGEN_ALIGN_MAX Scalar values[PacketSize];
      internal::pstore<Scalar, PacketReturnType>(values, x);
      this->m_impl.coeffRef(inputIndices[0]) = values[0];
      this->m_impl.coeffRef(inputIndices[1]) = values[PacketSize-1];
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        this->coeffRef(index+i) = values[i];
      }
    }
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTrace.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gagan Goel <gagan.nith@gmail.com>
// Copyright (C) 2017 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_TRACE_H
#define EIGEN_CXX11_TENSOR_TENSOR_TRACE_H

namespace Eigen {

/** \class TensorTrace
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor Trace class.
  *
  *
  */

namespace internal {
template<typename Dims, typename XprType>
struct traits<TensorTraceOp<Dims, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
};

template<typename Dims, typename XprType>
struct eval<TensorTraceOp<Dims, XprType>, Eigen::Dense>
{
  typedef const TensorTraceOp<Dims, XprType>& type;
};

template<typename Dims, typename XprType>
struct nested<TensorTraceOp<Dims, XprType>, 1, typename eval<TensorTraceOp<Dims, XprType> >::type>
{
  typedef TensorTraceOp<Dims, XprType> type;
};

} // end namespace internal


template<typename Dims, typename XprType>
class TensorTraceOp : public TensorBase<TensorTraceOp<Dims, XprType> >
{
  public:
    typedef typename Eigen::internal::traits<TensorTraceOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorTraceOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorTraceOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorTraceOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorTraceOp(const XprType& expr, const Dims& dims)
      : m_xpr(expr), m_dims(dims) {
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Dims& dims() const { return m_dims; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename XprType::Nested>::type& expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Dims m_dims;
};


// Eval as rvalue
template<typename Dims, typename ArgType, typename Device>
struct TensorEvaluator<const TensorTraceOp<Dims, ArgType>, Device>
{
  typedef TensorTraceOp<Dims, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumReducedDims = internal::array_size<Dims>::value;
  static const int NumOutputDims = NumInputDims - NumReducedDims;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumOutputDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_impl(op.expression(), device), m_traceDim(1), m_device(device)
  {

    EIGEN_STATIC_ASSERT((NumOutputDims >= 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumReducedDims >= 2) || ((NumReducedDims == 0) && (NumInputDims == 0)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    for (int i = 0; i < NumInputDims; ++i) {
      m_reduced[i] = false;
    }

    const Dims& op_dims = op.dims();
    for (int i = 0; i < NumReducedDims; ++i) {
      eigen_assert(op_dims[i] >= 0);
      eigen_assert(op_dims[i] < NumInputDims);
      m_reduced[op_dims[i]] = true;
    }

    // All the dimensions should be distinct to compute the trace
    int num_distinct_reduce_dims = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (m_reduced[i]) {
        ++num_distinct_reduce_dims;
      }
    }

    eigen_assert(num_distinct_reduce_dims == NumReducedDims);

    // Compute the dimensions of the result.
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    int output_index = 0;
    int reduced_index = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (m_reduced[i]) {
        m_reducedDims[reduced_index] = input_dims[i];
        if (reduced_index > 0) {
          // All the trace dimensions must have the same size
          eigen_assert(m_reducedDims[0] == m_reducedDims[reduced_index]);
        }
        ++reduced_index;
      }
      else {
        m_dimensions[output_index] = input_dims[i];
        ++output_index;
      }
    }

    if (NumReducedDims != 0) {
      m_traceDim = m_reducedDims[0];
    }

    // Compute the output strides
    if (NumOutputDims > 0) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        m_outputStrides[0] = 1;
        for (int i = 1; i < NumOutputDims; ++i) {
          m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
        }
      }
      else {
        m_outputStrides.back() = 1;
        for (int i = NumOutputDims - 2; i >= 0; --i) {
          m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
        }
      }
    }

    // Compute the input strides
    if (NumInputDims > 0) {
      array<Index, NumInputDims> input_strides;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        input_strides[0] = 1;
        for (int i = 1; i < NumInputDims; ++i) {
          input_strides[i] = input_strides[i - 1] * input_dims[i - 1];
        }
      }
      else {
        input_strides.back() = 1;
        for (int i = NumInputDims - 2; i >= 0; --i) {
          input_strides[i] = input_strides[i + 1] * input_dims[i + 1];
        }
      }

      output_index = 0;
      reduced_index = 0;
      for (int i = 0; i < NumInputDims; ++i) {
        if(m_reduced[i]) {
          m_reducedStrides[reduced_index] = input_strides[i];
          ++reduced_index;
        }
        else {
          m_preservedStrides[output_index] = input_strides[i];
          ++output_index;
        }
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_dimensions;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Initialize the result
    CoeffReturnType result = internal::cast<int, CoeffReturnType>(0);
    Index index_stride = 0;
    for (int i = 0; i < NumReducedDims; ++i) {
      index_stride += m_reducedStrides[i];
    }

    // If trace is requested along all dimensions, starting index would be 0
    Index cur_index = 0;
    if (NumOutputDims != 0)
      cur_index = firstInput(index);
    for (Index i = 0; i < m_traceDim; ++i) {
        result += m_impl.coeff(cur_index);
        cur_index += index_stride;
    }

    return result;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const {

    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(index + PacketSize - 1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    for (int i = 0; i < PacketSize; ++i) {
        values[i] = coeff(index + i);
    }
    PacketReturnType result = internal::ploadt<PacketReturnType, LoadMode>(values);
    return result;
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  // Given the output index, finds the first index in the input tensor used to compute the trace
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumOutputDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      startInput += index * m_preservedStrides[0];
    }
    else {
      for (int i = 0; i < NumOutputDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      startInput += index * m_preservedStrides[NumOutputDims - 1];
    }
    return startInput;
  }

  Dimensions m_dimensions;
  TensorEvaluator<ArgType, Device> m_impl;
  // Initialize the size of the trace dimension
  Index m_traceDim;
  const Device EIGEN_DEVICE_REF m_device;
  array<bool, NumInputDims> m_reduced;
  array<Index, NumReducedDims> m_reducedDims;
  array<Index, NumOutputDims> m_outputStrides;
  array<Index, NumReducedDims> m_reducedStrides;
  array<Index, NumOutputDims> m_preservedStrides;
};


} // End namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_TRACE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTraits.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H
#define EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H

namespace Eigen {
namespace internal {


template<typename Scalar, int Options>
class compute_tensor_flags
{
  enum {
    is_dynamic_size_storage = 1,

    is_aligned =
    (
        ((Options&DontAlign)==0) && (
#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
            (!is_dynamic_size_storage)
#else
            0
#endif
            |
#if EIGEN_MAX_ALIGN_BYTES>0
            is_dynamic_size_storage
#else
            0
#endif
      )
     ),
    packet_access_bit = packet_traits<Scalar>::Vectorizable && is_aligned ? PacketAccessBit : 0
  };

  public:
    enum { ret = packet_access_bit };
};


template<typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct traits<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef Scalar_ Scalar;
  typedef Dense StorageKind;
  typedef IndexType_ Index;
  static const int NumDimensions = NumIndices_;
  static const int Layout = Options_ & RowMajor ? RowMajor : ColMajor;
  enum {
    Options = Options_,
    Flags = compute_tensor_flags<Scalar_, Options_>::ret | (is_const<Scalar_>::value ? 0 : LvalueBit)
  };
  template <typename T> struct MakePointer {
    typedef T* Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};


template<typename Scalar_, typename Dimensions, int Options_, typename IndexType_>
struct traits<TensorFixedSize<Scalar_, Dimensions, Options_, IndexType_> >
{
  typedef Scalar_ Scalar;
  typedef Dense StorageKind;
  typedef IndexType_ Index;
  static const int NumDimensions = array_size<Dimensions>::value;
  static const int Layout = Options_ & RowMajor ? RowMajor : ColMajor;
  enum {
    Options = Options_,
    Flags = compute_tensor_flags<Scalar_, Options_>::ret | (is_const<Scalar_>::value ? 0: LvalueBit)
  };
  template <typename T> struct MakePointer {
    typedef T* Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};


template<typename PlainObjectType, int Options_, template <class> class MakePointer_>
struct traits<TensorMap<PlainObjectType, Options_, MakePointer_> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> BaseTraits;
  typedef typename BaseTraits::Scalar Scalar;
  typedef typename BaseTraits::StorageKind StorageKind;
  typedef typename BaseTraits::Index Index;
  static const int NumDimensions = BaseTraits::NumDimensions;
  static const int Layout = BaseTraits::Layout;
  enum {
    Options = Options_,
    Flags = BaseTraits::Flags
  };
  template <class T> struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};

template<typename PlainObjectType>
struct traits<TensorRef<PlainObjectType> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> BaseTraits;
  typedef typename BaseTraits::Scalar Scalar;
  typedef typename BaseTraits::StorageKind StorageKind;
  typedef typename BaseTraits::Index Index;
  static const int NumDimensions = BaseTraits::NumDimensions;
  static const int Layout = BaseTraits::Layout;
  enum {
    Options = BaseTraits::Options,
    Flags = BaseTraits::Flags
  };
  typedef typename BaseTraits::PointerType PointerType;
};


template<typename _Scalar, int NumIndices_, int Options, typename IndexType_>
struct eval<Tensor<_Scalar, NumIndices_, Options, IndexType_>, Eigen::Dense>
{
  typedef const Tensor<_Scalar, NumIndices_, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename _Scalar, int NumIndices_, int Options, typename IndexType_>
struct eval<const Tensor<_Scalar, NumIndices_, Options, IndexType_>, Eigen::Dense>
{
  typedef const Tensor<_Scalar, NumIndices_, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct eval<TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>, Eigen::Dense>
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct eval<const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>, Eigen::Dense>
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType, int Options, template <class> class MakePointer>
struct eval<TensorMap<PlainObjectType, Options, MakePointer>, Eigen::Dense>
{
  typedef const TensorMap<PlainObjectType, Options, MakePointer>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType, int Options, template <class> class MakePointer>
struct eval<const TensorMap<PlainObjectType, Options, MakePointer>, Eigen::Dense>
{
  typedef const TensorMap<PlainObjectType, Options, MakePointer>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType>
struct eval<TensorRef<PlainObjectType>, Eigen::Dense>
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType>
struct eval<const TensorRef<PlainObjectType>, Eigen::Dense>
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

// TODO nested<> does not exist anymore in Eigen/Core, and it thus has to be removed in favor of ref_selector.
template<typename T, int n=1, typename PlainObject = void> struct nested
{
  typedef typename ref_selector<T>::type type;
};

template <typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct nested<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef const Tensor<Scalar_, NumIndices_, Options_, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct nested<const Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef const Tensor<Scalar_, NumIndices_, Options_, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct nested<TensorFixedSize<Scalar_, Dimensions, Options, IndexType_> >
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct nested<const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_> >
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};


template <typename PlainObjectType>
struct nested<TensorRef<PlainObjectType> >
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

template <typename PlainObjectType>
struct nested<const TensorRef<PlainObjectType> >
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

}  // end namespace internal

// Convolutional layers take in an input tensor of shape (D, R, C, B), or (D, C,
// R, B), and convolve it with a set of filters, which can also be presented as
// a tensor (D, K, K, M), where M is the number of filters, K is the filter
// size, and each 3-dimensional tensor of size (D, K, K) is a filter. For
// simplicity we assume that we always use square filters (which is usually the
// case in images), hence the two Ks in the tensor dimension.  It also takes in
// a few additional parameters:
// Stride (S): The convolution stride is the offset between locations where we
//             apply the filters.  A larger stride means that the output will be
//             spatially smaller.
// Padding (P): The padding we apply to the input tensor along the R and C
//              dimensions.  This is usually used to make sure that the spatial
//              dimensions of the output matches our intention.
//
// Two types of padding are often used:
//   SAME: The pad value is computed so that the output will have size
//         R/S and C/S.
//   VALID: no padding is carried out.
// When we do padding, the padded values at the padded locations are usually
// zero.
//
// The output dimensions for convolution, when given all the parameters above,
// are as follows:
// When Padding = SAME: the output size is (B, R', C', M), where
//   R' = ceil(float(R) / float(S))
//   C' = ceil(float(C) / float(S))
// where ceil is the ceiling function.  The input tensor is padded with 0 as
// needed.  The number of padded rows and columns are computed as:
//   Pr = ((R' - 1) * S + K - R) / 2
//   Pc = ((C' - 1) * S + K - C) / 2
// when the stride is 1, we have the simplified case R'=R, C'=C, Pr=Pc=(K-1)/2.
// This is where SAME comes from - the output has the same size as the input has.
// When Padding = VALID: the output size is computed as
//   R' = ceil(float(R - K + 1) / float(S))
//   C' = ceil(float(C - K + 1) / float(S))
// and the number of padded rows and columns are computed in the same way as in
// the SAME case.
// When the stride is 1, we have the simplified case R'=R-K+1, C'=C-K+1, Pr=0,
// Pc=0.
typedef enum {
  PADDING_VALID = 1,
  PADDING_SAME = 2
} PaddingType;

}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorUInt128.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_UINT128_H
#define EIGEN_CXX11_TENSOR_TENSOR_UINT128_H

namespace Eigen {
namespace internal {


template <uint64_t n>
struct static_val {
  static const uint64_t value = n;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE operator uint64_t() const { return n; }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static_val() { }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static_val(const T& v) {
    EIGEN_UNUSED_VARIABLE(v);
    eigen_assert(v == n);
  }
};


template <typename HIGH = uint64_t, typename LOW = uint64_t>
struct TensorUInt128
{
  HIGH high;
  LOW low;

  template<typename OTHER_HIGH, typename OTHER_LOW>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128(const TensorUInt128<OTHER_HIGH, OTHER_LOW>& other) : high(other.high), low(other.low) {
    EIGEN_STATIC_ASSERT(sizeof(OTHER_HIGH) <= sizeof(HIGH), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT(sizeof(OTHER_LOW) <= sizeof(LOW), YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  template<typename OTHER_HIGH, typename OTHER_LOW>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128& operator = (const TensorUInt128<OTHER_HIGH, OTHER_LOW>& other) {
    EIGEN_STATIC_ASSERT(sizeof(OTHER_HIGH) <= sizeof(HIGH), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT(sizeof(OTHER_LOW) <= sizeof(LOW), YOU_MADE_A_PROGRAMMING_MISTAKE);
    high = other.high;
    low = other.low;
    return *this;
  }

  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  explicit TensorUInt128(const T& x) : high(0), low(x) {
    eigen_assert((static_cast<typename conditional<sizeof(T) == 8, uint64_t, uint32_t>::type>(x) <= NumTraits<uint64_t>::highest()));
    eigen_assert(x >= 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128(HIGH y, LOW x) : high(y), low(x) { }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE operator LOW() const {
    return low;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE LOW lower() const {
    return low;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE HIGH upper() const {
    return high;
  }
};


template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator == (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  return (lhs.high == rhs.high) & (lhs.low == rhs.low);
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator != (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  return (lhs.high != rhs.high) | (lhs.low != rhs.low);
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator >= (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (lhs.high != rhs.high) {
    return lhs.high > rhs.high;
  }
  return lhs.low >= rhs.low;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator < (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (lhs.high != rhs.high) {
    return lhs.high < rhs.high;
  }
  return lhs.low < rhs.low;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
TensorUInt128<uint64_t, uint64_t> operator + (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  TensorUInt128<uint64_t, uint64_t> result(lhs.high + rhs.high, lhs.low + rhs.low);
  if (result.low < rhs.low) {
    result.high += 1;
  }
  return result;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
TensorUInt128<uint64_t, uint64_t> operator - (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  TensorUInt128<uint64_t, uint64_t> result(lhs.high - rhs.high, lhs.low - rhs.low);
  if (result.low > lhs.low) {
    result.high -= 1;
  }
  return result;
}


template <typename HL, typename LL, typename HR, typename LR>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
TensorUInt128<uint64_t, uint64_t> operator * (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  // Split each 128-bit integer into 4 32-bit integers, and then do the
  // multiplications by hand as follow:
  //   lhs      a  b  c  d
  //   rhs      e  f  g  h
  //           -----------
  //           ah bh ch dh
  //           bg cg dg
  //           cf df
  //           de
  // The result is stored in 2 64bit integers, high and low.

  const uint64_t LOW = 0x00000000FFFFFFFFLL;
  const uint64_t HIGH = 0xFFFFFFFF00000000LL;

  uint64_t d = lhs.low & LOW;
  uint64_t c = (lhs.low & HIGH) >> 32LL;
  uint64_t b = lhs.high & LOW;
  uint64_t a = (lhs.high & HIGH) >> 32LL;

  uint64_t h = rhs.low & LOW;
  uint64_t g = (rhs.low & HIGH) >> 32LL;
  uint64_t f = rhs.high & LOW;
  uint64_t e = (rhs.high & HIGH) >> 32LL;

  // Compute the low 32 bits of low
  uint64_t acc = d * h;
  uint64_t low = acc & LOW;
  //  Compute the high 32 bits of low. Add a carry every time we wrap around
  acc >>= 32LL;
  uint64_t carry = 0;
  uint64_t acc2 = acc + c * h;
  if (acc2 < acc) {
    carry++;
  }
  acc = acc2 + d * g;
  if (acc < acc2) {
    carry++;
  }
  low |= (acc << 32LL);

  // Carry forward the high bits of acc to initiate the computation of the
  // low 32 bits of high
  acc2 = (acc >> 32LL) | (carry << 32LL);
  carry = 0;

  acc = acc2 + b * h;
  if (acc < acc2) {
    carry++;
  }
  acc2 = acc + c * g;
  if (acc2 < acc) {
    carry++;
  }
  acc = acc2 + d * f;
  if (acc < acc2) {
    carry++;
  }
  uint64_t high = acc & LOW;

  // Start to compute the high 32 bits of high.
  acc2 = (acc >> 32LL) | (carry << 32LL);

  acc = acc2 + a * h;
  acc2 = acc + b * g;
  acc = acc2 + c * f;
  acc2 = acc + d * e;
  high |= (acc2 << 32LL);

  return TensorUInt128<uint64_t, uint64_t>(high, low);
}

template <typename HL, typename LL, typename HR, typename LR>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
TensorUInt128<uint64_t, uint64_t> operator / (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (rhs == TensorUInt128<static_val<0>, static_val<1> >(1)) {
    return TensorUInt128<uint64_t, uint64_t>(lhs.high, lhs.low);
  } else if (lhs < rhs) {
    return TensorUInt128<uint64_t, uint64_t>(0);
  } else {
    // calculate the biggest power of 2 times rhs that's less than or equal to lhs
    TensorUInt128<uint64_t, uint64_t> power2(1);
    TensorUInt128<uint64_t, uint64_t> d(rhs);
    TensorUInt128<uint64_t, uint64_t> tmp(lhs - d);
    while (lhs >= d) {
      tmp = tmp - d;
      d = d + d;
      power2 = power2 + power2;
    }

    tmp = TensorUInt128<uint64_t, uint64_t>(lhs.high, lhs.low);
    TensorUInt128<uint64_t, uint64_t> result(0);
    while (power2 != TensorUInt128<static_val<0>, static_val<0> >(0)) {
      if (tmp >= d) {
        tmp = tmp - d;
        result = result + power2;
      }
      // Shift right
      power2 = TensorUInt128<uint64_t, uint64_t>(power2.high >> 1, (power2.low >> 1) | (power2.high << 63));
      d = TensorUInt128<uint64_t, uint64_t>(d.high >> 1, (d.low >> 1) | (d.high << 63));
    }

    return result;
  }
}


}  // namespace internal
}  // namespace Eigen


#endif  // EIGEN_CXX11_TENSOR_TENSOR_UINT128_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorVolumePatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H

namespace Eigen {

/** \class TensorVolumePatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Patch extraction specialized for processing of volumetric data.
  * This assumes that the input has a least 4 dimensions ordered as follows:
  *  - channels
  *  - planes
  *  - rows
  *  - columns
  *  - (optional) additional dimensions such as time or batch size.
  * Calling the volume patch code with patch_planes, patch_rows, and patch_cols
  * is equivalent to calling the regular patch extraction code with parameters
  * d, patch_planes, patch_rows, patch_cols, and 1 for all the additional
  * dimensions.
  */
namespace internal {

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct traits<TensorVolumePatchOp<Planes, Rows, Cols, XprType> > : public traits<XprType>
{
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

};

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct eval<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, Eigen::Dense>
{
  typedef const TensorVolumePatchOp<Planes, Rows, Cols, XprType>& type;
};

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct nested<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, 1, typename eval<TensorVolumePatchOp<Planes, Rows, Cols, XprType> >::type>
{
  typedef TensorVolumePatchOp<Planes, Rows, Cols, XprType> type;
};

}  // end namespace internal

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
class TensorVolumePatchOp : public TensorBase<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorVolumePatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorVolumePatchOp(const XprType& expr, DenseIndex patch_planes, DenseIndex patch_rows, DenseIndex patch_cols,
                                                            DenseIndex plane_strides, DenseIndex row_strides, DenseIndex col_strides,
                                                            DenseIndex in_plane_strides, DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                            DenseIndex plane_inflate_strides, DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                            PaddingType padding_type, Scalar padding_value)
                                                            : m_xpr(expr), m_patch_planes(patch_planes), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                            m_plane_strides(plane_strides), m_row_strides(row_strides), m_col_strides(col_strides),
                                                            m_in_plane_strides(in_plane_strides), m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                            m_plane_inflate_strides(plane_inflate_strides), m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                            m_padding_explicit(false), m_padding_top_z(0), m_padding_bottom_z(0), m_padding_top(0), m_padding_bottom(0), m_padding_left(0), m_padding_right(0),
                                                            m_padding_type(padding_type), m_padding_value(padding_value) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorVolumePatchOp(const XprType& expr, DenseIndex patch_planes, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex plane_strides, DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_plane_strides, DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex plane_inflate_strides, DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           DenseIndex padding_top_z, DenseIndex padding_bottom_z,
                                                           DenseIndex padding_top, DenseIndex padding_bottom,
                                                           DenseIndex padding_left, DenseIndex padding_right,
                                                           Scalar padding_value)
                                                           : m_xpr(expr), m_patch_planes(patch_planes), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_plane_strides(plane_strides), m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_plane_strides(in_plane_strides), m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_plane_inflate_strides(plane_inflate_strides), m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(true), m_padding_top_z(padding_top_z), m_padding_bottom_z(padding_bottom_z), m_padding_top(padding_top), m_padding_bottom(padding_bottom),
                                                           m_padding_left(padding_left), m_padding_right(padding_right),
                                                           m_padding_type(PADDING_VALID), m_padding_value(padding_value) {}

    EIGEN_DEVICE_FUNC
    DenseIndex patch_planes() const { return m_patch_planes; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_rows() const { return m_patch_rows; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_cols() const { return m_patch_cols; }
    EIGEN_DEVICE_FUNC
    DenseIndex plane_strides() const { return m_plane_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_strides() const { return m_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_strides() const { return m_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_plane_strides() const { return m_in_plane_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_row_strides() const { return m_in_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_col_strides() const { return m_in_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex plane_inflate_strides() const { return m_plane_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_inflate_strides() const { return m_row_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_inflate_strides() const { return m_col_inflate_strides; }
    EIGEN_DEVICE_FUNC
    bool padding_explicit() const { return m_padding_explicit; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top_z() const { return m_padding_top_z; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom_z() const { return m_padding_bottom_z; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top() const { return m_padding_top; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom() const { return m_padding_bottom; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_left() const { return m_padding_left; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_right() const { return m_padding_right; }
    EIGEN_DEVICE_FUNC
    PaddingType padding_type() const { return m_padding_type; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const DenseIndex m_patch_planes;
    const DenseIndex m_patch_rows;
    const DenseIndex m_patch_cols;
    const DenseIndex m_plane_strides;
    const DenseIndex m_row_strides;
    const DenseIndex m_col_strides;
    const DenseIndex m_in_plane_strides;
    const DenseIndex m_in_row_strides;
    const DenseIndex m_in_col_strides;
    const DenseIndex m_plane_inflate_strides;
    const DenseIndex m_row_inflate_strides;
    const DenseIndex m_col_inflate_strides;
    const bool m_padding_explicit;
    const DenseIndex m_padding_top_z;
    const DenseIndex m_padding_bottom_z;
    const DenseIndex m_padding_top;
    const DenseIndex m_padding_bottom;
    const DenseIndex m_padding_left;
    const DenseIndex m_padding_right;
    const PaddingType m_padding_type;
    const Scalar m_padding_value;
};


// Eval as rvalue
template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename ArgType, typename Device>
struct TensorEvaluator<const TensorVolumePatchOp<Planes, Rows, Cols, ArgType>, Device>
{
  typedef TensorVolumePatchOp<Planes, Rows, Cols, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device) :
 m_impl(op.expression(), device)
  {
    EIGEN_STATIC_ASSERT((NumDims >= 5), YOU_MADE_A_PROGRAMMING_MISTAKE);

    m_paddingValue = op.padding_value();

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    // Cache a few variables.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputDepth = input_dims[0];
      m_inputPlanes = input_dims[1];
      m_inputRows = input_dims[2];
      m_inputCols = input_dims[3];
    } else {
      m_inputDepth = input_dims[NumInputDims-1];
      m_inputPlanes = input_dims[NumInputDims-2];
      m_inputRows = input_dims[NumInputDims-3];
      m_inputCols = input_dims[NumInputDims-4];
    }

    m_plane_strides = op.plane_strides();
    m_row_strides = op.row_strides();
    m_col_strides = op.col_strides();

    // Input strides and effective input/patch size
    m_in_plane_strides = op.in_plane_strides();
    m_in_row_strides = op.in_row_strides();
    m_in_col_strides = op.in_col_strides();
    m_plane_inflate_strides = op.plane_inflate_strides();
    m_row_inflate_strides = op.row_inflate_strides();
    m_col_inflate_strides = op.col_inflate_strides();

    // The "effective" spatial size after inflating data with zeros.
    m_input_planes_eff = (m_inputPlanes - 1) * m_plane_inflate_strides + 1;
    m_input_rows_eff = (m_inputRows - 1) * m_row_inflate_strides + 1;
    m_input_cols_eff = (m_inputCols - 1) * m_col_inflate_strides + 1;
    m_patch_planes_eff = op.patch_planes() + (op.patch_planes() - 1) * (m_in_plane_strides - 1);
    m_patch_rows_eff = op.patch_rows() + (op.patch_rows() - 1) * (m_in_row_strides - 1);
    m_patch_cols_eff = op.patch_cols() + (op.patch_cols() - 1) * (m_in_col_strides - 1);

    if (op.padding_explicit()) {
      m_outputPlanes = numext::ceil((m_input_planes_eff + op.padding_top_z() + op.padding_bottom_z() - m_patch_planes_eff + 1.f) / static_cast<float>(m_plane_strides));
      m_outputRows = numext::ceil((m_input_rows_eff + op.padding_top() + op.padding_bottom() - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
      m_outputCols = numext::ceil((m_input_cols_eff + op.padding_left() + op.padding_right() - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
      m_planePaddingTop = op.padding_top_z();
      m_rowPaddingTop = op.padding_top();
      m_colPaddingLeft = op.padding_left();
    } else {
      // Computing padding from the type
      switch (op.padding_type()) {
        case PADDING_VALID:
          m_outputPlanes = numext::ceil((m_input_planes_eff - m_patch_planes_eff + 1.f) / static_cast<float>(m_plane_strides));
          m_outputRows = numext::ceil((m_input_rows_eff - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil((m_input_cols_eff - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
          m_planePaddingTop = 0;
          m_rowPaddingTop = 0;
          m_colPaddingLeft = 0;
          break;
        case PADDING_SAME: {
          m_outputPlanes = numext::ceil(m_input_planes_eff / static_cast<float>(m_plane_strides));
          m_outputRows = numext::ceil(m_input_rows_eff / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil(m_input_cols_eff / static_cast<float>(m_col_strides));
          const Index dz = (m_outputPlanes - 1) * m_plane_strides + m_patch_planes_eff - m_input_planes_eff;
          const Index dy = (m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff;
          const Index dx = (m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff;
          m_planePaddingTop = dz / 2;
          m_rowPaddingTop = dy / 2;
          m_colPaddingLeft = dx / 2;
          break;
        }
        default:
          eigen_assert(false && "unexpected padding");
      }
    }
    eigen_assert(m_outputRows > 0);
    eigen_assert(m_outputCols > 0);
    eigen_assert(m_outputPlanes > 0);

    // Dimensions for result of extraction.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // ColMajor
      // 0: depth
      // 1: patch_planes
      // 2: patch_rows
      // 3: patch_cols
      // 4: number of patches
      // 5 and beyond: anything else (such as batch).
      m_dimensions[0] = input_dims[0];
      m_dimensions[1] = op.patch_planes();
      m_dimensions[2] = op.patch_rows();
      m_dimensions[3] = op.patch_cols();
      m_dimensions[4] = m_outputPlanes * m_outputRows * m_outputCols;
      for (int i = 5; i < NumDims; ++i) {
        m_dimensions[i] = input_dims[i-1];
      }
    } else {
      // RowMajor
      // NumDims-1: depth
      // NumDims-2: patch_planes
      // NumDims-3: patch_rows
      // NumDims-4: patch_cols
      // NumDims-5: number of patches
      // NumDims-6 and beyond: anything else (such as batch).
      m_dimensions[NumDims-1] = input_dims[NumInputDims-1];
      m_dimensions[NumDims-2] = op.patch_planes();
      m_dimensions[NumDims-3] = op.patch_rows();
      m_dimensions[NumDims-4] = op.patch_cols();
      m_dimensions[NumDims-5] = m_outputPlanes * m_outputRows * m_outputCols;
      for (int i = NumDims-6; i >= 0; --i) {
        m_dimensions[i] = input_dims[i];
      }
    }

    // Strides for the output tensor.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_rowStride = m_dimensions[1];
      m_colStride = m_dimensions[2] * m_rowStride;
      m_patchStride = m_colStride * m_dimensions[3] * m_dimensions[0];
      m_otherStride = m_patchStride * m_dimensions[4];
    } else {
      m_rowStride = m_dimensions[NumDims-2];
      m_colStride = m_dimensions[NumDims-3] * m_rowStride;
      m_patchStride = m_colStride * m_dimensions[NumDims-4] * m_dimensions[NumDims-1];
      m_otherStride = m_patchStride * m_dimensions[NumDims-5];
    }

    // Strides for navigating through the input tensor.
    m_planeInputStride = m_inputDepth;
    m_rowInputStride = m_inputDepth * m_inputPlanes;
    m_colInputStride = m_inputDepth * m_inputRows * m_inputPlanes;
    m_otherInputStride = m_inputDepth * m_inputRows * m_inputCols * m_inputPlanes;

    m_outputPlanesRows = m_outputPlanes * m_outputRows;

    // Fast representations of different variables.
    m_fastOtherStride = internal::TensorIntDivisor<Index>(m_otherStride);

    m_fastPatchStride = internal::TensorIntDivisor<Index>(m_patchStride);
    m_fastColStride = internal::TensorIntDivisor<Index>(m_colStride);
    m_fastRowStride = internal::TensorIntDivisor<Index>(m_rowStride);
    m_fastInputRowStride = internal::TensorIntDivisor<Index>(m_row_inflate_strides);
    m_fastInputColStride = internal::TensorIntDivisor<Index>(m_col_inflate_strides);
    m_fastInputPlaneStride = internal::TensorIntDivisor<Index>(m_plane_inflate_strides);
    m_fastInputColsEff = internal::TensorIntDivisor<Index>(m_input_cols_eff);
    m_fastOutputPlanes = internal::TensorIntDivisor<Index>(m_outputPlanes);
    m_fastOutputPlanesRows = internal::TensorIntDivisor<Index>(m_outputPlanesRows);

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[0]);
    } else {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[NumDims-1]);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Patch index corresponding to the passed in index.
    const Index patchIndex = index / m_fastPatchStride;

    // Spatial offset within the patch. This has to be translated into 3D
    // coordinates within the patch.
    const Index patchOffset = (index - patchIndex * m_patchStride) / m_fastOutputDepth;

    // Batch, etc.
    const Index otherIndex = (NumDims == 5) ? 0 : index / m_fastOtherStride;
    const Index patch3DIndex = (NumDims == 5) ? patchIndex : (index - otherIndex * m_otherStride) / m_fastPatchStride;

    // Calculate column index in the input original tensor.
    const Index colIndex = patch3DIndex / m_fastOutputPlanesRows;
    const Index colOffset = patchOffset / m_fastColStride;
    const Index inputCol = colIndex * m_col_strides + colOffset * m_in_col_strides - m_colPaddingLeft;
    const Index origInputCol = (m_col_inflate_strides == 1) ? inputCol : ((inputCol >= 0) ? (inputCol / m_fastInputColStride) : 0);
    if (inputCol < 0 || inputCol >= m_input_cols_eff ||
        ((m_col_inflate_strides != 1) && (inputCol != origInputCol * m_col_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate row index in the original input tensor.
    const Index rowIndex = (patch3DIndex - colIndex * m_outputPlanesRows) / m_fastOutputPlanes;
    const Index rowOffset = (patchOffset - colOffset * m_colStride) / m_fastRowStride;
    const Index inputRow = rowIndex * m_row_strides + rowOffset * m_in_row_strides - m_rowPaddingTop;
    const Index origInputRow = (m_row_inflate_strides == 1) ? inputRow : ((inputRow >= 0) ? (inputRow / m_fastInputRowStride) : 0);
    if (inputRow < 0 || inputRow >= m_input_rows_eff ||
        ((m_row_inflate_strides != 1) && (inputRow != origInputRow * m_row_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate plane index in the original input tensor.
    const Index planeIndex = (patch3DIndex - m_outputPlanes * (colIndex * m_outputRows + rowIndex));
    const Index planeOffset = patchOffset - colOffset * m_colStride - rowOffset * m_rowStride;
    const Index inputPlane = planeIndex * m_plane_strides + planeOffset * m_in_plane_strides - m_planePaddingTop;
    const Index origInputPlane = (m_plane_inflate_strides == 1) ? inputPlane : ((inputPlane >= 0) ? (inputPlane / m_fastInputPlaneStride) : 0);
    if (inputPlane < 0 || inputPlane >= m_input_planes_eff ||
        ((m_plane_inflate_strides != 1) && (inputPlane != origInputPlane * m_plane_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
    const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];

    const Index inputIndex = depth +
        origInputRow * m_rowInputStride +
        origInputCol * m_colInputStride +
        origInputPlane * m_planeInputStride +
        otherIndex * m_otherInputStride;

    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (m_in_row_strides != 1 || m_in_col_strides != 1 || m_row_inflate_strides != 1 || m_col_inflate_strides != 1 ||
        m_in_plane_strides != 1 || m_plane_inflate_strides != 1) {
      return packetWithPossibleZero(index);
    }

    const Index indices[2] = {index, index + PacketSize - 1};
    const Index patchIndex = indices[0] / m_fastPatchStride;
    if (patchIndex != indices[1] / m_fastPatchStride) {
      return packetWithPossibleZero(index);
    }
    const Index otherIndex = (NumDims == 5) ? 0 : indices[0] / m_fastOtherStride;
    eigen_assert(otherIndex == indices[1] / m_fastOtherStride);

    // Find the offset of the element wrt the location of the first element.
    const Index patchOffsets[2] = {(indices[0] - patchIndex * m_patchStride) / m_fastOutputDepth,
                                   (indices[1] - patchIndex * m_patchStride) / m_fastOutputDepth};

    const Index patch3DIndex = (NumDims == 5) ? patchIndex : (indices[0] - otherIndex * m_otherStride) / m_fastPatchStride;
    eigen_assert(patch3DIndex == (indices[1] - otherIndex * m_otherStride) / m_fastPatchStride);

    const Index colIndex = patch3DIndex / m_fastOutputPlanesRows;
    const Index colOffsets[2] = {
      patchOffsets[0] / m_fastColStride,
      patchOffsets[1] / m_fastColStride};

    // Calculate col indices in the original input tensor.
    const Index inputCols[2] = {
      colIndex * m_col_strides + colOffsets[0] - m_colPaddingLeft,
      colIndex * m_col_strides + colOffsets[1] - m_colPaddingLeft};
    if (inputCols[1] < 0 || inputCols[0] >= m_inputCols) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputCols[0] != inputCols[1]) {
      return packetWithPossibleZero(index);
    }

    const Index rowIndex = (patch3DIndex - colIndex * m_outputPlanesRows) / m_fastOutputPlanes;
    const Index rowOffsets[2] = {
      (patchOffsets[0] - colOffsets[0] * m_colStride) / m_fastRowStride,
      (patchOffsets[1] - colOffsets[1] * m_colStride) / m_fastRowStride};
    eigen_assert(rowOffsets[0] <= rowOffsets[1]);
    // Calculate col indices in the original input tensor.
    const Index inputRows[2] = {
      rowIndex * m_row_strides + rowOffsets[0] - m_rowPaddingTop,
      rowIndex * m_row_strides + rowOffsets[1] - m_rowPaddingTop};

    if (inputRows[1] < 0 || inputRows[0] >= m_inputRows) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputRows[0] != inputRows[1]) {
      return packetWithPossibleZero(index);
    }

    const Index planeIndex = (patch3DIndex - m_outputPlanes * (colIndex * m_outputRows + rowIndex));
    const Index planeOffsets[2] = {
      patchOffsets[0] - colOffsets[0] * m_colStride - rowOffsets[0] * m_rowStride,
      patchOffsets[1] - colOffsets[1] * m_colStride - rowOffsets[1] * m_rowStride};
    eigen_assert(planeOffsets[0] <= planeOffsets[1]);
    const Index inputPlanes[2] = {
      planeIndex * m_plane_strides + planeOffsets[0] - m_planePaddingTop,
      planeIndex * m_plane_strides + planeOffsets[1] - m_planePaddingTop};

    if (inputPlanes[1] < 0 || inputPlanes[0] >= m_inputPlanes) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputPlanes[0] >= 0 && inputPlanes[1] < m_inputPlanes) {
      // no padding
      const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
      const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];
      const Index inputIndex = depth +
          inputRows[0] * m_rowInputStride +
          inputCols[0] * m_colInputStride +
          m_planeInputStride * inputPlanes[0] +
          otherIndex * m_otherInputStride;
      return m_impl.template packet<Unaligned>(inputIndex);
    }

    return packetWithPossibleZero(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost =
        10 * TensorOpCost::DivCost<Index>() + 21 * TensorOpCost::MulCost<Index>() +
        8 * TensorOpCost::AddCost<Index>();
    return TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index planePaddingTop() const { return m_planePaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowPaddingTop() const { return m_rowPaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colPaddingLeft() const { return m_colPaddingLeft; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputPlanes() const { return m_outputPlanes; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputRows() const { return m_outputRows; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputCols() const { return m_outputCols; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userPlaneStride() const { return m_plane_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userRowStride() const { return m_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userColStride() const { return m_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInPlaneStride() const { return m_in_plane_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInRowStride() const { return m_in_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInColStride() const { return m_in_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index planeInflateStride() const { return m_plane_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowInflateStride() const { return m_row_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colInflateStride() const { return m_col_inflate_strides; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;

  // Parameters passed to the constructor.
  Index m_plane_strides;
  Index m_row_strides;
  Index m_col_strides;

  Index m_outputPlanes;
  Index m_outputRows;
  Index m_outputCols;

  Index m_planePaddingTop;
  Index m_rowPaddingTop;
  Index m_colPaddingLeft;

  Index m_in_plane_strides;
  Index m_in_row_strides;
  Index m_in_col_strides;

  Index m_plane_inflate_strides;
  Index m_row_inflate_strides;
  Index m_col_inflate_strides;

  // Cached input size.
  Index m_inputDepth;
  Index m_inputPlanes;
  Index m_inputRows;
  Index m_inputCols;

  // Other cached variables.
  Index m_outputPlanesRows;

  // Effective input/patch post-inflation size.
  Index m_input_planes_eff;
  Index m_input_rows_eff;
  Index m_input_cols_eff;
  Index m_patch_planes_eff;
  Index m_patch_rows_eff;
  Index m_patch_cols_eff;

  // Strides for the output tensor.
  Index m_otherStride;
  Index m_patchStride;
  Index m_rowStride;
  Index m_colStride;

  // Strides for the input tensor.
  Index m_planeInputStride;
  Index m_rowInputStride;
  Index m_colInputStride;
  Index m_otherInputStride;

  internal::TensorIntDivisor<Index> m_fastOtherStride;
  internal::TensorIntDivisor<Index> m_fastPatchStride;
  internal::TensorIntDivisor<Index> m_fastColStride;
  internal::TensorIntDivisor<Index> m_fastRowStride;
  internal::TensorIntDivisor<Index> m_fastInputPlaneStride;
  internal::TensorIntDivisor<Index> m_fastInputRowStride;
  internal::TensorIntDivisor<Index> m_fastInputColStride;
  internal::TensorIntDivisor<Index> m_fastInputColsEff;
  internal::TensorIntDivisor<Index> m_fastOutputPlanesRows;
  internal::TensorIntDivisor<Index> m_fastOutputPlanes;
  internal::TensorIntDivisor<Index> m_fastOutputDepth;

  Scalar m_paddingValue;

  TensorEvaluator<ArgType, Device> m_impl;


};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/DynamicSymmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H

namespace Eigen {

class DynamicSGroup
{
  public:
    inline explicit DynamicSGroup() : m_numIndices(1), m_elements(), m_generators(), m_globalFlags(0) { m_elements.push_back(ge(Generator(0, 0, 0))); }
    inline DynamicSGroup(const DynamicSGroup& o) : m_numIndices(o.m_numIndices), m_elements(o.m_elements), m_generators(o.m_generators), m_globalFlags(o.m_globalFlags) { }
    inline DynamicSGroup(DynamicSGroup&& o) : m_numIndices(o.m_numIndices), m_elements(), m_generators(o.m_generators), m_globalFlags(o.m_globalFlags) { std::swap(m_elements, o.m_elements); }
    inline DynamicSGroup& operator=(const DynamicSGroup& o) { m_numIndices = o.m_numIndices; m_elements = o.m_elements; m_generators = o.m_generators; m_globalFlags = o.m_globalFlags; return *this; }
    inline DynamicSGroup& operator=(DynamicSGroup&& o) { m_numIndices = o.m_numIndices; std::swap(m_elements, o.m_elements); m_generators = o.m_generators; m_globalFlags = o.m_globalFlags; return *this; }

    void add(int one, int two, int flags = 0);

    template<typename Gen_>
    inline void add(Gen_) { add(Gen_::One, Gen_::Two, Gen_::Flags); }
    inline void addSymmetry(int one, int two) { add(one, two, 0); }
    inline void addAntiSymmetry(int one, int two) { add(one, two, NegationFlag); }
    inline void addHermiticity(int one, int two) { add(one, two, ConjugationFlag); }
    inline void addAntiHermiticity(int one, int two) { add(one, two, NegationFlag | ConjugationFlag); }

    template<typename Op, typename RV, typename Index, std::size_t N, typename... Args>
    inline RV apply(const std::array<Index, N>& idx, RV initial, Args&&... args) const
    {
      eigen_assert(N >= m_numIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
      for (std::size_t i = 0; i < size(); i++)
        initial = Op::run(h_permute(i, idx, typename internal::gen_numeric_list<int, N>::type()), m_elements[i].flags, initial, std::forward<Args>(args)...);
      return initial;
    }

    template<typename Op, typename RV, typename Index, typename... Args>
    inline RV apply(const std::vector<Index>& idx, RV initial, Args&&... args) const
    {
      eigen_assert(idx.size() >= m_numIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
      for (std::size_t i = 0; i < size(); i++)
        initial = Op::run(h_permute(i, idx), m_elements[i].flags, initial, std::forward<Args>(args)...);
      return initial;
    }

    inline int globalFlags() const { return m_globalFlags; }
    inline std::size_t size() const { return m_elements.size(); }

    template<typename Tensor_, typename... IndexTypes>
    inline internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup> operator()(Tensor_& tensor, typename Tensor_::Index firstIndex, IndexTypes... otherIndices) const
    {
      static_assert(sizeof...(otherIndices) + 1 == Tensor_::NumIndices, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
      return operator()(tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices>{{firstIndex, otherIndices...}});
    }

    template<typename Tensor_>
    inline internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup> operator()(Tensor_& tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices> const& indices) const
    {
      return internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup>(tensor, *this, indices);
    }
  private:
    struct GroupElement {
      std::vector<int> representation;
      int flags;
      bool isId() const
      {
        for (std::size_t i = 0; i < representation.size(); i++)
          if (i != (size_t)representation[i])
            return false;
        return true;
      }
    };
    struct Generator {
      int one;
      int two;
      int flags;
      constexpr inline Generator(int one_, int two_, int flags_) : one(one_), two(two_), flags(flags_) {}
    };

    std::size_t m_numIndices;
    std::vector<GroupElement> m_elements;
    std::vector<Generator> m_generators;
    int m_globalFlags;

    template<typename Index, std::size_t N, int... n>
    inline std::array<Index, N> h_permute(std::size_t which, const std::array<Index, N>& idx, internal::numeric_list<int, n...>) const
    {
      return std::array<Index, N>{{ idx[n >= m_numIndices ? n : m_elements[which].representation[n]]... }};
    }

    template<typename Index>
    inline std::vector<Index> h_permute(std::size_t which, std::vector<Index> idx) const
    {
      std::vector<Index> result;
      result.reserve(idx.size());
      for (auto k : m_elements[which].representation)
        result.push_back(idx[k]);
      for (std::size_t i = m_numIndices; i < idx.size(); i++)
        result.push_back(idx[i]);
      return result;
    }

    inline GroupElement ge(Generator const& g) const
    {
      GroupElement result;
      result.representation.reserve(m_numIndices);
      result.flags = g.flags;
      for (std::size_t k = 0; k < m_numIndices; k++) {
        if (k == (std::size_t)g.one)
          result.representation.push_back(g.two);
        else if (k == (std::size_t)g.two)
          result.representation.push_back(g.one);
        else
          result.representation.push_back(int(k));
      }
      return result;
    }

    GroupElement mul(GroupElement, GroupElement) const;
    inline GroupElement mul(Generator g1, GroupElement g2) const
    {
      return mul(ge(g1), g2);
    }

    inline GroupElement mul(GroupElement g1, Generator g2) const
    {
      return mul(g1, ge(g2));
    }

    inline GroupElement mul(Generator g1, Generator g2) const
    {
      return mul(ge(g1), ge(g2));
    }

    inline int findElement(GroupElement e) const
    {
      for (auto ee : m_elements) {
        if (ee.representation == e.representation)
          return ee.flags ^ e.flags;
      }
      return -1;
    }

    void updateGlobalFlags(int flagDiffOfSameGenerator);
};

// dynamic symmetry group that auto-adds the template parameters in the constructor
template<typename... Gen>
class DynamicSGroupFromTemplateArgs : public DynamicSGroup
{
  public:
    inline DynamicSGroupFromTemplateArgs() : DynamicSGroup()
    {
      add_all(internal::type_list<Gen...>());
    }
    inline DynamicSGroupFromTemplateArgs(DynamicSGroupFromTemplateArgs const& other) : DynamicSGroup(other) { }
    inline DynamicSGroupFromTemplateArgs(DynamicSGroupFromTemplateArgs&& other) : DynamicSGroup(other) { }
    inline DynamicSGroupFromTemplateArgs<Gen...>& operator=(const DynamicSGroupFromTemplateArgs<Gen...>& o) { DynamicSGroup::operator=(o); return *this; }
    inline DynamicSGroupFromTemplateArgs<Gen...>& operator=(DynamicSGroupFromTemplateArgs<Gen...>&& o) { DynamicSGroup::operator=(o); return *this; }
  
  private:
    template<typename Gen1, typename... GenNext>
    inline void add_all(internal::type_list<Gen1, GenNext...>)
    {
      add(Gen1());
      add_all(internal::type_list<GenNext...>());
    }

    inline void add_all(internal::type_list<>)
    {
    }
};

inline DynamicSGroup::GroupElement DynamicSGroup::mul(GroupElement g1, GroupElement g2) const
{
  eigen_internal_assert(g1.representation.size() == m_numIndices);
  eigen_internal_assert(g2.representation.size() == m_numIndices);

  GroupElement result;
  result.representation.reserve(m_numIndices);
  for (std::size_t i = 0; i < m_numIndices; i++) {
    int v = g2.representation[g1.representation[i]];
    eigen_assert(v >= 0);
    result.representation.push_back(v);
  }
  result.flags = g1.flags ^ g2.flags;
  return result;
}

inline void DynamicSGroup::add(int one, int two, int flags)
{
  eigen_assert(one >= 0);
  eigen_assert(two >= 0);
  eigen_assert(one != two);

  if ((std::size_t)one >= m_numIndices || (std::size_t)two >= m_numIndices) {
    std::size_t newNumIndices = (one > two) ? one : two + 1;
    for (auto& gelem : m_elements) {
      gelem.representation.reserve(newNumIndices);
      for (std::size_t i = m_numIndices; i < newNumIndices; i++)
        gelem.representation.push_back(i);
    }
    m_numIndices = newNumIndices;
  }

  Generator g{one, two, flags};
  GroupElement e = ge(g);

  /* special case for first generator */
  if (m_elements.size() == 1) {
    while (!e.isId()) {
      m_elements.push_back(e);
      e = mul(e, g);
    }

    if (e.flags > 0)
      updateGlobalFlags(e.flags);

    // only add in case we didn't have identity
    if (m_elements.size() > 1)
      m_generators.push_back(g);
    return;
  }

  int p = findElement(e);
  if (p >= 0) {
    updateGlobalFlags(p);
    return;
  }

  std::size_t coset_order = m_elements.size();
  m_elements.push_back(e);
  for (std::size_t i = 1; i < coset_order; i++)
    m_elements.push_back(mul(m_elements[i], e));
  m_generators.push_back(g);

  std::size_t coset_rep = coset_order;
  do {
    for (auto g : m_generators) {
      e = mul(m_elements[coset_rep], g);
      p = findElement(e);
      if (p < 0) {
        // element not yet in group
        m_elements.push_back(e);
        for (std::size_t i = 1; i < coset_order; i++)
          m_elements.push_back(mul(m_elements[i], e));
      } else if (p > 0) {
        updateGlobalFlags(p);
      }
    }
    coset_rep += coset_order;
  } while (coset_rep < m_elements.size());
}

inline void DynamicSGroup::updateGlobalFlags(int flagDiffOfSameGenerator)
{
    switch (flagDiffOfSameGenerator) {
      case 0:
      default:
        // nothing happened
        break;
      case NegationFlag:
        // every element is it's own negative => whole tensor is zero
        m_globalFlags |= GlobalZeroFlag;
        break;
      case ConjugationFlag:
        // every element is it's own conjugate => whole tensor is real
        m_globalFlags |= GlobalRealFlag;
        break;
      case (NegationFlag | ConjugationFlag):
        // every element is it's own negative conjugate => whole tensor is imaginary
        m_globalFlags |= GlobalImagFlag;
        break;
      /* NOTE:
       *   since GlobalZeroFlag == GlobalRealFlag | GlobalImagFlag, if one generator
       *   causes the tensor to be real and the next one to be imaginary, this will
       *   trivially give the correct result
       */
    }
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/StaticSymmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H

namespace Eigen {

namespace internal {

template<typename list> struct tensor_static_symgroup_permutate;

template<int... nn>
struct tensor_static_symgroup_permutate<numeric_list<int, nn...>>
{
  constexpr static std::size_t N = sizeof...(nn);

  template<typename T>
  constexpr static inline std::array<T, N> run(const std::array<T, N>& indices)
  {
    return {{indices[nn]...}};
  }
};

template<typename indices_, int flags_>
struct tensor_static_symgroup_element
{
  typedef indices_ indices;
  constexpr static int flags = flags_;
};

template<typename Gen, int N>
struct tensor_static_symgroup_element_ctor
{
  typedef tensor_static_symgroup_element<
    typename gen_numeric_list_swapped_pair<int, N, Gen::One, Gen::Two>::type,
    Gen::Flags
  > type;
};

template<int N>
struct tensor_static_symgroup_identity_ctor
{
  typedef tensor_static_symgroup_element<
    typename gen_numeric_list<int, N>::type,
    0
  > type;
};

template<typename iib>
struct tensor_static_symgroup_multiply_helper
{
  template<int... iia>
  constexpr static inline numeric_list<int, get<iia, iib>::value...> helper(numeric_list<int, iia...>) {
    return numeric_list<int, get<iia, iib>::value...>();
  }
};

template<typename A, typename B>
struct tensor_static_symgroup_multiply
{
  private:
    typedef typename A::indices iia;
    typedef typename B::indices iib;
    constexpr static int ffa = A::flags;
    constexpr static int ffb = B::flags;
  
  public:
    static_assert(iia::count == iib::count, "Cannot multiply symmetry elements with different number of indices.");

    typedef tensor_static_symgroup_element<
      decltype(tensor_static_symgroup_multiply_helper<iib>::helper(iia())),
      ffa ^ ffb
    > type;
};

template<typename A, typename B>
struct tensor_static_symgroup_equality
{
    typedef typename A::indices iia;
    typedef typename B::indices iib;
    constexpr static int ffa = A::flags;
    constexpr static int ffb = B::flags;
    static_assert(iia::count == iib::count, "Cannot compare symmetry elements with different number of indices.");

    constexpr static bool value = is_same<iia, iib>::value;

  private:
    /* this should be zero if they are identical, or else the tensor
     * will be forced to be pure real, pure imaginary or even pure zero
     */
    constexpr static int flags_cmp_ = ffa ^ ffb;

    /* either they are not equal, then we don't care whether the flags
     * match, or they are equal, and then we have to check
     */
    constexpr static bool is_zero      = value && flags_cmp_ == NegationFlag;
    constexpr static bool is_real      = value && flags_cmp_ == ConjugationFlag;
    constexpr static bool is_imag      = value && flags_cmp_ == (NegationFlag | ConjugationFlag);

  public:
    constexpr static int global_flags = 
      (is_real ? GlobalRealFlag : 0) |
      (is_imag ? GlobalImagFlag : 0) |
      (is_zero ? GlobalZeroFlag : 0);
};

template<std::size_t NumIndices, typename... Gen>
struct tensor_static_symgroup
{
  typedef StaticSGroup<Gen...> type;
  constexpr static std::size_t size = type::static_size;
};

template<typename Index, std::size_t N, int... ii, int... jj>
constexpr static inline std::array<Index, N> tensor_static_symgroup_index_permute(std::array<Index, N> idx, internal::numeric_list<int, ii...>, internal::numeric_list<int, jj...>)
{
  return {{ idx[ii]..., idx[jj]... }};
}

template<typename Index, int... ii>
static inline std::vector<Index> tensor_static_symgroup_index_permute(std::vector<Index> idx, internal::numeric_list<int, ii...>)
{
  std::vector<Index> result{{ idx[ii]... }};
  std::size_t target_size = idx.size();
  for (std::size_t i = result.size(); i < target_size; i++)
    result.push_back(idx[i]);
  return result;
}

template<typename T> struct tensor_static_symgroup_do_apply;

template<typename first, typename... next>
struct tensor_static_symgroup_do_apply<internal::type_list<first, next...>>
{
  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, std::size_t NumIndices, typename... Args>
  static inline RV run(const std::array<Index, NumIndices>& idx, RV initial, Args&&... args)
  {
    static_assert(NumIndices >= SGNumIndices, "Can only apply symmetry group to objects that have at least the required amount of indices.");
    typedef typename internal::gen_numeric_list<int, NumIndices - SGNumIndices, SGNumIndices>::type remaining_indices;
    initial = Op::run(tensor_static_symgroup_index_permute(idx, typename first::indices(), remaining_indices()), first::flags, initial, std::forward<Args>(args)...);
    return tensor_static_symgroup_do_apply<internal::type_list<next...>>::template run<Op, RV, SGNumIndices>(idx, initial, args...);
  }

  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, typename... Args>
  static inline RV run(const std::vector<Index>& idx, RV initial, Args&&... args)
  {
    eigen_assert(idx.size() >= SGNumIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
    initial = Op::run(tensor_static_symgroup_index_permute(idx, typename first::indices()), first::flags, initial, std::forward<Args>(args)...);
    return tensor_static_symgroup_do_apply<internal::type_list<next...>>::template run<Op, RV, SGNumIndices>(idx, initial, args...);
  }
};

template<EIGEN_TPL_PP_SPEC_HACK_DEF(typename, empty)>
struct tensor_static_symgroup_do_apply<internal::type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>>
{
  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, std::size_t NumIndices, typename... Args>
  static inline RV run(const std::array<Index, NumIndices>&, RV initial, Args&&...)
  {
    // do nothing
    return initial;
  }

  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, typename... Args>
  static inline RV run(const std::vector<Index>&, RV initial, Args&&...)
  {
    // do nothing
    return initial;
  }
};

} // end namespace internal

template<typename... Gen>
class StaticSGroup
{
    constexpr static std::size_t NumIndices = internal::tensor_symmetry_num_indices<Gen...>::value;
    typedef internal::group_theory::enumerate_group_elements<
      internal::tensor_static_symgroup_multiply,
      internal::tensor_static_symgroup_equality,
      typename internal::tensor_static_symgroup_identity_ctor<NumIndices>::type,
      internal::type_list<typename internal::tensor_static_symgroup_element_ctor<Gen, NumIndices>::type...>
    > group_elements;
    typedef typename group_elements::type ge;
  public:
    constexpr inline StaticSGroup() {}
    constexpr inline StaticSGroup(const StaticSGroup<Gen...>&) {}
    constexpr inline StaticSGroup(StaticSGroup<Gen...>&&) {}

    template<typename Op, typename RV, typename Index, std::size_t N, typename... Args>
    static inline RV apply(const std::array<Index, N>& idx, RV initial, Args&&... args)
    {
      return internal::tensor_static_symgroup_do_apply<ge>::template run<Op, RV, NumIndices>(idx, initial, args...);
    }

    template<typename Op, typename RV, typename Index, typename... Args>
    static inline RV apply(const std::vector<Index>& idx, RV initial, Args&&... args)
    {
      eigen_assert(idx.size() == NumIndices);
      return internal::tensor_static_symgroup_do_apply<ge>::template run<Op, RV, NumIndices>(idx, initial, args...);
    }

    constexpr static std::size_t static_size = ge::count;

    constexpr static inline std::size_t size() {
      return ge::count;
    }
    constexpr static inline int globalFlags() { return group_elements::global_flags; }

    template<typename Tensor_, typename... IndexTypes>
    inline internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>> operator()(Tensor_& tensor, typename Tensor_::Index firstIndex, IndexTypes... otherIndices) const
    {
      static_assert(sizeof...(otherIndices) + 1 == Tensor_::NumIndices, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
      return operator()(tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices>{{firstIndex, otherIndices...}});
    }

    template<typename Tensor_>
    inline internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>> operator()(Tensor_& tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices> const& indices) const
    {
      return internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>>(tensor, *this, indices);
    }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/Symmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H

namespace Eigen {

enum {
  NegationFlag           = 0x01,
  ConjugationFlag        = 0x02
};

enum {
  GlobalRealFlag         = 0x01,
  GlobalImagFlag         = 0x02,
  GlobalZeroFlag         = 0x03
};

namespace internal {

template<std::size_t NumIndices, typename... Sym>                   struct tensor_symmetry_pre_analysis;
template<std::size_t NumIndices, typename... Sym>                   struct tensor_static_symgroup;
template<bool instantiate, std::size_t NumIndices, typename... Sym> struct tensor_static_symgroup_if;
template<typename Tensor_> struct tensor_symmetry_calculate_flags;
template<typename Tensor_> struct tensor_symmetry_assign_value;
template<typename... Sym> struct tensor_symmetry_num_indices;

} // end namespace internal

template<int One_, int Two_>
struct Symmetry
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = 0;
};

template<int One_, int Two_>
struct AntiSymmetry
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = NegationFlag;
};

template<int One_, int Two_>
struct Hermiticity
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = ConjugationFlag;
};

template<int One_, int Two_>
struct AntiHermiticity
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = ConjugationFlag | NegationFlag;
};

/** \class DynamicSGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Dynamic symmetry group
  *
  * The %DynamicSGroup class represents a symmetry group that need not be known at
  * compile time. It is useful if one wants to support arbitrary run-time defineable
  * symmetries for tensors, but it is also instantiated if a symmetry group is defined
  * at compile time that would be either too large for the compiler to reasonably
  * generate (using templates to calculate this at compile time is very inefficient)
  * or that the compiler could generate the group but that it wouldn't make sense to
  * unroll the loop for setting coefficients anymore.
  */
class DynamicSGroup;

/** \internal
  *
  * \class DynamicSGroupFromTemplateArgs
  * \ingroup TensorSymmetry_Module
  *
  * \brief Dynamic symmetry group, initialized from template arguments
  *
  * This class is a child class of DynamicSGroup. It uses the template arguments
  * specified to initialize itself.
  */
template<typename... Gen>
class DynamicSGroupFromTemplateArgs;

/** \class StaticSGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Static symmetry group
  *
  * This class represents a symmetry group that is known and resolved completely
  * at compile time. Ideally, no run-time penalty is incurred compared to the
  * manual unrolling of the symmetry.
  *
  * <b><i>CAUTION:</i></b>
  *
  * Do not use this class directly for large symmetry groups. The compiler
  * may run into a limit, or segfault or in the very least will take a very,
  * very, very long time to compile the code. Use the SGroup class instead
  * if you want a static group. That class contains logic that will
  * automatically select the DynamicSGroup class instead if the symmetry
  * group becomes too large. (In that case, unrolling may not even be
  * beneficial.)
  */
template<typename... Gen>
class StaticSGroup;

/** \class SGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Symmetry group, initialized from template arguments
  *
  * This class represents a symmetry group whose generators are already
  * known at compile time. It may or may not be resolved at compile time,
  * depending on the estimated size of the group.
  *
  * \sa StaticSGroup
  * \sa DynamicSGroup
  */
template<typename... Gen>
class SGroup : public internal::tensor_symmetry_pre_analysis<internal::tensor_symmetry_num_indices<Gen...>::value, Gen...>::root_type
{
  public:
    constexpr static std::size_t NumIndices = internal::tensor_symmetry_num_indices<Gen...>::value;
    typedef typename internal::tensor_symmetry_pre_analysis<NumIndices, Gen...>::root_type Base;

    // make standard constructors + assignment operators public
    inline SGroup() : Base() { }
    inline SGroup(const SGroup<Gen...>& other) : Base(other) { }
    inline SGroup(SGroup<Gen...>&& other) : Base(other) { }
    inline SGroup<Gen...>& operator=(const SGroup<Gen...>& other) { Base::operator=(other); return *this; }
    inline SGroup<Gen...>& operator=(SGroup<Gen...>&& other) { Base::operator=(other); return *this; }

    // all else is defined in the base class
};

namespace internal {

template<typename... Sym> struct tensor_symmetry_num_indices
{
  constexpr static std::size_t value = 1;
};

template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...>
{
private:
  constexpr static std::size_t One = static_cast<std::size_t>(One_);
  constexpr static std::size_t Two = static_cast<std::size_t>(Two_);
  constexpr static std::size_t Three = tensor_symmetry_num_indices<Sym...>::value;

  // don't use std::max, since it's not constexpr until C++14...
  constexpr static std::size_t maxOneTwoPlusOne = ((One > Two) ? One : Two) + 1;
public:
  constexpr static std::size_t value = (maxOneTwoPlusOne > Three) ? maxOneTwoPlusOne : Three;
};

template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<AntiSymmetry<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};
template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<Hermiticity<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};
template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<AntiHermiticity<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};

/** \internal
  *
  * \class tensor_symmetry_pre_analysis
  * \ingroup TensorSymmetry_Module
  *
  * \brief Pre-select whether to use a static or dynamic symmetry group
  *
  * When a symmetry group could in principle be determined at compile time,
  * this template implements the logic whether to actually do that or whether
  * to rather defer that to runtime.
  *
  * The logic is as follows:
  * <dl>
  * <dt><b>No generators (trivial symmetry):</b></dt>
  * <dd>Use a trivial static group. Ideally, this has no performance impact
  *     compared to not using symmetry at all. In practice, this might not
  *     be the case.</dd>
  * <dt><b>More than 4 generators:</b></dt>
  * <dd>Calculate the group at run time, it is likely far too large for the
  *     compiler to be able to properly generate it in a realistic time.</dd>
  * <dt><b>Up to and including 4 generators:</b></dt>
  * <dd>Actually enumerate all group elements, but then check how many there
  *     are. If there are more than 16, it is unlikely that unrolling the
  *     loop (as is done in the static compile-time case) is sensible, so
  *     use a dynamic group instead. If there are at most 16 elements, actually
  *     use that static group. Note that the largest group with 4 generators
  *     still compiles with reasonable resources.</dd>
  * </dl>
  *
  * Note: Example compile time performance with g++-4.6 on an Intenl Core i5-3470
  *       with 16 GiB RAM (all generators non-redundant and the subgroups don't
  *       factorize):
  *
  *          # Generators          -O0 -ggdb               -O2
  *          -------------------------------------------------------------------
  *          1                 0.5 s  /   250 MiB     0.45s /   230 MiB
  *          2                 0.5 s  /   260 MiB     0.5 s /   250 MiB
  *          3                 0.65s  /   310 MiB     0.62s /   310 MiB
  *          4                 2.2 s  /   860 MiB     1.7 s /   770 MiB
  *          5               130   s  / 13000 MiB   120   s / 11000 MiB
  *
  * It is clear that everything is still very efficient up to 4 generators, then
  * the memory and CPU requirements become unreasonable. Thus we only instantiate
  * the template group theory logic if the number of generators supplied is 4 or
  * lower, otherwise this will be forced to be done during runtime, where the
  * algorithm is reasonably fast.
  */
template<std::size_t NumIndices>
struct tensor_symmetry_pre_analysis<NumIndices>
{
  typedef StaticSGroup<> root_type;
};

template<std::size_t NumIndices, typename Gen_, typename... Gens_>
struct tensor_symmetry_pre_analysis<NumIndices, Gen_, Gens_...>
{
  constexpr static std::size_t max_static_generators = 4;
  constexpr static std::size_t max_static_elements = 16;
  typedef tensor_static_symgroup_if<(sizeof...(Gens_) + 1 <= max_static_generators), NumIndices, Gen_, Gens_...> helper;
  constexpr static std::size_t possible_size = helper::size;

  typedef typename conditional<
    possible_size == 0 || possible_size >= max_static_elements,
    DynamicSGroupFromTemplateArgs<Gen_, Gens_...>,
    typename helper::type
  >::type root_type;
};

template<bool instantiate, std::size_t NumIndices, typename... Gens>
struct tensor_static_symgroup_if
{
  constexpr static std::size_t size = 0;
  typedef void type;
};

template<std::size_t NumIndices, typename... Gens>
struct tensor_static_symgroup_if<true, NumIndices, Gens...> : tensor_static_symgroup<NumIndices, Gens...> {};

template<typename Tensor_>
struct tensor_symmetry_assign_value
{
  typedef typename Tensor_::Index Index;
  typedef typename Tensor_::Scalar Scalar;
  constexpr static std::size_t NumIndices = Tensor_::NumIndices;

  static inline int run(const std::array<Index, NumIndices>& transformed_indices, int transformation_flags, int dummy, Tensor_& tensor, const Scalar& value_)
  {
    Scalar value(value_);
    if (transformation_flags & ConjugationFlag)
      value = numext::conj(value);
    if (transformation_flags & NegationFlag)
      value = -value;
    tensor.coeffRef(transformed_indices) = value;
    return dummy;
  }
};

template<typename Tensor_>
struct tensor_symmetry_calculate_flags
{
  typedef typename Tensor_::Index Index;
  constexpr static std::size_t NumIndices = Tensor_::NumIndices;

  static inline int run(const std::array<Index, NumIndices>& transformed_indices, int transform_flags, int current_flags, const std::array<Index, NumIndices>& orig_indices)
  {
    if (transformed_indices == orig_indices) {
      if (transform_flags & (ConjugationFlag | NegationFlag))
        return current_flags | GlobalImagFlag; // anti-hermitian diagonal
      else if (transform_flags & ConjugationFlag)
        return current_flags | GlobalRealFlag; // hermitian diagonal
      else if (transform_flags & NegationFlag)
        return current_flags | GlobalZeroFlag; // anti-symmetric diagonal
    }
    return current_flags;
  }
};

template<typename Tensor_, typename Symmetry_, int Flags = 0>
class tensor_symmetry_value_setter
{
  public:
    typedef typename Tensor_::Index Index;
    typedef typename Tensor_::Scalar Scalar;
    constexpr static std::size_t NumIndices = Tensor_::NumIndices;

    inline tensor_symmetry_value_setter(Tensor_& tensor, Symmetry_ const& symmetry, std::array<Index, NumIndices> const& indices)
      : m_tensor(tensor), m_symmetry(symmetry), m_indices(indices) { }

    inline tensor_symmetry_value_setter<Tensor_, Symmetry_, Flags>& operator=(Scalar const& value)
    {
      doAssign(value);
      return *this;
    }
  private:
    Tensor_& m_tensor;
    Symmetry_ m_symmetry;
    std::array<Index, NumIndices> m_indices;

    inline void doAssign(Scalar const& value)
    {
      #ifdef EIGEN_TENSOR_SYMMETRY_CHECK_VALUES
        int value_flags = m_symmetry.template apply<internal::tensor_symmetry_calculate_flags<Tensor_>, int>(m_indices, m_symmetry.globalFlags(), m_indices);
        if (value_flags & GlobalRealFlag)
          eigen_assert(numext::imag(value) == 0);
        if (value_flags & GlobalImagFlag)
          eigen_assert(numext::real(value) == 0);
      #endif
      m_symmetry.template apply<internal::tensor_symmetry_assign_value<Tensor_>, int>(m_indices, 0, m_tensor, value);
    }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H
#define EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H

namespace Eigen {

namespace internal {

namespace group_theory {

/** \internal
  * \file CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h
  * This file contains C++ templates that implement group theory algorithms.
  *
  * The algorithms allow for a compile-time analysis of finite groups.
  *
  * Currently only Dimino's algorithm is implemented, which returns a list
  * of all elements in a group given a set of (possibly redundant) generators.
  * (One could also do that with the so-called orbital algorithm, but that
  * is much more expensive and usually has no advantages.)
  */

/**********************************************************************
 *                "Ok kid, here is where it gets complicated."
 *                         - Amelia Pond in the "Doctor Who" episode
 *                           "The Big Bang"
 *
 * Dimino's algorithm
 * ==================
 *
 * The following is Dimino's algorithm in sequential form:
 *
 * Input: identity element, list of generators, equality check,
 *        multiplication operation
 * Output: list of group elements
 *
 * 1. add identity element
 * 2. remove identities from list of generators
 * 3. add all powers of first generator that aren't the
 *    identity element
 * 4. go through all remaining generators:
 *        a. if generator is already in the list of elements
 *                -> do nothing
 *        b. otherwise
 *                i.   remember current # of elements
 *                     (i.e. the size of the current subgroup)
 *                ii.  add all current elements (which includes
 *                     the identity) each multiplied from right
 *                     with the current generator to the group
 *                iii. add all remaining cosets that are generated
 *                     by products of the new generator with itself
 *                     and all other generators seen so far
 *
 * In functional form, this is implemented as a long set of recursive
 * templates that have a complicated relationship.
 *
 * The main interface for Dimino's algorithm is the template
 * enumerate_group_elements. All lists are implemented as variadic
 * type_list<typename...> and numeric_list<typename = int, int...>
 * templates.
 *
 * 'Calling' templates is usually done via typedefs.
 *
 * This algorithm is an extended version of the basic version. The
 * extension consists in the fact that each group element has a set
 * of flags associated with it. Multiplication of two group elements
 * with each other results in a group element whose flags are the
 * XOR of the flags of the previous elements. Each time the algorithm
 * notices that a group element it just calculated is already in the
 * list of current elements, the flags of both will be compared and
 * added to the so-called 'global flags' of the group.
 *
 * The rationale behind this extension is that this allows not only
 * for the description of symmetries between tensor indices, but
 * also allows for the description of hermiticity, antisymmetry and
 * antihermiticity. Negation and conjugation each are specific bit
 * in the flags value and if two different ways to reach a group
 * element lead to two different flags, this poses a constraint on
 * the allowed values of the resulting tensor. For example, if a
 * group element is reach both with and without the conjugation
 * flags, it is clear that the resulting tensor has to be real.
 *
 * Note that this flag mechanism is quite generic and may have other
 * uses beyond tensor properties.
 *
 * IMPORTANT: 
 *     This algorithm assumes the group to be finite. If you try to
 *     run it with a group that's infinite, the algorithm will only
 *     terminate once you hit a compiler limit (max template depth).
 *     Also note that trying to use this implementation to create a
 *     very large group will probably either make you hit the same
 *     limit, cause the compiler to segfault or at the very least
 *     take a *really* long time (hours, days, weeks - sic!) to
 *     compile. It is not recommended to plug in more than 4
 *     generators, unless they are independent of each other.
 */

/** \internal
  *
  * \class strip_identities
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Cleanse a list of group elements of the identity element
  *
  * This template is used to make a first pass through all initial
  * generators of Dimino's algorithm and remove the identity
  * elements.
  *
  * \sa enumerate_group_elements
  */
template<template<typename, typename> class Equality, typename id, typename L> struct strip_identities;

template<
  template<typename, typename> class Equality,
  typename id,
  typename t,
  typename... ts
>
struct strip_identities<Equality, id, type_list<t, ts...>>
{
  typedef typename conditional<
    Equality<id, t>::value,
    typename strip_identities<Equality, id, type_list<ts...>>::type,
    typename concat<type_list<t>, typename strip_identities<Equality, id, type_list<ts...>>::type>::type
  >::type type;
  constexpr static int global_flags = Equality<id, t>::global_flags | strip_identities<Equality, id, type_list<ts...>>::global_flags;
};

template<
  template<typename, typename> class Equality,
  typename id
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, ts)
>
struct strip_identities<Equality, id, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(ts)>>
{
  typedef type_list<> type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_first_step_elements_helper 
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template that adds powers of the first generator to the list of group elements
  *
  * This template calls itself recursively to add powers of the first
  * generator to the list of group elements. It stops if it reaches
  * the identity element again.
  *
  * \sa enumerate_group_elements, dimino_first_step_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename g,
  typename current_element,
  typename elements,
  bool dont_add_current_element   // = false
>
struct dimino_first_step_elements_helper
#ifndef EIGEN_PARSED_BY_DOXYGEN
  : // recursive inheritance is too difficult for Doxygen
  public dimino_first_step_elements_helper<
    Multiply,
    Equality,
    id,
    g,
    typename Multiply<current_element, g>::type,
    typename concat<elements, type_list<current_element>>::type,
    Equality<typename Multiply<current_element, g>::type, id>::value
  > {};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename g,
  typename current_element,
  typename elements
>
struct dimino_first_step_elements_helper<Multiply, Equality, id, g, current_element, elements, true>
#endif // EIGEN_PARSED_BY_DOXYGEN
{
  typedef elements type;
  constexpr static int global_flags = Equality<current_element, id>::global_flags;
};

/** \internal
  *
  * \class dimino_first_step_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Add all powers of the first generator to the list of group elements
  *
  * This template takes the first non-identity generator and generates the initial
  * list of elements which consists of all powers of that generator. For a group
  * with just one generated, it would be enumerated after this.
  *
  * \sa enumerate_group_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators
>
struct dimino_first_step_elements
{
  typedef typename get<0, generators>::type first_generator;
  typedef typename skip<1, generators>::type next_generators;
  typedef type_list<first_generator> generators_done;

  typedef dimino_first_step_elements_helper<
    Multiply,
    Equality,
    id,
    first_generator,
    first_generator,
    type_list<id>,
    false
  > helper;
  typedef typename helper::type type;
  constexpr static int global_flags = helper::global_flags;
};

/** \internal
  *
  * \class dimino_get_coset_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Generate all elements of a specific coset
  *
  * This template generates all the elements of a specific coset by
  * multiplying all elements in the given subgroup with the new
  * coset representative. Note that the first element of the
  * subgroup is always the identity element, so the first element of
  * the result of this template is going to be the coset
  * representative itself.
  *
  * Note that this template accepts an additional boolean parameter
  * that specifies whether to actually generate the coset (true) or
  * just return an empty list (false).
  *
  * \sa enumerate_group_elements, dimino_add_cosets_for_rep
  */
template<
  template<typename, typename> class Multiply,
  typename sub_group_elements,
  typename new_coset_rep,
  bool generate_coset      // = true
>
struct dimino_get_coset_elements
{
  typedef typename apply_op_from_right<Multiply, new_coset_rep, sub_group_elements>::type type;
};

template<
  template<typename, typename> class Multiply,
  typename sub_group_elements,
  typename new_coset_rep
>
struct dimino_get_coset_elements<Multiply, sub_group_elements, new_coset_rep, false>
{
  typedef type_list<> type;
};

/** \internal
  *
  * \class dimino_add_cosets_for_rep
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template for adding coset spaces
  *
  * This template multiplies the coset representative with a generator
  * from the list of previous generators. If the new element is not in
  * the group already, it adds the corresponding coset. Finally it
  * proceeds to call itself with the next generator from the list.
  *
  * \sa enumerate_group_elements, dimino_add_all_coset_spaces
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep;

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename g,
  typename... gs,
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep<Multiply, Equality, id, sub_group_elements, elements, type_list<g, gs...>, rep_element, sub_group_size>
{
  typedef typename Multiply<rep_element, g>::type new_coset_rep;
  typedef contained_in_list_gf<Equality, new_coset_rep, elements> _cil;
  constexpr static bool add_coset = !_cil::value;

  typedef typename dimino_get_coset_elements<
    Multiply,
    sub_group_elements,
    new_coset_rep,
    add_coset
  >::type coset_elements;

  typedef dimino_add_cosets_for_rep<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    typename concat<elements, coset_elements>::type,
    type_list<gs...>,
    rep_element,
    sub_group_size
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags = _cil::global_flags | _helper::global_flags;

  /* Note that we don't have to update global flags here, since
   * we will only add these elements if they are not part of
   * the group already. But that only happens if the coset rep
   * is not already in the group, so the check for the coset rep
   * will catch this.
   */
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty),
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep<Multiply, Equality, id, sub_group_elements, elements, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, rep_element, sub_group_size>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_all_coset_spaces
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template for adding all coset spaces for a new generator
  *
  * This template tries to go through the list of generators (with
  * the help of the dimino_add_cosets_for_rep template) as long as
  * it still finds elements that are not part of the group and add
  * the corresponding cosets.
  *
  * \sa enumerate_group_elements, dimino_add_cosets_for_rep
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  int sub_group_size,
  int rep_pos,
  bool stop_condition        // = false
>
struct dimino_add_all_coset_spaces
{
  typedef typename get<rep_pos, elements>::type rep_element;
  typedef dimino_add_cosets_for_rep<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    elements,
    generators,
    rep_element,
    sub_group_elements::count
  > _ac4r;
  typedef typename _ac4r::type new_elements;
  
  constexpr static int new_rep_pos = rep_pos + sub_group_elements::count;
  constexpr static bool new_stop_condition = new_rep_pos >= new_elements::count;

  typedef dimino_add_all_coset_spaces<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    new_elements,
    generators,
    sub_group_size,
    new_rep_pos,
    new_stop_condition
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags = _helper::global_flags | _ac4r::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  int sub_group_size,
  int rep_pos
>
struct dimino_add_all_coset_spaces<Multiply, Equality, id, sub_group_elements, elements, generators, sub_group_size, rep_pos, true>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_generator
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Enlarge the group by adding a new generator.
  *
  * It accepts a boolean parameter that determines if the generator is redundant,
  * i.e. was already seen in the group. In that case, it reduces to a no-op.
  *
  * \sa enumerate_group_elements, dimino_add_all_coset_spaces
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename elements,
  typename generators_done,
  typename current_generator,
  bool redundant          // = false
>
struct dimino_add_generator
{
  /* this template is only called if the generator is not redundant
   * => all elements of the group multiplied with the new generator
   *    are going to be new elements of the most trivial coset space
   */
  typedef typename apply_op_from_right<Multiply, current_generator, elements>::type multiplied_elements;
  typedef typename concat<elements, multiplied_elements>::type new_elements;

  constexpr static int rep_pos = elements::count;

  typedef dimino_add_all_coset_spaces<
    Multiply,
    Equality,
    id,
    elements, // elements of previous subgroup
    new_elements,
    typename concat<generators_done, type_list<current_generator>>::type,
    elements::count, // size of previous subgroup
    rep_pos,
    false // don't stop (because rep_pos >= new_elements::count is always false at this point)
  > _helper;
  typedef typename _helper::type type;
  constexpr static int global_flags = _helper::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename elements,
  typename generators_done,
  typename current_generator
>
struct dimino_add_generator<Multiply, Equality, id, elements, generators_done, current_generator, true>
{
  // redundant case
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_remaining_generators
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template that adds all remaining generators to a group
  *
  * Loop through the list of generators that remain and successively
  * add them to the group.
  *
  * \sa enumerate_group_elements, dimino_add_generator
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators_done,
  typename remaining_generators,
  typename elements
>
struct dimino_add_remaining_generators
{
  typedef typename get<0, remaining_generators>::type first_generator;
  typedef typename skip<1, remaining_generators>::type next_generators;

  typedef contained_in_list_gf<Equality, first_generator, elements> _cil;

  typedef dimino_add_generator<
    Multiply,
    Equality,
    id,
    elements,
    generators_done,
    first_generator,
    _cil::value
  > _helper;

  typedef typename _helper::type new_elements;

  typedef dimino_add_remaining_generators<
    Multiply,
    Equality,
    id,
    typename concat<generators_done, type_list<first_generator>>::type,
    next_generators,
    new_elements
  > _next_iter;

  typedef typename _next_iter::type type;
  constexpr static int global_flags =
    _cil::global_flags |
    _helper::global_flags |
    _next_iter::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators_done,
  typename elements
>
struct dimino_add_remaining_generators<Multiply, Equality, id, generators_done, type_list<>, elements>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class enumerate_group_elements_noid
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Helper template that implements group element enumeration
  *
  * This is a helper template that implements the actual enumeration
  * of group elements. This has been split so that the list of
  * generators can be cleansed of the identity element before
  * performing the actual operation.
  *
  * \sa enumerate_group_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators,
  int initial_global_flags = 0
>
struct enumerate_group_elements_noid
{
  typedef dimino_first_step_elements<Multiply, Equality, id, generators> first_step;
  typedef typename first_step::type first_step_elements;

  typedef dimino_add_remaining_generators<
    Multiply,
    Equality,
    id,
    typename first_step::generators_done,
    typename first_step::next_generators, // remaining_generators
    typename first_step::type // first_step elements
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags =
    initial_global_flags |
    first_step::global_flags |
    _helper::global_flags;
};

// in case when no generators are specified
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  int initial_global_flags
>
struct enumerate_group_elements_noid<Multiply, Equality, id, type_list<>, initial_global_flags>
{
  typedef type_list<id> type;
  constexpr static int global_flags = initial_global_flags;
};

/** \internal
  *
  * \class enumerate_group_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Enumerate all elements in a finite group
  *
  * This template enumerates all elements in a finite group. It accepts
  * the following template parameters:
  *
  * \tparam Multiply      The multiplication operation that multiplies two group elements
  *                       with each other.
  * \tparam Equality      The equality check operation that checks if two group elements
  *                       are equal to another.
  * \tparam id            The identity element
  * \tparam _generators   A list of (possibly redundant) generators of the group
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename _generators
>
struct enumerate_group_elements
  : public enumerate_group_elements_noid<
      Multiply,
      Equality,
      id,
      typename strip_identities<Equality, id, _generators>::type,
      strip_identities<Equality, id, _generators>::global_flags
    >
{
};

} // end namespace group_theory

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/Barrier.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// Barrier is an object that allows one or more threads to wait until
// Notify has been called a specified number of times.

#ifndef EIGEN_CXX11_THREADPOOL_BARRIER_H
#define EIGEN_CXX11_THREADPOOL_BARRIER_H

namespace Eigen {

class Barrier {
 public:
  Barrier(unsigned int count) : state_(count << 1), notified_(false) {
    eigen_plain_assert(((count << 1) >> 1) == count);
  }
  ~Barrier() { eigen_plain_assert((state_ >> 1) == 0); }

  void Notify() {
    unsigned int v = state_.fetch_sub(2, std::memory_order_acq_rel) - 2;
    if (v != 1) {
      // Clear the lowest bit (waiter flag) and check that the original state
      // value was not zero. If it was zero, it means that notify was called
      // more times than the original count.
      eigen_plain_assert(((v + 2) & ~1) != 0);
      return;  // either count has not dropped to 0, or waiter is not waiting
    }
    std::unique_lock<std::mutex> l(mu_);
    eigen_plain_assert(!notified_);
    notified_ = true;
    cv_.notify_all();
  }

  void Wait() {
    unsigned int v = state_.fetch_or(1, std::memory_order_acq_rel);
    if ((v >> 1) == 0) return;
    std::unique_lock<std::mutex> l(mu_);
    while (!notified_) {
      cv_.wait(l);
    }
  }

 private:
  std::mutex mu_;
  std::condition_variable cv_;
  std::atomic<unsigned int> state_;  // low bit is waiter flag
  bool notified_;
};

// Notification is an object that allows a user to to wait for another
// thread to signal a notification that an event has occurred.
//
// Multiple threads can wait on the same Notification object,
// but only one caller must call Notify() on the object.
struct Notification : Barrier {
  Notification() : Barrier(1){};
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_BARRIER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/EventCount.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_
#define EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_

namespace Eigen {

// EventCount allows to wait for arbitrary predicates in non-blocking
// algorithms. Think of condition variable, but wait predicate does not need to
// be protected by a mutex. Usage:
// Waiting thread does:
//
//   if (predicate)
//     return act();
//   EventCount::Waiter& w = waiters[my_index];
//   ec.Prewait(&w);
//   if (predicate) {
//     ec.CancelWait(&w);
//     return act();
//   }
//   ec.CommitWait(&w);
//
// Notifying thread does:
//
//   predicate = true;
//   ec.Notify(true);
//
// Notify is cheap if there are no waiting threads. Prewait/CommitWait are not
// cheap, but they are executed only if the preceding predicate check has
// failed.
//
// Algorithm outline:
// There are two main variables: predicate (managed by user) and state_.
// Operation closely resembles Dekker mutual algorithm:
// https://en.wikipedia.org/wiki/Dekker%27s_algorithm
// Waiting thread sets state_ then checks predicate, Notifying thread sets
// predicate then checks state_. Due to seq_cst fences in between these
// operations it is guaranteed than either waiter will see predicate change
// and won't block, or notifying thread will see state_ change and will unblock
// the waiter, or both. But it can't happen that both threads don't see each
// other changes, which would lead to deadlock.
class EventCount {
 public:
  class Waiter;

  EventCount(MaxSizeVector<Waiter>& waiters)
      : state_(kStackMask), waiters_(waiters) {
    eigen_plain_assert(waiters.size() < (1 << kWaiterBits) - 1);
  }

  ~EventCount() {
    // Ensure there are no waiters.
    eigen_plain_assert(state_.load() == kStackMask);
  }

  // Prewait prepares for waiting.
  // After calling Prewait, the thread must re-check the wait predicate
  // and then call either CancelWait or CommitWait.
  void Prewait() {
    uint64_t state = state_.load(std::memory_order_relaxed);
    for (;;) {
      CheckState(state);
      uint64_t newstate = state + kWaiterInc;
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_seq_cst))
        return;
    }
  }

  // CommitWait commits waiting after Prewait.
  void CommitWait(Waiter* w) {
    eigen_plain_assert((w->epoch & ~kEpochMask) == 0);
    w->state = Waiter::kNotSignaled;
    const uint64_t me = (w - &waiters_[0]) | w->epoch;
    uint64_t state = state_.load(std::memory_order_seq_cst);
    for (;;) {
      CheckState(state, true);
      uint64_t newstate;
      if ((state & kSignalMask) != 0) {
        // Consume the signal and return immidiately.
        newstate = state - kWaiterInc - kSignalInc;
      } else {
        // Remove this thread from pre-wait counter and add to the waiter stack.
        newstate = ((state & kWaiterMask) - kWaiterInc) | me;
        w->next.store(state & (kStackMask | kEpochMask),
                      std::memory_order_relaxed);
      }
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel)) {
        if ((state & kSignalMask) == 0) {
          w->epoch += kEpochInc;
          Park(w);
        }
        return;
      }
    }
  }

  // CancelWait cancels effects of the previous Prewait call.
  void CancelWait() {
    uint64_t state = state_.load(std::memory_order_relaxed);
    for (;;) {
      CheckState(state, true);
      uint64_t newstate = state - kWaiterInc;
      // We don't know if the thread was also notified or not,
      // so we should not consume a signal unconditionaly.
      // Only if number of waiters is equal to number of signals,
      // we know that the thread was notified and we must take away the signal.
      if (((state & kWaiterMask) >> kWaiterShift) ==
          ((state & kSignalMask) >> kSignalShift))
        newstate -= kSignalInc;
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel))
        return;
    }
  }

  // Notify wakes one or all waiting threads.
  // Must be called after changing the associated wait predicate.
  void Notify(bool notifyAll) {
    std::atomic_thread_fence(std::memory_order_seq_cst);
    uint64_t state = state_.load(std::memory_order_acquire);
    for (;;) {
      CheckState(state);
      const uint64_t waiters = (state & kWaiterMask) >> kWaiterShift;
      const uint64_t signals = (state & kSignalMask) >> kSignalShift;
      // Easy case: no waiters.
      if ((state & kStackMask) == kStackMask && waiters == signals) return;
      uint64_t newstate;
      if (notifyAll) {
        // Empty wait stack and set signal to number of pre-wait threads.
        newstate =
            (state & kWaiterMask) | (waiters << kSignalShift) | kStackMask;
      } else if (signals < waiters) {
        // There is a thread in pre-wait state, unblock it.
        newstate = state + kSignalInc;
      } else {
        // Pop a waiter from list and unpark it.
        Waiter* w = &waiters_[state & kStackMask];
        uint64_t next = w->next.load(std::memory_order_relaxed);
        newstate = (state & (kWaiterMask | kSignalMask)) | next;
      }
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel)) {
        if (!notifyAll && (signals < waiters))
          return;  // unblocked pre-wait thread
        if ((state & kStackMask) == kStackMask) return;
        Waiter* w = &waiters_[state & kStackMask];
        if (!notifyAll) w->next.store(kStackMask, std::memory_order_relaxed);
        Unpark(w);
        return;
      }
    }
  }

  class Waiter {
    friend class EventCount;
    // Align to 128 byte boundary to prevent false sharing with other Waiter
    // objects in the same vector.
    EIGEN_ALIGN_TO_BOUNDARY(128) std::atomic<uint64_t> next;
    std::mutex mu;
    std::condition_variable cv;
    uint64_t epoch = 0;
    unsigned state = kNotSignaled;
    enum {
      kNotSignaled,
      kWaiting,
      kSignaled,
    };
  };

 private:
  // State_ layout:
  // - low kWaiterBits is a stack of waiters committed wait
  //   (indexes in waiters_ array are used as stack elements,
  //   kStackMask means empty stack).
  // - next kWaiterBits is count of waiters in prewait state.
  // - next kWaiterBits is count of pending signals.
  // - remaining bits are ABA counter for the stack.
  //   (stored in Waiter node and incremented on push).
  static const uint64_t kWaiterBits = 14;
  static const uint64_t kStackMask = (1ull << kWaiterBits) - 1;
  static const uint64_t kWaiterShift = kWaiterBits;
  static const uint64_t kWaiterMask = ((1ull << kWaiterBits) - 1)
                                      << kWaiterShift;
  static const uint64_t kWaiterInc = 1ull << kWaiterShift;
  static const uint64_t kSignalShift = 2 * kWaiterBits;
  static const uint64_t kSignalMask = ((1ull << kWaiterBits) - 1)
                                      << kSignalShift;
  static const uint64_t kSignalInc = 1ull << kSignalShift;
  static const uint64_t kEpochShift = 3 * kWaiterBits;
  static const uint64_t kEpochBits = 64 - kEpochShift;
  static const uint64_t kEpochMask = ((1ull << kEpochBits) - 1) << kEpochShift;
  static const uint64_t kEpochInc = 1ull << kEpochShift;
  std::atomic<uint64_t> state_;
  MaxSizeVector<Waiter>& waiters_;

  static void CheckState(uint64_t state, bool waiter = false) {
    static_assert(kEpochBits >= 20, "not enough bits to prevent ABA problem");
    const uint64_t waiters = (state & kWaiterMask) >> kWaiterShift;
    const uint64_t signals = (state & kSignalMask) >> kSignalShift;
    eigen_plain_assert(waiters >= signals);
    eigen_plain_assert(waiters < (1 << kWaiterBits) - 1);
    eigen_plain_assert(!waiter || waiters > 0);
    (void)waiters;
    (void)signals;
  }

  void Park(Waiter* w) {
    std::unique_lock<std::mutex> lock(w->mu);
    while (w->state != Waiter::kSignaled) {
      w->state = Waiter::kWaiting;
      w->cv.wait(lock);
    }
  }

  void Unpark(Waiter* w) {
    for (Waiter* next; w; w = next) {
      uint64_t wnext = w->next.load(std::memory_order_relaxed) & kStackMask;
      next = wnext == kStackMask ? nullptr : &waiters_[wnext];
      unsigned state;
      {
        std::unique_lock<std::mutex> lock(w->mu);
        state = w->state;
        w->state = Waiter::kSignaled;
      }
      // Avoid notifying if it wasn't waiting.
      if (state == Waiter::kWaiting) w->cv.notify_one();
    }
  }

  EventCount(const EventCount&) = delete;
  void operator=(const EventCount&) = delete;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/NonBlockingThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H
#define EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H

namespace Eigen {

template <typename Environment>
class ThreadPoolTempl : public Eigen::ThreadPoolInterface {
 public:
  typedef typename Environment::Task Task;
  typedef RunQueue<Task, 1024> Queue;

  ThreadPoolTempl(int num_threads, Environment env = Environment())
      : ThreadPoolTempl(num_threads, true, env) {}

  ThreadPoolTempl(int num_threads, bool allow_spinning,
                  Environment env = Environment())
      : env_(env),
        num_threads_(num_threads),
        allow_spinning_(allow_spinning),
        thread_data_(num_threads),
        all_coprimes_(num_threads),
        waiters_(num_threads),
        global_steal_partition_(EncodePartition(0, num_threads_)),
        blocked_(0),
        spinning_(0),
        done_(false),
        cancelled_(false),
        ec_(waiters_) {
    waiters_.resize(num_threads_);
    // Calculate coprimes of all numbers [1, num_threads].
    // Coprimes are used for random walks over all threads in Steal
    // and NonEmptyQueueIndex. Iteration is based on the fact that if we take
    // a random starting thread index t and calculate num_threads - 1 subsequent
    // indices as (t + coprime) % num_threads, we will cover all threads without
    // repetitions (effectively getting a presudo-random permutation of thread
    // indices).
    eigen_plain_assert(num_threads_ < kMaxThreads);
    for (int i = 1; i <= num_threads_; ++i) {
      all_coprimes_.emplace_back(i);
      ComputeCoprimes(i, &all_coprimes_.back());
    }
#ifndef EIGEN_THREAD_LOCAL
    init_barrier_.reset(new Barrier(num_threads_));
#endif
    thread_data_.resize(num_threads_);
    for (int i = 0; i < num_threads_; i++) {
      SetStealPartition(i, EncodePartition(0, num_threads_));
      thread_data_[i].thread.reset(
          env_.CreateThread([this, i]() { WorkerLoop(i); }));
    }
#ifndef EIGEN_THREAD_LOCAL
    // Wait for workers to initialize per_thread_map_. Otherwise we might race
    // with them in Schedule or CurrentThreadId.
    init_barrier_->Wait();
#endif
  }

  ~ThreadPoolTempl() {
    done_ = true;

    // Now if all threads block without work, they will start exiting.
    // But note that threads can continue to work arbitrary long,
    // block, submit new work, unblock and otherwise live full life.
    if (!cancelled_) {
      ec_.Notify(true);
    } else {
      // Since we were cancelled, there might be entries in the queues.
      // Empty them to prevent their destructor from asserting.
      for (size_t i = 0; i < thread_data_.size(); i++) {
        thread_data_[i].queue.Flush();
      }
    }
    // Join threads explicitly (by destroying) to avoid destruction order within
    // this class.
    for (size_t i = 0; i < thread_data_.size(); ++i)
      thread_data_[i].thread.reset();
  }

  void SetStealPartitions(const std::vector<std::pair<unsigned, unsigned>>& partitions) {
    eigen_plain_assert(partitions.size() == static_cast<std::size_t>(num_threads_));

    // Pass this information to each thread queue.
    for (int i = 0; i < num_threads_; i++) {
      const auto& pair = partitions[i];
      unsigned start = pair.first, end = pair.second;
      AssertBounds(start, end);
      unsigned val = EncodePartition(start, end);
      SetStealPartition(i, val);
    }
  }

  void Schedule(std::function<void()> fn) EIGEN_OVERRIDE {
    ScheduleWithHint(std::move(fn), 0, num_threads_);
  }

  void ScheduleWithHint(std::function<void()> fn, int start,
                        int limit) override {
    Task t = env_.CreateTask(std::move(fn));
    PerThread* pt = GetPerThread();
    if (pt->pool == this) {
      // Worker thread of this pool, push onto the thread's queue.
      Queue& q = thread_data_[pt->thread_id].queue;
      t = q.PushFront(std::move(t));
    } else {
      // A free-standing thread (or worker of another pool), push onto a random
      // queue.
      eigen_plain_assert(start < limit);
      eigen_plain_assert(limit <= num_threads_);
      int num_queues = limit - start;
      int rnd = Rand(&pt->rand) % num_queues;
      eigen_plain_assert(start + rnd < limit);
      Queue& q = thread_data_[start + rnd].queue;
      t = q.PushBack(std::move(t));
    }
    // Note: below we touch this after making w available to worker threads.
    // Strictly speaking, this can lead to a racy-use-after-free. Consider that
    // Schedule is called from a thread that is neither main thread nor a worker
    // thread of this pool. Then, execution of w directly or indirectly
    // completes overall computations, which in turn leads to destruction of
    // this. We expect that such scenario is prevented by program, that is,
    // this is kept alive while any threads can potentially be in Schedule.
    if (!t.f) {
      ec_.Notify(false);
    } else {
      env_.ExecuteTask(t);  // Push failed, execute directly.
    }
  }

  void Cancel() EIGEN_OVERRIDE {
    cancelled_ = true;
    done_ = true;

    // Let each thread know it's been cancelled.
#ifdef EIGEN_THREAD_ENV_SUPPORTS_CANCELLATION
    for (size_t i = 0; i < thread_data_.size(); i++) {
      thread_data_[i].thread->OnCancel();
    }
#endif

    // Wake up the threads without work to let them exit on their own.
    ec_.Notify(true);
  }

  int NumThreads() const EIGEN_FINAL { return num_threads_; }

  int CurrentThreadId() const EIGEN_FINAL {
    const PerThread* pt = const_cast<ThreadPoolTempl*>(this)->GetPerThread();
    if (pt->pool == this) {
      return pt->thread_id;
    } else {
      return -1;
    }
  }

 private:
  // Create a single atomic<int> that encodes start and limit information for
  // each thread.
  // We expect num_threads_ < 65536, so we can store them in a single
  // std::atomic<unsigned>.
  // Exposed publicly as static functions so that external callers can reuse
  // this encode/decode logic for maintaining their own thread-safe copies of
  // scheduling and steal domain(s).
  static const int kMaxPartitionBits = 16;
  static const int kMaxThreads = 1 << kMaxPartitionBits;

  inline unsigned EncodePartition(unsigned start, unsigned limit) {
    return (start << kMaxPartitionBits) | limit;
  }

  inline void DecodePartition(unsigned val, unsigned* start, unsigned* limit) {
    *limit = val & (kMaxThreads - 1);
    val >>= kMaxPartitionBits;
    *start = val;
  }

  void AssertBounds(int start, int end) {
    eigen_plain_assert(start >= 0);
    eigen_plain_assert(start < end);  // non-zero sized partition
    eigen_plain_assert(end <= num_threads_);
  }

  inline void SetStealPartition(size_t i, unsigned val) {
    thread_data_[i].steal_partition.store(val, std::memory_order_relaxed);
  }

  inline unsigned GetStealPartition(int i) {
    return thread_data_[i].steal_partition.load(std::memory_order_relaxed);
  }

  void ComputeCoprimes(int N, MaxSizeVector<unsigned>* coprimes) {
    for (int i = 1; i <= N; i++) {
      unsigned a = i;
      unsigned b = N;
      // If GCD(a, b) == 1, then a and b are coprimes.
      while (b != 0) {
        unsigned tmp = a;
        a = b;
        b = tmp % b;
      }
      if (a == 1) {
        coprimes->push_back(i);
      }
    }
  }

  typedef typename Environment::EnvThread Thread;

  struct PerThread {
    constexpr PerThread() : pool(NULL), rand(0), thread_id(-1) {}
    ThreadPoolTempl* pool;  // Parent pool, or null for normal threads.
    uint64_t rand;          // Random generator state.
    int thread_id;          // Worker thread index in pool.
#ifndef EIGEN_THREAD_LOCAL
    // Prevent false sharing.
    char pad_[128];
#endif
  };

  struct ThreadData {
    constexpr ThreadData() : thread(), steal_partition(0), queue() {}
    std::unique_ptr<Thread> thread;
    std::atomic<unsigned> steal_partition;
    Queue queue;
  };

  Environment env_;
  const int num_threads_;
  const bool allow_spinning_;
  MaxSizeVector<ThreadData> thread_data_;
  MaxSizeVector<MaxSizeVector<unsigned>> all_coprimes_;
  MaxSizeVector<EventCount::Waiter> waiters_;
  unsigned global_steal_partition_;
  std::atomic<unsigned> blocked_;
  std::atomic<bool> spinning_;
  std::atomic<bool> done_;
  std::atomic<bool> cancelled_;
  EventCount ec_;
#ifndef EIGEN_THREAD_LOCAL
  std::unique_ptr<Barrier> init_barrier_;
  std::mutex per_thread_map_mutex_;  // Protects per_thread_map_.
  std::unordered_map<uint64_t, std::unique_ptr<PerThread>> per_thread_map_;
#endif

  // Main worker thread loop.
  void WorkerLoop(int thread_id) {
#ifndef EIGEN_THREAD_LOCAL
    std::unique_ptr<PerThread> new_pt(new PerThread());
    per_thread_map_mutex_.lock();
    bool insertOK = per_thread_map_.emplace(GlobalThreadIdHash(), std::move(new_pt)).second;
    eigen_plain_assert(insertOK);
    EIGEN_UNUSED_VARIABLE(insertOK);
    per_thread_map_mutex_.unlock();
    init_barrier_->Notify();
    init_barrier_->Wait();
#endif
    PerThread* pt = GetPerThread();
    pt->pool = this;
    pt->rand = GlobalThreadIdHash();
    pt->thread_id = thread_id;
    Queue& q = thread_data_[thread_id].queue;
    EventCount::Waiter* waiter = &waiters_[thread_id];
    // TODO(dvyukov,rmlarsen): The time spent in NonEmptyQueueIndex() is
    // proportional to num_threads_ and we assume that new work is scheduled at
    // a constant rate, so we set spin_count to 5000 / num_threads_. The
    // constant was picked based on a fair dice roll, tune it.
    const int spin_count =
        allow_spinning_ && num_threads_ > 0 ? 5000 / num_threads_ : 0;
    if (num_threads_ == 1) {
      // For num_threads_ == 1 there is no point in going through the expensive
      // steal loop. Moreover, since NonEmptyQueueIndex() calls PopBack() on the
      // victim queues it might reverse the order in which ops are executed
      // compared to the order in which they are scheduled, which tends to be
      // counter-productive for the types of I/O workloads the single thread
      // pools tend to be used for.
      while (!cancelled_) {
        Task t = q.PopFront();
        for (int i = 0; i < spin_count && !t.f; i++) {
          if (!cancelled_.load(std::memory_order_relaxed)) {
            t = q.PopFront();
          }
        }
        if (!t.f) {
          if (!WaitForWork(waiter, &t)) {
            return;
          }
        }
        if (t.f) {
          env_.ExecuteTask(t);
        }
      }
    } else {
      while (!cancelled_) {
        Task t = q.PopFront();
        if (!t.f) {
          t = LocalSteal();
          if (!t.f) {
            t = GlobalSteal();
            if (!t.f) {
              // Leave one thread spinning. This reduces latency.
              if (allow_spinning_ && !spinning_ && !spinning_.exchange(true)) {
                for (int i = 0; i < spin_count && !t.f; i++) {
                  if (!cancelled_.load(std::memory_order_relaxed)) {
                    t = GlobalSteal();
                  } else {
                    return;
                  }
                }
                spinning_ = false;
              }
              if (!t.f) {
                if (!WaitForWork(waiter, &t)) {
                  return;
                }
              }
            }
          }
        }
        if (t.f) {
          env_.ExecuteTask(t);
        }
      }
    }
  }

  // Steal tries to steal work from other worker threads in the range [start,
  // limit) in best-effort manner.
  Task Steal(unsigned start, unsigned limit) {
    PerThread* pt = GetPerThread();
    const size_t size = limit - start;
    unsigned r = Rand(&pt->rand);
    // Reduce r into [0, size) range, this utilizes trick from
    // https://lemire.me/blog/2016/06/27/a-fast-alternative-to-the-modulo-reduction/
    eigen_plain_assert(all_coprimes_[size - 1].size() < (1<<30));
    unsigned victim = ((uint64_t)r * (uint64_t)size) >> 32;
    unsigned index = ((uint64_t) all_coprimes_[size - 1].size() * (uint64_t)r) >> 32;
    unsigned inc = all_coprimes_[size - 1][index];

    for (unsigned i = 0; i < size; i++) {
      eigen_plain_assert(start + victim < limit);
      Task t = thread_data_[start + victim].queue.PopBack();
      if (t.f) {
        return t;
      }
      victim += inc;
      if (victim >= size) {
        victim -= size;
      }
    }
    return Task();
  }

  // Steals work within threads belonging to the partition.
  Task LocalSteal() {
    PerThread* pt = GetPerThread();
    unsigned partition = GetStealPartition(pt->thread_id);
    // If thread steal partition is the same as global partition, there is no
    // need to go through the steal loop twice.
    if (global_steal_partition_ == partition) return Task();
    unsigned start, limit;
    DecodePartition(partition, &start, &limit);
    AssertBounds(start, limit);

    return Steal(start, limit);
  }

  // Steals work from any other thread in the pool.
  Task GlobalSteal() {
    return Steal(0, num_threads_);
  }


  // WaitForWork blocks until new work is available (returns true), or if it is
  // time to exit (returns false). Can optionally return a task to execute in t
  // (in such case t.f != nullptr on return).
  bool WaitForWork(EventCount::Waiter* waiter, Task* t) {
    eigen_plain_assert(!t->f);
    // We already did best-effort emptiness check in Steal, so prepare for
    // blocking.
    ec_.Prewait();
    // Now do a reliable emptiness check.
    int victim = NonEmptyQueueIndex();
    if (victim != -1) {
      ec_.CancelWait();
      if (cancelled_) {
        return false;
      } else {
        *t = thread_data_[victim].queue.PopBack();
        return true;
      }
    }
    // Number of blocked threads is used as termination condition.
    // If we are shutting down and all worker threads blocked without work,
    // that's we are done.
    blocked_++;
    // TODO is blocked_ required to be unsigned?
    if (done_ && blocked_ == static_cast<unsigned>(num_threads_)) {
      ec_.CancelWait();
      // Almost done, but need to re-check queues.
      // Consider that all queues are empty and all worker threads are preempted
      // right after incrementing blocked_ above. Now a free-standing thread
      // submits work and calls destructor (which sets done_). If we don't
      // re-check queues, we will exit leaving the work unexecuted.
      if (NonEmptyQueueIndex() != -1) {
        // Note: we must not pop from queues before we decrement blocked_,
        // otherwise the following scenario is possible. Consider that instead
        // of checking for emptiness we popped the only element from queues.
        // Now other worker threads can start exiting, which is bad if the
        // work item submits other work. So we just check emptiness here,
        // which ensures that all worker threads exit at the same time.
        blocked_--;
        return true;
      }
      // Reached stable termination state.
      ec_.Notify(true);
      return false;
    }
    ec_.CommitWait(waiter);
    blocked_--;
    return true;
  }

  int NonEmptyQueueIndex() {
    PerThread* pt = GetPerThread();
    // We intentionally design NonEmptyQueueIndex to steal work from
    // anywhere in the queue so threads don't block in WaitForWork() forever
    // when all threads in their partition go to sleep. Steal is still local.
    const size_t size = thread_data_.size();
    unsigned r = Rand(&pt->rand);
    unsigned inc = all_coprimes_[size - 1][r % all_coprimes_[size - 1].size()];
    unsigned victim = r % size;
    for (unsigned i = 0; i < size; i++) {
      if (!thread_data_[victim].queue.Empty()) {
        return victim;
      }
      victim += inc;
      if (victim >= size) {
        victim -= size;
      }
    }
    return -1;
  }

  static EIGEN_STRONG_INLINE uint64_t GlobalThreadIdHash() {
    return std::hash<std::thread::id>()(std::this_thread::get_id());
  }

  EIGEN_STRONG_INLINE PerThread* GetPerThread() {
#ifndef EIGEN_THREAD_LOCAL
    static PerThread dummy;
    auto it = per_thread_map_.find(GlobalThreadIdHash());
    if (it == per_thread_map_.end()) {
      return &dummy;
    } else {
      return it->second.get();
    }
#else
    EIGEN_THREAD_LOCAL PerThread per_thread_;
    PerThread* pt = &per_thread_;
    return pt;
#endif
  }

  static EIGEN_STRONG_INLINE unsigned Rand(uint64_t* state) {
    uint64_t current = *state;
    // Update the internal state
    *state = current * 6364136223846793005ULL + 0xda3e39cb94b95bdbULL;
    // Generate the random output (using the PCG-XSH-RS scheme)
    return static_cast<unsigned>((current ^ (current >> 22)) >>
                                 (22 + (current >> 61)));
  }
};

typedef ThreadPoolTempl<StlThreadEnvironment> ThreadPool;

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/RunQueue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_
#define EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_

namespace Eigen {

// RunQueue is a fixed-size, partially non-blocking deque or Work items.
// Operations on front of the queue must be done by a single thread (owner),
// operations on back of the queue can be done by multiple threads concurrently.
//
// Algorithm outline:
// All remote threads operating on the queue back are serialized by a mutex.
// This ensures that at most two threads access state: owner and one remote
// thread (Size aside). The algorithm ensures that the occupied region of the
// underlying array is logically continuous (can wraparound, but no stray
// occupied elements). Owner operates on one end of this region, remote thread
// operates on the other end. Synchronization between these threads
// (potential consumption of the last element and take up of the last empty
// element) happens by means of state variable in each element. States are:
// empty, busy (in process of insertion of removal) and ready. Threads claim
// elements (empty->busy and ready->busy transitions) by means of a CAS
// operation. The finishing transition (busy->empty and busy->ready) are done
// with plain store as the element is exclusively owned by the current thread.
//
// Note: we could permit only pointers as elements, then we would not need
// separate state variable as null/non-null pointer value would serve as state,
// but that would require malloc/free per operation for large, complex values
// (and this is designed to store std::function<()>).
template <typename Work, unsigned kSize>
class RunQueue {
 public:
  RunQueue() : front_(0), back_(0) {
    // require power-of-two for fast masking
    eigen_plain_assert((kSize & (kSize - 1)) == 0);
    eigen_plain_assert(kSize > 2);            // why would you do this?
    eigen_plain_assert(kSize <= (64 << 10));  // leave enough space for counter
    for (unsigned i = 0; i < kSize; i++)
      array_[i].state.store(kEmpty, std::memory_order_relaxed);
  }

  ~RunQueue() { eigen_plain_assert(Size() == 0); }

  // PushFront inserts w at the beginning of the queue.
  // If queue is full returns w, otherwise returns default-constructed Work.
  Work PushFront(Work w) {
    unsigned front = front_.load(std::memory_order_relaxed);
    Elem* e = &array_[front & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kEmpty ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return w;
    front_.store(front + 1 + (kSize << 1), std::memory_order_relaxed);
    e->w = std::move(w);
    e->state.store(kReady, std::memory_order_release);
    return Work();
  }

  // PopFront removes and returns the first element in the queue.
  // If the queue was empty returns default-constructed Work.
  Work PopFront() {
    unsigned front = front_.load(std::memory_order_relaxed);
    Elem* e = &array_[(front - 1) & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kReady ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return Work();
    Work w = std::move(e->w);
    e->state.store(kEmpty, std::memory_order_release);
    front = ((front - 1) & kMask2) | (front & ~kMask2);
    front_.store(front, std::memory_order_relaxed);
    return w;
  }

  // PushBack adds w at the end of the queue.
  // If queue is full returns w, otherwise returns default-constructed Work.
  Work PushBack(Work w) {
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    Elem* e = &array_[(back - 1) & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kEmpty ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return w;
    back = ((back - 1) & kMask2) | (back & ~kMask2);
    back_.store(back, std::memory_order_relaxed);
    e->w = std::move(w);
    e->state.store(kReady, std::memory_order_release);
    return Work();
  }

  // PopBack removes and returns the last elements in the queue.
  Work PopBack() {
    if (Empty()) return Work();
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    Elem* e = &array_[back & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kReady ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return Work();
    Work w = std::move(e->w);
    e->state.store(kEmpty, std::memory_order_release);
    back_.store(back + 1 + (kSize << 1), std::memory_order_relaxed);
    return w;
  }

  // PopBackHalf removes and returns half last elements in the queue.
  // Returns number of elements removed.
  unsigned PopBackHalf(std::vector<Work>* result) {
    if (Empty()) return 0;
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    unsigned size = Size();
    unsigned mid = back;
    if (size > 1) mid = back + (size - 1) / 2;
    unsigned n = 0;
    unsigned start = 0;
    for (; static_cast<int>(mid - back) >= 0; mid--) {
      Elem* e = &array_[mid & kMask];
      uint8_t s = e->state.load(std::memory_order_relaxed);
      if (n == 0) {
        if (s != kReady || !e->state.compare_exchange_strong(
                               s, kBusy, std::memory_order_acquire))
          continue;
        start = mid;
      } else {
        // Note: no need to store temporal kBusy, we exclusively own these
        // elements.
        eigen_plain_assert(s == kReady);
      }
      result->push_back(std::move(e->w));
      e->state.store(kEmpty, std::memory_order_release);
      n++;
    }
    if (n != 0)
      back_.store(start + 1 + (kSize << 1), std::memory_order_relaxed);
    return n;
  }

  // Size returns current queue size.
  // Can be called by any thread at any time.
  unsigned Size() const { return SizeOrNotEmpty<true>(); }

  // Empty tests whether container is empty.
  // Can be called by any thread at any time.
  bool Empty() const { return SizeOrNotEmpty<false>() == 0; }

  // Delete all the elements from the queue.
  void Flush() {
    while (!Empty()) {
      PopFront();
    }
  }

 private:
  static const unsigned kMask = kSize - 1;
  static const unsigned kMask2 = (kSize << 1) - 1;
  struct Elem {
    std::atomic<uint8_t> state;
    Work w;
  };
  enum {
    kEmpty,
    kBusy,
    kReady,
  };
  std::mutex mutex_;
  // Low log(kSize) + 1 bits in front_ and back_ contain rolling index of
  // front/back, respectively. The remaining bits contain modification counters
  // that are incremented on Push operations. This allows us to (1) distinguish
  // between empty and full conditions (if we would use log(kSize) bits for
  // position, these conditions would be indistinguishable); (2) obtain
  // consistent snapshot of front_/back_ for Size operation using the
  // modification counters.
  std::atomic<unsigned> front_;
  std::atomic<unsigned> back_;
  Elem array_[kSize];

  // SizeOrNotEmpty returns current queue size; if NeedSizeEstimate is false,
  // only whether the size is 0 is guaranteed to be correct.
  // Can be called by any thread at any time.
  template<bool NeedSizeEstimate>
  unsigned SizeOrNotEmpty() const {
    // Emptiness plays critical role in thread pool blocking. So we go to great
    // effort to not produce false positives (claim non-empty queue as empty).
    unsigned front = front_.load(std::memory_order_acquire);
    for (;;) {
      // Capture a consistent snapshot of front/tail.
      unsigned back = back_.load(std::memory_order_acquire);
      unsigned front1 = front_.load(std::memory_order_relaxed);
      if (front != front1) {
        front = front1;
        std::atomic_thread_fence(std::memory_order_acquire);
        continue;
      }
      if (NeedSizeEstimate) {
        return CalculateSize(front, back);
      } else {
        // This value will be 0 if the queue is empty, and undefined otherwise.
        unsigned maybe_zero = ((front ^ back) & kMask2);
        // Queue size estimate must agree with maybe zero check on the queue
        // empty/non-empty state.
        eigen_assert((CalculateSize(front, back) == 0) == (maybe_zero == 0));
        return maybe_zero;
      }
    }
  }

  EIGEN_ALWAYS_INLINE
  unsigned CalculateSize(unsigned front, unsigned back) const {
    int size = (front & kMask2) - (back & kMask2);
    // Fix overflow.
    if (size < 0) size += 2 * kSize;
    // Order of modification in push/pop is crafted to make the queue look
    // larger than it is during concurrent modifications. E.g. push can
    // increment size before the corresponding pop has decremented it.
    // So the computed size can be up to kSize + 1, fix it.
    if (size > static_cast<int>(kSize)) size = kSize;
    return static_cast<unsigned>(size);
  }

  RunQueue(const RunQueue&) = delete;
  void operator=(const RunQueue&) = delete;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadCancel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H
#define EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H

// Try to come up with a portable way to cancel a thread
#if EIGEN_OS_GNULINUX
  #define EIGEN_THREAD_CANCEL(t)                  \
    pthread_cancel(t.native_handle());
  #define EIGEN_SUPPORTS_THREAD_CANCELLATION 1
#else
#define EIGEN_THREAD_CANCEL(t)
#endif


#endif  // EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadEnvironment.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H
#define EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H

namespace Eigen {

struct StlThreadEnvironment {
  struct Task {
    std::function<void()> f;
  };

  // EnvThread constructor must start the thread,
  // destructor must join the thread.
  class EnvThread {
   public:
    EnvThread(std::function<void()> f) : thr_(std::move(f)) {}
    ~EnvThread() { thr_.join(); }
    // This function is called when the threadpool is cancelled.
    void OnCancel() { }

   private:
    std::thread thr_;
  };

  EnvThread* CreateThread(std::function<void()> f) { return new EnvThread(std::move(f)); }
  Task CreateTask(std::function<void()> f) { return Task{std::move(f)}; }
  void ExecuteTask(const Task& t) { t.f(); }
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadLocal.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H
#define EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H

#ifdef EIGEN_AVOID_THREAD_LOCAL

#ifdef EIGEN_THREAD_LOCAL
#undef EIGEN_THREAD_LOCAL
#endif

#else

#if EIGEN_MAX_CPP_VER >= 11 &&                         \
    ((EIGEN_COMP_GNUC && EIGEN_GNUC_AT_LEAST(4, 8)) || \
     __has_feature(cxx_thread_local)                || \
     (EIGEN_COMP_MSVC >= 1900) )
#define EIGEN_THREAD_LOCAL static thread_local
#endif

// Disable TLS for Apple and Android builds with older toolchains.
#if defined(__APPLE__)
// Included for TARGET_OS_IPHONE, __IPHONE_OS_VERSION_MIN_REQUIRED,
// __IPHONE_8_0.
#include <Availability.h>
#include <TargetConditionals.h>
#endif
// Checks whether C++11's `thread_local` storage duration specifier is
// supported.
#if defined(__apple_build_version__) &&     \
    ((__apple_build_version__ < 8000042) || \
     (TARGET_OS_IPHONE && __IPHONE_OS_VERSION_MIN_REQUIRED < __IPHONE_9_0))
// Notes: Xcode's clang did not support `thread_local` until version
// 8, and even then not for all iOS < 9.0.
#undef EIGEN_THREAD_LOCAL

#elif defined(__ANDROID__) && EIGEN_COMP_CLANG
// There are platforms for which TLS should not be used even though the compiler
// makes it seem like it's supported (Android NDK < r12b for example).
// This is primarily because of linker problems and toolchain misconfiguration:
// TLS isn't supported until NDK r12b per
// https://developer.android.com/ndk/downloads/revision_history.html
// Since NDK r16, `__NDK_MAJOR__` and `__NDK_MINOR__` are defined in
// <android/ndk-version.h>. For NDK < r16, users should define these macros,
// e.g. `-D__NDK_MAJOR__=11 -D__NKD_MINOR__=0` for NDK r11.
#if __has_include(<android/ndk-version.h>)
#include <android/ndk-version.h>
#endif  // __has_include(<android/ndk-version.h>)
#if defined(__ANDROID__) && defined(__clang__) && defined(__NDK_MAJOR__) && \
    defined(__NDK_MINOR__) &&                                               \
    ((__NDK_MAJOR__ < 12) || ((__NDK_MAJOR__ == 12) && (__NDK_MINOR__ < 1)))
#undef EIGEN_THREAD_LOCAL
#endif
#endif  // defined(__ANDROID__) && defined(__clang__)

#endif  // EIGEN_AVOID_THREAD_LOCAL

namespace Eigen {

namespace internal {
template <typename T>
struct ThreadLocalNoOpInitialize {
  void operator()(T&) const {}
};

template <typename T>
struct ThreadLocalNoOpRelease {
  void operator()(T&) const {}
};

}  // namespace internal

// Thread local container for elements of type T, that does not use thread local
// storage. As long as the number of unique threads accessing this storage
// is smaller than `capacity_`, it is lock-free and wait-free. Otherwise it will
// use a mutex for synchronization.
//
// Type `T` has to be default constructible, and by default each thread will get
// a default constructed value. It is possible to specify custom `initialize`
// callable, that will be called lazily from each thread accessing this object,
// and will be passed a default initialized object of type `T`. Also it's
// possible to pass a custom `release` callable, that will be invoked before
// calling ~T().
//
// Example:
//
//   struct Counter {
//     int value = 0;
//   }
//
//   Eigen::ThreadLocal<Counter> counter(10);
//
//   // Each thread will have access to it's own counter object.
//   Counter& cnt = counter.local();
//   cnt++;
//
// WARNING: Eigen::ThreadLocal uses the OS-specific value returned by
// std::this_thread::get_id() to identify threads. This value is not guaranteed
// to be unique except for the life of the thread. A newly created thread may
// get an OS-specific ID equal to that of an already destroyed thread.
//
// Somewhat similar to TBB thread local storage, with similar restrictions:
// https://www.threadingbuildingblocks.org/docs/help/reference/thread_local_storage/enumerable_thread_specific_cls.html
//
template <typename T,
          typename Initialize = internal::ThreadLocalNoOpInitialize<T>,
          typename Release = internal::ThreadLocalNoOpRelease<T>>
class ThreadLocal {
  // We preallocate default constructed elements in MaxSizedVector.
  static_assert(std::is_default_constructible<T>::value,
                "ThreadLocal data type must be default constructible");

 public:
  explicit ThreadLocal(int capacity)
      : ThreadLocal(capacity, internal::ThreadLocalNoOpInitialize<T>(),
                    internal::ThreadLocalNoOpRelease<T>()) {}

  ThreadLocal(int capacity, Initialize initialize)
      : ThreadLocal(capacity, std::move(initialize),
                    internal::ThreadLocalNoOpRelease<T>()) {}

  ThreadLocal(int capacity, Initialize initialize, Release release)
      : initialize_(std::move(initialize)),
        release_(std::move(release)),
        capacity_(capacity),
        data_(capacity_),
        ptr_(capacity_),
        filled_records_(0) {
    eigen_assert(capacity_ >= 0);
    data_.resize(capacity_);
    for (int i = 0; i < capacity_; ++i) {
      ptr_.emplace_back(nullptr);
    }
  }

  T& local() {
    std::thread::id this_thread = std::this_thread::get_id();
    if (capacity_ == 0) return SpilledLocal(this_thread);

    std::size_t h = std::hash<std::thread::id>()(this_thread);
    const int start_idx = h % capacity_;

    // NOTE: From the definition of `std::this_thread::get_id()` it is
    // guaranteed that we never can have concurrent insertions with the same key
    // to our hash-map like data structure. If we didn't find an element during
    // the initial traversal, it's guaranteed that no one else could have
    // inserted it while we are in this function. This allows to massively
    // simplify out lock-free insert-only hash map.

    // Check if we already have an element for `this_thread`.
    int idx = start_idx;
    while (ptr_[idx].load() != nullptr) {
      ThreadIdAndValue& record = *(ptr_[idx].load());
      if (record.thread_id == this_thread) return record.value;

      idx += 1;
      if (idx >= capacity_) idx -= capacity_;
      if (idx == start_idx) break;
    }

    // If we are here, it means that we found an insertion point in lookup
    // table at `idx`, or we did a full traversal and table is full.

    // If lock-free storage is full, fallback on mutex.
    if (filled_records_.load() >= capacity_) return SpilledLocal(this_thread);

    // We double check that we still have space to insert an element into a lock
    // free storage. If old value in `filled_records_` is larger than the
    // records capacity, it means that some other thread added an element while
    // we were traversing lookup table.
    int insertion_index =
        filled_records_.fetch_add(1, std::memory_order_relaxed);
    if (insertion_index >= capacity_) return SpilledLocal(this_thread);

    // At this point it's guaranteed that we can access to
    // data_[insertion_index_] without a data race.
    data_[insertion_index].thread_id = this_thread;
    initialize_(data_[insertion_index].value);

    // That's the pointer we'll put into the lookup table.
    ThreadIdAndValue* inserted = &data_[insertion_index];

    // We'll use nullptr pointer to ThreadIdAndValue in a compare-and-swap loop.
    ThreadIdAndValue* empty = nullptr;

    // Now we have to find an insertion point into the lookup table. We start
    // from the `idx` that was identified as an insertion point above, it's
    // guaranteed that we will have an empty record somewhere in a lookup table
    // (because we created a record in the `data_`).
    const int insertion_idx = idx;

    do {
      // Always start search from the original insertion candidate.
      idx = insertion_idx;
      while (ptr_[idx].load() != nullptr) {
        idx += 1;
        if (idx >= capacity_) idx -= capacity_;
        // If we did a full loop, it means that we don't have any free entries
        // in the lookup table, and this means that something is terribly wrong.
        eigen_assert(idx != insertion_idx);
      }
      // Atomic CAS of the pointer guarantees that any other thread, that will
      // follow this pointer will see all the mutations in the `data_`.
    } while (!ptr_[idx].compare_exchange_weak(empty, inserted));

    return inserted->value;
  }

  // WARN: It's not thread safe to call it concurrently with `local()`.
  void ForEach(std::function<void(std::thread::id, T&)> f) {
    // Reading directly from `data_` is unsafe, because only CAS to the
    // record in `ptr_` makes all changes visible to other threads.
    for (auto& ptr : ptr_) {
      ThreadIdAndValue* record = ptr.load();
      if (record == nullptr) continue;
      f(record->thread_id, record->value);
    }

    // We did not spill into the map based storage.
    if (filled_records_.load(std::memory_order_relaxed) < capacity_) return;

    // Adds a happens before edge from the last call to SpilledLocal().
    std::unique_lock<std::mutex> lock(mu_);
    for (auto& kv : per_thread_map_) {
      f(kv.first, kv.second);
    }
  }

  // WARN: It's not thread safe to call it concurrently with `local()`.
  ~ThreadLocal() {
    // Reading directly from `data_` is unsafe, because only CAS to the record
    // in `ptr_` makes all changes visible to other threads.
    for (auto& ptr : ptr_) {
      ThreadIdAndValue* record = ptr.load();
      if (record == nullptr) continue;
      release_(record->value);
    }

    // We did not spill into the map based storage.
    if (filled_records_.load(std::memory_order_relaxed) < capacity_) return;

    // Adds a happens before edge from the last call to SpilledLocal().
    std::unique_lock<std::mutex> lock(mu_);
    for (auto& kv : per_thread_map_) {
      release_(kv.second);
    }
  }

 private:
  struct ThreadIdAndValue {
    std::thread::id thread_id;
    T value;
  };

  // Use unordered map guarded by a mutex when lock free storage is full.
  T& SpilledLocal(std::thread::id this_thread) {
    std::unique_lock<std::mutex> lock(mu_);

    auto it = per_thread_map_.find(this_thread);
    if (it == per_thread_map_.end()) {
      auto result = per_thread_map_.emplace(this_thread, T());
      eigen_assert(result.second);
      initialize_((*result.first).second);
      return (*result.first).second;
    } else {
      return it->second;
    }
  }

  Initialize initialize_;
  Release release_;
  const int capacity_;

  // Storage that backs lock-free lookup table `ptr_`. Records stored in this
  // storage contiguously starting from index 0.
  MaxSizeVector<ThreadIdAndValue> data_;

  // Atomic pointers to the data stored in `data_`. Used as a lookup table for
  // linear probing hash map (https://en.wikipedia.org/wiki/Linear_probing).
  MaxSizeVector<std::atomic<ThreadIdAndValue*>> ptr_;

  // Number of records stored in the `data_`.
  std::atomic<int> filled_records_;

  // We fallback on per thread map if lock-free storage is full. In practice
  // this should never happen, if `capacity_` is a reasonable estimate of the
  // number of threads running in a system.
  std::mutex mu_;  // Protects per_thread_map_.
  std::unordered_map<std::thread::id, T> per_thread_map_;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadPoolInterface.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H
#define EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H

namespace Eigen {

// This defines an interface that ThreadPoolDevice can take to use
// custom thread pools underneath.
class ThreadPoolInterface {
 public:
  // Submits a closure to be run by a thread in the pool.
  virtual void Schedule(std::function<void()> fn) = 0;

  // Submits a closure to be run by threads in the range [start, end) in the
  // pool.
  virtual void ScheduleWithHint(std::function<void()> fn, int /*start*/,
                                int /*end*/) {
    // Just defer to Schedule in case sub-classes aren't interested in
    // overriding this functionality.
    Schedule(fn);
  }

  // If implemented, stop processing the closures that have been enqueued.
  // Currently running closures may still be processed.
  // If not implemented, does nothing.
  virtual void Cancel() {}

  // Returns the number of threads in the pool.
  virtual int NumThreads() const = 0;

  // Returns a logical thread index between 0 and NumThreads() - 1 if called
  // from one of the threads in the pool. Returns -1 otherwise.
  virtual int CurrentThreadId() const = 0;

  virtual ~ThreadPoolInterface() {}
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadYield.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H
#define EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H

// Try to come up with a portable way to yield
#if EIGEN_COMP_GNUC && EIGEN_GNUC_AT_MOST(4, 7)
#define EIGEN_THREAD_YIELD() sched_yield()
#else
#define EIGEN_THREAD_YIELD() std::this_thread::yield()
#endif

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Meta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11META_H
#define EIGEN_CXX11META_H

#include <vector>
#include "EmulateArray.h"

#include "CXX11Workarounds.h"

namespace Eigen {

namespace internal {

/** \internal
  * \file CXX11/util/CXX11Meta.h
  * This file contains generic metaprogramming classes which are not specifically related to Eigen.
  * This file expands upon Core/util/Meta.h and adds support for C++11 specific features.
  */

template<typename... tt>
struct type_list { constexpr static int count = sizeof...(tt); };

template<typename t, typename... tt>
struct type_list<t, tt...> { constexpr static int count = sizeof...(tt) + 1; typedef t first_type; };

template<typename T, T... nn>
struct numeric_list { constexpr static std::size_t count = sizeof...(nn); };

template<typename T, T n, T... nn>
struct numeric_list<T, n, nn...> { static const std::size_t count = sizeof...(nn) + 1; const static T first_value = n; };

#ifndef EIGEN_PARSED_BY_DOXYGEN
/* numeric list constructors
 *
 * equivalencies:
 *     constructor                                              result
 *     typename gen_numeric_list<int, 5>::type                  numeric_list<int, 0,1,2,3,4>
 *     typename gen_numeric_list_reversed<int, 5>::type         numeric_list<int, 4,3,2,1,0>
 *     typename gen_numeric_list_swapped_pair<int, 5,1,2>::type numeric_list<int, 0,2,1,3,4>
 *     typename gen_numeric_list_repeated<int, 0, 5>::type      numeric_list<int, 0,0,0,0,0>
 */

template<typename T, std::size_t n, T start = 0, T... ii> struct gen_numeric_list                     : gen_numeric_list<T, n-1, start, start + n-1, ii...> {};
template<typename T, T start, T... ii>                    struct gen_numeric_list<T, 0, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T start = 0, T... ii> struct gen_numeric_list_reversed                     : gen_numeric_list_reversed<T, n-1, start, ii..., start + n-1> {};
template<typename T, T start, T... ii>                    struct gen_numeric_list_reversed<T, 0, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T a, T b, T start = 0, T... ii> struct gen_numeric_list_swapped_pair                           : gen_numeric_list_swapped_pair<T, n-1, a, b, start, (start + n-1) == a ? b : ((start + n-1) == b ? a : (start + n-1)), ii...> {};
template<typename T, T a, T b, T start, T... ii>                    struct gen_numeric_list_swapped_pair<T, 0, a, b, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T V, T... nn> struct gen_numeric_list_repeated                 : gen_numeric_list_repeated<T, n-1, V, V, nn...> {};
template<typename T, T V, T... nn>                struct gen_numeric_list_repeated<T, 0, V, nn...> { typedef numeric_list<T, nn...> type; };

/* list manipulation: concatenate */

template<class a, class b> struct concat;

template<typename... as, typename... bs> struct concat<type_list<as...>,       type_list<bs...>>        { typedef type_list<as..., bs...> type; };
template<typename T, T... as, T... bs>   struct concat<numeric_list<T, as...>, numeric_list<T, bs...> > { typedef numeric_list<T, as..., bs...> type; };

template<typename... p> struct mconcat;
template<typename a>                             struct mconcat<a>           { typedef a type; };
template<typename a, typename b>                 struct mconcat<a, b>        : concat<a, b> {};
template<typename a, typename b, typename... cs> struct mconcat<a, b, cs...> : concat<a, typename mconcat<b, cs...>::type> {};

/* list manipulation: extract slices */

template<int n, typename x> struct take;
template<int n, typename a, typename... as> struct take<n, type_list<a, as...>> : concat<type_list<a>, typename take<n-1, type_list<as...>>::type> {};
template<int n>                             struct take<n, type_list<>>         { typedef type_list<> type; };
template<typename a, typename... as>        struct take<0, type_list<a, as...>> { typedef type_list<> type; };
template<>                                  struct take<0, type_list<>>         { typedef type_list<> type; };

template<typename T, int n, T a, T... as> struct take<n, numeric_list<T, a, as...>> : concat<numeric_list<T, a>, typename take<n-1, numeric_list<T, as...>>::type> {};
template<typename T, int n>               struct take<n, numeric_list<T>>           { typedef numeric_list<T> type; };
template<typename T, T a, T... as>        struct take<0, numeric_list<T, a, as...>> { typedef numeric_list<T> type; };
template<typename T>                      struct take<0, numeric_list<T>>           { typedef numeric_list<T> type; };

template<typename T, int n, T... ii>      struct h_skip_helper_numeric;
template<typename T, int n, T i, T... ii> struct h_skip_helper_numeric<T, n, i, ii...> : h_skip_helper_numeric<T, n-1, ii...> {};
template<typename T, T i, T... ii>        struct h_skip_helper_numeric<T, 0, i, ii...> { typedef numeric_list<T, i, ii...> type; };
template<typename T, int n>               struct h_skip_helper_numeric<T, n>           { typedef numeric_list<T> type; };
template<typename T>                      struct h_skip_helper_numeric<T, 0>           { typedef numeric_list<T> type; };

template<int n, typename... tt>             struct h_skip_helper_type;
template<int n, typename t, typename... tt> struct h_skip_helper_type<n, t, tt...> : h_skip_helper_type<n-1, tt...> {};
template<typename t, typename... tt>        struct h_skip_helper_type<0, t, tt...> { typedef type_list<t, tt...> type; };
template<int n>                             struct h_skip_helper_type<n>           { typedef type_list<> type; };
template<>                                  struct h_skip_helper_type<0>           { typedef type_list<> type; };
#endif //not EIGEN_PARSED_BY_DOXYGEN

template<int n>
struct h_skip {
  template<typename T, T... ii>
  constexpr static EIGEN_STRONG_INLINE typename h_skip_helper_numeric<T, n, ii...>::type helper(numeric_list<T, ii...>) { return typename h_skip_helper_numeric<T, n, ii...>::type(); }
  template<typename... tt>
  constexpr static EIGEN_STRONG_INLINE typename h_skip_helper_type<n, tt...>::type helper(type_list<tt...>) { return typename h_skip_helper_type<n, tt...>::type(); }
};

template<int n, typename a> struct skip { typedef decltype(h_skip<n>::helper(a())) type; };

template<int start, int count, typename a> struct slice : take<count, typename skip<start, a>::type> {};

/* list manipulation: retrieve single element from list */

template<int n, typename x> struct get;

template<int n, typename a, typename... as>               struct get<n, type_list<a, as...>>   : get<n-1, type_list<as...>> {};
template<typename a, typename... as>                      struct get<0, type_list<a, as...>>   { typedef a type; };

template<typename T, int n, T a, T... as>                        struct get<n, numeric_list<T, a, as...>>   : get<n-1, numeric_list<T, as...>> {};
template<typename T, T a, T... as>                               struct get<0, numeric_list<T, a, as...>>   { constexpr static T value = a; };

template<std::size_t n, typename T, T a, T... as> constexpr T       array_get(const numeric_list<T, a, as...>&) {
   return get<(int)n, numeric_list<T, a, as...>>::value;
}

/* always get type, regardless of dummy; good for parameter pack expansion */

template<typename T, T dummy, typename t> struct id_numeric  { typedef t type; };
template<typename dummy, typename t>      struct id_type     { typedef t type; };

/* equality checking, flagged version */

template<typename a, typename b> struct is_same_gf : is_same<a, b> { constexpr static int global_flags = 0; };

/* apply_op to list */

template<
  bool from_left, // false
  template<typename, typename> class op,
  typename additional_param,
  typename... values
>
struct h_apply_op_helper                                        { typedef type_list<typename op<values, additional_param>::type...> type; };
template<
  template<typename, typename> class op,
  typename additional_param,
  typename... values
>
struct h_apply_op_helper<true, op, additional_param, values...> { typedef type_list<typename op<additional_param, values>::type...> type; };

template<
  bool from_left,
  template<typename, typename> class op,
  typename additional_param
>
struct h_apply_op
{
  template<typename... values>
  constexpr static typename h_apply_op_helper<from_left, op, additional_param, values...>::type helper(type_list<values...>)
  { return typename h_apply_op_helper<from_left, op, additional_param, values...>::type(); }
};

template<
  template<typename, typename> class op,
  typename additional_param,
  typename a
>
struct apply_op_from_left { typedef decltype(h_apply_op<true, op, additional_param>::helper(a())) type; };

template<
  template<typename, typename> class op,
  typename additional_param,
  typename a
>
struct apply_op_from_right { typedef decltype(h_apply_op<false, op, additional_param>::helper(a())) type; };

/* see if an element is in a list */

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  bool last_check_positive = false
>
struct contained_in_list;

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list
>
struct contained_in_list<test, check_against, h_list, true>
{
  constexpr static bool value = true;
};

template<
  template<typename, typename> class test,
  typename check_against,
  typename a,
  typename... as
>
struct contained_in_list<test, check_against, type_list<a, as...>, false> : contained_in_list<test, check_against, type_list<as...>, test<check_against, a>::value> {};

template<
  template<typename, typename> class test,
  typename check_against
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty)
>
struct contained_in_list<test, check_against, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, false> { constexpr static bool value = false; };

/* see if an element is in a list and check for global flags */

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  int default_flags = 0,
  bool last_check_positive = false,
  int last_check_flags = default_flags
>
struct contained_in_list_gf;

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, h_list, default_flags, true, last_check_flags>
{
  constexpr static bool value = true;
  constexpr static int global_flags = last_check_flags;
};

template<
  template<typename, typename> class test,
  typename check_against,
  typename a,
  typename... as,
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, type_list<a, as...>, default_flags, false, last_check_flags> : contained_in_list_gf<test, check_against, type_list<as...>, default_flags, test<check_against, a>::value, test<check_against, a>::global_flags> {};

template<
  template<typename, typename> class test,
  typename check_against
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty),
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, default_flags, false, last_check_flags> { constexpr static bool value = false; constexpr static int global_flags = default_flags; };

/* generic reductions */

template<
  typename Reducer,
  typename... Ts
> struct reduce;

template<
  typename Reducer
> struct reduce<Reducer>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE int run() { return Reducer::Identity; }
};

template<
  typename Reducer,
  typename A
> struct reduce<Reducer, A>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE A run(A a) { return a; }
};

template<
  typename Reducer,
  typename A,
  typename... Ts
> struct reduce<Reducer, A, Ts...>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, Ts... ts) -> decltype(Reducer::run(a, reduce<Reducer, Ts...>::run(ts...))) {
    return Reducer::run(a, reduce<Reducer, Ts...>::run(ts...));
  }
};

/* generic binary operations */

struct sum_op           {
  template<typename A, typename B> EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a + b)   { return a + b;   }
  static constexpr int Identity = 0;
};
struct product_op       {
  template<typename A, typename B> EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a * b)   { return a * b;   }
  static constexpr int Identity = 1;
};

struct logical_and_op   { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a && b)  { return a && b;  } };
struct logical_or_op    { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a || b)  { return a || b;  } };

struct equal_op         { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a == b)  { return a == b;  } };
struct not_equal_op     { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a != b)  { return a != b;  } };
struct lesser_op        { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a < b)   { return a < b;   } };
struct lesser_equal_op  { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a <= b)  { return a <= b;  } };
struct greater_op       { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a > b)   { return a > b;   } };
struct greater_equal_op { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a >= b)  { return a >= b;  } };

/* generic unary operations */

struct not_op                { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(!a)      { return !a;      } };
struct negation_op           { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(-a)      { return -a;      } };
struct greater_equal_zero_op { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(a >= 0)  { return a >= 0;  } };


/* reductions for lists */

// using auto -> return value spec makes ICC 13.0 and 13.1 crash here, so we have to hack it
// together in front... (13.0 doesn't work with array_prod/array_reduce/... anyway, but 13.1
// does...
template<typename... Ts>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE decltype(reduce<product_op, Ts...>::run((*((Ts*)0))...)) arg_prod(Ts... ts)
{
  return reduce<product_op, Ts...>::run(ts...);
}

template<typename... Ts>
constexpr EIGEN_STRONG_INLINE decltype(reduce<sum_op, Ts...>::run((*((Ts*)0))...)) arg_sum(Ts... ts)
{
  return reduce<sum_op, Ts...>::run(ts...);
}

/* reverse arrays */

template<typename Array, int... n>
constexpr EIGEN_STRONG_INLINE Array h_array_reverse(Array arr, numeric_list<int, n...>)
{
  return {{array_get<sizeof...(n) - n - 1>(arr)...}};
}

template<typename T, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<T, N> array_reverse(array<T, N> arr)
{
  return h_array_reverse(arr, typename gen_numeric_list<int, N>::type());
}


/* generic array reductions */

// can't reuse standard reduce() interface above because Intel's Compiler
// *really* doesn't like it, so we just reimplement the stuff
// (start from N - 1 and work down to 0 because specialization for
// n == N - 1 also doesn't work in Intel's compiler, so it goes into
// an infinite loop)
template<typename Reducer, typename T, std::size_t N, std::size_t n = N - 1>
struct h_array_reduce {
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(array<T, N> arr, T identity) -> decltype(Reducer::run(h_array_reduce<Reducer, T, N, n - 1>::run(arr, identity), array_get<n>(arr)))
  {
    return Reducer::run(h_array_reduce<Reducer, T, N, n - 1>::run(arr, identity), array_get<n>(arr));
  }
};

template<typename Reducer, typename T, std::size_t N>
struct h_array_reduce<Reducer, T, N, 0>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE T run(const array<T, N>& arr, T)
  {
    return array_get<0>(arr);
  }
};

template<typename Reducer, typename T>
struct h_array_reduce<Reducer, T, 0>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE T run(const array<T, 0>&, T identity)
  {
    return identity;
  }
};

template<typename Reducer, typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_reduce(const array<T, N>& arr, T identity) -> decltype(h_array_reduce<Reducer, T, N>::run(arr, identity))
{
  return h_array_reduce<Reducer, T, N>::run(arr, identity);
}

/* standard array reductions */

template<typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_sum(const array<T, N>& arr) -> decltype(array_reduce<sum_op, T, N>(arr, static_cast<T>(0)))
{
  return array_reduce<sum_op, T, N>(arr, static_cast<T>(0));
}

template<typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_prod(const array<T, N>& arr) -> decltype(array_reduce<product_op, T, N>(arr, static_cast<T>(1)))
{
  return array_reduce<product_op, T, N>(arr, static_cast<T>(1));
}

template<typename t>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE t array_prod(const std::vector<t>& a) {
  eigen_assert(a.size() > 0);
  t prod = 1;
  for (size_t i = 0; i < a.size(); ++i) { prod *= a[i]; }
  return prod;
}

/* zip an array */

template<typename Op, typename A, typename B, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A(), B())),N> h_array_zip(array<A, N> a, array<B, N> b, numeric_list<int, n...>)
{
  return array<decltype(Op::run(A(), B())),N>{{ Op::run(array_get<n>(a), array_get<n>(b))... }};
}

template<typename Op, typename A, typename B, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A(), B())),N> array_zip(array<A, N> a, array<B, N> b)
{
  return h_array_zip<Op>(a, b, typename gen_numeric_list<int, N>::type());
}

/* zip an array and reduce the result */

template<typename Reducer, typename Op, typename A, typename B, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE auto h_array_zip_and_reduce(array<A, N> a, array<B, N> b, numeric_list<int, n...>) -> decltype(reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A(), B()))>::type...>::run(Op::run(array_get<n>(a), array_get<n>(b))...))
{
  return reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A(), B()))>::type...>::run(Op::run(array_get<n>(a), array_get<n>(b))...);
}

template<typename Reducer, typename Op, typename A, typename B, std::size_t N>
constexpr EIGEN_STRONG_INLINE auto array_zip_and_reduce(array<A, N> a, array<B, N> b) -> decltype(h_array_zip_and_reduce<Reducer, Op, A, B, N>(a, b, typename gen_numeric_list<int, N>::type()))
{
  return h_array_zip_and_reduce<Reducer, Op, A, B, N>(a, b, typename gen_numeric_list<int, N>::type());
}

/* apply stuff to an array */

template<typename Op, typename A, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A())),N> h_array_apply(array<A, N> a, numeric_list<int, n...>)
{
  return array<decltype(Op::run(A())),N>{{ Op::run(array_get<n>(a))... }};
}

template<typename Op, typename A, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A())),N> array_apply(array<A, N> a)
{
  return h_array_apply<Op>(a, typename gen_numeric_list<int, N>::type());
}

/* apply stuff to an array and reduce */

template<typename Reducer, typename Op, typename A, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE auto h_array_apply_and_reduce(array<A, N> arr, numeric_list<int, n...>) -> decltype(reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A()))>::type...>::run(Op::run(array_get<n>(arr))...))
{
  return reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A()))>::type...>::run(Op::run(array_get<n>(arr))...);
}

template<typename Reducer, typename Op, typename A, std::size_t N>
constexpr EIGEN_STRONG_INLINE auto array_apply_and_reduce(array<A, N> a) -> decltype(h_array_apply_and_reduce<Reducer, Op, A, N>(a, typename gen_numeric_list<int, N>::type()))
{
  return h_array_apply_and_reduce<Reducer, Op, A, N>(a, typename gen_numeric_list<int, N>::type());
}

/* repeat a value n times (and make an array out of it
 * usage:
 *   array<int, 16> = repeat<16>(42);
 */

template<int n>
struct h_repeat
{
  template<typename t, int... ii>
  constexpr static EIGEN_STRONG_INLINE array<t, n> run(t v, numeric_list<int, ii...>)
  {
    return {{ typename id_numeric<int, ii, t>::type(v)... }};
  }
};

template<int n, typename t>
constexpr array<t, n> repeat(t v) { return h_repeat<n>::run(v, typename gen_numeric_list<int, n>::type()); }

/* instantiate a class by a C-style array */
template<class InstType, typename ArrType, std::size_t N, bool Reverse, typename... Ps>
struct h_instantiate_by_c_array;

template<class InstType, typename ArrType, std::size_t N, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, N, false, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    return h_instantiate_by_c_array<InstType, ArrType, N - 1, false, Ps..., ArrType>::run(arr + 1, args..., arr[0]);
  }
};

template<class InstType, typename ArrType, std::size_t N, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, N, true, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    return h_instantiate_by_c_array<InstType, ArrType, N - 1, false, ArrType, Ps...>::run(arr + 1, arr[0], args...);
  }
};

template<class InstType, typename ArrType, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, 0, false, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    (void)arr;
    return InstType(args...);
  }
};

template<class InstType, typename ArrType, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, 0, true, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    (void)arr;
    return InstType(args...);
  }
};

template<class InstType, typename ArrType, std::size_t N, bool Reverse = false>
InstType instantiate_by_c_array(ArrType* arr)
{
  return h_instantiate_by_c_array<InstType, ArrType, N, Reverse>::run(arr);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Workarounds.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11WORKAROUNDS_H
#define EIGEN_CXX11WORKAROUNDS_H

/* COMPATIBILITY CHECKS
 * (so users of compilers that are too old get some realistic error messages)
 */
#if defined(__INTEL_COMPILER) && (__INTEL_COMPILER < 1310)
#error Intel Compiler only supports required C++ features since version 13.1.
// note that most stuff in principle works with 13.0 but when combining
// some features, at some point 13.0 will just fail with an internal assertion
#elif defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER) && (__GNUC__ < 4 || (__GNUC__ == 4 && __GNUC_MINOR__ < 6))
// G++ < 4.6 by default will continue processing the source files - even if we use #error to make
// it error out. For this reason, we use the pragma to make sure G++ aborts at the first error
// it sees. Unfortunately, that is still not our #error directive, but at least the output is
// short enough the user has a chance to see that the compiler version is not sufficient for
// the funky template mojo we use.
#pragma GCC diagnostic error "-Wfatal-errors"
#error GNU C++ Compiler (g++) only supports required C++ features since version 4.6.
#endif

/* Check that the compiler at least claims to support C++11. It might not be sufficient
 * because the compiler may not implement it correctly, but at least we'll know.
 * On the other hand, visual studio still doesn't claim to support C++11 although it's
 * compliant enugh for our purpose.
 */
#if (EIGEN_COMP_CXXVER < 11)
#if defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER)
#pragma GCC diagnostic error "-Wfatal-errors"
#endif
#error This library needs at least a C++11 compliant compiler. If you use g++/clang, please enable the -std=c++11 compiler flag. (-std=c++0x on older versions.)
#endif

namespace Eigen {

namespace internal {

/* std::get is only constexpr in C++14, not yet in C++11
 */


template<std::size_t I_, class T> constexpr inline T&       array_get(std::vector<T>&       a) { return a[I_]; }
template<std::size_t I_, class T> constexpr inline T&&      array_get(std::vector<T>&&      a) { return a[I_]; }
template<std::size_t I_, class T> constexpr inline T const& array_get(std::vector<T> const& a) { return a[I_]; }

/* Suppose you have a template of the form
 * template<typename T> struct X;
 * And you want to specialize it in such a way:
 *    template<typename S1, typename... SN> struct X<Foo<S1, SN...>> { ::: };
 *    template<>                            struct X<Foo<>>          { ::: };
 * This will work in Intel's compiler 13.0, but only to some extent in g++ 4.6, since
 * g++ can only match templates called with parameter packs if the number of template
 * arguments is not a fixed size (so inside the first specialization, referencing
 * X<Foo<Sn...>> will fail in g++). On the other hand, g++ will accept the following:
 *    template<typename S...> struct X<Foo<S...>> { ::: }:
 * as an additional (!) specialization, which will then only match the empty case.
 * But Intel's compiler 13.0 won't accept that, it will only accept the empty syntax,
 * so we have to create a workaround for this.
 */
#if defined(__GNUC__) && !defined(__INTEL_COMPILER)
#define EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)    mt... n
#define EIGEN_TPL_PP_SPEC_HACK_DEFC(mt, n)   , EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_USE(n)        n...
#define EIGEN_TPL_PP_SPEC_HACK_USEC(n)       , n...
#else
#define EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_DEFC(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_USE(n)
#define EIGEN_TPL_PP_SPEC_HACK_USEC(n)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11WORKAROUNDS_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/EmulateArray.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EMULATE_ARRAY_H
#define EIGEN_EMULATE_ARRAY_H



// The array class is only available starting with cxx11. Emulate our own here
// if needed. Beware, msvc still doesn't advertise itself as a c++11 compiler!
// Moreover, CUDA doesn't support the STL containers, so we use our own instead.
#if (__cplusplus <= 199711L && EIGEN_COMP_MSVC < 1900) || defined(EIGEN_GPUCC) || defined(EIGEN_AVOID_STL_ARRAY)

namespace Eigen {
template <typename T, size_t n> class array {
 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& operator[] (size_t index) { eigen_internal_assert(index < size()); return values[index]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& operator[] (size_t index) const { eigen_internal_assert(index < size()); return values[index]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& at(size_t index) { eigen_assert(index < size()); return values[index]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& at(size_t index) const { eigen_assert(index < size()); return values[index]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& front() { return values[0]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& front() const { return values[0]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& back() { return values[n-1]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& back() const { return values[n-1]; }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  static std::size_t size() { return n; }

  T values[n];

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array() { }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v) {
    EIGEN_STATIC_ASSERT(n==1, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2) {
    EIGEN_STATIC_ASSERT(n==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3) {
    EIGEN_STATIC_ASSERT(n==3, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3,
                            const T& v4) {
    EIGEN_STATIC_ASSERT(n==4, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5) {
    EIGEN_STATIC_ASSERT(n==5, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5, const T& v6) {
    EIGEN_STATIC_ASSERT(n==6, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5, const T& v6, const T& v7) {
    EIGEN_STATIC_ASSERT(n==7, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
    values[6] = v7;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(
      const T& v1, const T& v2, const T& v3, const T& v4,
      const T& v5, const T& v6, const T& v7, const T& v8) {
    EIGEN_STATIC_ASSERT(n==8, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
    values[6] = v7;
    values[7] = v8;
  }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(std::initializer_list<T> l) {
    eigen_assert(l.size() == n);
    internal::smart_copy(l.begin(), l.end(), values);
  }
#endif
};


// Specialize array for zero size
template <typename T> class array<T, 0> {
 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& operator[] (size_t) {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& operator[] (size_t) const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& front() {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& front() const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& back() {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& back() const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }

  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE std::size_t size() { return 0; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array() : dummy() { }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  EIGEN_DEVICE_FUNC array(std::initializer_list<T> l) : dummy() {
    EIGEN_UNUSED_VARIABLE(l);
    eigen_assert(l.size() == 0);
  }
#endif

 private:
  T dummy;
};

// Comparison operator
// Todo: implement !=, <, <=, >,  and >=
template<class T, std::size_t N>
EIGEN_DEVICE_FUNC bool operator==(const array<T,N>& lhs, const array<T,N>& rhs) {
  for (std::size_t i = 0; i < N; ++i) {
    if (lhs[i] != rhs[i]) {
      return false;
    }
  }
  return true;
}


namespace internal {
template<std::size_t I_, class T, std::size_t N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T& array_get(array<T,N>& a) {
  return a[I_];
}
template<std::size_t I_, class T, std::size_t N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& array_get(const array<T,N>& a) {
  return a[I_];
}

template<class T, std::size_t N> struct array_size<array<T,N> > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<array<T,N>& > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<const array<T,N> > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<const array<T,N>& > {
  enum { value = N };
};

}  // end namespace internal
}  // end namespace Eigen

#else

// The compiler supports c++11, and we're not targeting cuda: use std::array as Eigen::array
#include <array>
namespace Eigen {

template <typename T, std::size_t N> using array = std::array<T, N>;

namespace internal {
/* std::get is only constexpr in C++14, not yet in C++11
 *     - libstdc++ from version 4.7 onwards has it nevertheless,
 *                                          so use that
 *     - libstdc++ older versions: use _M_instance directly
 *     - libc++ all versions so far: use __elems_ directly
 *     - all other libs: use std::get to be portable, but
 *                       this may not be constexpr
 */
#if defined(__GLIBCXX__) && __GLIBCXX__ < 20120322
#define STD_GET_ARR_HACK             a._M_instance[I_]
#elif defined(_LIBCPP_VERSION)
#define STD_GET_ARR_HACK             a.__elems_[I_]
#else
#define STD_GET_ARR_HACK             std::template get<I_, T, N>(a)
#endif

template<std::size_t I_, class T, std::size_t N> constexpr inline T&       array_get(std::array<T,N>&       a) { return (T&)       STD_GET_ARR_HACK; }
template<std::size_t I_, class T, std::size_t N> constexpr inline T&&      array_get(std::array<T,N>&&      a) { return (T&&)      STD_GET_ARR_HACK; }
template<std::size_t I_, class T, std::size_t N> constexpr inline T const& array_get(std::array<T,N> const& a) { return (T const&) STD_GET_ARR_HACK; }

#undef STD_GET_ARR_HACK

}  // end namespace internal
}  // end namespace Eigen

#endif

#endif  // EIGEN_EMULATE_ARRAY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/MaxSizeVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FIXEDSIZEVECTOR_H
#define EIGEN_FIXEDSIZEVECTOR_H

namespace Eigen {

/** \class MaxSizeVector
  * \ingroup Core
  *
  * \brief The MaxSizeVector class.
  *
  * The %MaxSizeVector provides a subset of std::vector functionality.
  *
  * The goal is to provide basic std::vector operations when using
  * std::vector is not an option (e.g. on GPU or when compiling using
  * FMA/AVX, as this can cause either compilation failures or illegal
  * instruction failures).
  *
  * Beware: The constructors are not API compatible with these of
  * std::vector.
  */
template <typename T>
class MaxSizeVector {
  static const size_t alignment = EIGEN_PLAIN_ENUM_MAX(EIGEN_ALIGNOF(T), sizeof(void*));
 public:
  // Construct a new MaxSizeVector, reserve n elements.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit MaxSizeVector(size_t n)
      : reserve_(n), size_(0),
        data_(static_cast<T*>(internal::handmade_aligned_malloc(n * sizeof(T), alignment))) {
  }

  // Construct a new MaxSizeVector, reserve and resize to n.
  // Copy the init value to all elements.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  MaxSizeVector(size_t n, const T& init)
      : reserve_(n), size_(n),
        data_(static_cast<T*>(internal::handmade_aligned_malloc(n * sizeof(T), alignment))) {
    size_t i = 0;
    EIGEN_TRY
    {
      for(; i < size_; ++i) { new (&data_[i]) T(init); }
    }
    EIGEN_CATCH(...)
    {
      // Construction failed, destruct in reverse order:
      for(; (i+1) > 0; --i) { data_[i-1].~T(); }
      internal::handmade_aligned_free(data_);
      EIGEN_THROW;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ~MaxSizeVector() {
    for (size_t i = size_; i > 0; --i) {
      data_[i-1].~T();
    }
    internal::handmade_aligned_free(data_);
  }

  void resize(size_t n) {
    eigen_assert(n <= reserve_);
    for (; size_ < n; ++size_) {
      new (&data_[size_]) T;
    }
    for (; size_ > n; --size_) {
      data_[size_-1].~T();
    }
    eigen_assert(size_ == n);
  }

  // Append new elements (up to reserved size).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void push_back(const T& t) {
    eigen_assert(size_ < reserve_);
    new (&data_[size_++]) T(t);
  }

  // For C++03 compatibility this only takes one argument
  template<class X>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void emplace_back(const X& x) {
    eigen_assert(size_ < reserve_);
    new (&data_[size_++]) T(x);
  }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T& operator[] (size_t i) const {
    eigen_assert(i < size_);
    return data_[i];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T& operator[] (size_t i) {
    eigen_assert(i < size_);
    return data_[i];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T& back() {
    eigen_assert(size_ > 0);
    return data_[size_ - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T& back() const {
    eigen_assert(size_ > 0);
    return data_[size_ - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void pop_back() {
    eigen_assert(size_ > 0);
    data_[--size_].~T();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  size_t size() const { return size_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  bool empty() const { return size_ == 0; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* data() { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* data() const { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* begin() { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* end() { return data_ + size_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* begin() const { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* end() const { return data_ + size_; }

 private:
  size_t reserve_;
  size_t size_;
  T* data_;
};

}  // namespace Eigen

#endif  // EIGEN_FIXEDSIZEVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/EulerAngles <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLES_MODULE_H
#define EIGEN_EULERANGLES_MODULE_H


#include "../../Eigen/Core"
#include "../../Eigen/Geometry"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup EulerAngles_Module EulerAngles module
  * \brief This module provides generic euler angles rotation.
  *
  * Euler angles are a way to represent 3D rotation.
  *
  * In order to use this module in your code, include this header:
  * \code
  * #include <unsupported/Eigen/EulerAngles>
  * \endcode
  *
  * See \ref EulerAngles for more information.
  *
  */

}

#include "src/EulerAngles/EulerSystem.h"
#include "src/EulerAngles/EulerAngles.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_EULERANGLES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/FFT <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra. 
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FFT_H
#define EIGEN_FFT_H

#include <complex>
#include <vector>
#include <map>
#include "../../Eigen/Core"


/**
  * \defgroup FFT_Module Fast Fourier Transform module
  *
  * \code
  * #include <unsupported/Eigen/FFT>
  * \endcode
  *
  * This module provides Fast Fourier transformation, with a configurable backend
  * implementation.
  *
  * The default implementation is based on kissfft. It is a small, free, and
  * reasonably efficient default.
  *
  * There are currently two implementation backend:
  *
  * - fftw (http://www.fftw.org) : faster, GPL -- incompatible with Eigen in LGPL form, bigger code size.
  * - MKL (http://en.wikipedia.org/wiki/Math_Kernel_Library) : fastest, commercial -- may be incompatible with Eigen in GPL form.
  *
  * \section FFTDesign Design
  *
  * The following design decisions were made concerning scaling and
  * half-spectrum for real FFT.
  *
  * The intent is to facilitate generic programming and ease migrating code
  * from  Matlab/octave.
  * We think the default behavior of Eigen/FFT should favor correctness and
  * generality over speed. Of course, the caller should be able to "opt-out" from this
  * behavior and get the speed increase if they want it.
  *
  * 1) %Scaling:
  * Other libraries (FFTW,IMKL,KISSFFT)  do not perform scaling, so there
  * is a constant gain incurred after the forward&inverse transforms , so 
  * IFFT(FFT(x)) = Kx;  this is done to avoid a vector-by-value multiply.  
  * The downside is that algorithms that worked correctly in Matlab/octave 
  * don't behave the same way once implemented in C++.
  *
  * How Eigen/FFT differs: invertible scaling is performed so IFFT( FFT(x) ) = x. 
  *
  * 2) Real FFT half-spectrum
  * Other libraries use only half the frequency spectrum (plus one extra 
  * sample for the Nyquist bin) for a real FFT, the other half is the 
  * conjugate-symmetric of the first half.  This saves them a copy and some 
  * memory.  The downside is the caller needs to have special logic for the 
  * number of bins in complex vs real.
  *
  * How Eigen/FFT differs: The full spectrum is returned from the forward 
  * transform.  This facilitates generic template programming by obviating 
  * separate specializations for real vs complex.  On the inverse
  * transform, only half the spectrum is actually used if the output type is real.
  */
 

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifdef EIGEN_FFTW_DEFAULT
// FFTW: faster, GPL -- incompatible with Eigen in LGPL form, bigger code size
#  include <fftw3.h>
#  include "src/FFT/ei_fftw_impl.h"
   namespace Eigen {
     //template <typename T> typedef struct internal::fftw_impl  default_fft_impl; this does not work
     template <typename T> struct default_fft_impl : public internal::fftw_impl<T> {};
   }
#elif defined EIGEN_MKL_DEFAULT
// TODO 
// intel Math Kernel Library: fastest, commercial -- may be incompatible with Eigen in GPL form
#  include "src/FFT/ei_imklfft_impl.h"
   namespace Eigen {
     template <typename T> struct default_fft_impl : public internal::imklfft_impl {};
   }
#else
// internal::kissfft_impl:  small, free, reasonably efficient default, derived from kissfft
//
# include "src/FFT/ei_kissfft_impl.h"
  namespace Eigen {
     template <typename T> 
       struct default_fft_impl : public internal::kissfft_impl<T> {};
  }
#endif

namespace Eigen {

 
// 
template<typename T_SrcMat,typename T_FftIfc> struct fft_fwd_proxy;
template<typename T_SrcMat,typename T_FftIfc> struct fft_inv_proxy;

namespace internal {
template<typename T_SrcMat,typename T_FftIfc>
struct traits< fft_fwd_proxy<T_SrcMat,T_FftIfc> >
{
  typedef typename T_SrcMat::PlainObject ReturnType;
};
template<typename T_SrcMat,typename T_FftIfc>
struct traits< fft_inv_proxy<T_SrcMat,T_FftIfc> >
{
  typedef typename T_SrcMat::PlainObject ReturnType;
};
}

template<typename T_SrcMat,typename T_FftIfc> 
struct fft_fwd_proxy
 : public ReturnByValue<fft_fwd_proxy<T_SrcMat,T_FftIfc> >
{
  typedef DenseIndex Index;

  fft_fwd_proxy(const T_SrcMat& src,T_FftIfc & fft, Index nfft) : m_src(src),m_ifc(fft), m_nfft(nfft) {}

  template<typename T_DestMat> void evalTo(T_DestMat& dst) const;

  Index rows() const { return m_src.rows(); }
  Index cols() const { return m_src.cols(); }
protected:
  const T_SrcMat & m_src;
  T_FftIfc & m_ifc;
  Index m_nfft;
};

template<typename T_SrcMat,typename T_FftIfc> 
struct fft_inv_proxy
 : public ReturnByValue<fft_inv_proxy<T_SrcMat,T_FftIfc> >
{
  typedef DenseIndex Index;

  fft_inv_proxy(const T_SrcMat& src,T_FftIfc & fft, Index nfft) : m_src(src),m_ifc(fft), m_nfft(nfft) {}

  template<typename T_DestMat> void evalTo(T_DestMat& dst) const;

  Index rows() const { return m_src.rows(); }
  Index cols() const { return m_src.cols(); }
protected:
  const T_SrcMat & m_src;
  T_FftIfc & m_ifc;
  Index m_nfft;
};


template <typename T_Scalar,
         typename T_Impl=default_fft_impl<T_Scalar> >
class FFT
{
  public:
    typedef T_Impl impl_type;
    typedef DenseIndex Index;
    typedef typename impl_type::Scalar Scalar;
    typedef typename impl_type::Complex Complex;

    enum Flag {
      Default=0, // goof proof
      Unscaled=1,
      HalfSpectrum=2,
      // SomeOtherSpeedOptimization=4
      Speedy=32767
    };

    FFT( const impl_type & impl=impl_type() , Flag flags=Default ) :m_impl(impl),m_flag(flags) { }

    inline
    bool HasFlag(Flag f) const { return (m_flag & (int)f) == f;}

    inline
    void SetFlag(Flag f) { m_flag |= (int)f;}

    inline
    void ClearFlag(Flag f) { m_flag &= (~(int)f);}

    inline
    void fwd( Complex * dst, const Scalar * src, Index nfft)
    {
        m_impl.fwd(dst,src,static_cast<int>(nfft));
        if ( HasFlag(HalfSpectrum) == false)
          ReflectSpectrum(dst,nfft);
    }

    inline
    void fwd( Complex * dst, const Complex * src, Index nfft)
    {
        m_impl.fwd(dst,src,static_cast<int>(nfft));
    }

    /*
    inline 
    void fwd2(Complex * dst, const Complex * src, int n0,int n1)
    {
      m_impl.fwd2(dst,src,n0,n1);
    }
    */

    template <typename _Input>
    inline
    void fwd( std::vector<Complex> & dst, const std::vector<_Input> & src) 
    {
      if ( NumTraits<_Input>::IsComplex == 0 && HasFlag(HalfSpectrum) )
        dst.resize( (src.size()>>1)+1); // half the bins + Nyquist bin
      else
        dst.resize(src.size());
      fwd(&dst[0],&src[0],src.size());
    }

    template<typename InputDerived, typename ComplexDerived>
    inline
    void fwd( MatrixBase<ComplexDerived> & dst, const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      typedef typename ComplexDerived::Scalar dst_type;
      typedef typename InputDerived::Scalar src_type;
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(InputDerived)
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(ComplexDerived)
      EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(ComplexDerived,InputDerived) // size at compile-time
      EIGEN_STATIC_ASSERT((internal::is_same<dst_type, Complex>::value),
            YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      EIGEN_STATIC_ASSERT(int(InputDerived::Flags)&int(ComplexDerived::Flags)&DirectAccessBit,
            THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES)

      if (nfft<1)
        nfft = src.size();

      if ( NumTraits< src_type >::IsComplex == 0 && HasFlag(HalfSpectrum) )
        dst.derived().resize( (nfft>>1)+1);
      else
        dst.derived().resize(nfft);

      if ( src.innerStride() != 1 || src.size() < nfft ) {
        Matrix<src_type,1,Dynamic> tmp;
        if (src.size()<nfft) {
          tmp.setZero(nfft);
          tmp.block(0,0,src.size(),1 ) = src;
        }else{
          tmp = src;
        }
        fwd( &dst[0],&tmp[0],nfft );
      }else{
        fwd( &dst[0],&src[0],nfft );
      }
    }
 
    template<typename InputDerived>
    inline
    fft_fwd_proxy< MatrixBase<InputDerived>, FFT<T_Scalar,T_Impl> >
    fwd( const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      return fft_fwd_proxy< MatrixBase<InputDerived> ,FFT<T_Scalar,T_Impl> >( src, *this,nfft );
    }

    template<typename InputDerived>
    inline
    fft_inv_proxy< MatrixBase<InputDerived>, FFT<T_Scalar,T_Impl> >
    inv( const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      return  fft_inv_proxy< MatrixBase<InputDerived> ,FFT<T_Scalar,T_Impl> >( src, *this,nfft );
    }

    inline
    void inv( Complex * dst, const Complex * src, Index nfft)
    {
      m_impl.inv( dst,src,static_cast<int>(nfft) );
      if ( HasFlag( Unscaled ) == false)
        scale(dst,Scalar(1./nfft),nfft); // scale the time series
    }

    inline
    void inv( Scalar * dst, const Complex * src, Index nfft)
    {
      m_impl.inv( dst,src,static_cast<int>(nfft) );
      if ( HasFlag( Unscaled ) == false)
        scale(dst,Scalar(1./nfft),nfft); // scale the time series
    }

    template<typename OutputDerived, typename ComplexDerived>
    inline
    void inv( MatrixBase<OutputDerived> & dst, const MatrixBase<ComplexDerived> & src, Index nfft=-1)
    {
      typedef typename ComplexDerived::Scalar src_type;
      typedef typename ComplexDerived::RealScalar real_type;
      typedef typename OutputDerived::Scalar dst_type;
      const bool realfft= (NumTraits<dst_type>::IsComplex == 0);
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OutputDerived)
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(ComplexDerived)
      EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(ComplexDerived,OutputDerived) // size at compile-time
      EIGEN_STATIC_ASSERT((internal::is_same<src_type, Complex>::value),
            YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      EIGEN_STATIC_ASSERT(int(OutputDerived::Flags)&int(ComplexDerived::Flags)&DirectAccessBit,
            THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES)

      if (nfft<1) { //automatic FFT size determination
        if ( realfft && HasFlag(HalfSpectrum) ) 
          nfft = 2*(src.size()-1); //assume even fft size
        else
          nfft = src.size();
      }
      dst.derived().resize( nfft );

      // check for nfft that does not fit the input data size
      Index resize_input= ( realfft && HasFlag(HalfSpectrum) )
        ? ( (nfft/2+1) - src.size() )
        : ( nfft - src.size() );

      if ( src.innerStride() != 1 || resize_input ) {
        // if the vector is strided, then we need to copy it to a packed temporary
        Matrix<src_type,1,Dynamic> tmp;
        if ( resize_input ) {
          size_t ncopy = (std::min)(src.size(),src.size() + resize_input);
          tmp.setZero(src.size() + resize_input);
          if ( realfft && HasFlag(HalfSpectrum) ) {
            // pad at the Nyquist bin
            tmp.head(ncopy) = src.head(ncopy);
            tmp(ncopy-1) = real(tmp(ncopy-1)); // enforce real-only Nyquist bin
          }else{
            size_t nhead,ntail;
            nhead = 1+ncopy/2-1; // range  [0:pi)
            ntail = ncopy/2-1;   // range (-pi:0)
            tmp.head(nhead) = src.head(nhead);
            tmp.tail(ntail) = src.tail(ntail);
            if (resize_input<0) { //shrinking -- create the Nyquist bin as the average of the two bins that fold into it
              tmp(nhead) = ( src(nfft/2) + src( src.size() - nfft/2 ) )*real_type(.5);
            }else{ // expanding -- split the old Nyquist bin into two halves
              tmp(nhead) = src(nhead) * real_type(.5);
              tmp(tmp.size()-nhead) = tmp(nhead);
            }
          }
        }else{
          tmp = src;
        }
        inv( &dst[0],&tmp[0], nfft);
      }else{
        inv( &dst[0],&src[0], nfft);
      }
    }

    template <typename _Output>
    inline
    void inv( std::vector<_Output> & dst, const std::vector<Complex> & src,Index nfft=-1)
    {
      if (nfft<1)
        nfft = ( NumTraits<_Output>::IsComplex == 0 && HasFlag(HalfSpectrum) ) ? 2*(src.size()-1) : src.size();
      dst.resize( nfft );
      inv( &dst[0],&src[0],nfft);
    }


    /*
    // TODO: multi-dimensional FFTs
    inline 
    void inv2(Complex * dst, const Complex * src, int n0,int n1)
    {
      m_impl.inv2(dst,src,n0,n1);
      if ( HasFlag( Unscaled ) == false)
          scale(dst,1./(n0*n1),n0*n1);
    }
  */

    inline
    impl_type & impl() {return m_impl;}
  private:

    template <typename T_Data>
    inline
    void scale(T_Data * x,Scalar s,Index nx)
    {
#if 1
      for (int k=0;k<nx;++k)
        *x++ *= s;
#else
      if ( ((ptrdiff_t)x) & 15 )
        Matrix<T_Data, Dynamic, 1>::Map(x,nx) *= s;
      else
        Matrix<T_Data, Dynamic, 1>::MapAligned(x,nx) *= s;
         //Matrix<T_Data, Dynamic, Dynamic>::Map(x,nx) * s;
#endif  
    }

    inline
    void ReflectSpectrum(Complex * freq, Index nfft)
    {
      // create the implicit right-half spectrum (conjugate-mirror of the left-half)
      Index nhbins=(nfft>>1)+1;
      for (Index k=nhbins;k < nfft; ++k )
        freq[k] = conj(freq[nfft-k]);
    }

    impl_type m_impl;
    int m_flag;
};

template<typename T_SrcMat,typename T_FftIfc> 
template<typename T_DestMat> inline 
void fft_fwd_proxy<T_SrcMat,T_FftIfc>::evalTo(T_DestMat& dst) const
{
    m_ifc.fwd( dst, m_src, m_nfft);
}

template<typename T_SrcMat,typename T_FftIfc> 
template<typename T_DestMat> inline 
void fft_inv_proxy<T_SrcMat,T_FftIfc>::evalTo(T_DestMat& dst) const
{
    m_ifc.inv( dst, m_src, m_nfft);
}

}

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/IterativeSolvers <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVE_SOLVERS_MODULE_H
#define EIGEN_ITERATIVE_SOLVERS_MODULE_H

#include "../../Eigen/Sparse"
#include "../../Eigen/Jacobi"
#include "../../Eigen/Householder"


/**
  * \defgroup IterativeLinearSolvers_Module Iterative solvers module
  * This module aims to provide various iterative linear and non linear solver algorithms.
  * It currently provides:
  *  - a constrained conjugate gradient
  *  - a Householder GMRES implementation
  *  - an IDR(s) implementation
  *  - a DGMRES implementation
  *  - a MINRES implementation
  *
  * \code
  * #include <unsupported/Eigen/IterativeSolvers>
  * \endcode
  */


#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifndef EIGEN_MPL2_ONLY
#include "src/IterativeSolvers/IterationController.h"
#include "src/IterativeSolvers/ConstrainedConjGrad.h"
#endif

#include "src/IterativeSolvers/IncompleteLU.h"
#include "src/IterativeSolvers/GMRES.h"
#include "src/IterativeSolvers/DGMRES.h"
//#include "src/IterativeSolvers/SSORPreconditioner.h"
#include "src/IterativeSolvers/MINRES.h"
#include "src/IterativeSolvers/IDRS.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"


#endif // EIGEN_ITERATIVE_SOLVERS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/KroneckerProduct <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KRONECKER_PRODUCT_MODULE_H
#define EIGEN_KRONECKER_PRODUCT_MODULE_H

#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "../../Eigen/src/SparseCore/SparseUtil.h"

namespace Eigen {

/**
  * \defgroup KroneckerProduct_Module KroneckerProduct module
  *
  * This module contains an experimental Kronecker product implementation.
  *
  * \code
  * #include <Eigen/KroneckerProduct>
  * \endcode
  */

} // namespace Eigen

#include "src/KroneckerProduct/KroneckerTensorProduct.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_KRONECKER_PRODUCT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/LevenbergMarquardt <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT_MODULE
#define EIGEN_LEVENBERGMARQUARDT_MODULE

// #include <vector>

#include "../../Eigen/Core"
#include "../../Eigen/Jacobi"
#include "../../Eigen/QR"
#include "NumericalDiff"

#include "../../Eigen/SparseQR"

/**
  * \defgroup LevenbergMarquardt_Module Levenberg-Marquardt module
  *
  * \code
  * #include </Eigen/LevenbergMarquardt>
  * \endcode
  *
  * 
  */

#include "../../Eigen/SparseCore"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifndef EIGEN_PARSED_BY_DOXYGEN

#include "src/LevenbergMarquardt/LMqrsolv.h"
#include "src/LevenbergMarquardt/LMcovar.h"
#include "src/LevenbergMarquardt/LMpar.h"

#endif

#include "src/LevenbergMarquardt/LevenbergMarquardt.h"
#include "src/LevenbergMarquardt/LMonestep.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_LEVENBERGMARQUARDT_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/MPRealSupport <==
// This file is part of a joint effort between Eigen, a lightweight C++ template library
// for linear algebra, and MPFR C++, a C++ interface to MPFR library (http://www.holoborodko.com/pavel/)
//
// Copyright (C) 2010-2012 Pavel Holoborodko <pavel@holoborodko.com>
// Copyright (C) 2010 Konstantin Holoborodko <konstantin@holoborodko.com>
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MPREALSUPPORT_MODULE_H
#define EIGEN_MPREALSUPPORT_MODULE_H

#include "../../Eigen/Core"
#include <mpreal.h>

namespace Eigen {
  
/**
  * \defgroup MPRealSupport_Module MPFRC++ Support module
  * \code
  * #include <Eigen/MPRealSupport>
  * \endcode
  *
  * This module provides support for multi precision floating point numbers
  * via the <a href="http://www.holoborodko.com/pavel/mpfr">MPFR C++</a>
  * library which itself is built upon <a href="http://www.mpfr.org/">MPFR</a>/<a href="http://gmplib.org/">GMP</a>.
  *
  * \warning MPFR C++ is licensed under the GPL.
  *
  * You can find a copy of MPFR C++ that is known to be compatible in the unsupported/test/mpreal folder.
  *
  * Here is an example:
  *
\code
#include <iostream>
#include <Eigen/MPRealSupport>
#include <Eigen/LU>
using namespace mpfr;
using namespace Eigen;
int main()
{
  // set precision to 256 bits (double has only 53 bits)
  mpreal::set_default_prec(256);
  // Declare matrix and vector types with multi-precision scalar type
  typedef Matrix<mpreal,Dynamic,Dynamic>  MatrixXmp;
  typedef Matrix<mpreal,Dynamic,1>        VectorXmp;

  MatrixXmp A = MatrixXmp::Random(100,100);
  VectorXmp b = VectorXmp::Random(100);

  // Solve Ax=b using LU
  VectorXmp x = A.lu().solve(b);
  std::cout << "relative error: " << (A*x - b).norm() / b.norm() << std::endl;
  return 0;
}
\endcode
  *
  */
	
  template<> struct NumTraits<mpfr::mpreal>
    : GenericNumTraits<mpfr::mpreal>
  {
    enum {
      IsInteger = 0,
      IsSigned = 1,
      IsComplex = 0,
      RequireInitialization = 1,
      ReadCost = HugeCost,
      AddCost  = HugeCost,
      MulCost  = HugeCost
    };

    typedef mpfr::mpreal Real;
    typedef mpfr::mpreal NonInteger;
    
    static inline Real highest  (long Precision = mpfr::mpreal::get_default_prec()) { return  mpfr::maxval(Precision); }
    static inline Real lowest   (long Precision = mpfr::mpreal::get_default_prec()) { return -mpfr::maxval(Precision); }

    // Constants
    static inline Real Pi      (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_pi(Precision);        }
    static inline Real Euler   (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_euler(Precision);     }
    static inline Real Log2    (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_log2(Precision);      }
    static inline Real Catalan (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_catalan(Precision);   }

    static inline Real epsilon (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::machine_epsilon(Precision); }
    static inline Real epsilon (const Real& x)                                      { return mpfr::machine_epsilon(x); }

#ifdef MPREAL_HAVE_DYNAMIC_STD_NUMERIC_LIMITS
    static inline int digits10 (long Precision = mpfr::mpreal::get_default_prec())  { return std::numeric_limits<Real>::digits10(Precision); }
    static inline int digits10 (const Real& x)                                      { return std::numeric_limits<Real>::digits10(x); }
    
    static inline int digits ()               { return std::numeric_limits<Real>::digits(); }
    static inline int digits (const Real& x)  { return std::numeric_limits<Real>::digits(x); }
#endif

    static inline Real dummy_precision()
    {
      mpfr_prec_t weak_prec = ((mpfr::mpreal::get_default_prec()-1) * 90) / 100;
      return mpfr::machine_epsilon(weak_prec);
    }
  };

  namespace internal {

  template<> inline mpfr::mpreal random<mpfr::mpreal>()
  {
    return mpfr::random();
  }

  template<> inline mpfr::mpreal random<mpfr::mpreal>(const mpfr::mpreal& a, const mpfr::mpreal& b)
  {
    return a + (b-a) * random<mpfr::mpreal>();
  }

  inline bool isMuchSmallerThan(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return mpfr::abs(a) <= mpfr::abs(b) * eps;
  }

  inline bool isApprox(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return mpfr::isEqualFuzzy(a,b,eps);
  }

  inline bool isApproxOrLessThan(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return a <= b || mpfr::isEqualFuzzy(a,b,eps);
  }

  template<> inline long double cast<mpfr::mpreal,long double>(const mpfr::mpreal& x)
  { return x.toLDouble(); }

  template<> inline double cast<mpfr::mpreal,double>(const mpfr::mpreal& x)
  { return x.toDouble(); }

  template<> inline long cast<mpfr::mpreal,long>(const mpfr::mpreal& x)
  { return x.toLong(); }

  template<> inline int cast<mpfr::mpreal,int>(const mpfr::mpreal& x)
  { return int(x.toLong()); }

  // Specialize GEBP kernel and traits for mpreal (no need for peeling, nor complicated stuff)
  // This also permits to directly call mpfr's routines and avoid many temporaries produced by mpreal
    template<>
    class gebp_traits<mpfr::mpreal, mpfr::mpreal, false, false>
    {
    public:
      typedef mpfr::mpreal ResScalar;
      enum {
        Vectorizable = false,
        LhsPacketSize = 1,
        RhsPacketSize = 1,
        ResPacketSize = 1,
        NumberOfRegisters = 1,
        nr = 1,
        mr = 1,
        LhsProgress = 1,
        RhsProgress = 1
      };
      typedef ResScalar LhsPacket;
      typedef ResScalar RhsPacket;
      typedef ResScalar ResPacket;
      typedef LhsPacket LhsPacket4Packing;
      
    };



    template<typename Index, typename DataMapper, bool ConjugateLhs, bool ConjugateRhs>
    struct gebp_kernel<mpfr::mpreal,mpfr::mpreal,Index,DataMapper,1,1,ConjugateLhs,ConjugateRhs>
    {
      typedef mpfr::mpreal mpreal;

      EIGEN_DONT_INLINE
      void operator()(const DataMapper& res, const mpreal* blockA, const mpreal* blockB, 
                      Index rows, Index depth, Index cols, const mpreal& alpha,
                      Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0)
      {
        if(rows==0 || cols==0 || depth==0)
          return;

        mpreal  acc1(0,mpfr_get_prec(blockA[0].mpfr_srcptr())),
                tmp (0,mpfr_get_prec(blockA[0].mpfr_srcptr()));

        if(strideA==-1) strideA = depth;
        if(strideB==-1) strideB = depth;

        for(Index i=0; i<rows; ++i)
        {
          for(Index j=0; j<cols; ++j)
          {
            const mpreal *A = blockA + i*strideA + offsetA;
            const mpreal *B = blockB + j*strideB + offsetB;
            
            acc1 = 0;
            for(Index k=0; k<depth; k++)
            {
              mpfr_mul(tmp.mpfr_ptr(), A[k].mpfr_srcptr(), B[k].mpfr_srcptr(), mpreal::get_default_rnd());
              mpfr_add(acc1.mpfr_ptr(), acc1.mpfr_ptr(), tmp.mpfr_ptr(),  mpreal::get_default_rnd());
            }
            
            mpfr_mul(acc1.mpfr_ptr(), acc1.mpfr_srcptr(), alpha.mpfr_srcptr(), mpreal::get_default_rnd());
            mpfr_add(res(i,j).mpfr_ptr(), res(i,j).mpfr_srcptr(), acc1.mpfr_srcptr(),  mpreal::get_default_rnd());
          }
        }
      }
    };
  } // end namespace internal
}

#endif // EIGEN_MPREALSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/MatrixFunctions <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2012 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_FUNCTIONS
#define EIGEN_MATRIX_FUNCTIONS

#include <cfloat>
#include <list>

#include "../../Eigen/Core"
#include "../../Eigen/LU"
#include "../../Eigen/Eigenvalues"

/**
  * \defgroup MatrixFunctions_Module Matrix functions module
  * \brief This module aims to provide various methods for the computation of
  * matrix functions. 
  *
  * To use this module, add 
  * \code
  * #include <unsupported/Eigen/MatrixFunctions>
  * \endcode
  * at the start of your source file.
  *
  * This module defines the following MatrixBase methods.
  *  - \ref matrixbase_cos "MatrixBase::cos()", for computing the matrix cosine
  *  - \ref matrixbase_cosh "MatrixBase::cosh()", for computing the matrix hyperbolic cosine
  *  - \ref matrixbase_exp "MatrixBase::exp()", for computing the matrix exponential
  *  - \ref matrixbase_log "MatrixBase::log()", for computing the matrix logarithm
  *  - \ref matrixbase_pow "MatrixBase::pow()", for computing the matrix power
  *  - \ref matrixbase_matrixfunction "MatrixBase::matrixFunction()", for computing general matrix functions
  *  - \ref matrixbase_sin "MatrixBase::sin()", for computing the matrix sine
  *  - \ref matrixbase_sinh "MatrixBase::sinh()", for computing the matrix hyperbolic sine
  *  - \ref matrixbase_sqrt "MatrixBase::sqrt()", for computing the matrix square root
  *
  * These methods are the main entry points to this module. 
  *
  * %Matrix functions are defined as follows.  Suppose that \f$ f \f$
  * is an entire function (that is, a function on the complex plane
  * that is everywhere complex differentiable).  Then its Taylor
  * series
  * \f[ f(0) + f'(0) x + \frac{f''(0)}{2} x^2 + \frac{f'''(0)}{3!} x^3 + \cdots \f]
  * converges to \f$ f(x) \f$. In this case, we can define the matrix
  * function by the same series:
  * \f[ f(M) = f(0) + f'(0) M + \frac{f''(0)}{2} M^2 + \frac{f'''(0)}{3!} M^3 + \cdots \f]
  *
  */

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/MatrixFunctions/MatrixExponential.h"
#include "src/MatrixFunctions/MatrixFunction.h"
#include "src/MatrixFunctions/MatrixSquareRoot.h"
#include "src/MatrixFunctions/MatrixLogarithm.h"
#include "src/MatrixFunctions/MatrixPower.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"


/** 
\page matrixbaseextra_page
\ingroup MatrixFunctions_Module

\section matrixbaseextra MatrixBase methods defined in the MatrixFunctions module

The remainder of the page documents the following MatrixBase methods
which are defined in the MatrixFunctions module.



\subsection matrixbase_cos MatrixBase::cos()

Compute the matrix cosine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cos() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \cos(M) \f$.

This function computes the matrix cosine. Use ArrayBase::cos() for computing the entry-wise cosine.

The implementation calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::cos().

\sa \ref matrixbase_sin "sin()" for an example.



\subsection matrixbase_cosh MatrixBase::cosh()

Compute the matrix hyberbolic cosine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cosh() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \cosh(M) \f$

This function calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::cosh().

\sa \ref matrixbase_sinh "sinh()" for an example.



\subsection matrixbase_exp MatrixBase::exp()

Compute the matrix exponential.

\code
const MatrixExponentialReturnValue<Derived> MatrixBase<Derived>::exp() const
\endcode

\param[in]  M  matrix whose exponential is to be computed.
\returns    expression representing the matrix exponential of \p M.

The matrix exponential of \f$ M \f$ is defined by
\f[ \exp(M) = \sum_{k=0}^\infty \frac{M^k}{k!}. \f]
The matrix exponential can be used to solve linear ordinary
differential equations: the solution of \f$ y' = My \f$ with the
initial condition \f$ y(0) = y_0 \f$ is given by
\f$ y(t) = \exp(M) y_0 \f$.

The matrix exponential is different from applying the exp function to all the entries in the matrix.
Use ArrayBase::exp() if you want to do the latter.

The cost of the computation is approximately \f$ 20 n^3 \f$ for
matrices of size \f$ n \f$. The number 20 depends weakly on the
norm of the matrix.

The matrix exponential is computed using the scaling-and-squaring
method combined with Pad&eacute; approximation. The matrix is first
rescaled, then the exponential of the reduced matrix is computed
approximant, and then the rescaling is undone by repeated
squaring. The degree of the Pad&eacute; approximant is chosen such
that the approximation error is less than the round-off
error. However, errors may accumulate during the squaring phase.

Details of the algorithm can be found in: Nicholas J. Higham, "The
scaling and squaring method for the matrix exponential revisited,"
<em>SIAM J. %Matrix Anal. Applic.</em>, <b>26</b>:1179&ndash;1193,
2005.

Example: The following program checks that
\f[ \exp \left[ \begin{array}{ccc}
      0 & \frac14\pi & 0 \\
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0
    \end{array} \right] = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis.

\include MatrixExponential.cpp
Output: \verbinclude MatrixExponential.out

\note \p M has to be a matrix of \c float, \c double, `long double`
\c complex<float>, \c complex<double>, or `complex<long double>` .


\subsection matrixbase_log MatrixBase::log()

Compute the matrix logarithm.

\code
const MatrixLogarithmReturnValue<Derived> MatrixBase<Derived>::log() const
\endcode

\param[in]  M  invertible matrix whose logarithm is to be computed.
\returns    expression representing the matrix logarithm root of \p M.

The matrix logarithm of \f$ M \f$ is a matrix \f$ X \f$ such that 
\f$ \exp(X) = M \f$ where exp denotes the matrix exponential. As for
the scalar logarithm, the equation \f$ \exp(X) = M \f$ may have
multiple solutions; this function returns a matrix whose eigenvalues
have imaginary part in the interval \f$ (-\pi,\pi] \f$.

The matrix logarithm is different from applying the log function to all the entries in the matrix.
Use ArrayBase::log() if you want to do the latter.

In the real case, the matrix \f$ M \f$ should be invertible and
it should have no eigenvalues which are real and negative (pairs of
complex conjugate eigenvalues are allowed). In the complex case, it
only needs to be invertible.

This function computes the matrix logarithm using the Schur-Parlett
algorithm as implemented by MatrixBase::matrixFunction(). The
logarithm of an atomic block is computed by MatrixLogarithmAtomic,
which uses direct computation for 1-by-1 and 2-by-2 blocks and an
inverse scaling-and-squaring algorithm for bigger blocks, with the
square roots computed by MatrixBase::sqrt().

Details of the algorithm can be found in Section 11.6.2 of:
Nicholas J. Higham,
<em>Functions of Matrices: Theory and Computation</em>,
SIAM 2008. ISBN 978-0-898716-46-7.

Example: The following program checks that
\f[ \log \left[ \begin{array}{ccc} 
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right] = \left[ \begin{array}{ccc}
      0 & \frac14\pi & 0 \\ 
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0 
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis. This is the inverse of the example used in the
documentation of \ref matrixbase_exp "exp()".

\include MatrixLogarithm.cpp
Output: \verbinclude MatrixLogarithm.out

\note \p M has to be a matrix of \c float, \c double, `long
double`, \c complex<float>, \c complex<double>, or `complex<long double>`.

\sa MatrixBase::exp(), MatrixBase::matrixFunction(), 
    class MatrixLogarithmAtomic, MatrixBase::sqrt().


\subsection matrixbase_pow MatrixBase::pow()

Compute the matrix raised to arbitrary real power.

\code
const MatrixPowerReturnValue<Derived> MatrixBase<Derived>::pow(RealScalar p) const
\endcode

\param[in]  M  base of the matrix power, should be a square matrix.
\param[in]  p  exponent of the matrix power.

The matrix power \f$ M^p \f$ is defined as \f$ \exp(p \log(M)) \f$,
where exp denotes the matrix exponential, and log denotes the matrix
logarithm. This is different from raising all the entries in the matrix
to the p-th power. Use ArrayBase::pow() if you want to do the latter.

If \p p is complex, the scalar type of \p M should be the type of \p
p . \f$ M^p \f$ simply evaluates into \f$ \exp(p \log(M)) \f$.
Therefore, the matrix \f$ M \f$ should meet the conditions to be an
argument of matrix logarithm.

If \p p is real, it is casted into the real scalar type of \p M. Then
this function computes the matrix power using the Schur-Pad&eacute;
algorithm as implemented by class MatrixPower. The exponent is split
into integral part and fractional part, where the fractional part is
in the interval \f$ (-1, 1) \f$. The main diagonal and the first
super-diagonal is directly computed.

If \p M is singular with a semisimple zero eigenvalue and \p p is
positive, the Schur factor \f$ T \f$ is reordered with Givens
rotations, i.e.

\f[ T = \left[ \begin{array}{cc}
      T_1 & T_2 \\
      0   & 0
    \end{array} \right] \f]

where \f$ T_1 \f$ is invertible. Then \f$ T^p \f$ is given by

\f[ T^p = \left[ \begin{array}{cc}
      T_1^p & T_1^{-1} T_1^p T_2 \\
      0     & 0
    \end{array}. \right] \f]

\warning Fractional power of a matrix with a non-semisimple zero
eigenvalue is not well-defined. We introduce an assertion failure
against inaccurate result, e.g. \code
#include <unsupported/Eigen/MatrixFunctions>
#include <iostream>

int main()
{
  Eigen::Matrix4d A;
  A << 0, 0, 2, 3,
       0, 0, 4, 5,
       0, 0, 6, 7,
       0, 0, 8, 9;
  std::cout << A.pow(0.37) << std::endl;
  
  // The 1 makes eigenvalue 0 non-semisimple.
  A.coeffRef(0, 1) = 1;

  // This fails if EIGEN_NO_DEBUG is undefined.
  std::cout << A.pow(0.37) << std::endl;

  return 0;
}
\endcode

Details of the algorithm can be found in: Nicholas J. Higham and
Lijing Lin, "A Schur-Pad&eacute; algorithm for fractional powers of a
matrix," <em>SIAM J. %Matrix Anal. Applic.</em>,
<b>32(3)</b>:1056&ndash;1078, 2011.

Example: The following program checks that
\f[ \left[ \begin{array}{ccc}
      \cos1 & -\sin1 & 0 \\
      \sin1 & \cos1 & 0 \\
      0 & 0 & 1
    \end{array} \right]^{\frac14\pi} = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to \f$ \frac14\pi \f$ rotations of 1 radian around
the z-axis.

\include MatrixPower.cpp
Output: \verbinclude MatrixPower.out

MatrixBase::pow() is user-friendly. However, there are some
circumstances under which you should use class MatrixPower directly.
MatrixPower can save the result of Schur decomposition, so it's
better for computing various powers for the same matrix.

Example:
\include MatrixPower_optimal.cpp
Output: \verbinclude MatrixPower_optimal.out

\note \p M has to be a matrix of \c float, \c double, `long
double`, \c complex<float>, \c complex<double>, or
\c complex<long double> .

\sa MatrixBase::exp(), MatrixBase::log(), class MatrixPower.


\subsection matrixbase_matrixfunction MatrixBase::matrixFunction()

Compute a matrix function.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::matrixFunction(typename internal::stem_function<typename internal::traits<Derived>::Scalar>::type f) const
\endcode

\param[in]  M  argument of matrix function, should be a square matrix.
\param[in]  f  an entire function; \c f(x,n) should compute the n-th
derivative of f at x.
\returns  expression representing \p f applied to \p M.

Suppose that \p M is a matrix whose entries have type \c Scalar. 
Then, the second argument, \p f, should be a function with prototype
\code 
ComplexScalar f(ComplexScalar, int) 
\endcode
where \c ComplexScalar = \c std::complex<Scalar> if \c Scalar is
real (e.g., \c float or \c double) and \c ComplexScalar =
\c Scalar if \c Scalar is complex. The return value of \c f(x,n)
should be \f$ f^{(n)}(x) \f$, the n-th derivative of f at x.

This routine uses the algorithm described in:
Philip Davies and Nicholas J. Higham, 
"A Schur-Parlett algorithm for computing matrix functions", 
<em>SIAM J. %Matrix Anal. Applic.</em>, <b>25</b>:464&ndash;485, 2003.

The actual work is done by the MatrixFunction class.

Example: The following program checks that
\f[ \exp \left[ \begin{array}{ccc} 
      0 & \frac14\pi & 0 \\ 
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0 
    \end{array} \right] = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis. This is the same example as used in the documentation
of \ref matrixbase_exp "exp()".

\include MatrixFunction.cpp
Output: \verbinclude MatrixFunction.out

Note that the function \c expfn is defined for complex numbers 
\c x, even though the matrix \c A is over the reals. Instead of
\c expfn, we could also have used StdStemFunctions::exp:
\code
A.matrixFunction(StdStemFunctions<std::complex<double> >::exp, &B);
\endcode



\subsection matrixbase_sin MatrixBase::sin()

Compute the matrix sine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sin() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \sin(M) \f$.

This function computes the matrix sine. Use ArrayBase::sin() for computing the entry-wise sine.

The implementation calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::sin().

Example: \include MatrixSine.cpp
Output: \verbinclude MatrixSine.out



\subsection matrixbase_sinh MatrixBase::sinh()

Compute the matrix hyperbolic sine.

\code
MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sinh() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \sinh(M) \f$

This function calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::sinh().

Example: \include MatrixSinh.cpp
Output: \verbinclude MatrixSinh.out


\subsection matrixbase_sqrt MatrixBase::sqrt()

Compute the matrix square root.

\code
const MatrixSquareRootReturnValue<Derived> MatrixBase<Derived>::sqrt() const
\endcode

\param[in]  M  invertible matrix whose square root is to be computed.
\returns    expression representing the matrix square root of \p M.

The matrix square root of \f$ M \f$ is the matrix \f$ M^{1/2} \f$
whose square is the original matrix; so if \f$ S = M^{1/2} \f$ then
\f$ S^2 = M \f$. This is different from taking the square root of all
the entries in the matrix; use ArrayBase::sqrt() if you want to do the
latter.

In the <b>real case</b>, the matrix \f$ M \f$ should be invertible and
it should have no eigenvalues which are real and negative (pairs of
complex conjugate eigenvalues are allowed). In that case, the matrix
has a square root which is also real, and this is the square root
computed by this function. 

The matrix square root is computed by first reducing the matrix to
quasi-triangular form with the real Schur decomposition. The square
root of the quasi-triangular matrix can then be computed directly. The
cost is approximately \f$ 25 n^3 \f$ real flops for the real Schur
decomposition and \f$ 3\frac13 n^3 \f$ real flops for the remainder
(though the computation time in practice is likely more than this
indicates).

Details of the algorithm can be found in: Nicholas J. Highan,
"Computing real square roots of a real matrix", <em>Linear Algebra
Appl.</em>, 88/89:405&ndash;430, 1987.

If the matrix is <b>positive-definite symmetric</b>, then the square
root is also positive-definite symmetric. In this case, it is best to
use SelfAdjointEigenSolver::operatorSqrt() to compute it.

In the <b>complex case</b>, the matrix \f$ M \f$ should be invertible;
this is a restriction of the algorithm. The square root computed by
this algorithm is the one whose eigenvalues have an argument in the
interval \f$ (-\frac12\pi, \frac12\pi] \f$. This is the usual branch
cut.

The computation is the same as in the real case, except that the
complex Schur decomposition is used to reduce the matrix to a
triangular matrix. The theoretical cost is the same. Details are in:
&Aring;ke Bj&ouml;rck and Sven Hammarling, "A Schur method for the
square root of a matrix", <em>Linear Algebra Appl.</em>,
52/53:127&ndash;140, 1983.

Example: The following program checks that the square root of
\f[ \left[ \begin{array}{cc} 
              \cos(\frac13\pi) & -\sin(\frac13\pi) \\
              \sin(\frac13\pi) & \cos(\frac13\pi)
    \end{array} \right], \f]
corresponding to a rotation over 60 degrees, is a rotation over 30 degrees:
\f[ \left[ \begin{array}{cc} 
              \cos(\frac16\pi) & -\sin(\frac16\pi) \\
              \sin(\frac16\pi) & \cos(\frac16\pi)
    \end{array} \right]. \f]

\include MatrixSquareRoot.cpp
Output: \verbinclude MatrixSquareRoot.out

\sa class RealSchur, class ComplexSchur, class MatrixSquareRoot,
    SelfAdjointEigenSolver::operatorSqrt().

*/

#endif // EIGEN_MATRIX_FUNCTIONS



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/MoreVectorization <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MOREVECTORIZATION_MODULE_H
#define EIGEN_MOREVECTORIZATION_MODULE_H

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup MoreVectorization More vectorization module
  */

}

#include "src/MoreVectorization/MathFunctions.h"

#endif // EIGEN_MOREVECTORIZATION_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/NonLinearOptimization <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NONLINEAROPTIMIZATION_MODULE
#define EIGEN_NONLINEAROPTIMIZATION_MODULE

#include <vector>

#include "../../Eigen/Core"
#include "../../Eigen/Jacobi"
#include "../../Eigen/QR"
#include "NumericalDiff"

/**
  * \defgroup NonLinearOptimization_Module Non linear optimization module
  *
  * \code
  * #include <unsupported/Eigen/NonLinearOptimization>
  * \endcode
  *
  * This module provides implementation of two important algorithms in non linear
  * optimization. In both cases, we consider a system of non linear functions. Of
  * course, this should work, and even work very well if those functions are
  * actually linear. But if this is so, you should probably better use other
  * methods more fitted to this special case.
  *
  * One algorithm allows to find a least-squares solution of such a system
  * (Levenberg-Marquardt algorithm) and the second one is used to find 
  * a zero for the system (Powell hybrid "dogleg" method).
  *
  * This code is a port of minpack (http://en.wikipedia.org/wiki/MINPACK).
  * Minpack is a very famous, old, robust and well renowned package, written in
  * fortran. Those implementations have been carefully tuned, tested, and used
  * for several decades.
  *
  * The original fortran code was automatically translated using f2c (http://en.wikipedia.org/wiki/F2c) in C,
  * then c++, and then cleaned by several different authors.
  * The last one of those cleanings being our starting point : 
  * http://devernay.free.fr/hacks/cminpack.html
  * 
  * Finally, we ported this code to Eigen, creating classes and API
  * coherent with Eigen. When possible, we switched to Eigen
  * implementation, such as most linear algebra (vectors, matrices, stable norms).
  *
  * Doing so, we were very careful to check the tests we setup at the very
  * beginning, which ensure that the same results are found.
  *
  * \section Tests Tests
  * 
  * The tests are placed in the file unsupported/test/NonLinear.cpp.
  * 
  * There are two kinds of tests : those that come from examples bundled with cminpack.
  * They guaranty we get the same results as the original algorithms (value for 'x',
  * for the number of evaluations of the function, and for the number of evaluations
  * of the Jacobian if ever).
  * 
  * Other tests were added by myself at the very beginning of the 
  * process and check the results for Levenberg-Marquardt using the reference data 
  * on http://www.itl.nist.gov/div898/strd/nls/nls_main.shtml. Since then i've 
  * carefully checked that the same results were obtained when modifying the
  * code. Please note that we do not always get the exact same decimals as they do,
  * but this is ok : they use 128bits float, and we do the tests using the C type 'double',
  * which is 64 bits on most platforms (x86 and amd64, at least).
  * I've performed those tests on several other implementations of Levenberg-Marquardt, and
  * (c)minpack performs VERY well compared to those, both in accuracy and speed.
  * 
  * The documentation for running the tests is on the wiki
  * http://eigen.tuxfamily.org/index.php?title=Tests
  * 
  * \section API API: overview of methods
  * 
  * Both algorithms needs a functor computing the Jacobian. It can be computed by
  * hand, using auto-differentiation (see \ref AutoDiff_Module), or using numerical
  * differences (see \ref NumericalDiff_Module). For instance:
  *\code
  * MyFunc func;
  * NumericalDiff<MyFunc> func_with_num_diff(func);
  * LevenbergMarquardt<NumericalDiff<MyFunc> > lm(func_with_num_diff);
  * \endcode
  * For HybridNonLinearSolver, the method solveNumericalDiff() does the above wrapping for
  * you.
  * 
  * The methods LevenbergMarquardt.lmder1()/lmdif1()/lmstr1() and 
  * HybridNonLinearSolver.hybrj1()/hybrd1() are specific methods from the original 
  * minpack package that you probably should NOT use until you are porting a code that
  * was previously using minpack. They just define a 'simple' API with default values 
  * for some parameters.
  * 
  * All algorithms are provided using two APIs :
  *     - one where the user inits the algorithm, and uses '*OneStep()' as much as he wants : 
  * this way the caller have control over the steps
  *     - one where the user just calls a method (optimize() or solve()) which will 
  * handle the loop: init + loop until a stop condition is met. Those are provided for
  *  convenience.
  * 
  * As an example, the method LevenbergMarquardt::minimize() is 
  * implemented as follow: 
  * \code
  * Status LevenbergMarquardt<FunctorType,Scalar>::minimize(FVectorType  &x, const int mode)
  * {
  *     Status status = minimizeInit(x, mode);
  *     do {
  *         status = minimizeOneStep(x, mode);
  *     } while (status==Running);
  *     return status;
  * }
  * \endcode
  * 
  * \section examples Examples
  * 
  * The easiest way to understand how to use this module is by looking at the many examples in the file
  * unsupported/test/NonLinearOptimization.cpp.
  */

#ifndef EIGEN_PARSED_BY_DOXYGEN

#include "src/NonLinearOptimization/qrsolv.h"
#include "src/NonLinearOptimization/r1updt.h"
#include "src/NonLinearOptimization/r1mpyq.h"
#include "src/NonLinearOptimization/rwupdt.h"
#include "src/NonLinearOptimization/fdjac1.h"
#include "src/NonLinearOptimization/lmpar.h"
#include "src/NonLinearOptimization/dogleg.h"
#include "src/NonLinearOptimization/covar.h"

#include "src/NonLinearOptimization/chkder.h"

#endif

#include "src/NonLinearOptimization/HybridNonLinearSolver.h"
#include "src/NonLinearOptimization/LevenbergMarquardt.h"


#endif // EIGEN_NONLINEAROPTIMIZATION_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/NumericalDiff <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMERICALDIFF_MODULE
#define EIGEN_NUMERICALDIFF_MODULE

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup NumericalDiff_Module Numerical differentiation module
  *
  * \code
  * #include <unsupported/Eigen/NumericalDiff>
  * \endcode
  *
  * See http://en.wikipedia.org/wiki/Numerical_differentiation
  *
  * Warning : this should NOT be confused with automatic differentiation, which
  * is a different method and has its own module in Eigen : \ref
  * AutoDiff_Module.
  *
  * Currently only "Forward" and "Central" schemes are implemented. Those
  * are basic methods, and there exist some more elaborated way of
  * computing such approximates. They are implemented using both
  * proprietary and free software, and usually requires linking to an
  * external library. It is very easy for you to write a functor
  * using such software, and the purpose is quite orthogonal to what we
  * want to achieve with Eigen.
  *
  * This is why we will not provide wrappers for every great numerical
  * differentiation software that exist, but should rather stick with those
  * basic ones, that still are useful for testing.
  *
  * Also, the \ref NonLinearOptimization_Module needs this in order to
  * provide full features compatibility with the original (c)minpack
  * package.
  *
  */
}

//@{

#include "src/NumericalDiff/NumericalDiff.h"

//@}


#endif // EIGEN_NUMERICALDIFF_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/OpenGLSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_OPENGL_MODULE
#define EIGEN_OPENGL_MODULE

#include "../../Eigen/Geometry"

#if defined(__APPLE_CC__)
  #include <OpenGL/gl.h>
#else
  #include <GL/gl.h>
#endif

namespace Eigen {

/**
  * \defgroup OpenGLSUpport_Module OpenGL Support module
  *
  * This module provides wrapper functions for a couple of OpenGL functions
  * which simplify the way to pass Eigen's object to openGL.
  * Here is an example:
  * 
  * \code
  * // You need to add path_to_eigen/unsupported to your include path.
  * #include <Eigen/OpenGLSupport>
  * // ...
  * Vector3f x, y;
  * Matrix3f rot;
  * 
  * glVertex(y + x * rot);
  * 
  * Quaternion q;
  * glRotate(q);
  * 
  * // ...
  * \endcode
  *
  */
//@{

#define EIGEN_GL_FUNC_DECLARATION(FUNC)                                                                             \
namespace internal {                                                                                                \
  template< typename XprType,                                                                                       \
            typename Scalar = typename XprType::Scalar,                                                             \
            int Rows = XprType::RowsAtCompileTime,                                                                  \
            int Cols = XprType::ColsAtCompileTime,                                                                  \
            bool IsGLCompatible = bool(internal::evaluator<XprType>::Flags&LinearAccessBit)                         \
                              && bool(XprType::Flags&DirectAccessBit)                                               \
                              && (XprType::IsVectorAtCompileTime || (XprType::Flags&RowMajorBit)==0)>               \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl);                                                                      \
                                                                                                                    \
  template<typename XprType, typename Scalar, int Rows, int Cols>                                                   \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType,Scalar,Rows,Cols,false> {                                     \
    inline static void run(const XprType& p) {                                                                      \
      EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<typename plain_matrix_type_column_major<XprType>::type>::run(p); }       \
  };                                                                                                                \
}                                                                                                                   \
                                                                                                                    \
template<typename Derived> inline void FUNC(const Eigen::DenseBase<Derived>& p) {                                   \
  EIGEN_CAT(EIGEN_CAT(internal::gl_,FUNC),_impl)<Derived>::run(p.derived());                                        \
}


#define EIGEN_GL_FUNC_SPECIALIZATION_MAT(FUNC,SCALAR,ROWS,COLS,SUFFIX)                                              \
namespace internal {                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, ROWS, COLS, true> {      \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
}

  
#define EIGEN_GL_FUNC_SPECIALIZATION_VEC(FUNC,SCALAR,SIZE,SUFFIX)                                                   \
namespace internal {                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, SIZE, 1, true> {         \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, 1, SIZE, true> {         \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
}

  
EIGEN_GL_FUNC_DECLARATION       (glVertex)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glTexCoord)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glColor)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glNormal)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,double, 3,3dv)

inline void glScale2fv(const float*  v) { glScalef(v[0], v[1], 1.f);  }
inline void glScale2dv(const double* v) { glScaled(v[0], v[1], 1.0);  }
inline void glScale3fv(const float*  v) { glScalef(v[0], v[1], v[2]); }
inline void glScale3dv(const double* v) { glScaled(v[0], v[1], v[2]); }

EIGEN_GL_FUNC_DECLARATION       (glScale)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,double, 3,3dv)

template<typename Scalar> void glScale(const UniformScaling<Scalar>& s)  { glScale(Matrix<Scalar,3,1>::Constant(s.factor())); }

inline void glTranslate2fv(const float*  v) { glTranslatef(v[0], v[1], 0.f);  }
inline void glTranslate2dv(const double* v) { glTranslated(v[0], v[1], 0.0);  }
inline void glTranslate3fv(const float*  v) { glTranslatef(v[0], v[1], v[2]); }
inline void glTranslate3dv(const double* v) { glTranslated(v[0], v[1], v[2]); }

EIGEN_GL_FUNC_DECLARATION       (glTranslate)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,double, 3,3dv)

template<typename Scalar> void glTranslate(const Translation<Scalar,2>& t)  { glTranslate(t.vector()); }
template<typename Scalar> void glTranslate(const Translation<Scalar,3>& t)  { glTranslate(t.vector()); }

EIGEN_GL_FUNC_DECLARATION       (glMultMatrix)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glMultMatrix,float,  4,4,f)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glMultMatrix,double, 4,4,d)

template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,Affine>& t)        { glMultMatrix(t.matrix()); }
template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,Projective>& t)    { glMultMatrix(t.matrix()); }
template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,AffineCompact>& t) { glMultMatrix(Transform<Scalar,3,Affine>(t).matrix()); }

EIGEN_GL_FUNC_DECLARATION       (glLoadMatrix)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glLoadMatrix,float,  4,4,f)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glLoadMatrix,double, 4,4,d)

template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,Affine>& t)        { glLoadMatrix(t.matrix()); }
template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,Projective>& t)    { glLoadMatrix(t.matrix()); }
template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,AffineCompact>& t) { glLoadMatrix(Transform<Scalar,3,Affine>(t).matrix()); }

inline void glRotate(const Rotation2D<float>& rot)
{
  glRotatef(rot.angle()*180.f/float(EIGEN_PI), 0.f, 0.f, 1.f);
}
inline void glRotate(const Rotation2D<double>& rot)
{
  glRotated(rot.angle()*180.0/double(EIGEN_PI), 0.0, 0.0, 1.0);
}

template<typename Derived> void glRotate(const RotationBase<Derived,3>& rot)
{  
  Transform<typename Derived::Scalar,3,Projective> tr(rot);
  glMultMatrix(tr.matrix());
}

#define EIGEN_GL_MAKE_CONST_const const
#define EIGEN_GL_MAKE_CONST__ 
#define EIGEN_GL_EVAL(X) X

#define EIGEN_GL_FUNC1_DECLARATION(FUNC,ARG1,CONST)                                                                             \
namespace internal {                                                                                                            \
  template< typename XprType,                                                                                                   \
            typename Scalar = typename XprType::Scalar,                                                                         \
            int Rows = XprType::RowsAtCompileTime,                                                                              \
            int Cols = XprType::ColsAtCompileTime,                                                                              \
            bool IsGLCompatible = bool(internal::evaluator<XprType>::Flags&LinearAccessBit)                                     \
                              && bool(XprType::Flags&DirectAccessBit)                                                           \
                              && (XprType::IsVectorAtCompileTime || (XprType::Flags&RowMajorBit)==0)>                           \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl);                                                                                  \
                                                                                                                                \
  template<typename XprType, typename Scalar, int Rows, int Cols>                                                               \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType,Scalar,Rows,Cols,false> {                                                 \
    inline static void run(ARG1 a,EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) {                                      \
      EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<typename plain_matrix_type_column_major<XprType>::type>::run(a,p); }                 \
  };                                                                                                                            \
}                                                                                                                               \
                                                                                                                                \
template<typename Derived> inline void FUNC(ARG1 a,EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) Eigen::DenseBase<Derived>& p) {   \
  EIGEN_CAT(EIGEN_CAT(internal::gl_,FUNC),_impl)<Derived>::run(a,p.derived());                                                  \
}


#define EIGEN_GL_FUNC1_SPECIALIZATION_MAT(FUNC,ARG1,CONST,SCALAR,ROWS,COLS,SUFFIX)                                              \
namespace internal {                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, ROWS, COLS, true> {                  \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  }; \
}

  
#define EIGEN_GL_FUNC1_SPECIALIZATION_VEC(FUNC,ARG1,CONST,SCALAR,SIZE,SUFFIX)                                                   \
namespace internal {                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, SIZE, 1, true> {                     \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  };                                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, 1, SIZE, true> {                     \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  };                                                                                                                            \
}

EIGEN_GL_FUNC1_DECLARATION       (glGet,GLenum,_)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glGet,GLenum,_,float,  4,4,Floatv)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glGet,GLenum,_,double, 4,4,Doublev)

// glUniform API

#ifdef GL_VERSION_2_0

inline void glUniform2fv_ei  (GLint loc, const float* v)         { glUniform2fv(loc,1,v); }
inline void glUniform2iv_ei  (GLint loc, const int* v)           { glUniform2iv(loc,1,v); }

inline void glUniform3fv_ei  (GLint loc, const float* v)         { glUniform3fv(loc,1,v); }
inline void glUniform3iv_ei  (GLint loc, const int* v)           { glUniform3iv(loc,1,v); }

inline void glUniform4fv_ei  (GLint loc, const float* v)         { glUniform4fv(loc,1,v); }
inline void glUniform4iv_ei  (GLint loc, const int* v)           { glUniform4iv(loc,1,v); }

inline void glUniformMatrix2fv_ei  (GLint loc, const float* v)         { glUniformMatrix2fv(loc,1,false,v); }
inline void glUniformMatrix3fv_ei  (GLint loc, const float* v)         { glUniformMatrix3fv(loc,1,false,v); }
inline void glUniformMatrix4fv_ei  (GLint loc, const float* v)         { glUniformMatrix4fv(loc,1,false,v); }


EIGEN_GL_FUNC1_DECLARATION       (glUniform,GLint,const)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        2,2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          2,2iv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        3,3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          3,3iv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        4,4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          4,4iv_ei)

EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,2,Matrix2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,3,Matrix3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,4,Matrix4fv_ei)

#endif

#ifdef GL_VERSION_2_1

inline void glUniformMatrix2x3fv_ei(GLint loc, const float* v)         { glUniformMatrix2x3fv(loc,1,false,v); }
inline void glUniformMatrix3x2fv_ei(GLint loc, const float* v)         { glUniformMatrix3x2fv(loc,1,false,v); }
inline void glUniformMatrix2x4fv_ei(GLint loc, const float* v)         { glUniformMatrix2x4fv(loc,1,false,v); }
inline void glUniformMatrix4x2fv_ei(GLint loc, const float* v)         { glUniformMatrix4x2fv(loc,1,false,v); }
inline void glUniformMatrix3x4fv_ei(GLint loc, const float* v)         { glUniformMatrix3x4fv(loc,1,false,v); }
inline void glUniformMatrix4x3fv_ei(GLint loc, const float* v)         { glUniformMatrix4x3fv(loc,1,false,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,3,Matrix2x3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,2,Matrix3x2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,4,Matrix2x4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,2,Matrix4x2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,4,Matrix3x4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,3,Matrix4x3fv_ei)

#endif

#ifdef GL_VERSION_3_0

inline void glUniform2uiv_ei (GLint loc, const unsigned int* v)  { glUniform2uiv(loc,1,v); }
inline void glUniform3uiv_ei (GLint loc, const unsigned int* v)  { glUniform3uiv(loc,1,v); }
inline void glUniform4uiv_ei (GLint loc, const unsigned int* v)  { glUniform4uiv(loc,1,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 2,2uiv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 3,3uiv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 4,4uiv_ei)

#endif

#ifdef GL_ARB_gpu_shader_fp64
inline void glUniform2dv_ei  (GLint loc, const double* v)        { glUniform2dv(loc,1,v); }
inline void glUniform3dv_ei  (GLint loc, const double* v)        { glUniform3dv(loc,1,v); }
inline void glUniform4dv_ei  (GLint loc, const double* v)        { glUniform4dv(loc,1,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       2,2dv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       3,3dv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       4,4dv_ei)
#endif


//@}

}

#endif // EIGEN_OPENGL_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/Polynomials <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIALS_MODULE_H
#define EIGEN_POLYNOMIALS_MODULE_H

#include "../../Eigen/Core"

#include "../../Eigen/Eigenvalues"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

// Note that EIGEN_HIDE_HEAVY_CODE has to be defined per module
#if (defined EIGEN_EXTERN_INSTANTIATIONS) && (EIGEN_EXTERN_INSTANTIATIONS>=2)
  #ifndef EIGEN_HIDE_HEAVY_CODE
  #define EIGEN_HIDE_HEAVY_CODE
  #endif
#elif defined EIGEN_HIDE_HEAVY_CODE
  #undef EIGEN_HIDE_HEAVY_CODE
#endif

/**
  * \defgroup Polynomials_Module Polynomials module
  * \brief This module provides a QR based polynomial solver.
	*
  * To use this module, add
  * \code
  * #include <unsupported/Eigen/Polynomials>
  * \endcode
	* at the start of your source file.
  */

#include "src/Polynomials/PolynomialUtils.h"
#include "src/Polynomials/Companion.h"
#include "src/Polynomials/PolynomialSolver.h"

/**
	\page polynomials Polynomials defines functions for dealing with polynomials
	and a QR based polynomial solver.
	\ingroup Polynomials_Module

	The remainder of the page documents first the functions for evaluating, computing
	polynomials, computing estimates about polynomials and next the QR based polynomial
	solver.

	\section polynomialUtils convenient functions to deal with polynomials
	\subsection roots_to_monicPolynomial
	The function
	\code
	void roots_to_monicPolynomial( const RootVector& rv, Polynomial& poly )
	\endcode
	computes the coefficients \f$ a_i \f$ of

	\f$ p(x) = a_0 + a_{1}x + ... + a_{n-1}x^{n-1} + x^n \f$

	where \f$ p \f$ is known through its roots i.e. \f$ p(x) = (x-r_1)(x-r_2)...(x-r_n) \f$.

	\subsection poly_eval
	The function
	\code
	T poly_eval( const Polynomials& poly, const T& x )
	\endcode
	evaluates a polynomial at a given point using stabilized H&ouml;rner method.

	The following code: first computes the coefficients in the monomial basis of the monic polynomial that has the provided roots;
	then, it evaluates the computed polynomial, using a stabilized H&ouml;rner method.

	\include PolynomialUtils1.cpp
  Output: \verbinclude PolynomialUtils1.out

	\subsection Cauchy bounds
	The function
	\code
	Real cauchy_max_bound( const Polynomial& poly )
	\endcode
	provides a maximum bound (the Cauchy one: \f$C(p)\f$) for the absolute value of a root of the given polynomial i.e.
	\f$ \forall r_i \f$ root of \f$ p(x) = \sum_{k=0}^d a_k x^k \f$,
	\f$ |r_i| \le C(p) = \sum_{k=0}^{d} \left | \frac{a_k}{a_d} \right | \f$
	The leading coefficient \f$ p \f$: should be non zero \f$a_d \neq 0\f$.


	The function
	\code
	Real cauchy_min_bound( const Polynomial& poly )
	\endcode
	provides a minimum bound (the Cauchy one: \f$c(p)\f$) for the absolute value of a non zero root of the given polynomial i.e.
	\f$ \forall r_i \neq 0 \f$ root of \f$ p(x) = \sum_{k=0}^d a_k x^k \f$,
	\f$ |r_i| \ge c(p) = \left( \sum_{k=0}^{d} \left | \frac{a_k}{a_0} \right | \right)^{-1} \f$




	\section QR polynomial solver class
	Computes the complex roots of a polynomial by computing the eigenvalues of the associated companion matrix with the QR algorithm.
	
	The roots of \f$ p(x) = a_0 + a_1 x + a_2 x^2 + a_{3} x^3 + x^4 \f$ are the eigenvalues of
	\f$
	\left [
	\begin{array}{cccc}
	0 & 0 &  0 & a_0 \\
	1 & 0 &  0 & a_1 \\
	0 & 1 &  0 & a_2 \\
	0 & 0 &  1 & a_3
	\end{array} \right ]
	\f$

	However, the QR algorithm is not guaranteed to converge when there are several eigenvalues with same modulus.

	Therefore the current polynomial solver is guaranteed to provide a correct result only when the complex roots \f$r_1,r_2,...,r_d\f$ have distinct moduli i.e.
	
	\f$ \forall i,j \in [1;d],~ \| r_i \| \neq \| r_j \| \f$.

	With 32bit (float) floating types this problem shows up frequently.
  However, almost always, correct accuracy is reached even in these cases for 64bit
  (double) floating types and small polynomial degree (<20).

	\include PolynomialSolver1.cpp
	
	In the above example:
	
	-# a simple use of the polynomial solver is shown;
	-# the accuracy problem with the QR algorithm is presented: a polynomial with almost conjugate roots is provided to the solver.
	Those roots have almost same module therefore the QR algorithm failed to converge: the accuracy
	of the last root is bad;
	-# a simple way to circumvent the problem is shown: use doubles instead of floats.

  Output: \verbinclude PolynomialSolver1.out
*/

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_POLYNOMIALS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/Skyline <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINE_MODULE_H
#define EIGEN_SKYLINE_MODULE_H


#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>

/**
 *  \defgroup Skyline_Module Skyline module
 *
 *
 *
 *
 */

#include "src/Skyline/SkylineUtil.h"
#include "src/Skyline/SkylineMatrixBase.h"
#include "src/Skyline/SkylineStorage.h"
#include "src/Skyline/SkylineMatrix.h"
#include "src/Skyline/SkylineInplaceLU.h"
#include "src/Skyline/SkylineProduct.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SKYLINE_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/SparseExtra <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_EXTRA_MODULE_H
#define EIGEN_SPARSE_EXTRA_MODULE_H

#include "../../Eigen/Sparse"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include <vector>
#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>

#ifdef EIGEN_GOOGLEHASH_SUPPORT
  #include <google/dense_hash_map>
  #include <google/sparse_hash_map>
#endif

/**
  * \defgroup SparseExtra_Module SparseExtra module
  *
  * This module contains some experimental features extending the sparse module.
  *
  * \code
  * #include <Eigen/SparseExtra>
  * \endcode
  */


#include "src/SparseExtra/DynamicSparseMatrix.h"
#include "src/SparseExtra/BlockOfDynamicSparseMatrix.h"
#include "src/SparseExtra/RandomSetter.h"

#include "src/SparseExtra/MarketIO.h"

#if !defined(_WIN32)
#include <dirent.h>
#include "src/SparseExtra/MatrixMarketIterator.h"
#endif

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSE_EXTRA_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/SpecialFunctions <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_MODULE
#define EIGEN_SPECIALFUNCTIONS_MODULE

#include <math.h>

#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup SpecialFunctions_Module Special math functions module
  *
  * This module features additional coefficient-wise math functions available
  * within the numext:: namespace for the scalar version, and as method and/or free
  * functions of Array. Those include:
  *
  * - erf
  * - erfc
  * - lgamma
  * - igamma
  * - igamma_der_a
  * - gamma_sample_der_alpha
  * - igammac
  * - digamma
  * - ndtri
  * - polygamma
  * - zeta
  * - betainc
  *
  * Bessel Functions
  * - bessel_i0
  * - bessel_i0e
  * - bessel_i1
  * - bessel_i1e
  * - bessel_j0
  * - bessel_j1
  * - bessel_k0
  * - bessel_k0e
  * - bessel_k1
  * - bessel_k1e
  * - bessel_y0
  * - bessel_y1
  *
  * \code
  * #include <unsupported/Eigen/SpecialFunctions>
  * \endcode
  */
//@{

}

#include "src/SpecialFunctions/BesselFunctionsImpl.h"
#include "src/SpecialFunctions/BesselFunctionsBFloat16.h"
#include "src/SpecialFunctions/BesselFunctionsHalf.h"
#include "src/SpecialFunctions/BesselFunctionsPacketMath.h"
#include "src/SpecialFunctions/BesselFunctionsFunctors.h"
#include "src/SpecialFunctions/BesselFunctionsArrayAPI.h"
#include "src/SpecialFunctions/SpecialFunctionsImpl.h"
#if defined(EIGEN_HIPCC)
#include "src/SpecialFunctions/HipVectorCompatibility.h"
#endif
#include "src/SpecialFunctions/SpecialFunctionsBFloat16.h"
#include "src/SpecialFunctions/SpecialFunctionsHalf.h"
#include "src/SpecialFunctions/SpecialFunctionsPacketMath.h"
#include "src/SpecialFunctions/SpecialFunctionsFunctors.h"
#include "src/SpecialFunctions/SpecialFunctionsArrayAPI.h"

#if defined EIGEN_VECTORIZE_AVX512
  #include "src/SpecialFunctions/arch/AVX/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX/SpecialFunctions.h"
  #include "src/SpecialFunctions/arch/AVX512/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX512/SpecialFunctions.h"
#elif defined EIGEN_VECTORIZE_AVX
  #include "src/SpecialFunctions/arch/AVX/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX/SpecialFunctions.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/SpecialFunctions/arch/NEON/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/NEON/SpecialFunctions.h"
#endif

#if defined EIGEN_VECTORIZE_GPU
  #include "src/SpecialFunctions/arch/GPU/SpecialFunctions.h"
#endif

namespace Eigen {
//@}
}


#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPECIALFUNCTIONS_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/Splines <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINES_MODULE_H
#define EIGEN_SPLINES_MODULE_H

namespace Eigen 
{
/**
  * \defgroup Splines_Module Spline and spline fitting module
  *
  * This module provides a simple multi-dimensional spline class while
  * offering most basic functionality to fit a spline to point sets.
  *
  * \code
  * #include <unsupported/Eigen/Splines>
  * \endcode
  */
}

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/Splines/SplineFwd.h"
#include "src/Splines/Spline.h"
#include "src/Splines/SplineFitting.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPLINES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffJacobian.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_JACOBIAN_H
#define EIGEN_AUTODIFF_JACOBIAN_H

namespace Eigen
{

template<typename Functor> class AutoDiffJacobian : public Functor
{
public:
  AutoDiffJacobian() : Functor() {}
  AutoDiffJacobian(const Functor& f) : Functor(f) {}

  // forward constructors
#if EIGEN_HAS_VARIADIC_TEMPLATES
  template<typename... T>
  AutoDiffJacobian(const T& ...Values) : Functor(Values...) {}
#else
  template<typename T0>
  AutoDiffJacobian(const T0& a0) : Functor(a0) {}
  template<typename T0, typename T1>
  AutoDiffJacobian(const T0& a0, const T1& a1) : Functor(a0, a1) {}
  template<typename T0, typename T1, typename T2>
  AutoDiffJacobian(const T0& a0, const T1& a1, const T2& a2) : Functor(a0, a1, a2) {}
#endif

  typedef typename Functor::InputType InputType;
  typedef typename Functor::ValueType ValueType;
  typedef typename ValueType::Scalar Scalar;

  enum {
    InputsAtCompileTime = InputType::RowsAtCompileTime,
    ValuesAtCompileTime = ValueType::RowsAtCompileTime
  };

  typedef Matrix<Scalar, ValuesAtCompileTime, InputsAtCompileTime> JacobianType;
  typedef typename JacobianType::Index Index;

  typedef Matrix<Scalar, InputsAtCompileTime, 1> DerivativeType;
  typedef AutoDiffScalar<DerivativeType> ActiveScalar;

  typedef Matrix<ActiveScalar, InputsAtCompileTime, 1> ActiveInput;
  typedef Matrix<ActiveScalar, ValuesAtCompileTime, 1> ActiveValue;

#if EIGEN_HAS_VARIADIC_TEMPLATES
  // Some compilers don't accept variadic parameters after a default parameter,
  // i.e., we can't just write _jac=0 but we need to overload operator():
  EIGEN_STRONG_INLINE
  void operator() (const InputType& x, ValueType* v) const
  {
      this->operator()(x, v, 0);
  }
  template<typename... ParamsType>
  void operator() (const InputType& x, ValueType* v, JacobianType* _jac,
                   const ParamsType&... Params) const
#else
  void operator() (const InputType& x, ValueType* v, JacobianType* _jac=0) const
#endif
  {
    eigen_assert(v!=0);

    if (!_jac)
    {
#if EIGEN_HAS_VARIADIC_TEMPLATES
      Functor::operator()(x, v, Params...);
#else
      Functor::operator()(x, v);
#endif
      return;
    }

    JacobianType& jac = *_jac;

    ActiveInput ax = x.template cast<ActiveScalar>();
    ActiveValue av(jac.rows());

    if(InputsAtCompileTime==Dynamic)
      for (Index j=0; j<jac.rows(); j++)
        av[j].derivatives().resize(x.rows());

    for (Index i=0; i<jac.cols(); i++)
      ax[i].derivatives() = DerivativeType::Unit(x.rows(),i);

#if EIGEN_HAS_VARIADIC_TEMPLATES
    Functor::operator()(ax, &av, Params...);
#else
    Functor::operator()(ax, &av);
#endif

    for (Index i=0; i<jac.rows(); i++)
    {
      (*v)[i] = av[i].value();
      jac.row(i) = av[i].derivatives();
    }
  }
};

}

#endif // EIGEN_AUTODIFF_JACOBIAN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffScalar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_SCALAR_H
#define EIGEN_AUTODIFF_SCALAR_H

namespace Eigen {

namespace internal {

template<typename A, typename B>
struct make_coherent_impl {
  static void run(A&, B&) {}
};

// resize a to match b is a.size()==0, and conversely.
template<typename A, typename B>
void make_coherent(const A& a, const B&b)
{
  make_coherent_impl<A,B>::run(a.const_cast_derived(), b.const_cast_derived());
}

template<typename DerivativeType, bool Enable> struct auto_diff_special_op;

} // end namespace internal

template<typename DerivativeType> class AutoDiffScalar;

template<typename NewDerType>
inline AutoDiffScalar<NewDerType> MakeAutoDiffScalar(const typename NewDerType::Scalar& value, const NewDerType &der) {
  return AutoDiffScalar<NewDerType>(value,der);
}

/** \class AutoDiffScalar
  * \brief A scalar type replacement with automatic differentiation capability
  *
  * \param DerivativeType the vector type used to store/represent the derivatives. The base scalar type
  *                 as well as the number of derivatives to compute are determined from this type.
  *                 Typical choices include, e.g., \c Vector4f for 4 derivatives, or \c VectorXf
  *                 if the number of derivatives is not known at compile time, and/or, the number
  *                 of derivatives is large.
  *                 Note that DerivativeType can also be a reference (e.g., \c VectorXf&) to wrap a
  *                 existing vector into an AutoDiffScalar.
  *                 Finally, DerivativeType can also be any Eigen compatible expression.
  *
  * This class represents a scalar value while tracking its respective derivatives using Eigen's expression
  * template mechanism.
  *
  * It supports the following list of global math function:
  *  - std::abs, std::sqrt, std::pow, std::exp, std::log, std::sin, std::cos,
  *  - internal::abs, internal::sqrt, numext::pow, internal::exp, internal::log, internal::sin, internal::cos,
  *  - internal::conj, internal::real, internal::imag, numext::abs2.
  *
  * AutoDiffScalar can be used as the scalar type of an Eigen::Matrix object. However,
  * in that case, the expression template mechanism only occurs at the top Matrix level,
  * while derivatives are computed right away.
  *
  */

template<typename DerivativeType>
class AutoDiffScalar
  : public internal::auto_diff_special_op
            <DerivativeType, !internal::is_same<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar,
                                          typename NumTraits<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar>::Real>::value>
{
  public:
    typedef internal::auto_diff_special_op
            <DerivativeType, !internal::is_same<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar,
                       typename NumTraits<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar>::Real>::value> Base;
    typedef typename internal::remove_all<DerivativeType>::type DerType;
    typedef typename internal::traits<DerType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real Real;

    using Base::operator+;
    using Base::operator*;

    /** Default constructor without any initialization. */
    AutoDiffScalar() {}

    /** Constructs an active scalar from its \a value,
        and initializes the \a nbDer derivatives such that it corresponds to the \a derNumber -th variable */
    AutoDiffScalar(const Scalar& value, int nbDer, int derNumber)
      : m_value(value), m_derivatives(DerType::Zero(nbDer))
    {
      m_derivatives.coeffRef(derNumber) = Scalar(1);
    }

    /** Conversion from a scalar constant to an active scalar.
      * The derivatives are set to zero. */
    /*explicit*/ AutoDiffScalar(const Real& value)
      : m_value(value)
    {
      if(m_derivatives.size()>0)
        m_derivatives.setZero();
    }

    /** Constructs an active scalar from its \a value and derivatives \a der */
    AutoDiffScalar(const Scalar& value, const DerType& der)
      : m_value(value), m_derivatives(der)
    {}

    template<typename OtherDerType>
    AutoDiffScalar(const AutoDiffScalar<OtherDerType>& other
#ifndef EIGEN_PARSED_BY_DOXYGEN
    , typename internal::enable_if<
            internal::is_same<Scalar, typename internal::traits<typename internal::remove_all<OtherDerType>::type>::Scalar>::value
        &&  internal::is_convertible<OtherDerType,DerType>::value , void*>::type = 0
#endif
    )
      : m_value(other.value()), m_derivatives(other.derivatives())
    {}

    friend  std::ostream & operator << (std::ostream & s, const AutoDiffScalar& a)
    {
      return s << a.value();
    }

    AutoDiffScalar(const AutoDiffScalar& other)
      : m_value(other.value()), m_derivatives(other.derivatives())
    {}

    template<typename OtherDerType>
    inline AutoDiffScalar& operator=(const AutoDiffScalar<OtherDerType>& other)
    {
      m_value = other.value();
      m_derivatives = other.derivatives();
      return *this;
    }

    inline AutoDiffScalar& operator=(const AutoDiffScalar& other)
    {
      m_value = other.value();
      m_derivatives = other.derivatives();
      return *this;
    }

    inline AutoDiffScalar& operator=(const Scalar& other)
    {
      m_value = other;
      if(m_derivatives.size()>0)
        m_derivatives.setZero();
      return *this;
    }

//     inline operator const Scalar& () const { return m_value; }
//     inline operator Scalar& () { return m_value; }

    inline const Scalar& value() const { return m_value; }
    inline Scalar& value() { return m_value; }

    inline const DerType& derivatives() const { return m_derivatives; }
    inline DerType& derivatives() { return m_derivatives; }

    inline bool operator< (const Scalar& other) const  { return m_value <  other; }
    inline bool operator<=(const Scalar& other) const  { return m_value <= other; }
    inline bool operator> (const Scalar& other) const  { return m_value >  other; }
    inline bool operator>=(const Scalar& other) const  { return m_value >= other; }
    inline bool operator==(const Scalar& other) const  { return m_value == other; }
    inline bool operator!=(const Scalar& other) const  { return m_value != other; }

    friend inline bool operator< (const Scalar& a, const AutoDiffScalar& b) { return a <  b.value(); }
    friend inline bool operator<=(const Scalar& a, const AutoDiffScalar& b) { return a <= b.value(); }
    friend inline bool operator> (const Scalar& a, const AutoDiffScalar& b) { return a >  b.value(); }
    friend inline bool operator>=(const Scalar& a, const AutoDiffScalar& b) { return a >= b.value(); }
    friend inline bool operator==(const Scalar& a, const AutoDiffScalar& b) { return a == b.value(); }
    friend inline bool operator!=(const Scalar& a, const AutoDiffScalar& b) { return a != b.value(); }

    template<typename OtherDerType> inline bool operator< (const AutoDiffScalar<OtherDerType>& b) const  { return m_value <  b.value(); }
    template<typename OtherDerType> inline bool operator<=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value <= b.value(); }
    template<typename OtherDerType> inline bool operator> (const AutoDiffScalar<OtherDerType>& b) const  { return m_value >  b.value(); }
    template<typename OtherDerType> inline bool operator>=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value >= b.value(); }
    template<typename OtherDerType> inline bool operator==(const AutoDiffScalar<OtherDerType>& b) const  { return m_value == b.value(); }
    template<typename OtherDerType> inline bool operator!=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value != b.value(); }

    inline const AutoDiffScalar<DerType&> operator+(const Scalar& other) const
    {
      return AutoDiffScalar<DerType&>(m_value + other, m_derivatives);
    }

    friend inline const AutoDiffScalar<DerType&> operator+(const Scalar& a, const AutoDiffScalar& b)
    {
      return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
    }

//     inline const AutoDiffScalar<DerType&> operator+(const Real& other) const
//     {
//       return AutoDiffScalar<DerType&>(m_value + other, m_derivatives);
//     }

//     friend inline const AutoDiffScalar<DerType&> operator+(const Real& a, const AutoDiffScalar& b)
//     {
//       return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
//     }

    inline AutoDiffScalar& operator+=(const Scalar& other)
    {
      value() += other;
      return *this;
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,const DerType,const typename internal::remove_all<OtherDerType>::type> >
    operator+(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,const DerType,const typename internal::remove_all<OtherDerType>::type> >(
        m_value + other.value(),
        m_derivatives + other.derivatives());
    }

    template<typename OtherDerType>
    inline AutoDiffScalar&
    operator+=(const AutoDiffScalar<OtherDerType>& other)
    {
      (*this) = (*this) + other;
      return *this;
    }

    inline const AutoDiffScalar<DerType&> operator-(const Scalar& b) const
    {
      return AutoDiffScalar<DerType&>(m_value - b, m_derivatives);
    }

    friend inline const AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
    operator-(const Scalar& a, const AutoDiffScalar& b)
    {
      return AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
            (a - b.value(), -b.derivatives());
    }

    inline AutoDiffScalar& operator-=(const Scalar& other)
    {
      value() -= other;
      return *this;
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_difference_op<Scalar>, const DerType,const typename internal::remove_all<OtherDerType>::type> >
    operator-(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return AutoDiffScalar<CwiseBinaryOp<internal::scalar_difference_op<Scalar>, const DerType,const typename internal::remove_all<OtherDerType>::type> >(
        m_value - other.value(),
        m_derivatives - other.derivatives());
    }

    template<typename OtherDerType>
    inline AutoDiffScalar&
    operator-=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this - other;
      return *this;
    }

    inline const AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
    operator-() const
    {
      return AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >(
        -m_value,
        -m_derivatives);
    }

    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator*(const Scalar& other) const
    {
      return MakeAutoDiffScalar(m_value * other, m_derivatives * other);
    }

    friend inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator*(const Scalar& other, const AutoDiffScalar& a)
    {
      return MakeAutoDiffScalar(a.value() * other, a.derivatives() * other);
    }

//     inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator*(const Real& other) const
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         m_value * other,
//         (m_derivatives * other));
//     }
//
//     friend inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator*(const Real& other, const AutoDiffScalar& a)
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         a.value() * other,
//         a.derivatives() * other);
//     }

    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator/(const Scalar& other) const
    {
      return MakeAutoDiffScalar(m_value / other, (m_derivatives * (Scalar(1)/other)));
    }

    friend inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator/(const Scalar& other, const AutoDiffScalar& a)
    {
      return MakeAutoDiffScalar(other / a.value(), a.derivatives() * (Scalar(-other) / (a.value()*a.value())));
    }

//     inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator/(const Real& other) const
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         m_value / other,
//         (m_derivatives * (Real(1)/other)));
//     }
//
//     friend inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator/(const Real& other, const AutoDiffScalar& a)
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         other / a.value(),
//         a.derivatives() * (-Real(1)/other));
//     }

    template<typename OtherDerType>
    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(
        CwiseBinaryOp<internal::scalar_difference_op<Scalar> EIGEN_COMMA
          const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) EIGEN_COMMA
          const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<OtherDerType>::type,Scalar,product) >,Scalar,product) >
    operator/(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return MakeAutoDiffScalar(
        m_value / other.value(),
          ((m_derivatives * other.value()) - (other.derivatives() * m_value))
        * (Scalar(1)/(other.value()*other.value())));
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
        const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product),
        const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<OtherDerType>::type,Scalar,product) > >
    operator*(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return MakeAutoDiffScalar(
        m_value * other.value(),
        (m_derivatives * other.value()) + (other.derivatives() * m_value));
    }

    inline AutoDiffScalar& operator*=(const Scalar& other)
    {
      *this = *this * other;
      return *this;
    }

    template<typename OtherDerType>
    inline AutoDiffScalar& operator*=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this * other;
      return *this;
    }

    inline AutoDiffScalar& operator/=(const Scalar& other)
    {
      *this = *this / other;
      return *this;
    }

    template<typename OtherDerType>
    inline AutoDiffScalar& operator/=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this / other;
      return *this;
    }

  protected:
    Scalar m_value;
    DerType m_derivatives;

};

namespace internal {

template<typename DerivativeType>
struct auto_diff_special_op<DerivativeType, true>
//   : auto_diff_scalar_op<DerivativeType, typename NumTraits<Scalar>::Real,
//                            is_same<Scalar,typename NumTraits<Scalar>::Real>::value>
{
  typedef typename remove_all<DerivativeType>::type DerType;
  typedef typename traits<DerType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

//   typedef auto_diff_scalar_op<DerivativeType, typename NumTraits<Scalar>::Real,
//                            is_same<Scalar,typename NumTraits<Scalar>::Real>::value> Base;

//   using Base::operator+;
//   using Base::operator+=;
//   using Base::operator-;
//   using Base::operator-=;
//   using Base::operator*;
//   using Base::operator*=;

  const AutoDiffScalar<DerivativeType>& derived() const { return *static_cast<const AutoDiffScalar<DerivativeType>*>(this); }
  AutoDiffScalar<DerivativeType>& derived() { return *static_cast<AutoDiffScalar<DerivativeType>*>(this); }


  inline const AutoDiffScalar<DerType&> operator+(const Real& other) const
  {
    return AutoDiffScalar<DerType&>(derived().value() + other, derived().derivatives());
  }

  friend inline const AutoDiffScalar<DerType&> operator+(const Real& a, const AutoDiffScalar<DerivativeType>& b)
  {
    return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
  }

  inline AutoDiffScalar<DerivativeType>& operator+=(const Real& other)
  {
    derived().value() += other;
    return derived();
  }


  inline const AutoDiffScalar<typename CwiseUnaryOp<bind2nd_op<scalar_product_op<Scalar,Real> >, DerType>::Type >
  operator*(const Real& other) const
  {
    return AutoDiffScalar<typename CwiseUnaryOp<bind2nd_op<scalar_product_op<Scalar,Real> >, DerType>::Type >(
      derived().value() * other,
      derived().derivatives() * other);
  }

  friend inline const AutoDiffScalar<typename CwiseUnaryOp<bind1st_op<scalar_product_op<Real,Scalar> >, DerType>::Type >
  operator*(const Real& other, const AutoDiffScalar<DerivativeType>& a)
  {
    return AutoDiffScalar<typename CwiseUnaryOp<bind1st_op<scalar_product_op<Real,Scalar> >, DerType>::Type >(
      a.value() * other,
      a.derivatives() * other);
  }

  inline AutoDiffScalar<DerivativeType>& operator*=(const Scalar& other)
  {
    *this = *this * other;
    return derived();
  }
};

template<typename DerivativeType>
struct auto_diff_special_op<DerivativeType, false>
{
  void operator*() const;
  void operator-() const;
  void operator+() const;
};

template<typename BinOp, typename A, typename B, typename RefType>
void make_coherent_expression(CwiseBinaryOp<BinOp,A,B> xpr, const RefType &ref)
{
  make_coherent(xpr.const_cast_derived().lhs(), ref);
  make_coherent(xpr.const_cast_derived().rhs(), ref);
}

template<typename UnaryOp, typename A, typename RefType>
void make_coherent_expression(const CwiseUnaryOp<UnaryOp,A> &xpr, const RefType &ref)
{
  make_coherent(xpr.nestedExpression().const_cast_derived(), ref);
}

// needed for compilation only
template<typename UnaryOp, typename A, typename RefType>
void make_coherent_expression(const CwiseNullaryOp<UnaryOp,A> &, const RefType &)
{}

template<typename A_Scalar, int A_Rows, int A_Cols, int A_Options, int A_MaxRows, int A_MaxCols, typename B>
struct make_coherent_impl<Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols>, B> {
  typedef Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols> A;
  static void run(A& a, B& b) {
    if((A_Rows==Dynamic || A_Cols==Dynamic) && (a.size()==0))
    {
      a.resize(b.size());
      a.setZero();
    }
    else if (B::SizeAtCompileTime==Dynamic && a.size()!=0 && b.size()==0)
    {
      make_coherent_expression(b,a);
    }
  }
};

template<typename A, typename B_Scalar, int B_Rows, int B_Cols, int B_Options, int B_MaxRows, int B_MaxCols>
struct make_coherent_impl<A, Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> > {
  typedef Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> B;
  static void run(A& a, B& b) {
    if((B_Rows==Dynamic || B_Cols==Dynamic) && (b.size()==0))
    {
      b.resize(a.size());
      b.setZero();
    }
    else if (A::SizeAtCompileTime==Dynamic && b.size()!=0 && a.size()==0)
    {
      make_coherent_expression(a,b);
    }
  }
};

template<typename A_Scalar, int A_Rows, int A_Cols, int A_Options, int A_MaxRows, int A_MaxCols,
         typename B_Scalar, int B_Rows, int B_Cols, int B_Options, int B_MaxRows, int B_MaxCols>
struct make_coherent_impl<Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols>,
                          Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> > {
  typedef Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols> A;
  typedef Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> B;
  static void run(A& a, B& b) {
    if((A_Rows==Dynamic || A_Cols==Dynamic) && (a.size()==0))
    {
      a.resize(b.size());
      a.setZero();
    }
    else if((B_Rows==Dynamic || B_Cols==Dynamic) && (b.size()==0))
    {
      b.resize(a.size());
      b.setZero();
    }
  }
};

} // end namespace internal

template<typename DerType, typename BinOp>
struct ScalarBinaryOpTraits<AutoDiffScalar<DerType>,typename DerType::Scalar,BinOp>
{
  typedef AutoDiffScalar<DerType> ReturnType;
};

template<typename DerType, typename BinOp>
struct ScalarBinaryOpTraits<typename DerType::Scalar,AutoDiffScalar<DerType>, BinOp>
{
  typedef AutoDiffScalar<DerType> ReturnType;
};


// The following is an attempt to let Eigen's known about expression template, but that's more tricky!

// template<typename DerType, typename BinOp>
// struct ScalarBinaryOpTraits<AutoDiffScalar<DerType>,AutoDiffScalar<DerType>, BinOp>
// {
//   enum { Defined = 1 };
//   typedef AutoDiffScalar<typename DerType::PlainObject> ReturnType;
// };
//
// template<typename DerType1,typename DerType2, typename BinOp>
// struct ScalarBinaryOpTraits<AutoDiffScalar<DerType1>,AutoDiffScalar<DerType2>, BinOp>
// {
//   enum { Defined = 1 };//internal::is_same<typename DerType1::Scalar,typename DerType2::Scalar>::value };
//   typedef AutoDiffScalar<typename DerType1::PlainObject> ReturnType;
// };

#define EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(FUNC,CODE) \
  template<typename DerType> \
  inline const Eigen::AutoDiffScalar< \
  EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename Eigen::internal::remove_all<DerType>::type, typename Eigen::internal::traits<typename Eigen::internal::remove_all<DerType>::type>::Scalar, product) > \
  FUNC(const Eigen::AutoDiffScalar<DerType>& x) { \
    using namespace Eigen; \
    typedef typename Eigen::internal::traits<typename Eigen::internal::remove_all<DerType>::type>::Scalar Scalar; \
    EIGEN_UNUSED_VARIABLE(sizeof(Scalar)); \
    CODE; \
  }

template<typename DerType>
struct CleanedUpDerType {
  typedef AutoDiffScalar<typename Eigen::internal::remove_all<DerType>::type::PlainObject> type;
};

template<typename DerType>
inline const AutoDiffScalar<DerType>& conj(const AutoDiffScalar<DerType>& x)  { return x; }
template<typename DerType>
inline const AutoDiffScalar<DerType>& real(const AutoDiffScalar<DerType>& x)  { return x; }
template<typename DerType>
inline typename DerType::Scalar imag(const AutoDiffScalar<DerType>&)    { return 0.; }
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (min)(const AutoDiffScalar<DerType>& x, const T& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x <= y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (max)(const AutoDiffScalar<DerType>& x, const T& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x >= y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (min)(const T& x, const AutoDiffScalar<DerType>& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x < y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (max)(const T& x, const AutoDiffScalar<DerType>& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x > y ? ADS(x) : ADS(y));
}
template<typename DerType>
inline typename CleanedUpDerType<DerType>::type (min)(const AutoDiffScalar<DerType>& x, const AutoDiffScalar<DerType>& y) {
  return (x.value() < y.value() ? x : y);
}
template<typename DerType>
inline typename CleanedUpDerType<DerType>::type (max)(const AutoDiffScalar<DerType>& x, const AutoDiffScalar<DerType>& y) {
  return (x.value() >= y.value() ? x : y);
}


EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(abs,
  using std::abs;
  return Eigen::MakeAutoDiffScalar(abs(x.value()), x.derivatives() * (x.value()<0 ? -1 : 1) );)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(abs2,
  using numext::abs2;
  return Eigen::MakeAutoDiffScalar(abs2(x.value()), x.derivatives() * (Scalar(2)*x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sqrt,
  using std::sqrt;
  Scalar sqrtx = sqrt(x.value());
  return Eigen::MakeAutoDiffScalar(sqrtx,x.derivatives() * (Scalar(0.5) / sqrtx));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(cos,
  using std::cos;
  using std::sin;
  return Eigen::MakeAutoDiffScalar(cos(x.value()), x.derivatives() * (-sin(x.value())));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sin,
  using std::sin;
  using std::cos;
  return Eigen::MakeAutoDiffScalar(sin(x.value()),x.derivatives() * cos(x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(exp,
  using std::exp;
  Scalar expx = exp(x.value());
  return Eigen::MakeAutoDiffScalar(expx,x.derivatives() * expx);)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(log,
  using std::log;
  return Eigen::MakeAutoDiffScalar(log(x.value()),x.derivatives() * (Scalar(1)/x.value()));)

template<typename DerType>
inline const Eigen::AutoDiffScalar<
EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<DerType>::type,typename internal::traits<typename internal::remove_all<DerType>::type>::Scalar,product) >
pow(const Eigen::AutoDiffScalar<DerType> &x, const typename internal::traits<typename internal::remove_all<DerType>::type>::Scalar &y)
{
  using namespace Eigen;
  using std::pow;
  return Eigen::MakeAutoDiffScalar(pow(x.value(),y), x.derivatives() * (y * pow(x.value(),y-1)));
}


template<typename DerTypeA,typename DerTypeB>
inline const AutoDiffScalar<Matrix<typename internal::traits<typename internal::remove_all<DerTypeA>::type>::Scalar,Dynamic,1> >
atan2(const AutoDiffScalar<DerTypeA>& a, const AutoDiffScalar<DerTypeB>& b)
{
  using std::atan2;
  typedef typename internal::traits<typename internal::remove_all<DerTypeA>::type>::Scalar Scalar;
  typedef AutoDiffScalar<Matrix<Scalar,Dynamic,1> > PlainADS;
  PlainADS ret;
  ret.value() = atan2(a.value(), b.value());
  
  Scalar squared_hypot = a.value() * a.value() + b.value() * b.value();
  
  // if (squared_hypot==0) the derivation is undefined and the following results in a NaN:
  ret.derivatives() = (a.derivatives() * b.value() - a.value() * b.derivatives()) / squared_hypot;

  return ret;
}

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(tan,
  using std::tan;
  using std::cos;
  return Eigen::MakeAutoDiffScalar(tan(x.value()),x.derivatives() * (Scalar(1)/numext::abs2(cos(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(asin,
  using std::sqrt;
  using std::asin;
  return Eigen::MakeAutoDiffScalar(asin(x.value()),x.derivatives() * (Scalar(1)/sqrt(1-numext::abs2(x.value()))));)
  
EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(acos,
  using std::sqrt;
  using std::acos;
  return Eigen::MakeAutoDiffScalar(acos(x.value()),x.derivatives() * (Scalar(-1)/sqrt(1-numext::abs2(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(tanh,
  using std::cosh;
  using std::tanh;
  return Eigen::MakeAutoDiffScalar(tanh(x.value()),x.derivatives() * (Scalar(1)/numext::abs2(cosh(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sinh,
  using std::sinh;
  using std::cosh;
  return Eigen::MakeAutoDiffScalar(sinh(x.value()),x.derivatives() * cosh(x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(cosh,
  using std::sinh;
  using std::cosh;
  return Eigen::MakeAutoDiffScalar(cosh(x.value()),x.derivatives() * sinh(x.value()));)

#undef EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY

template<typename DerType> struct NumTraits<AutoDiffScalar<DerType> >
  : NumTraits< typename NumTraits<typename internal::remove_all<DerType>::type::Scalar>::Real >
{
  typedef typename internal::remove_all<DerType>::type DerTypeCleaned;
  typedef AutoDiffScalar<Matrix<typename NumTraits<typename DerTypeCleaned::Scalar>::Real,DerTypeCleaned::RowsAtCompileTime,DerTypeCleaned::ColsAtCompileTime,
                                0, DerTypeCleaned::MaxRowsAtCompileTime, DerTypeCleaned::MaxColsAtCompileTime> > Real;
  typedef AutoDiffScalar<DerType> NonInteger;
  typedef AutoDiffScalar<DerType> Nested;
  typedef typename NumTraits<typename DerTypeCleaned::Scalar>::Literal Literal;
  enum{
    RequireInitialization = 1
  };
};

}

namespace std {

template <typename T>
class numeric_limits<Eigen::AutoDiffScalar<T> >
  : public numeric_limits<typename T::Scalar> {};

template <typename T>
class numeric_limits<Eigen::AutoDiffScalar<T&> >
  : public numeric_limits<typename T::Scalar> {};

}  // namespace std

#endif // EIGEN_AUTODIFF_SCALAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_VECTOR_H
#define EIGEN_AUTODIFF_VECTOR_H

namespace Eigen {

/* \class AutoDiffScalar
  * \brief A scalar type replacement with automatic differentation capability
  *
  * \param DerType the vector type used to store/represent the derivatives (e.g. Vector3f)
  *
  * This class represents a scalar value while tracking its respective derivatives.
  *
  * It supports the following list of global math function:
  *  - std::abs, std::sqrt, std::pow, std::exp, std::log, std::sin, std::cos,
  *  - internal::abs, internal::sqrt, numext::pow, internal::exp, internal::log, internal::sin, internal::cos,
  *  - internal::conj, internal::real, internal::imag, numext::abs2.
  *
  * AutoDiffScalar can be used as the scalar type of an Eigen::Matrix object. However,
  * in that case, the expression template mechanism only occurs at the top Matrix level,
  * while derivatives are computed right away.
  *
  */
template<typename ValueType, typename JacobianType>
class AutoDiffVector
{
  public:
    //typedef typename internal::traits<ValueType>::Scalar Scalar;
    typedef typename internal::traits<ValueType>::Scalar BaseScalar;
    typedef AutoDiffScalar<Matrix<BaseScalar,JacobianType::RowsAtCompileTime,1> > ActiveScalar;
    typedef ActiveScalar Scalar;
    typedef AutoDiffScalar<typename JacobianType::ColXpr> CoeffType;
    typedef typename JacobianType::Index Index;

    inline AutoDiffVector() {}

    inline AutoDiffVector(const ValueType& values)
      : m_values(values)
    {
      m_jacobian.setZero();
    }


    CoeffType operator[] (Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType operator[] (Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    CoeffType operator() (Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType operator() (Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    CoeffType coeffRef(Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType coeffRef(Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    Index size() const { return m_values.size(); }

    // FIXME here we could return an expression of the sum
    Scalar sum() const { /*std::cerr << "sum \n\n";*/ /*std::cerr << m_jacobian.rowwise().sum() << "\n\n";*/ return Scalar(m_values.sum(), m_jacobian.rowwise().sum()); }


    inline AutoDiffVector(const ValueType& values, const JacobianType& jac)
      : m_values(values), m_jacobian(jac)
    {}

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector(const AutoDiffVector<OtherValueType, OtherJacobianType>& other)
      : m_values(other.values()), m_jacobian(other.jacobian())
    {}

    inline AutoDiffVector(const AutoDiffVector& other)
      : m_values(other.values()), m_jacobian(other.jacobian())
    {}

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector& operator=(const AutoDiffVector<OtherValueType, OtherJacobianType>& other)
    {
      m_values = other.values();
      m_jacobian = other.jacobian();
      return *this;
    }

    inline AutoDiffVector& operator=(const AutoDiffVector& other)
    {
      m_values = other.values();
      m_jacobian = other.jacobian();
      return *this;
    }

    inline const ValueType& values() const { return m_values; }
    inline ValueType& values() { return m_values; }

    inline const JacobianType& jacobian() const { return m_jacobian; }
    inline JacobianType& jacobian() { return m_jacobian; }

    template<typename OtherValueType,typename OtherJacobianType>
    inline const AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,JacobianType,OtherJacobianType>::Type >
    operator+(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
    {
      return AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,JacobianType,OtherJacobianType>::Type >(
        m_values + other.values(),
        m_jacobian + other.jacobian());
    }

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector&
    operator+=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      m_values += other.values();
      m_jacobian += other.jacobian();
      return *this;
    }

    template<typename OtherValueType,typename OtherJacobianType>
    inline const AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,JacobianType,OtherJacobianType>::Type >
    operator-(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
    {
      return AutoDiffVector<
        typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,ValueType,OtherValueType>::Type,
        typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,JacobianType,OtherJacobianType>::Type >(
          m_values - other.values(),
          m_jacobian - other.jacobian());
    }

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector&
    operator-=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      m_values -= other.values();
      m_jacobian -= other.jacobian();
      return *this;
    }

    inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, JacobianType>::Type >
    operator-() const
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, JacobianType>::Type >(
          -m_values,
          -m_jacobian);
    }

    inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type>
    operator*(const BaseScalar& other) const
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >(
          m_values * other,
          m_jacobian * other);
    }

    friend inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >
    operator*(const Scalar& other, const AutoDiffVector& v)
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >(
          v.values() * other,
          v.jacobian() * other);
    }

//     template<typename OtherValueType,typename OtherJacobianType>
//     inline const AutoDiffVector<
//       CwiseBinaryOp<internal::scalar_multiple_op<Scalar>, ValueType, OtherValueType>
//       CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
//         CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>,
//         CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, OtherJacobianType> > >
//     operator*(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
//     {
//       return AutoDiffVector<
//         CwiseBinaryOp<internal::scalar_multiple_op<Scalar>, ValueType, OtherValueType>
//         CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
//           CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>,
//           CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, OtherJacobianType> > >(
//             m_values.cwise() * other.values(),
//             (m_jacobian * other.values()) + (m_values * other.jacobian()));
//     }

    inline AutoDiffVector& operator*=(const Scalar& other)
    {
      m_values *= other;
      m_jacobian *= other;
      return *this;
    }

    template<typename OtherValueType,typename OtherJacobianType>
    inline AutoDiffVector& operator*=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      *this = *this * other;
      return *this;
    }

  protected:
    ValueType m_values;
    JacobianType m_jacobian;

};

}

#endif // EIGEN_AUTODIFF_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/BVH/BVAlgorithms.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BVALGORITHMS_H
#define EIGEN_BVALGORITHMS_H

namespace Eigen { 

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename BVH, typename Intersector>
bool intersect_helper(const BVH &tree, Intersector &intersector, typename BVH::Index root)
{
  typedef typename BVH::Index Index;
  typedef typename BVH::VolumeIterator VolIter;
  typedef typename BVH::ObjectIterator ObjIter;

  VolIter vBegin = VolIter(), vEnd = VolIter();
  ObjIter oBegin = ObjIter(), oEnd = ObjIter();

  std::vector<Index> todo(1, root);

  while(!todo.empty()) {
    tree.getChildren(todo.back(), vBegin, vEnd, oBegin, oEnd);
    todo.pop_back();

    for(; vBegin != vEnd; ++vBegin) //go through child volumes
      if(intersector.intersectVolume(tree.getVolume(*vBegin)))
        todo.push_back(*vBegin);

    for(; oBegin != oEnd; ++oBegin) //go through child objects
      if(intersector.intersectObject(*oBegin))
        return true; //intersector said to stop query
  }
  return false;
}
#endif //not EIGEN_PARSED_BY_DOXYGEN

template<typename Volume1, typename Object1, typename Object2, typename Intersector>
struct intersector_helper1
{
  intersector_helper1(const Object2 &inStored, Intersector &in) : stored(inStored), intersector(in) {}
  bool intersectVolume(const Volume1 &vol) { return intersector.intersectVolumeObject(vol, stored); }
  bool intersectObject(const Object1 &obj) { return intersector.intersectObjectObject(obj, stored); }
  Object2 stored;
  Intersector &intersector;
private:
  intersector_helper1& operator=(const intersector_helper1&);
};

template<typename Volume2, typename Object2, typename Object1, typename Intersector>
struct intersector_helper2
{
  intersector_helper2(const Object1 &inStored, Intersector &in) : stored(inStored), intersector(in) {}
  bool intersectVolume(const Volume2 &vol) { return intersector.intersectObjectVolume(stored, vol); }
  bool intersectObject(const Object2 &obj) { return intersector.intersectObjectObject(stored, obj); }
  Object1 stored;
  Intersector &intersector;
private:
  intersector_helper2& operator=(const intersector_helper2&);
};

} // end namespace internal

/**  Given a BVH, runs the query encapsulated by \a intersector.
  *  The Intersector type must provide the following members: \code
     bool intersectVolume(const BVH::Volume &volume) //returns true if volume intersects the query
     bool intersectObject(const BVH::Object &object) //returns true if the search should terminate immediately
  \endcode
  */
template<typename BVH, typename Intersector>
void BVIntersect(const BVH &tree, Intersector &intersector)
{
  internal::intersect_helper(tree, intersector, tree.getRootIndex());
}

/**  Given two BVH's, runs the query on their Cartesian product encapsulated by \a intersector.
  *  The Intersector type must provide the following members: \code
     bool intersectVolumeVolume(const BVH1::Volume &v1, const BVH2::Volume &v2) //returns true if product of volumes intersects the query
     bool intersectVolumeObject(const BVH1::Volume &v1, const BVH2::Object &o2) //returns true if the volume-object product intersects the query
     bool intersectObjectVolume(const BVH1::Object &o1, const BVH2::Volume &v2) //returns true if the volume-object product intersects the query
     bool intersectObjectObject(const BVH1::Object &o1, const BVH2::Object &o2) //returns true if the search should terminate immediately
  \endcode
  */
template<typename BVH1, typename BVH2, typename Intersector>
void BVIntersect(const BVH1 &tree1, const BVH2 &tree2, Intersector &intersector) //TODO: tandem descent when it makes sense
{
  typedef typename BVH1::Index Index1;
  typedef typename BVH2::Index Index2;
  typedef internal::intersector_helper1<typename BVH1::Volume, typename BVH1::Object, typename BVH2::Object, Intersector> Helper1;
  typedef internal::intersector_helper2<typename BVH2::Volume, typename BVH2::Object, typename BVH1::Object, Intersector> Helper2;
  typedef typename BVH1::VolumeIterator VolIter1;
  typedef typename BVH1::ObjectIterator ObjIter1;
  typedef typename BVH2::VolumeIterator VolIter2;
  typedef typename BVH2::ObjectIterator ObjIter2;

  VolIter1 vBegin1 = VolIter1(), vEnd1 = VolIter1();
  ObjIter1 oBegin1 = ObjIter1(), oEnd1 = ObjIter1();
  VolIter2 vBegin2 = VolIter2(), vEnd2 = VolIter2(), vCur2 = VolIter2();
  ObjIter2 oBegin2 = ObjIter2(), oEnd2 = ObjIter2(), oCur2 = ObjIter2();

  std::vector<std::pair<Index1, Index2> > todo(1, std::make_pair(tree1.getRootIndex(), tree2.getRootIndex()));

  while(!todo.empty()) {
    tree1.getChildren(todo.back().first, vBegin1, vEnd1, oBegin1, oEnd1);
    tree2.getChildren(todo.back().second, vBegin2, vEnd2, oBegin2, oEnd2);
    todo.pop_back();

    for(; vBegin1 != vEnd1; ++vBegin1) { //go through child volumes of first tree
      const typename BVH1::Volume &vol1 = tree1.getVolume(*vBegin1);
      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        if(intersector.intersectVolumeVolume(vol1, tree2.getVolume(*vCur2)))
          todo.push_back(std::make_pair(*vBegin1, *vCur2));
      }

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        Helper1 helper(*oCur2, intersector);
        if(internal::intersect_helper(tree1, helper, *vBegin1))
          return; //intersector said to stop query
      }
    }

    for(; oBegin1 != oEnd1; ++oBegin1) { //go through child objects of first tree
      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Helper2 helper(*oBegin1, intersector);
        if(internal::intersect_helper(tree2, helper, *vCur2))
          return; //intersector said to stop query
      }

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        if(intersector.intersectObjectObject(*oBegin1, *oCur2))
          return; //intersector said to stop query
      }
    }
  }
}

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename BVH, typename Minimizer>
typename Minimizer::Scalar minimize_helper(const BVH &tree, Minimizer &minimizer, typename BVH::Index root, typename Minimizer::Scalar minimum)
{
  typedef typename Minimizer::Scalar Scalar;
  typedef typename BVH::Index Index;
  typedef std::pair<Scalar, Index> QueueElement; //first element is priority
  typedef typename BVH::VolumeIterator VolIter;
  typedef typename BVH::ObjectIterator ObjIter;

  VolIter vBegin = VolIter(), vEnd = VolIter();
  ObjIter oBegin = ObjIter(), oEnd = ObjIter();
  std::priority_queue<QueueElement, std::vector<QueueElement>, std::greater<QueueElement> > todo; //smallest is at the top

  todo.push(std::make_pair(Scalar(), root));

  while(!todo.empty()) {
    tree.getChildren(todo.top().second, vBegin, vEnd, oBegin, oEnd);
    todo.pop();

    for(; oBegin != oEnd; ++oBegin) //go through child objects
      minimum = (std::min)(minimum, minimizer.minimumOnObject(*oBegin));

    for(; vBegin != vEnd; ++vBegin) { //go through child volumes
      Scalar val = minimizer.minimumOnVolume(tree.getVolume(*vBegin));
      if(val < minimum)
        todo.push(std::make_pair(val, *vBegin));
    }
  }

  return minimum;
}
#endif //not EIGEN_PARSED_BY_DOXYGEN


template<typename Volume1, typename Object1, typename Object2, typename Minimizer>
struct minimizer_helper1
{
  typedef typename Minimizer::Scalar Scalar;
  minimizer_helper1(const Object2 &inStored, Minimizer &m) : stored(inStored), minimizer(m) {}
  Scalar minimumOnVolume(const Volume1 &vol) { return minimizer.minimumOnVolumeObject(vol, stored); }
  Scalar minimumOnObject(const Object1 &obj) { return minimizer.minimumOnObjectObject(obj, stored); }
  Object2 stored;
  Minimizer &minimizer;
private:
  minimizer_helper1& operator=(const minimizer_helper1&);
};

template<typename Volume2, typename Object2, typename Object1, typename Minimizer>
struct minimizer_helper2
{
  typedef typename Minimizer::Scalar Scalar;
  minimizer_helper2(const Object1 &inStored, Minimizer &m) : stored(inStored), minimizer(m) {}
  Scalar minimumOnVolume(const Volume2 &vol) { return minimizer.minimumOnObjectVolume(stored, vol); }
  Scalar minimumOnObject(const Object2 &obj) { return minimizer.minimumOnObjectObject(stored, obj); }
  Object1 stored;
  Minimizer &minimizer;
private:
  minimizer_helper2& operator=(const minimizer_helper2&);
};

} // end namespace internal

/**  Given a BVH, runs the query encapsulated by \a minimizer.
  *  \returns the minimum value.
  *  The Minimizer type must provide the following members: \code
     typedef Scalar //the numeric type of what is being minimized--not necessarily the Scalar type of the BVH (if it has one)
     Scalar minimumOnVolume(const BVH::Volume &volume)
     Scalar minimumOnObject(const BVH::Object &object)
  \endcode
  */
template<typename BVH, typename Minimizer>
typename Minimizer::Scalar BVMinimize(const BVH &tree, Minimizer &minimizer)
{
  return internal::minimize_helper(tree, minimizer, tree.getRootIndex(), (std::numeric_limits<typename Minimizer::Scalar>::max)());
}

/**  Given two BVH's, runs the query on their cartesian product encapsulated by \a minimizer.
  *  \returns the minimum value.
  *  The Minimizer type must provide the following members: \code
     typedef Scalar //the numeric type of what is being minimized--not necessarily the Scalar type of the BVH (if it has one)
     Scalar minimumOnVolumeVolume(const BVH1::Volume &v1, const BVH2::Volume &v2)
     Scalar minimumOnVolumeObject(const BVH1::Volume &v1, const BVH2::Object &o2)
     Scalar minimumOnObjectVolume(const BVH1::Object &o1, const BVH2::Volume &v2)
     Scalar minimumOnObjectObject(const BVH1::Object &o1, const BVH2::Object &o2)
  \endcode
  */
template<typename BVH1, typename BVH2, typename Minimizer>
typename Minimizer::Scalar BVMinimize(const BVH1 &tree1, const BVH2 &tree2, Minimizer &minimizer)
{
  typedef typename Minimizer::Scalar Scalar;
  typedef typename BVH1::Index Index1;
  typedef typename BVH2::Index Index2;
  typedef internal::minimizer_helper1<typename BVH1::Volume, typename BVH1::Object, typename BVH2::Object, Minimizer> Helper1;
  typedef internal::minimizer_helper2<typename BVH2::Volume, typename BVH2::Object, typename BVH1::Object, Minimizer> Helper2;
  typedef std::pair<Scalar, std::pair<Index1, Index2> > QueueElement; //first element is priority
  typedef typename BVH1::VolumeIterator VolIter1;
  typedef typename BVH1::ObjectIterator ObjIter1;
  typedef typename BVH2::VolumeIterator VolIter2;
  typedef typename BVH2::ObjectIterator ObjIter2;

  VolIter1 vBegin1 = VolIter1(), vEnd1 = VolIter1();
  ObjIter1 oBegin1 = ObjIter1(), oEnd1 = ObjIter1();
  VolIter2 vBegin2 = VolIter2(), vEnd2 = VolIter2(), vCur2 = VolIter2();
  ObjIter2 oBegin2 = ObjIter2(), oEnd2 = ObjIter2(), oCur2 = ObjIter2();
  std::priority_queue<QueueElement, std::vector<QueueElement>, std::greater<QueueElement> > todo; //smallest is at the top

  Scalar minimum = (std::numeric_limits<Scalar>::max)();
  todo.push(std::make_pair(Scalar(), std::make_pair(tree1.getRootIndex(), tree2.getRootIndex())));

  while(!todo.empty()) {
    tree1.getChildren(todo.top().second.first, vBegin1, vEnd1, oBegin1, oEnd1);
    tree2.getChildren(todo.top().second.second, vBegin2, vEnd2, oBegin2, oEnd2);
    todo.pop();

    for(; oBegin1 != oEnd1; ++oBegin1) { //go through child objects of first tree
      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        minimum = (std::min)(minimum, minimizer.minimumOnObjectObject(*oBegin1, *oCur2));
      }

      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Helper2 helper(*oBegin1, minimizer);
        minimum = (std::min)(minimum, internal::minimize_helper(tree2, helper, *vCur2, minimum));
      }
    }

    for(; vBegin1 != vEnd1; ++vBegin1) { //go through child volumes of first tree
      const typename BVH1::Volume &vol1 = tree1.getVolume(*vBegin1);

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        Helper1 helper(*oCur2, minimizer);
        minimum = (std::min)(minimum, internal::minimize_helper(tree1, helper, *vBegin1, minimum));
      }

      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Scalar val = minimizer.minimumOnVolumeVolume(vol1, tree2.getVolume(*vCur2));
        if(val < minimum)
          todo.push(std::make_pair(val, std::make_pair(*vBegin1, *vCur2)));
      }
    }
  }
  return minimum;
}

} // end namespace Eigen

#endif // EIGEN_BVALGORITHMS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/BVH/KdBVH.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef KDBVH_H_INCLUDED
#define KDBVH_H_INCLUDED

namespace Eigen { 

namespace internal {

//internal pair class for the BVH--used instead of std::pair because of alignment
template<typename Scalar, int Dim>
struct vector_int_pair
{
EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar, Dim)
  typedef Matrix<Scalar, Dim, 1> VectorType;

  vector_int_pair(const VectorType &v, int i) : first(v), second(i) {}

  VectorType first;
  int second;
};

//these templates help the tree initializer get the bounding boxes either from a provided
//iterator range or using bounding_box in a unified way
template<typename ObjectList, typename VolumeList, typename BoxIter>
struct get_boxes_helper {
  void operator()(const ObjectList &objects, BoxIter boxBegin, BoxIter boxEnd, VolumeList &outBoxes)
  {
    outBoxes.insert(outBoxes.end(), boxBegin, boxEnd);
    eigen_assert(outBoxes.size() == objects.size());
    EIGEN_ONLY_USED_FOR_DEBUG(objects);
  }
};

template<typename ObjectList, typename VolumeList>
struct get_boxes_helper<ObjectList, VolumeList, int> {
  void operator()(const ObjectList &objects, int, int, VolumeList &outBoxes)
  {
    outBoxes.reserve(objects.size());
    for(int i = 0; i < (int)objects.size(); ++i)
      outBoxes.push_back(bounding_box(objects[i]));
  }
};

} // end namespace internal


/** \class KdBVH
 *  \brief A simple bounding volume hierarchy based on AlignedBox
 *
 *  \param _Scalar The underlying scalar type of the bounding boxes
 *  \param _Dim The dimension of the space in which the hierarchy lives
 *  \param _Object The object type that lives in the hierarchy.  It must have value semantics.  Either bounding_box(_Object) must
 *                 be defined and return an AlignedBox<_Scalar, _Dim> or bounding boxes must be provided to the tree initializer.
 *
 *  This class provides a simple (as opposed to optimized) implementation of a bounding volume hierarchy analogous to a Kd-tree.
 *  Given a sequence of objects, it computes their bounding boxes, constructs a Kd-tree of their centers
 *  and builds a BVH with the structure of that Kd-tree.  When the elements of the tree are too expensive to be copied around,
 *  it is useful for _Object to be a pointer.
 */
template<typename _Scalar, int _Dim, typename _Object> class KdBVH
{
public:
  enum { Dim = _Dim };
  typedef _Object Object;
  typedef std::vector<Object, aligned_allocator<Object> > ObjectList;
  typedef _Scalar Scalar;
  typedef AlignedBox<Scalar, Dim> Volume;
  typedef std::vector<Volume, aligned_allocator<Volume> > VolumeList;
  typedef int Index;
  typedef const int *VolumeIterator; //the iterators are just pointers into the tree's vectors
  typedef const Object *ObjectIterator;

  KdBVH() {}

  /** Given an iterator range over \a Object references, constructs the BVH.  Requires that bounding_box(Object) return a Volume. */
  template<typename Iter> KdBVH(Iter begin, Iter end) { init(begin, end, 0, 0); } //int is recognized by init as not being an iterator type

  /** Given an iterator range over \a Object references and an iterator range over their bounding boxes, constructs the BVH */
  template<typename OIter, typename BIter> KdBVH(OIter begin, OIter end, BIter boxBegin, BIter boxEnd) { init(begin, end, boxBegin, boxEnd); }

  /** Given an iterator range over \a Object references, constructs the BVH, overwriting whatever is in there currently.
    * Requires that bounding_box(Object) return a Volume. */
  template<typename Iter> void init(Iter begin, Iter end) { init(begin, end, 0, 0); }

  /** Given an iterator range over \a Object references and an iterator range over their bounding boxes,
    * constructs the BVH, overwriting whatever is in there currently. */
  template<typename OIter, typename BIter> void init(OIter begin, OIter end, BIter boxBegin, BIter boxEnd)
  {
    objects.clear();
    boxes.clear();
    children.clear();

    objects.insert(objects.end(), begin, end);
    int n = static_cast<int>(objects.size());

    if(n < 2)
      return; //if we have at most one object, we don't need any internal nodes

    VolumeList objBoxes;
    VIPairList objCenters;

    //compute the bounding boxes depending on BIter type
    internal::get_boxes_helper<ObjectList, VolumeList, BIter>()(objects, boxBegin, boxEnd, objBoxes);

    objCenters.reserve(n);
    boxes.reserve(n - 1);
    children.reserve(2 * n - 2);

    for(int i = 0; i < n; ++i)
      objCenters.push_back(VIPair(objBoxes[i].center(), i));

    build(objCenters, 0, n, objBoxes, 0); //the recursive part of the algorithm

    ObjectList tmp(n);
    tmp.swap(objects);
    for(int i = 0; i < n; ++i)
      objects[i] = tmp[objCenters[i].second];
  }

  /** \returns the index of the root of the hierarchy */
  inline Index getRootIndex() const { return (int)boxes.size() - 1; }

  /** Given an \a index of a node, on exit, \a outVBegin and \a outVEnd range over the indices of the volume children of the node
    * and \a outOBegin and \a outOEnd range over the object children of the node */
  EIGEN_STRONG_INLINE void getChildren(Index index, VolumeIterator &outVBegin, VolumeIterator &outVEnd,
                                       ObjectIterator &outOBegin, ObjectIterator &outOEnd) const
  { //inlining this function should open lots of optimization opportunities to the compiler
    if(index < 0) {
      outVBegin = outVEnd;
      if(!objects.empty())
        outOBegin = &(objects[0]);
      outOEnd = outOBegin + objects.size(); //output all objects--necessary when the tree has only one object
      return;
    }

    int numBoxes = static_cast<int>(boxes.size());

    int idx = index * 2;
    if(children[idx + 1] < numBoxes) { //second index is always bigger
      outVBegin = &(children[idx]);
      outVEnd = outVBegin + 2;
      outOBegin = outOEnd;
    }
    else if(children[idx] >= numBoxes) { //if both children are objects
      outVBegin = outVEnd;
      outOBegin = &(objects[children[idx] - numBoxes]);
      outOEnd = outOBegin + 2;
    } else { //if the first child is a volume and the second is an object
      outVBegin = &(children[idx]);
      outVEnd = outVBegin + 1;
      outOBegin = &(objects[children[idx + 1] - numBoxes]);
      outOEnd = outOBegin + 1;
    }
  }

  /** \returns the bounding box of the node at \a index */
  inline const Volume &getVolume(Index index) const
  {
    return boxes[index];
  }

private:
  typedef internal::vector_int_pair<Scalar, Dim> VIPair;
  typedef std::vector<VIPair, aligned_allocator<VIPair> > VIPairList;
  typedef Matrix<Scalar, Dim, 1> VectorType;
  struct VectorComparator //compares vectors, or more specifically, VIPairs along a particular dimension
  {
    VectorComparator(int inDim) : dim(inDim) {}
    inline bool operator()(const VIPair &v1, const VIPair &v2) const { return v1.first[dim] < v2.first[dim]; }
    int dim;
  };

  //Build the part of the tree between objects[from] and objects[to] (not including objects[to]).
  //This routine partitions the objCenters in [from, to) along the dimension dim, recursively constructs
  //the two halves, and adds their parent node.  TODO: a cache-friendlier layout
  void build(VIPairList &objCenters, int from, int to, const VolumeList &objBoxes, int dim)
  {
    eigen_assert(to - from > 1);
    if(to - from == 2) {
      boxes.push_back(objBoxes[objCenters[from].second].merged(objBoxes[objCenters[from + 1].second]));
      children.push_back(from + (int)objects.size() - 1); //there are objects.size() - 1 tree nodes
      children.push_back(from + (int)objects.size());
    }
    else if(to - from == 3) {
      int mid = from + 2;
      std::nth_element(objCenters.begin() + from, objCenters.begin() + mid,
                        objCenters.begin() + to, VectorComparator(dim)); //partition
      build(objCenters, from, mid, objBoxes, (dim + 1) % Dim);
      int idx1 = (int)boxes.size() - 1;
      boxes.push_back(boxes[idx1].merged(objBoxes[objCenters[mid].second]));
      children.push_back(idx1);
      children.push_back(mid + (int)objects.size() - 1);
    }
    else {
      int mid = from + (to - from) / 2;
      nth_element(objCenters.begin() + from, objCenters.begin() + mid,
                  objCenters.begin() + to, VectorComparator(dim)); //partition
      build(objCenters, from, mid, objBoxes, (dim + 1) % Dim);
      int idx1 = (int)boxes.size() - 1;
      build(objCenters, mid, to, objBoxes, (dim + 1) % Dim);
      int idx2 = (int)boxes.size() - 1;
      boxes.push_back(boxes[idx1].merged(boxes[idx2]));
      children.push_back(idx1);
      children.push_back(idx2);
    }
  }

  std::vector<int> children; //children of x are children[2x] and children[2x+1], indices bigger than boxes.size() index into objects.
  VolumeList boxes;
  ObjectList objects;
};

} // end namespace Eigen

#endif //KDBVH_H_INCLUDED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Eigenvalues/ArpackSelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 David Harmon <dharmon@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARPACKGENERALIZEDSELFADJOINTEIGENSOLVER_H
#define EIGEN_ARPACKGENERALIZEDSELFADJOINTEIGENSOLVER_H

#include "../../../../Eigen/Dense"

namespace Eigen { 

namespace internal {
  template<typename Scalar, typename RealScalar> struct arpack_wrapper;
  template<typename MatrixSolver, typename MatrixType, typename Scalar, bool BisSPD> struct OP;
}



template<typename MatrixType, typename MatrixSolver=SimplicialLLT<MatrixType>, bool BisSPD=false>
class ArpackGeneralizedSelfAdjointEigenSolver
{
public:
  //typedef typename MatrixSolver::MatrixType MatrixType;

  /** \brief Scalar type for matrices of type \p MatrixType. */
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::Index Index;

  /** \brief Real scalar type for \p MatrixType.
   *
   * This is just \c Scalar if #Scalar is real (e.g., \c float or
   * \c Scalar), and the type of the real part of \c Scalar if #Scalar is
   * complex.
   */
  typedef typename NumTraits<Scalar>::Real RealScalar;

  /** \brief Type for vector of eigenvalues as returned by eigenvalues().
   *
   * This is a column vector with entries of type #RealScalar.
   * The length of the vector is the size of \p nbrEigenvalues.
   */
  typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVectorType;

  /** \brief Default constructor.
   *
   * The default constructor is for cases in which the user intends to
   * perform decompositions via compute().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver()
   : m_eivec(),
     m_eivalues(),
     m_isInitialized(false),
     m_eigenvectorsOk(false),
     m_nbrConverged(0),
     m_nbrIterations(0)
  { }

  /** \brief Constructor; computes generalized eigenvalues of given matrix with respect to another matrix.
   *
   * \param[in] A Self-adjoint matrix whose eigenvalues / eigenvectors will
   *    computed. By default, the upper triangular part is used, but can be changed
   *    through the template parameter.
   * \param[in] B Self-adjoint matrix for the generalized eigenvalue problem.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * This constructor calls compute(const MatrixType&, const MatrixType&, Index, string, int, RealScalar)
   * to compute the eigenvalues of the matrix \p A with respect to \p B. The eigenvectors are computed if
   * \p options equals #ComputeEigenvectors.
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver(const MatrixType& A, const MatrixType& B,
                                          Index nbrEigenvalues, std::string eigs_sigma="LM",
                               int options=ComputeEigenvectors, RealScalar tol=0.0)
    : m_eivec(),
      m_eivalues(),
      m_isInitialized(false),
      m_eigenvectorsOk(false),
      m_nbrConverged(0),
      m_nbrIterations(0)
  {
    compute(A, B, nbrEigenvalues, eigs_sigma, options, tol);
  }

  /** \brief Constructor; computes eigenvalues of given matrix.
   *
   * \param[in] A Self-adjoint matrix whose eigenvalues / eigenvectors will
   *    computed. By default, the upper triangular part is used, but can be changed
   *    through the template parameter.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * This constructor calls compute(const MatrixType&, Index, string, int, RealScalar)
   * to compute the eigenvalues of the matrix \p A. The eigenvectors are computed if
   * \p options equals #ComputeEigenvectors.
   *
   */

  ArpackGeneralizedSelfAdjointEigenSolver(const MatrixType& A,
                                          Index nbrEigenvalues, std::string eigs_sigma="LM",
                               int options=ComputeEigenvectors, RealScalar tol=0.0)
    : m_eivec(),
      m_eivalues(),
      m_isInitialized(false),
      m_eigenvectorsOk(false),
      m_nbrConverged(0),
      m_nbrIterations(0)
  {
    compute(A, nbrEigenvalues, eigs_sigma, options, tol);
  }


  /** \brief Computes generalized eigenvalues / eigenvectors of given matrix using the external ARPACK library.
   *
   * \param[in]  A  Selfadjoint matrix whose eigendecomposition is to be computed.
   * \param[in]  B  Selfadjoint matrix for generalized eigenvalues.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * \returns    Reference to \c *this
   *
   * This function computes the generalized eigenvalues of \p A with respect to \p B using ARPACK.  The eigenvalues()
   * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
   * then the eigenvectors are also computed and can be retrieved by
   * calling eigenvectors().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver& compute(const MatrixType& A, const MatrixType& B,
                                                   Index nbrEigenvalues, std::string eigs_sigma="LM",
                                        int options=ComputeEigenvectors, RealScalar tol=0.0);
  
  /** \brief Computes eigenvalues / eigenvectors of given matrix using the external ARPACK library.
   *
   * \param[in]  A  Selfadjoint matrix whose eigendecomposition is to be computed.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * \returns    Reference to \c *this
   *
   * This function computes the eigenvalues of \p A using ARPACK.  The eigenvalues()
   * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
   * then the eigenvectors are also computed and can be retrieved by
   * calling eigenvectors().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver& compute(const MatrixType& A,
                                                   Index nbrEigenvalues, std::string eigs_sigma="LM",
                                        int options=ComputeEigenvectors, RealScalar tol=0.0);


  /** \brief Returns the eigenvectors of given matrix.
   *
   * \returns  A const reference to the matrix whose columns are the eigenvectors.
   *
   * \pre The eigenvectors have been computed before.
   *
   * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
   * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
   * eigenvectors are normalized to have (Euclidean) norm equal to one. If
   * this object was used to solve the eigenproblem for the selfadjoint
   * matrix \f$ A \f$, then the matrix returned by this function is the
   * matrix \f$ V \f$ in the eigendecomposition \f$ A V = D V \f$.
   * For the generalized eigenproblem, the matrix returned is the solution \f$ A V = D B V \f$
   *
   * Example: \include SelfAdjointEigenSolver_eigenvectors.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_eigenvectors.out
   *
   * \sa eigenvalues()
   */
  const Matrix<Scalar, Dynamic, Dynamic>& eigenvectors() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec;
  }

  /** \brief Returns the eigenvalues of given matrix.
   *
   * \returns A const reference to the column vector containing the eigenvalues.
   *
   * \pre The eigenvalues have been computed before.
   *
   * The eigenvalues are repeated according to their algebraic multiplicity,
   * so there are as many eigenvalues as rows in the matrix. The eigenvalues
   * are sorted in increasing order.
   *
   * Example: \include SelfAdjointEigenSolver_eigenvalues.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_eigenvalues.out
   *
   * \sa eigenvectors(), MatrixBase::eigenvalues()
   */
  const Matrix<Scalar, Dynamic, 1>& eigenvalues() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    return m_eivalues;
  }

  /** \brief Computes the positive-definite square root of the matrix.
   *
   * \returns the positive-definite square root of the matrix
   *
   * \pre The eigenvalues and eigenvectors of a positive-definite matrix
   * have been computed before.
   *
   * The square root of a positive-definite matrix \f$ A \f$ is the
   * positive-definite matrix whose square equals \f$ A \f$. This function
   * uses the eigendecomposition \f$ A = V D V^{-1} \f$ to compute the
   * square root as \f$ A^{1/2} = V D^{1/2} V^{-1} \f$.
   *
   * Example: \include SelfAdjointEigenSolver_operatorSqrt.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_operatorSqrt.out
   *
   * \sa operatorInverseSqrt(),
   *     \ref MatrixFunctions_Module "MatrixFunctions Module"
   */
  Matrix<Scalar, Dynamic, Dynamic> operatorSqrt() const
  {
    eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec * m_eivalues.cwiseSqrt().asDiagonal() * m_eivec.adjoint();
  }

  /** \brief Computes the inverse square root of the matrix.
   *
   * \returns the inverse positive-definite square root of the matrix
   *
   * \pre The eigenvalues and eigenvectors of a positive-definite matrix
   * have been computed before.
   *
   * This function uses the eigendecomposition \f$ A = V D V^{-1} \f$ to
   * compute the inverse square root as \f$ V D^{-1/2} V^{-1} \f$. This is
   * cheaper than first computing the square root with operatorSqrt() and
   * then its inverse with MatrixBase::inverse().
   *
   * Example: \include SelfAdjointEigenSolver_operatorInverseSqrt.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_operatorInverseSqrt.out
   *
   * \sa operatorSqrt(), MatrixBase::inverse(),
   *     \ref MatrixFunctions_Module "MatrixFunctions Module"
   */
  Matrix<Scalar, Dynamic, Dynamic> operatorInverseSqrt() const
  {
    eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec * m_eivalues.cwiseInverse().cwiseSqrt().asDiagonal() * m_eivec.adjoint();
  }

  /** \brief Reports whether previous computation was successful.
   *
   * \returns \c Success if computation was successful, \c NoConvergence otherwise.
   */
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    return m_info;
  }

  size_t getNbrConvergedEigenValues() const
  { return m_nbrConverged; }

  size_t getNbrIterations() const
  { return m_nbrIterations; }

protected:
  Matrix<Scalar, Dynamic, Dynamic> m_eivec;
  Matrix<Scalar, Dynamic, 1> m_eivalues;
  ComputationInfo m_info;
  bool m_isInitialized;
  bool m_eigenvectorsOk;

  size_t m_nbrConverged;
  size_t m_nbrIterations;
};





template<typename MatrixType, typename MatrixSolver, bool BisSPD>
ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>&
    ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>
::compute(const MatrixType& A, Index nbrEigenvalues,
          std::string eigs_sigma, int options, RealScalar tol)
{
    MatrixType B(0,0);
    compute(A, B, nbrEigenvalues, eigs_sigma, options, tol);
    
    return *this;
}


template<typename MatrixType, typename MatrixSolver, bool BisSPD>
ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>&
    ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>
::compute(const MatrixType& A, const MatrixType& B, Index nbrEigenvalues,
          std::string eigs_sigma, int options, RealScalar tol)
{
  eigen_assert(A.cols() == A.rows());
  eigen_assert(B.cols() == B.rows());
  eigen_assert(B.rows() == 0 || A.cols() == B.rows());
  eigen_assert((options &~ (EigVecMask | GenEigMask)) == 0
            && (options & EigVecMask) != EigVecMask
            && "invalid option parameter");

  bool isBempty = (B.rows() == 0) || (B.cols() == 0);

  // For clarity, all parameters match their ARPACK name
  //
  // Always 0 on the first call
  //
  int ido = 0;

  int n = (int)A.cols();

  // User options: "LA", "SA", "SM", "LM", "BE"
  //
  char whch[3] = "LM";
    
  // Specifies the shift if iparam[6] = { 3, 4, 5 }, not used if iparam[6] = { 1, 2 }
  //
  RealScalar sigma = 0.0;

  if (eigs_sigma.length() >= 2 && isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1]))
  {
      eigs_sigma[0] = toupper(eigs_sigma[0]);
      eigs_sigma[1] = toupper(eigs_sigma[1]);

      // In the following special case we're going to invert the problem, since solving
      // for larger magnitude is much much faster
      // i.e., if 'SM' is specified, we're going to really use 'LM', the default
      //
      if (eigs_sigma.substr(0,2) != "SM")
      {
          whch[0] = eigs_sigma[0];
          whch[1] = eigs_sigma[1];
      }
  }
  else
  {
      eigen_assert(false && "Specifying clustered eigenvalues is not yet supported!");

      // If it's not scalar values, then the user may be explicitly
      // specifying the sigma value to cluster the evs around
      //
      sigma = atof(eigs_sigma.c_str());

      // If atof fails, it returns 0.0, which is a fine default
      //
  }

  // "I" means normal eigenvalue problem, "G" means generalized
  //
  char bmat[2] = "I";
  if (eigs_sigma.substr(0,2) == "SM" || !(isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1])) || (!isBempty && !BisSPD))
      bmat[0] = 'G';

  // Now we determine the mode to use
  //
  int mode = (bmat[0] == 'G') + 1;
  if (eigs_sigma.substr(0,2) == "SM" || !(isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1])))
  {
      // We're going to use shift-and-invert mode, and basically find
      // the largest eigenvalues of the inverse operator
      //
      mode = 3;
  }

  // The user-specified number of eigenvalues/vectors to compute
  //
  int nev = (int)nbrEigenvalues;

  // Allocate space for ARPACK to store the residual
  //
  Scalar *resid = new Scalar[n];

  // Number of Lanczos vectors, must satisfy nev < ncv <= n
  // Note that this indicates that nev != n, and we cannot compute
  // all eigenvalues of a mtrix
  //
  int ncv = std::min(std::max(2*nev, 20), n);

  // The working n x ncv matrix, also store the final eigenvectors (if computed)
  //
  Scalar *v = new Scalar[n*ncv];
  int ldv = n;

  // Working space
  //
  Scalar *workd = new Scalar[3*n];
  int lworkl = ncv*ncv+8*ncv; // Must be at least this length
  Scalar *workl = new Scalar[lworkl];

  int *iparam= new int[11];
  iparam[0] = 1; // 1 means we let ARPACK perform the shifts, 0 means we'd have to do it
  iparam[2] = std::max(300, (int)std::ceil(2*n/std::max(ncv,1)));
  iparam[6] = mode; // The mode, 1 is standard ev problem, 2 for generalized ev, 3 for shift-and-invert

  // Used during reverse communicate to notify where arrays start
  //
  int *ipntr = new int[11]; 

  // Error codes are returned in here, initial value of 0 indicates a random initial
  // residual vector is used, any other values means resid contains the initial residual
  // vector, possibly from a previous run
  //
  int info = 0;

  Scalar scale = 1.0;
  //if (!isBempty)
  //{
  //Scalar scale = B.norm() / std::sqrt(n);
  //scale = std::pow(2, std::floor(std::log(scale+1)));
  ////M /= scale;
  //for (size_t i=0; i<(size_t)B.outerSize(); i++)
  //    for (typename MatrixType::InnerIterator it(B, i); it; ++it)
  //        it.valueRef() /= scale;
  //}

  MatrixSolver OP;
  if (mode == 1 || mode == 2)
  {
      if (!isBempty)
          OP.compute(B);
  }
  else if (mode == 3)
  {
      if (sigma == 0.0)
      {
          OP.compute(A);
      }
      else
      {
          // Note: We will never enter here because sigma must be 0.0
          //
          if (isBempty)
          {
            MatrixType AminusSigmaB(A);
            for (Index i=0; i<A.rows(); ++i)
                AminusSigmaB.coeffRef(i,i) -= sigma;
            
            OP.compute(AminusSigmaB);
          }
          else
          {
              MatrixType AminusSigmaB = A - sigma * B;
              OP.compute(AminusSigmaB);
          }
      }
  }
 
  if (!(mode == 1 && isBempty) && !(mode == 2 && isBempty) && OP.info() != Success)
      std::cout << "Error factoring matrix" << std::endl;

  do
  {
    internal::arpack_wrapper<Scalar, RealScalar>::saupd(&ido, bmat, &n, whch, &nev, &tol, resid, 
                                                        &ncv, v, &ldv, iparam, ipntr, workd, workl,
                                                        &lworkl, &info);

    if (ido == -1 || ido == 1)
    {
      Scalar *in  = workd + ipntr[0] - 1;
      Scalar *out = workd + ipntr[1] - 1;

      if (ido == 1 && mode != 2)
      {
          Scalar *out2 = workd + ipntr[2] - 1;
          if (isBempty || mode == 1)
            Matrix<Scalar, Dynamic, 1>::Map(out2, n) = Matrix<Scalar, Dynamic, 1>::Map(in, n);
          else
            Matrix<Scalar, Dynamic, 1>::Map(out2, n) = B * Matrix<Scalar, Dynamic, 1>::Map(in, n);
          
          in = workd + ipntr[2] - 1;
      }

      if (mode == 1)
      {
        if (isBempty)
        {
          // OP = A
          //
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = A * Matrix<Scalar, Dynamic, 1>::Map(in, n);
        }
        else
        {
          // OP = L^{-1}AL^{-T}
          //
          internal::OP<MatrixSolver, MatrixType, Scalar, BisSPD>::applyOP(OP, A, n, in, out);
        }
      }
      else if (mode == 2)
      {
        if (ido == 1)
          Matrix<Scalar, Dynamic, 1>::Map(in, n)  = A * Matrix<Scalar, Dynamic, 1>::Map(in, n);
        
        // OP = B^{-1} A
        //
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
      }
      else if (mode == 3)
      {
        // OP = (A-\sigmaB)B (\sigma could be 0, and B could be I)
        // The B * in is already computed and stored at in if ido == 1
        //
        if (ido == 1 || isBempty)
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
        else
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(B * Matrix<Scalar, Dynamic, 1>::Map(in, n));
      }
    }
    else if (ido == 2)
    {
      Scalar *in  = workd + ipntr[0] - 1;
      Scalar *out = workd + ipntr[1] - 1;

      if (isBempty || mode == 1)
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = Matrix<Scalar, Dynamic, 1>::Map(in, n);
      else
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = B * Matrix<Scalar, Dynamic, 1>::Map(in, n);
    }
  } while (ido != 99);

  if (info == 1)
    m_info = NoConvergence;
  else if (info == 3)
    m_info = NumericalIssue;
  else if (info < 0)
    m_info = InvalidInput;
  else if (info != 0)
    eigen_assert(false && "Unknown ARPACK return value!");
  else
  {
    // Do we compute eigenvectors or not?
    //
    int rvec = (options & ComputeEigenvectors) == ComputeEigenvectors;

    // "A" means "All", use "S" to choose specific eigenvalues (not yet supported in ARPACK))
    //
    char howmny[2] = "A"; 

    // if howmny == "S", specifies the eigenvalues to compute (not implemented in ARPACK)
    //
    int *select = new int[ncv];

    // Final eigenvalues
    //
    m_eivalues.resize(nev, 1);

    internal::arpack_wrapper<Scalar, RealScalar>::seupd(&rvec, howmny, select, m_eivalues.data(), v, &ldv,
                                                        &sigma, bmat, &n, whch, &nev, &tol, resid, &ncv,
                                                        v, &ldv, iparam, ipntr, workd, workl, &lworkl, &info);

    if (info == -14)
      m_info = NoConvergence;
    else if (info != 0)
      m_info = InvalidInput;
    else
    {
      if (rvec)
      {
        m_eivec.resize(A.rows(), nev);
        for (int i=0; i<nev; i++)
          for (int j=0; j<n; j++)
            m_eivec(j,i) = v[i*n+j] / scale;
      
        if (mode == 1 && !isBempty && BisSPD)
          internal::OP<MatrixSolver, MatrixType, Scalar, BisSPD>::project(OP, n, nev, m_eivec.data());

        m_eigenvectorsOk = true;
      }

      m_nbrIterations = iparam[2];
      m_nbrConverged  = iparam[4];

      m_info = Success;
    }

    delete[] select;
  }

  delete[] v;
  delete[] iparam;
  delete[] ipntr;
  delete[] workd;
  delete[] workl;
  delete[] resid;

  m_isInitialized = true;

  return *this;
}


// Single precision
//
extern "C" void ssaupd_(int *ido, char *bmat, int *n, char *which,
    int *nev, float *tol, float *resid, int *ncv,
    float *v, int *ldv, int *iparam, int *ipntr,
    float *workd, float *workl, int *lworkl,
    int *info);

extern "C" void sseupd_(int *rvec, char *All, int *select, float *d,
    float *z, int *ldz, float *sigma, 
    char *bmat, int *n, char *which, int *nev,
    float *tol, float *resid, int *ncv, float *v,
    int *ldv, int *iparam, int *ipntr, float *workd,
    float *workl, int *lworkl, int *ierr);

// Double precision
//
extern "C" void dsaupd_(int *ido, char *bmat, int *n, char *which,
    int *nev, double *tol, double *resid, int *ncv,
    double *v, int *ldv, int *iparam, int *ipntr,
    double *workd, double *workl, int *lworkl,
    int *info);

extern "C" void dseupd_(int *rvec, char *All, int *select, double *d,
    double *z, int *ldz, double *sigma, 
    char *bmat, int *n, char *which, int *nev,
    double *tol, double *resid, int *ncv, double *v,
    int *ldv, int *iparam, int *ipntr, double *workd,
    double *workl, int *lworkl, int *ierr);


namespace internal {

template<typename Scalar, typename RealScalar> struct arpack_wrapper
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, RealScalar *tol, Scalar *resid, int *ncv,
      Scalar *v, int *ldv, int *iparam, int *ipntr,
      Scalar *workd, Scalar *workl, int *lworkl, int *info)
  { 
    EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  }

  static inline void seupd(int *rvec, char *All, int *select, Scalar *d,
      Scalar *z, int *ldz, RealScalar *sigma,
      char *bmat, int *n, char *which, int *nev,
      RealScalar *tol, Scalar *resid, int *ncv, Scalar *v,
      int *ldv, int *iparam, int *ipntr, Scalar *workd,
      Scalar *workl, int *lworkl, int *ierr)
  {
    EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  }
};

template <> struct arpack_wrapper<float, float>
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, float *tol, float *resid, int *ncv,
      float *v, int *ldv, int *iparam, int *ipntr,
      float *workd, float *workl, int *lworkl, int *info)
  {
    ssaupd_(ido, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr, workd, workl, lworkl, info);
  }

  static inline void seupd(int *rvec, char *All, int *select, float *d,
      float *z, int *ldz, float *sigma,
      char *bmat, int *n, char *which, int *nev,
      float *tol, float *resid, int *ncv, float *v,
      int *ldv, int *iparam, int *ipntr, float *workd,
      float *workl, int *lworkl, int *ierr)
  {
    sseupd_(rvec, All, select, d, z, ldz, sigma, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr,
        workd, workl, lworkl, ierr);
  }
};

template <> struct arpack_wrapper<double, double>
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, double *tol, double *resid, int *ncv,
      double *v, int *ldv, int *iparam, int *ipntr,
      double *workd, double *workl, int *lworkl, int *info)
  {
    dsaupd_(ido, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr, workd, workl, lworkl, info);
  }

  static inline void seupd(int *rvec, char *All, int *select, double *d,
      double *z, int *ldz, double *sigma,
      char *bmat, int *n, char *which, int *nev,
      double *tol, double *resid, int *ncv, double *v,
      int *ldv, int *iparam, int *ipntr, double *workd,
      double *workl, int *lworkl, int *ierr)
  {
    dseupd_(rvec, All, select, d, v, ldv, sigma, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr,
        workd, workl, lworkl, ierr);
  }
};


template<typename MatrixSolver, typename MatrixType, typename Scalar, bool BisSPD>
struct OP
{
    static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out);
    static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs);
};

template<typename MatrixSolver, typename MatrixType, typename Scalar>
struct OP<MatrixSolver, MatrixType, Scalar, true>
{
  static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out)
{
    // OP = L^{-1} A L^{-T}  (B = LL^T)
    //
    // First solve L^T out = in
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.matrixU().solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.permutationPinv() * Matrix<Scalar, Dynamic, 1>::Map(out, n);

    // Then compute out = A out
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = A * Matrix<Scalar, Dynamic, 1>::Map(out, n);

    // Then solve L out = out
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.permutationP() * Matrix<Scalar, Dynamic, 1>::Map(out, n);
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.matrixL().solve(Matrix<Scalar, Dynamic, 1>::Map(out, n));
}

  static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs)
{
    // Solve L^T out = in
    //
    Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k) = OP.matrixU().solve(Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k));
    Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k) = OP.permutationPinv() * Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k);
}

};

template<typename MatrixSolver, typename MatrixType, typename Scalar>
struct OP<MatrixSolver, MatrixType, Scalar, false>
{
  static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out)
{
    eigen_assert(false && "Should never be in here...");
}

  static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs)
{
    eigen_assert(false && "Should never be in here...");
}

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ARPACKSELFADJOINTEIGENSOLVER_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/CMakeLists.txt <==
file(GLOB Eigen_EulerAngles_SRCS "*.h")

install(FILES
  ${Eigen_EulerAngles_SRCS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/src/EulerAngles COMPONENT Devel
  )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerAngles.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLESCLASS_H// TODO: Fix previous "EIGEN_EULERANGLES_H" definition?
#define EIGEN_EULERANGLESCLASS_H

namespace Eigen
{
  /** \class EulerAngles
    *
    * \ingroup EulerAngles_Module
    *
    * \brief Represents a rotation in a 3 dimensional space as three Euler angles.
    *
    * Euler rotation is a set of three rotation of three angles over three fixed axes, defined by the EulerSystem given as a template parameter.
    * 
    * Here is how intrinsic Euler angles works:
    *  - first, rotate the axes system over the alpha axis in angle alpha
    *  - then, rotate the axes system over the beta axis(which was rotated in the first stage) in angle beta
    *  - then, rotate the axes system over the gamma axis(which was rotated in the two stages above) in angle gamma
    *
    * \note This class support only intrinsic Euler angles for simplicity,
    *  see EulerSystem how to easily overcome this for extrinsic systems.
    *
    * ### Rotation representation and conversions ###
    *
    * It has been proved(see Wikipedia link below) that every rotation can be represented
    *  by Euler angles, but there is no single representation (e.g. unlike rotation matrices).
    * Therefore, you can convert from Eigen rotation and to them
    *  (including rotation matrices, which is not called "rotations" by Eigen design).
    *
    * Euler angles usually used for:
    *  - convenient human representation of rotation, especially in interactive GUI.
    *  - gimbal systems and robotics
    *  - efficient encoding(i.e. 3 floats only) of rotation for network protocols.
    *
    * However, Euler angles are slow comparing to quaternion or matrices,
    *  because their unnatural math definition, although it's simple for human.
    * To overcome this, this class provide easy movement from the math friendly representation
    *  to the human friendly representation, and vise-versa.
    *
    * All the user need to do is a safe simple C++ type conversion,
    *  and this class take care for the math.
    * Additionally, some axes related computation is done in compile time.
    *
    * #### Euler angles ranges in conversions ####
    * Rotations representation as EulerAngles are not single (unlike matrices),
    *  and even have infinite EulerAngles representations.<BR>
    * For example, add or subtract 2*PI from either angle of EulerAngles
    *  and you'll get the same rotation.
    * This is the general reason for infinite representation,
    *  but it's not the only general reason for not having a single representation.
    *
    * When converting rotation to EulerAngles, this class convert it to specific ranges
    * When converting some rotation to EulerAngles, the rules for ranges are as follow:
    * - If the rotation we converting from is an EulerAngles
    *  (even when it represented as RotationBase explicitly), angles ranges are __undefined__.
    * - otherwise, alpha and gamma angles will be in the range [-PI, PI].<BR>
    *   As for Beta angle:
    *    - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
    *    - otherwise:
    *      - If the beta axis is positive, the beta angle will be in the range [0, PI]
    *      - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
    *
    * \sa EulerAngles(const MatrixBase<Derived>&)
    * \sa EulerAngles(const RotationBase<Derived, 3>&)
    *
    * ### Convenient user typedefs ###
    *
    * Convenient typedefs for EulerAngles exist for float and double scalar,
    *  in a form of EulerAngles{A}{B}{C}{scalar},
    *  e.g. \ref EulerAnglesXYZd, \ref EulerAnglesZYZf.
    *
    * Only for positive axes{+x,+y,+z} Euler systems are have convenient typedef.
    * If you need negative axes{-x,-y,-z}, it is recommended to create you own typedef with
    *  a word that represent what you need.
    *
    * ### Example ###
    *
    * \include EulerAngles.cpp
    * Output: \verbinclude EulerAngles.out
    *
    * ### Additional reading ###
    *
    * If you're want to get more idea about how Euler system work in Eigen see EulerSystem.
    *
    * More information about Euler angles: https://en.wikipedia.org/wiki/Euler_angles
    *
    * \tparam _Scalar the scalar type, i.e. the type of the angles.
    *
    * \tparam _System the EulerSystem to use, which represents the axes of rotation.
    */
  template <typename _Scalar, class _System>
  class EulerAngles : public RotationBase<EulerAngles<_Scalar, _System>, 3>
  {
    public:
      typedef RotationBase<EulerAngles<_Scalar, _System>, 3> Base;
      
      /** the scalar type of the angles */
      typedef _Scalar Scalar;
      typedef typename NumTraits<Scalar>::Real RealScalar;
      
      /** the EulerSystem to use, which represents the axes of rotation. */
      typedef _System System;
    
      typedef Matrix<Scalar,3,3> Matrix3; /*!< the equivalent rotation matrix type */
      typedef Matrix<Scalar,3,1> Vector3; /*!< the equivalent 3 dimension vector type */
      typedef Quaternion<Scalar> QuaternionType; /*!< the equivalent quaternion type */
      typedef AngleAxis<Scalar> AngleAxisType; /*!< the equivalent angle-axis type */
      
      /** \returns the axis vector of the first (alpha) rotation */
      static Vector3 AlphaAxisVector() {
        const Vector3& u = Vector3::Unit(System::AlphaAxisAbs - 1);
        return System::IsAlphaOpposite ? -u : u;
      }
      
      /** \returns the axis vector of the second (beta) rotation */
      static Vector3 BetaAxisVector() {
        const Vector3& u = Vector3::Unit(System::BetaAxisAbs - 1);
        return System::IsBetaOpposite ? -u : u;
      }
      
      /** \returns the axis vector of the third (gamma) rotation */
      static Vector3 GammaAxisVector() {
        const Vector3& u = Vector3::Unit(System::GammaAxisAbs - 1);
        return System::IsGammaOpposite ? -u : u;
      }

    private:
      Vector3 m_angles;

    public:
      /** Default constructor without initialization. */
      EulerAngles() {}
      /** Constructs and initialize an EulerAngles (\p alpha, \p beta, \p gamma). */
      EulerAngles(const Scalar& alpha, const Scalar& beta, const Scalar& gamma) :
        m_angles(alpha, beta, gamma) {}
      
      // TODO: Test this constructor
      /** Constructs and initialize an EulerAngles from the array data {alpha, beta, gamma} */
      explicit EulerAngles(const Scalar* data) : m_angles(data) {}
      
      /** Constructs and initializes an EulerAngles from either:
        *  - a 3x3 rotation matrix expression(i.e. pure orthogonal matrix with determinant of +1),
        *  - a 3D vector expression representing Euler angles.
        *
        * \note If \p other is a 3x3 rotation matrix, the angles range rules will be as follow:<BR>
        *  Alpha and gamma angles will be in the range [-PI, PI].<BR>
        *  As for Beta angle:
        *   - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
        *   - otherwise:
        *     - If the beta axis is positive, the beta angle will be in the range [0, PI]
        *     - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
       */
      template<typename Derived>
      explicit EulerAngles(const MatrixBase<Derived>& other) { *this = other; }
      
      /** Constructs and initialize Euler angles from a rotation \p rot.
        *
        * \note If \p rot is an EulerAngles (even when it represented as RotationBase explicitly),
        *  angles ranges are __undefined__.
        *  Otherwise, alpha and gamma angles will be in the range [-PI, PI].<BR>
        *  As for Beta angle:
        *   - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
        *   - otherwise:
        *     - If the beta axis is positive, the beta angle will be in the range [0, PI]
        *     - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
      */
      template<typename Derived>
      EulerAngles(const RotationBase<Derived, 3>& rot) { System::CalcEulerAngles(*this, rot.toRotationMatrix()); }
      
      /*EulerAngles(const QuaternionType& q)
      {
        // TODO: Implement it in a faster way for quaternions
        // According to http://www.euclideanspace.com/maths/geometry/rotations/conversions/quaternionToEuler/
        //  we can compute only the needed matrix cells and then convert to euler angles. (see ZYX example below)
        // Currently we compute all matrix cells from quaternion.

        // Special case only for ZYX
        //Scalar y2 = q.y() * q.y();
        //m_angles[0] = std::atan2(2*(q.w()*q.z() + q.x()*q.y()), (1 - 2*(y2 + q.z()*q.z())));
        //m_angles[1] = std::asin( 2*(q.w()*q.y() - q.z()*q.x()));
        //m_angles[2] = std::atan2(2*(q.w()*q.x() + q.y()*q.z()), (1 - 2*(q.x()*q.x() + y2)));
      }*/

      /** \returns The angle values stored in a vector (alpha, beta, gamma). */
      const Vector3& angles() const { return m_angles; }
      /** \returns A read-write reference to the angle values stored in a vector (alpha, beta, gamma). */
      Vector3& angles() { return m_angles; }

      /** \returns The value of the first angle. */
      Scalar alpha() const { return m_angles[0]; }
      /** \returns A read-write reference to the angle of the first angle. */
      Scalar& alpha() { return m_angles[0]; }

      /** \returns The value of the second angle. */
      Scalar beta() const { return m_angles[1]; }
      /** \returns A read-write reference to the angle of the second angle. */
      Scalar& beta() { return m_angles[1]; }

      /** \returns The value of the third angle. */
      Scalar gamma() const { return m_angles[2]; }
      /** \returns A read-write reference to the angle of the third angle. */
      Scalar& gamma() { return m_angles[2]; }

      /** \returns The Euler angles rotation inverse (which is as same as the negative),
        *  (-alpha, -beta, -gamma).
      */
      EulerAngles inverse() const
      {
        EulerAngles res;
        res.m_angles = -m_angles;
        return res;
      }

      /** \returns The Euler angles rotation negative (which is as same as the inverse),
        *  (-alpha, -beta, -gamma).
      */
      EulerAngles operator -() const
      {
        return inverse();
      }
      
      /** Set \c *this from either:
        *  - a 3x3 rotation matrix expression(i.e. pure orthogonal matrix with determinant of +1),
        *  - a 3D vector expression representing Euler angles.
        *
        * See EulerAngles(const MatrixBase<Derived, 3>&) for more information about
        *  angles ranges output.
      */
      template<class Derived>
      EulerAngles& operator=(const MatrixBase<Derived>& other)
      {
        EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename Derived::Scalar>::value),
         YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
        
        internal::eulerangles_assign_impl<System, Derived>::run(*this, other.derived());
        return *this;
      }

      // TODO: Assign and construct from another EulerAngles (with different system)
      
      /** Set \c *this from a rotation.
        *
        * See EulerAngles(const RotationBase<Derived, 3>&) for more information about
        *  angles ranges output.
      */
      template<typename Derived>
      EulerAngles& operator=(const RotationBase<Derived, 3>& rot) {
        System::CalcEulerAngles(*this, rot.toRotationMatrix());
        return *this;
      }
      
      /** \returns \c true if \c *this is approximately equal to \a other, within the precision
        * determined by \a prec.
        *
        * \sa MatrixBase::isApprox() */
      bool isApprox(const EulerAngles& other,
        const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
      { return angles().isApprox(other.angles(), prec); }

      /** \returns an equivalent 3x3 rotation matrix. */
      Matrix3 toRotationMatrix() const
      {
        // TODO: Calc it faster
        return static_cast<QuaternionType>(*this).toRotationMatrix();
      }

      /** Convert the Euler angles to quaternion. */
      operator QuaternionType() const
      {
        return
          AngleAxisType(alpha(), AlphaAxisVector()) *
          AngleAxisType(beta(), BetaAxisVector())   *
          AngleAxisType(gamma(), GammaAxisVector());
      }
      
      friend std::ostream& operator<<(std::ostream& s, const EulerAngles<Scalar, System>& eulerAngles)
      {
        s << eulerAngles.angles().transpose();
        return s;
      }
      
      /** \returns \c *this with scalar type casted to \a NewScalarType */
      template <typename NewScalarType>
      EulerAngles<NewScalarType, System> cast() const
      {
        EulerAngles<NewScalarType, System> e;
        e.angles() = angles().template cast<NewScalarType>();
        return e;
      }
  };

#define EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(AXES, SCALAR_TYPE, SCALAR_POSTFIX) \
  /** \ingroup EulerAngles_Module */ \
  typedef EulerAngles<SCALAR_TYPE, EulerSystem##AXES> EulerAngles##AXES##SCALAR_POSTFIX;

#define EIGEN_EULER_ANGLES_TYPEDEFS(SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XYZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XYX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XZY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XZX, SCALAR_TYPE, SCALAR_POSTFIX) \
 \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YZX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YZY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YXZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YXY, SCALAR_TYPE, SCALAR_POSTFIX) \
 \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZXY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZXZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZYX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZYZ, SCALAR_TYPE, SCALAR_POSTFIX)

EIGEN_EULER_ANGLES_TYPEDEFS(float, f)
EIGEN_EULER_ANGLES_TYPEDEFS(double, d)

  namespace internal
  {
    template<typename _Scalar, class _System>
    struct traits<EulerAngles<_Scalar, _System> >
    {
      typedef _Scalar Scalar;
    };
    
    // set from a rotation matrix
    template<class System, class Other>
    struct eulerangles_assign_impl<System,Other,3,3>
    {
      typedef typename Other::Scalar Scalar;
      static void run(EulerAngles<Scalar, System>& e, const Other& m)
      {
        System::CalcEulerAngles(e, m);
      }
    };
    
    // set from a vector of Euler angles
    template<class System, class Other>
    struct eulerangles_assign_impl<System,Other,3,1>
    {
      typedef typename Other::Scalar Scalar;
      static void run(EulerAngles<Scalar, System>& e, const Other& vec)
      {
        e.angles() = vec;
      }
    };
  }
}

#endif // EIGEN_EULERANGLESCLASS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerSystem.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERSYSTEM_H
#define EIGEN_EULERSYSTEM_H

namespace Eigen
{
  // Forward declarations
  template <typename _Scalar, class _System>
  class EulerAngles;
  
  namespace internal
  {
    // TODO: Add this trait to the Eigen internal API?
    template <int Num, bool IsPositive = (Num > 0)>
    struct Abs
    {
      enum { value = Num };
    };
  
    template <int Num>
    struct Abs<Num, false>
    {
      enum { value = -Num };
    };

    template <int Axis>
    struct IsValidAxis
    {
      enum { value = Axis != 0 && Abs<Axis>::value <= 3 };
    };
    
    template<typename System,
            typename Other,
            int OtherRows=Other::RowsAtCompileTime,
            int OtherCols=Other::ColsAtCompileTime>
    struct eulerangles_assign_impl;
  }
  
  #define EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(COND,MSG) typedef char static_assertion_##MSG[(COND)?1:-1]
  
  /** \brief Representation of a fixed signed rotation axis for EulerSystem.
    *
    * \ingroup EulerAngles_Module
    *
    * Values here represent:
    *  - The axis of the rotation: X, Y or Z.
    *  - The sign (i.e. direction of the rotation along the axis): positive(+) or negative(-)
    *
    * Therefore, this could express all the axes {+X,+Y,+Z,-X,-Y,-Z}
    *
    * For positive axis, use +EULER_{axis}, and for negative axis use -EULER_{axis}.
    */
  enum EulerAxis
  {
    EULER_X = 1, /*!< the X axis */
    EULER_Y = 2, /*!< the Y axis */
    EULER_Z = 3  /*!< the Z axis */
  };
  
  /** \class EulerSystem
    *
    * \ingroup EulerAngles_Module
    *
    * \brief Represents a fixed Euler rotation system.
    *
    * This meta-class goal is to represent the Euler system in compilation time, for EulerAngles.
    *
    * You can use this class to get two things:
    *  - Build an Euler system, and then pass it as a template parameter to EulerAngles.
    *  - Query some compile time data about an Euler system. (e.g. Whether it's Tait-Bryan)
    *
    * Euler rotation is a set of three rotation on fixed axes. (see \ref EulerAngles)
    * This meta-class store constantly those signed axes. (see \ref EulerAxis)
    *
    * ### Types of Euler systems ###
    *
    * All and only valid 3 dimension Euler rotation over standard
    *  signed axes{+X,+Y,+Z,-X,-Y,-Z} are supported:
    *  - all axes X, Y, Z in each valid order (see below what order is valid)
    *  - rotation over the axis is supported both over the positive and negative directions.
    *  - both Tait-Bryan and proper/classic Euler angles (i.e. the opposite).
    *
    * Since EulerSystem support both positive and negative directions,
    *  you may call this rotation distinction in other names:
    *  - _right handed_ or _left handed_
    *  - _counterclockwise_ or _clockwise_
    *
    * Notice all axed combination are valid, and would trigger a static assertion.
    * Same unsigned axes can't be neighbors, e.g. {X,X,Y} is invalid.
    * This yield two and only two classes:
    *  - _Tait-Bryan_ - all unsigned axes are distinct, e.g. {X,Y,Z}
    *  - _proper/classic Euler angles_ - The first and the third unsigned axes is equal,
    *     and the second is different, e.g. {X,Y,X}
    *
    * ### Intrinsic vs extrinsic Euler systems ###
    *
    * Only intrinsic Euler systems are supported for simplicity.
    *  If you want to use extrinsic Euler systems,
    *   just use the equal intrinsic opposite order for axes and angles.
    *  I.e axes (A,B,C) becomes (C,B,A), and angles (a,b,c) becomes (c,b,a).
    *
    * ### Convenient user typedefs ###
    *
    * Convenient typedefs for EulerSystem exist (only for positive axes Euler systems),
    *  in a form of EulerSystem{A}{B}{C}, e.g. \ref EulerSystemXYZ.
    *
    * ### Additional reading ###
    *
    * More information about Euler angles: https://en.wikipedia.org/wiki/Euler_angles
    *
    * \tparam _AlphaAxis the first fixed EulerAxis
    *
    * \tparam _BetaAxis the second fixed EulerAxis
    *
    * \tparam _GammaAxis the third fixed EulerAxis
    */
  template <int _AlphaAxis, int _BetaAxis, int _GammaAxis>
  class EulerSystem
  {
    public:
    // It's defined this way and not as enum, because I think
    //  that enum is not guerantee to support negative numbers
    
    /** The first rotation axis */
    static const int AlphaAxis = _AlphaAxis;
    
    /** The second rotation axis */
    static const int BetaAxis = _BetaAxis;
    
    /** The third rotation axis */
    static const int GammaAxis = _GammaAxis;

    enum
    {
      AlphaAxisAbs = internal::Abs<AlphaAxis>::value, /*!< the first rotation axis unsigned */
      BetaAxisAbs = internal::Abs<BetaAxis>::value, /*!< the second rotation axis unsigned */
      GammaAxisAbs = internal::Abs<GammaAxis>::value, /*!< the third rotation axis unsigned */
      
      IsAlphaOpposite = (AlphaAxis < 0) ? 1 : 0, /*!< whether alpha axis is negative */
      IsBetaOpposite = (BetaAxis < 0) ? 1 : 0, /*!< whether beta axis is negative */
      IsGammaOpposite = (GammaAxis < 0) ? 1 : 0, /*!< whether gamma axis is negative */

      // Parity is even if alpha axis X is followed by beta axis Y, or Y is followed
      // by Z, or Z is followed by X; otherwise it is odd.
      IsOdd = ((AlphaAxisAbs)%3 == (BetaAxisAbs - 1)%3) ? 0 : 1, /*!< whether the Euler system is odd */
      IsEven = IsOdd ? 0 : 1, /*!< whether the Euler system is even */

      IsTaitBryan = ((unsigned)AlphaAxisAbs != (unsigned)GammaAxisAbs) ? 1 : 0 /*!< whether the Euler system is Tait-Bryan */
    };
    
    private:
    
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<AlphaAxis>::value,
      ALPHA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<BetaAxis>::value,
      BETA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<GammaAxis>::value,
      GAMMA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT((unsigned)AlphaAxisAbs != (unsigned)BetaAxisAbs,
      ALPHA_AXIS_CANT_BE_EQUAL_TO_BETA_AXIS);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT((unsigned)BetaAxisAbs != (unsigned)GammaAxisAbs,
      BETA_AXIS_CANT_BE_EQUAL_TO_GAMMA_AXIS);

    static const int
      // I, J, K are the pivot indexes permutation for the rotation matrix, that match this Euler system. 
      // They are used in this class converters.
      // They are always different from each other, and their possible values are: 0, 1, or 2.
      I_ = AlphaAxisAbs - 1,
      J_ = (AlphaAxisAbs - 1 + 1 + IsOdd)%3,
      K_ = (AlphaAxisAbs - 1 + 2 - IsOdd)%3
    ;
    
    // TODO: Get @mat parameter in form that avoids double evaluation.
    template <typename Derived>
    static void CalcEulerAngles_imp(Matrix<typename MatrixBase<Derived>::Scalar, 3, 1>& res, const MatrixBase<Derived>& mat, internal::true_type /*isTaitBryan*/)
    {
      using std::atan2;
      using std::sqrt;
      
      typedef typename Derived::Scalar Scalar;

      const Scalar plusMinus = IsEven? 1 : -1;
      const Scalar minusPlus = IsOdd?  1 : -1;

      const Scalar Rsum = sqrt((mat(I_,I_) * mat(I_,I_) + mat(I_,J_) * mat(I_,J_) + mat(J_,K_) * mat(J_,K_) + mat(K_,K_) * mat(K_,K_))/2);
      res[1] = atan2(plusMinus * mat(I_,K_), Rsum);

      // There is a singularity when cos(beta) == 0
      if(Rsum > 4 * NumTraits<Scalar>::epsilon()) {// cos(beta) != 0
        res[0] = atan2(minusPlus * mat(J_, K_), mat(K_, K_));
        res[2] = atan2(minusPlus * mat(I_, J_), mat(I_, I_));
      }
      else if(plusMinus * mat(I_, K_) > 0) {// cos(beta) == 0 and sin(beta) == 1
        Scalar spos = mat(J_, I_) + plusMinus * mat(K_, J_); // 2*sin(alpha + plusMinus * gamma
        Scalar cpos = mat(J_, J_) + minusPlus * mat(K_, I_); // 2*cos(alpha + plusMinus * gamma)
        Scalar alphaPlusMinusGamma = atan2(spos, cpos);
        res[0] = alphaPlusMinusGamma;
        res[2] = 0;
      }
      else {// cos(beta) == 0 and sin(beta) == -1
        Scalar sneg = plusMinus * (mat(K_, J_) + minusPlus * mat(J_, I_)); // 2*sin(alpha + minusPlus*gamma)
        Scalar cneg = mat(J_, J_) + plusMinus * mat(K_, I_);               // 2*cos(alpha + minusPlus*gamma)
        Scalar alphaMinusPlusBeta = atan2(sneg, cneg);
        res[0] = alphaMinusPlusBeta;
        res[2] = 0;
      }
    }

    template <typename Derived>
    static void CalcEulerAngles_imp(Matrix<typename MatrixBase<Derived>::Scalar,3,1>& res,
                                    const MatrixBase<Derived>& mat, internal::false_type /*isTaitBryan*/)
    {
      using std::atan2;
      using std::sqrt;

      typedef typename Derived::Scalar Scalar;

      const Scalar plusMinus = IsEven? 1 : -1;
      const Scalar minusPlus = IsOdd?  1 : -1;

      const Scalar Rsum = sqrt((mat(I_, J_) * mat(I_, J_) + mat(I_, K_) * mat(I_, K_) + mat(J_, I_) * mat(J_, I_) + mat(K_, I_) * mat(K_, I_)) / 2);

      res[1] = atan2(Rsum, mat(I_, I_));

      // There is a singularity when sin(beta) == 0
      if(Rsum > 4 * NumTraits<Scalar>::epsilon()) {// sin(beta) != 0
        res[0] = atan2(mat(J_, I_), minusPlus * mat(K_, I_));
        res[2] = atan2(mat(I_, J_), plusMinus * mat(I_, K_));
      }
      else if(mat(I_, I_) > 0) {// sin(beta) == 0 and cos(beta) == 1
        Scalar spos = plusMinus * mat(K_, J_) + minusPlus * mat(J_, K_); // 2*sin(alpha + gamma)
        Scalar cpos = mat(J_, J_) + mat(K_, K_);                         // 2*cos(alpha + gamma)
        res[0] = atan2(spos, cpos);
        res[2] = 0;
      }
      else {// sin(beta) == 0 and cos(beta) == -1
        Scalar sneg = plusMinus * mat(K_, J_) + plusMinus * mat(J_, K_); // 2*sin(alpha - gamma)
        Scalar cneg = mat(J_, J_) - mat(K_, K_);                         // 2*cos(alpha - gamma)
        res[0] = atan2(sneg, cneg);
        res[2] = 0;
      }
    }
    
    template<typename Scalar>
    static void CalcEulerAngles(
      EulerAngles<Scalar, EulerSystem>& res,
      const typename EulerAngles<Scalar, EulerSystem>::Matrix3& mat)
    {
      CalcEulerAngles_imp(
        res.angles(), mat,
        typename internal::conditional<IsTaitBryan, internal::true_type, internal::false_type>::type());

      if (IsAlphaOpposite)
        res.alpha() = -res.alpha();
        
      if (IsBetaOpposite)
        res.beta() = -res.beta();
        
      if (IsGammaOpposite)
        res.gamma() = -res.gamma();
    }
    
    template <typename _Scalar, class _System>
    friend class Eigen::EulerAngles;
    
    template<typename System,
            typename Other,
            int OtherRows,
            int OtherCols>
    friend struct internal::eulerangles_assign_impl;
  };

#define EIGEN_EULER_SYSTEM_TYPEDEF(A, B, C) \
  /** \ingroup EulerAngles_Module */ \
  typedef EulerSystem<EULER_##A, EULER_##B, EULER_##C> EulerSystem##A##B##C;
  
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Y,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Y,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Z,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Z,X)
  
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,Z,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,Z,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,X,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,X,Y)
  
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,X,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,X,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,Y,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,Y,Z)
}

#endif // EIGEN_EULERSYSTEM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/FFT/ei_fftw_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra. 
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

namespace Eigen { 

namespace internal {

  // FFTW uses non-const arguments
  // so we must use ugly const_cast calls for all the args it uses
  //
  // This should be safe as long as 
  // 1. we use FFTW_ESTIMATE for all our planning
  //       see the FFTW docs section 4.3.2 "Planner Flags"
  // 2. fftw_complex is compatible with std::complex
  //    This assumes std::complex<T> layout is array of size 2 with real,imag
  template <typename T> 
  inline 
  T * fftw_cast(const T* p)
  { 
      return const_cast<T*>( p); 
  }

  inline 
  fftw_complex * fftw_cast( const std::complex<double> * p)
  {
      return const_cast<fftw_complex*>( reinterpret_cast<const fftw_complex*>(p) ); 
  }

  inline 
  fftwf_complex * fftw_cast( const std::complex<float> * p)
  { 
      return const_cast<fftwf_complex*>( reinterpret_cast<const fftwf_complex*>(p) ); 
  }

  inline 
  fftwl_complex * fftw_cast( const std::complex<long double> * p)
  { 
      return const_cast<fftwl_complex*>( reinterpret_cast<const fftwl_complex*>(p) ); 
  }

  template <typename T> 
  struct fftw_plan {};

  template <> 
  struct fftw_plan<float>
  {
      typedef float scalar_type;
      typedef fftwf_complex complex_type;
      fftwf_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftwf_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftwf_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft_c2r( m_plan, src,dst);
      }

      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }

  };
  template <> 
  struct fftw_plan<double>
  {
      typedef double scalar_type;
      typedef fftw_complex complex_type;
      ::fftw_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftw_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftw_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft_c2r( m_plan, src,dst);
      }
      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
  };
  template <> 
  struct fftw_plan<long double>
  {
      typedef long double scalar_type;
      typedef fftwl_complex complex_type;
      fftwl_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftwl_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftwl_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft_c2r( m_plan, src,dst);
      }
      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
  };

  template <typename _Scalar>
  struct fftw_impl
  {
      typedef _Scalar Scalar;
      typedef std::complex<Scalar> Complex;

      inline
      void clear() 
      {
        m_plans.clear();
      }

      // complex-to-complex forward FFT
      inline
      void fwd( Complex * dst,const Complex *src,int nfft)
      {
        get_plan(nfft,false,dst,src).fwd(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // real-to-complex forward FFT
      inline
      void fwd( Complex * dst,const Scalar * src,int nfft) 
      {
          get_plan(nfft,false,dst,src).fwd(fftw_cast(dst), fftw_cast(src) ,nfft);
      }

      // 2-d complex-to-complex
      inline
      void fwd2(Complex * dst, const Complex * src, int n0,int n1)
      {
          get_plan(n0,n1,false,dst,src).fwd2(fftw_cast(dst), fftw_cast(src) ,n0,n1);
      }

      // inverse complex-to-complex
      inline
      void inv(Complex * dst,const Complex  *src,int nfft)
      {
        get_plan(nfft,true,dst,src).inv(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // half-complex to scalar
      inline
      void inv( Scalar * dst,const Complex * src,int nfft) 
      {
        get_plan(nfft,true,dst,src).inv(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // 2-d complex-to-complex
      inline
      void inv2(Complex * dst, const Complex * src, int n0,int n1)
      {
        get_plan(n0,n1,true,dst,src).inv2(fftw_cast(dst), fftw_cast(src) ,n0,n1);
      }


  protected:
      typedef fftw_plan<Scalar> PlanData;

      typedef Eigen::numext::int64_t int64_t;

      typedef std::map<int64_t,PlanData> PlanMap;

      PlanMap m_plans;

      inline
      PlanData & get_plan(int nfft,bool inverse,void * dst,const void * src)
      {
          bool inplace = (dst==src);
          bool aligned = ( (reinterpret_cast<size_t>(src)&15) | (reinterpret_cast<size_t>(dst)&15) ) == 0;
          int64_t key = ( (nfft<<3 ) | (inverse<<2) | (inplace<<1) | aligned ) << 1;
          return m_plans[key];
      }

      inline
      PlanData & get_plan(int n0,int n1,bool inverse,void * dst,const void * src)
      {
          bool inplace = (dst==src);
          bool aligned = ( (reinterpret_cast<size_t>(src)&15) | (reinterpret_cast<size_t>(dst)&15) ) == 0;
          int64_t key = ( ( (((int64_t)n0) << 30)|(n1<<3 ) | (inverse<<2) | (inplace<<1) | aligned ) << 1 ) + 1;
          return m_plans[key];
      }
  };

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/FFT/ei_kissfft_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

namespace Eigen { 

namespace internal {

  // This FFT implementation was derived from kissfft http:sourceforge.net/projects/kissfft
  // Copyright 2003-2009 Mark Borgerding

template <typename _Scalar>
struct kiss_cpx_fft
{
  typedef _Scalar Scalar;
  typedef std::complex<Scalar> Complex;
  std::vector<Complex> m_twiddles;
  std::vector<int> m_stageRadix;
  std::vector<int> m_stageRemainder;
  std::vector<Complex> m_scratchBuf;
  bool m_inverse;

  inline void make_twiddles(int nfft, bool inverse)
  {
    using numext::sin;
    using numext::cos;
    m_inverse = inverse;
    m_twiddles.resize(nfft);
    double phinc =  0.25 * double(EIGEN_PI) / nfft;
    Scalar flip = inverse ? Scalar(1) : Scalar(-1);
    m_twiddles[0] = Complex(Scalar(1), Scalar(0));
    if ((nfft&1)==0)
      m_twiddles[nfft/2] = Complex(Scalar(-1), Scalar(0));
    int i=1;
    for (;i*8<nfft;++i)
    {
      Scalar c = Scalar(cos(i*8*phinc));
      Scalar s = Scalar(sin(i*8*phinc));
      m_twiddles[i] = Complex(c, s*flip);
      m_twiddles[nfft-i] = Complex(c, -s*flip);
    }
    for (;i*4<nfft;++i)
    {
      Scalar c = Scalar(cos((2*nfft-8*i)*phinc));
      Scalar s = Scalar(sin((2*nfft-8*i)*phinc));
      m_twiddles[i] = Complex(s, c*flip);
      m_twiddles[nfft-i] = Complex(s, -c*flip);
    }
    for (;i*8<3*nfft;++i)
    {
      Scalar c = Scalar(cos((8*i-2*nfft)*phinc));
      Scalar s = Scalar(sin((8*i-2*nfft)*phinc));
      m_twiddles[i] = Complex(-s, c*flip);
      m_twiddles[nfft-i] = Complex(-s, -c*flip);
    }
    for (;i*2<nfft;++i)
    {
      Scalar c = Scalar(cos((4*nfft-8*i)*phinc));
      Scalar s = Scalar(sin((4*nfft-8*i)*phinc));
      m_twiddles[i] = Complex(-c, s*flip);
      m_twiddles[nfft-i] = Complex(-c, -s*flip);
    }
  }

  void factorize(int nfft)
  {
    //start factoring out 4's, then 2's, then 3,5,7,9,...
    int n= nfft;
    int p=4;
    do {
      while (n % p) {
        switch (p) {
          case 4: p = 2; break;
          case 2: p = 3; break;
          default: p += 2; break;
        }
        if (p*p>n)
          p=n;// impossible to have a factor > sqrt(n)
      }
      n /= p;
      m_stageRadix.push_back(p);
      m_stageRemainder.push_back(n);
      if ( p > 5 )
        m_scratchBuf.resize(p); // scratchbuf will be needed in bfly_generic
    }while(n>1);
  }

  template <typename _Src>
    inline
    void work( int stage,Complex * xout, const _Src * xin, size_t fstride,size_t in_stride)
    {
      int p = m_stageRadix[stage];
      int m = m_stageRemainder[stage];
      Complex * Fout_beg = xout;
      Complex * Fout_end = xout + p*m;

      if (m>1) {
        do{
          // recursive call:
          // DFT of size m*p performed by doing
          // p instances of smaller DFTs of size m, 
          // each one takes a decimated version of the input
          work(stage+1, xout , xin, fstride*p,in_stride);
          xin += fstride*in_stride;
        }while( (xout += m) != Fout_end );
      }else{
        do{
          *xout = *xin;
          xin += fstride*in_stride;
        }while(++xout != Fout_end );
      }
      xout=Fout_beg;

      // recombine the p smaller DFTs 
      switch (p) {
        case 2: bfly2(xout,fstride,m); break;
        case 3: bfly3(xout,fstride,m); break;
        case 4: bfly4(xout,fstride,m); break;
        case 5: bfly5(xout,fstride,m); break;
        default: bfly_generic(xout,fstride,m,p); break;
      }
    }

  inline
    void bfly2( Complex * Fout, const size_t fstride, int m)
    {
      for (int k=0;k<m;++k) {
        Complex t = Fout[m+k] * m_twiddles[k*fstride];
        Fout[m+k] = Fout[k] - t;
        Fout[k] += t;
      }
    }

  inline
    void bfly4( Complex * Fout, const size_t fstride, const size_t m)
    {
      Complex scratch[6];
      int negative_if_inverse = m_inverse * -2 +1;
      for (size_t k=0;k<m;++k) {
        scratch[0] = Fout[k+m] * m_twiddles[k*fstride];
        scratch[1] = Fout[k+2*m] * m_twiddles[k*fstride*2];
        scratch[2] = Fout[k+3*m] * m_twiddles[k*fstride*3];
        scratch[5] = Fout[k] - scratch[1];

        Fout[k] += scratch[1];
        scratch[3] = scratch[0] + scratch[2];
        scratch[4] = scratch[0] - scratch[2];
        scratch[4] = Complex( scratch[4].imag()*negative_if_inverse , -scratch[4].real()* negative_if_inverse );

        Fout[k+2*m]  = Fout[k] - scratch[3];
        Fout[k] += scratch[3];
        Fout[k+m] = scratch[5] + scratch[4];
        Fout[k+3*m] = scratch[5] - scratch[4];
      }
    }

  inline
    void bfly3( Complex * Fout, const size_t fstride, const size_t m)
    {
      size_t k=m;
      const size_t m2 = 2*m;
      Complex *tw1,*tw2;
      Complex scratch[5];
      Complex epi3;
      epi3 = m_twiddles[fstride*m];

      tw1=tw2=&m_twiddles[0];

      do{
        scratch[1]=Fout[m] * *tw1;
        scratch[2]=Fout[m2] * *tw2;

        scratch[3]=scratch[1]+scratch[2];
        scratch[0]=scratch[1]-scratch[2];
        tw1 += fstride;
        tw2 += fstride*2;
        Fout[m] = Complex( Fout->real() - Scalar(.5)*scratch[3].real() , Fout->imag() - Scalar(.5)*scratch[3].imag() );
        scratch[0] *= epi3.imag();
        *Fout += scratch[3];
        Fout[m2] = Complex(  Fout[m].real() + scratch[0].imag() , Fout[m].imag() - scratch[0].real() );
        Fout[m] += Complex( -scratch[0].imag(),scratch[0].real() );
        ++Fout;
      }while(--k);
    }

  inline
    void bfly5( Complex * Fout, const size_t fstride, const size_t m)
    {
      Complex *Fout0,*Fout1,*Fout2,*Fout3,*Fout4;
      size_t u;
      Complex scratch[13];
      Complex * twiddles = &m_twiddles[0];
      Complex *tw;
      Complex ya,yb;
      ya = twiddles[fstride*m];
      yb = twiddles[fstride*2*m];

      Fout0=Fout;
      Fout1=Fout0+m;
      Fout2=Fout0+2*m;
      Fout3=Fout0+3*m;
      Fout4=Fout0+4*m;

      tw=twiddles;
      for ( u=0; u<m; ++u ) {
        scratch[0] = *Fout0;

        scratch[1]  = *Fout1 * tw[u*fstride];
        scratch[2]  = *Fout2 * tw[2*u*fstride];
        scratch[3]  = *Fout3 * tw[3*u*fstride];
        scratch[4]  = *Fout4 * tw[4*u*fstride];

        scratch[7] = scratch[1] + scratch[4];
        scratch[10] = scratch[1] - scratch[4];
        scratch[8] = scratch[2] + scratch[3];
        scratch[9] = scratch[2] - scratch[3];

        *Fout0 +=  scratch[7];
        *Fout0 +=  scratch[8];

        scratch[5] = scratch[0] + Complex(
            (scratch[7].real()*ya.real() ) + (scratch[8].real() *yb.real() ),
            (scratch[7].imag()*ya.real()) + (scratch[8].imag()*yb.real())
            );

        scratch[6] = Complex(
            (scratch[10].imag()*ya.imag()) + (scratch[9].imag()*yb.imag()),
            -(scratch[10].real()*ya.imag()) - (scratch[9].real()*yb.imag())
            );

        *Fout1 = scratch[5] - scratch[6];
        *Fout4 = scratch[5] + scratch[6];

        scratch[11] = scratch[0] +
          Complex(
              (scratch[7].real()*yb.real()) + (scratch[8].real()*ya.real()),
              (scratch[7].imag()*yb.real()) + (scratch[8].imag()*ya.real())
              );

        scratch[12] = Complex(
            -(scratch[10].imag()*yb.imag()) + (scratch[9].imag()*ya.imag()),
            (scratch[10].real()*yb.imag()) - (scratch[9].real()*ya.imag())
            );

        *Fout2=scratch[11]+scratch[12];
        *Fout3=scratch[11]-scratch[12];

        ++Fout0;++Fout1;++Fout2;++Fout3;++Fout4;
      }
    }

  /* perform the butterfly for one stage of a mixed radix FFT */
  inline
    void bfly_generic(
        Complex * Fout,
        const size_t fstride,
        int m,
        int p
        )
    {
      int u,k,q1,q;
      Complex * twiddles = &m_twiddles[0];
      Complex t;
      int Norig = static_cast<int>(m_twiddles.size());
      Complex * scratchbuf = &m_scratchBuf[0];

      for ( u=0; u<m; ++u ) {
        k=u;
        for ( q1=0 ; q1<p ; ++q1 ) {
          scratchbuf[q1] = Fout[ k  ];
          k += m;
        }

        k=u;
        for ( q1=0 ; q1<p ; ++q1 ) {
          int twidx=0;
          Fout[ k ] = scratchbuf[0];
          for (q=1;q<p;++q ) {
            twidx += static_cast<int>(fstride) * k;
            if (twidx>=Norig) twidx-=Norig;
            t=scratchbuf[q] * twiddles[twidx];
            Fout[ k ] += t;
          }
          k += m;
        }
      }
    }
};

template <typename _Scalar>
struct kissfft_impl
{
  typedef _Scalar Scalar;
  typedef std::complex<Scalar> Complex;

  void clear() 
  {
    m_plans.clear();
    m_realTwiddles.clear();
  }

  inline
    void fwd( Complex * dst,const Complex *src,int nfft)
    {
      get_plan(nfft,false).work(0, dst, src, 1,1);
    }

  inline
    void fwd2( Complex * dst,const Complex *src,int n0,int n1)
    {
        EIGEN_UNUSED_VARIABLE(dst);
        EIGEN_UNUSED_VARIABLE(src);
        EIGEN_UNUSED_VARIABLE(n0);
        EIGEN_UNUSED_VARIABLE(n1);
    }

  inline
    void inv2( Complex * dst,const Complex *src,int n0,int n1)
    {
        EIGEN_UNUSED_VARIABLE(dst);
        EIGEN_UNUSED_VARIABLE(src);
        EIGEN_UNUSED_VARIABLE(n0);
        EIGEN_UNUSED_VARIABLE(n1);
    }

  // real-to-complex forward FFT
  // perform two FFTs of src even and src odd
  // then twiddle to recombine them into the half-spectrum format
  // then fill in the conjugate symmetric half
  inline
    void fwd( Complex * dst,const Scalar * src,int nfft) 
    {
      if ( nfft&3  ) {
        // use generic mode for odd
        m_tmpBuf1.resize(nfft);
        get_plan(nfft,false).work(0, &m_tmpBuf1[0], src, 1,1);
        std::copy(m_tmpBuf1.begin(),m_tmpBuf1.begin()+(nfft>>1)+1,dst );
      }else{
        int ncfft = nfft>>1;
        int ncfft2 = nfft>>2;
        Complex * rtw = real_twiddles(ncfft2);

        // use optimized mode for even real
        fwd( dst, reinterpret_cast<const Complex*> (src), ncfft);
        Complex dc(dst[0].real() +  dst[0].imag());
        Complex nyquist(dst[0].real() -  dst[0].imag());
        int k;
        for ( k=1;k <= ncfft2 ; ++k ) {
          Complex fpk = dst[k];
          Complex fpnk = conj(dst[ncfft-k]);
          Complex f1k = fpk + fpnk;
          Complex f2k = fpk - fpnk;
          Complex tw= f2k * rtw[k-1];
          dst[k] =  (f1k + tw) * Scalar(.5);
          dst[ncfft-k] =  conj(f1k -tw)*Scalar(.5);
        }
        dst[0] = dc;
        dst[ncfft] = nyquist;
      }
    }

  // inverse complex-to-complex
  inline
    void inv(Complex * dst,const Complex  *src,int nfft)
    {
      get_plan(nfft,true).work(0, dst, src, 1,1);
    }

  // half-complex to scalar
  inline
    void inv( Scalar * dst,const Complex * src,int nfft) 
    {
      if (nfft&3) {
        m_tmpBuf1.resize(nfft);
        m_tmpBuf2.resize(nfft);
        std::copy(src,src+(nfft>>1)+1,m_tmpBuf1.begin() );
        for (int k=1;k<(nfft>>1)+1;++k)
          m_tmpBuf1[nfft-k] = conj(m_tmpBuf1[k]);
        inv(&m_tmpBuf2[0],&m_tmpBuf1[0],nfft);
        for (int k=0;k<nfft;++k)
          dst[k] = m_tmpBuf2[k].real();
      }else{
        // optimized version for multiple of 4
        int ncfft = nfft>>1;
        int ncfft2 = nfft>>2;
        Complex * rtw = real_twiddles(ncfft2);
        m_tmpBuf1.resize(ncfft);
        m_tmpBuf1[0] = Complex( src[0].real() + src[ncfft].real(), src[0].real() - src[ncfft].real() );
        for (int k = 1; k <= ncfft / 2; ++k) {
          Complex fk = src[k];
          Complex fnkc = conj(src[ncfft-k]);
          Complex fek = fk + fnkc;
          Complex tmp = fk - fnkc;
          Complex fok = tmp * conj(rtw[k-1]);
          m_tmpBuf1[k] = fek + fok;
          m_tmpBuf1[ncfft-k] = conj(fek - fok);
        }
        get_plan(ncfft,true).work(0, reinterpret_cast<Complex*>(dst), &m_tmpBuf1[0], 1,1);
      }
    }

  protected:
  typedef kiss_cpx_fft<Scalar> PlanData;
  typedef std::map<int,PlanData> PlanMap;

  PlanMap m_plans;
  std::map<int, std::vector<Complex> > m_realTwiddles;
  std::vector<Complex> m_tmpBuf1;
  std::vector<Complex> m_tmpBuf2;

  inline
    int PlanKey(int nfft, bool isinverse) const { return (nfft<<1) | int(isinverse); }

  inline
    PlanData & get_plan(int nfft, bool inverse)
    {
      // TODO look for PlanKey(nfft, ! inverse) and conjugate the twiddles
      PlanData & pd = m_plans[ PlanKey(nfft,inverse) ];
      if ( pd.m_twiddles.size() == 0 ) {
        pd.make_twiddles(nfft,inverse);
        pd.factorize(nfft);
      }
      return pd;
    }

  inline
    Complex * real_twiddles(int ncfft2)
    {
      using std::acos;
      std::vector<Complex> & twidref = m_realTwiddles[ncfft2];// creates new if not there
      if ( (int)twidref.size() != ncfft2 ) {
        twidref.resize(ncfft2);
        int ncfft= ncfft2<<1;
        Scalar pi =  acos( Scalar(-1) );
        for (int k=1;k<=ncfft2;++k) 
          twidref[k-1] = exp( Complex(0,-pi * (Scalar(k) / ncfft + Scalar(.5)) ) );
      }
      return &twidref[0];
    }
};

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/ConstrainedConjGrad.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>

/* NOTE The functions of this file have been adapted from the GMM++ library */

//========================================================================
//
// Copyright (C) 2002-2007 Yves Renard
//
// This file is a part of GETFEM++
//
// Getfem++ is free software; you can redistribute it and/or modify
// it under the terms of the GNU Lesser General Public License as
// published by the Free Software Foundation; version 2.1 of the License.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU Lesser General Public License for more details.
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301,
// USA.
//
//========================================================================

#include "../../../../Eigen/src/Core/util/NonMPL2.h"

#ifndef EIGEN_CONSTRAINEDCG_H
#define EIGEN_CONSTRAINEDCG_H

#include "../../../../Eigen/Core"

namespace Eigen { 

namespace internal {

/** \ingroup IterativeLinearSolvers_Module
  * Compute the pseudo inverse of the non-square matrix C such that
  * \f$ CINV = (C * C^T)^{-1} * C \f$ based on a conjugate gradient method.
  *
  * This function is internally used by constrained_cg.
  */
template <typename CMatrix, typename CINVMatrix>
void pseudo_inverse(const CMatrix &C, CINVMatrix &CINV)
{
  // optimisable : copie de la ligne, precalcul de C * trans(C).
  typedef typename CMatrix::Scalar Scalar;
  typedef typename CMatrix::Index Index;
  // FIXME use sparse vectors ?
  typedef Matrix<Scalar,Dynamic,1> TmpVec;

  Index rows = C.rows(), cols = C.cols();

  TmpVec d(rows), e(rows), l(cols), p(rows), q(rows), r(rows);
  Scalar rho, rho_1, alpha;
  d.setZero();

  typedef Triplet<double> T;
  std::vector<T> tripletList;
    
  for (Index i = 0; i < rows; ++i)
  {
    d[i] = 1.0;
    rho = 1.0;
    e.setZero();
    r = d;
    p = d;

    while (rho >= 1e-38)
    { /* conjugate gradient to compute e             */
      /* which is the i-th row of inv(C * trans(C))  */
      l = C.transpose() * p;
      q = C * l;
      alpha = rho / p.dot(q);
      e +=  alpha * p;
      r += -alpha * q;
      rho_1 = rho;
      rho = r.dot(r);
      p = (rho/rho_1) * p + r;
    }

    l = C.transpose() * e; // l is the i-th row of CINV
    // FIXME add a generic "prune/filter" expression for both dense and sparse object to sparse
    for (Index j=0; j<l.size(); ++j)
      if (l[j]<1e-15)
	tripletList.push_back(T(i,j,l(j)));

	
    d[i] = 0.0;
  }
  CINV.setFromTriplets(tripletList.begin(), tripletList.end());
}



/** \ingroup IterativeLinearSolvers_Module
  * Constrained conjugate gradient
  *
  * Computes the minimum of \f$ 1/2((Ax).x) - bx \f$ under the constraint \f$ Cx \le f \f$
  */
template<typename TMatrix, typename CMatrix,
         typename VectorX, typename VectorB, typename VectorF>
void constrained_cg(const TMatrix& A, const CMatrix& C, VectorX& x,
                       const VectorB& b, const VectorF& f, IterationController &iter)
{
  using std::sqrt;
  typedef typename TMatrix::Scalar Scalar;
  typedef typename TMatrix::Index Index;
  typedef Matrix<Scalar,Dynamic,1>  TmpVec;

  Scalar rho = 1.0, rho_1, lambda, gamma;
  Index xSize = x.size();
  TmpVec  p(xSize), q(xSize), q2(xSize),
          r(xSize), old_z(xSize), z(xSize),
          memox(xSize);
  std::vector<bool> satured(C.rows());
  p.setZero();
  iter.setRhsNorm(sqrt(b.dot(b))); // gael vect_sp(PS, b, b)
  if (iter.rhsNorm() == 0.0) iter.setRhsNorm(1.0);

  SparseMatrix<Scalar,RowMajor> CINV(C.rows(), C.cols());
  pseudo_inverse(C, CINV);

  while(true)
  {
    // computation of residual
    old_z = z;
    memox = x;
    r = b;
    r += A * -x;
    z = r;
    bool transition = false;
    for (Index i = 0; i < C.rows(); ++i)
    {
      Scalar al = C.row(i).dot(x) - f.coeff(i);
      if (al >= -1.0E-15)
      {
        if (!satured[i])
        {
          satured[i] = true;
          transition = true;
        }
        Scalar bb = CINV.row(i).dot(z);
        if (bb > 0.0)
          // FIXME: we should allow that: z += -bb * C.row(i);
          for (typename CMatrix::InnerIterator it(C,i); it; ++it)
            z.coeffRef(it.index()) -= bb*it.value();
      }
      else
        satured[i] = false;
    }

    // descent direction
    rho_1 = rho;
    rho = r.dot(z);

    if (iter.finished(rho)) break;
    if (transition || iter.first()) gamma = 0.0;
    else gamma = (std::max)(0.0, (rho - old_z.dot(z)) / rho_1);
    p = z + gamma*p;

    ++iter;
    // one dimensionnal optimization
    q = A * p;
    lambda = rho / q.dot(p);
    for (Index i = 0; i < C.rows(); ++i)
    {
      if (!satured[i])
      {
        Scalar bb = C.row(i).dot(p) - f[i];
        if (bb > 0.0)
          lambda = (std::min)(lambda, (f.coeff(i)-C.row(i).dot(x)) / bb);
      }
    }
    x += lambda * p;
    memox -= x;
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSTRAINEDCG_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/DGMRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DGMRES_H
#define EIGEN_DGMRES_H

#include "../../../../Eigen/Eigenvalues"

namespace Eigen { 
  
template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class DGMRES;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<DGMRES<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

/** \brief Computes a permutation vector to have a sorted sequence
  * \param vec The vector to reorder.
  * \param perm gives the sorted sequence on output. Must be initialized with 0..n-1
  * \param ncut Put  the ncut smallest elements at the end of the vector
  * WARNING This is an expensive sort, so should be used only 
  * for small size vectors
  * TODO Use modified QuickSplit or std::nth_element to get the smallest values 
  */
template <typename VectorType, typename IndexType>
void sortWithPermutation (VectorType& vec, IndexType& perm, typename IndexType::Scalar& ncut)
{
  eigen_assert(vec.size() == perm.size());
  bool flag; 
  for (Index k  = 0; k < ncut; k++)
  {
    flag = false;
    for (Index j = 0; j < vec.size()-1; j++)
    {
      if ( vec(perm(j)) < vec(perm(j+1)) )
      {
        std::swap(perm(j),perm(j+1)); 
        flag = true;
      }
      if (!flag) break; // The vector is in sorted order
    }
  }
}

}
/**
 * \ingroup IterativeLinearSolvers_Module
 * \brief A Restarted GMRES with deflation.
 * This class implements a modification of the GMRES solver for
 * sparse linear systems. The basis is built with modified 
 * Gram-Schmidt. At each restart, a few approximated eigenvectors
 * corresponding to the smallest eigenvalues are used to build a
 * preconditioner for the next cycle. This preconditioner 
 * for deflation can be combined with any other preconditioner, 
 * the IncompleteLUT for instance. The preconditioner is applied 
 * at right of the matrix and the combination is multiplicative.
 * 
 * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
 * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
 * Typical usage :
 * \code
 * SparseMatrix<double> A;
 * VectorXd x, b; 
 * //Fill A and b ...
 * DGMRES<SparseMatrix<double> > solver;
 * solver.set_restart(30); // Set restarting value
 * solver.setEigenv(1); // Set the number of eigenvalues to deflate
 * solver.compute(A);
 * x = solver.solve(b);
 * \endcode
 * 
 * DGMRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
 *
 * References :
 * [1] D. NUENTSA WAKAM and F. PACULL, Memory Efficient Hybrid
 *  Algebraic Solvers for Linear Systems Arising from Compressible
 *  Flows, Computers and Fluids, In Press,
 *  https://doi.org/10.1016/j.compfluid.2012.03.023   
 * [2] K. Burrage and J. Erhel, On the performance of various 
 * adaptive preconditioned GMRES strategies, 5(1998), 101-121.
 * [3] J. Erhel, K. Burrage and B. Pohl, Restarted GMRES 
 *  preconditioned by deflation,J. Computational and Applied
 *  Mathematics, 69(1996), 303-318. 

 * 
 */
template< typename _MatrixType, typename _Preconditioner>
class DGMRES : public IterativeSolverBase<DGMRES<_MatrixType,_Preconditioner> >
{
    typedef IterativeSolverBase<DGMRES> Base;
    using Base::matrix;
    using Base::m_error;
    using Base::m_iterations;
    using Base::m_info;
    using Base::m_isInitialized;
    using Base::m_tolerance; 
  public:
    using Base::_solve_impl;
    using Base::_solve_with_guess_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef _Preconditioner Preconditioner;
    typedef Matrix<Scalar,Dynamic,Dynamic> DenseMatrix; 
    typedef Matrix<RealScalar,Dynamic,Dynamic> DenseRealMatrix; 
    typedef Matrix<Scalar,Dynamic,1> DenseVector;
    typedef Matrix<RealScalar,Dynamic,1> DenseRealVector; 
    typedef Matrix<std::complex<RealScalar>, Dynamic, 1> ComplexVector;
 
    
  /** Default constructor. */
  DGMRES() : Base(),m_restart(30),m_neig(0),m_r(0),m_maxNeig(5),m_isDeflAllocated(false),m_isDeflInitialized(false) {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit DGMRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_restart(30),m_neig(0),m_r(0),m_maxNeig(5),m_isDeflAllocated(false),m_isDeflInitialized(false) {}

  ~DGMRES() {}
  
  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    EIGEN_STATIC_ASSERT(Rhs::ColsAtCompileTime==1 || Dest::ColsAtCompileTime==1, YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX);
    
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    
    dgmres(matrix(), b, x, Base::m_preconditioner);
  }

  /** 
   * Get the restart value
    */
  Index restart() { return m_restart; }
  
  /** 
   * Set the restart value (default is 30)  
   */
  void set_restart(const Index restart) { m_restart=restart; }
  
  /** 
   * Set the number of eigenvalues to deflate at each restart 
   */
  void setEigenv(const Index neig) 
  {
    m_neig = neig;
    if (neig+1 > m_maxNeig) m_maxNeig = neig+1; // To allow for complex conjugates
  }
  
  /** 
   * Get the size of the deflation subspace size
   */ 
  Index deflSize() {return m_r; }
  
  /**
   * Set the maximum size of the deflation subspace
   */
  void setMaxEigenv(const Index maxNeig) { m_maxNeig = maxNeig; }
  
  protected:
    // DGMRES algorithm 
    template<typename Rhs, typename Dest>
    void dgmres(const MatrixType& mat,const Rhs& rhs, Dest& x, const Preconditioner& precond) const;
    // Perform one cycle of GMRES
    template<typename Dest>
    Index dgmresCycle(const MatrixType& mat, const Preconditioner& precond, Dest& x, DenseVector& r0, RealScalar& beta, const RealScalar& normRhs, Index& nbIts) const; 
    // Compute data to use for deflation 
    Index dgmresComputeDeflationData(const MatrixType& mat, const Preconditioner& precond, const Index& it, StorageIndex& neig) const;
    // Apply deflation to a vector
    template<typename RhsType, typename DestType>
    Index dgmresApplyDeflation(const RhsType& In, DestType& Out) const; 
    ComplexVector schurValues(const ComplexSchur<DenseMatrix>& schurofH) const;
    ComplexVector schurValues(const RealSchur<DenseMatrix>& schurofH) const;
    // Init data for deflation
    void dgmresInitDeflation(Index& rows) const; 
    mutable DenseMatrix m_V; // Krylov basis vectors
    mutable DenseMatrix m_H; // Hessenberg matrix 
    mutable DenseMatrix m_Hes; // Initial hessenberg matrix without Givens rotations applied
    mutable Index m_restart; // Maximum size of the Krylov subspace
    mutable DenseMatrix m_U; // Vectors that form the basis of the invariant subspace 
    mutable DenseMatrix m_MU; // matrix operator applied to m_U (for next cycles)
    mutable DenseMatrix m_T; /* T=U^T*M^{-1}*A*U */
    mutable PartialPivLU<DenseMatrix> m_luT; // LU factorization of m_T
    mutable StorageIndex m_neig; //Number of eigenvalues to extract at each restart
    mutable Index m_r; // Current number of deflated eigenvalues, size of m_U
    mutable Index m_maxNeig; // Maximum number of eigenvalues to deflate
    mutable RealScalar m_lambdaN; //Modulus of the largest eigenvalue of A
    mutable bool m_isDeflAllocated;
    mutable bool m_isDeflInitialized;
    
    //Adaptive strategy 
    mutable RealScalar m_smv; // Smaller multiple of the remaining number of steps allowed
    mutable bool m_force; // Force the use of deflation at each restart
    
}; 
/** 
 * \brief Perform several cycles of restarted GMRES with modified Gram Schmidt, 
 * 
 * A right preconditioner is used combined with deflation.
 * 
 */
template< typename _MatrixType, typename _Preconditioner>
template<typename Rhs, typename Dest>
void DGMRES<_MatrixType, _Preconditioner>::dgmres(const MatrixType& mat,const Rhs& rhs, Dest& x,
              const Preconditioner& precond) const
{
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  RealScalar normRhs = rhs.norm();
  if(normRhs <= considerAsZero) 
  {
    x.setZero();
    m_error = 0;
    return;
  }

  //Initialization
  m_isDeflInitialized = false;
  Index n = mat.rows(); 
  DenseVector r0(n); 
  Index nbIts = 0; 
  m_H.resize(m_restart+1, m_restart);
  m_Hes.resize(m_restart, m_restart);
  m_V.resize(n,m_restart+1);
  //Initial residual vector and initial norm
  if(x.squaredNorm()==0) 
    x = precond.solve(rhs);
  r0 = rhs - mat * x; 
  RealScalar beta = r0.norm(); 
  
  m_error = beta/normRhs; 
  if(m_error < m_tolerance)
    m_info = Success; 
  else
    m_info = NoConvergence;
  
  // Iterative process
  while (nbIts < m_iterations && m_info == NoConvergence)
  {
    dgmresCycle(mat, precond, x, r0, beta, normRhs, nbIts); 
    
    // Compute the new residual vector for the restart 
    if (nbIts < m_iterations && m_info == NoConvergence) {
      r0 = rhs - mat * x;
      beta = r0.norm();
    }
  }
} 

/**
 * \brief Perform one restart cycle of DGMRES
 * \param mat The coefficient matrix
 * \param precond The preconditioner
 * \param x the new approximated solution
 * \param r0 The initial residual vector
 * \param beta The norm of the residual computed so far
 * \param normRhs The norm of the right hand side vector
 * \param nbIts The number of iterations
 */
template< typename _MatrixType, typename _Preconditioner>
template<typename Dest>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresCycle(const MatrixType& mat, const Preconditioner& precond, Dest& x, DenseVector& r0, RealScalar& beta, const RealScalar& normRhs, Index& nbIts) const
{
  //Initialization 
  DenseVector g(m_restart+1); // Right hand side of the least square problem
  g.setZero();  
  g(0) = Scalar(beta); 
  m_V.col(0) = r0/beta; 
  m_info = NoConvergence; 
  std::vector<JacobiRotation<Scalar> >gr(m_restart); // Givens rotations
  Index it = 0; // Number of inner iterations 
  Index n = mat.rows();
  DenseVector tv1(n), tv2(n);  //Temporary vectors
  while (m_info == NoConvergence && it < m_restart && nbIts < m_iterations)
  {    
    // Apply preconditioner(s) at right
    if (m_isDeflInitialized )
    {
      dgmresApplyDeflation(m_V.col(it), tv1); // Deflation
      tv2 = precond.solve(tv1); 
    }
    else
    {
      tv2 = precond.solve(m_V.col(it)); // User's selected preconditioner
    }
    tv1 = mat * tv2; 
   
    // Orthogonalize it with the previous basis in the basis using modified Gram-Schmidt
    Scalar coef; 
    for (Index i = 0; i <= it; ++i)
    { 
      coef = tv1.dot(m_V.col(i));
      tv1 = tv1 - coef * m_V.col(i); 
      m_H(i,it) = coef; 
      m_Hes(i,it) = coef; 
    }
    // Normalize the vector 
    coef = tv1.norm(); 
    m_V.col(it+1) = tv1/coef;
    m_H(it+1, it) = coef;
//     m_Hes(it+1,it) = coef; 
    
    // FIXME Check for happy breakdown 
    
    // Update Hessenberg matrix with Givens rotations
    for (Index i = 1; i <= it; ++i) 
    {
      m_H.col(it).applyOnTheLeft(i-1,i,gr[i-1].adjoint());
    }
    // Compute the new plane rotation 
    gr[it].makeGivens(m_H(it, it), m_H(it+1,it)); 
    // Apply the new rotation
    m_H.col(it).applyOnTheLeft(it,it+1,gr[it].adjoint());
    g.applyOnTheLeft(it,it+1, gr[it].adjoint()); 
    
    beta = std::abs(g(it+1));
    m_error = beta/normRhs; 
    // std::cerr << nbIts << " Relative Residual Norm " << m_error << std::endl;
    it++; nbIts++; 
    
    if (m_error < m_tolerance)
    {
      // The method has converged
      m_info = Success;
      break;
    }
  }
  
  // Compute the new coefficients by solving the least square problem
//   it++;
  //FIXME  Check first if the matrix is singular ... zero diagonal
  DenseVector nrs(m_restart); 
  nrs = m_H.topLeftCorner(it,it).template triangularView<Upper>().solve(g.head(it)); 
  
  // Form the new solution
  if (m_isDeflInitialized)
  {
    tv1 = m_V.leftCols(it) * nrs; 
    dgmresApplyDeflation(tv1, tv2); 
    x = x + precond.solve(tv2);
  }
  else
    x = x + precond.solve(m_V.leftCols(it) * nrs); 
  
  // Go for a new cycle and compute data for deflation
  if(nbIts < m_iterations && m_info == NoConvergence && m_neig > 0 && (m_r+m_neig) < m_maxNeig)
    dgmresComputeDeflationData(mat, precond, it, m_neig); 
  return 0; 
  
}


template< typename _MatrixType, typename _Preconditioner>
void DGMRES<_MatrixType, _Preconditioner>::dgmresInitDeflation(Index& rows) const
{
  m_U.resize(rows, m_maxNeig);
  m_MU.resize(rows, m_maxNeig); 
  m_T.resize(m_maxNeig, m_maxNeig);
  m_lambdaN = 0.0; 
  m_isDeflAllocated = true; 
}

template< typename _MatrixType, typename _Preconditioner>
inline typename DGMRES<_MatrixType, _Preconditioner>::ComplexVector DGMRES<_MatrixType, _Preconditioner>::schurValues(const ComplexSchur<DenseMatrix>& schurofH) const
{
  return schurofH.matrixT().diagonal();
}

template< typename _MatrixType, typename _Preconditioner>
inline typename DGMRES<_MatrixType, _Preconditioner>::ComplexVector DGMRES<_MatrixType, _Preconditioner>::schurValues(const RealSchur<DenseMatrix>& schurofH) const
{
  const DenseMatrix& T = schurofH.matrixT();
  Index it = T.rows();
  ComplexVector eig(it);
  Index j = 0;
  while (j < it-1)
  {
    if (T(j+1,j) ==Scalar(0))
    {
      eig(j) = std::complex<RealScalar>(T(j,j),RealScalar(0)); 
      j++; 
    }
    else
    {
      eig(j) = std::complex<RealScalar>(T(j,j),T(j+1,j)); 
      eig(j+1) = std::complex<RealScalar>(T(j,j+1),T(j+1,j+1));
      j++;
    }
  }
  if (j < it-1) eig(j) = std::complex<RealScalar>(T(j,j),RealScalar(0));
  return eig;
}

template< typename _MatrixType, typename _Preconditioner>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresComputeDeflationData(const MatrixType& mat, const Preconditioner& precond, const Index& it, StorageIndex& neig) const
{
  // First, find the Schur form of the Hessenberg matrix H
  typename internal::conditional<NumTraits<Scalar>::IsComplex, ComplexSchur<DenseMatrix>, RealSchur<DenseMatrix> >::type schurofH; 
  bool computeU = true;
  DenseMatrix matrixQ(it,it); 
  matrixQ.setIdentity();
  schurofH.computeFromHessenberg(m_Hes.topLeftCorner(it,it), matrixQ, computeU); 
  
  ComplexVector eig(it);
  Matrix<StorageIndex,Dynamic,1>perm(it);
  eig = this->schurValues(schurofH);
  
  // Reorder the absolute values of Schur values
  DenseRealVector modulEig(it); 
  for (Index j=0; j<it; ++j) modulEig(j) = std::abs(eig(j)); 
  perm.setLinSpaced(it,0,internal::convert_index<StorageIndex>(it-1));
  internal::sortWithPermutation(modulEig, perm, neig);
  
  if (!m_lambdaN)
  {
    m_lambdaN = (std::max)(modulEig.maxCoeff(), m_lambdaN);
  }
  //Count the real number of extracted eigenvalues (with complex conjugates)
  Index nbrEig = 0; 
  while (nbrEig < neig)
  {
    if(eig(perm(it-nbrEig-1)).imag() == RealScalar(0)) nbrEig++; 
    else nbrEig += 2; 
  }
  // Extract the  Schur vectors corresponding to the smallest Ritz values
  DenseMatrix Sr(it, nbrEig); 
  Sr.setZero();
  for (Index j = 0; j < nbrEig; j++)
  {
    Sr.col(j) = schurofH.matrixU().col(perm(it-j-1));
  }
  
  // Form the Schur vectors of the initial matrix using the Krylov basis
  DenseMatrix X; 
  X = m_V.leftCols(it) * Sr;
  if (m_r)
  {
   // Orthogonalize X against m_U using modified Gram-Schmidt
   for (Index j = 0; j < nbrEig; j++)
     for (Index k =0; k < m_r; k++)
      X.col(j) = X.col(j) - (m_U.col(k).dot(X.col(j)))*m_U.col(k); 
  }
  
  // Compute m_MX = A * M^-1 * X
  Index m = m_V.rows();
  if (!m_isDeflAllocated) 
    dgmresInitDeflation(m); 
  DenseMatrix MX(m, nbrEig);
  DenseVector tv1(m);
  for (Index j = 0; j < nbrEig; j++)
  {
    tv1 = mat * X.col(j);
    MX.col(j) = precond.solve(tv1);
  }
  
  //Update m_T = [U'MU U'MX; X'MU X'MX]
  m_T.block(m_r, m_r, nbrEig, nbrEig) = X.transpose() * MX; 
  if(m_r)
  {
    m_T.block(0, m_r, m_r, nbrEig) = m_U.leftCols(m_r).transpose() * MX; 
    m_T.block(m_r, 0, nbrEig, m_r) = X.transpose() * m_MU.leftCols(m_r);
  }
  
  // Save X into m_U and m_MX in m_MU
  for (Index j = 0; j < nbrEig; j++) m_U.col(m_r+j) = X.col(j);
  for (Index j = 0; j < nbrEig; j++) m_MU.col(m_r+j) = MX.col(j);
  // Increase the size of the invariant subspace
  m_r += nbrEig; 
  
  // Factorize m_T into m_luT
  m_luT.compute(m_T.topLeftCorner(m_r, m_r));
  
  //FIXME CHeck if the factorization was correctly done (nonsingular matrix)
  m_isDeflInitialized = true;
  return 0; 
}
template<typename _MatrixType, typename _Preconditioner>
template<typename RhsType, typename DestType>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresApplyDeflation(const RhsType &x, DestType &y) const
{
  DenseVector x1 = m_U.leftCols(m_r).transpose() * x; 
  y = x + m_U.leftCols(m_r) * ( m_lambdaN * m_luT.solve(x1) - x1);
  return 0; 
}

} // end namespace Eigen
#endif 


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/GMRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012, 2014 Kolja Brix <brix@igpm.rwth-aaachen.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GMRES_H
#define EIGEN_GMRES_H

namespace Eigen {

namespace internal {

/**
* Generalized Minimal Residual Algorithm based on the
* Arnoldi algorithm implemented with Householder reflections.
*
* Parameters:
*  \param mat       matrix of linear system of equations
*  \param rhs       right hand side vector of linear system of equations
*  \param x         on input: initial guess, on output: solution
*  \param precond   preconditioner used
*  \param iters     on input: maximum number of iterations to perform
*                   on output: number of iterations performed
*  \param restart   number of iterations for a restart
*  \param tol_error on input: relative residual tolerance
*                   on output: residuum achieved
*
* \sa IterativeMethods::bicgstab()
*
*
* For references, please see:
*
* Saad, Y. and Schultz, M. H.
* GMRES: A Generalized Minimal Residual Algorithm for Solving Nonsymmetric Linear Systems.
* SIAM J.Sci.Stat.Comp. 7, 1986, pp. 856 - 869.
*
* Saad, Y.
* Iterative Methods for Sparse Linear Systems.
* Society for Industrial and Applied Mathematics, Philadelphia, 2003.
*
* Walker, H. F.
* Implementations of the GMRES method.
* Comput.Phys.Comm. 53, 1989, pp. 311 - 320.
*
* Walker, H. F.
* Implementation of the GMRES Method using Householder Transformations.
* SIAM J.Sci.Stat.Comp. 9, 1988, pp. 152 - 163.
*
*/
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
bool gmres(const MatrixType & mat, const Rhs & rhs, Dest & x, const Preconditioner & precond,
    Index &iters, const Index &restart, typename Dest::RealScalar & tol_error) {

  using std::sqrt;
  using std::abs;

  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix < Scalar, Dynamic, 1 > VectorType;
  typedef Matrix < Scalar, Dynamic, Dynamic, ColMajor> FMatrixType;

  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  if(rhs.norm() <= considerAsZero) 
  {
    x.setZero();
    tol_error = 0;
    return true;
  }

  RealScalar tol = tol_error;
  const Index maxIters = iters;
  iters = 0;

  const Index m = mat.rows();

  // residual and preconditioned residual
  VectorType p0 = rhs - mat*x;
  VectorType r0 = precond.solve(p0);

  const RealScalar r0Norm = r0.norm();

  // is initial guess already good enough?
  if(r0Norm == 0)
  {
    tol_error = 0;
    return true;
  }

  // storage for Hessenberg matrix and Householder data
  FMatrixType H   = FMatrixType::Zero(m, restart + 1);
  VectorType w    = VectorType::Zero(restart + 1);
  VectorType tau  = VectorType::Zero(restart + 1);

  // storage for Jacobi rotations
  std::vector < JacobiRotation < Scalar > > G(restart);
  
  // storage for temporaries
  VectorType t(m), v(m), workspace(m), x_new(m);

  // generate first Householder vector
  Ref<VectorType> H0_tail = H.col(0).tail(m - 1);
  RealScalar beta;
  r0.makeHouseholder(H0_tail, tau.coeffRef(0), beta);
  w(0) = Scalar(beta);
  
  for (Index k = 1; k <= restart; ++k)
  {
    ++iters;

    v = VectorType::Unit(m, k - 1);

    // apply Householder reflections H_{1} ... H_{k-1} to v
    // TODO: use a HouseholderSequence
    for (Index i = k - 1; i >= 0; --i) {
      v.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
    }

    // apply matrix M to v:  v = mat * v;
    t.noalias() = mat * v;
    v = precond.solve(t);

    // apply Householder reflections H_{k-1} ... H_{1} to v
    // TODO: use a HouseholderSequence
    for (Index i = 0; i < k; ++i) {
      v.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
    }

    if (v.tail(m - k).norm() != 0.0)
    {
      if (k <= restart)
      {
        // generate new Householder vector
        Ref<VectorType> Hk_tail = H.col(k).tail(m - k - 1);
        v.tail(m - k).makeHouseholder(Hk_tail, tau.coeffRef(k), beta);

        // apply Householder reflection H_{k} to v
        v.tail(m - k).applyHouseholderOnTheLeft(Hk_tail, tau.coeffRef(k), workspace.data());
      }
    }

    if (k > 1)
    {
      for (Index i = 0; i < k - 1; ++i)
      {
        // apply old Givens rotations to v
        v.applyOnTheLeft(i, i + 1, G[i].adjoint());
      }
    }

    if (k<m && v(k) != (Scalar) 0)
    {
      // determine next Givens rotation
      G[k - 1].makeGivens(v(k - 1), v(k));

      // apply Givens rotation to v and w
      v.applyOnTheLeft(k - 1, k, G[k - 1].adjoint());
      w.applyOnTheLeft(k - 1, k, G[k - 1].adjoint());
    }

    // insert coefficients into upper matrix triangle
    H.col(k-1).head(k) = v.head(k);

    tol_error = abs(w(k)) / r0Norm;
    bool stop = (k==m || tol_error < tol || iters == maxIters);

    if (stop || k == restart)
    {
      // solve upper triangular system
      Ref<VectorType> y = w.head(k);
      H.topLeftCorner(k, k).template triangularView <Upper>().solveInPlace(y);

      // use Horner-like scheme to calculate solution vector
      x_new.setZero();
      for (Index i = k - 1; i >= 0; --i)
      {
        x_new(i) += y(i);
        // apply Householder reflection H_{i} to x_new
        x_new.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
      }

      x += x_new;

      if(stop)
      {
        return true;
      }
      else
      {
        k=0;

        // reset data for restart
        p0.noalias() = rhs - mat*x;
        r0 = precond.solve(p0);

        // clear Hessenberg matrix and Householder data
        H.setZero();
        w.setZero();
        tau.setZero();

        // generate first Householder vector
        r0.makeHouseholder(H0_tail, tau.coeffRef(0), beta);
        w(0) = Scalar(beta);
      }
    }
  }

  return false;

}

}

template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class GMRES;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<GMRES<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A GMRES solver for sparse square problems
  *
  * This class allows to solve for A.x = b sparse linear problems using a generalized minimal
  * residual method. The vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  *
  * This class can be used as the direct solver classes. Here is a typical usage example:
  * \code
  * int n = 10000;
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A(n,n);
  * // fill A and b
  * GMRES<SparseMatrix<double> > solver(A);
  * x = solver.solve(b);
  * std::cout << "#iterations:     " << solver.iterations() << std::endl;
  * std::cout << "estimated error: " << solver.error()      << std::endl;
  * // update b, and solve again
  * x = solver.solve(b);
  * \endcode
  *
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * GMRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, typename _Preconditioner>
class GMRES : public IterativeSolverBase<GMRES<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<GMRES> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;

private:
  Index m_restart;

public:
  using Base::_solve_impl;
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  GMRES() : Base(), m_restart(30) {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    *
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit GMRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_restart(30) {}

  ~GMRES() {}

  /** Get the number of iterations after that a restart is performed.
    */
  Index get_restart() { return m_restart; }

  /** Set the number of iterations after that a restart is performed.
    *  \param restart   number of iterations for a restarti, default is 30.
    */
  void set_restart(const Index restart) { m_restart=restart; }

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    bool ret = internal::gmres(matrix(), b, x, Base::m_preconditioner, m_iterations, m_restart, m_error);
    m_info = (!ret) ? NumericalIssue
          : m_error <= Base::m_tolerance ? Success
          : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_GMRES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IDRS.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Chris Schoutrop <c.e.m.schoutrop@tue.nl>
// Copyright (C) 2020 Jens Wehner <j.wehner@esciencecenter.nl>
// Copyright (C) 2020 Jan van Dijk <j.v.dijk@tue.nl>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_IDRS_H
#define EIGEN_IDRS_H

namespace Eigen
{

	namespace internal
	{
		/**     \internal Low-level Induced Dimension Reduction algoritm
		        \param A The matrix A
		        \param b The right hand side vector b
		        \param x On input and initial solution, on output the computed solution.
		        \param precond A preconditioner being able to efficiently solve for an
		                  approximation of Ax=b (regardless of b)
		        \param iter On input the max number of iteration, on output the number of performed iterations.
		        \param relres On input the tolerance error, on output an estimation of the relative error.
		        \param S On input Number of the dimension of the shadow space.
				\param smoothing switches residual smoothing on.
				\param angle small omega lead to faster convergence at the expense of numerical stability
				\param replacement switches on a residual replacement strategy to increase accuracy of residual at the expense of more Mat*vec products
		        \return false in the case of numerical issue, for example a break down of IDRS.
		*/
		template<typename Vector, typename RealScalar>
		typename Vector::Scalar omega(const Vector& t, const Vector& s, RealScalar angle)
		{
			using numext::abs;
			typedef typename Vector::Scalar Scalar;
			const RealScalar ns = s.norm();
			const RealScalar nt = t.norm();
			const Scalar ts = t.dot(s);
			const RealScalar rho = abs(ts / (nt * ns));

			if (rho < angle) {
				if (ts == Scalar(0)) {
					return Scalar(0);
				}
				// Original relation for om is given by
				// om = om * angle / rho;
				// To alleviate potential (near) division by zero this can be rewritten as
				// om = angle * (ns / nt) * (ts / abs(ts)) = angle * (ns / nt) * sgn(ts)
  				return angle * (ns / nt) * (ts / abs(ts));
			}
			return ts / (nt * nt);
		}

		template <typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
		bool idrs(const MatrixType& A, const Rhs& b, Dest& x, const Preconditioner& precond,
			Index& iter,
			typename Dest::RealScalar& relres, Index S, bool smoothing, typename Dest::RealScalar angle, bool replacement)
		{
			typedef typename Dest::RealScalar RealScalar;
			typedef typename Dest::Scalar Scalar;
			typedef Matrix<Scalar, Dynamic, 1> VectorType;
			typedef Matrix<Scalar, Dynamic, Dynamic, ColMajor> DenseMatrixType;
			const Index N = b.size();
			S = S < x.rows() ? S : x.rows();
			const RealScalar tol = relres;
			const Index maxit = iter;

			Index replacements = 0;
			bool trueres = false;

			FullPivLU<DenseMatrixType> lu_solver;

			DenseMatrixType P;
			{
				HouseholderQR<DenseMatrixType> qr(DenseMatrixType::Random(N, S));
			    P = (qr.householderQ() * DenseMatrixType::Identity(N, S));
			}

			const RealScalar normb = b.norm();

			if (internal::isApprox(normb, RealScalar(0)))
			{
				//Solution is the zero vector
				x.setZero();
				iter = 0;
				relres = 0;
				return true;
			}
			 // from http://homepage.tudelft.nl/1w5b5/IDRS/manual.pdf
			 // A peak in the residual is considered dangerously high if‖ri‖/‖b‖> C(tol/epsilon).
			 // With epsilon the
             // relative machine precision. The factor tol/epsilon corresponds to the size of a
             // finite precision number that is so large that the absolute round-off error in
             // this number, when propagated through the process, makes it impossible to
             // achieve the required accuracy.The factor C accounts for the accumulation of
             // round-off errors. This parameter has beenset to 10−3.
			 // mp is epsilon/C
			 // 10^3 * eps is very conservative, so normally no residual replacements will take place. 
			 // It only happens if things go very wrong. Too many restarts may ruin the convergence.
			const RealScalar mp = RealScalar(1e3) * NumTraits<Scalar>::epsilon();



			//Compute initial residual
			const RealScalar tolb = tol * normb; //Relative tolerance
			VectorType r = b - A * x;

			VectorType x_s, r_s;

			if (smoothing)
			{
				x_s = x;
				r_s = r;
			}

			RealScalar normr = r.norm();

			if (normr <= tolb)
			{
				//Initial guess is a good enough solution
				iter = 0;
				relres = normr / normb;
				return true;
			}

			DenseMatrixType G = DenseMatrixType::Zero(N, S);
			DenseMatrixType U = DenseMatrixType::Zero(N, S);
			DenseMatrixType M = DenseMatrixType::Identity(S, S);
			VectorType t(N), v(N);
			Scalar om = 1.;

			//Main iteration loop, guild G-spaces:
			iter = 0;

			while (normr > tolb && iter < maxit)
			{
				//New right hand size for small system:
				VectorType f = (r.adjoint() * P).adjoint();

				for (Index k = 0; k < S; ++k)
				{
					//Solve small system and make v orthogonal to P:
					//c = M(k:s,k:s)\f(k:s);
					lu_solver.compute(M.block(k , k , S -k, S - k ));
					VectorType c = lu_solver.solve(f.segment(k , S - k ));
					//v = r - G(:,k:s)*c;
					v = r - G.rightCols(S - k ) * c;
					//Preconditioning
					v = precond.solve(v);

					//Compute new U(:,k) and G(:,k), G(:,k) is in space G_j
					U.col(k) = U.rightCols(S - k ) * c + om * v;
					G.col(k) = A * U.col(k );

					//Bi-Orthogonalise the new basis vectors:
					for (Index i = 0; i < k-1 ; ++i)
					{
						//alpha =  ( P(:,i)'*G(:,k) )/M(i,i);
						Scalar alpha = P.col(i ).dot(G.col(k )) / M(i, i );
						G.col(k ) = G.col(k ) - alpha * G.col(i );
						U.col(k ) = U.col(k ) - alpha * U.col(i );
					}

					//New column of M = P'*G  (first k-1 entries are zero)
					//M(k:s,k) = (G(:,k)'*P(:,k:s))';
					M.block(k , k , S - k , 1) = (G.col(k ).adjoint() * P.rightCols(S - k )).adjoint();

					if (internal::isApprox(M(k,k), Scalar(0)))
					{
						return false;
					}

					//Make r orthogonal to q_i, i = 0..k-1
					Scalar beta = f(k ) / M(k , k );
					r = r - beta * G.col(k );
					x = x + beta * U.col(k );
					normr = r.norm();

					if (replacement && normr > tolb / mp)
					{
						trueres = true;
					}

					//Smoothing:
					if (smoothing)
					{
						t = r_s - r;
						//gamma is a Scalar, but the conversion is not allowed
						Scalar gamma = t.dot(r_s) / t.norm();
						r_s = r_s - gamma * t;
						x_s = x_s - gamma * (x_s - x);
						normr = r_s.norm();
					}

					if (normr < tolb || iter == maxit)
					{
						break;
					}

					//New f = P'*r (first k  components are zero)
					if (k < S-1)
					{
						f.segment(k + 1, S - (k + 1) ) = f.segment(k + 1 , S - (k + 1)) - beta * M.block(k + 1 , k , S - (k + 1), 1);
					}
				}//end for

				if (normr < tolb || iter == maxit)
				{
					break;
				}

				//Now we have sufficient vectors in G_j to compute residual in G_j+1
				//Note: r is already perpendicular to P so v = r
				//Preconditioning
				v = r;
				v = precond.solve(v);

				//Matrix-vector multiplication:
				t = A * v;

				//Computation of a new omega
				om = internal::omega(t, r, angle);

				if (om == RealScalar(0.0))
				{
					return false;
				}

				r = r - om * t;
				x = x + om * v;
				normr = r.norm();

				if (replacement && normr > tolb / mp)
				{
					trueres = true;
				}

				//Residual replacement?
				if (trueres && normr < normb)
				{
					r = b - A * x;
					trueres = false;
					replacements++;
				}

				//Smoothing:
				if (smoothing)
				{
					t = r_s - r;
					Scalar gamma = t.dot(r_s) /t.norm();
					r_s = r_s - gamma * t;
					x_s = x_s - gamma * (x_s - x);
					normr = r_s.norm();
				}

				iter++;

			}//end while

			if (smoothing)
			{
				x = x_s;
			}
			relres=normr/normb;
			return true;
		}

	}  // namespace internal

	template <typename _MatrixType, typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
	class IDRS;

	namespace internal
	{

		template <typename _MatrixType, typename _Preconditioner>
		struct traits<Eigen::IDRS<_MatrixType, _Preconditioner> >
		{
			typedef _MatrixType MatrixType;
			typedef _Preconditioner Preconditioner;
		};

	}  // namespace internal


/** \ingroup IterativeLinearSolvers_Module
  * \brief The Induced Dimension Reduction method (IDR(s)) is a short-recurrences Krylov method for sparse square problems.
  *
  * This class allows to solve for A.x = b sparse linear problems. The vectors x and b can be either dense or sparse.
  * he Induced Dimension Reduction method, IDR(), is a robust and efficient short-recurrence Krylov subspace method for
  * solving large nonsymmetric systems of linear equations.
  *
  * For indefinite systems IDR(S) outperforms both BiCGStab and BiCGStab(L). Additionally, IDR(S) can handle matrices
  * with complex eigenvalues more efficiently than BiCGStab.
  *
  * Many problems that do not converge for BiCGSTAB converge for IDR(s) (for larger values of s). And if both methods 
  * converge the convergence for IDR(s) is typically much faster for difficult systems (for example indefinite problems). 
  *
  * IDR(s) is a limited memory finite termination method. In exact arithmetic it converges in at most N+N/s iterations,
  * with N the system size.  It uses a fixed number of 4+3s vector. In comparison, BiCGSTAB terminates in 2N iterations 
  * and uses 7 vectors. GMRES terminates in at most N iterations, and uses I+3 vectors, with I the number of iterations. 
  * Restarting GMRES limits the memory consumption, but destroys the finite termination property.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  *
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  *
  * \b Performance: when using sparse matrices, best performance is achied for a row-major sparse matrix format.
  * Moreover, in this case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  *
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  *
  * IDR(s) can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
	template <typename _MatrixType, typename _Preconditioner>
	class IDRS : public IterativeSolverBase<IDRS<_MatrixType, _Preconditioner> >
	{

		public:
			typedef _MatrixType MatrixType;
			typedef typename MatrixType::Scalar Scalar;
			typedef typename MatrixType::RealScalar RealScalar;
			typedef _Preconditioner Preconditioner;

		private:
			typedef IterativeSolverBase<IDRS> Base;
			using Base::m_error;
			using Base::m_info;
			using Base::m_isInitialized;
			using Base::m_iterations;
			using Base::matrix;
			Index m_S;
			bool m_smoothing;
			RealScalar m_angle;
			bool m_residual;

		public:
			/** Default constructor. */
			IDRS(): m_S(4), m_smoothing(false), m_angle(RealScalar(0.7)), m_residual(false) {}

			/**     Initialize the solver with matrix \a A for further \c Ax=b solving.

			        This constructor is a shortcut for the default constructor followed
			        by a call to compute().

			        \warning this class stores a reference to the matrix A as well as some
			        precomputed values that depend on it. Therefore, if \a A is changed
			        this class becomes invalid. Call compute() to update it with the new
			        matrix A, or modify a copy of A.
			*/
			template <typename MatrixDerived>
			explicit IDRS(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_S(4), m_smoothing(false),
															   m_angle(RealScalar(0.7)), m_residual(false) {}


			/** \internal */
			/**     Loops over the number of columns of b and does the following:
			                1. sets the tolerence and maxIterations
			                2. Calls the function that has the core solver routine
			*/
			template <typename Rhs, typename Dest>
			void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
			{
				m_iterations = Base::maxIterations();
				m_error = Base::m_tolerance;

				bool ret = internal::idrs(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error, m_S,m_smoothing,m_angle,m_residual);

				m_info = (!ret) ? NumericalIssue : m_error <= Base::m_tolerance ? Success : NoConvergence;
			}

			/** Sets the parameter S, indicating the dimension of the shadow space. Default is 4*/
			void setS(Index S)
			{
				if (S < 1)
				{
					S = 4;
				}

				m_S = S;
			}

			/** Switches off and on smoothing.
			Residual smoothing results in monotonically decreasing residual norms at
			the expense of two extra vectors of storage and a few extra vector
			operations. Although monotonic decrease of the residual norms is a
			desirable property, the rate of convergence of the unsmoothed process and
			the smoothed process is basically the same. Default is off */
			void setSmoothing(bool smoothing)
			{
				m_smoothing=smoothing;
			}

			/** The angle must be a real scalar. In IDR(s), a value for the
			iteration parameter omega must be chosen in every s+1th step. The most
			natural choice is to select a value to minimize the norm of the next residual.
			This corresponds to the parameter omega = 0. In practice, this may lead to
			values of omega that are so small that the other iteration parameters
			cannot be computed with sufficient accuracy. In such cases it is better to
			increase the value of omega sufficiently such that a compromise is reached
			between accurate computations and reduction of the residual norm. The
			parameter angle =0.7 (”maintaining the convergence strategy”)
			results in such a compromise. */
			void setAngle(RealScalar angle)
			{
				m_angle=angle;
			}

			/** The parameter replace is a logical that determines whether a
			residual replacement strategy is employed to increase the accuracy of the
			solution. */
			void setResidualUpdate(bool update)
			{
				m_residual=update;
			}

	};

}  // namespace Eigen

#endif /* EIGEN_IDRS_H */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IncompleteLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_LU_H
#define EIGEN_INCOMPLETE_LU_H

namespace Eigen { 

template <typename _Scalar>
class IncompleteLU : public SparseSolverBase<IncompleteLU<_Scalar> >
{
  protected:
    typedef SparseSolverBase<IncompleteLU<_Scalar> > Base;
    using Base::m_isInitialized;
    
    typedef _Scalar Scalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef typename Vector::Index Index;
    typedef SparseMatrix<Scalar,RowMajor> FactorType;

  public:
    typedef Matrix<Scalar,Dynamic,Dynamic> MatrixType;

    IncompleteLU() {}

    template<typename MatrixType>
    IncompleteLU(const MatrixType& mat)
    {
      compute(mat);
    }

    Index rows() const { return m_lu.rows(); }
    Index cols() const { return m_lu.cols(); }

    template<typename MatrixType>
    IncompleteLU& compute(const MatrixType& mat)
    {
      m_lu = mat;
      int size = mat.cols();
      Vector diag(size);
      for(int i=0; i<size; ++i)
      {
        typename FactorType::InnerIterator k_it(m_lu,i);
        for(; k_it && k_it.index()<i; ++k_it)
        {
          int k = k_it.index();
          k_it.valueRef() /= diag(k);

          typename FactorType::InnerIterator j_it(k_it);
          typename FactorType::InnerIterator kj_it(m_lu, k);
          while(kj_it && kj_it.index()<=k) ++kj_it;
          for(++j_it; j_it; )
          {
            if(kj_it.index()==j_it.index())
            {
              j_it.valueRef() -= k_it.value() * kj_it.value();
              ++j_it;
              ++kj_it;
            }
            else if(kj_it.index()<j_it.index()) ++kj_it;
            else                                ++j_it;
          }
        }
        if(k_it && k_it.index()==i) diag(i) = k_it.value();
        else                        diag(i) = 1;
      }
      m_isInitialized = true;
      return *this;
    }

    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_lu.template triangularView<UnitLower>().solve(b);
      x = m_lu.template triangularView<Upper>().solve(x);
    }

  protected:
    FactorType m_lu;
};

} // end namespace Eigen

#endif // EIGEN_INCOMPLETE_LU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IterationController.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>

/* NOTE The class IterationController has been adapted from the iteration
 *      class of the GMM++ and ITL libraries.
 */

//=======================================================================
// Copyright (C) 1997-2001
// Authors: Andrew Lumsdaine <lums@osl.iu.edu> 
//          Lie-Quan Lee     <llee@osl.iu.edu>
//
// This file is part of the Iterative Template Library
//
// You should have received a copy of the License Agreement for the
// Iterative Template Library along with the software;  see the
// file LICENSE.  
//
// Permission to modify the code and to distribute modified code is
// granted, provided the text of this NOTICE is retained, a notice that
// the code was modified is included with the above COPYRIGHT NOTICE and
// with the COPYRIGHT NOTICE in the LICENSE file, and that the LICENSE
// file is distributed with the modified code.
//
// LICENSOR MAKES NO REPRESENTATIONS OR WARRANTIES, EXPRESS OR IMPLIED.
// By way of example, but not limitation, Licensor MAKES NO
// REPRESENTATIONS OR WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY
// PARTICULAR PURPOSE OR THAT THE USE OF THE LICENSED SOFTWARE COMPONENTS
// OR DOCUMENTATION WILL NOT INFRINGE ANY PATENTS, COPYRIGHTS, TRADEMARKS
// OR OTHER RIGHTS.
//=======================================================================

//========================================================================
//
// Copyright (C) 2002-2007 Yves Renard
//
// This file is a part of GETFEM++
//
// Getfem++ is free software; you can redistribute it and/or modify
// it under the terms of the GNU Lesser General Public License as
// published by the Free Software Foundation; version 2.1 of the License.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU Lesser General Public License for more details.
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301,
// USA.
//
//========================================================================

#include "../../../../Eigen/src/Core/util/NonMPL2.h"

#ifndef EIGEN_ITERATION_CONTROLLER_H
#define EIGEN_ITERATION_CONTROLLER_H

namespace Eigen { 

/** \ingroup IterativeLinearSolvers_Module
  * \class IterationController
  *
  * \brief Controls the iterations of the iterative solvers
  *
  * This class has been adapted from the iteration class of GMM++ and ITL libraries.
  *
  */
class IterationController
{
  protected :
    double m_rhsn;        ///< Right hand side norm
    size_t m_maxiter;     ///< Max. number of iterations
    int m_noise;          ///< if noise > 0 iterations are printed
    double m_resmax;      ///< maximum residual
    double m_resminreach, m_resadd;
    size_t m_nit;         ///< iteration number
    double m_res;         ///< last computed residual
    bool m_written;
    void (*m_callback)(const IterationController&);
  public :

    void init()
    {
      m_nit = 0; m_res = 0.0; m_written = false;
      m_resminreach = 1E50; m_resadd = 0.0;
      m_callback = 0;
    }

    IterationController(double r = 1.0E-8, int noi = 0, size_t mit = size_t(-1))
      : m_rhsn(1.0), m_maxiter(mit), m_noise(noi), m_resmax(r) { init(); }

    void operator ++(int) { m_nit++; m_written = false; m_resadd += m_res; }
    void operator ++() { (*this)++; }

    bool first() { return m_nit == 0; }

    /* get/set the "noisyness" (verbosity) of the solvers */
    int noiseLevel() const { return m_noise; }
    void setNoiseLevel(int n) { m_noise = n; }
    void reduceNoiseLevel() { if (m_noise > 0) m_noise--; }

    double maxResidual() const { return m_resmax; }
    void setMaxResidual(double r) { m_resmax = r; }

    double residual() const { return m_res; }

    /* change the user-definable callback, called after each iteration */
    void setCallback(void (*t)(const IterationController&))
    {
      m_callback = t;
    }

    size_t iteration() const { return m_nit; }
    void setIteration(size_t i) { m_nit = i; }

    size_t maxIterarions() const { return m_maxiter; }
    void setMaxIterations(size_t i) { m_maxiter = i; }

    double rhsNorm() const { return m_rhsn; }
    void setRhsNorm(double r) { m_rhsn = r; }

    bool converged() const { return m_res <= m_rhsn * m_resmax; }
    bool converged(double nr)
    {
      using std::abs;
      m_res = abs(nr); 
      m_resminreach = (std::min)(m_resminreach, m_res);
      return converged();
    }
    template<typename VectorType> bool converged(const VectorType &v)
    { return converged(v.squaredNorm()); }

    bool finished(double nr)
    {
      if (m_callback) m_callback(*this);
      if (m_noise > 0 && !m_written)
      {
        converged(nr);
        m_written = true;
      }
      return (m_nit >= m_maxiter || converged(nr));
    }
    template <typename VectorType>
    bool finished(const MatrixBase<VectorType> &v)
    { return finished(double(v.squaredNorm())); }

};

} // end namespace Eigen

#endif // EIGEN_ITERATION_CONTROLLER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/MINRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Giacomo Po <gpo@ucla.edu>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2018 David Hyde <dabh@stanford.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_MINRES_H_
#define EIGEN_MINRES_H_


namespace Eigen {
    
    namespace internal {
        
        /** \internal Low-level MINRES algorithm
         * \param mat The matrix A
         * \param rhs The right hand side vector b
         * \param x On input and initial solution, on output the computed solution.
         * \param precond A right preconditioner being able to efficiently solve for an
         *                approximation of Ax=b (regardless of b)
         * \param iters On input the max number of iteration, on output the number of performed iterations.
         * \param tol_error On input the tolerance error, on output an estimation of the relative error.
         */
        template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
        EIGEN_DONT_INLINE
        void minres(const MatrixType& mat, const Rhs& rhs, Dest& x,
                    const Preconditioner& precond, Index& iters,
                    typename Dest::RealScalar& tol_error)
        {
            using std::sqrt;
            typedef typename Dest::RealScalar RealScalar;
            typedef typename Dest::Scalar Scalar;
            typedef Matrix<Scalar,Dynamic,1> VectorType;

            // Check for zero rhs
            const RealScalar rhsNorm2(rhs.squaredNorm());
            if(rhsNorm2 == 0)
            {
                x.setZero();
                iters = 0;
                tol_error = 0;
                return;
            }
            
            // initialize
            const Index maxIters(iters);  // initialize maxIters to iters
            const Index N(mat.cols());    // the size of the matrix
            const RealScalar threshold2(tol_error*tol_error*rhsNorm2); // convergence threshold (compared to residualNorm2)
            
            // Initialize preconditioned Lanczos
            VectorType v_old(N); // will be initialized inside loop
            VectorType v( VectorType::Zero(N) ); //initialize v
            VectorType v_new(rhs-mat*x); //initialize v_new
            RealScalar residualNorm2(v_new.squaredNorm());
            VectorType w(N); // will be initialized inside loop
            VectorType w_new(precond.solve(v_new)); // initialize w_new
//            RealScalar beta; // will be initialized inside loop
            RealScalar beta_new2(v_new.dot(w_new));
            eigen_assert(beta_new2 >= 0.0 && "PRECONDITIONER IS NOT POSITIVE DEFINITE");
            RealScalar beta_new(sqrt(beta_new2));
            const RealScalar beta_one(beta_new);
            // Initialize other variables
            RealScalar c(1.0); // the cosine of the Givens rotation
            RealScalar c_old(1.0);
            RealScalar s(0.0); // the sine of the Givens rotation
            RealScalar s_old(0.0); // the sine of the Givens rotation
            VectorType p_oold(N); // will be initialized in loop
            VectorType p_old(VectorType::Zero(N)); // initialize p_old=0
            VectorType p(p_old); // initialize p=0
            RealScalar eta(1.0);
                        
            iters = 0; // reset iters
            while ( iters < maxIters )
            {
                // Preconditioned Lanczos
                /* Note that there are 4 variants on the Lanczos algorithm. These are
                 * described in Paige, C. C. (1972). Computational variants of
                 * the Lanczos method for the eigenproblem. IMA Journal of Applied
                 * Mathematics, 10(3), 373-381. The current implementation corresponds 
                 * to the case A(2,7) in the paper. It also corresponds to 
                 * algorithm 6.14 in Y. Saad, Iterative Methods for Sparse Linear
                 * Systems, 2003 p.173. For the preconditioned version see 
                 * A. Greenbaum, Iterative Methods for Solving Linear Systems, SIAM (1987).
                 */
                const RealScalar beta(beta_new);
                v_old = v; // update: at first time step, this makes v_old = 0 so value of beta doesn't matter
                v_new /= beta_new; // overwrite v_new for next iteration
                w_new /= beta_new; // overwrite w_new for next iteration
                v = v_new; // update
                w = w_new; // update
                v_new.noalias() = mat*w - beta*v_old; // compute v_new
                const RealScalar alpha = v_new.dot(w);
                v_new -= alpha*v; // overwrite v_new
                w_new = precond.solve(v_new); // overwrite w_new
                beta_new2 = v_new.dot(w_new); // compute beta_new
                eigen_assert(beta_new2 >= 0.0 && "PRECONDITIONER IS NOT POSITIVE DEFINITE");
                beta_new = sqrt(beta_new2); // compute beta_new
                
                // Givens rotation
                const RealScalar r2 =s*alpha+c*c_old*beta; // s, s_old, c and c_old are still from previous iteration
                const RealScalar r3 =s_old*beta; // s, s_old, c and c_old are still from previous iteration
                const RealScalar r1_hat=c*alpha-c_old*s*beta;
                const RealScalar r1 =sqrt( std::pow(r1_hat,2) + std::pow(beta_new,2) );
                c_old = c; // store for next iteration
                s_old = s; // store for next iteration
                c=r1_hat/r1; // new cosine
                s=beta_new/r1; // new sine
                
                // Update solution
                p_oold = p_old;
                p_old = p;
                p.noalias()=(w-r2*p_old-r3*p_oold) /r1; // IS NOALIAS REQUIRED?
                x += beta_one*c*eta*p;
                
                /* Update the squared residual. Note that this is the estimated residual.
                The real residual |Ax-b|^2 may be slightly larger */
                residualNorm2 *= s*s;
                
                if ( residualNorm2 < threshold2)
                {
                    break;
                }
                
                eta=-s*eta; // update eta
                iters++; // increment iteration number (for output purposes)
            }
            
            /* Compute error. Note that this is the estimated error. The real 
             error |Ax-b|/|b| may be slightly larger */
            tol_error = std::sqrt(residualNorm2 / rhsNorm2);
        }
        
    }
    
    template< typename _MatrixType, int _UpLo=Lower,
    typename _Preconditioner = IdentityPreconditioner>
    class MINRES;
    
    namespace internal {
        
        template< typename _MatrixType, int _UpLo, typename _Preconditioner>
        struct traits<MINRES<_MatrixType,_UpLo,_Preconditioner> >
        {
            typedef _MatrixType MatrixType;
            typedef _Preconditioner Preconditioner;
        };
        
    }
    
    /** \ingroup IterativeLinearSolvers_Module
     * \brief A minimal residual solver for sparse symmetric problems
     *
     * This class allows to solve for A.x = b sparse linear problems using the MINRES algorithm
     * of Paige and Saunders (1975). The sparse matrix A must be symmetric (possibly indefinite).
     * The vectors x and b can be either dense or sparse.
     *
     * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
     * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower,
     *               Upper, or Lower|Upper in which the full matrix entries will be considered. Default is Lower.
     * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
     *
     * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
     * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
     * and NumTraits<Scalar>::epsilon() for the tolerance.
     *
     * This class can be used as the direct solver classes. Here is a typical usage example:
     * \code
     * int n = 10000;
     * VectorXd x(n), b(n);
     * SparseMatrix<double> A(n,n);
     * // fill A and b
     * MINRES<SparseMatrix<double> > mr;
     * mr.compute(A);
     * x = mr.solve(b);
     * std::cout << "#iterations:     " << mr.iterations() << std::endl;
     * std::cout << "estimated error: " << mr.error()      << std::endl;
     * // update b, and solve again
     * x = mr.solve(b);
     * \endcode
     *
     * By default the iterations start with x=0 as an initial guess of the solution.
     * One can control the start using the solveWithGuess() method.
     *
     * MINRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
     *
     * \sa class ConjugateGradient, BiCGSTAB, SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
     */
    template< typename _MatrixType, int _UpLo, typename _Preconditioner>
    class MINRES : public IterativeSolverBase<MINRES<_MatrixType,_UpLo,_Preconditioner> >
    {
        
        typedef IterativeSolverBase<MINRES> Base;
        using Base::matrix;
        using Base::m_error;
        using Base::m_iterations;
        using Base::m_info;
        using Base::m_isInitialized;
    public:
        using Base::_solve_impl;
        typedef _MatrixType MatrixType;
        typedef typename MatrixType::Scalar Scalar;
        typedef typename MatrixType::RealScalar RealScalar;
        typedef _Preconditioner Preconditioner;
        
        enum {UpLo = _UpLo};
        
    public:
        
        /** Default constructor. */
        MINRES() : Base() {}
        
        /** Initialize the solver with matrix \a A for further \c Ax=b solving.
         *
         * This constructor is a shortcut for the default constructor followed
         * by a call to compute().
         *
         * \warning this class stores a reference to the matrix A as well as some
         * precomputed values that depend on it. Therefore, if \a A is changed
         * this class becomes invalid. Call compute() to update it with the new
         * matrix A, or modify a copy of A.
         */
        template<typename MatrixDerived>
        explicit MINRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}
        
        /** Destructor. */
        ~MINRES(){}

        /** \internal */
        template<typename Rhs,typename Dest>
        void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
        {
            typedef typename Base::MatrixWrapper MatrixWrapper;
            typedef typename Base::ActualMatrixType ActualMatrixType;
            enum {
              TransposeInput  =   (!MatrixWrapper::MatrixFree)
                              &&  (UpLo==(Lower|Upper))
                              &&  (!MatrixType::IsRowMajor)
                              &&  (!NumTraits<Scalar>::IsComplex)
            };
            typedef typename internal::conditional<TransposeInput,Transpose<const ActualMatrixType>, ActualMatrixType const&>::type RowMajorWrapper;
            EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(MatrixWrapper::MatrixFree,UpLo==(Lower|Upper)),MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY);
            typedef typename internal::conditional<UpLo==(Lower|Upper),
                                                  RowMajorWrapper,
                                                  typename MatrixWrapper::template ConstSelfAdjointViewReturnType<UpLo>::Type
                                            >::type SelfAdjointWrapper;

            m_iterations = Base::maxIterations();
            m_error = Base::m_tolerance;
            RowMajorWrapper row_mat(matrix());
            internal::minres(SelfAdjointWrapper(row_mat), b, x,
                             Base::m_preconditioner, m_iterations, m_error);
            m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
        }
        
    protected:
        
    };

} // end namespace Eigen

#endif // EIGEN_MINRES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/Scaling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERSCALING_H
#define EIGEN_ITERSCALING_H

namespace Eigen {

/**
  * \ingroup IterativeSolvers_Module
  * \brief iterative scaling algorithm to equilibrate rows and column norms in matrices
  * 
  * This class can be used as a preprocessing tool to accelerate the convergence of iterative methods 
  * 
  * This feature is  useful to limit the pivoting amount during LU/ILU factorization
  * The  scaling strategy as presented here preserves the symmetry of the problem
  * NOTE It is assumed that the matrix does not have empty row or column, 
  * 
  * Example with key steps 
  * \code
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A;
  * // fill A and b;
  * IterScaling<SparseMatrix<double> > scal; 
  * // Compute the left and right scaling vectors. The matrix is equilibrated at output
  * scal.computeRef(A); 
  * // Scale the right hand side
  * b = scal.LeftScaling().cwiseProduct(b); 
  * // Now, solve the equilibrated linear system with any available solver
  * 
  * // Scale back the computed solution
  * x = scal.RightScaling().cwiseProduct(x); 
  * \endcode
  * 
  * \tparam _MatrixType the type of the matrix. It should be a real square sparsematrix
  * 
  * References : D. Ruiz and B. Ucar, A Symmetry Preserving Algorithm for Matrix Scaling, INRIA Research report RR-7552
  * 
  * \sa \ref IncompleteLUT 
  */
template<typename _MatrixType>
class IterScaling
{
  public:
    typedef _MatrixType MatrixType; 
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::Index Index;
    
  public:
    IterScaling() { init(); }
    
    IterScaling(const MatrixType& matrix)
    {
      init();
      compute(matrix);
    }
    
    ~IterScaling() { }
    
    /** 
     * Compute the left and right diagonal matrices to scale the input matrix @p mat
     * 
     * FIXME This algorithm will be modified such that the diagonal elements are permuted on the diagonal. 
     * 
     * \sa LeftScaling() RightScaling()
     */
    void compute (const MatrixType& mat)
    {
      using std::abs;
      int m = mat.rows(); 
      int n = mat.cols();
      eigen_assert((m>0 && m == n) && "Please give a non - empty matrix");
      m_left.resize(m); 
      m_right.resize(n);
      m_left.setOnes();
      m_right.setOnes();
      m_matrix = mat;
      VectorXd Dr, Dc, DrRes, DcRes; // Temporary Left and right scaling vectors
      Dr.resize(m); Dc.resize(n);
      DrRes.resize(m); DcRes.resize(n);
      double EpsRow = 1.0, EpsCol = 1.0;
      int its = 0; 
      do
      { // Iterate until the infinite norm of each row and column is approximately 1
        // Get the maximum value in each row and column
        Dr.setZero(); Dc.setZero();
        for (int k=0; k<m_matrix.outerSize(); ++k)
        {
          for (typename MatrixType::InnerIterator it(m_matrix, k); it; ++it)
          {
            if ( Dr(it.row()) < abs(it.value()) )
              Dr(it.row()) = abs(it.value());
            
            if ( Dc(it.col()) < abs(it.value()) )
              Dc(it.col()) = abs(it.value());
          }
        }
        for (int i = 0; i < m; ++i) 
        {
          Dr(i) = std::sqrt(Dr(i));
        }
        for (int i = 0; i < n; ++i) 
        {
          Dc(i) = std::sqrt(Dc(i));
        }
        // Save the scaling factors 
        for (int i = 0; i < m; ++i) 
        {
          m_left(i) /= Dr(i);
        }
        for (int i = 0; i < n; ++i) 
        {
          m_right(i) /= Dc(i);
        }
        // Scale the rows and the columns of the matrix
        DrRes.setZero(); DcRes.setZero(); 
        for (int k=0; k<m_matrix.outerSize(); ++k)
        {
          for (typename MatrixType::InnerIterator it(m_matrix, k); it; ++it)
          {
            it.valueRef() = it.value()/( Dr(it.row()) * Dc(it.col()) );
            // Accumulate the norms of the row and column vectors   
            if ( DrRes(it.row()) < abs(it.value()) )
              DrRes(it.row()) = abs(it.value());
            
            if ( DcRes(it.col()) < abs(it.value()) )
              DcRes(it.col()) = abs(it.value());
          }
        }  
        DrRes.array() = (1-DrRes.array()).abs();
        EpsRow = DrRes.maxCoeff();
        DcRes.array() = (1-DcRes.array()).abs();
        EpsCol = DcRes.maxCoeff();
        its++;
      }while ( (EpsRow >m_tol || EpsCol > m_tol) && (its < m_maxits) );
      m_isInitialized = true;
    }
    /** Compute the left and right vectors to scale the vectors
     * the input matrix is scaled with the computed vectors at output
     * 
     * \sa compute()
     */
    void computeRef (MatrixType& mat)
    {
      compute (mat);
      mat = m_matrix;
    }
    /** Get the vector to scale the rows of the matrix 
     */
    VectorXd& LeftScaling()
    {
      return m_left;
    }
    
    /** Get the vector to scale the columns of the matrix 
     */
    VectorXd& RightScaling()
    {
      return m_right;
    }
    
    /** Set the tolerance for the convergence of the iterative scaling algorithm
     */
    void setTolerance(double tol)
    {
      m_tol = tol; 
    }
      
  protected:
    
    void init()
    {
      m_tol = 1e-10;
      m_maxits = 5;
      m_isInitialized = false;
    }
    
    MatrixType m_matrix;
    mutable ComputationInfo m_info; 
    bool m_isInitialized; 
    VectorXd m_left; // Left scaling vector
    VectorXd m_right; // m_right scaling vector
    double m_tol; 
    int m_maxits; // Maximum number of iterations allowed
};
}
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/KroneckerProduct/KroneckerTensorProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Kolja Brix <brix@igpm.rwth-aachen.de>
// Copyright (C) 2011 Andreas Platen <andiplaten@gmx.de>
// Copyright (C) 2012 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef KRONECKER_TENSOR_PRODUCT_H
#define KRONECKER_TENSOR_PRODUCT_H

namespace Eigen {

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief The base class of dense and sparse Kronecker product.
 *
 * \tparam Derived is the derived type.
 */
template<typename Derived>
class KroneckerProductBase : public ReturnByValue<Derived>
{
  private:
    typedef typename internal::traits<Derived> Traits;
    typedef typename Traits::Scalar Scalar;

  protected:
    typedef typename Traits::Lhs Lhs;
    typedef typename Traits::Rhs Rhs;

  public:
    /*! \brief Constructor. */
    KroneckerProductBase(const Lhs& A, const Rhs& B)
      : m_A(A), m_B(B)
    {}

    inline Index rows() const { return m_A.rows() * m_B.rows(); }
    inline Index cols() const { return m_A.cols() * m_B.cols(); }

    /*!
     * This overrides ReturnByValue::coeff because this function is
     * efficient enough.
     */
    Scalar coeff(Index row, Index col) const
    {
      return m_A.coeff(row / m_B.rows(), col / m_B.cols()) *
             m_B.coeff(row % m_B.rows(), col % m_B.cols());
    }

    /*!
     * This overrides ReturnByValue::coeff because this function is
     * efficient enough.
     */
    Scalar coeff(Index i) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
      return m_A.coeff(i / m_A.size()) * m_B.coeff(i % m_A.size());
    }

  protected:
    typename Lhs::Nested m_A;
    typename Rhs::Nested m_B;
};

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief Kronecker tensor product helper class for dense matrices
 *
 * This class is the return value of kroneckerProduct(MatrixBase,
 * MatrixBase). Use the function rather than construct this class
 * directly to avoid specifying template prarameters.
 *
 * \tparam Lhs  Type of the left-hand side, a matrix expression.
 * \tparam Rhs  Type of the rignt-hand side, a matrix expression.
 */
template<typename Lhs, typename Rhs>
class KroneckerProduct : public KroneckerProductBase<KroneckerProduct<Lhs,Rhs> >
{
  private:
    typedef KroneckerProductBase<KroneckerProduct> Base;
    using Base::m_A;
    using Base::m_B;

  public:
    /*! \brief Constructor. */
    KroneckerProduct(const Lhs& A, const Rhs& B)
      : Base(A, B)
    {}

    /*! \brief Evaluate the Kronecker tensor product. */
    template<typename Dest> void evalTo(Dest& dst) const;
};

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief Kronecker tensor product helper class for sparse matrices
 *
 * If at least one of the operands is a sparse matrix expression,
 * then this class is returned and evaluates into a sparse matrix.
 *
 * This class is the return value of kroneckerProduct(EigenBase,
 * EigenBase). Use the function rather than construct this class
 * directly to avoid specifying template prarameters.
 *
 * \tparam Lhs  Type of the left-hand side, a matrix expression.
 * \tparam Rhs  Type of the rignt-hand side, a matrix expression.
 */
template<typename Lhs, typename Rhs>
class KroneckerProductSparse : public KroneckerProductBase<KroneckerProductSparse<Lhs,Rhs> >
{
  private:
    typedef KroneckerProductBase<KroneckerProductSparse> Base;
    using Base::m_A;
    using Base::m_B;

  public:
    /*! \brief Constructor. */
    KroneckerProductSparse(const Lhs& A, const Rhs& B)
      : Base(A, B)
    {}

    /*! \brief Evaluate the Kronecker tensor product. */
    template<typename Dest> void evalTo(Dest& dst) const;
};

template<typename Lhs, typename Rhs>
template<typename Dest>
void KroneckerProduct<Lhs,Rhs>::evalTo(Dest& dst) const
{
  const int BlockRows = Rhs::RowsAtCompileTime,
            BlockCols = Rhs::ColsAtCompileTime;
  const Index Br = m_B.rows(),
              Bc = m_B.cols();
  for (Index i=0; i < m_A.rows(); ++i)
    for (Index j=0; j < m_A.cols(); ++j)
      Block<Dest,BlockRows,BlockCols>(dst,i*Br,j*Bc,Br,Bc) = m_A.coeff(i,j) * m_B;
}

template<typename Lhs, typename Rhs>
template<typename Dest>
void KroneckerProductSparse<Lhs,Rhs>::evalTo(Dest& dst) const
{
  Index Br = m_B.rows(), Bc = m_B.cols();
  dst.resize(this->rows(), this->cols());
  dst.resizeNonZeros(0);
  
  // 1 - evaluate the operands if needed:
  typedef typename internal::nested_eval<Lhs,Dynamic>::type Lhs1;
  typedef typename internal::remove_all<Lhs1>::type Lhs1Cleaned;
  const Lhs1 lhs1(m_A);
  typedef typename internal::nested_eval<Rhs,Dynamic>::type Rhs1;
  typedef typename internal::remove_all<Rhs1>::type Rhs1Cleaned;
  const Rhs1 rhs1(m_B);
    
  // 2 - construct respective iterators
  typedef Eigen::InnerIterator<Lhs1Cleaned> LhsInnerIterator;
  typedef Eigen::InnerIterator<Rhs1Cleaned> RhsInnerIterator;
  
  // compute number of non-zeros per innervectors of dst
  {
    // TODO VectorXi is not necessarily big enough!
    VectorXi nnzA = VectorXi::Zero(Dest::IsRowMajor ? m_A.rows() : m_A.cols());
    for (Index kA=0; kA < m_A.outerSize(); ++kA)
      for (LhsInnerIterator itA(lhs1,kA); itA; ++itA)
        nnzA(Dest::IsRowMajor ? itA.row() : itA.col())++;
      
    VectorXi nnzB = VectorXi::Zero(Dest::IsRowMajor ? m_B.rows() : m_B.cols());
    for (Index kB=0; kB < m_B.outerSize(); ++kB)
      for (RhsInnerIterator itB(rhs1,kB); itB; ++itB)
        nnzB(Dest::IsRowMajor ? itB.row() : itB.col())++;
    
    Matrix<int,Dynamic,Dynamic,ColMajor> nnzAB = nnzB * nnzA.transpose();
    dst.reserve(VectorXi::Map(nnzAB.data(), nnzAB.size()));
  }

  for (Index kA=0; kA < m_A.outerSize(); ++kA)
  {
    for (Index kB=0; kB < m_B.outerSize(); ++kB)
    {
      for (LhsInnerIterator itA(lhs1,kA); itA; ++itA)
      {
        for (RhsInnerIterator itB(rhs1,kB); itB; ++itB)
        {
          Index i = itA.row() * Br + itB.row(),
                j = itA.col() * Bc + itB.col();
          dst.insert(i,j) = itA.value() * itB.value();
        }
      }
    }
  }
}

namespace internal {

template<typename _Lhs, typename _Rhs>
struct traits<KroneckerProduct<_Lhs,_Rhs> >
{
  typedef typename remove_all<_Lhs>::type Lhs;
  typedef typename remove_all<_Rhs>::type Rhs;
  typedef typename ScalarBinaryOpTraits<typename Lhs::Scalar, typename Rhs::Scalar>::ReturnType Scalar;
  typedef typename promote_index_type<typename Lhs::StorageIndex, typename Rhs::StorageIndex>::type StorageIndex;

  enum {
    Rows = size_at_compile_time<traits<Lhs>::RowsAtCompileTime, traits<Rhs>::RowsAtCompileTime>::ret,
    Cols = size_at_compile_time<traits<Lhs>::ColsAtCompileTime, traits<Rhs>::ColsAtCompileTime>::ret,
    MaxRows = size_at_compile_time<traits<Lhs>::MaxRowsAtCompileTime, traits<Rhs>::MaxRowsAtCompileTime>::ret,
    MaxCols = size_at_compile_time<traits<Lhs>::MaxColsAtCompileTime, traits<Rhs>::MaxColsAtCompileTime>::ret
  };

  typedef Matrix<Scalar,Rows,Cols> ReturnType;
};

template<typename _Lhs, typename _Rhs>
struct traits<KroneckerProductSparse<_Lhs,_Rhs> >
{
  typedef MatrixXpr XprKind;
  typedef typename remove_all<_Lhs>::type Lhs;
  typedef typename remove_all<_Rhs>::type Rhs;
  typedef typename ScalarBinaryOpTraits<typename Lhs::Scalar, typename Rhs::Scalar>::ReturnType Scalar;
  typedef typename cwise_promote_storage_type<typename traits<Lhs>::StorageKind, typename traits<Rhs>::StorageKind, scalar_product_op<typename Lhs::Scalar, typename Rhs::Scalar> >::ret StorageKind;
  typedef typename promote_index_type<typename Lhs::StorageIndex, typename Rhs::StorageIndex>::type StorageIndex;

  enum {
    LhsFlags = Lhs::Flags,
    RhsFlags = Rhs::Flags,

    RowsAtCompileTime = size_at_compile_time<traits<Lhs>::RowsAtCompileTime, traits<Rhs>::RowsAtCompileTime>::ret,
    ColsAtCompileTime = size_at_compile_time<traits<Lhs>::ColsAtCompileTime, traits<Rhs>::ColsAtCompileTime>::ret,
    MaxRowsAtCompileTime = size_at_compile_time<traits<Lhs>::MaxRowsAtCompileTime, traits<Rhs>::MaxRowsAtCompileTime>::ret,
    MaxColsAtCompileTime = size_at_compile_time<traits<Lhs>::MaxColsAtCompileTime, traits<Rhs>::MaxColsAtCompileTime>::ret,

    EvalToRowMajor = (int(LhsFlags) & int(RhsFlags) & RowMajorBit),
    RemovedBits = ~(EvalToRowMajor ? 0 : RowMajorBit),

    Flags = ((int(LhsFlags) | int(RhsFlags)) & HereditaryBits & RemovedBits)
          | EvalBeforeNestingBit,
    CoeffReadCost = HugeCost
  };

  typedef SparseMatrix<Scalar, 0, StorageIndex> ReturnType;
};

} // end namespace internal

/*!
 * \ingroup KroneckerProduct_Module
 *
 * Computes Kronecker tensor product of two dense matrices
 *
 * \warning If you want to replace a matrix by its Kronecker product
 *          with some matrix, do \b NOT do this:
 * \code
 * A = kroneckerProduct(A,B); // bug!!! caused by aliasing effect
 * \endcode
 * instead, use eval() to work around this:
 * \code
 * A = kroneckerProduct(A,B).eval();
 * \endcode
 *
 * \param a  Dense matrix a
 * \param b  Dense matrix b
 * \return   Kronecker tensor product of a and b
 */
template<typename A, typename B>
KroneckerProduct<A,B> kroneckerProduct(const MatrixBase<A>& a, const MatrixBase<B>& b)
{
  return KroneckerProduct<A, B>(a.derived(), b.derived());
}

/*!
 * \ingroup KroneckerProduct_Module
 *
 * Computes Kronecker tensor product of two matrices, at least one of
 * which is sparse
 *
 * \warning If you want to replace a matrix by its Kronecker product
 *          with some matrix, do \b NOT do this:
 * \code
 * A = kroneckerProduct(A,B); // bug!!! caused by aliasing effect
 * \endcode
 * instead, use eval() to work around this:
 * \code
 * A = kroneckerProduct(A,B).eval();
 * \endcode
 *
 * \param a  Dense/sparse matrix a
 * \param b  Dense/sparse matrix b
 * \return   Kronecker tensor product of a and b, stored in a sparse
 *           matrix
 */
template<typename A, typename B>
KroneckerProductSparse<A,B> kroneckerProduct(const EigenBase<A>& a, const EigenBase<B>& b)
{
  return KroneckerProductSparse<A,B>(a.derived(), b.derived());
}

} // end namespace Eigen

#endif // KRONECKER_TENSOR_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/CopyrightMINPACK.txt <==
Minpack Copyright Notice (1999) University of Chicago.  All rights reserved

Redistribution and use in source and binary forms, with or
without modification, are permitted provided that the
following conditions are met:

1. Redistributions of source code must retain the above
copyright notice, this list of conditions and the following
disclaimer.

2. Redistributions in binary form must reproduce the above
copyright notice, this list of conditions and the following
disclaimer in the documentation and/or other materials
provided with the distribution.

3. The end-user documentation included with the
redistribution, if any, must include the following
acknowledgment:

   "This product includes software developed by the
   University of Chicago, as Operator of Argonne National
   Laboratory.

Alternately, this acknowledgment may appear in the software
itself, if and wherever such third-party acknowledgments
normally appear.

4. WARRANTY DISCLAIMER. THE SOFTWARE IS SUPPLIED "AS IS"
WITHOUT WARRANTY OF ANY KIND. THE COPYRIGHT HOLDER, THE
UNITED STATES, THE UNITED STATES DEPARTMENT OF ENERGY, AND
THEIR EMPLOYEES: (1) DISCLAIM ANY WARRANTIES, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO ANY IMPLIED WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, TITLE
OR NON-INFRINGEMENT, (2) DO NOT ASSUME ANY LEGAL LIABILITY
OR RESPONSIBILITY FOR THE ACCURACY, COMPLETENESS, OR
USEFULNESS OF THE SOFTWARE, (3) DO NOT REPRESENT THAT USE OF
THE SOFTWARE WOULD NOT INFRINGE PRIVATELY OWNED RIGHTS, (4)
DO NOT WARRANT THAT THE SOFTWARE WILL FUNCTION
UNINTERRUPTED, THAT IT IS ERROR-FREE OR THAT ANY ERRORS WILL
BE CORRECTED.

5. LIMITATION OF LIABILITY. IN NO EVENT WILL THE COPYRIGHT
HOLDER, THE UNITED STATES, THE UNITED STATES DEPARTMENT OF
ENERGY, OR THEIR EMPLOYEES: BE LIABLE FOR ANY INDIRECT,
INCIDENTAL, CONSEQUENTIAL, SPECIAL OR PUNITIVE DAMAGES OF
ANY KIND OR NATURE, INCLUDING BUT NOT LIMITED TO LOSS OF
PROFITS OR LOSS OF DATA, FOR ANY REASON WHATSOEVER, WHETHER
SUCH LIABILITY IS ASSERTED ON THE BASIS OF CONTRACT, TORT
(INCLUDING NEGLIGENCE OR STRICT LIABILITY), OR OTHERWISE,
EVEN IF ANY OF SAID PARTIES HAS BEEN WARNED OF THE
POSSIBILITY OF SUCH LOSS OR DAMAGES.



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMcovar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMCOVAR_H
#define EIGEN_LMCOVAR_H

namespace Eigen { 

namespace internal {

template <typename Scalar>
void covar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi& ipvt,
        Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon()) )
{
    using std::abs;
    /* Local variables */
    Index i, j, k, l, ii, jj;
    bool sing;
    Scalar temp;

    /* Function Body */
    const Index n = r.cols();
    const Scalar tolr = tol * abs(r(0,0));
    Matrix< Scalar, Dynamic, 1 > wa(n);
    eigen_assert(ipvt.size()==n);

    /* form the inverse of r in the full upper triangle of r. */
    l = -1;
    for (k = 0; k < n; ++k)
        if (abs(r(k,k)) > tolr) {
            r(k,k) = 1. / r(k,k);
            for (j = 0; j <= k-1; ++j) {
                temp = r(k,k) * r(j,k);
                r(j,k) = 0.;
                r.col(k).head(j+1) -= r.col(j).head(j+1) * temp;
            }
            l = k;
        }

    /* form the full upper triangle of the inverse of (r transpose)*r */
    /* in the full upper triangle of r. */
    for (k = 0; k <= l; ++k) {
        for (j = 0; j <= k-1; ++j)
            r.col(j).head(j+1) += r.col(k).head(j+1) * r(j,k);
        r.col(k).head(k+1) *= r(k,k);
    }

    /* form the full lower triangle of the covariance matrix */
    /* in the strict lower triangle of r and in wa. */
    for (j = 0; j < n; ++j) {
        jj = ipvt[j];
        sing = j > l;
        for (i = 0; i <= j; ++i) {
            if (sing)
                r(i,j) = 0.;
            ii = ipvt[i];
            if (ii > jj)
                r(ii,jj) = r(i,j);
            if (ii < jj)
                r(jj,ii) = r(i,j);
        }
        wa[jj] = r(j,j);
    }

    /* symmetrize the covariance matrix in r. */
    r.topLeftCorner(n,n).template triangularView<StrictlyUpper>() = r.topLeftCorner(n,n).transpose();
    r.diagonal() = wa;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMCOVAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMonestep.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMONESTEP_H
#define EIGEN_LMONESTEP_H

namespace Eigen {

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimizeOneStep(FVectorType  &x)
{
  using std::abs;
  using std::sqrt;
  RealScalar temp, temp1,temp2; 
  RealScalar ratio; 
  RealScalar pnorm, xnorm, fnorm1, actred, dirder, prered;
  eigen_assert(x.size()==n); // check the caller is not cheating us

  temp = 0.0; xnorm = 0.0;
  /* calculate the jacobian matrix. */
  Index df_ret = m_functor.df(x, m_fjac);
  if (df_ret<0)
      return LevenbergMarquardtSpace::UserAsked;
  if (df_ret>0)
      // numerical diff, we evaluated the function df_ret times
      m_nfev += df_ret;
  else m_njev++;

  /* compute the qr factorization of the jacobian. */
  for (int j = 0; j < x.size(); ++j)
    m_wa2(j) = m_fjac.col(j).blueNorm();
  QRSolver qrfac(m_fjac);
  if(qrfac.info() != Success) {
    m_info = NumericalIssue;
    return LevenbergMarquardtSpace::ImproperInputParameters;
  }
  // Make a copy of the first factor with the associated permutation
  m_rfactor = qrfac.matrixR();
  m_permutation = (qrfac.colsPermutation());

  /* on the first iteration and if external scaling is not used, scale according */
  /* to the norms of the columns of the initial jacobian. */
  if (m_iter == 1) {
      if (!m_useExternalScaling)
          for (Index j = 0; j < n; ++j)
              m_diag[j] = (m_wa2[j]==0.)? 1. : m_wa2[j];

      /* on the first iteration, calculate the norm of the scaled x */
      /* and initialize the step bound m_delta. */
      xnorm = m_diag.cwiseProduct(x).stableNorm();
      m_delta = m_factor * xnorm;
      if (m_delta == 0.)
          m_delta = m_factor;
  }

  /* form (q transpose)*m_fvec and store the first n components in */
  /* m_qtf. */
  m_wa4 = m_fvec;
  m_wa4 = qrfac.matrixQ().adjoint() * m_fvec; 
  m_qtf = m_wa4.head(n);

  /* compute the norm of the scaled gradient. */
  m_gnorm = 0.;
  if (m_fnorm != 0.)
      for (Index j = 0; j < n; ++j)
          if (m_wa2[m_permutation.indices()[j]] != 0.)
              m_gnorm = (std::max)(m_gnorm, abs( m_rfactor.col(j).head(j+1).dot(m_qtf.head(j+1)/m_fnorm) / m_wa2[m_permutation.indices()[j]]));

  /* test for convergence of the gradient norm. */
  if (m_gnorm <= m_gtol) {
    m_info = Success;
    return LevenbergMarquardtSpace::CosinusTooSmall;
  }

  /* rescale if necessary. */
  if (!m_useExternalScaling)
      m_diag = m_diag.cwiseMax(m_wa2);

  do {
    /* determine the levenberg-marquardt parameter. */
    internal::lmpar2(qrfac, m_diag, m_qtf, m_delta, m_par, m_wa1);

    /* store the direction p and x + p. calculate the norm of p. */
    m_wa1 = -m_wa1;
    m_wa2 = x + m_wa1;
    pnorm = m_diag.cwiseProduct(m_wa1).stableNorm();

    /* on the first iteration, adjust the initial step bound. */
    if (m_iter == 1)
        m_delta = (std::min)(m_delta,pnorm);

    /* evaluate the function at x + p and calculate its norm. */
    if ( m_functor(m_wa2, m_wa4) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    ++m_nfev;
    fnorm1 = m_wa4.stableNorm();

    /* compute the scaled actual reduction. */
    actred = -1.;
    if (Scalar(.1) * fnorm1 < m_fnorm)
        actred = 1. - numext::abs2(fnorm1 / m_fnorm);

    /* compute the scaled predicted reduction and */
    /* the scaled directional derivative. */
    m_wa3 = m_rfactor.template triangularView<Upper>() * (m_permutation.inverse() *m_wa1);
    temp1 = numext::abs2(m_wa3.stableNorm() / m_fnorm);
    temp2 = numext::abs2(sqrt(m_par) * pnorm / m_fnorm);
    prered = temp1 + temp2 / Scalar(.5);
    dirder = -(temp1 + temp2);

    /* compute the ratio of the actual to the predicted */
    /* reduction. */
    ratio = 0.;
    if (prered != 0.)
        ratio = actred / prered;

    /* update the step bound. */
    if (ratio <= Scalar(.25)) {
        if (actred >= 0.)
            temp = RealScalar(.5);
        if (actred < 0.)
            temp = RealScalar(.5) * dirder / (dirder + RealScalar(.5) * actred);
        if (RealScalar(.1) * fnorm1 >= m_fnorm || temp < RealScalar(.1))
            temp = Scalar(.1);
        /* Computing MIN */
        m_delta = temp * (std::min)(m_delta, pnorm / RealScalar(.1));
        m_par /= temp;
    } else if (!(m_par != 0. && ratio < RealScalar(.75))) {
        m_delta = pnorm / RealScalar(.5);
        m_par = RealScalar(.5) * m_par;
    }

    /* test for successful iteration. */
    if (ratio >= RealScalar(1e-4)) {
        /* successful iteration. update x, m_fvec, and their norms. */
        x = m_wa2;
        m_wa2 = m_diag.cwiseProduct(x);
        m_fvec = m_wa4;
        xnorm = m_wa2.stableNorm();
        m_fnorm = fnorm1;
        ++m_iter;
    }

    /* tests for convergence. */
    if (abs(actred) <= m_ftol && prered <= m_ftol && Scalar(.5) * ratio <= 1. && m_delta <= m_xtol * xnorm)
    {
       m_info = Success;
      return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
    }
    if (abs(actred) <= m_ftol && prered <= m_ftol && Scalar(.5) * ratio <= 1.) 
    {
      m_info = Success;
      return LevenbergMarquardtSpace::RelativeReductionTooSmall;
    }
    if (m_delta <= m_xtol * xnorm)
    {
      m_info = Success;
      return LevenbergMarquardtSpace::RelativeErrorTooSmall;
    }

    /* tests for termination and stringent tolerances. */
    if (m_nfev >= m_maxfev) 
    {
      m_info = NoConvergence;
      return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
    }
    if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
    {
      m_info = Success;
      return LevenbergMarquardtSpace::FtolTooSmall;
    }
    if (m_delta <= NumTraits<Scalar>::epsilon() * xnorm) 
    {
      m_info = Success;
      return LevenbergMarquardtSpace::XtolTooSmall;
    }
    if (m_gnorm <= NumTraits<Scalar>::epsilon())
    {
      m_info = Success;
      return LevenbergMarquardtSpace::GtolTooSmall;
    }

  } while (ratio < Scalar(1e-4));

  return LevenbergMarquardtSpace::Running;
}

  
} // end namespace Eigen

#endif // EIGEN_LMONESTEP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMpar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMPAR_H
#define EIGEN_LMPAR_H

namespace Eigen {

namespace internal {
  
  template <typename QRSolver, typename VectorType>
    void lmpar2(
    const QRSolver &qr,
    const VectorType  &diag,
    const VectorType  &qtb,
    typename VectorType::Scalar m_delta,
    typename VectorType::Scalar &par,
    VectorType  &x)

  {
    using std::sqrt;
    using std::abs;
    typedef typename QRSolver::MatrixType MatrixType;
    typedef typename QRSolver::Scalar Scalar;
//    typedef typename QRSolver::StorageIndex StorageIndex;

    /* Local variables */
    Index j;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;
    
    // Make a copy of the triangular factor. 
    // This copy is modified during call the qrsolv
    MatrixType s;
    s = qr.matrixR();

    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = qr.matrixR().cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());

    VectorType  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */

    //    const Index rank = qr.nonzeroPivots(); // exactly double(0.)
    const Index rank = qr.rank(); // use a threshold
    wa1 = qtb;
    wa1.tail(n-rank).setZero();
    //FIXME There is no solve in place for sparse triangularView
    wa1.head(rank) = s.topLeftCorner(rank,rank).template triangularView<Upper>().solve(qtb.head(rank));

    x = qr.colsPermutation()*wa1;

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - m_delta;
    if (fp <= Scalar(0.1) * m_delta) {
      par = 0;
      return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (rank==n) {
      wa1 = qr.colsPermutation().inverse() *  diag.cwiseProduct(wa2)/dxnorm;
      s.topLeftCorner(n,n).transpose().template triangularView<Lower>().solveInPlace(wa1);
      temp = wa1.blueNorm();
      parl = fp / m_delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
      wa1[j] = s.col(j).head(j+1).dot(qtb.head(j+1)) / diag[qr.colsPermutation().indices()(j)];

    gnorm = wa1.stableNorm();
    paru = gnorm / m_delta;
    if (paru == 0.)
      paru = dwarf / (std::min)(m_delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
      par = gnorm / dxnorm;

    /* beginning of an iteration. */
    while (true) {
      ++iter;

      /* evaluate the function at the current value of par. */
      if (par == 0.)
        par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
      wa1 = sqrt(par)* diag;

      VectorType sdiag(n);
      lmqrsolv(s, qr.colsPermutation(), wa1, qtb, x, sdiag);

      wa2 = diag.cwiseProduct(x);
      dxnorm = wa2.blueNorm();
      temp = fp;
      fp = dxnorm - m_delta;

      /* if the function is small enough, accept the current value */
      /* of par. also test for the exceptional cases where parl */
      /* is zero or the number of iterations has reached 10. */
      if (abs(fp) <= Scalar(0.1) * m_delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
        break;

      /* compute the newton correction. */
      wa1 = qr.colsPermutation().inverse() * diag.cwiseProduct(wa2/dxnorm);
      // we could almost use this here, but the diagonal is outside qr, in sdiag[]
      for (j = 0; j < n; ++j) {
        wa1[j] /= sdiag[j];
        temp = wa1[j];
        for (Index i = j+1; i < n; ++i)
          wa1[i] -= s.coeff(i,j) * temp;
      }
      temp = wa1.blueNorm();
      parc = fp / m_delta / temp / temp;

      /* depending on the sign of the function, update parl or paru. */
      if (fp > 0.)
        parl = (std::max)(parl,par);
      if (fp < 0.)
        paru = (std::min)(paru,par);

      /* compute an improved estimate for par. */
      par = (std::max)(parl,par+parc);
    }
    if (iter == 0)
      par = 0.;
    return;
  }
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMPAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMqrsolv.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMQRSOLV_H
#define EIGEN_LMQRSOLV_H

namespace Eigen { 

namespace internal {

template <typename Scalar,int Rows, int Cols, typename PermIndex>
void lmqrsolv(
  Matrix<Scalar,Rows,Cols> &s,
  const PermutationMatrix<Dynamic,Dynamic,PermIndex> &iPerm,
  const Matrix<Scalar,Dynamic,1> &diag,
  const Matrix<Scalar,Dynamic,1> &qtb,
  Matrix<Scalar,Dynamic,1> &x,
  Matrix<Scalar,Dynamic,1> &sdiag)
{
    /* Local variables */
    Index i, j, k;
    Scalar temp;
    Index n = s.cols();
    Matrix<Scalar,Dynamic,1>  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize s. */
    /*     in particular, save the diagonal elements of r in x. */
    x = s.diagonal();
    wa = qtb;
    
   
    s.topLeftCorner(n,n).template triangularView<StrictlyLower>() = s.topLeftCorner(n,n).transpose();
    /*     eliminate the diagonal matrix d using a givens rotation. */
    for (j = 0; j < n; ++j) {

        /*        prepare the row of d to be eliminated, locating the */
        /*        diagonal element using p from the qr factorization. */
        const PermIndex l = iPerm.indices()(j);
        if (diag[l] == 0.)
            break;
        sdiag.tail(n-j).setZero();
        sdiag[j] = diag[l];

        /*        the transformations to eliminate the row of d */
        /*        modify only a single element of (q transpose)*b */
        /*        beyond the first n, which is initially zero. */
        Scalar qtbpj = 0.;
        for (k = j; k < n; ++k) {
            /*           determine a givens rotation which eliminates the */
            /*           appropriate element in the current row of d. */
            givens.makeGivens(-s(k,k), sdiag[k]);

            /*           compute the modified diagonal element of r and */
            /*           the modified element of ((q transpose)*b,0). */
            s(k,k) = givens.c() * s(k,k) + givens.s() * sdiag[k];
            temp = givens.c() * wa[k] + givens.s() * qtbpj;
            qtbpj = -givens.s() * wa[k] + givens.c() * qtbpj;
            wa[k] = temp;

            /*           accumulate the transformation in the row of s. */
            for (i = k+1; i<n; ++i) {
                temp = givens.c() * s(i,k) + givens.s() * sdiag[i];
                sdiag[i] = -givens.s() * s(i,k) + givens.c() * sdiag[i];
                s(i,k) = temp;
            }
        }
    }
  
    /*     solve the triangular system for z. if the system is */
    /*     singular, then obtain a least squares solution. */
    Index nsing;
    for(nsing=0; nsing<n && sdiag[nsing]!=0; nsing++) {}

    wa.tail(n-nsing).setZero();
    s.topLeftCorner(nsing, nsing).transpose().template triangularView<Upper>().solveInPlace(wa.head(nsing));
  
    // restore
    sdiag = s.diagonal();
    s.diagonal() = x;

    /* permute the components of z back to components of x. */
    x = iPerm * wa; 
}

template <typename Scalar, int _Options, typename Index>
void lmqrsolv(
  SparseMatrix<Scalar,_Options,Index> &s,
  const PermutationMatrix<Dynamic,Dynamic> &iPerm,
  const Matrix<Scalar,Dynamic,1> &diag,
  const Matrix<Scalar,Dynamic,1> &qtb,
  Matrix<Scalar,Dynamic,1> &x,
  Matrix<Scalar,Dynamic,1> &sdiag)
{
  /* Local variables */
  typedef SparseMatrix<Scalar,RowMajor,Index> FactorType;
    Index i, j, k, l;
    Scalar temp;
    Index n = s.cols();
    Matrix<Scalar,Dynamic,1>  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize R. */
    wa = qtb;
    FactorType R(s);
    // Eliminate the diagonal matrix d using a givens rotation
    for (j = 0; j < n; ++j)
    {
      // Prepare the row of d to be eliminated, locating the 
      // diagonal element using p from the qr factorization
      l = iPerm.indices()(j);
      if (diag(l) == Scalar(0)) 
        break; 
      sdiag.tail(n-j).setZero();
      sdiag[j] = diag[l];
      // the transformations to eliminate the row of d
      // modify only a single element of (q transpose)*b
      // beyond the first n, which is initially zero. 
      
      Scalar qtbpj = 0; 
      // Browse the nonzero elements of row j of the upper triangular s
      for (k = j; k < n; ++k)
      {
        typename FactorType::InnerIterator itk(R,k);
        for (; itk; ++itk){
          if (itk.index() < k) continue;
          else break;
        }
        //At this point, we have the diagonal element R(k,k)
        // Determine a givens rotation which eliminates 
        // the appropriate element in the current row of d
        givens.makeGivens(-itk.value(), sdiag(k));
        
        // Compute the modified diagonal element of r and 
        // the modified element of ((q transpose)*b,0).
        itk.valueRef() = givens.c() * itk.value() + givens.s() * sdiag(k);
        temp = givens.c() * wa(k) + givens.s() * qtbpj; 
        qtbpj = -givens.s() * wa(k) + givens.c() * qtbpj;
        wa(k) = temp;
        
        // Accumulate the transformation in the remaining k row/column of R
        for (++itk; itk; ++itk)
        {
          i = itk.index();
          temp = givens.c() *  itk.value() + givens.s() * sdiag(i);
          sdiag(i) = -givens.s() * itk.value() + givens.c() * sdiag(i);
          itk.valueRef() = temp;
        }
      }
    }
    
    // Solve the triangular system for z. If the system is 
    // singular, then obtain a least squares solution
    Index nsing;
    for(nsing = 0; nsing<n && sdiag(nsing) !=0; nsing++) {}
    
    wa.tail(n-nsing).setZero();
//     x = wa; 
    wa.head(nsing) = R.topLeftCorner(nsing,nsing).template triangularView<Upper>().solve/*InPlace*/(wa.head(nsing));
    
    sdiag = R.diagonal();
    // Permute the components of z back to components of x
    x = iPerm * wa; 
}
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMQRSOLV_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LevenbergMarquardt.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
//
// The algorithm of this class initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT_H
#define EIGEN_LEVENBERGMARQUARDT_H


namespace Eigen {
namespace LevenbergMarquardtSpace {
    enum Status {
        NotStarted = -2,
        Running = -1,
        ImproperInputParameters = 0,
        RelativeReductionTooSmall = 1,
        RelativeErrorTooSmall = 2,
        RelativeErrorAndReductionTooSmall = 3,
        CosinusTooSmall = 4,
        TooManyFunctionEvaluation = 5,
        FtolTooSmall = 6,
        XtolTooSmall = 7,
        GtolTooSmall = 8,
        UserAsked = 9
    };
}

template <typename _Scalar, int NX=Dynamic, int NY=Dynamic>
struct DenseFunctor
{
  typedef _Scalar Scalar;
  enum {
    InputsAtCompileTime = NX,
    ValuesAtCompileTime = NY
  };
  typedef Matrix<Scalar,InputsAtCompileTime,1> InputType;
  typedef Matrix<Scalar,ValuesAtCompileTime,1> ValueType;
  typedef Matrix<Scalar,ValuesAtCompileTime,InputsAtCompileTime> JacobianType;
  typedef ColPivHouseholderQR<JacobianType> QRSolver;
  const int m_inputs, m_values;

  DenseFunctor() : m_inputs(InputsAtCompileTime), m_values(ValuesAtCompileTime) {}
  DenseFunctor(int inputs, int values) : m_inputs(inputs), m_values(values) {}

  int inputs() const { return m_inputs; }
  int values() const { return m_values; }

  //int operator()(const InputType &x, ValueType& fvec) { }
  // should be defined in derived classes
  
  //int df(const InputType &x, JacobianType& fjac) { }
  // should be defined in derived classes
};

template <typename _Scalar, typename _Index>
struct SparseFunctor
{
  typedef _Scalar Scalar;
  typedef _Index Index;
  typedef Matrix<Scalar,Dynamic,1> InputType;
  typedef Matrix<Scalar,Dynamic,1> ValueType;
  typedef SparseMatrix<Scalar, ColMajor, Index> JacobianType;
  typedef SparseQR<JacobianType, COLAMDOrdering<int> > QRSolver;
  enum {
    InputsAtCompileTime = Dynamic,
    ValuesAtCompileTime = Dynamic
  };
  
  SparseFunctor(int inputs, int values) : m_inputs(inputs), m_values(values) {}

  int inputs() const { return m_inputs; }
  int values() const { return m_values; }
  
  const int m_inputs, m_values;
  //int operator()(const InputType &x, ValueType& fvec) { }
  // to be defined in the functor
  
  //int df(const InputType &x, JacobianType& fjac) { }
  // to be defined in the functor if no automatic differentiation
  
};
namespace internal {
template <typename QRSolver, typename VectorType>
void lmpar2(const QRSolver &qr, const VectorType  &diag, const VectorType  &qtb,
	    typename VectorType::Scalar m_delta, typename VectorType::Scalar &par,
	    VectorType  &x);
    }
/**
  * \ingroup NonLinearOptimization_Module
  * \brief Performs non linear optimization over a non-linear function,
  * using a variant of the Levenberg Marquardt algorithm.
  *
  * Check wikipedia for more information.
  * http://en.wikipedia.org/wiki/Levenberg%E2%80%93Marquardt_algorithm
  */
template<typename _FunctorType>
class LevenbergMarquardt : internal::no_assignment_operator
{
  public:
    typedef _FunctorType FunctorType;
    typedef typename FunctorType::QRSolver QRSolver;
    typedef typename FunctorType::JacobianType JacobianType;
    typedef typename JacobianType::Scalar Scalar;
    typedef typename JacobianType::RealScalar RealScalar; 
    typedef typename QRSolver::StorageIndex PermIndex;
    typedef Matrix<Scalar,Dynamic,1> FVectorType;
    typedef PermutationMatrix<Dynamic,Dynamic,int> PermutationType;
  public:
    LevenbergMarquardt(FunctorType& functor) 
    : m_functor(functor),m_nfev(0),m_njev(0),m_fnorm(0.0),m_gnorm(0),
      m_isInitialized(false),m_info(InvalidInput)
    {
      resetParameters();
      m_useExternalScaling=false; 
    }
    
    LevenbergMarquardtSpace::Status minimize(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeInit(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeOneStep(FVectorType &x);
    LevenbergMarquardtSpace::Status lmder1(
      FVectorType  &x, 
      const Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon())
    );
    static LevenbergMarquardtSpace::Status lmdif1(
            FunctorType &functor,
            FVectorType  &x,
            Index *nfev,
            const Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon())
            );
    
    /** Sets the default parameters */
    void resetParameters() 
    {
      using std::sqrt;        

      m_factor = 100.; 
      m_maxfev = 400; 
      m_ftol = sqrt(NumTraits<RealScalar>::epsilon());
      m_xtol = sqrt(NumTraits<RealScalar>::epsilon());
      m_gtol = 0. ; 
      m_epsfcn = 0. ;
    }
    
    /** Sets the tolerance for the norm of the solution vector*/
    void setXtol(RealScalar xtol) { m_xtol = xtol; }
    
    /** Sets the tolerance for the norm of the vector function*/
    void setFtol(RealScalar ftol) { m_ftol = ftol; }
    
    /** Sets the tolerance for the norm of the gradient of the error vector*/
    void setGtol(RealScalar gtol) { m_gtol = gtol; }
    
    /** Sets the step bound for the diagonal shift */
    void setFactor(RealScalar factor) { m_factor = factor; }    
    
    /** Sets the error precision  */
    void setEpsilon (RealScalar epsfcn) { m_epsfcn = epsfcn; }
    
    /** Sets the maximum number of function evaluation */
    void setMaxfev(Index maxfev) {m_maxfev = maxfev; }
    
    /** Use an external Scaling. If set to true, pass a nonzero diagonal to diag() */
    void setExternalScaling(bool value) {m_useExternalScaling  = value; }
    
    /** \returns the tolerance for the norm of the solution vector */
    RealScalar xtol() const {return m_xtol; }
    
    /** \returns the tolerance for the norm of the vector function */
    RealScalar ftol() const {return m_ftol; }
    
    /** \returns the tolerance for the norm of the gradient of the error vector */
    RealScalar gtol() const {return m_gtol; }
    
    /** \returns the step bound for the diagonal shift */
    RealScalar factor() const {return m_factor; }
    
    /** \returns the error precision */
    RealScalar epsilon() const {return m_epsfcn; }
    
    /** \returns the maximum number of function evaluation */
    Index maxfev() const {return m_maxfev; }
    
    /** \returns a reference to the diagonal of the jacobian */
    FVectorType& diag() {return m_diag; }
    
    /** \returns the number of iterations performed */
    Index iterations() { return m_iter; }
    
    /** \returns the number of functions evaluation */
    Index nfev() { return m_nfev; }
    
    /** \returns the number of jacobian evaluation */
    Index njev() { return m_njev; }
    
    /** \returns the norm of current vector function */
    RealScalar fnorm() {return m_fnorm; }
    
    /** \returns the norm of the gradient of the error */
    RealScalar gnorm() {return m_gnorm; }
    
    /** \returns the LevenbergMarquardt parameter */
    RealScalar lm_param(void) { return m_par; }
    
    /** \returns a reference to the  current vector function 
     */
    FVectorType& fvec() {return m_fvec; }
    
    /** \returns a reference to the matrix where the current Jacobian matrix is stored
     */
    JacobianType& jacobian() {return m_fjac; }
    
    /** \returns a reference to the triangular matrix R from the QR of the jacobian matrix.
     * \sa jacobian()
     */
    JacobianType& matrixR() {return m_rfactor; }
    
    /** the permutation used in the QR factorization
     */
    PermutationType permutation() {return m_permutation; }
    
    /** 
     * \brief Reports whether the minimization was successful
     * \returns \c Success if the minimization was successful,
     *         \c NumericalIssue if a numerical problem arises during the 
     *          minimization process, for example during the QR factorization
     *         \c NoConvergence if the minimization did not converge after 
     *          the maximum number of function evaluation allowed
     *          \c InvalidInput if the input matrix is invalid
     */
    ComputationInfo info() const
    {
      
      return m_info;
    }
  private:
    JacobianType m_fjac; 
    JacobianType m_rfactor; // The triangular matrix R from the QR of the jacobian matrix m_fjac
    FunctorType &m_functor;
    FVectorType m_fvec, m_qtf, m_diag; 
    Index n;
    Index m; 
    Index m_nfev;
    Index m_njev; 
    RealScalar m_fnorm; // Norm of the current vector function
    RealScalar m_gnorm; //Norm of the gradient of the error 
    RealScalar m_factor; //
    Index m_maxfev; // Maximum number of function evaluation
    RealScalar m_ftol; //Tolerance in the norm of the vector function
    RealScalar m_xtol; // 
    RealScalar m_gtol; //tolerance of the norm of the error gradient
    RealScalar m_epsfcn; //
    Index m_iter; // Number of iterations performed
    RealScalar m_delta;
    bool m_useExternalScaling;
    PermutationType m_permutation;
    FVectorType m_wa1, m_wa2, m_wa3, m_wa4; //Temporary vectors
    RealScalar m_par;
    bool m_isInitialized; // Check whether the minimization step has been called
    ComputationInfo m_info; 
};

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimize(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters) {
      m_isInitialized = true;
      return status;
    }
    do {
//       std::cout << " uv " << x.transpose() << "\n";
        status = minimizeOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
     m_isInitialized = true;
     return status;
}

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimizeInit(FVectorType  &x)
{
    n = x.size();
    m = m_functor.values();

    m_wa1.resize(n); m_wa2.resize(n); m_wa3.resize(n);
    m_wa4.resize(m);
    m_fvec.resize(m);
    //FIXME Sparse Case : Allocate space for the jacobian
    m_fjac.resize(m, n);
//     m_fjac.reserve(VectorXi::Constant(n,5)); // FIXME Find a better alternative
    if (!m_useExternalScaling)
        m_diag.resize(n);
    eigen_assert( (!m_useExternalScaling || m_diag.size()==n) && "When m_useExternalScaling is set, the caller must provide a valid 'm_diag'");
    m_qtf.resize(n);

    /* Function Body */
    m_nfev = 0;
    m_njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || m_ftol < 0. || m_xtol < 0. || m_gtol < 0. || m_maxfev <= 0 || m_factor <= 0.){
      m_info = InvalidInput;
      return LevenbergMarquardtSpace::ImproperInputParameters;
    }

    if (m_useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (m_diag[j] <= 0.) 
            {
              m_info = InvalidInput;
              return LevenbergMarquardtSpace::ImproperInputParameters;
            }

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    m_nfev = 1;
    if ( m_functor(x, m_fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    m_fnorm = m_fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    m_par = 0.;
    m_iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::lmder1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = m_functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    m_ftol = tol;
    m_xtol = tol;
    m_maxfev = 100*(n+1);

    return minimize(x);
}


template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::lmdif1(
        FunctorType &functor,
        FVectorType  &x,
        Index *nfev,
        const Scalar tol
        )
{
    Index n = x.size();
    Index m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    NumericalDiff<FunctorType> numDiff(functor);
    // embedded LevenbergMarquardt
    LevenbergMarquardt<NumericalDiff<FunctorType> > lm(numDiff);
    lm.setFtol(tol);
    lm.setXtol(tol);
    lm.setMaxfev(200*(n+1));

    LevenbergMarquardtSpace::Status info = LevenbergMarquardtSpace::Status(lm.minimize(x));
    if (nfev)
        * nfev = lm.nfev();
    return info;
}

} // end namespace Eigen

#endif // EIGEN_LEVENBERGMARQUARDT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixExponential.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009, 2010, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2011, 2013 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_EXPONENTIAL
#define EIGEN_MATRIX_EXPONENTIAL

#include "StemFunction.h"

namespace Eigen {
namespace internal {

/** \brief Scaling operator.
 *
 * This struct is used by CwiseUnaryOp to scale a matrix by \f$ 2^{-s} \f$.
 */
template <typename RealScalar>
struct MatrixExponentialScalingOp
{
  /** \brief Constructor.
   *
   * \param[in] squarings  The integer \f$ s \f$ in this document.
   */
  MatrixExponentialScalingOp(int squarings) : m_squarings(squarings) { }


  /** \brief Scale a matrix coefficient.
   *
   * \param[in,out] x  The scalar to be scaled, becoming \f$ 2^{-s} x \f$.
   */
  inline const RealScalar operator() (const RealScalar& x) const
  {
    using std::ldexp;
    return ldexp(x, -m_squarings);
  }

  typedef std::complex<RealScalar> ComplexScalar;

  /** \brief Scale a matrix coefficient.
   *
   * \param[in,out] x  The scalar to be scaled, becoming \f$ 2^{-s} x \f$.
   */
  inline const ComplexScalar operator() (const ComplexScalar& x) const
  {
    using std::ldexp;
    return ComplexScalar(ldexp(x.real(), -m_squarings), ldexp(x.imag(), -m_squarings));
  }

  private:
    int m_squarings;
};

/** \brief Compute the (3,3)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade3(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatA>::Scalar>::Real RealScalar;
  const RealScalar b[] = {120.L, 60.L, 12.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType tmp = b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (5,5)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade5(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {30240.L, 15120.L, 3360.L, 420.L, 30.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType tmp = b[5] * A4 + b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (7,7)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade7(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {17297280.L, 8648640.L, 1995840.L, 277200.L, 25200.L, 1512.L, 56.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType tmp = b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());

}

/** \brief Compute the (9,9)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade9(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {17643225600.L, 8821612800.L, 2075673600.L, 302702400.L, 30270240.L,
                          2162160.L, 110880.L, 3960.L, 90.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType A8 = A6 * A2;
  const MatrixType tmp = b[9] * A8 + b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[8] * A8 + b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (13,13)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade13(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {64764752532480000.L, 32382376266240000.L, 7771770303897600.L,
                          1187353796428800.L, 129060195264000.L, 10559470521600.L, 670442572800.L,
                          33522128640.L, 1323241920.L, 40840800.L, 960960.L, 16380.L, 182.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  V = b[13] * A6 + b[11] * A4 + b[9] * A2; // used for temporary storage
  MatrixType tmp = A6 * V;
  tmp += b[7] * A6 + b[5] * A4 + b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  tmp = b[12] * A6 + b[10] * A4 + b[8] * A2;
  V.noalias() = A6 * tmp;
  V += b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (17,17)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 *
 *  This function activates only if your long double is double-double or quadruple.
 */
#if LDBL_MANT_DIG > 64
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade17(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {830034394580628357120000.L, 415017197290314178560000.L,
                          100610229646136770560000.L, 15720348382208870400000.L,
                          1774878043152614400000.L, 153822763739893248000.L, 10608466464820224000.L,
                          595373117923584000.L, 27563570274240000.L, 1060137318240000.L,
                          33924394183680.L, 899510451840.L, 19554575040.L, 341863200.L, 4651200.L,
                          46512.L, 306.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType A8 = A4 * A4;
  V = b[17] * A8 + b[15] * A6 + b[13] * A4 + b[11] * A2; // used for temporary storage
  MatrixType tmp = A8 * V;
  tmp += b[9] * A8 + b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  tmp = b[16] * A8 + b[14] * A6 + b[12] * A4 + b[10] * A2;
  V.noalias() = tmp * A8;
  V += b[8] * A8 + b[6] * A6 + b[4] * A4 + b[2] * A2 
    + b[0] * MatrixType::Identity(A.rows(), A.cols());
}
#endif

template <typename MatrixType, typename RealScalar = typename NumTraits<typename traits<MatrixType>::Scalar>::Real>
struct matrix_exp_computeUV
{
  /** \brief Compute Pad&eacute; approximant to the exponential.
    *
    * Computes \c U, \c V and \c squarings such that \f$ (V+U)(V-U)^{-1} \f$ is a Pad&eacute;
    * approximant of \f$ \exp(2^{-\mbox{squarings}}M) \f$ around \f$ M = 0 \f$, where \f$ M \f$
    * denotes the matrix \c arg. The degree of the Pad&eacute; approximant and the value of squarings
    * are chosen such that the approximation error is no more than the round-off error.
    */
  static void run(const MatrixType& arg, MatrixType& U, MatrixType& V, int& squarings);
};

template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, float>
{
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
    using std::frexp;
    using std::pow;
    const float l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
    if (l1norm < 4.258730016922831e-001f) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 1.880152677804762e+000f) {
      matrix_exp_pade5(arg, U, V);
    } else {
      const float maxnorm = 3.925724783138660f;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<float>(squarings));
      matrix_exp_pade7(A, U, V);
    }
  }
};

template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, double>
{
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
    using std::frexp;
    using std::pow;
    const RealScalar l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
    if (l1norm < 1.495585217958292e-002) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 2.539398330063230e-001) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 9.504178996162932e-001) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.097847961257068e+000) {
      matrix_exp_pade9(arg, U, V);
    } else {
      const RealScalar maxnorm = 5.371920351148152;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<RealScalar>(squarings));
      matrix_exp_pade13(A, U, V);
    }
  }
};
  
template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, long double>
{
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
#if   LDBL_MANT_DIG == 53   // double precision
    matrix_exp_computeUV<MatrixType, double>::run(arg, U, V, squarings);
  
#else
  
    using std::frexp;
    using std::pow;
    const long double l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
  
#if LDBL_MANT_DIG <= 64   // extended precision
  
    if (l1norm < 4.1968497232266989671e-003L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 1.1848116734693823091e-001L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 5.5170388480686700274e-001L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 1.3759868875587845383e+000L) {
      matrix_exp_pade9(arg, U, V);
    } else {
      const long double maxnorm = 4.0246098906697353063L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade13(A, U, V);
    }
  
#elif LDBL_MANT_DIG <= 106  // double-double
  
    if (l1norm < 3.2787892205607026992947488108213e-005L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 6.4467025060072760084130906076332e-003L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 6.8988028496595374751374122881143e-002L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.7339737518502231741495857201670e-001L) {
      matrix_exp_pade9(arg, U, V);
    } else if (l1norm < 1.3203382096514474905666448850278e+000L) {
      matrix_exp_pade13(arg, U, V);
    } else {
      const long double maxnorm = 3.2579440895405400856599663723517L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade17(A, U, V);
    }
  
#elif LDBL_MANT_DIG <= 113  // quadruple precision
  
    if (l1norm < 1.639394610288918690547467954466970e-005L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 4.253237712165275566025884344433009e-003L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 5.125804063165764409885122032933142e-002L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.170000765161155195453205651889853e-001L) {
      matrix_exp_pade9(arg, U, V);
    } else if (l1norm < 1.125358383453143065081397882891878e+000L) {
      matrix_exp_pade13(arg, U, V);
    } else {
      const long double maxnorm = 2.884233277829519311757165057717815L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade17(A, U, V);
    }
  
#else
  
    // this case should be handled in compute()
    eigen_assert(false && "Bug in MatrixExponential"); 
  
#endif
#endif  // LDBL_MANT_DIG
  }
};

template<typename T> struct is_exp_known_type : false_type {};
template<> struct is_exp_known_type<float> : true_type {};
template<> struct is_exp_known_type<double> : true_type {};
#if LDBL_MANT_DIG <= 113
template<> struct is_exp_known_type<long double> : true_type {};
#endif

template <typename ArgType, typename ResultType>
void matrix_exp_compute(const ArgType& arg, ResultType &result, true_type) // natively supported scalar type
{
  typedef typename ArgType::PlainObject MatrixType;
  MatrixType U, V;
  int squarings;
  matrix_exp_computeUV<MatrixType>::run(arg, U, V, squarings); // Pade approximant is (U+V) / (-U+V)
  MatrixType numer = U + V;
  MatrixType denom = -U + V;
  result = denom.partialPivLu().solve(numer);
  for (int i=0; i<squarings; i++)
    result *= result;   // undo scaling by repeated squaring
}


/* Computes the matrix exponential
 *
 * \param arg    argument of matrix exponential (should be plain object)
 * \param result variable in which result will be stored
 */
template <typename ArgType, typename ResultType>
void matrix_exp_compute(const ArgType& arg, ResultType &result, false_type) // default
{
  typedef typename ArgType::PlainObject MatrixType;
  typedef typename traits<MatrixType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  result = arg.matrixFunction(internal::stem_function_exp<ComplexScalar>);
}

} // end namespace Eigen::internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix exponential of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix exponential.
  *
  * This class holds the argument to the matrix exponential until it is assigned or evaluated for
  * some other reason (so the argument should not be changed in the meantime). It is the return type
  * of MatrixBase::exp() and most of the time this is the only way it is used.
  */
template<typename Derived> struct MatrixExponentialReturnValue
: public ReturnByValue<MatrixExponentialReturnValue<Derived> >
{
  public:
    /** \brief Constructor.
      *
      * \param src %Matrix (expression) forming the argument of the matrix exponential.
      */
    MatrixExponentialReturnValue(const Derived& src) : m_src(src) { }

    /** \brief Compute the matrix exponential.
      *
      * \param result the matrix exponential of \p src in the constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      const typename internal::nested_eval<Derived, 10>::type tmp(m_src);
      internal::matrix_exp_compute(tmp, result, internal::is_exp_known_type<typename Derived::RealScalar>());
    }

    Index rows() const { return m_src.rows(); }
    Index cols() const { return m_src.cols(); }

  protected:
    const typename internal::ref_selector<Derived>::type m_src;
};

namespace internal {
template<typename Derived>
struct traits<MatrixExponentialReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}

template <typename Derived>
const MatrixExponentialReturnValue<Derived> MatrixBase<Derived>::exp() const
{
  eigen_assert(rows() == cols());
  return MatrixExponentialReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_EXPONENTIAL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixFunction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_FUNCTION_H
#define EIGEN_MATRIX_FUNCTION_H

#include "StemFunction.h"


namespace Eigen { 

namespace internal {

/** \brief Maximum distance allowed between eigenvalues to be considered "close". */
static const float matrix_function_separation = 0.1f;

/** \ingroup MatrixFunctions_Module
  * \class MatrixFunctionAtomic
  * \brief Helper class for computing matrix functions of atomic matrices.
  *
  * Here, an atomic matrix is a triangular matrix whose diagonal entries are close to each other.
  */
template <typename MatrixType>
class MatrixFunctionAtomic 
{
  public:

    typedef typename MatrixType::Scalar Scalar;
    typedef typename stem_function<Scalar>::type StemFunction;

    /** \brief Constructor
      * \param[in]  f  matrix function to compute.
      */
    MatrixFunctionAtomic(StemFunction f) : m_f(f) { }

    /** \brief Compute matrix function of atomic matrix
      * \param[in]  A  argument of matrix function, should be upper triangular and atomic
      * \returns  f(A), the matrix function evaluated at the given matrix
      */
    MatrixType compute(const MatrixType& A);

  private:
    StemFunction* m_f;
};

template <typename MatrixType>
typename NumTraits<typename MatrixType::Scalar>::Real matrix_function_compute_mu(const MatrixType& A)
{
  typedef typename plain_col_type<MatrixType>::type VectorType;
  Index rows = A.rows();
  const MatrixType N = MatrixType::Identity(rows, rows) - A;
  VectorType e = VectorType::Ones(rows);
  N.template triangularView<Upper>().solveInPlace(e);
  return e.cwiseAbs().maxCoeff();
}

template <typename MatrixType>
MatrixType MatrixFunctionAtomic<MatrixType>::compute(const MatrixType& A)
{
  // TODO: Use that A is upper triangular
  typedef typename NumTraits<Scalar>::Real RealScalar;
  Index rows = A.rows();
  Scalar avgEival = A.trace() / Scalar(RealScalar(rows));
  MatrixType Ashifted = A - avgEival * MatrixType::Identity(rows, rows);
  RealScalar mu = matrix_function_compute_mu(Ashifted);
  MatrixType F = m_f(avgEival, 0) * MatrixType::Identity(rows, rows);
  MatrixType P = Ashifted;
  MatrixType Fincr;
  for (Index s = 1; double(s) < 1.1 * double(rows) + 10.0; s++) { // upper limit is fairly arbitrary
    Fincr = m_f(avgEival, static_cast<int>(s)) * P;
    F += Fincr;
    P = Scalar(RealScalar(1)/RealScalar(s + 1)) * P * Ashifted;

    // test whether Taylor series converged
    const RealScalar F_norm = F.cwiseAbs().rowwise().sum().maxCoeff();
    const RealScalar Fincr_norm = Fincr.cwiseAbs().rowwise().sum().maxCoeff();
    if (Fincr_norm < NumTraits<Scalar>::epsilon() * F_norm) {
      RealScalar delta = 0;
      RealScalar rfactorial = 1;
      for (Index r = 0; r < rows; r++) {
        RealScalar mx = 0;
        for (Index i = 0; i < rows; i++)
          mx = (std::max)(mx, std::abs(m_f(Ashifted(i, i) + avgEival, static_cast<int>(s+r))));
        if (r != 0)
          rfactorial *= RealScalar(r);
        delta = (std::max)(delta, mx / rfactorial);
      }
      const RealScalar P_norm = P.cwiseAbs().rowwise().sum().maxCoeff();
      if (mu * delta * P_norm < NumTraits<Scalar>::epsilon() * F_norm) // series converged
        break;
    }
  }
  return F;
}

/** \brief Find cluster in \p clusters containing some value 
  * \param[in] key Value to find
  * \returns Iterator to cluster containing \p key, or \c clusters.end() if no cluster in \p m_clusters
  * contains \p key.
  */
template <typename Index, typename ListOfClusters>
typename ListOfClusters::iterator matrix_function_find_cluster(Index key, ListOfClusters& clusters)
{
  typename std::list<Index>::iterator j;
  for (typename ListOfClusters::iterator i = clusters.begin(); i != clusters.end(); ++i) {
    j = std::find(i->begin(), i->end(), key);
    if (j != i->end())
      return i;
  }
  return clusters.end();
}

/** \brief Partition eigenvalues in clusters of ei'vals close to each other
  * 
  * \param[in]  eivals    Eigenvalues
  * \param[out] clusters  Resulting partition of eigenvalues
  *
  * The partition satisfies the following two properties:
  * # Any eigenvalue in a certain cluster is at most matrix_function_separation() away from another eigenvalue
  *   in the same cluster.
  * # The distance between two eigenvalues in different clusters is more than matrix_function_separation().  
  * The implementation follows Algorithm 4.1 in the paper of Davies and Higham.
  */
template <typename EivalsType, typename Cluster>
void matrix_function_partition_eigenvalues(const EivalsType& eivals, std::list<Cluster>& clusters)
{
  typedef typename EivalsType::RealScalar RealScalar;
  for (Index i=0; i<eivals.rows(); ++i) {
    // Find cluster containing i-th ei'val, adding a new cluster if necessary
    typename std::list<Cluster>::iterator qi = matrix_function_find_cluster(i, clusters);
    if (qi == clusters.end()) {
      Cluster l;
      l.push_back(i);
      clusters.push_back(l);
      qi = clusters.end();
      --qi;
    }

    // Look for other element to add to the set
    for (Index j=i+1; j<eivals.rows(); ++j) {
      if (abs(eivals(j) - eivals(i)) <= RealScalar(matrix_function_separation)
          && std::find(qi->begin(), qi->end(), j) == qi->end()) {
        typename std::list<Cluster>::iterator qj = matrix_function_find_cluster(j, clusters);
        if (qj == clusters.end()) {
          qi->push_back(j);
        } else {
          qi->insert(qi->end(), qj->begin(), qj->end());
          clusters.erase(qj);
        }
      }
    }
  }
}

/** \brief Compute size of each cluster given a partitioning */
template <typename ListOfClusters, typename Index>
void matrix_function_compute_cluster_size(const ListOfClusters& clusters, Matrix<Index, Dynamic, 1>& clusterSize)
{
  const Index numClusters = static_cast<Index>(clusters.size());
  clusterSize.setZero(numClusters);
  Index clusterIndex = 0;
  for (typename ListOfClusters::const_iterator cluster = clusters.begin(); cluster != clusters.end(); ++cluster) {
    clusterSize[clusterIndex] = cluster->size();
    ++clusterIndex;
  }
}

/** \brief Compute start of each block using clusterSize */
template <typename VectorType>
void matrix_function_compute_block_start(const VectorType& clusterSize, VectorType& blockStart)
{
  blockStart.resize(clusterSize.rows());
  blockStart(0) = 0;
  for (Index i = 1; i < clusterSize.rows(); i++) {
    blockStart(i) = blockStart(i-1) + clusterSize(i-1);
  }
}

/** \brief Compute mapping of eigenvalue indices to cluster indices */
template <typename EivalsType, typename ListOfClusters, typename VectorType>
void matrix_function_compute_map(const EivalsType& eivals, const ListOfClusters& clusters, VectorType& eivalToCluster)
{
  eivalToCluster.resize(eivals.rows());
  Index clusterIndex = 0;
  for (typename ListOfClusters::const_iterator cluster = clusters.begin(); cluster != clusters.end(); ++cluster) {
    for (Index i = 0; i < eivals.rows(); ++i) {
      if (std::find(cluster->begin(), cluster->end(), i) != cluster->end()) {
        eivalToCluster[i] = clusterIndex;
      }
    }
    ++clusterIndex;
  }
}

/** \brief Compute permutation which groups ei'vals in same cluster together */
template <typename DynVectorType, typename VectorType>
void matrix_function_compute_permutation(const DynVectorType& blockStart, const DynVectorType& eivalToCluster, VectorType& permutation)
{
  DynVectorType indexNextEntry = blockStart;
  permutation.resize(eivalToCluster.rows());
  for (Index i = 0; i < eivalToCluster.rows(); i++) {
    Index cluster = eivalToCluster[i];
    permutation[i] = indexNextEntry[cluster];
    ++indexNextEntry[cluster];
  }
}  

/** \brief Permute Schur decomposition in U and T according to permutation */
template <typename VectorType, typename MatrixType>
void matrix_function_permute_schur(VectorType& permutation, MatrixType& U, MatrixType& T)
{
  for (Index i = 0; i < permutation.rows() - 1; i++) {
    Index j;
    for (j = i; j < permutation.rows(); j++) {
      if (permutation(j) == i) break;
    }
    eigen_assert(permutation(j) == i);
    for (Index k = j-1; k >= i; k--) {
      JacobiRotation<typename MatrixType::Scalar> rotation;
      rotation.makeGivens(T(k, k+1), T(k+1, k+1) - T(k, k));
      T.applyOnTheLeft(k, k+1, rotation.adjoint());
      T.applyOnTheRight(k, k+1, rotation);
      U.applyOnTheRight(k, k+1, rotation);
      std::swap(permutation.coeffRef(k), permutation.coeffRef(k+1));
    }
  }
}

/** \brief Compute block diagonal part of matrix function.
  *
  * This routine computes the matrix function applied to the block diagonal part of \p T (which should be
  * upper triangular), with the blocking given by \p blockStart and \p clusterSize. The matrix function of
  * each diagonal block is computed by \p atomic. The off-diagonal parts of \p fT are set to zero.
  */
template <typename MatrixType, typename AtomicType, typename VectorType>
void matrix_function_compute_block_atomic(const MatrixType& T, AtomicType& atomic, const VectorType& blockStart, const VectorType& clusterSize, MatrixType& fT)
{ 
  fT.setZero(T.rows(), T.cols());
  for (Index i = 0; i < clusterSize.rows(); ++i) {
    fT.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i))
      = atomic.compute(T.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i)));
  }
}

/** \brief Solve a triangular Sylvester equation AX + XB = C 
  *
  * \param[in]  A  the matrix A; should be square and upper triangular
  * \param[in]  B  the matrix B; should be square and upper triangular
  * \param[in]  C  the matrix C; should have correct size.
  *
  * \returns the solution X.
  *
  * If A is m-by-m and B is n-by-n, then both C and X are m-by-n.  The (i,j)-th component of the Sylvester
  * equation is
  * \f[ 
  *     \sum_{k=i}^m A_{ik} X_{kj} + \sum_{k=1}^j X_{ik} B_{kj} = C_{ij}. 
  * \f]
  * This can be re-arranged to yield:
  * \f[ 
  *     X_{ij} = \frac{1}{A_{ii} + B_{jj}} \Bigl( C_{ij}
  *     - \sum_{k=i+1}^m A_{ik} X_{kj} - \sum_{k=1}^{j-1} X_{ik} B_{kj} \Bigr).
  * \f]
  * It is assumed that A and B are such that the numerator is never zero (otherwise the Sylvester equation
  * does not have a unique solution). In that case, these equations can be evaluated in the order 
  * \f$ i=m,\ldots,1 \f$ and \f$ j=1,\ldots,n \f$.
  */
template <typename MatrixType>
MatrixType matrix_function_solve_triangular_sylvester(const MatrixType& A, const MatrixType& B, const MatrixType& C)
{
  eigen_assert(A.rows() == A.cols());
  eigen_assert(A.isUpperTriangular());
  eigen_assert(B.rows() == B.cols());
  eigen_assert(B.isUpperTriangular());
  eigen_assert(C.rows() == A.rows());
  eigen_assert(C.cols() == B.rows());

  typedef typename MatrixType::Scalar Scalar;

  Index m = A.rows();
  Index n = B.rows();
  MatrixType X(m, n);

  for (Index i = m - 1; i >= 0; --i) {
    for (Index j = 0; j < n; ++j) {

      // Compute AX = \sum_{k=i+1}^m A_{ik} X_{kj}
      Scalar AX;
      if (i == m - 1) {
	AX = 0; 
      } else {
	Matrix<Scalar,1,1> AXmatrix = A.row(i).tail(m-1-i) * X.col(j).tail(m-1-i);
	AX = AXmatrix(0,0);
      }

      // Compute XB = \sum_{k=1}^{j-1} X_{ik} B_{kj}
      Scalar XB;
      if (j == 0) {
	XB = 0; 
      } else {
	Matrix<Scalar,1,1> XBmatrix = X.row(i).head(j) * B.col(j).head(j);
	XB = XBmatrix(0,0);
      }

      X(i,j) = (C(i,j) - AX - XB) / (A(i,i) + B(j,j));
    }
  }
  return X;
}

/** \brief Compute part of matrix function above block diagonal.
  *
  * This routine completes the computation of \p fT, denoting a matrix function applied to the triangular
  * matrix \p T. It assumes that the block diagonal part of \p fT has already been computed. The part below
  * the diagonal is zero, because \p T is upper triangular.
  */
template <typename MatrixType, typename VectorType>
void matrix_function_compute_above_diagonal(const MatrixType& T, const VectorType& blockStart, const VectorType& clusterSize, MatrixType& fT)
{ 
  typedef internal::traits<MatrixType> Traits;
  typedef typename MatrixType::Scalar Scalar;
  static const int Options = MatrixType::Options;
  typedef Matrix<Scalar, Dynamic, Dynamic, Options, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;

  for (Index k = 1; k < clusterSize.rows(); k++) {
    for (Index i = 0; i < clusterSize.rows() - k; i++) {
      // compute (i, i+k) block
      DynMatrixType A = T.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i));
      DynMatrixType B = -T.block(blockStart(i+k), blockStart(i+k), clusterSize(i+k), clusterSize(i+k));
      DynMatrixType C = fT.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i))
        * T.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k));
      C -= T.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k))
        * fT.block(blockStart(i+k), blockStart(i+k), clusterSize(i+k), clusterSize(i+k));
      for (Index m = i + 1; m < i + k; m++) {
        C += fT.block(blockStart(i), blockStart(m), clusterSize(i), clusterSize(m))
          * T.block(blockStart(m), blockStart(i+k), clusterSize(m), clusterSize(i+k));
        C -= T.block(blockStart(i), blockStart(m), clusterSize(i), clusterSize(m))
          * fT.block(blockStart(m), blockStart(i+k), clusterSize(m), clusterSize(i+k));
      }
      fT.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k))
        = matrix_function_solve_triangular_sylvester(A, B, C);
    }
  }
}

/** \ingroup MatrixFunctions_Module
  * \brief Class for computing matrix functions.
  * \tparam  MatrixType  type of the argument of the matrix function,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  AtomicType  type for computing matrix function of atomic blocks.
  * \tparam  IsComplex   used internally to select correct specialization.
  *
  * This class implements the Schur-Parlett algorithm for computing matrix functions. The spectrum of the
  * matrix is divided in clustered of eigenvalues that lies close together. This class delegates the
  * computation of the matrix function on every block corresponding to these clusters to an object of type
  * \p AtomicType and uses these results to compute the matrix function of the whole matrix. The class
  * \p AtomicType should have a \p compute() member function for computing the matrix function of a block.
  *
  * \sa class MatrixFunctionAtomic, class MatrixLogarithmAtomic
  */
template <typename MatrixType, int IsComplex = NumTraits<typename internal::traits<MatrixType>::Scalar>::IsComplex>
struct matrix_function_compute
{  
    /** \brief Compute the matrix function.
      *
      * \param[in]  A       argument of matrix function, should be a square matrix.
      * \param[in]  atomic  class for computing matrix function of atomic blocks.
      * \param[out] result  the function \p f applied to \p A, as
      * specified in the constructor.
      *
      * See MatrixBase::matrixFunction() for details on how this computation
      * is implemented.
      */
    template <typename AtomicType, typename ResultType> 
    static void run(const MatrixType& A, AtomicType& atomic, ResultType &result);    
};

/** \internal \ingroup MatrixFunctions_Module 
  * \brief Partial specialization of MatrixFunction for real matrices
  *
  * This converts the real matrix to a complex matrix, compute the matrix function of that matrix, and then
  * converts the result back to a real matrix.
  */
template <typename MatrixType>
struct matrix_function_compute<MatrixType, 0>
{  
  template <typename MatA, typename AtomicType, typename ResultType>
  static void run(const MatA& A, AtomicType& atomic, ResultType &result)
  {
    typedef internal::traits<MatrixType> Traits;
    typedef typename Traits::Scalar Scalar;
    static const int Rows = Traits::RowsAtCompileTime, Cols = Traits::ColsAtCompileTime;
    static const int MaxRows = Traits::MaxRowsAtCompileTime, MaxCols = Traits::MaxColsAtCompileTime;

    typedef std::complex<Scalar> ComplexScalar;
    typedef Matrix<ComplexScalar, Rows, Cols, 0, MaxRows, MaxCols> ComplexMatrix;

    ComplexMatrix CA = A.template cast<ComplexScalar>();
    ComplexMatrix Cresult;
    matrix_function_compute<ComplexMatrix>::run(CA, atomic, Cresult);
    result = Cresult.real();
  }
};

/** \internal \ingroup MatrixFunctions_Module 
  * \brief Partial specialization of MatrixFunction for complex matrices
  */
template <typename MatrixType>
struct matrix_function_compute<MatrixType, 1>
{
  template <typename MatA, typename AtomicType, typename ResultType>
  static void run(const MatA& A, AtomicType& atomic, ResultType &result)
  {
    typedef internal::traits<MatrixType> Traits;
    
    // compute Schur decomposition of A
    const ComplexSchur<MatrixType> schurOfA(A);
    eigen_assert(schurOfA.info()==Success);
    MatrixType T = schurOfA.matrixT();
    MatrixType U = schurOfA.matrixU();

    // partition eigenvalues into clusters of ei'vals "close" to each other
    std::list<std::list<Index> > clusters; 
    matrix_function_partition_eigenvalues(T.diagonal(), clusters);

    // compute size of each cluster
    Matrix<Index, Dynamic, 1> clusterSize;
    matrix_function_compute_cluster_size(clusters, clusterSize);

    // blockStart[i] is row index at which block corresponding to i-th cluster starts 
    Matrix<Index, Dynamic, 1> blockStart; 
    matrix_function_compute_block_start(clusterSize, blockStart);

    // compute map so that eivalToCluster[i] = j means that i-th ei'val is in j-th cluster 
    Matrix<Index, Dynamic, 1> eivalToCluster;
    matrix_function_compute_map(T.diagonal(), clusters, eivalToCluster);

    // compute permutation which groups ei'vals in same cluster together 
    Matrix<Index, Traits::RowsAtCompileTime, 1> permutation;
    matrix_function_compute_permutation(blockStart, eivalToCluster, permutation);

    // permute Schur decomposition
    matrix_function_permute_schur(permutation, U, T);

    // compute result
    MatrixType fT; // matrix function applied to T
    matrix_function_compute_block_atomic(T, atomic, blockStart, clusterSize, fT);
    matrix_function_compute_above_diagonal(T, blockStart, clusterSize, fT);
    result = U * (fT.template triangularView<Upper>() * U.adjoint());
  }
};

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix function of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix function.
  *
  * This class holds the argument to the matrix function until it is assigned or evaluated for some other
  * reason (so the argument should not be changed in the meantime). It is the return type of
  * matrixBase::matrixFunction() and related functions and most of the time this is the only way it is used.
  */
template<typename Derived> class MatrixFunctionReturnValue
: public ReturnByValue<MatrixFunctionReturnValue<Derived> >
{
  public:
    typedef typename Derived::Scalar Scalar;
    typedef typename internal::stem_function<Scalar>::type StemFunction;

  protected:
    typedef typename internal::ref_selector<Derived>::type DerivedNested;

  public:

    /** \brief Constructor.
      *
      * \param[in] A  %Matrix (expression) forming the argument of the matrix function.
      * \param[in] f  Stem function for matrix function under consideration.
      */
    MatrixFunctionReturnValue(const Derived& A, StemFunction f) : m_A(A), m_f(f) { }

    /** \brief Compute the matrix function.
      *
      * \param[out] result \p f applied to \p A, where \p f and \p A are as in the constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      typedef typename internal::nested_eval<Derived, 10>::type NestedEvalType;
      typedef typename internal::remove_all<NestedEvalType>::type NestedEvalTypeClean;
      typedef internal::traits<NestedEvalTypeClean> Traits;
      typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
      typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;

      typedef internal::MatrixFunctionAtomic<DynMatrixType> AtomicType;
      AtomicType atomic(m_f);

      internal::matrix_function_compute<typename NestedEvalTypeClean::PlainObject>::run(m_A, atomic, result);
    }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const DerivedNested m_A;
    StemFunction *m_f;
};

namespace internal {
template<typename Derived>
struct traits<MatrixFunctionReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}


/********** MatrixBase methods **********/


template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::matrixFunction(typename internal::stem_function<typename internal::traits<Derived>::Scalar>::type f) const
{
  eigen_assert(rows() == cols());
  return MatrixFunctionReturnValue<Derived>(derived(), f);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sin() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_sin<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cos() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_cos<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sinh() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_sinh<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cosh() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_cosh<ComplexScalar>);
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_FUNCTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixLogarithm.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2011 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_LOGARITHM
#define EIGEN_MATRIX_LOGARITHM

namespace Eigen { 

namespace internal { 

template <typename Scalar>
struct matrix_log_min_pade_degree 
{
  static const int value = 3;
};

template <typename Scalar>
struct matrix_log_max_pade_degree 
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  static const int value = std::numeric_limits<RealScalar>::digits<= 24?  5:  // single precision
                           std::numeric_limits<RealScalar>::digits<= 53?  7:  // double precision
                           std::numeric_limits<RealScalar>::digits<= 64?  8:  // extended precision
                           std::numeric_limits<RealScalar>::digits<=106? 10:  // double-double
                                                                         11;  // quadruple precision
};

/** \brief Compute logarithm of 2x2 triangular matrix. */
template <typename MatrixType>
void matrix_log_compute_2x2(const MatrixType& A, MatrixType& result)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  using std::abs;
  using std::ceil;
  using std::imag;
  using std::log;

  Scalar logA00 = log(A(0,0));
  Scalar logA11 = log(A(1,1));

  result(0,0) = logA00;
  result(1,0) = Scalar(0);
  result(1,1) = logA11;

  Scalar y = A(1,1) - A(0,0);
  if (y==Scalar(0))
  {
    result(0,1) = A(0,1) / A(0,0);
  }
  else if ((abs(A(0,0)) < RealScalar(0.5)*abs(A(1,1))) || (abs(A(0,0)) > 2*abs(A(1,1))))
  {
    result(0,1) = A(0,1) * (logA11 - logA00) / y;
  }
  else
  {
    // computation in previous branch is inaccurate if A(1,1) \approx A(0,0)
    RealScalar unwindingNumber = ceil((imag(logA11 - logA00) - RealScalar(EIGEN_PI)) / RealScalar(2*EIGEN_PI));
    result(0,1) = A(0,1) * (numext::log1p(y/A(0,0)) + Scalar(0,RealScalar(2*EIGEN_PI)*unwindingNumber)) / y;
  }
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = float) */
inline int matrix_log_get_pade_degree(float normTminusI)
{
  const float maxNormForPade[] = { 2.5111573934555054e-1 /* degree = 3 */ , 4.0535837411880493e-1,
            5.3149729967117310e-1 };
  const int minPadeDegree = matrix_log_min_pade_degree<float>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<float>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree) 
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = double) */
inline int matrix_log_get_pade_degree(double normTminusI)
{
  const double maxNormForPade[] = { 1.6206284795015624e-2 /* degree = 3 */ , 5.3873532631381171e-2,
            1.1352802267628681e-1, 1.8662860613541288e-1, 2.642960831111435e-1 };
  const int minPadeDegree = matrix_log_min_pade_degree<double>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<double>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree)
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = long double) */
inline int matrix_log_get_pade_degree(long double normTminusI)
{
#if   LDBL_MANT_DIG == 53         // double precision
  const long double maxNormForPade[] = { 1.6206284795015624e-2L /* degree = 3 */ , 5.3873532631381171e-2L,
            1.1352802267628681e-1L, 1.8662860613541288e-1L, 2.642960831111435e-1L };
#elif LDBL_MANT_DIG <= 64         // extended precision
  const long double maxNormForPade[] = { 5.48256690357782863103e-3L /* degree = 3 */, 2.34559162387971167321e-2L,
            5.84603923897347449857e-2L, 1.08486423756725170223e-1L, 1.68385767881294446649e-1L,
            2.32777776523703892094e-1L };
#elif LDBL_MANT_DIG <= 106        // double-double
  const long double maxNormForPade[] = { 8.58970550342939562202529664318890e-5L /* degree = 3 */,
            9.34074328446359654039446552677759e-4L, 4.26117194647672175773064114582860e-3L,
            1.21546224740281848743149666560464e-2L, 2.61100544998339436713088248557444e-2L,
            4.66170074627052749243018566390567e-2L, 7.32585144444135027565872014932387e-2L,
            1.05026503471351080481093652651105e-1L };
#else                             // quadruple precision
  const long double maxNormForPade[] = { 4.7419931187193005048501568167858103e-5L /* degree = 3 */,
            5.8853168473544560470387769480192666e-4L, 2.9216120366601315391789493628113520e-3L,
            8.8415758124319434347116734705174308e-3L, 1.9850836029449446668518049562565291e-2L,
            3.6688019729653446926585242192447447e-2L, 5.9290962294020186998954055264528393e-2L,
            8.6998436081634343903250580992127677e-2L, 1.1880960220216759245467951592883642e-1L };
#endif
  const int minPadeDegree = matrix_log_min_pade_degree<long double>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<long double>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree)
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Compute Pade approximation to matrix logarithm */
template <typename MatrixType>
void matrix_log_compute_pade(MatrixType& result, const MatrixType& T, int degree)
{
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  const int minPadeDegree = 3;
  const int maxPadeDegree = 11;
  assert(degree >= minPadeDegree && degree <= maxPadeDegree);
  // FIXME this creates float-conversion-warnings if these are enabled.
  // Either manually convert each value, or disable the warning locally
  const RealScalar nodes[][maxPadeDegree] = { 
    { 0.1127016653792583114820734600217600L, 0.5000000000000000000000000000000000L,  // degree 3
      0.8872983346207416885179265399782400L }, 
    { 0.0694318442029737123880267555535953L, 0.3300094782075718675986671204483777L,  // degree 4
      0.6699905217924281324013328795516223L, 0.9305681557970262876119732444464048L },
    { 0.0469100770306680036011865608503035L, 0.2307653449471584544818427896498956L,  // degree 5
      0.5000000000000000000000000000000000L, 0.7692346550528415455181572103501044L,
      0.9530899229693319963988134391496965L },
    { 0.0337652428984239860938492227530027L, 0.1693953067668677431693002024900473L,  // degree 6
      0.3806904069584015456847491391596440L, 0.6193095930415984543152508608403560L,
      0.8306046932331322568306997975099527L, 0.9662347571015760139061507772469973L },
    { 0.0254460438286207377369051579760744L, 0.1292344072003027800680676133596058L,  // degree 7
      0.2970774243113014165466967939615193L, 0.5000000000000000000000000000000000L,
      0.7029225756886985834533032060384807L, 0.8707655927996972199319323866403942L,
      0.9745539561713792622630948420239256L },
    { 0.0198550717512318841582195657152635L, 0.1016667612931866302042230317620848L,  // degree 8
      0.2372337950418355070911304754053768L, 0.4082826787521750975302619288199080L,
      0.5917173212478249024697380711800920L, 0.7627662049581644929088695245946232L,
      0.8983332387068133697957769682379152L, 0.9801449282487681158417804342847365L },
    { 0.0159198802461869550822118985481636L, 0.0819844463366821028502851059651326L,  // degree 9
      0.1933142836497048013456489803292629L, 0.3378732882980955354807309926783317L,
      0.5000000000000000000000000000000000L, 0.6621267117019044645192690073216683L,
      0.8066857163502951986543510196707371L, 0.9180155536633178971497148940348674L,
      0.9840801197538130449177881014518364L },
    { 0.0130467357414141399610179939577740L, 0.0674683166555077446339516557882535L,  // degree 10
      0.1602952158504877968828363174425632L, 0.2833023029353764046003670284171079L,
      0.4255628305091843945575869994351400L, 0.5744371694908156054424130005648600L,
      0.7166976970646235953996329715828921L, 0.8397047841495122031171636825574368L,
      0.9325316833444922553660483442117465L, 0.9869532642585858600389820060422260L },
    { 0.0108856709269715035980309994385713L, 0.0564687001159523504624211153480364L,  // degree 11
      0.1349239972129753379532918739844233L, 0.2404519353965940920371371652706952L,
      0.3652284220238275138342340072995692L, 0.5000000000000000000000000000000000L,
      0.6347715779761724861657659927004308L, 0.7595480646034059079628628347293048L,
      0.8650760027870246620467081260155767L, 0.9435312998840476495375788846519636L,
      0.9891143290730284964019690005614287L } };

  const RealScalar weights[][maxPadeDegree] = { 
    { 0.2777777777777777777777777777777778L, 0.4444444444444444444444444444444444L,  // degree 3
      0.2777777777777777777777777777777778L },
    { 0.1739274225687269286865319746109997L, 0.3260725774312730713134680253890003L,  // degree 4
      0.3260725774312730713134680253890003L, 0.1739274225687269286865319746109997L },
    { 0.1184634425280945437571320203599587L, 0.2393143352496832340206457574178191L,  // degree 5
      0.2844444444444444444444444444444444L, 0.2393143352496832340206457574178191L,
      0.1184634425280945437571320203599587L },
    { 0.0856622461895851725201480710863665L, 0.1803807865240693037849167569188581L,  // degree 6
      0.2339569672863455236949351719947755L, 0.2339569672863455236949351719947755L,
      0.1803807865240693037849167569188581L, 0.0856622461895851725201480710863665L },
    { 0.0647424830844348466353057163395410L, 0.1398526957446383339507338857118898L,  // degree 7
      0.1909150252525594724751848877444876L, 0.2089795918367346938775510204081633L,
      0.1909150252525594724751848877444876L, 0.1398526957446383339507338857118898L,
      0.0647424830844348466353057163395410L },
    { 0.0506142681451881295762656771549811L, 0.1111905172266872352721779972131204L,  // degree 8
      0.1568533229389436436689811009933007L, 0.1813418916891809914825752246385978L,
      0.1813418916891809914825752246385978L, 0.1568533229389436436689811009933007L,
      0.1111905172266872352721779972131204L, 0.0506142681451881295762656771549811L },
    { 0.0406371941807872059859460790552618L, 0.0903240803474287020292360156214564L,  // degree 9
      0.1303053482014677311593714347093164L, 0.1561735385200014200343152032922218L,
      0.1651196775006298815822625346434870L, 0.1561735385200014200343152032922218L,
      0.1303053482014677311593714347093164L, 0.0903240803474287020292360156214564L,
      0.0406371941807872059859460790552618L },
    { 0.0333356721543440687967844049466659L, 0.0747256745752902965728881698288487L,  // degree 10
      0.1095431812579910219977674671140816L, 0.1346333596549981775456134607847347L,
      0.1477621123573764350869464973256692L, 0.1477621123573764350869464973256692L,
      0.1346333596549981775456134607847347L, 0.1095431812579910219977674671140816L,
      0.0747256745752902965728881698288487L, 0.0333356721543440687967844049466659L },
    { 0.0278342835580868332413768602212743L, 0.0627901847324523123173471496119701L,  // degree 11
      0.0931451054638671257130488207158280L, 0.1165968822959952399592618524215876L,
      0.1314022722551233310903444349452546L, 0.1364625433889503153572417641681711L,
      0.1314022722551233310903444349452546L, 0.1165968822959952399592618524215876L,
      0.0931451054638671257130488207158280L, 0.0627901847324523123173471496119701L,
      0.0278342835580868332413768602212743L } };

  MatrixType TminusI = T - MatrixType::Identity(T.rows(), T.rows());
  result.setZero(T.rows(), T.rows());
  for (int k = 0; k < degree; ++k) {
    RealScalar weight = weights[degree-minPadeDegree][k];
    RealScalar node = nodes[degree-minPadeDegree][k];
    result += weight * (MatrixType::Identity(T.rows(), T.rows()) + node * TminusI)
                       .template triangularView<Upper>().solve(TminusI);
  }
} 

/** \brief Compute logarithm of triangular matrices with size > 2. 
  * \details This uses a inverse scale-and-square algorithm. */
template <typename MatrixType>
void matrix_log_compute_big(const MatrixType& A, MatrixType& result)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  using std::pow;

  int numberOfSquareRoots = 0;
  int numberOfExtraSquareRoots = 0;
  int degree;
  MatrixType T = A, sqrtT;

  const int maxPadeDegree = matrix_log_max_pade_degree<Scalar>::value;
  const RealScalar maxNormForPade = RealScalar(
                                    maxPadeDegree<= 5? 5.3149729967117310e-1L:                    // single precision
                                    maxPadeDegree<= 7? 2.6429608311114350e-1L:                    // double precision
                                    maxPadeDegree<= 8? 2.32777776523703892094e-1L:                // extended precision
                                    maxPadeDegree<=10? 1.05026503471351080481093652651105e-1L:    // double-double
                                                       1.1880960220216759245467951592883642e-1L); // quadruple precision

  while (true) {
    RealScalar normTminusI = (T - MatrixType::Identity(T.rows(), T.rows())).cwiseAbs().colwise().sum().maxCoeff();
    if (normTminusI < maxNormForPade) {
      degree = matrix_log_get_pade_degree(normTminusI);
      int degree2 = matrix_log_get_pade_degree(normTminusI / RealScalar(2));
      if ((degree - degree2 <= 1) || (numberOfExtraSquareRoots == 1)) 
        break;
      ++numberOfExtraSquareRoots;
    }
    matrix_sqrt_triangular(T, sqrtT);
    T = sqrtT.template triangularView<Upper>();
    ++numberOfSquareRoots;
  }

  matrix_log_compute_pade(result, T, degree);
  result *= pow(RealScalar(2), RealScalar(numberOfSquareRoots)); // TODO replace by bitshift if possible
}

/** \ingroup MatrixFunctions_Module
  * \class MatrixLogarithmAtomic
  * \brief Helper class for computing matrix logarithm of atomic matrices.
  *
  * Here, an atomic matrix is a triangular matrix whose diagonal entries are close to each other.
  *
  * \sa class MatrixFunctionAtomic, MatrixBase::log()
  */
template <typename MatrixType>
class MatrixLogarithmAtomic
{
public:
  /** \brief Compute matrix logarithm of atomic matrix
    * \param[in]  A  argument of matrix logarithm, should be upper triangular and atomic
    * \returns  The logarithm of \p A.
    */
  MatrixType compute(const MatrixType& A);
};

template <typename MatrixType>
MatrixType MatrixLogarithmAtomic<MatrixType>::compute(const MatrixType& A)
{
  using std::log;
  MatrixType result(A.rows(), A.rows());
  if (A.rows() == 1)
    result(0,0) = log(A(0,0));
  else if (A.rows() == 2)
    matrix_log_compute_2x2(A, result);
  else
    matrix_log_compute_big(A, result);
  return result;
}

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix logarithm of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix function.
  *
  * This class holds the argument to the matrix function until it is
  * assigned or evaluated for some other reason (so the argument
  * should not be changed in the meantime). It is the return type of
  * MatrixBase::log() and most of the time this is the only way it
  * is used.
  */
template<typename Derived> class MatrixLogarithmReturnValue
: public ReturnByValue<MatrixLogarithmReturnValue<Derived> >
{
public:
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Index Index;

protected:
  typedef typename internal::ref_selector<Derived>::type DerivedNested;

public:

  /** \brief Constructor.
    *
    * \param[in]  A  %Matrix (expression) forming the argument of the matrix logarithm.
    */
  explicit MatrixLogarithmReturnValue(const Derived& A) : m_A(A) { }
  
  /** \brief Compute the matrix logarithm.
    *
    * \param[out]  result  Logarithm of \c A, where \c A is as specified in the constructor.
    */
  template <typename ResultType>
  inline void evalTo(ResultType& result) const
  {
    typedef typename internal::nested_eval<Derived, 10>::type DerivedEvalType;
    typedef typename internal::remove_all<DerivedEvalType>::type DerivedEvalTypeClean;
    typedef internal::traits<DerivedEvalTypeClean> Traits;
    typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
    typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;
    typedef internal::MatrixLogarithmAtomic<DynMatrixType> AtomicType;
    AtomicType atomic;
    
    internal::matrix_function_compute<typename DerivedEvalTypeClean::PlainObject>::run(m_A, atomic, result);
  }

  Index rows() const { return m_A.rows(); }
  Index cols() const { return m_A.cols(); }
  
private:
  const DerivedNested m_A;
};

namespace internal {
  template<typename Derived>
  struct traits<MatrixLogarithmReturnValue<Derived> >
  {
    typedef typename Derived::PlainObject ReturnType;
  };
}


/********** MatrixBase method **********/


template <typename Derived>
const MatrixLogarithmReturnValue<Derived> MatrixBase<Derived>::log() const
{
  eigen_assert(rows() == cols());
  return MatrixLogarithmReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_LOGARITHM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixPower.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012, 2013 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_POWER
#define EIGEN_MATRIX_POWER

namespace Eigen {

template<typename MatrixType> class MatrixPower;

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix.
 *
 * \tparam MatrixType  type of the base, a matrix.
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixPower::operator() and related functions and most of the
 * time this is the only way it is used.
 */
/* TODO This class is only used by MatrixPower, so it should be nested
 * into MatrixPower, like MatrixPower::ReturnValue. However, my
 * compiler complained about unused template parameter in the
 * following declaration in namespace internal.
 *
 * template<typename MatrixType>
 * struct traits<MatrixPower<MatrixType>::ReturnValue>;
 */
template<typename MatrixType>
class MatrixPowerParenthesesReturnValue : public ReturnByValue< MatrixPowerParenthesesReturnValue<MatrixType> >
{
  public:
    typedef typename MatrixType::RealScalar RealScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] pow  %MatrixPower storing the base.
     * \param[in] p    scalar, the exponent of the matrix power.
     */
    MatrixPowerParenthesesReturnValue(MatrixPower<MatrixType>& pow, RealScalar p) : m_pow(pow), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * \param[out] result
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { m_pow.compute(result, m_p); }

    Index rows() const { return m_pow.rows(); }
    Index cols() const { return m_pow.cols(); }

  private:
    MatrixPower<MatrixType>& m_pow;
    const RealScalar m_p;
};

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Class for computing matrix powers.
 *
 * \tparam MatrixType  type of the base, expected to be an instantiation
 * of the Matrix class template.
 *
 * This class is capable of computing triangular real/complex matrices
 * raised to a power in the interval \f$ (-1, 1) \f$.
 *
 * \note Currently this class is only used by MatrixPower. One may
 * insist that this be nested into MatrixPower. This class is here to
 * facilitate future development of triangular matrix functions.
 */
template<typename MatrixType>
class MatrixPowerAtomic : internal::noncopyable
{
  private:
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef std::complex<RealScalar> ComplexScalar;
    typedef Block<MatrixType,Dynamic,Dynamic> ResultType;

    const MatrixType& m_A;
    RealScalar m_p;

    void computePade(int degree, const MatrixType& IminusT, ResultType& res) const;
    void compute2x2(ResultType& res, RealScalar p) const;
    void computeBig(ResultType& res) const;
    static int getPadeDegree(float normIminusT);
    static int getPadeDegree(double normIminusT);
    static int getPadeDegree(long double normIminusT);
    static ComplexScalar computeSuperDiag(const ComplexScalar&, const ComplexScalar&, RealScalar p);
    static RealScalar computeSuperDiag(RealScalar, RealScalar, RealScalar p);

  public:
    /**
     * \brief Constructor.
     *
     * \param[in] T  the base of the matrix power.
     * \param[in] p  the exponent of the matrix power, should be in
     * \f$ (-1, 1) \f$.
     *
     * The class stores a reference to T, so it should not be changed
     * (or destroyed) before evaluation. Only the upper triangular
     * part of T is read.
     */
    MatrixPowerAtomic(const MatrixType& T, RealScalar p);
    
    /**
     * \brief Compute the matrix power.
     *
     * \param[out] res  \f$ A^p \f$ where A and p are specified in the
     * constructor.
     */
    void compute(ResultType& res) const;
};

template<typename MatrixType>
MatrixPowerAtomic<MatrixType>::MatrixPowerAtomic(const MatrixType& T, RealScalar p) :
  m_A(T), m_p(p)
{
  eigen_assert(T.rows() == T.cols());
  eigen_assert(p > -1 && p < 1);
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::compute(ResultType& res) const
{
  using std::pow;
  switch (m_A.rows()) {
    case 0:
      break;
    case 1:
      res(0,0) = pow(m_A(0,0), m_p);
      break;
    case 2:
      compute2x2(res, m_p);
      break;
    default:
      computeBig(res);
  }
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::computePade(int degree, const MatrixType& IminusT, ResultType& res) const
{
  int i = 2*degree;
  res = (m_p-RealScalar(degree)) / RealScalar(2*i-2) * IminusT;

  for (--i; i; --i) {
    res = (MatrixType::Identity(IminusT.rows(), IminusT.cols()) + res).template triangularView<Upper>()
	.solve((i==1 ? -m_p : i&1 ? (-m_p-RealScalar(i/2))/RealScalar(2*i) : (m_p-RealScalar(i/2))/RealScalar(2*i-2)) * IminusT).eval();
  }
  res += MatrixType::Identity(IminusT.rows(), IminusT.cols());
}

// This function assumes that res has the correct size (see bug 614)
template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::compute2x2(ResultType& res, RealScalar p) const
{
  using std::abs;
  using std::pow;
  res.coeffRef(0,0) = pow(m_A.coeff(0,0), p);

  for (Index i=1; i < m_A.cols(); ++i) {
    res.coeffRef(i,i) = pow(m_A.coeff(i,i), p);
    if (m_A.coeff(i-1,i-1) == m_A.coeff(i,i))
      res.coeffRef(i-1,i) = p * pow(m_A.coeff(i,i), p-1);
    else if (2*abs(m_A.coeff(i-1,i-1)) < abs(m_A.coeff(i,i)) || 2*abs(m_A.coeff(i,i)) < abs(m_A.coeff(i-1,i-1)))
      res.coeffRef(i-1,i) = (res.coeff(i,i)-res.coeff(i-1,i-1)) / (m_A.coeff(i,i)-m_A.coeff(i-1,i-1));
    else
      res.coeffRef(i-1,i) = computeSuperDiag(m_A.coeff(i,i), m_A.coeff(i-1,i-1), p);
    res.coeffRef(i-1,i) *= m_A.coeff(i-1,i);
  }
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::computeBig(ResultType& res) const
{
  using std::ldexp;
  const int digits = std::numeric_limits<RealScalar>::digits;
  const RealScalar maxNormForPade = RealScalar(
                                    digits <=  24? 4.3386528e-1L                            // single precision
                                  : digits <=  53? 2.789358995219730e-1L                    // double precision
                                  : digits <=  64? 2.4471944416607995472e-1L                // extended precision
                                  : digits <= 106? 1.1016843812851143391275867258512e-1L    // double-double
                                  :                9.134603732914548552537150753385375e-2L); // quadruple precision
  MatrixType IminusT, sqrtT, T = m_A.template triangularView<Upper>();
  RealScalar normIminusT;
  int degree, degree2, numberOfSquareRoots = 0;
  bool hasExtraSquareRoot = false;

  for (Index i=0; i < m_A.cols(); ++i)
    eigen_assert(m_A(i,i) != RealScalar(0));

  while (true) {
    IminusT = MatrixType::Identity(m_A.rows(), m_A.cols()) - T;
    normIminusT = IminusT.cwiseAbs().colwise().sum().maxCoeff();
    if (normIminusT < maxNormForPade) {
      degree = getPadeDegree(normIminusT);
      degree2 = getPadeDegree(normIminusT/2);
      if (degree - degree2 <= 1 || hasExtraSquareRoot)
	break;
      hasExtraSquareRoot = true;
    }
    matrix_sqrt_triangular(T, sqrtT);
    T = sqrtT.template triangularView<Upper>();
    ++numberOfSquareRoots;
  }
  computePade(degree, IminusT, res);

  for (; numberOfSquareRoots; --numberOfSquareRoots) {
    compute2x2(res, ldexp(m_p, -numberOfSquareRoots));
    res = res.template triangularView<Upper>() * res;
  }
  compute2x2(res, m_p);
}
  
template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(float normIminusT)
{
  const float maxNormForPade[] = { 2.8064004e-1f /* degree = 3 */ , 4.3386528e-1f };
  int degree = 3;
  for (; degree <= 4; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(double normIminusT)
{
  const double maxNormForPade[] = { 1.884160592658218e-2 /* degree = 3 */ , 6.038881904059573e-2, 1.239917516308172e-1,
      1.999045567181744e-1, 2.789358995219730e-1 };
  int degree = 3;
  for (; degree <= 7; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(long double normIminusT)
{
#if   LDBL_MANT_DIG == 53
  const int maxPadeDegree = 7;
  const double maxNormForPade[] = { 1.884160592658218e-2L /* degree = 3 */ , 6.038881904059573e-2L, 1.239917516308172e-1L,
      1.999045567181744e-1L, 2.789358995219730e-1L };
#elif LDBL_MANT_DIG <= 64
  const int maxPadeDegree = 8;
  const long double maxNormForPade[] = { 6.3854693117491799460e-3L /* degree = 3 */ , 2.6394893435456973676e-2L,
      6.4216043030404063729e-2L, 1.1701165502926694307e-1L, 1.7904284231268670284e-1L, 2.4471944416607995472e-1L };
#elif LDBL_MANT_DIG <= 106
  const int maxPadeDegree = 10;
  const double maxNormForPade[] = { 1.0007161601787493236741409687186e-4L /* degree = 3 */ ,
      1.0007161601787493236741409687186e-3L, 4.7069769360887572939882574746264e-3L, 1.3220386624169159689406653101695e-2L,
      2.8063482381631737920612944054906e-2L, 4.9625993951953473052385361085058e-2L, 7.7367040706027886224557538328171e-2L,
      1.1016843812851143391275867258512e-1L };
#else
  const int maxPadeDegree = 10;
  const double maxNormForPade[] = { 5.524506147036624377378713555116378e-5L /* degree = 3 */ ,
      6.640600568157479679823602193345995e-4L, 3.227716520106894279249709728084626e-3L,
      9.619593944683432960546978734646284e-3L, 2.134595382433742403911124458161147e-2L,
      3.908166513900489428442993794761185e-2L, 6.266780814639442865832535460550138e-2L,
      9.134603732914548552537150753385375e-2L };
#endif
  int degree = 3;
  for (; degree <= maxPadeDegree; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline typename MatrixPowerAtomic<MatrixType>::ComplexScalar
MatrixPowerAtomic<MatrixType>::computeSuperDiag(const ComplexScalar& curr, const ComplexScalar& prev, RealScalar p)
{
  using std::ceil;
  using std::exp;
  using std::log;
  using std::sinh;

  ComplexScalar logCurr = log(curr);
  ComplexScalar logPrev = log(prev);
  RealScalar unwindingNumber = ceil((numext::imag(logCurr - logPrev) - RealScalar(EIGEN_PI)) / RealScalar(2*EIGEN_PI));
  ComplexScalar w = numext::log1p((curr-prev)/prev)/RealScalar(2) + ComplexScalar(0, RealScalar(EIGEN_PI)*unwindingNumber);
  return RealScalar(2) * exp(RealScalar(0.5) * p * (logCurr + logPrev)) * sinh(p * w) / (curr - prev);
}

template<typename MatrixType>
inline typename MatrixPowerAtomic<MatrixType>::RealScalar
MatrixPowerAtomic<MatrixType>::computeSuperDiag(RealScalar curr, RealScalar prev, RealScalar p)
{
  using std::exp;
  using std::log;
  using std::sinh;

  RealScalar w = numext::log1p((curr-prev)/prev)/RealScalar(2);
  return 2 * exp(p * (log(curr) + log(prev)) / 2) * sinh(p * w) / (curr - prev);
}

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Class for computing matrix powers.
 *
 * \tparam MatrixType  type of the base, expected to be an instantiation
 * of the Matrix class template.
 *
 * This class is capable of computing real/complex matrices raised to
 * an arbitrary real power. Meanwhile, it saves the result of Schur
 * decomposition if an non-integral power has even been calculated.
 * Therefore, if you want to compute multiple (>= 2) matrix powers
 * for the same matrix, using the class directly is more efficient than
 * calling MatrixBase::pow().
 *
 * Example:
 * \include MatrixPower_optimal.cpp
 * Output: \verbinclude MatrixPower_optimal.out
 */
template<typename MatrixType>
class MatrixPower : internal::noncopyable
{
  private:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;

  public:
    /**
     * \brief Constructor.
     *
     * \param[in] A  the base of the matrix power.
     *
     * The class stores a reference to A, so it should not be changed
     * (or destroyed) before evaluation.
     */
    explicit MatrixPower(const MatrixType& A) :
      m_A(A),
      m_conditionNumber(0),
      m_rank(A.cols()),
      m_nulls(0)
    { eigen_assert(A.rows() == A.cols()); }

    /**
     * \brief Returns the matrix power.
     *
     * \param[in] p  exponent, a real scalar.
     * \return The expression \f$ A^p \f$, where A is specified in the
     * constructor.
     */
    const MatrixPowerParenthesesReturnValue<MatrixType> operator()(RealScalar p)
    { return MatrixPowerParenthesesReturnValue<MatrixType>(*this, p); }

    /**
     * \brief Compute the matrix power.
     *
     * \param[in]  p    exponent, a real scalar.
     * \param[out] res  \f$ A^p \f$ where A is specified in the
     * constructor.
     */
    template<typename ResultType>
    void compute(ResultType& res, RealScalar p);
    
    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    typedef std::complex<RealScalar> ComplexScalar;
    typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0,
              MatrixType::RowsAtCompileTime, MatrixType::ColsAtCompileTime> ComplexMatrix;

    /** \brief Reference to the base of matrix power. */
    typename MatrixType::Nested m_A;

    /** \brief Temporary storage. */
    MatrixType m_tmp;

    /** \brief Store the result of Schur decomposition. */
    ComplexMatrix m_T, m_U;
    
    /** \brief Store fractional power of m_T. */
    ComplexMatrix m_fT;

    /**
     * \brief Condition number of m_A.
     *
     * It is initialized as 0 to avoid performing unnecessary Schur
     * decomposition, which is the bottleneck.
     */
    RealScalar m_conditionNumber;

    /** \brief Rank of m_A. */
    Index m_rank;
    
    /** \brief Rank deficiency of m_A. */
    Index m_nulls;

    /**
     * \brief Split p into integral part and fractional part.
     *
     * \param[in]  p        The exponent.
     * \param[out] p        The fractional part ranging in \f$ (-1, 1) \f$.
     * \param[out] intpart  The integral part.
     *
     * Only if the fractional part is nonzero, it calls initialize().
     */
    void split(RealScalar& p, RealScalar& intpart);

    /** \brief Perform Schur decomposition for fractional power. */
    void initialize();

    template<typename ResultType>
    void computeIntPower(ResultType& res, RealScalar p);

    template<typename ResultType>
    void computeFracPower(ResultType& res, RealScalar p);

    template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
    static void revertSchur(
        Matrix<ComplexScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
        const ComplexMatrix& T,
        const ComplexMatrix& U);

    template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
    static void revertSchur(
        Matrix<RealScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
        const ComplexMatrix& T,
        const ComplexMatrix& U);
};

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::compute(ResultType& res, RealScalar p)
{
  using std::pow;
  switch (cols()) {
    case 0:
      break;
    case 1:
      res(0,0) = pow(m_A.coeff(0,0), p);
      break;
    default:
      RealScalar intpart;
      split(p, intpart);

      res = MatrixType::Identity(rows(), cols());
      computeIntPower(res, intpart);
      if (p) computeFracPower(res, p);
  }
}

template<typename MatrixType>
void MatrixPower<MatrixType>::split(RealScalar& p, RealScalar& intpart)
{
  using std::floor;
  using std::pow;

  intpart = floor(p);
  p -= intpart;

  // Perform Schur decomposition if it is not yet performed and the power is
  // not an integer.
  if (!m_conditionNumber && p)
    initialize();

  // Choose the more stable of intpart = floor(p) and intpart = ceil(p).
  if (p > RealScalar(0.5) && p > (1-p) * pow(m_conditionNumber, p)) {
    --p;
    ++intpart;
  }
}

template<typename MatrixType>
void MatrixPower<MatrixType>::initialize()
{
  const ComplexSchur<MatrixType> schurOfA(m_A);
  JacobiRotation<ComplexScalar> rot;
  ComplexScalar eigenvalue;

  m_fT.resizeLike(m_A);
  m_T = schurOfA.matrixT();
  m_U = schurOfA.matrixU();
  m_conditionNumber = m_T.diagonal().array().abs().maxCoeff() / m_T.diagonal().array().abs().minCoeff();

  // Move zero eigenvalues to the bottom right corner.
  for (Index i = cols()-1; i>=0; --i) {
    if (m_rank <= 2)
      return;
    if (m_T.coeff(i,i) == RealScalar(0)) {
      for (Index j=i+1; j < m_rank; ++j) {
        eigenvalue = m_T.coeff(j,j);
        rot.makeGivens(m_T.coeff(j-1,j), eigenvalue);
        m_T.applyOnTheRight(j-1, j, rot);
        m_T.applyOnTheLeft(j-1, j, rot.adjoint());
        m_T.coeffRef(j-1,j-1) = eigenvalue;
        m_T.coeffRef(j,j) = RealScalar(0);
        m_U.applyOnTheRight(j-1, j, rot);
      }
      --m_rank;
    }
  }

  m_nulls = rows() - m_rank;
  if (m_nulls) {
    eigen_assert(m_T.bottomRightCorner(m_nulls, m_nulls).isZero()
        && "Base of matrix power should be invertible or with a semisimple zero eigenvalue.");
    m_fT.bottomRows(m_nulls).fill(RealScalar(0));
  }
}

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::computeIntPower(ResultType& res, RealScalar p)
{
  using std::abs;
  using std::fmod;
  RealScalar pp = abs(p);

  if (p<0) 
    m_tmp = m_A.inverse();
  else     
    m_tmp = m_A;

  while (true) {
    if (fmod(pp, 2) >= 1)
      res = m_tmp * res;
    pp /= 2;
    if (pp < 1)
      break;
    m_tmp *= m_tmp;
  }
}

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::computeFracPower(ResultType& res, RealScalar p)
{
  Block<ComplexMatrix,Dynamic,Dynamic> blockTp(m_fT, 0, 0, m_rank, m_rank);
  eigen_assert(m_conditionNumber);
  eigen_assert(m_rank + m_nulls == rows());

  MatrixPowerAtomic<ComplexMatrix>(m_T.topLeftCorner(m_rank, m_rank), p).compute(blockTp);
  if (m_nulls) {
    m_fT.topRightCorner(m_rank, m_nulls) = m_T.topLeftCorner(m_rank, m_rank).template triangularView<Upper>()
        .solve(blockTp * m_T.topRightCorner(m_rank, m_nulls));
  }
  revertSchur(m_tmp, m_fT, m_U);
  res = m_tmp * res;
}

template<typename MatrixType>
template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
inline void MatrixPower<MatrixType>::revertSchur(
    Matrix<ComplexScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
    const ComplexMatrix& T,
    const ComplexMatrix& U)
{ res.noalias() = U * (T.template triangularView<Upper>() * U.adjoint()); }

template<typename MatrixType>
template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
inline void MatrixPower<MatrixType>::revertSchur(
    Matrix<RealScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
    const ComplexMatrix& T,
    const ComplexMatrix& U)
{ res.noalias() = (U * (T.template triangularView<Upper>() * U.adjoint())).real(); }

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix (expression).
 *
 * \tparam Derived  type of the base, a matrix (expression).
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixBase::pow() and related functions and most of the
 * time this is the only way it is used.
 */
template<typename Derived>
class MatrixPowerReturnValue : public ReturnByValue< MatrixPowerReturnValue<Derived> >
{
  public:
    typedef typename Derived::PlainObject PlainObject;
    typedef typename Derived::RealScalar RealScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] A  %Matrix (expression), the base of the matrix power.
     * \param[in] p  real scalar, the exponent of the matrix power.
     */
    MatrixPowerReturnValue(const Derived& A, RealScalar p) : m_A(A), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * \param[out] result  \f$ A^p \f$ where \p A and \p p are as in the
     * constructor.
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { MatrixPower<PlainObject>(m_A.eval()).compute(result, m_p); }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const Derived& m_A;
    const RealScalar m_p;
};

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix (expression).
 *
 * \tparam Derived  type of the base, a matrix (expression).
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixBase::pow() and related functions and most of the
 * time this is the only way it is used.
 */
template<typename Derived>
class MatrixComplexPowerReturnValue : public ReturnByValue< MatrixComplexPowerReturnValue<Derived> >
{
  public:
    typedef typename Derived::PlainObject PlainObject;
    typedef typename std::complex<typename Derived::RealScalar> ComplexScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] A  %Matrix (expression), the base of the matrix power.
     * \param[in] p  complex scalar, the exponent of the matrix power.
     */
    MatrixComplexPowerReturnValue(const Derived& A, const ComplexScalar& p) : m_A(A), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * Because \p p is complex, \f$ A^p \f$ is simply evaluated as \f$
     * \exp(p \log(A)) \f$.
     *
     * \param[out] result  \f$ A^p \f$ where \p A and \p p are as in the
     * constructor.
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { result = (m_p * m_A.log()).exp(); }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const Derived& m_A;
    const ComplexScalar m_p;
};

namespace internal {

template<typename MatrixPowerType>
struct traits< MatrixPowerParenthesesReturnValue<MatrixPowerType> >
{ typedef typename MatrixPowerType::PlainObject ReturnType; };

template<typename Derived>
struct traits< MatrixPowerReturnValue<Derived> >
{ typedef typename Derived::PlainObject ReturnType; };

template<typename Derived>
struct traits< MatrixComplexPowerReturnValue<Derived> >
{ typedef typename Derived::PlainObject ReturnType; };

}

template<typename Derived>
const MatrixPowerReturnValue<Derived> MatrixBase<Derived>::pow(const RealScalar& p) const
{ return MatrixPowerReturnValue<Derived>(derived(), p); }

template<typename Derived>
const MatrixComplexPowerReturnValue<Derived> MatrixBase<Derived>::pow(const std::complex<RealScalar>& p) const
{ return MatrixComplexPowerReturnValue<Derived>(derived(), p); }

} // namespace Eigen

#endif // EIGEN_MATRIX_POWER


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixSquareRoot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_SQUARE_ROOT
#define EIGEN_MATRIX_SQUARE_ROOT

namespace Eigen { 

namespace internal {

// pre:  T.block(i,i,2,2) has complex conjugate eigenvalues
// post: sqrtT.block(i,i,2,2) is square root of T.block(i,i,2,2)
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x2_diagonal_block(const MatrixType& T, Index i, ResultType& sqrtT)
{
  // TODO: This case (2-by-2 blocks with complex conjugate eigenvalues) is probably hidden somewhere
  //       in EigenSolver. If we expose it, we could call it directly from here.
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,2> block = T.template block<2,2>(i,i);
  EigenSolver<Matrix<Scalar,2,2> > es(block);
  sqrtT.template block<2,2>(i,i)
    = (es.eigenvectors() * es.eigenvalues().cwiseSqrt().asDiagonal() * es.eigenvectors().inverse()).real();
}

// pre:  block structure of T is such that (i,j) is a 1x1 block,
//       all blocks of sqrtT to left of and below (i,j) are correct
// post: sqrtT(i,j) has the correct value
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_1x1_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Scalar tmp = (sqrtT.row(i).segment(i+1,j-i-1) * sqrtT.col(j).segment(i+1,j-i-1)).value();
  sqrtT.coeffRef(i,j) = (T.coeff(i,j) - tmp) / (sqrtT.coeff(i,i) + sqrtT.coeff(j,j));
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_1x2_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,1,2> rhs = T.template block<1,2>(i,j);
  if (j-i > 1)
    rhs -= sqrtT.block(i, i+1, 1, j-i-1) * sqrtT.block(i+1, j, j-i-1, 2);
  Matrix<Scalar,2,2> A = sqrtT.coeff(i,i) * Matrix<Scalar,2,2>::Identity();
  A += sqrtT.template block<2,2>(j,j).transpose();
  sqrtT.template block<1,2>(i,j).transpose() = A.fullPivLu().solve(rhs.transpose());
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x1_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,1> rhs = T.template block<2,1>(i,j);
  if (j-i > 2)
    rhs -= sqrtT.block(i, i+2, 2, j-i-2) * sqrtT.block(i+2, j, j-i-2, 1);
  Matrix<Scalar,2,2> A = sqrtT.coeff(j,j) * Matrix<Scalar,2,2>::Identity();
  A += sqrtT.template block<2,2>(i,i);
  sqrtT.template block<2,1>(i,j) = A.fullPivLu().solve(rhs);
}

// solves the equation A X + X B = C where all matrices are 2-by-2
template <typename MatrixType>
void matrix_sqrt_quasi_triangular_solve_auxiliary_equation(MatrixType& X, const MatrixType& A, const MatrixType& B, const MatrixType& C)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,4,4> coeffMatrix = Matrix<Scalar,4,4>::Zero();
  coeffMatrix.coeffRef(0,0) = A.coeff(0,0) + B.coeff(0,0);
  coeffMatrix.coeffRef(1,1) = A.coeff(0,0) + B.coeff(1,1);
  coeffMatrix.coeffRef(2,2) = A.coeff(1,1) + B.coeff(0,0);
  coeffMatrix.coeffRef(3,3) = A.coeff(1,1) + B.coeff(1,1);
  coeffMatrix.coeffRef(0,1) = B.coeff(1,0);
  coeffMatrix.coeffRef(0,2) = A.coeff(0,1);
  coeffMatrix.coeffRef(1,0) = B.coeff(0,1);
  coeffMatrix.coeffRef(1,3) = A.coeff(0,1);
  coeffMatrix.coeffRef(2,0) = A.coeff(1,0);
  coeffMatrix.coeffRef(2,3) = B.coeff(1,0);
  coeffMatrix.coeffRef(3,1) = A.coeff(1,0);
  coeffMatrix.coeffRef(3,2) = B.coeff(0,1);

  Matrix<Scalar,4,1> rhs;
  rhs.coeffRef(0) = C.coeff(0,0);
  rhs.coeffRef(1) = C.coeff(0,1);
  rhs.coeffRef(2) = C.coeff(1,0);
  rhs.coeffRef(3) = C.coeff(1,1);

  Matrix<Scalar,4,1> result;
  result = coeffMatrix.fullPivLu().solve(rhs);

  X.coeffRef(0,0) = result.coeff(0);
  X.coeffRef(0,1) = result.coeff(1);
  X.coeffRef(1,0) = result.coeff(2);
  X.coeffRef(1,1) = result.coeff(3);
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x2_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,2> A = sqrtT.template block<2,2>(i,i);
  Matrix<Scalar,2,2> B = sqrtT.template block<2,2>(j,j);
  Matrix<Scalar,2,2> C = T.template block<2,2>(i,j);
  if (j-i > 2)
    C -= sqrtT.block(i, i+2, 2, j-i-2) * sqrtT.block(i+2, j, j-i-2, 2);
  Matrix<Scalar,2,2> X;
  matrix_sqrt_quasi_triangular_solve_auxiliary_equation(X, A, B, C);
  sqrtT.template block<2,2>(i,j) = X;
}

// pre:  T is quasi-upper-triangular and sqrtT is a zero matrix of the same size
// post: the diagonal blocks of sqrtT are the square roots of the diagonal blocks of T
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_diagonal(const MatrixType& T, ResultType& sqrtT)
{
  using std::sqrt;
  const Index size = T.rows();
  for (Index i = 0; i < size; i++) {
    if (i == size - 1 || T.coeff(i+1, i) == 0) {
      eigen_assert(T(i,i) >= 0);
      sqrtT.coeffRef(i,i) = sqrt(T.coeff(i,i));
    }
    else {
      matrix_sqrt_quasi_triangular_2x2_diagonal_block(T, i, sqrtT);
      ++i;
    }
  }
}

// pre:  T is quasi-upper-triangular and diagonal blocks of sqrtT are square root of diagonal blocks of T.
// post: sqrtT is the square root of T.
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_off_diagonal(const MatrixType& T, ResultType& sqrtT)
{
  const Index size = T.rows();
  for (Index j = 1; j < size; j++) {
      if (T.coeff(j, j-1) != 0)  // if T(j-1:j, j-1:j) is a 2-by-2 block
	continue;
    for (Index i = j-1; i >= 0; i--) {
      if (i > 0 && T.coeff(i, i-1) != 0)  // if T(i-1:i, i-1:i) is a 2-by-2 block
	continue;
      bool iBlockIs2x2 = (i < size - 1) && (T.coeff(i+1, i) != 0);
      bool jBlockIs2x2 = (j < size - 1) && (T.coeff(j+1, j) != 0);
      if (iBlockIs2x2 && jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_2x2_off_diagonal_block(T, i, j, sqrtT);
      else if (iBlockIs2x2 && !jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_2x1_off_diagonal_block(T, i, j, sqrtT);
      else if (!iBlockIs2x2 && jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_1x2_off_diagonal_block(T, i, j, sqrtT);
      else if (!iBlockIs2x2 && !jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_1x1_off_diagonal_block(T, i, j, sqrtT);
    }
  }
}

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  * \brief Compute matrix square root of quasi-triangular matrix.
  *
  * \tparam  MatrixType  type of \p arg, the argument of matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  ResultType  type of \p result, where result is to be stored.
  * \param[in]  arg      argument of matrix square root.
  * \param[out] result   matrix square root of upper Hessenberg part of \p arg.
  *
  * This function computes the square root of the upper quasi-triangular matrix stored in the upper
  * Hessenberg part of \p arg.  Only the upper Hessenberg part of \p result is updated, the rest is
  * not touched.  See MatrixBase::sqrt() for details on how this computation is implemented.
  *
  * \sa MatrixSquareRoot, MatrixSquareRootQuasiTriangular
  */
template <typename MatrixType, typename ResultType> 
void matrix_sqrt_quasi_triangular(const MatrixType &arg, ResultType &result)
{
  eigen_assert(arg.rows() == arg.cols());
  result.resize(arg.rows(), arg.cols());
  internal::matrix_sqrt_quasi_triangular_diagonal(arg, result);
  internal::matrix_sqrt_quasi_triangular_off_diagonal(arg, result);
}


/** \ingroup MatrixFunctions_Module
  * \brief Compute matrix square root of triangular matrix.
  *
  * \tparam  MatrixType  type of \p arg, the argument of matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  ResultType  type of \p result, where result is to be stored.
  * \param[in]  arg      argument of matrix square root.
  * \param[out] result   matrix square root of upper triangular part of \p arg.
  *
  * Only the upper triangular part (including the diagonal) of \p result is updated, the rest is not
  * touched.  See MatrixBase::sqrt() for details on how this computation is implemented.
  *
  * \sa MatrixSquareRoot, MatrixSquareRootQuasiTriangular
  */
template <typename MatrixType, typename ResultType> 
void matrix_sqrt_triangular(const MatrixType &arg, ResultType &result)
{
  using std::sqrt;
  typedef typename MatrixType::Scalar Scalar;

  eigen_assert(arg.rows() == arg.cols());

  // Compute square root of arg and store it in upper triangular part of result
  // This uses that the square root of triangular matrices can be computed directly.
  result.resize(arg.rows(), arg.cols());
  for (Index i = 0; i < arg.rows(); i++) {
    result.coeffRef(i,i) = sqrt(arg.coeff(i,i));
  }
  for (Index j = 1; j < arg.cols(); j++) {
    for (Index i = j-1; i >= 0; i--) {
      // if i = j-1, then segment has length 0 so tmp = 0
      Scalar tmp = (result.row(i).segment(i+1,j-i-1) * result.col(j).segment(i+1,j-i-1)).value();
      // denominator may be zero if original matrix is singular
      result.coeffRef(i,j) = (arg.coeff(i,j) - tmp) / (result.coeff(i,i) + result.coeff(j,j));
    }
  }
}


namespace internal {

/** \ingroup MatrixFunctions_Module
  * \brief Helper struct for computing matrix square roots of general matrices.
  * \tparam  MatrixType  type of the argument of the matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  *
  * \sa MatrixSquareRootTriangular, MatrixSquareRootQuasiTriangular, MatrixBase::sqrt()
  */
template <typename MatrixType, int IsComplex = NumTraits<typename internal::traits<MatrixType>::Scalar>::IsComplex>
struct matrix_sqrt_compute
{
  /** \brief Compute the matrix square root
    *
    * \param[in]  arg     matrix whose square root is to be computed.
    * \param[out] result  square root of \p arg.
    *
    * See MatrixBase::sqrt() for details on how this computation is implemented.
    */
  template <typename ResultType> static void run(const MatrixType &arg, ResultType &result);    
};


// ********** Partial specialization for real matrices **********

template <typename MatrixType>
struct matrix_sqrt_compute<MatrixType, 0>
{
  typedef typename MatrixType::PlainObject PlainType;
  template <typename ResultType>
  static void run(const MatrixType &arg, ResultType &result)
  {
    eigen_assert(arg.rows() == arg.cols());

    // Compute Schur decomposition of arg
    const RealSchur<PlainType> schurOfA(arg);
    const PlainType& T = schurOfA.matrixT();
    const PlainType& U = schurOfA.matrixU();
    
    // Compute square root of T
    PlainType sqrtT = PlainType::Zero(arg.rows(), arg.cols());
    matrix_sqrt_quasi_triangular(T, sqrtT);
    
    // Compute square root of arg
    result = U * sqrtT * U.adjoint();
  }
};


// ********** Partial specialization for complex matrices **********

template <typename MatrixType>
struct matrix_sqrt_compute<MatrixType, 1>
{
  typedef typename MatrixType::PlainObject PlainType;
  template <typename ResultType>
  static void run(const MatrixType &arg, ResultType &result)
  {
    eigen_assert(arg.rows() == arg.cols());

    // Compute Schur decomposition of arg
    const ComplexSchur<PlainType> schurOfA(arg);
    const PlainType& T = schurOfA.matrixT();
    const PlainType& U = schurOfA.matrixU();
    
    // Compute square root of T
    PlainType sqrtT;
    matrix_sqrt_triangular(T, sqrtT);
    
    // Compute square root of arg
    result = U * (sqrtT.template triangularView<Upper>() * U.adjoint());
  }
};

} // end namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix square root of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix square root.
  *
  * This class holds the argument to the matrix square root until it
  * is assigned or evaluated for some other reason (so the argument
  * should not be changed in the meantime). It is the return type of
  * MatrixBase::sqrt() and most of the time this is the only way it is
  * used.
  */
template<typename Derived> class MatrixSquareRootReturnValue
: public ReturnByValue<MatrixSquareRootReturnValue<Derived> >
{
  protected:
    typedef typename internal::ref_selector<Derived>::type DerivedNested;

  public:
    /** \brief Constructor.
      *
      * \param[in]  src  %Matrix (expression) forming the argument of the
      * matrix square root.
      */
    explicit MatrixSquareRootReturnValue(const Derived& src) : m_src(src) { }

    /** \brief Compute the matrix square root.
      *
      * \param[out]  result  the matrix square root of \p src in the
      * constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      typedef typename internal::nested_eval<Derived, 10>::type DerivedEvalType;
      typedef typename internal::remove_all<DerivedEvalType>::type DerivedEvalTypeClean;
      DerivedEvalType tmp(m_src);
      internal::matrix_sqrt_compute<DerivedEvalTypeClean>::run(tmp, result);
    }

    Index rows() const { return m_src.rows(); }
    Index cols() const { return m_src.cols(); }

  protected:
    const DerivedNested m_src;
};

namespace internal {
template<typename Derived>
struct traits<MatrixSquareRootReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}

template <typename Derived>
const MatrixSquareRootReturnValue<Derived> MatrixBase<Derived>::sqrt() const
{
  eigen_assert(rows() == cols());
  return MatrixSquareRootReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_FUNCTION


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/StemFunction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STEM_FUNCTION
#define EIGEN_STEM_FUNCTION

namespace Eigen { 

namespace internal {

/** \brief The exponential function (and its derivatives). */
template <typename Scalar>
Scalar stem_function_exp(Scalar x, int)
{
  using std::exp;
  return exp(x);
}

/** \brief Cosine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_cos(Scalar x, int n)
{
  using std::cos;
  using std::sin;
  Scalar res;

  switch (n % 4) {
  case 0: 
    res = std::cos(x);
    break;
  case 1:
    res = -std::sin(x);
    break;
  case 2:
    res = -std::cos(x);
    break;
  case 3:
    res = std::sin(x);
    break;
  }
  return res;
}

/** \brief Sine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_sin(Scalar x, int n)
{
  using std::cos;
  using std::sin;
  Scalar res;

  switch (n % 4) {
  case 0:
    res = std::sin(x);
    break;
  case 1:
    res = std::cos(x);
    break;
  case 2:
    res = -std::sin(x);
    break;
  case 3:
    res = -std::cos(x);
    break;
  }
  return res;
}

/** \brief Hyperbolic cosine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_cosh(Scalar x, int n)
{
  using std::cosh;
  using std::sinh;
  Scalar res;
  
  switch (n % 2) {
  case 0:
    res = std::cosh(x);
    break;
  case 1:
    res = std::sinh(x);
    break;
  }
  return res;
}
	
/** \brief Hyperbolic sine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_sinh(Scalar x, int n)
{
  using std::cosh;
  using std::sinh;
  Scalar res;
  
  switch (n % 2) {
  case 0:
    res = std::sinh(x);
    break;
  case 1:
    res = std::cosh(x);
    break;
  }
  return res;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_STEM_FUNCTION


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MoreVectorization/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Rohit Garg <rpg.314@gmail.com>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H
#define EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H

namespace Eigen { 

namespace internal {

/** \internal \returns the arcsin of \a a (coeff-wise) */
template<typename Packet> inline static Packet pasin(Packet a) { return std::asin(a); }

#ifdef EIGEN_VECTORIZE_SSE

template<> EIGEN_DONT_INLINE Packet4f pasin(Packet4f x)
{
  _EIGEN_DECLARE_CONST_Packet4f(half, 0.5);
  _EIGEN_DECLARE_CONST_Packet4f(minus_half, -0.5);
  _EIGEN_DECLARE_CONST_Packet4f(3half, 1.5);

  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(sign_mask, 0x80000000);

  _EIGEN_DECLARE_CONST_Packet4f(pi, 3.141592654);
  _EIGEN_DECLARE_CONST_Packet4f(pi_over_2, 3.141592654*0.5);

  _EIGEN_DECLARE_CONST_Packet4f(asin1, 4.2163199048E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin2, 2.4181311049E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin3, 4.5470025998E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin4, 7.4953002686E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin5, 1.6666752422E-1);

  Packet4f a = pabs(x);//got the absolute value

  Packet4f sign_bit= _mm_and_ps(x, p4f_sign_mask);//extracted the sign bit

  Packet4f z1,z2;//will need them during computation    


//will compute the two branches for asin
//so first compare with half

  Packet4f branch_mask= _mm_cmpgt_ps(a, p4f_half);//this is to select which branch to take
//both will be taken, and finally results will be merged
//the branch for values >0.5

    {
//the core series expansion 
    z1=pmadd(p4f_minus_half,a,p4f_half);
    Packet4f x1=psqrt(z1);
    Packet4f s1=pmadd(p4f_asin1, z1, p4f_asin2);
    Packet4f s2=pmadd(s1, z1, p4f_asin3);
    Packet4f s3=pmadd(s2,z1, p4f_asin4);
    Packet4f s4=pmadd(s3,z1, p4f_asin5);
    Packet4f temp=pmul(s4,z1);//not really a madd but a mul by z so that the next term can be a madd
    z1=pmadd(temp,x1,x1);
    z1=padd(z1,z1);
    z1=psub(p4f_pi_over_2,z1);
    }

    {
//the core series expansion 
    Packet4f x2=a;
    z2=pmul(x2,x2);
    Packet4f s1=pmadd(p4f_asin1, z2, p4f_asin2);
    Packet4f s2=pmadd(s1, z2, p4f_asin3);
    Packet4f s3=pmadd(s2,z2, p4f_asin4);
    Packet4f s4=pmadd(s3,z2, p4f_asin5);
    Packet4f temp=pmul(s4,z2);//not really a madd but a mul by z so that the next term can be a madd
    z2=pmadd(temp,x2,x2);
    }

/* select the correct result from the two branch evaluations */
  z1  = _mm_and_ps(branch_mask, z1);
  z2  = _mm_andnot_ps(branch_mask, z2);
  Packet4f z  = _mm_or_ps(z1,z2);

/* update the sign */
  return _mm_xor_ps(z, sign_bit);
}

#endif // EIGEN_VECTORIZE_SSE

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/HybridNonLinearSolver.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HYBRIDNONLINEARSOLVER_H
#define EIGEN_HYBRIDNONLINEARSOLVER_H

namespace Eigen { 

namespace HybridNonLinearSolverSpace { 
    enum Status {
        Running = -1,
        ImproperInputParameters = 0,
        RelativeErrorTooSmall = 1,
        TooManyFunctionEvaluation = 2,
        TolTooSmall = 3,
        NotMakingProgressJacobian = 4,
        NotMakingProgressIterations = 5,
        UserAsked = 6
    };
}

/**
  * \ingroup NonLinearOptimization_Module
  * \brief Finds a zero of a system of n
  * nonlinear functions in n variables by a modification of the Powell
  * hybrid method ("dogleg").
  *
  * The user must provide a subroutine which calculates the
  * functions. The Jacobian is either provided by the user, or approximated
  * using a forward-difference method.
  *
  */
template<typename FunctorType, typename Scalar=double>
class HybridNonLinearSolver
{
public:
    typedef DenseIndex Index;

    HybridNonLinearSolver(FunctorType &_functor)
        : functor(_functor) { nfev=njev=iter = 0;  fnorm= 0.; useExternalScaling=false;}

    struct Parameters {
        Parameters()
            : factor(Scalar(100.))
            , maxfev(1000)
            , xtol(numext::sqrt(NumTraits<Scalar>::epsilon()))
            , nb_of_subdiagonals(-1)
            , nb_of_superdiagonals(-1)
            , epsfcn(Scalar(0.)) {}
        Scalar factor;
        Index maxfev;   // maximum number of function evaluation
        Scalar xtol;
        Index nb_of_subdiagonals;
        Index nb_of_superdiagonals;
        Scalar epsfcn;
    };
    typedef Matrix< Scalar, Dynamic, 1 > FVectorType;
    typedef Matrix< Scalar, Dynamic, Dynamic > JacobianType;
    /* TODO: if eigen provides a triangular storage, use it here */
    typedef Matrix< Scalar, Dynamic, Dynamic > UpperTriangularType;

    HybridNonLinearSolverSpace::Status hybrj1(
            FVectorType  &x,
            const Scalar tol = numext::sqrt(NumTraits<Scalar>::epsilon())
            );

    HybridNonLinearSolverSpace::Status solveInit(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveOneStep(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solve(FVectorType  &x);

    HybridNonLinearSolverSpace::Status hybrd1(
            FVectorType  &x,
            const Scalar tol = numext::sqrt(NumTraits<Scalar>::epsilon())
            );

    HybridNonLinearSolverSpace::Status solveNumericalDiffInit(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveNumericalDiffOneStep(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveNumericalDiff(FVectorType  &x);

    void resetParameters(void) { parameters = Parameters(); }
    Parameters parameters;
    FVectorType  fvec, qtf, diag;
    JacobianType fjac;
    UpperTriangularType R;
    Index nfev;
    Index njev;
    Index iter;
    Scalar fnorm;
    bool useExternalScaling; 
private:
    FunctorType &functor;
    Index n;
    Scalar sum;
    bool sing;
    Scalar temp;
    Scalar delta;
    bool jeval;
    Index ncsuc;
    Scalar ratio;
    Scalar pnorm, xnorm, fnorm1;
    Index nslow1, nslow2;
    Index ncfail;
    Scalar actred, prered;
    FVectorType wa1, wa2, wa3, wa4;

    HybridNonLinearSolver& operator=(const HybridNonLinearSolver&);
};



template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::hybrj1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();

    /* check the input parameters for errors. */
    if (n <= 0 || tol < 0.)
        return HybridNonLinearSolverSpace::ImproperInputParameters;

    resetParameters();
    parameters.maxfev = 100*(n+1);
    parameters.xtol = tol;
    diag.setConstant(n, 1.);
    useExternalScaling = true;
    return solve(x);
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveInit(FVectorType  &x)
{
    n = x.size();

    wa1.resize(n); wa2.resize(n); wa3.resize(n); wa4.resize(n);
    fvec.resize(n);
    qtf.resize(n);
    fjac.resize(n, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || parameters.xtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0. )
        return HybridNonLinearSolverSpace::ImproperInputParameters;
    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return HybridNonLinearSolverSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize iteration counter and monitors. */
    iter = 1;
    ncsuc = 0;
    ncfail = 0;
    nslow1 = 0;
    nslow2 = 0;

    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveOneStep(FVectorType  &x)
{
    using std::abs;
    
    eigen_assert(x.size()==n); // check the caller is not cheating us

    Index j;
    std::vector<JacobiRotation<Scalar> > v_givens(n), w_givens(n);

    jeval = true;

    /* calculate the jacobian matrix. */
    if ( functor.df(x, fjac) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    ++njev;

    wa2 = fjac.colwise().blueNorm();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.) ? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the qr factorization of the jacobian. */
    HouseholderQR<JacobianType> qrfac(fjac); // no pivoting:

    /* copy the triangular factor of the qr factorization into r. */
    R = qrfac.matrixQR();

    /* accumulate the orthogonal factor in fjac. */
    fjac = qrfac.householderQ();

    /* form (q transpose)*fvec and store in qtf. */
    qtf = fjac.transpose() * fvec;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    while (true) {
        /* determine the direction p. */
        internal::dogleg<Scalar>(R, diag, qtf, delta, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return HybridNonLinearSolverSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (fnorm1 < fnorm) /* Computing 2nd power */
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction. */
        wa3 = R.template triangularView<Upper>()*wa1 + qtf;
        temp = wa3.stableNorm();
        prered = 0.;
        if (temp < fnorm) /* Computing 2nd power */
            prered = 1. - numext::abs2(temp / fnorm);

        /* compute the ratio of the actual to the predicted reduction. */
        ratio = 0.;
        if (prered > 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio < Scalar(.1)) {
            ncsuc = 0;
            ++ncfail;
            delta = Scalar(.5) * delta;
        } else {
            ncfail = 0;
            ++ncsuc;
            if (ratio >= Scalar(.5) || ncsuc > 1)
                delta = (std::max)(delta, pnorm / Scalar(.5));
            if (abs(ratio - 1.) <= Scalar(.1)) {
                delta = pnorm / Scalar(.5);
            }
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* determine the progress of the iteration. */
        ++nslow1;
        if (actred >= Scalar(.001))
            nslow1 = 0;
        if (jeval)
            ++nslow2;
        if (actred >= Scalar(.1))
            nslow2 = 0;

        /* test for convergence. */
        if (delta <= parameters.xtol * xnorm || fnorm == 0.)
            return HybridNonLinearSolverSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return HybridNonLinearSolverSpace::TooManyFunctionEvaluation;
        if (Scalar(.1) * (std::max)(Scalar(.1) * delta, pnorm) <= NumTraits<Scalar>::epsilon() * xnorm)
            return HybridNonLinearSolverSpace::TolTooSmall;
        if (nslow2 == 5)
            return HybridNonLinearSolverSpace::NotMakingProgressJacobian;
        if (nslow1 == 10)
            return HybridNonLinearSolverSpace::NotMakingProgressIterations;

        /* criterion for recalculating jacobian. */
        if (ncfail == 2)
            break; // leave inner loop and go for the next outer loop iteration

        /* calculate the rank one modification to the jacobian */
        /* and update qtf if necessary. */
        wa1 = diag.cwiseProduct( diag.cwiseProduct(wa1)/pnorm );
        wa2 = fjac.transpose() * wa4;
        if (ratio >= Scalar(1e-4))
            qtf = wa2;
        wa2 = (wa2-wa3)/pnorm;

        /* compute the qr factorization of the updated jacobian. */
        internal::r1updt<Scalar>(R, wa1, v_givens, w_givens, wa2, wa3, &sing);
        internal::r1mpyq<Scalar>(n, n, fjac.data(), v_givens, w_givens);
        internal::r1mpyq<Scalar>(1, n, qtf.data(), v_givens, w_givens);

        jeval = false;
    }
    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solve(FVectorType  &x)
{
    HybridNonLinearSolverSpace::Status status = solveInit(x);
    if (status==HybridNonLinearSolverSpace::ImproperInputParameters)
        return status;
    while (status==HybridNonLinearSolverSpace::Running)
        status = solveOneStep(x);
    return status;
}



template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::hybrd1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();

    /* check the input parameters for errors. */
    if (n <= 0 || tol < 0.)
        return HybridNonLinearSolverSpace::ImproperInputParameters;

    resetParameters();
    parameters.maxfev = 200*(n+1);
    parameters.xtol = tol;

    diag.setConstant(n, 1.);
    useExternalScaling = true;
    return solveNumericalDiff(x);
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiffInit(FVectorType  &x)
{
    n = x.size();

    if (parameters.nb_of_subdiagonals<0) parameters.nb_of_subdiagonals= n-1;
    if (parameters.nb_of_superdiagonals<0) parameters.nb_of_superdiagonals= n-1;

    wa1.resize(n); wa2.resize(n); wa3.resize(n); wa4.resize(n);
    qtf.resize(n);
    fjac.resize(n, n);
    fvec.resize(n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || parameters.xtol < 0. || parameters.maxfev <= 0 || parameters.nb_of_subdiagonals< 0 || parameters.nb_of_superdiagonals< 0 || parameters.factor <= 0. )
        return HybridNonLinearSolverSpace::ImproperInputParameters;
    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return HybridNonLinearSolverSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize iteration counter and monitors. */
    iter = 1;
    ncsuc = 0;
    ncfail = 0;
    nslow1 = 0;
    nslow2 = 0;

    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiffOneStep(FVectorType  &x)
{
    using std::sqrt;
    using std::abs;
    
    assert(x.size()==n); // check the caller is not cheating us

    Index j;
    std::vector<JacobiRotation<Scalar> > v_givens(n), w_givens(n);

    jeval = true;
    if (parameters.nb_of_subdiagonals<0) parameters.nb_of_subdiagonals= n-1;
    if (parameters.nb_of_superdiagonals<0) parameters.nb_of_superdiagonals= n-1;

    /* calculate the jacobian matrix. */
    if (internal::fdjac1(functor, x, fvec, fjac, parameters.nb_of_subdiagonals, parameters.nb_of_superdiagonals, parameters.epsfcn) <0)
        return HybridNonLinearSolverSpace::UserAsked;
    nfev += (std::min)(parameters.nb_of_subdiagonals+parameters.nb_of_superdiagonals+ 1, n);

    wa2 = fjac.colwise().blueNorm();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.) ? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the qr factorization of the jacobian. */
    HouseholderQR<JacobianType> qrfac(fjac); // no pivoting:

    /* copy the triangular factor of the qr factorization into r. */
    R = qrfac.matrixQR();

    /* accumulate the orthogonal factor in fjac. */
    fjac = qrfac.householderQ();

    /* form (q transpose)*fvec and store in qtf. */
    qtf = fjac.transpose() * fvec;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    while (true) {
        /* determine the direction p. */
        internal::dogleg<Scalar>(R, diag, qtf, delta, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return HybridNonLinearSolverSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (fnorm1 < fnorm) /* Computing 2nd power */
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction. */
        wa3 = R.template triangularView<Upper>()*wa1 + qtf;
        temp = wa3.stableNorm();
        prered = 0.;
        if (temp < fnorm) /* Computing 2nd power */
            prered = 1. - numext::abs2(temp / fnorm);

        /* compute the ratio of the actual to the predicted reduction. */
        ratio = 0.;
        if (prered > 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio < Scalar(.1)) {
            ncsuc = 0;
            ++ncfail;
            delta = Scalar(.5) * delta;
        } else {
            ncfail = 0;
            ++ncsuc;
            if (ratio >= Scalar(.5) || ncsuc > 1)
                delta = (std::max)(delta, pnorm / Scalar(.5));
            if (abs(ratio - 1.) <= Scalar(.1)) {
                delta = pnorm / Scalar(.5);
            }
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* determine the progress of the iteration. */
        ++nslow1;
        if (actred >= Scalar(.001))
            nslow1 = 0;
        if (jeval)
            ++nslow2;
        if (actred >= Scalar(.1))
            nslow2 = 0;

        /* test for convergence. */
        if (delta <= parameters.xtol * xnorm || fnorm == 0.)
            return HybridNonLinearSolverSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return HybridNonLinearSolverSpace::TooManyFunctionEvaluation;
        if (Scalar(.1) * (std::max)(Scalar(.1) * delta, pnorm) <= NumTraits<Scalar>::epsilon() * xnorm)
            return HybridNonLinearSolverSpace::TolTooSmall;
        if (nslow2 == 5)
            return HybridNonLinearSolverSpace::NotMakingProgressJacobian;
        if (nslow1 == 10)
            return HybridNonLinearSolverSpace::NotMakingProgressIterations;

        /* criterion for recalculating jacobian. */
        if (ncfail == 2)
            break; // leave inner loop and go for the next outer loop iteration

        /* calculate the rank one modification to the jacobian */
        /* and update qtf if necessary. */
        wa1 = diag.cwiseProduct( diag.cwiseProduct(wa1)/pnorm );
        wa2 = fjac.transpose() * wa4;
        if (ratio >= Scalar(1e-4))
            qtf = wa2;
        wa2 = (wa2-wa3)/pnorm;

        /* compute the qr factorization of the updated jacobian. */
        internal::r1updt<Scalar>(R, wa1, v_givens, w_givens, wa2, wa3, &sing);
        internal::r1mpyq<Scalar>(n, n, fjac.data(), v_givens, w_givens);
        internal::r1mpyq<Scalar>(1, n, qtf.data(), v_givens, w_givens);

        jeval = false;
    }
    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiff(FVectorType  &x)
{
    HybridNonLinearSolverSpace::Status status = solveNumericalDiffInit(x);
    if (status==HybridNonLinearSolverSpace::ImproperInputParameters)
        return status;
    while (status==HybridNonLinearSolverSpace::Running)
        status = solveNumericalDiffOneStep(x);
    return status;
}

} // end namespace Eigen

#endif // EIGEN_HYBRIDNONLINEARSOLVER_H

//vim: ai ts=4 sts=4 et sw=4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/LevenbergMarquardt.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT__H
#define EIGEN_LEVENBERGMARQUARDT__H

namespace Eigen { 

namespace LevenbergMarquardtSpace {
    enum Status {
        NotStarted = -2,
        Running = -1,
        ImproperInputParameters = 0,
        RelativeReductionTooSmall = 1,
        RelativeErrorTooSmall = 2,
        RelativeErrorAndReductionTooSmall = 3,
        CosinusTooSmall = 4,
        TooManyFunctionEvaluation = 5,
        FtolTooSmall = 6,
        XtolTooSmall = 7,
        GtolTooSmall = 8,
        UserAsked = 9
    };
}



/**
  * \ingroup NonLinearOptimization_Module
  * \brief Performs non linear optimization over a non-linear function,
  * using a variant of the Levenberg Marquardt algorithm.
  *
  * Check wikipedia for more information.
  * http://en.wikipedia.org/wiki/Levenberg%E2%80%93Marquardt_algorithm
  */
template<typename FunctorType, typename Scalar=double>
class LevenbergMarquardt
{
    static Scalar sqrt_epsilon()
    {
      using std::sqrt;
      return sqrt(NumTraits<Scalar>::epsilon());
    }
    
public:
    LevenbergMarquardt(FunctorType &_functor)
        : functor(_functor) { nfev = njev = iter = 0;  fnorm = gnorm = 0.; useExternalScaling=false; }

    typedef DenseIndex Index;
    
    struct Parameters {
        Parameters()
            : factor(Scalar(100.))
            , maxfev(400)
            , ftol(sqrt_epsilon())
            , xtol(sqrt_epsilon())
            , gtol(Scalar(0.))
            , epsfcn(Scalar(0.)) {}
        Scalar factor;
        Index maxfev;   // maximum number of function evaluation
        Scalar ftol;
        Scalar xtol;
        Scalar gtol;
        Scalar epsfcn;
    };

    typedef Matrix< Scalar, Dynamic, 1 > FVectorType;
    typedef Matrix< Scalar, Dynamic, Dynamic > JacobianType;

    LevenbergMarquardtSpace::Status lmder1(
            FVectorType &x,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status minimize(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeInit(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeOneStep(FVectorType &x);

    static LevenbergMarquardtSpace::Status lmdif1(
            FunctorType &functor,
            FVectorType &x,
            Index *nfev,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status lmstr1(
            FVectorType  &x,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status minimizeOptimumStorage(FVectorType  &x);
    LevenbergMarquardtSpace::Status minimizeOptimumStorageInit(FVectorType  &x);
    LevenbergMarquardtSpace::Status minimizeOptimumStorageOneStep(FVectorType  &x);

    void resetParameters(void) { parameters = Parameters(); }

    Parameters parameters;
    FVectorType  fvec, qtf, diag;
    JacobianType fjac;
    PermutationMatrix<Dynamic,Dynamic> permutation;
    Index nfev;
    Index njev;
    Index iter;
    Scalar fnorm, gnorm;
    bool useExternalScaling; 

    Scalar lm_param(void) { return par; }
private:
    
    FunctorType &functor;
    Index n;
    Index m;
    FVectorType wa1, wa2, wa3, wa4;

    Scalar par, sum;
    Scalar temp, temp1, temp2;
    Scalar delta;
    Scalar ratio;
    Scalar pnorm, xnorm, fnorm1, actred, dirder, prered;

    LevenbergMarquardt& operator=(const LevenbergMarquardt&);
};

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmder1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    parameters.ftol = tol;
    parameters.xtol = tol;
    parameters.maxfev = 100*(n+1);

    return minimize(x);
}


template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimize(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters)
        return status;
    do {
        status = minimizeOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
    return status;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeInit(FVectorType  &x)
{
    n = x.size();
    m = functor.values();

    wa1.resize(n); wa2.resize(n); wa3.resize(n);
    wa4.resize(m);
    fvec.resize(m);
    fjac.resize(m, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");
    qtf.resize(n);

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || parameters.ftol < 0. || parameters.xtol < 0. || parameters.gtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return LevenbergMarquardtSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    par = 0.;
    iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOneStep(FVectorType  &x)
{
    using std::abs;
    using std::sqrt;

    eigen_assert(x.size()==n); // check the caller is not cheating us

    /* calculate the jacobian matrix. */
    Index df_ret = functor.df(x, fjac);
    if (df_ret<0)
        return LevenbergMarquardtSpace::UserAsked;
    if (df_ret>0)
        // numerical diff, we evaluated the function df_ret times
        nfev += df_ret;
    else njev++;

    /* compute the qr factorization of the jacobian. */
    wa2 = fjac.colwise().blueNorm();
    ColPivHouseholderQR<JacobianType> qrfac(fjac);
    fjac = qrfac.matrixQR();
    permutation = qrfac.colsPermutation();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (Index j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.)? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* form (q transpose)*fvec and store the first n components in */
    /* qtf. */
    wa4 = fvec;
    wa4.applyOnTheLeft(qrfac.householderQ().adjoint());
    qtf = wa4.head(n);

    /* compute the norm of the scaled gradient. */
    gnorm = 0.;
    if (fnorm != 0.)
        for (Index j = 0; j < n; ++j)
            if (wa2[permutation.indices()[j]] != 0.)
                gnorm = (std::max)(gnorm, abs( fjac.col(j).head(j+1).dot(qtf.head(j+1)/fnorm) / wa2[permutation.indices()[j]]));

    /* test for convergence of the gradient norm. */
    if (gnorm <= parameters.gtol)
        return LevenbergMarquardtSpace::CosinusTooSmall;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    do {

        /* determine the levenberg-marquardt parameter. */
        internal::lmpar2<Scalar>(qrfac, diag, qtf, delta, par, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return LevenbergMarquardtSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (Scalar(.1) * fnorm1 < fnorm)
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction and */
        /* the scaled directional derivative. */
        wa3 = fjac.template triangularView<Upper>() * (qrfac.colsPermutation().inverse() *wa1);
        temp1 = numext::abs2(wa3.stableNorm() / fnorm);
        temp2 = numext::abs2(sqrt(par) * pnorm / fnorm);
        prered = temp1 + temp2 / Scalar(.5);
        dirder = -(temp1 + temp2);

        /* compute the ratio of the actual to the predicted */
        /* reduction. */
        ratio = 0.;
        if (prered != 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio <= Scalar(.25)) {
            if (actred >= 0.)
                temp = Scalar(.5);
            if (actred < 0.)
                temp = Scalar(.5) * dirder / (dirder + Scalar(.5) * actred);
            if (Scalar(.1) * fnorm1 >= fnorm || temp < Scalar(.1))
                temp = Scalar(.1);
            /* Computing MIN */
            delta = temp * (std::min)(delta, pnorm / Scalar(.1));
            par /= temp;
        } else if (!(par != 0. && ratio < Scalar(.75))) {
            delta = pnorm / Scalar(.5);
            par = Scalar(.5) * par;
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* tests for convergence. */
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1. && delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::RelativeReductionTooSmall;
        if (delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
        if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::FtolTooSmall;
        if (delta <= NumTraits<Scalar>::epsilon() * xnorm)
            return LevenbergMarquardtSpace::XtolTooSmall;
        if (gnorm <= NumTraits<Scalar>::epsilon())
            return LevenbergMarquardtSpace::GtolTooSmall;

    } while (ratio < Scalar(1e-4));

    return LevenbergMarquardtSpace::Running;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmstr1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    parameters.ftol = tol;
    parameters.xtol = tol;
    parameters.maxfev = 100*(n+1);

    return minimizeOptimumStorage(x);
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorageInit(FVectorType  &x)
{
    n = x.size();
    m = functor.values();

    wa1.resize(n); wa2.resize(n); wa3.resize(n);
    wa4.resize(m);
    fvec.resize(m);
    // Only R is stored in fjac. Q is only used to compute 'qtf', which is
    // Q.transpose()*rhs. qtf will be updated using givens rotation,
    // instead of storing them in Q.
    // The purpose it to only use a nxn matrix, instead of mxn here, so
    // that we can handle cases where m>>n :
    fjac.resize(n, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");
    qtf.resize(n);

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || parameters.ftol < 0. || parameters.xtol < 0. || parameters.gtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return LevenbergMarquardtSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    par = 0.;
    iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}


template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorageOneStep(FVectorType  &x)
{
    using std::abs;
    using std::sqrt;
    
    eigen_assert(x.size()==n); // check the caller is not cheating us

    Index i, j;
    bool sing;

    /* compute the qr factorization of the jacobian matrix */
    /* calculated one row at a time, while simultaneously */
    /* forming (q transpose)*fvec and storing the first */
    /* n components in qtf. */
    qtf.fill(0.);
    fjac.fill(0.);
    Index rownb = 2;
    for (i = 0; i < m; ++i) {
        if (functor.df(x, wa3, rownb) < 0) return LevenbergMarquardtSpace::UserAsked;
        internal::rwupdt<Scalar>(fjac, wa3, qtf, fvec[i]);
        ++rownb;
    }
    ++njev;

    /* if the jacobian is rank deficient, call qrfac to */
    /* reorder its columns and update the components of qtf. */
    sing = false;
    for (j = 0; j < n; ++j) {
        if (fjac(j,j) == 0.)
            sing = true;
        wa2[j] = fjac.col(j).head(j).stableNorm();
    }
    permutation.setIdentity(n);
    if (sing) {
        wa2 = fjac.colwise().blueNorm();
        // TODO We have no unit test covering this code path, do not modify
        // until it is carefully tested
        ColPivHouseholderQR<JacobianType> qrfac(fjac);
        fjac = qrfac.matrixQR();
        wa1 = fjac.diagonal();
        fjac.diagonal() = qrfac.hCoeffs();
        permutation = qrfac.colsPermutation();
        // TODO : avoid this:
        for(Index ii=0; ii< fjac.cols(); ii++) fjac.col(ii).segment(ii+1, fjac.rows()-ii-1) *= fjac(ii,ii); // rescale vectors

        for (j = 0; j < n; ++j) {
            if (fjac(j,j) != 0.) {
                sum = 0.;
                for (i = j; i < n; ++i)
                    sum += fjac(i,j) * qtf[i];
                temp = -sum / fjac(j,j);
                for (i = j; i < n; ++i)
                    qtf[i] += fjac(i,j) * temp;
            }
            fjac(j,j) = wa1[j];
        }
    }

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.)? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the norm of the scaled gradient. */
    gnorm = 0.;
    if (fnorm != 0.)
        for (j = 0; j < n; ++j)
            if (wa2[permutation.indices()[j]] != 0.)
                gnorm = (std::max)(gnorm, abs( fjac.col(j).head(j+1).dot(qtf.head(j+1)/fnorm) / wa2[permutation.indices()[j]]));

    /* test for convergence of the gradient norm. */
    if (gnorm <= parameters.gtol)
        return LevenbergMarquardtSpace::CosinusTooSmall;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    do {

        /* determine the levenberg-marquardt parameter. */
        internal::lmpar<Scalar>(fjac, permutation.indices(), diag, qtf, delta, par, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return LevenbergMarquardtSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (Scalar(.1) * fnorm1 < fnorm)
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction and */
        /* the scaled directional derivative. */
        wa3 = fjac.topLeftCorner(n,n).template triangularView<Upper>() * (permutation.inverse() * wa1);
        temp1 = numext::abs2(wa3.stableNorm() / fnorm);
        temp2 = numext::abs2(sqrt(par) * pnorm / fnorm);
        prered = temp1 + temp2 / Scalar(.5);
        dirder = -(temp1 + temp2);

        /* compute the ratio of the actual to the predicted */
        /* reduction. */
        ratio = 0.;
        if (prered != 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio <= Scalar(.25)) {
            if (actred >= 0.)
                temp = Scalar(.5);
            if (actred < 0.)
                temp = Scalar(.5) * dirder / (dirder + Scalar(.5) * actred);
            if (Scalar(.1) * fnorm1 >= fnorm || temp < Scalar(.1))
                temp = Scalar(.1);
            /* Computing MIN */
            delta = temp * (std::min)(delta, pnorm / Scalar(.1));
            par /= temp;
        } else if (!(par != 0. && ratio < Scalar(.75))) {
            delta = pnorm / Scalar(.5);
            par = Scalar(.5) * par;
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* tests for convergence. */
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1. && delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::RelativeReductionTooSmall;
        if (delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
        if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::FtolTooSmall;
        if (delta <= NumTraits<Scalar>::epsilon() * xnorm)
            return LevenbergMarquardtSpace::XtolTooSmall;
        if (gnorm <= NumTraits<Scalar>::epsilon())
            return LevenbergMarquardtSpace::GtolTooSmall;

    } while (ratio < Scalar(1e-4));

    return LevenbergMarquardtSpace::Running;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorage(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeOptimumStorageInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters)
        return status;
    do {
        status = minimizeOptimumStorageOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
    return status;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmdif1(
        FunctorType &functor,
        FVectorType  &x,
        Index *nfev,
        const Scalar tol
        )
{
    Index n = x.size();
    Index m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    NumericalDiff<FunctorType> numDiff(functor);
    // embedded LevenbergMarquardt
    LevenbergMarquardt<NumericalDiff<FunctorType>, Scalar > lm(numDiff);
    lm.parameters.ftol = tol;
    lm.parameters.xtol = tol;
    lm.parameters.maxfev = 200*(n+1);

    LevenbergMarquardtSpace::Status info = LevenbergMarquardtSpace::Status(lm.minimize(x));
    if (nfev)
        * nfev = lm.nfev;
    return info;
}

} // end namespace Eigen

#endif // EIGEN_LEVENBERGMARQUARDT__H

//vim: ai ts=4 sts=4 et sw=4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/chkder.h <==
#define chkder_log10e 0.43429448190325182765
#define chkder_factor 100.

namespace Eigen { 

namespace internal {

template<typename Scalar>
void chkder(
        const Matrix< Scalar, Dynamic, 1 >  &x,
        const Matrix< Scalar, Dynamic, 1 >  &fvec,
        const Matrix< Scalar, Dynamic, Dynamic > &fjac,
        Matrix< Scalar, Dynamic, 1 >  &xp,
        const Matrix< Scalar, Dynamic, 1 >  &fvecp,
        int mode,
        Matrix< Scalar, Dynamic, 1 >  &err
        )
{
    using std::sqrt;
    using std::abs;
    using std::log;
    
    typedef DenseIndex Index;

    const Scalar eps = sqrt(NumTraits<Scalar>::epsilon());
    const Scalar epsf = chkder_factor * NumTraits<Scalar>::epsilon();
    const Scalar epslog = chkder_log10e * log(eps);
    Scalar temp;

    const Index m = fvec.size(), n = x.size();

    if (mode != 2) {
        /* mode = 1. */
        xp.resize(n);
        for (Index j = 0; j < n; ++j) {
            temp = eps * abs(x[j]);
            if (temp == 0.)
                temp = eps;
            xp[j] = x[j] + temp;
        }
    }
    else {
        /* mode = 2. */
        err.setZero(m); 
        for (Index j = 0; j < n; ++j) {
            temp = abs(x[j]);
            if (temp == 0.)
                temp = 1.;
            err += temp * fjac.col(j);
        }
        for (Index i = 0; i < m; ++i) {
            temp = 1.;
            if (fvec[i] != 0. && fvecp[i] != 0. && abs(fvecp[i] - fvec[i]) >= epsf * abs(fvec[i]))
                temp = eps * abs((fvecp[i] - fvec[i]) / eps - err[i]) / (abs(fvec[i]) + abs(fvecp[i]));
            err[i] = 1.;
            if (temp > NumTraits<Scalar>::epsilon() && temp < eps)
                err[i] = (chkder_log10e * log(temp) - epslog) / epslog;
            if (temp >= eps)
                err[i] = 0.;
        }
    }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/covar.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void covar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi &ipvt,
        Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon()) )
{
    using std::abs;
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, k, l, ii, jj;
    bool sing;
    Scalar temp;

    /* Function Body */
    const Index n = r.cols();
    const Scalar tolr = tol * abs(r(0,0));
    Matrix< Scalar, Dynamic, 1 > wa(n);
    eigen_assert(ipvt.size()==n);

    /* form the inverse of r in the full upper triangle of r. */
    l = -1;
    for (k = 0; k < n; ++k)
        if (abs(r(k,k)) > tolr) {
            r(k,k) = 1. / r(k,k);
            for (j = 0; j <= k-1; ++j) {
                temp = r(k,k) * r(j,k);
                r(j,k) = 0.;
                r.col(k).head(j+1) -= r.col(j).head(j+1) * temp;
            }
            l = k;
        }

    /* form the full upper triangle of the inverse of (r transpose)*r */
    /* in the full upper triangle of r. */
    for (k = 0; k <= l; ++k) {
        for (j = 0; j <= k-1; ++j)
            r.col(j).head(j+1) += r.col(k).head(j+1) * r(j,k);
        r.col(k).head(k+1) *= r(k,k);
    }

    /* form the full lower triangle of the covariance matrix */
    /* in the strict lower triangle of r and in wa. */
    for (j = 0; j < n; ++j) {
        jj = ipvt[j];
        sing = j > l;
        for (i = 0; i <= j; ++i) {
            if (sing)
                r(i,j) = 0.;
            ii = ipvt[i];
            if (ii > jj)
                r(ii,jj) = r(i,j);
            if (ii < jj)
                r(jj,ii) = r(i,j);
        }
        wa[jj] = r(j,j);
    }

    /* symmetrize the covariance matrix in r. */
    r.topLeftCorner(n,n).template triangularView<StrictlyUpper>() = r.topLeftCorner(n,n).transpose();
    r.diagonal() = wa;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/dogleg.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void dogleg(
        const Matrix< Scalar, Dynamic, Dynamic >  &qrfac,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Matrix< Scalar, Dynamic, 1 >  &x)
{
    using std::abs;
    using std::sqrt;
    
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j;
    Scalar sum, temp, alpha, bnorm;
    Scalar gnorm, qnorm;
    Scalar sgnorm;

    /* Function Body */
    const Scalar epsmch = NumTraits<Scalar>::epsilon();
    const Index n = qrfac.cols();
    eigen_assert(n==qtb.size());
    eigen_assert(n==x.size());
    eigen_assert(n==diag.size());
    Matrix< Scalar, Dynamic, 1 >  wa1(n), wa2(n);

    /* first, calculate the gauss-newton direction. */
    for (j = n-1; j >=0; --j) {
        temp = qrfac(j,j);
        if (temp == 0.) {
            temp = epsmch * qrfac.col(j).head(j+1).maxCoeff();
            if (temp == 0.)
                temp = epsmch;
        }
        if (j==n-1)
            x[j] = qtb[j] / temp;
        else
            x[j] = (qtb[j] - qrfac.row(j).tail(n-j-1).dot(x.tail(n-j-1))) / temp;
    }

    /* test whether the gauss-newton direction is acceptable. */
    qnorm = diag.cwiseProduct(x).stableNorm();
    if (qnorm <= delta)
        return;

    // TODO : this path is not tested by Eigen unit tests

    /* the gauss-newton direction is not acceptable. */
    /* next, calculate the scaled gradient direction. */

    wa1.fill(0.);
    for (j = 0; j < n; ++j) {
        wa1.tail(n-j) += qrfac.row(j).tail(n-j) * qtb[j];
        wa1[j] /= diag[j];
    }

    /* calculate the norm of the scaled gradient and test for */
    /* the special case in which the scaled gradient is zero. */
    gnorm = wa1.stableNorm();
    sgnorm = 0.;
    alpha = delta / qnorm;
    if (gnorm == 0.)
        goto algo_end;

    /* calculate the point along the scaled gradient */
    /* at which the quadratic is minimized. */
    wa1.array() /= (diag*gnorm).array();
    // TODO : once unit tests cover this part,:
    // wa2 = qrfac.template triangularView<Upper>() * wa1;
    for (j = 0; j < n; ++j) {
        sum = 0.;
        for (i = j; i < n; ++i) {
            sum += qrfac(j,i) * wa1[i];
        }
        wa2[j] = sum;
    }
    temp = wa2.stableNorm();
    sgnorm = gnorm / temp / temp;

    /* test whether the scaled gradient direction is acceptable. */
    alpha = 0.;
    if (sgnorm >= delta)
        goto algo_end;

    /* the scaled gradient direction is not acceptable. */
    /* finally, calculate the point along the dogleg */
    /* at which the quadratic is minimized. */
    bnorm = qtb.stableNorm();
    temp = bnorm / gnorm * (bnorm / qnorm) * (sgnorm / delta);
    temp = temp - delta / qnorm * numext::abs2(sgnorm / delta) + sqrt(numext::abs2(temp - delta / qnorm) + (1.-numext::abs2(delta / qnorm)) * (1.-numext::abs2(sgnorm / delta)));
    alpha = delta / qnorm * (1. - numext::abs2(sgnorm / delta)) / temp;
algo_end:

    /* form appropriate convex combination of the gauss-newton */
    /* direction and the scaled gradient direction. */
    temp = (1.-alpha) * (std::min)(sgnorm,delta);
    x = temp * wa1 + alpha * x;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/fdjac1.h <==
namespace Eigen { 

namespace internal {

template<typename FunctorType, typename Scalar>
DenseIndex fdjac1(
        const FunctorType &Functor,
        Matrix< Scalar, Dynamic, 1 >  &x,
        Matrix< Scalar, Dynamic, 1 >  &fvec,
        Matrix< Scalar, Dynamic, Dynamic > &fjac,
        DenseIndex ml, DenseIndex mu,
        Scalar epsfcn)
{
    using std::sqrt;
    using std::abs;
    
    typedef DenseIndex Index;

    /* Local variables */
    Scalar h;
    Index j, k;
    Scalar eps, temp;
    Index msum;
    int iflag;
    Index start, length;

    /* Function Body */
    const Scalar epsmch = NumTraits<Scalar>::epsilon();
    const Index n = x.size();
    eigen_assert(fvec.size()==n);
    Matrix< Scalar, Dynamic, 1 >  wa1(n);
    Matrix< Scalar, Dynamic, 1 >  wa2(n);

    eps = sqrt((std::max)(epsfcn,epsmch));
    msum = ml + mu + 1;
    if (msum >= n) {
        /* computation of dense approximate jacobian. */
        for (j = 0; j < n; ++j) {
            temp = x[j];
            h = eps * abs(temp);
            if (h == 0.)
                h = eps;
            x[j] = temp + h;
            iflag = Functor(x, wa1);
            if (iflag < 0)
                return iflag;
            x[j] = temp;
            fjac.col(j) = (wa1-fvec)/h;
        }

    }else {
        /* computation of banded approximate jacobian. */
        for (k = 0; k < msum; ++k) {
            for (j = k; (msum<0) ? (j>n): (j<n); j += msum) {
                wa2[j] = x[j];
                h = eps * abs(wa2[j]);
                if (h == 0.) h = eps;
                x[j] = wa2[j] + h;
            }
            iflag = Functor(x, wa1);
            if (iflag < 0)
                return iflag;
            for (j = k; (msum<0) ? (j>n): (j<n); j += msum) {
                x[j] = wa2[j];
                h = eps * abs(wa2[j]);
                if (h == 0.) h = eps;
                fjac.col(j).setZero();
                start = std::max<Index>(0,j-mu);
                length = (std::min)(n-1, j+ml) - start + 1;
                fjac.col(j).segment(start, length) = ( wa1.segment(start, length)-fvec.segment(start, length))/h;
            }
        }
    }
    return 0;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/lmpar.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void lmpar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi &ipvt,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Scalar &par,
        Matrix< Scalar, Dynamic, 1 >  &x)
{
    using std::abs;
    using std::sqrt;
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, l;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;


    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = r.cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());
    eigen_assert(n==x.size());

    Matrix< Scalar, Dynamic, 1 >  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */
    Index nsing = n-1;
    wa1 = qtb;
    for (j = 0; j < n; ++j) {
        if (r(j,j) == 0. && nsing == n-1)
            nsing = j - 1;
        if (nsing < n-1)
            wa1[j] = 0.;
    }
    for (j = nsing; j>=0; --j) {
        wa1[j] /= r(j,j);
        temp = wa1[j];
        for (i = 0; i < j ; ++i)
            wa1[i] -= r(i,j) * temp;
    }

    for (j = 0; j < n; ++j)
        x[ipvt[j]] = wa1[j];

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - delta;
    if (fp <= Scalar(0.1) * delta) {
        par = 0;
        return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (nsing >= n-1) {
        for (j = 0; j < n; ++j) {
            l = ipvt[j];
            wa1[j] = diag[l] * (wa2[l] / dxnorm);
        }
        // it's actually a triangularView.solveInplace(), though in a weird
        // way:
        for (j = 0; j < n; ++j) {
            Scalar sum = 0.;
            for (i = 0; i < j; ++i)
                sum += r(i,j) * wa1[i];
            wa1[j] = (wa1[j] - sum) / r(j,j);
        }
        temp = wa1.blueNorm();
        parl = fp / delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
        wa1[j] = r.col(j).head(j+1).dot(qtb.head(j+1)) / diag[ipvt[j]];

    gnorm = wa1.stableNorm();
    paru = gnorm / delta;
    if (paru == 0.)
        paru = dwarf / (std::min)(delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
        par = gnorm / dxnorm;

    /* beginning of an iteration. */
    while (true) {
        ++iter;

        /* evaluate the function at the current value of par. */
        if (par == 0.)
            par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
        wa1 = sqrt(par)* diag;

        Matrix< Scalar, Dynamic, 1 > sdiag(n);
        qrsolv<Scalar>(r, ipvt, wa1, qtb, x, sdiag);

        wa2 = diag.cwiseProduct(x);
        dxnorm = wa2.blueNorm();
        temp = fp;
        fp = dxnorm - delta;

        /* if the function is small enough, accept the current value */
        /* of par. also test for the exceptional cases where parl */
        /* is zero or the number of iterations has reached 10. */
        if (abs(fp) <= Scalar(0.1) * delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
            break;

        /* compute the newton correction. */
        for (j = 0; j < n; ++j) {
            l = ipvt[j];
            wa1[j] = diag[l] * (wa2[l] / dxnorm);
        }
        for (j = 0; j < n; ++j) {
            wa1[j] /= sdiag[j];
            temp = wa1[j];
            for (i = j+1; i < n; ++i)
                wa1[i] -= r(i,j) * temp;
        }
        temp = wa1.blueNorm();
        parc = fp / delta / temp / temp;

        /* depending on the sign of the function, update parl or paru. */
        if (fp > 0.)
            parl = (std::max)(parl,par);
        if (fp < 0.)
            paru = (std::min)(paru,par);

        /* compute an improved estimate for par. */
        /* Computing MAX */
        par = (std::max)(parl,par+parc);

        /* end of an iteration. */
    }

    /* termination. */
    if (iter == 0)
        par = 0.;
    return;
}

template <typename Scalar>
void lmpar2(
        const ColPivHouseholderQR<Matrix< Scalar, Dynamic, Dynamic> > &qr,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Scalar &par,
        Matrix< Scalar, Dynamic, 1 >  &x)

{
    using std::sqrt;
    using std::abs;
    typedef DenseIndex Index;

    /* Local variables */
    Index j;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;


    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = qr.matrixQR().cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());

    Matrix< Scalar, Dynamic, 1 >  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */

//    const Index rank = qr.nonzeroPivots(); // exactly double(0.)
    const Index rank = qr.rank(); // use a threshold
    wa1 = qtb;
    wa1.tail(n-rank).setZero();
    qr.matrixQR().topLeftCorner(rank, rank).template triangularView<Upper>().solveInPlace(wa1.head(rank));

    x = qr.colsPermutation()*wa1;

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - delta;
    if (fp <= Scalar(0.1) * delta) {
        par = 0;
        return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (rank==n) {
        wa1 = qr.colsPermutation().inverse() *  diag.cwiseProduct(wa2)/dxnorm;
        qr.matrixQR().topLeftCorner(n, n).transpose().template triangularView<Lower>().solveInPlace(wa1);
        temp = wa1.blueNorm();
        parl = fp / delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
        wa1[j] = qr.matrixQR().col(j).head(j+1).dot(qtb.head(j+1)) / diag[qr.colsPermutation().indices()(j)];

    gnorm = wa1.stableNorm();
    paru = gnorm / delta;
    if (paru == 0.)
        paru = dwarf / (std::min)(delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
        par = gnorm / dxnorm;

    /* beginning of an iteration. */
    Matrix< Scalar, Dynamic, Dynamic > s = qr.matrixQR();
    while (true) {
        ++iter;

        /* evaluate the function at the current value of par. */
        if (par == 0.)
            par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
        wa1 = sqrt(par)* diag;

        Matrix< Scalar, Dynamic, 1 > sdiag(n);
        qrsolv<Scalar>(s, qr.colsPermutation().indices(), wa1, qtb, x, sdiag);

        wa2 = diag.cwiseProduct(x);
        dxnorm = wa2.blueNorm();
        temp = fp;
        fp = dxnorm - delta;

        /* if the function is small enough, accept the current value */
        /* of par. also test for the exceptional cases where parl */
        /* is zero or the number of iterations has reached 10. */
        if (abs(fp) <= Scalar(0.1) * delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
            break;

        /* compute the newton correction. */
        wa1 = qr.colsPermutation().inverse() * diag.cwiseProduct(wa2/dxnorm);
        // we could almost use this here, but the diagonal is outside qr, in sdiag[]
        // qr.matrixQR().topLeftCorner(n, n).transpose().template triangularView<Lower>().solveInPlace(wa1);
        for (j = 0; j < n; ++j) {
            wa1[j] /= sdiag[j];
            temp = wa1[j];
            for (Index i = j+1; i < n; ++i)
                wa1[i] -= s(i,j) * temp;
        }
        temp = wa1.blueNorm();
        parc = fp / delta / temp / temp;

        /* depending on the sign of the function, update parl or paru. */
        if (fp > 0.)
            parl = (std::max)(parl,par);
        if (fp < 0.)
            paru = (std::min)(paru,par);

        /* compute an improved estimate for par. */
        par = (std::max)(parl,par+parc);
    }
    if (iter == 0)
        par = 0.;
    return;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/qrsolv.h <==
namespace Eigen { 

namespace internal {

// TODO : once qrsolv2 is removed, use ColPivHouseholderQR or PermutationMatrix instead of ipvt
template <typename Scalar>
void qrsolv(
        Matrix< Scalar, Dynamic, Dynamic > &s,
        // TODO : use a PermutationMatrix once lmpar is no more:
        const VectorXi &ipvt,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Matrix< Scalar, Dynamic, 1 >  &x,
        Matrix< Scalar, Dynamic, 1 >  &sdiag)

{
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, k, l;
    Scalar temp;
    Index n = s.cols();
    Matrix< Scalar, Dynamic, 1 >  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize s. */
    /*     in particular, save the diagonal elements of r in x. */
    x = s.diagonal();
    wa = qtb;

    s.topLeftCorner(n,n).template triangularView<StrictlyLower>() = s.topLeftCorner(n,n).transpose();

    /*     eliminate the diagonal matrix d using a givens rotation. */
    for (j = 0; j < n; ++j) {

        /*        prepare the row of d to be eliminated, locating the */
        /*        diagonal element using p from the qr factorization. */
        l = ipvt[j];
        if (diag[l] == 0.)
            break;
        sdiag.tail(n-j).setZero();
        sdiag[j] = diag[l];

        /*        the transformations to eliminate the row of d */
        /*        modify only a single element of (q transpose)*b */
        /*        beyond the first n, which is initially zero. */
        Scalar qtbpj = 0.;
        for (k = j; k < n; ++k) {
            /*           determine a givens rotation which eliminates the */
            /*           appropriate element in the current row of d. */
            givens.makeGivens(-s(k,k), sdiag[k]);

            /*           compute the modified diagonal element of r and */
            /*           the modified element of ((q transpose)*b,0). */
            s(k,k) = givens.c() * s(k,k) + givens.s() * sdiag[k];
            temp = givens.c() * wa[k] + givens.s() * qtbpj;
            qtbpj = -givens.s() * wa[k] + givens.c() * qtbpj;
            wa[k] = temp;

            /*           accumulate the transformation in the row of s. */
            for (i = k+1; i<n; ++i) {
                temp = givens.c() * s(i,k) + givens.s() * sdiag[i];
                sdiag[i] = -givens.s() * s(i,k) + givens.c() * sdiag[i];
                s(i,k) = temp;
            }
        }
    }

    /*     solve the triangular system for z. if the system is */
    /*     singular, then obtain a least squares solution. */
    Index nsing;
    for(nsing=0; nsing<n && sdiag[nsing]!=0; nsing++) {}

    wa.tail(n-nsing).setZero();
    s.topLeftCorner(nsing, nsing).transpose().template triangularView<Upper>().solveInPlace(wa.head(nsing));

    // restore
    sdiag = s.diagonal();
    s.diagonal() = x;

    /*     permute the components of z back to components of x. */
    for (j = 0; j < n; ++j) x[ipvt[j]] = wa[j];
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1mpyq.h <==
namespace Eigen { 

namespace internal {

// TODO : move this to GivensQR once there's such a thing in Eigen

template <typename Scalar>
void r1mpyq(DenseIndex m, DenseIndex n, Scalar *a, const std::vector<JacobiRotation<Scalar> > &v_givens, const std::vector<JacobiRotation<Scalar> > &w_givens)
{
    typedef DenseIndex Index;

    /*     apply the first set of givens rotations to a. */
    for (Index j = n-2; j>=0; --j)
        for (Index i = 0; i<m; ++i) {
            Scalar temp = v_givens[j].c() * a[i+m*j] - v_givens[j].s() * a[i+m*(n-1)];
            a[i+m*(n-1)] = v_givens[j].s() * a[i+m*j] + v_givens[j].c() * a[i+m*(n-1)];
            a[i+m*j] = temp;
        }
    /*     apply the second set of givens rotations to a. */
    for (Index j = 0; j<n-1; ++j)
        for (Index i = 0; i<m; ++i) {
            Scalar temp = w_givens[j].c() * a[i+m*j] + w_givens[j].s() * a[i+m*(n-1)];
            a[i+m*(n-1)] = -w_givens[j].s() * a[i+m*j] + w_givens[j].c() * a[i+m*(n-1)];
            a[i+m*j] = temp;
        }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1updt.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void r1updt(
        Matrix< Scalar, Dynamic, Dynamic > &s,
        const Matrix< Scalar, Dynamic, 1> &u,
        std::vector<JacobiRotation<Scalar> > &v_givens,
        std::vector<JacobiRotation<Scalar> > &w_givens,
        Matrix< Scalar, Dynamic, 1> &v,
        Matrix< Scalar, Dynamic, 1> &w,
        bool *sing)
{
    typedef DenseIndex Index;
    const JacobiRotation<Scalar> IdentityRotation = JacobiRotation<Scalar>(1,0);

    /* Local variables */
    const Index m = s.rows();
    const Index n = s.cols();
    Index i, j=1;
    Scalar temp;
    JacobiRotation<Scalar> givens;

    // r1updt had a broader usecase, but we don't use it here. And, more
    // importantly, we can not test it.
    eigen_assert(m==n);
    eigen_assert(u.size()==m);
    eigen_assert(v.size()==n);
    eigen_assert(w.size()==n);

    /* move the nontrivial part of the last column of s into w. */
    w[n-1] = s(n-1,n-1);

    /* rotate the vector v into a multiple of the n-th unit vector */
    /* in such a way that a spike is introduced into w. */
    for (j=n-2; j>=0; --j) {
        w[j] = 0.;
        if (v[j] != 0.) {
            /* determine a givens rotation which eliminates the */
            /* j-th element of v. */
            givens.makeGivens(-v[n-1], v[j]);

            /* apply the transformation to v and store the information */
            /* necessary to recover the givens rotation. */
            v[n-1] = givens.s() * v[j] + givens.c() * v[n-1];
            v_givens[j] = givens;

            /* apply the transformation to s and extend the spike in w. */
            for (i = j; i < m; ++i) {
                temp = givens.c() * s(j,i) - givens.s() * w[i];
                w[i] = givens.s() * s(j,i) + givens.c() * w[i];
                s(j,i) = temp;
            }
        } else
            v_givens[j] = IdentityRotation;
    }

    /* add the spike from the rank 1 update to w. */
    w += v[n-1] * u;

    /* eliminate the spike. */
    *sing = false;
    for (j = 0; j < n-1; ++j) {
        if (w[j] != 0.) {
            /* determine a givens rotation which eliminates the */
            /* j-th element of the spike. */
            givens.makeGivens(-s(j,j), w[j]);

            /* apply the transformation to s and reduce the spike in w. */
            for (i = j; i < m; ++i) {
                temp = givens.c() * s(j,i) + givens.s() * w[i];
                w[i] = -givens.s() * s(j,i) + givens.c() * w[i];
                s(j,i) = temp;
            }

            /* store the information necessary to recover the */
            /* givens rotation. */
            w_givens[j] = givens;
        } else
            v_givens[j] = IdentityRotation;

        /* test for zero diagonal elements in the output s. */
        if (s(j,j) == 0.) {
            *sing = true;
        }
    }
    /* move w back into the last column of the output s. */
    s(n-1,n-1) = w[n-1];

    if (s(j,j) == 0.) {
        *sing = true;
    }
    return;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/rwupdt.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void rwupdt(
        Matrix< Scalar, Dynamic, Dynamic >  &r,
        const Matrix< Scalar, Dynamic, 1>  &w,
        Matrix< Scalar, Dynamic, 1>  &b,
        Scalar alpha)
{
    typedef DenseIndex Index;

    const Index n = r.cols();
    eigen_assert(r.rows()>=n);
    std::vector<JacobiRotation<Scalar> > givens(n);

    /* Local variables */
    Scalar temp, rowj;

    /* Function Body */
    for (Index j = 0; j < n; ++j) {
        rowj = w[j];

        /* apply the previous transformations to */
        /* r(i,j), i=0,1,...,j-1, and to w(j). */
        for (Index i = 0; i < j; ++i) {
            temp = givens[i].c() * r(i,j) + givens[i].s() * rowj;
            rowj = -givens[i].s() * r(i,j) + givens[i].c() * rowj;
            r(i,j) = temp;
        }

        /* determine a givens rotation which eliminates w(j). */
        givens[j].makeGivens(-r(j,j), rowj);

        if (rowj == 0.)
            continue; // givens[j] is identity

        /* apply the current transformation to r(j,j), b(j), and alpha. */
        r(j,j) = givens[j].c() * r(j,j) + givens[j].s() * rowj;
        temp = givens[j].c() * b[j] + givens[j].s() * alpha;
        alpha = -givens[j].s() * b[j] + givens[j].c() * alpha;
        b[j] = temp;
    }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NumericalDiff/NumericalDiff.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMERICAL_DIFF_H
#define EIGEN_NUMERICAL_DIFF_H

namespace Eigen { 

enum NumericalDiffMode {
    Forward,
    Central
};


/**
  * This class allows you to add a method df() to your functor, which will 
  * use numerical differentiation to compute an approximate of the
  * derivative for the functor. Of course, if you have an analytical form
  * for the derivative, you should rather implement df() by yourself.
  *
  * More information on
  * http://en.wikipedia.org/wiki/Numerical_differentiation
  *
  * Currently only "Forward" and "Central" scheme are implemented.
  */
template<typename _Functor, NumericalDiffMode mode=Forward>
class NumericalDiff : public _Functor
{
public:
    typedef _Functor Functor;
    typedef typename Functor::Scalar Scalar;
    typedef typename Functor::InputType InputType;
    typedef typename Functor::ValueType ValueType;
    typedef typename Functor::JacobianType JacobianType;

    NumericalDiff(Scalar _epsfcn=0.) : Functor(), epsfcn(_epsfcn) {}
    NumericalDiff(const Functor& f, Scalar _epsfcn=0.) : Functor(f), epsfcn(_epsfcn) {}

    // forward constructors
    template<typename T0>
        NumericalDiff(const T0& a0) : Functor(a0), epsfcn(0) {}
    template<typename T0, typename T1>
        NumericalDiff(const T0& a0, const T1& a1) : Functor(a0, a1), epsfcn(0) {}
    template<typename T0, typename T1, typename T2>
        NumericalDiff(const T0& a0, const T1& a1, const T2& a2) : Functor(a0, a1, a2), epsfcn(0) {}

    enum {
        InputsAtCompileTime = Functor::InputsAtCompileTime,
        ValuesAtCompileTime = Functor::ValuesAtCompileTime
    };

    /**
      * return the number of evaluation of functor
     */
    int df(const InputType& _x, JacobianType &jac) const
    {
        using std::sqrt;
        using std::abs;
        /* Local variables */
        Scalar h;
        int nfev=0;
        const typename InputType::Index n = _x.size();
        const Scalar eps = sqrt(((std::max)(epsfcn,NumTraits<Scalar>::epsilon() )));
        ValueType val1, val2;
        InputType x = _x;
        // TODO : we should do this only if the size is not already known
        val1.resize(Functor::values());
        val2.resize(Functor::values());

        // initialization
        switch(mode) {
            case Forward:
                // compute f(x)
                Functor::operator()(x, val1); nfev++;
                break;
            case Central:
                // do nothing
                break;
            default:
                eigen_assert(false);
        };

        // Function Body
        for (int j = 0; j < n; ++j) {
            h = eps * abs(x[j]);
            if (h == 0.) {
                h = eps;
            }
            switch(mode) {
                case Forward:
                    x[j] += h;
                    Functor::operator()(x, val2);
                    nfev++;
                    x[j] = _x[j];
                    jac.col(j) = (val2-val1)/h;
                    break;
                case Central:
                    x[j] += h;
                    Functor::operator()(x, val2); nfev++;
                    x[j] -= 2*h;
                    Functor::operator()(x, val1); nfev++;
                    x[j] = _x[j];
                    jac.col(j) = (val2-val1)/(2*h);
                    break;
                default:
                    eigen_assert(false);
            };
        }
        return nfev;
    }
private:
    Scalar epsfcn;

    NumericalDiff& operator=(const NumericalDiff&);
};

} // end namespace Eigen

//vim: ai ts=4 sts=4 et sw=4
#endif // EIGEN_NUMERICAL_DIFF_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/Companion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPANION_H
#define EIGEN_COMPANION_H

// This file requires the user to include
// * Eigen/Core
// * Eigen/src/PolynomialSolver.h

namespace Eigen { 

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN

template<int Size>
struct decrement_if_fixed_size
{
  enum {
    ret = (Size == Dynamic) ? Dynamic : Size-1 };
};

#endif

template< typename _Scalar, int _Deg >
class companion
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    enum {
      Deg = _Deg,
      Deg_1=decrement_if_fixed_size<Deg>::ret
    };

    typedef _Scalar                                Scalar;
    typedef typename NumTraits<Scalar>::Real       RealScalar;
    typedef Matrix<Scalar, Deg, 1>                 RightColumn;
    //typedef DiagonalMatrix< Scalar, Deg_1, Deg_1 > BottomLeftDiagonal;
    typedef Matrix<Scalar, Deg_1, 1>               BottomLeftDiagonal;

    typedef Matrix<Scalar, Deg, Deg>               DenseCompanionMatrixType;
    typedef Matrix< Scalar, _Deg, Deg_1 >          LeftBlock;
    typedef Matrix< Scalar, Deg_1, Deg_1 >         BottomLeftBlock;
    typedef Matrix< Scalar, 1, Deg_1 >             LeftBlockFirstRow;

    typedef DenseIndex Index;

  public:
    EIGEN_STRONG_INLINE const _Scalar operator()(Index row, Index col ) const
    {
      if( m_bl_diag.rows() > col )
      {
        if( 0 < row ){ return m_bl_diag[col]; }
        else{ return 0; }
      }
      else{ return m_monic[row]; }
    }

  public:
    template<typename VectorType>
    void setPolynomial( const VectorType& poly )
    {
      const Index deg = poly.size()-1;
      m_monic = -poly.head(deg)/poly[deg];
      m_bl_diag.setOnes(deg-1);
    }

    template<typename VectorType>
    companion( const VectorType& poly ){
      setPolynomial( poly ); }

  public:
    DenseCompanionMatrixType denseMatrix() const
    {
      const Index deg   = m_monic.size();
      const Index deg_1 = deg-1;
      DenseCompanionMatrixType companMat(deg,deg);
      companMat <<
        ( LeftBlock(deg,deg_1)
          << LeftBlockFirstRow::Zero(1,deg_1),
          BottomLeftBlock::Identity(deg-1,deg-1)*m_bl_diag.asDiagonal() ).finished()
        , m_monic;
      return companMat;
    }



  protected:
    /** Helper function for the balancing algorithm.
     * \returns true if the row and the column, having colNorm and rowNorm
     * as norms, are balanced, false otherwise.
     * colB and rowB are respectively the multipliers for
     * the column and the row in order to balance them.
     * */
    bool balanced( RealScalar colNorm, RealScalar rowNorm,
        bool& isBalanced, RealScalar& colB, RealScalar& rowB );

    /** Helper function for the balancing algorithm.
     * \returns true if the row and the column, having colNorm and rowNorm
     * as norms, are balanced, false otherwise.
     * colB and rowB are respectively the multipliers for
     * the column and the row in order to balance them.
     * */
    bool balancedR( RealScalar colNorm, RealScalar rowNorm,
        bool& isBalanced, RealScalar& colB, RealScalar& rowB );

  public:
    /**
     * Balancing algorithm from B. N. PARLETT and C. REINSCH (1969)
     * "Balancing a matrix for calculation of eigenvalues and eigenvectors"
     * adapted to the case of companion matrices.
     * A matrix with non zero row and non zero column is balanced
     * for a certain norm if the i-th row and the i-th column
     * have same norm for all i.
     */
    void balance();

  protected:
      RightColumn                m_monic;
      BottomLeftDiagonal         m_bl_diag;
};



template< typename _Scalar, int _Deg >
inline
bool companion<_Scalar,_Deg>::balanced( RealScalar colNorm, RealScalar rowNorm,
    bool& isBalanced, RealScalar& colB, RealScalar& rowB )
{
  if( RealScalar(0) == colNorm || RealScalar(0) == rowNorm 
      || !(numext::isfinite)(colNorm) || !(numext::isfinite)(rowNorm)){
    return true;
  }
  else
  {
    //To find the balancing coefficients, if the radix is 2,
    //one finds \f$ \sigma \f$ such that
    // \f$ 2^{2\sigma-1} < rowNorm / colNorm \le 2^{2\sigma+1} \f$
    // then the balancing coefficient for the row is \f$ 1/2^{\sigma} \f$
    // and the balancing coefficient for the column is \f$ 2^{\sigma} \f$
    const RealScalar radix = RealScalar(2);
    const RealScalar radix2 = RealScalar(4);
    
    rowB = rowNorm / radix;
    colB = RealScalar(1);
    const RealScalar s = colNorm + rowNorm;

    // Find sigma s.t. rowNorm / 2 <= 2^(2*sigma) * colNorm
    RealScalar scout = colNorm;
    while (scout < rowB)
    {
      colB *= radix;
      scout *= radix2;
    }
    
    // We now have an upper-bound for sigma, try to lower it.
    // Find sigma s.t. 2^(2*sigma) * colNorm / 2 < rowNorm
    scout = colNorm * (colB / radix) * colB;  // Avoid overflow.
    while (scout >= rowNorm)
    {
      colB /= radix;
      scout /= radix2;
    }

    // This line is used to avoid insubstantial balancing.
    if ((rowNorm + radix * scout) < RealScalar(0.95) * s * colB)
    {
      isBalanced = false;
      rowB = RealScalar(1) / colB;
      return false;
    }
    else
    {
      return true;
    }
  }
}

template< typename _Scalar, int _Deg >
inline
bool companion<_Scalar,_Deg>::balancedR( RealScalar colNorm, RealScalar rowNorm,
    bool& isBalanced, RealScalar& colB, RealScalar& rowB )
{
  if( RealScalar(0) == colNorm || RealScalar(0) == rowNorm ){ return true; }
  else
  {
    /**
     * Set the norm of the column and the row to the geometric mean
     * of the row and column norm
     */
    const RealScalar q = colNorm/rowNorm;
    if( !isApprox( q, _Scalar(1) ) )
    {
      rowB = sqrt( colNorm/rowNorm );
      colB = RealScalar(1)/rowB;

      isBalanced = false;
      return false;
    }
    else{
      return true; }
  }
}


template< typename _Scalar, int _Deg >
void companion<_Scalar,_Deg>::balance()
{
  using std::abs;
  EIGEN_STATIC_ASSERT( Deg == Dynamic || 1 < Deg, YOU_MADE_A_PROGRAMMING_MISTAKE );
  const Index deg   = m_monic.size();
  const Index deg_1 = deg-1;

  bool hasConverged=false;
  while( !hasConverged )
  {
    hasConverged = true;
    RealScalar colNorm,rowNorm;
    RealScalar colB,rowB;

    //First row, first column excluding the diagonal
    //==============================================
    colNorm = abs(m_bl_diag[0]);
    rowNorm = abs(m_monic[0]);

    //Compute balancing of the row and the column
    if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
    {
      m_bl_diag[0] *= colB;
      m_monic[0] *= rowB;
    }

    //Middle rows and columns excluding the diagonal
    //==============================================
    for( Index i=1; i<deg_1; ++i )
    {
      // column norm, excluding the diagonal
      colNorm = abs(m_bl_diag[i]);

      // row norm, excluding the diagonal
      rowNorm = abs(m_bl_diag[i-1]) + abs(m_monic[i]);

      //Compute balancing of the row and the column
      if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
      {
        m_bl_diag[i]   *= colB;
        m_bl_diag[i-1] *= rowB;
        m_monic[i]     *= rowB;
      }
    }

    //Last row, last column excluding the diagonal
    //============================================
    const Index ebl = m_bl_diag.size()-1;
    VectorBlock<RightColumn,Deg_1> headMonic( m_monic, 0, deg_1 );
    colNorm = headMonic.array().abs().sum();
    rowNorm = abs( m_bl_diag[ebl] );

    //Compute balancing of the row and the column
    if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
    {
      headMonic      *= colB;
      m_bl_diag[ebl] *= rowB;
    }
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPANION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIAL_SOLVER_H
#define EIGEN_POLYNOMIAL_SOLVER_H

namespace Eigen { 

/** \ingroup Polynomials_Module
 *  \class PolynomialSolverBase.
 *
 * \brief Defined to be inherited by polynomial solvers: it provides
 * convenient methods such as
 *  - real roots,
 *  - greatest, smallest complex roots,
 *  - real roots with greatest, smallest absolute real value,
 *  - greatest, smallest real roots.
 *
 * It stores the set of roots as a vector of complexes.
 *
 */
template< typename _Scalar, int _Deg >
class PolynomialSolverBase
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    typedef _Scalar                             Scalar;
    typedef typename NumTraits<Scalar>::Real    RealScalar;
    typedef std::complex<RealScalar>            RootType;
    typedef Matrix<RootType,_Deg,1>             RootsType;

    typedef DenseIndex Index;

  protected:
    template< typename OtherPolynomial >
    inline void setPolynomial( const OtherPolynomial& poly ){
      m_roots.resize(poly.size()-1); }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolverBase( const OtherPolynomial& poly ){
      setPolynomial( poly() ); }

    inline PolynomialSolverBase(){}

  public:
    /** \returns the complex roots of the polynomial */
    inline const RootsType& roots() const { return m_roots; }

  public:
    /** Clear and fills the back insertion sequence with the real roots of the polynomial
     * i.e. the real part of the complex roots that have an imaginary part which
     * absolute value is smaller than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     *
     * \param[out] bi_seq : the back insertion sequence (stl concept)
     * \param[in]  absImaginaryThreshold : the maximum bound of the imaginary part of a complex
     *  number that is considered as real.
     * */
    template<typename Stl_back_insertion_sequence>
    inline void realRoots( Stl_back_insertion_sequence& bi_seq,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      bi_seq.clear();
      for(Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) < absImaginaryThreshold ){
          bi_seq.push_back( m_roots[i].real() ); }
      }
    }

  protected:
    template<typename squaredNormBinaryPredicate>
    inline const RootType& selectComplexRoot_withRespectToNorm( squaredNormBinaryPredicate& pred ) const
    {
      Index res=0;
      RealScalar norm2 = numext::abs2( m_roots[0] );
      for( Index i=1; i<m_roots.size(); ++i )
      {
        const RealScalar currNorm2 = numext::abs2( m_roots[i] );
        if( pred( currNorm2, norm2 ) ){
          res=i; norm2=currNorm2; }
      }
      return m_roots[res];
    }

  public:
    /**
     * \returns the complex root with greatest norm.
     */
    inline const RootType& greatestRoot() const
    {
      std::greater<RealScalar> greater;
      return selectComplexRoot_withRespectToNorm( greater );
    }

    /**
     * \returns the complex root with smallest norm.
     */
    inline const RootType& smallestRoot() const
    {
      std::less<RealScalar> less;
      return selectComplexRoot_withRespectToNorm( less );
    }

  protected:
    template<typename squaredRealPartBinaryPredicate>
    inline const RealScalar& selectRealRoot_withRespectToAbsRealPart(
        squaredRealPartBinaryPredicate& pred,
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      hasArealRoot = false;
      Index res=0;
      RealScalar abs2(0);

      for( Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) <= absImaginaryThreshold )
        {
          if( !hasArealRoot )
          {
            hasArealRoot = true;
            res = i;
            abs2 = m_roots[i].real() * m_roots[i].real();
          }
          else
          {
            const RealScalar currAbs2 = m_roots[i].real() * m_roots[i].real();
            if( pred( currAbs2, abs2 ) )
            {
              abs2 = currAbs2;
              res = i;
            }
          }
        }
        else if(!hasArealRoot)
        {
          if( abs( m_roots[i].imag() ) < abs( m_roots[res].imag() ) ){
            res = i;}
        }
      }
      return numext::real_ref(m_roots[res]);
    }


    template<typename RealPartBinaryPredicate>
    inline const RealScalar& selectRealRoot_withRespectToRealPart(
        RealPartBinaryPredicate& pred,
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      hasArealRoot = false;
      Index res=0;
      RealScalar val(0);

      for( Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) <= absImaginaryThreshold )
        {
          if( !hasArealRoot )
          {
            hasArealRoot = true;
            res = i;
            val = m_roots[i].real();
          }
          else
          {
            const RealScalar curr = m_roots[i].real();
            if( pred( curr, val ) )
            {
              val = curr;
              res = i;
            }
          }
        }
        else
        {
          if( abs( m_roots[i].imag() ) < abs( m_roots[res].imag() ) ){
            res = i; }
        }
      }
      return numext::real_ref(m_roots[res]);
    }

  public:
    /**
     * \returns a real root with greatest absolute magnitude.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& absGreatestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::greater<RealScalar> greater;
      return selectRealRoot_withRespectToAbsRealPart( greater, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns a real root with smallest absolute magnitude.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& absSmallestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::less<RealScalar> less;
      return selectRealRoot_withRespectToAbsRealPart( less, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns the real root with greatest value.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& greatestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::greater<RealScalar> greater;
      return selectRealRoot_withRespectToRealPart( greater, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns the real root with smallest value.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& smallestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::less<RealScalar> less;
      return selectRealRoot_withRespectToRealPart( less, hasArealRoot, absImaginaryThreshold );
    }

  protected:
    RootsType               m_roots;
};

#define EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( BASE )  \
  typedef typename BASE::Scalar                 Scalar;       \
  typedef typename BASE::RealScalar             RealScalar;   \
  typedef typename BASE::RootType               RootType;     \
  typedef typename BASE::RootsType              RootsType;



/** \ingroup Polynomials_Module
  *
  * \class PolynomialSolver
  *
  * \brief A polynomial solver
  *
  * Computes the complex roots of a real polynomial.
  *
  * \param _Scalar the scalar type, i.e., the type of the polynomial coefficients
  * \param _Deg the degree of the polynomial, can be a compile time value or Dynamic.
  *             Notice that the number of polynomial coefficients is _Deg+1.
  *
  * This class implements a polynomial solver and provides convenient methods such as
  * - real roots,
  * - greatest, smallest complex roots,
  * - real roots with greatest, smallest absolute real value.
  * - greatest, smallest real roots.
  *
  * WARNING: this polynomial solver is experimental, part of the unsupported Eigen modules.
  *
  *
  * Currently a QR algorithm is used to compute the eigenvalues of the companion matrix of
  * the polynomial to compute its roots.
  * This supposes that the complex moduli of the roots are all distinct: e.g. there should
  * be no multiple roots or conjugate roots for instance.
  * With 32bit (float) floating types this problem shows up frequently.
  * However, almost always, correct accuracy is reached even in these cases for 64bit
  * (double) floating types and small polynomial degree (<20).
  */
template<typename _Scalar, int _Deg>
class PolynomialSolver : public PolynomialSolverBase<_Scalar,_Deg>
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    typedef PolynomialSolverBase<_Scalar,_Deg>    PS_Base;
    EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( PS_Base )

    typedef Matrix<Scalar,_Deg,_Deg>                 CompanionMatrixType;
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                                          ComplexEigenSolver<CompanionMatrixType>,
                                          EigenSolver<CompanionMatrixType> >::type EigenSolverType;
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex, Scalar, std::complex<Scalar> >::type ComplexScalar;

  public:
    /** Computes the complex roots of a new polynomial. */
    template< typename OtherPolynomial >
    void compute( const OtherPolynomial& poly )
    {
      eigen_assert( Scalar(0) != poly[poly.size()-1] );
      eigen_assert( poly.size() > 1 );
      if(poly.size() >  2 )
      {
        internal::companion<Scalar,_Deg> companion( poly );
        companion.balance();
        m_eigenSolver.compute( companion.denseMatrix() );
        m_roots = m_eigenSolver.eigenvalues();
        // cleanup noise in imaginary part of real roots:
        // if the imaginary part is rather small compared to the real part
        // and that cancelling the imaginary part yield a smaller evaluation,
        // then it's safe to keep the real part only.
        RealScalar coarse_prec = RealScalar(std::pow(4,poly.size()+1))*NumTraits<RealScalar>::epsilon();
        for(Index i = 0; i<m_roots.size(); ++i)
        {
          if( internal::isMuchSmallerThan(numext::abs(numext::imag(m_roots[i])),
                                          numext::abs(numext::real(m_roots[i])),
                                          coarse_prec) )
          {
            ComplexScalar as_real_root = ComplexScalar(numext::real(m_roots[i]));
            if(    numext::abs(poly_eval(poly, as_real_root))
                <= numext::abs(poly_eval(poly, m_roots[i])))
            {
              m_roots[i] = as_real_root;
            }
          }
        }
      }
      else if(poly.size () == 2)
      {
        m_roots.resize(1);
        m_roots[0] = -poly[0]/poly[1];
      }
    }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolver( const OtherPolynomial& poly ){
      compute( poly ); }

    inline PolynomialSolver(){}

  protected:
    using                   PS_Base::m_roots;
    EigenSolverType         m_eigenSolver;
};


template< typename _Scalar >
class PolynomialSolver<_Scalar,1> : public PolynomialSolverBase<_Scalar,1>
{
  public:
    typedef PolynomialSolverBase<_Scalar,1>    PS_Base;
    EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( PS_Base )

  public:
    /** Computes the complex roots of a new polynomial. */
    template< typename OtherPolynomial >
    void compute( const OtherPolynomial& poly )
    {
      eigen_assert( poly.size() == 2 );
      eigen_assert( Scalar(0) != poly[1] );
      m_roots[0] = -poly[0]/poly[1];
    }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolver( const OtherPolynomial& poly ){
      compute( poly ); }

    inline PolynomialSolver(){}

  protected:
    using                   PS_Base::m_roots;
};

} // end namespace Eigen

#endif // EIGEN_POLYNOMIAL_SOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialUtils.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIAL_UTILS_H
#define EIGEN_POLYNOMIAL_UTILS_H

namespace Eigen { 

/** \ingroup Polynomials_Module
 * \returns the evaluation of the polynomial at x using Horner algorithm.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 * \param[in] x : the value to evaluate the polynomial at.
 *
 * \note for stability:
 *   \f$ |x| \le 1 \f$
 */
template <typename Polynomials, typename T>
inline
T poly_eval_horner( const Polynomials& poly, const T& x )
{
  T val=poly[poly.size()-1];
  for(DenseIndex i=poly.size()-2; i>=0; --i ){
    val = val*x + poly[i]; }
  return val;
}

/** \ingroup Polynomials_Module
 * \returns the evaluation of the polynomial at x using stabilized Horner algorithm.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 * \param[in] x : the value to evaluate the polynomial at.
 */
template <typename Polynomials, typename T>
inline
T poly_eval( const Polynomials& poly, const T& x )
{
  typedef typename NumTraits<T>::Real Real;

  if( numext::abs2( x ) <= Real(1) ){
    return poly_eval_horner( poly, x ); }
  else
  {
    T val=poly[0];
    T inv_x = T(1)/x;
    for( DenseIndex i=1; i<poly.size(); ++i ){
      val = val*inv_x + poly[i]; }

    return numext::pow(x,(T)(poly.size()-1)) * val;
  }
}

/** \ingroup Polynomials_Module
 * \returns a maximum bound for the absolute value of any root of the polynomial.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 *
 *  \pre
 *   the leading coefficient of the input polynomial poly must be non zero
 */
template <typename Polynomial>
inline
typename NumTraits<typename Polynomial::Scalar>::Real cauchy_max_bound( const Polynomial& poly )
{
  using std::abs;
  typedef typename Polynomial::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

  eigen_assert( Scalar(0) != poly[poly.size()-1] );
  const Scalar inv_leading_coeff = Scalar(1)/poly[poly.size()-1];
  Real cb(0);

  for( DenseIndex i=0; i<poly.size()-1; ++i ){
    cb += abs(poly[i]*inv_leading_coeff); }
  return cb + Real(1);
}

/** \ingroup Polynomials_Module
 * \returns a minimum bound for the absolute value of any non zero root of the polynomial.
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 */
template <typename Polynomial>
inline
typename NumTraits<typename Polynomial::Scalar>::Real cauchy_min_bound( const Polynomial& poly )
{
  using std::abs;
  typedef typename Polynomial::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

  DenseIndex i=0;
  while( i<poly.size()-1 && Scalar(0) == poly(i) ){ ++i; }
  if( poly.size()-1 == i ){
    return Real(1); }

  const Scalar inv_min_coeff = Scalar(1)/poly[i];
  Real cb(1);
  for( DenseIndex j=i+1; j<poly.size(); ++j ){
    cb += abs(poly[j]*inv_min_coeff); }
  return Real(1)/cb;
}

/** \ingroup Polynomials_Module
 * Given the roots of a polynomial compute the coefficients in the
 * monomial basis of the monic polynomial with same roots and minimal degree.
 * If RootVector is a vector of complexes, Polynomial should also be a vector
 * of complexes.
 * \param[in] rv : a vector containing the roots of a polynomial.
 * \param[out] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 3 + x^2 \f$ is stored as a vector \f$ [ 3, 0, 1 ] \f$.
 */
template <typename RootVector, typename Polynomial>
void roots_to_monicPolynomial( const RootVector& rv, Polynomial& poly )
{

  typedef typename Polynomial::Scalar Scalar;

  poly.setZero( rv.size()+1 );
  poly[0] = -rv[0]; poly[1] = Scalar(1);
  for( DenseIndex i=1; i< rv.size(); ++i )
  {
    for( DenseIndex j=i+1; j>0; --j ){ poly[j] = poly[j-1] - rv[i]*poly[j]; }
    poly[0] = -rv[i]*poly[0];
  }
}

} // end namespace Eigen

#endif // EIGEN_POLYNOMIAL_UTILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineInplaceLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEINPLACELU_H
#define EIGEN_SKYLINEINPLACELU_H

namespace Eigen { 

/** \ingroup Skyline_Module
 *
 * \class SkylineInplaceLU
 *
 * \brief Inplace LU decomposition of a skyline matrix and associated features
 *
 * \param MatrixType the type of the matrix of which we are computing the LU factorization
 *
 */
template<typename MatrixType>
class SkylineInplaceLU {
protected:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::Index Index;
    
    typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;

public:

    /** Creates a LU object and compute the respective factorization of \a matrix using
     * flags \a flags. */
    SkylineInplaceLU(MatrixType& matrix, int flags = 0)
    : /*m_matrix(matrix.rows(), matrix.cols()),*/ m_flags(flags), m_status(0), m_lu(matrix) {
        m_precision = RealScalar(0.1) * Eigen::dummy_precision<RealScalar > ();
        m_lu.IsRowMajor ? computeRowMajor() : compute();
    }

    /** Sets the relative threshold value used to prune zero coefficients during the decomposition.
     *
     * Setting a value greater than zero speeds up computation, and yields to an incomplete
     * factorization with fewer non zero coefficients. Such approximate factors are especially
     * useful to initialize an iterative solver.
     *
     * Note that the exact meaning of this parameter might depends on the actual
     * backend. Moreover, not all backends support this feature.
     *
     * \sa precision() */
    void setPrecision(RealScalar v) {
        m_precision = v;
    }

    /** \returns the current precision.
     *
     * \sa setPrecision() */
    RealScalar precision() const {
        return m_precision;
    }

    /** Sets the flags. Possible values are:
     *  - CompleteFactorization
     *  - IncompleteFactorization
     *  - MemoryEfficient
     *  - one of the ordering methods
     *  - etc...
     *
     * \sa flags() */
    void setFlags(int f) {
        m_flags = f;
    }

    /** \returns the current flags */
    int flags() const {
        return m_flags;
    }

    void setOrderingMethod(int m) {
        m_flags = m;
    }

    int orderingMethod() const {
        return m_flags;
    }

    /** Computes/re-computes the LU factorization */
    void compute();
    void computeRowMajor();

    /** \returns the lower triangular matrix L */
    //inline const MatrixType& matrixL() const { return m_matrixL; }

    /** \returns the upper triangular matrix U */
    //inline const MatrixType& matrixU() const { return m_matrixU; }

    template<typename BDerived, typename XDerived>
    bool solve(const MatrixBase<BDerived> &b, MatrixBase<XDerived>* x,
            const int transposed = 0) const;

    /** \returns true if the factorization succeeded */
    inline bool succeeded(void) const {
        return m_succeeded;
    }

protected:
    RealScalar m_precision;
    int m_flags;
    mutable int m_status;
    bool m_succeeded;
    MatrixType& m_lu;
};

/** Computes / recomputes the in place LU decomposition of the SkylineInplaceLU.
 * using the default algorithm.
 */
template<typename MatrixType>
//template<typename _Scalar>
void SkylineInplaceLU<MatrixType>::compute() {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();

    eigen_assert(rows == cols && "We do not (yet) support rectangular LU.");
    eigen_assert(!m_lu.IsRowMajor && "LU decomposition does not work with rowMajor Storage");

    for (Index row = 0; row < rows; row++) {
        const double pivot = m_lu.coeffDiag(row);

        //Lower matrix Columns update
        const Index& col = row;
        for (typename MatrixType::InnerLowerIterator lIt(m_lu, col); lIt; ++lIt) {
            lIt.valueRef() /= pivot;
        }

        //Upper matrix update -> contiguous memory access
        typename MatrixType::InnerLowerIterator lIt(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {
            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            typename MatrixType::InnerUpperIterator uIt(m_lu, rrow);
            const double coef = lIt.value();

            uItPivot += (rrow - row - 1);

            //update upper part  -> contiguous memory access
            for (++uItPivot; uIt && uItPivot;) {
                uIt.valueRef() -= uItPivot.value() * coef;

                ++uIt;
                ++uItPivot;
            }
            ++lIt;
        }

        //Upper matrix update -> non contiguous memory access
        typename MatrixType::InnerLowerIterator lIt3(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {
            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            const double coef = lIt3.value();

            //update lower part ->  non contiguous memory access
            for (Index i = 0; i < rrow - row - 1; i++) {
                m_lu.coeffRefLower(rrow, row + i + 1) -= uItPivot.value() * coef;
                ++uItPivot;
            }
            ++lIt3;
        }
        //update diag -> contiguous
        typename MatrixType::InnerLowerIterator lIt2(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {

            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            typename MatrixType::InnerUpperIterator uIt(m_lu, rrow);
            const double coef = lIt2.value();

            uItPivot += (rrow - row - 1);
            m_lu.coeffRefDiag(rrow) -= uItPivot.value() * coef;
            ++lIt2;
        }
    }
}

template<typename MatrixType>
void SkylineInplaceLU<MatrixType>::computeRowMajor() {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();

    eigen_assert(rows == cols && "We do not (yet) support rectangular LU.");
    eigen_assert(m_lu.IsRowMajor && "You're trying to apply rowMajor decomposition on a ColMajor matrix !");

    for (Index row = 0; row < rows; row++) {
        typename MatrixType::InnerLowerIterator llIt(m_lu, row);


        for (Index col = llIt.col(); col < row; col++) {
            if (m_lu.coeffExistLower(row, col)) {
                const double diag = m_lu.coeffDiag(col);

                typename MatrixType::InnerLowerIterator lIt(m_lu, row);
                typename MatrixType::InnerUpperIterator uIt(m_lu, col);


                const Index offset = lIt.col() - uIt.row();


                Index stop = offset > 0 ? col - lIt.col() : col - uIt.row();

                //#define VECTORIZE
#ifdef VECTORIZE
                Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
                Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);


                Scalar newCoeff = m_lu.coeffLower(row, col) - rowVal.dot(colVal);
#else
                if (offset > 0) //Skip zero value of lIt
                    uIt += offset;
                else //Skip zero values of uIt
                    lIt += -offset;
                Scalar newCoeff = m_lu.coeffLower(row, col);

                for (Index k = 0; k < stop; ++k) {
                    const Scalar tmp = newCoeff;
                    newCoeff = tmp - lIt.value() * uIt.value();
                    ++lIt;
                    ++uIt;
                }
#endif

                m_lu.coeffRefLower(row, col) = newCoeff / diag;
            }
        }

        //Upper matrix update
        const Index col = row;
        typename MatrixType::InnerUpperIterator uuIt(m_lu, col);
        for (Index rrow = uuIt.row(); rrow < col; rrow++) {

            typename MatrixType::InnerLowerIterator lIt(m_lu, rrow);
            typename MatrixType::InnerUpperIterator uIt(m_lu, col);
            const Index offset = lIt.col() - uIt.row();

            Index stop = offset > 0 ? rrow - lIt.col() : rrow - uIt.row();

#ifdef VECTORIZE
            Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
            Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);

            Scalar newCoeff = m_lu.coeffUpper(rrow, col) - rowVal.dot(colVal);
#else
            if (offset > 0) //Skip zero value of lIt
                uIt += offset;
            else //Skip zero values of uIt
                lIt += -offset;
            Scalar newCoeff = m_lu.coeffUpper(rrow, col);
            for (Index k = 0; k < stop; ++k) {
                const Scalar tmp = newCoeff;
                newCoeff = tmp - lIt.value() * uIt.value();

                ++lIt;
                ++uIt;
            }
#endif
            m_lu.coeffRefUpper(rrow, col) = newCoeff;
        }


        //Diag matrix update
        typename MatrixType::InnerLowerIterator lIt(m_lu, row);
        typename MatrixType::InnerUpperIterator uIt(m_lu, row);

        const Index offset = lIt.col() - uIt.row();


        Index stop = offset > 0 ? lIt.size() : uIt.size();
#ifdef VECTORIZE
        Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
        Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);
        Scalar newCoeff = m_lu.coeffDiag(row) - rowVal.dot(colVal);
#else
        if (offset > 0) //Skip zero value of lIt
            uIt += offset;
        else //Skip zero values of uIt
            lIt += -offset;
        Scalar newCoeff = m_lu.coeffDiag(row);
        for (Index k = 0; k < stop; ++k) {
            const Scalar tmp = newCoeff;
            newCoeff = tmp - lIt.value() * uIt.value();
            ++lIt;
            ++uIt;
        }
#endif
        m_lu.coeffRefDiag(row) = newCoeff;
    }
}

/** Computes *x = U^-1 L^-1 b
 *
 * If \a transpose is set to SvTranspose or SvAdjoint, the solution
 * of the transposed/adjoint system is computed instead.
 *
 * Not all backends implement the solution of the transposed or
 * adjoint system.
 */
template<typename MatrixType>
template<typename BDerived, typename XDerived>
bool SkylineInplaceLU<MatrixType>::solve(const MatrixBase<BDerived> &b, MatrixBase<XDerived>* x, const int transposed) const {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();


    for (Index row = 0; row < rows; row++) {
        x->coeffRef(row) = b.coeff(row);
        Scalar newVal = x->coeff(row);
        typename MatrixType::InnerLowerIterator lIt(m_lu, row);

        Index col = lIt.col();
        while (lIt.col() < row) {

            newVal -= x->coeff(col++) * lIt.value();
            ++lIt;
        }

        x->coeffRef(row) = newVal;
    }


    for (Index col = rows - 1; col > 0; col--) {
        x->coeffRef(col) = x->coeff(col) / m_lu.coeffDiag(col);

        const Scalar x_col = x->coeff(col);

        typename MatrixType::InnerUpperIterator uIt(m_lu, col);
        uIt += uIt.size()-1;


        while (uIt) {
            x->coeffRef(uIt.row()) -= x_col * uIt.value();
            //TODO : introduce --operator
            uIt += -1;
        }


    }
    x->coeffRef(0) = x->coeff(0) / m_lu.coeffDiag(0);

    return true;
}

} // end namespace Eigen

#endif // EIGEN_SKYLINEINPLACELU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEMATRIX_H
#define EIGEN_SKYLINEMATRIX_H

#include "SkylineStorage.h"
#include "SkylineMatrixBase.h"

namespace Eigen { 

/** \ingroup Skyline_Module
 *
 * \class SkylineMatrix
 *
 * \brief The main skyline matrix class
 *
 * This class implements a skyline matrix using the very uncommon storage
 * scheme.
 *
 * \param _Scalar the scalar type, i.e. the type of the coefficients
 * \param _Options Union of bit flags controlling the storage scheme. Currently the only possibility
 *                 is RowMajor. The default is 0 which means column-major.
 *
 *
 */
namespace internal {
template<typename _Scalar, int _Options>
struct traits<SkylineMatrix<_Scalar, _Options> > {
    typedef _Scalar Scalar;
    typedef Sparse StorageKind;

    enum {
        RowsAtCompileTime = Dynamic,
        ColsAtCompileTime = Dynamic,
        MaxRowsAtCompileTime = Dynamic,
        MaxColsAtCompileTime = Dynamic,
        Flags = SkylineBit | _Options,
        CoeffReadCost = NumTraits<Scalar>::ReadCost,
    };
};
}

template<typename _Scalar, int _Options>
class SkylineMatrix
: public SkylineMatrixBase<SkylineMatrix<_Scalar, _Options> > {
public:
    EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(SkylineMatrix)
    EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(SkylineMatrix, +=)
    EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(SkylineMatrix, -=)

    using Base::IsRowMajor;

protected:

    typedef SkylineMatrix<Scalar, (Flags&~RowMajorBit) | (IsRowMajor ? RowMajorBit : 0) > TransposedSkylineMatrix;

    Index m_outerSize;
    Index m_innerSize;

public:
    Index* m_colStartIndex;
    Index* m_rowStartIndex;
    SkylineStorage<Scalar> m_data;

public:

    inline Index rows() const {
        return IsRowMajor ? m_outerSize : m_innerSize;
    }

    inline Index cols() const {
        return IsRowMajor ? m_innerSize : m_outerSize;
    }

    inline Index innerSize() const {
        return m_innerSize;
    }

    inline Index outerSize() const {
        return m_outerSize;
    }

    inline Index upperNonZeros() const {
        return m_data.upperSize();
    }

    inline Index lowerNonZeros() const {
        return m_data.lowerSize();
    }

    inline Index upperNonZeros(Index j) const {
        return m_colStartIndex[j + 1] - m_colStartIndex[j];
    }

    inline Index lowerNonZeros(Index j) const {
        return m_rowStartIndex[j + 1] - m_rowStartIndex[j];
    }

    inline const Scalar* _diagPtr() const {
        return &m_data.diag(0);
    }

    inline Scalar* _diagPtr() {
        return &m_data.diag(0);
    }

    inline const Scalar* _upperPtr() const {
        return &m_data.upper(0);
    }

    inline Scalar* _upperPtr() {
        return &m_data.upper(0);
    }

    inline const Scalar* _lowerPtr() const {
        return &m_data.lower(0);
    }

    inline Scalar* _lowerPtr() {
        return &m_data.lower(0);
    }

    inline const Index* _upperProfilePtr() const {
        return &m_data.upperProfile(0);
    }

    inline Index* _upperProfilePtr() {
        return &m_data.upperProfile(0);
    }

    inline const Index* _lowerProfilePtr() const {
        return &m_data.lowerProfile(0);
    }

    inline Index* _lowerProfilePtr() {
        return &m_data.lowerProfile(0);
    }

    inline Scalar coeff(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return this->m_data.diag(outer);

        if (IsRowMajor) {
            if (inner > outer) //upper matrix
            {
                const Index minOuterIndex = inner - m_data.upperProfile(inner);
                if (outer >= minOuterIndex)
                    return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
                else
                    return Scalar(0);
            }
            if (inner < outer) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                if (inner >= minInnerIndex)
                    return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
                else
                    return Scalar(0);
            }
            return m_data.upper(m_colStartIndex[inner] + outer - inner);
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                if (outer <= maxOuterIndex)
                    return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
                else
                    return Scalar(0);
            }
            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);

                if (inner <= maxInnerIndex)
                    return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
                else
                    return Scalar(0);
            }
        }
    }

    inline Scalar& coeffRef(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return this->m_data.diag(outer);

        if (IsRowMajor) {
            if (col > row) //upper matrix
            {
                const Index minOuterIndex = inner - m_data.upperProfile(inner);
                eigen_assert(outer >= minOuterIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
            }
            if (col < row) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                eigen_assert(inner >= minInnerIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
            }
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                eigen_assert(outer <= maxOuterIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
            }
            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
                eigen_assert(inner <= maxInnerIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
            }
        }
    }

    inline Scalar coeffDiag(Index idx) const {
        eigen_assert(idx < outerSize());
        eigen_assert(idx < innerSize());
        return this->m_data.diag(idx);
    }

    inline Scalar coeffLower(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            if (inner >= minInnerIndex)
                return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
            else
                return Scalar(0);

        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            if (inner <= maxInnerIndex)
                return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
            else
                return Scalar(0);
        }
    }

    inline Scalar coeffUpper(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            if (outer >= minOuterIndex)
                return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
            else
                return Scalar(0);
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            if (outer <= maxOuterIndex)
                return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
            else
                return Scalar(0);
        }
    }

    inline Scalar& coeffRefDiag(Index idx) {
        eigen_assert(idx < outerSize());
        eigen_assert(idx < innerSize());
        return this->m_data.diag(idx);
    }

    inline Scalar& coeffRefLower(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            eigen_assert(inner >= minInnerIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            eigen_assert(inner <= maxInnerIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
        }
    }

    inline bool coeffExistLower(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            return inner >= minInnerIndex;
        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            return inner <= maxInnerIndex;
        }
    }

    inline Scalar& coeffRefUpper(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            eigen_assert(outer >= minOuterIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            eigen_assert(outer <= maxOuterIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
        }
    }

    inline bool coeffExistUpper(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            return outer >= minOuterIndex;
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            return outer <= maxOuterIndex;
        }
    }


protected:

public:
    class InnerUpperIterator;
    class InnerLowerIterator;

    class OuterUpperIterator;
    class OuterLowerIterator;

    /** Removes all non zeros */
    inline void setZero() {
        m_data.clear();
        memset(m_colStartIndex, 0, (m_outerSize + 1) * sizeof (Index));
        memset(m_rowStartIndex, 0, (m_outerSize + 1) * sizeof (Index));
    }

    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const {
        return m_data.diagSize() + m_data.upperSize() + m_data.lowerSize();
    }

    /** Preallocates \a reserveSize non zeros */
    inline void reserve(Index reserveSize, Index reserveUpperSize, Index reserveLowerSize) {
        m_data.reserve(reserveSize, reserveUpperSize, reserveLowerSize);
    }

    /** \returns a reference to a novel non zero coefficient with coordinates \a row x \a col.

     *
     * \warning This function can be extremely slow if the non zero coefficients
     * are not inserted in a coherent order.
     *
     * After an insertion session, you should call the finalize() function.
     */
    EIGEN_DONT_INLINE Scalar & insert(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return m_data.diag(col);

        if (IsRowMajor) {
            if (outer < inner) //upper matrix
            {
                Index minOuterIndex = 0;
                minOuterIndex = inner - m_data.upperProfile(inner);

                if (outer < minOuterIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.upperProfile(inner);

                    m_data.upperProfile(inner) = inner - outer;


                    const Index bandIncrement = m_data.upperProfile(inner) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_colStartIndex[cols()];
                    const Index start = m_colStartIndex[inner];


                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.upper(innerIdx + bandIncrement) = m_data.upper(innerIdx);
                    }

                    for (Index innerIdx = cols(); innerIdx > inner; innerIdx--) {
                        m_colStartIndex[innerIdx] += bandIncrement;
                    }

                    //zeros new data
                    memset(this->_upperPtr() + start, 0, (bandIncrement - 1) * sizeof (Scalar));

                    return m_data.upper(m_colStartIndex[inner]);
                } else {
                    return m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
                }
            }

            if (outer > inner) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                if (inner < minInnerIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.lowerProfile(outer);
                    m_data.lowerProfile(outer) = outer - inner;

                    const Index bandIncrement = m_data.lowerProfile(outer) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_rowStartIndex[rows()];
                    const Index start = m_rowStartIndex[outer];


                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.lower(innerIdx + bandIncrement) = m_data.lower(innerIdx);
                    }

                    for (Index innerIdx = rows(); innerIdx > outer; innerIdx--) {
                        m_rowStartIndex[innerIdx] += bandIncrement;
                    }

                    //zeros new data
                    memset(this->_lowerPtr() + start, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.lower(m_rowStartIndex[outer]);
                } else {
                    return m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
                }
            }
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                if (outer > maxOuterIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.upperProfile(inner);
                    m_data.upperProfile(inner) = outer - inner;

                    const Index bandIncrement = m_data.upperProfile(inner) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_rowStartIndex[rows()];
                    const Index start = m_rowStartIndex[inner + 1];

                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.upper(innerIdx + bandIncrement) = m_data.upper(innerIdx);
                    }

                    for (Index innerIdx = inner + 1; innerIdx < outerSize() + 1; innerIdx++) {
                        m_rowStartIndex[innerIdx] += bandIncrement;
                    }
                    memset(this->_upperPtr() + m_rowStartIndex[inner] + previousProfile + 1, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.upper(m_rowStartIndex[inner] + m_data.upperProfile(inner));
                } else {
                    return m_data.upper(m_rowStartIndex[inner] + (outer - inner));
                }
            }

            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
                if (inner > maxInnerIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.lowerProfile(outer);
                    m_data.lowerProfile(outer) = inner - outer;

                    const Index bandIncrement = m_data.lowerProfile(outer) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_colStartIndex[cols()];
                    const Index start = m_colStartIndex[outer + 1];

                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.lower(innerIdx + bandIncrement) = m_data.lower(innerIdx);
                    }

                    for (Index innerIdx = outer + 1; innerIdx < outerSize() + 1; innerIdx++) {
                        m_colStartIndex[innerIdx] += bandIncrement;
                    }
                    memset(this->_lowerPtr() + m_colStartIndex[outer] + previousProfile + 1, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.lower(m_colStartIndex[outer] + m_data.lowerProfile(outer));
                } else {
                    return m_data.lower(m_colStartIndex[outer] + (inner - outer));
                }
            }
        }
    }

    /** Must be called after inserting a set of non zero entries.
     */
    inline void finalize() {
        if (IsRowMajor) {
            if (rows() > cols())
                m_data.resize(cols(), cols(), rows(), m_colStartIndex[cols()] + 1, m_rowStartIndex[rows()] + 1);
            else
                m_data.resize(rows(), cols(), rows(), m_colStartIndex[cols()] + 1, m_rowStartIndex[rows()] + 1);

            //            eigen_assert(rows() == cols() && "memory reorganisatrion only works with suare matrix");
            //
            //            Scalar* newArray = new Scalar[m_colStartIndex[cols()] + 1 + m_rowStartIndex[rows()] + 1];
            //            Index dataIdx = 0;
            //            for (Index row = 0; row < rows(); row++) {
            //
            //                const Index nbLowerElts = m_rowStartIndex[row + 1] - m_rowStartIndex[row];
            //                //                std::cout << "nbLowerElts" << nbLowerElts << std::endl;
            //                memcpy(newArray + dataIdx, m_data.m_lower + m_rowStartIndex[row], nbLowerElts * sizeof (Scalar));
            //                m_rowStartIndex[row] = dataIdx;
            //                dataIdx += nbLowerElts;
            //
            //                const Index nbUpperElts = m_colStartIndex[row + 1] - m_colStartIndex[row];
            //                memcpy(newArray + dataIdx, m_data.m_upper + m_colStartIndex[row], nbUpperElts * sizeof (Scalar));
            //                m_colStartIndex[row] = dataIdx;
            //                dataIdx += nbUpperElts;
            //
            //
            //            }
            //            //todo : don't access m_data profile directly : add an accessor from SkylineMatrix
            //            m_rowStartIndex[rows()] = m_rowStartIndex[rows()-1] + m_data.lowerProfile(rows()-1);
            //            m_colStartIndex[cols()] = m_colStartIndex[cols()-1] + m_data.upperProfile(cols()-1);
            //
            //            delete[] m_data.m_lower;
            //            delete[] m_data.m_upper;
            //
            //            m_data.m_lower = newArray;
            //            m_data.m_upper = newArray;
        } else {
            if (rows() > cols())
                m_data.resize(cols(), rows(), cols(), m_rowStartIndex[cols()] + 1, m_colStartIndex[cols()] + 1);
            else
                m_data.resize(rows(), rows(), cols(), m_rowStartIndex[rows()] + 1, m_colStartIndex[rows()] + 1);
        }
    }

    inline void squeeze() {
        finalize();
        m_data.squeeze();
    }

    void prune(Scalar reference, RealScalar epsilon = dummy_precision<RealScalar > ()) {
        //TODO
    }

    /** Resizes the matrix to a \a rows x \a cols matrix and initializes it to zero
     * \sa resizeNonZeros(Index), reserve(), setZero()
     */
    void resize(size_t rows, size_t cols) {
        const Index diagSize = rows > cols ? cols : rows;
        m_innerSize = IsRowMajor ? cols : rows;

        eigen_assert(rows == cols && "Skyline matrix must be square matrix");

        if (diagSize % 2) { // diagSize is odd
            const Index k = (diagSize - 1) / 2;

            m_data.resize(diagSize, IsRowMajor ? cols : rows, IsRowMajor ? rows : cols,
                    2 * k * k + k + 1,
                    2 * k * k + k + 1);

        } else // diagSize is even
        {
            const Index k = diagSize / 2;
            m_data.resize(diagSize, IsRowMajor ? cols : rows, IsRowMajor ? rows : cols,
                    2 * k * k - k + 1,
                    2 * k * k - k + 1);
        }

        if (m_colStartIndex && m_rowStartIndex) {
            delete[] m_colStartIndex;
            delete[] m_rowStartIndex;
        }
        m_colStartIndex = new Index [cols + 1];
        m_rowStartIndex = new Index [rows + 1];
        m_outerSize = diagSize;

        m_data.reset();
        m_data.clear();

        m_outerSize = diagSize;
        memset(m_colStartIndex, 0, (cols + 1) * sizeof (Index));
        memset(m_rowStartIndex, 0, (rows + 1) * sizeof (Index));
    }

    void resizeNonZeros(Index size) {
        m_data.resize(size);
    }

    inline SkylineMatrix()
    : m_outerSize(-1), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        resize(0, 0);
    }

    inline SkylineMatrix(size_t rows, size_t cols)
    : m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        resize(rows, cols);
    }

    template<typename OtherDerived>
    inline SkylineMatrix(const SkylineMatrixBase<OtherDerived>& other)
    : m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        *this = other.derived();
    }

    inline SkylineMatrix(const SkylineMatrix & other)
    : Base(), m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        *this = other.derived();
    }

    inline void swap(SkylineMatrix & other) {
        //EIGEN_DBG_SKYLINE(std::cout << "SkylineMatrix:: swap\n");
        std::swap(m_colStartIndex, other.m_colStartIndex);
        std::swap(m_rowStartIndex, other.m_rowStartIndex);
        std::swap(m_innerSize, other.m_innerSize);
        std::swap(m_outerSize, other.m_outerSize);
        m_data.swap(other.m_data);
    }

    inline SkylineMatrix & operator=(const SkylineMatrix & other) {
        std::cout << "SkylineMatrix& operator=(const SkylineMatrix& other)\n";
        if (other.isRValue()) {
            swap(other.const_cast_derived());
        } else {
            resize(other.rows(), other.cols());
            memcpy(m_colStartIndex, other.m_colStartIndex, (m_outerSize + 1) * sizeof (Index));
            memcpy(m_rowStartIndex, other.m_rowStartIndex, (m_outerSize + 1) * sizeof (Index));
            m_data = other.m_data;
        }
        return *this;
    }

    template<typename OtherDerived>
            inline SkylineMatrix & operator=(const SkylineMatrixBase<OtherDerived>& other) {
        const bool needToTranspose = (Flags & RowMajorBit) != (OtherDerived::Flags & RowMajorBit);
        if (needToTranspose) {
            //         TODO
            //            return *this;
        } else {
            // there is no special optimization
            return SkylineMatrixBase<SkylineMatrix>::operator=(other.derived());
        }
    }

    friend std::ostream & operator <<(std::ostream & s, const SkylineMatrix & m) {

        EIGEN_DBG_SKYLINE(
        std::cout << "upper elements : " << std::endl;
        for (Index i = 0; i < m.m_data.upperSize(); i++)
            std::cout << m.m_data.upper(i) << "\t";
        std::cout << std::endl;
        std::cout << "upper profile : " << std::endl;
        for (Index i = 0; i < m.m_data.upperProfileSize(); i++)
            std::cout << m.m_data.upperProfile(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower startIdx : " << std::endl;
        for (Index i = 0; i < m.m_data.upperProfileSize(); i++)
            std::cout << (IsRowMajor ? m.m_colStartIndex[i] : m.m_rowStartIndex[i]) << "\t";
        std::cout << std::endl;


        std::cout << "lower elements : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerSize(); i++)
            std::cout << m.m_data.lower(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower profile : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerProfileSize(); i++)
            std::cout << m.m_data.lowerProfile(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower startIdx : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerProfileSize(); i++)
            std::cout << (IsRowMajor ? m.m_rowStartIndex[i] : m.m_colStartIndex[i]) << "\t";
        std::cout << std::endl;
        );
        for (Index rowIdx = 0; rowIdx < m.rows(); rowIdx++) {
            for (Index colIdx = 0; colIdx < m.cols(); colIdx++) {
                s << m.coeff(rowIdx, colIdx) << "\t";
            }
            s << std::endl;
        }
        return s;
    }

    /** Destructor */
    inline ~SkylineMatrix() {
        delete[] m_colStartIndex;
        delete[] m_rowStartIndex;
    }

    /** Overloaded for performance */
    Scalar sum() const;
};

template<typename Scalar, int _Options>
class SkylineMatrix<Scalar, _Options>::InnerUpperIterator {
public:

    InnerUpperIterator(const SkylineMatrix& mat, Index outer)
    : m_matrix(mat), m_outer(outer),
    m_id(_Options == RowMajor ? mat.m_colStartIndex[outer] : mat.m_rowStartIndex[outer] + 1),
    m_start(m_id),
    m_end(_Options == RowMajor ? mat.m_colStartIndex[outer + 1] : mat.m_rowStartIndex[outer + 1] + 1) {
    }

    inline InnerUpperIterator & operator++() {
        m_id++;
        return *this;
    }

    inline InnerUpperIterator & operator+=(Index shift) {
        m_id += shift;
        return *this;
    }

    inline Scalar value() const {
        return m_matrix.m_data.upper(m_id);
    }

    inline Scalar* valuePtr() {
        return const_cast<Scalar*> (&(m_matrix.m_data.upper(m_id)));
    }

    inline Scalar& valueRef() {
        return const_cast<Scalar&> (m_matrix.m_data.upper(m_id));
    }

    inline Index index() const {
        return IsRowMajor ? m_outer - m_matrix.m_data.upperProfile(m_outer) + (m_id - m_start) :
                m_outer + (m_id - m_start) + 1;
    }

    inline Index row() const {
        return IsRowMajor ? index() : m_outer;
    }

    inline Index col() const {
        return IsRowMajor ? m_outer : index();
    }

    inline size_t size() const {
        return m_matrix.m_data.upperProfile(m_outer);
    }

    inline operator bool() const {
        return (m_id < m_end) && (m_id >= m_start);
    }

protected:
    const SkylineMatrix& m_matrix;
    const Index m_outer;
    Index m_id;
    const Index m_start;
    const Index m_end;
};

template<typename Scalar, int _Options>
class SkylineMatrix<Scalar, _Options>::InnerLowerIterator {
public:

    InnerLowerIterator(const SkylineMatrix& mat, Index outer)
    : m_matrix(mat),
    m_outer(outer),
    m_id(_Options == RowMajor ? mat.m_rowStartIndex[outer] : mat.m_colStartIndex[outer] + 1),
    m_start(m_id),
    m_end(_Options == RowMajor ? mat.m_rowStartIndex[outer + 1] : mat.m_colStartIndex[outer + 1] + 1) {
    }

    inline InnerLowerIterator & operator++() {
        m_id++;
        return *this;
    }

    inline InnerLowerIterator & operator+=(Index shift) {
        m_id += shift;
        return *this;
    }

    inline Scalar value() const {
        return m_matrix.m_data.lower(m_id);
    }

    inline Scalar* valuePtr() {
        return const_cast<Scalar*> (&(m_matrix.m_data.lower(m_id)));
    }

    inline Scalar& valueRef() {
        return const_cast<Scalar&> (m_matrix.m_data.lower(m_id));
    }

    inline Index index() const {
        return IsRowMajor ? m_outer - m_matrix.m_data.lowerProfile(m_outer) + (m_id - m_start) :
                m_outer + (m_id - m_start) + 1;
        ;
    }

    inline Index row() const {
        return IsRowMajor ? m_outer : index();
    }

    inline Index col() const {
        return IsRowMajor ? index() : m_outer;
    }

    inline size_t size() const {
        return m_matrix.m_data.lowerProfile(m_outer);
    }

    inline operator bool() const {
        return (m_id < m_end) && (m_id >= m_start);
    }

protected:
    const SkylineMatrix& m_matrix;
    const Index m_outer;
    Index m_id;
    const Index m_start;
    const Index m_end;
};

} // end namespace Eigen

#endif // EIGEN_SKYLINEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEMATRIXBASE_H
#define EIGEN_SKYLINEMATRIXBASE_H

#include "SkylineUtil.h"

namespace Eigen {

/** \ingroup Skyline_Module
 *
 * \class SkylineMatrixBase
 *
 * \brief Base class of any skyline matrices or skyline expressions
 *
 * \param Derived
 *
 */
template<typename Derived> class SkylineMatrixBase : public EigenBase<Derived> {
public:

    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::index<StorageKind>::type Index;

    enum {
        RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
         * by the \a Derived type. If a value is not known at compile-time,
         * it is set to the \a Dynamic constant.
         * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

        ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
         * by the \a Derived type. If a value is not known at compile-time,
         * it is set to the \a Dynamic constant.
         * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


        SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
        internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
         * rows times the number of columns, or to \a Dynamic if this is not
         * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

        MaxRowsAtCompileTime = RowsAtCompileTime,
        MaxColsAtCompileTime = ColsAtCompileTime,

        MaxSizeAtCompileTime = (internal::size_at_compile_time<MaxRowsAtCompileTime,
        MaxColsAtCompileTime>::ret),

        IsVectorAtCompileTime = RowsAtCompileTime == 1 || ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
         * columns is known at compile-time to be equal to 1. Indeed, in that case,
         * we are dealing with a column-vector (if there is only one column) or with
         * a row-vector (if there is only one row). */

        Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
         * constructed from this one. See the \ref flags "list of flags".
         */

        CoeffReadCost = internal::traits<Derived>::CoeffReadCost,
        /**< This is a rough measure of how expensive it is to read one coefficient from
         * this expression.
         */

        IsRowMajor = Flags & RowMajorBit ? 1 : 0
    };

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is the "real scalar" type; if the \a Scalar type is already real numbers
     * (e.g. int, float or double) then \a RealScalar is just the same as \a Scalar. If
     * \a Scalar is \a std::complex<T> then RealScalar is \a T.
     *
     * \sa class NumTraits
     */
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** type of the equivalent square matrix */
    typedef Matrix<Scalar, EIGEN_SIZE_MAX(RowsAtCompileTime, ColsAtCompileTime),
                           EIGEN_SIZE_MAX(RowsAtCompileTime, ColsAtCompileTime) > SquareMatrixType;

    inline const Derived& derived() const {
        return *static_cast<const Derived*> (this);
    }

    inline Derived& derived() {
        return *static_cast<Derived*> (this);
    }

    inline Derived& const_cast_derived() const {
        return *static_cast<Derived*> (const_cast<SkylineMatrixBase*> (this));
    }
#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** \returns the number of rows. \sa cols(), RowsAtCompileTime */
    inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT {
        return derived().rows();
    }

    /** \returns the number of columns. \sa rows(), ColsAtCompileTime*/
    inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT {
        return derived().cols();
    }

    /** \returns the number of coefficients, which is \a rows()*cols().
     * \sa rows(), cols(), SizeAtCompileTime. */
    inline EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT {
        return rows() * cols();
    }

    /** \returns the number of nonzero coefficients which is in practice the number
     * of stored coefficients. */
    inline Index nonZeros() const {
        return derived().nonZeros();
    }

    /** \returns the size of the storage major dimension,
     * i.e., the number of columns for a columns major matrix, and the number of rows otherwise */
    Index outerSize() const {
        return (int(Flags) & RowMajorBit) ? this->rows() : this->cols();
    }

    /** \returns the size of the inner dimension according to the storage order,
     * i.e., the number of rows for a columns major matrix, and the number of cols otherwise */
    Index innerSize() const {
        return (int(Flags) & RowMajorBit) ? this->cols() : this->rows();
    }

    bool isRValue() const {
        return m_isRValue;
    }

    Derived& markAsRValue() {
        m_isRValue = true;
        return derived();
    }

    SkylineMatrixBase() : m_isRValue(false) {
        /* TODO check flags */
    }

    inline Derived & operator=(const Derived& other) {
        this->operator=<Derived > (other);
        return derived();
    }

    template<typename OtherDerived>
    inline void assignGeneric(const OtherDerived& other) {
        derived().resize(other.rows(), other.cols());
        for (Index row = 0; row < rows(); row++)
            for (Index col = 0; col < cols(); col++) {
                if (other.coeff(row, col) != Scalar(0))
                    derived().insert(row, col) = other.coeff(row, col);
            }
        derived().finalize();
    }

    template<typename OtherDerived>
            inline Derived & operator=(const SkylineMatrixBase<OtherDerived>& other) {
        //TODO
    }

    template<typename Lhs, typename Rhs>
            inline Derived & operator=(const SkylineProduct<Lhs, Rhs, SkylineTimeSkylineProduct>& product);

    friend std::ostream & operator <<(std::ostream & s, const SkylineMatrixBase& m) {
        s << m.derived();
        return s;
    }

    template<typename OtherDerived>
    const typename SkylineProductReturnType<Derived, OtherDerived>::Type
    operator*(const MatrixBase<OtherDerived> &other) const;

    /** \internal use operator= */
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& dst) const {
        dst.setZero();
        for (Index i = 0; i < rows(); i++)
            for (Index j = 0; j < rows(); j++)
                dst(i, j) = derived().coeff(i, j);
    }

    Matrix<Scalar, RowsAtCompileTime, ColsAtCompileTime> toDense() const {
        return derived();
    }

    /** \returns the matrix or vector obtained by evaluating this expression.
     *
     * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
     * a const reference, in order to avoid a useless copy.
     */
    EIGEN_STRONG_INLINE const typename internal::eval<Derived, IsSkyline>::type eval() const {
        return typename internal::eval<Derived>::type(derived());
    }

protected:
    bool m_isRValue;
};

} // end namespace Eigen

#endif // EIGEN_SKYLINEMATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEPRODUCT_H
#define EIGEN_SKYLINEPRODUCT_H

namespace Eigen { 

template<typename Lhs, typename Rhs, int ProductMode>
struct SkylineProductReturnType {
    typedef const typename internal::nested_eval<Lhs, Rhs::RowsAtCompileTime>::type LhsNested;
    typedef const typename internal::nested_eval<Rhs, Lhs::RowsAtCompileTime>::type RhsNested;

    typedef SkylineProduct<LhsNested, RhsNested, ProductMode> Type;
};

template<typename LhsNested, typename RhsNested, int ProductMode>
struct internal::traits<SkylineProduct<LhsNested, RhsNested, ProductMode> > {
    // clean the nested types:
    typedef typename internal::remove_all<LhsNested>::type _LhsNested;
    typedef typename internal::remove_all<RhsNested>::type _RhsNested;
    typedef typename _LhsNested::Scalar Scalar;

    enum {
        LhsCoeffReadCost = _LhsNested::CoeffReadCost,
        RhsCoeffReadCost = _RhsNested::CoeffReadCost,
        LhsFlags = _LhsNested::Flags,
        RhsFlags = _RhsNested::Flags,

        RowsAtCompileTime = _LhsNested::RowsAtCompileTime,
        ColsAtCompileTime = _RhsNested::ColsAtCompileTime,
        InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(_LhsNested::ColsAtCompileTime, _RhsNested::RowsAtCompileTime),

        MaxRowsAtCompileTime = _LhsNested::MaxRowsAtCompileTime,
        MaxColsAtCompileTime = _RhsNested::MaxColsAtCompileTime,

        EvalToRowMajor = (RhsFlags & LhsFlags & RowMajorBit),
        ResultIsSkyline = ProductMode == SkylineTimeSkylineProduct,

        RemovedBits = ~((EvalToRowMajor ? 0 : RowMajorBit) | (ResultIsSkyline ? 0 : SkylineBit)),

        Flags = (int(LhsFlags | RhsFlags) & HereditaryBits & RemovedBits)
        | EvalBeforeAssigningBit
        | EvalBeforeNestingBit,

        CoeffReadCost = HugeCost
    };

    typedef typename internal::conditional<ResultIsSkyline,
            SkylineMatrixBase<SkylineProduct<LhsNested, RhsNested, ProductMode> >,
            MatrixBase<SkylineProduct<LhsNested, RhsNested, ProductMode> > >::type Base;
};

namespace internal {
template<typename LhsNested, typename RhsNested, int ProductMode>
class SkylineProduct : no_assignment_operator,
public traits<SkylineProduct<LhsNested, RhsNested, ProductMode> >::Base {
public:

    EIGEN_GENERIC_PUBLIC_INTERFACE(SkylineProduct)

private:

    typedef typename traits<SkylineProduct>::_LhsNested _LhsNested;
    typedef typename traits<SkylineProduct>::_RhsNested _RhsNested;

public:

    template<typename Lhs, typename Rhs>
    EIGEN_STRONG_INLINE SkylineProduct(const Lhs& lhs, const Rhs& rhs)
    : m_lhs(lhs), m_rhs(rhs) {
        eigen_assert(lhs.cols() == rhs.rows());

        enum {
            ProductIsValid = _LhsNested::ColsAtCompileTime == Dynamic
            || _RhsNested::RowsAtCompileTime == Dynamic
            || int(_LhsNested::ColsAtCompileTime) == int(_RhsNested::RowsAtCompileTime),
            AreVectors = _LhsNested::IsVectorAtCompileTime && _RhsNested::IsVectorAtCompileTime,
            SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(_LhsNested, _RhsNested)
        };
        // note to the lost user:
        //    * for a dot product use: v1.dot(v2)
        //    * for a coeff-wise product use: v1.cwise()*v2
        EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
                INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
                EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
                INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
                EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)
    }

    EIGEN_STRONG_INLINE Index rows() const {
        return m_lhs.rows();
    }

    EIGEN_STRONG_INLINE Index cols() const {
        return m_rhs.cols();
    }

    EIGEN_STRONG_INLINE const _LhsNested& lhs() const {
        return m_lhs;
    }

    EIGEN_STRONG_INLINE const _RhsNested& rhs() const {
        return m_rhs;
    }

protected:
    LhsNested m_lhs;
    RhsNested m_rhs;
};

// dense = skyline * dense
// Note that here we force no inlining and separate the setZero() because GCC messes up otherwise

template<typename Lhs, typename Rhs, typename Dest>
EIGEN_DONT_INLINE void skyline_row_major_time_dense_product(const Lhs& lhs, const Rhs& rhs, Dest& dst) {
    typedef typename remove_all<Lhs>::type _Lhs;
    typedef typename remove_all<Rhs>::type _Rhs;
    typedef typename traits<Lhs>::Scalar Scalar;

    enum {
        LhsIsRowMajor = (_Lhs::Flags & RowMajorBit) == RowMajorBit,
        LhsIsSelfAdjoint = (_Lhs::Flags & SelfAdjointBit) == SelfAdjointBit,
        ProcessFirstHalf = LhsIsSelfAdjoint
        && (((_Lhs::Flags & (UpperTriangularBit | LowerTriangularBit)) == 0)
        || ((_Lhs::Flags & UpperTriangularBit) && !LhsIsRowMajor)
        || ((_Lhs::Flags & LowerTriangularBit) && LhsIsRowMajor)),
        ProcessSecondHalf = LhsIsSelfAdjoint && (!ProcessFirstHalf)
    };

    //Use matrix diagonal part <- Improvement : use inner iterator on dense matrix.
    for (Index col = 0; col < rhs.cols(); col++) {
        for (Index row = 0; row < lhs.rows(); row++) {
            dst(row, col) = lhs.coeffDiag(row) * rhs(row, col);
        }
    }
    //Use matrix lower triangular part
    for (Index row = 0; row < lhs.rows(); row++) {
        typename _Lhs::InnerLowerIterator lIt(lhs, row);
        const Index stop = lIt.col() + lIt.size();
        for (Index col = 0; col < rhs.cols(); col++) {

            Index k = lIt.col();
            Scalar tmp = 0;
            while (k < stop) {
                tmp +=
                        lIt.value() *
                        rhs(k++, col);
                ++lIt;
            }
            dst(row, col) += tmp;
            lIt += -lIt.size();
        }

    }

    //Use matrix upper triangular part
    for (Index lhscol = 0; lhscol < lhs.cols(); lhscol++) {
        typename _Lhs::InnerUpperIterator uIt(lhs, lhscol);
        const Index stop = uIt.size() + uIt.row();
        for (Index rhscol = 0; rhscol < rhs.cols(); rhscol++) {


            const Scalar rhsCoeff = rhs.coeff(lhscol, rhscol);
            Index k = uIt.row();
            while (k < stop) {
                dst(k++, rhscol) +=
                        uIt.value() *
                        rhsCoeff;
                ++uIt;
            }
            uIt += -uIt.size();
        }
    }

}

template<typename Lhs, typename Rhs, typename Dest>
EIGEN_DONT_INLINE void skyline_col_major_time_dense_product(const Lhs& lhs, const Rhs& rhs, Dest& dst) {
    typedef typename remove_all<Lhs>::type _Lhs;
    typedef typename remove_all<Rhs>::type _Rhs;
    typedef typename traits<Lhs>::Scalar Scalar;

    enum {
        LhsIsRowMajor = (_Lhs::Flags & RowMajorBit) == RowMajorBit,
        LhsIsSelfAdjoint = (_Lhs::Flags & SelfAdjointBit) == SelfAdjointBit,
        ProcessFirstHalf = LhsIsSelfAdjoint
        && (((_Lhs::Flags & (UpperTriangularBit | LowerTriangularBit)) == 0)
        || ((_Lhs::Flags & UpperTriangularBit) && !LhsIsRowMajor)
        || ((_Lhs::Flags & LowerTriangularBit) && LhsIsRowMajor)),
        ProcessSecondHalf = LhsIsSelfAdjoint && (!ProcessFirstHalf)
    };

    //Use matrix diagonal part <- Improvement : use inner iterator on dense matrix.
    for (Index col = 0; col < rhs.cols(); col++) {
        for (Index row = 0; row < lhs.rows(); row++) {
            dst(row, col) = lhs.coeffDiag(row) * rhs(row, col);
        }
    }

    //Use matrix upper triangular part
    for (Index row = 0; row < lhs.rows(); row++) {
        typename _Lhs::InnerUpperIterator uIt(lhs, row);
        const Index stop = uIt.col() + uIt.size();
        for (Index col = 0; col < rhs.cols(); col++) {

            Index k = uIt.col();
            Scalar tmp = 0;
            while (k < stop) {
                tmp +=
                        uIt.value() *
                        rhs(k++, col);
                ++uIt;
            }


            dst(row, col) += tmp;
            uIt += -uIt.size();
        }
    }

    //Use matrix lower triangular part
    for (Index lhscol = 0; lhscol < lhs.cols(); lhscol++) {
        typename _Lhs::InnerLowerIterator lIt(lhs, lhscol);
        const Index stop = lIt.size() + lIt.row();
        for (Index rhscol = 0; rhscol < rhs.cols(); rhscol++) {

            const Scalar rhsCoeff = rhs.coeff(lhscol, rhscol);
            Index k = lIt.row();
            while (k < stop) {
                dst(k++, rhscol) +=
                        lIt.value() *
                        rhsCoeff;
                ++lIt;
            }
            lIt += -lIt.size();
        }
    }

}

template<typename Lhs, typename Rhs, typename ResultType,
        int LhsStorageOrder = traits<Lhs>::Flags&RowMajorBit>
        struct skyline_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct skyline_product_selector<Lhs, Rhs, ResultType, RowMajor> {
    typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

    static void run(const Lhs& lhs, const Rhs& rhs, ResultType & res) {
        skyline_row_major_time_dense_product<Lhs, Rhs, ResultType > (lhs, rhs, res);
    }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct skyline_product_selector<Lhs, Rhs, ResultType, ColMajor> {
    typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

    static void run(const Lhs& lhs, const Rhs& rhs, ResultType & res) {
        skyline_col_major_time_dense_product<Lhs, Rhs, ResultType > (lhs, rhs, res);
    }
};

} // end namespace internal

// template<typename Derived>
// template<typename Lhs, typename Rhs >
// Derived & MatrixBase<Derived>::lazyAssign(const SkylineProduct<Lhs, Rhs, SkylineTimeDenseProduct>& product) {
//     typedef typename internal::remove_all<Lhs>::type _Lhs;
//     internal::skyline_product_selector<typename internal::remove_all<Lhs>::type,
//             typename internal::remove_all<Rhs>::type,
//             Derived>::run(product.lhs(), product.rhs(), derived());
// 
//     return derived();
// }

// skyline * dense

template<typename Derived>
template<typename OtherDerived >
EIGEN_STRONG_INLINE const typename SkylineProductReturnType<Derived, OtherDerived>::Type
SkylineMatrixBase<Derived>::operator*(const MatrixBase<OtherDerived> &other) const {

    return typename SkylineProductReturnType<Derived, OtherDerived>::Type(derived(), other.derived());
}

} // end namespace Eigen

#endif // EIGEN_SKYLINEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINE_STORAGE_H
#define EIGEN_SKYLINE_STORAGE_H

namespace Eigen { 

/** Stores a skyline set of values in three structures :
 * The diagonal elements
 * The upper elements
 * The lower elements
 *
 */
template<typename Scalar>
class SkylineStorage {
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef SparseIndex Index;
public:

    SkylineStorage()
    : m_diag(0),
    m_lower(0),
    m_upper(0),
    m_lowerProfile(0),
    m_upperProfile(0),
    m_diagSize(0),
    m_upperSize(0),
    m_lowerSize(0),
    m_upperProfileSize(0),
    m_lowerProfileSize(0),
    m_allocatedSize(0) {
    }

    SkylineStorage(const SkylineStorage& other)
    : m_diag(0),
    m_lower(0),
    m_upper(0),
    m_lowerProfile(0),
    m_upperProfile(0),
    m_diagSize(0),
    m_upperSize(0),
    m_lowerSize(0),
    m_upperProfileSize(0),
    m_lowerProfileSize(0),
    m_allocatedSize(0) {
        *this = other;
    }

    SkylineStorage & operator=(const SkylineStorage& other) {
        resize(other.diagSize(), other.m_upperProfileSize, other.m_lowerProfileSize, other.upperSize(), other.lowerSize());
        memcpy(m_diag, other.m_diag, m_diagSize * sizeof (Scalar));
        memcpy(m_upper, other.m_upper, other.upperSize() * sizeof (Scalar));
        memcpy(m_lower, other.m_lower, other.lowerSize() * sizeof (Scalar));
        memcpy(m_upperProfile, other.m_upperProfile, m_upperProfileSize * sizeof (Index));
        memcpy(m_lowerProfile, other.m_lowerProfile, m_lowerProfileSize * sizeof (Index));
        return *this;
    }

    void swap(SkylineStorage& other) {
        std::swap(m_diag, other.m_diag);
        std::swap(m_upper, other.m_upper);
        std::swap(m_lower, other.m_lower);
        std::swap(m_upperProfile, other.m_upperProfile);
        std::swap(m_lowerProfile, other.m_lowerProfile);
        std::swap(m_diagSize, other.m_diagSize);
        std::swap(m_upperSize, other.m_upperSize);
        std::swap(m_lowerSize, other.m_lowerSize);
        std::swap(m_allocatedSize, other.m_allocatedSize);
    }

    ~SkylineStorage() {
        delete[] m_diag;
        delete[] m_upper;
        if (m_upper != m_lower)
            delete[] m_lower;
        delete[] m_upperProfile;
        delete[] m_lowerProfile;
    }

    void reserve(Index size, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize) {
        Index newAllocatedSize = size + upperSize + lowerSize;
        if (newAllocatedSize > m_allocatedSize)
            reallocate(size, upperProfileSize, lowerProfileSize, upperSize, lowerSize);
    }

    void squeeze() {
        if (m_allocatedSize > m_diagSize + m_upperSize + m_lowerSize)
            reallocate(m_diagSize, m_upperProfileSize, m_lowerProfileSize, m_upperSize, m_lowerSize);
    }

    void resize(Index diagSize, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize, float reserveSizeFactor = 0) {
        if (m_allocatedSize < diagSize + upperSize + lowerSize)
            reallocate(diagSize, upperProfileSize, lowerProfileSize, upperSize + Index(reserveSizeFactor * upperSize), lowerSize + Index(reserveSizeFactor * lowerSize));
        m_diagSize = diagSize;
        m_upperSize = upperSize;
        m_lowerSize = lowerSize;
        m_upperProfileSize = upperProfileSize;
        m_lowerProfileSize = lowerProfileSize;
    }

    inline Index diagSize() const {
        return m_diagSize;
    }

    inline Index upperSize() const {
        return m_upperSize;
    }

    inline Index lowerSize() const {
        return m_lowerSize;
    }

    inline Index upperProfileSize() const {
        return m_upperProfileSize;
    }

    inline Index lowerProfileSize() const {
        return m_lowerProfileSize;
    }

    inline Index allocatedSize() const {
        return m_allocatedSize;
    }

    inline void clear() {
        m_diagSize = 0;
    }

    inline Scalar& diag(Index i) {
        return m_diag[i];
    }

    inline const Scalar& diag(Index i) const {
        return m_diag[i];
    }

    inline Scalar& upper(Index i) {
        return m_upper[i];
    }

    inline const Scalar& upper(Index i) const {
        return m_upper[i];
    }

    inline Scalar& lower(Index i) {
        return m_lower[i];
    }

    inline const Scalar& lower(Index i) const {
        return m_lower[i];
    }

    inline Index& upperProfile(Index i) {
        return m_upperProfile[i];
    }

    inline const Index& upperProfile(Index i) const {
        return m_upperProfile[i];
    }

    inline Index& lowerProfile(Index i) {
        return m_lowerProfile[i];
    }

    inline const Index& lowerProfile(Index i) const {
        return m_lowerProfile[i];
    }

    static SkylineStorage Map(Index* upperProfile, Index* lowerProfile, Scalar* diag, Scalar* upper, Scalar* lower, Index size, Index upperSize, Index lowerSize) {
        SkylineStorage res;
        res.m_upperProfile = upperProfile;
        res.m_lowerProfile = lowerProfile;
        res.m_diag = diag;
        res.m_upper = upper;
        res.m_lower = lower;
        res.m_allocatedSize = res.m_diagSize = size;
        res.m_upperSize = upperSize;
        res.m_lowerSize = lowerSize;
        return res;
    }

    inline void reset() {
        memset(m_diag, 0, m_diagSize * sizeof (Scalar));
        memset(m_upper, 0, m_upperSize * sizeof (Scalar));
        memset(m_lower, 0, m_lowerSize * sizeof (Scalar));
        memset(m_upperProfile, 0, m_diagSize * sizeof (Index));
        memset(m_lowerProfile, 0, m_diagSize * sizeof (Index));
    }

    void prune(Scalar reference, RealScalar epsilon = dummy_precision<RealScalar>()) {
        //TODO
    }

protected:

    inline void reallocate(Index diagSize, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize) {

        Scalar* diag = new Scalar[diagSize];
        Scalar* upper = new Scalar[upperSize];
        Scalar* lower = new Scalar[lowerSize];
        Index* upperProfile = new Index[upperProfileSize];
        Index* lowerProfile = new Index[lowerProfileSize];

        Index copyDiagSize = (std::min)(diagSize, m_diagSize);
        Index copyUpperSize = (std::min)(upperSize, m_upperSize);
        Index copyLowerSize = (std::min)(lowerSize, m_lowerSize);
        Index copyUpperProfileSize = (std::min)(upperProfileSize, m_upperProfileSize);
        Index copyLowerProfileSize = (std::min)(lowerProfileSize, m_lowerProfileSize);

        // copy
        memcpy(diag, m_diag, copyDiagSize * sizeof (Scalar));
        memcpy(upper, m_upper, copyUpperSize * sizeof (Scalar));
        memcpy(lower, m_lower, copyLowerSize * sizeof (Scalar));
        memcpy(upperProfile, m_upperProfile, copyUpperProfileSize * sizeof (Index));
        memcpy(lowerProfile, m_lowerProfile, copyLowerProfileSize * sizeof (Index));



        // delete old stuff
        delete[] m_diag;
        delete[] m_upper;
        delete[] m_lower;
        delete[] m_upperProfile;
        delete[] m_lowerProfile;
        m_diag = diag;
        m_upper = upper;
        m_lower = lower;
        m_upperProfile = upperProfile;
        m_lowerProfile = lowerProfile;
        m_allocatedSize = diagSize + upperSize + lowerSize;
        m_upperSize = upperSize;
        m_lowerSize = lowerSize;
    }

public:
    Scalar* m_diag;
    Scalar* m_upper;
    Scalar* m_lower;
    Index* m_upperProfile;
    Index* m_lowerProfile;
    Index m_diagSize;
    Index m_upperSize;
    Index m_lowerSize;
    Index m_upperProfileSize;
    Index m_lowerProfileSize;
    Index m_allocatedSize;

};

} // end namespace Eigen

#endif // EIGEN_SKYLINE_STORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEUTIL_H
#define EIGEN_SKYLINEUTIL_H

namespace Eigen { 

#ifdef NDEBUG
#define EIGEN_DBG_SKYLINE(X)
#else
#define EIGEN_DBG_SKYLINE(X) X
#endif

const unsigned int SkylineBit = 0x1200;
template<typename Lhs, typename Rhs, int ProductMode> class SkylineProduct;
enum AdditionalProductEvaluationMode {SkylineTimeDenseProduct, SkylineTimeSkylineProduct, DenseTimeSkylineProduct};
enum {IsSkyline = SkylineBit};


#define EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename OtherDerived> \
EIGEN_STRONG_INLINE Derived& operator Op(const Eigen::SkylineMatrixBase<OtherDerived>& other) \
{ \
  return Base::operator Op(other.derived()); \
} \
EIGEN_STRONG_INLINE Derived& operator Op(const Derived& other) \
{ \
  return Base::operator Op(other); \
}

#define EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename Other> \
EIGEN_STRONG_INLINE Derived& operator Op(const Other& scalar) \
{ \
  return Base::operator Op(scalar); \
}

#define EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATORS(Derived) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, =) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, +=) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, -=) \
  EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, *=) \
  EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, /=)

#define _EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived, BaseClass) \
  typedef BaseClass Base; \
  typedef typename Eigen::internal::traits<Derived>::Scalar Scalar; \
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar; \
  typedef typename Eigen::internal::traits<Derived>::StorageKind StorageKind; \
  typedef typename Eigen::internal::index<StorageKind>::type Index; \
  enum {  Flags = Eigen::internal::traits<Derived>::Flags, };

#define EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived) \
  _EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived, Eigen::SkylineMatrixBase<Derived>)

template<typename Derived> class SkylineMatrixBase;
template<typename _Scalar, int _Flags = 0> class SkylineMatrix;
template<typename _Scalar, int _Flags = 0> class DynamicSkylineMatrix;
template<typename _Scalar, int _Flags = 0> class SkylineVector;
template<typename _Scalar, int _Flags = 0> class MappedSkylineMatrix;

namespace internal {

template<typename Lhs, typename Rhs> struct skyline_product_mode;
template<typename Lhs, typename Rhs, int ProductMode = skyline_product_mode<Lhs,Rhs>::value> struct SkylineProductReturnType;

template<typename T> class eval<T,IsSkyline>
{
    typedef typename traits<T>::Scalar _Scalar;
    enum {
          _Flags = traits<T>::Flags
    };

  public:
    typedef SkylineMatrix<_Scalar, _Flags> type;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SKYLINEUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockOfDynamicSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H
#define EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H

namespace Eigen { 

#if 0

// NOTE Have to be reimplemented as a specialization of BlockImpl< DynamicSparseMatrix<_Scalar, _Options, _Index>, ... >
// See SparseBlock.h for an example


/***************************************************************************
* specialisation for DynamicSparseMatrix
***************************************************************************/

template<typename _Scalar, int _Options, typename _Index, int Size>
class SparseInnerVectorSet<DynamicSparseMatrix<_Scalar, _Options, _Index>, Size>
  : public SparseMatrixBase<SparseInnerVectorSet<DynamicSparseMatrix<_Scalar, _Options, _Index>, Size> >
{
    typedef DynamicSparseMatrix<_Scalar, _Options, _Index> MatrixType;
  public:

    enum { IsRowMajor = internal::traits<SparseInnerVectorSet>::IsRowMajor };

    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseInnerVectorSet)
    class InnerIterator: public MatrixType::InnerIterator
    {
      public:
        inline InnerIterator(const SparseInnerVectorSet& xpr, Index outer)
          : MatrixType::InnerIterator(xpr.m_matrix, xpr.m_outerStart + outer), m_outer(outer)
        {}
        inline Index row() const { return IsRowMajor ? m_outer : this->index(); }
        inline Index col() const { return IsRowMajor ? this->index() : m_outer; }
      protected:
        Index m_outer;
    };

    inline SparseInnerVectorSet(const MatrixType& matrix, Index outerStart, Index outerSize)
      : m_matrix(matrix), m_outerStart(outerStart), m_outerSize(outerSize)
    {
      eigen_assert( (outerStart>=0) && ((outerStart+outerSize)<=matrix.outerSize()) );
    }

    inline SparseInnerVectorSet(const MatrixType& matrix, Index outer)
      : m_matrix(matrix), m_outerStart(outer), m_outerSize(Size)
    {
      eigen_assert(Size!=Dynamic);
      eigen_assert( (outer>=0) && (outer<matrix.outerSize()) );
    }

    template<typename OtherDerived>
    inline SparseInnerVectorSet& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      if (IsRowMajor != ((OtherDerived::Flags&RowMajorBit)==RowMajorBit))
      {
        // need to transpose => perform a block evaluation followed by a big swap
        DynamicSparseMatrix<Scalar,IsRowMajor?RowMajorBit:0> aux(other);
        *this = aux.markAsRValue();
      }
      else
      {
        // evaluate/copy vector per vector
        for (Index j=0; j<m_outerSize.value(); ++j)
        {
          SparseVector<Scalar,IsRowMajor ? RowMajorBit : 0> aux(other.innerVector(j));
          m_matrix.const_cast_derived()._data()[m_outerStart+j].swap(aux._data());
        }
      }
      return *this;
    }

    inline SparseInnerVectorSet& operator=(const SparseInnerVectorSet& other)
    {
      return operator=<SparseInnerVectorSet>(other);
    }

    Index nonZeros() const
    {
      Index count = 0;
      for (Index j=0; j<m_outerSize.value(); ++j)
        count += m_matrix._data()[m_outerStart+j].size();
      return count;
    }

    const Scalar& lastCoeff() const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(SparseInnerVectorSet);
      eigen_assert(m_matrix.data()[m_outerStart].size()>0);
      return m_matrix.data()[m_outerStart].vale(m_matrix.data()[m_outerStart].size()-1);
    }

//     template<typename Sparse>
//     inline SparseInnerVectorSet& operator=(const SparseMatrixBase<OtherDerived>& other)
//     {
//       return *this;
//     }

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    const typename MatrixType::Nested m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, Size> m_outerSize;

};

#endif

} // end namespace Eigen

#endif // EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2013 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEBLOCKMATRIX_H
#define EIGEN_SPARSEBLOCKMATRIX_H

namespace Eigen { 
/** \ingroup SparseCore_Module
  *
  * \class BlockSparseMatrix
  *
  * \brief A versatile sparse matrix representation where each element is a block
  *
  * This class provides routines to manipulate block sparse matrices stored in a
  * BSR-like representation. There are two main types :
  *
  * 1. All blocks have the same number of rows and columns, called block size
  * in the following. In this case, if this block size is known at compile time,
  * it can be given as a template parameter like
  * \code
  * BlockSparseMatrix<Scalar, 3, ColMajor> bmat(b_rows, b_cols);
  * \endcode
  * Here, bmat is a b_rows x b_cols block sparse matrix
  * where each coefficient is a 3x3 dense matrix.
  * If the block size is fixed but will be given at runtime,
  * \code
  * BlockSparseMatrix<Scalar, Dynamic, ColMajor> bmat(b_rows, b_cols);
  * bmat.setBlockSize(block_size);
  * \endcode
  *
  * 2. The second case is for variable-block sparse matrices.
  * Here each block has its own dimensions. The only restriction is that all the blocks
  * in a row (resp. a column) should have the same number of rows (resp. of columns).
  * It is thus required in this case to describe the layout of the matrix by calling
  * setBlockLayout(rowBlocks, colBlocks).
  *
  * In any of the previous case, the matrix can be filled by calling setFromTriplets().
  * A regular sparse matrix can be converted to a block sparse matrix and vice versa.
  * It is obviously required to describe the block layout beforehand by calling either
  * setBlockSize() for fixed-size blocks or setBlockLayout for variable-size blocks.
  *
  * \tparam _Scalar The Scalar type
  * \tparam _BlockAtCompileTime The block layout option. It takes the following values
  * Dynamic : block size known at runtime
  * a numeric number : fixed-size block known at compile time
  */
template<typename _Scalar, int _BlockAtCompileTime=Dynamic, int _Options=ColMajor, typename _StorageIndex=int> class BlockSparseMatrix;

template<typename BlockSparseMatrixT> class BlockSparseMatrixView;

namespace internal {
template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _Index>
struct traits<BlockSparseMatrix<_Scalar,_BlockAtCompileTime,_Options, _Index> >
{
  typedef _Scalar Scalar;
  typedef _Index Index;
  typedef Sparse StorageKind; // FIXME Where is it used ??
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    BlockSize = _BlockAtCompileTime,
    Flags = _Options | NestByRefBit | LvalueBit,
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};
template<typename BlockSparseMatrixT>
struct traits<BlockSparseMatrixView<BlockSparseMatrixT> >
{
  typedef Ref<Matrix<typename BlockSparseMatrixT::Scalar, BlockSparseMatrixT::BlockSize, BlockSparseMatrixT::BlockSize> > Scalar;
  typedef Ref<Matrix<typename BlockSparseMatrixT::RealScalar, BlockSparseMatrixT::BlockSize, BlockSparseMatrixT::BlockSize> > RealScalar;

};

// Function object to sort a triplet list
template<typename Iterator, bool IsColMajor>
struct TripletComp
{
  typedef typename Iterator::value_type Triplet;
  bool operator()(const Triplet& a, const Triplet& b)
  { if(IsColMajor)
      return ((a.col() == b.col() && a.row() < b.row()) || (a.col() < b.col()));
    else
      return ((a.row() == b.row() && a.col() < b.col()) || (a.row() < b.row()));
  }
};
} // end namespace internal


/* Proxy to view the block sparse matrix as a regular sparse matrix */
template<typename BlockSparseMatrixT>
class BlockSparseMatrixView : public SparseMatrixBase<BlockSparseMatrixT>
{
  public:
    typedef Ref<typename BlockSparseMatrixT::BlockScalar> Scalar;
    typedef Ref<typename BlockSparseMatrixT::BlockRealScalar> RealScalar;
    typedef typename BlockSparseMatrixT::Index Index;
    typedef  BlockSparseMatrixT Nested;
    enum {
      Flags = BlockSparseMatrixT::Options,
      Options = BlockSparseMatrixT::Options,
      RowsAtCompileTime = BlockSparseMatrixT::RowsAtCompileTime,
      ColsAtCompileTime = BlockSparseMatrixT::ColsAtCompileTime,
      MaxColsAtCompileTime = BlockSparseMatrixT::MaxColsAtCompileTime,
      MaxRowsAtCompileTime = BlockSparseMatrixT::MaxRowsAtCompileTime
    };
  public:
    BlockSparseMatrixView(const BlockSparseMatrixT& spblockmat)
     : m_spblockmat(spblockmat)
    {}

    Index outerSize() const
    {
      return (Flags&RowMajorBit) == 1 ? this->rows() : this->cols();
    }
    Index cols() const
    {
      return m_spblockmat.blockCols();
    }
    Index rows() const
    {
      return m_spblockmat.blockRows();
    }
    Scalar coeff(Index row, Index col)
    {
      return m_spblockmat.coeff(row, col);
    }
    Scalar coeffRef(Index row, Index col)
    {
      return m_spblockmat.coeffRef(row, col);
    }
    // Wrapper to iterate over all blocks
    class InnerIterator : public BlockSparseMatrixT::BlockInnerIterator
    {
      public:
      InnerIterator(const BlockSparseMatrixView& mat, Index outer)
          : BlockSparseMatrixT::BlockInnerIterator(mat.m_spblockmat, outer)
      {}

    };

  protected:
    const BlockSparseMatrixT& m_spblockmat;
};

// Proxy to view a regular vector as a block vector
template<typename BlockSparseMatrixT, typename VectorType>
class BlockVectorView
{
  public:
    enum {
      BlockSize = BlockSparseMatrixT::BlockSize,
      ColsAtCompileTime = VectorType::ColsAtCompileTime,
      RowsAtCompileTime = VectorType::RowsAtCompileTime,
      Flags = VectorType::Flags
    };
    typedef Ref<const Matrix<typename BlockSparseMatrixT::Scalar, (RowsAtCompileTime==1)? 1 : BlockSize, (ColsAtCompileTime==1)? 1 : BlockSize> >Scalar;
    typedef typename BlockSparseMatrixT::Index Index;
  public:
    BlockVectorView(const BlockSparseMatrixT& spblockmat, const VectorType& vec)
    : m_spblockmat(spblockmat),m_vec(vec)
    { }
    inline Index cols() const
    {
      return m_vec.cols();
    }
    inline Index size() const
    {
      return m_spblockmat.blockRows();
    }
    inline Scalar coeff(Index bi) const
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.middleRows(startRow, rowSize);
    }
    inline Scalar coeff(Index bi, Index j) const
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.block(startRow, j, rowSize, 1);
    }
  protected:
    const BlockSparseMatrixT& m_spblockmat;
    const VectorType& m_vec;
};

template<typename VectorType, typename Index> class BlockVectorReturn;


// Proxy to view a regular vector as a block vector
template<typename BlockSparseMatrixT, typename VectorType>
class BlockVectorReturn
{
  public:
    enum {
      ColsAtCompileTime = VectorType::ColsAtCompileTime,
      RowsAtCompileTime = VectorType::RowsAtCompileTime,
      Flags = VectorType::Flags
    };
    typedef Ref<Matrix<typename VectorType::Scalar, RowsAtCompileTime, ColsAtCompileTime> > Scalar;
    typedef typename BlockSparseMatrixT::Index Index;
  public:
    BlockVectorReturn(const BlockSparseMatrixT& spblockmat, VectorType& vec)
    : m_spblockmat(spblockmat),m_vec(vec)
    { }
    inline Index size() const
    {
      return m_spblockmat.blockRows();
    }
    inline Scalar coeffRef(Index bi)
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.middleRows(startRow, rowSize);
    }
    inline Scalar coeffRef(Index bi, Index j)
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.block(startRow, j, rowSize, 1);
    }

  protected:
    const BlockSparseMatrixT& m_spblockmat;
    VectorType& m_vec;
};

// Block version of the sparse dense product
template<typename Lhs, typename Rhs>
class BlockSparseTimeDenseProduct;

namespace internal {

template<typename BlockSparseMatrixT, typename VecType>
struct traits<BlockSparseTimeDenseProduct<BlockSparseMatrixT, VecType> >
{
  typedef Dense StorageKind;
  typedef MatrixXpr XprKind;
  typedef typename BlockSparseMatrixT::Scalar Scalar;
  typedef typename BlockSparseMatrixT::Index Index;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = 0,
    CoeffReadCost = internal::traits<BlockSparseMatrixT>::CoeffReadCost
  };
};
} // end namespace internal

template<typename Lhs, typename Rhs>
class BlockSparseTimeDenseProduct
  : public ProductBase<BlockSparseTimeDenseProduct<Lhs,Rhs>, Lhs, Rhs>
{
  public:
    EIGEN_PRODUCT_PUBLIC_INTERFACE(BlockSparseTimeDenseProduct)

    BlockSparseTimeDenseProduct(const Lhs& lhs, const Rhs& rhs) : Base(lhs,rhs)
    {}

    template<typename Dest> void scaleAndAddTo(Dest& dest, const typename Rhs::Scalar& alpha) const
    {
      BlockVectorReturn<Lhs,Dest> tmpDest(m_lhs, dest);
      internal::sparse_time_dense_product( BlockSparseMatrixView<Lhs>(m_lhs),  BlockVectorView<Lhs, Rhs>(m_lhs, m_rhs), tmpDest, alpha);
    }

  private:
    BlockSparseTimeDenseProduct& operator=(const BlockSparseTimeDenseProduct&);
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix : public SparseMatrixBase<BlockSparseMatrix<_Scalar,_BlockAtCompileTime, _Options,_StorageIndex> >
{
  public:
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef _StorageIndex StorageIndex;
    typedef typename internal::ref_selector<BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex> >::type Nested;

    enum {
      Options = _Options,
      Flags = Options,
      BlockSize=_BlockAtCompileTime,
      RowsAtCompileTime = Dynamic,
      ColsAtCompileTime = Dynamic,
      MaxRowsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic,
      IsVectorAtCompileTime = 0,
      IsColMajor = Flags&RowMajorBit ? 0 : 1
    };
    typedef Matrix<Scalar, _BlockAtCompileTime, _BlockAtCompileTime,IsColMajor ? ColMajor : RowMajor> BlockScalar;
    typedef Matrix<RealScalar, _BlockAtCompileTime, _BlockAtCompileTime,IsColMajor ? ColMajor : RowMajor> BlockRealScalar;
    typedef typename internal::conditional<_BlockAtCompileTime==Dynamic, Scalar, BlockScalar>::type BlockScalarReturnType;
    typedef BlockSparseMatrix<Scalar, BlockSize, IsColMajor ? ColMajor : RowMajor, StorageIndex> PlainObject;
  public:
    // Default constructor
    BlockSparseMatrix()
    : m_innerBSize(0),m_outerBSize(0),m_innerOffset(0),m_outerOffset(0),
      m_nonzerosblocks(0),m_values(0),m_blockPtr(0),m_indices(0),
      m_outerIndex(0),m_blockSize(BlockSize)
    { }


    /**
     * \brief Construct and resize
     *
     */
    BlockSparseMatrix(Index brow, Index bcol)
      : m_innerBSize(IsColMajor ? brow : bcol),
        m_outerBSize(IsColMajor ? bcol : brow),
        m_innerOffset(0),m_outerOffset(0),m_nonzerosblocks(0),
        m_values(0),m_blockPtr(0),m_indices(0),
        m_outerIndex(0),m_blockSize(BlockSize)
    { }

    /**
     * \brief Copy-constructor
     */
    BlockSparseMatrix(const BlockSparseMatrix& other)
      : m_innerBSize(other.m_innerBSize),m_outerBSize(other.m_outerBSize),
        m_nonzerosblocks(other.m_nonzerosblocks),m_nonzeros(other.m_nonzeros),
        m_blockPtr(0),m_blockSize(other.m_blockSize)
    {
      // should we allow copying between variable-size blocks and fixed-size blocks ??
      eigen_assert(m_blockSize == BlockSize && " CAN NOT COPY BETWEEN FIXED-SIZE AND VARIABLE-SIZE BLOCKS");

      std::copy(other.m_innerOffset, other.m_innerOffset+m_innerBSize+1, m_innerOffset);
      std::copy(other.m_outerOffset, other.m_outerOffset+m_outerBSize+1, m_outerOffset);
      std::copy(other.m_values, other.m_values+m_nonzeros, m_values);

      if(m_blockSize != Dynamic)
        std::copy(other.m_blockPtr, other.m_blockPtr+m_nonzerosblocks, m_blockPtr);

      std::copy(other.m_indices, other.m_indices+m_nonzerosblocks, m_indices);
      std::copy(other.m_outerIndex, other.m_outerIndex+m_outerBSize, m_outerIndex);
    }

    friend void swap(BlockSparseMatrix& first, BlockSparseMatrix& second)
    {
      std::swap(first.m_innerBSize, second.m_innerBSize);
      std::swap(first.m_outerBSize, second.m_outerBSize);
      std::swap(first.m_innerOffset, second.m_innerOffset);
      std::swap(first.m_outerOffset, second.m_outerOffset);
      std::swap(first.m_nonzerosblocks, second.m_nonzerosblocks);
      std::swap(first.m_nonzeros, second.m_nonzeros);
      std::swap(first.m_values, second.m_values);
      std::swap(first.m_blockPtr, second.m_blockPtr);
      std::swap(first.m_indices, second.m_indices);
      std::swap(first.m_outerIndex, second.m_outerIndex);
      std::swap(first.m_BlockSize, second.m_blockSize);
    }

    BlockSparseMatrix& operator=(BlockSparseMatrix other)
    {
      //Copy-and-swap paradigm ... avoid leaked data if thrown
      swap(*this, other);
      return *this;
    }

    // Destructor
    ~BlockSparseMatrix()
    {
      delete[] m_outerIndex;
      delete[] m_innerOffset;
      delete[] m_outerOffset;
      delete[] m_indices;
      delete[] m_blockPtr;
      delete[] m_values;
    }


    /**
      * \brief Constructor from a sparse matrix
      *
      */
    template<typename MatrixType>
    inline BlockSparseMatrix(const MatrixType& spmat) : m_blockSize(BlockSize)
    {
      EIGEN_STATIC_ASSERT((m_blockSize != Dynamic), THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE);

      *this = spmat;
    }

    /**
      * \brief Assignment from a sparse matrix with the same storage order
      *
      * Convert from a sparse matrix to block sparse matrix.
      * \warning Before calling this function, tt is necessary to call
      * either setBlockLayout() (matrices with variable-size blocks)
      * or setBlockSize() (for fixed-size blocks).
      */
    template<typename MatrixType>
    inline BlockSparseMatrix& operator=(const MatrixType& spmat)
    {
      eigen_assert((m_innerBSize != 0 && m_outerBSize != 0)
                   && "Trying to assign to a zero-size matrix, call resize() first");
      eigen_assert(((MatrixType::Options&RowMajorBit) != IsColMajor) && "Wrong storage order");
      typedef SparseMatrix<bool,MatrixType::Options,typename MatrixType::Index> MatrixPatternType;
      MatrixPatternType  blockPattern(blockRows(), blockCols());
      m_nonzeros = 0;

      // First, compute the number of nonzero blocks and their locations
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        // Browse each outer block and compute the structure
        std::vector<bool> nzblocksFlag(m_innerBSize,false);  // Record the existing blocks
        blockPattern.startVec(bj);
        for(StorageIndex j = blockOuterIndex(bj); j < blockOuterIndex(bj+1); ++j)
        {
          typename MatrixType::InnerIterator it_spmat(spmat, j);
          for(; it_spmat; ++it_spmat)
          {
            StorageIndex bi = innerToBlock(it_spmat.index()); // Index of the current nonzero block
            if(!nzblocksFlag[bi])
            {
              // Save the index of this nonzero block
              nzblocksFlag[bi] = true;
              blockPattern.insertBackByOuterInnerUnordered(bj, bi) = true;
              // Compute the total number of nonzeros (including explicit zeros in blocks)
              m_nonzeros += blockOuterSize(bj) * blockInnerSize(bi);
            }
          }
        } // end current outer block
      }
      blockPattern.finalize();

      // Allocate the internal arrays
      setBlockStructure(blockPattern);

      for(StorageIndex nz = 0; nz < m_nonzeros; ++nz) m_values[nz] = Scalar(0);
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        // Now copy the values
        for(StorageIndex j = blockOuterIndex(bj); j < blockOuterIndex(bj+1); ++j)
        {
          // Browse the outer block column by column (for column-major matrices)
          typename MatrixType::InnerIterator it_spmat(spmat, j);
          for(; it_spmat; ++it_spmat)
          {
            StorageIndex idx = 0; // Position of this block in the column block
            StorageIndex bi = innerToBlock(it_spmat.index()); // Index of the current nonzero block
            // Go to the inner block where this element belongs to
            while(bi > m_indices[m_outerIndex[bj]+idx]) ++idx; // Not expensive for ordered blocks
            StorageIndex idxVal;// Get the right position in the array of values for this element
            if(m_blockSize == Dynamic)
            {
              // Offset from all blocks before ...
              idxVal =  m_blockPtr[m_outerIndex[bj]+idx];
              // ... and offset inside the block
              idxVal += (j - blockOuterIndex(bj)) * blockOuterSize(bj) + it_spmat.index() - m_innerOffset[bi];
            }
            else
            {
              // All blocks before
              idxVal = (m_outerIndex[bj] + idx) * m_blockSize * m_blockSize;
              // inside the block
              idxVal += (j - blockOuterIndex(bj)) * m_blockSize + (it_spmat.index()%m_blockSize);
            }
            // Insert the value
            m_values[idxVal] = it_spmat.value();
          } // end of this column
        } // end of this block
      } // end of this outer block

      return *this;
    }

    /**
      * \brief Set the nonzero block pattern of the matrix
      *
      * Given a sparse matrix describing the nonzero block pattern,
      * this function prepares the internal pointers for values.
      * After calling this function, any *nonzero* block (bi, bj) can be set
      * with a simple call to coeffRef(bi,bj).
      *
      *
      * \warning Before calling this function, tt is necessary to call
      * either setBlockLayout() (matrices with variable-size blocks)
      * or setBlockSize() (for fixed-size blocks).
      *
      * \param blockPattern Sparse matrix of boolean elements describing the block structure
      *
      * \sa setBlockLayout() \sa setBlockSize()
      */
    template<typename MatrixType>
    void setBlockStructure(const MatrixType& blockPattern)
    {
      resize(blockPattern.rows(), blockPattern.cols());
      reserve(blockPattern.nonZeros());

      // Browse the block pattern and set up the various pointers
      m_outerIndex[0] = 0;
      if(m_blockSize == Dynamic) m_blockPtr[0] = 0;
      for(StorageIndex nz = 0; nz < m_nonzeros; ++nz) m_values[nz] = Scalar(0);
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        //Browse each outer block

        //First, copy and save the indices of nonzero blocks
        //FIXME : find a way to avoid this ...
        std::vector<int> nzBlockIdx;
        typename MatrixType::InnerIterator it(blockPattern, bj);
        for(; it; ++it)
        {
          nzBlockIdx.push_back(it.index());
        }
        std::sort(nzBlockIdx.begin(), nzBlockIdx.end());

        // Now, fill block indices and (eventually) pointers to blocks
        for(StorageIndex idx = 0; idx < nzBlockIdx.size(); ++idx)
        {
          StorageIndex offset = m_outerIndex[bj]+idx; // offset in m_indices
          m_indices[offset] = nzBlockIdx[idx];
          if(m_blockSize == Dynamic)
            m_blockPtr[offset] = m_blockPtr[offset-1] + blockInnerSize(nzBlockIdx[idx]) * blockOuterSize(bj);
          // There is no blockPtr for fixed-size blocks... not needed !???
        }
        // Save the pointer to the next outer block
        m_outerIndex[bj+1] = m_outerIndex[bj] + nzBlockIdx.size();
      }
    }

    /**
      * \brief Set the number of rows and columns blocks
      */
    inline void resize(Index brow, Index bcol)
    {
      m_innerBSize = IsColMajor ? brow : bcol;
      m_outerBSize = IsColMajor ? bcol : brow;
    }

    /**
      * \brief set the block size at runtime for fixed-size block layout
      *
      * Call this only for fixed-size blocks
      */
    inline void setBlockSize(Index blockSize)
    {
      m_blockSize = blockSize;
    }

    /**
      * \brief Set the row and column block layouts,
      *
      * This function set the size of each row and column block.
      * So this function should be used only for blocks with variable size.
      * \param rowBlocks : Number of rows per row block
      * \param colBlocks : Number of columns per column block
      * \sa resize(), setBlockSize()
      */
    inline void setBlockLayout(const VectorXi& rowBlocks, const VectorXi& colBlocks)
    {
      const VectorXi& innerBlocks = IsColMajor ? rowBlocks : colBlocks;
      const VectorXi& outerBlocks = IsColMajor ? colBlocks : rowBlocks;
      eigen_assert(m_innerBSize == innerBlocks.size() && "CHECK THE NUMBER OF ROW OR COLUMN BLOCKS");
      eigen_assert(m_outerBSize == outerBlocks.size() && "CHECK THE NUMBER OF ROW OR COLUMN BLOCKS");
      m_outerBSize = outerBlocks.size();
      //  starting index of blocks... cumulative sums
      m_innerOffset = new StorageIndex[m_innerBSize+1];
      m_outerOffset = new StorageIndex[m_outerBSize+1];
      m_innerOffset[0] = 0;
      m_outerOffset[0] = 0;
      std::partial_sum(&innerBlocks[0], &innerBlocks[m_innerBSize-1]+1, &m_innerOffset[1]);
      std::partial_sum(&outerBlocks[0], &outerBlocks[m_outerBSize-1]+1, &m_outerOffset[1]);

      // Compute the total number of nonzeros
      m_nonzeros = 0;
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
        for(StorageIndex bi = 0; bi < m_innerBSize; ++bi)
          m_nonzeros += outerBlocks[bj] * innerBlocks[bi];

    }

    /**
      * \brief Allocate the internal array of pointers to blocks and their inner indices
      *
      * \note For fixed-size blocks, call setBlockSize() to set the block.
      * And For variable-size blocks, call setBlockLayout() before using this function
      *
      * \param nonzerosblocks Number of nonzero blocks. The total number of nonzeros is
      * is computed in setBlockLayout() for variable-size blocks
      * \sa setBlockSize()
      */
    inline void reserve(const Index nonzerosblocks)
    {
      eigen_assert((m_innerBSize != 0 && m_outerBSize != 0) &&
          "TRYING TO RESERVE ZERO-SIZE MATRICES, CALL resize() first");

      //FIXME Should free if already allocated
      m_outerIndex = new StorageIndex[m_outerBSize+1];

      m_nonzerosblocks = nonzerosblocks;
      if(m_blockSize != Dynamic)
      {
        m_nonzeros = nonzerosblocks * (m_blockSize * m_blockSize);
        m_blockPtr = 0;
      }
      else
      {
        // m_nonzeros  is already computed in setBlockLayout()
        m_blockPtr = new StorageIndex[m_nonzerosblocks+1];
      }
      m_indices = new StorageIndex[m_nonzerosblocks+1];
      m_values = new Scalar[m_nonzeros];
    }


    /**
      * \brief Fill values in a matrix  from a triplet list.
      *
      * Each triplet item has a block stored in an Eigen dense matrix.
      * The InputIterator class should provide the functions row(), col() and value()
      *
      * \note For fixed-size blocks, call setBlockSize() before this function.
      *
      * FIXME Do not accept duplicates
      */
    template<typename InputIterator>
    void setFromTriplets(const InputIterator& begin, const InputIterator& end)
    {
      eigen_assert((m_innerBSize!=0 && m_outerBSize !=0) && "ZERO BLOCKS, PLEASE CALL resize() before");

      /* First, sort the triplet list
        * FIXME This can be unnecessarily expensive since only the inner indices have to be sorted
        * The best approach is like in SparseMatrix::setFromTriplets()
        */
      internal::TripletComp<InputIterator, IsColMajor> tripletcomp;
      std::sort(begin, end, tripletcomp);

      /* Count the number of rows and column blocks,
       * and the number of nonzero blocks per outer dimension
       */
      VectorXi rowBlocks(m_innerBSize); // Size of each block row
      VectorXi colBlocks(m_outerBSize); // Size of each block column
      rowBlocks.setZero(); colBlocks.setZero();
      VectorXi nzblock_outer(m_outerBSize); // Number of nz blocks per outer vector
      VectorXi nz_outer(m_outerBSize); // Number of nz per outer vector...for variable-size blocks
      nzblock_outer.setZero();
      nz_outer.setZero();
      for(InputIterator it(begin); it !=end; ++it)
      {
        eigen_assert(it->row() >= 0 && it->row() < this->blockRows() && it->col() >= 0 && it->col() < this->blockCols());
        eigen_assert((it->value().rows() == it->value().cols() && (it->value().rows() == m_blockSize))
                     || (m_blockSize == Dynamic));

        if(m_blockSize == Dynamic)
        {
          eigen_assert((rowBlocks[it->row()] == 0 || rowBlocks[it->row()] == it->value().rows()) &&
              "NON CORRESPONDING SIZES FOR ROW BLOCKS");
          eigen_assert((colBlocks[it->col()] == 0 || colBlocks[it->col()] == it->value().cols()) &&
              "NON CORRESPONDING SIZES FOR COLUMN BLOCKS");
          rowBlocks[it->row()] =it->value().rows();
          colBlocks[it->col()] = it->value().cols();
        }
        nz_outer(IsColMajor ? it->col() : it->row()) += it->value().rows() * it->value().cols();
        nzblock_outer(IsColMajor ? it->col() : it->row())++;
      }
      // Allocate member arrays
      if(m_blockSize == Dynamic) setBlockLayout(rowBlocks, colBlocks);
      StorageIndex nzblocks = nzblock_outer.sum();
      reserve(nzblocks);

       // Temporary markers
      VectorXi block_id(m_outerBSize); // To be used as a block marker during insertion

      // Setup outer index pointers and markers
      m_outerIndex[0] = 0;
      if (m_blockSize == Dynamic)  m_blockPtr[0] =  0;
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        m_outerIndex[bj+1] = m_outerIndex[bj] + nzblock_outer(bj);
        block_id(bj) = m_outerIndex[bj];
        if(m_blockSize==Dynamic)
        {
          m_blockPtr[m_outerIndex[bj+1]] = m_blockPtr[m_outerIndex[bj]] + nz_outer(bj);
        }
      }

      // Fill the matrix
      for(InputIterator it(begin); it!=end; ++it)
      {
        StorageIndex outer = IsColMajor ? it->col() : it->row();
        StorageIndex inner = IsColMajor ? it->row() : it->col();
        m_indices[block_id(outer)] = inner;
        StorageIndex block_size = it->value().rows()*it->value().cols();
        StorageIndex nz_marker = blockPtr(block_id[outer]);
        memcpy(&(m_values[nz_marker]), it->value().data(), block_size * sizeof(Scalar));
        if(m_blockSize == Dynamic)
        {
          m_blockPtr[block_id(outer)+1] = m_blockPtr[block_id(outer)] + block_size;
        }
        block_id(outer)++;
      }

      // An alternative when the outer indices are sorted...no need to use an array of markers
//      for(Index bcol = 0; bcol < m_outerBSize; ++bcol)
//      {
//      Index id = 0, id_nz = 0, id_nzblock = 0;
//      for(InputIterator it(begin); it!=end; ++it)
//      {
//        while (id<bcol) // one pass should do the job unless there are empty columns
//        {
//          id++;
//          m_outerIndex[id+1]=m_outerIndex[id];
//        }
//        m_outerIndex[id+1] += 1;
//        m_indices[id_nzblock]=brow;
//        Index block_size = it->value().rows()*it->value().cols();
//        m_blockPtr[id_nzblock+1] = m_blockPtr[id_nzblock] + block_size;
//        id_nzblock++;
//        memcpy(&(m_values[id_nz]),it->value().data(), block_size*sizeof(Scalar));
//        id_nz += block_size;
//      }
//      while(id < m_outerBSize-1) // Empty columns at the end
//      {
//        id++;
//        m_outerIndex[id+1]=m_outerIndex[id];
//      }
//      }
    }


    /**
      * \returns the number of rows
      */
    inline Index rows() const
    {
//      return blockRows();
      return (IsColMajor ? innerSize() : outerSize());
    }

    /**
      * \returns the number of cols
      */
    inline Index cols() const
    {
//      return blockCols();
      return (IsColMajor ? outerSize() : innerSize());
    }

    inline Index innerSize() const
    {
      if(m_blockSize == Dynamic) return m_innerOffset[m_innerBSize];
      else return  (m_innerBSize * m_blockSize) ;
    }

    inline Index outerSize() const
    {
      if(m_blockSize == Dynamic) return m_outerOffset[m_outerBSize];
      else return  (m_outerBSize * m_blockSize) ;
    }
    /** \returns the number of rows grouped by blocks */
    inline Index blockRows() const
    {
      return (IsColMajor ? m_innerBSize : m_outerBSize);
    }
    /** \returns the number of columns grouped by blocks */
    inline Index blockCols() const
    {
      return (IsColMajor ? m_outerBSize : m_innerBSize);
    }

    inline Index outerBlocks() const { return m_outerBSize; }
    inline Index innerBlocks() const { return m_innerBSize; }

    /** \returns the block index where outer belongs to */
    inline Index outerToBlock(Index outer) const
    {
      eigen_assert(outer < outerSize() && "OUTER INDEX OUT OF BOUNDS");

      if(m_blockSize != Dynamic)
        return (outer / m_blockSize); // Integer division

      StorageIndex b_outer = 0;
      while(m_outerOffset[b_outer] <= outer) ++b_outer;
      return b_outer - 1;
    }
    /** \returns  the block index where inner belongs to */
    inline Index innerToBlock(Index inner) const
    {
      eigen_assert(inner < innerSize() && "OUTER INDEX OUT OF BOUNDS");

      if(m_blockSize != Dynamic)
        return (inner / m_blockSize); // Integer division

      StorageIndex b_inner = 0;
      while(m_innerOffset[b_inner] <= inner) ++b_inner;
      return b_inner - 1;
    }

    /**
      *\returns a reference to the (i,j) block as an Eigen Dense Matrix
      */
    Ref<BlockScalar> coeffRef(Index brow, Index bcol)
    {
      eigen_assert(brow < blockRows() && "BLOCK ROW INDEX OUT OF BOUNDS");
      eigen_assert(bcol < blockCols() && "BLOCK nzblocksFlagCOLUMN OUT OF BOUNDS");

      StorageIndex rsize = IsColMajor ? blockInnerSize(brow): blockOuterSize(bcol);
      StorageIndex csize = IsColMajor ? blockOuterSize(bcol) : blockInnerSize(brow);
      StorageIndex inner = IsColMajor ? brow : bcol;
      StorageIndex outer = IsColMajor ? bcol : brow;
      StorageIndex offset = m_outerIndex[outer];
      while(offset < m_outerIndex[outer+1] && m_indices[offset] != inner)
        offset++;
      if(m_indices[offset] == inner)
      {
        return Map<BlockScalar>(&(m_values[blockPtr(offset)]), rsize, csize);
      }
      else
      {
        //FIXME the block does not exist, Insert it !!!!!!!!!
        eigen_assert("DYNAMIC INSERTION IS NOT YET SUPPORTED");
      }
    }

    /**
      * \returns the value of the (i,j) block as an Eigen Dense Matrix
      */
    Map<const BlockScalar> coeff(Index brow, Index bcol) const
    {
      eigen_assert(brow < blockRows() && "BLOCK ROW INDEX OUT OF BOUNDS");
      eigen_assert(bcol < blockCols() && "BLOCK COLUMN OUT OF BOUNDS");

      StorageIndex rsize = IsColMajor ? blockInnerSize(brow): blockOuterSize(bcol);
      StorageIndex csize = IsColMajor ? blockOuterSize(bcol) : blockInnerSize(brow);
      StorageIndex inner = IsColMajor ? brow : bcol;
      StorageIndex outer = IsColMajor ? bcol : brow;
      StorageIndex offset = m_outerIndex[outer];
      while(offset < m_outerIndex[outer+1] && m_indices[offset] != inner) offset++;
      if(m_indices[offset] == inner)
      {
        return Map<const BlockScalar> (&(m_values[blockPtr(offset)]), rsize, csize);
      }
      else
//        return BlockScalar::Zero(rsize, csize);
        eigen_assert("NOT YET SUPPORTED");
    }

    // Block Matrix times vector product
    template<typename VecType>
    BlockSparseTimeDenseProduct<BlockSparseMatrix, VecType> operator*(const VecType& lhs) const
    {
      return BlockSparseTimeDenseProduct<BlockSparseMatrix, VecType>(*this, lhs);
    }

    /** \returns the number of nonzero blocks */
    inline Index nonZerosBlocks() const { return m_nonzerosblocks; }
    /** \returns the total number of nonzero elements, including eventual explicit zeros in blocks */
    inline Index nonZeros() const { return m_nonzeros; }

    inline BlockScalarReturnType *valuePtr() {return static_cast<BlockScalarReturnType *>(m_values);}
//    inline Scalar *valuePtr(){ return m_values; }
    inline StorageIndex *innerIndexPtr() {return m_indices; }
    inline const StorageIndex *innerIndexPtr() const {return m_indices; }
    inline StorageIndex *outerIndexPtr() {return m_outerIndex; }
    inline const StorageIndex* outerIndexPtr() const {return m_outerIndex; }

    /** \brief for compatibility purposes with the SparseMatrix class */
    inline bool isCompressed() const {return true;}
    /**
      * \returns the starting index of the bi row block
      */
    inline Index blockRowsIndex(Index bi) const
    {
      return IsColMajor ? blockInnerIndex(bi) : blockOuterIndex(bi);
    }

    /**
      * \returns the starting index of the bj col block
      */
    inline Index blockColsIndex(Index bj) const
    {
      return IsColMajor ? blockOuterIndex(bj) : blockInnerIndex(bj);
    }

    inline Index blockOuterIndex(Index bj) const
    {
      return (m_blockSize == Dynamic) ? m_outerOffset[bj] : (bj * m_blockSize);
    }
    inline Index blockInnerIndex(Index bi) const
    {
      return (m_blockSize == Dynamic) ? m_innerOffset[bi] : (bi * m_blockSize);
    }

    // Not needed ???
    inline Index blockInnerSize(Index bi) const
    {
      return (m_blockSize == Dynamic) ? (m_innerOffset[bi+1] - m_innerOffset[bi]) : m_blockSize;
    }
    inline Index blockOuterSize(Index bj) const
    {
      return (m_blockSize == Dynamic) ? (m_outerOffset[bj+1]- m_outerOffset[bj]) : m_blockSize;
    }

    /**
      * \brief Browse the matrix by outer index
      */
    class InnerIterator; // Browse column by column

    /**
      * \brief Browse the matrix by block outer index
      */
    class BlockInnerIterator; // Browse block by block

    friend std::ostream & operator << (std::ostream & s, const BlockSparseMatrix& m)
    {
      for (StorageIndex j = 0; j < m.outerBlocks(); ++j)
      {
        BlockInnerIterator itb(m, j);
        for(; itb; ++itb)
        {
          s << "("<<itb.row() << ", " << itb.col() << ")\n";
          s << itb.value() <<"\n";
        }
      }
      s << std::endl;
      return s;
    }

    /**
      * \returns the starting position of the block \p id in the array of values
      */
    Index blockPtr(Index id) const
    {
      if(m_blockSize == Dynamic) return m_blockPtr[id];
      else return id * m_blockSize * m_blockSize;
      //return blockDynIdx(id, typename internal::conditional<(BlockSize==Dynamic), internal::true_type, internal::false_type>::type());
    }


  protected:
//    inline Index blockDynIdx(Index id, internal::true_type) const
//    {
//      return m_blockPtr[id];
//    }
//    inline Index blockDynIdx(Index id, internal::false_type) const
//    {
//      return id * BlockSize * BlockSize;
//    }

    // To be implemented
    // Insert a block at a particular location... need to make a room for that
    Map<BlockScalar> insert(Index brow, Index bcol);

    Index m_innerBSize; // Number of block rows
    Index m_outerBSize; // Number of block columns
    StorageIndex *m_innerOffset; // Starting index of each inner block (size m_innerBSize+1)
    StorageIndex *m_outerOffset; // Starting index of each outer block (size m_outerBSize+1)
    Index m_nonzerosblocks; // Total nonzeros blocks (lower than  m_innerBSize x m_outerBSize)
    Index m_nonzeros; // Total nonzeros elements
    Scalar *m_values; //Values stored block column after block column (size m_nonzeros)
    StorageIndex *m_blockPtr; // Pointer to the beginning of each block in m_values, size m_nonzeroblocks ... null for fixed-size blocks
    StorageIndex *m_indices; //Inner block indices, size m_nonzerosblocks ... OK
    StorageIndex *m_outerIndex; // Starting pointer of each block column in m_indices (size m_outerBSize)... OK
    Index m_blockSize; // Size of a block for fixed-size blocks, otherwise -1
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex>::BlockInnerIterator
{
  public:

    enum{
      Flags = _Options
    };

    BlockInnerIterator(const BlockSparseMatrix& mat, const Index outer)
    : m_mat(mat),m_outer(outer),
      m_id(mat.m_outerIndex[outer]),
      m_end(mat.m_outerIndex[outer+1])
    {
    }

    inline BlockInnerIterator& operator++() {m_id++; return *this; }

    inline const Map<const BlockScalar> value() const
    {
      return Map<const BlockScalar>(&(m_mat.m_values[m_mat.blockPtr(m_id)]),
          rows(),cols());
    }
    inline Map<BlockScalar> valueRef()
    {
      return Map<BlockScalar>(&(m_mat.m_values[m_mat.blockPtr(m_id)]),
          rows(),cols());
    }
    // Block inner index
    inline Index index() const {return m_mat.m_indices[m_id]; }
    inline Index outer() const { return m_outer; }
    // block row index
    inline Index row() const  {return index(); }
    // block column index
    inline Index col() const {return outer(); }
    // FIXME Number of rows in the current block
    inline Index rows() const { return (m_mat.m_blockSize==Dynamic) ? (m_mat.m_innerOffset[index()+1] - m_mat.m_innerOffset[index()]) : m_mat.m_blockSize; }
    // Number of columns in the current block ...
    inline Index cols() const { return (m_mat.m_blockSize==Dynamic) ? (m_mat.m_outerOffset[m_outer+1]-m_mat.m_outerOffset[m_outer]) : m_mat.m_blockSize;}
    inline operator bool() const { return (m_id < m_end); }

  protected:
    const BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, StorageIndex>& m_mat;
    const Index m_outer;
    Index m_id;
    Index m_end;
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex>::InnerIterator
{
  public:
    InnerIterator(const BlockSparseMatrix& mat, Index outer)
    : m_mat(mat),m_outerB(mat.outerToBlock(outer)),m_outer(outer),
      itb(mat, mat.outerToBlock(outer)),
      m_offset(outer - mat.blockOuterIndex(m_outerB))
     {
        if (itb)
        {
          m_id = m_mat.blockInnerIndex(itb.index());
          m_start = m_id;
          m_end = m_mat.blockInnerIndex(itb.index()+1);
        }
     }
    inline InnerIterator& operator++()
    {
      m_id++;
      if (m_id >= m_end)
      {
        ++itb;
        if (itb)
        {
          m_id = m_mat.blockInnerIndex(itb.index());
          m_start = m_id;
          m_end = m_mat.blockInnerIndex(itb.index()+1);
        }
      }
      return *this;
    }
    inline const Scalar& value() const
    {
      return itb.value().coeff(m_id - m_start, m_offset);
    }
    inline Scalar& valueRef()
    {
      return itb.valueRef().coeff(m_id - m_start, m_offset);
    }
    inline Index index() const { return m_id; }
    inline Index outer() const {return m_outer; }
    inline Index col() const {return outer(); }
    inline Index row() const { return index();}
    inline operator bool() const
    {
      return itb;
    }
  protected:
    const BlockSparseMatrix& m_mat;
    const Index m_outer;
    const Index m_outerB;
    BlockInnerIterator itb; // Iterator through the blocks
    const Index m_offset; // Position of this column in the block
    Index m_start; // starting inner index of this block
    Index m_id; // current inner index in the block
    Index m_end; // starting inner index of the next block

};
} // end namespace Eigen

#endif // EIGEN_SPARSEBLOCKMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/DynamicSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DYNAMIC_SPARSEMATRIX_H
#define EIGEN_DYNAMIC_SPARSEMATRIX_H

namespace Eigen { 

/** \deprecated use a SparseMatrix in an uncompressed mode
  *
  * \class DynamicSparseMatrix
  *
  * \brief A sparse matrix class designed for matrix assembly purpose
  *
  * \param _Scalar the scalar type, i.e. the type of the coefficients
  *
  * Unlike SparseMatrix, this class provides a much higher degree of flexibility. In particular, it allows
  * random read/write accesses in log(rho*outer_size) where \c rho is the probability that a coefficient is
  * nonzero and outer_size is the number of columns if the matrix is column-major and the number of rows
  * otherwise.
  *
  * Internally, the data are stored as a std::vector of compressed vector. The performances of random writes might
  * decrease as the number of nonzeros per inner-vector increase. In practice, we observed very good performance
  * till about 100 nonzeros/vector, and the performance remains relatively good till 500 nonzeros/vectors.
  *
  * \see SparseMatrix
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<DynamicSparseMatrix<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = _Options | NestByRefBit | LvalueBit,
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    SupportedAccessPatterns = OuterRandomAccessPattern
  };
};
}

template<typename _Scalar, int _Options, typename _StorageIndex>
 class  DynamicSparseMatrix
  : public SparseMatrixBase<DynamicSparseMatrix<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseMatrixBase<DynamicSparseMatrix> Base;
    using Base::convert_index;
  public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(DynamicSparseMatrix)
    // FIXME: why are these operator already alvailable ???
    // EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(DynamicSparseMatrix, +=)
    // EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(DynamicSparseMatrix, -=)
    typedef MappedSparseMatrix<Scalar,Flags> Map;
    using Base::IsRowMajor;
    using Base::operator=;
    enum {
      Options = _Options
    };

  protected:

    typedef DynamicSparseMatrix<Scalar,(Flags&~RowMajorBit)|(IsRowMajor?RowMajorBit:0), StorageIndex> TransposedSparseMatrix;

    Index m_innerSize;
    std::vector<internal::CompressedStorage<Scalar,StorageIndex> > m_data;

  public:

    inline Index rows() const { return IsRowMajor ? outerSize() : m_innerSize; }
    inline Index cols() const { return IsRowMajor ? m_innerSize : outerSize(); }
    inline Index innerSize() const { return m_innerSize; }
    inline Index outerSize() const { return convert_index(m_data.size()); }
    inline Index innerNonZeros(Index j) const { return m_data[j].size(); }

    std::vector<internal::CompressedStorage<Scalar,StorageIndex> >& _data() { return m_data; }
    const std::vector<internal::CompressedStorage<Scalar,StorageIndex> >& _data() const { return m_data; }

    /** \returns the coefficient value at given position \a row, \a col
      * This operation involes a log(rho*outer_size) binary search.
      */
    inline Scalar coeff(Index row, Index col) const
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return m_data[outer].at(inner);
    }

    /** \returns a reference to the coefficient value at given position \a row, \a col
      * This operation involes a log(rho*outer_size) binary search. If the coefficient does not
      * exist yet, then a sorted insertion into a sequential buffer is performed.
      */
    inline Scalar& coeffRef(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return m_data[outer].atWithInsertion(inner);
    }

    class InnerIterator;
    class ReverseInnerIterator;

    void setZero()
    {
      for (Index j=0; j<outerSize(); ++j)
        m_data[j].clear();
    }

    /** \returns the number of non zero coefficients */
    Index nonZeros() const
    {
      Index res = 0;
      for (Index j=0; j<outerSize(); ++j)
        res += m_data[j].size();
      return res;
    }



    void reserve(Index reserveSize = 1000)
    {
      if (outerSize()>0)
      {
        Index reserveSizePerVector = (std::max)(reserveSize/outerSize(),Index(4));
        for (Index j=0; j<outerSize(); ++j)
        {
          m_data[j].reserve(reserveSizePerVector);
        }
      }
    }

    /** Does nothing: provided for compatibility with SparseMatrix */
    inline void startVec(Index /*outer*/) {}

    /** \returns a reference to the non zero coefficient at position \a row, \a col assuming that:
      * - the nonzero does not already exist
      * - the new coefficient is the last one of the given inner vector.
      *
      * \sa insert, insertBackByOuterInner */
    inline Scalar& insertBack(Index row, Index col)
    {
      return insertBackByOuterInner(IsRowMajor?row:col, IsRowMajor?col:row);
    }

    /** \sa insertBack */
    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      eigen_assert(outer<Index(m_data.size()) && inner<m_innerSize && "out of range");
      eigen_assert(((m_data[outer].size()==0) || (m_data[outer].index(m_data[outer].size()-1)<inner))
                && "wrong sorted insertion");
      m_data[outer].append(0, inner);
      return m_data[outer].value(m_data[outer].size()-1);
    }

    inline Scalar& insert(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index startId = 0;
      Index id = static_cast<Index>(m_data[outer].size()) - 1;
      m_data[outer].resize(id+2,1);

      while ( (id >= startId) && (m_data[outer].index(id) > inner) )
      {
        m_data[outer].index(id+1) = m_data[outer].index(id);
        m_data[outer].value(id+1) = m_data[outer].value(id);
        --id;
      }
      m_data[outer].index(id+1) = inner;
      m_data[outer].value(id+1) = 0;
      return m_data[outer].value(id+1);
    }

    /** Does nothing: provided for compatibility with SparseMatrix */
    inline void finalize() {}

    /** Suppress all nonzeros which are smaller than \a reference under the tolerance \a epsilon */
    void prune(Scalar reference, RealScalar epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      for (Index j=0; j<outerSize(); ++j)
        m_data[j].prune(reference,epsilon);
    }

    /** Resize the matrix without preserving the data (the matrix is set to zero)
      */
    void resize(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      m_innerSize = convert_index(IsRowMajor ? cols : rows);
      setZero();
      if (Index(m_data.size()) != outerSize)
      {
        m_data.resize(outerSize);
      }
    }

    void resizeAndKeepData(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      const Index innerSize = IsRowMajor ? cols : rows;
      if (m_innerSize>innerSize)
      {
        // remove all coefficients with innerCoord>=innerSize
        // TODO
        //std::cerr << "not implemented yet\n";
        exit(2);
      }
      if (m_data.size() != outerSize)
      {
        m_data.resize(outerSize);
      }
    }

    /** The class DynamicSparseMatrix is deprecated */
    EIGEN_DEPRECATED inline DynamicSparseMatrix()
      : m_innerSize(0), m_data(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      eigen_assert(innerSize()==0 && outerSize()==0);
    }

    /** The class DynamicSparseMatrix is deprecated */
    EIGEN_DEPRECATED inline DynamicSparseMatrix(Index rows, Index cols)
      : m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      resize(rows, cols);
    }

    /** The class DynamicSparseMatrix is deprecated */
    template<typename OtherDerived>
    EIGEN_DEPRECATED explicit inline DynamicSparseMatrix(const SparseMatrixBase<OtherDerived>& other)
      : m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      Base::operator=(other.derived());
    }

    inline DynamicSparseMatrix(const DynamicSparseMatrix& other)
      : Base(), m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      *this = other.derived();
    }

    inline void swap(DynamicSparseMatrix& other)
    {
      //EIGEN_DBG_SPARSE(std::cout << "SparseMatrix:: swap\n");
      std::swap(m_innerSize, other.m_innerSize);
      //std::swap(m_outerSize, other.m_outerSize);
      m_data.swap(other.m_data);
    }

    inline DynamicSparseMatrix& operator=(const DynamicSparseMatrix& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else
      {
        resize(other.rows(), other.cols());
        m_data = other.m_data;
      }
      return *this;
    }

    /** Destructor */
    inline ~DynamicSparseMatrix() {}

  public:

    /** \deprecated
      * Set the matrix to zero and reserve the memory for \a reserveSize nonzero coefficients. */
    EIGEN_DEPRECATED void startFill(Index reserveSize = 1000)
    {
      setZero();
      reserve(reserveSize);
    }

    /** \deprecated use insert()
      * inserts a nonzero coefficient at given coordinates \a row, \a col and returns its reference assuming that:
      *  1 - the coefficient does not exist yet
      *  2 - this the coefficient with greater inner coordinate for the given outer coordinate.
      * In other words, assuming \c *this is column-major, then there must not exists any nonzero coefficient of coordinates
      * \c i \c x \a col such that \c i >= \a row. Otherwise the matrix is invalid.
      *
      * \see fillrand(), coeffRef()
      */
    EIGEN_DEPRECATED Scalar& fill(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return insertBack(outer,inner);
    }

    /** \deprecated use insert()
      * Like fill() but with random inner coordinates.
      * Compared to the generic coeffRef(), the unique limitation is that we assume
      * the coefficient does not exist yet.
      */
    EIGEN_DEPRECATED Scalar& fillrand(Index row, Index col)
    {
      return insert(row,col);
    }

    /** \deprecated use finalize()
      * Does nothing. Provided for compatibility with SparseMatrix. */
    EIGEN_DEPRECATED void endFill() {}
    
#   ifdef EIGEN_DYNAMICSPARSEMATRIX_PLUGIN
#     include EIGEN_DYNAMICSPARSEMATRIX_PLUGIN
#   endif
 };

template<typename Scalar, int _Options, typename _StorageIndex>
class DynamicSparseMatrix<Scalar,_Options,_StorageIndex>::InnerIterator : public SparseVector<Scalar,_Options,_StorageIndex>::InnerIterator
{
    typedef typename SparseVector<Scalar,_Options,_StorageIndex>::InnerIterator Base;
  public:
    InnerIterator(const DynamicSparseMatrix& mat, Index outer)
      : Base(mat.m_data[outer]), m_outer(outer)
    {}

    inline Index row() const { return IsRowMajor ? m_outer : Base::index(); }
    inline Index col() const { return IsRowMajor ? Base::index() : m_outer; }
    inline Index outer() const { return m_outer; }

  protected:
    const Index m_outer;
};

template<typename Scalar, int _Options, typename _StorageIndex>
class DynamicSparseMatrix<Scalar,_Options,_StorageIndex>::ReverseInnerIterator : public SparseVector<Scalar,_Options,_StorageIndex>::ReverseInnerIterator
{
    typedef typename SparseVector<Scalar,_Options,_StorageIndex>::ReverseInnerIterator Base;
  public:
    ReverseInnerIterator(const DynamicSparseMatrix& mat, Index outer)
      : Base(mat.m_data[outer]), m_outer(outer)
    {}

    inline Index row() const { return IsRowMajor ? m_outer : Base::index(); }
    inline Index col() const { return IsRowMajor ? Base::index() : m_outer; }
    inline Index outer() const { return m_outer; }

  protected:
    const Index m_outer;
};

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator_base<DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> SparseMatrixType;
  typedef typename SparseMatrixType::InnerIterator InnerIterator;
  typedef typename SparseMatrixType::ReverseInnerIterator ReverseInnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<_Scalar>::ReadCost,
    Flags = SparseMatrixType::Flags
  };
  
  evaluator() : m_matrix(0) {}
  evaluator(const SparseMatrixType &mat) : m_matrix(&mat) {}
  
  operator SparseMatrixType&() { return m_matrix->const_cast_derived(); }
  operator const SparseMatrixType&() const { return *m_matrix; }
  
  Scalar coeff(Index row, Index col) const { return m_matrix->coeff(row,col); }
  
  Index nonZerosEstimate() const { return m_matrix->nonZeros(); }

  const SparseMatrixType *m_matrix;
};

}

} // end namespace Eigen

#endif // EIGEN_DYNAMIC_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MarketIO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MARKET_IO_H
#define EIGEN_SPARSE_MARKET_IO_H

#include <iostream>
#include <vector>

namespace Eigen { 

namespace internal 
{
  template <typename Scalar, typename StorageIndex>
  inline void GetMarketLine (const char* line, StorageIndex& i, StorageIndex& j, Scalar& value)
  {
    std::stringstream sline(line);
    sline >> i >> j >> value;
  }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, float& value)
  { std::sscanf(line, "%d %d %g", &i, &j, &value); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, double& value)
  { std::sscanf(line, "%d %d %lg", &i, &j, &value); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, std::complex<float>& value)
  { std::sscanf(line, "%d %d %g %g", &i, &j, &numext::real_ref(value), &numext::imag_ref(value)); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, std::complex<double>& value)
  { std::sscanf(line, "%d %d %lg %lg", &i, &j, &numext::real_ref(value), &numext::imag_ref(value)); }

  template <typename Scalar, typename StorageIndex>
  inline void GetMarketLine (const char* line, StorageIndex& i, StorageIndex& j, std::complex<Scalar>& value)
  {
    std::stringstream sline(line);
    Scalar valR, valI;
    sline >> i >> j >> valR >> valI;
    value = std::complex<Scalar>(valR,valI);
  }

  template <typename RealScalar>
  inline void  GetVectorElt (const std::string& line, RealScalar& val)
  {
    std::istringstream newline(line);
    newline >> val;  
  }

  template <typename RealScalar>
  inline void GetVectorElt (const std::string& line, std::complex<RealScalar>& val)
  {
    RealScalar valR, valI; 
    std::istringstream newline(line);
    newline >> valR >> valI; 
    val = std::complex<RealScalar>(valR, valI);
  }
  
  template<typename Scalar>
  inline void putMarketHeader(std::string& header,int sym)
  {
    header= "%%MatrixMarket matrix coordinate ";
    if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
    {
      header += " complex"; 
      if(sym == Symmetric) header += " symmetric";
      else if (sym == SelfAdjoint) header += " Hermitian";
      else header += " general";
    }
    else
    {
      header += " real"; 
      if(sym == Symmetric) header += " symmetric";
      else header += " general";
    }
  }

  template<typename Scalar, typename StorageIndex>
  inline void PutMatrixElt(Scalar value, StorageIndex row, StorageIndex col, std::ofstream& out)
  {
    out << row << " "<< col << " " << value << "\n";
  }
  template<typename Scalar, typename StorageIndex>
  inline void PutMatrixElt(std::complex<Scalar> value, StorageIndex row, StorageIndex col, std::ofstream& out)
  {
    out << row << " " << col << " " << value.real() << " " << value.imag() << "\n";
  }


  template<typename Scalar>
  inline void putVectorElt(Scalar value, std::ofstream& out)
  {
    out << value << "\n"; 
  }
  template<typename Scalar>
  inline void putVectorElt(std::complex<Scalar> value, std::ofstream& out)
  {
    out << value.real() << " " << value.imag()<< "\n"; 
  }

} // end namespace internal

inline bool getMarketHeader(const std::string& filename, int& sym, bool& iscomplex, bool& isvector)
{
  sym = 0; 
  iscomplex = false;
  isvector = false;
  std::ifstream in(filename.c_str(),std::ios::in);
  if(!in)
    return false;
  
  std::string line; 
  // The matrix header is always the first line in the file 
  std::getline(in, line); eigen_assert(in.good());
  
  std::stringstream fmtline(line); 
  std::string substr[5];
  fmtline>> substr[0] >> substr[1] >> substr[2] >> substr[3] >> substr[4];
  if(substr[2].compare("array") == 0) isvector = true;
  if(substr[3].compare("complex") == 0) iscomplex = true;
  if(substr[4].compare("symmetric") == 0) sym = Symmetric;
  else if (substr[4].compare("Hermitian") == 0) sym = SelfAdjoint;
  
  return true;
}
  
template<typename SparseMatrixType>
bool loadMarket(SparseMatrixType& mat, const std::string& filename)
{
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::StorageIndex StorageIndex;
  std::ifstream input(filename.c_str(),std::ios::in);
  if(!input)
    return false;

  char rdbuffer[4096];
  input.rdbuf()->pubsetbuf(rdbuffer, 4096);
  
  const int maxBuffersize = 2048;
  char buffer[maxBuffersize];
  
  bool readsizes = false;

  typedef Triplet<Scalar,StorageIndex> T;
  std::vector<T> elements;
  
  Index M(-1), N(-1), NNZ(-1);
  Index count = 0;
  while(input.getline(buffer, maxBuffersize))
  {
    // skip comments   
    //NOTE An appropriate test should be done on the header to get the  symmetry
    if(buffer[0]=='%')
      continue;

    if(!readsizes)
    {
      std::stringstream line(buffer);
      line >> M >> N >> NNZ;
      if(M > 0 && N > 0)
      {
        readsizes = true;
        mat.resize(M,N);
        mat.reserve(NNZ);
      }
    }
    else
    { 
      StorageIndex i(-1), j(-1);
      Scalar value; 
      internal::GetMarketLine(buffer, i, j, value);

      i--;
      j--;
      if(i>=0 && j>=0 && i<M && j<N)
      {
        ++count;
        elements.push_back(T(i,j,value));
      }
      else
        std::cerr << "Invalid read: " << i << "," << j << "\n";        
    }
  }

  mat.setFromTriplets(elements.begin(), elements.end());
  if(count!=NNZ)
    std::cerr << count << "!=" << NNZ << "\n";
  
  input.close();
  return true;
}

template<typename VectorType>
bool loadMarketVector(VectorType& vec, const std::string& filename)
{
   typedef typename VectorType::Scalar Scalar;
  std::ifstream in(filename.c_str(), std::ios::in);
  if(!in)
    return false;
  
  std::string line; 
  int n(0), col(0); 
  do 
  { // Skip comments
    std::getline(in, line); eigen_assert(in.good());
  } while (line[0] == '%');
  std::istringstream newline(line);
  newline  >> n >> col; 
  eigen_assert(n>0 && col>0);
  vec.resize(n);
  int i = 0; 
  Scalar value; 
  while ( std::getline(in, line) && (i < n) ){
    internal::GetVectorElt(line, value); 
    vec(i++) = value; 
  }
  in.close();
  if (i!=n){
    std::cerr<< "Unable to read all elements from file " << filename << "\n";
    return false;
  }
  return true;
}

template<typename SparseMatrixType>
bool saveMarket(const SparseMatrixType& mat, const std::string& filename, int sym = 0)
{
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::RealScalar RealScalar;
  std::ofstream out(filename.c_str(),std::ios::out);
  if(!out)
    return false;
  
  out.flags(std::ios_base::scientific);
  out.precision(std::numeric_limits<RealScalar>::digits10 + 2);
  std::string header; 
  internal::putMarketHeader<Scalar>(header, sym); 
  out << header << std::endl; 
  out << mat.rows() << " " << mat.cols() << " " << mat.nonZeros() << "\n";
  int count = 0;
  for(int j=0; j<mat.outerSize(); ++j)
    for(typename SparseMatrixType::InnerIterator it(mat,j); it; ++it)
    {
      ++ count;
      internal::PutMatrixElt(it.value(), it.row()+1, it.col()+1, out);
    }
  out.close();
  return true;
}

template<typename VectorType>
bool saveMarketVector (const VectorType& vec, const std::string& filename)
{
 typedef typename VectorType::Scalar Scalar;
 typedef typename VectorType::RealScalar RealScalar;
 std::ofstream out(filename.c_str(),std::ios::out);
  if(!out)
    return false;
  
  out.flags(std::ios_base::scientific);
  out.precision(std::numeric_limits<RealScalar>::digits10 + 2);
  if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
      out << "%%MatrixMarket matrix array complex general\n"; 
  else
    out << "%%MatrixMarket matrix array real general\n"; 
  out << vec.size() << " "<< 1 << "\n";
  for (int i=0; i < vec.size(); i++){
    internal::putVectorElt(vec(i), out); 
  }
  out.close();
  return true; 
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_MARKET_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MatrixMarketIterator.h <==

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BROWSE_MATRICES_H
#define EIGEN_BROWSE_MATRICES_H

namespace Eigen {

enum {
  SPD = 0x100,
  NonSymmetric = 0x0
}; 

/** 
 * @brief Iterator to browse matrices from a specified folder
 * 
 * This is used to load all the matrices from a folder. 
 * The matrices should be in Matrix Market format
 * It is assumed that the matrices are named as matname.mtx
 * and matname_SPD.mtx if the matrix is Symmetric and positive definite (or Hermitian)
 * The right hand side vectors are loaded as well, if they exist.
 * They should be named as matname_b.mtx. 
 * Note that the right hand side for a SPD matrix is named as matname_SPD_b.mtx
 * 
 * Sometimes a reference solution is available. In this case, it should be named as matname_x.mtx
 * 
 * Sample code
 * \code
 * 
 * \endcode
 * 
 * \tparam Scalar The scalar type 
 */
template <typename Scalar>
class MatrixMarketIterator 
{
    typedef typename NumTraits<Scalar>::Real RealScalar;
  public:
    typedef Matrix<Scalar,Dynamic,1> VectorType; 
    typedef SparseMatrix<Scalar,ColMajor> MatrixType; 
  
  public:
    MatrixMarketIterator(const std::string &folder)
      : m_sym(0), m_isvalid(false), m_matIsLoaded(false), m_hasRhs(false), m_hasrefX(false), m_folder(folder)
    {
      m_folder_id = opendir(folder.c_str());
      if(m_folder_id)
        Getnextvalidmatrix();
    }
    
    ~MatrixMarketIterator()
    {
      if (m_folder_id) closedir(m_folder_id); 
    }
    
    inline MatrixMarketIterator& operator++()
    {
      m_matIsLoaded = false;
      m_hasrefX = false;
      m_hasRhs = false;
      Getnextvalidmatrix();
      return *this;
    }
    inline operator bool() const { return m_isvalid;}
    
    /** Return the sparse matrix corresponding to the current file */
    inline MatrixType& matrix() 
    { 
      // Read the matrix
      if (m_matIsLoaded) return m_mat;
      
      std::string matrix_file = m_folder + "/" + m_matname + ".mtx";
      if ( !loadMarket(m_mat, matrix_file)) 
      {
        std::cerr << "Warning loadMarket failed when loading \"" << matrix_file << "\"" << std::endl;
        m_matIsLoaded = false;
        return m_mat;
      }
      m_matIsLoaded = true; 

      if (m_sym != NonSymmetric) 
      {
        // Check whether we need to restore a full matrix:
        RealScalar diag_norm  = m_mat.diagonal().norm();
        RealScalar lower_norm = m_mat.template triangularView<Lower>().norm();
        RealScalar upper_norm = m_mat.template triangularView<Upper>().norm();
        if(lower_norm>diag_norm && upper_norm==diag_norm)
        {
          // only the lower part is stored
          MatrixType tmp(m_mat);
          m_mat = tmp.template selfadjointView<Lower>();
        }
        else if(upper_norm>diag_norm && lower_norm==diag_norm)
        {
          // only the upper part is stored
          MatrixType tmp(m_mat);
          m_mat = tmp.template selfadjointView<Upper>();
        }
      }
      return m_mat; 
    }
    
    /** Return the right hand side corresponding to the current matrix. 
     * If the rhs file is not provided, a random rhs is generated
     */
    inline VectorType& rhs() 
    { 
       // Get the right hand side
      if (m_hasRhs) return m_rhs;
      
      std::string rhs_file;
      rhs_file = m_folder + "/" + m_matname + "_b.mtx"; // The pattern is matname_b.mtx
      m_hasRhs = Fileexists(rhs_file);
      if (m_hasRhs)
      {
        m_rhs.resize(m_mat.cols());
        m_hasRhs = loadMarketVector(m_rhs, rhs_file);
      }
      if (!m_hasRhs)
      {
        // Generate a random right hand side
        if (!m_matIsLoaded) this->matrix(); 
        m_refX.resize(m_mat.cols());
        m_refX.setRandom();
        m_rhs = m_mat * m_refX;
        m_hasrefX = true;
        m_hasRhs = true;
      }
      return m_rhs; 
    }
    
    /** Return a reference solution
     * If it is not provided and if the right hand side is not available
     * then refX is randomly generated such that A*refX = b 
     * where A and b are the matrix and the rhs. 
     * Note that when a rhs is provided, refX is not available 
     */
    inline VectorType& refX() 
    { 
      // Check if a reference solution is provided
      if (m_hasrefX) return m_refX;
      
      std::string lhs_file;
      lhs_file = m_folder + "/" + m_matname + "_x.mtx"; 
      m_hasrefX = Fileexists(lhs_file);
      if (m_hasrefX)
      {
        m_refX.resize(m_mat.cols());
        m_hasrefX = loadMarketVector(m_refX, lhs_file);
      }
      else
        m_refX.resize(0);
      return m_refX; 
    }
    
    inline std::string& matname() { return m_matname; }
    
    inline int sym() { return m_sym; }
    
    bool hasRhs() {return m_hasRhs; }
    bool hasrefX() {return m_hasrefX; }
    bool isFolderValid() { return bool(m_folder_id); }
    
  protected:
    
    inline bool Fileexists(std::string file)
    {
      std::ifstream file_id(file.c_str());
      if (!file_id.good() ) 
      {
        return false;
      }
      else 
      {
        file_id.close();
        return true;
      }
    }
    
    void Getnextvalidmatrix( )
    {
      m_isvalid = false;
      // Here, we return with the next valid matrix in the folder
      while ( (m_curs_id = readdir(m_folder_id)) != NULL) {
        m_isvalid = false;
        std::string curfile;
        curfile = m_folder + "/" + m_curs_id->d_name;
        // Discard if it is a folder
        if (m_curs_id->d_type == DT_DIR) continue; //FIXME This may not be available on non BSD systems
//         struct stat st_buf; 
//         stat (curfile.c_str(), &st_buf);
//         if (S_ISDIR(st_buf.st_mode)) continue;
        
        // Determine from the header if it is a matrix or a right hand side 
        bool isvector,iscomplex=false;
        if(!getMarketHeader(curfile,m_sym,iscomplex,isvector)) continue;
        if(isvector) continue;
        if (!iscomplex)
        {
          if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
            continue; 
        }
        if (iscomplex)
        {
          if(internal::is_same<Scalar, float>::value || internal::is_same<Scalar, double>::value)
            continue; 
        }
        
        
        // Get the matrix name
        std::string filename = m_curs_id->d_name;
        m_matname = filename.substr(0, filename.length()-4); 
        
        // Find if the matrix is SPD 
        size_t found = m_matname.find("SPD");
        if( (found!=std::string::npos) && (m_sym != NonSymmetric) )
          m_sym = SPD;
       
        m_isvalid = true;
        break; 
      }
    }
    int m_sym; // Symmetry of the matrix
    MatrixType m_mat; // Current matrix  
    VectorType m_rhs;  // Current vector
    VectorType m_refX; // The reference solution, if exists
    std::string m_matname; // Matrix Name
    bool m_isvalid; 
    bool m_matIsLoaded; // Determine if the matrix has already been loaded from the file
    bool m_hasRhs; // The right hand side exists
    bool m_hasrefX; // A reference solution is provided
    std::string m_folder;
    DIR * m_folder_id;
    struct dirent *m_curs_id; 
    
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/RandomSetter.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RANDOMSETTER_H
#define EIGEN_RANDOMSETTER_H

#if defined(EIGEN_GOOGLEHASH_SUPPORT)
// Ensure the ::google namespace exists, required for checking existence of 
// ::google::dense_hash_map and ::google::sparse_hash_map.
namespace google {}
#endif

namespace Eigen {

/** Represents a std::map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct StdMapTraits
{
  typedef int KeyType;
  typedef std::map<KeyType,Scalar> Type;
  enum {
    IsSorted = 1
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};

#ifdef EIGEN_UNORDERED_MAP_SUPPORT
/** Represents a std::unordered_map
  *
  * To use it you need to both define EIGEN_UNORDERED_MAP_SUPPORT and include the unordered_map header file
  * yourself making sure that unordered_map is defined in the std namespace.
  *
  * For instance, with current version of gcc you can either enable C++0x standard (-std=c++0x) or do:
  * \code
  * #include <tr1/unordered_map>
  * #define EIGEN_UNORDERED_MAP_SUPPORT
  * namespace std {
  *   using std::tr1::unordered_map;
  * }
  * \endcode
  *
  * \see RandomSetter
  */
template<typename Scalar> struct StdUnorderedMapTraits
{
  typedef int KeyType;
  typedef std::unordered_map<KeyType,Scalar> Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};
#endif // EIGEN_UNORDERED_MAP_SUPPORT

#if defined(EIGEN_GOOGLEHASH_SUPPORT)

namespace google {
  
// Namespace work-around, since sometimes dense_hash_map and sparse_hash_map
// are in the global namespace, and other times they are under ::google.
using namespace ::google;

template<typename KeyType, typename Scalar>
struct DenseHashMap {
  typedef dense_hash_map<KeyType, Scalar> type;
};

template<typename KeyType, typename Scalar>
struct SparseHashMap {
  typedef sparse_hash_map<KeyType, Scalar> type;
};

} // namespace google

/** Represents a google::dense_hash_map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct GoogleDenseHashMapTraits
{
  typedef int KeyType;
  typedef typename google::DenseHashMap<KeyType,Scalar>::type Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type& map, const KeyType& k)
  { map.set_empty_key(k); }
};

/** Represents a google::sparse_hash_map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct GoogleSparseHashMapTraits
{
  typedef int KeyType;
  typedef typename google::SparseHashMap<KeyType,Scalar>::type Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};
#endif

/** \class RandomSetter
  *
  * \brief The RandomSetter is a wrapper object allowing to set/update a sparse matrix with random access
  *
  * \tparam SparseMatrixType the type of the sparse matrix we are updating
  * \tparam MapTraits a traits class representing the map implementation used for the temporary sparse storage.
  *                  Its default value depends on the system.
  * \tparam OuterPacketBits defines the number of rows (or columns) manage by a single map object
  *                        as a power of two exponent.
  *
  * This class temporarily represents a sparse matrix object using a generic map implementation allowing for
  * efficient random access. The conversion from the compressed representation to a hash_map object is performed
  * in the RandomSetter constructor, while the sparse matrix is updated back at destruction time. This strategy
  * suggest the use of nested blocks as in this example:
  *
  * \code
  * SparseMatrix<double> m(rows,cols);
  * {
  *   RandomSetter<SparseMatrix<double> > w(m);
  *   // don't use m but w instead with read/write random access to the coefficients:
  *   for(;;)
  *     w(rand(),rand()) = rand;
  * }
  * // when w is deleted, the data are copied back to m
  * // and m is ready to use.
  * \endcode
  *
  * Since hash_map objects are not fully sorted, representing a full matrix as a single hash_map would
  * involve a big and costly sort to update the compressed matrix back. To overcome this issue, a RandomSetter
  * use multiple hash_map, each representing 2^OuterPacketBits columns or rows according to the storage order.
  * To reach optimal performance, this value should be adjusted according to the average number of nonzeros
  * per rows/columns.
  *
  * The possible values for the template parameter MapTraits are:
  *  - \b StdMapTraits: corresponds to std::map. (does not perform very well)
  *  - \b GnuHashMapTraits: corresponds to __gnu_cxx::hash_map (available only with GCC)
  *  - \b GoogleDenseHashMapTraits: corresponds to google::dense_hash_map (best efficiency, reasonable memory consumption)
  *  - \b GoogleSparseHashMapTraits: corresponds to google::sparse_hash_map (best memory consumption, relatively good performance)
  *
  * The default map implementation depends on the availability, and the preferred order is:
  * GoogleSparseHashMapTraits, GnuHashMapTraits, and finally StdMapTraits.
  *
  * For performance and memory consumption reasons it is highly recommended to use one of
  * Google's hash_map implementations. To enable the support for them, you must define
  * EIGEN_GOOGLEHASH_SUPPORT. This will include both <google/dense_hash_map> and
  * <google/sparse_hash_map> for you.
  *
  * \see https://github.com/sparsehash/sparsehash
  */
template<typename SparseMatrixType,
         template <typename T> class MapTraits =
#if defined(EIGEN_GOOGLEHASH_SUPPORT)
          GoogleDenseHashMapTraits
#elif defined(_HASH_MAP)
          GnuHashMapTraits
#else
          StdMapTraits
#endif
         ,int OuterPacketBits = 6>
class RandomSetter
{
    typedef typename SparseMatrixType::Scalar Scalar;
    typedef typename SparseMatrixType::StorageIndex StorageIndex;

    struct ScalarWrapper
    {
      ScalarWrapper() : value(0) {}
      Scalar value;
    };
    typedef typename MapTraits<ScalarWrapper>::KeyType KeyType;
    typedef typename MapTraits<ScalarWrapper>::Type HashMapType;
    static const int OuterPacketMask = (1 << OuterPacketBits) - 1;
    enum {
      SwapStorage = 1 - MapTraits<ScalarWrapper>::IsSorted,
      TargetRowMajor = (SparseMatrixType::Flags & RowMajorBit) ? 1 : 0,
      SetterRowMajor = SwapStorage ? 1-TargetRowMajor : TargetRowMajor
    };

  public:

    /** Constructs a random setter object from the sparse matrix \a target
      *
      * Note that the initial value of \a target are imported. If you want to re-set
      * a sparse matrix from scratch, then you must set it to zero first using the
      * setZero() function.
      */
    inline RandomSetter(SparseMatrixType& target)
      : mp_target(&target)
    {
      const Index outerSize = SwapStorage ? target.innerSize() : target.outerSize();
      const Index innerSize = SwapStorage ? target.outerSize() : target.innerSize();
      m_outerPackets = outerSize >> OuterPacketBits;
      if (outerSize&OuterPacketMask)
        m_outerPackets += 1;
      m_hashmaps = new HashMapType[m_outerPackets];
      // compute number of bits needed to store inner indices
      Index aux = innerSize - 1;
      m_keyBitsOffset = 0;
      while (aux)
      {
        ++m_keyBitsOffset;
        aux = aux >> 1;
      }
      KeyType ik = (1<<(OuterPacketBits+m_keyBitsOffset));
      for (Index k=0; k<m_outerPackets; ++k)
        MapTraits<ScalarWrapper>::setInvalidKey(m_hashmaps[k],ik);

      // insert current coeffs
      for (Index j=0; j<mp_target->outerSize(); ++j)
        for (typename SparseMatrixType::InnerIterator it(*mp_target,j); it; ++it)
          (*this)(TargetRowMajor?j:it.index(), TargetRowMajor?it.index():j) = it.value();
    }

    /** Destructor updating back the sparse matrix target */
    ~RandomSetter()
    {
      KeyType keyBitsMask = (1<<m_keyBitsOffset)-1;
      if (!SwapStorage) // also means the map is sorted
      {
        mp_target->setZero();
        mp_target->makeCompressed();
        mp_target->reserve(nonZeros());
        Index prevOuter = -1;
        for (Index k=0; k<m_outerPackets; ++k)
        {
          const Index outerOffset = (1<<OuterPacketBits) * k;
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index outer = (it->first >> m_keyBitsOffset) + outerOffset;
            const Index inner = it->first & keyBitsMask;
            if (prevOuter!=outer)
            {
              for (Index j=prevOuter+1;j<=outer;++j)
                mp_target->startVec(j);
              prevOuter = outer;
            }
            mp_target->insertBackByOuterInner(outer, inner) = it->second.value;
          }
        }
        mp_target->finalize();
      }
      else
      {
        VectorXi positions(mp_target->outerSize());
        positions.setZero();
        // pass 1
        for (Index k=0; k<m_outerPackets; ++k)
        {
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index outer = it->first & keyBitsMask;
            ++positions[outer];
          }
        }
        // prefix sum
        StorageIndex count = 0;
        for (Index j=0; j<mp_target->outerSize(); ++j)
        {
          StorageIndex tmp = positions[j];
          mp_target->outerIndexPtr()[j] = count;
          positions[j] = count;
          count += tmp;
        }
        mp_target->makeCompressed();
        mp_target->outerIndexPtr()[mp_target->outerSize()] = count;
        mp_target->resizeNonZeros(count);
        // pass 2
        for (Index k=0; k<m_outerPackets; ++k)
        {
          const Index outerOffset = (1<<OuterPacketBits) * k;
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index inner = (it->first >> m_keyBitsOffset) + outerOffset;
            const Index outer = it->first & keyBitsMask;
            // sorted insertion
            // Note that we have to deal with at most 2^OuterPacketBits unsorted coefficients,
            // moreover those 2^OuterPacketBits coeffs are likely to be sparse, an so only a
            // small fraction of them have to be sorted, whence the following simple procedure:
            Index posStart = mp_target->outerIndexPtr()[outer];
            Index i = (positions[outer]++) - 1;
            while ( (i >= posStart) && (mp_target->innerIndexPtr()[i] > inner) )
            {
              mp_target->valuePtr()[i+1] = mp_target->valuePtr()[i];
              mp_target->innerIndexPtr()[i+1] = mp_target->innerIndexPtr()[i];
              --i;
            }
            mp_target->innerIndexPtr()[i+1] = internal::convert_index<StorageIndex>(inner);
            mp_target->valuePtr()[i+1] = it->second.value;
          }
        }
      }
      delete[] m_hashmaps;
    }

    /** \returns a reference to the coefficient at given coordinates \a row, \a col */
    Scalar& operator() (Index row, Index col)
    {
      const Index outer = SetterRowMajor ? row : col;
      const Index inner = SetterRowMajor ? col : row;
      const Index outerMajor = outer >> OuterPacketBits; // index of the packet/map
      const Index outerMinor = outer & OuterPacketMask;  // index of the inner vector in the packet
      const KeyType key = internal::convert_index<KeyType>((outerMinor<<m_keyBitsOffset) | inner);
      return m_hashmaps[outerMajor][key].value;
    }

    /** \returns the number of non zero coefficients
      *
      * \note According to the underlying map/hash_map implementation,
      * this function might be quite expensive.
      */
    Index nonZeros() const
    {
      Index nz = 0;
      for (Index k=0; k<m_outerPackets; ++k)
        nz += static_cast<Index>(m_hashmaps[k].size());
      return nz;
    }


  protected:

    HashMapType* m_hashmaps;
    SparseMatrixType* mp_target;
    Index m_outerPackets;
    unsigned char m_keyBitsOffset;
};

} // end namespace Eigen

#endif // EIGEN_RANDOMSETTER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsArrayAPI.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_BESSELFUNCTIONS_ARRAYAPI_H
#define EIGEN_BESSELFUNCTIONS_ARRAYAPI_H

namespace Eigen {

/** \returns an expression of the coefficient-wise i0(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i0_op<typename Derived::Scalar>, const Derived>
bessel_i0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i0e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i0e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i0e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i0e_op<typename Derived::Scalar>, const Derived>
bessel_i0e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i0e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i1_op<typename Derived::Scalar>, const Derived>
bessel_i1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i1e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i1e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i1e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i1e_op<typename Derived::Scalar>, const Derived>
bessel_i1e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i1e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k0(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k0_op<typename Derived::Scalar>, const Derived>
bessel_k0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k0e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k0e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k0e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k0e_op<typename Derived::Scalar>, const Derived>
bessel_k0e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k0e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k1_op<typename Derived::Scalar>, const Derived>
bessel_k1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k1e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k1e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k1e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k1e_op<typename Derived::Scalar>, const Derived>
bessel_k1e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k1e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise j0(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of j0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_j0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_j0_op<typename Derived::Scalar>, const Derived>
bessel_j0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_j0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise y0(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of y0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_y0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_y0_op<typename Derived::Scalar>, const Derived>
bessel_y0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_y0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise j1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of j1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_j1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_j1_op<typename Derived::Scalar>, const Derived>
bessel_j1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_j1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise y1(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of y1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_y1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_y1_op<typename Derived::Scalar>, const Derived>
bessel_y1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_y1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_ARRAYAPI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsBFloat16.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_BFLOAT16_H
#define EIGEN_BESSELFUNCTIONS_BFLOAT16_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i0e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i1e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i1e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_j0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_j0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_j1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_j1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_y0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_y0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_y1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_y1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k0e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k1e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k1e(static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_BESSELFUNCTIONS_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_FUNCTORS_H
#define EIGEN_BESSELFUNCTIONS_FUNCTORS_H

namespace Eigen {

namespace internal {

/** \internal
 * \brief Template functor to compute the modified Bessel function of the first
 * kind of order zero.
 * \sa class CwiseUnaryOp, Cwise::bessel_i0()
 */
template <typename Scalar>
struct scalar_bessel_i0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i0;
    return bessel_i0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i0_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions. We also add
    // the cost of an additional exp over i0e.
    Cost = 28 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the first kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_i0e()
 */
template <typename Scalar>
struct scalar_bessel_i0e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i0e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i0e;
    return bessel_i0e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i0e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i0e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions.
    Cost = 20 * NumTraits<Scalar>::MulCost + 40 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the first
 * kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_i1()
 */
template <typename Scalar>
struct scalar_bessel_i1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i1;
    return bessel_i1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i1_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions. We also add
    // the cost of an additional exp over i1e.
    Cost = 28 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the first kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_i1e()
 */
template <typename Scalar>
struct scalar_bessel_i1e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i1e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i1e;
    return bessel_i1e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i1e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i1e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions.
    Cost = 20 * NumTraits<Scalar>::MulCost + 40 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_j0()
 */
template <typename Scalar>
struct scalar_bessel_j0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_j0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_j0;
    return bessel_j0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_j0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_j0_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine and rsqrt cost.
    Cost = 63 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_y0()
 */
template <typename Scalar>
struct scalar_bessel_y0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_y0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_y0;
    return bessel_y0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_y0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_y0_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine, rsqrt and j0 cost.
    Cost = 126 * NumTraits<Scalar>::MulCost + 96 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the first kind of
 * order one
 * \sa class CwiseUnaryOp, Cwise::bessel_j1()
 */
template <typename Scalar>
struct scalar_bessel_j1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_j1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_j1;
    return bessel_j1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_j1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_j1_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine and rsqrt cost.
    Cost = 63 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order one
 * \sa class CwiseUnaryOp, Cwise::bessel_j1e()
 */
template <typename Scalar>
struct scalar_bessel_y1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_y1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_y1;
    return bessel_y1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_y1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_y1_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine, rsqrt and j1 cost.
    Cost = 126 * NumTraits<Scalar>::MulCost + 96 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the second
 * kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_k0()
 */
template <typename Scalar>
struct scalar_bessel_k0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k0;
    return bessel_k0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k0_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i0, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the second kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_k0e()
 */
template <typename Scalar>
struct scalar_bessel_k0e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k0e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k0e;
    return bessel_k0e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k0e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k0e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i0, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the
 * second kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_k1()
 */
template <typename Scalar>
struct scalar_bessel_k1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k1;
    return bessel_k1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k1_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i1, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the second kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_k1e()
 */
template <typename Scalar>
struct scalar_bessel_k1e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k1e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k1e;
    return bessel_k1e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k1e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k1e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i1, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsHalf.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_HALF_H
#define EIGEN_BESSELFUNCTIONS_HALF_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i0e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i1e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i1e(static_cast<float>(x)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_j0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_j0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_j1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_j1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_y0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_y0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_y1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_y1(static_cast<float>(x)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k0e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k1e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k1e(static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_BESSELFUNCTIONS_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSEL_FUNCTIONS_H
#define EIGEN_BESSEL_FUNCTIONS_H

namespace Eigen {
namespace internal {

//  Parts of this code are based on the Cephes Math Library.
//
//  Cephes Math Library Release 2.8:  June, 2000
//  Copyright 1984, 1987, 1992, 2000 by Stephen L. Moshier
//
//  Permission has been kindly provided by the original author
//  to incorporate the Cephes software into the Eigen codebase:
//
//    From: Stephen Moshier
//    To: Eugene Brevdo
//    Subject: Re: Permission to wrap several cephes functions in Eigen
//
//    Hello Eugene,
//
//    Thank you for writing.
//
//    If your licensing is similar to BSD, the formal way that has been
//    handled is simply to add a statement to the effect that you are incorporating
//    the Cephes software by permission of the author.
//
//    Good luck with your project,
//    Steve


/****************************************************************************
 * Implementation of Bessel function, based on Cephes                       *
 ****************************************************************************/

template <typename Scalar>
struct bessel_i0e_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i0e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_i0e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i0ef.c
     *
     *  Modified Bessel function of order zero,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, i0ef();
     *
     * y = i0ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order zero of the argument.
     *
     * The function is defined as i0e(x) = exp(-|x|) j0( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        100000      3.7e-7      7.0e-8
     * See i0f().
     *
     */

    const float A[] = {-1.30002500998624804212E-8f, 6.04699502254191894932E-8f,
                       -2.67079385394061173391E-7f, 1.11738753912010371815E-6f,
                       -4.41673835845875056359E-6f, 1.64484480707288970893E-5f,
                       -5.75419501008210370398E-5f, 1.88502885095841655729E-4f,
                       -5.76375574538582365885E-4f, 1.63947561694133579842E-3f,
                       -4.32430999505057594430E-3f, 1.05464603945949983183E-2f,
                       -2.37374148058994688156E-2f, 4.93052842396707084878E-2f,
                       -9.49010970480476444210E-2f, 1.71620901522208775349E-1f,
                       -3.04682672343198398683E-1f, 6.76795274409476084995E-1f};

    const float B[] = {3.39623202570838634515E-9f, 2.26666899049817806459E-8f,
                       2.04891858946906374183E-7f, 2.89137052083475648297E-6f,
                       6.88975834691682398426E-5f, 3.36911647825569408990E-3f,
                       8.04490411014108831608E-1f};
    T y = pabs(x);
    T y_le_eight = internal::pchebevl<T, 18>::run(
        pmadd(pset1<T>(0.5f), y, pset1<T>(-2.0f)), A);
    T y_gt_eight = pmul(
        internal::pchebevl<T, 7>::run(
            psub(pdiv(pset1<T>(32.0f), y), pset1<T>(2.0f)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    return pselect(pcmp_le(y, pset1<T>(8.0f)), y_le_eight, y_gt_eight);
  }
};

template <typename T>
struct generic_i0e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i0e.c
     *
     *  Modified Bessel function of order zero,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, i0e();
     *
     * y = i0e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order zero of the argument.
     *
     * The function is defined as i0e(x) = exp(-|x|) j0( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       5.4e-16     1.2e-16
     * See i0().
     *
     */

    const double A[] = {-4.41534164647933937950E-18, 3.33079451882223809783E-17,
                        -2.43127984654795469359E-16, 1.71539128555513303061E-15,
                        -1.16853328779934516808E-14, 7.67618549860493561688E-14,
                        -4.85644678311192946090E-13, 2.95505266312963983461E-12,
                        -1.72682629144155570723E-11, 9.67580903537323691224E-11,
                        -5.18979560163526290666E-10, 2.65982372468238665035E-9,
                        -1.30002500998624804212E-8,  6.04699502254191894932E-8,
                        -2.67079385394061173391E-7,  1.11738753912010371815E-6,
                        -4.41673835845875056359E-6,  1.64484480707288970893E-5,
                        -5.75419501008210370398E-5,  1.88502885095841655729E-4,
                        -5.76375574538582365885E-4,  1.63947561694133579842E-3,
                        -4.32430999505057594430E-3,  1.05464603945949983183E-2,
                        -2.37374148058994688156E-2,  4.93052842396707084878E-2,
                        -9.49010970480476444210E-2,  1.71620901522208775349E-1,
                        -3.04682672343198398683E-1,  6.76795274409476084995E-1};
    const double B[] = {
        -7.23318048787475395456E-18, -4.83050448594418207126E-18,
        4.46562142029675999901E-17,  3.46122286769746109310E-17,
        -2.82762398051658348494E-16, -3.42548561967721913462E-16,
        1.77256013305652638360E-15,  3.81168066935262242075E-15,
        -9.55484669882830764870E-15, -4.15056934728722208663E-14,
        1.54008621752140982691E-14,  3.85277838274214270114E-13,
        7.18012445138366623367E-13,  -1.79417853150680611778E-12,
        -1.32158118404477131188E-11, -3.14991652796324136454E-11,
        1.18891471078464383424E-11,  4.94060238822496958910E-10,
        3.39623202570838634515E-9,   2.26666899049817806459E-8,
        2.04891858946906374183E-7,   2.89137052083475648297E-6,
        6.88975834691682398426E-5,   3.36911647825569408990E-3,
        8.04490411014108831608E-1};
    T y = pabs(x);
    T y_le_eight = internal::pchebevl<T, 30>::run(
        pmadd(pset1<T>(0.5), y, pset1<T>(-2.0)), A);
    T y_gt_eight = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(32.0), y), pset1<T>(2.0)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    return pselect(pcmp_le(y, pset1<T>(8.0)), y_le_eight, y_gt_eight);
  }
};

template <typename T>
struct bessel_i0e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i0e<T>::run(x);
  }
};

template <typename Scalar>
struct bessel_i0_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return pmul(
        pexp(pabs(x)),
        generic_i0e<T, ScalarType>::run(x));
  }
};

template <typename T>
struct bessel_i0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i0<T>::run(x);
  }
};

template <typename Scalar>
struct bessel_i1e_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type >
struct generic_i1e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_i1e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* i1ef.c
     *
     *  Modified Bessel function of order one,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, i1ef();
     *
     * y = i1ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order one of the argument.
     *
     * The function is defined as i1(x) = -i exp(-|x|) j1( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.5e-6      1.5e-7
     * See i1().
     *
     */
    const float A[] = {9.38153738649577178388E-9f, -4.44505912879632808065E-8f,
                       2.00329475355213526229E-7f, -8.56872026469545474066E-7f,
                       3.47025130813767847674E-6f, -1.32731636560394358279E-5f,
                       4.78156510755005422638E-5f, -1.61760815825896745588E-4f,
                       5.12285956168575772895E-4f, -1.51357245063125314899E-3f,
                       4.15642294431288815669E-3f, -1.05640848946261981558E-2f,
                       2.47264490306265168283E-2f, -5.29459812080949914269E-2f,
                       1.02643658689847095384E-1f, -1.76416518357834055153E-1f,
                       2.52587186443633654823E-1f};

    const float B[] = {-3.83538038596423702205E-9f, -2.63146884688951950684E-8f,
                       -2.51223623787020892529E-7f, -3.88256480887769039346E-6f,
                       -1.10588938762623716291E-4f, -9.76109749136146840777E-3f,
                       7.78576235018280120474E-1f};


    T y = pabs(x);
    T y_le_eight = pmul(y, internal::pchebevl<T, 17>::run(
        pmadd(pset1<T>(0.5f), y, pset1<T>(-2.0f)), A));
    T y_gt_eight = pmul(
        internal::pchebevl<T, 7>::run(
            psub(pdiv(pset1<T>(32.0f), y),
                 pset1<T>(2.0f)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    y = pselect(pcmp_le(y, pset1<T>(8.0f)), y_le_eight, y_gt_eight);
    return pselect(pcmp_lt(x, pset1<T>(0.0f)), pnegate(y), y);
  }
};

template <typename T>
struct generic_i1e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i1e.c
     *
     *  Modified Bessel function of order one,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, i1e();
     *
     * y = i1e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order one of the argument.
     *
     * The function is defined as i1(x) = -i exp(-|x|) j1( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       2.0e-15     2.0e-16
     * See i1().
     *
     */
    const double A[] = {2.77791411276104639959E-18, -2.11142121435816608115E-17,
                        1.55363195773620046921E-16, -1.10559694773538630805E-15,
                        7.60068429473540693410E-15, -5.04218550472791168711E-14,
                        3.22379336594557470981E-13, -1.98397439776494371520E-12,
                        1.17361862988909016308E-11, -6.66348972350202774223E-11,
                        3.62559028155211703701E-10, -1.88724975172282928790E-9,
                        9.38153738649577178388E-9,  -4.44505912879632808065E-8,
                        2.00329475355213526229E-7,  -8.56872026469545474066E-7,
                        3.47025130813767847674E-6,  -1.32731636560394358279E-5,
                        4.78156510755005422638E-5,  -1.61760815825896745588E-4,
                        5.12285956168575772895E-4,  -1.51357245063125314899E-3,
                        4.15642294431288815669E-3,  -1.05640848946261981558E-2,
                        2.47264490306265168283E-2,  -5.29459812080949914269E-2,
                        1.02643658689847095384E-1,  -1.76416518357834055153E-1,
                        2.52587186443633654823E-1};
    const double B[] = {
        7.51729631084210481353E-18,  4.41434832307170791151E-18,
        -4.65030536848935832153E-17, -3.20952592199342395980E-17,
        2.96262899764595013876E-16,  3.30820231092092828324E-16,
        -1.88035477551078244854E-15, -3.81440307243700780478E-15,
        1.04202769841288027642E-14,  4.27244001671195135429E-14,
        -2.10154184277266431302E-14, -4.08355111109219731823E-13,
        -7.19855177624590851209E-13, 2.03562854414708950722E-12,
        1.41258074366137813316E-11,  3.25260358301548823856E-11,
        -1.89749581235054123450E-11, -5.58974346219658380687E-10,
        -3.83538038596423702205E-9,  -2.63146884688951950684E-8,
        -2.51223623787020892529E-7,  -3.88256480887769039346E-6,
        -1.10588938762623716291E-4,  -9.76109749136146840777E-3,
        7.78576235018280120474E-1};
    T y = pabs(x);
    T y_le_eight = pmul(y, internal::pchebevl<T, 29>::run(
        pmadd(pset1<T>(0.5), y, pset1<T>(-2.0)), A));
    T y_gt_eight = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(32.0), y),
                 pset1<T>(2.0)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    y = pselect(pcmp_le(y, pset1<T>(8.0)), y_le_eight, y_gt_eight);
    return pselect(pcmp_lt(x, pset1<T>(0.0)), pnegate(y), y);
  }
};

template <typename T>
struct bessel_i1e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i1e<T>::run(x);
  }
};

template <typename T>
struct bessel_i1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return pmul(
        pexp(pabs(x)),
        generic_i1e<T, ScalarType>::run(x));
  }
};

template <typename T>
struct bessel_i1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i1<T>::run(x);
  }
};

template <typename T>
struct bessel_k0e_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k0e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k0e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0ef.c
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k0ef();
     *
     * y = k0ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       8.1e-7      7.8e-8
     * See k0().
     *
     */

    const float A[] = {1.90451637722020886025E-9f, 2.53479107902614945675E-7f,
                       2.28621210311945178607E-5f, 1.26461541144692592338E-3f,
                       3.59799365153615016266E-2f, 3.44289899924628486886E-1f,
                       -5.35327393233902768720E-1f};

    const float B[] = {-1.69753450938905987466E-9f, 8.57403401741422608519E-9f,
                       -4.66048989768794782956E-8f, 2.76681363944501510342E-7f,
                       -1.83175552271911948767E-6f, 1.39498137188764993662E-5f,
                       -1.28495495816278026384E-4f, 1.56988388573005337491E-3f,
                       -3.14481013119645005427E-2f, 2.44030308206595545468E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, float>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pmul(pexp(x), x_le_two);
    T x_gt_two = pmul(
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x));
    return pselect(
        pcmp_le(x, pset1<T>(0.0)),
        MAXNUM,
        pselect(pcmp_le(x, two), x_le_two, x_gt_two));
  }
};

template <typename T>
struct generic_k0e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0e.c
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k0e();
     *
     * y = k0e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.4e-15     1.4e-16
     * See k0().
     *
     */

    const double A[] = {
      1.37446543561352307156E-16,
      4.25981614279661018399E-14,
      1.03496952576338420167E-11,
      1.90451637722020886025E-9,
      2.53479107902614945675E-7,
      2.28621210311945178607E-5,
      1.26461541144692592338E-3,
      3.59799365153615016266E-2,
      3.44289899924628486886E-1,
      -5.35327393233902768720E-1};
    const double B[] = {
       5.30043377268626276149E-18, -1.64758043015242134646E-17,
       5.21039150503902756861E-17, -1.67823109680541210385E-16,
       5.51205597852431940784E-16, -1.84859337734377901440E-15,
       6.34007647740507060557E-15, -2.22751332699166985548E-14,
       8.03289077536357521100E-14, -2.98009692317273043925E-13,
       1.14034058820847496303E-12, -4.51459788337394416547E-12,
       1.85594911495471785253E-11, -7.95748924447710747776E-11,
       3.57739728140030116597E-10, -1.69753450938905987466E-9,
       8.57403401741422608519E-9, -4.66048989768794782956E-8,
       2.76681363944501510342E-7, -1.83175552271911948767E-6,
       1.39498137188764993662E-5, -1.28495495816278026384E-4,
       1.56988388573005337491E-3, -3.14481013119645005427E-2,
       2.44030308206595545468E0
    };
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 10>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, double>::run(x), pmul(
            pset1<T>(-1.0), plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pmul(pexp(x), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k0e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k0e<T>::run(x);
  }
};

template <typename T>
struct bessel_k0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0f.c
     *	Modified Bessel function, third kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k0f();
     *
     * y = k0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns modified Bessel function of the third kind
     * of order zero of the argument.
     *
     * The range is partitioned into the two intervals [0,8] and
     * (8, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     * Tested at 2000 random points between 0 and 8.  Peak absolute
     * error (relative when K0 > 1) was 1.46e-14; rms, 4.26e-15.
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       7.8e-7      8.5e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     *  K0 domain          x <= 0          MAXNUM
     *
     */

    const float A[] = {1.90451637722020886025E-9f, 2.53479107902614945675E-7f,
                       2.28621210311945178607E-5f, 1.26461541144692592338E-3f,
                       3.59799365153615016266E-2f, 3.44289899924628486886E-1f,
                       -5.35327393233902768720E-1f};

    const float B[] = {-1.69753450938905987466E-9f, 8.57403401741422608519E-9f,
                       -4.66048989768794782956E-8f, 2.76681363944501510342E-7f,
                       -1.83175552271911948767E-6f, 1.39498137188764993662E-5f,
                       -1.28495495816278026384E-4f, 1.56988388573005337491E-3f,
                       -3.14481013119645005427E-2f, 2.44030308206595545468E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, float>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pmul(
            pexp(pnegate(x)),
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B)),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*
     *
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k0();
     *
     * y = k0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.4e-15     1.4e-16
     * See k0().
     *
     */
    const double A[] = {
      1.37446543561352307156E-16,
      4.25981614279661018399E-14,
      1.03496952576338420167E-11,
      1.90451637722020886025E-9,
      2.53479107902614945675E-7,
      2.28621210311945178607E-5,
      1.26461541144692592338E-3,
      3.59799365153615016266E-2,
      3.44289899924628486886E-1,
      -5.35327393233902768720E-1};
    const double B[] = {
       5.30043377268626276149E-18, -1.64758043015242134646E-17,
       5.21039150503902756861E-17, -1.67823109680541210385E-16,
       5.51205597852431940784E-16, -1.84859337734377901440E-15,
       6.34007647740507060557E-15, -2.22751332699166985548E-14,
       8.03289077536357521100E-14, -2.98009692317273043925E-13,
       1.14034058820847496303E-12, -4.51459788337394416547E-12,
       1.85594911495471785253E-11, -7.95748924447710747776E-11,
       3.57739728140030116597E-10, -1.69753450938905987466E-9,
       8.57403401741422608519E-9, -4.66048989768794782956E-8,
       2.76681363944501510342E-7, -1.83175552271911948767E-6,
       1.39498137188764993662E-5, -1.28495495816278026384E-4,
       1.56988388573005337491E-3, -3.14481013119645005427E-2,
       2.44030308206595545468E0
    };
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 10>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, double>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pmul(
            pexp(-x),
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B)),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k0<T>::run(x);
  }
};

template <typename T>
struct bessel_k1e_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k1e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k1e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* k1ef.c
     *
     *	Modified Bessel function, third kind, order one,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1ef();
     *
     * y = k1ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order one of the argument:
     *
     *      k1e(x) = exp(x) * k1(x).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.9e-7      6.7e-8
     * See k1().
     *
     */

    const float A[] = {-2.21338763073472585583E-8f, -2.43340614156596823496E-6f,
                        -1.73028895751305206302E-4f, -6.97572385963986435018E-3f,
                        -1.22611180822657148235E-1f, -3.53155960776544875667E-1f,
                        1.52530022733894777053E0f};
    const float B[] = {2.01504975519703286596E-9f, -1.03457624656780970260E-8f,
                       5.74108412545004946722E-8f, -3.50196060308781257119E-7f,
                       2.40648494783721712015E-6f, -1.93619797416608296024E-5f,
                       1.95215518471351631108E-4f, -2.85781685962277938680E-3f,
                       1.03923736576817238437E-1f, 2.72062619048444266945E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, float>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pmul(x_le_two, pexp(x));
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        internal::pchebevl<T, 10>::run(
            psub(pdiv(pset1<T>(8.0), x), two), B),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k1e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k1e.c
     *
     *	Modified Bessel function, third kind, order one,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k1e();
     *
     * y = k1e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order one of the argument:
     *
     *      k1e(x) = exp(x) * k1(x).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       7.8e-16     1.2e-16
     * See k1().
     *
     */
    const double A[] = {-7.02386347938628759343E-18, -2.42744985051936593393E-15,
                        -6.66690169419932900609E-13, -1.41148839263352776110E-10,
                        -2.21338763073472585583E-8, -2.43340614156596823496E-6,
                        -1.73028895751305206302E-4, -6.97572385963986435018E-3,
                        -1.22611180822657148235E-1, -3.53155960776544875667E-1,
                        1.52530022733894777053E0};
    const double B[] = {-5.75674448366501715755E-18, 1.79405087314755922667E-17,
                        -5.68946255844285935196E-17, 1.83809354436663880070E-16,
                        -6.05704724837331885336E-16, 2.03870316562433424052E-15,
                        -7.01983709041831346144E-15, 2.47715442448130437068E-14,
                        -8.97670518232499435011E-14, 3.34841966607842919884E-13,
                        -1.28917396095102890680E-12, 5.13963967348173025100E-12,
                        -2.12996783842756842877E-11, 9.21831518760500529508E-11,
                        -4.19035475934189648750E-10, 2.01504975519703286596E-9,
                        -1.03457624656780970260E-8, 5.74108412545004946722E-8,
                        -3.50196060308781257119E-7, 2.40648494783721712015E-6,
                        -1.93619797416608296024E-5, 1.95215518471351631108E-4,
                        -2.85781685962277938680E-3, 1.03923736576817238437E-1,
                        2.72062619048444266945E0};
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 11>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, double>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pmul(x_le_two, pexp(x));
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(8.0), x), two), B),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k1e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k1e<T>::run(x);
  }
};

template <typename T>
struct bessel_k1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* k1f.c
     *	Modified Bessel function, third kind, order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1f();
     *
     * y = k1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Computes the modified Bessel function of the third kind
     * of order one of the argument.
     *
     * The range is partitioned into the two intervals [0,2] and
     * (2, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.6e-7      7.6e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     * k1 domain          x <= 0          MAXNUM
     *
     */

    const float A[] = {-2.21338763073472585583E-8f, -2.43340614156596823496E-6f,
                        -1.73028895751305206302E-4f, -6.97572385963986435018E-3f,
                        -1.22611180822657148235E-1f, -3.53155960776544875667E-1f,
                        1.52530022733894777053E0f};
    const float B[] = {2.01504975519703286596E-9f, -1.03457624656780970260E-8f,
                       5.74108412545004946722E-8f, -3.50196060308781257119E-7f,
                       2.40648494783721712015E-6f, -1.93619797416608296024E-5f,
                       1.95215518471351631108E-4f, -2.85781685962277938680E-3f,
                       1.03923736576817238437E-1f, 2.72062619048444266945E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, float>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pexp(pnegate(x)),
        pmul(
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x)));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k1.c
     *	Modified Bessel function, third kind, order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1f();
     *
     * y = k1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Computes the modified Bessel function of the third kind
     * of order one of the argument.
     *
     * The range is partitioned into the two intervals [0,2] and
     * (2, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.6e-7      7.6e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     * k1 domain          x <= 0          MAXNUM
     *
     */
    const double A[] = {-7.02386347938628759343E-18, -2.42744985051936593393E-15,
                        -6.66690169419932900609E-13, -1.41148839263352776110E-10,
                        -2.21338763073472585583E-8, -2.43340614156596823496E-6,
                        -1.73028895751305206302E-4, -6.97572385963986435018E-3,
                        -1.22611180822657148235E-1, -3.53155960776544875667E-1,
                        1.52530022733894777053E0};
    const double B[] = {-5.75674448366501715755E-18, 1.79405087314755922667E-17,
                        -5.68946255844285935196E-17, 1.83809354436663880070E-16,
                        -6.05704724837331885336E-16, 2.03870316562433424052E-15,
                        -7.01983709041831346144E-15, 2.47715442448130437068E-14,
                        -8.97670518232499435011E-14, 3.34841966607842919884E-13,
                        -1.28917396095102890680E-12, 5.13963967348173025100E-12,
                        -2.12996783842756842877E-11, 9.21831518760500529508E-11,
                        -4.19035475934189648750E-10, 2.01504975519703286596E-9,
                        -1.03457624656780970260E-8, 5.74108412545004946722E-8,
                        -3.50196060308781257119E-7, 2.40648494783721712015E-6,
                        -1.93619797416608296024E-5, 1.95215518471351631108E-4,
                        -2.85781685962277938680E-3, 1.03923736576817238437E-1,
                        2.72062619048444266945E0};
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 11>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, double>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pexp(-x),
        pmul(
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x)));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k1<T>::run(x);
  }
};

template <typename T>
struct bessel_j0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_j0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_j0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j0f.c
     *	Bessel function of order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, j0f();
     *
     * y = j0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order zero of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval the following polynomial
     * approximation is used:
     *
     *
     *        2         2         2
     * (w - r  ) (w - r  ) (w - r  ) P(w)
     *       1         2         3
     *
     *            2
     * where w = x  and the three r's are zeros of the function.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x R(1/x^2) - pi/4.  The function is
     *
     *   j0(x) = Modulus(x) cos( Phase(x) ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 2        100000      1.3e-7      3.6e-8
     *    IEEE      2, 32       100000      1.9e-7      5.4e-8
     *
     */

    const float JP[] = {-6.068350350393235E-008f, 6.388945720783375E-006f,
                        -3.969646342510940E-004f, 1.332913422519003E-002f,
                        -1.729150680240724E-001f};
    const float MO[] = {-6.838999669318810E-002f, 1.864949361379502E-001f,
                        -2.145007480346739E-001f, 1.197549369473540E-001f,
                        -3.560281861530129E-003f, -4.969382655296620E-002f,
                        -3.355424622293709E-006f, 7.978845717621440E-001f};
    const float PH[] = {3.242077816988247E+001f, -3.630592630518434E+001f,
                        1.756221482109099E+001f, -4.974978466280903E+000f,
                        1.001973420681837E+000f, -1.939906941791308E-001f,
                        6.490598792654666E-002f, -1.249992184872738E-001f};
    const T DR1 =  pset1<T>(5.78318596294678452118f);
    const T NEG_PIO4F = pset1<T>(-0.7853981633974483096f); /* -pi / 4 */
    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_two = pselect(
        pcmp_lt(y, pset1<T>(1.0e-3f)),
        pmadd(z, pset1<T>(-0.25f), pset1<T>(1.0f)),
        pmul(psub(z, DR1), internal::ppolevl<T, 4>::run(z, JP)));
    T q = pdiv(pset1<T>(1.0f), y);
    T w = prsqrt(y);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO));
    w = pmul(q, q);
    T yn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH), NEG_PIO4F);
    T y_gt_two = pmul(p, pcos(padd(yn, y)));
    return pselect(pcmp_le(y, pset1<T>(2.0)), y_le_two, y_gt_two);
  }
};

template <typename T>
struct generic_j0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j0.c
     *	Bessel function of order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, j0();
     *
     * y = j0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order zero of the argument.
     *
     * The domain is divided into the intervals [0, 5] and
     * (5, infinity). In the first interval the following rational
     * approximation is used:
     *
     *
     *        2         2
     * (w - r  ) (w - r  ) P (w) / Q (w)
     *       1         2    3       8
     *
     *            2
     * where w = x  and the two r's are zeros of the function.
     *
     * In the second interval, the Hankel asymptotic expansion
     * is employed with two rational functions of degree 6/6
     * and 7/7.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain     # trials      peak         rms
     *    DEC       0, 30       10000       4.4e-17     6.3e-18
     *    IEEE      0, 30       60000       4.2e-16     1.1e-16
     *
     */
    const double PP[] = {7.96936729297347051624E-4, 8.28352392107440799803E-2,
                        1.23953371646414299388E0, 5.44725003058768775090E0,
                        8.74716500199817011941E0, 5.30324038235394892183E0,
                        9.99999999999999997821E-1};
    const double PQ[] = {9.24408810558863637013E-4, 8.56288474354474431428E-2,
                         1.25352743901058953537E0, 5.47097740330417105182E0,
                         8.76190883237069594232E0, 5.30605288235394617618E0,
                         1.00000000000000000218E0};
    const double QP[] = {-1.13663838898469149931E-2, -1.28252718670509318512E0,
                         -1.95539544257735972385E1, -9.32060152123768231369E1,
                         -1.77681167980488050595E2, -1.47077505154951170175E2,
                         -5.14105326766599330220E1, -6.05014350600728481186E0};
    const double QQ[] = {1.00000000000000000000E0, 6.43178256118178023184E1,
                         8.56430025976980587198E2, 3.88240183605401609683E3,
                         7.24046774195652478189E3, 5.93072701187316984827E3,
                         2.06209331660327847417E3, 2.42005740240291393179E2};
    const double RP[] = {-4.79443220978201773821E9, 1.95617491946556577543E12,
                         -2.49248344360967716204E14, 9.70862251047306323952E15};
    const double RQ[] = {1.00000000000000000000E0, 4.99563147152651017219E2,
                         1.73785401676374683123E5, 4.84409658339962045305E7,
                         1.11855537045356834862E10, 2.11277520115489217587E12,
                         3.10518229857422583814E14, 3.18121955943204943306E16,
                         1.71086294081043136091E18};
    const T DR1 = pset1<T>(5.78318596294678452118E0);
    const T DR2 = pset1<T>(3.04712623436620863991E1);
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    const T NEG_PIO4 = pset1<T>(-0.7853981633974483096); /* pi / 4 */

    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_five = pselect(
        pcmp_lt(y, pset1<T>(1.0e-5)),
        pmadd(z, pset1<T>(-0.25), pset1<T>(1.0)),
        pmul(pmul(psub(z, DR1), psub(z, DR2)),
             pdiv(internal::ppolevl<T, 3>::run(z, RP),
                  internal::ppolevl<T, 8>::run(z, RQ))));
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T yn = padd(y, NEG_PIO4);
    T w = pdiv(pset1<T>(-5.0), y);
    p = pmadd(p, pcos(yn), pmul(w, pmul(q, psin(yn))));
    T y_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(y)));
    return pselect(pcmp_le(y, pset1<T>(5.0)), y_le_five, y_gt_five);
  }
};

template <typename T>
struct bessel_j0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_j0<T>::run(x);
  }
};

template <typename T>
struct bessel_y0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_y0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_y0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j0f.c
     * 	Bessel function of the second kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, y0f();
     *
     * y = y0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind, of order
     * zero, of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *
     *                  2         2         2
     * y0(x)  =  (w - r  ) (w - r  ) (w - r  ) R(x)  +  2/pi ln(x) j0(x).
     *                 1         2         3
     *
     * Thus a call to j0() is required.  The three zeros are removed
     * from R(x) to improve its numerical stability.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x S(1/x^2) - pi/4.  Then the function is
     *
     *   y0(x) = Modulus(x) sin( Phase(x) ).
     *
     *
     *
     *
     * ACCURACY:
     *
     *  Absolute error, when y0(x) < 1; else relative error:
     *
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,  2       100000      2.4e-7      3.4e-8
     *    IEEE      2, 32       100000      1.8e-7      5.3e-8
     *
     */

    const float YP[] = {9.454583683980369E-008f, -9.413212653797057E-006f,
                        5.344486707214273E-004f, -1.584289289821316E-002f,
                        1.707584643733568E-001f};
    const float MO[] = {-6.838999669318810E-002f, 1.864949361379502E-001f,
                        -2.145007480346739E-001f, 1.197549369473540E-001f,
                        -3.560281861530129E-003f, -4.969382655296620E-002f,
                        -3.355424622293709E-006f, 7.978845717621440E-001f};
    const float PH[] = {3.242077816988247E+001f, -3.630592630518434E+001f,
                        1.756221482109099E+001f, -4.974978466280903E+000f,
                        1.001973420681837E+000f, -1.939906941791308E-001f,
                        6.490598792654666E-002f, -1.249992184872738E-001f};
    const T YZ1 = pset1<T>(0.43221455686510834878f);
    const T TWOOPI =  pset1<T>(0.636619772367581343075535f); /* 2 / pi */
    const T NEG_PIO4F = pset1<T>(-0.7853981633974483096f); /* -pi / 4 */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<float>::infinity());
    T z = pmul(x, x);
    T x_le_two = pmul(TWOOPI, pmul(plog(x), generic_j0<T, float>::run(x)));
    x_le_two = pmadd(
        psub(z, YZ1), internal::ppolevl<T, 4>::run(z, YP), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_two);
    T q = pdiv(pset1<T>(1.0), x);
    T w = prsqrt(x);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO));
    T u = pmul(q, q);
    T xn = pmadd(q, internal::ppolevl<T, 7>::run(u, PH), NEG_PIO4F);
    T x_gt_two = pmul(p, psin(padd(xn, x)));
    return pselect(pcmp_le(x, pset1<T>(2.0)), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_y0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j0.c
     *	Bessel function of the second kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y0();
     *
     * y = y0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind, of order
     * zero, of the argument.
     *
     * The domain is divided into the intervals [0, 5] and
     * (5, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *   y0(x)  = R(x)  +   2 * log(x) * j0(x) / PI.
     * Thus a call to j0() is required.
     *
     * In the second interval, the Hankel asymptotic expansion
     * is employed with two rational functions of degree 6/6
     * and 7/7.
     *
     *
     *
     * ACCURACY:
     *
     *  Absolute error, when y0(x) < 1; else relative error:
     *
     * arithmetic   domain     # trials      peak         rms
     *    DEC       0, 30        9400       7.0e-17     7.9e-18
     *    IEEE      0, 30       30000       1.3e-15     1.6e-16
     *
     */
    const double PP[] = {7.96936729297347051624E-4, 8.28352392107440799803E-2,
                        1.23953371646414299388E0, 5.44725003058768775090E0,
                        8.74716500199817011941E0, 5.30324038235394892183E0,
                        9.99999999999999997821E-1};
    const double PQ[] = {9.24408810558863637013E-4, 8.56288474354474431428E-2,
                         1.25352743901058953537E0, 5.47097740330417105182E0,
                         8.76190883237069594232E0, 5.30605288235394617618E0,
                         1.00000000000000000218E0};
    const double QP[] = {-1.13663838898469149931E-2, -1.28252718670509318512E0,
                         -1.95539544257735972385E1, -9.32060152123768231369E1,
                         -1.77681167980488050595E2, -1.47077505154951170175E2,
                         -5.14105326766599330220E1, -6.05014350600728481186E0};
    const double QQ[] = {1.00000000000000000000E0, 6.43178256118178023184E1,
                         8.56430025976980587198E2, 3.88240183605401609683E3,
                         7.24046774195652478189E3, 5.93072701187316984827E3,
                         2.06209331660327847417E3, 2.42005740240291393179E2};
    const double YP[] = {1.55924367855235737965E4, -1.46639295903971606143E7,
                         5.43526477051876500413E9, -9.82136065717911466409E11,
                         8.75906394395366999549E13, -3.46628303384729719441E15,
                         4.42733268572569800351E16, -1.84950800436986690637E16};
    const double YQ[] = {1.00000000000000000000E0,  1.04128353664259848412E3,
                         6.26107330137134956842E5, 2.68919633393814121987E8,
                         8.64002487103935000337E10, 2.02979612750105546709E13,
                         3.17157752842975028269E15, 2.50596256172653059228E17};
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    const T TWOOPI =  pset1<T>(0.636619772367581343075535); /* 2 / pi */
    const T NEG_PIO4 = pset1<T>(-0.7853981633974483096); /* -pi / 4 */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<double>::infinity());

    T z = pmul(x, x);
    T x_le_five = pdiv(internal::ppolevl<T, 7>::run(z, YP),
                       internal::ppolevl<T, 7>::run(z, YQ));
    x_le_five = pmadd(
        pmul(TWOOPI, plog(x)), generic_j0<T, double>::run(x), x_le_five);
    x_le_five = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_five);
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T xn = padd(x, NEG_PIO4);
    T w = pdiv(pset1<T>(5.0), x);
    p = pmadd(p, psin(xn), pmul(w, pmul(q, pcos(xn))));
    T x_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(x)));
    return pselect(pcmp_le(x, pset1<T>(5.0)), x_le_five, x_gt_five);
  }
};

template <typename T>
struct bessel_y0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_y0<T>::run(x);
  }
};

template <typename T>
struct bessel_j1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_j1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_j1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j1f.c
     *	Bessel function of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, j1f();
     *
     * y = j1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order one of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a polynomial approximation
     *        2
     * (w - r  ) x P(w)
     *       1
     *                     2
     * is used, where w = x  and r is the first zero of the function.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x R(1/x^2) - 3pi/4.  The function is
     *
     *   j0(x) = Modulus(x) cos( Phase(x) ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak       rms
     *    IEEE      0,  2       100000       1.2e-7     2.5e-8
     *    IEEE      2, 32       100000       2.0e-7     5.3e-8
     *
     *
     */

    const float JP[] = {-4.878788132172128E-009f, 6.009061827883699E-007f,
                        -4.541343896997497E-005f, 1.937383947804541E-003f,
                        -3.405537384615824E-002f};
    const float MO1[] = {6.913942741265801E-002f, -2.284801500053359E-001f,
                        3.138238455499697E-001f, -2.102302420403875E-001f,
                        5.435364690523026E-003f, 1.493389585089498E-001f,
                        4.976029650847191E-006f, 7.978845453073848E-001f};
    const float PH1[] = {-4.497014141919556E+001f, 5.073465654089319E+001f,
                        -2.485774108720340E+001f, 7.222973196770240E+000f,
                        -1.544842782180211E+000f, 3.503787691653334E-001f,
                        -1.637986776941202E-001f, 3.749989509080821E-001f};
    const T Z1 = pset1<T>(1.46819706421238932572E1f);
    const T NEG_THPIO4F = pset1<T>(-2.35619449019234492885f);    /* -3*pi/4 */

    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_two = pmul(
        psub(z, Z1),
        pmul(x, internal::ppolevl<T, 4>::run(z, JP)));
    T q = pdiv(pset1<T>(1.0f), y);
    T w = prsqrt(y);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO1));
    w = pmul(q, q);
    T yn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH1), NEG_THPIO4F);
    T y_gt_two = pmul(p, pcos(padd(yn, y)));
    // j1 is an odd function. This implementation differs from cephes to
    // take this fact in to account. Cephes returns -j1(x) for y > 2 range.
    y_gt_two = pselect(
        pcmp_lt(x, pset1<T>(0.0f)), pnegate(y_gt_two), y_gt_two);
    return pselect(pcmp_le(y, pset1<T>(2.0f)), y_le_two, y_gt_two);
  }
};

template <typename T>
struct generic_j1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j1.c
     *	Bessel function of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, j1();
     *
     * y = j1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order one of the argument.
     *
     * The domain is divided into the intervals [0, 8] and
     * (8, infinity). In the first interval a 24 term Chebyshev
     * expansion is used. In the second, the asymptotic
     * trigonometric representation is employed using two
     * rational functions of degree 5/5.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    DEC       0, 30       10000       4.0e-17     1.1e-17
     *    IEEE      0, 30       30000       2.6e-16     1.1e-16
     *
     */
    const double PP[] = {7.62125616208173112003E-4, 7.31397056940917570436E-2,
                         1.12719608129684925192E0, 5.11207951146807644818E0,
                         8.42404590141772420927E0, 5.21451598682361504063E0,
                         1.00000000000000000254E0};
    const double PQ[] = {5.71323128072548699714E-4, 6.88455908754495404082E-2,
                         1.10514232634061696926E0, 5.07386386128601488557E0,
                         8.39985554327604159757E0, 5.20982848682361821619E0,
                         9.99999999999999997461E-1};
    const double QP[] = {5.10862594750176621635E-2, 4.98213872951233449420E0,
                         7.58238284132545283818E1, 3.66779609360150777800E2,
                         7.10856304998926107277E2, 5.97489612400613639965E2,
                         2.11688757100572135698E2, 2.52070205858023719784E1};
    const double QQ[] = {1.00000000000000000000E0, 7.42373277035675149943E1,
                         1.05644886038262816351E3, 4.98641058337653607651E3,
                         9.56231892404756170795E3, 7.99704160447350683650E3,
                         2.82619278517639096600E3, 3.36093607810698293419E2};
    const double RP[] = {-8.99971225705559398224E8, 4.52228297998194034323E11,
                         -7.27494245221818276015E13, 3.68295732863852883286E15};
    const double RQ[] = {1.00000000000000000000E0, 6.20836478118054335476E2,
                         2.56987256757748830383E5, 8.35146791431949253037E7,
                         2.21511595479792499675E10, 4.74914122079991414898E12,
                         7.84369607876235854894E14, 8.95222336184627338078E16,
                         5.32278620332680085395E18};
    const T Z1 = pset1<T>(1.46819706421238932572E1);
    const T Z2 = pset1<T>(4.92184563216946036703E1);
    const T NEG_THPIO4 = pset1<T>(-2.35619449019234492885);    /* -3*pi/4 */
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_five = pdiv(internal::ppolevl<T, 3>::run(z, RP),
                       internal::ppolevl<T, 8>::run(z, RQ));
    y_le_five = pmul(pmul(pmul(y_le_five, x), psub(z, Z1)), psub(z, Z2));
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T yn = padd(y, NEG_THPIO4);
    T w = pdiv(pset1<T>(-5.0), y);
    p = pmadd(p, pcos(yn), pmul(w, pmul(q, psin(yn))));
    T y_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(y)));
    // j1 is an odd function. This implementation differs from cephes to
    // take this fact in to account. Cephes returns -j1(x) for y > 5 range.
    y_gt_five = pselect(
        pcmp_lt(x, pset1<T>(0.0)), pnegate(y_gt_five), y_gt_five);
    return pselect(pcmp_le(y, pset1<T>(5.0)), y_le_five, y_gt_five);
  }
};

template <typename T>
struct bessel_j1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_j1<T>::run(x);
  }
};

template <typename T>
struct bessel_y1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_y1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_y1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j1f.c
     *	Bessel function of second kind of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y1();
     *
     * y = y1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind of order one
     * of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *
     *                  2
     * y0(x)  =  (w - r  ) x R(x^2)  +  2/pi (ln(x) j1(x) - 1/x) .
     *                 1
     *
     * Thus a call to j1() is required.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x S(1/x^2) - 3pi/4.  Then the function is
     *
     *   y0(x) = Modulus(x) sin( Phase(x) ).
     *
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    IEEE      0,  2       100000       2.2e-7     4.6e-8
     *    IEEE      2, 32       100000       1.9e-7     5.3e-8
     *
     * (error criterion relative when |y1| > 1).
     *
     */

    const float YP[] = {8.061978323326852E-009f, -9.496460629917016E-007f,
                        6.719543806674249E-005f, -2.641785726447862E-003f,
                        4.202369946500099E-002f};
    const float MO1[] = {6.913942741265801E-002f, -2.284801500053359E-001f,
                        3.138238455499697E-001f, -2.102302420403875E-001f,
                        5.435364690523026E-003f, 1.493389585089498E-001f,
                        4.976029650847191E-006f, 7.978845453073848E-001f};
    const float PH1[] = {-4.497014141919556E+001f, 5.073465654089319E+001f,
                        -2.485774108720340E+001f, 7.222973196770240E+000f,
                        -1.544842782180211E+000f, 3.503787691653334E-001f,
                        -1.637986776941202E-001f, 3.749989509080821E-001f};
    const T YO1 = pset1<T>(4.66539330185668857532f);
    const T NEG_THPIO4F = pset1<T>(-2.35619449019234492885f);    /* -3*pi/4 */
    const T TWOOPI = pset1<T>(0.636619772367581343075535f); /* 2/pi */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<float>::infinity());

    T z = pmul(x, x);
    T x_le_two = pmul(psub(z, YO1), internal::ppolevl<T, 4>::run(z, YP));
    x_le_two = pmadd(
       x_le_two, x,
       pmul(TWOOPI, pmadd(
           generic_j1<T, float>::run(x), plog(x),
           pdiv(pset1<T>(-1.0f), x))));
    x_le_two = pselect(pcmp_lt(x, pset1<T>(0.0f)), NEG_MAXNUM, x_le_two);

    T q = pdiv(pset1<T>(1.0), x);
    T w = prsqrt(x);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO1));
    w = pmul(q, q);
    T xn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH1), NEG_THPIO4F);
    T x_gt_two = pmul(p, psin(padd(xn, x)));
    return pselect(pcmp_le(x, pset1<T>(2.0)), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_y1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j1.c
     *	Bessel function of second kind of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y1();
     *
     * y = y1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind of order one
     * of the argument.
     *
     * The domain is divided into the intervals [0, 8] and
     * (8, infinity). In the first interval a 25 term Chebyshev
     * expansion is used, and a call to j1() is required.
     * In the second, the asymptotic trigonometric representation
     * is employed using two rational functions of degree 5/5.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    DEC       0, 30       10000       8.6e-17     1.3e-17
     *    IEEE      0, 30       30000       1.0e-15     1.3e-16
     *
     * (error criterion relative when |y1| > 1).
     *
     */
    const double PP[] = {7.62125616208173112003E-4, 7.31397056940917570436E-2,
                         1.12719608129684925192E0, 5.11207951146807644818E0,
                         8.42404590141772420927E0, 5.21451598682361504063E0,
                         1.00000000000000000254E0};
    const double PQ[] = {5.71323128072548699714E-4, 6.88455908754495404082E-2,
                         1.10514232634061696926E0, 5.07386386128601488557E0,
                         8.39985554327604159757E0, 5.20982848682361821619E0,
                         9.99999999999999997461E-1};
    const double QP[] = {5.10862594750176621635E-2, 4.98213872951233449420E0,
                         7.58238284132545283818E1, 3.66779609360150777800E2,
                         7.10856304998926107277E2, 5.97489612400613639965E2,
                         2.11688757100572135698E2, 2.52070205858023719784E1};
    const double QQ[] = {1.00000000000000000000E0, 7.42373277035675149943E1,
                         1.05644886038262816351E3, 4.98641058337653607651E3,
                         9.56231892404756170795E3, 7.99704160447350683650E3,
                         2.82619278517639096600E3, 3.36093607810698293419E2};
    const double YP[] = {1.26320474790178026440E9, -6.47355876379160291031E11,
                         1.14509511541823727583E14, -8.12770255501325109621E15,
                         2.02439475713594898196E17, -7.78877196265950026825E17};
    const double YQ[] = {1.00000000000000000000E0, 5.94301592346128195359E2,
                         2.35564092943068577943E5, 7.34811944459721705660E7,
                         1.87601316108706159478E10, 3.88231277496238566008E12,
                         6.20557727146953693363E14, 6.87141087355300489866E16,
                         3.97270608116560655612E18};
    const T SQ2OPI = pset1<T>(.79788456080286535588);
    const T NEG_THPIO4 = pset1<T>(-2.35619449019234492885);    /* -3*pi/4 */
    const T TWOOPI = pset1<T>(0.636619772367581343075535); /* 2/pi */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<double>::infinity());

    T z = pmul(x, x);
    T x_le_five = pdiv(internal::ppolevl<T, 5>::run(z, YP),
                   internal::ppolevl<T, 8>::run(z, YQ));
    x_le_five = pmadd(
        x_le_five, x, pmul(
            TWOOPI, pmadd(generic_j1<T, double>::run(x), plog(x),
                          pdiv(pset1<T>(-1.0), x))));

    x_le_five = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_five);
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T xn = padd(x, NEG_THPIO4);
    T w = pdiv(pset1<T>(5.0), x);
    p = pmadd(p, psin(xn), pmul(w, pmul(q, pcos(xn))));
    T x_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(x)));
    return pselect(pcmp_le(x, pset1<T>(5.0)), x_le_five, x_gt_five);
  }
};

template <typename T>
struct bessel_y1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_y1<T>::run(x);
  }
};

}  // end namespace internal

namespace numext {

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i0, Scalar)
    bessel_i0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i0e, Scalar)
    bessel_i0e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i0e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i1, Scalar)
    bessel_i1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i1e, Scalar)
    bessel_i1e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i1e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k0, Scalar)
    bessel_k0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k0e, Scalar)
    bessel_k0e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k0e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k1, Scalar)
    bessel_k1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k1e, Scalar)
    bessel_k1e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k1e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_j0, Scalar)
    bessel_j0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_j0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_y0, Scalar)
    bessel_y0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_y0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_j1, Scalar)
    bessel_j1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_j1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_y1, Scalar)
    bessel_y1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_y1, Scalar)::run(x);
}

}  // end namespace numext

}  // end namespace Eigen

#endif  // EIGEN_BESSEL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_PACKETMATH_H
#define EIGEN_BESSELFUNCTIONS_PACKETMATH_H

namespace Eigen {

namespace internal {

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero i0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i0(const Packet& x) {
  return numext::bessel_i0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero i0e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i0e(const Packet& x) {
  return numext::bessel_i0e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one i1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i1(const Packet& x) {
  return numext::bessel_i1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one i1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i1e(const Packet& x) {
  return numext::bessel_i1e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero j0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_j0(const Packet& x) {
  return numext::bessel_j0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero j1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_j1(const Packet& x) {
  return numext::bessel_j1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one y0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_y0(const Packet& x) {
  return numext::bessel_y0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one y1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_y1(const Packet& x) {
  return numext::bessel_y1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero k0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k0(const Packet& x) {
  return numext::bessel_k0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero k0e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k0e(const Packet& x) {
  return numext::bessel_k0e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one k1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k1(const Packet& x) {
  return numext::bessel_k1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one k1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k1e(const Packet& x) {
  return numext::bessel_k1e(x);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_PACKETMATH_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/HipVectorCompatibility.h <==
#ifndef HIP_VECTOR_COMPATIBILITY_H
#define HIP_VECTOR_COMPATIBILITY_H

namespace hip_impl {
  template <typename, typename, unsigned int> struct Scalar_accessor;
}   // end namespace hip_impl

namespace Eigen {
namespace internal {

#define HIP_SCALAR_ACCESSOR_BUILDER(NAME) \
template <typename T, typename U, unsigned int n> \
struct NAME <hip_impl::Scalar_accessor<T, U, n>> : NAME <T> {};

#define HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(NAME) \
template <typename T, typename U, unsigned int n> \
struct NAME##_impl <hip_impl::Scalar_accessor<T, U, n>> : NAME##_impl <T> {}; \
template <typename T, typename U, unsigned int n> \
struct NAME##_retval <hip_impl::Scalar_accessor<T, U, n>> : NAME##_retval <T> {};

#define HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(NAME) \
template <typename T, typename U, unsigned int n, IgammaComputationMode mode> \
struct NAME <hip_impl::Scalar_accessor<T, U, n>, mode> : NAME <T, mode> {};

#if EIGEN_HAS_C99_MATH
HIP_SCALAR_ACCESSOR_BUILDER(betainc_helper)
HIP_SCALAR_ACCESSOR_BUILDER(incbeta_cfe)

HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(erf)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(erfc)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igammac)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(lgamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(ndtri)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(polygamma)

HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igamma_generic_impl)
#endif

HIP_SCALAR_ACCESSOR_BUILDER(digamma_impl_maybe_poly)
HIP_SCALAR_ACCESSOR_BUILDER(zeta_impl_series)

HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i0e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i1e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_j0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_j1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k0e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k1e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_y0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_y1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(betainc)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(digamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(gamma_sample_der_alpha)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igamma_der_a)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(zeta)

HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igamma_series_impl)
HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igammac_cf_impl)

}  // end namespace internal
}  // end namespace Eigen

#endif  // HIP_VECTOR_COMPATIBILITY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsArrayAPI.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H
#define EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H

namespace Eigen {

/** \cpp11 \returns an expression of the coefficient-wise igamma(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise incomplete gamma function.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of igammac(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igammac(), Eigen::lgamma()
  */
template<typename Derived,typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igamma(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise igamma_der_a(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise derivative of the incomplete
  * gamma function with respect to the parameter a.
  *
  * \note This function supports only float and double scalar types in c++11
  * mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations
  * of igamma_der_a(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template <typename Derived, typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_der_a_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igamma_der_a(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x) {
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_der_a_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived());
}

/** \cpp11 \returns an expression of the coefficient-wise gamma_sample_der_alpha(\a alpha, \a sample) to the given arrays.
  *
  * This function computes the coefficient-wise derivative of the sample
  * of a Gamma(alpha, 1) random variable with respect to the parameter alpha.
  *
  * \note This function supports only float and double scalar types in c++11
  * mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations
  * of gamma_sample_der_alpha(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template <typename AlphaDerived, typename SampleDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_gamma_sample_der_alpha_op<typename AlphaDerived::Scalar>, const AlphaDerived, const SampleDerived>
gamma_sample_der_alpha(const Eigen::ArrayBase<AlphaDerived>& alpha, const Eigen::ArrayBase<SampleDerived>& sample) {
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_gamma_sample_der_alpha_op<typename AlphaDerived::Scalar>, const AlphaDerived, const SampleDerived>(
      alpha.derived(),
      sample.derived());
}

/** \cpp11 \returns an expression of the coefficient-wise igammac(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise complementary incomplete gamma function.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of igammac(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template<typename Derived,typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igammac_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igammac(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igammac_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise polygamma(\a n, \a x) to the given arrays.
  *
  * It returns the \a n -th derivative of the digamma(psi) evaluated at \c x.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of polygamma(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::digamma()
  */
// * \warning Be careful with the order of the parameters: x.polygamma(n) is equivalent to polygamma(n,x)
// * \sa ArrayBase::polygamma()
template<typename DerivedN,typename DerivedX>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_polygamma_op<typename DerivedX::Scalar>, const DerivedN, const DerivedX>
polygamma(const Eigen::ArrayBase<DerivedN>& n, const Eigen::ArrayBase<DerivedX>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_polygamma_op<typename DerivedX::Scalar>, const DerivedN, const DerivedX>(
    n.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise betainc(\a x, \a a, \a b) to the given arrays.
  *
  * This function computes the regularized incomplete beta function (integral).
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of betainc(T,T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::betainc(), Eigen::lgamma()
  */
template<typename ArgADerived, typename ArgBDerived, typename ArgXDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseTernaryOp<Eigen::internal::scalar_betainc_op<typename ArgXDerived::Scalar>, const ArgADerived, const ArgBDerived, const ArgXDerived>
betainc(const Eigen::ArrayBase<ArgADerived>& a, const Eigen::ArrayBase<ArgBDerived>& b, const Eigen::ArrayBase<ArgXDerived>& x)
{
  return Eigen::CwiseTernaryOp<Eigen::internal::scalar_betainc_op<typename ArgXDerived::Scalar>, const ArgADerived, const ArgBDerived, const ArgXDerived>(
    a.derived(),
    b.derived(),
    x.derived()
  );
}


/** \returns an expression of the coefficient-wise zeta(\a x, \a q) to the given arrays.
  *
  * It returns the Riemann zeta function of two arguments \a x and \a q:
  *
  * \param x is the exponent, it must be > 1
  * \param q is the shift, it must be > 0
  *
  * \note This function supports only float and double scalar types. To support other scalar types, the user has
  * to provide implementations of zeta(T,T) for any scalar type T to be supported.
  *
  * \sa ArrayBase::zeta()
  */
template<typename DerivedX,typename DerivedQ>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_zeta_op<typename DerivedX::Scalar>, const DerivedX, const DerivedQ>
zeta(const Eigen::ArrayBase<DerivedX>& x, const Eigen::ArrayBase<DerivedQ>& q)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_zeta_op<typename DerivedX::Scalar>, const DerivedX, const DerivedQ>(
    x.derived(),
    q.derived()
  );
}


} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsBFloat16.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_BFLOAT16_H
#define EIGEN_SPECIALFUNCTIONS_BFLOAT16_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 lgamma(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::lgamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 digamma(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::digamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 zeta(const Eigen::bfloat16& x, const Eigen::bfloat16& q) {
  return Eigen::bfloat16(Eigen::numext::zeta(static_cast<float>(x), static_cast<float>(q)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 polygamma(const Eigen::bfloat16& n, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::polygamma(static_cast<float>(n), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 erf(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::erf(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 erfc(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::erfc(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 ndtri(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::ndtri(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igamma(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igamma(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igamma_der_a(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igamma_der_a(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 gamma_sample_der_alpha(const Eigen::bfloat16& alpha, const Eigen::bfloat16& sample) {
  return Eigen::bfloat16(Eigen::numext::gamma_sample_der_alpha(static_cast<float>(alpha), static_cast<float>(sample)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igammac(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igammac(static_cast<float>(a), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 betainc(const Eigen::bfloat16& a, const Eigen::bfloat16& b, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::betainc(static_cast<float>(a), static_cast<float>(b), static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIALFUNCTIONS_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_FUNCTORS_H
#define EIGEN_SPECIALFUNCTIONS_FUNCTORS_H

namespace Eigen {

namespace internal {


/** \internal
  * \brief Template functor to compute the incomplete gamma function igamma(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igamma
  */
template<typename Scalar> struct scalar_igamma_op : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a, const Scalar& x) const {
    using numext::igamma; return igamma(a, x);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const {
    return internal::pigamma(a, x);
  }
};
template<typename Scalar>
struct functor_traits<scalar_igamma_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 20 * NumTraits<Scalar>::MulCost + 10 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGamma
  };
};

/** \internal
  * \brief Template functor to compute the derivative of the incomplete gamma
  * function igamma_der_a(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igamma_der_a
  */
template <typename Scalar>
struct scalar_igamma_der_a_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igamma_der_a_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& a, const Scalar& x) const {
    using numext::igamma_der_a;
    return igamma_der_a(a, x);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const {
    return internal::pigamma_der_a(a, x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_igamma_der_a_op<Scalar> > {
  enum {
    // 2x the cost of igamma
    Cost = 40 * NumTraits<Scalar>::MulCost + 20 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGammaDerA
  };
};

/** \internal
  * \brief Template functor to compute the derivative of the sample
  * of a Gamma(alpha, 1) random variable with respect to the parameter alpha
  * gamma_sample_der_alpha(alpha, sample)
  *
  * \sa class CwiseBinaryOp, Cwise::gamma_sample_der_alpha
  */
template <typename Scalar>
struct scalar_gamma_sample_der_alpha_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_gamma_sample_der_alpha_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& alpha, const Scalar& sample) const {
    using numext::gamma_sample_der_alpha;
    return gamma_sample_der_alpha(alpha, sample);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& alpha, const Packet& sample) const {
    return internal::pgamma_sample_der_alpha(alpha, sample);
  }
};
template <typename Scalar>
struct functor_traits<scalar_gamma_sample_der_alpha_op<Scalar> > {
  enum {
    // 2x the cost of igamma, minus the lgamma cost (the lgamma cancels out)
    Cost = 30 * NumTraits<Scalar>::MulCost + 15 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasGammaSampleDerAlpha
  };
};

/** \internal
  * \brief Template functor to compute the complementary incomplete gamma function igammac(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igammac
  */
template<typename Scalar> struct scalar_igammac_op : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igammac_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a, const Scalar& x) const {
    using numext::igammac; return igammac(a, x);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const
  {
    return internal::pigammac(a, x);
  }
};
template<typename Scalar>
struct functor_traits<scalar_igammac_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 20 * NumTraits<Scalar>::MulCost + 10 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGammac
  };
};


/** \internal
  * \brief Template functor to compute the incomplete beta integral betainc(a, b, x)
  *
  */
template<typename Scalar> struct scalar_betainc_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_betainc_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& x, const Scalar& a, const Scalar& b) const {
    using numext::betainc; return betainc(x, a, b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& x, const Packet& a, const Packet& b) const
  {
    return internal::pbetainc(x, a, b);
  }
};
template<typename Scalar>
struct functor_traits<scalar_betainc_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 400 * NumTraits<Scalar>::MulCost + 400 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBetaInc
  };
};


/** \internal
 * \brief Template functor to compute the natural log of the absolute
 * value of Gamma of a scalar
 * \sa class CwiseUnaryOp, Cwise::lgamma()
 */
template<typename Scalar> struct scalar_lgamma_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_lgamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::lgamma; return lgamma(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::plgamma(a); }
};
template<typename Scalar>
struct functor_traits<scalar_lgamma_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasLGamma
  };
};

/** \internal
 * \brief Template functor to compute psi, the derivative of lgamma of a scalar.
 * \sa class CwiseUnaryOp, Cwise::digamma()
 */
template<typename Scalar> struct scalar_digamma_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_digamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::digamma; return digamma(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::pdigamma(a); }
};
template<typename Scalar>
struct functor_traits<scalar_digamma_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasDiGamma
  };
};

/** \internal
 * \brief Template functor to compute the Riemann Zeta function of two arguments.
 * \sa class CwiseUnaryOp, Cwise::zeta()
 */
template<typename Scalar> struct scalar_zeta_op {
    EIGEN_EMPTY_STRUCT_CTOR(scalar_zeta_op)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& x, const Scalar& q) const {
        using numext::zeta; return zeta(x, q);
    }
    typedef typename packet_traits<Scalar>::type Packet;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x, const Packet& q) const { return internal::pzeta(x, q); }
};
template<typename Scalar>
struct functor_traits<scalar_zeta_op<Scalar> >
{
    enum {
        // Guesstimate
        Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
        PacketAccess = packet_traits<Scalar>::HasZeta
    };
};

/** \internal
 * \brief Template functor to compute the polygamma function.
 * \sa class CwiseUnaryOp, Cwise::polygamma()
 */
template<typename Scalar> struct scalar_polygamma_op {
    EIGEN_EMPTY_STRUCT_CTOR(scalar_polygamma_op)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& n, const Scalar& x) const {
        using numext::polygamma; return polygamma(n, x);
    }
    typedef typename packet_traits<Scalar>::type Packet;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& n, const Packet& x) const { return internal::ppolygamma(n, x); }
};
template<typename Scalar>
struct functor_traits<scalar_polygamma_op<Scalar> >
{
    enum {
        // Guesstimate
        Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
        PacketAccess = packet_traits<Scalar>::HasPolygamma
    };
};

/** \internal
 * \brief Template functor to compute the error function of a scalar
 * \sa class CwiseUnaryOp, ArrayBase::erf()
 */
template<typename Scalar> struct scalar_erf_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_erf_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar
  operator()(const Scalar& a) const {
    return numext::erf(a);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return perf(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_erf_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasErf,
    Cost =
        (PacketAccess
#ifdef EIGEN_VECTORIZE_FMA
             // TODO(rmlarsen): Move the FMA cost model to a central location.
             // Haswell can issue 2 add/mul/madd per cycle.
             // 10 pmadd, 2 pmul, 1 div, 2 other
             ? (2 * NumTraits<Scalar>::AddCost +
                7 * NumTraits<Scalar>::MulCost +
                scalar_div_cost<Scalar, packet_traits<Scalar>::HasDiv>::value)
#else
             ? (12 * NumTraits<Scalar>::AddCost +
                12 * NumTraits<Scalar>::MulCost +
                scalar_div_cost<Scalar, packet_traits<Scalar>::HasDiv>::value)
#endif
             // Assume for simplicity that this is as expensive as an exp().
             : (functor_traits<scalar_exp_op<Scalar> >::Cost))
  };
};

/** \internal
 * \brief Template functor to compute the Complementary Error Function
 * of a scalar
 * \sa class CwiseUnaryOp, Cwise::erfc()
 */
template<typename Scalar> struct scalar_erfc_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_erfc_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::erfc; return erfc(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::perfc(a); }
};
template<typename Scalar>
struct functor_traits<scalar_erfc_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasErfc
  };
};

/** \internal
 * \brief Template functor to compute the Inverse of the normal distribution
 * function of a scalar
 * \sa class CwiseUnaryOp, Cwise::ndtri()
 */
template<typename Scalar> struct scalar_ndtri_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_ndtri_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::ndtri; return ndtri(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::pndtri(a); }
};
template<typename Scalar>
struct functor_traits<scalar_ndtri_op<Scalar> >
{
  enum {
    // On average, We are evaluating rational functions with degree N=9 in the
    // numerator and denominator. This results in 2*N additions and 2*N
    // multiplications.
    Cost = 18 * NumTraits<Scalar>::MulCost + 18 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasNdtri
  };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsHalf.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_HALF_H
#define EIGEN_SPECIALFUNCTIONS_HALF_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half lgamma(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::lgamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half digamma(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::digamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half zeta(const Eigen::half& x, const Eigen::half& q) {
  return Eigen::half(Eigen::numext::zeta(static_cast<float>(x), static_cast<float>(q)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half polygamma(const Eigen::half& n, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::polygamma(static_cast<float>(n), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half erf(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::erf(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half erfc(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::erfc(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half ndtri(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::ndtri(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igamma(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igamma(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igamma_der_a(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igamma_der_a(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half gamma_sample_der_alpha(const Eigen::half& alpha, const Eigen::half& sample) {
  return Eigen::half(Eigen::numext::gamma_sample_der_alpha(static_cast<float>(alpha), static_cast<float>(sample)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igammac(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igammac(static_cast<float>(a), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half betainc(const Eigen::half& a, const Eigen::half& b, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::betainc(static_cast<float>(a), static_cast<float>(b), static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIALFUNCTIONS_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIAL_FUNCTIONS_H
#define EIGEN_SPECIAL_FUNCTIONS_H

namespace Eigen {
namespace internal {

//  Parts of this code are based on the Cephes Math Library.
//
//  Cephes Math Library Release 2.8:  June, 2000
//  Copyright 1984, 1987, 1992, 2000 by Stephen L. Moshier
//
//  Permission has been kindly provided by the original author
//  to incorporate the Cephes software into the Eigen codebase:
//
//    From: Stephen Moshier
//    To: Eugene Brevdo
//    Subject: Re: Permission to wrap several cephes functions in Eigen
//
//    Hello Eugene,
//
//    Thank you for writing.
//
//    If your licensing is similar to BSD, the formal way that has been
//    handled is simply to add a statement to the effect that you are incorporating
//    the Cephes software by permission of the author.
//
//    Good luck with your project,
//    Steve


/****************************************************************************
 * Implementation of lgamma, requires C++11/C99                             *
 ****************************************************************************/

template <typename Scalar>
struct lgamma_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <typename Scalar>
struct lgamma_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
// Since glibc 2.19
#if defined(__GLIBC__) && ((__GLIBC__>=2 && __GLIBC_MINOR__ >= 19) || __GLIBC__>2) \
 && (defined(_DEFAULT_SOURCE) || defined(_BSD_SOURCE) || defined(_SVID_SOURCE))
#define EIGEN_HAS_LGAMMA_R
#endif

// Glibc versions before 2.19
#if defined(__GLIBC__) && ((__GLIBC__==2 && __GLIBC_MINOR__ < 19) || __GLIBC__<2) \
 && (defined(_BSD_SOURCE) || defined(_SVID_SOURCE))
#define EIGEN_HAS_LGAMMA_R
#endif

template <>
struct lgamma_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(float x) {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && defined (EIGEN_HAS_LGAMMA_R) && !defined(__APPLE__)
    int dummy;
    return ::lgammaf_r(x, &dummy);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::lgamma(x);
#else
    return ::lgammaf(x);
#endif
  }
};

template <>
struct lgamma_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(double x) {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && defined(EIGEN_HAS_LGAMMA_R) && !defined(__APPLE__)
    int dummy;
    return ::lgamma_r(x, &dummy);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::lgamma(x);
#else
    return ::lgamma(x);
#endif
  }
};

#undef EIGEN_HAS_LGAMMA_R
#endif

/****************************************************************************
 * Implementation of digamma (psi), based on Cephes                         *
 ****************************************************************************/

template <typename Scalar>
struct digamma_retval {
  typedef Scalar type;
};

/*
 *
 * Polynomial evaluation helper for the Psi (digamma) function.
 *
 * digamma_impl_maybe_poly::run(s) evaluates the asymptotic Psi expansion for
 * input Scalar s, assuming s is above 10.0.
 *
 * If s is above a certain threshold for the given Scalar type, zero
 * is returned.  Otherwise the polynomial is evaluated with enough
 * coefficients for results matching Scalar machine precision.
 *
 *
 */
template <typename Scalar>
struct digamma_impl_maybe_poly {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};


template <>
struct digamma_impl_maybe_poly<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(const float s) {
    const float A[] = {
      -4.16666666666666666667E-3f,
      3.96825396825396825397E-3f,
      -8.33333333333333333333E-3f,
      8.33333333333333333333E-2f
    };

    float z;
    if (s < 1.0e8f) {
      z = 1.0f / (s * s);
      return z * internal::ppolevl<float, 3>::run(z, A);
    } else return 0.0f;
  }
};

template <>
struct digamma_impl_maybe_poly<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(const double s) {
    const double A[] = {
      8.33333333333333333333E-2,
      -2.10927960927960927961E-2,
      7.57575757575757575758E-3,
      -4.16666666666666666667E-3,
      3.96825396825396825397E-3,
      -8.33333333333333333333E-3,
      8.33333333333333333333E-2
    };

    double z;
    if (s < 1.0e17) {
      z = 1.0 / (s * s);
      return z * internal::ppolevl<double, 6>::run(z, A);
    }
    else return 0.0;
  }
};

template <typename Scalar>
struct digamma_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar x) {
    /*
     *
     *     Psi (digamma) function (modified for Eigen)
     *
     *
     * SYNOPSIS:
     *
     * double x, y, psi();
     *
     * y = psi( x );
     *
     *
     * DESCRIPTION:
     *
     *              d      -
     *   psi(x)  =  -- ln | (x)
     *              dx
     *
     * is the logarithmic derivative of the gamma function.
     * For integer x,
     *                   n-1
     *                    -
     * psi(n) = -EUL  +   >  1/k.
     *                    -
     *                   k=1
     *
     * If x is negative, it is transformed to a positive argument by the
     * reflection formula  psi(1-x) = psi(x) + pi cot(pi x).
     * For general positive x, the argument is made greater than 10
     * using the recurrence  psi(x+1) = psi(x) + 1/x.
     * Then the following asymptotic expansion is applied:
     *
     *                           inf.   B
     *                            -      2k
     * psi(x) = log(x) - 1/2x -   >   -------
     *                            -        2k
     *                           k=1   2k x
     *
     * where the B2k are Bernoulli numbers.
     *
     * ACCURACY (float):
     *    Relative error (except absolute when |psi| < 1):
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       1.3e-15     1.4e-16
     *    IEEE      -30,0       40000       1.5e-15     2.2e-16
     *
     * ACCURACY (double):
     *    Absolute error,  relative when |psi| > 1 :
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      -33,0        30000      8.2e-7      1.2e-7
     *    IEEE      0,33        100000      7.3e-7      7.7e-8
     *
     * ERROR MESSAGES:
     *     message         condition      value returned
     * psi singularity    x integer <=0      INFINITY
     */

    Scalar p, q, nz, s, w, y;
    bool negative = false;

    const Scalar nan = NumTraits<Scalar>::quiet_NaN();
    const Scalar m_pi = Scalar(EIGEN_PI);

    const Scalar zero = Scalar(0);
    const Scalar one = Scalar(1);
    const Scalar half = Scalar(0.5);
    nz = zero;

    if (x <= zero) {
      negative = true;
      q = x;
      p = numext::floor(q);
      if (p == q) {
        return nan;
      }
      /* Remove the zeros of tan(m_pi x)
       * by subtracting the nearest integer from x
       */
      nz = q - p;
      if (nz != half) {
        if (nz > half) {
          p += one;
          nz = q - p;
        }
        nz = m_pi / numext::tan(m_pi * nz);
      }
      else {
        nz = zero;
      }
      x = one - x;
    }

    /* use the recurrence psi(x+1) = psi(x) + 1/x. */
    s = x;
    w = zero;
    while (s < Scalar(10)) {
      w += one / s;
      s += one;
    }

    y = digamma_impl_maybe_poly<Scalar>::run(s);

    y = numext::log(s) - (half / s) - y - w;

    return (negative) ? y - nz : y;
  }
};

/****************************************************************************
 * Implementation of erf, requires C++11/C99                                *
 ****************************************************************************/

/** \internal \returns the error function of \a a (coeff-wise)
    Doesn't do anything fancy, just a 13/8-degree rational interpolant which
    is accurate up to a couple of ulp in the range [-4, 4], outside of which
    fl(erf(x)) = +/-1.

    This implementation works on both scalars and Ts.
*/
template <typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_fast_erf_float(const T& a_x) {
  // Clamp the inputs to the range [-4, 4] since anything outside
  // this range is +/-1.0f in single-precision.
  const T plus_4 = pset1<T>(4.f);
  const T minus_4 = pset1<T>(-4.f);
  const T x = pmax(pmin(a_x, plus_4), minus_4);
  // The monomial coefficients of the numerator polynomial (odd).
  const T alpha_1 = pset1<T>(-1.60960333262415e-02f);
  const T alpha_3 = pset1<T>(-2.95459980854025e-03f);
  const T alpha_5 = pset1<T>(-7.34990630326855e-04f);
  const T alpha_7 = pset1<T>(-5.69250639462346e-05f);
  const T alpha_9 = pset1<T>(-2.10102402082508e-06f);
  const T alpha_11 = pset1<T>(2.77068142495902e-08f);
  const T alpha_13 = pset1<T>(-2.72614225801306e-10f);

  // The monomial coefficients of the denominator polynomial (even).
  const T beta_0 = pset1<T>(-1.42647390514189e-02f);
  const T beta_2 = pset1<T>(-7.37332916720468e-03f);
  const T beta_4 = pset1<T>(-1.68282697438203e-03f);
  const T beta_6 = pset1<T>(-2.13374055278905e-04f);
  const T beta_8 = pset1<T>(-1.45660718464996e-05f);

  // Since the polynomials are odd/even, we need x^2.
  const T x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  T p = pmadd(x2, alpha_13, alpha_11);
  p = pmadd(x2, p, alpha_9);
  p = pmadd(x2, p, alpha_7);
  p = pmadd(x2, p, alpha_5);
  p = pmadd(x2, p, alpha_3);
  p = pmadd(x2, p, alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial p.
  T q = pmadd(x2, beta_8, beta_6);
  q = pmadd(x2, q, beta_4);
  q = pmadd(x2, q, beta_2);
  q = pmadd(x2, q, beta_0);

  // Divide the numerator by the denominator.
  return pdiv(p, q);
}

template <typename T>
struct erf_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return generic_fast_erf_float(x);
  }
};

template <typename Scalar>
struct erf_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
template <>
struct erf_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(float x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erf(x);
#else
    return generic_fast_erf_float(x);
#endif
  }
};

template <>
struct erf_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(double x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erf(x);
#else
    return ::erf(x);
#endif
  }
};
#endif  // EIGEN_HAS_C99_MATH

/***************************************************************************
* Implementation of erfc, requires C++11/C99                               *
****************************************************************************/

template <typename Scalar>
struct erfc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <typename Scalar>
struct erfc_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
template <>
struct erfc_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(const float x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erfc(x);
#else
    return ::erfcf(x);
#endif
  }
};

template <>
struct erfc_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(const double x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erfc(x);
#else
    return ::erfc(x);
#endif
  }
};
#endif  // EIGEN_HAS_C99_MATH


/***************************************************************************
* Implementation of ndtri.                                                 *
****************************************************************************/

/* Inverse of Normal distribution function (modified for Eigen).
 *
 *
 * SYNOPSIS:
 *
 * double x, y, ndtri();
 *
 * x = ndtri( y );
 *
 *
 *
 * DESCRIPTION:
 *
 * Returns the argument, x, for which the area under the
 * Gaussian probability density function (integrated from
 * minus infinity to x) is equal to y.
 *
 *
 * For small arguments 0 < y < exp(-2), the program computes
 * z = sqrt( -2.0 * log(y) );  then the approximation is
 * x = z - log(z)/z  - (1/z) P(1/z) / Q(1/z).
 * There are two rational functions P/Q, one for 0 < y < exp(-32)
 * and the other for y up to exp(-2).  For larger arguments,
 * w = y - 0.5, and  x/sqrt(2pi) = w + w**3 R(w**2)/S(w**2)).
 *
 *
 * ACCURACY:
 *
 *                      Relative error:
 * arithmetic   domain        # trials      peak         rms
 *    DEC      0.125, 1         5500       9.5e-17     2.1e-17
 *    DEC      6e-39, 0.135     3500       5.7e-17     1.3e-17
 *    IEEE     0.125, 1        20000       7.2e-16     1.3e-16
 *    IEEE     3e-308, 0.135   50000       4.6e-16     9.8e-17
 *
 *
 * ERROR MESSAGES:
 *
 *   message         condition    value returned
 * ndtri domain       x <= 0        -MAXNUM
 * ndtri domain       x >= 1         MAXNUM
 *
 */
 /*
   Cephes Math Library Release 2.2: June, 1992
   Copyright 1985, 1987, 1992 by Stephen L. Moshier
   Direct inquiries to 30 Frost Street, Cambridge, MA 02140
 */


// TODO: Add a cheaper approximation for float.


template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T flipsign(
    const T& should_flipsign, const T& x) {
  typedef typename unpacket_traits<T>::type Scalar;
  const T sign_mask = pset1<T>(Scalar(-0.0));
  T sign_bit = pand<T>(should_flipsign, sign_mask);
  return pxor<T>(sign_bit, x);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double flipsign<double>(
    const double& should_flipsign, const double& x) {
  return should_flipsign == 0 ? x : -x;
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float flipsign<float>(
    const float& should_flipsign, const float& x) {
  return should_flipsign == 0 ? x : -x;
}

// We split this computation in to two so that in the scalar path
// only one branch is evaluated (due to our template specialization of pselect
// being an if statement.)

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_ndtri_gt_exp_neg_two(const T& b) {
  const ScalarType p0[] = {
    ScalarType(-5.99633501014107895267e1),
    ScalarType(9.80010754185999661536e1),
    ScalarType(-5.66762857469070293439e1),
    ScalarType(1.39312609387279679503e1),
    ScalarType(-1.23916583867381258016e0)
  };
  const ScalarType q0[] = {
    ScalarType(1.0),
    ScalarType(1.95448858338141759834e0),
    ScalarType(4.67627912898881538453e0),
    ScalarType(8.63602421390890590575e1),
    ScalarType(-2.25462687854119370527e2),
    ScalarType(2.00260212380060660359e2),
    ScalarType(-8.20372256168333339912e1),
    ScalarType(1.59056225126211695515e1),
    ScalarType(-1.18331621121330003142e0)
  };
  const T sqrt2pi = pset1<T>(ScalarType(2.50662827463100050242e0));
  const T half = pset1<T>(ScalarType(0.5));
  T c, c2, ndtri_gt_exp_neg_two;

  c = psub(b, half);
  c2 = pmul(c, c);
  ndtri_gt_exp_neg_two = pmadd(c, pmul(
      c2, pdiv(
          internal::ppolevl<T, 4>::run(c2, p0),
          internal::ppolevl<T, 8>::run(c2, q0))), c);
  return pmul(ndtri_gt_exp_neg_two, sqrt2pi);
}

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_ndtri_lt_exp_neg_two(
    const T& b, const T& should_flipsign) {
  /* Approximation for interval z = sqrt(-2 log a ) between 2 and 8
   * i.e., a between exp(-2) = .135 and exp(-32) = 1.27e-14.
   */
  const ScalarType p1[] = {
    ScalarType(4.05544892305962419923e0),
    ScalarType(3.15251094599893866154e1),
    ScalarType(5.71628192246421288162e1),
    ScalarType(4.40805073893200834700e1),
    ScalarType(1.46849561928858024014e1),
    ScalarType(2.18663306850790267539e0),
    ScalarType(-1.40256079171354495875e-1),
    ScalarType(-3.50424626827848203418e-2),
    ScalarType(-8.57456785154685413611e-4)
  };
  const ScalarType q1[] = {
    ScalarType(1.0),
    ScalarType(1.57799883256466749731e1),
    ScalarType(4.53907635128879210584e1),
    ScalarType(4.13172038254672030440e1),
    ScalarType(1.50425385692907503408e1),
    ScalarType(2.50464946208309415979e0),
    ScalarType(-1.42182922854787788574e-1),
    ScalarType(-3.80806407691578277194e-2),
    ScalarType(-9.33259480895457427372e-4)
  };
  /* Approximation for interval z = sqrt(-2 log a ) between 8 and 64
   * i.e., a between exp(-32) = 1.27e-14 and exp(-2048) = 3.67e-890.
   */
  const ScalarType p2[] = {
    ScalarType(3.23774891776946035970e0),
    ScalarType(6.91522889068984211695e0),
    ScalarType(3.93881025292474443415e0),
    ScalarType(1.33303460815807542389e0),
    ScalarType(2.01485389549179081538e-1),
    ScalarType(1.23716634817820021358e-2),
    ScalarType(3.01581553508235416007e-4),
    ScalarType(2.65806974686737550832e-6),
    ScalarType(6.23974539184983293730e-9)
  };
  const ScalarType q2[] = {
    ScalarType(1.0),
    ScalarType(6.02427039364742014255e0),
    ScalarType(3.67983563856160859403e0),
    ScalarType(1.37702099489081330271e0),
    ScalarType(2.16236993594496635890e-1),
    ScalarType(1.34204006088543189037e-2),
    ScalarType(3.28014464682127739104e-4),
    ScalarType(2.89247864745380683936e-6),
    ScalarType(6.79019408009981274425e-9)
  };
  const T eight = pset1<T>(ScalarType(8.0));
  const T one = pset1<T>(ScalarType(1));
  const T neg_two = pset1<T>(ScalarType(-2));
  T x, x0, x1, z;

  x = psqrt(pmul(neg_two, plog(b)));
  x0 = psub(x, pdiv(plog(x), x));
  z = pdiv(one, x);
  x1 = pmul(
      z, pselect(
          pcmp_lt(x, eight),
          pdiv(internal::ppolevl<T, 8>::run(z, p1),
               internal::ppolevl<T, 8>::run(z, q1)),
          pdiv(internal::ppolevl<T, 8>::run(z, p2),
               internal::ppolevl<T, 8>::run(z, q2))));
  return flipsign(should_flipsign, psub(x0, x1));
}

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T generic_ndtri(const T& a) {
  const T maxnum = pset1<T>(NumTraits<ScalarType>::infinity());
  const T neg_maxnum = pset1<T>(-NumTraits<ScalarType>::infinity());

  const T zero = pset1<T>(ScalarType(0));
  const T one = pset1<T>(ScalarType(1));
  // exp(-2)
  const T exp_neg_two = pset1<T>(ScalarType(0.13533528323661269189));
  T b, ndtri, should_flipsign;

  should_flipsign = pcmp_le(a, psub(one, exp_neg_two));
  b = pselect(should_flipsign, a, psub(one, a));

  ndtri = pselect(
      pcmp_lt(exp_neg_two, b),
      generic_ndtri_gt_exp_neg_two<T, ScalarType>(b),
      generic_ndtri_lt_exp_neg_two<T, ScalarType>(b, should_flipsign));

  return pselect(
      pcmp_le(a, zero), neg_maxnum,
      pselect(pcmp_le(one, a), maxnum, ndtri));
}

template <typename Scalar>
struct ndtri_retval {
  typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct ndtri_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

# else

template <typename Scalar>
struct ndtri_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar x) {
    return generic_ndtri<Scalar, Scalar>(x);
  }
};

#endif  // EIGEN_HAS_C99_MATH


/**************************************************************************************************************
 * Implementation of igammac (complemented incomplete gamma integral), based on Cephes but requires C++11/C99 *
 **************************************************************************************************************/

template <typename Scalar>
struct igammac_retval {
  typedef Scalar type;
};

// NOTE: cephes_helper is also used to implement zeta
template <typename Scalar>
struct cephes_helper {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar machep() { assert(false && "machep not supported for this type"); return 0.0; }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar big() { assert(false && "big not supported for this type"); return 0.0; }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar biginv() { assert(false && "biginv not supported for this type"); return 0.0; }
};

template <>
struct cephes_helper<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float machep() {
    return NumTraits<float>::epsilon() / 2;  // 1.0 - machep == 1.0
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float big() {
    // use epsneg (1.0 - epsneg == 1.0)
    return 1.0f / (NumTraits<float>::epsilon() / 2);
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float biginv() {
    // epsneg
    return machep();
  }
};

template <>
struct cephes_helper<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double machep() {
    return NumTraits<double>::epsilon() / 2;  // 1.0 - machep == 1.0
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double big() {
    return 1.0 / NumTraits<double>::epsilon();
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double biginv() {
    // inverse of eps
    return NumTraits<double>::epsilon();
  }
};

enum IgammaComputationMode { VALUE, DERIVATIVE, SAMPLE_DERIVATIVE };

template <typename Scalar>
EIGEN_DEVICE_FUNC
static EIGEN_STRONG_INLINE Scalar main_igamma_term(Scalar a, Scalar x) {
    /* Compute  x**a * exp(-x) / gamma(a)  */
    Scalar logax = a * numext::log(x) - x - lgamma_impl<Scalar>::run(a);
    if (logax < -numext::log(NumTraits<Scalar>::highest()) ||
        // Assuming x and a aren't Nan.
        (numext::isnan)(logax)) {
      return Scalar(0);
    }
    return numext::exp(logax);
}

template <typename Scalar, IgammaComputationMode mode>
EIGEN_DEVICE_FUNC
int igamma_num_iterations() {
  /* Returns the maximum number of internal iterations for igamma computation.
   */
  if (mode == VALUE) {
    return 2000;
  }

  if (internal::is_same<Scalar, float>::value) {
    return 200;
  } else if (internal::is_same<Scalar, double>::value) {
    return 500;
  } else {
    return 2000;
  }
}

template <typename Scalar, IgammaComputationMode mode>
struct igammac_cf_impl {
  /* Computes igamc(a, x) or derivative (depending on the mode)
   * using the continued fraction expansion of the complementary
   * incomplete Gamma function.
   *
   * Preconditions:
   *   a > 0
   *   x >= 1
   *   x >= a
   */
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar two = 2;
    const Scalar machep = cephes_helper<Scalar>::machep();
    const Scalar big = cephes_helper<Scalar>::big();
    const Scalar biginv = cephes_helper<Scalar>::biginv();

    if ((numext::isinf)(x)) {
      return zero;
    }

    Scalar ax = main_igamma_term<Scalar>(a, x);
    // This is independent of mode. If this value is zero,
    // then the function value is zero. If the function value is zero,
    // then we are in a neighborhood where the function value evalutes to zero,
    // so the derivative is zero.
    if (ax == zero) {
      return zero;
    }

    // continued fraction
    Scalar y = one - a;
    Scalar z = x + y + one;
    Scalar c = zero;
    Scalar pkm2 = one;
    Scalar qkm2 = x;
    Scalar pkm1 = x + one;
    Scalar qkm1 = z * x;
    Scalar ans = pkm1 / qkm1;

    Scalar dpkm2_da = zero;
    Scalar dqkm2_da = zero;
    Scalar dpkm1_da = zero;
    Scalar dqkm1_da = -x;
    Scalar dans_da = (dpkm1_da - ans * dqkm1_da) / qkm1;

    for (int i = 0; i < igamma_num_iterations<Scalar, mode>(); i++) {
      c += one;
      y += one;
      z += two;

      Scalar yc = y * c;
      Scalar pk = pkm1 * z - pkm2 * yc;
      Scalar qk = qkm1 * z - qkm2 * yc;

      Scalar dpk_da = dpkm1_da * z - pkm1 - dpkm2_da * yc + pkm2 * c;
      Scalar dqk_da = dqkm1_da * z - qkm1 - dqkm2_da * yc + qkm2 * c;

      if (qk != zero) {
        Scalar ans_prev = ans;
        ans = pk / qk;

        Scalar dans_da_prev = dans_da;
        dans_da = (dpk_da - ans * dqk_da) / qk;

        if (mode == VALUE) {
          if (numext::abs(ans_prev - ans) <= machep * numext::abs(ans)) {
            break;
          }
        } else {
          if (numext::abs(dans_da - dans_da_prev) <= machep) {
            break;
          }
        }
      }

      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      dpkm2_da = dpkm1_da;
      dpkm1_da = dpk_da;
      dqkm2_da = dqkm1_da;
      dqkm1_da = dqk_da;

      if (numext::abs(pk) > big) {
        pkm2 *= biginv;
        pkm1 *= biginv;
        qkm2 *= biginv;
        qkm1 *= biginv;

        dpkm2_da *= biginv;
        dpkm1_da *= biginv;
        dqkm2_da *= biginv;
        dqkm1_da *= biginv;
      }
    }

    /* Compute  x**a * exp(-x) / gamma(a)  */
    Scalar dlogax_da = numext::log(x) - digamma_impl<Scalar>::run(a);
    Scalar dax_da = ax * dlogax_da;

    switch (mode) {
      case VALUE:
        return ans * ax;
      case DERIVATIVE:
        return ans * dax_da + dans_da * ax;
      case SAMPLE_DERIVATIVE:
      default: // this is needed to suppress clang warning
        return -(dans_da + ans * dlogax_da) * x;
    }
  }
};

template <typename Scalar, IgammaComputationMode mode>
struct igamma_series_impl {
  /* Computes igam(a, x) or its derivative (depending on the mode)
   * using the series expansion of the incomplete Gamma function.
   *
   * Preconditions:
   *   x > 0
   *   a > 0
   *   !(x > 1 && x > a)
   */
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar machep = cephes_helper<Scalar>::machep();

    Scalar ax = main_igamma_term<Scalar>(a, x);

    // This is independent of mode. If this value is zero,
    // then the function value is zero. If the function value is zero,
    // then we are in a neighborhood where the function value evalutes to zero,
    // so the derivative is zero.
    if (ax == zero) {
      return zero;
    }

    ax /= a;

    /* power series */
    Scalar r = a;
    Scalar c = one;
    Scalar ans = one;

    Scalar dc_da = zero;
    Scalar dans_da = zero;

    for (int i = 0; i < igamma_num_iterations<Scalar, mode>(); i++) {
      r += one;
      Scalar term = x / r;
      Scalar dterm_da = -x / (r * r);
      dc_da = term * dc_da + dterm_da * c;
      dans_da += dc_da;
      c *= term;
      ans += c;

      if (mode == VALUE) {
        if (c <= machep * ans) {
          break;
        }
      } else {
        if (numext::abs(dc_da) <= machep * numext::abs(dans_da)) {
          break;
        }
      }
    }

    Scalar dlogax_da = numext::log(x) - digamma_impl<Scalar>::run(a + one);
    Scalar dax_da = ax * dlogax_da;

    switch (mode) {
      case VALUE:
        return ans * ax;
      case DERIVATIVE:
        return ans * dax_da + dans_da * ax;
      case SAMPLE_DERIVATIVE:
      default: // this is needed to suppress clang warning
        return -(dans_da + ans * dlogax_da) * x / a;
    }
  }
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct igammac_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar>
struct igammac_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    /*  igamc()
     *
     *	Incomplete gamma integral (modified for Eigen)
     *
     *
     *
     * SYNOPSIS:
     *
     * double a, x, y, igamc();
     *
     * y = igamc( a, x );
     *
     * DESCRIPTION:
     *
     * The function is defined by
     *
     *
     *  igamc(a,x)   =   1 - igam(a,x)
     *
     *                            inf.
     *                              -
     *                     1       | |  -t  a-1
     *               =   -----     |   e   t   dt.
     *                    -      | |
     *                   | (a)    -
     *                             x
     *
     *
     * In this implementation both arguments must be positive.
     * The integral is evaluated by either a power series or
     * continued fraction expansion, depending on the relative
     * values of a and x.
     *
     * ACCURACY (float):
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       7.8e-6      5.9e-7
     *
     *
     * ACCURACY (double):
     *
     * Tested at random a, x.
     *                a         x                      Relative error:
     * arithmetic   domain   domain     # trials      peak         rms
     *    IEEE     0.5,100   0,100      200000       1.9e-14     1.7e-15
     *    IEEE     0.01,0.5  0,100      200000       1.4e-13     1.6e-15
     *
     */
    /*
      Cephes Math Library Release 2.2: June, 1992
      Copyright 1985, 1987, 1992 by Stephen L. Moshier
      Direct inquiries to 30 Frost Street, Cambridge, MA 02140
    */
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar nan = NumTraits<Scalar>::quiet_NaN();

    if ((x < zero) || (a <= zero)) {
      // domain error
      return nan;
    }

    if ((numext::isnan)(a) || (numext::isnan)(x)) {  // propagate nans
      return nan;
    }

    if ((x < one) || (x < a)) {
      return (one - igamma_series_impl<Scalar, VALUE>::run(a, x));
    }

    return igammac_cf_impl<Scalar, VALUE>::run(a, x);
  }
};

#endif  // EIGEN_HAS_C99_MATH

/************************************************************************************************
 * Implementation of igamma (incomplete gamma integral), based on Cephes but requires C++11/C99 *
 ************************************************************************************************/

#if !EIGEN_HAS_C99_MATH

template <typename Scalar, IgammaComputationMode mode>
struct igamma_generic_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar, IgammaComputationMode mode>
struct igamma_generic_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    /* Depending on the mode, returns
     * - VALUE: incomplete Gamma function igamma(a, x)
     * - DERIVATIVE: derivative of incomplete Gamma function d/da igamma(a, x)
     * - SAMPLE_DERIVATIVE: implicit derivative of a Gamma random variable
     * x ~ Gamma(x | a, 1), dx/da = -1 / Gamma(x | a, 1) * d igamma(a, x) / dx
     *
     * Derivatives are implemented by forward-mode differentiation.
     */
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar nan = NumTraits<Scalar>::quiet_NaN();

    if (x == zero) return zero;

    if ((x < zero) || (a <= zero)) {  // domain error
      return nan;
    }

    if ((numext::isnan)(a) || (numext::isnan)(x)) {  // propagate nans
      return nan;
    }

    if ((x > one) && (x > a)) {
      Scalar ret = igammac_cf_impl<Scalar, mode>::run(a, x);
      if (mode == VALUE) {
        return one - ret;
      } else {
        return -ret;
      }
    }

    return igamma_series_impl<Scalar, mode>::run(a, x);
  }
};

#endif  // EIGEN_HAS_C99_MATH

template <typename Scalar>
struct igamma_retval {
  typedef Scalar type;
};

template <typename Scalar>
struct igamma_impl : igamma_generic_impl<Scalar, VALUE> {
  /* igam()
   * Incomplete gamma integral.
   *
   * The CDF of Gamma(a, 1) random variable at the point x.
   *
   * Accuracy estimation. For each a in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables x ~ Gamma(x | a, 1), a total of 300 points.
   * The ground truth is computed by mpmath. Mean absolute error:
   * float: 1.26713e-05
   * double: 2.33606e-12
   *
   * Cephes documentation below.
   *
   * SYNOPSIS:
   *
   * double a, x, y, igam();
   *
   * y = igam( a, x );
   *
   * DESCRIPTION:
   *
   * The function is defined by
   *
   *                           x
   *                            -
   *                   1       | |  -t  a-1
   *  igam(a,x)  =   -----     |   e   t   dt.
   *                  -      | |
   *                 | (a)    -
   *                           0
   *
   *
   * In this implementation both arguments must be positive.
   * The integral is evaluated by either a power series or
   * continued fraction expansion, depending on the relative
   * values of a and x.
   *
   * ACCURACY (double):
   *
   *                      Relative error:
   * arithmetic   domain     # trials      peak         rms
   *    IEEE      0,30       200000       3.6e-14     2.9e-15
   *    IEEE      0,100      300000       9.9e-14     1.5e-14
   *
   *
   * ACCURACY (float):
   *
   *                      Relative error:
   * arithmetic   domain     # trials      peak         rms
   *    IEEE      0,30        20000       7.8e-6      5.9e-7
   *
   */
  /*
    Cephes Math Library Release 2.2: June, 1992
    Copyright 1985, 1987, 1992 by Stephen L. Moshier
    Direct inquiries to 30 Frost Street, Cambridge, MA 02140
  */

  /* left tail of incomplete gamma function:
   *
   *          inf.      k
   *   a  -x   -       x
   *  x  e     >   ----------
   *           -     -
   *          k=0   | (a+k+1)
   *
   */
};

template <typename Scalar>
struct igamma_der_a_retval : igamma_retval<Scalar> {};

template <typename Scalar>
struct igamma_der_a_impl : igamma_generic_impl<Scalar, DERIVATIVE> {
  /* Derivative of the incomplete Gamma function with respect to a.
   *
   * Computes d/da igamma(a, x) by forward differentiation of the igamma code.
   *
   * Accuracy estimation. For each a in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables x ~ Gamma(x | a, 1), a total of 300 points.
   * The ground truth is computed by mpmath. Mean absolute error:
   * float: 6.17992e-07
   * double: 4.60453e-12
   *
   * Reference:
   * R. Moore. "Algorithm AS 187: Derivatives of the incomplete gamma
   * integral". Journal of the Royal Statistical Society. 1982
   */
};

template <typename Scalar>
struct gamma_sample_der_alpha_retval : igamma_retval<Scalar> {};

template <typename Scalar>
struct gamma_sample_der_alpha_impl
    : igamma_generic_impl<Scalar, SAMPLE_DERIVATIVE> {
  /* Derivative of a Gamma random variable sample with respect to alpha.
   *
   * Consider a sample of a Gamma random variable with the concentration
   * parameter alpha: sample ~ Gamma(alpha, 1). The reparameterization
   * derivative that we want to compute is dsample / dalpha =
   * d igammainv(alpha, u) / dalpha, where u = igamma(alpha, sample).
   * However, this formula is numerically unstable and expensive, so instead
   * we use implicit differentiation:
   *
   * igamma(alpha, sample) = u, where u ~ Uniform(0, 1).
   * Apply d / dalpha to both sides:
   * d igamma(alpha, sample) / dalpha
   *     + d igamma(alpha, sample) / dsample * dsample/dalpha  = 0
   * d igamma(alpha, sample) / dalpha
   *     + Gamma(sample | alpha, 1) dsample / dalpha = 0
   * dsample/dalpha = - (d igamma(alpha, sample) / dalpha)
   *                   / Gamma(sample | alpha, 1)
   *
   * Here Gamma(sample | alpha, 1) is the PDF of the Gamma distribution
   * (note that the derivative of the CDF w.r.t. sample is the PDF).
   * See the reference below for more details.
   *
   * The derivative of igamma(alpha, sample) is computed by forward
   * differentiation of the igamma code. Division by the Gamma PDF is performed
   * in the same code, increasing the accuracy and speed due to cancellation
   * of some terms.
   *
   * Accuracy estimation. For each alpha in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables sample ~ Gamma(sample | alpha, 1), a total of 300
   * points. The ground truth is computed by mpmath. Mean absolute error:
   * float: 2.1686e-06
   * double: 1.4774e-12
   *
   * Reference:
   * M. Figurnov, S. Mohamed, A. Mnih "Implicit Reparameterization Gradients".
   * 2018
   */
};

/*****************************************************************************
 * Implementation of Riemann zeta function of two arguments, based on Cephes *
 *****************************************************************************/

template <typename Scalar>
struct zeta_retval {
    typedef Scalar type;
};

template <typename Scalar>
struct zeta_impl_series {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <>
struct zeta_impl_series<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE bool run(float& a, float& b, float& s, const float x, const float machep) {
    int i = 0;
    while(i < 9)
    {
        i += 1;
        a += 1.0f;
        b = numext::pow( a, -x );
        s += b;
        if( numext::abs(b/s) < machep )
            return true;
    }

    //Return whether we are done
    return false;
  }
};

template <>
struct zeta_impl_series<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE bool run(double& a, double& b, double& s, const double x, const double machep) {
    int i = 0;
    while( (i < 9) || (a <= 9.0) )
    {
        i += 1;
        a += 1.0;
        b = numext::pow( a, -x );
        s += b;
        if( numext::abs(b/s) < machep )
            return true;
    }

    //Return whether we are done
    return false;
  }
};

template <typename Scalar>
struct zeta_impl {
    EIGEN_DEVICE_FUNC
    static Scalar run(Scalar x, Scalar q) {
        /*							zeta.c
         *
         *	Riemann zeta function of two arguments
         *
         *
         *
         * SYNOPSIS:
         *
         * double x, q, y, zeta();
         *
         * y = zeta( x, q );
         *
         *
         *
         * DESCRIPTION:
         *
         *
         *
         *                 inf.
         *                  -        -x
         *   zeta(x,q)  =   >   (k+q)
         *                  -
         *                 k=0
         *
         * where x > 1 and q is not a negative integer or zero.
         * The Euler-Maclaurin summation formula is used to obtain
         * the expansion
         *
         *                n
         *                -       -x
         * zeta(x,q)  =   >  (k+q)
         *                -
         *               k=1
         *
         *           1-x                 inf.  B   x(x+1)...(x+2j)
         *      (n+q)           1         -     2j
         *  +  ---------  -  -------  +   >    --------------------
         *        x-1              x      -                   x+2j+1
         *                   2(n+q)      j=1       (2j)! (n+q)
         *
         * where the B2j are Bernoulli numbers.  Note that (see zetac.c)
         * zeta(x,1) = zetac(x) + 1.
         *
         *
         *
         * ACCURACY:
         *
         * Relative error for single precision:
         * arithmetic   domain     # trials      peak         rms
         *    IEEE      0,25        10000       6.9e-7      1.0e-7
         *
         * Large arguments may produce underflow in powf(), in which
         * case the results are inaccurate.
         *
         * REFERENCE:
         *
         * Gradshteyn, I. S., and I. M. Ryzhik, Tables of Integrals,
         * Series, and Products, p. 1073; Academic Press, 1980.
         *
         */

        int i;
        Scalar p, r, a, b, k, s, t, w;

        const Scalar A[] = {
            Scalar(12.0),
            Scalar(-720.0),
            Scalar(30240.0),
            Scalar(-1209600.0),
            Scalar(47900160.0),
            Scalar(-1.8924375803183791606e9), /*1.307674368e12/691*/
            Scalar(7.47242496e10),
            Scalar(-2.950130727918164224e12), /*1.067062284288e16/3617*/
            Scalar(1.1646782814350067249e14), /*5.109094217170944e18/43867*/
            Scalar(-4.5979787224074726105e15), /*8.028576626982912e20/174611*/
            Scalar(1.8152105401943546773e17), /*1.5511210043330985984e23/854513*/
            Scalar(-7.1661652561756670113e18) /*1.6938241367317436694528e27/236364091*/
            };

        const Scalar maxnum = NumTraits<Scalar>::infinity();
        const Scalar zero = 0.0, half = 0.5, one = 1.0;
        const Scalar machep = cephes_helper<Scalar>::machep();
        const Scalar nan = NumTraits<Scalar>::quiet_NaN();

        if( x == one )
            return maxnum;

        if( x < one )
        {
            return nan;
        }

        if( q <= zero )
        {
            if(q == numext::floor(q))
            {
                if (x == numext::floor(x) && long(x) % 2 == 0) {
                    return maxnum;
                }
                else {
                    return nan;
                }
            }
            p = x;
            r = numext::floor(p);
            if (p != r)
                return nan;
        }

        /* Permit negative q but continue sum until n+q > +9 .
         * This case should be handled by a reflection formula.
         * If q<0 and x is an integer, there is a relation to
         * the polygamma function.
         */
        s = numext::pow( q, -x );
        a = q;
        b = zero;
        // Run the summation in a helper function that is specific to the floating precision
        if (zeta_impl_series<Scalar>::run(a, b, s, x, machep)) {
            return s;
        }

        w = a;
        s += b*w/(x-one);
        s -= half * b;
        a = one;
        k = zero;
        for( i=0; i<12; i++ )
        {
            a *= x + k;
            b /= w;
            t = a*b/A[i];
            s = s + t;
            t = numext::abs(t/s);
            if( t < machep ) {
              break;
            }
            k += one;
            a *= x + k;
            b /= w;
            k += one;
        }
        return s;
  }
};

/****************************************************************************
 * Implementation of polygamma function, requires C++11/C99                 *
 ****************************************************************************/

template <typename Scalar>
struct polygamma_retval {
    typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct polygamma_impl {
    EIGEN_DEVICE_FUNC
    static EIGEN_STRONG_INLINE Scalar run(Scalar n, Scalar x) {
        EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                            THIS_TYPE_IS_NOT_SUPPORTED);
        return Scalar(0);
    }
};

#else

template <typename Scalar>
struct polygamma_impl {
    EIGEN_DEVICE_FUNC
    static Scalar run(Scalar n, Scalar x) {
        Scalar zero = 0.0, one = 1.0;
        Scalar nplus = n + one;
        const Scalar nan = NumTraits<Scalar>::quiet_NaN();

        // Check that n is a non-negative integer
        if (numext::floor(n) != n || n < zero) {
            return nan;
        }
        // Just return the digamma function for n = 0
        else if (n == zero) {
            return digamma_impl<Scalar>::run(x);
        }
        // Use the same implementation as scipy
        else {
            Scalar factorial = numext::exp(lgamma_impl<Scalar>::run(nplus));
            return numext::pow(-one, nplus) * factorial * zeta_impl<Scalar>::run(nplus, x);
        }
  }
};

#endif  // EIGEN_HAS_C99_MATH

/************************************************************************************************
 * Implementation of betainc (incomplete beta integral), based on Cephes but requires C++11/C99 *
 ************************************************************************************************/

template <typename Scalar>
struct betainc_retval {
  typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct betainc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar b, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar>
struct betainc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar, Scalar, Scalar) {
    /*	betaincf.c
     *
     *	Incomplete beta integral
     *
     *
     * SYNOPSIS:
     *
     * float a, b, x, y, betaincf();
     *
     * y = betaincf( a, b, x );
     *
     *
     * DESCRIPTION:
     *
     * Returns incomplete beta integral of the arguments, evaluated
     * from zero to x.  The function is defined as
     *
     *                  x
     *     -            -
     *    | (a+b)      | |  a-1     b-1
     *  -----------    |   t   (1-t)   dt.
     *   -     -     | |
     *  | (a) | (b)   -
     *                 0
     *
     * The domain of definition is 0 <= x <= 1.  In this
     * implementation a and b are restricted to positive values.
     * The integral from x to 1 may be obtained by the symmetry
     * relation
     *
     *    1 - betainc( a, b, x )  =  betainc( b, a, 1-x ).
     *
     * The integral is evaluated by a continued fraction expansion.
     * If a < 1, the function calls itself recursively after a
     * transformation to increase a to a+1.
     *
     * ACCURACY (float):
     *
     * Tested at random points (a,b,x) with a and b in the indicated
     * interval and x between 0 and 1.
     *
     * arithmetic   domain     # trials      peak         rms
     * Relative error:
     *    IEEE       0,30       10000       3.7e-5      5.1e-6
     *    IEEE       0,100      10000       1.7e-4      2.5e-5
     * The useful domain for relative error is limited by underflow
     * of the single precision exponential function.
     * Absolute error:
     *    IEEE       0,30      100000       2.2e-5      9.6e-7
     *    IEEE       0,100      10000       6.5e-5      3.7e-6
     *
     * Larger errors may occur for extreme ratios of a and b.
     *
     * ACCURACY (double):
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,5         10000       6.9e-15     4.5e-16
     *    IEEE      0,85       250000       2.2e-13     1.7e-14
     *    IEEE      0,1000      30000       5.3e-12     6.3e-13
     *    IEEE      0,10000    250000       9.3e-11     7.1e-12
     *    IEEE      0,100000    10000       8.7e-10     4.8e-11
     * Outputs smaller than the IEEE gradual underflow threshold
     * were excluded from these statistics.
     *
     * ERROR MESSAGES:
     *   message         condition      value returned
     * incbet domain      x<0, x>1          nan
     * incbet underflow                     nan
     */

    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

/* Continued fraction expansion #1 for incomplete beta integral (small_branch = True)
 * Continued fraction expansion #2 for incomplete beta integral (small_branch = False)
 */
template <typename Scalar>
struct incbeta_cfe {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar b, Scalar x, bool small_branch) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, float>::value ||
                         internal::is_same<Scalar, double>::value),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    const Scalar big = cephes_helper<Scalar>::big();
    const Scalar machep = cephes_helper<Scalar>::machep();
    const Scalar biginv = cephes_helper<Scalar>::biginv();

    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar two = 2;

    Scalar xk, pk, pkm1, pkm2, qk, qkm1, qkm2;
    Scalar k1, k2, k3, k4, k5, k6, k7, k8, k26update;
    Scalar ans;
    int n;

    const int num_iters = (internal::is_same<Scalar, float>::value) ? 100 : 300;
    const Scalar thresh =
        (internal::is_same<Scalar, float>::value) ? machep : Scalar(3) * machep;
    Scalar r = (internal::is_same<Scalar, float>::value) ? zero : one;

    if (small_branch) {
      k1 = a;
      k2 = a + b;
      k3 = a;
      k4 = a + one;
      k5 = one;
      k6 = b - one;
      k7 = k4;
      k8 = a + two;
      k26update = one;
    } else {
      k1 = a;
      k2 = b - one;
      k3 = a;
      k4 = a + one;
      k5 = one;
      k6 = a + b;
      k7 = a + one;
      k8 = a + two;
      k26update = -one;
      x = x / (one - x);
    }

    pkm2 = zero;
    qkm2 = one;
    pkm1 = one;
    qkm1 = one;
    ans = one;
    n = 0;

    do {
      xk = -(x * k1 * k2) / (k3 * k4);
      pk = pkm1 + pkm2 * xk;
      qk = qkm1 + qkm2 * xk;
      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      xk = (x * k5 * k6) / (k7 * k8);
      pk = pkm1 + pkm2 * xk;
      qk = qkm1 + qkm2 * xk;
      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      if (qk != zero) {
        r = pk / qk;
        if (numext::abs(ans - r) < numext::abs(r) * thresh) {
          return r;
        }
        ans = r;
      }

      k1 += one;
      k2 += k26update;
      k3 += two;
      k4 += two;
      k5 += one;
      k6 -= k26update;
      k7 += two;
      k8 += two;

      if ((numext::abs(qk) + numext::abs(pk)) > big) {
        pkm2 *= biginv;
        pkm1 *= biginv;
        qkm2 *= biginv;
        qkm1 *= biginv;
      }
      if ((numext::abs(qk) < biginv) || (numext::abs(pk) < biginv)) {
        pkm2 *= big;
        pkm1 *= big;
        qkm2 *= big;
        qkm1 *= big;
      }
    } while (++n < num_iters);

    return ans;
  }
};

/* Helper functions depending on the Scalar type */
template <typename Scalar>
struct betainc_helper {};

template <>
struct betainc_helper<float> {
  /* Core implementation, assumes a large (> 1.0) */
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE float incbsa(float aa, float bb,
                                                            float xx) {
    float ans, a, b, t, x, onemx;
    bool reversed_a_b = false;

    onemx = 1.0f - xx;

    /* see if x is greater than the mean */
    if (xx > (aa / (aa + bb))) {
      reversed_a_b = true;
      a = bb;
      b = aa;
      t = xx;
      x = onemx;
    } else {
      a = aa;
      b = bb;
      t = onemx;
      x = xx;
    }

    /* Choose expansion for optimal convergence */
    if (b > 10.0f) {
      if (numext::abs(b * x / a) < 0.3f) {
        t = betainc_helper<float>::incbps(a, b, x);
        if (reversed_a_b) t = 1.0f - t;
        return t;
      }
    }

    ans = x * (a + b - 2.0f) / (a - 1.0f);
    if (ans < 1.0f) {
      ans = incbeta_cfe<float>::run(a, b, x, true /* small_branch */);
      t = b * numext::log(t);
    } else {
      ans = incbeta_cfe<float>::run(a, b, x, false /* small_branch */);
      t = (b - 1.0f) * numext::log(t);
    }

    t += a * numext::log(x) + lgamma_impl<float>::run(a + b) -
         lgamma_impl<float>::run(a) - lgamma_impl<float>::run(b);
    t += numext::log(ans / a);
    t = numext::exp(t);

    if (reversed_a_b) t = 1.0f - t;
    return t;
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float incbps(float a, float b, float x) {
    float t, u, y, s;
    const float machep = cephes_helper<float>::machep();

    y = a * numext::log(x) + (b - 1.0f) * numext::log1p(-x) - numext::log(a);
    y -= lgamma_impl<float>::run(a) + lgamma_impl<float>::run(b);
    y += lgamma_impl<float>::run(a + b);

    t = x / (1.0f - x);
    s = 0.0f;
    u = 1.0f;
    do {
      b -= 1.0f;
      if (b == 0.0f) {
        break;
      }
      a += 1.0f;
      u *= t * b / a;
      s += u;
    } while (numext::abs(u) > machep);

    return numext::exp(y) * (1.0f + s);
  }
};

template <>
struct betainc_impl<float> {
  EIGEN_DEVICE_FUNC
  static float run(float a, float b, float x) {
    const float nan = NumTraits<float>::quiet_NaN();
    float ans, t;

    if (a <= 0.0f) return nan;
    if (b <= 0.0f) return nan;
    if ((x <= 0.0f) || (x >= 1.0f)) {
      if (x == 0.0f) return 0.0f;
      if (x == 1.0f) return 1.0f;
      // mtherr("betaincf", DOMAIN);
      return nan;
    }

    /* transformation for small aa */
    if (a <= 1.0f) {
      ans = betainc_helper<float>::incbsa(a + 1.0f, b, x);
      t = a * numext::log(x) + b * numext::log1p(-x) +
          lgamma_impl<float>::run(a + b) - lgamma_impl<float>::run(a + 1.0f) -
          lgamma_impl<float>::run(b);
      return (ans + numext::exp(t));
    } else {
      return betainc_helper<float>::incbsa(a, b, x);
    }
  }
};

template <>
struct betainc_helper<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double incbps(double a, double b, double x) {
    const double machep = cephes_helper<double>::machep();

    double s, t, u, v, n, t1, z, ai;

    ai = 1.0 / a;
    u = (1.0 - b) * x;
    v = u / (a + 1.0);
    t1 = v;
    t = u;
    n = 2.0;
    s = 0.0;
    z = machep * ai;
    while (numext::abs(v) > z) {
      u = (n - b) * x / n;
      t *= u;
      v = t / (a + n);
      s += v;
      n += 1.0;
    }
    s += t1;
    s += ai;

    u = a * numext::log(x);
    // TODO: gamma() is not directly implemented in Eigen.
    /*
    if ((a + b) < maxgam && numext::abs(u) < maxlog) {
      t = gamma(a + b) / (gamma(a) * gamma(b));
      s = s * t * pow(x, a);
    }
    */
    t = lgamma_impl<double>::run(a + b) - lgamma_impl<double>::run(a) -
        lgamma_impl<double>::run(b) + u + numext::log(s);
    return s = numext::exp(t);
  }
};

template <>
struct betainc_impl<double> {
  EIGEN_DEVICE_FUNC
  static double run(double aa, double bb, double xx) {
    const double nan = NumTraits<double>::quiet_NaN();
    const double machep = cephes_helper<double>::machep();
    // const double maxgam = 171.624376956302725;

    double a, b, t, x, xc, w, y;
    bool reversed_a_b = false;

    if (aa <= 0.0 || bb <= 0.0) {
      return nan;  // goto domerr;
    }

    if ((xx <= 0.0) || (xx >= 1.0)) {
      if (xx == 0.0) return (0.0);
      if (xx == 1.0) return (1.0);
      // mtherr("incbet", DOMAIN);
      return nan;
    }

    if ((bb * xx) <= 1.0 && xx <= 0.95) {
      return betainc_helper<double>::incbps(aa, bb, xx);
    }

    w = 1.0 - xx;

    /* Reverse a and b if x is greater than the mean. */
    if (xx > (aa / (aa + bb))) {
      reversed_a_b = true;
      a = bb;
      b = aa;
      xc = xx;
      x = w;
    } else {
      a = aa;
      b = bb;
      xc = w;
      x = xx;
    }

    if (reversed_a_b && (b * x) <= 1.0 && x <= 0.95) {
      t = betainc_helper<double>::incbps(a, b, x);
      if (t <= machep) {
        t = 1.0 - machep;
      } else {
        t = 1.0 - t;
      }
      return t;
    }

    /* Choose expansion for better convergence. */
    y = x * (a + b - 2.0) - (a - 1.0);
    if (y < 0.0) {
      w = incbeta_cfe<double>::run(a, b, x, true /* small_branch */);
    } else {
      w = incbeta_cfe<double>::run(a, b, x, false /* small_branch */) / xc;
    }

    /* Multiply w by the factor
         a      b   _             _     _
        x  (1-x)   | (a+b) / ( a | (a) | (b) ) .   */

    y = a * numext::log(x);
    t = b * numext::log(xc);
    // TODO: gamma is not directly implemented in Eigen.
    /*
    if ((a + b) < maxgam && numext::abs(y) < maxlog && numext::abs(t) < maxlog)
    {
      t = pow(xc, b);
      t *= pow(x, a);
      t /= a;
      t *= w;
      t *= gamma(a + b) / (gamma(a) * gamma(b));
    } else {
    */
    /* Resort to logarithms.  */
    y += t + lgamma_impl<double>::run(a + b) - lgamma_impl<double>::run(a) -
         lgamma_impl<double>::run(b);
    y += numext::log(w / a);
    t = numext::exp(y);

    /* } */
    // done:

    if (reversed_a_b) {
      if (t <= machep) {
        t = 1.0 - machep;
      } else {
        t = 1.0 - t;
      }
    }
    return t;
  }
};

#endif  // EIGEN_HAS_C99_MATH

}  // end namespace internal

namespace numext {

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(lgamma, Scalar)
    lgamma(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(lgamma, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(digamma, Scalar)
    digamma(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(digamma, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(zeta, Scalar)
zeta(const Scalar& x, const Scalar& q) {
    return EIGEN_MATHFUNC_IMPL(zeta, Scalar)::run(x, q);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(polygamma, Scalar)
polygamma(const Scalar& n, const Scalar& x) {
    return EIGEN_MATHFUNC_IMPL(polygamma, Scalar)::run(n, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(erf, Scalar)
    erf(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(erf, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(erfc, Scalar)
    erfc(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(erfc, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(ndtri, Scalar)
    ndtri(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(ndtri, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igamma, Scalar)
    igamma(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igamma, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igamma_der_a, Scalar)
    igamma_der_a(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igamma_der_a, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(gamma_sample_der_alpha, Scalar)
    gamma_sample_der_alpha(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(gamma_sample_der_alpha, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igammac, Scalar)
    igammac(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igammac, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(betainc, Scalar)
    betainc(const Scalar& a, const Scalar& b, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(betainc, Scalar)::run(a, b, x);
}

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_PACKETMATH_H
#define EIGEN_SPECIALFUNCTIONS_PACKETMATH_H

namespace Eigen {

namespace internal {

/** \internal \returns the ln(|gamma(\a a)|) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plgamma(const Packet& a) { using numext::lgamma; return lgamma(a); }

/** \internal \returns the derivative of lgamma, psi(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pdigamma(const Packet& a) { using numext::digamma; return digamma(a); }

/** \internal \returns the zeta function of two arguments (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pzeta(const Packet& x, const Packet& q) { using numext::zeta; return zeta(x, q); }

/** \internal \returns the polygamma function (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ppolygamma(const Packet& n, const Packet& x) { using numext::polygamma; return polygamma(n, x); }

/** \internal \returns the erf(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet perf(const Packet& a) { using numext::erf; return erf(a); }

/** \internal \returns the erfc(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet perfc(const Packet& a) { using numext::erfc; return erfc(a); }

/** \internal \returns the ndtri(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pndtri(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type ScalarType;
  using internal::generic_ndtri; return generic_ndtri<Packet, ScalarType>(a);
}

/** \internal \returns the incomplete gamma function igamma(\a a, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pigamma(const Packet& a, const Packet& x) { using numext::igamma; return igamma(a, x); }

/** \internal \returns the derivative of the incomplete gamma function
 * igamma_der_a(\a a, \a x) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pigamma_der_a(const Packet& a, const Packet& x) {
  using numext::igamma_der_a; return igamma_der_a(a, x);
}

/** \internal \returns compute the derivative of the sample
  * of Gamma(alpha, 1) random variable with respect to the parameter a
  * gamma_sample_der_alpha(\a alpha, \a sample) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pgamma_sample_der_alpha(const Packet& alpha, const Packet& sample) {
  using numext::gamma_sample_der_alpha; return gamma_sample_der_alpha(alpha, sample);
}

/** \internal \returns the complementary incomplete gamma function igammac(\a a, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pigammac(const Packet& a, const Packet& x) { using numext::igammac; return igammac(a, x); }

/** \internal \returns the complementary incomplete gamma function betainc(\a a, \a b, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pbetainc(const Packet& a, const Packet& b,const Packet& x) { using numext::betainc; return betainc(a, b, x); }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_PACKETMATH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/BesselFunctions.h <==
#ifndef EIGEN_AVX_BESSELFUNCTIONS_H
#define EIGEN_AVX_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i0e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i1e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_j0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_j0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_j1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_j1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k0e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k1e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_y0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_y0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_y1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/SpecialFunctions.h <==
#ifndef EIGEN_AVX_SPECIALFUNCTIONS_H
#define EIGEN_AVX_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet8f, Packet8h, perf)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, perf)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pndtri)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/BesselFunctions.h <==
#ifndef EIGEN_AVX512_BESSELFUNCTIONS_H
#define EIGEN_AVX512_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i0e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i1e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_j0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_j0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_j1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_j1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k0e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k1e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_y0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_y0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_y1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX512_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/SpecialFunctions.h <==
#ifndef EIGEN_AVX512_SPECIALFUNCTIONS_H
#define EIGEN_AVX512_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet16f, Packet16h, perf)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, perf)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pndtri)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX512_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/GPU/SpecialFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GPU_SPECIALFUNCTIONS_H
#define EIGEN_GPU_SPECIALFUNCTIONS_H

namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plgamma<float4>(const float4& a)
{
  return make_float4(lgammaf(a.x), lgammaf(a.y), lgammaf(a.z), lgammaf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plgamma<double2>(const double2& a)
{
  using numext::lgamma;
  return make_double2(lgamma(a.x), lgamma(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pdigamma<float4>(const float4& a)
{
  using numext::digamma;
  return make_float4(digamma(a.x), digamma(a.y), digamma(a.z), digamma(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pdigamma<double2>(const double2& a)
{
  using numext::digamma;
  return make_double2(digamma(a.x), digamma(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pzeta<float4>(const float4& x, const float4& q)
{
    using numext::zeta;
    return make_float4(zeta(x.x, q.x), zeta(x.y, q.y), zeta(x.z, q.z), zeta(x.w, q.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pzeta<double2>(const double2& x, const double2& q)
{
    using numext::zeta;
    return make_double2(zeta(x.x, q.x), zeta(x.y, q.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 ppolygamma<float4>(const float4& n, const float4& x)
{
    using numext::polygamma;
    return make_float4(polygamma(n.x, x.x), polygamma(n.y, x.y), polygamma(n.z, x.z), polygamma(n.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 ppolygamma<double2>(const double2& n, const double2& x)
{
    using numext::polygamma;
    return make_double2(polygamma(n.x, x.x), polygamma(n.y, x.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 perf<float4>(const float4& a)
{
  return make_float4(erff(a.x), erff(a.y), erff(a.z), erff(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 perf<double2>(const double2& a)
{
  using numext::erf;
  return make_double2(erf(a.x), erf(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 perfc<float4>(const float4& a)
{
  using numext::erfc;
  return make_float4(erfc(a.x), erfc(a.y), erfc(a.z), erfc(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 perfc<double2>(const double2& a)
{
  using numext::erfc;
  return make_double2(erfc(a.x), erfc(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pndtri<float4>(const float4& a)
{
  using numext::ndtri;
  return make_float4(ndtri(a.x), ndtri(a.y), ndtri(a.z), ndtri(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pndtri<double2>(const double2& a)
{
  using numext::ndtri;
  return make_double2(ndtri(a.x), ndtri(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pigamma<float4>(const float4& a, const float4& x)
{
  using numext::igamma;
  return make_float4(
      igamma(a.x, x.x),
      igamma(a.y, x.y),
      igamma(a.z, x.z),
      igamma(a.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pigamma<double2>(const double2& a, const double2& x)
{
  using numext::igamma;
  return make_double2(igamma(a.x, x.x), igamma(a.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pigamma_der_a<float4>(
    const float4& a, const float4& x) {
  using numext::igamma_der_a;
  return make_float4(igamma_der_a(a.x, x.x), igamma_der_a(a.y, x.y),
                     igamma_der_a(a.z, x.z), igamma_der_a(a.w, x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pigamma_der_a<double2>(const double2& a, const double2& x) {
  using numext::igamma_der_a;
  return make_double2(igamma_der_a(a.x, x.x), igamma_der_a(a.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pgamma_sample_der_alpha<float4>(
    const float4& alpha, const float4& sample) {
  using numext::gamma_sample_der_alpha;
  return make_float4(
      gamma_sample_der_alpha(alpha.x, sample.x),
      gamma_sample_der_alpha(alpha.y, sample.y),
      gamma_sample_der_alpha(alpha.z, sample.z),
      gamma_sample_der_alpha(alpha.w, sample.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pgamma_sample_der_alpha<double2>(const double2& alpha, const double2& sample) {
  using numext::gamma_sample_der_alpha;
  return make_double2(
      gamma_sample_der_alpha(alpha.x, sample.x),
      gamma_sample_der_alpha(alpha.y, sample.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pigammac<float4>(const float4& a, const float4& x)
{
  using numext::igammac;
  return make_float4(
      igammac(a.x, x.x),
      igammac(a.y, x.y),
      igammac(a.z, x.z),
      igammac(a.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pigammac<double2>(const double2& a, const double2& x)
{
  using numext::igammac;
  return make_double2(igammac(a.x, x.x), igammac(a.y, x.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pbetainc<float4>(const float4& a, const float4& b, const float4& x)
{
  using numext::betainc;
  return make_float4(
      betainc(a.x, b.x, x.x),
      betainc(a.y, b.y, x.y),
      betainc(a.z, b.z, x.z),
      betainc(a.w, b.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pbetainc<double2>(const double2& a, const double2& b, const double2& x)
{
  using numext::betainc;
  return make_double2(betainc(a.x, b.x, x.x), betainc(a.y, b.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i0e<float4>(const float4& x) {
  using numext::bessel_i0e;
  return make_float4(bessel_i0e(x.x), bessel_i0e(x.y), bessel_i0e(x.z), bessel_i0e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i0e<double2>(const double2& x) {
  using numext::bessel_i0e;
  return make_double2(bessel_i0e(x.x), bessel_i0e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i0<float4>(const float4& x) {
  using numext::bessel_i0;
  return make_float4(bessel_i0(x.x), bessel_i0(x.y), bessel_i0(x.z), bessel_i0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i0<double2>(const double2& x) {
  using numext::bessel_i0;
  return make_double2(bessel_i0(x.x), bessel_i0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i1e<float4>(const float4& x) {
  using numext::bessel_i1e;
  return make_float4(bessel_i1e(x.x), bessel_i1e(x.y), bessel_i1e(x.z), bessel_i1e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i1e<double2>(const double2& x) {
  using numext::bessel_i1e;
  return make_double2(bessel_i1e(x.x), bessel_i1e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i1<float4>(const float4& x) {
  using numext::bessel_i1;
  return make_float4(bessel_i1(x.x), bessel_i1(x.y), bessel_i1(x.z), bessel_i1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i1<double2>(const double2& x) {
  using numext::bessel_i1;
  return make_double2(bessel_i1(x.x), bessel_i1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k0e<float4>(const float4& x) {
  using numext::bessel_k0e;
  return make_float4(bessel_k0e(x.x), bessel_k0e(x.y), bessel_k0e(x.z), bessel_k0e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k0e<double2>(const double2& x) {
  using numext::bessel_k0e;
  return make_double2(bessel_k0e(x.x), bessel_k0e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k0<float4>(const float4& x) {
  using numext::bessel_k0;
  return make_float4(bessel_k0(x.x), bessel_k0(x.y), bessel_k0(x.z), bessel_k0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k0<double2>(const double2& x) {
  using numext::bessel_k0;
  return make_double2(bessel_k0(x.x), bessel_k0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k1e<float4>(const float4& x) {
  using numext::bessel_k1e;
  return make_float4(bessel_k1e(x.x), bessel_k1e(x.y), bessel_k1e(x.z), bessel_k1e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k1e<double2>(const double2& x) {
  using numext::bessel_k1e;
  return make_double2(bessel_k1e(x.x), bessel_k1e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k1<float4>(const float4& x) {
  using numext::bessel_k1;
  return make_float4(bessel_k1(x.x), bessel_k1(x.y), bessel_k1(x.z), bessel_k1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k1<double2>(const double2& x) {
  using numext::bessel_k1;
  return make_double2(bessel_k1(x.x), bessel_k1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_j0<float4>(const float4& x) {
  using numext::bessel_j0;
  return make_float4(bessel_j0(x.x), bessel_j0(x.y), bessel_j0(x.z), bessel_j0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_j0<double2>(const double2& x) {
  using numext::bessel_j0;
  return make_double2(bessel_j0(x.x), bessel_j0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_j1<float4>(const float4& x) {
  using numext::bessel_j1;
  return make_float4(bessel_j1(x.x), bessel_j1(x.y), bessel_j1(x.z), bessel_j1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_j1<double2>(const double2& x) {
  using numext::bessel_j1;
  return make_double2(bessel_j1(x.x), bessel_j1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_y0<float4>(const float4& x) {
  using numext::bessel_y0;
  return make_float4(bessel_y0(x.x), bessel_y0(x.y), bessel_y0(x.z), bessel_y0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_y0<double2>(const double2& x) {
  using numext::bessel_y0;
  return make_double2(bessel_y0(x.x), bessel_y0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_y1<float4>(const float4& x) {
  using numext::bessel_y1;
  return make_float4(bessel_y1(x.x), bessel_y1(x.y), bessel_y1(x.z), bessel_y1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_y1<double2>(const double2& x) {
  using numext::bessel_y1;
  return make_double2(bessel_y1(x.x), bessel_y1(x.y));
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GPU_SPECIALFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/BesselFunctions.h <==
#ifndef EIGEN_NEON_BESSELFUNCTIONS_H
#define EIGEN_NEON_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

#define NEON_HALF_TO_FLOAT_FUNCTIONS(METHOD)                            \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet8hf METHOD<Packet8hf>(const Packet8hf& x) {                       \
  const Packet4f lo = METHOD<Packet4f>(vcvt_f32_f16(vget_low_f16(x)));  \
  const Packet4f hi = METHOD<Packet4f>(vcvt_f32_f16(vget_high_f16(x))); \
  return vcombine_f16(vcvt_f16_f32(lo), vcvt_f16_f32(hi));              \
}                                                                       \
                                                                        \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet4hf METHOD<Packet4hf>(const Packet4hf& x) {                       \
  return vcvt_f16_f32(METHOD<Packet4f>(vcvt_f32_f16(x)));               \
}

NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i0e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i1e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_j0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_j1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k0e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k1e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_y0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_y1)

#undef NEON_HALF_TO_FLOAT_FUNCTIONS
#endif

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_j0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_j1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_y0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_NEON_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/SpecialFunctions.h <==
#ifndef EIGEN_NEON_SPECIALFUNCTIONS_H
#define EIGEN_NEON_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

#define NEON_HALF_TO_FLOAT_FUNCTIONS(METHOD)                            \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet8hf METHOD<Packet8hf>(const Packet8hf& x) {                       \
  const Packet4f lo = METHOD<Packet4f>(vcvt_f32_f16(vget_low_f16(x)));  \
  const Packet4f hi = METHOD<Packet4f>(vcvt_f32_f16(vget_high_f16(x))); \
  return vcombine_f16(vcvt_f16_f32(lo), vcvt_f16_f32(hi));              \
}                                                                       \
                                                                        \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet4hf METHOD<Packet4hf>(const Packet4hf& x) {                       \
  return vcvt_f16_f32(METHOD<Packet4f>(vcvt_f32_f16(x)));               \
}

NEON_HALF_TO_FLOAT_FUNCTIONS(perf)
NEON_HALF_TO_FLOAT_FUNCTIONS(pndtri)

#undef NEON_HALF_TO_FLOAT_FUNCTIONS
#endif

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, perf)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_NEON_SPECIALFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/Spline.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINE_H
#define EIGEN_SPLINE_H

#include "SplineFwd.h"

namespace Eigen
{
    /**
     * \ingroup Splines_Module
     * \class Spline
     * \brief A class representing multi-dimensional spline curves.
     *
     * The class represents B-splines with non-uniform knot vectors. Each control
     * point of the B-spline is associated with a basis function
     * \f{align*}
     *   C(u) & = \sum_{i=0}^{n}N_{i,p}(u)P_i
     * \f}
     *
     * \tparam _Scalar The underlying data type (typically float or double)
     * \tparam _Dim The curve dimension (e.g. 2 or 3)
     * \tparam _Degree Per default set to Dynamic; could be set to the actual desired
     *                degree for optimization purposes (would result in stack allocation
     *                of several temporary variables).
     **/
  template <typename _Scalar, int _Dim, int _Degree>
  class Spline
  {
  public:
    typedef _Scalar Scalar; /*!< The spline curve's scalar type. */
    enum { Dimension = _Dim /*!< The spline curve's dimension. */ };
    enum { Degree = _Degree /*!< The spline curve's degree. */ };

    /** \brief The point type the spline is representing. */
    typedef typename SplineTraits<Spline>::PointType PointType;
    
    /** \brief The data type used to store knot vectors. */
    typedef typename SplineTraits<Spline>::KnotVectorType KnotVectorType;

    /** \brief The data type used to store parameter vectors. */
    typedef typename SplineTraits<Spline>::ParameterVectorType ParameterVectorType;
    
    /** \brief The data type used to store non-zero basis functions. */
    typedef typename SplineTraits<Spline>::BasisVectorType BasisVectorType;

    /** \brief The data type used to store the values of the basis function derivatives. */
    typedef typename SplineTraits<Spline>::BasisDerivativeType BasisDerivativeType;
    
    /** \brief The data type representing the spline's control points. */
    typedef typename SplineTraits<Spline>::ControlPointVectorType ControlPointVectorType;
    
    /**
    * \brief Creates a (constant) zero spline.
    * For Splines with dynamic degree, the resulting degree will be 0.
    **/
    Spline() 
    : m_knots(1, (Degree==Dynamic ? 2 : 2*Degree+2))
    , m_ctrls(ControlPointVectorType::Zero(Dimension,(Degree==Dynamic ? 1 : Degree+1))) 
    {
      // in theory this code can go to the initializer list but it will get pretty
      // much unreadable ...
      enum { MinDegree = (Degree==Dynamic ? 0 : Degree) };
      m_knots.template segment<MinDegree+1>(0) = Array<Scalar,1,MinDegree+1>::Zero();
      m_knots.template segment<MinDegree+1>(MinDegree+1) = Array<Scalar,1,MinDegree+1>::Ones();
    }

    /**
    * \brief Creates a spline from a knot vector and control points.
    * \param knots The spline's knot vector.
    * \param ctrls The spline's control point vector.
    **/
    template <typename OtherVectorType, typename OtherArrayType>
    Spline(const OtherVectorType& knots, const OtherArrayType& ctrls) : m_knots(knots), m_ctrls(ctrls) {}

    /**
    * \brief Copy constructor for splines.
    * \param spline The input spline.
    **/
    template <int OtherDegree>
    Spline(const Spline<Scalar, Dimension, OtherDegree>& spline) : 
    m_knots(spline.knots()), m_ctrls(spline.ctrls()) {}

    /**
     * \brief Returns the knots of the underlying spline.
     **/
    const KnotVectorType& knots() const { return m_knots; }
    
    /**
     * \brief Returns the ctrls of the underlying spline.
     **/    
    const ControlPointVectorType& ctrls() const { return m_ctrls; }

    /**
     * \brief Returns the spline value at a given site \f$u\f$.
     *
     * The function returns
     * \f{align*}
     *   C(u) & = \sum_{i=0}^{n}N_{i,p}P_i
     * \f}
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the spline is evaluated.
     * \return The spline value at the given location \f$u\f$.
     **/
    PointType operator()(Scalar u) const;

    /**
     * \brief Evaluation of spline derivatives of up-to given order.
     *
     * The function returns
     * \f{align*}
     *   \frac{d^i}{du^i}C(u) & = \sum_{i=0}^{n} \frac{d^i}{du^i} N_{i,p}(u)P_i
     * \f}
     * for i ranging between 0 and order.
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the spline derivative is evaluated.
     * \param order The order up to which the derivatives are computed.
     **/
    typename SplineTraits<Spline>::DerivativeType
      derivatives(Scalar u, DenseIndex order) const;

    /**
     * \copydoc Spline::derivatives
     * Using the template version of this function is more efficieent since
     * temporary objects are allocated on the stack whenever this is possible.
     **/    
    template <int DerivativeOrder>
    typename SplineTraits<Spline,DerivativeOrder>::DerivativeType
      derivatives(Scalar u, DenseIndex order = DerivativeOrder) const;

    /**
     * \brief Computes the non-zero basis functions at the given site.
     *
     * Splines have local support and a point from their image is defined
     * by exactly \f$p+1\f$ control points \f$P_i\f$ where \f$p\f$ is the
     * spline degree.
     *
     * This function computes the \f$p+1\f$ non-zero basis function values
     * for a given parameter value \f$u\f$. It returns
     * \f{align*}{
     *   N_{i,p}(u), \hdots, N_{i+p+1,p}(u)
     * \f}
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the non-zero basis functions 
     *          are computed.
     **/
    typename SplineTraits<Spline>::BasisVectorType
      basisFunctions(Scalar u) const;

    /**
     * \brief Computes the non-zero spline basis function derivatives up to given order.
     *
     * The function computes
     * \f{align*}{
     *   \frac{d^i}{du^i} N_{i,p}(u), \hdots, \frac{d^i}{du^i} N_{i+p+1,p}(u)
     * \f}
     * with i ranging from 0 up to the specified order.
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the non-zero basis function
     *          derivatives are computed.
     * \param order The order up to which the basis function derivatives are computes.
     **/
    typename SplineTraits<Spline>::BasisDerivativeType
      basisFunctionDerivatives(Scalar u, DenseIndex order) const;

    /**
     * \copydoc Spline::basisFunctionDerivatives
     * Using the template version of this function is more efficieent since
     * temporary objects are allocated on the stack whenever this is possible.
     **/    
    template <int DerivativeOrder>
    typename SplineTraits<Spline,DerivativeOrder>::BasisDerivativeType
      basisFunctionDerivatives(Scalar u, DenseIndex order = DerivativeOrder) const;

    /**
     * \brief Returns the spline degree.
     **/ 
    DenseIndex degree() const;

    /** 
     * \brief Returns the span within the knot vector in which u is falling.
     * \param u The site for which the span is determined.
     **/
    DenseIndex span(Scalar u) const;

    /**
     * \brief Computes the span within the provided knot vector in which u is falling.
     **/
    static DenseIndex Span(typename SplineTraits<Spline>::Scalar u, DenseIndex degree, const typename SplineTraits<Spline>::KnotVectorType& knots);
    
    /**
     * \brief Returns the spline's non-zero basis functions.
     *
     * The function computes and returns
     * \f{align*}{
     *   N_{i,p}(u), \hdots, N_{i+p+1,p}(u)
     * \f}
     *
     * \param u The site at which the basis functions are computed.
     * \param degree The degree of the underlying spline.
     * \param knots The underlying spline's knot vector.
     **/
    static BasisVectorType BasisFunctions(Scalar u, DenseIndex degree, const KnotVectorType& knots);

    /**
     * \copydoc Spline::basisFunctionDerivatives
     * \param degree The degree of the underlying spline
     * \param knots The underlying spline's knot vector.
     **/    
    static BasisDerivativeType BasisFunctionDerivatives(
      const Scalar u, const DenseIndex order, const DenseIndex degree, const KnotVectorType& knots);

  private:
    KnotVectorType m_knots; /*!< Knot vector. */
    ControlPointVectorType  m_ctrls; /*!< Control points. */

    template <typename DerivativeType>
    static void BasisFunctionDerivativesImpl(
      const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
      const DenseIndex order,
      const DenseIndex p, 
      const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& U,
      DerivativeType& N_);
  };

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::Span(
    typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::Scalar u,
    DenseIndex degree,
    const typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::KnotVectorType& knots)
  {
    // Piegl & Tiller, "The NURBS Book", A2.1 (p. 68)
    if (u <= knots(0)) return degree;
    const Scalar* pos = std::upper_bound(knots.data()+degree-1, knots.data()+knots.size()-degree-1, u);
    return static_cast<DenseIndex>( std::distance(knots.data(), pos) - 1 );
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename Spline<_Scalar, _Dim, _Degree>::BasisVectorType
    Spline<_Scalar, _Dim, _Degree>::BasisFunctions(
    typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    DenseIndex degree,
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& knots)
  {
    const DenseIndex p = degree;
    const DenseIndex i = Spline::Span(u, degree, knots);

    const KnotVectorType& U = knots;

    BasisVectorType left(p+1); left(0) = Scalar(0);
    BasisVectorType right(p+1); right(0) = Scalar(0);

    VectorBlock<BasisVectorType,Degree>(left,1,p) = u - VectorBlock<const KnotVectorType,Degree>(U,i+1-p,p).reverse();
    VectorBlock<BasisVectorType,Degree>(right,1,p) = VectorBlock<const KnotVectorType,Degree>(U,i+1,p) - u;

    BasisVectorType N(1,p+1);
    N(0) = Scalar(1);
    for (DenseIndex j=1; j<=p; ++j)
    {
      Scalar saved = Scalar(0);
      for (DenseIndex r=0; r<j; r++)
      {
        const Scalar tmp = N(r)/(right(r+1)+left(j-r));
        N[r] = saved + right(r+1)*tmp;
        saved = left(j-r)*tmp;
      }
      N(j) = saved;
    }
    return N;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::degree() const
  {
    if (_Degree == Dynamic)
      return m_knots.size() - m_ctrls.cols() - 1;
    else
      return _Degree;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::span(Scalar u) const
  {
    return Spline::Span(u, degree(), knots());
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename Spline<_Scalar, _Dim, _Degree>::PointType Spline<_Scalar, _Dim, _Degree>::operator()(Scalar u) const
  {
    enum { Order = SplineTraits<Spline>::OrderAtCompileTime };

    const DenseIndex span = this->span(u);
    const DenseIndex p = degree();
    const BasisVectorType basis_funcs = basisFunctions(u);

    const Replicate<BasisVectorType,Dimension,1> ctrl_weights(basis_funcs);
    const Block<const ControlPointVectorType,Dimension,Order> ctrl_pts(ctrls(),0,span-p,Dimension,p+1);
    return (ctrl_weights * ctrl_pts).rowwise().sum();
  }

  /* --------------------------------------------------------------------------------------------- */

  template <typename SplineType, typename DerivativeType>
  void derivativesImpl(const SplineType& spline, typename SplineType::Scalar u, DenseIndex order, DerivativeType& der)
  {    
    enum { Dimension = SplineTraits<SplineType>::Dimension };
    enum { Order = SplineTraits<SplineType>::OrderAtCompileTime };
    enum { DerivativeOrder = DerivativeType::ColsAtCompileTime };

    typedef typename SplineTraits<SplineType>::ControlPointVectorType ControlPointVectorType;
    typedef typename SplineTraits<SplineType,DerivativeOrder>::BasisDerivativeType BasisDerivativeType;
    typedef typename BasisDerivativeType::ConstRowXpr BasisDerivativeRowXpr;    

    const DenseIndex p = spline.degree();
    const DenseIndex span = spline.span(u);

    const DenseIndex n = (std::min)(p, order);

    der.resize(Dimension,n+1);

    // Retrieve the basis function derivatives up to the desired order...    
    const BasisDerivativeType basis_func_ders = spline.template basisFunctionDerivatives<DerivativeOrder>(u, n+1);

    // ... and perform the linear combinations of the control points.
    for (DenseIndex der_order=0; der_order<n+1; ++der_order)
    {
      const Replicate<BasisDerivativeRowXpr,Dimension,1> ctrl_weights( basis_func_ders.row(der_order) );
      const Block<const ControlPointVectorType,Dimension,Order> ctrl_pts(spline.ctrls(),0,span-p,Dimension,p+1);
      der.col(der_order) = (ctrl_weights * ctrl_pts).rowwise().sum();
    }
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::DerivativeType
    Spline<_Scalar, _Dim, _Degree>::derivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline >::DerivativeType res;
    derivativesImpl(*this, u, order, res);
    return res;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  template <int DerivativeOrder>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::DerivativeType
    Spline<_Scalar, _Dim, _Degree>::derivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline, DerivativeOrder >::DerivativeType res;
    derivativesImpl(*this, u, order, res);
    return res;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::BasisVectorType
    Spline<_Scalar, _Dim, _Degree>::basisFunctions(Scalar u) const
  {
    return Spline::BasisFunctions(u, degree(), knots());
  }

  /* --------------------------------------------------------------------------------------------- */
  
  
  template <typename _Scalar, int _Dim, int _Degree>
  template <typename DerivativeType>
  void Spline<_Scalar, _Dim, _Degree>::BasisFunctionDerivativesImpl(
    const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    const DenseIndex order,
    const DenseIndex p, 
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& U,
    DerivativeType& N_)
  {
    typedef Spline<_Scalar, _Dim, _Degree> SplineType;
    enum { Order = SplineTraits<SplineType>::OrderAtCompileTime };

    const DenseIndex span = SplineType::Span(u, p, U);

    const DenseIndex n = (std::min)(p, order);

    N_.resize(n+1, p+1);

    BasisVectorType left = BasisVectorType::Zero(p+1);
    BasisVectorType right = BasisVectorType::Zero(p+1);

    Matrix<Scalar,Order,Order> ndu(p+1,p+1);

    Scalar saved, temp; // FIXME These were double instead of Scalar. Was there a reason for that?

    ndu(0,0) = 1.0;

    DenseIndex j;
    for (j=1; j<=p; ++j)
    {
      left[j] = u-U[span+1-j];
      right[j] = U[span+j]-u;
      saved = 0.0;

      for (DenseIndex r=0; r<j; ++r)
      {
        /* Lower triangle */
        ndu(j,r) = right[r+1]+left[j-r];
        temp = ndu(r,j-1)/ndu(j,r);
        /* Upper triangle */
        ndu(r,j) = static_cast<Scalar>(saved+right[r+1] * temp);
        saved = left[j-r] * temp;
      }

      ndu(j,j) = static_cast<Scalar>(saved);
    }

    for (j = p; j>=0; --j) 
      N_(0,j) = ndu(j,p);

    // Compute the derivatives
    DerivativeType a(n+1,p+1);
    DenseIndex r=0;
    for (; r<=p; ++r)
    {
      DenseIndex s1,s2;
      s1 = 0; s2 = 1; // alternate rows in array a
      a(0,0) = 1.0;

      // Compute the k-th derivative
      for (DenseIndex k=1; k<=static_cast<DenseIndex>(n); ++k)
      {
        Scalar d = 0.0;
        DenseIndex rk,pk,j1,j2;
        rk = r-k; pk = p-k;

        if (r>=k)
        {
          a(s2,0) = a(s1,0)/ndu(pk+1,rk);
          d = a(s2,0)*ndu(rk,pk);
        }

        if (rk>=-1) j1 = 1;
        else        j1 = -rk;

        if (r-1 <= pk) j2 = k-1;
        else           j2 = p-r;

        for (j=j1; j<=j2; ++j)
        {
          a(s2,j) = (a(s1,j)-a(s1,j-1))/ndu(pk+1,rk+j);
          d += a(s2,j)*ndu(rk+j,pk);
        }

        if (r<=pk)
        {
          a(s2,k) = -a(s1,k-1)/ndu(pk+1,r);
          d += a(s2,k)*ndu(r,pk);
        }

        N_(k,r) = static_cast<Scalar>(d);
        j = s1; s1 = s2; s2 = j; // Switch rows
      }
    }

    /* Multiply through by the correct factors */
    /* (Eq. [2.9])                             */
    r = p;
    for (DenseIndex k=1; k<=static_cast<DenseIndex>(n); ++k)
    {
      for (j=p; j>=0; --j) N_(k,j) *= r;
      r *= p-k;
    }
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType
    Spline<_Scalar, _Dim, _Degree>::basisFunctionDerivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits<Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree(), knots(), der);
    return der;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  template <int DerivativeOrder>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::BasisDerivativeType
    Spline<_Scalar, _Dim, _Degree>::basisFunctionDerivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree(), knots(), der);
    return der;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits<Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType
  Spline<_Scalar, _Dim, _Degree>::BasisFunctionDerivatives(
    const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    const DenseIndex order,
    const DenseIndex degree,
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& knots)
  {
    typename SplineTraits<Spline>::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree, knots, der);
    return der;
  }
}

#endif // EIGEN_SPLINE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFitting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINE_FITTING_H
#define EIGEN_SPLINE_FITTING_H

#include <algorithm>
#include <functional>
#include <numeric>
#include <vector>

#include "SplineFwd.h"

#include "../../../../Eigen/LU"
#include "../../../../Eigen/QR"

namespace Eigen
{
  /**
   * \brief Computes knot averages.
   * \ingroup Splines_Module
   *
   * The knots are computed as
   * \f{align*}
   *  u_0 & = \hdots = u_p = 0 \\
   *  u_{m-p} & = \hdots = u_{m} = 1 \\
   *  u_{j+p} & = \frac{1}{p}\sum_{i=j}^{j+p-1}\bar{u}_i \quad\quad j=1,\hdots,n-p
   * \f}
   * where \f$p\f$ is the degree and \f$m+1\f$ the number knots
   * of the desired interpolating spline.
   *
   * \param[in] parameters The input parameters. During interpolation one for each data point.
   * \param[in] degree The spline degree which is used during the interpolation.
   * \param[out] knots The output knot vector.
   *
   * \sa Les Piegl and Wayne Tiller, The NURBS book (2nd ed.), 1997, 9.2.1 Global Curve Interpolation to Point Data
   **/
  template <typename KnotVectorType>
  void KnotAveraging(const KnotVectorType& parameters, DenseIndex degree, KnotVectorType& knots)
  {
    knots.resize(parameters.size()+degree+1);      

    for (DenseIndex j=1; j<parameters.size()-degree; ++j)
      knots(j+degree) = parameters.segment(j,degree).mean();

    knots.segment(0,degree+1) = KnotVectorType::Zero(degree+1);
    knots.segment(knots.size()-degree-1,degree+1) = KnotVectorType::Ones(degree+1);
  }

  /**
   * \brief Computes knot averages when derivative constraints are present.
   * Note that this is a technical interpretation of the referenced article
   * since the algorithm contained therein is incorrect as written.
   * \ingroup Splines_Module
   *
   * \param[in] parameters The parameters at which the interpolation B-Spline
   *            will intersect the given interpolation points. The parameters
   *            are assumed to be a non-decreasing sequence.
   * \param[in] degree The degree of the interpolating B-Spline. This must be
   *            greater than zero.
   * \param[in] derivativeIndices The indices corresponding to parameters at
   *            which there are derivative constraints. The indices are assumed
   *            to be a non-decreasing sequence.
   * \param[out] knots The calculated knot vector. These will be returned as a
   *             non-decreasing sequence
   *
   * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
   * Curve interpolation with directional constraints for engineering design. 
   * Engineering with Computers
   **/
  template <typename KnotVectorType, typename ParameterVectorType, typename IndexArray>
  void KnotAveragingWithDerivatives(const ParameterVectorType& parameters,
                                    const unsigned int degree,
                                    const IndexArray& derivativeIndices,
                                    KnotVectorType& knots)
  {
    typedef typename ParameterVectorType::Scalar Scalar;

    DenseIndex numParameters = parameters.size();
    DenseIndex numDerivatives = derivativeIndices.size();

    if (numDerivatives < 1)
    {
      KnotAveraging(parameters, degree, knots);
      return;
    }

    DenseIndex startIndex;
    DenseIndex endIndex;
  
    DenseIndex numInternalDerivatives = numDerivatives;
    
    if (derivativeIndices[0] == 0)
    {
      startIndex = 0;
      --numInternalDerivatives;
    }
    else
    {
      startIndex = 1;
    }
    if (derivativeIndices[numDerivatives - 1] == numParameters - 1)
    {
      endIndex = numParameters - degree;
      --numInternalDerivatives;
    }
    else
    {
      endIndex = numParameters - degree - 1;
    }

    // There are (endIndex - startIndex + 1) knots obtained from the averaging
    // and 2 for the first and last parameters.
    DenseIndex numAverageKnots = endIndex - startIndex + 3;
    KnotVectorType averageKnots(numAverageKnots);
    averageKnots[0] = parameters[0];

    int newKnotIndex = 0;
    for (DenseIndex i = startIndex; i <= endIndex; ++i)
      averageKnots[++newKnotIndex] = parameters.segment(i, degree).mean();
    averageKnots[++newKnotIndex] = parameters[numParameters - 1];

    newKnotIndex = -1;
  
    ParameterVectorType temporaryParameters(numParameters + 1);
    KnotVectorType derivativeKnots(numInternalDerivatives);
    for (DenseIndex i = 0; i < numAverageKnots - 1; ++i)
    {
      temporaryParameters[0] = averageKnots[i];
      ParameterVectorType parameterIndices(numParameters);
      int temporaryParameterIndex = 1;
      for (DenseIndex j = 0; j < numParameters; ++j)
      {
        Scalar parameter = parameters[j];
        if (parameter >= averageKnots[i] && parameter < averageKnots[i + 1])
        {
          parameterIndices[temporaryParameterIndex] = j;
          temporaryParameters[temporaryParameterIndex++] = parameter;
        }
      }
      temporaryParameters[temporaryParameterIndex] = averageKnots[i + 1];

      for (int j = 0; j <= temporaryParameterIndex - 2; ++j)
      {
        for (DenseIndex k = 0; k < derivativeIndices.size(); ++k)
        {
          if (parameterIndices[j + 1] == derivativeIndices[k]
              && parameterIndices[j + 1] != 0
              && parameterIndices[j + 1] != numParameters - 1)
          {
            derivativeKnots[++newKnotIndex] = temporaryParameters.segment(j, 3).mean();
            break;
          }
        }
      }
    }
    
    KnotVectorType temporaryKnots(averageKnots.size() + derivativeKnots.size());

    std::merge(averageKnots.data(), averageKnots.data() + averageKnots.size(),
               derivativeKnots.data(), derivativeKnots.data() + derivativeKnots.size(),
               temporaryKnots.data());

    // Number of knots (one for each point and derivative) plus spline order.
    DenseIndex numKnots = numParameters + numDerivatives + degree + 1;
    knots.resize(numKnots);

    knots.head(degree).fill(temporaryKnots[0]);
    knots.tail(degree).fill(temporaryKnots.template tail<1>()[0]);
    knots.segment(degree, temporaryKnots.size()) = temporaryKnots;
  }

  /**
   * \brief Computes chord length parameters which are required for spline interpolation.
   * \ingroup Splines_Module
   *
   * \param[in] pts The data points to which a spline should be fit.
   * \param[out] chord_lengths The resulting chord length vector.
   *
   * \sa Les Piegl and Wayne Tiller, The NURBS book (2nd ed.), 1997, 9.2.1 Global Curve Interpolation to Point Data
   **/   
  template <typename PointArrayType, typename KnotVectorType>
  void ChordLengths(const PointArrayType& pts, KnotVectorType& chord_lengths)
  {
    typedef typename KnotVectorType::Scalar Scalar;

    const DenseIndex n = pts.cols();

    // 1. compute the column-wise norms
    chord_lengths.resize(pts.cols());
    chord_lengths[0] = 0;
    chord_lengths.rightCols(n-1) = (pts.array().leftCols(n-1) - pts.array().rightCols(n-1)).matrix().colwise().norm();

    // 2. compute the partial sums
    std::partial_sum(chord_lengths.data(), chord_lengths.data()+n, chord_lengths.data());

    // 3. normalize the data
    chord_lengths /= chord_lengths(n-1);
    chord_lengths(n-1) = Scalar(1);
  }

  /**
   * \brief Spline fitting methods.
   * \ingroup Splines_Module
   **/     
  template <typename SplineType>
  struct SplineFitting
  {
    typedef typename SplineType::KnotVectorType KnotVectorType;
    typedef typename SplineType::ParameterVectorType ParameterVectorType;

    /**
     * \brief Fits an interpolating Spline to the given data points.
     *
     * \param pts The points for which an interpolating spline will be computed.
     * \param degree The degree of the interpolating spline.
     *
     * \returns A spline interpolating the initially provided points.
     **/
    template <typename PointArrayType>
    static SplineType Interpolate(const PointArrayType& pts, DenseIndex degree);

    /**
     * \brief Fits an interpolating Spline to the given data points.
     *
     * \param pts The points for which an interpolating spline will be computed.
     * \param degree The degree of the interpolating spline.
     * \param knot_parameters The knot parameters for the interpolation.
     *
     * \returns A spline interpolating the initially provided points.
     **/
    template <typename PointArrayType>
    static SplineType Interpolate(const PointArrayType& pts, DenseIndex degree, const KnotVectorType& knot_parameters);

    /**
     * \brief Fits an interpolating spline to the given data points and
     * derivatives.
     * 
     * \param points The points for which an interpolating spline will be computed.
     * \param derivatives The desired derivatives of the interpolating spline at interpolation
     *                    points.
     * \param derivativeIndices An array indicating which point each derivative belongs to. This
     *                          must be the same size as @a derivatives.
     * \param degree The degree of the interpolating spline.
     *
     * \returns A spline interpolating @a points with @a derivatives at those points.
     *
     * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
     * Curve interpolation with directional constraints for engineering design. 
     * Engineering with Computers
     **/
    template <typename PointArrayType, typename IndexArray>
    static SplineType InterpolateWithDerivatives(const PointArrayType& points,
                                                 const PointArrayType& derivatives,
                                                 const IndexArray& derivativeIndices,
                                                 const unsigned int degree);

    /**
     * \brief Fits an interpolating spline to the given data points and derivatives.
     * 
     * \param points The points for which an interpolating spline will be computed.
     * \param derivatives The desired derivatives of the interpolating spline at interpolation points.
     * \param derivativeIndices An array indicating which point each derivative belongs to. This
     *                          must be the same size as @a derivatives.
     * \param degree The degree of the interpolating spline.
     * \param parameters The parameters corresponding to the interpolation points.
     *
     * \returns A spline interpolating @a points with @a derivatives at those points.
     *
     * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
     * Curve interpolation with directional constraints for engineering design. 
     * Engineering with Computers
     */
    template <typename PointArrayType, typename IndexArray>
    static SplineType InterpolateWithDerivatives(const PointArrayType& points,
                                                 const PointArrayType& derivatives,
                                                 const IndexArray& derivativeIndices,
                                                 const unsigned int degree,
                                                 const ParameterVectorType& parameters);
  };

  template <typename SplineType>
  template <typename PointArrayType>
  SplineType SplineFitting<SplineType>::Interpolate(const PointArrayType& pts, DenseIndex degree, const KnotVectorType& knot_parameters)
  {
    typedef typename SplineType::KnotVectorType::Scalar Scalar;      
    typedef typename SplineType::ControlPointVectorType ControlPointVectorType;      

    typedef Matrix<Scalar,Dynamic,Dynamic> MatrixType;

    KnotVectorType knots;
    KnotAveraging(knot_parameters, degree, knots);

    DenseIndex n = pts.cols();
    MatrixType A = MatrixType::Zero(n,n);
    for (DenseIndex i=1; i<n-1; ++i)
    {
      const DenseIndex span = SplineType::Span(knot_parameters[i], degree, knots);

      // The segment call should somehow be told the spline order at compile time.
      A.row(i).segment(span-degree, degree+1) = SplineType::BasisFunctions(knot_parameters[i], degree, knots);
    }
    A(0,0) = 1.0;
    A(n-1,n-1) = 1.0;

    HouseholderQR<MatrixType> qr(A);

    // Here, we are creating a temporary due to an Eigen issue.
    ControlPointVectorType ctrls = qr.solve(MatrixType(pts.transpose())).transpose();

    return SplineType(knots, ctrls);
  }

  template <typename SplineType>
  template <typename PointArrayType>
  SplineType SplineFitting<SplineType>::Interpolate(const PointArrayType& pts, DenseIndex degree)
  {
    KnotVectorType chord_lengths; // knot parameters
    ChordLengths(pts, chord_lengths);
    return Interpolate(pts, degree, chord_lengths);
  }
  
  template <typename SplineType>
  template <typename PointArrayType, typename IndexArray>
  SplineType 
  SplineFitting<SplineType>::InterpolateWithDerivatives(const PointArrayType& points,
                                                        const PointArrayType& derivatives,
                                                        const IndexArray& derivativeIndices,
                                                        const unsigned int degree,
                                                        const ParameterVectorType& parameters)
  {
    typedef typename SplineType::KnotVectorType::Scalar Scalar;      
    typedef typename SplineType::ControlPointVectorType ControlPointVectorType;

    typedef Matrix<Scalar, Dynamic, Dynamic> MatrixType;

    const DenseIndex n = points.cols() + derivatives.cols();
    
    KnotVectorType knots;

    KnotAveragingWithDerivatives(parameters, degree, derivativeIndices, knots);
    
    // fill matrix
    MatrixType A = MatrixType::Zero(n, n);

    // Use these dimensions for quicker populating, then transpose for solving.
    MatrixType b(points.rows(), n);

    DenseIndex startRow;
    DenseIndex derivativeStart;

    // End derivatives.
    if (derivativeIndices[0] == 0)
    {
      A.template block<1, 2>(1, 0) << -1, 1;
      
      Scalar y = (knots(degree + 1) - knots(0)) / degree;
      b.col(1) = y*derivatives.col(0);
      
      startRow = 2;
      derivativeStart = 1;
    }
    else
    {
      startRow = 1;
      derivativeStart = 0;
    }
    if (derivativeIndices[derivatives.cols() - 1] == points.cols() - 1)
    {
      A.template block<1, 2>(n - 2, n - 2) << -1, 1;

      Scalar y = (knots(knots.size() - 1) - knots(knots.size() - (degree + 2))) / degree;
      b.col(b.cols() - 2) = y*derivatives.col(derivatives.cols() - 1);
    }
    
    DenseIndex row = startRow;
    DenseIndex derivativeIndex = derivativeStart;
    for (DenseIndex i = 1; i < parameters.size() - 1; ++i)
    {
      const DenseIndex span = SplineType::Span(parameters[i], degree, knots);

      if (derivativeIndex < derivativeIndices.size() && derivativeIndices[derivativeIndex] == i)
      {
        A.block(row, span - degree, 2, degree + 1)
          = SplineType::BasisFunctionDerivatives(parameters[i], 1, degree, knots);

        b.col(row++) = points.col(i);
        b.col(row++) = derivatives.col(derivativeIndex++);
      }
      else
      {
        A.row(row).segment(span - degree, degree + 1)
          = SplineType::BasisFunctions(parameters[i], degree, knots);
        b.col(row++) = points.col(i);
      }
    }
    b.col(0) = points.col(0);
    b.col(b.cols() - 1) = points.col(points.cols() - 1);
    A(0,0) = 1;
    A(n - 1, n - 1) = 1;
    
    // Solve
    FullPivLU<MatrixType> lu(A);
    ControlPointVectorType controlPoints = lu.solve(MatrixType(b.transpose())).transpose();

    SplineType spline(knots, controlPoints);
    
    return spline;
  }
  
  template <typename SplineType>
  template <typename PointArrayType, typename IndexArray>
  SplineType
  SplineFitting<SplineType>::InterpolateWithDerivatives(const PointArrayType& points,
                                                        const PointArrayType& derivatives,
                                                        const IndexArray& derivativeIndices,
                                                        const unsigned int degree)
  {
    ParameterVectorType parameters;
    ChordLengths(points, parameters);
    return InterpolateWithDerivatives(points, derivatives, derivativeIndices, degree, parameters);
  }
}

#endif // EIGEN_SPLINE_FITTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFwd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINES_FWD_H
#define EIGEN_SPLINES_FWD_H

#include "../../../../Eigen/Core"

namespace Eigen
{
    template <typename Scalar, int Dim, int Degree = Dynamic> class Spline;

    template < typename SplineType, int DerivativeOrder = Dynamic > struct SplineTraits {};

    /**
     * \ingroup Splines_Module
     * \brief Compile-time attributes of the Spline class for Dynamic degree.
     **/
    template <typename _Scalar, int _Dim, int _Degree>
    struct SplineTraits< Spline<_Scalar, _Dim, _Degree>, Dynamic >
    {
      typedef _Scalar Scalar; /*!< The spline curve's scalar type. */
      enum { Dimension = _Dim /*!< The spline curve's dimension. */ };
      enum { Degree = _Degree /*!< The spline curve's degree. */ };

      enum { OrderAtCompileTime = _Degree==Dynamic ? Dynamic : _Degree+1 /*!< The spline curve's order at compile-time. */ };
      enum { NumOfDerivativesAtCompileTime = OrderAtCompileTime /*!< The number of derivatives defined for the current spline. */ };
      
      enum { DerivativeMemoryLayout = Dimension==1 ? RowMajor : ColMajor /*!< The derivative type's memory layout. */ };

      /** \brief The data type used to store non-zero basis functions. */
      typedef Array<Scalar,1,OrderAtCompileTime> BasisVectorType;

      /** \brief The data type used to store the values of the basis function derivatives. */
      typedef Array<Scalar,Dynamic,Dynamic,RowMajor,NumOfDerivativesAtCompileTime,OrderAtCompileTime> BasisDerivativeType;
      
      /** \brief The data type used to store the spline's derivative values. */
      typedef Array<Scalar,Dimension,Dynamic,DerivativeMemoryLayout,Dimension,NumOfDerivativesAtCompileTime> DerivativeType;

      /** \brief The point type the spline is representing. */
      typedef Array<Scalar,Dimension,1> PointType;
      
      /** \brief The data type used to store knot vectors. */
      typedef Array<Scalar,1,Dynamic> KnotVectorType;

      /** \brief The data type used to store parameter vectors. */
      typedef Array<Scalar,1,Dynamic> ParameterVectorType;
      
      /** \brief The data type representing the spline's control points. */
      typedef Array<Scalar,Dimension,Dynamic> ControlPointVectorType;
    };

    /**
     * \ingroup Splines_Module
     * \brief Compile-time attributes of the Spline class for fixed degree.
     *
     * The traits class inherits all attributes from the SplineTraits of Dynamic degree.
     **/
    template < typename _Scalar, int _Dim, int _Degree, int _DerivativeOrder >
    struct SplineTraits< Spline<_Scalar, _Dim, _Degree>, _DerivativeOrder > : public SplineTraits< Spline<_Scalar, _Dim, _Degree> >
    {
      enum { OrderAtCompileTime = _Degree==Dynamic ? Dynamic : _Degree+1 /*!< The spline curve's order at compile-time. */ };
      enum { NumOfDerivativesAtCompileTime = _DerivativeOrder==Dynamic ? Dynamic : _DerivativeOrder+1 /*!< The number of derivatives defined for the current spline. */ };
      
      enum { DerivativeMemoryLayout = _Dim==1 ? RowMajor : ColMajor /*!< The derivative type's memory layout. */ };

      /** \brief The data type used to store the values of the basis function derivatives. */
      typedef Array<_Scalar,Dynamic,Dynamic,RowMajor,NumOfDerivativesAtCompileTime,OrderAtCompileTime> BasisDerivativeType;
      
      /** \brief The data type used to store the spline's derivative values. */      
      typedef Array<_Scalar,_Dim,Dynamic,DerivativeMemoryLayout,_Dim,NumOfDerivativesAtCompileTime> DerivativeType;
    };

    /** \brief 2D float B-spline with dynamic degree. */
    typedef Spline<float,2> Spline2f;
    
    /** \brief 3D float B-spline with dynamic degree. */
    typedef Spline<float,3> Spline3f;

    /** \brief 2D double B-spline with dynamic degree. */
    typedef Spline<double,2> Spline2d;
    
    /** \brief 3D double B-spline with dynamic degree. */
    typedef Spline<double,3> Spline3d;
}

#endif // EIGEN_SPLINES_FWD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fast_double_parser/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright 2020 Daniel Lemire

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fast_double_parser/LICENSE.BSL <==
Copyright (c) Daniel Lemire

Boost Software License - Version 1.0 - August 17th, 2003

Permission is hereby granted, free of charge, to any person or organization
obtaining a copy of the software and accompanying documentation covered by
this license (the "Software") to use, reproduce, display, distribute,
execute, and transmit the Software, and to prepare derivative works of the
Software, and to permit third-parties to whom the Software is furnished to
do so, all subject to the following:

The copyright notices in the Software and this entire statement, including
the above license grant, this restriction and the following disclaimer,
must be included in all copies of the Software, in whole or in part, and
all derivative works of the Software, unless such copies or derivative
works are solely in the form of machine-executable object code generated by
a source language processor.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE, TITLE AND NON-INFRINGEMENT. IN NO EVENT
SHALL THE COPYRIGHT HOLDERS OR ANYONE DISTRIBUTING THE SOFTWARE BE LIABLE
FOR ANY DAMAGES OR OTHER LIABILITY, WHETHER IN CONTRACT, TORT OR OTHERWISE,
ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER
DEALINGS IN THE SOFTWARE.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fast_double_parser/include/fast_double_parser.h <==

#ifndef FAST_DOUBLE_PARSER_H
#define FAST_DOUBLE_PARSER_H

#include <cfloat>
#include <cinttypes>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <locale.h>
#if (defined(sun) || defined(__sun)) 
#define FAST_DOUBLE_PARSER_SOLARIS
#endif

#if defined(__CYGWIN__) || defined(__MINGW32__) || defined(__MINGW64__) 
#define FAST_DOUBLE_PARSER_CYGWIN
#endif

/**
 * Determining whether we should import xlocale.h or not is 
 * a bit of a nightmare.
 */
#if defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 
// Anything at all that is related to cygwin, msys, solaris and so forth will
// always use this fallback because we cannot rely on it behaving as normal
// gcc.
#include <locale>
#include <sstream>
// workaround for CYGWIN
static inline double cygwin_strtod_l(const char* start, char** end) {
    double d;
    std::stringstream ss;
    ss.imbue(std::locale::classic());
    ss << start;
    ss >> d;
    if(ss.fail()) { *end = nullptr; }
    if(ss.eof()) { ss.clear(); }
    auto nread = ss.tellg();
    *end = const_cast<char*>(start) + nread;
    return d;
}
#else

#ifdef __has_include
// This is the easy case: we have __has_include and can check whether
// xlocale is available. If so, we load it up.
#if __has_include(<xlocale.h>)
#include <xlocale.h>
#endif // __has_include
#else // We do not have __has_include

#ifdef __GLIBC__
#include <features.h>
#if !((__GLIBC__ > 2) || ((__GLIBC__ == 2) && (__GLIBC_MINOR__ > 25)))
#include <xlocale.h> // old glibc
#endif
#else // not glibc
#if !(defined(_WIN32) || (__FreeBSD_version < 1000010))
#include <xlocale.h>
#endif
#endif
#endif // __has_include


#endif //  defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 



#ifdef _MSC_VER
#include <intrin.h>
#define WARN_UNUSED
#else
#define WARN_UNUSED __attribute__((warn_unused_result))
#endif

namespace fast_double_parser {

/**
 * The smallest non-zero float (binary64) is 2^−1074.
 * We take as input numbers of the form w x 10^q where w < 2^64.
 * We have that w * 10^-343 < 2^(64-344) 5^-343 < 2^-1076.
 * However, we have that 
 * (2^64-1) * 10^-342 = (2^64-1) * 2^-342 * 5^-342 > 2^−1074.
 * Thus it is possible for a number of the form w * 10^-342 where 
 * w is a 64-bit value to be a non-zero floating-point number.
 *********
 * If we are solely interested in the *normal* numbers then the
 * smallest value is 2^-1022. We can generate a value larger
 * than 2^-1022 with expressions of the form w * 10^-326.
 * Thus we need to pick FASTFLOAT_SMALLEST_POWER >= -326.
 *********
 * Any number of form w * 10^309 where w>= 1 is going to be 
 * infinite in binary64 so we never need to worry about powers
 * of 5 greater than 308.
 */
#define FASTFLOAT_SMALLEST_POWER -325
#define FASTFLOAT_LARGEST_POWER 308

#ifdef _MSC_VER
#ifndef really_inline
#define really_inline __forceinline
#endif // really_inline
#ifndef unlikely
#define unlikely(x) x
#endif // unlikely
#else  // _MSC_VER
#ifndef unlikely
#define unlikely(x) __builtin_expect(!!(x), 0)
#endif // unlikely
#ifndef really_inline
#define really_inline __attribute__((always_inline)) inline
#endif // really_inline
#endif // _MSC_VER

struct value128 {
  uint64_t low;
  uint64_t high;
};

#ifdef _MSC_VER
#define FAST_DOUBLE_PARSER_VISUAL_STUDIO 1
#ifdef __clang__
// clang under visual studio
#define FAST_DOUBLE_PARSER_CLANG_VISUAL_STUDIO 1
#else
// just regular visual studio (best guess)
#define FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO 1
#endif // __clang__
#endif // _MSC_VER

#if defined(FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO) &&                                 \
    !defined(_M_X64) && !defined(_M_ARM64)// _umul128 for x86, arm
// this is a slow emulation routine for 32-bit Windows
//
static inline uint64_t __emulu(uint32_t x, uint32_t y) {
  return x * (uint64_t)y;
}
static inline uint64_t _umul128(uint64_t ab, uint64_t cd, uint64_t *hi) {
  uint64_t ad = __emulu((uint32_t)(ab >> 32), (uint32_t)cd);
  uint64_t bd = __emulu((uint32_t)ab, (uint32_t)cd);
  uint64_t adbc = ad + __emulu((uint32_t)ab, (uint32_t)(cd >> 32));
  uint64_t adbc_carry = !!(adbc < ad);
  uint64_t lo = bd + (adbc << 32);
  *hi = __emulu((uint32_t)(ab >> 32), (uint32_t)(cd >> 32)) + (adbc >> 32) +
        (adbc_carry << 32) + !!(lo < bd);
  return lo;
}
#endif

// We need a backup on old systems.
// credit: https://stackoverflow.com/questions/28868367/getting-the-high-part-of-64-bit-integer-multiplication
really_inline uint64_t Emulate64x64to128(uint64_t& r_hi, const uint64_t x, const uint64_t y) {
    const uint64_t x0 = (uint32_t)x, x1 = x >> 32;
    const uint64_t y0 = (uint32_t)y, y1 = y >> 32;
    const uint64_t p11 = x1 * y1, p01 = x0 * y1;
    const uint64_t p10 = x1 * y0, p00 = x0 * y0;
    
    // 64-bit product + two 32-bit values
    const uint64_t middle = p10 + (p00 >> 32) + (uint32_t)p01;

    // 64-bit product + two 32-bit values
    r_hi = p11 + (middle >> 32) + (p01 >> 32);

    // Add LOW PART and lower half of MIDDLE PART
    return (middle << 32) | (uint32_t)p00;
}

really_inline value128 full_multiplication(uint64_t value1, uint64_t value2) {
  value128 answer;
#ifdef FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO
#ifdef _M_ARM64
  // ARM64 has native support for 64-bit multiplications, no need to emultate
  answer.high = __umulh(value1, value2);
  answer.low = value1 * value2;
#else
  answer.low = _umul128(value1, value2, &answer.high); // _umul128 not available on ARM64
#endif // _M_ARM64
#else // SIMDJSON_REGULAR_VISUAL_STUDIO
#ifdef __SIZEOF_INT128__ // this is what we have on most 32-bit systems
  __uint128_t r = ((__uint128_t)value1) * value2;
  answer.low = uint64_t(r);
  answer.high = uint64_t(r >> 64);
#else
  // fallback
  answer.low = Emulate64x64to128(answer.high, value1,  value2);
#endif
#endif
  return answer;
}

/* result might be undefined when input_num is zero */
inline int leading_zeroes(uint64_t input_num) {
#ifdef _MSC_VER
  unsigned long leading_zero = 0;
  // Search the mask data from most significant bit (MSB)
  // to least significant bit (LSB) for a set bit (1).
#ifdef _WIN64
  if (_BitScanReverse64(&leading_zero, input_num))
    return (int)(63 - leading_zero);
#else
  if (_BitScanReverse(&leading_zero, (uint32_t)(input_num >> 32)))
    return (int)(63 - (leading_zero + 32));
  if (_BitScanReverse(&leading_zero, (uint32_t)input_num))
    return (int)(63 - leading_zero);
#endif // _WIN64
#else
  return __builtin_clzll(input_num);
#endif // _MSC_VER
}

static inline bool is_integer(char c) {
  return (c >= '0' && c <= '9');
  // this gets compiled to (uint8_t)(c - '0') <= 9 on all decent compilers
}


/**
 * When mapping numbers from decimal to binary,
 * we go from w * 10^q to m * 2^p but we have
 * 10^q = 5^q * 2^q, so effectively
 * we are trying to match
 * w * 2^q * 5^q to m * 2^p. Thus the powers of two
 * are not a concern since they can be represented
 * exactly using the binary notation, only the powers of five
 * affect the binary significand.
 */ 

// Attempts to compute i * 10^(power) exactly; and if "negative" is
// true, negate the result.
// This function will only work in some cases, when it does not work, success is
// set to false. This should work *most of the time* (like 99% of the time).
// We assume that power is in the [FASTFLOAT_SMALLEST_POWER,
// FASTFLOAT_LARGEST_POWER] interval: the caller is responsible for this check.
really_inline double compute_float_64(int64_t power, uint64_t i, bool negative,
                                      bool *success) {

  // Precomputed powers of ten from 10^0 to 10^22. These
  // can be represented exactly using the double type.
  static const double power_of_ten[] = {
      1e0,  1e1,  1e2,  1e3,  1e4,  1e5,  1e6,  1e7,  1e8,  1e9,  1e10, 1e11,
      1e12, 1e13, 1e14, 1e15, 1e16, 1e17, 1e18, 1e19, 1e20, 1e21, 1e22};

  // The mantissas of powers of ten from -308 to 308, extended out to sixty four
  // bits. The array contains the powers of ten approximated
  // as a 64-bit mantissa. It goes from 10^FASTFLOAT_SMALLEST_POWER to
  // 10^FASTFLOAT_LARGEST_POWER (inclusively).
  // The mantissa is truncated, and
  // never rounded up. Uses about 5KB.
  static const uint64_t mantissa_64[] = {
    0xa5ced43b7e3e9188, 0xcf42894a5dce35ea,
    0x818995ce7aa0e1b2, 0xa1ebfb4219491a1f,
    0xca66fa129f9b60a6, 0xfd00b897478238d0,
    0x9e20735e8cb16382, 0xc5a890362fddbc62,
    0xf712b443bbd52b7b, 0x9a6bb0aa55653b2d,
    0xc1069cd4eabe89f8, 0xf148440a256e2c76,
    0x96cd2a865764dbca, 0xbc807527ed3e12bc,
    0xeba09271e88d976b, 0x93445b8731587ea3,
    0xb8157268fdae9e4c, 0xe61acf033d1a45df,
    0x8fd0c16206306bab, 0xb3c4f1ba87bc8696,
    0xe0b62e2929aba83c, 0x8c71dcd9ba0b4925,
    0xaf8e5410288e1b6f, 0xdb71e91432b1a24a,
    0x892731ac9faf056e, 0xab70fe17c79ac6ca,
    0xd64d3d9db981787d, 0x85f0468293f0eb4e,
    0xa76c582338ed2621, 0xd1476e2c07286faa,
    0x82cca4db847945ca, 0xa37fce126597973c,
    0xcc5fc196fefd7d0c, 0xff77b1fcbebcdc4f,
    0x9faacf3df73609b1, 0xc795830d75038c1d,
    0xf97ae3d0d2446f25, 0x9becce62836ac577,
    0xc2e801fb244576d5, 0xf3a20279ed56d48a,
    0x9845418c345644d6, 0xbe5691ef416bd60c,
    0xedec366b11c6cb8f, 0x94b3a202eb1c3f39,
    0xb9e08a83a5e34f07, 0xe858ad248f5c22c9,
    0x91376c36d99995be, 0xb58547448ffffb2d,
    0xe2e69915b3fff9f9, 0x8dd01fad907ffc3b,
    0xb1442798f49ffb4a, 0xdd95317f31c7fa1d,
    0x8a7d3eef7f1cfc52, 0xad1c8eab5ee43b66,
    0xd863b256369d4a40, 0x873e4f75e2224e68,
    0xa90de3535aaae202, 0xd3515c2831559a83,
    0x8412d9991ed58091, 0xa5178fff668ae0b6,
    0xce5d73ff402d98e3, 0x80fa687f881c7f8e,
    0xa139029f6a239f72, 0xc987434744ac874e,
    0xfbe9141915d7a922, 0x9d71ac8fada6c9b5,
    0xc4ce17b399107c22, 0xf6019da07f549b2b,
    0x99c102844f94e0fb, 0xc0314325637a1939,
    0xf03d93eebc589f88, 0x96267c7535b763b5,
    0xbbb01b9283253ca2, 0xea9c227723ee8bcb,
    0x92a1958a7675175f, 0xb749faed14125d36,
    0xe51c79a85916f484, 0x8f31cc0937ae58d2,
    0xb2fe3f0b8599ef07, 0xdfbdcece67006ac9,
    0x8bd6a141006042bd, 0xaecc49914078536d,
    0xda7f5bf590966848, 0x888f99797a5e012d,
    0xaab37fd7d8f58178, 0xd5605fcdcf32e1d6,
    0x855c3be0a17fcd26, 0xa6b34ad8c9dfc06f,
    0xd0601d8efc57b08b, 0x823c12795db6ce57,
    0xa2cb1717b52481ed, 0xcb7ddcdda26da268,
    0xfe5d54150b090b02, 0x9efa548d26e5a6e1,
    0xc6b8e9b0709f109a, 0xf867241c8cc6d4c0,
    0x9b407691d7fc44f8, 0xc21094364dfb5636,
    0xf294b943e17a2bc4, 0x979cf3ca6cec5b5a,
    0xbd8430bd08277231, 0xece53cec4a314ebd,
    0x940f4613ae5ed136, 0xb913179899f68584,
    0xe757dd7ec07426e5, 0x9096ea6f3848984f,
    0xb4bca50b065abe63, 0xe1ebce4dc7f16dfb,
    0x8d3360f09cf6e4bd, 0xb080392cc4349dec,
    0xdca04777f541c567, 0x89e42caaf9491b60,
    0xac5d37d5b79b6239, 0xd77485cb25823ac7,
    0x86a8d39ef77164bc, 0xa8530886b54dbdeb,
    0xd267caa862a12d66, 0x8380dea93da4bc60,
    0xa46116538d0deb78, 0xcd795be870516656,
    0x806bd9714632dff6, 0xa086cfcd97bf97f3,
    0xc8a883c0fdaf7df0, 0xfad2a4b13d1b5d6c,
    0x9cc3a6eec6311a63, 0xc3f490aa77bd60fc,
    0xf4f1b4d515acb93b, 0x991711052d8bf3c5,
    0xbf5cd54678eef0b6, 0xef340a98172aace4,
    0x9580869f0e7aac0e, 0xbae0a846d2195712,
    0xe998d258869facd7, 0x91ff83775423cc06,
    0xb67f6455292cbf08, 0xe41f3d6a7377eeca,
    0x8e938662882af53e, 0xb23867fb2a35b28d,
    0xdec681f9f4c31f31, 0x8b3c113c38f9f37e,
    0xae0b158b4738705e, 0xd98ddaee19068c76,
    0x87f8a8d4cfa417c9, 0xa9f6d30a038d1dbc,
    0xd47487cc8470652b, 0x84c8d4dfd2c63f3b,
    0xa5fb0a17c777cf09, 0xcf79cc9db955c2cc,
    0x81ac1fe293d599bf, 0xa21727db38cb002f,
    0xca9cf1d206fdc03b, 0xfd442e4688bd304a,
    0x9e4a9cec15763e2e, 0xc5dd44271ad3cdba,
    0xf7549530e188c128, 0x9a94dd3e8cf578b9,
    0xc13a148e3032d6e7, 0xf18899b1bc3f8ca1,
    0x96f5600f15a7b7e5, 0xbcb2b812db11a5de,
    0xebdf661791d60f56, 0x936b9fcebb25c995,
    0xb84687c269ef3bfb, 0xe65829b3046b0afa,
    0x8ff71a0fe2c2e6dc, 0xb3f4e093db73a093,
    0xe0f218b8d25088b8, 0x8c974f7383725573,
    0xafbd2350644eeacf, 0xdbac6c247d62a583,
    0x894bc396ce5da772, 0xab9eb47c81f5114f,
    0xd686619ba27255a2, 0x8613fd0145877585,
    0xa798fc4196e952e7, 0xd17f3b51fca3a7a0,
    0x82ef85133de648c4, 0xa3ab66580d5fdaf5,
    0xcc963fee10b7d1b3, 0xffbbcfe994e5c61f,
    0x9fd561f1fd0f9bd3, 0xc7caba6e7c5382c8,
    0xf9bd690a1b68637b, 0x9c1661a651213e2d,
    0xc31bfa0fe5698db8, 0xf3e2f893dec3f126,
    0x986ddb5c6b3a76b7, 0xbe89523386091465,
    0xee2ba6c0678b597f, 0x94db483840b717ef,
    0xba121a4650e4ddeb, 0xe896a0d7e51e1566,
    0x915e2486ef32cd60, 0xb5b5ada8aaff80b8,
    0xe3231912d5bf60e6, 0x8df5efabc5979c8f,
    0xb1736b96b6fd83b3, 0xddd0467c64bce4a0,
    0x8aa22c0dbef60ee4, 0xad4ab7112eb3929d,
    0xd89d64d57a607744, 0x87625f056c7c4a8b,
    0xa93af6c6c79b5d2d, 0xd389b47879823479,
    0x843610cb4bf160cb, 0xa54394fe1eedb8fe,
    0xce947a3da6a9273e, 0x811ccc668829b887,
    0xa163ff802a3426a8, 0xc9bcff6034c13052,
    0xfc2c3f3841f17c67, 0x9d9ba7832936edc0,
    0xc5029163f384a931, 0xf64335bcf065d37d,
    0x99ea0196163fa42e, 0xc06481fb9bcf8d39,
    0xf07da27a82c37088, 0x964e858c91ba2655,
    0xbbe226efb628afea, 0xeadab0aba3b2dbe5,
    0x92c8ae6b464fc96f, 0xb77ada0617e3bbcb,
    0xe55990879ddcaabd, 0x8f57fa54c2a9eab6,
    0xb32df8e9f3546564, 0xdff9772470297ebd,
    0x8bfbea76c619ef36, 0xaefae51477a06b03,
    0xdab99e59958885c4, 0x88b402f7fd75539b,
    0xaae103b5fcd2a881, 0xd59944a37c0752a2,
    0x857fcae62d8493a5, 0xa6dfbd9fb8e5b88e,
    0xd097ad07a71f26b2, 0x825ecc24c873782f,
    0xa2f67f2dfa90563b, 0xcbb41ef979346bca,
    0xfea126b7d78186bc, 0x9f24b832e6b0f436,
    0xc6ede63fa05d3143, 0xf8a95fcf88747d94,
    0x9b69dbe1b548ce7c, 0xc24452da229b021b,
    0xf2d56790ab41c2a2, 0x97c560ba6b0919a5,
    0xbdb6b8e905cb600f, 0xed246723473e3813,
    0x9436c0760c86e30b, 0xb94470938fa89bce,
    0xe7958cb87392c2c2, 0x90bd77f3483bb9b9,
    0xb4ecd5f01a4aa828, 0xe2280b6c20dd5232,
    0x8d590723948a535f, 0xb0af48ec79ace837,
    0xdcdb1b2798182244, 0x8a08f0f8bf0f156b,
    0xac8b2d36eed2dac5, 0xd7adf884aa879177,
    0x86ccbb52ea94baea, 0xa87fea27a539e9a5,
    0xd29fe4b18e88640e, 0x83a3eeeef9153e89,
    0xa48ceaaab75a8e2b, 0xcdb02555653131b6,
    0x808e17555f3ebf11, 0xa0b19d2ab70e6ed6,
    0xc8de047564d20a8b, 0xfb158592be068d2e,
    0x9ced737bb6c4183d, 0xc428d05aa4751e4c,
    0xf53304714d9265df, 0x993fe2c6d07b7fab,
    0xbf8fdb78849a5f96, 0xef73d256a5c0f77c,
    0x95a8637627989aad, 0xbb127c53b17ec159,
    0xe9d71b689dde71af, 0x9226712162ab070d,
    0xb6b00d69bb55c8d1, 0xe45c10c42a2b3b05,
    0x8eb98a7a9a5b04e3, 0xb267ed1940f1c61c,
    0xdf01e85f912e37a3, 0x8b61313bbabce2c6,
    0xae397d8aa96c1b77, 0xd9c7dced53c72255,
    0x881cea14545c7575, 0xaa242499697392d2,
    0xd4ad2dbfc3d07787, 0x84ec3c97da624ab4,
    0xa6274bbdd0fadd61, 0xcfb11ead453994ba,
    0x81ceb32c4b43fcf4, 0xa2425ff75e14fc31,
    0xcad2f7f5359a3b3e, 0xfd87b5f28300ca0d,
    0x9e74d1b791e07e48, 0xc612062576589dda,
    0xf79687aed3eec551, 0x9abe14cd44753b52,
    0xc16d9a0095928a27, 0xf1c90080baf72cb1,
    0x971da05074da7bee, 0xbce5086492111aea,
    0xec1e4a7db69561a5, 0x9392ee8e921d5d07,
    0xb877aa3236a4b449, 0xe69594bec44de15b,
    0x901d7cf73ab0acd9, 0xb424dc35095cd80f,
    0xe12e13424bb40e13, 0x8cbccc096f5088cb,
    0xafebff0bcb24aafe, 0xdbe6fecebdedd5be,
    0x89705f4136b4a597, 0xabcc77118461cefc,
    0xd6bf94d5e57a42bc, 0x8637bd05af6c69b5,
    0xa7c5ac471b478423, 0xd1b71758e219652b,
    0x83126e978d4fdf3b, 0xa3d70a3d70a3d70a,
    0xcccccccccccccccc, 0x8000000000000000,
    0xa000000000000000, 0xc800000000000000,
    0xfa00000000000000, 0x9c40000000000000,
    0xc350000000000000, 0xf424000000000000,
    0x9896800000000000, 0xbebc200000000000,
    0xee6b280000000000, 0x9502f90000000000,
    0xba43b74000000000, 0xe8d4a51000000000,
    0x9184e72a00000000, 0xb5e620f480000000,
    0xe35fa931a0000000, 0x8e1bc9bf04000000,
    0xb1a2bc2ec5000000, 0xde0b6b3a76400000,
    0x8ac7230489e80000, 0xad78ebc5ac620000,
    0xd8d726b7177a8000, 0x878678326eac9000,
    0xa968163f0a57b400, 0xd3c21bcecceda100,
    0x84595161401484a0, 0xa56fa5b99019a5c8,
    0xcecb8f27f4200f3a, 0x813f3978f8940984,
    0xa18f07d736b90be5, 0xc9f2c9cd04674ede,
    0xfc6f7c4045812296, 0x9dc5ada82b70b59d,
    0xc5371912364ce305, 0xf684df56c3e01bc6,
    0x9a130b963a6c115c, 0xc097ce7bc90715b3,
    0xf0bdc21abb48db20, 0x96769950b50d88f4,
    0xbc143fa4e250eb31, 0xeb194f8e1ae525fd,
    0x92efd1b8d0cf37be, 0xb7abc627050305ad,
    0xe596b7b0c643c719, 0x8f7e32ce7bea5c6f,
    0xb35dbf821ae4f38b, 0xe0352f62a19e306e,
    0x8c213d9da502de45, 0xaf298d050e4395d6,
    0xdaf3f04651d47b4c, 0x88d8762bf324cd0f,
    0xab0e93b6efee0053, 0xd5d238a4abe98068,
    0x85a36366eb71f041, 0xa70c3c40a64e6c51,
    0xd0cf4b50cfe20765, 0x82818f1281ed449f,
    0xa321f2d7226895c7, 0xcbea6f8ceb02bb39,
    0xfee50b7025c36a08, 0x9f4f2726179a2245,
    0xc722f0ef9d80aad6, 0xf8ebad2b84e0d58b,
    0x9b934c3b330c8577, 0xc2781f49ffcfa6d5,
    0xf316271c7fc3908a, 0x97edd871cfda3a56,
    0xbde94e8e43d0c8ec, 0xed63a231d4c4fb27,
    0x945e455f24fb1cf8, 0xb975d6b6ee39e436,
    0xe7d34c64a9c85d44, 0x90e40fbeea1d3a4a,
    0xb51d13aea4a488dd, 0xe264589a4dcdab14,
    0x8d7eb76070a08aec, 0xb0de65388cc8ada8,
    0xdd15fe86affad912, 0x8a2dbf142dfcc7ab,
    0xacb92ed9397bf996, 0xd7e77a8f87daf7fb,
    0x86f0ac99b4e8dafd, 0xa8acd7c0222311bc,
    0xd2d80db02aabd62b, 0x83c7088e1aab65db,
    0xa4b8cab1a1563f52, 0xcde6fd5e09abcf26,
    0x80b05e5ac60b6178, 0xa0dc75f1778e39d6,
    0xc913936dd571c84c, 0xfb5878494ace3a5f,
    0x9d174b2dcec0e47b, 0xc45d1df942711d9a,
    0xf5746577930d6500, 0x9968bf6abbe85f20,
    0xbfc2ef456ae276e8, 0xefb3ab16c59b14a2,
    0x95d04aee3b80ece5, 0xbb445da9ca61281f,
    0xea1575143cf97226, 0x924d692ca61be758,
    0xb6e0c377cfa2e12e, 0xe498f455c38b997a,
    0x8edf98b59a373fec, 0xb2977ee300c50fe7,
    0xdf3d5e9bc0f653e1, 0x8b865b215899f46c,
    0xae67f1e9aec07187, 0xda01ee641a708de9,
    0x884134fe908658b2, 0xaa51823e34a7eede,
    0xd4e5e2cdc1d1ea96, 0x850fadc09923329e,
    0xa6539930bf6bff45, 0xcfe87f7cef46ff16,
    0x81f14fae158c5f6e, 0xa26da3999aef7749,
    0xcb090c8001ab551c, 0xfdcb4fa002162a63,
    0x9e9f11c4014dda7e, 0xc646d63501a1511d,
    0xf7d88bc24209a565, 0x9ae757596946075f,
    0xc1a12d2fc3978937, 0xf209787bb47d6b84,
    0x9745eb4d50ce6332, 0xbd176620a501fbff,
    0xec5d3fa8ce427aff, 0x93ba47c980e98cdf,
    0xb8a8d9bbe123f017, 0xe6d3102ad96cec1d,
    0x9043ea1ac7e41392, 0xb454e4a179dd1877,
    0xe16a1dc9d8545e94, 0x8ce2529e2734bb1d,
    0xb01ae745b101e9e4, 0xdc21a1171d42645d,
    0x899504ae72497eba, 0xabfa45da0edbde69,
    0xd6f8d7509292d603, 0x865b86925b9bc5c2,
    0xa7f26836f282b732, 0xd1ef0244af2364ff,
    0x8335616aed761f1f, 0xa402b9c5a8d3a6e7,
    0xcd036837130890a1, 0x802221226be55a64,
    0xa02aa96b06deb0fd, 0xc83553c5c8965d3d,
    0xfa42a8b73abbf48c, 0x9c69a97284b578d7,
    0xc38413cf25e2d70d, 0xf46518c2ef5b8cd1,
    0x98bf2f79d5993802, 0xbeeefb584aff8603,
    0xeeaaba2e5dbf6784, 0x952ab45cfa97a0b2,
    0xba756174393d88df, 0xe912b9d1478ceb17,
    0x91abb422ccb812ee, 0xb616a12b7fe617aa,
    0xe39c49765fdf9d94, 0x8e41ade9fbebc27d,
    0xb1d219647ae6b31c, 0xde469fbd99a05fe3,
    0x8aec23d680043bee, 0xada72ccc20054ae9,
    0xd910f7ff28069da4, 0x87aa9aff79042286,
    0xa99541bf57452b28, 0xd3fa922f2d1675f2,
    0x847c9b5d7c2e09b7, 0xa59bc234db398c25,
    0xcf02b2c21207ef2e, 0x8161afb94b44f57d,
    0xa1ba1ba79e1632dc, 0xca28a291859bbf93,
    0xfcb2cb35e702af78, 0x9defbf01b061adab,
    0xc56baec21c7a1916, 0xf6c69a72a3989f5b,
    0x9a3c2087a63f6399, 0xc0cb28a98fcf3c7f,
    0xf0fdf2d3f3c30b9f, 0x969eb7c47859e743,
    0xbc4665b596706114, 0xeb57ff22fc0c7959,
    0x9316ff75dd87cbd8, 0xb7dcbf5354e9bece,
    0xe5d3ef282a242e81, 0x8fa475791a569d10,
    0xb38d92d760ec4455, 0xe070f78d3927556a,
    0x8c469ab843b89562, 0xaf58416654a6babb,
    0xdb2e51bfe9d0696a, 0x88fcf317f22241e2,
    0xab3c2fddeeaad25a, 0xd60b3bd56a5586f1,
    0x85c7056562757456, 0xa738c6bebb12d16c,
    0xd106f86e69d785c7, 0x82a45b450226b39c,
    0xa34d721642b06084, 0xcc20ce9bd35c78a5,
    0xff290242c83396ce, 0x9f79a169bd203e41,
    0xc75809c42c684dd1, 0xf92e0c3537826145,
    0x9bbcc7a142b17ccb, 0xc2abf989935ddbfe,
    0xf356f7ebf83552fe, 0x98165af37b2153de,
    0xbe1bf1b059e9a8d6, 0xeda2ee1c7064130c,
    0x9485d4d1c63e8be7, 0xb9a74a0637ce2ee1,
    0xe8111c87c5c1ba99, 0x910ab1d4db9914a0,
    0xb54d5e4a127f59c8, 0xe2a0b5dc971f303a,
    0x8da471a9de737e24, 0xb10d8e1456105dad,
    0xdd50f1996b947518, 0x8a5296ffe33cc92f,
    0xace73cbfdc0bfb7b, 0xd8210befd30efa5a,
    0x8714a775e3e95c78, 0xa8d9d1535ce3b396,
    0xd31045a8341ca07c, 0x83ea2b892091e44d,
    0xa4e4b66b68b65d60, 0xce1de40642e3f4b9,
    0x80d2ae83e9ce78f3, 0xa1075a24e4421730,
    0xc94930ae1d529cfc, 0xfb9b7cd9a4a7443c,
    0x9d412e0806e88aa5, 0xc491798a08a2ad4e,
    0xf5b5d7ec8acb58a2, 0x9991a6f3d6bf1765,
    0xbff610b0cc6edd3f, 0xeff394dcff8a948e,
    0x95f83d0a1fb69cd9, 0xbb764c4ca7a4440f,
    0xea53df5fd18d5513, 0x92746b9be2f8552c,
    0xb7118682dbb66a77, 0xe4d5e82392a40515,
    0x8f05b1163ba6832d, 0xb2c71d5bca9023f8,
    0xdf78e4b2bd342cf6, 0x8bab8eefb6409c1a,
    0xae9672aba3d0c320, 0xda3c0f568cc4f3e8,
    0x8865899617fb1871, 0xaa7eebfb9df9de8d,
    0xd51ea6fa85785631, 0x8533285c936b35de,
    0xa67ff273b8460356, 0xd01fef10a657842c,
    0x8213f56a67f6b29b, 0xa298f2c501f45f42,
    0xcb3f2f7642717713, 0xfe0efb53d30dd4d7,
    0x9ec95d1463e8a506, 0xc67bb4597ce2ce48,
    0xf81aa16fdc1b81da, 0x9b10a4e5e9913128,
    0xc1d4ce1f63f57d72, 0xf24a01a73cf2dccf,
    0x976e41088617ca01, 0xbd49d14aa79dbc82,
    0xec9c459d51852ba2, 0x93e1ab8252f33b45,
    0xb8da1662e7b00a17, 0xe7109bfba19c0c9d,
    0x906a617d450187e2, 0xb484f9dc9641e9da,
    0xe1a63853bbd26451, 0x8d07e33455637eb2,
    0xb049dc016abc5e5f, 0xdc5c5301c56b75f7,
    0x89b9b3e11b6329ba, 0xac2820d9623bf429,
    0xd732290fbacaf133, 0x867f59a9d4bed6c0,
    0xa81f301449ee8c70, 0xd226fc195c6a2f8c,
    0x83585d8fd9c25db7, 0xa42e74f3d032f525,
    0xcd3a1230c43fb26f, 0x80444b5e7aa7cf85,
    0xa0555e361951c366, 0xc86ab5c39fa63440,
    0xfa856334878fc150, 0x9c935e00d4b9d8d2,
    0xc3b8358109e84f07, 0xf4a642e14c6262c8,
    0x98e7e9cccfbd7dbd, 0xbf21e44003acdd2c,
    0xeeea5d5004981478, 0x95527a5202df0ccb,
    0xbaa718e68396cffd, 0xe950df20247c83fd,
    0x91d28b7416cdd27e, 0xb6472e511c81471d,
    0xe3d8f9e563a198e5, 0x8e679c2f5e44ff8f};
  // A complement to mantissa_64
  // complete to a 128-bit mantissa.
  // Uses about 5KB but is rarely accessed.
  static const uint64_t mantissa_128[] = {
    0x419ea3bd35385e2d, 0x52064cac828675b9,
    0x7343efebd1940993, 0x1014ebe6c5f90bf8,
    0xd41a26e077774ef6, 0x8920b098955522b4,
    0x55b46e5f5d5535b0, 0xeb2189f734aa831d,
    0xa5e9ec7501d523e4, 0x47b233c92125366e,
    0x999ec0bb696e840a, 0xc00670ea43ca250d,
    0x380406926a5e5728, 0xc605083704f5ecf2,
    0xf7864a44c633682e, 0x7ab3ee6afbe0211d,
    0x5960ea05bad82964, 0x6fb92487298e33bd,
    0xa5d3b6d479f8e056, 0x8f48a4899877186c,
    0x331acdabfe94de87, 0x9ff0c08b7f1d0b14,
    0x7ecf0ae5ee44dd9, 0xc9e82cd9f69d6150,
    0xbe311c083a225cd2, 0x6dbd630a48aaf406,
    0x92cbbccdad5b108, 0x25bbf56008c58ea5,
    0xaf2af2b80af6f24e, 0x1af5af660db4aee1,
    0x50d98d9fc890ed4d, 0xe50ff107bab528a0,
    0x1e53ed49a96272c8, 0x25e8e89c13bb0f7a,
    0x77b191618c54e9ac, 0xd59df5b9ef6a2417,
    0x4b0573286b44ad1d, 0x4ee367f9430aec32,
    0x229c41f793cda73f, 0x6b43527578c1110f,
    0x830a13896b78aaa9, 0x23cc986bc656d553,
    0x2cbfbe86b7ec8aa8, 0x7bf7d71432f3d6a9,
    0xdaf5ccd93fb0cc53, 0xd1b3400f8f9cff68,
    0x23100809b9c21fa1, 0xabd40a0c2832a78a,
    0x16c90c8f323f516c, 0xae3da7d97f6792e3,
    0x99cd11cfdf41779c, 0x40405643d711d583,
    0x482835ea666b2572, 0xda3243650005eecf,
    0x90bed43e40076a82, 0x5a7744a6e804a291,
    0x711515d0a205cb36, 0xd5a5b44ca873e03,
    0xe858790afe9486c2, 0x626e974dbe39a872,
    0xfb0a3d212dc8128f, 0x7ce66634bc9d0b99,
    0x1c1fffc1ebc44e80, 0xa327ffb266b56220,
    0x4bf1ff9f0062baa8, 0x6f773fc3603db4a9,
    0xcb550fb4384d21d3, 0x7e2a53a146606a48,
    0x2eda7444cbfc426d, 0xfa911155fefb5308,
    0x793555ab7eba27ca, 0x4bc1558b2f3458de,
    0x9eb1aaedfb016f16, 0x465e15a979c1cadc,
    0xbfacd89ec191ec9, 0xcef980ec671f667b,
    0x82b7e12780e7401a, 0xd1b2ecb8b0908810,
    0x861fa7e6dcb4aa15, 0x67a791e093e1d49a,
    0xe0c8bb2c5c6d24e0, 0x58fae9f773886e18,
    0xaf39a475506a899e, 0x6d8406c952429603,
    0xc8e5087ba6d33b83, 0xfb1e4a9a90880a64,
    0x5cf2eea09a55067f, 0xf42faa48c0ea481e,
    0xf13b94daf124da26, 0x76c53d08d6b70858,
    0x54768c4b0c64ca6e, 0xa9942f5dcf7dfd09,
    0xd3f93b35435d7c4c, 0xc47bc5014a1a6daf,
    0x359ab6419ca1091b, 0xc30163d203c94b62,
    0x79e0de63425dcf1d, 0x985915fc12f542e4,
    0x3e6f5b7b17b2939d, 0xa705992ceecf9c42,
    0x50c6ff782a838353, 0xa4f8bf5635246428,
    0x871b7795e136be99, 0x28e2557b59846e3f,
    0x331aeada2fe589cf, 0x3ff0d2c85def7621,
    0xfed077a756b53a9, 0xd3e8495912c62894,
    0x64712dd7abbbd95c, 0xbd8d794d96aacfb3,
    0xecf0d7a0fc5583a0, 0xf41686c49db57244,
    0x311c2875c522ced5, 0x7d633293366b828b,
    0xae5dff9c02033197, 0xd9f57f830283fdfc,
    0xd072df63c324fd7b, 0x4247cb9e59f71e6d,
    0x52d9be85f074e608, 0x67902e276c921f8b,
    0xba1cd8a3db53b6, 0x80e8a40eccd228a4,
    0x6122cd128006b2cd, 0x796b805720085f81,
    0xcbe3303674053bb0, 0xbedbfc4411068a9c,
    0xee92fb5515482d44, 0x751bdd152d4d1c4a,
    0xd262d45a78a0635d, 0x86fb897116c87c34,
    0xd45d35e6ae3d4da0, 0x8974836059cca109,
    0x2bd1a438703fc94b, 0x7b6306a34627ddcf,
    0x1a3bc84c17b1d542, 0x20caba5f1d9e4a93,
    0x547eb47b7282ee9c, 0xe99e619a4f23aa43,
    0x6405fa00e2ec94d4, 0xde83bc408dd3dd04,
    0x9624ab50b148d445, 0x3badd624dd9b0957,
    0xe54ca5d70a80e5d6, 0x5e9fcf4ccd211f4c,
    0x7647c3200069671f, 0x29ecd9f40041e073,
    0xf468107100525890, 0x7182148d4066eeb4,
    0xc6f14cd848405530, 0xb8ada00e5a506a7c,
    0xa6d90811f0e4851c, 0x908f4a166d1da663,
    0x9a598e4e043287fe, 0x40eff1e1853f29fd,
    0xd12bee59e68ef47c, 0x82bb74f8301958ce,
    0xe36a52363c1faf01, 0xdc44e6c3cb279ac1,
    0x29ab103a5ef8c0b9, 0x7415d448f6b6f0e7,
    0x111b495b3464ad21, 0xcab10dd900beec34,
    0x3d5d514f40eea742, 0xcb4a5a3112a5112,
    0x47f0e785eaba72ab, 0x59ed216765690f56,
    0x306869c13ec3532c, 0x1e414218c73a13fb,
    0xe5d1929ef90898fa, 0xdf45f746b74abf39,
    0x6b8bba8c328eb783, 0x66ea92f3f326564,
    0xc80a537b0efefebd, 0xbd06742ce95f5f36,
    0x2c48113823b73704, 0xf75a15862ca504c5,
    0x9a984d73dbe722fb, 0xc13e60d0d2e0ebba,
    0x318df905079926a8, 0xfdf17746497f7052,
    0xfeb6ea8bedefa633, 0xfe64a52ee96b8fc0,
    0x3dfdce7aa3c673b0, 0x6bea10ca65c084e,
    0x486e494fcff30a62, 0x5a89dba3c3efccfa,
    0xf89629465a75e01c, 0xf6bbb397f1135823,
    0x746aa07ded582e2c, 0xa8c2a44eb4571cdc,
    0x92f34d62616ce413, 0x77b020baf9c81d17,
    0xace1474dc1d122e, 0xd819992132456ba,
    0x10e1fff697ed6c69, 0xca8d3ffa1ef463c1,
    0xbd308ff8a6b17cb2, 0xac7cb3f6d05ddbde,
    0x6bcdf07a423aa96b, 0x86c16c98d2c953c6,
    0xe871c7bf077ba8b7, 0x11471cd764ad4972,
    0xd598e40d3dd89bcf, 0x4aff1d108d4ec2c3,
    0xcedf722a585139ba, 0xc2974eb4ee658828,
    0x733d226229feea32, 0x806357d5a3f525f,
    0xca07c2dcb0cf26f7, 0xfc89b393dd02f0b5,
    0xbbac2078d443ace2, 0xd54b944b84aa4c0d,
    0xa9e795e65d4df11, 0x4d4617b5ff4a16d5,
    0x504bced1bf8e4e45, 0xe45ec2862f71e1d6,
    0x5d767327bb4e5a4c, 0x3a6a07f8d510f86f,
    0x890489f70a55368b, 0x2b45ac74ccea842e,
    0x3b0b8bc90012929d, 0x9ce6ebb40173744,
    0xcc420a6a101d0515, 0x9fa946824a12232d,
    0x47939822dc96abf9, 0x59787e2b93bc56f7,
    0x57eb4edb3c55b65a, 0xede622920b6b23f1,
    0xe95fab368e45eced, 0x11dbcb0218ebb414,
    0xd652bdc29f26a119, 0x4be76d3346f0495f,
    0x6f70a4400c562ddb, 0xcb4ccd500f6bb952,
    0x7e2000a41346a7a7, 0x8ed400668c0c28c8,
    0x728900802f0f32fa, 0x4f2b40a03ad2ffb9,
    0xe2f610c84987bfa8, 0xdd9ca7d2df4d7c9,
    0x91503d1c79720dbb, 0x75a44c6397ce912a,
    0xc986afbe3ee11aba, 0xfbe85badce996168,
    0xfae27299423fb9c3, 0xdccd879fc967d41a,
    0x5400e987bbc1c920, 0x290123e9aab23b68,
    0xf9a0b6720aaf6521, 0xf808e40e8d5b3e69,
    0xb60b1d1230b20e04, 0xb1c6f22b5e6f48c2,
    0x1e38aeb6360b1af3, 0x25c6da63c38de1b0,
    0x579c487e5a38ad0e, 0x2d835a9df0c6d851,
    0xf8e431456cf88e65, 0x1b8e9ecb641b58ff,
    0xe272467e3d222f3f, 0x5b0ed81dcc6abb0f,
    0x98e947129fc2b4e9, 0x3f2398d747b36224,
    0x8eec7f0d19a03aad, 0x1953cf68300424ac,
    0x5fa8c3423c052dd7, 0x3792f412cb06794d,
    0xe2bbd88bbee40bd0, 0x5b6aceaeae9d0ec4,
    0xf245825a5a445275, 0xeed6e2f0f0d56712,
    0x55464dd69685606b, 0xaa97e14c3c26b886,
    0xd53dd99f4b3066a8, 0xe546a8038efe4029,
    0xde98520472bdd033, 0x963e66858f6d4440,
    0xdde7001379a44aa8, 0x5560c018580d5d52,
    0xaab8f01e6e10b4a6, 0xcab3961304ca70e8,
    0x3d607b97c5fd0d22, 0x8cb89a7db77c506a,
    0x77f3608e92adb242, 0x55f038b237591ed3,
    0x6b6c46dec52f6688, 0x2323ac4b3b3da015,
    0xabec975e0a0d081a, 0x96e7bd358c904a21,
    0x7e50d64177da2e54, 0xdde50bd1d5d0b9e9,
    0x955e4ec64b44e864, 0xbd5af13bef0b113e,
    0xecb1ad8aeacdd58e, 0x67de18eda5814af2,
    0x80eacf948770ced7, 0xa1258379a94d028d,
    0x96ee45813a04330, 0x8bca9d6e188853fc,
    0x775ea264cf55347d, 0x95364afe032a819d,
    0x3a83ddbd83f52204, 0xc4926a9672793542,
    0x75b7053c0f178293, 0x5324c68b12dd6338,
    0xd3f6fc16ebca5e03, 0x88f4bb1ca6bcf584,
    0x2b31e9e3d06c32e5, 0x3aff322e62439fcf,
    0x9befeb9fad487c2, 0x4c2ebe687989a9b3,
    0xf9d37014bf60a10, 0x538484c19ef38c94,
    0x2865a5f206b06fb9, 0xf93f87b7442e45d3,
    0xf78f69a51539d748, 0xb573440e5a884d1b,
    0x31680a88f8953030, 0xfdc20d2b36ba7c3d,
    0x3d32907604691b4c, 0xa63f9a49c2c1b10f,
    0xfcf80dc33721d53, 0xd3c36113404ea4a8,
    0x645a1cac083126e9, 0x3d70a3d70a3d70a3,
    0xcccccccccccccccc, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x4000000000000000,
    0x5000000000000000, 0xa400000000000000,
    0x4d00000000000000, 0xf020000000000000,
    0x6c28000000000000, 0xc732000000000000,
    0x3c7f400000000000, 0x4b9f100000000000,
    0x1e86d40000000000, 0x1314448000000000,
    0x17d955a000000000, 0x5dcfab0800000000,
    0x5aa1cae500000000, 0xf14a3d9e40000000,
    0x6d9ccd05d0000000, 0xe4820023a2000000,
    0xdda2802c8a800000, 0xd50b2037ad200000,
    0x4526f422cc340000, 0x9670b12b7f410000,
    0x3c0cdd765f114000, 0xa5880a69fb6ac800,
    0x8eea0d047a457a00, 0x72a4904598d6d880,
    0x47a6da2b7f864750, 0x999090b65f67d924,
    0xfff4b4e3f741cf6d, 0xbff8f10e7a8921a4,
    0xaff72d52192b6a0d, 0x9bf4f8a69f764490,
    0x2f236d04753d5b4, 0x1d762422c946590,
    0x424d3ad2b7b97ef5, 0xd2e0898765a7deb2,
    0x63cc55f49f88eb2f, 0x3cbf6b71c76b25fb,
    0x8bef464e3945ef7a, 0x97758bf0e3cbb5ac,
    0x3d52eeed1cbea317, 0x4ca7aaa863ee4bdd,
    0x8fe8caa93e74ef6a, 0xb3e2fd538e122b44,
    0x60dbbca87196b616, 0xbc8955e946fe31cd,
    0x6babab6398bdbe41, 0xc696963c7eed2dd1,
    0xfc1e1de5cf543ca2, 0x3b25a55f43294bcb,
    0x49ef0eb713f39ebe, 0x6e3569326c784337,
    0x49c2c37f07965404, 0xdc33745ec97be906,
    0x69a028bb3ded71a3, 0xc40832ea0d68ce0c,
    0xf50a3fa490c30190, 0x792667c6da79e0fa,
    0x577001b891185938, 0xed4c0226b55e6f86,
    0x544f8158315b05b4, 0x696361ae3db1c721,
    0x3bc3a19cd1e38e9, 0x4ab48a04065c723,
    0x62eb0d64283f9c76, 0x3ba5d0bd324f8394,
    0xca8f44ec7ee36479, 0x7e998b13cf4e1ecb,
    0x9e3fedd8c321a67e, 0xc5cfe94ef3ea101e,
    0xbba1f1d158724a12, 0x2a8a6e45ae8edc97,
    0xf52d09d71a3293bd, 0x593c2626705f9c56,
    0x6f8b2fb00c77836c, 0xb6dfb9c0f956447,
    0x4724bd4189bd5eac, 0x58edec91ec2cb657,
    0x2f2967b66737e3ed, 0xbd79e0d20082ee74,
    0xecd8590680a3aa11, 0xe80e6f4820cc9495,
    0x3109058d147fdcdd, 0xbd4b46f0599fd415,
    0x6c9e18ac7007c91a, 0x3e2cf6bc604ddb0,
    0x84db8346b786151c, 0xe612641865679a63,
    0x4fcb7e8f3f60c07e, 0xe3be5e330f38f09d,
    0x5cadf5bfd3072cc5, 0x73d9732fc7c8f7f6,
    0x2867e7fddcdd9afa, 0xb281e1fd541501b8,
    0x1f225a7ca91a4226, 0x3375788de9b06958,
    0x52d6b1641c83ae, 0xc0678c5dbd23a49a,
    0xf840b7ba963646e0, 0xb650e5a93bc3d898,
    0xa3e51f138ab4cebe, 0xc66f336c36b10137,
    0xb80b0047445d4184, 0xa60dc059157491e5,
    0x87c89837ad68db2f, 0x29babe4598c311fb,
    0xf4296dd6fef3d67a, 0x1899e4a65f58660c,
    0x5ec05dcff72e7f8f, 0x76707543f4fa1f73,
    0x6a06494a791c53a8, 0x487db9d17636892,
    0x45a9d2845d3c42b6, 0xb8a2392ba45a9b2,
    0x8e6cac7768d7141e, 0x3207d795430cd926,
    0x7f44e6bd49e807b8, 0x5f16206c9c6209a6,
    0x36dba887c37a8c0f, 0xc2494954da2c9789,
    0xf2db9baa10b7bd6c, 0x6f92829494e5acc7,
    0xcb772339ba1f17f9, 0xff2a760414536efb,
    0xfef5138519684aba, 0x7eb258665fc25d69,
    0xef2f773ffbd97a61, 0xaafb550ffacfd8fa,
    0x95ba2a53f983cf38, 0xdd945a747bf26183,
    0x94f971119aeef9e4, 0x7a37cd5601aab85d,
    0xac62e055c10ab33a, 0x577b986b314d6009,
    0xed5a7e85fda0b80b, 0x14588f13be847307,
    0x596eb2d8ae258fc8, 0x6fca5f8ed9aef3bb,
    0x25de7bb9480d5854, 0xaf561aa79a10ae6a,
    0x1b2ba1518094da04, 0x90fb44d2f05d0842,
    0x353a1607ac744a53, 0x42889b8997915ce8,
    0x69956135febada11, 0x43fab9837e699095,
    0x94f967e45e03f4bb, 0x1d1be0eebac278f5,
    0x6462d92a69731732, 0x7d7b8f7503cfdcfe,
    0x5cda735244c3d43e, 0x3a0888136afa64a7,
    0x88aaa1845b8fdd0, 0x8aad549e57273d45,
    0x36ac54e2f678864b, 0x84576a1bb416a7dd,
    0x656d44a2a11c51d5, 0x9f644ae5a4b1b325,
    0x873d5d9f0dde1fee, 0xa90cb506d155a7ea,
    0x9a7f12442d588f2, 0xc11ed6d538aeb2f,
    0x8f1668c8a86da5fa, 0xf96e017d694487bc,
    0x37c981dcc395a9ac, 0x85bbe253f47b1417,
    0x93956d7478ccec8e, 0x387ac8d1970027b2,
    0x6997b05fcc0319e, 0x441fece3bdf81f03,
    0xd527e81cad7626c3, 0x8a71e223d8d3b074,
    0xf6872d5667844e49, 0xb428f8ac016561db,
    0xe13336d701beba52, 0xecc0024661173473,
    0x27f002d7f95d0190, 0x31ec038df7b441f4,
    0x7e67047175a15271, 0xf0062c6e984d386,
    0x52c07b78a3e60868, 0xa7709a56ccdf8a82,
    0x88a66076400bb691, 0x6acff893d00ea435,
    0x583f6b8c4124d43, 0xc3727a337a8b704a,
    0x744f18c0592e4c5c, 0x1162def06f79df73,
    0x8addcb5645ac2ba8, 0x6d953e2bd7173692,
    0xc8fa8db6ccdd0437, 0x1d9c9892400a22a2,
    0x2503beb6d00cab4b, 0x2e44ae64840fd61d,
    0x5ceaecfed289e5d2, 0x7425a83e872c5f47,
    0xd12f124e28f77719, 0x82bd6b70d99aaa6f,
    0x636cc64d1001550b, 0x3c47f7e05401aa4e,
    0x65acfaec34810a71, 0x7f1839a741a14d0d,
    0x1ede48111209a050, 0x934aed0aab460432,
    0xf81da84d5617853f, 0x36251260ab9d668e,
    0xc1d72b7c6b426019, 0xb24cf65b8612f81f,
    0xdee033f26797b627, 0x169840ef017da3b1,
    0x8e1f289560ee864e, 0xf1a6f2bab92a27e2,
    0xae10af696774b1db, 0xacca6da1e0a8ef29,
    0x17fd090a58d32af3, 0xddfc4b4cef07f5b0,
    0x4abdaf101564f98e, 0x9d6d1ad41abe37f1,
    0x84c86189216dc5ed, 0x32fd3cf5b4e49bb4,
    0x3fbc8c33221dc2a1, 0xfabaf3feaa5334a,
    0x29cb4d87f2a7400e, 0x743e20e9ef511012,
    0x914da9246b255416, 0x1ad089b6c2f7548e,
    0xa184ac2473b529b1, 0xc9e5d72d90a2741e,
    0x7e2fa67c7a658892, 0xddbb901b98feeab7,
    0x552a74227f3ea565, 0xd53a88958f87275f,
    0x8a892abaf368f137, 0x2d2b7569b0432d85,
    0x9c3b29620e29fc73, 0x8349f3ba91b47b8f,
    0x241c70a936219a73, 0xed238cd383aa0110,
    0xf4363804324a40aa, 0xb143c6053edcd0d5,
    0xdd94b7868e94050a, 0xca7cf2b4191c8326,
    0xfd1c2f611f63a3f0, 0xbc633b39673c8cec,
    0xd5be0503e085d813, 0x4b2d8644d8a74e18,
    0xddf8e7d60ed1219e, 0xcabb90e5c942b503,
    0x3d6a751f3b936243, 0xcc512670a783ad4,
    0x27fb2b80668b24c5, 0xb1f9f660802dedf6,
    0x5e7873f8a0396973, 0xdb0b487b6423e1e8,
    0x91ce1a9a3d2cda62, 0x7641a140cc7810fb,
    0xa9e904c87fcb0a9d, 0x546345fa9fbdcd44,
    0xa97c177947ad4095, 0x49ed8eabcccc485d,
    0x5c68f256bfff5a74, 0x73832eec6fff3111,
    0xc831fd53c5ff7eab, 0xba3e7ca8b77f5e55,
    0x28ce1bd2e55f35eb, 0x7980d163cf5b81b3,
    0xd7e105bcc332621f, 0x8dd9472bf3fefaa7,
    0xb14f98f6f0feb951, 0x6ed1bf9a569f33d3,
    0xa862f80ec4700c8, 0xcd27bb612758c0fa,
    0x8038d51cb897789c, 0xe0470a63e6bd56c3,
    0x1858ccfce06cac74, 0xf37801e0c43ebc8,
    0xd30560258f54e6ba, 0x47c6b82ef32a2069,
    0x4cdc331d57fa5441, 0xe0133fe4adf8e952,
    0x58180fddd97723a6, 0x570f09eaa7ea7648,};

  // we start with a fast path
  // It was described in
  // Clinger WD. How to read floating point numbers accurately.
  // ACM SIGPLAN Notices. 1990
#if (FLT_EVAL_METHOD != 1) && (FLT_EVAL_METHOD != 0)
  // we do not trust the divisor
  if (0 <= power && power <= 22 && i <= 9007199254740991) {
#else
  if (-22 <= power && power <= 22 && i <= 9007199254740991) {
#endif
    // convert the integer into a double. This is lossless since
    // 0 <= i <= 2^53 - 1.
    double d = double(i);
    //
    // The general idea is as follows.
    // If 0 <= s < 2^53 and if 10^0 <= p <= 10^22 then
    // 1) Both s and p can be represented exactly as 64-bit floating-point
    // values
    // (binary64).
    // 2) Because s and p can be represented exactly as floating-point values,
    // then s * p
    // and s / p will produce correctly rounded values.
    //
    if (power < 0) {
      d = d / power_of_ten[-power];
    } else {
      d = d * power_of_ten[power];
    }
    if (negative) {
      d = -d;
    }
    *success = true;
    return d;
  }
  // When 22 < power && power <  22 + 16, we could
  // hope for another, secondary fast path.  It wa
  // described by David M. Gay in  "Correctly rounded
  // binary-decimal and decimal-binary conversions." (1990)
  // If you need to compute i * 10^(22 + x) for x < 16,
  // first compute i * 10^x, if you know that result is exact
  // (e.g., when i * 10^x < 2^53),
  // then you can still proceed and do (i * 10^x) * 10^22.
  // Is this worth your time?
  // You need  22 < power *and* power <  22 + 16 *and* (i * 10^(x-22) < 2^53)
  // for this second fast path to work.
  // If you you have 22 < power *and* power <  22 + 16, and then you
  // optimistically compute "i * 10^(x-22)", there is still a chance that you
  // have wasted your time if i * 10^(x-22) >= 2^53. It makes the use cases of
  // this optimization maybe less common than we would like. Source:
  // http://www.exploringbinary.com/fast-path-decimal-to-floating-point-conversion/
  // also used in RapidJSON: https://rapidjson.org/strtod_8h_source.html



  // The fast path has now failed, so we are failing back on the slower path.

  // In the slow path, we need to adjust i so that it is > 1<<63 which is always
  // possible, except if i == 0, so we handle i == 0 separately.
  if(i == 0) {
    return negative ? -0.0 : 0.0;
  }


  // We are going to need to do some 64-bit arithmetic to get a more precise product.
  // We use a table lookup approach.
  // It is safe because
  // power >= FASTFLOAT_SMALLEST_POWER
  // and power <= FASTFLOAT_LARGEST_POWER
  // We recover the mantissa of the power, it has a leading 1. It is always
  // rounded down.
  uint64_t factor_mantissa = mantissa_64[power - FASTFLOAT_SMALLEST_POWER];
  

  // The exponent is 1024 + 63 + power 
  //     + floor(log(5**power)/log(2)).
  // The 1024 comes from the ieee64 standard.
  // The 63 comes from the fact that we use a 64-bit word.
  //
  // Computing floor(log(5**power)/log(2)) could be
  // slow. Instead we use a fast function.
  //
  // For power in (-400,350), we have that
  // (((152170 + 65536) * power ) >> 16);
  // is equal to
  //  floor(log(5**power)/log(2)) + power when power >= 0
  // and it is equal to
  //  ceil(log(5**-power)/log(2)) + power when power < 0
  //
  //
  // The 65536 is (1<<16) and corresponds to 
  // (65536 * power) >> 16 ---> power
  //
  // ((152170 * power ) >> 16) is equal to 
  // floor(log(5**power)/log(2)) 
  //
  // Note that this is not magic: 152170/(1<<16) is 
  // approximatively equal to log(5)/log(2).
  // The 1<<16 value is a power of two; we could use a 
  // larger power of 2 if we wanted to.
  //
  int64_t exponent = (((152170 + 65536) * power) >> 16) + 1024 + 63;
  // We want the most significant bit of i to be 1. Shift if needed.
  int lz = leading_zeroes(i);
  i <<= lz;
  // We want the most significant 64 bits of the product. We know
  // this will be non-zero because the most significant bit of i is
  // 1.
  value128 product = full_multiplication(i, factor_mantissa);
  uint64_t lower = product.low;
  uint64_t upper = product.high;
  // We know that upper has at most one leading zero because
  // both i and  factor_mantissa have a leading one. This means
  // that the result is at least as large as ((1<<63)*(1<<63))/(1<<64).

  // As long as the first 9 bits of "upper" are not "1", then we
  // know that we have an exact computed value for the leading
  // 55 bits because any imprecision would play out as a +1, in
  // the worst case.
  // Having 55 bits is necessary because
  // we need 53 bits for the mantissa but we have to have one rounding bit and
  // we can waste a bit if the most significant bit of the product is zero.
  // We expect this next branch to be rarely taken (say 1% of the time).
  // When (upper & 0x1FF) == 0x1FF, it can be common for
  // lower + i < lower to be true (proba. much higher than 1%).
  if (unlikely((upper & 0x1FF) == 0x1FF) && (lower + i < lower)) {
    uint64_t factor_mantissa_low =
        mantissa_128[power - FASTFLOAT_SMALLEST_POWER];
    // next, we compute the 64-bit x 128-bit multiplication, getting a 192-bit
    // result (three 64-bit values)
    product = full_multiplication(i, factor_mantissa_low);
    uint64_t product_low = product.low;
    uint64_t product_middle2 = product.high;
    uint64_t product_middle1 = lower;
    uint64_t product_high = upper;
    uint64_t product_middle = product_middle1 + product_middle2;
    if (product_middle < product_middle1) {
      product_high++; // overflow carry
    }
    // we want to check whether mantissa *i + i would affect our result
    // This does happen, e.g. with 7.3177701707893310e+15
    if (((product_middle + 1 == 0) && ((product_high & 0x1FF) == 0x1FF) &&
         (product_low + i < product_low))) { // let us be prudent and bail out.
      *success = false;
      return 0;
    }
    upper = product_high;
    lower = product_middle;
  }
  // The final mantissa should be 53 bits with a leading 1.
  // We shift it so that it occupies 54 bits with a leading 1.
  ///////
  uint64_t upperbit = upper >> 63;
  uint64_t mantissa = upper >> (upperbit + 9);
  lz += int(1 ^ upperbit);
  // Here we have mantissa < (1<<54).

  // We have to round to even. The "to even" part
  // is only a problem when we are right in between two floats
  // which we guard against.
  // If we have lots of trailing zeros, we may fall right between two
  // floating-point values.
  if (unlikely((lower == 0) && ((upper & 0x1FF) == 0) &&
               ((mantissa & 3) == 1))) {
      // if mantissa & 1 == 1 we might need to round up.
      //
      // Scenarios:
      // 1. We are not in the middle. Then we should round up.
      //
      // 2. We are right in the middle. Whether we round up depends
      // on the last significant bit: if it is "one" then we round
      // up (round to even) otherwise, we do not.
      //
      // So if the last significant bit is 1, we can safely round up.
      // Hence we only need to bail out if (mantissa & 3) == 1.
      // Otherwise we may need more accuracy or analysis to determine whether
      // we are exactly between two floating-point numbers.
      // It can be triggered with 1e23.
      // Note: because the factor_mantissa and factor_mantissa_low are
      // almost always rounded down (except for small positive powers),
      // almost always should round up.
      *success = false;
      return 0;
  }
  mantissa += mantissa & 1;
  mantissa >>= 1;
  // Here we have mantissa < (1<<53), unless there was an overflow
  if (mantissa >= (1ULL << 53)) {
    //////////
    // This will happen when parsing values such as 7.2057594037927933e+16
    ////////
    mantissa = (1ULL << 52);
    lz--; // undo previous addition
  }
  mantissa &= ~(1ULL << 52);
  uint64_t real_exponent = exponent - lz;
  // we have to check that real_exponent is in range, otherwise we bail out
  if (unlikely((real_exponent < 1) || (real_exponent > 2046))) {
    *success = false;
    return 0;
  }
  mantissa |= real_exponent << 52;
  mantissa |= (((uint64_t)negative) << 63);
  double d;
  memcpy(&d, &mantissa, sizeof(d));
  *success = true;
  return d;
}
// Return the null pointer on error
static const char * parse_float_strtod(const char *ptr, double *outDouble) {
  char *endptr;
#if defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 
  // workround for cygwin, solaris
  *outDouble = cygwin_strtod_l(ptr, &endptr);
#elif defined(_WIN32)
  static _locale_t c_locale = _create_locale(LC_ALL, "C");
  *outDouble = _strtod_l(ptr, &endptr, c_locale);
#elif defined(__PASE__)
  *outDouble = strtod(ptr, &endptr);
#else
  static locale_t c_locale = newlocale(LC_ALL_MASK, "C", NULL);
  *outDouble = strtod_l(ptr, &endptr, c_locale);
#endif
  // Some libraries will set errno = ERANGE when the value is subnormal,
  // yet we may want to be able to parse subnormal values.
  // However, we do not want to tolerate NAN or infinite values.
  // There isno realistic application where you might need values so large than
  // they can't fit in binary64. The maximal value is about  1.7976931348623157
  // × 10^308 It is an unimaginable large number. There will never be any piece
  // of engineering involving as many as 10^308 parts. It is estimated that
  // there are about 10^80 atoms in the universe. The estimate for the total
  // number of electrons is similar. Using a double-precision floating-point
  // value, we can represent easily the number of atoms in the universe. We
  // could  also represent the number of ways you can pick any three individual
  // atoms at random in the universe.
  if (!std::isfinite(*outDouble)) {
    return nullptr;
  }
  return endptr;
}

// parse the number at p
// return the null pointer on error
WARN_UNUSED
really_inline const char * parse_number(const char *p, double *outDouble) {
  const char *pinit = p;
  bool found_minus = (*p == '-');
  bool negative = false;
  if (found_minus) {
    ++p;
    negative = true;
    if (!is_integer(*p)) { // a negative sign must be followed by an integer
      return nullptr;
    }
  }
  const char *const start_digits = p;

  uint64_t i;      // an unsigned int avoids signed overflows (which are bad)
  if (*p == '0') { // 0 cannot be followed by an integer
    ++p;
    if (is_integer(*p)) {
      return nullptr;
    }
    i = 0;
  } else {
    if (!(is_integer(*p))) { // must start with an integer
      return nullptr;
    }
    unsigned char digit = *p - '0';
    i = digit;
    p++;
    // the is_made_of_eight_digits_fast routine is unlikely to help here because
    // we rarely see large integer parts like 123456789
    while (is_integer(*p)) {
      digit = *p - '0';
      // a multiplication by 10 is cheaper than an arbitrary integer
      // multiplication
      i = 10 * i + digit; // might overflow, we will handle the overflow later
      ++p;
    }
  }
  int64_t exponent = 0;
  const char *first_after_period = NULL;
  if (*p == '.') {
    ++p;
    first_after_period = p;
    if (is_integer(*p)) {
      unsigned char digit = *p - '0';
      ++p;
      i = i * 10 + digit; // might overflow + multiplication by 10 is likely
                          // cheaper than arbitrary mult.
      // we will handle the overflow later
    } else {
      return nullptr;
    }
    while (is_integer(*p)) {
      unsigned char digit = *p - '0';
      ++p;
      i = i * 10 + digit; // in rare cases, this will overflow, but that's ok
                          // because we have parse_highprecision_float later.
    }
    exponent = first_after_period - p;
  }
  int digit_count =
      int(p - start_digits - 1); // used later to guard against overflows
  if (('e' == *p) || ('E' == *p)) {
    ++p;
    bool neg_exp = false;
    if ('-' == *p) {
      neg_exp = true;
      ++p;
    } else if ('+' == *p) {
      ++p;
    }
    if (!is_integer(*p)) {
      return nullptr;
    }
    unsigned char digit = *p - '0';
    int64_t exp_number = digit;
    p++;
    if (is_integer(*p)) {
      digit = *p - '0';
      exp_number = 10 * exp_number + digit;
      ++p;
    }
    if (is_integer(*p)) {
      digit = *p - '0';
      exp_number = 10 * exp_number + digit;
      ++p;
    }
    while (is_integer(*p)) {
      digit = *p - '0';
      if (exp_number < 0x100000000) { // we need to check for overflows
        exp_number = 10 * exp_number + digit;
      }
      ++p;
    }
    exponent += (neg_exp ? -exp_number : exp_number);
  }
  // If we frequently had to deal with long strings of digits,
  // we could extend our code by using a 128-bit integer instead
  // of a 64-bit integer. However, this is uncommon.
  if (unlikely((digit_count >= 19))) { // this is uncommon
    // It is possible that the integer had an overflow.
    // We have to handle the case where we have 0.0000somenumber.
    const char *start = start_digits;
    while (*start == '0' || (*start == '.')) {
      start++;
    }
    // we over-decrement by one when there is a decimal separator
    digit_count -= int(start - start_digits);
    if (digit_count >= 19) {
      // Chances are good that we had an overflow!
      // We start anew.
      // This will happen in the following examples:
      // 10000000000000000000000000000000000000000000e+308
      // 3.1415926535897932384626433832795028841971693993751
      //
      return parse_float_strtod(pinit, outDouble);
    }
  }
  if (unlikely(exponent < FASTFLOAT_SMALLEST_POWER) ||
      (exponent > FASTFLOAT_LARGEST_POWER)) {
    // this is almost never going to get called!!!
    // exponent could be as low as 325
    return parse_float_strtod(pinit, outDouble);
  }
  // from this point forward, exponent >= FASTFLOAT_SMALLEST_POWER and
  // exponent <= FASTFLOAT_LARGEST_POWER
  bool success = true;
  *outDouble = compute_float_64(exponent, i, negative, &success);
  if (!success) {
    // we are almost never going to get here.
    return parse_float_strtod(pinit, outDouble);
  }
  return p;
}

} // namespace fast_double_parser

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/LICENSE <==
Copyright (c) 2012 - present, Victor Zverovich and {fmt} contributors

Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

--- Optional exception to the license ---

As an exception, if, as a result of your compiling your source code, portions
of this Software are embedded into a machine-executable object form of such
source code, you may redistribute such embedded portions in such object form
without including the above copyright and permission notices.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/args.h <==
// Formatting library for C++ - dynamic argument lists
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_ARGS_H_
#define FMT_ARGS_H_

#ifndef FMT_MODULE
#  include <functional>  // std::reference_wrapper
#  include <memory>      // std::unique_ptr
#  include <vector>
#endif

#include "format.h"  // std_string_view

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T> struct is_reference_wrapper : std::false_type {};
template <typename T>
struct is_reference_wrapper<std::reference_wrapper<T>> : std::true_type {};

template <typename T> auto unwrap(const T& v) -> const T& { return v; }
template <typename T>
auto unwrap(const std::reference_wrapper<T>& v) -> const T& {
  return static_cast<const T&>(v);
}

// node is defined outside dynamic_arg_list to workaround a C2504 bug in MSVC
// 2022 (v17.10.0).
//
// Workaround for clang's -Wweak-vtables. Unlike for regular classes, for
// templates it doesn't complain about inability to deduce single translation
// unit for placing vtable. So node is made a fake template.
template <typename = void> struct node {
  virtual ~node() = default;
  std::unique_ptr<node<>> next;
};

class dynamic_arg_list {
  template <typename T> struct typed_node : node<> {
    T value;

    template <typename Arg>
    FMT_CONSTEXPR typed_node(const Arg& arg) : value(arg) {}

    template <typename Char>
    FMT_CONSTEXPR typed_node(const basic_string_view<Char>& arg)
        : value(arg.data(), arg.size()) {}
  };

  std::unique_ptr<node<>> head_;

 public:
  template <typename T, typename Arg> auto push(const Arg& arg) -> const T& {
    auto new_node = std::unique_ptr<typed_node<T>>(new typed_node<T>(arg));
    auto& value = new_node->value;
    new_node->next = std::move(head_);
    head_ = std::move(new_node);
    return value;
  }
};
}  // namespace detail

/**
 * A dynamic list of formatting arguments with storage.
 *
 * It can be implicitly converted into `fmt::basic_format_args` for passing
 * into type-erased formatting functions such as `fmt::vformat`.
 */
template <typename Context> class dynamic_format_arg_store {
 private:
  using char_type = typename Context::char_type;

  template <typename T> struct need_copy {
    static constexpr detail::type mapped_type =
        detail::mapped_type_constant<T, char_type>::value;

    enum {
      value = !(detail::is_reference_wrapper<T>::value ||
                std::is_same<T, basic_string_view<char_type>>::value ||
                std::is_same<T, detail::std_string_view<char_type>>::value ||
                (mapped_type != detail::type::cstring_type &&
                 mapped_type != detail::type::string_type &&
                 mapped_type != detail::type::custom_type))
    };
  };

  template <typename T>
  using stored_t = conditional_t<
      std::is_convertible<T, std::basic_string<char_type>>::value &&
          !detail::is_reference_wrapper<T>::value,
      std::basic_string<char_type>, T>;

  // Storage of basic_format_arg must be contiguous.
  std::vector<basic_format_arg<Context>> data_;
  std::vector<detail::named_arg_info<char_type>> named_info_;

  // Storage of arguments not fitting into basic_format_arg must grow
  // without relocation because items in data_ refer to it.
  detail::dynamic_arg_list dynamic_args_;

  friend class basic_format_args<Context>;

  auto data() const -> const basic_format_arg<Context>* {
    return named_info_.empty() ? data_.data() : data_.data() + 1;
  }

  template <typename T> void emplace_arg(const T& arg) {
    data_.emplace_back(arg);
  }

  template <typename T>
  void emplace_arg(const detail::named_arg<char_type, T>& arg) {
    if (named_info_.empty())
      data_.insert(data_.begin(), basic_format_arg<Context>(nullptr, 0));
    data_.emplace_back(detail::unwrap(arg.value));
    auto pop_one = [](std::vector<basic_format_arg<Context>>* data) {
      data->pop_back();
    };
    std::unique_ptr<std::vector<basic_format_arg<Context>>, decltype(pop_one)>
        guard{&data_, pop_one};
    named_info_.push_back({arg.name, static_cast<int>(data_.size() - 2u)});
    data_[0] = {named_info_.data(), named_info_.size()};
    guard.release();
  }

 public:
  constexpr dynamic_format_arg_store() = default;

  operator basic_format_args<Context>() const {
    return basic_format_args<Context>(data(), static_cast<int>(data_.size()),
                                      !named_info_.empty());
  }

  /**
   * Adds an argument into the dynamic store for later passing to a formatting
   * function.
   *
   * Note that custom types and string types (but not string views) are copied
   * into the store dynamically allocating memory if necessary.
   *
   * **Example**:
   *
   *     fmt::dynamic_format_arg_store<fmt::format_context> store;
   *     store.push_back(42);
   *     store.push_back("abc");
   *     store.push_back(1.5f);
   *     std::string result = fmt::vformat("{} and {} and {}", store);
   */
  template <typename T> void push_back(const T& arg) {
    if (detail::const_check(need_copy<T>::value))
      emplace_arg(dynamic_args_.push<stored_t<T>>(arg));
    else
      emplace_arg(detail::unwrap(arg));
  }

  /**
   * Adds a reference to the argument into the dynamic store for later passing
   * to a formatting function.
   *
   * **Example**:
   *
   *     fmt::dynamic_format_arg_store<fmt::format_context> store;
   *     char band[] = "Rolling Stones";
   *     store.push_back(std::cref(band));
   *     band[9] = 'c'; // Changing str affects the output.
   *     std::string result = fmt::vformat("{}", store);
   *     // result == "Rolling Scones"
   */
  template <typename T> void push_back(std::reference_wrapper<T> arg) {
    static_assert(
        need_copy<T>::value,
        "objects of built-in types and string views are always copied");
    emplace_arg(arg.get());
  }

  /**
   * Adds named argument into the dynamic store for later passing to a
   * formatting function. `std::reference_wrapper` is supported to avoid
   * copying of the argument. The name is always copied into the store.
   */
  template <typename T>
  void push_back(const detail::named_arg<char_type, T>& arg) {
    const char_type* arg_name =
        dynamic_args_.push<std::basic_string<char_type>>(arg.name).c_str();
    if (detail::const_check(need_copy<T>::value)) {
      emplace_arg(
          fmt::arg(arg_name, dynamic_args_.push<stored_t<T>>(arg.value)));
    } else {
      emplace_arg(fmt::arg(arg_name, arg.value));
    }
  }

  /// Erase all elements from the store.
  void clear() {
    data_.clear();
    named_info_.clear();
    dynamic_args_ = {};
  }

  /// Reserves space to store at least `new_cap` arguments including
  /// `new_cap_named` named arguments.
  void reserve(size_t new_cap, size_t new_cap_named) {
    FMT_ASSERT(new_cap >= new_cap_named,
               "set of arguments includes set of named arguments");
    data_.reserve(new_cap);
    named_info_.reserve(new_cap_named);
  }

  /// Returns the number of elements in the store.
  size_t size() const noexcept { return data_.size(); }
};

FMT_END_NAMESPACE

#endif  // FMT_ARGS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/base.h <==
// Formatting library for C++ - the base API for char/UTF-8
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_BASE_H_
#define FMT_BASE_H_

#if defined(FMT_IMPORT_STD) && !defined(FMT_MODULE)
#  define FMT_MODULE
#endif

#ifndef FMT_MODULE
#  include <limits.h>  // CHAR_BIT
#  include <stdio.h>   // FILE
#  include <string.h>  // memcmp

#  include <type_traits>  // std::enable_if
#endif

// The fmt library version in the form major * 10000 + minor * 100 + patch.
#define FMT_VERSION 110102

// Detect compiler versions.
#if defined(__clang__) && !defined(__ibmxl__)
#  define FMT_CLANG_VERSION (__clang_major__ * 100 + __clang_minor__)
#else
#  define FMT_CLANG_VERSION 0
#endif
#if defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER)
#  define FMT_GCC_VERSION (__GNUC__ * 100 + __GNUC_MINOR__)
#else
#  define FMT_GCC_VERSION 0
#endif
#if defined(__ICL)
#  define FMT_ICC_VERSION __ICL
#elif defined(__INTEL_COMPILER)
#  define FMT_ICC_VERSION __INTEL_COMPILER
#else
#  define FMT_ICC_VERSION 0
#endif
#if defined(_MSC_VER)
#  define FMT_MSC_VERSION _MSC_VER
#else
#  define FMT_MSC_VERSION 0
#endif

// Detect standard library versions.
#ifdef _GLIBCXX_RELEASE
#  define FMT_GLIBCXX_RELEASE _GLIBCXX_RELEASE
#else
#  define FMT_GLIBCXX_RELEASE 0
#endif
#ifdef _LIBCPP_VERSION
#  define FMT_LIBCPP_VERSION _LIBCPP_VERSION
#else
#  define FMT_LIBCPP_VERSION 0
#endif

#ifdef _MSVC_LANG
#  define FMT_CPLUSPLUS _MSVC_LANG
#else
#  define FMT_CPLUSPLUS __cplusplus
#endif

// Detect __has_*.
#ifdef __has_feature
#  define FMT_HAS_FEATURE(x) __has_feature(x)
#else
#  define FMT_HAS_FEATURE(x) 0
#endif
#ifdef __has_include
#  define FMT_HAS_INCLUDE(x) __has_include(x)
#else
#  define FMT_HAS_INCLUDE(x) 0
#endif
#ifdef __has_builtin
#  define FMT_HAS_BUILTIN(x) __has_builtin(x)
#else
#  define FMT_HAS_BUILTIN(x) 0
#endif
#ifdef __has_cpp_attribute
#  define FMT_HAS_CPP_ATTRIBUTE(x) __has_cpp_attribute(x)
#else
#  define FMT_HAS_CPP_ATTRIBUTE(x) 0
#endif

#define FMT_HAS_CPP14_ATTRIBUTE(attribute) \
  (FMT_CPLUSPLUS >= 201402L && FMT_HAS_CPP_ATTRIBUTE(attribute))

#define FMT_HAS_CPP17_ATTRIBUTE(attribute) \
  (FMT_CPLUSPLUS >= 201703L && FMT_HAS_CPP_ATTRIBUTE(attribute))

// Detect C++14 relaxed constexpr.
#ifdef FMT_USE_CONSTEXPR
// Use the provided definition.
#elif FMT_GCC_VERSION >= 600 && FMT_CPLUSPLUS >= 201402L
// GCC only allows throw in constexpr since version 6:
// https://gcc.gnu.org/bugzilla/show_bug.cgi?id=67371.
#  define FMT_USE_CONSTEXPR 1
#elif FMT_ICC_VERSION
#  define FMT_USE_CONSTEXPR 0  // https://github.com/fmtlib/fmt/issues/1628
#elif FMT_HAS_FEATURE(cxx_relaxed_constexpr) || FMT_MSC_VERSION >= 1912
#  define FMT_USE_CONSTEXPR 1
#else
#  define FMT_USE_CONSTEXPR 0
#endif
#if FMT_USE_CONSTEXPR
#  define FMT_CONSTEXPR constexpr
#else
#  define FMT_CONSTEXPR
#endif

// Detect consteval, C++20 constexpr extensions and std::is_constant_evaluated.
#if !defined(__cpp_lib_is_constant_evaluated)
#  define FMT_USE_CONSTEVAL 0
#elif FMT_CPLUSPLUS < 201709L
#  define FMT_USE_CONSTEVAL 0
#elif FMT_GLIBCXX_RELEASE && FMT_GLIBCXX_RELEASE < 10
#  define FMT_USE_CONSTEVAL 0
#elif FMT_LIBCPP_VERSION && FMT_LIBCPP_VERSION < 10000
#  define FMT_USE_CONSTEVAL 0
#elif defined(__apple_build_version__) && __apple_build_version__ < 14000029L
#  define FMT_USE_CONSTEVAL 0  // consteval is broken in Apple clang < 14.
#elif FMT_MSC_VERSION && FMT_MSC_VERSION < 1929
#  define FMT_USE_CONSTEVAL 0  // consteval is broken in MSVC VS2019 < 16.10.
#elif defined(__cpp_consteval)
#  define FMT_USE_CONSTEVAL 1
#elif FMT_GCC_VERSION >= 1002 || FMT_CLANG_VERSION >= 1101
#  define FMT_USE_CONSTEVAL 1
#else
#  define FMT_USE_CONSTEVAL 0
#endif
#if FMT_USE_CONSTEVAL
#  define FMT_CONSTEVAL consteval
#  define FMT_CONSTEXPR20 constexpr
#else
#  define FMT_CONSTEVAL
#  define FMT_CONSTEXPR20
#endif

// Check if exceptions are disabled.
#ifdef FMT_USE_EXCEPTIONS
// Use the provided definition.
#elif defined(__GNUC__) && !defined(__EXCEPTIONS)
#  define FMT_USE_EXCEPTIONS 0
#elif defined(__clang__) && !defined(__cpp_exceptions)
#  define FMT_USE_EXCEPTIONS 0
#elif FMT_MSC_VERSION && !_HAS_EXCEPTIONS
#  define FMT_USE_EXCEPTIONS 0
#else
#  define FMT_USE_EXCEPTIONS 1
#endif
#if FMT_USE_EXCEPTIONS
#  define FMT_TRY try
#  define FMT_CATCH(x) catch (x)
#else
#  define FMT_TRY if (true)
#  define FMT_CATCH(x) if (false)
#endif

#ifdef FMT_NO_UNIQUE_ADDRESS
// Use the provided definition.
#elif FMT_CPLUSPLUS < 202002L
// Not supported.
#elif FMT_HAS_CPP_ATTRIBUTE(no_unique_address)
#  define FMT_NO_UNIQUE_ADDRESS [[no_unique_address]]
// VS2019 v16.10 and later except clang-cl (https://reviews.llvm.org/D110485).
#elif FMT_MSC_VERSION >= 1929 && !FMT_CLANG_VERSION
#  define FMT_NO_UNIQUE_ADDRESS [[msvc::no_unique_address]]
#endif
#ifndef FMT_NO_UNIQUE_ADDRESS
#  define FMT_NO_UNIQUE_ADDRESS
#endif

#if FMT_HAS_CPP17_ATTRIBUTE(fallthrough)
#  define FMT_FALLTHROUGH [[fallthrough]]
#elif defined(__clang__)
#  define FMT_FALLTHROUGH [[clang::fallthrough]]
#elif FMT_GCC_VERSION >= 700 && \
    (!defined(__EDG_VERSION__) || __EDG_VERSION__ >= 520)
#  define FMT_FALLTHROUGH [[gnu::fallthrough]]
#else
#  define FMT_FALLTHROUGH
#endif

// Disable [[noreturn]] on MSVC/NVCC because of bogus unreachable code warnings.
#if FMT_HAS_CPP_ATTRIBUTE(noreturn) && !FMT_MSC_VERSION && !defined(__NVCC__)
#  define FMT_NORETURN [[noreturn]]
#else
#  define FMT_NORETURN
#endif

#ifdef FMT_NODISCARD
// Use the provided definition.
#elif FMT_HAS_CPP17_ATTRIBUTE(nodiscard)
#  define FMT_NODISCARD [[nodiscard]]
#else
#  define FMT_NODISCARD
#endif

#ifdef FMT_DEPRECATED
// Use the provided definition.
#elif FMT_HAS_CPP14_ATTRIBUTE(deprecated)
#  define FMT_DEPRECATED [[deprecated]]
#else
#  define FMT_DEPRECATED /* deprecated */
#endif

#ifdef FMT_ALWAYS_INLINE
// Use the provided definition.
#elif FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_ALWAYS_INLINE inline __attribute__((always_inline))
#else
#  define FMT_ALWAYS_INLINE inline
#endif
// A version of FMT_ALWAYS_INLINE to prevent code bloat in debug mode.
#ifdef NDEBUG
#  define FMT_INLINE FMT_ALWAYS_INLINE
#else
#  define FMT_INLINE inline
#endif

#if FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_VISIBILITY(value) __attribute__((visibility(value)))
#else
#  define FMT_VISIBILITY(value)
#endif

// Detect pragmas.
#define FMT_PRAGMA_IMPL(x) _Pragma(#x)
#if FMT_GCC_VERSION >= 504 && !defined(__NVCOMPILER)
// Workaround a _Pragma bug https://gcc.gnu.org/bugzilla/show_bug.cgi?id=59884
// and an nvhpc warning: https://github.com/fmtlib/fmt/pull/2582.
#  define FMT_PRAGMA_GCC(x) FMT_PRAGMA_IMPL(GCC x)
#else
#  define FMT_PRAGMA_GCC(x)
#endif
#if FMT_CLANG_VERSION
#  define FMT_PRAGMA_CLANG(x) FMT_PRAGMA_IMPL(clang x)
#else
#  define FMT_PRAGMA_CLANG(x)
#endif
#if FMT_MSC_VERSION
#  define FMT_MSC_WARNING(...) __pragma(warning(__VA_ARGS__))
#else
#  define FMT_MSC_WARNING(...)
#endif

#ifndef FMT_BEGIN_NAMESPACE
#  define FMT_BEGIN_NAMESPACE \
    namespace fmt {           \
    inline namespace v11 {
#  define FMT_END_NAMESPACE \
    }                       \
    }
#endif

#ifndef FMT_EXPORT
#  define FMT_EXPORT
#  define FMT_BEGIN_EXPORT
#  define FMT_END_EXPORT
#endif

#ifdef _WIN32
#  define FMT_WIN32 1
#else
#  define FMT_WIN32 0
#endif

#if !defined(FMT_HEADER_ONLY) && FMT_WIN32
#  if defined(FMT_LIB_EXPORT)
#    define FMT_API __declspec(dllexport)
#  elif defined(FMT_SHARED)
#    define FMT_API __declspec(dllimport)
#  endif
#elif defined(FMT_LIB_EXPORT) || defined(FMT_SHARED)
#  define FMT_API FMT_VISIBILITY("default")
#endif
#ifndef FMT_API
#  define FMT_API
#endif

#ifndef FMT_OPTIMIZE_SIZE
#  define FMT_OPTIMIZE_SIZE 0
#endif

// FMT_BUILTIN_TYPE=0 may result in smaller library size at the cost of higher
// per-call binary size by passing built-in types through the extension API.
#ifndef FMT_BUILTIN_TYPES
#  define FMT_BUILTIN_TYPES 1
#endif

#define FMT_APPLY_VARIADIC(expr) \
  using ignore = int[];          \
  (void)ignore { 0, (expr, 0)... }

// Enable minimal optimizations for more compact code in debug mode.
FMT_PRAGMA_GCC(push_options)
#if !defined(__OPTIMIZE__) && !defined(__CUDACC__)
FMT_PRAGMA_GCC(optimize("Og"))
#endif
FMT_PRAGMA_CLANG(diagnostic push)

FMT_BEGIN_NAMESPACE

// Implementations of enable_if_t and other metafunctions for older systems.
template <bool B, typename T = void>
using enable_if_t = typename std::enable_if<B, T>::type;
template <bool B, typename T, typename F>
using conditional_t = typename std::conditional<B, T, F>::type;
template <bool B> using bool_constant = std::integral_constant<bool, B>;
template <typename T>
using remove_reference_t = typename std::remove_reference<T>::type;
template <typename T>
using remove_const_t = typename std::remove_const<T>::type;
template <typename T>
using remove_cvref_t = typename std::remove_cv<remove_reference_t<T>>::type;
template <typename T>
using make_unsigned_t = typename std::make_unsigned<T>::type;
template <typename T>
using underlying_t = typename std::underlying_type<T>::type;
template <typename T> using decay_t = typename std::decay<T>::type;
using nullptr_t = decltype(nullptr);

#if FMT_GCC_VERSION && FMT_GCC_VERSION < 500
// A workaround for gcc 4.9 to make void_t work in a SFINAE context.
template <typename...> struct void_t_impl {
  using type = void;
};
template <typename... T> using void_t = typename void_t_impl<T...>::type;
#else
template <typename...> using void_t = void;
#endif

struct monostate {
  constexpr monostate() {}
};

// An enable_if helper to be used in template parameters which results in much
// shorter symbols: https://godbolt.org/z/sWw4vP. Extra parentheses are needed
// to workaround a bug in MSVC 2019 (see #1140 and #1186).
#ifdef FMT_DOC
#  define FMT_ENABLE_IF(...)
#else
#  define FMT_ENABLE_IF(...) fmt::enable_if_t<(__VA_ARGS__), int> = 0
#endif

template <typename T> constexpr auto min_of(T a, T b) -> T {
  return a < b ? a : b;
}
template <typename T> constexpr auto max_of(T a, T b) -> T {
  return a > b ? a : b;
}

namespace detail {
// Suppresses "unused variable" warnings with the method described in
// https://herbsutter.com/2009/10/18/mailbag-shutting-up-compiler-warnings/.
// (void)var does not work on many Intel compilers.
template <typename... T> FMT_CONSTEXPR void ignore_unused(const T&...) {}

constexpr auto is_constant_evaluated(bool default_value = false) noexcept
    -> bool {
// Workaround for incompatibility between clang 14 and libstdc++ consteval-based
// std::is_constant_evaluated: https://github.com/fmtlib/fmt/issues/3247.
#if FMT_CPLUSPLUS >= 202002L && FMT_GLIBCXX_RELEASE >= 12 && \
    (FMT_CLANG_VERSION >= 1400 && FMT_CLANG_VERSION < 1500)
  ignore_unused(default_value);
  return __builtin_is_constant_evaluated();
#elif defined(__cpp_lib_is_constant_evaluated)
  ignore_unused(default_value);
  return std::is_constant_evaluated();
#else
  return default_value;
#endif
}

// Suppresses "conditional expression is constant" warnings.
template <typename T> FMT_ALWAYS_INLINE constexpr auto const_check(T val) -> T {
  return val;
}

FMT_NORETURN FMT_API void assert_fail(const char* file, int line,
                                      const char* message);

#if defined(FMT_ASSERT)
// Use the provided definition.
#elif defined(NDEBUG)
// FMT_ASSERT is not empty to avoid -Wempty-body.
#  define FMT_ASSERT(condition, message) \
    fmt::detail::ignore_unused((condition), (message))
#else
#  define FMT_ASSERT(condition, message)                                    \
    ((condition) /* void() fails with -Winvalid-constexpr on clang 4.0.1 */ \
         ? (void)0                                                          \
         : fmt::detail::assert_fail(__FILE__, __LINE__, (message)))
#endif

#ifdef FMT_USE_INT128
// Use the provided definition.
#elif defined(__SIZEOF_INT128__) && !defined(__NVCC__) && \
    !(FMT_CLANG_VERSION && FMT_MSC_VERSION)
#  define FMT_USE_INT128 1
using int128_opt = __int128_t;  // An optional native 128-bit integer.
using uint128_opt = __uint128_t;
inline auto map(int128_opt x) -> int128_opt { return x; }
inline auto map(uint128_opt x) -> uint128_opt { return x; }
#else
#  define FMT_USE_INT128 0
#endif
#if !FMT_USE_INT128
enum class int128_opt {};
enum class uint128_opt {};
// Reduce template instantiations.
inline auto map(int128_opt) -> monostate { return {}; }
inline auto map(uint128_opt) -> monostate { return {}; }
#endif

#ifndef FMT_USE_BITINT
#  define FMT_USE_BITINT (FMT_CLANG_VERSION >= 1500)
#endif

#if FMT_USE_BITINT
FMT_PRAGMA_CLANG(diagnostic ignored "-Wbit-int-extension")
template <int N> using bitint = _BitInt(N);
template <int N> using ubitint = unsigned _BitInt(N);
#else
template <int N> struct bitint {};
template <int N> struct ubitint {};
#endif  // FMT_USE_BITINT

// Casts a nonnegative integer to unsigned.
template <typename Int>
FMT_CONSTEXPR auto to_unsigned(Int value) -> make_unsigned_t<Int> {
  FMT_ASSERT(std::is_unsigned<Int>::value || value >= 0, "negative value");
  return static_cast<make_unsigned_t<Int>>(value);
}

template <typename Char>
using unsigned_char = conditional_t<sizeof(Char) == 1, unsigned char, unsigned>;

// A heuristic to detect std::string and std::[experimental::]string_view.
// It is mainly used to avoid dependency on <[experimental/]string_view>.
template <typename T, typename Enable = void>
struct is_std_string_like : std::false_type {};
template <typename T>
struct is_std_string_like<T, void_t<decltype(std::declval<T>().find_first_of(
                                 typename T::value_type(), 0))>>
    : std::is_convertible<decltype(std::declval<T>().data()),
                          const typename T::value_type*> {};

// Check if the literal encoding is UTF-8.
enum { is_utf8_enabled = "\u00A7"[1] == '\xA7' };
enum { use_utf8 = !FMT_WIN32 || is_utf8_enabled };

#ifndef FMT_UNICODE
#  define FMT_UNICODE 1
#endif

static_assert(!FMT_UNICODE || use_utf8,
              "Unicode support requires compiling with /utf-8");

template <typename T> constexpr const char* narrow(const T*) { return nullptr; }
constexpr FMT_ALWAYS_INLINE const char* narrow(const char* s) { return s; }

template <typename Char>
FMT_CONSTEXPR auto compare(const Char* s1, const Char* s2, std::size_t n)
    -> int {
  if (!is_constant_evaluated() && sizeof(Char) == 1) return memcmp(s1, s2, n);
  for (; n != 0; ++s1, ++s2, --n) {
    if (*s1 < *s2) return -1;
    if (*s1 > *s2) return 1;
  }
  return 0;
}

namespace adl {
using namespace std;

template <typename Container>
auto invoke_back_inserter()
    -> decltype(back_inserter(std::declval<Container&>()));
}  // namespace adl

template <typename It, typename Enable = std::true_type>
struct is_back_insert_iterator : std::false_type {};

template <typename It>
struct is_back_insert_iterator<
    It, bool_constant<std::is_same<
            decltype(adl::invoke_back_inserter<typename It::container_type>()),
            It>::value>> : std::true_type {};

// Extracts a reference to the container from *insert_iterator.
template <typename OutputIt>
inline FMT_CONSTEXPR20 auto get_container(OutputIt it) ->
    typename OutputIt::container_type& {
  struct accessor : OutputIt {
    FMT_CONSTEXPR20 accessor(OutputIt base) : OutputIt(base) {}
    using OutputIt::container;
  };
  return *accessor(it).container;
}
}  // namespace detail

// Parsing-related public API and forward declarations.
FMT_BEGIN_EXPORT

/**
 * An implementation of `std::basic_string_view` for pre-C++17. It provides a
 * subset of the API. `fmt::basic_string_view` is used for format strings even
 * if `std::basic_string_view` is available to prevent issues when a library is
 * compiled with a different `-std` option than the client code (which is not
 * recommended).
 */
template <typename Char> class basic_string_view {
 private:
  const Char* data_;
  size_t size_;

 public:
  using value_type = Char;
  using iterator = const Char*;

  constexpr basic_string_view() noexcept : data_(nullptr), size_(0) {}

  /// Constructs a string reference object from a C string and a size.
  constexpr basic_string_view(const Char* s, size_t count) noexcept
      : data_(s), size_(count) {}

  constexpr basic_string_view(nullptr_t) = delete;

  /// Constructs a string reference object from a C string.
#if FMT_GCC_VERSION
  FMT_ALWAYS_INLINE
#endif
  FMT_CONSTEXPR20 basic_string_view(const Char* s) : data_(s) {
#if FMT_HAS_BUILTIN(__buitin_strlen) || FMT_GCC_VERSION || FMT_CLANG_VERSION
    if (std::is_same<Char, char>::value) {
      size_ = __builtin_strlen(detail::narrow(s));
      return;
    }
#endif
    size_t len = 0;
    while (*s++) ++len;
    size_ = len;
  }

  /// Constructs a string reference from a `std::basic_string` or a
  /// `std::basic_string_view` object.
  template <typename S,
            FMT_ENABLE_IF(detail::is_std_string_like<S>::value&& std::is_same<
                          typename S::value_type, Char>::value)>
  FMT_CONSTEXPR basic_string_view(const S& s) noexcept
      : data_(s.data()), size_(s.size()) {}

  /// Returns a pointer to the string data.
  constexpr auto data() const noexcept -> const Char* { return data_; }

  /// Returns the string size.
  constexpr auto size() const noexcept -> size_t { return size_; }

  constexpr auto begin() const noexcept -> iterator { return data_; }
  constexpr auto end() const noexcept -> iterator { return data_ + size_; }

  constexpr auto operator[](size_t pos) const noexcept -> const Char& {
    return data_[pos];
  }

  FMT_CONSTEXPR void remove_prefix(size_t n) noexcept {
    data_ += n;
    size_ -= n;
  }

  FMT_CONSTEXPR auto starts_with(basic_string_view<Char> sv) const noexcept
      -> bool {
    return size_ >= sv.size_ && detail::compare(data_, sv.data_, sv.size_) == 0;
  }
  FMT_CONSTEXPR auto starts_with(Char c) const noexcept -> bool {
    return size_ >= 1 && *data_ == c;
  }
  FMT_CONSTEXPR auto starts_with(const Char* s) const -> bool {
    return starts_with(basic_string_view<Char>(s));
  }

  // Lexicographically compare this string reference to other.
  FMT_CONSTEXPR auto compare(basic_string_view other) const -> int {
    int result =
        detail::compare(data_, other.data_, min_of(size_, other.size_));
    if (result != 0) return result;
    return size_ == other.size_ ? 0 : (size_ < other.size_ ? -1 : 1);
  }

  FMT_CONSTEXPR friend auto operator==(basic_string_view lhs,
                                       basic_string_view rhs) -> bool {
    return lhs.compare(rhs) == 0;
  }
  friend auto operator!=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) != 0;
  }
  friend auto operator<(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) < 0;
  }
  friend auto operator<=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) <= 0;
  }
  friend auto operator>(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) > 0;
  }
  friend auto operator>=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) >= 0;
  }
};

using string_view = basic_string_view<char>;

/// Specifies if `T` is an extended character type. Can be specialized by users.
template <typename T> struct is_xchar : std::false_type {};
template <> struct is_xchar<wchar_t> : std::true_type {};
template <> struct is_xchar<char16_t> : std::true_type {};
template <> struct is_xchar<char32_t> : std::true_type {};
#ifdef __cpp_char8_t
template <> struct is_xchar<char8_t> : std::true_type {};
#endif

// DEPRECATED! Will be replaced with an alias to prevent specializations.
template <typename T> struct is_char : is_xchar<T> {};
template <> struct is_char<char> : std::true_type {};

template <typename T> class basic_appender;
using appender = basic_appender<char>;

// Checks whether T is a container with contiguous storage.
template <typename T> struct is_contiguous : std::false_type {};

class context;
template <typename OutputIt, typename Char> class generic_context;
template <typename Char> class parse_context;

// Longer aliases for C++20 compatibility.
template <typename Char> using basic_format_parse_context = parse_context<Char>;
using format_parse_context = parse_context<char>;
template <typename OutputIt, typename Char>
using basic_format_context =
    conditional_t<std::is_same<OutputIt, appender>::value, context,
                  generic_context<OutputIt, Char>>;
using format_context = context;

template <typename Char>
using buffered_context =
    conditional_t<std::is_same<Char, char>::value, context,
                  generic_context<basic_appender<Char>, Char>>;

template <typename Context> class basic_format_arg;
template <typename Context> class basic_format_args;

// A separate type would result in shorter symbols but break ABI compatibility
// between clang and gcc on ARM (#1919).
using format_args = basic_format_args<context>;

// A formatter for objects of type T.
template <typename T, typename Char = char, typename Enable = void>
struct formatter {
  // A deleted default constructor indicates a disabled formatter.
  formatter() = delete;
};

/// Reports a format error at compile time or, via a `format_error` exception,
/// at runtime.
// This function is intentionally not constexpr to give a compile-time error.
FMT_NORETURN FMT_API void report_error(const char* message);

enum class presentation_type : unsigned char {
  // Common specifiers:
  none = 0,
  debug = 1,   // '?'
  string = 2,  // 's' (string, bool)

  // Integral, bool and character specifiers:
  dec = 3,  // 'd'
  hex,      // 'x' or 'X'
  oct,      // 'o'
  bin,      // 'b' or 'B'
  chr,      // 'c'

  // String and pointer specifiers:
  pointer = 3,  // 'p'

  // Floating-point specifiers:
  exp = 1,  // 'e' or 'E' (1 since there is no FP debug presentation)
  fixed,    // 'f' or 'F'
  general,  // 'g' or 'G'
  hexfloat  // 'a' or 'A'
};

enum class align { none, left, right, center, numeric };
enum class sign { none, minus, plus, space };
enum class arg_id_kind { none, index, name };

// Basic format specifiers for built-in and string types.
class basic_specs {
 private:
  // Data is arranged as follows:
  //
  //  0                   1                   2                   3
  //  0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1
  // +-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+
  // |type |align| w | p | s |u|#|L|  f  |          unused           |
  // +-----+-----+---+---+---+-+-+-+-----+---------------------------+
  //
  //   w - dynamic width info
  //   p - dynamic precision info
  //   s - sign
  //   u - uppercase (e.g. 'X' for 'x')
  //   # - alternate form ('#')
  //   L - localized
  //   f - fill size
  //
  // Bitfields are not used because of compiler bugs such as gcc bug 61414.
  enum : unsigned {
    type_mask = 0x00007,
    align_mask = 0x00038,
    width_mask = 0x000C0,
    precision_mask = 0x00300,
    sign_mask = 0x00C00,
    uppercase_mask = 0x01000,
    alternate_mask = 0x02000,
    localized_mask = 0x04000,
    fill_size_mask = 0x38000,

    align_shift = 3,
    width_shift = 6,
    precision_shift = 8,
    sign_shift = 10,
    fill_size_shift = 15,

    max_fill_size = 4
  };

  size_t data_ = 1 << fill_size_shift;

  // Character (code unit) type is erased to prevent template bloat.
  char fill_data_[max_fill_size] = {' '};

  FMT_CONSTEXPR void set_fill_size(size_t size) {
    data_ = (data_ & ~fill_size_mask) | (size << fill_size_shift);
  }

 public:
  constexpr auto type() const -> presentation_type {
    return static_cast<presentation_type>(data_ & type_mask);
  }
  FMT_CONSTEXPR void set_type(presentation_type t) {
    data_ = (data_ & ~type_mask) | static_cast<unsigned>(t);
  }

  constexpr auto align() const -> align {
    return static_cast<fmt::align>((data_ & align_mask) >> align_shift);
  }
  FMT_CONSTEXPR void set_align(fmt::align a) {
    data_ = (data_ & ~align_mask) | (static_cast<unsigned>(a) << align_shift);
  }

  constexpr auto dynamic_width() const -> arg_id_kind {
    return static_cast<arg_id_kind>((data_ & width_mask) >> width_shift);
  }
  FMT_CONSTEXPR void set_dynamic_width(arg_id_kind w) {
    data_ = (data_ & ~width_mask) | (static_cast<unsigned>(w) << width_shift);
  }

  FMT_CONSTEXPR auto dynamic_precision() const -> arg_id_kind {
    return static_cast<arg_id_kind>((data_ & precision_mask) >>
                                    precision_shift);
  }
  FMT_CONSTEXPR void set_dynamic_precision(arg_id_kind p) {
    data_ = (data_ & ~precision_mask) |
            (static_cast<unsigned>(p) << precision_shift);
  }

  constexpr bool dynamic() const {
    return (data_ & (width_mask | precision_mask)) != 0;
  }

  constexpr auto sign() const -> sign {
    return static_cast<fmt::sign>((data_ & sign_mask) >> sign_shift);
  }
  FMT_CONSTEXPR void set_sign(fmt::sign s) {
    data_ = (data_ & ~sign_mask) | (static_cast<unsigned>(s) << sign_shift);
  }

  constexpr auto upper() const -> bool { return (data_ & uppercase_mask) != 0; }
  FMT_CONSTEXPR void set_upper() { data_ |= uppercase_mask; }

  constexpr auto alt() const -> bool { return (data_ & alternate_mask) != 0; }
  FMT_CONSTEXPR void set_alt() { data_ |= alternate_mask; }
  FMT_CONSTEXPR void clear_alt() { data_ &= ~alternate_mask; }

  constexpr auto localized() const -> bool {
    return (data_ & localized_mask) != 0;
  }
  FMT_CONSTEXPR void set_localized() { data_ |= localized_mask; }

  constexpr auto fill_size() const -> size_t {
    return (data_ & fill_size_mask) >> fill_size_shift;
  }

  template <typename Char, FMT_ENABLE_IF(std::is_same<Char, char>::value)>
  constexpr auto fill() const -> const Char* {
    return fill_data_;
  }
  template <typename Char, FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
  constexpr auto fill() const -> const Char* {
    return nullptr;
  }

  template <typename Char> constexpr auto fill_unit() const -> Char {
    using uchar = unsigned char;
    return static_cast<Char>(static_cast<uchar>(fill_data_[0]) |
                             (static_cast<uchar>(fill_data_[1]) << 8) |
                             (static_cast<uchar>(fill_data_[2]) << 16));
  }

  FMT_CONSTEXPR void set_fill(char c) {
    fill_data_[0] = c;
    set_fill_size(1);
  }

  template <typename Char>
  FMT_CONSTEXPR void set_fill(basic_string_view<Char> s) {
    auto size = s.size();
    set_fill_size(size);
    if (size == 1) {
      unsigned uchar = static_cast<detail::unsigned_char<Char>>(s[0]);
      fill_data_[0] = static_cast<char>(uchar);
      fill_data_[1] = static_cast<char>(uchar >> 8);
      fill_data_[2] = static_cast<char>(uchar >> 16);
      return;
    }
    FMT_ASSERT(size <= max_fill_size, "invalid fill");
    for (size_t i = 0; i < size; ++i)
      fill_data_[i & 3] = static_cast<char>(s[i]);
  }

  FMT_CONSTEXPR void copy_fill_from(const basic_specs& specs) {
    set_fill_size(specs.fill_size());
    for (size_t i = 0; i < max_fill_size; ++i)
      fill_data_[i] = specs.fill_data_[i];
  }
};

// Format specifiers for built-in and string types.
struct format_specs : basic_specs {
  int width;
  int precision;

  constexpr format_specs() : width(0), precision(-1) {}
};

/**
 * Parsing context consisting of a format string range being parsed and an
 * argument counter for automatic indexing.
 */
template <typename Char = char> class parse_context {
 private:
  basic_string_view<Char> fmt_;
  int next_arg_id_;

  enum { use_constexpr_cast = !FMT_GCC_VERSION || FMT_GCC_VERSION >= 1200 };

  FMT_CONSTEXPR void do_check_arg_id(int arg_id);

 public:
  using char_type = Char;
  using iterator = const Char*;

  constexpr explicit parse_context(basic_string_view<Char> fmt,
                                   int next_arg_id = 0)
      : fmt_(fmt), next_arg_id_(next_arg_id) {}

  /// Returns an iterator to the beginning of the format string range being
  /// parsed.
  constexpr auto begin() const noexcept -> iterator { return fmt_.begin(); }

  /// Returns an iterator past the end of the format string range being parsed.
  constexpr auto end() const noexcept -> iterator { return fmt_.end(); }

  /// Advances the begin iterator to `it`.
  FMT_CONSTEXPR void advance_to(iterator it) {
    fmt_.remove_prefix(detail::to_unsigned(it - begin()));
  }

  /// Reports an error if using the manual argument indexing; otherwise returns
  /// the next argument index and switches to the automatic indexing.
  FMT_CONSTEXPR auto next_arg_id() -> int {
    if (next_arg_id_ < 0) {
      report_error("cannot switch from manual to automatic argument indexing");
      return 0;
    }
    int id = next_arg_id_++;
    do_check_arg_id(id);
    return id;
  }

  /// Reports an error if using the automatic argument indexing; otherwise
  /// switches to the manual indexing.
  FMT_CONSTEXPR void check_arg_id(int id) {
    if (next_arg_id_ > 0) {
      report_error("cannot switch from automatic to manual argument indexing");
      return;
    }
    next_arg_id_ = -1;
    do_check_arg_id(id);
  }
  FMT_CONSTEXPR void check_arg_id(basic_string_view<Char>) {
    next_arg_id_ = -1;
  }
  FMT_CONSTEXPR void check_dynamic_spec(int arg_id);
};

FMT_END_EXPORT

namespace detail {

// Constructs fmt::basic_string_view<Char> from types implicitly convertible
// to it, deducing Char. Explicitly convertible types such as the ones returned
// from FMT_STRING are intentionally excluded.
template <typename Char, FMT_ENABLE_IF(is_char<Char>::value)>
constexpr auto to_string_view(const Char* s) -> basic_string_view<Char> {
  return s;
}
template <typename T, FMT_ENABLE_IF(is_std_string_like<T>::value)>
constexpr auto to_string_view(const T& s)
    -> basic_string_view<typename T::value_type> {
  return s;
}
template <typename Char>
constexpr auto to_string_view(basic_string_view<Char> s)
    -> basic_string_view<Char> {
  return s;
}

template <typename T, typename Enable = void>
struct has_to_string_view : std::false_type {};
// detail:: is intentional since to_string_view is not an extension point.
template <typename T>
struct has_to_string_view<
    T, void_t<decltype(detail::to_string_view(std::declval<T>()))>>
    : std::true_type {};

/// String's character (code unit) type. detail:: is intentional to prevent ADL.
template <typename S,
          typename V = decltype(detail::to_string_view(std::declval<S>()))>
using char_t = typename V::value_type;

enum class type {
  none_type,
  // Integer types should go first,
  int_type,
  uint_type,
  long_long_type,
  ulong_long_type,
  int128_type,
  uint128_type,
  bool_type,
  char_type,
  last_integer_type = char_type,
  // followed by floating-point types.
  float_type,
  double_type,
  long_double_type,
  last_numeric_type = long_double_type,
  cstring_type,
  string_type,
  pointer_type,
  custom_type
};

// Maps core type T to the corresponding type enum constant.
template <typename T, typename Char>
struct type_constant : std::integral_constant<type, type::custom_type> {};

#define FMT_TYPE_CONSTANT(Type, constant) \
  template <typename Char>                \
  struct type_constant<Type, Char>        \
      : std::integral_constant<type, type::constant> {}

FMT_TYPE_CONSTANT(int, int_type);
FMT_TYPE_CONSTANT(unsigned, uint_type);
FMT_TYPE_CONSTANT(long long, long_long_type);
FMT_TYPE_CONSTANT(unsigned long long, ulong_long_type);
FMT_TYPE_CONSTANT(int128_opt, int128_type);
FMT_TYPE_CONSTANT(uint128_opt, uint128_type);
FMT_TYPE_CONSTANT(bool, bool_type);
FMT_TYPE_CONSTANT(Char, char_type);
FMT_TYPE_CONSTANT(float, float_type);
FMT_TYPE_CONSTANT(double, double_type);
FMT_TYPE_CONSTANT(long double, long_double_type);
FMT_TYPE_CONSTANT(const Char*, cstring_type);
FMT_TYPE_CONSTANT(basic_string_view<Char>, string_type);
FMT_TYPE_CONSTANT(const void*, pointer_type);

constexpr auto is_integral_type(type t) -> bool {
  return t > type::none_type && t <= type::last_integer_type;
}
constexpr auto is_arithmetic_type(type t) -> bool {
  return t > type::none_type && t <= type::last_numeric_type;
}

constexpr auto set(type rhs) -> int { return 1 << static_cast<int>(rhs); }
constexpr auto in(type t, int set) -> bool {
  return ((set >> static_cast<int>(t)) & 1) != 0;
}

// Bitsets of types.
enum {
  sint_set =
      set(type::int_type) | set(type::long_long_type) | set(type::int128_type),
  uint_set = set(type::uint_type) | set(type::ulong_long_type) |
             set(type::uint128_type),
  bool_set = set(type::bool_type),
  char_set = set(type::char_type),
  float_set = set(type::float_type) | set(type::double_type) |
              set(type::long_double_type),
  string_set = set(type::string_type),
  cstring_set = set(type::cstring_type),
  pointer_set = set(type::pointer_type)
};

struct view {};

template <typename Char, typename T> struct named_arg;
template <typename T> struct is_named_arg : std::false_type {};
template <typename T> struct is_static_named_arg : std::false_type {};

template <typename Char, typename T>
struct is_named_arg<named_arg<Char, T>> : std::true_type {};

template <typename Char, typename T> struct named_arg : view {
  const Char* name;
  const T& value;

  named_arg(const Char* n, const T& v) : name(n), value(v) {}
  static_assert(!is_named_arg<T>::value, "nested named arguments");
};

template <bool B = false> constexpr auto count() -> int { return B ? 1 : 0; }
template <bool B1, bool B2, bool... Tail> constexpr auto count() -> int {
  return (B1 ? 1 : 0) + count<B2, Tail...>();
}

template <typename... Args> constexpr auto count_named_args() -> int {
  return count<is_named_arg<Args>::value...>();
}
template <typename... Args> constexpr auto count_static_named_args() -> int {
  return count<is_static_named_arg<Args>::value...>();
}

template <typename Char> struct named_arg_info {
  const Char* name;
  int id;
};

template <typename Char, typename T, FMT_ENABLE_IF(!is_named_arg<T>::value)>
void init_named_arg(named_arg_info<Char>*, int& arg_index, int&, const T&) {
  ++arg_index;
}
template <typename Char, typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
void init_named_arg(named_arg_info<Char>* named_args, int& arg_index,
                    int& named_arg_index, const T& arg) {
  named_args[named_arg_index++] = {arg.name, arg_index++};
}

template <typename T, typename Char,
          FMT_ENABLE_IF(!is_static_named_arg<T>::value)>
FMT_CONSTEXPR void init_static_named_arg(named_arg_info<Char>*, int& arg_index,
                                         int&) {
  ++arg_index;
}
template <typename T, typename Char,
          FMT_ENABLE_IF(is_static_named_arg<T>::value)>
FMT_CONSTEXPR void init_static_named_arg(named_arg_info<Char>* named_args,
                                         int& arg_index, int& named_arg_index) {
  named_args[named_arg_index++] = {T::name, arg_index++};
}

// To minimize the number of types we need to deal with, long is translated
// either to int or to long long depending on its size.
enum { long_short = sizeof(long) == sizeof(int) };
using long_type = conditional_t<long_short, int, long long>;
using ulong_type = conditional_t<long_short, unsigned, unsigned long long>;

template <typename T>
using format_as_result =
    remove_cvref_t<decltype(format_as(std::declval<const T&>()))>;
template <typename T>
using format_as_member_result =
    remove_cvref_t<decltype(formatter<T>::format_as(std::declval<const T&>()))>;

template <typename T, typename Enable = std::true_type>
struct use_format_as : std::false_type {};
// format_as member is only used to avoid injection into the std namespace.
template <typename T, typename Enable = std::true_type>
struct use_format_as_member : std::false_type {};

// Only map owning types because mapping views can be unsafe.
template <typename T>
struct use_format_as<
    T, bool_constant<std::is_arithmetic<format_as_result<T>>::value>>
    : std::true_type {};
template <typename T>
struct use_format_as_member<
    T, bool_constant<std::is_arithmetic<format_as_member_result<T>>::value>>
    : std::true_type {};

template <typename T, typename U = remove_const_t<T>>
using use_formatter =
    bool_constant<(std::is_class<T>::value || std::is_enum<T>::value ||
                   std::is_union<T>::value || std::is_array<T>::value) &&
                  !has_to_string_view<T>::value && !is_named_arg<T>::value &&
                  !use_format_as<T>::value && !use_format_as_member<T>::value>;

template <typename Char, typename T, typename U = remove_const_t<T>>
auto has_formatter_impl(T* p, buffered_context<Char>* ctx = nullptr)
    -> decltype(formatter<U, Char>().format(*p, *ctx), std::true_type());
template <typename Char> auto has_formatter_impl(...) -> std::false_type;

// T can be const-qualified to check if it is const-formattable.
template <typename T, typename Char> constexpr auto has_formatter() -> bool {
  return decltype(has_formatter_impl<Char>(static_cast<T*>(nullptr)))::value;
}

// Maps formatting argument types to natively supported types or user-defined
// types with formatters. Returns void on errors to be SFINAE-friendly.
template <typename Char> struct type_mapper {
  static auto map(signed char) -> int;
  static auto map(unsigned char) -> unsigned;
  static auto map(short) -> int;
  static auto map(unsigned short) -> unsigned;
  static auto map(int) -> int;
  static auto map(unsigned) -> unsigned;
  static auto map(long) -> long_type;
  static auto map(unsigned long) -> ulong_type;
  static auto map(long long) -> long long;
  static auto map(unsigned long long) -> unsigned long long;
  static auto map(int128_opt) -> int128_opt;
  static auto map(uint128_opt) -> uint128_opt;
  static auto map(bool) -> bool;

  template <int N>
  static auto map(bitint<N>) -> conditional_t<N <= 64, long long, void>;
  template <int N>
  static auto map(ubitint<N>)
      -> conditional_t<N <= 64, unsigned long long, void>;

  template <typename T, FMT_ENABLE_IF(is_char<T>::value)>
  static auto map(T) -> conditional_t<
      std::is_same<T, char>::value || std::is_same<T, Char>::value, Char, void>;

  static auto map(float) -> float;
  static auto map(double) -> double;
  static auto map(long double) -> long double;

  static auto map(Char*) -> const Char*;
  static auto map(const Char*) -> const Char*;
  template <typename T, typename C = char_t<T>,
            FMT_ENABLE_IF(!std::is_pointer<T>::value)>
  static auto map(const T&) -> conditional_t<std::is_same<C, Char>::value,
                                             basic_string_view<C>, void>;

  static auto map(void*) -> const void*;
  static auto map(const void*) -> const void*;
  static auto map(volatile void*) -> const void*;
  static auto map(const volatile void*) -> const void*;
  static auto map(nullptr_t) -> const void*;
  template <typename T, FMT_ENABLE_IF(std::is_pointer<T>::value ||
                                      std::is_member_pointer<T>::value)>
  static auto map(const T&) -> void;

  template <typename T, FMT_ENABLE_IF(use_format_as<T>::value)>
  static auto map(const T& x) -> decltype(map(format_as(x)));
  template <typename T, FMT_ENABLE_IF(use_format_as_member<T>::value)>
  static auto map(const T& x) -> decltype(map(formatter<T>::format_as(x)));

  template <typename T, FMT_ENABLE_IF(use_formatter<T>::value)>
  static auto map(T&) -> conditional_t<has_formatter<T, Char>(), T&, void>;

  template <typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
  static auto map(const T& named_arg) -> decltype(map(named_arg.value));
};

// detail:: is used to workaround a bug in MSVC 2017.
template <typename T, typename Char>
using mapped_t = decltype(detail::type_mapper<Char>::map(std::declval<T&>()));

// A type constant after applying type_mapper.
template <typename T, typename Char = char>
using mapped_type_constant = type_constant<mapped_t<T, Char>, Char>;

template <typename T, typename Context,
          type TYPE =
              mapped_type_constant<T, typename Context::char_type>::value>
using stored_type_constant = std::integral_constant<
    type, Context::builtin_types || TYPE == type::int_type ? TYPE
                                                           : type::custom_type>;
// A parse context with extra data used only in compile-time checks.
template <typename Char>
class compile_parse_context : public parse_context<Char> {
 private:
  int num_args_;
  const type* types_;
  using base = parse_context<Char>;

 public:
  FMT_CONSTEXPR explicit compile_parse_context(basic_string_view<Char> fmt,
                                               int num_args, const type* types,
                                               int next_arg_id = 0)
      : base(fmt, next_arg_id), num_args_(num_args), types_(types) {}

  constexpr auto num_args() const -> int { return num_args_; }
  constexpr auto arg_type(int id) const -> type { return types_[id]; }

  FMT_CONSTEXPR auto next_arg_id() -> int {
    int id = base::next_arg_id();
    if (id >= num_args_) report_error("argument not found");
    return id;
  }

  FMT_CONSTEXPR void check_arg_id(int id) {
    base::check_arg_id(id);
    if (id >= num_args_) report_error("argument not found");
  }
  using base::check_arg_id;

  FMT_CONSTEXPR void check_dynamic_spec(int arg_id) {
    ignore_unused(arg_id);
    if (arg_id < num_args_ && types_ && !is_integral_type(types_[arg_id]))
      report_error("width/precision is not integer");
  }
};

// An argument reference.
template <typename Char> union arg_ref {
  FMT_CONSTEXPR arg_ref(int idx = 0) : index(idx) {}
  FMT_CONSTEXPR arg_ref(basic_string_view<Char> n) : name(n) {}

  int index;
  basic_string_view<Char> name;
};

// Format specifiers with width and precision resolved at formatting rather
// than parsing time to allow reusing the same parsed specifiers with
// different sets of arguments (precompilation of format strings).
template <typename Char = char> struct dynamic_format_specs : format_specs {
  arg_ref<Char> width_ref;
  arg_ref<Char> precision_ref;
};

// Converts a character to ASCII. Returns '\0' on conversion failure.
template <typename Char, FMT_ENABLE_IF(std::is_integral<Char>::value)>
constexpr auto to_ascii(Char c) -> char {
  return c <= 0xff ? static_cast<char>(c) : '\0';
}

// Returns the number of code units in a code point or 1 on error.
template <typename Char>
FMT_CONSTEXPR auto code_point_length(const Char* begin) -> int {
  if (const_check(sizeof(Char) != 1)) return 1;
  auto c = static_cast<unsigned char>(*begin);
  return static_cast<int>((0x3a55000000000000ull >> (2 * (c >> 3))) & 3) + 1;
}

// Parses the range [begin, end) as an unsigned integer. This function assumes
// that the range is non-empty and the first character is a digit.
template <typename Char>
FMT_CONSTEXPR auto parse_nonnegative_int(const Char*& begin, const Char* end,
                                         int error_value) noexcept -> int {
  FMT_ASSERT(begin != end && '0' <= *begin && *begin <= '9', "");
  unsigned value = 0, prev = 0;
  auto p = begin;
  do {
    prev = value;
    value = value * 10 + unsigned(*p - '0');
    ++p;
  } while (p != end && '0' <= *p && *p <= '9');
  auto num_digits = p - begin;
  begin = p;
  int digits10 = static_cast<int>(sizeof(int) * CHAR_BIT * 3 / 10);
  if (num_digits <= digits10) return static_cast<int>(value);
  // Check for overflow.
  unsigned max = INT_MAX;
  return num_digits == digits10 + 1 &&
                 prev * 10ull + unsigned(p[-1] - '0') <= max
             ? static_cast<int>(value)
             : error_value;
}

FMT_CONSTEXPR inline auto parse_align(char c) -> align {
  switch (c) {
  case '<': return align::left;
  case '>': return align::right;
  case '^': return align::center;
  }
  return align::none;
}

template <typename Char> constexpr auto is_name_start(Char c) -> bool {
  return ('a' <= c && c <= 'z') || ('A' <= c && c <= 'Z') || c == '_';
}

template <typename Char, typename Handler>
FMT_CONSTEXPR auto parse_arg_id(const Char* begin, const Char* end,
                                Handler&& handler) -> const Char* {
  Char c = *begin;
  if (c >= '0' && c <= '9') {
    int index = 0;
    if (c != '0')
      index = parse_nonnegative_int(begin, end, INT_MAX);
    else
      ++begin;
    if (begin == end || (*begin != '}' && *begin != ':'))
      report_error("invalid format string");
    else
      handler.on_index(index);
    return begin;
  }
  if (FMT_OPTIMIZE_SIZE > 1 || !is_name_start(c)) {
    report_error("invalid format string");
    return begin;
  }
  auto it = begin;
  do {
    ++it;
  } while (it != end && (is_name_start(*it) || ('0' <= *it && *it <= '9')));
  handler.on_name({begin, to_unsigned(it - begin)});
  return it;
}

template <typename Char> struct dynamic_spec_handler {
  parse_context<Char>& ctx;
  arg_ref<Char>& ref;
  arg_id_kind& kind;

  FMT_CONSTEXPR void on_index(int id) {
    ref = id;
    kind = arg_id_kind::index;
    ctx.check_arg_id(id);
    ctx.check_dynamic_spec(id);
  }
  FMT_CONSTEXPR void on_name(basic_string_view<Char> id) {
    ref = id;
    kind = arg_id_kind::name;
    ctx.check_arg_id(id);
  }
};

template <typename Char> struct parse_dynamic_spec_result {
  const Char* end;
  arg_id_kind kind;
};

// Parses integer | "{" [arg_id] "}".
template <typename Char>
FMT_CONSTEXPR auto parse_dynamic_spec(const Char* begin, const Char* end,
                                      int& value, arg_ref<Char>& ref,
                                      parse_context<Char>& ctx)
    -> parse_dynamic_spec_result<Char> {
  FMT_ASSERT(begin != end, "");
  auto kind = arg_id_kind::none;
  if ('0' <= *begin && *begin <= '9') {
    int val = parse_nonnegative_int(begin, end, -1);
    if (val == -1) report_error("number is too big");
    value = val;
  } else {
    if (*begin == '{') {
      ++begin;
      if (begin != end) {
        Char c = *begin;
        if (c == '}' || c == ':') {
          int id = ctx.next_arg_id();
          ref = id;
          kind = arg_id_kind::index;
          ctx.check_dynamic_spec(id);
        } else {
          begin = parse_arg_id(begin, end,
                               dynamic_spec_handler<Char>{ctx, ref, kind});
        }
      }
      if (begin != end && *begin == '}') return {++begin, kind};
    }
    report_error("invalid format string");
  }
  return {begin, kind};
}

template <typename Char>
FMT_CONSTEXPR auto parse_width(const Char* begin, const Char* end,
                               format_specs& specs, arg_ref<Char>& width_ref,
                               parse_context<Char>& ctx) -> const Char* {
  auto result = parse_dynamic_spec(begin, end, specs.width, width_ref, ctx);
  specs.set_dynamic_width(result.kind);
  return result.end;
}

template <typename Char>
FMT_CONSTEXPR auto parse_precision(const Char* begin, const Char* end,
                                   format_specs& specs,
                                   arg_ref<Char>& precision_ref,
                                   parse_context<Char>& ctx) -> const Char* {
  ++begin;
  if (begin == end) {
    report_error("invalid precision");
    return begin;
  }
  auto result =
      parse_dynamic_spec(begin, end, specs.precision, precision_ref, ctx);
  specs.set_dynamic_precision(result.kind);
  return result.end;
}

enum class state { start, align, sign, hash, zero, width, precision, locale };

// Parses standard format specifiers.
template <typename Char>
FMT_CONSTEXPR auto parse_format_specs(const Char* begin, const Char* end,
                                      dynamic_format_specs<Char>& specs,
                                      parse_context<Char>& ctx, type arg_type)
    -> const Char* {
  auto c = '\0';
  if (end - begin > 1) {
    auto next = to_ascii(begin[1]);
    c = parse_align(next) == align::none ? to_ascii(*begin) : '\0';
  } else {
    if (begin == end) return begin;
    c = to_ascii(*begin);
  }

  struct {
    state current_state = state::start;
    FMT_CONSTEXPR void operator()(state s, bool valid = true) {
      if (current_state >= s || !valid)
        report_error("invalid format specifier");
      current_state = s;
    }
  } enter_state;

  using pres = presentation_type;
  constexpr auto integral_set = sint_set | uint_set | bool_set | char_set;
  struct {
    const Char*& begin;
    format_specs& specs;
    type arg_type;

    FMT_CONSTEXPR auto operator()(pres pres_type, int set) -> const Char* {
      if (!in(arg_type, set)) report_error("invalid format specifier");
      specs.set_type(pres_type);
      return begin + 1;
    }
  } parse_presentation_type{begin, specs, arg_type};

  for (;;) {
    switch (c) {
    case '<':
    case '>':
    case '^':
      enter_state(state::align);
      specs.set_align(parse_align(c));
      ++begin;
      break;
    case '+':
    case ' ':
      specs.set_sign(c == ' ' ? sign::space : sign::plus);
      FMT_FALLTHROUGH;
    case '-':
      enter_state(state::sign, in(arg_type, sint_set | float_set));
      ++begin;
      break;
    case '#':
      enter_state(state::hash, is_arithmetic_type(arg_type));
      specs.set_alt();
      ++begin;
      break;
    case '0':
      enter_state(state::zero);
      if (!is_arithmetic_type(arg_type))
        report_error("format specifier requires numeric argument");
      if (specs.align() == align::none) {
        // Ignore 0 if align is specified for compatibility with std::format.
        specs.set_align(align::numeric);
        specs.set_fill('0');
      }
      ++begin;
      break;
      // clang-format off
    case '1': case '2': case '3': case '4': case '5':
    case '6': case '7': case '8': case '9': case '{':
      // clang-format on
      enter_state(state::width);
      begin = parse_width(begin, end, specs, specs.width_ref, ctx);
      break;
    case '.':
      enter_state(state::precision,
                  in(arg_type, float_set | string_set | cstring_set));
      begin = parse_precision(begin, end, specs, specs.precision_ref, ctx);
      break;
    case 'L':
      enter_state(state::locale, is_arithmetic_type(arg_type));
      specs.set_localized();
      ++begin;
      break;
    case 'd': return parse_presentation_type(pres::dec, integral_set);
    case 'X': specs.set_upper(); FMT_FALLTHROUGH;
    case 'x': return parse_presentation_type(pres::hex, integral_set);
    case 'o': return parse_presentation_type(pres::oct, integral_set);
    case 'B': specs.set_upper(); FMT_FALLTHROUGH;
    case 'b': return parse_presentation_type(pres::bin, integral_set);
    case 'E': specs.set_upper(); FMT_FALLTHROUGH;
    case 'e': return parse_presentation_type(pres::exp, float_set);
    case 'F': specs.set_upper(); FMT_FALLTHROUGH;
    case 'f': return parse_presentation_type(pres::fixed, float_set);
    case 'G': specs.set_upper(); FMT_FALLTHROUGH;
    case 'g': return parse_presentation_type(pres::general, float_set);
    case 'A': specs.set_upper(); FMT_FALLTHROUGH;
    case 'a': return parse_presentation_type(pres::hexfloat, float_set);
    case 'c':
      if (arg_type == type::bool_type) report_error("invalid format specifier");
      return parse_presentation_type(pres::chr, integral_set);
    case 's':
      return parse_presentation_type(pres::string,
                                     bool_set | string_set | cstring_set);
    case 'p':
      return parse_presentation_type(pres::pointer, pointer_set | cstring_set);
    case '?':
      return parse_presentation_type(pres::debug,
                                     char_set | string_set | cstring_set);
    case '}': return begin;
    default:  {
      if (*begin == '}') return begin;
      // Parse fill and alignment.
      auto fill_end = begin + code_point_length(begin);
      if (end - fill_end <= 0) {
        report_error("invalid format specifier");
        return begin;
      }
      if (*begin == '{') {
        report_error("invalid fill character '{'");
        return begin;
      }
      auto alignment = parse_align(to_ascii(*fill_end));
      enter_state(state::align, alignment != align::none);
      specs.set_fill(
          basic_string_view<Char>(begin, to_unsigned(fill_end - begin)));
      specs.set_align(alignment);
      begin = fill_end + 1;
    }
    }
    if (begin == end) return begin;
    c = to_ascii(*begin);
  }
}

template <typename Char, typename Handler>
FMT_CONSTEXPR FMT_INLINE auto parse_replacement_field(const Char* begin,
                                                      const Char* end,
                                                      Handler&& handler)
    -> const Char* {
  ++begin;
  if (begin == end) {
    handler.on_error("invalid format string");
    return end;
  }
  int arg_id = 0;
  switch (*begin) {
  case '}':
    handler.on_replacement_field(handler.on_arg_id(), begin);
    return begin + 1;
  case '{': handler.on_text(begin, begin + 1); return begin + 1;
  case ':': arg_id = handler.on_arg_id(); break;
  default:  {
    struct id_adapter {
      Handler& handler;
      int arg_id;

      FMT_CONSTEXPR void on_index(int id) { arg_id = handler.on_arg_id(id); }
      FMT_CONSTEXPR void on_name(basic_string_view<Char> id) {
        arg_id = handler.on_arg_id(id);
      }
    } adapter = {handler, 0};
    begin = parse_arg_id(begin, end, adapter);
    arg_id = adapter.arg_id;
    Char c = begin != end ? *begin : Char();
    if (c == '}') {
      handler.on_replacement_field(arg_id, begin);
      return begin + 1;
    }
    if (c != ':') {
      handler.on_error("missing '}' in format string");
      return end;
    }
    break;
  }
  }
  begin = handler.on_format_specs(arg_id, begin + 1, end);
  if (begin == end || *begin != '}')
    return handler.on_error("unknown format specifier"), end;
  return begin + 1;
}

template <typename Char, typename Handler>
FMT_CONSTEXPR void parse_format_string(basic_string_view<Char> fmt,
                                       Handler&& handler) {
  auto begin = fmt.data(), end = begin + fmt.size();
  auto p = begin;
  while (p != end) {
    auto c = *p++;
    if (c == '{') {
      handler.on_text(begin, p - 1);
      begin = p = parse_replacement_field(p - 1, end, handler);
    } else if (c == '}') {
      if (p == end || *p != '}')
        return handler.on_error("unmatched '}' in format string");
      handler.on_text(begin, p);
      begin = ++p;
    }
  }
  handler.on_text(begin, end);
}

// Checks char specs and returns true iff the presentation type is char-like.
FMT_CONSTEXPR inline auto check_char_specs(const format_specs& specs) -> bool {
  auto type = specs.type();
  if (type != presentation_type::none && type != presentation_type::chr &&
      type != presentation_type::debug) {
    return false;
  }
  if (specs.align() == align::numeric || specs.sign() != sign::none ||
      specs.alt()) {
    report_error("invalid format specifier for char");
  }
  return true;
}

// A base class for compile-time strings.
struct compile_string {};

template <typename T, typename Char>
FMT_VISIBILITY("hidden")  // Suppress an ld warning on macOS (#3769).
FMT_CONSTEXPR auto invoke_parse(parse_context<Char>& ctx) -> const Char* {
  using mapped_type = remove_cvref_t<mapped_t<T, Char>>;
  constexpr bool formattable =
      std::is_constructible<formatter<mapped_type, Char>>::value;
  if (!formattable) return ctx.begin();  // Error is reported in the value ctor.
  using formatted_type = conditional_t<formattable, mapped_type, int>;
  return formatter<formatted_type, Char>().parse(ctx);
}

template <typename... T> struct arg_pack {};

template <typename Char, int NUM_ARGS, int NUM_NAMED_ARGS, bool DYNAMIC_NAMES>
class format_string_checker {
 private:
  type types_[max_of(1, NUM_ARGS)];
  named_arg_info<Char> named_args_[max_of(1, NUM_NAMED_ARGS)];
  compile_parse_context<Char> context_;

  using parse_func = auto (*)(parse_context<Char>&) -> const Char*;
  parse_func parse_funcs_[max_of(1, NUM_ARGS)];

 public:
  template <typename... T>
  FMT_CONSTEXPR explicit format_string_checker(basic_string_view<Char> fmt,
                                               arg_pack<T...>)
      : types_{mapped_type_constant<T, Char>::value...},
        named_args_{},
        context_(fmt, NUM_ARGS, types_),
        parse_funcs_{&invoke_parse<T, Char>...} {
    int arg_index = 0, named_arg_index = 0;
    FMT_APPLY_VARIADIC(
        init_static_named_arg<T>(named_args_, arg_index, named_arg_index));
    ignore_unused(arg_index, named_arg_index);
  }

  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}

  FMT_CONSTEXPR auto on_arg_id() -> int { return context_.next_arg_id(); }
  FMT_CONSTEXPR auto on_arg_id(int id) -> int {
    context_.check_arg_id(id);
    return id;
  }
  FMT_CONSTEXPR auto on_arg_id(basic_string_view<Char> id) -> int {
    for (int i = 0; i < NUM_NAMED_ARGS; ++i) {
      if (named_args_[i].name == id) return named_args_[i].id;
    }
    if (!DYNAMIC_NAMES) on_error("argument not found");
    return -1;
  }

  FMT_CONSTEXPR void on_replacement_field(int id, const Char* begin) {
    on_format_specs(id, begin, begin);  // Call parse() on empty specs.
  }

  FMT_CONSTEXPR auto on_format_specs(int id, const Char* begin, const Char* end)
      -> const Char* {
    context_.advance_to(begin);
    if (id >= 0 && id < NUM_ARGS) return parse_funcs_[id](context_);
    while (begin != end && *begin != '}') ++begin;
    return begin;
  }

  FMT_NORETURN FMT_CONSTEXPR void on_error(const char* message) {
    report_error(message);
  }
};

/// A contiguous memory buffer with an optional growing ability. It is an
/// internal class and shouldn't be used directly, only via `memory_buffer`.
template <typename T> class buffer {
 private:
  T* ptr_;
  size_t size_;
  size_t capacity_;

  using grow_fun = void (*)(buffer& buf, size_t capacity);
  grow_fun grow_;

 protected:
  // Don't initialize ptr_ since it is not accessed to save a few cycles.
  FMT_MSC_WARNING(suppress : 26495)
  FMT_CONSTEXPR buffer(grow_fun grow, size_t sz) noexcept
      : size_(sz), capacity_(sz), grow_(grow) {}

  constexpr buffer(grow_fun grow, T* p = nullptr, size_t sz = 0,
                   size_t cap = 0) noexcept
      : ptr_(p), size_(sz), capacity_(cap), grow_(grow) {}

  FMT_CONSTEXPR20 ~buffer() = default;
  buffer(buffer&&) = default;

  /// Sets the buffer data and capacity.
  FMT_CONSTEXPR void set(T* buf_data, size_t buf_capacity) noexcept {
    ptr_ = buf_data;
    capacity_ = buf_capacity;
  }

 public:
  using value_type = T;
  using const_reference = const T&;

  buffer(const buffer&) = delete;
  void operator=(const buffer&) = delete;

  auto begin() noexcept -> T* { return ptr_; }
  auto end() noexcept -> T* { return ptr_ + size_; }

  auto begin() const noexcept -> const T* { return ptr_; }
  auto end() const noexcept -> const T* { return ptr_ + size_; }

  /// Returns the size of this buffer.
  constexpr auto size() const noexcept -> size_t { return size_; }

  /// Returns the capacity of this buffer.
  constexpr auto capacity() const noexcept -> size_t { return capacity_; }

  /// Returns a pointer to the buffer data (not null-terminated).
  FMT_CONSTEXPR auto data() noexcept -> T* { return ptr_; }
  FMT_CONSTEXPR auto data() const noexcept -> const T* { return ptr_; }

  /// Clears this buffer.
  FMT_CONSTEXPR void clear() { size_ = 0; }

  // Tries resizing the buffer to contain `count` elements. If T is a POD type
  // the new elements may not be initialized.
  FMT_CONSTEXPR void try_resize(size_t count) {
    try_reserve(count);
    size_ = min_of(count, capacity_);
  }

  // Tries increasing the buffer capacity to `new_capacity`. It can increase the
  // capacity by a smaller amount than requested but guarantees there is space
  // for at least one additional element either by increasing the capacity or by
  // flushing the buffer if it is full.
  FMT_CONSTEXPR void try_reserve(size_t new_capacity) {
    if (new_capacity > capacity_) grow_(*this, new_capacity);
  }

  FMT_CONSTEXPR void push_back(const T& value) {
    try_reserve(size_ + 1);
    ptr_[size_++] = value;
  }

  /// Appends data to the end of the buffer.
  template <typename U>
// Workaround for MSVC2019 to fix error C2893: Failed to specialize function
// template 'void fmt::v11::detail::buffer<T>::append(const U *,const U *)'.
#if !FMT_MSC_VERSION || FMT_MSC_VERSION >= 1940
  FMT_CONSTEXPR20
#endif
      void
      append(const U* begin, const U* end) {
    while (begin != end) {
      auto count = to_unsigned(end - begin);
      try_reserve(size_ + count);
      auto free_cap = capacity_ - size_;
      if (free_cap < count) count = free_cap;
      // A loop is faster than memcpy on small sizes.
      T* out = ptr_ + size_;
      for (size_t i = 0; i < count; ++i) out[i] = begin[i];
      size_ += count;
      begin += count;
    }
  }

  template <typename Idx> FMT_CONSTEXPR auto operator[](Idx index) -> T& {
    return ptr_[index];
  }
  template <typename Idx>
  FMT_CONSTEXPR auto operator[](Idx index) const -> const T& {
    return ptr_[index];
  }
};

struct buffer_traits {
  constexpr explicit buffer_traits(size_t) {}
  constexpr auto count() const -> size_t { return 0; }
  constexpr auto limit(size_t size) const -> size_t { return size; }
};

class fixed_buffer_traits {
 private:
  size_t count_ = 0;
  size_t limit_;

 public:
  constexpr explicit fixed_buffer_traits(size_t limit) : limit_(limit) {}
  constexpr auto count() const -> size_t { return count_; }
  FMT_CONSTEXPR auto limit(size_t size) -> size_t {
    size_t n = limit_ > count_ ? limit_ - count_ : 0;
    count_ += size;
    return min_of(size, n);
  }
};

// A buffer that writes to an output iterator when flushed.
template <typename OutputIt, typename T, typename Traits = buffer_traits>
class iterator_buffer : public Traits, public buffer<T> {
 private:
  OutputIt out_;
  enum { buffer_size = 256 };
  T data_[buffer_size];

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() == buffer_size) static_cast<iterator_buffer&>(buf).flush();
  }

  void flush() {
    auto size = this->size();
    this->clear();
    const T* begin = data_;
    const T* end = begin + this->limit(size);
    while (begin != end) *out_++ = *begin++;
  }

 public:
  explicit iterator_buffer(OutputIt out, size_t n = buffer_size)
      : Traits(n), buffer<T>(grow, data_, 0, buffer_size), out_(out) {}
  iterator_buffer(iterator_buffer&& other) noexcept
      : Traits(other),
        buffer<T>(grow, data_, 0, buffer_size),
        out_(other.out_) {}
  ~iterator_buffer() {
    // Don't crash if flush fails during unwinding.
    FMT_TRY { flush(); }
    FMT_CATCH(...) {}
  }

  auto out() -> OutputIt {
    flush();
    return out_;
  }
  auto count() const -> size_t { return Traits::count() + this->size(); }
};

template <typename T>
class iterator_buffer<T*, T, fixed_buffer_traits> : public fixed_buffer_traits,
                                                    public buffer<T> {
 private:
  T* out_;
  enum { buffer_size = 256 };
  T data_[buffer_size];

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() == buf.capacity())
      static_cast<iterator_buffer&>(buf).flush();
  }

  void flush() {
    size_t n = this->limit(this->size());
    if (this->data() == out_) {
      out_ += n;
      this->set(data_, buffer_size);
    }
    this->clear();
  }

 public:
  explicit iterator_buffer(T* out, size_t n = buffer_size)
      : fixed_buffer_traits(n), buffer<T>(grow, out, 0, n), out_(out) {}
  iterator_buffer(iterator_buffer&& other) noexcept
      : fixed_buffer_traits(other),
        buffer<T>(static_cast<iterator_buffer&&>(other)),
        out_(other.out_) {
    if (this->data() != out_) {
      this->set(data_, buffer_size);
      this->clear();
    }
  }
  ~iterator_buffer() { flush(); }

  auto out() -> T* {
    flush();
    return out_;
  }
  auto count() const -> size_t {
    return fixed_buffer_traits::count() + this->size();
  }
};

template <typename T> class iterator_buffer<T*, T> : public buffer<T> {
 public:
  explicit iterator_buffer(T* out, size_t = 0)
      : buffer<T>([](buffer<T>&, size_t) {}, out, 0, ~size_t()) {}

  auto out() -> T* { return &*this->end(); }
};

template <typename Container>
class container_buffer : public buffer<typename Container::value_type> {
 private:
  using value_type = typename Container::value_type;

  static FMT_CONSTEXPR void grow(buffer<value_type>& buf, size_t capacity) {
    auto& self = static_cast<container_buffer&>(buf);
    self.container.resize(capacity);
    self.set(&self.container[0], capacity);
  }

 public:
  Container& container;

  explicit container_buffer(Container& c)
      : buffer<value_type>(grow, c.size()), container(c) {}
};

// A buffer that writes to a container with the contiguous storage.
template <typename OutputIt>
class iterator_buffer<
    OutputIt,
    enable_if_t<is_back_insert_iterator<OutputIt>::value &&
                    is_contiguous<typename OutputIt::container_type>::value,
                typename OutputIt::container_type::value_type>>
    : public container_buffer<typename OutputIt::container_type> {
 private:
  using base = container_buffer<typename OutputIt::container_type>;

 public:
  explicit iterator_buffer(typename OutputIt::container_type& c) : base(c) {}
  explicit iterator_buffer(OutputIt out, size_t = 0)
      : base(get_container(out)) {}

  auto out() -> OutputIt { return OutputIt(this->container); }
};

// A buffer that counts the number of code units written discarding the output.
template <typename T = char> class counting_buffer : public buffer<T> {
 private:
  enum { buffer_size = 256 };
  T data_[buffer_size];
  size_t count_ = 0;

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() != buffer_size) return;
    static_cast<counting_buffer&>(buf).count_ += buf.size();
    buf.clear();
  }

 public:
  FMT_CONSTEXPR counting_buffer() : buffer<T>(grow, data_, 0, buffer_size) {}

  constexpr auto count() const noexcept -> size_t {
    return count_ + this->size();
  }
};

template <typename T>
struct is_back_insert_iterator<basic_appender<T>> : std::true_type {};

template <typename OutputIt, typename InputIt, typename = void>
struct has_back_insert_iterator_container_append : std::false_type {};
template <typename OutputIt, typename InputIt>
struct has_back_insert_iterator_container_append<
    OutputIt, InputIt,
    void_t<decltype(get_container(std::declval<OutputIt>())
                        .append(std::declval<InputIt>(),
                                std::declval<InputIt>()))>> : std::true_type {};

// An optimized version of std::copy with the output value type (T).
template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            has_back_insert_iterator_container_append<
                                OutputIt, InputIt>::value)>
FMT_CONSTEXPR20 auto copy(InputIt begin, InputIt end, OutputIt out)
    -> OutputIt {
  get_container(out).append(begin, end);
  return out;
}

template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value &&
                        !has_back_insert_iterator_container_append<
                            OutputIt, InputIt>::value)>
FMT_CONSTEXPR20 auto copy(InputIt begin, InputIt end, OutputIt out)
    -> OutputIt {
  auto& c = get_container(out);
  c.insert(c.end(), begin, end);
  return out;
}

template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(!is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR auto copy(InputIt begin, InputIt end, OutputIt out) -> OutputIt {
  while (begin != end) *out++ = static_cast<T>(*begin++);
  return out;
}

template <typename T, typename V, typename OutputIt>
FMT_CONSTEXPR auto copy(basic_string_view<V> s, OutputIt out) -> OutputIt {
  return copy<T>(s.begin(), s.end(), out);
}

template <typename It, typename Enable = std::true_type>
struct is_buffer_appender : std::false_type {};
template <typename It>
struct is_buffer_appender<
    It, bool_constant<
            is_back_insert_iterator<It>::value &&
            std::is_base_of<buffer<typename It::container_type::value_type>,
                            typename It::container_type>::value>>
    : std::true_type {};

// Maps an output iterator to a buffer.
template <typename T, typename OutputIt,
          FMT_ENABLE_IF(!is_buffer_appender<OutputIt>::value)>
auto get_buffer(OutputIt out) -> iterator_buffer<OutputIt, T> {
  return iterator_buffer<OutputIt, T>(out);
}
template <typename T, typename OutputIt,
          FMT_ENABLE_IF(is_buffer_appender<OutputIt>::value)>
auto get_buffer(OutputIt out) -> buffer<T>& {
  return get_container(out);
}

template <typename Buf, typename OutputIt>
auto get_iterator(Buf& buf, OutputIt) -> decltype(buf.out()) {
  return buf.out();
}
template <typename T, typename OutputIt>
auto get_iterator(buffer<T>&, OutputIt out) -> OutputIt {
  return out;
}

// This type is intentionally undefined, only used for errors.
template <typename T, typename Char> struct type_is_unformattable_for;

template <typename Char> struct string_value {
  const Char* data;
  size_t size;
  auto str() const -> basic_string_view<Char> { return {data, size}; }
};

template <typename Context> struct custom_value {
  using char_type = typename Context::char_type;
  void* value;
  void (*format)(void* arg, parse_context<char_type>& parse_ctx, Context& ctx);
};

template <typename Char> struct named_arg_value {
  const named_arg_info<Char>* data;
  size_t size;
};

struct custom_tag {};

#if !FMT_BUILTIN_TYPES
#  define FMT_BUILTIN , monostate
#else
#  define FMT_BUILTIN
#endif

// A formatting argument value.
template <typename Context> class value {
 public:
  using char_type = typename Context::char_type;

  union {
    monostate no_value;
    int int_value;
    unsigned uint_value;
    long long long_long_value;
    unsigned long long ulong_long_value;
    int128_opt int128_value;
    uint128_opt uint128_value;
    bool bool_value;
    char_type char_value;
    float float_value;
    double double_value;
    long double long_double_value;
    const void* pointer;
    string_value<char_type> string;
    custom_value<Context> custom;
    named_arg_value<char_type> named_args;
  };

  constexpr FMT_INLINE value() : no_value() {}
  constexpr FMT_INLINE value(signed char x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned char x FMT_BUILTIN) : uint_value(x) {}
  constexpr FMT_INLINE value(signed short x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned short x FMT_BUILTIN) : uint_value(x) {}
  constexpr FMT_INLINE value(int x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned x FMT_BUILTIN) : uint_value(x) {}
  FMT_CONSTEXPR FMT_INLINE value(long x FMT_BUILTIN) : value(long_type(x)) {}
  FMT_CONSTEXPR FMT_INLINE value(unsigned long x FMT_BUILTIN)
      : value(ulong_type(x)) {}
  constexpr FMT_INLINE value(long long x FMT_BUILTIN) : long_long_value(x) {}
  constexpr FMT_INLINE value(unsigned long long x FMT_BUILTIN)
      : ulong_long_value(x) {}
  FMT_INLINE value(int128_opt x FMT_BUILTIN) : int128_value(x) {}
  FMT_INLINE value(uint128_opt x FMT_BUILTIN) : uint128_value(x) {}
  constexpr FMT_INLINE value(bool x FMT_BUILTIN) : bool_value(x) {}

  template <int N>
  constexpr FMT_INLINE value(bitint<N> x FMT_BUILTIN) : long_long_value(x) {
    static_assert(N <= 64, "unsupported _BitInt");
  }
  template <int N>
  constexpr FMT_INLINE value(ubitint<N> x FMT_BUILTIN) : ulong_long_value(x) {
    static_assert(N <= 64, "unsupported _BitInt");
  }

  template <typename T, FMT_ENABLE_IF(is_char<T>::value)>
  constexpr FMT_INLINE value(T x FMT_BUILTIN) : char_value(x) {
    static_assert(
        std::is_same<T, char>::value || std::is_same<T, char_type>::value,
        "mixing character types is disallowed");
  }

  constexpr FMT_INLINE value(float x FMT_BUILTIN) : float_value(x) {}
  constexpr FMT_INLINE value(double x FMT_BUILTIN) : double_value(x) {}
  FMT_INLINE value(long double x FMT_BUILTIN) : long_double_value(x) {}

  FMT_CONSTEXPR FMT_INLINE value(char_type* x FMT_BUILTIN) {
    string.data = x;
    if (is_constant_evaluated()) string.size = 0;
  }
  FMT_CONSTEXPR FMT_INLINE value(const char_type* x FMT_BUILTIN) {
    string.data = x;
    if (is_constant_evaluated()) string.size = 0;
  }
  template <typename T, typename C = char_t<T>,
            FMT_ENABLE_IF(!std::is_pointer<T>::value)>
  FMT_CONSTEXPR value(const T& x FMT_BUILTIN) {
    static_assert(std::is_same<C, char_type>::value,
                  "mixing character types is disallowed");
    auto sv = to_string_view(x);
    string.data = sv.data();
    string.size = sv.size();
  }
  FMT_INLINE value(void* x FMT_BUILTIN) : pointer(x) {}
  FMT_INLINE value(const void* x FMT_BUILTIN) : pointer(x) {}
  FMT_INLINE value(volatile void* x FMT_BUILTIN)
      : pointer(const_cast<const void*>(x)) {}
  FMT_INLINE value(const volatile void* x FMT_BUILTIN)
      : pointer(const_cast<const void*>(x)) {}
  FMT_INLINE value(nullptr_t) : pointer(nullptr) {}

  template <typename T, FMT_ENABLE_IF(std::is_pointer<T>::value ||
                                      std::is_member_pointer<T>::value)>
  value(const T&) {
    // Formatting of arbitrary pointers is disallowed. If you want to format a
    // pointer cast it to `void*` or `const void*`. In particular, this forbids
    // formatting of `[const] volatile char*` printed as bool by iostreams.
    static_assert(sizeof(T) == 0,
                  "formatting of non-void pointers is disallowed");
  }

  template <typename T, FMT_ENABLE_IF(use_format_as<T>::value)>
  value(const T& x) : value(format_as(x)) {}
  template <typename T, FMT_ENABLE_IF(use_format_as_member<T>::value)>
  value(const T& x) : value(formatter<T>::format_as(x)) {}

  template <typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
  value(const T& named_arg) : value(named_arg.value) {}

  template <typename T,
            FMT_ENABLE_IF(use_formatter<T>::value || !FMT_BUILTIN_TYPES)>
  FMT_CONSTEXPR20 FMT_INLINE value(T& x) : value(x, custom_tag()) {}

  FMT_ALWAYS_INLINE value(const named_arg_info<char_type>* args, size_t size)
      : named_args{args, size} {}

 private:
  template <typename T, FMT_ENABLE_IF(has_formatter<T, char_type>())>
  FMT_CONSTEXPR value(T& x, custom_tag) {
    using value_type = remove_const_t<T>;
    // T may overload operator& e.g. std::vector<bool>::reference in libc++.
    if (!is_constant_evaluated()) {
      custom.value =
          const_cast<char*>(&reinterpret_cast<const volatile char&>(x));
    } else {
      custom.value = nullptr;
#if defined(__cpp_if_constexpr)
      if constexpr (std::is_same<decltype(&x), remove_reference_t<T>*>::value)
        custom.value = const_cast<value_type*>(&x);
#endif
    }
    custom.format = format_custom<value_type, formatter<value_type, char_type>>;
  }

  template <typename T, FMT_ENABLE_IF(!has_formatter<T, char_type>())>
  FMT_CONSTEXPR value(const T&, custom_tag) {
    // Cannot format an argument; to make type T formattable provide a
    // formatter<T> specialization: https://fmt.dev/latest/api.html#udt.
    type_is_unformattable_for<T, char_type> _;
  }

  // Formats an argument of a custom type, such as a user-defined class.
  template <typename T, typename Formatter>
  static void format_custom(void* arg, parse_context<char_type>& parse_ctx,
                            Context& ctx) {
    auto f = Formatter();
    parse_ctx.advance_to(f.parse(parse_ctx));
    using qualified_type =
        conditional_t<has_formatter<const T, char_type>(), const T, T>;
    // format must be const for compatibility with std::format and compilation.
    const auto& cf = f;
    ctx.advance_to(cf.format(*static_cast<qualified_type*>(arg), ctx));
  }
};

enum { packed_arg_bits = 4 };
// Maximum number of arguments with packed types.
enum { max_packed_args = 62 / packed_arg_bits };
enum : unsigned long long { is_unpacked_bit = 1ULL << 63 };
enum : unsigned long long { has_named_args_bit = 1ULL << 62 };

template <typename It, typename T, typename Enable = void>
struct is_output_iterator : std::false_type {};

template <> struct is_output_iterator<appender, char> : std::true_type {};

template <typename It, typename T>
struct is_output_iterator<
    It, T,
    void_t<decltype(*std::declval<decay_t<It>&>()++ = std::declval<T>())>>
    : std::true_type {};

#ifndef FMT_USE_LOCALE
#  define FMT_USE_LOCALE (FMT_OPTIMIZE_SIZE <= 1)
#endif

// A type-erased reference to an std::locale to avoid a heavy <locale> include.
struct locale_ref {
#if FMT_USE_LOCALE
 private:
  const void* locale_;  // A type-erased pointer to std::locale.

 public:
  constexpr locale_ref() : locale_(nullptr) {}
  template <typename Locale> locale_ref(const Locale& loc);

  inline explicit operator bool() const noexcept { return locale_ != nullptr; }
#endif  // FMT_USE_LOCALE

  template <typename Locale> auto get() const -> Locale;
};

template <typename> constexpr auto encode_types() -> unsigned long long {
  return 0;
}

template <typename Context, typename Arg, typename... Args>
constexpr auto encode_types() -> unsigned long long {
  return static_cast<unsigned>(stored_type_constant<Arg, Context>::value) |
         (encode_types<Context, Args...>() << packed_arg_bits);
}

template <typename Context, typename... T, size_t NUM_ARGS = sizeof...(T)>
constexpr auto make_descriptor() -> unsigned long long {
  return NUM_ARGS <= max_packed_args ? encode_types<Context, T...>()
                                     : is_unpacked_bit | NUM_ARGS;
}

template <typename Context, int NUM_ARGS>
using arg_t = conditional_t<NUM_ARGS <= max_packed_args, value<Context>,
                            basic_format_arg<Context>>;

template <typename Context, int NUM_ARGS, int NUM_NAMED_ARGS,
          unsigned long long DESC>
struct named_arg_store {
  // args_[0].named_args points to named_args to avoid bloating format_args.
  arg_t<Context, NUM_ARGS> args[1 + NUM_ARGS];
  named_arg_info<typename Context::char_type> named_args[NUM_NAMED_ARGS];

  template <typename... T>
  FMT_CONSTEXPR FMT_ALWAYS_INLINE named_arg_store(T&... values)
      : args{{named_args, NUM_NAMED_ARGS}, values...} {
    int arg_index = 0, named_arg_index = 0;
    FMT_APPLY_VARIADIC(
        init_named_arg(named_args, arg_index, named_arg_index, values));
  }

  named_arg_store(named_arg_store&& rhs) {
    args[0] = {named_args, NUM_NAMED_ARGS};
    for (size_t i = 1; i < sizeof(args) / sizeof(*args); ++i)
      args[i] = rhs.args[i];
    for (size_t i = 0; i < NUM_NAMED_ARGS; ++i)
      named_args[i] = rhs.named_args[i];
  }

  named_arg_store(const named_arg_store& rhs) = delete;
  named_arg_store& operator=(const named_arg_store& rhs) = delete;
  named_arg_store& operator=(named_arg_store&& rhs) = delete;
  operator const arg_t<Context, NUM_ARGS>*() const { return args + 1; }
};

// An array of references to arguments. It can be implicitly converted to
// `basic_format_args` for passing into type-erased formatting functions
// such as `vformat`. It is a plain struct to reduce binary size in debug mode.
template <typename Context, int NUM_ARGS, int NUM_NAMED_ARGS,
          unsigned long long DESC>
struct format_arg_store {
  // +1 to workaround a bug in gcc 7.5 that causes duplicated-branches warning.
  using type =
      conditional_t<NUM_NAMED_ARGS == 0,
                    arg_t<Context, NUM_ARGS>[max_of(1, NUM_ARGS)],
                    named_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC>>;
  type args;
};

// TYPE can be different from type_constant<T>, e.g. for __float128.
template <typename T, typename Char, type TYPE> struct native_formatter {
 private:
  dynamic_format_specs<Char> specs_;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    if (ctx.begin() == ctx.end() || *ctx.begin() == '}') return ctx.begin();
    auto end = parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx, TYPE);
    if (const_check(TYPE == type::char_type)) check_char_specs(specs_);
    return end;
  }

  template <type U = TYPE,
            FMT_ENABLE_IF(U == type::string_type || U == type::cstring_type ||
                          U == type::char_type)>
  FMT_CONSTEXPR void set_debug_format(bool set = true) {
    specs_.set_type(set ? presentation_type::debug : presentation_type::none);
  }

  FMT_PRAGMA_CLANG(diagnostic ignored "-Wundefined-inline")
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const T& val, FormatContext& ctx) const
      -> decltype(ctx.out());
};

template <typename T, typename Enable = void>
struct locking
    : bool_constant<mapped_type_constant<T>::value == type::custom_type> {};
template <typename T>
struct locking<T, void_t<typename formatter<remove_cvref_t<T>>::nonlocking>>
    : std::false_type {};

template <typename T = int> FMT_CONSTEXPR inline auto is_locking() -> bool {
  return locking<T>::value;
}
template <typename T1, typename T2, typename... Tail>
FMT_CONSTEXPR inline auto is_locking() -> bool {
  return locking<T1>::value || is_locking<T2, Tail...>();
}

FMT_API void vformat_to(buffer<char>& buf, string_view fmt, format_args args,
                        locale_ref loc = {});

#if FMT_WIN32
FMT_API void vprint_mojibake(FILE*, string_view, format_args, bool);
#else  // format_args is passed by reference since it is defined later.
inline void vprint_mojibake(FILE*, string_view, const format_args&, bool) {}
#endif
}  // namespace detail

// The main public API.

template <typename Char>
FMT_CONSTEXPR void parse_context<Char>::do_check_arg_id(int arg_id) {
  // Argument id is only checked at compile time during parsing because
  // formatting has its own validation.
  if (detail::is_constant_evaluated() && use_constexpr_cast) {
    auto ctx = static_cast<detail::compile_parse_context<Char>*>(this);
    if (arg_id >= ctx->num_args()) report_error("argument not found");
  }
}

template <typename Char>
FMT_CONSTEXPR void parse_context<Char>::check_dynamic_spec(int arg_id) {
  using detail::compile_parse_context;
  if (detail::is_constant_evaluated() && use_constexpr_cast)
    static_cast<compile_parse_context<Char>*>(this)->check_dynamic_spec(arg_id);
}

FMT_BEGIN_EXPORT

// An output iterator that appends to a buffer. It is used instead of
// back_insert_iterator to reduce symbol sizes and avoid <iterator> dependency.
template <typename T> class basic_appender {
 protected:
  detail::buffer<T>* container;

 public:
  using container_type = detail::buffer<T>;

  FMT_CONSTEXPR basic_appender(detail::buffer<T>& buf) : container(&buf) {}

  FMT_CONSTEXPR20 auto operator=(T c) -> basic_appender& {
    container->push_back(c);
    return *this;
  }
  FMT_CONSTEXPR20 auto operator*() -> basic_appender& { return *this; }
  FMT_CONSTEXPR20 auto operator++() -> basic_appender& { return *this; }
  FMT_CONSTEXPR20 auto operator++(int) -> basic_appender { return *this; }
};

// A formatting argument. Context is a template parameter for the compiled API
// where output can be unbuffered.
template <typename Context> class basic_format_arg {
 private:
  detail::value<Context> value_;
  detail::type type_;

  friend class basic_format_args<Context>;

  using char_type = typename Context::char_type;

 public:
  class handle {
   private:
    detail::custom_value<Context> custom_;

   public:
    explicit handle(detail::custom_value<Context> custom) : custom_(custom) {}

    void format(parse_context<char_type>& parse_ctx, Context& ctx) const {
      custom_.format(custom_.value, parse_ctx, ctx);
    }
  };

  constexpr basic_format_arg() : type_(detail::type::none_type) {}
  basic_format_arg(const detail::named_arg_info<char_type>* args, size_t size)
      : value_(args, size) {}
  template <typename T>
  basic_format_arg(T&& val)
      : value_(val), type_(detail::stored_type_constant<T, Context>::value) {}

  constexpr explicit operator bool() const noexcept {
    return type_ != detail::type::none_type;
  }
  auto type() const -> detail::type { return type_; }

  /**
   * Visits an argument dispatching to the appropriate visit method based on
   * the argument type. For example, if the argument type is `double` then
   * `vis(value)` will be called with the value of type `double`.
   */
  template <typename Visitor>
  FMT_CONSTEXPR FMT_INLINE auto visit(Visitor&& vis) const -> decltype(vis(0)) {
    using detail::map;
    switch (type_) {
    case detail::type::none_type:        break;
    case detail::type::int_type:         return vis(value_.int_value);
    case detail::type::uint_type:        return vis(value_.uint_value);
    case detail::type::long_long_type:   return vis(value_.long_long_value);
    case detail::type::ulong_long_type:  return vis(value_.ulong_long_value);
    case detail::type::int128_type:      return vis(map(value_.int128_value));
    case detail::type::uint128_type:     return vis(map(value_.uint128_value));
    case detail::type::bool_type:        return vis(value_.bool_value);
    case detail::type::char_type:        return vis(value_.char_value);
    case detail::type::float_type:       return vis(value_.float_value);
    case detail::type::double_type:      return vis(value_.double_value);
    case detail::type::long_double_type: return vis(value_.long_double_value);
    case detail::type::cstring_type:     return vis(value_.string.data);
    case detail::type::string_type:      return vis(value_.string.str());
    case detail::type::pointer_type:     return vis(value_.pointer);
    case detail::type::custom_type:      return vis(handle(value_.custom));
    }
    return vis(monostate());
  }

  auto format_custom(const char_type* parse_begin,
                     parse_context<char_type>& parse_ctx, Context& ctx)
      -> bool {
    if (type_ != detail::type::custom_type) return false;
    parse_ctx.advance_to(parse_begin);
    value_.custom.format(value_.custom.value, parse_ctx, ctx);
    return true;
  }
};

/**
 * A view of a collection of formatting arguments. To avoid lifetime issues it
 * should only be used as a parameter type in type-erased functions such as
 * `vformat`:
 *
 *     void vlog(fmt::string_view fmt, fmt::format_args args);  // OK
 *     fmt::format_args args = fmt::make_format_args();  // Dangling reference
 */
template <typename Context> class basic_format_args {
 private:
  // A descriptor that contains information about formatting arguments.
  // If the number of arguments is less or equal to max_packed_args then
  // argument types are passed in the descriptor. This reduces binary code size
  // per formatting function call.
  unsigned long long desc_;
  union {
    // If is_packed() returns true then argument values are stored in values_;
    // otherwise they are stored in args_. This is done to improve cache
    // locality and reduce compiled code size since storing larger objects
    // may require more code (at least on x86-64) even if the same amount of
    // data is actually copied to stack. It saves ~10% on the bloat test.
    const detail::value<Context>* values_;
    const basic_format_arg<Context>* args_;
  };

  constexpr auto is_packed() const -> bool {
    return (desc_ & detail::is_unpacked_bit) == 0;
  }
  constexpr auto has_named_args() const -> bool {
    return (desc_ & detail::has_named_args_bit) != 0;
  }

  FMT_CONSTEXPR auto type(int index) const -> detail::type {
    int shift = index * detail::packed_arg_bits;
    unsigned mask = (1 << detail::packed_arg_bits) - 1;
    return static_cast<detail::type>((desc_ >> shift) & mask);
  }

  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC>
  using store =
      detail::format_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC>;

 public:
  using format_arg = basic_format_arg<Context>;

  constexpr basic_format_args() : desc_(0), args_(nullptr) {}

  /// Constructs a `basic_format_args` object from `format_arg_store`.
  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC,
            FMT_ENABLE_IF(NUM_ARGS <= detail::max_packed_args)>
  constexpr FMT_ALWAYS_INLINE basic_format_args(
      const store<NUM_ARGS, NUM_NAMED_ARGS, DESC>& s)
      : desc_(DESC | (NUM_NAMED_ARGS != 0 ? +detail::has_named_args_bit : 0)),
        values_(s.args) {}

  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC,
            FMT_ENABLE_IF(NUM_ARGS > detail::max_packed_args)>
  constexpr basic_format_args(const store<NUM_ARGS, NUM_NAMED_ARGS, DESC>& s)
      : desc_(DESC | (NUM_NAMED_ARGS != 0 ? +detail::has_named_args_bit : 0)),
        args_(s.args) {}

  /// Constructs a `basic_format_args` object from a dynamic list of arguments.
  constexpr basic_format_args(const format_arg* args, int count,
                              bool has_named = false)
      : desc_(detail::is_unpacked_bit | detail::to_unsigned(count) |
              (has_named ? +detail::has_named_args_bit : 0)),
        args_(args) {}

  /// Returns the argument with the specified id.
  FMT_CONSTEXPR auto get(int id) const -> format_arg {
    auto arg = format_arg();
    if (!is_packed()) {
      if (id < max_size()) arg = args_[id];
      return arg;
    }
    if (static_cast<unsigned>(id) >= detail::max_packed_args) return arg;
    arg.type_ = type(id);
    if (arg.type_ != detail::type::none_type) arg.value_ = values_[id];
    return arg;
  }

  template <typename Char>
  auto get(basic_string_view<Char> name) const -> format_arg {
    int id = get_id(name);
    return id >= 0 ? get(id) : format_arg();
  }

  template <typename Char>
  FMT_CONSTEXPR auto get_id(basic_string_view<Char> name) const -> int {
    if (!has_named_args()) return -1;
    const auto& named_args =
        (is_packed() ? values_[-1] : args_[-1].value_).named_args;
    for (size_t i = 0; i < named_args.size; ++i) {
      if (named_args.data[i].name == name) return named_args.data[i].id;
    }
    return -1;
  }

  auto max_size() const -> int {
    unsigned long long max_packed = detail::max_packed_args;
    return static_cast<int>(is_packed() ? max_packed
                                        : desc_ & ~detail::is_unpacked_bit);
  }
};

// A formatting context.
class context {
 private:
  appender out_;
  format_args args_;
  FMT_NO_UNIQUE_ADDRESS detail::locale_ref loc_;

 public:
  /// The character type for the output.
  using char_type = char;

  using iterator = appender;
  using format_arg = basic_format_arg<context>;
  using parse_context_type FMT_DEPRECATED = parse_context<>;
  template <typename T> using formatter_type FMT_DEPRECATED = formatter<T>;
  enum { builtin_types = FMT_BUILTIN_TYPES };

  /// Constructs a `context` object. References to the arguments are stored
  /// in the object so make sure they have appropriate lifetimes.
  FMT_CONSTEXPR context(iterator out, format_args args,
                        detail::locale_ref loc = {})
      : out_(out), args_(args), loc_(loc) {}
  context(context&&) = default;
  context(const context&) = delete;
  void operator=(const context&) = delete;

  FMT_CONSTEXPR auto arg(int id) const -> format_arg { return args_.get(id); }
  inline auto arg(string_view name) const -> format_arg {
    return args_.get(name);
  }
  FMT_CONSTEXPR auto arg_id(string_view name) const -> int {
    return args_.get_id(name);
  }

  // Returns an iterator to the beginning of the output range.
  FMT_CONSTEXPR auto out() const -> iterator { return out_; }

  // Advances the begin iterator to `it`.
  FMT_CONSTEXPR void advance_to(iterator) {}

  FMT_CONSTEXPR auto locale() const -> detail::locale_ref { return loc_; }
};

template <typename Char = char> struct runtime_format_string {
  basic_string_view<Char> str;
};

/**
 * Creates a runtime format string.
 *
 * **Example**:
 *
 *     // Check format string at runtime instead of compile-time.
 *     fmt::print(fmt::runtime("{:d}"), "I am not a number");
 */
inline auto runtime(string_view s) -> runtime_format_string<> { return {{s}}; }

/// A compile-time format string. Use `format_string` in the public API to
/// prevent type deduction.
template <typename... T> struct fstring {
 private:
  static constexpr int num_static_named_args =
      detail::count_static_named_args<T...>();

  using checker = detail::format_string_checker<
      char, static_cast<int>(sizeof...(T)), num_static_named_args,
      num_static_named_args != detail::count_named_args<T...>()>;

  using arg_pack = detail::arg_pack<T...>;

 public:
  string_view str;
  using t = fstring;

  // Reports a compile-time error if S is not a valid format string for T.
  template <size_t N>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE fstring(const char (&s)[N]) : str(s, N - 1) {
    using namespace detail;
    static_assert(count<(std::is_base_of<view, remove_reference_t<T>>::value &&
                         std::is_reference<T>::value)...>() == 0,
                  "passing views as lvalues is disallowed");
    if (FMT_USE_CONSTEVAL) parse_format_string<char>(s, checker(s, arg_pack()));
#ifdef FMT_ENFORCE_COMPILE_STRING
    static_assert(
        FMT_USE_CONSTEVAL && sizeof(s) != 0,
        "FMT_ENFORCE_COMPILE_STRING requires format strings to use FMT_STRING");
#endif
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_convertible<const S&, string_view>::value)>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE fstring(const S& s) : str(s) {
    auto sv = string_view(str);
    if (FMT_USE_CONSTEVAL)
      detail::parse_format_string<char>(sv, checker(sv, arg_pack()));
#ifdef FMT_ENFORCE_COMPILE_STRING
    static_assert(
        FMT_USE_CONSTEVAL && sizeof(s) != 0,
        "FMT_ENFORCE_COMPILE_STRING requires format strings to use FMT_STRING");
#endif
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_base_of<detail::compile_string, S>::value&&
                              std::is_same<typename S::char_type, char>::value)>
  FMT_ALWAYS_INLINE fstring(const S&) : str(S()) {
    FMT_CONSTEXPR auto sv = string_view(S());
    FMT_CONSTEXPR int ignore =
        (parse_format_string(sv, checker(sv, arg_pack())), 0);
    detail::ignore_unused(ignore);
  }
  fstring(runtime_format_string<> fmt) : str(fmt.str) {}

  // Returning by reference generates better code in debug mode.
  FMT_ALWAYS_INLINE operator const string_view&() const { return str; }
  auto get() const -> string_view { return str; }
};

template <typename... T> using format_string = typename fstring<T...>::t;

template <typename T, typename Char = char>
using is_formattable = bool_constant<!std::is_same<
    detail::mapped_t<conditional_t<std::is_void<T>::value, int*, T>, Char>,
    void>::value>;
#ifdef __cpp_concepts
template <typename T, typename Char = char>
concept formattable = is_formattable<remove_reference_t<T>, Char>::value;
#endif

template <typename T, typename Char>
using has_formatter FMT_DEPRECATED = std::is_constructible<formatter<T, Char>>;

// A formatter specialization for natively supported types.
template <typename T, typename Char>
struct formatter<T, Char,
                 enable_if_t<detail::type_constant<T, Char>::value !=
                             detail::type::custom_type>>
    : detail::native_formatter<T, Char, detail::type_constant<T, Char>::value> {
};

/**
 * Constructs an object that stores references to arguments and can be
 * implicitly converted to `format_args`. `Context` can be omitted in which case
 * it defaults to `context`. See `arg` for lifetime considerations.
 */
// Take arguments by lvalue references to avoid some lifetime issues, e.g.
//   auto args = make_format_args(std::string());
template <typename Context = context, typename... T,
          int NUM_ARGS = sizeof...(T),
          int NUM_NAMED_ARGS = detail::count_named_args<T...>(),
          unsigned long long DESC = detail::make_descriptor<Context, T...>()>
constexpr FMT_ALWAYS_INLINE auto make_format_args(T&... args)
    -> detail::format_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC> {
  // Suppress warnings for pathological types convertible to detail::value.
  FMT_PRAGMA_GCC(diagnostic ignored "-Wconversion")
  return {{args...}};
}

template <typename... T>
using vargs =
    detail::format_arg_store<context, sizeof...(T),
                             detail::count_named_args<T...>(),
                             detail::make_descriptor<context, T...>()>;

/**
 * Returns a named argument to be used in a formatting function.
 * It should only be used in a call to a formatting function.
 *
 * **Example**:
 *
 *     fmt::print("The answer is {answer}.", fmt::arg("answer", 42));
 */
template <typename Char, typename T>
inline auto arg(const Char* name, const T& arg) -> detail::named_arg<Char, T> {
  return {name, arg};
}

/// Formats a string and writes the output to `out`.
template <typename OutputIt,
          FMT_ENABLE_IF(detail::is_output_iterator<remove_cvref_t<OutputIt>,
                                                   char>::value)>
auto vformat_to(OutputIt&& out, string_view fmt, format_args args)
    -> remove_cvref_t<OutputIt> {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, fmt, args, {});
  return detail::get_iterator(buf, out);
}

/**
 * Formats `args` according to specifications in `fmt`, writes the result to
 * the output iterator `out` and returns the iterator past the end of the output
 * range. `format_to` does not append a terminating null character.
 *
 * **Example**:
 *
 *     auto out = std::vector<char>();
 *     fmt::format_to(std::back_inserter(out), "{}", 42);
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<remove_cvref_t<OutputIt>,
                                                   char>::value)>
FMT_INLINE auto format_to(OutputIt&& out, format_string<T...> fmt, T&&... args)
    -> remove_cvref_t<OutputIt> {
  return vformat_to(out, fmt.str, vargs<T...>{{args...}});
}

template <typename OutputIt> struct format_to_n_result {
  /// Iterator past the end of the output range.
  OutputIt out;
  /// Total (not truncated) output size.
  size_t size;
};

template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to_n(OutputIt out, size_t n, string_view fmt, format_args args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, char, traits>(out, n);
  detail::vformat_to(buf, fmt, args, {});
  return {buf.out(), buf.count()};
}

/**
 * Formats `args` according to specifications in `fmt`, writes up to `n`
 * characters of the result to the output iterator `out` and returns the total
 * (not truncated) output size and the iterator past the end of the output
 * range. `format_to_n` does not append a terminating null character.
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
FMT_INLINE auto format_to_n(OutputIt out, size_t n, format_string<T...> fmt,
                            T&&... args) -> format_to_n_result<OutputIt> {
  return vformat_to_n(out, n, fmt.str, vargs<T...>{{args...}});
}

struct format_to_result {
  /// Pointer to just after the last successful write in the array.
  char* out;
  /// Specifies if the output was truncated.
  bool truncated;

  FMT_CONSTEXPR operator char*() const {
    // Report truncation to prevent silent data loss.
    if (truncated) report_error("output is truncated");
    return out;
  }
};

template <size_t N>
auto vformat_to(char (&out)[N], string_view fmt, format_args args)
    -> format_to_result {
  auto result = vformat_to_n(out, N, fmt, args);
  return {result.out, result.size > N};
}

template <size_t N, typename... T>
FMT_INLINE auto format_to(char (&out)[N], format_string<T...> fmt, T&&... args)
    -> format_to_result {
  auto result = vformat_to_n(out, N, fmt.str, vargs<T...>{{args...}});
  return {result.out, result.size > N};
}

/// Returns the number of chars in the output of `format(fmt, args...)`.
template <typename... T>
FMT_NODISCARD FMT_INLINE auto formatted_size(format_string<T...> fmt,
                                             T&&... args) -> size_t {
  auto buf = detail::counting_buffer<>();
  detail::vformat_to(buf, fmt.str, vargs<T...>{{args...}}, {});
  return buf.count();
}

FMT_API void vprint(string_view fmt, format_args args);
FMT_API void vprint(FILE* f, string_view fmt, format_args args);
FMT_API void vprintln(FILE* f, string_view fmt, format_args args);
FMT_API void vprint_buffered(FILE* f, string_view fmt, format_args args);

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `stdout`.
 *
 * **Example**:
 *
 *     fmt::print("The answer is {}.", 42);
 */
template <typename... T>
FMT_INLINE void print(format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  if (detail::const_check(!detail::use_utf8))
    return detail::vprint_mojibake(stdout, fmt.str, va, false);
  return detail::is_locking<T...>() ? vprint_buffered(stdout, fmt.str, va)
                                    : vprint(fmt.str, va);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the
 * output to the file `f`.
 *
 * **Example**:
 *
 *     fmt::print(stderr, "Don't {}!", "panic");
 */
template <typename... T>
FMT_INLINE void print(FILE* f, format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  if (detail::const_check(!detail::use_utf8))
    return detail::vprint_mojibake(f, fmt.str, va, false);
  return detail::is_locking<T...>() ? vprint_buffered(f, fmt.str, va)
                                    : vprint(f, fmt.str, va);
}

/// Formats `args` according to specifications in `fmt` and writes the output
/// to the file `f` followed by a newline.
template <typename... T>
FMT_INLINE void println(FILE* f, format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  return detail::const_check(detail::use_utf8)
             ? vprintln(f, fmt.str, va)
             : detail::vprint_mojibake(f, fmt.str, va, true);
}

/// Formats `args` according to specifications in `fmt` and writes the output
/// to `stdout` followed by a newline.
template <typename... T>
FMT_INLINE void println(format_string<T...> fmt, T&&... args) {
  return fmt::println(stdout, fmt, static_cast<T&&>(args)...);
}

FMT_END_EXPORT
FMT_PRAGMA_CLANG(diagnostic pop)
FMT_PRAGMA_GCC(pop_options)
FMT_END_NAMESPACE

#ifdef FMT_HEADER_ONLY
#  include "format.h"
#endif
#endif  // FMT_BASE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/chrono.h <==
// Formatting library for C++ - chrono support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_CHRONO_H_
#define FMT_CHRONO_H_

#ifndef FMT_MODULE
#  include <algorithm>
#  include <chrono>
#  include <cmath>    // std::isfinite
#  include <cstring>  // std::memcpy
#  include <ctime>
#  include <iterator>
#  include <locale>
#  include <ostream>
#  include <type_traits>
#endif

#include "format.h"

namespace fmt_detail {
struct time_zone {
  template <typename Duration, typename T>
  auto to_sys(T)
      -> std::chrono::time_point<std::chrono::system_clock, Duration> {
    return {};
  }
};
template <typename... T> inline auto current_zone(T...) -> time_zone* {
  return nullptr;
}

template <typename... T> inline void _tzset(T...) {}
}  // namespace fmt_detail

FMT_BEGIN_NAMESPACE

// Enable safe chrono durations, unless explicitly disabled.
#ifndef FMT_SAFE_DURATION_CAST
#  define FMT_SAFE_DURATION_CAST 1
#endif
#if FMT_SAFE_DURATION_CAST

// For conversion between std::chrono::durations without undefined
// behaviour or erroneous results.
// This is a stripped down version of duration_cast, for inclusion in fmt.
// See https://github.com/pauldreik/safe_duration_cast
//
// Copyright Paul Dreik 2019
namespace safe_duration_cast {

template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value &&
                        std::numeric_limits<From>::is_signed ==
                            std::numeric_limits<To>::is_signed)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  using F = std::numeric_limits<From>;
  using T = std::numeric_limits<To>;
  static_assert(F::is_integer, "From must be integral");
  static_assert(T::is_integer, "To must be integral");

  // A and B are both signed, or both unsigned.
  if (detail::const_check(F::digits <= T::digits)) {
    // From fits in To without any problem.
  } else {
    // From does not always fit in To, resort to a dynamic check.
    if (from < (T::min)() || from > (T::max)()) {
      // outside range.
      ec = 1;
      return {};
    }
  }
  return static_cast<To>(from);
}

/// Converts From to To, without loss. If the dynamic value of from
/// can't be converted to To without loss, ec is set.
template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value &&
                        std::numeric_limits<From>::is_signed !=
                            std::numeric_limits<To>::is_signed)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  using F = std::numeric_limits<From>;
  using T = std::numeric_limits<To>;
  static_assert(F::is_integer, "From must be integral");
  static_assert(T::is_integer, "To must be integral");

  if (detail::const_check(F::is_signed && !T::is_signed)) {
    // From may be negative, not allowed!
    if (fmt::detail::is_negative(from)) {
      ec = 1;
      return {};
    }
    // From is positive. Can it always fit in To?
    if (detail::const_check(F::digits > T::digits) &&
        from > static_cast<From>(detail::max_value<To>())) {
      ec = 1;
      return {};
    }
  }

  if (detail::const_check(!F::is_signed && T::is_signed &&
                          F::digits >= T::digits) &&
      from > static_cast<From>(detail::max_value<To>())) {
    ec = 1;
    return {};
  }
  return static_cast<To>(from);  // Lossless conversion.
}

template <typename To, typename From,
          FMT_ENABLE_IF(std::is_same<From, To>::value)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  return from;
}  // function

// clang-format off
/**
 * converts From to To if possible, otherwise ec is set.
 *
 * input                            |    output
 * ---------------------------------|---------------
 * NaN                              | NaN
 * Inf                              | Inf
 * normal, fits in output           | converted (possibly lossy)
 * normal, does not fit in output   | ec is set
 * subnormal                        | best effort
 * -Inf                             | -Inf
 */
// clang-format on
template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value)>
FMT_CONSTEXPR auto safe_float_conversion(const From from, int& ec) -> To {
  ec = 0;
  using T = std::numeric_limits<To>;
  static_assert(std::is_floating_point<From>::value, "From must be floating");
  static_assert(std::is_floating_point<To>::value, "To must be floating");

  // catch the only happy case
  if (std::isfinite(from)) {
    if (from >= T::lowest() && from <= (T::max)()) {
      return static_cast<To>(from);
    }
    // not within range.
    ec = 1;
    return {};
  }

  // nan and inf will be preserved
  return static_cast<To>(from);
}  // function

template <typename To, typename From,
          FMT_ENABLE_IF(std::is_same<From, To>::value)>
FMT_CONSTEXPR auto safe_float_conversion(const From from, int& ec) -> To {
  ec = 0;
  static_assert(std::is_floating_point<From>::value, "From must be floating");
  return from;
}

/// Safe duration_cast between floating point durations
template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_floating_point<FromRep>::value),
          FMT_ENABLE_IF(std::is_floating_point<typename To::rep>::value)>
auto safe_duration_cast(std::chrono::duration<FromRep, FromPeriod> from,
                        int& ec) -> To {
  using From = std::chrono::duration<FromRep, FromPeriod>;
  ec = 0;
  if (std::isnan(from.count())) {
    // nan in, gives nan out. easy.
    return To{std::numeric_limits<typename To::rep>::quiet_NaN()};
  }
  // maybe we should also check if from is denormal, and decide what to do about
  // it.

  // +-inf should be preserved.
  if (std::isinf(from.count())) {
    return To{from.count()};
  }

  // the basic idea is that we need to convert from count() in the from type
  // to count() in the To type, by multiplying it with this:
  struct Factor
      : std::ratio_divide<typename From::period, typename To::period> {};

  static_assert(Factor::num > 0, "num must be positive");
  static_assert(Factor::den > 0, "den must be positive");

  // the conversion is like this: multiply from.count() with Factor::num
  // /Factor::den and convert it to To::rep, all this without
  // overflow/underflow. let's start by finding a suitable type that can hold
  // both To, From and Factor::num
  using IntermediateRep =
      typename std::common_type<typename From::rep, typename To::rep,
                                decltype(Factor::num)>::type;

  // force conversion of From::rep -> IntermediateRep to be safe,
  // even if it will never happen be narrowing in this context.
  IntermediateRep count =
      safe_float_conversion<IntermediateRep>(from.count(), ec);
  if (ec) {
    return {};
  }

  // multiply with Factor::num without overflow or underflow
  if (detail::const_check(Factor::num != 1)) {
    constexpr auto max1 = detail::max_value<IntermediateRep>() /
                          static_cast<IntermediateRep>(Factor::num);
    if (count > max1) {
      ec = 1;
      return {};
    }
    constexpr auto min1 = std::numeric_limits<IntermediateRep>::lowest() /
                          static_cast<IntermediateRep>(Factor::num);
    if (count < min1) {
      ec = 1;
      return {};
    }
    count *= static_cast<IntermediateRep>(Factor::num);
  }

  // this can't go wrong, right? den>0 is checked earlier.
  if (detail::const_check(Factor::den != 1)) {
    using common_t = typename std::common_type<IntermediateRep, intmax_t>::type;
    count /= static_cast<common_t>(Factor::den);
  }

  // convert to the to type, safely
  using ToRep = typename To::rep;

  const ToRep tocount = safe_float_conversion<ToRep>(count, ec);
  if (ec) {
    return {};
  }
  return To{tocount};
}
}  // namespace safe_duration_cast
#endif

namespace detail {

// Check if std::chrono::utc_time is available.
#ifdef FMT_USE_UTC_TIME
// Use the provided definition.
#elif defined(__cpp_lib_chrono)
#  define FMT_USE_UTC_TIME (__cpp_lib_chrono >= 201907L)
#else
#  define FMT_USE_UTC_TIME 0
#endif
#if FMT_USE_UTC_TIME
using utc_clock = std::chrono::utc_clock;
#else
struct utc_clock {
  template <typename T> void to_sys(T);
};
#endif

// Check if std::chrono::local_time is available.
#ifdef FMT_USE_LOCAL_TIME
// Use the provided definition.
#elif defined(__cpp_lib_chrono)
#  define FMT_USE_LOCAL_TIME (__cpp_lib_chrono >= 201907L)
#else
#  define FMT_USE_LOCAL_TIME 0
#endif
#if FMT_USE_LOCAL_TIME
using local_t = std::chrono::local_t;
#else
struct local_t {};
#endif

}  // namespace detail

template <typename Duration>
using sys_time = std::chrono::time_point<std::chrono::system_clock, Duration>;

template <typename Duration>
using utc_time = std::chrono::time_point<detail::utc_clock, Duration>;

template <class Duration>
using local_time = std::chrono::time_point<detail::local_t, Duration>;

namespace detail {

// Prevents expansion of a preceding token as a function-style macro.
// Usage: f FMT_NOMACRO()
#define FMT_NOMACRO

template <typename T = void> struct null {};
inline auto localtime_r FMT_NOMACRO(...) -> null<> { return null<>(); }
inline auto localtime_s(...) -> null<> { return null<>(); }
inline auto gmtime_r(...) -> null<> { return null<>(); }
inline auto gmtime_s(...) -> null<> { return null<>(); }

// It is defined here and not in ostream.h because the latter has expensive
// includes.
template <typename StreamBuf> class formatbuf : public StreamBuf {
 private:
  using char_type = typename StreamBuf::char_type;
  using streamsize = decltype(std::declval<StreamBuf>().sputn(nullptr, 0));
  using int_type = typename StreamBuf::int_type;
  using traits_type = typename StreamBuf::traits_type;

  buffer<char_type>& buffer_;

 public:
  explicit formatbuf(buffer<char_type>& buf) : buffer_(buf) {}

 protected:
  // The put area is always empty. This makes the implementation simpler and has
  // the advantage that the streambuf and the buffer are always in sync and
  // sputc never writes into uninitialized memory. A disadvantage is that each
  // call to sputc always results in a (virtual) call to overflow. There is no
  // disadvantage here for sputn since this always results in a call to xsputn.

  auto overflow(int_type ch) -> int_type override {
    if (!traits_type::eq_int_type(ch, traits_type::eof()))
      buffer_.push_back(static_cast<char_type>(ch));
    return ch;
  }

  auto xsputn(const char_type* s, streamsize count) -> streamsize override {
    buffer_.append(s, s + count);
    return count;
  }
};

inline auto get_classic_locale() -> const std::locale& {
  static const auto& locale = std::locale::classic();
  return locale;
}

template <typename CodeUnit> struct codecvt_result {
  static constexpr const size_t max_size = 32;
  CodeUnit buf[max_size];
  CodeUnit* end;
};

template <typename CodeUnit>
void write_codecvt(codecvt_result<CodeUnit>& out, string_view in,
                   const std::locale& loc) {
  FMT_PRAGMA_CLANG(diagnostic push)
  FMT_PRAGMA_CLANG(diagnostic ignored "-Wdeprecated")
  auto& f = std::use_facet<std::codecvt<CodeUnit, char, std::mbstate_t>>(loc);
  FMT_PRAGMA_CLANG(diagnostic pop)
  auto mb = std::mbstate_t();
  const char* from_next = nullptr;
  auto result = f.in(mb, in.begin(), in.end(), from_next, std::begin(out.buf),
                     std::end(out.buf), out.end);
  if (result != std::codecvt_base::ok)
    FMT_THROW(format_error("failed to format time"));
}

template <typename OutputIt>
auto write_encoded_tm_str(OutputIt out, string_view in, const std::locale& loc)
    -> OutputIt {
  if (const_check(detail::use_utf8) && loc != get_classic_locale()) {
    // char16_t and char32_t codecvts are broken in MSVC (linkage errors) and
    // gcc-4.
#if FMT_MSC_VERSION != 0 ||  \
    (defined(__GLIBCXX__) && \
     (!defined(_GLIBCXX_USE_DUAL_ABI) || _GLIBCXX_USE_DUAL_ABI == 0))
    // The _GLIBCXX_USE_DUAL_ABI macro is always defined in libstdc++ from gcc-5
    // and newer.
    using code_unit = wchar_t;
#else
    using code_unit = char32_t;
#endif

    using unit_t = codecvt_result<code_unit>;
    unit_t unit;
    write_codecvt(unit, in, loc);
    // In UTF-8 is used one to four one-byte code units.
    auto u =
        to_utf8<code_unit, basic_memory_buffer<char, unit_t::max_size * 4>>();
    if (!u.convert({unit.buf, to_unsigned(unit.end - unit.buf)}))
      FMT_THROW(format_error("failed to format time"));
    return copy<char>(u.c_str(), u.c_str() + u.size(), out);
  }
  return copy<char>(in.data(), in.data() + in.size(), out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto write_tm_str(OutputIt out, string_view sv, const std::locale& loc)
    -> OutputIt {
  codecvt_result<Char> unit;
  write_codecvt(unit, sv, loc);
  return copy<Char>(unit.buf, unit.end, out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(std::is_same<Char, char>::value)>
auto write_tm_str(OutputIt out, string_view sv, const std::locale& loc)
    -> OutputIt {
  return write_encoded_tm_str(out, sv, loc);
}

template <typename Char>
inline void do_write(buffer<Char>& buf, const std::tm& time,
                     const std::locale& loc, char format, char modifier) {
  auto&& format_buf = formatbuf<std::basic_streambuf<Char>>(buf);
  auto&& os = std::basic_ostream<Char>(&format_buf);
  os.imbue(loc);
  const auto& facet = std::use_facet<std::time_put<Char>>(loc);
  auto end = facet.put(os, os, Char(' '), &time, format, modifier);
  if (end.failed()) FMT_THROW(format_error("failed to format time"));
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto write(OutputIt out, const std::tm& time, const std::locale& loc,
           char format, char modifier = 0) -> OutputIt {
  auto&& buf = get_buffer<Char>(out);
  do_write<Char>(buf, time, loc, format, modifier);
  return get_iterator(buf, out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(std::is_same<Char, char>::value)>
auto write(OutputIt out, const std::tm& time, const std::locale& loc,
           char format, char modifier = 0) -> OutputIt {
  auto&& buf = basic_memory_buffer<Char>();
  do_write<char>(buf, time, loc, format, modifier);
  return write_encoded_tm_str(out, string_view(buf.data(), buf.size()), loc);
}

template <typename Rep1, typename Rep2>
struct is_same_arithmetic_type
    : public std::integral_constant<bool,
                                    (std::is_integral<Rep1>::value &&
                                     std::is_integral<Rep2>::value) ||
                                        (std::is_floating_point<Rep1>::value &&
                                         std::is_floating_point<Rep2>::value)> {
};

FMT_NORETURN inline void throw_duration_error() {
  FMT_THROW(format_error("cannot format duration"));
}

// Cast one integral duration to another with an overflow check.
template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_integral<FromRep>::value&&
                            std::is_integral<typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
#if !FMT_SAFE_DURATION_CAST
  return std::chrono::duration_cast<To>(from);
#else
  // The conversion factor: to.count() == factor * from.count().
  using factor = std::ratio_divide<FromPeriod, typename To::period>;

  using common_rep = typename std::common_type<FromRep, typename To::rep,
                                               decltype(factor::num)>::type;

  int ec = 0;
  auto count = safe_duration_cast::lossless_integral_conversion<common_rep>(
      from.count(), ec);
  if (ec) throw_duration_error();

  // Multiply from.count() by factor and check for overflow.
  if (const_check(factor::num != 1)) {
    if (count > max_value<common_rep>() / factor::num) throw_duration_error();
    const auto min = (std::numeric_limits<common_rep>::min)() / factor::num;
    if (const_check(!std::is_unsigned<common_rep>::value) && count < min)
      throw_duration_error();
    count *= factor::num;
  }
  if (const_check(factor::den != 1)) count /= factor::den;
  auto to =
      To(safe_duration_cast::lossless_integral_conversion<typename To::rep>(
          count, ec));
  if (ec) throw_duration_error();
  return to;
#endif
}

template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_floating_point<FromRep>::value&&
                            std::is_floating_point<typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
#if FMT_SAFE_DURATION_CAST
  // Throwing version of safe_duration_cast is only available for
  // integer to integer or float to float casts.
  int ec;
  To to = safe_duration_cast::safe_duration_cast<To>(from, ec);
  if (ec) throw_duration_error();
  return to;
#else
  // Standard duration cast, may overflow.
  return std::chrono::duration_cast<To>(from);
#endif
}

template <
    typename To, typename FromRep, typename FromPeriod,
    FMT_ENABLE_IF(!is_same_arithmetic_type<FromRep, typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
  // Mixed integer <-> float cast is not supported by safe_duration_cast.
  return std::chrono::duration_cast<To>(from);
}

template <typename Duration>
auto to_time_t(sys_time<Duration> time_point) -> std::time_t {
  // Cannot use std::chrono::system_clock::to_time_t since this would first
  // require a cast to std::chrono::system_clock::time_point, which could
  // overflow.
  return detail::duration_cast<std::chrono::duration<std::time_t>>(
             time_point.time_since_epoch())
      .count();
}

// Workaround a bug in libstdc++ which sets __cpp_lib_chrono to 201907 without
// providing current_zone(): https://github.com/fmtlib/fmt/issues/4160.
template <typename T> FMT_CONSTEXPR auto has_current_zone() -> bool {
  using namespace std::chrono;
  using namespace fmt_detail;
  return !std::is_same<decltype(current_zone()), fmt_detail::time_zone*>::value;
}
}  // namespace detail

FMT_BEGIN_EXPORT

/**
 * Converts given time since epoch as `std::time_t` value into calendar time,
 * expressed in local time. Unlike `std::localtime`, this function is
 * thread-safe on most platforms.
 */
inline auto localtime(std::time_t time) -> std::tm {
  struct dispatcher {
    std::time_t time_;
    std::tm tm_;

    inline dispatcher(std::time_t t) : time_(t) {}

    inline auto run() -> bool {
      using namespace fmt::detail;
      return handle(localtime_r(&time_, &tm_));
    }

    inline auto handle(std::tm* tm) -> bool { return tm != nullptr; }

    inline auto handle(detail::null<>) -> bool {
      using namespace fmt::detail;
      return fallback(localtime_s(&tm_, &time_));
    }

    inline auto fallback(int res) -> bool { return res == 0; }

#if !FMT_MSC_VERSION
    inline auto fallback(detail::null<>) -> bool {
      using namespace fmt::detail;
      std::tm* tm = std::localtime(&time_);
      if (tm) tm_ = *tm;
      return tm != nullptr;
    }
#endif
  };
  dispatcher lt(time);
  // Too big time values may be unsupported.
  if (!lt.run()) FMT_THROW(format_error("time_t value out of range"));
  return lt.tm_;
}

#if FMT_USE_LOCAL_TIME
template <typename Duration,
          FMT_ENABLE_IF(detail::has_current_zone<Duration>())>
inline auto localtime(std::chrono::local_time<Duration> time) -> std::tm {
  using namespace std::chrono;
  using namespace fmt_detail;
  return localtime(detail::to_time_t(current_zone()->to_sys<Duration>(time)));
}
#endif

/**
 * Converts given time since epoch as `std::time_t` value into calendar time,
 * expressed in Coordinated Universal Time (UTC). Unlike `std::gmtime`, this
 * function is thread-safe on most platforms.
 */
inline auto gmtime(std::time_t time) -> std::tm {
  struct dispatcher {
    std::time_t time_;
    std::tm tm_;

    inline dispatcher(std::time_t t) : time_(t) {}

    inline auto run() -> bool {
      using namespace fmt::detail;
      return handle(gmtime_r(&time_, &tm_));
    }

    inline auto handle(std::tm* tm) -> bool { return tm != nullptr; }

    inline auto handle(detail::null<>) -> bool {
      using namespace fmt::detail;
      return fallback(gmtime_s(&tm_, &time_));
    }

    inline auto fallback(int res) -> bool { return res == 0; }

#if !FMT_MSC_VERSION
    inline auto fallback(detail::null<>) -> bool {
      std::tm* tm = std::gmtime(&time_);
      if (tm) tm_ = *tm;
      return tm != nullptr;
    }
#endif
  };
  auto gt = dispatcher(time);
  // Too big time values may be unsupported.
  if (!gt.run()) FMT_THROW(format_error("time_t value out of range"));
  return gt.tm_;
}

template <typename Duration>
inline auto gmtime(sys_time<Duration> time_point) -> std::tm {
  return gmtime(detail::to_time_t(time_point));
}

namespace detail {

// Writes two-digit numbers a, b and c separated by sep to buf.
// The method by Pavel Novikov based on
// https://johnnylee-sde.github.io/Fast-unsigned-integer-to-time-string/.
inline void write_digit2_separated(char* buf, unsigned a, unsigned b,
                                   unsigned c, char sep) {
  unsigned long long digits =
      a | (b << 24) | (static_cast<unsigned long long>(c) << 48);
  // Convert each value to BCD.
  // We have x = a * 10 + b and we want to convert it to BCD y = a * 16 + b.
  // The difference is
  //   y - x = a * 6
  // a can be found from x:
  //   a = floor(x / 10)
  // then
  //   y = x + a * 6 = x + floor(x / 10) * 6
  // floor(x / 10) is (x * 205) >> 11 (needs 16 bits).
  digits += (((digits * 205) >> 11) & 0x000f00000f00000f) * 6;
  // Put low nibbles to high bytes and high nibbles to low bytes.
  digits = ((digits & 0x00f00000f00000f0) >> 4) |
           ((digits & 0x000f00000f00000f) << 8);
  auto usep = static_cast<unsigned long long>(sep);
  // Add ASCII '0' to each digit byte and insert separators.
  digits |= 0x3030003030003030 | (usep << 16) | (usep << 40);

  constexpr const size_t len = 8;
  if (const_check(is_big_endian())) {
    char tmp[len];
    std::memcpy(tmp, &digits, len);
    std::reverse_copy(tmp, tmp + len, buf);
  } else {
    std::memcpy(buf, &digits, len);
  }
}

template <typename Period>
FMT_CONSTEXPR inline auto get_units() -> const char* {
  if (std::is_same<Period, std::atto>::value) return "as";
  if (std::is_same<Period, std::femto>::value) return "fs";
  if (std::is_same<Period, std::pico>::value) return "ps";
  if (std::is_same<Period, std::nano>::value) return "ns";
  if (std::is_same<Period, std::micro>::value)
    return detail::use_utf8 ? "µs" : "us";
  if (std::is_same<Period, std::milli>::value) return "ms";
  if (std::is_same<Period, std::centi>::value) return "cs";
  if (std::is_same<Period, std::deci>::value) return "ds";
  if (std::is_same<Period, std::ratio<1>>::value) return "s";
  if (std::is_same<Period, std::deca>::value) return "das";
  if (std::is_same<Period, std::hecto>::value) return "hs";
  if (std::is_same<Period, std::kilo>::value) return "ks";
  if (std::is_same<Period, std::mega>::value) return "Ms";
  if (std::is_same<Period, std::giga>::value) return "Gs";
  if (std::is_same<Period, std::tera>::value) return "Ts";
  if (std::is_same<Period, std::peta>::value) return "Ps";
  if (std::is_same<Period, std::exa>::value) return "Es";
  if (std::is_same<Period, std::ratio<60>>::value) return "min";
  if (std::is_same<Period, std::ratio<3600>>::value) return "h";
  if (std::is_same<Period, std::ratio<86400>>::value) return "d";
  return nullptr;
}

enum class numeric_system {
  standard,
  // Alternative numeric system, e.g. 十二 instead of 12 in ja_JP locale.
  alternative
};

// Glibc extensions for formatting numeric values.
enum class pad_type {
  // Pad a numeric result string with zeros (the default).
  zero,
  // Do not pad a numeric result string.
  none,
  // Pad a numeric result string with spaces.
  space,
};

template <typename OutputIt>
auto write_padding(OutputIt out, pad_type pad, int width) -> OutputIt {
  if (pad == pad_type::none) return out;
  return detail::fill_n(out, width, pad == pad_type::space ? ' ' : '0');
}

template <typename OutputIt>
auto write_padding(OutputIt out, pad_type pad) -> OutputIt {
  if (pad != pad_type::none) *out++ = pad == pad_type::space ? ' ' : '0';
  return out;
}

// Parses a put_time-like format string and invokes handler actions.
template <typename Char, typename Handler>
FMT_CONSTEXPR auto parse_chrono_format(const Char* begin, const Char* end,
                                       Handler&& handler) -> const Char* {
  if (begin == end || *begin == '}') return begin;
  if (*begin != '%') FMT_THROW(format_error("invalid format"));
  auto ptr = begin;
  while (ptr != end) {
    pad_type pad = pad_type::zero;
    auto c = *ptr;
    if (c == '}') break;
    if (c != '%') {
      ++ptr;
      continue;
    }
    if (begin != ptr) handler.on_text(begin, ptr);
    ++ptr;  // consume '%'
    if (ptr == end) FMT_THROW(format_error("invalid format"));
    c = *ptr;
    switch (c) {
    case '_':
      pad = pad_type::space;
      ++ptr;
      break;
    case '-':
      pad = pad_type::none;
      ++ptr;
      break;
    }
    if (ptr == end) FMT_THROW(format_error("invalid format"));
    c = *ptr++;
    switch (c) {
    case '%': handler.on_text(ptr - 1, ptr); break;
    case 'n': {
      const Char newline[] = {'\n'};
      handler.on_text(newline, newline + 1);
      break;
    }
    case 't': {
      const Char tab[] = {'\t'};
      handler.on_text(tab, tab + 1);
      break;
    }
    // Year:
    case 'Y': handler.on_year(numeric_system::standard, pad); break;
    case 'y': handler.on_short_year(numeric_system::standard); break;
    case 'C': handler.on_century(numeric_system::standard); break;
    case 'G': handler.on_iso_week_based_year(); break;
    case 'g': handler.on_iso_week_based_short_year(); break;
    // Day of the week:
    case 'a': handler.on_abbr_weekday(); break;
    case 'A': handler.on_full_weekday(); break;
    case 'w': handler.on_dec0_weekday(numeric_system::standard); break;
    case 'u': handler.on_dec1_weekday(numeric_system::standard); break;
    // Month:
    case 'b':
    case 'h': handler.on_abbr_month(); break;
    case 'B': handler.on_full_month(); break;
    case 'm': handler.on_dec_month(numeric_system::standard, pad); break;
    // Day of the year/month:
    case 'U':
      handler.on_dec0_week_of_year(numeric_system::standard, pad);
      break;
    case 'W':
      handler.on_dec1_week_of_year(numeric_system::standard, pad);
      break;
    case 'V': handler.on_iso_week_of_year(numeric_system::standard, pad); break;
    case 'j': handler.on_day_of_year(pad); break;
    case 'd': handler.on_day_of_month(numeric_system::standard, pad); break;
    case 'e':
      handler.on_day_of_month(numeric_system::standard, pad_type::space);
      break;
    // Hour, minute, second:
    case 'H': handler.on_24_hour(numeric_system::standard, pad); break;
    case 'I': handler.on_12_hour(numeric_system::standard, pad); break;
    case 'M': handler.on_minute(numeric_system::standard, pad); break;
    case 'S': handler.on_second(numeric_system::standard, pad); break;
    // Other:
    case 'c': handler.on_datetime(numeric_system::standard); break;
    case 'x': handler.on_loc_date(numeric_system::standard); break;
    case 'X': handler.on_loc_time(numeric_system::standard); break;
    case 'D': handler.on_us_date(); break;
    case 'F': handler.on_iso_date(); break;
    case 'r': handler.on_12_hour_time(); break;
    case 'R': handler.on_24_hour_time(); break;
    case 'T': handler.on_iso_time(); break;
    case 'p': handler.on_am_pm(); break;
    case 'Q': handler.on_duration_value(); break;
    case 'q': handler.on_duration_unit(); break;
    case 'z': handler.on_utc_offset(numeric_system::standard); break;
    case 'Z': handler.on_tz_name(); break;
    // Alternative representation:
    case 'E': {
      if (ptr == end) FMT_THROW(format_error("invalid format"));
      c = *ptr++;
      switch (c) {
      case 'Y': handler.on_year(numeric_system::alternative, pad); break;
      case 'y': handler.on_offset_year(); break;
      case 'C': handler.on_century(numeric_system::alternative); break;
      case 'c': handler.on_datetime(numeric_system::alternative); break;
      case 'x': handler.on_loc_date(numeric_system::alternative); break;
      case 'X': handler.on_loc_time(numeric_system::alternative); break;
      case 'z': handler.on_utc_offset(numeric_system::alternative); break;
      default:  FMT_THROW(format_error("invalid format"));
      }
      break;
    }
    case 'O':
      if (ptr == end) FMT_THROW(format_error("invalid format"));
      c = *ptr++;
      switch (c) {
      case 'y': handler.on_short_year(numeric_system::alternative); break;
      case 'm': handler.on_dec_month(numeric_system::alternative, pad); break;
      case 'U':
        handler.on_dec0_week_of_year(numeric_system::alternative, pad);
        break;
      case 'W':
        handler.on_dec1_week_of_year(numeric_system::alternative, pad);
        break;
      case 'V':
        handler.on_iso_week_of_year(numeric_system::alternative, pad);
        break;
      case 'd':
        handler.on_day_of_month(numeric_system::alternative, pad);
        break;
      case 'e':
        handler.on_day_of_month(numeric_system::alternative, pad_type::space);
        break;
      case 'w': handler.on_dec0_weekday(numeric_system::alternative); break;
      case 'u': handler.on_dec1_weekday(numeric_system::alternative); break;
      case 'H': handler.on_24_hour(numeric_system::alternative, pad); break;
      case 'I': handler.on_12_hour(numeric_system::alternative, pad); break;
      case 'M': handler.on_minute(numeric_system::alternative, pad); break;
      case 'S': handler.on_second(numeric_system::alternative, pad); break;
      case 'z': handler.on_utc_offset(numeric_system::alternative); break;
      default:  FMT_THROW(format_error("invalid format"));
      }
      break;
    default: FMT_THROW(format_error("invalid format"));
    }
    begin = ptr;
  }
  if (begin != ptr) handler.on_text(begin, ptr);
  return ptr;
}

template <typename Derived> struct null_chrono_spec_handler {
  FMT_CONSTEXPR void unsupported() {
    static_cast<Derived*>(this)->unsupported();
  }
  FMT_CONSTEXPR void on_year(numeric_system, pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_short_year(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_offset_year() { unsupported(); }
  FMT_CONSTEXPR void on_century(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_iso_week_based_year() { unsupported(); }
  FMT_CONSTEXPR void on_iso_week_based_short_year() { unsupported(); }
  FMT_CONSTEXPR void on_abbr_weekday() { unsupported(); }
  FMT_CONSTEXPR void on_full_weekday() { unsupported(); }
  FMT_CONSTEXPR void on_dec0_weekday(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_dec1_weekday(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_abbr_month() { unsupported(); }
  FMT_CONSTEXPR void on_full_month() { unsupported(); }
  FMT_CONSTEXPR void on_dec_month(numeric_system, pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_dec0_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_dec1_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_iso_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_day_of_year(pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_day_of_month(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_24_hour(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_12_hour(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_minute(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_second(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_datetime(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_loc_date(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_loc_time(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_us_date() { unsupported(); }
  FMT_CONSTEXPR void on_iso_date() { unsupported(); }
  FMT_CONSTEXPR void on_12_hour_time() { unsupported(); }
  FMT_CONSTEXPR void on_24_hour_time() { unsupported(); }
  FMT_CONSTEXPR void on_iso_time() { unsupported(); }
  FMT_CONSTEXPR void on_am_pm() { unsupported(); }
  FMT_CONSTEXPR void on_duration_value() { unsupported(); }
  FMT_CONSTEXPR void on_duration_unit() { unsupported(); }
  FMT_CONSTEXPR void on_utc_offset(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_tz_name() { unsupported(); }
};

struct tm_format_checker : null_chrono_spec_handler<tm_format_checker> {
  FMT_NORETURN inline void unsupported() {
    FMT_THROW(format_error("no format"));
  }

  template <typename Char>
  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}
  FMT_CONSTEXPR void on_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_short_year(numeric_system) {}
  FMT_CONSTEXPR void on_offset_year() {}
  FMT_CONSTEXPR void on_century(numeric_system) {}
  FMT_CONSTEXPR void on_iso_week_based_year() {}
  FMT_CONSTEXPR void on_iso_week_based_short_year() {}
  FMT_CONSTEXPR void on_abbr_weekday() {}
  FMT_CONSTEXPR void on_full_weekday() {}
  FMT_CONSTEXPR void on_dec0_weekday(numeric_system) {}
  FMT_CONSTEXPR void on_dec1_weekday(numeric_system) {}
  FMT_CONSTEXPR void on_abbr_month() {}
  FMT_CONSTEXPR void on_full_month() {}
  FMT_CONSTEXPR void on_dec_month(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_dec0_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_dec1_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_iso_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_day_of_year(pad_type) {}
  FMT_CONSTEXPR void on_day_of_month(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_24_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_minute(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_second(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_datetime(numeric_system) {}
  FMT_CONSTEXPR void on_loc_date(numeric_system) {}
  FMT_CONSTEXPR void on_loc_time(numeric_system) {}
  FMT_CONSTEXPR void on_us_date() {}
  FMT_CONSTEXPR void on_iso_date() {}
  FMT_CONSTEXPR void on_12_hour_time() {}
  FMT_CONSTEXPR void on_24_hour_time() {}
  FMT_CONSTEXPR void on_iso_time() {}
  FMT_CONSTEXPR void on_am_pm() {}
  FMT_CONSTEXPR void on_utc_offset(numeric_system) {}
  FMT_CONSTEXPR void on_tz_name() {}
};

inline auto tm_wday_full_name(int wday) -> const char* {
  static constexpr const char* full_name_list[] = {
      "Sunday",   "Monday", "Tuesday", "Wednesday",
      "Thursday", "Friday", "Saturday"};
  return wday >= 0 && wday <= 6 ? full_name_list[wday] : "?";
}
inline auto tm_wday_short_name(int wday) -> const char* {
  static constexpr const char* short_name_list[] = {"Sun", "Mon", "Tue", "Wed",
                                                    "Thu", "Fri", "Sat"};
  return wday >= 0 && wday <= 6 ? short_name_list[wday] : "???";
}

inline auto tm_mon_full_name(int mon) -> const char* {
  static constexpr const char* full_name_list[] = {
      "January", "February", "March",     "April",   "May",      "June",
      "July",    "August",   "September", "October", "November", "December"};
  return mon >= 0 && mon <= 11 ? full_name_list[mon] : "?";
}
inline auto tm_mon_short_name(int mon) -> const char* {
  static constexpr const char* short_name_list[] = {
      "Jan", "Feb", "Mar", "Apr", "May", "Jun",
      "Jul", "Aug", "Sep", "Oct", "Nov", "Dec",
  };
  return mon >= 0 && mon <= 11 ? short_name_list[mon] : "???";
}

template <typename T, typename = void>
struct has_member_data_tm_gmtoff : std::false_type {};
template <typename T>
struct has_member_data_tm_gmtoff<T, void_t<decltype(T::tm_gmtoff)>>
    : std::true_type {};

template <typename T, typename = void>
struct has_member_data_tm_zone : std::false_type {};
template <typename T>
struct has_member_data_tm_zone<T, void_t<decltype(T::tm_zone)>>
    : std::true_type {};

inline void tzset_once() {
  static bool init = []() {
    using namespace fmt_detail;
    _tzset();
    return false;
  }();
  ignore_unused(init);
}

// Converts value to Int and checks that it's in the range [0, upper).
template <typename T, typename Int, FMT_ENABLE_IF(std::is_integral<T>::value)>
inline auto to_nonnegative_int(T value, Int upper) -> Int {
  if (!std::is_unsigned<Int>::value &&
      (value < 0 || to_unsigned(value) > to_unsigned(upper))) {
    FMT_THROW(fmt::format_error("chrono value is out of range"));
  }
  return static_cast<Int>(value);
}
template <typename T, typename Int, FMT_ENABLE_IF(!std::is_integral<T>::value)>
inline auto to_nonnegative_int(T value, Int upper) -> Int {
  auto int_value = static_cast<Int>(value);
  if (int_value < 0 || value > static_cast<T>(upper))
    FMT_THROW(format_error("invalid value"));
  return int_value;
}

constexpr auto pow10(std::uint32_t n) -> long long {
  return n == 0 ? 1 : 10 * pow10(n - 1);
}

// Counts the number of fractional digits in the range [0, 18] according to the
// C++20 spec. If more than 18 fractional digits are required then returns 6 for
// microseconds precision.
template <long long Num, long long Den, int N = 0,
          bool Enabled = (N < 19) && (Num <= max_value<long long>() / 10)>
struct count_fractional_digits {
  static constexpr int value =
      Num % Den == 0 ? N : count_fractional_digits<Num * 10, Den, N + 1>::value;
};

// Base case that doesn't instantiate any more templates
// in order to avoid overflow.
template <long long Num, long long Den, int N>
struct count_fractional_digits<Num, Den, N, false> {
  static constexpr int value = (Num % Den == 0) ? N : 6;
};

// Format subseconds which are given as an integer type with an appropriate
// number of digits.
template <typename Char, typename OutputIt, typename Duration>
void write_fractional_seconds(OutputIt& out, Duration d, int precision = -1) {
  constexpr auto num_fractional_digits =
      count_fractional_digits<Duration::period::num,
                              Duration::period::den>::value;

  using subsecond_precision = std::chrono::duration<
      typename std::common_type<typename Duration::rep,
                                std::chrono::seconds::rep>::type,
      std::ratio<1, pow10(num_fractional_digits)>>;

  const auto fractional = d - detail::duration_cast<std::chrono::seconds>(d);
  const auto subseconds =
      std::chrono::treat_as_floating_point<
          typename subsecond_precision::rep>::value
          ? fractional.count()
          : detail::duration_cast<subsecond_precision>(fractional).count();
  auto n = static_cast<uint32_or_64_or_128_t<long long>>(subseconds);
  const int num_digits = count_digits(n);

  int leading_zeroes = (std::max)(0, num_fractional_digits - num_digits);
  if (precision < 0) {
    FMT_ASSERT(!std::is_floating_point<typename Duration::rep>::value, "");
    if (std::ratio_less<typename subsecond_precision::period,
                        std::chrono::seconds::period>::value) {
      *out++ = '.';
      out = detail::fill_n(out, leading_zeroes, '0');
      out = format_decimal<Char>(out, n, num_digits);
    }
  } else if (precision > 0) {
    *out++ = '.';
    leading_zeroes = min_of(leading_zeroes, precision);
    int remaining = precision - leading_zeroes;
    out = detail::fill_n(out, leading_zeroes, '0');
    if (remaining < num_digits) {
      int num_truncated_digits = num_digits - remaining;
      n /= to_unsigned(pow10(to_unsigned(num_truncated_digits)));
      if (n != 0) out = format_decimal<Char>(out, n, remaining);
      return;
    }
    if (n != 0) {
      out = format_decimal<Char>(out, n, num_digits);
      remaining -= num_digits;
    }
    out = detail::fill_n(out, remaining, '0');
  }
}

// Format subseconds which are given as a floating point type with an
// appropriate number of digits. We cannot pass the Duration here, as we
// explicitly need to pass the Rep value in the chrono_formatter.
template <typename Duration>
void write_floating_seconds(memory_buffer& buf, Duration duration,
                            int num_fractional_digits = -1) {
  using rep = typename Duration::rep;
  FMT_ASSERT(std::is_floating_point<rep>::value, "");

  auto val = duration.count();

  if (num_fractional_digits < 0) {
    // For `std::round` with fallback to `round`:
    // On some toolchains `std::round` is not available (e.g. GCC 6).
    using namespace std;
    num_fractional_digits =
        count_fractional_digits<Duration::period::num,
                                Duration::period::den>::value;
    if (num_fractional_digits < 6 && static_cast<rep>(round(val)) != val)
      num_fractional_digits = 6;
  }

  fmt::format_to(std::back_inserter(buf), FMT_STRING("{:.{}f}"),
                 std::fmod(val * static_cast<rep>(Duration::period::num) /
                               static_cast<rep>(Duration::period::den),
                           static_cast<rep>(60)),
                 num_fractional_digits);
}

template <typename OutputIt, typename Char,
          typename Duration = std::chrono::seconds>
class tm_writer {
 private:
  static constexpr int days_per_week = 7;

  const std::locale& loc_;
  const bool is_classic_;
  OutputIt out_;
  const Duration* subsecs_;
  const std::tm& tm_;

  auto tm_sec() const noexcept -> int {
    FMT_ASSERT(tm_.tm_sec >= 0 && tm_.tm_sec <= 61, "");
    return tm_.tm_sec;
  }
  auto tm_min() const noexcept -> int {
    FMT_ASSERT(tm_.tm_min >= 0 && tm_.tm_min <= 59, "");
    return tm_.tm_min;
  }
  auto tm_hour() const noexcept -> int {
    FMT_ASSERT(tm_.tm_hour >= 0 && tm_.tm_hour <= 23, "");
    return tm_.tm_hour;
  }
  auto tm_mday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_mday >= 1 && tm_.tm_mday <= 31, "");
    return tm_.tm_mday;
  }
  auto tm_mon() const noexcept -> int {
    FMT_ASSERT(tm_.tm_mon >= 0 && tm_.tm_mon <= 11, "");
    return tm_.tm_mon;
  }
  auto tm_year() const noexcept -> long long { return 1900ll + tm_.tm_year; }
  auto tm_wday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_wday >= 0 && tm_.tm_wday <= 6, "");
    return tm_.tm_wday;
  }
  auto tm_yday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_yday >= 0 && tm_.tm_yday <= 365, "");
    return tm_.tm_yday;
  }

  auto tm_hour12() const noexcept -> int {
    const auto h = tm_hour();
    const auto z = h < 12 ? h : h - 12;
    return z == 0 ? 12 : z;
  }

  // POSIX and the C Standard are unclear or inconsistent about what %C and %y
  // do if the year is negative or exceeds 9999. Use the convention that %C
  // concatenated with %y yields the same output as %Y, and that %Y contains at
  // least 4 characters, with more only if necessary.
  auto split_year_lower(long long year) const noexcept -> int {
    auto l = year % 100;
    if (l < 0) l = -l;  // l in [0, 99]
    return static_cast<int>(l);
  }

  // Algorithm: https://en.wikipedia.org/wiki/ISO_week_date.
  auto iso_year_weeks(long long curr_year) const noexcept -> int {
    const auto prev_year = curr_year - 1;
    const auto curr_p =
        (curr_year + curr_year / 4 - curr_year / 100 + curr_year / 400) %
        days_per_week;
    const auto prev_p =
        (prev_year + prev_year / 4 - prev_year / 100 + prev_year / 400) %
        days_per_week;
    return 52 + ((curr_p == 4 || prev_p == 3) ? 1 : 0);
  }
  auto iso_week_num(int tm_yday, int tm_wday) const noexcept -> int {
    return (tm_yday + 11 - (tm_wday == 0 ? days_per_week : tm_wday)) /
           days_per_week;
  }
  auto tm_iso_week_year() const noexcept -> long long {
    const auto year = tm_year();
    const auto w = iso_week_num(tm_yday(), tm_wday());
    if (w < 1) return year - 1;
    if (w > iso_year_weeks(year)) return year + 1;
    return year;
  }
  auto tm_iso_week_of_year() const noexcept -> int {
    const auto year = tm_year();
    const auto w = iso_week_num(tm_yday(), tm_wday());
    if (w < 1) return iso_year_weeks(year - 1);
    if (w > iso_year_weeks(year)) return 1;
    return w;
  }

  void write1(int value) {
    *out_++ = static_cast<char>('0' + to_unsigned(value) % 10);
  }
  void write2(int value) {
    const char* d = digits2(to_unsigned(value) % 100);
    *out_++ = *d++;
    *out_++ = *d;
  }
  void write2(int value, pad_type pad) {
    unsigned int v = to_unsigned(value) % 100;
    if (v >= 10) {
      const char* d = digits2(v);
      *out_++ = *d++;
      *out_++ = *d;
    } else {
      out_ = detail::write_padding(out_, pad);
      *out_++ = static_cast<char>('0' + v);
    }
  }

  void write_year_extended(long long year, pad_type pad) {
    // At least 4 characters.
    int width = 4;
    bool negative = year < 0;
    if (negative) {
      year = 0 - year;
      --width;
    }
    uint32_or_64_or_128_t<long long> n = to_unsigned(year);
    const int num_digits = count_digits(n);
    if (negative && pad == pad_type::zero) *out_++ = '-';
    if (width > num_digits) {
      out_ = detail::write_padding(out_, pad, width - num_digits);
    }
    if (negative && pad != pad_type::zero) *out_++ = '-';
    out_ = format_decimal<Char>(out_, n, num_digits);
  }
  void write_year(long long year, pad_type pad) {
    write_year_extended(year, pad);
  }

  void write_utc_offset(long long offset, numeric_system ns) {
    if (offset < 0) {
      *out_++ = '-';
      offset = -offset;
    } else {
      *out_++ = '+';
    }
    offset /= 60;
    write2(static_cast<int>(offset / 60));
    if (ns != numeric_system::standard) *out_++ = ':';
    write2(static_cast<int>(offset % 60));
  }

  template <typename T, FMT_ENABLE_IF(has_member_data_tm_gmtoff<T>::value)>
  void format_utc_offset_impl(const T& tm, numeric_system ns) {
    write_utc_offset(tm.tm_gmtoff, ns);
  }
  template <typename T, FMT_ENABLE_IF(!has_member_data_tm_gmtoff<T>::value)>
  void format_utc_offset_impl(const T& tm, numeric_system ns) {
#if defined(_WIN32) && defined(_UCRT)
    tzset_once();
    long offset = 0;
    _get_timezone(&offset);
    if (tm.tm_isdst) {
      long dstbias = 0;
      _get_dstbias(&dstbias);
      offset += dstbias;
    }
    write_utc_offset(-offset, ns);
#else
    if (ns == numeric_system::standard) return format_localized('z');

    // Extract timezone offset from timezone conversion functions.
    std::tm gtm = tm;
    std::time_t gt = std::mktime(&gtm);
    std::tm ltm = gmtime(gt);
    std::time_t lt = std::mktime(&ltm);
    long long offset = gt - lt;
    write_utc_offset(offset, ns);
#endif
  }

  template <typename T, FMT_ENABLE_IF(has_member_data_tm_zone<T>::value)>
  void format_tz_name_impl(const T& tm) {
    if (is_classic_)
      out_ = write_tm_str<Char>(out_, tm.tm_zone, loc_);
    else
      format_localized('Z');
  }
  template <typename T, FMT_ENABLE_IF(!has_member_data_tm_zone<T>::value)>
  void format_tz_name_impl(const T&) {
    format_localized('Z');
  }

  void format_localized(char format, char modifier = 0) {
    out_ = write<Char>(out_, tm_, loc_, format, modifier);
  }

 public:
  tm_writer(const std::locale& loc, OutputIt out, const std::tm& tm,
            const Duration* subsecs = nullptr)
      : loc_(loc),
        is_classic_(loc_ == get_classic_locale()),
        out_(out),
        subsecs_(subsecs),
        tm_(tm) {}

  auto out() const -> OutputIt { return out_; }

  FMT_CONSTEXPR void on_text(const Char* begin, const Char* end) {
    out_ = copy<Char>(begin, end, out_);
  }

  void on_abbr_weekday() {
    if (is_classic_)
      out_ = write(out_, tm_wday_short_name(tm_wday()));
    else
      format_localized('a');
  }
  void on_full_weekday() {
    if (is_classic_)
      out_ = write(out_, tm_wday_full_name(tm_wday()));
    else
      format_localized('A');
  }
  void on_dec0_weekday(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) return write1(tm_wday());
    format_localized('w', 'O');
  }
  void on_dec1_weekday(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto wday = tm_wday();
      write1(wday == 0 ? days_per_week : wday);
    } else {
      format_localized('u', 'O');
    }
  }

  void on_abbr_month() {
    if (is_classic_)
      out_ = write(out_, tm_mon_short_name(tm_mon()));
    else
      format_localized('b');
  }
  void on_full_month() {
    if (is_classic_)
      out_ = write(out_, tm_mon_full_name(tm_mon()));
    else
      format_localized('B');
  }

  void on_datetime(numeric_system ns) {
    if (is_classic_) {
      on_abbr_weekday();
      *out_++ = ' ';
      on_abbr_month();
      *out_++ = ' ';
      on_day_of_month(numeric_system::standard, pad_type::space);
      *out_++ = ' ';
      on_iso_time();
      *out_++ = ' ';
      on_year(numeric_system::standard, pad_type::space);
    } else {
      format_localized('c', ns == numeric_system::standard ? '\0' : 'E');
    }
  }
  void on_loc_date(numeric_system ns) {
    if (is_classic_)
      on_us_date();
    else
      format_localized('x', ns == numeric_system::standard ? '\0' : 'E');
  }
  void on_loc_time(numeric_system ns) {
    if (is_classic_)
      on_iso_time();
    else
      format_localized('X', ns == numeric_system::standard ? '\0' : 'E');
  }
  void on_us_date() {
    char buf[8];
    write_digit2_separated(buf, to_unsigned(tm_mon() + 1),
                           to_unsigned(tm_mday()),
                           to_unsigned(split_year_lower(tm_year())), '/');
    out_ = copy<Char>(std::begin(buf), std::end(buf), out_);
  }
  void on_iso_date() {
    auto year = tm_year();
    char buf[10];
    size_t offset = 0;
    if (year >= 0 && year < 10000) {
      write2digits(buf, static_cast<size_t>(year / 100));
    } else {
      offset = 4;
      write_year_extended(year, pad_type::zero);
      year = 0;
    }
    write_digit2_separated(buf + 2, static_cast<unsigned>(year % 100),
                           to_unsigned(tm_mon() + 1), to_unsigned(tm_mday()),
                           '-');
    out_ = copy<Char>(std::begin(buf) + offset, std::end(buf), out_);
  }

  void on_utc_offset(numeric_system ns) { format_utc_offset_impl(tm_, ns); }
  void on_tz_name() { format_tz_name_impl(tm_); }

  void on_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write_year(tm_year(), pad);
    format_localized('Y', 'E');
  }
  void on_short_year(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(split_year_lower(tm_year()));
    format_localized('y', 'O');
  }
  void on_offset_year() {
    if (is_classic_) return write2(split_year_lower(tm_year()));
    format_localized('y', 'E');
  }

  void on_century(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto year = tm_year();
      auto upper = year / 100;
      if (year >= -99 && year < 0) {
        // Zero upper on negative year.
        *out_++ = '-';
        *out_++ = '0';
      } else if (upper >= 0 && upper < 100) {
        write2(static_cast<int>(upper));
      } else {
        out_ = write<Char>(out_, upper);
      }
    } else {
      format_localized('C', 'E');
    }
  }

  void on_dec_month(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_mon() + 1, pad);
    format_localized('m', 'O');
  }

  void on_dec0_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2((tm_yday() + days_per_week - tm_wday()) / days_per_week,
                    pad);
    format_localized('U', 'O');
  }
  void on_dec1_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto wday = tm_wday();
      write2((tm_yday() + days_per_week -
              (wday == 0 ? (days_per_week - 1) : (wday - 1))) /
                 days_per_week,
             pad);
    } else {
      format_localized('W', 'O');
    }
  }
  void on_iso_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_iso_week_of_year(), pad);
    format_localized('V', 'O');
  }

  void on_iso_week_based_year() {
    write_year(tm_iso_week_year(), pad_type::zero);
  }
  void on_iso_week_based_short_year() {
    write2(split_year_lower(tm_iso_week_year()));
  }

  void on_day_of_year(pad_type pad) {
    auto yday = tm_yday() + 1;
    auto digit1 = yday / 100;
    if (digit1 != 0) {
      write1(digit1);
    } else {
      out_ = detail::write_padding(out_, pad);
    }
    write2(yday % 100, pad);
  }

  void on_day_of_month(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_mday(), pad);
    format_localized('d', 'O');
  }

  void on_24_hour(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_hour(), pad);
    format_localized('H', 'O');
  }
  void on_12_hour(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_hour12(), pad);
    format_localized('I', 'O');
  }
  void on_minute(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_min(), pad);
    format_localized('M', 'O');
  }

  void on_second(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard) {
      write2(tm_sec(), pad);
      if (subsecs_) {
        if (std::is_floating_point<typename Duration::rep>::value) {
          auto buf = memory_buffer();
          write_floating_seconds(buf, *subsecs_);
          if (buf.size() > 1) {
            // Remove the leading "0", write something like ".123".
            out_ = copy<Char>(buf.begin() + 1, buf.end(), out_);
          }
        } else {
          write_fractional_seconds<Char>(out_, *subsecs_);
        }
      }
    } else {
      // Currently no formatting of subseconds when a locale is set.
      format_localized('S', 'O');
    }
  }

  void on_12_hour_time() {
    if (is_classic_) {
      char buf[8];
      write_digit2_separated(buf, to_unsigned(tm_hour12()),
                             to_unsigned(tm_min()), to_unsigned(tm_sec()), ':');
      out_ = copy<Char>(std::begin(buf), std::end(buf), out_);
      *out_++ = ' ';
      on_am_pm();
    } else {
      format_localized('r');
    }
  }
  void on_24_hour_time() {
    write2(tm_hour());
    *out_++ = ':';
    write2(tm_min());
  }
  void on_iso_time() {
    on_24_hour_time();
    *out_++ = ':';
    on_second(numeric_system::standard, pad_type::zero);
  }

  void on_am_pm() {
    if (is_classic_) {
      *out_++ = tm_hour() < 12 ? 'A' : 'P';
      *out_++ = 'M';
    } else {
      format_localized('p');
    }
  }

  // These apply to chrono durations but not tm.
  void on_duration_value() {}
  void on_duration_unit() {}
};

struct chrono_format_checker : null_chrono_spec_handler<chrono_format_checker> {
  bool has_precision_integral = false;

  FMT_NORETURN inline void unsupported() { FMT_THROW(format_error("no date")); }

  template <typename Char>
  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}
  FMT_CONSTEXPR void on_day_of_year(pad_type) {}
  FMT_CONSTEXPR void on_24_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_minute(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_second(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour_time() {}
  FMT_CONSTEXPR void on_24_hour_time() {}
  FMT_CONSTEXPR void on_iso_time() {}
  FMT_CONSTEXPR void on_am_pm() {}
  FMT_CONSTEXPR void on_duration_value() const {
    if (has_precision_integral)
      FMT_THROW(format_error("precision not allowed for this argument type"));
  }
  FMT_CONSTEXPR void on_duration_unit() {}
};

template <typename T,
          FMT_ENABLE_IF(std::is_integral<T>::value&& has_isfinite<T>::value)>
inline auto isfinite(T) -> bool {
  return true;
}

template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
inline auto mod(T x, int y) -> T {
  return x % static_cast<T>(y);
}
template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value)>
inline auto mod(T x, int y) -> T {
  return std::fmod(x, static_cast<T>(y));
}

// If T is an integral type, maps T to its unsigned counterpart, otherwise
// leaves it unchanged (unlike std::make_unsigned).
template <typename T, bool INTEGRAL = std::is_integral<T>::value>
struct make_unsigned_or_unchanged {
  using type = T;
};

template <typename T> struct make_unsigned_or_unchanged<T, true> {
  using type = typename std::make_unsigned<T>::type;
};

template <typename Rep, typename Period,
          FMT_ENABLE_IF(std::is_integral<Rep>::value)>
inline auto get_milliseconds(std::chrono::duration<Rep, Period> d)
    -> std::chrono::duration<Rep, std::milli> {
  // this may overflow and/or the result may not fit in the
  // target type.
#if FMT_SAFE_DURATION_CAST
  using CommonSecondsType =
      typename std::common_type<decltype(d), std::chrono::seconds>::type;
  const auto d_as_common = detail::duration_cast<CommonSecondsType>(d);
  const auto d_as_whole_seconds =
      detail::duration_cast<std::chrono::seconds>(d_as_common);
  // this conversion should be nonproblematic
  const auto diff = d_as_common - d_as_whole_seconds;
  const auto ms =
      detail::duration_cast<std::chrono::duration<Rep, std::milli>>(diff);
  return ms;
#else
  auto s = detail::duration_cast<std::chrono::seconds>(d);
  return detail::duration_cast<std::chrono::milliseconds>(d - s);
#endif
}

template <typename Char, typename Rep, typename OutputIt,
          FMT_ENABLE_IF(std::is_integral<Rep>::value)>
auto format_duration_value(OutputIt out, Rep val, int) -> OutputIt {
  return write<Char>(out, val);
}

template <typename Char, typename Rep, typename OutputIt,
          FMT_ENABLE_IF(std::is_floating_point<Rep>::value)>
auto format_duration_value(OutputIt out, Rep val, int precision) -> OutputIt {
  auto specs = format_specs();
  specs.precision = precision;
  specs.set_type(precision >= 0 ? presentation_type::fixed
                                : presentation_type::general);
  return write<Char>(out, val, specs);
}

template <typename Char, typename OutputIt>
auto copy_unit(string_view unit, OutputIt out, Char) -> OutputIt {
  return copy<Char>(unit.begin(), unit.end(), out);
}

template <typename OutputIt>
auto copy_unit(string_view unit, OutputIt out, wchar_t) -> OutputIt {
  // This works when wchar_t is UTF-32 because units only contain characters
  // that have the same representation in UTF-16 and UTF-32.
  utf8_to_utf16 u(unit);
  return copy<wchar_t>(u.c_str(), u.c_str() + u.size(), out);
}

template <typename Char, typename Period, typename OutputIt>
auto format_duration_unit(OutputIt out) -> OutputIt {
  if (const char* unit = get_units<Period>())
    return copy_unit(string_view(unit), out, Char());
  *out++ = '[';
  out = write<Char>(out, Period::num);
  if (const_check(Period::den != 1)) {
    *out++ = '/';
    out = write<Char>(out, Period::den);
  }
  *out++ = ']';
  *out++ = 's';
  return out;
}

class get_locale {
 private:
  union {
    std::locale locale_;
  };
  bool has_locale_ = false;

 public:
  inline get_locale(bool localized, locale_ref loc) : has_locale_(localized) {
    if (localized)
      ::new (&locale_) std::locale(loc.template get<std::locale>());
  }
  inline ~get_locale() {
    if (has_locale_) locale_.~locale();
  }
  inline operator const std::locale&() const {
    return has_locale_ ? locale_ : get_classic_locale();
  }
};

template <typename FormatContext, typename OutputIt, typename Rep,
          typename Period>
struct chrono_formatter {
  FormatContext& context;
  OutputIt out;
  int precision;
  bool localized = false;
  // rep is unsigned to avoid overflow.
  using rep =
      conditional_t<std::is_integral<Rep>::value && sizeof(Rep) < sizeof(int),
                    unsigned, typename make_unsigned_or_unchanged<Rep>::type>;
  rep val;
  using seconds = std::chrono::duration<rep>;
  seconds s;
  using milliseconds = std::chrono::duration<rep, std::milli>;
  bool negative;

  using char_type = typename FormatContext::char_type;
  using tm_writer_type = tm_writer<OutputIt, char_type>;

  chrono_formatter(FormatContext& ctx, OutputIt o,
                   std::chrono::duration<Rep, Period> d)
      : context(ctx),
        out(o),
        val(static_cast<rep>(d.count())),
        negative(false) {
    if (d.count() < 0) {
      val = 0 - val;
      negative = true;
    }

    // this may overflow and/or the result may not fit in the
    // target type.
    // might need checked conversion (rep!=Rep)
    s = detail::duration_cast<seconds>(std::chrono::duration<rep, Period>(val));
  }

  // returns true if nan or inf, writes to out.
  auto handle_nan_inf() -> bool {
    if (isfinite(val)) {
      return false;
    }
    if (isnan(val)) {
      write_nan();
      return true;
    }
    // must be +-inf
    if (val > 0) {
      write_pinf();
    } else {
      write_ninf();
    }
    return true;
  }

  auto days() const -> Rep { return static_cast<Rep>(s.count() / 86400); }
  auto hour() const -> Rep {
    return static_cast<Rep>(mod((s.count() / 3600), 24));
  }

  auto hour12() const -> Rep {
    Rep hour = static_cast<Rep>(mod((s.count() / 3600), 12));
    return hour <= 0 ? 12 : hour;
  }

  auto minute() const -> Rep {
    return static_cast<Rep>(mod((s.count() / 60), 60));
  }
  auto second() const -> Rep { return static_cast<Rep>(mod(s.count(), 60)); }

  auto time() const -> std::tm {
    auto time = std::tm();
    time.tm_hour = to_nonnegative_int(hour(), 24);
    time.tm_min = to_nonnegative_int(minute(), 60);
    time.tm_sec = to_nonnegative_int(second(), 60);
    return time;
  }

  void write_sign() {
    if (negative) {
      *out++ = '-';
      negative = false;
    }
  }

  void write(Rep value, int width, pad_type pad = pad_type::zero) {
    write_sign();
    if (isnan(value)) return write_nan();
    uint32_or_64_or_128_t<int> n =
        to_unsigned(to_nonnegative_int(value, max_value<int>()));
    int num_digits = detail::count_digits(n);
    if (width > num_digits) {
      out = detail::write_padding(out, pad, width - num_digits);
    }
    out = format_decimal<char_type>(out, n, num_digits);
  }

  void write_nan() { std::copy_n("nan", 3, out); }
  void write_pinf() { std::copy_n("inf", 3, out); }
  void write_ninf() { std::copy_n("-inf", 4, out); }

  template <typename Callback, typename... Args>
  void format_tm(const tm& time, Callback cb, Args... args) {
    if (isnan(val)) return write_nan();
    get_locale loc(localized, context.locale());
    auto w = tm_writer_type(loc, out, time);
    (w.*cb)(args...);
    out = w.out();
  }

  void on_text(const char_type* begin, const char_type* end) {
    copy<char_type>(begin, end, out);
  }

  // These are not implemented because durations don't have date information.
  void on_abbr_weekday() {}
  void on_full_weekday() {}
  void on_dec0_weekday(numeric_system) {}
  void on_dec1_weekday(numeric_system) {}
  void on_abbr_month() {}
  void on_full_month() {}
  void on_datetime(numeric_system) {}
  void on_loc_date(numeric_system) {}
  void on_loc_time(numeric_system) {}
  void on_us_date() {}
  void on_iso_date() {}
  void on_utc_offset(numeric_system) {}
  void on_tz_name() {}
  void on_year(numeric_system, pad_type) {}
  void on_short_year(numeric_system) {}
  void on_offset_year() {}
  void on_century(numeric_system) {}
  void on_iso_week_based_year() {}
  void on_iso_week_based_short_year() {}
  void on_dec_month(numeric_system, pad_type) {}
  void on_dec0_week_of_year(numeric_system, pad_type) {}
  void on_dec1_week_of_year(numeric_system, pad_type) {}
  void on_iso_week_of_year(numeric_system, pad_type) {}
  void on_day_of_month(numeric_system, pad_type) {}

  void on_day_of_year(pad_type) {
    if (handle_nan_inf()) return;
    write(days(), 0);
  }

  void on_24_hour(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(hour(), 2, pad);
    auto time = tm();
    time.tm_hour = to_nonnegative_int(hour(), 24);
    format_tm(time, &tm_writer_type::on_24_hour, ns, pad);
  }

  void on_12_hour(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(hour12(), 2, pad);
    auto time = tm();
    time.tm_hour = to_nonnegative_int(hour12(), 12);
    format_tm(time, &tm_writer_type::on_12_hour, ns, pad);
  }

  void on_minute(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(minute(), 2, pad);
    auto time = tm();
    time.tm_min = to_nonnegative_int(minute(), 60);
    format_tm(time, &tm_writer_type::on_minute, ns, pad);
  }

  void on_second(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) {
      if (std::is_floating_point<rep>::value) {
        auto buf = memory_buffer();
        write_floating_seconds(buf, std::chrono::duration<rep, Period>(val),
                               precision);
        if (negative) *out++ = '-';
        if (buf.size() < 2 || buf[1] == '.') {
          out = detail::write_padding(out, pad);
        }
        out = copy<char_type>(buf.begin(), buf.end(), out);
      } else {
        write(second(), 2, pad);
        write_fractional_seconds<char_type>(
            out, std::chrono::duration<rep, Period>(val), precision);
      }
      return;
    }
    auto time = tm();
    time.tm_sec = to_nonnegative_int(second(), 60);
    format_tm(time, &tm_writer_type::on_second, ns, pad);
  }

  void on_12_hour_time() {
    if (handle_nan_inf()) return;
    format_tm(time(), &tm_writer_type::on_12_hour_time);
  }

  void on_24_hour_time() {
    if (handle_nan_inf()) {
      *out++ = ':';
      handle_nan_inf();
      return;
    }

    write(hour(), 2);
    *out++ = ':';
    write(minute(), 2);
  }

  void on_iso_time() {
    on_24_hour_time();
    *out++ = ':';
    if (handle_nan_inf()) return;
    on_second(numeric_system::standard, pad_type::zero);
  }

  void on_am_pm() {
    if (handle_nan_inf()) return;
    format_tm(time(), &tm_writer_type::on_am_pm);
  }

  void on_duration_value() {
    if (handle_nan_inf()) return;
    write_sign();
    out = format_duration_value<char_type>(out, val, precision);
  }

  void on_duration_unit() {
    out = format_duration_unit<char_type, Period>(out);
  }
};

}  // namespace detail

#if defined(__cpp_lib_chrono) && __cpp_lib_chrono >= 201907
using weekday = std::chrono::weekday;
using day = std::chrono::day;
using month = std::chrono::month;
using year = std::chrono::year;
using year_month_day = std::chrono::year_month_day;
#else
// A fallback version of weekday.
class weekday {
 private:
  unsigned char value_;

 public:
  weekday() = default;
  constexpr explicit weekday(unsigned wd) noexcept
      : value_(static_cast<unsigned char>(wd != 7 ? wd : 0)) {}
  constexpr auto c_encoding() const noexcept -> unsigned { return value_; }
};

class day {
 private:
  unsigned char value_;

 public:
  day() = default;
  constexpr explicit day(unsigned d) noexcept
      : value_(static_cast<unsigned char>(d)) {}
  constexpr explicit operator unsigned() const noexcept { return value_; }
};

class month {
 private:
  unsigned char value_;

 public:
  month() = default;
  constexpr explicit month(unsigned m) noexcept
      : value_(static_cast<unsigned char>(m)) {}
  constexpr explicit operator unsigned() const noexcept { return value_; }
};

class year {
 private:
  int value_;

 public:
  year() = default;
  constexpr explicit year(int y) noexcept : value_(y) {}
  constexpr explicit operator int() const noexcept { return value_; }
};

class year_month_day {
 private:
  fmt::year year_;
  fmt::month month_;
  fmt::day day_;

 public:
  year_month_day() = default;
  constexpr year_month_day(const year& y, const month& m, const day& d) noexcept
      : year_(y), month_(m), day_(d) {}
  constexpr auto year() const noexcept -> fmt::year { return year_; }
  constexpr auto month() const noexcept -> fmt::month { return month_; }
  constexpr auto day() const noexcept -> fmt::day { return day_; }
};
#endif

template <typename Char>
struct formatter<weekday, Char> : private formatter<std::tm, Char> {
 private:
  bool localized_ = false;
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it != end && *it == 'L') {
      ++it;
      localized_ = true;
      return it;
    }
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(weekday wd, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_wday = static_cast<int>(wd.c_encoding());
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(localized_, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_abbr_weekday();
    return w.out();
  }
};

template <typename Char>
struct formatter<day, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(day d, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_mday = static_cast<int>(static_cast<unsigned>(d));
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(false, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_day_of_month(detail::numeric_system::standard, detail::pad_type::zero);
    return w.out();
  }
};

template <typename Char>
struct formatter<month, Char> : private formatter<std::tm, Char> {
 private:
  bool localized_ = false;
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it != end && *it == 'L') {
      ++it;
      localized_ = true;
      return it;
    }
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(month m, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_mon = static_cast<int>(static_cast<unsigned>(m)) - 1;
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(localized_, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_abbr_month();
    return w.out();
  }
};

template <typename Char>
struct formatter<year, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(year y, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_year = static_cast<int>(y) - 1900;
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(false, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_year(detail::numeric_system::standard, detail::pad_type::zero);
    return w.out();
  }
};

template <typename Char>
struct formatter<year_month_day, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(year_month_day val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_year = static_cast<int>(val.year()) - 1900;
    time.tm_mon = static_cast<int>(static_cast<unsigned>(val.month())) - 1;
    time.tm_mday = static_cast<int>(static_cast<unsigned>(val.day()));
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(true, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_iso_date();
    return w.out();
  }
};

template <typename Rep, typename Period, typename Char>
struct formatter<std::chrono::duration<Rep, Period>, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;
  detail::arg_ref<Char> precision_ref_;
  bool localized_ = false;
  basic_string_view<Char> fmt_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end || *it == '}') return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
      if (it == end) return it;
    }

    auto checker = detail::chrono_format_checker();
    if (*it == '.') {
      checker.has_precision_integral = !std::is_floating_point<Rep>::value;
      it = detail::parse_precision(it, end, specs_, precision_ref_, ctx);
    }
    if (it != end && *it == 'L') {
      localized_ = true;
      ++it;
    }
    end = detail::parse_chrono_format(it, end, checker);
    fmt_ = {it, detail::to_unsigned(end - it)};
    return end;
  }

  template <typename FormatContext>
  auto format(std::chrono::duration<Rep, Period> d, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    auto precision = specs.precision;
    specs.precision = -1;
    auto begin = fmt_.begin(), end = fmt_.end();
    // As a possible future optimization, we could avoid extra copying if width
    // is not specified.
    auto buf = basic_memory_buffer<Char>();
    auto out = basic_appender<Char>(buf);
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), precision,
                                precision_ref_, ctx);
    if (begin == end || *begin == '}') {
      out = detail::format_duration_value<Char>(out, d.count(), precision);
      detail::format_duration_unit<Char, Period>(out);
    } else {
      using chrono_formatter =
          detail::chrono_formatter<FormatContext, decltype(out), Rep, Period>;
      auto f = chrono_formatter(ctx, out, d);
      f.precision = precision;
      f.localized = localized_;
      detail::parse_chrono_format(begin, end, f);
    }
    return detail::write(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }
};

template <typename Char> struct formatter<std::tm, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;

 protected:
  basic_string_view<Char> fmt_;

  template <typename Duration, typename FormatContext>
  auto do_format(const std::tm& tm, FormatContext& ctx,
                 const Duration* subsecs) const -> decltype(ctx.out()) {
    auto specs = specs_;
    auto buf = basic_memory_buffer<Char>();
    auto out = basic_appender<Char>(buf);
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);

    auto loc_ref = ctx.locale();
    detail::get_locale loc(static_cast<bool>(loc_ref), loc_ref);
    auto w =
        detail::tm_writer<decltype(out), Char, Duration>(loc, out, tm, subsecs);
    detail::parse_chrono_format(fmt_.begin(), fmt_.end(), w);
    return detail::write(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end || *it == '}') return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
      if (it == end) return it;
    }

    end = detail::parse_chrono_format(it, end, detail::tm_format_checker());
    // Replace the default format string only if the new spec is not empty.
    if (end != it) fmt_ = {it, detail::to_unsigned(end - it)};
    return end;
  }

  template <typename FormatContext>
  auto format(const std::tm& tm, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return do_format<std::chrono::seconds>(tm, ctx, nullptr);
  }
};

template <typename Char, typename Duration>
struct formatter<sys_time<Duration>, Char> : formatter<std::tm, Char> {
  FMT_CONSTEXPR formatter() {
    this->fmt_ = detail::string_literal<Char, '%', 'F', ' ', '%', 'T'>();
  }

  template <typename FormatContext>
  auto format(sys_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    std::tm tm = gmtime(val);
    using period = typename Duration::period;
    if (detail::const_check(
            period::num == 1 && period::den == 1 &&
            !std::is_floating_point<typename Duration::rep>::value)) {
      return formatter<std::tm, Char>::format(tm, ctx);
    }
    Duration epoch = val.time_since_epoch();
    Duration subsecs = detail::duration_cast<Duration>(
        epoch - detail::duration_cast<std::chrono::seconds>(epoch));
    if (subsecs.count() < 0) {
      auto second = detail::duration_cast<Duration>(std::chrono::seconds(1));
      if (tm.tm_sec != 0)
        --tm.tm_sec;
      else
        tm = gmtime(val - second);
      subsecs += detail::duration_cast<Duration>(std::chrono::seconds(1));
    }
    return formatter<std::tm, Char>::do_format(tm, ctx, &subsecs);
  }
};

template <typename Duration, typename Char>
struct formatter<utc_time<Duration>, Char>
    : formatter<sys_time<Duration>, Char> {
  template <typename FormatContext>
  auto format(utc_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<sys_time<Duration>, Char>::format(
        detail::utc_clock::to_sys(val), ctx);
  }
};

template <typename Duration, typename Char>
struct formatter<local_time<Duration>, Char> : formatter<std::tm, Char> {
  FMT_CONSTEXPR formatter() {
    this->fmt_ = detail::string_literal<Char, '%', 'F', ' ', '%', 'T'>();
  }

  template <typename FormatContext>
  auto format(local_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    using period = typename Duration::period;
    if (period::num == 1 && period::den == 1 &&
        !std::is_floating_point<typename Duration::rep>::value) {
      return formatter<std::tm, Char>::format(localtime(val), ctx);
    }
    auto epoch = val.time_since_epoch();
    auto subsecs = detail::duration_cast<Duration>(
        epoch - detail::duration_cast<std::chrono::seconds>(epoch));
    return formatter<std::tm, Char>::do_format(localtime(val), ctx, &subsecs);
  }
};

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_CHRONO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/color.h <==
// Formatting library for C++ - color support
//
// Copyright (c) 2018 - present, Victor Zverovich and fmt contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_COLOR_H_
#define FMT_COLOR_H_

#include "format.h"

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

enum class color : uint32_t {
  alice_blue = 0xF0F8FF,               // rgb(240,248,255)
  antique_white = 0xFAEBD7,            // rgb(250,235,215)
  aqua = 0x00FFFF,                     // rgb(0,255,255)
  aquamarine = 0x7FFFD4,               // rgb(127,255,212)
  azure = 0xF0FFFF,                    // rgb(240,255,255)
  beige = 0xF5F5DC,                    // rgb(245,245,220)
  bisque = 0xFFE4C4,                   // rgb(255,228,196)
  black = 0x000000,                    // rgb(0,0,0)
  blanched_almond = 0xFFEBCD,          // rgb(255,235,205)
  blue = 0x0000FF,                     // rgb(0,0,255)
  blue_violet = 0x8A2BE2,              // rgb(138,43,226)
  brown = 0xA52A2A,                    // rgb(165,42,42)
  burly_wood = 0xDEB887,               // rgb(222,184,135)
  cadet_blue = 0x5F9EA0,               // rgb(95,158,160)
  chartreuse = 0x7FFF00,               // rgb(127,255,0)
  chocolate = 0xD2691E,                // rgb(210,105,30)
  coral = 0xFF7F50,                    // rgb(255,127,80)
  cornflower_blue = 0x6495ED,          // rgb(100,149,237)
  cornsilk = 0xFFF8DC,                 // rgb(255,248,220)
  crimson = 0xDC143C,                  // rgb(220,20,60)
  cyan = 0x00FFFF,                     // rgb(0,255,255)
  dark_blue = 0x00008B,                // rgb(0,0,139)
  dark_cyan = 0x008B8B,                // rgb(0,139,139)
  dark_golden_rod = 0xB8860B,          // rgb(184,134,11)
  dark_gray = 0xA9A9A9,                // rgb(169,169,169)
  dark_green = 0x006400,               // rgb(0,100,0)
  dark_khaki = 0xBDB76B,               // rgb(189,183,107)
  dark_magenta = 0x8B008B,             // rgb(139,0,139)
  dark_olive_green = 0x556B2F,         // rgb(85,107,47)
  dark_orange = 0xFF8C00,              // rgb(255,140,0)
  dark_orchid = 0x9932CC,              // rgb(153,50,204)
  dark_red = 0x8B0000,                 // rgb(139,0,0)
  dark_salmon = 0xE9967A,              // rgb(233,150,122)
  dark_sea_green = 0x8FBC8F,           // rgb(143,188,143)
  dark_slate_blue = 0x483D8B,          // rgb(72,61,139)
  dark_slate_gray = 0x2F4F4F,          // rgb(47,79,79)
  dark_turquoise = 0x00CED1,           // rgb(0,206,209)
  dark_violet = 0x9400D3,              // rgb(148,0,211)
  deep_pink = 0xFF1493,                // rgb(255,20,147)
  deep_sky_blue = 0x00BFFF,            // rgb(0,191,255)
  dim_gray = 0x696969,                 // rgb(105,105,105)
  dodger_blue = 0x1E90FF,              // rgb(30,144,255)
  fire_brick = 0xB22222,               // rgb(178,34,34)
  floral_white = 0xFFFAF0,             // rgb(255,250,240)
  forest_green = 0x228B22,             // rgb(34,139,34)
  fuchsia = 0xFF00FF,                  // rgb(255,0,255)
  gainsboro = 0xDCDCDC,                // rgb(220,220,220)
  ghost_white = 0xF8F8FF,              // rgb(248,248,255)
  gold = 0xFFD700,                     // rgb(255,215,0)
  golden_rod = 0xDAA520,               // rgb(218,165,32)
  gray = 0x808080,                     // rgb(128,128,128)
  green = 0x008000,                    // rgb(0,128,0)
  green_yellow = 0xADFF2F,             // rgb(173,255,47)
  honey_dew = 0xF0FFF0,                // rgb(240,255,240)
  hot_pink = 0xFF69B4,                 // rgb(255,105,180)
  indian_red = 0xCD5C5C,               // rgb(205,92,92)
  indigo = 0x4B0082,                   // rgb(75,0,130)
  ivory = 0xFFFFF0,                    // rgb(255,255,240)
  khaki = 0xF0E68C,                    // rgb(240,230,140)
  lavender = 0xE6E6FA,                 // rgb(230,230,250)
  lavender_blush = 0xFFF0F5,           // rgb(255,240,245)
  lawn_green = 0x7CFC00,               // rgb(124,252,0)
  lemon_chiffon = 0xFFFACD,            // rgb(255,250,205)
  light_blue = 0xADD8E6,               // rgb(173,216,230)
  light_coral = 0xF08080,              // rgb(240,128,128)
  light_cyan = 0xE0FFFF,               // rgb(224,255,255)
  light_golden_rod_yellow = 0xFAFAD2,  // rgb(250,250,210)
  light_gray = 0xD3D3D3,               // rgb(211,211,211)
  light_green = 0x90EE90,              // rgb(144,238,144)
  light_pink = 0xFFB6C1,               // rgb(255,182,193)
  light_salmon = 0xFFA07A,             // rgb(255,160,122)
  light_sea_green = 0x20B2AA,          // rgb(32,178,170)
  light_sky_blue = 0x87CEFA,           // rgb(135,206,250)
  light_slate_gray = 0x778899,         // rgb(119,136,153)
  light_steel_blue = 0xB0C4DE,         // rgb(176,196,222)
  light_yellow = 0xFFFFE0,             // rgb(255,255,224)
  lime = 0x00FF00,                     // rgb(0,255,0)
  lime_green = 0x32CD32,               // rgb(50,205,50)
  linen = 0xFAF0E6,                    // rgb(250,240,230)
  magenta = 0xFF00FF,                  // rgb(255,0,255)
  maroon = 0x800000,                   // rgb(128,0,0)
  medium_aquamarine = 0x66CDAA,        // rgb(102,205,170)
  medium_blue = 0x0000CD,              // rgb(0,0,205)
  medium_orchid = 0xBA55D3,            // rgb(186,85,211)
  medium_purple = 0x9370DB,            // rgb(147,112,219)
  medium_sea_green = 0x3CB371,         // rgb(60,179,113)
  medium_slate_blue = 0x7B68EE,        // rgb(123,104,238)
  medium_spring_green = 0x00FA9A,      // rgb(0,250,154)
  medium_turquoise = 0x48D1CC,         // rgb(72,209,204)
  medium_violet_red = 0xC71585,        // rgb(199,21,133)
  midnight_blue = 0x191970,            // rgb(25,25,112)
  mint_cream = 0xF5FFFA,               // rgb(245,255,250)
  misty_rose = 0xFFE4E1,               // rgb(255,228,225)
  moccasin = 0xFFE4B5,                 // rgb(255,228,181)
  navajo_white = 0xFFDEAD,             // rgb(255,222,173)
  navy = 0x000080,                     // rgb(0,0,128)
  old_lace = 0xFDF5E6,                 // rgb(253,245,230)
  olive = 0x808000,                    // rgb(128,128,0)
  olive_drab = 0x6B8E23,               // rgb(107,142,35)
  orange = 0xFFA500,                   // rgb(255,165,0)
  orange_red = 0xFF4500,               // rgb(255,69,0)
  orchid = 0xDA70D6,                   // rgb(218,112,214)
  pale_golden_rod = 0xEEE8AA,          // rgb(238,232,170)
  pale_green = 0x98FB98,               // rgb(152,251,152)
  pale_turquoise = 0xAFEEEE,           // rgb(175,238,238)
  pale_violet_red = 0xDB7093,          // rgb(219,112,147)
  papaya_whip = 0xFFEFD5,              // rgb(255,239,213)
  peach_puff = 0xFFDAB9,               // rgb(255,218,185)
  peru = 0xCD853F,                     // rgb(205,133,63)
  pink = 0xFFC0CB,                     // rgb(255,192,203)
  plum = 0xDDA0DD,                     // rgb(221,160,221)
  powder_blue = 0xB0E0E6,              // rgb(176,224,230)
  purple = 0x800080,                   // rgb(128,0,128)
  rebecca_purple = 0x663399,           // rgb(102,51,153)
  red = 0xFF0000,                      // rgb(255,0,0)
  rosy_brown = 0xBC8F8F,               // rgb(188,143,143)
  royal_blue = 0x4169E1,               // rgb(65,105,225)
  saddle_brown = 0x8B4513,             // rgb(139,69,19)
  salmon = 0xFA8072,                   // rgb(250,128,114)
  sandy_brown = 0xF4A460,              // rgb(244,164,96)
  sea_green = 0x2E8B57,                // rgb(46,139,87)
  sea_shell = 0xFFF5EE,                // rgb(255,245,238)
  sienna = 0xA0522D,                   // rgb(160,82,45)
  silver = 0xC0C0C0,                   // rgb(192,192,192)
  sky_blue = 0x87CEEB,                 // rgb(135,206,235)
  slate_blue = 0x6A5ACD,               // rgb(106,90,205)
  slate_gray = 0x708090,               // rgb(112,128,144)
  snow = 0xFFFAFA,                     // rgb(255,250,250)
  spring_green = 0x00FF7F,             // rgb(0,255,127)
  steel_blue = 0x4682B4,               // rgb(70,130,180)
  tan = 0xD2B48C,                      // rgb(210,180,140)
  teal = 0x008080,                     // rgb(0,128,128)
  thistle = 0xD8BFD8,                  // rgb(216,191,216)
  tomato = 0xFF6347,                   // rgb(255,99,71)
  turquoise = 0x40E0D0,                // rgb(64,224,208)
  violet = 0xEE82EE,                   // rgb(238,130,238)
  wheat = 0xF5DEB3,                    // rgb(245,222,179)
  white = 0xFFFFFF,                    // rgb(255,255,255)
  white_smoke = 0xF5F5F5,              // rgb(245,245,245)
  yellow = 0xFFFF00,                   // rgb(255,255,0)
  yellow_green = 0x9ACD32              // rgb(154,205,50)
};                                     // enum class color

enum class terminal_color : uint8_t {
  black = 30,
  red,
  green,
  yellow,
  blue,
  magenta,
  cyan,
  white,
  bright_black = 90,
  bright_red,
  bright_green,
  bright_yellow,
  bright_blue,
  bright_magenta,
  bright_cyan,
  bright_white
};

enum class emphasis : uint8_t {
  bold = 1,
  faint = 1 << 1,
  italic = 1 << 2,
  underline = 1 << 3,
  blink = 1 << 4,
  reverse = 1 << 5,
  conceal = 1 << 6,
  strikethrough = 1 << 7,
};

// rgb is a struct for red, green and blue colors.
// Using the name "rgb" makes some editors show the color in a tooltip.
struct rgb {
  FMT_CONSTEXPR rgb() : r(0), g(0), b(0) {}
  FMT_CONSTEXPR rgb(uint8_t r_, uint8_t g_, uint8_t b_) : r(r_), g(g_), b(b_) {}
  FMT_CONSTEXPR rgb(uint32_t hex)
      : r((hex >> 16) & 0xFF), g((hex >> 8) & 0xFF), b(hex & 0xFF) {}
  FMT_CONSTEXPR rgb(color hex)
      : r((uint32_t(hex) >> 16) & 0xFF),
        g((uint32_t(hex) >> 8) & 0xFF),
        b(uint32_t(hex) & 0xFF) {}
  uint8_t r;
  uint8_t g;
  uint8_t b;
};

namespace detail {

// color is a struct of either a rgb color or a terminal color.
struct color_type {
  FMT_CONSTEXPR color_type() noexcept : is_rgb(), value{} {}
  FMT_CONSTEXPR color_type(color rgb_color) noexcept : is_rgb(true), value{} {
    value.rgb_color = static_cast<uint32_t>(rgb_color);
  }
  FMT_CONSTEXPR color_type(rgb rgb_color) noexcept : is_rgb(true), value{} {
    value.rgb_color = (static_cast<uint32_t>(rgb_color.r) << 16) |
                      (static_cast<uint32_t>(rgb_color.g) << 8) | rgb_color.b;
  }
  FMT_CONSTEXPR color_type(terminal_color term_color) noexcept
      : is_rgb(), value{} {
    value.term_color = static_cast<uint8_t>(term_color);
  }
  bool is_rgb;
  union color_union {
    uint8_t term_color;
    uint32_t rgb_color;
  } value;
};
}  // namespace detail

/// A text style consisting of foreground and background colors and emphasis.
class text_style {
 public:
  FMT_CONSTEXPR text_style(emphasis em = emphasis()) noexcept
      : set_foreground_color(), set_background_color(), ems(em) {}

  FMT_CONSTEXPR auto operator|=(const text_style& rhs) -> text_style& {
    if (!set_foreground_color) {
      set_foreground_color = rhs.set_foreground_color;
      foreground_color = rhs.foreground_color;
    } else if (rhs.set_foreground_color) {
      if (!foreground_color.is_rgb || !rhs.foreground_color.is_rgb)
        report_error("can't OR a terminal color");
      foreground_color.value.rgb_color |= rhs.foreground_color.value.rgb_color;
    }

    if (!set_background_color) {
      set_background_color = rhs.set_background_color;
      background_color = rhs.background_color;
    } else if (rhs.set_background_color) {
      if (!background_color.is_rgb || !rhs.background_color.is_rgb)
        report_error("can't OR a terminal color");
      background_color.value.rgb_color |= rhs.background_color.value.rgb_color;
    }

    ems = static_cast<emphasis>(static_cast<uint8_t>(ems) |
                                static_cast<uint8_t>(rhs.ems));
    return *this;
  }

  friend FMT_CONSTEXPR auto operator|(text_style lhs, const text_style& rhs)
      -> text_style {
    return lhs |= rhs;
  }

  FMT_CONSTEXPR auto has_foreground() const noexcept -> bool {
    return set_foreground_color;
  }
  FMT_CONSTEXPR auto has_background() const noexcept -> bool {
    return set_background_color;
  }
  FMT_CONSTEXPR auto has_emphasis() const noexcept -> bool {
    return static_cast<uint8_t>(ems) != 0;
  }
  FMT_CONSTEXPR auto get_foreground() const noexcept -> detail::color_type {
    FMT_ASSERT(has_foreground(), "no foreground specified for this style");
    return foreground_color;
  }
  FMT_CONSTEXPR auto get_background() const noexcept -> detail::color_type {
    FMT_ASSERT(has_background(), "no background specified for this style");
    return background_color;
  }
  FMT_CONSTEXPR auto get_emphasis() const noexcept -> emphasis {
    FMT_ASSERT(has_emphasis(), "no emphasis specified for this style");
    return ems;
  }

 private:
  FMT_CONSTEXPR text_style(bool is_foreground,
                           detail::color_type text_color) noexcept
      : set_foreground_color(), set_background_color(), ems() {
    if (is_foreground) {
      foreground_color = text_color;
      set_foreground_color = true;
    } else {
      background_color = text_color;
      set_background_color = true;
    }
  }

  friend FMT_CONSTEXPR auto fg(detail::color_type foreground) noexcept
      -> text_style;

  friend FMT_CONSTEXPR auto bg(detail::color_type background) noexcept
      -> text_style;

  detail::color_type foreground_color;
  detail::color_type background_color;
  bool set_foreground_color;
  bool set_background_color;
  emphasis ems;
};

/// Creates a text style from the foreground (text) color.
FMT_CONSTEXPR inline auto fg(detail::color_type foreground) noexcept
    -> text_style {
  return text_style(true, foreground);
}

/// Creates a text style from the background color.
FMT_CONSTEXPR inline auto bg(detail::color_type background) noexcept
    -> text_style {
  return text_style(false, background);
}

FMT_CONSTEXPR inline auto operator|(emphasis lhs, emphasis rhs) noexcept
    -> text_style {
  return text_style(lhs) | rhs;
}

namespace detail {

template <typename Char> struct ansi_color_escape {
  FMT_CONSTEXPR ansi_color_escape(color_type text_color,
                                  const char* esc) noexcept {
    // If we have a terminal color, we need to output another escape code
    // sequence.
    if (!text_color.is_rgb) {
      bool is_background = esc == string_view("\x1b[48;2;");
      uint32_t value = text_color.value.term_color;
      // Background ASCII codes are the same as the foreground ones but with
      // 10 more.
      if (is_background) value += 10u;

      size_t index = 0;
      buffer[index++] = static_cast<Char>('\x1b');
      buffer[index++] = static_cast<Char>('[');

      if (value >= 100u) {
        buffer[index++] = static_cast<Char>('1');
        value %= 100u;
      }
      buffer[index++] = static_cast<Char>('0' + value / 10u);
      buffer[index++] = static_cast<Char>('0' + value % 10u);

      buffer[index++] = static_cast<Char>('m');
      buffer[index++] = static_cast<Char>('\0');
      return;
    }

    for (int i = 0; i < 7; i++) {
      buffer[i] = static_cast<Char>(esc[i]);
    }
    rgb color(text_color.value.rgb_color);
    to_esc(color.r, buffer + 7, ';');
    to_esc(color.g, buffer + 11, ';');
    to_esc(color.b, buffer + 15, 'm');
    buffer[19] = static_cast<Char>(0);
  }
  FMT_CONSTEXPR ansi_color_escape(emphasis em) noexcept {
    uint8_t em_codes[num_emphases] = {};
    if (has_emphasis(em, emphasis::bold)) em_codes[0] = 1;
    if (has_emphasis(em, emphasis::faint)) em_codes[1] = 2;
    if (has_emphasis(em, emphasis::italic)) em_codes[2] = 3;
    if (has_emphasis(em, emphasis::underline)) em_codes[3] = 4;
    if (has_emphasis(em, emphasis::blink)) em_codes[4] = 5;
    if (has_emphasis(em, emphasis::reverse)) em_codes[5] = 7;
    if (has_emphasis(em, emphasis::conceal)) em_codes[6] = 8;
    if (has_emphasis(em, emphasis::strikethrough)) em_codes[7] = 9;

    size_t index = 0;
    for (size_t i = 0; i < num_emphases; ++i) {
      if (!em_codes[i]) continue;
      buffer[index++] = static_cast<Char>('\x1b');
      buffer[index++] = static_cast<Char>('[');
      buffer[index++] = static_cast<Char>('0' + em_codes[i]);
      buffer[index++] = static_cast<Char>('m');
    }
    buffer[index++] = static_cast<Char>(0);
  }
  FMT_CONSTEXPR operator const Char*() const noexcept { return buffer; }

  FMT_CONSTEXPR auto begin() const noexcept -> const Char* { return buffer; }
  FMT_CONSTEXPR20 auto end() const noexcept -> const Char* {
    return buffer + basic_string_view<Char>(buffer).size();
  }

 private:
  static constexpr size_t num_emphases = 8;
  Char buffer[7u + 3u * num_emphases + 1u];

  static FMT_CONSTEXPR void to_esc(uint8_t c, Char* out,
                                   char delimiter) noexcept {
    out[0] = static_cast<Char>('0' + c / 100);
    out[1] = static_cast<Char>('0' + c / 10 % 10);
    out[2] = static_cast<Char>('0' + c % 10);
    out[3] = static_cast<Char>(delimiter);
  }
  static FMT_CONSTEXPR auto has_emphasis(emphasis em, emphasis mask) noexcept
      -> bool {
    return static_cast<uint8_t>(em) & static_cast<uint8_t>(mask);
  }
};

template <typename Char>
FMT_CONSTEXPR auto make_foreground_color(color_type foreground) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(foreground, "\x1b[38;2;");
}

template <typename Char>
FMT_CONSTEXPR auto make_background_color(color_type background) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(background, "\x1b[48;2;");
}

template <typename Char>
FMT_CONSTEXPR auto make_emphasis(emphasis em) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(em);
}

template <typename Char> inline void reset_color(buffer<Char>& buffer) {
  auto reset_color = string_view("\x1b[0m");
  buffer.append(reset_color.begin(), reset_color.end());
}

template <typename T> struct styled_arg : view {
  const T& value;
  text_style style;
  styled_arg(const T& v, text_style s) : value(v), style(s) {}
};

template <typename Char>
void vformat_to(buffer<Char>& buf, const text_style& ts,
                basic_string_view<Char> fmt,
                basic_format_args<buffered_context<Char>> args) {
  bool has_style = false;
  if (ts.has_emphasis()) {
    has_style = true;
    auto emphasis = make_emphasis<Char>(ts.get_emphasis());
    buf.append(emphasis.begin(), emphasis.end());
  }
  if (ts.has_foreground()) {
    has_style = true;
    auto foreground = make_foreground_color<Char>(ts.get_foreground());
    buf.append(foreground.begin(), foreground.end());
  }
  if (ts.has_background()) {
    has_style = true;
    auto background = make_background_color<Char>(ts.get_background());
    buf.append(background.begin(), background.end());
  }
  vformat_to(buf, fmt, args);
  if (has_style) reset_color<Char>(buf);
}
}  // namespace detail

inline void vprint(FILE* f, const text_style& ts, string_view fmt,
                   format_args args) {
  auto buf = memory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  print(f, FMT_STRING("{}"), string_view(buf.begin(), buf.size()));
}

/**
 * Formats a string and prints it to the specified file stream using ANSI
 * escape sequences to specify text formatting.
 *
 * **Example**:
 *
 *     fmt::print(fmt::emphasis::bold | fg(fmt::color::red),
 *                "Elapsed time: {0:.2f} seconds", 1.23);
 */
template <typename... T>
void print(FILE* f, const text_style& ts, format_string<T...> fmt,
           T&&... args) {
  vprint(f, ts, fmt.str, vargs<T...>{{args...}});
}

/**
 * Formats a string and prints it to stdout using ANSI escape sequences to
 * specify text formatting.
 *
 * **Example**:
 *
 *     fmt::print(fmt::emphasis::bold | fg(fmt::color::red),
 *                "Elapsed time: {0:.2f} seconds", 1.23);
 */
template <typename... T>
void print(const text_style& ts, format_string<T...> fmt, T&&... args) {
  return print(stdout, ts, fmt, std::forward<T>(args)...);
}

inline auto vformat(const text_style& ts, string_view fmt, format_args args)
    -> std::string {
  auto buf = memory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  return fmt::to_string(buf);
}

/**
 * Formats arguments and returns the result as a string using ANSI escape
 * sequences to specify text formatting.
 *
 * **Example**:
 *
 * ```
 * #include <fmt/color.h>
 * std::string message = fmt::format(fmt::emphasis::bold | fg(fmt::color::red),
 *                                   "The answer is {}", 42);
 * ```
 */
template <typename... T>
inline auto format(const text_style& ts, format_string<T...> fmt, T&&... args)
    -> std::string {
  return fmt::vformat(ts, fmt.str, vargs<T...>{{args...}});
}

/// Formats a string with the given text_style and writes the output to `out`.
template <typename OutputIt,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to(OutputIt out, const text_style& ts, string_view fmt,
                format_args args) -> OutputIt {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, ts, fmt, args);
  return detail::get_iterator(buf, out);
}

/**
 * Formats arguments with the given text style, writes the result to the output
 * iterator `out` and returns the iterator past the end of the output range.
 *
 * **Example**:
 *
 *     std::vector<char> out;
 *     fmt::format_to(std::back_inserter(out),
 *                    fmt::emphasis::bold | fg(fmt::color::red), "{}", 42);
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
inline auto format_to(OutputIt out, const text_style& ts,
                      format_string<T...> fmt, T&&... args) -> OutputIt {
  return vformat_to(out, ts, fmt.str, vargs<T...>{{args...}});
}

template <typename T, typename Char>
struct formatter<detail::styled_arg<T>, Char> : formatter<T, Char> {
  template <typename FormatContext>
  auto format(const detail::styled_arg<T>& arg, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    const auto& ts = arg.style;
    auto out = ctx.out();

    bool has_style = false;
    if (ts.has_emphasis()) {
      has_style = true;
      auto emphasis = detail::make_emphasis<Char>(ts.get_emphasis());
      out = detail::copy<Char>(emphasis.begin(), emphasis.end(), out);
    }
    if (ts.has_foreground()) {
      has_style = true;
      auto foreground =
          detail::make_foreground_color<Char>(ts.get_foreground());
      out = detail::copy<Char>(foreground.begin(), foreground.end(), out);
    }
    if (ts.has_background()) {
      has_style = true;
      auto background =
          detail::make_background_color<Char>(ts.get_background());
      out = detail::copy<Char>(background.begin(), background.end(), out);
    }
    out = formatter<T, Char>::format(arg.value, ctx);
    if (has_style) {
      auto reset_color = string_view("\x1b[0m");
      out = detail::copy<Char>(reset_color.begin(), reset_color.end(), out);
    }
    return out;
  }
};

/**
 * Returns an argument that will be formatted using ANSI escape sequences,
 * to be used in a formatting function.
 *
 * **Example**:
 *
 *     fmt::print("Elapsed time: {0:.2f} seconds",
 *                fmt::styled(1.23, fmt::fg(fmt::color::green) |
 *                                  fmt::bg(fmt::color::blue)));
 */
template <typename T>
FMT_CONSTEXPR auto styled(const T& value, text_style ts)
    -> detail::styled_arg<remove_cvref_t<T>> {
  return detail::styled_arg<remove_cvref_t<T>>{value, ts};
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_COLOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/compile.h <==
// Formatting library for C++ - experimental format string compilation
//
// Copyright (c) 2012 - present, Victor Zverovich and fmt contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_COMPILE_H_
#define FMT_COMPILE_H_

#ifndef FMT_MODULE
#  include <iterator>  // std::back_inserter
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE

// A compile-time string which is compiled into fast formatting code.
FMT_EXPORT class compiled_string {};

namespace detail {

template <typename S>
struct is_compiled_string : std::is_base_of<compiled_string, S> {};

/**
 * Converts a string literal `s` into a format string that will be parsed at
 * compile time and converted into efficient formatting code. Requires C++17
 * `constexpr if` compiler support.
 *
 * **Example**:
 *
 *     // Converts 42 into std::string using the most efficient method and no
 *     // runtime format string processing.
 *     std::string s = fmt::format(FMT_COMPILE("{}"), 42);
 */
#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
#  define FMT_COMPILE(s) FMT_STRING_IMPL(s, fmt::compiled_string)
#else
#  define FMT_COMPILE(s) FMT_STRING(s)
#endif

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <typename Char, size_t N, fmt::detail::fixed_string<Char, N> Str>
struct udl_compiled_string : compiled_string {
  using char_type = Char;
  constexpr explicit operator basic_string_view<char_type>() const {
    return {Str.data, N - 1};
  }
};
#endif

template <typename T, typename... Tail>
auto first(const T& value, const Tail&...) -> const T& {
  return value;
}

#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
template <typename... Args> struct type_list {};

// Returns a reference to the argument at index N from [first, rest...].
template <int N, typename T, typename... Args>
constexpr const auto& get([[maybe_unused]] const T& first,
                          [[maybe_unused]] const Args&... rest) {
  static_assert(N < 1 + sizeof...(Args), "index is out of bounds");
  if constexpr (N == 0)
    return first;
  else
    return detail::get<N - 1>(rest...);
}

#  if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <int N, typename T, typename... Args, typename Char>
constexpr auto get_arg_index_by_name(basic_string_view<Char> name) -> int {
  if constexpr (is_static_named_arg<T>()) {
    if (name == T::name) return N;
  }
  if constexpr (sizeof...(Args) > 0)
    return get_arg_index_by_name<N + 1, Args...>(name);
  (void)name;  // Workaround an MSVC bug about "unused" parameter.
  return -1;
}
#  endif

template <typename... Args, typename Char>
FMT_CONSTEXPR auto get_arg_index_by_name(basic_string_view<Char> name) -> int {
#  if FMT_USE_NONTYPE_TEMPLATE_ARGS
  if constexpr (sizeof...(Args) > 0)
    return get_arg_index_by_name<0, Args...>(name);
#  endif
  (void)name;
  return -1;
}

template <typename Char, typename... Args>
constexpr int get_arg_index_by_name(basic_string_view<Char> name,
                                    type_list<Args...>) {
  return get_arg_index_by_name<Args...>(name);
}

template <int N, typename> struct get_type_impl;

template <int N, typename... Args> struct get_type_impl<N, type_list<Args...>> {
  using type =
      remove_cvref_t<decltype(detail::get<N>(std::declval<Args>()...))>;
};

template <int N, typename T>
using get_type = typename get_type_impl<N, T>::type;

template <typename T> struct is_compiled_format : std::false_type {};

template <typename Char> struct text {
  basic_string_view<Char> data;
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&...) const {
    return write<Char>(out, data);
  }
};

template <typename Char>
struct is_compiled_format<text<Char>> : std::true_type {};

template <typename Char>
constexpr text<Char> make_text(basic_string_view<Char> s, size_t pos,
                               size_t size) {
  return {{&s[pos], size}};
}

template <typename Char> struct code_unit {
  Char value;
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&...) const {
    *out++ = value;
    return out;
  }
};

// This ensures that the argument type is convertible to `const T&`.
template <typename T, int N, typename... Args>
constexpr const T& get_arg_checked(const Args&... args) {
  const auto& arg = detail::get<N>(args...);
  if constexpr (detail::is_named_arg<remove_cvref_t<decltype(arg)>>()) {
    return arg.value;
  } else {
    return arg;
  }
}

template <typename Char>
struct is_compiled_format<code_unit<Char>> : std::true_type {};

// A replacement field that refers to argument N.
template <typename Char, typename T, int N> struct field {
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    const T& arg = get_arg_checked<T, N>(args...);
    if constexpr (std::is_convertible<T, basic_string_view<Char>>::value) {
      auto s = basic_string_view<Char>(arg);
      return copy<Char>(s.begin(), s.end(), out);
    } else {
      return write<Char>(out, arg);
    }
  }
};

template <typename Char, typename T, int N>
struct is_compiled_format<field<Char, T, N>> : std::true_type {};

// A replacement field that refers to argument with name.
template <typename Char> struct runtime_named_field {
  using char_type = Char;
  basic_string_view<Char> name;

  template <typename OutputIt, typename T>
  constexpr static bool try_format_argument(
      OutputIt& out,
      // [[maybe_unused]] due to unused-but-set-parameter warning in GCC 7,8,9
      [[maybe_unused]] basic_string_view<Char> arg_name, const T& arg) {
    if constexpr (is_named_arg<typename std::remove_cv<T>::type>::value) {
      if (arg_name == arg.name) {
        out = write<Char>(out, arg.value);
        return true;
      }
    }
    return false;
  }

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    bool found = (try_format_argument(out, name, args) || ...);
    if (!found) {
      FMT_THROW(format_error("argument with specified name is not found"));
    }
    return out;
  }
};

template <typename Char>
struct is_compiled_format<runtime_named_field<Char>> : std::true_type {};

// A replacement field that refers to argument N and has format specifiers.
template <typename Char, typename T, int N> struct spec_field {
  using char_type = Char;
  formatter<T, Char> fmt;

  template <typename OutputIt, typename... Args>
  constexpr FMT_INLINE OutputIt format(OutputIt out,
                                       const Args&... args) const {
    const auto& vargs =
        fmt::make_format_args<basic_format_context<OutputIt, Char>>(args...);
    basic_format_context<OutputIt, Char> ctx(out, vargs);
    return fmt.format(get_arg_checked<T, N>(args...), ctx);
  }
};

template <typename Char, typename T, int N>
struct is_compiled_format<spec_field<Char, T, N>> : std::true_type {};

template <typename L, typename R> struct concat {
  L lhs;
  R rhs;
  using char_type = typename L::char_type;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    out = lhs.format(out, args...);
    return rhs.format(out, args...);
  }
};

template <typename L, typename R>
struct is_compiled_format<concat<L, R>> : std::true_type {};

template <typename L, typename R>
constexpr concat<L, R> make_concat(L lhs, R rhs) {
  return {lhs, rhs};
}

struct unknown_format {};

template <typename Char>
constexpr size_t parse_text(basic_string_view<Char> str, size_t pos) {
  for (size_t size = str.size(); pos != size; ++pos) {
    if (str[pos] == '{' || str[pos] == '}') break;
  }
  return pos;
}

template <typename Args, size_t POS, int ID, typename S>
constexpr auto compile_format_string(S fmt);

template <typename Args, size_t POS, int ID, typename T, typename S>
constexpr auto parse_tail(T head, S fmt) {
  if constexpr (POS != basic_string_view<typename S::char_type>(fmt).size()) {
    constexpr auto tail = compile_format_string<Args, POS, ID>(fmt);
    if constexpr (std::is_same<remove_cvref_t<decltype(tail)>,
                               unknown_format>())
      return tail;
    else
      return make_concat(head, tail);
  } else {
    return head;
  }
}

template <typename T, typename Char> struct parse_specs_result {
  formatter<T, Char> fmt;
  size_t end;
  int next_arg_id;
};

enum { manual_indexing_id = -1 };

template <typename T, typename Char>
constexpr parse_specs_result<T, Char> parse_specs(basic_string_view<Char> str,
                                                  size_t pos, int next_arg_id) {
  str.remove_prefix(pos);
  auto ctx =
      compile_parse_context<Char>(str, max_value<int>(), nullptr, next_arg_id);
  auto f = formatter<T, Char>();
  auto end = f.parse(ctx);
  return {f, pos + fmt::detail::to_unsigned(end - str.data()),
          next_arg_id == 0 ? manual_indexing_id : ctx.next_arg_id()};
}

template <typename Char> struct arg_id_handler {
  arg_id_kind kind;
  arg_ref<Char> arg_id;

  constexpr int on_auto() {
    FMT_ASSERT(false, "handler cannot be used with automatic indexing");
    return 0;
  }
  constexpr int on_index(int id) {
    kind = arg_id_kind::index;
    arg_id = arg_ref<Char>(id);
    return 0;
  }
  constexpr int on_name(basic_string_view<Char> id) {
    kind = arg_id_kind::name;
    arg_id = arg_ref<Char>(id);
    return 0;
  }
};

template <typename Char> struct parse_arg_id_result {
  arg_id_kind kind;
  arg_ref<Char> arg_id;
  const Char* arg_id_end;
};

template <int ID, typename Char>
constexpr auto parse_arg_id(const Char* begin, const Char* end) {
  auto handler = arg_id_handler<Char>{arg_id_kind::none, arg_ref<Char>{}};
  auto arg_id_end = parse_arg_id(begin, end, handler);
  return parse_arg_id_result<Char>{handler.kind, handler.arg_id, arg_id_end};
}

template <typename T, typename Enable = void> struct field_type {
  using type = remove_cvref_t<T>;
};

template <typename T>
struct field_type<T, enable_if_t<detail::is_named_arg<T>::value>> {
  using type = remove_cvref_t<decltype(T::value)>;
};

template <typename T, typename Args, size_t END_POS, int ARG_INDEX, int NEXT_ID,
          typename S>
constexpr auto parse_replacement_field_then_tail(S fmt) {
  using char_type = typename S::char_type;
  constexpr auto str = basic_string_view<char_type>(fmt);
  constexpr char_type c = END_POS != str.size() ? str[END_POS] : char_type();
  if constexpr (c == '}') {
    return parse_tail<Args, END_POS + 1, NEXT_ID>(
        field<char_type, typename field_type<T>::type, ARG_INDEX>(), fmt);
  } else if constexpr (c != ':') {
    FMT_THROW(format_error("expected ':'"));
  } else {
    constexpr auto result = parse_specs<typename field_type<T>::type>(
        str, END_POS + 1, NEXT_ID == manual_indexing_id ? 0 : NEXT_ID);
    if constexpr (result.end >= str.size() || str[result.end] != '}') {
      FMT_THROW(format_error("expected '}'"));
      return 0;
    } else {
      return parse_tail<Args, result.end + 1, result.next_arg_id>(
          spec_field<char_type, typename field_type<T>::type, ARG_INDEX>{
              result.fmt},
          fmt);
    }
  }
}

// Compiles a non-empty format string and returns the compiled representation
// or unknown_format() on unrecognized input.
template <typename Args, size_t POS, int ID, typename S>
constexpr auto compile_format_string(S fmt) {
  using char_type = typename S::char_type;
  constexpr auto str = basic_string_view<char_type>(fmt);
  if constexpr (str[POS] == '{') {
    if constexpr (POS + 1 == str.size())
      FMT_THROW(format_error("unmatched '{' in format string"));
    if constexpr (str[POS + 1] == '{') {
      return parse_tail<Args, POS + 2, ID>(make_text(str, POS, 1), fmt);
    } else if constexpr (str[POS + 1] == '}' || str[POS + 1] == ':') {
      static_assert(ID != manual_indexing_id,
                    "cannot switch from manual to automatic argument indexing");
      constexpr auto next_id =
          ID != manual_indexing_id ? ID + 1 : manual_indexing_id;
      return parse_replacement_field_then_tail<get_type<ID, Args>, Args,
                                               POS + 1, ID, next_id>(fmt);
    } else {
      constexpr auto arg_id_result =
          parse_arg_id<ID>(str.data() + POS + 1, str.data() + str.size());
      constexpr auto arg_id_end_pos = arg_id_result.arg_id_end - str.data();
      constexpr char_type c =
          arg_id_end_pos != str.size() ? str[arg_id_end_pos] : char_type();
      static_assert(c == '}' || c == ':', "missing '}' in format string");
      if constexpr (arg_id_result.kind == arg_id_kind::index) {
        static_assert(
            ID == manual_indexing_id || ID == 0,
            "cannot switch from automatic to manual argument indexing");
        constexpr auto arg_index = arg_id_result.arg_id.index;
        return parse_replacement_field_then_tail<get_type<arg_index, Args>,
                                                 Args, arg_id_end_pos,
                                                 arg_index, manual_indexing_id>(
            fmt);
      } else if constexpr (arg_id_result.kind == arg_id_kind::name) {
        constexpr auto arg_index =
            get_arg_index_by_name(arg_id_result.arg_id.name, Args{});
        if constexpr (arg_index >= 0) {
          constexpr auto next_id =
              ID != manual_indexing_id ? ID + 1 : manual_indexing_id;
          return parse_replacement_field_then_tail<
              decltype(get_type<arg_index, Args>::value), Args, arg_id_end_pos,
              arg_index, next_id>(fmt);
        } else if constexpr (c == '}') {
          return parse_tail<Args, arg_id_end_pos + 1, ID>(
              runtime_named_field<char_type>{arg_id_result.arg_id.name}, fmt);
        } else if constexpr (c == ':') {
          return unknown_format();  // no type info for specs parsing
        }
      }
    }
  } else if constexpr (str[POS] == '}') {
    if constexpr (POS + 1 == str.size())
      FMT_THROW(format_error("unmatched '}' in format string"));
    return parse_tail<Args, POS + 2, ID>(make_text(str, POS, 1), fmt);
  } else {
    constexpr auto end = parse_text(str, POS + 1);
    if constexpr (end - POS > 1) {
      return parse_tail<Args, end, ID>(make_text(str, POS, end - POS), fmt);
    } else {
      return parse_tail<Args, end, ID>(code_unit<char_type>{str[POS]}, fmt);
    }
  }
}

template <typename... Args, typename S,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
constexpr auto compile(S fmt) {
  constexpr auto str = basic_string_view<typename S::char_type>(fmt);
  if constexpr (str.size() == 0) {
    return detail::make_text(str, 0, 0);
  } else {
    constexpr auto result =
        detail::compile_format_string<detail::type_list<Args...>, 0, 0>(fmt);
    return result;
  }
}
#endif  // defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
}  // namespace detail

FMT_BEGIN_EXPORT

#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)

template <typename CompiledFormat, typename... Args,
          typename Char = typename CompiledFormat::char_type,
          FMT_ENABLE_IF(detail::is_compiled_format<CompiledFormat>::value)>
FMT_INLINE std::basic_string<Char> format(const CompiledFormat& cf,
                                          const Args&... args) {
  auto s = std::basic_string<Char>();
  cf.format(std::back_inserter(s), args...);
  return s;
}

template <typename OutputIt, typename CompiledFormat, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_format<CompiledFormat>::value)>
constexpr FMT_INLINE OutputIt format_to(OutputIt out, const CompiledFormat& cf,
                                        const Args&... args) {
  return cf.format(out, args...);
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_INLINE std::basic_string<typename S::char_type> format(const S&,
                                                           Args&&... args) {
  if constexpr (std::is_same<typename S::char_type, char>::value) {
    constexpr auto str = basic_string_view<typename S::char_type>(S());
    if constexpr (str.size() == 2 && str[0] == '{' && str[1] == '}') {
      const auto& first = detail::first(args...);
      if constexpr (detail::is_named_arg<
                        remove_cvref_t<decltype(first)>>::value) {
        return fmt::to_string(first.value);
      } else {
        return fmt::to_string(first);
      }
    }
  }
  constexpr auto compiled = detail::compile<Args...>(S());
  if constexpr (std::is_same<remove_cvref_t<decltype(compiled)>,
                             detail::unknown_format>()) {
    return fmt::format(
        static_cast<basic_string_view<typename S::char_type>>(S()),
        std::forward<Args>(args)...);
  } else {
    return fmt::format(compiled, std::forward<Args>(args)...);
  }
}

template <typename OutputIt, typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_CONSTEXPR OutputIt format_to(OutputIt out, const S&, Args&&... args) {
  constexpr auto compiled = detail::compile<Args...>(S());
  if constexpr (std::is_same<remove_cvref_t<decltype(compiled)>,
                             detail::unknown_format>()) {
    return fmt::format_to(
        out, static_cast<basic_string_view<typename S::char_type>>(S()),
        std::forward<Args>(args)...);
  } else {
    return fmt::format_to(out, compiled, std::forward<Args>(args)...);
  }
}
#endif

template <typename OutputIt, typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
auto format_to_n(OutputIt out, size_t n, const S& fmt, Args&&... args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, char, traits>(out, n);
  fmt::format_to(std::back_inserter(buf), fmt, std::forward<Args>(args)...);
  return {buf.out(), buf.count()};
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_CONSTEXPR20 auto formatted_size(const S& fmt, const Args&... args)
    -> size_t {
  auto buf = detail::counting_buffer<>();
  fmt::format_to(appender(buf), fmt, args...);
  return buf.count();
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
void print(std::FILE* f, const S& fmt, const Args&... args) {
  auto buf = memory_buffer();
  fmt::format_to(appender(buf), fmt, args...);
  detail::print(f, {buf.data(), buf.size()});
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
void print(const S& fmt, const Args&... args) {
  print(stdout, fmt, args...);
}

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
inline namespace literals {
template <detail::fixed_string Str> constexpr auto operator""_cf() {
  using char_t = remove_cvref_t<decltype(Str.data[0])>;
  return detail::udl_compiled_string<char_t, sizeof(Str.data) / sizeof(char_t),
                                     Str>();
}
}  // namespace literals
#endif

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_COMPILE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/core.h <==
// This file is only provided for compatibility and may be removed in future
// versions. Use fmt/base.h if you don't need fmt::format and fmt/format.h
// otherwise.

#include "format.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/format-inl.h <==
// Formatting library for C++ - implementation
//
// Copyright (c) 2012 - 2016, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_FORMAT_INL_H_
#define FMT_FORMAT_INL_H_

#ifndef FMT_MODULE
#  include <algorithm>
#  include <cerrno>  // errno
#  include <climits>
#  include <cmath>
#  include <exception>
#endif

#if defined(_WIN32) && !defined(FMT_USE_WRITE_CONSOLE)
#  include <io.h>  // _isatty
#endif

#include "format.h"

#if FMT_USE_LOCALE
#  include <locale>
#endif

#ifndef FMT_FUNC
#  define FMT_FUNC
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

FMT_FUNC void assert_fail(const char* file, int line, const char* message) {
  // Use unchecked std::fprintf to avoid triggering another assertion when
  // writing to stderr fails.
  fprintf(stderr, "%s:%d: assertion failed: %s", file, line, message);
  abort();
}

FMT_FUNC void format_error_code(detail::buffer<char>& out, int error_code,
                                string_view message) noexcept {
  // Report error code making sure that the output fits into
  // inline_buffer_size to avoid dynamic memory allocation and potential
  // bad_alloc.
  out.try_resize(0);
  static const char SEP[] = ": ";
  static const char ERROR_STR[] = "error ";
  // Subtract 2 to account for terminating null characters in SEP and ERROR_STR.
  size_t error_code_size = sizeof(SEP) + sizeof(ERROR_STR) - 2;
  auto abs_value = static_cast<uint32_or_64_or_128_t<int>>(error_code);
  if (detail::is_negative(error_code)) {
    abs_value = 0 - abs_value;
    ++error_code_size;
  }
  error_code_size += detail::to_unsigned(detail::count_digits(abs_value));
  auto it = appender(out);
  if (message.size() <= inline_buffer_size - error_code_size)
    fmt::format_to(it, FMT_STRING("{}{}"), message, SEP);
  fmt::format_to(it, FMT_STRING("{}{}"), ERROR_STR, error_code);
  FMT_ASSERT(out.size() <= inline_buffer_size, "");
}

FMT_FUNC void do_report_error(format_func func, int error_code,
                              const char* message) noexcept {
  memory_buffer full_message;
  func(full_message, error_code, message);
  // Don't use fwrite_all because the latter may throw.
  if (std::fwrite(full_message.data(), full_message.size(), 1, stderr) > 0)
    std::fputc('\n', stderr);
}

// A wrapper around fwrite that throws on error.
inline void fwrite_all(const void* ptr, size_t count, FILE* stream) {
  size_t written = std::fwrite(ptr, 1, count, stream);
  if (written < count)
    FMT_THROW(system_error(errno, FMT_STRING("cannot write to file")));
}

#if FMT_USE_LOCALE
using std::locale;
using std::numpunct;
using std::use_facet;

template <typename Locale>
locale_ref::locale_ref(const Locale& loc) : locale_(&loc) {
  static_assert(std::is_same<Locale, locale>::value, "");
}
#else
struct locale {};
template <typename Char> struct numpunct {
  auto grouping() const -> std::string { return "\03"; }
  auto thousands_sep() const -> Char { return ','; }
  auto decimal_point() const -> Char { return '.'; }
};
template <typename Facet> Facet use_facet(locale) { return {}; }
#endif  // FMT_USE_LOCALE

template <typename Locale> auto locale_ref::get() const -> Locale {
  static_assert(std::is_same<Locale, locale>::value, "");
#if FMT_USE_LOCALE
  if (locale_) return *static_cast<const locale*>(locale_);
#endif
  return locale();
}

template <typename Char>
FMT_FUNC auto thousands_sep_impl(locale_ref loc) -> thousands_sep_result<Char> {
  auto&& facet = use_facet<numpunct<Char>>(loc.get<locale>());
  auto grouping = facet.grouping();
  auto thousands_sep = grouping.empty() ? Char() : facet.thousands_sep();
  return {std::move(grouping), thousands_sep};
}
template <typename Char>
FMT_FUNC auto decimal_point_impl(locale_ref loc) -> Char {
  return use_facet<numpunct<Char>>(loc.get<locale>()).decimal_point();
}

#if FMT_USE_LOCALE
FMT_FUNC auto write_loc(appender out, loc_value value,
                        const format_specs& specs, locale_ref loc) -> bool {
  auto locale = loc.get<std::locale>();
  // We cannot use the num_put<char> facet because it may produce output in
  // a wrong encoding.
  using facet = format_facet<std::locale>;
  if (std::has_facet<facet>(locale))
    return use_facet<facet>(locale).put(out, value, specs);
  return facet(locale).put(out, value, specs);
}
#endif
}  // namespace detail

FMT_FUNC void report_error(const char* message) {
#if FMT_USE_EXCEPTIONS
  // Use FMT_THROW instead of throw to avoid bogus unreachable code warnings
  // from MSVC.
  FMT_THROW(format_error(message));
#else
  fputs(message, stderr);
  abort();
#endif
}

template <typename Locale> typename Locale::id format_facet<Locale>::id;

template <typename Locale> format_facet<Locale>::format_facet(Locale& loc) {
  auto& np = detail::use_facet<detail::numpunct<char>>(loc);
  grouping_ = np.grouping();
  if (!grouping_.empty()) separator_ = std::string(1, np.thousands_sep());
}

#if FMT_USE_LOCALE
template <>
FMT_API FMT_FUNC auto format_facet<std::locale>::do_put(
    appender out, loc_value val, const format_specs& specs) const -> bool {
  return val.visit(
      detail::loc_writer<>{out, specs, separator_, grouping_, decimal_point_});
}
#endif

FMT_FUNC auto vsystem_error(int error_code, string_view fmt, format_args args)
    -> std::system_error {
  auto ec = std::error_code(error_code, std::generic_category());
  return std::system_error(ec, vformat(fmt, args));
}

namespace detail {

template <typename F>
inline auto operator==(basic_fp<F> x, basic_fp<F> y) -> bool {
  return x.f == y.f && x.e == y.e;
}

// Compilers should be able to optimize this into the ror instruction.
FMT_CONSTEXPR inline auto rotr(uint32_t n, uint32_t r) noexcept -> uint32_t {
  r &= 31;
  return (n >> r) | (n << (32 - r));
}
FMT_CONSTEXPR inline auto rotr(uint64_t n, uint32_t r) noexcept -> uint64_t {
  r &= 63;
  return (n >> r) | (n << (64 - r));
}

// Implementation of Dragonbox algorithm: https://github.com/jk-jeon/dragonbox.
namespace dragonbox {
// Computes upper 64 bits of multiplication of a 32-bit unsigned integer and a
// 64-bit unsigned integer.
inline auto umul96_upper64(uint32_t x, uint64_t y) noexcept -> uint64_t {
  return umul128_upper64(static_cast<uint64_t>(x) << 32, y);
}

// Computes lower 128 bits of multiplication of a 64-bit unsigned integer and a
// 128-bit unsigned integer.
inline auto umul192_lower128(uint64_t x, uint128_fallback y) noexcept
    -> uint128_fallback {
  uint64_t high = x * y.high();
  uint128_fallback high_low = umul128(x, y.low());
  return {high + high_low.high(), high_low.low()};
}

// Computes lower 64 bits of multiplication of a 32-bit unsigned integer and a
// 64-bit unsigned integer.
inline auto umul96_lower64(uint32_t x, uint64_t y) noexcept -> uint64_t {
  return x * y;
}

// Various fast log computations.
inline auto floor_log10_pow2_minus_log10_4_over_3(int e) noexcept -> int {
  FMT_ASSERT(e <= 2936 && e >= -2985, "too large exponent");
  return (e * 631305 - 261663) >> 21;
}

FMT_INLINE_VARIABLE constexpr struct {
  uint32_t divisor;
  int shift_amount;
} div_small_pow10_infos[] = {{10, 16}, {100, 16}};

// Replaces n by floor(n / pow(10, N)) returning true if and only if n is
// divisible by pow(10, N).
// Precondition: n <= pow(10, N + 1).
template <int N>
auto check_divisibility_and_divide_by_pow10(uint32_t& n) noexcept -> bool {
  // The numbers below are chosen such that:
  //   1. floor(n/d) = floor(nm / 2^k) where d=10 or d=100,
  //   2. nm mod 2^k < m if and only if n is divisible by d,
  // where m is magic_number, k is shift_amount
  // and d is divisor.
  //
  // Item 1 is a common technique of replacing division by a constant with
  // multiplication, see e.g. "Division by Invariant Integers Using
  // Multiplication" by Granlund and Montgomery (1994). magic_number (m) is set
  // to ceil(2^k/d) for large enough k.
  // The idea for item 2 originates from Schubfach.
  constexpr auto info = div_small_pow10_infos[N - 1];
  FMT_ASSERT(n <= info.divisor * 10, "n is too large");
  constexpr uint32_t magic_number =
      (1u << info.shift_amount) / info.divisor + 1;
  n *= magic_number;
  const uint32_t comparison_mask = (1u << info.shift_amount) - 1;
  bool result = (n & comparison_mask) < magic_number;
  n >>= info.shift_amount;
  return result;
}

// Computes floor(n / pow(10, N)) for small n and N.
// Precondition: n <= pow(10, N + 1).
template <int N> auto small_division_by_pow10(uint32_t n) noexcept -> uint32_t {
  constexpr auto info = div_small_pow10_infos[N - 1];
  FMT_ASSERT(n <= info.divisor * 10, "n is too large");
  constexpr uint32_t magic_number =
      (1u << info.shift_amount) / info.divisor + 1;
  return (n * magic_number) >> info.shift_amount;
}

// Computes floor(n / 10^(kappa + 1)) (float)
inline auto divide_by_10_to_kappa_plus_1(uint32_t n) noexcept -> uint32_t {
  // 1374389535 = ceil(2^37/100)
  return static_cast<uint32_t>((static_cast<uint64_t>(n) * 1374389535) >> 37);
}
// Computes floor(n / 10^(kappa + 1)) (double)
inline auto divide_by_10_to_kappa_plus_1(uint64_t n) noexcept -> uint64_t {
  // 2361183241434822607 = ceil(2^(64+7)/1000)
  return umul128_upper64(n, 2361183241434822607ull) >> 7;
}

// Various subroutines using pow10 cache
template <typename T> struct cache_accessor;

template <> struct cache_accessor<float> {
  using carrier_uint = float_info<float>::carrier_uint;
  using cache_entry_type = uint64_t;

  static auto get_cached_power(int k) noexcept -> uint64_t {
    FMT_ASSERT(k >= float_info<float>::min_k && k <= float_info<float>::max_k,
               "k is out of range");
    static constexpr const uint64_t pow10_significands[] = {
        0x81ceb32c4b43fcf5, 0xa2425ff75e14fc32, 0xcad2f7f5359a3b3f,
        0xfd87b5f28300ca0e, 0x9e74d1b791e07e49, 0xc612062576589ddb,
        0xf79687aed3eec552, 0x9abe14cd44753b53, 0xc16d9a0095928a28,
        0xf1c90080baf72cb2, 0x971da05074da7bef, 0xbce5086492111aeb,
        0xec1e4a7db69561a6, 0x9392ee8e921d5d08, 0xb877aa3236a4b44a,
        0xe69594bec44de15c, 0x901d7cf73ab0acda, 0xb424dc35095cd810,
        0xe12e13424bb40e14, 0x8cbccc096f5088cc, 0xafebff0bcb24aaff,
        0xdbe6fecebdedd5bf, 0x89705f4136b4a598, 0xabcc77118461cefd,
        0xd6bf94d5e57a42bd, 0x8637bd05af6c69b6, 0xa7c5ac471b478424,
        0xd1b71758e219652c, 0x83126e978d4fdf3c, 0xa3d70a3d70a3d70b,
        0xcccccccccccccccd, 0x8000000000000000, 0xa000000000000000,
        0xc800000000000000, 0xfa00000000000000, 0x9c40000000000000,
        0xc350000000000000, 0xf424000000000000, 0x9896800000000000,
        0xbebc200000000000, 0xee6b280000000000, 0x9502f90000000000,
        0xba43b74000000000, 0xe8d4a51000000000, 0x9184e72a00000000,
        0xb5e620f480000000, 0xe35fa931a0000000, 0x8e1bc9bf04000000,
        0xb1a2bc2ec5000000, 0xde0b6b3a76400000, 0x8ac7230489e80000,
        0xad78ebc5ac620000, 0xd8d726b7177a8000, 0x878678326eac9000,
        0xa968163f0a57b400, 0xd3c21bcecceda100, 0x84595161401484a0,
        0xa56fa5b99019a5c8, 0xcecb8f27f4200f3a, 0x813f3978f8940985,
        0xa18f07d736b90be6, 0xc9f2c9cd04674edf, 0xfc6f7c4045812297,
        0x9dc5ada82b70b59e, 0xc5371912364ce306, 0xf684df56c3e01bc7,
        0x9a130b963a6c115d, 0xc097ce7bc90715b4, 0xf0bdc21abb48db21,
        0x96769950b50d88f5, 0xbc143fa4e250eb32, 0xeb194f8e1ae525fe,
        0x92efd1b8d0cf37bf, 0xb7abc627050305ae, 0xe596b7b0c643c71a,
        0x8f7e32ce7bea5c70, 0xb35dbf821ae4f38c, 0xe0352f62a19e306f};
    return pow10_significands[k - float_info<float>::min_k];
  }

  struct compute_mul_result {
    carrier_uint result;
    bool is_integer;
  };
  struct compute_mul_parity_result {
    bool parity;
    bool is_integer;
  };

  static auto compute_mul(carrier_uint u,
                          const cache_entry_type& cache) noexcept
      -> compute_mul_result {
    auto r = umul96_upper64(u, cache);
    return {static_cast<carrier_uint>(r >> 32),
            static_cast<carrier_uint>(r) == 0};
  }

  static auto compute_delta(const cache_entry_type& cache, int beta) noexcept
      -> uint32_t {
    return static_cast<uint32_t>(cache >> (64 - 1 - beta));
  }

  static auto compute_mul_parity(carrier_uint two_f,
                                 const cache_entry_type& cache,
                                 int beta) noexcept
      -> compute_mul_parity_result {
    FMT_ASSERT(beta >= 1, "");
    FMT_ASSERT(beta < 64, "");

    auto r = umul96_lower64(two_f, cache);
    return {((r >> (64 - beta)) & 1) != 0,
            static_cast<uint32_t>(r >> (32 - beta)) == 0};
  }

  static auto compute_left_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return static_cast<carrier_uint>(
        (cache - (cache >> (num_significand_bits<float>() + 2))) >>
        (64 - num_significand_bits<float>() - 1 - beta));
  }

  static auto compute_right_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return static_cast<carrier_uint>(
        (cache + (cache >> (num_significand_bits<float>() + 1))) >>
        (64 - num_significand_bits<float>() - 1 - beta));
  }

  static auto compute_round_up_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (static_cast<carrier_uint>(
                cache >> (64 - num_significand_bits<float>() - 2 - beta)) +
            1) /
           2;
  }
};

template <> struct cache_accessor<double> {
  using carrier_uint = float_info<double>::carrier_uint;
  using cache_entry_type = uint128_fallback;

  static auto get_cached_power(int k) noexcept -> uint128_fallback {
    FMT_ASSERT(k >= float_info<double>::min_k && k <= float_info<double>::max_k,
               "k is out of range");

    static constexpr const uint128_fallback pow10_significands[] = {
#if FMT_USE_FULL_CACHE_DRAGONBOX
      {0xff77b1fcbebcdc4f, 0x25e8e89c13bb0f7b},
      {0x9faacf3df73609b1, 0x77b191618c54e9ad},
      {0xc795830d75038c1d, 0xd59df5b9ef6a2418},
      {0xf97ae3d0d2446f25, 0x4b0573286b44ad1e},
      {0x9becce62836ac577, 0x4ee367f9430aec33},
      {0xc2e801fb244576d5, 0x229c41f793cda740},
      {0xf3a20279ed56d48a, 0x6b43527578c11110},
      {0x9845418c345644d6, 0x830a13896b78aaaa},
      {0xbe5691ef416bd60c, 0x23cc986bc656d554},
      {0xedec366b11c6cb8f, 0x2cbfbe86b7ec8aa9},
      {0x94b3a202eb1c3f39, 0x7bf7d71432f3d6aa},
      {0xb9e08a83a5e34f07, 0xdaf5ccd93fb0cc54},
      {0xe858ad248f5c22c9, 0xd1b3400f8f9cff69},
      {0x91376c36d99995be, 0x23100809b9c21fa2},
      {0xb58547448ffffb2d, 0xabd40a0c2832a78b},
      {0xe2e69915b3fff9f9, 0x16c90c8f323f516d},
      {0x8dd01fad907ffc3b, 0xae3da7d97f6792e4},
      {0xb1442798f49ffb4a, 0x99cd11cfdf41779d},
      {0xdd95317f31c7fa1d, 0x40405643d711d584},
      {0x8a7d3eef7f1cfc52, 0x482835ea666b2573},
      {0xad1c8eab5ee43b66, 0xda3243650005eed0},
      {0xd863b256369d4a40, 0x90bed43e40076a83},
      {0x873e4f75e2224e68, 0x5a7744a6e804a292},
      {0xa90de3535aaae202, 0x711515d0a205cb37},
      {0xd3515c2831559a83, 0x0d5a5b44ca873e04},
      {0x8412d9991ed58091, 0xe858790afe9486c3},
      {0xa5178fff668ae0b6, 0x626e974dbe39a873},
      {0xce5d73ff402d98e3, 0xfb0a3d212dc81290},
      {0x80fa687f881c7f8e, 0x7ce66634bc9d0b9a},
      {0xa139029f6a239f72, 0x1c1fffc1ebc44e81},
      {0xc987434744ac874e, 0xa327ffb266b56221},
      {0xfbe9141915d7a922, 0x4bf1ff9f0062baa9},
      {0x9d71ac8fada6c9b5, 0x6f773fc3603db4aa},
      {0xc4ce17b399107c22, 0xcb550fb4384d21d4},
      {0xf6019da07f549b2b, 0x7e2a53a146606a49},
      {0x99c102844f94e0fb, 0x2eda7444cbfc426e},
      {0xc0314325637a1939, 0xfa911155fefb5309},
      {0xf03d93eebc589f88, 0x793555ab7eba27cb},
      {0x96267c7535b763b5, 0x4bc1558b2f3458df},
      {0xbbb01b9283253ca2, 0x9eb1aaedfb016f17},
      {0xea9c227723ee8bcb, 0x465e15a979c1cadd},
      {0x92a1958a7675175f, 0x0bfacd89ec191eca},
      {0xb749faed14125d36, 0xcef980ec671f667c},
      {0xe51c79a85916f484, 0x82b7e12780e7401b},
      {0x8f31cc0937ae58d2, 0xd1b2ecb8b0908811},
      {0xb2fe3f0b8599ef07, 0x861fa7e6dcb4aa16},
      {0xdfbdcece67006ac9, 0x67a791e093e1d49b},
      {0x8bd6a141006042bd, 0xe0c8bb2c5c6d24e1},
      {0xaecc49914078536d, 0x58fae9f773886e19},
      {0xda7f5bf590966848, 0xaf39a475506a899f},
      {0x888f99797a5e012d, 0x6d8406c952429604},
      {0xaab37fd7d8f58178, 0xc8e5087ba6d33b84},
      {0xd5605fcdcf32e1d6, 0xfb1e4a9a90880a65},
      {0x855c3be0a17fcd26, 0x5cf2eea09a550680},
      {0xa6b34ad8c9dfc06f, 0xf42faa48c0ea481f},
      {0xd0601d8efc57b08b, 0xf13b94daf124da27},
      {0x823c12795db6ce57, 0x76c53d08d6b70859},
      {0xa2cb1717b52481ed, 0x54768c4b0c64ca6f},
      {0xcb7ddcdda26da268, 0xa9942f5dcf7dfd0a},
      {0xfe5d54150b090b02, 0xd3f93b35435d7c4d},
      {0x9efa548d26e5a6e1, 0xc47bc5014a1a6db0},
      {0xc6b8e9b0709f109a, 0x359ab6419ca1091c},
      {0xf867241c8cc6d4c0, 0xc30163d203c94b63},
      {0x9b407691d7fc44f8, 0x79e0de63425dcf1e},
      {0xc21094364dfb5636, 0x985915fc12f542e5},
      {0xf294b943e17a2bc4, 0x3e6f5b7b17b2939e},
      {0x979cf3ca6cec5b5a, 0xa705992ceecf9c43},
      {0xbd8430bd08277231, 0x50c6ff782a838354},
      {0xece53cec4a314ebd, 0xa4f8bf5635246429},
      {0x940f4613ae5ed136, 0x871b7795e136be9a},
      {0xb913179899f68584, 0x28e2557b59846e40},
      {0xe757dd7ec07426e5, 0x331aeada2fe589d0},
      {0x9096ea6f3848984f, 0x3ff0d2c85def7622},
      {0xb4bca50b065abe63, 0x0fed077a756b53aa},
      {0xe1ebce4dc7f16dfb, 0xd3e8495912c62895},
      {0x8d3360f09cf6e4bd, 0x64712dd7abbbd95d},
      {0xb080392cc4349dec, 0xbd8d794d96aacfb4},
      {0xdca04777f541c567, 0xecf0d7a0fc5583a1},
      {0x89e42caaf9491b60, 0xf41686c49db57245},
      {0xac5d37d5b79b6239, 0x311c2875c522ced6},
      {0xd77485cb25823ac7, 0x7d633293366b828c},
      {0x86a8d39ef77164bc, 0xae5dff9c02033198},
      {0xa8530886b54dbdeb, 0xd9f57f830283fdfd},
      {0xd267caa862a12d66, 0xd072df63c324fd7c},
      {0x8380dea93da4bc60, 0x4247cb9e59f71e6e},
      {0xa46116538d0deb78, 0x52d9be85f074e609},
      {0xcd795be870516656, 0x67902e276c921f8c},
      {0x806bd9714632dff6, 0x00ba1cd8a3db53b7},
      {0xa086cfcd97bf97f3, 0x80e8a40eccd228a5},
      {0xc8a883c0fdaf7df0, 0x6122cd128006b2ce},
      {0xfad2a4b13d1b5d6c, 0x796b805720085f82},
      {0x9cc3a6eec6311a63, 0xcbe3303674053bb1},
      {0xc3f490aa77bd60fc, 0xbedbfc4411068a9d},
      {0xf4f1b4d515acb93b, 0xee92fb5515482d45},
      {0x991711052d8bf3c5, 0x751bdd152d4d1c4b},
      {0xbf5cd54678eef0b6, 0xd262d45a78a0635e},
      {0xef340a98172aace4, 0x86fb897116c87c35},
      {0x9580869f0e7aac0e, 0xd45d35e6ae3d4da1},
      {0xbae0a846d2195712, 0x8974836059cca10a},
      {0xe998d258869facd7, 0x2bd1a438703fc94c},
      {0x91ff83775423cc06, 0x7b6306a34627ddd0},
      {0xb67f6455292cbf08, 0x1a3bc84c17b1d543},
      {0xe41f3d6a7377eeca, 0x20caba5f1d9e4a94},
      {0x8e938662882af53e, 0x547eb47b7282ee9d},
      {0xb23867fb2a35b28d, 0xe99e619a4f23aa44},
      {0xdec681f9f4c31f31, 0x6405fa00e2ec94d5},
      {0x8b3c113c38f9f37e, 0xde83bc408dd3dd05},
      {0xae0b158b4738705e, 0x9624ab50b148d446},
      {0xd98ddaee19068c76, 0x3badd624dd9b0958},
      {0x87f8a8d4cfa417c9, 0xe54ca5d70a80e5d7},
      {0xa9f6d30a038d1dbc, 0x5e9fcf4ccd211f4d},
      {0xd47487cc8470652b, 0x7647c32000696720},
      {0x84c8d4dfd2c63f3b, 0x29ecd9f40041e074},
      {0xa5fb0a17c777cf09, 0xf468107100525891},
      {0xcf79cc9db955c2cc, 0x7182148d4066eeb5},
      {0x81ac1fe293d599bf, 0xc6f14cd848405531},
      {0xa21727db38cb002f, 0xb8ada00e5a506a7d},
      {0xca9cf1d206fdc03b, 0xa6d90811f0e4851d},
      {0xfd442e4688bd304a, 0x908f4a166d1da664},
      {0x9e4a9cec15763e2e, 0x9a598e4e043287ff},
      {0xc5dd44271ad3cdba, 0x40eff1e1853f29fe},
      {0xf7549530e188c128, 0xd12bee59e68ef47d},
      {0x9a94dd3e8cf578b9, 0x82bb74f8301958cf},
      {0xc13a148e3032d6e7, 0xe36a52363c1faf02},
      {0xf18899b1bc3f8ca1, 0xdc44e6c3cb279ac2},
      {0x96f5600f15a7b7e5, 0x29ab103a5ef8c0ba},
      {0xbcb2b812db11a5de, 0x7415d448f6b6f0e8},
      {0xebdf661791d60f56, 0x111b495b3464ad22},
      {0x936b9fcebb25c995, 0xcab10dd900beec35},
      {0xb84687c269ef3bfb, 0x3d5d514f40eea743},
      {0xe65829b3046b0afa, 0x0cb4a5a3112a5113},
      {0x8ff71a0fe2c2e6dc, 0x47f0e785eaba72ac},
      {0xb3f4e093db73a093, 0x59ed216765690f57},
      {0xe0f218b8d25088b8, 0x306869c13ec3532d},
      {0x8c974f7383725573, 0x1e414218c73a13fc},
      {0xafbd2350644eeacf, 0xe5d1929ef90898fb},
      {0xdbac6c247d62a583, 0xdf45f746b74abf3a},
      {0x894bc396ce5da772, 0x6b8bba8c328eb784},
      {0xab9eb47c81f5114f, 0x066ea92f3f326565},
      {0xd686619ba27255a2, 0xc80a537b0efefebe},
      {0x8613fd0145877585, 0xbd06742ce95f5f37},
      {0xa798fc4196e952e7, 0x2c48113823b73705},
      {0xd17f3b51fca3a7a0, 0xf75a15862ca504c6},
      {0x82ef85133de648c4, 0x9a984d73dbe722fc},
      {0xa3ab66580d5fdaf5, 0xc13e60d0d2e0ebbb},
      {0xcc963fee10b7d1b3, 0x318df905079926a9},
      {0xffbbcfe994e5c61f, 0xfdf17746497f7053},
      {0x9fd561f1fd0f9bd3, 0xfeb6ea8bedefa634},
      {0xc7caba6e7c5382c8, 0xfe64a52ee96b8fc1},
      {0xf9bd690a1b68637b, 0x3dfdce7aa3c673b1},
      {0x9c1661a651213e2d, 0x06bea10ca65c084f},
      {0xc31bfa0fe5698db8, 0x486e494fcff30a63},
      {0xf3e2f893dec3f126, 0x5a89dba3c3efccfb},
      {0x986ddb5c6b3a76b7, 0xf89629465a75e01d},
      {0xbe89523386091465, 0xf6bbb397f1135824},
      {0xee2ba6c0678b597f, 0x746aa07ded582e2d},
      {0x94db483840b717ef, 0xa8c2a44eb4571cdd},
      {0xba121a4650e4ddeb, 0x92f34d62616ce414},
      {0xe896a0d7e51e1566, 0x77b020baf9c81d18},
      {0x915e2486ef32cd60, 0x0ace1474dc1d122f},
      {0xb5b5ada8aaff80b8, 0x0d819992132456bb},
      {0xe3231912d5bf60e6, 0x10e1fff697ed6c6a},
      {0x8df5efabc5979c8f, 0xca8d3ffa1ef463c2},
      {0xb1736b96b6fd83b3, 0xbd308ff8a6b17cb3},
      {0xddd0467c64bce4a0, 0xac7cb3f6d05ddbdf},
      {0x8aa22c0dbef60ee4, 0x6bcdf07a423aa96c},
      {0xad4ab7112eb3929d, 0x86c16c98d2c953c7},
      {0xd89d64d57a607744, 0xe871c7bf077ba8b8},
      {0x87625f056c7c4a8b, 0x11471cd764ad4973},
      {0xa93af6c6c79b5d2d, 0xd598e40d3dd89bd0},
      {0xd389b47879823479, 0x4aff1d108d4ec2c4},
      {0x843610cb4bf160cb, 0xcedf722a585139bb},
      {0xa54394fe1eedb8fe, 0xc2974eb4ee658829},
      {0xce947a3da6a9273e, 0x733d226229feea33},
      {0x811ccc668829b887, 0x0806357d5a3f5260},
      {0xa163ff802a3426a8, 0xca07c2dcb0cf26f8},
      {0xc9bcff6034c13052, 0xfc89b393dd02f0b6},
      {0xfc2c3f3841f17c67, 0xbbac2078d443ace3},
      {0x9d9ba7832936edc0, 0xd54b944b84aa4c0e},
      {0xc5029163f384a931, 0x0a9e795e65d4df12},
      {0xf64335bcf065d37d, 0x4d4617b5ff4a16d6},
      {0x99ea0196163fa42e, 0x504bced1bf8e4e46},
      {0xc06481fb9bcf8d39, 0xe45ec2862f71e1d7},
      {0xf07da27a82c37088, 0x5d767327bb4e5a4d},
      {0x964e858c91ba2655, 0x3a6a07f8d510f870},
      {0xbbe226efb628afea, 0x890489f70a55368c},
      {0xeadab0aba3b2dbe5, 0x2b45ac74ccea842f},
      {0x92c8ae6b464fc96f, 0x3b0b8bc90012929e},
      {0xb77ada0617e3bbcb, 0x09ce6ebb40173745},
      {0xe55990879ddcaabd, 0xcc420a6a101d0516},
      {0x8f57fa54c2a9eab6, 0x9fa946824a12232e},
      {0xb32df8e9f3546564, 0x47939822dc96abfa},
      {0xdff9772470297ebd, 0x59787e2b93bc56f8},
      {0x8bfbea76c619ef36, 0x57eb4edb3c55b65b},
      {0xaefae51477a06b03, 0xede622920b6b23f2},
      {0xdab99e59958885c4, 0xe95fab368e45ecee},
      {0x88b402f7fd75539b, 0x11dbcb0218ebb415},
      {0xaae103b5fcd2a881, 0xd652bdc29f26a11a},
      {0xd59944a37c0752a2, 0x4be76d3346f04960},
      {0x857fcae62d8493a5, 0x6f70a4400c562ddc},
      {0xa6dfbd9fb8e5b88e, 0xcb4ccd500f6bb953},
      {0xd097ad07a71f26b2, 0x7e2000a41346a7a8},
      {0x825ecc24c873782f, 0x8ed400668c0c28c9},
      {0xa2f67f2dfa90563b, 0x728900802f0f32fb},
      {0xcbb41ef979346bca, 0x4f2b40a03ad2ffba},
      {0xfea126b7d78186bc, 0xe2f610c84987bfa9},
      {0x9f24b832e6b0f436, 0x0dd9ca7d2df4d7ca},
      {0xc6ede63fa05d3143, 0x91503d1c79720dbc},
      {0xf8a95fcf88747d94, 0x75a44c6397ce912b},
      {0x9b69dbe1b548ce7c, 0xc986afbe3ee11abb},
      {0xc24452da229b021b, 0xfbe85badce996169},
      {0xf2d56790ab41c2a2, 0xfae27299423fb9c4},
      {0x97c560ba6b0919a5, 0xdccd879fc967d41b},
      {0xbdb6b8e905cb600f, 0x5400e987bbc1c921},
      {0xed246723473e3813, 0x290123e9aab23b69},
      {0x9436c0760c86e30b, 0xf9a0b6720aaf6522},
      {0xb94470938fa89bce, 0xf808e40e8d5b3e6a},
      {0xe7958cb87392c2c2, 0xb60b1d1230b20e05},
      {0x90bd77f3483bb9b9, 0xb1c6f22b5e6f48c3},
      {0xb4ecd5f01a4aa828, 0x1e38aeb6360b1af4},
      {0xe2280b6c20dd5232, 0x25c6da63c38de1b1},
      {0x8d590723948a535f, 0x579c487e5a38ad0f},
      {0xb0af48ec79ace837, 0x2d835a9df0c6d852},
      {0xdcdb1b2798182244, 0xf8e431456cf88e66},
      {0x8a08f0f8bf0f156b, 0x1b8e9ecb641b5900},
      {0xac8b2d36eed2dac5, 0xe272467e3d222f40},
      {0xd7adf884aa879177, 0x5b0ed81dcc6abb10},
      {0x86ccbb52ea94baea, 0x98e947129fc2b4ea},
      {0xa87fea27a539e9a5, 0x3f2398d747b36225},
      {0xd29fe4b18e88640e, 0x8eec7f0d19a03aae},
      {0x83a3eeeef9153e89, 0x1953cf68300424ad},
      {0xa48ceaaab75a8e2b, 0x5fa8c3423c052dd8},
      {0xcdb02555653131b6, 0x3792f412cb06794e},
      {0x808e17555f3ebf11, 0xe2bbd88bbee40bd1},
      {0xa0b19d2ab70e6ed6, 0x5b6aceaeae9d0ec5},
      {0xc8de047564d20a8b, 0xf245825a5a445276},
      {0xfb158592be068d2e, 0xeed6e2f0f0d56713},
      {0x9ced737bb6c4183d, 0x55464dd69685606c},
      {0xc428d05aa4751e4c, 0xaa97e14c3c26b887},
      {0xf53304714d9265df, 0xd53dd99f4b3066a9},
      {0x993fe2c6d07b7fab, 0xe546a8038efe402a},
      {0xbf8fdb78849a5f96, 0xde98520472bdd034},
      {0xef73d256a5c0f77c, 0x963e66858f6d4441},
      {0x95a8637627989aad, 0xdde7001379a44aa9},
      {0xbb127c53b17ec159, 0x5560c018580d5d53},
      {0xe9d71b689dde71af, 0xaab8f01e6e10b4a7},
      {0x9226712162ab070d, 0xcab3961304ca70e9},
      {0xb6b00d69bb55c8d1, 0x3d607b97c5fd0d23},
      {0xe45c10c42a2b3b05, 0x8cb89a7db77c506b},
      {0x8eb98a7a9a5b04e3, 0x77f3608e92adb243},
      {0xb267ed1940f1c61c, 0x55f038b237591ed4},
      {0xdf01e85f912e37a3, 0x6b6c46dec52f6689},
      {0x8b61313bbabce2c6, 0x2323ac4b3b3da016},
      {0xae397d8aa96c1b77, 0xabec975e0a0d081b},
      {0xd9c7dced53c72255, 0x96e7bd358c904a22},
      {0x881cea14545c7575, 0x7e50d64177da2e55},
      {0xaa242499697392d2, 0xdde50bd1d5d0b9ea},
      {0xd4ad2dbfc3d07787, 0x955e4ec64b44e865},
      {0x84ec3c97da624ab4, 0xbd5af13bef0b113f},
      {0xa6274bbdd0fadd61, 0xecb1ad8aeacdd58f},
      {0xcfb11ead453994ba, 0x67de18eda5814af3},
      {0x81ceb32c4b43fcf4, 0x80eacf948770ced8},
      {0xa2425ff75e14fc31, 0xa1258379a94d028e},
      {0xcad2f7f5359a3b3e, 0x096ee45813a04331},
      {0xfd87b5f28300ca0d, 0x8bca9d6e188853fd},
      {0x9e74d1b791e07e48, 0x775ea264cf55347e},
      {0xc612062576589dda, 0x95364afe032a819e},
      {0xf79687aed3eec551, 0x3a83ddbd83f52205},
      {0x9abe14cd44753b52, 0xc4926a9672793543},
      {0xc16d9a0095928a27, 0x75b7053c0f178294},
      {0xf1c90080baf72cb1, 0x5324c68b12dd6339},
      {0x971da05074da7bee, 0xd3f6fc16ebca5e04},
      {0xbce5086492111aea, 0x88f4bb1ca6bcf585},
      {0xec1e4a7db69561a5, 0x2b31e9e3d06c32e6},
      {0x9392ee8e921d5d07, 0x3aff322e62439fd0},
      {0xb877aa3236a4b449, 0x09befeb9fad487c3},
      {0xe69594bec44de15b, 0x4c2ebe687989a9b4},
      {0x901d7cf73ab0acd9, 0x0f9d37014bf60a11},
      {0xb424dc35095cd80f, 0x538484c19ef38c95},
      {0xe12e13424bb40e13, 0x2865a5f206b06fba},
      {0x8cbccc096f5088cb, 0xf93f87b7442e45d4},
      {0xafebff0bcb24aafe, 0xf78f69a51539d749},
      {0xdbe6fecebdedd5be, 0xb573440e5a884d1c},
      {0x89705f4136b4a597, 0x31680a88f8953031},
      {0xabcc77118461cefc, 0xfdc20d2b36ba7c3e},
      {0xd6bf94d5e57a42bc, 0x3d32907604691b4d},
      {0x8637bd05af6c69b5, 0xa63f9a49c2c1b110},
      {0xa7c5ac471b478423, 0x0fcf80dc33721d54},
      {0xd1b71758e219652b, 0xd3c36113404ea4a9},
      {0x83126e978d4fdf3b, 0x645a1cac083126ea},
      {0xa3d70a3d70a3d70a, 0x3d70a3d70a3d70a4},
      {0xcccccccccccccccc, 0xcccccccccccccccd},
      {0x8000000000000000, 0x0000000000000000},
      {0xa000000000000000, 0x0000000000000000},
      {0xc800000000000000, 0x0000000000000000},
      {0xfa00000000000000, 0x0000000000000000},
      {0x9c40000000000000, 0x0000000000000000},
      {0xc350000000000000, 0x0000000000000000},
      {0xf424000000000000, 0x0000000000000000},
      {0x9896800000000000, 0x0000000000000000},
      {0xbebc200000000000, 0x0000000000000000},
      {0xee6b280000000000, 0x0000000000000000},
      {0x9502f90000000000, 0x0000000000000000},
      {0xba43b74000000000, 0x0000000000000000},
      {0xe8d4a51000000000, 0x0000000000000000},
      {0x9184e72a00000000, 0x0000000000000000},
      {0xb5e620f480000000, 0x0000000000000000},
      {0xe35fa931a0000000, 0x0000000000000000},
      {0x8e1bc9bf04000000, 0x0000000000000000},
      {0xb1a2bc2ec5000000, 0x0000000000000000},
      {0xde0b6b3a76400000, 0x0000000000000000},
      {0x8ac7230489e80000, 0x0000000000000000},
      {0xad78ebc5ac620000, 0x0000000000000000},
      {0xd8d726b7177a8000, 0x0000000000000000},
      {0x878678326eac9000, 0x0000000000000000},
      {0xa968163f0a57b400, 0x0000000000000000},
      {0xd3c21bcecceda100, 0x0000000000000000},
      {0x84595161401484a0, 0x0000000000000000},
      {0xa56fa5b99019a5c8, 0x0000000000000000},
      {0xcecb8f27f4200f3a, 0x0000000000000000},
      {0x813f3978f8940984, 0x4000000000000000},
      {0xa18f07d736b90be5, 0x5000000000000000},
      {0xc9f2c9cd04674ede, 0xa400000000000000},
      {0xfc6f7c4045812296, 0x4d00000000000000},
      {0x9dc5ada82b70b59d, 0xf020000000000000},
      {0xc5371912364ce305, 0x6c28000000000000},
      {0xf684df56c3e01bc6, 0xc732000000000000},
      {0x9a130b963a6c115c, 0x3c7f400000000000},
      {0xc097ce7bc90715b3, 0x4b9f100000000000},
      {0xf0bdc21abb48db20, 0x1e86d40000000000},
      {0x96769950b50d88f4, 0x1314448000000000},
      {0xbc143fa4e250eb31, 0x17d955a000000000},
      {0xeb194f8e1ae525fd, 0x5dcfab0800000000},
      {0x92efd1b8d0cf37be, 0x5aa1cae500000000},
      {0xb7abc627050305ad, 0xf14a3d9e40000000},
      {0xe596b7b0c643c719, 0x6d9ccd05d0000000},
      {0x8f7e32ce7bea5c6f, 0xe4820023a2000000},
      {0xb35dbf821ae4f38b, 0xdda2802c8a800000},
      {0xe0352f62a19e306e, 0xd50b2037ad200000},
      {0x8c213d9da502de45, 0x4526f422cc340000},
      {0xaf298d050e4395d6, 0x9670b12b7f410000},
      {0xdaf3f04651d47b4c, 0x3c0cdd765f114000},
      {0x88d8762bf324cd0f, 0xa5880a69fb6ac800},
      {0xab0e93b6efee0053, 0x8eea0d047a457a00},
      {0xd5d238a4abe98068, 0x72a4904598d6d880},
      {0x85a36366eb71f041, 0x47a6da2b7f864750},
      {0xa70c3c40a64e6c51, 0x999090b65f67d924},
      {0xd0cf4b50cfe20765, 0xfff4b4e3f741cf6d},
      {0x82818f1281ed449f, 0xbff8f10e7a8921a5},
      {0xa321f2d7226895c7, 0xaff72d52192b6a0e},
      {0xcbea6f8ceb02bb39, 0x9bf4f8a69f764491},
      {0xfee50b7025c36a08, 0x02f236d04753d5b5},
      {0x9f4f2726179a2245, 0x01d762422c946591},
      {0xc722f0ef9d80aad6, 0x424d3ad2b7b97ef6},
      {0xf8ebad2b84e0d58b, 0xd2e0898765a7deb3},
      {0x9b934c3b330c8577, 0x63cc55f49f88eb30},
      {0xc2781f49ffcfa6d5, 0x3cbf6b71c76b25fc},
      {0xf316271c7fc3908a, 0x8bef464e3945ef7b},
      {0x97edd871cfda3a56, 0x97758bf0e3cbb5ad},
      {0xbde94e8e43d0c8ec, 0x3d52eeed1cbea318},
      {0xed63a231d4c4fb27, 0x4ca7aaa863ee4bde},
      {0x945e455f24fb1cf8, 0x8fe8caa93e74ef6b},
      {0xb975d6b6ee39e436, 0xb3e2fd538e122b45},
      {0xe7d34c64a9c85d44, 0x60dbbca87196b617},
      {0x90e40fbeea1d3a4a, 0xbc8955e946fe31ce},
      {0xb51d13aea4a488dd, 0x6babab6398bdbe42},
      {0xe264589a4dcdab14, 0xc696963c7eed2dd2},
      {0x8d7eb76070a08aec, 0xfc1e1de5cf543ca3},
      {0xb0de65388cc8ada8, 0x3b25a55f43294bcc},
      {0xdd15fe86affad912, 0x49ef0eb713f39ebf},
      {0x8a2dbf142dfcc7ab, 0x6e3569326c784338},
      {0xacb92ed9397bf996, 0x49c2c37f07965405},
      {0xd7e77a8f87daf7fb, 0xdc33745ec97be907},
      {0x86f0ac99b4e8dafd, 0x69a028bb3ded71a4},
      {0xa8acd7c0222311bc, 0xc40832ea0d68ce0d},
      {0xd2d80db02aabd62b, 0xf50a3fa490c30191},
      {0x83c7088e1aab65db, 0x792667c6da79e0fb},
      {0xa4b8cab1a1563f52, 0x577001b891185939},
      {0xcde6fd5e09abcf26, 0xed4c0226b55e6f87},
      {0x80b05e5ac60b6178, 0x544f8158315b05b5},
      {0xa0dc75f1778e39d6, 0x696361ae3db1c722},
      {0xc913936dd571c84c, 0x03bc3a19cd1e38ea},
      {0xfb5878494ace3a5f, 0x04ab48a04065c724},
      {0x9d174b2dcec0e47b, 0x62eb0d64283f9c77},
      {0xc45d1df942711d9a, 0x3ba5d0bd324f8395},
      {0xf5746577930d6500, 0xca8f44ec7ee3647a},
      {0x9968bf6abbe85f20, 0x7e998b13cf4e1ecc},
      {0xbfc2ef456ae276e8, 0x9e3fedd8c321a67f},
      {0xefb3ab16c59b14a2, 0xc5cfe94ef3ea101f},
      {0x95d04aee3b80ece5, 0xbba1f1d158724a13},
      {0xbb445da9ca61281f, 0x2a8a6e45ae8edc98},
      {0xea1575143cf97226, 0xf52d09d71a3293be},
      {0x924d692ca61be758, 0x593c2626705f9c57},
      {0xb6e0c377cfa2e12e, 0x6f8b2fb00c77836d},
      {0xe498f455c38b997a, 0x0b6dfb9c0f956448},
      {0x8edf98b59a373fec, 0x4724bd4189bd5ead},
      {0xb2977ee300c50fe7, 0x58edec91ec2cb658},
      {0xdf3d5e9bc0f653e1, 0x2f2967b66737e3ee},
      {0x8b865b215899f46c, 0xbd79e0d20082ee75},
      {0xae67f1e9aec07187, 0xecd8590680a3aa12},
      {0xda01ee641a708de9, 0xe80e6f4820cc9496},
      {0x884134fe908658b2, 0x3109058d147fdcde},
      {0xaa51823e34a7eede, 0xbd4b46f0599fd416},
      {0xd4e5e2cdc1d1ea96, 0x6c9e18ac7007c91b},
      {0x850fadc09923329e, 0x03e2cf6bc604ddb1},
      {0xa6539930bf6bff45, 0x84db8346b786151d},
      {0xcfe87f7cef46ff16, 0xe612641865679a64},
      {0x81f14fae158c5f6e, 0x4fcb7e8f3f60c07f},
      {0xa26da3999aef7749, 0xe3be5e330f38f09e},
      {0xcb090c8001ab551c, 0x5cadf5bfd3072cc6},
      {0xfdcb4fa002162a63, 0x73d9732fc7c8f7f7},
      {0x9e9f11c4014dda7e, 0x2867e7fddcdd9afb},
      {0xc646d63501a1511d, 0xb281e1fd541501b9},
      {0xf7d88bc24209a565, 0x1f225a7ca91a4227},
      {0x9ae757596946075f, 0x3375788de9b06959},
      {0xc1a12d2fc3978937, 0x0052d6b1641c83af},
      {0xf209787bb47d6b84, 0xc0678c5dbd23a49b},
      {0x9745eb4d50ce6332, 0xf840b7ba963646e1},
      {0xbd176620a501fbff, 0xb650e5a93bc3d899},
      {0xec5d3fa8ce427aff, 0xa3e51f138ab4cebf},
      {0x93ba47c980e98cdf, 0xc66f336c36b10138},
      {0xb8a8d9bbe123f017, 0xb80b0047445d4185},
      {0xe6d3102ad96cec1d, 0xa60dc059157491e6},
      {0x9043ea1ac7e41392, 0x87c89837ad68db30},
      {0xb454e4a179dd1877, 0x29babe4598c311fc},
      {0xe16a1dc9d8545e94, 0xf4296dd6fef3d67b},
      {0x8ce2529e2734bb1d, 0x1899e4a65f58660d},
      {0xb01ae745b101e9e4, 0x5ec05dcff72e7f90},
      {0xdc21a1171d42645d, 0x76707543f4fa1f74},
      {0x899504ae72497eba, 0x6a06494a791c53a9},
      {0xabfa45da0edbde69, 0x0487db9d17636893},
      {0xd6f8d7509292d603, 0x45a9d2845d3c42b7},
      {0x865b86925b9bc5c2, 0x0b8a2392ba45a9b3},
      {0xa7f26836f282b732, 0x8e6cac7768d7141f},
      {0xd1ef0244af2364ff, 0x3207d795430cd927},
      {0x8335616aed761f1f, 0x7f44e6bd49e807b9},
      {0xa402b9c5a8d3a6e7, 0x5f16206c9c6209a7},
      {0xcd036837130890a1, 0x36dba887c37a8c10},
      {0x802221226be55a64, 0xc2494954da2c978a},
      {0xa02aa96b06deb0fd, 0xf2db9baa10b7bd6d},
      {0xc83553c5c8965d3d, 0x6f92829494e5acc8},
      {0xfa42a8b73abbf48c, 0xcb772339ba1f17fa},
      {0x9c69a97284b578d7, 0xff2a760414536efc},
      {0xc38413cf25e2d70d, 0xfef5138519684abb},
      {0xf46518c2ef5b8cd1, 0x7eb258665fc25d6a},
      {0x98bf2f79d5993802, 0xef2f773ffbd97a62},
      {0xbeeefb584aff8603, 0xaafb550ffacfd8fb},
      {0xeeaaba2e5dbf6784, 0x95ba2a53f983cf39},
      {0x952ab45cfa97a0b2, 0xdd945a747bf26184},
      {0xba756174393d88df, 0x94f971119aeef9e5},
      {0xe912b9d1478ceb17, 0x7a37cd5601aab85e},
      {0x91abb422ccb812ee, 0xac62e055c10ab33b},
      {0xb616a12b7fe617aa, 0x577b986b314d600a},
      {0xe39c49765fdf9d94, 0xed5a7e85fda0b80c},
      {0x8e41ade9fbebc27d, 0x14588f13be847308},
      {0xb1d219647ae6b31c, 0x596eb2d8ae258fc9},
      {0xde469fbd99a05fe3, 0x6fca5f8ed9aef3bc},
      {0x8aec23d680043bee, 0x25de7bb9480d5855},
      {0xada72ccc20054ae9, 0xaf561aa79a10ae6b},
      {0xd910f7ff28069da4, 0x1b2ba1518094da05},
      {0x87aa9aff79042286, 0x90fb44d2f05d0843},
      {0xa99541bf57452b28, 0x353a1607ac744a54},
      {0xd3fa922f2d1675f2, 0x42889b8997915ce9},
      {0x847c9b5d7c2e09b7, 0x69956135febada12},
      {0xa59bc234db398c25, 0x43fab9837e699096},
      {0xcf02b2c21207ef2e, 0x94f967e45e03f4bc},
      {0x8161afb94b44f57d, 0x1d1be0eebac278f6},
      {0xa1ba1ba79e1632dc, 0x6462d92a69731733},
      {0xca28a291859bbf93, 0x7d7b8f7503cfdcff},
      {0xfcb2cb35e702af78, 0x5cda735244c3d43f},
      {0x9defbf01b061adab, 0x3a0888136afa64a8},
      {0xc56baec21c7a1916, 0x088aaa1845b8fdd1},
      {0xf6c69a72a3989f5b, 0x8aad549e57273d46},
      {0x9a3c2087a63f6399, 0x36ac54e2f678864c},
      {0xc0cb28a98fcf3c7f, 0x84576a1bb416a7de},
      {0xf0fdf2d3f3c30b9f, 0x656d44a2a11c51d6},
      {0x969eb7c47859e743, 0x9f644ae5a4b1b326},
      {0xbc4665b596706114, 0x873d5d9f0dde1fef},
      {0xeb57ff22fc0c7959, 0xa90cb506d155a7eb},
      {0x9316ff75dd87cbd8, 0x09a7f12442d588f3},
      {0xb7dcbf5354e9bece, 0x0c11ed6d538aeb30},
      {0xe5d3ef282a242e81, 0x8f1668c8a86da5fb},
      {0x8fa475791a569d10, 0xf96e017d694487bd},
      {0xb38d92d760ec4455, 0x37c981dcc395a9ad},
      {0xe070f78d3927556a, 0x85bbe253f47b1418},
      {0x8c469ab843b89562, 0x93956d7478ccec8f},
      {0xaf58416654a6babb, 0x387ac8d1970027b3},
      {0xdb2e51bfe9d0696a, 0x06997b05fcc0319f},
      {0x88fcf317f22241e2, 0x441fece3bdf81f04},
      {0xab3c2fddeeaad25a, 0xd527e81cad7626c4},
      {0xd60b3bd56a5586f1, 0x8a71e223d8d3b075},
      {0x85c7056562757456, 0xf6872d5667844e4a},
      {0xa738c6bebb12d16c, 0xb428f8ac016561dc},
      {0xd106f86e69d785c7, 0xe13336d701beba53},
      {0x82a45b450226b39c, 0xecc0024661173474},
      {0xa34d721642b06084, 0x27f002d7f95d0191},
      {0xcc20ce9bd35c78a5, 0x31ec038df7b441f5},
      {0xff290242c83396ce, 0x7e67047175a15272},
      {0x9f79a169bd203e41, 0x0f0062c6e984d387},
      {0xc75809c42c684dd1, 0x52c07b78a3e60869},
      {0xf92e0c3537826145, 0xa7709a56ccdf8a83},
      {0x9bbcc7a142b17ccb, 0x88a66076400bb692},
      {0xc2abf989935ddbfe, 0x6acff893d00ea436},
      {0xf356f7ebf83552fe, 0x0583f6b8c4124d44},
      {0x98165af37b2153de, 0xc3727a337a8b704b},
      {0xbe1bf1b059e9a8d6, 0x744f18c0592e4c5d},
      {0xeda2ee1c7064130c, 0x1162def06f79df74},
      {0x9485d4d1c63e8be7, 0x8addcb5645ac2ba9},
      {0xb9a74a0637ce2ee1, 0x6d953e2bd7173693},
      {0xe8111c87c5c1ba99, 0xc8fa8db6ccdd0438},
      {0x910ab1d4db9914a0, 0x1d9c9892400a22a3},
      {0xb54d5e4a127f59c8, 0x2503beb6d00cab4c},
      {0xe2a0b5dc971f303a, 0x2e44ae64840fd61e},
      {0x8da471a9de737e24, 0x5ceaecfed289e5d3},
      {0xb10d8e1456105dad, 0x7425a83e872c5f48},
      {0xdd50f1996b947518, 0xd12f124e28f7771a},
      {0x8a5296ffe33cc92f, 0x82bd6b70d99aaa70},
      {0xace73cbfdc0bfb7b, 0x636cc64d1001550c},
      {0xd8210befd30efa5a, 0x3c47f7e05401aa4f},
      {0x8714a775e3e95c78, 0x65acfaec34810a72},
      {0xa8d9d1535ce3b396, 0x7f1839a741a14d0e},
      {0xd31045a8341ca07c, 0x1ede48111209a051},
      {0x83ea2b892091e44d, 0x934aed0aab460433},
      {0xa4e4b66b68b65d60, 0xf81da84d56178540},
      {0xce1de40642e3f4b9, 0x36251260ab9d668f},
      {0x80d2ae83e9ce78f3, 0xc1d72b7c6b42601a},
      {0xa1075a24e4421730, 0xb24cf65b8612f820},
      {0xc94930ae1d529cfc, 0xdee033f26797b628},
      {0xfb9b7cd9a4a7443c, 0x169840ef017da3b2},
      {0x9d412e0806e88aa5, 0x8e1f289560ee864f},
      {0xc491798a08a2ad4e, 0xf1a6f2bab92a27e3},
      {0xf5b5d7ec8acb58a2, 0xae10af696774b1dc},
      {0x9991a6f3d6bf1765, 0xacca6da1e0a8ef2a},
      {0xbff610b0cc6edd3f, 0x17fd090a58d32af4},
      {0xeff394dcff8a948e, 0xddfc4b4cef07f5b1},
      {0x95f83d0a1fb69cd9, 0x4abdaf101564f98f},
      {0xbb764c4ca7a4440f, 0x9d6d1ad41abe37f2},
      {0xea53df5fd18d5513, 0x84c86189216dc5ee},
      {0x92746b9be2f8552c, 0x32fd3cf5b4e49bb5},
      {0xb7118682dbb66a77, 0x3fbc8c33221dc2a2},
      {0xe4d5e82392a40515, 0x0fabaf3feaa5334b},
      {0x8f05b1163ba6832d, 0x29cb4d87f2a7400f},
      {0xb2c71d5bca9023f8, 0x743e20e9ef511013},
      {0xdf78e4b2bd342cf6, 0x914da9246b255417},
      {0x8bab8eefb6409c1a, 0x1ad089b6c2f7548f},
      {0xae9672aba3d0c320, 0xa184ac2473b529b2},
      {0xda3c0f568cc4f3e8, 0xc9e5d72d90a2741f},
      {0x8865899617fb1871, 0x7e2fa67c7a658893},
      {0xaa7eebfb9df9de8d, 0xddbb901b98feeab8},
      {0xd51ea6fa85785631, 0x552a74227f3ea566},
      {0x8533285c936b35de, 0xd53a88958f872760},
      {0xa67ff273b8460356, 0x8a892abaf368f138},
      {0xd01fef10a657842c, 0x2d2b7569b0432d86},
      {0x8213f56a67f6b29b, 0x9c3b29620e29fc74},
      {0xa298f2c501f45f42, 0x8349f3ba91b47b90},
      {0xcb3f2f7642717713, 0x241c70a936219a74},
      {0xfe0efb53d30dd4d7, 0xed238cd383aa0111},
      {0x9ec95d1463e8a506, 0xf4363804324a40ab},
      {0xc67bb4597ce2ce48, 0xb143c6053edcd0d6},
      {0xf81aa16fdc1b81da, 0xdd94b7868e94050b},
      {0x9b10a4e5e9913128, 0xca7cf2b4191c8327},
      {0xc1d4ce1f63f57d72, 0xfd1c2f611f63a3f1},
      {0xf24a01a73cf2dccf, 0xbc633b39673c8ced},
      {0x976e41088617ca01, 0xd5be0503e085d814},
      {0xbd49d14aa79dbc82, 0x4b2d8644d8a74e19},
      {0xec9c459d51852ba2, 0xddf8e7d60ed1219f},
      {0x93e1ab8252f33b45, 0xcabb90e5c942b504},
      {0xb8da1662e7b00a17, 0x3d6a751f3b936244},
      {0xe7109bfba19c0c9d, 0x0cc512670a783ad5},
      {0x906a617d450187e2, 0x27fb2b80668b24c6},
      {0xb484f9dc9641e9da, 0xb1f9f660802dedf7},
      {0xe1a63853bbd26451, 0x5e7873f8a0396974},
      {0x8d07e33455637eb2, 0xdb0b487b6423e1e9},
      {0xb049dc016abc5e5f, 0x91ce1a9a3d2cda63},
      {0xdc5c5301c56b75f7, 0x7641a140cc7810fc},
      {0x89b9b3e11b6329ba, 0xa9e904c87fcb0a9e},
      {0xac2820d9623bf429, 0x546345fa9fbdcd45},
      {0xd732290fbacaf133, 0xa97c177947ad4096},
      {0x867f59a9d4bed6c0, 0x49ed8eabcccc485e},
      {0xa81f301449ee8c70, 0x5c68f256bfff5a75},
      {0xd226fc195c6a2f8c, 0x73832eec6fff3112},
      {0x83585d8fd9c25db7, 0xc831fd53c5ff7eac},
      {0xa42e74f3d032f525, 0xba3e7ca8b77f5e56},
      {0xcd3a1230c43fb26f, 0x28ce1bd2e55f35ec},
      {0x80444b5e7aa7cf85, 0x7980d163cf5b81b4},
      {0xa0555e361951c366, 0xd7e105bcc3326220},
      {0xc86ab5c39fa63440, 0x8dd9472bf3fefaa8},
      {0xfa856334878fc150, 0xb14f98f6f0feb952},
      {0x9c935e00d4b9d8d2, 0x6ed1bf9a569f33d4},
      {0xc3b8358109e84f07, 0x0a862f80ec4700c9},
      {0xf4a642e14c6262c8, 0xcd27bb612758c0fb},
      {0x98e7e9cccfbd7dbd, 0x8038d51cb897789d},
      {0xbf21e44003acdd2c, 0xe0470a63e6bd56c4},
      {0xeeea5d5004981478, 0x1858ccfce06cac75},
      {0x95527a5202df0ccb, 0x0f37801e0c43ebc9},
      {0xbaa718e68396cffd, 0xd30560258f54e6bb},
      {0xe950df20247c83fd, 0x47c6b82ef32a206a},
      {0x91d28b7416cdd27e, 0x4cdc331d57fa5442},
      {0xb6472e511c81471d, 0xe0133fe4adf8e953},
      {0xe3d8f9e563a198e5, 0x58180fddd97723a7},
      {0x8e679c2f5e44ff8f, 0x570f09eaa7ea7649},
      {0xb201833b35d63f73, 0x2cd2cc6551e513db},
      {0xde81e40a034bcf4f, 0xf8077f7ea65e58d2},
      {0x8b112e86420f6191, 0xfb04afaf27faf783},
      {0xadd57a27d29339f6, 0x79c5db9af1f9b564},
      {0xd94ad8b1c7380874, 0x18375281ae7822bd},
      {0x87cec76f1c830548, 0x8f2293910d0b15b6},
      {0xa9c2794ae3a3c69a, 0xb2eb3875504ddb23},
      {0xd433179d9c8cb841, 0x5fa60692a46151ec},
      {0x849feec281d7f328, 0xdbc7c41ba6bcd334},
      {0xa5c7ea73224deff3, 0x12b9b522906c0801},
      {0xcf39e50feae16bef, 0xd768226b34870a01},
      {0x81842f29f2cce375, 0xe6a1158300d46641},
      {0xa1e53af46f801c53, 0x60495ae3c1097fd1},
      {0xca5e89b18b602368, 0x385bb19cb14bdfc5},
      {0xfcf62c1dee382c42, 0x46729e03dd9ed7b6},
      {0x9e19db92b4e31ba9, 0x6c07a2c26a8346d2},
      {0xc5a05277621be293, 0xc7098b7305241886},
      {0xf70867153aa2db38, 0xb8cbee4fc66d1ea8},
      {0x9a65406d44a5c903, 0x737f74f1dc043329},
      {0xc0fe908895cf3b44, 0x505f522e53053ff3},
      {0xf13e34aabb430a15, 0x647726b9e7c68ff0},
      {0x96c6e0eab509e64d, 0x5eca783430dc19f6},
      {0xbc789925624c5fe0, 0xb67d16413d132073},
      {0xeb96bf6ebadf77d8, 0xe41c5bd18c57e890},
      {0x933e37a534cbaae7, 0x8e91b962f7b6f15a},
      {0xb80dc58e81fe95a1, 0x723627bbb5a4adb1},
      {0xe61136f2227e3b09, 0xcec3b1aaa30dd91d},
      {0x8fcac257558ee4e6, 0x213a4f0aa5e8a7b2},
      {0xb3bd72ed2af29e1f, 0xa988e2cd4f62d19e},
      {0xe0accfa875af45a7, 0x93eb1b80a33b8606},
      {0x8c6c01c9498d8b88, 0xbc72f130660533c4},
      {0xaf87023b9bf0ee6a, 0xeb8fad7c7f8680b5},
      {0xdb68c2ca82ed2a05, 0xa67398db9f6820e2},
#else
      {0xff77b1fcbebcdc4f, 0x25e8e89c13bb0f7b},
      {0xce5d73ff402d98e3, 0xfb0a3d212dc81290},
      {0xa6b34ad8c9dfc06f, 0xf42faa48c0ea481f},
      {0x86a8d39ef77164bc, 0xae5dff9c02033198},
      {0xd98ddaee19068c76, 0x3badd624dd9b0958},
      {0xafbd2350644eeacf, 0xe5d1929ef90898fb},
      {0x8df5efabc5979c8f, 0xca8d3ffa1ef463c2},
      {0xe55990879ddcaabd, 0xcc420a6a101d0516},
      {0xb94470938fa89bce, 0xf808e40e8d5b3e6a},
      {0x95a8637627989aad, 0xdde7001379a44aa9},
      {0xf1c90080baf72cb1, 0x5324c68b12dd6339},
      {0xc350000000000000, 0x0000000000000000},
      {0x9dc5ada82b70b59d, 0xf020000000000000},
      {0xfee50b7025c36a08, 0x02f236d04753d5b5},
      {0xcde6fd5e09abcf26, 0xed4c0226b55e6f87},
      {0xa6539930bf6bff45, 0x84db8346b786151d},
      {0x865b86925b9bc5c2, 0x0b8a2392ba45a9b3},
      {0xd910f7ff28069da4, 0x1b2ba1518094da05},
      {0xaf58416654a6babb, 0x387ac8d1970027b3},
      {0x8da471a9de737e24, 0x5ceaecfed289e5d3},
      {0xe4d5e82392a40515, 0x0fabaf3feaa5334b},
      {0xb8da1662e7b00a17, 0x3d6a751f3b936244},
      {0x95527a5202df0ccb, 0x0f37801e0c43ebc9},
      {0xf13e34aabb430a15, 0x647726b9e7c68ff0}
#endif
    };

#if FMT_USE_FULL_CACHE_DRAGONBOX
    return pow10_significands[k - float_info<double>::min_k];
#else
    static constexpr const uint64_t powers_of_5_64[] = {
        0x0000000000000001, 0x0000000000000005, 0x0000000000000019,
        0x000000000000007d, 0x0000000000000271, 0x0000000000000c35,
        0x0000000000003d09, 0x000000000001312d, 0x000000000005f5e1,
        0x00000000001dcd65, 0x00000000009502f9, 0x0000000002e90edd,
        0x000000000e8d4a51, 0x0000000048c27395, 0x000000016bcc41e9,
        0x000000071afd498d, 0x0000002386f26fc1, 0x000000b1a2bc2ec5,
        0x000003782dace9d9, 0x00001158e460913d, 0x000056bc75e2d631,
        0x0001b1ae4d6e2ef5, 0x000878678326eac9, 0x002a5a058fc295ed,
        0x00d3c21bcecceda1, 0x0422ca8b0a00a425, 0x14adf4b7320334b9};

    static const int compression_ratio = 27;

    // Compute base index.
    int cache_index = (k - float_info<double>::min_k) / compression_ratio;
    int kb = cache_index * compression_ratio + float_info<double>::min_k;
    int offset = k - kb;

    // Get base cache.
    uint128_fallback base_cache = pow10_significands[cache_index];
    if (offset == 0) return base_cache;

    // Compute the required amount of bit-shift.
    int alpha = floor_log2_pow10(kb + offset) - floor_log2_pow10(kb) - offset;
    FMT_ASSERT(alpha > 0 && alpha < 64, "shifting error detected");

    // Try to recover the real cache.
    uint64_t pow5 = powers_of_5_64[offset];
    uint128_fallback recovered_cache = umul128(base_cache.high(), pow5);
    uint128_fallback middle_low = umul128(base_cache.low(), pow5);

    recovered_cache += middle_low.high();

    uint64_t high_to_middle = recovered_cache.high() << (64 - alpha);
    uint64_t middle_to_low = recovered_cache.low() << (64 - alpha);

    recovered_cache =
        uint128_fallback{(recovered_cache.low() >> alpha) | high_to_middle,
                         ((middle_low.low() >> alpha) | middle_to_low)};
    FMT_ASSERT(recovered_cache.low() + 1 != 0, "");
    return {recovered_cache.high(), recovered_cache.low() + 1};
#endif
  }

  struct compute_mul_result {
    carrier_uint result;
    bool is_integer;
  };
  struct compute_mul_parity_result {
    bool parity;
    bool is_integer;
  };

  static auto compute_mul(carrier_uint u,
                          const cache_entry_type& cache) noexcept
      -> compute_mul_result {
    auto r = umul192_upper128(u, cache);
    return {r.high(), r.low() == 0};
  }

  static auto compute_delta(cache_entry_type const& cache, int beta) noexcept
      -> uint32_t {
    return static_cast<uint32_t>(cache.high() >> (64 - 1 - beta));
  }

  static auto compute_mul_parity(carrier_uint two_f,
                                 const cache_entry_type& cache,
                                 int beta) noexcept
      -> compute_mul_parity_result {
    FMT_ASSERT(beta >= 1, "");
    FMT_ASSERT(beta < 64, "");

    auto r = umul192_lower128(two_f, cache);
    return {((r.high() >> (64 - beta)) & 1) != 0,
            ((r.high() << beta) | (r.low() >> (64 - beta))) == 0};
  }

  static auto compute_left_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (cache.high() -
            (cache.high() >> (num_significand_bits<double>() + 2))) >>
           (64 - num_significand_bits<double>() - 1 - beta);
  }

  static auto compute_right_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (cache.high() +
            (cache.high() >> (num_significand_bits<double>() + 1))) >>
           (64 - num_significand_bits<double>() - 1 - beta);
  }

  static auto compute_round_up_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return ((cache.high() >> (64 - num_significand_bits<double>() - 2 - beta)) +
            1) /
           2;
  }
};

FMT_FUNC auto get_cached_power(int k) noexcept -> uint128_fallback {
  return cache_accessor<double>::get_cached_power(k);
}

// Various integer checks
template <typename T>
auto is_left_endpoint_integer_shorter_interval(int exponent) noexcept -> bool {
  const int case_shorter_interval_left_endpoint_lower_threshold = 2;
  const int case_shorter_interval_left_endpoint_upper_threshold = 3;
  return exponent >= case_shorter_interval_left_endpoint_lower_threshold &&
         exponent <= case_shorter_interval_left_endpoint_upper_threshold;
}

// Remove trailing zeros from n and return the number of zeros removed (float)
FMT_INLINE int remove_trailing_zeros(uint32_t& n, int s = 0) noexcept {
  FMT_ASSERT(n != 0, "");
  // Modular inverse of 5 (mod 2^32): (mod_inv_5 * 5) mod 2^32 = 1.
  constexpr uint32_t mod_inv_5 = 0xcccccccd;
  constexpr uint32_t mod_inv_25 = 0xc28f5c29;  // = mod_inv_5 * mod_inv_5

  while (true) {
    auto q = rotr(n * mod_inv_25, 2);
    if (q > max_value<uint32_t>() / 100) break;
    n = q;
    s += 2;
  }
  auto q = rotr(n * mod_inv_5, 1);
  if (q <= max_value<uint32_t>() / 10) {
    n = q;
    s |= 1;
  }
  return s;
}

// Removes trailing zeros and returns the number of zeros removed (double)
FMT_INLINE int remove_trailing_zeros(uint64_t& n) noexcept {
  FMT_ASSERT(n != 0, "");

  // This magic number is ceil(2^90 / 10^8).
  constexpr uint64_t magic_number = 12379400392853802749ull;
  auto nm = umul128(n, magic_number);

  // Is n is divisible by 10^8?
  if ((nm.high() & ((1ull << (90 - 64)) - 1)) == 0 && nm.low() < magic_number) {
    // If yes, work with the quotient...
    auto n32 = static_cast<uint32_t>(nm.high() >> (90 - 64));
    // ... and use the 32 bit variant of the function
    int s = remove_trailing_zeros(n32, 8);
    n = n32;
    return s;
  }

  // If n is not divisible by 10^8, work with n itself.
  constexpr uint64_t mod_inv_5 = 0xcccccccccccccccd;
  constexpr uint64_t mod_inv_25 = 0x8f5c28f5c28f5c29;  // mod_inv_5 * mod_inv_5

  int s = 0;
  while (true) {
    auto q = rotr(n * mod_inv_25, 2);
    if (q > max_value<uint64_t>() / 100) break;
    n = q;
    s += 2;
  }
  auto q = rotr(n * mod_inv_5, 1);
  if (q <= max_value<uint64_t>() / 10) {
    n = q;
    s |= 1;
  }

  return s;
}

// The main algorithm for shorter interval case
template <typename T>
FMT_INLINE decimal_fp<T> shorter_interval_case(int exponent) noexcept {
  decimal_fp<T> ret_value;
  // Compute k and beta
  const int minus_k = floor_log10_pow2_minus_log10_4_over_3(exponent);
  const int beta = exponent + floor_log2_pow10(-minus_k);

  // Compute xi and zi
  using cache_entry_type = typename cache_accessor<T>::cache_entry_type;
  const cache_entry_type cache = cache_accessor<T>::get_cached_power(-minus_k);

  auto xi = cache_accessor<T>::compute_left_endpoint_for_shorter_interval_case(
      cache, beta);
  auto zi = cache_accessor<T>::compute_right_endpoint_for_shorter_interval_case(
      cache, beta);

  // If the left endpoint is not an integer, increase it
  if (!is_left_endpoint_integer_shorter_interval<T>(exponent)) ++xi;

  // Try bigger divisor
  ret_value.significand = zi / 10;

  // If succeed, remove trailing zeros if necessary and return
  if (ret_value.significand * 10 >= xi) {
    ret_value.exponent = minus_k + 1;
    ret_value.exponent += remove_trailing_zeros(ret_value.significand);
    return ret_value;
  }

  // Otherwise, compute the round-up of y
  ret_value.significand =
      cache_accessor<T>::compute_round_up_for_shorter_interval_case(cache,
                                                                    beta);
  ret_value.exponent = minus_k;

  // When tie occurs, choose one of them according to the rule
  if (exponent >= float_info<T>::shorter_interval_tie_lower_threshold &&
      exponent <= float_info<T>::shorter_interval_tie_upper_threshold) {
    ret_value.significand = ret_value.significand % 2 == 0
                                ? ret_value.significand
                                : ret_value.significand - 1;
  } else if (ret_value.significand < xi) {
    ++ret_value.significand;
  }
  return ret_value;
}

template <typename T> auto to_decimal(T x) noexcept -> decimal_fp<T> {
  // Step 1: integer promotion & Schubfach multiplier calculation.

  using carrier_uint = typename float_info<T>::carrier_uint;
  using cache_entry_type = typename cache_accessor<T>::cache_entry_type;
  auto br = bit_cast<carrier_uint>(x);

  // Extract significand bits and exponent bits.
  const carrier_uint significand_mask =
      (static_cast<carrier_uint>(1) << num_significand_bits<T>()) - 1;
  carrier_uint significand = (br & significand_mask);
  int exponent =
      static_cast<int>((br & exponent_mask<T>()) >> num_significand_bits<T>());

  if (exponent != 0) {  // Check if normal.
    exponent -= exponent_bias<T>() + num_significand_bits<T>();

    // Shorter interval case; proceed like Schubfach.
    // In fact, when exponent == 1 and significand == 0, the interval is
    // regular. However, it can be shown that the end-results are anyway same.
    if (significand == 0) return shorter_interval_case<T>(exponent);

    significand |= (static_cast<carrier_uint>(1) << num_significand_bits<T>());
  } else {
    // Subnormal case; the interval is always regular.
    if (significand == 0) return {0, 0};
    exponent =
        std::numeric_limits<T>::min_exponent - num_significand_bits<T>() - 1;
  }

  const bool include_left_endpoint = (significand % 2 == 0);
  const bool include_right_endpoint = include_left_endpoint;

  // Compute k and beta.
  const int minus_k = floor_log10_pow2(exponent) - float_info<T>::kappa;
  const cache_entry_type cache = cache_accessor<T>::get_cached_power(-minus_k);
  const int beta = exponent + floor_log2_pow10(-minus_k);

  // Compute zi and deltai.
  // 10^kappa <= deltai < 10^(kappa + 1)
  const uint32_t deltai = cache_accessor<T>::compute_delta(cache, beta);
  const carrier_uint two_fc = significand << 1;

  // For the case of binary32, the result of integer check is not correct for
  // 29711844 * 2^-82
  // = 6.1442653300000000008655037797566933477355632930994033813476... * 10^-18
  // and 29711844 * 2^-81
  // = 1.2288530660000000001731007559513386695471126586198806762695... * 10^-17,
  // and they are the unique counterexamples. However, since 29711844 is even,
  // this does not cause any problem for the endpoints calculations; it can only
  // cause a problem when we need to perform integer check for the center.
  // Fortunately, with these inputs, that branch is never executed, so we are
  // fine.
  const typename cache_accessor<T>::compute_mul_result z_mul =
      cache_accessor<T>::compute_mul((two_fc | 1) << beta, cache);

  // Step 2: Try larger divisor; remove trailing zeros if necessary.

  // Using an upper bound on zi, we might be able to optimize the division
  // better than the compiler; we are computing zi / big_divisor here.
  decimal_fp<T> ret_value;
  ret_value.significand = divide_by_10_to_kappa_plus_1(z_mul.result);
  uint32_t r = static_cast<uint32_t>(z_mul.result - float_info<T>::big_divisor *
                                                        ret_value.significand);

  if (r < deltai) {
    // Exclude the right endpoint if necessary.
    if (r == 0 && (z_mul.is_integer & !include_right_endpoint)) {
      --ret_value.significand;
      r = float_info<T>::big_divisor;
      goto small_divisor_case_label;
    }
  } else if (r > deltai) {
    goto small_divisor_case_label;
  } else {
    // r == deltai; compare fractional parts.
    const typename cache_accessor<T>::compute_mul_parity_result x_mul =
        cache_accessor<T>::compute_mul_parity(two_fc - 1, cache, beta);

    if (!(x_mul.parity | (x_mul.is_integer & include_left_endpoint)))
      goto small_divisor_case_label;
  }
  ret_value.exponent = minus_k + float_info<T>::kappa + 1;

  // We may need to remove trailing zeros.
  ret_value.exponent += remove_trailing_zeros(ret_value.significand);
  return ret_value;

  // Step 3: Find the significand with the smaller divisor.

small_divisor_case_label:
  ret_value.significand *= 10;
  ret_value.exponent = minus_k + float_info<T>::kappa;

  uint32_t dist = r - (deltai / 2) + (float_info<T>::small_divisor / 2);
  const bool approx_y_parity =
      ((dist ^ (float_info<T>::small_divisor / 2)) & 1) != 0;

  // Is dist divisible by 10^kappa?
  const bool divisible_by_small_divisor =
      check_divisibility_and_divide_by_pow10<float_info<T>::kappa>(dist);

  // Add dist / 10^kappa to the significand.
  ret_value.significand += dist;

  if (!divisible_by_small_divisor) return ret_value;

  // Check z^(f) >= epsilon^(f).
  // We have either yi == zi - epsiloni or yi == (zi - epsiloni) - 1,
  // where yi == zi - epsiloni if and only if z^(f) >= epsilon^(f).
  // Since there are only 2 possibilities, we only need to care about the
  // parity. Also, zi and r should have the same parity since the divisor
  // is an even number.
  const auto y_mul = cache_accessor<T>::compute_mul_parity(two_fc, cache, beta);

  // If z^(f) >= epsilon^(f), we might have a tie when z^(f) == epsilon^(f),
  // or equivalently, when y is an integer.
  if (y_mul.parity != approx_y_parity)
    --ret_value.significand;
  else if (y_mul.is_integer & (ret_value.significand % 2 != 0))
    --ret_value.significand;
  return ret_value;
}
}  // namespace dragonbox
}  // namespace detail

template <> struct formatter<detail::bigint> {
  FMT_CONSTEXPR auto parse(format_parse_context& ctx)
      -> format_parse_context::iterator {
    return ctx.begin();
  }

  auto format(const detail::bigint& n, format_context& ctx) const
      -> format_context::iterator {
    auto out = ctx.out();
    bool first = true;
    for (auto i = n.bigits_.size(); i > 0; --i) {
      auto value = n.bigits_[i - 1u];
      if (first) {
        out = fmt::format_to(out, FMT_STRING("{:x}"), value);
        first = false;
        continue;
      }
      out = fmt::format_to(out, FMT_STRING("{:08x}"), value);
    }
    if (n.exp_ > 0)
      out = fmt::format_to(out, FMT_STRING("p{}"),
                           n.exp_ * detail::bigint::bigit_bits);
    return out;
  }
};

FMT_FUNC detail::utf8_to_utf16::utf8_to_utf16(string_view s) {
  for_each_codepoint(s, [this](uint32_t cp, string_view) {
    if (cp == invalid_code_point) FMT_THROW(std::runtime_error("invalid utf8"));
    if (cp <= 0xFFFF) {
      buffer_.push_back(static_cast<wchar_t>(cp));
    } else {
      cp -= 0x10000;
      buffer_.push_back(static_cast<wchar_t>(0xD800 + (cp >> 10)));
      buffer_.push_back(static_cast<wchar_t>(0xDC00 + (cp & 0x3FF)));
    }
    return true;
  });
  buffer_.push_back(0);
}

FMT_FUNC void format_system_error(detail::buffer<char>& out, int error_code,
                                  const char* message) noexcept {
  FMT_TRY {
    auto ec = std::error_code(error_code, std::generic_category());
    detail::write(appender(out), std::system_error(ec, message).what());
    return;
  }
  FMT_CATCH(...) {}
  format_error_code(out, error_code, message);
}

FMT_FUNC void report_system_error(int error_code,
                                  const char* message) noexcept {
  do_report_error(format_system_error, error_code, message);
}

FMT_FUNC auto vformat(string_view fmt, format_args args) -> std::string {
  // Don't optimize the "{}" case to keep the binary size small and because it
  // can be better optimized in fmt::format anyway.
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  return to_string(buffer);
}

namespace detail {

FMT_FUNC void vformat_to(buffer<char>& buf, string_view fmt, format_args args,
                         locale_ref loc) {
  auto out = appender(buf);
  if (fmt.size() == 2 && equal2(fmt.data(), "{}"))
    return args.get(0).visit(default_arg_formatter<char>{out});
  parse_format_string(
      fmt, format_handler<char>{parse_context<char>(fmt), {out, args, loc}});
}

template <typename T> struct span {
  T* data;
  size_t size;
};

template <typename F> auto flockfile(F* f) -> decltype(_lock_file(f)) {
  _lock_file(f);
}
template <typename F> auto funlockfile(F* f) -> decltype(_unlock_file(f)) {
  _unlock_file(f);
}

#ifndef getc_unlocked
template <typename F> auto getc_unlocked(F* f) -> decltype(_fgetc_nolock(f)) {
  return _fgetc_nolock(f);
}
#endif

template <typename F = FILE, typename Enable = void>
struct has_flockfile : std::false_type {};

template <typename F>
struct has_flockfile<F, void_t<decltype(flockfile(&std::declval<F&>()))>>
    : std::true_type {};

// A FILE wrapper. F is FILE defined as a template parameter to make system API
// detection work.
template <typename F> class file_base {
 public:
  F* file_;

 public:
  file_base(F* file) : file_(file) {}
  operator F*() const { return file_; }

  // Reads a code unit from the stream.
  auto get() -> int {
    int result = getc_unlocked(file_);
    if (result == EOF && ferror(file_) != 0)
      FMT_THROW(system_error(errno, FMT_STRING("getc failed")));
    return result;
  }

  // Puts the code unit back into the stream buffer.
  void unget(char c) {
    if (ungetc(c, file_) == EOF)
      FMT_THROW(system_error(errno, FMT_STRING("ungetc failed")));
  }

  void flush() { fflush(this->file_); }
};

// A FILE wrapper for glibc.
template <typename F> class glibc_file : public file_base<F> {
 private:
  enum {
    line_buffered = 0x200,  // _IO_LINE_BUF
    unbuffered = 2          // _IO_UNBUFFERED
  };

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool {
    return (this->file_->_flags & unbuffered) == 0;
  }

  void init_buffer() {
    if (this->file_->_IO_write_ptr) return;
    // Force buffer initialization by placing and removing a char in a buffer.
    assume(this->file_->_IO_write_ptr >= this->file_->_IO_write_end);
    putc_unlocked(0, this->file_);
    --this->file_->_IO_write_ptr;
  }

  // Returns the file's read buffer.
  auto get_read_buffer() const -> span<const char> {
    auto ptr = this->file_->_IO_read_ptr;
    return {ptr, to_unsigned(this->file_->_IO_read_end - ptr)};
  }

  // Returns the file's write buffer.
  auto get_write_buffer() const -> span<char> {
    auto ptr = this->file_->_IO_write_ptr;
    return {ptr, to_unsigned(this->file_->_IO_buf_end - ptr)};
  }

  void advance_write_buffer(size_t size) { this->file_->_IO_write_ptr += size; }

  bool needs_flush() const {
    if ((this->file_->_flags & line_buffered) == 0) return false;
    char* end = this->file_->_IO_write_end;
    return memchr(end, '\n', to_unsigned(this->file_->_IO_write_ptr - end));
  }

  void flush() { fflush_unlocked(this->file_); }
};

// A FILE wrapper for Apple's libc.
template <typename F> class apple_file : public file_base<F> {
 private:
  enum {
    line_buffered = 1,  // __SNBF
    unbuffered = 2      // __SLBF
  };

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool {
    return (this->file_->_flags & unbuffered) == 0;
  }

  void init_buffer() {
    if (this->file_->_p) return;
    // Force buffer initialization by placing and removing a char in a buffer.
    putc_unlocked(0, this->file_);
    --this->file_->_p;
    ++this->file_->_w;
  }

  auto get_read_buffer() const -> span<const char> {
    return {reinterpret_cast<char*>(this->file_->_p),
            to_unsigned(this->file_->_r)};
  }

  auto get_write_buffer() const -> span<char> {
    return {reinterpret_cast<char*>(this->file_->_p),
            to_unsigned(this->file_->_bf._base + this->file_->_bf._size -
                        this->file_->_p)};
  }

  void advance_write_buffer(size_t size) {
    this->file_->_p += size;
    this->file_->_w -= size;
  }

  bool needs_flush() const {
    if ((this->file_->_flags & line_buffered) == 0) return false;
    return memchr(this->file_->_p + this->file_->_w, '\n',
                  to_unsigned(-this->file_->_w));
  }
};

// A fallback FILE wrapper.
template <typename F> class fallback_file : public file_base<F> {
 private:
  char next_;  // The next unconsumed character in the buffer.
  bool has_next_ = false;

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool { return false; }
  auto needs_flush() const -> bool { return false; }
  void init_buffer() {}

  auto get_read_buffer() const -> span<const char> {
    return {&next_, has_next_ ? 1u : 0u};
  }

  auto get_write_buffer() const -> span<char> { return {nullptr, 0}; }

  void advance_write_buffer(size_t) {}

  auto get() -> int {
    has_next_ = false;
    return file_base<F>::get();
  }

  void unget(char c) {
    file_base<F>::unget(c);
    next_ = c;
    has_next_ = true;
  }
};

#ifndef FMT_USE_FALLBACK_FILE
#  define FMT_USE_FALLBACK_FILE 0
#endif

template <typename F,
          FMT_ENABLE_IF(sizeof(F::_p) != 0 && !FMT_USE_FALLBACK_FILE)>
auto get_file(F* f, int) -> apple_file<F> {
  return f;
}
template <typename F,
          FMT_ENABLE_IF(sizeof(F::_IO_read_ptr) != 0 && !FMT_USE_FALLBACK_FILE)>
inline auto get_file(F* f, int) -> glibc_file<F> {
  return f;
}

inline auto get_file(FILE* f, ...) -> fallback_file<FILE> { return f; }

using file_ref = decltype(get_file(static_cast<FILE*>(nullptr), 0));

template <typename F = FILE, typename Enable = void>
class file_print_buffer : public buffer<char> {
 public:
  explicit file_print_buffer(F*) : buffer(nullptr, size_t()) {}
};

template <typename F>
class file_print_buffer<F, enable_if_t<has_flockfile<F>::value>>
    : public buffer<char> {
 private:
  file_ref file_;

  static void grow(buffer<char>& base, size_t) {
    auto& self = static_cast<file_print_buffer&>(base);
    self.file_.advance_write_buffer(self.size());
    if (self.file_.get_write_buffer().size == 0) self.file_.flush();
    auto buf = self.file_.get_write_buffer();
    FMT_ASSERT(buf.size > 0, "");
    self.set(buf.data, buf.size);
    self.clear();
  }

 public:
  explicit file_print_buffer(F* f) : buffer(grow, size_t()), file_(f) {
    flockfile(f);
    file_.init_buffer();
    auto buf = file_.get_write_buffer();
    set(buf.data, buf.size);
  }
  ~file_print_buffer() {
    file_.advance_write_buffer(size());
    bool flush = file_.needs_flush();
    F* f = file_;    // Make funlockfile depend on the template parameter F
    funlockfile(f);  // for the system API detection to work.
    if (flush) fflush(file_);
  }
};

#if !defined(_WIN32) || defined(FMT_USE_WRITE_CONSOLE)
FMT_FUNC auto write_console(int, string_view) -> bool { return false; }
#else
using dword = conditional_t<sizeof(long) == 4, unsigned long, unsigned>;
extern "C" __declspec(dllimport) int __stdcall WriteConsoleW(  //
    void*, const void*, dword, dword*, void*);

FMT_FUNC bool write_console(int fd, string_view text) {
  auto u16 = utf8_to_utf16(text);
  return WriteConsoleW(reinterpret_cast<void*>(_get_osfhandle(fd)), u16.c_str(),
                       static_cast<dword>(u16.size()), nullptr, nullptr) != 0;
}
#endif

#ifdef _WIN32
// Print assuming legacy (non-Unicode) encoding.
FMT_FUNC void vprint_mojibake(std::FILE* f, string_view fmt, format_args args,
                              bool newline) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  if (newline) buffer.push_back('\n');
  fwrite_all(buffer.data(), buffer.size(), f);
}
#endif

FMT_FUNC void print(std::FILE* f, string_view text) {
#if defined(_WIN32) && !defined(FMT_USE_WRITE_CONSOLE)
  int fd = _fileno(f);
  if (_isatty(fd)) {
    std::fflush(f);
    if (write_console(fd, text)) return;
  }
#endif
  fwrite_all(text.data(), text.size(), f);
}
}  // namespace detail

FMT_FUNC void vprint_buffered(std::FILE* f, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  detail::print(f, {buffer.data(), buffer.size()});
}

FMT_FUNC void vprint(std::FILE* f, string_view fmt, format_args args) {
  if (!detail::file_ref(f).is_buffered() || !detail::has_flockfile<>())
    return vprint_buffered(f, fmt, args);
  auto&& buffer = detail::file_print_buffer<>(f);
  return detail::vformat_to(buffer, fmt, args);
}

FMT_FUNC void vprintln(std::FILE* f, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  buffer.push_back('\n');
  detail::print(f, {buffer.data(), buffer.size()});
}

FMT_FUNC void vprint(string_view fmt, format_args args) {
  vprint(stdout, fmt, args);
}

namespace detail {

struct singleton {
  unsigned char upper;
  unsigned char lower_count;
};

inline auto is_printable(uint16_t x, const singleton* singletons,
                         size_t singletons_size,
                         const unsigned char* singleton_lowers,
                         const unsigned char* normal, size_t normal_size)
    -> bool {
  auto upper = x >> 8;
  auto lower_start = 0;
  for (size_t i = 0; i < singletons_size; ++i) {
    auto s = singletons[i];
    auto lower_end = lower_start + s.lower_count;
    if (upper < s.upper) break;
    if (upper == s.upper) {
      for (auto j = lower_start; j < lower_end; ++j) {
        if (singleton_lowers[j] == (x & 0xff)) return false;
      }
    }
    lower_start = lower_end;
  }

  auto xsigned = static_cast<int>(x);
  auto current = true;
  for (size_t i = 0; i < normal_size; ++i) {
    auto v = static_cast<int>(normal[i]);
    auto len = (v & 0x80) != 0 ? (v & 0x7f) << 8 | normal[++i] : v;
    xsigned -= len;
    if (xsigned < 0) break;
    current = !current;
  }
  return current;
}

// This code is generated by support/printable.py.
FMT_FUNC auto is_printable(uint32_t cp) -> bool {
  static constexpr singleton singletons0[] = {
      {0x00, 1},  {0x03, 5},  {0x05, 6},  {0x06, 3},  {0x07, 6},  {0x08, 8},
      {0x09, 17}, {0x0a, 28}, {0x0b, 25}, {0x0c, 20}, {0x0d, 16}, {0x0e, 13},
      {0x0f, 4},  {0x10, 3},  {0x12, 18}, {0x13, 9},  {0x16, 1},  {0x17, 5},
      {0x18, 2},  {0x19, 3},  {0x1a, 7},  {0x1c, 2},  {0x1d, 1},  {0x1f, 22},
      {0x20, 3},  {0x2b, 3},  {0x2c, 2},  {0x2d, 11}, {0x2e, 1},  {0x30, 3},
      {0x31, 2},  {0x32, 1},  {0xa7, 2},  {0xa9, 2},  {0xaa, 4},  {0xab, 8},
      {0xfa, 2},  {0xfb, 5},  {0xfd, 4},  {0xfe, 3},  {0xff, 9},
  };
  static constexpr unsigned char singletons0_lower[] = {
      0xad, 0x78, 0x79, 0x8b, 0x8d, 0xa2, 0x30, 0x57, 0x58, 0x8b, 0x8c, 0x90,
      0x1c, 0x1d, 0xdd, 0x0e, 0x0f, 0x4b, 0x4c, 0xfb, 0xfc, 0x2e, 0x2f, 0x3f,
      0x5c, 0x5d, 0x5f, 0xb5, 0xe2, 0x84, 0x8d, 0x8e, 0x91, 0x92, 0xa9, 0xb1,
      0xba, 0xbb, 0xc5, 0xc6, 0xc9, 0xca, 0xde, 0xe4, 0xe5, 0xff, 0x00, 0x04,
      0x11, 0x12, 0x29, 0x31, 0x34, 0x37, 0x3a, 0x3b, 0x3d, 0x49, 0x4a, 0x5d,
      0x84, 0x8e, 0x92, 0xa9, 0xb1, 0xb4, 0xba, 0xbb, 0xc6, 0xca, 0xce, 0xcf,
      0xe4, 0xe5, 0x00, 0x04, 0x0d, 0x0e, 0x11, 0x12, 0x29, 0x31, 0x34, 0x3a,
      0x3b, 0x45, 0x46, 0x49, 0x4a, 0x5e, 0x64, 0x65, 0x84, 0x91, 0x9b, 0x9d,
      0xc9, 0xce, 0xcf, 0x0d, 0x11, 0x29, 0x45, 0x49, 0x57, 0x64, 0x65, 0x8d,
      0x91, 0xa9, 0xb4, 0xba, 0xbb, 0xc5, 0xc9, 0xdf, 0xe4, 0xe5, 0xf0, 0x0d,
      0x11, 0x45, 0x49, 0x64, 0x65, 0x80, 0x84, 0xb2, 0xbc, 0xbe, 0xbf, 0xd5,
      0xd7, 0xf0, 0xf1, 0x83, 0x85, 0x8b, 0xa4, 0xa6, 0xbe, 0xbf, 0xc5, 0xc7,
      0xce, 0xcf, 0xda, 0xdb, 0x48, 0x98, 0xbd, 0xcd, 0xc6, 0xce, 0xcf, 0x49,
      0x4e, 0x4f, 0x57, 0x59, 0x5e, 0x5f, 0x89, 0x8e, 0x8f, 0xb1, 0xb6, 0xb7,
      0xbf, 0xc1, 0xc6, 0xc7, 0xd7, 0x11, 0x16, 0x17, 0x5b, 0x5c, 0xf6, 0xf7,
      0xfe, 0xff, 0x80, 0x0d, 0x6d, 0x71, 0xde, 0xdf, 0x0e, 0x0f, 0x1f, 0x6e,
      0x6f, 0x1c, 0x1d, 0x5f, 0x7d, 0x7e, 0xae, 0xaf, 0xbb, 0xbc, 0xfa, 0x16,
      0x17, 0x1e, 0x1f, 0x46, 0x47, 0x4e, 0x4f, 0x58, 0x5a, 0x5c, 0x5e, 0x7e,
      0x7f, 0xb5, 0xc5, 0xd4, 0xd5, 0xdc, 0xf0, 0xf1, 0xf5, 0x72, 0x73, 0x8f,
      0x74, 0x75, 0x96, 0x2f, 0x5f, 0x26, 0x2e, 0x2f, 0xa7, 0xaf, 0xb7, 0xbf,
      0xc7, 0xcf, 0xd7, 0xdf, 0x9a, 0x40, 0x97, 0x98, 0x30, 0x8f, 0x1f, 0xc0,
      0xc1, 0xce, 0xff, 0x4e, 0x4f, 0x5a, 0x5b, 0x07, 0x08, 0x0f, 0x10, 0x27,
      0x2f, 0xee, 0xef, 0x6e, 0x6f, 0x37, 0x3d, 0x3f, 0x42, 0x45, 0x90, 0x91,
      0xfe, 0xff, 0x53, 0x67, 0x75, 0xc8, 0xc9, 0xd0, 0xd1, 0xd8, 0xd9, 0xe7,
      0xfe, 0xff,
  };
  static constexpr singleton singletons1[] = {
      {0x00, 6},  {0x01, 1}, {0x03, 1},  {0x04, 2}, {0x08, 8},  {0x09, 2},
      {0x0a, 5},  {0x0b, 2}, {0x0e, 4},  {0x10, 1}, {0x11, 2},  {0x12, 5},
      {0x13, 17}, {0x14, 1}, {0x15, 2},  {0x17, 2}, {0x19, 13}, {0x1c, 5},
      {0x1d, 8},  {0x24, 1}, {0x6a, 3},  {0x6b, 2}, {0xbc, 2},  {0xd1, 2},
      {0xd4, 12}, {0xd5, 9}, {0xd6, 2},  {0xd7, 2}, {0xda, 1},  {0xe0, 5},
      {0xe1, 2},  {0xe8, 2}, {0xee, 32}, {0xf0, 4}, {0xf8, 2},  {0xf9, 2},
      {0xfa, 2},  {0xfb, 1},
  };
  static constexpr unsigned char singletons1_lower[] = {
      0x0c, 0x27, 0x3b, 0x3e, 0x4e, 0x4f, 0x8f, 0x9e, 0x9e, 0x9f, 0x06, 0x07,
      0x09, 0x36, 0x3d, 0x3e, 0x56, 0xf3, 0xd0, 0xd1, 0x04, 0x14, 0x18, 0x36,
      0x37, 0x56, 0x57, 0x7f, 0xaa, 0xae, 0xaf, 0xbd, 0x35, 0xe0, 0x12, 0x87,
      0x89, 0x8e, 0x9e, 0x04, 0x0d, 0x0e, 0x11, 0x12, 0x29, 0x31, 0x34, 0x3a,
      0x45, 0x46, 0x49, 0x4a, 0x4e, 0x4f, 0x64, 0x65, 0x5c, 0xb6, 0xb7, 0x1b,
      0x1c, 0x07, 0x08, 0x0a, 0x0b, 0x14, 0x17, 0x36, 0x39, 0x3a, 0xa8, 0xa9,
      0xd8, 0xd9, 0x09, 0x37, 0x90, 0x91, 0xa8, 0x07, 0x0a, 0x3b, 0x3e, 0x66,
      0x69, 0x8f, 0x92, 0x6f, 0x5f, 0xee, 0xef, 0x5a, 0x62, 0x9a, 0x9b, 0x27,
      0x28, 0x55, 0x9d, 0xa0, 0xa1, 0xa3, 0xa4, 0xa7, 0xa8, 0xad, 0xba, 0xbc,
      0xc4, 0x06, 0x0b, 0x0c, 0x15, 0x1d, 0x3a, 0x3f, 0x45, 0x51, 0xa6, 0xa7,
      0xcc, 0xcd, 0xa0, 0x07, 0x19, 0x1a, 0x22, 0x25, 0x3e, 0x3f, 0xc5, 0xc6,
      0x04, 0x20, 0x23, 0x25, 0x26, 0x28, 0x33, 0x38, 0x3a, 0x48, 0x4a, 0x4c,
      0x50, 0x53, 0x55, 0x56, 0x58, 0x5a, 0x5c, 0x5e, 0x60, 0x63, 0x65, 0x66,
      0x6b, 0x73, 0x78, 0x7d, 0x7f, 0x8a, 0xa4, 0xaa, 0xaf, 0xb0, 0xc0, 0xd0,
      0xae, 0xaf, 0x79, 0xcc, 0x6e, 0x6f, 0x93,
  };
  static constexpr unsigned char normal0[] = {
      0x00, 0x20, 0x5f, 0x22, 0x82, 0xdf, 0x04, 0x82, 0x44, 0x08, 0x1b, 0x04,
      0x06, 0x11, 0x81, 0xac, 0x0e, 0x80, 0xab, 0x35, 0x28, 0x0b, 0x80, 0xe0,
      0x03, 0x19, 0x08, 0x01, 0x04, 0x2f, 0x04, 0x34, 0x04, 0x07, 0x03, 0x01,
      0x07, 0x06, 0x07, 0x11, 0x0a, 0x50, 0x0f, 0x12, 0x07, 0x55, 0x07, 0x03,
      0x04, 0x1c, 0x0a, 0x09, 0x03, 0x08, 0x03, 0x07, 0x03, 0x02, 0x03, 0x03,
      0x03, 0x0c, 0x04, 0x05, 0x03, 0x0b, 0x06, 0x01, 0x0e, 0x15, 0x05, 0x3a,
      0x03, 0x11, 0x07, 0x06, 0x05, 0x10, 0x07, 0x57, 0x07, 0x02, 0x07, 0x15,
      0x0d, 0x50, 0x04, 0x43, 0x03, 0x2d, 0x03, 0x01, 0x04, 0x11, 0x06, 0x0f,
      0x0c, 0x3a, 0x04, 0x1d, 0x25, 0x5f, 0x20, 0x6d, 0x04, 0x6a, 0x25, 0x80,
      0xc8, 0x05, 0x82, 0xb0, 0x03, 0x1a, 0x06, 0x82, 0xfd, 0x03, 0x59, 0x07,
      0x15, 0x0b, 0x17, 0x09, 0x14, 0x0c, 0x14, 0x0c, 0x6a, 0x06, 0x0a, 0x06,
      0x1a, 0x06, 0x59, 0x07, 0x2b, 0x05, 0x46, 0x0a, 0x2c, 0x04, 0x0c, 0x04,
      0x01, 0x03, 0x31, 0x0b, 0x2c, 0x04, 0x1a, 0x06, 0x0b, 0x03, 0x80, 0xac,
      0x06, 0x0a, 0x06, 0x21, 0x3f, 0x4c, 0x04, 0x2d, 0x03, 0x74, 0x08, 0x3c,
      0x03, 0x0f, 0x03, 0x3c, 0x07, 0x38, 0x08, 0x2b, 0x05, 0x82, 0xff, 0x11,
      0x18, 0x08, 0x2f, 0x11, 0x2d, 0x03, 0x20, 0x10, 0x21, 0x0f, 0x80, 0x8c,
      0x04, 0x82, 0x97, 0x19, 0x0b, 0x15, 0x88, 0x94, 0x05, 0x2f, 0x05, 0x3b,
      0x07, 0x02, 0x0e, 0x18, 0x09, 0x80, 0xb3, 0x2d, 0x74, 0x0c, 0x80, 0xd6,
      0x1a, 0x0c, 0x05, 0x80, 0xff, 0x05, 0x80, 0xdf, 0x0c, 0xee, 0x0d, 0x03,
      0x84, 0x8d, 0x03, 0x37, 0x09, 0x81, 0x5c, 0x14, 0x80, 0xb8, 0x08, 0x80,
      0xcb, 0x2a, 0x38, 0x03, 0x0a, 0x06, 0x38, 0x08, 0x46, 0x08, 0x0c, 0x06,
      0x74, 0x0b, 0x1e, 0x03, 0x5a, 0x04, 0x59, 0x09, 0x80, 0x83, 0x18, 0x1c,
      0x0a, 0x16, 0x09, 0x4c, 0x04, 0x80, 0x8a, 0x06, 0xab, 0xa4, 0x0c, 0x17,
      0x04, 0x31, 0xa1, 0x04, 0x81, 0xda, 0x26, 0x07, 0x0c, 0x05, 0x05, 0x80,
      0xa5, 0x11, 0x81, 0x6d, 0x10, 0x78, 0x28, 0x2a, 0x06, 0x4c, 0x04, 0x80,
      0x8d, 0x04, 0x80, 0xbe, 0x03, 0x1b, 0x03, 0x0f, 0x0d,
  };
  static constexpr unsigned char normal1[] = {
      0x5e, 0x22, 0x7b, 0x05, 0x03, 0x04, 0x2d, 0x03, 0x66, 0x03, 0x01, 0x2f,
      0x2e, 0x80, 0x82, 0x1d, 0x03, 0x31, 0x0f, 0x1c, 0x04, 0x24, 0x09, 0x1e,
      0x05, 0x2b, 0x05, 0x44, 0x04, 0x0e, 0x2a, 0x80, 0xaa, 0x06, 0x24, 0x04,
      0x24, 0x04, 0x28, 0x08, 0x34, 0x0b, 0x01, 0x80, 0x90, 0x81, 0x37, 0x09,
      0x16, 0x0a, 0x08, 0x80, 0x98, 0x39, 0x03, 0x63, 0x08, 0x09, 0x30, 0x16,
      0x05, 0x21, 0x03, 0x1b, 0x05, 0x01, 0x40, 0x38, 0x04, 0x4b, 0x05, 0x2f,
      0x04, 0x0a, 0x07, 0x09, 0x07, 0x40, 0x20, 0x27, 0x04, 0x0c, 0x09, 0x36,
      0x03, 0x3a, 0x05, 0x1a, 0x07, 0x04, 0x0c, 0x07, 0x50, 0x49, 0x37, 0x33,
      0x0d, 0x33, 0x07, 0x2e, 0x08, 0x0a, 0x81, 0x26, 0x52, 0x4e, 0x28, 0x08,
      0x2a, 0x56, 0x1c, 0x14, 0x17, 0x09, 0x4e, 0x04, 0x1e, 0x0f, 0x43, 0x0e,
      0x19, 0x07, 0x0a, 0x06, 0x48, 0x08, 0x27, 0x09, 0x75, 0x0b, 0x3f, 0x41,
      0x2a, 0x06, 0x3b, 0x05, 0x0a, 0x06, 0x51, 0x06, 0x01, 0x05, 0x10, 0x03,
      0x05, 0x80, 0x8b, 0x62, 0x1e, 0x48, 0x08, 0x0a, 0x80, 0xa6, 0x5e, 0x22,
      0x45, 0x0b, 0x0a, 0x06, 0x0d, 0x13, 0x39, 0x07, 0x0a, 0x36, 0x2c, 0x04,
      0x10, 0x80, 0xc0, 0x3c, 0x64, 0x53, 0x0c, 0x48, 0x09, 0x0a, 0x46, 0x45,
      0x1b, 0x48, 0x08, 0x53, 0x1d, 0x39, 0x81, 0x07, 0x46, 0x0a, 0x1d, 0x03,
      0x47, 0x49, 0x37, 0x03, 0x0e, 0x08, 0x0a, 0x06, 0x39, 0x07, 0x0a, 0x81,
      0x36, 0x19, 0x80, 0xb7, 0x01, 0x0f, 0x32, 0x0d, 0x83, 0x9b, 0x66, 0x75,
      0x0b, 0x80, 0xc4, 0x8a, 0xbc, 0x84, 0x2f, 0x8f, 0xd1, 0x82, 0x47, 0xa1,
      0xb9, 0x82, 0x39, 0x07, 0x2a, 0x04, 0x02, 0x60, 0x26, 0x0a, 0x46, 0x0a,
      0x28, 0x05, 0x13, 0x82, 0xb0, 0x5b, 0x65, 0x4b, 0x04, 0x39, 0x07, 0x11,
      0x40, 0x05, 0x0b, 0x02, 0x0e, 0x97, 0xf8, 0x08, 0x84, 0xd6, 0x2a, 0x09,
      0xa2, 0xf7, 0x81, 0x1f, 0x31, 0x03, 0x11, 0x04, 0x08, 0x81, 0x8c, 0x89,
      0x04, 0x6b, 0x05, 0x0d, 0x03, 0x09, 0x07, 0x10, 0x93, 0x60, 0x80, 0xf6,
      0x0a, 0x73, 0x08, 0x6e, 0x17, 0x46, 0x80, 0x9a, 0x14, 0x0c, 0x57, 0x09,
      0x19, 0x80, 0x87, 0x81, 0x47, 0x03, 0x85, 0x42, 0x0f, 0x15, 0x85, 0x50,
      0x2b, 0x80, 0xd5, 0x2d, 0x03, 0x1a, 0x04, 0x02, 0x81, 0x70, 0x3a, 0x05,
      0x01, 0x85, 0x00, 0x80, 0xd7, 0x29, 0x4c, 0x04, 0x0a, 0x04, 0x02, 0x83,
      0x11, 0x44, 0x4c, 0x3d, 0x80, 0xc2, 0x3c, 0x06, 0x01, 0x04, 0x55, 0x05,
      0x1b, 0x34, 0x02, 0x81, 0x0e, 0x2c, 0x04, 0x64, 0x0c, 0x56, 0x0a, 0x80,
      0xae, 0x38, 0x1d, 0x0d, 0x2c, 0x04, 0x09, 0x07, 0x02, 0x0e, 0x06, 0x80,
      0x9a, 0x83, 0xd8, 0x08, 0x0d, 0x03, 0x0d, 0x03, 0x74, 0x0c, 0x59, 0x07,
      0x0c, 0x14, 0x0c, 0x04, 0x38, 0x08, 0x0a, 0x06, 0x28, 0x08, 0x22, 0x4e,
      0x81, 0x54, 0x0c, 0x15, 0x03, 0x03, 0x05, 0x07, 0x09, 0x19, 0x07, 0x07,
      0x09, 0x03, 0x0d, 0x07, 0x29, 0x80, 0xcb, 0x25, 0x0a, 0x84, 0x06,
  };
  auto lower = static_cast<uint16_t>(cp);
  if (cp < 0x10000) {
    return is_printable(lower, singletons0,
                        sizeof(singletons0) / sizeof(*singletons0),
                        singletons0_lower, normal0, sizeof(normal0));
  }
  if (cp < 0x20000) {
    return is_printable(lower, singletons1,
                        sizeof(singletons1) / sizeof(*singletons1),
                        singletons1_lower, normal1, sizeof(normal1));
  }
  if (0x2a6de <= cp && cp < 0x2a700) return false;
  if (0x2b735 <= cp && cp < 0x2b740) return false;
  if (0x2b81e <= cp && cp < 0x2b820) return false;
  if (0x2cea2 <= cp && cp < 0x2ceb0) return false;
  if (0x2ebe1 <= cp && cp < 0x2f800) return false;
  if (0x2fa1e <= cp && cp < 0x30000) return false;
  if (0x3134b <= cp && cp < 0xe0100) return false;
  if (0xe01f0 <= cp && cp < 0x110000) return false;
  return cp < 0x110000;
}

}  // namespace detail

FMT_END_NAMESPACE

#endif  // FMT_FORMAT_INL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/format.h <==
/*
  Formatting library for C++

  Copyright (c) 2012 - present, Victor Zverovich

  Permission is hereby granted, free of charge, to any person obtaining
  a copy of this software and associated documentation files (the
  "Software"), to deal in the Software without restriction, including
  without limitation the rights to use, copy, modify, merge, publish,
  distribute, sublicense, and/or sell copies of the Software, and to
  permit persons to whom the Software is furnished to do so, subject to
  the following conditions:

  The above copyright notice and this permission notice shall be
  included in all copies or substantial portions of the Software.

  THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
  EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
  MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
  NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
  LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
  OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
  WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

  --- Optional exception to the license ---

  As an exception, if, as a result of your compiling your source code, portions
  of this Software are embedded into a machine-executable object form of such
  source code, you may redistribute such embedded portions in such object form
  without including the above copyright and permission notices.
 */

#ifndef FMT_FORMAT_H_
#define FMT_FORMAT_H_

#ifndef _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#  define _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#  define FMT_REMOVE_TRANSITIVE_INCLUDES
#endif

#include "base.h"

#ifndef FMT_MODULE
#  include <cmath>    // std::signbit
#  include <cstddef>  // std::byte
#  include <cstdint>  // uint32_t
#  include <cstring>  // std::memcpy
#  include <limits>   // std::numeric_limits
#  include <new>      // std::bad_alloc
#  if defined(__GLIBCXX__) && !defined(_GLIBCXX_USE_DUAL_ABI)
// Workaround for pre gcc 5 libstdc++.
#    include <memory>  // std::allocator_traits
#  endif
#  include <stdexcept>     // std::runtime_error
#  include <string>        // std::string
#  include <system_error>  // std::system_error

// Check FMT_CPLUSPLUS to avoid a warning in MSVC.
#  if FMT_HAS_INCLUDE(<bit>) && FMT_CPLUSPLUS > 201703L
#    include <bit>  // std::bit_cast
#  endif

// libc++ supports string_view in pre-c++17.
#  if FMT_HAS_INCLUDE(<string_view>) && \
      (FMT_CPLUSPLUS >= 201703L || defined(_LIBCPP_VERSION))
#    include <string_view>
#    define FMT_USE_STRING_VIEW
#  endif

#  if FMT_MSC_VERSION
#    include <intrin.h>  // _BitScanReverse[64], _umul128
#  endif
#endif  // FMT_MODULE

#if defined(FMT_USE_NONTYPE_TEMPLATE_ARGS)
// Use the provided definition.
#elif defined(__NVCOMPILER)
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 0
#elif FMT_GCC_VERSION >= 903 && FMT_CPLUSPLUS >= 201709L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#elif defined(__cpp_nontype_template_args) && \
    __cpp_nontype_template_args >= 201911L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#elif FMT_CLANG_VERSION >= 1200 && FMT_CPLUSPLUS >= 202002L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#else
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 0
#endif

#if defined __cpp_inline_variables && __cpp_inline_variables >= 201606L
#  define FMT_INLINE_VARIABLE inline
#else
#  define FMT_INLINE_VARIABLE
#endif

// Check if RTTI is disabled.
#ifdef FMT_USE_RTTI
// Use the provided definition.
#elif defined(__GXX_RTTI) || FMT_HAS_FEATURE(cxx_rtti) || defined(_CPPRTTI) || \
    defined(__INTEL_RTTI__) || defined(__RTTI)
// __RTTI is for EDG compilers. _CPPRTTI is for MSVC.
#  define FMT_USE_RTTI 1
#else
#  define FMT_USE_RTTI 0
#endif

// Visibility when compiled as a shared library/object.
#if defined(FMT_LIB_EXPORT) || defined(FMT_SHARED)
#  define FMT_SO_VISIBILITY(value) FMT_VISIBILITY(value)
#else
#  define FMT_SO_VISIBILITY(value)
#endif

#if FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_NOINLINE __attribute__((noinline))
#else
#  define FMT_NOINLINE
#endif

namespace std {
template <typename T> struct iterator_traits<fmt::basic_appender<T>> {
  using iterator_category = output_iterator_tag;
  using value_type = T;
  using difference_type =
      decltype(static_cast<int*>(nullptr) - static_cast<int*>(nullptr));
  using pointer = void;
  using reference = void;
};
}  // namespace std

#ifndef FMT_THROW
#  if FMT_USE_EXCEPTIONS
#    if FMT_MSC_VERSION || defined(__NVCC__)
FMT_BEGIN_NAMESPACE
namespace detail {
template <typename Exception> inline void do_throw(const Exception& x) {
  // Silence unreachable code warnings in MSVC and NVCC because these
  // are nearly impossible to fix in a generic code.
  volatile bool b = true;
  if (b) throw x;
}
}  // namespace detail
FMT_END_NAMESPACE
#      define FMT_THROW(x) detail::do_throw(x)
#    else
#      define FMT_THROW(x) throw x
#    endif
#  else
#    define FMT_THROW(x) \
      ::fmt::detail::assert_fail(__FILE__, __LINE__, (x).what())
#  endif  // FMT_USE_EXCEPTIONS
#endif    // FMT_THROW

// Defining FMT_REDUCE_INT_INSTANTIATIONS to 1, will reduce the number of
// integer formatter template instantiations to just one by only using the
// largest integer type. This results in a reduction in binary size but will
// cause a decrease in integer formatting performance.
#if !defined(FMT_REDUCE_INT_INSTANTIATIONS)
#  define FMT_REDUCE_INT_INSTANTIATIONS 0
#endif

FMT_BEGIN_NAMESPACE

template <typename Char, typename Traits, typename Allocator>
struct is_contiguous<std::basic_string<Char, Traits, Allocator>>
    : std::true_type {};

namespace detail {

// __builtin_clz is broken in clang with Microsoft codegen:
// https://github.com/fmtlib/fmt/issues/519.
#if !FMT_MSC_VERSION
#  if FMT_HAS_BUILTIN(__builtin_clz) || FMT_GCC_VERSION || FMT_ICC_VERSION
#    define FMT_BUILTIN_CLZ(n) __builtin_clz(n)
#  endif
#  if FMT_HAS_BUILTIN(__builtin_clzll) || FMT_GCC_VERSION || FMT_ICC_VERSION
#    define FMT_BUILTIN_CLZLL(n) __builtin_clzll(n)
#  endif
#endif

// Some compilers masquerade as both MSVC and GCC but otherwise support
// __builtin_clz and __builtin_clzll, so only define FMT_BUILTIN_CLZ using the
// MSVC intrinsics if the clz and clzll builtins are not available.
#if FMT_MSC_VERSION && !defined(FMT_BUILTIN_CLZLL)
// Avoid Clang with Microsoft CodeGen's -Wunknown-pragmas warning.
#  ifndef __clang__
#    pragma intrinsic(_BitScanReverse)
#    ifdef _WIN64
#      pragma intrinsic(_BitScanReverse64)
#    endif
#  endif

inline auto clz(uint32_t x) -> int {
  FMT_ASSERT(x != 0, "");
  FMT_MSC_WARNING(suppress : 6102)  // Suppress a bogus static analysis warning.
  unsigned long r = 0;
  _BitScanReverse(&r, x);
  return 31 ^ static_cast<int>(r);
}
#  define FMT_BUILTIN_CLZ(n) detail::clz(n)

inline auto clzll(uint64_t x) -> int {
  FMT_ASSERT(x != 0, "");
  FMT_MSC_WARNING(suppress : 6102)  // Suppress a bogus static analysis warning.
  unsigned long r = 0;
#  ifdef _WIN64
  _BitScanReverse64(&r, x);
#  else
  // Scan the high 32 bits.
  if (_BitScanReverse(&r, static_cast<uint32_t>(x >> 32)))
    return 63 ^ static_cast<int>(r + 32);
  // Scan the low 32 bits.
  _BitScanReverse(&r, static_cast<uint32_t>(x));
#  endif
  return 63 ^ static_cast<int>(r);
}
#  define FMT_BUILTIN_CLZLL(n) detail::clzll(n)
#endif  // FMT_MSC_VERSION && !defined(FMT_BUILTIN_CLZLL)

FMT_CONSTEXPR inline void abort_fuzzing_if(bool condition) {
  ignore_unused(condition);
#ifdef FMT_FUZZ
  if (condition) throw std::runtime_error("fuzzing limit reached");
#endif
}

#if defined(FMT_USE_STRING_VIEW)
template <typename Char> using std_string_view = std::basic_string_view<Char>;
#else
template <typename T> struct std_string_view {};
#endif

template <typename Char, Char... C> struct string_literal {
  static constexpr Char value[sizeof...(C)] = {C...};
  constexpr operator basic_string_view<Char>() const {
    return {value, sizeof...(C)};
  }
};
#if FMT_CPLUSPLUS < 201703L
template <typename Char, Char... C>
constexpr Char string_literal<Char, C...>::value[sizeof...(C)];
#endif

// Implementation of std::bit_cast for pre-C++20.
template <typename To, typename From, FMT_ENABLE_IF(sizeof(To) == sizeof(From))>
FMT_CONSTEXPR20 auto bit_cast(const From& from) -> To {
#ifdef __cpp_lib_bit_cast
  if (is_constant_evaluated()) return std::bit_cast<To>(from);
#endif
  auto to = To();
  // The cast suppresses a bogus -Wclass-memaccess on GCC.
  std::memcpy(static_cast<void*>(&to), &from, sizeof(to));
  return to;
}

inline auto is_big_endian() -> bool {
#ifdef _WIN32
  return false;
#elif defined(__BIG_ENDIAN__)
  return true;
#elif defined(__BYTE_ORDER__) && defined(__ORDER_BIG_ENDIAN__)
  return __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__;
#else
  struct bytes {
    char data[sizeof(int)];
  };
  return bit_cast<bytes>(1).data[0] == 0;
#endif
}

class uint128_fallback {
 private:
  uint64_t lo_, hi_;

 public:
  constexpr uint128_fallback(uint64_t hi, uint64_t lo) : lo_(lo), hi_(hi) {}
  constexpr uint128_fallback(uint64_t value = 0) : lo_(value), hi_(0) {}

  constexpr auto high() const noexcept -> uint64_t { return hi_; }
  constexpr auto low() const noexcept -> uint64_t { return lo_; }

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  constexpr explicit operator T() const {
    return static_cast<T>(lo_);
  }

  friend constexpr auto operator==(const uint128_fallback& lhs,
                                   const uint128_fallback& rhs) -> bool {
    return lhs.hi_ == rhs.hi_ && lhs.lo_ == rhs.lo_;
  }
  friend constexpr auto operator!=(const uint128_fallback& lhs,
                                   const uint128_fallback& rhs) -> bool {
    return !(lhs == rhs);
  }
  friend constexpr auto operator>(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs) -> bool {
    return lhs.hi_ != rhs.hi_ ? lhs.hi_ > rhs.hi_ : lhs.lo_ > rhs.lo_;
  }
  friend constexpr auto operator|(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs)
      -> uint128_fallback {
    return {lhs.hi_ | rhs.hi_, lhs.lo_ | rhs.lo_};
  }
  friend constexpr auto operator&(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs)
      -> uint128_fallback {
    return {lhs.hi_ & rhs.hi_, lhs.lo_ & rhs.lo_};
  }
  friend constexpr auto operator~(const uint128_fallback& n)
      -> uint128_fallback {
    return {~n.hi_, ~n.lo_};
  }
  friend FMT_CONSTEXPR auto operator+(const uint128_fallback& lhs,
                                      const uint128_fallback& rhs)
      -> uint128_fallback {
    auto result = uint128_fallback(lhs);
    result += rhs;
    return result;
  }
  friend FMT_CONSTEXPR auto operator*(const uint128_fallback& lhs, uint32_t rhs)
      -> uint128_fallback {
    FMT_ASSERT(lhs.hi_ == 0, "");
    uint64_t hi = (lhs.lo_ >> 32) * rhs;
    uint64_t lo = (lhs.lo_ & ~uint32_t()) * rhs;
    uint64_t new_lo = (hi << 32) + lo;
    return {(hi >> 32) + (new_lo < lo ? 1 : 0), new_lo};
  }
  friend constexpr auto operator-(const uint128_fallback& lhs, uint64_t rhs)
      -> uint128_fallback {
    return {lhs.hi_ - (lhs.lo_ < rhs ? 1 : 0), lhs.lo_ - rhs};
  }
  FMT_CONSTEXPR auto operator>>(int shift) const -> uint128_fallback {
    if (shift == 64) return {0, hi_};
    if (shift > 64) return uint128_fallback(0, hi_) >> (shift - 64);
    return {hi_ >> shift, (hi_ << (64 - shift)) | (lo_ >> shift)};
  }
  FMT_CONSTEXPR auto operator<<(int shift) const -> uint128_fallback {
    if (shift == 64) return {lo_, 0};
    if (shift > 64) return uint128_fallback(lo_, 0) << (shift - 64);
    return {hi_ << shift | (lo_ >> (64 - shift)), (lo_ << shift)};
  }
  FMT_CONSTEXPR auto operator>>=(int shift) -> uint128_fallback& {
    return *this = *this >> shift;
  }
  FMT_CONSTEXPR void operator+=(uint128_fallback n) {
    uint64_t new_lo = lo_ + n.lo_;
    uint64_t new_hi = hi_ + n.hi_ + (new_lo < lo_ ? 1 : 0);
    FMT_ASSERT(new_hi >= hi_, "");
    lo_ = new_lo;
    hi_ = new_hi;
  }
  FMT_CONSTEXPR void operator&=(uint128_fallback n) {
    lo_ &= n.lo_;
    hi_ &= n.hi_;
  }

  FMT_CONSTEXPR20 auto operator+=(uint64_t n) noexcept -> uint128_fallback& {
    if (is_constant_evaluated()) {
      lo_ += n;
      hi_ += (lo_ < n ? 1 : 0);
      return *this;
    }
#if FMT_HAS_BUILTIN(__builtin_addcll) && !defined(__ibmxl__)
    unsigned long long carry;
    lo_ = __builtin_addcll(lo_, n, 0, &carry);
    hi_ += carry;
#elif FMT_HAS_BUILTIN(__builtin_ia32_addcarryx_u64) && !defined(__ibmxl__)
    unsigned long long result;
    auto carry = __builtin_ia32_addcarryx_u64(0, lo_, n, &result);
    lo_ = result;
    hi_ += carry;
#elif defined(_MSC_VER) && defined(_M_X64)
    auto carry = _addcarry_u64(0, lo_, n, &lo_);
    _addcarry_u64(carry, hi_, 0, &hi_);
#else
    lo_ += n;
    hi_ += (lo_ < n ? 1 : 0);
#endif
    return *this;
  }
};

using uint128_t = conditional_t<FMT_USE_INT128, uint128_opt, uint128_fallback>;

#ifdef UINTPTR_MAX
using uintptr_t = ::uintptr_t;
#else
using uintptr_t = uint128_t;
#endif

// Returns the largest possible value for type T. Same as
// std::numeric_limits<T>::max() but shorter and not affected by the max macro.
template <typename T> constexpr auto max_value() -> T {
  return (std::numeric_limits<T>::max)();
}
template <typename T> constexpr auto num_bits() -> int {
  return std::numeric_limits<T>::digits;
}
// std::numeric_limits<T>::digits may return 0 for 128-bit ints.
template <> constexpr auto num_bits<int128_opt>() -> int { return 128; }
template <> constexpr auto num_bits<uint128_opt>() -> int { return 128; }
template <> constexpr auto num_bits<uint128_fallback>() -> int { return 128; }

// A heterogeneous bit_cast used for converting 96-bit long double to uint128_t
// and 128-bit pointers to uint128_fallback.
template <typename To, typename From, FMT_ENABLE_IF(sizeof(To) > sizeof(From))>
inline auto bit_cast(const From& from) -> To {
  constexpr auto size = static_cast<int>(sizeof(From) / sizeof(unsigned short));
  struct data_t {
    unsigned short value[static_cast<unsigned>(size)];
  } data = bit_cast<data_t>(from);
  auto result = To();
  if (const_check(is_big_endian())) {
    for (int i = 0; i < size; ++i)
      result = (result << num_bits<unsigned short>()) | data.value[i];
  } else {
    for (int i = size - 1; i >= 0; --i)
      result = (result << num_bits<unsigned short>()) | data.value[i];
  }
  return result;
}

template <typename UInt>
FMT_CONSTEXPR20 inline auto countl_zero_fallback(UInt n) -> int {
  int lz = 0;
  constexpr UInt msb_mask = static_cast<UInt>(1) << (num_bits<UInt>() - 1);
  for (; (n & msb_mask) == 0; n <<= 1) lz++;
  return lz;
}

FMT_CONSTEXPR20 inline auto countl_zero(uint32_t n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated()) return FMT_BUILTIN_CLZ(n);
#endif
  return countl_zero_fallback(n);
}

FMT_CONSTEXPR20 inline auto countl_zero(uint64_t n) -> int {
#ifdef FMT_BUILTIN_CLZLL
  if (!is_constant_evaluated()) return FMT_BUILTIN_CLZLL(n);
#endif
  return countl_zero_fallback(n);
}

FMT_INLINE void assume(bool condition) {
  (void)condition;
#if FMT_HAS_BUILTIN(__builtin_assume) && !FMT_ICC_VERSION
  __builtin_assume(condition);
#elif FMT_GCC_VERSION
  if (!condition) __builtin_unreachable();
#endif
}

// Attempts to reserve space for n extra characters in the output range.
// Returns a pointer to the reserved range or a reference to it.
template <typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            is_contiguous<typename OutputIt::container>::value)>
#if FMT_CLANG_VERSION >= 307 && !FMT_ICC_VERSION
__attribute__((no_sanitize("undefined")))
#endif
FMT_CONSTEXPR20 inline auto
reserve(OutputIt it, size_t n) -> typename OutputIt::value_type* {
  auto& c = get_container(it);
  size_t size = c.size();
  c.resize(size + n);
  return &c[size];
}

template <typename T>
FMT_CONSTEXPR20 inline auto reserve(basic_appender<T> it, size_t n)
    -> basic_appender<T> {
  buffer<T>& buf = get_container(it);
  buf.try_reserve(buf.size() + n);
  return it;
}

template <typename Iterator>
constexpr auto reserve(Iterator& it, size_t) -> Iterator& {
  return it;
}

template <typename OutputIt>
using reserve_iterator =
    remove_reference_t<decltype(reserve(std::declval<OutputIt&>(), 0))>;

template <typename T, typename OutputIt>
constexpr auto to_pointer(OutputIt, size_t) -> T* {
  return nullptr;
}
template <typename T>
FMT_CONSTEXPR20 auto to_pointer(basic_appender<T> it, size_t n) -> T* {
  buffer<T>& buf = get_container(it);
  buf.try_reserve(buf.size() + n);
  auto size = buf.size();
  if (buf.capacity() < size + n) return nullptr;
  buf.try_resize(size + n);
  return buf.data() + size;
}

template <typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            is_contiguous<typename OutputIt::container>::value)>
inline auto base_iterator(OutputIt it,
                          typename OutputIt::container_type::value_type*)
    -> OutputIt {
  return it;
}

template <typename Iterator>
constexpr auto base_iterator(Iterator, Iterator it) -> Iterator {
  return it;
}

// <algorithm> is spectacularly slow to compile in C++20 so use a simple fill_n
// instead (#1998).
template <typename OutputIt, typename Size, typename T>
FMT_CONSTEXPR auto fill_n(OutputIt out, Size count, const T& value)
    -> OutputIt {
  for (Size i = 0; i < count; ++i) *out++ = value;
  return out;
}
template <typename T, typename Size>
FMT_CONSTEXPR20 auto fill_n(T* out, Size count, char value) -> T* {
  if (is_constant_evaluated()) return fill_n<T*, Size, T>(out, count, value);
  std::memset(out, value, to_unsigned(count));
  return out + count;
}

template <typename OutChar, typename InputIt, typename OutputIt>
FMT_CONSTEXPR FMT_NOINLINE auto copy_noinline(InputIt begin, InputIt end,
                                              OutputIt out) -> OutputIt {
  return copy<OutChar>(begin, end, out);
}

// A public domain branchless UTF-8 decoder by Christopher Wellons:
// https://github.com/skeeto/branchless-utf8
/* Decode the next character, c, from s, reporting errors in e.
 *
 * Since this is a branchless decoder, four bytes will be read from the
 * buffer regardless of the actual length of the next character. This
 * means the buffer _must_ have at least three bytes of zero padding
 * following the end of the data stream.
 *
 * Errors are reported in e, which will be non-zero if the parsed
 * character was somehow invalid: invalid byte sequence, non-canonical
 * encoding, or a surrogate half.
 *
 * The function returns a pointer to the next character. When an error
 * occurs, this pointer will be a guess that depends on the particular
 * error, but it will always advance at least one byte.
 */
FMT_CONSTEXPR inline auto utf8_decode(const char* s, uint32_t* c, int* e)
    -> const char* {
  constexpr const int masks[] = {0x00, 0x7f, 0x1f, 0x0f, 0x07};
  constexpr const uint32_t mins[] = {4194304, 0, 128, 2048, 65536};
  constexpr const int shiftc[] = {0, 18, 12, 6, 0};
  constexpr const int shifte[] = {0, 6, 4, 2, 0};

  int len = "\1\1\1\1\1\1\1\1\1\1\1\1\1\1\1\1\0\0\0\0\0\0\0\0\2\2\2\2\3\3\4"
      [static_cast<unsigned char>(*s) >> 3];
  // Compute the pointer to the next character early so that the next
  // iteration can start working on the next character. Neither Clang
  // nor GCC figure out this reordering on their own.
  const char* next = s + len + !len;

  using uchar = unsigned char;

  // Assume a four-byte character and load four bytes. Unused bits are
  // shifted out.
  *c = uint32_t(uchar(s[0]) & masks[len]) << 18;
  *c |= uint32_t(uchar(s[1]) & 0x3f) << 12;
  *c |= uint32_t(uchar(s[2]) & 0x3f) << 6;
  *c |= uint32_t(uchar(s[3]) & 0x3f) << 0;
  *c >>= shiftc[len];

  // Accumulate the various error conditions.
  *e = (*c < mins[len]) << 6;       // non-canonical encoding
  *e |= ((*c >> 11) == 0x1b) << 7;  // surrogate half?
  *e |= (*c > 0x10FFFF) << 8;       // out of range?
  *e |= (uchar(s[1]) & 0xc0) >> 2;
  *e |= (uchar(s[2]) & 0xc0) >> 4;
  *e |= uchar(s[3]) >> 6;
  *e ^= 0x2a;  // top two bits of each tail byte correct?
  *e >>= shifte[len];

  return next;
}

constexpr FMT_INLINE_VARIABLE uint32_t invalid_code_point = ~uint32_t();

// Invokes f(cp, sv) for every code point cp in s with sv being the string view
// corresponding to the code point. cp is invalid_code_point on error.
template <typename F>
FMT_CONSTEXPR void for_each_codepoint(string_view s, F f) {
  auto decode = [f](const char* buf_ptr, const char* ptr) {
    auto cp = uint32_t();
    auto error = 0;
    auto end = utf8_decode(buf_ptr, &cp, &error);
    bool result = f(error ? invalid_code_point : cp,
                    string_view(ptr, error ? 1 : to_unsigned(end - buf_ptr)));
    return result ? (error ? buf_ptr + 1 : end) : nullptr;
  };

  auto p = s.data();
  const size_t block_size = 4;  // utf8_decode always reads blocks of 4 chars.
  if (s.size() >= block_size) {
    for (auto end = p + s.size() - block_size + 1; p < end;) {
      p = decode(p, p);
      if (!p) return;
    }
  }
  auto num_chars_left = to_unsigned(s.data() + s.size() - p);
  if (num_chars_left == 0) return;

  // Suppress bogus -Wstringop-overflow.
  if (FMT_GCC_VERSION) num_chars_left &= 3;
  char buf[2 * block_size - 1] = {};
  copy<char>(p, p + num_chars_left, buf);
  const char* buf_ptr = buf;
  do {
    auto end = decode(buf_ptr, p);
    if (!end) return;
    p += end - buf_ptr;
    buf_ptr = end;
  } while (buf_ptr < buf + num_chars_left);
}

template <typename Char>
inline auto compute_width(basic_string_view<Char> s) -> size_t {
  return s.size();
}

// Computes approximate display width of a UTF-8 string.
FMT_CONSTEXPR inline auto compute_width(string_view s) -> size_t {
  size_t num_code_points = 0;
  // It is not a lambda for compatibility with C++14.
  struct count_code_points {
    size_t* count;
    FMT_CONSTEXPR auto operator()(uint32_t cp, string_view) const -> bool {
      *count += to_unsigned(
          1 +
          (cp >= 0x1100 &&
           (cp <= 0x115f ||  // Hangul Jamo init. consonants
            cp == 0x2329 ||  // LEFT-POINTING ANGLE BRACKET
            cp == 0x232a ||  // RIGHT-POINTING ANGLE BRACKET
            // CJK ... Yi except IDEOGRAPHIC HALF FILL SPACE:
            (cp >= 0x2e80 && cp <= 0xa4cf && cp != 0x303f) ||
            (cp >= 0xac00 && cp <= 0xd7a3) ||    // Hangul Syllables
            (cp >= 0xf900 && cp <= 0xfaff) ||    // CJK Compatibility Ideographs
            (cp >= 0xfe10 && cp <= 0xfe19) ||    // Vertical Forms
            (cp >= 0xfe30 && cp <= 0xfe6f) ||    // CJK Compatibility Forms
            (cp >= 0xff00 && cp <= 0xff60) ||    // Fullwidth Forms
            (cp >= 0xffe0 && cp <= 0xffe6) ||    // Fullwidth Forms
            (cp >= 0x20000 && cp <= 0x2fffd) ||  // CJK
            (cp >= 0x30000 && cp <= 0x3fffd) ||
            // Miscellaneous Symbols and Pictographs + Emoticons:
            (cp >= 0x1f300 && cp <= 0x1f64f) ||
            // Supplemental Symbols and Pictographs:
            (cp >= 0x1f900 && cp <= 0x1f9ff))));
      return true;
    }
  };
  // We could avoid branches by using utf8_decode directly.
  for_each_codepoint(s, count_code_points{&num_code_points});
  return num_code_points;
}

template <typename Char>
inline auto code_point_index(basic_string_view<Char> s, size_t n) -> size_t {
  return min_of(n, s.size());
}

// Calculates the index of the nth code point in a UTF-8 string.
inline auto code_point_index(string_view s, size_t n) -> size_t {
  size_t result = s.size();
  const char* begin = s.begin();
  for_each_codepoint(s, [begin, &n, &result](uint32_t, string_view sv) {
    if (n != 0) {
      --n;
      return true;
    }
    result = to_unsigned(sv.begin() - begin);
    return false;
  });
  return result;
}

template <typename T> struct is_integral : std::is_integral<T> {};
template <> struct is_integral<int128_opt> : std::true_type {};
template <> struct is_integral<uint128_t> : std::true_type {};

template <typename T>
using is_signed =
    std::integral_constant<bool, std::numeric_limits<T>::is_signed ||
                                     std::is_same<T, int128_opt>::value>;

template <typename T>
using is_integer =
    bool_constant<is_integral<T>::value && !std::is_same<T, bool>::value &&
                  !std::is_same<T, char>::value &&
                  !std::is_same<T, wchar_t>::value>;

#if defined(FMT_USE_FLOAT128)
// Use the provided definition.
#elif FMT_CLANG_VERSION && FMT_HAS_INCLUDE(<quadmath.h>)
#  define FMT_USE_FLOAT128 1
#elif FMT_GCC_VERSION && defined(_GLIBCXX_USE_FLOAT128) && \
    !defined(__STRICT_ANSI__)
#  define FMT_USE_FLOAT128 1
#else
#  define FMT_USE_FLOAT128 0
#endif
#if FMT_USE_FLOAT128
using float128 = __float128;
#else
struct float128 {};
#endif

template <typename T> using is_float128 = std::is_same<T, float128>;

template <typename T>
using is_floating_point =
    bool_constant<std::is_floating_point<T>::value || is_float128<T>::value>;

template <typename T, bool = std::is_floating_point<T>::value>
struct is_fast_float : bool_constant<std::numeric_limits<T>::is_iec559 &&
                                     sizeof(T) <= sizeof(double)> {};
template <typename T> struct is_fast_float<T, false> : std::false_type {};

template <typename T>
using is_double_double = bool_constant<std::numeric_limits<T>::digits == 106>;

#ifndef FMT_USE_FULL_CACHE_DRAGONBOX
#  define FMT_USE_FULL_CACHE_DRAGONBOX 0
#endif

// An allocator that uses malloc/free to allow removing dependency on the C++
// standard libary runtime.
template <typename T> struct allocator {
  using value_type = T;

  T* allocate(size_t n) {
    FMT_ASSERT(n <= max_value<size_t>() / sizeof(T), "");
    T* p = static_cast<T*>(malloc(n * sizeof(T)));
    if (!p) FMT_THROW(std::bad_alloc());
    return p;
  }

  void deallocate(T* p, size_t) { free(p); }
};

}  // namespace detail

FMT_BEGIN_EXPORT

// The number of characters to store in the basic_memory_buffer object itself
// to avoid dynamic memory allocation.
enum { inline_buffer_size = 500 };

/**
 * A dynamically growing memory buffer for trivially copyable/constructible
 * types with the first `SIZE` elements stored in the object itself. Most
 * commonly used via the `memory_buffer` alias for `char`.
 *
 * **Example**:
 *
 *     auto out = fmt::memory_buffer();
 *     fmt::format_to(std::back_inserter(out), "The answer is {}.", 42);
 *
 * This will append "The answer is 42." to `out`. The buffer content can be
 * converted to `std::string` with `to_string(out)`.
 */
template <typename T, size_t SIZE = inline_buffer_size,
          typename Allocator = detail::allocator<T>>
class basic_memory_buffer : public detail::buffer<T> {
 private:
  T store_[SIZE];

  // Don't inherit from Allocator to avoid generating type_info for it.
  FMT_NO_UNIQUE_ADDRESS Allocator alloc_;

  // Deallocate memory allocated by the buffer.
  FMT_CONSTEXPR20 void deallocate() {
    T* data = this->data();
    if (data != store_) alloc_.deallocate(data, this->capacity());
  }

  static FMT_CONSTEXPR20 void grow(detail::buffer<T>& buf, size_t size) {
    detail::abort_fuzzing_if(size > 5000);
    auto& self = static_cast<basic_memory_buffer&>(buf);
    const size_t max_size =
        std::allocator_traits<Allocator>::max_size(self.alloc_);
    size_t old_capacity = buf.capacity();
    size_t new_capacity = old_capacity + old_capacity / 2;
    if (size > new_capacity)
      new_capacity = size;
    else if (new_capacity > max_size)
      new_capacity = max_of(size, max_size);
    T* old_data = buf.data();
    T* new_data = self.alloc_.allocate(new_capacity);
    // Suppress a bogus -Wstringop-overflow in gcc 13.1 (#3481).
    detail::assume(buf.size() <= new_capacity);
    // The following code doesn't throw, so the raw pointer above doesn't leak.
    memcpy(new_data, old_data, buf.size() * sizeof(T));
    self.set(new_data, new_capacity);
    // deallocate must not throw according to the standard, but even if it does,
    // the buffer already uses the new storage and will deallocate it in
    // destructor.
    if (old_data != self.store_) self.alloc_.deallocate(old_data, old_capacity);
  }

 public:
  using value_type = T;
  using const_reference = const T&;

  FMT_CONSTEXPR explicit basic_memory_buffer(
      const Allocator& alloc = Allocator())
      : detail::buffer<T>(grow), alloc_(alloc) {
    this->set(store_, SIZE);
    if (detail::is_constant_evaluated()) detail::fill_n(store_, SIZE, T());
  }
  FMT_CONSTEXPR20 ~basic_memory_buffer() { deallocate(); }

 private:
  // Move data from other to this buffer.
  FMT_CONSTEXPR20 void move(basic_memory_buffer& other) {
    alloc_ = std::move(other.alloc_);
    T* data = other.data();
    size_t size = other.size(), capacity = other.capacity();
    if (data == other.store_) {
      this->set(store_, capacity);
      detail::copy<T>(other.store_, other.store_ + size, store_);
    } else {
      this->set(data, capacity);
      // Set pointer to the inline array so that delete is not called
      // when deallocating.
      other.set(other.store_, 0);
      other.clear();
    }
    this->resize(size);
  }

 public:
  /// Constructs a `basic_memory_buffer` object moving the content of the other
  /// object to it.
  FMT_CONSTEXPR20 basic_memory_buffer(basic_memory_buffer&& other) noexcept
      : detail::buffer<T>(grow) {
    move(other);
  }

  /// Moves the content of the other `basic_memory_buffer` object to this one.
  auto operator=(basic_memory_buffer&& other) noexcept -> basic_memory_buffer& {
    FMT_ASSERT(this != &other, "");
    deallocate();
    move(other);
    return *this;
  }

  // Returns a copy of the allocator associated with this buffer.
  auto get_allocator() const -> Allocator { return alloc_; }

  /// Resizes the buffer to contain `count` elements. If T is a POD type new
  /// elements may not be initialized.
  FMT_CONSTEXPR void resize(size_t count) { this->try_resize(count); }

  /// Increases the buffer capacity to `new_capacity`.
  void reserve(size_t new_capacity) { this->try_reserve(new_capacity); }

  using detail::buffer<T>::append;
  template <typename ContiguousRange>
  FMT_CONSTEXPR20 void append(const ContiguousRange& range) {
    append(range.data(), range.data() + range.size());
  }
};

using memory_buffer = basic_memory_buffer<char>;

template <size_t SIZE>
FMT_NODISCARD auto to_string(const basic_memory_buffer<char, SIZE>& buf)
    -> std::string {
  auto size = buf.size();
  detail::assume(size < std::string().max_size());
  return {buf.data(), size};
}

// A writer to a buffered stream. It doesn't own the underlying stream.
class writer {
 private:
  detail::buffer<char>* buf_;

  // We cannot create a file buffer in advance because any write to a FILE may
  // invalidate it.
  FILE* file_;

 public:
  inline writer(FILE* f) : buf_(nullptr), file_(f) {}
  inline writer(detail::buffer<char>& buf) : buf_(&buf) {}

  /// Formats `args` according to specifications in `fmt` and writes the
  /// output to the file.
  template <typename... T> void print(format_string<T...> fmt, T&&... args) {
    if (buf_)
      fmt::format_to(appender(*buf_), fmt, std::forward<T>(args)...);
    else
      fmt::print(file_, fmt, std::forward<T>(args)...);
  }
};

class string_buffer {
 private:
  std::string str_;
  detail::container_buffer<std::string> buf_;

 public:
  inline string_buffer() : buf_(str_) {}

  inline operator writer() { return buf_; }
  inline std::string& str() { return str_; }
};

template <typename T, size_t SIZE, typename Allocator>
struct is_contiguous<basic_memory_buffer<T, SIZE, Allocator>> : std::true_type {
};

// Suppress a misleading warning in older versions of clang.
FMT_PRAGMA_CLANG(diagnostic ignored "-Wweak-vtables")

/// An error reported from a formatting function.
class FMT_SO_VISIBILITY("default") format_error : public std::runtime_error {
 public:
  using std::runtime_error::runtime_error;
};

class loc_value;

FMT_END_EXPORT
namespace detail {
FMT_API auto write_console(int fd, string_view text) -> bool;
FMT_API void print(FILE*, string_view);
}  // namespace detail

namespace detail {
template <typename Char, size_t N> struct fixed_string {
  FMT_CONSTEXPR20 fixed_string(const Char (&s)[N]) {
    detail::copy<Char, const Char*, Char*>(static_cast<const Char*>(s), s + N,
                                           data);
  }
  Char data[N] = {};
};

// Converts a compile-time string to basic_string_view.
FMT_EXPORT template <typename Char, size_t N>
constexpr auto compile_string_to_view(const Char (&s)[N])
    -> basic_string_view<Char> {
  // Remove trailing NUL character if needed. Won't be present if this is used
  // with a raw character array (i.e. not defined as a string).
  return {s, N - (std::char_traits<Char>::to_int_type(s[N - 1]) == 0 ? 1 : 0)};
}
FMT_EXPORT template <typename Char>
constexpr auto compile_string_to_view(basic_string_view<Char> s)
    -> basic_string_view<Char> {
  return s;
}

// Returns true if value is negative, false otherwise.
// Same as `value < 0` but doesn't produce warnings if T is an unsigned type.
template <typename T, FMT_ENABLE_IF(is_signed<T>::value)>
constexpr auto is_negative(T value) -> bool {
  return value < 0;
}
template <typename T, FMT_ENABLE_IF(!is_signed<T>::value)>
constexpr auto is_negative(T) -> bool {
  return false;
}

// Smallest of uint32_t, uint64_t, uint128_t that is large enough to
// represent all values of an integral type T.
template <typename T>
using uint32_or_64_or_128_t =
    conditional_t<num_bits<T>() <= 32 && !FMT_REDUCE_INT_INSTANTIATIONS,
                  uint32_t,
                  conditional_t<num_bits<T>() <= 64, uint64_t, uint128_t>>;
template <typename T>
using uint64_or_128_t = conditional_t<num_bits<T>() <= 64, uint64_t, uint128_t>;

#define FMT_POWERS_OF_10(factor)                                  \
  factor * 10, (factor) * 100, (factor) * 1000, (factor) * 10000, \
      (factor) * 100000, (factor) * 1000000, (factor) * 10000000, \
      (factor) * 100000000, (factor) * 1000000000

// Converts value in the range [0, 100) to a string.
// GCC generates slightly better code when value is pointer-size.
inline auto digits2(size_t value) -> const char* {
  // Align data since unaligned access may be slower when crossing a
  // hardware-specific boundary.
  alignas(2) static const char data[] =
      "0001020304050607080910111213141516171819"
      "2021222324252627282930313233343536373839"
      "4041424344454647484950515253545556575859"
      "6061626364656667686970717273747576777879"
      "8081828384858687888990919293949596979899";
  return &data[value * 2];
}

template <typename Char> constexpr auto getsign(sign s) -> Char {
  return static_cast<char>(((' ' << 24) | ('+' << 16) | ('-' << 8)) >>
                           (static_cast<int>(s) * 8));
}

template <typename T> FMT_CONSTEXPR auto count_digits_fallback(T n) -> int {
  int count = 1;
  for (;;) {
    // Integer division is slow so do it for a group of four digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    if (n < 10) return count;
    if (n < 100) return count + 1;
    if (n < 1000) return count + 2;
    if (n < 10000) return count + 3;
    n /= 10000u;
    count += 4;
  }
}
#if FMT_USE_INT128
FMT_CONSTEXPR inline auto count_digits(uint128_opt n) -> int {
  return count_digits_fallback(n);
}
#endif

#ifdef FMT_BUILTIN_CLZLL
// It is a separate function rather than a part of count_digits to workaround
// the lack of static constexpr in constexpr functions.
inline auto do_count_digits(uint64_t n) -> int {
  // This has comparable performance to the version by Kendall Willets
  // (https://github.com/fmtlib/format-benchmark/blob/master/digits10)
  // but uses smaller tables.
  // Maps bsr(n) to ceil(log10(pow(2, bsr(n) + 1) - 1)).
  static constexpr uint8_t bsr2log10[] = {
      1,  1,  1,  2,  2,  2,  3,  3,  3,  4,  4,  4,  4,  5,  5,  5,
      6,  6,  6,  7,  7,  7,  7,  8,  8,  8,  9,  9,  9,  10, 10, 10,
      10, 11, 11, 11, 12, 12, 12, 13, 13, 13, 13, 14, 14, 14, 15, 15,
      15, 16, 16, 16, 16, 17, 17, 17, 18, 18, 18, 19, 19, 19, 19, 20};
  auto t = bsr2log10[FMT_BUILTIN_CLZLL(n | 1) ^ 63];
  static constexpr const uint64_t zero_or_powers_of_10[] = {
      0, 0, FMT_POWERS_OF_10(1U), FMT_POWERS_OF_10(1000000000ULL),
      10000000000000000000ULL};
  return t - (n < zero_or_powers_of_10[t]);
}
#endif

// Returns the number of decimal digits in n. Leading zeros are not counted
// except for n == 0 in which case count_digits returns 1.
FMT_CONSTEXPR20 inline auto count_digits(uint64_t n) -> int {
#ifdef FMT_BUILTIN_CLZLL
  if (!is_constant_evaluated() && !FMT_OPTIMIZE_SIZE) return do_count_digits(n);
#endif
  return count_digits_fallback(n);
}

// Counts the number of digits in n. BITS = log2(radix).
template <int BITS, typename UInt>
FMT_CONSTEXPR auto count_digits(UInt n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated() && num_bits<UInt>() == 32)
    return (FMT_BUILTIN_CLZ(static_cast<uint32_t>(n) | 1) ^ 31) / BITS + 1;
#endif
  // Lambda avoids unreachable code warnings from NVHPC.
  return [](UInt m) {
    int num_digits = 0;
    do {
      ++num_digits;
    } while ((m >>= BITS) != 0);
    return num_digits;
  }(n);
}

#ifdef FMT_BUILTIN_CLZ
// It is a separate function rather than a part of count_digits to workaround
// the lack of static constexpr in constexpr functions.
FMT_INLINE auto do_count_digits(uint32_t n) -> int {
// An optimization by Kendall Willets from https://bit.ly/3uOIQrB.
// This increments the upper 32 bits (log10(T) - 1) when >= T is added.
#  define FMT_INC(T) (((sizeof(#T) - 1ull) << 32) - T)
  static constexpr uint64_t table[] = {
      FMT_INC(0),          FMT_INC(0),          FMT_INC(0),           // 8
      FMT_INC(10),         FMT_INC(10),         FMT_INC(10),          // 64
      FMT_INC(100),        FMT_INC(100),        FMT_INC(100),         // 512
      FMT_INC(1000),       FMT_INC(1000),       FMT_INC(1000),        // 4096
      FMT_INC(10000),      FMT_INC(10000),      FMT_INC(10000),       // 32k
      FMT_INC(100000),     FMT_INC(100000),     FMT_INC(100000),      // 256k
      FMT_INC(1000000),    FMT_INC(1000000),    FMT_INC(1000000),     // 2048k
      FMT_INC(10000000),   FMT_INC(10000000),   FMT_INC(10000000),    // 16M
      FMT_INC(100000000),  FMT_INC(100000000),  FMT_INC(100000000),   // 128M
      FMT_INC(1000000000), FMT_INC(1000000000), FMT_INC(1000000000),  // 1024M
      FMT_INC(1000000000), FMT_INC(1000000000)                        // 4B
  };
  auto inc = table[FMT_BUILTIN_CLZ(n | 1) ^ 31];
  return static_cast<int>((n + inc) >> 32);
}
#endif

// Optional version of count_digits for better performance on 32-bit platforms.
FMT_CONSTEXPR20 inline auto count_digits(uint32_t n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated() && !FMT_OPTIMIZE_SIZE) return do_count_digits(n);
#endif
  return count_digits_fallback(n);
}

template <typename Int> constexpr auto digits10() noexcept -> int {
  return std::numeric_limits<Int>::digits10;
}
template <> constexpr auto digits10<int128_opt>() noexcept -> int { return 38; }
template <> constexpr auto digits10<uint128_t>() noexcept -> int { return 38; }

template <typename Char> struct thousands_sep_result {
  std::string grouping;
  Char thousands_sep;
};

template <typename Char>
FMT_API auto thousands_sep_impl(locale_ref loc) -> thousands_sep_result<Char>;
template <typename Char>
inline auto thousands_sep(locale_ref loc) -> thousands_sep_result<Char> {
  auto result = thousands_sep_impl<char>(loc);
  return {result.grouping, Char(result.thousands_sep)};
}
template <>
inline auto thousands_sep(locale_ref loc) -> thousands_sep_result<wchar_t> {
  return thousands_sep_impl<wchar_t>(loc);
}

template <typename Char>
FMT_API auto decimal_point_impl(locale_ref loc) -> Char;
template <typename Char> inline auto decimal_point(locale_ref loc) -> Char {
  return Char(decimal_point_impl<char>(loc));
}
template <> inline auto decimal_point(locale_ref loc) -> wchar_t {
  return decimal_point_impl<wchar_t>(loc);
}

#ifndef FMT_HEADER_ONLY
FMT_BEGIN_EXPORT
extern template FMT_API auto thousands_sep_impl<char>(locale_ref)
    -> thousands_sep_result<char>;
extern template FMT_API auto thousands_sep_impl<wchar_t>(locale_ref)
    -> thousands_sep_result<wchar_t>;
extern template FMT_API auto decimal_point_impl(locale_ref) -> char;
extern template FMT_API auto decimal_point_impl(locale_ref) -> wchar_t;
FMT_END_EXPORT
#endif  // FMT_HEADER_ONLY

// Compares two characters for equality.
template <typename Char> auto equal2(const Char* lhs, const char* rhs) -> bool {
  return lhs[0] == Char(rhs[0]) && lhs[1] == Char(rhs[1]);
}
inline auto equal2(const char* lhs, const char* rhs) -> bool {
  return memcmp(lhs, rhs, 2) == 0;
}

// Writes a two-digit value to out.
template <typename Char>
FMT_CONSTEXPR20 FMT_INLINE void write2digits(Char* out, size_t value) {
  if (!is_constant_evaluated() && std::is_same<Char, char>::value &&
      !FMT_OPTIMIZE_SIZE) {
    memcpy(out, digits2(value), 2);
    return;
  }
  *out++ = static_cast<Char>('0' + value / 10);
  *out = static_cast<Char>('0' + value % 10);
}

// Formats a decimal unsigned integer value writing to out pointing to a buffer
// of specified size. The caller must ensure that the buffer is large enough.
template <typename Char, typename UInt>
FMT_CONSTEXPR20 auto do_format_decimal(Char* out, UInt value, int size)
    -> Char* {
  FMT_ASSERT(size >= count_digits(value), "invalid digit count");
  unsigned n = to_unsigned(size);
  while (value >= 100) {
    // Integer division is slow so do it for a group of two digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    n -= 2;
    write2digits(out + n, static_cast<unsigned>(value % 100));
    value /= 100;
  }
  if (value >= 10) {
    n -= 2;
    write2digits(out + n, static_cast<unsigned>(value));
  } else {
    out[--n] = static_cast<Char>('0' + value);
  }
  return out + n;
}

template <typename Char, typename UInt>
FMT_CONSTEXPR FMT_INLINE auto format_decimal(Char* out, UInt value,
                                             int num_digits) -> Char* {
  do_format_decimal(out, value, num_digits);
  return out + num_digits;
}

template <typename Char, typename UInt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR auto format_decimal(OutputIt out, UInt value, int num_digits)
    -> OutputIt {
  if (auto ptr = to_pointer<Char>(out, to_unsigned(num_digits))) {
    do_format_decimal(ptr, value, num_digits);
    return out;
  }
  // Buffer is large enough to hold all digits (digits10 + 1).
  char buffer[digits10<UInt>() + 1];
  if (is_constant_evaluated()) fill_n(buffer, sizeof(buffer), '\0');
  do_format_decimal(buffer, value, num_digits);
  return copy_noinline<Char>(buffer, buffer + num_digits, out);
}

template <typename Char, typename UInt>
FMT_CONSTEXPR auto do_format_base2e(int base_bits, Char* out, UInt value,
                                    int size, bool upper = false) -> Char* {
  out += size;
  do {
    const char* digits = upper ? "0123456789ABCDEF" : "0123456789abcdef";
    unsigned digit = static_cast<unsigned>(value & ((1 << base_bits) - 1));
    *--out = static_cast<Char>(base_bits < 4 ? static_cast<char>('0' + digit)
                                             : digits[digit]);
  } while ((value >>= base_bits) != 0);
  return out;
}

// Formats an unsigned integer in the power of two base (binary, octal, hex).
template <typename Char, typename UInt>
FMT_CONSTEXPR auto format_base2e(int base_bits, Char* out, UInt value,
                                 int num_digits, bool upper = false) -> Char* {
  do_format_base2e(base_bits, out, value, num_digits, upper);
  return out + num_digits;
}

template <typename Char, typename OutputIt, typename UInt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR inline auto format_base2e(int base_bits, OutputIt out, UInt value,
                                        int num_digits, bool upper = false)
    -> OutputIt {
  if (auto ptr = to_pointer<Char>(out, to_unsigned(num_digits))) {
    format_base2e(base_bits, ptr, value, num_digits, upper);
    return out;
  }
  // Make buffer large enough for any base.
  char buffer[num_bits<UInt>()];
  if (is_constant_evaluated()) fill_n(buffer, sizeof(buffer), '\0');
  format_base2e(base_bits, buffer, value, num_digits, upper);
  return detail::copy_noinline<Char>(buffer, buffer + num_digits, out);
}

// A converter from UTF-8 to UTF-16.
class utf8_to_utf16 {
 private:
  basic_memory_buffer<wchar_t> buffer_;

 public:
  FMT_API explicit utf8_to_utf16(string_view s);
  inline operator basic_string_view<wchar_t>() const {
    return {&buffer_[0], size()};
  }
  inline auto size() const -> size_t { return buffer_.size() - 1; }
  inline auto c_str() const -> const wchar_t* { return &buffer_[0]; }
  inline auto str() const -> std::wstring { return {&buffer_[0], size()}; }
};

enum class to_utf8_error_policy { abort, replace };

// A converter from UTF-16/UTF-32 (host endian) to UTF-8.
template <typename WChar, typename Buffer = memory_buffer> class to_utf8 {
 private:
  Buffer buffer_;

 public:
  to_utf8() {}
  explicit to_utf8(basic_string_view<WChar> s,
                   to_utf8_error_policy policy = to_utf8_error_policy::abort) {
    static_assert(sizeof(WChar) == 2 || sizeof(WChar) == 4,
                  "Expect utf16 or utf32");
    if (!convert(s, policy))
      FMT_THROW(std::runtime_error(sizeof(WChar) == 2 ? "invalid utf16"
                                                      : "invalid utf32"));
  }
  operator string_view() const { return string_view(&buffer_[0], size()); }
  auto size() const -> size_t { return buffer_.size() - 1; }
  auto c_str() const -> const char* { return &buffer_[0]; }
  auto str() const -> std::string { return std::string(&buffer_[0], size()); }

  // Performs conversion returning a bool instead of throwing exception on
  // conversion error. This method may still throw in case of memory allocation
  // error.
  auto convert(basic_string_view<WChar> s,
               to_utf8_error_policy policy = to_utf8_error_policy::abort)
      -> bool {
    if (!convert(buffer_, s, policy)) return false;
    buffer_.push_back(0);
    return true;
  }
  static auto convert(Buffer& buf, basic_string_view<WChar> s,
                      to_utf8_error_policy policy = to_utf8_error_policy::abort)
      -> bool {
    for (auto p = s.begin(); p != s.end(); ++p) {
      uint32_t c = static_cast<uint32_t>(*p);
      if (sizeof(WChar) == 2 && c >= 0xd800 && c <= 0xdfff) {
        // Handle a surrogate pair.
        ++p;
        if (p == s.end() || (c & 0xfc00) != 0xd800 || (*p & 0xfc00) != 0xdc00) {
          if (policy == to_utf8_error_policy::abort) return false;
          buf.append(string_view("\xEF\xBF\xBD"));
          --p;
          continue;
        } else {
          c = (c << 10) + static_cast<uint32_t>(*p) - 0x35fdc00;
        }
      }
      if (c < 0x80) {
        buf.push_back(static_cast<char>(c));
      } else if (c < 0x800) {
        buf.push_back(static_cast<char>(0xc0 | (c >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else if ((c >= 0x800 && c <= 0xd7ff) || (c >= 0xe000 && c <= 0xffff)) {
        buf.push_back(static_cast<char>(0xe0 | (c >> 12)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0xfff) >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else if (c >= 0x10000 && c <= 0x10ffff) {
        buf.push_back(static_cast<char>(0xf0 | (c >> 18)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0x3ffff) >> 12)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0xfff) >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else {
        return false;
      }
    }
    return true;
  }
};

// Computes 128-bit result of multiplication of two 64-bit unsigned integers.
inline auto umul128(uint64_t x, uint64_t y) noexcept -> uint128_fallback {
#if FMT_USE_INT128
  auto p = static_cast<uint128_opt>(x) * static_cast<uint128_opt>(y);
  return {static_cast<uint64_t>(p >> 64), static_cast<uint64_t>(p)};
#elif defined(_MSC_VER) && defined(_M_X64)
  auto hi = uint64_t();
  auto lo = _umul128(x, y, &hi);
  return {hi, lo};
#else
  const uint64_t mask = static_cast<uint64_t>(max_value<uint32_t>());

  uint64_t a = x >> 32;
  uint64_t b = x & mask;
  uint64_t c = y >> 32;
  uint64_t d = y & mask;

  uint64_t ac = a * c;
  uint64_t bc = b * c;
  uint64_t ad = a * d;
  uint64_t bd = b * d;

  uint64_t intermediate = (bd >> 32) + (ad & mask) + (bc & mask);

  return {ac + (intermediate >> 32) + (ad >> 32) + (bc >> 32),
          (intermediate << 32) + (bd & mask)};
#endif
}

namespace dragonbox {
// Computes floor(log10(pow(2, e))) for e in [-2620, 2620] using the method from
// https://fmt.dev/papers/Dragonbox.pdf#page=28, section 6.1.
inline auto floor_log10_pow2(int e) noexcept -> int {
  FMT_ASSERT(e <= 2620 && e >= -2620, "too large exponent");
  static_assert((-1 >> 1) == -1, "right shift is not arithmetic");
  return (e * 315653) >> 20;
}

inline auto floor_log2_pow10(int e) noexcept -> int {
  FMT_ASSERT(e <= 1233 && e >= -1233, "too large exponent");
  return (e * 1741647) >> 19;
}

// Computes upper 64 bits of multiplication of two 64-bit unsigned integers.
inline auto umul128_upper64(uint64_t x, uint64_t y) noexcept -> uint64_t {
#if FMT_USE_INT128
  auto p = static_cast<uint128_opt>(x) * static_cast<uint128_opt>(y);
  return static_cast<uint64_t>(p >> 64);
#elif defined(_MSC_VER) && defined(_M_X64)
  return __umulh(x, y);
#else
  return umul128(x, y).high();
#endif
}

// Computes upper 128 bits of multiplication of a 64-bit unsigned integer and a
// 128-bit unsigned integer.
inline auto umul192_upper128(uint64_t x, uint128_fallback y) noexcept
    -> uint128_fallback {
  uint128_fallback r = umul128(x, y.high());
  r += umul128_upper64(x, y.low());
  return r;
}

FMT_API auto get_cached_power(int k) noexcept -> uint128_fallback;

// Type-specific information that Dragonbox uses.
template <typename T, typename Enable = void> struct float_info;

template <> struct float_info<float> {
  using carrier_uint = uint32_t;
  static const int exponent_bits = 8;
  static const int kappa = 1;
  static const int big_divisor = 100;
  static const int small_divisor = 10;
  static const int min_k = -31;
  static const int max_k = 46;
  static const int shorter_interval_tie_lower_threshold = -35;
  static const int shorter_interval_tie_upper_threshold = -35;
};

template <> struct float_info<double> {
  using carrier_uint = uint64_t;
  static const int exponent_bits = 11;
  static const int kappa = 2;
  static const int big_divisor = 1000;
  static const int small_divisor = 100;
  static const int min_k = -292;
  static const int max_k = 341;
  static const int shorter_interval_tie_lower_threshold = -77;
  static const int shorter_interval_tie_upper_threshold = -77;
};

// An 80- or 128-bit floating point number.
template <typename T>
struct float_info<T, enable_if_t<std::numeric_limits<T>::digits == 64 ||
                                 std::numeric_limits<T>::digits == 113 ||
                                 is_float128<T>::value>> {
  using carrier_uint = detail::uint128_t;
  static const int exponent_bits = 15;
};

// A double-double floating point number.
template <typename T>
struct float_info<T, enable_if_t<is_double_double<T>::value>> {
  using carrier_uint = detail::uint128_t;
};

template <typename T> struct decimal_fp {
  using significand_type = typename float_info<T>::carrier_uint;
  significand_type significand;
  int exponent;
};

template <typename T> FMT_API auto to_decimal(T x) noexcept -> decimal_fp<T>;
}  // namespace dragonbox

// Returns true iff Float has the implicit bit which is not stored.
template <typename Float> constexpr auto has_implicit_bit() -> bool {
  // An 80-bit FP number has a 64-bit significand an no implicit bit.
  return std::numeric_limits<Float>::digits != 64;
}

// Returns the number of significand bits stored in Float. The implicit bit is
// not counted since it is not stored.
template <typename Float> constexpr auto num_significand_bits() -> int {
  // std::numeric_limits may not support __float128.
  return is_float128<Float>() ? 112
                              : (std::numeric_limits<Float>::digits -
                                 (has_implicit_bit<Float>() ? 1 : 0));
}

template <typename Float>
constexpr auto exponent_mask() ->
    typename dragonbox::float_info<Float>::carrier_uint {
  using float_uint = typename dragonbox::float_info<Float>::carrier_uint;
  return ((float_uint(1) << dragonbox::float_info<Float>::exponent_bits) - 1)
         << num_significand_bits<Float>();
}
template <typename Float> constexpr auto exponent_bias() -> int {
  // std::numeric_limits may not support __float128.
  return is_float128<Float>() ? 16383
                              : std::numeric_limits<Float>::max_exponent - 1;
}

// Writes the exponent exp in the form "[+-]d{2,3}" to buffer.
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write_exponent(int exp, OutputIt out) -> OutputIt {
  FMT_ASSERT(-10000 < exp && exp < 10000, "exponent out of range");
  if (exp < 0) {
    *out++ = static_cast<Char>('-');
    exp = -exp;
  } else {
    *out++ = static_cast<Char>('+');
  }
  auto uexp = static_cast<uint32_t>(exp);
  if (is_constant_evaluated()) {
    if (uexp < 10) *out++ = '0';
    return format_decimal<Char>(out, uexp, count_digits(uexp));
  }
  if (uexp >= 100u) {
    const char* top = digits2(uexp / 100);
    if (uexp >= 1000u) *out++ = static_cast<Char>(top[0]);
    *out++ = static_cast<Char>(top[1]);
    uexp %= 100;
  }
  const char* d = digits2(uexp);
  *out++ = static_cast<Char>(d[0]);
  *out++ = static_cast<Char>(d[1]);
  return out;
}

// A floating-point number f * pow(2, e) where F is an unsigned type.
template <typename F> struct basic_fp {
  F f;
  int e;

  static constexpr const int num_significand_bits =
      static_cast<int>(sizeof(F) * num_bits<unsigned char>());

  constexpr basic_fp() : f(0), e(0) {}
  constexpr basic_fp(uint64_t f_val, int e_val) : f(f_val), e(e_val) {}

  // Constructs fp from an IEEE754 floating-point number.
  template <typename Float> FMT_CONSTEXPR basic_fp(Float n) { assign(n); }

  // Assigns n to this and return true iff predecessor is closer than successor.
  template <typename Float, FMT_ENABLE_IF(!is_double_double<Float>::value)>
  FMT_CONSTEXPR auto assign(Float n) -> bool {
    static_assert(std::numeric_limits<Float>::digits <= 113, "unsupported FP");
    // Assume Float is in the format [sign][exponent][significand].
    using carrier_uint = typename dragonbox::float_info<Float>::carrier_uint;
    const auto num_float_significand_bits =
        detail::num_significand_bits<Float>();
    const auto implicit_bit = carrier_uint(1) << num_float_significand_bits;
    const auto significand_mask = implicit_bit - 1;
    auto u = bit_cast<carrier_uint>(n);
    f = static_cast<F>(u & significand_mask);
    auto biased_e = static_cast<int>((u & exponent_mask<Float>()) >>
                                     num_float_significand_bits);
    // The predecessor is closer if n is a normalized power of 2 (f == 0)
    // other than the smallest normalized number (biased_e > 1).
    auto is_predecessor_closer = f == 0 && biased_e > 1;
    if (biased_e == 0)
      biased_e = 1;  // Subnormals use biased exponent 1 (min exponent).
    else if (has_implicit_bit<Float>())
      f += static_cast<F>(implicit_bit);
    e = biased_e - exponent_bias<Float>() - num_float_significand_bits;
    if (!has_implicit_bit<Float>()) ++e;
    return is_predecessor_closer;
  }

  template <typename Float, FMT_ENABLE_IF(is_double_double<Float>::value)>
  FMT_CONSTEXPR auto assign(Float n) -> bool {
    static_assert(std::numeric_limits<double>::is_iec559, "unsupported FP");
    return assign(static_cast<double>(n));
  }
};

using fp = basic_fp<unsigned long long>;

// Normalizes the value converted from double and multiplied by (1 << SHIFT).
template <int SHIFT = 0, typename F>
FMT_CONSTEXPR auto normalize(basic_fp<F> value) -> basic_fp<F> {
  // Handle subnormals.
  const auto implicit_bit = F(1) << num_significand_bits<double>();
  const auto shifted_implicit_bit = implicit_bit << SHIFT;
  while ((value.f & shifted_implicit_bit) == 0) {
    value.f <<= 1;
    --value.e;
  }
  // Subtract 1 to account for hidden bit.
  const auto offset = basic_fp<F>::num_significand_bits -
                      num_significand_bits<double>() - SHIFT - 1;
  value.f <<= offset;
  value.e -= offset;
  return value;
}

// Computes lhs * rhs / pow(2, 64) rounded to nearest with half-up tie breaking.
FMT_CONSTEXPR inline auto multiply(uint64_t lhs, uint64_t rhs) -> uint64_t {
#if FMT_USE_INT128
  auto product = static_cast<__uint128_t>(lhs) * rhs;
  auto f = static_cast<uint64_t>(product >> 64);
  return (static_cast<uint64_t>(product) & (1ULL << 63)) != 0 ? f + 1 : f;
#else
  // Multiply 32-bit parts of significands.
  uint64_t mask = (1ULL << 32) - 1;
  uint64_t a = lhs >> 32, b = lhs & mask;
  uint64_t c = rhs >> 32, d = rhs & mask;
  uint64_t ac = a * c, bc = b * c, ad = a * d, bd = b * d;
  // Compute mid 64-bit of result and round.
  uint64_t mid = (bd >> 32) + (ad & mask) + (bc & mask) + (1U << 31);
  return ac + (ad >> 32) + (bc >> 32) + (mid >> 32);
#endif
}

FMT_CONSTEXPR inline auto operator*(fp x, fp y) -> fp {
  return {multiply(x.f, y.f), x.e + y.e + 64};
}

template <typename T, bool doublish = num_bits<T>() == num_bits<double>()>
using convert_float_result =
    conditional_t<std::is_same<T, float>::value || doublish, double, T>;

template <typename T>
constexpr auto convert_float(T value) -> convert_float_result<T> {
  return static_cast<convert_float_result<T>>(value);
}

template <typename Char, typename OutputIt>
FMT_NOINLINE FMT_CONSTEXPR auto fill(OutputIt it, size_t n,
                                     const basic_specs& specs) -> OutputIt {
  auto fill_size = specs.fill_size();
  if (fill_size == 1) return detail::fill_n(it, n, specs.fill_unit<Char>());
  if (const Char* data = specs.fill<Char>()) {
    for (size_t i = 0; i < n; ++i) it = copy<Char>(data, data + fill_size, it);
  }
  return it;
}

// Writes the output of f, padded according to format specifications in specs.
// size: output size in code units.
// width: output display width in (terminal) column positions.
template <typename Char, align default_align = align::left, typename OutputIt,
          typename F>
FMT_CONSTEXPR auto write_padded(OutputIt out, const format_specs& specs,
                                size_t size, size_t width, F&& f) -> OutputIt {
  static_assert(default_align == align::left || default_align == align::right,
                "");
  unsigned spec_width = to_unsigned(specs.width);
  size_t padding = spec_width > width ? spec_width - width : 0;
  // Shifts are encoded as string literals because static constexpr is not
  // supported in constexpr functions.
  auto* shifts =
      default_align == align::left ? "\x1f\x1f\x00\x01" : "\x00\x1f\x00\x01";
  size_t left_padding = padding >> shifts[static_cast<int>(specs.align())];
  size_t right_padding = padding - left_padding;
  auto it = reserve(out, size + padding * specs.fill_size());
  if (left_padding != 0) it = fill<Char>(it, left_padding, specs);
  it = f(it);
  if (right_padding != 0) it = fill<Char>(it, right_padding, specs);
  return base_iterator(out, it);
}

template <typename Char, align default_align = align::left, typename OutputIt,
          typename F>
constexpr auto write_padded(OutputIt out, const format_specs& specs,
                            size_t size, F&& f) -> OutputIt {
  return write_padded<Char, default_align>(out, specs, size, size, f);
}

template <typename Char, align default_align = align::left, typename OutputIt>
FMT_CONSTEXPR auto write_bytes(OutputIt out, string_view bytes,
                               const format_specs& specs = {}) -> OutputIt {
  return write_padded<Char, default_align>(
      out, specs, bytes.size(), [bytes](reserve_iterator<OutputIt> it) {
        const char* data = bytes.data();
        return copy<Char>(data, data + bytes.size(), it);
      });
}

template <typename Char, typename OutputIt, typename UIntPtr>
auto write_ptr(OutputIt out, UIntPtr value, const format_specs* specs)
    -> OutputIt {
  int num_digits = count_digits<4>(value);
  auto size = to_unsigned(num_digits) + size_t(2);
  auto write = [=](reserve_iterator<OutputIt> it) {
    *it++ = static_cast<Char>('0');
    *it++ = static_cast<Char>('x');
    return format_base2e<Char>(4, it, value, num_digits);
  };
  return specs ? write_padded<Char, align::right>(out, *specs, size, write)
               : base_iterator(out, write(reserve(out, size)));
}

// Returns true iff the code point cp is printable.
FMT_API auto is_printable(uint32_t cp) -> bool;

inline auto needs_escape(uint32_t cp) -> bool {
  if (cp < 0x20 || cp == 0x7f || cp == '"' || cp == '\\') return true;
  if (const_check(FMT_OPTIMIZE_SIZE > 1)) return false;
  return !is_printable(cp);
}

template <typename Char> struct find_escape_result {
  const Char* begin;
  const Char* end;
  uint32_t cp;
};

template <typename Char>
auto find_escape(const Char* begin, const Char* end)
    -> find_escape_result<Char> {
  for (; begin != end; ++begin) {
    uint32_t cp = static_cast<unsigned_char<Char>>(*begin);
    if (const_check(sizeof(Char) == 1) && cp >= 0x80) continue;
    if (needs_escape(cp)) return {begin, begin + 1, cp};
  }
  return {begin, nullptr, 0};
}

inline auto find_escape(const char* begin, const char* end)
    -> find_escape_result<char> {
  if (const_check(!use_utf8)) return find_escape<char>(begin, end);
  auto result = find_escape_result<char>{end, nullptr, 0};
  for_each_codepoint(string_view(begin, to_unsigned(end - begin)),
                     [&](uint32_t cp, string_view sv) {
                       if (needs_escape(cp)) {
                         result = {sv.begin(), sv.end(), cp};
                         return false;
                       }
                       return true;
                     });
  return result;
}

template <size_t width, typename Char, typename OutputIt>
auto write_codepoint(OutputIt out, char prefix, uint32_t cp) -> OutputIt {
  *out++ = static_cast<Char>('\\');
  *out++ = static_cast<Char>(prefix);
  Char buf[width];
  fill_n(buf, width, static_cast<Char>('0'));
  format_base2e(4, buf, cp, width);
  return copy<Char>(buf, buf + width, out);
}

template <typename OutputIt, typename Char>
auto write_escaped_cp(OutputIt out, const find_escape_result<Char>& escape)
    -> OutputIt {
  auto c = static_cast<Char>(escape.cp);
  switch (escape.cp) {
  case '\n':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('n');
    break;
  case '\r':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('r');
    break;
  case '\t':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('t');
    break;
  case '"':  FMT_FALLTHROUGH;
  case '\'': FMT_FALLTHROUGH;
  case '\\': *out++ = static_cast<Char>('\\'); break;
  default:
    if (escape.cp < 0x100) return write_codepoint<2, Char>(out, 'x', escape.cp);
    if (escape.cp < 0x10000)
      return write_codepoint<4, Char>(out, 'u', escape.cp);
    if (escape.cp < 0x110000)
      return write_codepoint<8, Char>(out, 'U', escape.cp);
    for (Char escape_char : basic_string_view<Char>(
             escape.begin, to_unsigned(escape.end - escape.begin))) {
      out = write_codepoint<2, Char>(out, 'x',
                                     static_cast<uint32_t>(escape_char) & 0xFF);
    }
    return out;
  }
  *out++ = c;
  return out;
}

template <typename Char, typename OutputIt>
auto write_escaped_string(OutputIt out, basic_string_view<Char> str)
    -> OutputIt {
  *out++ = static_cast<Char>('"');
  auto begin = str.begin(), end = str.end();
  do {
    auto escape = find_escape(begin, end);
    out = copy<Char>(begin, escape.begin, out);
    begin = escape.end;
    if (!begin) break;
    out = write_escaped_cp<OutputIt, Char>(out, escape);
  } while (begin != end);
  *out++ = static_cast<Char>('"');
  return out;
}

template <typename Char, typename OutputIt>
auto write_escaped_char(OutputIt out, Char v) -> OutputIt {
  Char v_array[1] = {v};
  *out++ = static_cast<Char>('\'');
  if ((needs_escape(static_cast<uint32_t>(v)) && v != static_cast<Char>('"')) ||
      v == static_cast<Char>('\'')) {
    out = write_escaped_cp(out,
                           find_escape_result<Char>{v_array, v_array + 1,
                                                    static_cast<uint32_t>(v)});
  } else {
    *out++ = v;
  }
  *out++ = static_cast<Char>('\'');
  return out;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write_char(OutputIt out, Char value,
                              const format_specs& specs) -> OutputIt {
  bool is_debug = specs.type() == presentation_type::debug;
  return write_padded<Char>(out, specs, 1, [=](reserve_iterator<OutputIt> it) {
    if (is_debug) return write_escaped_char(it, value);
    *it++ = value;
    return it;
  });
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, Char value, const format_specs& specs,
                         locale_ref loc = {}) -> OutputIt {
  // char is formatted as unsigned char for consistency across platforms.
  using unsigned_type =
      conditional_t<std::is_same<Char, char>::value, unsigned char, unsigned>;
  return check_char_specs(specs)
             ? write_char<Char>(out, value, specs)
             : write<Char>(out, static_cast<unsigned_type>(value), specs, loc);
}

template <typename Char> class digit_grouping {
 private:
  std::string grouping_;
  std::basic_string<Char> thousands_sep_;

  struct next_state {
    std::string::const_iterator group;
    int pos;
  };
  auto initial_state() const -> next_state { return {grouping_.begin(), 0}; }

  // Returns the next digit group separator position.
  auto next(next_state& state) const -> int {
    if (thousands_sep_.empty()) return max_value<int>();
    if (state.group == grouping_.end()) return state.pos += grouping_.back();
    if (*state.group <= 0 || *state.group == max_value<char>())
      return max_value<int>();
    state.pos += *state.group++;
    return state.pos;
  }

 public:
  template <typename Locale,
            FMT_ENABLE_IF(std::is_same<Locale, locale_ref>::value)>
  explicit digit_grouping(Locale loc, bool localized = true) {
    if (!localized) return;
    auto sep = thousands_sep<Char>(loc);
    grouping_ = sep.grouping;
    if (sep.thousands_sep) thousands_sep_.assign(1, sep.thousands_sep);
  }
  digit_grouping(std::string grouping, std::basic_string<Char> sep)
      : grouping_(std::move(grouping)), thousands_sep_(std::move(sep)) {}

  auto has_separator() const -> bool { return !thousands_sep_.empty(); }

  auto count_separators(int num_digits) const -> int {
    int count = 0;
    auto state = initial_state();
    while (num_digits > next(state)) ++count;
    return count;
  }

  // Applies grouping to digits and write the output to out.
  template <typename Out, typename C>
  auto apply(Out out, basic_string_view<C> digits) const -> Out {
    auto num_digits = static_cast<int>(digits.size());
    auto separators = basic_memory_buffer<int>();
    separators.push_back(0);
    auto state = initial_state();
    while (int i = next(state)) {
      if (i >= num_digits) break;
      separators.push_back(i);
    }
    for (int i = 0, sep_index = static_cast<int>(separators.size() - 1);
         i < num_digits; ++i) {
      if (num_digits - i == separators[sep_index]) {
        out = copy<Char>(thousands_sep_.data(),
                         thousands_sep_.data() + thousands_sep_.size(), out);
        --sep_index;
      }
      *out++ = static_cast<Char>(digits[to_unsigned(i)]);
    }
    return out;
  }
};

FMT_CONSTEXPR inline void prefix_append(unsigned& prefix, unsigned value) {
  prefix |= prefix != 0 ? value << 8 : value;
  prefix += (1u + (value > 0xff ? 1 : 0)) << 24;
}

// Writes a decimal integer with digit grouping.
template <typename OutputIt, typename UInt, typename Char>
auto write_int(OutputIt out, UInt value, unsigned prefix,
               const format_specs& specs, const digit_grouping<Char>& grouping)
    -> OutputIt {
  static_assert(std::is_same<uint64_or_128_t<UInt>, UInt>::value, "");
  int num_digits = 0;
  auto buffer = memory_buffer();
  switch (specs.type()) {
  default: FMT_ASSERT(false, ""); FMT_FALLTHROUGH;
  case presentation_type::none:
  case presentation_type::dec:
    num_digits = count_digits(value);
    format_decimal<char>(appender(buffer), value, num_digits);
    break;
  case presentation_type::hex:
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'X' : 'x') << 8 | '0');
    num_digits = count_digits<4>(value);
    format_base2e<char>(4, appender(buffer), value, num_digits, specs.upper());
    break;
  case presentation_type::oct:
    num_digits = count_digits<3>(value);
    // Octal prefix '0' is counted as a digit, so only add it if precision
    // is not greater than the number of digits.
    if (specs.alt() && specs.precision <= num_digits && value != 0)
      prefix_append(prefix, '0');
    format_base2e<char>(3, appender(buffer), value, num_digits);
    break;
  case presentation_type::bin:
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'B' : 'b') << 8 | '0');
    num_digits = count_digits<1>(value);
    format_base2e<char>(1, appender(buffer), value, num_digits);
    break;
  case presentation_type::chr:
    return write_char<Char>(out, static_cast<Char>(value), specs);
  }

  unsigned size = (prefix != 0 ? prefix >> 24 : 0) + to_unsigned(num_digits) +
                  to_unsigned(grouping.count_separators(num_digits));
  return write_padded<Char, align::right>(
      out, specs, size, size, [&](reserve_iterator<OutputIt> it) {
        for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
          *it++ = static_cast<Char>(p & 0xff);
        return grouping.apply(it, string_view(buffer.data(), buffer.size()));
      });
}

#if FMT_USE_LOCALE
// Writes a localized value.
FMT_API auto write_loc(appender out, loc_value value, const format_specs& specs,
                       locale_ref loc) -> bool;
#endif
template <typename OutputIt>
inline auto write_loc(OutputIt, const loc_value&, const format_specs&,
                      locale_ref) -> bool {
  return false;
}

template <typename UInt> struct write_int_arg {
  UInt abs_value;
  unsigned prefix;
};

template <typename T>
FMT_CONSTEXPR auto make_write_int_arg(T value, sign s)
    -> write_int_arg<uint32_or_64_or_128_t<T>> {
  auto prefix = 0u;
  auto abs_value = static_cast<uint32_or_64_or_128_t<T>>(value);
  if (is_negative(value)) {
    prefix = 0x01000000 | '-';
    abs_value = 0 - abs_value;
  } else {
    constexpr const unsigned prefixes[4] = {0, 0, 0x1000000u | '+',
                                            0x1000000u | ' '};
    prefix = prefixes[static_cast<int>(s)];
  }
  return {abs_value, prefix};
}

template <typename Char = char> struct loc_writer {
  basic_appender<Char> out;
  const format_specs& specs;
  std::basic_string<Char> sep;
  std::string grouping;
  std::basic_string<Char> decimal_point;

  template <typename T, FMT_ENABLE_IF(is_integer<T>::value)>
  auto operator()(T value) -> bool {
    auto arg = make_write_int_arg(value, specs.sign());
    write_int(out, static_cast<uint64_or_128_t<T>>(arg.abs_value), arg.prefix,
              specs, digit_grouping<Char>(grouping, sep));
    return true;
  }

  template <typename T, FMT_ENABLE_IF(!is_integer<T>::value)>
  auto operator()(T) -> bool {
    return false;
  }
};

// Size and padding computation separate from write_int to avoid template bloat.
struct size_padding {
  unsigned size;
  unsigned padding;

  FMT_CONSTEXPR size_padding(int num_digits, unsigned prefix,
                             const format_specs& specs)
      : size((prefix >> 24) + to_unsigned(num_digits)), padding(0) {
    if (specs.align() == align::numeric) {
      auto width = to_unsigned(specs.width);
      if (width > size) {
        padding = width - size;
        size = width;
      }
    } else if (specs.precision > num_digits) {
      size = (prefix >> 24) + to_unsigned(specs.precision);
      padding = to_unsigned(specs.precision - num_digits);
    }
  }
};

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR FMT_INLINE auto write_int(OutputIt out, write_int_arg<T> arg,
                                        const format_specs& specs) -> OutputIt {
  static_assert(std::is_same<T, uint32_or_64_or_128_t<T>>::value, "");

  constexpr int buffer_size = num_bits<T>();
  char buffer[buffer_size];
  if (is_constant_evaluated()) fill_n(buffer, buffer_size, '\0');
  const char* begin = nullptr;
  const char* end = buffer + buffer_size;

  auto abs_value = arg.abs_value;
  auto prefix = arg.prefix;
  switch (specs.type()) {
  default: FMT_ASSERT(false, ""); FMT_FALLTHROUGH;
  case presentation_type::none:
  case presentation_type::dec:
    begin = do_format_decimal(buffer, abs_value, buffer_size);
    break;
  case presentation_type::hex:
    begin = do_format_base2e(4, buffer, abs_value, buffer_size, specs.upper());
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'X' : 'x') << 8 | '0');
    break;
  case presentation_type::oct: {
    begin = do_format_base2e(3, buffer, abs_value, buffer_size);
    // Octal prefix '0' is counted as a digit, so only add it if precision
    // is not greater than the number of digits.
    auto num_digits = end - begin;
    if (specs.alt() && specs.precision <= num_digits && abs_value != 0)
      prefix_append(prefix, '0');
    break;
  }
  case presentation_type::bin:
    begin = do_format_base2e(1, buffer, abs_value, buffer_size);
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'B' : 'b') << 8 | '0');
    break;
  case presentation_type::chr:
    return write_char<Char>(out, static_cast<Char>(abs_value), specs);
  }

  // Write an integer in the format
  //   <left-padding><prefix><numeric-padding><digits><right-padding>
  // prefix contains chars in three lower bytes and the size in the fourth byte.
  int num_digits = static_cast<int>(end - begin);
  // Slightly faster check for specs.width == 0 && specs.precision == -1.
  if ((specs.width | (specs.precision + 1)) == 0) {
    auto it = reserve(out, to_unsigned(num_digits) + (prefix >> 24));
    for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
      *it++ = static_cast<Char>(p & 0xff);
    return base_iterator(out, copy<Char>(begin, end, it));
  }
  auto sp = size_padding(num_digits, prefix, specs);
  unsigned padding = sp.padding;
  return write_padded<Char, align::right>(
      out, specs, sp.size, [=](reserve_iterator<OutputIt> it) {
        for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
          *it++ = static_cast<Char>(p & 0xff);
        it = detail::fill_n(it, padding, static_cast<Char>('0'));
        return copy<Char>(begin, end, it);
      });
}

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR FMT_NOINLINE auto write_int_noinline(OutputIt out,
                                                   write_int_arg<T> arg,
                                                   const format_specs& specs)
    -> OutputIt {
  return write_int<Char>(out, arg, specs);
}

template <typename Char, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value)>
FMT_CONSTEXPR FMT_INLINE auto write(basic_appender<Char> out, T value,
                                    const format_specs& specs, locale_ref loc)
    -> basic_appender<Char> {
  if (specs.localized() && write_loc(out, value, specs, loc)) return out;
  return write_int_noinline<Char>(out, make_write_int_arg(value, specs.sign()),
                                  specs);
}

// An inlined version of write used in format string compilation.
template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value &&
                        !std::is_same<OutputIt, basic_appender<Char>>::value)>
FMT_CONSTEXPR FMT_INLINE auto write(OutputIt out, T value,
                                    const format_specs& specs, locale_ref loc)
    -> OutputIt {
  if (specs.localized() && write_loc(out, value, specs, loc)) return out;
  return write_int<Char>(out, make_write_int_arg(value, specs.sign()), specs);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> s,
                         const format_specs& specs) -> OutputIt {
  auto data = s.data();
  auto size = s.size();
  if (specs.precision >= 0 && to_unsigned(specs.precision) < size)
    size = code_point_index(s, to_unsigned(specs.precision));

  bool is_debug = specs.type() == presentation_type::debug;
  if (is_debug) {
    auto buf = counting_buffer<Char>();
    write_escaped_string(basic_appender<Char>(buf), s);
    size = buf.count();
  }

  size_t width = 0;
  if (specs.width != 0) {
    width =
        is_debug ? size : compute_width(basic_string_view<Char>(data, size));
  }
  return write_padded<Char>(
      out, specs, size, width, [=](reserve_iterator<OutputIt> it) {
        return is_debug ? write_escaped_string(it, s)
                        : copy<Char>(data, data + size, it);
      });
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> s,
                         const format_specs& specs, locale_ref) -> OutputIt {
  return write<Char>(out, s, specs);
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, const Char* s, const format_specs& specs,
                         locale_ref) -> OutputIt {
  if (specs.type() == presentation_type::pointer)
    return write_ptr<Char>(out, bit_cast<uintptr_t>(s), &specs);
  if (!s) report_error("string pointer is null");
  return write<Char>(out, basic_string_view<Char>(s), specs, {});
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value)>
FMT_CONSTEXPR auto write(OutputIt out, T value) -> OutputIt {
  auto abs_value = static_cast<uint32_or_64_or_128_t<T>>(value);
  bool negative = is_negative(value);
  // Don't do -abs_value since it trips unsigned-integer-overflow sanitizer.
  if (negative) abs_value = ~abs_value + 1;
  int num_digits = count_digits(abs_value);
  auto size = (negative ? 1 : 0) + static_cast<size_t>(num_digits);
  if (auto ptr = to_pointer<Char>(out, size)) {
    if (negative) *ptr++ = static_cast<Char>('-');
    format_decimal<Char>(ptr, abs_value, num_digits);
    return out;
  }
  if (negative) *out++ = static_cast<Char>('-');
  return format_decimal<Char>(out, abs_value, num_digits);
}

template <typename Char>
FMT_CONSTEXPR auto parse_align(const Char* begin, const Char* end,
                               format_specs& specs) -> const Char* {
  FMT_ASSERT(begin != end, "");
  auto alignment = align::none;
  auto p = begin + code_point_length(begin);
  if (end - p <= 0) p = begin;
  for (;;) {
    switch (to_ascii(*p)) {
    case '<': alignment = align::left; break;
    case '>': alignment = align::right; break;
    case '^': alignment = align::center; break;
    }
    if (alignment != align::none) {
      if (p != begin) {
        auto c = *begin;
        if (c == '}') return begin;
        if (c == '{') {
          report_error("invalid fill character '{'");
          return begin;
        }
        specs.set_fill(basic_string_view<Char>(begin, to_unsigned(p - begin)));
        begin = p + 1;
      } else {
        ++begin;
      }
      break;
    } else if (p == begin) {
      break;
    }
    p = begin;
  }
  specs.set_align(alignment);
  return begin;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR20 auto write_nonfinite(OutputIt out, bool isnan,
                                     format_specs specs, sign s) -> OutputIt {
  auto str =
      isnan ? (specs.upper() ? "NAN" : "nan") : (specs.upper() ? "INF" : "inf");
  constexpr size_t str_size = 3;
  auto size = str_size + (s != sign::none ? 1 : 0);
  // Replace '0'-padding with space for non-finite values.
  const bool is_zero_fill =
      specs.fill_size() == 1 && specs.fill_unit<Char>() == '0';
  if (is_zero_fill) specs.set_fill(' ');
  return write_padded<Char>(out, specs, size,
                            [=](reserve_iterator<OutputIt> it) {
                              if (s != sign::none)
                                *it++ = detail::getsign<Char>(s);
                              return copy<Char>(str, str + str_size, it);
                            });
}

// A decimal floating-point number significand * pow(10, exp).
struct big_decimal_fp {
  const char* significand;
  int significand_size;
  int exponent;
};

constexpr auto get_significand_size(const big_decimal_fp& f) -> int {
  return f.significand_size;
}
template <typename T>
inline auto get_significand_size(const dragonbox::decimal_fp<T>& f) -> int {
  return count_digits(f.significand);
}

template <typename Char, typename OutputIt>
constexpr auto write_significand(OutputIt out, const char* significand,
                                 int significand_size) -> OutputIt {
  return copy<Char>(significand, significand + significand_size, out);
}
template <typename Char, typename OutputIt, typename UInt>
inline auto write_significand(OutputIt out, UInt significand,
                              int significand_size) -> OutputIt {
  return format_decimal<Char>(out, significand, significand_size);
}
template <typename Char, typename OutputIt, typename T, typename Grouping>
FMT_CONSTEXPR20 auto write_significand(OutputIt out, T significand,
                                       int significand_size, int exponent,
                                       const Grouping& grouping) -> OutputIt {
  if (!grouping.has_separator()) {
    out = write_significand<Char>(out, significand, significand_size);
    return detail::fill_n(out, exponent, static_cast<Char>('0'));
  }
  auto buffer = memory_buffer();
  write_significand<char>(appender(buffer), significand, significand_size);
  detail::fill_n(appender(buffer), exponent, '0');
  return grouping.apply(out, string_view(buffer.data(), buffer.size()));
}

template <typename Char, typename UInt,
          FMT_ENABLE_IF(std::is_integral<UInt>::value)>
inline auto write_significand(Char* out, UInt significand, int significand_size,
                              int integral_size, Char decimal_point) -> Char* {
  if (!decimal_point) return format_decimal(out, significand, significand_size);
  out += significand_size + 1;
  Char* end = out;
  int floating_size = significand_size - integral_size;
  for (int i = floating_size / 2; i > 0; --i) {
    out -= 2;
    write2digits(out, static_cast<std::size_t>(significand % 100));
    significand /= 100;
  }
  if (floating_size % 2 != 0) {
    *--out = static_cast<Char>('0' + significand % 10);
    significand /= 10;
  }
  *--out = decimal_point;
  format_decimal(out - integral_size, significand, integral_size);
  return end;
}

template <typename OutputIt, typename UInt, typename Char,
          FMT_ENABLE_IF(!std::is_pointer<remove_cvref_t<OutputIt>>::value)>
inline auto write_significand(OutputIt out, UInt significand,
                              int significand_size, int integral_size,
                              Char decimal_point) -> OutputIt {
  // Buffer is large enough to hold digits (digits10 + 1) and a decimal point.
  Char buffer[digits10<UInt>() + 2];
  auto end = write_significand(buffer, significand, significand_size,
                               integral_size, decimal_point);
  return detail::copy_noinline<Char>(buffer, end, out);
}

template <typename OutputIt, typename Char>
FMT_CONSTEXPR auto write_significand(OutputIt out, const char* significand,
                                     int significand_size, int integral_size,
                                     Char decimal_point) -> OutputIt {
  out = detail::copy_noinline<Char>(significand, significand + integral_size,
                                    out);
  if (!decimal_point) return out;
  *out++ = decimal_point;
  return detail::copy_noinline<Char>(significand + integral_size,
                                     significand + significand_size, out);
}

template <typename OutputIt, typename Char, typename T, typename Grouping>
FMT_CONSTEXPR20 auto write_significand(OutputIt out, T significand,
                                       int significand_size, int integral_size,
                                       Char decimal_point,
                                       const Grouping& grouping) -> OutputIt {
  if (!grouping.has_separator()) {
    return write_significand(out, significand, significand_size, integral_size,
                             decimal_point);
  }
  auto buffer = basic_memory_buffer<Char>();
  write_significand(basic_appender<Char>(buffer), significand, significand_size,
                    integral_size, decimal_point);
  grouping.apply(
      out, basic_string_view<Char>(buffer.data(), to_unsigned(integral_size)));
  return detail::copy_noinline<Char>(buffer.data() + integral_size,
                                     buffer.end(), out);
}

template <typename Char, typename OutputIt, typename DecimalFP,
          typename Grouping = digit_grouping<Char>>
FMT_CONSTEXPR20 auto do_write_float(OutputIt out, const DecimalFP& f,
                                    const format_specs& specs, sign s,
                                    locale_ref loc) -> OutputIt {
  auto significand = f.significand;
  int significand_size = get_significand_size(f);
  const Char zero = static_cast<Char>('0');
  size_t size = to_unsigned(significand_size) + (s != sign::none ? 1 : 0);
  using iterator = reserve_iterator<OutputIt>;

  Char decimal_point = specs.localized() ? detail::decimal_point<Char>(loc)
                                         : static_cast<Char>('.');

  int output_exp = f.exponent + significand_size - 1;
  auto use_exp_format = [=]() {
    if (specs.type() == presentation_type::exp) return true;
    if (specs.type() == presentation_type::fixed) return false;
    // Use the fixed notation if the exponent is in [exp_lower, exp_upper),
    // e.g. 0.0001 instead of 1e-04. Otherwise use the exponent notation.
    const int exp_lower = -4, exp_upper = 16;
    return output_exp < exp_lower ||
           output_exp >= (specs.precision > 0 ? specs.precision : exp_upper);
  };
  if (use_exp_format()) {
    int num_zeros = 0;
    if (specs.alt()) {
      num_zeros = specs.precision - significand_size;
      if (num_zeros < 0) num_zeros = 0;
      size += to_unsigned(num_zeros);
    } else if (significand_size == 1) {
      decimal_point = Char();
    }
    auto abs_output_exp = output_exp >= 0 ? output_exp : -output_exp;
    int exp_digits = 2;
    if (abs_output_exp >= 100) exp_digits = abs_output_exp >= 1000 ? 4 : 3;

    size += to_unsigned((decimal_point ? 1 : 0) + 2 + exp_digits);
    char exp_char = specs.upper() ? 'E' : 'e';
    auto write = [=](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      // Insert a decimal point after the first digit and add an exponent.
      it = write_significand(it, significand, significand_size, 1,
                             decimal_point);
      if (num_zeros > 0) it = detail::fill_n(it, num_zeros, zero);
      *it++ = static_cast<Char>(exp_char);
      return write_exponent<Char>(output_exp, it);
    };
    return specs.width > 0
               ? write_padded<Char, align::right>(out, specs, size, write)
               : base_iterator(out, write(reserve(out, size)));
  }

  int exp = f.exponent + significand_size;
  if (f.exponent >= 0) {
    // 1234e5 -> 123400000[.0+]
    size += to_unsigned(f.exponent);
    int num_zeros = specs.precision - exp;
    abort_fuzzing_if(num_zeros > 5000);
    if (specs.alt()) {
      ++size;
      if (num_zeros <= 0 && specs.type() != presentation_type::fixed)
        num_zeros = 0;
      if (num_zeros > 0) size += to_unsigned(num_zeros);
    }
    auto grouping = Grouping(loc, specs.localized());
    size += to_unsigned(grouping.count_separators(exp));
    return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      it = write_significand<Char>(it, significand, significand_size,
                                   f.exponent, grouping);
      if (!specs.alt()) return it;
      *it++ = decimal_point;
      return num_zeros > 0 ? detail::fill_n(it, num_zeros, zero) : it;
    });
  } else if (exp > 0) {
    // 1234e-2 -> 12.34[0+]
    int num_zeros = specs.alt() ? specs.precision - significand_size : 0;
    size += 1 + static_cast<unsigned>(max_of(num_zeros, 0));
    auto grouping = Grouping(loc, specs.localized());
    size += to_unsigned(grouping.count_separators(exp));
    return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      it = write_significand(it, significand, significand_size, exp,
                             decimal_point, grouping);
      return num_zeros > 0 ? detail::fill_n(it, num_zeros, zero) : it;
    });
  }
  // 1234e-6 -> 0.001234
  int num_zeros = -exp;
  if (significand_size == 0 && specs.precision >= 0 &&
      specs.precision < num_zeros) {
    num_zeros = specs.precision;
  }
  bool pointy = num_zeros != 0 || significand_size != 0 || specs.alt();
  size += 1 + (pointy ? 1 : 0) + to_unsigned(num_zeros);
  return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
    if (s != sign::none) *it++ = detail::getsign<Char>(s);
    *it++ = zero;
    if (!pointy) return it;
    *it++ = decimal_point;
    it = detail::fill_n(it, num_zeros, zero);
    return write_significand<Char>(it, significand, significand_size);
  });
}

template <typename Char> class fallback_digit_grouping {
 public:
  constexpr fallback_digit_grouping(locale_ref, bool) {}

  constexpr auto has_separator() const -> bool { return false; }

  constexpr auto count_separators(int) const -> int { return 0; }

  template <typename Out, typename C>
  constexpr auto apply(Out out, basic_string_view<C>) const -> Out {
    return out;
  }
};

template <typename Char, typename OutputIt, typename DecimalFP>
FMT_CONSTEXPR20 auto write_float(OutputIt out, const DecimalFP& f,
                                 const format_specs& specs, sign s,
                                 locale_ref loc) -> OutputIt {
  if (is_constant_evaluated()) {
    return do_write_float<Char, OutputIt, DecimalFP,
                          fallback_digit_grouping<Char>>(out, f, specs, s, loc);
  } else {
    return do_write_float<Char>(out, f, specs, s, loc);
  }
}

template <typename T> constexpr auto isnan(T value) -> bool {
  return value != value;  // std::isnan doesn't support __float128.
}

template <typename T, typename Enable = void>
struct has_isfinite : std::false_type {};

template <typename T>
struct has_isfinite<T, enable_if_t<sizeof(std::isfinite(T())) != 0>>
    : std::true_type {};

template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value&&
                                        has_isfinite<T>::value)>
FMT_CONSTEXPR20 auto isfinite(T value) -> bool {
  constexpr T inf = T(std::numeric_limits<double>::infinity());
  if (is_constant_evaluated())
    return !detail::isnan(value) && value < inf && value > -inf;
  return std::isfinite(value);
}
template <typename T, FMT_ENABLE_IF(!has_isfinite<T>::value)>
FMT_CONSTEXPR auto isfinite(T value) -> bool {
  T inf = T(std::numeric_limits<double>::infinity());
  // std::isfinite doesn't support __float128.
  return !detail::isnan(value) && value < inf && value > -inf;
}

template <typename T, FMT_ENABLE_IF(is_floating_point<T>::value)>
FMT_INLINE FMT_CONSTEXPR bool signbit(T value) {
  if (is_constant_evaluated()) {
#ifdef __cpp_if_constexpr
    if constexpr (std::numeric_limits<double>::is_iec559) {
      auto bits = detail::bit_cast<uint64_t>(static_cast<double>(value));
      return (bits >> (num_bits<uint64_t>() - 1)) != 0;
    }
#endif
  }
  return std::signbit(static_cast<double>(value));
}

inline FMT_CONSTEXPR20 void adjust_precision(int& precision, int exp10) {
  // Adjust fixed precision by exponent because it is relative to decimal
  // point.
  if (exp10 > 0 && precision > max_value<int>() - exp10)
    FMT_THROW(format_error("number is too big"));
  precision += exp10;
}

class bigint {
 private:
  // A bigint is a number in the form bigit_[N - 1] ... bigit_[0] * 32^exp_.
  using bigit = uint32_t;  // A big digit.
  using double_bigit = uint64_t;
  enum { bigit_bits = num_bits<bigit>() };
  enum { bigits_capacity = 32 };
  basic_memory_buffer<bigit, bigits_capacity> bigits_;
  int exp_;

  friend struct formatter<bigint>;

  FMT_CONSTEXPR auto get_bigit(int i) const -> bigit {
    return i >= exp_ && i < num_bigits() ? bigits_[i - exp_] : 0;
  }

  FMT_CONSTEXPR void subtract_bigits(int index, bigit other, bigit& borrow) {
    auto result = double_bigit(bigits_[index]) - other - borrow;
    bigits_[index] = static_cast<bigit>(result);
    borrow = static_cast<bigit>(result >> (bigit_bits * 2 - 1));
  }

  FMT_CONSTEXPR void remove_leading_zeros() {
    int num_bigits = static_cast<int>(bigits_.size()) - 1;
    while (num_bigits > 0 && bigits_[num_bigits] == 0) --num_bigits;
    bigits_.resize(to_unsigned(num_bigits + 1));
  }

  // Computes *this -= other assuming aligned bigints and *this >= other.
  FMT_CONSTEXPR void subtract_aligned(const bigint& other) {
    FMT_ASSERT(other.exp_ >= exp_, "unaligned bigints");
    FMT_ASSERT(compare(*this, other) >= 0, "");
    bigit borrow = 0;
    int i = other.exp_ - exp_;
    for (size_t j = 0, n = other.bigits_.size(); j != n; ++i, ++j)
      subtract_bigits(i, other.bigits_[j], borrow);
    if (borrow != 0) subtract_bigits(i, 0, borrow);
    FMT_ASSERT(borrow == 0, "");
    remove_leading_zeros();
  }

  FMT_CONSTEXPR void multiply(uint32_t value) {
    bigit carry = 0;
    const double_bigit wide_value = value;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      double_bigit result = bigits_[i] * wide_value + carry;
      bigits_[i] = static_cast<bigit>(result);
      carry = static_cast<bigit>(result >> bigit_bits);
    }
    if (carry != 0) bigits_.push_back(carry);
  }

  template <typename UInt, FMT_ENABLE_IF(std::is_same<UInt, uint64_t>::value ||
                                         std::is_same<UInt, uint128_t>::value)>
  FMT_CONSTEXPR void multiply(UInt value) {
    using half_uint =
        conditional_t<std::is_same<UInt, uint128_t>::value, uint64_t, uint32_t>;
    const int shift = num_bits<half_uint>() - bigit_bits;
    const UInt lower = static_cast<half_uint>(value);
    const UInt upper = value >> num_bits<half_uint>();
    UInt carry = 0;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      UInt result = lower * bigits_[i] + static_cast<bigit>(carry);
      carry = (upper * bigits_[i] << shift) + (result >> bigit_bits) +
              (carry >> bigit_bits);
      bigits_[i] = static_cast<bigit>(result);
    }
    while (carry != 0) {
      bigits_.push_back(static_cast<bigit>(carry));
      carry >>= bigit_bits;
    }
  }

  template <typename UInt, FMT_ENABLE_IF(std::is_same<UInt, uint64_t>::value ||
                                         std::is_same<UInt, uint128_t>::value)>
  FMT_CONSTEXPR void assign(UInt n) {
    size_t num_bigits = 0;
    do {
      bigits_[num_bigits++] = static_cast<bigit>(n);
      n >>= bigit_bits;
    } while (n != 0);
    bigits_.resize(num_bigits);
    exp_ = 0;
  }

 public:
  FMT_CONSTEXPR bigint() : exp_(0) {}
  explicit bigint(uint64_t n) { assign(n); }

  bigint(const bigint&) = delete;
  void operator=(const bigint&) = delete;

  FMT_CONSTEXPR void assign(const bigint& other) {
    auto size = other.bigits_.size();
    bigits_.resize(size);
    auto data = other.bigits_.data();
    copy<bigit>(data, data + size, bigits_.data());
    exp_ = other.exp_;
  }

  template <typename Int> FMT_CONSTEXPR void operator=(Int n) {
    FMT_ASSERT(n > 0, "");
    assign(uint64_or_128_t<Int>(n));
  }

  FMT_CONSTEXPR auto num_bigits() const -> int {
    return static_cast<int>(bigits_.size()) + exp_;
  }

  FMT_CONSTEXPR auto operator<<=(int shift) -> bigint& {
    FMT_ASSERT(shift >= 0, "");
    exp_ += shift / bigit_bits;
    shift %= bigit_bits;
    if (shift == 0) return *this;
    bigit carry = 0;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      bigit c = bigits_[i] >> (bigit_bits - shift);
      bigits_[i] = (bigits_[i] << shift) + carry;
      carry = c;
    }
    if (carry != 0) bigits_.push_back(carry);
    return *this;
  }

  template <typename Int> FMT_CONSTEXPR auto operator*=(Int value) -> bigint& {
    FMT_ASSERT(value > 0, "");
    multiply(uint32_or_64_or_128_t<Int>(value));
    return *this;
  }

  friend FMT_CONSTEXPR auto compare(const bigint& b1, const bigint& b2) -> int {
    int num_bigits1 = b1.num_bigits(), num_bigits2 = b2.num_bigits();
    if (num_bigits1 != num_bigits2) return num_bigits1 > num_bigits2 ? 1 : -1;
    int i = static_cast<int>(b1.bigits_.size()) - 1;
    int j = static_cast<int>(b2.bigits_.size()) - 1;
    int end = i - j;
    if (end < 0) end = 0;
    for (; i >= end; --i, --j) {
      bigit b1_bigit = b1.bigits_[i], b2_bigit = b2.bigits_[j];
      if (b1_bigit != b2_bigit) return b1_bigit > b2_bigit ? 1 : -1;
    }
    if (i != j) return i > j ? 1 : -1;
    return 0;
  }

  // Returns compare(lhs1 + lhs2, rhs).
  friend FMT_CONSTEXPR auto add_compare(const bigint& lhs1, const bigint& lhs2,
                                        const bigint& rhs) -> int {
    int max_lhs_bigits = max_of(lhs1.num_bigits(), lhs2.num_bigits());
    int num_rhs_bigits = rhs.num_bigits();
    if (max_lhs_bigits + 1 < num_rhs_bigits) return -1;
    if (max_lhs_bigits > num_rhs_bigits) return 1;
    double_bigit borrow = 0;
    int min_exp = min_of(min_of(lhs1.exp_, lhs2.exp_), rhs.exp_);
    for (int i = num_rhs_bigits - 1; i >= min_exp; --i) {
      double_bigit sum = double_bigit(lhs1.get_bigit(i)) + lhs2.get_bigit(i);
      bigit rhs_bigit = rhs.get_bigit(i);
      if (sum > rhs_bigit + borrow) return 1;
      borrow = rhs_bigit + borrow - sum;
      if (borrow > 1) return -1;
      borrow <<= bigit_bits;
    }
    return borrow != 0 ? -1 : 0;
  }

  // Assigns pow(10, exp) to this bigint.
  FMT_CONSTEXPR20 void assign_pow10(int exp) {
    FMT_ASSERT(exp >= 0, "");
    if (exp == 0) return *this = 1;
    int bitmask = 1 << (num_bits<unsigned>() -
                        countl_zero(static_cast<uint32_t>(exp)) - 1);
    // pow(10, exp) = pow(5, exp) * pow(2, exp). First compute pow(5, exp) by
    // repeated squaring and multiplication.
    *this = 5;
    bitmask >>= 1;
    while (bitmask != 0) {
      square();
      if ((exp & bitmask) != 0) *this *= 5;
      bitmask >>= 1;
    }
    *this <<= exp;  // Multiply by pow(2, exp) by shifting.
  }

  FMT_CONSTEXPR20 void square() {
    int num_bigits = static_cast<int>(bigits_.size());
    int num_result_bigits = 2 * num_bigits;
    basic_memory_buffer<bigit, bigits_capacity> n(std::move(bigits_));
    bigits_.resize(to_unsigned(num_result_bigits));
    auto sum = uint128_t();
    for (int bigit_index = 0; bigit_index < num_bigits; ++bigit_index) {
      // Compute bigit at position bigit_index of the result by adding
      // cross-product terms n[i] * n[j] such that i + j == bigit_index.
      for (int i = 0, j = bigit_index; j >= 0; ++i, --j) {
        // Most terms are multiplied twice which can be optimized in the future.
        sum += double_bigit(n[i]) * n[j];
      }
      bigits_[bigit_index] = static_cast<bigit>(sum);
      sum >>= num_bits<bigit>();  // Compute the carry.
    }
    // Do the same for the top half.
    for (int bigit_index = num_bigits; bigit_index < num_result_bigits;
         ++bigit_index) {
      for (int j = num_bigits - 1, i = bigit_index - j; i < num_bigits;)
        sum += double_bigit(n[i++]) * n[j--];
      bigits_[bigit_index] = static_cast<bigit>(sum);
      sum >>= num_bits<bigit>();
    }
    remove_leading_zeros();
    exp_ *= 2;
  }

  // If this bigint has a bigger exponent than other, adds trailing zero to make
  // exponents equal. This simplifies some operations such as subtraction.
  FMT_CONSTEXPR void align(const bigint& other) {
    int exp_difference = exp_ - other.exp_;
    if (exp_difference <= 0) return;
    int num_bigits = static_cast<int>(bigits_.size());
    bigits_.resize(to_unsigned(num_bigits + exp_difference));
    for (int i = num_bigits - 1, j = i + exp_difference; i >= 0; --i, --j)
      bigits_[j] = bigits_[i];
    memset(bigits_.data(), 0, to_unsigned(exp_difference) * sizeof(bigit));
    exp_ -= exp_difference;
  }

  // Divides this bignum by divisor, assigning the remainder to this and
  // returning the quotient.
  FMT_CONSTEXPR auto divmod_assign(const bigint& divisor) -> int {
    FMT_ASSERT(this != &divisor, "");
    if (compare(*this, divisor) < 0) return 0;
    FMT_ASSERT(divisor.bigits_[divisor.bigits_.size() - 1u] != 0, "");
    align(divisor);
    int quotient = 0;
    do {
      subtract_aligned(divisor);
      ++quotient;
    } while (compare(*this, divisor) >= 0);
    return quotient;
  }
};

// format_dragon flags.
enum dragon {
  predecessor_closer = 1,
  fixup = 2,  // Run fixup to correct exp10 which can be off by one.
  fixed = 4,
};

// Formats a floating-point number using a variation of the Fixed-Precision
// Positive Floating-Point Printout ((FPP)^2) algorithm by Steele & White:
// https://fmt.dev/papers/p372-steele.pdf.
FMT_CONSTEXPR20 inline void format_dragon(basic_fp<uint128_t> value,
                                          unsigned flags, int num_digits,
                                          buffer<char>& buf, int& exp10) {
  bigint numerator;    // 2 * R in (FPP)^2.
  bigint denominator;  // 2 * S in (FPP)^2.
  // lower and upper are differences between value and corresponding boundaries.
  bigint lower;             // (M^- in (FPP)^2).
  bigint upper_store;       // upper's value if different from lower.
  bigint* upper = nullptr;  // (M^+ in (FPP)^2).
  // Shift numerator and denominator by an extra bit or two (if lower boundary
  // is closer) to make lower and upper integers. This eliminates multiplication
  // by 2 during later computations.
  bool is_predecessor_closer = (flags & dragon::predecessor_closer) != 0;
  int shift = is_predecessor_closer ? 2 : 1;
  if (value.e >= 0) {
    numerator = value.f;
    numerator <<= value.e + shift;
    lower = 1;
    lower <<= value.e;
    if (is_predecessor_closer) {
      upper_store = 1;
      upper_store <<= value.e + 1;
      upper = &upper_store;
    }
    denominator.assign_pow10(exp10);
    denominator <<= shift;
  } else if (exp10 < 0) {
    numerator.assign_pow10(-exp10);
    lower.assign(numerator);
    if (is_predecessor_closer) {
      upper_store.assign(numerator);
      upper_store <<= 1;
      upper = &upper_store;
    }
    numerator *= value.f;
    numerator <<= shift;
    denominator = 1;
    denominator <<= shift - value.e;
  } else {
    numerator = value.f;
    numerator <<= shift;
    denominator.assign_pow10(exp10);
    denominator <<= shift - value.e;
    lower = 1;
    if (is_predecessor_closer) {
      upper_store = 1ULL << 1;
      upper = &upper_store;
    }
  }
  int even = static_cast<int>((value.f & 1) == 0);
  if (!upper) upper = &lower;
  bool shortest = num_digits < 0;
  if ((flags & dragon::fixup) != 0) {
    if (add_compare(numerator, *upper, denominator) + even <= 0) {
      --exp10;
      numerator *= 10;
      if (num_digits < 0) {
        lower *= 10;
        if (upper != &lower) *upper *= 10;
      }
    }
    if ((flags & dragon::fixed) != 0) adjust_precision(num_digits, exp10 + 1);
  }
  // Invariant: value == (numerator / denominator) * pow(10, exp10).
  if (shortest) {
    // Generate the shortest representation.
    num_digits = 0;
    char* data = buf.data();
    for (;;) {
      int digit = numerator.divmod_assign(denominator);
      bool low = compare(numerator, lower) - even < 0;  // numerator <[=] lower.
      // numerator + upper >[=] pow10:
      bool high = add_compare(numerator, *upper, denominator) + even > 0;
      data[num_digits++] = static_cast<char>('0' + digit);
      if (low || high) {
        if (!low) {
          ++data[num_digits - 1];
        } else if (high) {
          int result = add_compare(numerator, numerator, denominator);
          // Round half to even.
          if (result > 0 || (result == 0 && (digit % 2) != 0))
            ++data[num_digits - 1];
        }
        buf.try_resize(to_unsigned(num_digits));
        exp10 -= num_digits - 1;
        return;
      }
      numerator *= 10;
      lower *= 10;
      if (upper != &lower) *upper *= 10;
    }
  }
  // Generate the given number of digits.
  exp10 -= num_digits - 1;
  if (num_digits <= 0) {
    auto digit = '0';
    if (num_digits == 0) {
      denominator *= 10;
      digit = add_compare(numerator, numerator, denominator) > 0 ? '1' : '0';
    }
    buf.push_back(digit);
    return;
  }
  buf.try_resize(to_unsigned(num_digits));
  for (int i = 0; i < num_digits - 1; ++i) {
    int digit = numerator.divmod_assign(denominator);
    buf[i] = static_cast<char>('0' + digit);
    numerator *= 10;
  }
  int digit = numerator.divmod_assign(denominator);
  auto result = add_compare(numerator, numerator, denominator);
  if (result > 0 || (result == 0 && (digit % 2) != 0)) {
    if (digit == 9) {
      const auto overflow = '0' + 10;
      buf[num_digits - 1] = overflow;
      // Propagate the carry.
      for (int i = num_digits - 1; i > 0 && buf[i] == overflow; --i) {
        buf[i] = '0';
        ++buf[i - 1];
      }
      if (buf[0] == overflow) {
        buf[0] = '1';
        if ((flags & dragon::fixed) != 0)
          buf.push_back('0');
        else
          ++exp10;
      }
      return;
    }
    ++digit;
  }
  buf[num_digits - 1] = static_cast<char>('0' + digit);
}

// Formats a floating-point number using the hexfloat format.
template <typename Float, FMT_ENABLE_IF(!is_double_double<Float>::value)>
FMT_CONSTEXPR20 void format_hexfloat(Float value, format_specs specs,
                                     buffer<char>& buf) {
  // float is passed as double to reduce the number of instantiations and to
  // simplify implementation.
  static_assert(!std::is_same<Float, float>::value, "");

  using info = dragonbox::float_info<Float>;

  // Assume Float is in the format [sign][exponent][significand].
  using carrier_uint = typename info::carrier_uint;

  const auto num_float_significand_bits = detail::num_significand_bits<Float>();

  basic_fp<carrier_uint> f(value);
  f.e += num_float_significand_bits;
  if (!has_implicit_bit<Float>()) --f.e;

  const auto num_fraction_bits =
      num_float_significand_bits + (has_implicit_bit<Float>() ? 1 : 0);
  const auto num_xdigits = (num_fraction_bits + 3) / 4;

  const auto leading_shift = ((num_xdigits - 1) * 4);
  const auto leading_mask = carrier_uint(0xF) << leading_shift;
  const auto leading_xdigit =
      static_cast<uint32_t>((f.f & leading_mask) >> leading_shift);
  if (leading_xdigit > 1) f.e -= (32 - countl_zero(leading_xdigit) - 1);

  int print_xdigits = num_xdigits - 1;
  if (specs.precision >= 0 && print_xdigits > specs.precision) {
    const int shift = ((print_xdigits - specs.precision - 1) * 4);
    const auto mask = carrier_uint(0xF) << shift;
    const auto v = static_cast<uint32_t>((f.f & mask) >> shift);

    if (v >= 8) {
      const auto inc = carrier_uint(1) << (shift + 4);
      f.f += inc;
      f.f &= ~(inc - 1);
    }

    // Check long double overflow
    if (!has_implicit_bit<Float>()) {
      const auto implicit_bit = carrier_uint(1) << num_float_significand_bits;
      if ((f.f & implicit_bit) == implicit_bit) {
        f.f >>= 4;
        f.e += 4;
      }
    }

    print_xdigits = specs.precision;
  }

  char xdigits[num_bits<carrier_uint>() / 4];
  detail::fill_n(xdigits, sizeof(xdigits), '0');
  format_base2e(4, xdigits, f.f, num_xdigits, specs.upper());

  // Remove zero tail
  while (print_xdigits > 0 && xdigits[print_xdigits] == '0') --print_xdigits;

  buf.push_back('0');
  buf.push_back(specs.upper() ? 'X' : 'x');
  buf.push_back(xdigits[0]);
  if (specs.alt() || print_xdigits > 0 || print_xdigits < specs.precision)
    buf.push_back('.');
  buf.append(xdigits + 1, xdigits + 1 + print_xdigits);
  for (; print_xdigits < specs.precision; ++print_xdigits) buf.push_back('0');

  buf.push_back(specs.upper() ? 'P' : 'p');

  uint32_t abs_e;
  if (f.e < 0) {
    buf.push_back('-');
    abs_e = static_cast<uint32_t>(-f.e);
  } else {
    buf.push_back('+');
    abs_e = static_cast<uint32_t>(f.e);
  }
  format_decimal<char>(appender(buf), abs_e, detail::count_digits(abs_e));
}

template <typename Float, FMT_ENABLE_IF(is_double_double<Float>::value)>
FMT_CONSTEXPR20 void format_hexfloat(Float value, format_specs specs,
                                     buffer<char>& buf) {
  format_hexfloat(static_cast<double>(value), specs, buf);
}

constexpr auto fractional_part_rounding_thresholds(int index) -> uint32_t {
  // For checking rounding thresholds.
  // The kth entry is chosen to be the smallest integer such that the
  // upper 32-bits of 10^(k+1) times it is strictly bigger than 5 * 10^k.
  // It is equal to ceil(2^31 + 2^32/10^(k + 1)).
  // These are stored in a string literal because we cannot have static arrays
  // in constexpr functions and non-static ones are poorly optimized.
  return U"\x9999999a\x828f5c29\x80418938\x80068db9\x8000a7c6\x800010c7"
         U"\x800001ae\x8000002b"[index];
}

template <typename Float>
FMT_CONSTEXPR20 auto format_float(Float value, int precision,
                                  const format_specs& specs, bool binary32,
                                  buffer<char>& buf) -> int {
  // float is passed as double to reduce the number of instantiations.
  static_assert(!std::is_same<Float, float>::value, "");
  auto converted_value = convert_float(value);

  const bool fixed = specs.type() == presentation_type::fixed;
  if (value == 0) {
    if (precision <= 0 || !fixed) {
      buf.push_back('0');
      return 0;
    }
    buf.try_resize(to_unsigned(precision));
    fill_n(buf.data(), precision, '0');
    return -precision;
  }

  int exp = 0;
  bool use_dragon = true;
  unsigned dragon_flags = 0;
  if (!is_fast_float<Float>() || is_constant_evaluated()) {
    const auto inv_log2_10 = 0.3010299956639812;  // 1 / log2(10)
    using info = dragonbox::float_info<decltype(converted_value)>;
    const auto f = basic_fp<typename info::carrier_uint>(converted_value);
    // Compute exp, an approximate power of 10, such that
    //   10^(exp - 1) <= value < 10^exp or 10^exp <= value < 10^(exp + 1).
    // This is based on log10(value) == log2(value) / log2(10) and approximation
    // of log2(value) by e + num_fraction_bits idea from double-conversion.
    auto e = (f.e + count_digits<1>(f.f) - 1) * inv_log2_10 - 1e-10;
    exp = static_cast<int>(e);
    if (e > exp) ++exp;  // Compute ceil.
    dragon_flags = dragon::fixup;
  } else {
    // Extract significand bits and exponent bits.
    using info = dragonbox::float_info<double>;
    auto br = bit_cast<uint64_t>(static_cast<double>(value));

    const uint64_t significand_mask =
        (static_cast<uint64_t>(1) << num_significand_bits<double>()) - 1;
    uint64_t significand = (br & significand_mask);
    int exponent = static_cast<int>((br & exponent_mask<double>()) >>
                                    num_significand_bits<double>());

    if (exponent != 0) {  // Check if normal.
      exponent -= exponent_bias<double>() + num_significand_bits<double>();
      significand |=
          (static_cast<uint64_t>(1) << num_significand_bits<double>());
      significand <<= 1;
    } else {
      // Normalize subnormal inputs.
      FMT_ASSERT(significand != 0, "zeros should not appear here");
      int shift = countl_zero(significand);
      FMT_ASSERT(shift >= num_bits<uint64_t>() - num_significand_bits<double>(),
                 "");
      shift -= (num_bits<uint64_t>() - num_significand_bits<double>() - 2);
      exponent = (std::numeric_limits<double>::min_exponent -
                  num_significand_bits<double>()) -
                 shift;
      significand <<= shift;
    }

    // Compute the first several nonzero decimal significand digits.
    // We call the number we get the first segment.
    const int k = info::kappa - dragonbox::floor_log10_pow2(exponent);
    exp = -k;
    const int beta = exponent + dragonbox::floor_log2_pow10(k);
    uint64_t first_segment;
    bool has_more_segments;
    int digits_in_the_first_segment;
    {
      const auto r = dragonbox::umul192_upper128(
          significand << beta, dragonbox::get_cached_power(k));
      first_segment = r.high();
      has_more_segments = r.low() != 0;

      // The first segment can have 18 ~ 19 digits.
      if (first_segment >= 1000000000000000000ULL) {
        digits_in_the_first_segment = 19;
      } else {
        // When it is of 18-digits, we align it to 19-digits by adding a bogus
        // zero at the end.
        digits_in_the_first_segment = 18;
        first_segment *= 10;
      }
    }

    // Compute the actual number of decimal digits to print.
    if (fixed) adjust_precision(precision, exp + digits_in_the_first_segment);

    // Use Dragon4 only when there might be not enough digits in the first
    // segment.
    if (digits_in_the_first_segment > precision) {
      use_dragon = false;

      if (precision <= 0) {
        exp += digits_in_the_first_segment;

        if (precision < 0) {
          // Nothing to do, since all we have are just leading zeros.
          buf.try_resize(0);
        } else {
          // We may need to round-up.
          buf.try_resize(1);
          if ((first_segment | static_cast<uint64_t>(has_more_segments)) >
              5000000000000000000ULL) {
            buf[0] = '1';
          } else {
            buf[0] = '0';
          }
        }
      }  // precision <= 0
      else {
        exp += digits_in_the_first_segment - precision;

        // When precision > 0, we divide the first segment into three
        // subsegments, each with 9, 9, and 0 ~ 1 digits so that each fits
        // in 32-bits which usually allows faster calculation than in
        // 64-bits. Since some compiler (e.g. MSVC) doesn't know how to optimize
        // division-by-constant for large 64-bit divisors, we do it here
        // manually. The magic number 7922816251426433760 below is equal to
        // ceil(2^(64+32) / 10^10).
        const uint32_t first_subsegment = static_cast<uint32_t>(
            dragonbox::umul128_upper64(first_segment, 7922816251426433760ULL) >>
            32);
        const uint64_t second_third_subsegments =
            first_segment - first_subsegment * 10000000000ULL;

        uint64_t prod;
        uint32_t digits;
        bool should_round_up;
        int number_of_digits_to_print = min_of(precision, 9);

        // Print a 9-digits subsegment, either the first or the second.
        auto print_subsegment = [&](uint32_t subsegment, char* buffer) {
          int number_of_digits_printed = 0;

          // If we want to print an odd number of digits from the subsegment,
          if ((number_of_digits_to_print & 1) != 0) {
            // Convert to 64-bit fixed-point fractional form with 1-digit
            // integer part. The magic number 720575941 is a good enough
            // approximation of 2^(32 + 24) / 10^8; see
            // https://jk-jeon.github.io/posts/2022/12/fixed-precision-formatting/#fixed-length-case
            // for details.
            prod = ((subsegment * static_cast<uint64_t>(720575941)) >> 24) + 1;
            digits = static_cast<uint32_t>(prod >> 32);
            *buffer = static_cast<char>('0' + digits);
            number_of_digits_printed++;
          }
          // If we want to print an even number of digits from the
          // first_subsegment,
          else {
            // Convert to 64-bit fixed-point fractional form with 2-digits
            // integer part. The magic number 450359963 is a good enough
            // approximation of 2^(32 + 20) / 10^7; see
            // https://jk-jeon.github.io/posts/2022/12/fixed-precision-formatting/#fixed-length-case
            // for details.
            prod = ((subsegment * static_cast<uint64_t>(450359963)) >> 20) + 1;
            digits = static_cast<uint32_t>(prod >> 32);
            write2digits(buffer, digits);
            number_of_digits_printed += 2;
          }

          // Print all digit pairs.
          while (number_of_digits_printed < number_of_digits_to_print) {
            prod = static_cast<uint32_t>(prod) * static_cast<uint64_t>(100);
            digits = static_cast<uint32_t>(prod >> 32);
            write2digits(buffer + number_of_digits_printed, digits);
            number_of_digits_printed += 2;
          }
        };

        // Print first subsegment.
        print_subsegment(first_subsegment, buf.data());

        // Perform rounding if the first subsegment is the last subsegment to
        // print.
        if (precision <= 9) {
          // Rounding inside the subsegment.
          // We round-up if:
          //  - either the fractional part is strictly larger than 1/2, or
          //  - the fractional part is exactly 1/2 and the last digit is odd.
          // We rely on the following observations:
          //  - If fractional_part >= threshold, then the fractional part is
          //    strictly larger than 1/2.
          //  - If the MSB of fractional_part is set, then the fractional part
          //    must be at least 1/2.
          //  - When the MSB of fractional_part is set, either
          //    second_third_subsegments being nonzero or has_more_segments
          //    being true means there are further digits not printed, so the
          //    fractional part is strictly larger than 1/2.
          if (precision < 9) {
            uint32_t fractional_part = static_cast<uint32_t>(prod);
            should_round_up =
                fractional_part >= fractional_part_rounding_thresholds(
                                       8 - number_of_digits_to_print) ||
                ((fractional_part >> 31) &
                 ((digits & 1) | (second_third_subsegments != 0) |
                  has_more_segments)) != 0;
          }
          // Rounding at the subsegment boundary.
          // In this case, the fractional part is at least 1/2 if and only if
          // second_third_subsegments >= 5000000000ULL, and is strictly larger
          // than 1/2 if we further have either second_third_subsegments >
          // 5000000000ULL or has_more_segments == true.
          else {
            should_round_up = second_third_subsegments > 5000000000ULL ||
                              (second_third_subsegments == 5000000000ULL &&
                               ((digits & 1) != 0 || has_more_segments));
          }
        }
        // Otherwise, print the second subsegment.
        else {
          // Compilers are not aware of how to leverage the maximum value of
          // second_third_subsegments to find out a better magic number which
          // allows us to eliminate an additional shift. 1844674407370955162 =
          // ceil(2^64/10) < ceil(2^64*(10^9/(10^10 - 1))).
          const uint32_t second_subsegment =
              static_cast<uint32_t>(dragonbox::umul128_upper64(
                  second_third_subsegments, 1844674407370955162ULL));
          const uint32_t third_subsegment =
              static_cast<uint32_t>(second_third_subsegments) -
              second_subsegment * 10;

          number_of_digits_to_print = precision - 9;
          print_subsegment(second_subsegment, buf.data() + 9);

          // Rounding inside the subsegment.
          if (precision < 18) {
            // The condition third_subsegment != 0 implies that the segment was
            // of 19 digits, so in this case the third segment should be
            // consisting of a genuine digit from the input.
            uint32_t fractional_part = static_cast<uint32_t>(prod);
            should_round_up =
                fractional_part >= fractional_part_rounding_thresholds(
                                       8 - number_of_digits_to_print) ||
                ((fractional_part >> 31) &
                 ((digits & 1) | (third_subsegment != 0) |
                  has_more_segments)) != 0;
          }
          // Rounding at the subsegment boundary.
          else {
            // In this case, the segment must be of 19 digits, thus
            // the third subsegment should be consisting of a genuine digit from
            // the input.
            should_round_up = third_subsegment > 5 ||
                              (third_subsegment == 5 &&
                               ((digits & 1) != 0 || has_more_segments));
          }
        }

        // Round-up if necessary.
        if (should_round_up) {
          ++buf[precision - 1];
          for (int i = precision - 1; i > 0 && buf[i] > '9'; --i) {
            buf[i] = '0';
            ++buf[i - 1];
          }
          if (buf[0] > '9') {
            buf[0] = '1';
            if (fixed)
              buf[precision++] = '0';
            else
              ++exp;
          }
        }
        buf.try_resize(to_unsigned(precision));
      }
    }  // if (digits_in_the_first_segment > precision)
    else {
      // Adjust the exponent for its use in Dragon4.
      exp += digits_in_the_first_segment - 1;
    }
  }
  if (use_dragon) {
    auto f = basic_fp<uint128_t>();
    bool is_predecessor_closer = binary32 ? f.assign(static_cast<float>(value))
                                          : f.assign(converted_value);
    if (is_predecessor_closer) dragon_flags |= dragon::predecessor_closer;
    if (fixed) dragon_flags |= dragon::fixed;
    // Limit precision to the maximum possible number of significant digits in
    // an IEEE754 double because we don't need to generate zeros.
    const int max_double_digits = 767;
    if (precision > max_double_digits) precision = max_double_digits;
    format_dragon(f, dragon_flags, precision, buf, exp);
  }
  if (!fixed && !specs.alt()) {
    // Remove trailing zeros.
    auto num_digits = buf.size();
    while (num_digits > 0 && buf[num_digits - 1] == '0') {
      --num_digits;
      ++exp;
    }
    buf.try_resize(num_digits);
  }
  return exp;
}

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR20 auto write_float(OutputIt out, T value, format_specs specs,
                                 locale_ref loc) -> OutputIt {
  // Use signbit because value < 0 is false for NaN.
  sign s = detail::signbit(value) ? sign::minus : specs.sign();

  if (!detail::isfinite(value))
    return write_nonfinite<Char>(out, detail::isnan(value), specs, s);

  if (specs.align() == align::numeric && s != sign::none) {
    *out++ = detail::getsign<Char>(s);
    s = sign::none;
    if (specs.width != 0) --specs.width;
  }

  int precision = specs.precision;
  if (precision < 0) {
    if (specs.type() != presentation_type::none) {
      precision = 6;
    } else if (is_fast_float<T>::value && !is_constant_evaluated()) {
      // Use Dragonbox for the shortest format.
      using floaty = conditional_t<sizeof(T) >= sizeof(double), double, float>;
      auto dec = dragonbox::to_decimal(static_cast<floaty>(value));
      return write_float<Char>(out, dec, specs, s, loc);
    }
  }

  memory_buffer buffer;
  if (specs.type() == presentation_type::hexfloat) {
    if (s != sign::none) buffer.push_back(detail::getsign<char>(s));
    format_hexfloat(convert_float(value), specs, buffer);
    return write_bytes<Char, align::right>(out, {buffer.data(), buffer.size()},
                                           specs);
  }

  if (specs.type() == presentation_type::exp) {
    if (precision == max_value<int>())
      report_error("number is too big");
    else
      ++precision;
    if (specs.precision != 0) specs.set_alt();
  } else if (specs.type() == presentation_type::fixed) {
    if (specs.precision != 0) specs.set_alt();
  } else if (precision == 0) {
    precision = 1;
  }
  int exp = format_float(convert_float(value), precision, specs,
                         std::is_same<T, float>(), buffer);

  specs.precision = precision;
  auto f = big_decimal_fp{buffer.data(), static_cast<int>(buffer.size()), exp};
  return write_float<Char>(out, f, specs, s, loc);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_floating_point<T>::value)>
FMT_CONSTEXPR20 auto write(OutputIt out, T value, format_specs specs,
                           locale_ref loc = {}) -> OutputIt {
  return specs.localized() && write_loc(out, value, specs, loc)
             ? out
             : write_float<Char>(out, value, specs, loc);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_fast_float<T>::value)>
FMT_CONSTEXPR20 auto write(OutputIt out, T value) -> OutputIt {
  if (is_constant_evaluated()) return write<Char>(out, value, format_specs());

  auto s = detail::signbit(value) ? sign::minus : sign::none;

  constexpr auto specs = format_specs();
  using floaty = conditional_t<sizeof(T) >= sizeof(double), double, float>;
  using floaty_uint = typename dragonbox::float_info<floaty>::carrier_uint;
  floaty_uint mask = exponent_mask<floaty>();
  if ((bit_cast<floaty_uint>(value) & mask) == mask)
    return write_nonfinite<Char>(out, std::isnan(value), specs, s);

  auto dec = dragonbox::to_decimal(static_cast<floaty>(value));
  return write_float<Char>(out, dec, specs, s, {});
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_floating_point<T>::value &&
                        !is_fast_float<T>::value)>
inline auto write(OutputIt out, T value) -> OutputIt {
  return write<Char>(out, value, format_specs());
}

template <typename Char, typename OutputIt>
auto write(OutputIt out, monostate, format_specs = {}, locale_ref = {})
    -> OutputIt {
  FMT_ASSERT(false, "");
  return out;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> value)
    -> OutputIt {
  return copy_noinline<Char>(value.begin(), value.end(), out);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(has_to_string_view<T>::value)>
constexpr auto write(OutputIt out, const T& value) -> OutputIt {
  return write<Char>(out, to_string_view(value));
}

// FMT_ENABLE_IF() condition separated to workaround an MSVC bug.
template <
    typename Char, typename OutputIt, typename T,
    bool check = std::is_enum<T>::value && !std::is_same<T, Char>::value &&
                 mapped_type_constant<T, Char>::value != type::custom_type,
    FMT_ENABLE_IF(check)>
FMT_CONSTEXPR auto write(OutputIt out, T value) -> OutputIt {
  return write<Char>(out, static_cast<underlying_t<T>>(value));
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(std::is_same<T, bool>::value)>
FMT_CONSTEXPR auto write(OutputIt out, T value, const format_specs& specs = {},
                         locale_ref = {}) -> OutputIt {
  return specs.type() != presentation_type::none &&
                 specs.type() != presentation_type::string
             ? write<Char>(out, value ? 1 : 0, specs, {})
             : write_bytes<Char>(out, value ? "true" : "false", specs);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, Char value) -> OutputIt {
  auto it = reserve(out, 1);
  *it++ = value;
  return base_iterator(out, it);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR20 auto write(OutputIt out, const Char* value) -> OutputIt {
  if (value) return write(out, basic_string_view<Char>(value));
  report_error("string pointer is null");
  return out;
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(std::is_same<T, void>::value)>
auto write(OutputIt out, const T* value, const format_specs& specs = {},
           locale_ref = {}) -> OutputIt {
  return write_ptr<Char>(out, bit_cast<uintptr_t>(value), &specs);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(mapped_type_constant<T, Char>::value ==
                            type::custom_type &&
                        !std::is_fundamental<T>::value)>
FMT_CONSTEXPR auto write(OutputIt out, const T& value) -> OutputIt {
  auto f = formatter<T, Char>();
  auto parse_ctx = parse_context<Char>({});
  f.parse(parse_ctx);
  auto ctx = basic_format_context<OutputIt, Char>(out, {}, {});
  return f.format(value, ctx);
}

template <typename T>
using is_builtin =
    bool_constant<std::is_same<T, int>::value || FMT_BUILTIN_TYPES>;

// An argument visitor that formats the argument and writes it via the output
// iterator. It's a class and not a generic lambda for compatibility with C++11.
template <typename Char> struct default_arg_formatter {
  using context = buffered_context<Char>;

  basic_appender<Char> out;

  void operator()(monostate) { report_error("argument not found"); }

  template <typename T, FMT_ENABLE_IF(is_builtin<T>::value)>
  void operator()(T value) {
    write<Char>(out, value);
  }

  template <typename T, FMT_ENABLE_IF(!is_builtin<T>::value)>
  void operator()(T) {
    FMT_ASSERT(false, "");
  }

  void operator()(typename basic_format_arg<context>::handle h) {
    // Use a null locale since the default format must be unlocalized.
    auto parse_ctx = parse_context<Char>({});
    auto format_ctx = context(out, {}, {});
    h.format(parse_ctx, format_ctx);
  }
};

template <typename Char> struct arg_formatter {
  basic_appender<Char> out;
  const format_specs& specs;
  FMT_NO_UNIQUE_ADDRESS locale_ref locale;

  template <typename T, FMT_ENABLE_IF(is_builtin<T>::value)>
  FMT_CONSTEXPR FMT_INLINE void operator()(T value) {
    detail::write<Char>(out, value, specs, locale);
  }

  template <typename T, FMT_ENABLE_IF(!is_builtin<T>::value)>
  void operator()(T) {
    FMT_ASSERT(false, "");
  }

  void operator()(typename basic_format_arg<buffered_context<Char>>::handle) {
    // User-defined types are handled separately because they require access
    // to the parse context.
  }
};

struct dynamic_spec_getter {
  template <typename T, FMT_ENABLE_IF(is_integer<T>::value)>
  FMT_CONSTEXPR auto operator()(T value) -> unsigned long long {
    return is_negative(value) ? ~0ull : static_cast<unsigned long long>(value);
  }

  template <typename T, FMT_ENABLE_IF(!is_integer<T>::value)>
  FMT_CONSTEXPR auto operator()(T) -> unsigned long long {
    report_error("width/precision is not integer");
    return 0;
  }
};

template <typename Context, typename ID>
FMT_CONSTEXPR auto get_arg(Context& ctx, ID id) -> basic_format_arg<Context> {
  auto arg = ctx.arg(id);
  if (!arg) report_error("argument not found");
  return arg;
}

template <typename Context>
FMT_CONSTEXPR int get_dynamic_spec(
    arg_id_kind kind, const arg_ref<typename Context::char_type>& ref,
    Context& ctx) {
  FMT_ASSERT(kind != arg_id_kind::none, "");
  auto arg =
      kind == arg_id_kind::index ? ctx.arg(ref.index) : ctx.arg(ref.name);
  if (!arg) report_error("argument not found");
  unsigned long long value = arg.visit(dynamic_spec_getter());
  if (value > to_unsigned(max_value<int>()))
    report_error("width/precision is out of range");
  return static_cast<int>(value);
}

template <typename Context>
FMT_CONSTEXPR void handle_dynamic_spec(
    arg_id_kind kind, int& value,
    const arg_ref<typename Context::char_type>& ref, Context& ctx) {
  if (kind != arg_id_kind::none) value = get_dynamic_spec(kind, ref, ctx);
}

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct static_named_arg : view {
  static constexpr auto name = Str.data;

  const T& value;
  static_named_arg(const T& v) : value(v) {}
};

template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct is_named_arg<static_named_arg<T, Char, N, Str>> : std::true_type {};

template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct is_static_named_arg<static_named_arg<T, Char, N, Str>> : std::true_type {
};

template <typename Char, size_t N, fmt::detail::fixed_string<Char, N> Str>
struct udl_arg {
  template <typename T> auto operator=(T&& value) const {
    return static_named_arg<T, Char, N, Str>(std::forward<T>(value));
  }
};
#else
template <typename Char> struct udl_arg {
  const Char* str;

  template <typename T> auto operator=(T&& value) const -> named_arg<Char, T> {
    return {str, std::forward<T>(value)};
  }
};
#endif  // FMT_USE_NONTYPE_TEMPLATE_ARGS

template <typename Char> struct format_handler {
  parse_context<Char> parse_ctx;
  buffered_context<Char> ctx;

  void on_text(const Char* begin, const Char* end) {
    copy_noinline<Char>(begin, end, ctx.out());
  }

  FMT_CONSTEXPR auto on_arg_id() -> int { return parse_ctx.next_arg_id(); }
  FMT_CONSTEXPR auto on_arg_id(int id) -> int {
    parse_ctx.check_arg_id(id);
    return id;
  }
  FMT_CONSTEXPR auto on_arg_id(basic_string_view<Char> id) -> int {
    parse_ctx.check_arg_id(id);
    int arg_id = ctx.arg_id(id);
    if (arg_id < 0) report_error("argument not found");
    return arg_id;
  }

  FMT_INLINE void on_replacement_field(int id, const Char*) {
    ctx.arg(id).visit(default_arg_formatter<Char>{ctx.out()});
  }

  auto on_format_specs(int id, const Char* begin, const Char* end)
      -> const Char* {
    auto arg = get_arg(ctx, id);
    // Not using a visitor for custom types gives better codegen.
    if (arg.format_custom(begin, parse_ctx, ctx)) return parse_ctx.begin();

    auto specs = dynamic_format_specs<Char>();
    begin = parse_format_specs(begin, end, specs, parse_ctx, arg.type());
    if (specs.dynamic()) {
      handle_dynamic_spec(specs.dynamic_width(), specs.width, specs.width_ref,
                          ctx);
      handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                          specs.precision_ref, ctx);
    }

    arg.visit(arg_formatter<Char>{ctx.out(), specs, ctx.locale()});
    return begin;
  }

  FMT_NORETURN void on_error(const char* message) { report_error(message); }
};

using format_func = void (*)(detail::buffer<char>&, int, const char*);
FMT_API void do_report_error(format_func func, int error_code,
                             const char* message) noexcept;

FMT_API void format_error_code(buffer<char>& out, int error_code,
                               string_view message) noexcept;

template <typename T, typename Char, type TYPE>
template <typename FormatContext>
FMT_CONSTEXPR auto native_formatter<T, Char, TYPE>::format(
    const T& val, FormatContext& ctx) const -> decltype(ctx.out()) {
  if (!specs_.dynamic())
    return write<Char>(ctx.out(), val, specs_, ctx.locale());
  auto specs = format_specs(specs_);
  handle_dynamic_spec(specs.dynamic_width(), specs.width, specs_.width_ref,
                      ctx);
  handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                      specs_.precision_ref, ctx);
  return write<Char>(ctx.out(), val, specs, ctx.locale());
}

// DEPRECATED! https://github.com/fmtlib/fmt/issues/4292.
template <typename T, typename Enable = void>
struct is_locale : std::false_type {};
template <typename T>
struct is_locale<T, void_t<decltype(T::classic())>> : std::true_type {};

// DEPRECATED!
template <typename Char = char> struct vformat_args {
  using type = basic_format_args<buffered_context<Char>>;
};
template <> struct vformat_args<char> {
  using type = format_args;
};

template <typename Char>
void vformat_to(buffer<Char>& buf, basic_string_view<Char> fmt,
                typename vformat_args<Char>::type args, locale_ref loc = {}) {
  auto out = basic_appender<Char>(buf);
  parse_format_string(
      fmt, format_handler<Char>{parse_context<Char>(fmt), {out, args, loc}});
}
}  // namespace detail

FMT_BEGIN_EXPORT

// A generic formatting context with custom output iterator and character
// (code unit) support. Char is the format string code unit type which can be
// different from OutputIt::value_type.
template <typename OutputIt, typename Char> class generic_context {
 private:
  OutputIt out_;
  basic_format_args<generic_context> args_;
  detail::locale_ref loc_;

 public:
  using char_type = Char;
  using iterator = OutputIt;
  using parse_context_type FMT_DEPRECATED = parse_context<Char>;
  template <typename T>
  using formatter_type FMT_DEPRECATED = formatter<T, Char>;
  enum { builtin_types = FMT_BUILTIN_TYPES };

  constexpr generic_context(OutputIt out,
                            basic_format_args<generic_context> args,
                            detail::locale_ref loc = {})
      : out_(out), args_(args), loc_(loc) {}
  generic_context(generic_context&&) = default;
  generic_context(const generic_context&) = delete;
  void operator=(const generic_context&) = delete;

  constexpr auto arg(int id) const -> basic_format_arg<generic_context> {
    return args_.get(id);
  }
  auto arg(basic_string_view<Char> name) const
      -> basic_format_arg<generic_context> {
    return args_.get(name);
  }
  constexpr auto arg_id(basic_string_view<Char> name) const -> int {
    return args_.get_id(name);
  }

  constexpr auto out() const -> iterator { return out_; }

  void advance_to(iterator it) {
    if (!detail::is_back_insert_iterator<iterator>()) out_ = it;
  }

  constexpr auto locale() const -> detail::locale_ref { return loc_; }
};

class loc_value {
 private:
  basic_format_arg<context> value_;

 public:
  template <typename T, FMT_ENABLE_IF(!detail::is_float128<T>::value)>
  loc_value(T value) : value_(value) {}

  template <typename T, FMT_ENABLE_IF(detail::is_float128<T>::value)>
  loc_value(T) {}

  template <typename Visitor> auto visit(Visitor&& vis) -> decltype(vis(0)) {
    return value_.visit(vis);
  }
};

// A locale facet that formats values in UTF-8.
// It is parameterized on the locale to avoid the heavy <locale> include.
template <typename Locale> class format_facet : public Locale::facet {
 private:
  std::string separator_;
  std::string grouping_;
  std::string decimal_point_;

 protected:
  virtual auto do_put(appender out, loc_value val,
                      const format_specs& specs) const -> bool;

 public:
  static FMT_API typename Locale::id id;

  explicit format_facet(Locale& loc);
  explicit format_facet(string_view sep = "", std::string grouping = "\3",
                        std::string decimal_point = ".")
      : separator_(sep.data(), sep.size()),
        grouping_(grouping),
        decimal_point_(decimal_point) {}

  auto put(appender out, loc_value val, const format_specs& specs) const
      -> bool {
    return do_put(out, val, specs);
  }
};

#define FMT_FORMAT_AS(Type, Base)                                   \
  template <typename Char>                                          \
  struct formatter<Type, Char> : formatter<Base, Char> {            \
    template <typename FormatContext>                               \
    FMT_CONSTEXPR auto format(Type value, FormatContext& ctx) const \
        -> decltype(ctx.out()) {                                    \
      return formatter<Base, Char>::format(value, ctx);             \
    }                                                               \
  }

FMT_FORMAT_AS(signed char, int);
FMT_FORMAT_AS(unsigned char, unsigned);
FMT_FORMAT_AS(short, int);
FMT_FORMAT_AS(unsigned short, unsigned);
FMT_FORMAT_AS(long, detail::long_type);
FMT_FORMAT_AS(unsigned long, detail::ulong_type);
FMT_FORMAT_AS(Char*, const Char*);
FMT_FORMAT_AS(detail::std_string_view<Char>, basic_string_view<Char>);
FMT_FORMAT_AS(std::nullptr_t, const void*);
FMT_FORMAT_AS(void*, const void*);

template <typename Char, size_t N>
struct formatter<Char[N], Char> : formatter<basic_string_view<Char>, Char> {};

template <typename Char, typename Traits, typename Allocator>
class formatter<std::basic_string<Char, Traits, Allocator>, Char>
    : public formatter<basic_string_view<Char>, Char> {};

template <int N, typename Char>
struct formatter<detail::bitint<N>, Char> : formatter<long long, Char> {};
template <int N, typename Char>
struct formatter<detail::ubitint<N>, Char>
    : formatter<unsigned long long, Char> {};

template <typename Char>
struct formatter<detail::float128, Char>
    : detail::native_formatter<detail::float128, Char,
                               detail::type::float_type> {};

template <typename T, typename Char>
struct formatter<T, Char, void_t<detail::format_as_result<T>>>
    : formatter<detail::format_as_result<T>, Char> {
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const T& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto&& val = format_as(value);  // Make an lvalue reference for format.
    return formatter<detail::format_as_result<T>, Char>::format(val, ctx);
  }
};

/**
 * Converts `p` to `const void*` for pointer formatting.
 *
 * **Example**:
 *
 *     auto s = fmt::format("{}", fmt::ptr(p));
 */
template <typename T> auto ptr(T p) -> const void* {
  static_assert(std::is_pointer<T>::value, "");
  return detail::bit_cast<const void*>(p);
}

/**
 * Converts `e` to the underlying type.
 *
 * **Example**:
 *
 *     enum class color { red, green, blue };
 *     auto s = fmt::format("{}", fmt::underlying(color::red));  // s == "0"
 */
template <typename Enum>
constexpr auto underlying(Enum e) noexcept -> underlying_t<Enum> {
  return static_cast<underlying_t<Enum>>(e);
}

namespace enums {
template <typename Enum, FMT_ENABLE_IF(std::is_enum<Enum>::value)>
constexpr auto format_as(Enum e) noexcept -> underlying_t<Enum> {
  return static_cast<underlying_t<Enum>>(e);
}
}  // namespace enums

#ifdef __cpp_lib_byte
template <> struct formatter<std::byte> : formatter<unsigned> {
  static auto format_as(std::byte b) -> unsigned char {
    return static_cast<unsigned char>(b);
  }
  template <typename Context>
  auto format(std::byte b, Context& ctx) const -> decltype(ctx.out()) {
    return formatter<unsigned>::format(format_as(b), ctx);
  }
};
#endif

struct bytes {
  string_view data;

  inline explicit bytes(string_view s) : data(s) {}
};

template <> struct formatter<bytes> {
 private:
  detail::dynamic_format_specs<> specs_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type::string_type);
  }

  template <typename FormatContext>
  auto format(bytes b, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                specs.width_ref, ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                specs.precision_ref, ctx);
    return detail::write_bytes<char>(ctx.out(), b.data, specs);
  }
};

// group_digits_view is not derived from view because it copies the argument.
template <typename T> struct group_digits_view {
  T value;
};

/**
 * Returns a view that formats an integer value using ',' as a
 * locale-independent thousands separator.
 *
 * **Example**:
 *
 *     fmt::print("{}", fmt::group_digits(12345));
 *     // Output: "12,345"
 */
template <typename T> auto group_digits(T value) -> group_digits_view<T> {
  return {value};
}

template <typename T> struct formatter<group_digits_view<T>> : formatter<T> {
 private:
  detail::dynamic_format_specs<> specs_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type::int_type);
  }

  template <typename FormatContext>
  auto format(group_digits_view<T> view, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                specs.width_ref, ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                specs.precision_ref, ctx);
    auto arg = detail::make_write_int_arg(view.value, specs.sign());
    return detail::write_int(
        ctx.out(), static_cast<detail::uint64_or_128_t<T>>(arg.abs_value),
        arg.prefix, specs, detail::digit_grouping<char>("\3", ","));
  }
};

template <typename T, typename Char> struct nested_view {
  const formatter<T, Char>* fmt;
  const T* value;
};

template <typename T, typename Char>
struct formatter<nested_view<T, Char>, Char> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }
  template <typename FormatContext>
  auto format(nested_view<T, Char> view, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return view.fmt->format(*view.value, ctx);
  }
};

template <typename T, typename Char = char> struct nested_formatter {
 private:
  basic_specs specs_;
  int width_;
  formatter<T, Char> formatter_;

 public:
  constexpr nested_formatter() : width_(0) {}

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;
    auto specs = format_specs();
    it = detail::parse_align(it, end, specs);
    specs_ = specs;
    Char c = *it;
    auto width_ref = detail::arg_ref<Char>();
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs, width_ref, ctx);
      width_ = specs.width;
    }
    ctx.advance_to(it);
    return formatter_.parse(ctx);
  }

  template <typename FormatContext, typename F>
  auto write_padded(FormatContext& ctx, F write) const -> decltype(ctx.out()) {
    if (width_ == 0) return write(ctx.out());
    auto buf = basic_memory_buffer<Char>();
    write(basic_appender<Char>(buf));
    auto specs = format_specs();
    specs.width = width_;
    specs.copy_fill_from(specs_);
    specs.set_align(specs_.align());
    return detail::write<Char>(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

  auto nested(const T& value) const -> nested_view<T, Char> {
    return nested_view<T, Char>{&formatter_, &value};
  }
};

inline namespace literals {
#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <detail::fixed_string S> constexpr auto operator""_a() {
  using char_t = remove_cvref_t<decltype(*S.data)>;
  return detail::udl_arg<char_t, sizeof(S.data) / sizeof(char_t), S>();
}
#else
/**
 * User-defined literal equivalent of `fmt::arg`.
 *
 * **Example**:
 *
 *     using namespace fmt::literals;
 *     fmt::print("The answer is {answer}.", "answer"_a=42);
 */
constexpr auto operator""_a(const char* s, size_t) -> detail::udl_arg<char> {
  return {s};
}
#endif  // FMT_USE_NONTYPE_TEMPLATE_ARGS
}  // namespace literals

/// A fast integer formatter.
class format_int {
 private:
  // Buffer should be large enough to hold all digits (digits10 + 1),
  // a sign and a null character.
  enum { buffer_size = std::numeric_limits<unsigned long long>::digits10 + 3 };
  mutable char buffer_[buffer_size];
  char* str_;

  template <typename UInt>
  FMT_CONSTEXPR20 auto format_unsigned(UInt value) -> char* {
    auto n = static_cast<detail::uint32_or_64_or_128_t<UInt>>(value);
    return detail::do_format_decimal(buffer_, n, buffer_size - 1);
  }

  template <typename Int>
  FMT_CONSTEXPR20 auto format_signed(Int value) -> char* {
    auto abs_value = static_cast<detail::uint32_or_64_or_128_t<Int>>(value);
    bool negative = value < 0;
    if (negative) abs_value = 0 - abs_value;
    auto begin = format_unsigned(abs_value);
    if (negative) *--begin = '-';
    return begin;
  }

 public:
  FMT_CONSTEXPR20 explicit format_int(int value) : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(long value)
      : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(long long value)
      : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned value)
      : str_(format_unsigned(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned long value)
      : str_(format_unsigned(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned long long value)
      : str_(format_unsigned(value)) {}

  /// Returns the number of characters written to the output buffer.
  FMT_CONSTEXPR20 auto size() const -> size_t {
    return detail::to_unsigned(buffer_ - str_ + buffer_size - 1);
  }

  /// Returns a pointer to the output buffer content. No terminating null
  /// character is appended.
  FMT_CONSTEXPR20 auto data() const -> const char* { return str_; }

  /// Returns a pointer to the output buffer content with terminating null
  /// character appended.
  FMT_CONSTEXPR20 auto c_str() const -> const char* {
    buffer_[buffer_size - 1] = '\0';
    return str_;
  }

  /// Returns the content of the output buffer as an `std::string`.
  inline auto str() const -> std::string { return {str_, size()}; }
};

#define FMT_STRING_IMPL(s, base)                                              \
  [] {                                                                        \
    /* Use the hidden visibility as a workaround for a GCC bug (#1973). */    \
    /* Use a macro-like name to avoid shadowing warnings. */                  \
    struct FMT_VISIBILITY("hidden") FMT_COMPILE_STRING : base {               \
      using char_type = fmt::remove_cvref_t<decltype(s[0])>;                  \
      constexpr explicit operator fmt::basic_string_view<char_type>() const { \
        return fmt::detail::compile_string_to_view<char_type>(s);             \
      }                                                                       \
    };                                                                        \
    using FMT_STRING_VIEW =                                                   \
        fmt::basic_string_view<typename FMT_COMPILE_STRING::char_type>;       \
    fmt::detail::ignore_unused(FMT_STRING_VIEW(FMT_COMPILE_STRING()));        \
    return FMT_COMPILE_STRING();                                              \
  }()

/**
 * Constructs a legacy compile-time format string from a string literal `s`.
 *
 * **Example**:
 *
 *     // A compile-time error because 'd' is an invalid specifier for strings.
 *     std::string s = fmt::format(FMT_STRING("{:d}"), "foo");
 */
#define FMT_STRING(s) FMT_STRING_IMPL(s, fmt::detail::compile_string)

FMT_API auto vsystem_error(int error_code, string_view fmt, format_args args)
    -> std::system_error;

/**
 * Constructs `std::system_error` with a message formatted with
 * `fmt::format(fmt, args...)`.
 * `error_code` is a system error code as given by `errno`.
 *
 * **Example**:
 *
 *     // This throws std::system_error with the description
 *     //   cannot open file 'madeup': No such file or directory
 *     // or similar (system message may vary).
 *     const char* filename = "madeup";
 *     FILE* file = fopen(filename, "r");
 *     if (!file)
 *       throw fmt::system_error(errno, "cannot open file '{}'", filename);
 */
template <typename... T>
auto system_error(int error_code, format_string<T...> fmt, T&&... args)
    -> std::system_error {
  return vsystem_error(error_code, fmt.str, vargs<T...>{{args...}});
}

/**
 * Formats an error message for an error returned by an operating system or a
 * language runtime, for example a file opening error, and writes it to `out`.
 * The format is the same as the one used by `std::system_error(ec, message)`
 * where `ec` is `std::error_code(error_code, std::generic_category())`.
 * It is implementation-defined but normally looks like:
 *
 *     <message>: <system-message>
 *
 * where `<message>` is the passed message and `<system-message>` is the system
 * message corresponding to the error code.
 * `error_code` is a system error code as given by `errno`.
 */
FMT_API void format_system_error(detail::buffer<char>& out, int error_code,
                                 const char* message) noexcept;

// Reports a system error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_system_error(int error_code, const char* message) noexcept;

template <typename Locale, FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
inline auto vformat(const Locale& loc, string_view fmt, format_args args)
    -> std::string {
  auto buf = memory_buffer();
  detail::vformat_to(buf, fmt, args, detail::locale_ref(loc));
  return {buf.data(), buf.size()};
}

template <typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
FMT_INLINE auto format(const Locale& loc, format_string<T...> fmt, T&&... args)
    -> std::string {
  return vformat(loc, fmt.str, vargs<T...>{{args...}});
}

template <typename OutputIt, typename Locale,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to(OutputIt out, const Locale& loc, string_view fmt,
                format_args args) -> OutputIt {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, fmt, args, detail::locale_ref(loc));
  return detail::get_iterator(buf, out);
}

template <typename OutputIt, typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value&&
                            detail::is_locale<Locale>::value)>
FMT_INLINE auto format_to(OutputIt out, const Locale& loc,
                          format_string<T...> fmt, T&&... args) -> OutputIt {
  return fmt::vformat_to(out, loc, fmt.str, vargs<T...>{{args...}});
}

template <typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
FMT_NODISCARD FMT_INLINE auto formatted_size(const Locale& loc,
                                             format_string<T...> fmt,
                                             T&&... args) -> size_t {
  auto buf = detail::counting_buffer<>();
  detail::vformat_to(buf, fmt.str, vargs<T...>{{args...}},
                     detail::locale_ref(loc));
  return buf.count();
}

FMT_API auto vformat(string_view fmt, format_args args) -> std::string;

/**
 * Formats `args` according to specifications in `fmt` and returns the result
 * as a string.
 *
 * **Example**:
 *
 *     #include <fmt/format.h>
 *     std::string message = fmt::format("The answer is {}.", 42);
 */
template <typename... T>
FMT_NODISCARD FMT_INLINE auto format(format_string<T...> fmt, T&&... args)
    -> std::string {
  return vformat(fmt.str, vargs<T...>{{args...}});
}

/**
 * Converts `value` to `std::string` using the default format for type `T`.
 *
 * **Example**:
 *
 *     std::string answer = fmt::to_string(42);
 */
template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
FMT_NODISCARD auto to_string(T value) -> std::string {
  // The buffer should be large enough to store the number including the sign
  // or "false" for bool.
  char buffer[max_of(detail::digits10<T>() + 2, 5)];
  return {buffer, detail::write<char>(buffer, value)};
}

template <typename T, FMT_ENABLE_IF(detail::use_format_as<T>::value)>
FMT_NODISCARD auto to_string(const T& value) -> std::string {
  return to_string(format_as(value));
}

template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value &&
                                    !detail::use_format_as<T>::value)>
FMT_NODISCARD auto to_string(const T& value) -> std::string {
  auto buffer = memory_buffer();
  detail::write<char>(appender(buffer), value);
  return {buffer.data(), buffer.size()};
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#ifdef FMT_HEADER_ONLY
#  define FMT_FUNC inline
#  include "format-inl.h"
#endif

// Restore _LIBCPP_REMOVE_TRANSITIVE_INCLUDES.
#ifdef FMT_REMOVE_TRANSITIVE_INCLUDES
#  undef _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#endif

#endif  // FMT_FORMAT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/os.h <==
// Formatting library for C++ - optional OS-specific functionality
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_OS_H_
#define FMT_OS_H_

#include "format.h"

#ifndef FMT_MODULE
#  include <cerrno>
#  include <cstddef>
#  include <cstdio>
#  include <system_error>  // std::system_error

#  if FMT_HAS_INCLUDE(<xlocale.h>)
#    include <xlocale.h>  // LC_NUMERIC_MASK on macOS
#  endif
#endif  // FMT_MODULE

#ifndef FMT_USE_FCNTL
// UWP doesn't provide _pipe.
#  if FMT_HAS_INCLUDE("winapifamily.h")
#    include <winapifamily.h>
#  endif
#  if (FMT_HAS_INCLUDE(<fcntl.h>) || defined(__APPLE__) || \
       defined(__linux__)) &&                              \
      (!defined(WINAPI_FAMILY) ||                          \
       (WINAPI_FAMILY == WINAPI_FAMILY_DESKTOP_APP))
#    include <fcntl.h>  // for O_RDONLY
#    define FMT_USE_FCNTL 1
#  else
#    define FMT_USE_FCNTL 0
#  endif
#endif

#ifndef FMT_POSIX
#  if defined(_WIN32) && !defined(__MINGW32__)
// Fix warnings about deprecated symbols.
#    define FMT_POSIX(call) _##call
#  else
#    define FMT_POSIX(call) call
#  endif
#endif

// Calls to system functions are wrapped in FMT_SYSTEM for testability.
#ifdef FMT_SYSTEM
#  define FMT_HAS_SYSTEM
#  define FMT_POSIX_CALL(call) FMT_SYSTEM(call)
#else
#  define FMT_SYSTEM(call) ::call
#  ifdef _WIN32
// Fix warnings about deprecated symbols.
#    define FMT_POSIX_CALL(call) ::_##call
#  else
#    define FMT_POSIX_CALL(call) ::call
#  endif
#endif

// Retries the expression while it evaluates to error_result and errno
// equals to EINTR.
#ifndef _WIN32
#  define FMT_RETRY_VAL(result, expression, error_result) \
    do {                                                  \
      (result) = (expression);                            \
    } while ((result) == (error_result) && errno == EINTR)
#else
#  define FMT_RETRY_VAL(result, expression, error_result) result = (expression)
#endif

#define FMT_RETRY(result, expression) FMT_RETRY_VAL(result, expression, -1)

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

/**
 * A reference to a null-terminated string. It can be constructed from a C
 * string or `std::string`.
 *
 * You can use one of the following type aliases for common character types:
 *
 * +---------------+-----------------------------+
 * | Type          | Definition                  |
 * +===============+=============================+
 * | cstring_view  | basic_cstring_view<char>    |
 * +---------------+-----------------------------+
 * | wcstring_view | basic_cstring_view<wchar_t> |
 * +---------------+-----------------------------+
 *
 * This class is most useful as a parameter type for functions that wrap C APIs.
 */
template <typename Char> class basic_cstring_view {
 private:
  const Char* data_;

 public:
  /// Constructs a string reference object from a C string.
  basic_cstring_view(const Char* s) : data_(s) {}

  /// Constructs a string reference from an `std::string` object.
  basic_cstring_view(const std::basic_string<Char>& s) : data_(s.c_str()) {}

  /// Returns the pointer to a C string.
  auto c_str() const -> const Char* { return data_; }
};

using cstring_view = basic_cstring_view<char>;
using wcstring_view = basic_cstring_view<wchar_t>;

#ifdef _WIN32
FMT_API const std::error_category& system_category() noexcept;

namespace detail {
FMT_API void format_windows_error(buffer<char>& out, int error_code,
                                  const char* message) noexcept;
}

FMT_API std::system_error vwindows_error(int error_code, string_view fmt,
                                         format_args args);

/**
 * Constructs a `std::system_error` object with the description of the form
 *
 *     <message>: <system-message>
 *
 * where `<message>` is the formatted message and `<system-message>` is the
 * system message corresponding to the error code.
 * `error_code` is a Windows error code as given by `GetLastError`.
 * If `error_code` is not a valid error code such as -1, the system message
 * will look like "error -1".
 *
 * **Example**:
 *
 *     // This throws a system_error with the description
 *     //   cannot open file 'madeup': The system cannot find the file
 * specified.
 *     // or similar (system message may vary).
 *     const char *filename = "madeup";
 *     LPOFSTRUCT of = LPOFSTRUCT();
 *     HFILE file = OpenFile(filename, &of, OF_READ);
 *     if (file == HFILE_ERROR) {
 *       throw fmt::windows_error(GetLastError(),
 *                                "cannot open file '{}'", filename);
 *     }
 */
template <typename... T>
auto windows_error(int error_code, string_view message, const T&... args)
    -> std::system_error {
  return vwindows_error(error_code, message, vargs<T...>{{args...}});
}

// Reports a Windows error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_windows_error(int error_code, const char* message) noexcept;
#else
inline auto system_category() noexcept -> const std::error_category& {
  return std::system_category();
}
#endif  // _WIN32

// std::system is not available on some platforms such as iOS (#2248).
#ifdef __OSX__
template <typename S, typename... Args, typename Char = char_t<S>>
void say(const S& fmt, Args&&... args) {
  std::system(format("say \"{}\"", format(fmt, args...)).c_str());
}
#endif

// A buffered file.
class buffered_file {
 private:
  FILE* file_;

  friend class file;

  inline explicit buffered_file(FILE* f) : file_(f) {}

 public:
  buffered_file(const buffered_file&) = delete;
  void operator=(const buffered_file&) = delete;

  // Constructs a buffered_file object which doesn't represent any file.
  inline buffered_file() noexcept : file_(nullptr) {}

  // Destroys the object closing the file it represents if any.
  FMT_API ~buffered_file() noexcept;

 public:
  inline buffered_file(buffered_file&& other) noexcept : file_(other.file_) {
    other.file_ = nullptr;
  }

  inline auto operator=(buffered_file&& other) -> buffered_file& {
    close();
    file_ = other.file_;
    other.file_ = nullptr;
    return *this;
  }

  // Opens a file.
  FMT_API buffered_file(cstring_view filename, cstring_view mode);

  // Closes the file.
  FMT_API void close();

  // Returns the pointer to a FILE object representing this file.
  inline auto get() const noexcept -> FILE* { return file_; }

  FMT_API auto descriptor() const -> int;

  template <typename... T>
  inline void print(string_view fmt, const T&... args) {
    fmt::vargs<T...> vargs = {{args...}};
    detail::is_locking<T...>() ? fmt::vprint_buffered(file_, fmt, vargs)
                               : fmt::vprint(file_, fmt, vargs);
  }
};

#if FMT_USE_FCNTL

// A file. Closed file is represented by a file object with descriptor -1.
// Methods that are not declared with noexcept may throw
// fmt::system_error in case of failure. Note that some errors such as
// closing the file multiple times will cause a crash on Windows rather
// than an exception. You can get standard behavior by overriding the
// invalid parameter handler with _set_invalid_parameter_handler.
class FMT_API file {
 private:
  int fd_;  // File descriptor.

  // Constructs a file object with a given descriptor.
  explicit file(int fd) : fd_(fd) {}

  friend struct pipe;

 public:
  // Possible values for the oflag argument to the constructor.
  enum {
    RDONLY = FMT_POSIX(O_RDONLY),  // Open for reading only.
    WRONLY = FMT_POSIX(O_WRONLY),  // Open for writing only.
    RDWR = FMT_POSIX(O_RDWR),      // Open for reading and writing.
    CREATE = FMT_POSIX(O_CREAT),   // Create if the file doesn't exist.
    APPEND = FMT_POSIX(O_APPEND),  // Open in append mode.
    TRUNC = FMT_POSIX(O_TRUNC)     // Truncate the content of the file.
  };

  // Constructs a file object which doesn't represent any file.
  inline file() noexcept : fd_(-1) {}

  // Opens a file and constructs a file object representing this file.
  file(cstring_view path, int oflag);

 public:
  file(const file&) = delete;
  void operator=(const file&) = delete;

  inline file(file&& other) noexcept : fd_(other.fd_) { other.fd_ = -1; }

  // Move assignment is not noexcept because close may throw.
  inline auto operator=(file&& other) -> file& {
    close();
    fd_ = other.fd_;
    other.fd_ = -1;
    return *this;
  }

  // Destroys the object closing the file it represents if any.
  ~file() noexcept;

  // Returns the file descriptor.
  inline auto descriptor() const noexcept -> int { return fd_; }

  // Closes the file.
  void close();

  // Returns the file size. The size has signed type for consistency with
  // stat::st_size.
  auto size() const -> long long;

  // Attempts to read count bytes from the file into the specified buffer.
  auto read(void* buffer, size_t count) -> size_t;

  // Attempts to write count bytes from the specified buffer to the file.
  auto write(const void* buffer, size_t count) -> size_t;

  // Duplicates a file descriptor with the dup function and returns
  // the duplicate as a file object.
  static auto dup(int fd) -> file;

  // Makes fd be the copy of this file descriptor, closing fd first if
  // necessary.
  void dup2(int fd);

  // Makes fd be the copy of this file descriptor, closing fd first if
  // necessary.
  void dup2(int fd, std::error_code& ec) noexcept;

  // Creates a buffered_file object associated with this file and detaches
  // this file object from the file.
  auto fdopen(const char* mode) -> buffered_file;

#  if defined(_WIN32) && !defined(__MINGW32__)
  // Opens a file and constructs a file object representing this file by
  // wcstring_view filename. Windows only.
  static file open_windows_file(wcstring_view path, int oflag);
#  endif
};

struct FMT_API pipe {
  file read_end;
  file write_end;

  // Creates a pipe setting up read_end and write_end file objects for reading
  // and writing respectively.
  pipe();
};

// Returns the memory page size.
auto getpagesize() -> long;

namespace detail {

struct buffer_size {
  constexpr buffer_size() = default;
  size_t value = 0;
  FMT_CONSTEXPR auto operator=(size_t val) const -> buffer_size {
    auto bs = buffer_size();
    bs.value = val;
    return bs;
  }
};

struct ostream_params {
  int oflag = file::WRONLY | file::CREATE | file::TRUNC;
  size_t buffer_size = BUFSIZ > 32768 ? BUFSIZ : 32768;

  constexpr ostream_params() {}

  template <typename... T>
  ostream_params(T... params, int new_oflag) : ostream_params(params...) {
    oflag = new_oflag;
  }

  template <typename... T>
  ostream_params(T... params, detail::buffer_size bs)
      : ostream_params(params...) {
    this->buffer_size = bs.value;
  }

// Intel has a bug that results in failure to deduce a constructor
// for empty parameter packs.
#  if defined(__INTEL_COMPILER) && __INTEL_COMPILER < 2000
  ostream_params(int new_oflag) : oflag(new_oflag) {}
  ostream_params(detail::buffer_size bs) : buffer_size(bs.value) {}
#  endif
};

}  // namespace detail

FMT_INLINE_VARIABLE constexpr auto buffer_size = detail::buffer_size();

/// A fast buffered output stream for writing from a single thread. Writing from
/// multiple threads without external synchronization may result in a data race.
class FMT_API ostream : private detail::buffer<char> {
 private:
  file file_;

  ostream(cstring_view path, const detail::ostream_params& params);

  static void grow(buffer<char>& buf, size_t);

 public:
  ostream(ostream&& other) noexcept;
  ~ostream();

  operator writer() {
    detail::buffer<char>& buf = *this;
    return buf;
  }

  inline void flush() {
    if (size() == 0) return;
    file_.write(data(), size() * sizeof(data()[0]));
    clear();
  }

  template <typename... T>
  friend auto output_file(cstring_view path, T... params) -> ostream;

  inline void close() {
    flush();
    file_.close();
  }

  /// Formats `args` according to specifications in `fmt` and writes the
  /// output to the file.
  template <typename... T> void print(format_string<T...> fmt, T&&... args) {
    vformat_to(appender(*this), fmt.str, vargs<T...>{{args...}});
  }
};

/**
 * Opens a file for writing. Supported parameters passed in `params`:
 *
 * - `<integer>`: Flags passed to [open](
 *   https://pubs.opengroup.org/onlinepubs/007904875/functions/open.html)
 *   (`file::WRONLY | file::CREATE | file::TRUNC` by default)
 * - `buffer_size=<integer>`: Output buffer size
 *
 * **Example**:
 *
 *     auto out = fmt::output_file("guide.txt");
 *     out.print("Don't {}", "Panic");
 */
template <typename... T>
inline auto output_file(cstring_view path, T... params) -> ostream {
  return {path, detail::ostream_params(params...)};
}
#endif  // FMT_USE_FCNTL

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_OS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/ostream.h <==
// Formatting library for C++ - std::ostream support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_OSTREAM_H_
#define FMT_OSTREAM_H_

#ifndef FMT_MODULE
#  include <fstream>  // std::filebuf
#endif

#ifdef _WIN32
#  ifdef __GLIBCXX__
#    include <ext/stdio_filebuf.h>
#    include <ext/stdio_sync_filebuf.h>
#  endif
#  include <io.h>
#endif

#include "chrono.h"  // formatbuf

#ifdef _MSVC_STL_UPDATE
#  define FMT_MSVC_STL_UPDATE _MSVC_STL_UPDATE
#elif defined(_MSC_VER) && _MSC_VER < 1912  // VS 15.5
#  define FMT_MSVC_STL_UPDATE _MSVC_LANG
#else
#  define FMT_MSVC_STL_UPDATE 0
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

// Generate a unique explicit instantion in every translation unit using a tag
// type in an anonymous namespace.
namespace {
struct file_access_tag {};
}  // namespace
template <typename Tag, typename BufType, FILE* BufType::*FileMemberPtr>
class file_access {
  friend auto get_file(BufType& obj) -> FILE* { return obj.*FileMemberPtr; }
};

#if FMT_MSVC_STL_UPDATE
template class file_access<file_access_tag, std::filebuf,
                           &std::filebuf::_Myfile>;
auto get_file(std::filebuf&) -> FILE*;
#endif

// Write the content of buf to os.
// It is a separate function rather than a part of vprint to simplify testing.
template <typename Char>
void write_buffer(std::basic_ostream<Char>& os, buffer<Char>& buf) {
  const Char* buf_data = buf.data();
  using unsigned_streamsize = make_unsigned_t<std::streamsize>;
  unsigned_streamsize size = buf.size();
  unsigned_streamsize max_size = to_unsigned(max_value<std::streamsize>());
  do {
    unsigned_streamsize n = size <= max_size ? size : max_size;
    os.write(buf_data, static_cast<std::streamsize>(n));
    buf_data += n;
    size -= n;
  } while (size != 0);
}

template <typename T> struct streamed_view {
  const T& value;
};
}  // namespace detail

// Formats an object of type T that has an overloaded ostream operator<<.
template <typename Char>
struct basic_ostream_formatter : formatter<basic_string_view<Char>, Char> {
  void set_debug_format() = delete;

  template <typename T, typename Context>
  auto format(const T& value, Context& ctx) const -> decltype(ctx.out()) {
    auto buffer = basic_memory_buffer<Char>();
    auto&& formatbuf = detail::formatbuf<std::basic_streambuf<Char>>(buffer);
    auto&& output = std::basic_ostream<Char>(&formatbuf);
    output.imbue(std::locale::classic());  // The default is always unlocalized.
    output << value;
    output.exceptions(std::ios_base::failbit | std::ios_base::badbit);
    return formatter<basic_string_view<Char>, Char>::format(
        {buffer.data(), buffer.size()}, ctx);
  }
};

using ostream_formatter = basic_ostream_formatter<char>;

template <typename T, typename Char>
struct formatter<detail::streamed_view<T>, Char>
    : basic_ostream_formatter<Char> {
  template <typename Context>
  auto format(detail::streamed_view<T> view, Context& ctx) const
      -> decltype(ctx.out()) {
    return basic_ostream_formatter<Char>::format(view.value, ctx);
  }
};

/**
 * Returns a view that formats `value` via an ostream `operator<<`.
 *
 * **Example**:
 *
 *     fmt::print("Current thread id: {}\n",
 *                fmt::streamed(std::this_thread::get_id()));
 */
template <typename T>
constexpr auto streamed(const T& value) -> detail::streamed_view<T> {
  return {value};
}

inline void vprint(std::ostream& os, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  FILE* f = nullptr;
#if FMT_MSVC_STL_UPDATE && FMT_USE_RTTI
  if (auto* buf = dynamic_cast<std::filebuf*>(os.rdbuf()))
    f = detail::get_file(*buf);
#elif defined(_WIN32) && defined(__GLIBCXX__) && FMT_USE_RTTI
  auto* rdbuf = os.rdbuf();
  if (auto* sfbuf = dynamic_cast<__gnu_cxx::stdio_sync_filebuf<char>*>(rdbuf))
    f = sfbuf->file();
  else if (auto* fbuf = dynamic_cast<__gnu_cxx::stdio_filebuf<char>*>(rdbuf))
    f = fbuf->file();
#endif
#ifdef _WIN32
  if (f) {
    int fd = _fileno(f);
    if (_isatty(fd)) {
      os.flush();
      if (detail::write_console(fd, {buffer.data(), buffer.size()})) return;
    }
  }
#endif
  detail::ignore_unused(f);
  detail::write_buffer(os, buffer);
}

/**
 * Prints formatted data to the stream `os`.
 *
 * **Example**:
 *
 *     fmt::print(cerr, "Don't {}!", "panic");
 */
FMT_EXPORT template <typename... T>
void print(std::ostream& os, format_string<T...> fmt, T&&... args) {
  fmt::vargs<T...> vargs = {{args...}};
  if (detail::use_utf8) return vprint(os, fmt.str, vargs);
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt.str, vargs);
  detail::write_buffer(os, buffer);
}

FMT_EXPORT template <typename... T>
void println(std::ostream& os, format_string<T...> fmt, T&&... args) {
  fmt::print(os, "{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

FMT_END_NAMESPACE

#endif  // FMT_OSTREAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/printf.h <==
// Formatting library for C++ - legacy printf implementation
//
// Copyright (c) 2012 - 2016, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_PRINTF_H_
#define FMT_PRINTF_H_

#ifndef FMT_MODULE
#  include <algorithm>  // std::max
#  include <limits>     // std::numeric_limits
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

template <typename T> struct printf_formatter {
  printf_formatter() = delete;
};

template <typename Char> class basic_printf_context {
 private:
  basic_appender<Char> out_;
  basic_format_args<basic_printf_context> args_;

  static_assert(std::is_same<Char, char>::value ||
                    std::is_same<Char, wchar_t>::value,
                "Unsupported code unit type.");

 public:
  using char_type = Char;
  using parse_context_type = parse_context<Char>;
  template <typename T> using formatter_type = printf_formatter<T>;
  enum { builtin_types = 1 };

  /// Constructs a `printf_context` object. References to the arguments are
  /// stored in the context object so make sure they have appropriate lifetimes.
  basic_printf_context(basic_appender<Char> out,
                       basic_format_args<basic_printf_context> args)
      : out_(out), args_(args) {}

  auto out() -> basic_appender<Char> { return out_; }
  void advance_to(basic_appender<Char>) {}

  auto locale() -> detail::locale_ref { return {}; }

  auto arg(int id) const -> basic_format_arg<basic_printf_context> {
    return args_.get(id);
  }
};

namespace detail {

// Return the result via the out param to workaround gcc bug 77539.
template <bool IS_CONSTEXPR, typename T, typename Ptr = const T*>
FMT_CONSTEXPR auto find(Ptr first, Ptr last, T value, Ptr& out) -> bool {
  for (out = first; out != last; ++out) {
    if (*out == value) return true;
  }
  return false;
}

template <>
inline auto find<false, char>(const char* first, const char* last, char value,
                              const char*& out) -> bool {
  out =
      static_cast<const char*>(memchr(first, value, to_unsigned(last - first)));
  return out != nullptr;
}

// Checks if a value fits in int - used to avoid warnings about comparing
// signed and unsigned integers.
template <bool IsSigned> struct int_checker {
  template <typename T> static auto fits_in_int(T value) -> bool {
    unsigned max = to_unsigned(max_value<int>());
    return value <= max;
  }
  inline static auto fits_in_int(bool) -> bool { return true; }
};

template <> struct int_checker<true> {
  template <typename T> static auto fits_in_int(T value) -> bool {
    return value >= (std::numeric_limits<int>::min)() &&
           value <= max_value<int>();
  }
  inline static auto fits_in_int(int) -> bool { return true; }
};

struct printf_precision_handler {
  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> int {
    if (!int_checker<std::numeric_limits<T>::is_signed>::fits_in_int(value))
      report_error("number is too big");
    return (std::max)(static_cast<int>(value), 0);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> int {
    report_error("precision is not integer");
    return 0;
  }
};

// An argument visitor that returns true iff arg is a zero integer.
struct is_zero_int {
  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> bool {
    return value == 0;
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> bool {
    return false;
  }
};

template <typename T> struct make_unsigned_or_bool : std::make_unsigned<T> {};

template <> struct make_unsigned_or_bool<bool> {
  using type = bool;
};

template <typename T, typename Context> class arg_converter {
 private:
  using char_type = typename Context::char_type;

  basic_format_arg<Context>& arg_;
  char_type type_;

 public:
  arg_converter(basic_format_arg<Context>& arg, char_type type)
      : arg_(arg), type_(type) {}

  void operator()(bool value) {
    if (type_ != 's') operator()<bool>(value);
  }

  template <typename U, FMT_ENABLE_IF(std::is_integral<U>::value)>
  void operator()(U value) {
    bool is_signed = type_ == 'd' || type_ == 'i';
    using target_type = conditional_t<std::is_same<T, void>::value, U, T>;
    if (const_check(sizeof(target_type) <= sizeof(int))) {
      // Extra casts are used to silence warnings.
      using unsigned_type = typename make_unsigned_or_bool<target_type>::type;
      if (is_signed)
        arg_ = static_cast<int>(static_cast<target_type>(value));
      else
        arg_ = static_cast<unsigned>(static_cast<unsigned_type>(value));
    } else {
      // glibc's printf doesn't sign extend arguments of smaller types:
      //   std::printf("%lld", -42);  // prints "4294967254"
      // but we don't have to do the same because it's a UB.
      if (is_signed)
        arg_ = static_cast<long long>(value);
      else
        arg_ = static_cast<typename make_unsigned_or_bool<U>::type>(value);
    }
  }

  template <typename U, FMT_ENABLE_IF(!std::is_integral<U>::value)>
  void operator()(U) {}  // No conversion needed for non-integral types.
};

// Converts an integer argument to T for printf, if T is an integral type.
// If T is void, the argument is converted to corresponding signed or unsigned
// type depending on the type specifier: 'd' and 'i' - signed, other -
// unsigned).
template <typename T, typename Context, typename Char>
void convert_arg(basic_format_arg<Context>& arg, Char type) {
  arg.visit(arg_converter<T, Context>(arg, type));
}

// Converts an integer argument to char for printf.
template <typename Context> class char_converter {
 private:
  basic_format_arg<Context>& arg_;

 public:
  explicit char_converter(basic_format_arg<Context>& arg) : arg_(arg) {}

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  void operator()(T value) {
    arg_ = static_cast<typename Context::char_type>(value);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  void operator()(T) {}  // No conversion needed for non-integral types.
};

// An argument visitor that return a pointer to a C string if argument is a
// string or null otherwise.
template <typename Char> struct get_cstring {
  template <typename T> auto operator()(T) -> const Char* { return nullptr; }
  auto operator()(const Char* s) -> const Char* { return s; }
};

// Checks if an argument is a valid printf width specifier and sets
// left alignment if it is negative.
class printf_width_handler {
 private:
  format_specs& specs_;

 public:
  inline explicit printf_width_handler(format_specs& specs) : specs_(specs) {}

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> unsigned {
    auto width = static_cast<uint32_or_64_or_128_t<T>>(value);
    if (detail::is_negative(value)) {
      specs_.set_align(align::left);
      width = 0 - width;
    }
    unsigned int_max = to_unsigned(max_value<int>());
    if (width > int_max) report_error("number is too big");
    return static_cast<unsigned>(width);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> unsigned {
    report_error("width is not integer");
    return 0;
  }
};

// Workaround for a bug with the XL compiler when initializing
// printf_arg_formatter's base class.
template <typename Char>
auto make_arg_formatter(basic_appender<Char> iter, format_specs& s)
    -> arg_formatter<Char> {
  return {iter, s, locale_ref()};
}

// The `printf` argument formatter.
template <typename Char>
class printf_arg_formatter : public arg_formatter<Char> {
 private:
  using base = arg_formatter<Char>;
  using context_type = basic_printf_context<Char>;

  context_type& context_;

  void write_null_pointer(bool is_string = false) {
    auto s = this->specs;
    s.set_type(presentation_type::none);
    write_bytes<Char>(this->out, is_string ? "(null)" : "(nil)", s);
  }

  template <typename T> void write(T value) {
    detail::write<Char>(this->out, value, this->specs, this->locale);
  }

 public:
  printf_arg_formatter(basic_appender<Char> iter, format_specs& s,
                       context_type& ctx)
      : base(make_arg_formatter(iter, s)), context_(ctx) {}

  void operator()(monostate value) { write(value); }

  template <typename T, FMT_ENABLE_IF(detail::is_integral<T>::value)>
  void operator()(T value) {
    // MSVC2013 fails to compile separate overloads for bool and Char so use
    // std::is_same instead.
    if (!std::is_same<T, Char>::value) {
      write(value);
      return;
    }
    format_specs s = this->specs;
    if (s.type() != presentation_type::none &&
        s.type() != presentation_type::chr) {
      return (*this)(static_cast<int>(value));
    }
    s.set_sign(sign::none);
    s.clear_alt();
    s.set_fill(' ');  // Ignore '0' flag for char types.
    // align::numeric needs to be overwritten here since the '0' flag is
    // ignored for non-numeric types
    if (s.align() == align::none || s.align() == align::numeric)
      s.set_align(align::right);
    detail::write<Char>(this->out, static_cast<Char>(value), s);
  }

  template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value)>
  void operator()(T value) {
    write(value);
  }

  void operator()(const char* value) {
    if (value)
      write(value);
    else
      write_null_pointer(this->specs.type() != presentation_type::pointer);
  }

  void operator()(const wchar_t* value) {
    if (value)
      write(value);
    else
      write_null_pointer(this->specs.type() != presentation_type::pointer);
  }

  void operator()(basic_string_view<Char> value) { write(value); }

  void operator()(const void* value) {
    if (value)
      write(value);
    else
      write_null_pointer();
  }

  void operator()(typename basic_format_arg<context_type>::handle handle) {
    auto parse_ctx = parse_context<Char>({});
    handle.format(parse_ctx, context_);
  }
};

template <typename Char>
void parse_flags(format_specs& specs, const Char*& it, const Char* end) {
  for (; it != end; ++it) {
    switch (*it) {
    case '-': specs.set_align(align::left); break;
    case '+': specs.set_sign(sign::plus); break;
    case '0': specs.set_fill('0'); break;
    case ' ':
      if (specs.sign() != sign::plus) specs.set_sign(sign::space);
      break;
    case '#': specs.set_alt(); break;
    default:  return;
    }
  }
}

template <typename Char, typename GetArg>
auto parse_header(const Char*& it, const Char* end, format_specs& specs,
                  GetArg get_arg) -> int {
  int arg_index = -1;
  Char c = *it;
  if (c >= '0' && c <= '9') {
    // Parse an argument index (if followed by '$') or a width possibly
    // preceded with '0' flag(s).
    int value = parse_nonnegative_int(it, end, -1);
    if (it != end && *it == '$') {  // value is an argument index
      ++it;
      arg_index = value != -1 ? value : max_value<int>();
    } else {
      if (c == '0') specs.set_fill('0');
      if (value != 0) {
        // Nonzero value means that we parsed width and don't need to
        // parse it or flags again, so return now.
        if (value == -1) report_error("number is too big");
        specs.width = value;
        return arg_index;
      }
    }
  }
  parse_flags(specs, it, end);
  // Parse width.
  if (it != end) {
    if (*it >= '0' && *it <= '9') {
      specs.width = parse_nonnegative_int(it, end, -1);
      if (specs.width == -1) report_error("number is too big");
    } else if (*it == '*') {
      ++it;
      specs.width = static_cast<int>(
          get_arg(-1).visit(detail::printf_width_handler(specs)));
    }
  }
  return arg_index;
}

inline auto parse_printf_presentation_type(char c, type t, bool& upper)
    -> presentation_type {
  using pt = presentation_type;
  constexpr auto integral_set = sint_set | uint_set | bool_set | char_set;
  switch (c) {
  case 'd': return in(t, integral_set) ? pt::dec : pt::none;
  case 'o': return in(t, integral_set) ? pt::oct : pt::none;
  case 'X': upper = true; FMT_FALLTHROUGH;
  case 'x': return in(t, integral_set) ? pt::hex : pt::none;
  case 'E': upper = true; FMT_FALLTHROUGH;
  case 'e': return in(t, float_set) ? pt::exp : pt::none;
  case 'F': upper = true; FMT_FALLTHROUGH;
  case 'f': return in(t, float_set) ? pt::fixed : pt::none;
  case 'G': upper = true; FMT_FALLTHROUGH;
  case 'g': return in(t, float_set) ? pt::general : pt::none;
  case 'A': upper = true; FMT_FALLTHROUGH;
  case 'a': return in(t, float_set) ? pt::hexfloat : pt::none;
  case 'c': return in(t, integral_set) ? pt::chr : pt::none;
  case 's': return in(t, string_set | cstring_set) ? pt::string : pt::none;
  case 'p': return in(t, pointer_set | cstring_set) ? pt::pointer : pt::none;
  default:  return pt::none;
  }
}

template <typename Char, typename Context>
void vprintf(buffer<Char>& buf, basic_string_view<Char> format,
             basic_format_args<Context> args) {
  using iterator = basic_appender<Char>;
  auto out = iterator(buf);
  auto context = basic_printf_context<Char>(out, args);
  auto parse_ctx = parse_context<Char>(format);

  // Returns the argument with specified index or, if arg_index is -1, the next
  // argument.
  auto get_arg = [&](int arg_index) {
    if (arg_index < 0)
      arg_index = parse_ctx.next_arg_id();
    else
      parse_ctx.check_arg_id(--arg_index);
    return detail::get_arg(context, arg_index);
  };

  const Char* start = parse_ctx.begin();
  const Char* end = parse_ctx.end();
  auto it = start;
  while (it != end) {
    if (!find<false, Char>(it, end, '%', it)) {
      it = end;  // find leaves it == nullptr if it doesn't find '%'.
      break;
    }
    Char c = *it++;
    if (it != end && *it == c) {
      write(out, basic_string_view<Char>(start, to_unsigned(it - start)));
      start = ++it;
      continue;
    }
    write(out, basic_string_view<Char>(start, to_unsigned(it - 1 - start)));

    auto specs = format_specs();
    specs.set_align(align::right);

    // Parse argument index, flags and width.
    int arg_index = parse_header(it, end, specs, get_arg);
    if (arg_index == 0) report_error("argument not found");

    // Parse precision.
    if (it != end && *it == '.') {
      ++it;
      c = it != end ? *it : 0;
      if ('0' <= c && c <= '9') {
        specs.precision = parse_nonnegative_int(it, end, 0);
      } else if (c == '*') {
        ++it;
        specs.precision =
            static_cast<int>(get_arg(-1).visit(printf_precision_handler()));
      } else {
        specs.precision = 0;
      }
    }

    auto arg = get_arg(arg_index);
    // For d, i, o, u, x, and X conversion specifiers, if a precision is
    // specified, the '0' flag is ignored
    if (specs.precision >= 0 && is_integral_type(arg.type())) {
      // Ignore '0' for non-numeric types or if '-' present.
      specs.set_fill(' ');
    }
    if (specs.precision >= 0 && arg.type() == type::cstring_type) {
      auto str = arg.visit(get_cstring<Char>());
      auto str_end = str + specs.precision;
      auto nul = std::find(str, str_end, Char());
      auto sv = basic_string_view<Char>(
          str, to_unsigned(nul != str_end ? nul - str : specs.precision));
      arg = sv;
    }
    if (specs.alt() && arg.visit(is_zero_int())) specs.clear_alt();
    if (specs.fill_unit<Char>() == '0') {
      if (is_arithmetic_type(arg.type()) && specs.align() != align::left) {
        specs.set_align(align::numeric);
      } else {
        // Ignore '0' flag for non-numeric types or if '-' flag is also present.
        specs.set_fill(' ');
      }
    }

    // Parse length and convert the argument to the required type.
    c = it != end ? *it++ : 0;
    Char t = it != end ? *it : 0;
    switch (c) {
    case 'h':
      if (t == 'h') {
        ++it;
        t = it != end ? *it : 0;
        convert_arg<signed char>(arg, t);
      } else {
        convert_arg<short>(arg, t);
      }
      break;
    case 'l':
      if (t == 'l') {
        ++it;
        t = it != end ? *it : 0;
        convert_arg<long long>(arg, t);
      } else {
        convert_arg<long>(arg, t);
      }
      break;
    case 'j': convert_arg<intmax_t>(arg, t); break;
    case 'z': convert_arg<size_t>(arg, t); break;
    case 't': convert_arg<std::ptrdiff_t>(arg, t); break;
    case 'L':
      // printf produces garbage when 'L' is omitted for long double, no
      // need to do the same.
      break;
    default: --it; convert_arg<void>(arg, c);
    }

    // Parse type.
    if (it == end) report_error("invalid format string");
    char type = static_cast<char>(*it++);
    if (is_integral_type(arg.type())) {
      // Normalize type.
      switch (type) {
      case 'i':
      case 'u': type = 'd'; break;
      case 'c':
        arg.visit(char_converter<basic_printf_context<Char>>(arg));
        break;
      }
    }
    bool upper = false;
    specs.set_type(parse_printf_presentation_type(type, arg.type(), upper));
    if (specs.type() == presentation_type::none)
      report_error("invalid format specifier");
    if (upper) specs.set_upper();

    start = it;

    // Format argument.
    arg.visit(printf_arg_formatter<Char>(out, specs, context));
  }
  write(out, basic_string_view<Char>(start, to_unsigned(it - start)));
}
}  // namespace detail

using printf_context = basic_printf_context<char>;
using wprintf_context = basic_printf_context<wchar_t>;

using printf_args = basic_format_args<printf_context>;
using wprintf_args = basic_format_args<wprintf_context>;

/// Constructs an `format_arg_store` object that contains references to
/// arguments and can be implicitly converted to `printf_args`.
template <typename Char = char, typename... T>
inline auto make_printf_args(T&... args)
    -> decltype(fmt::make_format_args<basic_printf_context<Char>>(args...)) {
  return fmt::make_format_args<basic_printf_context<Char>>(args...);
}

template <typename Char> struct vprintf_args {
  using type = basic_format_args<basic_printf_context<Char>>;
};

template <typename Char>
inline auto vsprintf(basic_string_view<Char> fmt,
                     typename vprintf_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vprintf(buf, fmt, args);
  return {buf.data(), buf.size()};
}

/**
 * Formats `args` according to specifications in `fmt` and returns the result
 * as as string.
 *
 * **Example**:
 *
 *     std::string message = fmt::sprintf("The answer is %d", 42);
 */
template <typename S, typename... T, typename Char = detail::char_t<S>>
inline auto sprintf(const S& fmt, const T&... args) -> std::basic_string<Char> {
  return vsprintf(detail::to_string_view(fmt),
                  fmt::make_format_args<basic_printf_context<Char>>(args...));
}

template <typename Char>
inline auto vfprintf(std::FILE* f, basic_string_view<Char> fmt,
                     typename vprintf_args<Char>::type args) -> int {
  auto buf = basic_memory_buffer<Char>();
  detail::vprintf(buf, fmt, args);
  size_t size = buf.size();
  return std::fwrite(buf.data(), sizeof(Char), size, f) < size
             ? -1
             : static_cast<int>(size);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `f`.
 *
 * **Example**:
 *
 *     fmt::fprintf(stderr, "Don't %s!", "panic");
 */
template <typename S, typename... T, typename Char = detail::char_t<S>>
inline auto fprintf(std::FILE* f, const S& fmt, const T&... args) -> int {
  return vfprintf(f, detail::to_string_view(fmt),
                  make_printf_args<Char>(args...));
}

template <typename Char>
FMT_DEPRECATED inline auto vprintf(basic_string_view<Char> fmt,
                                   typename vprintf_args<Char>::type args)
    -> int {
  return vfprintf(stdout, fmt, args);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `stdout`.
 *
 * **Example**:
 *
 *   fmt::printf("Elapsed time: %.2f seconds", 1.23);
 */
template <typename... T>
inline auto printf(string_view fmt, const T&... args) -> int {
  return vfprintf(stdout, fmt, make_printf_args(args...));
}
template <typename... T>
FMT_DEPRECATED inline auto printf(basic_string_view<wchar_t> fmt,
                                  const T&... args) -> int {
  return vfprintf(stdout, fmt, make_printf_args<wchar_t>(args...));
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_PRINTF_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/ranges.h <==
// Formatting library for C++ - range and tuple support
//
// Copyright (c) 2012 - present, Victor Zverovich and {fmt} contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_RANGES_H_
#define FMT_RANGES_H_

#ifndef FMT_MODULE
#  include <initializer_list>
#  include <iterator>
#  include <string>
#  include <tuple>
#  include <type_traits>
#  include <utility>
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE

FMT_EXPORT
enum class range_format { disabled, map, set, sequence, string, debug_string };

namespace detail {

template <typename T> class is_map {
  template <typename U> static auto check(U*) -> typename U::mapped_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

template <typename T> class is_set {
  template <typename U> static auto check(U*) -> typename U::key_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value && !is_map<T>::value;
};

// C array overload
template <typename T, std::size_t N>
auto range_begin(const T (&arr)[N]) -> const T* {
  return arr;
}
template <typename T, std::size_t N>
auto range_end(const T (&arr)[N]) -> const T* {
  return arr + N;
}

template <typename T, typename Enable = void>
struct has_member_fn_begin_end_t : std::false_type {};

template <typename T>
struct has_member_fn_begin_end_t<T, void_t<decltype(*std::declval<T>().begin()),
                                           decltype(std::declval<T>().end())>>
    : std::true_type {};

// Member function overloads.
template <typename T>
auto range_begin(T&& rng) -> decltype(static_cast<T&&>(rng).begin()) {
  return static_cast<T&&>(rng).begin();
}
template <typename T>
auto range_end(T&& rng) -> decltype(static_cast<T&&>(rng).end()) {
  return static_cast<T&&>(rng).end();
}

// ADL overloads. Only participate in overload resolution if member functions
// are not found.
template <typename T>
auto range_begin(T&& rng)
    -> enable_if_t<!has_member_fn_begin_end_t<T&&>::value,
                   decltype(begin(static_cast<T&&>(rng)))> {
  return begin(static_cast<T&&>(rng));
}
template <typename T>
auto range_end(T&& rng) -> enable_if_t<!has_member_fn_begin_end_t<T&&>::value,
                                       decltype(end(static_cast<T&&>(rng)))> {
  return end(static_cast<T&&>(rng));
}

template <typename T, typename Enable = void>
struct has_const_begin_end : std::false_type {};
template <typename T, typename Enable = void>
struct has_mutable_begin_end : std::false_type {};

template <typename T>
struct has_const_begin_end<
    T, void_t<decltype(*detail::range_begin(
                  std::declval<const remove_cvref_t<T>&>())),
              decltype(detail::range_end(
                  std::declval<const remove_cvref_t<T>&>()))>>
    : std::true_type {};

template <typename T>
struct has_mutable_begin_end<
    T, void_t<decltype(*detail::range_begin(std::declval<T&>())),
              decltype(detail::range_end(std::declval<T&>())),
              // the extra int here is because older versions of MSVC don't
              // SFINAE properly unless there are distinct types
              int>> : std::true_type {};

template <typename T, typename _ = void> struct is_range_ : std::false_type {};
template <typename T>
struct is_range_<T, void>
    : std::integral_constant<bool, (has_const_begin_end<T>::value ||
                                    has_mutable_begin_end<T>::value)> {};

// tuple_size and tuple_element check.
template <typename T> class is_tuple_like_ {
  template <typename U, typename V = typename std::remove_cv<U>::type>
  static auto check(U* p) -> decltype(std::tuple_size<V>::value, 0);
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

// Check for integer_sequence
#if defined(__cpp_lib_integer_sequence) || FMT_MSC_VERSION >= 1900
template <typename T, T... N>
using integer_sequence = std::integer_sequence<T, N...>;
template <size_t... N> using index_sequence = std::index_sequence<N...>;
template <size_t N> using make_index_sequence = std::make_index_sequence<N>;
#else
template <typename T, T... N> struct integer_sequence {
  using value_type = T;

  static FMT_CONSTEXPR auto size() -> size_t { return sizeof...(N); }
};

template <size_t... N> using index_sequence = integer_sequence<size_t, N...>;

template <typename T, size_t N, T... Ns>
struct make_integer_sequence : make_integer_sequence<T, N - 1, N - 1, Ns...> {};
template <typename T, T... Ns>
struct make_integer_sequence<T, 0, Ns...> : integer_sequence<T, Ns...> {};

template <size_t N>
using make_index_sequence = make_integer_sequence<size_t, N>;
#endif

template <typename T>
using tuple_index_sequence = make_index_sequence<std::tuple_size<T>::value>;

template <typename T, typename C, bool = is_tuple_like_<T>::value>
class is_tuple_formattable_ {
 public:
  static constexpr const bool value = false;
};
template <typename T, typename C> class is_tuple_formattable_<T, C, true> {
  template <size_t... Is>
  static auto all_true(index_sequence<Is...>,
                       integer_sequence<bool, (Is >= 0)...>) -> std::true_type;
  static auto all_true(...) -> std::false_type;

  template <size_t... Is>
  static auto check(index_sequence<Is...>) -> decltype(all_true(
      index_sequence<Is...>{},
      integer_sequence<bool,
                       (is_formattable<typename std::tuple_element<Is, T>::type,
                                       C>::value)...>{}));

 public:
  static constexpr const bool value =
      decltype(check(tuple_index_sequence<T>{}))::value;
};

template <typename Tuple, typename F, size_t... Is>
FMT_CONSTEXPR void for_each(index_sequence<Is...>, Tuple&& t, F&& f) {
  using std::get;
  // Using a free function get<Is>(Tuple) now.
  const int unused[] = {0, ((void)f(get<Is>(t)), 0)...};
  ignore_unused(unused);
}

template <typename Tuple, typename F>
FMT_CONSTEXPR void for_each(Tuple&& t, F&& f) {
  for_each(tuple_index_sequence<remove_cvref_t<Tuple>>(),
           std::forward<Tuple>(t), std::forward<F>(f));
}

template <typename Tuple1, typename Tuple2, typename F, size_t... Is>
void for_each2(index_sequence<Is...>, Tuple1&& t1, Tuple2&& t2, F&& f) {
  using std::get;
  const int unused[] = {0, ((void)f(get<Is>(t1), get<Is>(t2)), 0)...};
  ignore_unused(unused);
}

template <typename Tuple1, typename Tuple2, typename F>
void for_each2(Tuple1&& t1, Tuple2&& t2, F&& f) {
  for_each2(tuple_index_sequence<remove_cvref_t<Tuple1>>(),
            std::forward<Tuple1>(t1), std::forward<Tuple2>(t2),
            std::forward<F>(f));
}

namespace tuple {
// Workaround a bug in MSVC 2019 (v140).
template <typename Char, typename... T>
using result_t = std::tuple<formatter<remove_cvref_t<T>, Char>...>;

using std::get;
template <typename Tuple, typename Char, std::size_t... Is>
auto get_formatters(index_sequence<Is...>)
    -> result_t<Char, decltype(get<Is>(std::declval<Tuple>()))...>;
}  // namespace tuple

#if FMT_MSC_VERSION && FMT_MSC_VERSION < 1920
// Older MSVC doesn't get the reference type correctly for arrays.
template <typename R> struct range_reference_type_impl {
  using type = decltype(*detail::range_begin(std::declval<R&>()));
};

template <typename T, std::size_t N> struct range_reference_type_impl<T[N]> {
  using type = T&;
};

template <typename T>
using range_reference_type = typename range_reference_type_impl<T>::type;
#else
template <typename Range>
using range_reference_type =
    decltype(*detail::range_begin(std::declval<Range&>()));
#endif

// We don't use the Range's value_type for anything, but we do need the Range's
// reference type, with cv-ref stripped.
template <typename Range>
using uncvref_type = remove_cvref_t<range_reference_type<Range>>;

template <typename Formatter>
FMT_CONSTEXPR auto maybe_set_debug_format(Formatter& f, bool set)
    -> decltype(f.set_debug_format(set)) {
  f.set_debug_format(set);
}
template <typename Formatter>
FMT_CONSTEXPR void maybe_set_debug_format(Formatter&, ...) {}

template <typename T>
struct range_format_kind_
    : std::integral_constant<range_format,
                             std::is_same<uncvref_type<T>, T>::value
                                 ? range_format::disabled
                             : is_map<T>::value ? range_format::map
                             : is_set<T>::value ? range_format::set
                                                : range_format::sequence> {};

template <range_format K>
using range_format_constant = std::integral_constant<range_format, K>;

// These are not generic lambdas for compatibility with C++11.
template <typename Char> struct parse_empty_specs {
  template <typename Formatter> FMT_CONSTEXPR void operator()(Formatter& f) {
    f.parse(ctx);
    detail::maybe_set_debug_format(f, true);
  }
  parse_context<Char>& ctx;
};
template <typename FormatContext> struct format_tuple_element {
  using char_type = typename FormatContext::char_type;

  template <typename T>
  void operator()(const formatter<T, char_type>& f, const T& v) {
    if (i > 0) ctx.advance_to(detail::copy<char_type>(separator, ctx.out()));
    ctx.advance_to(f.format(v, ctx));
    ++i;
  }

  int i;
  FormatContext& ctx;
  basic_string_view<char_type> separator;
};

}  // namespace detail

template <typename T> struct is_tuple_like {
  static constexpr const bool value =
      detail::is_tuple_like_<T>::value && !detail::is_range_<T>::value;
};

template <typename T, typename C> struct is_tuple_formattable {
  static constexpr const bool value =
      detail::is_tuple_formattable_<T, C>::value;
};

template <typename Tuple, typename Char>
struct formatter<Tuple, Char,
                 enable_if_t<fmt::is_tuple_like<Tuple>::value &&
                             fmt::is_tuple_formattable<Tuple, Char>::value>> {
 private:
  decltype(detail::tuple::get_formatters<Tuple, Char>(
      detail::tuple_index_sequence<Tuple>())) formatters_;

  basic_string_view<Char> separator_ = detail::string_literal<Char, ',', ' '>{};
  basic_string_view<Char> opening_bracket_ =
      detail::string_literal<Char, '('>{};
  basic_string_view<Char> closing_bracket_ =
      detail::string_literal<Char, ')'>{};

 public:
  FMT_CONSTEXPR formatter() {}

  FMT_CONSTEXPR void set_separator(basic_string_view<Char> sep) {
    separator_ = sep;
  }

  FMT_CONSTEXPR void set_brackets(basic_string_view<Char> open,
                                  basic_string_view<Char> close) {
    opening_bracket_ = open;
    closing_bracket_ = close;
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it != end && detail::to_ascii(*it) == 'n') {
      ++it;
      set_brackets({}, {});
      set_separator({});
    }
    if (it != end && *it != '}') report_error("invalid format specifier");
    ctx.advance_to(it);
    detail::for_each(formatters_, detail::parse_empty_specs<Char>{ctx});
    return it;
  }

  template <typename FormatContext>
  auto format(const Tuple& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    ctx.advance_to(detail::copy<Char>(opening_bracket_, ctx.out()));
    detail::for_each2(
        formatters_, value,
        detail::format_tuple_element<FormatContext>{0, ctx, separator_});
    return detail::copy<Char>(closing_bracket_, ctx.out());
  }
};

template <typename T, typename Char> struct is_range {
  static constexpr const bool value =
      detail::is_range_<T>::value && !detail::has_to_string_view<T>::value;
};

namespace detail {

template <typename Char, typename Element>
using range_formatter_type = formatter<remove_cvref_t<Element>, Char>;

template <typename R>
using maybe_const_range =
    conditional_t<has_const_begin_end<R>::value, const R, R>;

template <typename R, typename Char>
struct is_formattable_delayed
    : is_formattable<uncvref_type<maybe_const_range<R>>, Char> {};
}  // namespace detail

template <typename...> struct conjunction : std::true_type {};
template <typename P> struct conjunction<P> : P {};
template <typename P1, typename... Pn>
struct conjunction<P1, Pn...>
    : conditional_t<bool(P1::value), conjunction<Pn...>, P1> {};

template <typename T, typename Char, typename Enable = void>
struct range_formatter;

template <typename T, typename Char>
struct range_formatter<
    T, Char,
    enable_if_t<conjunction<std::is_same<T, remove_cvref_t<T>>,
                            is_formattable<T, Char>>::value>> {
 private:
  detail::range_formatter_type<Char, T> underlying_;
  basic_string_view<Char> separator_ = detail::string_literal<Char, ',', ' '>{};
  basic_string_view<Char> opening_bracket_ =
      detail::string_literal<Char, '['>{};
  basic_string_view<Char> closing_bracket_ =
      detail::string_literal<Char, ']'>{};
  bool is_debug = false;

  template <typename Output, typename It, typename Sentinel, typename U = T,
            FMT_ENABLE_IF(std::is_same<U, Char>::value)>
  auto write_debug_string(Output& out, It it, Sentinel end) const -> Output {
    auto buf = basic_memory_buffer<Char>();
    for (; it != end; ++it) buf.push_back(*it);
    auto specs = format_specs();
    specs.set_type(presentation_type::debug);
    return detail::write<Char>(
        out, basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

  template <typename Output, typename It, typename Sentinel, typename U = T,
            FMT_ENABLE_IF(!std::is_same<U, Char>::value)>
  auto write_debug_string(Output& out, It, Sentinel) const -> Output {
    return out;
  }

 public:
  FMT_CONSTEXPR range_formatter() {}

  FMT_CONSTEXPR auto underlying() -> detail::range_formatter_type<Char, T>& {
    return underlying_;
  }

  FMT_CONSTEXPR void set_separator(basic_string_view<Char> sep) {
    separator_ = sep;
  }

  FMT_CONSTEXPR void set_brackets(basic_string_view<Char> open,
                                  basic_string_view<Char> close) {
    opening_bracket_ = open;
    closing_bracket_ = close;
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    detail::maybe_set_debug_format(underlying_, true);
    if (it == end) return underlying_.parse(ctx);

    switch (detail::to_ascii(*it)) {
    case 'n':
      set_brackets({}, {});
      ++it;
      break;
    case '?':
      is_debug = true;
      set_brackets({}, {});
      ++it;
      if (it == end || *it != 's') report_error("invalid format specifier");
      FMT_FALLTHROUGH;
    case 's':
      if (!std::is_same<T, Char>::value)
        report_error("invalid format specifier");
      if (!is_debug) {
        set_brackets(detail::string_literal<Char, '"'>{},
                     detail::string_literal<Char, '"'>{});
        set_separator({});
        detail::maybe_set_debug_format(underlying_, false);
      }
      ++it;
      return it;
    }

    if (it != end && *it != '}') {
      if (*it != ':') report_error("invalid format specifier");
      detail::maybe_set_debug_format(underlying_, false);
      ++it;
    }

    ctx.advance_to(it);
    return underlying_.parse(ctx);
  }

  template <typename R, typename FormatContext>
  auto format(R&& range, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto out = ctx.out();
    auto it = detail::range_begin(range);
    auto end = detail::range_end(range);
    if (is_debug) return write_debug_string(out, std::move(it), end);

    out = detail::copy<Char>(opening_bracket_, out);
    int i = 0;
    for (; it != end; ++it) {
      if (i > 0) out = detail::copy<Char>(separator_, out);
      ctx.advance_to(out);
      auto&& item = *it;  // Need an lvalue
      out = underlying_.format(item, ctx);
      ++i;
    }
    out = detail::copy<Char>(closing_bracket_, out);
    return out;
  }
};

FMT_EXPORT
template <typename T, typename Char, typename Enable = void>
struct range_format_kind
    : conditional_t<
          is_range<T, Char>::value, detail::range_format_kind_<T>,
          std::integral_constant<range_format, range_format::disabled>> {};

template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<conjunction<
        bool_constant<
            range_format_kind<R, Char>::value != range_format::disabled &&
            range_format_kind<R, Char>::value != range_format::map &&
            range_format_kind<R, Char>::value != range_format::string &&
            range_format_kind<R, Char>::value != range_format::debug_string>,
        detail::is_formattable_delayed<R, Char>>::value>> {
 private:
  using range_type = detail::maybe_const_range<R>;
  range_formatter<detail::uncvref_type<range_type>, Char> range_formatter_;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR formatter() {
    if (detail::const_check(range_format_kind<R, Char>::value !=
                            range_format::set))
      return;
    range_formatter_.set_brackets(detail::string_literal<Char, '{'>{},
                                  detail::string_literal<Char, '}'>{});
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return range_formatter_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(range_type& range, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return range_formatter_.format(range, ctx);
  }
};

// A map formatter.
template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<range_format_kind<R, Char>::value == range_format::map>> {
 private:
  using map_type = detail::maybe_const_range<R>;
  using element_type = detail::uncvref_type<map_type>;

  decltype(detail::tuple::get_formatters<element_type, Char>(
      detail::tuple_index_sequence<element_type>())) formatters_;
  bool no_delimiters_ = false;

 public:
  FMT_CONSTEXPR formatter() {}

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it != end) {
      if (detail::to_ascii(*it) == 'n') {
        no_delimiters_ = true;
        ++it;
      }
      if (it != end && *it != '}') {
        if (*it != ':') report_error("invalid format specifier");
        ++it;
      }
      ctx.advance_to(it);
    }
    detail::for_each(formatters_, detail::parse_empty_specs<Char>{ctx});
    return it;
  }

  template <typename FormatContext>
  auto format(map_type& map, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto out = ctx.out();
    basic_string_view<Char> open = detail::string_literal<Char, '{'>{};
    if (!no_delimiters_) out = detail::copy<Char>(open, out);
    int i = 0;
    basic_string_view<Char> sep = detail::string_literal<Char, ',', ' '>{};
    for (auto&& value : map) {
      if (i > 0) out = detail::copy<Char>(sep, out);
      ctx.advance_to(out);
      detail::for_each2(formatters_, value,
                        detail::format_tuple_element<FormatContext>{
                            0, ctx, detail::string_literal<Char, ':', ' '>{}});
      ++i;
    }
    basic_string_view<Char> close = detail::string_literal<Char, '}'>{};
    if (!no_delimiters_) out = detail::copy<Char>(close, out);
    return out;
  }
};

// A (debug_)string formatter.
template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<range_format_kind<R, Char>::value == range_format::string ||
                range_format_kind<R, Char>::value ==
                    range_format::debug_string>> {
 private:
  using range_type = detail::maybe_const_range<R>;
  using string_type =
      conditional_t<std::is_constructible<
                        detail::std_string_view<Char>,
                        decltype(detail::range_begin(std::declval<R>())),
                        decltype(detail::range_end(std::declval<R>()))>::value,
                    detail::std_string_view<Char>, std::basic_string<Char>>;

  formatter<string_type, Char> underlying_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return underlying_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(range_type& range, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
    if (detail::const_check(range_format_kind<R, Char>::value ==
                            range_format::debug_string))
      *out++ = '"';
    out = underlying_.format(
        string_type{detail::range_begin(range), detail::range_end(range)}, ctx);
    if (detail::const_check(range_format_kind<R, Char>::value ==
                            range_format::debug_string))
      *out++ = '"';
    return out;
  }
};

template <typename It, typename Sentinel, typename Char = char>
struct join_view : detail::view {
  It begin;
  Sentinel end;
  basic_string_view<Char> sep;

  join_view(It b, Sentinel e, basic_string_view<Char> s)
      : begin(std::move(b)), end(e), sep(s) {}
};

template <typename It, typename Sentinel, typename Char>
struct formatter<join_view<It, Sentinel, Char>, Char> {
 private:
  using value_type =
#ifdef __cpp_lib_ranges
      std::iter_value_t<It>;
#else
      typename std::iterator_traits<It>::value_type;
#endif
  formatter<remove_cvref_t<value_type>, Char> value_formatter_;

  using view = conditional_t<std::is_copy_constructible<It>::value,
                             const join_view<It, Sentinel, Char>,
                             join_view<It, Sentinel, Char>>;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return value_formatter_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(view& value, FormatContext& ctx) const -> decltype(ctx.out()) {
    using iter =
        conditional_t<std::is_copy_constructible<view>::value, It, It&>;
    iter it = value.begin;
    auto out = ctx.out();
    if (it == value.end) return out;
    out = value_formatter_.format(*it, ctx);
    ++it;
    while (it != value.end) {
      out = detail::copy<Char>(value.sep.begin(), value.sep.end(), out);
      ctx.advance_to(out);
      out = value_formatter_.format(*it, ctx);
      ++it;
    }
    return out;
  }
};

template <typename Char, typename Tuple> struct tuple_join_view : detail::view {
  const Tuple& tuple;
  basic_string_view<Char> sep;

  tuple_join_view(const Tuple& t, basic_string_view<Char> s)
      : tuple(t), sep{s} {}
};

// Define FMT_TUPLE_JOIN_SPECIFIERS to enable experimental format specifiers
// support in tuple_join. It is disabled by default because of issues with
// the dynamic width and precision.
#ifndef FMT_TUPLE_JOIN_SPECIFIERS
#  define FMT_TUPLE_JOIN_SPECIFIERS 0
#endif

template <typename Char, typename Tuple>
struct formatter<tuple_join_view<Char, Tuple>, Char,
                 enable_if_t<is_tuple_like<Tuple>::value>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return do_parse(ctx, std::tuple_size<Tuple>());
  }

  template <typename FormatContext>
  auto format(const tuple_join_view<Char, Tuple>& value,
              FormatContext& ctx) const -> typename FormatContext::iterator {
    return do_format(value, ctx, std::tuple_size<Tuple>());
  }

 private:
  decltype(detail::tuple::get_formatters<Tuple, Char>(
      detail::tuple_index_sequence<Tuple>())) formatters_;

  FMT_CONSTEXPR auto do_parse(parse_context<Char>& ctx,
                              std::integral_constant<size_t, 0>)
      -> const Char* {
    return ctx.begin();
  }

  template <size_t N>
  FMT_CONSTEXPR auto do_parse(parse_context<Char>& ctx,
                              std::integral_constant<size_t, N>)
      -> const Char* {
    auto end = ctx.begin();
#if FMT_TUPLE_JOIN_SPECIFIERS
    end = std::get<std::tuple_size<Tuple>::value - N>(formatters_).parse(ctx);
    if (N > 1) {
      auto end1 = do_parse(ctx, std::integral_constant<size_t, N - 1>());
      if (end != end1)
        report_error("incompatible format specs for tuple elements");
    }
#endif
    return end;
  }

  template <typename FormatContext>
  auto do_format(const tuple_join_view<Char, Tuple>&, FormatContext& ctx,
                 std::integral_constant<size_t, 0>) const ->
      typename FormatContext::iterator {
    return ctx.out();
  }

  template <typename FormatContext, size_t N>
  auto do_format(const tuple_join_view<Char, Tuple>& value, FormatContext& ctx,
                 std::integral_constant<size_t, N>) const ->
      typename FormatContext::iterator {
    using std::get;
    auto out =
        std::get<std::tuple_size<Tuple>::value - N>(formatters_)
            .format(get<std::tuple_size<Tuple>::value - N>(value.tuple), ctx);
    if (N <= 1) return out;
    out = detail::copy<Char>(value.sep, out);
    ctx.advance_to(out);
    return do_format(value, ctx, std::integral_constant<size_t, N - 1>());
  }
};

namespace detail {
// Check if T has an interface like a container adaptor (e.g. std::stack,
// std::queue, std::priority_queue).
template <typename T> class is_container_adaptor_like {
  template <typename U> static auto check(U* p) -> typename U::container_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

template <typename Container> struct all {
  const Container& c;
  auto begin() const -> typename Container::const_iterator { return c.begin(); }
  auto end() const -> typename Container::const_iterator { return c.end(); }
};
}  // namespace detail

template <typename T, typename Char>
struct formatter<
    T, Char,
    enable_if_t<conjunction<detail::is_container_adaptor_like<T>,
                            bool_constant<range_format_kind<T, Char>::value ==
                                          range_format::disabled>>::value>>
    : formatter<detail::all<typename T::container_type>, Char> {
  using all = detail::all<typename T::container_type>;
  template <typename FormatContext>
  auto format(const T& t, FormatContext& ctx) const -> decltype(ctx.out()) {
    struct getter : T {
      static auto get(const T& t) -> all {
        return {t.*(&getter::c)};  // Access c through the derived class.
      }
    };
    return formatter<all>::format(getter::get(t), ctx);
  }
};

FMT_BEGIN_EXPORT

/// Returns a view that formats the iterator range `[begin, end)` with elements
/// separated by `sep`.
template <typename It, typename Sentinel>
auto join(It begin, Sentinel end, string_view sep) -> join_view<It, Sentinel> {
  return {std::move(begin), end, sep};
}

/**
 * Returns a view that formats `range` with elements separated by `sep`.
 *
 * **Example**:
 *
 *     auto v = std::vector<int>{1, 2, 3};
 *     fmt::print("{}", fmt::join(v, ", "));
 *     // Output: 1, 2, 3
 *
 * `fmt::join` applies passed format specifiers to the range elements:
 *
 *     fmt::print("{:02}", fmt::join(v, ", "));
 *     // Output: 01, 02, 03
 */
template <typename Range, FMT_ENABLE_IF(!is_tuple_like<Range>::value)>
auto join(Range&& r, string_view sep)
    -> join_view<decltype(detail::range_begin(r)),
                 decltype(detail::range_end(r))> {
  return {detail::range_begin(r), detail::range_end(r), sep};
}

/**
 * Returns an object that formats `std::tuple` with elements separated by `sep`.
 *
 * **Example**:
 *
 *     auto t = std::tuple<int, char>{1, 'a'};
 *     fmt::print("{}", fmt::join(t, ", "));
 *     // Output: 1, a
 */
template <typename Tuple, FMT_ENABLE_IF(is_tuple_like<Tuple>::value)>
FMT_CONSTEXPR auto join(const Tuple& tuple, string_view sep)
    -> tuple_join_view<char, Tuple> {
  return {tuple, sep};
}

/**
 * Returns an object that formats `std::initializer_list` with elements
 * separated by `sep`.
 *
 * **Example**:
 *
 *     fmt::print("{}", fmt::join({1, 2, 3}, ", "));
 *     // Output: "1, 2, 3"
 */
template <typename T>
auto join(std::initializer_list<T> list, string_view sep)
    -> join_view<const T*, const T*> {
  return join(std::begin(list), std::end(list), sep);
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_RANGES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/std.h <==
// Formatting library for C++ - formatters for standard library types
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_STD_H_
#define FMT_STD_H_

#include "format.h"
#include "ostream.h"

#ifndef FMT_MODULE
#  include <atomic>
#  include <bitset>
#  include <complex>
#  include <cstdlib>
#  include <exception>
#  include <functional>
#  include <memory>
#  include <thread>
#  include <type_traits>
#  include <typeinfo>
#  include <utility>
#  include <vector>

// Check FMT_CPLUSPLUS to suppress a bogus warning in MSVC.
#  if FMT_CPLUSPLUS >= 201703L
#    if FMT_HAS_INCLUDE(<filesystem>) && \
        (!defined(FMT_CPP_LIB_FILESYSTEM) || FMT_CPP_LIB_FILESYSTEM != 0)
#      include <filesystem>
#    endif
#    if FMT_HAS_INCLUDE(<variant>)
#      include <variant>
#    endif
#    if FMT_HAS_INCLUDE(<optional>)
#      include <optional>
#    endif
#  endif
// Use > instead of >= in the version check because <source_location> may be
// available after C++17 but before C++20 is marked as implemented.
#  if FMT_CPLUSPLUS > 201703L && FMT_HAS_INCLUDE(<source_location>)
#    include <source_location>
#  endif
#  if FMT_CPLUSPLUS > 202002L && FMT_HAS_INCLUDE(<expected>)
#    include <expected>
#  endif
#endif  // FMT_MODULE

#if FMT_HAS_INCLUDE(<version>)
#  include <version>
#endif

// GCC 4 does not support FMT_HAS_INCLUDE.
#if FMT_HAS_INCLUDE(<cxxabi.h>) || defined(__GLIBCXX__)
#  include <cxxabi.h>
// Android NDK with gabi++ library on some architectures does not implement
// abi::__cxa_demangle().
#  ifndef __GABIXX_CXXABI_H__
#    define FMT_HAS_ABI_CXA_DEMANGLE
#  endif
#endif

// For older Xcode versions, __cpp_lib_xxx flags are inaccurately defined.
#ifndef FMT_CPP_LIB_FILESYSTEM
#  ifdef __cpp_lib_filesystem
#    define FMT_CPP_LIB_FILESYSTEM __cpp_lib_filesystem
#  else
#    define FMT_CPP_LIB_FILESYSTEM 0
#  endif
#endif

#ifndef FMT_CPP_LIB_VARIANT
#  ifdef __cpp_lib_variant
#    define FMT_CPP_LIB_VARIANT __cpp_lib_variant
#  else
#    define FMT_CPP_LIB_VARIANT 0
#  endif
#endif

#if FMT_CPP_LIB_FILESYSTEM
FMT_BEGIN_NAMESPACE

namespace detail {

template <typename Char, typename PathChar>
auto get_path_string(const std::filesystem::path& p,
                     const std::basic_string<PathChar>& native) {
  if constexpr (std::is_same_v<Char, char> && std::is_same_v<PathChar, wchar_t>)
    return to_utf8<wchar_t>(native, to_utf8_error_policy::replace);
  else
    return p.string<Char>();
}

template <typename Char, typename PathChar>
void write_escaped_path(basic_memory_buffer<Char>& quoted,
                        const std::filesystem::path& p,
                        const std::basic_string<PathChar>& native) {
  if constexpr (std::is_same_v<Char, char> &&
                std::is_same_v<PathChar, wchar_t>) {
    auto buf = basic_memory_buffer<wchar_t>();
    write_escaped_string<wchar_t>(std::back_inserter(buf), native);
    bool valid = to_utf8<wchar_t>::convert(quoted, {buf.data(), buf.size()});
    FMT_ASSERT(valid, "invalid utf16");
  } else if constexpr (std::is_same_v<Char, PathChar>) {
    write_escaped_string<std::filesystem::path::value_type>(
        std::back_inserter(quoted), native);
  } else {
    write_escaped_string<Char>(std::back_inserter(quoted), p.string<Char>());
  }
}

}  // namespace detail

FMT_EXPORT
template <typename Char> struct formatter<std::filesystem::path, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;
  bool debug_ = false;
  char path_type_ = 0;

 public:
  FMT_CONSTEXPR void set_debug_format(bool set = true) { debug_ = set; }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{')
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
    if (it != end && *it == '?') {
      debug_ = true;
      ++it;
    }
    if (it != end && (*it == 'g')) path_type_ = detail::to_ascii(*it++);
    return it;
  }

  template <typename FormatContext>
  auto format(const std::filesystem::path& p, FormatContext& ctx) const {
    auto specs = specs_;
    auto path_string =
        !path_type_ ? p.native()
                    : p.generic_string<std::filesystem::path::value_type>();

    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    if (!debug_) {
      auto s = detail::get_path_string<Char>(p, path_string);
      return detail::write(ctx.out(), basic_string_view<Char>(s), specs);
    }
    auto quoted = basic_memory_buffer<Char>();
    detail::write_escaped_path(quoted, p, path_string);
    return detail::write(ctx.out(),
                         basic_string_view<Char>(quoted.data(), quoted.size()),
                         specs);
  }
};

class path : public std::filesystem::path {
 public:
  auto display_string() const -> std::string {
    const std::filesystem::path& base = *this;
    return fmt::format(FMT_STRING("{}"), base);
  }
  auto system_string() const -> std::string { return string(); }

  auto generic_display_string() const -> std::string {
    const std::filesystem::path& base = *this;
    return fmt::format(FMT_STRING("{:g}"), base);
  }
  auto generic_system_string() const -> std::string { return generic_string(); }
};

FMT_END_NAMESPACE
#endif  // FMT_CPP_LIB_FILESYSTEM

FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <std::size_t N, typename Char>
struct formatter<std::bitset<N>, Char>
    : nested_formatter<basic_string_view<Char>, Char> {
 private:
  // Functor because C++11 doesn't support generic lambdas.
  struct writer {
    const std::bitset<N>& bs;

    template <typename OutputIt>
    FMT_CONSTEXPR auto operator()(OutputIt out) -> OutputIt {
      for (auto pos = N; pos > 0; --pos) {
        out = detail::write<Char>(out, bs[pos - 1] ? Char('1') : Char('0'));
      }

      return out;
    }
  };

 public:
  template <typename FormatContext>
  auto format(const std::bitset<N>& bs, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return this->write_padded(ctx, writer{bs});
  }
};

FMT_EXPORT
template <typename Char>
struct formatter<std::thread::id, Char> : basic_ostream_formatter<Char> {};
FMT_END_NAMESPACE

#ifdef __cpp_lib_optional
FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::optional<T>, Char,
                 std::enable_if_t<is_formattable<T, Char>::value>> {
 private:
  formatter<T, Char> underlying_;
  static constexpr basic_string_view<Char> optional =
      detail::string_literal<Char, 'o', 'p', 't', 'i', 'o', 'n', 'a', 'l',
                             '('>{};
  static constexpr basic_string_view<Char> none =
      detail::string_literal<Char, 'n', 'o', 'n', 'e'>{};

  template <class U>
  FMT_CONSTEXPR static auto maybe_set_debug_format(U& u, bool set)
      -> decltype(u.set_debug_format(set)) {
    u.set_debug_format(set);
  }

  template <class U>
  FMT_CONSTEXPR static void maybe_set_debug_format(U&, ...) {}

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) {
    maybe_set_debug_format(underlying_, true);
    return underlying_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(const std::optional<T>& opt, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    if (!opt) return detail::write<Char>(ctx.out(), none);

    auto out = ctx.out();
    out = detail::write<Char>(out, optional);
    ctx.advance_to(out);
    out = underlying_.format(*opt, ctx);
    return detail::write(out, ')');
  }
};
FMT_END_NAMESPACE
#endif  // __cpp_lib_optional

#if defined(__cpp_lib_expected) || FMT_CPP_LIB_VARIANT

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename Char, typename OutputIt, typename T>
auto write_escaped_alternative(OutputIt out, const T& v) -> OutputIt {
  if constexpr (has_to_string_view<T>::value)
    return write_escaped_string<Char>(out, detail::to_string_view(v));
  if constexpr (std::is_same_v<T, Char>) return write_escaped_char(out, v);
  return write<Char>(out, v);
}

}  // namespace detail

FMT_END_NAMESPACE
#endif

#ifdef __cpp_lib_expected
FMT_BEGIN_NAMESPACE

FMT_EXPORT
template <typename T, typename E, typename Char>
struct formatter<std::expected<T, E>, Char,
                 std::enable_if_t<(std::is_void<T>::value ||
                                   is_formattable<T, Char>::value) &&
                                  is_formattable<E, Char>::value>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const std::expected<T, E>& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();

    if (value.has_value()) {
      out = detail::write<Char>(out, "expected(");
      if constexpr (!std::is_void<T>::value)
        out = detail::write_escaped_alternative<Char>(out, *value);
    } else {
      out = detail::write<Char>(out, "unexpected(");
      out = detail::write_escaped_alternative<Char>(out, value.error());
    }
    *out++ = ')';
    return out;
  }
};
FMT_END_NAMESPACE
#endif  // __cpp_lib_expected

#ifdef __cpp_lib_source_location
FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <> struct formatter<std::source_location> {
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) { return ctx.begin(); }

  template <typename FormatContext>
  auto format(const std::source_location& loc, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
    out = detail::write(out, loc.file_name());
    out = detail::write(out, ':');
    out = detail::write<char>(out, loc.line());
    out = detail::write(out, ':');
    out = detail::write<char>(out, loc.column());
    out = detail::write(out, ": ");
    out = detail::write(out, loc.function_name());
    return out;
  }
};
FMT_END_NAMESPACE
#endif

#if FMT_CPP_LIB_VARIANT
FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T>
using variant_index_sequence =
    std::make_index_sequence<std::variant_size<T>::value>;

template <typename> struct is_variant_like_ : std::false_type {};
template <typename... Types>
struct is_variant_like_<std::variant<Types...>> : std::true_type {};

// formattable element check.
template <typename T, typename C> class is_variant_formattable_ {
  template <std::size_t... Is>
  static std::conjunction<
      is_formattable<std::variant_alternative_t<Is, T>, C>...>
      check(std::index_sequence<Is...>);

 public:
  static constexpr const bool value =
      decltype(check(variant_index_sequence<T>{}))::value;
};

}  // namespace detail

template <typename T> struct is_variant_like {
  static constexpr const bool value = detail::is_variant_like_<T>::value;
};

template <typename T, typename C> struct is_variant_formattable {
  static constexpr const bool value =
      detail::is_variant_formattable_<T, C>::value;
};

FMT_EXPORT
template <typename Char> struct formatter<std::monostate, Char> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const std::monostate&, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return detail::write<Char>(ctx.out(), "monostate");
  }
};

FMT_EXPORT
template <typename Variant, typename Char>
struct formatter<
    Variant, Char,
    std::enable_if_t<std::conjunction_v<
        is_variant_like<Variant>, is_variant_formattable<Variant, Char>>>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const Variant& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();

    out = detail::write<Char>(out, "variant(");
    FMT_TRY {
      std::visit(
          [&](const auto& v) {
            out = detail::write_escaped_alternative<Char>(out, v);
          },
          value);
    }
    FMT_CATCH(const std::bad_variant_access&) {
      detail::write<Char>(out, "valueless by exception");
    }
    *out++ = ')';
    return out;
  }
};
FMT_END_NAMESPACE
#endif  // FMT_CPP_LIB_VARIANT

FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <> struct formatter<std::error_code> {
 private:
  format_specs specs_;
  detail::arg_ref<char> width_ref_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    char c = *it;
    if ((c >= '0' && c <= '9') || c == '{')
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
    return it;
  }

  template <typename FormatContext>
  FMT_CONSTEXPR20 auto format(const std::error_code& ec,
                              FormatContext& ctx) const -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    memory_buffer buf;
    buf.append(string_view(ec.category().name()));
    buf.push_back(':');
    detail::write<char>(appender(buf), ec.value());
    return detail::write<char>(ctx.out(), string_view(buf.data(), buf.size()),
                               specs);
  }
};

#if FMT_USE_RTTI
namespace detail {

template <typename Char, typename OutputIt>
auto write_demangled_name(OutputIt out, const std::type_info& ti) -> OutputIt {
#  ifdef FMT_HAS_ABI_CXA_DEMANGLE
  int status = 0;
  std::size_t size = 0;
  std::unique_ptr<char, void (*)(void*)> demangled_name_ptr(
      abi::__cxa_demangle(ti.name(), nullptr, &size, &status), &std::free);

  string_view demangled_name_view;
  if (demangled_name_ptr) {
    demangled_name_view = demangled_name_ptr.get();

    // Normalization of stdlib inline namespace names.
    // libc++ inline namespaces.
    //  std::__1::*       -> std::*
    //  std::__1::__fs::* -> std::*
    // libstdc++ inline namespaces.
    //  std::__cxx11::*             -> std::*
    //  std::filesystem::__cxx11::* -> std::filesystem::*
    if (demangled_name_view.starts_with("std::")) {
      char* begin = demangled_name_ptr.get();
      char* to = begin + 5;  // std::
      for (char *from = to, *end = begin + demangled_name_view.size();
           from < end;) {
        // This is safe, because demangled_name is NUL-terminated.
        if (from[0] == '_' && from[1] == '_') {
          char* next = from + 1;
          while (next < end && *next != ':') next++;
          if (next[0] == ':' && next[1] == ':') {
            from = next + 2;
            continue;
          }
        }
        *to++ = *from++;
      }
      demangled_name_view = {begin, detail::to_unsigned(to - begin)};
    }
  } else {
    demangled_name_view = string_view(ti.name());
  }
  return detail::write_bytes<Char>(out, demangled_name_view);
#  elif FMT_MSC_VERSION
  const string_view demangled_name(ti.name());
  for (std::size_t i = 0; i < demangled_name.size(); ++i) {
    auto sub = demangled_name;
    sub.remove_prefix(i);
    if (sub.starts_with("enum ")) {
      i += 4;
      continue;
    }
    if (sub.starts_with("class ") || sub.starts_with("union ")) {
      i += 5;
      continue;
    }
    if (sub.starts_with("struct ")) {
      i += 6;
      continue;
    }
    if (*sub.begin() != ' ') *out++ = *sub.begin();
  }
  return out;
#  else
  return detail::write_bytes<Char>(out, string_view(ti.name()));
#  endif
}

}  // namespace detail

FMT_EXPORT
template <typename Char>
struct formatter<std::type_info, Char  // DEPRECATED! Mixing code unit types.
                 > {
 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename Context>
  auto format(const std::type_info& ti, Context& ctx) const
      -> decltype(ctx.out()) {
    return detail::write_demangled_name<Char>(ctx.out(), ti);
  }
};
#endif

FMT_EXPORT
template <typename T, typename Char>
struct formatter<
    T, Char,  // DEPRECATED! Mixing code unit types.
    typename std::enable_if<std::is_base_of<std::exception, T>::value>::type> {
 private:
  bool with_typename_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it == end || *it == '}') return it;
    if (*it == 't') {
      ++it;
      with_typename_ = FMT_USE_RTTI != 0;
    }
    return it;
  }

  template <typename Context>
  auto format(const std::exception& ex, Context& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
#if FMT_USE_RTTI
    if (with_typename_) {
      out = detail::write_demangled_name<Char>(out, typeid(ex));
      *out++ = ':';
      *out++ = ' ';
    }
#endif
    return detail::write_bytes<Char>(out, string_view(ex.what()));
  }
};

namespace detail {

template <typename T, typename Enable = void>
struct has_flip : std::false_type {};

template <typename T>
struct has_flip<T, void_t<decltype(std::declval<T>().flip())>>
    : std::true_type {};

template <typename T> struct is_bit_reference_like {
  static constexpr const bool value =
      std::is_convertible<T, bool>::value &&
      std::is_nothrow_assignable<T, bool>::value && has_flip<T>::value;
};

#ifdef _LIBCPP_VERSION

// Workaround for libc++ incompatibility with C++ standard.
// According to the Standard, `bitset::operator[] const` returns bool.
template <typename C>
struct is_bit_reference_like<std::__bit_const_reference<C>> {
  static constexpr const bool value = true;
};

#endif

}  // namespace detail

// We can't use std::vector<bool, Allocator>::reference and
// std::bitset<N>::reference because the compiler can't deduce Allocator and N
// in partial specialization.
FMT_EXPORT
template <typename BitRef, typename Char>
struct formatter<BitRef, Char,
                 enable_if_t<detail::is_bit_reference_like<BitRef>::value>>
    : formatter<bool, Char> {
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const BitRef& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<bool, Char>::format(v, ctx);
  }
};

template <typename T, typename Deleter>
auto ptr(const std::unique_ptr<T, Deleter>& p) -> const void* {
  return p.get();
}
template <typename T> auto ptr(const std::shared_ptr<T>& p) -> const void* {
  return p.get();
}

FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::atomic<T>, Char,
                 enable_if_t<is_formattable<T, Char>::value>>
    : formatter<T, Char> {
  template <typename FormatContext>
  auto format(const std::atomic<T>& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<T, Char>::format(v.load(), ctx);
  }
};

#ifdef __cpp_lib_atomic_flag_test
FMT_EXPORT
template <typename Char>
struct formatter<std::atomic_flag, Char> : formatter<bool, Char> {
  template <typename FormatContext>
  auto format(const std::atomic_flag& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<bool, Char>::format(v.test(), ctx);
  }
};
#endif  // __cpp_lib_atomic_flag_test

FMT_EXPORT
template <typename T, typename Char> struct formatter<std::complex<T>, Char> {
 private:
  detail::dynamic_format_specs<Char> specs_;

  template <typename FormatContext, typename OutputIt>
  FMT_CONSTEXPR auto do_format(const std::complex<T>& c,
                               detail::dynamic_format_specs<Char>& specs,
                               FormatContext& ctx, OutputIt out) const
      -> OutputIt {
    if (c.real() != 0) {
      *out++ = Char('(');
      out = detail::write<Char>(out, c.real(), specs, ctx.locale());
      specs.set_sign(sign::plus);
      out = detail::write<Char>(out, c.imag(), specs, ctx.locale());
      if (!detail::isfinite(c.imag())) *out++ = Char(' ');
      *out++ = Char('i');
      *out++ = Char(')');
      return out;
    }
    out = detail::write<Char>(out, c.imag(), specs, ctx.locale());
    if (!detail::isfinite(c.imag())) *out++ = Char(' ');
    *out++ = Char('i');
    return out;
  }

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    if (ctx.begin() == ctx.end() || *ctx.begin() == '}') return ctx.begin();
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type_constant<T, Char>::value);
  }

  template <typename FormatContext>
  auto format(const std::complex<T>& c, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    if (specs.dynamic()) {
      detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                  specs.width_ref, ctx);
      detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                  specs.precision_ref, ctx);
    }

    if (specs.width == 0) return do_format(c, specs, ctx, ctx.out());
    auto buf = basic_memory_buffer<Char>();

    auto outer_specs = format_specs();
    outer_specs.width = specs.width;
    outer_specs.copy_fill_from(specs);
    outer_specs.set_align(specs.align());

    specs.width = 0;
    specs.set_fill({});
    specs.set_align(align::none);

    do_format(c, specs, ctx, basic_appender<Char>(buf));
    return detail::write<Char>(ctx.out(),
                               basic_string_view<Char>(buf.data(), buf.size()),
                               outer_specs);
  }
};

FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::reference_wrapper<T>, Char,
                 enable_if_t<is_formattable<remove_cvref_t<T>, Char>::value>>
    : formatter<remove_cvref_t<T>, Char> {
  template <typename FormatContext>
  auto format(std::reference_wrapper<T> ref, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<remove_cvref_t<T>, Char>::format(ref.get(), ctx);
  }
};

FMT_END_NAMESPACE
#endif  // FMT_STD_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/xchar.h <==
// Formatting library for C++ - optional wchar_t and exotic character support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_XCHAR_H_
#define FMT_XCHAR_H_

#include "color.h"
#include "format.h"
#include "ostream.h"
#include "ranges.h"

#ifndef FMT_MODULE
#  include <cwchar>
#  if FMT_USE_LOCALE
#    include <locale>
#  endif
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T>
using is_exotic_char = bool_constant<!std::is_same<T, char>::value>;

template <typename S, typename = void> struct format_string_char {};

template <typename S>
struct format_string_char<
    S, void_t<decltype(sizeof(detail::to_string_view(std::declval<S>())))>> {
  using type = char_t<S>;
};

template <typename S>
struct format_string_char<
    S, enable_if_t<std::is_base_of<detail::compile_string, S>::value>> {
  using type = typename S::char_type;
};

template <typename S>
using format_string_char_t = typename format_string_char<S>::type;

inline auto write_loc(basic_appender<wchar_t> out, loc_value value,
                      const format_specs& specs, locale_ref loc) -> bool {
#if FMT_USE_LOCALE
  auto& numpunct =
      std::use_facet<std::numpunct<wchar_t>>(loc.get<std::locale>());
  auto separator = std::wstring();
  auto grouping = numpunct.grouping();
  if (!grouping.empty()) separator = std::wstring(1, numpunct.thousands_sep());
  return value.visit(loc_writer<wchar_t>{out, specs, separator, grouping, {}});
#endif
  return false;
}
}  // namespace detail

FMT_BEGIN_EXPORT

using wstring_view = basic_string_view<wchar_t>;
using wformat_parse_context = parse_context<wchar_t>;
using wformat_context = buffered_context<wchar_t>;
using wformat_args = basic_format_args<wformat_context>;
using wmemory_buffer = basic_memory_buffer<wchar_t>;

template <typename Char, typename... T> struct basic_fstring {
 private:
  basic_string_view<Char> str_;

  static constexpr int num_static_named_args =
      detail::count_static_named_args<T...>();

  using checker = detail::format_string_checker<
      Char, static_cast<int>(sizeof...(T)), num_static_named_args,
      num_static_named_args != detail::count_named_args<T...>()>;

  using arg_pack = detail::arg_pack<T...>;

 public:
  using t = basic_fstring;

  template <typename S,
            FMT_ENABLE_IF(
                std::is_convertible<const S&, basic_string_view<Char>>::value)>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE basic_fstring(const S& s) : str_(s) {
    if (FMT_USE_CONSTEVAL)
      detail::parse_format_string<Char>(s, checker(s, arg_pack()));
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_base_of<detail::compile_string, S>::value&&
                              std::is_same<typename S::char_type, Char>::value)>
  FMT_ALWAYS_INLINE basic_fstring(const S&) : str_(S()) {
    FMT_CONSTEXPR auto sv = basic_string_view<Char>(S());
    FMT_CONSTEXPR int ignore =
        (parse_format_string(sv, checker(sv, arg_pack())), 0);
    detail::ignore_unused(ignore);
  }
  basic_fstring(runtime_format_string<Char> fmt) : str_(fmt.str) {}

  operator basic_string_view<Char>() const { return str_; }
  auto get() const -> basic_string_view<Char> { return str_; }
};

template <typename Char, typename... T>
using basic_format_string = basic_fstring<Char, T...>;

template <typename... T>
using wformat_string = typename basic_format_string<wchar_t, T...>::t;
inline auto runtime(wstring_view s) -> runtime_format_string<wchar_t> {
  return {{s}};
}

template <> struct is_char<wchar_t> : std::true_type {};
template <> struct is_char<char16_t> : std::true_type {};
template <> struct is_char<char32_t> : std::true_type {};

#ifdef __cpp_char8_t
template <> struct is_char<char8_t> : bool_constant<detail::is_utf8_enabled> {};
#endif

template <typename... T>
constexpr auto make_wformat_args(T&... args)
    -> decltype(fmt::make_format_args<wformat_context>(args...)) {
  return fmt::make_format_args<wformat_context>(args...);
}

#if !FMT_USE_NONTYPE_TEMPLATE_ARGS
inline namespace literals {
inline auto operator""_a(const wchar_t* s, size_t) -> detail::udl_arg<wchar_t> {
  return {s};
}
}  // namespace literals
#endif

template <typename It, typename Sentinel>
auto join(It begin, Sentinel end, wstring_view sep)
    -> join_view<It, Sentinel, wchar_t> {
  return {begin, end, sep};
}

template <typename Range, FMT_ENABLE_IF(!is_tuple_like<Range>::value)>
auto join(Range&& range, wstring_view sep)
    -> join_view<decltype(std::begin(range)), decltype(std::end(range)),
                 wchar_t> {
  return join(std::begin(range), std::end(range), sep);
}

template <typename T>
auto join(std::initializer_list<T> list, wstring_view sep)
    -> join_view<const T*, const T*, wchar_t> {
  return join(std::begin(list), std::end(list), sep);
}

template <typename Tuple, FMT_ENABLE_IF(is_tuple_like<Tuple>::value)>
auto join(const Tuple& tuple, basic_string_view<wchar_t> sep)
    -> tuple_join_view<wchar_t, Tuple> {
  return {tuple, sep};
}

template <typename Char, FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto vformat(basic_string_view<Char> fmt,
             typename detail::vformat_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vformat_to(buf, fmt, args);
  return {buf.data(), buf.size()};
}

template <typename... T>
auto format(wformat_string<T...> fmt, T&&... args) -> std::wstring {
  return vformat(fmt::wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename OutputIt, typename... T>
auto format_to(OutputIt out, wformat_string<T...> fmt, T&&... args)
    -> OutputIt {
  return vformat_to(out, fmt::wstring_view(fmt),
                    fmt::make_wformat_args(args...));
}

// Pass char_t as a default template parameter instead of using
// std::basic_string<char_t<S>> to reduce the symbol size.
template <typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value &&
                        !std::is_same<Char, wchar_t>::value)>
auto format(const S& fmt, T&&... args) -> std::basic_string<Char> {
  return vformat(detail::to_string_view(fmt),
                 fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename Locale, typename S,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto vformat(const Locale& loc, const S& fmt,
                    typename detail::vformat_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vformat_to(buf, detail::to_string_view(fmt), args,
                     detail::locale_ref(loc));
  return {buf.data(), buf.size()};
}

template <typename Locale, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto format(const Locale& loc, const S& fmt, T&&... args)
    -> std::basic_string<Char> {
  return vformat(loc, detail::to_string_view(fmt),
                 fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename OutputIt, typename S,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
auto vformat_to(OutputIt out, const S& fmt,
                typename detail::vformat_args<Char>::type args) -> OutputIt {
  auto&& buf = detail::get_buffer<Char>(out);
  detail::vformat_to(buf, detail::to_string_view(fmt), args);
  return detail::get_iterator(buf, out);
}

template <typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value &&
                        !std::is_same<Char, char>::value &&
                        !std::is_same<Char, wchar_t>::value)>
inline auto format_to(OutputIt out, const S& fmt, T&&... args) -> OutputIt {
  return vformat_to(out, detail::to_string_view(fmt),
                    fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename Locale, typename S, typename OutputIt, typename... Args,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_locale<Locale>::value&&
                                detail::is_exotic_char<Char>::value)>
inline auto vformat_to(OutputIt out, const Locale& loc, const S& fmt,
                       typename detail::vformat_args<Char>::type args)
    -> OutputIt {
  auto&& buf = detail::get_buffer<Char>(out);
  vformat_to(buf, detail::to_string_view(fmt), args, detail::locale_ref(loc));
  return detail::get_iterator(buf, out);
}

template <typename Locale, typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          bool enable = detail::is_output_iterator<OutputIt, Char>::value &&
                        detail::is_locale<Locale>::value &&
                        detail::is_exotic_char<Char>::value>
inline auto format_to(OutputIt out, const Locale& loc, const S& fmt,
                      T&&... args) ->
    typename std::enable_if<enable, OutputIt>::type {
  return vformat_to(out, loc, detail::to_string_view(fmt),
                    fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename OutputIt, typename Char, typename... Args,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto vformat_to_n(OutputIt out, size_t n, basic_string_view<Char> fmt,
                         typename detail::vformat_args<Char>::type args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, Char, traits>(out, n);
  detail::vformat_to(buf, fmt, args);
  return {buf.out(), buf.count()};
}

template <typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto format_to_n(OutputIt out, size_t n, const S& fmt, T&&... args)
    -> format_to_n_result<OutputIt> {
  return vformat_to_n(out, n, fmt::basic_string_view<Char>(fmt),
                      fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_exotic_char<Char>::value)>
inline auto formatted_size(const S& fmt, T&&... args) -> size_t {
  auto buf = detail::counting_buffer<Char>();
  detail::vformat_to(buf, detail::to_string_view(fmt),
                     fmt::make_format_args<buffered_context<Char>>(args...));
  return buf.count();
}

inline void vprint(std::FILE* f, wstring_view fmt, wformat_args args) {
  auto buf = wmemory_buffer();
  detail::vformat_to(buf, fmt, args);
  buf.push_back(L'\0');
  if (std::fputws(buf.data(), f) == -1)
    FMT_THROW(system_error(errno, FMT_STRING("cannot write to file")));
}

inline void vprint(wstring_view fmt, wformat_args args) {
  vprint(stdout, fmt, args);
}

template <typename... T>
void print(std::FILE* f, wformat_string<T...> fmt, T&&... args) {
  return vprint(f, wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename... T> void print(wformat_string<T...> fmt, T&&... args) {
  return vprint(wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename... T>
void println(std::FILE* f, wformat_string<T...> fmt, T&&... args) {
  return print(f, L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

template <typename... T> void println(wformat_string<T...> fmt, T&&... args) {
  return print(L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

inline auto vformat(const text_style& ts, wstring_view fmt, wformat_args args)
    -> std::wstring {
  auto buf = wmemory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  return {buf.data(), buf.size()};
}

template <typename... T>
inline auto format(const text_style& ts, wformat_string<T...> fmt, T&&... args)
    -> std::wstring {
  return fmt::vformat(ts, fmt, fmt::make_wformat_args(args...));
}

template <typename... T>
FMT_DEPRECATED void print(std::FILE* f, const text_style& ts,
                          wformat_string<T...> fmt, const T&... args) {
  vprint(f, ts, fmt, fmt::make_wformat_args(args...));
}

template <typename... T>
FMT_DEPRECATED void print(const text_style& ts, wformat_string<T...> fmt,
                          const T&... args) {
  return print(stdout, ts, fmt, args...);
}

inline void vprint(std::wostream& os, wstring_view fmt, wformat_args args) {
  auto buffer = basic_memory_buffer<wchar_t>();
  detail::vformat_to(buffer, fmt, args);
  detail::write_buffer(os, buffer);
}

template <typename... T>
void print(std::wostream& os, wformat_string<T...> fmt, T&&... args) {
  vprint(os, fmt, fmt::make_format_args<buffered_context<wchar_t>>(args...));
}

template <typename... T>
void println(std::wostream& os, wformat_string<T...> fmt, T&&... args) {
  print(os, L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

/// Converts `value` to `std::wstring` using the default format for type `T`.
template <typename T> inline auto to_wstring(const T& value) -> std::wstring {
  return format(FMT_STRING(L"{}"), value);
}
FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_XCHAR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/CMakeLists.txt <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.

message(STATUS "Building using CMake version: ${CMAKE_VERSION}")
cmake_minimum_required(VERSION 3.14)

set(NANOARROW_VERSION "0.8.0")
string(REGEX MATCH "^[0-9]+\\.[0-9]+\\.[0-9]+" NANOARROW_BASE_VERSION
             "${NANOARROW_VERSION}")
project(nanoarrow VERSION "${NANOARROW_BASE_VERSION}")

set(NANOARROW_VERSION_MAJOR "${nanoarrow_VERSION_MAJOR}")
set(NANOARROW_VERSION_MINOR "${nanoarrow_VERSION_MINOR}")
set(NANOARROW_VERSION_PATCH "${nanoarrow_VERSION_PATCH}")

include(GNUInstallDirs)

# General options
option(NANOARROW_NAMESPACE "A prefix for exported symbols" OFF)

# Feature options
option(NANOARROW_IPC "Build IPC extension" OFF)
option(NANOARROW_FLATCC_ROOT_DIR "Root directory for flatcc include and lib directories"
       OFF)
option(NANOARROW_FLATCC_INCLUDE_DIR "Include directory for flatcc includes" OFF)
option(NANOARROW_FLATCC_LIB_DIR "Library directory that contains libflatccrt.a" OFF)
option(NANOARROW_IPC_WITH_ZSTD "Build nanoarrow with ZSTD compression support built in"
       OFF)
option(NANOARROW_IPC_WITH_LZ4 "Build nanoarrow with LZ4 compression support built in" OFF)

option(NANOARROW_DEVICE "Build device extension" OFF)
option(NANOARROW_TESTING "Build testing extension" OFF)
option(NANOARROW_DEVICE_WITH_METAL "Build Apple metal libraries" OFF)
option(NANOARROW_DEVICE_WITH_CUDA "Build CUDA libraries" OFF)

# Development options
option(NANOARROW_BUILD_APPS "Build utility applications" OFF)
option(NANOARROW_BUILD_TESTS "Build tests" OFF)
option(NANOARROW_BUILD_TESTS_WITH_ARROW "Build tests that require Arrow" OFF)
option(NANOARROW_BUILD_BENCHMARKS "Build benchmarks" OFF)
option(NANOARROW_BUILD_INTEGRATION_TESTS
       "Build cross-implementation Arrow integration tests" OFF)
option(NANOARROW_BUNDLE "Create bundled nanoarrow.h and nanoarrow.c" OFF)
option(NANOARROW_BUNDLE_AS_CPP "Bundle nanoarrow source file as nanoarrow.cc" OFF)
option(NANOARROW_CODE_COVERAGE "Enable coverage reporting" OFF)
option(NANOARROW_ARROW_STATIC
       "Use a statically-linked Arrow C++ build when linking tests" OFF)
option(NANOARROW_DEBUG_EXTRA_WARNINGS "Use extra warnings when compiling in debug mode"
       ON)
# For vcpkg, where there's a check that fails if .dlls are present for static linkage
option(NANOARROW_INSTALL_SHARED "Install shared libraries" ON)

if(NOT DEFINED CMAKE_C_STANDARD)
  if(NANOARROW_IPC)
    # flatcc requires C11 for alignas() and static_assert() in flatcc_generated.h
    # It may be possible to use C99 mode to build the runtime and/or generated header
    # should this cause problems for users.
    set(CMAKE_C_STANDARD 11)
  else()
    set(CMAKE_C_STANDARD 99)
  endif()
  set(CMAKE_C_STANDARD_REQUIRED ON)
endif()

if(NANOARROW_NAMESPACE)
  set(NANOARROW_NAMESPACE_DEFINE "#define NANOARROW_NAMESPACE ${NANOARROW_NAMESPACE}")
else()
  set(NANOARROW_NAMESPACE_DEFINE "// #define NANOARROW_NAMESPACE YourNamespaceHere")
endif()

add_library(nanoarrow_coverage_config INTERFACE)
install(TARGETS nanoarrow_coverage_config
        EXPORT nanoarrow-exports
        RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
        LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
        ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

if(NANOARROW_CODE_COVERAGE)
  target_compile_options(nanoarrow_coverage_config INTERFACE -O0 -g --coverage)
  target_link_options(nanoarrow_coverage_config INTERFACE --coverage)
endif()

# Avoids a warning about timestamps on downloaded files (prefer new policy
# if available))
if(${CMAKE_VERSION} VERSION_GREATER_EQUAL "3.23")
  cmake_policy(SET CMP0135 NEW)
endif()

if(NANOARROW_BUNDLE)
  message(STATUS "Generating bundled nanoarrow sources using ci/scripts/bundle.py")

  find_package(Python3
               COMPONENTS Interpreter
               REQUIRED)

  # Set up arguments to the bundler
  set(NANOARROW_BUNDLE_ARGS "--with-ipc" "--with-device" "--with-testing" "--with-flatcc")

  if(NANOARROW_BUNDLE_AS_CPP)
    list(APPEND NANOARROW_BUNDLE_ARGS "--cpp")
    set(NANOARROW_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow.cc")
  else()
    set(NANOARROW_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow.c")
  endif()

  if(NANOARROW_NAMESPACE)
    list(APPEND NANOARROW_BUNDLE_ARGS "--symbol-namespace=${NANOARROW_NAMESPACE}")
  endif()

  # Run the bundler
  execute_process(COMMAND ${Python3_EXECUTABLE}
                          "${CMAKE_CURRENT_SOURCE_DIR}/ci/scripts/bundle.py"
                          "--output-dir" "${CMAKE_BINARY_DIR}/bundled"
                          ${NANOARROW_BUNDLE_ARGS})

  set(NANOARROW_BUILD_INCLUDE_DIR "${CMAKE_BINARY_DIR}/bundled/include")
  set(NANOARROW_IPC_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_ipc.c")
  set(NANOARROW_DEVICE_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_device.c")
  set(NANOARROW_TESTING_BUILD_SOURCES
      "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_testing.cc")
  set(NANOARROW_FLATCC_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/flatcc.c")
else()
  # Generate the version information
  configure_file(src/nanoarrow/nanoarrow_config.h.in src/nanoarrow/nanoarrow_config.h)
  set(NANOARROW_BUILD_INCLUDE_DIR "${CMAKE_CURRENT_SOURCE_DIR}/src")
endif()

# Start the list of headers to install
set(NANOARROW_INSTALL_HEADERS ${NANOARROW_BUILD_INCLUDE_DIR}/nanoarrow/nanoarrow.h
                              ${NANOARROW_BUILD_INCLUDE_DIR}/nanoarrow/nanoarrow.hpp)

# If the bundler didn't already assign the source files for the library, do so here.
# Also handle install() arguments that are different between the bundled and not
# bundled version.
if(NOT NANOARROW_BUNDLE)
  set(NANOARROW_BUILD_SOURCES
      src/nanoarrow/common/array.c src/nanoarrow/common/schema.c
      src/nanoarrow/common/array_stream.c src/nanoarrow/common/utils.c)

  install(FILES src/nanoarrow/common/inline_array.h src/nanoarrow/common/inline_buffer.h
                src/nanoarrow/common/inline_types.h DESTINATION include/nanoarrow/common)

  list(APPEND NANOARROW_INSTALL_HEADERS
       "${CMAKE_CURRENT_BINARY_DIR}/src/nanoarrow/nanoarrow_config.h")

  install(FILES src/nanoarrow/hpp/array_stream.hpp
                src/nanoarrow/hpp/buffer.hpp
                src/nanoarrow/hpp/exception.hpp
                src/nanoarrow/hpp/operators.hpp
                src/nanoarrow/hpp/unique.hpp
                src/nanoarrow/hpp/view.hpp
          DESTINATION include/nanoarrow/hpp)
endif()

# Add the nanoarrow library targets
add_library(nanoarrow_static STATIC ${NANOARROW_BUILD_SOURCES})
add_library(nanoarrow_shared SHARED ${NANOARROW_BUILD_SOURCES})
install(FILES ${NANOARROW_INSTALL_HEADERS} DESTINATION include/nanoarrow)
if(BUILD_SHARED_LIBS)
  add_library(nanoarrow::nanoarrow ALIAS nanoarrow_shared)
else()
  add_library(nanoarrow::nanoarrow ALIAS nanoarrow_static)
endif()

foreach(target "nanoarrow_static" "nanoarrow_shared")
  target_include_directories(${target}
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
endforeach()

if(NANOARROW_IPC)
  # Add the flatcc (runtime) dependency
  set(FLATCC_RTONLY
      ON
      CACHE INTERNAL "")
  set(FLATCC_REFLECTION
      OFF
      CACHE INTERNAL "")

  # A flatcc installation is unlikely, so default to building the vendored one
  if(NOT NANOARROW_FLATCC_INCLUDE_DIR AND NOT NANOARROW_FLATCC_ROOT_DIR)

    # If the bundler didn't already assign the source files for the library, do so here
    if(NOT NANOARROW_BUNDLE)
      set(NANOARROW_FLATCC_BUILD_SOURCES
          thirdparty/flatcc/src/runtime/builder.c thirdparty/flatcc/src/runtime/emitter.c
          thirdparty/flatcc/src/runtime/verifier.c thirdparty/flatcc/src/runtime/refmap.c)
      set(NANOARROW_FLATCC_INCLUDE_DIR
          "${CMAKE_CURRENT_LIST_DIR}/thirdparty/flatcc/include")
    else()
      set(NANOARROW_FLATCC_INCLUDE_DIR "${NANOARROW_BUILD_INCLUDE_DIR}")
    endif()

    add_library(flatccrt STATIC ${NANOARROW_FLATCC_BUILD_SOURCES})
    target_include_directories(flatccrt
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_FLATCC_INCLUDE_DIR}>
                                      $<INSTALL_INTERFACE:include>)
    set_target_properties(flatccrt PROPERTIES POSITION_INDEPENDENT_CODE ON)
    install(TARGETS flatccrt
            EXPORT nanoarrow-exports
            RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
            LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
            ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

  elseif(NOT NANOARROW_FLATCC_ROOT_DIR)
    add_library(flatccrt STATIC IMPORTED)
    set_target_properties(flatccrt
                          PROPERTIES IMPORTED_LOCATION
                                     "${NANOARROW_FLATCC_LIB_DIR}/libflatccrt.a"
                                     INTERFACE_INCLUDE_DIRECTORIES
                                     "${NANOARROW_FLATCC_INCLUDE_DIR}")

  elseif(NOT NANOARROW_FLATCC_INCLUDE_DIR)
    set(NANOARROW_FLATCC_INCLUDE_DIR "${NANOARROW_FLATCC_ROOT_DIR}/include")
    add_library(flatccrt STATIC IMPORTED)
    set_target_properties(flatccrt
                          PROPERTIES IMPORTED_LOCATION
                                     "${NANOARROW_FLATCC_ROOT_DIR}/lib/libflatccrt.a"
                                     INTERFACE_INCLUDE_DIRECTORIES
                                     "${NANOARROW_FLATCC_INCLUDE_DIR}")
  endif()

  if(NANOARROW_IPC_WITH_ZSTD)
    find_package(zstd REQUIRED)
    set(NANOARROW_IPC_EXTRA_FLAGS "-DNANOARROW_IPC_WITH_ZSTD")

    # libzstd_static is not available from conda
    # This could be configurable if shared zstd is a must
    if(TARGET zstd::libzstd_static)
      set(NANOARROW_IPC_EXTRA_LIBS zstd::libzstd_static)
    else()
      set(NANOARROW_IPC_EXTRA_LIBS zstd::libzstd)
    endif()
  endif()

  if(NANOARROW_IPC_WITH_LZ4)
    if(NOT LZ4_LIBRARY_DIRS AND NOT LZ4_INCLUDE_DIRS)
      find_package(PkgConfig REQUIRED)
      pkg_check_modules(LZ4 REQUIRED liblz4)
    endif()

    if(NOT LZ4_LIBRARIES)
      set(LZ4_LIBRARIES lz4)
    endif()

    message(STATUS "LZ4 library directories: ${LZ4_LIBRARY_DIRS}")
    message(STATUS "LZ4 include directories: ${LZ4_INCLUDE_DIRS}")
    message(STATUS "LZ4 libraries: ${LZ4_LIBRARIES}")

    add_library(lz4::lz4 INTERFACE IMPORTED)
    target_include_directories(lz4::lz4 INTERFACE ${LZ4_INCLUDE_DIRS})
    target_link_libraries(lz4::lz4 INTERFACE ${LZ4_LIBRARIES})
    if(LZ4_LIBRARY_DIRS)
      set_target_properties(lz4::lz4 PROPERTIES INTERFACE_LINK_DIRECTORIES
                                                "${LZ4_LIBRARY_DIRS}")
    endif()

    set(NANOARROW_IPC_EXTRA_FLAGS ${NANOARROW_IPC_EXTRA_FLAGS} "-DNANOARROW_IPC_WITH_LZ4")
    set(NANOARROW_IPC_EXTRA_LIBS ${NANOARROW_IPC_EXTRA_LIBS} lz4::lz4)
  endif()

  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_IPC_BUILD_SOURCES
        src/nanoarrow/ipc/codecs.c
        src/nanoarrow/ipc/decoder.c
        src/nanoarrow/ipc/encoder.c
        src/nanoarrow/ipc/reader.c
        src/nanoarrow/ipc/writer.c)
  endif()

  add_library(nanoarrow_ipc_static STATIC ${NANOARROW_IPC_BUILD_SOURCES})
  target_link_libraries(nanoarrow_ipc_static
                        PRIVATE flatccrt ${NANOARROW_IPC_EXTRA_LIBS}
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_ipc_shared SHARED ${NANOARROW_IPC_BUILD_SOURCES})
  target_link_libraries(nanoarrow_ipc_shared
                        PRIVATE flatccrt ${NANOARROW_IPC_EXTRA_LIBS}
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_ipc.h src/nanoarrow/nanoarrow_ipc.hpp
                src/nanoarrow/ipc/flatcc_generated.h DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_ipc ALIAS nanoarrow_ipc_shared)
  else()
    add_library(nanoarrow::nanoarrow_ipc ALIAS nanoarrow_ipc_static)
  endif()

  foreach(target "nanoarrow_ipc_static" "nanoarrow_ipc_shared")
    target_compile_definitions(${target} PRIVATE ${NANOARROW_IPC_EXTRA_FLAGS})
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<BUILD_INTERFACE:${NANOARROW_IPC_FLATCC_INCLUDE_DIR}>
                                      $<INSTALL_INTERFACE:include>)
  endforeach()

endif()

if(NANOARROW_IPC AND (NANOARROW_BUILD_INTEGRATION_TESTS OR NANOARROW_BUILD_TESTS))
  if(NOT DEFINED CMAKE_CXX_STANDARD)
    set(CMAKE_CXX_STANDARD 11)
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()
  add_executable(nanoarrow_ipc_integration src/nanoarrow/integration/ipc_integration.cc)
  target_include_directories(nanoarrow_ipc_integration
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
  target_link_libraries(nanoarrow_ipc_integration
                        PRIVATE nanoarrow_testing_static
                                nanoarrow_ipc_static
                                flatccrt
                                nanoarrow_coverage_config
                                ${NANOARROW_IPC_EXTRA_LIBS})
endif()

if(NANOARROW_DEVICE)
  if(NANOARROW_DEVICE_WITH_METAL)
    if(NOT EXISTS "${CMAKE_BINARY_DIR}/metal-cpp")
      message(STATUS "Fetching metal-cpp")
      file(DOWNLOAD
           "https://developer.apple.com/metal/cpp/files/metal-cpp_macOS12_iOS15.zip"
           "${CMAKE_BINARY_DIR}/metal-cpp.zip")
      file(ARCHIVE_EXTRACT
           INPUT
           ${CMAKE_BINARY_DIR}/metal-cpp.zip
           DESTINATION
           ${CMAKE_BINARY_DIR})
    endif()

    if(NOT DEFINED CMAKE_CXX_STANDARD)
      set(CMAKE_CXX_STANDARD 17)
    endif()
    set(CMAKE_CXX_STANDARD_REQUIRED ON)

    find_library(METAL_LIBRARY Metal REQUIRED)
    message(STATUS "Metal framework found at '${METAL_LIBRARY}'")

    find_library(FOUNDATION_LIBRARY Foundation REQUIRED)
    message(STATUS "Foundation framework found at '${FOUNDATION_LIBRARY}'")

    find_library(QUARTZ_CORE_LIBRARY QuartzCore REQUIRED)
    message(STATUS "CoreFoundation framework found at '${QUARTZ_CORE_LIBRARY}'")

    set(NANOARROW_DEVICE_INCLUDE_METAL "${CMAKE_BINARY_DIR}/metal-cpp")
    add_library(nanoarrow_metal_impl STATIC src/nanoarrow/device/metal_impl.cc)
    target_link_libraries(nanoarrow_metal_impl
                          PRIVATE ${METAL_LIBRARY} ${FOUNDATION_LIBRARY}
                                  ${QUARTZ_CORE_LIBRARY})
    target_include_directories(nanoarrow_metal_impl
                               PRIVATE ${NANOARROW_DEVICE_INCLUDE_METAL})
    install(TARGETS nanoarrow_metal_impl
            EXPORT nanoarrow-exports
            RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
            LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
            ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

    set(NANOARROW_DEVICE_SOURCES_METAL src/nanoarrow/device/metal.cc)
    set(NANOARROW_DEVICE_DEFS_METAL "NANOARROW_DEVICE_WITH_METAL")
    set(NANOARROW_DEVICE_LIBS_METAL nanoarrow_metal_impl)
  endif()

  if(NANOARROW_DEVICE_WITH_CUDA)
    find_package(CUDAToolkit REQUIRED)
    set(NANOARROW_DEVICE_SOURCES_CUDA src/nanoarrow/device/cuda.c)
    set(NANOARROW_DEVICE_LIBS_CUDA CUDA::cuda_driver)
    set(NANOARROW_DEVICE_DEFS_CUDA "NANOARROW_DEVICE_WITH_CUDA")
  endif()

  # If the bundler didn't already assign the source files for the library, do so here
  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_DEVICE_BUILD_SOURCES src/nanoarrow/device/device.c
                                       ${NANOARROW_DEVICE_SOURCES_CUDA})
  endif()

  add_library(nanoarrow_device_static STATIC ${NANOARROW_DEVICE_BUILD_SOURCES}
                                             ${NANOARROW_DEVICE_SOURCES_METAL})
  target_link_libraries(nanoarrow_device_static
                        PRIVATE ${NANOARROW_DEVICE_LIBS_CUDA}
                                ${NANOARROW_DEVICE_LIBS_METAL}
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_device_shared SHARED ${NANOARROW_DEVICE_BUILD_SOURCES}
                                             ${NANOARROW_DEVICE_SOURCES_METAL})
  target_link_libraries(nanoarrow_device_shared
                        PRIVATE ${NANOARROW_DEVICE_LIBS_CUDA}
                                ${NANOARROW_DEVICE_LIBS_METAL}
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_device.h src/nanoarrow/nanoarrow_device.hpp
          DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_device ALIAS nanoarrow_device_shared)
  else()
    add_library(nanoarrow::nanoarrow_device ALIAS nanoarrow_device_static)
  endif()

  foreach(target "nanoarrow_device_static" "nanoarrow_device_shared")
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<BUILD_INTERFACE:${NANOARROW_DEVICE_INCLUDE_METAL}>
                                      $<INSTALL_INTERFACE:include>)

    target_compile_definitions(${target} PRIVATE ${NANOARROW_DEVICE_DEFS_METAL}
                                                 ${NANOARROW_DEVICE_DEFS_CUDA})

  endforeach()

endif()

if(NANOARROW_TESTING
   OR NANOARROW_BUILD_TESTS
   OR NANOARROW_BUILD_INTEGRATION_TESTS)
  if(NOT DEFINED CMAKE_CXX_STANDARD)
    set(CMAKE_CXX_STANDARD 11)
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()

  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_TESTING_BUILD_SOURCES src/nanoarrow/testing/testing.cc)
  endif()

  add_subdirectory("thirdparty/nlohmann_json")
  install(TARGETS nlohmann_json
          EXPORT nanoarrow-exports
          RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
          LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
          ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

  add_library(nanoarrow_testing_static STATIC src/nanoarrow/testing/testing.cc)
  target_link_libraries(nanoarrow_testing_static
                        PRIVATE nlohmann_json::nlohmann_json
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_testing_shared SHARED src/nanoarrow/testing/testing.cc)
  target_link_libraries(nanoarrow_testing_shared
                        PRIVATE nlohmann_json::nlohmann_json
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_testing.hpp DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_testing ALIAS nanoarrow_testing_shared)
  else()
    add_library(nanoarrow::nanoarrow_testing ALIAS nanoarrow_testing_static)
  endif()

  foreach(target "nanoarrow_testing_static" "nanoarrow_testing_shared")
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<INSTALL_INTERFACE:include>)

    set_target_properties(${target} PROPERTIES POSITION_INDEPENDENT_CODE ON)
  endforeach()
endif()

# Always build integration test if building tests
if(NANOARROW_BUILD_TESTS OR NANOARROW_BUILD_INTEGRATION_TESTS)
  set_target_properties(nanoarrow_static PROPERTIES POSITION_INDEPENDENT_CODE ON)
  add_library(nanoarrow_c_data_integration SHARED
              src/nanoarrow/integration/c_data_integration.cc)
  target_compile_definitions(nanoarrow_c_data_integration PRIVATE NANOARROW_BUILD_DLL
                                                                  NANOARROW_EXPORT_DLL)
  target_compile_definitions(nanoarrow_c_data_integration PUBLIC NANOARROW_BUILD_DLL)

  target_include_directories(nanoarrow_c_data_integration
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
  target_link_libraries(nanoarrow_c_data_integration PRIVATE nanoarrow_testing_static)
endif()

# Common configuration for all targets
foreach(target
        nanoarrow_static
        nanoarrow_shared
        nanoarrow_ipc_static
        nanoarrow_ipc_shared
        nanoarrow_device_static
        nanoarrow_device_shared
        nanoarrow_testing_static
        nanoarrow_testing_shared
        nanoarrow_c_data_integration
        nanoarrow_ipc_json_integration)
  if(TARGET ${target})
    # Define the nanoarrow::xxx alias target
    add_library(nanoarrow::${target} ALIAS ${target})

    # Ensure NANOARROW_DEBUG is defined for debug builds
    target_compile_definitions(${target} PUBLIC "$<$<CONFIG:Debug>:NANOARROW_DEBUG>")

    # Ensure NANOARROW_DLL is set when building and linking to the library
    get_target_property(target_type ${target} TYPE)
    if(target_type STREQUAL "SHARED_LIBRARY")
      target_compile_definitions(${target} PUBLIC NANOARROW_BUILD_DLL)
      target_compile_definitions(${target} PRIVATE NANOARROW_BUILD_DLL
                                                   NANOARROW_EXPORT_DLL)
    endif()

    # Ensure target is added to nanoarrow-exports
    if(((target_type STREQUAL "SHARED_LIBRARY") AND NANOARROW_INSTALL_SHARED)
       OR NOT (target_type STREQUAL "SHARED_LIBRARY"))
      install(TARGETS ${target}
              EXPORT nanoarrow-exports
              RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
              LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
              ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})
    endif()

    # For debug builds, ensure we aggressively set compiler warning flags and
    # error for any compiler warnings
    if(NANOARROW_DEBUG_EXTRA_WARNINGS)
      if(CMAKE_C_COMPILER_ID STREQUAL "GNU")
        target_compile_options(${target}
                               PRIVATE $<$<CONFIG:Debug>:-Wall
                                       -Werror
                                       -Wextra
                                       -Wpedantic
                                       -Wno-type-limits
                                       -Wmaybe-uninitialized
                                       -Wunused-result
                                       -Wconversion
                                       -Wno-sign-conversion>)
        target_compile_options(${target} PRIVATE -Wno-misleading-indentation)
      elseif(CMAKE_C_COMPILER_ID STREQUAL "AppleClang" OR CMAKE_C_COMPILER_ID STREQUAL
                                                          "Clang")
        target_compile_options(${target}
                               PRIVATE $<$<CONFIG:Debug>:-Wall
                                       -Werror
                                       -Wextra
                                       -Wpedantic
                                       -Wdocumentation
                                       -Wconversion
                                       -Wno-sign-conversion>)
      endif()
    endif()
  endif()
endforeach()

if(NANOARROW_BUILD_TESTS)
  set(MEMORYCHECK_COMMAND_OPTIONS
      "--leak-check=full --suppressions=${CMAKE_CURRENT_LIST_DIR}/valgrind.supp --error-exitcode=1"
  )
  include(CTest)

  if(NANOARROW_TEST_LINKAGE_SHARED)
    set(NANOARROW_TEST_LIB nanoarrow_shared)
    set(NANOARROW_TEST_IPC_LIB nanoarrow_ipc_shared)
    set(NANOARROW_TEST_DEVICE_LIB nanoarrow_device_shared)
    set(NANOARROW_TEST_TESTING_LIB nanoarrow_testing_shared)
  else()
    set(NANOARROW_TEST_LIB nanoarrow_static)
    set(NANOARROW_TEST_IPC_LIB nanoarrow_ipc_static)
    set(NANOARROW_TEST_DEVICE_LIB nanoarrow_device_static)
    set(NANOARROW_TEST_TESTING_LIB nanoarrow_testing_static)
  endif()

  if(NANOARROW_BUILD_TESTS_WITH_ARROW)
    find_package(Arrow REQUIRED)
    message(STATUS "Arrow version: ${ARROW_VERSION}")
    message(STATUS "Arrow SO version: ${ARROW_FULL_SO_VERSION}")

    # Give caller the option to link a static version of Arrow C++
    if(NANOARROW_ARROW_STATIC)
      set(NANOARROW_ARROW_TARGET arrow_static)
    else()
      set(NANOARROW_ARROW_TARGET arrow_shared)
    endif()

    # Arrow >= 10.0.0 requires C++17; GTest requires C++11.
    # Leave the option open to use an older version of Arrow
    # to make it easier to test on old Linux (e.g., Centos7)
    if(${ARROW_VERSION} VERSION_GREATER_EQUAL "10.0.0")
      set(CMAKE_CXX_STANDARD 17)
    else()
      set(CMAKE_CXX_STANDARD 11)
    endif()
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()

  add_subdirectory("thirdparty/googletest")

  # Be sure to keep these tests in sync with src/nanoarrow/meson.build
  add_executable(utils_test src/nanoarrow/common/utils_test.cc)
  add_executable(buffer_test src/nanoarrow/common/buffer_test.cc)
  add_executable(array_test src/nanoarrow/common/array_test.cc)
  add_executable(schema_test src/nanoarrow/common/schema_test.cc)
  add_executable(array_stream_test src/nanoarrow/common/array_stream_test.cc)
  add_executable(nanoarrow_testing_test src/nanoarrow/testing/testing_test.cc)
  add_executable(c_data_integration_test
                 src/nanoarrow/integration/c_data_integration_test.cc)

  add_executable(hpp_array_stream src/nanoarrow/hpp/array_stream_test.cc)
  add_executable(hpp_buffer src/nanoarrow/hpp/buffer_test.cc)
  add_executable(hpp_exception src/nanoarrow/hpp/exception_test.cc)
  add_executable(hpp_unique src/nanoarrow/hpp/unique_test.cc)
  add_executable(hpp_view src/nanoarrow/hpp/view_test.cc)

  target_link_libraries(utils_test
                        ${NANOARROW_TEST_TESTING_LIB}
                        gtest_main
                        gmock_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(buffer_test ${NANOARROW_TEST_LIB} gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(array_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(schema_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(array_stream_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(nanoarrow_testing_test ${NANOARROW_TEST_TESTING_LIB} gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(c_data_integration_test
                        ${NANOARROW_TEST_LIB}
                        nanoarrow_c_data_integration
                        gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_array_stream
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_buffer
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_exception
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_unique
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_view
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)

  list(APPEND
       NanoarrowTests
       utils_test
       buffer_test
       array_test
       schema_test
       array_stream_test
       nanoarrow_testing_test
       c_data_integration_test
       hpp_array_stream
       hpp_buffer
       hpp_exception
       hpp_unique
       hpp_view)
  if(Arrow_FOUND)
    foreach(test_target ${NanoarrowTests})
      target_compile_definitions(${test_target}
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
    endforeach()
  endif()

  include(GoogleTest)
  # Some users have reported a timeout with the default value of 5
  # This also is the case on Windows occasionally on CI when building with
  # Arrow C++.
  # Building with -DBUILD_SHARED_LIBS=ON may also help reduce the size of test
  # executables.
  gtest_discover_tests(utils_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(buffer_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(array_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(schema_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(array_stream_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(nanoarrow_testing_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(c_data_integration_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(hpp_array_stream)
  gtest_discover_tests(hpp_buffer)
  gtest_discover_tests(hpp_exception)
  gtest_discover_tests(hpp_unique)
  gtest_discover_tests(hpp_view)

  if(NANOARROW_IPC)
    # zlib to decode gzipped integration testing JSON files
    # We don't use Arrow C++ for this because building Arrow C++ with zlib
    # is not trivial on Windows.
    find_package(ZLIB)
    if(NOT ZLIB_FOUND)
      # Wrapper around FetchContent that better isolates the zlib CMakeLists.txt
      message(STATUS "Using FetchContent to build a static zlib")
      add_subdirectory(thirdparty/zlib)
    endif()

    enable_testing()
    include(GoogleTest)

    foreach(name
            codecs
            decoder
            encoder
            reader
            writer
            files
            ipc_hpp)
      add_executable(nanoarrow_ipc_${name}_test src/nanoarrow/ipc/${name}_test.cc)

      target_link_libraries(nanoarrow_ipc_${name}_test
                            ${NANOARROW_TEST_IPC_LIB}
                            ${NANOARROW_ARROW_TARGET}
                            gtest_main
                            gmock_main
                            nanoarrow_coverage_config)

      if(NOT (name MATCHES "_hpp_"))
        target_link_libraries(nanoarrow_ipc_${name}_test flatccrt)
      endif()

      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_ipc_${name}_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW
                                           ${NANOARROW_IPC_EXTRA_FLAGS})
      else()
        target_compile_definitions(nanoarrow_ipc_${name}_test
                                   PRIVATE ${NANOARROW_IPC_EXTRA_FLAGS})
      endif()

      gtest_discover_tests(nanoarrow_ipc_${name}_test)
    endforeach()

    target_link_libraries(nanoarrow_ipc_files_test ${NANOARROW_TEST_TESTING_LIB}
                          ZLIB::ZLIB nanoarrow_coverage_config)
  endif()

  if(NANOARROW_DEVICE)
    enable_testing()
    add_executable(nanoarrow_device_test src/nanoarrow/device/device_test.cc)
    add_executable(nanoarrow_device_hpp_test src/nanoarrow/device/device_hpp_test.cc)

    target_link_libraries(nanoarrow_device_test ${NANOARROW_TEST_DEVICE_LIB} gtest_main
                          nanoarrow_coverage_config)
    target_link_libraries(nanoarrow_device_hpp_test ${NANOARROW_TEST_DEVICE_LIB}
                          gtest_main nanoarrow_coverage_config)

    if(Arrow_FOUND)
      target_compile_definitions(nanoarrow_device_test
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      target_compile_definitions(nanoarrow_device_hpp_test
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
    endif()

    include(GoogleTest)
    gtest_discover_tests(nanoarrow_device_test)
    gtest_discover_tests(nanoarrow_device_hpp_test)

    if(NANOARROW_DEVICE_WITH_METAL)
      add_executable(nanoarrow_device_metal_test src/nanoarrow/device/metal_test.cc)
      target_link_libraries(nanoarrow_device_metal_test
                            ${NANOARROW_TEST_DEVICE_LIB}
                            ${NANOARROW_TEST_LIB}
                            gtest_main
                            nanoarrow_coverage_config)
      target_include_directories(nanoarrow_device_metal_test
                                 PRIVATE ${NANOARROW_DEVICE_INCLUDE_METAL})

      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_device_metal_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      endif()
      gtest_discover_tests(nanoarrow_device_metal_test)
    endif()

    if(NANOARROW_DEVICE_WITH_CUDA)
      add_executable(nanoarrow_device_cuda_test src/nanoarrow/device/cuda_test.cc)
      target_link_libraries(nanoarrow_device_cuda_test
                            ${NANOARROW_TEST_DEVICE_LIB}
                            ${NANOARROW_TEST_LIB}
                            CUDA::cuda_driver
                            gtest_main
                            nanoarrow_coverage_config)
      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_device_cuda_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      endif()
      gtest_discover_tests(nanoarrow_device_cuda_test)
    endif()
  endif()
endif()

if(NANOARROW_BUILD_APPS)
  if(NANOARROW_IPC)
    add_executable(dump_stream src/apps/dump_stream.c)
    target_link_libraries(dump_stream nanoarrow_ipc_static)
  endif()
endif()

if(NANOARROW_BUILD_BENCHMARKS)
  add_subdirectory(dev/benchmarks)
endif()

# Generate package files for the build and install trees.
include(CMakePackageConfigHelpers)

foreach(tree_type BUILD INSTALL)
  if(tree_type STREQUAL "BUILD")
    set(install_location ".")
  else()
    set(install_location "${CMAKE_INSTALL_LIBDIR}/cmake/nanoarrow")
  endif()

  set(build_location "${PROJECT_BINARY_DIR}/${install_location}")
  write_basic_package_version_file(
    "${build_location}/nanoarrow-config-version.cmake"
    VERSION ${nanoarrow_VERSION}
    # After 1.0.0, we can use `SameMajorVersion` here.
    COMPATIBILITY ExactVersion)
  configure_package_config_file("${CMAKE_CURRENT_LIST_DIR}/cmake/config.cmake.in"
                                "${build_location}/nanoarrow-config.cmake"
                                INSTALL_DESTINATION "${install_location}")

  if(tree_type STREQUAL "BUILD")
    export(EXPORT nanoarrow-exports
           FILE "${build_location}/nanoarrow-targets.cmake"
           NAMESPACE nanoarrow::)

  else()
    install(DIRECTORY "${build_location}/" DESTINATION "${install_location}")
    install(EXPORT nanoarrow-exports
            DESTINATION "${install_location}"
            FILE "nanoarrow-targets.cmake"
            NAMESPACE nanoarrow::)
  endif()
endforeach()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/LICENSE.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.

--------------------------------------------------------------------------------

thirdparty/flatcc, dist/flatcc.c, and dist/flatcc: Apache 2.0

Copyright 2015-2023 Mikkel F. Jørgensen, dvide.com


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/NOTICE.txt <==
Apache Arrow nanoarrow
Copyright 2023 The Apache Software Foundation

This product includes software developed at
The Apache Software Foundation (http://www.apache.org/).


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/cmake/config.cmake.in <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.


@PACKAGE_INIT@

cmake_minimum_required(VERSION @CMAKE_MINIMUM_REQUIRED_VERSION@)

include("${CMAKE_CURRENT_LIST_DIR}/nanoarrow-targets.cmake" REQUIRED)
include("${CMAKE_CURRENT_LIST_DIR}/nanoarrow-config-version.cmake" REQUIRED)

foreach(target nanoarrow nanoarrow_ipc nanoarrow_device nanoarrow_testing)
  if(TARGET nanoarrow::${target}_static)
    if(BUILD_SHARED_LIBS)
      add_library(nanoarrow::${target} ALIAS nanoarrow::${target}_shared)
    else()
      add_library(nanoarrow::${target} ALIAS nanoarrow::${target}_static)
    endif()
  endif()
endforeach()

set(${CMAKE_FIND_PACKAGE_NAME}_CONFIG "${CMAKE_CURRENT_LIST_FILE}")
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(${CMAKE_FIND_PACKAGE_NAME} CONFIG_MODE)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/apidoc/Doxyfile <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
#   http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.
#
# Doxyfile 1.9.4

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------
DOXYFILE_ENCODING      = UTF-8
PROJECT_NAME           = "nanoarrow"
PROJECT_NUMBER         =
PROJECT_BRIEF          =
PROJECT_LOGO           =
OUTPUT_DIRECTORY       =
CREATE_SUBDIRS         = NO
CREATE_SUBDIRS_LEVEL   = 8
ALLOW_UNICODE_NAMES    = NO
OUTPUT_LANGUAGE        = English
BRIEF_MEMBER_DESC      = YES
REPEAT_BRIEF           = YES
ABBREVIATE_BRIEF       = "The $name class" \
                         "The $name widget" \
                         "The $name file" \
                         is \
                         provides \
                         specifies \
                         contains \
                         represents \
                         a \
                         an \
                         the
ALWAYS_DETAILED_SEC    = NO
INLINE_INHERITED_MEMB  = NO
FULL_PATH_NAMES        = YES
STRIP_FROM_PATH        =
STRIP_FROM_INC_PATH    =
SHORT_NAMES            = NO
JAVADOC_AUTOBRIEF      = NO
JAVADOC_BANNER         = NO
QT_AUTOBRIEF           = NO
MULTILINE_CPP_IS_BRIEF = NO
PYTHON_DOCSTRING       = YES
INHERIT_DOCS           = YES
SEPARATE_MEMBER_PAGES  = NO
TAB_SIZE               = 4
ALIASES                =
OPTIMIZE_OUTPUT_FOR_C  = NO
OPTIMIZE_OUTPUT_JAVA   = NO
OPTIMIZE_FOR_FORTRAN   = NO
OPTIMIZE_OUTPUT_VHDL   = NO
OPTIMIZE_OUTPUT_SLICE  = NO
EXTENSION_MAPPING      =
MARKDOWN_SUPPORT       = YES
TOC_INCLUDE_HEADINGS   = 5
AUTOLINK_SUPPORT       = YES
BUILTIN_STL_SUPPORT    = NO
CPP_CLI_SUPPORT        = NO
SIP_SUPPORT            = NO
IDL_PROPERTY_SUPPORT   = YES
DISTRIBUTE_GROUP_DOC   = NO
GROUP_NESTED_COMPOUNDS = NO
SUBGROUPING            = YES
INLINE_GROUPED_CLASSES = NO
INLINE_SIMPLE_STRUCTS  = NO
TYPEDEF_HIDES_STRUCT   = NO
LOOKUP_CACHE_SIZE      = 0
NUM_PROC_THREADS       = 1
#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------
EXTRACT_ALL            = NO
EXTRACT_PRIVATE        = NO
EXTRACT_PRIV_VIRTUAL   = NO
EXTRACT_PACKAGE        = NO
EXTRACT_STATIC         = NO
EXTRACT_LOCAL_CLASSES  = YES
EXTRACT_LOCAL_METHODS  = NO
EXTRACT_ANON_NSPACES   = NO
RESOLVE_UNNAMED_PARAMS = YES
HIDE_UNDOC_MEMBERS     = NO
HIDE_UNDOC_CLASSES     = NO
HIDE_FRIEND_COMPOUNDS  = NO
HIDE_IN_BODY_DOCS      = NO
INTERNAL_DOCS          = NO
CASE_SENSE_NAMES       = NO
HIDE_SCOPE_NAMES       = NO
HIDE_COMPOUND_REFERENCE= NO
SHOW_HEADERFILE        = YES
SHOW_INCLUDE_FILES     = YES
SHOW_GROUPED_MEMB_INC  = NO
FORCE_LOCAL_INCLUDES   = NO
INLINE_INFO            = YES
SORT_MEMBER_DOCS       = YES
SORT_BRIEF_DOCS        = NO
SORT_MEMBERS_CTORS_1ST = NO
SORT_GROUP_NAMES       = NO
SORT_BY_SCOPE_NAME     = NO
STRICT_PROTO_MATCHING  = NO
GENERATE_TODOLIST      = YES
GENERATE_TESTLIST      = YES
GENERATE_BUGLIST       = YES
GENERATE_DEPRECATEDLIST= YES
ENABLED_SECTIONS       =
MAX_INITIALIZER_LINES  = 30
SHOW_USED_FILES        = YES
SHOW_FILES             = YES
SHOW_NAMESPACES        = YES
FILE_VERSION_FILTER    =
LAYOUT_FILE            =
CITE_BIB_FILES         =
#---------------------------------------------------------------------------
# Configuration options related to warning and progress messages
#---------------------------------------------------------------------------
QUIET                  = NO
WARNINGS               = YES
WARN_IF_UNDOCUMENTED   = YES
WARN_IF_DOC_ERROR      = YES
WARN_IF_INCOMPLETE_DOC = YES
WARN_NO_PARAMDOC       = NO
WARN_AS_ERROR          = NO
WARN_FORMAT            = "$file:$line: $text"
WARN_LINE_FORMAT       = "at line $line of file $file"
WARN_LOGFILE           =
#---------------------------------------------------------------------------
# Configuration options related to the input files
#---------------------------------------------------------------------------
INPUT                  = ../nanoarrow \
                         .
INPUT_ENCODING         = UTF-8
FILE_PATTERNS          = *.c \
                         *.cc \
                         *.cxx \
                         *.cpp \
                         *.c++ \
                         *.java \
                         *.ii \
                         *.ixx \
                         *.ipp \
                         *.i++ \
                         *.inl \
                         *.idl \
                         *.ddl \
                         *.odl \
                         *.h \
                         *.hh \
                         *.hxx \
                         *.hpp \
                         *.h++ \
                         *.l \
                         *.cs \
                         *.d \
                         *.php \
                         *.php4 \
                         *.php5 \
                         *.phtml \
                         *.inc \
                         *.m \
                         *.markdown \
                         *.md \
                         *.mm \
                         *.dox \
                         *.py \
                         *.pyw \
                         *.f90 \
                         *.f95 \
                         *.f03 \
                         *.f08 \
                         *.f18 \
                         *.f \
                         *.for \
                         *.vhd \
                         *.vhdl \
                         *.ucf \
                         *.qsf \
                         *.ice
RECURSIVE              = YES
EXCLUDE                =
EXCLUDE_SYMLINKS       = NO
EXCLUDE_PATTERNS       =
EXCLUDE_SYMBOLS        =
EXAMPLE_PATH           =
EXAMPLE_PATTERNS       = *
EXAMPLE_RECURSIVE      = NO
IMAGE_PATH             =
INPUT_FILTER           =
FILTER_PATTERNS        =
FILTER_SOURCE_FILES    = NO
FILTER_SOURCE_PATTERNS =
USE_MDFILE_AS_MAINPAGE =
#---------------------------------------------------------------------------
# Configuration options related to source browsing
#---------------------------------------------------------------------------
SOURCE_BROWSER         = NO
INLINE_SOURCES         = NO
STRIP_CODE_COMMENTS    = YES
REFERENCED_BY_RELATION = NO
REFERENCES_RELATION    = NO
REFERENCES_LINK_SOURCE = YES
SOURCE_TOOLTIPS        = YES
USE_HTAGS              = NO
VERBATIM_HEADERS       = YES
#---------------------------------------------------------------------------
# Configuration options related to the alphabetical class index
#---------------------------------------------------------------------------
ALPHABETICAL_INDEX     = YES
IGNORE_PREFIX          =
#---------------------------------------------------------------------------
# Configuration options related to the HTML output
#---------------------------------------------------------------------------
GENERATE_HTML          = NO
HTML_OUTPUT            = html
HTML_FILE_EXTENSION    = .html
HTML_HEADER            =
HTML_FOOTER            =
HTML_STYLESHEET        =
HTML_EXTRA_STYLESHEET  =
HTML_EXTRA_FILES       =
HTML_COLORSTYLE_HUE    = 220
HTML_COLORSTYLE_SAT    = 100
HTML_COLORSTYLE_GAMMA  = 80
HTML_TIMESTAMP         = NO
HTML_DYNAMIC_MENUS     = YES
HTML_DYNAMIC_SECTIONS  = NO
HTML_INDEX_NUM_ENTRIES = 100
GENERATE_DOCSET        = NO
DOCSET_FEEDNAME        = "Doxygen generated docs"
DOCSET_FEEDURL         =
DOCSET_BUNDLE_ID       = org.doxygen.Project
DOCSET_PUBLISHER_ID    = org.doxygen.Publisher
DOCSET_PUBLISHER_NAME  = Publisher
GENERATE_HTMLHELP      = NO
CHM_FILE               =
HHC_LOCATION           =
GENERATE_CHI           = NO
CHM_INDEX_ENCODING     =
BINARY_TOC             = NO
TOC_EXPAND             = NO
GENERATE_QHP           = NO
QCH_FILE               =
QHP_NAMESPACE          = org.doxygen.Project
QHP_VIRTUAL_FOLDER     = doc
QHP_CUST_FILTER_NAME   =
QHP_CUST_FILTER_ATTRS  =
QHP_SECT_FILTER_ATTRS  =
QHG_LOCATION           =
GENERATE_ECLIPSEHELP   = NO
ECLIPSE_DOC_ID         = org.doxygen.Project
DISABLE_INDEX          = NO
GENERATE_TREEVIEW      = NO
FULL_SIDEBAR           = NO
ENUM_VALUES_PER_LINE   = 4
TREEVIEW_WIDTH         = 250
EXT_LINKS_IN_WINDOW    = NO
OBFUSCATE_EMAILS       = YES
HTML_FORMULA_FORMAT    = png
FORMULA_FONTSIZE       = 10
FORMULA_TRANSPARENT    = YES
FORMULA_MACROFILE      =
USE_MATHJAX            = NO
MATHJAX_VERSION        = MathJax_2
MATHJAX_FORMAT         = HTML-CSS
MATHJAX_RELPATH        =
MATHJAX_EXTENSIONS     =
MATHJAX_CODEFILE       =
SEARCHENGINE           = YES
SERVER_BASED_SEARCH    = NO
EXTERNAL_SEARCH        = NO
SEARCHENGINE_URL       =
SEARCHDATA_FILE        = searchdata.xml
EXTERNAL_SEARCH_ID     =
EXTRA_SEARCH_MAPPINGS  =
#---------------------------------------------------------------------------
# Configuration options related to the LaTeX output
#---------------------------------------------------------------------------
GENERATE_LATEX         = NO
LATEX_OUTPUT           = latex
LATEX_CMD_NAME         =
MAKEINDEX_CMD_NAME     = makeindex
LATEX_MAKEINDEX_CMD    = makeindex
COMPACT_LATEX          = NO
PAPER_TYPE             = a4
EXTRA_PACKAGES         =
LATEX_HEADER           =
LATEX_FOOTER           =
LATEX_EXTRA_STYLESHEET =
LATEX_EXTRA_FILES      =
PDF_HYPERLINKS         = YES
USE_PDFLATEX           = YES
LATEX_BATCHMODE        = NO
LATEX_HIDE_INDICES     = NO
LATEX_BIB_STYLE        = plain
LATEX_TIMESTAMP        = NO
LATEX_EMOJI_DIRECTORY  =
#---------------------------------------------------------------------------
# Configuration options related to the RTF output
#---------------------------------------------------------------------------
GENERATE_RTF           = NO
RTF_OUTPUT             = rtf
COMPACT_RTF            = NO
RTF_HYPERLINKS         = NO
RTF_STYLESHEET_FILE    =
RTF_EXTENSIONS_FILE    =
#---------------------------------------------------------------------------
# Configuration options related to the man page output
#---------------------------------------------------------------------------
GENERATE_MAN           = NO
MAN_OUTPUT             = man
MAN_EXTENSION          = .3
MAN_SUBDIR             =
MAN_LINKS              = NO
#---------------------------------------------------------------------------
# Configuration options related to the XML output
#---------------------------------------------------------------------------
GENERATE_XML           = YES
XML_OUTPUT             = xml
XML_PROGRAMLISTING     = YES
XML_NS_MEMB_FILE_SCOPE = NO
#---------------------------------------------------------------------------
# Configuration options related to the DOCBOOK output
#---------------------------------------------------------------------------
GENERATE_DOCBOOK       = NO
DOCBOOK_OUTPUT         = docbook
#---------------------------------------------------------------------------
# Configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------
GENERATE_AUTOGEN_DEF   = NO
#---------------------------------------------------------------------------
# Configuration options related to the Perl module output
#---------------------------------------------------------------------------
GENERATE_PERLMOD       = NO
PERLMOD_LATEX          = NO
PERLMOD_PRETTY         = YES
PERLMOD_MAKEVAR_PREFIX =
#---------------------------------------------------------------------------
# Configuration options related to the preprocessor
#---------------------------------------------------------------------------
ENABLE_PREPROCESSING   = YES
MACRO_EXPANSION        = NO
EXPAND_ONLY_PREDEF     = NO
SEARCH_INCLUDES        = YES
INCLUDE_PATH           =
INCLUDE_FILE_PATTERNS  =
PREDEFINED             =
EXPAND_AS_DEFINED      =
SKIP_FUNCTION_MACROS   = YES
#---------------------------------------------------------------------------
# Configuration options related to external references
#---------------------------------------------------------------------------
TAGFILES               =
GENERATE_TAGFILE       =
ALLEXTERNALS           = NO
EXTERNAL_GROUPS        = YES
EXTERNAL_PAGES         = YES
#---------------------------------------------------------------------------
# Configuration options related to the dot tool
#---------------------------------------------------------------------------
DIA_PATH               =
HIDE_UNDOC_RELATIONS   = YES
HAVE_DOT               = NO
DOT_NUM_THREADS        = 0
DOT_FONTNAME           = Helvetica
DOT_FONTSIZE           = 10
DOT_FONTPATH           =
CLASS_GRAPH            = YES
COLLABORATION_GRAPH    = YES
GROUP_GRAPHS           = YES
UML_LOOK               = NO
UML_LIMIT_NUM_FIELDS   = 10
DOT_UML_DETAILS        = NO
DOT_WRAP_THRESHOLD     = 17
TEMPLATE_RELATIONS     = NO
INCLUDE_GRAPH          = YES
INCLUDED_BY_GRAPH      = YES
CALL_GRAPH             = NO
CALLER_GRAPH           = NO
GRAPHICAL_HIERARCHY    = YES
DIRECTORY_GRAPH        = YES
DIR_GRAPH_MAX_DEPTH    = 1
DOT_IMAGE_FORMAT       = png
INTERACTIVE_SVG        = NO
DOT_PATH               =
DOTFILE_DIRS           =
MSCFILE_DIRS           =
DIAFILE_DIRS           =
PLANTUML_JAR_PATH      =
PLANTUML_CFG_FILE      =
PLANTUML_INCLUDE_PATH  =
DOT_GRAPH_MAX_NODES    = 50
MAX_DOT_GRAPH_DEPTH    = 0
DOT_TRANSPARENT        = NO
DOT_MULTI_TARGETS      = NO
GENERATE_LEGEND        = YES
DOT_CLEANUP            = YES


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/apps/dump_stream.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include "nanoarrow/nanoarrow_ipc.h"

#include <inttypes.h>
#include <stdio.h>
#include <string.h>
#include <time.h>

void dump_schema_to_stdout(struct ArrowSchema* schema, int level, char* buf,
                           int buf_size) {
  ArrowSchemaToString(schema, buf, buf_size, 0);

  for (int i = 0; i < level; i++) {
    fprintf(stdout, "  ");
  }

  if (schema->name == NULL) {
    fprintf(stdout, "%s\n", buf);
  } else {
    fprintf(stdout, "%s: %s\n", schema->name, buf);
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    dump_schema_to_stdout(schema->children[i], level + 1, buf, buf_size);
  }
}

int main(int argc, char* argv[]) {
  // Parse arguments
  if (argc != 2) {
    fprintf(stderr, "Usage: dump_stream FILENAME (or - for stdin)\n");
    return 1;
  }

  // Sort the input stream
  FILE* file_ptr;
  if (strcmp(argv[1], "-") == 0) {
    file_ptr = freopen(NULL, "rb", stdin);
  } else {
    file_ptr = fopen(argv[1], "rb");
  }

  if (file_ptr == NULL) {
    fprintf(stderr, "Failed to open input '%s'\n", argv[1]);
    return 1;
  }

  struct ArrowIpcInputStream input;
  int result = ArrowIpcInputStreamInitFile(&input, file_ptr, 0);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "ArrowIpcInputStreamInitFile() failed\n");
    return 1;
  }

  struct ArrowArrayStream stream;
  result = ArrowIpcArrayStreamReaderInit(&stream, &input, NULL);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "ArrowIpcArrayStreamReaderInit() failed\n");
    return 1;
  }

  clock_t begin = clock();

  struct ArrowSchema schema;
  result = ArrowArrayStreamGetSchema(&stream, &schema, NULL);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "stream.get_schema() returned %d with error '%s'\n", result,
            ArrowArrayStreamGetLastError(&stream));
    ArrowArrayStreamRelease(&stream);
    return 1;
  }

  clock_t end = clock();
  double elapsed = (end - begin) / ((double)CLOCKS_PER_SEC);
  fprintf(stdout, "Read Schema <%.06f seconds>\n", elapsed);

  char schema_tmp[8096];
  memset(schema_tmp, 0, sizeof(schema_tmp));
  dump_schema_to_stdout(&schema, 0, schema_tmp, sizeof(schema_tmp));
  ArrowSchemaRelease(&schema);

  struct ArrowArray array;
  array.release = NULL;

  int64_t batch_count = 0;
  int64_t row_count = 0;
  begin = clock();

  while (1) {
    result = ArrowArrayStreamGetNext(&stream, &array, NULL);
    if (result != NANOARROW_OK) {
      fprintf(stderr, "stream.get_next() returned %d with error '%s'\n", result,
              ArrowArrayStreamGetLastError(&stream));
      ArrowArrayStreamRelease(&stream);
      return 1;
    }

    if (array.release != NULL) {
      row_count += array.length;
      batch_count++;
      ArrowArrayRelease(&array);
    } else {
      break;
    }
  }

  end = clock();
  elapsed = (end - begin) / ((double)CLOCKS_PER_SEC);
  fprintf(stdout, "Read %" PRId64 " rows in %" PRId64 " batch(es) <%.06f seconds>\n",
          row_count, batch_count, elapsed);

  ArrowArrayStreamRelease(&stream);
  fclose(file_ptr);
  return 0;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/array.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>
#include <stdarg.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

static void ArrowArrayReleaseInternal(struct ArrowArray* array) {
  // Release buffers held by this array
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  if (private_data != NULL) {
    ArrowBitmapReset(&private_data->bitmap);
    ArrowBufferReset(&private_data->buffers[0]);
    ArrowBufferReset(&private_data->buffers[1]);
    ArrowFree(private_data->buffer_data);
    for (int32_t i = 0; i < private_data->n_variadic_buffers; ++i) {
      ArrowBufferReset(&private_data->variadic_buffers[i]);
    }
    ArrowFree(private_data->variadic_buffers);
    ArrowFree(private_data);
  }

  // This object owns the memory for all the children, but those
  // children may have been generated elsewhere and might have
  // their own release() callback.
  if (array->children != NULL) {
    for (int64_t i = 0; i < array->n_children; i++) {
      if (array->children[i] != NULL) {
        if (array->children[i]->release != NULL) {
          ArrowArrayRelease(array->children[i]);
        }

        ArrowFree(array->children[i]);
      }
    }

    ArrowFree(array->children);
  }

  // This object owns the memory for the dictionary but it
  // may have been generated somewhere else and have its own
  // release() callback.
  if (array->dictionary != NULL) {
    if (array->dictionary->release != NULL) {
      ArrowArrayRelease(array->dictionary);
    }

    ArrowFree(array->dictionary);
  }

  // Mark released
  array->release = NULL;
}

static int ArrowArrayIsInternal(struct ArrowArray* array) {
  return array->release == &ArrowArrayReleaseInternal;
}

static ArrowErrorCode ArrowArraySetStorageType(struct ArrowArray* array,
                                               enum ArrowType storage_type) {
  switch (storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_RUN_END_ENCODED:
      array->n_buffers = 0;
      break;

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_SPARSE_UNION:
      array->n_buffers = 1;
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
    case NANOARROW_TYPE_DENSE_UNION:
      array->n_buffers = 2;
      break;
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      array->n_buffers = NANOARROW_BINARY_VIEW_FIXED_BUFFERS + 1;
      break;
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      array->n_buffers = 3;
      break;

    default:
      return EINVAL;

      return NANOARROW_OK;
  }

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  private_data->storage_type = storage_type;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromType(struct ArrowArray* array,
                                      enum ArrowType storage_type) {
  array->length = 0;
  array->null_count = 0;
  array->offset = 0;
  array->n_buffers = 0;
  array->n_children = 0;
  array->buffers = NULL;
  array->children = NULL;
  array->dictionary = NULL;
  array->release = &ArrowArrayReleaseInternal;
  array->private_data = NULL;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)ArrowMalloc(sizeof(struct ArrowArrayPrivateData));
  if (private_data == NULL) {
    array->release = NULL;
    return ENOMEM;
  }

  ArrowBitmapInit(&private_data->bitmap);
  ArrowBufferInit(&private_data->buffers[0]);
  ArrowBufferInit(&private_data->buffers[1]);
  private_data->buffer_data =
      (const void**)ArrowMalloc(sizeof(void*) * NANOARROW_MAX_FIXED_BUFFERS);
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; ++i) {
    private_data->buffer_data[i] = NULL;
  }
  private_data->n_variadic_buffers = 0;
  private_data->variadic_buffers = NULL;
  private_data->list_view_offset = 0;

  array->private_data = private_data;
  array->buffers = (const void**)(private_data->buffer_data);

  // These are not technically "storage" in the sense that they do not appear
  // in the ArrowSchemaView's storage_type member; however, allowing them here
  // is helpful to maximize the number of types that can avoid going through
  // ArrowArrayInitFromSchema().
  switch (storage_type) {
    case NANOARROW_TYPE_DURATION:
    case NANOARROW_TYPE_TIMESTAMP:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DATE64:
      storage_type = NANOARROW_TYPE_INT64;
      break;
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_DATE32:
      storage_type = NANOARROW_TYPE_INT32;
      break;
    default:
      break;
  }

  int result = ArrowArraySetStorageType(array, storage_type);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(array);
    return result;
  }

  ArrowLayoutInit(&private_data->layout, storage_type);
  // We can only know this not to be true when initializing based on a schema
  // so assume this to be true.
  private_data->union_type_id_is_child_index = 1;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromArrayView(struct ArrowArray* array,
                                           const struct ArrowArrayView* array_view,
                                           struct ArrowError* error) {
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayInitFromType(array, array_view->storage_type), error);
  int result;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  private_data->layout = array_view->layout;

  if (array_view->n_children > 0) {
    result = ArrowArrayAllocateChildren(array, array_view->n_children);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }

    for (int64_t i = 0; i < array_view->n_children; i++) {
      result =
          ArrowArrayInitFromArrayView(array->children[i], array_view->children[i], error);
      if (result != NANOARROW_OK) {
        ArrowArrayRelease(array);
        return result;
      }
    }
  }

  if (array_view->dictionary != NULL) {
    result = ArrowArrayAllocateDictionary(array);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }

    result =
        ArrowArrayInitFromArrayView(array->dictionary, array_view->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromSchema(struct ArrowArray* array,
                                        const struct ArrowSchema* schema,
                                        struct ArrowError* error) {
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&array_view, schema, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromArrayView(array, &array_view, error));
  if (array_view.storage_type == NANOARROW_TYPE_DENSE_UNION ||
      array_view.storage_type == NANOARROW_TYPE_SPARSE_UNION) {
    struct ArrowArrayPrivateData* private_data =
        (struct ArrowArrayPrivateData*)array->private_data;
    // We can still build arrays if this isn't true; however, the append
    // functions won't work. Instead, we store this value and error only
    // when StartAppending is called.
    private_data->union_type_id_is_child_index =
        _ArrowUnionTypeIdsWillEqualChildIndices(schema->format + 4, schema->n_children);
  }

  ArrowArrayViewReset(&array_view);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayAllocateChildren(struct ArrowArray* array, int64_t n_children) {
  if (array->children != NULL) {
    return EINVAL;
  }

  if (n_children == 0) {
    return NANOARROW_OK;
  }

  array->children =
      (struct ArrowArray**)ArrowMalloc(n_children * sizeof(struct ArrowArray*));
  if (array->children == NULL) {
    return ENOMEM;
  }

  memset(array->children, 0, n_children * sizeof(struct ArrowArray*));

  for (int64_t i = 0; i < n_children; i++) {
    array->children[i] = (struct ArrowArray*)ArrowMalloc(sizeof(struct ArrowArray));
    if (array->children[i] == NULL) {
      return ENOMEM;
    }
    array->children[i]->release = NULL;
  }

  array->n_children = n_children;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayAllocateDictionary(struct ArrowArray* array) {
  if (array->dictionary != NULL) {
    return EINVAL;
  }

  array->dictionary = (struct ArrowArray*)ArrowMalloc(sizeof(struct ArrowArray));
  if (array->dictionary == NULL) {
    return ENOMEM;
  }

  array->dictionary->release = NULL;
  return NANOARROW_OK;
}

void ArrowArraySetValidityBitmap(struct ArrowArray* array, struct ArrowBitmap* bitmap) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  ArrowBufferMove(&bitmap->buffer, &private_data->bitmap.buffer);
  private_data->bitmap.size_bits = bitmap->size_bits;
  bitmap->size_bits = 0;
  private_data->buffer_data[0] = private_data->bitmap.buffer.data;
  array->null_count = -1;
}

ArrowErrorCode ArrowArraySetBuffer(struct ArrowArray* array, int64_t i,
                                   struct ArrowBuffer* buffer) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (i >= array->n_buffers || i < 0) {
    return EINVAL;
  }

  // Find the `i`th buffer, release what is currently there, and move the
  // supplied buffer into that slot.
  struct ArrowBuffer* dst = ArrowArrayBuffer(array, i);
  ArrowBufferReset(dst);
  ArrowBufferMove(buffer, dst);

  // Flush the pointer into array->buffers. In theory clients should call
  // ArrowArrayFinishBuilding() to flush the pointer values before passing
  // this array elsewhere; however, in early nanoarrow versions this was not
  // needed and some code may depend on this being true.
  private_data->buffer_data[i] = dst->data;
  array->buffers = private_data->buffer_data;

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayViewInitFromArray(struct ArrowArrayView* array_view,
                                                  struct ArrowArray* array,
                                                  struct ArrowError* error) {
  if (!ArrowArrayIsInternal(array)) {
    ArrowErrorSet(error,
                  "Can't initialize internal ArrowArrayView from external ArrowArray");
    return EINVAL;
  }

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  ArrowArrayViewInitFromType(array_view, private_data->storage_type);
  array_view->layout = private_data->layout;
  array_view->array = array;
  array_view->length = array->length;
  array_view->offset = array->offset;
  array_view->null_count = array->null_count;

  array_view->buffer_views[0].data.as_uint8 = private_data->bitmap.buffer.data;
  array_view->buffer_views[0].size_bytes = private_data->bitmap.buffer.size_bytes;
  array_view->buffer_views[1].data.as_uint8 = private_data->buffers[0].data;
  array_view->buffer_views[1].size_bytes = private_data->buffers[0].size_bytes;
  array_view->buffer_views[2].data.as_uint8 = private_data->buffers[1].data;
  array_view->buffer_views[2].size_bytes = private_data->buffers[1].size_bytes;

  int result = ArrowArrayViewAllocateChildren(array_view, array->n_children);
  if (result != NANOARROW_OK) {
    ArrowArrayViewReset(array_view);
    return result;
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    result =
        ArrowArrayViewInitFromArray(array_view->children[i], array->children[i], error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (array->dictionary != NULL) {
    result = ArrowArrayViewAllocateDictionary(array_view);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }

    result =
        ArrowArrayViewInitFromArray(array_view->dictionary, array->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayReserveInternal(struct ArrowArray* array,
                                                struct ArrowArrayView* array_view) {
  // Loop through buffers and reserve the extra space that we know about
  for (int64_t i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    // Don't reserve on a validity buffer that hasn't been allocated yet
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_VALIDITY &&
        ArrowArrayBuffer(array, i)->data == NULL) {
      continue;
    }

    int64_t additional_size_bytes =
        array_view->buffer_views[i].size_bytes - ArrowArrayBuffer(array, i)->size_bytes;

    if (additional_size_bytes > 0) {
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferReserve(ArrowArrayBuffer(array, i), additional_size_bytes));
    }
  }

  // Recursively reserve children
  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayReserveInternal(array->children[i], array_view->children[i]));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayReserve(struct ArrowArray* array,
                                 int64_t additional_size_elements) {
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromArray(&array_view, array, NULL));

  // Calculate theoretical buffer sizes (recursively)
  ArrowArrayViewSetLength(&array_view, array->length + additional_size_elements);

  // Walk the structure (recursively)
  int result = ArrowArrayReserveInternal(array, &array_view);
  ArrowArrayViewReset(&array_view);
  if (result != NANOARROW_OK) {
    return result;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayFinalizeBuffers(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_VALIDITY ||
        private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      continue;
    }

    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    if (buffer->data == NULL) {
      NANOARROW_RETURN_NOT_OK((ArrowBufferReserve(buffer, 1)));
    }
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    if (ArrowArrayIsInternal(array->children[i])) {
      NANOARROW_RETURN_NOT_OK(ArrowArrayFinalizeBuffers(array->children[i]));
    }
  }

  if (array->dictionary != NULL && ArrowArrayIsInternal(array->dictionary)) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayFinalizeBuffers(array->dictionary));
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayFlushInternalPointers(struct ArrowArray* array) {
  NANOARROW_DCHECK(ArrowArrayIsInternal(array));
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (array->n_buffers > NANOARROW_MAX_FIXED_BUFFERS) {
    // If the variadic sizes buffer was not set and there is at least one variadic
    // buffer, populate it now (if there are no variadic buffers there will be exactly
    // three total buffers and we don't need to do anything special here). Notably, this
    // will occur when building a BinaryView/StringView array by element using the
    // appender.
    struct ArrowBuffer* sizes_buffer = ArrowArrayBuffer(array, array->n_buffers - 1);
    if (sizes_buffer->data == NULL && sizes_buffer->size_bytes == 0) {
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferReserve(sizes_buffer, private_data->n_variadic_buffers));
      for (int64_t i = 0; i < private_data->n_variadic_buffers; i++) {
        struct ArrowBuffer* variadic_buffer =
            ArrowArrayBuffer(array, i + NANOARROW_BINARY_VIEW_FIXED_BUFFERS);
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppendInt64(sizes_buffer, variadic_buffer->size_bytes));
      }
    }
  }

  for (int32_t i = 0; i < array->n_buffers; i++) {
    private_data->buffer_data[i] = ArrowArrayBuffer(array, i)->data;
  }

  array->buffers = (const void**)(private_data->buffer_data);

  // Flush internal pointers for child/dictionary arrays if we allocated them. Clients
  // building arrays by buffer might have moved arrays from some other source (e.g.,
  // to create a record batch) and calling this function in that case will cause a crash.
  for (int64_t i = 0; i < array->n_children; i++) {
    if (ArrowArrayIsInternal(array->children[i])) {
      NANOARROW_RETURN_NOT_OK(ArrowArrayFlushInternalPointers(array->children[i]));
    }
  }

  if (array->dictionary != NULL && ArrowArrayIsInternal(array->dictionary)) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayFlushInternalPointers(array->dictionary));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayFinishBuilding(struct ArrowArray* array,
                                        enum ArrowValidationLevel validation_level,
                                        struct ArrowError* error) {
  // Even if the data buffer is size zero, the pointer value needed to be non-null
  // in some implementations (at least one version of Arrow C++ at the time this
  // was added and C# as later discovered). Only do this fix if we can assume
  // CPU data access.
  if (validation_level >= NANOARROW_VALIDATION_LEVEL_DEFAULT) {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFinalizeBuffers(array), error);
  }

  // Make sure the value we get with array->buffers[i] is set to the actual
  // pointer (which may have changed from the original due to reallocation)
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFlushInternalPointers(array), error);

  if (validation_level == NANOARROW_VALIDATION_LEVEL_NONE) {
    return NANOARROW_OK;
  }

  // For validation, initialize an ArrowArrayView with our known buffer sizes
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayViewInitFromArray(&array_view, array, error), error);
  int result = ArrowArrayViewValidate(&array_view, validation_level, error);
  ArrowArrayViewReset(&array_view);
  return result;
}

ArrowErrorCode ArrowArrayFinishBuildingDefault(struct ArrowArray* array,
                                               struct ArrowError* error) {
  return ArrowArrayFinishBuilding(array, NANOARROW_VALIDATION_LEVEL_DEFAULT, error);
}

void ArrowArrayViewInitFromType(struct ArrowArrayView* array_view,
                                enum ArrowType storage_type) {
  memset(array_view, 0, sizeof(struct ArrowArrayView));
  array_view->storage_type = storage_type;
  ArrowLayoutInit(&array_view->layout, storage_type);
}

ArrowErrorCode ArrowArrayViewAllocateChildren(struct ArrowArrayView* array_view,
                                              int64_t n_children) {
  if (array_view->children != NULL) {
    return EINVAL;
  }

  if (n_children == 0) {
    array_view->n_children = 0;
    return NANOARROW_OK;
  }

  array_view->children =
      (struct ArrowArrayView**)ArrowMalloc(n_children * sizeof(struct ArrowArrayView*));
  if (array_view->children == NULL) {
    return ENOMEM;
  }

  for (int64_t i = 0; i < n_children; i++) {
    array_view->children[i] = NULL;
  }

  array_view->n_children = n_children;

  for (int64_t i = 0; i < n_children; i++) {
    array_view->children[i] =
        (struct ArrowArrayView*)ArrowMalloc(sizeof(struct ArrowArrayView));
    if (array_view->children[i] == NULL) {
      return ENOMEM;
    }
    ArrowArrayViewInitFromType(array_view->children[i], NANOARROW_TYPE_UNINITIALIZED);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewAllocateDictionary(struct ArrowArrayView* array_view) {
  if (array_view->dictionary != NULL) {
    return EINVAL;
  }

  array_view->dictionary =
      (struct ArrowArrayView*)ArrowMalloc(sizeof(struct ArrowArrayView));
  if (array_view->dictionary == NULL) {
    return ENOMEM;
  }

  ArrowArrayViewInitFromType(array_view->dictionary, NANOARROW_TYPE_UNINITIALIZED);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewInitFromSchema(struct ArrowArrayView* array_view,
                                            const struct ArrowSchema* schema,
                                            struct ArrowError* error) {
  struct ArrowSchemaView schema_view;
  int result = ArrowSchemaViewInit(&schema_view, schema, error);
  if (result != NANOARROW_OK) {
    return result;
  }

  ArrowArrayViewInitFromType(array_view, schema_view.storage_type);
  array_view->layout = schema_view.layout;

  result = ArrowArrayViewAllocateChildren(array_view, schema->n_children);
  if (result != NANOARROW_OK) {
    ArrowErrorSet(error, "ArrowArrayViewAllocateChildren() failed");
    ArrowArrayViewReset(array_view);
    return result;
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    result =
        ArrowArrayViewInitFromSchema(array_view->children[i], schema->children[i], error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (schema->dictionary != NULL) {
    result = ArrowArrayViewAllocateDictionary(array_view);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }

    result =
        ArrowArrayViewInitFromSchema(array_view->dictionary, schema->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_SPARSE_UNION ||
      array_view->storage_type == NANOARROW_TYPE_DENSE_UNION) {
    array_view->union_type_id_map = (int8_t*)ArrowMalloc(256 * sizeof(int8_t));
    if (array_view->union_type_id_map == NULL) {
      return ENOMEM;
    }

    memset(array_view->union_type_id_map, -1, 256);
    int32_t n_type_ids = _ArrowParseUnionTypeIds(schema_view.union_type_ids,
                                                 array_view->union_type_id_map + 128);
    for (int8_t child_index = 0; child_index < n_type_ids; child_index++) {
      int8_t type_id = array_view->union_type_id_map[128 + child_index];
      array_view->union_type_id_map[type_id] = child_index;
    }
  }

  return NANOARROW_OK;
}

void ArrowArrayViewReset(struct ArrowArrayView* array_view) {
  if (array_view->children != NULL) {
    for (int64_t i = 0; i < array_view->n_children; i++) {
      if (array_view->children[i] != NULL) {
        ArrowArrayViewReset(array_view->children[i]);
        ArrowFree(array_view->children[i]);
      }
    }

    ArrowFree(array_view->children);
  }

  if (array_view->dictionary != NULL) {
    ArrowArrayViewReset(array_view->dictionary);
    ArrowFree(array_view->dictionary);
  }

  if (array_view->union_type_id_map != NULL) {
    ArrowFree(array_view->union_type_id_map);
  }

  ArrowArrayViewInitFromType(array_view, NANOARROW_TYPE_UNINITIALIZED);
}

void ArrowArrayViewSetLength(struct ArrowArrayView* array_view, int64_t length) {
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    int64_t element_size_bytes = array_view->layout.element_size_bits[i] / 8;

    switch (array_view->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        array_view->buffer_views[i].size_bytes = _ArrowBytesForBits(length);
        continue;
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Probably don't want/need to rely on the producer to have allocated an
        // offsets buffer of length 1 for a zero-size array
        array_view->buffer_views[i].size_bytes =
            (length != 0) * element_size_bytes * (length + 1);
        continue;
      case NANOARROW_BUFFER_TYPE_DATA:
        array_view->buffer_views[i].size_bytes =
            _ArrowRoundUpToMultipleOf8(array_view->layout.element_size_bits[i] * length) /
            8;
        continue;
      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
      case NANOARROW_BUFFER_TYPE_SIZE:
        array_view->buffer_views[i].size_bytes = element_size_bytes * length;
        continue;
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_NONE:
        array_view->buffer_views[i].size_bytes = 0;
        continue;
    }
  }

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_SPARSE_UNION:
      for (int64_t i = 0; i < array_view->n_children; i++) {
        ArrowArrayViewSetLength(array_view->children[i], length);
      }
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      if (array_view->n_children >= 1) {
        ArrowArrayViewSetLength(array_view->children[0],
                                length * array_view->layout.child_size_elements);
      }
    default:
      break;
  }
}

// This version recursively extracts information from the array and stores it
// in the array view, performing any checks that require the original array.
static int ArrowArrayViewSetArrayInternal(struct ArrowArrayView* array_view,
                                          const struct ArrowArray* array,
                                          struct ArrowError* error) {
  array_view->array = array;
  array_view->offset = array->offset;
  array_view->length = array->length;
  array_view->null_count = array->null_count;
  array_view->variadic_buffer_sizes = NULL;
  array_view->variadic_buffers = NULL;
  array_view->n_variadic_buffers = 0;

  int64_t buffers_required = 0;
  const int nfixed_buf = array_view->storage_type == NANOARROW_TYPE_STRING_VIEW ||
                                 array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW
                             ? NANOARROW_BINARY_VIEW_FIXED_BUFFERS
                             : NANOARROW_MAX_FIXED_BUFFERS;
  for (int i = 0; i < nfixed_buf; i++) {
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    buffers_required++;

    // Set buffer pointer
    array_view->buffer_views[i].data.data = array->buffers[i];

    // If non-null, set buffer size to unknown.
    if (array->buffers[i] == NULL) {
      array_view->buffer_views[i].size_bytes = 0;
    } else {
      array_view->buffer_views[i].size_bytes = -1;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_STRING_VIEW ||
      array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
    const int64_t n_buffers = array->n_buffers;
    const int32_t nfixed_buf = NANOARROW_BINARY_VIEW_FIXED_BUFFERS;

    const int32_t nvariadic_buf = (int32_t)(n_buffers - nfixed_buf - 1);
    array_view->n_variadic_buffers = nvariadic_buf;
    buffers_required += nvariadic_buf + 1;
    array_view->variadic_buffers = array->buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS;
    array_view->variadic_buffer_sizes = (int64_t*)array->buffers[n_buffers - 1];
  }

  if (buffers_required != array->n_buffers) {
    ArrowErrorSet(error,
                  "Expected array with %" PRId64 " buffer(s) but found %" PRId64
                  " buffer(s)",
                  buffers_required, array->n_buffers);
    return EINVAL;
  }

  // Check number of children
  if (array_view->n_children != array->n_children) {
    ArrowErrorSet(error, "Expected %" PRId64 " children but found %" PRId64 " children",
                  array_view->n_children, array->n_children);
    return EINVAL;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view->children[i],
                                                           array->children[i], error));
  }

  // Check dictionary
  if (array->dictionary == NULL && array_view->dictionary != NULL) {
    ArrowErrorSet(error, "Expected dictionary but found NULL");
    return EINVAL;
  }

  if (array->dictionary != NULL && array_view->dictionary == NULL) {
    ArrowErrorSet(error, "Expected NULL dictionary but found dictionary member");
    return EINVAL;
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewSetArrayInternal(array_view->dictionary, array->dictionary, error));
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateMinimal(struct ArrowArrayView* array_view,
                                         struct ArrowError* error) {
  if (array_view->length < 0) {
    ArrowErrorSet(error, "Expected length >= 0 but found length %" PRId64,
                  array_view->length);
    return EINVAL;
  }

  if (array_view->offset < 0) {
    ArrowErrorSet(error, "Expected offset >= 0 but found offset %" PRId64,
                  array_view->offset);
    return EINVAL;
  }

  // Ensure that offset + length fits within an int64 before a possible overflow
  if ((uint64_t)array_view->offset + (uint64_t)array_view->length > (uint64_t)INT64_MAX) {
    ArrowErrorSet(error, "Offset + length is > INT64_MAX");
    return EINVAL;
  }

  // Calculate buffer sizes that do not require buffer access. If marked as
  // unknown, assign the buffer size; otherwise, validate it.
  int64_t offset_plus_length = array_view->offset + array_view->length;

  // Only loop over the first two buffers because the size of the third buffer
  // is always data dependent for all current Arrow types.
  for (int i = 0; i < 2; i++) {
    int64_t element_size_bytes = array_view->layout.element_size_bits[i] / 8;
    // Initialize with a value that will cause an error if accidentally used uninitialized
    // Need to suppress the clang-tidy warning because gcc warns for possible use
    int64_t min_buffer_size_bytes =  // NOLINT(clang-analyzer-deadcode.DeadStores)
        array_view->buffer_views[i].size_bytes + 1;

    switch (array_view->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        if (array_view->null_count == 0 && array_view->buffer_views[i].size_bytes == 0) {
          continue;
        }

        min_buffer_size_bytes = _ArrowBytesForBits(offset_plus_length);
        break;
      case NANOARROW_BUFFER_TYPE_SIZE:
        min_buffer_size_bytes = element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Probably don't want/need to rely on the producer to have allocated an
        // offsets buffer of length 1 for a zero-size array
        min_buffer_size_bytes =
            (offset_plus_length != 0) * element_size_bytes * (offset_plus_length + 1);
        break;
      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
        min_buffer_size_bytes =
            (offset_plus_length != 0) * element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_DATA:
        min_buffer_size_bytes =
            _ArrowRoundUpToMultipleOf8(array_view->layout.element_size_bits[i] *
                                       offset_plus_length) /
            8;
        break;
      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
        min_buffer_size_bytes = element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_NONE:
        continue;
    }

    // Assign or validate buffer size
    if (array_view->buffer_views[i].size_bytes == -1) {
      array_view->buffer_views[i].size_bytes = min_buffer_size_bytes;
    } else if (array_view->buffer_views[i].size_bytes < min_buffer_size_bytes) {
      ArrowErrorSet(error,
                    "Expected %s array buffer %d to have size >= %" PRId64
                    " bytes but found "
                    "buffer with %" PRId64 " bytes",
                    ArrowTypeString(array_view->storage_type), i, min_buffer_size_bytes,
                    array_view->buffer_views[i].size_bytes);
      return EINVAL;
    }
  }

  // For list, fixed-size list and map views, we can validate the number of children
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      if (array_view->n_children != 1) {
        ArrowErrorSet(error,
                      "Expected 1 child of %s array but found %" PRId64 " child arrays",
                      ArrowTypeString(array_view->storage_type), array_view->n_children);
        return EINVAL;
      }
      break;
    case NANOARROW_TYPE_RUN_END_ENCODED:
      if (array_view->n_children != 2) {
        ArrowErrorSet(
            error, "Expected 2 children for %s array but found %" PRId64 " child arrays",
            ArrowTypeString(array_view->storage_type), array_view->n_children);
        return EINVAL;
      }
      break;
    default:
      break;
  }

  // For struct, the sparse union, and the fixed-size list views, we can validate child
  // lengths.
  int64_t child_min_length;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_STRUCT:
      child_min_length = (array_view->offset + array_view->length);
      for (int64_t i = 0; i < array_view->n_children; i++) {
        if (array_view->children[i]->length < child_min_length) {
          ArrowErrorSet(error,
                        "Expected struct child %" PRId64 " to have length >= %" PRId64
                        " but found child with "
                        "length %" PRId64,
                        i + 1, child_min_length, array_view->children[i]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      child_min_length = (array_view->offset + array_view->length) *
                         array_view->layout.child_size_elements;
      if (array_view->children[0]->length < child_min_length) {
        ArrowErrorSet(error,
                      "Expected child of fixed_size_list array to have length >= %" PRId64
                      " but "
                      "found array with length %" PRId64,
                      child_min_length, array_view->children[0]->length);
        return EINVAL;
      }
      break;

    case NANOARROW_TYPE_RUN_END_ENCODED: {
      if (array_view->n_children != 2) {
        ArrowErrorSet(error,
                      "Expected 2 children for run-end encoded array but found %" PRId64,
                      array_view->n_children);
        return EINVAL;
      }
      struct ArrowArrayView* run_ends_view = array_view->children[0];
      struct ArrowArrayView* values_view = array_view->children[1];
      int64_t max_length;
      switch (run_ends_view->storage_type) {
        case NANOARROW_TYPE_INT16:
          max_length = INT16_MAX;
          break;
        case NANOARROW_TYPE_INT32:
          max_length = INT32_MAX;
          break;
        case NANOARROW_TYPE_INT64:
          max_length = INT64_MAX;
          break;
        default:
          ArrowErrorSet(
              error,
              "Run-end encoded array only supports INT16, INT32 or INT64 run-ends "
              "but found run-ends type %s",
              ArrowTypeString(run_ends_view->storage_type));
          return EINVAL;
      }

      // There is already a check above that offset_plus_length < INT64_MAX
      if (offset_plus_length > max_length) {
        ArrowErrorSet(error,
                      "Offset + length of a run-end encoded array must fit in a value"
                      " of the run end type %s but is %" PRId64 " + %" PRId64,
                      ArrowTypeString(run_ends_view->storage_type), array_view->offset,
                      array_view->length);
        return EINVAL;
      }

      if (run_ends_view->length > values_view->length) {
        ArrowErrorSet(error,
                      "Length of run_ends is greater than the length of values: %" PRId64
                      " > %" PRId64,
                      run_ends_view->length, values_view->length);
        return EINVAL;
      }

      if (run_ends_view->length == 0 && values_view->length != 0) {
        ArrowErrorSet(error,
                      "Run-end encoded array has zero length %" PRId64
                      ", but values array has "
                      "non-zero length",
                      values_view->length);
        return EINVAL;
      }

      if (run_ends_view->null_count != 0) {
        ArrowErrorSet(error, "Null count must be 0 for run ends array, but is %" PRId64,
                      run_ends_view->null_count);
        return EINVAL;
      }
      break;
    }

    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewValidateMinimal(array_view->children[i], error));
  }

  // Recurse for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view->dictionary, error));
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateDefault(struct ArrowArrayView* array_view,
                                         struct ArrowError* error) {
  // Perform minimal validation. This will validate or assign
  // buffer sizes as long as buffer access is not required.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view, error));

  // Calculate buffer sizes or child lengths that require accessing the offsets
  // buffer. Where appropriate, validate that the first offset is >= 0.
  // If a buffer size is marked as unknown, assign it; otherwise, validate it.
  int64_t offset_plus_length = array_view->offset + array_view->length;

  int64_t first_offset;
  int64_t last_offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int32[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int32[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        // If the data buffer size is unknown, assign it; otherwise, check it
        if (array_view->buffer_views[2].size_bytes == -1) {
          array_view->buffer_views[2].size_bytes = last_offset;
        } else if (array_view->buffer_views[2].size_bytes < last_offset) {
          ArrowErrorSet(error,
                        "Expected %s array buffer 2 to have size >= %" PRId64
                        " bytes but found "
                        "buffer with %" PRId64 " bytes",
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->buffer_views[2].size_bytes);
          return EINVAL;
        }
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        // If the data buffer size is unknown and there are no bytes in the offset buffer,
        // set the data buffer size to 0.
        array_view->buffer_views[2].size_bytes = 0;
      }
      break;

    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int64[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int64[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        // If the data buffer size is unknown, assign it; otherwise, check it
        if (array_view->buffer_views[2].size_bytes == -1) {
          array_view->buffer_views[2].size_bytes = last_offset;
        } else if (array_view->buffer_views[2].size_bytes < last_offset) {
          ArrowErrorSet(error,
                        "Expected %s array buffer 2 to have size >= %" PRId64
                        " bytes but found "
                        "buffer with %" PRId64 " bytes",
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->buffer_views[2].size_bytes);
          return EINVAL;
        }
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        // If the data buffer size is unknown and there are no bytes in the offset
        // buffer, set the data buffer size to 0.
        array_view->buffer_views[2].size_bytes = 0;
      }
      break;

    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array_view->n_children; i++) {
        if (array_view->children[i]->length < offset_plus_length) {
          ArrowErrorSet(error,
                        "Expected struct child %" PRId64 " to have length >= %" PRId64
                        " but found child with "
                        "length %" PRId64,
                        i + 1, offset_plus_length, array_view->children[i]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int32[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int32[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        if (array_view->children[0]->length < last_offset) {
          ArrowErrorSet(error,
                        "Expected child of %s array to have length >= %" PRId64
                        " but found array with "
                        "length %" PRId64,
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->children[0]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_LARGE_LIST:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int64[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int64[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        if (array_view->children[0]->length < last_offset) {
          ArrowErrorSet(error,
                        "Expected child of %s array to have length >= %" PRId64
                        " but found array "
                        "with length %" PRId64,
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->children[0]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_RUN_END_ENCODED: {
      struct ArrowArrayView* run_ends_view = array_view->children[0];
      if (run_ends_view->length == 0) {
        break;
      }

      int64_t first_run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, 0);
      if (first_run_end < 1) {
        ArrowErrorSet(
            error,
            "All run ends must be greater than 0 but the first run end is %" PRId64,
            first_run_end);
        return EINVAL;
      }

      // offset + length < INT64_MAX is checked in ArrowArrayViewValidateMinimal()
      int64_t last_run_end =
          ArrowArrayViewGetIntUnsafe(run_ends_view, run_ends_view->length - 1);
      if (last_run_end < offset_plus_length) {
        ArrowErrorSet(error,
                      "Last run end is %" PRId64 " but it should be >= (%" PRId64
                      " + %" PRId64 ")",
                      last_run_end, array_view->offset, array_view->length);
        return EINVAL;
      }
      break;
    }
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewValidateDefault(array_view->children[i], error));
  }

  // Recurse for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view->dictionary, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewSetArray(struct ArrowArrayView* array_view,
                                      const struct ArrowArray* array,
                                      struct ArrowError* error) {
  // Extract information from the array into the array view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view, array, error));

  // Run default validation. Because we've marked all non-NULL buffers as having unknown
  // size, validation will also update the buffer sizes as it goes.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view, error));

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewSetArrayMinimal(struct ArrowArrayView* array_view,
                                             const struct ArrowArray* array,
                                             struct ArrowError* error) {
  // Extract information from the array into the array view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view, array, error));

  // Run default validation. Because we've marked all non-NULL buffers as having unknown
  // size, validation will also update the buffer sizes as it goes.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view, error));

  return NANOARROW_OK;
}

static int ArrowAssertIncreasingInt32(struct ArrowBufferView view,
                                      struct ArrowError* error) {
  if (view.size_bytes <= (int64_t)sizeof(int32_t)) {
    return NANOARROW_OK;
  }

  for (int64_t i = 1; i < view.size_bytes / (int64_t)sizeof(int32_t); i++) {
    if (view.data.as_int32[i] < view.data.as_int32[i - 1]) {
      ArrowErrorSet(error, "[%" PRId64 "] Expected element size >= 0", i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertIncreasingInt64(struct ArrowBufferView view,
                                      struct ArrowError* error) {
  if (view.size_bytes <= (int64_t)sizeof(int64_t)) {
    return NANOARROW_OK;
  }

  for (int64_t i = 1; i < view.size_bytes / (int64_t)sizeof(int64_t); i++) {
    if (view.data.as_int64[i] < view.data.as_int64[i - 1]) {
      ArrowErrorSet(error, "[%" PRId64 "] Expected element size >= 0", i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertRangeInt8(struct ArrowBufferView view, int8_t min_value,
                                int8_t max_value, struct ArrowError* error) {
  for (int64_t i = 0; i < view.size_bytes; i++) {
    if (view.data.as_int8[i] < min_value || view.data.as_int8[i] > max_value) {
      ArrowErrorSet(error,
                    "[%" PRId64 "] Expected buffer value between %" PRId8 " and %" PRId8
                    " but found value %" PRId8,
                    i, min_value, max_value, view.data.as_int8[i]);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertInt8In(struct ArrowBufferView view, const int8_t* values,
                             int64_t n_values, struct ArrowError* error) {
  for (int64_t i = 0; i < view.size_bytes; i++) {
    int item_found = 0;
    for (int64_t j = 0; j < n_values; j++) {
      if (view.data.as_int8[i] == values[j]) {
        item_found = 1;
        break;
      }
    }

    if (!item_found) {
      ArrowErrorSet(error, "[%" PRId64 "] Unexpected buffer value %" PRId8, i,
                    view.data.as_int8[i]);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateFull(struct ArrowArrayView* array_view,
                                      struct ArrowError* error) {
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    switch (array_view->layout.buffer_type[i]) {
      // Only validate the portion of the buffer that is strictly required,
      // which includes not validating the offset buffer of a zero-length array.
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        if (array_view->length == 0) {
          continue;
        }
        if (array_view->layout.element_size_bits[i] == 32) {
          struct ArrowBufferView sliced_offsets;
          sliced_offsets.data.as_int32 =
              array_view->buffer_views[i].data.as_int32 + array_view->offset;
          sliced_offsets.size_bytes = (array_view->length + 1) * sizeof(int32_t);
          NANOARROW_RETURN_NOT_OK(ArrowAssertIncreasingInt32(sliced_offsets, error));
        } else {
          struct ArrowBufferView sliced_offsets;
          sliced_offsets.data.as_int64 =
              array_view->buffer_views[i].data.as_int64 + array_view->offset;
          sliced_offsets.size_bytes = (array_view->length + 1) * sizeof(int64_t);
          NANOARROW_RETURN_NOT_OK(ArrowAssertIncreasingInt64(sliced_offsets, error));
        }
        break;
      default:
        break;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_DENSE_UNION ||
      array_view->storage_type == NANOARROW_TYPE_SPARSE_UNION) {
    struct ArrowBufferView sliced_type_ids;
    sliced_type_ids.size_bytes = array_view->length * sizeof(int8_t);
    if (array_view->length > 0) {
      sliced_type_ids.data.as_int8 =
          array_view->buffer_views[0].data.as_int8 + array_view->offset;
    } else {
      sliced_type_ids.data.as_int8 = NULL;
    }

    if (array_view->union_type_id_map == NULL) {
      // If the union_type_id map is NULL (e.g., when using ArrowArrayInitFromType() +
      // ArrowArrayAllocateChildren() + ArrowArrayFinishBuilding()), we don't have enough
      // information to validate this buffer.
      ArrowErrorSet(error,
                    "Insufficient information provided for validation of union array");
      return EINVAL;
    } else if (_ArrowParsedUnionTypeIdsWillEqualChildIndices(
                   array_view->union_type_id_map, array_view->n_children,
                   array_view->n_children)) {
      NANOARROW_RETURN_NOT_OK(ArrowAssertRangeInt8(
          sliced_type_ids, 0, (int8_t)(array_view->n_children - 1), error));
    } else {
      NANOARROW_RETURN_NOT_OK(ArrowAssertInt8In(sliced_type_ids,
                                                array_view->union_type_id_map + 128,
                                                array_view->n_children, error));
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_DENSE_UNION &&
      array_view->union_type_id_map != NULL) {
    // Check that offsets refer to child elements that actually exist
    for (int64_t i = 0; i < array_view->length; i++) {
      int8_t child_id = ArrowArrayViewUnionChildIndex(array_view, i);
      int64_t offset = ArrowArrayViewUnionChildOffset(array_view, i);
      int64_t child_length = array_view->children[child_id]->length;
      if (offset < 0 || offset > child_length) {
        ArrowErrorSet(error,
                      "[%" PRId64 "] Expected union offset for child id %" PRId8
                      " to be between 0 and %" PRId64
                      " but "
                      "found offset value %" PRId64,
                      i, child_id, child_length, offset);
        return EINVAL;
      }
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_RUN_END_ENCODED) {
    struct ArrowArrayView* run_ends_view = array_view->children[0];
    if (run_ends_view->length > 0) {
      int64_t last_run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, 0);
      for (int64_t i = 1; i < run_ends_view->length; i++) {
        const int64_t run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, i);
        if (run_end <= last_run_end) {
          ArrowErrorSet(
              error,
              "Every run end must be strictly greater than the previous run end, "
              "but run_ends[%" PRId64 " is %" PRId64 " and run_ends[%" PRId64
              "] is %" PRId64,
              i, run_end, i - 1, last_run_end);
          return EINVAL;
        }
        last_run_end = run_end;
      }
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_LIST_VIEW ||
      array_view->storage_type == NANOARROW_TYPE_LARGE_LIST_VIEW) {
    int64_t child_len = array_view->children[0]->length;

    struct ArrowBufferView offsets, sizes;
    offsets.data.data = array_view->buffer_views[1].data.data;
    sizes.data.data = array_view->buffer_views[2].data.data;

    for (int64_t i = array_view->offset; i < array_view->length + array_view->offset;
         i++) {
      int64_t offset, size;
      if (array_view->storage_type == NANOARROW_TYPE_LIST_VIEW) {
        offset = offsets.data.as_int32[i];
        size = sizes.data.as_int32[i];
      } else {
        offset = offsets.data.as_int64[i];
        size = sizes.data.as_int64[i];
      }

      if (offset < 0) {
        ArrowErrorSet(error, "Invalid negative offset %" PRId64 " at index %" PRId64,
                      offset, i);
        return EINVAL;
      }

      if (size < 0) {
        ArrowErrorSet(error, "Invalid negative size %" PRId64 " at index %" PRId64, size,
                      i);
        return EINVAL;
      }

      if ((offset + size) > child_len) {
        ArrowErrorSet(error,
                      "Offset: %" PRId64 " + size: %" PRId64 " at index: %" PRId64
                      " exceeds length of child view: %" PRId64,
                      offset, size, i, child_len);
        return EINVAL;
      }
    }
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateFull(array_view->children[i], error));
  }

  // Dictionary validation not implemented
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateFull(array_view->dictionary, error));
    // TODO: validate the indices
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewValidate(struct ArrowArrayView* array_view,
                                      enum ArrowValidationLevel validation_level,
                                      struct ArrowError* error) {
  switch (validation_level) {
    case NANOARROW_VALIDATION_LEVEL_NONE:
      return NANOARROW_OK;
    case NANOARROW_VALIDATION_LEVEL_MINIMAL:
      return ArrowArrayViewValidateMinimal(array_view, error);
    case NANOARROW_VALIDATION_LEVEL_DEFAULT:
      return ArrowArrayViewValidateDefault(array_view, error);
    case NANOARROW_VALIDATION_LEVEL_FULL:
      NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view, error));
      return ArrowArrayViewValidateFull(array_view, error);
  }

  ArrowErrorSet(error, "validation_level not recognized");
  return EINVAL;
}

struct ArrowComparisonInternalState {
  enum ArrowCompareLevel level;
  int is_equal;
  struct ArrowError* reason;
};

NANOARROW_CHECK_PRINTF_ATTRIBUTE static void ArrowComparePrependPath(
    struct ArrowError* out, const char* fmt, ...) {
  if (out == NULL) {
    return;
  }

  char prefix[128];
  prefix[0] = '\0';
  va_list args;
  va_start(args, fmt);
  int prefix_len = vsnprintf(prefix, sizeof(prefix), fmt, args);
  va_end(args);

  if (prefix_len <= 0) {
    return;
  }

  size_t out_len = strlen(out->message);
  size_t out_len_to_move = sizeof(struct ArrowError) - prefix_len - 1;
  if (out_len_to_move > out_len) {
    out_len_to_move = out_len;
  }

  memmove(out->message + prefix_len, out->message, out_len_to_move);
  memcpy(out->message, prefix, prefix_len);
  out->message[out_len + prefix_len] = '\0';
}

#define SET_NOT_EQUAL_AND_RETURN_IF_IMPL(cond_, state_, reason_) \
  do {                                                           \
    if (cond_) {                                                 \
      ArrowErrorSet(state_->reason, ": %s", reason_);            \
      state_->is_equal = 0;                                      \
      return;                                                    \
    }                                                            \
  } while (0)

#define SET_NOT_EQUAL_AND_RETURN_IF(condition_, state_) \
  SET_NOT_EQUAL_AND_RETURN_IF_IMPL(condition_, state_, #condition_)

static void ArrowArrayViewCompareBuffer(const struct ArrowArrayView* actual,
                                        const struct ArrowArrayView* expected, int i,
                                        struct ArrowComparisonInternalState* state) {
  SET_NOT_EQUAL_AND_RETURN_IF(
      actual->buffer_views[i].size_bytes != expected->buffer_views[i].size_bytes, state);

  int64_t buffer_size = actual->buffer_views[i].size_bytes;
  if (buffer_size > 0) {
    SET_NOT_EQUAL_AND_RETURN_IF(
        memcmp(actual->buffer_views[i].data.data, expected->buffer_views[i].data.data,
               buffer_size) != 0,
        state);
  }
}

static void ArrowArrayViewCompareIdentical(const struct ArrowArrayView* actual,
                                           const struct ArrowArrayView* expected,
                                           struct ArrowComparisonInternalState* state) {
  SET_NOT_EQUAL_AND_RETURN_IF(actual->storage_type != expected->storage_type, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->n_children != expected->n_children, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->dictionary == NULL && expected->dictionary != NULL,
                              state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->dictionary != NULL && expected->dictionary == NULL,
                              state);

  SET_NOT_EQUAL_AND_RETURN_IF(actual->length != expected->length, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->offset != expected->offset, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->null_count != expected->null_count, state);

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    ArrowArrayViewCompareBuffer(actual, expected, i, state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".buffers[%d]", i);
      return;
    }
  }

  for (int64_t i = 0; i < actual->n_children; i++) {
    ArrowArrayViewCompareIdentical(actual->children[i], expected->children[i], state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".children[%" PRId64 "]", i);
      return;
    }
  }

  if (actual->dictionary != NULL) {
    ArrowArrayViewCompareIdentical(actual->dictionary, expected->dictionary, state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".dictionary");
      return;
    }
  }
}

// Top-level entry point to take care of creating, cleaning up, and
// propagating the ArrowComparisonInternalState to the caller
ArrowErrorCode ArrowArrayViewCompare(const struct ArrowArrayView* actual,
                                     const struct ArrowArrayView* expected,
                                     enum ArrowCompareLevel level, int* out,
                                     struct ArrowError* reason) {
  struct ArrowComparisonInternalState state;
  state.level = level;
  state.is_equal = 1;
  state.reason = reason;

  switch (level) {
    case NANOARROW_COMPARE_IDENTICAL:
      ArrowArrayViewCompareIdentical(actual, expected, &state);
      break;
    default:
      return EINVAL;
  }

  *out = state.is_equal;
  if (!state.is_equal) {
    ArrowComparePrependPath(state.reason, "root");
  }

  return NANOARROW_OK;
}

#undef SET_NOT_EQUAL_AND_RETURN_IF
#undef SET_NOT_EQUAL_AND_RETURN_IF_IMPL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/array_stream.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>

#include "nanoarrow/nanoarrow.h"

struct BasicArrayStreamPrivate {
  struct ArrowSchema schema;
  int64_t n_arrays;
  struct ArrowArray* arrays;
  int64_t arrays_i;
};

static int ArrowBasicArrayStreamGetSchema(struct ArrowArrayStream* array_stream,
                                          struct ArrowSchema* schema) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return EINVAL;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;
  return ArrowSchemaDeepCopy(&private_data->schema, schema);
}

static int ArrowBasicArrayStreamGetNext(struct ArrowArrayStream* array_stream,
                                        struct ArrowArray* array) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return EINVAL;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  if (private_data->arrays_i == private_data->n_arrays) {
    array->release = NULL;
    return NANOARROW_OK;
  }

  ArrowArrayMove(&private_data->arrays[private_data->arrays_i++], array);
  return NANOARROW_OK;
}

static const char* ArrowBasicArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream) {
  NANOARROW_UNUSED(array_stream);
  return NULL;
}

static void ArrowBasicArrayStreamRelease(struct ArrowArrayStream* array_stream) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  if (private_data->schema.release != NULL) {
    ArrowSchemaRelease(&private_data->schema);
  }

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    if (private_data->arrays[i].release != NULL) {
      ArrowArrayRelease(&private_data->arrays[i]);
    }
  }

  if (private_data->arrays != NULL) {
    ArrowFree(private_data->arrays);
  }

  ArrowFree(private_data);
  array_stream->release = NULL;
}

ArrowErrorCode ArrowBasicArrayStreamInit(struct ArrowArrayStream* array_stream,
                                         struct ArrowSchema* schema, int64_t n_arrays) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)ArrowMalloc(
          sizeof(struct BasicArrayStreamPrivate));
  if (private_data == NULL) {
    return ENOMEM;
  }

  ArrowSchemaMove(schema, &private_data->schema);

  private_data->n_arrays = n_arrays;
  private_data->arrays = NULL;
  private_data->arrays_i = 0;

  if (n_arrays > 0) {
    private_data->arrays =
        (struct ArrowArray*)ArrowMalloc(n_arrays * sizeof(struct ArrowArray));
    if (private_data->arrays == NULL) {
      ArrowBasicArrayStreamRelease(array_stream);
      ArrowFree(private_data);
      return ENOMEM;
    }
  }

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    private_data->arrays[i].release = NULL;
  }

  array_stream->get_schema = &ArrowBasicArrayStreamGetSchema;
  array_stream->get_next = &ArrowBasicArrayStreamGetNext;
  array_stream->get_last_error = ArrowBasicArrayStreamGetLastError;
  array_stream->release = ArrowBasicArrayStreamRelease;
  array_stream->private_data = private_data;
  return NANOARROW_OK;
}

void ArrowBasicArrayStreamSetArray(struct ArrowArrayStream* array_stream, int64_t i,
                                   struct ArrowArray* array) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;
  ArrowArrayMove(array, &private_data->arrays[i]);
}

ArrowErrorCode ArrowBasicArrayStreamValidate(const struct ArrowArrayStream* array_stream,
                                             struct ArrowError* error) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayViewInitFromSchema(&array_view, &private_data->schema, error));

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    if (private_data->arrays[i].release != NULL) {
      int result = ArrowArrayViewSetArray(&array_view, &private_data->arrays[i], error);
      if (result != NANOARROW_OK) {
        ArrowArrayViewReset(&array_view);
        return result;
      }
    }
  }

  ArrowArrayViewReset(&array_view);
  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_array.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_ARRAY_INLINE_H_INCLUDED
#define NANOARROW_ARRAY_INLINE_H_INCLUDED

#include <errno.h>
#include <float.h>
#include <limits.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/common/inline_buffer.h"
#include "nanoarrow/common/inline_types.h"

#ifdef __cplusplus
extern "C" {
#endif

static inline struct ArrowBitmap* ArrowArrayValidityBitmap(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  return &private_data->bitmap;
}

static inline struct ArrowBuffer* ArrowArrayBuffer(struct ArrowArray* array, int64_t i) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  switch (i) {
    case 0:
      return &private_data->bitmap.buffer;
    case 1:
      return private_data->buffers;
    default:
      if (array->n_buffers > 3 && i == (array->n_buffers - 1)) {
        // The variadic buffer sizes buffer if for a BinaryView/String view array
        // is always stored in private_data->buffers[1]; however, from the numbered
        // buffers perspective this is the array->buffers[array->n_buffers - 1].
        return private_data->buffers + 1;
      } else if (array->n_buffers > 3) {
        // If there are one or more variadic buffers, they are stored in
        // private_data->variadic_buffers
        return private_data->variadic_buffers + (i - 2);
      } else {
        // Otherwise, we're just accessing buffer at index 2 (e.g., String/Binary
        // data buffer or variadic sizes buffer for the case where there are no
        // variadic buffers)
        NANOARROW_DCHECK(i == 2);
        return private_data->buffers + i - 1;
      }
  }
}

// We don't currently support the case of unions where type_id != child_index;
// however, these functions are used to keep track of where that assumption
// is made.
static inline int8_t _ArrowArrayUnionChildIndex(struct ArrowArray* array,
                                                int8_t type_id) {
  NANOARROW_UNUSED(array);
  return type_id;
}

static inline int8_t _ArrowArrayUnionTypeId(struct ArrowArray* array,
                                            int8_t child_index) {
  NANOARROW_UNUSED(array);
  return child_index;
}

static inline int32_t _ArrowParseUnionTypeIds(const char* type_ids, int8_t* out) {
  if (*type_ids == '\0') {
    return 0;
  }

  int32_t i = 0;
  long type_id;
  char* end_ptr;
  do {
    type_id = strtol(type_ids, &end_ptr, 10);
    if (end_ptr == type_ids || type_id < 0 || type_id > 127) {
      return -1;
    }

    if (out != NULL) {
      out[i] = (int8_t)type_id;
    }

    i++;

    type_ids = end_ptr;
    if (*type_ids == '\0') {
      return i;
    } else if (*type_ids != ',') {
      return -1;
    } else {
      type_ids++;
    }
  } while (1);

  return -1;
}

static inline int8_t _ArrowParsedUnionTypeIdsWillEqualChildIndices(const int8_t* type_ids,
                                                                   int64_t n_type_ids,
                                                                   int64_t n_children) {
  if (n_type_ids != n_children) {
    return 0;
  }

  for (int8_t i = 0; i < n_type_ids; i++) {
    if (type_ids[i] != i) {
      return 0;
    }
  }

  return 1;
}

static inline int8_t _ArrowUnionTypeIdsWillEqualChildIndices(const char* type_id_str,
                                                             int64_t n_children) {
  int8_t type_ids[128];
  int32_t n_type_ids = _ArrowParseUnionTypeIds(type_id_str, type_ids);
  return _ArrowParsedUnionTypeIdsWillEqualChildIndices(type_ids, n_type_ids, n_children);
}

static inline ArrowErrorCode ArrowArrayStartAppending(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
      return EINVAL;
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      // Note that this value could be -1 if the type_ids string was invalid
      if (private_data->union_type_id_is_child_index != 1) {
        return EINVAL;
      } else {
        break;
      }
    default:
      break;
  }
  if (private_data->storage_type == NANOARROW_TYPE_UNINITIALIZED) {
    return EINVAL;
  }

  // Initialize any data offset buffer with a single zero
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_DATA_OFFSET &&
        private_data->layout.element_size_bits[i] == 64) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(ArrowArrayBuffer(array, i), 0));
    } else if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_DATA_OFFSET &&
               private_data->layout.element_size_bits[i] == 32) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(ArrowArrayBuffer(array, i), 0));
    }
  }

  // Start building any child arrays or dictionaries
  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStartAppending(array->children[i]));
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStartAppending(array->dictionary));
  }

  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayShrinkToFit(struct ArrowArray* array) {
  for (int64_t i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    NANOARROW_RETURN_NOT_OK(ArrowBufferResize(buffer, buffer->size_bytes, 1));
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayShrinkToFit(array->children[i]));
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayShrinkToFit(array->dictionary));
  }

  return NANOARROW_OK;
}

static inline ArrowErrorCode _ArrowArrayAppendBits(struct ArrowArray* array,
                                                   int64_t buffer_i, uint8_t value,
                                                   int64_t n) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  struct ArrowBuffer* buffer = ArrowArrayBuffer(array, buffer_i);
  int64_t bytes_required =
      _ArrowRoundUpToMultipleOf8(private_data->layout.element_size_bits[buffer_i] *
                                 (array->length + 1)) /
      8;
  if (bytes_required > buffer->size_bytes) {
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferAppendFill(buffer, 0, bytes_required - buffer->size_bytes));
  }

  ArrowBitsSetTo(buffer->data, array->length, n, value);
  return NANOARROW_OK;
}

static inline ArrowErrorCode _ArrowArrayAppendEmptyInternal(struct ArrowArray* array,
                                                            int64_t n, uint8_t is_valid) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (n == 0) {
    return NANOARROW_OK;
  }

  // Some type-specific handling
  switch (private_data->storage_type) {
    case NANOARROW_TYPE_NA:
      // (An empty value for a null array *is* a null)
      array->null_count += n;
      array->length += n;
      return NANOARROW_OK;

    case NANOARROW_TYPE_DENSE_UNION: {
      // Add one null to the first child and append n references to that child
      int8_t type_id = _ArrowArrayUnionTypeId(array, 0);
      NANOARROW_RETURN_NOT_OK(
          _ArrowArrayAppendEmptyInternal(array->children[0], 1, is_valid));
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendFill(ArrowArrayBuffer(array, 0), type_id, n));
      for (int64_t i = 0; i < n; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
            ArrowArrayBuffer(array, 1), (int32_t)array->children[0]->length - 1));
      }
      // For the purposes of array->null_count, union elements are never considered "null"
      // even if some children contain nulls.
      array->length += n;
      return NANOARROW_OK;
    }

    case NANOARROW_TYPE_SPARSE_UNION: {
      // Add n nulls to the first child and append n references to that child
      int8_t type_id = _ArrowArrayUnionTypeId(array, 0);
      NANOARROW_RETURN_NOT_OK(
          _ArrowArrayAppendEmptyInternal(array->children[0], n, is_valid));
      for (int64_t i = 1; i < array->n_children; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], n));
      }

      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendFill(ArrowArrayBuffer(array, 0), type_id, n));
      // For the purposes of array->null_count, union elements are never considered "null"
      // even if some children contain nulls.
      array->length += n;
      return NANOARROW_OK;
    }

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(
          array->children[0], n * private_data->layout.child_size_elements));
      break;
    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array->n_children; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], n));
      }
      break;

    default:
      break;
  }

  // Append n is_valid bits to the validity bitmap. If we haven't allocated a bitmap yet
  // and we need to append nulls, do it now.
  if (!is_valid && private_data->bitmap.buffer.data == NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(&private_data->bitmap, array->length + n));
    ArrowBitmapAppendUnsafe(&private_data->bitmap, 1, array->length);
    ArrowBitmapAppendUnsafe(&private_data->bitmap, is_valid, n);
  } else if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(&private_data->bitmap, n));
    ArrowBitmapAppendUnsafe(&private_data->bitmap, is_valid, n);
  }

  // Add appropriate buffer fill
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    int64_t size_bytes = private_data->layout.element_size_bits[i] / 8;

    switch (private_data->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_NONE:
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        // These buffer types don't require initialization for empty appends:
        // - NONE: No buffer exists
        // - VARIADIC_*: Handled by child arrays
        // - VALIDITY: Already handled in previous bitmap logic
        break;

      case NANOARROW_BUFFER_TYPE_SIZE:
        // Size buffers (e.g., string/array lengths) should be zero-initialized:
        // This ensures empty elements have logical zero-length
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        break;

      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Offset buffers require special handling to maintain continuity.
        // 1. Reserve space for new offset entries
        NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes * n));

        // 2. Duplicate last offset value for each new (empty) element
        for (int64_t j = 0; j < n; j++) {
          ArrowBufferAppendUnsafe(buffer, buffer->data + size_bytes * (array->length + j),
                                  size_bytes);
        }

        // 3. Skip next buffer (DATA) since it's paired with offsets
        //    Rationale: Offset buffers are always followed by data buffers
        //    that don't require separate initialization here
        i++;
        break;

      case NANOARROW_BUFFER_TYPE_DATA:
        // Fixed-width data buffers require zero-initialization:
        if (private_data->layout.element_size_bits[i] % 8 == 0) {
          // Byte-aligned: use efficient memset-style fill
          NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        } else {
          // Bit-packed: use special bitwise initialization
          NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, i, 0, n));
        }
        break;

      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
        // View offset buffers (for string/binary view types) require zero-initialization.
        NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes * n));
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        break;

      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
        // These buffer types should have been handled by the outer type switch and
        // are not expected here, indicating an internal logic error.
        return EINVAL;
    }
  }

  array->length += n;
  array->null_count += n * !is_valid;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendNull(struct ArrowArray* array, int64_t n) {
  return _ArrowArrayAppendEmptyInternal(array, n, 0);
}

static inline ArrowErrorCode ArrowArrayAppendEmpty(struct ArrowArray* array, int64_t n) {
  return _ArrowArrayAppendEmptyInternal(array, n, 1);
}

static inline ArrowErrorCode ArrowArrayAppendInt(struct ArrowArray* array,
                                                 int64_t value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_INT64:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(int64_t)));
      break;
    case NANOARROW_TYPE_INT32:
      _NANOARROW_CHECK_RANGE(value, INT32_MIN, INT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, (int32_t)value));
      break;
    case NANOARROW_TYPE_INT16:
      _NANOARROW_CHECK_RANGE(value, INT16_MIN, INT16_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt16(data_buffer, (int16_t)value));
      break;
    case NANOARROW_TYPE_INT8:
      _NANOARROW_CHECK_RANGE(value, INT8_MIN, INT8_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(data_buffer, (int8_t)value));
      break;
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_UINT8:
      _NANOARROW_CHECK_RANGE(value, 0, INT64_MAX);
      return ArrowArrayAppendUInt(array, value);
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendDouble(data_buffer, (double)value));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    case NANOARROW_TYPE_BOOL:
      NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, 1, value != 0, 1));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendUInt(struct ArrowArray* array,
                                                  uint64_t value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_UINT64:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(uint64_t)));
      break;
    case NANOARROW_TYPE_UINT32:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt32(data_buffer, (uint32_t)value));
      break;
    case NANOARROW_TYPE_UINT16:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT16_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt16(data_buffer, (uint16_t)value));
      break;
    case NANOARROW_TYPE_UINT8:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT8_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt8(data_buffer, (uint8_t)value));
      break;
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT8:
      _NANOARROW_CHECK_UPPER_LIMIT(value, INT64_MAX);
      return ArrowArrayAppendInt(array, value);
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendDouble(data_buffer, (double)value));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    case NANOARROW_TYPE_BOOL:
      NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, 1, value != 0, 1));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendDouble(struct ArrowArray* array,
                                                    double value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(double)));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

// Binary views only have two fixed buffers, but be aware that they must also
// always have more 1 buffer to store variadic buffer sizes (even if there are none)
#define NANOARROW_BINARY_VIEW_FIXED_BUFFERS 2
#define NANOARROW_BINARY_VIEW_INLINE_SIZE 12
#define NANOARROW_BINARY_VIEW_PREFIX_SIZE 4
#define NANOARROW_BINARY_VIEW_BLOCK_SIZE (32 << 10)  // 32KB

// The Arrow C++ implementation uses anonymous structs as members
// of the ArrowBinaryView. For Cython support in this library, we define
// those structs outside of the ArrowBinaryView
struct ArrowBinaryViewInlined {
  int32_t size;
  uint8_t data[NANOARROW_BINARY_VIEW_INLINE_SIZE];
};

struct ArrowBinaryViewRef {
  int32_t size;
  uint8_t prefix[NANOARROW_BINARY_VIEW_PREFIX_SIZE];
  int32_t buffer_index;
  int32_t offset;
};

union ArrowBinaryView {
  struct ArrowBinaryViewInlined inlined;
  struct ArrowBinaryViewRef ref;
  int64_t alignment_dummy;
};

static inline int32_t ArrowArrayVariadicBufferCount(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  return private_data->n_variadic_buffers;
}

static inline ArrowErrorCode ArrowArrayAddVariadicBuffers(struct ArrowArray* array,
                                                          int32_t n_buffers) {
  const int32_t n_current_bufs = ArrowArrayVariadicBufferCount(array);
  const int32_t nvariadic_bufs_needed = n_current_bufs + n_buffers;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  private_data->variadic_buffers = (struct ArrowBuffer*)ArrowRealloc(
      private_data->variadic_buffers, sizeof(struct ArrowBuffer) * nvariadic_bufs_needed);
  if (private_data->variadic_buffers == NULL) {
    return ENOMEM;
  }

  private_data->n_variadic_buffers = nvariadic_bufs_needed;
  array->n_buffers = NANOARROW_BINARY_VIEW_FIXED_BUFFERS + 1 + nvariadic_bufs_needed;

  private_data->buffer_data = (const void**)ArrowRealloc(
      private_data->buffer_data, array->n_buffers * sizeof(void*));

  for (int32_t i = n_current_bufs; i < nvariadic_bufs_needed; i++) {
    ArrowBufferInit(&private_data->variadic_buffers[i]);
    private_data->buffer_data[NANOARROW_BINARY_VIEW_FIXED_BUFFERS + i] = NULL;
  }

  // Zero out memory for the final buffer (variadic sizes buffer we haven't built yet)
  private_data->buffer_data[NANOARROW_BINARY_VIEW_FIXED_BUFFERS + nvariadic_bufs_needed] =
      NULL;

  // Ensure array->buffers points to a valid value
  array->buffers = private_data->buffer_data;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendBytes(struct ArrowArray* array,
                                                   struct ArrowBufferView value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (private_data->storage_type == NANOARROW_TYPE_STRING_VIEW ||
      private_data->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
    struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);
    union ArrowBinaryView bvt;
    bvt.inlined.size = (int32_t)value.size_bytes;

    if (value.size_bytes <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
      memcpy(bvt.inlined.data, value.data.as_char, value.size_bytes);
      memset(bvt.inlined.data + bvt.inlined.size, 0,
             NANOARROW_BINARY_VIEW_INLINE_SIZE - bvt.inlined.size);
    } else {
      int32_t current_n_vbufs = ArrowArrayVariadicBufferCount(array);
      if (current_n_vbufs == 0 ||
          private_data->variadic_buffers[current_n_vbufs - 1].size_bytes +
                  value.size_bytes >
              NANOARROW_BINARY_VIEW_BLOCK_SIZE) {
        const int32_t additional_bufs_needed = 1;
        NANOARROW_RETURN_NOT_OK(
            ArrowArrayAddVariadicBuffers(array, additional_bufs_needed));
        current_n_vbufs += additional_bufs_needed;
      }

      const int32_t buf_index = current_n_vbufs - 1;
      struct ArrowBuffer* variadic_buf = &private_data->variadic_buffers[buf_index];
      memcpy(bvt.ref.prefix, value.data.as_char, NANOARROW_BINARY_VIEW_PREFIX_SIZE);
      bvt.ref.buffer_index = (int32_t)buf_index;
      bvt.ref.offset = (int32_t)variadic_buf->size_bytes;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppend(variadic_buf, value.data.as_char, value.size_bytes));
    }
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &bvt, sizeof(bvt)));
  } else {
    struct ArrowBuffer* offset_buffer = ArrowArrayBuffer(array, 1);
    struct ArrowBuffer* data_buffer = ArrowArrayBuffer(
        array, 1 + (private_data->storage_type != NANOARROW_TYPE_FIXED_SIZE_BINARY));
    int32_t offset;
    int64_t large_offset;
    int64_t fixed_size_bytes = private_data->layout.element_size_bits[1] / 8;

    switch (private_data->storage_type) {
      case NANOARROW_TYPE_STRING:
      case NANOARROW_TYPE_BINARY:
        offset = ((int32_t*)offset_buffer->data)[array->length];
        if ((((int64_t)offset) + value.size_bytes) > INT32_MAX) {
          return EOVERFLOW;
        }

        offset += (int32_t)value.size_bytes;
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(offset_buffer, &offset, sizeof(int32_t)));
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;

      case NANOARROW_TYPE_LARGE_STRING:
      case NANOARROW_TYPE_LARGE_BINARY:
        large_offset = ((int64_t*)offset_buffer->data)[array->length];
        large_offset += value.size_bytes;
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(offset_buffer, &large_offset, sizeof(int64_t)));
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;

      case NANOARROW_TYPE_FIXED_SIZE_BINARY:
        if (value.size_bytes != fixed_size_bytes) {
          return EINVAL;
        }

        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;
      default:
        return EINVAL;
    }
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendString(struct ArrowArray* array,
                                                    struct ArrowStringView value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBufferView buffer_view;
  buffer_view.data.data = value.data;
  buffer_view.size_bytes = value.size_bytes;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_BINARY_VIEW:
      return ArrowArrayAppendBytes(array, buffer_view);
    default:
      return EINVAL;
  }
}

static inline ArrowErrorCode ArrowArrayAppendInterval(struct ArrowArray* array,
                                                      const struct ArrowInterval* value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_INTERVAL_MONTHS: {
      if (value->type != NANOARROW_TYPE_INTERVAL_MONTHS) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->months));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      if (value->type != NANOARROW_TYPE_INTERVAL_DAY_TIME) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->days));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->ms));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      if (value->type != NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->months));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->days));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(data_buffer, value->ns));
      break;
    }
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendDecimal(struct ArrowArray* array,
                                                     const struct ArrowDecimal* value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DECIMAL32:
      if (value->n_words != 0) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, sizeof(uint32_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL64:
      if (value->n_words != 1) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, sizeof(uint64_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL128:
      if (value->n_words != 2) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, 2 * sizeof(uint64_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL256:
      if (value->n_words != 4) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, 4 * sizeof(uint64_t)));
        break;
      }
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayFinishElement(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  int64_t child_length;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      child_length = array->children[0]->length;
      if (child_length > INT32_MAX) {
        return EOVERFLOW;
      }

      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt32(ArrowArrayBuffer(array, 1), (int32_t)child_length));
      break;
    case NANOARROW_TYPE_LARGE_LIST:
      child_length = array->children[0]->length;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt64(ArrowArrayBuffer(array, 1), child_length));
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      child_length = array->children[0]->length;
      if (child_length !=
          ((array->length + 1) * private_data->layout.child_size_elements)) {
        return EINVAL;
      }
      break;
    case NANOARROW_TYPE_LIST_VIEW: {
      child_length = array->children[0]->length;
      if (child_length > INT32_MAX) {
        return EOVERFLOW;
      }

      const int32_t last_valid_offset = (int32_t)private_data->list_view_offset;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt32(ArrowArrayBuffer(array, 1), last_valid_offset));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
          ArrowArrayBuffer(array, 2), (int32_t)child_length - last_valid_offset));
      private_data->list_view_offset = child_length;
      break;
    }
    case NANOARROW_TYPE_LARGE_LIST_VIEW: {
      child_length = array->children[0]->length;
      const int64_t last_valid_offset = private_data->list_view_offset;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt64(ArrowArrayBuffer(array, 1), last_valid_offset));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(ArrowArrayBuffer(array, 2),
                                                     child_length - last_valid_offset));
      private_data->list_view_offset = child_length;
      break;
    }

    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array->n_children; i++) {
        child_length = array->children[i]->length;
        if (child_length != (array->length + 1)) {
          return EINVAL;
        }
      }
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayFinishUnionElement(struct ArrowArray* array,
                                                          int8_t type_id) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  int64_t child_index = _ArrowArrayUnionChildIndex(array, type_id);
  if (child_index < 0 || child_index >= array->n_children) {
    return EINVAL;
  }

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
      // Append the target child length to the union offsets buffer
      _NANOARROW_CHECK_RANGE(array->children[child_index]->length, 0, INT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
          ArrowArrayBuffer(array, 1), (int32_t)array->children[child_index]->length - 1));
      break;
    case NANOARROW_TYPE_SPARSE_UNION:
      // Append one empty to any non-target column that isn't already the right length
      // or abort if appending a null will result in a column with invalid length
      for (int64_t i = 0; i < array->n_children; i++) {
        if (i == child_index || array->children[i]->length == (array->length + 1)) {
          continue;
        }

        if (array->children[i]->length != array->length) {
          return EINVAL;
        }

        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], 1));
      }

      break;
    default:
      return EINVAL;
  }

  // Write to the type_ids buffer
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferAppendInt8(ArrowArrayBuffer(array, 0), (int8_t)type_id));
  array->length++;
  return NANOARROW_OK;
}

static inline void ArrowArrayViewMove(struct ArrowArrayView* src,
                                      struct ArrowArrayView* dst) {
  memcpy(dst, src, sizeof(struct ArrowArrayView));
  ArrowArrayViewInitFromType(src, NANOARROW_TYPE_UNINITIALIZED);
}

static inline int64_t ArrowArrayViewGetNumBuffers(struct ArrowArrayView* array_view) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      return NANOARROW_BINARY_VIEW_FIXED_BUFFERS + array_view->n_variadic_buffers + 1;
    default:
      break;
  }

  int64_t n_buffers = 0;
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    n_buffers++;
  }

  return n_buffers;
}

static inline struct ArrowBufferView ArrowArrayViewGetBufferView(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->buffer_views[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        struct ArrowBufferView view;
        view.data.as_int64 = array_view->variadic_buffer_sizes;
        view.size_bytes = array_view->n_variadic_buffers * sizeof(double);
        return view;
      } else {
        struct ArrowBufferView view;
        view.data.data =
            array_view->variadic_buffers[i - NANOARROW_BINARY_VIEW_FIXED_BUFFERS];
        view.size_bytes =
            array_view->variadic_buffer_sizes[i - NANOARROW_BINARY_VIEW_FIXED_BUFFERS];
        return view;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        struct ArrowBufferView view;
        view.data.data = NULL;
        view.size_bytes = 0;
        return view;
      } else {
        return array_view->buffer_views[i];
      }
  }
}

enum ArrowBufferType ArrowArrayViewGetBufferType(struct ArrowArrayView* array_view,
                                                 int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.buffer_type[i];
      } else if (i ==
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return NANOARROW_BUFFER_TYPE_VARIADIC_SIZE;
      } else {
        return NANOARROW_BUFFER_TYPE_VARIADIC_DATA;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return NANOARROW_BUFFER_TYPE_NONE;
      } else {
        return array_view->layout.buffer_type[i];
      }
  }
}

static inline enum ArrowType ArrowArrayViewGetBufferDataType(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.buffer_data_type[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return NANOARROW_TYPE_INT64;
      } else if (array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
        return NANOARROW_TYPE_BINARY;
      } else {
        return NANOARROW_TYPE_STRING;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return NANOARROW_TYPE_UNINITIALIZED;
      } else {
        return array_view->layout.buffer_data_type[i];
      }
  }
}

static inline int64_t ArrowArrayViewGetBufferElementSizeBits(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.element_size_bits[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return sizeof(int64_t) * 8;
      } else {
        return 0;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return 0;
      } else {
        return array_view->layout.element_size_bits[i];
      }
  }
}

static inline int8_t ArrowArrayViewIsNull(const struct ArrowArrayView* array_view,
                                          int64_t i) {
  const uint8_t* validity_buffer = array_view->buffer_views[0].data.as_uint8;
  i += array_view->offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_NA:
      return 0x01;
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      // Unions are "never null" in Arrow land
      return 0x00;
    default:
      return validity_buffer != NULL && !ArrowBitGet(validity_buffer, i);
  }
}

static inline int64_t ArrowArrayViewComputeNullCount(
    const struct ArrowArrayView* array_view) {
  if (array_view->length == 0) {
    return 0;
  }

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_NA:
      return array_view->length;
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      // Unions are "never null" in Arrow land
      return 0;
    default:
      break;
  }

  const uint8_t* validity_buffer = array_view->buffer_views[0].data.as_uint8;
  if (validity_buffer == NULL) {
    return 0;
  }
  return array_view->length -
         ArrowBitCountSet(validity_buffer, array_view->offset, array_view->length);
}

static inline int8_t ArrowArrayViewUnionTypeId(const struct ArrowArrayView* array_view,
                                               int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      return array_view->buffer_views[0].data.as_int8[array_view->offset + i];
    default:
      return -1;
  }
}

static inline int8_t ArrowArrayViewUnionChildIndex(
    const struct ArrowArrayView* array_view, int64_t i) {
  int8_t type_id = ArrowArrayViewUnionTypeId(array_view, i);
  if (array_view->union_type_id_map == NULL) {
    return type_id;
  } else {
    return array_view->union_type_id_map[type_id];
  }
}

static inline int64_t ArrowArrayViewUnionChildOffset(
    const struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
      return array_view->buffer_views[1].data.as_int32[array_view->offset + i];
    case NANOARROW_TYPE_SPARSE_UNION:
      return array_view->offset + i;
    default:
      return -1;
  }
}

static inline int64_t ArrowArrayViewListChildOffset(
    const struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_LIST_VIEW:
      return array_view->buffer_views[1].data.as_int32[i];
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return array_view->buffer_views[1].data.as_int64[i];
    default:
      return -1;
  }
}

static struct ArrowBufferView ArrowArrayViewGetBytesFromViewArrayUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  const union ArrowBinaryView* bv = &array_view->buffer_views[1].data.as_binary_view[i];
  struct ArrowBufferView out = {{NULL}, bv->inlined.size};
  if (bv->inlined.size <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
    out.data.as_uint8 = bv->inlined.data;
    return out;
  }

  out.data.data = array_view->variadic_buffers[bv->ref.buffer_index];
  out.data.as_uint8 += bv->ref.offset;
  return out;
}

static inline int64_t ArrowArrayViewGetIntUnsafe(const struct ArrowArrayView* array_view,
                                                 int64_t i) {
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  i += array_view->offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return (int64_t)data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return (int64_t)data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return (int64_t)ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return INT64_MAX;
  }
}

static inline uint64_t ArrowArrayViewGetUIntUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return (uint64_t)data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return (uint64_t)data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return (uint64_t)ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return UINT64_MAX;
  }
}

static inline double ArrowArrayViewGetDoubleUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return (double)data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return (double)data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return DBL_MAX;
  }
}

static inline struct ArrowStringView ArrowArrayViewGetStringUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* offsets_view = &array_view->buffer_views[1];
  const char* data_view = array_view->buffer_views[2].data.as_char;

  struct ArrowStringView view;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      view.data = data_view + offsets_view->data.as_int32[i];
      view.size_bytes =
          (int64_t)offsets_view->data.as_int32[i + 1] - offsets_view->data.as_int32[i];
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      view.data = data_view + offsets_view->data.as_int64[i];
      view.size_bytes =
          offsets_view->data.as_int64[i + 1] - offsets_view->data.as_int64[i];
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      view.size_bytes = array_view->layout.element_size_bits[1] / 8;
      view.data = array_view->buffer_views[1].data.as_char + (i * view.size_bytes);
      break;
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY_VIEW: {
      struct ArrowBufferView buf_view =
          ArrowArrayViewGetBytesFromViewArrayUnsafe(array_view, i);
      view.data = buf_view.data.as_char;
      view.size_bytes = buf_view.size_bytes;
      break;
    }
    default:
      view.data = NULL;
      view.size_bytes = 0;
      break;
  }

  return view;
}

static inline struct ArrowBufferView ArrowArrayViewGetBytesUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* offsets_view = &array_view->buffer_views[1];
  const uint8_t* data_view = array_view->buffer_views[2].data.as_uint8;

  struct ArrowBufferView view;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      view.size_bytes =
          (int64_t)offsets_view->data.as_int32[i + 1] - offsets_view->data.as_int32[i];
      view.data.as_uint8 = data_view + offsets_view->data.as_int32[i];
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      view.size_bytes =
          offsets_view->data.as_int64[i + 1] - offsets_view->data.as_int64[i];
      view.data.as_uint8 = data_view + offsets_view->data.as_int64[i];
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      view.size_bytes = array_view->layout.element_size_bits[1] / 8;
      view.data.as_uint8 =
          array_view->buffer_views[1].data.as_uint8 + (i * view.size_bytes);
      break;
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY_VIEW:
      view = ArrowArrayViewGetBytesFromViewArrayUnsafe(array_view, i);
      break;
    default:
      view.data.data = NULL;
      view.size_bytes = 0;
      break;
  }

  return view;
}

static inline void ArrowArrayViewGetIntervalUnsafe(
    const struct ArrowArrayView* array_view, int64_t i, struct ArrowInterval* out) {
  const uint8_t* data_view = array_view->buffer_views[1].data.as_uint8;
  const int64_t offset = array_view->offset;
  const int64_t index = offset + i;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INTERVAL_MONTHS: {
      const size_t size = sizeof(int32_t);
      memcpy(&out->months, data_view + index * size, sizeof(int32_t));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      const size_t size = sizeof(int32_t) + sizeof(int32_t);
      memcpy(&out->days, data_view + index * size, sizeof(int32_t));
      memcpy(&out->ms, data_view + index * size + 4, sizeof(int32_t));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      const size_t size = sizeof(int32_t) + sizeof(int32_t) + sizeof(int64_t);
      memcpy(&out->months, data_view + index * size, sizeof(int32_t));
      memcpy(&out->days, data_view + index * size + 4, sizeof(int32_t));
      memcpy(&out->ns, data_view + index * size + 8, sizeof(int64_t));
      break;
    }
    default:
      break;
  }
}

static inline void ArrowArrayViewGetDecimalUnsafe(const struct ArrowArrayView* array_view,
                                                  int64_t i, struct ArrowDecimal* out) {
  i += array_view->offset;
  const uint8_t* data_view = array_view->buffer_views[1].data.as_uint8;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DECIMAL32:
      ArrowDecimalSetBytes(out, data_view + (i * 4));
      break;
    case NANOARROW_TYPE_DECIMAL64:
      ArrowDecimalSetBytes(out, data_view + (i * 8));
      break;
    case NANOARROW_TYPE_DECIMAL128:
      ArrowDecimalSetBytes(out, data_view + (i * 16));
      break;
    case NANOARROW_TYPE_DECIMAL256:
      ArrowDecimalSetBytes(out, data_view + (i * 32));
      break;
    default:
      memset(out->words, 0, sizeof(out->words));
      break;
  }
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_buffer.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_BUFFER_INLINE_H_INCLUDED
#define NANOARROW_BUFFER_INLINE_H_INCLUDED

#include <errno.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/common/inline_types.h"

#ifdef __cplusplus
extern "C" {
#endif

// Modified from Arrow C++ (1eb46f76) cpp/src/arrow/chunk_resolver.h#L133-L162
static inline int64_t ArrowResolveChunk64(int64_t index, const int64_t* offsets,
                                          int64_t lo, int64_t hi) {
  // Similar to std::upper_bound(), but slightly different as our offsets
  // array always starts with 0.
  int64_t n = hi - lo;
  // First iteration does not need to check for n > 1
  // (lo < hi is guaranteed by the precondition).
  NANOARROW_DCHECK(n > 1);
  do {
    const int64_t m = n >> 1;
    const int64_t mid = lo + m;
    if (index >= offsets[mid]) {
      lo = mid;
      n -= m;
    } else {
      n = m;
    }
  } while (n > 1);
  return lo;
}

static inline int64_t ArrowResolveChunk32(int32_t index, const int32_t* offsets,
                                          int32_t lo, int32_t hi) {
  // Similar to std::upper_bound(), but slightly different as our offsets
  // array always starts with 0.
  int32_t n = hi - lo;
  // First iteration does not need to check for n > 1
  // (lo < hi is guaranteed by the precondition).
  NANOARROW_DCHECK(n > 1);
  do {
    const int32_t m = n >> 1;
    const int32_t mid = lo + m;
    if (index >= offsets[mid]) {
      lo = mid;
      n -= m;
    } else {
      n = m;
    }
  } while (n > 1);
  return lo;
}

static inline int64_t _ArrowGrowByFactor(int64_t current_capacity, int64_t new_capacity) {
  int64_t doubled_capacity = current_capacity * 2;
  if (doubled_capacity > new_capacity) {
    return doubled_capacity;
  } else {
    return new_capacity;
  }
}

// float to half float conversion, adapted from Arrow Go
// https://github.com/apache/arrow/blob/main/go/arrow/float16/float16.go
static inline uint16_t ArrowFloatToHalfFloat(float value) {
  union {
    float f;
    uint32_t b;
  } u;
  u.f = value;

  uint16_t sn = (uint16_t)((u.b >> 31) & 0x1);
  uint16_t exp = (u.b >> 23) & 0xff;
  int16_t res = (int16_t)(exp - 127 + 15);
  uint16_t fc = (uint16_t)(u.b >> 13) & 0x3ff;

  if (exp == 0) {
    res = 0;
  } else if (exp == 0xff) {
    res = 0x1f;
  } else if (res > 0x1e) {
    res = 0x1f;
    fc = 0;
  } else if (res < 0x01) {
    res = 0;
    fc = 0;
  }

  return (uint16_t)((sn << 15) | (uint16_t)(res << 10) | fc);
}

// half float to float conversion, adapted from Arrow Go
// https://github.com/apache/arrow/blob/main/go/arrow/float16/float16.go
static inline float ArrowHalfFloatToFloat(uint16_t value) {
  uint32_t sn = (uint32_t)((value >> 15) & 0x1);
  uint32_t exp = (value >> 10) & 0x1f;
  uint32_t res = exp + 127 - 15;
  uint32_t fc = value & 0x3ff;

  if (exp == 0) {
    res = 0;
  } else if (exp == 0x1f) {
    res = 0xff;
  }

  union {
    float f;
    uint32_t b;
  } u;
  u.b = (uint32_t)(sn << 31) | (uint32_t)(res << 23) | (uint32_t)(fc << 13);
  return u.f;
}

static inline void ArrowBufferInit(struct ArrowBuffer* buffer) {
  buffer->data = NULL;
  buffer->size_bytes = 0;
  buffer->capacity_bytes = 0;
  buffer->allocator = ArrowBufferAllocatorDefault();
}

static inline ArrowErrorCode ArrowBufferSetAllocator(
    struct ArrowBuffer* buffer, struct ArrowBufferAllocator allocator) {
  // This is not a perfect test for "has a buffer already been allocated"
  // but is likely to catch most cases.
  if (buffer->data == NULL) {
    buffer->allocator = allocator;
    return NANOARROW_OK;
  } else {
    return EINVAL;
  }
}

static inline void ArrowBufferReset(struct ArrowBuffer* buffer) {
  buffer->allocator.free(&buffer->allocator, (uint8_t*)buffer->data,
                         buffer->capacity_bytes);
  ArrowBufferInit(buffer);
}

static inline void ArrowBufferMove(struct ArrowBuffer* src, struct ArrowBuffer* dst) {
  memcpy(dst, src, sizeof(struct ArrowBuffer));
  src->data = NULL;
  ArrowBufferInit(src);
}

static inline ArrowErrorCode ArrowBufferResize(struct ArrowBuffer* buffer,
                                               int64_t new_size_bytes,
                                               char shrink_to_fit) {
  if (new_size_bytes < 0) {
    return EINVAL;
  }

  int needs_reallocation = new_size_bytes > buffer->capacity_bytes ||
                           (shrink_to_fit && new_size_bytes < buffer->capacity_bytes);

  if (needs_reallocation) {
    buffer->data = buffer->allocator.reallocate(&buffer->allocator, buffer->data,
                                                buffer->capacity_bytes, new_size_bytes);

    if (buffer->data == NULL && new_size_bytes > 0) {
      buffer->capacity_bytes = 0;
      buffer->size_bytes = 0;
      return ENOMEM;
    }

    buffer->capacity_bytes = new_size_bytes;
  }

  buffer->size_bytes = new_size_bytes;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBufferReserve(struct ArrowBuffer* buffer,
                                                int64_t additional_size_bytes) {
  int64_t min_capacity_bytes = buffer->size_bytes + additional_size_bytes;
  if (min_capacity_bytes <= buffer->capacity_bytes) {
    return NANOARROW_OK;
  }

  int64_t new_capacity_bytes =
      _ArrowGrowByFactor(buffer->capacity_bytes, min_capacity_bytes);
  buffer->data = buffer->allocator.reallocate(&buffer->allocator, buffer->data,
                                              buffer->capacity_bytes, new_capacity_bytes);

  if (buffer->data == NULL && new_capacity_bytes > 0) {
    buffer->capacity_bytes = 0;
    buffer->size_bytes = 0;
    return ENOMEM;
  }

  buffer->capacity_bytes = new_capacity_bytes;
  return NANOARROW_OK;
}

static inline void ArrowBufferAppendUnsafe(struct ArrowBuffer* buffer, const void* data,
                                           int64_t size_bytes) {
  if (size_bytes > 0) {
    NANOARROW_DCHECK(buffer->data != NULL);
    memcpy(buffer->data + buffer->size_bytes, data, size_bytes);
    buffer->size_bytes += size_bytes;
  }
}

static inline ArrowErrorCode ArrowBufferAppend(struct ArrowBuffer* buffer,
                                               const void* data, int64_t size_bytes) {
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes));

  ArrowBufferAppendUnsafe(buffer, data, size_bytes);
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBufferAppendInt8(struct ArrowBuffer* buffer,
                                                   int8_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int8_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt8(struct ArrowBuffer* buffer,
                                                    uint8_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint8_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt16(struct ArrowBuffer* buffer,
                                                    int16_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int16_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt16(struct ArrowBuffer* buffer,
                                                     uint16_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint16_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt32(struct ArrowBuffer* buffer,
                                                    int32_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int32_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt32(struct ArrowBuffer* buffer,
                                                     uint32_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint32_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt64(struct ArrowBuffer* buffer,
                                                    int64_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int64_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt64(struct ArrowBuffer* buffer,
                                                     uint64_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint64_t));
}

static inline ArrowErrorCode ArrowBufferAppendDouble(struct ArrowBuffer* buffer,
                                                     double value) {
  return ArrowBufferAppend(buffer, &value, sizeof(double));
}

static inline ArrowErrorCode ArrowBufferAppendFloat(struct ArrowBuffer* buffer,
                                                    float value) {
  return ArrowBufferAppend(buffer, &value, sizeof(float));
}

static inline ArrowErrorCode ArrowBufferAppendStringView(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView value) {
  return ArrowBufferAppend(buffer, value.data, value.size_bytes);
}

static inline ArrowErrorCode ArrowBufferAppendBufferView(struct ArrowBuffer* buffer,
                                                         struct ArrowBufferView value) {
  return ArrowBufferAppend(buffer, value.data.data, value.size_bytes);
}

static inline ArrowErrorCode ArrowBufferAppendFill(struct ArrowBuffer* buffer,
                                                   uint8_t value, int64_t size_bytes) {
  if (size_bytes == 0) {
    return NANOARROW_OK;
  }

  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes));

  NANOARROW_DCHECK(buffer->data != NULL);  // To help clang-tidy
  memset(buffer->data + buffer->size_bytes, value, size_bytes);
  buffer->size_bytes += size_bytes;

  return NANOARROW_OK;
}

static const uint8_t _ArrowkBitmask[] = {1, 2, 4, 8, 16, 32, 64, 128};
static const uint8_t _ArrowkFlippedBitmask[] = {254, 253, 251, 247, 239, 223, 191, 127};
static const uint8_t _ArrowkPrecedingBitmask[] = {0, 1, 3, 7, 15, 31, 63, 127};
static const uint8_t _ArrowkTrailingBitmask[] = {255, 254, 252, 248, 240, 224, 192, 128};

static const uint8_t _ArrowkBytePopcount[] = {
    0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3,
    4, 4, 5, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4,
    4, 5, 4, 5, 5, 6, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4,
    5, 3, 4, 4, 5, 4, 5, 5, 6, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 3, 4, 4, 5,
    4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2,
    3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5,
    5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4,
    5, 4, 5, 5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 3, 4, 4, 5, 4, 5, 5, 6,
    4, 5, 5, 6, 5, 6, 6, 7, 4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8};

static inline int64_t _ArrowRoundUpToMultipleOf8(int64_t value) {
  return (value + 7) & ~((int64_t)7);
}

static inline int64_t _ArrowRoundDownToMultipleOf8(int64_t value) {
  return (value / 8) * 8;
}

static inline int64_t _ArrowBytesForBits(int64_t bits) {
  return (bits >> 3) + ((bits & 7) != 0);
}

static inline void _ArrowBitsUnpackInt8(const uint8_t word, int8_t* out) {
  out[0] = (word & 0x1) != 0;
  out[1] = (word & 0x2) != 0;
  out[2] = (word & 0x4) != 0;
  out[3] = (word & 0x8) != 0;
  out[4] = (word & 0x10) != 0;
  out[5] = (word & 0x20) != 0;
  out[6] = (word & 0x40) != 0;
  out[7] = (word & 0x80) != 0;
}

static inline void _ArrowBitsUnpackInt32(const uint8_t word, int32_t* out) {
  out[0] = (word & 0x1) != 0;
  out[1] = (word & 0x2) != 0;
  out[2] = (word & 0x4) != 0;
  out[3] = (word & 0x8) != 0;
  out[4] = (word & 0x10) != 0;
  out[5] = (word & 0x20) != 0;
  out[6] = (word & 0x40) != 0;
  out[7] = (word & 0x80) != 0;
}

static inline void _ArrowBitmapPackInt8(const int8_t* values, uint8_t* out) {
  *out = (uint8_t)(values[0] | ((values[1] + 0x1) & 0x2) | ((values[2] + 0x3) & 0x4) |
                   ((values[3] + 0x7) & 0x8) | ((values[4] + 0xf) & 0x10) |
                   ((values[5] + 0x1f) & 0x20) | ((values[6] + 0x3f) & 0x40) |
                   ((values[7] + 0x7f) & 0x80));
}

static inline void _ArrowBitmapPackInt32(const int32_t* values, uint8_t* out) {
  *out = (uint8_t)(values[0] | ((values[1] + 0x1) & 0x2) | ((values[2] + 0x3) & 0x4) |
                   ((values[3] + 0x7) & 0x8) | ((values[4] + 0xf) & 0x10) |
                   ((values[5] + 0x1f) & 0x20) | ((values[6] + 0x3f) & 0x40) |
                   ((values[7] + 0x7f) & 0x80));
}

static inline int8_t ArrowBitGet(const uint8_t* bits, int64_t i) {
  return (bits[i >> 3] >> (i & 0x07)) & 1;
}

static inline void ArrowBitsUnpackInt8(const uint8_t* bits, int64_t start_offset,
                                       int64_t length, int8_t* out) {
  if (length == 0) {
    return;
  }

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    for (int i = 0; i < length; i++) {
      out[i] = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
    }

    return;
  }

  // first byte
  for (int i = 0; i < 8 - (i_begin % 8); i++) {
    *out++ = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
  }

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    _ArrowBitsUnpackInt8(bits[i], out);
    out += 8;
  }

  // last byte
  const int bits_remaining = (int)(i_end % 8 == 0 ? 8 : i_end % 8);
  for (int i = 0; i < bits_remaining; i++) {
    *out++ = ArrowBitGet(&bits[bytes_last_valid], i);
  }
}

static inline void ArrowBitsUnpackInt32(const uint8_t* bits, int64_t start_offset,
                                        int64_t length, int32_t* out) {
  if (length == 0) {
    return;
  }

  NANOARROW_DCHECK(bits != NULL && out != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    for (int i = 0; i < length; i++) {
      out[i] = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
    }

    return;
  }

  // first byte
  for (int i = 0; i < 8 - (i_begin % 8); i++) {
    *out++ = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
  }

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    _ArrowBitsUnpackInt32(bits[i], out);
    out += 8;
  }

  // last byte
  const int bits_remaining = (int)(i_end % 8 == 0 ? 8 : i_end % 8);
  for (int i = 0; i < bits_remaining; i++) {
    *out++ = ArrowBitGet(&bits[bytes_last_valid], i);
  }
}

static inline void ArrowBitSet(uint8_t* bits, int64_t i) {
  bits[i / 8] |= _ArrowkBitmask[i % 8];
}

static inline void ArrowBitClear(uint8_t* bits, int64_t i) {
  bits[i / 8] &= _ArrowkFlippedBitmask[i % 8];
}

static inline void ArrowBitSetTo(uint8_t* bits, int64_t i, uint8_t bit_is_set) {
  bits[i / 8] ^= (uint8_t)(((uint8_t)(-((uint8_t)(bit_is_set != 0)) ^ bits[i / 8])) &
                           _ArrowkBitmask[i % 8]);
}

static inline void ArrowBitsSetTo(uint8_t* bits, int64_t start_offset, int64_t length,
                                  uint8_t bits_are_set) {
  if (length == 0) {
    return;
  }

  NANOARROW_DCHECK(bits != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const uint8_t fill_byte = (uint8_t)(-bits_are_set);

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_end = i_end / 8 + 1;

  const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_begin % 8];
  const uint8_t last_byte_mask = _ArrowkTrailingBitmask[i_end % 8];

  if (bytes_end == bytes_begin + 1) {
    // set bits within a single byte
    const uint8_t only_byte_mask =
        i_end % 8 == 0 ? first_byte_mask : (uint8_t)(first_byte_mask | last_byte_mask);
    bits[bytes_begin] &= only_byte_mask;
    bits[bytes_begin] |= (uint8_t)(fill_byte & ~only_byte_mask);
    return;
  }

  // set/clear trailing bits of first byte
  bits[bytes_begin] &= first_byte_mask;
  bits[bytes_begin] |= (uint8_t)(fill_byte & ~first_byte_mask);

  if (bytes_end - bytes_begin > 2) {
    // set/clear whole bytes
    memset(bits + bytes_begin + 1, fill_byte, (size_t)(bytes_end - bytes_begin - 2));
  }

  if (i_end % 8 == 0) {
    return;
  }

  // set/clear leading bits of last byte
  bits[bytes_end - 1] &= last_byte_mask;
  bits[bytes_end - 1] |= (uint8_t)(fill_byte & ~last_byte_mask);
}

static inline int64_t ArrowBitCountSet(const uint8_t* bits, int64_t start_offset,
                                       int64_t length) {
  if (length == 0) {
    return 0;
  }

  NANOARROW_DCHECK(bits != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    // count bits within a single byte
    const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_end % 8];
    const uint8_t last_byte_mask = _ArrowkTrailingBitmask[i_begin % 8];

    const uint8_t only_byte_mask =
        i_end % 8 == 0 ? last_byte_mask : (uint8_t)(first_byte_mask & last_byte_mask);

    const uint8_t byte_masked = bits[bytes_begin] & only_byte_mask;
    return _ArrowkBytePopcount[byte_masked];
  }

  const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_begin % 8];
  const uint8_t last_byte_mask = i_end % 8 == 0 ? 0 : _ArrowkTrailingBitmask[i_end % 8];
  int64_t count = 0;

  // first byte
  count += _ArrowkBytePopcount[bits[bytes_begin] & ~first_byte_mask];

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    count += _ArrowkBytePopcount[bits[i]];
  }

  // last byte
  count += _ArrowkBytePopcount[bits[bytes_last_valid] & ~last_byte_mask];

  return count;
}

static inline void ArrowBitmapInit(struct ArrowBitmap* bitmap) {
  ArrowBufferInit(&bitmap->buffer);
  bitmap->size_bits = 0;
}

static inline void ArrowBitmapMove(struct ArrowBitmap* src, struct ArrowBitmap* dst) {
  ArrowBufferMove(&src->buffer, &dst->buffer);
  dst->size_bits = src->size_bits;
  src->size_bits = 0;
}

static inline ArrowErrorCode ArrowBitmapReserve(struct ArrowBitmap* bitmap,
                                                int64_t additional_size_bits) {
  int64_t min_capacity_bits = bitmap->size_bits + additional_size_bits;
  int64_t min_capacity_bytes = _ArrowBytesForBits(min_capacity_bits);
  int64_t current_size_bytes = bitmap->buffer.size_bytes;
  int64_t current_capacity_bytes = bitmap->buffer.capacity_bytes;

  if (min_capacity_bytes <= current_capacity_bytes) {
    return NANOARROW_OK;
  }

  int64_t additional_capacity_bytes = min_capacity_bytes - current_size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(&bitmap->buffer, additional_capacity_bytes));

  // Zero out the last byte for deterministic output in the common case
  // of reserving a known remaining size. We should have returned above
  // if there was not at least one additional byte to allocate; however,
  // DCHECK() just to be sure.
  NANOARROW_DCHECK(bitmap->buffer.capacity_bytes > current_capacity_bytes);
  bitmap->buffer.data[bitmap->buffer.capacity_bytes - 1] = 0;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBitmapResize(struct ArrowBitmap* bitmap,
                                               int64_t new_size_bits,
                                               char shrink_to_fit) {
  if (new_size_bits < 0) {
    return EINVAL;
  }

  int64_t new_size_bytes = _ArrowBytesForBits(new_size_bits);
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferResize(&bitmap->buffer, new_size_bytes, shrink_to_fit));

  bitmap->size_bits = new_size_bits;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBitmapAppend(struct ArrowBitmap* bitmap,
                                               uint8_t bits_are_set, int64_t length) {
  NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(bitmap, length));

  ArrowBitmapAppendUnsafe(bitmap, bits_are_set, length);
  return NANOARROW_OK;
}

static inline void ArrowBitmapAppendUnsafe(struct ArrowBitmap* bitmap,
                                           uint8_t bits_are_set, int64_t length) {
  ArrowBitsSetTo(bitmap->buffer.data, bitmap->size_bits, length, bits_are_set);
  bitmap->size_bits += length;
  bitmap->buffer.size_bytes = _ArrowBytesForBits(bitmap->size_bits);
}

static inline void ArrowBitmapAppendInt8Unsafe(struct ArrowBitmap* bitmap,
                                               const int8_t* values, int64_t n_values) {
  if (n_values == 0) {
    return;
  }

  NANOARROW_DCHECK(bitmap->buffer.data != NULL);
  NANOARROW_DCHECK(values != NULL);

  const int8_t* values_cursor = values;
  int64_t n_remaining = n_values;
  int64_t out_i_cursor = bitmap->size_bits;
  uint8_t* out_cursor = bitmap->buffer.data + bitmap->size_bits / 8;

  // First byte
  if ((out_i_cursor % 8) != 0) {
    int64_t n_partial_bits = _ArrowRoundUpToMultipleOf8(out_i_cursor) - out_i_cursor;
    for (int i = 0; i < n_partial_bits; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, values[i]);
    }

    out_cursor++;
    values_cursor += n_partial_bits;
    n_remaining -= n_partial_bits;
  }

  // Middle bytes
  int64_t n_full_bytes = n_remaining / 8;
  for (int64_t i = 0; i < n_full_bytes; i++) {
    _ArrowBitmapPackInt8(values_cursor, out_cursor);
    values_cursor += 8;
    out_cursor++;
  }

  // Last byte
  out_i_cursor += n_full_bytes * 8;
  n_remaining -= n_full_bytes * 8;
  if (n_remaining > 0) {
    // Zero out the last byte
    *out_cursor = 0x00;
    for (int i = 0; i < n_remaining; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, values_cursor[i]);
    }
    out_cursor++;
  }

  bitmap->size_bits += n_values;
  bitmap->buffer.size_bytes = out_cursor - bitmap->buffer.data;
}

static inline void ArrowBitmapAppendInt32Unsafe(struct ArrowBitmap* bitmap,
                                                const int32_t* values, int64_t n_values) {
  if (n_values == 0) {
    return;
  }

  NANOARROW_DCHECK(bitmap->buffer.data != NULL);
  NANOARROW_DCHECK(values != NULL);

  const int32_t* values_cursor = values;
  int64_t n_remaining = n_values;
  int64_t out_i_cursor = bitmap->size_bits;
  uint8_t* out_cursor = bitmap->buffer.data + bitmap->size_bits / 8;

  // First byte
  if ((out_i_cursor % 8) != 0) {
    int64_t n_partial_bits = _ArrowRoundUpToMultipleOf8(out_i_cursor) - out_i_cursor;
    for (int i = 0; i < n_partial_bits; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, (uint8_t)values[i]);
    }

    out_cursor++;
    values_cursor += n_partial_bits;
    n_remaining -= n_partial_bits;
  }

  // Middle bytes
  int64_t n_full_bytes = n_remaining / 8;
  for (int64_t i = 0; i < n_full_bytes; i++) {
    _ArrowBitmapPackInt32(values_cursor, out_cursor);
    values_cursor += 8;
    out_cursor++;
  }

  // Last byte
  out_i_cursor += n_full_bytes * 8;
  n_remaining -= n_full_bytes * 8;
  if (n_remaining > 0) {
    // Zero out the last byte
    *out_cursor = 0x00;
    for (int i = 0; i < n_remaining; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, (uint8_t)values_cursor[i]);
    }
    out_cursor++;
  }

  bitmap->size_bits += n_values;
  bitmap->buffer.size_bytes = out_cursor - bitmap->buffer.data;
}

static inline void ArrowBitmapReset(struct ArrowBitmap* bitmap) {
  ArrowBufferReset(&bitmap->buffer);
  bitmap->size_bits = 0;
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_types.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_NANOARROW_TYPES_H_INCLUDED
#define NANOARROW_NANOARROW_TYPES_H_INCLUDED

#include <stdint.h>
#include <string.h>

#include "nanoarrow/nanoarrow_config.h"

#if defined(NANOARROW_DEBUG) && !defined(NANOARROW_PRINT_AND_DIE)
#include <stdio.h>
#include <stdlib.h>
#endif

#ifdef __cplusplus
extern "C" {
#endif

// Extra guard for versions of Arrow without the canonical guard
#ifndef ARROW_FLAG_DICTIONARY_ORDERED

/// \defgroup nanoarrow-arrow-cdata Arrow C Data interface
///
/// The Arrow C Data (https://arrow.apache.org/docs/format/CDataInterface.html)
/// and Arrow C Stream (https://arrow.apache.org/docs/format/CStreamInterface.html)
/// interfaces are part of the
/// Arrow Columnar Format specification
/// (https://arrow.apache.org/docs/format/Columnar.html). See the Arrow documentation for
/// documentation of these structures.
///
/// @{

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE

#ifndef ARROW_C_STREAM_INTERFACE
#define ARROW_C_STREAM_INTERFACE

struct ArrowArrayStream {
  // Callback to get the stream type
  // (will be the same for all arrays in the stream).
  //
  // Return value: 0 if successful, an `errno`-compatible error code otherwise.
  //
  // If successful, the ArrowSchema must be released independently from the stream.
  int (*get_schema)(struct ArrowArrayStream*, struct ArrowSchema* out);

  // Callback to get the next array
  // (if no error and the array is released, the stream has ended)
  //
  // Return value: 0 if successful, an `errno`-compatible error code otherwise.
  //
  // If successful, the ArrowArray must be released independently from the stream.
  int (*get_next)(struct ArrowArrayStream*, struct ArrowArray* out);

  // Callback to get optional detailed error information.
  // This must only be called if the last stream operation failed
  // with a non-0 return code.
  //
  // Return value: pointer to a null-terminated character array describing
  // the last error, or NULL if no description is available.
  //
  // The returned pointer is only valid until the next operation on this stream
  // (including release).
  const char* (*get_last_error)(struct ArrowArrayStream*);

  // Release callback: release the stream's own resources.
  // Note that arrays returned by `get_next` must be individually released.
  void (*release)(struct ArrowArrayStream*);

  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_STREAM_INTERFACE
#endif  // ARROW_FLAG_DICTIONARY_ORDERED

/// @}

// Utility macros
#define _NANOARROW_CONCAT(x, y) x##y
#define _NANOARROW_MAKE_NAME(x, y) _NANOARROW_CONCAT(x, y)

#define _NANOARROW_RETURN_NOT_OK_IMPL(NAME, EXPR) \
  do {                                            \
    const int NAME = (EXPR);                      \
    if (NAME) return NAME;                        \
  } while (0)

#define _NANOARROW_CHECK_RANGE(x_, min_, max_) \
  NANOARROW_RETURN_NOT_OK((x_ >= min_ && x_ <= max_) ? NANOARROW_OK : EINVAL)

#define _NANOARROW_CHECK_UPPER_LIMIT(x_, max_) \
  NANOARROW_RETURN_NOT_OK((x_ <= max_) ? NANOARROW_OK : EINVAL)

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(NAME, EXPR, ERROR_PTR_EXPR, EXPR_STR) \
  do {                                                                                 \
    const int NAME = (EXPR);                                                           \
    if (NAME) {                                                                        \
      ArrowErrorSet((ERROR_PTR_EXPR), "%s failed with errno %d\n* %s:%d", EXPR_STR,    \
                    NAME, __FILE__, __LINE__);                                         \
      return NAME;                                                                     \
    }                                                                                  \
  } while (0)
#else
#define _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(NAME, EXPR, ERROR_PTR_EXPR, EXPR_STR) \
  do {                                                                                 \
    const int NAME = (EXPR);                                                           \
    if (NAME) {                                                                        \
      ArrowErrorSet((ERROR_PTR_EXPR), "%s failed with errno %d", EXPR_STR, NAME);      \
      return NAME;                                                                     \
    }                                                                                  \
  } while (0)
#endif

#if defined(NANOARROW_DEBUG)
// For checking ArrowErrorSet() calls for valid printf format strings/arguments
// If using mingw's c99-compliant printf, we need a different format-checking attribute
#if defined(__USE_MINGW_ANSI_STDIO) && defined(__MINGW_PRINTF_FORMAT)
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE \
  __attribute__((format(__MINGW_PRINTF_FORMAT, 2, 3)))
#elif defined(__GNUC__)
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE __attribute__((format(printf, 2, 3)))
#else
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE
#endif

// For checking calls to functions that return ArrowErrorCode
#if defined(__GNUC__) && (__GNUC__ >= 4)
#define NANOARROW_CHECK_RETURN_ATTRIBUTE __attribute__((warn_unused_result))
#elif defined(_MSC_VER) && (_MSC_VER >= 1700)
#define NANOARROW_CHECK_RETURN_ATTRIBUTE _Check_return_
#else
#define NANOARROW_CHECK_RETURN_ATTRIBUTE
#endif

#else
#define NANOARROW_CHECK_RETURN_ATTRIBUTE
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE
#endif

#define NANOARROW_UNUSED(x) (void)(x)

/// \brief Return code for success.
/// \ingroup nanoarrow-errors
#define NANOARROW_OK 0

/// \brief Represents an errno-compatible error code
/// \ingroup nanoarrow-errors
typedef int ArrowErrorCode;

#if defined(NANOARROW_DEBUG)
#define ArrowErrorCode NANOARROW_CHECK_RETURN_ATTRIBUTE ArrowErrorCode
#endif

/// \brief Flags supported by ArrowSchemaViewInit()
/// \ingroup nanoarrow-schema-view
#define NANOARROW_FLAG_ALL_SUPPORTED \
  (ARROW_FLAG_DICTIONARY_ORDERED | ARROW_FLAG_NULLABLE | ARROW_FLAG_MAP_KEYS_SORTED)

/// \brief Error type containing a UTF-8 encoded message.
/// \ingroup nanoarrow-errors
struct ArrowError {
  /// \brief A character buffer with space for an error message.
  char message[1024];
};

/// \brief Ensure an ArrowError is null-terminated by zeroing the first character.
/// \ingroup nanoarrow-errors
///
/// If error is NULL, this function does nothing.
static inline void ArrowErrorInit(struct ArrowError* error) {
  if (error != NULL) {
    error->message[0] = '\0';
  }
}

/// \brief Get the contents of an error
/// \ingroup nanoarrow-errors
///
/// If error is NULL, returns "", or returns the contents of the error message
/// otherwise.
static inline const char* ArrowErrorMessage(struct ArrowError* error) {
  if (error == NULL) {
    return "";
  } else {
    return error->message;
  }
}

/// \brief Set the contents of an error from an existing null-terminated string
/// \ingroup nanoarrow-errors
///
/// If error is NULL, this function does nothing.
static inline void ArrowErrorSetString(struct ArrowError* error, const char* src) {
  if (error == NULL) {
    return;
  }

  int64_t src_len = strlen(src);
  if (src_len >= ((int64_t)sizeof(error->message))) {
    memcpy(error->message, src, sizeof(error->message) - 1);
    error->message[sizeof(error->message) - 1] = '\0';
  } else {
    memcpy(error->message, src, src_len);
    error->message[src_len] = '\0';
  }
}

/// \brief Check the result of an expression and return it if not NANOARROW_OK
/// \ingroup nanoarrow-errors
#define NANOARROW_RETURN_NOT_OK(EXPR) \
  _NANOARROW_RETURN_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR)

/// \brief Check the result of an expression and return it if not NANOARROW_OK,
/// adding an auto-generated message to an ArrowError.
/// \ingroup nanoarrow-errors
///
/// This macro is used to ensure that functions that accept an ArrowError
/// as input always set its message when returning an error code (e.g., when calling
/// a nanoarrow function that does *not* accept ArrowError).
#define NANOARROW_RETURN_NOT_OK_WITH_ERROR(EXPR, ERROR_EXPR) \
  _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(                  \
      _NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, ERROR_EXPR, #EXPR)

#if defined(NANOARROW_DEBUG) && !defined(NANOARROW_PRINT_AND_DIE)
#define NANOARROW_PRINT_AND_DIE(VALUE, EXPR_STR)                                 \
  do {                                                                           \
    fprintf(stderr, "%s failed with code %d\n* %s:%d\n", EXPR_STR, (int)(VALUE), \
            __FILE__, (int)__LINE__);                                            \
    abort();                                                                     \
  } while (0)
#endif

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_ASSERT_OK_IMPL(NAME, EXPR, EXPR_STR) \
  do {                                                  \
    const int NAME = (EXPR);                            \
    if (NAME) NANOARROW_PRINT_AND_DIE(NAME, EXPR_STR);  \
  } while (0)

/// \brief Assert that an expression's value is NANOARROW_OK
/// \ingroup nanoarrow-errors
///
/// If nanoarrow was built in debug mode (i.e., defined(NANOARROW_DEBUG) is true),
/// print a message to stderr and abort. If nanoarrow was built in release mode,
/// this statement has no effect. You can customize fatal error behaviour
/// be defining the NANOARROW_PRINT_AND_DIE macro before including nanoarrow.h
/// This macro is provided as a convenience for users and is not used internally.
#define NANOARROW_ASSERT_OK(EXPR) \
  _NANOARROW_ASSERT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, #EXPR)

#define _NANOARROW_DCHECK_IMPL(EXPR, EXPR_STR)          \
  do {                                                  \
    if (!(EXPR)) NANOARROW_PRINT_AND_DIE(-1, EXPR_STR); \
  } while (0)

#define NANOARROW_DCHECK(EXPR) _NANOARROW_DCHECK_IMPL(EXPR, #EXPR)
#else
#define NANOARROW_ASSERT_OK(EXPR) (void)(EXPR)
#define NANOARROW_DCHECK(EXPR)
#endif

static inline void ArrowSchemaMove(struct ArrowSchema* src, struct ArrowSchema* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowSchema));
  src->release = NULL;
}

static inline void ArrowSchemaRelease(struct ArrowSchema* schema) {
  NANOARROW_DCHECK(schema != NULL);
  schema->release(schema);
  NANOARROW_DCHECK(schema->release == NULL);
}

static inline void ArrowArrayMove(struct ArrowArray* src, struct ArrowArray* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowArray));
  src->release = NULL;
}

static inline void ArrowArrayRelease(struct ArrowArray* array) {
  NANOARROW_DCHECK(array != NULL);
  array->release(array);
  NANOARROW_DCHECK(array->release == NULL);
}

static inline void ArrowArrayStreamMove(struct ArrowArrayStream* src,
                                        struct ArrowArrayStream* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowArrayStream));
  src->release = NULL;
}

static inline const char* ArrowArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream) {
  NANOARROW_DCHECK(array_stream != NULL);

  const char* value = array_stream->get_last_error(array_stream);
  if (value == NULL) {
    return "";
  } else {
    return value;
  }
}

static inline ArrowErrorCode ArrowArrayStreamGetSchema(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* out,
    struct ArrowError* error) {
  NANOARROW_DCHECK(array_stream != NULL);

  int result = array_stream->get_schema(array_stream, out);
  if (result != NANOARROW_OK && error != NULL) {
    ArrowErrorSetString(error, ArrowArrayStreamGetLastError(array_stream));
  }

  return result;
}

static inline ArrowErrorCode ArrowArrayStreamGetNext(
    struct ArrowArrayStream* array_stream, struct ArrowArray* out,
    struct ArrowError* error) {
  NANOARROW_DCHECK(array_stream != NULL);

  int result = array_stream->get_next(array_stream, out);
  if (result != NANOARROW_OK && error != NULL) {
    ArrowErrorSetString(error, ArrowArrayStreamGetLastError(array_stream));
  }

  return result;
}

static inline void ArrowArrayStreamRelease(struct ArrowArrayStream* array_stream) {
  NANOARROW_DCHECK(array_stream != NULL);
  array_stream->release(array_stream);
  NANOARROW_DCHECK(array_stream->release == NULL);
}

static char _ArrowIsLittleEndian(void) {
  uint32_t check = 1;
  char first_byte;
  memcpy(&first_byte, &check, sizeof(char));
  return first_byte;
}

/// \brief Arrow type enumerator
/// \ingroup nanoarrow-utils
///
/// These names are intended to map to the corresponding arrow::Type::type
/// enumerator; however, the numeric values are specifically not equal
/// (i.e., do not rely on numeric comparison).
enum ArrowType {
  NANOARROW_TYPE_UNINITIALIZED = 0,
  NANOARROW_TYPE_NA = 1,
  NANOARROW_TYPE_BOOL,
  NANOARROW_TYPE_UINT8,
  NANOARROW_TYPE_INT8,
  NANOARROW_TYPE_UINT16,
  NANOARROW_TYPE_INT16,
  NANOARROW_TYPE_UINT32,
  NANOARROW_TYPE_INT32,
  NANOARROW_TYPE_UINT64,
  NANOARROW_TYPE_INT64,
  NANOARROW_TYPE_HALF_FLOAT,
  NANOARROW_TYPE_FLOAT,
  NANOARROW_TYPE_DOUBLE,
  NANOARROW_TYPE_STRING,
  NANOARROW_TYPE_BINARY,
  NANOARROW_TYPE_FIXED_SIZE_BINARY,
  NANOARROW_TYPE_DATE32,
  NANOARROW_TYPE_DATE64,
  NANOARROW_TYPE_TIMESTAMP,
  NANOARROW_TYPE_TIME32,
  NANOARROW_TYPE_TIME64,
  NANOARROW_TYPE_INTERVAL_MONTHS,
  NANOARROW_TYPE_INTERVAL_DAY_TIME,
  NANOARROW_TYPE_DECIMAL128,
  NANOARROW_TYPE_DECIMAL256,
  NANOARROW_TYPE_LIST,
  NANOARROW_TYPE_STRUCT,
  NANOARROW_TYPE_SPARSE_UNION,
  NANOARROW_TYPE_DENSE_UNION,
  NANOARROW_TYPE_DICTIONARY,
  NANOARROW_TYPE_MAP,
  NANOARROW_TYPE_EXTENSION,
  NANOARROW_TYPE_FIXED_SIZE_LIST,
  NANOARROW_TYPE_DURATION,
  NANOARROW_TYPE_LARGE_STRING,
  NANOARROW_TYPE_LARGE_BINARY,
  NANOARROW_TYPE_LARGE_LIST,
  NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO,
  NANOARROW_TYPE_RUN_END_ENCODED,
  NANOARROW_TYPE_BINARY_VIEW,
  NANOARROW_TYPE_STRING_VIEW,
  NANOARROW_TYPE_DECIMAL32,
  NANOARROW_TYPE_DECIMAL64,
  NANOARROW_TYPE_LIST_VIEW,
  NANOARROW_TYPE_LARGE_LIST_VIEW,
};

/// \brief Get a string value of an enum ArrowType value
/// \ingroup nanoarrow-utils
///
/// Returns NULL for invalid values for type
static inline const char* ArrowTypeString(enum ArrowType type);

static inline const char* ArrowTypeString(enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_NA:
      return "na";
    case NANOARROW_TYPE_BOOL:
      return "bool";
    case NANOARROW_TYPE_UINT8:
      return "uint8";
    case NANOARROW_TYPE_INT8:
      return "int8";
    case NANOARROW_TYPE_UINT16:
      return "uint16";
    case NANOARROW_TYPE_INT16:
      return "int16";
    case NANOARROW_TYPE_UINT32:
      return "uint32";
    case NANOARROW_TYPE_INT32:
      return "int32";
    case NANOARROW_TYPE_UINT64:
      return "uint64";
    case NANOARROW_TYPE_INT64:
      return "int64";
    case NANOARROW_TYPE_HALF_FLOAT:
      return "half_float";
    case NANOARROW_TYPE_FLOAT:
      return "float";
    case NANOARROW_TYPE_DOUBLE:
      return "double";
    case NANOARROW_TYPE_STRING:
      return "string";
    case NANOARROW_TYPE_BINARY:
      return "binary";
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      return "fixed_size_binary";
    case NANOARROW_TYPE_DATE32:
      return "date32";
    case NANOARROW_TYPE_DATE64:
      return "date64";
    case NANOARROW_TYPE_TIMESTAMP:
      return "timestamp";
    case NANOARROW_TYPE_TIME32:
      return "time32";
    case NANOARROW_TYPE_TIME64:
      return "time64";
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      return "interval_months";
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      return "interval_day_time";
    case NANOARROW_TYPE_DECIMAL32:
      return "decimal32";
    case NANOARROW_TYPE_DECIMAL64:
      return "decimal64";
    case NANOARROW_TYPE_DECIMAL128:
      return "decimal128";
    case NANOARROW_TYPE_DECIMAL256:
      return "decimal256";
    case NANOARROW_TYPE_LIST:
      return "list";
    case NANOARROW_TYPE_STRUCT:
      return "struct";
    case NANOARROW_TYPE_SPARSE_UNION:
      return "sparse_union";
    case NANOARROW_TYPE_DENSE_UNION:
      return "dense_union";
    case NANOARROW_TYPE_DICTIONARY:
      return "dictionary";
    case NANOARROW_TYPE_MAP:
      return "map";
    case NANOARROW_TYPE_EXTENSION:
      return "extension";
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return "fixed_size_list";
    case NANOARROW_TYPE_DURATION:
      return "duration";
    case NANOARROW_TYPE_LARGE_STRING:
      return "large_string";
    case NANOARROW_TYPE_LARGE_BINARY:
      return "large_binary";
    case NANOARROW_TYPE_LARGE_LIST:
      return "large_list";
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      return "interval_month_day_nano";
    case NANOARROW_TYPE_RUN_END_ENCODED:
      return "run_end_encoded";
    case NANOARROW_TYPE_BINARY_VIEW:
      return "binary_view";
    case NANOARROW_TYPE_STRING_VIEW:
      return "string_view";
    case NANOARROW_TYPE_LIST_VIEW:
      return "list_view";
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return "large_list_view";
    default:
      return NULL;
  }
}

/// \brief Arrow time unit enumerator
/// \ingroup nanoarrow-utils
///
/// These names and values map to the corresponding arrow::TimeUnit::type
/// enumerator.
enum ArrowTimeUnit {
  NANOARROW_TIME_UNIT_SECOND = 0,
  NANOARROW_TIME_UNIT_MILLI = 1,
  NANOARROW_TIME_UNIT_MICRO = 2,
  NANOARROW_TIME_UNIT_NANO = 3
};

/// \brief Validation level enumerator
/// \ingroup nanoarrow-array
enum ArrowValidationLevel {
  /// \brief Do not validate buffer sizes or content.
  NANOARROW_VALIDATION_LEVEL_NONE = 0,

  /// \brief Validate buffer sizes that depend on array length but do not validate buffer
  /// sizes that depend on buffer data access.
  NANOARROW_VALIDATION_LEVEL_MINIMAL = 1,

  /// \brief Validate all buffer sizes, including those that require buffer data access,
  /// but do not perform any checks that are O(1) along the length of the buffers.
  NANOARROW_VALIDATION_LEVEL_DEFAULT = 2,

  /// \brief Validate all buffer sizes and all buffer content. This is useful in the
  /// context of untrusted input or input that may have been corrupted in transit.
  NANOARROW_VALIDATION_LEVEL_FULL = 3
};

/// \brief Comparison level enumerator
/// \ingroup nanoarrow-utils
enum ArrowCompareLevel {
  /// \brief Consider arrays equal if buffers contain identical content
  /// and have identical offset, null count, and length. Note that this is
  /// a much stricter check than logical equality, which would take into
  /// account potentially different content of null slots, arrays with a
  /// non-zero offset, and other considerations.
  NANOARROW_COMPARE_IDENTICAL,
};

/// \brief Get a string value of an enum ArrowTimeUnit value
/// \ingroup nanoarrow-utils
///
/// Returns NULL for invalid values for time_unit
static inline const char* ArrowTimeUnitString(enum ArrowTimeUnit time_unit);

static inline const char* ArrowTimeUnitString(enum ArrowTimeUnit time_unit) {
  switch (time_unit) {
    case NANOARROW_TIME_UNIT_SECOND:
      return "s";
    case NANOARROW_TIME_UNIT_MILLI:
      return "ms";
    case NANOARROW_TIME_UNIT_MICRO:
      return "us";
    case NANOARROW_TIME_UNIT_NANO:
      return "ns";
    default:
      return NULL;
  }
}

/// \brief Functional types of buffers as described in the Arrow Columnar Specification
/// \ingroup nanoarrow-array-view
enum ArrowBufferType {
  NANOARROW_BUFFER_TYPE_NONE,
  NANOARROW_BUFFER_TYPE_VALIDITY,
  NANOARROW_BUFFER_TYPE_TYPE_ID,
  NANOARROW_BUFFER_TYPE_UNION_OFFSET,
  NANOARROW_BUFFER_TYPE_DATA_OFFSET,
  NANOARROW_BUFFER_TYPE_DATA,
  NANOARROW_BUFFER_TYPE_VARIADIC_DATA,
  NANOARROW_BUFFER_TYPE_VARIADIC_SIZE,
  NANOARROW_BUFFER_TYPE_VIEW_OFFSET,
  NANOARROW_BUFFER_TYPE_SIZE,
};

/// \brief The maximum number of fixed buffers in an ArrowArrayView or ArrowLayout
/// \ingroup nanoarrow-array-view
#define NANOARROW_MAX_FIXED_BUFFERS 3

/// \brief An non-owning view of a string
/// \ingroup nanoarrow-utils
struct ArrowStringView {
  /// \brief A pointer to the start of the string
  ///
  /// If size_bytes is 0, this value may be NULL.
  const char* data;

  /// \brief The size of the string in bytes,
  ///
  /// (Not including the null terminator.)
  int64_t size_bytes;
};

/// \brief Return a view of a const C string
/// \ingroup nanoarrow-utils
static inline struct ArrowStringView ArrowCharView(const char* value);

static inline struct ArrowStringView ArrowCharView(const char* value) {
  struct ArrowStringView out;

  out.data = value;
  if (value) {
    out.size_bytes = (int64_t)strlen(value);
  } else {
    out.size_bytes = 0;
  }

  return out;
}

union ArrowBufferViewData {
  const void* data;
  const int8_t* as_int8;
  const uint8_t* as_uint8;
  const int16_t* as_int16;
  const uint16_t* as_uint16;
  const int32_t* as_int32;
  const uint32_t* as_uint32;
  const int64_t* as_int64;
  const uint64_t* as_uint64;
  const double* as_double;
  const float* as_float;
  const char* as_char;
  const union ArrowBinaryView* as_binary_view;
};

/// \brief An non-owning view of a buffer
/// \ingroup nanoarrow-utils
struct ArrowBufferView {
  /// \brief A pointer to the start of the buffer
  ///
  /// If size_bytes is 0, this value may be NULL.
  union ArrowBufferViewData data;

  /// \brief The size of the buffer in bytes
  int64_t size_bytes;
};

/// \brief Array buffer allocation and deallocation
/// \ingroup nanoarrow-buffer
///
/// Container for allocate, reallocate, and free methods that can be used
/// to customize allocation and deallocation of buffers when constructing
/// an ArrowArray.
struct ArrowBufferAllocator {
  /// \brief Reallocate a buffer or return NULL if it cannot be reallocated
  uint8_t* (*reallocate)(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                         int64_t old_size, int64_t new_size);

  /// \brief Deallocate a buffer allocated by this allocator
  void (*free)(struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t size);

  /// \brief Opaque data specific to the allocator
  void* private_data;
};

typedef void (*ArrowBufferDeallocatorCallback)(struct ArrowBufferAllocator* allocator,
                                               uint8_t* ptr, int64_t size);

/// \brief An owning mutable view of a buffer
/// \ingroup nanoarrow-buffer
struct ArrowBuffer {
  /// \brief A pointer to the start of the buffer
  ///
  /// If capacity_bytes is 0, this value may be NULL.
  uint8_t* data;

  /// \brief The size of the buffer in bytes
  int64_t size_bytes;

  /// \brief The capacity of the buffer in bytes
  int64_t capacity_bytes;

  /// \brief The allocator that will be used to reallocate and/or free the buffer
  struct ArrowBufferAllocator allocator;
};

/// \brief An owning mutable view of a bitmap
/// \ingroup nanoarrow-bitmap
struct ArrowBitmap {
  /// \brief An ArrowBuffer to hold the allocated memory
  struct ArrowBuffer buffer;

  /// \brief The number of bits that have been appended to the bitmap
  int64_t size_bits;
};

/// \brief A description of an arrangement of buffers
/// \ingroup nanoarrow-utils
///
/// Contains the minimum amount of information required to
/// calculate the size of each buffer in an ArrowArray knowing only
/// the length and offset of the array.
struct ArrowLayout {
  /// \brief The function of each buffer
  enum ArrowBufferType buffer_type[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The data type of each buffer
  enum ArrowType buffer_data_type[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The size of an element each buffer or 0 if this size is variable or unknown
  int64_t element_size_bits[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The number of elements in the child array per element in this array for a
  /// fixed-size list
  int64_t child_size_elements;
};

/// \brief A non-owning view of an ArrowArray
/// \ingroup nanoarrow-array-view
///
/// This data structure provides access to the values contained within
/// an ArrowArray with fields provided in a more readily-extractible
/// form. You can re-use an ArrowArrayView for multiple ArrowArrays
/// with the same storage type, use it to represent a hypothetical
/// ArrowArray that does not exist yet, or use it to validate the buffers
/// of a future ArrowArray.
struct ArrowArrayView {
  /// \brief The underlying ArrowArray or NULL if it has not been set or
  /// if the buffers in this ArrowArrayView are not backed by an ArrowArray.
  const struct ArrowArray* array;

  /// \brief The number of elements from the physical start of the buffers.
  int64_t offset;

  /// \brief The number of elements in this view.
  int64_t length;

  /// \brief A cached null count or -1 to indicate that this value is unknown.
  int64_t null_count;

  /// \brief The type used to store values in this array
  ///
  /// This type represents only the minimum required information to
  /// extract values from the array buffers (e.g., for a Date32 array,
  /// this value will be NANOARROW_TYPE_INT32). For dictionary-encoded
  /// arrays, this will be the index type.
  enum ArrowType storage_type;

  /// \brief The buffer types, strides, and sizes of this Array's buffers
  struct ArrowLayout layout;

  /// \brief This Array's buffers as ArrowBufferView objects
  struct ArrowBufferView buffer_views[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The number of children of this view
  int64_t n_children;

  /// \brief Pointers to views of this array's children
  struct ArrowArrayView** children;

  /// \brief Pointer to a view of this array's dictionary
  struct ArrowArrayView* dictionary;

  /// \brief Union type id to child index mapping
  ///
  /// If storage_type is a union type, a 256-byte ArrowMalloc()ed buffer
  /// such that child_index == union_type_id_map[type_id] and
  /// type_id == union_type_id_map[128 + child_index]. This value may be
  /// NULL in the case where child_id == type_id.
  int8_t* union_type_id_map;

  /// \brief Number of variadic buffers
  int32_t n_variadic_buffers;

  /// \brief Pointers to variadic buffers of binary/string_view arrays
  const void** variadic_buffers;

  /// \brief Size of each variadic buffer
  int64_t* variadic_buffer_sizes;
};

// Used as the private data member for ArrowArrays allocated here and accessed
// internally within inline ArrowArray* helpers.
struct ArrowArrayPrivateData {
  // Holder for the validity buffer (or first buffer for union types, which are
  // the only type whose first buffer is not a valdiity buffer)
  struct ArrowBitmap bitmap;

  // Holder for additional buffers as required
  struct ArrowBuffer buffers[NANOARROW_MAX_FIXED_BUFFERS - 1];

  // The array of pointers to buffers. This must be updated after a sequence
  // of appends to synchronize its values with the actual buffer addresses
  // (which may have been reallocated during that time)
  const void** buffer_data;

  // The storage data type, or NANOARROW_TYPE_UNINITIALIZED if unknown
  enum ArrowType storage_type;

  // The buffer arrangement for the storage type
  struct ArrowLayout layout;

  // Flag to indicate if there are non-sequence union type ids.
  // In the future this could be replaced with a type id<->child mapping
  // to support constructing unions in append mode where type_id != child_index
  int8_t union_type_id_is_child_index;

  // Number of variadic buffers for binary view types
  int32_t n_variadic_buffers;

  // Variadic buffers for binary view types
  struct ArrowBuffer* variadic_buffers;

  // The current offset used to build list views
  int64_t list_view_offset;
};

/// \brief A representation of an interval.
/// \ingroup nanoarrow-utils
struct ArrowInterval {
  /// \brief The type of interval being used
  enum ArrowType type;
  /// \brief The number of months represented by the interval
  int32_t months;
  /// \brief The number of days represented by the interval
  int32_t days;
  /// \brief The number of ms represented by the interval
  int32_t ms;
  /// \brief The number of ns represented by the interval
  int64_t ns;
};

/// \brief Zero initialize an Interval with a given unit
/// \ingroup nanoarrow-utils
static inline void ArrowIntervalInit(struct ArrowInterval* interval,
                                     enum ArrowType type) {
  memset(interval, 0, sizeof(struct ArrowInterval));
  interval->type = type;
}

/// \brief A representation of a fixed-precision decimal number
/// \ingroup nanoarrow-utils
///
/// This structure should be initialized with ArrowDecimalInit() once and
/// values set using ArrowDecimalSetInt(), ArrowDecimalSetBytes128(),
/// or ArrowDecimalSetBytes256().
struct ArrowDecimal {
  /// \brief An array of 64-bit integers of n_words length defined in native-endian order.
  /// For a 32-bit decimal value, index 0 will be a 32-bit integer value.
  uint64_t words[4];

  /// \brief The number of significant digits this decimal number can represent
  int32_t precision;

  /// \brief The number of digits after the decimal point. This can be negative.
  int32_t scale;

  /// \brief The number of 64-bit words in the words array. For the special case of a
  /// 32-bit decimal value, this will be 0.
  int n_words;

  /// \brief Cached value used by the implementation
  int high_word_index;

  /// \brief Cached value used by the implementation
  int low_word_index;
};

/// \brief Initialize a decimal with a given set of type parameters
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalInit(struct ArrowDecimal* decimal, int32_t bitwidth,
                                    int32_t precision, int32_t scale) {
  memset(decimal->words, 0, sizeof(decimal->words));
  decimal->precision = precision;
  decimal->scale = scale;
  // n_words will be 0 for bitwidth == 32
  decimal->n_words = (int)(bitwidth / 8 / sizeof(uint64_t));

  if (_ArrowIsLittleEndian()) {
    decimal->low_word_index = 0;
    decimal->high_word_index = decimal->n_words > 0 ? decimal->n_words - 1 : 0;
  } else {
    decimal->low_word_index = decimal->n_words > 0 ? decimal->n_words - 1 : 0;
    decimal->high_word_index = 0;
  }
}

/// \brief Get a signed integer value of a sufficiently small ArrowDecimal
///
/// This does not check if the decimal's precision sufficiently small to fit
/// within the signed 64-bit integer range (A precision less than or equal
/// to 18 is sufficiently small).
static inline int64_t ArrowDecimalGetIntUnsafe(const struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    return value;
  }

  return (int64_t)decimal->words[decimal->low_word_index];
}

/// \brief Copy the bytes of this decimal into a sufficiently large buffer
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalGetBytes(const struct ArrowDecimal* decimal,
                                        uint8_t* out) {
  if (decimal->n_words == 0) {
    memcpy(out, decimal->words, sizeof(int32_t));
  } else {
    memcpy(out, decimal->words, decimal->n_words * sizeof(uint64_t));
  }
}

/// \brief Returns 1 if the value represented by decimal is >= 0 or -1 otherwise
/// \ingroup nanoarrow-utils
static inline int64_t ArrowDecimalSign(const struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    return ArrowDecimalGetIntUnsafe(decimal) >= 0 ? 1 : -1;
  } else {
    return 1 | ((int64_t)(decimal->words[decimal->high_word_index]) >> 63);
  }
}

/// \brief Sets the integer value of this decimal
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalSetInt(struct ArrowDecimal* decimal, int64_t value) {
  if (decimal->n_words == 0) {
    int32_t value32 = (int32_t)value;
    memcpy(decimal->words, &value32, sizeof(int32_t));
    return;
  }

  if (value < 0) {
    memset(decimal->words, 0xff, decimal->n_words * sizeof(uint64_t));
  } else {
    memset(decimal->words, 0, decimal->n_words * sizeof(uint64_t));
  }

  decimal->words[decimal->low_word_index] = value;
}

/// \brief Negate the value of this decimal in place
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalNegate(struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    value = -value;
    memcpy(decimal->words, &value, sizeof(int32_t));
    return;
  }

  uint64_t carry = 1;

  if (decimal->low_word_index == 0) {
    for (int i = 0; i < decimal->n_words; i++) {
      uint64_t elem = decimal->words[i];
      elem = ~elem + carry;
      carry &= (elem == 0);
      decimal->words[i] = elem;
    }
  } else {
    for (int i = decimal->low_word_index; i >= 0; i--) {
      uint64_t elem = decimal->words[i];
      elem = ~elem + carry;
      carry &= (elem == 0);
      decimal->words[i] = elem;
    }
  }
}

/// \brief Copy bytes from a buffer into this decimal
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalSetBytes(struct ArrowDecimal* decimal,
                                        const uint8_t* value) {
  if (decimal->n_words == 0) {
    memcpy(decimal->words, value, sizeof(int32_t));
  } else {
    memcpy(decimal->words, value, decimal->n_words * sizeof(uint64_t));
  }
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/schema.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

static void ArrowSchemaReleaseInternal(struct ArrowSchema* schema) {
  if (schema->format != NULL) ArrowFree((void*)schema->format);
  if (schema->name != NULL) ArrowFree((void*)schema->name);
  if (schema->metadata != NULL) ArrowFree((void*)schema->metadata);

  // This object owns the memory for all the children, but those
  // children may have been generated elsewhere and might have
  // their own release() callback.
  if (schema->children != NULL) {
    for (int64_t i = 0; i < schema->n_children; i++) {
      if (schema->children[i] != NULL) {
        if (schema->children[i]->release != NULL) {
          ArrowSchemaRelease(schema->children[i]);
        }

        ArrowFree(schema->children[i]);
      }
    }

    ArrowFree(schema->children);
  }

  // This object owns the memory for the dictionary but it
  // may have been generated somewhere else and have its own
  // release() callback.
  if (schema->dictionary != NULL) {
    if (schema->dictionary->release != NULL) {
      ArrowSchemaRelease(schema->dictionary);
    }

    ArrowFree(schema->dictionary);
  }

  // private data not currently used
  if (schema->private_data != NULL) {
    ArrowFree(schema->private_data);
  }

  schema->release = NULL;
}

static const char* ArrowSchemaFormatTemplate(enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_UNINITIALIZED:
      return NULL;
    case NANOARROW_TYPE_NA:
      return "n";
    case NANOARROW_TYPE_BOOL:
      return "b";

    case NANOARROW_TYPE_UINT8:
      return "C";
    case NANOARROW_TYPE_INT8:
      return "c";
    case NANOARROW_TYPE_UINT16:
      return "S";
    case NANOARROW_TYPE_INT16:
      return "s";
    case NANOARROW_TYPE_UINT32:
      return "I";
    case NANOARROW_TYPE_INT32:
      return "i";
    case NANOARROW_TYPE_UINT64:
      return "L";
    case NANOARROW_TYPE_INT64:
      return "l";

    case NANOARROW_TYPE_HALF_FLOAT:
      return "e";
    case NANOARROW_TYPE_FLOAT:
      return "f";
    case NANOARROW_TYPE_DOUBLE:
      return "g";

    case NANOARROW_TYPE_STRING:
      return "u";
    case NANOARROW_TYPE_LARGE_STRING:
      return "U";
    case NANOARROW_TYPE_STRING_VIEW:
      return "vu";
    case NANOARROW_TYPE_BINARY:
      return "z";
    case NANOARROW_TYPE_BINARY_VIEW:
      return "vz";
    case NANOARROW_TYPE_LARGE_BINARY:
      return "Z";

    case NANOARROW_TYPE_DATE32:
      return "tdD";
    case NANOARROW_TYPE_DATE64:
      return "tdm";
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      return "tiM";
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      return "tiD";
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      return "tin";

    case NANOARROW_TYPE_LIST:
      return "+l";
    case NANOARROW_TYPE_LARGE_LIST:
      return "+L";
    case NANOARROW_TYPE_LIST_VIEW:
      return "+vl";
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return "+vL";
    case NANOARROW_TYPE_STRUCT:
      return "+s";
    case NANOARROW_TYPE_MAP:
      return "+m";
    case NANOARROW_TYPE_RUN_END_ENCODED:
      return "+r";

    default:
      return NULL;
  }
}

static int ArrowSchemaInitChildrenIfNeeded(struct ArrowSchema* schema,
                                           enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 1));
      ArrowSchemaInit(schema->children[0]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "item"));
      break;
    case NANOARROW_TYPE_MAP:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 1));
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaInitFromType(schema->children[0], NANOARROW_TYPE_STRUCT));
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "entries"));
      schema->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema->children[0], 2));
      ArrowSchemaInit(schema->children[0]->children[0]);
      ArrowSchemaInit(schema->children[0]->children[1]);
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaSetName(schema->children[0]->children[0], "key"));
      schema->children[0]->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaSetName(schema->children[0]->children[1], "value"));
      break;
    case NANOARROW_TYPE_RUN_END_ENCODED:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 2));
      ArrowSchemaInit(schema->children[0]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "run_ends"));
      schema->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      ArrowSchemaInit(schema->children[1]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[1], "values"));
    default:
      break;
  }

  return NANOARROW_OK;
}

void ArrowSchemaInit(struct ArrowSchema* schema) {
  schema->format = NULL;
  schema->name = NULL;
  schema->metadata = NULL;
  schema->flags = ARROW_FLAG_NULLABLE;
  schema->n_children = 0;
  schema->children = NULL;
  schema->dictionary = NULL;
  schema->private_data = NULL;
  schema->release = &ArrowSchemaReleaseInternal;
}

ArrowErrorCode ArrowSchemaSetType(struct ArrowSchema* schema, enum ArrowType type) {
  // We don't allocate the dictionary because it has to be nullptr
  // for non-dictionary-encoded arrays.

  // Set the format to a valid format string for type
  const char* template_format = ArrowSchemaFormatTemplate(type);

  // If type isn't recognized and not explicitly unset
  if (template_format == NULL && type != NANOARROW_TYPE_UNINITIALIZED) {
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, template_format));

  // For types with an umabiguous child structure, allocate children
  return ArrowSchemaInitChildrenIfNeeded(schema, type);
}

ArrowErrorCode ArrowSchemaSetTypeStruct(struct ArrowSchema* schema, int64_t n_children) {
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetType(schema, NANOARROW_TYPE_STRUCT));
  NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, n_children));
  for (int64_t i = 0; i < n_children; i++) {
    ArrowSchemaInit(schema->children[i]);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaInitFromType(struct ArrowSchema* schema, enum ArrowType type) {
  ArrowSchemaInit(schema);

  int result = ArrowSchemaSetType(schema, type);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema);
    return result;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetTypeFixedSize(struct ArrowSchema* schema,
                                           enum ArrowType type, int32_t fixed_size) {
  if (fixed_size <= 0) {
    return EINVAL;
  }

  char buffer[64];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      n_chars = snprintf(buffer, sizeof(buffer), "w:%" PRId32, fixed_size);
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      n_chars = snprintf(buffer, sizeof(buffer), "+w:%" PRId32, fixed_size);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, buffer));

  if (type == NANOARROW_TYPE_FIXED_SIZE_LIST) {
    NANOARROW_RETURN_NOT_OK(ArrowSchemaInitChildrenIfNeeded(schema, type));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetTypeDecimal(struct ArrowSchema* schema, enum ArrowType type,
                                         int32_t decimal_precision,
                                         int32_t decimal_scale) {
  if (decimal_precision <= 0) {
    return EINVAL;
  }

  char buffer[64];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_DECIMAL32:
      if (decimal_precision > 9) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,32", decimal_precision,
                         decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL64:
      if (decimal_precision > 18) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,64", decimal_precision,
                         decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL128:
      if (decimal_precision > 38) {
        return EINVAL;
      }

      n_chars =
          snprintf(buffer, sizeof(buffer), "d:%d,%d", decimal_precision, decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL256:
      if (decimal_precision > 76) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,256", decimal_precision,
                         decimal_scale);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';
  return ArrowSchemaSetFormat(schema, buffer);
}

ArrowErrorCode ArrowSchemaSetTypeRunEndEncoded(struct ArrowSchema* schema,
                                               enum ArrowType run_end_type) {
  switch (run_end_type) {
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT64:
      break;
    default:
      return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(
      schema, ArrowSchemaFormatTemplate(NANOARROW_TYPE_RUN_END_ENCODED)));
  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaInitChildrenIfNeeded(schema, NANOARROW_TYPE_RUN_END_ENCODED));
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetType(schema->children[0], run_end_type));
  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaSetType(schema->children[1], NANOARROW_TYPE_UNINITIALIZED));

  return NANOARROW_OK;
}

static const char* ArrowTimeUnitFormatString(enum ArrowTimeUnit time_unit) {
  switch (time_unit) {
    case NANOARROW_TIME_UNIT_SECOND:
      return "s";
    case NANOARROW_TIME_UNIT_MILLI:
      return "m";
    case NANOARROW_TIME_UNIT_MICRO:
      return "u";
    case NANOARROW_TIME_UNIT_NANO:
      return "n";
    default:
      return NULL;
  }
}

ArrowErrorCode ArrowSchemaSetTypeDateTime(struct ArrowSchema* schema, enum ArrowType type,
                                          enum ArrowTimeUnit time_unit,
                                          const char* timezone) {
  const char* time_unit_str = ArrowTimeUnitFormatString(time_unit);
  if (time_unit_str == NULL) {
    return EINVAL;
  }

  char buffer[128];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_TIME32:
      if (timezone != NULL) {
        return EINVAL;
      }

      switch (time_unit) {
        case NANOARROW_TIME_UNIT_MICRO:
        case NANOARROW_TIME_UNIT_NANO:
          return EINVAL;
        default:
          break;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "tt%s", time_unit_str);
      break;
    case NANOARROW_TYPE_TIME64:
      if (timezone != NULL) {
        return EINVAL;
      }

      switch (time_unit) {
        case NANOARROW_TIME_UNIT_SECOND:
        case NANOARROW_TIME_UNIT_MILLI:
          return EINVAL;
        default:
          break;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "tt%s", time_unit_str);
      break;
    case NANOARROW_TYPE_TIMESTAMP:
      if (timezone == NULL) {
        timezone = "";
      }
      n_chars = snprintf(buffer, sizeof(buffer), "ts%s:%s", time_unit_str, timezone);
      break;
    case NANOARROW_TYPE_DURATION:
      if (timezone != NULL) {
        return EINVAL;
      }
      n_chars = snprintf(buffer, sizeof(buffer), "tD%s", time_unit_str);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';

  return ArrowSchemaSetFormat(schema, buffer);
}

ArrowErrorCode ArrowSchemaSetTypeUnion(struct ArrowSchema* schema, enum ArrowType type,
                                       int64_t n_children) {
  if (n_children < 0 || n_children > 127) {
    return EINVAL;
  }

  // Max valid size would be +ud:0,1,...126 = 401 characters + null terminator
  char format_out[512];
  int64_t format_out_size = 512;
  memset(format_out, 0, format_out_size);
  int n_chars;
  char* format_cursor = format_out;

  switch (type) {
    case NANOARROW_TYPE_SPARSE_UNION:
      n_chars = snprintf(format_cursor, format_out_size, "+us:");
      format_cursor += n_chars;
      format_out_size -= n_chars;
      break;
    case NANOARROW_TYPE_DENSE_UNION:
      n_chars = snprintf(format_cursor, format_out_size, "+ud:");
      format_cursor += n_chars;
      format_out_size -= n_chars;
      break;
    default:
      return EINVAL;
  }

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  if (n_children > 0) {
    n_chars = snprintf(format_cursor, format_out_size, "0");
    format_cursor += n_chars;
    format_out_size -= n_chars;

    for (int64_t i = 1; i < n_children; i++) {
      n_chars = snprintf(format_cursor, format_out_size, ",%" PRId64, i);
      format_cursor += n_chars;
      format_out_size -= n_chars;
    }
  }

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, format_out));

  NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, n_children));
  for (int64_t i = 0; i < n_children; i++) {
    ArrowSchemaInit(schema->children[i]);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetFormat(struct ArrowSchema* schema, const char* format) {
  if (schema->format != NULL) {
    ArrowFree((void*)schema->format);
  }

  if (format != NULL) {
    size_t format_size = strlen(format) + 1;
    schema->format = (const char*)ArrowMalloc(format_size);
    if (schema->format == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->format, format, format_size);
  } else {
    schema->format = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetName(struct ArrowSchema* schema, const char* name) {
  if (schema->name != NULL) {
    ArrowFree((void*)schema->name);
  }

  if (name != NULL) {
    size_t name_size = strlen(name) + 1;
    schema->name = (const char*)ArrowMalloc(name_size);
    if (schema->name == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->name, name, name_size);
  } else {
    schema->name = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetMetadata(struct ArrowSchema* schema, const char* metadata) {
  if (schema->metadata != NULL) {
    ArrowFree((void*)schema->metadata);
  }

  if (metadata != NULL) {
    size_t metadata_size = ArrowMetadataSizeOf(metadata);
    schema->metadata = (const char*)ArrowMalloc(metadata_size);
    if (schema->metadata == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->metadata, metadata, metadata_size);
  } else {
    schema->metadata = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaAllocateChildren(struct ArrowSchema* schema,
                                           int64_t n_children) {
  if (schema->children != NULL) {
    return EEXIST;
  }

  if (n_children > 0) {
    schema->children =
        (struct ArrowSchema**)ArrowMalloc(n_children * sizeof(struct ArrowSchema*));

    if (schema->children == NULL) {
      return ENOMEM;
    }

    schema->n_children = n_children;

    memset(schema->children, 0, n_children * sizeof(struct ArrowSchema*));

    for (int64_t i = 0; i < n_children; i++) {
      schema->children[i] = (struct ArrowSchema*)ArrowMalloc(sizeof(struct ArrowSchema));

      if (schema->children[i] == NULL) {
        return ENOMEM;
      }

      schema->children[i]->release = NULL;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaAllocateDictionary(struct ArrowSchema* schema) {
  if (schema->dictionary != NULL) {
    return EEXIST;
  }

  schema->dictionary = (struct ArrowSchema*)ArrowMalloc(sizeof(struct ArrowSchema));
  if (schema->dictionary == NULL) {
    return ENOMEM;
  }

  schema->dictionary->release = NULL;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaDeepCopy(const struct ArrowSchema* schema,
                                   struct ArrowSchema* schema_out) {
  ArrowSchemaInit(schema_out);

  int result = ArrowSchemaSetFormat(schema_out, schema->format);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  schema_out->flags = schema->flags;

  result = ArrowSchemaSetName(schema_out, schema->name);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  result = ArrowSchemaSetMetadata(schema_out, schema->metadata);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  result = ArrowSchemaAllocateChildren(schema_out, schema->n_children);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    result = ArrowSchemaDeepCopy(schema->children[i], schema_out->children[i]);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }
  }

  if (schema->dictionary != NULL) {
    result = ArrowSchemaAllocateDictionary(schema_out);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }

    result = ArrowSchemaDeepCopy(schema->dictionary, schema_out->dictionary);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }
  }

  return NANOARROW_OK;
}

static void ArrowSchemaViewSetPrimitive(struct ArrowSchemaView* schema_view,
                                        enum ArrowType type) {
  schema_view->type = type;
  schema_view->storage_type = type;
}

static ArrowErrorCode ArrowSchemaViewParse(struct ArrowSchemaView* schema_view,
                                           const char* format,
                                           const char** format_end_out,
                                           struct ArrowError* error) {
  *format_end_out = format;

  // needed for decimal parsing
  const char* parse_start;
  char* parse_end;

  switch (format[0]) {
    case 'n':
      schema_view->type = NANOARROW_TYPE_NA;
      schema_view->storage_type = NANOARROW_TYPE_NA;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'b':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_BOOL);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'c':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT8);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'C':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT8);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 's':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT16);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'S':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT16);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'i':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'I':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT32);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'l':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'L':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT64);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'e':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_HALF_FLOAT);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'f':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_FLOAT);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'g':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DOUBLE);
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // decimal
    case 'd':
      if (format[1] != ':' || format[2] == '\0') {
        ArrowErrorSet(error, "Expected ':precision,scale[,bitwidth]' following 'd'");
        return EINVAL;
      }

      parse_start = format + 2;
      schema_view->decimal_precision = (int32_t)strtol(parse_start, &parse_end, 10);
      if (parse_end == parse_start || parse_end[0] != ',') {
        ArrowErrorSet(error, "Expected 'precision,scale[,bitwidth]' following 'd:'");
        return EINVAL;
      }

      parse_start = parse_end + 1;
      schema_view->decimal_scale = (int32_t)strtol(parse_start, &parse_end, 10);
      if (parse_end == parse_start) {
        ArrowErrorSet(error, "Expected 'scale[,bitwidth]' following 'd:precision,'");
        return EINVAL;
      } else if (parse_end[0] != ',') {
        schema_view->decimal_bitwidth = 128;
      } else {
        parse_start = parse_end + 1;
        schema_view->decimal_bitwidth = (int32_t)strtol(parse_start, &parse_end, 10);
        if (parse_start == parse_end) {
          ArrowErrorSet(error, "Expected precision following 'd:precision,scale,'");
          return EINVAL;
        }
      }

      *format_end_out = parse_end;

      switch (schema_view->decimal_bitwidth) {
        case 32:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL32);
          return NANOARROW_OK;
        case 64:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL64);
          return NANOARROW_OK;
        case 128:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL128);
          return NANOARROW_OK;
        case 256:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL256);
          return NANOARROW_OK;
        default:
          ArrowErrorSet(error,
                        "Expected decimal bitwidth of 128 or 256 but found %" PRId32,
                        schema_view->decimal_bitwidth);
          return EINVAL;
      }

    // validity + data
    case 'w':
      schema_view->type = NANOARROW_TYPE_FIXED_SIZE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_FIXED_SIZE_BINARY;
      if (format[1] != ':' || format[2] == '\0') {
        ArrowErrorSet(error, "Expected ':<width>' following 'w'");
        return EINVAL;
      }

      schema_view->fixed_size = (int32_t)strtol(format + 2, (char**)format_end_out, 10);
      return NANOARROW_OK;

    // validity + offset + data
    case 'z':
      schema_view->type = NANOARROW_TYPE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_BINARY;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'u':
      schema_view->type = NANOARROW_TYPE_STRING;
      schema_view->storage_type = NANOARROW_TYPE_STRING;
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // validity + large_offset + data
    case 'Z':
      schema_view->type = NANOARROW_TYPE_LARGE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_LARGE_BINARY;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'U':
      schema_view->type = NANOARROW_TYPE_LARGE_STRING;
      schema_view->storage_type = NANOARROW_TYPE_LARGE_STRING;
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // nested types
    case '+':
      switch (format[1]) {
        // list has validity + offset or offset
        case 'l':
          schema_view->storage_type = NANOARROW_TYPE_LIST;
          schema_view->type = NANOARROW_TYPE_LIST;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // large list has validity + large_offset or large_offset
        case 'L':
          schema_view->storage_type = NANOARROW_TYPE_LARGE_LIST;
          schema_view->type = NANOARROW_TYPE_LARGE_LIST;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // run end encoded has no buffer at all
        case 'r':
          schema_view->storage_type = NANOARROW_TYPE_RUN_END_ENCODED;
          schema_view->type = NANOARROW_TYPE_RUN_END_ENCODED;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // just validity buffer
        case 'w':
          if (format[2] != ':' || format[3] == '\0') {
            ArrowErrorSet(error, "Expected ':<width>' following '+w'");
            return EINVAL;
          }

          schema_view->storage_type = NANOARROW_TYPE_FIXED_SIZE_LIST;
          schema_view->type = NANOARROW_TYPE_FIXED_SIZE_LIST;
          schema_view->fixed_size =
              (int32_t)strtol(format + 3, (char**)format_end_out, 10);
          return NANOARROW_OK;
        case 's':
          schema_view->storage_type = NANOARROW_TYPE_STRUCT;
          schema_view->type = NANOARROW_TYPE_STRUCT;
          *format_end_out = format + 2;
          return NANOARROW_OK;
        case 'm':
          schema_view->storage_type = NANOARROW_TYPE_MAP;
          schema_view->type = NANOARROW_TYPE_MAP;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // unions
        case 'u':
          switch (format[2]) {
            case 'd':
              schema_view->storage_type = NANOARROW_TYPE_DENSE_UNION;
              schema_view->type = NANOARROW_TYPE_DENSE_UNION;
              break;
            case 's':
              schema_view->storage_type = NANOARROW_TYPE_SPARSE_UNION;
              schema_view->type = NANOARROW_TYPE_SPARSE_UNION;
              break;
            default:
              ArrowErrorSet(error,
                            "Expected union format string +us:<type_ids> or "
                            "+ud:<type_ids> but found '%s'",
                            format);
              return EINVAL;
          }

          if (format[3] == ':') {
            schema_view->union_type_ids = format + 4;
            int64_t n_type_ids =
                _ArrowParseUnionTypeIds(schema_view->union_type_ids, NULL);
            if (n_type_ids != schema_view->schema->n_children) {
              ArrowErrorSet(error,
                            "Expected union type_ids parameter to be a comma-separated "
                            "list of %" PRId64 " values between 0 and 127 but found '%s'",
                            schema_view->schema->n_children, schema_view->union_type_ids);
              return EINVAL;
            }
            *format_end_out = format + strlen(format);
            return NANOARROW_OK;
          } else {
            ArrowErrorSet(error,
                          "Expected union format string +us:<type_ids> or +ud:<type_ids> "
                          "but found '%s'",
                          format);
            return EINVAL;
          }

        // views
        case 'v':
          switch (format[2]) {
            case 'l':
              schema_view->storage_type = NANOARROW_TYPE_LIST_VIEW;
              schema_view->type = NANOARROW_TYPE_LIST_VIEW;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'L':
              schema_view->storage_type = NANOARROW_TYPE_LARGE_LIST_VIEW;
              schema_view->type = NANOARROW_TYPE_LARGE_LIST_VIEW;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(
                  error, "Expected view format string +vl or +vL but found '%s'", format);
              return EINVAL;
          }
        default:
          ArrowErrorSet(error, "Expected nested type format string but found '%s'",
                        format);
          return EINVAL;
      }

    // date/time types
    case 't':
      switch (format[1]) {
        // date
        case 'd':
          switch (format[2]) {
            case 'D':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_DATE32;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DATE64;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error, "Expected 'D' or 'm' following 'td' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        // time of day
        case 't':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_TIME32;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_TIME32;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIME64;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIME64;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(
                  error, "Expected 's', 'm', 'u', or 'n' following 'tt' but found '%s'",
                  format + 2);
              return EINVAL;
          }

        // timestamp
        case 's':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              break;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              break;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              break;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              break;
            default:
              ArrowErrorSet(
                  error, "Expected 's', 'm', 'u', or 'n' following 'ts' but found '%s'",
                  format + 2);
              return EINVAL;
          }

          if (format[3] != ':') {
            ArrowErrorSet(error, "Expected ':' following '%.3s' but found '%s'", format,
                          format + 3);
            return EINVAL;
          }

          schema_view->timezone = format + 4;
          *format_end_out = format + strlen(format);
          return NANOARROW_OK;

        // duration
        case 'D':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error,
                            "Expected 's', 'm', u', or 'n' following 'tD' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        // interval
        case 'i':
          switch (format[2]) {
            case 'M':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INTERVAL_MONTHS);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'D':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INTERVAL_DAY_TIME);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view,
                                          NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error,
                            "Expected 'M', 'D', or 'n' following 'ti' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        default:
          ArrowErrorSet(
              error, "Expected 'd', 't', 's', 'D', or 'i' following 't' but found '%s'",
              format + 1);
          return EINVAL;
      }

    // view types
    case 'v': {
      switch (format[1]) {
        case 'u':
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_STRING_VIEW);
          *format_end_out = format + 2;
          return NANOARROW_OK;
        case 'z':
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_BINARY_VIEW);
          *format_end_out = format + 2;
          return NANOARROW_OK;
        default:
          ArrowErrorSet(error, "Expected 'u', or 'z' following 'v' but found '%s'",
                        format + 1);
          return EINVAL;
      }
    }

    default:
      ArrowErrorSet(error, "Unknown format: '%s'", format);
      return EINVAL;
  }
}

static ArrowErrorCode ArrowSchemaViewValidateNChildren(
    struct ArrowSchemaView* schema_view, int64_t n_children, struct ArrowError* error) {
  if (n_children != -1 && schema_view->schema->n_children != n_children) {
    ArrowErrorSet(
        error, "Expected schema with %" PRId64 " children but found %" PRId64 " children",
        n_children, schema_view->schema->n_children);
    return EINVAL;
  }

  // Don't do a full validation of children but do check that they won't
  // segfault if inspected
  struct ArrowSchema* child;
  for (int64_t i = 0; i < schema_view->schema->n_children; i++) {
    child = schema_view->schema->children[i];
    if (child == NULL) {
      ArrowErrorSet(
          error, "Expected valid schema at schema->children[%" PRId64 "] but found NULL",
          i);
      return EINVAL;
    } else if (child->release == NULL) {
      ArrowErrorSet(error,
                    "Expected valid schema at schema->children[%" PRId64
                    "] but found a released schema",
                    i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowSchemaViewValidateUnion(struct ArrowSchemaView* schema_view,
                                                   struct ArrowError* error) {
  return ArrowSchemaViewValidateNChildren(schema_view, -1, error);
}

static ArrowErrorCode ArrowSchemaViewValidateMap(struct ArrowSchemaView* schema_view,
                                                 struct ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewValidateNChildren(schema_view, 1, error));

  if (schema_view->schema->children[0]->n_children != 2) {
    ArrowErrorSet(error,
                  "Expected child of map type to have 2 children but found %" PRId64,
                  schema_view->schema->children[0]->n_children);
    return EINVAL;
  }

  if (strcmp(schema_view->schema->children[0]->format, "+s") != 0) {
    ArrowErrorSet(error, "Expected format of child of map type to be '+s' but found '%s'",
                  schema_view->schema->children[0]->format);
    return EINVAL;
  }

  if (schema_view->schema->children[0]->flags & ARROW_FLAG_NULLABLE) {
    ArrowErrorSet(error,
                  "Expected child of map type to be non-nullable but was nullable");
    return EINVAL;
  }

  if (schema_view->schema->children[0]->children[0]->flags & ARROW_FLAG_NULLABLE) {
    ArrowErrorSet(error, "Expected key of map type to be non-nullable but was nullable");
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowSchemaViewValidateDictionary(
    struct ArrowSchemaView* schema_view, struct ArrowError* error) {
  // check for valid index type
  switch (schema_view->storage_type) {
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
      break;
    default:
      ArrowErrorSet(
          error,
          "Expected dictionary schema index type to be an integral type but found '%s'",
          schema_view->schema->format);
      return EINVAL;
  }

  struct ArrowSchemaView dictionary_schema_view;
  return ArrowSchemaViewInit(&dictionary_schema_view, schema_view->schema->dictionary,
                             error);
}

static ArrowErrorCode ArrowSchemaViewValidate(struct ArrowSchemaView* schema_view,
                                              enum ArrowType type,
                                              struct ArrowError* error) {
  switch (type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_DATE32:
    case NANOARROW_TYPE_DATE64:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
    case NANOARROW_TYPE_TIMESTAMP:
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DURATION:
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      return ArrowSchemaViewValidateNChildren(schema_view, 0, error);

    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      if (schema_view->fixed_size <= 0) {
        ArrowErrorSet(error, "Expected size > 0 for fixed size binary but found size %d",
                      schema_view->fixed_size);
        return EINVAL;
      }
      return ArrowSchemaViewValidateNChildren(schema_view, 0, error);

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return ArrowSchemaViewValidateNChildren(schema_view, 1, error);

    case NANOARROW_TYPE_RUN_END_ENCODED:
      return ArrowSchemaViewValidateNChildren(schema_view, 2, error);

    case NANOARROW_TYPE_STRUCT:
      return ArrowSchemaViewValidateNChildren(schema_view, -1, error);

    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      return ArrowSchemaViewValidateUnion(schema_view, error);

    case NANOARROW_TYPE_MAP:
      return ArrowSchemaViewValidateMap(schema_view, error);

    case NANOARROW_TYPE_DICTIONARY:
      return ArrowSchemaViewValidateDictionary(schema_view, error);

    default:
      ArrowErrorSet(error, "Expected a valid enum ArrowType value but found %d",
                    schema_view->type);
      return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaViewInit(struct ArrowSchemaView* schema_view,
                                   const struct ArrowSchema* schema,
                                   struct ArrowError* error) {
  if (schema == NULL) {
    ArrowErrorSet(error, "Expected non-NULL schema");
    return EINVAL;
  }

  if (schema->release == NULL) {
    ArrowErrorSet(error, "Expected non-released schema");
    return EINVAL;
  }

  schema_view->schema = schema;

  const char* format = schema->format;
  if (format == NULL) {
    ArrowErrorSet(
        error,
        "Error parsing schema->format: Expected a null-terminated string but found NULL");
    return EINVAL;
  }

  size_t format_len = strlen(format);
  if (format_len == 0) {
    ArrowErrorSet(error, "Error parsing schema->format: Expected a string with size > 0");
    return EINVAL;
  }

  const char* format_end_out;
  int result = ArrowSchemaViewParse(schema_view, format, &format_end_out, error);

  if (result != NANOARROW_OK) {
    if (error != NULL) {
      char child_error[1024];
      memcpy(child_error, ArrowErrorMessage(error), 1024);
      ArrowErrorSet(error, "Error parsing schema->format: %s", child_error);
    }

    return result;
  }

  if ((format + format_len) != format_end_out) {
    ArrowErrorSet(error, "Error parsing schema->format '%s': parsed %d/%zu characters",
                  format, (int)(format_end_out - format), format_len);
    return EINVAL;
  }

  if (schema->dictionary != NULL) {
    schema_view->type = NANOARROW_TYPE_DICTIONARY;
  }

  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaViewValidate(schema_view, schema_view->storage_type, error));

  if (schema_view->storage_type != schema_view->type) {
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaViewValidate(schema_view, schema_view->type, error));
  }

  int64_t unknown_flags = schema->flags & ~NANOARROW_FLAG_ALL_SUPPORTED;
  if (unknown_flags != 0) {
    ArrowErrorSet(error, "Unknown ArrowSchema flag");
    return EINVAL;
  }

  if (schema->flags & ARROW_FLAG_DICTIONARY_ORDERED &&
      schema_view->type != NANOARROW_TYPE_DICTIONARY) {
    ArrowErrorSet(error,
                  "ARROW_FLAG_DICTIONARY_ORDERED is only relevant for dictionaries");
    return EINVAL;
  }

  if (schema->flags & ARROW_FLAG_MAP_KEYS_SORTED &&
      schema_view->type != NANOARROW_TYPE_MAP) {
    ArrowErrorSet(error, "ARROW_FLAG_MAP_KEYS_SORTED is only relevant for a map type");
    return EINVAL;
  }

  ArrowLayoutInit(&schema_view->layout, schema_view->storage_type);
  if (schema_view->storage_type == NANOARROW_TYPE_FIXED_SIZE_BINARY) {
    schema_view->layout.element_size_bits[1] = (int64_t)schema_view->fixed_size * 8;
  } else if (schema_view->storage_type == NANOARROW_TYPE_FIXED_SIZE_LIST) {
    schema_view->layout.child_size_elements = schema_view->fixed_size;
  }

  schema_view->extension_name = ArrowCharView(NULL);
  schema_view->extension_metadata = ArrowCharView(NULL);
  NANOARROW_RETURN_NOT_OK(ArrowMetadataGetValue(schema->metadata,
                                                ArrowCharView("ARROW:extension:name"),
                                                &schema_view->extension_name));
  NANOARROW_RETURN_NOT_OK(ArrowMetadataGetValue(schema->metadata,
                                                ArrowCharView("ARROW:extension:metadata"),
                                                &schema_view->extension_metadata));

  return NANOARROW_OK;
}

static int64_t ArrowSchemaTypeToStringInternal(struct ArrowSchemaView* schema_view,
                                               char* out, int64_t n) {
  const char* type_string = ArrowTypeString(schema_view->type);
  switch (schema_view->type) {
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
      return snprintf(out, n, "%s(%" PRId32 ", %" PRId32 ")", type_string,
                      schema_view->decimal_precision, schema_view->decimal_scale);
    case NANOARROW_TYPE_TIMESTAMP:
      return snprintf(out, n, "%s('%s', '%s')", type_string,
                      ArrowTimeUnitString(schema_view->time_unit), schema_view->timezone);
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DURATION:
      return snprintf(out, n, "%s('%s')", type_string,
                      ArrowTimeUnitString(schema_view->time_unit));
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return snprintf(out, n, "%s(%" PRId32 ")", type_string, schema_view->fixed_size);
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      return snprintf(out, n, "%s([%s])", type_string, schema_view->union_type_ids);
    default:
      return snprintf(out, n, "%s", type_string);
  }
}

// Helper for bookkeeping to emulate sprintf()-like behaviour spread
// among multiple sprintf calls.
static inline void ArrowToStringLogChars(char** out, int64_t n_chars_last,
                                         int64_t* n_remaining, int64_t* n_chars) {
  // In the unlikely snprintf() returning a negative value (encoding error),
  // ensure the result won't cause an out-of-bounds access.
  if (n_chars_last < 0) {
    n_chars_last = 0;
  }

  *n_chars += n_chars_last;
  *n_remaining -= n_chars_last;

  // n_remaining is never less than 0
  if (*n_remaining < 0) {
    *n_remaining = 0;
  }

  // Can't do math on a NULL pointer
  if (*out != NULL) {
    *out += n_chars_last;
  }
}

int64_t ArrowSchemaToString(const struct ArrowSchema* schema, char* out, int64_t n,
                            char recursive) {
  if (schema == NULL) {
    return snprintf(out, n, "[invalid: pointer is null]");
  }

  if (schema->release == NULL) {
    return snprintf(out, n, "[invalid: schema is released]");
  }

  struct ArrowSchemaView schema_view;
  struct ArrowError error;

  if (ArrowSchemaViewInit(&schema_view, schema, &error) != NANOARROW_OK) {
    return snprintf(out, n, "[invalid: %s]", ArrowErrorMessage(&error));
  }

  // Extension type and dictionary should include both the top-level type
  // and the storage type.
  int is_extension = schema_view.extension_name.size_bytes > 0;
  int is_dictionary = schema->dictionary != NULL;
  int64_t n_chars = 0;
  int64_t n_chars_last = 0;

  // Uncommon but not technically impossible that both are true
  if (is_extension && is_dictionary) {
    n_chars_last = snprintf(
        out, n, "%.*s{dictionary(%s)<", (int)schema_view.extension_name.size_bytes,
        schema_view.extension_name.data, ArrowTypeString(schema_view.storage_type));
  } else if (is_extension) {
    n_chars_last = snprintf(out, n, "%.*s{", (int)schema_view.extension_name.size_bytes,
                            schema_view.extension_name.data);
  } else if (is_dictionary) {
    n_chars_last =
        snprintf(out, n, "dictionary(%s)<", ArrowTypeString(schema_view.storage_type));
  }

  ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

  if (!is_dictionary) {
    n_chars_last = ArrowSchemaTypeToStringInternal(&schema_view, out, n);
  } else {
    n_chars_last = ArrowSchemaToString(schema->dictionary, out, n, recursive);
  }

  ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

  if (recursive && schema->format[0] == '+') {
    n_chars_last = snprintf(out, n, "<");
    ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

    for (int64_t i = 0; i < schema->n_children; i++) {
      if (i > 0) {
        n_chars_last = snprintf(out, n, ", ");
        ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
      }

      // ArrowSchemaToStringInternal() will validate the child and print the error,
      // but we need the name first
      if (schema->children[i] != NULL && schema->children[i]->release != NULL &&
          schema->children[i]->name != NULL) {
        n_chars_last = snprintf(out, n, "%s: ", schema->children[i]->name);
        ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
      }

      n_chars_last = ArrowSchemaToString(schema->children[i], out, n, recursive);
      ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
    }

    n_chars_last = snprintf(out, n, ">");
    ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
  }

  if (is_extension && is_dictionary) {
    n_chars += snprintf(out, n, ">}");
  } else if (is_extension) {
    n_chars += snprintf(out, n, "}");
  } else if (is_dictionary) {
    n_chars += snprintf(out, n, ">");
  }

  // Ensure that we always return a positive result
  if (n_chars > 0) {
    return n_chars;
  } else {
    return 0;
  }
}

ArrowErrorCode ArrowMetadataReaderInit(struct ArrowMetadataReader* reader,
                                       const char* metadata) {
  reader->metadata = metadata;

  if (reader->metadata == NULL) {
    reader->offset = 0;
    reader->remaining_keys = 0;
  } else {
    memcpy(&reader->remaining_keys, reader->metadata, sizeof(int32_t));
    reader->offset = sizeof(int32_t);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataReaderRead(struct ArrowMetadataReader* reader,
                                       struct ArrowStringView* key_out,
                                       struct ArrowStringView* value_out) {
  if (reader->remaining_keys <= 0) {
    return EINVAL;
  }

  int64_t pos = 0;

  int32_t key_size;
  memcpy(&key_size, reader->metadata + reader->offset + pos, sizeof(int32_t));
  pos += sizeof(int32_t);

  key_out->data = reader->metadata + reader->offset + pos;
  key_out->size_bytes = key_size;
  pos += key_size;

  int32_t value_size;
  memcpy(&value_size, reader->metadata + reader->offset + pos, sizeof(int32_t));
  pos += sizeof(int32_t);

  value_out->data = reader->metadata + reader->offset + pos;
  value_out->size_bytes = value_size;
  pos += value_size;

  reader->offset += pos;
  reader->remaining_keys--;
  return NANOARROW_OK;
}

int64_t ArrowMetadataSizeOf(const char* metadata) {
  if (metadata == NULL) {
    return 0;
  }

  struct ArrowMetadataReader reader;
  struct ArrowStringView key;
  struct ArrowStringView value;
  if (ArrowMetadataReaderInit(&reader, metadata) != NANOARROW_OK) {
    return 0;
  }

  int64_t size = sizeof(int32_t);
  while (ArrowMetadataReaderRead(&reader, &key, &value) == NANOARROW_OK) {
    size += sizeof(int32_t) + key.size_bytes + sizeof(int32_t) + value.size_bytes;
  }

  return size;
}

static ArrowErrorCode ArrowMetadataGetValueInternal(const char* metadata,
                                                    struct ArrowStringView* key,
                                                    struct ArrowStringView* value_out) {
  struct ArrowMetadataReader reader;
  struct ArrowStringView existing_key;
  struct ArrowStringView existing_value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, metadata));

  while (ArrowMetadataReaderRead(&reader, &existing_key, &existing_value) ==
         NANOARROW_OK) {
    int key_equal = key->size_bytes == existing_key.size_bytes &&
                    strncmp(key->data, existing_key.data, existing_key.size_bytes) == 0;
    if (key_equal) {
      value_out->data = existing_value.data;
      value_out->size_bytes = existing_value.size_bytes;
      break;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataGetValue(const char* metadata, struct ArrowStringView key,
                                     struct ArrowStringView* value_out) {
  if (value_out == NULL) {
    return EINVAL;
  }

  return ArrowMetadataGetValueInternal(metadata, &key, value_out);
}

char ArrowMetadataHasKey(const char* metadata, struct ArrowStringView key) {
  struct ArrowStringView value = ArrowCharView(NULL);
  if (ArrowMetadataGetValue(metadata, key, &value) != NANOARROW_OK) {
    return 0;
  }

  return value.data != NULL;
}

ArrowErrorCode ArrowMetadataBuilderInit(struct ArrowBuffer* buffer,
                                        const char* metadata) {
  ArrowBufferInit(buffer);
  return ArrowBufferAppend(buffer, metadata, ArrowMetadataSizeOf(metadata));
}

static ArrowErrorCode ArrowMetadataBuilderAppendInternal(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView* key,
                                                         struct ArrowStringView* value) {
  if (value == NULL) {
    return NANOARROW_OK;
  }

  if (buffer->capacity_bytes == 0) {
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(buffer, 0));
  }

  if (((size_t)buffer->capacity_bytes) < sizeof(int32_t)) {
    return EINVAL;
  }

  int32_t n_keys;
  memcpy(&n_keys, buffer->data, sizeof(int32_t));

  int32_t key_size = (int32_t)key->size_bytes;
  int32_t value_size = (int32_t)value->size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(
      buffer, sizeof(int32_t) + key_size + sizeof(int32_t) + value_size));

  ArrowBufferAppendUnsafe(buffer, &key_size, sizeof(int32_t));
  ArrowBufferAppendUnsafe(buffer, key->data, key_size);
  ArrowBufferAppendUnsafe(buffer, &value_size, sizeof(int32_t));
  ArrowBufferAppendUnsafe(buffer, value->data, value_size);

  n_keys++;
  memcpy(buffer->data, &n_keys, sizeof(int32_t));

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowMetadataBuilderSetInternal(struct ArrowBuffer* buffer,
                                                      struct ArrowStringView* key,
                                                      struct ArrowStringView* value) {
  // Inspect the current value to see if we can avoid copying the buffer
  struct ArrowStringView current_value = ArrowCharView(NULL);
  NANOARROW_RETURN_NOT_OK(
      ArrowMetadataGetValueInternal((const char*)buffer->data, key, &current_value));

  // The key should be removed but no key exists
  if (value == NULL && current_value.data == NULL) {
    return NANOARROW_OK;
  }

  // The key/value can be appended because no key exists
  if (value != NULL && current_value.data == NULL) {
    return ArrowMetadataBuilderAppendInternal(buffer, key, value);
  }

  struct ArrowMetadataReader reader;
  struct ArrowStringView existing_key;
  struct ArrowStringView existing_value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, (const char*)buffer->data));

  struct ArrowBuffer new_buffer;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataBuilderInit(&new_buffer, NULL));

  while (reader.remaining_keys > 0) {
    int result = ArrowMetadataReaderRead(&reader, &existing_key, &existing_value);
    if (result != NANOARROW_OK) {
      ArrowBufferReset(&new_buffer);
      return result;
    }

    if (key->size_bytes == existing_key.size_bytes &&
        strncmp((const char*)key->data, (const char*)existing_key.data,
                existing_key.size_bytes) == 0) {
      result = ArrowMetadataBuilderAppendInternal(&new_buffer, key, value);
      value = NULL;
    } else {
      result =
          ArrowMetadataBuilderAppendInternal(&new_buffer, &existing_key, &existing_value);
    }

    if (result != NANOARROW_OK) {
      ArrowBufferReset(&new_buffer);
      return result;
    }
  }

  ArrowBufferReset(buffer);
  ArrowBufferMove(&new_buffer, buffer);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataBuilderAppend(struct ArrowBuffer* buffer,
                                          struct ArrowStringView key,
                                          struct ArrowStringView value) {
  return ArrowMetadataBuilderAppendInternal(buffer, &key, &value);
}

ArrowErrorCode ArrowMetadataBuilderSet(struct ArrowBuffer* buffer,
                                       struct ArrowStringView key,
                                       struct ArrowStringView value) {
  return ArrowMetadataBuilderSetInternal(buffer, &key, &value);
}

ArrowErrorCode ArrowMetadataBuilderRemove(struct ArrowBuffer* buffer,
                                          struct ArrowStringView key) {
  return ArrowMetadataBuilderSetInternal(buffer, &key, NULL);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/utils.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <stdarg.h>
#include <stddef.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

const char* ArrowNanoarrowVersion(void) { return NANOARROW_VERSION; }

int ArrowNanoarrowVersionInt(void) { return NANOARROW_VERSION_INT; }

ArrowErrorCode ArrowErrorSet(struct ArrowError* error, const char* fmt, ...) {
  if (error == NULL) {
    return NANOARROW_OK;
  }

  memset(error->message, 0, sizeof(error->message));

  va_list args;
  va_start(args, fmt);
  int chars_needed = vsnprintf(error->message, sizeof(error->message), fmt, args);
  va_end(args);

  if (chars_needed < 0) {
    return EINVAL;
  } else if (((size_t)chars_needed) >= sizeof(error->message)) {
    return ERANGE;
  } else {
    return NANOARROW_OK;
  }
}

void ArrowLayoutInit(struct ArrowLayout* layout, enum ArrowType storage_type) {
  layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_VALIDITY;
  layout->buffer_data_type[0] = NANOARROW_TYPE_BOOL;
  layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
  layout->buffer_data_type[1] = storage_type;
  layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_NONE;
  layout->buffer_data_type[2] = NANOARROW_TYPE_UNINITIALIZED;

  layout->element_size_bits[0] = 1;
  layout->element_size_bits[1] = 0;
  layout->element_size_bits[2] = 0;

  layout->child_size_elements = 0;

  switch (storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_RUN_END_ENCODED:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[0] = NANOARROW_TYPE_UNINITIALIZED;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      layout->element_size_bits[0] = 0;
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_LARGE_LIST:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      break;

    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      break;

    case NANOARROW_TYPE_BOOL:
      layout->element_size_bits[1] = 1;
      break;

    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
      layout->element_size_bits[1] = 8;
      break;

    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_HALF_FLOAT:
      layout->element_size_bits[1] = 16;
      break;

    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DECIMAL32:
      layout->element_size_bits[1] = 32;
      break;
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_DECIMAL64:
      layout->element_size_bits[1] = 64;
      break;

    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      layout->element_size_bits[1] = 128;
      break;

    case NANOARROW_TYPE_DECIMAL256:
      layout->element_size_bits[1] = 256;
      break;

    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      layout->buffer_data_type[1] = NANOARROW_TYPE_BINARY;
      break;

    case NANOARROW_TYPE_DENSE_UNION:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_TYPE_ID;
      layout->buffer_data_type[0] = NANOARROW_TYPE_INT8;
      layout->element_size_bits[0] = 8;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_UNION_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_SPARSE_UNION:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_TYPE_ID;
      layout->buffer_data_type[0] = NANOARROW_TYPE_INT8;
      layout->element_size_bits[0] = 8;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      break;

    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = storage_type;
      break;

    case NANOARROW_TYPE_LARGE_STRING:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = NANOARROW_TYPE_STRING;
      break;
    case NANOARROW_TYPE_LARGE_BINARY:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = NANOARROW_TYPE_BINARY;
      break;

    case NANOARROW_TYPE_BINARY_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[1] = NANOARROW_TYPE_BINARY_VIEW;
      layout->element_size_bits[1] = 128;
      break;
    case NANOARROW_TYPE_STRING_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[1] = NANOARROW_TYPE_STRING_VIEW;
      layout->element_size_bits[1] = 128;
      break;

    case NANOARROW_TYPE_LIST_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_VIEW_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_SIZE;
      layout->buffer_data_type[2] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[2] = 32;
      break;
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_VIEW_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_SIZE;
      layout->buffer_data_type[2] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[2] = 64;
      break;

    default:
      break;
  }
}

void* ArrowMalloc(int64_t size) { return malloc(size); }

void* ArrowRealloc(void* ptr, int64_t size) { return realloc(ptr, size); }

void ArrowFree(void* ptr) { free(ptr); }

static uint8_t* ArrowBufferAllocatorMallocReallocate(
    struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t old_size,
    int64_t new_size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(old_size);
  return (uint8_t*)ArrowRealloc(ptr, new_size);
}

static void ArrowBufferAllocatorMallocFree(struct ArrowBufferAllocator* allocator,
                                           uint8_t* ptr, int64_t size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(size);
  if (ptr != NULL) {
    ArrowFree(ptr);
  }
}

static struct ArrowBufferAllocator ArrowBufferAllocatorMalloc = {
    &ArrowBufferAllocatorMallocReallocate, &ArrowBufferAllocatorMallocFree, NULL};

struct ArrowBufferAllocator ArrowBufferAllocatorDefault(void) {
  return ArrowBufferAllocatorMalloc;
}

static uint8_t* ArrowBufferDeallocatorReallocate(struct ArrowBufferAllocator* allocator,
                                                 uint8_t* ptr, int64_t old_size,
                                                 int64_t new_size) {
  NANOARROW_UNUSED(new_size);

  // Attempting to reallocate a buffer with a custom deallocator is
  // a programming error. In debug mode, crash here.
#if defined(NANOARROW_DEBUG)
  NANOARROW_PRINT_AND_DIE(ENOMEM,
                          "It is an error to reallocate a buffer whose allocator is "
                          "ArrowBufferDeallocator()");
#endif

  // In release mode, ensure the the deallocator is called exactly
  // once using the pointer it was given and return NULL, which
  // will trigger the caller to return ENOMEM.
  allocator->free(allocator, ptr, old_size);
  *allocator = ArrowBufferAllocatorDefault();
  return NULL;
}

struct ArrowBufferAllocator ArrowBufferDeallocator(
    void (*custom_free)(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                        int64_t size),
    void* private_data) {
  struct ArrowBufferAllocator allocator;
  allocator.reallocate = &ArrowBufferDeallocatorReallocate;
  allocator.free = custom_free;
  allocator.private_data = private_data;
  return allocator;
}

static const int kInt32DecimalDigits = 9;

static const uint64_t kUInt32PowersOfTen[] = {
    1ULL,      10ULL,      100ULL,      1000ULL,      10000ULL,
    100000ULL, 1000000ULL, 10000000ULL, 100000000ULL, 1000000000ULL};

// Adapted from Arrow C++ to use 32-bit words for better C portability
// https://github.com/apache/arrow/blob/cd3321b28b0c9703e5d7105d6146c1270bbadd7f/cpp/src/arrow/util/decimal.cc#L524-L544
static void ShiftAndAdd(struct ArrowStringView value, uint32_t* out, int64_t out_size) {
  // We use strtoll for parsing, which needs input that is null-terminated
  char chunk_string[16];

  for (int64_t posn = 0; posn < value.size_bytes;) {
    int64_t remaining = value.size_bytes - posn;

    int64_t group_size;
    if (remaining > kInt32DecimalDigits) {
      group_size = kInt32DecimalDigits;
    } else {
      group_size = remaining;
    }

    const uint64_t multiple = kUInt32PowersOfTen[group_size];

    memcpy(chunk_string, value.data + posn, group_size);
    chunk_string[group_size] = '\0';
    uint32_t chunk = (uint32_t)strtoll(chunk_string, NULL, 10);

    for (int64_t i = 0; i < out_size; i++) {
      uint64_t tmp = out[i];
      tmp *= multiple;
      tmp += chunk;
      out[i] = (uint32_t)(tmp & 0xFFFFFFFFULL);
      chunk = (uint32_t)(tmp >> 32);
    }
    posn += group_size;
  }
}

ArrowErrorCode ArrowDecimalSetDigits(struct ArrowDecimal* decimal,
                                     struct ArrowStringView value) {
  // Check for sign
  int is_negative = value.data[0] == '-';
  int has_sign = is_negative || value.data[0] == '+';
  value.data += has_sign;
  value.size_bytes -= has_sign;

  // Check all characters are digits that are not the negative sign
  for (int64_t i = 0; i < value.size_bytes; i++) {
    char c = value.data[i];
    if (c < '0' || c > '9') {
      return EINVAL;
    }
  }

  // Skip over leading 0s
  int64_t n_leading_zeroes = 0;
  for (int64_t i = 0; i < value.size_bytes; i++) {
    if (value.data[i] == '0') {
      n_leading_zeroes++;
    } else {
      break;
    }
  }

  value.data += n_leading_zeroes;
  value.size_bytes -= n_leading_zeroes;

  // Use 32-bit words for portability
  uint32_t words32[8];
  memset(words32, 0, sizeof(words32));
  int n_words32 = decimal->n_words > 0 ? decimal->n_words * 2 : 1;
  NANOARROW_DCHECK(n_words32 <= 8);
  memset(words32, 0, sizeof(words32));

  ShiftAndAdd(value, words32, n_words32);

  if (_ArrowIsLittleEndian() || n_words32 == 1) {
    memcpy(decimal->words, words32, sizeof(uint32_t) * n_words32);
  } else {
    uint64_t lo;
    uint64_t hi;

    for (int i = 0; i < decimal->n_words; i++) {
      lo = (uint64_t)words32[i * 2];
      hi = (uint64_t)words32[i * 2 + 1] << 32;
      decimal->words[decimal->n_words - i - 1] = lo | hi;
    }
  }

  if (is_negative) {
    ArrowDecimalNegate(decimal);
  }

  return NANOARROW_OK;
}

// Adapted from Arrow C++ for C
// https://github.com/apache/arrow/blob/cd3321b28b0c9703e5d7105d6146c1270bbadd7f/cpp/src/arrow/util/decimal.cc#L365
ArrowErrorCode ArrowDecimalAppendDigitsToBuffer(const struct ArrowDecimal* decimal,
                                                struct ArrowBuffer* buffer) {
  NANOARROW_DCHECK(decimal->n_words == 0 || decimal->n_words == 1 ||
                   decimal->n_words == 2 || decimal->n_words == 4);

  // For the 32-bit case, just use snprintf()
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, 16));
    int n_chars = snprintf((char*)buffer->data + buffer->size_bytes,
                           (buffer->capacity_bytes - buffer->size_bytes), "%d", value);
    if (n_chars <= 0) {
      return EINVAL;
    }

    buffer->size_bytes += n_chars;
    return NANOARROW_OK;
  }

  int is_negative = ArrowDecimalSign(decimal) < 0;

  uint64_t words_little_endian[4];
  if (decimal->n_words == 0) {
    words_little_endian[0] = 0;
    memcpy(words_little_endian, decimal->words, sizeof(uint32_t));
  } else if (decimal->low_word_index == 0) {
    memcpy(words_little_endian, decimal->words, decimal->n_words * sizeof(uint64_t));
  } else {
    for (int i = 0; i < decimal->n_words; i++) {
      words_little_endian[i] = decimal->words[decimal->n_words - i - 1];
    }
  }

  // We've already made a copy, so negate that if needed
  if (is_negative) {
    if (decimal->n_words == 0) {
      uint32_t elem = (uint32_t)words_little_endian[0];
      elem = ~elem + 1;
      words_little_endian[0] = (int32_t)elem;
    } else {
      uint64_t carry = 1;
      for (int i = 0; i < decimal->n_words; i++) {
        uint64_t elem = words_little_endian[i];
        elem = ~elem + carry;
        carry &= (elem == 0);
        words_little_endian[i] = elem;
      }
    }
  }

  // Find the most significant word that is non-zero
  int most_significant_elem_idx = -1;
  if (decimal->n_words == 0) {
    if (words_little_endian[0] != 0) {
      most_significant_elem_idx = 0;
    }
  } else {
    for (int i = decimal->n_words - 1; i >= 0; i--) {
      if (words_little_endian[i] != 0) {
        most_significant_elem_idx = i;
        break;
      }
    }
  }

  // If they are all zero, the output is just '0'
  if (most_significant_elem_idx == -1) {
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(buffer, '0'));
    return NANOARROW_OK;
  }

  // Define segments such that each segment represents 9 digits with the
  // least significant group of 9 digits first. For example, if the input represents
  // 9876543210123456789, then segments will be [123456789, 876543210, 9].
  // We handle at most a signed 256 bit integer, whose maximum value occupies 77
  // characters. Thus, we need at most 9 segments.
  const uint32_t k1e9 = 1000000000U;
  int num_segments = 0;
  uint32_t segments[9];
  memset(segments, 0, sizeof(segments));
  uint64_t* most_significant_elem = words_little_endian + most_significant_elem_idx;

  do {
    // Compute remainder = words_little_endian % 1e9 and words_little_endian =
    // words_little_endian / 1e9.
    uint32_t remainder = 0;
    uint64_t* elem = most_significant_elem;

    do {
      // Compute dividend = (remainder << 32) | *elem  (a virtual 96-bit integer);
      // *elem = dividend / 1e9;
      // remainder = dividend % 1e9.
      uint32_t hi = (uint32_t)(*elem >> 32);
      uint32_t lo = (uint32_t)(*elem & 0xFFFFFFFFULL);
      uint64_t dividend_hi = ((uint64_t)(remainder) << 32) | hi;
      uint64_t quotient_hi = dividend_hi / k1e9;
      remainder = (uint32_t)(dividend_hi % k1e9);
      uint64_t dividend_lo = ((uint64_t)(remainder) << 32) | lo;
      uint64_t quotient_lo = dividend_lo / k1e9;
      remainder = (uint32_t)(dividend_lo % k1e9);

      *elem = (quotient_hi << 32) | quotient_lo;
    } while (elem-- != words_little_endian);

    segments[num_segments++] = remainder;
  } while (*most_significant_elem != 0 || most_significant_elem-- != words_little_endian);

  // We know our output has no more than 9 digits per segment, plus a negative sign,
  // plus any further digits between our output of 9 digits plus enough
  // extra characters to ensure that snprintf() with n = 21 (maximum length of %lu
  // including a the null terminator) is bounded properly.
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, num_segments * 9 + 1 + 21 - 9));
  if (is_negative) {
    buffer->data[buffer->size_bytes++] = '-';
  }

  // The most significant segment should have no leading zeroes
  int n_chars = snprintf((char*)buffer->data + buffer->size_bytes, 21, "%lu",
                         (unsigned long)segments[num_segments - 1]);

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  buffer->size_bytes += n_chars;

  // Subsequent output needs to be left-padded with zeroes such that each segment
  // takes up exactly 9 digits.
  for (int i = num_segments - 2; i >= 0; i--) {
    int n_chars = snprintf((char*)buffer->data + buffer->size_bytes, 21, "%09lu",
                           (unsigned long)segments[i]);
    buffer->size_bytes += n_chars;
    NANOARROW_DCHECK(buffer->size_bytes <= buffer->capacity_bytes);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDecimalAppendStringToBuffer(const struct ArrowDecimal* decimal,
                                                struct ArrowBuffer* buffer) {
  int64_t buffer_size = buffer->size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowDecimalAppendDigitsToBuffer(decimal, buffer));
  int64_t digits_size = buffer->size_bytes - buffer_size;

  if (decimal->scale <= 0) {
    // e.g., digits are -12345 and scale is -2 -> -1234500
    // Just add zeros to the end
    for (int i = decimal->scale; i < 0; i++) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(buffer, '0'));
    }
    return NANOARROW_OK;
  }

  int is_negative = buffer->data[0] == '-';
  int64_t num_digits = digits_size - is_negative;
  if (num_digits <= decimal->scale) {
    // e.g., digits are -12345 and scale is 6 -> -0.012345
    // Insert "0.<some zeros>" between the (maybe) negative sign and the digits
    int64_t num_zeros_after_decimal = decimal->scale - num_digits;
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferResize(buffer, buffer->size_bytes + num_zeros_after_decimal + 2, 0));

    uint8_t* digits_start = buffer->data + is_negative;
    memmove(digits_start + num_zeros_after_decimal + 2, digits_start, num_digits);
    *digits_start++ = '0';
    *digits_start++ = '.';
    for (int i = 0; i < num_zeros_after_decimal; i++) {
      *digits_start++ = '0';
    }

  } else {
    // e.g., digits are -12345 and scale is 4 -> -1.2345
    // Insert a decimal point before scale digits of output
    NANOARROW_RETURN_NOT_OK(ArrowBufferResize(buffer, buffer->size_bytes + 1, 0));
    uint8_t* decimal_point_to_be = buffer->data + buffer->size_bytes - 1 - decimal->scale;
    memmove(decimal_point_to_be + 1, decimal_point_to_be, decimal->scale);
    *decimal_point_to_be = '.';
  }

  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/cuda.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#if defined(NANOARROW_DEVICE_WITH_CUDA)

#include <inttypes.h>

#include <cuda.h>

#include "nanoarrow/nanoarrow_device.h"

static inline void ArrowDeviceCudaSetError(CUresult err, const char* op,
                                           struct ArrowError* error) {
  if (error == NULL) {
    return;
  }

  const char* name = NULL;
  CUresult err_result = cuGetErrorName(err, &name);
  if (err_result != CUDA_SUCCESS || name == NULL) {
    name = "name unknown";
  }

  const char* description = NULL;
  err_result = cuGetErrorString(err, &description);
  if (err_result != CUDA_SUCCESS || description == NULL) {
    description = "description unknown";
  }

  ArrowErrorSet(error, "[%s][%s] %s", op, name, description);
}

#define _NANOARROW_CUDA_RETURN_NOT_OK_IMPL(NAME, EXPR, OP, ERROR) \
  do {                                                            \
    CUresult NAME = (EXPR);                                       \
    if (NAME != CUDA_SUCCESS) {                                   \
      ArrowDeviceCudaSetError(NAME, OP, ERROR);                   \
      return EIO;                                                 \
    }                                                             \
  } while (0)

#define NANOARROW_CUDA_RETURN_NOT_OK(EXPR, OP, ERROR)                                    \
  _NANOARROW_CUDA_RETURN_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(cuda_err_, __COUNTER__), EXPR, \
                                     OP, ERROR)

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_CUDA_ASSERT_OK_IMPL(NAME, EXPR, EXPR_STR)           \
  do {                                                                 \
    const CUresult NAME = (EXPR);                                      \
    if (NAME != CUDA_SUCCESS) NANOARROW_PRINT_AND_DIE(NAME, EXPR_STR); \
  } while (0)
#define NANOARROW_CUDA_ASSERT_OK(EXPR)                                                   \
  _NANOARROW_CUDA_ASSERT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, \
                                 #EXPR)
#else
#define NANOARROW_CUDA_ASSERT_OK(EXPR) (void)(EXPR)
#endif

struct ArrowDeviceCudaPrivate {
  CUdevice cu_device;
  CUcontext cu_context;
};

struct ArrowDeviceCudaAllocatorPrivate {
  ArrowDeviceType device_type;
  int64_t device_id;
  // When moving a buffer from CUDA_HOST to CUDA, the pointer used to access
  // the data changes but the pointer needed to pass to cudaFreeHost does not
  void* allocated_ptr;
};

static void ArrowDeviceCudaDeallocator(struct ArrowBufferAllocator* allocator,
                                       uint8_t* ptr, int64_t old_size) {
  NANOARROW_UNUSED(ptr);
  NANOARROW_UNUSED(old_size);

  struct ArrowDeviceCudaAllocatorPrivate* allocator_private =
      (struct ArrowDeviceCudaAllocatorPrivate*)allocator->private_data;

  switch (allocator_private->device_type) {
    case ARROW_DEVICE_CUDA:
      cuMemFree((CUdeviceptr)allocator_private->allocated_ptr);
      break;
    case ARROW_DEVICE_CUDA_HOST:
      NANOARROW_CUDA_ASSERT_OK(cuMemFreeHost(allocator_private->allocated_ptr));
      break;
    default:
      break;
  }

  ArrowFree(allocator_private);
}

static ArrowErrorCode ArrowDeviceCudaAllocateBufferAsync(struct ArrowDevice* device,
                                                         struct ArrowBuffer* buffer,
                                                         int64_t size_bytes,
                                                         CUstream hstream) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  struct ArrowDeviceCudaAllocatorPrivate* allocator_private =
      (struct ArrowDeviceCudaAllocatorPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceCudaAllocatorPrivate));
  if (allocator_private == NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
    return ENOMEM;
  }

  CUresult err;
  void* ptr = NULL;
  const char* op = "";
  switch (device->device_type) {
    case ARROW_DEVICE_CUDA: {
      CUdeviceptr dptr = 0;

      // cuMemalloc requires non-zero size_bytes
      if (size_bytes > 0) {
        err = cuMemAllocAsync(&dptr, (size_t)size_bytes, hstream);
      } else {
        err = CUDA_SUCCESS;
      }

      ptr = (void*)dptr;
      op = "cuMemAlloc";
      break;
    }
    case ARROW_DEVICE_CUDA_HOST:
      err = cuMemAllocHost(&ptr, (size_t)size_bytes);
      op = "cuMemAllocHost";
      break;
    default:
      cuCtxPopCurrent(&unused);
      ArrowFree(allocator_private);
      return EINVAL;
  }

  if (err != CUDA_SUCCESS) {
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
    ArrowFree(allocator_private);
    NANOARROW_CUDA_RETURN_NOT_OK(err, op, NULL);
  }

  allocator_private->device_id = device->device_id;
  allocator_private->device_type = device->device_type;
  allocator_private->allocated_ptr = ptr;

  buffer->data = (uint8_t*)ptr;
  buffer->size_bytes = size_bytes;
  buffer->capacity_bytes = size_bytes;
  buffer->allocator =
      ArrowBufferDeallocator(&ArrowDeviceCudaDeallocator, allocator_private);

  NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  return NANOARROW_OK;
}

struct ArrowDeviceCudaArrayPrivate {
  struct ArrowArray parent;
  CUevent cu_event;
};

static void ArrowDeviceCudaArrayRelease(struct ArrowArray* array) {
  struct ArrowDeviceCudaArrayPrivate* private_data =
      (struct ArrowDeviceCudaArrayPrivate*)array->private_data;

  if (private_data->cu_event != NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(private_data->cu_event));
  }

  ArrowArrayRelease(&private_data->parent);
  ArrowFree(private_data);
  array->release = NULL;
}

static ArrowErrorCode ArrowDeviceCudaArrayInitInternal(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, CUevent cu_event) {
  struct ArrowDeviceCudaArrayPrivate* array_private =
      (struct ArrowDeviceCudaArrayPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceCudaArrayPrivate));
  if (array_private == NULL) {
    return ENOMEM;
  }

  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->array = *array;
  device_array->array.private_data = array_private;
  device_array->array.release = &ArrowDeviceCudaArrayRelease;
  ArrowArrayMove(array, &array_private->parent);

  device_array->device_id = device->device_id;
  device_array->device_type = device->device_type;

  if (cu_event != NULL) {
    array_private->cu_event = cu_event;
    device_array->sync_event = &array_private->cu_event;
  } else {
    array_private->cu_event = NULL;
    device_array->sync_event = NULL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaArrayInitAsync(struct ArrowDevice* device,
                                                    struct ArrowDeviceArray* device_array,
                                                    struct ArrowArray* array,
                                                    void* sync_event, void* stream) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  CUevent cu_event;
  if (sync_event == NULL) {
    cu_event = NULL;
  } else {
    cu_event = *((CUevent*)sync_event);
  }

  // If the stream was passed, it means that we are required to ensure that
  // the event that is exported by the output array captures the work that
  // has been done on stream. If we were not given an event to take ownership of,
  // this means we need to create one.
  CUevent cu_event_tmp = NULL;
  CUresult err;

  if (stream != NULL && cu_event == NULL) {
    // Event is faster with timing disabled (a user can provide their
    // own event if they want timing enabled)
    err = cuEventCreate(&cu_event_tmp, CU_EVENT_DISABLE_TIMING);
    if (err != CUDA_SUCCESS) {
      NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
      NANOARROW_CUDA_RETURN_NOT_OK(err, "cuEventCreate", NULL);
    }

    cu_event = cu_event_tmp;
  }

  if (stream != NULL) {
    err = cuEventRecord(cu_event, *((CUstream*)stream));
    if (err != CUDA_SUCCESS) {
      NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
      if (cu_event_tmp != NULL) {
        NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(cu_event_tmp));
      }

      NANOARROW_CUDA_RETURN_NOT_OK(err, "cuEventCreate", NULL);
    }
  }

  int result = ArrowDeviceCudaArrayInitInternal(device, device_array, array, cu_event);
  NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  if (result != NANOARROW_OK) {
    if (cu_event_tmp != NULL) {
      NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(cu_event_tmp));
    }

    return result;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaBufferCopyAsyncInternal(
    struct ArrowDevice* device_src, struct ArrowBufferView src,
    struct ArrowDevice* device_dst, struct ArrowBufferView dst, int* n_pop_context,
    struct ArrowError* error, CUstream hstream) {
  // Note: the device_src/sync event must be synchronized before calling these methods,
  // even though the cuMemcpyXXX() functions may do this automatically in some cases.

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_CUDA) {
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;
    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(dst_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyHtoDAsync((CUdeviceptr)dst.data.data, src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyHtoD", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CUDA &&
             device_src->device_id == device_dst->device_id) {
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(dst_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyDtoDAsync((CUdeviceptr)dst.data.data, (CUdeviceptr)src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyDtoDAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CUDA) {
    struct ArrowDeviceCudaPrivate* src_private =
        (struct ArrowDeviceCudaPrivate*)device_src->private_data;
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyPeerAsync((CUdeviceptr)dst.data.data, dst_private->cu_context,
                          (CUdeviceptr)src.data.data, src_private->cu_context,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyPeerAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    struct ArrowDeviceCudaPrivate* src_private =
        (struct ArrowDeviceCudaPrivate*)device_src->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(src_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;
    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyDtoHAsync((void*)dst.data.data, (CUdeviceptr)src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyDtoHAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CPU &&
             device_dst->device_type == ARROW_DEVICE_CUDA_HOST) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
             device_dst->device_type == ARROW_DEVICE_CUDA_HOST) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else {
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaBufferCopyAsync(struct ArrowDevice* device_src,
                                                     struct ArrowBufferView src,
                                                     struct ArrowDevice* device_dst,
                                                     struct ArrowBufferView dst,
                                                     void* stream) {
  if (stream == NULL) {
    return EINVAL;
  }

  CUstream hstream = *((CUstream*)stream);

  int n_pop_context = 0;
  struct ArrowError error;

  int result = ArrowDeviceCudaBufferCopyAsyncInternal(device_src, src, device_dst, dst,
                                                      &n_pop_context, &error, hstream);
  for (int i = 0; i < n_pop_context; i++) {
    CUcontext unused;
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  }

  return result;
}

static ArrowErrorCode ArrowDeviceCudaBufferInitAsync(struct ArrowDevice* device_src,
                                                     struct ArrowBufferView src,
                                                     struct ArrowDevice* device_dst,
                                                     struct ArrowBuffer* dst,
                                                     void* stream) {
  if (stream == NULL) {
    return EINVAL;
  }

  CUstream hstream = *((CUstream*)stream);

  struct ArrowBuffer tmp;

  switch (device_dst->device_type) {
    case ARROW_DEVICE_CUDA:
    case ARROW_DEVICE_CUDA_HOST:
      NANOARROW_RETURN_NOT_OK(
          ArrowDeviceCudaAllocateBufferAsync(device_dst, &tmp, src.size_bytes, hstream));
      break;
    case ARROW_DEVICE_CPU:
      ArrowBufferInit(&tmp);
      NANOARROW_RETURN_NOT_OK(ArrowBufferResize(&tmp, src.size_bytes, 0));
      break;
    default:
      return ENOTSUP;
  }

  struct ArrowBufferView tmp_view;
  tmp_view.data.data = tmp.data;
  tmp_view.size_bytes = tmp.size_bytes;
  int result =
      ArrowDeviceCudaBufferCopyAsync(device_src, src, device_dst, tmp_view, &hstream);
  if (result != NANOARROW_OK) {
    ArrowBufferReset(&tmp);
    return result;
  }

  ArrowBufferMove(&tmp, dst);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaSynchronize(struct ArrowDevice* device,
                                                 void* sync_event, void* stream,
                                                 struct ArrowError* error) {
  if (sync_event == NULL) {
    return NANOARROW_OK;
  }

  if (device->device_type != ARROW_DEVICE_CUDA &&
      device->device_type != ARROW_DEVICE_CUDA_HOST) {
    return ENOTSUP;
  }

  // Sync functions require a context to be set
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  // Memory for cuda_event is owned by the ArrowArray member of the ArrowDeviceArray
  CUevent* cu_event = (CUevent*)sync_event;
  CUstream* cu_stream = (CUstream*)stream;
  CUresult err = CUDA_SUCCESS;
  const char* op = "";

  if (cu_stream == NULL && cu_event != NULL) {
    err = cuEventSynchronize(*cu_event);
    op = "cuEventSynchronize";
  } else if (cu_stream != NULL && cu_event == NULL) {
    err = cuStreamSynchronize(*cu_stream);
    op = "cuStreamSynchronize";
  } else if (cu_stream != NULL && cu_event != NULL) {
    err = cuStreamWaitEvent(*cu_stream, *cu_event, CU_EVENT_WAIT_DEFAULT);
    op = "cuStreamWaitEvent";
  }

  NANOARROW_ASSERT_OK(cuCtxPopCurrent(&unused));
  NANOARROW_CUDA_RETURN_NOT_OK(err, op, error);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaArrayMove(struct ArrowDevice* device_src,
                                               struct ArrowDeviceArray* src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowDeviceArray* dst) {
  // Note that the case where the devices are the same is handled before this

  if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
      device_dst->device_type == ARROW_DEVICE_CPU) {
    // Move: the array's release callback is responsible for cudaFreeHost or
    // deregistration (or perhaps this has been handled at a higher level).
    // We do have to wait on the sync event, though, because this has to be NULL
    // for a CPU device array.
    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceCudaSynchronize(device_src, src->sync_event, NULL, NULL));
    ArrowDeviceArrayMove(src, dst);
    dst->device_type = device_dst->device_type;
    dst->device_id = device_dst->device_id;
    dst->sync_event = NULL;

    return NANOARROW_OK;
  }

  // TODO: We can theoretically also do a move from CUDA_HOST to CUDA

  return ENOTSUP;
}

static void ArrowDeviceCudaRelease(struct ArrowDevice* device) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;
  NANOARROW_CUDA_ASSERT_OK(cuDevicePrimaryCtxRelease(private_data->cu_device));
  ArrowFree(device->private_data);
  device->release = NULL;
}

static ArrowErrorCode ArrowDeviceCudaInitDevice(struct ArrowDevice* device,
                                                ArrowDeviceType device_type,
                                                int64_t device_id,
                                                struct ArrowError* error) {
  switch (device_type) {
    case ARROW_DEVICE_CUDA:
    case ARROW_DEVICE_CUDA_HOST:
      break;
    default:
      ArrowErrorSet(error, "Device type code %" PRId32 " not supported", device_type);
      return EINVAL;
  }

  CUdevice cu_device;
  NANOARROW_CUDA_RETURN_NOT_OK(cuDeviceGet(&cu_device, (int)device_id), "cuDeviceGet",
                               error);

  CUcontext cu_context;
  NANOARROW_CUDA_RETURN_NOT_OK(cuDevicePrimaryCtxRetain(&cu_context, cu_device),
                               "cuDevicePrimaryCtxRetain", error);

  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)ArrowMalloc(sizeof(struct ArrowDeviceCudaPrivate));
  if (private_data == NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuDevicePrimaryCtxRelease(cu_device));
    ArrowErrorSet(error, "out of memory");
    return ENOMEM;
  }

  device->device_type = device_type;
  device->device_id = device_id;
  device->array_init = &ArrowDeviceCudaArrayInitAsync;
  device->array_move = &ArrowDeviceCudaArrayMove;
  device->buffer_init = &ArrowDeviceCudaBufferInitAsync;
  device->buffer_move = NULL;
  device->buffer_copy = &ArrowDeviceCudaBufferCopyAsync;
  device->synchronize_event = &ArrowDeviceCudaSynchronize;
  device->release = &ArrowDeviceCudaRelease;

  private_data->cu_device = cu_device;
  private_data->cu_context = cu_context;
  device->private_data = private_data;

  return NANOARROW_OK;
}

struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type, int64_t device_id) {
  CUresult err;
  int n_devices;

  static struct ArrowDevice* devices_singleton = NULL;
  if (devices_singleton == NULL) {
    err = cuInit(0);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }

    err = cuDeviceGetCount(&n_devices);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }

    if (n_devices == 0) {
      return NULL;
    }

    devices_singleton =
        (struct ArrowDevice*)ArrowMalloc(2 * n_devices * sizeof(struct ArrowDevice));
    if (devices_singleton == NULL) {
      return NULL;
    }

    int result = NANOARROW_OK;
    memset(devices_singleton, 0, 2 * n_devices * sizeof(struct ArrowDevice));

    for (int i = 0; i < n_devices; i++) {
      result =
          ArrowDeviceCudaInitDevice(devices_singleton + i, ARROW_DEVICE_CUDA, i, NULL);
      if (result != NANOARROW_OK) {
        break;
      }

      result = ArrowDeviceCudaInitDevice(devices_singleton + n_devices + i,
                                         ARROW_DEVICE_CUDA_HOST, i, NULL);
      if (result != NANOARROW_OK) {
        break;
      }
    }

    if (result != NANOARROW_OK) {
      for (int i = 0; i < n_devices; i++) {
        if (devices_singleton[i].release != NULL) {
          devices_singleton[i].release(&(devices_singleton[i]));
        }
      }

      ArrowFree(devices_singleton);
      devices_singleton = NULL;
      return NULL;
    }

  } else {
    err = cuDeviceGetCount(&n_devices);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }
  }

  if (device_id < 0 || device_id >= n_devices) {
    return NULL;
  }

  switch (device_type) {
    case ARROW_DEVICE_CUDA:
      return devices_singleton + device_id;
    case ARROW_DEVICE_CUDA_HOST:
      return devices_singleton + n_devices + device_id;
    default:
      return NULL;
  }
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/device.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>

#include "nanoarrow/nanoarrow.h"
#include "nanoarrow/nanoarrow_device.h"

ArrowErrorCode ArrowDeviceCheckRuntime(struct ArrowError* error) {
  const char* nanoarrow_runtime_version = ArrowNanoarrowVersion();
  const char* nanoarrow_ipc_build_time_version = NANOARROW_VERSION;

  if (strcmp(nanoarrow_runtime_version, nanoarrow_ipc_build_time_version) != 0) {
    ArrowErrorSet(error, "Expected nanoarrow runtime version '%s' but found version '%s'",
                  nanoarrow_ipc_build_time_version, nanoarrow_runtime_version);
    return EINVAL;
  }

  return NANOARROW_OK;
}

static void ArrowDeviceArrayInitDefault(struct ArrowDevice* device,
                                        struct ArrowDeviceArray* device_array,
                                        struct ArrowArray* array) {
  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->device_type = device->device_type;
  device_array->device_id = device->device_id;
  ArrowArrayMove(array, &device_array->array);
}

static ArrowErrorCode ArrowDeviceCpuBufferInitAsync(struct ArrowDevice* device_src,
                                                    struct ArrowBufferView src,
                                                    struct ArrowDevice* device_dst,
                                                    struct ArrowBuffer* dst,
                                                    void* stream) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  ArrowBufferInit(dst);
  dst->allocator = ArrowBufferAllocatorDefault();
  NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(dst, src.data.as_uint8, src.size_bytes));
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuBufferMove(struct ArrowDevice* device_src,
                                               struct ArrowBuffer* src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowBuffer* dst) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  ArrowBufferMove(src, dst);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuBufferCopy(struct ArrowDevice* device_src,
                                               struct ArrowBufferView src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowBufferView dst, void* stream) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  memcpy((uint8_t*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuSynchronize(struct ArrowDevice* device,
                                                void* sync_event, void* stream,
                                                struct ArrowError* error) {
  switch (device->device_type) {
    case ARROW_DEVICE_CPU:
      if (sync_event != NULL || stream != NULL) {
        ArrowErrorSet(error, "sync_event and stream must be NULL for ARROW_DEVICE_CPU");
        return EINVAL;
      } else {
        return NANOARROW_OK;
      }
    default:
      ArrowErrorSet(error, "Expected CPU device but got device type %d",
                    (int)device->device_id);
      return ENOTSUP;
  }
}

static void ArrowDeviceCpuRelease(struct ArrowDevice* device) { device->release = NULL; }

struct ArrowDevice* ArrowDeviceCpu(void) {
  static struct ArrowDevice* cpu_device_singleton = NULL;
  if (cpu_device_singleton == NULL) {
    cpu_device_singleton = (struct ArrowDevice*)ArrowMalloc(sizeof(struct ArrowDevice));
    ArrowDeviceInitCpu(cpu_device_singleton);
  }

  return cpu_device_singleton;
}

void ArrowDeviceInitCpu(struct ArrowDevice* device) {
  device->device_type = ARROW_DEVICE_CPU;
  device->device_id = -1;
  device->array_init = NULL;
  device->array_move = NULL;
  device->buffer_init = &ArrowDeviceCpuBufferInitAsync;
  device->buffer_move = &ArrowDeviceCpuBufferMove;
  device->buffer_copy = &ArrowDeviceCpuBufferCopy;
  device->synchronize_event = &ArrowDeviceCpuSynchronize;
  device->release = &ArrowDeviceCpuRelease;
  device->private_data = NULL;
}

struct ArrowDevice* ArrowDeviceResolve(ArrowDeviceType device_type, int64_t device_id) {
  NANOARROW_UNUSED(device_id);
  if (device_type == ARROW_DEVICE_CPU) {
    return ArrowDeviceCpu();
  }

  if (device_type == ARROW_DEVICE_METAL) {
    struct ArrowDevice* default_device = ArrowDeviceMetalDefaultDevice();
    if (device_id == default_device->device_id) {
      return default_device;
    }
  }

  if (device_type == ARROW_DEVICE_CUDA || device_type == ARROW_DEVICE_CUDA_HOST) {
    return ArrowDeviceCuda(device_type, device_id);
  }

  return NULL;
}

ArrowErrorCode ArrowDeviceArrayInitAsync(struct ArrowDevice* device,
                                         struct ArrowDeviceArray* device_array,
                                         struct ArrowArray* array, void* sync_event,
                                         void* stream) {
  if (device->array_init != NULL) {
    return device->array_init(device, device_array, array, sync_event, stream);
  }

  // Sync event and stream aren't handled by the fallback implementation
  if (sync_event != NULL || stream != NULL) {
    return EINVAL;
  }

  ArrowDeviceArrayInitDefault(device, device_array, array);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceBufferInitAsync(struct ArrowDevice* device_src,
                                          struct ArrowBufferView src,
                                          struct ArrowDevice* device_dst,
                                          struct ArrowBuffer* dst, void* stream) {
  int result = device_dst->buffer_init(device_src, src, device_dst, dst, stream);
  if (result == ENOTSUP) {
    result = device_src->buffer_init(device_src, src, device_dst, dst, stream);
  }

  return result;
}

ArrowErrorCode ArrowDeviceBufferMove(struct ArrowDevice* device_src,
                                     struct ArrowBuffer* src,
                                     struct ArrowDevice* device_dst,
                                     struct ArrowBuffer* dst) {
  int result = device_dst->buffer_move(device_src, src, device_dst, dst);
  if (result == ENOTSUP) {
    result = device_src->buffer_move(device_src, src, device_dst, dst);
  }

  return result;
}

ArrowErrorCode ArrowDeviceBufferCopyAsync(struct ArrowDevice* device_src,
                                          struct ArrowBufferView src,
                                          struct ArrowDevice* device_dst,
                                          struct ArrowBufferView dst, void* stream) {
  int result = device_dst->buffer_copy(device_src, src, device_dst, dst, stream);
  if (result == ENOTSUP) {
    result = device_src->buffer_copy(device_src, src, device_dst, dst, stream);
  }

  return result;
}

struct ArrowBasicDeviceArrayStreamPrivate {
  struct ArrowDevice* device;
  struct ArrowArrayStream naive_stream;
};

static int ArrowDeviceBasicArrayStreamGetSchema(
    struct ArrowDeviceArrayStream* array_stream, struct ArrowSchema* schema) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  return private_data->naive_stream.get_schema(&private_data->naive_stream, schema);
}

static int ArrowDeviceBasicArrayStreamGetNext(struct ArrowDeviceArrayStream* array_stream,
                                              struct ArrowDeviceArray* device_array) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;

  struct ArrowArray tmp;
  NANOARROW_RETURN_NOT_OK(
      private_data->naive_stream.get_next(&private_data->naive_stream, &tmp));
  int result = ArrowDeviceArrayInit(private_data->device, device_array, &tmp, NULL);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  return NANOARROW_OK;
}

static const char* ArrowDeviceBasicArrayStreamGetLastError(
    struct ArrowDeviceArrayStream* array_stream) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  return private_data->naive_stream.get_last_error(&private_data->naive_stream);
}

static void ArrowDeviceBasicArrayStreamRelease(
    struct ArrowDeviceArrayStream* array_stream) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  ArrowArrayStreamRelease(&private_data->naive_stream);
  ArrowFree(private_data);
  array_stream->release = NULL;
}

ArrowErrorCode ArrowDeviceBasicArrayStreamInit(
    struct ArrowDeviceArrayStream* device_array_stream,
    struct ArrowArrayStream* array_stream, struct ArrowDevice* device) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)ArrowMalloc(
          sizeof(struct ArrowBasicDeviceArrayStreamPrivate));
  if (private_data == NULL) {
    return ENOMEM;
  }

  private_data->device = device;
  ArrowArrayStreamMove(array_stream, &private_data->naive_stream);

  device_array_stream->device_type = device->device_type;
  device_array_stream->get_schema = &ArrowDeviceBasicArrayStreamGetSchema;
  device_array_stream->get_next = &ArrowDeviceBasicArrayStreamGetNext;
  device_array_stream->get_last_error = &ArrowDeviceBasicArrayStreamGetLastError;
  device_array_stream->release = &ArrowDeviceBasicArrayStreamRelease;
  device_array_stream->private_data = private_data;
  return NANOARROW_OK;
}

void ArrowDeviceArrayViewInit(struct ArrowDeviceArrayView* device_array_view) {
  memset(device_array_view, 0, sizeof(struct ArrowDeviceArrayView));
}

void ArrowDeviceArrayViewReset(struct ArrowDeviceArrayView* device_array_view) {
  ArrowArrayViewReset(&device_array_view->array_view);
  device_array_view->device = NULL;
}

ArrowErrorCode ArrowDeviceArrayViewSetArrayMinimal(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error) {
  // Resolve device
  struct ArrowDevice* device =
      ArrowDeviceResolve(device_array->device_type, device_array->device_id);
  if (device == NULL) {
    ArrowErrorSet(error,
                  "Can't resolve device with type %" PRId32 " and identifier %" PRId64,
                  device_array->device_type, device_array->device_id);
    return EINVAL;
  }

  // Set the device array device
  device_array_view->device = device;

  // Populate the array_view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayMinimal(&device_array_view->array_view,
                                                        &device_array->array, error));

  // Populate the sync_event
  device_array_view->sync_event = device_array->sync_event;

  return NANOARROW_OK;
}

// Walks the tree of arrays to count the number of buffers with unknown size
// and the number of bytes we need to copy from a device buffer to find it.
static ArrowErrorCode ArrowDeviceArrayViewWalkUnknownBufferSizes(
    struct ArrowArrayView* array_view, int64_t* offset_buffer_size) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->length == 0 || array_view->buffer_views[1].size_bytes == 0) {
        array_view->buffer_views[2].size_bytes = 0;
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        *offset_buffer_size += array_view->layout.element_size_bits[1] / 8;
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
        array_view->children[i], offset_buffer_size));
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
        array_view->dictionary, offset_buffer_size));
  }

  return NANOARROW_OK;
}

// Walks the tree of arrays and launches an async copy of the relevant
// item in the array's offset buffer to the temporary buffer we've just
// allocated to collect these values.
static ArrowErrorCode ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
    struct ArrowDevice* device, struct ArrowArrayView* array_view,
    uint8_t** offset_value_dst, void* stream) {
  int64_t offset_plus_length = array_view->offset + array_view->length;

  struct ArrowBufferView src_view;
  struct ArrowBufferView dst_view;

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        src_view.data.as_int32 =
            array_view->buffer_views[1].data.as_int32 + offset_plus_length;
        src_view.size_bytes = sizeof(int32_t);
        dst_view.data.as_uint8 = *offset_value_dst;
        dst_view.size_bytes = sizeof(int32_t);

        NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferCopyAsync(
            device, src_view, ArrowDeviceCpu(), dst_view, stream));

        (*offset_value_dst) += sizeof(int32_t);
      }
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        src_view.data.as_int64 =
            array_view->buffer_views[1].data.as_int64 + offset_plus_length;
        src_view.size_bytes = sizeof(int64_t);
        dst_view.data.as_uint8 = *offset_value_dst;
        dst_view.size_bytes = sizeof(int64_t);

        NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferCopyAsync(
            device, src_view, ArrowDeviceCpu(), dst_view, stream));

        (*offset_value_dst) += sizeof(int64_t);
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
        device, array_view->children[i], offset_value_dst, stream));
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
        device, array_view->dictionary, offset_value_dst, stream));
  }

  return NANOARROW_OK;
}

// After synchronizing the stream with the CPU to ensure that all of the
// buffer sizes have been copied to the our temporary buffer, relay them
// back to the appropriate buffer view so that the buffer copier can
// do its thing.
static void ArrowDeviceArrayViewCollectUnknownBufferSizes(
    struct ArrowArrayView* array_view, uint8_t** offset_value_dst) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        int32_t size_bytes_32;
        memcpy(&size_bytes_32, *offset_value_dst, sizeof(int32_t));
        array_view->buffer_views[2].size_bytes = size_bytes_32;
        (*offset_value_dst) += sizeof(int32_t);
      }
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        memcpy(&array_view->buffer_views[2].size_bytes, *offset_value_dst,
               sizeof(int64_t));
        (*offset_value_dst) += sizeof(int64_t);
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    ArrowDeviceArrayViewCollectUnknownBufferSizes(array_view->children[i],
                                                  offset_value_dst);
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    ArrowDeviceArrayViewCollectUnknownBufferSizes(array_view->dictionary,
                                                  offset_value_dst);
  }
}

static ArrowErrorCode ArrowDeviceArrayViewEnsureBufferSizesAsync(
    struct ArrowDeviceArrayView* device_array_view, void* stream,
    struct ArrowError* error) {
  // Walk the tree of arrays to check for buffers whose size we don't know
  int64_t temp_buffer_length_bytes_required = 0;
  NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
      &device_array_view->array_view, &temp_buffer_length_bytes_required));

  // If there are no such arrays (e.g., there are no string or binary arrays in the tree),
  // we don't have to do anything extra
  if (temp_buffer_length_bytes_required == 0) {
    return NANOARROW_OK;
  }

  // Ensure that the stream provided waits on the array's sync event
  NANOARROW_RETURN_NOT_OK(device_array_view->device->synchronize_event(
      device_array_view->device, device_array_view->sync_event, stream, error));

  // Allocate a buffer big enough to hold all the offset values we need to
  // copy from the GPU
  struct ArrowBuffer buffer;
  ArrowBufferInit(&buffer);
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferResize(&buffer, temp_buffer_length_bytes_required, 0));

  uint8_t* cursor = buffer.data;
  int result = ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
      device_array_view->device, &device_array_view->array_view, &cursor, stream);
  if (result != NANOARROW_OK) {
    ArrowBufferReset(&buffer);
    return result;
  }

  NANOARROW_DCHECK(cursor == (buffer.data + buffer.size_bytes));

  // Synchronize the stream with the CPU
  result = device_array_view->device->synchronize_event(device_array_view->device, NULL,
                                                        stream, error);

  // Collect the values from the temporary buffer
  cursor = buffer.data;
  ArrowDeviceArrayViewCollectUnknownBufferSizes(&device_array_view->array_view, &cursor);
  NANOARROW_DCHECK(cursor == (buffer.data + buffer.size_bytes));
  ArrowBufferReset(&buffer);

  return result;
}

ArrowErrorCode ArrowDeviceArrayViewSetArrayAsync(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    void* stream, struct ArrowError* error) {
  // Populate the array view with all information accessible from the CPU
  NANOARROW_RETURN_NOT_OK(
      ArrowDeviceArrayViewSetArrayMinimal(device_array_view, device_array, error));

  NANOARROW_RETURN_NOT_OK(
      ArrowDeviceArrayViewEnsureBufferSizesAsync(device_array_view, stream, error));

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceArrayViewCopyInternal(struct ArrowDevice* device_src,
                                                       struct ArrowArrayView* src,
                                                       struct ArrowDevice* device_dst,
                                                       struct ArrowArray* dst,
                                                       void* stream) {
  // Currently no attempt to minimize the amount of memory copied (i.e.,
  // by applying offset + length and copying potentially fewer bytes)
  dst->length = src->length;
  dst->offset = src->offset;
  dst->null_count = src->null_count;

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (src->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferInitAsync(
        device_src, src->buffer_views[i], device_dst, ArrowArrayBuffer(dst, i), stream));
  }

  for (int64_t i = 0; i < src->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewCopyInternal(
        device_src, src->children[i], device_dst, dst->children[i], stream));
  }

  if (src->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewCopyInternal(
        device_src, src->dictionary, device_dst, dst->dictionary, stream));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceArrayViewCopyAsync(struct ArrowDeviceArrayView* src,
                                             struct ArrowDevice* device_dst,
                                             struct ArrowDeviceArray* dst, void* stream) {
  // Ensure src has all buffer sizes defined
  NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewEnsureBufferSizesAsync(src, stream, NULL));

  struct ArrowArray tmp;
  NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromArrayView(&tmp, &src->array_view, NULL));

  int result = ArrowDeviceArrayViewCopyInternal(src->device, &src->array_view, device_dst,
                                                &tmp, stream);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  // If we are copying to the CPU, we need to synchronize the stream because we
  // can't populate a sync event for a CPU array.
  if (device_dst->device_type == ARROW_DEVICE_CPU) {
    result = src->device->synchronize_event(src->device, NULL, stream, NULL);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(&tmp);
      return result;
    }

    stream = NULL;
  }

  result = ArrowArrayFinishBuilding(&tmp, NANOARROW_VALIDATION_LEVEL_MINIMAL, NULL);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  result = ArrowDeviceArrayInitAsync(device_dst, dst, &tmp, NULL, stream);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  return result;
}

ArrowErrorCode ArrowDeviceArrayMoveToDevice(struct ArrowDeviceArray* src,
                                            struct ArrowDevice* device_dst,
                                            struct ArrowDeviceArray* dst) {
  // Can always move from the same device to the same device
  if (src->device_type == device_dst->device_type &&
      src->device_id == device_dst->device_id) {
    ArrowDeviceArrayMove(src, dst);
    return NANOARROW_OK;
  }

  struct ArrowDevice* device_src = ArrowDeviceResolve(src->device_type, src->device_id);
  if (device_src == NULL) {
    return EINVAL;
  }

  // See if the source knows how to move
  int result;
  if (device_src->array_move != NULL) {
    result = device_src->array_move(device_src, src, device_dst, dst);
    if (result != ENOTSUP) {
      return result;
    }
  }

  // See if the destination knows how to move
  if (device_dst->array_move != NULL) {
    NANOARROW_RETURN_NOT_OK(device_dst->array_move(device_src, src, device_dst, dst));
  }

  return NANOARROW_OK;
}

#if !defined(NANOARROW_DEVICE_WITH_CUDA)
struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type, int64_t device_id) {
  NANOARROW_UNUSED(device_type);
  NANOARROW_UNUSED(device_id);

  return NULL;
}
#endif

#if !defined(NANOARROW_DEVICE_WITH_METAL)
struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void) { return NULL; }

ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                 struct ArrowError* error) {
  NANOARROW_UNUSED(device);

  ArrowErrorSet(error, "nanoarrow_device not built with Metal support");
  return ENOTSUP;
}

ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer) {
  NANOARROW_UNUSED(buffer);
  return ENOTSUP;
}

ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array) {
  NANOARROW_UNUSED(array);
  return ENOTSUP;
}
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal.cc <==

// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <string.h>
#include <unistd.h>

#include "nanoarrow/device/metal_impl.h"
#include "nanoarrow/nanoarrow_device.hpp"

// If non-null, caller must ->release() the return value. This doesn't
// release the underlying memory (which must be managed separately).
static MTL::Buffer* ArrowDeviceMetalWrapBufferNonOwning(MTL::Device* mtl_device,
                                                        const void* arbitrary_addr,
                                                        int64_t size_bytes = -1) {
  // Cache the page size from the system call
  static int pagesize = 0;
  if (pagesize == 0) {
    pagesize = getpagesize();
  }

  // If we don't know the size of the buffer yet, try pagesize
  if (size_bytes == -1) {
    size_bytes = pagesize;
  }

  // We can wrap any zero-size buffer
  if (size_bytes == 0) {
    return mtl_device->newBuffer(0, MTL::ResourceStorageModeShared);
  }

  int64_t allocation_size;
  if (size_bytes % pagesize == 0) {
    allocation_size = size_bytes;
  } else {
    allocation_size = (size_bytes / pagesize) + 1 * pagesize;
  }

  // Will return nullptr if the memory is improperly aligned
  return mtl_device->newBuffer(arbitrary_addr, allocation_size,
                               MTL::ResourceStorageModeShared, nullptr);
}

static uint8_t* ArrowDeviceMetalAllocatorReallocate(
    struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t old_size,
    int64_t new_size) {
  NANOARROW_UNUSED(allocator);

  // Cache the page size from the system call
  static int pagesize = 0;
  if (pagesize == 0) {
    pagesize = getpagesize();
  }

  int64_t allocation_size;
  if (new_size % pagesize == 0) {
    allocation_size = new_size;
  } else {
    allocation_size = (new_size / pagesize) + 1 * pagesize;
  }

  // If growing an existing buffer but the allocation size is still big enough,
  // return the same pointer and do nothing.
  if (ptr != nullptr && new_size >= old_size && new_size <= allocation_size) {
    return ptr;
  }

  int64_t copy_size;
  if (new_size > old_size) {
    copy_size = old_size;
  } else {
    copy_size = new_size;
  }

  void* new_ptr = nullptr;
  posix_memalign(&new_ptr, pagesize, allocation_size);
  if (new_ptr != nullptr && ptr != nullptr) {
    memcpy(new_ptr, ptr, copy_size);
  }

  if (ptr != nullptr) {
    free(ptr);
  }

  return reinterpret_cast<uint8_t*>(new_ptr);
}

static void ArrowDeviceMetalAllocatorFree(struct ArrowBufferAllocator* allocator,
                                          uint8_t* ptr, int64_t old_size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(old_size);
  free(ptr);
}

ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer) {
  buffer->allocator.reallocate = &ArrowDeviceMetalAllocatorReallocate;
  buffer->allocator.free = &ArrowDeviceMetalAllocatorFree;
  buffer->allocator.private_data = nullptr;
  buffer->data = nullptr;
  buffer->size_bytes = 0;
  buffer->capacity_bytes = 0;

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array) {
  struct ArrowBuffer* buffer;
  struct ArrowBuffer new_buffer;

  for (int64_t i = 0; i < array->n_buffers; i++) {
    buffer = ArrowArrayBuffer(array, i);
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&new_buffer));
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferAppend(&new_buffer, buffer->data, buffer->size_bytes));
    ArrowBufferReset(buffer);
    ArrowBufferMove(&new_buffer, buffer);
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalAlignArrayBuffers(array->children[i]));
  }

  return NANOARROW_OK;
}

struct ArrowDeviceMetalArrayPrivate {
  struct ArrowArray parent;
  MTL::SharedEvent* event;
};

static void ArrowDeviceMetalArrayRelease(struct ArrowArray* array) {
  struct ArrowDeviceMetalArrayPrivate* private_data =
      (struct ArrowDeviceMetalArrayPrivate*)array->private_data;
  if (private_data->event != nullptr) {
    private_data->event->release();
  }
  ArrowArrayRelease(&private_data->parent);
  ArrowFree(private_data);
  array->release = nullptr;
}

static ArrowErrorCode ArrowDeviceMetalArrayInitAsync(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, void* sync_event, void* stream) {
  struct ArrowDeviceMetalArrayPrivate* private_data =
      (struct ArrowDeviceMetalArrayPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceMetalArrayPrivate));
  if (private_data == nullptr) {
    return ENOMEM;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  // One can create a new event with mtl_device->newSharedEvent();
  private_data->event = static_cast<MTL::SharedEvent*>(sync_event);

  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->array = *array;
  device_array->array.private_data = private_data;
  device_array->array.release = &ArrowDeviceMetalArrayRelease;
  ArrowArrayMove(array, &private_data->parent);

  device_array->device_id = device->device_id;
  device_array->device_type = device->device_type;
  device_array->sync_event = private_data->event;

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceMetalBufferInitAsync(struct ArrowDevice* device_src,
                                                      struct ArrowBufferView src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowBuffer* dst,
                                                      void* stream) {
  if (stream != nullptr) {
    return ENOTSUP;
  }

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else {
    return ENOTSUP;
  }
}

static ArrowErrorCode ArrowDeviceMetalBufferMove(struct ArrowDevice* device_src,
                                                 struct ArrowBuffer* src,
                                                 struct ArrowDevice* device_dst,
                                                 struct ArrowBuffer* dst) {
  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    // Check if the input is already aligned
    auto mtl_device = reinterpret_cast<MTL::Device*>(device_dst->private_data);
    MTL::Buffer* mtl_buffer =
        ArrowDeviceMetalWrapBufferNonOwning(mtl_device, src->data, src->size_bytes);
    if (mtl_buffer != nullptr) {
      mtl_buffer->release();
      ArrowBufferMove(src, dst);
      return NANOARROW_OK;
    } else {
      // Otherwise, return ENOTSUP to signal that a move is not possible
      return ENOTSUP;
    }
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    // Metal -> Metal is always just a move
    ArrowBufferMove(src, dst);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    // Metal -> CPU is also just a move since the memory is CPU accessible
    ArrowBufferMove(src, dst);
    return NANOARROW_OK;
  } else {
    return ENOTSUP;
  }
}

static ArrowErrorCode ArrowDeviceMetalBufferCopyAsync(struct ArrowDevice* device_src,
                                                      struct ArrowBufferView src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowBufferView dst,
                                                      void* stream) {
  if (stream != nullptr) {
    return ENOTSUP;
  }

  // This is all just memcpy since it's all living in the same address space
  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else {
    return ENOTSUP;
  }
}

static int ArrowDeviceMetalCopyRequiredCpuToMetal(MTL::Device* mtl_device,
                                                  struct ArrowArray* src) {
  // Only if all buffers in src can be wrapped as an MTL::Buffer
  for (int i = 0; i < src->n_buffers; i++) {
    MTL::Buffer* maybe_buffer =
        ArrowDeviceMetalWrapBufferNonOwning(mtl_device, src->buffers[i]);
    if (maybe_buffer == nullptr) {
      return true;
    }

    maybe_buffer->release();
  }

  for (int64_t i = 0; i < src->n_children; i++) {
    int result = ArrowDeviceMetalCopyRequiredCpuToMetal(mtl_device, src->children[i]);
    if (result != 0) {
      return result;
    }
  }

  return false;
}

static ArrowErrorCode ArrowDeviceMetalSynchronize(struct ArrowDevice* device,
                                                  void* sync_event, void* stream,
                                                  struct ArrowError* error) {
  NANOARROW_UNUSED(device);
  NANOARROW_UNUSED(error);
  // TODO: sync events for Metal are harder than for CUDA
  // https://developer.apple.com/documentation/metal/resource_synchronization/synchronizing_events_between_a_gpu_and_the_cpu?language=objc
  // It would be much easier if sync_event were a command buffer

  // Something like:
  // auto listener = MTL::SharedEventListener::alloc();
  // listener->init();

  // auto event = reinterpret_cast<MTL::SharedEvent*>(sync_event);
  // event->notifyListener(
  //   listener, event->signaledValue(), ^(MTL::SharedEvent* event, uint64_t value) {
  //     event->signaledValue = value + 1;
  //   });

  // listener->release();

  // The case where we actually have to do something is not implemented
  if (sync_event != NULL || stream != NULL) {
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceMetalArrayMove(struct ArrowDevice* device_src,
                                                struct ArrowDeviceArray* src,
                                                struct ArrowDevice* device_dst,
                                                struct ArrowDeviceArray* dst) {
  // Note that the case where the devices are the same is handled before this

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    // Check if we can do the move (i.e., if all buffers are page-aligned)
    auto mtl_device = reinterpret_cast<MTL::Device*>(device_dst->private_data);
    if (ArrowDeviceMetalCopyRequiredCpuToMetal(mtl_device, &src->array)) {
      return ENOTSUP;
    }

    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceArrayInit(device_dst, dst, &src->array, src->sync_event));
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceMetalSynchronize(device_src, src->sync_event, nullptr, nullptr));
    ArrowDeviceArrayMove(src, dst);
    dst->device_type = device_dst->device_type;
    dst->device_id = device_dst->device_id;
    dst->sync_event = NULL;
    return NANOARROW_OK;
  }

  return ENOTSUP;
}

static void ArrowDeviceMetalRelease(struct ArrowDevice* device) {
  auto mtl_device = reinterpret_cast<MTL::Device*>(device->private_data);
  mtl_device->release();
  device->release = NULL;
}

struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void) {
  static struct ArrowDevice* default_device_singleton = nullptr;
  if (default_device_singleton == nullptr) {
    default_device_singleton =
        (struct ArrowDevice*)ArrowMalloc(sizeof(struct ArrowDevice));
    int result = ArrowDeviceMetalInitDefaultDevice(default_device_singleton, nullptr);
    if (result != NANOARROW_OK) {
      ArrowFree(default_device_singleton);
      default_device_singleton = nullptr;
    }
  }

  return default_device_singleton;
}

ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                 struct ArrowError* error) {
  MTL::Device* default_device = MTL::CreateSystemDefaultDevice();
  if (default_device == nullptr) {
    ArrowErrorSet(error, "No default device found");
    return EINVAL;
  }

  device->device_type = ARROW_DEVICE_METAL;
  device->device_id = static_cast<int64_t>(default_device->registryID());
  device->array_init = &ArrowDeviceMetalArrayInitAsync;
  device->array_move = &ArrowDeviceMetalArrayMove;
  device->buffer_init = &ArrowDeviceMetalBufferInitAsync;
  device->buffer_move = &ArrowDeviceMetalBufferMove;
  device->buffer_copy = &ArrowDeviceMetalBufferCopyAsync;
  device->synchronize_event = &ArrowDeviceMetalSynchronize;
  device->release = &ArrowDeviceMetalRelease;
  device->private_data = default_device;
  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#define NS_PRIVATE_IMPLEMENTATION
#define MTL_PRIVATE_IMPLEMENTATION
#include "metal_impl.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

// We have no control over the Metal headers
#pragma GCC diagnostic ignored "-Wgnu-anonymous-struct"
#pragma GCC diagnostic ignored "-Wnested-anon-types"
#pragma GCC diagnostic ignored "-Wignored-qualifiers"
#pragma GCC diagnostic push
#include <Metal/Metal.hpp>
#pragma GCC diagnostic pop


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/array_stream.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_ARRAY_STREAM_HPP_INCLUDED
#define NANOARROW_HPP_ARRAY_STREAM_HPP_INCLUDED

#include <vector>

#include "nanoarrow/hpp/unique.hpp"

NANOARROW_CXX_NAMESPACE_BEGIN

/// \defgroup nanoarrow_hpp-array-stream ArrayStream helpers
///
/// These classes provide simple ArrowArrayStream implementations that
/// can be extended to help simplify the process of creating a valid
/// ArrowArrayStream implementation or used as-is for testing.
///
/// @{

/// @brief Export an ArrowArrayStream from a standard C++ class
/// @tparam T A class with methods `int GetSchema(ArrowSchema*)`, `int
/// GetNext(ArrowArray*)`, and `const char* GetLastError()`
///
/// This class allows a standard C++ class to be exported to a generic ArrowArrayStream
/// consumer by mapping C callback invocations to method calls on an instance of the
/// object whose lifecycle is owned by the ArrowArrayStream. See VectorArrayStream for
/// minimal useful example of this pattern.
///
/// The methods must be accessible to the ArrayStreamFactory, either as public methods or
/// by declaring ArrayStreamFactory<ImplClass> a friend. Implementors are encouraged (but
/// not required) to implement a ToArrayStream(ArrowArrayStream*) that creates a new
/// instance owned by the ArrowArrayStream and moves the relevant data to that instance.
///
/// An example implementation might be:
///
/// \code
/// class StreamImpl {
///  public:
///   // Public methods (e.g., constructor) used from C++ to initialize relevant data
///
///   // Idiomatic exporter to move data + lifecycle responsibility to an instance
///   // managed by the ArrowArrayStream callbacks
///   void ToArrayStream(struct ArrowArrayStream* out) {
///     ArrayStreamFactory<StreamImpl>::InitArrayStream(new StreamImpl(...), out);
///   }
///
///  private:
///   // Make relevant methods available to the ArrayStreamFactory
///   friend class ArrayStreamFactory<StreamImpl>;
///
///   // Method implementations (called from C, not normally interacted with from C++)
///   int GetSchema(struct ArrowSchema* schema) { return ENOTSUP; }
///   int GetNext(struct ArrowArray* array) { return ENOTSUP; }
///   const char* GetLastError() { nullptr; }
/// };
/// \endcode
///
/// An example usage might be:
///
/// \code
/// // Call constructor and/or public methods to initialize relevant data
/// StreamImpl impl;
///
/// // Export to ArrowArrayStream after data are finalized
/// UniqueArrayStream stream;
/// impl.ToArrayStream(stream.get());
/// \endcode
template <typename T>
class ArrayStreamFactory {
 public:
  /// \brief Take ownership of instance and populate callbacks of out
  static void InitArrayStream(T* instance, struct ArrowArrayStream* out) {
    out->get_schema = &get_schema_wrapper;
    out->get_next = &get_next_wrapper;
    out->get_last_error = &get_last_error_wrapper;
    out->release = &release_wrapper;
    out->private_data = instance;
  }

 private:
  static int get_schema_wrapper(struct ArrowArrayStream* stream,
                                struct ArrowSchema* schema) {
    return reinterpret_cast<T*>(stream->private_data)->GetSchema(schema);
  }

  static int get_next_wrapper(struct ArrowArrayStream* stream, struct ArrowArray* array) {
    return reinterpret_cast<T*>(stream->private_data)->GetNext(array);
  }

  static const char* get_last_error_wrapper(struct ArrowArrayStream* stream) {
    return reinterpret_cast<T*>(stream->private_data)->GetLastError();
  }

  static void release_wrapper(struct ArrowArrayStream* stream) {
    delete reinterpret_cast<T*>(stream->private_data);
    stream->release = nullptr;
    stream->private_data = nullptr;
  }
};

/// \brief An empty array stream
///
/// This class can be constructed from an struct ArrowSchema and implements a default
/// get_next() method that always marks the output ArrowArray as released.
class EmptyArrayStream {
 public:
  /// \brief Create an EmptyArrayStream from an ArrowSchema
  ///
  /// Takes ownership of schema.
  EmptyArrayStream(struct ArrowSchema* schema) : schema_(schema) {
    ArrowErrorInit(&error_);
  }

  /// \brief Export to ArrowArrayStream
  void ToArrayStream(struct ArrowArrayStream* out) {
    EmptyArrayStream* impl = new EmptyArrayStream(schema_.get());
    ArrayStreamFactory<EmptyArrayStream>::InitArrayStream(impl, out);
  }

 private:
  UniqueSchema schema_;
  struct ArrowError error_;

  friend class ArrayStreamFactory<EmptyArrayStream>;

  int GetSchema(struct ArrowSchema* schema) {
    return ArrowSchemaDeepCopy(schema_.get(), schema);
  }

  int GetNext(struct ArrowArray* array) {
    array->release = nullptr;
    return NANOARROW_OK;
  }

  const char* GetLastError() { return error_.message; }
};

/// \brief Implementation of an ArrowArrayStream backed by a vector of UniqueArray objects
class VectorArrayStream {
 public:
  /// \brief Create a VectorArrayStream from an ArrowSchema + vector of UniqueArray
  ///
  /// Takes ownership of schema and moves arrays if possible.
  VectorArrayStream(struct ArrowSchema* schema, std::vector<UniqueArray> arrays)
      : offset_(0), schema_(schema), arrays_(std::move(arrays)) {}

  /// \brief Create a one-shot VectorArrayStream from an ArrowSchema + ArrowArray
  ///
  /// Takes ownership of schema and array.
  VectorArrayStream(struct ArrowSchema* schema, struct ArrowArray* array)
      : offset_(0), schema_(schema) {
    arrays_.emplace_back(array);
  }

  /// \brief Export to ArrowArrayStream
  void ToArrayStream(struct ArrowArrayStream* out) {
    VectorArrayStream* impl = new VectorArrayStream(schema_.get(), std::move(arrays_));
    ArrayStreamFactory<VectorArrayStream>::InitArrayStream(impl, out);
  }

 private:
  int64_t offset_;
  UniqueSchema schema_;
  std::vector<UniqueArray> arrays_;

  friend class ArrayStreamFactory<VectorArrayStream>;

  int GetSchema(struct ArrowSchema* schema) {
    return ArrowSchemaDeepCopy(schema_.get(), schema);
  }

  int GetNext(struct ArrowArray* array) {
    if (offset_ < static_cast<int64_t>(arrays_.size())) {
      arrays_[offset_++].move(array);
    } else {
      array->release = nullptr;
    }

    return NANOARROW_OK;
  }

  const char* GetLastError() { return ""; }
};

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/buffer.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_BUFFER_HPP_INCLUDED
#define NANOARROW_HPP_BUFFER_HPP_INCLUDED

#include <stdint.h>
#include <utility>
#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {
template <typename T>
static inline void DeallocateWrappedBuffer(struct ArrowBufferAllocator* allocator,
                                           uint8_t* ptr, int64_t size) {
  NANOARROW_UNUSED(ptr);
  NANOARROW_UNUSED(size);
  auto obj = reinterpret_cast<T*>(allocator->private_data);
  delete obj;
}
}  // namespace internal

/// \defgroup nanoarrow_hpp-buffer Buffer helpers
///
/// Helpers to wrap buffer-like C++ objects as ArrowBuffer objects that can
/// be used to build ArrowArray objects.
///
/// @{

/// \brief Initialize a buffer wrapping an arbitrary C++ object
///
/// Initializes a buffer with a release callback that deletes the moved obj
/// when ArrowBufferReset is called. This version is useful for wrapping
/// an object whose .data() member is missing or unrelated to the buffer
/// value that is destined for a the buffer of an ArrowArray. T must be movable.
template <typename T>
static inline void BufferInitWrapped(struct ArrowBuffer* buffer, T obj,
                                     const uint8_t* data, int64_t size_bytes) {
  T* obj_moved = new T(std::move(obj));
  buffer->data = const_cast<uint8_t*>(data);
  buffer->size_bytes = size_bytes;
  buffer->capacity_bytes = 0;
  buffer->allocator =
      ArrowBufferDeallocator(&internal::DeallocateWrappedBuffer<T>, obj_moved);
}

/// \brief Initialize a buffer wrapping a C++ sequence
///
/// Specifically, this uses obj.data() to set the buffer address and
/// obj.size() * sizeof(T::value_type) to set the buffer size. This works
/// for STL containers like std::vector, std::array, and std::string.
/// This function moves obj and ensures it is deleted when ArrowBufferReset
/// is called.
template <typename T>
void BufferInitSequence(struct ArrowBuffer* buffer, T obj) {
  // Move before calling .data() (matters sometimes).
  T* obj_moved = new T(std::move(obj));
  buffer->data =
      const_cast<uint8_t*>(reinterpret_cast<const uint8_t*>(obj_moved->data()));
  buffer->size_bytes = obj_moved->size() * sizeof(typename T::value_type);
  buffer->capacity_bytes = 0;
  buffer->allocator =
      ArrowBufferDeallocator(&internal::DeallocateWrappedBuffer<T>, obj_moved);
}

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/exception.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_EXCEPTION_HPP_INCLUDED
#define NANOARROW_HPP_EXCEPTION_HPP_INCLUDED

#include <exception>
#include <string>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

/// \defgroup nanoarrow_hpp-errors Error handling helpers
///
/// Most functions in the C API return an ArrowErrorCode to communicate
/// possible failure. Except where documented, it is usually not safe to
/// continue after a non-zero value has been returned. While the
/// nanoarrow C++ helpers do not throw any exceptions of their own,
/// these helpers are provided to facilitate using the nanoarrow C++ helpers
/// in frameworks where this is a useful error handling idiom.
///
/// @{

class Exception : public std::exception {
 public:
  Exception(const std::string& msg) : msg_(msg) {}
  const char* what() const noexcept override { return msg_.c_str(); }

 private:
  std::string msg_;
};

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_THROW_NOT_OK_IMPL(NAME, EXPR, EXPR_STR)                      \
  do {                                                                          \
    const int NAME = (EXPR);                                                    \
    if (NAME) {                                                                 \
      throw nanoarrow::Exception(                                               \
          std::string(EXPR_STR) + std::string(" failed with errno ") +          \
          std::to_string(NAME) + std::string("\n * ") + std::string(__FILE__) + \
          std::string(":") + std::to_string(__LINE__) + std::string("\n"));     \
    }                                                                           \
  } while (0)
#else
#define _NANOARROW_THROW_NOT_OK_IMPL(NAME, EXPR, EXPR_STR)            \
  do {                                                                \
    const int NAME = (EXPR);                                          \
    if (NAME) {                                                       \
      throw nanoarrow::Exception(std::string(EXPR_STR) +              \
                                 std::string(" failed with errno ") + \
                                 std::to_string(NAME));               \
    }                                                                 \
  } while (0)
#endif

#define NANOARROW_THROW_NOT_OK(EXPR)                                                   \
  _NANOARROW_THROW_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, \
                               #EXPR)

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/operators.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_OPERATORS_HPP_INCLUDED
#define NANOARROW_HPP_OPERATORS_HPP_INCLUDED

#include <stddef.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace literals {

/// \defgroup nanoarrow_hpp-string_view_helpers ArrowStringView helpers
///
/// Factories and equality comparison for ArrowStringView.
///
/// @{

/// \brief User literal operator allowing ArrowStringView construction like "str"_asv
#if !defined(__clang__) && (defined(__GNUC__) && __GNUC__ < 6)
inline ArrowStringView operator"" _asv(const char* data, size_t size_bytes) {
  return {data, static_cast<int64_t>(size_bytes)};
}
#else
inline ArrowStringView operator""_asv(const char* data, size_t size_bytes) {
  return {data, static_cast<int64_t>(size_bytes)};
}
#endif
// N.B. older GCC requires the space above, newer Clang forbids the space

// @}

}  // namespace literals

NANOARROW_CXX_NAMESPACE_END

/// \brief Equality comparison operator between ArrowStringView
/// \ingroup nanoarrow_hpp-string_view_helpers
inline bool operator==(ArrowStringView l, ArrowStringView r) {
  if (l.size_bytes != r.size_bytes) return false;
  return memcmp(l.data, r.data, l.size_bytes) == 0;
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/unique.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_UNIQUE_HPP_INCLUDED
#define NANOARROW_HPP_UNIQUE_HPP_INCLUDED

#include <string.h>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {

/// \defgroup nanoarrow_hpp-unique_base Base classes for Unique wrappers
///
/// @{

template <typename T>
static inline void init_pointer(T* data);

template <typename T>
static inline void move_pointer(T* src, T* dst);

template <typename T>
static inline void release_pointer(T* data);

template <>
inline void init_pointer(struct ArrowSchema* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowSchema* src, struct ArrowSchema* dst) {
  ArrowSchemaMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowSchema* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowArray* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowArray* src, struct ArrowArray* dst) {
  ArrowArrayMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowArray* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowArrayStream* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowArrayStream* src, struct ArrowArrayStream* dst) {
  ArrowArrayStreamMove(src, dst);
}

template <>
inline void release_pointer(ArrowArrayStream* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowBuffer* data) {
  ArrowBufferInit(data);
}

template <>
inline void move_pointer(struct ArrowBuffer* src, struct ArrowBuffer* dst) {
  ArrowBufferMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowBuffer* data) {
  ArrowBufferReset(data);
}

template <>
inline void init_pointer(struct ArrowBitmap* data) {
  ArrowBitmapInit(data);
}

template <>
inline void move_pointer(struct ArrowBitmap* src, struct ArrowBitmap* dst) {
  ArrowBitmapMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowBitmap* data) {
  ArrowBitmapReset(data);
}

template <>
inline void init_pointer(struct ArrowArrayView* data) {
  ArrowArrayViewInitFromType(data, NANOARROW_TYPE_UNINITIALIZED);
}

template <>
inline void move_pointer(struct ArrowArrayView* src, struct ArrowArrayView* dst) {
  ArrowArrayViewMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowArrayView* data) {
  ArrowArrayViewReset(data);
}

/// \brief A unique_ptr-like base class for stack-allocatable objects
/// \tparam T The object type
template <typename T>
class Unique {
 public:
  /// \brief Construct an invalid instance of T holding no resources
  Unique() {
    memset(&data_, 0, sizeof(data_));
    init_pointer(&data_);
  }

  /// \brief Move and take ownership of data
  Unique(T* data) {
    memset(&data_, 0, sizeof(data_));
    move_pointer(data, &data_);
  }

  /// \brief Move and take ownership of data wrapped by rhs
  Unique(Unique&& rhs) : Unique(rhs.get()) {}
  Unique& operator=(Unique&& rhs) {
    reset(rhs.get());
    return *this;
  }

  // These objects are not copyable
  Unique(const Unique& rhs) = delete;

  /// \brief Get a pointer to the data owned by this object
  T* get() noexcept { return &data_; }
  const T* get() const noexcept { return &data_; }

  /// \brief Use the pointer operator to access fields of this object
  T* operator->() noexcept { return &data_; }
  const T* operator->() const noexcept { return &data_; }

  /// \brief Call data's release callback if valid
  void reset() { release_pointer(&data_); }

  /// \brief Call data's release callback if valid and move ownership of the data
  /// pointed to by data
  void reset(T* data) {
    reset();
    move_pointer(data, &data_);
  }

  /// \brief Move ownership of this object to the data pointed to by out
  void move(T* out) { move_pointer(&data_, out); }

  ~Unique() { reset(); }

 protected:
  T data_;
};

/// @}

}  // namespace internal

/// \defgroup nanoarrow_hpp-unique Unique object wrappers
///
/// The Arrow C Data interface, the Arrow C Stream interface, and the
/// nanoarrow C library use stack-allocatable objects, some of which
/// require initialization or cleanup.
///
/// @{

/// \brief Class wrapping a unique struct ArrowSchema
using UniqueSchema = internal::Unique<struct ArrowSchema>;

/// \brief Class wrapping a unique struct ArrowArray
using UniqueArray = internal::Unique<struct ArrowArray>;

/// \brief Class wrapping a unique struct ArrowArrayStream
using UniqueArrayStream = internal::Unique<struct ArrowArrayStream>;

/// \brief Class wrapping a unique struct ArrowBuffer
using UniqueBuffer = internal::Unique<struct ArrowBuffer>;

/// \brief Class wrapping a unique struct ArrowBitmap
using UniqueBitmap = internal::Unique<struct ArrowBitmap>;

/// \brief Class wrapping a unique struct ArrowArrayView
using UniqueArrayView = internal::Unique<struct ArrowArrayView>;

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/view.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_VIEW_HPP_INCLUDED
#define NANOARROW_HPP_VIEW_HPP_INCLUDED

#include <stdint.h>
#include <type_traits>

#include "nanoarrow/hpp/unique.hpp"
#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {
struct Nothing {};

template <typename T>
class Maybe {
 public:
  Maybe() : is_something_(false) {}
  Maybe(Nothing) : Maybe() {}

  Maybe(T something)  // NOLINT(google-explicit-constructor)
      : is_something_(true), something_(something) {}

  explicit constexpr operator bool() const { return is_something_; }

  const T& operator*() const { return something_; }

  friend inline bool operator==(Maybe l, Maybe r) {
    if (l.is_something_) {
      return r.is_something_ && l.something_ == r.something_;
    } else if (r.is_something_) {
      return l.is_something_ && l.something_ == r.something_;
    } else {
      return l.is_something_ == r.is_something_;
    }
  }
  friend inline bool operator!=(Maybe l, Maybe r) { return !(l == r); }

  T value_or(T val) const { return is_something_ ? something_ : val; }

 private:
  // When support for gcc 4.8 is dropped, we should also assert
  // is_trivially_copyable<T>::value
  static_assert(std::is_trivially_destructible<T>::value, "");

  bool is_something_{};
  T something_{};
};

template <typename Get>
struct RandomAccessRange {
  Get get;
  int64_t offset;
  int64_t size;

  using value_type = decltype(std::declval<Get>()(0));

  struct const_iterator {
    int64_t i;
    const RandomAccessRange* range;
    bool operator==(const_iterator other) const { return i == other.i; }
    bool operator!=(const_iterator other) const { return i != other.i; }
    const_iterator& operator++() { return ++i, *this; }
    value_type operator*() const { return range->get(i); }
  };

  const_iterator begin() const { return {offset, this}; }
  const_iterator end() const { return {offset + size, this}; }
};

template <typename Next>
struct InputRange {
  Next next;
  using ValueOrFalsy = decltype(std::declval<Next>()());

  static_assert(std::is_constructible<bool, ValueOrFalsy>::value, "");
  static_assert(std::is_default_constructible<ValueOrFalsy>::value, "");
  using value_type = decltype(*std::declval<ValueOrFalsy>());

  struct iterator {
    InputRange* range;
    ValueOrFalsy stashed;

    bool operator==(iterator other) const {
      return static_cast<bool>(stashed) == static_cast<bool>(other.stashed);
    }
    bool operator!=(iterator other) const { return !(*this == other); }

    iterator& operator++() {
      stashed = range->next();
      return *this;
    }
    value_type operator*() const { return *stashed; }
  };

  iterator begin() { return {this, next()}; }
  iterator end() { return {this, ValueOrFalsy()}; }
};
}  // namespace internal

/// \defgroup nanoarrow_hpp-range_for Range-for helpers
///
/// The Arrow C Data interface and the Arrow C Stream interface represent
/// data which can be iterated through using C++'s range-for statement.
///
/// @{

/// \brief An object convertible to any empty optional
constexpr internal::Nothing NA{};

/// \brief A range-for compatible wrapper for ArrowArray of fixed size type
///
/// Provides a sequence of optional<T> copied from each non-null
/// slot of the wrapped array (null slots result in empty optionals).
template <typename T>
class ViewArrayAs {
 private:
  struct Get {
    const uint8_t* validity;
    const void* values;

    internal::Maybe<T> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        if (std::is_same<T, bool>::value) {
          return ArrowBitGet(static_cast<const uint8_t*>(values), i);
        } else {
          return static_cast<const T*>(values)[i];
        }
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAs(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.data,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAs(const ArrowArray* array)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                array->buffers[1],
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArray of binary or utf8
///
/// Provides a sequence of optional<ArrowStringView> referencing each non-null
/// slot of the wrapped array (null slots result in empty optionals). Large
/// binary and utf8 arrays can be wrapped by specifying 64 instead of 32 for
/// the template argument.
template <int OffsetSize>
class ViewArrayAsBytes {
 private:
  static_assert(OffsetSize == 32 || OffsetSize == 64, "");
  using OffsetType = typename std::conditional<OffsetSize == 32, int32_t, int64_t>::type;

  struct Get {
    const uint8_t* validity;
    const void* offsets;
    const char* data;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      auto* offsets = static_cast<const OffsetType*>(this->offsets);
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        return ArrowStringView{data + offsets[i], offsets[i + 1] - offsets[i]};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAsBytes(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.data,
                array_view->buffer_views[2].data.as_char,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAsBytes(const ArrowArray* array)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                array->buffers[1],
                static_cast<const char*>(array->buffers[2]),
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

class ViewBinaryViewArrayAsBytes {
 private:
  struct Get {
    const uint8_t* validity;
    const union ArrowBinaryView* inline_data;
    const void** variadic_buffers;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        const union ArrowBinaryView* bv = &inline_data[i];
        if (bv->inlined.size <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
          return ArrowStringView{reinterpret_cast<const char*>(bv->inlined.data),
                                 bv->inlined.size};
        }

        return ArrowStringView{
            reinterpret_cast<const char*>(variadic_buffers[bv->ref.buffer_index]) +
                bv->ref.offset,
            bv->ref.size};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewBinaryViewArrayAsBytes(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.as_binary_view,
                array_view->variadic_buffers,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewBinaryViewArrayAsBytes(const ArrowArray* array)
      : range_{
            Get{static_cast<const uint8_t*>(array->buffers[0]),
                static_cast<const union ArrowBinaryView*>(array->buffers[1]),
                array->buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS},
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArray of fixed size binary
///
/// Provides a sequence of optional<ArrowStringView> referencing each non-null
/// slot of the wrapped array (null slots result in empty optionals).
class ViewArrayAsFixedSizeBytes {
 private:
  struct Get {
    const uint8_t* validity;
    const char* data;
    int fixed_size;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        return ArrowStringView{data + i * fixed_size, fixed_size};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAsFixedSizeBytes(const ArrowArrayView* array_view, int fixed_size)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.as_char,
                fixed_size,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAsFixedSizeBytes(const ArrowArray* array, int fixed_size)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                static_cast<const char*>(array->buffers[1]),
                fixed_size,
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArrayStream
///
/// Provides a sequence of ArrowArray& referencing the most recent array drawn
/// from the wrapped stream. (Each array may be moved from if necessary.)
/// When streams terminate due to an error, the error code and message are
/// available for inspection through the code() and error() member functions
/// respectively. Failure to inspect the error code will result in
/// an assertion failure. The number of arrays drawn from the stream is also
/// available through the count() member function.
class ViewArrayStream {
 public:
  ViewArrayStream(ArrowArrayStream* stream, ArrowErrorCode* code, ArrowError* error)
      : code_{code}, error_{error} {
    // Using a slightly more verbose constructor to silence a warning that occurs
    // on some versions of MSVC.
    range_.next.self = this;
    range_.next.stream = stream;
  }

  ViewArrayStream(ArrowArrayStream* stream, ArrowError* error)
      : ViewArrayStream{stream, &internal_code_, error} {}

  ViewArrayStream(ArrowArrayStream* stream)
      : ViewArrayStream{stream, &internal_code_, &internal_error_} {}

  // disable copy/move of this view, since its error references may point into itself
  ViewArrayStream(ViewArrayStream&&) = delete;
  ViewArrayStream& operator=(ViewArrayStream&&) = delete;
  ViewArrayStream(const ViewArrayStream&) = delete;
  ViewArrayStream& operator=(const ViewArrayStream&) = delete;

  // ensure the error code of this stream was accessed at least once
  ~ViewArrayStream() { NANOARROW_DCHECK(code_was_accessed_); }

 private:
  struct Next {
    ViewArrayStream* self;
    ArrowArrayStream* stream;
    UniqueArray array;

    ArrowArray* operator()() {
      array.reset();
      *self->code_ = ArrowArrayStreamGetNext(stream, array.get(), self->error_);

      if (array->release != nullptr) {
        NANOARROW_DCHECK(*self->code_ == NANOARROW_OK);
        ++self->count_;
        return array.get();
      }

      return nullptr;
    }
  };

  internal::InputRange<Next> range_;
  ArrowErrorCode* code_;
  ArrowError* error_;
  ArrowError internal_error_ = {};
  ArrowErrorCode internal_code_;
  bool code_was_accessed_ = false;
  int count_ = 0;

 public:
  using value_type = typename internal::InputRange<Next>::value_type;
  using iterator = typename internal::InputRange<Next>::iterator;
  iterator begin() { return range_.begin(); }
  iterator end() { return range_.end(); }

  /// The error code which caused this stream to terminate, if any.
  ArrowErrorCode code() {
    code_was_accessed_ = true;
    return *code_;
  }
  /// The error message which caused this stream to terminate, if any.
  ArrowError* error() { return error_; }

  /// The number of arrays streamed so far.
  int count() const { return count_; }
};

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <cstdint>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>

#include <nanoarrow/nanoarrow_testing.hpp>
#include "c_data_integration.h"

static int64_t kBytesAllocated = 0;

static uint8_t* IntegrationTestReallocate(ArrowBufferAllocator* allocator, uint8_t* ptr,
                                          int64_t old_size, int64_t new_size) {
  NANOARROW_UNUSED(allocator);
  ArrowBufferAllocator default_allocator = ArrowBufferAllocatorDefault();
  kBytesAllocated -= old_size;
  uint8_t* out =
      default_allocator.reallocate(&default_allocator, ptr, old_size, new_size);
  if (out != nullptr) {
    kBytesAllocated += new_size;
  }

  return out;
}

static void IntegrationTestFree(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                                int64_t size) {
  NANOARROW_UNUSED(allocator);
  ArrowBufferAllocator default_allocator = ArrowBufferAllocatorDefault();
  kBytesAllocated -= size;
  default_allocator.free(&default_allocator, ptr, size);
}

static ArrowBufferAllocator IntegrationTestAllocator() {
  ArrowBufferAllocator allocator;
  allocator.reallocate = &IntegrationTestReallocate;
  allocator.free = &IntegrationTestFree;
  allocator.private_data = nullptr;
  return allocator;
}

static void SetComparisonOptions(nanoarrow::testing::TestingJSONComparison* comparison) {
  comparison->set_compare_batch_flags(false);
  comparison->set_compare_float_precision(3);
  comparison->set_compare_metadata_order(false);
}

static ArrowErrorCode ReadFileString(std::ostream& out, const std::string& file_path) {
  std::ifstream infile(file_path, std::ios::in | std::ios::binary);
  char buf[8096];
  do {
    infile.read(buf, sizeof(buf));
    out << std::string(buf, infile.gcount());
  } while (infile.gcount() > 0);

  infile.close();
  return NANOARROW_OK;
}

static ArrowErrorCode ArrayStreamFromJsonFilePath(const std::string& json_path,
                                                  ArrowArrayStream* out, int num_batch,
                                                  ArrowError* error) {
  std::stringstream ss;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ReadFileString(ss, json_path), error);

  nanoarrow::testing::TestingJSONReader reader(IntegrationTestAllocator());
  NANOARROW_RETURN_NOT_OK(reader.ReadDataFile(ss.str(), out, num_batch, error));
  return NANOARROW_OK;
}

struct MaterializedArrayStream {
  nanoarrow::UniqueSchema schema;
  std::vector<nanoarrow::UniqueArray> arrays;
};

static ArrowErrorCode MaterializeJsonFilePath(const std::string& json_path,
                                              MaterializedArrayStream* out, int num_batch,
                                              ArrowError* error) {
  nanoarrow::UniqueArrayStream stream;
  NANOARROW_RETURN_NOT_OK(
      ArrayStreamFromJsonFilePath(json_path, stream.get(), num_batch, error));

  int result = stream->get_schema(stream.get(), out->schema.get());
  if (result != NANOARROW_OK) {
    const char* err = stream->get_last_error(stream.get());
    if (err != nullptr) {
      ArrowErrorSet(error, "%s", err);
    }
  }

  nanoarrow::UniqueArray tmp;
  do {
    tmp.reset();
    int result = stream->get_next(stream.get(), tmp.get());
    if (result != NANOARROW_OK) {
      const char* err = stream->get_last_error(stream.get());
      if (err != nullptr) {
        ArrowErrorSet(error, "%s", err);
      }

      return result;
    }

    if (tmp->release == nullptr) {
      break;
    }

    out->arrays.emplace_back(tmp.get());
  } while (true);

  return NANOARROW_OK;
}

static ArrowErrorCode ExportSchemaFromJson(const char* json_path, ArrowSchema* out,
                                           ArrowError* error) {
  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(
      json_path, &data, nanoarrow::testing::TestingJSONReader::kNumBatchOnlySchema,
      error));
  ArrowSchemaMove(data.schema.get(), out);
  return NANOARROW_OK;
}

static ArrowErrorCode ImportSchemaAndCompareToJson(const char* json_path,
                                                   ArrowSchema* schema,
                                                   ArrowError* error) {
  nanoarrow::UniqueSchema actual(schema);

  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(
      json_path, &data, nanoarrow::testing::TestingJSONReader::kNumBatchOnlySchema,
      error));

  nanoarrow::testing::TestingJSONComparison comparison;
  SetComparisonOptions(&comparison);

  NANOARROW_RETURN_NOT_OK(
      comparison.CompareSchema(actual.get(), data.schema.get(), error));
  if (comparison.num_differences() > 0) {
    std::stringstream ss;
    comparison.WriteDifferences(ss);
    ArrowErrorSet(error, "Found %d differences:\n%s",
                  static_cast<int>(comparison.num_differences()), ss.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ExportBatchFromJson(const char* json_path, int num_batch,
                                          ArrowArray* out, ArrowError* error) {
  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(json_path, &data, num_batch, error));

  ArrowArrayMove(data.arrays[0].get(), out);
  return NANOARROW_OK;
}

static ArrowErrorCode ImportBatchAndCompareToJson(const char* json_path, int num_batch,
                                                  ArrowArray* batch, ArrowError* error) {
  nanoarrow::UniqueArray actual(batch);

  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(json_path, &data, num_batch, error));

  nanoarrow::testing::TestingJSONComparison comparison;
  SetComparisonOptions(&comparison);

  NANOARROW_RETURN_NOT_OK(comparison.SetSchema(data.schema.get(), error));
  NANOARROW_RETURN_NOT_OK(
      comparison.CompareBatch(actual.get(), data.arrays[0].get(), error));
  if (comparison.num_differences() > 0) {
    std::stringstream ss;
    comparison.WriteDifferences(ss);
    ArrowErrorSet(error, "Found %d differences:\n%s",
                  static_cast<int>(comparison.num_differences()), ss.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowError global_error;

static const char* ConvertError(ArrowErrorCode errno_code) {
  if (errno_code == NANOARROW_OK) {
    return nullptr;
  } else {
    return global_error.message;
  }
}

NANOARROW_DLL int64_t nanoarrow_BytesAllocated() { return kBytesAllocated; }

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportSchemaFromJson(
    const char* json_path, ArrowSchema* out) {
  ArrowErrorInit(&global_error);
  return ConvertError(ExportSchemaFromJson(json_path, out, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportSchemaAndCompareToJson(
    const char* json_path, ArrowSchema* schema) {
  ArrowErrorInit(&global_error);
  return ConvertError(ImportSchemaAndCompareToJson(json_path, schema, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportBatchFromJson(
    const char* json_path, int num_batch, ArrowArray* out) {
  ArrowErrorInit(&global_error);
  return ConvertError(ExportBatchFromJson(json_path, num_batch, out, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportBatchAndCompareToJson(
    const char* json_path, int num_batch, ArrowArray* batch) {
  ArrowErrorInit(&global_error);
  return ConvertError(
      ImportBatchAndCompareToJson(json_path, num_batch, batch, &global_error));
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_INTEGRATION_C_DATA_INTEGRATION_H_INCLUDED
#define NANOARROW_INTEGRATION_C_DATA_INTEGRATION_H_INCLUDED

#include <stdint.h>

#if (defined _WIN32 || defined __CYGWIN__) && defined(NANOARROW_BUILD_DLL)
#if defined(NANOARROW_EXPORT_DLL)
#define NANOARROW_DLL __declspec(dllexport)
#else
#define NANOARROW_DLL __declspec(dllimport)
#endif  // defined(NANOARROW_EXPORT_DLL)
#elif !defined(NANOARROW_DLL)
#if __GNUC__ >= 4
#define NANOARROW_DLL __attribute__((visibility("default")))
#else
#define NANOARROW_DLL
#endif  // __GNUC__ >= 4
#endif

#ifdef __cplusplus
extern "C" {
#endif

// Extra guard for versions of Arrow without the canonical guard
#ifndef ARROW_FLAG_DICTIONARY_ORDERED

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE
#endif  // ARROW_FLAG_DICTIONARY_ORDERED

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportSchemaFromJson(
    const char* json_path, struct ArrowSchema* out);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportSchemaAndCompareToJson(
    const char* json_path, struct ArrowSchema* schema);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportBatchFromJson(
    const char* json_path, int num_batch, struct ArrowArray* out);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportBatchAndCompareToJson(
    const char* json_path, int num_batch, struct ArrowArray* batch);

NANOARROW_DLL int64_t nanoarrow_BytesAllocated(void);

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/ipc_integration.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <cstdlib>
#include <sstream>

#include <nanoarrow/nanoarrow_ipc.hpp>
#include <nanoarrow/nanoarrow_testing.hpp>

#define NANOARROW_IPC_FILE_PADDED_MAGIC "ARROW1\0"

std::string GetEnv(char const* name) {
  char const* val = std::getenv(name);
  return val ? val : "";
}

constexpr auto kUsage = R"(USAGE:
  # assert that f.arrow reads identical to f.json
  env COMMAND=VALIDATE    \
      ARROW_PATH=f.arrow  \
      JSON_PATH=f.json    \
      nanoarrow_ipc_integration

  # produce f.arrow from f.json
  env COMMAND=JSON_TO_ARROW  \
      ARROW_PATH=f.arrow     \
      JSON_PATH=f.json       \
      nanoarrow_ipc_integration

  # copy f.stream into f.arrow
  env COMMAND=STREAM_TO_FILE  \
      ARROW_PATH=f.arrow      \
      nanoarrow_ipc_integration < f.stream

  # copy f.arrow into f.stream
  env COMMAND=FILE_TO_STREAM  \
      ARROW_PATH=f.arrow      \
      nanoarrow_ipc_integration > f.stream

  # run all internal test cases
  nanoarrow_ipc_integration
)";

ArrowErrorCode Validate(struct ArrowError*);
ArrowErrorCode JsonToArrow(struct ArrowError*);
ArrowErrorCode StreamToFile(struct ArrowError*);
ArrowErrorCode FileToStream(struct ArrowError*);

int main(int argc, char** argv) try {
  std::string command = GetEnv("COMMAND");

  ArrowErrorCode error_code;
  struct ArrowError error;

  if (command == "VALIDATE") {
    std::cout << "Validating that " << GetEnv("ARROW_PATH") << " reads identical to "
              << GetEnv("JSON_PATH") << std::endl;

    error_code = Validate(&error);
  } else if (command == "JSON_TO_ARROW") {
    std::cout << "Producing " << GetEnv("ARROW_PATH") << " from " << GetEnv("JSON_PATH")
              << std::endl;

    error_code = JsonToArrow(&error);
  } else if (command == "STREAM_TO_FILE") {
    error_code = StreamToFile(&error);
  } else if (command == "FILE_TO_STREAM") {
    error_code = FileToStream(&error);
  } else {
    std::cerr << kUsage;
    return 1;
  }

  if (error_code != NANOARROW_OK) {
    std::cerr << "Command " << command << " failed (" << error_code << "="
              << strerror(error_code) << "): " << error.message << std::endl;
  }
  return error_code;
} catch (std::exception const& e) {
  std::cerr << "Uncaught exception: " << e.what() << std::endl;
  return 1;
}

struct File {
  File(FILE* file) : file_{file} {}
  File() = default;

  ~File() {
    if (file_ != nullptr) {
      fclose(file_);
    }
  }

  ArrowErrorCode open(std::string path, std::string mode, struct ArrowError* error) {
    file_ = fopen(path.c_str(), mode.c_str());
    if (file_ != nullptr) {
      return NANOARROW_OK;
    }
    ArrowErrorSet(error, "Opening file '%s' failed with errno=%d", path.c_str(), errno);
    return EINVAL;
  }

  std::string read() const {
    fseek(file_, 0, SEEK_END);
    std::string contents(ftell(file_), '\0');
    rewind(file_);

    size_t bytes_read = 0;
    while (bytes_read < contents.size()) {
      bytes_read += fread(&contents[bytes_read], 1, contents.size() - bytes_read, file_);
    }
    return contents;
  }

  operator FILE*() const { return file_; }

  FILE* file_ = nullptr;
};

struct MaterializedArrayStream {
  nanoarrow::UniqueSchema schema;
  std::vector<nanoarrow::UniqueArray> batches;

  ArrowErrorCode From(struct ArrowArrayStream* stream, struct ArrowError* error) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(stream, schema.get(), error));

    while (true) {
      nanoarrow::UniqueArray batch;
      NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(stream, batch.get(), error));
      if (batch->release == nullptr) {
        break;
      }
      batches.push_back(std::move(batch));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode FromJsonFile(std::string const& path, struct ArrowError* error) {
    File json_file;
    NANOARROW_RETURN_NOT_OK(json_file.open(path, "r", error));
    auto json = json_file.read();

    nanoarrow::testing::TestingJSONReader reader;
    nanoarrow::UniqueArrayStream array_stream;
    NANOARROW_RETURN_NOT_OK(
        reader.ReadDataFile(json, array_stream.get(), reader.kNumBatchReadAll, error));
    return From(array_stream.get(), error);
  }

  ArrowErrorCode FromIpcFile(std::string const& path, struct ArrowError* error) {
    // FIXME this API needs to be public; it's a bit smelly to pretend that we support
    // reading files when this bespoke program is the only one which can do it
    //
    // For now: just check the first 8 bytes of the file and read a stream (ignoring the
    // Footer).
    File ipc_file;
    NANOARROW_RETURN_NOT_OK(ipc_file.open(path, "rb", error));
    auto bytes = ipc_file.read();

    auto min_size = sizeof(NANOARROW_IPC_FILE_PADDED_MAGIC) + sizeof(int32_t) +
                    strlen(NANOARROW_IPC_FILE_PADDED_MAGIC);
    if (bytes.size() < min_size) {
      ArrowErrorSet(error, "Expected file of more than %lu bytes, got %ld", min_size,
                    bytes.size());
      return EINVAL;
    }

    if (memcmp(bytes.data(), NANOARROW_IPC_FILE_PADDED_MAGIC,
               sizeof(NANOARROW_IPC_FILE_PADDED_MAGIC)) != 0) {
      ArrowErrorSet(error, "File did not begin with 'ARROW1\\0\\0'");
      return EINVAL;
    }

    nanoarrow::ipc::UniqueDecoder decoder;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowIpcDecoderInit(decoder.get()), error);
    NANOARROW_RETURN_NOT_OK(ArrowIpcDecoderVerifyFooter(
        decoder.get(), {{bytes.data()}, static_cast<int64_t>(bytes.size())}, error));
    NANOARROW_RETURN_NOT_OK(ArrowIpcDecoderDecodeFooter(
        decoder.get(), {{bytes.data()}, static_cast<int64_t>(bytes.size())}, error));

    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaDeepCopy(&decoder->footer->schema, schema.get()), error);
    NANOARROW_RETURN_NOT_OK(
        ArrowIpcDecoderSetSchema(decoder.get(), &decoder->footer->schema, error));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowIpcDecoderSetEndianness(decoder.get(), decoder->endianness), error);

    nanoarrow::UniqueBuffer record_batch_blocks;
    ArrowBufferMove(&decoder->footer->record_batch_blocks, record_batch_blocks.get());

    for (int i = 0;
         i < record_batch_blocks->size_bytes / sizeof(struct ArrowIpcFileBlock); i++) {
      const auto& block =
          reinterpret_cast<struct ArrowIpcFileBlock*>(record_batch_blocks->data)[i];
      struct ArrowBufferView metadata_view = {
          {bytes.data() + block.offset},
          block.metadata_length,
      };
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcDecoderDecodeHeader(decoder.get(), metadata_view, error));

      struct ArrowBufferView body_view = {
          {metadata_view.data.as_uint8 + metadata_view.size_bytes},
          block.body_length,
      };
      nanoarrow::UniqueArray batch;
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcDecoderDecodeArray(decoder.get(), body_view, -1, batch.get(),
                                     NANOARROW_VALIDATION_LEVEL_FULL, error));
      batches.push_back(std::move(batch));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode Write(struct ArrowIpcOutputStream* output_stream, bool write_file,
                       struct ArrowError* error) {
    nanoarrow::ipc::UniqueWriter writer;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowIpcWriterInit(writer.get(), output_stream),
                                       error);

    if (write_file) {
      NANOARROW_RETURN_NOT_OK(ArrowIpcWriterStartFile(writer.get(), error));
    }

    NANOARROW_RETURN_NOT_OK(ArrowIpcWriterWriteSchema(writer.get(), schema.get(), error));

    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), error));

    for (const auto& batch : batches) {
      NANOARROW_RETURN_NOT_OK(
          ArrowArrayViewSetArray(array_view.get(), batch.get(), error));
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcWriterWriteArrayView(writer.get(), array_view.get(), error));
    }

    NANOARROW_RETURN_NOT_OK(ArrowIpcWriterWriteArrayView(writer.get(), nullptr, error));

    if (write_file) {
      NANOARROW_RETURN_NOT_OK(ArrowIpcWriterFinalizeFile(writer.get(), error));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode WriteIpcFile(std::string const& path, struct ArrowError* error) {
    // FIXME this API needs to be public; it's a bit smelly to pretend that we support
    // writing files when this bespoke program is the only one which can do it
    //
    // For now: just write the leading magic, the stream + EOS, and a manual Footer.
    File ipc_file;
    NANOARROW_RETURN_NOT_OK(ipc_file.open(path, "wb", error));

    nanoarrow::ipc::UniqueOutputStream output_stream;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowIpcOutputStreamInitFile(output_stream.get(), ipc_file,
                                     /*close_on_release=*/false),
        error);

    return Write(output_stream.get(), /*write_file=*/true, error);
  }
};

ArrowErrorCode Validate(struct ArrowError* error) {
  auto json_path = GetEnv("JSON_PATH");
  MaterializedArrayStream json_table;
  NANOARROW_RETURN_NOT_OK(json_table.FromJsonFile(json_path, error));

  auto arrow_path = GetEnv("ARROW_PATH");
  MaterializedArrayStream arrow_table;
  NANOARROW_RETURN_NOT_OK(arrow_table.FromIpcFile(arrow_path, error));

  nanoarrow::testing::TestingJSONComparison comparison;
  comparison.set_compare_metadata_order(false);
  NANOARROW_RETURN_NOT_OK(
      comparison.CompareSchema(arrow_table.schema.get(), json_table.schema.get(), error));
  if (comparison.num_differences() != 0) {
    std::stringstream differences;
    comparison.WriteDifferences(differences);
    ArrowErrorSet(error, "Found %d differences between schemas:\n%s\n",
                  (int)comparison.num_differences(), differences.str().c_str());
    return EINVAL;
  }

  if (arrow_table.batches.size() != json_table.batches.size()) {
    ArrowErrorSet(error, "%s had %d batches but\n%s had %d batches\n",  //
                  json_path.c_str(), (int)json_table.batches.size(),    //
                  arrow_path.c_str(), (int)arrow_table.batches.size());
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(comparison.SetSchema(arrow_table.schema.get(), error));
  for (size_t i = 0; i < arrow_table.batches.size(); i++) {
    const auto& json_batch = json_table.batches[i];
    const auto& arrow_batch = arrow_table.batches[i];
    NANOARROW_RETURN_NOT_OK(comparison.CompareBatch(arrow_batch.get(), json_batch.get(),
                                                    error, "Batch " + std::to_string(i)));
  }
  if (comparison.num_differences() != 0) {
    std::stringstream differences;
    comparison.WriteDifferences(differences);
    ArrowErrorSet(error, "Found %d differences between batches:\n%s\n",
                  (int)comparison.num_differences(), differences.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode JsonToArrow(struct ArrowError* error) {
  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.FromJsonFile(GetEnv("JSON_PATH"), error));
  return table.WriteIpcFile(GetEnv("ARROW_PATH"), error);
}

ArrowErrorCode StreamToFile(struct ArrowError* error) {
  // wrap stdin into ArrowIpcInputStream
  nanoarrow::ipc::UniqueInputStream input_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcInputStreamInitFile(input_stream.get(), stdin, /*close_on_release=*/true),
      error);

  nanoarrow::UniqueArrayStream array_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcArrayStreamReaderInit(array_stream.get(), input_stream.get(),
                                    /*options=*/nullptr),
      error);

  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.From(array_stream.get(), error));
  return table.WriteIpcFile(GetEnv("ARROW_PATH"), error);
}

ArrowErrorCode FileToStream(struct ArrowError* error) {
  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.FromIpcFile(GetEnv("ARROW_PATH"), error));

  // wrap stdout into ArrowIpcOutputStream
  nanoarrow::ipc::UniqueOutputStream output_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcOutputStreamInitFile(output_stream.get(), stdout,
                                   /*close_on_release=*/true),
      error);

  return table.Write(output_stream.get(), /*write_file=*/false, error);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/meson.build <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.

conf_data = configuration_data()

ns = get_option('namespace')
conf_data.set('NANOARROW_NAMESPACE_DEFINE', '#define NANOARROW_NAMESPACE ' + ns)

version = meson.project_version()
# Remove any pre-release / build identifiers
version_no_pre_release = version.split('-')[0]
version_no_build = version_no_pre_release.split('+')[0]
components = version_no_build.split('.')
assert(
    components.length() >= 3,
    'The version does not contain major, minor and patch',
)
ver_major = components[0]
ver_minor = components[1]
ver_patch = components[2]
conf_data.set('NANOARROW_VERSION', version)
conf_data.set('NANOARROW_VERSION_MAJOR', ver_major)
conf_data.set('NANOARROW_VERSION_MINOR', ver_minor)
conf_data.set('NANOARROW_VERSION_PATCH', ver_patch)

configure_file(
    input: 'nanoarrow_config.h.in',
    output: 'nanoarrow_config.h',
    configuration: conf_data,
    install: true,
    install_dir: get_option('includedir') / 'nanoarrow',
)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_H_INCLUDED
#define NANOARROW_H_INCLUDED

#include <stddef.h>
#include <stdint.h>
#include <stdlib.h>

#include "nanoarrow/common/inline_types.h"

// If using CMake, optionally pass -DNANOARROW_NAMESPACE=MyNamespace which will set this
// define in nanoarrow_config.h. If not, you can optionally #define NANOARROW_NAMESPACE
// MyNamespace here.

// This section remaps the non-prefixed symbols to the prefixed symbols so that
// code written against this build can be used independent of the value of
// NANOARROW_NAMESPACE.
#ifdef NANOARROW_NAMESPACE
#define NANOARROW_CAT(A, B) A##B
#define NANOARROW_SYMBOL(A, B) NANOARROW_CAT(A, B)

#define ArrowNanoarrowVersion NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowNanoarrowVersion)
#define ArrowNanoarrowVersionInt \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowNanoarrowVersionInt)
#define ArrowMalloc NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMalloc)
#define ArrowRealloc NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowRealloc)
#define ArrowFree NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowFree)
#define ArrowBufferAllocatorDefault \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBufferAllocatorDefault)
#define ArrowBufferDeallocator \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBufferDeallocator)
#define ArrowErrorSet NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowErrorSet)
#define ArrowLayoutInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowLayoutInit)
#define ArrowDecimalSetDigits NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalSetDigits)
#define ArrowDecimalAppendDigitsToBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalAppendDigitsToBuffer)
#define ArrowDecimalAppendStringToBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalAppendStringToBuffer)
#define ArrowSchemaInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaInit)
#define ArrowSchemaInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaInitFromType)
#define ArrowSchemaSetType NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetType)
#define ArrowSchemaSetTypeStruct \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeStruct)
#define ArrowSchemaSetTypeFixedSize \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeFixedSize)
#define ArrowSchemaSetTypeDecimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeDecimal)
#define ArrowSchemaSetTypeRunEndEncoded \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeRunEndEncoded)
#define ArrowSchemaSetTypeDateTime \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeDateTime)
#define ArrowSchemaSetTypeUnion \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeUnion)
#define ArrowSchemaDeepCopy NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaDeepCopy)
#define ArrowSchemaSetFormat NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetFormat)
#define ArrowSchemaSetName NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetName)
#define ArrowSchemaSetMetadata \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetMetadata)
#define ArrowSchemaAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaAllocateChildren)
#define ArrowSchemaAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaAllocateDictionary)
#define ArrowMetadataReaderInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataReaderInit)
#define ArrowMetadataReaderRead \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataReaderRead)
#define ArrowMetadataSizeOf NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataSizeOf)
#define ArrowMetadataHasKey NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataHasKey)
#define ArrowMetadataGetValue NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataGetValue)
#define ArrowMetadataBuilderInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderInit)
#define ArrowMetadataBuilderAppend \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderAppend)
#define ArrowMetadataBuilderSet \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderSet)
#define ArrowMetadataBuilderRemove \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderRemove)
#define ArrowSchemaViewInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaViewInit)
#define ArrowSchemaToString NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaToString)
#define ArrowArrayInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromType)
#define ArrowArrayInitFromSchema \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromSchema)
#define ArrowArrayInitFromArrayView \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromArrayView)
#define ArrowArrayInitFromArrayView \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromArrayView)
#define ArrowArrayAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayAllocateChildren)
#define ArrowArrayAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayAllocateDictionary)
#define ArrowArraySetValidityBitmap \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArraySetValidityBitmap)
#define ArrowArraySetBuffer NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArraySetBuffer)
#define ArrowArrayReserve NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayReserve)
#define ArrowArrayFinishBuilding \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayFinishBuilding)
#define ArrowArrayFinishBuildingDefault \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayFinishBuildingDefault)
#define ArrowArrayViewInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewInitFromType)
#define ArrowArrayViewInitFromSchema \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewInitFromSchema)
#define ArrowArrayViewAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewAllocateChildren)
#define ArrowArrayViewAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewAllocateDictionary)
#define ArrowArrayViewSetLength \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetLength)
#define ArrowArrayViewSetArray \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetArray)
#define ArrowArrayViewSetArrayMinimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetArrayMinimal)
#define ArrowArrayViewValidate \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewValidate)
#define ArrowArrayViewCompare NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewCompare)
#define ArrowArrayViewReset NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewReset)
#define ArrowBasicArrayStreamInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamInit)
#define ArrowBasicArrayStreamSetArray \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamSetArray)
#define ArrowBasicArrayStreamValidate \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamValidate)

#endif

#if (defined _WIN32 || defined __CYGWIN__) && defined(NANOARROW_BUILD_DLL)
#if defined(NANOARROW_EXPORT_DLL)
#define NANOARROW_DLL __declspec(dllexport)
#else
#define NANOARROW_DLL __declspec(dllimport)
#endif  // defined(NANOARROW_EXPORT_DLL)
#elif !defined(NANOARROW_DLL)
#if defined(__GNUC__) && __GNUC__ >= 4
#define NANOARROW_DLL __attribute__((visibility("default")))
#else
#define NANOARROW_DLL
#endif  // __GNUC__ >= 4
#endif

#ifdef __cplusplus
extern "C" {
#endif

/// \defgroup nanoarrow Nanoarrow C library
///
/// Except where noted, objects are not thread-safe and clients should
/// take care to serialize accesses to methods.
///
/// Because this library is intended to be vendored, it provides full type
/// definitions and encourages clients to stack or statically allocate
/// where convenient.

/// \defgroup nanoarrow-malloc Memory management
///
/// Non-buffer members of a struct ArrowSchema and struct ArrowArray
/// must be allocated using ArrowMalloc() or ArrowRealloc() and freed
/// using ArrowFree() for schemas and arrays allocated here. Buffer members
/// are allocated using an ArrowBufferAllocator.
///
/// @{

/// \brief Allocate like malloc()
NANOARROW_DLL void* ArrowMalloc(int64_t size);

/// \brief Reallocate like realloc()
NANOARROW_DLL void* ArrowRealloc(void* ptr, int64_t size);

/// \brief Free a pointer allocated using ArrowMalloc() or ArrowRealloc().
NANOARROW_DLL void ArrowFree(void* ptr);

/// \brief Return the default allocator
///
/// The default allocator uses ArrowMalloc(), ArrowRealloc(), and
/// ArrowFree().
NANOARROW_DLL struct ArrowBufferAllocator ArrowBufferAllocatorDefault(void);

/// \brief Create a custom deallocator
///
/// Creates a buffer allocator with only a free method that can be used to
/// attach a custom deallocator to an ArrowBuffer. This may be used to
/// avoid copying an existing buffer that was not allocated using the
/// infrastructure provided here (e.g., by an R or Python object).
NANOARROW_DLL struct ArrowBufferAllocator ArrowBufferDeallocator(
    ArrowBufferDeallocatorCallback, void* private_data);

/// @}

/// \brief Move the contents of an src ArrowSchema into dst and set src->release to NULL
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowSchemaMove(struct ArrowSchema* src, struct ArrowSchema* dst);

/// \brief Call the release callback of an ArrowSchema
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowSchemaRelease(struct ArrowSchema* schema);

/// \brief Move the contents of an src ArrowArray into dst and set src->release to NULL
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowArrayMove(struct ArrowArray* src, struct ArrowArray* dst);

/// \brief Call the release callback of an ArrowArray
static inline void ArrowArrayRelease(struct ArrowArray* array);

/// \brief Move the contents of an src ArrowArrayStream into dst and set src->release to
/// NULL \ingroup nanoarrow-arrow-cdata
static inline void ArrowArrayStreamMove(struct ArrowArrayStream* src,
                                        struct ArrowArrayStream* dst);

/// \brief Call the get_schema callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_schema callback, this wrapper checks the return code
/// and propagates the error reported by get_last_error into error. This
/// makes it significantly less verbose to iterate over array streams
/// using NANOARROW_RETURN_NOT_OK()-style error handling.
static inline ArrowErrorCode ArrowArrayStreamGetSchema(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* out,
    struct ArrowError* error);

/// \brief Call the get_next callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_next callback, this wrapper checks the return code
/// and propagates the error reported by get_last_error into error. This
/// makes it significantly less verbose to iterate over array streams
/// using NANOARROW_RETURN_NOT_OK()-style error handling.
static inline ArrowErrorCode ArrowArrayStreamGetNext(
    struct ArrowArrayStream* array_stream, struct ArrowArray* out,
    struct ArrowError* error);

/// \brief Call the get_last_error callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_last_error callback, this function never returns NULL (i.e.,
/// its result is safe to use in printf-style error formatters). Null values
/// from the original callback are reported as
/// "<get_last_error() returned NULL>".
static inline const char* ArrowArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream);

/// \brief Call the release callback of an ArrowArrayStream
static inline void ArrowArrayStreamRelease(struct ArrowArrayStream* array_stream);

/// \defgroup nanoarrow-errors Error handling
///
/// Functions generally return an errno-compatible error code; functions that
/// need to communicate more verbose error information accept a pointer
/// to an ArrowError. This can be stack or statically allocated. The
/// content of the message is undefined unless an error code has been
/// returned. If a nanoarrow function is passed a non-null ArrowError pointer, the
/// ArrowError pointed to by the argument will be propagated with a
/// null-terminated error message. It is safe to pass a NULL ArrowError anywhere
/// in the nanoarrow API.
///
/// Except where documented, it is generally not safe to continue after a
/// function has returned a non-zero ArrowErrorCode. The NANOARROW_RETURN_NOT_OK and
/// NANOARROW_ASSERT_OK macros are provided to help propagate errors. C++ clients can use
/// the helpers provided in the nanoarrow.hpp header to facilitate using C++ idioms
/// for memory management and error propgagtion.
///
/// @{

/// \brief Set the contents of an error using printf syntax.
///
/// If error is NULL, this function does nothing and returns NANOARROW_OK.
NANOARROW_DLL NANOARROW_CHECK_PRINTF_ATTRIBUTE int ArrowErrorSet(struct ArrowError* error,
                                                                 const char* fmt, ...);

/// @}

/// \defgroup nanoarrow-utils Utility data structures
///
/// @{

/// \brief Return a version string in the form "major.minor.patch"
NANOARROW_DLL const char* ArrowNanoarrowVersion(void);

/// \brief Return an integer that can be used to compare versions sequentially
NANOARROW_DLL int ArrowNanoarrowVersionInt(void);

/// \brief Initialize a description of buffer arrangements from a storage type
NANOARROW_DLL void ArrowLayoutInit(struct ArrowLayout* layout,
                                   enum ArrowType storage_type);

/// \brief Create a string view from a null-terminated string
static inline struct ArrowStringView ArrowCharView(const char* value);

/// \brief Sets the integer value of an ArrowDecimal from a string
NANOARROW_DLL ArrowErrorCode ArrowDecimalSetDigits(struct ArrowDecimal* decimal,
                                                   struct ArrowStringView value);

/// \brief Get the integer value of an ArrowDecimal as string
NANOARROW_DLL ArrowErrorCode ArrowDecimalAppendDigitsToBuffer(
    const struct ArrowDecimal* decimal, struct ArrowBuffer* buffer);

/// \brief Get the decimal value of an ArrowDecimal as a string
NANOARROW_DLL ArrowErrorCode ArrowDecimalAppendStringToBuffer(
    const struct ArrowDecimal* decimal, struct ArrowBuffer* buffer);

/// \brief Get the half float value of a float
static inline uint16_t ArrowFloatToHalfFloat(float value);

/// \brief Get the float value of a half float
static inline float ArrowHalfFloatToFloat(uint16_t value);

/// \brief Resolve a chunk index from increasing int64_t offsets
///
/// Given a buffer of increasing int64_t offsets that begin with 0 (e.g., offset buffer
/// of a large type, run ends of a chunked array implementation), resolve a value v
/// where lo <= v < hi such that offsets[v] <= index < offsets[v + 1].
static inline int64_t ArrowResolveChunk64(int64_t index, const int64_t* offsets,
                                          int64_t lo, int64_t hi);

/// @}

/// \defgroup nanoarrow-schema Creating schemas
///
/// These functions allocate, copy, and destroy ArrowSchema structures
///
/// @{

/// \brief Initialize an ArrowSchema
///
/// Initializes the fields and release callback of schema_out. Caller
/// is responsible for calling the schema->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL void ArrowSchemaInit(struct ArrowSchema* schema);

/// \brief Initialize an ArrowSchema from an ArrowType
///
/// A convenience constructor for that calls ArrowSchemaInit() and
/// ArrowSchemaSetType() for the common case of constructing an
/// unparameterized type. The caller is responsible for calling the schema->release
/// callback if NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowSchemaInitFromType(struct ArrowSchema* schema,
                                                     enum ArrowType type);

/// \brief Get a human-readable summary of a Schema
///
/// Writes a summary of an ArrowSchema to out (up to n - 1 characters)
/// and returns the number of characters required for the output if
/// n were sufficiently large. If recursive is non-zero, the result will
/// also include children.
NANOARROW_DLL int64_t ArrowSchemaToString(const struct ArrowSchema* schema, char* out,
                                          int64_t n, char recursive);

/// \brief Set the format field of a schema from an ArrowType
///
/// Initializes the fields and release callback of schema_out. For
/// NANOARROW_TYPE_LIST, NANOARROW_TYPE_LARGE_LIST, and
/// NANOARROW_TYPE_MAP, the appropriate number of children are
/// allocated, initialized, and named; however, the caller must
/// ArrowSchemaSetType() on the preinitialized children. Schema must have been initialized
/// using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetType(struct ArrowSchema* schema,
                                                enum ArrowType type);

/// \brief Set the format field and initialize children of a struct schema
///
/// The specified number of children are initialized; however, the caller is responsible
/// for calling ArrowSchemaSetType() and ArrowSchemaSetName() on each child.
/// Schema must have been initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeStruct(struct ArrowSchema* schema,
                                                      int64_t n_children);

/// \brief Set the format field of a fixed-size schema
///
/// Returns EINVAL for fixed_size <= 0 or for type that is not
/// NANOARROW_TYPE_FIXED_SIZE_BINARY or NANOARROW_TYPE_FIXED_SIZE_LIST.
/// For NANOARROW_TYPE_FIXED_SIZE_LIST, the appropriate number of children are
/// allocated, initialized, and named; however, the caller must
/// ArrowSchemaSetType() the first child. Schema must have been initialized using
/// ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeFixedSize(struct ArrowSchema* schema,
                                                         enum ArrowType type,
                                                         int32_t fixed_size);

/// \brief Set the format field of a decimal schema
///
/// Returns EINVAL for scale <= 0 or for type that is not
/// NANOARROW_TYPE_DECIMAL32, NANOARROW_TYPE_DECIMAL64, NANOARROW_TYPE_DECIMAL128 or
/// NANOARROW_TYPE_DECIMAL256. Schema must have been initialized using
/// ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeDecimal(struct ArrowSchema* schema,
                                                       enum ArrowType type,
                                                       int32_t decimal_precision,
                                                       int32_t decimal_scale);

/// \brief Set the format field of a run-end encoded schema
///
/// Returns EINVAL for run_end_type that is not
/// NANOARROW_TYPE_INT16, NANOARROW_TYPE_INT32 or NANOARROW_TYPE_INT64.
/// Schema must have been initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
/// The caller must call `ArrowSchemaSetTypeXXX(schema->children[1])` to
/// set the value type. Note that when building arrays using the `ArrowArrayAppendXXX()`
/// functions, the run-end encoded array's logical length must be updated manually.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeRunEndEncoded(struct ArrowSchema* schema,
                                                             enum ArrowType run_end_type);

/// \brief Set the format field of a time, timestamp, or duration schema
///
/// Returns EINVAL for type that is not
/// NANOARROW_TYPE_TIME32, NANOARROW_TYPE_TIME64,
/// NANOARROW_TYPE_TIMESTAMP, or NANOARROW_TYPE_DURATION. The
/// timezone parameter must be NULL for a non-timestamp type. Schema must have been
/// initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeDateTime(struct ArrowSchema* schema,
                                                        enum ArrowType type,
                                                        enum ArrowTimeUnit time_unit,
                                                        const char* timezone);

/// \brief Set the format field of a union schema
///
/// Returns EINVAL for a type that is not NANOARROW_TYPE_DENSE_UNION
/// or NANOARROW_TYPE_SPARSE_UNION. The specified number of children are
/// allocated, and initialized.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeUnion(struct ArrowSchema* schema,
                                                     enum ArrowType type,
                                                     int64_t n_children);

/// \brief Make a (recursive) copy of a schema
///
/// Allocates and copies fields of schema into schema_out.
NANOARROW_DLL ArrowErrorCode ArrowSchemaDeepCopy(const struct ArrowSchema* schema,
                                                 struct ArrowSchema* schema_out);

/// \brief Copy format into schema->format
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetFormat(struct ArrowSchema* schema,
                                                  const char* format);

/// \brief Copy name into schema->name
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetName(struct ArrowSchema* schema,
                                                const char* name);

/// \brief Copy metadata into schema->metadata
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetMetadata(struct ArrowSchema* schema,
                                                    const char* metadata);

/// \brief Allocate the schema->children array
///
/// Includes the memory for each child struct ArrowSchema.
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaAllocateChildren(struct ArrowSchema* schema,
                                                         int64_t n_children);

/// \brief Allocate the schema->dictionary member
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaAllocateDictionary(struct ArrowSchema* schema);

/// @}

/// \defgroup nanoarrow-metadata Create, read, and modify schema metadata
///
/// @{

/// \brief Reader for key/value pairs in schema metadata
///
/// The ArrowMetadataReader does not own any data and is only valid
/// for the lifetime of the underlying metadata pointer.
struct ArrowMetadataReader {
  /// \brief A metadata string from a schema->metadata field.
  const char* metadata;

  /// \brief The current offset into the metadata string
  int64_t offset;

  /// \brief The number of remaining keys
  int32_t remaining_keys;
};

/// \brief Initialize an ArrowMetadataReader
NANOARROW_DLL ArrowErrorCode ArrowMetadataReaderInit(struct ArrowMetadataReader* reader,
                                                     const char* metadata);

/// \brief Read the next key/value pair from an ArrowMetadataReader
NANOARROW_DLL ArrowErrorCode ArrowMetadataReaderRead(struct ArrowMetadataReader* reader,
                                                     struct ArrowStringView* key_out,
                                                     struct ArrowStringView* value_out);

/// \brief The number of bytes in in a key/value metadata string
NANOARROW_DLL int64_t ArrowMetadataSizeOf(const char* metadata);

/// \brief Check for a key in schema metadata
NANOARROW_DLL char ArrowMetadataHasKey(const char* metadata, struct ArrowStringView key);

/// \brief Extract a value from schema metadata
///
/// If key does not exist in metadata, value_out is unmodified
NANOARROW_DLL ArrowErrorCode ArrowMetadataGetValue(const char* metadata,
                                                   struct ArrowStringView key,
                                                   struct ArrowStringView* value_out);

/// \brief Initialize a builder for schema metadata from key/value pairs
///
/// metadata can be an existing metadata string or NULL to initialize
/// an empty metadata string.
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderInit(struct ArrowBuffer* buffer,
                                                      const char* metadata);

/// \brief Append a key/value pair to a buffer containing serialized metadata
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderAppend(struct ArrowBuffer* buffer,
                                                        struct ArrowStringView key,
                                                        struct ArrowStringView value);

/// \brief Set a key/value pair to a buffer containing serialized metadata
///
/// Ensures that the only entry for key in the metadata is set to value.
/// This function maintains the existing position of (the first instance of)
/// key if present in the data.
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderSet(struct ArrowBuffer* buffer,
                                                     struct ArrowStringView key,
                                                     struct ArrowStringView value);

/// \brief Remove a key from a buffer containing serialized metadata
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderRemove(struct ArrowBuffer* buffer,
                                                        struct ArrowStringView key);

/// @}

/// \defgroup nanoarrow-schema-view Reading schemas
///
/// @{

/// \brief A non-owning view of a parsed ArrowSchema
///
/// Contains more readily extractable values than a raw ArrowSchema.
/// Clients can stack or statically allocate this structure but are
/// encouraged to use the provided getters to ensure forward
/// compatibility.
struct ArrowSchemaView {
  /// \brief A pointer to the schema represented by this view
  const struct ArrowSchema* schema;

  /// \brief The data type represented by the schema
  ///
  /// This value may be NANOARROW_TYPE_DICTIONARY if the schema has a
  /// non-null dictionary member; datetime types are valid values.
  /// This value will never be NANOARROW_TYPE_EXTENSION (see
  /// extension_name and/or extension_metadata to check for
  /// an extension type).
  enum ArrowType type;

  /// \brief The storage data type represented by the schema
  ///
  /// This value will never be NANOARROW_TYPE_DICTIONARY, NANOARROW_TYPE_EXTENSION
  /// or any datetime type. This value represents only the type required to
  /// interpret the buffers in the array.
  enum ArrowType storage_type;

  /// \brief The storage layout represented by the schema
  struct ArrowLayout layout;

  /// \brief The extension type name if it exists
  ///
  /// If the ARROW:extension:name key is present in schema.metadata,
  /// extension_name.data will be non-NULL.
  struct ArrowStringView extension_name;

  /// \brief The extension type metadata if it exists
  ///
  /// If the ARROW:extension:metadata key is present in schema.metadata,
  /// extension_metadata.data will be non-NULL.
  struct ArrowStringView extension_metadata;

  /// \brief Format fixed size parameter
  ///
  /// This value is set when parsing a fixed-size binary or fixed-size
  /// list schema; this value is undefined for other types. For a
  /// fixed-size binary schema this value is in bytes; for a fixed-size
  /// list schema this value refers to the number of child elements for
  /// each element of the parent.
  int32_t fixed_size;

  /// \brief Decimal bitwidth
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_bitwidth;

  /// \brief Decimal precision
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_precision;

  /// \brief Decimal scale
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_scale;

  /// \brief Format time unit parameter
  ///
  /// This value is set when parsing a date/time type. The value is
  /// undefined for other types.
  enum ArrowTimeUnit time_unit;

  /// \brief Format timezone parameter
  ///
  /// This value is set when parsing a timestamp type and represents
  /// the timezone format parameter. This value points to
  /// data within the schema and is undefined for other types.
  const char* timezone;

  /// \brief Union type ids parameter
  ///
  /// This value is set when parsing a union type and represents
  /// type ids parameter. This value points to
  /// data within the schema and is undefined for other types.
  const char* union_type_ids;
};

/// \brief Initialize an ArrowSchemaView
NANOARROW_DLL ArrowErrorCode ArrowSchemaViewInit(struct ArrowSchemaView* schema_view,
                                                 const struct ArrowSchema* schema,
                                                 struct ArrowError* error);

/// @}

/// \defgroup nanoarrow-buffer Owning, growable buffers
///
/// @{

/// \brief Initialize an ArrowBuffer
///
/// Initialize a buffer with a NULL, zero-size buffer using the default
/// buffer allocator.
static inline void ArrowBufferInit(struct ArrowBuffer* buffer);

/// \brief Set a newly-initialized buffer's allocator
///
/// Returns EINVAL if the buffer has already been allocated.
static inline ArrowErrorCode ArrowBufferSetAllocator(
    struct ArrowBuffer* buffer, struct ArrowBufferAllocator allocator);

/// \brief Reset an ArrowBuffer
///
/// Releases the buffer using the allocator's free method if
/// the buffer's data member is non-null, sets the data member
/// to NULL, and sets the buffer's size and capacity to 0.
static inline void ArrowBufferReset(struct ArrowBuffer* buffer);

/// \brief Move an ArrowBuffer
///
/// Transfers the buffer data and lifecycle management to another
/// address and resets buffer.
static inline void ArrowBufferMove(struct ArrowBuffer* src, struct ArrowBuffer* dst);

/// \brief Grow or shrink a buffer to a given size
///
/// When shrinking the size of the buffer, the buffer is only reallocated
/// if shrink_to_fit is non-zero.
static inline ArrowErrorCode ArrowBufferResize(struct ArrowBuffer* buffer,
                                               int64_t new_size_bytes,
                                               char shrink_to_fit);

/// \brief Ensure a buffer has at least a given additional capacity
///
/// Ensures that the buffer has space to append at least
/// additional_size_bytes, overallocating when required.
static inline ArrowErrorCode ArrowBufferReserve(struct ArrowBuffer* buffer,
                                                int64_t additional_size_bytes);

/// \brief Write data to buffer and increment the buffer size
///
/// This function does not check that buffer has the required capacity
static inline void ArrowBufferAppendUnsafe(struct ArrowBuffer* buffer, const void* data,
                                           int64_t size_bytes);

/// \brief Write data to buffer and increment the buffer size
///
/// This function writes and ensures that the buffer has the required capacity,
/// possibly by reallocating the buffer. Like ArrowBufferReserve, this will
/// overallocate when reallocation is required.
static inline ArrowErrorCode ArrowBufferAppend(struct ArrowBuffer* buffer,
                                               const void* data, int64_t size_bytes);

/// \brief Write fill to buffer and increment the buffer size
///
/// This function writes the specified number of fill bytes and
/// ensures that the buffer has the required capacity,
static inline ArrowErrorCode ArrowBufferAppendFill(struct ArrowBuffer* buffer,
                                                   uint8_t value, int64_t size_bytes);

/// \brief Write an 8-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt8(struct ArrowBuffer* buffer,
                                                   int8_t value);

/// \brief Write an unsigned 8-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt8(struct ArrowBuffer* buffer,
                                                    uint8_t value);

/// \brief Write a 16-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt16(struct ArrowBuffer* buffer,
                                                    int16_t value);

/// \brief Write an unsigned 16-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt16(struct ArrowBuffer* buffer,
                                                     uint16_t value);

/// \brief Write a 32-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt32(struct ArrowBuffer* buffer,
                                                    int32_t value);

/// \brief Write an unsigned 32-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt32(struct ArrowBuffer* buffer,
                                                     uint32_t value);

/// \brief Write a 64-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt64(struct ArrowBuffer* buffer,
                                                    int64_t value);

/// \brief Write an unsigned 64-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt64(struct ArrowBuffer* buffer,
                                                     uint64_t value);

/// \brief Write a double to a buffer
static inline ArrowErrorCode ArrowBufferAppendDouble(struct ArrowBuffer* buffer,
                                                     double value);

/// \brief Write a float to a buffer
static inline ArrowErrorCode ArrowBufferAppendFloat(struct ArrowBuffer* buffer,
                                                    float value);

/// \brief Write an ArrowStringView to a buffer
static inline ArrowErrorCode ArrowBufferAppendStringView(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView value);

/// \brief Write an ArrowBufferView to a buffer
static inline ArrowErrorCode ArrowBufferAppendBufferView(struct ArrowBuffer* buffer,
                                                         struct ArrowBufferView value);

/// @}

/// \defgroup nanoarrow-bitmap Bitmap utilities
///
/// @{

/// \brief Extract a boolean value from a bitmap
static inline int8_t ArrowBitGet(const uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap to true
static inline void ArrowBitSet(uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap to false
static inline void ArrowBitClear(uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap
static inline void ArrowBitSetTo(uint8_t* bits, int64_t i, uint8_t value);

/// \brief Set a boolean value to a range in a bitmap
static inline void ArrowBitsSetTo(uint8_t* bits, int64_t start_offset, int64_t length,
                                  uint8_t bits_are_set);

/// \brief Count true values in a bitmap
static inline int64_t ArrowBitCountSet(const uint8_t* bits, int64_t i_from, int64_t i_to);

/// \brief Extract int8 boolean values from a range in a bitmap
static inline void ArrowBitsUnpackInt8(const uint8_t* bits, int64_t start_offset,
                                       int64_t length, int8_t* out);

/// \brief Extract int32 boolean values from a range in a bitmap
static inline void ArrowBitsUnpackInt32(const uint8_t* bits, int64_t start_offset,
                                        int64_t length, int32_t* out);

/// \brief Initialize an ArrowBitmap
///
/// Initialize the builder's buffer, empty its cache, and reset the size to zero
static inline void ArrowBitmapInit(struct ArrowBitmap* bitmap);

/// \brief Move an ArrowBitmap
///
/// Transfers the underlying buffer data and lifecycle management to another
/// address and resets the bitmap.
static inline void ArrowBitmapMove(struct ArrowBitmap* src, struct ArrowBitmap* dst);

/// \brief Ensure a bitmap builder has at least a given additional capacity
///
/// Ensures that the buffer has space to append at least
/// additional_size_bits, overallocating when required.
static inline ArrowErrorCode ArrowBitmapReserve(struct ArrowBitmap* bitmap,
                                                int64_t additional_size_bits);

/// \brief Grow or shrink a bitmap to a given size
///
/// When shrinking the size of the bitmap, the bitmap is only reallocated
/// if shrink_to_fit is non-zero.
static inline ArrowErrorCode ArrowBitmapResize(struct ArrowBitmap* bitmap,
                                               int64_t new_size_bits, char shrink_to_fit);

/// \brief Reserve space for and append zero or more of the same boolean value to a bitmap
static inline ArrowErrorCode ArrowBitmapAppend(struct ArrowBitmap* bitmap,
                                               uint8_t bits_are_set, int64_t length);

/// \brief Append zero or more of the same boolean value to a bitmap
static inline void ArrowBitmapAppendUnsafe(struct ArrowBitmap* bitmap,
                                           uint8_t bits_are_set, int64_t length);

/// \brief Append boolean values encoded as int8_t to a bitmap
///
/// The values must all be 0 or 1.
static inline void ArrowBitmapAppendInt8Unsafe(struct ArrowBitmap* bitmap,
                                               const int8_t* values, int64_t n_values);

/// \brief Append boolean values encoded as int32_t to a bitmap
///
/// The values must all be 0 or 1.
static inline void ArrowBitmapAppendInt32Unsafe(struct ArrowBitmap* bitmap,
                                                const int32_t* values, int64_t n_values);

/// \brief Reset a bitmap builder
///
/// Releases any memory held by buffer, empties the cache, and resets the size to zero
static inline void ArrowBitmapReset(struct ArrowBitmap* bitmap);

/// @}

/// \defgroup nanoarrow-array Creating arrays
///
/// These functions allocate, copy, and destroy ArrowArray structures.
/// Once an ArrowArray has been initialized via ArrowArrayInitFromType()
/// or ArrowArrayInitFromSchema(), the caller is responsible for releasing
/// it using the embedded release callback.
///
/// @{

/// \brief Initialize the fields of an array
///
/// Initializes the fields and release callback of array. Caller
/// is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromType(struct ArrowArray* array,
                                                    enum ArrowType storage_type);

/// \brief Initialize the contents of an ArrowArray from an ArrowSchema
///
/// Caller is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromSchema(struct ArrowArray* array,
                                                      const struct ArrowSchema* schema,
                                                      struct ArrowError* error);

/// \brief Initialize the contents of an ArrowArray from an ArrowArrayView
///
/// Caller is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromArrayView(
    struct ArrowArray* array, const struct ArrowArrayView* array_view,
    struct ArrowError* error);

/// \brief Allocate the array->children array
///
/// Includes the memory for each child struct ArrowArray,
/// whose members are marked as released and may be subsequently initialized
/// with ArrowArrayInitFromType() or moved from an existing ArrowArray.
/// schema must have been allocated using ArrowArrayInitFromType().
NANOARROW_DLL ArrowErrorCode ArrowArrayAllocateChildren(struct ArrowArray* array,
                                                        int64_t n_children);

/// \brief Allocate the array->dictionary member
///
/// Includes the memory for the struct ArrowArray, whose contents
/// is marked as released and may be subsequently initialized
/// with ArrowArrayInitFromType() or moved from an existing ArrowArray.
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArrayAllocateDictionary(struct ArrowArray* array);

/// \brief Set the validity bitmap of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL void ArrowArraySetValidityBitmap(struct ArrowArray* array,
                                               struct ArrowBitmap* bitmap);

/// \brief Set a buffer of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArraySetBuffer(struct ArrowArray* array, int64_t i,
                                                 struct ArrowBuffer* buffer);

/// \brief Add variadic buffers to a string or binary view array
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline ArrowErrorCode ArrowArrayAddVariadicBuffers(struct ArrowArray* array,
                                                          int32_t n_buffers);

/// \brief Get the validity bitmap of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline struct ArrowBitmap* ArrowArrayValidityBitmap(struct ArrowArray* array);

/// \brief Get a buffer of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline struct ArrowBuffer* ArrowArrayBuffer(struct ArrowArray* array, int64_t i);

/// \brief Start element-wise appending to an ArrowArray
///
/// Initializes any values needed to use ArrowArrayAppend*() functions.
/// All element-wise appenders append by value and return EINVAL if the exact value
/// cannot be represented by the underlying storage type.
/// array must have been allocated using ArrowArrayInitFromType()
static inline ArrowErrorCode ArrowArrayStartAppending(struct ArrowArray* array);

/// \brief Reserve space for future appends
///
/// For buffer sizes that can be calculated (i.e., not string data buffers or
/// child array sizes for non-fixed-size arrays), recursively reserve space for
/// additional elements. This is useful for reducing the number of reallocations
/// that occur using the item-wise appenders.
NANOARROW_DLL ArrowErrorCode ArrowArrayReserve(struct ArrowArray* array,
                                               int64_t additional_size_elements);

/// \brief Append a null value to an array
static inline ArrowErrorCode ArrowArrayAppendNull(struct ArrowArray* array, int64_t n);

/// \brief Append an empty, non-null value to an array
static inline ArrowErrorCode ArrowArrayAppendEmpty(struct ArrowArray* array, int64_t n);

/// \brief Append a signed integer value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range).
static inline ArrowErrorCode ArrowArrayAppendInt(struct ArrowArray* array, int64_t value);

/// \brief Append an unsigned integer value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range).
static inline ArrowErrorCode ArrowArrayAppendUInt(struct ArrowArray* array,
                                                  uint64_t value);

/// \brief Append a double value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range or there is an attempt to append
/// a non-integer to an array with an integer storage type).
static inline ArrowErrorCode ArrowArrayAppendDouble(struct ArrowArray* array,
                                                    double value);

/// \brief Append a string of bytes to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type, EOVERFLOW if appending value would overflow
/// the offset type (e.g., if the data buffer would be larger than 2 GB for a
/// non-large string type), or EINVAL otherwise (e.g., the underlying array is not a
/// binary, string, large binary, large string, or fixed-size binary array, or value is
/// the wrong size for a fixed-size binary array).
static inline ArrowErrorCode ArrowArrayAppendBytes(struct ArrowArray* array,
                                                   struct ArrowBufferView value);

/// \brief Append a string value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type, EOVERFLOW if appending value would overflow
/// the offset type (e.g., if the data buffer would be larger than 2 GB for a
/// non-large string type), or EINVAL otherwise (e.g., the underlying array is not a
/// string or large string array).
static inline ArrowErrorCode ArrowArrayAppendString(struct ArrowArray* array,
                                                    struct ArrowStringView value);

/// \brief Append a Interval to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise.
static inline ArrowErrorCode ArrowArrayAppendInterval(struct ArrowArray* array,
                                                      const struct ArrowInterval* value);

/// \brief Append a decimal value to an array
///
/// Returns NANOARROW_OK if array is a decimal array with the appropriate
/// bitwidth or EINVAL otherwise.
static inline ArrowErrorCode ArrowArrayAppendDecimal(struct ArrowArray* array,
                                                     const struct ArrowDecimal* value);

/// \brief Finish a nested array element
///
/// Appends a non-null element to the array based on the first child's current
/// length. Returns NANOARROW_OK if the item was successfully added, EOVERFLOW
/// if the child of a list or map array would exceed INT_MAX elements, or EINVAL
/// if the underlying storage type is not a struct, list, large list, or fixed-size
/// list, or if there was an attempt to add a struct or fixed-size list element where the
/// length of the child array(s) did not match the expected length.
static inline ArrowErrorCode ArrowArrayFinishElement(struct ArrowArray* array);

/// \brief Finish a union array element
///
/// Appends an element to the union type ids buffer and increments array->length.
/// For sparse unions, up to one element is added to non type-id children. Returns
/// EINVAL if the underlying storage type is not a union, if type_id is not valid,
/// or if child sizes after appending are inconsistent.
static inline ArrowErrorCode ArrowArrayFinishUnionElement(struct ArrowArray* array,
                                                          int8_t type_id);

/// \brief Shrink buffer capacity to the size required
///
/// Also applies shrinking to any child arrays. array must have been allocated using
/// ArrowArrayInitFromType
static inline ArrowErrorCode ArrowArrayShrinkToFit(struct ArrowArray* array);

/// \brief Finish building an ArrowArray
///
/// Flushes any pointers from internal buffers that may have been reallocated
/// into array->buffers and checks the actual size of the buffers
/// against the expected size based on the final length.
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArrayFinishBuildingDefault(struct ArrowArray* array,
                                                             struct ArrowError* error);

/// \brief Finish building an ArrowArray with explicit validation
///
/// Finish building with an explicit validation level. This could perform less validation
/// (i.e. NANOARROW_VALIDATION_LEVEL_NONE or NANOARROW_VALIDATION_LEVEL_MINIMAL) if CPU
/// buffer data access is not possible or more validation (i.e.,
/// NANOARROW_VALIDATION_LEVEL_FULL) if buffer content was obtained from an untrusted or
/// corruptible source.
NANOARROW_DLL ArrowErrorCode ArrowArrayFinishBuilding(
    struct ArrowArray* array, enum ArrowValidationLevel validation_level,
    struct ArrowError* error);

/// @}

/// \defgroup nanoarrow-array-view Reading arrays
///
/// These functions read and validate the contents ArrowArray structures.
///
/// @{

/// \brief Initialize the contents of an ArrowArrayView
NANOARROW_DLL void ArrowArrayViewInitFromType(struct ArrowArrayView* array_view,
                                              enum ArrowType storage_type);

/// \brief Move an ArrowArrayView
///
/// Transfers the ArrowArrayView data and lifecycle management to another
/// address and resets the contents of src.
static inline void ArrowArrayViewMove(struct ArrowArrayView* src,
                                      struct ArrowArrayView* dst);

/// \brief Initialize the contents of an ArrowArrayView from an ArrowSchema
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewInitFromSchema(struct ArrowArrayView* array_view,
                             const struct ArrowSchema* schema, struct ArrowError* error);

/// \brief Allocate the array_view->children array
///
/// Includes the memory for each child struct ArrowArrayView
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewAllocateChildren(struct ArrowArrayView* array_view, int64_t n_children);

/// \brief Allocate array_view->dictionary
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewAllocateDictionary(struct ArrowArrayView* array_view);

/// \brief Set data-independent buffer sizes from length
NANOARROW_DLL void ArrowArrayViewSetLength(struct ArrowArrayView* array_view,
                                           int64_t length);

/// \brief Set buffer sizes and data pointers from an ArrowArray
NANOARROW_DLL ArrowErrorCode ArrowArrayViewSetArray(struct ArrowArrayView* array_view,
                                                    const struct ArrowArray* array,
                                                    struct ArrowError* error);

/// \brief Set buffer sizes and data pointers from an ArrowArray except for those
/// that require dereferencing buffer content.
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewSetArrayMinimal(struct ArrowArrayView* array_view,
                              const struct ArrowArray* array, struct ArrowError* error);

/// \brief Get the number of buffers
///
/// The number of buffers referred to by this ArrowArrayView.  In may cases this can also
/// be calculated from the ArrowLayout member of the ArrowArrayView or ArrowSchemaView;
/// however, for binary view and string view types, the number of total buffers depends on
/// the number of variadic buffers.
static inline int64_t ArrowArrayViewGetNumBuffers(struct ArrowArrayView* array_view);

/// \brief Get a view of a specific buffer from an ArrowArrayView
///
/// This is the ArrowArrayView equivalent of ArrowArray::buffers[i] that includes
/// size information (if known).
static inline struct ArrowBufferView ArrowArrayViewGetBufferView(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the function of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the function of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline enum ArrowBufferType ArrowArrayViewGetBufferType(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the data type of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the data type of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline enum ArrowType ArrowArrayViewGetBufferDataType(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the element size (in bits) of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the element width of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline int64_t ArrowArrayViewGetBufferElementSizeBits(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Performs checks on the content of an ArrowArrayView
///
/// If using ArrowArrayViewSetArray() to back array_view with an ArrowArray,
/// the buffer sizes and some content (fist and last offset) have already
/// been validated at the "default" level. If setting the buffer pointers
/// and sizes otherwise, you may wish to perform checks at a different level. See
/// documentation for ArrowValidationLevel for the details of checks performed
/// at each level.
NANOARROW_DLL ArrowErrorCode ArrowArrayViewValidate(
    struct ArrowArrayView* array_view, enum ArrowValidationLevel validation_level,
    struct ArrowError* error);

/// \brief Compare two ArrowArrayView objects for equality
///
/// Given two ArrowArrayView instances, place either 0 (not equal) and
/// 1 (equal) at the address pointed to by out. If the comparison determines
/// that actual and expected are not equal, a reason will be communicated via
/// error if error is non-NULL.
///
/// Returns NANOARROW_OK if the comparison completed successfully.
NANOARROW_DLL ArrowErrorCode ArrowArrayViewCompare(const struct ArrowArrayView* actual,
                                                   const struct ArrowArrayView* expected,
                                                   enum ArrowCompareLevel level, int* out,
                                                   struct ArrowError* reason);

/// \brief Reset the contents of an ArrowArrayView and frees resources
NANOARROW_DLL void ArrowArrayViewReset(struct ArrowArrayView* array_view);

/// \brief Check for a null element in an ArrowArrayView
static inline int8_t ArrowArrayViewIsNull(const struct ArrowArrayView* array_view,
                                          int64_t i);

/// \brief Compute null count for an ArrowArrayView
static inline int64_t ArrowArrayViewComputeNullCount(
    const struct ArrowArrayView* array_view);

/// \brief Get the type id of a union array element
static inline int8_t ArrowArrayViewUnionTypeId(const struct ArrowArrayView* array_view,
                                               int64_t i);

/// \brief Get the child index of a union array element
static inline int8_t ArrowArrayViewUnionChildIndex(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the index to use into the relevant union child array
static inline int64_t ArrowArrayViewUnionChildOffset(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an integer
///
/// This function does not check for null values, that values are actually integers, or
/// that values are within a valid range for an int64.
static inline int64_t ArrowArrayViewGetIntUnsafe(const struct ArrowArrayView* array_view,
                                                 int64_t i);

/// \brief Get an element in an ArrowArrayView as an unsigned integer
///
/// This function does not check for null values, that values are actually integers, or
/// that values are within a valid range for a uint64.
static inline uint64_t ArrowArrayViewGetUIntUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as a double
///
/// This function does not check for null values, or
/// that values are within a valid range for a double.
static inline double ArrowArrayViewGetDoubleUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowStringView
///
/// This function does not check for null values.
static inline struct ArrowStringView ArrowArrayViewGetStringUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowBufferView
///
/// This function does not check for null values.
static inline struct ArrowBufferView ArrowArrayViewGetBytesUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowDecimal
///
/// This function does not check for null values. The out parameter must
/// be initialized with ArrowDecimalInit() with the proper parameters for this
/// type before calling this for the first time.
static inline void ArrowArrayViewGetDecimalUnsafe(const struct ArrowArrayView* array_view,
                                                  int64_t i, struct ArrowDecimal* out);

/// @}

/// \defgroup nanoarrow-basic-array-stream Basic ArrowArrayStream implementation
///
/// An implementation of an ArrowArrayStream based on a collection of
/// zero or more previously-existing ArrowArray objects. Users should
/// initialize and/or validate the contents before transferring the
/// responsibility of the ArrowArrayStream elsewhere.
///
/// @{

/// \brief Initialize an ArrowArrayStream backed by this implementation
///
/// This function moves the ownership of schema to the array_stream. If
/// this function returns NANOARROW_OK, the caller is responsible for
/// releasing the ArrowArrayStream.
NANOARROW_DLL ArrowErrorCode ArrowBasicArrayStreamInit(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* schema, int64_t n_arrays);

/// \brief Set the ith ArrowArray in this ArrowArrayStream.
///
/// array_stream must have been initialized with ArrowBasicArrayStreamInit().
/// This function moves the ownership of array to the array_stream. i must
/// be greater than or equal to zero and less than the value of n_arrays passed in
/// ArrowBasicArrayStreamInit(). Callers are not required to fill all
/// n_arrays members (i.e., n_arrays is a maximum bound).
NANOARROW_DLL void ArrowBasicArrayStreamSetArray(struct ArrowArrayStream* array_stream,
                                                 int64_t i, struct ArrowArray* array);

/// \brief Validate the contents of this ArrowArrayStream
///
/// array_stream must have been initialized with ArrowBasicArrayStreamInit().
/// This function uses ArrowArrayStreamInitFromSchema() and ArrowArrayStreamSetArray()
/// to validate the contents of the arrays.
NANOARROW_DLL ArrowErrorCode ArrowBasicArrayStreamValidate(
    const struct ArrowArrayStream* array_stream, struct ArrowError* error);

/// @}

// Undefine ArrowErrorCode, which may have been defined to annotate functions that return
// it to warn for an unused result.
#if defined(ArrowErrorCode)
#undef ArrowErrorCode
#endif

// Inline function definitions
#include "nanoarrow/common/inline_array.h"
#include "nanoarrow/common/inline_buffer.h"

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

/// \defgroup nanoarrow_hpp Nanoarrow C++ Helpers
///
/// The utilities provided in this file are intended to support C++ users
/// of the nanoarrow C library such that C++-style resource allocation
/// and error handling can be used with nanoarrow data structures.
/// These utilities are not intended to mirror the nanoarrow C API.

#include "nanoarrow/hpp/array_stream.hpp"
#include "nanoarrow/hpp/buffer.hpp"
#include "nanoarrow/hpp/exception.hpp"
#include "nanoarrow/hpp/operators.hpp"
#include "nanoarrow/hpp/unique.hpp"
#include "nanoarrow/hpp/view.hpp"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_config.h.in <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_CONFIG_H_INCLUDED
#define NANOARROW_CONFIG_H_INCLUDED

#define NANOARROW_VERSION_MAJOR @NANOARROW_VERSION_MAJOR@
#define NANOARROW_VERSION_MINOR @NANOARROW_VERSION_MINOR@
#define NANOARROW_VERSION_PATCH @NANOARROW_VERSION_PATCH@
#define NANOARROW_VERSION "@NANOARROW_VERSION@"

#define NANOARROW_VERSION_INT                                        \
  (NANOARROW_VERSION_MAJOR * 10000 + NANOARROW_VERSION_MINOR * 100 + \
   NANOARROW_VERSION_PATCH)

@NANOARROW_NAMESPACE_DEFINE@

#if !defined(NANOARROW_CXX_NAMESPACE)
#define NANOARROW_CXX_NAMESPACE nanoarrow
#endif

#define NANOARROW_CXX_NAMESPACE_BEGIN namespace NANOARROW_CXX_NAMESPACE {
#define NANOARROW_CXX_NAMESPACE_END }

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_DEVICE_H_INCLUDED
#define NANOARROW_DEVICE_H_INCLUDED

#include "nanoarrow/nanoarrow.h"

#ifdef __cplusplus
extern "C" {
#endif

/// \defgroup nanoarrow_device-arrow-cdata Arrow C Device interface
///
/// The Arrow Device and Stream interfaces are part of the
/// Arrow C Device Data and Arrow C Device stream interfaces
/// (https://arrow.apache.org/docs/dev/format/CDeviceDataInterface.html).
/// See the Arrow documentation for detailed documentation of these structures.
///
/// @{

#ifndef ARROW_C_DEVICE_DATA_INTERFACE
#define ARROW_C_DEVICE_DATA_INTERFACE

// Device type for the allocated memory
typedef int32_t ArrowDeviceType;

// CPU device, same as using ArrowArray directly
#define ARROW_DEVICE_CPU 1
// CUDA GPU Device
#define ARROW_DEVICE_CUDA 2
// Pinned CUDA CPU memory by cudaMallocHost
#define ARROW_DEVICE_CUDA_HOST 3
// OpenCL Device
#define ARROW_DEVICE_OPENCL 4
// Vulkan buffer for next-gen graphics
#define ARROW_DEVICE_VULKAN 7
// Metal for Apple GPU
#define ARROW_DEVICE_METAL 8
// Verilog simulator buffer
#define ARROW_DEVICE_VPI 9
// ROCm GPUs for AMD GPUs
#define ARROW_DEVICE_ROCM 10
// Pinned ROCm CPU memory allocated by hipMallocHost
#define ARROW_DEVICE_ROCM_HOST 11
// Reserved for extension
//
// used to quickly test extension devices, semantics
// can differ based on implementation
#define ARROW_DEVICE_EXT_DEV 12
// CUDA managed/unified memory allocated by cudaMallocManaged
#define ARROW_DEVICE_CUDA_MANAGED 13
// Unified shared memory allocated on a oneAPI
// non-partitioned device.
//
// A call to the oneAPI runtime is required to determine the
// device type, the USM allocation type and the sycl context
// that it is bound to.
#define ARROW_DEVICE_ONEAPI 14
// GPU support for next-gen WebGPU standard
#define ARROW_DEVICE_WEBGPU 15
// Qualcomm Hexagon DSP
#define ARROW_DEVICE_HEXAGON 16

struct ArrowDeviceArray {
  struct ArrowArray array;
  int64_t device_id;
  ArrowDeviceType device_type;
  void* sync_event;

  // reserved bytes for future expansion
  int64_t reserved[3];
};

#endif  // ARROW_C_DEVICE_DATA_INTERFACE

#ifndef ARROW_C_DEVICE_STREAM_INTERFACE
#define ARROW_C_DEVICE_STREAM_INTERFACE

struct ArrowDeviceArrayStream {
  // device type that all arrays will be accessible from
  ArrowDeviceType device_type;
  // callbacks
  int (*get_schema)(struct ArrowDeviceArrayStream*, struct ArrowSchema*);
  int (*get_next)(struct ArrowDeviceArrayStream*, struct ArrowDeviceArray*);
  const char* (*get_last_error)(struct ArrowDeviceArrayStream*);

  // release callback
  void (*release)(struct ArrowDeviceArrayStream*);

  // opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DEVICE_STREAM_INTERFACE

/// \brief Move the contents of src into dst and set src->array.release to NULL
static inline void ArrowDeviceArrayMove(struct ArrowDeviceArray* src,
                                        struct ArrowDeviceArray* dst) {
  memcpy(dst, src, sizeof(struct ArrowDeviceArray));
  src->array.release = 0;
}

/// @}

#ifdef NANOARROW_NAMESPACE

#define ArrowDeviceCheckRuntime \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCheckRuntime)
#define ArrowDeviceArrayInitAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayInitAsync)
#define ArrowDeviceArrayViewInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewInit)
#define ArrowDeviceArrayViewReset \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewReset)
#define ArrowDeviceArrayViewSetArrayMinimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewSetArrayMinimal)
#define ArrowDeviceArrayViewSetArrayAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewSetArrayAsync)
#define ArrowDeviceArrayViewCopyAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewCopyAsync)
#define ArrowDeviceArrayMoveToDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayMoveToDevice)
#define ArrowDeviceResolve NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceResolve)
#define ArrowDeviceCpu NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCpu)
#define ArrowDeviceInitCpu NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceInitCpu)
#define ArrowDeviceBufferInitAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferInitAsync)
#define ArrowDeviceBufferMove NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferMove)
#define ArrowDeviceBufferCopyAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferCopyAsync)
#define ArrowDeviceBasicArrayStreamInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBasicArrayStreamInit)

#define ArrowDeviceCuda NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCuda)

#define ArrowDeviceMetalDefaultDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalDefaultDevice)
#define ArrowDeviceMetalInitDefaultDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalInitDefaultDevice)
#define ArrowDeviceMetalInitBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalInitBuffer)
#define ArrowDeviceMetalAlignArrayBuffers \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalAlignArrayBuffers)

#endif

/// \defgroup nanoarrow_device Nanoarrow Device extension
///
/// Except where noted, objects are not thread-safe and clients should
/// take care to serialize accesses to methods.
///
/// @{

/// \brief Checks the nanoarrow runtime to make sure the run/build versions match
NANOARROW_DLL ArrowErrorCode ArrowDeviceCheckRuntime(struct ArrowError* error);

struct ArrowDeviceArrayView {
  struct ArrowDevice* device;
  struct ArrowArrayView array_view;
  void* sync_event;
};

/// \brief A Device wrapper with callbacks for basic memory management tasks
///
/// All device objects are currently implemented as singletons; however, this
/// may change as implementations progress.
struct ArrowDevice {
  /// \brief The device type integer identifier (see ArrowDeviceArray)
  ArrowDeviceType device_type;

  /// \brief The device identifier (see ArrowDeviceArray)
  int64_t device_id;

  /// \brief Initialize an ArrowDeviceArray from a previously allocated ArrowArray
  ///
  /// Given a device and an uninitialized device_array, populate the fields of the
  /// device_array appropriately. If sync_event is non-null, ownership is transferred
  /// to the output array. If stream is non-null, the event must be recorded such that
  /// it captures the work done on stream. If NANOARROW_OK is returned, ownership of array
  /// and sync_event is transferred to device_array. The caller retains ownership of
  /// stream.
  ArrowErrorCode (*array_init)(struct ArrowDevice* device,
                               struct ArrowDeviceArray* device_array,
                               struct ArrowArray* array, void* sync_event, void* stream);

  /// \brief Move an ArrowDeviceArray between devices without copying buffers
  ///
  /// Some devices can move an ArrowDeviceArray without an explicit buffer copy,
  /// although the performance characteristics of the moved array may be different
  /// than that of an explicitly copied one depending on the device. Implementations must
  /// check device_src and device_dst and return ENOTSUP if not prepared to handle this
  /// operation.
  ArrowErrorCode (*array_move)(struct ArrowDevice* device_src,
                               struct ArrowDeviceArray* src,
                               struct ArrowDevice* device_dst,
                               struct ArrowDeviceArray* dst);

  /// \brief Initialize an owning buffer from existing content
  ///
  /// Creates a new buffer whose data member can be accessed by the GPU by
  /// copying existing content. Implementations must use the provided stream
  /// if non-null; implementations may error if they require a stream to be provided.
  /// Implementations must check device_src and device_dst and return ENOTSUP if
  /// not prepared to handle this operation.
  ArrowErrorCode (*buffer_init)(struct ArrowDevice* device_src,
                                struct ArrowBufferView src,
                                struct ArrowDevice* device_dst, struct ArrowBuffer* dst,
                                void* stream);

  /// \brief Move an owning buffer to a device
  ///
  /// Creates a new buffer whose data member can be accessed by the GPU by
  /// moving an existing buffer. If NANOARROW_OK is returned, src will have
  /// been released or moved by the implementation and dst must be released by
  /// the caller. Implementations must check device_src and device_dst and return ENOTSUP
  /// if not prepared to handle this operation.
  ArrowErrorCode (*buffer_move)(struct ArrowDevice* device_src, struct ArrowBuffer* src,
                                struct ArrowDevice* device_dst, struct ArrowBuffer* dst);

  /// \brief Copy a section of memory into a preallocated buffer
  ///
  /// As opposed to the other buffer operations, this is designed to support
  /// copying very small slices of memory. Implementations must use the provided stream
  /// if non-null; implementations may error if they require a stream to be provided.
  /// Implementations must check device_src and device_dst and return ENOTSUP if
  /// not prepared to handle this operation.
  ArrowErrorCode (*buffer_copy)(struct ArrowDevice* device_src,
                                struct ArrowBufferView src,
                                struct ArrowDevice* device_dst,
                                struct ArrowBufferView dst, void* stream);

  /// \brief Synchronize an event and/or stream
  ///
  /// If both sync_event and stream are non-null, ensures that the stream waits
  /// on the event. If only sync_event is non-null, ensures that the work captured
  /// by the event is synchronized with the CPU. If only stream is non-null, ensures
  /// that stream is synchronized with the CPU.
  ArrowErrorCode (*synchronize_event)(struct ArrowDevice* device, void* sync_event,
                                      void* stream, struct ArrowError* error);

  /// \brief Release this device and any resources it holds
  void (*release)(struct ArrowDevice* device);

  /// \brief Opaque, implementation-specific data.
  void* private_data;
};

/// \brief Pointer to a statically-allocated CPU device singleton
NANOARROW_DLL struct ArrowDevice* ArrowDeviceCpu(void);

/// \brief Initialize a user-allocated device struct with a CPU device
NANOARROW_DLL void ArrowDeviceInitCpu(struct ArrowDevice* device);

/// \brief Resolve a device pointer from a type + identifier
///
/// Depending on which libraries this build of the device extension was built with,
/// some device types may or may not be supported. The CPU type is always supported.
/// Returns NULL for device that does not exist or cannot be returned as a singleton.
/// Callers must not release the pointed-to device.
NANOARROW_DLL struct ArrowDevice* ArrowDeviceResolve(ArrowDeviceType device_type,
                                                     int64_t device_id);

/// \brief Initialize an ArrowDeviceArray
///
/// Given an ArrowArray whose buffers/release callback has been set appropriately,
/// initialize an ArrowDeviceArray. If sync_event is non-null, ownership is transferred
/// to the output array. If stream is non-null, the event must be recorded such that
/// it captures the work done on stream. If NANOARROW_OK is returned, ownership of array
/// and sync_event is transferred to device_array. The caller retains ownership of
/// stream.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayInitAsync(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, void* sync_event, void* stream);

/// \brief Initialize an ArrowDeviceArray without a stream
///
/// Convenience wrapper to initialize an ArrowDeviceArray without a stream.
static inline ArrowErrorCode ArrowDeviceArrayInit(struct ArrowDevice* device,
                                                  struct ArrowDeviceArray* device_array,
                                                  struct ArrowArray* array,
                                                  void* sync_event);

/// \brief Initialize an ArrowDeviceArrayStream from an existing ArrowArrayStream
///
/// Wrap an ArrowArrayStream of ArrowDeviceArray objects already allocated by the
/// specified device as an ArrowDeviceArrayStream. This function moves the ownership
/// of array_stream to the device_array_stream. If this function returns NANOARROW_OK,
/// the caller is responsible for releasing the ArrowDeviceArrayStream.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBasicArrayStreamInit(
    struct ArrowDeviceArrayStream* device_array_stream,
    struct ArrowArrayStream* array_stream, struct ArrowDevice* device);

/// \brief Initialize an ArrowDeviceArrayView
///
/// Zeroes memory for the device array view struct. Callers must initialize the
/// array_view member using nanoarrow core functions that can initialize from
/// a type identifier or schema.
NANOARROW_DLL void ArrowDeviceArrayViewInit(
    struct ArrowDeviceArrayView* device_array_view);

/// \brief Release the underlying ArrowArrayView
NANOARROW_DLL void ArrowDeviceArrayViewReset(
    struct ArrowDeviceArrayView* device_array_view);

/// \brief Set minimal ArrowArrayView buffer information from a device array
///
/// A thin wrapper around ArrowArrayViewSetArrayMinimal() that does not attempt
/// to resolve buffer sizes of variable-length buffers by copying data from the device.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewSetArrayMinimal(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error);

/// \brief Set ArrowArrayView buffer information from a device array
///
/// Runs ArrowDeviceArrayViewSetArrayMinimal() but also sets buffer sizes for
/// variable-length buffers by copying data from the device if needed. If stream
/// is provided it will be used to do any copying required to resolve buffer sizes.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewSetArrayAsync(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    void* stream, struct ArrowError* error);

/// \brief Set ArrowArrayView buffer information from a device array without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceArrayViewSetArray(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error);

/// \brief Copy an ArrowDeviceArrayView to a device
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that all pointers in src will remain valid until
/// the stream is synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewCopyAsync(
    struct ArrowDeviceArrayView* src, struct ArrowDevice* device_dst,
    struct ArrowDeviceArray* dst, void* stream);

/// \brief Copy an ArrowDeviceArrayView to a device without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceArrayViewCopy(struct ArrowDeviceArrayView* src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowDeviceArray* dst);

/// \brief Move an ArrowDeviceArray to a device if possible
///
/// Will attempt to move a device array to a device without copying buffers.
/// This may result in a device array with different performance charateristics
/// than an array that was copied. Returns ENOTSUP if a zero-copy move between devices is
/// not possible.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayMoveToDevice(struct ArrowDeviceArray* src,
                                                          struct ArrowDevice* device_dst,
                                                          struct ArrowDeviceArray* dst);

/// \brief Allocate a device buffer and copying existing content
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that src will remain valid until the stream is
/// synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferInitAsync(struct ArrowDevice* device_src,
                                                        struct ArrowBufferView src,
                                                        struct ArrowDevice* device_dst,
                                                        struct ArrowBuffer* dst,
                                                        void* stream);

/// \brief Allocate a device buffer and copying existing content without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceBufferInit(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst);

/// \brief Move a buffer to a device without copying if possible
///
/// Returns ENOTSUP if a zero-copy move between devices is not possible.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferMove(struct ArrowDevice* device_src,
                                                   struct ArrowBuffer* src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst);

/// \brief Copy a buffer into preallocated device memory
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that src will remain valid until the stream is
/// synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferCopyAsync(struct ArrowDevice* device_src,
                                                        struct ArrowBufferView src,
                                                        struct ArrowDevice* device_dst,
                                                        struct ArrowBufferView dst,
                                                        void* stream);

/// \brief Copy a buffer into preallocated devie memory
///
/// Returns ENOTSUP if a zero-copy move between devices is not possible.
static inline ArrowErrorCode ArrowDeviceBufferCopy(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBufferView dst);

/// @}

/// \defgroup nanoarrow_device_cuda CUDA Device extension
///
/// A CUDA (i.e., `cuda.h`) implementation of the Arrow C Device interface.
///
/// @{

/// \brief Get a CUDA device from type and ID
///
/// device_type must be one of ARROW_DEVICE_CUDA or ARROW_DEVICE_CUDA_HOST;
/// device_id must be between 0 and cudaGetDeviceCount - 1.
NANOARROW_DLL struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type,
                                                  int64_t device_id);

/// @}

/// \defgroup nanoarrow_device_metal Apple Metal Device extension
///
/// An Apple Metal implementation of the Arrow C Device interface, primarily targeted to
/// the M1 series of CPU/GPUs that feature shared CPU/GPU memory. Even though the memory
/// regions are shared, it is currently not possible to wrap an arbitrary CPU memory
/// region as an `MTL::Buffer*` unless that memory region is page-aligned. Because of
/// this, a copy is still required in most cases to make memory GPU accessible. After GPU
/// calculations are complete; however, moving the buffers back to the CPU is zero-copy.
///
/// Sync events are represented as an `MTL::Event*`. The degree to which the pointers
/// to `MTL::Event*` are stable across metal-cpp versions/builds is currently unknown.
///
/// @{

/// \brief A pointer to a default metal device singleton
NANOARROW_DLL struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void);

/// \brief Initialize a preallocated device struct with the default metal device
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                               struct ArrowError* error);

/// \brief Initialize a buffer with the Metal allocator
///
/// Metal uses shared memory with the CPU; however, only page-aligned buffers
/// or buffers created explicitly using the Metal API can be sent to the GPU.
/// This buffer's allocator uses the Metal API so that it is cheaper to send
/// buffers to the GPU later. You can use, append to, or move this buffer just
/// like a normal ArrowBuffer.
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer);

/// \brief Convert an ArrowArray to buffers that use the Metal allocator
///
/// Replaces buffers from a given ArrowArray with ones that use the Metal
/// allocator, copying existing content where necessary. The array is still
/// valid to use just like a normal ArrowArray that was initialized with
/// ArrowArrayInitFromType() (i.e., it can be appended to and finished with
/// validation).
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array);

/// @}

// Inline implementations

static inline ArrowErrorCode ArrowDeviceBufferCopy(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBufferView dst) {
  return ArrowDeviceBufferCopyAsync(device_src, src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceBufferInit(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst) {
  return ArrowDeviceBufferInitAsync(device_src, src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceArrayViewCopy(struct ArrowDeviceArrayView* src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowDeviceArray* dst) {
  return ArrowDeviceArrayViewCopyAsync(src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceArrayViewSetArray(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error) {
  return ArrowDeviceArrayViewSetArrayAsync(device_array_view, device_array, NULL, error);
}

static inline ArrowErrorCode ArrowDeviceArrayInit(struct ArrowDevice* device,
                                                  struct ArrowDeviceArray* device_array,
                                                  struct ArrowArray* array,
                                                  void* sync_event) {
  return ArrowDeviceArrayInitAsync(device, device_array, array, sync_event, NULL);
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_DEVICE_HPP_INCLUDED
#define NANOARROW_DEVICE_HPP_INCLUDED

#include "nanoarrow/nanoarrow.hpp"
#include "nanoarrow/nanoarrow_device.h"

namespace nanoarrow {

namespace internal {

template <>
inline void init_pointer(struct ArrowDeviceArray* data) {
  data->array.release = nullptr;
  data->sync_event = nullptr;
}

template <>
inline void move_pointer(struct ArrowDeviceArray* src, struct ArrowDeviceArray* dst) {
  ArrowDeviceArrayMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowDeviceArray* data) {
  if (data->array.release != nullptr) {
    ArrowArrayRelease(&data->array);
  }

  data->sync_event = nullptr;
}

template <>
inline void init_pointer(struct ArrowDeviceArrayStream* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowDeviceArrayStream* src,
                         struct ArrowDeviceArrayStream* dst) {
  memcpy(dst, src, sizeof(struct ArrowDeviceArrayStream));
  src->release = nullptr;
}

template <>
inline void release_pointer(struct ArrowDeviceArrayStream* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowDeviceArrayView* data) {
  ArrowDeviceArrayViewInit(data);
}

template <>
inline void move_pointer(struct ArrowDeviceArrayView* src,
                         struct ArrowDeviceArrayView* dst) {
  ArrowArrayViewMove(&src->array_view, &dst->array_view);
  dst->device = src->device;
  src->device = nullptr;
}

template <>
inline void release_pointer(struct ArrowDeviceArrayView* data) {
  ArrowArrayViewReset(&data->array_view);
}

template <>
inline void init_pointer(struct ArrowDevice* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowDevice* src, struct ArrowDevice* dst) {
  memcpy(dst, src, sizeof(struct ArrowDevice));
  src->release = nullptr;
}

template <>
inline void release_pointer(struct ArrowDevice* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

}  // namespace internal
}  // namespace nanoarrow

#include "nanoarrow.hpp"

namespace nanoarrow {

namespace device {

/// \defgroup nanoarrow_device_hpp-unique Unique object wrappers
///
/// Extends the unique object wrappers in nanoarrow.hpp to include C structs
/// defined in the nanoarrow_device.h header.
///
/// @{

/// \brief Class wrapping a unique struct ArrowDeviceArray
using UniqueDeviceArray = internal::Unique<struct ArrowDeviceArray>;

/// \brief Class wrapping a unique struct ArrowDeviceArrayStream
using UniqueDeviceArrayStream = internal::Unique<struct ArrowDeviceArrayStream>;

/// \brief Class wrapping a unique struct ArrowDevice
using UniqueDevice = internal::Unique<struct ArrowDevice>;

/// \brief Class wrapping a unique struct ArrowDeviceArrayView
using UniqueDeviceArrayView = internal::Unique<struct ArrowDeviceArrayView>;

/// @}

}  // namespace device

}  // namespace nanoarrow

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_gtest_util.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <gtest/gtest.h>
#include <iostream>

#include "nanoarrow/nanoarrow.hpp"

#ifndef NANOARROW_GTEST_UTIL_HPP_INCLUDED
#define NANOARROW_GTEST_UTIL_HPP_INCLUDED

/// \defgroup nanoarrow_testing Nanoarrow Testing Helpers
///
/// Utilities for testing nanoarrow structures and functions.

namespace nanoarrow {
namespace internal {

inline void PrintTo(const Nothing&, std::ostream* os) { *os << "<NA>"; }

template <typename T>
void PrintTo(const Maybe<T>& m, std::ostream* os) {
  if (m) {
    *os << ::testing::PrintToString(*m);
  } else {
    PrintTo(NA, os);
  }
}

}  // namespace internal
}  // namespace nanoarrow

inline void PrintTo(const ArrowStringView& sv, std::ostream* os) {
  *os << "'";
  os->write(sv.data, static_cast<size_t>(sv.size_bytes));
  *os << "'";
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_testing.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_TESTING_HPP_INCLUDED
#define NANOARROW_TESTING_HPP_INCLUDED

#include <iostream>
#include <string>

#include "nanoarrow/nanoarrow.hpp"

/// \defgroup nanoarrow_testing Nanoarrow Testing Helpers
///
/// Utilities for testing nanoarrow structures and functions.

namespace nanoarrow {

namespace testing {

// Forward-declaration of internal types
namespace internal {
class DictionaryContext;
struct Differences;
}  // namespace internal

/// \defgroup nanoarrow_testing-json Integration test helpers
///
/// See testing format documentation for details of the JSON representation. This
/// representation is not canonical but can be used to implement integration tests with
/// other implementations.
///
/// @{

/// \brief Writer for the Arrow integration testing JSON format
class NANOARROW_DLL TestingJSONWriter {
 public:
  TestingJSONWriter();
  virtual ~TestingJSONWriter();

  /// \brief Set the floating point precision of the writer
  ///
  /// The floating point precision by default is -1, which uses the JSON serializer
  /// to encode the value in the output. When writing files specifically for
  /// integration tests, floating point values should be rounded to 3 decimal places to
  /// avoid serialization issues.
  void set_float_precision(int value) { float_precision_ = value; }

  /// \brief Set whether metadata should be included in the output of a schema or field
  ///
  /// Use false to skip writing schema/field metadata in the output.
  void set_include_metadata(bool value) { include_metadata_ = value; }

  void ResetDictionaries();

  /// \brief Write an ArrowArrayStream as a data file JSON object to out
  ///
  /// Creates output like `{"schema": {...}, "batches": [...], ...}`.
  ArrowErrorCode WriteDataFile(std::ostream& out, ArrowArrayStream* stream);

  /// \brief Write a schema to out
  ///
  /// Creates output like `{"fields": [...], "metadata": [...]}`.
  ArrowErrorCode WriteSchema(std::ostream& out, const ArrowSchema* schema);

  /// \brief Write a field to out
  ///
  /// Creates output like `{"name" : "col", "type": {...}, ...}`
  ArrowErrorCode WriteField(std::ostream& out, const ArrowSchema* field);

  /// \brief Write the type portion of a field
  ///
  /// Creates output like `{"name": "int", ...}`
  ArrowErrorCode WriteType(std::ostream& out, const ArrowSchema* field);

  /// \brief Write the metadata portion of a field
  ///
  /// Creates output like `[{"key": "...", "value": "..."}, ...]`.
  ArrowErrorCode WriteMetadata(std::ostream& out, const char* metadata);

  /// \brief Write a "batch" to out
  ///
  /// Creates output like `{"count": 123, "columns": [...]}`.
  ArrowErrorCode WriteBatch(std::ostream& out, const ArrowSchema* schema,
                            const ArrowArrayView* value);

  /// \brief Write a column to out
  ///
  /// Creates output like `{"name": "col", "count": 123, "VALIDITY": [...], ...}`.
  ArrowErrorCode WriteColumn(std::ostream& out, const ArrowSchema* field,
                             const ArrowArrayView* value);

  ArrowErrorCode WriteDictionaryBatches(std::ostream& out);

 private:
  int float_precision_;
  bool include_metadata_;
  internal::DictionaryContext* dictionaries_;

  bool ShouldWriteMetadata(const char* metadata) {
    return metadata != nullptr && include_metadata_;
  }

  ArrowErrorCode WriteDictionaryBatch(std::ostream& out, int32_t dictionary_id);

  ArrowErrorCode WriteFieldChildren(std::ostream& out, const ArrowSchema* field);

  ArrowErrorCode WriteFieldDictionary(std::ostream& out, int32_t dictionary_id,
                                      bool is_ordered,
                                      const ArrowSchemaView* indices_field);

  ArrowErrorCode WriteChildren(std::ostream& out, const ArrowSchema* field,
                               const ArrowArrayView* value);
};

/// \brief Reader for the Arrow integration testing JSON format
class NANOARROW_DLL TestingJSONReader {
 public:
  TestingJSONReader(ArrowBufferAllocator allocator);
  TestingJSONReader();
  virtual ~TestingJSONReader();

  static const int kNumBatchOnlySchema = -2;
  static const int kNumBatchReadAll = -1;

  /// \brief Read JSON representing a data file object
  ///
  /// Read a JSON object in the form `{"schema": {...}, "batches": [...], ...}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadDataFile(const std::string& data_file_json, ArrowArrayStream* out,
                              int num_batch = kNumBatchReadAll,
                              ArrowError* error = nullptr);

  /// \brief Read JSON representing a Schema
  ///
  /// Reads a JSON object in the form `{"fields": [...], "metadata": [...]}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadSchema(const std::string& schema_json, ArrowSchema* out,
                            ArrowError* error = nullptr);

  /// \brief Read JSON representing a Field
  ///
  /// Read a JSON object in the form `{"name" : "col", "type": {...}, ...}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadField(const std::string& field_json, ArrowSchema* out,
                           ArrowError* error = nullptr);

  /// \brief Read JSON representing a RecordBatch
  ///
  /// Read a JSON object in the form `{"count": 123, "columns": [...]}`, propagating `out`
  /// on success.
  ArrowErrorCode ReadBatch(const std::string& batch_json, const ArrowSchema* schema,
                           ArrowArray* out, ArrowError* error = nullptr);

  /// \brief Read JSON representing a Column
  ///
  /// Read a JSON object in the form
  /// `{"name": "col", "count": 123, "VALIDITY": [...], ...}`, propagating
  /// `out` on success.
  ArrowErrorCode ReadColumn(const std::string& column_json, const ArrowSchema* schema,
                            ArrowArray* out, ArrowError* error = nullptr);

 private:
  ArrowBufferAllocator allocator_;
  internal::DictionaryContext* dictionaries_;

  void SetArrayAllocatorRecursive(ArrowArray* array);
};

/// \brief Integration testing comparison utility
///
/// Utility to compare ArrowSchema, ArrowArray, and ArrowArrayStream instances.
/// This should only be used in the context of integration testing as the
/// comparison logic is specific to the integration testing JSON files and
/// specification. Notably:
///
/// - Map types are considered equal regardless of the child names "entries",
///   "key", and "value".
/// - Float32 and Float64 values are compared according to their JSON serialization.
class NANOARROW_DLL TestingJSONComparison {
 public:
  TestingJSONComparison();
  virtual ~TestingJSONComparison();

  /// \brief Compare top-level RecordBatch flags (e.g., nullability)
  ///
  /// Some Arrow implementations export batches as nullable, and some export them as
  /// non-nullable. Use false to consider these two types of batches as equivalent.
  void set_compare_batch_flags(bool value) { compare_batch_flags_ = value; }

  /// \brief Compare metadata order
  ///
  /// Some Arrow implementations store metadata using structures (e.g., hash map) that
  /// reorder metadata items. Use false to consider metadata whose keys/values have
  /// been reordered as equivalent.
  void set_compare_metadata_order(bool value) { compare_metadata_order_ = value; }

  /// \brief Set float precision
  ///
  /// The Arrow Integration Testing JSON document states that values should be compared
  /// to 3 decimal places to avoid floating point serialization issues. Use -1 to specify
  /// that all decimal places should be used (the default).
  void set_compare_float_precision(int value) {
    writer_actual_.set_float_precision(value);
    writer_expected_.set_float_precision(value);
  }

  /// \brief Returns the number of differences found by the previous call
  int64_t num_differences() const;

  /// \brief Dump a human-readable summary of differences to out
  void WriteDifferences(std::ostream& out);

  /// \brief Clear any existing differences
  void ClearDifferences();

  /// \brief Compare a stream of record batches
  ///
  /// Compares actual against expected using the following strategy:
  ///
  /// - Compares schemas for equality, returning if differences were found
  /// - Compares pairs of record batches, returning if one stream finished
  ///   before another.
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareArrayStream(ArrowArrayStream* actual, ArrowArrayStream* expected,
                                    ArrowError* error = nullptr);

  /// \brief Compare a top-level ArrowSchema struct
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareSchema(const ArrowSchema* actual, const ArrowSchema* expected,
                               ArrowError* error = nullptr, const std::string& path = "");

  /// \brief Set the ArrowSchema to be used to for future calls to CompareBatch().
  ArrowErrorCode SetSchema(const ArrowSchema* schema, ArrowError* error = nullptr);

  /// \brief Compare a top-level ArrowArray struct
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareBatch(const ArrowArray* actual, const ArrowArray* expected,
                              ArrowError* error = nullptr, const std::string& path = "");

 private:
  TestingJSONWriter writer_actual_;
  TestingJSONWriter writer_expected_;
  internal::Differences* differences_;
  struct ArrowSchema schema_;
  struct ArrowArrayView actual_;
  struct ArrowArrayView expected_;

  // Comparison options
  bool compare_batch_flags_;
  bool compare_metadata_order_;

  ArrowErrorCode CompareField(ArrowSchema* actual, ArrowSchema* expected,
                              ArrowError* error, const std::string& path = "");

  ArrowErrorCode CompareFieldBase(ArrowSchema* actual, ArrowSchema* expected,
                                  ArrowError* error, const std::string& path = "");

  ArrowErrorCode CompareMetadata(const char* actual, const char* expected,
                                 ArrowError* error, const std::string& path = "");

  ArrowErrorCode MetadataEqualKeyValue(const char* actual, const char* expected,
                                       bool* out, ArrowError* error);

  ArrowErrorCode CompareColumn(ArrowSchema* schema, ArrowArrayView* actual,
                               ArrowArrayView* expected, ArrowError* error,
                               const std::string& path = "");
};

/// @}

}  // namespace testing
}  // namespace nanoarrow

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/testing/testing.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <algorithm>
#include <iostream>
#include <limits>
#include <sstream>
#include <unordered_map>
#include <vector>

#include "nlohmann/json.hpp"

#include "nanoarrow/nanoarrow_testing.hpp"

namespace nanoarrow {

namespace testing {

namespace internal {
// Internal representation of the various structures needed to import and/or export
// a dictionary array. We use a serialized version of the dictionary value because
// nanoarrow doesn't currently have the ability to copy or reference count an Array.
struct Dictionary {
  nanoarrow::UniqueSchema schema;
  int64_t column_length;
  std::string column_json;
};

class DictionaryContext {
 public:
  DictionaryContext() : next_id_(0) {}

  ArrowErrorCode RecordSchema(int32_t dictionary_id, const ArrowSchema* values_schema) {
    if (!HasDictionaryForId(dictionary_id)) {
      dictionaries_[dictionary_id] = Dictionary();
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaDeepCopy(values_schema, dictionaries_[dictionary_id].schema.get()));
    }

    dictionary_ids_[values_schema] = dictionary_id;
    return NANOARROW_OK;
  }

  ArrowErrorCode RecordSchema(const ArrowSchema* values_schema, int32_t* dictionary_id) {
    while (HasDictionaryForId(next_id_)) {
      next_id_++;
    }

    NANOARROW_RETURN_NOT_OK(RecordSchema(next_id_, values_schema));
    *dictionary_id = next_id_++;
    return NANOARROW_OK;
  }

  void RecordArray(int32_t dictionary_id, int64_t length, std::string column_json) {
    dictionaries_[dictionary_id].column_length = length;
    dictionaries_[dictionary_id].column_json = std::move(column_json);
  }

  void RecordArray(const ArrowSchema* values_schema, int64_t length,
                   std::string column_json) {
    auto ids_it = dictionary_ids_.find(values_schema);
    RecordArray(ids_it->second, length, column_json);
  }

  bool empty() { return dictionaries_.empty(); }

  void clear() {
    dictionaries_.clear();
    dictionary_ids_.clear();
    next_id_ = 0;
  }

  bool HasDictionaryForSchema(const ArrowSchema* values_schema) const {
    return dictionary_ids_.find(values_schema) != dictionary_ids_.end();
  }

  bool HasDictionaryForId(int32_t dictionary_id) const {
    return dictionaries_.find(dictionary_id) != dictionaries_.end();
  }

  const Dictionary& Get(int32_t dictionary_id) const {
    auto dict_it = dictionaries_.find(dictionary_id);
    return dict_it->second;
  }

  const Dictionary& Get(const ArrowSchema* values_schema) const {
    auto ids_it = dictionary_ids_.find(values_schema);
    return Get(ids_it->second);
  }

  const std::vector<int32_t> GetAllIds() const {
    std::vector<int32_t> out;
    out.reserve(dictionaries_.size());
    for (const auto& value : dictionaries_) {
      out.push_back(value.first);
    }
    return out;
  }

 private:
  int32_t next_id_;
  std::unordered_map<int32_t, Dictionary> dictionaries_;
  std::unordered_map<const ArrowSchema*, int32_t> dictionary_ids_;
};
}  // namespace internal

namespace writer_internal {

namespace {

class LocalizedStream {
 public:
  LocalizedStream(std::ostream& out) : out_(out) {
    previous_locale_ = out.imbue(std::locale::classic());
    previous_precision_ = out.precision();
    fmt_flags_ = out.flags();
    out.setf(out.fixed);
  }

  void SetFixed(int precision) { out_.precision(precision); }

  ~LocalizedStream() {
    out_.flags(fmt_flags_);
    out_.precision(previous_precision_);
    out_.imbue(previous_locale_);
  }

 private:
  std::ostream& out_;
  std::locale previous_locale_;
  std::ios::fmtflags fmt_flags_;
  std::streamsize previous_precision_;
};

void WriteString(std::ostream& out, ArrowStringView value) {
  std::string value_str(value.data, static_cast<size_t>(value.size_bytes));
  out << nlohmann::json(value_str);
}

void WriteBytes(std::ostream& out, ArrowBufferView value) {
  out << R"(")";
  char hex[3];
  hex[2] = '\0';

  for (int64_t i = 0; i < value.size_bytes; i++) {
    snprintf(hex, sizeof(hex), "%02X", static_cast<int>(value.data.as_uint8[i]));
    out << hex;
  }
  out << R"(")";
}

void WriteBitmap(std::ostream& out, const uint8_t* bits, int64_t length) {
  if (length == 0) {
    out << "[]";
    return;
  }

  out << "[";

  if (bits == nullptr) {
    out << "1";
    for (int64_t i = 1; i < length; i++) {
      out << ", 1";
    }
  } else {
    out << static_cast<int32_t>(ArrowBitGet(bits, 0));
    for (int64_t i = 1; i < length; i++) {
      out << ", " << static_cast<int32_t>(ArrowBitGet(bits, i));
    }
  }

  out << "]";
}

template <typename T>
ArrowErrorCode WriteOffsetOrTypeID(std::ostream& out, ArrowBufferView content) {
  if (content.size_bytes == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  const T* values = reinterpret_cast<const T*>(content.data.data);
  int64_t n_values = content.size_bytes / sizeof(T);

  out << "[";

  if (sizeof(T) == sizeof(int64_t)) {
    // Ensure int64s are quoted (i.e, "123456")
    out << R"(")" << values[0] << R"(")";
    for (int64_t i = 1; i < n_values; i++) {
      out << R"(, ")" << values[i] << R"(")";
    }
  } else {
    // No need to quote smaller ints (i.e., 123456)
    out << static_cast<int64_t>(values[0]);
    for (int64_t i = 1; i < n_values; i++) {
      out << ", " << static_cast<int64_t>(values[i]);
    }
  }

  out << "]";
  return NANOARROW_OK;
}

void WriteIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << 0;
  } else {
    out << ArrowArrayViewGetIntUnsafe(view, i);
  }
}

void WriteQuotedIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
  } else {
    out << R"(")" << ArrowArrayViewGetIntUnsafe(view, i) << R"(")";
  }
}

void WriteQuotedUIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
  } else {
    out << R"(")" << ArrowArrayViewGetUIntUnsafe(view, i) << R"(")";
  }
}

void WriteFloatMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i,
                         int float_precision) {
  if (float_precision >= 0) {
    if (ArrowArrayViewIsNull(view, i)) {
      out << static_cast<double>(0);
    } else {
      out << ArrowArrayViewGetDoubleUnsafe(view, i);
    }
  } else {
    if (ArrowArrayViewIsNull(view, i)) {
      out << "0.0";
    } else {
      out << nlohmann::json(ArrowArrayViewGetDoubleUnsafe(view, i));
    }
  }
}

void WriteBytesMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  ArrowBufferView item = ArrowArrayViewGetBytesUnsafe(view, i);
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"(")";
    for (int64_t i = 0; i < item.size_bytes; i++) {
      out << "00";
    }
    out << R"(")";
  } else {
    WriteBytes(out, item);
  }
}

void WriteIntervalDayTimeMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                   int64_t i, ArrowInterval* interval) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"({"days": 0, "milliseconds": 0})";
  } else {
    ArrowArrayViewGetIntervalUnsafe(view, i, interval);
    out << R"({"days": )" << interval->days << R"(, "milliseconds": )" << interval->ms
        << "}";
  }
}

void WriteIntervalMonthDayNanoMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                        int64_t i, ArrowInterval* interval) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"({"months": 0, "days": 0, "nanoseconds": "0"})";
  } else {
    ArrowArrayViewGetIntervalUnsafe(view, i, interval);
    out << R"({"months": )" << interval->months << R"(, "days": )" << interval->days
        << R"(, "nanoseconds": ")" << interval->ns << R"("})";
  }
}

ArrowErrorCode WriteDecimalMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                     int64_t i, ArrowDecimal* decimal, ArrowBuffer* tmp) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
    return NANOARROW_OK;
  } else {
    ArrowArrayViewGetDecimalUnsafe(view, i, decimal);
    tmp->size_bytes = 0;
    NANOARROW_RETURN_NOT_OK(ArrowDecimalAppendDigitsToBuffer(decimal, tmp));
    out << R"(")" << std::string(reinterpret_cast<char*>(tmp->data), tmp->size_bytes)
        << R"(")";
    return NANOARROW_OK;
  }
}

ArrowErrorCode WriteDecimalData(std::ostream& out, const ArrowArrayView* view,
                                int bitwidth) {
  ArrowDecimal value;
  ArrowDecimalInit(&value, bitwidth, 0, 0);
  nanoarrow::UniqueBuffer tmp;

  NANOARROW_RETURN_NOT_OK(WriteDecimalMaybeNull(out, view, 0, &value, tmp.get()));
  for (int64_t i = 1; i < view->length; i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteDecimalMaybeNull(out, view, i, &value, tmp.get()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode WriteData(std::ostream& out, const ArrowArrayView* value,
                         int float_precision) {
  if (value->length == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";

  switch (value->storage_type) {
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      // Regular JSON integers (i.e., 123456)
      WriteIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntMaybeNull(out, value, i);
      }
      break;
    case NANOARROW_TYPE_INT64:
      // Quoted integers to avoid overflow (i.e., "123456")
      WriteQuotedIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteQuotedIntMaybeNull(out, value, i);
      }
      break;
    case NANOARROW_TYPE_UINT64:
      // Quoted integers to avoid overflow (i.e., "123456")
      WriteQuotedUIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteQuotedUIntMaybeNull(out, value, i);
      }
      break;

    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE: {
      // JSON number to float_precision_ decimal places
      LocalizedStream local_stream_opt(out);
      local_stream_opt.SetFixed(float_precision);

      WriteFloatMaybeNull(out, value, 0, float_precision);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteFloatMaybeNull(out, value, i, float_precision);
      }
      break;
    }

    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
      WriteString(out, ArrowArrayViewGetStringUnsafe(value, 0));
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteString(out, ArrowArrayViewGetStringUnsafe(value, i));
      }
      break;

    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_FIXED_SIZE_BINARY: {
      WriteBytesMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteBytesMaybeNull(out, value, i);
      }
      break;
    }

    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      ArrowInterval interval;
      ArrowIntervalInit(&interval, value->storage_type);
      WriteIntervalDayTimeMaybeNull(out, value, 0, &interval);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntervalDayTimeMaybeNull(out, value, i, &interval);
      }
      break;
    }

    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      ArrowInterval interval;
      ArrowIntervalInit(&interval, value->storage_type);
      WriteIntervalMonthDayNanoMaybeNull(out, value, 0, &interval);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntervalMonthDayNanoMaybeNull(out, value, i, &interval);
      }
      break;
    }

    case NANOARROW_TYPE_DECIMAL128:
      NANOARROW_RETURN_NOT_OK(WriteDecimalData(out, value, 128));
      break;
    case NANOARROW_TYPE_DECIMAL256:
      NANOARROW_RETURN_NOT_OK(WriteDecimalData(out, value, 256));
      break;

    default:
      // Not supported
      return ENOTSUP;
  }

  out << "]";
  return NANOARROW_OK;
}

}  // namespace

namespace {

ArrowErrorCode WriteTimeUnit(std::ostream& out, const ArrowSchemaView* field) {
  switch (field->time_unit) {
    case NANOARROW_TIME_UNIT_NANO:
      out << R"(, "unit": "NANOSECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_MICRO:
      out << R"(, "unit": "MICROSECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_MILLI:
      out << R"(, "unit": "MILLISECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_SECOND:
      out << R"(, "unit": "SECOND")";
      return NANOARROW_OK;
    default:
      return EINVAL;
  }
}

ArrowErrorCode WriteTypeFromView(std::ostream& out, const ArrowSchemaView* field) {
  out << "{";

  switch (field->type) {
    case NANOARROW_TYPE_NA:
      out << R"("name": "null")";
      break;
    case NANOARROW_TYPE_BOOL:
      out << R"("name": "bool")";
      break;
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT64:
      out << R"("name": "int", "bitWidth": )" << field->layout.element_size_bits[1]
          << R"(, "isSigned": true)";
      break;
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_UINT32:
      out << R"("name": "int", "bitWidth": )" << field->layout.element_size_bits[1]
          << R"(, "isSigned": false)";
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      out << R"("name": "floatingpoint", "precision": "HALF")";
      break;
    case NANOARROW_TYPE_FLOAT:
      out << R"("name": "floatingpoint", "precision": "SINGLE")";
      break;
    case NANOARROW_TYPE_DOUBLE:
      out << R"("name": "floatingpoint", "precision": "DOUBLE")";
      break;
    case NANOARROW_TYPE_STRING:
      out << R"("name": "utf8")";
      break;
    case NANOARROW_TYPE_LARGE_STRING:
      out << R"("name": "largeutf8")";
      break;
    case NANOARROW_TYPE_BINARY:
      out << R"("name": "binary")";
      break;
    case NANOARROW_TYPE_LARGE_BINARY:
      out << R"("name": "largebinary")";
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      out << R"("name": "fixedsizebinary", "byteWidth": )" << field->fixed_size;
      break;
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
      out << R"("name": "decimal", "bitWidth": )" << field->decimal_bitwidth
          << R"(, "precision": )" << field->decimal_precision << R"(, "scale": )"
          << field->decimal_scale;
      break;
    case NANOARROW_TYPE_DURATION:
      out << R"("name": "duration")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      break;
    case NANOARROW_TYPE_DATE32:
      out << R"("name": "date", "unit": "DAY")";
      break;
    case NANOARROW_TYPE_DATE64:
      out << R"("name": "date", "unit": "MILLISECOND")";
      break;
    case NANOARROW_TYPE_TIME32:
      out << R"("name": "time")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      out << R"(, "bitWidth": 32)";
      break;
    case NANOARROW_TYPE_TIME64:
      out << R"("name": "time")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      out << R"(, "bitWidth": 64)";
      break;
    case NANOARROW_TYPE_TIMESTAMP:
      out << R"("name": "timestamp")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      if (strlen(field->timezone) > 0) {
        out << R"(, "timezone": )";
        WriteString(out, ArrowCharView(field->timezone));
      }
      break;
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      out << R"("name": "interval", "unit": "YEAR_MONTH")";
      break;
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      out << R"("name": "interval", "unit": "DAY_TIME")";
      break;
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      out << R"("name": "interval", "unit": "MONTH_DAY_NANO")";
      break;
    case NANOARROW_TYPE_STRUCT:
      out << R"("name": "struct")";
      break;
    case NANOARROW_TYPE_LIST:
      out << R"("name": "list")";
      break;
    case NANOARROW_TYPE_MAP:
      out << R"("name": "map", "keysSorted": )";
      if (field->schema->flags & ARROW_FLAG_MAP_KEYS_SORTED) {
        out << "true";
      } else {
        out << "false";
      }
      break;
    case NANOARROW_TYPE_LARGE_LIST:
      out << R"("name": "largelist")";
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      out << R"("name": "fixedsizelist", "listSize": )"
          << field->layout.child_size_elements;
      break;
    case NANOARROW_TYPE_DENSE_UNION:
      out << R"("name": "union", "mode": "DENSE", "typeIds": [)" << field->union_type_ids
          << "]";
      break;
    case NANOARROW_TYPE_SPARSE_UNION:
      out << R"("name": "union", "mode": "SPARSE", "typeIds": [)" << field->union_type_ids
          << "]";
      break;

    default:
      // Not supported
      return ENOTSUP;
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode WriteMetadataItem(std::ostream& out, ArrowMetadataReader* reader) {
  ArrowStringView key;
  ArrowStringView value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderRead(reader, &key, &value));
  out << R"({"key": )";
  WriteString(out, key);
  out << R"(, "value": )";
  WriteString(out, value);
  out << "}";
  return NANOARROW_OK;
}

}  // namespace

}  // namespace writer_internal

TestingJSONWriter::TestingJSONWriter()
    : float_precision_(-1),
      include_metadata_(true),
      dictionaries_(new internal::DictionaryContext()) {}

TestingJSONWriter::~TestingJSONWriter() {
  // We can't use a unique_ptr to manage dictionaries_ because shared linking on
  // Windows requires that DictionaryContext also implements a dll interface and
  // just manually managing the pointer is easier.
  delete dictionaries_;
};

void TestingJSONWriter::ResetDictionaries() { dictionaries_->clear(); }

ArrowErrorCode TestingJSONWriter::WriteDataFile(std::ostream& out,
                                                ArrowArrayStream* stream) {
  if (stream == nullptr || stream->release == nullptr) {
    return EINVAL;
  }

  ResetDictionaries();

  out << R"({"schema": )";

  nanoarrow::UniqueSchema schema;
  NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(stream, schema.get(), nullptr));
  NANOARROW_RETURN_NOT_OK(WriteSchema(out, schema.get()));

  nanoarrow::UniqueArrayView array_view;
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), nullptr));

  out << R"(, "batches": [)";

  nanoarrow::UniqueArray array;
  std::string sep;
  do {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(stream, array.get(), nullptr));
    if (array->release == nullptr) {
      break;
    }

    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewSetArray(array_view.get(), array.get(), nullptr));

    out << sep;
    sep = ", ";
    NANOARROW_RETURN_NOT_OK(WriteBatch(out, schema.get(), array_view.get()));
    array.reset();
  } while (true);

  out << "]";

  if (!dictionaries_->empty()) {
    out << R"(, "dictionaries": )";
    NANOARROW_RETURN_NOT_OK(WriteDictionaryBatches(out));
  }

  out << "}";

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteSchema(std::ostream& out,
                                              const ArrowSchema* schema) {
  // Make sure we have a struct
  if (std::string(schema->format) != "+s") {
    return EINVAL;
  }

  out << "{";

  // Write fields
  out << R"("fields": )";
  if (schema->n_children == 0) {
    out << "[]";
  } else {
    out << "[";
    NANOARROW_RETURN_NOT_OK(WriteField(out, schema->children[0]));
    for (int64_t i = 1; i < schema->n_children; i++) {
      out << ", ";
      NANOARROW_RETURN_NOT_OK(WriteField(out, schema->children[i]));
    }
    out << "]";
  }

  // Write metadata
  if (ShouldWriteMetadata(schema->metadata)) {
    out << R"(, "metadata": )";
    NANOARROW_RETURN_NOT_OK(WriteMetadata(out, schema->metadata));
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteField(std::ostream& out,
                                             const ArrowSchema* field) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, field, nullptr));

  out << "{";

  // Write schema->name (may be null)
  if (field->name == nullptr) {
    out << R"("name": null)";
  } else {
    out << R"("name": )";
    writer_internal::WriteString(out, ArrowCharView(field->name));
  }

  // Write nullability
  if (field->flags & ARROW_FLAG_NULLABLE) {
    out << R"(, "nullable": true)";
  } else {
    out << R"(, "nullable": false)";
  }

  // For dictionary encoding, write type as the dictionary (values) type,
  // record the dictionary schema, and write the "dictionary" member
  if (field->dictionary != nullptr) {
    ArrowSchemaView dictionary_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaViewInit(&dictionary_view, field->dictionary, nullptr));

    out << R"(, "type": )";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &dictionary_view));

    int32_t dictionary_id;
    NANOARROW_RETURN_NOT_OK(
        dictionaries_->RecordSchema(field->dictionary, &dictionary_id));

    out << R"(, "dictionary": )";
    view.type = view.storage_type;
    NANOARROW_RETURN_NOT_OK(WriteFieldDictionary(
        out, dictionary_id, field->flags & ARROW_FLAG_DICTIONARY_ORDERED, &view));

    // Write dictionary children
    out << R"(, "children": )";
    NANOARROW_RETURN_NOT_OK(WriteFieldChildren(out, field->dictionary));
  } else {
    // Write non-dictionary type/children
    out << R"(, "type": )";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &view));

    // Write children
    out << R"(, "children": )";
    NANOARROW_RETURN_NOT_OK(WriteFieldChildren(out, field));
  }

  // Write metadata
  if (ShouldWriteMetadata(field->metadata)) {
    out << R"(, "metadata": )";
    NANOARROW_RETURN_NOT_OK(WriteMetadata(out, field->metadata));
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteType(std::ostream& out, const ArrowSchema* field) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, (ArrowSchema*)field, nullptr));
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &view));
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteMetadata(std::ostream& out, const char* metadata) {
  if (metadata == nullptr) {
    out << "null";
    return NANOARROW_OK;
  }

  ArrowMetadataReader reader;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, metadata));
  if (reader.remaining_keys == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteMetadataItem(out, &reader));
  while (reader.remaining_keys > 0) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteMetadataItem(out, &reader));
  }

  out << "]";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteBatch(std::ostream& out, const ArrowSchema* schema,
                                             const ArrowArrayView* value) {
  // Make sure we have a struct
  if (std::string(schema->format) != "+s") {
    return EINVAL;
  }

  out << "{";

  // Write length
  out << R"("count": )" << value->length;

  // Write children
  out << R"(, "columns": )";
  NANOARROW_RETURN_NOT_OK(WriteChildren(out, schema, value));

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteColumn(std::ostream& out, const ArrowSchema* field,
                                              const ArrowArrayView* value) {
  out << "{";

  // Write schema->name (may be null)
  if (field->name == nullptr) {
    out << R"("name": null)";
  } else {
    out << R"("name": )";
    writer_internal::WriteString(out, ArrowCharView(field->name));
  }

  // Write length
  out << R"(, "count": )" << value->length;

  // Write the VALIDITY element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      break;
    default:
      out << R"(, "VALIDITY": )";
      writer_internal::WriteBitmap(out, value->buffer_views[0].data.as_uint8,
                                   value->length);
      break;
  }

  // Write the TYPE_ID element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      out << R"(, "TYPE_ID": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int8_t>(out, value->buffer_views[0]));
      break;
    default:
      break;
  }

  // Write the OFFSET element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_LIST:
      out << R"(, "OFFSET": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int32_t>(out, value->buffer_views[1]));
      break;
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_LARGE_STRING:
      out << R"(, "OFFSET": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int64_t>(out, value->buffer_views[1]));
      break;
    default:
      break;
  }

  // Write the DATA element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      break;
    default:
      out << R"(, "DATA": )";
      NANOARROW_RETURN_NOT_OK(writer_internal::WriteData(out, value, float_precision_));
      break;
  }

  switch (value->storage_type) {
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      out << R"(, "children": )";
      NANOARROW_RETURN_NOT_OK(WriteChildren(out, field, value));
      break;
    default:
      break;
  }

  out << "}";

  // Write the dictionary values to the DictionaryContext for later if applicable
  if (field->dictionary != nullptr) {
    if (!dictionaries_->HasDictionaryForSchema(field->dictionary)) {
      return EINVAL;
    }

    std::stringstream dictionary_output;
    NANOARROW_RETURN_NOT_OK(
        WriteColumn(dictionary_output, field->dictionary, value->dictionary));
    dictionaries_->RecordArray(field->dictionary, value->dictionary->length,
                               dictionary_output.str());
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteDictionaryBatches(std::ostream& out) {
  std::vector<int32_t> ids = dictionaries_->GetAllIds();
  if (ids.empty()) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  std::sort(ids.begin(), ids.end());
  NANOARROW_RETURN_NOT_OK(WriteDictionaryBatch(out, ids[0]));
  for (size_t i = 1; i < ids.size(); i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteDictionaryBatch(out, ids[i]));
  }
  out << "]";

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteDictionaryBatch(std::ostream& out,
                                                       int32_t dictionary_id) {
  const internal::Dictionary& dict = dictionaries_->Get(dictionary_id);
  out << R"({"id": )" << dictionary_id << R"(, "data": {"count": )" << dict.column_length
      << R"(, "columns": [)" << dict.column_json << "]}}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteFieldChildren(std::ostream& out,
                                                     const ArrowSchema* field) {
  if (field->n_children == 0) {
    out << "[]";
  } else {
    out << "[";
    NANOARROW_RETURN_NOT_OK(WriteField(out, field->children[0]));
    for (int64_t i = 1; i < field->n_children; i++) {
      out << ", ";
      NANOARROW_RETURN_NOT_OK(WriteField(out, field->children[i]));
    }
    out << "]";
  }

  return NANOARROW_OK;
}
ArrowErrorCode TestingJSONWriter::WriteFieldDictionary(
    std::ostream& out, int32_t dictionary_id, bool is_ordered,
    const ArrowSchemaView* indices_field) {
  out << "{";

  out << R"("id": )" << dictionary_id;

  out << R"(, "indexType": )";
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, indices_field));

  if (is_ordered) {
    out << R"(, "isOrdered": true)";
  } else {
    out << R"(, "isOrdered": false)";
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteChildren(std::ostream& out,
                                                const ArrowSchema* field,
                                                const ArrowArrayView* value) {
  if (field->n_children == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  NANOARROW_RETURN_NOT_OK(WriteColumn(out, field->children[0], value->children[0]));
  for (int64_t i = 1; i < field->n_children; i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteColumn(out, field->children[i], value->children[i]));
  }
  out << "]";
  return NANOARROW_OK;
}

namespace reader_internal {

namespace {

using nlohmann::json;

ArrowErrorCode Check(bool value, ArrowError* error, const std::string& err) {
  if (value) {
    return NANOARROW_OK;
  } else {
    ArrowErrorSet(error, "%s", err.c_str());
    return EINVAL;
  }
}

ArrowErrorCode PrefixError(ArrowErrorCode value, ArrowError* error,
                           const std::string& prefix) {
  if (value != NANOARROW_OK && error != nullptr) {
    std::string msg = prefix + error->message;
    ArrowErrorSet(error, "%s", msg.c_str());
  }

  return value;
}

ArrowErrorCode SetTypeInt(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("bitWidth"), error,
                                "Type[name=='int'] missing key 'bitWidth'"));
  NANOARROW_RETURN_NOT_OK(Check(value.contains("isSigned"), error,
                                "Type[name=='int'] missing key 'isSigned'"));

  const auto& bitwidth = value["bitWidth"];
  NANOARROW_RETURN_NOT_OK(Check(bitwidth.is_number_integer(), error,
                                "Type[name=='int'] bitWidth must be integer"));

  const auto& issigned = value["isSigned"];
  NANOARROW_RETURN_NOT_OK(
      Check(issigned.is_boolean(), error, "Type[name=='int'] isSigned must be boolean"));

  ArrowType type = NANOARROW_TYPE_UNINITIALIZED;
  if (issigned.get<bool>()) {
    switch (bitwidth.get<int>()) {
      case 8:
        type = NANOARROW_TYPE_INT8;
        break;
      case 16:
        type = NANOARROW_TYPE_INT16;
        break;
      case 32:
        type = NANOARROW_TYPE_INT32;
        break;
      case 64:
        type = NANOARROW_TYPE_INT64;
        break;
      default:
        ArrowErrorSet(error, "Type[name=='int'] bitWidth must be 8, 16, 32, or 64");
        return EINVAL;
    }
  } else {
    switch (bitwidth.get<int>()) {
      case 8:
        type = NANOARROW_TYPE_UINT8;
        break;
      case 16:
        type = NANOARROW_TYPE_UINT16;
        break;
      case 32:
        type = NANOARROW_TYPE_UINT32;
        break;
      case 64:
        type = NANOARROW_TYPE_UINT64;
        break;
      default:
        ArrowErrorSet(error, "Type[name=='int'] bitWidth must be 8, 16, 32, or 64");
        return EINVAL;
    }
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, type), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFloatingPoint(ArrowSchema* schema, const json& value,
                                    ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("precision"), error,
                                "Type[name=='floatingpoint'] missing key 'precision'"));

  const auto& precision = value["precision"];
  NANOARROW_RETURN_NOT_OK(Check(precision.is_string(), error,
                                "Type[name=='floatingpoint'] bitWidth must be string"));

  ArrowType type = NANOARROW_TYPE_UNINITIALIZED;
  auto precision_str = precision.get<std::string>();
  if (precision_str == "HALF") {
    type = NANOARROW_TYPE_HALF_FLOAT;
  } else if (precision_str == "SINGLE") {
    type = NANOARROW_TYPE_FLOAT;
  } else if (precision_str == "DOUBLE") {
    type = NANOARROW_TYPE_DOUBLE;
  } else {
    ArrowErrorSet(
        error,
        "Type[name=='floatingpoint'] precision must be 'HALF', 'SINGLE', or 'DOUBLE'");
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, type), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFixedSizeBinary(ArrowSchema* schema, const json& value,
                                      ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("byteWidth"), error,
                                "Type[name=='fixedsizebinary'] missing key 'byteWidth'"));

  const auto& byteWidth = value["byteWidth"];
  NANOARROW_RETURN_NOT_OK(
      Check(byteWidth.is_number_integer(), error,
            "Type[name=='fixedsizebinary'] byteWidth must be integer"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeFixedSize(schema, NANOARROW_TYPE_FIXED_SIZE_BINARY,
                                  byteWidth.get<int>()),
      error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDecimal(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("precision"), error,
                                "Type[name=='decimal'] missing key 'precision'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("scale"), error, "Type[name=='decimal'] missing key 'scale'"));

  // Some test files omit bitWidth for decimal128
  int bit_width_int;
  if (value.contains("bitWidth")) {
    const auto& bit_width = value["bitWidth"];
    NANOARROW_RETURN_NOT_OK(Check(bit_width.is_number_integer(), error,
                                  "Type[name=='decimal'] bitWidth must be integer"));
    bit_width_int = bit_width.get<int>();
  } else {
    bit_width_int = 128;
  }

  ArrowType type;
  switch (bit_width_int) {
    case 128:
      type = NANOARROW_TYPE_DECIMAL128;
      break;
    case 256:
      type = NANOARROW_TYPE_DECIMAL256;
      break;
    default:
      ArrowErrorSet(error, "Type[name=='decimal'] bitWidth must be 128 or 256");
      return EINVAL;
  }

  const auto& precision = value["precision"];
  NANOARROW_RETURN_NOT_OK(Check(precision.is_number_integer(), error,
                                "Type[name=='decimal'] precision must be integer"));

  const auto& scale = value["scale"];
  NANOARROW_RETURN_NOT_OK(Check(scale.is_number_integer(), error,
                                "Type[name=='decimal'] scale must be integer"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDecimal(schema, type, precision.get<int>(), scale.get<int>()),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDate(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Type[name=='date'] missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Type[name=='date'] unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "DAY") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_DATE32),
                                       error);
  } else if (unit_str == "MILLISECOND") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_DATE64),
                                       error);
  } else {
    ArrowErrorSet(error, "Type[name=='date'] unit must be 'DAY' or 'MILLISECOND'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTimeUnit(const json& value, ArrowTimeUnit* time_unit,
                           ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Time-like type missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Time-like type unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "SECOND") {
    *time_unit = NANOARROW_TIME_UNIT_SECOND;
  } else if (unit_str == "MILLISECOND") {
    *time_unit = NANOARROW_TIME_UNIT_MILLI;
  } else if (unit_str == "MICROSECOND") {
    *time_unit = NANOARROW_TIME_UNIT_MICRO;
  } else if (unit_str == "NANOSECOND") {
    *time_unit = NANOARROW_TIME_UNIT_NANO;
  } else {
    ArrowErrorSet(
        error,
        "TimeUnit must be 'SECOND' or 'MILLISECOND', 'MICROSECOND', or 'NANOSECOND'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeTime(ArrowSchema* schema, const json& value, ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  const auto& bit_width = value["bitWidth"];
  NANOARROW_RETURN_NOT_OK(Check(bit_width.is_number_integer(), error,
                                "Type[name=='time'] bitWidth must be integer"));
  auto bit_width_int = bit_width.get<int>();

  if (bit_width_int == 32) {
    NANOARROW_RETURN_NOT_OK(Check(
        time_unit == NANOARROW_TIME_UNIT_SECOND || time_unit == NANOARROW_TIME_UNIT_MILLI,
        error, "Expected time unit of 'SECOND' or 'MILLISECOND' for bitWidth 32"));

    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIME32, time_unit, nullptr),
        error);
    return NANOARROW_OK;
  } else if (bit_width_int == 64) {
    NANOARROW_RETURN_NOT_OK(Check(
        time_unit == NANOARROW_TIME_UNIT_MICRO || time_unit == NANOARROW_TIME_UNIT_NANO,
        error, "Expected time unit of 'MICROSECOND' or 'NANOSECOND' for bitWidth 64"));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIME64, time_unit, nullptr),
        error);
    return NANOARROW_OK;
  } else {
    ArrowErrorSet(error, "Expected Type[name=='time'] bitWidth of 32 or 64");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeTimestamp(ArrowSchema* schema, const json& value,
                                ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  std::string timezone_str;
  if (value.contains("timezone")) {
    const auto& timezone = value["timezone"];
    NANOARROW_RETURN_NOT_OK(Check(timezone.is_string(), error,
                                  "Type[name=='timestamp'] timezone must be string"));
    timezone_str = timezone.get<std::string>();
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIMESTAMP, time_unit,
                                 timezone_str.c_str()),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDuration(ArrowSchema* schema, const json& value,
                               ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_DURATION, time_unit, nullptr),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeInterval(ArrowSchema* schema, const json& value,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Type[name=='interval'] missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Type[name=='interval'] unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "YEAR_MONTH") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_MONTHS), error);
  } else if (unit_str == "DAY_TIME") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_DAY_TIME), error);
  } else if (unit_str == "MONTH_DAY_NANO") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO), error);
  } else {
    ArrowErrorSet(error,
                  "Type[name=='interval'] unit must be 'YEAR_MONTH', 'DAY_TIME', or "
                  "'MONTH_DAY_NANO'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeMap(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("keysSorted"), error,
                                "Type[name=='map'] missing key 'keysSorted'"));

  const auto& keys_sorted = value["keysSorted"];
  NANOARROW_RETURN_NOT_OK(Check(keys_sorted.is_boolean(), error,
                                "Type[name=='map'] keysSorted must be boolean"));

  if (keys_sorted.get<bool>()) {
    schema->flags |= ARROW_FLAG_MAP_KEYS_SORTED;
  } else {
    schema->flags &= ~ARROW_FLAG_MAP_KEYS_SORTED;
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+m"), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFixedSizeList(ArrowSchema* schema, const json& value,
                                    ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("listSize"), error,
                                "Type[name=='fixedsizelist'] missing key 'listSize'"));

  const auto& list_size = value["listSize"];
  NANOARROW_RETURN_NOT_OK(Check(list_size.is_number_integer(), error,
                                "Type[name=='fixedsizelist'] listSize must be integer"));

  std::stringstream format_builder;
  format_builder << "+w:" << list_size;
  std::string format = format_builder.str();
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, format.c_str()), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeUnion(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("mode"), error, "Type[name=='union'] missing key 'mode'"));
  NANOARROW_RETURN_NOT_OK(Check(value.contains("typeIds"), error,
                                "Type[name=='union'] missing key 'typeIds'"));

  const auto& mode = value["mode"];
  NANOARROW_RETURN_NOT_OK(
      Check(mode.is_string(), error, "Type[name=='union'] mode must be string"));

  auto mode_str = mode.get<std::string>();
  std::stringstream type_ids_format;

  if (mode_str == "DENSE") {
    type_ids_format << "+ud:";
  } else if (mode_str == "SPARSE") {
    type_ids_format << "+us:";
  } else {
    ArrowErrorSet(error, "Type[name=='union'] mode must be 'DENSE' or 'SPARSE'");
    return EINVAL;
  }

  const auto& type_ids = value["typeIds"];
  NANOARROW_RETURN_NOT_OK(
      Check(type_ids.is_array(), error, "Type[name=='union'] typeIds must be array"));

  if (type_ids.size() > 0) {
    for (size_t i = 0; i < type_ids.size(); i++) {
      const auto& type_id = type_ids[i];
      NANOARROW_RETURN_NOT_OK(Check(type_id.is_number_integer(), error,
                                    "Type[name=='union'] typeIds item must be integer"));
      type_ids_format << type_id;

      if ((i + 1) < type_ids.size()) {
        type_ids_format << ",";
      }
    }
  }

  std::string type_ids_format_str = type_ids_format.str();
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetFormat(schema, type_ids_format_str.c_str()), error);

  return NANOARROW_OK;
}

ArrowErrorCode SetType(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_object(), error, "Type must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Type missing key 'name'"));

  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_string(), error, "Type name must be string"));
  auto name_str = name.get<std::string>();

  if (name_str == "null") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_NA),
                                       error);
  } else if (name_str == "bool") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_BOOL),
                                       error);
  } else if (name_str == "int") {
    NANOARROW_RETURN_NOT_OK(SetTypeInt(schema, value, error));
  } else if (name_str == "floatingpoint") {
    NANOARROW_RETURN_NOT_OK(SetTypeFloatingPoint(schema, value, error));
  } else if (name_str == "decimal") {
    NANOARROW_RETURN_NOT_OK(SetTypeDecimal(schema, value, error));
  } else if (name_str == "utf8") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_STRING),
                                       error);
  } else if (name_str == "largeutf8") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_LARGE_STRING), error);
  } else if (name_str == "binary") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_BINARY),
                                       error);
  } else if (name_str == "largebinary") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_LARGE_BINARY), error);
  } else if (name_str == "fixedsizebinary") {
    NANOARROW_RETURN_NOT_OK(SetTypeFixedSizeBinary(schema, value, error));
  } else if (name_str == "list") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+l"), error);
  } else if (name_str == "largelist") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+L"), error);
  } else if (name_str == "fixedsizelist") {
    NANOARROW_RETURN_NOT_OK(SetTypeFixedSizeList(schema, value, error));
  } else if (name_str == "date") {
    NANOARROW_RETURN_NOT_OK(SetTypeDate(schema, value, error));
  } else if (name_str == "time") {
    NANOARROW_RETURN_NOT_OK(SetTypeTime(schema, value, error));
  } else if (name_str == "timestamp") {
    NANOARROW_RETURN_NOT_OK(SetTypeTimestamp(schema, value, error));
  } else if (name_str == "duration") {
    NANOARROW_RETURN_NOT_OK(SetTypeDuration(schema, value, error));
  } else if (name_str == "interval") {
    NANOARROW_RETURN_NOT_OK(SetTypeInterval(schema, value, error));
  } else if (name_str == "map") {
    NANOARROW_RETURN_NOT_OK(SetTypeMap(schema, value, error));
  } else if (name_str == "union") {
    NANOARROW_RETURN_NOT_OK(SetTypeUnion(schema, value, error));
  } else if (name_str == "struct") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+s"), error);
  } else {
    ArrowErrorSet(error, "Unsupported Type name: '%s'", name_str.c_str());
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetDictionary(ArrowSchema* schema, const json& value,
                             int32_t* dictionary_id, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_object(), error, "Dictionary must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("id"), error, "Dictionary missing key 'id'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("indexType"), error, "Dictionary missing key 'type'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("isOrdered"), error, "Dictionary missing key 'isOrdered'"));

  const auto& id = value["id"];
  NANOARROW_RETURN_NOT_OK(
      Check(id.is_number_integer(), error, "Dictionary id must be integer"));
  *dictionary_id = id.get<int32_t>();

  // Parse the index type
  NANOARROW_RETURN_NOT_OK(SetType(schema, value["indexType"], error));

  // Set the flag
  const auto& is_ordered = value["isOrdered"];
  NANOARROW_RETURN_NOT_OK(
      Check(is_ordered.is_boolean(), error, "Dictionary isOrdered must be bool"));
  if (is_ordered.get<bool>()) {
    schema->flags |= ARROW_FLAG_DICTIONARY_ORDERED;
  } else {
    schema->flags &= ~ARROW_FLAG_DICTIONARY_ORDERED;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetMetadata(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_null() || value.is_array(), error,
                                "Field or Schema metadata must be null or array"));
  if (value.is_null()) {
    return NANOARROW_OK;
  }

  nanoarrow::UniqueBuffer metadata;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataBuilderInit(metadata.get(), nullptr),
                                     error);
  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "metadata item must be object"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("key"), error, "metadata item missing key 'key'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("value"), error, "metadata item missing key 'value'"));

    const auto& key = item["key"];
    const auto& value = item["value"];
    NANOARROW_RETURN_NOT_OK(
        Check(key.is_string(), error, "metadata item key must be string"));
    NANOARROW_RETURN_NOT_OK(
        Check(value.is_string(), error, "metadata item value must be string"));

    auto key_str = key.get<std::string>();
    auto value_str = value.get<std::string>();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowMetadataBuilderAppend(metadata.get(), ArrowCharView(key_str.c_str()),
                                   ArrowCharView(value_str.c_str())),
        error);
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetMetadata(schema, reinterpret_cast<char*>(metadata->data)), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetField(ArrowSchema* schema, const json& value,
                        internal::DictionaryContext& dictionaries, ArrowError* error);

ArrowErrorCode SetSchema(ArrowSchema* schema, const json& value,
                         internal::DictionaryContext& dictionaries, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Schema to be a JSON object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("fields"), error, "Schema missing key 'fields'"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaInitFromType(schema, NANOARROW_TYPE_STRUCT), error);

  // Top-level schema is non-nullable
  schema->flags = 0;

  const auto& fields = value["fields"];
  NANOARROW_RETURN_NOT_OK(Check(fields.is_array(), error, "Schema fields must be array"));
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateChildren(schema, fields.size()),
                                     error);
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->children[i], fields[i], dictionaries, error));
  }

  if (value.contains("metadata")) {
    NANOARROW_RETURN_NOT_OK(SetMetadata(schema, value["metadata"], error));
  }

  // Validate!
  ArrowSchemaView schema_view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));
  return NANOARROW_OK;
}

ArrowErrorCode SetField(ArrowSchema* schema, const json& value,
                        internal::DictionaryContext& dictionaries, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Field to be a JSON object"));
  ArrowSchemaInit(schema);

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Field missing key 'name'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("type"), error, "Field missing key 'type'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("nullable"), error, "Field missing key 'nullable'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("children"), error, "Field missing key 'children'"));

  // Name
  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_string() || name.is_null(), error,
                                "Field name must be string or null"));
  if (name.is_string()) {
    auto name_str = name.get<std::string>();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetName(schema, name_str.c_str()),
                                       error);
  }

  // Nullability
  const auto& nullable = value["nullable"];
  NANOARROW_RETURN_NOT_OK(
      Check(nullable.is_boolean(), error, "Field nullable must be boolean"));
  if (nullable.get<bool>()) {
    schema->flags |= ARROW_FLAG_NULLABLE;
  } else {
    schema->flags &= ~ARROW_FLAG_NULLABLE;
  }

  // Metadata
  if (value.contains("metadata")) {
    NANOARROW_RETURN_NOT_OK(SetMetadata(schema, value["metadata"], error));
  }

  // If we have a dictionary, this value needs to be in schema->dictionary
  // and value["dictionary"] needs to be in schema
  if (value.contains("dictionary")) {
    // Put the index type in this schema
    int32_t dictionary_id;
    NANOARROW_RETURN_NOT_OK(
        SetDictionary(schema, value["dictionary"], &dictionary_id, error));

    // Allocate a dictionary and put this value (minus dictionary, metadata, and name)
    json value_copy = value;
    value_copy.erase("dictionary");
    value_copy.erase("metadata");
    value_copy["name"] = nullptr;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateDictionary(schema), error);
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->dictionary, value_copy, dictionaries, error));

    // Keep track of this dictionary_id/schema for parsing batches
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        dictionaries.RecordSchema(dictionary_id, schema->dictionary), error);

    // Validate!
    ArrowSchemaView schema_view;
    NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));

    return NANOARROW_OK;
  }

  NANOARROW_RETURN_NOT_OK(SetType(schema, value["type"], error));

  const auto& children = value["children"];
  NANOARROW_RETURN_NOT_OK(
      Check(children.is_array(), error, "Field children must be array"));
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateChildren(schema, children.size()),
                                     error);
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->children[i], children[i], dictionaries, error));
  }

  // Validate!
  ArrowSchemaView schema_view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));
  return NANOARROW_OK;
}

ArrowErrorCode SetBufferBitmap(const json& value, ArrowBitmap* bitmap,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "bitmap buffer must be array"));

  // Reserving with the exact length ensures that the last bits are always zeroed.
  // This was an assumption made by the C# implementation at the time this was
  // implemented.
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBitmapReserve(bitmap, value.size()), error);

  for (const auto& item : value) {
    // Some example files write bitmaps as [true, false, true] but the documentation
    // says [1, 0, 1]. Accept both for simplicity.
    NANOARROW_RETURN_NOT_OK(Check(item.is_boolean() || item.is_number_integer(), error,
                                  "bitmap item must be bool or integer"));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBitmapAppend(bitmap, item.get<uint8_t>(), 1),
                                       error);
  }

  return NANOARROW_OK;
}

template <typename T, typename BiggerT = int64_t>
ArrowErrorCode SetBufferIntItem(const json& item, ArrowBuffer* buffer,
                                ArrowError* error) {
  if (item.is_string()) {
    try {
      // The JSON parser here can handle up to 2^64 - 1
      auto item_int = json::parse(item.get<std::string>());
      return SetBufferIntItem<T, BiggerT>(item_int, buffer, error);
    } catch (json::parse_error&) {
      ArrowErrorSet(error,
                    "integer buffer item encoded as string must parse as integer: %s",
                    item.dump().c_str());
      return EINVAL;
    }
  }

  NANOARROW_RETURN_NOT_OK(Check(item.is_number_integer(), error,
                                "integer buffer item must be integer number or string"));
  NANOARROW_RETURN_NOT_OK(
      Check(std::numeric_limits<T>::is_signed || item.is_number_unsigned(), error,
            "expected unsigned integer buffer item but found signed integer '" +
                item.dump() + "'"));

  auto item_int = item.get<BiggerT>();

  NANOARROW_RETURN_NOT_OK(
      Check(item_int >= std::numeric_limits<T>::lowest() &&
                item_int <= std::numeric_limits<T>::max(),
            error, "integer buffer item '" + item.dump() + "' outside type limits"));

  T buffer_value = static_cast<T>(item_int);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBufferAppend(buffer, &buffer_value, sizeof(T)),
                                     error);

  return NANOARROW_OK;
}

template <typename T, typename BiggerT = int64_t>
ArrowErrorCode SetBufferInt(const json& value, ArrowBuffer* buffer, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "int buffer must be array"));

  for (const auto& item : value) {
    // NANOARROW_RETURN_NOT_OK() interacts poorly with multiple template args
    ArrowErrorCode result = SetBufferIntItem<T, BiggerT>(item, buffer, error);
    NANOARROW_RETURN_NOT_OK(result);
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferFloatingPoint(const json& value, ArrowBuffer* buffer,
                                      ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "floatingpoint buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_number(), error, "floatingpoint buffer item must be number"));
    double item_dbl = item.get<double>();

    NANOARROW_RETURN_NOT_OK(Check(
        item_dbl >= std::numeric_limits<T>::lowest() &&
            item_dbl <= std::numeric_limits<T>::max(),
        error, "floatingpoint buffer item '" + item.dump() + "' outside type limits"));

    T buffer_value = static_cast<T>(item_dbl);
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(buffer, &buffer_value, sizeof(T)), error);
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferString(const json& value, ArrowBuffer* offsets, ArrowBuffer* data,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "utf8 data buffer must be array"));

  // Check offsets against values
  const T* expected_offset = reinterpret_cast<const T*>(offsets->data);
  NANOARROW_RETURN_NOT_OK(Check(
      static_cast<size_t>(offsets->size_bytes) == ((value.size() + 1) * sizeof(T)), error,
      "Expected offset buffer with " + std::to_string(value.size()) + " elements"));
  NANOARROW_RETURN_NOT_OK(
      Check(*expected_offset++ == 0, error, "first offset must be zero"));

  int64_t last_offset = 0;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_string(), error, "utf8 data buffer item must be string"));
    auto item_str = item.get<std::string>();

    // Append data
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(data, reinterpret_cast<const uint8_t*>(item_str.data()),
                          item_str.size()),
        error);

    // Check offset
    last_offset += item_str.size();
    NANOARROW_RETURN_NOT_OK(Check(*expected_offset++ == last_offset, error,
                                  "Expected offset value " + std::to_string(last_offset) +
                                      " at utf8 data buffer item " + item.dump()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode AppendBinaryElement(const json& item, ArrowBuffer* data,
                                   ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(item.is_string(), error, "binary data buffer item must be string"));
  auto item_str = item.get<std::string>();

  size_t item_size_bytes = item_str.size() / 2;
  NANOARROW_RETURN_NOT_OK(Check((item_size_bytes * 2) == item_str.size(), error,
                                "binary data buffer item must have even size"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBufferReserve(data, item_size_bytes), error);
  for (size_t i = 0; i < item_str.size(); i += 2) {
    std::string byte_hex = item_str.substr(i, 2);
    char* end_ptr;
    uint8_t byte = static_cast<uint8_t>(std::strtoul(byte_hex.data(), &end_ptr, 16));
    NANOARROW_RETURN_NOT_OK(
        Check(end_ptr == (byte_hex.data() + 2), error,
              "binary data buffer item must contain a valid hex-encoded byte string"));

    data->data[data->size_bytes] = byte;
    data->size_bytes++;
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferBinary(const json& value, ArrowBuffer* offsets, ArrowBuffer* data,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "binary data buffer must be array"));

  // Check offsets against values if not fixed size
  const T* expected_offset = reinterpret_cast<const T*>(offsets->data);
  NANOARROW_RETURN_NOT_OK(Check(
      static_cast<size_t>(offsets->size_bytes) == ((value.size() + 1) * sizeof(T)), error,
      "Expected offset buffer with " + std::to_string(value.size()) + " elements"));
  NANOARROW_RETURN_NOT_OK(
      Check(*expected_offset++ == 0, error, "first offset must be zero"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(AppendBinaryElement(item, data, error));

    // Check offset
    NANOARROW_RETURN_NOT_OK(Check(*expected_offset++ == data->size_bytes, error,
                                  "Expected offset value " +
                                      std::to_string(data->size_bytes) +
                                      " at binary data buffer item " + item.dump()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferFixedSizeBinary(const json& value, ArrowBuffer* data,
                                        int64_t fixed_size, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "binary data buffer must be array"));

  int64_t last_offset = 0;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(AppendBinaryElement(item, data, error));
    int64_t item_size_bytes = data->size_bytes - last_offset;

    NANOARROW_RETURN_NOT_OK(Check(item_size_bytes == fixed_size, error,
                                  "Expected fixed size binary value of size " +
                                      std::to_string(fixed_size) +
                                      " at binary data buffer item " + item.dump()));
    last_offset = data->size_bytes;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferIntervalDayTime(const json& value, ArrowBuffer* buffer,
                                        ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "interval_day_time buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "interval_day_time buffer item must be object"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("days"), error,
                                  "interval_day_time buffer item missing key 'days'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("milliseconds"), error,
              "interval_day_time buffer item missing key 'milliseconds'"));

    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["days"], buffer, error));
    NANOARROW_RETURN_NOT_OK(
        SetBufferIntItem<int32_t>(item["milliseconds"], buffer, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferIntervalMonthDayNano(const json& value, ArrowBuffer* buffer,
                                             ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "interval buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "interval buffer item must be object"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("months"), error,
                                  "interval buffer item missing key 'months'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("days"), error, "interval buffer item missing key 'days'"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("nanoseconds"), error,
                                  "interval buffer item missing key 'nanoseconds'"));

    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["months"], buffer, error));
    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["days"], buffer, error));
    NANOARROW_RETURN_NOT_OK(
        SetBufferIntItem<int64_t>(item["nanoseconds"], buffer, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferDecimal(const json& value, ArrowBuffer* buffer, int bitwidth,
                                ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "decimal buffer must be array"));

  ArrowDecimal decimal;
  ArrowDecimalInit(&decimal, bitwidth, 0, 0);

  ArrowStringView item_view;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_string(), error, "decimal buffer item must be string"));
    auto item_str = item.get<std::string>();
    item_view.data = item_str.data();
    item_view.size_bytes = item_str.size();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowDecimalSetDigits(&decimal, item_view), error);
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(buffer, decimal.words, decimal.n_words * sizeof(uint64_t)),
        error);
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayColumnBuffers(const json& value, ArrowArrayView* array_view,
                                     ArrowArray* array, int buffer_i, ArrowError* error) {
  ArrowBuffer* buffer = ArrowArrayBuffer(array, buffer_i);

  switch (array_view->layout.buffer_type[buffer_i]) {
    case NANOARROW_BUFFER_TYPE_VALIDITY: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("VALIDITY"), error, "missing key 'VALIDITY'"));
      const auto& validity = value["VALIDITY"];
      NANOARROW_RETURN_NOT_OK(
          SetBufferBitmap(validity, ArrowArrayValidityBitmap(array), error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_TYPE_ID: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("TYPE_ID"), error, "missing key 'TYPE_ID'"));
      const auto& type_id = value["TYPE_ID"];
      NANOARROW_RETURN_NOT_OK(SetBufferInt<int8_t>(type_id, buffer, error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_UNION_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("OFFSET"), error, "missing key 'OFFSET'"));
      const auto& offset = value["OFFSET"];
      NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_DATA_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("OFFSET"), error, "missing key 'OFFSET'"));
      const auto& offset = value["OFFSET"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_VIEW_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("VIEW_OFFSET"), error, "missing key 'VIEW_OFFSET'"));
      const auto& offset = value["VIEW_OFFSET"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_SIZE: {
      NANOARROW_RETURN_NOT_OK(Check(value.contains("SIZE"), error, "missing key 'SIZE'"));
      const auto& offset = value["SIZE"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }

    case NANOARROW_BUFFER_TYPE_DATA: {
      NANOARROW_RETURN_NOT_OK(Check(value.contains("DATA"), error, "missing key 'DATA'"));
      const auto& data = value["DATA"];

      switch (array_view->storage_type) {
        case NANOARROW_TYPE_BOOL: {
          nanoarrow::UniqueBitmap bitmap;
          NANOARROW_RETURN_NOT_OK(SetBufferBitmap(data, bitmap.get(), error));
          ArrowBufferMove(&bitmap->buffer, buffer);
          return NANOARROW_OK;
        }
        case NANOARROW_TYPE_INT8:
          return SetBufferInt<int8_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT8:
          return SetBufferInt<uint8_t>(data, buffer, error);
        case NANOARROW_TYPE_INT16:
          return SetBufferInt<int16_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT16:
          return SetBufferInt<uint16_t>(data, buffer, error);
        case NANOARROW_TYPE_INT32:
        case NANOARROW_TYPE_INTERVAL_MONTHS:
          return SetBufferInt<int32_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT32:
          return SetBufferInt<uint32_t>(data, buffer, error);
        case NANOARROW_TYPE_INT64:
          return SetBufferInt<int64_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT64:
          return SetBufferInt<uint64_t, uint64_t>(data, buffer, error);

        case NANOARROW_TYPE_HALF_FLOAT:
          return SetBufferFloatingPoint<float>(data, buffer, error);
        case NANOARROW_TYPE_FLOAT:
          return SetBufferFloatingPoint<float>(data, buffer, error);
        case NANOARROW_TYPE_DOUBLE:
          return SetBufferFloatingPoint<double>(data, buffer, error);

        case NANOARROW_TYPE_STRING:
          return SetBufferString<int32_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_LARGE_STRING:
          return SetBufferString<int64_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_BINARY:
          return SetBufferBinary<int32_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_LARGE_BINARY:
          return SetBufferBinary<int64_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_FIXED_SIZE_BINARY:
          return SetBufferFixedSizeBinary(
              data, buffer, array_view->layout.element_size_bits[buffer_i] / 8, error);
        case NANOARROW_TYPE_INTERVAL_DAY_TIME:
          return SetBufferIntervalDayTime(data, buffer, error);
        case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
          return SetBufferIntervalMonthDayNano(data, buffer, error);
        case NANOARROW_TYPE_DECIMAL128:
          return SetBufferDecimal(data, buffer, 128, error);
        case NANOARROW_TYPE_DECIMAL256:
          return SetBufferDecimal(data, buffer, 256, error);
        default:
          ArrowErrorSet(error, "storage type %s DATA buffer not supported",
                        ArrowTypeString(array_view->storage_type));
          return ENOTSUP;
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
    case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      return ENOTSUP;
    case NANOARROW_BUFFER_TYPE_NONE:
      break;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayColumn(const json& value, const ArrowSchema* schema,
                              ArrowArrayView* array_view, ArrowArray* array,
                              internal::DictionaryContext& dictionaries,
                              ArrowError* error,
                              const std::string& parent_error_prefix = "") {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Column to be a JSON object"));

  // Check + resolve name early to generate better error messages
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Column missing key 'name'"));

  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_null() || name.is_string(), error,
                                "Column name must be string or null"));

  std::string error_prefix;
  if (name.is_string()) {
    error_prefix = parent_error_prefix + "-> Column '" + name.get<std::string>() + "' ";
  } else {
    error_prefix = parent_error_prefix + "-> Column <name is null> ";
  }

  // Check, resolve, and recurse children
  NANOARROW_RETURN_NOT_OK(Check(array_view->n_children == 0 || value.contains("children"),
                                error, error_prefix + "missing key children"));

  if (value.contains("children")) {
    const auto& children = value["children"];
    NANOARROW_RETURN_NOT_OK(
        Check(children.is_array(), error, error_prefix + "children must be array"));
    NANOARROW_RETURN_NOT_OK(
        Check(children.size() == static_cast<size_t>(array_view->n_children), error,
              error_prefix + "children has incorrect size"));

    for (int64_t i = 0; i < array_view->n_children; i++) {
      NANOARROW_RETURN_NOT_OK(SetArrayColumn(children[i], schema->children[i],
                                             array_view->children[i], array->children[i],
                                             dictionaries, error, error_prefix));
    }
  }

  // Build buffers
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    NANOARROW_RETURN_NOT_OK(PrefixError(
        SetArrayColumnBuffers(value, array_view, array, i, error), error, error_prefix));
  }

  // Check + resolve count
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("count"), error, error_prefix + "missing key 'count'"));
  const auto& count = value["count"];
  NANOARROW_RETURN_NOT_OK(
      Check(count.is_number_integer(), error, error_prefix + "count must be integer"));
  array_view->length = count.get<int64_t>();

  // Set ArrayView buffer views. This is because ArrowArrayInitFromSchema() doesn't
  // support custom type ids for unions but the ArrayView does (otherwise
  // ArrowArrayFinishBuilding() would work).
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    ArrowBufferView* buffer_view = array_view->buffer_views + i;
    buffer_view->data.as_uint8 = buffer->data;
    buffer_view->size_bytes = buffer->size_bytes;
  }

  array_view->null_count = ArrowArrayViewComputeNullCount(array_view);

  // If there is a dictionary associated with schema, parse its value into dictionary
  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(Check(
        dictionaries.HasDictionaryForSchema(schema->dictionary), error,
        error_prefix +
            "dictionary could not be resolved from dictionary id in SetArrayColumn()"));

    const internal::Dictionary& dict = dictionaries.Get(schema->dictionary);
    NANOARROW_RETURN_NOT_OK(SetArrayColumn(
        json::parse(dict.column_json), schema->dictionary, array_view->dictionary,
        array->dictionary, dictionaries, error, error_prefix + "-> <dictionary> "));
  }

  // Validate the array view
  NANOARROW_RETURN_NOT_OK(PrefixError(
      ArrowArrayViewValidate(array_view, NANOARROW_VALIDATION_LEVEL_FULL, error), error,
      error_prefix + "failed to validate: "));

  // Flush length and buffer pointers to the Array. This also ensures that buffers
  // are not NULL (matters for some versions of some implementations).
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFinishBuildingDefault(array, nullptr),
                                     error);
  array->length = array_view->length;
  array->null_count = array_view->null_count;

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayBatch(const json& value, const ArrowSchema* schema,
                             ArrowArrayView* array_view, ArrowArray* array,
                             internal::DictionaryContext& dictionaries,
                             ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected RecordBatch to be a JSON object"));

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("count"), error, "RecordBatch missing key 'count'"));

  const auto& count = value["count"];
  NANOARROW_RETURN_NOT_OK(
      Check(count.is_number_integer(), error, "RecordBatch count must be integer"));
  array_view->length = count.get<int64_t>();

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("columns"), error, "RecordBatch missing key 'columns'"));

  const auto& columns = value["columns"];
  NANOARROW_RETURN_NOT_OK(
      Check(columns.is_array(), error, "RecordBatch columns must be array"));
  NANOARROW_RETURN_NOT_OK(
      Check(columns.size() == static_cast<size_t>(array_view->n_children), error,
            "RecordBatch children has incorrect size"));

  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(SetArrayColumn(columns[i], schema->children[i],
                                           array_view->children[i], array->children[i],
                                           dictionaries, error));
  }

  // Validate the array view
  NANOARROW_RETURN_NOT_OK(PrefixError(
      ArrowArrayViewValidate(array_view, NANOARROW_VALIDATION_LEVEL_FULL, error), error,
      "RecordBatch failed to validate: "));

  // Flush length and buffer pointers to the Array
  array->length = array_view->length;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayFinishBuilding(array, NANOARROW_VALIDATION_LEVEL_NONE, nullptr), error);

  return NANOARROW_OK;
}

ArrowErrorCode RecordDictionaryBatch(const json& value,
                                     internal::DictionaryContext& dictionaries,
                                     ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "dictionary batch must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("id"), error, "dictionary batch missing key 'id'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("data"), error, "dictionary batch missing key 'data'"));

  const auto& id = value["id"];
  NANOARROW_RETURN_NOT_OK(
      Check(id.is_number_integer(), error, "dictionary batch id must be integer"));
  int id_int = id.get<int>();
  NANOARROW_RETURN_NOT_OK(Check(dictionaries.HasDictionaryForId(id_int), error,
                                "dictionary batch has unknown id"));

  const auto& batch = value["data"];
  NANOARROW_RETURN_NOT_OK(
      Check(batch.is_object(), error, "dictionary batch data must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(batch.contains("columns"), error, "dictionary batch missing key 'columns'"));
  NANOARROW_RETURN_NOT_OK(
      Check(batch.contains("count"), error, "dictionary batch missing key 'count'"));

  const auto& batch_columns = batch["columns"];
  NANOARROW_RETURN_NOT_OK(Check(batch_columns.is_array() && batch_columns.size() == 1,
                                error,
                                "dictionary batch columns must be array of size 1"));

  const auto& batch_count = batch["count"];
  NANOARROW_RETURN_NOT_OK(Check(batch_count.is_number_integer(), error,
                                "dictionary batch count must be integer"));

  dictionaries.RecordArray(id_int, batch_count.get<int32_t>(), batch_columns[0].dump());
  return NANOARROW_OK;
}

ArrowErrorCode RecordDictionaryBatches(const json& value,
                                       internal::DictionaryContext& dictionaries,
                                       ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "dictionaries must be array"));

  for (const auto& batch : value) {
    NANOARROW_RETURN_NOT_OK(RecordDictionaryBatch(batch, dictionaries, error));
  }

  return NANOARROW_OK;
}

}  // namespace

}  // namespace reader_internal

TestingJSONReader::TestingJSONReader(ArrowBufferAllocator allocator)
    : allocator_(allocator), dictionaries_(new internal::DictionaryContext()) {}

TestingJSONReader::TestingJSONReader()
    : TestingJSONReader(ArrowBufferAllocatorDefault()) {}

TestingJSONReader::~TestingJSONReader() { delete dictionaries_; };

ArrowErrorCode TestingJSONReader::ReadDataFile(const std::string& data_file_json,
                                               ArrowArrayStream* out, int num_batch,
                                               ArrowError* error) {
  dictionaries_->clear();

  try {
    auto obj = nlohmann::json::parse(data_file_json);
    NANOARROW_RETURN_NOT_OK(
        reader_internal::Check(obj.is_object(), error, "data file must be object"));
    NANOARROW_RETURN_NOT_OK(reader_internal::Check(obj.contains("schema"), error,
                                                   "data file missing key 'schema'"));

    // Read Schema
    nanoarrow::UniqueSchema schema;
    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetSchema(schema.get(), obj["schema"], *dictionaries_, error));

    NANOARROW_RETURN_NOT_OK(reader_internal::Check(obj.contains("batches"), error,
                                                   "data file missing key 'batches'"));
    const auto& batches = obj["batches"];
    NANOARROW_RETURN_NOT_OK(reader_internal::Check(batches.is_array(), error,
                                                   "data file batches must be array"));

    // Populate ArrayView
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), error));

    // Record any dictionaries that might be present
    if (obj.contains("dictionaries")) {
      NANOARROW_RETURN_NOT_OK(reader_internal::RecordDictionaryBatches(
          obj["dictionaries"], *dictionaries_, error));
    }

    // Get a vector of batch ids to parse
    std::vector<size_t> batch_ids;
    if (num_batch == kNumBatchOnlySchema) {
      batch_ids.resize(0);
    } else if (num_batch == kNumBatchReadAll) {
      batch_ids.resize(batches.size());
      std::iota(batch_ids.begin(), batch_ids.end(), 0);
    } else if (num_batch >= 0 && static_cast<size_t>(num_batch) < batches.size()) {
      batch_ids.push_back(num_batch);
    } else {
      ArrowErrorSet(error, "Expected num_batch between 0 and %d but got %d",
                    static_cast<int>(batches.size() - 1), num_batch);
      return EINVAL;
    }

    // Initialize ArrayStream with required capacity
    nanoarrow::UniqueArrayStream stream;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBasicArrayStreamInit(stream.get(), schema.get(), batch_ids.size()), error);

    // Populate ArrayStream batches
    for (size_t i = 0; i < batch_ids.size(); i++) {
      nanoarrow::UniqueArray array;
      NANOARROW_RETURN_NOT_OK(
          ArrowArrayInitFromArrayView(array.get(), array_view.get(), error));
      SetArrayAllocatorRecursive(array.get());
      NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayBatch(
          batches[batch_ids[i]], schema.get(), array_view.get(), array.get(),
          *dictionaries_, error));
      ArrowBasicArrayStreamSetArray(stream.get(), i, array.get());
    }

    ArrowArrayStreamMove(stream.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadDataFile(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadSchema(const std::string& schema_json,
                                             ArrowSchema* out, ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(schema_json);
    nanoarrow::UniqueSchema schema;

    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetSchema(schema.get(), obj, *dictionaries_, error));
    ArrowSchemaMove(schema.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadSchema(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadField(const std::string& field_json,
                                            ArrowSchema* out, ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(field_json);
    nanoarrow::UniqueSchema schema;

    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetField(schema.get(), obj, *dictionaries_, error));
    ArrowSchemaMove(schema.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadField(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadBatch(const std::string& batch_json,
                                            const ArrowSchema* schema, ArrowArray* out,
                                            ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(batch_json);

    // ArrowArrayView to enable validation
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema, error));

    // ArrowArray to hold memory
    nanoarrow::UniqueArray array;
    NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromSchema(array.get(), schema, error));
    SetArrayAllocatorRecursive(array.get());

    NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayBatch(
        obj, schema, array_view.get(), array.get(), *dictionaries_, error));
    ArrowArrayMove(array.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadBatch(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadColumn(const std::string& column_json,
                                             const ArrowSchema* schema, ArrowArray* out,
                                             ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(column_json);

    // ArrowArrayView to enable validation
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema, error));

    // ArrowArray to hold memory
    nanoarrow::UniqueArray array;
    NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromSchema(array.get(), schema, error));
    SetArrayAllocatorRecursive(array.get());

    // Parse the JSON into the array
    NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayColumn(
        obj, schema, array_view.get(), array.get(), *dictionaries_, error));

    // Return the result
    ArrowArrayMove(array.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadColumn(): %s", e.what());
    return EINVAL;
  }
}

void TestingJSONReader::SetArrayAllocatorRecursive(ArrowArray* array) {
  for (int i = 0; i < array->n_buffers; i++) {
    ArrowArrayBuffer(array, i)->allocator = allocator_;
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    SetArrayAllocatorRecursive(array->children[i]);
  }

  if (array->dictionary != nullptr) {
    SetArrayAllocatorRecursive(array->dictionary);
  }
}

namespace {

ArrowErrorCode MetadataToMap(const char* metadata,
                             std::unordered_map<std::string, std::string>* out,
                             ArrowError* error) {
  ArrowMetadataReader reader;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataReaderInit(&reader, metadata), error);

  ArrowStringView key, value;
  size_t metadata_num_keys = 0;
  while (reader.remaining_keys > 0) {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataReaderRead(&reader, &key, &value),
                                       error);
    out->insert({std::string(key.data, key.size_bytes),
                 std::string(value.data, value.size_bytes)});
    metadata_num_keys++;
  }

  if (metadata_num_keys != out->size()) {
    ArrowErrorSet(error,
                  "Comparison of metadata containing duplicate keys without "
                  "considering order is not implemented");
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ForceMapNamesCanonical(ArrowSchema* schema) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, schema, nullptr));

  if (view.type == NANOARROW_TYPE_MAP) {
    NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "entries"));
    NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0]->children[0], "key"));
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaSetName(schema->children[0]->children[1], "value"));
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ForceMapNamesCanonical(schema->children[i]));
  }

  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(ForceMapNamesCanonical(schema->dictionary));
  }

  return NANOARROW_OK;
}

}  // namespace

// Internal representation of a human-readable inequality
struct Difference {
  std::string path;
  std::string actual;
  std::string expected;
};

namespace internal {
// A wrapper to keep std::string out of the header, which Windows complains
// about in a dynamic linking scenario.
struct Differences {
  std::vector<Difference> inner;
};
}  // namespace internal

TestingJSONComparison::TestingJSONComparison()
    : differences_(new internal::Differences()),
      compare_batch_flags_(true),
      compare_metadata_order_(true) {
  // We do our own metadata comparison
  writer_actual_.set_include_metadata(false);
  writer_expected_.set_include_metadata(false);

  // We can't use nanoarrow::UniqueXXX or std::vector<Difference> in the public
  // header because it doesn't export a DLL interface, so we initialize and
  // delete them here as part of the class.
  nanoarrow::internal::init_pointer(&schema_);
  nanoarrow::internal::init_pointer(&actual_);
  nanoarrow::internal::init_pointer(&expected_);
}

TestingJSONComparison::~TestingJSONComparison() {
  nanoarrow::internal::release_pointer(&schema_);
  nanoarrow::internal::release_pointer(&actual_);
  nanoarrow::internal::release_pointer(&expected_);
  delete differences_;
}

void TestingJSONComparison::ClearDifferences() { differences_->inner.clear(); }

int64_t TestingJSONComparison::num_differences() const {
  return differences_->inner.size();
}

void TestingJSONComparison::WriteDifferences(std::ostream& out) {
  for (const auto& difference : differences_->inner) {
    out << "Path: " << difference.path << "\n";
    out << "- " << difference.actual << "\n";
    out << "+ " << difference.expected << "\n";
    out << "\n";
  }
}

ArrowErrorCode TestingJSONComparison::CompareArrayStream(ArrowArrayStream* actual,
                                                         ArrowArrayStream* expected,
                                                         ArrowError* error) {
  // Read both schemas
  nanoarrow::UniqueSchema actual_schema;
  nanoarrow::UniqueSchema expected_schema;
  NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(actual, actual_schema.get(), error));
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayStreamGetSchema(expected, expected_schema.get(), error));

  // Compare them and return if they are not equal
  NANOARROW_RETURN_NOT_OK(
      CompareSchema(expected_schema.get(), actual_schema.get(), error, "Schema"));
  if (num_differences() > 0) {
    return NANOARROW_OK;
  }

  // Keep a record of the schema to compare batches
  NANOARROW_RETURN_NOT_OK(SetSchema(expected_schema.get(), error));

  int64_t n_batches = -1;
  nanoarrow::UniqueArray actual_array;
  nanoarrow::UniqueArray expected_array;
  do {
    n_batches++;
    std::string batch_label = std::string("Batch ") + std::to_string(n_batches);

    // Read a batch from each stream
    actual_array.reset();
    expected_array.reset();
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(actual, actual_array.get(), error));
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayStreamGetNext(expected, expected_array.get(), error));

    // Check the finished/unfinished status of both streams
    if (actual_array->release == nullptr && expected_array->release != nullptr) {
      differences_->inner.push_back(
          {batch_label, "finished stream", "unfinished stream"});
      return NANOARROW_OK;
    }

    if (actual_array->release != nullptr && expected_array->release == nullptr) {
      differences_->inner.push_back(
          {batch_label, "unfinished stream", "finished stream"});
      return NANOARROW_OK;
    }

    // If both streams are done, break
    if (actual_array->release == nullptr) {
      break;
    }

    // Compare this batch
    NANOARROW_RETURN_NOT_OK(
        CompareBatch(actual_array.get(), expected_array.get(), error, batch_label));
  } while (true);

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareSchema(const ArrowSchema* actual,
                                                    const ArrowSchema* expected,
                                                    ArrowError* error,
                                                    const std::string& path) {
  writer_actual_.ResetDictionaries();
  writer_expected_.ResetDictionaries();

  // Compare the top-level schema "manually" because (1) map type needs special-cased
  // comparison and (2) it's easier to read the output if differences are separated
  // by field.
  ArrowSchemaView actual_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaViewInit(&actual_view, actual, nullptr),
                                     error);

  ArrowSchemaView expected_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaViewInit(&expected_view, expected, nullptr), error);

  if (actual_view.type != NANOARROW_TYPE_STRUCT ||
      expected_view.type != NANOARROW_TYPE_STRUCT) {
    ArrowErrorSet(error, "Top-level schema must be struct");
    return EINVAL;
  }

  // (Purposefully ignore the name field at the top level)

  // Compare flags
  if (compare_batch_flags_ && actual->flags != expected->flags) {
    differences_->inner.push_back(
        {path, std::string(".flags: ") + std::to_string(actual->flags),
         std::string(".flags: ") + std::to_string(expected->flags)});
  }

  // Compare children
  if (actual->n_children != expected->n_children) {
    differences_->inner.push_back(
        {path, std::string(".n_children: ") + std::to_string(actual->n_children),
         std::string(".n_children: ") + std::to_string(expected->n_children)});
  } else {
    for (int64_t i = 0; i < expected->n_children; i++) {
      NANOARROW_RETURN_NOT_OK(CompareField(
          actual->children[i], expected->children[i], error,
          path + std::string(".children[") + std::to_string(i) + std::string("]")));
    }
  }

  // Compare metadata
  NANOARROW_RETURN_NOT_OK(CompareMetadata(actual->metadata, expected->metadata, error,
                                          path + std::string(".metadata")));

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::SetSchema(const ArrowSchema* schema,
                                                ArrowError* error) {
  nanoarrow::internal::release_pointer(&schema_);
  nanoarrow::internal::release_pointer(&actual_);
  nanoarrow::internal::release_pointer(&expected_);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(schema, &schema_), error);

  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&actual_, &schema_, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&expected_, &schema_, error));

  if (actual_.storage_type != NANOARROW_TYPE_STRUCT) {
    ArrowErrorSet(error, "Can't SetSchema() with non-struct");
    return EINVAL;
  }

  // "Write" the schema using both writers to ensure dictionary ids can be resolved
  // using the ArrowSchema* pointers from schema_
  std::stringstream ss;
  writer_actual_.ResetDictionaries();
  writer_expected_.ResetDictionaries();
  writer_actual_.WriteSchema(ss, &schema_);
  writer_expected_.WriteSchema(ss, &schema_);

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareBatch(const ArrowArray* actual,
                                                   const ArrowArray* expected,
                                                   ArrowError* error,
                                                   const std::string& path) {
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArray(&expected_, expected, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArray(&actual_, actual, error));

  if (actual->offset != expected->offset) {
    differences_->inner.push_back({path, ".offset: " + std::to_string(actual->offset),
                                   ".offset: " + std::to_string(expected->offset)});
  }

  if (actual->length != expected->length) {
    differences_->inner.push_back({path, ".length: " + std::to_string(actual->length),
                                   ".length: " + std::to_string(expected->length)});
  }

  // ArrowArrayViewSetArray() ensured that number of children of both match schema
  for (int64_t i = 0; i < expected_.n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        CompareColumn(schema_.children[i], actual_.children[i], expected_.children[i],
                      error, path + std::string(".children[") + std::to_string(i) + "]"));
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareField(ArrowSchema* actual,
                                                   ArrowSchema* expected,
                                                   ArrowError* error,
                                                   const std::string& path) {
  // Preprocess both fields such that map types have canonical names
  nanoarrow::UniqueSchema actual_copy;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(actual, actual_copy.get()),
                                     error);
  nanoarrow::UniqueSchema expected_copy;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(expected, expected_copy.get()),
                                     error);

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ForceMapNamesCanonical(actual_copy.get()), error);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ForceMapNamesCanonical(expected_copy.get()), error);
  return CompareFieldBase(actual_copy.get(), expected_copy.get(), error, path);
}

ArrowErrorCode TestingJSONComparison::CompareFieldBase(ArrowSchema* actual,
                                                       ArrowSchema* expected,
                                                       ArrowError* error,
                                                       const std::string& path) {
  std::stringstream ss;

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteField(ss, expected), error);
  std::string expected_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteField(ss, actual), error);
  std::string actual_json = ss.str();

  if (actual_json != expected_json) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  NANOARROW_RETURN_NOT_OK(CompareMetadata(actual->metadata, expected->metadata, error,
                                          path + std::string(".metadata")));
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareMetadata(const char* actual,
                                                      const char* expected,
                                                      ArrowError* error,
                                                      const std::string& path) {
  std::stringstream ss;

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteMetadata(ss, actual), error);
  std::string actual_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteMetadata(ss, expected), error);
  std::string expected_json = ss.str();

  bool metadata_equal = actual_json == expected_json;

  // If there is a difference in the rendered JSON but we aren't being strict about
  // order, check again using the KeyValue comparison.
  if (!metadata_equal && !compare_metadata_order_) {
    NANOARROW_RETURN_NOT_OK(
        MetadataEqualKeyValue(actual, expected, &metadata_equal, error));
  }

  // If we still have an inequality, add a difference.
  if (!metadata_equal) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareColumn(ArrowSchema* schema,
                                                    ArrowArrayView* actual,
                                                    ArrowArrayView* expected,
                                                    ArrowError* error,
                                                    const std::string& path) {
  // Compare children and dictionaries first, then higher-level structures after.
  // This is a redundant because the higher-level serialized JSON will also report
  // a difference if deeply nested children have differences; however, it will not
  // contain dictionaries and this output is slightly better (more targeted differences
  // that are slightly easier to read appear first).
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(CompareColumn(schema->children[i], actual->children[i],
                                          expected->children[i], error,
                                          path + ".children[" + std::to_string(i) + "]"));
  }

  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(CompareColumn(schema->dictionary, actual->dictionary,
                                          expected->dictionary, error,
                                          path + ".dictionary"));
  }

  std::stringstream ss;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteColumn(ss, schema, expected),
                                     error);
  std::string expected_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteColumn(ss, schema, actual),
                                     error);
  std::string actual_json = ss.str();

  if (actual_json != expected_json) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  return NANOARROW_OK;
}
ArrowErrorCode TestingJSONComparison::MetadataEqualKeyValue(const char* actual,
                                                            const char* expected,
                                                            bool* out,
                                                            ArrowError* error) {
  std::unordered_map<std::string, std::string> actual_map, expected_map;
  NANOARROW_RETURN_NOT_OK(MetadataToMap(actual, &actual_map, error));
  NANOARROW_RETURN_NOT_OK(MetadataToMap(expected, &expected_map, error));

  if (actual_map.size() != expected_map.size()) {
    *out = false;
    return NANOARROW_OK;
  }

  for (const auto& item : expected_map) {
    const auto& actual_item = actual_map.find(item.first);
    if (actual_item == actual_map.end()) {
      *out = false;
      return NANOARROW_OK;
    }

    if (actual_item->second != item.second) {
      *out = false;
      return NANOARROW_OK;
    }
  }

  *out = true;
  return NANOARROW_OK;
}

}  // namespace testing
}  // namespace nanoarrow


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/application.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>

#include <memory>
#include <vector>

namespace LightGBM {

class DatasetLoader;
class Dataset;
class Boosting;
class ObjectiveFunction;
class Metric;

/*!
* \brief The main entrance of LightGBM. this application has two tasks:
*        Train and Predict.
*        Train task will train a new model
*        Predict task will predict the scores of test data using existing model,
*        and save the score to disk.
*/
class Application {
 public:
  Application(int argc, char** argv);

  /*! \brief Destructor */
  ~Application();

  /*! \brief To call this function to run application*/
  inline void Run();

 private:
  /*! \brief Load parameters from command line and config file*/
  void LoadParameters(int argc, char** argv);

  /*! \brief Load data, including training data and validation data*/
  void LoadData();

  /*! \brief Initialization before training*/
  void InitTrain();

  /*! \brief Main Training logic */
  void Train();

  /*! \brief Initializations before prediction */
  void InitPredict();

  /*! \brief Main predicting logic */
  void Predict();

  /*! \brief Main Convert model logic */
  void ConvertModel();

  /*! \brief All configs */
  Config config_;
  /*! \brief Training data */
  std::unique_ptr<Dataset> train_data_;
  /*! \brief Validation data */
  std::vector<std::unique_ptr<Dataset>> valid_datas_;
  /*! \brief Metric for training data */
  std::vector<std::unique_ptr<Metric>> train_metric_;
  /*! \brief Metrics for validation data */
  std::vector<std::vector<std::unique_ptr<Metric>>> valid_metrics_;
  /*! \brief Boosting object */
  std::unique_ptr<Boosting> boosting_;
  /*! \brief Training objective function */
  std::unique_ptr<ObjectiveFunction> objective_fun_;
};


inline void Application::Run() {
  if (config_.task == TaskType::kPredict || config_.task == TaskType::KRefitTree) {
    InitPredict();
    Predict();
  } else if (config_.task == TaskType::kConvertModel) {
    ConvertModel();
  } else {
    InitTrain();
    Train();
  }
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/arrow.h <==
/*!
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Oliver Borchert
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_

// The C data interface (ARROW_C_DATA_INTERFACE) is taken from
// https://arrow.apache.org/docs/format/CDataInterface.html#structure-definitions

// The C stream interface (ARROW_C_STREAM_INTERFACE) is taken from
// https://arrow.apache.org/docs/format/CStreamInterface.html#structure-definition

#ifdef __cplusplus
#include <cstdint>
#else
#include <stdint.h>
#endif

#ifdef __cplusplus
extern "C" {
#endif

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE

#ifndef ARROW_C_STREAM_INTERFACE
#define ARROW_C_STREAM_INTERFACE

struct ArrowArrayStream {
  // Callbacks providing stream functionality
  int (*get_schema)(struct ArrowArrayStream*, struct ArrowSchema* out);
  int (*get_next)(struct ArrowArrayStream*, struct ArrowArray* out);
  const char* (*get_last_error)(struct ArrowArrayStream*);

  // Release callback
  void (*release)(struct ArrowArrayStream*);

  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_STREAM_INTERFACE

#ifdef __cplusplus
}
#endif
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/bin.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_

#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/file_io.h>

#include <cstdint>
#include <limits>
#include <string>
#include <functional>
#include <sstream>
#include <unordered_map>
#include <vector>

namespace LightGBM {

enum BinType {
  NumericalBin,
  CategoricalBin
};

enum MissingType {
  None,
  Zero,
  NaN
};

typedef double hist_t;
typedef int32_t int_hist_t;
typedef uint64_t hist_cnt_t;
// check at compile time
static_assert(sizeof(hist_t) == sizeof(hist_cnt_t), "Histogram entry size is not correct");

const size_t kHistEntrySize = 2 * sizeof(hist_t);
const size_t kInt32HistEntrySize = 2 * sizeof(int_hist_t);
const size_t kInt16HistEntrySize = 2 * sizeof(int16_t);
const int kHistOffset = 2;
const double kSparseThreshold = 0.7;

#define GET_GRAD(hist, i) hist[(i) << 1]
#define GET_HESS(hist, i) hist[((i) << 1) + 1]

inline static void HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  comm_size_t used_size = 0;
  const hist_t* p1;
  hist_t* p2;
  while (used_size < len) {
    // convert
    p1 = reinterpret_cast<const hist_t*>(src);
    p2 = reinterpret_cast<hist_t*>(dst);
    *p2 += *p1;
    src += type_size;
    dst += type_size;
    used_size += type_size;
  }
}

inline static void Int32HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  const int64_t* src_ptr = reinterpret_cast<const int64_t*>(src);
  int64_t* dst_ptr = reinterpret_cast<int64_t*>(dst);
  const comm_size_t steps = (len + (type_size * 2) - 1) / (type_size * 2);
  #pragma omp parallel for schedule(static) num_threads(OMP_NUM_THREADS())
  for (comm_size_t i = 0; i < steps; ++i) {
    dst_ptr[i] += src_ptr[i];
  }
}

inline static void Int16HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  const int32_t* src_ptr = reinterpret_cast<const int32_t*>(src);
  int32_t* dst_ptr = reinterpret_cast<int32_t*>(dst);
  const comm_size_t steps = (len + (type_size * 2) - 1) / (type_size * 2);
  #pragma omp parallel for schedule(static) num_threads(OMP_NUM_THREADS())
  for (comm_size_t i = 0; i < steps; ++i) {
    dst_ptr[i] += src_ptr[i];
  }
}

/*! \brief This class used to convert feature values into bin,
*          and store some meta information for bin*/
class BinMapper {
 public:
  BinMapper();
  BinMapper(const BinMapper& other);
  explicit BinMapper(const void* memory);
  ~BinMapper();

  bool CheckAlign(const BinMapper& other) const {
    if (num_bin_ != other.num_bin_) {
      return false;
    }
    if (missing_type_ != other.missing_type_) {
      return false;
    }
    if (bin_type_ == BinType::NumericalBin) {
      for (int i = 0; i < num_bin_; ++i) {
        if (bin_upper_bound_[i] != other.bin_upper_bound_[i]) {
          return false;
        }
      }
    } else {
      for (int i = 0; i < num_bin_; i++) {
        if (bin_2_categorical_[i] != other.bin_2_categorical_[i]) {
          return false;
        }
      }
    }
    return true;
  }

  /*! \brief Get number of bins */
  inline int num_bin() const { return num_bin_; }

  /*! \brief Missing Type */
  inline MissingType missing_type() const { return missing_type_; }

  /*! \brief True if bin is trivial (contains only one bin) */
  inline bool is_trivial() const { return is_trivial_; }

  /*! \brief Sparsity of this bin ( num_zero_bins / num_data ) */
  inline double sparse_rate() const { return sparse_rate_; }

  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  void SaveBinaryToFile(BinaryWriter* writer) const;

  /*!
  * \brief Mapping bin into feature value
  * \param bin
  * \return Feature value of this bin
  */
  inline double BinToValue(uint32_t bin) const {
    if (bin_type_ == BinType::NumericalBin) {
      return bin_upper_bound_[bin];
    } else {
      return bin_2_categorical_[bin];
    }
  }

  /*!
  * \brief Maximum categorical value
  * \return Maximum categorical value for categorical features, 0 for numerical features
  */
  inline int MaxCatValue() const {
    if (bin_2_categorical_.size() == 0) {
      return 0;
    }
    int max_cat_value = bin_2_categorical_[0];
    for (size_t i = 1; i < bin_2_categorical_.size(); ++i) {
      if (bin_2_categorical_[i] > max_cat_value) {
        max_cat_value = bin_2_categorical_[i];
      }
    }
    return max_cat_value;
  }

  /*!
  * \brief Get sizes in byte of this object
  */
  size_t SizesInByte() const;

  /*!
  * \brief Mapping feature value into bin
  * \param value
  * \return bin for this feature value
  */
  inline uint32_t ValueToBin(double value) const;

  /*!
  * \brief Get the default bin when value is 0
  * \return default bin
  */
  inline uint32_t GetDefaultBin() const {
    return default_bin_;
  }

  inline uint32_t GetMostFreqBin() const {
    return most_freq_bin_;
  }

  /*!
  * \brief Construct feature value to bin mapper according feature values
  * \param values (Sampled) values of this feature, Note: not include zero.
  * \param num_values number of values.
  * \param total_sample_cnt number of total sample count, equal with values.size() + num_zeros
  * \param max_bin The maximal number of bin
  * \param min_data_in_bin min number of data in one bin
  * \param min_split_data
  * \param pre_filter
  * \param bin_type Type of this bin
  * \param use_missing True to enable missing value handle
  * \param zero_as_missing True to use zero as missing value
  * \param forced_upper_bounds Vector of split points that must be used (if this has size less than max_bin, remaining splits are found by the algorithm)
  */
  void FindBin(double* values, int num_values, size_t total_sample_cnt, int max_bin, int min_data_in_bin, int min_split_data, bool pre_filter, BinType bin_type,
               bool use_missing, bool zero_as_missing, const std::vector<double>& forced_upper_bounds);

  /*!
  * \brief Serializing this object to buffer
  * \param buffer The destination
  */
  void CopyTo(char* buffer) const;

  /*!
  * \brief Deserializing this object from buffer
  * \param buffer The source
  */
  void CopyFrom(const char* buffer);

  /*!
  * \brief Get bin types
  */
  inline BinType bin_type() const { return bin_type_; }

  /*!
  * \brief Get bin info
  */
  inline std::string bin_info_string() const {
    if (bin_type_ == BinType::CategoricalBin) {
      return Common::Join(bin_2_categorical_, ":");
    } else {
      std::stringstream str_buf;
      str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
      str_buf << '[' << min_val_ << ':' << max_val_ << ']';
      return str_buf.str();
    }
  }

 private:
  /*! \brief Number of bins */
  int num_bin_;
  MissingType missing_type_;
  /*! \brief Store upper bound for each bin */
  std::vector<double> bin_upper_bound_;
  /*! \brief True if this feature is trivial */
  bool is_trivial_;
  /*! \brief Sparse rate of this bins( num_bin0/num_data ) */
  double sparse_rate_;
  /*! \brief Type of this bin */
  BinType bin_type_;
  /*! \brief Mapper from categorical to bin */
  std::unordered_map<int, unsigned int> categorical_2_bin_;
  /*! \brief Mapper from bin to categorical */
  std::vector<int> bin_2_categorical_;
  /*! \brief minimal feature value */
  double min_val_;
  /*! \brief maximum feature value */
  double max_val_;
  /*! \brief bin value of feature value 0 */
  uint32_t default_bin_;

  uint32_t most_freq_bin_;
};

/*! \brief Iterator for one bin column */
class BinIterator {
 public:
  /*!
  * \brief Get bin data on specific row index
  * \param idx Index of this data
  * \return Bin data
  */
  virtual uint32_t Get(data_size_t idx) = 0;
  virtual uint32_t RawGet(data_size_t idx) = 0;
  virtual void Reset(data_size_t idx) = 0;
  virtual ~BinIterator() = default;
};

/*!
* \brief Interface for bin data. This class will store bin data for one feature.
*        unlike OrderedBin, this class will store data by original order.
*        Note that it may cause cache misses when construct histogram,
*        but it doesn't need to re-order operation, So it will be faster than OrderedBin for dense feature
*/
class Bin {
 public:
  /*! \brief virtual destructor */
  virtual ~Bin() {}
  /*!
  * \brief Initialize for pushing.  By default, no action needed.
  * \param num_thread The number of external threads that will be calling the push APIs
  * \param omp_max_threads The maximum number of OpenMP threads to allocate for
  */
  virtual void InitStreaming(uint32_t /*num_thread*/, int32_t /*omp_max_threads*/) { }
  /*!
  * \brief Push one record
  * \param tid Thread id
  * \param idx Index of record
  * \param value bin value of record
  */
  virtual void Push(int tid, data_size_t idx, uint32_t value) = 0;

  virtual void CopySubrow(const Bin* full_bin, const data_size_t* used_indices, data_size_t num_used_indices) = 0;
  /*!
  * \brief Get bin iterator of this bin for specific feature
  * \param min_bin min_bin of current used feature
  * \param max_bin max_bin of current used feature
  * \param most_freq_bin
  * \return Iterator of this bin
  */
  virtual BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin) const = 0;

  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  virtual void SaveBinaryToFile(BinaryWriter* writer) const = 0;

  /*!
  * \brief Load from memory
  * \param memory
  * \param local_used_indices
  */
  virtual void LoadFromMemory(const void* memory,
    const std::vector<data_size_t>& local_used_indices) = 0;

  /*!
  * \brief Get sizes in byte of this object
  */
  virtual size_t SizesInByte() const = 0;

  /*! \brief Number of all data */
  virtual data_size_t num_data() const = 0;

  /*! \brief Get data pointer */
  virtual void* get_data() = 0;

  virtual void ReSize(data_size_t num_data) = 0;

  /*!
  * \brief Construct histogram of this feature,
  *        Note: We use ordered_gradients and ordered_hessians to improve cache hit chance
  *        The naive solution is using gradients[data_indices[i]] for data_indices[i] to get gradients,
           which is not cache friendly, since the access of memory is not continuous.
  *        ordered_gradients and ordered_hessians are preprocessed, and they are re-ordered by data_indices.
  *        Ordered_gradients[i] is aligned with data_indices[i]'s gradients (same for ordered_hessians).
  * \param data_indices Used data indices in current leaf
  * \param start start index in data_indices
  * \param end end index in data_indices
  * \param ordered_gradients Pointer to gradients, the data_indices[i]-th data's gradient is ordered_gradients[i]
  * \param ordered_hessians Pointer to hessians, the data_indices[i]-th data's hessian is ordered_hessians[i]
  * \param out Output Result
  */
  virtual void ConstructHistogram(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  /*!
  * \brief Construct histogram of this feature,
  *        Note: We use ordered_gradients and ordered_hessians to improve cache hit chance
  *        The naive solution is using gradients[data_indices[i]] for data_indices[i] to get gradients,
  which is not cache friendly, since the access of memory is not continuous.
  *        ordered_gradients and ordered_hessians are preprocessed, and they are re-ordered by data_indices.
  *        Ordered_gradients[i] is aligned with data_indices[i]'s gradients (same for ordered_hessians).
  * \param data_indices Used data indices in current leaf
  * \param start start index in data_indices
  * \param end end index in data_indices
  * \param ordered_gradients Pointer to gradients, the data_indices[i]-th data's gradient is ordered_gradients[i]
  * \param out Output Result
  */
  virtual void ConstructHistogram(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                  const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
                                  const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual data_size_t Split(uint32_t min_bin, uint32_t max_bin,
                            uint32_t default_bin, uint32_t most_freq_bin,
                            MissingType missing_type, bool default_left,
                            uint32_t threshold, const data_size_t* data_indices,
                            data_size_t cnt,
                            data_size_t* lte_indices,
                            data_size_t* gt_indices) const = 0;

  virtual data_size_t SplitCategorical(
      uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin,
      const uint32_t* threshold, int num_threshold,
      const data_size_t* data_indices, data_size_t cnt,
      data_size_t* lte_indices, data_size_t* gt_indices) const = 0;

  virtual data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                            uint32_t most_freq_bin, MissingType missing_type,
                            bool default_left, uint32_t threshold,
                            const data_size_t* data_indices, data_size_t cnt,
                            data_size_t* lte_indices,
                            data_size_t* gt_indices) const = 0;

  virtual data_size_t SplitCategorical(
      uint32_t max_bin, uint32_t most_freq_bin, const uint32_t* threshold,
      int num_threshold, const data_size_t* data_indices, data_size_t cnt,
      data_size_t* lte_indices, data_size_t* gt_indices) const = 0;

  /*!
  * \brief After pushed all feature data, call this could have better refactor for bin data
  */
  virtual void FinishLoad() = 0;

  /*!
  * \brief Create object for bin data of one feature, used for dense feature
  * \param num_data Total number of data
  * \param num_bin Number of bin
  * \return The bin data object
  */
  static Bin* CreateDenseBin(data_size_t num_data, int num_bin);

  /*!
  * \brief Create object for bin data of one feature, used for sparse feature
  * \param num_data Total number of data
  * \param num_bin Number of bin
  * \return The bin data object
  */
  static Bin* CreateSparseBin(data_size_t num_data, int num_bin);

  /*!
  * \brief Deep copy the bin
  */
  virtual Bin* Clone() = 0;

  virtual const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const = 0;

  virtual const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const = 0;
};


class MultiValBin {
 public:
  virtual ~MultiValBin() {}

  virtual data_size_t num_data() const = 0;

  virtual int32_t num_bin() const = 0;

  virtual double num_element_per_row() const = 0;

  virtual const std::vector<uint32_t>& offsets() const = 0;

  virtual void PushOneRow(int tid, data_size_t idx, const std::vector<uint32_t>& values) = 0;

  virtual void CopySubrow(const MultiValBin* full_bin,
                          const data_size_t* used_indices,
                          data_size_t num_used_indices) = 0;

  virtual MultiValBin* CreateLike(data_size_t num_data, int num_bin,
                                  int num_feature,
                                  double estimate_element_per_row,
                                  const std::vector<uint32_t>& offsets) const = 0;

  virtual void CopySubcol(const MultiValBin* full_bin,
                          const std::vector<int>& used_feature_index,
                          const std::vector<uint32_t>& lower,
                          const std::vector<uint32_t>& upper,
                          const std::vector<uint32_t>& delta) = 0;

  virtual void ReSize(data_size_t num_data, int num_bin, int num_feature,
                      double estimate_element_per_row, const std::vector<uint32_t>& offsets) = 0;

  virtual void CopySubrowAndSubcol(
      const MultiValBin* full_bin, const data_size_t* used_indices,
      data_size_t num_used_indices, const std::vector<int>& used_feature_index,
      const std::vector<uint32_t>& lower, const std::vector<uint32_t>& upper,
      const std::vector<uint32_t>& delta) = 0;

  virtual void ConstructHistogram(const data_size_t* data_indices,
                                  data_size_t start, data_size_t end,
                                  const score_t* gradients,
                                  const score_t* hessians,
                                  hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
                                  const score_t* gradients,
                                  const score_t* hessians,
                                  hist_t* out) const = 0;

  virtual void ConstructHistogramOrdered(const data_size_t* data_indices,
                                         data_size_t start, data_size_t end,
                                         const score_t* ordered_gradients,
                                         const score_t* ordered_hessians,
                                         hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(const data_size_t* data_indices,
                                       data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                              data_size_t start, data_size_t end,
                                              const score_t* ordered_gradients,
                                              const score_t* ordered_hessians,
                                              hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(const data_size_t* data_indices,
                                       data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                              data_size_t start, data_size_t end,
                                              const score_t* ordered_gradients,
                                              const score_t* ordered_hessians,
                                              hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(const data_size_t* data_indices,
                                      data_size_t start, data_size_t end,
                                      const score_t* gradients,
                                      const score_t* hessians,
                                      hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
                                      const score_t* gradients,
                                      const score_t* hessians,
                                      hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                             data_size_t start, data_size_t end,
                                             const score_t* ordered_gradients,
                                             const score_t* ordered_hessians,
                                             hist_t* out) const = 0;

  virtual void FinishLoad() = 0;

  virtual bool IsSparse() = 0;

  static MultiValBin* CreateMultiValBin(data_size_t num_data, int num_bin,
                                        int num_feature, double sparse_rate, const std::vector<uint32_t>& offsets);

  static MultiValBin* CreateMultiValDenseBin(data_size_t num_data, int num_bin,
                                             int num_feature, const std::vector<uint32_t>& offsets);

  static MultiValBin* CreateMultiValSparseBin(data_size_t num_data, int num_bin, double estimate_element_per_row);

  static constexpr double multi_val_bin_sparse_threshold = 0.25f;

  virtual MultiValBin* Clone() = 0;

  #ifdef USE_CUDA
  virtual const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const = 0;
  #endif  // USE_CUDA
};

inline uint32_t BinMapper::ValueToBin(double value) const {
  if (std::isnan(value)) {
    if (bin_type_ == BinType::CategoricalBin) {
      return 0;
    } else if (missing_type_ == MissingType::NaN) {
      return num_bin_ - 1;
    } else {
      value = 0.0f;
    }
  }
  if (bin_type_ == BinType::NumericalBin) {
    // binary search to find bin
    int l = 0;
    int r = num_bin_ - 1;
    if (missing_type_ == MissingType::NaN) {
      r -= 1;
    }
    while (l < r) {
      int m = (r + l - 1) / 2;
      if (value <= bin_upper_bound_[m]) {
        r = m;
      } else {
        l = m + 1;
      }
    }
    return l;
  } else {
    int int_value = static_cast<int>(value);
    // convert negative value to NaN bin
    if (int_value < 0) {
      return 0;
    }
    if (categorical_2_bin_.count(int_value)) {
      return categorical_2_bin_.at(int_value);
    } else {
      return 0;
    }
  }
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/boosting.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>

#include <string>
#include <map>
#include <unordered_map>
#include <vector>

namespace LightGBM {

/*! \brief forward declaration */
class Dataset;
class ObjectiveFunction;
class Metric;
struct PredictionEarlyStopInstance;

/*!
* \brief The interface for Boosting
*/
class LIGHTGBM_EXPORT Boosting {
 public:
  /*! \brief virtual destructor */
  virtual ~Boosting() {}

  /*!
  * \brief Initialization logic
  * \param config Configs for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metric
  */
  virtual void Init(
    const Config* config,
    const Dataset* train_data,
    const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) = 0;

  /*!
  * \brief Merge model from other boosting object
  Will insert to the front of current boosting object
  * \param other
  */
  virtual void MergeFrom(const Boosting* other) = 0;

  /*!
  * \brief Shuffle Existing Models
  */
  virtual void ShuffleModels(int start_iter, int end_iter) = 0;

  virtual void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                                 const std::vector<const Metric*>& training_metrics) = 0;

  virtual void ResetConfig(const Config* config) = 0;



  /*!
  * \brief Add a validation data
  * \param valid_data Validation data
  * \param valid_metrics Metric for validation data
  */
  virtual void AddValidDataset(const Dataset* valid_data,
                               const std::vector<const Metric*>& valid_metrics) = 0;

  virtual void Train(int snapshot_freq, const std::string& model_output_path) = 0;

  /*!
  * \brief Update the tree output by new training data
  */
  virtual void RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) = 0;

  /*!
  * \brief Training logic
  * \param gradients nullptr for using default objective, otherwise use self-defined boosting
  * \param hessians nullptr for using default objective, otherwise use self-defined boosting
  * \return True if cannot train anymore
  */
  virtual bool TrainOneIter(const score_t* gradients, const score_t* hessians) = 0;

  /*!
  * \brief Rollback one iteration
  */
  virtual void RollbackOneIter() = 0;

  /*!
  * \brief return current iteration
  */
  virtual int GetCurrentIteration() const = 0;

  /*!
   * \brief Return one selected-unit count per committed adaptive iteration.
   *
   * Non-adaptive boosters and boosters loaded only for prediction return an
   * empty vector. The history is training-session telemetry and is not part of
   * the serialized prediction model.
   */
  virtual const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const {
    static const std::vector<int> empty;
    return empty;
  }

  /*!
  * \brief Get evaluation result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return evaluation result
  */
  virtual std::vector<double> GetEvalAt(int data_idx) const = 0;

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  virtual const double* GetTrainingScore(int64_t* out_len) = 0;

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return out_len length of returned score
  */
  virtual int64_t GetNumPredictAt(int data_idx) const = 0;

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \param result used to store prediction result, should allocate memory before call this function
  * \param out_len length of returned score
  */
  virtual void GetPredictAt(int data_idx, double* result, int64_t* out_len) = 0;

  virtual int NumPredictOneRow(int start_iteration, int num_iteration, bool is_pred_leaf, bool is_pred_contrib) const = 0;

  /*!
  * \brief Prediction for one record, not sigmoid transform
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  * \param early_stop Early stopping instance. If nullptr, no early stopping is applied and all models are evaluated.
  */
  virtual void PredictRaw(const double* features, double* output,
                          const PredictionEarlyStopInstance* early_stop) const = 0;

  virtual void PredictRawByMap(const std::unordered_map<int, double>& features, double* output,
                               const PredictionEarlyStopInstance* early_stop) const = 0;


  /*!
  * \brief Prediction for one record, sigmoid transformation will be used if needed
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  * \param early_stop Early stopping instance. If nullptr, no early stopping is applied and all models are evaluated.
  */
  virtual void Predict(const double* features, double* output,
                       const PredictionEarlyStopInstance* early_stop) const = 0;

  virtual void PredictByMap(const std::unordered_map<int, double>& features, double* output,
                            const PredictionEarlyStopInstance* early_stop) const = 0;


  /*!
  * \brief Prediction for one record with leaf index
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  */
  virtual void PredictLeafIndex(
    const double* features, double* output) const = 0;

  virtual void PredictLeafIndexByMap(
    const std::unordered_map<int, double>& features, double* output) const = 0;

  /*!
  * \brief Feature contributions for the model's prediction of one record
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  */
  virtual void PredictContrib(const double* features, double* output) const = 0;

  virtual void PredictContribByMap(const std::unordered_map<int, double>& features,
                                   std::vector<std::unordered_map<int, double>>* output) const = 0;

  /*!
  * \brief Dump model to json format string
  * \param start_iteration The model will be saved start from
  * \param num_iteration Number of iterations that want to dump, -1 means dump all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Json format string of model
  */
  virtual std::string DumpModel(int start_iteration, int num_iteration, int feature_importance_type) const = 0;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \return if-else format codes of model
  */
  virtual std::string ModelToIfElse(int num_iteration) const = 0;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  virtual bool SaveModelToIfElse(int num_iteration, const char* filename) const = 0;

  /*!
  * \brief Save model to file
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \param filename Filename that want to save to
  * \return true if succeeded
  */
  virtual bool SaveModelToFile(int start_iteration, int num_iterations, int feature_importance_type, const char* filename) const = 0;

  /*!
  * \brief Save model to string
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Non-empty string if succeeded
  */
  virtual std::string SaveModelToString(int start_iteration, int num_iterations, int feature_importance_type) const = 0;

  /*!
  * \brief Restore from a serialized string
  * \param buffer The content of model
  * \param len The length of buffer
  * \return true if succeeded
  */
  virtual bool LoadModelFromString(const char* buffer, size_t len) = 0;

  /*!
  * \brief Calculate feature importances
  * \param num_iteration Number of model that want to use for feature importance, -1 means use all
  * \param importance_type: 0 for split, 1 for gain
  * \return vector of feature_importance
  */
  virtual std::vector<double> FeatureImportance(int num_iteration, int importance_type) const = 0;

  /*!
  * \brief Calculate upper bound value
  * \return max possible value
  */
  virtual double GetUpperBoundValue() const = 0;

  /*!
  * \brief Calculate lower bound value
  * \return min possible value
  */
  virtual double GetLowerBoundValue() const = 0;

  /*!
  * \brief Get max feature index of this model
  * \return Max feature index of this model
  */
  virtual int MaxFeatureIdx() const = 0;

  /*!
  * \brief Get feature names of this model
  * \return Feature names of this model
  */
  virtual std::vector<std::string> FeatureNames() const = 0;

  /*!
  * \brief Get index of label column
  * \return index of label column
  */
  virtual int LabelIdx() const = 0;

  /*!
  * \brief Get number of weak sub-models
  * \return Number of weak sub-models
  */
  virtual int NumberOfTotalModel() const = 0;

  /*!
  * \brief Get number of models per iteration
  * \return Number of models per iteration
  */
  virtual int NumModelPerIteration() const = 0;

  /*!
  * \brief Get number of classes
  * \return Number of classes
  */
  virtual int NumberOfClasses() const = 0;

  /*! \brief The prediction should be accurate or not. True will disable early stopping for prediction. */
  virtual bool NeedAccuratePrediction() const = 0;

  /*!
  * \brief Initial work for the prediction
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration number of used iteration
  * \param is_pred_contrib
  */
  virtual void InitPredict(int start_iteration, int num_iteration, bool is_pred_contrib) = 0;

  /*!
  * \brief Name of submodel
  */
  virtual const char* SubModelName() const = 0;

  Boosting() = default;
  /*! \brief Disable copy */
  Boosting& operator=(const Boosting&) = delete;
  /*! \brief Disable copy */
  Boosting(const Boosting&) = delete;

  static bool LoadFileToBoosting(Boosting* boosting, const char* filename);

  /*!
  * \brief Create boosting object
  * \param type Type of boosting
  * \param format Format of model
  * \param config config for boosting
  * \param filename name of model file, if existing will continue to train from this model
  * \param device_type type of device, can be cpu, gpu or cuda
  * \param num_gpu number of GPUs to use
  * \return The boosting object
  */
  static Boosting* CreateBoosting(const std::string& type, const char* filename, const std::string& device_type, const int num_gpu);

  virtual std::string GetLoadedParam() const = 0;

  virtual bool IsLinear() const { return false; }

  virtual std::string ParserConfigStr() const = 0;
};

class GBDTBase : public Boosting {
 public:
  virtual double GetLeafValue(int tree_idx, int leaf_idx) const = 0;
  virtual void SetLeafValue(int tree_idx, int leaf_idx, double val) = 0;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/c_api.h <==
/*!
 * \file c_api.h
 * \copyright Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 *            Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 *            Licensed under the MIT License. See LICENSE file in the project root for license information.
 * \note
 * To avoid type conversion on large data, the most of our exposed interface supports both float32 and float64,
 * except the following:
 * 1. gradient and Hessian;
 * 2. current score for training and validation data.
 * .
 * The reason is that they are called frequently, and the type conversion on them may be time-cost.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_

#include <LightGBM/arrow.h>
#include <LightGBM/export.h>

#ifdef __cplusplus
#include <cstdint>
#include <cstdio>
#include <cstring>
#else
#include <stdint.h>
#include <stdio.h>
#include <string.h>
#endif


typedef void* DatasetHandle;  /*!< \brief Handle of dataset. */
typedef void* BoosterHandle;  /*!< \brief Handle of booster. */
typedef void* FastConfigHandle; /*!< \brief Handle of FastConfig. */
typedef void* ByteBufferHandle; /*!< \brief Handle of ByteBuffer. */

#define C_API_DTYPE_FLOAT32 (0)  /*!< \brief float32 (single precision float). */
#define C_API_DTYPE_FLOAT64 (1)  /*!< \brief float64 (double precision float). */
#define C_API_DTYPE_INT32   (2)  /*!< \brief int32. */
#define C_API_DTYPE_INT64   (3)  /*!< \brief int64. */

#define C_API_PREDICT_NORMAL     (0)  /*!< \brief Normal prediction, with transform (if needed). */
#define C_API_PREDICT_RAW_SCORE  (1)  /*!< \brief Predict raw score. */
#define C_API_PREDICT_LEAF_INDEX (2)  /*!< \brief Predict leaf index. */
#define C_API_PREDICT_CONTRIB    (3)  /*!< \brief Predict feature contributions (SHAP values). */

#define C_API_MATRIX_TYPE_CSR (0)  /*!< \brief CSR sparse matrix type. */
#define C_API_MATRIX_TYPE_CSC (1)  /*!< \brief CSC sparse matrix type. */

#define C_API_FEATURE_IMPORTANCE_SPLIT (0)  /*!< \brief Split type of feature importance. */
#define C_API_FEATURE_IMPORTANCE_GAIN  (1)  /*!< \brief Gain type of feature importance. */

#if defined(_MSC_VER)
#  define LIGHTGBM_DEPRECATED(msg) __declspec(deprecated(msg))  /*!< \brief Deprecated function. */
#elif defined(__GNUC__) || defined(__clang__)
#  define LIGHTGBM_DEPRECATED(msg) __attribute__((deprecated(msg)))  /*!< \brief Deprecated function. */
#else
#  define LIGHTGBM_DEPRECATED(msg)  /*!< \brief Deprecated function. */
#endif

/*!
 * \brief Get string message of the last error.
 * \return Error information
 */
LIGHTGBM_C_EXPORT const char* LGBM_GetLastError();

/*!
 * \brief Dump all parameter names with their aliases to JSON.
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str JSON format string of parameters, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DumpParamAliases(int64_t buffer_len,
                                            int64_t* out_len,
                                            char* out_str);

/*!
 * \brief Register a callback function for log redirecting.
 * \param callback The callback function to register
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_RegisterLogCallback(void (*callback)(const char*));

/*!
 * \brief Get number of samples based on parameters and total number of rows of data.
 * \param num_total_row Number of total rows
 * \param parameters Additional parameters, namely, ``bin_construct_sample_cnt`` is used to calculate returned value
 * \param[out] out Number of samples. This value is used to pre-allocate memory to hold sample indices when calling ``LGBM_SampleIndices``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_GetSampleCount(int32_t num_total_row,
                                          const char* parameters,
                                          int* out);

/*!
 * \brief Create sample indices for total number of rows.
 * \note
 * You should pre-allocate memory for ``out``, you can get its length by ``LGBM_GetSampleCount``.
 * \param num_total_row Number of total rows
 * \param parameters Additional parameters, namely, ``bin_construct_sample_cnt`` and ``data_random_seed`` are used to produce the output
 * \param[out] out Created indices, type is int32_t
 * \param[out] out_len Number of indices
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_SampleIndices(int32_t num_total_row,
                                         const char* parameters,
                                         void* out,
                                         int32_t* out_len);

/*!
 * \brief Get a ByteBuffer value at an index.
 * \param handle Handle of byte buffer to be read
 * \param index Index of value to return
 * \param[out] out_val Byte value at index to return
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_ByteBufferGetAt(ByteBufferHandle handle, int32_t index, uint8_t* out_val);

/*!
 * \brief Free space for byte buffer.
 * \param handle Handle of byte buffer to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_ByteBufferFree(ByteBufferHandle handle);

/* --- start Dataset interface */

/*!
 * \brief Load dataset from file (like LightGBM CLI version does).
 * \param filename The name of the file
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out A loaded dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromFile(const char* filename,
                                                 const char* parameters,
                                                 const DatasetHandle reference,
                                                 DatasetHandle* out);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to sampled data.
 * \param sample_data Sampled data, grouped by the column
 * \param sample_indices Indices of sampled data
 * \param ncol Number of columns
 * \param num_per_col Size of each sampling column
 * \param num_sample_row Number of sampled rows
 * \param num_local_row Total number of rows local to machine
 * \param num_dist_row Number of total distributed rows
 * \param parameters Additional parameters
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromSampledColumn(double** sample_data,
                                                          int** sample_indices,
                                                          int32_t ncol,
                                                          const int* num_per_col,
                                                          int32_t num_sample_row,
                                                          int32_t num_local_row,
                                                          int64_t num_dist_row,
                                                          const char* parameters,
                                                          DatasetHandle* out);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to reference dataset.
 * \param reference Used to align bin mapper with other dataset
 * \param num_total_row Number of total rows
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateByReference(const DatasetHandle reference,
                                                    int64_t num_total_row,
                                                    DatasetHandle* out);

/*!
 * \brief Initialize the Dataset for streaming.
 * \param dataset Handle of dataset
 * \param has_weights Whether the dataset has Metadata weights
 * \param has_init_scores Whether the dataset has Metadata initial scores
 * \param has_queries Whether the dataset has Metadata queries/groups
 * \param nclasses Number of initial score classes
 * \param nthreads Number of external threads that will use the PushRows APIs
 * \param omp_max_threads Maximum number of OpenMP threads (-1 for default)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetInitStreaming(DatasetHandle dataset,
                                                int32_t has_weights,
                                                int32_t has_init_scores,
                                                int32_t has_queries,
                                                int32_t nclasses,
                                                int32_t nthreads,
                                                int32_t omp_max_threads);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to serialized reference dataset.
 * \param ref_buffer A binary representation of the dataset schema (feature groups, bins, etc.)
 * \param ref_buffer_size The size of the reference array in bytes
 * \param num_row Number of total rows the dataset will contain
 * \param num_classes Number of classes (will be used only in case of multiclass and specifying initial scores)
 * \param parameters Additional parameters
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromSerializedReference(const void* ref_buffer,
                                                                int32_t ref_buffer_size,
                                                                int64_t num_row,
                                                                int32_t num_classes,
                                                                const char* parameters,
                                                                DatasetHandle* out);

/*!
 * \brief Push data to existing dataset, if ``nrow + start_row == num_total_row``, will call ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param start_row Row start index
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRows(DatasetHandle dataset,
                                           const void* data,
                                           int data_type,
                                           int32_t nrow,
                                           int32_t ncol,
                                           int32_t start_row);

/*!
 * \brief Push data to existing dataset.
 *        The general flow for a streaming scenario is:
 *        1. create Dataset "schema" (e.g. ``LGBM_DatasetCreateFromSampledColumn``)
 *        2. init them for thread-safe streaming (``LGBM_DatasetInitStreaming``)
 *        3. push data (``LGBM_DatasetPushRowsWithMetadata`` or ``LGBM_DatasetPushRowsByCSRWithMetadata``)
 *        4. call ``LGBM_DatasetMarkFinished``
 * \param dataset Handle of dataset
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of feature columns
 * \param start_row Row start index, i.e., the index at which to start inserting data
 * \param label Pointer to array with nrow labels
 * \param weight Optional pointer to array with nrow weights
 * \param init_score Optional pointer to array with nrow*nclasses initial scores, in column format
 * \param query Optional pointer to array with nrow query values
 * \param tid The id of the calling thread, from 0...N-1 threads
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsWithMetadata(DatasetHandle dataset,
                                                       const void* data,
                                                       int data_type,
                                                       int32_t nrow,
                                                       int32_t ncol,
                                                       int32_t start_row,
                                                       const float* label,
                                                       const float* weight,
                                                       const double* init_score,
                                                       const int32_t* query,
                                                       int32_t tid);

/*!
 * \brief Push data to existing dataset, if ``nrow + start_row == num_total_row``, will call ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param start_row Row start index
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsByCSR(DatasetHandle dataset,
                                                const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                int64_t start_row);

/*!
 * \brief Push CSR data to existing dataset. (See ``LGBM_DatasetPushRowsWithMetadata`` for more details.)
 * \param dataset Handle of dataset
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param start_row Row start index
 * \param label Pointer to array with nindptr-1 labels
 * \param weight Optional pointer to array with nindptr-1 weights
 * \param init_score Optional pointer to array with (nindptr-1)*nclasses initial scores, in column format
 * \param query Optional pointer to array with nindptr-1 query values
 * \param tid The id of the calling thread, from 0...N-1 threads
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsByCSRWithMetadata(DatasetHandle dataset,
                                                            const void* indptr,
                                                            int indptr_type,
                                                            const int32_t* indices,
                                                            const void* data,
                                                            int data_type,
                                                            int64_t nindptr,
                                                            int64_t nelem,
                                                            int64_t start_row,
                                                            const float* label,
                                                            const float* weight,
                                                            const double* init_score,
                                                            const int32_t* query,
                                                            int32_t tid);

/*!
 * \brief Set whether or not the Dataset waits for a manual MarkFinished call or calls FinishLoad on itself automatically.
 *        Set to 1 for streaming scenario, and use ``LGBM_DatasetMarkFinished`` to manually finish the Dataset.
 * \param dataset Handle of dataset
 * \param wait Whether to wait or not (1 or 0)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetWaitForManualFinish(DatasetHandle dataset, int wait);

/*!
 * \brief Mark the Dataset as complete by calling ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetMarkFinished(DatasetHandle dataset);

/*!
 * \brief Create a dataset from CSR format.
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSR(const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create a dataset from CSR format through callbacks.
 * \param get_row_funptr Pointer to ``std::function<void(int idx, std::vector<std::pair<int, double>>& ret)>``
 *                       (called for every row and expected to clear and fill ``ret``)
 * \param num_rows Number of rows
 * \param num_col Number of columns
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSRFunc(void* get_row_funptr,
                                                    int num_rows,
                                                    int64_t num_col,
                                                    const char* parameters,
                                                    const DatasetHandle reference,
                                                    DatasetHandle* out);

/*!
 * \brief Create a dataset from CSC format.
 * \param col_ptr Pointer to column headers
 * \param col_ptr_type Type of ``col_ptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to row indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol_ptr Number of columns in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_row Number of rows
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSC(const void* col_ptr,
                                                int col_ptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t ncol_ptr,
                                                int64_t nelem,
                                                int64_t num_row,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create dataset from dense matrix.
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromMat(const void* data,
                                                int data_type,
                                                int32_t nrow,
                                                int32_t ncol,
                                                int is_row_major,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create dataset from array of dense matrices.
 * \param nmat Number of dense matrices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major Pointer to the data layouts. 1 for row-major, 0 for column-major
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromMats(int32_t nmat,
                                                 const void** data,
                                                 int data_type,
                                                 int32_t* nrow,
                                                 int32_t ncol,
                                                 int* is_row_major,
                                                 const char* parameters,
                                                 const DatasetHandle reference,
                                                 DatasetHandle* out);

/*!
 * \brief Create dataset from Arrow.
 * \deprecated This function is deprecated in favor of ``LGBM_DatasetCreateFromArrowStream``.
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_DatasetCreateFromArrowStream instead.")
int LGBM_DatasetCreateFromArrow(int64_t n_chunks,
                                                  struct ArrowArray* chunks,
                                                  struct ArrowSchema* schema,
                                                  const char* parameters,
                                                  const DatasetHandle reference,
                                                  DatasetHandle *out);

/*!
 * \brief Create dataset from Arrow stream.
 * \param stream Arrow stream pointer
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromArrowStream(struct ArrowArrayStream* stream,
                                                        const char* parameters,
                                                        const DatasetHandle reference,
                                                        DatasetHandle *out);

/*!
 * \brief Create subset of a data.
 * \param handle Handle of full dataset
 * \param used_row_indices Indices used in subset
 * \param num_used_row_indices Length of ``used_row_indices``
 * \param parameters Additional parameters
 * \param[out] out Subset of data
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetSubset(const DatasetHandle handle,
                                            const int32_t* used_row_indices,
                                            int32_t num_used_row_indices,
                                            const char* parameters,
                                            DatasetHandle* out);

/*!
 * \brief Save feature names to dataset.
 * \param handle Handle of dataset
 * \param feature_names Feature names
 * \param num_feature_names Number of feature names
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetFeatureNames(DatasetHandle handle,
                                                  const char** feature_names,
                                                  int num_feature_names);

/*!
 * \brief Get feature names of dataset.
 * \param handle Handle of dataset
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] num_feature_names Number of feature names
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] feature_names Feature names, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNames(DatasetHandle handle,
                                                  const int len,
                                                  int* num_feature_names,
                                                  const size_t buffer_len,
                                                  size_t* out_buffer_len,
                                                  char** feature_names);

/*!
 * \brief Free space for dataset.
 * \param handle Handle of dataset to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetFree(DatasetHandle handle);

/*!
 * \brief Save dataset to binary file.
 * \param handle Handle of dataset
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSaveBinary(DatasetHandle handle,
                                             const char* filename);

/*!
 * \brief Create a dataset schema representation as a binary byte array (excluding data).
 * \param handle Handle of dataset
 * \param[out] out The output byte array
 * \param[out] out_len The length of the output byte array (returned for convenience)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSerializeReferenceToBinary(DatasetHandle handle,
                                                             ByteBufferHandle* out,
                                                             int32_t* out_len);

/*!
 * \brief Save dataset to text file, intended for debugging use only.
 * \param handle Handle of dataset
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetDumpText(DatasetHandle handle,
                                           const char* filename);

/*!
 * \brief Set vector to a content in info.
 * \note
 * - \a group and \a position only work for ``C_API_DTYPE_INT32``;
 * - \a label and \a weight only work for ``C_API_DTYPE_FLOAT32``;
 * - \a init_score only works for ``C_API_DTYPE_FLOAT64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group, \a position
 * \param field_data Pointer to data vector
 * \param num_element Number of elements in ``field_data``
 * \param type Type of ``field_data`` pointer, can be ``C_API_DTYPE_INT32``, ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetField(DatasetHandle handle,
                                           const char* field_name,
                                           const void* field_data,
                                           int num_element,
                                           int type);

/*!
 * \brief Set vector to a content in info.
 * \deprecated This function is deprecated in favor of ``LGBM_DatasetSetFieldFromArrowStream``.
 * \note
 * - \a group and \a position convert input datatype into ``int32``;
 * - \a label and \a weight convert input datatype into ``float32``;
 * - \a init_score converts input datatype into ``float64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group, \a position
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_DatasetSetFieldFromArrowStream instead.")
int LGBM_DatasetSetFieldFromArrow(DatasetHandle handle,
                                                    const char* field_name,
                                                    int64_t n_chunks,
                                                    struct ArrowArray* chunks,
                                                    struct ArrowSchema* schema);

/*!
 * \brief Set vector to a content in info.
 * \note
 * - \a group converts input datatype into ``int32``;
 * - \a label and \a weight convert input datatype into ``float32``;
 * - \a init_score converts input datatype into ``float64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group
 * \param stream Arrow stream pointer
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetFieldFromArrowStream(DatasetHandle handle,
                                                          const char* field_name,
                                                          struct ArrowArrayStream* stream);

/*!
 * \brief Get info vector from dataset.
 * \param handle Handle of dataset
 * \param field_name Field name
 * \param[out] out_len Used to set result length
 * \param[out] out_ptr Pointer to the result
 * \param[out] out_type Type of result pointer, can be ``C_API_DTYPE_INT32``, ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetField(DatasetHandle handle,
                                           const char* field_name,
                                           int* out_len,
                                           const void** out_ptr,
                                           int* out_type);

/*!
 * \brief Raise errors for attempts to update dataset parameters.
 * \param old_parameters Current dataset parameters
 * \param new_parameters New dataset parameters
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetUpdateParamChecking(const char* old_parameters,
                                                      const char* new_parameters);

/*!
 * \brief Get number of data points.
 * \param handle Handle of dataset
 * \param[out] out The address to hold number of data points
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNumData(DatasetHandle handle,
                                             int* out);

/*!
 * \brief Get number of features.
 * \param handle Handle of dataset
 * \param[out] out The address to hold number of features
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNumFeature(DatasetHandle handle,
                                                int* out);

/*!
 * \brief Get number of bins for feature.
 * \param handle Handle of dataset
 * \param feature Index of the feature
 * \param[out] out The address to hold number of bins
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                                   int feature,
                                                   int* out);

/*!
 * \brief Query the native predictor and validation loss before the first tree.
 *
 * Supports fresh single-machine CPU GBDT/GOSS fits with binary/binary_logloss,
 * multiclass/multi_logloss, or L2 regression/rmse. Both Datasets must already be
 * constructed and have no init_score. Uses native objective initialization,
 * output conversion, and metric evaluation without creating or updating a
 * booster. Dataset metadata is not changed.
 *
 * \param train_data Constructed training Dataset
 * \param validation_data Constructed validation Dataset
 * \param parameters Training parameters in format 'key1=value1 key2=value2'
 * \param buffer_len Capacity of each output score buffer, at least num_class (1 for binary/regression)
 * \param[out] out_len Number of elements in each output score buffer
 * \param[out] out_raw_score Initial raw score for each model component
 * \param[out] out_response Initial prediction after native objective conversion
 * \param[out] out_validation_loss Native validation metric at the initial predictor
 * \return 0 when succeed, -1 when failure happens (including insufficient buffer capacity)
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNativeInitialPrediction(DatasetHandle train_data,
                                                              DatasetHandle validation_data,
                                                              const char* parameters,
                                                              int64_t buffer_len,
                                                              int64_t* out_len,
                                                              double* out_raw_score,
                                                              double* out_response,
                                                              double* out_validation_loss);

/*!
 * \brief Add features from ``source`` to ``target``.
 * \param target The handle of the dataset to add features to
 * \param source The handle of the dataset to take features from
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                                  DatasetHandle source);

/* --- start Booster interfaces */

/*!
* \brief Get int representing whether booster is fitting linear trees.
* \param handle Handle of booster
* \param[out] out The address to hold linear trees indicator
* \return 0 when succeed, -1 when failure happens
*/
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLinear(BoosterHandle handle, int* out);

/*!
 * \brief Create a new boosting learner.
 * \param train_data Training dataset
 * \param parameters Parameters in format 'key1=value1 key2=value2'
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCreate(const DatasetHandle train_data,
                                         const char* parameters,
                                         BoosterHandle* out);

/*!
 * \brief Load an existing booster from model file.
 * \param filename Filename of model
 * \param[out] out_num_iterations Number of iterations of this booster
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCreateFromModelfile(const char* filename,
                                                      int* out_num_iterations,
                                                      BoosterHandle* out);

/*!
 * \brief Load an existing booster from string.
 * \param model_str Model string
 * \param[out] out_num_iterations Number of iterations of this booster
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterLoadModelFromString(const char* model_str,
                                                      int* out_num_iterations,
                                                      BoosterHandle* out);

/*!
 * \brief Get parameters as JSON string.
 * \param handle Handle of booster
 * \param buffer_len Allocated space for string
 * \param[out] out_len Actual size of string
 * \param[out] out_str JSON string containing parameters
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLoadedParam(BoosterHandle handle,
                                                 int64_t buffer_len,
                                                 int64_t* out_len,
                                                 char* out_str);


/*!
 * \brief Free space for booster.
 * \param handle Handle of booster to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFree(BoosterHandle handle);

/*!
 * \brief Shuffle models.
 * \param handle Handle of booster
 * \param start_iter The first iteration that will be shuffled
 * \param end_iter The last iteration that will be shuffled
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterShuffleModels(BoosterHandle handle,
                                                int start_iter,
                                                int end_iter);

/*!
 * \brief Merge model from ``other_handle`` into ``handle``.
 * \param handle Handle of booster, will merge another booster into this one
 * \param other_handle Other handle of booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterMerge(BoosterHandle handle,
                                        BoosterHandle other_handle);

/*!
 * \brief Add new validation data to booster.
 * \param handle Handle of booster
 * \param valid_data Validation dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterAddValidData(BoosterHandle handle,
                                               const DatasetHandle valid_data);

/*!
 * \brief Check the JAEGER-specific training-data reset restriction without changing state.
 *
 * This preflight lets language bindings reject an adaptive fit's unsupported
 * reset before changing their own training-data references. It does not check
 * ordinary LightGBM dataset compatibility; the reset API remains authoritative.
 *
 * \param handle Handle of booster
 * \return 0 when not restricted by JAEGER, -1 for an active adaptive fit
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCheckAdaptiveTrainingDataReset(BoosterHandle handle);

/*!
 * \brief Reset training data for booster.
 * \param handle Handle of booster
 * \param train_data Training dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterResetTrainingData(BoosterHandle handle,
                                                    const DatasetHandle train_data);

/*!
 * \brief Reset config for booster.
 * \param handle Handle of booster
 * \param parameters Parameters in format 'key1=value1 key2=value2'
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterResetParameter(BoosterHandle handle,
                                                 const char* parameters);

/*!
 * \brief Get number of classes.
 * \param handle Handle of booster
 * \param[out] out_len Number of classes
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumClasses(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Update the model for one iteration.
 * \param handle Handle of booster
 * \param[out] produced_empty_tree 1 means the tree(s) produced by this iteration did not have any splits.
 *                         This usually means that training is "finished" (calling this function again will not change the model's predictions).
 *                         However, that is not always the case.
 *                         For example, if you have added any randomness (like column sampling by setting ``feature_fraction_bynode < 1.0``),
 *                         it is possible that another call to this function would produce a non-empty tree.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterUpdateOneIter(BoosterHandle handle,
                                                int* produced_empty_tree);

/*!
 * \brief Refit the tree model using the new data (online learning).
 * \param handle Handle of booster
 * \param leaf_preds Pointer to predicted leaf indices
 * \param nrow Number of rows of ``leaf_preds``
 * \param ncol Number of columns of ``leaf_preds``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterRefit(BoosterHandle handle,
                                        const int32_t* leaf_preds,
                                        int32_t nrow,
                                        int32_t ncol);

/*!
 * \brief Update the model by specifying gradient and Hessian directly
 *        (this can be used to support customized loss functions).
 * \note
 * The length of the arrays referenced by ``grad`` and ``hess`` must be equal to
 * ``num_class * num_train_data``, this is not verified by the library, the caller must ensure this.
 * \param handle Handle of booster
 * \param grad The first order derivative (gradient) statistics
 * \param hess The second order derivative (Hessian) statistics
 * \param[out] produced_empty_tree 1 means the tree(s) produced by this iteration did not have any splits.
 *                         This usually means that training is "finished" (calling this function again will not change the model's predictions).
 *                         However, that is not always the case.
 *                         For example, if you have added any randomness (like column sampling by setting ``feature_fraction_bynode < 1.0``),
 *                         it is possible that another call to this function would produce a non-empty tree.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterUpdateOneIterCustom(BoosterHandle handle,
                                                      const float* grad,
                                                      const float* hess,
                                                      int* produced_empty_tree);

/*!
 * \brief Rollback one iteration.
 * \param handle Handle of booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterRollbackOneIter(BoosterHandle handle);

/*!
 * \brief Get index of the current boosting iteration.
 * \param handle Handle of booster
 * \param[out] out_iteration Index of the current boosting iteration
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetCurrentIteration(BoosterHandle handle,
                                                      int* out_iteration);

/*!
 * \brief Get one selected-unit count per committed adaptive-feature iteration.
 * \note This telemetry belongs to the active in-memory training session and is
 *       not serialized in a prediction model. Non-adaptive or prediction-only
 *       boosters return length zero.
 * \param handle Handle of booster
 * \param buffer_len Number of integers available in ``out_values``
 * \param[out] out_len Required history length
 * \param[out] out_values Selected-unit counts, written when
 *             ``buffer_len >= *out_len``; may be null for a length query
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
    BoosterHandle handle,
    int buffer_len,
    int* out_len,
    int* out_values);

/*!
 * \brief Get number of trees per iteration.
 * \param handle Handle of booster
 * \param[out] out_tree_per_iteration Number of trees per iteration
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterNumModelPerIteration(BoosterHandle handle,
                                                       int* out_tree_per_iteration);

/*!
 * \brief Get number of weak sub-models.
 * \param handle Handle of booster
 * \param[out] out_models Number of weak sub-models
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterNumberOfTotalModel(BoosterHandle handle,
                                                     int* out_models);

/*!
 * \brief Get number of evaluation metrics.
 * \param handle Handle of booster
 * \param[out] out_len Total number of evaluation metrics
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEvalCounts(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Get names of evaluation metrics.
 * \param handle Handle of booster
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] out_len Total number of evaluation metrics
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] out_strs Names of evaluation metrics, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEvalNames(BoosterHandle handle,
                                               const int len,
                                               int* out_len,
                                               const size_t buffer_len,
                                               size_t* out_buffer_len,
                                               char** out_strs);

/*!
 * \brief Get names of features.
 * \param handle Handle of booster
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] out_len Total number of features
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] out_strs Names of features, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetFeatureNames(BoosterHandle handle,
                                                  const int len,
                                                  int* out_len,
                                                  const size_t buffer_len,
                                                  size_t* out_buffer_len,
                                                  char** out_strs);

/*!
 * \brief Check that the feature names of the data match the ones used to train the booster.
 * \param handle Handle of booster
 * \param data_names Array with the feature names in the data
 * \param data_num_features Number of features in the data
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterValidateFeatureNames(BoosterHandle handle,
                                                       const char** data_names,
                                                       int data_num_features);

/*!
 * \brief Get number of features.
 * \param handle Handle of booster
 * \param[out] out_len Total number of features
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumFeature(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Get evaluation for training data and validation data.
 * \note
 *   1. You should call ``LGBM_BoosterGetEvalNames`` first to get the names of evaluation metrics.
 *   2. You should pre-allocate memory for ``out_results``, you can get its length by ``LGBM_BoosterGetEvalCounts``.
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Length of output result
 * \param[out] out_results Array with evaluation results
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEval(BoosterHandle handle,
                                          int data_idx,
                                          int* out_len,
                                          double* out_results);

/*!
 * \brief Get number of predictions for training data and validation data
 *        (this can be used to support customized evaluation functions).
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Number of predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumPredict(BoosterHandle handle,
                                                int data_idx,
                                                int64_t* out_len);

/*!
 * \brief Get prediction for training data and validation data.
 * \note
 * You should pre-allocate memory for ``out_result``, its length is equal to ``num_class * num_data``.
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetPredict(BoosterHandle handle,
                                             int data_idx,
                                             int64_t* out_len,
                                             double* out_result);

/*!
 * \brief Make prediction for file.
 * \param handle Handle of booster
 * \param data_filename Filename of file with data
 * \param data_has_header Whether file has header or not
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param result_filename Filename of result file in which predictions will be written
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForFile(BoosterHandle handle,
                                                 const char* data_filename,
                                                 int data_has_header,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 const char* parameter,
                                                 const char* result_filename);

/*!
 * \brief Get number of predictions.
 * \param handle Handle of booster
 * \param num_row Number of rows
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param[out] out_len Length of prediction
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCalcNumPredict(BoosterHandle handle,
                                                 int num_row,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 int64_t* out_len);

/*!
 * \brief Release FastConfig object.
 *
 * \param fastConfig Handle to the FastConfig object acquired with a ``*FastInit()`` method.
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_FastConfigFree(FastConfigHandle fastConfig);

/*!
 * \brief Make prediction for a new dataset in CSR format.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSR(BoosterHandle handle,
                                                const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make sparse prediction for a new dataset in CSR or CSC format. Currently only used for feature contributions.
 * \note
 * The outputs are pre-allocated, as they can vary for each invocation, but the shape should be the same:
 *   - for feature contributions, the shape of sparse matrix will be ``num_class * num_data * (num_feature + 1)``.
 * The output indptr_type for the sparse matrix will be the same as the given input indptr_type.
 * Call ``LGBM_BoosterFreePredictSparse`` to deallocate resources.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers for CSR or column headers for CSC
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices for CSR or row indices for CSC
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of entries in ``indptr``
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col_or_row Number of columns for CSR or number of rows for CSC
 * \param predict_type What should be predicted, only feature contributions supported currently
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param matrix_type Type of matrix input and output, can be ``C_API_MATRIX_TYPE_CSR`` or ``C_API_MATRIX_TYPE_CSC``
 * \param[out] out_len Length of output data and output indptr (pointer to an array with two entries where to write them)
 * \param[out] out_indptr Pointer to output row headers for CSR or column headers for CSC
 * \param[out] out_indices Pointer to sparse column indices for CSR or row indices for CSC
 * \param[out] out_data Pointer to sparse data space
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictSparseOutput(BoosterHandle handle,
                                                      const void* indptr,
                                                      int indptr_type,
                                                      const int32_t* indices,
                                                      const void* data,
                                                      int data_type,
                                                      int64_t nindptr,
                                                      int64_t nelem,
                                                      int64_t num_col_or_row,
                                                      int predict_type,
                                                      int start_iteration,
                                                      int num_iteration,
                                                      const char* parameter,
                                                      int matrix_type,
                                                      int64_t* out_len,
                                                      void** out_indptr,
                                                      int32_t** out_indices,
                                                      void** out_data);

/*!
 * \brief Method corresponding to ``LGBM_BoosterPredictSparseOutput`` to free the allocated data.
 * \param indptr Pointer to output row headers or column headers to be deallocated
 * \param indices Pointer to sparse indices to be deallocated
 * \param data Pointer to sparse data space to be deallocated
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFreePredictSparse(void* indptr, int32_t* indices, void* data, int indptr_type, int data_type);

/*!
 * \brief Make prediction for a new dataset in CSR format. This method re-uses the internal predictor structure
 *        from previous calls and is optimized for single row invocation.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRow(BoosterHandle handle,
                                                         const void* indptr,
                                                         int indptr_type,
                                                         const int32_t* indices,
                                                         const void* data,
                                                         int data_type,
                                                         int64_t nindptr,
                                                         int64_t nelem,
                                                         int64_t num_col,
                                                         int predict_type,
                                                         int start_iteration,
                                                         int num_iteration,
                                                         const char* parameter,
                                                         int64_t* out_len,
                                                         double* out_result);

/*!
 * \brief Initialize and return a ``FastConfigHandle`` for use with ``LGBM_BoosterPredictForCSRSingleRowFast``.
 *
 * Release the ``FastConfig`` by passing its handle to ``LGBM_FastConfigFree`` when no longer needed.
 *
 * \param handle Booster handle
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param num_col Number of columns
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_fastConfig FastConfig object with which you can call ``LGBM_BoosterPredictForCSRSingleRowFast``
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRowFastInit(BoosterHandle handle,
                                                                 const int predict_type,
                                                                 const int start_iteration,
                                                                 const int num_iteration,
                                                                 const int data_type,
                                                                 const int64_t num_col,
                                                                 const char* parameter,
                                                                 FastConfigHandle *out_fastConfig);

/*!
 * \brief Faster variant of ``LGBM_BoosterPredictForCSRSingleRow``.
 *
 * Score single rows after setup with ``LGBM_BoosterPredictForCSRSingleRowFastInit``.
 *
 * By removing the setup steps from this call extra optimizations can be made like
 * initializing the config only once, instead of once per call.
 *
 * \note
 *   Setting up the number of threads is only done once at ``LGBM_BoosterPredictForCSRSingleRowFastInit``
 *   instead of at each prediction.
 *   If you use a different number of threads in other calls, you need to start the setup process over,
 *   or that number of threads will be used for these calls as well.
 *
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 *
 * \param fastConfig_handle FastConfig object handle returned by ``LGBM_BoosterPredictForCSRSingleRowFastInit``
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRowFast(FastConfigHandle fastConfig_handle,
                                                             const void* indptr,
                                                             const int indptr_type,
                                                             const int32_t* indices,
                                                             const void* data,
                                                             const int64_t nindptr,
                                                             const int64_t nelem,
                                                             int64_t* out_len,
                                                             double* out_result);

/*!
 * \brief Make prediction for a new dataset in CSC format.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param col_ptr Pointer to column headers
 * \param col_ptr_type Type of ``col_ptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to row indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol_ptr Number of columns in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_row Number of rows
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSC(BoosterHandle handle,
                                                const void* col_ptr,
                                                int col_ptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t ncol_ptr,
                                                int64_t nelem,
                                                int64_t num_row,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMat(BoosterHandle handle,
                                                const void* data,
                                                int data_type,
                                                int32_t nrow,
                                                int32_t ncol,
                                                int is_row_major,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make prediction for a new dataset. This method re-uses the internal predictor structure
 *        from previous calls and is optimized for single row invocation.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol Number columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRow(BoosterHandle handle,
                                                         const void* data,
                                                         int data_type,
                                                         int ncol,
                                                         int is_row_major,
                                                         int predict_type,
                                                         int start_iteration,
                                                         int num_iteration,
                                                         const char* parameter,
                                                         int64_t* out_len,
                                                         double* out_result);

/*!
 * \brief Initialize and return a ``FastConfigHandle`` for use with ``LGBM_BoosterPredictForMatSingleRowFast``.
 *
 * Release the ``FastConfig`` by passing its handle to ``LGBM_FastConfigFree`` when no longer needed.
 *
 * \param handle Booster handle
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol Number of columns
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_fastConfig FastConfig object with which you can call ``LGBM_BoosterPredictForMatSingleRowFast``
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRowFastInit(BoosterHandle handle,
                                                                 const int predict_type,
                                                                 const int start_iteration,
                                                                 const int num_iteration,
                                                                 const int data_type,
                                                                 const int32_t ncol,
                                                                 const char* parameter,
                                                                 FastConfigHandle *out_fastConfig);

/*!
 * \brief Faster variant of ``LGBM_BoosterPredictForMatSingleRow``.
 *
 * Score a single row after setup with ``LGBM_BoosterPredictForMatSingleRowFastInit``.
 *
 * By removing the setup steps from this call extra optimizations can be made like
 * initializing the config only once, instead of once per call.
 *
 * \note
 *   Setting up the number of threads is only done once at ``LGBM_BoosterPredictForMatSingleRowFastInit``
 *   instead of at each prediction.
 *   If you use a different number of threads in other calls, you need to start the setup process over,
 *   or that number of threads will be used for these calls as well.
 *
 * \param fastConfig_handle FastConfig object handle returned by ``LGBM_BoosterPredictForMatSingleRowFastInit``
 * \param data Single-row array data (no other way than row-major form).
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRowFast(FastConfigHandle fastConfig_handle,
                                                             const void* data,
                                                             int64_t* out_len,
                                                             double* out_result);

/*!
 * \brief Make prediction for a new dataset presented in a form of array of pointers to rows.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMats(BoosterHandle handle,
                                                 const void** data,
                                                 int data_type,
                                                 int32_t nrow,
                                                 int32_t ncol,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 const char* parameter,
                                                 int64_t* out_len,
                                                 double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \deprecated This function is deprecated in favor of ``LGBM_BoosterPredictForArrowStream``.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_BoosterPredictForArrowStream instead.")
int LGBM_BoosterPredictForArrow(BoosterHandle handle,
                                                  int64_t n_chunks,
                                                  struct ArrowArray* chunks,
                                                  struct ArrowSchema* schema,
                                                  int predict_type,
                                                  int start_iteration,
                                                  int num_iteration,
                                                  const char* parameter,
                                                  int64_t* out_len,
                                                  double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param stream Arrow stream pointer
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForArrowStream(BoosterHandle handle,
                                                        struct ArrowArrayStream* stream,
                                                        int predict_type,
                                                        int start_iteration,
                                                        int num_iteration,
                                                        const char* parameter,
                                                        int64_t* out_len,
                                                        double* out_result);

/*!
 * \brief Save model into file.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be saved
 * \param num_iteration Index of the iteration that should be saved, <= 0 means save all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSaveModel(BoosterHandle handle,
                                            int start_iteration,
                                            int num_iteration,
                                            int feature_importance_type,
                                            const char* filename);

/*!
 * \brief Save model to string.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be saved
 * \param num_iteration Index of the iteration that should be saved, <= 0 means save all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str String of model, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSaveModelToString(BoosterHandle handle,
                                                    int start_iteration,
                                                    int num_iteration,
                                                    int feature_importance_type,
                                                    int64_t buffer_len,
                                                    int64_t* out_len,
                                                    char* out_str);

/*!
 * \brief Dump model to JSON.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be dumped
 * \param num_iteration Index of the iteration that should be dumped, <= 0 means dump all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str JSON format string of model, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterDumpModel(BoosterHandle handle,
                                            int start_iteration,
                                            int num_iteration,
                                            int feature_importance_type,
                                            int64_t buffer_len,
                                            int64_t* out_len,
                                            char* out_str);

/*!
 * \brief Get leaf value.
 * \param handle Handle of booster
 * \param tree_idx Index of tree
 * \param leaf_idx Index of leaf
 * \param[out] out_val Output result from the specified leaf
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLeafValue(BoosterHandle handle,
                                               int tree_idx,
                                               int leaf_idx,
                                               double* out_val);

/*!
 * \brief Set leaf value.
 * \param handle Handle of booster
 * \param tree_idx Index of tree
 * \param leaf_idx Index of leaf
 * \param val Leaf value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSetLeafValue(BoosterHandle handle,
                                               int tree_idx,
                                               int leaf_idx,
                                               double val);

/*!
 * \brief Get model feature importance.
 * \param handle Handle of booster
 * \param num_iteration Number of iterations for which feature importance is calculated, <= 0 means use all
 * \param importance_type Method of importance calculation:
 *   - ``C_API_FEATURE_IMPORTANCE_SPLIT``: result contains numbers of times the feature is used in a model;
 *   - ``C_API_FEATURE_IMPORTANCE_GAIN``: result contains total gains of splits which use the feature
 * \param[out] out_results Result array with feature importance
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFeatureImportance(BoosterHandle handle,
                                                    int num_iteration,
                                                    int importance_type,
                                                    double* out_results);

/*!
 * \brief Get model upper bound value.
 * \param handle Handle of booster
 * \param[out] out_results Result pointing to max value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetUpperBoundValue(BoosterHandle handle,
                                                     double* out_results);

/*!
 * \brief Get model lower bound value.
 * \param handle Handle of booster
 * \param[out] out_results Result pointing to min value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLowerBoundValue(BoosterHandle handle,
                                                     double* out_results);

/*!
 * \brief Initialize the network.
 * \param machines List of machines in format 'ip1:port1,ip2:port2'
 * \param local_listen_port TCP listen port for local machines
 * \param listen_time_out Socket time-out in minutes
 * \param num_machines Total number of machines
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkInit(const char* machines,
                                       int local_listen_port,
                                       int listen_time_out,
                                       int num_machines);

/*!
 * \brief Finalize the network.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkFree();

/*!
 * \brief Initialize the network with external collective functions.
 * \param num_machines Total number of machines
 * \param rank Rank of local machine
 * \param reduce_scatter_ext_fun The external reduce-scatter function
 * \param allgather_ext_fun The external allgather function
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkInitWithFunctions(int num_machines,
                                                    int rank,
                                                    void* reduce_scatter_ext_fun,
                                                    void* allgather_ext_fun);

/*!
 * \brief Set maximum number of threads used by LightGBM routines in this process.
 * \param num_threads maximum number of threads used by LightGBM. -1 means defaulting to omp_get_num_threads().
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_SetMaxThreads(int num_threads);

/*!
 * \brief Get current maximum number of threads used by LightGBM routines in this process.
 * \param[out] out current maximum number of threads used by LightGBM. -1 means defaulting to omp_get_num_threads().
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_GetMaxThreads(int* out);

#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 199901L))
/*! \brief Inline specifier no-op in C using standards before C99. */
#define INLINE_FUNCTION
#else
/*! \brief Inline specifier. */
#define INLINE_FUNCTION inline
#endif

#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 201112L))
/*! \brief Thread local specifier no-op in C using standards before C11. */
#define THREAD_LOCAL
#elif !defined(__cplusplus)
/*! \brief Thread local specifier. */
#define THREAD_LOCAL _Thread_local
#elif defined(_MSC_VER)
/*! \brief Thread local specifier. */
#define THREAD_LOCAL __declspec(thread)
#else
/*! \brief Thread local specifier. */
#define THREAD_LOCAL thread_local
#endif

/*!
 * \brief Handle of error message.
 * \return Error message
 */
static char* LastErrorMsg() { static THREAD_LOCAL char err_msg[512] = "Everything is fine"; return err_msg; }

#ifdef _MSC_VER
  #pragma warning(disable : 4996)
#endif
/*!
 * \brief Set string message of the last error.
 * \note
 * This will call unsafe ``sprintf`` when compiled using C standards before C99.
 * \param msg Error message
 */
INLINE_FUNCTION void LGBM_SetLastError(const char* msg) {
#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 199901L))
  sprintf(LastErrorMsg(), "%s", msg);  /* NOLINT(runtime/printf) */
#else
  const int err_buf_len = 512;
  snprintf(LastErrorMsg(), err_buf_len, "%s", msg);
#endif
}

#endif  /* LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_ */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/config.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \note
 * - desc and descl2 fields must be written in reStructuredText format;
 * - nested sections can be placed only at the bottom of parent's section;
 * - [no-automatically-extract]
 *       - do not automatically extract this parameter into a Config property with the same name in Config::GetMembersFromString(). Use if:
 *           - specialized extraction logic for this param exists in Config::GetMembersFromString()
 * - [no-save]
 *       - this param should not be saved into a model text representation via Config::SaveMembersToString(). Use if:
 *           - param is only used by the CLI (especially the "predict" and "convert_model" tasks)
 *           - param is related to LightGBM writing files (e.g. "output_model", "save_binary")
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_

#include <LightGBM/export.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <cctype>
#include <memory>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {

/*! \brief Types of tasks */
enum TaskType {
  kTrain, kPredict, kConvertModel, KRefitTree, kSaveBinary
};
const int kDefaultNumLeaves = 31;

struct Config {
 public:
  Config() {}
  explicit Config(std::unordered_map<std::string, std::string> parameters_map) {
    Set(parameters_map);
  }
  std::string ToString() const;
  /*!
  * \brief Get string value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetString(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, std::string* out);

  /*!
  * \brief Get int value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetInt(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, int* out);

  /*!
  * \brief Get double value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetDouble(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, double* out);

  /*!
  * \brief Get bool value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetBool(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, bool* out);

  /*!
  * \brief Sort aliases by length and then alphabetically
  * \param x Alias 1
  * \param y Alias 2
  * \return true if x has higher priority than y
  */
  inline static bool SortAlias(const std::string& x, const std::string& y);

  static void KeepFirstValues(const std::unordered_map<std::string, std::vector<std::string>>& params, std::unordered_map<std::string, std::string>* out);
  static void KV2Map(std::unordered_map<std::string, std::vector<std::string>>* params, const char* kv);
  static void SetVerbosity(const std::unordered_map<std::string, std::vector<std::string>>& params);
  static std::unordered_map<std::string, std::string> Str2Map(const char* parameters);

  #ifndef __NVCC__
  #pragma region Parameters

  #pragma region Core Parameters
  #endif  // __NVCC__

  // [no-automatically-extract]
  // [no-save]
  // alias = config_file
  // desc = path of config file
  // desc = **Note**: can be used only in CLI version
  std::string config = "";

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // default = train
  // options = train, predict, convert_model, refit
  // alias = task_type
  // desc = ``train``, for training, aliases: ``training``
  // desc = ``predict``, for prediction, aliases: ``prediction``, ``test``
  // desc = ``convert_model``, for converting model file into if-else format, see more information in `Convert Parameters <#convert-parameters>`__
  // desc = ``refit``, for refitting existing models with new data, aliases: ``refit_tree``
  // desc = ``save_binary``, load train (and validation) data then save dataset to binary file. Typical usage: ``save_binary`` first, then run multiple ``train`` tasks in parallel using the saved binary file
  // desc = **Note**: can be used only in CLI version; for language-specific packages you can use the correspondent functions
  TaskType task = TaskType::kTrain;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = regression, regression_l1, huber, fair, poisson, quantile, mape, gamma, tweedie, binary, multiclass, multiclassova, cross_entropy, cross_entropy_lambda, lambdarank, rank_xendcg
  // alias = objective_type, app, application, loss
  // desc = regression application
  // descl2 = ``regression``, L2 loss, aliases: ``regression_l2``, ``l2``, ``mean_squared_error``, ``mse``, ``l2_root``, ``root_mean_squared_error``, ``rmse``
  // descl2 = ``regression_l1``, L1 loss, aliases: ``l1``, ``mean_absolute_error``, ``mae``
  // descl2 = ``huber``, `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__
  // descl2 = ``fair``, `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  // descl2 = ``poisson``, `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__
  // descl2 = ``quantile``, `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  // descl2 = ``mape``, `MAPE loss <https://en.wikipedia.org/wiki/Mean_absolute_percentage_error>`__, aliases: ``mean_absolute_percentage_error``
  // descl2 = ``gamma``, Gamma regression with log-link. It might be useful, e.g., for modeling insurance claims severity, or for any target that might be `gamma-distributed <https://en.wikipedia.org/wiki/Gamma_distribution#Occurrence_and_applications>`__
  // descl2 = ``tweedie``, Tweedie regression with log-link. It might be useful, e.g., for modeling total loss in insurance, or for any target that might be `tweedie-distributed <https://en.wikipedia.org/wiki/Tweedie_distribution#Occurrence_and_applications>`__
  // desc = binary classification application
  // descl2 = ``binary``, binary `log loss <https://en.wikipedia.org/wiki/Cross_entropy>`__ classification (or logistic regression)
  // descl2 = requires labels in {0, 1}; see ``cross-entropy`` application for general probability labels in [0, 1]
  // desc = multi-class classification application
  // descl2 = ``multiclass``, `softmax <https://en.wikipedia.org/wiki/Softmax_function>`__ objective function, aliases: ``softmax``
  // descl2 = ``multiclassova``, `One-vs-All <https://en.wikipedia.org/wiki/Multiclass_classification#One-vs.-rest>`__ binary objective function, aliases: ``multiclass_ova``, ``ova``, ``ovr``
  // descl2 = ``num_class`` should be set as well
  // desc = cross-entropy application
  // descl2 = ``cross_entropy``, objective function for cross-entropy (with optional linear weights), aliases: ``xentropy``
  // descl2 = ``cross_entropy_lambda``, alternative parameterization of cross-entropy, aliases: ``xentlambda``
  // descl2 = label is anything in interval [0, 1]
  // desc = ranking application
  // descl2 = ``lambdarank``, `lambdarank <https://proceedings.neurips.cc/paper/2006/hash/af44c4c56f385c43f2529f9b1b018f6a-Abstract.html>`__ objective. `label_gain <#label_gain>`__ can be used to set the gain (weight) of ``int`` label and all values in ``label`` must be smaller than number of elements in ``label_gain``
  // descl2 = ``rank_xendcg``, `XE_NDCG_MART <https://arxiv.org/abs/1911.09798>`__ ranking objective function, aliases: ``xendcg``, ``xe_ndcg``, ``xe_ndcg_mart``, ``xendcg_mart``
  // descl2 = ``rank_xendcg`` is faster than and achieves the similar performance as ``lambdarank``
  // descl2 = label should be ``int`` type, and larger number represents the higher relevance (e.g. 0:bad, 1:fair, 2:good, 3:perfect)
  // desc = custom objective function (gradients and hessians not computed directly by LightGBM)
  // descl2 = ``custom``
  // descl2 = must be passed through parameters explicitly in the C API
  // descl2 = **Note**: cannot be used in CLI version
  std::string objective = "regression";

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // alias = boosting_type, boost
  // options = gbdt, rf, dart
  // desc = ``gbdt``, traditional Gradient Boosting Decision Tree, aliases: ``gbrt``
  // desc = ``rf``, Random Forest, aliases: ``random_forest``
  // desc = ``dart``, `Dropouts meet Multiple Additive Regression Trees <https://arxiv.org/abs/1505.01866>`__
  // descl2 = **Note**: internally, LightGBM uses ``gbdt`` mode for the first ``1 / learning_rate`` iterations
  std::string boosting = "gbdt";

  // [no-automatically-extract]
  // type = enum
  // options = bagging, goss
  // desc = ``bagging``, Randomly Bagging Sampling
  // descl2 = **Note**: ``bagging`` is only effective when ``bagging_freq > 0`` and ``bagging_fraction < 1.0``
  // desc = ``goss``, Gradient-based One-Side Sampling
  // desc = *New in version 4.0.0*
  std::string data_sample_strategy = "bagging";

  // alias = train, train_data, train_data_file, data_filename
  // desc = path of training data, LightGBM will train from this data
  // desc = **Note**: can be used only in CLI version
  std::string data = "";

  // alias = test, valid_data, valid_data_file, test_data, test_data_file, valid_filenames
  // default = ""
  // desc = path(s) of validation/test data, LightGBM will output metrics for these data
  // desc = support multiple validation data, separated by ``,``
  // desc = **Note**: can be used only in CLI version
  std::vector<std::string> valid;

  // alias = num_iteration, n_iter, num_tree, num_trees, num_round, num_rounds, nrounds, num_boost_round, n_estimators, max_iter
  // check = >=0
  // desc = number of boosting iterations
  // desc = **Note**: internally, LightGBM constructs ``num_class * num_iterations`` trees for multi-class classification problems
  int num_iterations = 100;

  // alias = shrinkage_rate, eta
  // check = >0.0
  // desc = shrinkage rate
  // desc = in ``dart``, it also affects on normalization weights of dropped trees
  double learning_rate = 0.1;

  // default = 31
  // alias = num_leaf, max_leaves, max_leaf, max_leaf_nodes
  // check = >1
  // check = <=131072
  // desc = max number of leaves in one tree
  int num_leaves = kDefaultNumLeaves;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = serial, feature, data, voting
  // alias = tree, tree_type, tree_learner_type
  // desc = ``serial``, single machine tree learner
  // desc = ``feature``, feature parallel tree learner, aliases: ``feature_parallel``
  // desc = ``data``, data parallel tree learner, aliases: ``data_parallel``
  // desc = ``voting``, voting parallel tree learner, aliases: ``voting_parallel``
  // desc = refer to `Distributed Learning Guide <./Parallel-Learning-Guide.rst>`__ to get more details
  std::string tree_learner = "serial";

  // alias = num_thread, nthread, nthreads, n_jobs
  // desc = used only in ``train``, ``prediction`` and ``refit`` tasks or in correspondent functions of language-specific packages
  // desc = number of threads for LightGBM
  // desc = ``0`` means default number of threads in OpenMP
  // desc = for the best speed, set this to the number of **real CPU cores**, not the number of threads (most CPUs use `hyper-threading <https://en.wikipedia.org/wiki/Hyper-threading>`__ to generate 2 threads per CPU core)
  // desc = do not set it too large if your dataset is small (for instance, do not use 64 threads for a dataset with 10,000 rows)
  // desc = be aware a task manager or any similar CPU monitoring tool might report that cores not being fully utilized. **This is normal**
  // desc = for distributed learning, do not use all CPU cores because this will cause poor performance for the network communication
  // desc = **Note**: please **don't** change this during training, especially when running multiple jobs simultaneously by external packages, otherwise it may cause undesirable errors
  int num_threads = 0;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = cpu, gpu, cuda
  // alias = device
  // desc = device for the tree learning
  // desc = ``cpu`` supports all LightGBM functionality and is portable across the widest range of operating systems and hardware
  // desc = ``cuda`` offers faster training than ``gpu`` or ``cpu``, but only works on GPUs supporting CUDA or ROCm
  // desc = ``gpu`` can be faster than ``cpu`` and works on a wider range of GPUs than CUDA
  // desc = **Note**: it is recommended to use the smaller ``max_bin`` (e.g. 63) to get the better speed up
  // desc = **Note**: for the faster speed, GPU uses 32-bit float point to sum up by default, so this may affect the accuracy for some tasks. You can set ``gpu_use_dp=true`` to enable 64-bit float point, but it will slow down the training
  // desc = **Note**: refer to `Installation Guide <./Installation-Guide.rst>`__ to build LightGBM with GPU, CUDA, or ROCm support
  std::string device_type = "cpu";

  // [no-automatically-extract]
  // alias = random_seed, random_state
  // default = None
  // desc = this seed is used to generate other seeds, e.g. ``data_random_seed``, ``feature_fraction_seed``, etc.
  // desc = by default, this seed is unused in favor of default values of other seeds
  // desc = this seed has lower priority in comparison with other seeds, which means that it will be overridden, if you set other seeds explicitly
  int seed = 0;

  // desc = used only with ``cpu`` device type
  // desc = setting this to ``true`` should ensure the stable results when using the same data and the same parameters (and different ``num_threads``)
  // desc = when you use the different seeds, different LightGBM versions, the binaries compiled by different compilers, or in different systems, the results are expected to be different
  // desc = you can `raise issues <https://github.com/lightgbm-org/LightGBM/issues>`__ in LightGBM GitHub repo when you meet the unstable results
  // desc = **Note**: setting this to ``true`` may slow down the training
  // desc = **Note**: to avoid potential instability due to numerical issues, please set ``force_col_wise=true`` or ``force_row_wise=true`` when setting ``deterministic=true``
  bool deterministic = false;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Learning Control Parameters
  #endif  // __NVCC__

  // desc = used only with ``cpu`` device type
  // desc = set this to ``true`` to force col-wise histogram building
  // desc = enabling this is recommended when:
  // descl2 = the number of columns is large, or the total number of bins is large
  // descl2 = ``num_threads`` is large, e.g. ``> 20``
  // descl2 = you want to reduce memory cost
  // desc = **Note**: when both ``force_col_wise`` and ``force_row_wise`` are ``false``, LightGBM will firstly try them both, and then use the faster one. To remove the overhead of testing set the faster one to ``true`` manually
  // desc = **Note**: this parameter cannot be used at the same time with ``force_row_wise``, choose only one of them
  bool force_col_wise = false;

  // desc = used only with ``cpu`` device type
  // desc = set this to ``true`` to force row-wise histogram building
  // desc = enabling this is recommended when:
  // descl2 = the number of data points is large, and the total number of bins is relatively small
  // descl2 = ``num_threads`` is relatively small, e.g. ``<= 16``
  // descl2 = you want to use small ``bagging_fraction`` or ``goss`` sample strategy to speed up
  // desc = **Note**: setting this to ``true`` will double the memory cost for Dataset object. If you have not enough memory, you can try setting ``force_col_wise=true``
  // desc = **Note**: when both ``force_col_wise`` and ``force_row_wise`` are ``false``, LightGBM will firstly try them both, and then use the faster one. To remove the overhead of testing set the faster one to ``true`` manually
  // desc = **Note**: this parameter cannot be used at the same time with ``force_col_wise``, choose only one of them
  bool force_row_wise = false;

  // alias = hist_pool_size
  // desc = max cache size in MB for historical histogram
  // desc = ``< 0`` means no limit
  double histogram_pool_size = -1.0;

  // desc = limit the max depth for tree model. This is used to deal with over-fitting when ``#data`` is small. Tree still grows leaf-wise
  // desc = ``<= 0`` means no limit
  int max_depth = -1;

  // alias = min_data_per_leaf, min_data, min_child_samples, min_samples_leaf
  // check = >=0
  // desc = minimal number of data in one leaf. Can be used to deal with over-fitting
  // desc = **Note**: this is an approximation based on the Hessian, so occasionally you may observe splits which produce leaf nodes that have less than this many observations
  int min_data_in_leaf = 20;

  // alias = min_sum_hessian_per_leaf, min_sum_hessian, min_hessian, min_child_weight
  // check = >=0.0
  // desc = minimal sum hessian in one leaf. Like ``min_data_in_leaf``, it can be used to deal with over-fitting
  double min_sum_hessian_in_leaf = 1e-3;

  // alias = sub_row, subsample, bagging
  // check = >0.0
  // check = <=1.0
  // desc = like ``feature_fraction``, but this will randomly select part of data without resampling
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  // desc = **Note**: to enable bagging, ``bagging_freq`` should be set to a non zero value as well
  double bagging_fraction = 1.0;

  // alias = pos_sub_row, pos_subsample, pos_bagging
  // check = >0.0
  // check = <=1.0
  // desc = used only in ``binary`` application
  // desc = used for imbalanced binary classification problem, will randomly sample ``#pos_samples * pos_bagging_fraction`` positive samples in bagging
  // desc = should be used together with ``neg_bagging_fraction``
  // desc = set this to ``1.0`` to disable
  // desc = **Note**: to enable this, you need to set ``bagging_freq`` and ``neg_bagging_fraction`` as well
  // desc = **Note**: if both ``pos_bagging_fraction`` and ``neg_bagging_fraction`` are set to ``1.0``,  balanced bagging is disabled
  // desc = **Note**: if balanced bagging is enabled, ``bagging_fraction`` will be ignored
  double pos_bagging_fraction = 1.0;

  // alias = neg_sub_row, neg_subsample, neg_bagging
  // check = >0.0
  // check = <=1.0
  // desc = used only in ``binary`` application
  // desc = used for imbalanced binary classification problem, will randomly sample ``#neg_samples * neg_bagging_fraction`` negative samples in bagging
  // desc = should be used together with ``pos_bagging_fraction``
  // desc = set this to ``1.0`` to disable
  // desc = **Note**: to enable this, you need to set ``bagging_freq`` and ``pos_bagging_fraction`` as well
  // desc = **Note**: if both ``pos_bagging_fraction`` and ``neg_bagging_fraction`` are set to ``1.0``,  balanced bagging is disabled
  // desc = **Note**: if balanced bagging is enabled, ``bagging_fraction`` will be ignored
  double neg_bagging_fraction = 1.0;

  // alias = subsample_freq
  // desc = frequency for bagging
  // desc = ``0`` means disable bagging; ``k`` means perform bagging at every ``k`` iteration. Every ``k``-th iteration, LightGBM will randomly select ``bagging_fraction * 100%`` of the data to use for the next ``k`` iterations
  // desc = **Note**: bagging is only effective when ``0.0 < bagging_fraction < 1.0``
  int bagging_freq = 0;

  // alias = bagging_fraction_seed
  // desc = random seed for bagging
  int bagging_seed = 3;

  // desc = whether to do bagging sample by query
  // desc = *New in version 4.6.0*
  bool bagging_by_query = false;

  // alias = sub_feature, colsample_bytree
  // check = >0.0
  // check = <=1.0
  // desc = LightGBM will randomly select a subset of features on each iteration (tree) if ``feature_fraction`` is smaller than ``1.0``. For example, if you set it to ``0.8``, LightGBM will select 80% of features before training each tree
  // desc = in Exposure_Ablation with ``adaptive_feature_selection=true``, require ``0 < feature_fraction < 1``; iterations 1 and 2 select all valid original features, then the native rounded count is selected by smallest accepted exposure count and original feature ID
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  double feature_fraction = 1.0;

  // alias = sub_feature_bynode, colsample_bynode
  // check = >0.0
  // check = <=1.0
  // desc = LightGBM will randomly select a subset of features on each tree node if ``feature_fraction_bynode`` is smaller than ``1.0``. For example, if you set it to ``0.8``, LightGBM will select 80% of features at each tree node
  // desc = can be used to deal with over-fitting
  // desc = **Note**: unlike ``feature_fraction``, this cannot speed up training
  // desc = **Note**: if both ``feature_fraction`` and ``feature_fraction_bynode`` are smaller than ``1.0``, the final fraction of each node is ``feature_fraction * feature_fraction_bynode``
  double feature_fraction_bynode = 1.0;

  // desc = random seed for native random ``feature_fraction`` sampling; unused by the deterministic Exposure_Ablation selector when ``adaptive_feature_selection=true``
  int feature_fraction_seed = 2;

  // desc = enable Exposure_Ablation, a deterministic balanced-exposure selector without gain or confidence state
  // desc = require ``0 < feature_fraction < 1``; rounding may select all features, but ``feature_fraction=1`` is rejected in adaptive mode; native Full explicitly disables this option
  // desc = ``feature_fraction_bynode`` must remain ``1.0`` so exposure counts describe the exact eligible feature mask
  // desc = the validated execution scope is a fresh, continuous ``gbdt`` fit with a native LightGBM objective, ``device_type=cpu``, ``tree_learner=serial``, one machine, ``force_col_wise=true``, ``force_row_wise=false``, ``enable_bundle=true``, and ``is_enable_sparse=true``
  // desc = native LightGBM EFB is constructed once with no JAEGER modification; the controller selects valid original features
  // desc = binary and multiclass classification, regression, ``lambdarank``, and ``rank_xendcg`` use their native objective, missing-value, categorical-feature, and GOSS behavior; multiclass uses one selectable-unit subset and one controller update per boosting iteration
  // desc = native row bagging, query bagging, custom objectives, empty multiclass components, GPU or distributed learning, linear trees, quantized gradients, ``extra_trees``, CEGB, monotone constraints, ``feature_contri``, interaction constraints, forced splits, native ``early_stopping_round``, warm starts, refitting, rollback, and training-time configuration or data resets are rejected while this mode is enabled; aligned validation datasets are supported for JAEGER's authoritative stopping driver, and native random per-tree column sampling is replaced by JAEGER's interpretation of ``feature_fraction`` described above
  // desc = supported row sampling is either no sampling (``data_sample_strategy=bagging`` with all bagging controls disabled) or native GOSS (``data_sample_strategy=goss``)
  // desc = iterations 1 and 2 are full; iteration 1 contributes no exposure count; from iteration 2 each selected accepted boosting round increments the feature count once, including multiclass
  // desc = from iteration 3 select exactly ``max(1, floor(feature_fraction * p + 0.5))`` features, where ``p`` is the fixed valid original-feature count, ordered by exposure count then original feature ID
  // desc = selection precedes the current GOSS draw; no root gains, normalization, scale medians, confidence boundaries, or selector RNG are computed
  // desc = use a fixed completed-round endpoint; this copy does not implement endogenous selection or a loss-based mask rule
  // desc = accepted boosting iterations are the only controller commits
  bool adaptive_feature_selection = false;

  // check = >=0
  // desc = opt-in period in boosting iterations for high-volume full-state adaptive selector diagnostics; ``0`` disables periodic diagnostics and is the default
  // desc = positive values serialize pre-selection exposure counts and exact masks for untimed diagnostics
  int adaptive_feature_log_period = 0;

  // alias = extra_tree
  // desc = use extremely randomized trees
  // desc = if set to ``true``, when evaluating node splits LightGBM will check only one randomly-chosen threshold for each feature
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  bool extra_trees = false;

  // desc = random seed for selecting thresholds when ``extra_trees`` is true
  int extra_seed = 6;

  // alias = early_stopping_rounds, early_stopping, n_iter_no_change
  // desc = will stop training if one metric of one validation data doesn't improve in last ``early_stopping_round`` rounds
  // desc = ``<= 0`` means disable
  // desc = can be used to speed up training
  int early_stopping_round = 0;

  // check = >=0.0
  // desc = when early stopping is used (i.e. ``early_stopping_round > 0``), require the early stopping metric to improve by at least this delta to be considered an improvement
  // desc = *New in version 4.4.0*
  double early_stopping_min_delta = 0.0;

  // desc = LightGBM allows you to provide multiple evaluation metrics. Set this to ``true``, if you want to use only the first metric for early stopping
  bool first_metric_only = false;

  // alias = max_tree_output, max_leaf_output
  // desc = used to limit the max output of tree leaves
  // desc = ``<= 0`` means no constraint
  // desc = the final max output of leaves is ``learning_rate * max_delta_step``
  double max_delta_step = 0.0;

  // alias = reg_alpha, l1_regularization
  // check = >=0.0
  // desc = L1 regularization
  double lambda_l1 = 0.0;

  // alias = reg_lambda, lambda, l2_regularization
  // check = >=0.0
  // desc = L2 regularization
  double lambda_l2 = 0.0;

  // check = >=0.0
  // desc = linear tree regularization, corresponds to the parameter ``lambda`` in Eq. 3 of `Gradient Boosting with Piece-Wise Linear Regression Trees <https://arxiv.org/abs/1802.05640>`__
  double linear_lambda = 0.0;

  // alias = min_split_gain
  // check = >=0.0
  // desc = the minimal gain to perform split
  // desc = can be used to speed up training
  double min_gain_to_split = 0.0;

  // alias = rate_drop
  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``dart``
  // desc = dropout rate: a fraction of previous trees to drop during the dropout
  double drop_rate = 0.1;

  // desc = used only in ``dart``
  // desc = max number of dropped trees during one boosting iteration
  // desc = ``<=0`` means no limit
  int max_drop = 50;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``dart``
  // desc = probability of skipping the dropout procedure during a boosting iteration
  double skip_drop = 0.5;

  // desc = used only in ``dart``
  // desc = set this to ``true``, if you want to use XGBoost DART mode
  bool xgboost_dart_mode = false;

  // desc = used only in ``dart``
  // desc = set this to ``true``, if you want to use uniform drop
  bool uniform_drop = false;

  // desc = used only in ``dart``
  // desc = random seed to choose dropping models
  int drop_seed = 4;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``goss``
  // desc = the retain ratio of large gradient data
  double top_rate = 0.2;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``goss``
  // desc = the retain ratio of small gradient data
  double other_rate = 0.1;

  // check = >0
  // desc = used for the categorical features
  // desc = minimal number of data per categorical group
  int min_data_per_group = 100;

  // check = >0
  // desc = used for the categorical features
  // desc = limit number of split points considered for categorical features. See `the documentation on how LightGBM finds optimal splits for categorical features <./Features.rst#optimal-split-for-categorical-features>`_ for more details
  // desc = can be used to speed up training
  int max_cat_threshold = 32;

  // check = >=0.0
  // desc = used for the categorical features
  // desc = L2 regularization in categorical split
  double cat_l2 = 10.0;

  // check = >=0.0
  // desc = used for the categorical features
  // desc = this can reduce the effect of noises in categorical features, especially for categories with few data
  double cat_smooth = 10.0;

  // check = >0
  // desc = used for the categorical features
  // desc = when number of categories of one feature smaller than or equal to ``max_cat_to_onehot``, one-vs-other split algorithm will be used
  int max_cat_to_onehot = 4;

  // alias = topk
  // check = >0
  // desc = used only in ``voting`` tree learner, refer to `Voting parallel <./Parallel-Learning-Guide.rst#choose-appropriate-parallel-algorithm>`__
  // desc = set this to larger value for more accurate result, but it will slow down the training speed
  int top_k = 20;

  // type = multi-int
  // alias = mc, monotone_constraint, monotonic_cst
  // default = None
  // desc = used for constraints of monotonic features
  // desc = ``1`` means increasing, ``-1`` means decreasing, ``0`` means non-constraint
  // desc = you need to specify all features in order. For example, ``mc=-1,0,1`` means decreasing for the 1st feature, non-constraint for the 2nd feature and increasing for the 3rd feature
  std::vector<int8_t> monotone_constraints;

  // type = enum
  // alias = monotone_constraining_method, mc_method
  // options = basic, intermediate, advanced
  // desc = used only if ``monotone_constraints`` is set
  // desc = monotone constraints method
  // descl2 = ``basic``, the most basic monotone constraints method. It does not slow down the training speed at all, but over-constrains the predictions
  // descl2 = ``intermediate``, a `more advanced method <https://hal.science/hal-02862802/document>`__, which may slow down the training speed very slightly. However, this method is much less constraining than the basic method and should significantly improve the results
  // descl2 = ``advanced``, an `even more advanced method <https://hal.science/hal-02862802/document>`__, which may slow down the training speed. However, this method is even less constraining than the intermediate method and should again significantly improve the results
  std::string monotone_constraints_method = "basic";

  // alias = monotone_splits_penalty, ms_penalty, mc_penalty
  // check = >=0.0
  // desc = used only if ``monotone_constraints`` is set
  // desc = `monotone penalty <https://hal.science/hal-02862802/document>`__: a penalization parameter X forbids any monotone splits on the first X (rounded down) level(s) of the tree. The penalty applied to monotone splits on a given depth is a continuous, increasing function the penalization parameter
  // desc = if ``0.0`` (the default), no penalization is applied
  double monotone_penalty = 0.0;

  // type = multi-double
  // alias = feature_contrib, fc, fp, feature_penalty
  // default = None
  // desc = used to control feature's split gain, will use ``gain[i] = max(0, feature_contri[i]) * gain[i]`` to replace the split gain of i-th feature
  // desc = you need to specify all features in order
  std::vector<double> feature_contri;

  // alias = fs, forced_splits_filename, forced_splits_file, forced_splits
  // desc = path to a ``.json`` file that specifies splits to force at the top of every decision tree before best-first learning commences
  // desc = ``.json`` file can be arbitrarily nested, and each split contains ``feature``, ``threshold`` fields, as well as ``left`` and ``right`` fields representing subsplits
  // desc = categorical splits are forced in a one-hot fashion, with ``left`` representing the split containing the feature value and ``right`` representing other values
  // desc = **Note**: the forced split logic will be ignored, if the split makes gain worse
  // desc = see `this file <https://github.com/lightgbm-org/LightGBM/blob/main/examples/binary_classification/forced_splits.json>`__ as an example
  std::string forcedsplits_filename = "";

  // check = >=0.0
  // check = <=1.0
  // desc = decay rate of ``refit`` task, will use ``leaf_output = refit_decay_rate * old_leaf_output + (1.0 - refit_decay_rate) * new_leaf_output`` to refit trees
  // desc = used only in ``refit`` task in CLI version or as argument in ``refit`` function in language-specific package
  double refit_decay_rate = 0.9;

  // check = >=0.0
  // desc = cost-effective gradient boosting multiplier for all penalties
  double cegb_tradeoff = 1.0;

  // check = >=0.0
  // desc = cost-effective gradient-boosting penalty for splitting a node
  double cegb_penalty_split = 0.0;

  // type = multi-double
  // default = 0,0,...,0
  // desc = cost-effective gradient boosting penalty for using a feature
  // desc = applied per data point
  std::vector<double> cegb_penalty_feature_lazy;

  // type = multi-double
  // default = 0,0,...,0
  // desc = cost-effective gradient boosting penalty for using a feature
  // desc = applied once per forest
  std::vector<double> cegb_penalty_feature_coupled;

  // check = >= 0.0
  // desc = controls smoothing applied to tree nodes
  // desc = helps prevent overfitting on leaves with few samples
  // desc = if ``0.0`` (the default), no smoothing is applied
  // desc = if ``path_smooth > 0`` then ``min_data_in_leaf`` must be at least ``2``
  // desc = larger values give stronger regularization
  // descl2 = the weight of each node is ``w * (n / path_smooth) / (n / path_smooth + 1) + w_p / (n / path_smooth + 1)``, where ``n`` is the number of samples in the node, ``w`` is the optimal node weight to minimise the loss (approximately ``-sum_gradients / sum_hessians``), and ``w_p`` is the weight of the parent node
  // descl2 = note that the parent output ``w_p`` itself has smoothing applied, unless it is the root node, so that the smoothing effect accumulates with the tree depth
  double path_smooth = 0;

  // desc = controls which features can appear in the same branch
  // desc = by default interaction constraints are disabled, to enable them you can specify
  // descl2 = for CLI, lists separated by commas, e.g. ``[0,1,2],[2,3]``
  // descl2 = for Python-package, list of lists, e.g. ``[[0, 1, 2], [2, 3]]``
  // descl2 = for R-package, list of character or numeric vectors, e.g. ``list(c("var1", "var2", "var3"), c("var3", "var4"))`` or ``list(c(1L, 2L, 3L), c(3L, 4L))``. Numeric vectors should use 1-based indexing, where ``1L`` is the first feature, ``2L`` is the second feature, etc.
  // desc = any two features can only appear in the same branch only if there exists a constraint containing both features
  std::string interaction_constraints = "";

  // alias = verbose
  // desc = controls the level of LightGBM's verbosity
  // desc = ``< 0``: Fatal, ``= 0``: Error (Warning), ``= 1``: Info, ``> 1``: Debug
  int verbosity = 1;

  // [no-save]
  // alias = model_input, model_in
  // desc = filename of input model
  // desc = for ``prediction`` task, this model will be applied to prediction data
  // desc = for ``train`` task, training will be continued from this model
  // desc = **Note**: can be used only in CLI version
  std::string input_model = "";

  // [no-save]
  // alias = model_output, model_out
  // desc = filename of output model in training
  // desc = **Note**: can be used only in CLI version
  std::string output_model = "LightGBM_model.txt";

  // desc = the feature importance type in the saved model file
  // desc = ``0``: count-based feature importance (numbers of splits are counted); ``1``: gain-based feature importance (values of gain are counted)
  // desc = **Note**: can be used only in CLI version
  int saved_feature_importance_type = 0;

  // [no-save]
  // alias = save_period
  // desc = frequency of saving model file snapshot
  // desc = set this to positive value to enable this function. For example, the model file will be snapshotted at each iteration if ``snapshot_freq=1``
  // desc = **Note**: can be used only in CLI version
  int snapshot_freq = -1;

  // desc = whether to use gradient quantization when training
  // desc = enabling this will discretize (quantize) the gradients and hessians into bins of ``num_grad_quant_bins``
  // desc = with quantized training, most arithmetics in the training process will be integer operations
  // desc = gradient quantization can accelerate training, with little accuracy drop in most cases
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool use_quantized_grad = false;

  // desc = used only if ``use_quantized_grad=true``
  // desc = number of bins to quantization gradients and hessians
  // desc = with more bins, the quantized training will be closer to full precision training
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  int num_grad_quant_bins = 4;

  // desc = used only if ``use_quantized_grad=true``
  // desc = whether to renew the leaf values with original gradients when quantized training
  // desc = renewing is very helpful for good quantized training accuracy for ranking objectives
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool quant_train_renew_leaf = false;

  // desc = used only if ``use_quantized_grad=true``
  // desc = whether to use stochastic rounding in gradient quantization
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool stochastic_rounding = true;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region IO Parameters

  #pragma region Dataset Parameters
  #endif  // __NVCC__

  // alias = linear_trees
  // desc = fit piecewise linear gradient boosting tree
  // desc = tree splits are chosen in the usual way, but the model at each leaf is linear instead of constant
  // desc = the linear model at each leaf includes all the numerical features in that leaf's branch
  // desc = the first tree has constant leaf values
  // desc = categorical features are used for splits as normal but are not used in the linear models
  // desc = missing values should not be encoded as ``0``. Use ``np.nan`` for Python, ``NA`` for the CLI, and ``NA``, ``NA_real_``, or ``NA_integer_`` for R
  // desc = it is recommended to rescale data before training so that features have similar mean and standard deviation
  // desc = **Note**: works only with ``cpu``, ``gpu`` device type and ``serial`` tree learner
  // desc = **Note**: ``regression_l1`` objective is not supported with linear tree boosting
  // desc = **Note**: setting ``linear_tree=true`` significantly increases the memory use of LightGBM
  // desc = **Note**: if you specify ``monotone_constraints``, constraints will be enforced when choosing the split points, but not when fitting the linear models on leaves
  bool linear_tree = false;

  // alias = max_bins
  // check = >1
  // desc = max number of bins that feature values will be bucketed in
  // desc = small number of bins may reduce training accuracy but may increase general power (deal with over-fitting)
  // desc = LightGBM will auto compress memory according to ``max_bin``. For example, LightGBM will use ``uint8_t`` for feature value if ``max_bin=255``
  int max_bin = 255;

  // type = multi-int
  // default = None
  // desc = max number of bins for each feature
  // desc = if not specified, will use ``max_bin`` for all features
  std::vector<int32_t> max_bin_by_feature;

  // check = >0
  // desc = minimal number of data inside one bin
  // desc = use this to avoid one-data-one-bin (potential over-fitting)
  int min_data_in_bin = 3;

  // alias = subsample_for_bin
  // check = >0
  // desc = number of data that sampled to construct feature discrete bins
  // desc = setting this to larger value will give better training result, but may increase data loading time
  // desc = set this to larger value if data is very sparse
  // desc = **Note**: don't set this to small values, otherwise, you may encounter unexpected errors and poor accuracy
  int bin_construct_sample_cnt = 200000;

  // alias = data_seed
  // desc = random seed for sampling data to construct histogram bins
  int data_random_seed = 1;

  // alias = is_sparse, enable_sparse, sparse
  // desc = used to enable/disable sparse optimization
  bool is_enable_sparse = true;

  // alias = is_enable_bundle, bundle
  // desc = set this to ``false`` to disable Exclusive Feature Bundling (EFB), which is described in `LightGBM: A Highly Efficient Gradient Boosting Decision Tree <https://proceedings.neurips.cc/paper/2017/hash/6449f44a102fde848669bdd9eb6b76fa-Abstract.html>`__
  // desc = **Note**: disabling this may cause the slow training speed for sparse datasets
  bool enable_bundle = true;

  // desc = set this to ``false`` to disable the special handle of missing value
  bool use_missing = true;

  // desc = set this to ``true`` to treat all zero as missing values (including the unshown values in LibSVM / sparse matrices)
  // desc = set this to ``false`` to use ``na`` for representing missing values
  bool zero_as_missing = false;

  // desc = set this to ``true`` (the default) to tell LightGBM to ignore the features that are unsplittable based on ``min_data_in_leaf``
  // desc = as dataset object is initialized only once and cannot be changed after that, you may need to set this to ``false`` when searching parameters with ``min_data_in_leaf``, otherwise features are filtered by ``min_data_in_leaf`` firstly if you don't reconstruct dataset object
  // desc = **Note**: setting this to ``false`` may slow down the training
  bool feature_pre_filter = true;

  // alias = is_pre_partition
  // desc = used for distributed learning (excluding the ``feature_parallel`` mode)
  // desc = ``true`` if training data are pre-partitioned, and different machines use different partitions
  bool pre_partition = false;

  // alias = two_round_loading, use_two_round_loading
  // desc = set this to ``true`` if data file is too big to fit in memory
  // desc = by default, LightGBM will map data file to memory and load features from memory. This will provide faster data loading speed, but may cause run out of memory error when the data file is very big
  // desc = **Note**: works only in case of loading data directly from text file
  bool two_round = false;

  // alias = has_header
  // desc = set this to ``true`` if input data has header
  // desc = **Note**: works only in case of loading data directly from text file
  bool header = false;

  // type = int or string
  // alias = label
  // desc = used to specify the label column
  // desc = use number for index, e.g. ``label=0`` means column\_0 is the label
  // desc = add a prefix ``name:`` for column name, e.g. ``label=name:is_click``
  // desc = if omitted, the first column in the training data is used as the label
  // desc = **Note**: works only in case of loading data directly from text file
  std::string label_column = "";

  // type = int or string
  // alias = weight
  // desc = used to specify the weight column
  // desc = use number for index, e.g. ``weight=0`` means column\_0 is the weight
  // desc = add a prefix ``name:`` for column name, e.g. ``weight=name:weight``
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``, e.g. when label is column\_0, and weight is column\_1, the correct parameter is ``weight=0``
  // desc = **Note**: weights should be non-negative
  std::string weight_column = "";

  // type = int or string
  // alias = group, group_id, query_column, query, query_id
  // desc = used to specify the query/group id column
  // desc = use number for index, e.g. ``query=0`` means column\_0 is the query id
  // desc = add a prefix ``name:`` for column name, e.g. ``query=name:query_id``
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: data should be grouped by query\_id, for more information, see `Query Data <#query-data>`__
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``, e.g. when label is column\_0 and query\_id is column\_1, the correct parameter is ``query=0``
  std::string group_column = "";

  // type = multi-int or string
  // alias = ignore_feature, blacklist
  // desc = used to specify some ignoring columns in training
  // desc = use number for index, e.g. ``ignore_column=0,1,2`` means column\_0, column\_1 and column\_2 will be ignored
  // desc = add a prefix ``name:`` for column name, e.g. ``ignore_column=name:c1,c2,c3`` means c1, c2 and c3 will be ignored
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``
  // desc = **Note**: despite the fact that specified columns will be completely ignored during the training, they still should have a valid format allowing LightGBM to load file successfully
  std::string ignore_column = "";

  // type = multi-int or string
  // alias = cat_feature, categorical_column, cat_column, categorical_features
  // desc = used to specify categorical features
  // desc = use number for index, e.g. ``categorical_feature=0,1,2`` means column\_0, column\_1 and column\_2 are categorical features
  // desc = add a prefix ``name:`` for column name, e.g. ``categorical_feature=name:c1,c2,c3`` means c1, c2 and c3 are categorical features
  // desc = **Note**: all values will be cast to ``int32`` (integer codes will be extracted from pandas categoricals in the Python-package)
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``
  // desc = **Note**: all values should be less than ``Int32.MaxValue`` (2147483647)
  // desc = **Note**: using large values could be memory consuming. Tree decision rule works best when categorical features are presented by consecutive integers starting from zero
  // desc = **Note**: all negative values will be treated as **missing values**
  // desc = **Note**: the output cannot be monotonically constrained with respect to a categorical feature
  // desc = **Note**: floating point numbers in categorical features will be rounded towards 0
  std::string categorical_feature = "";

  // desc = path to a ``.json`` file that specifies bin upper bounds for some or all features
  // desc = ``.json`` file should contain an array of objects, each containing the word ``feature`` (integer feature index) and ``bin_upper_bound`` (array of thresholds for binning)
  // desc = see `this file <https://github.com/lightgbm-org/LightGBM/blob/main/examples/regression/forced_bins.json>`__ as an example
  std::string forcedbins_filename = "";

  // [no-save]
  // alias = is_save_binary, is_save_binary_file
  // desc = if ``true``, LightGBM will save the dataset (including validation data) to a binary file. This speed ups the data loading for the next time
  // desc = **Note**: ``init_score`` is not saved in binary file
  // desc = **Note**: can be used only in CLI version; for language-specific packages you can use the correspondent function
  bool save_binary = false;

  // desc = use precise floating point number parsing for text parser (e.g. CSV, TSV, LibSVM input)
  // desc = **Note**: setting this to ``true`` may lead to much slower text parsing
  bool precise_float_parser = false;

  // desc = path to a ``.json`` file that specifies customized parser initialized configuration
  // desc = see `lightgbm-transform <https://github.com/lightgbm-org/LightGBM-transform>`__ for usage examples
  // desc = **Note**: ``lightgbm-transform`` is not maintained by LightGBM's maintainers. Bug reports or feature requests should go to `issues page <https://github.com/lightgbm-org/LightGBM-transform/issues>`__
  // desc = *New in version 4.0.0*
  std::string parser_config_file = "";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Predict Parameters
  #endif  // __NVCC__

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used to specify from which iteration to start the prediction
  // desc = ``<= 0`` means from the first iteration
  int start_iteration_predict = 0;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used to specify how many trained iterations will be used in prediction
  // desc = ``<= 0`` means no limit
  int num_iteration_predict = -1;

  // [no-save]
  // alias = is_predict_raw_score, predict_rawscore, raw_score
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to predict only the raw scores
  // desc = set this to ``false`` to predict transformed scores
  bool predict_raw_score = false;

  // [no-save]
  // alias = is_predict_leaf_index, leaf_index
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to predict with leaf index of all trees
  bool predict_leaf_index = false;

  // [no-save]
  // alias = is_predict_contrib, contrib
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to estimate `SHAP values <https://arxiv.org/abs/1706.06060>`__, which represent how each feature contributes to each prediction
  // desc = produces ``#features + 1`` values where the last value is the expected value of the model output over the training data
  // desc = **Note**: if you want to get more explanation for your model's predictions using SHAP values like SHAP interaction values, you can install `shap package <https://github.com/shap>`__
  // desc = **Note**: unlike the shap package, with ``predict_contrib`` we return a matrix with an extra column, where the last column is the expected value
  // desc = **Note**: this feature is not implemented for linear trees
  bool predict_contrib = false;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = control whether or not LightGBM raises an error when you try to predict on data with a different number of features than the training data
  // desc = if ``false`` (the default), a fatal error will be raised if the number of features in the dataset you predict on differs from the number seen during training
  // desc = if ``true``, LightGBM will attempt to predict on whatever data you provide. This is dangerous because you might get incorrect predictions, but you could use it in situations where it is difficult or expensive to generate some features and you are very confident that they were never chosen for splits in the model
  // desc = **Note**: be very careful setting this parameter to ``true``
  bool predict_disable_shape_check = false;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used only in ``classification`` and ``ranking`` applications
  // desc = used only for predicting normal or raw scores
  // desc = if ``true``, will use early-stopping to speed up the prediction. May affect the accuracy
  // desc = **Note**: cannot be used with ``rf`` boosting type or custom objective function
  bool pred_early_stop = false;

  // [no-save]
  // desc = used only in ``prediction`` task and if ``pred_early_stop=true``
  // desc = the frequency of checking early-stopping prediction
  int pred_early_stop_freq = 10;

  // [no-save]
  // desc = used only in ``prediction`` task and if ``pred_early_stop=true``
  // desc = the threshold of margin in early-stopping prediction
  double pred_early_stop_margin = 10.0;

  // [no-save]
  // alias = predict_result, prediction_result, predict_name, prediction_name, pred_name, name_pred
  // desc = used only in ``prediction`` task
  // desc = filename of prediction result
  // desc = **Note**: can be used only in CLI version
  std::string output_result = "LightGBM_predict_result.txt";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Convert Parameters
  #endif  // __NVCC__

  // [no-save]
  // desc = used only in ``convert_model`` task
  // desc = only ``cpp`` is supported yet; for conversion model to other languages consider using `m2cgen <https://github.com/BayesWitnesses/m2cgen>`__ utility
  // desc = if ``convert_model_language`` is set and ``task=train``, the model will be also converted
  // desc = **Note**: can be used only in CLI version
  std::string convert_model_language = "";

  // [no-save]
  // alias = convert_model_file
  // desc = used only in ``convert_model`` task
  // desc = output filename of converted model
  // desc = **Note**: can be used only in CLI version
  std::string convert_model = "gbdt_prediction.cpp";

  #ifndef __NVCC__
  #pragma endregion

  #pragma endregion

  #pragma region Objective Parameters
  #endif  // __NVCC__

  // desc = used only in ``rank_xendcg`` objective
  // desc = random seed for objectives, if random process is needed
  int objective_seed = 5;

  // check = >0
  // alias = num_classes
  // desc = used only in ``multi-class`` classification application
  int num_class = 1;

  // alias = unbalance, unbalanced_sets
  // desc = used only in ``binary`` and ``multiclassova`` applications
  // desc = set this to ``true`` if training data are unbalanced
  // desc = **Note**: while enabling this should increase the overall performance metric of your model, it will also result in poor estimates of the individual class probabilities
  // desc = **Note**: this parameter cannot be used at the same time with ``scale_pos_weight``, choose only **one** of them
  bool is_unbalance = false;

  // check = >0.0
  // desc = used only in ``binary`` and ``multiclassova`` applications
  // desc = weight of labels with positive class
  // desc = **Note**: while enabling this should increase the overall performance metric of your model, it will also result in poor estimates of the individual class probabilities
  // desc = **Note**: this parameter cannot be used at the same time with ``is_unbalance``, choose only **one** of them
  double scale_pos_weight = 1.0;

  // check = >0.0
  // desc = used only in ``binary`` and ``multiclassova`` classification and in ``lambdarank`` applications
  // desc = parameter for the sigmoid function
  double sigmoid = 1.0;

  // desc = used only in ``regression``, ``binary``, ``multiclassova`` and ``cross-entropy`` applications
  // desc = adjusts initial score to the mean of labels for faster convergence
  bool boost_from_average = true;

  // desc = used only in ``regression`` application
  // desc = used to fit ``sqrt(label)`` instead of original values and prediction result will be also automatically converted to ``prediction^2``
  // desc = might be useful in case of large-range labels
  bool reg_sqrt = false;

  // check = >0.0
  // desc = used only in ``huber`` and ``quantile`` ``regression`` applications
  // desc = parameter for `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__ and `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  double alpha = 0.9;

  // check = >0.0
  // desc = used only in ``fair`` ``regression`` application
  // desc = parameter for `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  double fair_c = 1.0;

  // check = >0.0
  // desc = used only in ``poisson`` ``regression`` application
  // desc = parameter for `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__ to safeguard optimization
  double poisson_max_delta_step = 0.7;

  // check = >=1.0
  // check = <2.0
  // desc = used only in ``tweedie`` ``regression`` application
  // desc = used to control the variance of the tweedie distribution
  // desc = set this closer to ``2`` to shift towards a **Gamma** distribution
  // desc = set this closer to ``1`` to shift towards a **Poisson** distribution
  double tweedie_variance_power = 1.5;

  // check = >0
  // desc = used only in ``lambdarank`` application
  // desc = controls the number of top-results to focus on during training, refer to "truncation level" in the Sec. 3 of `LambdaMART paper <https://www.microsoft.com/en-us/research/publication/from-ranknet-to-lambdarank-to-lambdamart-an-overview/>`__
  // desc = this parameter is closely related to the desirable cutoff ``k`` in the metric **NDCG@k** that we aim at optimizing the ranker for. The optimal setting for this parameter is likely to be slightly higher than ``k`` (e.g., ``k + 3``) to include more pairs of documents to train on, but perhaps not too high to avoid deviating too much from the desired target metric **NDCG@k**
  int lambdarank_truncation_level = 30;

  // desc = used only in ``lambdarank`` application
  // desc = set this to ``true`` to normalize the lambdas for different queries, and improve the performance for unbalanced data
  // desc = set this to ``false`` to enforce the original lambdarank algorithm
  bool lambdarank_norm = true;

  // type = multi-double
  // default = 0,1,3,7,15,31,63,...,2^30-1
  // desc = used only in ``lambdarank`` application
  // desc = relevant gain for labels. For example, the gain of label ``2`` is ``3`` in case of default label gains
  // desc = separate by ``,``
  std::vector<double> label_gain;

  // check = >=0.0
  // desc = used only in ``lambdarank`` application when positional information is provided and position bias is modeled
  // desc = larger values reduce the inferred position bias factors
  // desc = *New in version 4.1.0*
  double lambdarank_position_bias_regularization = 0.0;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Metric Parameters
  #endif  // __NVCC__

  // [no-automatically-extract]
  // [no-save]
  // alias = metrics, metric_types
  // default = ""
  // type = multi-enum
  // desc = metric(s) to be evaluated on the evaluation set(s)
  // descl2 = ``""`` (empty string or not specified) means that metric corresponding to specified ``objective`` will be used (this is possible only for pre-defined objective functions, otherwise no evaluation metric will be added)
  // descl2 = ``"None"`` (string, **not** a ``None`` value) means that no metric will be registered, aliases: ``na``, ``null``, ``custom``
  // descl2 = ``l1``, absolute loss, aliases: ``mean_absolute_error``, ``mae``, ``regression_l1``
  // descl2 = ``l2``, square loss, aliases: ``mean_squared_error``, ``mse``, ``regression_l2``, ``regression``
  // descl2 = ``rmse``, root square loss, aliases: ``root_mean_squared_error``, ``l2_root``
  // descl2 = ``quantile``, `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  // descl2 = ``mape``, `MAPE loss <https://en.wikipedia.org/wiki/Mean_absolute_percentage_error>`__, aliases: ``mean_absolute_percentage_error``
  // descl2 = ``huber``, `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__
  // descl2 = ``fair``, `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  // descl2 = ``poisson``, negative log-likelihood for `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__
  // descl2 = ``gamma``, negative log-likelihood for **Gamma** regression
  // descl2 = ``gamma_deviance``, residual deviance for **Gamma** regression
  // descl2 = ``tweedie``, negative log-likelihood for **Tweedie** regression
  // descl2 = ``ndcg``, `NDCG <https://en.wikipedia.org/wiki/Discounted_cumulative_gain#Normalized_DCG>`__, aliases: ``lambdarank``, ``rank_xendcg``, ``xendcg``, ``xe_ndcg``, ``xe_ndcg_mart``, ``xendcg_mart``
  // descl2 = ``map``, `MAP <https://makarandtapaswi.wordpress.com/2012/07/02/intuition-behind-average-precision-and-map/>`__, aliases: ``mean_average_precision``
  // descl2 = ``auc``, `AUC <https://en.wikipedia.org/wiki/Receiver_operating_characteristic#Area_under_the_curve>`__
  // descl2 = ``average_precision``, `average precision score <https://scikit-learn.org/stable/modules/generated/sklearn.metrics.average_precision_score.html>`__
  // descl2 = ``r2``, `R-squared <https://scikit-learn.org/stable/modules/generated/sklearn.metrics.r2_score.html>`__ (*New in version 4.7.0*)
  // descl2 = ``binary_logloss``, `log loss <https://en.wikipedia.org/wiki/Cross_entropy>`__, aliases: ``binary``
  // descl2 = ``binary_error``, for one sample: ``0`` for correct classification, ``1`` for error classification
  // descl2 = ``auc_mu``, `AUC-mu <https://proceedings.mlr.press/v97/kleiman19a.html>`__
  // descl2 = ``multi_logloss``, log loss for multi-class classification, aliases: ``multiclass``, ``softmax``, ``multiclassova``, ``multiclass_ova``, ``ova``, ``ovr``
  // descl2 = ``multi_error``, error rate for multi-class classification
  // descl2 = ``cross_entropy``, cross-entropy (with optional linear weights), aliases: ``xentropy``
  // descl2 = ``cross_entropy_lambda``, "intensity-weighted" cross-entropy, aliases: ``xentlambda``
  // descl2 = ``kullback_leibler``, `Kullback-Leibler divergence <https://en.wikipedia.org/wiki/Kullback%E2%80%93Leibler_divergence>`__, aliases: ``kldiv``
  // desc = support multiple metrics, separated by ``,``
  std::vector<std::string> metric;

  // [no-save]
  // check = >0
  // alias = output_freq
  // desc = frequency for metric output
  // desc = **Note**: can be used only in CLI version
  int metric_freq = 1;

  // [no-save]
  // alias = training_metric, is_training_metric, train_metric
  // desc = set this to ``true`` to output metric result over training dataset
  // desc = **Note**: can be used only in CLI version
  bool is_provide_training_metric = false;

  // type = multi-int
  // default = 1,2,3,4,5
  // alias = ndcg_eval_at, ndcg_at, map_eval_at, map_at
  // desc = used only with ``ndcg`` and ``map`` metrics
  // desc = `NDCG <https://en.wikipedia.org/wiki/Discounted_cumulative_gain#Normalized_DCG>`__ and `MAP <https://makarandtapaswi.wordpress.com/2012/07/02/intuition-behind-average-precision-and-map/>`__ evaluation positions, separated by ``,``
  std::vector<int> eval_at;

  // check = >0
  // desc = used only with ``multi_error`` metric
  // desc = threshold for top-k multi-error metric
  // desc = the error on each sample is ``0`` if the true class is among the top ``multi_error_top_k`` predictions, and ``1`` otherwise
  // descl2 = more precisely, the error on a sample is ``0`` if there are at least ``num_classes - multi_error_top_k`` predictions strictly less than the prediction on the true class
  // desc = when ``multi_error_top_k=1`` this is equivalent to the usual multi-error metric
  int multi_error_top_k = 1;

  // type = multi-double
  // default = None
  // desc = used only with ``auc_mu`` metric
  // desc = list representing flattened matrix (in row-major order) giving loss weights for classification errors
  // desc = list should have ``n * n`` elements, where ``n`` is the number of classes
  // desc = the matrix co-ordinate ``[i, j]`` should correspond to the ``i * n + j``-th element of the list
  // desc = if not specified, will use equal weights for all classes
  std::vector<double> auc_mu_weights;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Network Parameters
  #endif  // __NVCC__

  // check = >0
  // alias = num_machine
  // desc = the number of machines for distributed learning application
  // desc = this parameter is needed to be set in both **socket** and **MPI** versions
  int num_machines = 1;

  // check = >0
  // default = 12400 (random for Dask-package)
  // alias = local_port, port
  // desc = TCP listen port for local machines
  // desc = **Note**: don't forget to allow this port in firewall settings before training
  int local_listen_port = 12400;

  // check = >0
  // desc = socket time-out in minutes
  int time_out = 120;

  // alias = machine_list_file, machine_list, mlist
  // desc = path of file that lists machines for this distributed learning application
  // desc = each line contains one IP and one port for one machine. The format is ``ip port`` (space as a separator)
  // desc = **Note**: can be used only in CLI version
  std::string machine_list_filename = "";

  // alias = workers, nodes
  // desc = list of machines in the following format: ``ip1:port1,ip2:port2``
  std::string machines = "";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region GPU Parameters
  #endif  // __NVCC__

  // desc = used only with ``gpu`` device type
  // desc = OpenCL platform ID. Usually each GPU vendor exposes one OpenCL platform
  // desc = ``-1`` means the system-wide default platform
  // desc = **Note**: refer to `GPU Targets <./GPU-Targets.rst#query-opencl-devices-in-your-system>`__ for more details
  int gpu_platform_id = -1;

  // desc = OpenCL device ID in the specified platform or CUDA device ID. Each GPU in the selected platform has a unique device ID
  // desc = ``-1`` means the default device in the selected platform
  // desc = in multi-GPU case (``num_gpu>1``) means ID of the master GPU
  // desc = **Note**: refer to `GPU Targets <./GPU-Targets.rst#query-opencl-devices-in-your-system>`__ for more details
  int gpu_device_id = -1;

  // desc = list of CUDA device IDs
  // desc = **Note**: can be used only in CUDA implementation (``device_type="cuda"``) and when ``num_gpu>1``
  // desc = if empty, the devices with the smallest IDs will be used
  // desc = *New in version 4.7.0*
  std::string gpu_device_id_list = "";

  // desc = set this to ``true`` to use double precision math on GPU (by default single precision is used)
  // desc = **Note**: can be used only in OpenCL implementation (``device_type="gpu"``), in CUDA implementation only double precision is currently supported
  bool gpu_use_dp = false;

  // check = >0
  // desc = number of GPUs used for training in this node
  // desc = **Note**: can be used only in CUDA implementation (``device_type="cuda"``)
  // desc = if ``0``, only 1 GPU will be used
  // desc = used in both single-machine and distributed learning applications
  // desc = in distributed learning application, each machine can use different number of GPUs
  int num_gpu = 1;

  #ifndef __NVCC__
  #pragma endregion

  #pragma endregion
  #endif  // __NVCC__

  size_t file_load_progress_interval_bytes = size_t(10) * 1024 * 1024 * 1024;

  bool is_parallel = false;
  bool is_data_based_parallel = false;
  LIGHTGBM_EXPORT void Set(const std::unordered_map<std::string, std::string>& params);
  static const std::unordered_map<std::string, std::string>& alias_table();
  static const std::unordered_map<std::string, std::vector<std::string>>& parameter2aliases();
  static const std::unordered_set<std::string>& parameter_set();
  std::vector<std::vector<double>> auc_mu_weights_matrix;
  std::vector<std::vector<int>> interaction_constraints_vector;
  static const std::unordered_map<std::string, std::string>& ParameterTypes();
  static const std::string DumpAliases();

 private:
  void CheckParamConflict(const std::unordered_map<std::string, std::string>& params);
  void GetMembersFromString(const std::unordered_map<std::string, std::string>& params);
  std::string SaveMembersToString() const;
  void GetAucMuWeights();
  void GetInteractionConstraints();
};

inline bool Config::GetString(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, std::string* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    *out = params.at(name);
    return true;
  }
  return false;
}

inline bool Config::GetInt(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, int* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    if (!Common::AtoiAndCheck(params.at(name).c_str(), out)) {
      Log::Fatal("Parameter %s should be of type int, got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::GetDouble(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, double* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    if (!Common::AtofAndCheck(params.at(name).c_str(), out)) {
      Log::Fatal("Parameter %s should be of type double, got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::GetBool(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, bool* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    std::string value = params.at(name);
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("false") || value == std::string("-")) {
      *out = false;
    } else if (value == std::string("true") || value == std::string("+")) {
      *out = true;
    } else {
      Log::Fatal("Parameter %s should be \"true\"/\"+\" or \"false\"/\"-\", got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::SortAlias(const std::string& x, const std::string& y) {
  return x.size() < y.size() || (x.size() == y.size() && x < y);
}

struct ParameterAlias {
  static void KeyAliasTransform(std::unordered_map<std::string, std::string>* params) {
    std::unordered_map<std::string, std::string> tmp_map;
    for (const auto& pair : *params) {
      auto alias = Config::alias_table().find(pair.first);
      if (alias != Config::alias_table().end()) {  // found alias
        auto alias_set = tmp_map.find(alias->second);
        if (alias_set != tmp_map.end()) {  // alias already set
          if (Config::SortAlias(alias_set->second, pair.first)) {
            Log::Warning("%s is set with %s=%s, %s=%s will be ignored. Current value: %s=%s",
                         alias->second.c_str(), alias_set->second.c_str(), params->at(alias_set->second).c_str(),
                         pair.first.c_str(), pair.second.c_str(), alias->second.c_str(), params->at(alias_set->second).c_str());
          } else {
            Log::Warning("%s is set with %s=%s, will be overridden by %s=%s. Current value: %s=%s",
                         alias->second.c_str(), alias_set->second.c_str(), params->at(alias_set->second).c_str(),
                         pair.first.c_str(), pair.second.c_str(), alias->second.c_str(), pair.second.c_str());
            tmp_map[alias->second] = pair.first;
          }
        } else {  // alias not set
          tmp_map.emplace(alias->second, pair.first);
        }
      } else if (Config::parameter_set().find(pair.first) == Config::parameter_set().end()) {
        Log::Warning("Unknown parameter: %s", pair.first.c_str());
      }
    }
    for (const auto& pair : tmp_map) {
      auto alias = params->find(pair.first);
      if (alias == params->end()) {  // not find
        params->emplace(pair.first, params->at(pair.second));
        params->erase(pair.second);
      } else {
        Log::Warning("%s is set=%s, %s=%s will be ignored. Current value: %s=%s",
                     pair.first.c_str(), alias->second.c_str(), pair.second.c_str(), params->at(pair.second).c_str(),
                     pair.first.c_str(), alias->second.c_str());
      }
    }
  }
};

inline std::string ParseObjectiveAlias(const std::string& type) {
  if (type == std::string("regression") || type == std::string("regression_l2")
    || type == std::string("mean_squared_error") || type == std::string("mse") || type == std::string("l2")
    || type == std::string("l2_root") || type == std::string("root_mean_squared_error") || type == std::string("rmse")) {
    return "regression";
  } else if (type == std::string("regression_l1") || type == std::string("mean_absolute_error")
    || type == std::string("l1") || type == std::string("mae")) {
    return "regression_l1";
  } else if (type == std::string("multiclass") || type == std::string("softmax")) {
    return "multiclass";
  } else if (type == std::string("multiclassova") || type == std::string("multiclass_ova") || type == std::string("ova") || type == std::string("ovr")) {
    return "multiclassova";
  } else if (type == std::string("xentropy") || type == std::string("cross_entropy")) {
    return "cross_entropy";
  } else if (type == std::string("xentlambda") || type == std::string("cross_entropy_lambda")) {
    return "cross_entropy_lambda";
  } else if (type == std::string("mean_absolute_percentage_error") || type == std::string("mape")) {
    return "mape";
  } else if (type == std::string("rank_xendcg") || type == std::string("xendcg") || type == std::string("xe_ndcg")
             || type == std::string("xe_ndcg_mart") || type == std::string("xendcg_mart")) {
    return "rank_xendcg";
  } else if (type == std::string("none") || type == std::string("null") || type == std::string("custom") || type == std::string("na")) {
    return "custom";
  }
  return type;
}

inline std::string ParseMetricAlias(const std::string& type) {
  if (type == std::string("regression") || type == std::string("regression_l2") || type == std::string("l2") || type == std::string("mean_squared_error") || type == std::string("mse")) {
    return "l2";
  } else if (type == std::string("l2_root") || type == std::string("root_mean_squared_error") || type == std::string("rmse")) {
    return "rmse";
  } else if (type == std::string("regression_l1") || type == std::string("l1") || type == std::string("mean_absolute_error") || type == std::string("mae")) {
    return "l1";
  } else if (type == std::string("binary_logloss") || type == std::string("binary")) {
    return "binary_logloss";
  } else if (type == std::string("ndcg") || type == std::string("lambdarank") || type == std::string("rank_xendcg")
             || type == std::string("xendcg") || type == std::string("xe_ndcg") || type == std::string("xe_ndcg_mart") || type == std::string("xendcg_mart")) {
    return "ndcg";
  } else if (type == std::string("map") || type == std::string("mean_average_precision")) {
    return "map";
  } else if (type == std::string("multi_logloss") || type == std::string("multiclass") || type == std::string("softmax") || type == std::string("multiclassova") || type == std::string("multiclass_ova") || type == std::string("ova") || type == std::string("ovr")) {
    return "multi_logloss";
  } else if (type == std::string("xentropy") || type == std::string("cross_entropy")) {
    return "cross_entropy";
  } else if (type == std::string("xentlambda") || type == std::string("cross_entropy_lambda")) {
    return "cross_entropy_lambda";
  } else if (type == std::string("kldiv") || type == std::string("kullback_leibler")) {
    return "kullback_leibler";
  } else if (type == std::string("mean_absolute_percentage_error") || type == std::string("mape")) {
    return "mape";
  } else if (type == std::string("none") || type == std::string("null") || type == std::string("custom") || type == std::string("na")) {
    return "custom";
  }
  return type;
}

}   // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_algorithms.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_

#ifdef USE_CUDA

#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif
#include <stdio.h>

#include <LightGBM/bin.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/utils/log.h>

#include <algorithm>

#define GLOBAL_PREFIX_SUM_BLOCK_SIZE (1024)
#define BITONIC_SORT_NUM_ELEMENTS (1024)
#define BITONIC_SORT_DEPTH (11)
#define BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE (10)

namespace LightGBM {

template <typename T>
__device__ __forceinline__ T ShufflePrefixSum(T value, T* shared_mem_buffer) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
    const T other_value = __shfl_up_sync(mask, value, offset);
    if (warpLane >= offset) {
      value += other_value;
    }
  }
  if (warpLane == warpSize - 1) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  if (warpID == 0) {
    T warp_sum = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
      const T other_warp_sum = __shfl_up_sync(mask, warp_sum, offset);
      if (warpLane >= offset) {
        warp_sum += other_warp_sum;
      }
    }
    shared_mem_buffer[warpLane] = warp_sum;
  }
  __syncthreads();
  const T warp_base = warpID == 0 ? 0 : shared_mem_buffer[warpID - 1];
  return warp_base + value;
}

template <typename T>
__device__ __forceinline__ T ShufflePrefixSumExclusive(T value, T* shared_mem_buffer) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
    const T other_value = __shfl_up_sync(mask, value, offset);
    if (warpLane >= offset) {
      value += other_value;
    }
  }
  if (warpLane == warpSize - 1) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  if (warpID == 0) {
    T warp_sum = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
      const T other_warp_sum = __shfl_up_sync(mask, warp_sum, offset);
      if (warpLane >= offset) {
        warp_sum += other_warp_sum;
      }
    }
    shared_mem_buffer[warpLane] = warp_sum;
  }
  __syncthreads();
  const T warp_base = warpID == 0 ? 0 : shared_mem_buffer[warpID - 1];
  const T inclusive_result = warp_base + value;
  if (threadIdx.x % warpSize == warpSize - 1) {
    shared_mem_buffer[warpLane] = inclusive_result;
  }
  __syncthreads();
  T exclusive_result = __shfl_up_sync(mask, inclusive_result, 1);
  if (threadIdx.x == 0) {
    exclusive_result = 0;
  } else if (threadIdx.x % warpSize == 0) {
    exclusive_result = shared_mem_buffer[warpLane - 1];
  }
  return exclusive_result;
}

template <typename T>
void ShufflePrefixSumGlobal(T* values, size_t len, T* block_prefix_sum_buffer);

template <typename VAL_T, typename REDUCE_T, typename INDEX_T>
void GlobalInclusiveArgPrefixSum(const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, size_t n);

template <typename T>
__device__ __forceinline__ T ShuffleReduceSumWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = 0xffffffff;
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      value += __shfl_down_sync(mask, value, offset);
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceSum(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceSumWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    value = ShuffleReduceSumWarp<T>(value, num_warp);
  }
  return value;
}

template <typename T>
__device__ __forceinline__ T ShuffleReduceMaxWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = 0xffffffff;
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      value = max(value, __shfl_down_sync(mask, value, offset));
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceMax(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceMaxWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    value = ShuffleReduceMaxWarp<T>(value, num_warp);
  }
  return value;
}

// calculate prefix sum values within an 1-dimensional block in global memory, exclusively
template <typename T>
__device__ __forceinline__ void GlobalMemoryPrefixSum(T* array, const size_t len) {
  const size_t num_values_per_thread = (len + blockDim.x - 1) / blockDim.x;
  const size_t start = threadIdx.x * num_values_per_thread;
  const size_t end = min(start + num_values_per_thread, len);
  T thread_sum = 0;
  for (size_t index = start; index < end; ++index) {
    thread_sum += array[index];
  }
  __shared__ T shared_mem[WARPSIZE];
  const T thread_base = ShufflePrefixSumExclusive<T>(thread_sum, shared_mem);
  if (start < end) {
    array[start] += thread_base;
  }
  for (size_t index = start + 1; index < end; ++index) {
    array[index] += array[index - 1];
  }
}

template <typename T>
__device__ __forceinline__ T ShuffleReduceMinWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = (0xffffffff >> (warpSize - len));
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      const T other_value = __shfl_down_sync(mask, value, offset);
      value = (other_value < value) ? other_value : value;
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceMin(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceMinWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : shared_mem_buffer[0]);
    value = ShuffleReduceMinWarp<T>(value, num_warp);
  }
  return value;
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceMinGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__device__ __forceinline__ void BitonicArgSort_1024(const VAL_T* scores, INDEX_T* indices, const INDEX_T num_items) {
  INDEX_T depth = 1;
  INDEX_T num_items_aligend = 1;
  INDEX_T num_items_ref = num_items - 1;
  while (num_items_ref > 0) {
    num_items_ref >>= 1;
    num_items_aligend <<= 1;
    ++depth;
  }
  for (INDEX_T outer_depth = depth - 1; outer_depth >= 1; --outer_depth) {
    const INDEX_T outer_segment_length = 1 << (depth - outer_depth);
    const INDEX_T outer_segment_index = threadIdx.x / outer_segment_length;
    const bool ascending = ASCENDING ? (outer_segment_index % 2 == 0) : (outer_segment_index % 2 > 0);
    for (INDEX_T inner_depth = outer_depth; inner_depth < depth; ++inner_depth) {
      const INDEX_T segment_length = 1 << (depth - inner_depth);
      const INDEX_T half_segment_length = segment_length >> 1;
      const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
      if (threadIdx.x < num_items_aligend) {
        if (half_segment_index % 2 == 0) {
          const INDEX_T index_to_compare = threadIdx.x + half_segment_length;
          if ((scores[indices[threadIdx.x]] > scores[indices[index_to_compare]]) == ascending) {
            const INDEX_T index = indices[threadIdx.x];
            indices[threadIdx.x] = indices[index_to_compare];
            indices[index_to_compare] = index;
          }
        }
      }
      __syncthreads();
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__device__ __forceinline__ void BitonicArgSort_2048(const VAL_T* scores, INDEX_T* indices) {
  for (INDEX_T base = 0; base < 2048; base += 1024) {
    for (INDEX_T outer_depth = 10; outer_depth >= 1; --outer_depth) {
      const INDEX_T outer_segment_length = 1 << (11 - outer_depth);
      const INDEX_T outer_segment_index = threadIdx.x / outer_segment_length;
      const bool ascending = ((base == 0) ^ ASCENDING) ? (outer_segment_index % 2 > 0) : (outer_segment_index % 2 == 0);
      for (INDEX_T inner_depth = outer_depth; inner_depth < 11; ++inner_depth) {
        const INDEX_T segment_length = 1 << (11 - inner_depth);
        const INDEX_T half_segment_length = segment_length >> 1;
        const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const INDEX_T index_to_compare = threadIdx.x + half_segment_length + base;
          if ((scores[indices[threadIdx.x + base]] > scores[indices[index_to_compare]]) == ascending) {
            const INDEX_T index = indices[threadIdx.x + base];
            indices[threadIdx.x + base] = indices[index_to_compare];
            indices[index_to_compare] = index;
          }
        }
        __syncthreads();
      }
    }
  }
  const unsigned int index_to_compare = threadIdx.x + 1024;
  if (scores[indices[index_to_compare]] > scores[indices[threadIdx.x]]) {
    const INDEX_T temp_index = indices[index_to_compare];
    indices[index_to_compare] = indices[threadIdx.x];
    indices[threadIdx.x] = temp_index;
  }
  __syncthreads();
  for (INDEX_T base = 0; base < 2048; base += 1024) {
    for (INDEX_T inner_depth = 1; inner_depth < 11; ++inner_depth) {
      const INDEX_T segment_length = 1 << (11 - inner_depth);
      const INDEX_T half_segment_length = segment_length >> 1;
      const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
      if (half_segment_index % 2 == 0) {
        const INDEX_T index_to_compare = threadIdx.x + half_segment_length + base;
        if (scores[indices[threadIdx.x + base]] < scores[indices[index_to_compare]]) {
          const INDEX_T index = indices[threadIdx.x + base];
          indices[threadIdx.x + base] = indices[index_to_compare];
          indices[index_to_compare] = index;
        }
      }
      __syncthreads();
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING, uint32_t BLOCK_DIM, uint32_t MAX_DEPTH>
__device__ void BitonicArgSortDevice(const VAL_T* values, INDEX_T* indices, const int len) {
  __shared__ VAL_T shared_values[BLOCK_DIM];
  __shared__ INDEX_T shared_indices[BLOCK_DIM];
  int len_to_shift = len - 1;
  int max_depth = 1;
  while (len_to_shift > 0) {
    len_to_shift >>= 1;
    ++max_depth;
  }
  const int num_blocks = (len + static_cast<int>(BLOCK_DIM) - 1) / static_cast<int>(BLOCK_DIM);
  for (int block_index = 0; block_index < num_blocks; ++block_index) {
    const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
    if (this_index < len) {
      shared_values[threadIdx.x] = values[this_index];
      shared_indices[threadIdx.x] = this_index;
    } else {
      shared_indices[threadIdx.x] = len;
    }
    __syncthreads();
    for (int depth = max_depth - 1; depth > max_depth - static_cast<int>(MAX_DEPTH); --depth) {
      const int segment_length = (1 << (max_depth - depth));
      const int segment_index = this_index / segment_length;
      const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
      {
        const int half_segment_length = (segment_length >> 1);
        const int half_segment_index = this_index / half_segment_length;
        const int num_total_segment = (len + segment_length - 1) / segment_length;
        const int offset = (segment_index == num_total_segment - 1 && ascending == ASCENDING) ?
          (num_total_segment * segment_length - len) : 0;
        if (half_segment_index % 2 == 0) {
          const int segment_start = segment_index * segment_length;
          if (this_index >= offset + segment_start) {
            const int other_index = static_cast<int>(threadIdx.x) + half_segment_length - offset;
            const INDEX_T this_data_index = shared_indices[threadIdx.x];
            const INDEX_T other_data_index = shared_indices[other_index];
            const VAL_T this_value = shared_values[threadIdx.x];
            const VAL_T other_value = shared_values[other_index];
            if (other_data_index < len && (this_value > other_value) == ascending) {
              shared_indices[threadIdx.x] = other_data_index;
              shared_indices[other_index] = this_data_index;
              shared_values[threadIdx.x] = other_value;
              shared_values[other_index] = this_value;
            }
          }
        }
        __syncthreads();
      }
      for (int inner_depth = depth + 1; inner_depth < max_depth; ++inner_depth) {
        const int half_segment_length = (1 << (max_depth - inner_depth - 1));
        const int half_segment_index = this_index / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const int other_index = static_cast<int>(threadIdx.x) + half_segment_length;
          const INDEX_T this_data_index = shared_indices[threadIdx.x];
          const INDEX_T other_data_index = shared_indices[other_index];
          const VAL_T this_value = shared_values[threadIdx.x];
          const VAL_T other_value = shared_values[other_index];
          if (other_data_index < len && (this_value > other_value) == ascending) {
            shared_indices[threadIdx.x] = other_data_index;
            shared_indices[other_index] = this_data_index;
            shared_values[threadIdx.x] = other_value;
            shared_values[other_index] = this_value;
          }
        }
        __syncthreads();
      }
    }
    if (this_index < len) {
      indices[this_index] = shared_indices[threadIdx.x];
    }
    __syncthreads();
  }
  for (int depth = max_depth - static_cast<int>(MAX_DEPTH); depth >= 1; --depth) {
    const int segment_length = (1 << (max_depth - depth));
    {
      const int num_total_segment = (len + segment_length - 1) / segment_length;
      const int half_segment_length = (segment_length >> 1);
      for (int block_index = 0; block_index < num_blocks; ++block_index) {
        const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
        const int segment_index = this_index / segment_length;
        const int half_segment_index = this_index / half_segment_length;
        const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
        const int offset = (segment_index == num_total_segment - 1 && ascending == ASCENDING) ?
          (num_total_segment * segment_length - len) : 0;
        if (half_segment_index % 2 == 0) {
          const int segment_start = segment_index * segment_length;
          if (this_index >= offset + segment_start) {
            const int other_index = this_index + half_segment_length - offset;
            if (other_index < len) {
              const INDEX_T this_data_index = indices[this_index];
              const INDEX_T other_data_index = indices[other_index];
              const VAL_T this_value = values[this_data_index];
              const VAL_T other_value = values[other_data_index];
              if ((this_value > other_value) == ascending) {
                indices[this_index] = other_data_index;
                indices[other_index] = this_data_index;
              }
            }
          }
        }
      }
      __syncthreads();
    }
    for (int inner_depth = depth + 1; inner_depth <= max_depth - static_cast<int>(MAX_DEPTH); ++inner_depth) {
      const int half_segment_length = (1 << (max_depth - inner_depth - 1));
      for (int block_index = 0; block_index < num_blocks; ++block_index) {
        const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
        const int segment_index = this_index / segment_length;
        const int half_segment_index = this_index / half_segment_length;
        const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
        if (half_segment_index % 2 == 0) {
          const int other_index = this_index + half_segment_length;
          if (other_index < len) {
            const INDEX_T this_data_index = indices[this_index];
            const INDEX_T other_data_index = indices[other_index];
            const VAL_T this_value = values[this_data_index];
            const VAL_T other_value = values[other_data_index];
            if ((this_value > other_value) == ascending) {
              indices[this_index] = other_data_index;
              indices[other_index] = this_data_index;
            }
          }
        }
        __syncthreads();
      }
    }
    for (int block_index = 0; block_index < num_blocks; ++block_index) {
      const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
      const int segment_index = this_index / segment_length;
      const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
      if (this_index < len) {
        const INDEX_T index = indices[this_index];
        shared_values[threadIdx.x] = values[index];
        shared_indices[threadIdx.x] = index;
      } else {
        shared_indices[threadIdx.x] = len;
      }
      __syncthreads();
      for (int inner_depth = max_depth - static_cast<int>(MAX_DEPTH) + 1; inner_depth < max_depth; ++inner_depth) {
        const int half_segment_length = (1 << (max_depth - inner_depth - 1));
        const int half_segment_index = this_index / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const int other_index = static_cast<int>(threadIdx.x) + half_segment_length;
          const INDEX_T this_data_index = shared_indices[threadIdx.x];
          const INDEX_T other_data_index = shared_indices[other_index];
          const VAL_T this_value = shared_values[threadIdx.x];
          const VAL_T other_value = shared_values[other_index];
          if (other_data_index < len && (this_value > other_value) == ascending) {
            shared_indices[threadIdx.x] = other_data_index;
            shared_indices[other_index] = this_data_index;
            shared_values[threadIdx.x] = other_value;
            shared_values[other_index] = this_value;
          }
        }
        __syncthreads();
      }
      if (this_index < len) {
        indices[this_index] = shared_indices[threadIdx.x];
      }
      __syncthreads();
    }
  }
}

void BitonicArgSortItemsGlobal(
  const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
void BitonicArgSortGlobal(const VAL_T* values, INDEX_T* indices, const size_t len);

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceSumGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceDotProdGlobal(const VAL_T* values1, const VAL_T* values2, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename REDUCE_VAL_T, typename INDEX_T>
__device__ void ShuffleSortedPrefixSumDevice(const VAL_T* in_values,
                                const INDEX_T* sorted_indices,
                                REDUCE_VAL_T* out_values,
                                const INDEX_T num_data) {
  __shared__ REDUCE_VAL_T shared_buffer[WARPSIZE];
  const INDEX_T num_data_per_thread = (num_data + static_cast<INDEX_T>(blockDim.x) - 1) / static_cast<INDEX_T>(blockDim.x);
  const INDEX_T start = num_data_per_thread * static_cast<INDEX_T>(threadIdx.x);
  const INDEX_T end = min(start + num_data_per_thread, num_data);
  REDUCE_VAL_T thread_sum = 0;
  for (INDEX_T index = start; index < end; ++index) {
    thread_sum += static_cast<REDUCE_VAL_T>(in_values[sorted_indices[index]]);
  }
  __syncthreads();
  thread_sum = ShufflePrefixSumExclusive<REDUCE_VAL_T>(thread_sum, shared_buffer);
  const REDUCE_VAL_T thread_base = shared_buffer[threadIdx.x];
  for (INDEX_T index = start; index < end; ++index) {
    out_values[index] = thread_base + static_cast<REDUCE_VAL_T>(in_values[sorted_indices[index]]);
  }
  __syncthreads();
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename WEIGHT_REDUCE_T, bool ASCENDING, bool USE_WEIGHT>
__global__ void PercentileGlobalKernel(const VAL_T* values,
                                       const WEIGHT_T* weights,
                                       const INDEX_T* sorted_indices,
                                       const WEIGHT_REDUCE_T* weights_prefix_sum,
                                       const double alpha,
                                       const INDEX_T len,
                                       VAL_T* out_value) {
  if (!USE_WEIGHT) {
    const double float_pos = (1.0f - alpha) * len;
    const INDEX_T pos = static_cast<INDEX_T>(float_pos);
    if (pos < 1) {
      *out_value = values[sorted_indices[0]];
    } else if (pos >= len) {
      *out_value = values[sorted_indices[len - 1]];
    } else {
      const double bias = float_pos - static_cast<double>(pos);
      const VAL_T v1 = values[sorted_indices[pos - 1]];
      const VAL_T v2 = values[sorted_indices[pos]];
      *out_value = static_cast<VAL_T>(v1 - (v1 - v2) * bias);
    }
  } else {
    const WEIGHT_REDUCE_T threshold = weights_prefix_sum[len - 1] * (1.0f - alpha);
    __shared__ INDEX_T pos;
    if (threadIdx.x == 0) {
      pos = len;
    }
    __syncthreads();
    for (INDEX_T index = static_cast<INDEX_T>(threadIdx.x); index < len; index += static_cast<INDEX_T>(blockDim.x)) {
      if (weights_prefix_sum[index] > threshold && (index == 0 || weights_prefix_sum[index - 1] <= threshold)) {
        pos = index;
      }
    }
    __syncthreads();
    pos = min(pos, len - 1);
    if (pos == 0 || pos == len - 1) {
      *out_value = values[pos];
    }
    const VAL_T v1 = values[sorted_indices[pos - 1]];
    const VAL_T v2 = values[sorted_indices[pos]];
    *out_value = static_cast<VAL_T>(v1 - (v1 - v2) * (threshold - weights_prefix_sum[pos - 1]) / (weights_prefix_sum[pos] - weights_prefix_sum[pos - 1]));
  }
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename WEIGHT_REDUCE_T, bool ASCENDING, bool USE_WEIGHT>
void PercentileGlobal(const VAL_T* values,
                      const WEIGHT_T* weights,
                      INDEX_T* indices,
                      WEIGHT_REDUCE_T* weights_prefix_sum,
                      WEIGHT_REDUCE_T* weights_prefix_sum_buffer,
                      const double alpha,
                      const INDEX_T len,
                      VAL_T* cuda_out_value) {
  if (len <= 1) {
    CopyFromCUDADeviceToCUDADevice<VAL_T>(cuda_out_value, values, 1, __FILE__, __LINE__);
  }
  BitonicArgSortGlobal<VAL_T, INDEX_T, ASCENDING>(values, indices, len);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (USE_WEIGHT) {
    GlobalInclusiveArgPrefixSum<WEIGHT_T, WEIGHT_REDUCE_T, INDEX_T>(indices, weights, weights_prefix_sum, weights_prefix_sum_buffer, static_cast<size_t>(len));
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  PercentileGlobalKernel<VAL_T, INDEX_T, WEIGHT_T, WEIGHT_REDUCE_T, ASCENDING, USE_WEIGHT><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, weights, indices, weights_prefix_sum, alpha, len, cuda_out_value);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename REDUCE_WEIGHT_T, bool ASCENDING, bool USE_WEIGHT>
__device__ VAL_T PercentileDevice(const VAL_T* values,
                                  const WEIGHT_T* weights,
                                  INDEX_T* indices,
                                  REDUCE_WEIGHT_T* weights_prefix_sum,
                                  const double alpha,
                                  const INDEX_T len) {
  if (len <= 1) {
    return values[0];
  }
  if (!USE_WEIGHT) {
    BitonicArgSortDevice<VAL_T, INDEX_T, ASCENDING, BITONIC_SORT_NUM_ELEMENTS / 2, 10>(values, indices, len);
    const double float_pos = (1.0f - alpha) * len;
    const INDEX_T pos = static_cast<INDEX_T>(float_pos);
    if (pos < 1) {
      return values[indices[0]];
    } else if (pos >= len) {
      return values[indices[len - 1]];
    } else {
      const double bias = float_pos - pos;
      const VAL_T v1 = values[indices[pos - 1]];
      const VAL_T v2 = values[indices[pos]];
      return static_cast<VAL_T>(v1 - (v1 - v2) * bias);
    }
  } else {
    BitonicArgSortDevice<VAL_T, INDEX_T, ASCENDING, BITONIC_SORT_NUM_ELEMENTS / 4, 9>(values, indices, len);
    ShuffleSortedPrefixSumDevice<WEIGHT_T, REDUCE_WEIGHT_T, INDEX_T>(weights, indices, weights_prefix_sum, len);
    const REDUCE_WEIGHT_T threshold = weights_prefix_sum[len - 1] * (1.0f - alpha);
    __shared__ INDEX_T pos;
    if (threadIdx.x == 0) {
      pos = len;
    }
    __syncthreads();
    for (INDEX_T index = static_cast<INDEX_T>(threadIdx.x); index < len; index += static_cast<INDEX_T>(blockDim.x)) {
      if (weights_prefix_sum[index] > threshold && (index == 0 || weights_prefix_sum[index - 1] <= threshold)) {
        pos = index;
      }
    }
    __syncthreads();
    pos = min(pos, len - 1);
    if (pos == 0 || pos == len - 1) {
      return values[pos];
    }
    const VAL_T v1 = values[indices[pos - 1]];
    const VAL_T v2 = values[indices[pos]];
    return static_cast<VAL_T>(v1 - (v1 - v2) * (threshold - weights_prefix_sum[pos - 1]) / (weights_prefix_sum[pos] - weights_prefix_sum[pos - 1]));
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_column_data.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/config.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <memory>
#include <cstdint>
#include <vector>

namespace LightGBM {

class CUDAColumnData {
 public:
  CUDAColumnData(const data_size_t num_data, const int gpu_device_id);

  ~CUDAColumnData();

  void Init(const int num_columns,
            const std::vector<const void*>& column_data,
            const std::vector<BinIterator*>& column_bin_iterator,
            const std::vector<uint8_t>& column_bit_type,
            const std::vector<uint32_t>& feature_max_bin,
            const std::vector<uint32_t>& feature_min_bin,
            const std::vector<uint32_t>& feature_offset,
            const std::vector<uint32_t>& feature_most_freq_bin,
            const std::vector<uint32_t>& feature_default_bin,
            const std::vector<uint8_t>& feature_missing_is_zero,
            const std::vector<uint8_t>& feature_missing_is_na,
            const std::vector<uint8_t>& feature_mfb_is_zero,
            const std::vector<uint8_t>& feature_mfb_is_na,
            const std::vector<int>& feature_to_column);

  const uint8_t* GetColumnData(const int column_index) const { return data_by_column_[column_index]->RawData(); }

  void CopySubrow(const CUDAColumnData* full_set, const data_size_t* used_indices, const data_size_t num_used_indices);

  uint8_t* const* cuda_data_by_column() const { return cuda_data_by_column_.RawData(); }

  uint32_t feature_min_bin(const int feature_index) const { return feature_min_bin_[feature_index]; }

  uint32_t feature_max_bin(const int feature_index) const { return feature_max_bin_[feature_index]; }

  uint32_t feature_offset(const int feature_index) const { return feature_offset_[feature_index]; }

  uint32_t feature_most_freq_bin(const int feature_index) const { return feature_most_freq_bin_[feature_index]; }

  uint32_t feature_default_bin(const int feature_index) const { return feature_default_bin_[feature_index]; }

  uint8_t feature_missing_is_zero(const int feature_index) const { return feature_missing_is_zero_[feature_index]; }

  uint8_t feature_missing_is_na(const int feature_index) const { return feature_missing_is_na_[feature_index]; }

  uint8_t feature_mfb_is_zero(const int feature_index) const { return feature_mfb_is_zero_[feature_index]; }

  uint8_t feature_mfb_is_na(const int feature_index) const { return feature_mfb_is_na_[feature_index]; }

  const uint32_t* cuda_feature_min_bin() const { return cuda_feature_min_bin_.RawData(); }

  const uint32_t* cuda_feature_max_bin() const { return cuda_feature_max_bin_.RawData(); }

  const uint32_t* cuda_feature_offset() const { return cuda_feature_offset_.RawData(); }

  const uint32_t* cuda_feature_most_freq_bin() const { return cuda_feature_most_freq_bin_.RawData(); }

  const uint32_t* cuda_feature_default_bin() const { return cuda_feature_default_bin_.RawData(); }

  const uint8_t* cuda_feature_missing_is_zero() const { return cuda_feature_missing_is_zero_.RawData(); }

  const uint8_t* cuda_feature_missing_is_na() const { return cuda_feature_missing_is_na_.RawData(); }

  const uint8_t* cuda_feature_mfb_is_zero() const { return cuda_feature_mfb_is_zero_.RawData(); }

  const uint8_t* cuda_feature_mfb_is_na() const { return cuda_feature_mfb_is_na_.RawData(); }

  const int* cuda_feature_to_column() const { return cuda_feature_to_column_.RawData(); }

  const uint8_t* cuda_column_bit_type() const { return cuda_column_bit_type_.RawData(); }

  int feature_to_column(const int feature_index) const { return feature_to_column_[feature_index]; }

  uint8_t column_bit_type(const int column_index) const { return column_bit_type_[column_index]; }

 private:
  template <bool IS_SPARSE, bool IS_4BIT, typename BIN_TYPE>
  void InitOneColumnData(const void* in_column_data, BinIterator* bin_iterator, CUDAVector<uint8_t>* out_column_data_pointer);

  void LaunchCopySubrowKernel(uint8_t* const* in_cuda_data_by_column);

  void InitColumnMetaInfo();

  void ResizeWhenCopySubrow(const data_size_t num_used_indices);

  std::vector<uint8_t*> GetDataByColumnPointers(const std::vector<std::unique_ptr<CUDAVector<uint8_t>>>& data_by_column) const {
    std::vector<uint8_t*> data_by_column_pointers(data_by_column.size(), nullptr);
    for (size_t i = 0; i < data_by_column.size(); ++i) {
      data_by_column_pointers[i] = reinterpret_cast<uint8_t*>(data_by_column[i]->RawData());
    }
    return data_by_column_pointers;
  }

  int gpu_device_id_;
  int num_threads_;
  data_size_t num_data_;
  int num_columns_;
  std::vector<uint8_t> column_bit_type_;
  std::vector<uint32_t> feature_min_bin_;
  std::vector<uint32_t> feature_max_bin_;
  std::vector<uint32_t> feature_offset_;
  std::vector<uint32_t> feature_most_freq_bin_;
  std::vector<uint32_t> feature_default_bin_;
  std::vector<uint8_t> feature_missing_is_zero_;
  std::vector<uint8_t> feature_missing_is_na_;
  std::vector<uint8_t> feature_mfb_is_zero_;
  std::vector<uint8_t> feature_mfb_is_na_;
  CUDAVector<uint8_t*> cuda_data_by_column_;
  std::vector<int> feature_to_column_;
  std::vector<std::unique_ptr<CUDAVector<uint8_t>>> data_by_column_;

  CUDAVector<uint8_t> cuda_column_bit_type_;
  CUDAVector<uint32_t> cuda_feature_min_bin_;
  CUDAVector<uint32_t> cuda_feature_max_bin_;
  CUDAVector<uint32_t> cuda_feature_offset_;
  CUDAVector<uint32_t> cuda_feature_most_freq_bin_;
  CUDAVector<uint32_t> cuda_feature_default_bin_;
  CUDAVector<uint8_t> cuda_feature_missing_is_zero_;
  CUDAVector<uint8_t> cuda_feature_missing_is_na_;
  CUDAVector<uint8_t> cuda_feature_mfb_is_zero_;
  CUDAVector<uint8_t> cuda_feature_mfb_is_na_;
  CUDAVector<int> cuda_feature_to_column_;

  // used when bagging with subset
  CUDAVector<data_size_t> cuda_used_indices_;
  data_size_t num_used_indices_;
  data_size_t cur_subset_buffer_size_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_metadata.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/meta.h>

#include <vector>

namespace LightGBM {

class CUDAMetadata {
 public:
  explicit CUDAMetadata(const int gpu_device_id);

  ~CUDAMetadata();

  void Init(const std::vector<label_t>& label,
            const std::vector<label_t>& weight,
            const std::vector<data_size_t>& query_boundaries,
            const std::vector<label_t>& query_weights,
            const std::vector<double>& init_score);

  void SetLabel(const label_t* label, data_size_t len);

  void SetWeights(const label_t* weights, data_size_t len);

  void SetQuery(const data_size_t* query, const label_t* query_weights, data_size_t num_queries);

  void SetInitScore(const double* init_score, data_size_t len);

  const label_t* cuda_label() const { return cuda_label_.RawData(); }

  const label_t* cuda_weights() const { return cuda_weights_.RawData(); }

  const data_size_t* cuda_query_boundaries() const { return cuda_query_boundaries_.RawData(); }

  const label_t* cuda_query_weights() const { return cuda_query_weights_.RawData(); }

 private:
  CUDAVector<label_t> cuda_label_;
  CUDAVector<label_t> cuda_weights_;
  CUDAVector<data_size_t> cuda_query_boundaries_;
  CUDAVector<label_t> cuda_query_weights_;
  CUDAVector<double> cuda_init_score_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_metric.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/metric.h>

namespace LightGBM {

template <typename HOST_METRIC>
class CUDAMetricInterface: public HOST_METRIC {
 public:
  explicit CUDAMetricInterface(const Config& config): HOST_METRIC(config) {
    cuda_labels_ = nullptr;
    cuda_weights_ = nullptr;
    const int gpu_device_id = config.gpu_device_id >= 0 ? config.gpu_device_id : 0;
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    HOST_METRIC::Init(metadata, num_data);
    cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  }

  bool IsCUDAMetric() const { return true; }

 protected:
  const label_t* cuda_labels_;
  const label_t* cuda_weights_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_nccl_topology.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_

#ifdef USE_CUDA

#ifdef USE_ROCM
#include <rccl/rccl.h>
#else
#include <nccl.h>
#endif

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>

#include <memory>
#include <set>
#include <string>
#include <vector>
#include <functional>
#include <thread>

namespace LightGBM {

class NCCLTopology {
 public:
  NCCLTopology(const int master_gpu_device_id, const int num_gpu, const std::string& gpu_device_id_list, const data_size_t global_num_data) {
    num_gpu_ = num_gpu;
    master_gpu_device_id_ = master_gpu_device_id;
    global_num_data_ = global_num_data;
    int max_num_gpu = 0;
    CUDASUCCESS_OR_FATAL(cudaGetDeviceCount(&max_num_gpu));
    if (gpu_device_id_list != std::string("")) {
      std::set<int> gpu_id_set;
      std::vector<std::string> gpu_list_str = Common::Split(gpu_device_id_list.c_str(), ",");
      for (const auto& gpu_str : gpu_list_str) {
        int gpu_id = 0;
        Common::Atoi<int>(gpu_str.c_str(), &gpu_id);
        if (gpu_id < 0 || gpu_id >= max_num_gpu) {
          Log::Warning("Invalid GPU device ID %d in gpu_device_list is ignored.", gpu_id);
        } else {
          gpu_id_set.insert(gpu_id);
        }
      }
      for (const int gpu_id : gpu_id_set) {
        gpu_list_.push_back(gpu_id);
      }
    }
    if (!gpu_list_.empty() && num_gpu_ != static_cast<int>(gpu_list_.size())) {
      Log::Warning("num_gpu = %d is different from the number of valid device IDs in gpu_device_list (%d), using %d GPUs instead.", \
                  num_gpu_, static_cast<int>(gpu_list_.size()), static_cast<int>(gpu_list_.size()));
      num_gpu_ = static_cast<int>(gpu_list_.size());
    }

    if (!gpu_list_.empty()) {
      bool check_master_gpu = false;
      for (int i = 0; i < static_cast<int>(gpu_list_.size()); ++i) {
        const int gpu_id = gpu_list_[i];
        if (gpu_id == master_gpu_device_id_) {
          check_master_gpu = true;
          master_gpu_index_ = i;
          break;
        }
      }
      if (!check_master_gpu) {
        Log::Warning("Master GPU index not in gpu_device_list. Using %d as the master GPU instead.", gpu_list_[0]);
        master_gpu_device_id_ = gpu_list_[0];
        master_gpu_index_ = 0;
      }
    } else {
      if (num_gpu_ <= 0) {
        num_gpu_ = 1;
      } else if (num_gpu_ > max_num_gpu) {
        Log::Warning("Only %d GPUs available, using num_gpu = %d.", max_num_gpu, max_num_gpu);
        num_gpu_ = max_num_gpu;
      }
      if (master_gpu_device_id_ < 0 || master_gpu_device_id_ >= num_gpu_) {
        Log::Warning("Invalid gpu_device_id = %d for master GPU index, using gpu_device_id = 0 instead.", master_gpu_device_id_);
        master_gpu_device_id_ = 0;
        master_gpu_index_ = 0;
      }
      for (int i = 0; i < num_gpu_; ++i) {
        gpu_list_.push_back(i);
      }
    }

    Log::Info("Using GPU devices %s, and local master GPU device %d.", Common::Join<int>(gpu_list_, ",").c_str(), master_gpu_device_id_);

    const int num_threads = OMP_NUM_THREADS();
    if (num_gpu_ > num_threads) {
      Log::Fatal("Number of GPUs %d is greater than the number of threads %d. Please use more threads.", num_gpu_, num_threads);
    }

    host_threads_.resize(num_gpu_);
  }

  ~NCCLTopology() {}

  void InitNCCL() {
    nccl_gpu_rank_.resize(num_gpu_, -1);
    nccl_communicators_.resize(num_gpu_);
    ncclUniqueId nccl_unique_id;
    if (Network::num_machines() == 1 || Network::rank() == 0) {
      NCCLCHECK(ncclGetUniqueId(&nccl_unique_id));
    }
    if (Network::num_machines() > 1) {
      std::vector<ncclUniqueId> output_buffer(Network::num_machines());
      Network::Allgather(
        reinterpret_cast<char*>(&nccl_unique_id),
        sizeof(ncclUniqueId) / sizeof(char),
        reinterpret_cast<char*>(output_buffer.data()));
      if (Network::rank() > 0) {
        nccl_unique_id = output_buffer[0];
      }
    }

    if (Network::num_machines() > 1) {
      node_rank_offset_.resize(Network::num_machines() + 1, 0);
      Network::Allgather(
        reinterpret_cast<char*>(&num_gpu_),
        sizeof(int) / sizeof(char),
        reinterpret_cast<char*>(node_rank_offset_.data() + 1));
      for (int rank = 1; rank < Network::num_machines() + 1; ++rank) {
        node_rank_offset_[rank] += node_rank_offset_[rank - 1];
      }
      CHECK_EQ(node_rank_offset_[Network::rank() + 1] - node_rank_offset_[Network::rank()], num_gpu_);
      NCCLCHECK(ncclGroupStart());
      for (int gpu_index = 0; gpu_index < num_gpu_; ++gpu_index) {
        SetCUDADevice(gpu_list_[gpu_index], __FILE__, __LINE__);
        nccl_gpu_rank_[gpu_index] = gpu_index + node_rank_offset_[Network::rank()];
        NCCLCHECK(ncclCommInitRank(&nccl_communicators_[gpu_index], node_rank_offset_.back(), nccl_unique_id, nccl_gpu_rank_[gpu_index]));
      }
      NCCLCHECK(ncclGroupEnd());
    } else {
      NCCLCHECK(ncclGroupStart());
      for (int gpu_index = 0; gpu_index < num_gpu_; ++gpu_index) {
        SetCUDADevice(gpu_list_[gpu_index], __FILE__, __LINE__);
        nccl_gpu_rank_[gpu_index] = gpu_index;
        NCCLCHECK(ncclCommInitRank(&nccl_communicators_[gpu_index], num_gpu_, nccl_unique_id, gpu_index));
      }
      NCCLCHECK(ncclGroupEnd());
    }

    // return to master gpu device
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T, typename RET_T>
  void RunPerDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    #pragma omp parallel for schedule(static) num_threads(num_gpu_)
    for (int i = 0; i < num_gpu_; ++i) {
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
      func(objs[i].get());
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename RET_T>
  void InitPerDevice(std::vector<std::unique_ptr<RET_T>>* vec) {
    vec->resize(num_gpu_);
    #pragma omp parallel for schedule(static) num_threads(num_gpu_)
    for (int i = 0; i < num_gpu_; ++i) {
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
      RET_T* nccl_info = new RET_T();
      nccl_info->SetNCCLInfo(nccl_communicators_[i], nccl_gpu_rank_[i], i, gpu_list_[i], global_num_data_);
      vec->operator[](i).reset(nccl_info);
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T>
  void DispatchPerDevice(std::vector<std::unique_ptr<ARG_T>>* objs, const std::function<void(ARG_T*)>& func) {
    for (int i = 0; i < num_gpu_; ++i) {
      host_threads_[i] = std::thread([this, i, &func, objs] () {
        CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]))
        func(objs->operator[](i).get());
      });
    }
    for (int i = 0; i < num_gpu_; ++i) {
      host_threads_[i].join();
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T, typename RET_T>
  void RunOnMasterDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
    func(objs[master_gpu_index_].get());
  }

  template <typename ARG_T, typename RET_T>
  void RunOnNonMasterDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    for (int i = 0; i < num_gpu_; ++i) {
      if (i != master_gpu_index_) {
        CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
        func(objs[i].get());
      }
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  int num_gpu() const { return num_gpu_; }

  int master_gpu_index() const { return master_gpu_index_; }

  int master_gpu_device_id() const { return master_gpu_device_id_; }

  const std::vector<int>& gpu_list() const { return gpu_list_; }

 private:
  int num_gpu_;
  int master_gpu_index_;
  int master_gpu_device_id_;
  std::vector<int> gpu_list_;
  data_size_t global_num_data_;

  ncclUniqueId nccl_unique_id_;
  std::vector<int> node_rank_offset_;
  std::vector<int> nccl_gpu_rank_;
  std::vector<ncclComm_t> nccl_communicators_;
  std::vector<std::thread> host_threads_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_objective_function.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/objective_function.h>
#include <LightGBM/meta.h>

#include <string>
#include <vector>

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDAObjectiveInterface: public HOST_OBJECTIVE, public NCCLInfo {
 public:
  explicit CUDAObjectiveInterface(const Config& config): HOST_OBJECTIVE(config) {
    if (config.num_gpu <= 1) {
      const int gpu_device_id = config.gpu_device_id >= 0 ? config.gpu_device_id : 0;
      SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
    }
  }

  explicit CUDAObjectiveInterface(const std::vector<std::string>& strs): HOST_OBJECTIVE(strs) {}

  void Init(const Metadata& metadata, data_size_t num_data) {
    HOST_OBJECTIVE::Init(metadata, num_data);
    cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  }

  void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) override {
    NCCLInfo::SetNCCLInfo(nccl_communicator, nccl_gpu_rank, local_gpu_rank, gpu_device_id, global_num_data);
  }

  virtual const double* ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const {
    return LaunchConvertOutputCUDAKernel(num_data, input, output);
  }

  double BoostFromScore(int class_id) const override {
    return LaunchCalcInitScoreKernel(class_id);
  }

  bool IsCUDAObjective() const override { return true; }

  void GetGradients(const double* scores, score_t* gradients, score_t* hessians) const override {
    LaunchGetGradientsKernel(scores, gradients, hessians);
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }

  void GetGradientsWithSampledQueries(const double* scores, const data_size_t /*num_sampled_queries*/, const data_size_t* /*sampled_query_indices*/, score_t* gradients, score_t* hessians) const override {
    LaunchGetGradientsKernel(scores, gradients, hessians);
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }

  void RenewTreeOutputCUDA(const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override {
    global_timer.Start("CUDAObjectiveInterface::LaunchRenewTreeOutputCUDAKernel");
    LaunchRenewTreeOutputCUDAKernel(score, data_indices_in_leaf, num_data_in_leaf, data_start_in_leaf, num_leaves, leaf_value);
    SynchronizeCUDADevice(__FILE__, __LINE__);
    global_timer.Stop("CUDAObjectiveInterface::LaunchRenewTreeOutputCUDAKernel");
  }

 protected:
  virtual void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const = 0;

  virtual double LaunchCalcInitScoreKernel(const int class_id) const {
    return HOST_OBJECTIVE::BoostFromScore(class_id);
  }

  virtual const double* LaunchConvertOutputCUDAKernel(const data_size_t /*num_data*/, const double* input, double* /*output*/) const { return input; }

  virtual void LaunchRenewTreeOutputCUDAKernel(
    const double* /*score*/, const data_size_t* /*data_indices_in_leaf*/, const data_size_t* /*num_data_in_leaf*/,
    const data_size_t* /*data_start_in_leaf*/, const int /*num_leaves*/, double* /*leaf_value*/) const {}

  const label_t* cuda_labels_;
  const label_t* cuda_weights_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_random.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_

#ifdef USE_CUDA

#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif

namespace LightGBM {

/*!
* \brief A wrapper for random generator
*/
class CUDARandom {
 public:
  /*!
  * \brief Set specific seed
  */
  __device__ void SetSeed(int seed) {
    x = seed;
  }
  /*!
  * \brief Generate random integer, int16 range. [0, 65536]
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  __device__ inline int NextShort(int lower_bound, int upper_bound) {
    return (RandInt16()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random integer, int32 range
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  __device__ inline int NextInt(int lower_bound, int upper_bound) {
    return (RandInt32()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random float data
  * \return The random float between [0.0, 1.0)
  */
  __device__ inline float NextFloat() {
    // get random float in [0,1)
    return static_cast<float>(RandInt16()) / (32768.0f);
  }

 private:
  __device__ inline int RandInt16() {
    x = (214013 * x + 2531011);
    return static_cast<int>((x >> 16) & 0x7FFF);
  }

  __device__ inline int RandInt32() {
    x = (214013 * x + 2531011);
    return static_cast<int>(x & 0x7FFFFFFF);
  }

  unsigned int x = 123456789;
};


}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_rocm_interop.h <==
/*!
 * Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_

#ifdef USE_CUDA

#if defined(__HIP_PLATFORM_AMD__)

// ROCm doesn't have atomicAdd_block, but it should be semantically the same as atomicAdd
#define atomicAdd_block atomicAdd

// hipify
#include <hip/hip_runtime.h>
#define cudaDeviceProp hipDeviceProp_t
#define cudaDeviceSynchronize hipDeviceSynchronize
#define cudaError_t hipError_t
#define cudaFree hipFree
#define cudaFreeHost hipFreeHost
#define cudaGetDevice hipGetDevice
#define cudaGetDeviceCount hipGetDeviceCount
#define cudaGetDeviceProperties hipGetDeviceProperties
#define cudaGetErrorName hipGetErrorName
#define cudaGetErrorString hipGetErrorString
#define cudaGetLastError hipGetLastError
#define cudaHostAlloc hipHostAlloc
#define cudaHostAllocPortable hipHostAllocPortable
#define cudaMalloc hipMalloc
#define cudaMemcpy hipMemcpy
#define cudaMemcpyAsync hipMemcpyAsync
#define cudaMemcpyDeviceToDevice hipMemcpyDeviceToDevice
#define cudaMemcpyDeviceToHost hipMemcpyDeviceToHost
#define cudaMemcpyHostToDevice hipMemcpyHostToDevice
#define cudaMemoryTypeHost hipMemoryTypeHost
#define cudaMemset hipMemset
#define cudaPointerAttributes hipPointerAttribute_t
#define cudaPointerGetAttributes hipPointerGetAttributes
#define cudaSetDevice hipSetDevice
#define cudaStreamCreate hipStreamCreate
#define cudaStreamDestroy hipStreamDestroy
#define cudaStreamSynchronize hipStreamSynchronize
#define cudaStream_t hipStream_t
#define cudaSuccess hipSuccess

// ROCm 7.0 did add __shfl_down_sync et al, but the following hack still works.
// Since mask is full 0xffffffff, we can use __shfl_down instead.
#define __shfl_down_sync(mask, val, offset) __shfl_down(val, offset)
#define __shfl_up_sync(mask, val, offset) __shfl_up(val, offset)

// warpSize is only allowed for device code.
// HIP header used to define warpSize as a constexpr that was either 32 or 64
// depending on the target device, and then always set it to 64 for host code.
static inline constexpr int WARP_SIZE_INTERNAL() {
#if defined(__GFX9__)
  return 64;
#else  // __GFX9__
  return 32;
#endif  // __GFX9__
}
#define WARPSIZE (WARP_SIZE_INTERNAL())

#else  // __HIP_PLATFORM_AMD__
// CUDA warpSize is not a constexpr, but always 32
#define WARPSIZE 32
#endif  // defined(__HIP_PLATFORM_AMD__) || defined(__HIP__)

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_row_data.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/config.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/dataset.h>
#include <LightGBM/train_share_states.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <cstdint>
#include <vector>

#define COPY_SUBROW_BLOCK_SIZE_ROW_DATA (1024)

#if CUDART_VERSION == 10000
#define DP_SHARED_HIST_SIZE (5176)
#else
#define DP_SHARED_HIST_SIZE (6144)
#endif
#define SP_SHARED_HIST_SIZE (DP_SHARED_HIST_SIZE * 2)

namespace LightGBM {

class CUDARowData {
 public:
  CUDARowData(const Dataset* train_data,
              const TrainingShareStates* train_share_state,
              const int gpu_device_id,
              const bool gpu_use_dp);

  ~CUDARowData();

  void Init(const Dataset* train_data,
            TrainingShareStates* train_share_state);

  void CopySubrow(const CUDARowData* full_set, const data_size_t* used_indices, const data_size_t num_used_indices);

  void CopySubcol(const CUDARowData* full_set, const std::vector<int8_t>& is_feature_used, const Dataset* train_data);

  void CopySubrowAndSubcol(const CUDARowData* full_set, const data_size_t* used_indices,
    const data_size_t num_used_indices, const std::vector<bool>& is_feature_used, const Dataset* train_data);

  template <typename BIN_TYPE>
  const BIN_TYPE* GetBin() const;

  template <typename PTR_TYPE>
  const PTR_TYPE* GetPartitionPtr() const;

  template <typename PTR_TYPE>
  const PTR_TYPE* GetRowPtr() const;

  int NumLargeBinPartition() const { return static_cast<int>(large_bin_partitions_.size()); }

  int num_feature_partitions() const { return num_feature_partitions_; }

  int max_num_column_per_partition() const { return max_num_column_per_partition_; }

  bool is_sparse() const { return is_sparse_; }

  uint8_t bit_type() const { return bit_type_; }

  uint8_t row_ptr_bit_type() const { return row_ptr_bit_type_; }

  const int* cuda_feature_partition_column_index_offsets() const { return cuda_feature_partition_column_index_offsets_.RawData(); }

  const uint32_t* cuda_column_hist_offsets() const { return cuda_column_hist_offsets_.RawData(); }

  const uint32_t* cuda_partition_hist_offsets() const { return cuda_partition_hist_offsets_.RawData(); }

  int shared_hist_size() const { return shared_hist_size_; }

 private:
  void DivideCUDAFeatureGroups(const Dataset* train_data, TrainingShareStates* share_state);

  template <typename BIN_TYPE>
  void GetDenseDataPartitioned(const BIN_TYPE* row_wise_data, std::vector<BIN_TYPE>* partitioned_data);

  template <typename BIN_TYPE, typename ROW_PTR_TYPE>
  void GetSparseDataPartitioned(const BIN_TYPE* row_wise_data,
    const ROW_PTR_TYPE* row_ptr,
    std::vector<std::vector<BIN_TYPE>>* partitioned_data,
    std::vector<std::vector<ROW_PTR_TYPE>>* partitioned_row_ptr,
    std::vector<ROW_PTR_TYPE>* partition_ptr);

  template <typename BIN_TYPE, typename ROW_PTR_TYPE>
  void InitSparseData(const BIN_TYPE* host_data,
                      const ROW_PTR_TYPE* host_row_ptr,
                      CUDAVector<BIN_TYPE>* cuda_data,
                      CUDAVector<ROW_PTR_TYPE>* cuda_row_ptr,
                      CUDAVector<ROW_PTR_TYPE>* cuda_partition_ptr);

  /*! \brief number of threads to use */
  int num_threads_;
  /*! \brief number of training data */
  data_size_t num_data_;
  /*! \brief number of bins of all features */
  int num_total_bin_;
  /*! \brief number of feature groups in dataset */
  int num_feature_group_;
  /*! \brief number of features in dataset */
  int num_feature_;
  /*! \brief number of bits used to store each bin value */
  uint8_t bit_type_;
  /*! \brief number of bits used to store each row pointer value */
  uint8_t row_ptr_bit_type_;
  /*! \brief is sparse row wise data */
  bool is_sparse_;
  /*! \brief start column index of each feature partition */
  std::vector<int> feature_partition_column_index_offsets_;
  /*! \brief histogram offset of each column */
  std::vector<uint32_t> column_hist_offsets_;
  /*! \brief histogram offset of each partition */
  std::vector<uint32_t> partition_hist_offsets_;
  /*! \brief maximum number of columns among all feature partitions */
  int max_num_column_per_partition_;
  /*! \brief number of partitions */
  int num_feature_partitions_;
  /*! \brief used when bagging with subset, number of used indices */
  data_size_t num_used_indices_;
  /*! \brief used when bagging with subset, number of total elements */
  uint64_t num_total_elements_;
  /*! \brief used when bagging with column subset, the size of maximum number of feature partitions */
  int cur_num_feature_partition_buffer_size_;
  /*! \brief CUDA device ID */
  int gpu_device_id_;
  /*! \brief index of partitions with large bins that its histogram cannot fit into shared memory, each large bin partition contains a single column */
  std::vector<int> large_bin_partitions_;
  /*! \brief index of partitions with small bins */
  std::vector<int> small_bin_partitions_;
  /*! \brief shared memory size used by histogram */
  int shared_hist_size_;
  /*! \brief whether to use double precision in histograms per block */
  bool gpu_use_dp_;

  // CUDA memory

  /*! \brief row-wise data stored in CUDA, 8 bits */
  CUDAVector<uint8_t> cuda_data_uint8_t_;
  /*! \brief row-wise data stored in CUDA, 16 bits */
  CUDAVector<uint16_t> cuda_data_uint16_t_;
  /*! \brief row-wise data stored in CUDA, 32 bits */
  CUDAVector<uint32_t> cuda_data_uint32_t_;
  /*! \brief row pointer stored in CUDA, 16 bits */
  CUDAVector<uint16_t> cuda_row_ptr_uint16_t_;
  /*! \brief row pointer stored in CUDA, 32 bits */
  CUDAVector<uint32_t> cuda_row_ptr_uint32_t_;
  /*! \brief row pointer stored in CUDA, 64 bits */
  CUDAVector<uint64_t> cuda_row_ptr_uint64_t_;
  /*! \brief partition bin offsets, 16 bits */
  CUDAVector<uint16_t> cuda_partition_ptr_uint16_t_;
  /*! \brief partition bin offsets, 32 bits */
  CUDAVector<uint32_t> cuda_partition_ptr_uint32_t_;
  /*! \brief partition bin offsets, 64 bits */
  CUDAVector<uint64_t> cuda_partition_ptr_uint64_t_;
  /*! \brief start column index of each feature partition */
  CUDAVector<int> cuda_feature_partition_column_index_offsets_;
  /*! \brief histogram offset of each column */
  CUDAVector<uint32_t> cuda_column_hist_offsets_;
  /*! \brief histogram offset of each partition */
  CUDAVector<uint32_t> cuda_partition_hist_offsets_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint16_t> cuda_block_buffer_uint16_t_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint32_t> cuda_block_buffer_uint32_t_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint64_t> cuda_block_buffer_uint64_t_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_split_info.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_

#ifdef USE_CUDA

#include <LightGBM/meta.h>

namespace LightGBM {

class CUDASplitInfo {
 public:
  bool is_valid;
  int leaf_index;
  double gain;
  int inner_feature_index;
  uint32_t threshold;
  bool default_left;

  double left_sum_gradients;
  double left_sum_hessians;
  int64_t left_sum_of_gradients_hessians;
  data_size_t left_count;
  double left_gain;
  double left_value;

  double right_sum_gradients;
  double right_sum_hessians;
  int64_t right_sum_of_gradients_hessians;
  data_size_t right_count;
  double right_gain;
  double right_value;

  int num_cat_threshold = 0;
  uint32_t* cat_threshold = nullptr;
  int* cat_threshold_real = nullptr;

  __host__ __device__ CUDASplitInfo() {
    num_cat_threshold = 0;
    cat_threshold = nullptr;
    cat_threshold_real = nullptr;
  }

  __host__ __device__ ~CUDASplitInfo() {
    if (num_cat_threshold > 0) {
      if (cat_threshold != nullptr) {
        CUDASUCCESS_OR_FATAL(cudaFree(cat_threshold));
      }
      if (cat_threshold_real != nullptr) {
        CUDASUCCESS_OR_FATAL(cudaFree(cat_threshold_real));
      }
    }
  }

  __host__ __device__ CUDASplitInfo& operator=(const CUDASplitInfo& other) {
    is_valid = other.is_valid;
    leaf_index = other.leaf_index;
    gain = other.gain;
    inner_feature_index = other.inner_feature_index;
    threshold = other.threshold;
    default_left = other.default_left;

    left_sum_gradients = other.left_sum_gradients;
    left_sum_hessians = other.left_sum_hessians;
    left_count = other.left_count;
    left_gain = other.left_gain;
    left_value = other.left_value;

    right_sum_gradients = other.right_sum_gradients;
    right_sum_hessians = other.right_sum_hessians;
    right_count = other.right_count;
    right_gain = other.right_gain;
    right_value = other.right_value;

    num_cat_threshold = other.num_cat_threshold;
    if (num_cat_threshold > 0 && cat_threshold == nullptr) {
      cat_threshold = new uint32_t[num_cat_threshold];
    }
    if (num_cat_threshold > 0 && cat_threshold_real == nullptr) {
      cat_threshold_real = new int[num_cat_threshold];
    }
    if (num_cat_threshold > 0) {
      if (other.cat_threshold != nullptr) {
        for (int i = 0; i < num_cat_threshold; ++i) {
          cat_threshold[i] = other.cat_threshold[i];
        }
      }
      if (other.cat_threshold_real != nullptr) {
        for (int i = 0; i < num_cat_threshold; ++i) {
          cat_threshold_real[i] = other.cat_threshold_real[i];
        }
      }
    }
    return *this;
  }
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_tree.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>
#include <LightGBM/tree.h>
#include <LightGBM/bin.h>

namespace LightGBM {

__device__ void SetDecisionTypeCUDA(int8_t* decision_type, bool input, int8_t mask);

__device__ void SetMissingTypeCUDA(int8_t* decision_type, int8_t input);

__device__ bool GetDecisionTypeCUDA(int8_t decision_type, int8_t mask);

__device__ int8_t GetMissingTypeCUDA(int8_t decision_type);

__device__ bool IsZeroCUDA(double fval);

class CUDATree : public Tree {
 public:
  /*!
  * \brief Constructor
  * \param max_leaves The number of max leaves
  * \param track_branch_features Whether to keep track of ancestors of leaf nodes
  * \param is_linear Whether the tree has linear models at each leaf
  */
  explicit CUDATree(int max_leaves, bool track_branch_features, bool is_linear,
    const int gpu_device_id, const bool has_categorical_feature);

  explicit CUDATree(const Tree* host_tree);

  ~CUDATree() noexcept;

  int Split(const int leaf_index,
            const int real_feature_index,
            const double real_threshold,
            const MissingType missing_type,
            const CUDASplitInfo* cuda_split_info);

  int SplitCategorical(
    const int leaf_index,
    const int real_feature_index,
    const MissingType missing_type,
    const CUDASplitInfo* cuda_split_info,
    uint32_t* cuda_bitset,
    size_t cuda_bitset_len,
    uint32_t* cuda_bitset_inner,
    size_t cuda_bitset_inner_len);

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  void AddPredictionToScore(const Dataset* data,
                            data_size_t num_data,
                            double* score) const override;

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param used_data_indices Indices of used data
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  void AddPredictionToScore(const Dataset* data,
                            const data_size_t* used_data_indices,
                            data_size_t num_data, double* score) const override;

  inline void AsConstantTree(double val, int count) override;

  const int* cuda_leaf_parent() const { return cuda_leaf_parent_.RawData(); }

  const int* cuda_left_child() const { return cuda_left_child_.RawData(); }

  const int* cuda_right_child() const { return cuda_right_child_.RawData(); }

  const int* cuda_split_feature_inner() const { return cuda_split_feature_inner_.RawData(); }

  const int* cuda_split_feature() const { return cuda_split_feature_.RawData(); }

  const uint32_t* cuda_threshold_in_bin() const { return cuda_threshold_in_bin_.RawData(); }

  const double* cuda_threshold() const { return cuda_threshold_.RawData(); }

  const int8_t* cuda_decision_type() const { return cuda_decision_type_.RawData(); }

  const double* cuda_leaf_value() const { return cuda_leaf_value_.RawData(); }

  double* cuda_leaf_value_ref() { return cuda_leaf_value_.RawData(); }

  inline void Shrinkage(double rate) override;

  inline void AddBias(double val) override;

  void ToHost();

  void SyncLeafOutputFromHostToCUDA();

  void SyncLeafOutputFromCUDAToHost();

 private:
  void InitCUDAMemory();

  void InitCUDA();

  void LaunchSplitKernel(const int leaf_index,
                         const int real_feature_index,
                         const double real_threshold,
                         const MissingType missing_type,
                         const CUDASplitInfo* cuda_split_info);

  void LaunchSplitCategoricalKernel(
    const int leaf_index,
    const int real_feature_index,
    const MissingType missing_type,
    const CUDASplitInfo* cuda_split_info,
    size_t cuda_bitset_len,
    size_t cuda_bitset_inner_len);

  void LaunchAddPredictionToScoreKernel(const Dataset* data,
                                        const data_size_t* used_data_indices,
                                        data_size_t num_data, double* score) const;

  void LaunchShrinkageKernel(const double rate);

  void LaunchAddBiasKernel(const double val);

  void RecordBranchFeatures(const int left_leaf_index,
                            const int right_leaf_index,
                            const int real_feature_index);

  CUDAVector<int> cuda_left_child_;
  CUDAVector<int> cuda_right_child_;
  CUDAVector<int> cuda_split_feature_inner_;
  CUDAVector<int> cuda_split_feature_;
  CUDAVector<int> cuda_leaf_depth_;
  CUDAVector<int> cuda_leaf_parent_;
  CUDAVector<uint32_t> cuda_threshold_in_bin_;
  CUDAVector<double> cuda_threshold_;
  CUDAVector<double> cuda_internal_weight_;
  CUDAVector<double> cuda_internal_value_;
  CUDAVector<int8_t> cuda_decision_type_;
  CUDAVector<double> cuda_leaf_value_;
  CUDAVector<data_size_t> cuda_leaf_count_;
  CUDAVector<double> cuda_leaf_weight_;
  CUDAVector<data_size_t> cuda_internal_count_;
  CUDAVector<float> cuda_split_gain_;
  CUDAVector<uint32_t> cuda_bitset_;
  CUDAVector<uint32_t> cuda_bitset_inner_;
  CUDAVector<int> cuda_cat_boundaries_;
  CUDAVector<int> cuda_cat_boundaries_inner_;

  cudaStream_t cuda_stream_;

  const int num_threads_per_block_add_prediction_to_score_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_utils.hu <==
/*!
 * Copyright (c) 2020-2021 IBM Corporation, Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_CUDA_CUDA_UTILS_H_
#define LIGHTGBM_CUDA_CUDA_UTILS_H_

#ifdef USE_CUDA

#if defined(USE_ROCM)
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <rccl/rccl.h>
#else
#include <cuda.h>
#include <cuda_runtime.h>
#include <nccl.h>
#endif
#include <stdio.h>

#include <LightGBM/utils/log.h>
#include <LightGBM/meta.h>

#include <algorithm>
#include <vector>
#include <cmath>

namespace LightGBM {

typedef unsigned long long atomic_add_long_t;

#define CUDASUCCESS_OR_FATAL(ans) { gpuAssert((ans), __FILE__, __LINE__); }
inline void gpuAssert(cudaError_t code, const char *file, int line, bool abort = true) {
  if (code != cudaSuccess) {
    LightGBM::Log::Fatal("[CUDA] %s %s %d\n", cudaGetErrorString(code), file, line);
    if (abort) exit(code);
  }
}

#define CUDASUCCESS_OR_FATAL_OUTER(ans) { gpuAssert((ans), file, line); }

#define NCCLCHECK(cmd) do {                         \
  ncclResult_t r = cmd;                             \
  if (r!= ncclSuccess) {                            \
    printf("Failed, NCCL error %s:%d '%s'\n",             \
        __FILE__,__LINE__,ncclGetErrorString(r));   \
    exit(EXIT_FAILURE);                             \
  }                                                 \
} while(0)

void SetCUDADevice(int gpu_device_id, const char* file, int line);

int GetCUDADevice(const char* file, int line);

template <typename T>
void AllocateCUDAMemory(T** out_ptr, size_t size, const char* file, const int line) {
  void* tmp_ptr = nullptr;
  CUDASUCCESS_OR_FATAL_OUTER(cudaMalloc(&tmp_ptr, size * sizeof(T)));
  *out_ptr = reinterpret_cast<T*>(tmp_ptr);
}

template <typename T>
void CopyFromHostToCUDADevice(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyHostToDevice));
}

template <typename T>
void InitCUDAMemoryFromHostMemory(T** dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  AllocateCUDAMemory<T>(dst_ptr, size, file, line);
  CopyFromHostToCUDADevice<T>(*dst_ptr, src_ptr, size, file, line);
}

template <typename T>
void CopyFromCUDADeviceToHost(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToHost));
}

template <typename T>
void CopyFromCUDADeviceToHostAsync(T* dst_ptr, const T* src_ptr, size_t size, cudaStream_t stream, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpyAsync(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToHost, stream));
}

template <typename T>
void CopyFromCUDADeviceToCUDADevice(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToDevice));
}

template <typename T>
void CopyFromCUDADeviceToCUDADeviceAsync(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpyAsync(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToDevice));
}

void SynchronizeCUDADevice(const char* file, const int line);

void SynchronizeCUDAStream(cudaStream_t cuda_stream, const char* file, const int line);

template <typename T>
void SetCUDAMemory(T* dst_ptr, int value, size_t size, const char* file, const int line) {
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemset(reinterpret_cast<void*>(dst_ptr), value, size * sizeof(T)));
  SynchronizeCUDADevice(file, line);
}

template <typename T>
void DeallocateCUDAMemory(T** ptr, const char* file, const int line) {
  if (*ptr != nullptr) {
    CUDASUCCESS_OR_FATAL_OUTER(cudaFree(reinterpret_cast<void*>(*ptr)));
    *ptr = nullptr;
  }
}

void PrintLastCUDAError();

template <typename T>
class CUDAVector {
 public:
  CUDAVector() {
    size_ = 0;
    data_ = nullptr;
  }

  explicit CUDAVector(size_t size) {
    size_ = size;
    AllocateCUDAMemory<T>(&data_, size_, __FILE__, __LINE__);
  }

  void Resize(size_t size) {
    if (size == size_) {
      return;
    }
    if (size == 0) {
      Clear();
      return;
    }
    T* new_data = nullptr;
    AllocateCUDAMemory<T>(&new_data, size, __FILE__, __LINE__);
    if (size_ > 0 && data_ != nullptr) {
      const size_t size_for_old_content = std::min<size_t>(size_, size);
      CopyFromCUDADeviceToCUDADevice<T>(new_data, data_, size_for_old_content, __FILE__, __LINE__);
    }
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    data_ = new_data;
    size_ = size;
  }

  void InitFromHostVector(const std::vector<T>& host_vector) {
    Resize(host_vector.size());
    CopyFromHostToCUDADevice(data_, host_vector.data(), host_vector.size(), __FILE__, __LINE__);
  }

  void InitFromHostMemory(const T* host_memory, size_t len) {
    Resize(len);
    CopyFromHostToCUDADevice(data_, host_memory, len, __FILE__, __LINE__);
  }

  void Clear() {
    if (size_ > 0 && data_ != nullptr) {
      DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    }
    size_ = 0;
  }

  void PushBack(const T* values, size_t len) {
    T* new_data = nullptr;
    AllocateCUDAMemory<T>(&new_data, size_ + len, __FILE__, __LINE__);
    if (size_ > 0 && data_ != nullptr) {
      CopyFromCUDADeviceToCUDADevice<T>(new_data, data_, size_, __FILE__, __LINE__);
    }
    CopyFromCUDADeviceToCUDADevice<T>(new_data + size_, values, len, __FILE__, __LINE__);
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    size_ += len;
    data_ = new_data;
  }

  size_t Size() const {
    return size_;
  }

  ~CUDAVector() {
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
  }

  std::vector<T> ToHost() {
    std::vector<T> host_vector(size_);
    if (size_ > 0 && data_ != nullptr) {
      CopyFromCUDADeviceToHost(host_vector.data(), data_, size_, __FILE__, __LINE__);
    }
    return host_vector;
  }

  T* RawData() const {
    return data_;
  }

  void SetValue(int value) {
    SetCUDAMemory<T>(data_, value, size_, __FILE__, __LINE__);
  }

  const T* RawDataReadOnly() const {
    return data_;
  }

  T* MoveTo() {
    size_ = 0;
    T* old_data = data_;
    data_ = nullptr;
    return old_data;
  }

  template <typename OTHER_T>
  void MoveFrom(CUDAVector<OTHER_T>& other, size_t new_size) {
    data_ = reinterpret_cast<T*>(other.MoveTo());
    size_ = new_size;
  }

 private:
  T* data_;
  size_t size_;
};

template <typename T>
static __device__ T SafeLog(T x) {
  if (x > 0) {
    return std::log(x);
  } else {
    return -INFINITY;
  }
}

class NCCLInfo {
 public:
  NCCLInfo() {
    nccl_communicator_ = nullptr;
    nccl_gpu_rank_ = -1;
    local_gpu_rank_ = -1;
    gpu_device_id_ = -1;
    num_gpu_in_node_ = 0;
    global_num_data_ = 0;
  }

  virtual void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) {
    nccl_communicator_ = nccl_communicator;
    nccl_gpu_rank_ = nccl_gpu_rank;
    local_gpu_rank_ = local_gpu_rank;
    gpu_device_id_ = gpu_device_id;
    global_num_data_ = global_num_data;
  }

 protected:
  ncclComm_t nccl_communicator_ = nullptr;
  int nccl_gpu_rank_ = -1;
  int local_gpu_rank_ = -1;
  int gpu_device_id_ = -1;
  int num_gpu_in_node_ = 0;
  data_size_t global_num_data_ = 0;
};

cudaStream_t CUDAStreamCreate();

void CUDAStreamDestroy(cudaStream_t cuda_stream);

void NCCLGroupStart();

void NCCLGroupEnd();

template <typename T>
void NCCLAllReduce(const T* send_buffer, T* recv_buffer, size_t count, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm, cudaStream_t stream) {
  NCCLCHECK(ncclAllReduce(reinterpret_cast<const void*>(send_buffer), reinterpret_cast<void*>(recv_buffer), count, datatype, op, comm, stream));
}

template <typename T>
void NCCLAllReduce(const T* send_buffer, T* recv_buffer, size_t count, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm) {
  cudaStream_t nccl_stream;
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&nccl_stream));
  NCCLCHECK(ncclAllReduce(reinterpret_cast<const void*>(send_buffer), reinterpret_cast<void*>(recv_buffer), count, datatype, op, comm, nccl_stream));
  CUDASUCCESS_OR_FATAL(cudaStreamSynchronize(nccl_stream));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(nccl_stream));
}

template <typename T>
T NCCLAllReduce(T send_value, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm, cudaStream_t stream) {
  CUDAVector<T> send_buffer(1);
  CopyFromHostToCUDADevice<T>(send_buffer.RawData(), &send_value, 1, __FILE__, __LINE__);
  NCCLAllReduce<T>(send_buffer.RawDataReadOnly(), send_buffer.RawData(), 1, datatype, op, comm, stream);
  T recv_value = 0;
  CopyFromCUDADeviceToHost<T>(&recv_value, send_buffer.RawDataReadOnly(), 1, __FILE__, __LINE__);
  return recv_value;
}

template <typename T>
T NCCLAllReduce(T send_value, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm) {
  CUDAVector<T> send_buffer(1);
  CopyFromHostToCUDADevice<T>(send_buffer.RawData(), &send_value, 1, __FILE__, __LINE__);
  NCCLAllReduce<T>(send_buffer.RawDataReadOnly(), send_buffer.RawData(), 1, datatype, op, comm);
  T recv_value = 0;
  CopyFromCUDADeviceToHost<T>(&recv_value, send_buffer.RawDataReadOnly(), 1, __FILE__, __LINE__);
  return recv_value;
}

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_CUDA_CUDA_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/vector_cudahost.h <==
/*!
 * Copyright (c) 2020-2021 IBM Corporation, Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_

#include <LightGBM/utils/common.h>

#ifdef USE_CUDA
#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif  // USE_ROCM
#include <LightGBM/cuda/cuda_utils.hu>
#endif  // USE_CUDA
#include <stdio.h>

enum LGBM_Device {
  lgbm_device_cpu,
  lgbm_device_gpu,
  lgbm_device_cuda
};

enum Use_Learner {
  use_cpu_learner,
  use_gpu_learner,
  use_cuda_learner
};

namespace LightGBM {

class LGBM_config_ {
 public:
  static int current_device;  // Default: lgbm_device_cpu
  static int current_learner;  // Default: use_cpu_learner
};


template <class T>
struct CHAllocator {
  typedef T value_type;
  CHAllocator() {}
  template <class U> CHAllocator(const CHAllocator<U>& other);
  T* allocate(std::size_t n) {
    T* ptr;
    if (n == 0) return NULL;
    n = SIZE_ALIGNED(n);
    #ifdef USE_CUDA
      if (LGBM_config_::current_device == lgbm_device_cuda) {
        cudaError_t ret = cudaHostAlloc(reinterpret_cast<void**>(&ptr), n*sizeof(T), cudaHostAllocPortable);
        if (ret != cudaSuccess) {
          Log::Warning("Defaulting to malloc in CHAllocator!!!");
          ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
        }
      } else {
        ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
      }
    #else
      ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
    #endif
    return ptr;
  }

  void deallocate(T* p, std::size_t n) {
    (void)n;  // UNUSED
    if (p == NULL) return;
    #ifdef USE_CUDA
      if (LGBM_config_::current_device == lgbm_device_cuda) {
        cudaPointerAttributes attributes;
        CUDASUCCESS_OR_FATAL(cudaPointerGetAttributes(&attributes, p));
        #if CUDA_VERSION >= 10000 || defined(USE_ROCM)
          if ((attributes.type == cudaMemoryTypeHost) && (attributes.devicePointer != NULL)) {
            CUDASUCCESS_OR_FATAL(cudaFreeHost(p));
          }
        #else
          if ((attributes.memoryType == cudaMemoryTypeHost) && (attributes.devicePointer != NULL)) {
            CUDASUCCESS_OR_FATAL(cudaFreeHost(p));
          }
        #endif
      } else {
        _mm_free(p);
      }
    #else
      _mm_free(p);
    #endif
  }
};
template <class T, class U>
bool operator==(const CHAllocator<T>&, const CHAllocator<U>&);
template <class T, class U>
bool operator!=(const CHAllocator<T>&, const CHAllocator<U>&);

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/dataset.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_

#include <LightGBM/arrow.h>
#include <LightGBM/config.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/meta.h>
#include <LightGBM/train_share_states.h>
#include <LightGBM/utils/byte_buffer.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/text_reader.h>

#include <cstdint>
#include <string>
#include <functional>
#include <map>
#include <memory>
#include <mutex>
#include <unordered_set>
#include <utility>
#include <vector>

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_metadata.hpp>

namespace LightGBM {

/*! \brief forward declaration */
class DatasetLoader;
/*!
* \brief This class is used to store some meta(non-feature) data for training data,
*        e.g. labels, weights, initial scores, query level information.
*
*        Some details:
*        1. Label, used for training.
*        2. Weights, weighs of records, optional
*        3. Query Boundaries, necessary for LambdaRank.
*           The documents of i-th query is in [ query_boundaries[i], query_boundaries[i+1] )
*        4. Query Weights, auto calculate by weights and query_boundaries(if both of them are existed)
*           the weight for i-th query is sum(query_boundaries[i] , .., query_boundaries[i+1]) / (query_boundaries[i + 1] -  query_boundaries[i+1])
*        5. Initial score. optional. if existing, the model will boost from this score, otherwise will start from 0.
*/
class Metadata {
 public:
  /*!
  * \brief Null constructor
  */
  Metadata();
  /*!
  * \brief Initialization will load query level information, since it is need for sampling data
  * \param data_filename Filename of data
  */
  void Init(const char* data_filename);
  /*!
  * \brief init as subset
  * \param metadata Filename of data
  * \param used_indices
  * \param num_used_indices
  */
  void Init(const Metadata& metadata, const data_size_t* used_indices, data_size_t num_used_indices);
  /*!
  * \brief Initial with binary memory
  * \param memory Pointer to memory
  */
  void LoadFromMemory(const void* memory);
  /*! \brief Destructor */
  ~Metadata();

  /*!
  * \brief Initial work, will allocate space for label, weight (if exists) and query (if exists)
  * \param num_data Number of training data
  * \param weight_idx Index of weight column, < 0 means doesn't exists
  * \param query_idx Index of query id column, < 0 means doesn't exists
  */
  void Init(data_size_t num_data, int weight_idx, int query_idx);

  /*!
  * \brief Allocate space for label, weight (if exists), initial score (if exists) and query (if exists)
  * \param num_data Number of data
  * \param reference Reference metadata
  */
  void InitByReference(data_size_t num_data, const Metadata* reference);

  /*!
  * \brief Allocate space for label, weight (if exists), initial score (if exists) and query (if exists)
  * \param num_data Number of data rows
  * \param has_weights Whether the metadata has weights
  * \param has_init_scores Whether the metadata has initial scores
  * \param has_queries Whether the metadata has queries
  * \param nclasses Number of classes for initial scores
  */
  void Init(data_size_t num_data, int32_t has_weights, int32_t has_init_scores, int32_t has_queries, int32_t nclasses);

  /*!
  * \brief Partition label by used indices
  * \param used_indices Indices of local used
  */
  void PartitionLabel(const std::vector<data_size_t>& used_indices);

  /*!
  * \brief Partition meta data according to local used indices if need
  * \param num_all_data Number of total training data, including other machines' data on distributed learning
  * \param used_data_indices Indices of local used training data
  */
  void CheckOrPartition(data_size_t num_all_data,
                        const std::vector<data_size_t>& used_data_indices);

  void SetLabel(const label_t* label, data_size_t len);
  void SetLabel(struct ArrowArrayStream* stream);
  void SetLabel(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetWeights(const label_t* weights, data_size_t len);
  void SetWeights(struct ArrowArrayStream* stream);
  void SetWeights(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetQuery(const data_size_t* query, data_size_t len);
  void SetQuery(struct ArrowArrayStream* stream);
  void SetQuery(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetPosition(const data_size_t* position, data_size_t len);
  void SetPosition(struct ArrowArrayStream* stream);
  void SetPosition(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  /*!
  * \brief Set initial scores
  * \param init_score Initial scores, this class will manage memory for init_score.
  */
  void SetInitScore(const double* init_score, data_size_t len);
  void SetInitScore(struct ArrowArrayStream* stream);
  void SetInitScore(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);


  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  void SaveBinaryToFile(BinaryWriter* writer) const;

  /*!
  * \brief Get sizes in byte of this object
  */
  size_t SizesInByte() const;

  /*!
  * \brief Get pointer of label
  * \return Pointer of label
  */
  inline const label_t* label() const { return label_.data(); }

  /*!
  * \brief Set label for one record
  * \param idx Index of this record
  * \param value Label value of this record
  */
  inline void SetLabelAt(data_size_t idx, label_t value) {
    label_[idx] = value;
  }

  /*!
  * \brief Set Weight for one record
  * \param idx Index of this record
  * \param value Weight value of this record
  */
  inline void SetWeightAt(data_size_t idx, label_t value) {
    weights_[idx] = value;
  }

  /*!
  * \brief Set initial scores for one record.  Note that init_score might have multiple columns and is stored in column format.
  * \param idx Index of this record
  * \param values Initial score values for this record, one per class
  */
  inline void SetInitScoreAt(data_size_t idx, const double* values) {
    const auto nclasses = num_init_score_classes();
    const double* val_ptr = values;
    for (int i = idx; i < nclasses * num_data_; i += num_data_, ++val_ptr) {
      init_score_[i] = *val_ptr;
    }
  }

  /*!
  * \brief Set Query Id for one record
  * \param idx Index of this record
  * \param value Query Id value of this record
  */
  inline void SetQueryAt(data_size_t idx, data_size_t value) {
    queries_[idx] = static_cast<data_size_t>(value);
  }

  /*! \brief Load initial scores from file */
  void LoadInitialScore(const std::string& data_filename);

  /*!
  * \brief Insert data from a given data to the current data at a specified index
  * \param start_index The target index to begin the insertion
  * \param count Number of records to insert
  * \param labels Pointer to label data
  * \param weights Pointer to weight data, or null
  * \param init_scores Pointer to init-score data, or null
  * \param queries Pointer to query data, or null
  */
  void InsertAt(data_size_t start_index,
    data_size_t count,
    const float* labels,
    const float* weights,
    const double* init_scores,
    const int32_t* queries);

  /*!
  * \brief Perform any extra operations after all data has been loaded
  */
  void FinishLoad();
  /*!
  * \brief Get weights, if not exists, will return nullptr
  * \return Pointer of weights
  */
  inline const label_t* weights() const {
    if (!weights_.empty()) {
      return weights_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get positions, if does not exist then return nullptr
  * \return Pointer of positions
  */
  inline const data_size_t* positions() const {
    if (!positions_.empty()) {
      return positions_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get position IDs, if does not exist then return nullptr
  * \return Pointer of position IDs
  */
  inline const std::string* position_ids() const {
    if (!position_ids_.empty()) {
      return position_ids_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get Number of different position IDs
  * \return number of different position IDs
  */
  inline size_t num_position_ids() const {
      return position_ids_.size();
  }

  /*!
  * \brief Get data boundaries on queries, if not exists, will return nullptr
  *        we assume data will order by query,
  *        the interval of [query_boundaris[i], query_boundaris[i+1])
  *        is the data indices for query i.
  * \return Pointer of data boundaries on queries
  */
  inline const data_size_t* query_boundaries() const {
    if (!query_boundaries_.empty()) {
      return query_boundaries_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get Number of queries
  * \return Number of queries
  */
  inline data_size_t num_queries() const { return num_queries_; }

  /*!
  * \brief Get weights for queries, if not exists, will return nullptr
  * \return Pointer of weights for queries
  */
  inline const label_t* query_weights() const {
    if (!query_weights_.empty()) {
      return query_weights_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get initial scores, if not exists, will return nullptr
  * \return Pointer of initial scores
  */
  inline const double* init_score() const {
    if (!init_score_.empty()) {
      return init_score_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get size of initial scores
  */
  inline int64_t num_init_score() const { return num_init_score_; }

  /*!
  * \brief Get number of classes
  */
  inline int32_t num_init_score_classes() const {
    if (num_data_ && num_init_score_) {
      return static_cast<int>(num_init_score_ / num_data_);
    }
    return 1;
  }

  /*! \brief Disable copy */
  Metadata& operator=(const Metadata&) = delete;
  /*! \brief Disable copy */
  Metadata(const Metadata&) = delete;

  #ifdef USE_CUDA

  CUDAMetadata* cuda_metadata() const { return cuda_metadata_.get(); }

  void CreateCUDAMetadata(const int gpu_device_id);

  #endif  // USE_CUDA

 private:
  /*! \brief Load wights from file */
  void LoadWeights();
  /*! \brief Load positions from file */
  void LoadPositions();
  /*! \brief Load query boundaries from file */
  void LoadQueryBoundaries();
  /*! \brief Calculate query weights from queries */
  void CalculateQueryWeights();
  /*! \brief Calculate query boundaries from queries */
  void CalculateQueryBoundaries();
  /*! \brief Insert labels at the given index */
  void InsertLabels(const label_t* labels, data_size_t start_index, data_size_t len);
  /*! \brief Set labels from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetLabelsFromIterator(It first, It last);
  /*! \brief Insert weights at the given index */
  void InsertWeights(const label_t* weights, data_size_t start_index, data_size_t len);
  /*! \brief Set weights from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetWeightsFromIterator(It first, It last);
  /*! \brief Insert initial scores at the given index */
  void InsertInitScores(const double* init_scores, data_size_t start_index, data_size_t len, data_size_t source_size);
  /*! \brief Set init scores from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetInitScoresFromIterator(It first, It last);
  /*! \brief Insert queries at the given index */
  void InsertQueries(const data_size_t* queries, data_size_t start_index, data_size_t len);
  /*! \brief Set queries from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetQueriesFromIterator(It first, It last);
  /*! \brief Filename of current data */
  std::string data_filename_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of weights, used to check correct weight file */
  data_size_t num_weights_;
  /*! \brief Number of positions, used to check correct position file */
  data_size_t num_positions_;
  /*! \brief Label data */
  std::vector<label_t> label_;
  /*! \brief Weights data */
  std::vector<label_t> weights_;
  /*! \brief Positions data */
  std::vector<data_size_t> positions_;
  /*! \brief Position identifiers */
  std::vector<std::string> position_ids_;
  /*! \brief Query boundaries */
  std::vector<data_size_t> query_boundaries_;
  /*! \brief Query weights */
  std::vector<label_t> query_weights_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Number of Initial score, used to check correct weight file */
  int64_t num_init_score_;
  /*! \brief Initial score */
  std::vector<double> init_score_;
  /*! \brief Queries data */
  std::vector<data_size_t> queries_;
  /*! \brief mutex for threading safe call */
  std::mutex mutex_;
  bool weight_load_from_file_;
  bool position_load_from_file_;
  bool query_load_from_file_;
  bool init_score_load_from_file_;
  #ifdef USE_CUDA
  std::unique_ptr<CUDAMetadata> cuda_metadata_;
  #endif  // USE_CUDA
};


/*! \brief Interface for Parser */
class Parser {
 public:
  typedef const char* (*AtofFunc)(const char* p, double* out);

  /*! \brief Default constructor */
  Parser() {}

  /*!
  * \brief Constructor for customized parser. The constructor accepts content not path because need to save/load the config along with model string
  */
  explicit Parser(std::string) {}

  /*! \brief virtual destructor */
  virtual ~Parser() {}

  /*!
  * \brief Parse one line with label
  * \param str One line record, string format, should end with '\0'
  * \param out_features Output columns, store in (column_idx, values)
  * \param out_label Label will store to this if exists
  */
  virtual void ParseOneLine(const char* str,
                            std::vector<std::pair<int, double>>* out_features, double* out_label) const = 0;

  virtual int NumFeatures() const = 0;

  /*!
  * \brief Create an object of parser, will auto choose the format depend on file
  * \param filename One Filename of data
  * \param header whether input file contains header
  * \param num_features Pass num_features of this data file if you know, <=0 means don't know
  * \param label_idx index of label column
  * \param precise_float_parser using precise floating point number parsing if true
  * \return Object of parser
  */
  static Parser* CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser);

  /*!
  * \brief Create an object of parser, could use customized parser, or auto choose the format depend on file
  * \param filename One Filename of data
  * \param header whether input file contains header
  * \param num_features Pass num_features of this data file if you know, <=0 means don't know
  * \param label_idx index of label column
  * \param precise_float_parser using precise floating point number parsing if true
  * \param parser_config_str Customized parser config content
  * \return Object of parser
  */
  static Parser* CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser,
                              std::string parser_config_str);

  /*!
  * \brief Generate parser config str used for custom parser initialization, may save values of label id and header
  * \param filename One Filename of data
  * \param parser_config_filename One Filename of parser config
  * \param header whether input file contains header
  * \param label_idx index of label column
  * \return Parser config str
  */
  static std::string GenerateParserConfigStr(const char* filename, const char* parser_config_filename, bool header, int label_idx);
};

/*! \brief Interface for parser factory, used by customized parser */
class ParserFactory {
 private:
  ParserFactory() {}
  std::map<std::string, std::function<Parser*(std::string)>> object_map_;

 public:
  ~ParserFactory() {}
  static ParserFactory& getInstance();
  void Register(std::string class_name, std::function<Parser*(std::string)> objc);
  Parser* getObject(std::string class_name, std::string config_str);
};

/*! \brief Interface for parser reflector, used by customized parser */
class ParserReflector {
 public:
  ParserReflector(std::string class_name, std::function<Parser*(std::string)> objc) {
    ParserFactory::getInstance().Register(class_name, objc);
  }
  virtual ~ParserReflector() {}
};

/*! \brief The main class of data set,
*          which are used to training or validation
*/
class Dataset {
 public:
  friend DatasetLoader;

  LIGHTGBM_EXPORT Dataset();

  LIGHTGBM_EXPORT Dataset(data_size_t num_data);

  void Construct(
    std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    int num_total_features,
    const std::vector<std::vector<double>>& forced_bins,
    int** sample_non_zero_indices,
    double** sample_values,
    const int* num_per_col,
    int num_sample_col,
    size_t total_sample_cnt,
    const Config& io_config);

  /*! \brief Destructor */
  LIGHTGBM_EXPORT ~Dataset();

  /*!
  * \brief Initialize from the given reference
  * \param num_data Number of data
  * \param reference Reference dataset
  */
  LIGHTGBM_EXPORT void InitByReference(data_size_t num_data, const Dataset* reference) {
    metadata_.InitByReference(num_data, &reference->metadata());
  }

  LIGHTGBM_EXPORT void InitStreaming(data_size_t num_data,
                                     int32_t has_weights,
                                     int32_t has_init_scores,
                                     int32_t has_queries,
                                     int32_t nclasses,
                                     int32_t nthreads,
                                     int32_t omp_max_threads) {
    // Initialize optional max thread count with either parameter or OMP setting
    if (omp_max_threads > 0) {
      omp_max_threads_ = omp_max_threads;
    } else if (omp_max_threads_ <= 0) {
      omp_max_threads_ = OMP_NUM_THREADS();
    }

    metadata_.Init(num_data, has_weights, has_init_scores, has_queries, nclasses);
    for (int i = 0; i < num_groups_; ++i) {
      feature_groups_[i]->InitStreaming(nthreads, omp_max_threads_);
    }
  }

  LIGHTGBM_EXPORT bool CheckAlign(const Dataset& other) const {
    if (num_features_ != other.num_features_) {
      return false;
    }
    if (num_total_features_ != other.num_total_features_) {
      return false;
    }
    if (label_idx_ != other.label_idx_) {
      return false;
    }
    for (int i = 0; i < num_features_; ++i) {
      if (!FeatureBinMapper(i)->CheckAlign(*(other.FeatureBinMapper(i)))) {
        return false;
      }
    }
    return true;
  }

  inline void FinishOneRow(int tid, data_size_t row_idx, const std::vector<bool>& is_feature_added) {
    if (is_finish_load_) {
      return;
    }
    for (auto fidx : feature_need_push_zeros_) {
      if (is_feature_added[fidx]) {
        continue;
      }
      const int group = feature2group_[fidx];
      const int sub_feature = feature2subfeature_[fidx];
      feature_groups_[group]->PushData(tid, sub_feature, row_idx, 0.0f);
    }
  }

  inline void PushOneValue(int tid, data_size_t row_idx, size_t col_idx, double value) {
    if (this->is_finish_load_)
      return;
    auto feature_idx = this->used_feature_map_[col_idx];
    if (feature_idx >= 0) {
      auto group = this->feature2group_[feature_idx];
      auto sub_feature = this->feature2subfeature_[feature_idx];
      this->feature_groups_[group]->PushData(tid, sub_feature, row_idx, value);
      if (this->has_raw_) {
        auto feat_ind = numeric_feature_map_[feature_idx];
        if (feat_ind >= 0) {
          raw_data_[feat_ind][row_idx] = static_cast<float>(value);
        }
      }
    }
  }

  inline void PushOneRow(int tid, data_size_t row_idx, const std::vector<double>& feature_values) {
    for (size_t i = 0; i < feature_values.size() && i < static_cast<size_t>(num_total_features_); ++i) {
      this->PushOneValue(tid, row_idx, i, feature_values[i]);
    }
  }

  inline void PushOneRow(int tid, data_size_t row_idx, const std::vector<std::pair<int, double>>& feature_values) {
    if (is_finish_load_) {
      return;
    }
    std::vector<bool> is_feature_added(num_features_, false);
    for (auto& inner_data : feature_values) {
      if (inner_data.first >= num_total_features_) {
        continue;
      }
      int feature_idx = used_feature_map_[inner_data.first];
      if (feature_idx >= 0) {
        is_feature_added[feature_idx] = true;
        const int group = feature2group_[feature_idx];
        const int sub_feature = feature2subfeature_[feature_idx];
        feature_groups_[group]->PushData(tid, sub_feature, row_idx, inner_data.second);
        if (has_raw_) {
          int feat_ind = numeric_feature_map_[feature_idx];
          if (feat_ind >= 0) {
            raw_data_[feat_ind][row_idx] = static_cast<float>(inner_data.second);
          }
        }
      }
    }
    FinishOneRow(tid, row_idx, is_feature_added);
  }

  inline void PushOneData(int tid, data_size_t row_idx, int group, int feature_idx, int sub_feature, double value) {
    feature_groups_[group]->PushData(tid, sub_feature, row_idx, value);
    if (has_raw_) {
      int feat_ind = numeric_feature_map_[feature_idx];
      if (feat_ind >= 0) {
        raw_data_[feat_ind][row_idx] = static_cast<float>(value);
      }
    }
  }

  inline void InsertMetadataAt(data_size_t start_index,
    data_size_t count,
    const label_t* labels,
    const label_t* weights,
    const double* init_scores,
    const data_size_t* queries) {
    metadata_.InsertAt(start_index, count, labels, weights, init_scores, queries);
  }

  inline int RealFeatureIndex(int fidx) const {
    return real_feature_idx_[fidx];
  }

  inline int InnerFeatureIndex(int col_idx) const {
    return used_feature_map_[col_idx];
  }
  inline int Feature2Group(int feature_idx) const {
    return feature2group_[feature_idx];
  }
  inline int Feature2SubFeature(int feature_idx) const {
    return feature2subfeature_[feature_idx];
  }
  inline uint64_t GroupBinBoundary(int group_idx) const {
    return group_bin_boundaries_[group_idx];
  }
  inline uint64_t NumTotalBin() const {
    return group_bin_boundaries_.back();
  }

  inline std::vector<int> ValidFeatureIndices() const {
    std::vector<int> ret;
    for (int i = 0; i < num_total_features_; ++i) {
      if (used_feature_map_[i] >= 0) {
        ret.push_back(i);
      }
    }
    return ret;
  }
  void ReSize(data_size_t num_data);

  void CopySubrow(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data);

  void CopySubrow(const Dataset* fullset, const data_size_t* used_indices,
                  data_size_t num_used_indices, bool need_meta_data,
                  const std::vector<int8_t>* is_feature_used);

  void CopySubrowToDevice(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data, int gpu_device_id);

  MultiValBin* GetMultiBinFromSparseFeatures(const std::vector<uint32_t>& offsets) const;

  MultiValBin* GetMultiBinFromAllFeatures(const std::vector<uint32_t>& offsets) const;

  template <bool USE_QUANT_GRAD, int HIST_BITS>
  TrainingShareStates* GetShareStates(
      score_t* gradients, score_t* hessians,
      const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
      bool force_col_wise, bool force_row_wise, const int num_grad_quant_bins) const;

  LIGHTGBM_EXPORT void FinishLoad();

  bool SetFieldFromArrow(const char* field_name, struct ArrowArrayStream* stream);

  bool SetFieldFromArrow(const char* field_name, int64_t n_chunks,
                         struct ArrowArray* chunks, struct ArrowSchema* schema);

  LIGHTGBM_EXPORT bool SetFloatField(const char* field_name, const float* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool SetDoubleField(const char* field_name, const double* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool SetIntField(const char* field_name, const int* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool GetFloatField(const char* field_name, data_size_t* out_len, const float** out_ptr);

  LIGHTGBM_EXPORT bool GetDoubleField(const char* field_name, data_size_t* out_len, const double** out_ptr);

  LIGHTGBM_EXPORT bool GetIntField(const char* field_name, data_size_t* out_len, const int** out_ptr);

  /*!
  * \brief Save current dataset into binary file, will save to "filename.bin"
  */
  LIGHTGBM_EXPORT void SaveBinaryFile(const char* bin_filename);

  /*!
   * \brief Serialize the overall Dataset definition/schema to a binary buffer (i.e., without data)
   */
  LIGHTGBM_EXPORT void SerializeReference(ByteBuffer* out);

  LIGHTGBM_EXPORT void DumpTextFile(const char* text_filename);

  LIGHTGBM_EXPORT void CopyFeatureMapperFrom(const Dataset* dataset);

  LIGHTGBM_EXPORT void CreateValid(const Dataset* dataset);

  void InitTrain(const std::vector<int8_t>& is_feature_used,
                 TrainingShareStates* share_state) const;

  template <bool USE_INDICES, bool USE_HESSIAN, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsInner(const std::vector<int8_t>& is_feature_used,
                                const data_size_t* data_indices,
                                data_size_t num_data, const score_t* gradients,
                                const score_t* hessians,
                                score_t* ordered_gradients,
                                score_t* ordered_hessians,
                                TrainingShareStates* share_state,
                                hist_t* hist_data) const;

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsMultiVal(const data_size_t* data_indices,
                                   data_size_t num_data,
                                   const score_t* gradients,
                                   const score_t* hessians,
                                   TrainingShareStates* share_state,
                                   hist_t* hist_data) const;

  template <bool USE_QUANT_GRAD, int HIST_BITS>
  inline void ConstructHistograms(
      const std::vector<int8_t>& is_feature_used,
      const data_size_t* data_indices, data_size_t num_data,
      const score_t* gradients, const score_t* hessians,
      score_t* ordered_gradients, score_t* ordered_hessians,
      TrainingShareStates* share_state, hist_t* hist_data) const {
    if (num_data <= 0) {
      return;
    }
    bool use_indices = data_indices != nullptr && (num_data < num_data_);
    if (share_state->is_constant_hessian) {
      if (use_indices) {
        ConstructHistogramsInner<true, false, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      } else {
        ConstructHistogramsInner<false, false, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      }
    } else {
      if (use_indices) {
        ConstructHistogramsInner<true, true, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      } else {
        ConstructHistogramsInner<false, true, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      }
    }
  }

  void FixHistogram(int feature_idx, double sum_gradient, double sum_hessian, hist_t* data) const;

  template <typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FixHistogramInt(int feature_idx, int64_t sum_gradient_and_hessian, hist_t* data) const;

  inline data_size_t Split(int feature, const uint32_t* threshold,
                           int num_threshold, bool default_left,
                           const data_size_t* data_indices,
                           data_size_t cnt, data_size_t* lte_indices,
                           data_size_t* gt_indices) const {
    const int group = feature2group_[feature];
    const int sub_feature = feature2subfeature_[feature];
    return feature_groups_[group]->Split(
        sub_feature, threshold, num_threshold, default_left, data_indices,
        cnt, lte_indices, gt_indices);
  }

  inline int SubFeatureBinOffset(int i) const {
    const int sub_feature = feature2subfeature_[i];
    if (sub_feature == 0) {
      return 1;
    } else {
      return 0;
    }
  }

  inline int FeatureNumBin(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->num_bin();
  }

  inline int FeatureGroupNumBin(int group) const {
    return feature_groups_[group]->num_total_bin_;
  }

  inline const BinMapper* FeatureBinMapper(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature].get();
  }

  inline const Bin* FeatureGroupBin(int group) const {
    return feature_groups_[group]->bin_data_.get();
  }

  inline BinIterator* FeatureIterator(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->SubFeatureIterator(sub_feature);
  }

  inline BinIterator* FeatureGroupIterator(int group) const {
    return feature_groups_[group]->FeatureGroupIterator();
  }

  inline bool IsMultiGroup(int i) const {
    return feature_groups_[i]->is_multi_val_;
  }

  inline size_t FeatureGroupSizesInByte(int group) const {
    return feature_groups_[group]->FeatureGroupSizesInByte();
  }

  inline void* FeatureGroupData(int group) const {
    return feature_groups_[group]->FeatureGroupData();
  }

  const void* GetColWiseData(
    const int feature_group_index,
    const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    std::vector<BinIterator*>* bin_iterator,
    const int num_threads) const;

  const void* GetColWiseData(
    const int feature_group_index,
    const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    BinIterator** bin_iterator) const;

  inline double RealThreshold(int i, uint32_t threshold) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->BinToValue(threshold);
  }

  // given a real threshold, find the closest threshold bin
  inline uint32_t BinThreshold(int i, double threshold_double) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->ValueToBin(threshold_double);
  }

  inline int MaxRealCatValue(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->MaxCatValue();
  }

  /*!
  * \brief Get meta data pointer
  * \return Pointer of meta data
  */
  inline const Metadata& metadata() const { return metadata_; }

  /*! \brief Get Number of used features */
  inline int num_features() const { return num_features_; }

  /*! \brief Get number of numeric features */
  inline int num_numeric_features() const { return num_numeric_features_; }

  /*! \brief Get Number of feature groups */
  inline int num_feature_groups() const { return num_groups_;}

  /*! \brief Get Number of total features */
  inline int num_total_features() const { return num_total_features_; }

  /*! \brief Get the index of label column */
  inline int label_idx() const { return label_idx_; }

  /*! \brief Get names of current data set */
  inline const std::vector<std::string>& feature_names() const { return feature_names_; }

  /*! \brief Get content of parser config file */
  inline const std::string parser_config_str() const { return parser_config_str_; }

  inline void set_feature_names(const std::vector<std::string>& feature_names) {
    if (feature_names.size() != static_cast<size_t>(num_total_features_)) {
      Log::Fatal("Size of feature_names error, should equal with total number of features");
    }
    feature_names_ = std::vector<std::string>(feature_names);
    std::unordered_set<std::string> feature_name_set;
    // replace ' ' in feature_names with '_'
    bool spaceInFeatureName = false;
    for (auto& feature_name : feature_names_) {
      // check JSON
      if (!Common::CheckAllowedJSON(feature_name)) {
        Log::Fatal("Do not support special JSON characters in feature name.");
      }
      if (feature_name.find(' ') != std::string::npos) {
        spaceInFeatureName = true;
        std::replace(feature_name.begin(), feature_name.end(), ' ', '_');
      }
      if (feature_name_set.count(feature_name) > 0) {
        Log::Fatal("Feature (%s) appears more than one time.", feature_name.c_str());
      }
      feature_name_set.insert(feature_name);
    }
    if (spaceInFeatureName) {
      Log::Warning("Found whitespace in feature_names, replace with underlines");
    }
  }

  inline std::vector<std::string> feature_infos() const {
    std::vector<std::string> bufs;
    for (int i = 0; i < num_total_features_; ++i) {
      int fidx = used_feature_map_[i];
      if (fidx < 0) {
        bufs.push_back("none");
      } else {
        const auto bin_mapper = FeatureBinMapper(fidx);
        bufs.push_back(bin_mapper->bin_info_string());
      }
    }
    return bufs;
  }

  /*! \brief Get Number of data */
  inline data_size_t num_data() const { return num_data_; }

  /*! \brief Get whether FinishLoad is automatically called when pushing last row. */
  inline bool wait_for_manual_finish() const { return wait_for_manual_finish_; }

  /*! \brief Get the maximum number of OpenMP threads to allocate for. */
  inline int omp_max_threads() const { return omp_max_threads_; }

  /*! \brief Set whether the Dataset is finished automatically when last row is pushed or with a manual
   *         MarkFinished API call.  Set to true for thread-safe streaming and/or if will be coalesced later.
   *         FinishLoad should not be called on any Dataset that will be coalesced.
   */
  inline void set_wait_for_manual_finish(bool value) {
    std::lock_guard<std::mutex> lock(mutex_);
    wait_for_manual_finish_ = value;
  }

  /*! \brief Disable copy */
  Dataset& operator=(const Dataset&) = delete;
  /*! \brief Disable copy */
  Dataset(const Dataset&) = delete;

  void AddFeaturesFrom(Dataset* other);

  /*! \brief Get has_raw_ */
  inline bool has_raw() const { return has_raw_; }

  /*! \brief Set has_raw_ */
  inline void SetHasRaw(bool has_raw) { has_raw_ = has_raw; }

  /*! \brief Resize raw_data_ */
  inline void ResizeRaw(int num_rows) {
    if (static_cast<int>(raw_data_.size()) > num_numeric_features_) {
      raw_data_.resize(num_numeric_features_);
    }
    for (size_t i = 0; i < raw_data_.size(); ++i) {
      raw_data_[i].resize(num_rows);
    }
    int curr_size = static_cast<int>(raw_data_.size());
    for (int i = curr_size; i < num_numeric_features_; ++i) {
      raw_data_.push_back(std::vector<float>(num_rows, 0));
    }
  }

  /*! \brief Get pointer to raw_data_ feature */
  inline const float* raw_index(int feat_ind) const {
    return raw_data_[numeric_feature_map_[feat_ind]].data();
  }

  inline uint32_t feature_max_bin(const int inner_feature_index) const {
    const int feature_group_index = Feature2Group(inner_feature_index);
    const int sub_feature_index = feature2subfeature_[inner_feature_index];
    return feature_groups_[feature_group_index]->feature_max_bin(sub_feature_index);
  }

  inline uint32_t feature_min_bin(const int inner_feature_index) const {
    const int feature_group_index = Feature2Group(inner_feature_index);
    const int sub_feature_index = feature2subfeature_[inner_feature_index];
    return feature_groups_[feature_group_index]->feature_min_bin(sub_feature_index);
  }

  #ifdef USE_CUDA

  const CUDAColumnData* cuda_column_data() const {
    return cuda_column_data_.get();
  }

  #endif  // USE_CUDA

 private:
  void SerializeHeader(BinaryWriter* serializer);

  size_t GetSerializedHeaderSize();

  void CreateCUDAColumnData();

  void CopySubrowHostPart(const Dataset* fullset,
                          const data_size_t* used_indices,
                          data_size_t num_used_indices,
                          bool need_meta_data,
                          const std::vector<int8_t>* is_feature_used);

  std::string data_filename_;
  /*! \brief Store used features */
  std::vector<std::unique_ptr<FeatureGroup>> feature_groups_;
  /*! \brief Mapper from real feature index to used index*/
  std::vector<int> used_feature_map_;
  /*! \brief Number of used features*/
  int num_features_;
  /*! \brief Number of total features*/
  int num_total_features_;
  /*! \brief Number of total data*/
  data_size_t num_data_;
  /*! \brief Store some label level data*/
  Metadata metadata_;
  /*! \brief index of label column */
  int label_idx_ = 0;
  /*! \brief store feature names */
  std::vector<std::string> feature_names_;
  /*! \brief serialized versions */
  static const int kSerializedReferenceVersionLength;
  static const char* serialized_reference_version;
  static const char* binary_file_token;
  static const char* binary_serialized_reference_token;
  int num_groups_;
  std::vector<int> real_feature_idx_;
  std::vector<int> feature2group_;
  std::vector<int> feature2subfeature_;
  std::vector<uint64_t> group_bin_boundaries_;
  std::vector<int> group_feature_start_;
  std::vector<int> group_feature_cnt_;
  bool is_finish_load_;
  int max_bin_;
  std::vector<int32_t> max_bin_by_feature_;
  std::vector<std::vector<double>> forced_bin_bounds_;
  int bin_construct_sample_cnt_;
  int min_data_in_bin_;
  bool use_missing_;
  bool zero_as_missing_;
  std::vector<int> feature_need_push_zeros_;
  std::vector<std::vector<float>> raw_data_;
  bool wait_for_manual_finish_;
  int omp_max_threads_ = -1;
  bool has_raw_;
  /*! map feature (inner index) to its index in the list of numeric (non-categorical) features */
  std::vector<int> numeric_feature_map_;
  int num_numeric_features_;
  std::string device_type_;
  int gpu_device_id_;
  /*! \brief mutex for threading safe call */
  std::mutex mutex_;

  #ifdef USE_CUDA
  std::unique_ptr<CUDAColumnData> cuda_column_data_;
  #endif  // USE_CUDA

  std::string parser_config_str_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/dataset_loader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_

#include <LightGBM/dataset.h>

#include <memory>
#include <string>
#include <unordered_set>
#include <vector>

namespace LightGBM {

class DatasetLoader {
 public:
  LIGHTGBM_EXPORT DatasetLoader(const Config& io_config, const PredictFunction& predict_fun, int num_class, const char* filename);

  LIGHTGBM_EXPORT ~DatasetLoader();

  LIGHTGBM_EXPORT Dataset* LoadFromFile(const char* filename, int rank, int num_machines);

  LIGHTGBM_EXPORT Dataset* LoadFromFile(const char* filename) {
    return LoadFromFile(filename, 0, 1);
  }

  LIGHTGBM_EXPORT Dataset* LoadFromFileAlignWithOtherDataset(const char* filename, const Dataset* train_data);

  LIGHTGBM_EXPORT Dataset* LoadFromSerializedReference(const char* buffer, size_t buffer_size, data_size_t num_data, int32_t num_classes);

  LIGHTGBM_EXPORT Dataset* ConstructFromSampleData(double** sample_values,
                                                   int** sample_indices,
                                                   int num_col,
                                                   const int* num_per_col,
                                                   size_t total_sample_size,
                                                   data_size_t num_local_data,
                                                   int64_t num_dist_data);

  /*! \brief Disable copy */
  DatasetLoader& operator=(const DatasetLoader&) = delete;
  /*! \brief Disable copy */
  DatasetLoader(const DatasetLoader&) = delete;

  static std::vector<std::vector<double>> GetForcedBins(std::string forced_bins_path, int num_total_features,
                                                        const std::unordered_set<int>& categorical_features);

 private:
  void LoadHeaderFromMemory(Dataset* dataset, const char* buffer);

  Dataset* LoadFromBinFile(const char* data_filename, const char* bin_filename, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  void SetHeader(const char* filename);

  void CheckDataset(const Dataset* dataset, bool is_load_from_binary);

  std::vector<std::string> LoadTextDataToMemory(const char* filename, const Metadata& metadata, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  std::vector<std::string> SampleTextDataFromMemory(const std::vector<std::string>& data);

  std::vector<std::string> SampleTextDataFromFile(const char* filename, const Metadata& metadata, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  void ConstructBinMappersFromTextData(int rank, int num_machines, const std::vector<std::string>& sample_data, const Parser* parser, Dataset* dataset);

  /*! \brief Extract local features from memory */
  void ExtractFeaturesFromMemory(std::vector<std::string>* text_data, const Parser* parser, Dataset* dataset);

  /*! \brief Extract local features from file */
  void ExtractFeaturesFromFile(const char* filename, const Parser* parser, const std::vector<data_size_t>& used_data_indices, Dataset* dataset);

  /*! \brief Check can load from binary file */
  std::string CheckCanLoadFromBin(const char* filename);

  /*! \brief Check the number of bins for categorical features.
   * The number of bins for categorical features may exceed the configured maximum value.
   * Log warnings when such cases happen.
   *
   * \param bin_mappers the bin_mappers of all features
   * \param max_bin max_bin from Config
   * \param max_bin_by_feature max_bin_by_feature from Config
   */
  void CheckCategoricalFeatureNumBin(const std::vector<std::unique_ptr<BinMapper>>& bin_mappers, const int max_bin, const std::vector<int>& max_bin_by_feature) const;

  const Config& config_;
  /*! \brief Random generator*/
  Random random_;
  /*! \brief prediction function for initial model */
  const PredictFunction predict_fun_;
  /*! \brief number of classes */
  int num_class_;
  /*! \brief index of label column */
  int label_idx_;
  /*! \brief index of weight column */
  int weight_idx_;
  /*! \brief index of group column */
  int group_idx_;
  /*! \brief Mapper from real feature index to used index*/
  std::unordered_set<int> ignore_features_;
  /*! \brief store feature names */
  std::vector<std::string> feature_names_;
  /*! \brief Mapper from real feature index to used index*/
  std::unordered_set<int> categorical_features_;
  /*! \brief Whether to store raw feature values */
  bool store_raw_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/export.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_

/** Macros for exporting symbols in MSVC/GCC/CLANG **/

#ifdef __cplusplus
#define LIGHTGBM_EXTERN_C extern "C"
#else
#define LIGHTGBM_EXTERN_C
#endif


#ifdef _MSC_VER
#define LIGHTGBM_EXPORT __declspec(dllexport)
#define LIGHTGBM_C_EXPORT LIGHTGBM_EXTERN_C __declspec(dllexport)
#else
#define LIGHTGBM_EXPORT
#define LIGHTGBM_C_EXPORT LIGHTGBM_EXTERN_C
#endif

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/feature_group.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/random.h>

#include <cstdint>
#include <cstdio>
#include <memory>
#include <vector>

namespace LightGBM {

class Dataset;
class DatasetLoader;
struct TrainingShareStates;
class MultiValBinWrapper;
/*! \brief Using to store data and providing some operations on one feature
 * group*/
class FeatureGroup {
 public:
  friend Dataset;
  friend DatasetLoader;
  friend TrainingShareStates;
  friend MultiValBinWrapper;
  /*!
  * \brief Constructor
  * \param num_feature number of features of this group
  * \param bin_mappers Bin mapper for features
  * \param num_data Total number of data
  * \param is_enable_sparse True if enable sparse feature
  */
  FeatureGroup(int num_feature, int8_t is_multi_val,
    std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    data_size_t num_data, int group_id) :
    num_feature_(num_feature), is_multi_val_(is_multi_val > 0), is_sparse_(false) {
    CHECK_EQ(static_cast<int>(bin_mappers->size()), num_feature);
    auto& ref_bin_mappers = *bin_mappers;
    double sum_sparse_rate = 0.0f;
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(ref_bin_mappers[i].release());
      sum_sparse_rate += bin_mappers_.back()->sparse_rate();
    }
    sum_sparse_rate /= num_feature_;
    int offset = 1;
    is_dense_multi_val_ = false;
    if (sum_sparse_rate < MultiValBin::multi_val_bin_sparse_threshold && is_multi_val_) {
      // use dense multi val bin
      offset = 0;
      is_dense_multi_val_ = true;
    }
    // use bin at zero to store most_freq_bin only when not using dense multi val bin
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    CreateBinData(num_data, is_multi_val_, true, false);
  }

  FeatureGroup(const FeatureGroup& other, int num_data) {
    num_feature_ = other.num_feature_;
    is_multi_val_ = other.is_multi_val_;
    is_dense_multi_val_ = other.is_dense_multi_val_;
    is_sparse_ = other.is_sparse_;
    num_total_bin_ = other.num_total_bin_;
    bin_offsets_ = other.bin_offsets_;

    bin_mappers_.reserve(other.bin_mappers_.size());
    for (auto& bin_mapper : other.bin_mappers_) {
      bin_mappers_.emplace_back(new BinMapper(*bin_mapper));
    }
    CreateBinData(num_data, is_multi_val_, !is_sparse_, is_sparse_);
  }

  FeatureGroup(std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    data_size_t num_data) : num_feature_(1), is_multi_val_(false) {
    CHECK_EQ(static_cast<int>(bin_mappers->size()), 1);
    // use bin at zero to store default_bin
    num_total_bin_ = 1;
    is_dense_multi_val_ = false;
    bin_offsets_.emplace_back(num_total_bin_);
    auto& ref_bin_mappers = *bin_mappers;
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(ref_bin_mappers[i].release());
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    CreateBinData(num_data, false, false, false);
  }

  /*!
   * \brief Constructor from memory when data is present
   * \param memory Pointer of memory
   * \param num_all_data Number of global data
   * \param local_used_indices Local used indices, empty means using all data
   * \param group_id Id of group
   */
  FeatureGroup(const void* memory,
               data_size_t num_all_data,
               const std::vector<data_size_t>& local_used_indices,
               int group_id) {
    // Load the definition schema first
    const char* memory_ptr = LoadDefinitionFromMemory(memory, group_id);

    // Allocate memory for the data
    data_size_t num_data = num_all_data;
    if (!local_used_indices.empty()) {
      num_data = static_cast<data_size_t>(local_used_indices.size());
    }
    AllocateBins(num_data);

    // Now load the actual data
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->LoadFromMemory(memory_ptr, local_used_indices);
        memory_ptr += multi_bin_data_[i]->SizesInByte();
      }
    } else {
      bin_data_->LoadFromMemory(memory_ptr, local_used_indices);
    }
  }

  /*!
   * \brief Constructor from definition in memory (without data)
   * \param memory Pointer of memory
   * \param local_used_indices Local used indices, empty means using all data
   */
  FeatureGroup(const void* memory, data_size_t num_data, int group_id) {
    LoadDefinitionFromMemory(memory, group_id);
    AllocateBins(num_data);
  }

  /*! \brief Destructor */
  ~FeatureGroup() {}

  /*!
   * \brief Load the overall definition of the feature group from binary serialized data
   * \param memory Pointer of memory
   * \param group_id Id of group
   */
  const char* LoadDefinitionFromMemory(const void* memory, int group_id) {
    const char* memory_ptr = reinterpret_cast<const char*>(memory);
    // get is_sparse
    is_multi_val_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_multi_val_));
    is_dense_multi_val_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_dense_multi_val_));
    is_sparse_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_sparse_));
    num_feature_ = *(reinterpret_cast<const int*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(num_feature_));

    // get bin mapper(s)
    bin_mappers_.clear();
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(new BinMapper(memory_ptr));
      memory_ptr += bin_mappers_[i]->SizesInByte();
    }

    bin_offsets_.clear();
    int offset = 1;
    if (is_dense_multi_val_) {
      offset = 0;
    }
    // use bin at zero to store most_freq_bin only when not using dense multi val bin
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }

    return memory_ptr;
  }

  /*!
   * \brief Allocate the bins
   * \param num_all_data Number of global data
   */
  inline void AllocateBins(data_size_t num_data) {
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        int addi = bin_mappers_[i]->GetMostFreqBin() == 0 ? 0 : 1;
        if (bin_mappers_[i]->sparse_rate() >= kSparseThreshold) {
          multi_bin_data_.emplace_back(Bin::CreateSparseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        } else {
          multi_bin_data_.emplace_back(Bin::CreateDenseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        }
      }
    } else {
      if (is_sparse_) {
        bin_data_.reset(Bin::CreateSparseBin(num_data, num_total_bin_));
      } else {
        bin_data_.reset(Bin::CreateDenseBin(num_data, num_total_bin_));
      }
    }
  }

  /*!
  * \brief Initialize for pushing in a streaming fashion.  By default, no action needed.
  * \param num_thread The number of external threads that will be calling the push APIs
  * \param omp_max_threads The maximum number of OpenMP threads to allocate for
  */
  void InitStreaming(int32_t num_thread, int32_t omp_max_threads) {
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->InitStreaming(num_thread, omp_max_threads);
      }
    } else {
      bin_data_->InitStreaming(num_thread, omp_max_threads);
    }
  }

  /*!
   * \brief Push one record, will auto convert to bin and push to bin data
   * \param tid Thread id
   * \param sub_feature_idx Index of the subfeature
   * \param line_idx Index of record
   * \param value feature value of record
   */
  inline void PushData(int tid, int sub_feature_idx, data_size_t line_idx, double value) {
    uint32_t bin = bin_mappers_[sub_feature_idx]->ValueToBin(value);
    if (bin == bin_mappers_[sub_feature_idx]->GetMostFreqBin()) {
      return;
    }
    if (bin_mappers_[sub_feature_idx]->GetMostFreqBin() == 0) {
      bin -= 1;
    }
    if (is_multi_val_) {
      multi_bin_data_[sub_feature_idx]->Push(tid, line_idx, bin + 1);
    } else {
      bin += bin_offsets_[sub_feature_idx];
      bin_data_->Push(tid, line_idx, bin);
    }
  }

  void ReSize(int num_data) {
    if (!is_multi_val_) {
      bin_data_->ReSize(num_data);
    } else {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->ReSize(num_data);
      }
    }
  }

  inline void CopySubrow(const FeatureGroup* full_feature, const data_size_t* used_indices, data_size_t num_used_indices) {
    if (!is_multi_val_) {
      bin_data_->CopySubrow(full_feature->bin_data_.get(), used_indices, num_used_indices);
    } else {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->CopySubrow(full_feature->multi_bin_data_[i].get(), used_indices, num_used_indices);
      }
    }
  }

  inline void CopySubrowByCol(const FeatureGroup* full_feature, const data_size_t* used_indices, data_size_t num_used_indices, int fidx) {
    if (!is_multi_val_) {
      bin_data_->CopySubrow(full_feature->bin_data_.get(), used_indices, num_used_indices);
    } else {
      multi_bin_data_[fidx]->CopySubrow(full_feature->multi_bin_data_[fidx].get(), used_indices, num_used_indices);
    }
  }

  void AddFeaturesFrom(const FeatureGroup* other, int group_id) {
    CHECK(is_multi_val_);
    CHECK(other->is_multi_val_);
    // every time when new features are added, we need to reconsider sparse or dense
    double sum_sparse_rate = 0.0f;
    for (int i = 0; i < num_feature_; ++i) {
      sum_sparse_rate += bin_mappers_[i]->sparse_rate();
    }
    for (int i = 0; i < other->num_feature_; ++i) {
      sum_sparse_rate += other->bin_mappers_[i]->sparse_rate();
    }
    sum_sparse_rate /= (num_feature_ + other->num_feature_);
    int offset = 1;
    is_dense_multi_val_ = false;
    if (sum_sparse_rate < MultiValBin::multi_val_bin_sparse_threshold && is_multi_val_) {
      // use dense multi val bin
      offset = 0;
      is_dense_multi_val_ = true;
    }
    bin_offsets_.clear();
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    for (int i = 0; i < other->num_feature_; ++i) {
      const auto& other_bin_mapper = other->bin_mappers_[i];
      bin_mappers_.emplace_back(new BinMapper(*other_bin_mapper));
      auto num_bin = other_bin_mapper->num_bin();
      if (other_bin_mapper->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
      multi_bin_data_.emplace_back(other->multi_bin_data_[i]->Clone());
    }
    num_feature_ += other->num_feature_;
  }

  inline BinIterator* SubFeatureIterator(int sub_feature) {
    uint32_t most_freq_bin = bin_mappers_[sub_feature]->GetMostFreqBin();
    if (!is_multi_val_) {
      uint32_t min_bin = bin_offsets_[sub_feature];
      uint32_t max_bin = bin_offsets_[sub_feature + 1] - 1;
      return bin_data_->GetIterator(min_bin, max_bin, most_freq_bin);
    } else {
      int addi = bin_mappers_[sub_feature]->GetMostFreqBin() == 0 ? 0 : 1;
      uint32_t min_bin = 1;
      uint32_t max_bin = bin_mappers_[sub_feature]->num_bin() - 1 + addi;
      return multi_bin_data_[sub_feature]->GetIterator(min_bin, max_bin,
                                                       most_freq_bin);
    }
  }

  inline void FinishLoad() {
    if (is_multi_val_) {
      OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
      for (int i = 0; i < num_feature_; ++i) {
        OMP_LOOP_EX_BEGIN();
        multi_bin_data_[i]->FinishLoad();
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    } else {
      bin_data_->FinishLoad();
    }
  }

  inline BinIterator* FeatureGroupIterator() {
    if (is_multi_val_) {
      return nullptr;
    }
    uint32_t min_bin = bin_offsets_[0];
    uint32_t max_bin = bin_offsets_.back() - 1;
    uint32_t most_freq_bin = 0;
    return bin_data_->GetIterator(min_bin, max_bin, most_freq_bin);
  }

  inline size_t FeatureGroupSizesInByte() {
    return bin_data_->SizesInByte();
  }

  inline void* FeatureGroupData() {
    if (is_multi_val_) {
      return nullptr;
    }
    return bin_data_->get_data();
  }

  inline data_size_t Split(int sub_feature, const uint32_t* threshold,
                           int num_threshold, bool default_left,
                           const data_size_t* data_indices, data_size_t cnt,
                           data_size_t* lte_indices,
                           data_size_t* gt_indices) const {
    uint32_t default_bin = bin_mappers_[sub_feature]->GetDefaultBin();
    uint32_t most_freq_bin = bin_mappers_[sub_feature]->GetMostFreqBin();
    if (!is_multi_val_) {
      uint32_t min_bin = bin_offsets_[sub_feature];
      uint32_t max_bin = bin_offsets_[sub_feature + 1] - 1;
      if (bin_mappers_[sub_feature]->bin_type() == BinType::NumericalBin) {
        auto missing_type = bin_mappers_[sub_feature]->missing_type();
        if (num_feature_ == 1) {
          return bin_data_->Split(max_bin, default_bin, most_freq_bin,
                                  missing_type, default_left, *threshold,
                                  data_indices, cnt, lte_indices, gt_indices);
        } else {
          return bin_data_->Split(min_bin, max_bin, default_bin, most_freq_bin,
                                  missing_type, default_left, *threshold,
                                  data_indices, cnt, lte_indices, gt_indices);
        }
      } else {
        if (num_feature_ == 1) {
          return bin_data_->SplitCategorical(max_bin, most_freq_bin, threshold,
                                             num_threshold, data_indices, cnt,
                                             lte_indices, gt_indices);
        } else {
          return bin_data_->SplitCategorical(
              min_bin, max_bin, most_freq_bin, threshold, num_threshold,
              data_indices, cnt, lte_indices, gt_indices);
        }
      }
    } else {
      int addi = bin_mappers_[sub_feature]->GetMostFreqBin() == 0 ? 0 : 1;
      uint32_t max_bin = bin_mappers_[sub_feature]->num_bin() - 1 + addi;
      if (bin_mappers_[sub_feature]->bin_type() == BinType::NumericalBin) {
        auto missing_type = bin_mappers_[sub_feature]->missing_type();
        return multi_bin_data_[sub_feature]->Split(
            max_bin, default_bin, most_freq_bin, missing_type, default_left,
            *threshold, data_indices, cnt, lte_indices, gt_indices);
      } else {
        return multi_bin_data_[sub_feature]->SplitCategorical(
            max_bin, most_freq_bin, threshold, num_threshold, data_indices, cnt,
            lte_indices, gt_indices);
      }
    }
  }

  /*!
   * \brief From bin to feature value
   * \param bin
   * \return FeatureGroup value of this bin
   */
  inline double BinToValue(int sub_feature_idx, uint32_t bin) const {
    return bin_mappers_[sub_feature_idx]->BinToValue(bin);
  }

  /*!
   * \brief Write to binary stream
   * \param writer Writer
   * \param include_data Whether to write data (true) or just header information (false)
   */
  void SerializeToBinary(BinaryWriter* writer, bool include_data = true) const {
    writer->AlignedWrite(&is_multi_val_, sizeof(is_multi_val_));
    writer->AlignedWrite(&is_dense_multi_val_, sizeof(is_dense_multi_val_));
    writer->AlignedWrite(&is_sparse_, sizeof(is_sparse_));
    writer->AlignedWrite(&num_feature_, sizeof(num_feature_));
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_[i]->SaveBinaryToFile(writer);
    }

    if (include_data) {
      if (is_multi_val_) {
        for (int i = 0; i < num_feature_; ++i) {
          multi_bin_data_[i]->SaveBinaryToFile(writer);
        }
      } else {
        bin_data_->SaveBinaryToFile(writer);
      }
    }
  }

  /*!
   * \brief Get sizes in byte of this object
   */
  size_t SizesInByte(bool include_data = true) const {
    size_t ret = VirtualFileWriter::AlignedSize(sizeof(is_multi_val_)) +
                 VirtualFileWriter::AlignedSize(sizeof(is_dense_multi_val_)) +
                 VirtualFileWriter::AlignedSize(sizeof(is_sparse_)) +
                 VirtualFileWriter::AlignedSize(sizeof(num_feature_));
    for (int i = 0; i < num_feature_; ++i) {
      ret += bin_mappers_[i]->SizesInByte();
    }
    if (include_data) {
      if (!is_multi_val_) {
        ret += bin_data_->SizesInByte();
      } else {
        for (int i = 0; i < num_feature_; ++i) {
          ret += multi_bin_data_[i]->SizesInByte();
        }
      }
    }
    return ret;
  }

  /*! \brief Disable copy */
  FeatureGroup& operator=(const FeatureGroup&) = delete;

  /*! \brief Deep copy */
  FeatureGroup(const FeatureGroup& other, bool should_handle_dense_mv,
    int group_id) {
    num_feature_ = other.num_feature_;
    is_multi_val_ = other.is_multi_val_;
    is_dense_multi_val_ = other.is_dense_multi_val_;
    is_sparse_ = other.is_sparse_;
    num_total_bin_ = other.num_total_bin_;
    bin_offsets_ = other.bin_offsets_;

    bin_mappers_.reserve(other.bin_mappers_.size());
    for (auto& bin_mapper : other.bin_mappers_) {
      bin_mappers_.emplace_back(new BinMapper(*bin_mapper));
    }
    if (!is_multi_val_) {
      bin_data_.reset(other.bin_data_->Clone());
    } else {
      multi_bin_data_.clear();
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_.emplace_back(other.multi_bin_data_[i]->Clone());
      }
    }

    if (should_handle_dense_mv && is_dense_multi_val_ && group_id > 0) {
      // this feature group was the first feature group, but now no longer is,
      // so we need to eliminate its special empty bin for multi val dense bin
      if (bin_mappers_[0]->GetMostFreqBin() > 0 && bin_offsets_[0] == 1) {
        for (size_t i = 0; i < bin_offsets_.size(); ++i) {
          bin_offsets_[i] -= 1;
        }
        num_total_bin_ -= 1;
      }
    }
  }

  const void* GetColWiseData(const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    std::vector<BinIterator*>* bin_iterator,
    const int num_threads) const {
    if (sub_feature_index >= 0) {
      CHECK(is_multi_val_);
      return multi_bin_data_[sub_feature_index]->GetColWiseData(bit_type, is_sparse, bin_iterator, num_threads);
    } else {
      CHECK(!is_multi_val_);
      return bin_data_->GetColWiseData(bit_type, is_sparse, bin_iterator, num_threads);
    }
  }

  const void* GetColWiseData(const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    BinIterator** bin_iterator) const {
    if (sub_feature_index >= 0) {
      CHECK(is_multi_val_);
      return multi_bin_data_[sub_feature_index]->GetColWiseData(bit_type, is_sparse, bin_iterator);
    } else {
      CHECK(!is_multi_val_);
      return bin_data_->GetColWiseData(bit_type, is_sparse, bin_iterator);
    }
  }

  uint32_t feature_max_bin(const int sub_feature_index) const {
    if (!is_multi_val_) {
      return bin_offsets_[sub_feature_index + 1] - 1;
    } else {
      int addi = bin_mappers_[sub_feature_index]->GetMostFreqBin() == 0 ? 0 : 1;
      return bin_mappers_[sub_feature_index]->num_bin() - 1 + addi;
    }
  }

  uint32_t feature_min_bin(const int sub_feature_index) const {
    if (!is_multi_val_) {
      return bin_offsets_[sub_feature_index];
    } else {
      return 1;
    }
  }

 private:
  void CreateBinData(int num_data, bool is_multi_val, bool force_dense, bool force_sparse) {
    if (is_multi_val) {
      multi_bin_data_.clear();
      for (int i = 0; i < num_feature_; ++i) {
        int addi = bin_mappers_[i]->GetMostFreqBin() == 0 ? 0 : 1;
        if (bin_mappers_[i]->sparse_rate() >= kSparseThreshold) {
          multi_bin_data_.emplace_back(Bin::CreateSparseBin(
              num_data, bin_mappers_[i]->num_bin() + addi));
        } else {
          multi_bin_data_.emplace_back(
              Bin::CreateDenseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        }
      }
      is_multi_val_ = true;
    } else {
      if (force_sparse ||
          (!force_dense && num_feature_ == 1 &&
           bin_mappers_[0]->sparse_rate() >= kSparseThreshold)) {
        is_sparse_ = true;
        bin_data_.reset(Bin::CreateSparseBin(num_data, num_total_bin_));
      } else {
        is_sparse_ = false;
        bin_data_.reset(Bin::CreateDenseBin(num_data, num_total_bin_));
      }
      is_multi_val_ = false;
    }
  }

  /*! \brief Number of features */
  int num_feature_;
  /*! \brief Bin mapper for sub features */
  std::vector<std::unique_ptr<BinMapper>> bin_mappers_;
  /*! \brief Bin offsets for sub features */
  std::vector<uint32_t> bin_offsets_;
  /*! \brief Bin data of this feature */
  std::unique_ptr<Bin> bin_data_;
  std::vector<std::unique_ptr<Bin>> multi_bin_data_;
  /*! \brief True if this feature is sparse */
  bool is_multi_val_;
  bool is_dense_multi_val_;
  bool is_sparse_;
  int num_total_bin_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/meta.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_META_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_META_H_

#include <cstdint>
#include <functional>
#include <limits>
#include <memory>
#include <unordered_map>
#include <utility>
#include <vector>

#if (defined(_MSC_VER) && (defined(_M_IX86) || defined(_M_AMD64))) || defined(__INTEL_COMPILER) || MM_PREFETCH
  #include <xmmintrin.h>
  #define PREFETCH_T0(addr) _mm_prefetch(reinterpret_cast<const char*>(addr), _MM_HINT_T0)
#elif defined(__GNUC__)
  #define PREFETCH_T0(addr) __builtin_prefetch(reinterpret_cast<const char*>(addr), 0, 3)
#else
  #define PREFETCH_T0(addr) do {} while (0)
#endif

namespace LightGBM {

/*! \brief Type of data size, it is better to use signed type*/
typedef int32_t data_size_t;

// Enable following macro to use double for score_t
// #define SCORE_T_USE_DOUBLE

// Enable following macro to use double for label_t
// #define LABEL_T_USE_DOUBLE

/*! \brief Type of score, and gradients */
#ifdef SCORE_T_USE_DOUBLE
typedef double score_t;
#else
typedef float score_t;
#endif

/*! \brief Type of metadata, include weight and label */
#ifdef LABEL_T_USE_DOUBLE
typedef double label_t;
#else
typedef float label_t;
#endif

const score_t kMinScore = -std::numeric_limits<score_t>::infinity();

const score_t kMaxScore = std::numeric_limits<score_t>::infinity();

const score_t kEpsilon = 1e-15f;

const double kZeroThreshold = 1e-35f;


typedef int32_t comm_size_t;

using PredictFunction =
std::function<void(const std::vector<std::pair<int, double>>&, double* output)>;

using PredictSparseFunction =
std::function<void(const std::vector<std::pair<int, double>>&, std::vector<std::unordered_map<int, double>>* output)>;

typedef void(*ReduceFunction)(const char* input, char* output, int type_size, comm_size_t array_size);


typedef void(*ReduceScatterFunction)(char* input, comm_size_t input_size, int type_size,
                                     const comm_size_t* block_start, const comm_size_t* block_len, int num_block, char* output, comm_size_t output_size,
                                     const ReduceFunction& reducer);

typedef void(*AllgatherFunction)(char* input, comm_size_t input_size, const comm_size_t* block_start,
                                 const comm_size_t* block_len, int num_block, char* output, comm_size_t output_size);


#define NO_SPECIFIC (-1)

const int kAlignedSize = 32;

#define SIZE_ALIGNED(t) ((t) + kAlignedSize - 1) / kAlignedSize * kAlignedSize

// Refer to https://docs.microsoft.com/en-us/cpp/error-messages/compiler-warnings/compiler-warning-level-4-c4127?view=vs-2019
#ifdef _MSC_VER
#pragma warning(disable : 4127)
#endif

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_META_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/metric.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <vector>

namespace LightGBM {

/*!
* \brief The interface of metric.
*        Metric is used to calculate metric result
*/
class Metric {
 public:
  /*! \brief virtual destructor */
  virtual ~Metric() {}

  /*!
  * \brief Initialize
  * \param test_name Specific name for this metric, will output on log
  * \param metadata Label data
  * \param num_data Number of data
  */
  virtual void Init(const Metadata& metadata, data_size_t num_data) = 0;

  virtual const std::vector<std::string>& GetName() const = 0;

  virtual double factor_to_bigger_better() const = 0;
  /*!
  * \brief Calculating and printing metric result
  * \param score Current prediction score
  */
  virtual std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const = 0;

  Metric() = default;
  /*! \brief Disable copy */
  Metric& operator=(const Metric&) = delete;
  /*! \brief Disable copy */
  Metric(const Metric&) = delete;

  /*!
  * \brief Create object of metrics
  * \param type Specific type of metric
  * \param config Config for metric
  */
  LIGHTGBM_EXPORT static Metric* CreateMetric(const std::string& type, const Config& config);

  /*!
  * \brief Whether boosting is done on CUDA
  */
  virtual bool IsCUDAMetric() const { return false; }
};

/*!
* \brief Static class, used to calculate DCG score
*/
class DCGCalculator {
 public:
  static void DefaultEvalAt(std::vector<int>* eval_at);
  static void DefaultLabelGain(std::vector<double>* label_gain);
  /*!
  * \brief Initial logic
  * \param label_gain Gain for labels, default is 2^i - 1
  */
  static void Init(const std::vector<double>& label_gain);

  /*!
  * \brief Calculate the DCG score at multi position
  * \param ks The positions to evaluate
  * \param label Pointer of label
  * \param score Pointer of score
  * \param num_data Number of data
  * \param out Output result
  */
  static void CalDCG(const std::vector<data_size_t>& ks,
    const label_t* label, const double* score,
    data_size_t num_data, std::vector<double>* out);

  /*!
  * \brief Calculate the Max DCG score at position k
  * \param k The position want to eval at
  * \param label Pointer of label
  * \param num_data Number of data
  * \return The max DCG score
  */
  static double CalMaxDCGAtK(data_size_t k,
    const label_t* label, data_size_t num_data);


  /*!
  * \brief Check the metadata for NDCG and LambdaRank
  * \param metadata Metadata
  * \param num_queries Number of queries
  */
  static void CheckMetadata(const Metadata& metadata, data_size_t num_queries);

  /*!
  * \brief Check the label range for NDCG and LambdaRank
  * \param label Pointer of label
  * \param num_data Number of data
  */
  static void CheckLabel(const label_t* label, data_size_t num_data);

  /*!
  * \brief Calculate the Max DCG score at multi position
  * \param ks The positions want to eval at
  * \param label Pointer of label
  * \param num_data Number of data
  * \param out Output result
  */
  static void CalMaxDCG(const std::vector<data_size_t>& ks,
    const label_t* label, data_size_t num_data, std::vector<double>* out);

  /*!
  * \brief Get discount score of position k
  * \param k The position
  * \return The discount of this position
  */
  inline static double GetDiscount(data_size_t k) { return discount_[k]; }

 private:
  /*! \brief store gains for different label */
  static std::vector<double> label_gain_;
  /*! \brief store discount score for different position */
  static std::vector<double> discount_;
  /*! \brief max position for eval */
  static const data_size_t kMaxPosition;
};


}  // namespace LightGBM


#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/network.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/log.h>

#include <functional>
#include <memory>
#include <vector>

namespace LightGBM {

/*! \brief forward declaration */
class Linkers;

/*! \brief The network structure for all_gather */
class BruckMap {
 public:
  /*! \brief The communication times for one all gather operation */
  int k;
  /*! \brief in_ranks[i] means the incoming rank on i-th communication */
  std::vector<int> in_ranks;
  /*! \brief out_ranks[i] means the out rank on i-th communication */
  std::vector<int> out_ranks;
  BruckMap();
  explicit BruckMap(int n);
  /*!
  * \brief Create the object of bruck map
  * \param rank Rank of this machine
  * \param num_machines The total number of machines
  * \return The object of bruck map
  */
  static BruckMap Construct(int rank, int num_machines);
};

/*!
* \brief node type on recursive halving algorithm
*        When number of machines is not power of 2, need group machines into power of 2 group.
*        And we can let each group has at most 2 machines.
*        if the group only has 1 machine. this machine is the normal node
*        if the group has 2 machines, this group will have two type of nodes, one is the leader.
*        leader will represent this group and communication with others.
*/
enum RecursiveHalvingNodeType {
  Normal,  // normal node, 1 group only have 1 machine
  GroupLeader,  // leader of group when number of machines in this group is 2.
  Other  // non-leader machines in group
};

/*! \brief Network structure for recursive halving algorithm */
class RecursiveHalvingMap {
 public:
  /*! \brief Communication times for one recursive halving algorithm  */
  int k;
  /*! \brief Node type */
  RecursiveHalvingNodeType type;
  bool is_power_of_2;
  int neighbor;
  /*! \brief ranks[i] means the machines that will communicate with on i-th communication*/
  std::vector<int> ranks;
  /*! \brief send_block_start[i] means send block start index at i-th communication*/
  std::vector<int> send_block_start;
  /*! \brief send_block_start[i] means send block size at i-th communication*/
  std::vector<int> send_block_len;
  /*! \brief send_block_start[i] means recv block start index at i-th communication*/
  std::vector<int> recv_block_start;
  /*! \brief send_block_start[i] means recv block size at i-th communication*/
  std::vector<int> recv_block_len;

  RecursiveHalvingMap();

  RecursiveHalvingMap(int k, RecursiveHalvingNodeType _type, bool _is_power_of_2);

  /*!
  * \brief Create the object of recursive halving map
  * \param rank Rank of this machine
  * \param num_machines The total number of machines
  * \return The object of recursive halving map
  */
  static RecursiveHalvingMap Construct(int rank, int num_machines);
};

/*! \brief A static class that contains some collective communication algorithm */
class Network {
 public:
  /*!
  * \brief Initialize
  * \param config Config of network setting
  */
  static void Init(Config config);
  /*!
  * \brief Initialize
  */
  static void Init(int num_machines, int rank, ReduceScatterFunction reduce_scatter_ext_fun, AllgatherFunction allgather_ext_fun);
  /*! \brief Free this static class */
  static void Dispose();
  /*! \brief Get rank of this machine */
  static int rank();
  /*! \brief Get total number of machines */
  static int num_machines();

  /*!
  * \brief Perform all_reduce. if data size is small,
           will perform AllreduceByAllGather, else with call ReduceScatter followed allgather
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param output Output result
  * \param reducer Reduce function
  */
  static void Allreduce(char* input, comm_size_t input_size, int type_size,
                        char* output, const ReduceFunction& reducer);

  /*!
  * \brief Perform all_reduce by using all_gather. it can be use to reduce communication time when data is small
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param output Output result
  * \param reducer Reduce function
  */
  static void AllreduceByAllGather(char* input, comm_size_t input_size, int type_size, char* output,
                                   const ReduceFunction& reducer);

  /*!
  * \brief Performing all_gather by using Bruck algorithm.
           Communication times is O(log(n)), and communication cost is O(send_size * number_machine)
  *        It can be used when all nodes have same input size.
  * \param input Input data
  * \param send_size The size of input data
  * \param output Output result
  */
  static void Allgather(char* input, comm_size_t send_size, char* output);

  /*!
  * \brief Performing all_gather by using Bruck algorithm.
           Communication times is O(log(n)), and communication cost is O(all_size)
  *        It can be used when nodes have different input size.
  * \param input Input data
  * \param block_start The block start for different machines
  * \param block_len The block size for different machines
  * \param output Output result
  * \param all_size The size of output data
  */
  static void Allgather(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  /*!
  * \brief Perform reduce scatter by using recursive halving algorithm.
           Communication times is O(log(n)), and communication cost is O(input_size)
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param block_start The block start for different machines
  * \param block_len The block size for different machines
  * \param output Output result
  * \param output_size size of output data
  * \param reducer Reduce function
  */
  static void ReduceScatter(char* input, comm_size_t input_size, int type_size,
                            const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                            const ReduceFunction& reducer);

  template<class T>
  static T GlobalSyncUpByMin(T local) {
    T global = local;
    Allreduce(reinterpret_cast<char*>(&local),
              sizeof(local), sizeof(local),
              reinterpret_cast<char*>(&global),
              [] (const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        if (*p1 < *p2) {
          std::memcpy(dst, src, type_size);
        }
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }
  template<class T>
  static T GlobalSyncUpByMax(T local) {
    T global = local;
    Allreduce(reinterpret_cast<char*>(&local),
              sizeof(local), sizeof(local),
              reinterpret_cast<char*>(&global),
              [] (const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        if (*p1 > *p2) {
          std::memcpy(dst, src, type_size);
        }
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }

  template<class T>
  static T GlobalSyncUpBySum(T local) {
    T global = (T)0;
    Allreduce(reinterpret_cast<char*>(&local),
      sizeof(local), sizeof(local),
      reinterpret_cast<char*>(&global),
      [](const char* src, char* dst, int type_size, comm_size_t len) {
        comm_size_t used_size = 0;
        const T* p1;
        T* p2;
        while (used_size < len) {
          p1 = reinterpret_cast<const T*>(src);
          p2 = reinterpret_cast<T*>(dst);
          *p2 += *p1;
          src += type_size;
          dst += type_size;
          used_size += type_size;
        }
      });
    return static_cast<T>(global);
  }

  template<class T>
  static T GlobalSyncUpByMean(T local) {
    return static_cast<T>(GlobalSyncUpBySum(local) / num_machines_);
  }

  template<class T>
  static std::vector<T> GlobalSum(std::vector<T>* local) {
    std::vector<T> global(local->size(), 0);
    Allreduce(reinterpret_cast<char*>(local->data()),
              static_cast<comm_size_t>(sizeof(T) * local->size()), sizeof(T),
              reinterpret_cast<char*>(global.data()),
              [](const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        *p2 += *p1;
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }

  template<class T>
  static std::vector<T> GlobalArray(T local) {
    std::vector<T> global(num_machines_, 0);
    int type_size = sizeof(T);
    std::vector<comm_size_t> block_start(num_machines_);
    std::vector<comm_size_t> block_len(num_machines_, type_size);
    for (int i = 1; i < num_machines_; ++i) {
      block_start[i] = block_start[i - 1] + block_len[i - 1];
    }
    Allgather(reinterpret_cast<char*>(&local), block_start.data(), block_len.data(), reinterpret_cast<char*>(global.data()), type_size*num_machines_);
    return global;
  }

 private:
  static void AllgatherBruck(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void AllgatherRecursiveDoubling(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void AllgatherRing(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void ReduceScatterRecursiveHalving(char* input, comm_size_t input_size, int type_size,
                                            const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                                            const ReduceFunction& reducer);

  static void ReduceScatterRing(char* input, comm_size_t input_size, int type_size,
                                const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                                const ReduceFunction& reducer);

  /*! \brief Number of all machines */
  static THREAD_LOCAL int num_machines_;
  /*! \brief Rank of local machine */
  static THREAD_LOCAL int rank_;
  /*! \brief The network interface, provide send/recv functions  */
  static THREAD_LOCAL std::unique_ptr<Linkers> linkers_;
  /*! \brief Bruck map for all gather algorithm*/
  static THREAD_LOCAL BruckMap bruck_map_;
  /*! \brief Recursive halving map for reduce scatter */
  static THREAD_LOCAL RecursiveHalvingMap recursive_halving_map_;
  /*! \brief Buffer to store block start index */
  static THREAD_LOCAL std::vector<comm_size_t> block_start_;
  /*! \brief Buffer to store block size */
  static THREAD_LOCAL std::vector<comm_size_t> block_len_;
  /*! \brief Buffer  */
  static THREAD_LOCAL std::vector<char> buffer_;
  /*! \brief Size of buffer_ */
  static THREAD_LOCAL comm_size_t buffer_size_;
  /*! \brief Funcs*/
  static THREAD_LOCAL ReduceScatterFunction reduce_scatter_ext_fun_;
  static THREAD_LOCAL AllgatherFunction allgather_ext_fun_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/objective_function.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>

#include <string>
#include <functional>

namespace LightGBM {
/*!
* \brief The interface of Objective Function.
*/
class ObjectiveFunction {
 public:
  /*! \brief virtual destructor */
  virtual ~ObjectiveFunction() {}

  /*!
  * \brief Initialize
  * \param metadata Label data
  * \param num_data Number of data
  */
  virtual void Init(const Metadata& metadata, data_size_t num_data) = 0;

  /*!
  * \brief calculating first order derivative of loss function
  * \param score prediction score in this round
  * \gradients Output gradients
  * \hessians Output hessians
  */
  virtual void GetGradients(const double* score,
    score_t* gradients, score_t* hessians) const = 0;

    /*!
  * \brief calculating first order derivative of loss function, used only for bagging by query in lambdarank
  * \param score prediction score in this round
  * \param num_sampled_queries number of in-bag queries
  * \param sampled_query_indices indices of in-bag queries
  * \gradients Output gradients
  * \hessians Output hessians
  */
  virtual void GetGradientsWithSampledQueries(const double* score, const data_size_t /*num_sampled_queries*/, const data_size_t* /*sampled_query_indices*/,
    score_t* gradients, score_t* hessians) const { GetGradients(score, gradients, hessians); }

  virtual const char* GetName() const = 0;

  virtual bool IsConstantHessian() const { return false; }

  virtual bool IsRenewTreeOutput() const { return false; }

  virtual double RenewTreeOutput(double ori_output, std::function<double(const label_t*, int)>,
                                 const data_size_t*,
                                 const data_size_t*,
                                 data_size_t) const { return ori_output; }

  virtual void RenewTreeOutputCUDA(const double* /*score*/, const data_size_t* /*data_indices_in_leaf*/, const data_size_t* /*num_data_in_leaf*/,
    const data_size_t* /*data_start_in_leaf*/, const int /*num_leaves*/, double* /*leaf_value*/) const {}

  virtual double BoostFromScore(int /*class_id*/) const { return 0.0; }

  virtual bool ClassNeedTrain(int /*class_id*/) const { return true; }

  virtual bool SkipEmptyClass() const { return false; }

  virtual int NumModelPerIteration() const { return 1; }

  virtual int NumPredictOneRow() const { return 1; }

  /*! \brief The prediction should be accurate or not. True will disable early stopping for prediction. */
  virtual bool NeedAccuratePrediction() const { return true; }

  /*! \brief Return the number of positive samples. Return 0 if no binary classification tasks.*/
  virtual data_size_t NumPositiveData() const { return 0; }

  virtual void ConvertOutput(const double* input, double* output) const {
    output[0] = input[0];
  }

  virtual std::string ToString() const = 0;

  ObjectiveFunction() = default;
  /*! \brief Disable copy */
  ObjectiveFunction& operator=(const ObjectiveFunction&) = delete;
  /*! \brief Disable copy */
  ObjectiveFunction(const ObjectiveFunction&) = delete;

  /*!
  * \brief Create object of objective function
  * \param type Specific type of objective function
  * \param config Config for objective function
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunction(const std::string& type,
    const Config& config);

  /*!
  * \brief Load objective function from string object
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunction(const std::string& str);

  /*!
  * \brief Whether boosting is done on CUDA
  */
  virtual bool IsCUDAObjective() const { return false; }

  #ifdef USE_CUDA
  /*!
  * \brief Convert output for CUDA version
  */
  virtual const double* ConvertOutputCUDA(data_size_t /*num_data*/, const double* input, double* /*output*/) const {
    return input;
  }

  virtual bool NeedConvertOutputCUDA () const { return false; }

  virtual void SetNCCLInfo(
    ncclComm_t /*nccl_communicator*/,
    int /*nccl_gpu_rank*/,
    int /*local_gpu_rank*/,
    int /*gpu_device_id*/,
    data_size_t /*global_num_data*/) {}

  /*!
  * \brief Create object of objective function on CUDA
  * \param type Specific type of objective function
  * \param config Config for objective function
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunctionCUDA(const std::string& type,
    const Config& config);

  #endif  // USE_CUDA
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/prediction_early_stop.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_

#include <LightGBM/export.h>

#include <string>
#include <functional>

namespace LightGBM {

struct PredictionEarlyStopInstance {
  /// Callback function type for early stopping.
  /// Takes current prediction and number of elements in prediction
  /// @returns true if prediction should stop according to criterion
  using FunctionType = std::function<bool(const double*, int)>;

  FunctionType callback_function;  // callback function itself
  int          round_period;       // call callback_function every `runPeriod` iterations
};

struct PredictionEarlyStopConfig {
  int round_period;
  double margin_threshold;
};

/// Create an early stopping algorithm of type `type`, with given round_period and margin threshold
LIGHTGBM_EXPORT PredictionEarlyStopInstance CreatePredictionEarlyStopInstance(const std::string& type,
                                                                              const PredictionEarlyStopConfig& config);

}   // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/sample_strategy.h <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/threading.h>
#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/objective_function.h>

#include <memory>
#include <vector>

namespace LightGBM {

class SampleStrategy {
 public:
  SampleStrategy() : balanced_bagging_(false), bagging_runner_(0, bagging_rand_block_), need_resize_gradients_(false) {}

  virtual ~SampleStrategy() {}

  static SampleStrategy* CreateSampleStrategy(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function, int num_tree_per_iteration);

  virtual void Bagging(int iter, TreeLearner* tree_learner, score_t* gradients, score_t* hessians) = 0;

  virtual void ResetSampleConfig(const Config* config, bool is_change_dataset) = 0;

  bool is_use_subset() const { return is_use_subset_; }

  data_size_t bag_data_cnt() const { return bag_data_cnt_; }

  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices() { return bag_data_indices_; }

  #ifdef USE_CUDA
  CUDAVector<data_size_t>& cuda_bag_data_indices() { return cuda_bag_data_indices_; }
  #endif  // USE_CUDA

  void UpdateObjectiveFunction(const ObjectiveFunction* objective_function) {
    objective_function_ = objective_function;
  }

  void UpdateTrainingData(const Dataset* train_data) {
    train_data_ = train_data;
    num_data_ = train_data->num_data();
  }

  virtual bool IsHessianChange() const = 0;

  bool NeedResizeGradients() const { return need_resize_gradients_; }

  virtual data_size_t num_sampled_queries() const { return 0; }

  virtual const data_size_t* sampled_query_indices() const { return nullptr; }

 protected:
  const Config* config_;
  const Dataset* train_data_;
  const ObjectiveFunction* objective_function_;
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> bag_data_indices_;
  data_size_t bag_data_cnt_;
  data_size_t num_data_;
  int num_tree_per_iteration_;
  std::unique_ptr<Dataset> tmp_subset_;
  bool is_use_subset_;
  bool balanced_bagging_;
  const int bagging_rand_block_ = 1024;
  std::vector<Random> bagging_rands_;
  ParallelPartitionRunner<data_size_t, false> bagging_runner_;
  /*! \brief whether need to resize the gradient vectors */
  bool need_resize_gradients_;

  #ifdef USE_CUDA
  /*! \brief Buffer for bag_data_indices_ on GPU, used only with cuda */
  CUDAVector<data_size_t> cuda_bag_data_indices_;
  #endif  // USE_CUDA
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/train_share_states.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_

#include <LightGBM/bin.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <memory>
#include <vector>

namespace LightGBM {

class MultiValBinWrapper {
 public:
  MultiValBinWrapper(MultiValBin* bin, data_size_t num_data,
    const std::vector<int>& feature_groups_contained, const int num_grad_quant_bins);

  bool IsSparse() const {
    if (multi_val_bin_ != nullptr) {
      return multi_val_bin_->IsSparse();
    }
    return false;
  }

  void InitTrain(const std::vector<int>& group_feature_start,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* bagging_use_indices,
    data_size_t bagging_indices_cnt);

  template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
  void HistMove(const std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

  template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
  void HistMerge(std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

  void ResizeHistBuf(std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
    MultiValBin* sub_multi_val_bin,
    hist_t* origin_hist_data);

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistograms(const data_size_t* data_indices,
      data_size_t num_data,
      const score_t* gradients,
      const score_t* hessians,
      std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
      hist_t* origin_hist_data) {
    const auto cur_multi_val_bin = (is_use_subcol_ || is_use_subrow_)
          ? multi_val_bin_subset_.get()
          : multi_val_bin_.get();
    if (cur_multi_val_bin != nullptr) {
      global_timer.Start("Dataset::sparse_bin_histogram");
      n_data_block_ = 1;
      data_block_size_ = num_data;
      Threading::BlockInfo<data_size_t>(num_threads_, num_data, min_block_size_,
                                        &n_data_block_, &data_block_size_);
      ResizeHistBuf(hist_buf, cur_multi_val_bin, origin_hist_data);
      const int inner_hist_bits = (data_block_size_ * num_grad_quant_bins_ < 256 && HIST_BITS == 16) ? 8 : HIST_BITS;
      OMP_INIT_EX();
      #pragma omp parallel for schedule(static) num_threads(num_threads_)
      for (int block_id = 0; block_id < n_data_block_; ++block_id) {
        OMP_LOOP_EX_BEGIN();
        data_size_t start = block_id * data_block_size_;
        data_size_t end = std::min<data_size_t>(start + data_block_size_, num_data);
        if (inner_hist_bits == 8) {
          ConstructHistogramsForBlock<USE_INDICES, ORDERED, USE_QUANT_GRAD, 8>(
            cur_multi_val_bin, start, end, data_indices, gradients, hessians,
            block_id, hist_buf);
        } else {
          ConstructHistogramsForBlock<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
            cur_multi_val_bin, start, end, data_indices, gradients, hessians,
            block_id, hist_buf);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      global_timer.Stop("Dataset::sparse_bin_histogram");

      global_timer.Start("Dataset::sparse_bin_histogram_merge");
      if (inner_hist_bits == 8) {
        HistMerge<USE_QUANT_GRAD, HIST_BITS, 8>(hist_buf);
      } else {
        HistMerge<USE_QUANT_GRAD, HIST_BITS, HIST_BITS>(hist_buf);
      }
      global_timer.Stop("Dataset::sparse_bin_histogram_merge");
      global_timer.Start("Dataset::sparse_bin_histogram_move");
      if (inner_hist_bits == 8) {
        HistMove<USE_QUANT_GRAD, HIST_BITS, 8>(*hist_buf);
      } else {
        HistMove<USE_QUANT_GRAD, HIST_BITS, HIST_BITS>(*hist_buf);
      }
      global_timer.Stop("Dataset::sparse_bin_histogram_move");
    }
  }

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsForBlock(const MultiValBin* sub_multi_val_bin,
    data_size_t start, data_size_t end, const data_size_t* data_indices,
    const score_t* gradients, const score_t* hessians, int block_id,
    std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf) {
    if (USE_QUANT_GRAD) {
      if (HIST_BITS == 8) {
        int8_t* hist_buf_ptr = reinterpret_cast<int8_t*>(hist_buf->data());
        int8_t* data_ptr = hist_buf_ptr +
          static_cast<size_t>(num_bin_aligned_) * block_id * 2;
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt8HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt8(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt8(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt8(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      } else if (HIST_BITS == 16) {
        int16_t* data_ptr = reinterpret_cast<int16_t*>(origin_hist_data_);
        int16_t* hist_buf_ptr = reinterpret_cast<int16_t*>(hist_buf->data());
        if (block_id == 0) {
          if (is_use_subcol_) {
            data_ptr = hist_buf_ptr + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
          }
        } else {
          data_ptr = hist_buf_ptr +
            static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
        }
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt16HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt16(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt16(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt16(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      } else {
        int32_t* data_ptr = reinterpret_cast<int32_t*>(origin_hist_data_);
        int32_t* hist_buf_ptr = reinterpret_cast<int32_t*>(hist_buf->data());
        if (block_id == 0) {
          if (is_use_subcol_) {
            data_ptr = hist_buf_ptr + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
          }
        } else {
          data_ptr = hist_buf_ptr +
            static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
        }
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt32HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt32(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt32(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt32(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      }
    } else {
      hist_t* data_ptr = origin_hist_data_;
      if (block_id == 0) {
        if (is_use_subcol_) {
          data_ptr = hist_buf->data() + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
        }
      } else {
        data_ptr = hist_buf->data() +
          static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
      }
      std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kHistBufferEntrySize);
      if (USE_INDICES) {
        if (ORDERED) {
          sub_multi_val_bin->ConstructHistogramOrdered(data_indices, start, end,
                                                  gradients, hessians, data_ptr);
        } else {
          sub_multi_val_bin->ConstructHistogram(data_indices, start, end, gradients,
                                            hessians, data_ptr);
        }
      } else {
        sub_multi_val_bin->ConstructHistogram(start, end, gradients, hessians,
                                          data_ptr);
      }
    }
  }

  void CopyMultiValBinSubset(const std::vector<int>& group_feature_start,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* bagging_use_indices,
    data_size_t bagging_indices_cnt);

  void SetUseSubrow(bool is_use_subrow) {
    is_use_subrow_ = is_use_subrow;
  }

  void SetSubrowCopied(bool is_subrow_copied) {
    is_subrow_copied_ = is_subrow_copied;
  }


  #ifdef USE_CUDA
  const void* GetRowWiseData(
    uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const {
    if (multi_val_bin_ == nullptr) {
      *bit_type = 0;
      *total_size = 0;
      *is_sparse = false;
      return nullptr;
    } else {
      return multi_val_bin_->GetRowWiseData(bit_type, total_size, is_sparse, out_data_ptr, data_ptr_bit_type);
    }
  }
  #endif  // USE_CUDA

 private:
  bool is_use_subcol_ = false;
  bool is_use_subrow_ = false;
  bool is_subrow_copied_ = false;
  std::unique_ptr<MultiValBin> multi_val_bin_;
  std::unique_ptr<MultiValBin> multi_val_bin_subset_;
  std::vector<uint32_t> hist_move_src_;
  std::vector<uint32_t> hist_move_dest_;
  std::vector<uint32_t> hist_move_size_;
  const std::vector<int> feature_groups_contained_;

  int num_threads_;
  int num_bin_;
  int num_bin_aligned_;
  int n_data_block_;
  int data_block_size_;
  int min_block_size_;
  int num_data_;
  int num_grad_quant_bins_;

  hist_t* origin_hist_data_;

  const size_t kHistBufferEntrySize = 2 * sizeof(hist_t);
  const size_t kInt32HistBufferEntrySize = 2 * sizeof(int32_t);
  const size_t kInt16HistBufferEntrySize = 2 * sizeof(int16_t);
  const size_t kInt8HistBufferEntrySize = 2 * sizeof(int8_t);
};

struct TrainingShareStates {
  int num_threads = 0;
  bool is_col_wise = true;
  bool is_constant_hessian = true;
  const data_size_t* bagging_use_indices;
  data_size_t bagging_indices_cnt;

  TrainingShareStates() {
    multi_val_bin_wrapper_.reset(nullptr);
  }

  int num_hist_total_bin() const { return num_hist_total_bin_; }

  const std::vector<uint32_t>& feature_hist_offsets() const { return feature_hist_offsets_; }

  #ifdef USE_CUDA
  const std::vector<uint32_t>& column_hist_offsets() const { return column_hist_offsets_; }
  #endif  // USE_CUDA

  bool IsSparseRowwise() const {
    return (multi_val_bin_wrapper_ != nullptr && multi_val_bin_wrapper_->IsSparse());
  }

  void SetMultiValBin(MultiValBin* bin, data_size_t num_data,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    bool dense_only, bool sparse_only, const int num_grad_quant_bins);

  void CalcBinOffsets(const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    std::vector<uint32_t>* offsets, bool is_col_wise);

  void InitTrain(const std::vector<int>& group_feature_start,
        const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
        const std::vector<int8_t>& is_feature_used) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->InitTrain(group_feature_start,
        feature_groups,
        is_feature_used,
        bagging_use_indices,
        bagging_indices_cnt);
    }
  }

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistograms(const data_size_t* data_indices,
                          data_size_t num_data,
                          const score_t* gradients,
                          const score_t* hessians,
                          hist_t* hist_data) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->ConstructHistograms<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
        data_indices, num_data, gradients, hessians, &hist_buf_, hist_data);
    }
  }

  void SetUseSubrow(bool is_use_subrow) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->SetUseSubrow(is_use_subrow);
    }
  }

  void SetSubrowCopied(bool is_subrow_copied) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->SetSubrowCopied(is_subrow_copied);
    }
  }


  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) {
    if (multi_val_bin_wrapper_ != nullptr) {
      return multi_val_bin_wrapper_->GetRowWiseData(bit_type, total_size, is_sparse, out_data_ptr, data_ptr_bit_type);
    } else {
      *bit_type = 0;
      *total_size = 0;
      *is_sparse = false;
      return nullptr;
    }
  }
  #endif  // USE_CUDA

 private:
  std::vector<uint32_t> feature_hist_offsets_;
  #ifdef USE_CUDA
  std::vector<uint32_t> column_hist_offsets_;
  #endif  // USE_CUDA
  int num_hist_total_bin_ = 0;
  std::unique_ptr<MultiValBinWrapper> multi_val_bin_wrapper_;
  std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>> hist_buf_;
  int num_total_bin_ = 0;
  double num_elements_per_row_ = 0.0f;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/tree.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>

#include <cstdint>
#include <string>
#include <map>
#include <memory>
#include <unordered_map>
#include <vector>

namespace LightGBM {

#define kCategoricalMask (1)
#define kDefaultLeftMask (2)

/*!
* \brief Tree model
*/
class Tree {
 public:
  /*!
  * \brief Constructor
  * \param max_leaves The number of max leaves
  * \param track_branch_features Whether to keep track of ancestors of leaf nodes
  * \param is_linear Whether the tree has linear models at each leaf
  */
  explicit Tree(int max_leaves, bool track_branch_features, bool is_linear);

  /*!
  * \brief Constructor, from a string
  * \param str Model string
  * \param used_len used count of str
  */
  Tree(const char* str, size_t* used_len);

  virtual ~Tree() noexcept = default;

  /*!
  * \brief Performing a split on tree leaves.
  * \param leaf Index of leaf to be split
  * \param feature Index of feature; the converted index after removing useless features
  * \param real_feature Index of feature, the original index on data
  * \param threshold_bin Threshold(bin) of split
  * \param threshold_double Threshold on feature value
  * \param left_value Model Left child output
  * \param right_value Model Right child output
  * \param left_cnt Count of left child
  * \param right_cnt Count of right child
  * \param left_weight Weight of left child
  * \param right_weight Weight of right child
  * \param gain Split gain
  * \param missing_type missing type
  * \param default_left default direction for missing value
  * \return The index of new leaf.
  */
  int Split(int leaf, int feature, int real_feature, uint32_t threshold_bin,
            double threshold_double, double left_value, double right_value,
            int left_cnt, int right_cnt, double left_weight, double right_weight,
            float gain, MissingType missing_type, bool default_left);

  /*!
  * \brief Performing a split on tree leaves, with categorical feature
  * \param leaf Index of leaf to be split
  * \param feature Index of feature; the converted index after removing useless features
  * \param real_feature Index of feature, the original index on data
  * \param threshold_bin Threshold(bin) of split, use bitset to represent
  * \param num_threshold_bin size of threshold_bin
  * \param threshold Thresholds of real feature value, use bitset to represent
  * \param num_threshold size of threshold
  * \param left_value Model Left child output
  * \param right_value Model Right child output
  * \param left_cnt Count of left child
  * \param right_cnt Count of right child
  * \param left_weight Weight of left child
  * \param right_weight Weight of right child
  * \param gain Split gain
  * \return The index of new leaf.
  */
  int SplitCategorical(int leaf, int feature, int real_feature, const uint32_t* threshold_bin, int num_threshold_bin,
                       const uint32_t* threshold, int num_threshold, double left_value, double right_value,
                       int left_cnt, int right_cnt, double left_weight, double right_weight, float gain, MissingType missing_type);

  /*! \brief Get the output of one leaf */
  inline double LeafOutput(int leaf) const { return leaf_value_[leaf]; }

  /*! \brief Set the output of one leaf */
  inline void SetLeafOutput(int leaf, double output) {
    leaf_value_[leaf] = MaybeRoundToZero(output);
  }

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  virtual void AddPredictionToScore(const Dataset* data,
                            data_size_t num_data,
                            double* score) const;

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param used_data_indices Indices of used data
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  virtual void AddPredictionToScore(const Dataset* data,
                            const data_size_t* used_data_indices,
                            data_size_t num_data, double* score) const;

  /*!
  * \brief Get upper bound leaf value of this tree model
  */
  double GetUpperBoundValue() const;

  /*!
  * \brief Get lower bound leaf value of this tree model
  */
  double GetLowerBoundValue() const;

  /*!
  * \brief Prediction on one record
  * \param feature_values Feature value of this record
  * \return Prediction result
  */
  inline double Predict(const double* feature_values) const;
  inline double PredictByMap(const std::unordered_map<int, double>& feature_values) const;

  inline int PredictLeafIndex(const double* feature_values) const;
  inline int PredictLeafIndexByMap(const std::unordered_map<int, double>& feature_values) const;

  inline void PredictContrib(const double* feature_values, int num_features, double* output);
  inline void PredictContribByMap(const std::unordered_map<int, double>& feature_values,
                                  int num_features, std::unordered_map<int, double>* output);

  /*! \brief Get Number of leaves*/
  inline int num_leaves() const { return num_leaves_; }

  /*! \brief Get depth of specific leaf*/
  inline int leaf_depth(int leaf_idx) const { return leaf_depth_[leaf_idx]; }

  /*! \brief Get parent of specific leaf*/
  inline int leaf_parent(int leaf_idx) const {return leaf_parent_[leaf_idx]; }

  /*! \brief Get feature of specific split (original feature index)*/
  inline int split_feature(int split_idx) const { return split_feature_[split_idx]; }

  /*! \brief Get feature of specific split*/
  inline int split_feature_inner(int split_idx) const { return split_feature_inner_[split_idx]; }

  /*! \brief Get features on leaf's branch*/
  inline std::vector<int> branch_features(int leaf) const { return branch_features_[leaf]; }

  inline double split_gain(int split_idx) const { return split_gain_[split_idx]; }

  inline double internal_value(int node_idx) const {
    return internal_value_[node_idx];
  }

  inline bool IsNumericalSplit(int node_idx) const {
    return !GetDecisionType(decision_type_[node_idx], kCategoricalMask);
  }

  inline int left_child(int node_idx) const { return left_child_[node_idx]; }

  inline int right_child(int node_idx) const { return right_child_[node_idx]; }

  inline uint32_t threshold_in_bin(int node_idx) const {
    return threshold_in_bin_[node_idx];
  }

  /*! \brief Get the number of data points that fall at or below this node*/
  inline int data_count(int node) const { return node >= 0 ? internal_count_[node] : leaf_count_[~node]; }

  /*!
  * \brief Shrinkage for the tree's output
  *        shrinkage rate (a.k.a learning rate) is used to tune the training process
  * \param rate The factor of shrinkage
  */
  virtual inline void Shrinkage(double rate) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
    for (int i = 0; i < num_leaves_ - 1; ++i) {
      leaf_value_[i] = MaybeRoundToZero(leaf_value_[i] * rate);
      internal_value_[i] = MaybeRoundToZero(internal_value_[i] * rate);
      if (is_linear_) {
        leaf_const_[i] = MaybeRoundToZero(leaf_const_[i] * rate);
        for (size_t j = 0; j < leaf_coeff_[i].size(); ++j) {
          leaf_coeff_[i][j] = MaybeRoundToZero(leaf_coeff_[i][j] * rate);
        }
      }
    }
    leaf_value_[num_leaves_ - 1] =
        MaybeRoundToZero(leaf_value_[num_leaves_ - 1] * rate);
    if (is_linear_) {
      leaf_const_[num_leaves_ - 1] = MaybeRoundToZero(leaf_const_[num_leaves_ - 1] * rate);
      for (size_t j = 0; j < leaf_coeff_[num_leaves_ - 1].size(); ++j) {
        leaf_coeff_[num_leaves_ - 1][j] = MaybeRoundToZero(leaf_coeff_[num_leaves_ - 1][j] * rate);
      }
    }
    shrinkage_ *= rate;
  }

  inline double shrinkage() const { return shrinkage_; }

  virtual inline void AddBias(double val) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
    for (int i = 0; i < num_leaves_ - 1; ++i) {
      leaf_value_[i] = MaybeRoundToZero(leaf_value_[i] + val);
      internal_value_[i] = MaybeRoundToZero(internal_value_[i] + val);
    }
    leaf_value_[num_leaves_ - 1] =
        MaybeRoundToZero(leaf_value_[num_leaves_ - 1] + val);
    if (is_linear_) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
      for (int i = 0; i < num_leaves_ - 1; ++i) {
        leaf_const_[i] = MaybeRoundToZero(leaf_const_[i] + val);
      }
      leaf_const_[num_leaves_ - 1] = MaybeRoundToZero(leaf_const_[num_leaves_ - 1] + val);
    }
    // force to 1.0
    shrinkage_ = 1.0f;
  }

  virtual inline void AsConstantTree(double val, int count = 0) {
    num_leaves_ = 1;
    shrinkage_ = 1.0f;
    leaf_value_[0] = val;
    if (is_linear_) {
      leaf_const_[0] = val;
    }
    leaf_count_[0] = count;
  }

  /*! \brief Serialize this object to string*/
  std::string ToString() const;

  /*! \brief Serialize this object to json*/
  std::string ToJSON() const;

  /*! \brief Serialize linear model of tree node to json*/
  std::string LinearModelToJSON(int index) const;

  /*! \brief Serialize this object to if-else statement*/
  std::string ToIfElse(int index, bool predict_leaf_index) const;

  inline static bool IsZero(double fval) {
    return (fval >= -kZeroThreshold && fval <= kZeroThreshold);
  }

  inline static double MaybeRoundToZero(double fval) {
    return IsZero(fval) ? 0 : fval;
  }

  inline static bool GetDecisionType(int8_t decision_type, int8_t mask) {
    return (decision_type & mask) > 0;
  }

  inline static void SetDecisionType(int8_t* decision_type, bool input, int8_t mask) {
    if (input) {
      (*decision_type) |= mask;
    } else {
      (*decision_type) &= (127 - mask);
    }
  }

  inline static int8_t GetMissingType(int8_t decision_type) {
    return (decision_type >> 2) & 3;
  }

  inline static void SetMissingType(int8_t* decision_type, int8_t input) {
    (*decision_type) &= 3;
    (*decision_type) |= (input << 2);
  }

  void RecomputeMaxDepth();

  int NextLeafId() const { return num_leaves_; }

  /*! \brief Get the linear model constant term (bias) of one leaf */
  inline double LeafConst(int leaf) const { return leaf_const_[leaf]; }

  /*! \brief Get the linear model coefficients of one leaf */
  inline std::vector<double> LeafCoeffs(int leaf) const { return leaf_coeff_[leaf]; }

  /*! \brief Get the linear model features of one leaf */
  inline std::vector<int> LeafFeaturesInner(int leaf) const {return leaf_features_inner_[leaf]; }

  /*! \brief Get the linear model features of one leaf */
  inline std::vector<int> LeafFeatures(int leaf) const {return leaf_features_[leaf]; }

  /*! \brief Set the linear model coefficients on one leaf */
  inline void SetLeafCoeffs(int leaf, const std::vector<double>& output) {
    leaf_coeff_[leaf].resize(output.size());
    for (size_t i = 0; i < output.size(); ++i) {
      leaf_coeff_[leaf][i] = MaybeRoundToZero(output[i]);
    }
  }

  /*! \brief Set the linear model constant term (bias) on one leaf */
  inline void SetLeafConst(int leaf, double output) {
    leaf_const_[leaf] = MaybeRoundToZero(output);
  }

  /*! \brief Set the linear model features on one leaf */
  inline void SetLeafFeaturesInner(int leaf, const std::vector<int>& features) {
    leaf_features_inner_[leaf] = features;
  }

  /*! \brief Set the linear model features on one leaf */
  inline void SetLeafFeatures(int leaf, const std::vector<int>& features) {
    leaf_features_[leaf] = features;
  }

  inline bool is_linear() const { return is_linear_; }

  #ifdef USE_CUDA
  inline bool is_cuda_tree() const { return is_cuda_tree_; }
  #endif  // USE_CUDA

  inline void SetIsLinear(bool is_linear) {
    is_linear_ = is_linear;
  }

 protected:
  std::string NumericalDecisionIfElse(int node) const;

  std::string CategoricalDecisionIfElse(int node) const;

  inline int NumericalDecision(double fval, int node) const {
    uint8_t missing_type = GetMissingType(decision_type_[node]);
    if (std::isnan(fval) && missing_type != MissingType::NaN) {
      fval = 0.0f;
    }
    if ((missing_type == MissingType::Zero && IsZero(fval))
        || (missing_type == MissingType::NaN && std::isnan(fval))) {
      if (GetDecisionType(decision_type_[node], kDefaultLeftMask)) {
        return left_child_[node];
      } else {
        return right_child_[node];
      }
    }
    if (fval <= threshold_[node]) {
      return left_child_[node];
    } else {
      return right_child_[node];
    }
  }

  inline int NumericalDecisionInner(uint32_t fval, int node, uint32_t default_bin, uint32_t max_bin) const {
    uint8_t missing_type = GetMissingType(decision_type_[node]);
    if ((missing_type == MissingType::Zero && fval == default_bin)
        || (missing_type == MissingType::NaN && fval == max_bin)) {
      if (GetDecisionType(decision_type_[node], kDefaultLeftMask)) {
        return left_child_[node];
      } else {
        return right_child_[node];
      }
    }
    if (fval <= threshold_in_bin_[node]) {
      return left_child_[node];
    } else {
      return right_child_[node];
    }
  }

  inline int CategoricalDecision(double fval, int node) const {
    int int_fval;
    if (std::isnan(fval)) {
      return right_child_[node];
    } else {
      int_fval = static_cast<int>(fval);
      if (int_fval < 0) {
        return right_child_[node];
      }
    }
    int cat_idx = static_cast<int>(threshold_[node]);
    if (Common::FindInBitset(cat_threshold_.data() + cat_boundaries_[cat_idx],
                             cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx], int_fval)) {
      return left_child_[node];
    }
    return right_child_[node];
  }

  inline int CategoricalDecisionInner(uint32_t fval, int node) const {
    int cat_idx = static_cast<int>(threshold_in_bin_[node]);
    if (Common::FindInBitset(cat_threshold_inner_.data() + cat_boundaries_inner_[cat_idx],
                             cat_boundaries_inner_[cat_idx + 1] - cat_boundaries_inner_[cat_idx], fval)) {
      return left_child_[node];
    }
    return right_child_[node];
  }

  inline int Decision(double fval, int node) const {
    if (GetDecisionType(decision_type_[node], kCategoricalMask)) {
      return CategoricalDecision(fval, node);
    } else {
      return NumericalDecision(fval, node);
    }
  }

  inline int DecisionInner(uint32_t fval, int node, uint32_t default_bin, uint32_t max_bin) const {
    if (GetDecisionType(decision_type_[node], kCategoricalMask)) {
      return CategoricalDecisionInner(fval, node);
    } else {
      return NumericalDecisionInner(fval, node, default_bin, max_bin);
    }
  }

  inline void Split(int leaf, int feature, int real_feature, double left_value, double right_value, int left_cnt, int right_cnt,
                    double left_weight, double right_weight, float gain);
  /*!
  * \brief Find leaf index of which record belongs by features
  * \param feature_values Feature value of this record
  * \return Leaf index
  */
  inline int GetLeaf(const double* feature_values) const;
  inline int GetLeafByMap(const std::unordered_map<int, double>& feature_values) const;

  /*! \brief Serialize one node to json*/
  std::string NodeToJSON(int index) const;

  /*! \brief Serialize one node to if-else statement*/
  std::string NodeToIfElse(int index, bool predict_leaf_index) const;

  std::string NodeToIfElseByMap(int index, bool predict_leaf_index) const;

  double ExpectedValue() const;

  /*! \brief This is used fill in leaf_depth_ after reloading a model*/
  inline void RecomputeLeafDepths(int node = 0, int depth = 0);

  /*!
  * \brief Used by TreeSHAP for data we keep about our decision path
  */
  struct PathElement {
    int feature_index;
    double zero_fraction;
    double one_fraction;

    // note that pweight is included for convenience and is not tied with the other attributes,
    // the pweight of the i'th path element is the permutation weight of paths with i-1 ones in them
    double pweight;

    PathElement() {}
    PathElement(int i, double z, double o, double w) : feature_index(i), zero_fraction(z), one_fraction(o), pweight(w) {}
  };

  /*! \brief Polynomial time algorithm for SHAP values (arXiv:1706.06060)*/
  void TreeSHAP(const double *feature_values, double *phi,
                int node, int unique_depth,
                PathElement *parent_unique_path, double parent_zero_fraction,
                double parent_one_fraction, int parent_feature_index) const;

  void TreeSHAPByMap(const std::unordered_map<int, double>& feature_values,
                     std::unordered_map<int, double>* phi,
                     int node, int unique_depth,
                     PathElement *parent_unique_path, double parent_zero_fraction,
                     double parent_one_fraction, int parent_feature_index) const;

  /*! \brief Extend our decision path with a fraction of one and zero extensions for TreeSHAP*/
  static void ExtendPath(PathElement *unique_path, int unique_depth,
                         double zero_fraction, double one_fraction, int feature_index);

  /*! \brief Undo a previous extension of the decision path for TreeSHAP*/
  static void UnwindPath(PathElement *unique_path, int unique_depth, int path_index);

  /*! determine what the total permutation weight would be if we unwound a previous extension in the decision path*/
  static double UnwoundPathSum(const PathElement *unique_path, int unique_depth, int path_index);

  /*! \brief Number of max leaves*/
  int max_leaves_;
  /*! \brief Number of current leaves*/
  int num_leaves_;
  // following values used for non-leaf node
  /*! \brief A non-leaf node's left child */
  std::vector<int> left_child_;
  /*! \brief A non-leaf node's right child */
  std::vector<int> right_child_;
  /*! \brief A non-leaf node's split feature */
  std::vector<int> split_feature_inner_;
  /*! \brief A non-leaf node's split feature, the original index */
  std::vector<int> split_feature_;
  /*! \brief A non-leaf node's split threshold in bin */
  std::vector<uint32_t> threshold_in_bin_;
  /*! \brief A non-leaf node's split threshold in feature value */
  std::vector<double> threshold_;
  int num_cat_;
  std::vector<int> cat_boundaries_inner_;
  std::vector<uint32_t> cat_threshold_inner_;
  std::vector<int> cat_boundaries_;
  std::vector<uint32_t> cat_threshold_;
  /*! \brief Store the information for categorical feature handle and missing value handle. */
  std::vector<int8_t> decision_type_;
  /*! \brief A non-leaf node's split gain */
  std::vector<float> split_gain_;
  // used for leaf node
  /*! \brief The parent of leaf */
  std::vector<int> leaf_parent_;
  /*! \brief Output of leaves */
  std::vector<double> leaf_value_;
  /*! \brief weight of leaves */
  std::vector<double> leaf_weight_;
  /*! \brief DataCount of leaves */
  std::vector<int> leaf_count_;
  /*! \brief Output of non-leaf nodes */
  std::vector<double> internal_value_;
  /*! \brief weight of non-leaf nodes */
  std::vector<double> internal_weight_;
  /*! \brief DataCount of non-leaf nodes */
  std::vector<int> internal_count_;
  /*! \brief Depth for leaves */
  std::vector<int> leaf_depth_;
  /*! \brief whether to keep track of ancestor nodes for each leaf (only needed when feature interactions are restricted) */
  bool track_branch_features_;
  /*! \brief Features on leaf's branch, original index */
  std::vector<std::vector<int>> branch_features_;
  double shrinkage_;
  int max_depth_;
  /*! \brief Tree has linear model at each leaf */
  bool is_linear_;
  /*! \brief coefficients of linear models on leaves */
  std::vector<std::vector<double>> leaf_coeff_;
  /*! \brief constant term (bias) of linear models on leaves */
  std::vector<double> leaf_const_;
  /* \brief features used in leaf linear models; indexing is relative to num_total_features_ */
  std::vector<std::vector<int>> leaf_features_;
  /* \brief features used in leaf linear models; indexing is relative to used_features_ */
  std::vector<std::vector<int>> leaf_features_inner_;
  #ifdef USE_CUDA
  /*! \brief Marks whether this tree is a CUDATree */
  bool is_cuda_tree_;
  #endif  // USE_CUDA
};

inline void Tree::Split(int leaf, int feature, int real_feature,
                        double left_value, double right_value, int left_cnt, int right_cnt,
                        double left_weight, double right_weight, float gain) {
  int new_node_idx = num_leaves_ - 1;
  // update parent info
  int parent = leaf_parent_[leaf];
  if (parent >= 0) {
    // if cur node is left child
    if (left_child_[parent] == ~leaf) {
      left_child_[parent] = new_node_idx;
    } else {
      right_child_[parent] = new_node_idx;
    }
  }
  // add new node
  split_feature_inner_[new_node_idx] = feature;
  split_feature_[new_node_idx] = real_feature;
  split_gain_[new_node_idx] = gain;
  // add two new leaves
  left_child_[new_node_idx] = ~leaf;
  right_child_[new_node_idx] = ~num_leaves_;
  // update new leaves
  leaf_parent_[leaf] = new_node_idx;
  leaf_parent_[num_leaves_] = new_node_idx;
  // save current leaf value to internal node before change
  internal_weight_[new_node_idx] = left_weight + right_weight;
  internal_value_[new_node_idx] = leaf_value_[leaf];
  internal_count_[new_node_idx] = left_cnt + right_cnt;
  leaf_value_[leaf] = std::isnan(left_value) ? 0.0f : left_value;
  leaf_weight_[leaf] = left_weight;
  leaf_count_[leaf] = left_cnt;
  leaf_value_[num_leaves_] = std::isnan(right_value) ? 0.0f : right_value;
  leaf_weight_[num_leaves_] = right_weight;
  leaf_count_[num_leaves_] = right_cnt;
  // update leaf depth
  leaf_depth_[num_leaves_] = leaf_depth_[leaf] + 1;
  leaf_depth_[leaf]++;
  if (track_branch_features_) {
    branch_features_[num_leaves_] = branch_features_[leaf];
    branch_features_[num_leaves_].push_back(split_feature_[new_node_idx]);
    branch_features_[leaf].push_back(split_feature_[new_node_idx]);
  }
}

inline double Tree::Predict(const double* feature_values) const {
  if (is_linear_) {
      int leaf = (num_leaves_ > 1) ? GetLeaf(feature_values) : 0;
      double output = leaf_const_[leaf];
      bool nan_found = false;
      for (size_t i = 0; i < leaf_features_[leaf].size(); ++i) {
        int feat_raw = leaf_features_[leaf][i];
        double feat_val = feature_values[feat_raw];
        if (std::isnan(feat_val)) {
          nan_found = true;
          break;
        } else {
          output += leaf_coeff_[leaf][i] * feat_val;
        }
      }
      if (nan_found) {
        return LeafOutput(leaf);
      } else {
        return output;
      }
  } else {
    if (num_leaves_ > 1) {
      int leaf = GetLeaf(feature_values);
      return LeafOutput(leaf);
    } else {
      return leaf_value_[0];
    }
  }
}

inline double Tree::PredictByMap(const std::unordered_map<int, double>& feature_values) const {
  if (is_linear_) {
    int leaf = (num_leaves_ > 1) ? GetLeafByMap(feature_values) : 0;
    double output = leaf_const_[leaf];
    bool nan_found = false;
    for (size_t i = 0; i < leaf_features_[leaf].size(); ++i) {
      int feat = leaf_features_[leaf][i];
      auto val_it = feature_values.find(feat);
      if (val_it != feature_values.end()) {
        double feat_val = val_it->second;
        if (std::isnan(feat_val)) {
          nan_found = true;
          break;
        } else {
          output += leaf_coeff_[leaf][i] * feat_val;
        }
      }
    }
    if (nan_found) {
      return LeafOutput(leaf);
    } else {
      return output;
    }
  } else {
    if (num_leaves_ > 1) {
      int leaf = GetLeafByMap(feature_values);
      return LeafOutput(leaf);
    } else {
      return leaf_value_[0];
    }
  }
}

inline int Tree::PredictLeafIndex(const double* feature_values) const {
  if (num_leaves_ > 1) {
    int leaf = GetLeaf(feature_values);
    return leaf;
  } else {
    return 0;
  }
}

inline int Tree::PredictLeafIndexByMap(const std::unordered_map<int, double>& feature_values) const {
  if (num_leaves_ > 1) {
    int leaf = GetLeafByMap(feature_values);
    return leaf;
  } else {
    return 0;
  }
}

inline void Tree::PredictContrib(const double* feature_values, int num_features, double* output) {
  output[num_features] += ExpectedValue();
  // Run the recursion with preallocated space for the unique path data
  if (num_leaves_ > 1) {
    CHECK_GE(max_depth_, 0);
    const int max_path_len = max_depth_ + 1;
    std::vector<PathElement> unique_path_data(max_path_len*(max_path_len + 1) / 2);
    TreeSHAP(feature_values, output, 0, 0, unique_path_data.data(), 1, 1, -1);
  }
}

inline void Tree::PredictContribByMap(const std::unordered_map<int, double>& feature_values,
                                      int num_features, std::unordered_map<int, double>* output) {
  (*output)[num_features] += ExpectedValue();
  // Run the recursion with preallocated space for the unique path data
  if (num_leaves_ > 1) {
    CHECK_GE(max_depth_, 0);
    const int max_path_len = max_depth_ + 1;
    std::vector<PathElement> unique_path_data(max_path_len*(max_path_len + 1) / 2);
    TreeSHAPByMap(feature_values, output, 0, 0, unique_path_data.data(), 1, 1, -1);
  }
}

inline void Tree::RecomputeLeafDepths(int node, int depth) {
  if (node == 0) leaf_depth_.resize(num_leaves());
  if (node < 0) {
    leaf_depth_[~node] = depth;
  } else {
    RecomputeLeafDepths(left_child_[node], depth + 1);
    RecomputeLeafDepths(right_child_[node], depth + 1);
  }
}

inline int Tree::GetLeaf(const double* feature_values) const {
  int node = 0;
  if (num_cat_ > 0) {
    while (node >= 0) {
      node = Decision(feature_values[split_feature_[node]], node);
    }
  } else {
    while (node >= 0) {
      node = NumericalDecision(feature_values[split_feature_[node]], node);
    }
  }
  return ~node;
}

inline int Tree::GetLeafByMap(const std::unordered_map<int, double>& feature_values) const {
  int node = 0;
  if (num_cat_ > 0) {
    while (node >= 0) {
      node = Decision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    }
  } else {
    while (node >= 0) {
      node = NumericalDecision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    }
  }
  return ~node;
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/json11.h>

#include <string>
#include <vector>

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*! \brief forward declaration */
class Tree;
class Dataset;
class ObjectiveFunction;

/*!
* \brief Interface for tree learner
*/
class TreeLearner {
 public:
  /*! \brief virtual destructor */
  virtual ~TreeLearner() {}

  /*!
  * \brief Initialize tree learner with training dataset
  * \param train_data The used training data
  * \param is_constant_hessian True if all hessians share the same value
  */
  virtual void Init(const Dataset* train_data, bool is_constant_hessian) = 0;

  /*! Initialise some temporary storage, only needed for the linear tree; needs to be a method of TreeLearner since we call it in GBDT::RefitTree */
  virtual void InitLinear(const Dataset* /*train_data*/, const int /*max_leaves*/) {}

  virtual void ResetIsConstantHessian(bool is_constant_hessian) = 0;

  virtual void ResetTrainingData(const Dataset* train_data,
                                 bool is_constant_hessian) = 0;

  /*!
  * \brief Reset tree configs
  * \param config config of tree
  */
  virtual void ResetConfig(const Config* config) = 0;

  /*!
  * \brief Reset boosting_on_gpu_
  * \param boosting_on_gpu flag for boosting on GPU
  */
  virtual void ResetBoostingOnGPU(const bool /*boosting_on_gpu*/) {}

  virtual void SetForcedSplit(const Json* forced_split_json) = 0;

  /*!
   * \brief Begin one boosting iteration for adaptive selectable-unit
   * allocation.
   *
   * The driver calls this after gradients are available and before current
   * row sampling. Unsupported learners retain the default no-op.
   * \param num_models Number of output/model trees in the iteration
   */
  virtual void BeginAdaptiveFeatureIteration(int /*num_models*/) {}

  /*!
   * \brief Commit one accepted adaptive selectable-unit iteration.
   */
  virtual void EndAdaptiveFeatureIteration() {}

  /*!
   * \brief Abort a pending adaptive selectable-unit iteration.
   *
   * Implementations restore the controller and selectable-unit mask
   * to their state before BeginAdaptiveFeatureIteration().
   */
  virtual void AbortAdaptiveFeatureIteration() noexcept {}

  /*!
   * \brief Return the feature mask installed before current row sampling.
   *
   * A non-null mask is indexed by Dataset inner-feature ID. Learners whose
   * feature mask is not available until tree construction retain the default
   * nullptr. The mask is read-only and remains
   * owned by the learner.
   */
  virtual const std::vector<int8_t>* GetCurrentFeatureMask() const {
    return nullptr;
  }

  /*!
   * \brief Return one selected-unit count per committed adaptive iteration.
   *
   * The history belongs to the active in-memory training session and is not
   * serialized with the prediction model. Non-adaptive learners return an
   * empty vector.
   */
  virtual const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const {
    static const std::vector<int> empty;
    return empty;
  }

  /*!
  * \brief training tree model on dataset
  * \param gradients The first order gradients
  * \param hessians The second order gradients
  * \param is_first_tree If linear tree learning is enabled, first tree needs to be handled differently
  * \return A trained tree
  */
  virtual Tree* Train(const score_t* gradients, const score_t* hessians, bool is_first_tree) = 0;

  /*!
  * \brief use an existing tree to fit the new gradients and hessians.
  */
  virtual Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const = 0;

  virtual Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                  const score_t* gradients, const score_t* hessians) const = 0;

  /*!
  * \brief Set bagging data
  * \param subset subset of bagging
  * \param used_indices Used data indices
  * \param num_data Number of used data
  */
  virtual void SetBaggingData(const Dataset* subset,
                              const data_size_t* used_indices,
                              data_size_t num_data) = 0;

  /*!
  * \brief Using last trained tree to predict score then adding to out_score;
  * \param out_score output score
  */
  virtual void AddPredictionToScore(const Tree* tree, double* out_score) const = 0;

  virtual void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                               data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const = 0;

  TreeLearner() = default;
  /*! \brief Disable copy */
  TreeLearner& operator=(const TreeLearner&) = delete;
  /*! \brief Disable copy */
  TreeLearner(const TreeLearner&) = delete;

  /*!
  * \brief Create object of tree learner
  * \param learner_type Type of tree learner
  * \param device_type Type of tree learner
  * \param booster_type Type of boosting
  * \param config config of tree
  */
  static TreeLearner* CreateTreeLearner(const std::string& learner_type,
                                        const std::string& device_type,
                                        const Config* config,
                                        const bool boosting_on_cuda);
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/array_args.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_

#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief Contains some operation for an array, e.g. ArgMax, TopK.
*/
template<typename VAL_T>
class ArrayArgs {
 public:
  inline static size_t ArgMaxMT(const std::vector<VAL_T>& array) {
    int num_threads = OMP_NUM_THREADS();
    std::vector<size_t> arg_maxs(num_threads, 0);
    int n_blocks = Threading::For<size_t>(
        0, array.size(), 1024,
        [&array, &arg_maxs](int i, size_t start, size_t end) {
          size_t arg_max = start;
          for (size_t j = start + 1; j < end; ++j) {
            if (array[j] > array[arg_max]) {
              arg_max = j;
            }
          }
          arg_maxs[i] = arg_max;
        });
    size_t ret = arg_maxs[0];
    for (int i = 1; i < n_blocks; ++i) {
      if (array[arg_maxs[i]] > array[ret]) {
        ret = arg_maxs[i];
      }
    }
    return ret;
  }
  inline static size_t ArgMax(const std::vector<VAL_T>& array) {
    if (array.empty()) {
      return 0;
    }
    if (array.size() > 1024) {
      return ArgMaxMT(array);
    } else {
      size_t arg_max = 0;
      for (size_t i = 1; i < array.size(); ++i) {
        if (array[i] > array[arg_max]) {
          arg_max = i;
        }
      }
      return arg_max;
    }
  }

  inline static size_t ArgMin(const std::vector<VAL_T>& array) {
    if (array.empty()) {
      return 0;
    }
    size_t arg_min = 0;
    for (size_t i = 1; i < array.size(); ++i) {
      if (array[i] < array[arg_min]) {
        arg_min = i;
      }
    }
    return arg_min;
  }

  inline static size_t ArgMax(const VAL_T* array, size_t n) {
    if (n <= 0) {
      return 0;
    }
    size_t arg_max = 0;
    for (size_t i = 1; i < n; ++i) {
      if (array[i] > array[arg_max]) {
        arg_max = i;
      }
    }
    return arg_max;
  }

  inline static size_t ArgMin(const VAL_T* array, size_t n) {
    if (n <= 0) {
      return 0;
    }
    size_t arg_min = 0;
    for (size_t i = 1; i < n; ++i) {
      if (array[i] < array[arg_min]) {
        arg_min = i;
      }
    }
    return arg_min;
  }

  inline static void Partition(std::vector<VAL_T>* arr, int start, int end, int* l, int* r) {
    int i = start - 1;
    int j = end - 1;
    int p = i;
    int q = j;
    if (start >= end - 1) {
      *l = start - 1;
      *r = end;
      return;
    }
    std::vector<VAL_T>& ref = *arr;
    VAL_T v = ref[end - 1];
    for (;;) {
      while (ref[++i] > v) {}
      while (v > ref[--j]) {
        if (j == start) {
          break;
        }
      }
      if (i >= j) {
        break;
      }
      std::swap(ref[i], ref[j]);
      if (ref[i] == v) {
        p++;
        std::swap(ref[p], ref[i]);
      }
      if (v == ref[j]) {
        q--;
        std::swap(ref[j], ref[q]);
      }
    }
    std::swap(ref[i], ref[end - 1]);
    j = i - 1;
    i = i + 1;
    for (int k = start; k <= p; k++, j--) {
      std::swap(ref[k], ref[j]);
    }
    for (int k = end - 2; k >= q; k--, i++) {
      std::swap(ref[i], ref[k]);
    }
    *l = j;
    *r = i;
  }

  // Note: k refer to index here. e.g. k=0 means get the max number.
  inline static int ArgMaxAtK(std::vector<VAL_T>* arr, int start, int end, int k) {
    if (start >= end - 1) {
      return start;
    }
    int l = start;
    int r = end - 1;
    Partition(arr, start, end, &l, &r);
    // if find or all elements are the same.
    if ((k > l && k < r) || (l == start - 1 && r == end - 1)) {
      return k;
    } else if (k <= l) {
      return ArgMaxAtK(arr, start, l + 1, k);
    } else {
      return ArgMaxAtK(arr, r, end, k);
    }
  }

  // Note: k is 1-based here. e.g. k=3 means get the top-3 numbers.
  inline static void MaxK(const std::vector<VAL_T>& array, int k, std::vector<VAL_T>* out) {
    out->clear();
    if (k <= 0) {
      return;
    }
    for (auto val : array) {
      out->push_back(val);
    }
    if (static_cast<size_t>(k) >= array.size()) {
      return;
    }
    ArgMaxAtK(out, 0, static_cast<int>(out->size()), k - 1);
    out->erase(out->begin() + k, out->end());
  }

  inline static void Assign(std::vector<VAL_T>* array, VAL_T t, size_t n) {
    array->resize(n);
    for (size_t i = 0; i < array->size(); ++i) {
      (*array)[i] = t;
    }
  }

  inline static bool CheckAll(const std::vector<VAL_T>& array, VAL_T t) {
    for (size_t i = 0; i < array.size(); ++i) {
      if (array[i] != t) {
        return false;
      }
    }
    return true;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/binary_writer.h <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_

#include <cstdlib>
#include <vector>

namespace LightGBM {

/*!
  * \brief An interface for serializing binary data to a buffer
  */
struct BinaryWriter {
  /*!
    * \brief Append data to this binary target
    * \param data Buffer to write from
    * \param bytes Number of bytes to write from buffer
    * \return Number of bytes written
    */
  virtual size_t Write(const void* data, size_t bytes) = 0;

  /*!
    * \brief Append data to this binary target aligned on a given byte size boundary
    * \param data Buffer to write from
    * \param bytes Number of bytes to write from buffer
    * \param alignment The size of bytes to align to in whole increments
    * \return Number of bytes written
    */
  size_t AlignedWrite(const void* data, size_t bytes, size_t alignment = 8) {
    auto ret = Write(data, bytes);
    if (bytes % alignment != 0) {
      size_t padding = AlignedSize(bytes, alignment) - bytes;
      std::vector<char> tmp(padding, 0);
      ret += Write(tmp.data(), padding);
    }
    return ret;
  }

  /*!
    * \brief The aligned size of a buffer length.
    * \param bytes The number of bytes in a buffer
    * \param alignment The size of bytes to align to in whole increments
    * \return Number of aligned bytes
    */
  static size_t AlignedSize(size_t bytes, size_t alignment = 8) {
    if (bytes % alignment == 0) {
      return bytes;
    } else {
      return bytes / alignment * alignment + alignment;
    }
  }
};
}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/byte_buffer.h <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_

#include <LightGBM/export.h>
#include <LightGBM/utils/binary_writer.h>

#include <string>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <memory>
#include <vector>

namespace LightGBM {

/*!
  * \brief An implementation for serializing binary data to an auto-expanding memory buffer
  */
struct ByteBuffer final : public BinaryWriter {
  ByteBuffer() {}

  explicit ByteBuffer(size_t initial_size) {
    buffer_.reserve(initial_size);
  }

  size_t Write(const void* data, size_t bytes) {
    const char* mem_ptr = static_cast<const char*>(data);
    for (size_t i = 0; i < bytes; ++i) {
      buffer_.push_back(mem_ptr[i]);
    }

    return bytes;
  }

  LIGHTGBM_EXPORT void Reserve(size_t capacity) {
    buffer_.reserve(capacity);
  }

  LIGHTGBM_EXPORT size_t GetSize() const {
    return buffer_.size();
  }

  LIGHTGBM_EXPORT char GetAt(size_t index) const {
    return buffer_.at(index);
  }

  LIGHTGBM_EXPORT char* Data() {
    return buffer_.data();
  }

 private:
  std::vector<char> buffer_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/chunked_array.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Alberto Ferreira
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_

#include <LightGBM/utils/log.h>

#include <stdint.h>

#include <algorithm>
#include <new>
#include <vector>


namespace LightGBM {

/**
 * Container that manages a dynamic array of fixed-length chunks.
 *
 * The class also takes care of allocation & release of the underlying
 * memory. It can be used with either a high or low-level API.
 *
 * The high-level API allocates chunks as needed, manages addresses automatically and keeps
 * track of number of inserted elements, but is not thread-safe (this is ok as usually input is a streaming iterator).
 * For parallel input sources the low-level API must be used.
 *
 * Note: When using this for `LGBM_DatasetCreateFromMats` use a
 *       chunk_size multiple of #num_cols for your dataset, so each chunk
 *       contains "complete" instances.
 *
 * === High-level insert API intro ===
 *
 * The easiest way to use is:
 *  0. ChunkedArray(chunk_size)  # Choose appropriate size
 *  1. add(value)                # as many times as you want (will generate chunks as needed)
 *  2. data() or void_data()     # retrieves a T** or void** pointer (useful for `LGBM_DatasetCreateFromMats`).
 *
 * Useful query methods (all O(1)):
 *  - get_add_count()   # total count of added elements.
 *  - get_chunks_count()  # how many chunks are currently allocated.
 *  - get_current_chunk_added_count()  # for the last add() chunk, how many items there are.
 *  - get_chunk_size()    # get constant chunk_size from constructor call.
 *
 *  With those you can generate int32_t sizes[]. Last chunk can be smaller than chunk_size, so, for any i:
 *    - sizes[i<last] = get_chunk_size()
 *    - sizes[i==last] = get_add_count()
 *
 *
 * === Low-level insert API intro ===
 *
 * For advanced usage - useful for inserting in parallel - one can also:
 *  1. call new_chunk() at any time for as many chunks as needed.  (thread-UNsafe)
 *  2. call setitem(chunk, idx, value) to insert each value.       (thread-safe)
 *
 */
template <class T>
class ChunkedArray {
 public:
    explicit ChunkedArray(size_t chunk_size)
      : _chunk_size(chunk_size), _last_chunk_idx(0), _last_idx_in_last_chunk(0) {
      if (chunk_size == 0) {
        Log::Fatal("ChunkedArray chunk size must be larger than 0!");
      }
       new_chunk();
    }

    ~ChunkedArray() {
        release();
    }

    /**
     * Adds a value to the chunks sequentially.
     * If the last chunk is full it creates a new one and appends to it.
     *
     * @param value value to insert.
     */
    void add(T value) {
        if (!within_bounds(_last_chunk_idx, _last_idx_in_last_chunk)) {
            new_chunk();
            ++_last_chunk_idx;
            _last_idx_in_last_chunk = 0;
        }

        CHECK_EQ(setitem(_last_chunk_idx, _last_idx_in_last_chunk, value), 0);
        ++_last_idx_in_last_chunk;
    }

    /**
     * @return Number of add() calls.
     */
    size_t get_add_count() const {
        return _last_chunk_idx * _chunk_size + _last_idx_in_last_chunk;
    }

    /**
     * @return Number of allocated chunks.
     */
    size_t get_chunks_count() const {
        return _chunks.size();
    }

    /**
     * @return Number of elemends add()'ed in the last chunk.
     */
    size_t get_last_chunk_add_count() const {
        return _last_idx_in_last_chunk;
    }

    /**
     * Getter for the chunk size set at the constructor.
     *
     * @return Return the size of chunks.
     */
    size_t get_chunk_size() const {
        return _chunk_size;
    }

    /**
     * Returns the pointer to the raw chunks data.
     *
     * @return T** pointer to raw data.
     */
    T **data() noexcept {
        return _chunks.data();
    }

    /**
     * Returns the pointer to the raw chunks data, but cast to void**.
     * This is so ``LGBM_DatasetCreateFromMats`` accepts it.
     *
     * @return void** pointer to raw data.
     */
    void **data_as_void() noexcept {
        return reinterpret_cast<void**>(_chunks.data());
    }

    /**
     * Coalesces (copies chunked data) to a contiguous array of the same type.
     * It assumes that ``other`` has enough space to receive that data.
     *
     * @param other array with elements T of size >= this->get_add_count().
     * @param all_valid_addresses
     *            If true exports values from all valid addresses independently of add() count.
     *            Otherwise, exports only up to `get_add_count()` addresses.
     */
    void coalesce_to(T *other, bool all_valid_addresses = false) const {
        const size_t full_chunks = this->get_chunks_count() - 1;

        // Copy full chunks:
        size_t i = 0;
        for (size_t chunk = 0; chunk < full_chunks; ++chunk) {
            T* chunk_ptr = _chunks[chunk];
            for (size_t in_chunk_idx = 0; in_chunk_idx < _chunk_size; ++in_chunk_idx) {
                other[i++] = chunk_ptr[in_chunk_idx];
            }
        }
        // Copy filled values from last chunk only:
        const size_t last_chunk_elems_to_copy = all_valid_addresses ? _chunk_size : this->get_last_chunk_add_count();
        T* chunk_ptr = _chunks[full_chunks];
        for (size_t in_chunk_idx = 0; in_chunk_idx < last_chunk_elems_to_copy; ++in_chunk_idx) {
            other[i++] = chunk_ptr[in_chunk_idx];
        }
    }

    /**
     * Return value from array of chunks.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within chunk
     * @param on_fail_value sentinel value. If out of bounds returns that value.
     *
     * @return pointer or nullptr if index is out of bounds.
     */
    T getitem(size_t chunk_index, size_t index_within_chunk, T on_fail_value) const noexcept {
        if (within_bounds(chunk_index, index_within_chunk))
            return _chunks[chunk_index][index_within_chunk];
        else
            return on_fail_value;
    }

    /**
     * Sets the value at a specific address in one of the chunks.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within chunk
     * @param value value to store
     *
     * @return 0 = success, -1 = out of bounds access.
     */
    int setitem(size_t chunk_index, size_t index_within_chunk, T value) noexcept {
        if (within_bounds(chunk_index, index_within_chunk)) {
            _chunks[chunk_index][index_within_chunk] = value;
            return 0;
        } else {
            return -1;
        }
    }

    /**
     * To reset storage call this.
     * Will release existing resources and prepare for reuse.
     */
    void clear() noexcept {
        release();
        new_chunk();
    }

    /**
     * Deletes all the allocated chunks.
     * Do not use container after this! See ``clear()`` instead.
     */
    void release() noexcept {
        std::for_each(_chunks.begin(), _chunks.end(), [](T* c) { delete[] c; });
        _chunks.clear();
        _chunks.shrink_to_fit();
        _last_chunk_idx = 0;
        _last_idx_in_last_chunk = 0;
    }

    /**
     * As the array is dynamic, checks whether a given address is currently within bounds.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within that chunk
     * @return true if that chunk is already allocated and index_within_chunk < chunk size.
     */
    inline bool within_bounds(size_t chunk_index, size_t index_within_chunk) const {
        return (chunk_index < _chunks.size()) && (index_within_chunk < _chunk_size);
    }

    /**
     * Adds a new chunk to the array of chunks. Not thread-safe.
     */
    void new_chunk() {
        _chunks.push_back(new (std::nothrow) T[_chunk_size]);

        // Check memory allocation success:
        if (!_chunks[_chunks.size() - 1]) {
            release();
            Log::Fatal("Memory exhausted! Cannot allocate new ChunkedArray chunk.");
        }
    }

 private:
    const size_t _chunk_size;
    std::vector<T*> _chunks;

    // For the add() interface & some of the get_*() queries:
    size_t _last_chunk_idx;  //<! Index of chunks
    size_t _last_idx_in_last_chunk;  //<! Index within chunk
};


}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/common.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_

#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <limits>
#include <string>
#include <algorithm>
#include <cctype>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <functional>
#include <iomanip>
#include <iterator>
#include <map>
#include <memory>
#include <sstream>
#include <type_traits>
#include <unordered_map>
#include <utility>
#include <vector>

#define FMT_HEADER_ONLY
#include "fast_double_parser.h"
#include "fmt/format.h"

#ifdef _MSC_VER
#include <intrin.h>
#pragma intrinsic(_BitScanReverse)
#endif

#if defined(_MSC_VER)
#include <malloc.h>
#elif MM_MALLOC
#include <mm_malloc.h>
// https://gcc.gnu.org/onlinedocs/cpp/Common-Predefined-Macros.html
// https://www.oreilly.com/library/view/mac-os-x/0596003560/ch05s01s02.html
#elif defined(__GNUC__) && defined(HAVE_MALLOC_H)
  #include <malloc.h>
  #define _mm_malloc(a, b) memalign(b, a)
  #define _mm_free(a) free(a)
#else
#include <stdlib.h>
#define _mm_malloc(a, b) malloc(a)
#define _mm_free(a) free(a)
#endif

namespace LightGBM {

namespace Common {

using json11_internal_lightgbm::Json;

/*!
* Imbues the stream with the C locale.
*/
static void C_stringstream(std::stringstream &ss) {
  ss.imbue(std::locale::classic());
}

inline static std::string Trim(std::string str) {
  if (str.empty()) {
    return str;
  }
  str.erase(str.find_last_not_of(" \f\n\r\t\v") + 1);
  str.erase(0, str.find_first_not_of(" \f\n\r\t\v"));
  return str;
}

inline static std::string RemoveQuotationSymbol(std::string str) {
  if (str.empty()) {
    return str;
  }
  str.erase(str.find_last_not_of("'\"") + 1);
  str.erase(0, str.find_first_not_of("'\""));
  return str;
}

inline static bool StartsWith(const std::string& str, const std::string prefix) {
  if (str.substr(0, prefix.size()) == prefix) {
    return true;
  } else {
    return false;
  }
}

inline static std::vector<std::string> Split(const char* c_str, char delimiter) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    if (str[pos] == delimiter) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      ++pos;
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::vector<std::string> SplitBrackets(const char* c_str, char left_delimiter, char right_delimiter) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  bool open = false;
  while (pos < str.length()) {
    if (str[pos] == left_delimiter) {
      open = true;
      ++pos;
      i = pos;
    } else if (str[pos] == right_delimiter && open) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      open = false;
      ++pos;
    } else {
      ++pos;
    }
  }
  return ret;
}

inline static std::vector<std::string> SplitLines(const char* c_str) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    if (str[pos] == '\n' || str[pos] == '\r') {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      // skip the line endings
      while (str[pos] == '\n' || str[pos] == '\r') ++pos;
      // new begin
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::vector<std::string> Split(const char* c_str, const char* delimiters) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    bool met_delimiters = false;
    for (int j = 0; delimiters[j] != '\0'; ++j) {
      if (str[pos] == delimiters[j]) {
        met_delimiters = true;
        break;
      }
    }
    if (met_delimiters) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      ++pos;
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::string GetFromParserConfig(std::string config_str, std::string key) {
  // parser config should follow json format.
  std::string err;
  Json config_json = Json::parse(config_str, &err);
  if (!err.empty()) {
    Log::Fatal("Invalid parser config: %s. Please check if follow json format.", err.c_str());
  }
  return config_json[key].string_value();
}

inline static std::string SaveToParserConfig(std::string config_str, std::string key, std::string value) {
  std::string err;
  Json config_json = Json::parse(config_str, &err);
  if (!err.empty()) {
    Log::Fatal("Invalid parser config: %s. Please check if follow json format.", err.c_str());
  }
  CHECK(config_json.is_object());
  std::map<std::string, Json> config_map = config_json.object_items();
  config_map.insert(std::pair<std::string, Json>(key, Json(value)));
  return Json(config_map).dump();
}

template<typename T>
inline static const char* Atoi(const char* p, T* out) {
  int sign;
  T value;
  while (*p == ' ') {
    ++p;
  }
  sign = 1;
  if (*p == '-') {
    sign = -1;
    ++p;
  } else if (*p == '+') {
    ++p;
  }
  for (value = 0; *p >= '0' && *p <= '9'; ++p) {
    value = value * 10 + (*p - '0');
  }
  *out = static_cast<T>(sign * value);
  while (*p == ' ') {
    ++p;
  }
  return p;
}

template<typename T>
inline static double Pow(T base, int power) {
  if (power < 0) {
    return 1.0 / Pow(base, -power);
  } else if (power == 0) {
    return 1;
  } else if (power % 2 == 0) {
    return Pow(base*base, power / 2);
  } else if (power % 3 == 0) {
    return Pow(base*base*base, power / 3);
  } else {
    return base * Pow(base, power - 1);
  }
}

inline static const char* Atof(const char* p, double* out) {
  int frac;
  double sign, value, scale;
  *out = NAN;
  // Skip leading white space, if any.
  while (*p == ' ') {
    ++p;
  }
  // Get sign, if any.
  sign = 1.0;
  if (*p == '-') {
    sign = -1.0;
    ++p;
  } else if (*p == '+') {
    ++p;
  }

  // is a number
  if ((*p >= '0' && *p <= '9') || *p == '.' || *p == 'e' || *p == 'E') {
    // Get digits before decimal point or exponent, if any.
    for (value = 0.0; *p >= '0' && *p <= '9'; ++p) {
      value = value * 10.0 + (*p - '0');
    }

    // Get digits after decimal point, if any.
    if (*p == '.') {
      double right = 0.0;
      int nn = 0;
      ++p;
      while (*p >= '0' && *p <= '9') {
        right = (*p - '0') + right * 10.0;
        ++nn;
        ++p;
      }
      value += right / Pow(10.0, nn);
    }

    // Handle exponent, if any.
    frac = 0;
    scale = 1.0;
    if ((*p == 'e') || (*p == 'E')) {
      uint32_t expon;
      // Get sign of exponent, if any.
      ++p;
      if (*p == '-') {
        frac = 1;
        ++p;
      } else if (*p == '+') {
        ++p;
      }
      // Get digits of exponent, if any.
      for (expon = 0; *p >= '0' && *p <= '9'; ++p) {
        expon = expon * 10 + (*p - '0');
      }
      if (expon > 308) expon = 308;
      // Calculate scaling factor.
      while (expon >= 50) {
        scale *= 1E50;
        expon -= 50;
      }
      while (expon >= 8) {
        scale *= 1E8;
        expon -= 8;
      }
      while (expon > 0) {
        scale *= 10.0;
        expon -= 1;
      }
    }
    // Return signed and scaled floating point result.
    *out = sign * (frac ? (value / scale) : (value * scale));
  } else {
    size_t cnt = 0;
    while (*(p + cnt) != '\0' && *(p + cnt) != ' '
           && *(p + cnt) != '\t' && *(p + cnt) != ','
           && *(p + cnt) != '\n' && *(p + cnt) != '\r'
           && *(p + cnt) != ':') {
      ++cnt;
    }
    if (cnt > 0) {
      std::string tmp_str(p, cnt);
      std::transform(tmp_str.begin(), tmp_str.end(), tmp_str.begin(), [](unsigned char c){ return std::tolower(c); });
      if (tmp_str == std::string("na") || tmp_str == std::string("nan") ||
          tmp_str == std::string("null")) {
        *out = NAN;
      } else if (tmp_str == std::string("inf") || tmp_str == std::string("infinity")) {
        *out = sign * 1e308;
      } else {
        Log::Fatal("Unknown token %s in data file", tmp_str.c_str());
      }
      p += cnt;
    }
  }

  while (*p == ' ') {
    ++p;
  }

  return p;
}

// Use fast_double_parse and strtod (if parse failed) to parse double.
inline static const char* AtofPrecise(const char* p, double* out) {
  const char* end = fast_double_parser::parse_number(p, out);

  if (end != nullptr) {
    return end;
  }

  // Rare path: Not in RFC 7159 format. Possible "inf", "nan", etc. Fallback to standard library:
  char* end2;
  errno = 0;  // This is Required before calling strtod.
  *out = std::strtod(p, &end2);  // strtod is locale aware.
  if (end2 == p) {
    Log::Fatal("no conversion to double for: %s", p);
  }
  if (errno == ERANGE) {
    Log::Warning("convert to double got underflow or overflow: %s", p);
  }
  return end2;
}

inline static bool AtoiAndCheck(const char* p, int* out) {
  const char* after = Atoi(p, out);
  if (*after != '\0') {
    return false;
  }
  return true;
}

inline static bool AtofAndCheck(const char* p, double* out) {
  const char* after = Atof(p, out);
  if (*after != '\0') {
    return false;
  }
  return true;
}

inline static const char* SkipSpaceAndTab(const char* p) {
  while (*p == ' ' || *p == '\t') {
    ++p;
  }
  return p;
}

inline static const char* SkipReturn(const char* p) {
  while (*p == '\n' || *p == '\r' || *p == ' ') {
    ++p;
  }
  return p;
}

template<typename T, typename T2>
inline static std::vector<T2> ArrayCast(const std::vector<T>& arr) {
  std::vector<T2> ret(arr.size());
  for (size_t i = 0; i < arr.size(); ++i) {
    ret[i] = static_cast<T2>(arr[i]);
  }
  return ret;
}

template<typename T, bool is_float>
struct __StringToTHelper {
  T operator()(const std::string& str) const {
    T ret = 0;
    Atoi(str.c_str(), &ret);
    return ret;
  }
};

template<typename T>
struct __StringToTHelper<T, true> {
  T operator()(const std::string& str) const {
    return static_cast<T>(std::stod(str));
  }
};

template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, char delimiter) {
  std::vector<std::string> strs = Split(str.c_str(), delimiter);
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

template<typename T>
inline static std::vector<std::vector<T>> StringToArrayofArrays(
    const std::string& str, char left_bracket, char right_bracket, char delimiter) {
  std::vector<std::string> strs = SplitBrackets(str.c_str(), left_bracket, right_bracket);
  std::vector<std::vector<T>> ret;
  for (const auto& s : strs) {
    ret.push_back(StringToArray<T>(s, delimiter));
  }
  return ret;
}

template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  std::vector<std::string> strs = Split(str.c_str(), ' ');
  CHECK_EQ(strs.size(), static_cast<size_t>(n));
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

template<typename T, bool is_float>
struct __StringToTHelperFast {
  const char* operator()(const char*p, T* out) const {
    return Atoi(p, out);
  }
};

template<typename T>
struct __StringToTHelperFast<T, true> {
  const char* operator()(const char*p, T* out) const {
    double tmp = 0.0f;
    auto ret = Atof(p, &tmp);
    *out = static_cast<T>(tmp);
    return ret;
  }
};

template<typename T>
inline static std::vector<T> StringToArrayFast(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  auto p_str = str.c_str();
  __StringToTHelperFast<T, std::is_floating_point<T>::value> helper;
  std::vector<T> ret(n);
  for (int i = 0; i < n; ++i) {
    p_str = helper(p_str, &ret[i]);
  }
  return ret;
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, const char* delimiter, const bool force_C_locale = false) {
  if (strs.empty()) {
    return std::string("");
  }
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << strs[0];
  for (size_t i = 1; i < strs.size(); ++i) {
    str_buf << delimiter;
    str_buf << strs[i];
  }
  return str_buf.str();
}

template<>
inline std::string Join<int8_t>(const std::vector<int8_t>& strs, const char* delimiter, const bool force_C_locale) {
  if (strs.empty()) {
    return std::string("");
  }
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << static_cast<int16_t>(strs[0]);
  for (size_t i = 1; i < strs.size(); ++i) {
    str_buf << delimiter;
    str_buf << static_cast<int16_t>(strs[i]);
  }
  return str_buf.str();
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, size_t start, size_t end, const char* delimiter, const bool force_C_locale = false) {
  if (end - start <= 0) {
    return std::string("");
  }
  start = std::min(start, static_cast<size_t>(strs.size()) - 1);
  end = std::min(end, static_cast<size_t>(strs.size()));
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << strs[start];
  for (size_t i = start + 1; i < end; ++i) {
    str_buf << delimiter;
    str_buf << strs[i];
  }
  return str_buf.str();
}

inline static int64_t Pow2RoundUp(int64_t x) {
  int64_t t = 1;
  for (int i = 0; i < 64; ++i) {
    if (t >= x) {
      return t;
    }
    t <<= 1;
  }
  return 0;
}

/*!
 * \brief Do inplace softmax transformation on p_rec
 * \param p_rec The input/output vector of the values.
 */
inline static void Softmax(std::vector<double>* p_rec) {
  std::vector<double> &rec = *p_rec;
  double wmax = rec[0];
  for (size_t i = 1; i < rec.size(); ++i) {
    wmax = std::max(rec[i], wmax);
  }
  double wsum = 0.0f;
  for (size_t i = 0; i < rec.size(); ++i) {
    rec[i] = std::exp(rec[i] - wmax);
    wsum += rec[i];
  }
  for (size_t i = 0; i < rec.size(); ++i) {
    rec[i] /= static_cast<double>(wsum);
  }
}

inline static void Softmax(const double* input, double* output, int len) {
  double wmax = input[0];
  for (int i = 1; i < len; ++i) {
    wmax = std::max(input[i], wmax);
  }
  double wsum = 0.0f;
  for (int i = 0; i < len; ++i) {
    output[i] = std::exp(input[i] - wmax);
    wsum += output[i];
  }
  for (int i = 0; i < len; ++i) {
    output[i] /= static_cast<double>(wsum);
  }
}

template<typename T>
std::vector<const T*> ConstPtrInVectorWrapper(const std::vector<std::unique_ptr<T>>& input) {
  std::vector<const T*> ret;
  for (auto t = input.begin(); t !=input.end(); ++t) {
    ret.push_back(t->get());
  }
  return ret;
}

template<typename T1, typename T2>
inline static void SortForPair(std::vector<T1>* keys, std::vector<T2>* values, size_t start, bool is_reverse = false) {
  std::vector<std::pair<T1, T2>> arr;
  auto& ref_key = *keys;
  auto& ref_value = *values;
  for (size_t i = start; i < keys->size(); ++i) {
    arr.emplace_back(ref_key[i], ref_value[i]);
  }
  if (!is_reverse) {
    std::stable_sort(arr.begin(), arr.end(), [](const std::pair<T1, T2>& a, const std::pair<T1, T2>& b) {
      return a.first < b.first;
    });
  } else {
    std::stable_sort(arr.begin(), arr.end(), [](const std::pair<T1, T2>& a, const std::pair<T1, T2>& b) {
      return a.first > b.first;
    });
  }
  for (size_t i = start; i < arr.size(); ++i) {
    ref_key[i] = arr[i].first;
    ref_value[i] = arr[i].second;
  }
}

template <typename T>
inline static std::vector<T*> Vector2Ptr(std::vector<std::vector<T>>* data) {
  std::vector<T*> ptr(data->size());
  auto& ref_data = *data;
  for (size_t i = 0; i < data->size(); ++i) {
    ptr[i] = ref_data[i].data();
  }
  return ptr;
}

template <typename T>
inline static std::vector<int> VectorSize(const std::vector<std::vector<T>>& data) {
  std::vector<int> ret(data.size());
  for (size_t i = 0; i < data.size(); ++i) {
    ret[i] = static_cast<int>(data[i].size());
  }
  return ret;
}

inline static double AvoidInf(double x) {
  if (std::isnan(x)) {
    return 0.0;
  } else if (x >= 1e300) {
    return 1e300;
  } else if (x <= -1e300) {
    return -1e300;
  } else {
    return x;
  }
}

inline static float AvoidInf(float x) {
  if (std::isnan(x)) {
    return 0.0f;
  } else if (x >= 1e38) {
    return 1e38f;
  } else if (x <= -1e38) {
    return -1e38f;
  } else {
    return x;
  }
}

template<typename _Iter> inline
static typename std::iterator_traits<_Iter>::value_type* IteratorValType(_Iter) {
  return (0);
}

template<typename _RanIt, typename _Pr, typename _VTRanIt> inline
static void ParallelSort(_RanIt _First, _RanIt _Last, _Pr _Pred, _VTRanIt*) {
  size_t len = _Last - _First;
  const size_t kMinInnerLen = 1024;
  int num_threads = OMP_NUM_THREADS();
  if (len <= kMinInnerLen || num_threads <= 1) {
    std::sort(_First, _Last, _Pred);
    return;
  }
  size_t inner_size = (len + num_threads - 1) / num_threads;
  inner_size = std::max(inner_size, kMinInnerLen);
  num_threads = static_cast<int>((len + inner_size - 1) / inner_size);
#pragma omp parallel for num_threads(num_threads) schedule(static, 1)
  for (int i = 0; i < num_threads; ++i) {
    size_t left = inner_size*i;
    size_t right = left + inner_size;
    right = std::min(right, len);
    if (right > left) {
      std::sort(_First + left, _First + right, _Pred);
    }
  }
  // Buffer for merge.
  std::vector<_VTRanIt> temp_buf(len);
  _RanIt buf = temp_buf.begin();
  size_t s = inner_size;
  // Recursive merge
  while (s < len) {
    int loop_size = static_cast<int>((len + s * 2 - 1) / (s * 2));
    #pragma omp parallel for num_threads(num_threads) schedule(static, 1)
    for (int i = 0; i < loop_size; ++i) {
      size_t left = i * 2 * s;
      size_t mid = left + s;
      size_t right = mid + s;
      right = std::min(len, right);
      if (mid >= right) {
        continue;
      }
      std::copy(_First + left, _First + mid, buf + left);
      std::merge(buf + left, buf + mid, _First + mid, _First + right, _First + left, _Pred);
    }
    s *= 2;
  }
}

template<typename _RanIt, typename _Pr> inline
static void ParallelSort(_RanIt _First, _RanIt _Last, _Pr _Pred) {
  return ParallelSort(_First, _Last, _Pred, IteratorValType(_First));
}

// Check that all y[] are in interval [ymin, ymax] (end points included); throws error if not
template <typename T>
inline static void CheckElementsIntervalClosed(const T *y, T ymin, T ymax, int ny, const char *callername) {
  auto fatal_msg = [&y, &ymin, &ymax, &callername](int i) {
    std::ostringstream os;
    os << "[%s]: does not tolerate element [#%i = " << y[i] << "] outside [" << ymin << ", " << ymax << "]";
    Log::Fatal(os.str().c_str(), callername, i);
  };
  for (int i = 1; i < ny; i += 2) {
    if (y[i - 1] < y[i]) {
      if (y[i - 1] < ymin) {
        fatal_msg(i - 1);
      } else if (y[i] > ymax) {
        fatal_msg(i);
      }
    } else {
      if (y[i - 1] > ymax) {
        fatal_msg(i - 1);
      } else if (y[i] < ymin) {
        fatal_msg(i);
      }
    }
  }
  if (ny & 1) {  // odd
    if (y[ny - 1] < ymin || y[ny - 1] > ymax) {
      fatal_msg(ny - 1);
    }
  }
}

// One-pass scan over array w with nw elements: find min, max and sum of elements;
// this is useful for checking weight requirements.
template <typename T1, typename T2>
inline static void ObtainMinMaxSum(const T1 *w, int nw, T1 *mi, T1 *ma, T2 *su) {
  T1 minw;
  T1 maxw;
  T1 sumw;
  int i;
  if (nw & 1) {  // odd
    minw = w[0];
    maxw = w[0];
    sumw = w[0];
    i = 2;
  } else {  // even
    if (w[0] < w[1]) {
      minw = w[0];
      maxw = w[1];
    } else {
      minw = w[1];
      maxw = w[0];
    }
    sumw = w[0] + w[1];
    i = 3;
  }
  for (; i < nw; i += 2) {
    if (w[i - 1] < w[i]) {
      minw = std::min(minw, w[i - 1]);
      maxw = std::max(maxw, w[i]);
    } else {
      minw = std::min(minw, w[i]);
      maxw = std::max(maxw, w[i - 1]);
    }
    sumw += w[i - 1] + w[i];
  }
  if (mi != nullptr) {
    *mi = minw;
  }
  if (ma != nullptr) {
    *ma = maxw;
  }
  if (su != nullptr) {
    *su = static_cast<T2>(sumw);
  }
}

inline static std::vector<uint32_t> EmptyBitset(int n) {
  int size = n / 32;
  if (n % 32 != 0) ++size;
  return std::vector<uint32_t>(size);
}

template<typename T>
inline static void InsertBitset(std::vector<uint32_t>* vec, const T val) {
  auto& ref_v = *vec;
  int i1 = val / 32;
  int i2 = val % 32;
  if (static_cast<int>(vec->size()) < i1 + 1) {
    vec->resize(i1 + 1, 0);
  }
  ref_v[i1] |= (1 << i2);
}

template<typename T>
inline static std::vector<uint32_t> ConstructBitset(const T* vals, int n) {
  std::vector<uint32_t> ret;
  for (int i = 0; i < n; ++i) {
    int i1 = vals[i] / 32;
    int i2 = vals[i] % 32;
    if (static_cast<int>(ret.size()) < i1 + 1) {
      ret.resize(i1 + 1, 0);
    }
    ret[i1] |= (1 << i2);
  }
  return ret;
}

template<typename T>
inline static bool FindInBitset(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}

inline static bool CheckDoubleEqualOrdered(double a, double b) {
  double upper = std::nextafter(a, INFINITY);
  return b <= upper;
}

inline static double GetDoubleUpperBound(double a) {
  return std::nextafter(a, INFINITY);
}

inline static size_t GetLine(const char* str) {
  auto start = str;
  while (*str != '\0' && *str != '\n' && *str != '\r') {
    ++str;
  }
  return str - start;
}

inline static const char* SkipNewLine(const char* str) {
  if (*str == '\r') {
    ++str;
  }
  if (*str == '\n') {
    ++str;
  }
  return str;
}

template <typename T>
static int Sign(T x) {
  return (x > T(0)) - (x < T(0));
}

template <typename T>
static T SafeLog(T x) {
  if (x > 0) {
    return std::log(x);
  } else {
    return -INFINITY;
  }
}

inline bool CheckAllowedJSON(const std::string& s) {
  unsigned char char_code;
  for (auto c : s) {
    char_code = static_cast<unsigned char>(c);
    if (char_code == 34      // "
        || char_code == 44   // ,
        || char_code == 58   // :
        || char_code == 91   // [
        || char_code == 93   // ]
        || char_code == 123  // {
        || char_code == 125  // }
        ) {
      return false;
    }
  }
  return true;
}

inline int RoundInt(double x) {
  return static_cast<int>(x + 0.5f);
}

template <typename T, std::size_t N = 32>
class AlignmentAllocator {
 public:
  typedef T value_type;
  typedef std::size_t size_type;
  typedef std::ptrdiff_t difference_type;

  typedef T* pointer;
  typedef const T* const_pointer;

  typedef T& reference;
  typedef const T& const_reference;

  inline AlignmentAllocator() throw() {}

  template <typename T2>
  inline AlignmentAllocator(const AlignmentAllocator<T2, N>&) throw() {}

  inline ~AlignmentAllocator() throw() {}

  inline pointer address(reference r) {
    return &r;
  }

  inline const_pointer address(const_reference r) const {
    return &r;
  }

  inline pointer allocate(size_type n) {
    return (pointer)_mm_malloc(n * sizeof(value_type), N);
  }

  inline void deallocate(pointer p, size_type) {
    _mm_free(p);
  }

  inline void construct(pointer p, const value_type& wert) {
    new (p) value_type(wert);
  }

  inline void destroy(pointer p) {
    p->~value_type();
  }

  inline size_type max_size() const throw() {
    return size_type(-1) / sizeof(value_type);
  }

  template <typename T2>
  struct rebind {
    typedef AlignmentAllocator<T2, N> other;
  };

  bool operator!=(const AlignmentAllocator<T, N>& other) const {
    return !(*this == other);
  }

  // Returns true if and only if storage allocated from *this
  // can be deallocated from other, and vice versa.
  // Always returns true for stateless allocators.
  bool operator==(const AlignmentAllocator<T, N>&) const {
    return true;
  }
};

class Timer {
 public:
  Timer() {
#ifdef TIMETAG
    int num_threads = OMP_NUM_THREADS();
    start_time_.resize(num_threads);
    stats_.resize(num_threads);
#endif  // TIMETAG
  }

  ~Timer() { Print(); }

#ifdef TIMETAG
  void Start(const std::string& name) {
    auto tid = omp_get_thread_num();
    start_time_[tid][name] = std::chrono::steady_clock::now();
  }

  void Stop(const std::string& name) {
    auto cur_time = std::chrono::steady_clock::now();
    auto tid = omp_get_thread_num();
    if (stats_[tid].find(name) == stats_[tid].end()) {
      stats_[tid][name] = std::chrono::duration<double, std::milli>(0);
    }
    stats_[tid][name] += cur_time - start_time_[tid][name];
  }

#else
  void Start(const std::string&) {}

  void Stop(const std::string&) {}
#endif  // TIMETAG

  void Print() const {
#ifdef TIMETAG
    std::unordered_map<std::string, std::chrono::duration<double, std::milli>>
        stats(stats_[0].begin(), stats_[0].end());
    for (size_t i = 1; i < stats_.size(); ++i) {
      for (auto it = stats_[i].begin(); it != stats_[i].end(); ++it) {
        if (stats.find(it->first) == stats.end()) {
          stats[it->first] = it->second;
        } else {
          stats[it->first] += it->second;
        }
      }
    }
    std::map<std::string, std::chrono::duration<double, std::milli>> ordered(
        stats.begin(), stats.end());
    for (auto it = ordered.begin(); it != ordered.end(); ++it) {
      Log::Info("%s costs:\t %f", it->first.c_str(), it->second * 1e-3);
    }
#endif  // TIMETAG
  }
#ifdef TIMETAG
  std::vector<
      std::unordered_map<std::string, std::chrono::steady_clock::time_point>>
      start_time_;
  std::vector<std::unordered_map<std::string,
                                 std::chrono::duration<double, std::milli>>>
      stats_;
#endif  // TIMETAG
};

// Note: this class is not thread-safe, don't use it inside omp blocks
class FunctionTimer {
 public:
#ifdef TIMETAG
  FunctionTimer(const std::string& name, Timer& timer) : timer_(timer) {
    timer.Start(name);
    name_ = name;
  }

  ~FunctionTimer() { timer_.Stop(name_); }

 private:
  std::string name_;
  Timer& timer_;
#else
  FunctionTimer(const std::string&, Timer&) {}
#endif  // TIMETAG
};

}  // namespace Common

extern Common::Timer global_timer;


/*!
* Provides locale-independent alternatives to Common's methods.
* Essential to make models robust to locale settings.
*/
namespace CommonC {

template<typename T>
inline static std::string Join(const std::vector<T>& strs, const char* delimiter) {
  return LightGBM::Common::Join(strs, delimiter, true);
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, size_t start, size_t end, const char* delimiter) {
  return LightGBM::Common::Join(strs, start, end, delimiter, true);
}

inline static const char* Atof(const char* p, double* out) {
  return LightGBM::Common::Atof(p, out);
}

template<typename T, bool is_float>
struct __StringToTHelperFast {
  const char* operator()(const char*p, T* out) const {
    return LightGBM::Common::Atoi(p, out);
  }
};

/*!
* \warning Beware that ``Common::Atof`` in ``__StringToTHelperFast``,
*          has **less** floating point precision than ``__StringToTHelper``.
*          Both versions are kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*          Check ``StringToArrayFast`` and ``StringToArray`` for more details on this.
*/
template<typename T>
struct __StringToTHelperFast<T, true> {
  const char* operator()(const char*p, T* out) const {
    double tmp = 0.0f;
    auto ret = Atof(p, &tmp);
    *out = static_cast<T>(tmp);
    return ret;
  }
};

template<typename T, bool is_float>
struct __StringToTHelper {
  T operator()(const std::string& str) const {
    T ret = 0;
    LightGBM::Common::Atoi(str.c_str(), &ret);
    return ret;
  }
};

/*!
* \warning Beware that ``Common::Atof`` in ``__StringToTHelperFast``,
*          has **less** floating point precision than ``__StringToTHelper``.
*          Both versions are kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*          Check ``StringToArrayFast`` and ``StringToArray`` for more details on this.
* \note It is possible that ``fast_double_parser::parse_number`` is faster than ``Common::Atof``.
*/
template<typename T>
struct __StringToTHelper<T, true> {
  T operator()(const std::string& str) const {
    double tmp;

    const char* end = Common::AtofPrecise(str.c_str(), &tmp);
    if (end == str.c_str()) {
        Log::Fatal("Failed to parse double: %s", str.c_str());
    }

    return static_cast<T>(tmp);
  }
};


/*!
* \warning Beware that due to internal use of ``Common::Atof`` in ``__StringToTHelperFast``,
*          this method has less precision for floating point numbers than ``StringToArray``,
*          which calls ``__StringToTHelper``.
*          As such, ``StringToArrayFast`` and ``StringToArray`` are not equivalent!
*          Both versions were kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*/
template<typename T>
inline static std::vector<T> StringToArrayFast(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  auto p_str = str.c_str();
  __StringToTHelperFast<T, std::is_floating_point<T>::value> helper;
  std::vector<T> ret(n);
  for (int i = 0; i < n; ++i) {
    p_str = helper(p_str, &ret[i]);
  }
  return ret;
}

/*!
* \warning Do not replace calls to this method by ``StringToArrayFast``.
*          This method is more precise for floating point numbers.
*          Check ``StringToArrayFast`` for more details.
*/
template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  std::vector<std::string> strs = LightGBM::Common::Split(str.c_str(), ' ');
  CHECK_EQ(strs.size(), static_cast<size_t>(n));
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

/*!
* \warning Do not replace calls to this method by ``StringToArrayFast``.
*          This method is more precise for floating point numbers.
*          Check ``StringToArrayFast`` for more details.
*/
template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, char delimiter) {
  std::vector<std::string> strs = LightGBM::Common::Split(str.c_str(), delimiter);
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

/*!
* Safely formats a value onto a buffer according to a format string and null-terminates it.
*
* \note It checks that the full value was written or forcefully aborts.
*       This safety check serves to prevent incorrect internal API usage.
*       Correct usage will never incur in this problem:
*         - The received buffer size shall be sufficient at all times for the input format string and value.
*/
template <typename T>
inline static void format_to_buf(char* buffer, const size_t buf_len, const char* format, const T value) {
    auto result = fmt::format_to_n(buffer, buf_len, format, value);
    if (result.size >= buf_len) {
      Log::Fatal("Numerical conversion failed. Buffer is too small.");
    }
    buffer[result.size] = '\0';
}

template<typename T, bool is_float, bool high_precision>
struct __TToStringHelper {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{}", value);
  }
};

template<typename T>
struct __TToStringHelper<T, true, false> {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{:g}", value);
  }
};

template<typename T>
struct __TToStringHelper<T, true, true> {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{:.17g}", value);
  }
};

/*!
* Converts an array to a string with with values separated by the space character.
* This method replaces Common's ``ArrayToString`` and ``ArrayToStringFast`` functionality
* and is locale-independent.
*
* \note If ``high_precision_output`` is set to true,
*       floating point values are output with more digits of precision.
*/
template<bool high_precision_output = false, typename T>
inline static std::string ArrayToString(const std::vector<T>& arr, size_t n) {
  if (arr.empty() || n == 0) {
    return std::string("");
  }
  __TToStringHelper<T, std::is_floating_point<T>::value, high_precision_output> helper;
  const size_t buf_len = high_precision_output ? 32 : 16;
  std::vector<char> buffer(buf_len);
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  helper(arr[0], buffer.data(), buf_len);
  str_buf << buffer.data();
  for (size_t i = 1; i < std::min(n, arr.size()); ++i) {
    helper(arr[i], buffer.data(), buf_len);
    str_buf << ' ' << buffer.data();
  }
  return str_buf.str();
}


}  // namespace CommonC


}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/file_io.h <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_

#include <LightGBM/utils/binary_writer.h>

#include <string>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <memory>
#include <vector>

namespace LightGBM {

/*!
 * \brief An interface for writing files from buffers
 */
struct VirtualFileWriter : BinaryWriter {
  virtual ~VirtualFileWriter() {}

  /*!
   * \brief Initialize the writer
   * \return True when the file is available for writes
   */
  virtual bool Init() = 0;

  /*!
   * \brief Create appropriate writer for filename
   * \param filename Filename of the data
   * \return File writer instance
   */
  static std::unique_ptr<VirtualFileWriter> Make(const std::string& filename);

  /*!
   * \brief Check filename existence
   * \param filename Filename of the data
   * \return True when the file exists
   */
  static bool Exists(const std::string& filename);
};

/**
 * \brief An interface for reading files into buffers
 */
struct VirtualFileReader {
  /*!
   * \brief Constructor
   * \param filename Filename of the data
   */
  virtual ~VirtualFileReader() {}
  /*!
   * \brief Initialize the reader
   * \return True when the file is available for read
   */
  virtual bool Init() = 0;
  /*!
   * \brief Read data into buffer
   * \param buffer Buffer to read data into
   * \param bytes Number of bytes to read
   * \return Number of bytes read
   */
  virtual size_t Read(void* buffer, size_t bytes) const = 0;
  /*!
   * \brief Create appropriate reader for filename
   * \param filename Filename of the data
   * \return File reader instance
   */
  static std::unique_ptr<VirtualFileReader> Make(const std::string& filename);
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/json11.h <==
/* Copyright (c) 2013 Dropbox, Inc.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */

/* json11
 *
 * json11 is a tiny JSON library for C++11, providing JSON parsing and
 * serialization.
 *
 * The core object provided by the library is json11::Json. A Json object
 * represents any JSON value: null, bool, number (int or double), string
 * (std::string), array (std::vector), or object (std::map).
 *
 * Json objects act like values: they can be assigned, copied, moved, compared
 * for equality or order, etc. There are also helper methods Json::dump, to
 * serialize a Json to a string, and Json::parse (static) to parse a std::string
 * as a Json object.
 *
 * Internally, the various types of Json object are represented by the JsonValue
 * class hierarchy.
 *
 * A note on numbers - JSON specifies the syntax of number formatting but not
 * its semantics, so some JSON implementations distinguish between integers and
 * floating-point numbers, while some don't. In json11, we choose the latter.
 * Because some JSON implementations (namely Javascript itself) treat all
 * numbers as the same type, distinguishing the two leads to JSON that will be
 * *silently* changed by a round-trip through those implementations. Dangerous!
 * To avoid that risk, json11 stores all numbers as double internally, but also
 * provides integer helpers.
 *
 * Fortunately, double-precision IEEE754 ('double') can precisely store any
 * integer in the range +/-2^53, which includes every 'int' on most systems.
 * (Timestamps often use int64 or long long to avoid the Y2038K problem; a
 * double storing microseconds since some epoch will be exact for +/- 275
 * years.)
 */
#pragma once

#include <initializer_list>
#include <map>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace json11_internal_lightgbm {

enum JsonParse { STANDARD, COMMENTS };

class JsonValue;

class Json final {
 public:
  // Types
  enum Type { NUL, NUMBER, BOOL, STRING, ARRAY, OBJECT };

  // Array and object typedefs
  typedef std::vector<Json> array;
  typedef std::map<std::string, Json> object;

  // Constructors for the various types of JSON value.
  Json() noexcept;                          // NUL
  explicit Json(std::nullptr_t) noexcept;   // NUL
  explicit Json(double value);              // NUMBER
  explicit Json(int value);                 // NUMBER
  explicit Json(bool value);                // BOOL
  explicit Json(const std::string &value);  // STRING
  explicit Json(std::string &&value);       // STRING
  explicit Json(const char *value);         // STRING
  explicit Json(const array &values);       // ARRAY
  explicit Json(array &&values);            // ARRAY
  explicit Json(const object &values);      // OBJECT
  explicit Json(object &&values);           // OBJECT

  // Implicit constructor: anything with a to_json() function.
  template <class T, class = decltype(&T::to_json)>
  explicit Json(const T &t) : Json(t.to_json()) {}

  // Implicit constructor: map-like objects (std::map, std::unordered_map, etc)
  template <
      class M,
      typename std::enable_if<
          std::is_constructible<
              std::string, decltype(std::declval<M>().begin()->first)>::value &&
              std::is_constructible<
                  Json, decltype(std::declval<M>().begin()->second)>::value,
          int>::type = 0>
  explicit Json(const M &m) : Json(object(m.begin(), m.end())) {}

  // Implicit constructor: vector-like objects (std::list, std::vector,
  // std::set, etc)
  template <class V, typename std::enable_if<
                         std::is_constructible<
                             Json, decltype(*std::declval<V>().begin())>::value,
                         int>::type = 0>
  explicit Json(const V &v) : Json(array(v.begin(), v.end())) {}

  // This prevents Json(some_pointer) from accidentally producing a bool. Use
  // Json(bool(some_pointer)) if that behavior is desired.
  explicit Json(void *) = delete;

  // Accessors
  Type type() const;

  bool is_null() const { return type() == NUL; }
  bool is_number() const { return type() == NUMBER; }
  bool is_bool() const { return type() == BOOL; }
  bool is_string() const { return type() == STRING; }
  bool is_array() const { return type() == ARRAY; }
  bool is_object() const { return type() == OBJECT; }

  // Return the enclosed value if this is a number, 0 otherwise. Note that
  // json11 does not distinguish between integer and non-integer numbers -
  // number_value() and int_value() can both be applied to a NUMBER-typed
  // object.
  double number_value() const;
  int int_value() const;

  // Return the enclosed value if this is a boolean, false otherwise.
  bool bool_value() const;
  // Return the enclosed string if this is a string, "" otherwise.
  const std::string &string_value() const;
  // Return the enclosed std::vector if this is an array, or an empty vector
  // otherwise.
  const array &array_items() const;
  // Return the enclosed std::map if this is an object, or an empty map
  // otherwise.
  const object &object_items() const;

  // Return a reference to arr[i] if this is an array, Json() otherwise.
  const Json &operator[](size_t i) const;
  // Return a reference to obj[key] if this is an object, Json() otherwise.
  const Json &operator[](const std::string &key) const;

  // Serialize.
  void dump(std::string *out) const;
  std::string dump() const {
    std::string out;
    dump(&out);
    return out;
  }

  // Parse. If parse fails, return Json() and assign an error message to err.
  static Json parse(const std::string &in, std::string *err,
                    JsonParse strategy = JsonParse::STANDARD);
  static Json parse(const char *in, std::string *err,
                    JsonParse strategy = JsonParse::STANDARD) {
    if (in) {
      return parse(std::string(in), err, strategy);
    } else {
      *err = "null input";
      return Json(nullptr);
    }
  }
  // Parse multiple objects, concatenated or separated by whitespace
  static std::vector<Json> parse_multi(
      const std::string &in, std::string::size_type *parser_stop_pos,
      std::string *err, JsonParse strategy = JsonParse::STANDARD);

  static inline std::vector<Json> parse_multi(
      const std::string &in, std::string *err,
      JsonParse strategy = JsonParse::STANDARD) {
    std::string::size_type parser_stop_pos;
    return parse_multi(in, &parser_stop_pos, err, strategy);
  }

  bool operator==(const Json &rhs) const;
  bool operator<(const Json &rhs) const;
  bool operator!=(const Json &rhs) const { return !(*this == rhs); }
  bool operator<=(const Json &rhs) const { return !(rhs < *this); }
  bool operator>(const Json &rhs) const { return (rhs < *this); }
  bool operator>=(const Json &rhs) const { return !(*this < rhs); }

  /* has_shape(types, err)
   *
   * Return true if this is a JSON object and, for each item in types, has a
   * field of the given type. If not, return false and set err to a descriptive
   * message.
   */
  typedef std::initializer_list<std::pair<std::string, Type>> shape;
  bool has_shape(const shape &types, std::string *err) const;

 private:
  std::shared_ptr<JsonValue> m_ptr;
};

// Internal class hierarchy - JsonValue objects are not exposed to users of this
// API.
class JsonValue {
 protected:
  friend class Json;
  friend class JsonInt;
  friend class JsonDouble;
  virtual Json::Type type() const = 0;
  virtual bool equals(const JsonValue *other) const = 0;
  virtual bool less(const JsonValue *other) const = 0;
  virtual void dump(std::string *out) const = 0;
  virtual double number_value() const;
  virtual int int_value() const;
  virtual bool bool_value() const;
  virtual const std::string &string_value() const;
  virtual const Json::array &array_items() const;
  virtual const Json &operator[](size_t i) const;
  virtual const Json::object &object_items() const;
  virtual const Json &operator[](const std::string &key) const;
  virtual ~JsonValue() {}
};

}  // namespace json11_internal_lightgbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/log.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_

#include <cstdarg>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <stdexcept>
#include <string>

#ifdef LGB_R_BUILD

#ifndef R_NO_REMAP
#define R_NO_REMAP
#endif

#ifndef R_USE_C99_IN_CXX
#define R_USE_C99_IN_CXX
#endif

#include <R_ext/Print.h>
extern "C" void R_FlushConsole(void);
#endif

namespace LightGBM {

#if defined(_MSC_VER)
#define THREAD_LOCAL __declspec(thread)
#else
#define THREAD_LOCAL thread_local
#endif

#ifndef CHECK
#define CHECK(condition)                                                    \
  if (!(condition))                                                         \
    Log::Fatal("Check failed: " #condition " at %s, line %d .\n", __FILE__, \
               __LINE__);
#endif

#ifndef CHECK_EQ
#define CHECK_EQ(a, b) CHECK((a) == (b))
#endif

#ifndef CHECK_NE
#define CHECK_NE(a, b) CHECK((a) != (b))
#endif

#ifndef CHECK_GE
#define CHECK_GE(a, b) CHECK((a) >= (b))
#endif

#ifndef CHECK_LE
#define CHECK_LE(a, b) CHECK((a) <= (b))
#endif

#ifndef CHECK_GT
#define CHECK_GT(a, b) CHECK((a) > (b))
#endif

#ifndef CHECK_LT
#define CHECK_LT(a, b) CHECK((a) < (b))
#endif

#ifndef CHECK_NOTNULL
#define CHECK_NOTNULL(pointer)                                         \
  if ((pointer) == nullptr)                                            \
    LightGBM::Log::Fatal(#pointer " Can't be NULL at %s, line %d .\n", \
                         __FILE__, __LINE__);
#endif

enum class LogLevel : int {
  Fatal = -1,
  Warning = 0,
  Info = 1,
  Debug = 2,
};

/*!
 * \brief A static Log class
 */
class Log {
 public:
  using Callback = void (*)(const char *);
  /*!
   * \brief Resets the minimal log level. It is INFO by default.
   * \param level The new minimal log level.
   */
  static void ResetLogLevel(LogLevel level) { GetLevel() = level; }

  static void ResetCallBack(Callback callback) { GetLogCallBack() = callback; }

  static void Debug(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Debug, "Debug", format, val);
    va_end(val);
  }
  static void Info(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Info, "Info", format, val);
    va_end(val);
  }
  static void Warning(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Warning, "Warning", format, val);
    va_end(val);
  }
  static void Fatal(const char *format, ...) {
    va_list val;
    const size_t kBufSize = 1024;
    char str_buf[kBufSize];
    va_start(val, format);
#ifdef _MSC_VER
    vsnprintf_s(str_buf, kBufSize, format, val);
#else
    vsnprintf(str_buf, kBufSize, format, val);
#endif
    va_end(val);

// R code should write back to R's error stream,
// otherwise to stderr
#ifndef LGB_R_BUILD
    fprintf(stderr, "[LightGBM] [Fatal] %s\n", str_buf);
    fflush(stderr);
#else
    REprintf("[LightGBM] [Fatal] %s\n", str_buf);
    R_FlushConsole();
#endif
    throw std::runtime_error(std::string(str_buf));
  }

 private:
  static void Write(LogLevel level, const char *level_str, const char *format,
                    va_list val) {
    if (level <= GetLevel()) {  // omit the message with low level
// R code should write back to R's output stream,
// otherwise to stdout
#ifndef LGB_R_BUILD
      if (GetLogCallBack() == nullptr) {
        printf("[LightGBM] [%s] ", level_str);
        vprintf(format, val);
        printf("\n");
        fflush(stdout);
      } else {
        const size_t kBufSize = 512;
        char buf[kBufSize];
        snprintf(buf, kBufSize, "[LightGBM] [%s] ", level_str);
        GetLogCallBack()(buf);
        vsnprintf(buf, kBufSize, format, val);
        GetLogCallBack()(buf);
        GetLogCallBack()("\n");
      }
#else
      Rprintf("[LightGBM] [%s] ", level_str);
      Rvprintf(format, val);
      Rprintf("\n");
      R_FlushConsole();
#endif
    }
  }

  // a trick to use static variable in header file.
  // May be not good, but avoid to use an additional cpp file
  static LogLevel &GetLevel() {
    static THREAD_LOCAL LogLevel level = LogLevel::Info;
    return level;
  }

  static Callback &GetLogCallBack() {
    static THREAD_LOCAL Callback callback = nullptr;
    return callback;
  }
};

}  // namespace LightGBM
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/openmp_wrapper.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_

#include <LightGBM/export.h>

// this can only be changed by LGBM_SetMaxThreads()
LIGHTGBM_EXTERN_C int LGBM_MAX_NUM_THREADS;

// this is modified by OMP_SET_NUM_THREADS(), for example
// by passing num_thread through params
LIGHTGBM_EXTERN_C int LGBM_DEFAULT_NUM_THREADS;

#ifdef _OPENMP

#include <LightGBM/utils/log.h>

#include <omp.h>

#include <exception>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <vector>

/*
    Get number of threads to use in OpenMP parallel regions.

    By default, this will return the result of omp_get_max_threads(),
    which is OpenMP-implementation dependent but generally can be controlled
    by environment variable OMP_NUM_THREADS.

    ref:
      - https://www.openmp.org/spec-html/5.0/openmpsu112.html
      - https://gcc.gnu.org/onlinedocs/libgomp/omp_005fget_005fmax_005fthreads.html
*/
LIGHTGBM_EXTERN_C int OMP_NUM_THREADS();

/*
    Update the default number of threads that'll be used in OpenMP parallel
    regions for LightGBM routines where the number of threads aren't directly
    supplied.
*/
LIGHTGBM_EXTERN_C void OMP_SET_NUM_THREADS(int num_threads);

class ThreadExceptionHelper {
 public:
  ThreadExceptionHelper() {
    ex_ptr_ = nullptr;
  }

  ~ThreadExceptionHelper() {
    ReThrow();
  }
  void ReThrow() {
    if (ex_ptr_ != nullptr) {
      std::rethrow_exception(ex_ptr_);
    }
  }
  void CaptureException() {
    // only catch first exception.
    if (ex_ptr_ != nullptr) {
      return;
    }
    std::unique_lock<std::mutex> guard(lock_);
    if (ex_ptr_ != nullptr) {
      return;
    }
    ex_ptr_ = std::current_exception();
  }

 private:
  std::exception_ptr ex_ptr_;
  std::mutex lock_;
};

#define OMP_INIT_EX() ThreadExceptionHelper omp_except_helper
#define OMP_LOOP_EX_BEGIN() try {
#define OMP_LOOP_EX_END()                 \
  }                                       \
  catch (std::exception & ex) {           \
    Log::Warning(ex.what());              \
    omp_except_helper.CaptureException(); \
  }                                       \
  catch (...) {                           \
    omp_except_helper.CaptureException(); \
  }
#define OMP_THROW_EX() omp_except_helper.ReThrow()

#else

/*
 * To be compatible with OpenMP, define a nothrow macro which is used by gcc
 * openmp, but not by clang.
 * See also https://github.com/dmlc/dmlc-core/blob/3106c1cbdcc9fc9ef3a2c1d2196a7a6f6616c13d/include/dmlc/omp.h#L14
 */
#if defined(__clang__)
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW
#elif defined(__cplusplus)
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW throw()
#else
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW __attribute__((__nothrow__))
#endif

#ifdef _MSC_VER
  #pragma warning(disable : 4068)  // disable unknown pragma warning
#endif

#ifdef __cplusplus
  extern "C" {
#endif
  /** Fall here if no OPENMP support, so just
      simulate a single thread running.
      All #pragma omp should be ignored by the compiler **/
  inline void OMP_SET_NUM_THREADS(int) __GOMP_NOTHROW {}
  inline int omp_get_thread_num() __GOMP_NOTHROW {return 0;}
  inline int OMP_NUM_THREADS() __GOMP_NOTHROW { return 1; }
#ifdef __cplusplus
}  // extern "C"
#endif

#define OMP_INIT_EX()
#define OMP_LOOP_EX_BEGIN()
#define OMP_LOOP_EX_END()
#define OMP_THROW_EX()

#endif

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/pipeline_reader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_

#include <LightGBM/utils/file_io.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cstdio>
#include <functional>
#include <memory>
#include <thread>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief A pipeline file reader, use 2 threads, one read block from file, the other process the block
*/
class PipelineReader {
 public:
  /*!
  * \brief Read data from a file, use pipeline methods
  * \param filename Filename of data
  * \process_fun Process function
  */
  static size_t Read(const char* filename, int skip_bytes, const std::function<size_t(const char*, size_t)>& process_fun) {
    auto reader = VirtualFileReader::Make(filename);
    if (!reader->Init()) {
      return 0;
    }
    size_t cnt = 0;
    const size_t buffer_size =  16 * 1024 * 1024;
    // buffer used for the process_fun
    auto buffer_process = std::vector<char>(buffer_size);
    // buffer used for the file reading
    auto buffer_read = std::vector<char>(buffer_size);
    size_t read_cnt = 0;
    if (skip_bytes > 0) {
      // skip first k bytes
      read_cnt = reader->Read(buffer_process.data(), skip_bytes);
    }
    // read first block
    read_cnt = reader->Read(buffer_process.data(), buffer_size);

    size_t last_read_cnt = 0;
    while (read_cnt > 0) {
      // start read thread
      std::thread read_worker = std::thread(
        [=, &last_read_cnt, &reader, &buffer_read] {
        last_read_cnt = reader->Read(buffer_read.data(), buffer_size);
      });
      // start process
      cnt += process_fun(buffer_process.data(), read_cnt);
      // wait for read thread
      read_worker.join();
      // exchange the buffer
      std::swap(buffer_process, buffer_read);
      read_cnt = last_read_cnt;
    }
    return cnt;
  }
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/random.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_

#include <cstdint>
#include <random>
#include <set>
#include <vector>

namespace LightGBM {

/*!
* \brief A wrapper for random generator
*/
class Random {
 public:
  /*!
  * \brief Constructor, with random seed
  */
  Random() {
    std::random_device rd;
    auto generator = std::mt19937(rd());
    std::uniform_int_distribution<int> distribution(0, x);
    x = distribution(generator);
  }
  /*!
  * \brief Constructor, with specific seed
  */
  explicit Random(int seed) {
    x = seed;
  }
  /*!
  * \brief Generate random integer, int16 range. [0, 65536]
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  inline int NextShort(int lower_bound, int upper_bound) {
    return (RandInt16()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random integer, int32 range
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  inline int NextInt(int lower_bound, int upper_bound) {
    return (RandInt32()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random float data
  * \return The random float between [0.0, 1.0)
  */
  inline float NextFloat() {
    // get random float in [0,1)
    return static_cast<float>(RandInt16()) / (32768.0f);
  }
  /*!
  * \brief Sample K data from {0,1,...,N-1}
  * \param N
  * \param K
  * \return K Ordered sampled data from {0,1,...,N-1}
  */
  inline std::vector<int> Sample(int N, int K) {
    std::vector<int> ret;
    ret.reserve(K);
    if (K > N || K <= 0) {
      return ret;
    } else if (K == N) {
      for (int i = 0; i < N; ++i) {
        ret.push_back(i);
      }
    } else if (K > 1 && K > (N / std::log2(K))) {
      for (int i = 0; i < N; ++i) {
        double prob = (K - ret.size()) / static_cast<double>(N - i);
        if (NextFloat() < prob) {
          ret.push_back(i);
        }
      }
    } else {
      std::set<int> sample_set;
      for (int r = N - K; r < N; ++r) {
        int v = NextInt(0, r + 1);
        if (!sample_set.insert(v).second) {
          sample_set.insert(r);
        }
      }
      for (auto iter = sample_set.begin(); iter != sample_set.end(); ++iter) {
        ret.push_back(*iter);
      }
    }
    return ret;
  }

 private:
  inline int RandInt16() {
    x = (214013 * x + 2531011);
    return static_cast<int>((x >> 16) & 0x7FFF);
  }

  inline int RandInt32() {
    x = (214013 * x + 2531011);
    return static_cast<int>(x & 0x7FFFFFFF);
  }

  unsigned int x = 123456789;
};


}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/text_reader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_

#include <LightGBM/utils/log.h>
#include <LightGBM/utils/pipeline_reader.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cstdio>
#include <functional>
#include <sstream>
#include <vector>

namespace LightGBM {

const size_t kGbs = size_t(1024) * 1024 * 1024;

/*!
* \brief Read text data from file
*/
template<typename INDEX_T>
class TextReader {
 public:
  /*!
  * \brief Constructor
  * \param filename Filename of data
  * \param is_skip_first_line True if need to skip header
  */
  TextReader(const char* filename, bool is_skip_first_line, size_t progress_interval_bytes = SIZE_MAX):
    filename_(filename), is_skip_first_line_(is_skip_first_line), read_progress_interval_bytes_(progress_interval_bytes) {
    if (is_skip_first_line_) {
      auto reader = VirtualFileReader::Make(filename);
      if (!reader->Init()) {
        Log::Fatal("Could not open %s", filename);
      }
      std::stringstream str_buf;
      char read_c;
      size_t nread = reader->Read(&read_c, 1);
      while (nread == 1) {
        if (read_c == '\n' || read_c == '\r') {
          break;
        }
        str_buf << read_c;
        ++skip_bytes_;
        nread = reader->Read(&read_c, 1);
      }
      if (read_c == '\r') {
        reader->Read(&read_c, 1);
        ++skip_bytes_;
      }
      if (read_c == '\n') {
        reader->Read(&read_c, 1);
        ++skip_bytes_;
      }
      first_line_ = str_buf.str();
      Log::Debug("Skipped header \"%s\" in file %s", first_line_.c_str(), filename_);
    }
  }
  /*!
  * \brief Destructor
  */
  ~TextReader() {
    Clear();
  }
  /*!
  * \brief Clear cached data
  */
  inline void Clear() {
    lines_.clear();
    lines_.shrink_to_fit();
  }
  /*!
  * \brief return first line of data
  */
  inline std::string first_line() {
    return first_line_;
  }
  /*!
  * \brief Get text data that read from file
  * \return Text data, store in std::vector by line
  */
  inline std::vector<std::string>& Lines() { return lines_; }
  /*!
  * \brief Get joined text data that read from file
  * \return Text data, store in std::string, joined all lines by delimiter
  */
  inline std::string JoinedLines(std::string delimiter = "\n") {
    std::stringstream ss;
    for (auto line : lines_) {
      ss << line << delimiter;
    }
    return ss.str();
  }

  INDEX_T ReadAllAndProcess(const std::function<void(INDEX_T, const char*, size_t)>& process_fun) {
    last_line_ = "";
    INDEX_T total_cnt = 0;
    size_t bytes_read = 0;
    PipelineReader::Read(filename_, skip_bytes_,
        [&process_fun, &bytes_read, &total_cnt, this]
    (const char* buffer_process, size_t read_cnt) {
      size_t cnt = 0;
      size_t i = 0;
      size_t last_i = 0;
      // skip the break between \r and \n
      if (last_line_.size() == 0 && buffer_process[0] == '\n') {
        i = 1;
        last_i = i;
      }
      while (i < read_cnt) {
        if (buffer_process[i] == '\n' || buffer_process[i] == '\r') {
          if (last_line_.size() > 0) {
            last_line_.append(buffer_process + last_i, i - last_i);
            process_fun(total_cnt, last_line_.c_str(), last_line_.size());
            last_line_ = "";
          } else {
            process_fun(total_cnt, buffer_process + last_i, i - last_i);
          }
          ++cnt;
          ++i;
          ++total_cnt;
          // skip end of line
          while ((buffer_process[i] == '\n' || buffer_process[i] == '\r') && i < read_cnt) {
            ++i;
          }
          last_i = i;
        } else {
          ++i;
        }
      }
      if (last_i != read_cnt) {
        last_line_.append(buffer_process + last_i, read_cnt - last_i);
      }

      size_t prev_bytes_read = bytes_read;
      bytes_read += read_cnt;
      if (prev_bytes_read / read_progress_interval_bytes_ < bytes_read / read_progress_interval_bytes_) {
        Log::Debug("Read %.1f GBs from %s.", 1.0 * bytes_read / kGbs, filename_);
      }

      return cnt;
    });
    // if last line of file doesn't contain end of line
    if (last_line_.size() > 0) {
      Log::Info("Warning: last line of %s has no end of line, still using this line", filename_);
      process_fun(total_cnt, last_line_.c_str(), last_line_.size());
      ++total_cnt;
      last_line_ = "";
    }
    return total_cnt;
  }

  /*!
  * \brief Read all text data from file in memory
  * \return number of lines of text data
  */
  INDEX_T ReadAllLines() {
    return ReadAllAndProcess(
      [=](INDEX_T, const char* buffer, size_t size) {
      lines_.emplace_back(buffer, size);
    });
  }

  std::vector<char> ReadContent(size_t* out_len) {
    std::vector<char> ret;
    *out_len = 0;
    auto reader = VirtualFileReader::Make(filename_);
    if (!reader->Init()) {
      return ret;
    }
    const size_t buffer_size = 16 * 1024 * 1024;
    auto buffer_read = std::vector<char>(buffer_size);
    size_t read_cnt = 0;
    do {
      read_cnt = reader->Read(buffer_read.data(), buffer_size);
      ret.insert(ret.end(), buffer_read.begin(), buffer_read.begin() + read_cnt);
      *out_len += read_cnt;
    } while (read_cnt > 0);
    return ret;
  }

  INDEX_T SampleFromFile(Random* random, INDEX_T sample_cnt, std::vector<std::string>* out_sampled_data) {
    INDEX_T cur_sample_cnt = 0;
    return ReadAllAndProcess([=, &random, &cur_sample_cnt,
                              &out_sampled_data]
    (INDEX_T line_idx, const char* buffer, size_t size) {
      if (cur_sample_cnt < sample_cnt) {
        out_sampled_data->emplace_back(buffer, size);
        ++cur_sample_cnt;
      } else {
        const size_t idx = static_cast<size_t>(random->NextInt(0, static_cast<int>(line_idx + 1)));
        if (idx < static_cast<size_t>(sample_cnt)) {
          out_sampled_data->operator[](idx) = std::string(buffer, size);
        }
      }
    });
  }
  /*!
  * \brief Read part of text data from file in memory, use filter_fun to filter data
  * \param filter_fun Function that perform data filter
  * \param out_used_data_indices Store line indices that read text data
  * \return The number of total data
  */
  INDEX_T ReadAndFilterLines(const std::function<bool(INDEX_T)>& filter_fun, std::vector<INDEX_T>* out_used_data_indices) {
    out_used_data_indices->clear();
    INDEX_T total_cnt = ReadAllAndProcess(
        [&filter_fun, &out_used_data_indices, this]
    (INDEX_T line_idx , const char* buffer, size_t size) {
      bool is_used = filter_fun(line_idx);
      if (is_used) {
        out_used_data_indices->push_back(line_idx);
        lines_.emplace_back(buffer, size);
      }
    });
    return total_cnt;
  }

  INDEX_T SampleAndFilterFromFile(const std::function<bool(INDEX_T)>& filter_fun, std::vector<INDEX_T>* out_used_data_indices,
    Random* random, INDEX_T sample_cnt, std::vector<std::string>* out_sampled_data) {
    INDEX_T cur_sample_cnt = 0;
    out_used_data_indices->clear();
    INDEX_T total_cnt = ReadAllAndProcess(
        [=, &filter_fun, &out_used_data_indices, &random, &cur_sample_cnt,
         &out_sampled_data]
    (INDEX_T line_idx, const char* buffer, size_t size) {
      bool is_used = filter_fun(line_idx);
      if (is_used) {
        out_used_data_indices->push_back(line_idx);
        if (cur_sample_cnt < sample_cnt) {
          out_sampled_data->emplace_back(buffer, size);
          ++cur_sample_cnt;
        } else {
          const size_t idx = static_cast<size_t>(random->NextInt(0, static_cast<int>(out_used_data_indices->size())));
          if (idx < static_cast<size_t>(sample_cnt)) {
            out_sampled_data->operator[](idx) = std::string(buffer, size);
          }
        }
      }
    });
    return total_cnt;
  }

  INDEX_T CountLine() {
    return ReadAllAndProcess(
      [=](INDEX_T, const char*, size_t) {
    });
  }

  INDEX_T ReadAllAndProcessParallelWithFilter(const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun, const std::function<bool(INDEX_T, INDEX_T)>& filter_fun) {
    last_line_ = "";
    INDEX_T total_cnt = 0;
    size_t bytes_read = 0;
    INDEX_T used_cnt = 0;
    PipelineReader::Read(filename_, skip_bytes_,
        [&process_fun, &filter_fun, &total_cnt, &bytes_read, &used_cnt, this]
    (const char* buffer_process, size_t read_cnt) {
      size_t cnt = 0;
      size_t i = 0;
      size_t last_i = 0;
      INDEX_T start_idx = used_cnt;
      // skip the break between \r and \n
      if (last_line_.size() == 0 && buffer_process[0] == '\n') {
        i = 1;
        last_i = i;
      }
      while (i < read_cnt) {
        if (buffer_process[i] == '\n' || buffer_process[i] == '\r') {
          if (last_line_.size() > 0) {
            last_line_.append(buffer_process + last_i, i - last_i);
            if (filter_fun(used_cnt, total_cnt)) {
              lines_.push_back(last_line_);
              ++used_cnt;
            }
            last_line_ = "";
          } else {
            if (filter_fun(used_cnt, total_cnt)) {
              lines_.emplace_back(buffer_process + last_i, i - last_i);
              ++used_cnt;
            }
          }
          ++cnt;
          ++i;
          ++total_cnt;
          // skip end of line
          while ((buffer_process[i] == '\n' || buffer_process[i] == '\r') && i < read_cnt) {
            ++i;
          }
          last_i = i;
        } else {
          ++i;
        }
      }
      process_fun(start_idx, lines_);
      lines_.clear();
      if (last_i != read_cnt) {
        last_line_.append(buffer_process + last_i, read_cnt - last_i);
      }

      size_t prev_bytes_read = bytes_read;
      bytes_read += read_cnt;
      if (prev_bytes_read / read_progress_interval_bytes_ < bytes_read / read_progress_interval_bytes_) {
        Log::Debug("Read %.1f GBs from %s.", 1.0 * bytes_read / kGbs, filename_);
      }

      return cnt;
    });
    // if last line of file doesn't contain end of line
    if (last_line_.size() > 0) {
      Log::Info("Warning: last line of %s has no end of line, still using this line", filename_);
      if (filter_fun(used_cnt, total_cnt)) {
        lines_.push_back(last_line_);
        process_fun(used_cnt, lines_);
      }
      lines_.clear();
      ++total_cnt;
      ++used_cnt;
      last_line_ = "";
    }
    return total_cnt;
  }

  INDEX_T ReadAllAndProcessParallel(const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun) {
    return ReadAllAndProcessParallelWithFilter(process_fun, [](INDEX_T, INDEX_T) { return true; });
  }

  INDEX_T ReadPartAndProcessParallel(const std::vector<INDEX_T>& used_data_indices, const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun) {
    return ReadAllAndProcessParallelWithFilter(process_fun,
      [&used_data_indices](INDEX_T used_cnt, INDEX_T total_cnt) {
      if (static_cast<size_t>(used_cnt) < used_data_indices.size() && total_cnt == used_data_indices[used_cnt]) {
        return true;
      } else {
        return false;
      }
    });
  }

 private:
  /*! \brief Filename of text data */
  const char* filename_;
  /*! \brief Cache the read text data */
  std::vector<std::string> lines_;
  /*! \brief Buffer for last line */
  std::string last_line_;
  /*! \brief first line */
  std::string first_line_ = "";
  /*! \brief is skip first line */
  bool is_skip_first_line_ = false;
  size_t read_progress_interval_bytes_;
  /*! \brief is skip first line */
  int skip_bytes_ = 0;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/threading.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_

#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <functional>
#include <vector>

namespace LightGBM {

class Threading {
 public:
  template <typename INDEX_T>
  static inline void BlockInfo(INDEX_T cnt, INDEX_T min_cnt_per_block,
                               int* out_nblock, INDEX_T* block_size) {
    int num_threads = OMP_NUM_THREADS();
    BlockInfo<INDEX_T>(num_threads, cnt, min_cnt_per_block, out_nblock,
                       block_size);
  }

  template <typename INDEX_T>
  static inline void BlockInfo(int num_threads, INDEX_T cnt,
                               INDEX_T min_cnt_per_block, int* out_nblock,
                               INDEX_T* block_size) {
    *out_nblock = std::min<int>(
        num_threads,
        static_cast<int>((cnt + min_cnt_per_block - 1) / min_cnt_per_block));
    if (*out_nblock > 1) {
      *block_size = SIZE_ALIGNED((cnt + (*out_nblock) - 1) / (*out_nblock));
    } else {
      *block_size = cnt;
    }
  }

  template <typename INDEX_T>
  static inline void BlockInfoForceSize(int num_threads, INDEX_T cnt,
                                        INDEX_T min_cnt_per_block,
                                        int* out_nblock, INDEX_T* block_size) {
    *out_nblock = std::min<int>(
        num_threads,
        static_cast<int>((cnt + min_cnt_per_block - 1) / min_cnt_per_block));
    if (*out_nblock > 1) {
      *block_size = (cnt + (*out_nblock) - 1) / (*out_nblock);
      // force the block size to the times of min_cnt_per_block
      *block_size = (*block_size + min_cnt_per_block - 1) / min_cnt_per_block *
                    min_cnt_per_block;
    } else {
      *block_size = cnt;
    }
  }

  template <typename INDEX_T>
  static inline void BlockInfoForceSize(INDEX_T cnt, INDEX_T min_cnt_per_block,
                                        int* out_nblock, INDEX_T* block_size) {
    int num_threads = OMP_NUM_THREADS();
    BlockInfoForceSize<INDEX_T>(num_threads, cnt, min_cnt_per_block, out_nblock,
                                block_size);
  }

  template <typename INDEX_T>
  static inline int For(
      INDEX_T start, INDEX_T end, INDEX_T min_block_size,
      const std::function<void(int, INDEX_T, INDEX_T)>& inner_fun) {
    int n_block = 1;
    INDEX_T num_inner = end - start;
    BlockInfo<INDEX_T>(num_inner, min_block_size, &n_block, &num_inner);
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int i = 0; i < n_block; ++i) {
      OMP_LOOP_EX_BEGIN();
      INDEX_T inner_start = start + num_inner * i;
      INDEX_T inner_end = std::min(end, inner_start + num_inner);
      if (inner_start < inner_end) {
          inner_fun(i, inner_start, inner_end);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    return n_block;
  }
};

template <typename INDEX_T, bool TWO_BUFFER>
class ParallelPartitionRunner {
 public:
  ParallelPartitionRunner(INDEX_T num_data, INDEX_T min_block_size)
      : min_block_size_(min_block_size) {
    num_threads_ = OMP_NUM_THREADS();
    left_.resize(num_data);
    if (TWO_BUFFER) {
      right_.resize(num_data);
    }
    offsets_.resize(num_threads_);
    left_cnts_.resize(num_threads_);
    right_cnts_.resize(num_threads_);
    left_write_pos_.resize(num_threads_);
    right_write_pos_.resize(num_threads_);
  }

  ~ParallelPartitionRunner() {}

  void ReSize(INDEX_T num_data) {
    left_.resize(num_data);
    if (TWO_BUFFER) {
      right_.resize(num_data);
    }
  }

  template<bool FORCE_SIZE>
  INDEX_T Run(
      INDEX_T cnt,
      const std::function<INDEX_T(int, INDEX_T, INDEX_T, INDEX_T*, INDEX_T*)>& func,
      INDEX_T* out) {
    int nblock = 1;
    INDEX_T inner_size = cnt;
    if (FORCE_SIZE) {
      Threading::BlockInfoForceSize<INDEX_T>(num_threads_, cnt, min_block_size_,
                                             &nblock, &inner_size);
    } else {
      Threading::BlockInfo<INDEX_T>(num_threads_, cnt, min_block_size_, &nblock,
                                    &inner_size);
    }

    OMP_INIT_EX();
#pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int i = 0; i < nblock; ++i) {
      OMP_LOOP_EX_BEGIN();
      INDEX_T cur_start = i * inner_size;
      INDEX_T cur_cnt = std::min(inner_size, cnt - cur_start);
      offsets_[i] = cur_start;
      if (cur_cnt <= 0) {
        left_cnts_[i] = 0;
        right_cnts_[i] = 0;
        continue;
      }
      auto left_ptr = left_.data() + cur_start;
      INDEX_T* right_ptr = nullptr;
      if (TWO_BUFFER) {
        right_ptr = right_.data() + cur_start;
      }
      // split data inner, reduce the times of function called
      INDEX_T cur_left_count =
          func(i, cur_start, cur_cnt, left_ptr, right_ptr);
      if (!TWO_BUFFER) {
        // reverse for one buffer
        std::reverse(left_ptr + cur_left_count, left_ptr + cur_cnt);
      }
      left_cnts_[i] = cur_left_count;
      right_cnts_[i] = cur_cnt - cur_left_count;
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    left_write_pos_[0] = 0;
    right_write_pos_[0] = 0;
    for (int i = 1; i < nblock; ++i) {
      left_write_pos_[i] = left_write_pos_[i - 1] + left_cnts_[i - 1];
      right_write_pos_[i] = right_write_pos_[i - 1] + right_cnts_[i - 1];
    }
    data_size_t left_cnt = left_write_pos_[nblock - 1] + left_cnts_[nblock - 1];

    auto right_start = out + left_cnt;
#pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int i = 0; i < nblock; ++i) {
      std::copy_n(left_.data() + offsets_[i], left_cnts_[i],
                  out + left_write_pos_[i]);
      if (TWO_BUFFER) {
        std::copy_n(right_.data() + offsets_[i], right_cnts_[i],
                    right_start + right_write_pos_[i]);
      } else {
        std::copy_n(left_.data() + offsets_[i] + left_cnts_[i], right_cnts_[i],
                    right_start + right_write_pos_[i]);
      }
    }
    return left_cnt;
  }

 private:
  int num_threads_;
  INDEX_T min_block_size_;
  std::vector<INDEX_T> left_;
  std::vector<INDEX_T> right_;
  std::vector<INDEX_T> offsets_;
  std::vector<INDEX_T> left_cnts_;
  std::vector<INDEX_T> right_cnts_;
  std::vector<INDEX_T> left_write_pos_;
  std::vector<INDEX_T> right_write_pos_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/yamc/alternate_shared_mutex.hpp <==
/*
 * alternate_shared_mutex.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_

#include <cassert>
#include <chrono>
#include <condition_variable>
#include <mutex>

#include "yamc_rwlock_sched.hpp"

namespace yamc {

/*
 * alternate implementation of shared mutex variants
 *
 * - yamc::alternate::shared_mutex
 * - yamc::alternate::shared_timed_mutex
 * - yamc::alternate::basic_shared_mutex<RwLockPolicy>
 * - yamc::alternate::basic_shared_timed_mutex<RwLockPolicy>
 */
namespace alternate {

namespace detail {

template <typename RwLockPolicy>
class shared_mutex_base {
 protected:
  typename RwLockPolicy::state state_;
  std::condition_variable cv_;
  std::mutex mtx_;

  void lock() {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::before_wait_wlock(state_);
    while (RwLockPolicy::wait_wlock(state_)) {
      cv_.wait(lk);
    }
    RwLockPolicy::after_wait_wlock(state_);
    RwLockPolicy::acquire_wlock(&state_);
  }

  bool try_lock() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::wait_wlock(state_)) return false;
    RwLockPolicy::acquire_wlock(state_);
    return true;
  }

  void unlock() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::release_wlock(&state_);
    cv_.notify_all();
  }

  void lock_shared() {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    while (RwLockPolicy::wait_rlock(state_)) {
      cv_.wait(lk);
    }
    RwLockPolicy::acquire_rlock(&state_);
  }

  bool try_lock_shared() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::wait_rlock(state_)) return false;
    RwLockPolicy::acquire_rlock(state_);
    return true;
  }

  void unlock_shared() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::release_rlock(&state_)) {
      cv_.notify_all();
    }
  }
};

}  // namespace detail

template <typename RwLockPolicy>
class basic_shared_mutex : private detail::shared_mutex_base<RwLockPolicy> {
  using base = detail::shared_mutex_base<RwLockPolicy>;

 public:
  basic_shared_mutex() = default;
  ~basic_shared_mutex() = default;

  basic_shared_mutex(const basic_shared_mutex&) = delete;
  basic_shared_mutex& operator=(const basic_shared_mutex&) = delete;

  using base::lock;
  using base::try_lock;
  using base::unlock;

  using base::lock_shared;
  using base::try_lock_shared;
  using base::unlock_shared;
};

using shared_mutex = basic_shared_mutex<YAMC_RWLOCK_SCHED_DEFAULT>;

template <typename RwLockPolicy>
class basic_shared_timed_mutex
    : private detail::shared_mutex_base<RwLockPolicy> {
  using base = detail::shared_mutex_base<RwLockPolicy>;

  using base::cv_;
  using base::mtx_;
  using base::state_;

  template <typename Clock, typename Duration>
  bool do_try_lockwait(const std::chrono::time_point<Clock, Duration>& tp) {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::before_wait_wlock(state_);
    while (RwLockPolicy::wait_wlock(state_)) {
      if (cv_.wait_until(lk, tp) == std::cv_status::timeout) {
        if (!RwLockPolicy::wait_wlock(state_))  // re-check predicate
          break;
        RwLockPolicy::after_wait_wlock(state_);
        return false;
      }
    }
    RwLockPolicy::after_wait_wlock(state_);
    RwLockPolicy::acquire_wlock(state_);
    return true;
  }

  template <typename Clock, typename Duration>
  bool do_try_lock_sharedwait(
      const std::chrono::time_point<Clock, Duration>& tp) {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    while (RwLockPolicy::wait_rlock(state_)) {
      if (cv_.wait_until(lk, tp) == std::cv_status::timeout) {
        if (!RwLockPolicy::wait_rlock(state_))  // re-check predicate
          break;
        return false;
      }
    }
    RwLockPolicy::acquire_rlock(state_);
    return true;
  }

 public:
  basic_shared_timed_mutex() = default;
  ~basic_shared_timed_mutex() = default;

  basic_shared_timed_mutex(const basic_shared_timed_mutex&) = delete;
  basic_shared_timed_mutex& operator=(const basic_shared_timed_mutex&) = delete;

  using base::lock;
  using base::try_lock;
  using base::unlock;

  template <typename Rep, typename Period>
  bool try_lock_for(const std::chrono::duration<Rep, Period>& duration) {
    const auto tp = std::chrono::steady_clock::now() + duration;
    return do_try_lockwait(tp);
  }

  template <typename Clock, typename Duration>
  bool try_lock_until(const std::chrono::time_point<Clock, Duration>& tp) {
    return do_try_lockwait(tp);
  }

  using base::lock_shared;
  using base::try_lock_shared;
  using base::unlock_shared;

  template <typename Rep, typename Period>
  bool try_lock_shared_for(const std::chrono::duration<Rep, Period>& duration) {
    const auto tp = std::chrono::steady_clock::now() + duration;
    return do_try_lock_sharedwait(tp);
  }

  template <typename Clock, typename Duration>
  bool try_lock_shared_until(
      const std::chrono::time_point<Clock, Duration>& tp) {
    return do_try_lock_sharedwait(tp);
  }
};

using shared_timed_mutex = basic_shared_timed_mutex<YAMC_RWLOCK_SCHED_DEFAULT>;

}  // namespace alternate
}  // namespace yamc

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/yamc/yamc_rwlock_sched.hpp <==
/*
 * yamc_rwlock_sched.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_

#include <cassert>
#include <cstddef>

/// default shared_mutex rwlock policy
#ifndef YAMC_RWLOCK_SCHED_DEFAULT
#define YAMC_RWLOCK_SCHED_DEFAULT yamc::rwlock::ReaderPrefer
#endif

namespace yamc {

/*
 * readers-writer locking policy for basic_shared_(timed)_mutex<RwLockPolicy>
 *
 * - yamc::rwlock::ReaderPrefer
 * - yamc::rwlock::WriterPrefer
 */
namespace rwlock {

/// Reader prefer scheduling
///
/// NOTE:
//    This policy might introduce "Writer Starvation" if readers continuously
//    hold shared lock. PThreads rwlock implementation in Linux use this
//    scheduling policy as default. (see also PTHREAD_RWLOCK_PREFER_READER_NP)
//
struct ReaderPrefer {
  static const std::size_t writer_mask = ~(~std::size_t(0u) >> 1);  // MSB 1bit
  static const std::size_t reader_mask = ~std::size_t(0u) >> 1;

  struct state {
    std::size_t rwcount = 0;
  };

  static void before_wait_wlock(const state&) {}
  static void after_wait_wlock(const state&) {}

  static bool wait_wlock(const state& s) { return (s.rwcount != 0); }

  static void acquire_wlock(state* s) {
    assert(!(s->rwcount & writer_mask));
    s->rwcount |= writer_mask;
  }

  static void release_wlock(state* s) {
    assert(s->rwcount & writer_mask);
    s->rwcount &= ~writer_mask;
  }

  static bool wait_rlock(const state& s) { return (s.rwcount & writer_mask) != 0; }

  static void acquire_rlock(state* s) {
    assert((s->rwcount & reader_mask) < reader_mask);
    ++(s->rwcount);
  }

  static bool release_rlock(state* s) {
    assert(0 < (s->rwcount & reader_mask));
    return (--(s->rwcount) == 0);
  }
};

/// Writer prefer scheduling
///
/// NOTE:
///   If there are waiting writer, new readers are blocked until all shared lock
///   are released,
//    and the writer thread can get exclusive lock in preference to blocked
//    reader threads. This policy might introduce "Reader Starvation" if writers
//    continuously request exclusive lock.
///   (see also PTHREAD_RWLOCK_PREFER_WRITER_NONRECURSIVE_NP)
///
struct WriterPrefer {
  static const std::size_t locked = ~(~std::size_t(0u) >> 1);  // MSB 1bit
  static const std::size_t wait_mask = ~std::size_t(0u) >> 1;

  struct state {
    std::size_t nwriter = 0;
    std::size_t nreader = 0;
  };

  static void before_wait_wlock(state* s) {
    assert((s->nwriter & wait_mask) < wait_mask);
    ++(s->nwriter);
  }

  static bool wait_wlock(const state& s) {
    return ((s.nwriter & locked) || 0 < s.nreader);
  }

  static void after_wait_wlock(state* s) {
    assert(0 < (s->nwriter & wait_mask));
    --(s->nwriter);
  }

  static void acquire_wlock(state* s) {
    assert(!(s->nwriter & locked));
    s->nwriter |= locked;
  }

  static void release_wlock(state* s) {
    assert(s->nwriter & locked);
    s->nwriter &= ~locked;
  }

  static bool wait_rlock(const state& s) { return (s.nwriter != 0); }

  static void acquire_rlock(state* s) {
    assert(!(s->nwriter & locked));
    ++(s->nreader);
  }

  static bool release_rlock(state* s) {
    assert(0 < s->nreader);
    return (--(s->nreader) == 0);
  }
};

}  // namespace rwlock
}  // namespace yamc

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/yamc/yamc_shared_lock.hpp <==
/*
 * yamc_shared_lock.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_

#include <cassert>
#include <chrono>
#include <mutex>
#include <system_error>
#include <utility>  // std::swap

/*
 * std::shared_lock in C++14 Standard Library
 *
 * - yamc::shared_lock<Mutex>
 */
namespace yamc {

template <typename Mutex>
class shared_lock {
  void locking_precondition(const char* emsg) {
    if (pm_ == nullptr) {
      throw std::system_error(
          std::make_error_code(std::errc::operation_not_permitted), emsg);
    }
    if (owns_) {
      throw std::system_error(
          std::make_error_code(std::errc::resource_deadlock_would_occur), emsg);
    }
  }

 public:
  using mutex_type = Mutex;

  shared_lock() noexcept = default;

  explicit shared_lock(mutex_type* m) {
    m->lock_shared();
    pm_ = m;
    owns_ = true;
  }

  shared_lock(const mutex_type& m, std::defer_lock_t) noexcept {
    pm_ = &m;
    owns_ = false;
  }

  shared_lock(const mutex_type& m, std::try_to_lock_t) {
    pm_ = &m;
    owns_ = m.try_lock_shared();
  }

  shared_lock(const mutex_type& m, std::adopt_lock_t) {
    pm_ = &m;
    owns_ = true;
  }

  template <typename Clock, typename Duration>
  shared_lock(const mutex_type& m,
              const std::chrono::time_point<Clock, Duration>& abs_time) {
    pm_ = &m;
    owns_ = m.try_lock_shared_until(abs_time);
  }

  template <typename Rep, typename Period>
  shared_lock(const mutex_type& m,
              const std::chrono::duration<Rep, Period>& rel_time) {
    pm_ = &m;
    owns_ = m.try_lock_shared_for(rel_time);
  }

  ~shared_lock() {
    if (owns_) {
      assert(pm_ != nullptr);
      pm_->unlock_shared();
    }
  }

  shared_lock(const shared_lock&) = delete;
  shared_lock& operator=(const shared_lock&) = delete;

  shared_lock(shared_lock&& rhs) noexcept {
    if (pm_ && owns_) {
      pm_->unlock_shared();
    }
    pm_ = rhs.pm_;
    owns_ = rhs.owns_;
    rhs.pm_ = nullptr;
    rhs.owns_ = false;
  }

  shared_lock& operator=(shared_lock&& rhs) noexcept {
    if (pm_ && owns_) {
      pm_->unlock_shared();
    }
    pm_ = rhs.pm_;
    owns_ = rhs.owns_;
    rhs.pm_ = nullptr;
    rhs.owns_ = false;
    return *this;
  }

  void lock() {
    locking_precondition("shared_lock::lock");
    pm_->lock_shared();
    owns_ = true;
  }

  bool try_lock() {
    locking_precondition("shared_lock::try_lock");
    return (owns_ = pm_->try_lock_shared());
  }

  template <typename Rep, typename Period>
  bool try_lock_for(const std::chrono::duration<Rep, Period>& rel_time) {
    locking_precondition("shared_lock::try_lock_for");
    return (owns_ = pm_->try_lock_shared_for(rel_time));
  }

  template <typename Clock, typename Duration>
  bool try_lock_until(
      const std::chrono::time_point<Clock, Duration>& abs_time) {
    locking_precondition("shared_lock::try_lock_until");
    return (owns_ = pm_->try_lock_shared_until(abs_time));
  }

  void unlock() {
    assert(pm_ != nullptr);
    if (!owns_) {
      throw std::system_error(
          std::make_error_code(std::errc::operation_not_permitted),
          "shared_lock::unlock");
    }
    pm_->unlock_shared();
    owns_ = false;
  }

  void swap(shared_lock& sl) noexcept {
    std::swap(pm_, sl.pm_);
    std::swap(owns_, sl.owns_);
  }

  mutex_type* release() noexcept {
    mutex_type* result = pm_;
    pm_ = nullptr;
    owns_ = false;
    return result;
  }

  bool owns_lock() const noexcept { return owns_; }

  explicit operator bool() const noexcept { return owns_; }

  mutex_type* mutex() const noexcept { return pm_; }

 private:
  mutex_type* pm_ = nullptr;
  bool owns_ = false;
};

}  // namespace yamc

namespace std {

/// std::swap() specialization for yamc::shared_lock<Mutex> type
template <typename Mutex>
void swap(yamc::shared_lock<Mutex>& lhs,
          yamc::shared_lock<Mutex>& rhs) noexcept {
  lhs.swap(rhs);
}

}  // namespace std

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/__init__.py <==
# coding: utf-8
"""LightGBM, Light Gradient Boosting Machine.

Contributors: https://github.com/lightgbm-org/LightGBM/graphs/contributors.
"""

from pathlib import Path

# .basic is intentionally loaded as early as possible, to dlopen() lib_lightgbm.{dll,dylib,so}
# and its dependencies as early as possible
from .basic import Booster, Dataset, EvalResult, Sequence, register_logger
from .callback import EarlyStopException, early_stopping, log_evaluation, record_evaluation, reset_parameter
from .engine import CVBooster, cv, train
from .validation_stopping import (
    AdaptiveTrainingResult,
    AdaptiveTrainingTiming,
    InitialPredictor,
    RoundTimingBlock,
    ValidationStoppingController,
    ValidationStoppingDecision,
    train_with_validation_stopping,
)

try:
    from .sklearn import LGBMClassifier, LGBMModel, LGBMRanker, LGBMRegressor
except ImportError:
    pass
try:
    from .plotting import create_tree_digraph, plot_importance, plot_metric, plot_split_value_histogram, plot_tree
except ImportError:
    pass
try:
    from .dask import DaskLGBMClassifier, DaskLGBMRanker, DaskLGBMRegressor
except ImportError:
    pass


_version_path = Path(__file__).resolve().parent / "VERSION.txt"
if _version_path.is_file():
    __version__ = _version_path.read_text(encoding="utf-8").strip()

__all__ = [
    "Dataset",
    "Booster",
    "CVBooster",
    "Sequence",
    "register_logger",
    "train",
    "cv",
    "LGBMModel",
    "LGBMRegressor",
    "LGBMClassifier",
    "LGBMRanker",
    "DaskLGBMRegressor",
    "DaskLGBMClassifier",
    "DaskLGBMRanker",
    "log_evaluation",
    "record_evaluation",
    "reset_parameter",
    "early_stopping",
    "EarlyStopException",
    "EvalResult",
    "AdaptiveTrainingResult",
    "AdaptiveTrainingTiming",
    "InitialPredictor",
    "RoundTimingBlock",
    "ValidationStoppingController",
    "ValidationStoppingDecision",
    "train_with_validation_stopping",
    "plot_importance",
    "plot_split_value_histogram",
    "plot_metric",
    "plot_tree",
    "create_tree_digraph",
]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/basic.py <==
# coding: utf-8
"""Wrapper for C API of LightGBM."""

# This import causes lib_lightgbm.{dll,dylib,so} to be loaded.
# It's intentionally done here, as early as possible, to avoid issues like
# "libgomp.so.1: cannot allocate memory in static TLS block" on aarch64 Linux.
#
# For details, see the "cannot allocate memory in static TLS block" entry in docs/FAQ.rst.
from .libpath import _LIB  # isort: skip

import abc
import ctypes
import inspect
import json
import warnings
from collections import OrderedDict
from copy import deepcopy
from enum import Enum
from functools import wraps
from os import SEEK_END, environ
from os.path import getsize
from pathlib import Path
from tempfile import NamedTemporaryFile
from typing import TYPE_CHECKING, Any, Callable, Dict, Iterable, Iterator, List, NamedTuple, Optional, Set, Tuple, Union

import narwhals as nw
import narwhals.dependencies as nwd
import narwhals.typing as nwt
import numpy as np
import scipy.sparse

from .compat import PANDAS_INSTALLED, concat, pd_CategoricalDtype, pd_DataFrame, pd_Series

if TYPE_CHECKING:
    from typing import Literal, TypeGuard


__all__ = [
    "Booster",
    "Dataset",
    "LGBMDeprecationWarning",
    "LightGBMError",
    "register_logger",
    "Sequence",
]

_BoosterHandle = ctypes.c_void_p
_DatasetHandle = ctypes.c_void_p
_ctypes_int_ptr = Union[
    "ctypes._Pointer[ctypes.c_int32]",
    "ctypes._Pointer[ctypes.c_int64]",
]
_ctypes_int_array = Union[
    "ctypes.Array[ctypes._Pointer[ctypes.c_int32]]",
    "ctypes.Array[ctypes._Pointer[ctypes.c_int64]]",
]
_ctypes_float_ptr = Union[
    "ctypes._Pointer[ctypes.c_float]",
    "ctypes._Pointer[ctypes.c_double]",
]
_ctypes_float_array = Union[
    "ctypes.Array[ctypes._Pointer[ctypes.c_float]]",
    "ctypes.Array[ctypes._Pointer[ctypes.c_double]]",
]
_LGBM_EvalFunctionResultType = Tuple[str, float, bool]
_LGBM_BoosterBestScoreType = Dict[str, Dict[str, float]]
_LGBM_CategoricalFeatureConfiguration = Union[List[str], List[int], "Literal['auto']"]
_LGBM_FeatureNameConfiguration = Union[List[str], "Literal['auto']"]
_LGBM_GroupType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
# 'position' intentionally does not support 'list' inputs
# ref: https://github.com/lightgbm-org/LightGBM/pull/5929#discussion_r1262646998
_LGBM_PositionType = Union[
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
_LGBM_InitScoreType = Union[
    List[float],
    List[List[float]],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoSeries,
    nwt.IntoDataFrame,
]
_LGBM_TrainDataType = Union[
    str,
    Path,
    np.ndarray,
    pd_DataFrame,
    scipy.sparse.spmatrix,
    "Sequence",
    List["Sequence"],
    List[np.ndarray],
    nwt.IntoDataFrame,
]
_LGBM_LabelType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoSeries,
    nwt.IntoDataFrame,
]
_LGBM_PredictDataType = Union[
    str,
    Path,
    np.ndarray,
    pd_DataFrame,
    scipy.sparse.spmatrix,
    nwt.IntoDataFrame,
]
_LGBM_PredictReturnType = Union[
    np.ndarray,
    scipy.sparse.spmatrix,
    List[scipy.sparse.spmatrix],
]
_LGBM_PredictSparseReturnType = Union[
    scipy.sparse.spmatrix,
    List[scipy.sparse.spmatrix],
]
_LGBM_WeightType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
_LGBM_SetFieldType = Union[
    List[List[float]],
    List[List[int]],
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoDataFrame,
]

ZERO_THRESHOLD = 1e-35

_MULTICLASS_OBJECTIVES = {"multiclass", "multiclassova", "multiclass_ova", "ova", "ovr", "softmax"}


class LightGBMError(Exception):
    """Error thrown by LightGBM."""

    pass


def _is_zero(x: float) -> bool:
    return -ZERO_THRESHOLD <= x <= ZERO_THRESHOLD


def _get_sample_count(total_nrow: int, params: str) -> int:
    sample_cnt = ctypes.c_int(0)
    _safe_call(
        _LIB.LGBM_GetSampleCount(
            ctypes.c_int32(total_nrow),
            _c_str(params),
            ctypes.byref(sample_cnt),
        )
    )
    return sample_cnt.value


def _np2d_to_np1d(mat: np.ndarray) -> Tuple[np.ndarray, int]:
    dtype: "np.typing.DTypeLike"
    if mat.dtype in (np.float32, np.float64):
        dtype = mat.dtype
    else:
        dtype = np.float32
    order: "Literal['C', 'F']"
    if mat.flags["F_CONTIGUOUS"]:
        order = "F"
        layout = _C_API_IS_COL_MAJOR
    else:
        order = "C"
        layout = _C_API_IS_ROW_MAJOR
    # ensure dtype and order, copies if either do not match
    data = np.asarray(mat, dtype=dtype, order=order)
    # flatten array without copying
    return data.ravel(order=order), layout


class _MissingType(Enum):
    NONE = "None"
    NAN = "NaN"
    ZERO = "Zero"


class _DummyLogger:
    def info(self, msg: str) -> None:
        print(msg)  # noqa: T201

    def warning(self, msg: str) -> None:
        warnings.warn(msg, stacklevel=3)


_LOGGER: Any = _DummyLogger()
_INFO_METHOD_NAME = "info"
_WARNING_METHOD_NAME = "warning"


def _has_method(logger: Any, method_name: str) -> bool:
    return callable(getattr(logger, method_name, None))


def register_logger(
    logger: Any,
    info_method_name: str = "info",
    warning_method_name: str = "warning",
) -> None:
    """Register custom logger.

    Parameters
    ----------
    logger : Any
        Custom logger.
    info_method_name : str, optional (default="info")
        Method used to log info messages.
    warning_method_name : str, optional (default="warning")
        Method used to log warning messages.
    """
    if not _has_method(logger, info_method_name) or not _has_method(logger, warning_method_name):
        raise TypeError(f"Logger must provide '{info_method_name}' and '{warning_method_name}' method")

    global _LOGGER, _INFO_METHOD_NAME, _WARNING_METHOD_NAME
    _LOGGER = logger
    _INFO_METHOD_NAME = info_method_name
    _WARNING_METHOD_NAME = warning_method_name


def _normalize_native_string(func: Callable[[str], None]) -> Callable[[str], None]:
    """Join log messages from native library which come by chunks."""
    msg_normalized: List[str] = []

    @wraps(func)
    def wrapper(msg: str) -> None:
        nonlocal msg_normalized
        if msg.strip() == "":
            msg = "".join(msg_normalized)
            msg_normalized = []
            return func(msg)
        else:
            msg_normalized.append(msg)

    return wrapper


def _log_info(msg: str) -> None:
    getattr(_LOGGER, _INFO_METHOD_NAME)(msg)


def _log_warning(msg: str) -> None:
    getattr(_LOGGER, _WARNING_METHOD_NAME)(msg)


@_normalize_native_string
def _log_native(msg: str) -> None:
    getattr(_LOGGER, _INFO_METHOD_NAME)(msg)


def _log_callback(msg: bytes) -> None:
    """Redirect logs from native library into Python."""
    _log_native(str(msg.decode("utf-8")))


# connect the Python logger to logging in lib_lightgbm
if environ.get("LIGHTGBM_BUILD_DOC", "False") != "True":
    _LIB.LGBM_GetLastError.restype = ctypes.c_char_p
    callback = ctypes.CFUNCTYPE(None, ctypes.c_char_p)
    _LIB.callback = callback(_log_callback)  # type: ignore[attr-defined]
    if _LIB.LGBM_RegisterLogCallback(_LIB.callback) != 0:
        raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))


_NUMERIC_TYPES = (int, float, bool)


def _safe_call(ret: int) -> None:
    """Check the return value from C API call.

    Parameters
    ----------
    ret : int
        The return value from C API calls.
    """
    if ret != 0:
        raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))


def _is_numeric(obj: Any) -> bool:
    """Check whether object is a number or not, include numpy number, etc."""
    try:
        float(obj)
        return True
    except (TypeError, ValueError):
        # TypeError: obj is not a string or a number
        # ValueError: invalid literal
        return False


def _is_numpy_1d_array(data: Any) -> bool:
    """Check whether data is a numpy 1-D array."""
    return isinstance(data, np.ndarray) and len(data.shape) == 1


def _is_numpy_column_array(data: Any) -> bool:
    """Check whether data is a column numpy array."""
    if not isinstance(data, np.ndarray):
        return False
    shape = data.shape
    return len(shape) == 2 and shape[1] == 1


def _cast_numpy_array_to_dtype(array: np.ndarray, dtype: "np.typing.DTypeLike") -> np.ndarray:
    """Cast numpy array to given dtype."""
    if array.dtype == dtype:
        return array
    return array.astype(dtype=dtype, copy=False)


def _is_1d_list(data: Any) -> bool:
    """Check whether data is a 1-D list."""
    return isinstance(data, list) and (not data or _is_numeric(data[0]))


def _is_list_of_numpy_arrays(data: Any) -> "TypeGuard[List[np.ndarray]]":
    return isinstance(data, list) and all(isinstance(x, np.ndarray) for x in data)


def _is_list_of_sequences(data: Any) -> "TypeGuard[List[Sequence]]":
    return isinstance(data, list) and all(isinstance(x, Sequence) for x in data)


def _is_1d_collection(data: Any) -> bool:
    """Check whether data is a 1-D collection."""
    return _is_numpy_1d_array(data) or _is_numpy_column_array(data) or _is_1d_list(data) or isinstance(data, pd_Series)


def _list_to_1d_numpy(
    *,
    data: Any,
    dtype: "np.typing.DTypeLike",
    name: str,
) -> np.ndarray:
    """Convert data to numpy 1-D array."""
    if _is_numpy_1d_array(data):
        return _cast_numpy_array_to_dtype(data, dtype)
    elif _is_numpy_column_array(data):
        _log_warning("Converting column-vector to 1d array")
        array = data.ravel()
        return _cast_numpy_array_to_dtype(array, dtype)
    elif _is_1d_list(data):
        return np.asarray(data, dtype=dtype)
    elif isinstance(data, pd_Series):
        _check_for_bad_pandas_dtypes(data.to_frame().dtypes)
        return np.asarray(data, dtype=dtype)  # SparseArray should be supported as well
    else:
        raise TypeError(
            f"Wrong type({type(data).__name__}) for {name}.\nIt should be list, numpy 1-D array or pandas Series"
        )


def _is_numpy_2d_array(data: Any) -> bool:
    """Check whether data is a numpy 2-D array."""
    return isinstance(data, np.ndarray) and len(data.shape) == 2 and data.shape[1] > 1


def _is_2d_list(data: Any) -> bool:
    """Check whether data is a 2-D list."""
    return isinstance(data, list) and len(data) > 0 and _is_1d_list(data[0])


def _is_2d_collection(data: Any) -> bool:
    """Check whether data is a 2-D collection."""
    return _is_numpy_2d_array(data) or _is_2d_list(data) or isinstance(data, pd_DataFrame)


_pycapsule_get_pointer = ctypes.pythonapi.PyCapsule_GetPointer
_pycapsule_get_pointer.restype = ctypes.c_void_p
_pycapsule_get_pointer.argtypes = [ctypes.py_object, ctypes.c_char_p]


def _extract_arrow_stream_capsule_pointer(pycapsule: object) -> ctypes.c_void_p:
    """Extract the raw pointer from a PyCapsule returned by __arrow_c_stream__."""
    return ctypes.c_void_p(_pycapsule_get_pointer(pycapsule, b"arrow_array_stream"))


def _data_to_2d_numpy(
    data: Any,
    dtype: "np.typing.DTypeLike",
    name: str,
) -> np.ndarray:
    """Convert data to numpy 2-D array."""
    if _is_numpy_2d_array(data):
        return _cast_numpy_array_to_dtype(data, dtype)
    if _is_2d_list(data):
        return np.array(data, dtype=dtype)
    if isinstance(data, pd_DataFrame):
        _check_for_bad_pandas_dtypes(data.dtypes)
        return _cast_numpy_array_to_dtype(data.values, dtype)
    raise TypeError(
        f"Wrong type({type(data).__name__}) for {name}.\n"
        "It should be list of lists, numpy 2-D array or pandas DataFrame"
    )


def _cfloat32_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes float pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_float)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected float pointer")


def _cfloat64_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes double pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_double)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected double pointer")


def _cint32_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes int pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_int32)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected int32 pointer")


def _cint64_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes int pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_int64)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected int64 pointer")


def _c_str(string: str) -> ctypes.c_char_p:
    """Convert a Python string to C string."""
    return ctypes.c_char_p(string.encode("utf-8"))


def _c_array(ctype: type, values: List[Any]) -> ctypes.Array:
    """Convert a Python array to C array."""
    return (ctype * len(values))(*values)  # type: ignore[operator]


def _json_default_with_numpy(obj: Any) -> Any:
    """Convert numpy classes to JSON serializable objects."""
    if isinstance(obj, (np.integer, np.floating, np.bool_)):
        return obj.item()
    elif isinstance(obj, np.ndarray):
        return obj.tolist()
    else:
        return obj


def _to_string(x: Union[int, float, str, List]) -> str:
    if isinstance(x, list):
        val_list = ",".join(str(val) for val in x)
        return f"[{val_list}]"
    else:
        return str(x)


def _param_dict_to_str(data: Optional[Dict[str, Any]]) -> str:
    """Convert Python dictionary to string, which is passed to C API."""
    if data is None or not data:
        return ""
    pairs = []
    for key, val in data.items():
        if isinstance(val, (list, tuple, set)) or _is_numpy_1d_array(val):
            pairs.append(f"{key}={','.join(map(_to_string, val))}")
        elif isinstance(val, (str, Path, _NUMERIC_TYPES)) or _is_numeric(val):
            pairs.append(f"{key}={val}")
        elif val is not None:
            raise TypeError(f"Unknown type of parameter:{key}, got:{type(val).__name__}")
    return " ".join(pairs)


class _TempFile:
    """Proxy class to workaround errors on Windows."""

    def __enter__(self) -> "_TempFile":
        with NamedTemporaryFile(prefix="lightgbm_tmp_", delete=True) as f:
            self.name = f.name
            self.path = Path(self.name)
        return self

    def __exit__(self, exc_type: Any, exc_val: Any, exc_tb: Any) -> None:
        if self.path.is_file():
            self.path.unlink()


# DeprecationWarning is not shown by default, so let's create our own with higher level
# ref: https://peps.python.org/pep-0565/#additional-use-case-for-futurewarning
class LGBMDeprecationWarning(FutureWarning):
    """Custom deprecation warning."""

    pass


class _ConfigAliases:
    # lazy evaluation to allow import without dynamic library, e.g., for docs generation
    aliases = None

    @staticmethod
    def _get_all_param_aliases() -> Dict[str, List[str]]:
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_DumpParamAliases(
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_DumpParamAliases(
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        return json.loads(
            string_buffer.value.decode("utf-8"), object_hook=lambda obj: {k: [k] + v for k, v in obj.items()}
        )

    @classmethod
    def get(cls, *args: str) -> Set[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        ret = set()
        for i in args:
            ret.update(cls.get_sorted(i))
        return ret

    @classmethod
    def get_sorted(cls, name: str) -> List[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        return cls.aliases.get(name, [name])

    @classmethod
    def get_by_alias(cls, *args: str) -> Set[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        ret = set(args)
        for arg in args:
            for aliases in cls.aliases.values():
                if arg in aliases:
                    ret.update(aliases)
                    break
        return ret


def _choose_param_value(main_param_name: str, params: Dict[str, Any], default_value: Any) -> Dict[str, Any]:
    """Get a single parameter value, accounting for aliases.

    Parameters
    ----------
    main_param_name : str
        Name of the main parameter to get a value for. One of the keys of ``_ConfigAliases``.
    params : dict
        Dictionary of LightGBM parameters.
    default_value : Any
        Default value to use for the parameter, if none is found in ``params``.

    Returns
    -------
    params : dict
        A ``params`` dict with exactly one value for ``main_param_name``, and all aliases ``main_param_name`` removed.
        If both ``main_param_name`` and one or more aliases for it are found, the value of ``main_param_name`` will be preferred.
    """
    # avoid side effects on passed-in parameters
    params = deepcopy(params)

    aliases = _ConfigAliases.get_sorted(main_param_name)
    aliases = [a for a in aliases if a != main_param_name]

    # if main_param_name was provided, keep that value and remove all aliases
    if main_param_name in params.keys():
        for param in aliases:
            params.pop(param, None)
        return params

    # if main param name was not found, search for an alias
    for param in aliases:
        if param in params.keys():
            params[main_param_name] = params[param]
            break

    if main_param_name in params.keys():
        for param in aliases:
            params.pop(param, None)
        return params

    # neither of main_param_name, aliases were found
    params[main_param_name] = default_value

    return params


_MAX_INT32 = (1 << 31) - 1

"""Macro definition of data type in C API of LightGBM"""
_C_API_DTYPE_FLOAT32 = 0
_C_API_DTYPE_FLOAT64 = 1
_C_API_DTYPE_INT32 = 2
_C_API_DTYPE_INT64 = 3

"""Macro definition of data order in matrix"""
_C_API_IS_COL_MAJOR = 0
_C_API_IS_ROW_MAJOR = 1

"""Macro definition of prediction type in C API of LightGBM"""
_C_API_PREDICT_NORMAL = 0
_C_API_PREDICT_RAW_SCORE = 1
_C_API_PREDICT_LEAF_INDEX = 2
_C_API_PREDICT_CONTRIB = 3

"""Macro definition of sparse matrix type"""
_C_API_MATRIX_TYPE_CSR = 0
_C_API_MATRIX_TYPE_CSC = 1

"""Macro definition of feature importance type"""
_C_API_FEATURE_IMPORTANCE_SPLIT = 0
_C_API_FEATURE_IMPORTANCE_GAIN = 1

"""Data type of data field"""
_FIELD_TYPE_MAPPER = {
    "label": _C_API_DTYPE_FLOAT32,
    "weight": _C_API_DTYPE_FLOAT32,
    "init_score": _C_API_DTYPE_FLOAT64,
    "group": _C_API_DTYPE_INT32,
    "position": _C_API_DTYPE_INT32,
}

"""String name to int feature importance type mapper"""
_FEATURE_IMPORTANCE_TYPE_MAPPER = {
    "split": _C_API_FEATURE_IMPORTANCE_SPLIT,
    "gain": _C_API_FEATURE_IMPORTANCE_GAIN,
}


def _convert_from_sliced_object(data: np.ndarray) -> np.ndarray:
    """Fix the memory of multi-dimensional sliced object."""
    if isinstance(data, np.ndarray) and isinstance(data.base, np.ndarray):
        if not data.flags.c_contiguous:
            _log_warning(
                "Usage of np.ndarray subset (sliced data) is not recommended "
                "due to it will double the peak memory cost in LightGBM."
            )
            return np.copy(data)
    return data


def _c_float_array(data: np.ndarray) -> Tuple[_ctypes_float_ptr, int, np.ndarray]:
    """Get pointer of float numpy array / list."""
    if _is_1d_list(data):
        data = np.asarray(data)
    if _is_numpy_1d_array(data):
        data = _convert_from_sliced_object(data)
        assert data.flags.c_contiguous
        ptr_data: _ctypes_float_ptr
        if data.dtype == np.float32:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_float))
            type_data = _C_API_DTYPE_FLOAT32
        elif data.dtype == np.float64:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_double))
            type_data = _C_API_DTYPE_FLOAT64
        else:
            raise TypeError(f"Expected np.float32 or np.float64, met type({data.dtype})")
    else:
        raise TypeError(f"Unknown type({type(data).__name__})")
    return (ptr_data, type_data, data)  # return `data` to avoid the temporary copy is freed


def _c_int_array(data: np.ndarray) -> Tuple[_ctypes_int_ptr, int, np.ndarray]:
    """Get pointer of int numpy array / list."""
    if _is_1d_list(data):
        data = np.asarray(data)
    if _is_numpy_1d_array(data):
        data = _convert_from_sliced_object(data)
        assert data.flags.c_contiguous
        ptr_data: _ctypes_int_ptr
        if data.dtype == np.int32:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_int32))
            type_data = _C_API_DTYPE_INT32
        elif data.dtype == np.int64:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_int64))
            type_data = _C_API_DTYPE_INT64
        else:
            raise TypeError(f"Expected np.int32 or np.int64, met type({data.dtype})")
    else:
        raise TypeError(f"Unknown type({type(data).__name__})")
    return (ptr_data, type_data, data)  # return `data` to avoid the temporary copy is freed


def _is_allowed_numpy_dtype(dtype: type) -> bool:
    float128 = getattr(np, "float128", type(None))
    return issubclass(dtype, (np.integer, np.floating, np.bool_)) and not issubclass(dtype, (np.timedelta64, float128))


def _check_for_bad_pandas_dtypes(pandas_dtypes_series: pd_Series) -> None:
    bad_pandas_dtypes = [
        f"{column_name}: {pandas_dtype}"
        for column_name, pandas_dtype in pandas_dtypes_series.items()
        if not _is_allowed_numpy_dtype(pandas_dtype.type)
    ]
    if bad_pandas_dtypes:
        raise ValueError(
            f"pandas dtypes must be int, float or bool.\nFields with bad pandas dtypes: {', '.join(bad_pandas_dtypes)}"
        )


def _pandas_to_numpy(
    data: pd_DataFrame,
    target_dtype: "np.typing.DTypeLike",
) -> np.ndarray:
    _check_for_bad_pandas_dtypes(data.dtypes)
    try:
        # most common case (no nullable dtypes)
        return data.to_numpy(dtype=target_dtype, copy=False)
    except TypeError:
        # 1.0 <= pd version < 1.1 and nullable dtypes, least common case
        # raises error because array is casted to type(pd.NA) and there's no na_value argument
        return data.astype(target_dtype, copy=False).values
    except ValueError:
        # data has nullable dtypes, but we can specify na_value argument and copy will be made
        return data.to_numpy(dtype=target_dtype, na_value=np.nan)


def _data_from_pandas(
    data: pd_DataFrame,
    feature_name: _LGBM_FeatureNameConfiguration,
    categorical_feature: _LGBM_CategoricalFeatureConfiguration,
    pandas_categorical: Optional[List[List]],
) -> Tuple[np.ndarray, List[str], Union[List[str], List[int]], List[List]]:
    if len(data.shape) != 2 or data.shape[0] < 1:
        raise ValueError("Input data must be 2 dimensional and non empty.")

    # take shallow copy in case we modify categorical columns
    # whole column modifications don't change the original df
    data = data.copy(deep=False)

    # determine feature names
    if feature_name == "auto":
        feature_name = [str(col) for col in data.columns]

    # determine categorical features
    cat_cols = [
        col for col, dtype in zip(data.columns, data.dtypes, strict=True) if isinstance(dtype, pd_CategoricalDtype)
    ]
    cat_cols_not_ordered: List[str] = [col for col in cat_cols if not data[col].cat.ordered]
    if pandas_categorical is None:  # train dataset
        pandas_categorical = [list(data[col].cat.categories) for col in cat_cols]
    else:
        if len(cat_cols) != len(pandas_categorical):
            raise ValueError("train and valid dataset categorical_feature do not match.")
        for col, category in zip(cat_cols, pandas_categorical, strict=True):
            if list(data[col].cat.categories) != list(category):
                data[col] = data[col].cat.set_categories(category)
    if cat_cols:  # cat_cols is list
        data[cat_cols] = data[cat_cols].apply(lambda x: x.cat.codes).replace({-1: np.nan})

    # use cat cols from DataFrame
    if categorical_feature == "auto":
        categorical_feature = cat_cols_not_ordered

    df_dtypes = [dtype.type for dtype in data.dtypes]
    # so that the target dtype considers floats
    df_dtypes.append(np.float32)
    target_dtype = np.result_type(*df_dtypes)

    return (
        _pandas_to_numpy(data, target_dtype=target_dtype),
        feature_name,
        categorical_feature,
        pandas_categorical,
    )


def _dump_pandas_categorical(
    pandas_categorical: Optional[List[List]],
    file_name: Optional[Union[str, Path]] = None,
) -> str:
    categorical_json = json.dumps(pandas_categorical, default=_json_default_with_numpy)
    pandas_str = f"\npandas_categorical:{categorical_json}\n"
    if file_name is not None:
        with open(file_name, "a") as f:
            f.write(pandas_str)
    return pandas_str


def _load_pandas_categorical(
    file_name: Optional[Union[str, Path]] = None,
    model_str: Optional[str] = None,
) -> Optional[List[List]]:
    pandas_key = "pandas_categorical:"
    offset = -len(pandas_key)
    if file_name is not None:
        max_offset = -getsize(file_name)
        with open(file_name, "rb") as f:
            while True:
                offset = max(offset, max_offset)
                f.seek(offset, SEEK_END)
                lines = f.readlines()
                if len(lines) >= 2:
                    break
                offset *= 2
        last_line = lines[-1].decode("utf-8").strip()
        if not last_line.startswith(pandas_key):
            last_line = lines[-2].decode("utf-8").strip()
    elif model_str is not None:
        idx = model_str.rfind("\n", 0, offset)
        last_line = model_str[idx:].strip()
    if last_line.startswith(pandas_key):
        return json.loads(last_line[len(pandas_key) :])
    else:
        return None


class Sequence(abc.ABC):
    """
    Generic data access interface.

    Object should support the following operations:

    .. code-block::

        # Get total row number.
        >>> len(seq)
        # Random access by row index. Used for data sampling.
        >>> seq[10]
        # Range data access. Used to read data in batch when constructing Dataset.
        >>> seq[0:100]
        # Optionally specify batch_size to control range data read size.
        >>> seq.batch_size

    - With random access, **data sampling does not need to go through all data**.
    - With range data access, there's **no need to read all data into memory thus reduce memory usage**.

    .. versionadded:: 3.3.0

    Attributes
    ----------
    batch_size : int
        Default size of a batch.
    """

    batch_size = 4096  # Defaults to read 4K rows in each batch.

    @abc.abstractmethod
    def __getitem__(self, idx: Union[int, slice, List[int]]) -> np.ndarray:
        """Return data for given row index.

        A basic implementation should look like this:

        .. code-block:: python

            if isinstance(idx, numbers.Integral):
                return self._get_one_line(idx)
            elif isinstance(idx, slice):
                return np.stack([self._get_one_line(i) for i in range(idx.start, idx.stop)])
            elif isinstance(idx, list):
                # Only required if using ``Dataset.subset()``.
                return np.array([self._get_one_line(i) for i in idx])
            else:
                raise TypeError(f"Sequence index must be integer, slice or list, got {type(idx).__name__}")

        Parameters
        ----------
        idx : int, slice[int], list[int]
            Item index.

        Returns
        -------
        result : numpy 1-D array or numpy 2-D array
            1-D array if idx is int, 2-D array if idx is slice or list.
        """
        raise NotImplementedError("Sub-classes of lightgbm.Sequence must implement __getitem__()")

    @abc.abstractmethod
    def __len__(self) -> int:
        """Return row count of this sequence."""
        raise NotImplementedError("Sub-classes of lightgbm.Sequence must implement __len__()")


class _InnerPredictor:
    """_InnerPredictor of LightGBM.

    Not exposed to user.
    Used only for prediction, usually used for continued training.

    .. note::

        Can be converted from Booster, but cannot be converted to Booster.
    """

    def __init__(
        self,
        booster_handle: _BoosterHandle,
        pandas_categorical: Optional[List[List]],
        pred_parameter: Dict[str, Any],
        manage_handle: bool,
    ):
        """Initialize the _InnerPredictor.

        Parameters
        ----------
        booster_handle : object
            Handle of Booster.
        pandas_categorical : list of list, or None
            If provided, list of categories for ``pandas`` categorical columns.
            Where the ``i``th element of the list contains the categories for the ``i``th categorical feature.
        pred_parameter : dict
            Other parameters for the prediction.
        manage_handle : bool
            If ``True``, free the corresponding Booster on the C++ side when this Python object is deleted.
        """
        self._handle = booster_handle
        self.__is_manage_handle = manage_handle
        self.pandas_categorical = pandas_categorical
        self.pred_parameter = _param_dict_to_str(pred_parameter)

        out_num_class = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumClasses(
                self._handle,
                ctypes.byref(out_num_class),
            )
        )
        self.num_class = out_num_class.value

    @classmethod
    def from_booster(
        cls,
        booster: "Booster",
        pred_parameter: Dict[str, Any],
    ) -> "_InnerPredictor":
        """Initialize an ``_InnerPredictor`` from a ``Booster``.

        Parameters
        ----------
        booster : Booster
            Booster.
        pred_parameter : dict
            Other parameters for the prediction.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                booster._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return cls(
            booster_handle=booster._handle,
            pandas_categorical=booster.pandas_categorical,
            pred_parameter=pred_parameter,
            manage_handle=False,
        )

    @classmethod
    def from_model_file(
        cls,
        model_file: Union[str, Path],
        pred_parameter: Dict[str, Any],
    ) -> "_InnerPredictor":
        """Initialize an ``_InnerPredictor`` from a text file containing a LightGBM model.

        Parameters
        ----------
        model_file : str or pathlib.Path
            Path to the model file.
        pred_parameter : dict
            Other parameters for the prediction.
        """
        booster_handle = ctypes.c_void_p()
        out_num_iterations = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterCreateFromModelfile(
                _c_str(str(model_file)),
                ctypes.byref(out_num_iterations),
                ctypes.byref(booster_handle),
            )
        )
        return cls(
            booster_handle=booster_handle,
            pandas_categorical=_load_pandas_categorical(file_name=model_file),
            pred_parameter=pred_parameter,
            manage_handle=True,
        )

    def __del__(self) -> None:
        try:
            if self.__is_manage_handle:
                _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        except AttributeError:
            pass

    def __getstate__(self) -> Dict[str, Any]:
        this = self.__dict__.copy()
        this.pop("handle", None)
        this.pop("_handle", None)
        return this

    def predict(
        self,
        data: _LGBM_PredictDataType,
        start_iteration: int = 0,
        num_iteration: int = -1,
        raw_score: bool = False,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        data_has_header: bool = False,
        validate_features: bool = False,
    ) -> _LGBM_PredictReturnType:
        """Predict logic.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, pyarrow Table or polars DataFrame
            Data source for prediction.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
        num_iteration : int, optional (default=-1)
            Iteration used for prediction.
        raw_score : bool, optional (default=False)
            Whether to predict raw scores.
        pred_leaf : bool, optional (default=False)
            Whether to predict leaf index.
        pred_contrib : bool, optional (default=False)
            Whether to predict feature contributions.
        data_has_header : bool, optional (default=False)
            Whether data has header.
            Used only for txt data.
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.

            .. versionadded:: 4.0.0

        Returns
        -------
        result : numpy array, scipy.sparse or list of scipy.sparse
            Prediction result.
            Can be sparse or a list of sparse objects (each element represents predictions for one class) for feature contributions (when ``pred_contrib=True``).
        """
        if isinstance(data, Dataset):
            raise TypeError("Cannot use Dataset instance for prediction, please use raw data instead")
        if isinstance(data, pd_DataFrame) and validate_features:
            data_names = [str(x) for x in data.columns]
            ptr_names = (ctypes.c_char_p * len(data_names))()
            ptr_names[:] = [x.encode("utf-8") for x in data_names]
            _safe_call(
                _LIB.LGBM_BoosterValidateFeatureNames(
                    self._handle,
                    ptr_names,
                    ctypes.c_int(len(data_names)),
                )
            )

        if isinstance(data, pd_DataFrame):
            data = _data_from_pandas(
                data=data,
                feature_name="auto",
                categorical_feature="auto",
                pandas_categorical=self.pandas_categorical,
            )[0]

        predict_type = _C_API_PREDICT_NORMAL
        if raw_score:
            predict_type = _C_API_PREDICT_RAW_SCORE
        if pred_leaf:
            predict_type = _C_API_PREDICT_LEAF_INDEX
        if pred_contrib:
            predict_type = _C_API_PREDICT_CONTRIB

        if isinstance(data, (str, Path)):
            with _TempFile() as f:
                _safe_call(
                    _LIB.LGBM_BoosterPredictForFile(
                        self._handle,
                        _c_str(str(data)),
                        ctypes.c_int(data_has_header),
                        ctypes.c_int(predict_type),
                        ctypes.c_int(start_iteration),
                        ctypes.c_int(num_iteration),
                        _c_str(self.pred_parameter),
                        _c_str(f.name),
                    )
                )
                preds = np.loadtxt(f.name, dtype=np.float64)
                nrow = preds.shape[0]
        elif isinstance(data, scipy.sparse.csr_matrix):
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csr(  # type: ignore[assignment]
                csr=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, scipy.sparse.csc_matrix):
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csc(  # type: ignore[assignment]
                csc=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, np.ndarray):
            preds, nrow = self.__pred_for_np2d(
                mat=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif nwd.is_into_dataframe(data):
            preds, nrow = self.__pred_for_narwhals(
                data=nw.from_native(data),
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, list):
            try:
                data = np.array(data)
            except BaseException as err:
                raise ValueError("Cannot convert data list to numpy array.") from err
            preds, nrow = self.__pred_for_np2d(
                mat=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        else:
            try:
                _log_warning("Converting data to scipy sparse matrix.")
                csr = scipy.sparse.csr_matrix(data)
            except BaseException as err:
                raise TypeError(f"Cannot predict data for type {type(data).__name__}") from err
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csr(  # type: ignore[assignment]
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        if pred_leaf:
            preds = preds.astype(np.int32)
        is_sparse = isinstance(preds, (list, scipy.sparse.spmatrix))
        if not is_sparse and (preds.size != nrow or pred_leaf or pred_contrib):
            if preds.size % nrow == 0:
                preds = preds.reshape(nrow, -1)
            else:
                raise ValueError(f"Length of predict result ({preds.size}) cannot be divide nrow ({nrow})")
        return preds

    def __get_num_preds(
        self,
        *,
        start_iteration: int,
        num_iteration: int,
        nrow: int,
        predict_type: int,
    ) -> int:
        """Get size of prediction result."""
        if nrow > _MAX_INT32:
            raise LightGBMError(
                "LightGBM cannot perform prediction for data "
                f"with number of rows greater than MAX_INT32 ({_MAX_INT32}).\n"
                "You can split your data into chunks "
                "and then concatenate predictions for them"
            )
        n_preds = ctypes.c_int64(0)
        _safe_call(
            _LIB.LGBM_BoosterCalcNumPredict(
                self._handle,
                ctypes.c_int(nrow),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.byref(n_preds),
            )
        )
        return n_preds.value

    def __inner_predict_np2d(
        self,
        mat: np.ndarray,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
        preds: Optional[np.ndarray],
    ) -> Tuple[np.ndarray, int]:
        data, layout = _np2d_to_np1d(mat)
        ptr_data, type_ptr_data, _ = _c_float_array(data)
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=mat.shape[0],
            predict_type=predict_type,
        )
        if preds is None:
            preds = np.empty(n_preds, dtype=np.float64)
        elif len(preds.shape) != 1 or len(preds) != n_preds:
            raise ValueError("Wrong length of pre-allocated predict array")
        out_num_preds = ctypes.c_int64(0)
        _safe_call(
            _LIB.LGBM_BoosterPredictForMat(
                self._handle,
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int32(mat.shape[0]),
                ctypes.c_int32(mat.shape[1]),
                ctypes.c_int(layout),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, mat.shape[0]

    def __pred_for_np2d(
        self,
        mat: np.ndarray,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[np.ndarray, int]:
        """Predict for a 2-D numpy matrix."""
        if len(mat.shape) != 2:
            raise ValueError("Input numpy.ndarray or list must be 2 dimensional")

        nrow = mat.shape[0]
        if nrow > _MAX_INT32:
            sections = np.arange(_MAX_INT32, nrow, _MAX_INT32)
            # __get_num_preds() cannot work with nrow > MAX_INT32, so calculate overall number of predictions piecemeal
            n_preds = [
                self.__get_num_preds(
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    nrow=int(i),
                    predict_type=predict_type,
                )
                for i in np.diff([0] + list(sections) + [nrow])
            ]
            n_preds_sections = np.array([0] + n_preds, dtype=np.intp).cumsum()
            preds = np.empty(sum(n_preds), dtype=np.float64)
            for chunk, (start_idx_pred, end_idx_pred) in zip(
                np.array_split(mat, sections), zip(n_preds_sections, n_preds_sections[1:], strict=True), strict=True
            ):
                # avoid memory consumption by arrays concatenation operations
                self.__inner_predict_np2d(
                    mat=chunk,
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    predict_type=predict_type,
                    preds=preds[start_idx_pred:end_idx_pred],
                )
            return preds, nrow
        else:
            return self.__inner_predict_np2d(
                mat=mat,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
                preds=None,
            )

    def __create_sparse_native(
        self,
        cs: Union[scipy.sparse.csc_matrix, scipy.sparse.csr_matrix],
        out_shape: np.ndarray,
        out_ptr_indptr: "ctypes._Pointer",
        out_ptr_indices: "ctypes._Pointer",
        out_ptr_data: "ctypes._Pointer",
        indptr_type: int,
        data_type: int,
        is_csr: bool,
    ) -> _LGBM_PredictSparseReturnType:
        # create numpy array from output arrays
        data_indices_len = out_shape[0]
        indptr_len = out_shape[1]
        if indptr_type == _C_API_DTYPE_INT32:
            out_indptr = _cint32_array_to_numpy(cptr=out_ptr_indptr, length=indptr_len)
        elif indptr_type == _C_API_DTYPE_INT64:
            out_indptr = _cint64_array_to_numpy(cptr=out_ptr_indptr, length=indptr_len)
        else:
            raise TypeError("Expected int32 or int64 type for indptr")
        if data_type == _C_API_DTYPE_FLOAT32:
            out_data = _cfloat32_array_to_numpy(cptr=out_ptr_data, length=data_indices_len)
        elif data_type == _C_API_DTYPE_FLOAT64:
            out_data = _cfloat64_array_to_numpy(cptr=out_ptr_data, length=data_indices_len)
        else:
            raise TypeError("Expected float32 or float64 type for data")
        out_indices = _cint32_array_to_numpy(cptr=out_ptr_indices, length=data_indices_len)
        # break up indptr based on number of rows (note more than one matrix in multiclass case)
        per_class_indptr_shape = cs.indptr.shape[0]
        # for CSC there is extra column added
        if not is_csr:
            per_class_indptr_shape += 1
        out_indptr_arrays = np.split(out_indptr, out_indptr.shape[0] / per_class_indptr_shape)
        # reformat output into a csr or csc matrix or list of csr or csc matrices
        cs_output_matrices = []
        offset = 0
        for cs_indptr in out_indptr_arrays:
            matrix_indptr_len = cs_indptr[cs_indptr.shape[0] - 1]
            cs_indices = out_indices[offset + cs_indptr[0] : offset + matrix_indptr_len]
            cs_data = out_data[offset + cs_indptr[0] : offset + matrix_indptr_len]
            offset += matrix_indptr_len
            # same shape as input csr or csc matrix except extra column for expected value
            cs_shape = [cs.shape[0], cs.shape[1] + 1]
            # note: make sure we copy data as it will be deallocated next
            if is_csr:
                cs_output_matrices.append(scipy.sparse.csr_matrix((cs_data, cs_indices, cs_indptr), cs_shape))
            else:
                cs_output_matrices.append(scipy.sparse.csc_matrix((cs_data, cs_indices, cs_indptr), cs_shape))
        # free the temporary native indptr, indices, and data
        _safe_call(
            _LIB.LGBM_BoosterFreePredictSparse(
                out_ptr_indptr,
                out_ptr_indices,
                out_ptr_data,
                ctypes.c_int(indptr_type),
                ctypes.c_int(data_type),
            )
        )
        if len(cs_output_matrices) == 1:
            return cs_output_matrices[0]
        return cs_output_matrices

    def __inner_predict_csr(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
        preds: Optional[np.ndarray],
    ) -> Tuple[np.ndarray, int]:
        nrow = len(csr.indptr) - 1
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=nrow,
            predict_type=predict_type,
        )
        if preds is None:
            preds = np.empty(n_preds, dtype=np.float64)
        elif len(preds.shape) != 1 or len(preds) != n_preds:
            raise ValueError("Wrong length of pre-allocated predict array")
        out_num_preds = ctypes.c_int64(0)

        ptr_indptr, type_ptr_indptr, _ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)

        assert csr.shape[1] <= _MAX_INT32
        csr_indices = csr.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_BoosterPredictForCSR(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, nrow

    def __inner_predict_csr_sparse(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)
        csr_indices = csr.indices.astype(np.int32, copy=False)
        matrix_type = _C_API_MATRIX_TYPE_CSR
        out_ptr_indptr: _ctypes_int_ptr
        if type_ptr_indptr == _C_API_DTYPE_INT32:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int32)()
        else:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int64)()
        out_ptr_indices = ctypes.POINTER(ctypes.c_int32)()
        out_ptr_data: _ctypes_float_ptr
        if type_ptr_data == _C_API_DTYPE_FLOAT32:
            out_ptr_data = ctypes.POINTER(ctypes.c_float)()
        else:
            out_ptr_data = ctypes.POINTER(ctypes.c_double)()
        out_shape = np.empty(2, dtype=np.int64)
        _safe_call(
            _LIB.LGBM_BoosterPredictSparseOutput(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.c_int(matrix_type),
                out_shape.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
                ctypes.byref(out_ptr_indptr),
                ctypes.byref(out_ptr_indices),
                ctypes.byref(out_ptr_data),
            )
        )
        matrices = self.__create_sparse_native(
            cs=csr,
            out_shape=out_shape,
            out_ptr_indptr=out_ptr_indptr,
            out_ptr_indices=out_ptr_indices,
            out_ptr_data=out_ptr_data,
            indptr_type=type_ptr_indptr,
            data_type=type_ptr_data,
            is_csr=True,
        )
        nrow = len(csr.indptr) - 1
        return matrices, nrow

    def __pred_for_csr(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        """Predict for a CSR data."""
        if predict_type == _C_API_PREDICT_CONTRIB:
            return self.__inner_predict_csr_sparse(
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        nrow = len(csr.indptr) - 1
        if nrow > _MAX_INT32:
            sections = [0] + list(np.arange(_MAX_INT32, nrow, _MAX_INT32)) + [nrow]
            # __get_num_preds() cannot work with nrow > MAX_INT32, so calculate overall number of predictions piecemeal
            n_preds = [
                self.__get_num_preds(
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    nrow=int(i),
                    predict_type=predict_type,
                )
                for i in np.diff(sections)
            ]
            n_preds_sections = np.array([0] + n_preds, dtype=np.intp).cumsum()
            preds = np.empty(sum(n_preds), dtype=np.float64)
            for (start_idx, end_idx), (start_idx_pred, end_idx_pred) in zip(
                zip(sections, sections[1:], strict=True),
                zip(n_preds_sections, n_preds_sections[1:], strict=True),
                strict=True,
            ):
                # avoid memory consumption by arrays concatenation operations
                self.__inner_predict_csr(
                    csr=csr[start_idx:end_idx],
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    predict_type=predict_type,
                    preds=preds[start_idx_pred:end_idx_pred],
                )
            return preds, nrow
        else:
            return self.__inner_predict_csr(
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
                preds=None,
            )

    def __inner_predict_sparse_csc(
        self,
        csc: scipy.sparse.csc_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)
        csc_indices = csc.indices.astype(np.int32, copy=False)
        matrix_type = _C_API_MATRIX_TYPE_CSC
        out_ptr_indptr: _ctypes_int_ptr
        if type_ptr_indptr == _C_API_DTYPE_INT32:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int32)()
        else:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int64)()
        out_ptr_indices = ctypes.POINTER(ctypes.c_int32)()
        out_ptr_data: _ctypes_float_ptr
        if type_ptr_data == _C_API_DTYPE_FLOAT32:
            out_ptr_data = ctypes.POINTER(ctypes.c_float)()
        else:
            out_ptr_data = ctypes.POINTER(ctypes.c_double)()
        out_shape = np.empty(2, dtype=np.int64)
        _safe_call(
            _LIB.LGBM_BoosterPredictSparseOutput(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.c_int(matrix_type),
                out_shape.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
                ctypes.byref(out_ptr_indptr),
                ctypes.byref(out_ptr_indices),
                ctypes.byref(out_ptr_data),
            )
        )
        matrices = self.__create_sparse_native(
            cs=csc,
            out_shape=out_shape,
            out_ptr_indptr=out_ptr_indptr,
            out_ptr_indices=out_ptr_indices,
            out_ptr_data=out_ptr_data,
            indptr_type=type_ptr_indptr,
            data_type=type_ptr_data,
            is_csr=False,
        )
        nrow = csc.shape[0]
        return matrices, nrow

    def __pred_for_csc(
        self,
        csc: scipy.sparse.csc_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        """Predict for a CSC data."""
        nrow = csc.shape[0]
        if nrow > _MAX_INT32:
            return self.__pred_for_csr(
                csr=csc.tocsr(),
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        if predict_type == _C_API_PREDICT_CONTRIB:
            return self.__inner_predict_sparse_csc(
                csc=csc,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=nrow,
            predict_type=predict_type,
        )
        preds = np.empty(n_preds, dtype=np.float64)
        out_num_preds = ctypes.c_int64(0)

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)

        assert csc.shape[0] <= _MAX_INT32
        csc_indices = csc.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_BoosterPredictForCSC(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, nrow

    def __pred_for_narwhals(
        self,
        data: nw.DataFrame,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[np.ndarray, int]:
        """Predict for a narwhals DataFrame."""
        # Prepare prediction output array
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=data.shape[0],
            predict_type=predict_type,
        )
        preds = np.empty(n_preds, dtype=np.float64)
        out_num_preds = ctypes.c_int64(0)

        # Export narwhals DataFrame to Arrow and run prediction
        pycapsule = data.__arrow_c_stream__()
        _safe_call(
            _LIB.LGBM_BoosterPredictForArrowStream(
                self._handle,
                _extract_arrow_stream_capsule_pointer(pycapsule),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, data.shape[0]

    def current_iteration(self) -> int:
        """Get the index of the current iteration.

        Returns
        -------
        cur_iter : int
            The index of the current iteration.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                self._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return out_cur_iter.value


class Dataset:
    """
    Dataset in LightGBM.

    LightGBM does not train on raw data.
    It discretizes continuous features into histogram bins, tries to combine categorical features,
    and automatically handles missing and infinite values.

    This class handles that preprocessing, and holds that alternative representation of the input data.
    """

    def __init__(
        self,
        data: _LGBM_TrainDataType,
        label: Optional[_LGBM_LabelType] = None,
        reference: Optional["Dataset"] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        params: Optional[Dict[str, Any]] = None,
        free_raw_data: bool = True,
        position: Optional[_LGBM_PositionType] = None,
    ):
        """Initialize Dataset.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source of Dataset.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM) or a LightGBM Dataset binary file.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Label of the data.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        reference : Dataset or None, optional (default=None)
            If this is Dataset for validation, training data should be used as reference.
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each instance. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        feature_name : list of str, or 'auto', optional (default="auto")
            Feature names.
            If 'auto' and data is pandas DataFrame, pyarrow Table, or polars DataFrame, data columns names are used.
        categorical_feature : list of str or int, or 'auto', optional (default="auto")
            Categorical features.
            If list of int, interpreted as indices.
            If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
            If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
            All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
            Large values could be memory consuming. Consider using consecutive integers starting from zero.
            All negative values in categorical features will be treated as missing values.
            The output cannot be monotonically constrained with respect to a categorical feature.
            Floating point numbers in categorical features will be rounded towards 0.
        params : dict or None, optional (default=None)
            Other parameters for Dataset.
        free_raw_data : bool, optional (default=True)
            If True, raw data is freed after constructing inner Dataset.
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.
        """
        self._handle: Optional[_DatasetHandle] = None
        self.data = data
        self.label = label
        self.reference = reference
        self.weight = weight
        self.group = group
        self.position = position
        self.init_score = init_score
        self.feature_name: _LGBM_FeatureNameConfiguration = feature_name
        self.categorical_feature: _LGBM_CategoricalFeatureConfiguration = categorical_feature
        self.params = deepcopy(params)
        self.free_raw_data = free_raw_data
        self.used_indices: Optional[List[int]] = None
        self._need_slice = True
        self._predictor: Optional[_InnerPredictor] = None
        self.pandas_categorical: Optional[List[List]] = None
        self._params_back_up: Optional[Dict[str, Any]] = None
        self.version = 0
        self._start_row = 0  # Used when pushing rows one by one.
        # By default, LightGBM assigns features names like Column_0, Column_1, etc.
        # These may be overridden during construction if that raw training data is in a format
        # that includes feature names (like a pandas DataFrame) or if the 'feature_name' keyword argument
        # is explicitly set.
        #
        # This is here mostly for scikit-learn's benefit, as it tracks whether input data had feature names.
        self._has_non_default_feature_names: bool = False

    def __del__(self) -> None:
        try:
            self._free_handle()
        except AttributeError:
            pass

    def _create_sample_indices(self, *, total_nrow: int) -> np.ndarray:
        """Get an array of randomly chosen indices from this ``Dataset``.

        Indices are sampled without replacement.

        Parameters
        ----------
        total_nrow : int
            Total number of rows to sample from.
            If this value is greater than the value of parameter ``bin_construct_sample_cnt``, only ``bin_construct_sample_cnt`` indices will be used.
            If Dataset has multiple input data, this should be the sum of rows of every file.

        Returns
        -------
        indices : numpy array
            Indices for sampled data.
        """
        param_str = _param_dict_to_str(self.get_params())
        sample_cnt = _get_sample_count(total_nrow, param_str)
        indices = np.empty(sample_cnt, dtype=np.int32)
        ptr_data, _, _ = _c_int_array(indices)
        actual_sample_cnt = ctypes.c_int32(0)

        _safe_call(
            _LIB.LGBM_SampleIndices(
                ctypes.c_int32(total_nrow),
                _c_str(param_str),
                ptr_data,
                ctypes.byref(actual_sample_cnt),
            )
        )
        assert sample_cnt == actual_sample_cnt.value
        return indices

    def _init_from_ref_dataset(
        self,
        total_nrow: int,
        ref_dataset: _DatasetHandle,
    ) -> "Dataset":
        """Create dataset from a reference dataset.

        Parameters
        ----------
        total_nrow : int
            Number of rows expected to add to dataset.
        ref_dataset : object
            Handle of reference dataset to extract metadata from.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateByReference(
                ref_dataset,
                ctypes.c_int64(total_nrow),
                ctypes.byref(self._handle),
            )
        )
        return self

    def _init_from_sample(
        self,
        sample_data: List[np.ndarray],
        sample_indices: List[np.ndarray],
        sample_cnt: int,
        total_nrow: int,
    ) -> "Dataset":
        """Create Dataset from sampled data structures.

        Parameters
        ----------
        sample_data : list of numpy array
            Sample data for each column.
        sample_indices : list of numpy array
            Sample data row index for each column.
        sample_cnt : int
            Number of samples.
        total_nrow : int
            Total number of rows for all input files.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        ncol = len(sample_indices)
        assert len(sample_data) == ncol, "#sample data column != #column indices"

        for i in range(ncol):
            if sample_data[i].dtype != np.double:
                raise ValueError(f"sample_data[{i}] type {sample_data[i].dtype} is not double")
            if sample_indices[i].dtype != np.int32:
                raise ValueError(f"sample_indices[{i}] type {sample_indices[i].dtype} is not int32")

        # c type: double**
        # each double* element points to start of each column of sample data.
        sample_col_ptr: _ctypes_float_array = (ctypes.POINTER(ctypes.c_double) * ncol)()
        # c type int**
        # each int* points to start of indices for each column
        indices_col_ptr: _ctypes_int_array = (ctypes.POINTER(ctypes.c_int32) * ncol)()
        for i in range(ncol):
            sample_col_ptr[i] = _c_float_array(sample_data[i])[0]
            indices_col_ptr[i] = _c_int_array(sample_indices[i])[0]

        num_per_col = np.array([len(d) for d in sample_indices], dtype=np.int32)
        num_per_col_ptr, _, _ = _c_int_array(num_per_col)

        self._handle = ctypes.c_void_p()
        params_str = _param_dict_to_str(self.get_params())
        _safe_call(
            _LIB.LGBM_DatasetCreateFromSampledColumn(
                ctypes.cast(sample_col_ptr, ctypes.POINTER(ctypes.POINTER(ctypes.c_double))),
                ctypes.cast(indices_col_ptr, ctypes.POINTER(ctypes.POINTER(ctypes.c_int32))),
                ctypes.c_int32(ncol),
                num_per_col_ptr,
                ctypes.c_int32(sample_cnt),
                ctypes.c_int32(total_nrow),
                ctypes.c_int64(total_nrow),
                _c_str(params_str),
                ctypes.byref(self._handle),
            )
        )
        return self

    def _push_rows(self, data: np.ndarray) -> "Dataset":
        """Add rows to Dataset.

        Parameters
        ----------
        data : numpy 1-D array
            New data to add to the Dataset.

        Returns
        -------
        self : Dataset
            Dataset object.
        """
        nrow, ncol = data.shape
        data = data.reshape(data.size)
        data_ptr, data_type, _ = _c_float_array(data)

        _safe_call(
            _LIB.LGBM_DatasetPushRows(
                self._handle,
                data_ptr,
                data_type,
                ctypes.c_int32(nrow),
                ctypes.c_int32(ncol),
                ctypes.c_int32(self._start_row),
            )
        )
        self._start_row += nrow
        return self

    def get_params(self) -> Dict[str, Any]:
        """Get the used parameters in the Dataset.

        Returns
        -------
        params : dict
            The used parameters in this Dataset object.
        """
        if self.params is not None:
            # no min_data, nthreads and verbose in this function
            dataset_params = _ConfigAliases.get(
                "bin_construct_sample_cnt",
                "categorical_feature",
                "data_random_seed",
                "enable_bundle",
                "feature_pre_filter",
                "forcedbins_filename",
                "group_column",
                "header",
                "ignore_column",
                "is_enable_sparse",
                "label_column",
                "linear_tree",
                "max_bin",
                "max_bin_by_feature",
                "min_data_in_bin",
                "pre_partition",
                "precise_float_parser",
                "two_round",
                "use_missing",
                "weight_column",
                "zero_as_missing",
            )
            return {k: v for k, v in self.params.items() if k in dataset_params}
        else:
            return {}

    def _free_handle(self) -> "Dataset":
        if self._handle is not None:
            _safe_call(_LIB.LGBM_DatasetFree(self._handle))
            self._handle = None
        self._need_slice = True
        if self.used_indices is not None:
            self.data = None
        return self

    def _set_init_score_by_predictor(
        self,
        predictor: Optional[_InnerPredictor],
        data: _LGBM_TrainDataType,
        used_indices: Optional[Union[List[int], np.ndarray]],
    ) -> "Dataset":
        data_has_header = False
        if isinstance(data, (str, Path)) and self.params is not None:
            # check data has header or not
            data_has_header = any(self.params.get(alias, False) for alias in _ConfigAliases.get("header"))
        num_data = self.num_data()
        if predictor is not None:
            init_score: Union[np.ndarray, scipy.sparse.spmatrix] = predictor.predict(
                data=data,
                raw_score=True,
                data_has_header=data_has_header,
            )
            init_score = init_score.ravel()
            if used_indices is not None:
                assert not self._need_slice
                if isinstance(data, (str, Path)):
                    sub_init_score = np.empty(num_data * predictor.num_class, dtype=np.float64)
                    assert num_data == len(used_indices)
                    for i in range(len(used_indices)):
                        for j in range(predictor.num_class):
                            sub_init_score[i * predictor.num_class + j] = init_score[
                                used_indices[i] * predictor.num_class + j
                            ]
                    init_score = sub_init_score
            if predictor.num_class > 1:
                # need to regroup init_score
                new_init_score = np.empty(init_score.size, dtype=np.float64)
                for i in range(num_data):
                    for j in range(predictor.num_class):
                        new_init_score[j * num_data + i] = init_score[i * predictor.num_class + j]
                init_score = new_init_score
        elif self.init_score is not None:
            init_score = np.full_like(self.init_score, fill_value=0.0, dtype=np.float64)
        else:
            return self
        self.set_init_score(init_score)
        return self

    def _lazy_init(
        self,
        data: Optional[_LGBM_TrainDataType],
        label: Optional[_LGBM_LabelType],
        reference: Optional["Dataset"],
        weight: Optional[_LGBM_WeightType],
        group: Optional[_LGBM_GroupType],
        init_score: Optional[_LGBM_InitScoreType],
        predictor: Optional[_InnerPredictor],
        feature_name: _LGBM_FeatureNameConfiguration,
        categorical_feature: _LGBM_CategoricalFeatureConfiguration,
        params: Optional[Dict[str, Any]],
        position: Optional[_LGBM_PositionType],
    ) -> "Dataset":
        if data is None:
            self._handle = None
            return self
        if reference is not None:
            self.pandas_categorical = reference.pandas_categorical
            categorical_feature = reference.categorical_feature
        if isinstance(data, pd_DataFrame):
            data, feature_name, categorical_feature, self.pandas_categorical = _data_from_pandas(
                data=data,
                feature_name=feature_name,
                categorical_feature=categorical_feature,
                pandas_categorical=self.pandas_categorical,
            )
        if nwd.is_into_dataframe(data) and feature_name == "auto":
            feature_name = nw.from_native(data).schema.names()

        # 'feature_name == "auto"' after the block above means no feature names were provided
        # by either the data type (DataFrame/pyarrow) or the user's 'feature_name' argument.
        # LightGBM will assign auto-generated names like Column_0, Column_1, etc.
        self._has_non_default_feature_names = feature_name != "auto"

        # process for args
        params = {} if params is None else params
        args_names = inspect.signature(self.__class__._lazy_init).parameters.keys()
        for key in params.keys():
            if key in args_names:
                _log_warning(
                    f"{key} keyword has been found in `params` and will be ignored.\n"
                    f"Please use {key} argument of the Dataset constructor to pass this parameter."
                )
        # get categorical features
        if isinstance(categorical_feature, list):
            categorical_indices = set()
            feature_dict = {}
            if isinstance(feature_name, list):
                feature_dict = {name: i for i, name in enumerate(feature_name)}
            for name in categorical_feature:
                if isinstance(name, str) and name in feature_dict:
                    categorical_indices.add(feature_dict[name])
                elif isinstance(name, int):
                    categorical_indices.add(name)
                else:
                    raise TypeError(f"Wrong type({type(name).__name__}) or unknown name({name}) in categorical_feature")
            if categorical_indices:
                for cat_alias in _ConfigAliases.get("categorical_feature"):
                    if cat_alias in params:
                        # If the params[cat_alias] is equal to categorical_indices, do not report the warning.
                        if not (isinstance(params[cat_alias], list) and set(params[cat_alias]) == categorical_indices):
                            _log_warning(f"{cat_alias} in param dict is overridden.")
                        params.pop(cat_alias, None)
                params["categorical_column"] = sorted(categorical_indices)

        params_str = _param_dict_to_str(params)
        self.params = params
        # process for reference dataset
        ref_dataset = None
        if isinstance(reference, Dataset):
            ref_dataset = reference.construct()._handle
        elif reference is not None:
            raise TypeError("Reference dataset should be None or dataset instance")
        # start construct data
        if isinstance(data, (str, Path)):
            self._handle = ctypes.c_void_p()
            _safe_call(
                _LIB.LGBM_DatasetCreateFromFile(
                    _c_str(str(data)),
                    _c_str(params_str),
                    ref_dataset,
                    ctypes.byref(self._handle),
                )
            )
        elif isinstance(data, scipy.sparse.csr_matrix):
            self.__init_from_csr(csr=data, params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, scipy.sparse.csc_matrix):
            self.__init_from_csc(csc=data, params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, np.ndarray):
            self.__init_from_np2d(mat=data, params_str=params_str, ref_dataset=ref_dataset)
        elif nwd.is_into_dataframe(data):
            self.__init_from_narwhals(data=nw.from_native(data), params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, list) and len(data) > 0:
            if _is_list_of_numpy_arrays(data):
                self.__init_from_list_np2d(mats=data, params_str=params_str, ref_dataset=ref_dataset)
            elif _is_list_of_sequences(data):
                self.__init_from_seqs(seqs=data, ref_dataset=ref_dataset)
            else:
                raise TypeError("Data list can only be of ndarray or Sequence")
        elif isinstance(data, Sequence):
            self.__init_from_seqs(seqs=[data], ref_dataset=ref_dataset)
        else:
            try:
                csr = scipy.sparse.csr_matrix(data)
                self.__init_from_csr(csr=csr, params_str=params_str, ref_dataset=ref_dataset)
            except BaseException as err:
                raise TypeError(f"Cannot initialize Dataset from {type(data).__name__}") from err
        if label is not None:
            self.set_label(label)
        if self.get_label() is None:
            raise ValueError("Label should not be None")
        if weight is not None:
            self.set_weight(weight)
        if group is not None:
            self.set_group(group)
        if position is not None:
            self.set_position(position)
        if isinstance(predictor, _InnerPredictor):
            if self._predictor is None and init_score is not None:
                _log_warning("The init_score will be overridden by the prediction of init_model.")
            self._set_init_score_by_predictor(predictor=predictor, data=data, used_indices=None)
        elif init_score is not None:
            self.set_init_score(init_score)
        elif predictor is not None:
            raise TypeError(f"Wrong predictor type {type(predictor).__name__}")
        # set feature names
        return self.set_feature_name(feature_name)

    @staticmethod
    def _yield_row_from_seqlist(seqs: List[Sequence], indices: Iterable[int]) -> Iterator[np.ndarray]:
        offset = 0
        seq_id = 0
        seq = seqs[seq_id]
        for row_id in indices:
            assert row_id >= offset, "sample indices are expected to be monotonic"
            while row_id >= offset + len(seq):
                offset += len(seq)
                seq_id += 1
                seq = seqs[seq_id]
            id_in_seq = row_id - offset
            row = seq[id_in_seq]
            yield row if row.flags["OWNDATA"] else row.copy()

    def __sample(self, *, seqs: List[Sequence], total_nrow: int) -> Tuple[List[np.ndarray], List[np.ndarray]]:
        """Sample data from seqs.

        Mimics behavior in c_api.cpp:LGBM_DatasetCreateFromMats()

        Returns
        -------
            sampled_rows, sampled_row_indices
        """
        indices = self._create_sample_indices(total_nrow=total_nrow)

        # Select sampled rows, transpose to column order.
        sampled = np.array(list(self._yield_row_from_seqlist(seqs, indices)))
        sampled = sampled.T

        filtered = []
        filtered_idx = []
        sampled_row_range = np.arange(len(indices), dtype=np.int32)
        for col in sampled:
            col_predicate = (np.abs(col) > ZERO_THRESHOLD) | np.isnan(col)
            filtered_col = col[col_predicate]
            filtered_row_idx = sampled_row_range[col_predicate]

            filtered.append(filtered_col)
            filtered_idx.append(filtered_row_idx)

        return filtered, filtered_idx

    def __init_from_seqs(
        self,
        *,
        seqs: List[Sequence],
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """
        Initialize data from list of Sequence objects.

        Sequence: Generic Data Access Object
            Supports random access and access by batch if properly defined by user

        Data scheme uniformity are trusted, not checked
        """
        total_nrow = sum(len(seq) for seq in seqs)

        # create validation dataset from ref_dataset
        if ref_dataset is not None:
            self._init_from_ref_dataset(total_nrow, ref_dataset)
        else:
            param_str = _param_dict_to_str(self.get_params())
            sample_cnt = _get_sample_count(total_nrow, param_str)

            sample_data, col_indices = self.__sample(seqs=seqs, total_nrow=total_nrow)
            self._init_from_sample(sample_data, col_indices, sample_cnt, total_nrow)

        for seq in seqs:
            nrow = len(seq)
            batch_size = getattr(seq, "batch_size", None) or Sequence.batch_size
            for start in range(0, nrow, batch_size):
                end = min(start + batch_size, nrow)
                self._push_rows(seq[start:end])
        return self

    def __init_from_np2d(
        self,
        *,
        mat: np.ndarray,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a 2-D numpy matrix."""
        if len(mat.shape) != 2:
            raise ValueError("Input numpy.ndarray must be 2 dimensional")

        self._handle = ctypes.c_void_p()
        data, layout = _np2d_to_np1d(mat)
        ptr_data, type_ptr_data, _ = _c_float_array(data)
        _safe_call(
            _LIB.LGBM_DatasetCreateFromMat(
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int32(mat.shape[0]),
                ctypes.c_int32(mat.shape[1]),
                ctypes.c_int(layout),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_list_np2d(
        self,
        *,
        mats: List[np.ndarray],
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a list of 2-D numpy matrices."""
        ncol = mats[0].shape[1]
        nrow = np.empty((len(mats),), np.int32)
        ptr_data: _ctypes_float_array
        if mats[0].dtype == np.float64:
            ptr_data = (ctypes.POINTER(ctypes.c_double) * len(mats))()
        else:
            ptr_data = (ctypes.POINTER(ctypes.c_float) * len(mats))()
        layouts = (ctypes.c_int * len(mats))()

        holders = []
        type_ptr_data = -1

        for i, mat in enumerate(mats):
            if len(mat.shape) != 2:
                raise ValueError("Input numpy.ndarray must be 2 dimensional")

            if mat.shape[1] != ncol:
                raise ValueError("Input arrays must have same number of columns")

            nrow[i] = mat.shape[0]

            mat, layout = _np2d_to_np1d(mat)

            chunk_ptr_data, chunk_type_ptr_data, holder = _c_float_array(mat)
            if type_ptr_data != -1 and chunk_type_ptr_data != type_ptr_data:
                raise ValueError("Input chunks must have same type")
            ptr_data[i] = chunk_ptr_data
            layouts[i] = layout
            type_ptr_data = chunk_type_ptr_data
            holders.append(holder)

        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateFromMats(
                ctypes.c_int32(len(mats)),
                ctypes.cast(ptr_data, ctypes.POINTER(ctypes.POINTER(ctypes.c_double))),
                ctypes.c_int(type_ptr_data),
                nrow.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ctypes.c_int32(ncol),
                layouts,
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_csr(
        self,
        *,
        csr: scipy.sparse.csr_matrix,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a CSR matrix."""
        if len(csr.indices) != len(csr.data):
            raise ValueError(f"Length mismatch: {len(csr.indices)} vs {len(csr.data)}")
        self._handle = ctypes.c_void_p()

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)

        assert csr.shape[1] <= _MAX_INT32
        csr_indices = csr.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_DatasetCreateFromCSR(
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_csc(
        self,
        *,
        csc: scipy.sparse.csc_matrix,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a CSC matrix."""
        if len(csc.indices) != len(csc.data):
            raise ValueError(f"Length mismatch: {len(csc.indices)} vs {len(csc.data)}")
        self._handle = ctypes.c_void_p()

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)

        assert csc.shape[0] <= _MAX_INT32
        csc_indices = csc.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_DatasetCreateFromCSC(
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_narwhals(
        self,
        *,
        data: nw.DataFrame,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a narwhals DataFrame."""
        # Export narwhals DataFrame to Arrow
        pycapsule = data.__arrow_c_stream__()

        # Create dataset
        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateFromArrowStream(
                _extract_arrow_stream_capsule_pointer(pycapsule),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    @staticmethod
    def _compare_params_for_warning(
        *,
        params: Dict[str, Any],
        other_params: Dict[str, Any],
        ignore_keys: Set[str],
    ) -> bool:
        """Compare two dictionaries with params ignoring some keys.

        It is only for the warning purpose.

        Parameters
        ----------
        params : dict
            One dictionary with parameters to compare.
        other_params : dict
            Another dictionary with parameters to compare.
        ignore_keys : set
            Keys that should be ignored during comparing two dictionaries.

        Returns
        -------
        compare_result : bool
          Returns whether two dictionaries with params are equal.
        """
        for k, v in other_params.items():
            if k not in ignore_keys:
                if k not in params or params[k] != v:
                    return False
        for k, v in params.items():
            if k not in ignore_keys:
                if k not in other_params or v != other_params[k]:
                    return False
        return True

    def construct(self) -> "Dataset":
        """Lazy init.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        if self._handle is None:
            if self.reference is not None:
                reference_params = self.reference.get_params()
                params = self.get_params()
                if params != reference_params:
                    if not self._compare_params_for_warning(
                        params=params,
                        other_params=reference_params,
                        ignore_keys=_ConfigAliases.get("categorical_feature"),
                    ):
                        _log_warning("Overriding the parameters from Reference Dataset.")
                    self._update_params(reference_params)
                if self.used_indices is None:
                    # create valid
                    self._lazy_init(
                        data=self.data,
                        label=self.label,
                        reference=self.reference,
                        weight=self.weight,
                        group=self.group,
                        position=self.position,
                        init_score=self.init_score,
                        predictor=self._predictor,
                        feature_name=self.feature_name,
                        categorical_feature="auto",
                        params=self.params,
                    )
                else:
                    # construct subset
                    used_indices = _list_to_1d_numpy(
                        data=self.used_indices,
                        dtype=np.int32,
                        name="used_indices",
                    )
                    assert used_indices.flags.c_contiguous
                    if self.reference.group is not None:
                        group_info = np.array(self.reference.group).astype(np.int32, copy=False)
                        _, self.group = np.unique(
                            np.repeat(range(len(group_info)), repeats=group_info)[self.used_indices], return_counts=True
                        )
                    self._handle = ctypes.c_void_p()
                    params_str = _param_dict_to_str(self.params)
                    _safe_call(
                        _LIB.LGBM_DatasetGetSubset(
                            self.reference.construct()._handle,
                            used_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                            ctypes.c_int32(used_indices.shape[0]),
                            _c_str(params_str),
                            ctypes.byref(self._handle),
                        )
                    )
                    if not self.free_raw_data:
                        self.get_data()
                    if self.group is not None:
                        self.set_group(self.group)
                    if self.position is not None:
                        self.set_position(self.position)
                    if self.get_label() is None:
                        raise ValueError("Label should not be None.")
                    if (
                        isinstance(self._predictor, _InnerPredictor)
                        and self._predictor is not self.reference._predictor
                    ):
                        self.get_data()
                        self._set_init_score_by_predictor(
                            predictor=self._predictor, data=self.data, used_indices=used_indices
                        )
            else:
                # create train
                self._lazy_init(
                    data=self.data,
                    label=self.label,
                    reference=None,
                    weight=self.weight,
                    group=self.group,
                    init_score=self.init_score,
                    predictor=self._predictor,
                    feature_name=self.feature_name,
                    categorical_feature=self.categorical_feature,
                    params=self.params,
                    position=self.position,
                )
            if self.free_raw_data:
                self.data = None
            self.feature_name = self.get_feature_name()
        return self

    def create_valid(
        self,
        data: _LGBM_TrainDataType,
        label: Optional[_LGBM_LabelType] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        params: Optional[Dict[str, Any]] = None,
        position: Optional[_LGBM_PositionType] = None,
    ) -> "Dataset":
        """Create validation data align with current Dataset.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source of Dataset.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM) or a LightGBM Dataset binary file.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Label of the data.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each instance. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        params : dict or None, optional (default=None)
            Other parameters for validation Dataset.
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.

        Returns
        -------
        valid : Dataset
            Validation Dataset with reference to self.
        """
        ret = Dataset(
            data,
            label=label,
            reference=self,
            weight=weight,
            group=group,
            position=position,
            init_score=init_score,
            params=params,
            free_raw_data=self.free_raw_data,
        )
        ret._predictor = self._predictor
        ret.pandas_categorical = self.pandas_categorical
        return ret

    def subset(
        self,
        used_indices: List[int],
        params: Optional[Dict[str, Any]] = None,
    ) -> "Dataset":
        """Get subset of current Dataset.

        Parameters
        ----------
        used_indices : list of int
            Indices used to create the subset.
        params : dict or None, optional (default=None)
            These parameters will be passed to Dataset constructor.

        Returns
        -------
        subset : Dataset
            Subset of the current Dataset.
        """
        if params is None:
            params = self.params
        ret = Dataset(
            None,
            reference=self,
            feature_name=self.feature_name,
            categorical_feature=self.categorical_feature,
            params=params,
            free_raw_data=self.free_raw_data,
        )
        ret._predictor = self._predictor
        ret.pandas_categorical = self.pandas_categorical
        ret.used_indices = sorted(used_indices)
        return ret

    def save_binary(self, filename: Union[str, Path]) -> "Dataset":
        """Save Dataset to a binary file.

        .. note::

            Please note that `init_score` is not saved in binary file.
            If you need it, please set it again after loading Dataset.

        Parameters
        ----------
        filename : str or pathlib.Path
            Name of the output file.

        Returns
        -------
        self : Dataset
            Returns self.
        """
        _safe_call(
            _LIB.LGBM_DatasetSaveBinary(
                self.construct()._handle,
                _c_str(str(filename)),
            )
        )
        return self

    def _update_params(self, params: Optional[Dict[str, Any]]) -> "Dataset":
        if not params:
            return self
        params = deepcopy(params)

        def update() -> None:
            if not self.params:
                self.params = params
            else:
                self._params_back_up = deepcopy(self.params)
                self.params.update(params)

        if self._handle is None:
            update()
        elif params is not None:
            ret = _LIB.LGBM_DatasetUpdateParamChecking(
                _c_str(_param_dict_to_str(self.params)),
                _c_str(_param_dict_to_str(params)),
            )
            if ret != 0:
                # could be updated if data is not freed
                if self.data is not None:
                    update()
                    self._free_handle()
                else:
                    raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))
        return self

    def _reverse_update_params(self) -> "Dataset":
        if self._handle is None:
            self.params = deepcopy(self._params_back_up)
            self._params_back_up = None
        return self

    def set_field(
        self,
        field_name: str,
        data: Optional[_LGBM_SetFieldType],
    ) -> "Dataset":
        """Set property into the Dataset.

        Parameters
        ----------
        field_name : str
            The field name of the information.
        data : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            The data to be set.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set property.
        """
        if self._handle is None:
            raise Exception(f"Cannot set {field_name} before construct dataset")
        if data is None:
            # set to None
            _safe_call(
                _LIB.LGBM_DatasetSetField(
                    self._handle,
                    _c_str(field_name),
                    None,
                    ctypes.c_int(0),
                    ctypes.c_int(_FIELD_TYPE_MAPPER[field_name]),
                )
            )
            return self

        # If the data is Arrow, we can just pass it to C
        if (nwd.is_into_dataframe(data) or nwd.is_into_series(data)) and not isinstance(
            data, (pd_DataFrame, pd_Series)
        ):
            pycapsule = nw.from_native(data, allow_series=True).__arrow_c_stream__()
            _safe_call(
                _LIB.LGBM_DatasetSetFieldFromArrowStream(
                    self._handle,
                    _c_str(field_name),
                    _extract_arrow_stream_capsule_pointer(pycapsule),
                )
            )
            self.version += 1
            return self

        dtype: "np.typing.DTypeLike"
        if field_name == "init_score":
            dtype = np.float64
            if _is_1d_collection(data):
                data = _list_to_1d_numpy(data=data, dtype=dtype, name=field_name)
            elif _is_2d_collection(data):
                data = _data_to_2d_numpy(data=data, dtype=dtype, name=field_name)
                data = data.ravel(order="F")
            else:
                raise TypeError(
                    "init_score must be list, numpy 1-D array or pandas Series.\n"
                    "In multiclass classification init_score can also be a list of lists, numpy 2-D array or pandas DataFrame."
                )
        else:
            if field_name in {"group", "position"}:
                dtype = np.int32
            else:
                dtype = np.float32
            data = _list_to_1d_numpy(data=data, dtype=dtype, name=field_name)

        ptr_data: Union[_ctypes_float_ptr, _ctypes_int_ptr]
        if data.dtype == np.float32 or data.dtype == np.float64:
            ptr_data, type_data, _ = _c_float_array(data)
        elif data.dtype == np.int32:
            ptr_data, type_data, _ = _c_int_array(data)
        else:
            raise TypeError(f"Expected np.float32/64 or np.int32, met type({data.dtype})")
        if type_data != _FIELD_TYPE_MAPPER[field_name]:
            raise TypeError("Input type error for set_field")
        _safe_call(
            _LIB.LGBM_DatasetSetField(
                self._handle,
                _c_str(field_name),
                ptr_data,
                ctypes.c_int(len(data)),
                ctypes.c_int(type_data),
            )
        )
        self.version += 1
        return self

    def get_field(self, field_name: str) -> Optional[np.ndarray]:
        """Get property from the Dataset.

        Can only be run on a constructed Dataset.

        Unlike ``get_group()``, ``get_init_score()``, ``get_label()``, ``get_position()``, and ``get_weight()``,
        this method ignores any raw data passed into ``lgb.Dataset()`` on the Python side, and will only read
        data from the constructed C++ ``Dataset`` object.

        Parameters
        ----------
        field_name : str
            The field name of the information.

        Returns
        -------
        info : numpy array or None
            A numpy array with information from the Dataset.
        """
        if self._handle is None:
            raise Exception(f"Cannot get {field_name} before construct Dataset")
        tmp_out_len = ctypes.c_int(0)
        out_type = ctypes.c_int(0)
        ret = ctypes.POINTER(ctypes.c_void_p)()
        _safe_call(
            _LIB.LGBM_DatasetGetField(
                self._handle,
                _c_str(field_name),
                ctypes.byref(tmp_out_len),
                ctypes.byref(ret),
                ctypes.byref(out_type),
            )
        )
        if out_type.value != _FIELD_TYPE_MAPPER[field_name]:
            raise TypeError("Return type error for get_field")
        if tmp_out_len.value == 0:
            return None
        if out_type.value == _C_API_DTYPE_INT32:
            arr = _cint32_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_int32)),
                length=tmp_out_len.value,
            )
        elif out_type.value == _C_API_DTYPE_FLOAT32:
            arr = _cfloat32_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_float)),
                length=tmp_out_len.value,
            )
        elif out_type.value == _C_API_DTYPE_FLOAT64:
            arr = _cfloat64_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_double)),
                length=tmp_out_len.value,
            )
        else:
            raise TypeError("Unknown type")
        if field_name == "init_score":
            num_data = self.num_data()
            num_classes = arr.size // num_data
            if num_classes > 1:
                arr = arr.reshape((num_data, num_classes), order="F")
        return arr

    def set_categorical_feature(
        self,
        categorical_feature: _LGBM_CategoricalFeatureConfiguration,
    ) -> "Dataset":
        """Set categorical features.

        Parameters
        ----------
        categorical_feature : list of str or int, or 'auto'
            Names or indices of categorical features.

        Returns
        -------
        self : Dataset
            Dataset with set categorical features.
        """
        if self.categorical_feature == categorical_feature:
            return self
        if self.data is not None:
            if self.categorical_feature is None:
                self.categorical_feature = categorical_feature
                return self._free_handle()
            elif categorical_feature == "auto":
                return self
            else:
                if self.categorical_feature != "auto":
                    _log_warning(
                        "categorical_feature in Dataset is overridden.\n"
                        f"New categorical_feature is {list(categorical_feature)}"
                    )
                self.categorical_feature = categorical_feature
                return self._free_handle()
        else:
            raise LightGBMError(
                "Cannot set categorical feature after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )

    def _set_predictor(
        self,
        predictor: Optional[_InnerPredictor],
    ) -> "Dataset":
        """Set predictor for continued training.

        It is not recommended for user to call this function.
        Please use init_model argument in engine.train() or engine.cv() instead.
        """
        if predictor is None and self._predictor is None:
            return self
        elif isinstance(predictor, _InnerPredictor) and isinstance(self._predictor, _InnerPredictor):
            if (predictor == self._predictor) and (
                predictor.current_iteration() == self._predictor.current_iteration()
            ):
                return self
        if self._handle is None:
            self._predictor = predictor
        elif self.data is not None:
            self._predictor = predictor
            self._set_init_score_by_predictor(
                predictor=self._predictor,
                data=self.data,
                used_indices=None,
            )
        elif self.used_indices is not None and self.reference is not None and self.reference.data is not None:
            self._predictor = predictor
            self._set_init_score_by_predictor(
                predictor=self._predictor,
                data=self.reference.data,
                used_indices=self.used_indices,
            )
        else:
            raise LightGBMError(
                "Cannot set predictor after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )
        return self

    def set_reference(self, reference: "Dataset") -> "Dataset":
        """Set reference Dataset.

        Parameters
        ----------
        reference : Dataset
            Reference that is used as a template to construct the current Dataset.

        Returns
        -------
        self : Dataset
            Dataset with set reference.
        """
        self.set_categorical_feature(reference.categorical_feature).set_feature_name(
            reference.feature_name
        )._set_predictor(reference._predictor)
        # we're done if self and reference share a common upstream reference
        if self.get_ref_chain().intersection(reference.get_ref_chain()):
            return self
        if self.data is not None:
            self.reference = reference
            return self._free_handle()
        else:
            raise LightGBMError(
                "Cannot set reference after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )

    def set_feature_name(self, feature_name: _LGBM_FeatureNameConfiguration) -> "Dataset":
        """Set feature name.

        Parameters
        ----------
        feature_name : list of str
            Feature names.

        Returns
        -------
        self : Dataset
            Dataset with set feature name.
        """
        if feature_name != "auto":
            self.feature_name = feature_name
            self._has_non_default_feature_names = True
        if self._handle is not None and feature_name is not None and feature_name != "auto":
            if len(feature_name) != self.num_feature():
                raise ValueError(
                    f"Length of feature_name({len(feature_name)}) and num_feature({self.num_feature()}) don't match"
                )
            c_feature_name = [_c_str(name) for name in feature_name]
            _safe_call(
                _LIB.LGBM_DatasetSetFeatureNames(
                    self._handle,
                    _c_array(ctypes.c_char_p, c_feature_name),
                    ctypes.c_int(len(feature_name)),
                )
            )
        return self

    def set_label(self, label: Optional[_LGBM_LabelType]) -> "Dataset":
        """Set label of Dataset.

        Parameters
        ----------
        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            The label information to be set into Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set label.
        """
        self.label = label
        if self._handle is not None:
            if isinstance(label, pd_DataFrame):
                if len(label.columns) > 1:
                    raise ValueError("DataFrame for label cannot have multiple columns")
                label_array = np.ravel(_pandas_to_numpy(label, target_dtype=np.float32))
            elif (nwd.is_into_dataframe(label) or nwd.is_into_series(label)) and not isinstance(label, pd_Series):
                label_array = label
            else:
                label_array = _list_to_1d_numpy(data=label, dtype=np.float32, name="label")
            self.set_field("label", label_array)
            self.label = self.get_field("label")  # original values can be modified at cpp side
        return self

    def set_weight(
        self,
        weight: Optional[_LGBM_WeightType],
    ) -> "Dataset":
        """Set weight of each instance.

        Parameters
        ----------
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Weight to be set for each data point. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set weight.
        """
        # Check if the weight contains values other than one
        if weight is not None:
            if nwd.is_into_series(weight):
                if (nw.from_native(weight, series_only=True) == 1).all():
                    weight = None
            elif np.all(weight == 1):
                weight = None
        self.weight = weight

        # Set field
        if self._handle is not None and weight is not None:
            if isinstance(weight, pd_Series) or not nwd.is_into_series(weight):
                weight = _list_to_1d_numpy(data=weight, dtype=np.float32, name="weight")
            self.set_field("weight", weight)
            self.weight = self.get_field("weight")  # original values can be modified at cpp side
        return self

    def set_init_score(
        self,
        init_score: Optional[_LGBM_InitScoreType],
    ) -> "Dataset":
        """Set init score of Booster to start from.

        Parameters
        ----------
        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            Init score for Booster.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set init score.
        """
        self.init_score = init_score
        if self._handle is not None and init_score is not None:
            self.set_field("init_score", init_score)
            self.init_score = self.get_field("init_score")  # original values can be modified at cpp side
        return self

    def set_group(
        self,
        group: Optional[_LGBM_GroupType],
    ) -> "Dataset":
        """Set group size of Dataset (used for ranking).

        Parameters
        ----------
        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set group.
        """
        self.group = group
        if self._handle is not None and group is not None:
            if isinstance(group, pd_Series) or not nwd.is_into_series(group):
                group = _list_to_1d_numpy(data=group, dtype=np.int32, name="group")
            self.set_field("group", group)
            # original values can be modified at cpp side
            constructed_group = self.get_field("group")
            if constructed_group is not None:
                self.group = np.diff(constructed_group)
        return self

    def set_position(
        self,
        position: Optional[_LGBM_PositionType],
    ) -> "Dataset":
        """Set position of Dataset (used for ranking).

        Parameters
        ----------
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.

        Returns
        -------
        self : Dataset
            Dataset with set position.
        """
        self.position = position
        if self._handle is not None and position is not None:
            if isinstance(position, pd_Series) or not nwd.is_into_series(position):
                position = _list_to_1d_numpy(data=position, dtype=np.int32, name="position")
            self.set_field("position", position)
            self.position = self.get_field("position")  # original values can be modified at cpp side
        return self

    def get_feature_name(self) -> List[str]:
        """Get the names of columns (features) in the Dataset.

        Returns
        -------
        feature_names : list of str
            The names of columns (features) in the Dataset.
        """
        if self._handle is None:
            raise LightGBMError("Cannot get feature_name before construct dataset")
        num_feature = self.num_feature()
        tmp_out_len = ctypes.c_int(0)
        reserved_string_buffer_size = 255
        required_string_buffer_size = ctypes.c_size_t(0)
        string_buffers = [ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(num_feature)]
        ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
        _safe_call(
            _LIB.LGBM_DatasetGetFeatureNames(
                self._handle,
                ctypes.c_int(num_feature),
                ctypes.byref(tmp_out_len),
                ctypes.c_size_t(reserved_string_buffer_size),
                ctypes.byref(required_string_buffer_size),
                ptr_string_buffers,
            )
        )
        if num_feature != tmp_out_len.value:
            raise ValueError("Length of feature names doesn't equal with num_feature")
        actual_string_buffer_size = required_string_buffer_size.value
        # if buffer length is not long enough, reallocate buffers
        if reserved_string_buffer_size < actual_string_buffer_size:
            string_buffers = [ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(num_feature)]
            ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
            _safe_call(
                _LIB.LGBM_DatasetGetFeatureNames(
                    self._handle,
                    ctypes.c_int(num_feature),
                    ctypes.byref(tmp_out_len),
                    ctypes.c_size_t(actual_string_buffer_size),
                    ctypes.byref(required_string_buffer_size),
                    ptr_string_buffers,
                )
            )
        return [string_buffers[i].value.decode("utf-8") for i in range(num_feature)]

    def get_label(self) -> Optional[_LGBM_LabelType]:
        """Get the label of the Dataset.

        Returns
        -------
        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            The label information from the Dataset.
            For a constructed ``Dataset``, this will only return a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.label is None:
            self.label = self.get_field("label")
        return self.label

    def get_weight(self) -> Optional[_LGBM_WeightType]:
        """Get the weight of the Dataset.

        Returns
        -------
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Weight for each data point from the Dataset. Weights should be non-negative.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.weight is None:
            self.weight = self.get_field("weight")
        return self.weight

    def get_init_score(self) -> Optional[_LGBM_InitScoreType]:
        """Get the initial score of the Dataset.

        Returns
        -------
        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            Init score of Booster.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.init_score is None:
            self.init_score = self.get_field("init_score")
        return self.init_score

    def get_data(self) -> Optional[_LGBM_TrainDataType]:
        """Get the raw data of the Dataset.

        Returns
        -------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table, polars DataFrame, or None
            Raw data used in the Dataset construction.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self._handle is None:
            raise Exception("Cannot get data before construct Dataset")
        if self._need_slice and self.used_indices is not None and self.reference is not None:
            self.data = self.reference.data
            if self.data is not None:
                if isinstance(self.data, (np.ndarray, scipy.sparse.spmatrix)):
                    self.data = self.data[self.used_indices, :]
                elif isinstance(self.data, pd_DataFrame):
                    self.data = self.data.iloc[self.used_indices].copy()
                elif isinstance(self.data, Sequence):
                    self.data = self.data[self.used_indices]
                elif nwd.is_into_dataframe(self.data):
                    indices = np.array(self.used_indices)
                    self.data = nw.from_native(self.data)[indices].to_native()
                elif _is_list_of_sequences(self.data) and len(self.data) > 0:
                    self.data = np.array(list(self._yield_row_from_seqlist(self.data, self.used_indices)))
                else:
                    _log_warning(
                        f"Cannot subset {type(self.data).__name__} type of raw data.\nReturning original raw data"
                    )
            self._need_slice = False
        if self.data is None:
            raise LightGBMError(
                "Cannot call `get_data` after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )
        return self.data

    def get_group(self) -> Optional[_LGBM_GroupType]:
        """Get the group of the Dataset.

        Returns
        -------
        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.group is None:
            self.group = self.get_field("group")
            if self.group is not None:
                # group data from LightGBM is boundaries data, need to convert to group size
                self.group = np.diff(self.group)
        return self.group

    def get_position(self) -> Optional[_LGBM_PositionType]:
        """Get the position of the Dataset.

        Returns
        -------
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Position of items used in unbiased learning-to-rank task.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.
        """
        if self.position is None:
            self.position = self.get_field("position")
        return self.position

    def num_data(self) -> int:
        """Get the number of rows in the Dataset.

        Returns
        -------
        number_of_rows : int
            The number of rows in the Dataset.
        """
        if self._handle is not None:
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetNumData(
                    self._handle,
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get num_data before construct dataset")

    def num_feature(self) -> int:
        """Get the number of columns (features) in the Dataset.

        Returns
        -------
        number_of_columns : int
            The number of columns (features) in the Dataset.
        """
        if self._handle is not None:
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetNumFeature(
                    self._handle,
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get num_feature before construct dataset")

    def feature_num_bin(self, feature: Union[int, str]) -> int:
        """Get the number of bins for a feature.

        .. versionadded:: 4.0.0

        Parameters
        ----------
        feature : int or str
            Index or name of the feature.

        Returns
        -------
        number_of_bins : int
            The number of constructed bins for the feature in the Dataset.
        """
        if self._handle is not None:
            if isinstance(feature, str):
                feature_index = self.feature_name.index(feature)
            else:
                feature_index = feature
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetFeatureNumBin(
                    self._handle,
                    ctypes.c_int(feature_index),
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get feature_num_bin before construct dataset")

    def get_ref_chain(self, ref_limit: int = 100) -> Set["Dataset"]:
        """Get a chain of Dataset objects.

        Starts with r, then goes to r.reference (if exists),
        then to r.reference.reference, etc.
        until we hit ``ref_limit`` or a reference loop.

        Parameters
        ----------
        ref_limit : int, optional (default=100)
            The limit number of references.

        Returns
        -------
        ref_chain : set of Dataset
            Chain of references of the Datasets.
        """
        head = self
        ref_chain: Set[Dataset] = set()
        while len(ref_chain) < ref_limit:
            if isinstance(head, Dataset):
                ref_chain.add(head)
                if (head.reference is not None) and (head.reference not in ref_chain):
                    head = head.reference
                else:
                    break
            else:
                break
        return ref_chain

    def add_features_from(self, other: "Dataset") -> "Dataset":
        """Add features from other Dataset to the current Dataset.

        Both Datasets must be constructed before calling this method.

        Parameters
        ----------
        other : Dataset
            The Dataset to take features from.

        Returns
        -------
        self : Dataset
            Dataset with the new features added.
        """
        if self._handle is None or other._handle is None:
            raise ValueError("Both source and target Datasets must be constructed before adding features")
        _safe_call(
            _LIB.LGBM_DatasetAddFeaturesFrom(
                self._handle,
                other._handle,
            )
        )
        was_none = self.data is None
        old_self_data_type = type(self.data).__name__
        if other.data is None:
            self.data = None
        elif self.data is not None:
            if isinstance(self.data, np.ndarray):
                if isinstance(other.data, np.ndarray):
                    self.data = np.hstack((self.data, other.data))
                elif isinstance(other.data, scipy.sparse.spmatrix):
                    self.data = np.hstack((self.data, other.data.toarray()))
                elif isinstance(other.data, pd_DataFrame):
                    self.data = np.hstack((self.data, other.data.values))
                else:
                    self.data = None
            elif isinstance(self.data, scipy.sparse.spmatrix):
                sparse_format = self.data.getformat()
                if isinstance(other.data, (np.ndarray, scipy.sparse.spmatrix)):
                    self.data = scipy.sparse.hstack((self.data, other.data), format=sparse_format)
                elif isinstance(other.data, pd_DataFrame):
                    self.data = scipy.sparse.hstack((self.data, other.data.values), format=sparse_format)
                else:
                    self.data = None
            elif isinstance(self.data, pd_DataFrame):
                if not PANDAS_INSTALLED:
                    raise LightGBMError(
                        "Cannot add features to DataFrame type of raw data "
                        "without pandas installed. "
                        "Install pandas and restart your session."
                    )
                if isinstance(other.data, np.ndarray):
                    self.data = concat((self.data, pd_DataFrame(other.data)), axis=1, ignore_index=True)
                elif isinstance(other.data, scipy.sparse.spmatrix):
                    self.data = concat((self.data, pd_DataFrame(other.data.toarray())), axis=1, ignore_index=True)
                elif isinstance(other.data, pd_DataFrame):
                    self.data = concat((self.data, other.data), axis=1, ignore_index=True)
                else:
                    self.data = None
            else:
                self.data = None
        if self.data is None:
            err_msg = (
                f"Cannot add features from {type(other.data).__name__} type of raw data to "
                f"{old_self_data_type} type of raw data.\n"
            )
            err_msg += (
                "Set free_raw_data=False when construct Dataset to avoid this" if was_none else "Freeing raw data"
            )
            _log_warning(err_msg)
        self.feature_name = self.get_feature_name()
        _log_warning(
            "Resetting categorical features.\n"
            "You can set new categorical features via ``set_categorical_feature`` method"
        )
        self.categorical_feature = "auto"
        self.pandas_categorical = None
        return self

    def _dump_text(self, filename: Union[str, Path]) -> "Dataset":
        """Save Dataset to a text file.

        This format cannot be loaded back in by LightGBM, but is useful for debugging purposes.

        Parameters
        ----------
        filename : str or pathlib.Path
            Name of the output file.

        Returns
        -------
        self : Dataset
            Returns self.
        """
        _safe_call(
            _LIB.LGBM_DatasetDumpText(
                self.construct()._handle,
                _c_str(str(filename)),
            )
        )
        return self


_LGBM_CustomObjectiveFunction = Callable[
    [np.ndarray, Dataset],
    Tuple[np.ndarray, np.ndarray],
]
_LGBM_CustomEvalFunction = Union[
    Callable[
        [np.ndarray, Dataset],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [np.ndarray, Dataset],
        List[_LGBM_EvalFunctionResultType],
    ],
]


class EvalResult(NamedTuple):
    """
    Result from computing an evaluation metric on a dataset.

    In ``lightgbm<4.7.0``, evaluation results were stored in tuples like this:

      * train(): ``(dataset_name, metric_name, metric_value, maximize)``
      * cv(): ``(dataset_name, metric_name, mean(metric_value), maximize, std_dev(metric_value))``

    Parameters
    ----------
    dataset_name : str
        Unique identifier for the dataset this result was computed on.
    metric_name : str
        Unique identifier for the metric (e.g. "rmse").
    metric_value : float
        Value of the evaluation metric.
    maximize : bool
        Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
    metric_std_dev : float or None
        If not ``None``, the standard deviation of metric values computed over a range of results.
        For example, used when aggregating over cross-validation folds in ``cv()``.
    """

    dataset_name: str
    metric_name: str
    metric_value: float
    maximize: bool
    metric_std_dev: Optional[float] = None

    def __len__(self) -> int:
        if not self.is_cv_result():
            return 4
        else:
            return 5

    def __iter__(self) -> Any:
        i = 0
        while i < len(self):
            yield getattr(self, self._fields[i])
            i += 1

    def is_cv_result(self) -> bool:
        """
        Whether the result was created by ``cv()``.

        If ``True``:

          * ``metric_value`` = mean of ``metric_name`` over CV folds
          * ``metric_std_dev`` = standard deviation of ``metric_name`` over CV folds
        """
        return self.metric_std_dev is not None


class Booster:
    """Booster in LightGBM."""

    def __init__(
        self,
        params: Optional[Dict[str, Any]] = None,
        train_set: Optional[Dataset] = None,
        model_file: Optional[Union[str, Path]] = None,
        model_str: Optional[str] = None,
    ):
        """Initialize the Booster.

        Parameters
        ----------
        params : dict or None, optional (default=None)
            Parameters for Booster.
        train_set : Dataset or None, optional (default=None)
            Training dataset.
        model_file : str, pathlib.Path or None, optional (default=None)
            Path to the model file.
        model_str : str or None, optional (default=None)
            Model will be loaded from this string.
        """
        self._handle = ctypes.c_void_p()
        self._network = False
        self.__need_reload_eval_info = True
        self._train_data_name = "training"
        self.__set_objective_to_none = False
        self.best_iteration = -1
        self.best_score: _LGBM_BoosterBestScoreType = {}
        params = {} if params is None else deepcopy(params)
        if train_set is not None:
            # Training task
            if not isinstance(train_set, Dataset):
                raise TypeError(f"Training data should be Dataset instance, met {type(train_set).__name__}")
            params = _choose_param_value(
                main_param_name="machines",
                params=params,
                default_value=None,
            )
            # if "machines" is given, assume user wants to do distributed learning, and set up network
            if params["machines"] is None:
                params.pop("machines", None)
            else:
                machines = params["machines"]
                if isinstance(machines, str):
                    num_machines_from_machine_list = len(machines.split(","))
                elif isinstance(machines, (list, set)):
                    num_machines_from_machine_list = len(machines)
                    machines = ",".join(machines)
                else:
                    raise ValueError("Invalid machines in params.")

                params = _choose_param_value(
                    main_param_name="num_machines",
                    params=params,
                    default_value=num_machines_from_machine_list,
                )
                params = _choose_param_value(
                    main_param_name="local_listen_port",
                    params=params,
                    default_value=12400,
                )
                self.set_network(
                    machines=machines,
                    local_listen_port=params["local_listen_port"],
                    listen_time_out=params.get("time_out", 120),
                    num_machines=params["num_machines"],
                )
            # construct booster object
            train_set.construct()
            # copy the parameters from train_set
            params.update(train_set.get_params())
            params_str = _param_dict_to_str(params)
            _safe_call(
                _LIB.LGBM_BoosterCreate(
                    train_set._handle,
                    _c_str(params_str),
                    ctypes.byref(self._handle),
                )
            )
            # save reference to data
            self.train_set = train_set
            self.valid_sets: List[Dataset] = []
            self.name_valid_sets: List[str] = []
            self.__num_dataset = 1
            self.__init_predictor = train_set._predictor
            if self.__init_predictor is not None:
                _safe_call(
                    _LIB.LGBM_BoosterMerge(
                        self._handle,
                        self.__init_predictor._handle,
                    )
                )
            out_num_class = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetNumClasses(
                    self._handle,
                    ctypes.byref(out_num_class),
                )
            )
            self.__num_class = out_num_class.value
            # buffer for inner predict
            self.__inner_predict_buffer: List[Optional[np.ndarray]] = [None]
            self.__is_predicted_cur_iter = [False]
            self.__get_eval_info()
            self.pandas_categorical = train_set.pandas_categorical
            self.train_set_version = train_set.version
        elif model_file is not None:
            # Prediction task
            out_num_iterations = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterCreateFromModelfile(
                    _c_str(str(model_file)),
                    ctypes.byref(out_num_iterations),
                    ctypes.byref(self._handle),
                )
            )
            out_num_class = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetNumClasses(
                    self._handle,
                    ctypes.byref(out_num_class),
                )
            )
            self.__num_class = out_num_class.value
            self.pandas_categorical = _load_pandas_categorical(file_name=model_file)
            if params:
                _log_warning("Ignoring params argument, using parameters from model file.")
            params = self._get_loaded_param()
        elif model_str is not None:
            self.model_from_string(model_str)
            if params:
                _log_warning("Ignoring params argument, using parameters from model string.")
            params = self._get_loaded_param()
        else:
            raise TypeError(
                "Need at least one training dataset or model file or model string to create Booster instance"
            )
        self.params = params

    def __del__(self) -> None:
        try:
            if self._network:
                self.free_network()
        except AttributeError:
            pass
        try:
            if self._handle is not None:
                _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        except AttributeError:
            pass

    def __copy__(self) -> "Booster":
        return self.__deepcopy__(None)

    def __deepcopy__(self, *args: Any, **kwargs: Any) -> "Booster":
        model_str = self.model_to_string(num_iteration=-1)
        return Booster(model_str=model_str)

    def __getstate__(self) -> Dict[str, Any]:
        this = self.__dict__.copy()
        handle = this["_handle"]
        this.pop("train_set", None)
        this.pop("valid_sets", None)
        if handle is not None:
            this["_handle"] = self.model_to_string(num_iteration=-1)
        return this

    def __setstate__(self, state: Dict[str, Any]) -> None:
        model_str = state.get("_handle", state.get("handle", None))
        if model_str is not None:
            handle = ctypes.c_void_p()
            out_num_iterations = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterLoadModelFromString(
                    _c_str(model_str),
                    ctypes.byref(out_num_iterations),
                    ctypes.byref(handle),
                )
            )
            state["_handle"] = handle
        self.__dict__.update(state)

    def _get_loaded_param(self) -> Dict[str, Any]:
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterGetLoadedParam(
                self._handle,
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterGetLoadedParam(
                    self._handle,
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        return json.loads(string_buffer.value.decode("utf-8"))

    def free_dataset(self) -> "Booster":
        """Free Booster's Datasets.

        Returns
        -------
        self : Booster
            Booster without Datasets.
        """
        self.__dict__.pop("train_set", None)
        self.__dict__.pop("valid_sets", None)
        self.__num_dataset = 0
        return self

    def _free_buffer(self) -> "Booster":
        self.__inner_predict_buffer = []
        self.__is_predicted_cur_iter = []
        return self

    def set_network(
        self,
        machines: Union[List[str], Set[str], str],
        local_listen_port: int = 12400,
        listen_time_out: int = 120,
        num_machines: int = 1,
    ) -> "Booster":
        """Set the network configuration.

        Parameters
        ----------
        machines : list, set or str
            Names of machines.
        local_listen_port : int, optional (default=12400)
            TCP listen port for local machines.
        listen_time_out : int, optional (default=120)
            Socket time-out in minutes.
        num_machines : int, optional (default=1)
            The number of machines for distributed learning application.

        Returns
        -------
        self : Booster
            Booster with set network.
        """
        if isinstance(machines, (list, set)):
            machines = ",".join(machines)
        _safe_call(
            _LIB.LGBM_NetworkInit(
                _c_str(machines),
                ctypes.c_int(local_listen_port),
                ctypes.c_int(listen_time_out),
                ctypes.c_int(num_machines),
            )
        )
        self._network = True
        return self

    def free_network(self) -> "Booster":
        """Free Booster's network.

        Returns
        -------
        self : Booster
            Booster with freed network.
        """
        _safe_call(_LIB.LGBM_NetworkFree())
        self._network = False
        return self

    def trees_to_dataframe(self) -> pd_DataFrame:
        """Parse the fitted model and return in an easy-to-read pandas DataFrame.

        The returned DataFrame has the following columns.

            - ``tree_index`` : int64, which tree a node belongs to. 0-based, so a value of ``6``, for example, means "this node is in the 7th tree".
            - ``node_depth`` : int64, how far a node is from the root of the tree. The root node has a value of ``1``, its direct children are ``2``, etc.
            - ``node_index`` : str, unique identifier for a node.
            - ``left_child`` : str, ``node_index`` of the child node to the left of a split. ``None`` for leaf nodes.
            - ``right_child`` : str, ``node_index`` of the child node to the right of a split. ``None`` for leaf nodes.
            - ``parent_index`` : str, ``node_index`` of this node's parent. ``None`` for the root node.
            - ``split_feature`` : str, name of the feature used for splitting. ``None`` for leaf nodes.
            - ``split_gain`` : float64, gain from adding this split to the tree. ``NaN`` for leaf nodes.
            - ``threshold`` : float64, value of the feature used to decide which side of the split a record will go down. ``NaN`` for leaf nodes.
            - ``decision_type`` : str, logical operator describing how to compare a value to ``threshold``.
              For example, ``split_feature = "Column_10", threshold = 15, decision_type = "<="`` means that
              records where ``Column_10 <= 15`` follow the left side of the split, otherwise follows the right side of the split. ``None`` for leaf nodes.
            - ``missing_direction`` : str, split direction that missing values should go to. ``None`` for leaf nodes.
            - ``missing_type`` : str, describes what types of values are treated as missing.
            - ``value`` : float64, predicted value for this leaf node, multiplied by the learning rate.
            - ``weight`` : float64 or int64, sum of Hessian (second-order derivative of objective), summed over observations that fall in this node.
            - ``count`` : int64, number of records in the training data that fall into this node.

        Returns
        -------
        result : pandas DataFrame
            Returns a pandas DataFrame of the parsed model.
        """
        if not PANDAS_INSTALLED:
            raise LightGBMError(
                "This method cannot be run without pandas installed. "
                "You must install pandas and restart your session to use this method."
            )

        if self.num_trees() == 0:
            raise LightGBMError("There are no trees in this Booster and thus nothing to parse")

        def _is_split_node(tree: Dict[str, Any]) -> bool:
            return "split_index" in tree.keys()

        def create_node_record(
            tree: Dict[str, Any],
            node_depth: int = 1,
            tree_index: Optional[int] = None,
            feature_names: Optional[List[str]] = None,
            parent_node: Optional[str] = None,
        ) -> Dict[str, Any]:
            def _get_node_index(
                tree: Dict[str, Any],
                tree_index: Optional[int],
            ) -> str:
                tree_num = f"{tree_index}-" if tree_index is not None else ""
                is_split = _is_split_node(tree)
                node_type = "S" if is_split else "L"
                # if a single node tree it won't have `leaf_index` so return 0
                node_num = tree.get("split_index" if is_split else "leaf_index", 0)
                return f"{tree_num}{node_type}{node_num}"

            def _get_split_feature(
                *,
                tree: Dict[str, Any],
                feature_names: Optional[List[str]],
            ) -> Optional[str]:
                if _is_split_node(tree):
                    if feature_names is not None:
                        feature_name = feature_names[tree["split_feature"]]
                    else:
                        feature_name = tree["split_feature"]
                else:
                    feature_name = None
                return feature_name

            def _is_single_node_tree(tree: Dict[str, Any]) -> bool:
                return set(tree.keys()) == {"leaf_value", "leaf_count"}

            # Create the node record, and populate universal data members
            node: Dict[str, Union[int, str, None]] = OrderedDict()
            node["tree_index"] = tree_index
            node["node_depth"] = node_depth
            node["node_index"] = _get_node_index(tree, tree_index)
            node["left_child"] = None
            node["right_child"] = None
            node["parent_index"] = parent_node
            node["split_feature"] = _get_split_feature(tree=tree, feature_names=feature_names)
            node["split_gain"] = None
            node["threshold"] = None
            node["decision_type"] = None
            node["missing_direction"] = None
            node["missing_type"] = None
            node["value"] = None
            node["weight"] = None
            node["count"] = None

            # Update values to reflect node type (leaf or split)
            if _is_split_node(tree):
                node["left_child"] = _get_node_index(tree["left_child"], tree_index)
                node["right_child"] = _get_node_index(tree["right_child"], tree_index)
                node["split_gain"] = tree["split_gain"]
                node["threshold"] = tree["threshold"]
                node["decision_type"] = tree["decision_type"]
                node["missing_direction"] = "left" if tree["default_left"] else "right"
                node["missing_type"] = tree["missing_type"]
                node["value"] = tree["internal_value"]
                node["weight"] = tree["internal_weight"]
                node["count"] = tree["internal_count"]
            else:
                node["value"] = tree["leaf_value"]
                if not _is_single_node_tree(tree):
                    node["weight"] = tree["leaf_weight"]
                    node["count"] = tree["leaf_count"]

            return node

        def tree_dict_to_node_list(
            tree: Dict[str, Any],
            node_depth: int = 1,
            tree_index: Optional[int] = None,
            feature_names: Optional[List[str]] = None,
            parent_node: Optional[str] = None,
        ) -> List[Dict[str, Any]]:
            node = create_node_record(
                tree=tree,
                node_depth=node_depth,
                tree_index=tree_index,
                feature_names=feature_names,
                parent_node=parent_node,
            )

            res = [node]

            if _is_split_node(tree):
                # traverse the next level of the tree
                children = ["left_child", "right_child"]
                for child in children:
                    subtree_list = tree_dict_to_node_list(
                        tree=tree[child],
                        node_depth=node_depth + 1,
                        tree_index=tree_index,
                        feature_names=feature_names,
                        parent_node=node["node_index"],
                    )
                    # In tree format, "subtree_list" is a list of node records (dicts),
                    # and we add node to the list.
                    res.extend(subtree_list)
            return res

        model_dict = self.dump_model()
        feature_names = model_dict["feature_names"]
        model_list = []
        for tree in model_dict["tree_info"]:
            model_list.extend(
                tree_dict_to_node_list(
                    tree=tree["tree_structure"], tree_index=tree["tree_index"], feature_names=feature_names
                )
            )

        return pd_DataFrame(model_list, columns=model_list[0].keys())

    def set_train_data_name(self, name: str) -> "Booster":
        """Set the name to the training Dataset.

        Parameters
        ----------
        name : str
            Name for the training Dataset.

        Returns
        -------
        self : Booster
            Booster with set training Dataset name.
        """
        self._train_data_name = name
        return self

    def add_valid(self, data: Dataset, name: str) -> "Booster":
        """Add validation data.

        Parameters
        ----------
        data : Dataset
            Validation data.
        name : str
            Name of validation data.

        Returns
        -------
        self : Booster
            Booster with set validation data.
        """
        if not isinstance(data, Dataset):
            raise TypeError(f"Validation data should be Dataset instance, met {type(data).__name__}")
        if data._predictor is not self.__init_predictor:
            raise LightGBMError("Add validation data failed, you should use same predictor for these data")
        _safe_call(
            _LIB.LGBM_BoosterAddValidData(
                self._handle,
                data.construct()._handle,
            )
        )
        self.valid_sets.append(data)
        self.name_valid_sets.append(name)
        self.__num_dataset += 1
        self.__inner_predict_buffer.append(None)
        self.__is_predicted_cur_iter.append(False)
        return self

    def reset_parameter(self, params: Dict[str, Any]) -> "Booster":
        """Reset parameters of Booster.

        Parameters
        ----------
        params : dict
            New parameters for Booster.

        Returns
        -------
        self : Booster
            Booster with new parameters.
        """
        params_str = _param_dict_to_str(params)
        if params_str:
            _safe_call(
                _LIB.LGBM_BoosterResetParameter(
                    self._handle,
                    _c_str(params_str),
                )
            )
        self.params.update(params)
        return self

    def update(
        self,
        train_set: Optional[Dataset] = None,
        fobj: Optional[_LGBM_CustomObjectiveFunction] = None,
    ) -> bool:
        """Update Booster for one iteration.

        Parameters
        ----------
        train_set : Dataset or None, optional (default=None)
            Training data.
            If None, last training data is used.
        fobj : callable or None, optional (default=None)
            Customized objective function.
            Should accept two parameters: preds, train_data,
            and return (grad, hess).

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    Predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task.
                train_data : Dataset
                    The training dataset.
                grad : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The value of the first order derivative (gradient) of the loss
                    with respect to the elements of preds for each sample point.
                hess : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The value of the second order derivative (Hessian) of the loss
                    with respect to the elements of preds for each sample point.

            For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.

        Returns
        -------
        produced_empty_tree : bool
            ``True`` if the tree(s) produced by this iteration did not have any splits.
            This usually means that training is "finished" (calling ``update()`` again
            will not change the model's predictions). However, that is not always the
            case. For example, if you have added any randomness (like column sampling by
            setting ``feature_fraction_bynode < 1.0``), it is possible that another call
            to ``update()`` would produce a non-empty tree.
        """
        # need reset training data
        if train_set is None and self.train_set_version != self.train_set.version:
            train_set = self.train_set
            is_the_same_train_set = False
        else:
            is_the_same_train_set = train_set is self.train_set and self.train_set_version == train_set.version
        if train_set is not None and not is_the_same_train_set:
            if not isinstance(train_set, Dataset):
                raise TypeError(f"Training data should be Dataset instance, met {type(train_set).__name__}")
            if train_set._predictor is not self.__init_predictor:
                raise LightGBMError("Replace training data failed, you should use same predictor for these data")
            # Reject unsupported adaptive resets before replacing Python's Dataset.
            _safe_call(_LIB.LGBM_BoosterCheckAdaptiveTrainingDataReset(self._handle))
            self.train_set = train_set
            _safe_call(
                _LIB.LGBM_BoosterResetTrainingData(
                    self._handle,
                    self.train_set.construct()._handle,
                )
            )
            self.__inner_predict_buffer[0] = None
            self.train_set_version = self.train_set.version
        produced_empty_tree = ctypes.c_int(0)
        if fobj is None:
            if self.__set_objective_to_none:
                raise LightGBMError("Cannot update due to null objective function.")
            _safe_call(
                _LIB.LGBM_BoosterUpdateOneIter(
                    self._handle,
                    ctypes.byref(produced_empty_tree),
                )
            )
            self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
            return produced_empty_tree.value == 1
        else:
            if not self.__set_objective_to_none:
                self.reset_parameter({"objective": "none"}).__set_objective_to_none = True
            grad, hess = fobj(self.__inner_predict(data_idx=0), self.train_set)
            return self.__boost(grad=grad, hess=hess)

    def __boost(
        self,
        *,
        grad: np.ndarray,
        hess: np.ndarray,
    ) -> bool:
        """Boost Booster for one iteration with customized gradient statistics.

        .. note::

            Score is returned before any transformation,
            e.g. it is raw margin instead of probability of positive class for binary task.
            For multi-class task, score are numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.

        Parameters
        ----------
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of score for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of score for each sample point.

        Returns
        -------
        produced_empty_tree : bool
            ``True`` if the tree(s) produced by this iteration did not have any splits.
            This usually means that training is "finished" (calling ``__boost()`` again
            will not change the model's predictions). However, that is not always the
            case. For example, if you have added any randomness (like column sampling by
            setting ``feature_fraction_bynode < 1.0``), it is possible that another call
            to ``__boost()`` would produce a non-empty tree.
        """
        if self.__num_class > 1:
            grad = grad.ravel(order="F")
            hess = hess.ravel(order="F")
        grad = _list_to_1d_numpy(data=grad, dtype=np.float32, name="gradient")
        hess = _list_to_1d_numpy(data=hess, dtype=np.float32, name="hessian")
        assert grad.flags.c_contiguous
        assert hess.flags.c_contiguous
        if len(grad) != len(hess):
            raise ValueError(f"Lengths of gradient ({len(grad)}) and Hessian ({len(hess)}) don't match")
        num_train_data = self.train_set.num_data()
        if len(grad) != num_train_data * self.__num_class:
            raise ValueError(
                f"Lengths of gradient ({len(grad)}) and Hessian ({len(hess)}) "
                f"don't match training data length ({num_train_data}) * "
                f"number of models per one iteration ({self.__num_class})"
            )
        produced_empty_tree = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterUpdateOneIterCustom(
                self._handle,
                grad.ctypes.data_as(ctypes.POINTER(ctypes.c_float)),
                hess.ctypes.data_as(ctypes.POINTER(ctypes.c_float)),
                ctypes.byref(produced_empty_tree),
            )
        )
        self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
        return produced_empty_tree.value == 1

    def rollback_one_iter(self) -> "Booster":
        """Rollback one iteration.

        Returns
        -------
        self : Booster
            Booster with rolled back one iteration.
        """
        _safe_call(_LIB.LGBM_BoosterRollbackOneIter(self._handle))
        self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
        return self

    def current_iteration(self) -> int:
        """Get the index of the current iteration.

        Returns
        -------
        cur_iter : int
            The index of the current iteration.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                self._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return out_cur_iter.value

    def adaptive_feature_selected_count_history(self) -> List[int]:
        """Get selected-unit counts from the active adaptive training session.

        The returned entry at index ``t - 1`` is the number of selectable
        units committed for boosting iteration ``t``. The history is not
        serialized with prediction models, and non-adaptive boosters return
        an empty list.

        Returns
        -------
        history : list of int
            One selected-unit count per committed boosting iteration.
        """
        out_len = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
                self._handle,
                ctypes.c_int(0),
                ctypes.byref(out_len),
                None,
            )
        )
        if out_len.value == 0:
            return []
        values = (ctypes.c_int * out_len.value)()
        returned_len = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
                self._handle,
                ctypes.c_int(out_len.value),
                ctypes.byref(returned_len),
                values,
            )
        )
        if returned_len.value != out_len.value:
            raise LightGBMError("adaptive feature count history changed during retrieval")
        return [int(values[index]) for index in range(out_len.value)]

    def num_model_per_iteration(self) -> int:
        """Get number of models per iteration.

        Returns
        -------
        model_per_iter : int
            The number of models per iteration.
        """
        model_per_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterNumModelPerIteration(
                self._handle,
                ctypes.byref(model_per_iter),
            )
        )
        return model_per_iter.value

    def num_trees(self) -> int:
        """Get number of weak sub-models.

        Returns
        -------
        num_trees : int
            The number of weak sub-models.
        """
        num_trees = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterNumberOfTotalModel(
                self._handle,
                ctypes.byref(num_trees),
            )
        )
        return num_trees.value

    def upper_bound(self) -> float:
        """Get upper bound value of a model.

        Returns
        -------
        upper_bound : float
            Upper bound value of the model.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetUpperBoundValue(
                self._handle,
                ctypes.byref(ret),
            )
        )
        return ret.value

    def lower_bound(self) -> float:
        """Get lower bound value of a model.

        Returns
        -------
        lower_bound : float
            Lower bound value of the model.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLowerBoundValue(
                self._handle,
                ctypes.byref(ret),
            )
        )
        return ret.value

    def eval(
        self,
        data: Dataset,
        name: str,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for data.

        Parameters
        ----------
        data : Dataset
            Data for the evaluating.
        name : str
            Name of the data.
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    A ``Dataset`` to evaluate.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list[EvalResult]
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        if not isinstance(data, Dataset):
            raise TypeError("Can only eval for Dataset instance")
        data_idx = -1
        if data is self.train_set:
            data_idx = 0
        else:
            for i in range(len(self.valid_sets)):
                if data is self.valid_sets[i]:
                    data_idx = i + 1
                    break
        # need to push new valid data
        if data_idx == -1:
            self.add_valid(data, name)
            data_idx = self.__num_dataset - 1

        return self.__inner_eval(data_name=name, data_idx=data_idx, feval=feval)

    def eval_train(
        self,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for training data.

        Parameters
        ----------
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    The training dataset.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list[EvalResult]
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        return self.__inner_eval(data_name=self._train_data_name, data_idx=0, feval=feval)

    def eval_valid(
        self,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for validation data.

        Parameters
        ----------
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    The validation dataset.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        return [
            item
            for i in range(1, self.__num_dataset)
            for item in self.__inner_eval(data_name=self.name_valid_sets[i - 1], data_idx=i, feval=feval)
        ]

    def save_model(
        self,
        filename: Union[str, Path],
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> "Booster":
        """Save Booster to file.

        Parameters
        ----------
        filename : str or pathlib.Path
            Filename to save Booster.
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        self : Booster
            Returns self.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        _safe_call(
            _LIB.LGBM_BoosterSaveModel(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                _c_str(str(filename)),
            )
        )
        _dump_pandas_categorical(self.pandas_categorical, filename)
        return self

    def shuffle_models(
        self,
        start_iteration: int = 0,
        end_iteration: int = -1,
    ) -> "Booster":
        """Shuffle models.

        Parameters
        ----------
        start_iteration : int, optional (default=0)
            The first iteration that will be shuffled.
        end_iteration : int, optional (default=-1)
            The last iteration that will be shuffled.
            If <= 0, means the last available iteration.

        Returns
        -------
        self : Booster
            Booster with shuffled models.
        """
        _safe_call(
            _LIB.LGBM_BoosterShuffleModels(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(end_iteration),
            )
        )
        return self

    def model_from_string(self, model_str: str) -> "Booster":
        """Load Booster from a string.

        Parameters
        ----------
        model_str : str
            Model will be loaded from this string.

        Returns
        -------
        self : Booster
            Loaded Booster object.
        """
        # ensure that existing Booster is freed before replacing it
        # with a new one createdfrom file
        _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        self._free_buffer()
        self._handle = ctypes.c_void_p()
        out_num_iterations = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterLoadModelFromString(
                _c_str(model_str),
                ctypes.byref(out_num_iterations),
                ctypes.byref(self._handle),
            )
        )
        out_num_class = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumClasses(
                self._handle,
                ctypes.byref(out_num_class),
            )
        )
        self.__num_class = out_num_class.value
        self.pandas_categorical = _load_pandas_categorical(model_str=model_str)
        return self

    def model_to_string(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> str:
        """Save Booster to string.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        str_repr : str
            String representation of Booster.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterSaveModelToString(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterSaveModelToString(
                    self._handle,
                    ctypes.c_int(start_iteration),
                    ctypes.c_int(num_iteration),
                    ctypes.c_int(importance_type_int),
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        ret = string_buffer.value.decode("utf-8")
        ret += _dump_pandas_categorical(self.pandas_categorical)
        return ret

    def dump_model(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
        object_hook: Optional[Callable[[Dict[str, Any]], Dict[str, Any]]] = None,
    ) -> Dict[str, Any]:
        """Dump Booster to JSON format.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be dumped.
            If None, if the best iteration exists, it is dumped; otherwise, all iterations are dumped.
            If <= 0, all iterations are dumped.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be dumped.
        importance_type : str, optional (default="split")
            What type of feature importance should be dumped.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.
        object_hook : callable or None, optional (default=None)
            If not None, ``object_hook`` is a function called while parsing the json
            string returned by the C API. It may be used to alter the json, to store
            specific values while building the json structure. It avoids
            walking through the structure again. It saves a significant amount
            of time if the number of trees is huge.
            Signature is ``def object_hook(node: dict) -> dict``.
            None is equivalent to ``lambda node: node``.
            See documentation of ``json.loads()`` for further details.

        Returns
        -------
        json_repr : dict
            JSON format of Booster.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterDumpModel(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, reallocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterDumpModel(
                    self._handle,
                    ctypes.c_int(start_iteration),
                    ctypes.c_int(num_iteration),
                    ctypes.c_int(importance_type_int),
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        ret = json.loads(string_buffer.value.decode("utf-8"), object_hook=object_hook)
        ret["pandas_categorical"] = json.loads(
            json.dumps(
                self.pandas_categorical,
                default=_json_default_with_numpy,
            )
        )
        return ret

    def predict(
        self,
        data: _LGBM_PredictDataType,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        raw_score: bool = False,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        data_has_header: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Make a prediction.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, pyarrow Table or polars DataFrame
            Data source for prediction.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
            If <= 0, starts from the first iteration.
        num_iteration : int or None, optional (default=None)
            Total number of iterations used in the prediction.
            If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
            otherwise, all iterations from ``start_iteration`` are used (no limits).
            If <= 0, all iterations from ``start_iteration`` are used (no limits).
        raw_score : bool, optional (default=False)
            Whether to predict raw scores.
        pred_leaf : bool, optional (default=False)
            Whether to predict leaf index.
        pred_contrib : bool, optional (default=False)
            Whether to predict feature contributions.

            .. note::

                If you want to get more explanations for your model's predictions using SHAP values,
                like SHAP interaction values,
                you can install the shap package (https://github.com/slundberg/shap).
                Note that unlike the shap package, with ``pred_contrib`` we return a matrix with an extra
                column, where the last column is the expected value.

        data_has_header : bool, optional (default=False)
            Whether the data has header.
            Used only if data is str.
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.
        **kwargs
            Other parameters for the prediction.

        Returns
        -------
        result : numpy array, scipy.sparse or list of scipy.sparse
            Prediction result.
            Can be sparse or a list of sparse objects (each element represents predictions for one class) for feature contributions (when ``pred_contrib=True``).
        """
        predictor = _InnerPredictor.from_booster(
            booster=self,
            pred_parameter=deepcopy(kwargs),
        )
        if num_iteration is None:
            if start_iteration <= 0:
                num_iteration = self.best_iteration
            else:
                num_iteration = -1
        return predictor.predict(
            data=data,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            data_has_header=data_has_header,
            validate_features=validate_features,
        )

    def refit(
        self,
        data: _LGBM_TrainDataType,
        label: _LGBM_LabelType,
        decay_rate: float = 0.9,
        reference: Optional[Dataset] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        dataset_params: Optional[Dict[str, Any]] = None,
        free_raw_data: bool = True,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "Booster":
        """Refit the existing Booster by new data.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source for refit.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            Label for refit.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        decay_rate : float, optional (default=0.9)
            Decay rate of refit,
            will use ``leaf_output = decay_rate * old_leaf_output + (1.0 - decay_rate) * new_leaf_output`` to refit trees.
        reference : Dataset or None, optional (default=None)
            Reference for ``data``.

            .. versionadded:: 4.0.0

        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each ``data`` instance. Weights should be non-negative.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query size for ``data``.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for ``data``.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        feature_name : list of str, or 'auto', optional (default="auto")
            Feature names for ``data``.
            If 'auto' and data is pandas DataFrame, data columns names are used.

            .. versionadded:: 4.0.0

        categorical_feature : list of str or int, or 'auto', optional (default="auto")
            Categorical features for ``data``.
            If list of int, interpreted as indices.
            If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
            If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
            All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
            Large values could be memory consuming. Consider using consecutive integers starting from zero.
            All negative values in categorical features will be treated as missing values.
            The output cannot be monotonically constrained with respect to a categorical feature.
            Floating point numbers in categorical features will be rounded towards 0.

            .. versionadded:: 4.0.0

        dataset_params : dict or None, optional (default=None)
            Other parameters for Dataset ``data``.

            .. versionadded:: 4.0.0

        free_raw_data : bool, optional (default=True)
            If True, raw data is freed after constructing inner Dataset for ``data``.

            .. versionadded:: 4.0.0

        validate_features : bool, optional (default=False)
            If True, ensure that the features used to refit the model match the original ones.
            Used only if data is pandas DataFrame.

            .. versionadded:: 4.0.0

        **kwargs
            Other parameters for refit.
            These parameters will be passed to ``predict`` method.

        Returns
        -------
        result : Booster
            Refitted Booster.
        """
        if self.__set_objective_to_none:
            raise LightGBMError("Cannot refit due to null objective function.")
        if dataset_params is None:
            dataset_params = {}
        predictor = _InnerPredictor.from_booster(booster=self, pred_parameter=deepcopy(kwargs))
        leaf_preds: np.ndarray = predictor.predict(  # type: ignore[assignment]
            data=data,
            start_iteration=-1,
            pred_leaf=True,
            validate_features=validate_features,
        )
        nrow, ncol = leaf_preds.shape
        out_is_linear = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLinear(
                self._handle,
                ctypes.byref(out_is_linear),
            )
        )
        new_params = _choose_param_value(
            main_param_name="linear_tree",
            params=self.params,
            default_value=None,
        )
        new_params["linear_tree"] = bool(out_is_linear.value)
        new_params.update(dataset_params)

        # 'categorical_feature' can end up in self.params when a Booster
        # is created from a model string or file... pre-process to ensure it's passed
        # via a keyword argument to the Dataset constructor instead of 'params'.
        new_params = _choose_param_value(
            main_param_name="categorical_feature",
            params=new_params,
            default_value=None,
        )
        cat_features_from_params = new_params.pop("categorical_feature")

        # reconcile params and keyword argument
        if cat_features_from_params:
            if categorical_feature == "auto":
                categorical_feature = cat_features_from_params
            elif cat_features_from_params != categorical_feature:
                error_msg = (
                    "'categorical_feature' value passed to Booster.refit() is different from  "
                    "'categorical_feature' value found in Booster.params. "
                    "Preferring the value passed via keyword argument. "
                    "Using refit() to change which columns are treated as categorical is not supported. "
                    "If you have a valid use case for this, please open an issue at https://github.com/lightgbm-org/LightGBM/issues."
                )
                raise LightGBMError(error_msg)

        train_set = Dataset(
            data=data,
            label=label,
            reference=reference,
            weight=weight,
            group=group,
            init_score=init_score,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            params=new_params,
            free_raw_data=free_raw_data,
        )
        new_params["refit_decay_rate"] = decay_rate
        new_booster = Booster(new_params, train_set)
        # Copy models
        _safe_call(
            _LIB.LGBM_BoosterMerge(
                new_booster._handle,
                predictor._handle,
            )
        )
        leaf_preds = leaf_preds.reshape(-1)
        ptr_data, _, _ = _c_int_array(leaf_preds)
        _safe_call(
            _LIB.LGBM_BoosterRefit(
                new_booster._handle,
                ptr_data,
                ctypes.c_int32(nrow),
                ctypes.c_int32(ncol),
            )
        )
        new_booster._network = self._network
        return new_booster

    def get_leaf_output(self, tree_id: int, leaf_id: int) -> float:
        """Get the output of a leaf.

        Parameters
        ----------
        tree_id : int
            The index of the tree.
        leaf_id : int
            The index of the leaf in the tree.

        Returns
        -------
        result : float
            The output of the leaf.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLeafValue(
                self._handle,
                ctypes.c_int(tree_id),
                ctypes.c_int(leaf_id),
                ctypes.byref(ret),
            )
        )
        return ret.value

    def set_leaf_output(
        self,
        tree_id: int,
        leaf_id: int,
        value: float,
    ) -> "Booster":
        """Set the output of a leaf.

        .. versionadded:: 4.0.0

        Parameters
        ----------
        tree_id : int
            The index of the tree.
        leaf_id : int
            The index of the leaf in the tree.
        value : float
            Value to set as the output of the leaf.

        Returns
        -------
        self : Booster
            Booster with the leaf output set.
        """
        _safe_call(
            _LIB.LGBM_BoosterSetLeafValue(
                self._handle,
                ctypes.c_int(tree_id),
                ctypes.c_int(leaf_id),
                ctypes.c_double(value),
            )
        )
        return self

    def num_feature(self) -> int:
        """Get number of features.

        Returns
        -------
        num_feature : int
            The number of features.
        """
        out_num_feature = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumFeature(
                self._handle,
                ctypes.byref(out_num_feature),
            )
        )
        return out_num_feature.value

    def feature_name(self) -> List[str]:
        """Get names of features.

        Returns
        -------
        result : list of str
            List with names of features.
        """
        num_feature = self.num_feature()
        # Get name of features
        tmp_out_len = ctypes.c_int(0)
        reserved_string_buffer_size = 255
        required_string_buffer_size = ctypes.c_size_t(0)
        string_buffers = [ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(num_feature)]
        ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
        _safe_call(
            _LIB.LGBM_BoosterGetFeatureNames(
                self._handle,
                ctypes.c_int(num_feature),
                ctypes.byref(tmp_out_len),
                ctypes.c_size_t(reserved_string_buffer_size),
                ctypes.byref(required_string_buffer_size),
                ptr_string_buffers,
            )
        )
        if num_feature != tmp_out_len.value:
            raise ValueError("Length of feature names doesn't equal with num_feature")
        actual_string_buffer_size = required_string_buffer_size.value
        # if buffer length is not long enough, reallocate buffers
        if reserved_string_buffer_size < actual_string_buffer_size:
            string_buffers = [ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(num_feature)]
            ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
            _safe_call(
                _LIB.LGBM_BoosterGetFeatureNames(
                    self._handle,
                    ctypes.c_int(num_feature),
                    ctypes.byref(tmp_out_len),
                    ctypes.c_size_t(actual_string_buffer_size),
                    ctypes.byref(required_string_buffer_size),
                    ptr_string_buffers,
                )
            )
        return [string_buffers[i].value.decode("utf-8") for i in range(num_feature)]

    def feature_importance(
        self,
        importance_type: str = "split",
        iteration: Optional[int] = None,
    ) -> np.ndarray:
        """Get feature importances.

        Parameters
        ----------
        importance_type : str, optional (default="split")
            How the importance is calculated.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.
        iteration : int or None, optional (default=None)
            Limit number of iterations in the feature importance calculation.
            If None, if the best iteration exists, it is used; otherwise, all trees are used.
            If <= 0, all trees are used (no limits).

        Returns
        -------
        result : numpy array
            Array with feature importances.
        """
        if iteration is None:
            iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        result = np.empty(self.num_feature(), dtype=np.float64)
        _safe_call(
            _LIB.LGBM_BoosterFeatureImportance(
                self._handle,
                ctypes.c_int(iteration),
                ctypes.c_int(importance_type_int),
                result.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if importance_type_int == _C_API_FEATURE_IMPORTANCE_SPLIT:
            return result.astype(np.int32)
        else:
            return result

    def get_split_value_histogram(
        self,
        feature: Union[int, str],
        bins: Optional[Union[int, str]] = None,
        xgboost_style: bool = False,
    ) -> Union[Tuple[np.ndarray, np.ndarray], np.ndarray, pd_DataFrame]:
        """Get split value histogram for the specified feature.

        Parameters
        ----------
        feature : int or str
            The feature name or index the histogram is calculated for.
            If int, interpreted as index.
            If str, interpreted as name.

            .. warning::

                Categorical features are not supported.

        bins : int, str or None, optional (default=None)
            The maximum number of bins.
            If None, or int and > number of unique split values and ``xgboost_style=True``,
            the number of bins equals number of unique split values.
            If str, it should be one from the list of the supported values by ``numpy.histogram()`` function.
        xgboost_style : bool, optional (default=False)
            Whether the returned result should be in the same form as it is in XGBoost.
            If False, the returned value is tuple of 2 numpy arrays as it is in ``numpy.histogram()`` function.
            If True, the returned value is matrix, in which the first column is the right edges of non-empty bins
            and the second one is the histogram values.

        Returns
        -------
        result_tuple : tuple of 2 numpy arrays
            If ``xgboost_style=False``, the values of the histogram of used splitting values for the specified feature
            and the bin edges.
        result_array_like : numpy array or pandas DataFrame (if pandas is installed)
            If ``xgboost_style=True``, the histogram of used splitting values for the specified feature.
        """

        def add(root: Dict[str, Any]) -> None:
            """Recursively add thresholds."""
            if "split_index" in root:  # non-leaf
                if feature_names is not None and isinstance(feature, str):
                    split_feature = feature_names[root["split_feature"]]
                else:
                    split_feature = root["split_feature"]
                if split_feature == feature:
                    if isinstance(root["threshold"], str):
                        raise LightGBMError("Cannot compute split value histogram for the categorical feature")
                    values.append(root["threshold"])
                add(root["left_child"])
                add(root["right_child"])

        model = self.dump_model()
        feature_names = model.get("feature_names")
        tree_infos = model["tree_info"]
        values: List[float] = []
        for tree_info in tree_infos:
            add(tree_info["tree_structure"])

        if bins is None or isinstance(bins, int) and xgboost_style:
            n_unique = len(np.unique(values))
            bins = max(min(n_unique, bins) if bins is not None else n_unique, 1)
        hist, bin_edges = np.histogram(values, bins=bins)
        if xgboost_style:
            ret = np.column_stack((bin_edges[1:], hist))
            ret = ret[ret[:, 1] > 0]
            if PANDAS_INSTALLED:
                return pd_DataFrame(ret, columns=["SplitValue", "Count"])
            else:
                return ret
        else:
            return hist, bin_edges

    def __inner_eval(
        self,
        *,
        data_name: str,
        data_idx: int,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]],
    ) -> List[EvalResult]:
        """Evaluate training or validation data."""
        if data_idx >= self.__num_dataset:
            raise ValueError("Data_idx should be smaller than number of dataset")
        self.__get_eval_info()
        ret = []
        if self.__num_inner_eval > 0:
            result = np.empty(self.__num_inner_eval, dtype=np.float64)
            tmp_out_len = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetEval(
                    self._handle,
                    ctypes.c_int(data_idx),
                    ctypes.byref(tmp_out_len),
                    result.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
                )
            )
            if tmp_out_len.value != self.__num_inner_eval:
                raise ValueError("Wrong length of eval results")
            for i in range(self.__num_inner_eval):
                ret.append(
                    EvalResult(
                        dataset_name=data_name,
                        metric_name=self.__name_inner_eval[i],
                        metric_value=result[i],
                        maximize=self.__higher_better_inner_eval[i],
                    )
                )
        if callable(feval):
            feval = [feval]
        if feval is not None:
            if data_idx == 0:
                cur_data = self.train_set
            else:
                cur_data = self.valid_sets[data_idx - 1]
            for eval_function in feval:
                if eval_function is None:
                    continue
                feval_ret = eval_function(self.__inner_predict(data_idx=data_idx), cur_data)
                if isinstance(feval_ret, list):
                    for eval_tuple in feval_ret:
                        ret.append(
                            EvalResult(
                                dataset_name=data_name,
                                metric_name=eval_tuple[0],
                                metric_value=eval_tuple[1],
                                maximize=eval_tuple[2],
                            )
                        )
                else:
                    ret.append(
                        EvalResult(
                            dataset_name=data_name,
                            metric_name=feval_ret[0],
                            metric_value=feval_ret[1],
                            maximize=feval_ret[2],
                        )
                    )
        return ret

    def __inner_predict(self, *, data_idx: int) -> np.ndarray:
        """Predict for training and validation dataset."""
        if data_idx >= self.__num_dataset:
            raise ValueError("Data_idx should be smaller than number of dataset")
        if self.__inner_predict_buffer[data_idx] is None:
            if data_idx == 0:
                n_preds = self.train_set.num_data() * self.__num_class
            else:
                n_preds = self.valid_sets[data_idx - 1].num_data() * self.__num_class
            self.__inner_predict_buffer[data_idx] = np.empty(n_preds, dtype=np.float64)
        # avoid to predict many time in one iteration
        if not self.__is_predicted_cur_iter[data_idx]:
            tmp_out_len = ctypes.c_int64(0)
            data_ptr = self.__inner_predict_buffer[data_idx].ctypes.data_as(ctypes.POINTER(ctypes.c_double))  # type: ignore[union-attr]
            _safe_call(
                _LIB.LGBM_BoosterGetPredict(
                    self._handle,
                    ctypes.c_int(data_idx),
                    ctypes.byref(tmp_out_len),
                    data_ptr,
                )
            )
            if tmp_out_len.value != len(self.__inner_predict_buffer[data_idx]):  # type: ignore[arg-type]
                raise ValueError(f"Wrong length of predict results for data {data_idx}")
            self.__is_predicted_cur_iter[data_idx] = True
        result: np.ndarray = self.__inner_predict_buffer[data_idx]  # type: ignore[assignment]
        if self.__num_class > 1:
            num_data = result.size // self.__num_class
            result = result.reshape(num_data, self.__num_class, order="F")
        return result

    def __get_eval_info(self) -> None:
        """Get inner evaluation count and names."""
        if self.__need_reload_eval_info:
            self.__need_reload_eval_info = False
            out_num_eval = ctypes.c_int(0)
            # Get num of inner evals
            _safe_call(
                _LIB.LGBM_BoosterGetEvalCounts(
                    self._handle,
                    ctypes.byref(out_num_eval),
                )
            )
            self.__num_inner_eval = out_num_eval.value
            if self.__num_inner_eval > 0:
                # Get name of eval metrics
                tmp_out_len = ctypes.c_int(0)
                reserved_string_buffer_size = 255
                required_string_buffer_size = ctypes.c_size_t(0)
                string_buffers = [
                    ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(self.__num_inner_eval)
                ]
                ptr_string_buffers = (ctypes.c_char_p * self.__num_inner_eval)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
                _safe_call(
                    _LIB.LGBM_BoosterGetEvalNames(
                        self._handle,
                        ctypes.c_int(self.__num_inner_eval),
                        ctypes.byref(tmp_out_len),
                        ctypes.c_size_t(reserved_string_buffer_size),
                        ctypes.byref(required_string_buffer_size),
                        ptr_string_buffers,
                    )
                )
                if self.__num_inner_eval != tmp_out_len.value:
                    raise ValueError("Length of eval names doesn't equal with num_evals")
                actual_string_buffer_size = required_string_buffer_size.value
                # if buffer length is not long enough, reallocate buffers
                if reserved_string_buffer_size < actual_string_buffer_size:
                    string_buffers = [
                        ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(self.__num_inner_eval)
                    ]
                    ptr_string_buffers = (ctypes.c_char_p * self.__num_inner_eval)(
                        *map(ctypes.addressof, string_buffers)
                    )  # type: ignore[misc]
                    _safe_call(
                        _LIB.LGBM_BoosterGetEvalNames(
                            self._handle,
                            ctypes.c_int(self.__num_inner_eval),
                            ctypes.byref(tmp_out_len),
                            ctypes.c_size_t(actual_string_buffer_size),
                            ctypes.byref(required_string_buffer_size),
                            ptr_string_buffers,
                        )
                    )
                self.__name_inner_eval = [string_buffers[i].value.decode("utf-8") for i in range(self.__num_inner_eval)]
                self.__higher_better_inner_eval = [
                    name.startswith(("auc", "ndcg@", "map@", "average_precision")) for name in self.__name_inner_eval
                ]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/callback.py <==
# coding: utf-8
"""Callbacks library."""

from collections import OrderedDict
from dataclasses import dataclass
from functools import partial
from typing import TYPE_CHECKING, Any, Callable, Dict, List, Optional, Tuple, Union

from .basic import (
    Booster,
    EvalResult,
    _ConfigAliases,
    _log_info,
    _log_warning,
)

if TYPE_CHECKING:
    from .engine import CVBooster

__all__ = [
    "EarlyStopException",
    "early_stopping",
    "log_evaluation",
    "record_evaluation",
    "reset_parameter",
]

_EvalResultDict = Dict[str, Dict[str, List[Any]]]
_EvalResultList = Union[
    List[EvalResult],
    List[Tuple[str, str, float, bool]],
    List[Tuple[str, str, float, bool, float]],
]


class EarlyStopException(Exception):
    """Exception of early stopping.

    Raise this from a callback passed in via keyword argument ``callbacks``
    in ``cv()`` or ``train()`` to trigger early stopping.
    """

    def __init__(self, best_iteration: int, best_score: _EvalResultList) -> None:
        """Create early stopping exception.

        Parameters
        ----------
        best_iteration : int
            The best iteration stopped.
            0-based... pass ``best_iteration=2`` to indicate that the third iteration was the best one.
        best_score : list of (dataset_name, metric_name, metric_value, maximize) tuple, (dataset_name, metric_name, metric_value, maximize, metric_std_dev) tuple, or ``lightgbm.EvalResult``
            Scores for each metric, on each validation set, as of the best iteration.

        Notes
        -----

        .. versionadded:: 4.7.0
            ``best_score`` is stored on the instance as a list of ``lightgbm.EvalResult`` objects.
        """
        super().__init__()
        self.best_iteration = best_iteration
        self.best_score: List[EvalResult] = [EvalResult(*score_tuple) for score_tuple in best_score]


# Callback environment used by callbacks
@dataclass
class CallbackEnv:
    model: Union[Booster, "CVBooster"]
    params: Dict[str, Any]
    iteration: int
    begin_iteration: int
    end_iteration: int
    evaluation_result_list: Optional[List[EvalResult]]


def _is_using_cv(env: CallbackEnv) -> bool:
    """Check if model in callback env is a CVBooster."""
    # this import is here to avoid a circular import
    from .engine import CVBooster  # noqa: PLC0415

    return isinstance(env.model, CVBooster)


def _format_eval_result(value: EvalResult, show_stdv: bool) -> str:
    """Format metric string."""
    out = f"{value.dataset_name}'s {value.metric_name}: {value.metric_value:g}"
    # tuples from cv() sometimes have a 5th item, with standard deviation of
    # the evaluation metric (taken over all cross-validation folds)
    if show_stdv and value.metric_std_dev is not None:
        out += f" + {value.metric_std_dev:g}"
    return out


class _LogEvaluationCallback:
    """Internal log evaluation callable class."""

    def __init__(self, period: int = 1, show_stdv: bool = True) -> None:
        self.order = 10
        self.before_iteration = False

        self.period = period
        self.show_stdv = show_stdv

    def __call__(self, env: CallbackEnv) -> None:
        if self.period > 0 and env.evaluation_result_list and (env.iteration + 1) % self.period == 0:
            result = "\t".join([_format_eval_result(x, self.show_stdv) for x in env.evaluation_result_list])
            _log_info(f"[{env.iteration + 1}]\t{result}")


def log_evaluation(period: int = 1, show_stdv: bool = True) -> _LogEvaluationCallback:
    """Create a callback that logs the evaluation results.

    By default, standard output resource is used.
    Use ``register_logger()`` function to register a custom logger.

    Note
    ----
    Requires at least one validation data.

    Parameters
    ----------
    period : int, optional (default=1)
        The period to log the evaluation results.
        The last boosting stage or the boosting stage found by using ``early_stopping`` callback is also logged.
    show_stdv : bool, optional (default=True)
        Whether to log stdv (if provided).

    Returns
    -------
    callback : _LogEvaluationCallback
        The callback that logs the evaluation results every ``period`` boosting iteration(s).
    """
    return _LogEvaluationCallback(period=period, show_stdv=show_stdv)


class _RecordEvaluationCallback:
    """Internal record evaluation callable class."""

    def __init__(self, eval_result: _EvalResultDict) -> None:
        self.order = 20
        self.before_iteration = False

        if not isinstance(eval_result, dict):
            raise TypeError("eval_result should be a dictionary")
        self.eval_result = eval_result

    def _init(self, env: CallbackEnv) -> None:
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "record_evaluation() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        self.eval_result.clear()
        for item in env.evaluation_result_list:
            self.eval_result.setdefault(item.dataset_name, OrderedDict())
            if item.is_cv_result():
                # cv()
                self.eval_result[item.dataset_name].setdefault(f"{item.metric_name}-mean", [])
                self.eval_result[item.dataset_name].setdefault(f"{item.metric_name}-stdv", [])
            else:
                # train()
                self.eval_result[item.dataset_name].setdefault(item.metric_name, [])

    def __call__(self, env: CallbackEnv) -> None:
        if env.iteration == env.begin_iteration:
            self._init(env)
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "record_evaluation() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        for item in env.evaluation_result_list:
            if item.is_cv_result():
                # cv()
                self.eval_result[item.dataset_name][f"{item.metric_name}-mean"].append(item.metric_value)
                self.eval_result[item.dataset_name][f"{item.metric_name}-stdv"].append(item.metric_std_dev)
            else:
                # train()
                self.eval_result[item.dataset_name][item.metric_name].append(item.metric_value)


def record_evaluation(eval_result: Dict[str, Dict[str, List[Any]]]) -> Callable:
    """Create a callback that records the evaluation history into ``eval_result``.

    Parameters
    ----------
    eval_result : dict
        Dictionary used to store all evaluation results of all validation sets.
        This should be initialized outside of your call to ``record_evaluation()`` and should be empty.
        Any initial contents of the dictionary will be deleted.

        .. rubric:: Example

        With two validation sets named 'eval' and 'train', and one evaluation metric named 'logloss'
        this dictionary after finishing a model training process will have the following structure:

        .. code-block::

            {
             'train':
                 {
                  'logloss': [0.48253, 0.35953, ...]
                 },
             'eval':
                 {
                  'logloss': [0.480385, 0.357756, ...]
                 }
            }

    Returns
    -------
    callback : _RecordEvaluationCallback
        The callback that records the evaluation history into the passed dictionary.
    """
    return _RecordEvaluationCallback(eval_result=eval_result)


class _ResetParameterCallback:
    """Internal reset parameter callable class."""

    def __init__(self, **kwargs: Union[list, Callable]) -> None:
        self.order = 10
        self.before_iteration = True

        self.kwargs = kwargs

    def __call__(self, env: CallbackEnv) -> None:
        new_parameters = {}
        for key, value in self.kwargs.items():
            if isinstance(value, list):
                if len(value) != env.end_iteration - env.begin_iteration:
                    raise ValueError(f"Length of list {key!r} has to be equal to 'num_boost_round'.")
                new_param = value[env.iteration - env.begin_iteration]
            elif callable(value):
                new_param = value(env.iteration - env.begin_iteration)
            else:
                raise ValueError(
                    "Only list and callable values are supported "
                    "as a mapping from boosting round index to new parameter value."
                )
            if new_param != env.params.get(key, None):
                new_parameters[key] = new_param
        if new_parameters:
            if isinstance(env.model, Booster):
                env.model.reset_parameter(new_parameters)
            else:
                # CVBooster holds a list of Booster objects, each needs to be updated
                for booster in env.model.boosters:
                    booster.reset_parameter(new_parameters)
            env.params.update(new_parameters)


def reset_parameter(**kwargs: Union[list, Callable]) -> Callable:
    """Create a callback that resets the parameter after the first iteration.

    .. note::

        The initial parameter will still take in-effect on first iteration.

    Parameters
    ----------
    **kwargs : value should be list or callable
        List of parameters for each boosting round
        or a callable that calculates the parameter in terms of
        current number of round (e.g. yields learning rate decay).
        If list lst, parameter = lst[current_round].
        If callable func, parameter = func(current_round).

    Returns
    -------
    callback : _ResetParameterCallback
        The callback that resets the parameter after the first iteration.
    """
    return _ResetParameterCallback(**kwargs)


class _EarlyStoppingCallback:
    """Internal early stopping callable class."""

    def __init__(
        self,
        stopping_rounds: int,
        first_metric_only: bool = False,
        verbose: bool = True,
        min_delta: Union[float, List[float]] = 0.0,
    ) -> None:
        self.enabled = _should_enable_early_stopping(stopping_rounds)

        self.order = 30
        self.before_iteration = False

        self.stopping_rounds = stopping_rounds
        self.first_metric_only = first_metric_only
        self.verbose = verbose
        self.min_delta = min_delta

        self._reset_storages()

    def _reset_storages(self) -> None:
        self.best_score: List[float] = []
        self.best_iter: List[int] = []
        self.best_score_list: List[List[EvalResult]] = []
        self.cmp_op: List[Callable[[float, float, float], bool]] = []
        self.first_metric = ""

    def _gt_delta(self, *, curr_score: float, best_score: float, delta: float) -> bool:
        return curr_score > best_score + delta

    def _lt_delta(self, *, curr_score: float, best_score: float, delta: float) -> bool:
        return curr_score < best_score - delta

    def _is_train_set(self, *, dataset_name: str, env: CallbackEnv) -> bool:
        """Check, by name, if a given Dataset is the training data."""
        # for lgb.cv() with eval_train_metric=True, evaluation is also done on the training set
        # and those metrics are considered for early stopping
        if _is_using_cv(env) and dataset_name == "train":
            return True

        # for lgb.train(), it's possible to pass the training data via valid_sets with any name
        if isinstance(env.model, Booster) and dataset_name == env.model._train_data_name:
            return True

        return False

    def _init(self, env: CallbackEnv) -> None:
        if env.evaluation_result_list is None or env.evaluation_result_list == []:
            raise ValueError("For early stopping, at least one dataset and eval metric is required for evaluation")

        is_dart = any(env.params.get(alias, "") == "dart" for alias in _ConfigAliases.get("boosting"))
        if is_dart:
            self.enabled = False
            _log_warning("Early stopping is not available in dart mode")
            return

        # get details of the first dataset
        first_dataset_name = env.evaluation_result_list[0].dataset_name
        first_metric_name = env.evaluation_result_list[0].metric_name

        # validation sets are guaranteed to not be identical to the training data in cv()
        if isinstance(env.model, Booster):
            only_train_set = len(env.evaluation_result_list) == 1 and self._is_train_set(
                dataset_name=first_dataset_name,
                env=env,
            )
            if only_train_set:
                self.enabled = False
                _log_warning("Only training set found, disabling early stopping.")
                return

        if self.verbose:
            _log_info(f"Training until validation scores don't improve for {self.stopping_rounds} rounds")

        self._reset_storages()

        n_metrics = len({m.metric_name for m in env.evaluation_result_list})
        n_datasets = len(env.evaluation_result_list) // n_metrics
        if isinstance(self.min_delta, list):
            if not all(t >= 0 for t in self.min_delta):
                raise ValueError("Values for early stopping min_delta must be non-negative.")
            if len(self.min_delta) == 0:
                if self.verbose:
                    _log_info("Disabling min_delta for early stopping.")
                deltas = [0.0] * n_datasets * n_metrics
            elif len(self.min_delta) == 1:
                if self.verbose:
                    _log_info(f"Using {self.min_delta[0]} as min_delta for all metrics.")
                deltas = self.min_delta * n_datasets * n_metrics
            else:
                if len(self.min_delta) != n_metrics:
                    raise ValueError("Must provide a single value for min_delta or as many as metrics.")
                if self.first_metric_only and self.verbose:
                    _log_info(f"Using only {self.min_delta[0]} as early stopping min_delta.")
                deltas = self.min_delta * n_datasets
        else:
            if self.min_delta < 0:
                raise ValueError("Early stopping min_delta must be non-negative.")
            if self.min_delta > 0 and n_metrics > 1 and not self.first_metric_only and self.verbose:
                _log_info(f"Using {self.min_delta} as min_delta for all metrics.")
            deltas = [self.min_delta] * n_datasets * n_metrics

        self.first_metric = first_metric_name
        for eval_ret, delta in zip(env.evaluation_result_list, deltas, strict=True):
            self.best_iter.append(0)
            if eval_ret.maximize:
                self.best_score.append(float("-inf"))
                self.cmp_op.append(partial(self._gt_delta, delta=delta))
            else:
                self.best_score.append(float("inf"))
                self.cmp_op.append(partial(self._lt_delta, delta=delta))

    def _final_iteration_check(self, *, env: CallbackEnv, metric_name: str, i: int) -> None:
        if env.iteration == env.end_iteration - 1:
            if self.verbose:
                best_score_str = "\t".join([_format_eval_result(x, show_stdv=True) for x in self.best_score_list[i]])
                _log_info(
                    f"Did not meet early stopping. Best iteration is:\n[{self.best_iter[i] + 1}]\t{best_score_str}"
                )
                if self.first_metric_only:
                    _log_info(f"Evaluated only: {metric_name}")
            raise EarlyStopException(
                best_iteration=self.best_iter[i],
                best_score=self.best_score_list[i],
            )

    def __call__(self, env: CallbackEnv) -> None:
        if env.iteration == env.begin_iteration:
            self._init(env)
        if not self.enabled:
            return
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "early_stopping() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        # self.best_score_list is initialized to an empty list
        first_time_updating_best_score_list = self.best_score_list == []
        for i in range(len(env.evaluation_result_list)):
            eval_result = env.evaluation_result_list[i]
            if first_time_updating_best_score_list or self.cmp_op[i](  # type: ignore[call-arg]
                curr_score=eval_result.metric_value, best_score=self.best_score[i]
            ):
                self.best_score[i] = eval_result.metric_value
                self.best_iter[i] = env.iteration
                if first_time_updating_best_score_list:
                    self.best_score_list.append(env.evaluation_result_list)
                else:
                    self.best_score_list[i] = env.evaluation_result_list
            if self.first_metric_only and self.first_metric != eval_result.metric_name:
                continue  # use only the first metric for early stopping
            if self._is_train_set(
                dataset_name=eval_result.dataset_name,
                env=env,
            ):
                continue  # train data for lgb.cv or sklearn wrapper (underlying lgb.train)
            elif env.iteration - self.best_iter[i] >= self.stopping_rounds:
                if self.verbose:
                    eval_result_str = "\t".join(
                        [_format_eval_result(x, show_stdv=True) for x in self.best_score_list[i]]
                    )
                    _log_info(f"Early stopping, best iteration is:\n[{self.best_iter[i] + 1}]\t{eval_result_str}")
                    if self.first_metric_only:
                        _log_info(f"Evaluated only: {eval_result.metric_name}")
                raise EarlyStopException(
                    best_iteration=self.best_iter[i],
                    best_score=self.best_score_list[i],
                )
            self._final_iteration_check(env=env, metric_name=eval_result.metric_name, i=i)


def _should_enable_early_stopping(stopping_rounds: Any) -> bool:
    """Check if early stopping should be activated.

    This function will evaluate to True if the early stopping callback should be
    activated (i.e. stopping_rounds > 0).  It also provides an informative error if the
    type is not int.
    """
    if not isinstance(stopping_rounds, int):
        raise TypeError(f"early_stopping_round should be an integer. Got '{type(stopping_rounds).__name__}'")
    return stopping_rounds > 0


def early_stopping(
    stopping_rounds: int,
    first_metric_only: bool = False,
    verbose: bool = True,
    min_delta: Union[float, List[float]] = 0.0,
) -> _EarlyStoppingCallback:
    """Create a callback that activates early stopping.

    Activates early stopping.
    The model will train until the validation score doesn't improve by at least ``min_delta``.
    Validation score needs to improve at least every ``stopping_rounds`` round(s)
    to continue training.
    Requires at least one validation data and one metric.
    If there's more than one, will check all of them. But the training data is ignored anyway.
    To check only the first metric set ``first_metric_only`` to True.
    The index of iteration that has the best performance will be saved in the ``best_iteration`` attribute of a model.

    .. note::

        If using ``boosting_type="dart"``, this callback has no effect and early stopping
        will not be performed.

    Parameters
    ----------
    stopping_rounds : int
        The possible number of rounds without the trend occurrence.
    first_metric_only : bool, optional (default=False)
        Whether to use only the first metric for early stopping.
    verbose : bool, optional (default=True)
        Whether to log message with early stopping information.
        By default, standard output resource is used.
        Use ``register_logger()`` function to register a custom logger.
    min_delta : float or list of float, optional (default=0.0)
        Minimum improvement in score to keep training.
        If float, this single value is used for all metrics.
        If list, its length should match the total number of metrics.

        .. versionadded:: 4.0.0

    Returns
    -------
    callback : _EarlyStoppingCallback
        The callback that activates early stopping.
    """
    return _EarlyStoppingCallback(
        stopping_rounds=stopping_rounds,
        first_metric_only=first_metric_only,
        verbose=verbose,
        min_delta=min_delta,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/compat.py <==
# coding: utf-8
"""Compatibility library."""

import inspect
from typing import TYPE_CHECKING, Any, List

# scikit-learn is intentionally imported first here,
# see https://github.com/lightgbm-org/LightGBM/issues/6509
"""sklearn"""
try:
    from sklearn import __version__ as _sklearn_version
    from sklearn.base import BaseEstimator, ClassifierMixin, RegressorMixin
    from sklearn.exceptions import NotFittedError
    from sklearn.model_selection import BaseCrossValidator, GroupKFold, StratifiedKFold
    from sklearn.preprocessing import LabelEncoder
    from sklearn.utils.class_weight import compute_sample_weight
    from sklearn.utils.multiclass import check_classification_targets
    from sklearn.utils.validation import _check_sample_weight, assert_all_finite, check_array, check_X_y

    # As of https://github.com/scikit-learn/scikit-learn/pull/32212, scikit-learn started raising an error
    # when sample weights are all 0. This argument allow_all_zero_weights can be used switch back
    # to the old behavior of allowing them.
    #
    # This can be removed when the minimum scikit-learn version supported here is v1.9.
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG = (
        "allow_all_zero_weights" in inspect.signature(_check_sample_weight).parameters
    )

    try:
        from sklearn.utils.validation import validate_data
    except ImportError:
        # validate_data() was added in scikit-learn 1.6, this function roughly imitates it for older versions.
        # It can be removed when lightgbm's minimum scikit-learn version is at least 1.6.
        def validate_data(
            _estimator: Any,
            X: Any,
            y: Any = "no_validation",
            accept_sparse: bool = True,
            # 'force_all_finite' was renamed to 'ensure_all_finite' in scikit-learn 1.6
            ensure_all_finite: bool = False,
            ensure_min_samples: int = 1,
            # trap other keyword arguments that only work on scikit-learn >=1.6, like 'reset'
            **ignored_kwargs: Any,
        ) -> Any:
            # it's safe to import _num_features unconditionally because:
            #
            #  * it was first added in scikit-learn 0.24.2
            #  * lightgbm cannot be used with scikit-learn versions older than that
            #  * this validate_data() re-implementation will not be called in scikit-learn>=1.6
            #
            from sklearn.utils.validation import _num_features  # noqa: PLC0415

            # _num_features() raises a TypeError on 1-dimensional input. That's a problem
            # because scikit-learn's 'check_fit1d' estimator check sets that expectation that
            # estimators must raise a ValueError when a 1-dimensional input is passed to fit().
            #
            # So here, lightgbm avoids calling _num_features() on 1-dimensional inputs.
            if hasattr(X, "shape") and len(X.shape) == 1:
                n_features_in_ = 1
            else:
                n_features_in_ = _num_features(X)

            no_val_y = isinstance(y, str) and y == "no_validation"

            # NOTE: check_X_y() calls check_array() internally, so only need to call one or the other of them here
            if no_val_y:
                X = check_array(
                    X,
                    accept_sparse=accept_sparse,
                    force_all_finite=ensure_all_finite,
                    ensure_min_samples=ensure_min_samples,
                )
            else:
                X, y = check_X_y(
                    X,
                    y,
                    accept_sparse=accept_sparse,
                    force_all_finite=ensure_all_finite,
                    ensure_min_samples=ensure_min_samples,
                )

                # this only needs to be updated at fit() time
                _estimator.n_features_in_ = n_features_in_

            # raise the same error that scikit-learn's `validate_data()` does on scikit-learn>=1.6
            if _estimator.__sklearn_is_fitted__() and _estimator._n_features != n_features_in_:
                raise ValueError(
                    f"X has {n_features_in_} features, but {_estimator.__class__.__name__} "
                    f"is expecting {_estimator._n_features} features as input."
                )

            if no_val_y:
                return X
            else:
                return X, y

    SKLEARN_INSTALLED = True
    _LGBMBaseCrossValidator = BaseCrossValidator
    _LGBMModelBase = BaseEstimator
    _LGBMRegressorBase = RegressorMixin
    _LGBMClassifierBase = ClassifierMixin
    _LGBMLabelEncoder = LabelEncoder
    LGBMNotFittedError = NotFittedError
    _LGBMStratifiedKFold = StratifiedKFold
    _LGBMGroupKFold = GroupKFold
    _LGBMCheckSampleWeight = _check_sample_weight
    _LGBMAssertAllFinite = assert_all_finite
    _LGBMCheckClassificationTargets = check_classification_targets
    _LGBMComputeSampleWeight = compute_sample_weight
    _LGBMValidateData = validate_data
except ImportError:
    SKLEARN_INSTALLED = False
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG = False

    class _LGBMModelBase:  # type: ignore
        """Dummy class for sklearn.base.BaseEstimator."""

        pass

    class _LGBMClassifierBase:  # type: ignore
        """Dummy class for sklearn.base.ClassifierMixin."""

        pass

    class _LGBMRegressorBase:  # type: ignore
        """Dummy class for sklearn.base.RegressorMixin."""

        pass

    _LGBMBaseCrossValidator = None
    _LGBMLabelEncoder = None
    LGBMNotFittedError = ValueError
    _LGBMStratifiedKFold = None
    _LGBMGroupKFold = None
    _LGBMCheckSampleWeight = None
    _LGBMAssertAllFinite = None
    _LGBMCheckClassificationTargets = None
    _LGBMComputeSampleWeight = None
    _LGBMValidateData = None
    _sklearn_version = None

# additional scikit-learn imports only for type hints
if TYPE_CHECKING:
    # sklearn.utils.Tags can be imported unconditionally once
    # lightgbm's minimum scikit-learn version is 1.6 or higher
    try:
        from sklearn.utils import Tags as _sklearn_Tags
    except ImportError:
        _sklearn_Tags = None

"""pandas"""
try:
    from pandas import CategoricalDtype as pd_CategoricalDtype
    from pandas import DataFrame as pd_DataFrame
    from pandas import Series as pd_Series
    from pandas import concat

    PANDAS_INSTALLED = True
except ImportError:
    PANDAS_INSTALLED = False

    class pd_Series:  # type: ignore
        """Dummy class for pandas.Series."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    class pd_DataFrame:  # type: ignore
        """Dummy class for pandas.DataFrame."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    class pd_CategoricalDtype:  # type: ignore
        """Dummy class for pandas.CategoricalDtype."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    concat = None

"""cpu_count()"""


def _LGBMCpuCount(only_physical_cores: bool = True) -> int:
    ret: int
    try:
        from joblib import cpu_count  # noqa: I001,PLC0415

        ret = cpu_count(only_physical_cores=only_physical_cores)
    except ImportError:
        try:
            from psutil import cpu_count  # noqa: I001,PLC0415

            ret = cpu_count(logical=not only_physical_cores) or 1
        except ImportError:
            from multiprocessing import cpu_count  # noqa: I001,PLC0415

            ret = cpu_count()
    return ret


__all__: List[str] = []


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/dask.py <==
# coding: utf-8
"""Distributed training with LightGBM and dask.distributed.

This module enables you to perform distributed training with LightGBM on
dask.Array and dask.DataFrame collections.

It is based on dask-lightgbm, which was based on dask-xgboost.
"""

import operator
import socket
from collections import defaultdict
from copy import deepcopy
from enum import Enum, auto
from functools import partial
from typing import TYPE_CHECKING, Any, Dict, Iterable, List, Optional, Tuple, Type, Union
from urllib.parse import urlparse

import numpy as np
import scipy.sparse as ss

from .basic import LightGBMError, _choose_param_value, _ConfigAliases, _log_info, _log_warning
from .compat import (
    PANDAS_INSTALLED,
    SKLEARN_INSTALLED,
    LGBMNotFittedError,
    concat,
    pd_DataFrame,
    pd_Series,
)
from .sklearn import (
    LGBMClassifier,
    LGBMModel,
    LGBMRanker,
    LGBMRegressor,
    _LGBM_ScikitCustomObjectiveFunction,
    _LGBM_ScikitEvalMetricType,
    _lgbmmodel_doc_custom_eval_note,
    _lgbmmodel_doc_fit,
    _lgbmmodel_doc_predict,
    _validate_eval_set_Xy,
)

__all__ = [
    "DaskLGBMClassifier",
    "DaskLGBMRanker",
    "DaskLGBMRegressor",
]

if TYPE_CHECKING:
    import dask
    import distributed

_DaskCollection = Union["dask.array.Array", "dask.dataframe.DataFrame", "dask.dataframe.Series"]
_DaskMatrixLike = Union["dask.array.Array", "dask.dataframe.DataFrame"]
_DaskVectorLike = Union["dask.array.Array", "dask.dataframe.Series"]
_DaskPart = Union[np.ndarray, pd_DataFrame, pd_Series, ss.spmatrix]

# catching 'ValueError' here because of this:
# https://github.com/lightgbm-org/LightGBM/issues/6365#issuecomment-2002330003
#
# That's potentially risky as dask does some significant import-time processing,
# like loading configuration from environment variables and files, and catching
# ValueError here might hide issues with that config-loading.
#
# But in exchange, it's less likely that 'import lightgbm' will fail for
# dask-related reasons, which is beneficial for any workloads that are using
# lightgbm but not its Dask functionality.
#
# 'ValueError' can be removed when LightGBM's Dask floor is '>=2024.4.0'.
_DaskImportErrorTypes = (ImportError, ValueError)


class _RemoteSocket:
    def acquire(self) -> int:
        self.socket = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
        self.socket.setsockopt(socket.SOL_SOCKET, socket.SO_REUSEADDR, 1)
        self.socket.bind(("", 0))
        return self.socket.getsockname()[1]

    def release(self) -> None:
        self.socket.close()


def _acquire_port() -> Tuple[_RemoteSocket, int]:
    s = _RemoteSocket()
    port = s.acquire()
    return s, port


class _DatasetNames(Enum):
    """Placeholder names used by lightgbm.dask internals to say 'also evaluate the training data'.

    Avoid duplicating the training data when the validation set refers to elements of training data.
    """

    TRAINSET = auto()
    SAMPLE_WEIGHT = auto()
    INIT_SCORE = auto()
    GROUP = auto()


def _get_dask_client(client: Optional["distributed.Client"]) -> "distributed.Client":
    """Choose a Dask client to use.

    Parameters
    ----------
    client : distributed.Client or None
        Dask client.

    Returns
    -------
    client : distributed.Client
        A Dask client.
    """
    from dask.distributed import default_client  # noqa: PLC0415

    if client is None:
        return default_client()
    else:
        return client


def _assign_open_ports_to_workers(
    *,
    client: "distributed.Client",
    workers: List[str],
) -> Tuple[Dict[str, "distributed.client.Future"], Dict[str, int]]:
    """Assign an open port to each worker.

    Returns
    -------
    worker_to_socket_future: dict
        mapping from worker address to a future pointing to the remote socket.
    worker_to_port: dict
        mapping from worker address to an open port in the worker's host.
    """
    # Acquire port in worker
    worker_to_future = {}
    for worker in workers:
        worker_to_future[worker] = client.submit(
            _acquire_port,
            workers=[worker],
            allow_other_workers=False,
            pure=False,
        )

    # schedule futures to retrieve each element of the tuple
    worker_to_socket_future = {}
    worker_to_port_future = {}
    for worker, socket_future in worker_to_future.items():
        worker_to_socket_future[worker] = client.submit(operator.itemgetter(0), socket_future)
        worker_to_port_future[worker] = client.submit(operator.itemgetter(1), socket_future)

    # retrieve ports
    worker_to_port = client.gather(worker_to_port_future)

    return worker_to_socket_future, worker_to_port


def _concat(seq: List[_DaskPart]) -> _DaskPart:
    if isinstance(seq[0], np.ndarray):
        return np.concatenate(seq, axis=0)
    elif isinstance(seq[0], (pd_DataFrame, pd_Series)):
        return concat(seq, axis=0)
    elif isinstance(seq[0], ss.spmatrix):
        return ss.vstack(seq, format="csr")
    else:
        raise TypeError(
            f"Data must be one of: numpy arrays, pandas dataframes, sparse matrices (from scipy). Got {type(seq[0]).__name__}."
        )


def _remove_list_padding(*args: Any) -> List[List[Any]]:
    return [[z for z in arg if z is not None] for arg in args]


def _pad_eval_names(
    *,
    lgbm_model: LGBMModel,
    required_names: List[str],
) -> LGBMModel:
    """Append missing (key, value) pairs to a LightGBM model's evals_result_ and best_score_ OrderedDict attrs based on a set of required eval_set names.

    Allows users to rely on expected eval_set names being present when fitting DaskLGBM estimators with ``eval_set``.
    """
    for eval_name in required_names:
        if eval_name not in lgbm_model.evals_result_:
            lgbm_model.evals_result_[eval_name] = {}
        if eval_name not in lgbm_model.best_score_:
            lgbm_model.best_score_[eval_name] = {}

    return lgbm_model


def _train_part(
    *,
    params: Dict[str, Any],
    model_factory: Type[LGBMModel],
    list_of_parts: List[Dict[str, _DaskPart]],
    machines: str,
    local_listen_port: int,
    num_machines: int,
    return_model: bool,
    time_out: int,
    remote_socket: _RemoteSocket,
    **kwargs: Any,
) -> Optional[LGBMModel]:
    network_params = {
        "machines": machines,
        "local_listen_port": local_listen_port,
        "time_out": time_out,
        "num_machines": num_machines,
    }
    params.update(network_params)

    is_ranker = issubclass(model_factory, LGBMRanker)

    # Concatenate many parts into one
    data = _concat([x["data"] for x in list_of_parts])
    label = _concat([x["label"] for x in list_of_parts])

    if "weight" in list_of_parts[0]:
        weight = _concat([x["weight"] for x in list_of_parts])
    else:
        weight = None

    if "group" in list_of_parts[0]:
        group = _concat([x["group"] for x in list_of_parts])
    else:
        group = None

    if "init_score" in list_of_parts[0]:
        init_score = _concat([x["init_score"] for x in list_of_parts])
    else:
        init_score = None

    # construct local eval_set data.
    n_evals = max(len(x.get("eval_set", [])) for x in list_of_parts)
    eval_names = kwargs.pop("eval_names", None)
    eval_class_weight = kwargs.get("eval_class_weight")
    local_eval_set = None
    local_eval_names = None
    local_eval_sample_weight = None
    local_eval_init_score = None
    local_eval_group = None

    if n_evals:
        has_eval_sample_weight = any(x.get("eval_sample_weight") is not None for x in list_of_parts)
        has_eval_init_score = any(x.get("eval_init_score") is not None for x in list_of_parts)

        local_eval_set = []
        evals_result_names = []
        if has_eval_sample_weight:
            local_eval_sample_weight = []
        if has_eval_init_score:
            local_eval_init_score = []
        if is_ranker:
            local_eval_group = []

        # store indices of eval_set components that were not contained within local parts.
        missing_eval_component_idx = []

        # consolidate parts of each individual eval component.
        for i in range(n_evals):
            x_e = []
            y_e = []
            w_e = []
            init_score_e = []
            g_e = []
            for part in list_of_parts:
                if not part.get("eval_set"):
                    continue

                # require that eval_name exists in evaluated result data in case dropped due to padding.
                # in distributed training the 'training' eval_set is not detected, will have name 'valid_<index>'.
                if eval_names:
                    evals_result_name = eval_names[i]
                else:
                    evals_result_name = f"valid_{i}"

                eval_set = part["eval_set"][i]
                if eval_set is _DatasetNames.TRAINSET:
                    x_e.append(part["data"])
                    y_e.append(part["label"])
                else:
                    x_e.extend(eval_set[0])
                    y_e.extend(eval_set[1])

                if evals_result_name not in evals_result_names:
                    evals_result_names.append(evals_result_name)

                eval_weight = part.get("eval_sample_weight")
                if eval_weight:
                    if eval_weight[i] is _DatasetNames.SAMPLE_WEIGHT:
                        w_e.append(part["weight"])
                    else:
                        w_e.extend(eval_weight[i])

                eval_init_score = part.get("eval_init_score")
                if eval_init_score:
                    if eval_init_score[i] is _DatasetNames.INIT_SCORE:
                        init_score_e.append(part["init_score"])
                    else:
                        init_score_e.extend(eval_init_score[i])

                eval_group = part.get("eval_group")
                if eval_group:
                    if eval_group[i] is _DatasetNames.GROUP:
                        g_e.append(part["group"])
                    else:
                        g_e.extend(eval_group[i])

            # filter padding from eval parts then _concat each eval_set component.
            x_e, y_e, w_e, init_score_e, g_e = _remove_list_padding(x_e, y_e, w_e, init_score_e, g_e)
            if x_e:
                local_eval_set.append((_concat(x_e), _concat(y_e)))
            else:
                missing_eval_component_idx.append(i)
                continue

            if w_e:
                local_eval_sample_weight.append(_concat(w_e))
            if init_score_e:
                local_eval_init_score.append(_concat(init_score_e))
            if g_e:
                local_eval_group.append(_concat(g_e))

        # reconstruct eval_set fit args/kwargs depending on which components of eval_set are on worker.
        eval_component_idx = [i for i in range(n_evals) if i not in missing_eval_component_idx]
        if eval_names:
            local_eval_names = [eval_names[i] for i in eval_component_idx]
        if eval_class_weight:
            kwargs["eval_class_weight"] = [eval_class_weight[i] for i in eval_component_idx]

    if local_eval_set is None:
        local_eval_X = None
        local_eval_y = None
    else:
        local_eval_X = tuple(X for X, _ in local_eval_set)
        local_eval_y = tuple(y for _, y in local_eval_set)

    model = model_factory(**params)
    if remote_socket is not None:
        remote_socket.release()
    try:
        if is_ranker:
            model.fit(
                data,
                label,
                sample_weight=weight,
                init_score=init_score,
                group=group,
                eval_X=local_eval_X,
                eval_y=local_eval_y,
                eval_sample_weight=local_eval_sample_weight,
                eval_init_score=local_eval_init_score,
                eval_group=local_eval_group,
                eval_names=local_eval_names,
                **kwargs,
            )
        else:
            model.fit(
                data,
                label,
                sample_weight=weight,
                init_score=init_score,
                eval_X=local_eval_X,
                eval_y=local_eval_y,
                eval_sample_weight=local_eval_sample_weight,
                eval_init_score=local_eval_init_score,
                eval_names=local_eval_names,
                **kwargs,
            )

    finally:
        if getattr(model, "fitted_", False):
            model.booster_.free_network()

    if n_evals:
        # ensure that expected keys for evals_result_ and best_score_ exist regardless of padding.
        model = _pad_eval_names(lgbm_model=model, required_names=evals_result_names)

    return model if return_model else None


def _split_to_parts(*, data: _DaskCollection, is_matrix: bool) -> List[_DaskPart]:
    parts = data.to_delayed()
    if isinstance(parts, np.ndarray):
        if is_matrix:
            assert parts.shape[1] == 1
        else:
            assert parts.ndim == 1 or parts.shape[1] == 1
        parts = parts.flatten().tolist()
    return parts


def _machines_to_worker_map(
    *,
    machines: str,
    worker_addresses: Iterable[str],
) -> Dict[str, int]:
    """Create a worker_map from machines list.

    Given ``machines`` and a list of Dask worker addresses, return a mapping where the keys are
    ``worker_addresses`` and the values are ports from ``machines``.

    Parameters
    ----------
    machines : str
        A comma-delimited list of workers, of the form ``ip1:port,ip2:port``.
    worker_addresses : list of str
        An iterable of Dask worker addresses, of the form ``{protocol}{hostname}:{port}``, where ``port`` is the port Dask's scheduler uses to talk to that worker.

    Returns
    -------
    result : Dict[str, int]
        Dictionary where keys are work addresses in the form expected by Dask and values are a port for LightGBM to use.
    """
    machine_addresses = machines.split(",")

    if len(set(machine_addresses)) != len(machine_addresses):
        raise ValueError(
            f"Found duplicates in 'machines' ({machines}). Each entry in 'machines' must be a unique IP-port combination."
        )

    machine_to_port = defaultdict(set)
    for address in machine_addresses:
        host, port = address.split(":")
        machine_to_port[host].add(int(port))

    out = {}
    for address in worker_addresses:
        worker_host = urlparse(address).hostname
        if not worker_host:
            raise ValueError(f"Could not parse host name from worker address '{address}'")
        out[address] = machine_to_port[worker_host].pop()

    return out


def _train(
    *,
    client: "distributed.Client",
    data: _DaskMatrixLike,
    label: _DaskCollection,
    params: Dict[str, Any],
    model_factory: Type[LGBMModel],
    sample_weight: Optional[_DaskVectorLike] = None,
    init_score: Optional[_DaskCollection] = None,
    group: Optional[_DaskVectorLike] = None,
    eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
    eval_names: Optional[List[str]] = None,
    eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
    eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
    eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
    eval_class_weight: Optional[List[Union[dict, str]]] = None,
    eval_init_score: Optional[List[_DaskCollection]] = None,
    eval_group: Optional[List[_DaskVectorLike]] = None,
    eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
    eval_at: Optional[Union[List[int], Tuple[int, ...]]] = None,
    **kwargs: Any,
) -> LGBMModel:
    """Inner train routine.

    Parameters
    ----------
    client : distributed.Client
        Dask client.
    data : Dask Array or Dask DataFrame of shape = [n_samples, n_features]
        Input feature matrix.
    label : Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]
        The target values (class labels in classification, real numbers in regression).
    params : dict
        Parameters passed to constructor of the local underlying model.
    model_factory : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Class of the local underlying model.
    sample_weight : Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)
        Weights of training data. Weights should be non-negative.
    init_score : Dask Array or Dask Series of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task), or Dask Array or Dask DataFrame of shape = [n_samples, n_classes] (for multi-class task), or None, optional (default=None)
        Init score of training data.
    group : Dask Array or Dask Series or None, optional (default=None)
        Group/query data.
        Only used in the learning-to-rank task.
        sum(group) = n_samples.
        For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
        where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
    eval_set : list of (X, y) tuples of Dask data collections, or None, optional (default=None)
        List of (X, y) tuple pairs to use as validation sets.
        Note, that not all workers may receive chunks of every eval set within ``eval_set``. When the returned
        lightgbm estimator is not trained using any chunks of a particular eval set, its corresponding component
        of ``evals_result_`` and ``best_score_`` will be empty dictionaries.
    eval_names : list of str, or None, optional (default=None)
        Unique identifiers for each evaluation dataset.
        Should be the same length as ``eval_set`` / ``eval_X``.
    eval_X : Dask Array or Dask DataFrame, tuple thereof or None, optional (default=None)
        Feature matrix or tuple thereof, e.g. ``(X_val0, X_val1)``, to use as validation sets.
    eval_y : Dask Array or Dask DataFrame or Dask Series, tuple thereof or None, optional (default=None)
        Target values or tuple thereof, e.g. ``(y_val0, y_val1)``, to use as validation sets.
    eval_sample_weight : list of Dask Array or Dask Series, or None, optional (default=None)
        Weights for each validation set in eval_set. Weights should be non-negative.
    eval_class_weight : list of dict or str, or None, optional (default=None)
        Class weights, one dict or str for each validation set in eval_set.
    eval_init_score : list of Dask Array, Dask Series or Dask DataFrame (for multi-class task), or None, optional (default=None)
        Initial model score for each validation set in eval_set.
    eval_group : list of Dask Array or Dask Series, or None, optional (default=None)
        Group/query for each validation set in eval_set.
    eval_metric : str, callable, list or None, optional (default=None)
        If str, it should be a built-in evaluation metric to use.
        If callable, it should be a custom evaluation metric, see note below for more details.
        If list, it can be a list of built-in metrics, a list of custom evaluation metrics, or a mix of both.
        In either case, the ``metric`` from the Dask model parameters (or inferred from the objective) will be evaluated and used as well.
        Default: 'l2' for DaskLGBMRegressor, 'binary(multi)_logloss' for DaskLGBMClassifier, 'ndcg' for DaskLGBMRanker.
    eval_at : list or tuple of int, optional (default=None)
        The evaluation positions of the specified ranking metric.
    **kwargs
        Other parameters passed to ``fit`` method of the local underlying model.

    Returns
    -------
    model : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Returns fitted underlying model.

    Note
    ----

    This method handles setting up the following network parameters based on information
    about the Dask cluster referenced by ``client``.

    * ``local_listen_port``: port that each LightGBM worker opens a listening socket on,
            to accept connections from other workers. This can differ from LightGBM worker
            to LightGBM worker, but does not have to.
    * ``machines``: a comma-delimited list of all workers in the cluster, in the
            form ``ip:port,ip:port``. If running multiple Dask workers on the same host, use different
            ports for each worker. For example, for ``LocalCluster(n_workers=3)``, you might
            pass ``"127.0.0.1:12400,127.0.0.1:12401,127.0.0.1:12402"``.
    * ``num_machines``: number of LightGBM workers.
    * ``timeout``: time in minutes to wait before closing unused sockets.

    The default behavior of this function is to generate ``machines`` from the list of
    Dask workers which hold some piece of the training data, and to search for an open
    port on each worker to be used as ``local_listen_port``.

    If ``machines`` is provided explicitly in ``params``, this function uses the hosts
    and ports in that list directly, and does not do any searching. This means that if
    any of the Dask workers are missing from the list or any of those ports are not free
    when training starts, training will fail.

    If ``local_listen_port`` is provided in ``params`` and ``machines`` is not, this function
    constructs ``machines`` from the list of Dask workers which hold some piece of the
    training data, assuming that each one will use the same ``local_listen_port``.
    """
    try:
        from dask import delayed  # noqa: PLC0415
        from dask.distributed import wait  # noqa: PLC0415
    except _DaskImportErrorTypes as err:
        raise LightGBMError("dask is required for lightgbm.dask") from err

    params = deepcopy(params)

    # capture whether local_listen_port or its aliases were provided
    listen_port_in_params = any(alias in params for alias in _ConfigAliases.get("local_listen_port"))

    # capture whether machines or its aliases were provided
    machines_in_params = any(alias in params for alias in _ConfigAliases.get("machines"))

    params = _choose_param_value(
        main_param_name="tree_learner",
        params=params,
        default_value="data",
    )
    allowed_tree_learners = {
        "data",
        "data_parallel",
        "feature",
        "feature_parallel",
        "voting",
        "voting_parallel",
    }
    if params["tree_learner"] not in allowed_tree_learners:
        _log_warning(
            f'Parameter tree_learner set to {params["tree_learner"]}, which is not allowed. Using "data" as default'
        )
        params["tree_learner"] = "data"

    # Some passed-in parameters can be removed:
    #   * 'num_machines': set automatically from Dask worker list
    #   * 'num_threads': overridden to match nthreads on each Dask process
    for param_alias in _ConfigAliases.get("num_machines", "num_threads"):
        if param_alias in params:
            _log_warning(f"Parameter {param_alias} will be ignored.")
            params.pop(param_alias)

    # Split arrays/dataframes into parts. Arrange parts into dicts to enforce co-locality
    data_parts = _split_to_parts(data=data, is_matrix=True)
    label_parts = _split_to_parts(data=label, is_matrix=False)
    parts = [{"data": x, "label": y} for (x, y) in zip(data_parts, label_parts, strict=True)]
    n_parts = len(parts)

    if sample_weight is not None:
        weight_parts = _split_to_parts(data=sample_weight, is_matrix=False)
        for i in range(n_parts):
            parts[i]["weight"] = weight_parts[i]

    if group is not None:
        group_parts = _split_to_parts(data=group, is_matrix=False)
        for i in range(n_parts):
            parts[i]["group"] = group_parts[i]

    if init_score is not None:
        init_score_parts = _split_to_parts(data=init_score, is_matrix=False)
        for i in range(n_parts):
            parts[i]["init_score"] = init_score_parts[i]

    eval_set = _validate_eval_set_Xy(eval_set=eval_set, eval_X=eval_X, eval_y=eval_y)
    # evals_set will to be re-constructed into smaller lists of (X, y) tuples, where
    # X and y are each delayed sub-lists of original eval dask Collections.
    if eval_set:
        # find maximum number of parts in an individual eval set so that we can
        # pad eval sets when they come in different sizes.
        n_largest_eval_parts = max(x[0].npartitions for x in eval_set)

        eval_sets: Dict[
            int, List[Union[_DatasetNames, Tuple[List[Optional[_DaskMatrixLike]], List[Optional[_DaskVectorLike]]]]]
        ] = defaultdict(list)
        if eval_sample_weight:
            eval_sample_weights: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskVectorLike]]]]] = defaultdict(
                list
            )
        if eval_group:
            eval_groups: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskVectorLike]]]]] = defaultdict(list)
        if eval_init_score:
            eval_init_scores: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskMatrixLike]]]]] = defaultdict(list)

        for i, (X_eval, y_eval) in enumerate(eval_set):
            n_this_eval_parts = X_eval.npartitions

            # when individual eval set is equivalent to training data, skip recomputing parts.
            if X_eval is data and y_eval is label:
                for parts_idx in range(n_parts):
                    eval_sets[parts_idx].append(_DatasetNames.TRAINSET)
            else:
                eval_x_parts = _split_to_parts(data=X_eval, is_matrix=True)
                eval_y_parts = _split_to_parts(data=y_eval, is_matrix=False)
                for j in range(n_largest_eval_parts):
                    parts_idx = j % n_parts

                    # add None-padding for individual eval_set member if it is smaller than the largest member.
                    if j < n_this_eval_parts:
                        x_e = eval_x_parts[j]
                        y_e = eval_y_parts[j]
                    else:
                        x_e = None
                        y_e = None

                    if j < n_parts:
                        # first time a chunk of this eval set is added to this part.
                        eval_sets[parts_idx].append(([x_e], [y_e]))
                    else:
                        # append additional chunks of this eval set to this part.
                        eval_sets[parts_idx][-1][0].append(x_e)  # type: ignore[index, union-attr]
                        eval_sets[parts_idx][-1][1].append(y_e)  # type: ignore[index, union-attr]

            if eval_sample_weight:
                if eval_sample_weight[i] is sample_weight:
                    for parts_idx in range(n_parts):
                        eval_sample_weights[parts_idx].append(_DatasetNames.SAMPLE_WEIGHT)
                else:
                    eval_w_parts = _split_to_parts(data=eval_sample_weight[i], is_matrix=False)

                    # ensure that all evaluation parts map uniquely to one part.
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            w_e = eval_w_parts[j]
                        else:
                            w_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_sample_weights[parts_idx].append([w_e])
                        else:
                            eval_sample_weights[parts_idx][-1].append(w_e)  # type: ignore[union-attr]

            if eval_init_score:
                if eval_init_score[i] is init_score:
                    for parts_idx in range(n_parts):
                        eval_init_scores[parts_idx].append(_DatasetNames.INIT_SCORE)
                else:
                    eval_init_score_parts = _split_to_parts(data=eval_init_score[i], is_matrix=False)
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            init_score_e = eval_init_score_parts[j]
                        else:
                            init_score_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_init_scores[parts_idx].append([init_score_e])
                        else:
                            eval_init_scores[parts_idx][-1].append(init_score_e)  # type: ignore[union-attr]

            if eval_group:
                if eval_group[i] is group:
                    for parts_idx in range(n_parts):
                        eval_groups[parts_idx].append(_DatasetNames.GROUP)
                else:
                    eval_g_parts = _split_to_parts(data=eval_group[i], is_matrix=False)
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            g_e = eval_g_parts[j]
                        else:
                            g_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_groups[parts_idx].append([g_e])
                        else:
                            eval_groups[parts_idx][-1].append(g_e)  # type: ignore[union-attr]

        # assign sub-eval_set components to worker parts.
        for parts_idx, e_set in eval_sets.items():
            parts[parts_idx]["eval_set"] = e_set
            if eval_sample_weight:
                parts[parts_idx]["eval_sample_weight"] = eval_sample_weights[parts_idx]
            if eval_init_score:
                parts[parts_idx]["eval_init_score"] = eval_init_scores[parts_idx]
            if eval_group:
                parts[parts_idx]["eval_group"] = eval_groups[parts_idx]

    # Start computation in the background
    parts = list(map(delayed, parts))
    parts = client.compute(parts)
    wait(parts)

    for part in parts:
        if part.status == "error":  # type: ignore
            # trigger error locally
            return part  # type: ignore[return-value]

    # Find locations of all parts and map them to particular Dask workers
    key_to_part_dict = {part.key: part for part in parts}  # type: ignore
    who_has = client.who_has(parts)
    worker_map = defaultdict(list)
    for key, workers in who_has.items():
        worker_map[next(iter(workers))].append(key_to_part_dict[key])

    # Check that all workers were provided some of eval_set. Otherwise warn user that validation
    # data artifacts may not be populated depending on worker returning final estimator.
    if eval_set:
        for worker in worker_map:
            has_eval_set = False
            for part in worker_map[worker]:
                if "eval_set" in part.result():  # type: ignore[attr-defined]
                    has_eval_set = True
                    break

            if not has_eval_set:
                _log_warning(
                    f"Worker {worker} was not allocated eval_set data. Therefore evals_result_ and best_score_ data may be unreliable. "
                    "Try rebalancing data across workers."
                )

    # assign general validation set settings to fit kwargs.
    if eval_names:
        kwargs["eval_names"] = eval_names
    if eval_class_weight:
        kwargs["eval_class_weight"] = eval_class_weight
    if eval_metric:
        kwargs["eval_metric"] = eval_metric
    if eval_at:
        kwargs["eval_at"] = eval_at

    master_worker = next(iter(worker_map))
    worker_ncores = client.ncores()

    # resolve aliases for network parameters and pop the result off params.
    # these values are added back in calls to `_train_part()`
    params = _choose_param_value(
        main_param_name="local_listen_port",
        params=params,
        default_value=12400,
    )
    local_listen_port = params.pop("local_listen_port")

    params = _choose_param_value(
        main_param_name="machines",
        params=params,
        default_value=None,
    )
    machines = params.pop("machines")

    # figure out network params
    worker_to_socket_future: Dict[str, "distributed.client.Future"] = {}
    worker_addresses = worker_map.keys()
    if machines is not None:
        _log_info("Using passed-in 'machines' parameter")
        worker_address_to_port = _machines_to_worker_map(
            machines=machines,
            worker_addresses=worker_addresses,
        )
    else:
        if listen_port_in_params:
            _log_info("Using passed-in 'local_listen_port' for all workers")
            unique_hosts = {urlparse(a).hostname for a in worker_addresses}
            if len(unique_hosts) < len(worker_addresses):
                msg = (
                    "'local_listen_port' was provided in Dask training parameters, but at least one "
                    "machine in the cluster has multiple Dask worker processes running on it. Please omit "
                    "'local_listen_port' or pass 'machines'."
                )
                raise LightGBMError(msg)

            worker_address_to_port = dict.fromkeys(worker_addresses, local_listen_port)
        else:
            _log_info("Finding random open ports for workers")
            worker_to_socket_future, worker_address_to_port = _assign_open_ports_to_workers(
                client=client,
                workers=list(worker_map.keys()),
            )

        machines = ",".join(
            [f"{urlparse(worker_address).hostname}:{port}" for worker_address, port in worker_address_to_port.items()]
        )

    num_machines = len(worker_address_to_port)

    # Tell each worker to train on the parts that it has locally
    #
    # This code treats ``_train_part()`` calls as not "pure" because:
    #     1. there is randomness in the training process unless parameters ``seed``
    #        and ``deterministic`` are set
    #     2. even with those parameters set, the output of one ``_train_part()`` call
    #        relies on global state (it and all the other LightGBM training processes
    #        coordinate with each other)
    futures_classifiers = [
        client.submit(
            _train_part,
            model_factory=model_factory,
            params={**params, "num_threads": worker_ncores[worker]},
            list_of_parts=list_of_parts,
            machines=machines,
            local_listen_port=worker_address_to_port[worker],
            num_machines=num_machines,
            time_out=params.get("time_out", 120),
            remote_socket=worker_to_socket_future.get(worker, None),
            return_model=(worker == master_worker),
            workers=[worker],
            allow_other_workers=False,
            pure=False,
            **kwargs,
        )
        for worker, list_of_parts in worker_map.items()
    ]

    results = client.gather(futures_classifiers)
    results = [v for v in results if v]
    model = results[0]

    # if network parameters were changed during training, remove them from the
    # returned model so that they're generated dynamically on every run based
    # on the Dask cluster you're connected to and which workers have pieces of
    # the training data
    if not listen_port_in_params:
        for param in _ConfigAliases.get("local_listen_port"):
            model._other_params.pop(param, None)

    if not machines_in_params:
        for param in _ConfigAliases.get("machines"):
            model._other_params.pop(param, None)

    for param in _ConfigAliases.get("num_machines", "timeout"):
        model._other_params.pop(param, None)

    return model


def _predict_part(
    part: _DaskPart,
    *,
    model: LGBMModel,
    raw_score: bool,
    pred_proba: bool,
    pred_leaf: bool,
    pred_contrib: bool,
    **kwargs: Any,
) -> _DaskPart:
    result: _DaskPart
    if part.shape[0] == 0:
        result = np.array([])
    elif pred_proba:
        result = model.predict_proba(
            part,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )
    else:
        result = model.predict(
            part,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )

    # dask.DataFrame.map_partitions() expects each call to return a pandas DataFrame or Series
    if isinstance(part, pd_DataFrame):
        # assert that 'result' is an array, only necessary because predict(..., pred_contrib=True) on
        # sparse matrices returns a list.
        #
        # This can be removed when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
        error_msg = (
            f"predict(X) for lightgbm.dask estimators should always return an array, not '{type(result)}', when X is a pandas Dataframe. "
            "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
        )
        assert hasattr(result, "shape"), error_msg
        if len(result.shape) == 2:
            result = pd_DataFrame(result, index=part.index)
        else:
            result = pd_Series(result, index=part.index, name="predictions")

    return result


def _predict(
    *,
    model: LGBMModel,
    data: _DaskMatrixLike,
    client: "distributed.Client",
    raw_score: bool = False,
    pred_proba: bool = False,
    pred_leaf: bool = False,
    pred_contrib: bool = False,
    **kwargs: Any,
) -> Union["dask.array.Array", List["dask.array.Array"]]:
    """Inner predict routine.

    Parameters
    ----------
    model : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Fitted underlying model.
    data : Dask Array or Dask DataFrame of shape = [n_samples, n_features]
        Input feature matrix.
    raw_score : bool, optional (default=False)
        Whether to predict raw scores.
    pred_proba : bool, optional (default=False)
        Should method return results of ``predict_proba`` (``pred_proba=True``) or ``predict`` (``pred_proba=False``).
    pred_leaf : bool, optional (default=False)
        Whether to predict leaf index.
    pred_contrib : bool, optional (default=False)
        Whether to predict feature contributions.
    **kwargs
        Other parameters passed to ``predict`` or ``predict_proba`` method.

    Returns
    -------
    predicted_result : Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]
        The predicted values.
    X_leaves : Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]
        If ``pred_leaf=True``, the predicted leaf of every tree for each sample.
    X_SHAP_values : Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]
        If ``pred_contrib=True``, the feature contributions for each sample.
    """
    if not all((PANDAS_INSTALLED, SKLEARN_INSTALLED)):
        raise LightGBMError("pandas and scikit-learn are required for lightgbm.dask")

    try:
        import dask.array  # noqa: PLC0415
        import dask.bag  # noqa: PLC0415
        import dask.dataframe  # noqa: PLC0415
        from dask import delayed  # noqa: PLC0415
    except _DaskImportErrorTypes as err:
        raise LightGBMError("dask is required for lightgbm.dask") from err

    if isinstance(data, dask.dataframe.DataFrame):
        return data.map_partitions(
            _predict_part,
            model=model,
            raw_score=raw_score,
            pred_proba=pred_proba,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        ).values
    elif isinstance(data, dask.array.Array):
        # for multi-class classification with sparse matrices, pred_contrib predictions
        # are returned as a list of sparse matrices (one per class)
        num_classes = model._n_classes

        if num_classes > 2 and pred_contrib and isinstance(data._meta, ss.spmatrix):
            predict_function = partial(
                _predict_part,
                model=model,
                raw_score=False,
                pred_proba=pred_proba,
                pred_leaf=False,
                pred_contrib=True,
                **kwargs,
            )

            delayed_chunks = data.to_delayed()
            bag = dask.bag.from_delayed(delayed_chunks[:, 0])

            @delayed
            def _extract(items: List[Any], i: int) -> Any:
                return items[i]

            preds = bag.map_partitions(predict_function)

            # pred_contrib output will have one column per feature,
            # plus one more for the base value
            num_cols = model.n_features_ + 1

            nrows_per_chunk = data.chunks[0]
            out: List[List[dask.array.Array]] = [[] for _ in range(num_classes)]

            # need to tell Dask the expected type and shape of individual preds
            pred_meta = data._meta

            for j, partition in enumerate(preds.to_delayed()):
                for i in range(num_classes):
                    part = dask.array.from_delayed(
                        value=_extract(partition, i),
                        shape=(nrows_per_chunk[j], num_cols),
                        meta=pred_meta,
                    )
                    out[i].append(part)

            # by default, dask.array.concatenate() concatenates sparse arrays into a COO matrix
            # the code below is used instead to ensure that the sparse type is preserved during concatenation
            if isinstance(pred_meta, ss.csr_matrix):
                concat_fn = partial(ss.vstack, format="csr")
            elif isinstance(pred_meta, ss.csc_matrix):
                concat_fn = partial(ss.vstack, format="csc")
            else:
                concat_fn = ss.vstack

            # At this point, `out` is a list of lists of delayeds (each of which points to a matrix).
            # Concatenate them to return a list of Dask Arrays.
            out_arrays: List[dask.array.Array] = []
            for i in range(num_classes):
                out_arrays.append(
                    dask.array.from_delayed(
                        value=delayed(concat_fn)(out[i]),
                        shape=(data.shape[0], num_cols),
                        meta=pred_meta,
                    )
                )

            return out_arrays

        data_row = client.compute(data[[0]]).result()
        predict_fn = partial(
            _predict_part,
            model=model,
            raw_score=raw_score,
            pred_proba=pred_proba,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )
        pred_row = predict_fn(data_row)  # type: ignore[misc]
        chunks: Tuple[int, ...] = (data.chunks[0],)
        map_blocks_kwargs = {}
        if len(pred_row.shape) > 1:
            chunks += (pred_row.shape[1],)
        else:
            map_blocks_kwargs["drop_axis"] = 1
        return data.map_blocks(
            predict_fn,
            chunks=chunks,
            meta=pred_row,
            **map_blocks_kwargs,
        )
    else:
        raise TypeError(f"Data must be either Dask Array or Dask DataFrame. Got {type(data).__name__}.")


class _DaskLGBMModel:
    @property
    def client_(self) -> "distributed.Client":
        """:obj:`distributed.Client`: Dask client.

        This property can be passed in the constructor or updated
        with ``model.set_params(client=client)``.
        """
        if not getattr(self, "fitted_", False):
            raise LGBMNotFittedError("Cannot access property client_ before calling fit().")

        return _get_dask_client(client=self.client)

    def _lgb_dask_getstate(self) -> Dict[Any, Any]:
        """Remove un-picklable attributes before serialization."""
        client = self.__dict__.pop("client", None)
        self._other_params.pop("client", None)  # type: ignore[attr-defined]
        out = deepcopy(self.__dict__)
        out.update({"client": None})
        self.client = client
        return out

    def _lgb_dask_fit(
        self,
        *,
        model_factory: Type[LGBMModel],
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskCollection] = None,
        group: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_class_weight: Optional[List[Union[dict, str]]] = None,
        eval_init_score: Optional[List[_DaskCollection]] = None,
        eval_group: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Optional[Union[List[int], Tuple[int, ...]]] = None,
        **kwargs: Any,
    ) -> "_DaskLGBMModel":
        if not all((PANDAS_INSTALLED, SKLEARN_INSTALLED)):
            raise LightGBMError("pandas and scikit-learn are required for lightgbm.dask")

        params = self.get_params(True)  # type: ignore[attr-defined]
        params.pop("client", None)

        model = _train(
            client=_get_dask_client(self.client),
            data=X,
            label=y,
            params=params,
            model_factory=model_factory,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            eval_at=eval_at,
            **kwargs,
        )

        self.set_params(**model.get_params())  # type: ignore[attr-defined]
        self._lgb_dask_copy_extra_params(source=model, dest=self)  # type: ignore[attr-defined]

        return self

    def _lgb_dask_to_local(self, model_factory: Type[LGBMModel]) -> LGBMModel:
        params = self.get_params()  # type: ignore[attr-defined]
        params.pop("client", None)
        model = model_factory(**params)
        self._lgb_dask_copy_extra_params(source=self, dest=model)
        model._other_params.pop("client", None)
        return model

    @staticmethod
    def _lgb_dask_copy_extra_params(
        *,
        source: Union["_DaskLGBMModel", LGBMModel],
        dest: Union["_DaskLGBMModel", LGBMModel],
    ) -> None:
        params = source.get_params()  # type: ignore[union-attr]
        attributes = source.__dict__
        extra_param_names = set(attributes.keys()).difference(params.keys())
        for name in extra_param_names:
            setattr(dest, name, attributes[name])


class DaskLGBMClassifier(LGBMClassifier, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMClassifier."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMClassifier.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMClassifier.__init__.__doc__
    _before_kwargs, _, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskCollection] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_class_weight: Optional[List[Union[dict, str]]] = None,
        eval_init_score: Optional[List[_DaskCollection]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMClassifier":
        """Docstring is inherited from the lightgbm.LGBMClassifier.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMClassifier,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task), or Dask Array or Dask DataFrame of shape = [n_samples, n_classes] (for multi-class task), or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array, Dask Series or Dask DataFrame (for multi-class task), or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMClassifier does not support group, eval_group.
    _base_doc = _base_doc[: _base_doc.find("group :")] + _base_doc[_base_doc.find("eval_set :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    # DaskLGBMClassifier support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMClassifier.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMClassifier
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMClassifier.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]",
    )

    def predict_proba(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMClassifier.predict_proba."""
        return _predict(
            model=self.to_local(),
            data=X,
            pred_proba=True,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict_proba.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted probability for each class for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_probability",
        predicted_result_shape="Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMClassifier:
        """Create regular version of lightgbm.LGBMClassifier from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMClassifier
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMClassifier)


class DaskLGBMRegressor(LGBMRegressor, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMRegressor."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMRegressor.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMRegressor.__init__.__doc__
    _before_kwargs, _kwargs, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_init_score: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMRegressor":
        """Docstring is inherited from the lightgbm.LGBMRegressor.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMRegressor,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMRegressor does not support group, eval_class_weight, eval_group.
    _base_doc = _base_doc[: _base_doc.find("group :")] + _base_doc[_base_doc.find("eval_set :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    # DaskLGBMRegressor support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMRegressor.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMRegressor
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMRegressor.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMRegressor:
        """Create regular version of lightgbm.LGBMRegressor from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMRegressor
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMRegressor)


class DaskLGBMRanker(LGBMRanker, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMRanker."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMRanker.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMRanker.__init__.__doc__
    _before_kwargs, _kwargs, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskVectorLike] = None,
        group: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_init_score: Optional[List[_DaskVectorLike]] = None,
        eval_group: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Union[List[int], Tuple[int, ...]] = (1, 2, 3, 4, 5),
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMRanker":
        """Docstring is inherited from the lightgbm.LGBMRanker.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMRanker,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            eval_at=eval_at,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMRanker does not support eval_class_weight or early stopping
    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]

    _base_doc = (
        _base_doc[: _base_doc.find("feature_name :")]
        + "eval_at : list or tuple of int, optional (default=(1, 2, 3, 4, 5))\n"
        + f"{' ':8}The evaluation positions of the specified metric.\n"
        + f"{' ':4}{_base_doc[_base_doc.find('feature_name :') :]}"
    )

    # DaskLGBMRanker support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMRanker.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMRanker
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMRanker.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMRanker:
        """Create regular version of lightgbm.LGBMRanker from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMRanker
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMRanker)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/engine.py <==
# coding: utf-8
"""Library with training routines of LightGBM."""

import copy
import json
from collections import OrderedDict, defaultdict
from operator import attrgetter
from pathlib import Path
from typing import Any, Callable, Dict, Iterable, List, Optional, Tuple, Union

import numpy as np

from . import callback
from .basic import (
    Booster,
    Dataset,
    EvalResult,
    LightGBMError,
    _choose_param_value,
    _ConfigAliases,
    _InnerPredictor,
    _LGBM_CustomObjectiveFunction,
    _LGBM_EvalFunctionResultType,
    _log_warning,
)
from .compat import SKLEARN_INSTALLED, _LGBMBaseCrossValidator, _LGBMGroupKFold, _LGBMStratifiedKFold

__all__ = [
    "cv",
    "CVBooster",
    "train",
]


_LGBM_CustomMetricFunction = Union[
    Callable[
        [np.ndarray, Dataset],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [np.ndarray, Dataset],
        List[_LGBM_EvalFunctionResultType],
    ],
]

_LGBM_PreprocFunction = Callable[
    [Dataset, Dataset, Dict[str, Any]],
    Tuple[Dataset, Dataset, Dict[str, Any]],
]


def _choose_num_iterations(*, num_boost_round_kwarg: int, params: Dict[str, Any]) -> Dict[str, Any]:
    """Choose number of boosting rounds.

    In ``train()`` and ``cv()``, there are multiple ways to provide configuration for
    the number of boosting rounds to perform:

      * the ``num_boost_round`` keyword argument
      * any of the ``num_iterations`` or its aliases via the ``params`` dictionary

    These should be preferred in the following order (first one found wins):

      1. ``num_iterations`` provided via ``params`` (because it's the main parameter name)
      2. any other aliases of ``num_iterations`` provided via ``params``
      3. the ``num_boost_round`` keyword argument

    This function handles that choice, and issuing helpful warnings in the cases where the
    result might be surprising.

    Returns
    -------
    params : dict
        Parameters, with ``"num_iterations"`` set to the preferred value and all other
        aliases of ``num_iterations`` removed.
    """
    num_iteration_configs_provided = {
        alias: params[alias] for alias in _ConfigAliases.get("num_iterations") if alias in params
    }

    # now that the relevant information has been pulled out of params, it's safe to overwrite it
    # with the content that should be used for training (i.e. with aliases resolved)
    params = _choose_param_value(
        main_param_name="num_iterations",
        params=params,
        default_value=num_boost_round_kwarg,
    )

    # if there were not multiple boosting rounds configurations provided in params,
    # then by definition they cannot have conflicting values... no need to warn
    if len(num_iteration_configs_provided) <= 1:
        return params

    # if all the aliases have the same value, no need to warn
    if len(set(num_iteration_configs_provided.values())) <= 1:
        return params

    # if this line is reached, lightgbm should warn
    value_string = ", ".join(f"{alias}={val}" for alias, val in num_iteration_configs_provided.items())
    _log_warning(
        f"Found conflicting values for num_iterations provided via 'params': {value_string}. "
        f"LightGBM will perform up to {params['num_iterations']} boosting rounds. "
        "To be confident in the maximum number of boosting rounds LightGBM will perform and to "
        "suppress this warning, modify 'params' so that only one of those is present."
    )
    return params


def train(
    params: Dict[str, Any],
    train_set: Dataset,
    num_boost_round: int = 100,
    valid_sets: Optional[List[Dataset]] = None,
    valid_names: Optional[List[str]] = None,
    feval: Optional[Union[_LGBM_CustomMetricFunction, List[_LGBM_CustomMetricFunction]]] = None,
    init_model: Optional[Union[str, Path, Booster]] = None,
    keep_training_booster: bool = False,
    callbacks: Optional[List[Callable]] = None,
) -> Booster:
    """Perform the training with given parameters.

    Parameters
    ----------
    params : dict
        Parameters for training. Values passed through ``params`` take precedence over those
        supplied via arguments.
    train_set : Dataset
        Data to be trained on.
    num_boost_round : int, optional (default=100)
        Number of boosting iterations.
    valid_sets : list of Dataset, or None, optional (default=None)
        List of data to be evaluated on during training.
    valid_names : list of str, or None, optional (default=None)
        Names of ``valid_sets``.
    feval : callable, list of callable, or None, optional (default=None)
        Customized evaluation function.
        Each evaluation function should accept two parameters: preds, eval_data,
        and return (metric_name, metric_value, maximize) or list of such tuples.

            preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                The predicted values.
                For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                If custom objective function is used, predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task in this case.
            eval_data : Dataset
                A ``Dataset`` to evaluate.
            metric_name : str
                Unique identifier for the metric (e.g. "custom_adjusted_mse").
            metric_value : float
                Value of the evaluation metric.
            maximize : bool
                Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        To ignore the default metric corresponding to the used objective,
        set the ``metric`` parameter to the string ``"None"`` in ``params``.
    init_model : str, pathlib.Path, Booster or None, optional (default=None)
        Filename of LightGBM model or Booster instance used for continue training.
    keep_training_booster : bool, optional (default=False)
        Whether the returned Booster will be used to keep training.
        If False, the returned value will be converted into _InnerPredictor before returning.
        This means you won't be able to use ``eval``, ``eval_train`` or ``eval_valid`` methods of the returned Booster.
        When your model is very large and cause the memory error,
        you can try to set this param to ``True`` to avoid the model conversion performed during the internal call of ``model_to_string``.
        You can still use _InnerPredictor as ``init_model`` for future continue training.
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.

    Note
    ----
    A custom objective function can be provided for the ``objective`` parameter.
    It should accept two parameters: preds, train_data and return (grad, hess).

        preds : numpy 1-D array or numpy 2-D array (for multi-class task)
            The predicted values.
            Predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task.
        train_data : Dataset
            The training dataset.
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.

    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
    and grad and hess should be returned in the same format.

    Returns
    -------
    booster : Booster
        The trained Booster model.
    """
    if not isinstance(train_set, Dataset):
        raise TypeError(f"train() only accepts Dataset object, train_set has type '{type(train_set).__name__}'.")

    if isinstance(valid_sets, list):
        for i, valid_item in enumerate(valid_sets):
            if not isinstance(valid_item, Dataset):
                raise TypeError(
                    "Every item in valid_sets must be a Dataset object. "
                    f"Item {i} has type '{type(valid_item).__name__}'."
                )

    # create predictor first
    params = copy.deepcopy(params)
    params = _choose_param_value(
        main_param_name="objective",
        params=params,
        default_value=None,
    )
    fobj: Optional[_LGBM_CustomObjectiveFunction] = None
    if callable(params["objective"]):
        fobj = params["objective"]
        params["objective"] = "none"

    params = _choose_num_iterations(num_boost_round_kwarg=num_boost_round, params=params)
    num_boost_round = params["num_iterations"]
    if num_boost_round <= 0:
        raise ValueError(f"Number of boosting rounds must be greater than 0. Got {num_boost_round}.")

    # setting early stopping via global params should be possible
    params = _choose_param_value(
        main_param_name="early_stopping_round",
        params=params,
        default_value=None,
    )
    if params["early_stopping_round"] is None:
        params.pop("early_stopping_round")
    first_metric_only = params.get("first_metric_only", False)

    predictor: Optional[_InnerPredictor] = None
    if isinstance(init_model, (str, Path)):
        predictor = _InnerPredictor.from_model_file(model_file=init_model, pred_parameter=params)
    elif isinstance(init_model, Booster):
        predictor = _InnerPredictor.from_booster(booster=init_model, pred_parameter=dict(init_model.params, **params))

    if predictor is not None:
        init_iteration = predictor.current_iteration()
    else:
        init_iteration = 0

    train_set._update_params(params)._set_predictor(predictor)

    is_valid_contain_train = False
    train_data_name = "training"
    reduced_valid_sets = []
    name_valid_sets = []
    if valid_sets is not None:
        if isinstance(valid_sets, Dataset):
            valid_sets = [valid_sets]
        if isinstance(valid_names, str):
            valid_names = [valid_names]
        for i, valid_data in enumerate(valid_sets):
            # reduce cost for prediction training data
            if valid_data is train_set:
                is_valid_contain_train = True
                if valid_names is not None:
                    train_data_name = valid_names[i]
                continue
            reduced_valid_sets.append(valid_data._update_params(params).set_reference(train_set))
            if valid_names is not None and len(valid_names) > i:
                name_valid_sets.append(valid_names[i])
            else:
                name_valid_sets.append(f"valid_{i}")
    # process callbacks
    if callbacks is None:
        callbacks_set = set()
    else:
        for i, cb in enumerate(callbacks):
            cb.__dict__.setdefault("order", i - len(callbacks))
        callbacks_set = set(callbacks)

    if callback._should_enable_early_stopping(params.get("early_stopping_round", 0)):
        callbacks_set.add(
            callback.early_stopping(
                stopping_rounds=params["early_stopping_round"],  # type: ignore[arg-type]
                first_metric_only=first_metric_only,
                min_delta=params.get("early_stopping_min_delta", 0.0),
                verbose=_choose_param_value(
                    main_param_name="verbosity",
                    params=params,
                    default_value=1,
                ).pop("verbosity")
                > 0,
            )
        )

    callbacks_before_iter_set = {cb for cb in callbacks_set if getattr(cb, "before_iteration", False)}
    callbacks_after_iter_set = callbacks_set - callbacks_before_iter_set
    callbacks_before_iter = sorted(callbacks_before_iter_set, key=attrgetter("order"))
    callbacks_after_iter = sorted(callbacks_after_iter_set, key=attrgetter("order"))

    # construct booster
    try:
        booster = Booster(params=params, train_set=train_set)
        if is_valid_contain_train:
            booster.set_train_data_name(train_data_name)
        for valid_set, name_valid_set in zip(reduced_valid_sets, name_valid_sets, strict=True):
            booster.add_valid(valid_set, name_valid_set)
    finally:
        train_set._reverse_update_params()
        for valid_set in reduced_valid_sets:
            valid_set._reverse_update_params()
    booster.best_iteration = 0

    # start training
    for i in range(init_iteration, init_iteration + num_boost_round):
        for cb in callbacks_before_iter:
            cb(
                callback.CallbackEnv(
                    model=booster,
                    params=params,
                    iteration=i,
                    begin_iteration=init_iteration,
                    end_iteration=init_iteration + num_boost_round,
                    evaluation_result_list=None,
                )
            )

        booster.update(fobj=fobj)

        evaluation_result_list: List[EvalResult] = []
        # check evaluation result.
        if valid_sets is not None:
            if is_valid_contain_train:
                evaluation_result_list.extend(booster.eval_train(feval))
            evaluation_result_list.extend(booster.eval_valid(feval))
        try:
            for cb in callbacks_after_iter:
                cb(
                    callback.CallbackEnv(
                        model=booster,
                        params=params,
                        iteration=i,
                        begin_iteration=init_iteration,
                        end_iteration=init_iteration + num_boost_round,
                        evaluation_result_list=evaluation_result_list,
                    )
                )
        except callback.EarlyStopException as earlyStopException:
            booster.best_iteration = earlyStopException.best_iteration + 1
            evaluation_result_list = earlyStopException.best_score
            break
    booster.best_score = defaultdict(OrderedDict)
    for result in evaluation_result_list:
        booster.best_score[result.dataset_name][result.metric_name] = result.metric_value
    if not keep_training_booster:
        booster.model_from_string(booster.model_to_string()).free_dataset()
    return booster


class CVBooster:
    """CVBooster in LightGBM.

    Auxiliary data structure to hold and redirect all boosters of ``cv()`` function.
    This class has the same methods as Booster class.
    All method calls, except for the following methods, are actually performed for underlying Boosters and
    then all returned results are returned in a list.

    - ``model_from_string()``
    - ``model_to_string()``
    - ``save_model()``

    Attributes
    ----------
    boosters : list of Booster
        The list of underlying fitted models.
    best_iteration : int
        The best iteration of fitted model.
    """

    def __init__(
        self,
        model_file: Optional[Union[str, Path]] = None,
    ):
        """Initialize the CVBooster.

        Parameters
        ----------
        model_file : str, pathlib.Path or None, optional (default=None)
            Path to the CVBooster model file.
        """
        self.boosters: List[Booster] = []
        self.best_iteration = -1

        if model_file is not None:
            with open(model_file, "r") as file:
                self._from_dict(json.load(file))

    def _from_dict(self, models: Dict[str, Any]) -> None:
        """Load CVBooster from dict."""
        self.best_iteration = models["best_iteration"]
        self.boosters = []
        for model_str in models["boosters"]:
            self.boosters.append(Booster(model_str=model_str))

    def _to_dict(
        self,
        *,
        num_iteration: Optional[int],
        start_iteration: int,
        importance_type: str,
    ) -> Dict[str, Any]:
        """Serialize CVBooster to dict."""
        models_str = []
        for booster in self.boosters:
            models_str.append(
                booster.model_to_string(
                    num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type
                )
            )
        return {"boosters": models_str, "best_iteration": self.best_iteration}

    def __getattr__(self, name: str) -> Callable[[Any, Any], List[Any]]:
        """Redirect methods call of CVBooster."""

        def handler_function(*args: Any, **kwargs: Any) -> List[Any]:
            """Call methods with each booster, and concatenate their results."""
            ret = []
            for booster in self.boosters:
                ret.append(getattr(booster, name)(*args, **kwargs))
            return ret

        return handler_function

    def __getstate__(self) -> Dict[str, Any]:
        return vars(self)

    def __setstate__(self, state: Dict[str, Any]) -> None:
        vars(self).update(state)

    def model_from_string(self, model_str: str) -> "CVBooster":
        """Load CVBooster from a string.

        Parameters
        ----------
        model_str : str
            Model will be loaded from this string.

        Returns
        -------
        self : CVBooster
            Loaded CVBooster object.
        """
        self._from_dict(json.loads(model_str))
        return self

    def model_to_string(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> str:
        """Save CVBooster to JSON string.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        str_repr : str
            JSON string representation of CVBooster.
        """
        return json.dumps(
            self._to_dict(num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type)
        )

    def save_model(
        self,
        filename: Union[str, Path],
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> "CVBooster":
        """Save CVBooster to a file as JSON text.

        Parameters
        ----------
        filename : str or pathlib.Path
            Filename to save CVBooster.
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        self : CVBooster
            Returns self.
        """
        with open(filename, "w") as file:
            json.dump(
                self._to_dict(
                    num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type
                ),
                file,
            )

        return self


def _make_n_folds(
    *,
    full_data: Dataset,
    folds: Optional[Union[Iterable[Tuple[np.ndarray, np.ndarray]], _LGBMBaseCrossValidator]],
    nfold: int,
    params: Dict[str, Any],
    seed: int,
    fpreproc: Optional[_LGBM_PreprocFunction],
    stratified: bool,
    shuffle: bool,
    eval_train_metric: bool,
) -> CVBooster:
    """Make a n-fold list of Booster from random indices."""
    full_data = full_data.construct()
    num_data = full_data.num_data()
    if folds is not None:
        if not hasattr(folds, "__iter__") and not hasattr(folds, "split"):
            raise AttributeError(
                "folds should be a generator or iterator of (train_idx, test_idx) tuples "
                "or scikit-learn splitter object with split method"
            )
        if hasattr(folds, "split"):
            group_info = full_data.get_group()
            if group_info is not None:
                group_info = np.asarray(group_info, dtype=np.int32)
                flatted_group = np.repeat(range(len(group_info)), repeats=group_info)
            else:
                flatted_group = np.zeros(num_data, dtype=np.int32)
            folds = folds.split(X=np.empty(num_data), y=full_data.get_label(), groups=flatted_group)
    else:
        if any(
            params.get(obj_alias, "")
            in {"lambdarank", "rank_xendcg", "xendcg", "xe_ndcg", "xe_ndcg_mart", "xendcg_mart"}
            for obj_alias in _ConfigAliases.get("objective")
        ):
            if not SKLEARN_INSTALLED:
                raise LightGBMError("scikit-learn is required for ranking cv")
            # ranking task, split according to groups
            group_info = np.asarray(full_data.get_group(), dtype=np.int32)
            flatted_group = np.repeat(range(len(group_info)), repeats=group_info)
            group_kfold = _LGBMGroupKFold(n_splits=nfold)
            folds = group_kfold.split(X=np.empty(num_data), groups=flatted_group)
        elif stratified:
            if not SKLEARN_INSTALLED:
                raise LightGBMError("scikit-learn is required for stratified cv")
            skf = _LGBMStratifiedKFold(n_splits=nfold, shuffle=shuffle, random_state=seed)
            folds = skf.split(X=np.empty(num_data), y=full_data.get_label())
        else:
            if shuffle:
                randidx = np.random.RandomState(seed).permutation(num_data)
            else:
                randidx = np.arange(num_data)
            test_id = np.array_split(randidx, nfold)
            train_id = [np.concatenate([test_id[i] for i in range(nfold) if k != i]) for k in range(nfold)]
            folds = zip(train_id, test_id, strict=True)

    ret = CVBooster()
    for train_idx, test_idx in folds:
        train_set = full_data.subset(sorted(train_idx))
        valid_set = full_data.subset(sorted(test_idx))
        # run preprocessing on the data set if needed
        if fpreproc is not None:
            train_set, valid_set, tparam = fpreproc(train_set, valid_set, params.copy())
        else:
            tparam = params
        booster_for_fold = Booster(tparam, train_set)
        if eval_train_metric:
            booster_for_fold.add_valid(train_set, "train")
        booster_for_fold.add_valid(valid_set, "valid")
        ret.boosters.append(booster_for_fold)
    return ret


def _agg_cv_result(
    raw_results: List[List[EvalResult]],
) -> List[EvalResult]:
    """Aggregate cross-validation results."""
    # build up 2 maps, of the form:
    #
    # OrderedDict{
    #     (<dataset_name>, <metric_name>): <maximize>
    # }
    #
    # OrderedDict{
    #     (<dataset_name>, <metric_name>): list[<metric_value>]
    # }
    #
    metric_types: Dict[Tuple[str, str], bool] = OrderedDict()
    metric_values: Dict[Tuple[str, str], List[float]] = OrderedDict()
    for result_list in raw_results:
        for result in result_list:
            key = (result.dataset_name, result.metric_name)
            metric_types[key] = result.maximize
            metric_values.setdefault(key, [])
            metric_values[key].append(result.metric_value)

    # turn that into a list of tuples of the form:
    #
    # [
    #     (<dataset_name>, <metric_name>, mean(<values>), <maximize>, std_dev(<values>))
    # ]
    return [
        EvalResult(
            dataset_name=k[0],
            metric_name=k[1],
            metric_value=float(np.mean(v)),
            maximize=metric_types[k],
            metric_std_dev=float(np.std(v)),
        )
        for k, v in metric_values.items()
    ]


def cv(
    params: Dict[str, Any],
    train_set: Dataset,
    num_boost_round: int = 100,
    folds: Optional[Union[Iterable[Tuple[np.ndarray, np.ndarray]], _LGBMBaseCrossValidator]] = None,
    nfold: int = 5,
    stratified: bool = True,
    shuffle: bool = True,
    metrics: Optional[Union[str, List[str]]] = None,
    feval: Optional[Union[_LGBM_CustomMetricFunction, List[_LGBM_CustomMetricFunction]]] = None,
    init_model: Optional[Union[str, Path, Booster]] = None,
    fpreproc: Optional[_LGBM_PreprocFunction] = None,
    seed: int = 0,
    callbacks: Optional[List[Callable]] = None,
    eval_train_metric: bool = False,
    return_cvbooster: bool = False,
) -> Dict[str, Union[List[float], CVBooster]]:
    """Perform the cross-validation with given parameters.

    Parameters
    ----------
    params : dict
        Parameters for training. Values passed through ``params`` take precedence over those
        supplied via arguments.
    train_set : Dataset
        Data to be trained on.
    num_boost_round : int, optional (default=100)
        Number of boosting iterations.
    folds : generator or iterator of (train_idx, test_idx) tuples, scikit-learn splitter object or None, optional (default=None)
        If generator or iterator, it should yield the train and test indices for each fold.
        If object, it should be one of the scikit-learn splitter classes
        (https://scikit-learn.org/stable/modules/classes.html#splitter-classes)
        and have ``split`` method.
        This argument has highest priority over other data split arguments.
    nfold : int, optional (default=5)
        Number of folds in CV.
    stratified : bool, optional (default=True)
        Whether to perform stratified sampling.
    shuffle : bool, optional (default=True)
        Whether to shuffle before splitting data.
    metrics : str, list of str, or None, optional (default=None)
        Evaluation metrics to be monitored while CV.
        If not None, the metric in ``params`` will be overridden.
    feval : callable, list of callable, or None, optional (default=None)
        Customized evaluation function.
        Each evaluation function should accept two parameters: preds, eval_data,
        and return (metric_name, metric_value, maximize) or list of such tuples.

            preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                The predicted values.
                For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                If custom objective function is used, predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task in this case.
            eval_data : Dataset
                A ``Dataset`` to evaluate.
            metric_name : str
                Unique identifier for the metric (e.g. "custom_adjusted_mse").
            metric_value : float
                Value of the evaluation metric.
            maximize : bool
                Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        To ignore the default metric corresponding to the used objective,
        set ``metrics`` to the string ``"None"``.
    init_model : str, pathlib.Path, Booster or None, optional (default=None)
        Filename of LightGBM model or Booster instance used for continue training.
    fpreproc : callable or None, optional (default=None)
        Preprocessing function that takes (dtrain, dtest, params)
        and returns transformed versions of those.
    seed : int, optional (default=0)
        Seed used to generate the folds (passed to numpy.random.seed).
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.
    eval_train_metric : bool, optional (default=False)
        Whether to display the train metric in progress.
        The score of the metric is calculated again after each training step, so there is some impact on performance.
    return_cvbooster : bool, optional (default=False)
        Whether to return Booster models trained on each fold through ``CVBooster``.

    Note
    ----
    A custom objective function can be provided for the ``objective`` parameter.
    It should accept two parameters: preds, train_data and return (grad, hess).

        preds : numpy 1-D array or numpy 2-D array (for multi-class task)
            The predicted values.
            Predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task.
        train_data : Dataset
            The training dataset.
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.

    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
    and grad and hess should be returned in the same format.

    Returns
    -------
    eval_results : dict
        History of evaluation results of each metric.
        The dictionary has the following format:
        {'valid metric1-mean': [values], 'valid metric1-stdv': [values],
        'valid metric2-mean': [values], 'valid metric2-stdv': [values],
        ...}.
        If ``return_cvbooster=True``, also returns trained boosters wrapped in a ``CVBooster`` object via ``cvbooster`` key.
        If ``eval_train_metric=True``, also returns the train metric history.
        In this case, the dictionary has the following format:
        {'train metric1-mean': [values], 'valid metric1-mean': [values],
        'train metric2-mean': [values], 'valid metric2-mean': [values],
        ...}.
    """
    if not isinstance(train_set, Dataset):
        raise TypeError(f"cv() only accepts Dataset object, train_set has type '{type(train_set).__name__}'.")

    params = copy.deepcopy(params)
    params = _choose_param_value(
        main_param_name="objective",
        params=params,
        default_value=None,
    )
    fobj: Optional[_LGBM_CustomObjectiveFunction] = None
    if callable(params["objective"]):
        fobj = params["objective"]
        params["objective"] = "none"

    params = _choose_num_iterations(num_boost_round_kwarg=num_boost_round, params=params)
    num_boost_round = params["num_iterations"]
    if num_boost_round <= 0:
        raise ValueError(f"Number of boosting rounds must be greater than 0. Got {num_boost_round}.")

    # setting early stopping via global params should be possible
    params = _choose_param_value(
        main_param_name="early_stopping_round",
        params=params,
        default_value=None,
    )
    if params["early_stopping_round"] is None:
        params.pop("early_stopping_round")
    first_metric_only = params.get("first_metric_only", False)

    if isinstance(init_model, (str, Path)):
        predictor = _InnerPredictor.from_model_file(
            model_file=init_model,
            pred_parameter=params,
        )
    elif isinstance(init_model, Booster):
        predictor = _InnerPredictor.from_booster(
            booster=init_model,
            pred_parameter=dict(init_model.params, **params),
        )
    else:
        predictor = None

    if metrics is not None:
        for metric_alias in _ConfigAliases.get("metric"):
            params.pop(metric_alias, None)
        params["metric"] = metrics

    train_set._update_params(params)._set_predictor(predictor)

    results = defaultdict(list)
    cvbooster = _make_n_folds(
        full_data=train_set,
        folds=folds,
        nfold=nfold,
        params=params,
        seed=seed,
        fpreproc=fpreproc,
        stratified=stratified,
        shuffle=shuffle,
        eval_train_metric=eval_train_metric,
    )

    # setup callbacks
    if callbacks is None:
        callbacks_set = set()
    else:
        for i, cb in enumerate(callbacks):
            cb.__dict__.setdefault("order", i - len(callbacks))
        callbacks_set = set(callbacks)

    if callback._should_enable_early_stopping(params.get("early_stopping_round", 0)):
        callbacks_set.add(
            callback.early_stopping(
                stopping_rounds=params["early_stopping_round"],  # type: ignore[arg-type]
                first_metric_only=first_metric_only,
                min_delta=params.get("early_stopping_min_delta", 0.0),
                verbose=_choose_param_value(
                    main_param_name="verbosity",
                    params=params,
                    default_value=1,
                ).pop("verbosity")
                > 0,
            )
        )

    callbacks_before_iter_set = {cb for cb in callbacks_set if getattr(cb, "before_iteration", False)}
    callbacks_after_iter_set = callbacks_set - callbacks_before_iter_set
    callbacks_before_iter = sorted(callbacks_before_iter_set, key=attrgetter("order"))
    callbacks_after_iter = sorted(callbacks_after_iter_set, key=attrgetter("order"))

    for i in range(num_boost_round):
        for cb in callbacks_before_iter:
            cb(
                callback.CallbackEnv(
                    model=cvbooster,
                    params=params,
                    iteration=i,
                    begin_iteration=0,
                    end_iteration=num_boost_round,
                    evaluation_result_list=None,
                )
            )
        cvbooster.update(fobj=fobj)  # type: ignore[call-arg]
        evaluation_result_list = _agg_cv_result(cvbooster.eval_valid(feval))  # type: ignore[call-arg]
        for result in evaluation_result_list:
            results[f"{result.dataset_name} {result.metric_name}-mean"].append(result.metric_value)
            results[f"{result.dataset_name} {result.metric_name}-stdv"].append(result.metric_std_dev)  # type: ignore[arg-type]
        try:
            for cb in callbacks_after_iter:
                cb(
                    callback.CallbackEnv(
                        model=cvbooster,
                        params=params,
                        iteration=i,
                        begin_iteration=0,
                        end_iteration=num_boost_round,
                        evaluation_result_list=evaluation_result_list,
                    )
                )
        except callback.EarlyStopException as earlyStopException:
            cvbooster.best_iteration = earlyStopException.best_iteration + 1
            for bst in cvbooster.boosters:
                bst.best_iteration = cvbooster.best_iteration
            for k in results:
                results[k] = results[k][: cvbooster.best_iteration]
            break

    if return_cvbooster:
        results["cvbooster"] = cvbooster  # type: ignore[assignment]

    return dict(results)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/libpath.py <==
# coding: utf-8
"""Find the path to LightGBM dynamic library files."""

import ctypes
from os import environ
from pathlib import Path
from platform import system
from typing import List

__all__: List[str] = []


def _find_lib_path() -> List[str]:
    """Find the path to LightGBM library files.

    Returns
    -------
    lib_path: list of str
       List of all found library paths to LightGBM.
    """
    curr_path = Path(__file__).resolve()
    dll_path = [
        curr_path.parents[1],
        curr_path.parents[0] / "bin",
        curr_path.parents[0] / "lib",
    ]
    if system() in ("Windows", "Microsoft"):
        dll_path.append(curr_path.parents[1] / "Release")
        dll_path.append(curr_path.parents[1] / "windows" / "x64" / "DLL")
        dll_path = [p / "lib_lightgbm.dll" for p in dll_path]
    elif system() == "Darwin":
        dll_path = [p / "lib_lightgbm.dylib" for p in dll_path]
    else:
        dll_path = [p / "lib_lightgbm.so" for p in dll_path]
    lib_path = [str(p) for p in dll_path if p.is_file()]
    if not lib_path:
        dll_path_joined = "\n".join(map(str, dll_path))
        raise Exception(f"Cannot find lightgbm library file in following paths:\n{dll_path_joined}")
    return lib_path


# we don't need lib_lightgbm while building docs
_LIB: ctypes.CDLL
if environ.get("LIGHTGBM_BUILD_DOC", "False") == "True":
    from unittest.mock import Mock  # isort: skip

    _LIB = Mock(ctypes.CDLL)  # type: ignore
else:
    _LIB = ctypes.cdll.LoadLibrary(_find_lib_path()[0])


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/plotting.py <==
# coding: utf-8
"""Plotting library."""

import math
from copy import deepcopy
from io import BytesIO
from typing import TYPE_CHECKING, Any, Dict, List, Optional, Tuple, Union

import numpy as np

from .basic import Booster, _data_from_pandas, _is_zero, _log_warning, _MissingType
from .compat import pd_DataFrame
from .sklearn import LGBMModel

__all__ = [
    "create_tree_digraph",
    "plot_importance",
    "plot_metric",
    "plot_split_value_histogram",
    "plot_tree",
]

if TYPE_CHECKING:
    import matplotlib


def _check_not_tuple_of_2_elements(obj: Any, obj_name: str) -> None:
    """Check object is not tuple or does not have 2 elements."""
    if not isinstance(obj, tuple) or len(obj) != 2:
        raise TypeError(f"{obj_name} must be a tuple of 2 elements.")


def _float2str(value: float, precision: Optional[int]) -> str:
    return f"{value:.{precision}f}" if precision is not None and not isinstance(value, str) else str(value)


def plot_importance(
    booster: Union[Booster, LGBMModel],
    ax: "Optional[matplotlib.axes.Axes]" = None,
    height: float = 0.2,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Feature importance",
    xlabel: Optional[str] = "Feature importance",
    ylabel: Optional[str] = "Features",
    importance_type: str = "auto",
    max_num_features: Optional[int] = None,
    ignore_zero: bool = True,
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
    precision: Optional[int] = 3,
    **kwargs: Any,
) -> Any:
    """Plot model's feature importances.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance which feature importance should be plotted.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    height : float, optional (default=0.2)
        Bar height, passed to ``ax.barh()``.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Feature importance")
        Axes title.
        If None, title is disabled.
    xlabel : str or None, optional (default="Feature importance")
        X-axis title label.
        If None, title is disabled.
        @importance_type@ placeholder can be used, and it will be replaced with the value of ``importance_type`` parameter.
    ylabel : str or None, optional (default="Features")
        Y-axis title label.
        If None, title is disabled.
    importance_type : str, optional (default="auto")
        How the importance is calculated.
        If "auto", if ``booster`` parameter is LGBMModel, ``booster.importance_type`` attribute is used; "split" otherwise.
        If "split", result contains numbers of times the feature is used in a model.
        If "gain", result contains total gains of splits which use the feature.
    max_num_features : int or None, optional (default=None)
        Max number of top features displayed on plot.
        If None or <1, all features will be displayed.
    ignore_zero : bool, optional (default=True)
        Whether to ignore features with zero importance.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    **kwargs
        Other parameters passed to ``ax.barh()``.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with model's feature importances.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot importance.") from err

    if isinstance(booster, LGBMModel):
        if importance_type == "auto":
            importance_type = booster.importance_type
        booster = booster.booster_
    elif isinstance(booster, Booster):
        if importance_type == "auto":
            importance_type = "split"
    else:
        raise TypeError("booster must be Booster or LGBMModel.")

    importance = booster.feature_importance(importance_type=importance_type)
    feature_name = booster.feature_name()

    if not len(importance):
        raise ValueError("Booster's feature_importance is empty.")

    tuples = sorted(zip(feature_name, importance, strict=True), key=lambda x: x[1])
    if ignore_zero:
        tuples = [x for x in tuples if x[1] > 0]
    if max_num_features is not None and max_num_features > 0:
        tuples = tuples[-max_num_features:]
    if not tuples:
        raise ValueError(
            "No non-zero feature importances found. The model may have no splits. "
            "Use ignore_zero=False to show all features."
        )
    labels, values = zip(*tuples, strict=True)

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    ylocs = np.arange(len(values))
    ax.barh(ylocs, values, align="center", height=height, **kwargs)

    for x, y in zip(values, ylocs, strict=True):
        ax.text(x + 1, float(y), _float2str(x, precision) if importance_type == "gain" else x, va="center")

    ax.set_yticks(ylocs)
    ax.set_yticklabels(labels)

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        xlim = (0, max(values) * 1.1)
    ax.set_xlim(xlim)

    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        ylim = (-1, len(values))
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        xlabel = xlabel.replace("@importance_type@", importance_type)
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def plot_split_value_histogram(
    booster: Union[Booster, LGBMModel],
    feature: Union[int, str],
    bins: Union[int, str, None] = None,
    ax: "Optional[matplotlib.axes.Axes]" = None,
    width_coef: float = 0.8,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Split value histogram for feature with @index/name@ @feature@",
    xlabel: Optional[str] = "Feature split value",
    ylabel: Optional[str] = "Count",
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
    **kwargs: Any,
) -> Any:
    """Plot split value histogram for the specified feature of the model.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance of which feature split value histogram should be plotted.
    feature : int or str
        The feature name or index the histogram is plotted for.
        If int, interpreted as index.
        If str, interpreted as name.
    bins : int, str or None, optional (default=None)
        The maximum number of bins.
        If None, the number of bins equals number of unique split values.
        If str, it should be one from the list of the supported values by ``numpy.histogram()`` function.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    width_coef : float, optional (default=0.8)
        Coefficient for histogram bar width.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Split value histogram for feature with @index/name@ @feature@")
        Axes title.
        If None, title is disabled.
        @feature@ placeholder can be used, and it will be replaced with the value of ``feature`` parameter.
        @index/name@ placeholder can be used,
        and it will be replaced with ``index`` word in case of ``int`` type ``feature`` parameter
        or ``name`` word in case of ``str`` type ``feature`` parameter.
    xlabel : str or None, optional (default="Feature split value")
        X-axis title label.
        If None, title is disabled.
    ylabel : str or None, optional (default="Count")
        Y-axis title label.
        If None, title is disabled.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.
    **kwargs
        Other parameters passed to ``ax.bar()``.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with specified model's feature split value histogram.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
        from matplotlib.ticker import MaxNLocator  # noqa: PLC0415
    except ImportError as err:
        raise ImportError(
            "You must install matplotlib and restart your session to plot split value histogram."
        ) from err

    if isinstance(booster, LGBMModel):
        booster = booster.booster_
    elif not isinstance(booster, Booster):
        raise TypeError("booster must be Booster or LGBMModel.")

    hist, split_bins = booster.get_split_value_histogram(feature=feature, bins=bins, xgboost_style=False)
    if np.count_nonzero(hist) == 0:
        raise ValueError(f"Cannot plot split value histogram, because feature {feature} was not used in splitting")
    width = width_coef * (split_bins[1] - split_bins[0])
    centred = (split_bins[:-1] + split_bins[1:]) / 2

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    ax.bar(centred, hist, align="center", width=width, **kwargs)

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        range_result = split_bins[-1] - split_bins[0]
        xlim = (split_bins[0] - range_result * 0.2, split_bins[-1] + range_result * 0.2)
    ax.set_xlim(xlim)

    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        ylim = (0, max(hist) * 1.1)
    ax.set_ylim(ylim)

    if title is not None:
        title = title.replace("@feature@", str(feature))
        title = title.replace("@index/name@", ("name" if isinstance(feature, str) else "index"))
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def plot_metric(
    booster: Union[Dict, LGBMModel],
    metric: Optional[str] = None,
    dataset_names: Optional[List[str]] = None,
    ax: "Optional[matplotlib.axes.Axes]" = None,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Metric during training",
    xlabel: Optional[str] = "Iterations",
    ylabel: Optional[str] = "@metric@",
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
) -> Any:
    """Plot one metric during training.

    Parameters
    ----------
    booster : dict or LGBMModel
        Dictionary returned from ``lightgbm.train()`` or LGBMModel instance.
    metric : str or None, optional (default=None)
        The metric name to plot.
        Only one metric supported because different metrics have various scales.
        If None, first metric picked from dictionary (according to hashcode).
    dataset_names : list of str, or None, optional (default=None)
        List of the dataset names which are used to calculate metric to plot.
        If None, all datasets are used.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Metric during training")
        Axes title.
        If None, title is disabled.
    xlabel : str or None, optional (default="Iterations")
        X-axis title label.
        If None, title is disabled.
    ylabel : str or None, optional (default="@metric@")
        Y-axis title label.
        If 'auto', metric name is used.
        If None, title is disabled.
        @metric@ placeholder can be used, and it will be replaced with metric name.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with metric's history over the training.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot metric.") from err

    if isinstance(booster, LGBMModel):
        eval_results = deepcopy(booster.evals_result_)
    elif isinstance(booster, dict):
        eval_results = deepcopy(booster)
    elif isinstance(booster, Booster):
        raise TypeError(
            "booster must be dict or LGBMModel. To use plot_metric with Booster type, first record the metrics using record_evaluation callback then pass that to plot_metric as argument `booster`"
        )
    else:
        raise TypeError("booster must be dict or LGBMModel.")

    num_data = len(eval_results)

    if not num_data:
        raise ValueError("eval results cannot be empty.")

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    if dataset_names is None:
        dataset_names_iter = iter(eval_results.keys())
    elif not isinstance(dataset_names, (list, tuple, set)) or not dataset_names:
        raise ValueError("dataset_names should be iterable and cannot be empty")
    else:
        dataset_names_iter = iter(dataset_names)

    name = next(dataset_names_iter)  # take one as sample
    metrics_for_one = eval_results[name]
    num_metric = len(metrics_for_one)
    if metric is None:
        if num_metric > 1:
            _log_warning("More than one metric available, picking one to plot.")
        metric, results = metrics_for_one.popitem()
    else:
        if metric not in metrics_for_one:
            raise KeyError("No given metric in eval results.")
        results = metrics_for_one[metric]
    num_iteration = len(results)
    max_result = max(results)
    min_result = min(results)
    x_ = range(num_iteration)
    ax.plot(x_, results, label=name)

    for name in dataset_names_iter:
        metrics_for_one = eval_results[name]
        results = metrics_for_one[metric]
        max_result = max(*results, max_result)
        min_result = min(*results, min_result)
        ax.plot(x_, results, label=name)

    ax.legend(loc="best")

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        xlim = (0, num_iteration)
    ax.set_xlim(xlim)

    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        range_result = max_result - min_result
        ylim = (min_result - range_result * 0.2, max_result + range_result * 0.2)
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ylabel = ylabel.replace("@metric@", metric)
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def _determine_direction_for_numeric_split(
    *,
    fval: float,
    threshold: float,
    missing_type_str: str,
    default_left: bool,
) -> str:
    missing_type = _MissingType(missing_type_str)
    if math.isnan(fval) and missing_type != _MissingType.NAN:
        fval = 0.0
    if (missing_type == _MissingType.ZERO and _is_zero(fval)) or (
        missing_type == _MissingType.NAN and math.isnan(fval)
    ):
        direction = "left" if default_left else "right"
    else:
        direction = "left" if fval <= threshold else "right"
    return direction


def _determine_direction_for_categorical_split(fval: float, thresholds: str) -> str:
    if math.isnan(fval) or int(fval) < 0:
        return "right"
    int_thresholds = {int(t) for t in thresholds.split("||")}
    return "left" if int(fval) in int_thresholds else "right"


def _to_graphviz(
    *,
    tree_info: Dict[str, Any],
    show_info: List[str],
    feature_names: Union[List[str], None],
    precision: Optional[int],
    orientation: str,
    constraints: Optional[List[int]],
    example_case: Optional[Union[np.ndarray, pd_DataFrame]],
    max_category_values: int,
    **kwargs: Any,
) -> Any:
    """Convert specified tree to graphviz instance.

    See:
      - https://graphviz.readthedocs.io/en/stable/api.html#digraph
    """
    try:
        from graphviz import Digraph  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install graphviz and restart your session to plot tree.") from err

    def add(
        root: Dict[str, Any], total_count: int, parent: Optional[str], decision: Optional[str], highlight: bool
    ) -> None:
        """Recursively add node or edge."""
        fillcolor = "white"
        style = ""
        tooltip = None
        if highlight:
            color = "blue"
            penwidth = "3"
        else:
            color = "black"
            penwidth = "1"
        if "split_index" in root:  # non-leaf
            shape = "rectangle"
            l_dec = "yes"
            r_dec = "no"
            threshold = root["threshold"]
            if root["decision_type"] == "<=":
                operator = "&#8804;"
            elif root["decision_type"] == "==":
                operator = "="
            else:
                raise ValueError("Invalid decision type in tree model.")
            name = f"split{root['split_index']}"
            split_feature = root["split_feature"]
            if feature_names is not None:
                label = f"<B>{feature_names[split_feature]}</B> {operator}"
            else:
                label = f"feature <B>{split_feature}</B> {operator} "
            direction = None
            if example_case is not None:
                if root["decision_type"] == "==":
                    direction = _determine_direction_for_categorical_split(
                        fval=example_case[split_feature], thresholds=root["threshold"]
                    )
                else:
                    direction = _determine_direction_for_numeric_split(
                        fval=example_case[split_feature],
                        threshold=root["threshold"],
                        missing_type_str=root["missing_type"],
                        default_left=root["default_left"],
                    )
            if root["decision_type"] == "==":
                category_values = root["threshold"].split("||")
                if len(category_values) > max_category_values:
                    tooltip = root["threshold"]
                    threshold = "||".join(category_values[:2]) + "||...||" + category_values[-1]

            label += f"<B>{_float2str(threshold, precision)}</B>"
            for info in ["split_gain", "internal_value", "internal_weight", "internal_count", "data_percentage"]:
                if info in show_info:
                    output = info.split("_")[-1]
                    if info in {"split_gain", "internal_value", "internal_weight"}:
                        label += f"<br/>{_float2str(root[info], precision)} {output}"
                    elif info == "internal_count":
                        label += f"<br/>{output}: {root[info]}"
                    elif info == "data_percentage":
                        label += f"<br/>{_float2str(root['internal_count'] / total_count * 100, 2)}% of data"

            if constraints:
                if constraints[root["split_feature"]] == 1:
                    fillcolor = "#ddffdd"  # light green
                if constraints[root["split_feature"]] == -1:
                    fillcolor = "#ffdddd"  # light red
                style = "filled"
            label = f"<{label}>"
            add(
                root=root["left_child"],
                total_count=total_count,
                parent=name,
                decision=l_dec,
                highlight=highlight and direction == "left",
            )
            add(
                root=root["right_child"],
                total_count=total_count,
                parent=name,
                decision=r_dec,
                highlight=highlight and direction == "right",
            )
        else:  # leaf
            shape = "ellipse"
            name = f"leaf{root['leaf_index']}"
            label = f"leaf {root['leaf_index']}: "
            label += f"<B>{_float2str(root['leaf_value'], precision)}</B>"
            if "leaf_weight" in show_info:
                label += f"<br/>{_float2str(root['leaf_weight'], precision)} weight"
            if "leaf_count" in show_info:
                label += f"<br/>count: {root['leaf_count']}"
            if "data_percentage" in show_info:
                label += f"<br/>{_float2str(root['leaf_count'] / total_count * 100, 2)}% of data"
            label = f"<{label}>"
        graph.node(
            name,
            label=label,
            shape=shape,
            style=style,
            fillcolor=fillcolor,
            color=color,
            penwidth=penwidth,
            tooltip=tooltip,
        )
        if parent is not None:
            graph.edge(parent, name, decision, color=color, penwidth=penwidth)

    graph = Digraph(**kwargs)
    rankdir = "LR" if orientation == "horizontal" else "TB"
    graph.attr("graph", nodesep="0.05", ranksep="0.3", rankdir=rankdir)
    if "internal_count" in tree_info["tree_structure"]:
        add(
            root=tree_info["tree_structure"],
            total_count=tree_info["tree_structure"]["internal_count"],
            parent=None,
            decision=None,
            highlight=example_case is not None,
        )
    else:
        raise Exception("Cannot plot trees with no split")

    if constraints:
        # "#ddffdd" is light green, "#ffdddd" is light red
        legend = """<
            <TABLE BORDER="0" CELLBORDER="1" CELLSPACING="0" CELLPADDING="4">
             <TR>
              <TD COLSPAN="2"><B>Monotone constraints</B></TD>
             </TR>
             <TR>
              <TD>Increasing</TD>
              <TD BGCOLOR="#ddffdd"></TD>
             </TR>
             <TR>
              <TD>Decreasing</TD>
              <TD BGCOLOR="#ffdddd"></TD>
             </TR>
            </TABLE>
           >"""
        graph.node("legend", label=legend, shape="rectangle", color="white")
    return graph


def create_tree_digraph(
    booster: Union[Booster, LGBMModel],
    tree_index: int = 0,
    show_info: Optional[List[str]] = None,
    precision: Optional[int] = 3,
    orientation: str = "horizontal",
    example_case: Optional[Union[np.ndarray, pd_DataFrame]] = None,
    max_category_values: int = 10,
    **kwargs: Any,
) -> Any:
    """Create a digraph representation of specified tree.

    Each node in the graph represents a node in the tree.

    Non-leaf nodes have labels like ``Column_10 <= 875.9``, which means
    "this node splits on the feature named "Column_10", with threshold 875.9".

    Leaf nodes have labels like ``leaf 2: 0.422``, which means "this node is a
    leaf node, and the predicted value for records that fall into this node
    is 0.422". The number (``2``) is an internal unique identifier and doesn't
    have any special meaning.

    .. note::

        For more information please visit
        https://graphviz.readthedocs.io/en/stable/api.html#digraph.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance to be converted.
    tree_index : int, optional (default=0)
        The index of a target tree to convert.
    show_info : list of str, or None, optional (default=None)
        What information should be shown in nodes.

            - ``'split_gain'`` : gain from adding this split to the model
            - ``'internal_value'`` : raw predicted value that would be produced by this node if it was a leaf node
            - ``'internal_count'`` : number of records from the training data that fall into this non-leaf node
            - ``'internal_weight'`` : total weight of all nodes that fall into this non-leaf node
            - ``'leaf_count'`` : number of records from the training data that fall into this leaf node
            - ``'leaf_weight'`` : total weight (sum of Hessian) of all observations that fall into this leaf node
            - ``'data_percentage'`` : percentage of training data that fall into this node
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    orientation : str, optional (default='horizontal')
        Orientation of the tree.
        Can be 'horizontal' or 'vertical'.
    example_case : numpy 2-D array, pandas DataFrame or None, optional (default=None)
        Single row with the same structure as the training data.
        If not None, the plot will highlight the path that sample takes through the tree.

        .. versionadded:: 4.0.0

    max_category_values : int, optional (default=10)
        The maximum number of category values to display in tree nodes, if the number of thresholds is greater than this value, thresholds will be collapsed and displayed on the label tooltip instead.

        .. warning::

            Consider wrapping the SVG string of the tree graph with ``IPython.display.HTML`` when running on JupyterLab to get the `tooltip <https://graphviz.org/docs/attrs/tooltip>`_ working right.

            Example:

            .. code-block:: python

                from IPython.display import HTML

                graph = lgb.create_tree_digraph(clf, max_category_values=5)
                HTML(graph._repr_image_svg_xml())

        .. versionadded:: 4.0.0

    **kwargs
        Other parameters passed to ``Digraph`` constructor.
        Check https://graphviz.readthedocs.io/en/stable/api.html#digraph for the full list of supported parameters.

    Returns
    -------
    graph : graphviz.Digraph
        The digraph representation of specified tree.
    """
    if isinstance(booster, LGBMModel):
        booster = booster.booster_
    elif not isinstance(booster, Booster):
        raise TypeError("booster must be Booster or LGBMModel.")

    model = booster.dump_model()
    tree_infos = model["tree_info"]
    feature_names = model.get("feature_names", None)
    monotone_constraints = model.get("monotone_constraints", None)

    if tree_index < len(tree_infos):
        tree_info = tree_infos[tree_index]
    else:
        raise IndexError("tree_index is out of range.")

    if show_info is None:
        show_info = []

    if example_case is not None:
        if not isinstance(example_case, (np.ndarray, pd_DataFrame)) or example_case.ndim != 2:
            raise ValueError("example_case must be a numpy 2-D array or a pandas DataFrame")
        if example_case.shape[0] != 1:
            raise ValueError("example_case must have a single row.")
        if isinstance(example_case, pd_DataFrame):
            example_case = _data_from_pandas(
                data=example_case,
                feature_name="auto",
                categorical_feature="auto",
                pandas_categorical=booster.pandas_categorical,
            )[0]
        example_case = example_case[0]

    return _to_graphviz(
        tree_info=tree_info,
        show_info=show_info,
        feature_names=feature_names,
        precision=precision,
        orientation=orientation,
        constraints=monotone_constraints,
        example_case=example_case,
        max_category_values=max_category_values,
        **kwargs,
    )


def plot_tree(
    booster: Union[Booster, LGBMModel],
    ax: "Optional[matplotlib.axes.Axes]" = None,
    tree_index: int = 0,
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    show_info: Optional[List[str]] = None,
    precision: Optional[int] = 3,
    orientation: str = "horizontal",
    example_case: Optional[Union[np.ndarray, pd_DataFrame]] = None,
    **kwargs: Any,
) -> Any:
    """Plot specified tree.

    Each node in the graph represents a node in the tree.

    Non-leaf nodes have labels like ``Column_10 <= 875.9``, which means
    "this node splits on the feature named "Column_10", with threshold 875.9".

    Leaf nodes have labels like ``leaf 2: 0.422``, which means "this node is a
    leaf node, and the predicted value for records that fall into this node
    is 0.422". The number (``2``) is an internal unique identifier and doesn't
    have any special meaning.

    .. note::

        It is preferable to use ``create_tree_digraph()`` because of its lossless quality
        and returned objects can be also rendered and displayed directly inside a Jupyter notebook.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance to be plotted.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    tree_index : int, optional (default=0)
        The index of a target tree to plot.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    show_info : list of str, or None, optional (default=None)
        What information should be shown in nodes.

            - ``'split_gain'`` : gain from adding this split to the model
            - ``'internal_value'`` : raw predicted value that would be produced by this node if it was a leaf node
            - ``'internal_count'`` : number of records from the training data that fall into this non-leaf node
            - ``'internal_weight'`` : total weight of all nodes that fall into this non-leaf node
            - ``'leaf_count'`` : number of records from the training data that fall into this leaf node
            - ``'leaf_weight'`` : total weight (sum of Hessian) of all observations that fall into this leaf node
            - ``'data_percentage'`` : percentage of training data that fall into this node
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    orientation : str, optional (default='horizontal')
        Orientation of the tree.
        Can be 'horizontal' or 'vertical'.
    example_case : numpy 2-D array, pandas DataFrame or None, optional (default=None)
        Single row with the same structure as the training data.
        If not None, the plot will highlight the path that sample takes through the tree.

        .. versionadded:: 4.0.0

    **kwargs
        Other parameters passed to ``Digraph`` constructor.
        Check https://graphviz.readthedocs.io/en/stable/api.html#digraph for the full list of supported parameters.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with single tree.
    """
    try:
        import matplotlib.image  # noqa: PLC0415
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot tree.") from err

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    graph = create_tree_digraph(
        booster=booster,
        tree_index=tree_index,
        show_info=show_info,
        precision=precision,
        orientation=orientation,
        example_case=example_case,
        **kwargs,
    )

    s = BytesIO()
    s.write(graph.pipe(format="png"))
    s.seek(0)
    img = matplotlib.image.imread(s)

    ax.imshow(img)
    ax.axis("off")
    return ax


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/sklearn.py <==
# coding: utf-8
"""Scikit-learn wrapper interface for LightGBM."""

import copy
import warnings
from inspect import signature
from pathlib import Path
from typing import TYPE_CHECKING, Any, Callable, Dict, List, Optional, Tuple, Union

import narwhals as nw
import narwhals.dependencies as nwd
import narwhals.typing as nwt
import numpy as np
import scipy.sparse

from .basic import (
    _MULTICLASS_OBJECTIVES,
    Booster,
    Dataset,
    LGBMDeprecationWarning,
    LightGBMError,
    _choose_param_value,
    _ConfigAliases,
    _LGBM_BoosterBestScoreType,
    _LGBM_CategoricalFeatureConfiguration,
    _LGBM_EvalFunctionResultType,
    _LGBM_FeatureNameConfiguration,
    _LGBM_GroupType,
    _LGBM_InitScoreType,
    _LGBM_LabelType,
    _LGBM_PredictReturnType,
    _LGBM_WeightType,
    _log_warning,
)
from .callback import _EvalResultDict, record_evaluation
from .compat import (
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG,
    SKLEARN_INSTALLED,
    LGBMNotFittedError,
    _LGBMAssertAllFinite,
    _LGBMCheckClassificationTargets,
    _LGBMCheckSampleWeight,
    _LGBMClassifierBase,
    _LGBMComputeSampleWeight,
    _LGBMCpuCount,
    _LGBMLabelEncoder,
    _LGBMModelBase,
    _LGBMRegressorBase,
    _LGBMValidateData,
    _sklearn_version,
    pd_DataFrame,
)
from .engine import train

if TYPE_CHECKING:
    from .compat import _sklearn_Tags


__all__ = [
    "LGBMClassifier",
    "LGBMModel",
    "LGBMRanker",
    "LGBMRegressor",
]

_LGBM_ScikitMatrixLike = Union[
    List[Union[List[float], List[int]]],
    np.ndarray,
    pd_DataFrame,
    nwt.IntoDataFrame,
    scipy.sparse.spmatrix,
]
_LGBM_ScikitCustomObjectiveFunction = Union[
    # f(labels, preds)
    Callable[
        [Optional[np.ndarray], np.ndarray],
        Tuple[np.ndarray, np.ndarray],
    ],
    # f(labels, preds, weights)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        Tuple[np.ndarray, np.ndarray],
    ],
    # f(labels, preds, weights, group)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        Tuple[np.ndarray, np.ndarray],
    ],
]
_LGBM_ScikitCustomEvalFunction = Union[
    # f(labels, preds)
    Callable[
        [Optional[np.ndarray], np.ndarray],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray],
        List[_LGBM_EvalFunctionResultType],
    ],
    # f(labels, preds, weights)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        List[_LGBM_EvalFunctionResultType],
    ],
    # f(labels, preds, weights, group)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        List[_LGBM_EvalFunctionResultType],
    ],
]
_LGBM_ScikitEvalMetricType = Union[
    str,
    _LGBM_ScikitCustomEvalFunction,
    List[Union[str, _LGBM_ScikitCustomEvalFunction]],
]
_LGBM_ScikitValidSet = Tuple[_LGBM_ScikitMatrixLike, _LGBM_LabelType]


def _get_group_from_constructed_dataset(dataset: Dataset) -> Optional[np.ndarray]:
    group = dataset.get_group()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve query groups from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert group is None or isinstance(group, np.ndarray), error_msg
    return group


def _get_label_from_constructed_dataset(dataset: Dataset) -> np.ndarray:
    label = dataset.get_label()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve labels from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert isinstance(label, np.ndarray), error_msg
    return label


def _get_weight_from_constructed_dataset(dataset: Dataset) -> Optional[np.ndarray]:
    weight = dataset.get_weight()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve weights from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert weight is None or isinstance(weight, np.ndarray), error_msg
    return weight


class _ObjectiveFunctionWrapper:
    """Proxy class for objective function."""

    def __init__(self, func: _LGBM_ScikitCustomObjectiveFunction):
        """Construct a proxy class.

        This class transforms objective function to match objective function with signature ``new_func(preds, dataset)``
        as expected by ``lightgbm.engine.train``.

        Parameters
        ----------
        func : callable
            Expects a callable with following signatures:
            ``func(y_true, y_pred)``,
            ``func(y_true, y_pred, weight)``
            or ``func(y_true, y_pred, weight, group)``
            and returns (grad, hess):

                y_true : numpy 1-D array of shape = [n_samples]
                    The target values.
                y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                    The predicted values.
                    Predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task.
                weight : numpy 1-D array of shape = [n_samples]
                    The weight of samples. Weights should be non-negative.
                group : numpy 1-D array
                    Group/query data.
                    Only used in the learning-to-rank task.
                    sum(group) = n_samples.
                    For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                    where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
                grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape [n_samples, n_classes] (for multi-class task)
                    The value of the first order derivative (gradient) of the loss
                    with respect to the elements of y_pred for each sample point.
                hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                    The value of the second order derivative (Hessian) of the loss
                    with respect to the elements of y_pred for each sample point.

        .. note::

            For multi-class task, y_pred is a numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.
        """
        self.func = func

    def __call__(
        self,
        preds: np.ndarray,
        dataset: Dataset,
    ) -> Tuple[np.ndarray, np.ndarray]:
        """Call passed function with appropriate arguments.

        Parameters
        ----------
        preds : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
        dataset : Dataset
            The training dataset.

        Returns
        -------
        grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.
        """
        labels = _get_label_from_constructed_dataset(dataset)
        argc = len(signature(self.func).parameters)
        if argc == 2:
            grad, hess = self.func(labels, preds)  # type: ignore[call-arg]
            return grad, hess

        weight = _get_weight_from_constructed_dataset(dataset)
        if argc == 3:
            grad, hess = self.func(labels, preds, weight)  # type: ignore[call-arg]
            return grad, hess

        if argc == 4:
            group = _get_group_from_constructed_dataset(dataset)
            return self.func(labels, preds, weight, group)  # type: ignore[call-arg]

        raise TypeError(f"Self-defined objective function should have 2, 3 or 4 arguments, got {argc}")


class _EvalFunctionWrapper:
    """Proxy class for evaluation function."""

    def __init__(self, func: _LGBM_ScikitCustomEvalFunction):
        """Construct a proxy class.

        This class transforms evaluation function to match evaluation function with signature ``new_func(preds, dataset)``
        as expected by ``lightgbm.engine.train``.

        Parameters
        ----------
        func : callable
            Expects a callable with following signatures:
            ``func(y_true, y_pred)``,
            ``func(y_true, y_pred, weight)``
            or ``func(y_true, y_pred, weight, group)``
            and returns (metric_name, metric_value, maximize) or
            list of (metric_name, metric_value, maximize):

                y_true : numpy 1-D array of shape = [n_samples]
                    The target values.
                y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array shape = [n_samples, n_classes] (for multi-class task)
                    The predicted values.
                    In case of custom ``objective``, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                weight : numpy 1-D array of shape = [n_samples]
                    The weight of samples. Weights should be non-negative.
                group : numpy 1-D array
                    Group/query data.
                    Only used in the learning-to-rank task.
                    sum(group) = n_samples.
                    For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                    where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
        """
        self.func = func

    def __call__(
        self,
        preds: np.ndarray,
        dataset: Dataset,
    ) -> Union[_LGBM_EvalFunctionResultType, List[_LGBM_EvalFunctionResultType]]:
        """Call passed function with appropriate arguments.

        Parameters
        ----------
        preds : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
        dataset : Dataset
            The training dataset.

        Returns
        -------
        metric_name : str
            Unique identifier for the metric (e.g. "custom_adjusted_mse").
        metric_value : float
            Value of the evaluation metric.
        maximize : bool
            Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
        """
        labels = _get_label_from_constructed_dataset(dataset)
        argc = len(signature(self.func).parameters)
        if argc == 2:
            return self.func(labels, preds)  # type: ignore[call-arg]

        weight = _get_weight_from_constructed_dataset(dataset)
        if argc == 3:
            return self.func(labels, preds, weight)  # type: ignore[call-arg]

        if argc == 4:
            group = _get_group_from_constructed_dataset(dataset)
            return self.func(labels, preds, weight, group)  # type: ignore[call-arg]

        raise TypeError(f"Self-defined eval function should have 2, 3 or 4 arguments, got {argc}")


# documentation templates for LGBMModel methods are shared between the classes in
# this module and those in the ``dask`` module

_lgbmmodel_doc_fit = """
    Build a gradient boosting model from the training set (X, y).

    Parameters
    ----------
    X : {X_shape}
        Input feature matrix.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    y : {y_shape}
        The target values (class labels in classification, real numbers in regression).

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    sample_weight : {sample_weight_shape}
        Weights of training data. Weights should be non-negative.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    init_score : {init_score_shape}
        Init score of training data.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    group : {group_shape}
        Group/query data.
        Only used in the learning-to-rank task.
        sum(group) = n_samples.
        For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
        where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    eval_set : list or None, optional (default=None)
        .. deprecated:: 4.7.0
            A list of (X, y) tuple pairs to use as validation sets.
            Use ``eval_X`` and ``eval_y`` instead.
    eval_names : list of str, or None, optional (default=None)
        Unique identifiers for each evaluation dataset.
        Should be the same length as ``eval_set`` / ``eval_X``.
    eval_sample_weight : {eval_sample_weight_shape}
        Weights of eval data. Weights should be non-negative.
    eval_class_weight : list or None, optional (default=None)
        Class weights of eval data.
    eval_init_score : {eval_init_score_shape}
        Init score of eval data.
    eval_group : {eval_group_shape}
        Group data of eval data.
    eval_metric : str, callable, list or None, optional (default=None)
        If str, it should be a built-in evaluation metric to use.
        If callable, it should be a custom evaluation metric, see note below for more details.
        If list, it can be a list of built-in metrics, a list of custom evaluation metrics, or a mix of both.
        In either case, the ``metric`` from the model parameters will be evaluated and used as well.
        Default: 'l2' for LGBMRegressor, 'logloss' for LGBMClassifier, 'ndcg' for LGBMRanker.
    feature_name : list of str, or 'auto', optional (default='auto')
        Feature names.
        If 'auto' and data is pandas DataFrame, data columns names are used.
    categorical_feature : list of str or int, or 'auto', optional (default='auto')
        Categorical features.
        If list of int, interpreted as indices.
        If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
        If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
        All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
        Large values could be memory consuming. Consider using consecutive integers starting from zero.
        All negative values in categorical features will be treated as missing values.
        The output cannot be monotonically constrained with respect to a categorical feature.
        Floating point numbers in categorical features will be rounded towards 0.
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.
    init_model : str, pathlib.Path, Booster, LGBMModel or None, optional (default=None)
        Filename of LightGBM model, Booster instance or LGBMModel instance used for continue training.
    eval_X : {X_shape}, or tuple of such inputs, or None, optional (default=None)
        Feature matrix or tuple thereof, e.g. ``(X_val0, X_val1)``, to use as validation sets.

        .. versionadded:: 4.7.0

    eval_y : {y_shape}, or tuple of such inputs, or None, optional (default=None)
        Target values or tuple thereof, e.g. ``(y_val0, y_val1)``, to use as validation sets.

        .. versionadded:: 4.7.0

    Returns
    -------
    self : LGBMModel
        Returns self.
    """

_lgbmmodel_doc_custom_eval_note = """
    Note
    ----
    Custom eval function expects a callable with following signatures:
    ``func(y_true, y_pred)``, ``func(y_true, y_pred, weight)`` or
    ``func(y_true, y_pred, weight, group)``
    and returns (metric_name, metric_value, maximize) or
    list of (metric_name, metric_value, maximize):

        y_true : numpy 1-D array of shape = [n_samples]
            The target values.
        y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
            In case of custom ``objective``, predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task in this case.
        weight : numpy 1-D array of shape = [n_samples]
            The weight of samples. Weights should be non-negative.
        group : numpy 1-D array
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
        metric_name : str
            Unique identifier for the metric (e.g. "custom_adjusted_mse").
        metric_value : float
            Value of the evaluation metric.
        maximize : bool
            Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
"""

_lgbmmodel_doc_predict = """
    {description}

    Parameters
    ----------
    X : {X_shape}
        Input features matrix.
    raw_score : bool, optional (default=False)
        Whether to predict raw scores.
    start_iteration : int, optional (default=0)
        Start index of the iteration to predict.
        If <= 0, starts from the first iteration.
    num_iteration : int or None, optional (default=None)
        Total number of iterations used in the prediction.
        If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
        otherwise, all iterations from ``start_iteration`` are used (no limits).
        If <= 0, all iterations from ``start_iteration`` are used (no limits).
    pred_leaf : bool, optional (default=False)
        Whether to predict leaf index.
    pred_contrib : bool, optional (default=False)
        Whether to predict feature contributions.

        .. note::

            If you want to get more explanations for your model's predictions using SHAP values,
            like SHAP interaction values,
            you can install the shap package (https://github.com/slundberg/shap).
            Note that unlike the shap package, with ``pred_contrib`` we return a matrix with an extra
            column, where the last column is the expected value.

    validate_features : bool, optional (default=False)
        If True, ensure that the features used to predict match the ones used to train.
        Used only if data is pandas DataFrame.
    **kwargs
        Other parameters for the prediction.

    Returns
    -------
    {output_name} : {predicted_result_shape}
        The predicted values.
    X_leaves : {X_leaves_shape}
        If ``pred_leaf=True``, the predicted leaf of every tree for each sample.
    X_SHAP_values : {X_SHAP_values_shape}
        If ``pred_contrib=True``, the feature contributions for each sample.
    """


def _extract_evaluation_meta_data(
    *,
    collection: Optional[Union[Dict[Any, Any], List[Any]]],
    name: str,
    i: int,
) -> Optional[Any]:
    """Try to extract the ith element of one of the ``eval_*`` inputs."""
    if collection is None:
        return None
    elif isinstance(collection, list):
        # It's possible, for example, to pass 3 eval sets through `eval_set`,
        # but only 1 init_score through `eval_init_score`.
        #
        # This if-else accounts for that possibility.
        if len(collection) > i:
            return collection[i]
        else:
            return None
    elif isinstance(collection, dict):
        return collection.get(i, None)
    else:
        raise TypeError(f"{name} should be dict or list")


def _validate_eval_set_Xy(
    *,
    eval_set: Optional[List[_LGBM_ScikitValidSet]],
    eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]],
    eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]],
) -> Optional[List[_LGBM_ScikitValidSet]]:
    """Validate eval args.

    Returns
    -------
    eval_set
    """
    if eval_set is not None:
        msg = "The argument 'eval_set' is deprecated, use 'eval_X' and 'eval_y' instead."
        warnings.warn(msg, category=LGBMDeprecationWarning, stacklevel=2)
        if eval_X is not None or eval_y is not None:
            raise ValueError("Specify either 'eval_set' or 'eval_X' and 'eval_y', but not both.")
        if isinstance(eval_set, tuple):
            return [eval_set]
        else:
            return eval_set
    if (eval_X is None) != (eval_y is None):
        raise ValueError("You must specify eval_X and eval_y, not just one of them.")
    if eval_set is None and eval_X is not None:
        if isinstance(eval_X, tuple) != isinstance(eval_y, tuple):
            raise ValueError("If eval_X is a tuple, y_val must be a tuple of same length, and vice versa.")
        if isinstance(eval_X, tuple) and isinstance(eval_y, tuple):
            if len(eval_X) != len(eval_y):
                raise ValueError("If eval_X is a tuple, y_val must be a tuple of same length, and vice versa.")
        if isinstance(eval_X, tuple) and isinstance(eval_y, tuple):
            eval_set = list(zip(eval_X, eval_y, strict=True))
        else:
            eval_set = [(eval_X, eval_y)]
    return eval_set


class LGBMModel(_LGBMModelBase):
    """Implementation of the scikit-learn API for LightGBM."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ):
        r"""Construct a gradient boosting model.

        Parameters
        ----------
        boosting_type : str, optional (default='gbdt')
            'gbdt', traditional Gradient Boosting Decision Tree.
            'dart', Dropouts meet Multiple Additive Regression Trees.
            'rf', Random Forest.
        num_leaves : int, optional (default=31)
            Maximum tree leaves for base learners.
        max_depth : int, optional (default=-1)
            Maximum tree depth for base learners, <=0 means no limit.
            If setting this to a positive value, consider also changing ``num_leaves`` to ``<= 2^max_depth``.
        learning_rate : float, optional (default=0.1)
            Boosting learning rate.
            You can use ``callbacks`` parameter of ``fit`` method to shrink/adapt learning rate
            in training using ``reset_parameter`` callback.
            Note, that this will ignore the ``learning_rate`` argument in training.
        n_estimators : int, optional (default=100)
            Number of boosted trees to fit.
        subsample_for_bin : int, optional (default=200000)
            Number of samples for constructing bins.
        objective : str, callable or None, optional (default=None)
            Specify the learning task and the corresponding learning objective or
            a custom objective function to be used (see note below).
            Default: 'regression' for LGBMRegressor, 'binary' or 'multiclass' for LGBMClassifier, 'lambdarank' for LGBMRanker.
        class_weight : dict, 'balanced' or None, optional (default=None)
            Weights associated with classes in the form ``{class_label: weight}``.
            Use this parameter only for multi-class classification task;
            for binary classification task you may use ``is_unbalance`` or ``scale_pos_weight`` parameters.
            Note, that the usage of all these parameters will result in poor estimates of the individual class probabilities.
            You may want to consider performing probability calibration
            (https://scikit-learn.org/stable/modules/calibration.html) of your model.
            The 'balanced' mode uses the values of y to automatically adjust weights
            inversely proportional to class frequencies in the input data as ``n_samples / (n_classes * np.bincount(y))``.
            If None, all classes are supposed to have weight one.
            Note, that these weights will be multiplied with ``sample_weight`` (passed through the ``fit`` method)
            if ``sample_weight`` is specified.
        min_split_gain : float, optional (default=0.)
            Minimum loss reduction required to make a further partition on a leaf node of the tree.
        min_child_weight : float, optional (default=1e-3)
            Minimum sum of instance weight (Hessian) needed in a child (leaf).
        min_child_samples : int, optional (default=20)
            Minimum number of data needed in a child (leaf).
        subsample : float, optional (default=1.)
            Subsample ratio of the training instance.
        subsample_freq : int, optional (default=0)
            Frequency of subsample, <=0 means no enable.
        colsample_bytree : float, optional (default=1.)
            Subsample ratio of columns when constructing each tree.
        reg_alpha : float, optional (default=0.)
            L1 regularization term on weights.
        reg_lambda : float, optional (default=0.)
            L2 regularization term on weights.
        random_state : int, RandomState object or None, optional (default=None)
            Random number seed.
            If int, this number is used to seed the C++ code.
            If RandomState or Generator object (numpy), a random integer is picked based on its state to seed the C++ code.
            If None, default seeds in C++ code are used.
        n_jobs : int or None, optional (default=None)
            Number of parallel threads to use for training (can be changed at prediction time by
            passing it as an extra keyword argument).

            For better performance, it is recommended to set this to the number of physical cores
            in the CPU.

            Negative integers are interpreted as following joblib's formula (n_cpus + 1 + n_jobs), just like
            scikit-learn (so e.g. -1 means using all threads). A value of zero corresponds the default number of
            threads configured for OpenMP in the system. A value of ``None`` (the default) corresponds
            to using the number of physical cores in the system (its correct detection requires
            either the ``joblib`` or the ``psutil`` util libraries to be installed).

            .. versionchanged:: 4.0.0

        importance_type : str, optional (default='split')
            The type of feature importance to be filled into ``feature_importances_``.
            If 'split', result contains numbers of times the feature is used in a model.
            If 'gain', result contains total gains of splits which use the feature.
        **kwargs
            Other parameters for the model.
            Check http://lightgbm.readthedocs.io/en/latest/Parameters.html for more parameters.

            .. warning::

                \*\*kwargs is not supported in sklearn, it may cause unexpected issues.

        Note
        ----
        A custom objective function can be provided for the ``objective`` parameter.
        In this case, it should have the signature
        ``objective(y_true, y_pred) -> grad, hess``,
        ``objective(y_true, y_pred, weight) -> grad, hess``
        or ``objective(y_true, y_pred, weight, group) -> grad, hess``:

            y_true : numpy 1-D array of shape = [n_samples]
                The target values.
            y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The predicted values.
                Predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task.
            weight : numpy 1-D array of shape = [n_samples]
                The weight of samples. Weights should be non-negative.
            group : numpy 1-D array
                Group/query data.
                Only used in the learning-to-rank task.
                sum(group) = n_samples.
                For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
            grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The value of the first order derivative (gradient) of the loss
                with respect to the elements of y_pred for each sample point.
            hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The value of the second order derivative (Hessian) of the loss
                with respect to the elements of y_pred for each sample point.

        For multi-class task, y_pred is a numpy 2-D array of shape = [n_samples, n_classes],
        and grad and hess should be returned in the same format.
        """
        if not SKLEARN_INSTALLED:
            raise LightGBMError(
                "scikit-learn is required for lightgbm.sklearn. "
                "You must install scikit-learn and restart your session to use this module."
            )

        self.boosting_type = boosting_type
        self.objective = objective
        self.num_leaves = num_leaves
        self.max_depth = max_depth
        self.learning_rate = learning_rate
        self.n_estimators = n_estimators
        self.subsample_for_bin = subsample_for_bin
        self.min_split_gain = min_split_gain
        self.min_child_weight = min_child_weight
        self.min_child_samples = min_child_samples
        self.subsample = subsample
        self.subsample_freq = subsample_freq
        self.colsample_bytree = colsample_bytree
        self.reg_alpha = reg_alpha
        self.reg_lambda = reg_lambda
        self.random_state = random_state
        self.n_jobs = n_jobs
        self.importance_type = importance_type
        self._Booster: Optional[Booster] = None
        self._evals_result: _EvalResultDict = {}
        self._best_score: _LGBM_BoosterBestScoreType = {}
        self._best_iteration: int = -1
        self._other_params: Dict[str, Any] = {}
        self._objective = objective
        self.class_weight = class_weight
        self._class_weight: Optional[Union[Dict, str]] = None
        self._class_map: Optional[Dict[int, int]] = None
        self._fitted_with_feature_names: bool = False
        self._n_features: int = -1
        self._n_features_in: int = -1
        self._classes: Optional[np.ndarray] = None
        self._n_classes: int = -1
        self.set_params(**kwargs)

    # scikit-learn 1.6 introduced an __sklearn__tags() method intended to replace _more_tags().
    # _more_tags() can be removed whenever lightgbm's minimum supported scikit-learn version
    # is >=1.6.
    # ref: https://github.com/lightgbm-org/LightGBM/pull/6651
    def _more_tags(self) -> Dict[str, Any]:
        check_sample_weight_str = (
            "In LightGBM, setting a sample's weight to 0 can produce a different result than omitting the sample. "
            "Such samples intentionally still affect count-based measures like 'min_data_in_leaf' "
            "(https://github.com/lightgbm-org/LightGBM/issues/5626#issuecomment-1712706678) and the estimated distribution "
            "of features for Dataset construction (see https://github.com/lightgbm-org/LightGBM/issues/5553)."
        )
        # "check_sample_weight_equivalence" can be removed when lightgbm's
        # minimum supported scikit-learn version is at least 1.6
        # ref: https://github.com/scikit-learn/scikit-learn/pull/30137
        xfail_checks = {
            "check_no_attributes_set_in_init": (
                "scikit-learn incorrectly asserts that private attributes "
                "cannot be set in __init__: "
                "(see https://github.com/lightgbm-org/LightGBM/issues/2628)"
            ),
            "check_all_zero_sample_weights_error": (
                "Beginning in scikit-learn 1.9, by default estimators are expected to reject "
                "sample weight arrays that are all-0. LightGBM intentionally accepts such arrays. "
                "LightGBM supports some operations where training on an all-0-weight input could make sense, "
                "like batch updates with training continuation or manual model creation with forced splits."
            ),
            "check_sample_weight_equivalence": check_sample_weight_str,
            "check_sample_weight_equivalence_on_dense_data": check_sample_weight_str,
            "check_sample_weight_equivalence_on_sparse_data": check_sample_weight_str,
        }
        # "check_decision_proba_consistency" can be removed when lightgbm's
        # minimum supported scikit-learn version is at least 1.2
        sklearn_major, sklearn_minor, *_ = _sklearn_version.split(".")
        if (int(sklearn_major), int(sklearn_minor)) < (1, 2):
            xfail_checks["check_decision_proba_consistency"] = (
                "decision_function() returns raw margins while predict_proba() applies sigmoid in C++ "
                "independently, causing different tie structures after rounding. "
                "scikit-learn >= 1.2 relaxed this check to accept monotonically consistent scores."
            )
        return {
            "allow_nan": True,
            "X_types": ["2darray", "sparse", "1dlabels"],
            "_xfail_checks": xfail_checks,
        }

    @staticmethod
    def _update_sklearn_tags_from_dict(
        *,
        tags: "_sklearn_Tags",
        tags_dict: Dict[str, Any],
    ) -> "_sklearn_Tags":
        """Update ``sklearn.utils.Tags`` inherited from ``scikit-learn`` base classes.

        ``scikit-learn`` 1.6 introduced a dataclass-based interface for estimator tags.
        ref: https://github.com/scikit-learn/scikit-learn/pull/29677

        This method handles updating that instance based on the value in ``self._more_tags()``.
        """
        tags.input_tags.allow_nan = tags_dict["allow_nan"]
        tags.input_tags.sparse = "sparse" in tags_dict["X_types"]
        tags.target_tags.one_d_labels = "1dlabels" in tags_dict["X_types"]
        return tags

    def __sklearn_tags__(self) -> Optional["_sklearn_Tags"]:
        # _LGBMModelBase.__sklearn_tags__() cannot be called unconditionally,
        # because that method isn't defined for scikit-learn<1.6
        if not hasattr(_LGBMModelBase, "__sklearn_tags__"):
            err_msg = (
                "__sklearn_tags__() should not be called when using scikit-learn<1.6. "
                f"Detected version: {_sklearn_version}"
            )
            raise AttributeError(err_msg)

        # take whatever tags are provided by BaseEstimator, then modify
        # them with LightGBM-specific values
        return self._update_sklearn_tags_from_dict(
            tags=super().__sklearn_tags__(),
            tags_dict=self._more_tags(),
        )

    def __sklearn_is_fitted__(self) -> bool:
        return getattr(self, "fitted_", False)

    def get_params(self, deep: bool = True) -> Dict[str, Any]:
        """Get parameters for this estimator.

        Parameters
        ----------
        deep : bool, optional (default=True)
            If True, will return the parameters for this estimator and
            contained subobjects that are estimators.

        Returns
        -------
        params : dict
            Parameter names mapped to their values.
        """
        # Based on: https://github.com/dmlc/xgboost/blob/bd92b1c9c0db3e75ec3dfa513e1435d518bb535d/python-package/xgboost/sklearn.py#L941
        # which was based on: https://stackoverflow.com/questions/59248211
        #
        # `get_params()` flows like this:
        #
        # 0. Get parameters in subclass (self.__class__) first, by using inspect.
        # 1. Get parameters in all parent classes (especially `LGBMModel`).
        # 2. Get whatever was passed via `**kwargs`.
        # 3. Merge them.
        #
        # This needs to accommodate being called recursively in the following
        # inheritance graphs (and similar for classification and ranking):
        #
        #   DaskLGBMRegressor -> LGBMRegressor     -> LGBMModel -> BaseEstimator
        #   (custom subclass) -> LGBMRegressor     -> LGBMModel -> BaseEstimator
        #                        LGBMRegressor     -> LGBMModel -> BaseEstimator
        #                        (custom subclass) -> LGBMModel -> BaseEstimator
        #                                             LGBMModel -> BaseEstimator
        #
        params = super().get_params(deep=deep)
        cp = copy.copy(self)
        # If the immediate parent defines get_params(), use that.
        if callable(getattr(cp.__class__.__bases__[0], "get_params", None)):
            cp.__class__ = cp.__class__.__bases__[0]
        # Otherwise, skip it and assume the next class will have it.
        # This is here primarily for cases where the first class in MRO is a scikit-learn mixin.
        else:
            cp.__class__ = cp.__class__.__bases__[1]
        params.update(cp.__class__.get_params(cp, deep))
        params.update(self._other_params)
        return params

    def set_params(self, **params: Any) -> "LGBMModel":
        """Set the parameters of this estimator.

        Parameters
        ----------
        **params
            Parameter names with their new values.

        Returns
        -------
        self : object
            Returns self.
        """
        for key, value in params.items():
            setattr(self, key, value)
            if hasattr(self, f"_{key}"):
                setattr(self, f"_{key}", value)
            self._other_params[key] = value
        return self

    def _process_params(self, stage: str) -> Dict[str, Any]:
        """Process the parameters of this estimator based on its type, parameter aliases, etc.

        Parameters
        ----------
        stage : str
            Name of the stage (can be ``fit`` or ``predict``) this method is called from.

        Returns
        -------
        processed_params : dict
            Processed parameter names mapped to their values.
        """
        assert stage in {"fit", "predict"}
        params = self.get_params()

        params.pop("objective", None)
        for alias in _ConfigAliases.get("objective"):
            if alias in params:
                obj = params.pop(alias)
                _log_warning(f"Found '{alias}' in params. Will use it instead of 'objective' argument")
                if stage == "fit":
                    self._objective = obj
        if stage == "fit":
            if self._objective is None:
                if isinstance(self, LGBMRegressor):
                    self._objective = "regression"
                elif isinstance(self, LGBMClassifier):
                    if self._n_classes > 2:
                        self._objective = "multiclass"
                    else:
                        self._objective = "binary"
                elif isinstance(self, LGBMRanker):
                    self._objective = "lambdarank"
                else:
                    raise ValueError("Unknown LGBMModel type.")
        if callable(self._objective):
            if stage == "fit":
                params["objective"] = _ObjectiveFunctionWrapper(self._objective)
            else:
                params["objective"] = "None"
        else:
            params["objective"] = self._objective

        params.pop("importance_type", None)
        params.pop("n_estimators", None)
        params.pop("class_weight", None)

        if isinstance(params["random_state"], np.random.RandomState):
            params["random_state"] = params["random_state"].randint(np.iinfo(np.int32).max)
        elif isinstance(params["random_state"], np.random.Generator):
            params["random_state"] = int(params["random_state"].integers(np.iinfo(np.int32).max))
        if self._n_classes > 2:
            for alias in _ConfigAliases.get("num_class"):
                params.pop(alias, None)
            params["num_class"] = self._n_classes
        if hasattr(self, "_eval_at"):
            eval_at = self._eval_at
            for alias in _ConfigAliases.get("eval_at"):
                if alias in params:
                    _log_warning(f"Found '{alias}' in params. Will use it instead of 'eval_at' argument")
                    eval_at = params.pop(alias)
            params["eval_at"] = eval_at

        # register default metric for consistency with callable eval_metric case
        original_metric = self._objective if isinstance(self._objective, str) else None
        if original_metric is None:
            # try to deduce from class instance
            if isinstance(self, LGBMRegressor):
                original_metric = "l2"
            elif isinstance(self, LGBMClassifier):
                original_metric = "multi_logloss" if self._n_classes > 2 else "binary_logloss"
            elif isinstance(self, LGBMRanker):
                original_metric = "ndcg"

        # overwrite default metric by explicitly set metric
        params = _choose_param_value("metric", params, original_metric)

        # use joblib conventions for negative n_jobs, just like scikit-learn
        # at predict time, this is handled later due to the order of parameter updates
        if stage == "fit":
            params = _choose_param_value("num_threads", params, self.n_jobs)
            params["num_threads"] = self._process_n_jobs(params["num_threads"])

        return params

    def _process_n_jobs(self, n_jobs: Optional[int]) -> int:
        """Convert special values of n_jobs to their actual values according to the formulas that apply.

        Parameters
        ----------
        n_jobs : int or None
            The original value of n_jobs, potentially having special values such as 'None' or
            negative integers.

        Returns
        -------
        n_jobs : int
            The value of n_jobs with special values converted to actual number of threads.
        """
        if n_jobs is None:
            n_jobs = _LGBMCpuCount(only_physical_cores=True)
        elif n_jobs < 0:
            n_jobs = max(_LGBMCpuCount(only_physical_cores=False) + 1 + n_jobs, 1)
        return n_jobs

    def fit(
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        group: Optional[_LGBM_GroupType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_class_weight: Optional[List[float]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_group: Optional[List[_LGBM_GroupType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, "LGBMModel"]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMModel":
        """Docstring is set after definition, using a template."""
        params = self._process_params(stage="fit")

        # Do not modify original args in fit function
        # Refer to https://github.com/lightgbm-org/LightGBM/pull/2619
        eval_metric_list: List[Union[str, _LGBM_ScikitCustomEvalFunction]]
        if eval_metric is None:
            eval_metric_list = []
        elif isinstance(eval_metric, list):
            eval_metric_list = copy.deepcopy(eval_metric)
        else:
            eval_metric_list = [copy.deepcopy(eval_metric)]

        # Separate built-in from callable evaluation metrics
        eval_metrics_callable = [_EvalFunctionWrapper(f) for f in eval_metric_list if callable(f)]
        eval_metrics_builtin = [m for m in eval_metric_list if isinstance(m, str)]

        # concatenate metric from params (or default if not provided in params) and eval_metric
        params["metric"] = [params["metric"]] if isinstance(params["metric"], (str, type(None))) else params["metric"]
        params["metric"] = [e for e in eval_metrics_builtin if e not in params["metric"]] + params["metric"]
        params["metric"] = [metric for metric in params["metric"] if metric is not None]

        if isinstance(X, pd_DataFrame):
            _X, _y = X, y
            self.n_features_in_ = _X.shape[1]
        elif nwd.is_into_dataframe(X):
            _X, _y = X, y
            self.n_features_in_ = nw.from_native(X).shape[1]
        else:
            # NOTE: _LGBMValidateData() is also responsible for setting n_features_in_
            _X, _y = _LGBMValidateData(
                self,
                X,
                y,
                reset=True,
                # allow any input type (this validation is done further down, in lgb.Dataset())
                accept_sparse=True,
                # do not raise an error if Inf of NaN values are found (LightGBM handles these internally)
                ensure_all_finite=False,
                # raise an error on 0-row and 1-row inputs
                ensure_min_samples=2,
            )
            if sample_weight is not None:
                if SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG:
                    sample_weight = _LGBMCheckSampleWeight(sample_weight, _X, allow_all_zero_weights=True)
                else:
                    sample_weight = _LGBMCheckSampleWeight(sample_weight, _X)

        if self._class_weight is None:
            self._class_weight = self.class_weight
        if self._class_weight is not None:
            class_sample_weight = _LGBMComputeSampleWeight(self._class_weight, y)
            if sample_weight is None or len(sample_weight) == 0:
                sample_weight = class_sample_weight
            else:
                sample_weight = np.multiply(sample_weight, class_sample_weight)  # type: ignore[arg-type]

        train_set = Dataset(
            data=_X,
            label=_y,
            weight=sample_weight,
            group=group,
            init_score=init_score,
            categorical_feature=categorical_feature,
            feature_name=feature_name,
            params=params,
        )

        valid_sets: List[Dataset] = []
        eval_set = _validate_eval_set_Xy(eval_set=eval_set, eval_X=eval_X, eval_y=eval_y)
        if eval_set is not None:
            # check eval_group (only relevant for ranking tasks)
            if eval_group is not None:
                if len(eval_group) != len(eval_set):
                    raise ValueError(
                        f"Length of eval_group ({len(eval_group)}) not equal to length of eval_set ({len(eval_set)})"
                    )

            for i, valid_data in enumerate(eval_set):
                # reduce cost for prediction training data
                if valid_data[0] is X and valid_data[1] is y:
                    valid_set = train_set
                else:
                    valid_weight = _extract_evaluation_meta_data(
                        collection=eval_sample_weight,
                        name="eval_sample_weight",
                        i=i,
                    )
                    valid_class_weight = _extract_evaluation_meta_data(
                        collection=eval_class_weight,
                        name="eval_class_weight",
                        i=i,
                    )
                    if valid_class_weight is not None:
                        if isinstance(valid_class_weight, dict) and self._class_map is not None:
                            valid_class_weight = {self._class_map[k]: v for k, v in valid_class_weight.items()}
                        valid_class_sample_weight = _LGBMComputeSampleWeight(valid_class_weight, valid_data[1])
                        if valid_weight is None or len(valid_weight) == 0:
                            valid_weight = valid_class_sample_weight
                        else:
                            valid_weight = np.multiply(valid_weight, valid_class_sample_weight)
                    valid_init_score = _extract_evaluation_meta_data(
                        collection=eval_init_score,
                        name="eval_init_score",
                        i=i,
                    )
                    valid_group = _extract_evaluation_meta_data(
                        collection=eval_group,
                        name="eval_group",
                        i=i,
                    )
                    valid_set = Dataset(
                        data=valid_data[0],
                        label=valid_data[1],
                        weight=valid_weight,
                        group=valid_group,
                        init_score=valid_init_score,
                        categorical_feature="auto",
                        params=params,
                    )

                valid_sets.append(valid_set)

        if isinstance(init_model, LGBMModel):
            init_model = init_model.booster_

        if callbacks is None:
            callbacks = []
        else:
            callbacks = copy.copy(callbacks)  # don't use deepcopy here to allow non-serializable objects

        evals_result: _EvalResultDict = {}
        callbacks.append(record_evaluation(evals_result))

        self._Booster = train(
            params=params,
            train_set=train_set,
            num_boost_round=self.n_estimators,
            valid_sets=valid_sets,
            valid_names=eval_names,
            feval=eval_metrics_callable,  # type: ignore[arg-type]
            init_model=init_model,
            callbacks=callbacks,
        )

        # This populates the property self.n_features_, the number of features in the fitted model,
        # and so should only be set after fitting.
        #
        # The related property self._n_features_in, which populates self.n_features_in_,
        # is set BEFORE fitting.
        self._n_features = self._Booster.num_feature()

        # This attribute informs self.features_in_, but isn't set until here
        # because Dataset.construct(), called by train(), is responsible for updating it.
        self._fitted_with_feature_names = train_set._has_non_default_feature_names

        self._evals_result = evals_result
        self._best_iteration = self._Booster.best_iteration
        self._best_score = self._Booster.best_score

        self.fitted_ = True

        # free dataset
        self._Booster.free_dataset()
        del train_set, valid_sets
        return self

    fit.__doc__ = (
        _lgbmmodel_doc_fit.format(
            X_shape="numpy array, pandas DataFrame, pyarrow Table, polars DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
            y_shape="numpy array, pandas DataFrame, pandas Series, list of int or float, pyarrow ChunkedArray or polars Series of shape = [n_samples]",
            sample_weight_shape="numpy array, pandas Series, list of int or float, pyarrow ChunkedArray, polars Series of shape = [n_samples] or None, optional (default=None)",
            init_score_shape="numpy array, pandas DataFrame, pandas Series, list of int or float, list of lists, pyarrow ChunkedArray, pyarrow Table, polars Series, polars DataFrame of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task) or shape = [n_samples, n_classes] (for multi-class task) or None, optional (default=None)",
            group_shape="numpy array, pandas Series, pyarrow ChunkedArray, polars Series, list of int or float, or None, optional (default=None)",
            eval_sample_weight_shape="list of array (same types as ``sample_weight`` supports), or None, optional (default=None)",
            eval_init_score_shape="list of array (same types as ``init_score`` supports), or None, optional (default=None)",
            eval_group_shape="list of array (same types as ``group`` supports), or None, optional (default=None)",
        )
        + "\n\n"
        + _lgbmmodel_doc_custom_eval_note
    )

    def predict(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is set after definition, using a template."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("Estimator not fitted, call fit before exploiting the model.")
        if not isinstance(X, pd_DataFrame) and not nwd.is_into_dataframe(X):
            X = _LGBMValidateData(
                self,
                X,
                # 'y' being omitted = run scikit-learn's check_array() instead of check_X_y()
                #
                # Prevent scikit-learn from deleting or modifying attributes like 'feature_names_in_' and 'n_features_in_'.
                # These shouldn't be changed at predict() time.
                reset=False,
                # allow any input type (this validation is done further down, in lgb.Dataset())
                accept_sparse=True,
                # do not raise an error if Inf of NaN values are found (LightGBM handles these internally)
                ensure_all_finite=False,
                # raise an error on 0-row inputs
                ensure_min_samples=1,
            )
        # retrieve original params that possibly can be used in both training and prediction
        # and then overwrite them (considering aliases) with params that were passed directly in prediction
        predict_params = self._process_params(stage="predict")
        for alias in _ConfigAliases.get_by_alias(
            "data",
            "X",
            "raw_score",
            "start_iteration",
            "num_iteration",
            "pred_leaf",
            "pred_contrib",
            *kwargs.keys(),
        ):
            predict_params.pop(alias, None)
        predict_params.update(kwargs)

        # number of threads can have values with special meaning which is only applied
        # in the scikit-learn interface, these should not reach the c++ side as-is
        predict_params = _choose_param_value("num_threads", predict_params, self.n_jobs)
        predict_params["num_threads"] = self._process_n_jobs(predict_params["num_threads"])

        return self._Booster.predict(  # type: ignore[union-attr]
            X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **predict_params,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="array-like of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="array-like of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="array-like of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or list with n_classes length of such objects",
    )

    @property
    def n_features_(self) -> int:
        """:obj:`int`: The number of features of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_features found. Need to call fit beforehand.")
        return self._n_features

    @property
    def n_features_in_(self) -> int:
        """:obj:`int`: The number of features of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_features_in found. Need to call fit beforehand.")
        return self._n_features_in

    @n_features_in_.setter
    def n_features_in_(self, value: int) -> None:
        """Set number of features found in passed-in dataset.

        Starting with ``scikit-learn`` 1.6, ``scikit-learn`` expects to be able to directly
        set this property in functions like ``validate_data()``.

        .. note::

            Do not call ``estimator.n_features_in_ = some_int`` or anything else that invokes
            this method. It is only here for compatibility with ``scikit-learn`` validation
            functions used internally in ``lightgbm``.
        """
        self._n_features_in = value

    @property
    def best_score_(self) -> _LGBM_BoosterBestScoreType:
        """:obj:`dict`: The best score of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No best_score found. Need to call fit beforehand.")
        return self._best_score

    @property
    def best_iteration_(self) -> int:
        """:obj:`int`: The best iteration of fitted model if ``early_stopping()`` callback has been specified."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError(
                "No best_iteration found. Need to call fit with early_stopping callback beforehand."
            )
        return self._best_iteration

    @property
    def objective_(self) -> Union[str, _LGBM_ScikitCustomObjectiveFunction]:
        """:obj:`str` or :obj:`callable`: The concrete objective used while fitting this model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No objective found. Need to call fit beforehand.")
        return self._objective  # type: ignore[return-value]

    @property
    def n_estimators_(self) -> int:
        """:obj:`int`: True number of boosting iterations performed.

        This might be less than parameter ``n_estimators`` if early stopping was enabled or
        if boosting stopped early due to limits on complexity like ``min_gain_to_split``.

        .. versionadded:: 4.0.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_estimators found. Need to call fit beforehand.")
        return self._Booster.current_iteration()  # type: ignore

    @property
    def n_iter_(self) -> int:
        """:obj:`int`: True number of boosting iterations performed.

        This might be less than parameter ``n_estimators`` if early stopping was enabled or
        if boosting stopped early due to limits on complexity like ``min_gain_to_split``.

        .. versionadded:: 4.0.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_iter found. Need to call fit beforehand.")
        return self._Booster.current_iteration()  # type: ignore

    @property
    def booster_(self) -> Booster:
        """Booster: The underlying Booster of this model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No booster found. Need to call fit beforehand.")
        return self._Booster  # type: ignore[return-value]

    @property
    def evals_result_(self) -> _EvalResultDict:
        """:obj:`dict`: The evaluation results if validation sets have been specified."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No results found. Need to call fit with eval_set beforehand.")
        return self._evals_result

    @property
    def feature_importances_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_features]: The feature importances (the higher, the more important).

        .. note::

            ``importance_type`` attribute is passed to the function
            to configure the type of importance values to be extracted.
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_importances found. Need to call fit beforehand.")
        return self._Booster.feature_importance(importance_type=self.importance_type)  # type: ignore[union-attr]

    @property
    def feature_name_(self) -> List[str]:
        """:obj:`list` of shape = [n_features]: The names of features.

        .. note::

            If input does not contain feature names, they will be added during fitting in the format ``Column_0``, ``Column_1``, ..., ``Column_N``.
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_name found. Need to call fit beforehand.")
        return self._Booster.feature_name()  # type: ignore[union-attr]

    @property
    def feature_names_in_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_features]: scikit-learn compatible version of ``.feature_name_``.

        Only available when training data had feature names (e.g. a pandas DataFrame).
        When training was done with data without feature names (e.g. a numpy array),
        accessing this attribute raises ``AttributeError``.

        .. versionadded:: 4.5.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_names_in_ found. Need to call fit beforehand.")
        if not self._fitted_with_feature_names:
            raise AttributeError(
                f"'{type(self).__name__}' object has no attribute 'feature_names_in_'. "
                "The training data did not have feature names "
                "(e.g. was a numpy array rather than a pandas DataFrame)."
            )
        return np.array(self.feature_name_)

    @feature_names_in_.deleter
    def feature_names_in_(self) -> None:
        """Intercept calls to delete ``feature_names_in_``.

        Some code paths in ``scikit-learn`` try to delete the ``feature_names_in_`` attribute
        on estimators when a new training dataset that doesn't have features is passed.
        LightGBM has custom handling of feature names and has chosen to opt out of this behavior.

        However, that behavior is coupled to ``scikit-learn`` automatically updating
        ``n_features_in_`` in those same code paths, which is necessary for compliance
        with its API (via argument ``reset`` to functions like ``validate_data()`` and
        ``check_array()``).

        .. note::

            Do not call ``del estimator.feature_names_in_`` or anything else that invokes
            this method. It is only here for compatibility with ``scikit-learn`` validation
            functions used internally in ``lightgbm``.
        """
        pass


class LGBMRegressor(_LGBMRegressorBase, LGBMModel):
    """LightGBM regressor."""

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def _more_tags(self) -> Dict[str, Any]:
        # handle the case where RegressorMixin possibly provides _more_tags()
        if callable(getattr(_LGBMRegressorBase, "_more_tags", None)):
            tags = _LGBMRegressorBase._more_tags(self)
        else:
            tags = {}
        # override those with LightGBM-specific preferences
        tags.update(LGBMModel._more_tags(self))
        return tags

    def __sklearn_tags__(self) -> "_sklearn_Tags":
        return super().__sklearn_tags__()

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMRegressor":
        """Docstring is inherited from the LGBMModel."""
        super().fit(
            X,
            y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_names=eval_names,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMRegressor")  # type: ignore
    _base_doc = (
        _base_doc[: _base_doc.find("group :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_set :") :]
    )  # type: ignore
    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]
    fit.__doc__ = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]


class LGBMClassifier(_LGBMClassifierBase, LGBMModel):
    """LightGBM classifier."""

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def _more_tags(self) -> Dict[str, Any]:
        # handle the case where ClassifierMixin possibly provides _more_tags()
        if callable(getattr(_LGBMClassifierBase, "_more_tags", None)):
            tags = _LGBMClassifierBase._more_tags(self)
        else:
            tags = {}
        # override those with LightGBM-specific preferences
        tags.update(LGBMModel._more_tags(self))
        return tags

    def __sklearn_tags__(self) -> "_sklearn_Tags":
        tags = super().__sklearn_tags__()
        if tags is not None:
            tags.classifier_tags.multi_class = True
            tags.classifier_tags.multi_label = False
        return tags

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_class_weight: Optional[List[float]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMClassifier":
        """Docstring is inherited from the LGBMModel."""
        _LGBMAssertAllFinite(y)
        _LGBMCheckClassificationTargets(y)
        self._le = _LGBMLabelEncoder().fit(y)
        _y = self._le.transform(y)
        self._class_map = dict(zip(self._le.classes_, self._le.transform(self._le.classes_), strict=True))
        if isinstance(self.class_weight, dict):
            self._class_weight = {self._class_map[k]: v for k, v in self.class_weight.items()}

        self._classes = self._le.classes_
        self._n_classes = len(self._classes)  # type: ignore[arg-type]
        if self.objective is None:
            self._objective = None

        # adjust eval metrics to match whether binary or multiclass
        # classification is being performed
        if not callable(eval_metric):
            if isinstance(eval_metric, list):
                eval_metric_list = eval_metric
            elif isinstance(eval_metric, str):
                eval_metric_list = [eval_metric]
            else:
                eval_metric_list = []
            if self.__is_multiclass:
                for index, metric in enumerate(eval_metric_list):
                    if metric in {"logloss", "binary_logloss"}:
                        eval_metric_list[index] = "multi_logloss"
                    elif metric in {"error", "binary_error"}:
                        eval_metric_list[index] = "multi_error"
            else:
                for index, metric in enumerate(eval_metric_list):
                    if metric in {"logloss", "multi_logloss"}:
                        eval_metric_list[index] = "binary_logloss"
                    elif metric in {"error", "multi_error"}:
                        eval_metric_list[index] = "binary_error"
            eval_metric = eval_metric_list

        # do not modify args, as it causes errors in model selection tools
        valid_sets: Optional[List[_LGBM_ScikitValidSet]] = None
        if eval_set is not None:
            if isinstance(eval_set, tuple):
                eval_set = [eval_set]
            valid_sets = []
            for valid_x, valid_y in eval_set:
                if valid_x is X and valid_y is y:
                    valid_sets.append((valid_x, _y))
                else:
                    valid_sets.append((valid_x, self._le.transform(valid_y)))

        super().fit(
            X,
            _y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=valid_sets,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMClassifier")  # type: ignore
    _base_doc = (
        _base_doc[: _base_doc.find("group :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_set :") :]
    )  # type: ignore
    fit.__doc__ = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    def predict(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is inherited from the LGBMModel."""
        result = self.predict_proba(
            X=X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )
        if callable(self._objective) or raw_score or pred_leaf or pred_contrib:
            return result
        else:
            class_index = np.argmax(result, axis=1)
            return self._le.inverse_transform(class_index)

    predict.__doc__ = LGBMModel.predict.__doc__

    def predict_proba(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is set after definition, using a template."""
        result = super().predict(
            X=X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )
        if callable(self._objective) and not (raw_score or pred_leaf or pred_contrib):
            _log_warning(
                "Cannot compute class probabilities or labels "
                "due to the usage of customized objective function.\n"
                "Returning raw scores instead."
            )
            return result
        elif self.__is_multiclass or raw_score or pred_leaf or pred_contrib:  # type: ignore [operator]
            return result
        else:
            error_msg = (
                "predict() should return np.ndarray when pred_contrib=False. "
                "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
            )
            assert isinstance(result, np.ndarray), error_msg
            return np.vstack((1.0 - result, result)).transpose()

    predict_proba.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted probability for each class for each sample.",
        X_shape="numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
        output_name="predicted_probability",
        predicted_result_shape="array-like of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="array-like of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="array-like of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or list with n_classes length of such objects",
    )

    def decision_function(
        self,
        X: _LGBM_ScikitMatrixLike,
        *,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Return the raw margin score for each sample.

        .. versionadded:: 4.7.0

        Parameters
        ----------
        X : numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]
            Input features matrix.
        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
            If <= 0, starts from the first iteration.
        num_iteration : int or None, optional (default=None)
            Total number of iterations used in the prediction.
            If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
            otherwise, all iterations from ``start_iteration`` are used (no limits).
            If <= 0, all iterations from ``start_iteration`` are used (no limits).
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.
        **kwargs
            Other parameters forwarded to ``predict()``.

        Returns
        -------
        raw_score : array-like of shape = [n_samples] or shape = [n_samples, n_classes]
            The predicted values.
        """
        return super().predict(
            X=X,
            raw_score=True,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            validate_features=validate_features,
            **kwargs,
        )

    @property
    def classes_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_classes]: The class label array."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No classes found. Need to call fit beforehand.")
        return self._classes  # type: ignore[return-value]

    @property
    def n_classes_(self) -> int:
        """:obj:`int`: The number of classes."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No classes found. Need to call fit beforehand.")
        return self._n_classes

    @property
    def __is_multiclass(self) -> bool:
        """:obj:`bool`:  Indicator of whether the classifier is used for multiclass."""
        return self._n_classes > 2 or (isinstance(self._objective, str) and self._objective in _MULTICLASS_OBJECTIVES)


class LGBMRanker(LGBMModel):
    """LightGBM ranker.

    .. warning::

        scikit-learn doesn't support ranking applications yet,
        therefore this class is not really compatible with the sklearn ecosystem.
        Please use this class mainly for training and applying ranking models in common sklearnish way.
    """

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        group: Optional[_LGBM_GroupType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_group: Optional[List[_LGBM_GroupType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Union[List[int], Tuple[int, ...]] = (1, 2, 3, 4, 5),
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMRanker":
        """Docstring is inherited from the LGBMModel."""
        # check group data
        if group is None:
            raise ValueError("Should set group for ranking task")

        if eval_group is None and (eval_set is not None or eval_X is not None or eval_y is not None):
            raise ValueError("eval_group cannot be None if any of eval_set, eval_X, or eval_y are provided")

        self._eval_at = eval_at
        super().fit(
            X,
            y,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMRanker")  # type: ignore
    fit.__doc__ = (
        _base_doc[: _base_doc.find("eval_class_weight :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_init_score :") :]
    )  # type: ignore
    _base_doc = fit.__doc__
    _before_feature_name, _feature_name, _after_feature_name = _base_doc.partition("feature_name :")
    fit.__doc__ = f"""{_before_feature_name}eval_at : list or tuple of int, optional (default=(1, 2, 3, 4, 5))
        The evaluation positions of the specified metric.
    {_feature_name}{_after_feature_name}"""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/validation_stopping.py <==
# coding: utf-8
"""Authoritative validation stopping for fixed-round LightGBM learners.

This module intentionally owns the single-round update loop.  It keeps the
exact-best validation checkpoint separate from the anchor used by the fixed
improvement threshold, and it does not use LightGBM's native early stopping.
"""

import copy
import ctypes
import json
import math
from dataclasses import dataclass
from pathlib import Path
from time import perf_counter_ns
from typing import Any, Dict, Optional, Tuple, Union

import numpy as np

from .basic import (
    Booster,
    Dataset,
    EvalResult,
    _ConfigAliases,
    _LIB,
    _choose_param_value,
    _c_str,
    _param_dict_to_str,
    _safe_call,
)

__all__ = [
    "AdaptiveTrainingResult",
    "AdaptiveTrainingTiming",
    "InitialPredictor",
    "RoundTimingBlock",
    "ValidationStoppingController",
    "ValidationStoppingDecision",
    "train_with_validation_stopping",
]


_EPSILON_NUMERATOR = 1
_EPSILON_DENOMINATOR = 1000
_EPSILON = _EPSILON_NUMERATOR / _EPSILON_DENOMINATOR
_PATIENCE = 10
_STOPPING_BOUND_COUNT = _PATIENCE * _EPSILON_DENOMINATOR // _EPSILON_NUMERATOR
_THEORETICAL_MAX_ROUNDS = 2 + _STOPPING_BOUND_COUNT


@dataclass(frozen=True)
class ValidationStoppingDecision:
    """State returned after one completed boosting round."""

    should_stop: bool
    stop_reason: Optional[str]
    patience_satisfied: bool
    round_cap_reached: bool


@dataclass(frozen=True)
class RoundTimingBlock:
    """Low-overhead timing totals for one consecutive block of rounds."""

    first_round: int
    last_round: int
    native_update_ns: int
    validation_evaluation_ns: int
    controller_ns: int


@dataclass(frozen=True)
class AdaptiveTrainingTiming:
    """Nanosecond timing receipt produced identically for every learner.

    Aggregate native time includes a terminal update attempt, if one occurs;
    per-round vectors contain only successfully committed boosting rounds.
    """

    total_function_ns: int
    initial_validation_evaluation_ns: int
    native_update_ns: int
    validation_evaluation_ns: int
    controller_ns: int
    selected_prefix_materialization_ns: int
    per_round_native_update_ns: Tuple[int, ...]
    per_round_validation_evaluation_ns: Tuple[int, ...]
    per_round_controller_ns: Tuple[int, ...]

    def round_blocks(self, block_size: int = 25) -> Tuple[RoundTimingBlock, ...]:
        """Aggregate per-round timings into consecutive blocks (25 by default)."""
        if isinstance(block_size, bool) or not isinstance(block_size, int):
            raise TypeError("block_size must be an integer")
        if block_size < 1:
            raise ValueError("block_size must be at least 1")
        num_rounds = len(self.per_round_native_update_ns)
        if (
            len(self.per_round_validation_evaluation_ns) != num_rounds
            or len(self.per_round_controller_ns) != num_rounds
        ):
            raise RuntimeError("per-round timing vectors are not aligned")
        blocks = []
        for first_index in range(0, num_rounds, block_size):
            last_index = min(first_index + block_size, num_rounds)
            blocks.append(
                RoundTimingBlock(
                    first_round=first_index + 1,
                    last_round=last_index,
                    native_update_ns=sum(self.per_round_native_update_ns[first_index:last_index]),
                    validation_evaluation_ns=sum(
                        self.per_round_validation_evaluation_ns[first_index:last_index]
                    ),
                    controller_ns=sum(self.per_round_controller_ns[first_index:last_index]),
                )
            )
        return tuple(blocks)


class ValidationStoppingController:
    """Fixed ``epsilon=0.001``, ``patience=10`` validation-loss controller.

    The controller accepts finite nonnegative *raw* validation losses.  Its
    anchor threshold is fixed once as ``0.001 * initial_loss``.  Exact-best
    checkpoint selection uses strict improvement independently of the anchor.
    """

    epsilon = _EPSILON
    patience = _PATIENCE
    stopping_bound_count = _STOPPING_BOUND_COUNT
    theoretical_max_rounds = _THEORETICAL_MAX_ROUNDS

    def __init__(self, initial_loss: float, max_boosting_rounds: Optional[int] = None) -> None:
        self._validate_max_rounds(max_boosting_rounds)
        self._validate_loss(initial_loss, "initial_loss")

        self.initial_loss = float(initial_loss)
        self.max_boosting_rounds = max_boosting_rounds
        self.absolute_threshold = self.epsilon * self.initial_loss
        if self.initial_loss > 0.0 and (
            not math.isfinite(self.absolute_threshold) or self.absolute_threshold <= 0.0
        ):
            raise ValueError("0.001 * initial_loss must be finite and strictly positive; numerical underflow occurred")

        self.completed_rounds = 0
        self.best_checkpoint = 0
        self.best_loss = self.initial_loss
        self.anchor_loss: Optional[float] = None
        self.last_reset_round: Optional[int] = None
        self.patience_satisfied = False
        self.round_cap_reached = False
        self.stop_reason: Optional[str] = None
        self.losses = [self.initial_loss]

        if self.initial_loss == 0.0:
            self.stop_reason = "zero_initial_validation_loss"

    @staticmethod
    def _validate_max_rounds(max_boosting_rounds: Optional[int]) -> None:
        if max_boosting_rounds is None:
            return
        if isinstance(max_boosting_rounds, bool) or not isinstance(max_boosting_rounds, int):
            raise TypeError("max_boosting_rounds must be None or an integer")
        if max_boosting_rounds < 1:
            raise ValueError("max_boosting_rounds must be at least 1")

    @staticmethod
    def _validate_loss(loss: float, name: str) -> None:
        if isinstance(loss, bool) or not isinstance(loss, (int, float, np.integer, np.floating)):
            raise TypeError(f"{name} must be a real scalar")
        if not math.isfinite(float(loss)) or float(loss) < 0.0:
            raise ValueError(f"{name} must be finite and nonnegative")

    @property
    def should_stop(self) -> bool:
        """Whether no further boosting round may be evaluated."""
        return self.stop_reason is not None

    def observe(self, completed_round: int, loss: float) -> ValidationStoppingDecision:
        """Commit the validation loss for the next completed boosting round."""
        if self.should_stop:
            raise RuntimeError("cannot observe another loss after the stopping controller has stopped")
        if completed_round != self.completed_rounds + 1:
            raise ValueError(
                f"completed_round must be consecutive; expected {self.completed_rounds + 1}, got {completed_round}"
            )
        self._validate_loss(loss, "validation loss")
        loss = float(loss)

        self.completed_rounds = completed_round
        self.losses.append(loss)
        if loss < self.best_loss:
            self.best_loss = loss
            self.best_checkpoint = completed_round

        if completed_round == 2:
            self.anchor_loss = self.best_loss
            self.last_reset_round = 2
        elif completed_round >= 3:
            assert self.anchor_loss is not None
            assert self.last_reset_round is not None
            if self.anchor_loss - loss > self.absolute_threshold:
                self.anchor_loss = loss
                self.last_reset_round = completed_round
            self.patience_satisfied = completed_round - self.last_reset_round >= self.patience

        self.round_cap_reached = (
            self.max_boosting_rounds is not None and completed_round >= self.max_boosting_rounds
        )
        if self.patience_satisfied:
            self.stop_reason = "validation_patience"
        elif self.round_cap_reached:
            self.stop_reason = "max_rounds"

        return ValidationStoppingDecision(
            should_stop=self.should_stop,
            stop_reason=self.stop_reason,
            patience_satisfied=self.patience_satisfied,
            round_cap_reached=self.round_cap_reached,
        )

    def mark_native_termination(self) -> ValidationStoppingDecision:
        """Record structural native termination without calling it a plateau."""
        if self.should_stop:
            raise RuntimeError("cannot replace an existing stopping decision")
        self.stop_reason = "native_termination"
        return ValidationStoppingDecision(True, self.stop_reason, False, self.round_cap_reached)


@dataclass(frozen=True)
class InitialPredictor:
    """Explicit training-derived predictor before any boosting tree is added."""

    objective: str
    response: Tuple[float, ...]
    raw_score: Tuple[float, ...]

    def _num_rows(self, data: Any) -> int:
        if isinstance(data, Dataset):
            return data.construct().num_data()
        shape = getattr(data, "shape", None)
        if shape is not None and len(shape) >= 1:
            return int(shape[0])
        if isinstance(data, (str, Path)):
            raise TypeError("file-path prediction is unavailable for an initial predictor; provide in-memory data")
        try:
            return len(data)
        except TypeError as exc:
            raise TypeError("cannot determine the number of prediction rows") from exc

    def predict(self, data: Any, *, raw_score: bool = False, **kwargs: Any) -> np.ndarray:
        """Return the constant initial prediction for every row in ``data``."""
        if kwargs:
            unknown = ", ".join(sorted(kwargs))
            raise TypeError(f"unsupported initial-predictor options: {unknown}")
        num_rows = self._num_rows(data)
        values = np.asarray(self.raw_score if raw_score else self.response, dtype=np.float64)
        if len(values) == 1:
            return np.full(num_rows, values[0], dtype=np.float64)
        return np.broadcast_to(values, (num_rows, len(values))).copy()

    def to_dict(self) -> Dict[str, Any]:
        """Return a JSON-serializable representation."""
        return {
            "model_type": "lightgbm_initial_predictor",
            "objective": self.objective,
            "response": list(self.response),
            "raw_score": list(self.raw_score),
            "boosting_rounds": 0,
        }

    def save_model(self, filename: Union[str, Path]) -> None:
        """Export this zero-tree predictor without invoking native zero-iteration semantics."""
        Path(filename).write_text(json.dumps(self.to_dict(), sort_keys=True) + "\n", encoding="utf-8")


@dataclass(frozen=True)
class AdaptiveTrainingResult:
    """Executed training checkpoint and selected prediction checkpoint.

    ``full_booster`` is the in-memory object at the executed endpoint and is
    retained for audit only. Portable continuation is unsupported because the
    matched controller, RNG, learner, validation monitor, and data state are not
    serialized as one checkpoint.
    """

    full_booster: Optional[Booster]
    predictor: Union[Booster, InitialPredictor]
    executed_rounds: int
    selected_checkpoint: int
    initial_validation_loss: float
    selected_validation_loss: float
    epsilon: float
    patience: int
    stopping_bound_count: int
    absolute_threshold: float
    anchor_loss: Optional[float]
    last_reset_round: Optional[int]
    terminal_patience_counter: Optional[int]
    validation_losses: Tuple[float, ...]
    stop_reason: str
    patience_satisfied: bool
    round_cap_reached: bool
    uncapped_endpoint_censored: bool
    max_boosting_rounds: Optional[int]
    max_boosting_rounds_provenance: str
    portable_resumption_supported: bool
    timing: AdaptiveTrainingTiming

    def predict(self, data: Any, **kwargs: Any) -> np.ndarray:
        """Predict with the selected checkpoint, including checkpoint zero."""
        return self.predictor.predict(data, **kwargs)


def _single_string_param(params: Dict[str, Any], name: str) -> str:
    value = params.get(name)
    if not isinstance(value, str) or not value.strip() or "," in value:
        raise ValueError(f"adaptive validation stopping requires one explicit string-valued {name}")
    return value.strip().lower()


def _has_init_score(dataset: Dataset) -> bool:
    if dataset.init_score is not None:
        return True
    if dataset._handle is None:
        return False
    return dataset.get_init_score() is not None


def _native_initial_state(
    params: Dict[str, Any], train_set: Dataset, evaluation_set: Dataset
) -> Tuple[InitialPredictor, float]:
    """Read native objective initialization and metric without creating a learner."""
    objective = _single_string_param(params, "objective")
    metric = _single_string_param(params, "metric")
    if objective in {"regression", "regression_l2", "l2", "mean_squared_error", "mse"}:
        objective = "regression"
    if (objective, metric) not in {
        ("binary", "binary_logloss"),
        ("multiclass", "multi_logloss"),
        ("regression", "rmse"),
    }:
        raise ValueError(
            "metric/objective must be binary_logloss/binary, multi_logloss/multiclass, or rmse/L2 regression"
        )
    num_outputs = 1
    if objective == "multiclass":
        num_class = params.get("num_class")
        if isinstance(num_class, bool) or not isinstance(num_class, (int, np.integer)) or int(num_class) < 2:
            raise ValueError("multiclass objective requires integer num_class >= 2")
        num_outputs = int(num_class)
    train_set.construct()
    evaluation_set.construct()
    if _has_init_score(train_set) or _has_init_score(evaluation_set):
        raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
    raw_scores = (ctypes.c_double * num_outputs)()
    responses = (ctypes.c_double * num_outputs)()
    out_len = ctypes.c_int64()
    loss = ctypes.c_double()
    _safe_call(
        _LIB.LGBM_DatasetGetNativeInitialPrediction(
            train_set._handle,
            evaluation_set._handle,
            _c_str(_param_dict_to_str(params)),
            ctypes.c_int64(num_outputs),
            ctypes.byref(out_len),
            raw_scores,
            responses,
            ctypes.byref(loss),
        )
    )
    if out_len.value != num_outputs:
        raise RuntimeError("native initial predictor returned an unexpected number of outputs")
    if not all(math.isfinite(value) for value in (*raw_scores, *responses)):
        raise ValueError("native initial predictions must be finite")
    ValidationStoppingController._validate_loss(loss.value, "initial_loss")
    return InitialPredictor(objective, tuple(responses), tuple(raw_scores)), loss.value


def _validate_params(params: Dict[str, Any]) -> Dict[str, Any]:
    result = copy.deepcopy(params)
    for alias in _ConfigAliases.get("num_iterations"):
        if alias in result:
            raise ValueError(
                f"'{alias}' conflicts with max_boosting_rounds; remove it and use the dedicated optional argument"
            )
    for alias in _ConfigAliases.get("early_stopping_round"):
        if alias in result:
            value = result.pop(alias)
            if value not in (None, 0, "0"):
                raise ValueError(
                    "native early stopping conflicts with the authoritative validation-stopping controller"
                )
    if "early_stopping_min_delta" in result:
        value = result.pop("early_stopping_min_delta")
        if value not in (None, 0, 0.0, "0", "0.0"):
            raise ValueError("early_stopping_min_delta conflicts with the fixed validation-stopping controller")

    result = _choose_param_value("objective", result, None)
    if callable(result["objective"]):
        raise ValueError("custom objectives are not supported by adaptive validation stopping")
    result = _choose_param_value("boosting", result, "gbdt")
    if str(result["boosting"]).lower() not in {"gbdt", "goss"}:
        raise ValueError("adaptive validation stopping supports only GBDT/GOSS boosting")
    result = _choose_param_value("device_type", result, "cpu")
    if str(result["device_type"]).lower() != "cpu":
        raise ValueError("adaptive validation stopping currently supports only native CPU training")

    _single_string_param(result, "objective")
    _single_string_param(result, "metric")
    return result


def _single_validation_loss(results: list[EvalResult], validation_name: str, metric: str) -> float:
    if len(results) != 1:
        raise RuntimeError("adaptive validation stopping requires exactly one native validation metric result")
    result = results[0]
    if result.dataset_name != validation_name or result.metric_name != metric:
        observed = (result.dataset_name, result.metric_name)
        expected = (validation_name, metric)
        raise RuntimeError(f"unexpected validation result {observed}; expected {expected}")
    if result.maximize:
        raise ValueError("the stopping metric must be a loss for which lower values are better")
    ValidationStoppingController._validate_loss(result.metric_value, "validation loss")
    return float(result.metric_value)


def _selected_predictor(
    full_booster: Optional[Booster], initial_predictor: InitialPredictor, checkpoint: int
) -> Union[Booster, InitialPredictor]:
    if checkpoint == 0:
        return initial_predictor
    if full_booster is None:
        raise RuntimeError("a positive selected checkpoint requires a fitted Booster")
    model = Booster(model_str=full_booster.model_to_string(num_iteration=checkpoint))
    model.best_iteration = checkpoint
    return model


def train_with_validation_stopping(
    params: Dict[str, Any],
    train_set: Dataset,
    validation_set: Dataset,
    *,
    max_boosting_rounds: Optional[int] = None,
    validation_name: str = "validation",
) -> AdaptiveTrainingResult:
    """Train with fixed validation stopping and return the exact-best prefix.

    ``validation_set`` must be a stopping-only split distinct from ``train_set``;
    final-test outcomes must never be supplied here.  With no explicit cap, the
    deterministic theorem bound of 10002 rounds is only an implementation safety
    bound and is not reported as a user-specified maximum.
    """
    function_start_ns = perf_counter_ns()
    if not isinstance(params, dict):
        raise TypeError("params must be a dictionary")
    if not isinstance(train_set, Dataset) or not isinstance(validation_set, Dataset):
        raise TypeError("train_set and validation_set must be Dataset instances")
    if validation_set is train_set:
        raise ValueError("validation_set must be distinct from train_set")
    if not isinstance(validation_name, str) or not validation_name or validation_name == "training":
        raise ValueError("validation_name must be a nonempty name other than 'training'")
    ValidationStoppingController._validate_max_rounds(max_boosting_rounds)
    effective_params = _validate_params(params)
    metric = _single_string_param(effective_params, "metric")
    if metric not in {"binary_logloss", "multi_logloss", "rmse"}:
        raise ValueError("supported stopping metrics are binary_logloss, multi_logloss, and rmse")
    if _has_init_score(train_set) or _has_init_score(validation_set):
        raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
    if train_set._predictor is not None or validation_set._predictor is not None:
        raise ValueError("warm-start Dataset predictors are not supported")

    execution_limit = min(max_boosting_rounds or _THEORETICAL_MAX_ROUNDS, _THEORETICAL_MAX_ROUNDS)
    effective_params["num_iterations"] = execution_limit
    reduced_valid = validation_set._update_params(effective_params).set_reference(train_set)
    train_set._update_params(effective_params)
    booster: Optional[Booster] = None
    native_update_total_ns = 0
    per_round_native_ns = []
    per_round_validation_ns = []
    per_round_controller_ns = []
    try:
        train_set.construct()
        reduced_valid.construct()
        # Text and binary Dataset sidecars are loaded only during construction.
        if _has_init_score(train_set) or _has_init_score(reduced_valid):
            raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
        initial_validation_start_ns = perf_counter_ns()
        initial_predictor, initial_loss = _native_initial_state(effective_params, train_set, reduced_valid)
        initial_validation_ns = perf_counter_ns() - initial_validation_start_ns
        controller_start_ns = perf_counter_ns()
        controller = ValidationStoppingController(initial_loss, max_boosting_rounds)
        controller_initialization_ns = perf_counter_ns() - controller_start_ns

        if not controller.should_stop:
            booster = Booster(params=effective_params, train_set=train_set)
            booster.add_valid(reduced_valid, validation_name)
            for _ in range(execution_limit):
                before = booster.current_iteration()
                native_start_ns = perf_counter_ns()
                produced_empty_tree = booster.update()
                native_elapsed_ns = perf_counter_ns() - native_start_ns
                native_update_total_ns += native_elapsed_ns
                per_round_native_ns.append(native_elapsed_ns)
                after = booster.current_iteration()
                if after == before:
                    per_round_native_ns.pop()
                    controller_start_ns = perf_counter_ns()
                    controller.mark_native_termination()
                    controller_initialization_ns += perf_counter_ns() - controller_start_ns
                    break
                if after != before + 1:
                    raise RuntimeError(f"native update committed {after - before} rounds; expected exactly one")

                validation_start_ns = perf_counter_ns()
                validation_loss = _single_validation_loss(booster.eval_valid(), validation_name, metric)
                per_round_validation_ns.append(perf_counter_ns() - validation_start_ns)
                controller_start_ns = perf_counter_ns()
                decision = controller.observe(after, validation_loss)
                per_round_controller_ns.append(perf_counter_ns() - controller_start_ns)
                if decision.should_stop:
                    break
                if produced_empty_tree:
                    controller_start_ns = perf_counter_ns()
                    controller.mark_native_termination()
                    per_round_controller_ns[-1] += perf_counter_ns() - controller_start_ns
                    break
            else:
                if max_boosting_rounds is None:
                    raise AssertionError("uncapped validation stopping exceeded its deterministic 10002-round bound")
                raise AssertionError("the adaptive loop reached an unclassified execution limit")

        if controller.stop_reason is None:
            raise AssertionError("adaptive training ended without a classified stopping reason")
        prefix_start_ns = perf_counter_ns()
        selected = _selected_predictor(booster, initial_predictor, controller.best_checkpoint)
        prefix_ns = perf_counter_ns() - prefix_start_ns
    finally:
        train_set._reverse_update_params()
        reduced_valid._reverse_update_params()

    timing = AdaptiveTrainingTiming(
        total_function_ns=perf_counter_ns() - function_start_ns,
        initial_validation_evaluation_ns=initial_validation_ns,
        native_update_ns=native_update_total_ns,
        validation_evaluation_ns=initial_validation_ns + sum(per_round_validation_ns),
        controller_ns=controller_initialization_ns + sum(per_round_controller_ns),
        selected_prefix_materialization_ns=prefix_ns,
        per_round_native_update_ns=tuple(per_round_native_ns),
        per_round_validation_evaluation_ns=tuple(per_round_validation_ns),
        per_round_controller_ns=tuple(per_round_controller_ns),
    )
    return AdaptiveTrainingResult(
        full_booster=booster,
        predictor=selected,
        executed_rounds=controller.completed_rounds,
        selected_checkpoint=controller.best_checkpoint,
        initial_validation_loss=initial_loss,
        selected_validation_loss=controller.best_loss,
        epsilon=controller.epsilon,
        patience=controller.patience,
        stopping_bound_count=controller.stopping_bound_count,
        absolute_threshold=controller.absolute_threshold,
        anchor_loss=controller.anchor_loss,
        last_reset_round=controller.last_reset_round,
        terminal_patience_counter=(
            None
            if controller.last_reset_round is None
            else controller.completed_rounds - controller.last_reset_round
        ),
        validation_losses=tuple(controller.losses),
        stop_reason=controller.stop_reason,
        patience_satisfied=controller.patience_satisfied,
        round_cap_reached=controller.round_cap_reached,
        uncapped_endpoint_censored=controller.stop_reason == "max_rounds" and not controller.patience_satisfied,
        max_boosting_rounds=max_boosting_rounds,
        max_boosting_rounds_provenance=(
            "omitted" if max_boosting_rounds is None else "user_explicit"
        ),
        portable_resumption_supported=False,
        timing=timing,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/application/application.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/application.h>

#include <LightGBM/boosting.h>
#include <LightGBM/dataset.h>
#include <LightGBM/dataset_loader.h>
#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/text_reader.h>

#include <chrono>
#include <cstdio>
#include <ctime>
#include <fstream>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "predictor.hpp"

namespace LightGBM {

Application::Application(int argc, char** argv) {
  LoadParameters(argc, argv);
  // set number of threads for openmp
  OMP_SET_NUM_THREADS(config_.num_threads);
  if (config_.data.size() == 0 && config_.task != TaskType::kConvertModel) {
    Log::Fatal("No training/prediction data, application quit");
  }

  if (config_.device_type == std::string("cuda")) {
      LGBM_config_::current_device = lgbm_device_cuda;
  }
}

Application::~Application() {
  if (config_.is_parallel) {
    Network::Dispose();
  }
}

void Application::LoadParameters(int argc, char** argv) {
  std::unordered_map<std::string, std::vector<std::string>> all_params;
  std::unordered_map<std::string, std::string> params;
  for (int i = 1; i < argc; ++i) {
    Config::KV2Map(&all_params, argv[i]);
  }
  // read parameters from config file
  bool config_file_ok = true;
  if (all_params.count("config") > 0) {
    TextReader<size_t> config_reader(all_params["config"][0].c_str(), false);
    config_reader.ReadAllLines();
    if (!config_reader.Lines().empty()) {
      for (auto& line : config_reader.Lines()) {
        // remove str after "#"
        if (line.size() > 0 && std::string::npos != line.find_first_of("#")) {
          line.erase(line.find_first_of("#"));
        }
        line = Common::Trim(line);
        if (line.size() == 0) {
          continue;
        }
        Config::KV2Map(&all_params, line.c_str());
      }
    } else {
      config_file_ok = false;
    }
  }
  Config::SetVerbosity(all_params);
  // de-duplicate params
  Config::KeepFirstValues(all_params, &params);
  if (!config_file_ok) {
    Log::Warning("Config file %s doesn't exist, will ignore", params["config"].c_str());
  }
  ParameterAlias::KeyAliasTransform(&params);
  config_.Set(params);
  Log::Info("Finished loading parameters");
}

void Application::LoadData() {
  auto start_time = std::chrono::high_resolution_clock::now();
  std::unique_ptr<Predictor> predictor;
  // prediction is needed if using input initial model(continued train)
  PredictFunction predict_fun = nullptr;
  // need to continue training
  if (boosting_->NumberOfTotalModel() > 0 && config_.task != TaskType::KRefitTree) {
    predictor.reset(new Predictor(boosting_.get(), 0, -1, true, false, false, false, -1, -1));
    predict_fun = predictor->GetPredictFunction();
  }

  // sync up random seed for data partition
  if (config_.is_data_based_parallel) {
    config_.data_random_seed = Network::GlobalSyncUpByMin(config_.data_random_seed);
  }

  Log::Debug("Loading train file...");
  DatasetLoader dataset_loader(config_, predict_fun,
                               config_.num_class, config_.data.c_str());
  // load Training data
  if (config_.is_data_based_parallel) {
    // load data for distributed training
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(),
                                                  Network::rank(), Network::num_machines()));
  } else {
    // load data for single machine
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(), 0, 1));
  }
  // need save binary file
  if (config_.save_binary) {
    train_data_->SaveBinaryFile(nullptr);
  }
  // create training metric
  if (config_.is_provide_training_metric) {
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(train_data_->metadata(), train_data_->num_data());
      train_metric_.push_back(std::move(metric));
    }
  }
  train_metric_.shrink_to_fit();

  if (!config_.metric.empty()) {
    // only when have metrics then need to construct validation data

    // Add validation data, if it exists
    for (size_t i = 0; i < config_.valid.size(); ++i) {
      Log::Debug("Loading validation file #%zu...", (i + 1));
      // add
      auto new_dataset = std::unique_ptr<Dataset>(
        dataset_loader.LoadFromFileAlignWithOtherDataset(
          config_.valid[i].c_str(),
          train_data_.get()));
      valid_datas_.push_back(std::move(new_dataset));
      // need save binary file
      if (config_.save_binary) {
        valid_datas_.back()->SaveBinaryFile(nullptr);
      }

      // add metric for validation data
      valid_metrics_.emplace_back();
      for (auto metric_type : config_.metric) {
        auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
        if (metric == nullptr) {
          continue;
        }
        metric->Init(valid_datas_.back()->metadata(),
                     valid_datas_.back()->num_data());
        valid_metrics_.back().push_back(std::move(metric));
      }
      valid_metrics_.back().shrink_to_fit();
    }
    valid_datas_.shrink_to_fit();
    valid_metrics_.shrink_to_fit();
  }
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  Log::Info("Finished loading data in %f seconds",
            std::chrono::duration<double, std::milli>(end_time - start_time) * 1e-3);
}

void Application::InitTrain() {
  if (config_.is_parallel) {
    // need init network
    Network::Init(config_);
    Log::Info("Finished initializing network");
    config_.feature_fraction_seed =
      Network::GlobalSyncUpByMin(config_.feature_fraction_seed);
    config_.feature_fraction =
      Network::GlobalSyncUpByMin(config_.feature_fraction);
    config_.drop_seed =
      Network::GlobalSyncUpByMin(config_.drop_seed);
  }

  // create boosting
  boosting_.reset(
    Boosting::CreateBoosting(config_.boosting,
                             config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  // create objective function
  objective_fun_.reset(
    ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                               config_));
  // load training data
  LoadData();
  if (config_.task == TaskType::kSaveBinary) {
    Log::Info("Save data as binary finished, exit");
    exit(0);
  }
  // initialize the objective function
  objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
  // initialize the boosting
  boosting_->Init(&config_, train_data_.get(), objective_fun_.get(),
                  Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
  // add validation data into boosting
  for (size_t i = 0; i < valid_datas_.size(); ++i) {
    boosting_->AddValidDataset(valid_datas_[i].get(),
                               Common::ConstPtrInVectorWrapper<Metric>(valid_metrics_[i]));
    Log::Debug("Number of data points in validation set #%zu: %d", i + 1, valid_datas_[i]->num_data());
  }
  Log::Info("Finished initializing training");
}

void Application::Train() {
  Log::Info("Started training...");
  boosting_->Train(config_.snapshot_freq, config_.output_model);
  boosting_->SaveModelToFile(0, -1, config_.saved_feature_importance_type,
                             config_.output_model.c_str());
  // convert model to if-else statement code
  if (config_.convert_model_language == std::string("cpp")) {
    boosting_->SaveModelToIfElse(-1, config_.convert_model.c_str());
  }
  Log::Info("Finished training");
}

void Application::Predict() {
  if (config_.task == TaskType::KRefitTree) {
    // create predictor
    Predictor predictor(boosting_.get(), 0, -1, false, true, false, false, 1, 1);
    predictor.Predict(config_.data.c_str(), config_.output_result.c_str(), config_.header, config_.predict_disable_shape_check,
                      config_.precise_float_parser);
    TextReader<int> result_reader(config_.output_result.c_str(), false);
    result_reader.ReadAllLines();

    size_t nrow = result_reader.Lines().size();
    size_t ncol = 0;
    if (nrow > 0) {
      ncol = Common::StringToArray<int>(result_reader.Lines()[0], '\t').size();
    }
    std::vector<int> pred_leaf;
    pred_leaf.resize(nrow * ncol);

    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int irow = 0; irow < static_cast<int>(nrow); ++irow) {
      auto line_vec = Common::StringToArray<int>(result_reader.Lines()[irow], '\t');
      CHECK_EQ(line_vec.size(), ncol);
      for (int i_row_item = 0; i_row_item < static_cast<int>(ncol); ++i_row_item) {
        pred_leaf[irow * ncol + i_row_item] = line_vec[i_row_item];
      }
      // Free memory
      result_reader.Lines()[irow].clear();
    }
    DatasetLoader dataset_loader(config_, nullptr,
                                 config_.num_class, config_.data.c_str());
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(), 0, 1));
    train_metric_.clear();
    objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                    config_));
    objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
    boosting_->Init(&config_, train_data_.get(), objective_fun_.get(),
                    Common::ConstPtrInVectorWrapper<Metric>(train_metric_));

    boosting_->RefitTree(pred_leaf.data(), nrow, ncol);
    boosting_->SaveModelToFile(0, -1, config_.saved_feature_importance_type,
                               config_.output_model.c_str());
    Log::Info("Finished RefitTree");
  } else {
    // create predictor
    Predictor predictor(boosting_.get(), config_.start_iteration_predict, config_.num_iteration_predict, config_.predict_raw_score,
                        config_.predict_leaf_index, config_.predict_contrib,
                        config_.pred_early_stop, config_.pred_early_stop_freq,
                        config_.pred_early_stop_margin);
    predictor.Predict(config_.data.c_str(),
                      config_.output_result.c_str(), config_.header, config_.predict_disable_shape_check,
                      config_.precise_float_parser);
    Log::Info("Finished prediction");
  }
}

void Application::InitPredict() {
  boosting_.reset(
    Boosting::CreateBoosting("gbdt", config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  Log::Info("Finished initializing prediction, total used %d iterations", boosting_->GetCurrentIteration());
}

void Application::ConvertModel() {
  boosting_.reset(
    Boosting::CreateBoosting(config_.boosting, config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  boosting_->SaveModelToIfElse(-1, config_.convert_model.c_str());
}


}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/application/predictor.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_
#define LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_

#include <LightGBM/boosting.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/text_reader.h>

#include <string>
#include <cstdio>
#include <cstring>
#include <functional>
#include <map>
#include <memory>
#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief Used to predict data with input model
*/
class Predictor {
 public:
  /*!
  * \brief Constructor
  * \param boosting Input boosting model
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration Number of boosting round
  * \param is_raw_score True if need to predict result with raw score
  * \param predict_leaf_index True to output leaf index instead of prediction score
  * \param predict_contrib True to output feature contributions instead of prediction score
  */
  Predictor(Boosting* boosting, int start_iteration, int num_iteration, bool is_raw_score,
            bool predict_leaf_index, bool predict_contrib, bool early_stop,
            int early_stop_freq, double early_stop_margin) {
    early_stop_ = CreatePredictionEarlyStopInstance(
        "none", LightGBM::PredictionEarlyStopConfig());
    if (early_stop && !boosting->NeedAccuratePrediction()) {
      PredictionEarlyStopConfig pred_early_stop_config;
      CHECK_GT(early_stop_freq, 0);
      CHECK_GE(early_stop_margin, 0);
      pred_early_stop_config.margin_threshold = early_stop_margin;
      pred_early_stop_config.round_period = early_stop_freq;
      if (boosting->NumberOfClasses() == 1) {
        early_stop_ =
            CreatePredictionEarlyStopInstance("binary", pred_early_stop_config);
      } else {
        early_stop_ = CreatePredictionEarlyStopInstance("multiclass",
                                                        pred_early_stop_config);
      }
    }

    boosting->InitPredict(start_iteration, num_iteration, predict_contrib);
    boosting_ = boosting;
    num_pred_one_row_ = boosting_->NumPredictOneRow(start_iteration,
        num_iteration, predict_leaf_index, predict_contrib);
    num_feature_ = boosting_->MaxFeatureIdx() + 1;
    predict_buf_.resize(
        OMP_NUM_THREADS(),
        std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>>(
            num_feature_, 0.0f));
    const int kFeatureThreshold = 100000;
    const size_t KSparseThreshold = static_cast<size_t>(0.01 * num_feature_);
    if (predict_leaf_index) {
      predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                         double* output) {
        int tid = omp_get_thread_num();
        if (num_feature_ > kFeatureThreshold &&
            features.size() < KSparseThreshold) {
          auto buf = CopyToPredictMap(features);
          boosting_->PredictLeafIndexByMap(buf, output);
        } else {
          CopyToPredictBuffer(predict_buf_[tid].data(), features);
          // get result for leaf index
          boosting_->PredictLeafIndex(predict_buf_[tid].data(), output);
          ClearPredictBuffer(predict_buf_[tid].data(), predict_buf_[tid].size(),
                             features);
        }
      };
    } else if (predict_contrib) {
      if (boosting_->IsLinear()) {
        Log::Fatal("Predicting SHAP feature contributions is not implemented for linear trees.");
      }
      predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                         double* output) {
        int tid = omp_get_thread_num();
        CopyToPredictBuffer(predict_buf_[tid].data(), features);
        // get feature importances
        boosting_->PredictContrib(predict_buf_[tid].data(), output);
        ClearPredictBuffer(predict_buf_[tid].data(), predict_buf_[tid].size(),
                           features);
      };
      predict_sparse_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                                std::vector<std::unordered_map<int, double>>* output) {
        auto buf = CopyToPredictMap(features);
        // get sparse feature importances
        boosting_->PredictContribByMap(buf, output);
      };

    } else {
      if (is_raw_score) {
        predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                           double* output) {
          int tid = omp_get_thread_num();
          if (num_feature_ > kFeatureThreshold &&
              features.size() < KSparseThreshold) {
            auto buf = CopyToPredictMap(features);
            boosting_->PredictRawByMap(buf, output, &early_stop_);
          } else {
            CopyToPredictBuffer(predict_buf_[tid].data(), features);
            boosting_->PredictRaw(predict_buf_[tid].data(), output,
                                  &early_stop_);
            ClearPredictBuffer(predict_buf_[tid].data(),
                               predict_buf_[tid].size(), features);
          }
        };
      } else {
        predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                           double* output) {
          int tid = omp_get_thread_num();
          if (num_feature_ > kFeatureThreshold &&
              features.size() < KSparseThreshold) {
            auto buf = CopyToPredictMap(features);
            boosting_->PredictByMap(buf, output, &early_stop_);
          } else {
            CopyToPredictBuffer(predict_buf_[tid].data(), features);
            boosting_->Predict(predict_buf_[tid].data(), output, &early_stop_);
            ClearPredictBuffer(predict_buf_[tid].data(),
                               predict_buf_[tid].size(), features);
          }
        };
      }
    }
  }

  /*!
  * \brief Destructor
  */
  ~Predictor() {
  }

  inline const PredictFunction& GetPredictFunction() const {
    return predict_fun_;
  }


  inline const PredictSparseFunction& GetPredictSparseFunction() const {
    return predict_sparse_fun_;
  }

  /*!
  * \brief predicting on data, then saving result to disk
  * \param data_filename Filename of data
  * \param result_filename Filename of output result
  */
  void Predict(const char* data_filename, const char* result_filename, bool header, bool disable_shape_check, bool precise_float_parser) {
    auto writer = VirtualFileWriter::Make(result_filename);
    if (!writer->Init()) {
      Log::Fatal("Prediction results file %s cannot be created", result_filename);
    }
    auto label_idx = header ? -1 : boosting_->LabelIdx();
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(data_filename, header, boosting_->MaxFeatureIdx() + 1, label_idx,
                                                               precise_float_parser, boosting_->ParserConfigStr()));

    if (parser == nullptr) {
      Log::Fatal("Could not recognize the data format of data file %s", data_filename);
    }
    if (!header && !disable_shape_check && parser->NumFeatures() != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n" \
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", parser->NumFeatures(), boosting_->MaxFeatureIdx() + 1);
    }
    TextReader<data_size_t> predict_data_reader(data_filename, header);
    std::vector<int> feature_remapper(parser->NumFeatures(), -1);
    bool need_adjust = false;
    // skip raw feature remapping if trained model has parser config str which may contain actual feature names.
    if (header && boosting_->ParserConfigStr().empty()) {
      std::string first_line = predict_data_reader.first_line();
      std::vector<std::string> header_words = Common::Split(first_line.c_str(), "\t,");
      std::unordered_map<std::string, int> header_mapper;
      for (int i = 0; i < static_cast<int>(header_words.size()); ++i) {
        if (header_mapper.count(header_words[i]) > 0) {
          Log::Fatal("Feature (%s) appears more than one time.", header_words[i].c_str());
        }
        header_mapper[header_words[i]] = i;
      }
      const auto& fnames = boosting_->FeatureNames();
      for (int i = 0; i < static_cast<int>(fnames.size()); ++i) {
        if (header_mapper.count(fnames[i]) <= 0) {
          Log::Warning("Feature (%s) is missed in data file. If it is weight/query/group/ignore_column, you can ignore this warning.", fnames[i].c_str());
        } else {
          feature_remapper[header_mapper.at(fnames[i])] = i;
        }
      }
      for (int i = 0; i < static_cast<int>(feature_remapper.size()); ++i) {
        if (feature_remapper[i] >= 0 && i != feature_remapper[i]) {
          need_adjust = true;
          break;
        }
      }
    }
    // function for parse data
    std::function<void(const char*, std::vector<std::pair<int, double>>*)> parser_fun;
    double tmp_label;
    parser_fun = [&parser, &feature_remapper, &tmp_label, need_adjust]
    (const char* buffer, std::vector<std::pair<int, double>>* feature) {
      parser->ParseOneLine(buffer, feature, &tmp_label);
      if (need_adjust) {
        int i = 0, j = static_cast<int>(feature->size());
        while (i < j) {
          if (feature_remapper[(*feature)[i].first] >= 0) {
            (*feature)[i].first = feature_remapper[(*feature)[i].first];
            ++i;
          } else {
            // move the non-used features to the end of the feature vector
            std::swap((*feature)[i], (*feature)[--j]);
          }
        }
        feature->resize(i);
      }
    };

    std::function<void(data_size_t, const std::vector<std::string>&)>
        process_fun = [&parser_fun, &writer, this](
                          data_size_t, const std::vector<std::string>& lines) {
      std::vector<std::pair<int, double>> oneline_features;
      std::vector<std::string> result_to_write(lines.size());
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(oneline_features)
      for (data_size_t i = 0; i < static_cast<data_size_t>(lines.size()); ++i) {
        OMP_LOOP_EX_BEGIN();
        oneline_features.clear();
        // parser
        parser_fun(lines[i].c_str(), &oneline_features);
        // predict
        std::vector<double> result(num_pred_one_row_);
        predict_fun_(oneline_features, result.data());
        auto str_result = Common::Join<double>(result, "\t");
        result_to_write[i] = str_result;
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      for (data_size_t i = 0; i < static_cast<data_size_t>(result_to_write.size()); ++i) {
        writer->Write(result_to_write[i].c_str(), result_to_write[i].size());
        writer->Write("\n", 1);
      }
    };
    predict_data_reader.ReadAllAndProcessParallel(process_fun);
  }

 private:
  void CopyToPredictBuffer(double* pred_buf, const std::vector<std::pair<int, double>>& features) {
    for (const auto &feature : features) {
      if (feature.first < num_feature_) {
        pred_buf[feature.first] = feature.second;
      }
    }
  }

  void ClearPredictBuffer(double* pred_buf, size_t buf_size, const std::vector<std::pair<int, double>>& features) {
    if (features.size() > static_cast<size_t>(buf_size / 2)) {
      std::memset(pred_buf, 0, sizeof(double)*(buf_size));
    } else {
      for (const auto &feature : features) {
        if (feature.first < num_feature_) {
          pred_buf[feature.first] = 0.0f;
        }
      }
    }
  }

  std::unordered_map<int, double> CopyToPredictMap(const std::vector<std::pair<int, double>>& features) {
    std::unordered_map<int, double> buf;
    for (const auto &feature : features) {
      if (feature.first < num_feature_) {
        buf[feature.first] = feature.second;
      }
    }
    return buf;
  }

  /*! \brief Boosting model */
  const Boosting* boosting_;
  /*! \brief function for prediction */
  PredictFunction predict_fun_;
  PredictSparseFunction predict_sparse_fun_;
  PredictionEarlyStopInstance early_stop_;
  int num_feature_;
  int num_pred_one_row_;
  std::vector<std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>>> predict_buf_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/arrow/array.hpp <==
/*!
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Oliver Borchert
 */

#ifndef LIGHTGBM_SRC_ARROW_ARRAY_HPP_
#define LIGHTGBM_SRC_ARROW_ARRAY_HPP_

#include <LightGBM/arrow.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <limits>
#include <string>
#include <utility>
#include <vector>

#include <nanoarrow/nanoarrow.hpp>

namespace LightGBM {

/* ------------------------------------------- UTILS ------------------------------------------- */

inline struct ArrowSchemaView MakeSchemaView(const struct ArrowSchema* schema) {
  struct ArrowSchemaView view;
  struct ArrowError error;
  auto ret = ArrowSchemaViewInit(&view, schema, &error);
  if (ret != NANOARROW_OK) {
    throw nanoarrow::Exception("Failed to initialize ArrowSchemaView: " +
                               std::string(ArrowErrorMessage(&error)));
  }
  return view;
}

/* --------------------------------------------------------------------------------------------- */
/*                                         CHUNKED ARRAY                                         */
/* --------------------------------------------------------------------------------------------- */

class ArrowChunkedArray {
  enum ArrowType type_;
  nanoarrow::UniqueSchema schema_;
  std::vector<nanoarrow::UniqueArray> chunks_;

 public:
  class View;
  template <typename ArrowT, typename OutputT>
  class Visitor;
  template <typename ArrowT, typename OutputT>
  class Iterator;

  /**
   * @brief Construct a new chunked Arrow array from an array stream.
   * The stream is consumed and the chunked Arrow array takes ownership of the schema and all
   * chunks. Upon destruction, the release callback is called for the schema and all chunks.
   *
   * @param stream The Arrow array stream to consume.
   */
  explicit ArrowChunkedArray(ArrowArrayStream* stream) {
    nanoarrow::UniqueArrayStream stream_(stream);

    // Extract the schema
    auto ret = stream_->get_schema(stream_.get(), schema_.get());
    if (ret != NANOARROW_OK) {
      throw nanoarrow::Exception("Failed to get schema from Arrow array stream: " +
                                 std::string(stream_->get_last_error(stream_.get())));
    }

    // Turn the schema into a type
    type_ = MakeSchemaView(schema_.get()).type;

    // Extract all chunks
    while (true) {
      nanoarrow::UniqueArray chunk;
      auto ret = stream_->get_next(stream_.get(), chunk.get());
      if (ret != NANOARROW_OK) {
        throw nanoarrow::Exception("Failed to get next chunk from Arrow array stream: " +
                                   std::string(stream_->get_last_error(stream_.get())));
      }
      if (chunk->release == nullptr) break;
      chunks_.emplace_back(std::move(chunk));
    }
  }

  /**
   * @brief Construct a new chunked Arrow array from a list of Arrow arrays and a schema.
   * The chunked Arrow array takes ownership of the schema and all chunks. Upon destruction,
   * the release callback is called for the schema and all chunks.
   *
   * @param n_chunks The number of Arrow arrays.
   * @param chunks Pointer to the list of Arrow arrays.
   * @param schema Pointer to the schema of all Arrow arrays.
   */
  explicit ArrowChunkedArray(int64_t n_chunks, struct ArrowArray* chunks,
                             struct ArrowSchema* schema) {
    // Take ownership of schema
    schema_ = nanoarrow::UniqueSchema(schema);
    type_ = MakeSchemaView(schema_.get()).type;

    // Take ownership of chunks
    chunks_.reserve(n_chunks);
    for (int64_t i = 0; i < n_chunks; ++i) {
      chunks_.emplace_back(&chunks[i]);
    }
  }

  /**
   * @brief Whether the chunked array is a struct and has multiple fields.
   * A struct chunked array is typically interpreted as a table.
   */
  bool is_struct() const { return type_ == NANOARROW_TYPE_STRUCT; }

  /**
   * @brief Get the length of the chunked array as the sum of all chunk lengths.
   *
   * @return int64_t The total number of elements.
   */
  int64_t get_length() const {
    int64_t length = 0;
    for (const auto& chunk : chunks_) {
      length += chunk->length;
    }
    return length;
  }

  /**
   * @brief Get the number of fields in the chunked array.
   *
   * @return int64_t The number of fields.
   */
  int64_t get_num_fields() const {
    if (!is_struct()) {
      Log::Fatal("Expected struct type for array, got %s", ArrowTypeString(type_));
    }
    return schema_.get()->n_children;
  }

  /**
   * @brief Obtain a view on the chunked array to visit its values.
   *
   * @return View The view on the array.
   */
  View view() const {
    std::vector<const struct ArrowArray*> chunk_ptrs;
    chunk_ptrs.reserve(chunks_.size());
    for (const auto& chunk : chunks_) {
      // Skip empty chunks to avoid additional complexity in the iterator
      if (chunk->length == 0) continue;
      chunk_ptrs.push_back(chunk.get());
    }
    return View(type_, schema_.get(), std::move(chunk_ptrs));
  }

  /* ------------------------------------------------------------------------------------------- */
  /*                                             VIEW                                            */
  /* ------------------------------------------------------------------------------------------- */

  class View {
    friend class ArrowChunkedArray;

    enum ArrowType type_;
    const struct ArrowSchema* schema_;
    std::vector<const struct ArrowArray*> chunks_;

    View(enum ArrowType type, const struct ArrowSchema* schema,
         std::vector<const struct ArrowArray*> chunks)
        : type_(type), schema_(schema), chunks_(std::move(chunks)) {}

   public:
    explicit View(std::vector<View> views) {
      type_ = views[0].type_;
      schema_ = views[0].schema_;
      for (auto it = views.begin(), end = views.end(); it != end; ++it) {
        if (it->type_ != type_) {
          Log::Fatal("All views must have the same type, but got %s and %s",
                     ArrowTypeString(it->type_), ArrowTypeString(type_));
        }
        chunks_.insert(chunks_.end(), it->chunks_.begin(), it->chunks_.end());
      }
    }

    /**
     * @brief Obtain a view on the field at the given index.
     * This method assumes that the view has a type "struct".
     *
     * @param field_idx The index of the field to view.
     * @return View A view on the field at the given index.
     */
    View field(int64_t field_idx) const {
      if (type_ != NANOARROW_TYPE_STRUCT) {
        Log::Fatal("Expected struct type for array, got %s", ArrowTypeString(type_));
      }

      std::vector<const struct ArrowArray*> chunk_ptrs;
      chunk_ptrs.reserve(chunks_.size());
      for (const auto& chunk : chunks_) {
        chunk_ptrs.push_back(chunk->children[field_idx]);
      }

      auto type = MakeSchemaView(schema_->children[field_idx]).type;
      return View(type, schema_->children[field_idx], std::move(chunk_ptrs));
    }

    /**
     * @brief Visit the chunked array with a visitor created from the schema type.
     * The visitor allows accessing all values from the chunked array, casting to the desired
     * output type.
     *
     * @tparam OutputT The desired output type.
     * @tparam F The type of the visitor function, which must be invocable with a
     *           `Visitor<ArrowT, OutputT>`
     * @param f The visitor function to invoke with the created visitor.
     * @return decltype(auto) The result of invoking the visitor function with the created visitor.
     */
    template <typename OutputT, typename F>
    decltype(auto) visit(F&& f) const {
      // Switch on the schema type and construct the appropriate visitor
      switch (type_) {
        case NANOARROW_TYPE_INT8:
          return f(Visitor<int8_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT16:
          return f(Visitor<int16_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT32:
          return f(Visitor<int32_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT64:
          return f(Visitor<int64_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT8:
          return f(Visitor<uint8_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT16:
          return f(Visitor<uint16_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT32:
          return f(Visitor<uint32_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT64:
          return f(Visitor<uint64_t, OutputT>(chunks_));
        case NANOARROW_TYPE_FLOAT:
          return f(Visitor<float, OutputT>(chunks_));
        case NANOARROW_TYPE_DOUBLE:
          return f(Visitor<double, OutputT>(chunks_));
        case NANOARROW_TYPE_BOOL:
          return f(Visitor<bool, OutputT>(chunks_));
        default:
          Log::Fatal("Unsupported Arrow type: %s", ArrowTypeString(type_));
      }
    }
  };

  /* ------------------------------------------------------------------------------------------- */
  /*                                           VISITOR                                           */
  /* ------------------------------------------------------------------------------------------- */

  template <typename ArrowT, typename OutputT>
  class Visitor {
    friend class View;
    friend class Iterator<ArrowT, OutputT>;

    std::vector<const struct ArrowArray*> chunks_;
    std::vector<int64_t> chunk_offsets_;

    explicit Visitor(std::vector<const struct ArrowArray*> chunks) : chunks_(chunks) {
      // Derive chunk offsets
      chunk_offsets_.reserve(chunks.size() + 1);
      chunk_offsets_.push_back(0);
      for (const auto& chunk : chunks) {
        chunk_offsets_.push_back(chunk_offsets_.back() + chunk->length);
      }
    }

    ArrowT is_valid(int64_t chunk_idx, int64_t element_idx) const {
      auto arr = chunks_[chunk_idx];
      return arr->buffers[0] == nullptr ||
             ArrowBitGet(static_cast<const uint8_t*>(arr->buffers[0]), arr->offset + element_idx);
    }

    ArrowT get(int64_t chunk_idx, int64_t element_idx) const {
      auto arr = chunks_[chunk_idx];
      auto idx = arr->offset + element_idx;
      if constexpr (std::is_same_v<ArrowT, bool>) {
        return ArrowBitGet(static_cast<const uint8_t*>(arr->buffers[1]), idx);
      } else {
        return static_cast<const ArrowT*>(arr->buffers[1])[idx];
      }
    }

   public:
    Iterator<ArrowT, OutputT> begin() const { return Iterator<ArrowT, OutputT>(*this, 0, 0); }
    Iterator<ArrowT, OutputT> end() const {
      return Iterator<ArrowT, OutputT>(*this, chunks_.size(), 0);
    }
  };

  /* ------------------------------------------------------------------------------------------- */
  /*                                           ITERATOR                                          */
  /* ------------------------------------------------------------------------------------------- */

  template <typename ArrowT, typename OutputT>
  class Iterator {
    friend class Visitor<ArrowT, OutputT>;

    const Visitor<ArrowT, OutputT>& visitor_;
    int64_t chunk_idx_;
    int64_t element_idx_;

    Iterator(const Visitor<ArrowT, OutputT>& visitor, int64_t chunk_idx, int64_t element_idx)
        : visitor_(visitor), chunk_idx_(chunk_idx), element_idx_(element_idx) {}

    int64_t full_offset() const { return visitor_.chunk_offsets_[chunk_idx_] + element_idx_; }

   public:
    using iterator_category = std::random_access_iterator_tag;
    using difference_type = int64_t;
    using value_type = OutputT;
    using pointer = value_type*;
    using reference = value_type&;

    /* --------------------------------------- OPERATORS --------------------------------------- */

   public:
    Iterator<ArrowT, OutputT>& operator++() {
      if (element_idx_ + 1 >= visitor_.chunks_[chunk_idx_]->length) {
        element_idx_ = 0;
        chunk_idx_++;
      } else {
        element_idx_++;
      }
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator+=(int64_t c) {
      while (element_idx_ + c >= visitor_.chunks_[chunk_idx_]->length) {
        c -= visitor_.chunks_[chunk_idx_]->length - element_idx_;
        element_idx_ = 0;
        chunk_idx_++;
      }
      element_idx_ += c;
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator--() {
      if (element_idx_ == 0) {
        chunk_idx_--;
        element_idx_ = visitor_.chunks_[chunk_idx_]->length - 1;
      } else {
        element_idx_--;
      }
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator-=(int64_t c) {
      while (c > element_idx_) {
        c -= element_idx_ + 1;
        chunk_idx_--;
        element_idx_ = visitor_.chunks_[chunk_idx_]->length - 1;
      }
      element_idx_ -= c;
      return *this;
    }

    friend int64_t operator-(const Iterator<ArrowT, OutputT>& a,
                             const Iterator<ArrowT, OutputT>& b) {
      auto full_offset_a = a.full_offset();
      auto full_offset_b = b.full_offset();
      return full_offset_a - full_offset_b;
    }

    friend bool operator==(const Iterator<ArrowT, OutputT>& a,
                           const Iterator<ArrowT, OutputT>& b) {
      return a.chunk_idx_ == b.chunk_idx_ && a.element_idx_ == b.element_idx_;
    }

    friend bool operator!=(const Iterator<ArrowT, OutputT>& a,
                           const Iterator<ArrowT, OutputT>& b) {
      return !(a == b);
    }

    /* ----------------------------------------- VALUE ----------------------------------------- */

   private:
    static constexpr OutputT null_default() {
      if constexpr (std::is_floating_point_v<OutputT>) {
        return std::numeric_limits<OutputT>::quiet_NaN();
      } else {
        return OutputT{0};
      }
    }

    OutputT get(int64_t chunk_idx, int64_t element_idx) const {
      if (visitor_.is_valid(chunk_idx, element_idx)) {
        return static_cast<OutputT>(visitor_.get(chunk_idx, element_idx));
      } else {
        return null_default();
      }
    }

   public:
    OutputT operator*() const { return this->get(chunk_idx_, element_idx_); }

    OutputT operator[](int64_t c) const {
      if (visitor_.chunks_.size() == 1) {
        return this->get(0, c);
      }
      auto it =
          std::upper_bound(visitor_.chunk_offsets_.begin(), visitor_.chunk_offsets_.end(), c);
      auto chunk_idx = std::distance(visitor_.chunk_offsets_.begin(), it) - 1;
      auto element_idx = c - visitor_.chunk_offsets_[chunk_idx];
      return this->get(chunk_idx, element_idx);
    }
  };
};

};  // namespace LightGBM

#endif  // LIGHTGBM_SRC_ARROW_ARRAY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/bagging.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_
#define LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_

#include <string>
#include <vector>

namespace LightGBM {

class BaggingSampleStrategy : public SampleStrategy {
 public:
  BaggingSampleStrategy(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function, int num_tree_per_iteration)
    : need_re_bagging_(false) {
    config_ = config;
    train_data_ = train_data;
    num_data_ = train_data->num_data();
    num_queries_ = train_data->metadata().num_queries();
    query_boundaries_ = train_data->metadata().query_boundaries();
    objective_function_ = objective_function;
    num_tree_per_iteration_ = num_tree_per_iteration;
    num_threads_ = OMP_NUM_THREADS();
  }

  ~BaggingSampleStrategy() {}

  void Bagging(int iter, TreeLearner* tree_learner, score_t* /*gradients*/, score_t* /*hessians*/) override {
    Common::FunctionTimer fun_timer("GBDT::Bagging", global_timer);
    // if need bagging
    if ((bag_data_cnt_ < num_data_ && iter % config_->bagging_freq == 0) ||
      need_re_bagging_) {
      need_re_bagging_ = false;
      if (!config_->bagging_by_query) {
        auto left_cnt = bagging_runner_.Run<true>(
          num_data_,
          [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
              data_size_t*) {
            data_size_t cur_left_count = 0;
            if (balanced_bagging_) {
              cur_left_count =
                  BalancedBaggingHelper(cur_start, cur_cnt, left);
            } else {
              cur_left_count = BaggingHelper(cur_start, cur_cnt, left);
            }
            return cur_left_count;
          },
          bag_data_indices_.data());
        bag_data_cnt_ = left_cnt;
      } else {
        num_sampled_queries_ = bagging_runner_.Run<true>(
          num_queries_,
          [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
              data_size_t*) {
            data_size_t cur_left_count = 0;
            cur_left_count = BaggingHelper(cur_start, cur_cnt, left);
            return cur_left_count;
          }, bag_query_indices_.data());

        sampled_query_boundaries_[0] = 0;
        OMP_INIT_EX();
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (data_size_t i = 0; i < num_sampled_queries_; ++i) {
          OMP_LOOP_EX_BEGIN();
          sampled_query_boundaries_[i + 1] = query_boundaries_[bag_query_indices_[i] + 1] - query_boundaries_[bag_query_indices_[i]];
          OMP_LOOP_EX_END();
        }
        OMP_THROW_EX();

        const int num_blocks = Threading::For<data_size_t>(0, num_sampled_queries_ + 1, 128, [this](int thread_index, data_size_t start_index, data_size_t end_index) {
          for (data_size_t i = start_index + 1; i < end_index; ++i) {
            sampled_query_boundaries_[i] += sampled_query_boundaries_[i - 1];
          }
          sampled_query_boundaries_thread_buffer_[thread_index] = sampled_query_boundaries_[end_index - 1];
         });

        for (int thread_index = 1; thread_index < num_blocks; ++thread_index) {
          sampled_query_boundaries_thread_buffer_[thread_index] += sampled_query_boundaries_thread_buffer_[thread_index - 1];
        }

        Threading::For<data_size_t>(0, num_sampled_queries_ + 1, 128, [this](int thread_index, data_size_t start_index, data_size_t end_index) {
          if (thread_index > 0) {
            for (data_size_t i = start_index; i < end_index; ++i) {
              sampled_query_boundaries_[i] += sampled_query_boundaries_thread_buffer_[thread_index - 1];
            }
          }
        });

        bag_data_cnt_ = sampled_query_boundaries_[num_sampled_queries_];

        Threading::For<data_size_t>(0, num_sampled_queries_, 1, [this](int /*thread_index*/, data_size_t start_index, data_size_t end_index) {
          for (data_size_t sampled_query_id = start_index; sampled_query_id < end_index; ++sampled_query_id) {
            const data_size_t query_index = bag_query_indices_[sampled_query_id];
            const data_size_t data_index_start = query_boundaries_[query_index];
            const data_size_t data_index_end = query_boundaries_[query_index + 1];
            const data_size_t sampled_query_start = sampled_query_boundaries_[sampled_query_id];
            for (data_size_t i = data_index_start; i < data_index_end; ++i) {
              bag_data_indices_[sampled_query_start + i - data_index_start] = i;
            }
          }
        });
      }
      Log::Debug("Re-bagging, using %d data to train", bag_data_cnt_);
      // set bagging data to tree learner
      if (!is_use_subset_) {
        #ifdef USE_CUDA
        if (config_->device_type == std::string("cuda")) {
          CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
          tree_learner->SetBaggingData(nullptr, cuda_bag_data_indices_.RawData(), bag_data_cnt_);
        } else {
        #endif  // USE_CUDA
          tree_learner->SetBaggingData(nullptr, bag_data_indices_.data(), bag_data_cnt_);
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      } else {
        // get subset
        tmp_subset_->ReSize(bag_data_cnt_);
        tmp_subset_->CopySubrow(train_data_, bag_data_indices_.data(),
                                bag_data_cnt_, false);
        #ifdef USE_CUDA
        if (config_->device_type == std::string("cuda")) {
          CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
          tree_learner->SetBaggingData(tmp_subset_.get(), cuda_bag_data_indices_.RawData(),
                                       bag_data_cnt_);
        } else {
        #endif  // USE_CUDA
          tree_learner->SetBaggingData(tmp_subset_.get(), bag_data_indices_.data(),
                                       bag_data_cnt_);
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      }
    }
  }

  void ResetSampleConfig(const Config* config, bool is_change_dataset) override {
    need_resize_gradients_ = false;
    // if need bagging, create buffer
    data_size_t num_pos_data = 0;
    if (objective_function_ != nullptr) {
      num_pos_data = objective_function_->NumPositiveData();
    }
    bool balance_bagging_cond = (config->pos_bagging_fraction < 1.0 || config->neg_bagging_fraction < 1.0) && (num_pos_data > 0);
    if ((config->bagging_fraction < 1.0 || balance_bagging_cond) && config->bagging_freq > 0) {
      need_re_bagging_ = false;
      if (!is_change_dataset &&
        config_ != nullptr && config_->bagging_fraction == config->bagging_fraction && config_->bagging_freq == config->bagging_freq
        && config_->pos_bagging_fraction == config->pos_bagging_fraction && config_->neg_bagging_fraction == config->neg_bagging_fraction) {
        config_ = config;
        return;
      }
      config_ = config;
      if (balance_bagging_cond) {
        balanced_bagging_ = true;
        bag_data_cnt_ = static_cast<data_size_t>(num_pos_data * config_->pos_bagging_fraction)
                        + static_cast<data_size_t>((num_data_ - num_pos_data) * config_->neg_bagging_fraction);
      } else {
        bag_data_cnt_ = static_cast<data_size_t>(config_->bagging_fraction * num_data_);
      }
      bag_data_indices_.resize(num_data_);
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        cuda_bag_data_indices_.Resize(num_data_);
      }
      #endif  // USE_CUDA
      if (!config_->bagging_by_query) {
        bagging_runner_.ReSize(num_data_);
      } else {
        bagging_runner_.ReSize(num_queries_);
        sampled_query_boundaries_.resize(num_queries_ + 1, 0);
        sampled_query_boundaries_thread_buffer_.resize(num_threads_, 0);
        bag_query_indices_.resize(num_data_);
      }
      bagging_rands_.clear();
      for (int i = 0;
          i < (num_data_ + bagging_rand_block_ - 1) / bagging_rand_block_; ++i) {
        bagging_rands_.emplace_back(config_->bagging_seed + i);
      }

      double average_bag_rate =
          (static_cast<double>(bag_data_cnt_) / num_data_) / config_->bagging_freq;
      is_use_subset_ = false;
      if (config_->device_type != std::string("cuda")) {
        const int group_threshold_usesubset = 100;
        const double average_bag_rate_threshold = 0.5;
        if (average_bag_rate <= average_bag_rate_threshold
            && (train_data_->num_feature_groups() < group_threshold_usesubset)) {
          if (tmp_subset_ == nullptr || is_change_dataset) {
            tmp_subset_.reset(new Dataset(bag_data_cnt_));
            tmp_subset_->CopyFeatureMapperFrom(train_data_);
          }
          is_use_subset_ = true;
          Log::Debug("Use subset for bagging");
        }
      }

      need_re_bagging_ = true;

      if (is_use_subset_ && bag_data_cnt_ < num_data_) {
        // resize gradient vectors to copy the customized gradients for using subset data
        need_resize_gradients_ = true;
      }
    } else {
      bag_data_cnt_ = num_data_;
      bag_data_indices_.clear();
      #ifdef USE_CUDA
      cuda_bag_data_indices_.Clear();
      #endif  // USE_CUDA
      bagging_runner_.ReSize(0);
      is_use_subset_ = false;
    }
  }

  bool IsHessianChange() const override {
    return false;
  }

  data_size_t num_sampled_queries() const override {
    return num_sampled_queries_;
  }

  const data_size_t* sampled_query_indices() const override {
    return bag_query_indices_.data();
  }

 private:
  data_size_t BaggingHelper(data_size_t start, data_size_t cnt, data_size_t* buffer) {
    if (cnt <= 0) {
      return 0;
    }
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    // random bagging, minimal unit is one record
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      if (bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() < config_->bagging_fraction) {
        buffer[cur_left_cnt++] = cur_idx;
      } else {
        buffer[--cur_right_pos] = cur_idx;
      }
    }
    return cur_left_cnt;
  }

  data_size_t BalancedBaggingHelper(data_size_t start, data_size_t cnt, data_size_t* buffer) {
    if (cnt <= 0) {
      return 0;
    }
    auto label_ptr = train_data_->metadata().label();
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    // random bagging, minimal unit is one record
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      bool is_pos = label_ptr[start + i] > 0;
      bool is_in_bag = false;
      if (is_pos) {
        is_in_bag = bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() <
                    config_->pos_bagging_fraction;
      } else {
        is_in_bag = bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() <
                    config_->neg_bagging_fraction;
      }
      if (is_in_bag) {
        buffer[cur_left_cnt++] = cur_idx;
      } else {
        buffer[--cur_right_pos] = cur_idx;
      }
    }
    return cur_left_cnt;
  }

  /*! \brief whether need restart bagging in continued training */
  bool need_re_bagging_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief query boundaries of the in-bag queries */
  std::vector<data_size_t> sampled_query_boundaries_;
  /*! \brief buffer for calculating sampled_query_boundaries_ */
  std::vector<data_size_t> sampled_query_boundaries_thread_buffer_;
  /*! \brief in-bag query indices */
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> bag_query_indices_;
  /*! \brief number of queries in the training dataset */
  data_size_t num_queries_;
  /*! \brief number of in-bag queries */
  data_size_t num_sampled_queries_;
  /*! \brief query boundaries of the whole training dataset */
  const data_size_t* query_boundaries_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/boosting.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/boosting.h>

#include <memory>
#include <string>

#include "dart.hpp"
#include "gbdt.h"
#include "rf.hpp"

#ifdef USE_CUDA
#include "cuda/nccl_gbdt.hpp"
#endif  // USE_CUDA

namespace LightGBM {

std::string GetBoostingTypeFromModelFile(const char* filename) {
  TextReader<size_t> model_reader(filename, true);
  std::string type = model_reader.first_line();
  return type;
}

bool Boosting::LoadFileToBoosting(Boosting* boosting, const char* filename) {
  auto start_time = std::chrono::steady_clock::now();
  if (boosting != nullptr) {
    TextReader<size_t> model_reader(filename, true);
    size_t buffer_len = 0;
    auto buffer = model_reader.ReadContent(&buffer_len);
    if (!boosting->LoadModelFromString(buffer.data(), buffer_len)) {
      return false;
    }
  }
  std::chrono::duration<double, std::milli> delta = (std::chrono::steady_clock::now() - start_time);
  Log::Debug("Time for loading model: %f seconds", 1e-3*delta);
  return true;
}

Boosting* Boosting::CreateBoosting(const std::string& type, const char* filename,
  const std::string&
  #ifdef USE_CUDA
  device_type
  #endif  // USE_CUDA
  , const int
  #ifdef USE_CUDA
  num_gpu
  #endif  // USE_CUDA
  ) {
  if (filename == nullptr || filename[0] == '\0') {
    if (type == std::string("gbdt")) {
      #ifdef USE_CUDA
      if (device_type == std::string("cuda") && num_gpu > 1) {
        return new NCCLGBDT<GBDT>();
      } else {
      #endif  // USE_CUDA
        return new GBDT();
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    } else if (type == std::string("dart")) {
      return new DART();
    } else if (type == std::string("goss")) {
      return new GBDT();
    } else if (type == std::string("rf")) {
      return new RF();
    } else {
      return nullptr;
    }
  } else {
    std::unique_ptr<Boosting> ret;
    if (GetBoostingTypeFromModelFile(filename) == std::string("tree")) {
      if (type == std::string("gbdt")) {
        #ifdef USE_CUDA
        if (device_type == std::string("cuda") && num_gpu > 1) {
          ret.reset(new NCCLGBDT<GBDT>());
        } else {
        #endif  // USE_CUDA
          ret.reset(new GBDT());
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      } else if (type == std::string("dart")) {
        ret.reset(new DART());
      } else if (type == std::string("goss")) {
        ret.reset(new GBDT());
      } else if (type == std::string("rf")) {
        ret.reset(new RF());
      } else {
        Log::Fatal("Unknown boosting type %s", type.c_str());
      }
      LoadFileToBoosting(ret.get(), filename);
    } else {
      Log::Fatal("Unknown model format or submodel type in model file %s", filename);
    }
    return ret.release();
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/cuda_score_updater.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include "cuda_score_updater.hpp"

#ifdef USE_CUDA

namespace LightGBM {

CUDAScoreUpdater::CUDAScoreUpdater(const Dataset* data, int num_tree_per_iteration, const bool boosting_on_cuda):
  ScoreUpdater(data, num_tree_per_iteration), num_threads_per_block_(1024), boosting_on_cuda_(boosting_on_cuda) {
  num_data_ = data->num_data();
  int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration;
  InitCUDA(total_size);
  has_init_score_ = false;
  const double* init_score = data->metadata().init_score();
  // if exists initial score, will start from it
  if (init_score != nullptr) {
    if ((data->metadata().num_init_score() % num_data_) != 0
        || (data->metadata().num_init_score() / num_data_) != num_tree_per_iteration) {
      Log::Fatal("Number of class for initial score error");
    }
    has_init_score_ = true;
    CopyFromHostToCUDADevice<double>(cuda_score_.RawData(), init_score, total_size, __FILE__, __LINE__);
  } else {
    SetCUDAMemory<double>(cuda_score_.RawData(), 0, static_cast<size_t>(total_size), __FILE__, __LINE__);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (boosting_on_cuda_) {
    // clear host score buffer
    score_.clear();
    score_.shrink_to_fit();
  }
}

void CUDAScoreUpdater::InitCUDA(const size_t total_size) {
  cuda_score_.Resize(total_size);
}

CUDAScoreUpdater::~CUDAScoreUpdater() {}

inline void CUDAScoreUpdater::AddScore(double val, int cur_tree_id) {
  Common::FunctionTimer fun_timer("CUDAScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  LaunchAddScoreConstantKernel(val, offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const Tree* tree, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree->AddPredictionToScore(data_, num_data_, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree_learner->AddPredictionToScore(tree, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const Tree* tree, const data_size_t* data_indices,
                      data_size_t data_cnt, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree->AddPredictionToScore(data_, data_indices, data_cnt, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::MultiplyScore(double val, int cur_tree_id) {
  Common::FunctionTimer fun_timer("CUDAScoreUpdater::MultiplyScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  LaunchMultiplyScoreConstantKernel(val, offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/cuda_score_updater.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include "cuda_score_updater.hpp"

#ifdef USE_CUDA

namespace LightGBM {

__global__ void AddScoreConstantKernel(
  const double val,
  const data_size_t num_data,
  double* score) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    score[data_index] += val;
  }
}

void CUDAScoreUpdater::LaunchAddScoreConstantKernel(const double val, const size_t offset) {
  const int num_blocks = (num_data_ + num_threads_per_block_) / num_threads_per_block_;
  Log::Debug("Adding init score = %lf", val);
  AddScoreConstantKernel<<<num_blocks, num_threads_per_block_>>>(val, num_data_, cuda_score_.RawData() + offset);
}

__global__ void MultiplyScoreConstantKernel(
  const double val,
  const data_size_t num_data,
  double* score) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    score[data_index] *= val;
  }
}

void CUDAScoreUpdater::LaunchMultiplyScoreConstantKernel(const double val, const size_t offset) {
  const int num_blocks = (num_data_ + num_threads_per_block_) / num_threads_per_block_;
  MultiplyScoreConstantKernel<<<num_blocks, num_threads_per_block_>>>(val, num_data_, cuda_score_.RawData() + offset);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/cuda_score_updater.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>

#include "../score_updater.hpp"

namespace LightGBM {

class CUDAScoreUpdater: public ScoreUpdater {
 public:
  CUDAScoreUpdater(const Dataset* data, int num_tree_per_iteration, const bool boosting_on_cuda);

  ~CUDAScoreUpdater();

  void AddScore(double val, int cur_tree_id) override;

  inline void AddScore(const Tree* tree, int cur_tree_id) override;

  void AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) override;

  inline void AddScore(const Tree* tree, const data_size_t* data_indices,
                       data_size_t data_cnt, int cur_tree_id) override;

  inline void MultiplyScore(double val, int cur_tree_id) override;

  inline const double* score() const override {
    if (boosting_on_cuda_) {
      return cuda_score_.RawData();
    } else {
      return score_.data();
    }
  }

  /*! \brief Disable copy */
  CUDAScoreUpdater& operator=(const CUDAScoreUpdater&) = delete;

  CUDAScoreUpdater(const CUDAScoreUpdater&) = delete;

 private:
  void InitCUDA(const size_t total_size);

  void LaunchAddScoreConstantKernel(const double val, const size_t offset);

  void LaunchMultiplyScoreConstantKernel(const double val, const size_t offset);

  CUDAVector<double> cuda_score_;

  const int num_threads_per_block_;

  const bool boosting_on_cuda_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/nccl_gbdt.cpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/metric.h>

#include <set>
#include <vector>

#include "nccl_gbdt.hpp"
#include "nccl_gbdt_component.hpp"

#ifdef USE_CUDA

namespace LightGBM {

template <typename GBDT_T>
NCCLGBDT<GBDT_T>::NCCLGBDT(): GBDT_T() {}

template <typename GBDT_T>
NCCLGBDT<GBDT_T>::~NCCLGBDT() {}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::Init(
  const Config* gbdt_config, const Dataset* train_data,
  const ObjectiveFunction* objective_function,
  const std::vector<const Metric*>& training_metrics) {
  GBDT_T::Init(gbdt_config, train_data, objective_function, training_metrics);

  this->tree_learner_.reset();

  nccl_topology_.reset(new NCCLTopology(this->config_->gpu_device_id, this->config_->num_gpu, this->config_->gpu_device_id_list, train_data->num_data()));

  nccl_topology_->InitNCCL();

  nccl_topology_->InitPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_);
  nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, gbdt_config, train_data]
    (NCCLGBDTComponent* nccl_gbdt_component) { nccl_gbdt_component->Init(
      gbdt_config, train_data, this->num_tree_per_iteration_, this->boosting_on_gpu_, this->is_constant_hessian_);
  });
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::BoostingThread(NCCLGBDTComponent* thread_data) {
  const ObjectiveFunction* objective_function = thread_data->objective_function();
  score_t* gradients = thread_data->gradients();
  score_t* hessians = thread_data->hessians();
  const double* score = thread_data->train_score_updater()->score();
  objective_function->GetGradients(score, gradients, hessians);
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::Boosting() {
  Common::FunctionTimer fun_timer("NCCLGBDT::Boosting", global_timer);
  if (this->objective_function_ == nullptr) {
    Log::Fatal("No object function provided");
  }
  nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_, BoostingThread);
}

template <typename GBDT_T>
double NCCLGBDT<GBDT_T>::BoostFromAverage(int class_id, bool update_scorer) {
  double init_score = GBDT_T::BoostFromAverage(class_id, update_scorer);

  if (init_score != 0.0) {
    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [init_score, class_id] (NCCLGBDTComponent* thread_data) {
      thread_data->train_score_updater()->AddScore(init_score, class_id);
    });
  }

  return init_score;
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::TrainTreeLearnerThread(NCCLGBDTComponent* thread_data, const int class_id, const bool is_first_tree) {
  const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();
  const score_t* gradients = thread_data->gradients() + class_id * num_data_in_gpu;
  const score_t* hessians = thread_data->hessians() + class_id * num_data_in_gpu;
  thread_data->SetTree(thread_data->tree_learner()->Train(gradients, hessians, is_first_tree));
}

template <typename GBDT_T>
bool NCCLGBDT<GBDT_T>::TrainOneIter(const score_t* gradients, const score_t* hessians) {
  Common::FunctionTimer fun_timer("NCCLGBDT::TrainOneIter", global_timer);
  std::vector<double> init_scores(this->num_tree_per_iteration_, 0.0);
  // boosting first
  if (gradients == nullptr || hessians == nullptr) {
    for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
      init_scores[cur_tree_id] = BoostFromAverage(cur_tree_id, true);
    }
    Boosting();
  } else {
    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, gradients, hessians] (NCCLGBDTComponent* thread_data) {
      const data_size_t data_start_index = thread_data->data_start_index();
      const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();

      for (int class_id = 0; class_id < this->num_class_; ++class_id) {
        CopyFromHostToCUDADevice<score_t>(
          thread_data->gradients() + class_id * num_data_in_gpu,
          gradients + class_id * this->num_data_ + data_start_index, num_data_in_gpu, __FILE__, __LINE__);
        CopyFromHostToCUDADevice<score_t>(
          thread_data->hessians() + class_id * num_data_in_gpu,
          hessians + class_id * this->num_data_ + data_start_index, num_data_in_gpu, __FILE__, __LINE__);
      }
    });
  }

  bool should_continue = false;
  for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
    if (this->class_need_train_[cur_tree_id] && this->train_data_->num_features() > 0) {
      if (this->data_sample_strategy_->is_use_subset() && this->data_sample_strategy_->bag_data_cnt() < this->num_data_) {
        Log::Fatal("Bagging is not supported for NCCLGBDT");
      }
      bool is_first_tree = this->models_.size() < static_cast<size_t>(this->num_tree_per_iteration_);
      nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_,
        [is_first_tree, cur_tree_id] (NCCLGBDTComponent* thread_data) -> void {
          TrainTreeLearnerThread(thread_data, cur_tree_id, is_first_tree);
      });
    }

    nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_, [cur_tree_id, this, init_scores] (NCCLGBDTComponent* thread_data) -> void {
      this->UpdateScoreThread(thread_data, cur_tree_id, this->config_->learning_rate, init_scores[cur_tree_id]);
    });

    nccl_topology_->RunOnMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [&should_continue, this, cur_tree_id] (NCCLGBDTComponent* thread_data) -> void {
      if (thread_data->new_tree()->num_leaves() > 1) {
        should_continue = true;
      }
      for (auto& score_updater : this->valid_score_updater_) {
        score_updater->AddScore(thread_data->new_tree(), cur_tree_id);
      }
    });

    if (!should_continue) {
      if (this->models_.size() < static_cast<size_t>(this->num_tree_per_iteration_)) {
        Log::Warning("Training stopped with no splits.");
      }
    }

    // add model
    nccl_topology_->RunOnMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this] (NCCLGBDTComponent* thread_data) -> void {
      this->models_.emplace_back(thread_data->release_new_tree());
    });

    nccl_topology_->RunOnNonMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this] (NCCLGBDTComponent* thread_data) -> void {
      thread_data->clear_new_tree();
    });
  }

  if (!should_continue) {
    Log::Warning("Stopped training because there are no more leaves that meet the split requirements");
    if (this->models_.size() > static_cast<size_t>(this->num_tree_per_iteration_)) {
      for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
        this->models_.pop_back();
      }
    }
    return true;
  }

  ++this->iter_;
  return false;
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::UpdateScoreThread(NCCLGBDTComponent* thread_data, const int cur_tree_id, const double shrinkage_rate, const double init_score) {
  if (thread_data->new_tree()->num_leaves() > 1) {
    // TODO(shiyu1994): implement bagging
    if (thread_data->objective_function() != nullptr && thread_data->objective_function()->IsRenewTreeOutput()) {
      // TODO(shiyu1994): implement renewing
    }
    thread_data->new_tree()->Shrinkage(shrinkage_rate);
    thread_data->train_score_updater()->AddScore(
      thread_data->tree_learner(),
      thread_data->new_tree(),
      cur_tree_id);
    if (std::fabs(init_score) > kEpsilon) {
      thread_data->new_tree()->AddBias(init_score);
    }
  }
}

template <typename GBDT_T>
std::vector<double> NCCLGBDT<GBDT_T>::EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const {
  if (score == this->train_score_updater_->score()) {
    // delegate to per gpu train score updater
    std::vector<double> tmp_score(num_data * this->num_class_, 0.0f);

    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, &tmp_score] (NCCLGBDTComponent* thread_data) {
      const data_size_t data_start = thread_data->data_start_index();
      const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();
      for (int class_id = 0; class_id < this->num_class_; ++class_id) {
        CopyFromCUDADeviceToHost<double>(tmp_score.data() + class_id * this->num_data_ + data_start,
          thread_data->train_score_updater()->score() + class_id * num_data_in_gpu,
          static_cast<size_t>(num_data_in_gpu), __FILE__, __LINE__);
      }
    });

    return metric->Eval(tmp_score.data(), this->objective_function_);
  } else {
    return GBDT_T::EvalOneMetric(metric, score, num_data);
  }
}

template class NCCLGBDT<GBDT>;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/nccl_gbdt.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_

#ifdef USE_CUDA

#include <pthread.h>

#include <LightGBM/objective_function.h>
#include <LightGBM/network.h>

#include <memory>
#include <vector>

#include <LightGBM/cuda/cuda_nccl_topology.hpp>

#include "cuda_score_updater.hpp"
#include "nccl_gbdt_component.hpp"

#include "../gbdt.h"

namespace LightGBM {

template <typename GBDT_T>
class NCCLGBDT: public GBDT_T {
 public:
  NCCLGBDT();

  ~NCCLGBDT();

  void Init(const Config* gbdt_config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override;

  void Boosting() override;

  void RefitTree(const int* /*tree_leaf_prediction*/, const size_t /*nrow*/, const size_t /*ncol*/) override {
    Log::Fatal("RefitTree is not supported for NCCLGBDT.");
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override;

  const double* GetTrainingScore(int64_t* /*out_len*/) override {
    Log::Fatal("GetTrainingScore is not supported for NCCLGBDT.");
  }

  void ResetTrainingData(const Dataset* /*train_data*/, const ObjectiveFunction* /*objective_function*/,
                         const std::vector<const Metric*>& /*training_metrics*/) override {
    Log::Fatal("ResetTrainingData is not supported for NCCLGBDT.");
  }

  void ResetConfig(const Config* /*gbdt_config*/) override {
    Log::Fatal("ResetConfig is not supported for NCCLGBDT.");
  }

 private:
  struct BoostingThreadData {
    int gpu_index;
    ObjectiveFunction* gpu_objective_function;
    score_t* gradients;
    score_t* hessians;
    const double* score;

    BoostingThreadData() {
      gpu_index = 0;
      gpu_objective_function = nullptr;
    }
  };

  struct TrainTreeLearnerThreadData {
    int gpu_index;
    TreeLearner* gpu_tree_learner;
    const score_t* gradients;
    const score_t* hessians;
    bool is_first_time;
    int class_id;
    data_size_t num_data_in_gpu;
    std::unique_ptr<Tree> tree;

    TrainTreeLearnerThreadData() {
      gpu_index = 0;
      gpu_tree_learner = nullptr;
      gradients = nullptr;
      hessians = nullptr;
      is_first_time = false;
      class_id = 0;
      num_data_in_gpu = 0;
      tree.reset(nullptr);
    }
  };

  struct UpdateScoreThreadData {
    int gpu_index;
    ScoreUpdater* gpu_score_updater;
    TreeLearner* gpu_tree_learner;
    Tree* tree;
    int cur_tree_id;

    UpdateScoreThreadData() {
      gpu_index = 0;
      gpu_score_updater = nullptr;
      gpu_tree_learner = nullptr;
      tree = nullptr;
      cur_tree_id = 0;
    }
  };

  static void BoostingThread(NCCLGBDTComponent* thread_data);

  static void TrainTreeLearnerThread(NCCLGBDTComponent* thread_data, const int class_id, const bool is_first_tree);

  static void UpdateScoreThread(NCCLGBDTComponent* thread_data, const int cur_tree_id, const double shrinkage_rate, const double init_score);

  double BoostFromAverage(int class_id, bool update_scorer) override;

  void UpdateScore(const std::vector<std::unique_ptr<Tree>>& tree, const int cur_tree_id);

  void UpdateScore(const Tree* /*tree*/, const int /*cur_tree_id*/) {
    Log::Fatal("UpdateScore is not supported for NCCLGBDT.");
  }

  void RollbackOneIter() override {
    Log::Fatal("RollbackOneIter is not supported for NCCLGBDT.");
  }

  std::vector<double> EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const override;


  int num_threads_;
  std::unique_ptr<NCCLTopology> nccl_topology_;

  std::vector<int> nccl_gpu_rank_;
  std::vector<ncclComm_t> nccl_communicators_;

  std::vector<std::unique_ptr<NCCLGBDTComponent>> nccl_gbdt_components_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/nccl_gbdt_component.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_

#ifdef USE_CUDA

#include <LightGBM/objective_function.h>
#include <LightGBM/tree.h>

#include <algorithm>
#include <vector>
#include <memory>

#include <LightGBM/cuda/cuda_objective_function.hpp>
#include "cuda_score_updater.hpp"
#include "../../treelearner/cuda/cuda_single_gpu_tree_learner.hpp"

namespace LightGBM {

class NCCLGBDTComponent: public NCCLInfo {
 public:
  NCCLGBDTComponent() {}

  ~NCCLGBDTComponent() {}

  void Init(const Config* config, const Dataset* train_data, const int num_tree_per_iteration, const bool boosting_on_gpu, const bool is_constant_hessian) {
    CUDASUCCESS_OR_FATAL(cudaGetDeviceCount(&num_gpu_in_node_));
    const data_size_t num_data_per_gpu = (train_data->num_data() + num_gpu_in_node_ - 1) / num_gpu_in_node_;
    data_start_index_ = num_data_per_gpu * local_gpu_rank_;
    data_end_index_ = std::min<data_size_t>(data_start_index_ + num_data_per_gpu, train_data->num_data());
    num_data_in_gpu_ = data_end_index_ - data_start_index_;

    dataset_.reset(new Dataset(num_data_in_gpu_));
    dataset_->ReSize(num_data_in_gpu_);
    dataset_->CopyFeatureMapperFrom(train_data);
    std::vector<data_size_t> used_indices(num_data_in_gpu_);
    for (data_size_t data_index = data_start_index_; data_index < data_end_index_; ++data_index) {
      used_indices[data_index - data_start_index_] = data_index;
    }
    dataset_->CopySubrowToDevice(train_data, used_indices.data(), num_data_in_gpu_, true, gpu_device_id_);

    objective_function_.reset(ObjectiveFunction::CreateObjectiveFunctionCUDA(config->objective, *config));
    objective_function_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, train_data->num_data());
    train_score_updater_.reset(new CUDAScoreUpdater(dataset_.get(), num_tree_per_iteration, boosting_on_gpu));
    gradients_.reset(new CUDAVector<score_t>(num_data_in_gpu_));
    hessians_.reset(new CUDAVector<score_t>(num_data_in_gpu_));
    tree_learner_.reset(new CUDASingleGPUTreeLearner(config, boosting_on_gpu));

    tree_learner_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, train_data->num_data());

    objective_function_->Init(dataset_->metadata(), dataset_->num_data());
    tree_learner_->Init(dataset_.get(), is_constant_hessian);
  }

  ObjectiveFunction* objective_function() { return objective_function_.get(); }

  ScoreUpdater* train_score_updater() { return train_score_updater_.get(); }

  score_t* gradients() { return gradients_->RawData(); }

  score_t* hessians() { return hessians_->RawData(); }

  data_size_t num_data_in_gpu() const { return num_data_in_gpu_; }

  CUDASingleGPUTreeLearner* tree_learner() { return tree_learner_.get(); }

  void SetTree(Tree* tree) {
    new_tree_.reset(tree);
  }

  data_size_t data_start_index() const { return data_start_index_; }

  data_size_t data_end_index() const { return data_end_index_; }

  Tree* new_tree() { return new_tree_.get(); }

  Tree* release_new_tree() { return new_tree_.release(); }

  void clear_new_tree() { new_tree_.reset(nullptr); }

 private:
  std::unique_ptr<ObjectiveFunction> objective_function_;
  std::unique_ptr<ScoreUpdater> train_score_updater_;
  std::unique_ptr<CUDAVector<score_t>> gradients_;
  std::unique_ptr<CUDAVector<score_t>> hessians_;
  std::unique_ptr<Dataset> dataset_;
  std::unique_ptr<CUDASingleGPUTreeLearner> tree_learner_;
  std::unique_ptr<Tree> new_tree_;

  data_size_t data_start_index_;
  data_size_t data_end_index_;
  data_size_t num_data_in_gpu_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/dart.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_DART_HPP_
#define LIGHTGBM_SRC_BOOSTING_DART_HPP_

#include <LightGBM/boosting.h>

#include <string>
#include <algorithm>
#include <cstdio>
#include <fstream>
#include <vector>

#include "gbdt.h"
#include "score_updater.hpp"

namespace LightGBM {
/*!
* \brief DART algorithm implementation. including Training, prediction, bagging.
*/
class DART: public GBDT {
 public:
  /*!
  * \brief Constructor
  */
  DART() : GBDT() { }
  /*!
  * \brief Destructor
  */
  ~DART() { }
  /*!
  * \brief Initialization logic
  * \param config Config for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  * \param output_model_filename Filename of output model
  */
  void Init(const Config* config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override {
    GBDT::Init(config, train_data, objective_function, training_metrics);
    random_for_drop_ = Random(config_->drop_seed);
    sum_weight_ = 0.0f;
  }

  void ResetConfig(const Config* config) override {
    GBDT::ResetConfig(config);
    random_for_drop_ = Random(config_->drop_seed);
    sum_weight_ = 0.0f;
  }

  /*!
  * \brief one training iteration
  */
  bool TrainOneIter(const score_t* gradient, const score_t* hessian) override {
    is_update_score_cur_iter_ = false;
    bool ret = GBDT::TrainOneIter(gradient, hessian);
    if (ret) {
      return ret;
    }
    // normalize
    Normalize();
    if (!config_->uniform_drop) {
      tree_weight_.push_back(shrinkage_rate_);
      sum_weight_ += shrinkage_rate_;
    }
    return false;
  }

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  const double* GetTrainingScore(int64_t* out_len) override {
    if (!is_update_score_cur_iter_) {
      // only drop one time in one iteration
      DroppingTrees();
      is_update_score_cur_iter_ = true;
    }
    *out_len = static_cast<int64_t>(train_score_updater_->num_data()) * num_class_;
    return train_score_updater_->score();
  }

  bool EvalAndCheckEarlyStopping() override {
    GBDT::OutputMetric(iter_);
    return false;
  }

 private:
  /*!
  * \brief drop trees based on drop_rate
  */
  void DroppingTrees() {
    drop_index_.clear();
    bool is_skip = random_for_drop_.NextFloat() < config_->skip_drop;
    // select dropping tree indices based on drop_rate and tree weights
    if (!is_skip) {
      double drop_rate = config_->drop_rate;
      if (!config_->uniform_drop) {
        double inv_average_weight = static_cast<double>(tree_weight_.size()) / sum_weight_;
        if (config_->max_drop > 0) {
          drop_rate = std::min(drop_rate, config_->max_drop * inv_average_weight / sum_weight_);
        }
        for (int i = 0; i < iter_; ++i) {
          if (random_for_drop_.NextFloat() < drop_rate * tree_weight_[i] * inv_average_weight) {
            drop_index_.push_back(num_init_iteration_ + i);
            if (drop_index_.size() >= static_cast<size_t>(config_->max_drop)) {
              break;
            }
          }
        }
      } else {
        if (config_->max_drop > 0) {
          drop_rate = std::min(drop_rate, config_->max_drop / static_cast<double>(iter_));
        }
        for (int i = 0; i < iter_; ++i) {
          if (random_for_drop_.NextFloat() < drop_rate) {
            drop_index_.push_back(num_init_iteration_ + i);
            if (drop_index_.size() >= static_cast<size_t>(config_->max_drop)) {
              break;
            }
          }
        }
      }
    }
    // drop trees
    for (auto i : drop_index_) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
        models_[curr_tree]->Shrinkage(-1.0);
        train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
    }
    if (!config_->xgboost_dart_mode) {
      shrinkage_rate_ = config_->learning_rate / (1.0f + static_cast<double>(drop_index_.size()));
    } else {
      if (drop_index_.empty()) {
        shrinkage_rate_ = config_->learning_rate;
      } else {
        shrinkage_rate_ = config_->learning_rate / (config_->learning_rate + static_cast<double>(drop_index_.size()));
      }
    }
  }
  /*!
  * \brief normalize dropped trees
  * NOTE: num_drop_tree(k), learning_rate(lr), shrinkage_rate_ = lr / (k + 1)
  *       step 1: shrink tree to -1 -> drop tree
  *       step 2: shrink tree to k / (k + 1) - 1 from -1, by 1/(k+1)
  *               -> normalize for valid data
  *       step 3: shrink tree to k / (k + 1) from k / (k + 1) - 1, by -k
  *               -> normalize for train data
  *       end with tree weight = (k / (k + 1)) * old_weight
  */
  void Normalize() {
    double k = static_cast<double>(drop_index_.size());
    if (!config_->xgboost_dart_mode) {
      for (auto i : drop_index_) {
        for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
          auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
          // update validation score
          models_[curr_tree]->Shrinkage(1.0f / (k + 1.0f));
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
          }
          // update training score
          models_[curr_tree]->Shrinkage(-k);
          train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
        }
        if (!config_->uniform_drop) {
          sum_weight_ -= tree_weight_[i - num_init_iteration_] * (1.0f / (k + 1.0f));
          tree_weight_[i - num_init_iteration_] *= (k / (k + 1.0f));
        }
      }
    } else {
      for (auto i : drop_index_) {
        for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
          auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
          // update validation score
          models_[curr_tree]->Shrinkage(shrinkage_rate_);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
          }
          // update training score
          models_[curr_tree]->Shrinkage(-k / config_->learning_rate);
          train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
        }
        if (!config_->uniform_drop) {
          sum_weight_ -= tree_weight_[i - num_init_iteration_] * (1.0f / (k + config_->learning_rate));;
          tree_weight_[i - num_init_iteration_] *= (k / (k + config_->learning_rate));
        }
      }
    }
  }
  /*! \brief The weights of all trees, used to choose drop trees */
  std::vector<double> tree_weight_;
  /*! \brief sum weights of all trees */
  double sum_weight_;
  /*! \brief The indices of dropping trees */
  std::vector<int> drop_index_;
  /*! \brief Random generator, used to select dropping trees */
  Random random_for_drop_;
  /*! \brief Flag that the score is update on current iter or not*/
  bool is_update_score_cur_iter_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_DART_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/gbdt.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "gbdt.h"
#include "native_initial_score.hpp"

#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/sample_strategy.h>

#include <algorithm>
#include <chrono>
#include <ctime>
#include <memory>
#include <queue>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

namespace {

class AdaptiveFeatureIterationGuard {
 public:
  AdaptiveFeatureIterationGuard(TreeLearner* learner, bool enabled)
      : learner_(learner), enabled_(enabled) {}

  ~AdaptiveFeatureIterationGuard() {
    if (armed_) {
      learner_->AbortAdaptiveFeatureIteration();
    }
  }

  void Begin(int num_models) {
    if (!enabled_) {
      return;
    }
    armed_ = true;
    learner_->BeginAdaptiveFeatureIteration(num_models);
  }

  void Complete() {
    if (!armed_) {
      return;
    }
    learner_->EndAdaptiveFeatureIteration();
    armed_ = false;
  }

  AdaptiveFeatureIterationGuard(
      const AdaptiveFeatureIterationGuard&) = delete;
  AdaptiveFeatureIterationGuard& operator=(
      const AdaptiveFeatureIterationGuard&) = delete;

 private:
  TreeLearner* learner_;
  bool enabled_;
  bool armed_ = false;
};

}  // namespace

Common::Timer global_timer;

int LGBM_config_::current_device = lgbm_device_cpu;
int LGBM_config_::current_learner = use_cpu_learner;

GBDT::GBDT()
    : iter_(0),
      train_data_(nullptr),
      config_(nullptr),
      objective_function_(nullptr),
      early_stopping_round_(0),
      early_stopping_min_delta_(0.0),
      es_first_metric_only_(false),
      max_feature_idx_(0),
      num_tree_per_iteration_(1),
      num_class_(1),
      num_iteration_for_pred_(0),
      shrinkage_rate_(0.1f),
      num_init_iteration_(0) {
  average_output_ = false;
  tree_learner_ = nullptr;
  linear_tree_ = false;
  data_sample_strategy_.reset(nullptr);
  gradients_pointer_ = nullptr;
  hessians_pointer_ = nullptr;
  boosting_on_gpu_ = false;
}

GBDT::~GBDT() {
}

void GBDT::Init(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function,
                const std::vector<const Metric*>& training_metrics) {
  CHECK_NOTNULL(train_data);
  train_data_ = train_data;
  if (!config->monotone_constraints.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->monotone_constraints.size());
  }
  if (!config->feature_contri.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->feature_contri.size());
  }
  iter_ = 0;
  num_iteration_for_pred_ = 0;
  max_feature_idx_ = 0;
  num_class_ = config->num_class;
  config_ = std::unique_ptr<Config>(new Config(*config));
  early_stopping_round_ = config_->early_stopping_round;
  early_stopping_min_delta_ = config->early_stopping_min_delta;
  es_first_metric_only_ = config_->first_metric_only;
  shrinkage_rate_ = config_->learning_rate;

  if (config_->device_type == std::string("cuda")) {
    LGBM_config_::current_learner = use_cuda_learner;
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda")) {
      const int gpu_device_id = config_->gpu_device_id >= 0 ? config_->gpu_device_id : 0;
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_device_id));
    }
    #endif  // USE_CUDA
  }

  // load forced_splits file
  if (!config->forcedsplits_filename.empty()) {
    std::ifstream forced_splits_file(config->forcedsplits_filename.c_str());
    std::stringstream buffer;
    buffer << forced_splits_file.rdbuf();
    std::string err;
    forced_splits_json_ = Json::parse(buffer.str(), &err);
  }

  objective_function_ = objective_function;
  num_tree_per_iteration_ = num_class_;
  if (objective_function_ != nullptr) {
    num_tree_per_iteration_ = objective_function_->NumModelPerIteration();
    if (objective_function_->IsRenewTreeOutput() && !config->monotone_constraints.empty()) {
      Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
    }
  }
  class_need_train_ = std::vector<bool>(num_tree_per_iteration_, true);
  if (objective_function_ != nullptr && objective_function_->SkipEmptyClass()) {
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    for (int i = 0; i < num_class_; ++i) {
      class_need_train_[i] = objective_function_->ClassNeedTrain(i);
    }
  }
  ValidateAdaptiveFeatureConfig();

  data_sample_strategy_.reset(SampleStrategy::CreateSampleStrategy(config_.get(), train_data_, objective_function_, num_tree_per_iteration_));
  is_constant_hessian_ = GetIsConstHessian(objective_function);

  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                     !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU

  tree_learner_ = std::unique_ptr<TreeLearner>(TreeLearner::CreateTreeLearner(config_->tree_learner, config_->device_type,
                                                                              config_.get(), boosting_on_gpu_));

  // init tree learner
  tree_learner_->Init(train_data_, is_constant_hessian_);
  tree_learner_->SetForcedSplit(&forced_splits_json_);

  // push training metrics
  training_metrics_.clear();
  for (const auto& metric : training_metrics) {
    training_metrics_.push_back(metric);
  }
  training_metrics_.shrink_to_fit();

  #ifdef USE_CUDA
  if (config_->device_type == std::string("cuda")) {
    train_score_updater_.reset(new CUDAScoreUpdater(train_data_, num_tree_per_iteration_, boosting_on_gpu_));
  } else {
  #endif  // USE_CUDA
    train_score_updater_.reset(new ScoreUpdater(train_data_, num_tree_per_iteration_));
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA

  num_data_ = train_data_->num_data();

  // get max feature index
  max_feature_idx_ = train_data_->num_total_features() - 1;
  // get label index
  label_idx_ = train_data_->label_idx();
  // get feature names
  feature_names_ = train_data_->feature_names();
  feature_infos_ = train_data_->feature_infos();
  monotone_constraints_ = config->monotone_constraints;
  // get parser config file content
  parser_config_str_ = train_data_->parser_config_str();

  // check that forced splits does not use feature indices larger than dataset size
  CheckForcedSplitFeatures();

  // if need bagging, create buffer
  data_sample_strategy_->ResetSampleConfig(config_.get(), true);
  ResetGradientBuffers();

  if (config_->linear_tree) {
    linear_tree_ = true;
  }
}

void GBDT::CheckForcedSplitFeatures() {
  std::queue<Json> forced_split_nodes;
  forced_split_nodes.push(forced_splits_json_);
  while (!forced_split_nodes.empty()) {
    Json node = forced_split_nodes.front();
    forced_split_nodes.pop();
    const int feature_index = node["feature"].int_value();
    if (feature_index > max_feature_idx_) {
      Log::Fatal("Forced splits file includes feature index %d, but maximum feature index in dataset is %d",
        feature_index, max_feature_idx_);
    }
    if (node.object_items().count("left") > 0) {
      forced_split_nodes.push(node["left"]);
    }
    if (node.object_items().count("right") > 0) {
      forced_split_nodes.push(node["right"]);
    }
  }
}

void GBDT::AddValidDataset(const Dataset* valid_data,
                           const std::vector<const Metric*>& valid_metrics) {
  if (!train_data_->CheckAlign(*valid_data)) {
    Log::Fatal("Cannot add validation data, since it has different bin mappers with training data");
  }
  // for a validation dataset, we need its score and metric
  auto new_score_updater =
    #ifdef USE_CUDA
    config_->device_type == std::string("cuda") ?
    std::unique_ptr<CUDAScoreUpdater>(new CUDAScoreUpdater(valid_data, num_tree_per_iteration_,
      objective_function_ != nullptr && objective_function_->IsCUDAObjective())) :
    #endif  // USE_CUDA
    std::unique_ptr<ScoreUpdater>(new ScoreUpdater(valid_data, num_tree_per_iteration_));
  // update score
  for (int i = 0; i < iter_; ++i) {
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      auto curr_tree = (i + num_init_iteration_) * num_tree_per_iteration_ + cur_tree_id;
      new_score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
    }
  }
  valid_score_updater_.push_back(std::move(new_score_updater));
  valid_metrics_.emplace_back();
  for (const auto& metric : valid_metrics) {
    valid_metrics_.back().push_back(metric);
  }
  valid_metrics_.back().shrink_to_fit();

  if (early_stopping_round_ > 0) {
    auto num_metrics = valid_metrics.size();
    if (es_first_metric_only_) {
      num_metrics = 1;
    }
    best_iter_.emplace_back(num_metrics, 0);
    best_score_.emplace_back(num_metrics, kMinScore);
    best_msg_.emplace_back(num_metrics);
  }
}

void GBDT::Boosting() {
  Common::FunctionTimer fun_timer("GBDT::Boosting", global_timer);
  if (objective_function_ == nullptr) {
    Log::Fatal("No objective function provided");
  }
  // objective function will calculate gradients and hessians
  int64_t num_score = 0;
  if (config_->bagging_by_query) {
    data_sample_strategy_->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
    objective_function_->
      GetGradientsWithSampledQueries(GetTrainingScore(&num_score), data_sample_strategy_->num_sampled_queries(), data_sample_strategy_->sampled_query_indices(), gradients_pointer_, hessians_pointer_);
  } else {
    objective_function_->
      GetGradients(GetTrainingScore(&num_score), gradients_pointer_, hessians_pointer_);
  }
}

void GBDT::ValidateAdaptiveFeatureConfig() const {
  if (config_ == nullptr || !config_->adaptive_feature_selection) {
    return;
  }
  CHECK_NOTNULL(train_data_);
  std::vector<std::string> unsupported;
  const auto reject = [&unsupported](bool condition, const char* name) {
    if (condition) {
      unsupported.emplace_back(name);
    }
  };

  reject(config_->boosting != "gbdt", "boosting!=gbdt");
  reject(objective_function_ == nullptr, "custom_or_missing_objective");
  reject(num_tree_per_iteration_ < 1, "num_models_per_iteration<1");
  reject(
      std::any_of(
          class_need_train_.begin(), class_need_train_.end(),
          [](bool need_train) { return !need_train; }),
      "untrained_multiclass_component");
  reject(config_->device_type != "cpu", "device!=cpu");
  reject(config_->tree_learner != "serial", "tree_learner!=serial");
  reject(Network::num_machines() != 1, "distributed_learning");
  reject(!config_->enable_bundle, "enable_bundle=false");
  reject(!config_->is_enable_sparse, "is_enable_sparse=false");
  reject(!config_->force_col_wise || config_->force_row_wise,
         "histogram_mode!=forced_column_wise");
  reject(config_->data_sample_strategy != "bagging" &&
             config_->data_sample_strategy != "goss",
         "data_sample_strategy");
  reject(config_->bagging_freq != 0 || config_->bagging_fraction != 1.0 ||
             config_->pos_bagging_fraction != 1.0 ||
             config_->neg_bagging_fraction != 1.0 ||
             config_->bagging_by_query,
         "bagging");
  reject(config_->feature_fraction_bynode != 1.0,
         "feature_fraction_bynode");
  reject(config_->linear_tree || train_data_->has_raw(), "linear_tree");
  reject(config_->use_quantized_grad, "quantized_gradients");
  reject(config_->extra_trees, "extra_trees");
  reject(config_->cegb_penalty_split != 0.0 ||
             !config_->cegb_penalty_feature_lazy.empty() ||
             !config_->cegb_penalty_feature_coupled.empty(),
         "cegb");
  reject(!config_->monotone_constraints.empty(), "monotone_constraints");
  reject(!config_->feature_contri.empty(), "feature_contri");
  reject(!config_->interaction_constraints.empty() ||
             !config_->interaction_constraints_vector.empty(),
         "interaction_constraints");
  reject(!config_->forcedsplits_filename.empty(), "forced_splits");
  reject(config_->early_stopping_round != 0, "native_early_stopping");
  reject(config_->min_gain_to_split < 0.0, "negative_min_gain_to_split");
  reject(num_init_iteration_ != 0, "warm_start");

  if (!unsupported.empty()) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support: %s. "
        "Use the "
        "validated single-machine, forced-column-wise native-objective CPU "
        "GBDT "
        "configuration.",
        Common::Join(unsupported, ", ").c_str());
  }
}

void GBDT::Train(int snapshot_freq, const std::string& model_output_path) {
  Common::FunctionTimer fun_timer("GBDT::Train", global_timer);
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    ValidateAdaptiveFeatureConfig();
    if (snapshot_freq > 0) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection requires one continuous "
          "fit and "
          "one final model; disable training snapshots.");
    }
  }
  bool is_finished = false;
  auto start_time = std::chrono::steady_clock::now();
  for (int iter = 0; iter < config_->num_iterations && !is_finished; ++iter) {
    is_finished = TrainOneIter(nullptr, nullptr);
    if (!is_finished) {
      is_finished = EvalAndCheckEarlyStopping();
    }
    auto end_time = std::chrono::steady_clock::now();
    // output used time per iteration
    Log::Info("%f seconds elapsed, finished iteration %d", std::chrono::duration<double,
              std::milli>(end_time - start_time) * 1e-3, iter + 1);
    if (snapshot_freq > 0
        && (iter + 1) % snapshot_freq == 0) {
      std::string snapshot_out = model_output_path + ".snapshot_iter_" + std::to_string(iter + 1);
      SaveModelToFile(0, -1, config_->saved_feature_importance_type, snapshot_out.c_str());
    }
  }
}

void GBDT::RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support refitting "
        "during "
        "its scoped continuous fit.");
  }
  CHECK_GT(nrow * ncol, 0);
  CHECK_EQ(static_cast<size_t>(num_data_), nrow);
  CHECK_EQ(models_.size(), ncol);

  int num_iterations = static_cast<int>(models_.size() / num_tree_per_iteration_);
  std::vector<int> leaf_pred(num_data_);
  if (linear_tree_) {
    std::vector<int> max_leaves_by_thread = std::vector<int>(OMP_NUM_THREADS(), 0);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < static_cast<int>(nrow); ++i) {
      int tid = omp_get_thread_num();
      for (size_t j = 0; j < ncol; ++j) {
        max_leaves_by_thread[tid] = std::max(max_leaves_by_thread[tid], tree_leaf_prediction[i * ncol + j]);
      }
    }
    int max_leaves = *std::max_element(max_leaves_by_thread.begin(), max_leaves_by_thread.end());
    max_leaves += 1;
    tree_learner_->InitLinear(train_data_, max_leaves);
  }

  for (int iter = 0; iter < num_iterations; ++iter) {
    Boosting();
    for (int tree_id = 0; tree_id < num_tree_per_iteration_; ++tree_id) {
      int model_index = iter * num_tree_per_iteration_ + tree_id;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < num_data_; ++i) {
        leaf_pred[i] = tree_leaf_prediction[i * ncol + model_index];
        CHECK_LT(leaf_pred[i], models_[model_index]->num_leaves());
      }
      size_t offset = static_cast<size_t>(tree_id) * num_data_;
      auto grad = gradients_pointer_ + offset;
      auto hess = hessians_pointer_ + offset;
      auto new_tree = tree_learner_->FitByExistingTree(models_[model_index].get(), leaf_pred, grad, hess);
      train_score_updater_->AddScore(tree_learner_.get(), new_tree, tree_id);
      models_[model_index].reset(new_tree);
    }
  }
}

double GBDT::BoostFromAverage(int class_id, bool update_scorer) {
  Common::FunctionTimer fun_timer("GBDT::BoostFromAverage", global_timer);
  // boosting from average label; or customized "average" if implemented for the current objective
  if (models_.empty() && !train_score_updater_->has_init_score() && objective_function_ != nullptr) {
    const double init_score = ObtainNativeInitialScore(*config_, train_data_, objective_function_, class_id);
    if (init_score != 0.0) {
      if (update_scorer) {
        train_score_updater_->AddScore(init_score, class_id);
        for (auto& score_updater : valid_score_updater_) {
          score_updater->AddScore(init_score, class_id);
        }
      }
      Log::Info("Start training from score %lf", init_score);
      return init_score;
    } else if (!ShouldBoostFromAverage(*config_, train_data_)
               && (std::string(objective_function_->GetName()) == std::string("regression_l1")
                   || std::string(objective_function_->GetName()) == std::string("quantile")
                   || std::string(objective_function_->GetName()) == std::string("mape"))) {
      Log::Warning("Disabling boost_from_average in %s may cause the slow convergence", objective_function_->GetName());
    }
  }
  return 0.0f;
}

bool GBDT::TrainOneIter(const score_t* gradients, const score_t* hessians) {
  Common::FunctionTimer fun_timer("GBDT::TrainOneIter", global_timer);
  if (iter_ == 0 && config_ != nullptr &&
      config_->adaptive_feature_selection) {
    ValidateAdaptiveFeatureConfig();
  }
  std::vector<double> init_scores(num_tree_per_iteration_, 0.0);
  // boosting first
  if (gradients == nullptr || hessians == nullptr) {
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      init_scores[cur_tree_id] = BoostFromAverage(cur_tree_id, true);
    }
    Boosting();
    gradients = gradients_pointer_;
    hessians = hessians_pointer_;
  } else {
    // use customized objective function
    // the check below fails unless objective=custom is provided in the parameters on Booster creation
    CHECK(objective_function_ == nullptr);
    if (data_sample_strategy_->IsHessianChange()) {
      // need to copy customized gradients when using GOSS
      int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration_;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int64_t i = 0; i < total_size; ++i) {
        gradients_[i] = gradients[i];
        hessians_[i] = hessians[i];
      }
      CHECK_EQ(gradients_pointer_, gradients_.data());
      CHECK_EQ(hessians_pointer_, hessians_.data());
      gradients = gradients_pointer_;
      hessians = hessians_pointer_;
    }
  }

  // Adaptive selection is intentionally completed before this iteration's
  // row-sampling / GOSS randomness is revealed. Multiclass objectives share
  // this one mask across all model trees in the iteration.
  const bool adaptive_iteration_enabled =
      config_ != nullptr && config_->adaptive_feature_selection;
  AdaptiveFeatureIterationGuard adaptive_iteration_guard(
      tree_learner_.get(), adaptive_iteration_enabled);
  adaptive_iteration_guard.Begin(num_tree_per_iteration_);

  // bagging logic
  if (!config_->bagging_by_query) {
    data_sample_strategy_->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
  }
  const bool is_use_subset = data_sample_strategy_->is_use_subset();
  const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
  const std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices = data_sample_strategy_->bag_data_indices();

  if (objective_function_ == nullptr && is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_ && !data_sample_strategy_->IsHessianChange()) {
    ResetGradientBuffers();
  }

  bool should_continue = false;
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    const size_t offset = static_cast<size_t>(cur_tree_id) * num_data_;
    std::unique_ptr<Tree> new_tree(new Tree(2, false, false));
    if (class_need_train_[cur_tree_id] && train_data_->num_features() > 0) {
      auto grad = gradients + offset;
      auto hess = hessians + offset;
      // need to copy gradients for bagging subset.
      if (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_) {
        for (int i = 0; i < bag_data_cnt; ++i) {
          gradients_pointer_[offset + i] = grad[bag_data_indices[i]];
          hessians_pointer_[offset + i] = hess[bag_data_indices[i]];
        }
        grad = gradients_pointer_ + offset;
        hess = hessians_pointer_ + offset;
      }
      bool is_first_tree = models_.size() < static_cast<size_t>(num_tree_per_iteration_);
      new_tree.reset(tree_learner_->Train(grad, hess, is_first_tree));
    }

    if (new_tree->num_leaves() > 1) {
      should_continue = true;
      auto score_ptr = train_score_updater_->score() + offset;
      auto residual_getter = [score_ptr](const label_t* label, int i) {return static_cast<double>(label[i]) - score_ptr[i]; };
      tree_learner_->RenewTreeOutput(new_tree.get(), objective_function_, residual_getter,
                                     num_data_, bag_data_indices.data(), bag_data_cnt, train_score_updater_->score());
      // shrinkage by learning rate
      new_tree->Shrinkage(shrinkage_rate_);
      // update score
      UpdateScore(new_tree.get(), cur_tree_id);
      if (std::fabs(init_scores[cur_tree_id]) > kEpsilon) {
        new_tree->AddBias(init_scores[cur_tree_id]);
      }
    } else {
      // only add default score one-time
      if (models_.size() < static_cast<size_t>(num_tree_per_iteration_)) {
        if (objective_function_ != nullptr && !config_->boost_from_average && !train_score_updater_->has_init_score()) {
          init_scores[cur_tree_id] = ObtainAutomaticInitialScore(objective_function_, cur_tree_id);
          // updates scores
          train_score_updater_->AddScore(init_scores[cur_tree_id], cur_tree_id);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(init_scores[cur_tree_id], cur_tree_id);
          }
        }
        new_tree->AsConstantTree(init_scores[cur_tree_id], num_data_);
      } else {
        // extend init_scores with zeros
        new_tree->AsConstantTree(0, num_data_);
      }
    }
    // add model
    models_.push_back(std::move(new_tree));
  }

  if (!should_continue) {
    Log::Warning("Stopped training because there are no more leaves that meet the split requirements");
    if (models_.size() > static_cast<size_t>(num_tree_per_iteration_)) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        models_.pop_back();
      }
    }
    return true;
  }

  // Commit the exposure counts only after native LightGBM has
  // accepted this boosting iteration. The guard aborts on the no-split return
  // above, matching the native model rollback boundary.
  adaptive_iteration_guard.Complete();

  ++iter_;
  return false;
}

void GBDT::RollbackOneIter() {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support rollback "
        "during "
        "its scoped continuous fit.");
  }
  if (iter_ <= 0) {
    return;
  }
  // reset score
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    auto curr_tree = models_.size() - num_tree_per_iteration_ + cur_tree_id;
    models_[curr_tree]->Shrinkage(-1.0);
    train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
    for (auto& score_updater : valid_score_updater_) {
      score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
    }
  }
  // remove model
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    models_.pop_back();
  }
  --iter_;
}

bool GBDT::EvalAndCheckEarlyStopping() {
  bool is_met_early_stopping = false;
  // print message for metric
  auto best_msg = OutputMetric(iter_);


  is_met_early_stopping = !best_msg.empty();
  if (is_met_early_stopping) {
    Log::Info("Early stopping at iteration %d, the best iteration round is %d",
              iter_, iter_ - early_stopping_round_);
    Log::Info("Output of best iteration round:\n%s", best_msg.c_str());
    // pop last early_stopping_round_ models
    for (int i = 0; i < early_stopping_round_ * num_tree_per_iteration_; ++i) {
      models_.pop_back();
    }
  }
  return is_met_early_stopping;
}

void GBDT::UpdateScore(const Tree* tree, const int cur_tree_id) {
  Common::FunctionTimer fun_timer("GBDT::UpdateScore", global_timer);
  // update training score
  if (!data_sample_strategy_->is_use_subset()) {
    train_score_updater_->AddScore(tree_learner_.get(), tree, cur_tree_id);

    const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
    // we need to predict out-of-bag scores of data for boosting
    if (num_data_ - bag_data_cnt > 0) {
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        train_score_updater_->AddScore(tree, data_sample_strategy_->cuda_bag_data_indices().RawData() + bag_data_cnt, num_data_ - bag_data_cnt, cur_tree_id);
      } else {
      #endif  // USE_CUDA
        train_score_updater_->AddScore(tree, data_sample_strategy_->bag_data_indices().data() + bag_data_cnt, num_data_ - bag_data_cnt, cur_tree_id);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    }

  } else {
    train_score_updater_->AddScore(tree, cur_tree_id);
  }


  // update validation score
  for (auto& score_updater : valid_score_updater_) {
    score_updater->AddScore(tree, cur_tree_id);
  }
}

#ifdef USE_CUDA
std::vector<double> GBDT::EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const {
#else
std::vector<double> GBDT::EvalOneMetric(const Metric* metric, const double* score, const data_size_t /*num_data*/) const {
#endif  // USE_CUDA
  #ifdef USE_CUDA
  const bool evaluation_on_cuda = metric->IsCUDAMetric();
  if ((boosting_on_gpu_ && evaluation_on_cuda) || (!boosting_on_gpu_ && !evaluation_on_cuda)) {
  #endif  // USE_CUDA
    return metric->Eval(score, objective_function_);
  #ifdef USE_CUDA
  } else if (boosting_on_gpu_ && !evaluation_on_cuda) {
    const size_t total_size = static_cast<size_t>(num_data) * static_cast<size_t>(num_tree_per_iteration_);
    if (total_size > host_score_.size()) {
      host_score_.resize(total_size, 0.0f);
    }
    CopyFromCUDADeviceToHost<double>(host_score_.data(), score, total_size, __FILE__, __LINE__);
    return metric->Eval(host_score_.data(), objective_function_);
  } else {
    const size_t total_size = static_cast<size_t>(num_data) * static_cast<size_t>(num_tree_per_iteration_);
    if (total_size > cuda_score_.Size()) {
      cuda_score_.Resize(total_size);
    }
    CopyFromHostToCUDADevice<double>(cuda_score_.RawData(), score, total_size, __FILE__, __LINE__);
    return metric->Eval(cuda_score_.RawData(), objective_function_);
  }
  #endif  // USE_CUDA
}

std::string GBDT::OutputMetric(int iter) {
  bool need_output = (iter % config_->metric_freq) == 0;
  std::string ret = "";
  std::stringstream msg_buf;
  std::vector<std::pair<size_t, size_t>> meet_early_stopping_pairs;
  // print training metric
  if (need_output) {
    for (auto& sub_metric : training_metrics_) {
      auto name = sub_metric->GetName();
      auto scores = EvalOneMetric(sub_metric, train_score_updater_->score(), train_score_updater_->num_data());
      for (size_t k = 0; k < name.size(); ++k) {
        std::stringstream tmp_buf;
        tmp_buf << "Iteration:" << iter
          << ", training " << name[k]
          << " : " << scores[k];
        Log::Info(tmp_buf.str().c_str());
        if (early_stopping_round_ > 0) {
          msg_buf << tmp_buf.str() << '\n';
        }
      }
    }
  }
  // print validation metric
  if (need_output || early_stopping_round_ > 0) {
    for (size_t i = 0; i < valid_metrics_.size(); ++i) {
      for (size_t j = 0; j < valid_metrics_[i].size(); ++j) {
        auto test_scores = EvalOneMetric(valid_metrics_[i][j], valid_score_updater_[i]->score(), valid_score_updater_[i]->num_data());
        auto name = valid_metrics_[i][j]->GetName();
        for (size_t k = 0; k < name.size(); ++k) {
          std::stringstream tmp_buf;
          tmp_buf << "Iteration:" << iter
            << ", valid_" << i + 1 << " " << name[k]
            << " : " << test_scores[k];
          if (need_output) {
            Log::Info(tmp_buf.str().c_str());
          }
          if (early_stopping_round_ > 0) {
            msg_buf << tmp_buf.str() << '\n';
          }
        }
        if (es_first_metric_only_ && j > 0) {
          continue;
        }
        if (ret.empty() && early_stopping_round_ > 0) {
          auto cur_score = valid_metrics_[i][j]->factor_to_bigger_better() * test_scores.back();
          if (cur_score - best_score_[i][j] > early_stopping_min_delta_) {
            best_score_[i][j] = cur_score;
            best_iter_[i][j] = iter;
            meet_early_stopping_pairs.emplace_back(i, j);
          } else {
            if (iter - best_iter_[i][j] >= early_stopping_round_) {
              ret = best_msg_[i][j];
            }
          }
        }
      }
    }
  }
  for (auto& pair : meet_early_stopping_pairs) {
    best_msg_[pair.first][pair.second] = msg_buf.str();
  }
  return ret;
}

/*! \brief Get eval result */
std::vector<double> GBDT::GetEvalAt(int data_idx) const {
  CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));
  std::vector<double> ret;
  if (data_idx == 0) {
    for (auto& sub_metric : training_metrics_) {
      auto scores = EvalOneMetric(sub_metric, train_score_updater_->score(), train_score_updater_->num_data());
      for (auto score : scores) {
        ret.push_back(score);
      }
    }
  } else {
    auto used_idx = data_idx - 1;
    for (size_t j = 0; j < valid_metrics_[used_idx].size(); ++j) {
      auto test_scores = EvalOneMetric(valid_metrics_[used_idx][j], valid_score_updater_[used_idx]->score(), valid_score_updater_[used_idx]->num_data());
      for (auto score : test_scores) {
        ret.push_back(score);
      }
    }
  }
  return ret;
}

/*! \brief Get training scores result */
const double* GBDT::GetTrainingScore(int64_t* out_len) {
  *out_len = static_cast<int64_t>(train_score_updater_->num_data()) * num_class_;
  return train_score_updater_->score();
}

void GBDT::PredictContrib(const double* features, double* output) const {
  // set zero
  const int num_features = max_feature_idx_ + 1;
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_ * (num_features + 1));
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      models_[i * num_tree_per_iteration_ + k]->PredictContrib(features, num_features, output + k*(num_features + 1));
    }
  }
}

void GBDT::PredictContribByMap(const std::unordered_map<int, double>& features,
                               std::vector<std::unordered_map<int, double>>* output) const {
  const int num_features = max_feature_idx_ + 1;
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      models_[i * num_tree_per_iteration_ + k]->PredictContribByMap(features, num_features, &((*output)[k]));
    }
  }
}

void GBDT::GetPredictAt(int data_idx, double* out_result, int64_t* out_len) {
  CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));

  const double* raw_scores = nullptr;
  data_size_t num_data = 0;
  if (data_idx == 0) {
    raw_scores = GetTrainingScore(out_len);
    num_data = train_score_updater_->num_data();
  } else {
    auto used_idx = data_idx - 1;
    raw_scores = valid_score_updater_[used_idx]->score();
    num_data = valid_score_updater_[used_idx]->num_data();
    *out_len = static_cast<int64_t>(num_data) * num_class_;
  }
  #ifdef USE_CUDA
  std::vector<double> host_raw_scores;
  if (boosting_on_gpu_) {
    host_raw_scores.resize(static_cast<size_t>(*out_len), 0.0);
    CopyFromCUDADeviceToHost<double>(host_raw_scores.data(), raw_scores, static_cast<size_t>(*out_len), __FILE__, __LINE__);
    raw_scores = host_raw_scores.data();
  }
  #endif  // USE_CUDA
  if (objective_function_ != nullptr) {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_data; ++i) {
      std::vector<double> tree_pred(num_tree_per_iteration_);
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        tree_pred[j] = raw_scores[j * num_data + i];
      }
      std::vector<double> tmp_result(num_class_);
      objective_function_->ConvertOutput(tree_pred.data(), tmp_result.data());
      for (int j = 0; j < num_class_; ++j) {
        out_result[j * num_data + i] = static_cast<double>(tmp_result[j]);
      }
    }
  } else {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_data; ++i) {
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        out_result[j * num_data + i] = static_cast<double>(raw_scores[j * num_data + i]);
      }
    }
  }
}

double GBDT::GetUpperBoundValue() const {
  double max_value = 0.0;
  for (const auto &tree : models_) {
    max_value += tree->GetUpperBoundValue();
  }
  return max_value;
}

double GBDT::GetLowerBoundValue() const {
  double min_value = 0.0;
  for (const auto &tree : models_) {
    min_value += tree->GetLowerBoundValue();
  }
  return min_value;
}

void GBDT::ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                             const std::vector<const Metric*>& training_metrics) {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
        "training data during its scoped continuous fit.");
  }
  if (train_data != train_data_ && !train_data_->CheckAlign(*train_data)) {
    Log::Fatal("Cannot reset training data, since new training data has different bin mappers");
  }

  objective_function_ = objective_function;
  data_sample_strategy_->UpdateObjectiveFunction(objective_function);
  if (objective_function_ != nullptr) {
    CHECK_EQ(num_tree_per_iteration_, objective_function_->NumModelPerIteration());
    if (objective_function_->IsRenewTreeOutput() && !config_->monotone_constraints.empty()) {
      Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
    }
  }
  is_constant_hessian_ = GetIsConstHessian(objective_function);

  // push training metrics
  training_metrics_.clear();
  for (const auto& metric : training_metrics) {
    training_metrics_.push_back(metric);
  }
  training_metrics_.shrink_to_fit();

  #ifdef USE_CUDA
  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                    !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU
  tree_learner_->ResetBoostingOnGPU(boosting_on_gpu_);
  #endif  // USE_CUDA

  if (train_data != train_data_) {
    train_data_ = train_data;
    data_sample_strategy_->UpdateTrainingData(train_data);
    // not same training data, need reset score and others
    // create score tracker
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda")) {
      train_score_updater_.reset(new CUDAScoreUpdater(train_data_, num_tree_per_iteration_, boosting_on_gpu_));
    } else {
    #endif  // USE_CUDA
      train_score_updater_.reset(new ScoreUpdater(train_data_, num_tree_per_iteration_));
    #ifdef USE_CUDA
    }
    #endif  // USE_CUDA

    // update score
    for (int i = 0; i < iter_; ++i) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        auto curr_tree = (i + num_init_iteration_) * num_tree_per_iteration_ + cur_tree_id;
        train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
    }

    num_data_ = train_data_->num_data();

    ResetGradientBuffers();

    max_feature_idx_ = train_data_->num_total_features() - 1;
    label_idx_ = train_data_->label_idx();
    feature_names_ = train_data_->feature_names();
    feature_infos_ = train_data_->feature_infos();
    parser_config_str_ = train_data_->parser_config_str();

    tree_learner_->ResetTrainingData(train_data, is_constant_hessian_);
    data_sample_strategy_->ResetSampleConfig(config_.get(), true);
  } else {
    tree_learner_->ResetIsConstantHessian(is_constant_hessian_);
  }
}

void GBDT::ResetConfig(const Config* config) {
  const bool current_is_adaptive =
      config_ != nullptr && config_->adaptive_feature_selection;
  if (current_is_adaptive || config->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
        "configuration or enabling the mode during an existing fit.");
  }
  auto new_config = std::unique_ptr<Config>(new Config(*config));
  if (!config->monotone_constraints.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->monotone_constraints.size());
  }
  if (!config->feature_contri.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->feature_contri.size());
  }
  if (objective_function_ != nullptr && objective_function_->IsRenewTreeOutput() && !config->monotone_constraints.empty()) {
    Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
  }
  early_stopping_round_ = new_config->early_stopping_round;
  shrinkage_rate_ = new_config->learning_rate;
  if (tree_learner_ != nullptr) {
    tree_learner_->ResetConfig(new_config.get());
  }

  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                    !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU
  tree_learner_->ResetBoostingOnGPU(boosting_on_gpu_);

  if (train_data_ != nullptr) {
    data_sample_strategy_->ResetSampleConfig(new_config.get(), false);
    if (data_sample_strategy_->NeedResizeGradients()) {
      // resize gradient vectors to copy the customized gradients for goss or bagging with subset
      ResetGradientBuffers();
    }
  }
  if (config_.get() != nullptr && config_->forcedsplits_filename != new_config->forcedsplits_filename) {
    // load forced_splits file
    if (!new_config->forcedsplits_filename.empty()) {
      std::ifstream forced_splits_file(
          new_config->forcedsplits_filename.c_str());
      std::stringstream buffer;
      buffer << forced_splits_file.rdbuf();
      std::string err;
      forced_splits_json_ = Json::parse(buffer.str(), &err);
      tree_learner_->SetForcedSplit(&forced_splits_json_);
    } else {
      forced_splits_json_ = Json();
      tree_learner_->SetForcedSplit(nullptr);
    }
  }
  config_.reset(new_config.release());
}

void GBDT::ResetGradientBuffers() {
  const size_t total_size = static_cast<size_t>(num_data_) * num_tree_per_iteration_;
  const bool is_use_subset = data_sample_strategy_->is_use_subset();
  const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
  if (objective_function_ != nullptr) {
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda") && boosting_on_gpu_) {
      if (cuda_gradients_.Size() < total_size) {
        cuda_gradients_.Resize(total_size);
        cuda_hessians_.Resize(total_size);
      }
      gradients_pointer_ = cuda_gradients_.RawData();
      hessians_pointer_ = cuda_hessians_.RawData();
    } else {
    #endif  // USE_CUDA
      if (gradients_.size() < total_size) {
        gradients_.resize(total_size);
        hessians_.resize(total_size);
      }
      gradients_pointer_ = gradients_.data();
      hessians_pointer_ = hessians_.data();
    #ifdef USE_CUDA
    }
    #endif  // USE_CUDA
  } else if (data_sample_strategy_->IsHessianChange() || (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_)) {
    if (gradients_.size() < total_size) {
      gradients_.resize(total_size);
      hessians_.resize(total_size);
    }
    gradients_pointer_ = gradients_.data();
    hessians_pointer_ = hessians_.data();
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/gbdt.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_GBDT_H_
#define LIGHTGBM_SRC_BOOSTING_GBDT_H_

#include <LightGBM/boosting.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/threading.h>
#include <LightGBM/sample_strategy.h>

#include <string>
#include <algorithm>
#include <cstdio>
#include <fstream>
#include <map>
#include <memory>
#include <mutex>
#include <unordered_map>
#include <utility>
#include <vector>

#include "cuda/cuda_score_updater.hpp"
#include "score_updater.hpp"

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*!
* \brief GBDT algorithm implementation. including Training, prediction, bagging.
*/
class GBDT : public GBDTBase {
 public:
  /*!
  * \brief Constructor
  */
  GBDT();

  /*!
  * \brief Destructor
  */
  ~GBDT();


  /*!
  * \brief Initialization logic
  * \param gbdt_config Config for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  */
  void Init(const Config* gbdt_config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override;

  /*!
  * \brief Traverse the tree of forced splits and check that all indices are less than the number of features.
  */
  void CheckForcedSplitFeatures();

  /*!
  * \brief Merge model from other boosting object. Will insert to the front of current boosting object
  * \param other
  */
  void MergeFrom(const Boosting* other) override {
    auto other_gbdt = reinterpret_cast<const GBDT*>(other);
    const bool this_is_adaptive =
        config_ != nullptr && config_->adaptive_feature_selection;
    const bool other_is_adaptive =
        other_gbdt->config_ != nullptr &&
        other_gbdt->config_->adaptive_feature_selection;
    if (this_is_adaptive || other_is_adaptive) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection requires a fresh fit and "
          "does "
          "not support merging or warm-starting boosters.");
    }
    // tmp move to other vector
    auto original_models = std::move(models_);
    models_ = std::vector<std::unique_ptr<Tree>>();
    // push model from other first
    for (const auto& tree : other_gbdt->models_) {
      auto new_tree = std::unique_ptr<Tree>(new Tree(*(tree.get())));
      models_.push_back(std::move(new_tree));
    }
    num_init_iteration_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    // push model in current object
    for (const auto& tree : original_models) {
      auto new_tree = std::unique_ptr<Tree>(new Tree(*(tree.get())));
      models_.push_back(std::move(new_tree));
    }
    num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
  }

  void ShuffleModels(int start_iter, int end_iter) override {
    int total_iter = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    start_iter = std::max(0, start_iter);
    if (end_iter <= 0) {
      end_iter = total_iter;
    }
    end_iter = std::min(total_iter, end_iter);
    auto original_models = std::move(models_);
    std::vector<int> indices(total_iter);
    for (int i = 0; i < total_iter; ++i) {
      indices[i] = i;
    }
    Random tmp_rand(17);
    for (int i = start_iter; i < end_iter - 1; ++i) {
      int j = tmp_rand.NextShort(i + 1, end_iter);
      std::swap(indices[i], indices[j]);
    }
    models_ = std::vector<std::unique_ptr<Tree>>();
    for (int i = 0; i < total_iter; ++i) {
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        int tree_idx = indices[i] * num_tree_per_iteration_ + j;
        auto new_tree = std::unique_ptr<Tree>(new Tree(*(original_models[tree_idx].get())));
        models_.push_back(std::move(new_tree));
      }
    }
  }

  /*!
  * \brief Reset the training data
  * \param train_data New Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  */
  void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                         const std::vector<const Metric*>& training_metrics) override;

  /*!
  * \brief Reset Boosting Config
  * \param gbdt_config Config for boosting
  */
  void ResetConfig(const Config* gbdt_config) override;

  /*!
  * \brief Adding a validation dataset
  * \param valid_data Validation dataset
  * \param valid_metrics Metrics for validation dataset
  */
  void AddValidDataset(const Dataset* valid_data,
                       const std::vector<const Metric*>& valid_metrics) override;

  /*!
  * \brief Perform a full training procedure
  * \param snapshot_freq frequency of snapshot
  * \param model_output_path path of model file
  */
  void Train(int snapshot_freq, const std::string& model_output_path) override;

  void RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) override;

  /*!
  * \brief Training logic
  * \param gradients nullptr for using default objective, otherwise use self-defined boosting
  * \param hessians nullptr for using default objective, otherwise use self-defined boosting
  * \return True if cannot train any more
  */
  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override;

  /*!
  * \brief Rollback one iteration
  */
  void RollbackOneIter() override;

  /*!
  * \brief Get current iteration
  */
  int GetCurrentIteration() const override { return static_cast<int>(models_.size()) / num_tree_per_iteration_; }

  const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const override {
    if (tree_learner_ == nullptr) {
      return Boosting::GetAdaptiveFeatureSelectedCountHistory();
    }
    return tree_learner_->GetAdaptiveFeatureSelectedCountHistory();
  }

  /*!
  * \brief Get parameters as a JSON string
  */
  std::string GetLoadedParam() const override {
    if (loaded_parameter_.empty()) {
      return std::string("{}");
    }
    const auto param_types = Config::ParameterTypes();
    const auto lines = Common::Split(loaded_parameter_.c_str(), "\n");
    bool first = true;
    std::stringstream str_buf;
    str_buf << "{";
    for (const auto& line : lines) {
      const auto pair = Common::Split(line.c_str(), ":");
      if (pair[1] == " ]")
        continue;
      const auto param = pair[0].substr(1);
      const auto value_str = pair[1].substr(1, pair[1].size() - 2);
      auto iter = param_types.find(param);
      if (iter == param_types.end()) {
        Log::Warning("Ignoring unrecognized parameter '%s' found in model string.", param.c_str());
        continue;
      }
      std::string param_type = iter->second;
      if (first) {
        first = false;
        str_buf << "\"";
      } else {
        str_buf << ",\"";
      }
      str_buf << param << "\": ";
      if (param_type == "string") {
        str_buf << "\"" << value_str << "\"";
      } else if (param_type == "int") {
        int value;
        Common::Atoi(value_str.c_str(), &value);
        str_buf << value;
      } else if (param_type == "double") {
        double value;
        Common::Atof(value_str.c_str(), &value);
        str_buf << value;
      } else if (param_type == "bool") {
        bool value = value_str == "1";
        str_buf << std::boolalpha << value;
      } else if (param_type.substr(0, 6) == "vector") {
        str_buf << "[";
        if (param_type.substr(7, 6) == "string") {
          const auto parts = Common::Split(value_str.c_str(), ",");
          str_buf << "\"" << Common::Join(parts, "\",\"") << "\"";
        } else {
          str_buf << value_str;
        }
        str_buf << "]";
      }
    }
    str_buf << "}";
    return str_buf.str();
  }

  /*!
  * \brief Can use early stopping for prediction or not
  * \return True if cannot use early stopping for prediction
  */
  bool NeedAccuratePrediction() const override {
    if (objective_function_ == nullptr) {
      return true;
    } else {
      return objective_function_->NeedAccuratePrediction();
    }
  }

  /*!
  * \brief Get evaluation result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return evaluation result
  */
  std::vector<double> GetEvalAt(int data_idx) const override;

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  const double* GetTrainingScore(int64_t* out_len) override;

  /*!
  * \brief Get size of prediction at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return The size of prediction
  */
  int64_t GetNumPredictAt(int data_idx) const override {
    CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));
    data_size_t num_data = train_data_->num_data();
    if (data_idx > 0) {
      num_data = valid_score_updater_[data_idx - 1]->num_data();
    }
    return static_cast<int64_t>(num_data) * num_class_;
  }

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \param result used to store prediction result, should allocate memory before call this function
  * \param out_len length of returned score
  */
  void GetPredictAt(int data_idx, double* out_result, int64_t* out_len) override;

  /*!
  * \brief Get number of prediction for one data
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration number of used iterations
  * \param is_pred_leaf True if predicting leaf index
  * \param is_pred_contrib True if predicting feature contribution
  * \return number of prediction
  */
  inline int NumPredictOneRow(int start_iteration, int num_iteration, bool is_pred_leaf, bool is_pred_contrib) const override {
    int num_pred_in_one_row = num_class_;
    if (is_pred_leaf) {
      int max_iteration = GetCurrentIteration();
      start_iteration = std::max(start_iteration, 0);
      start_iteration = std::min(start_iteration, max_iteration);
      if (num_iteration > 0) {
        num_pred_in_one_row *= static_cast<int>(std::min(max_iteration - start_iteration, num_iteration));
      } else {
        num_pred_in_one_row *= (max_iteration - start_iteration);
      }
    } else if (is_pred_contrib) {
      num_pred_in_one_row = num_tree_per_iteration_ * (max_feature_idx_ + 2);  // +1 for 0-based indexing, +1 for baseline
    }
    return num_pred_in_one_row;
  }

  void PredictRaw(const double* features, double* output,
                  const PredictionEarlyStopInstance* earlyStop) const override;

  void PredictRawByMap(const std::unordered_map<int, double>& features, double* output,
                       const PredictionEarlyStopInstance* early_stop) const override;

  void Predict(const double* features, double* output,
               const PredictionEarlyStopInstance* earlyStop) const override;

  void PredictByMap(const std::unordered_map<int, double>& features, double* output,
                    const PredictionEarlyStopInstance* early_stop) const override;

  void PredictLeafIndex(const double* features, double* output) const override;

  void PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const override;

  void PredictContrib(const double* features, double* output) const override;

  void PredictContribByMap(const std::unordered_map<int, double>& features,
                           std::vector<std::unordered_map<int, double>>* output) const override;

  /*!
  * \brief Dump model to json format string
  * \param start_iteration The model will be saved start from
  * \param num_iteration Number of iterations that want to dump, -1 means dump all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Json format string of model
  */
  std::string DumpModel(int start_iteration, int num_iteration,
                        int feature_importance_type) const override;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \return if-else format codes of model
  */
  std::string ModelToIfElse(int num_iteration) const override;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  bool SaveModelToIfElse(int num_iteration, const char* filename) const override;

  /*!
  * \brief Save model to file
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  bool SaveModelToFile(int start_iteration, int num_iterations,
                       int feature_importance_type,
                       const char* filename) const override;

  /*!
  * \brief Save model to string
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Non-empty string if succeeded
  */
  std::string SaveModelToString(int start_iteration, int num_iterations, int feature_importance_type) const override;

  /*!
  * \brief Restore from a serialized buffer
  */
  bool LoadModelFromString(const char* buffer, size_t len) override;

  /*!
  * \brief Calculate feature importances
  * \param num_iteration Number of model that want to use for feature importance, -1 means use all
  * \param importance_type: 0 for split, 1 for gain
  * \return vector of feature_importance
  */
  std::vector<double> FeatureImportance(int num_iteration, int importance_type) const override;

  /*!
  * \brief Calculate upper bound value
  * \return upper bound value
  */
  double GetUpperBoundValue() const override;

  /*!
  * \brief Calculate lower bound value
  * \return lower bound value
  */
  double GetLowerBoundValue() const override;

  /*!
  * \brief Get max feature index of this model
  * \return Max feature index of this model
  */
  inline int MaxFeatureIdx() const override { return max_feature_idx_; }

  /*!
  * \brief Get feature names of this model
  * \return Feature names of this model
  */
  inline std::vector<std::string> FeatureNames() const override { return feature_names_; }

  /*!
  * \brief Get index of label column
  * \return index of label column
  */
  inline int LabelIdx() const override { return label_idx_; }

  /*!
  * \brief Get number of weak sub-models
  * \return Number of weak sub-models
  */
  inline int NumberOfTotalModel() const override { return static_cast<int>(models_.size()); }

  /*!
  * \brief Get number of tree per iteration
  * \return number of tree per iteration
  */
  inline int NumModelPerIteration() const override { return num_tree_per_iteration_; }

  /*!
  * \brief Get number of classes
  * \return Number of classes
  */
  inline int NumberOfClasses() const override { return num_class_; }

  inline void InitPredict(int start_iteration, int num_iteration, bool is_pred_contrib) override {
    num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    start_iteration = std::max(start_iteration, 0);
    start_iteration = std::min(start_iteration, num_iteration_for_pred_);
    if (num_iteration > 0) {
      num_iteration_for_pred_ = std::min(num_iteration, num_iteration_for_pred_ - start_iteration);
    } else {
      num_iteration_for_pred_ = num_iteration_for_pred_ - start_iteration;
    }
    start_iteration_for_pred_ = start_iteration;

    if (is_pred_contrib && !models_initialized_) {
      std::lock_guard<std::mutex> lock(instance_mutex_);
      if (models_initialized_)
        return;

      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < static_cast<int>(models_.size()); ++i) {
        models_[i]->RecomputeMaxDepth();
      }

      models_initialized_ = true;
    }
  }

  inline double GetLeafValue(int tree_idx, int leaf_idx) const override {
    CHECK(tree_idx >= 0 && static_cast<size_t>(tree_idx) < models_.size());
    CHECK(leaf_idx >= 0 && leaf_idx < models_[tree_idx]->num_leaves());
    return models_[tree_idx]->LeafOutput(leaf_idx);
  }

  inline void SetLeafValue(int tree_idx, int leaf_idx, double val) override {
    CHECK(tree_idx >= 0 && static_cast<size_t>(tree_idx) < models_.size());
    CHECK(leaf_idx >= 0 && leaf_idx < models_[tree_idx]->num_leaves());
    models_[tree_idx]->SetLeafOutput(leaf_idx, val);
  }

  /*!
  * \brief Get Type name of this boosting object
  */
  const char* SubModelName() const override { return "tree"; }

  bool IsLinear() const override { return linear_tree_; }

  inline std::string ParserConfigStr() const override {return parser_config_str_;}

 protected:
  virtual bool GetIsConstHessian(const ObjectiveFunction* objective_function) {
    if (objective_function != nullptr && !data_sample_strategy_->IsHessianChange()) {
      return objective_function->IsConstantHessian();
    } else {
      return false;
    }
  }
  /*!
  * \brief Print eval result and check early stopping
  */
  virtual bool EvalAndCheckEarlyStopping();

  /*!
  * \brief reset config for bagging
  */
  void ResetBaggingConfig(const Config* config, bool is_change_dataset);

  /*!
  * \brief calculate the objective function
  */
  virtual void Boosting();

  /*! \brief Reject configurations outside JAEGER's validated training scope */
  void ValidateAdaptiveFeatureConfig() const;

  /*!
  * \brief updating score after tree was trained
  * \param tree Trained tree of this iteration
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual void UpdateScore(const Tree* tree, const int cur_tree_id);

  /*!
  * \brief eval results for one metric

  */
  virtual std::vector<double> EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const;

  /*!
  * \brief Print metric result of current iteration
  * \param iter Current iteration
  * \return best_msg if met early_stopping
  */
  std::string OutputMetric(int iter);

  virtual double BoostFromAverage(int class_id, bool update_scorer);

  /*!
  * \brief Reset gradient buffers, must be called after sample strategy is reset
  */
  void ResetGradientBuffers();

  /*! \brief current iteration */
  int iter_;
  /*! \brief Pointer to training data */
  const Dataset* train_data_;
  /*! \brief Config of gbdt */
  std::unique_ptr<Config> config_;
  /*! \brief Tree learner, will use this class to learn trees */
  std::unique_ptr<TreeLearner> tree_learner_;
  /*! \brief Objective function */
  const ObjectiveFunction* objective_function_;
  /*! \brief Store and update training data's score */
  std::unique_ptr<ScoreUpdater> train_score_updater_;
  /*! \brief Metrics for training data */
  std::vector<const Metric*> training_metrics_;
  /*! \brief Store and update validation data's scores */
  std::vector<std::unique_ptr<ScoreUpdater>> valid_score_updater_;
  /*! \brief Metric for validation data */
  std::vector<std::vector<const Metric*>> valid_metrics_;
  /*! \brief Number of rounds for early stopping */
  int early_stopping_round_;
  /*! \brief Minimum improvement for early stopping */
  double early_stopping_min_delta_;
  /*! \brief Only use first metric for early stopping */
  bool es_first_metric_only_;
  /*! \brief Best iteration(s) for early stopping */
  std::vector<std::vector<int>> best_iter_;
  /*! \brief Best score(s) for early stopping */
  std::vector<std::vector<double>> best_score_;
  /*! \brief output message of best iteration */
  std::vector<std::vector<std::string>> best_msg_;
  /*! \brief Trained models(trees) */
  std::vector<std::unique_ptr<Tree>> models_;
  /*! \brief Max feature index of training data*/
  int max_feature_idx_;
  /*! \brief Parser config file content */
  std::string parser_config_str_ = "";
  /*! \brief Are the models initialized (passed RecomputeMaxDepth phase) */
  bool models_initialized_ = false;
  /*! \brief Mutex for exclusive models initialization */
  std::mutex instance_mutex_;

#ifdef USE_CUDA
  /*! \brief First order derivative of training data */
  std::vector<score_t, CHAllocator<score_t>> gradients_;
  /*! \brief Second order derivative of training data */
  std::vector<score_t, CHAllocator<score_t>> hessians_;
#else
  /*! \brief First order derivative of training data */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> gradients_;
  /*! \brief Second order derivative of training data */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> hessians_;
#endif
  /*! \brief Pointer to gradient vector, can be on CPU or GPU */
  score_t* gradients_pointer_;
  /*! \brief Pointer to hessian vector, can be on CPU or GPU */
  score_t* hessians_pointer_;
  /*! \brief Whether boosting is done on GPU, used for device_type=cuda */
  bool boosting_on_gpu_;
  #ifdef USE_CUDA
  /*! \brief Gradient vector on GPU */
  CUDAVector<score_t> cuda_gradients_;
  /*! \brief Hessian vector on GPU */
  CUDAVector<score_t> cuda_hessians_;
  /*! \brief Buffer for scores when boosting is on GPU but evaluation is not, used only with device_type=cuda */
  mutable std::vector<double> host_score_;
  /*! \brief Buffer for scores when boosting is not on GPU but evaluation is, used only with device_type=cuda */
  mutable CUDAVector<double> cuda_score_;
  #endif  // USE_CUDA

  /*! \brief Number of training data */
  data_size_t num_data_;
  /*! \brief Number of trees per iterations */
  int num_tree_per_iteration_;
  /*! \brief Number of class */
  int num_class_;
  /*! \brief Index of label column */
  data_size_t label_idx_;
  /*! \brief number of used model */
  int num_iteration_for_pred_;
  /*! \brief Start iteration of used model */
  int start_iteration_for_pred_;
  /*! \brief Shrinkage rate for one iteration */
  double shrinkage_rate_;
  /*! \brief Number of loaded initial models */
  int num_init_iteration_;
  /*! \brief Feature names */
  std::vector<std::string> feature_names_;
  std::vector<std::string> feature_infos_;
  std::vector<bool> class_need_train_;
  bool is_constant_hessian_;
  std::unique_ptr<ObjectiveFunction> loaded_objective_;
  bool average_output_;
  bool need_re_bagging_;
  bool balanced_bagging_;
  std::string loaded_parameter_;
  std::vector<int8_t> monotone_constraints_;
  Json forced_splits_json_;
  bool linear_tree_;
  std::unique_ptr<SampleStrategy> data_sample_strategy_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_BOOSTING_GBDT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/gbdt_model_text.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/config.h>
#include <LightGBM/metric.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <string>
#include <sstream>
#include <unordered_map>
#include <utility>
#include <vector>

#include "gbdt.h"

namespace LightGBM {

const char* kModelVersion = "v4";

std::string GBDT::DumpModel(int start_iteration, int num_iteration, int feature_importance_type) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  str_buf << "{";
  str_buf << "\"name\":\"" << SubModelName() << "\"," << '\n';
  str_buf << "\"version\":\"" << kModelVersion << "\"," << '\n';
  str_buf << "\"num_class\":" << num_class_ << "," << '\n';
  str_buf << "\"num_tree_per_iteration\":" << num_tree_per_iteration_ << "," << '\n';
  str_buf << "\"label_index\":" << label_idx_ << "," << '\n';
  str_buf << "\"max_feature_idx\":" << max_feature_idx_ << "," << '\n';
  if (objective_function_ != nullptr) {
    str_buf << "\"objective\":\"" << objective_function_->ToString() << "\",\n";
  }

  str_buf << "\"average_output\":" << (average_output_ ? "true" : "false") << ",\n";

  str_buf << "\"feature_names\":[\"" << CommonC::Join(feature_names_, "\",\"")
          << "\"]," << '\n';

  str_buf << "\"monotone_constraints\":["
          << CommonC::Join(monotone_constraints_, ",") << "]," << '\n';

  str_buf << "\"feature_infos\":" << "{";
  bool first_obj = true;
  for (size_t i = 0; i < feature_infos_.size(); ++i) {
    std::stringstream json_str_buf;
    Common::C_stringstream(json_str_buf);
    auto strs = Common::Split(feature_infos_[i].c_str(), ":");
    if (strs[0][0] == '[') {
      strs[0].erase(0, 1);  // remove '['
      strs[1].erase(strs[1].size() - 1);  // remove ']'
      double max_, min_;
      Common::Atof(strs[0].c_str(), &min_);
      Common::Atof(strs[1].c_str(), &max_);
      json_str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
      json_str_buf << "{\"min_value\":" << Common::AvoidInf(min_) << ",";
      json_str_buf << "\"max_value\":" << Common::AvoidInf(max_) << ",";
      json_str_buf << "\"values\":[]}";
    } else if (strs[0] != "none") {  // categorical feature
      auto vals = CommonC::StringToArray<int>(feature_infos_[i], ':');
      auto max_idx = ArrayArgs<int>::ArgMax(vals);
      auto min_idx = ArrayArgs<int>::ArgMin(vals);
      json_str_buf << "{\"min_value\":" << vals[min_idx] << ",";
      json_str_buf << "\"max_value\":" << vals[max_idx] << ",";
      json_str_buf << "\"values\":[" << CommonC::Join(vals, ",") << "]}";
    } else {  // unused feature
      continue;
    }
    if (!first_obj) {
      str_buf << ",";
    }
    str_buf << "\"" << feature_names_[i] << "\":";
    str_buf << json_str_buf.str();
    first_obj = false;
  }
  str_buf << "}," << '\n';

  str_buf << "\"tree_info\":[";
  int num_used_model = static_cast<int>(models_.size());
  int total_iteration = num_used_model / num_tree_per_iteration_;
  start_iteration = std::max(start_iteration, 0);
  start_iteration = std::min(start_iteration, total_iteration);
  if (num_iteration > 0) {
    int end_iteration = start_iteration + num_iteration;
    num_used_model = std::min(end_iteration * num_tree_per_iteration_ , num_used_model);
  }
  int start_model = start_iteration * num_tree_per_iteration_;
  for (int i = start_model; i < num_used_model; ++i) {
    if (i > start_model) {
      str_buf << ",";
    }
    str_buf << "{";
    str_buf << "\"tree_index\":" << i << ",";
    str_buf << models_[i]->ToJSON();
    str_buf << "}";
  }
  str_buf << "]," << '\n';

  std::vector<double> feature_importances = FeatureImportance(
      num_iteration, feature_importance_type);
  // store the importance first
  std::vector<std::pair<size_t, std::string>> pairs;
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    size_t feature_importances_int = static_cast<size_t>(feature_importances[i]);
    if (feature_importances_int > 0) {
      pairs.emplace_back(feature_importances_int, feature_names_[i]);
    }
  }
  str_buf << '\n' << "\"feature_importances\":" << "{";
  for (size_t i = 0; i < pairs.size(); ++i) {
    if (i > 0) {
      str_buf << ",";
    }
    str_buf << "\"" << pairs[i].second << "\":" << std::to_string(pairs[i].first);
  }
  str_buf << "}" << '\n';

  str_buf << "}" << '\n';

  return str_buf.str();
}

std::string GBDT::ModelToIfElse(int num_iteration) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  str_buf << "#include \"gbdt.h\"" << '\n';
  str_buf << "#include <LightGBM/utils/common.h>" << '\n';
  str_buf << "#include <LightGBM/objective_function.h>" << '\n';
  str_buf << "#include <LightGBM/metric.h>" << '\n';
  str_buf << "#include <LightGBM/prediction_early_stop.h>" << '\n';
  str_buf << "#include <ctime>" << '\n';
  str_buf << "#include <sstream>" << '\n';
  str_buf << "#include <chrono>" << '\n';
  str_buf << "#include <string>" << '\n';
  str_buf << "#include <vector>" << '\n';
  str_buf << "#include <utility>" << '\n';
  str_buf << "namespace LightGBM {" << '\n';

  int num_used_model = static_cast<int>(models_.size());
  if (num_iteration > 0) {
    num_used_model = std::min(num_iteration * num_tree_per_iteration_, num_used_model);
  }

  // PredictRaw
  for (int i = 0; i < num_used_model; ++i) {
    str_buf << models_[i]->ToIfElse(i, false) << '\n';
  }

  str_buf << "double (*PredictTreePtr[])(const double*) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i;
  }
  str_buf << " };" << '\n' << '\n';

  std::stringstream pred_str_buf;
  Common::C_stringstream(pred_str_buf);

  pred_str_buf << "\t" << "int early_stop_round_counter = 0;" << '\n';
  pred_str_buf << "\t" << "std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);" << '\n';
  pred_str_buf << "\t" << "for (int i = 0; i < num_iteration_for_pred_; ++i) {" << '\n';
  pred_str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  pred_str_buf << "\t\t\t" << "output[k] += (*PredictTreePtr[i * num_tree_per_iteration_ + k])(features);" << '\n';
  pred_str_buf << "\t\t" << "}" << '\n';
  pred_str_buf << "\t\t" << "++early_stop_round_counter;" << '\n';
  pred_str_buf << "\t\t" << "if (early_stop->round_period == early_stop_round_counter) {" << '\n';
  pred_str_buf << "\t\t\t" << "if (early_stop->callback_function(output, num_tree_per_iteration_))" << '\n';
  pred_str_buf << "\t\t\t\t" << "return;" << '\n';
  pred_str_buf << "\t\t\t" << "early_stop_round_counter = 0;" << '\n';
  pred_str_buf << "\t\t" << "}" << '\n';
  pred_str_buf << "\t" << "}" << '\n';

  str_buf << "void GBDT::PredictRaw(const double* features, double *output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << pred_str_buf.str();
  str_buf << "}" << '\n';
  str_buf << '\n';

  // PredictRawByMap
  str_buf << "double (*PredictTreeByMapPtr[])(const std::unordered_map<int, double>&) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "ByMap";
  }
  str_buf << " };" << '\n' << '\n';

  std::stringstream pred_str_buf_map;
  Common::C_stringstream(pred_str_buf_map);

  pred_str_buf_map << "\t" << "int early_stop_round_counter = 0;" << '\n';
  pred_str_buf_map << "\t" << "std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);" << '\n';
  pred_str_buf_map << "\t" << "for (int i = 0; i < num_iteration_for_pred_; ++i) {" << '\n';
  pred_str_buf_map << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  pred_str_buf_map << "\t\t\t" << "output[k] += (*PredictTreeByMapPtr[i * num_tree_per_iteration_ + k])(features);" << '\n';
  pred_str_buf_map << "\t\t" << "}" << '\n';
  pred_str_buf_map << "\t\t" << "++early_stop_round_counter;" << '\n';
  pred_str_buf_map << "\t\t" << "if (early_stop->round_period == early_stop_round_counter) {" << '\n';
  pred_str_buf_map << "\t\t\t" << "if (early_stop->callback_function(output, num_tree_per_iteration_))" << '\n';
  pred_str_buf_map << "\t\t\t\t" << "return;" << '\n';
  pred_str_buf_map << "\t\t\t" << "early_stop_round_counter = 0;" << '\n';
  pred_str_buf_map << "\t\t" << "}" << '\n';
  pred_str_buf_map << "\t" << "}" << '\n';

  str_buf << "void GBDT::PredictRawByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << pred_str_buf_map.str();
  str_buf << "}" << '\n';
  str_buf << '\n';

  // Predict
  str_buf << "void GBDT::Predict(const double* features, double *output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << "\t" << "PredictRaw(features, output, early_stop);" << '\n';
  str_buf << "\t" << "if (average_output_) {" << '\n';
  str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  str_buf << "\t\t\t" << "output[k] /= num_iteration_for_pred_;" << '\n';
  str_buf << "\t\t" << "}" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "\t" << "if (objective_function_ != nullptr) {" << '\n';
  str_buf << "\t\t" << "objective_function_->ConvertOutput(output, output);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';
  str_buf << '\n';

  // PredictByMap
  str_buf << "void GBDT::PredictByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << "\t" << "PredictRawByMap(features, output, early_stop);" << '\n';
  str_buf << "\t" << "if (average_output_) {" << '\n';
  str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  str_buf << "\t\t\t" << "output[k] /= num_iteration_for_pred_;" << '\n';
  str_buf << "\t\t" << "}" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "\t" << "if (objective_function_ != nullptr) {" << '\n';
  str_buf << "\t\t" << "objective_function_->ConvertOutput(output, output);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';
  str_buf << '\n';


  // PredictLeafIndex
  for (int i = 0; i < num_used_model; ++i) {
    str_buf << models_[i]->ToIfElse(i, true) << '\n';
  }

  str_buf << "double (*PredictTreeLeafPtr[])(const double*) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "Leaf";
  }
  str_buf << " };" << '\n' << '\n';

  str_buf << "void GBDT::PredictLeafIndex(const double* features, double *output) const {" << '\n';
  str_buf << "\t" << "int total_tree = num_iteration_for_pred_ * num_tree_per_iteration_;" << '\n';
  str_buf << "\t" << "for (int i = 0; i < total_tree; ++i) {" << '\n';
  str_buf << "\t\t" << "output[i] = (*PredictTreeLeafPtr[i])(features);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';

  // PredictLeafIndexByMap
  str_buf << "double (*PredictTreeLeafByMapPtr[])(const std::unordered_map<int, double>&) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "LeafByMap";
  }
  str_buf << " };" << '\n' << '\n';

  str_buf << "void GBDT::PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const {" << '\n';
  str_buf << "\t" << "int total_tree = num_iteration_for_pred_ * num_tree_per_iteration_;" << '\n';
  str_buf << "\t" << "for (int i = 0; i < total_tree; ++i) {" << '\n';
  str_buf << "\t\t" << "output[i] = (*PredictTreeLeafByMapPtr[i])(features);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';

  str_buf << "}  // namespace LightGBM" << '\n';

  return str_buf.str();
}

bool GBDT::SaveModelToIfElse(int num_iteration, const char* filename) const {
  /*! \brief File to write models */
  std::ofstream output_file;
  std::ifstream ifs(filename);
  if (ifs.good()) {
    std::string origin((std::istreambuf_iterator<char>(ifs)),
      (std::istreambuf_iterator<char>()));
    output_file.open(filename);
    output_file << "#define USE_HARD_CODE 0" << '\n';
    output_file << "#ifndef USE_HARD_CODE" << '\n';
    output_file << origin << '\n';
    output_file << "#else" << '\n';
    output_file << ModelToIfElse(num_iteration);
    output_file << "#endif" << '\n';
  } else {
    output_file.open(filename);
    output_file << ModelToIfElse(num_iteration);
  }

  ifs.close();
  output_file.close();

  return static_cast<bool>(output_file);
}

std::string GBDT::SaveModelToString(int start_iteration, int num_iteration, int feature_importance_type) const {
  std::stringstream ss;
  Common::C_stringstream(ss);

  // output model type
  ss << SubModelName() << '\n';
  ss << "version=" << kModelVersion << '\n';
  // output number of class
  ss << "num_class=" << num_class_ << '\n';
  ss << "num_tree_per_iteration=" << num_tree_per_iteration_ << '\n';
  // output label index
  ss << "label_index=" << label_idx_ << '\n';
  // output max_feature_idx
  ss << "max_feature_idx=" << max_feature_idx_ << '\n';
  // output objective
  if (objective_function_ != nullptr) {
    ss << "objective=" << objective_function_->ToString() << '\n';
  }

  if (average_output_) {
    ss << "average_output" << '\n';
  }

  ss << "feature_names=" << CommonC::Join(feature_names_, " ") << '\n';

  if (monotone_constraints_.size() != 0) {
    ss << "monotone_constraints=" << CommonC::Join(monotone_constraints_, " ")
       << '\n';
  }

  ss << "feature_infos=" << CommonC::Join(feature_infos_, " ") << '\n';

  int num_used_model = static_cast<int>(models_.size());
  int total_iteration = num_used_model / num_tree_per_iteration_;
  start_iteration = std::max(start_iteration, 0);
  start_iteration = std::min(start_iteration, total_iteration);
  if (num_iteration > 0) {
    int end_iteration = start_iteration + num_iteration;
    num_used_model = std::min(end_iteration * num_tree_per_iteration_, num_used_model);
  }

  int start_model = start_iteration * num_tree_per_iteration_;

  std::vector<std::string> tree_strs(num_used_model - start_model);
  std::vector<size_t> tree_sizes(num_used_model - start_model);
  // output tree models
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = start_model; i < num_used_model; ++i) {
    const int idx = i - start_model;
    tree_strs[idx] = "Tree=" + std::to_string(idx) + '\n';
    tree_strs[idx] += models_[i]->ToString() + '\n';
    tree_sizes[idx] = tree_strs[idx].size();
  }

  ss << "tree_sizes=" << CommonC::Join(tree_sizes, " ") << '\n';
  ss << '\n';

  for (int i = 0; i < num_used_model - start_model; ++i) {
    ss << tree_strs[i];
    tree_strs[i].clear();
  }
  ss << "end of trees" << "\n";
  std::vector<double> feature_importances = FeatureImportance(
      num_iteration, feature_importance_type);
  // store the importance first
  std::vector<std::pair<size_t, std::string>> pairs;
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    size_t feature_importances_int = static_cast<size_t>(feature_importances[i]);
    if (feature_importances_int > 0) {
      pairs.emplace_back(feature_importances_int, feature_names_[i]);
    }
  }
  // sort the importance
  std::stable_sort(pairs.begin(), pairs.end(),
                   [](const std::pair<size_t, std::string>& lhs,
                      const std::pair<size_t, std::string>& rhs) {
    return lhs.first > rhs.first;
  });
  ss << '\n' << "feature_importances:" << '\n';
  for (size_t i = 0; i < pairs.size(); ++i) {
    ss << pairs[i].second << "=" << std::to_string(pairs[i].first) << '\n';
  }
  if (config_ != nullptr) {
    ss << "\nparameters:" << '\n';
    ss << config_->ToString() << "\n";
    ss << "end of parameters" << '\n';
  } else if (!loaded_parameter_.empty()) {
    ss << "\nparameters:" << '\n';
    ss << loaded_parameter_ << "\n";
    ss << "end of parameters" << '\n';
  }
  if (!parser_config_str_.empty()) {
    ss << "\nparser:" << '\n';
    ss << parser_config_str_ << "\n";
    ss << "end of parser" << '\n';
  }
  return ss.str();
}

bool GBDT::SaveModelToFile(int start_iteration, int num_iteration, int feature_importance_type, const char* filename) const {
  /*! \brief File to write models */
  auto writer = VirtualFileWriter::Make(filename);
  if (!writer->Init()) {
    Log::Fatal("Model file %s is not available for writes", filename);
  }
  std::string str_to_write = SaveModelToString(start_iteration, num_iteration, feature_importance_type);
  auto size = writer->Write(str_to_write.c_str(), str_to_write.size());
  return size > 0;
}

bool GBDT::LoadModelFromString(const char* buffer, size_t len) {
  // use serialized string to restore this object
  models_.clear();
  auto c_str = buffer;
  auto p = c_str;
  auto end = p + len;
  std::unordered_map<std::string, std::string> key_vals;
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (!Common::StartsWith(cur_line, "Tree=")) {
        auto strs = Common::Split(cur_line.c_str(), '=');
        if (strs.size() == 1) {
          key_vals[strs[0]] = "";
        } else if (strs.size() == 2) {
          key_vals[strs[0]] = strs[1];
        } else if (strs.size() > 2) {
          if (strs[0] == "feature_names") {
            key_vals[strs[0]] = cur_line.substr(std::strlen("feature_names="));
          } else if (strs[0] == "monotone_constraints") {
            key_vals[strs[0]] = cur_line.substr(std::strlen("monotone_constraints="));
          } else {
            // Use first 128 chars to avoid exceed the message buffer.
            Log::Fatal("Wrong line at model file: %s", cur_line.substr(0, std::min<size_t>(128, cur_line.size())).c_str());
          }
        }
      } else {
        break;
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }

  // get number of classes
  if (key_vals.count("num_class")) {
    Common::Atoi(key_vals["num_class"].c_str(), &num_class_);
  } else {
    Log::Fatal("Model file doesn't specify the number of classes");
    return false;
  }

  if (key_vals.count("num_tree_per_iteration")) {
    Common::Atoi(key_vals["num_tree_per_iteration"].c_str(), &num_tree_per_iteration_);
  } else {
    num_tree_per_iteration_ = num_class_;
  }

  // get index of label
  if (key_vals.count("label_index")) {
    Common::Atoi(key_vals["label_index"].c_str(), &label_idx_);
  } else {
    Log::Fatal("Model file doesn't specify the label index");
    return false;
  }

  // get max_feature_idx first
  if (key_vals.count("max_feature_idx")) {
    Common::Atoi(key_vals["max_feature_idx"].c_str(), &max_feature_idx_);
  } else {
    Log::Fatal("Model file doesn't specify max_feature_idx");
    return false;
  }

  // get average_output
  if (key_vals.count("average_output")) {
    average_output_ = true;
  }

  // get feature names
  if (key_vals.count("feature_names")) {
    feature_names_ = Common::Split(key_vals["feature_names"].c_str(), ' ');
    if (feature_names_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of feature_names");
      return false;
    }
  } else {
    Log::Fatal("Model file doesn't contain feature_names");
    return false;
  }

  // get monotone_constraints
  if (key_vals.count("monotone_constraints")) {
    monotone_constraints_ = CommonC::StringToArray<int8_t>(key_vals["monotone_constraints"].c_str(), ' ');
    if (monotone_constraints_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of monotone_constraints");
      return false;
    }
  }

  if (key_vals.count("feature_infos")) {
    feature_infos_ = Common::Split(key_vals["feature_infos"].c_str(), ' ');
    if (feature_infos_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of feature_infos");
      return false;
    }
  } else {
    Log::Fatal("Model file doesn't contain feature_infos");
    return false;
  }

  if (key_vals.count("objective")) {
    auto str = key_vals["objective"];
    loaded_objective_.reset(ObjectiveFunction::CreateObjectiveFunction(ParseObjectiveAlias(str)));
    objective_function_ = loaded_objective_.get();
  }

  if (!key_vals.count("tree_sizes")) {
    while (p < end) {
      auto line_len = Common::GetLine(p);
      if (line_len > 0) {
        std::string cur_line(p, line_len);
        if (Common::StartsWith(cur_line, "Tree=")) {
          p += line_len;
          p = Common::SkipNewLine(p);
          size_t used_len = 0;
          models_.emplace_back(new Tree(p, &used_len));
          p += used_len;
        } else {
          break;
        }
      }
      p = Common::SkipNewLine(p);
    }
  } else {
    std::vector<size_t> tree_sizes = CommonC::StringToArray<size_t>(key_vals["tree_sizes"].c_str(), ' ');
    std::vector<size_t> tree_boundaries(tree_sizes.size() + 1, 0);
    int num_trees = static_cast<int>(tree_sizes.size());
    for (int i = 0; i < num_trees; ++i) {
      tree_boundaries[i + 1] = tree_boundaries[i] + tree_sizes[i];
      models_.emplace_back(nullptr);
    }
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < num_trees; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto cur_p = p + tree_boundaries[i];
      auto line_len = Common::GetLine(cur_p);
      std::string cur_line(cur_p, line_len);
      if (Common::StartsWith(cur_line, "Tree=")) {
        cur_p += line_len;
        cur_p = Common::SkipNewLine(cur_p);
        size_t used_len = 0;
        models_[i].reset(new Tree(cur_p, &used_len));
      } else {
        Log::Fatal("Model format error, expect a tree here. met %s", cur_line.c_str());
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
  num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
  num_init_iteration_ = num_iteration_for_pred_;
  iter_ = 0;
  bool is_inparameter = false, is_inparser = false;
  std::stringstream ss;
  Common::C_stringstream(ss);
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (cur_line == std::string("parameters:")) {
        is_inparameter = true;
      } else if (cur_line == std::string("end of parameters")) {
        break;
      } else if (is_inparameter) {
        ss << cur_line << "\n";
        if (Common::StartsWith(cur_line, "[linear_tree: ")) {
          int is_linear = 0;
          Common::Atoi(cur_line.substr(14, 1).c_str(), &is_linear);
          linear_tree_ = static_cast<bool>(is_linear);
        }
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }
  if (!ss.str().empty()) {
    loaded_parameter_ = ss.str();
  }
  ss.clear();
  ss.str("");
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (cur_line == std::string("parser:")) {
        is_inparser = true;
      } else if (cur_line == std::string("end of parser")) {
        p += line_len;
        p = Common::SkipNewLine(p);
        break;
      } else if (is_inparser) {
        ss << cur_line << "\n";
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }
  parser_config_str_ = ss.str();
  ss.clear();
  ss.str("");
  return true;
}

std::vector<double> GBDT::FeatureImportance(int num_iteration, int importance_type) const {
  int num_used_model = static_cast<int>(models_.size());
  if (num_iteration > 0) {
    num_iteration += 0;
    num_used_model = std::min(num_iteration * num_tree_per_iteration_, num_used_model);
  }

  std::vector<double> feature_importances(max_feature_idx_ + 1, 0.0);
  if (importance_type == 0) {
    for (int iter = 0; iter < num_used_model; ++iter) {
      for (int split_idx = 0; split_idx < models_[iter]->num_leaves() - 1; ++split_idx) {
        if (models_[iter]->split_gain(split_idx) > 0) {
#ifdef DEBUG
          CHECK_GE(models_[iter]->split_feature(split_idx), 0);
#endif
          feature_importances[models_[iter]->split_feature(split_idx)] += 1.0;
        }
      }
    }
  } else if (importance_type == 1) {
    for (int iter = 0; iter < num_used_model; ++iter) {
      for (int split_idx = 0; split_idx < models_[iter]->num_leaves() - 1; ++split_idx) {
        if (models_[iter]->split_gain(split_idx) > 0) {
#ifdef DEBUG
          CHECK_GE(models_[iter]->split_feature(split_idx), 0);
#endif
          feature_importances[models_[iter]->split_feature(split_idx)] += models_[iter]->split_gain(split_idx);
        }
      }
    }
  } else {
    Log::Fatal("Unknown importance type: only support split=0 and gain=1");
  }
  return feature_importances;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/gbdt_prediction.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <unordered_map>

#include "gbdt.h"

namespace LightGBM {

void GBDT::PredictRaw(const double* features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  int early_stop_round_counter = 0;
  // set zero
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] += models_[i * num_tree_per_iteration_ + k]->Predict(features);
    }
    // check early stopping
    ++early_stop_round_counter;
    if (early_stop->round_period == early_stop_round_counter) {
      if (early_stop->callback_function(output, num_tree_per_iteration_)) {
        return;
      }
      early_stop_round_counter = 0;
    }
  }
}

void GBDT::PredictRawByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  int early_stop_round_counter = 0;
  // set zero
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] += models_[i * num_tree_per_iteration_ + k]->PredictByMap(features);
    }
    // check early stopping
    ++early_stop_round_counter;
    if (early_stop->round_period == early_stop_round_counter) {
      if (early_stop->callback_function(output, num_tree_per_iteration_)) {
        return;
      }
      early_stop_round_counter = 0;
    }
  }
}

void GBDT::Predict(const double* features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  PredictRaw(features, output, early_stop);
  if (average_output_) {
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] /= num_iteration_for_pred_;
    }
  }
  if (objective_function_ != nullptr) {
    objective_function_->ConvertOutput(output, output);
  }
}

void GBDT::PredictByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  PredictRawByMap(features, output, early_stop);
  if (average_output_) {
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] /= num_iteration_for_pred_;
    }
  }
  if (objective_function_ != nullptr) {
    objective_function_->ConvertOutput(output, output);
  }
}

void GBDT::PredictLeafIndex(const double* features, double* output) const {
  int start_tree = start_iteration_for_pred_ * num_tree_per_iteration_;
  int num_trees = num_iteration_for_pred_ * num_tree_per_iteration_;
  const auto* models_ptr = models_.data() + start_tree;
  for (int i = 0; i < num_trees; ++i) {
    output[i] = models_ptr[i]->PredictLeafIndex(features);
  }
}

void GBDT::PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const {
  int start_tree = start_iteration_for_pred_ * num_tree_per_iteration_;
  int num_trees = num_iteration_for_pred_ * num_tree_per_iteration_;
  const auto* models_ptr = models_.data() + start_tree;
  for (int i = 0; i < num_trees; ++i) {
    output[i] = models_ptr[i]->PredictLeafIndexByMap(features);
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/goss.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_GOSS_HPP_
#define LIGHTGBM_SRC_BOOSTING_GOSS_HPP_

#include <LightGBM/utils/array_args.h>
#include <LightGBM/sample_strategy.h>

#include <algorithm>
#include <string>
#include <vector>

namespace LightGBM {

class GOSSStrategy : public SampleStrategy {
 public:
  GOSSStrategy(const Config* config, const Dataset* train_data, int num_tree_per_iteration) {
    config_ = config;
    train_data_ = train_data;
    num_tree_per_iteration_ = num_tree_per_iteration;
    num_data_ = train_data->num_data();
  }

  ~GOSSStrategy() {
  }

  void Bagging(int iter, TreeLearner* tree_learner, score_t* gradients, score_t* hessians) override {
    bag_data_cnt_ = num_data_;
    // not subsample for first iterations
    if (iter < static_cast<int>(1.0f / config_->learning_rate)) {
      return;
    }
    auto left_cnt = bagging_runner_.Run<true>(
        num_data_,
        [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
            data_size_t*) {
          data_size_t cur_left_count = 0;
          cur_left_count = Helper(cur_start, cur_cnt, left, gradients, hessians);
          return cur_left_count;
        },
        bag_data_indices_.data());
    bag_data_cnt_ = left_cnt;
    // set bagging data to tree learner
    if (!is_use_subset_) {
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
        tree_learner->SetBaggingData(nullptr, cuda_bag_data_indices_.RawData(), bag_data_cnt_);
      } else {
      #endif  // USE_CUDA
        tree_learner->SetBaggingData(nullptr, bag_data_indices_.data(), bag_data_cnt_);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    } else {
      // get subset
      tmp_subset_->ReSize(bag_data_cnt_);
      const std::vector<int8_t>* feature_mask =
          tree_learner->GetCurrentFeatureMask();
      tmp_subset_->CopySubrow(train_data_, bag_data_indices_.data(),
                              bag_data_cnt_, false, feature_mask);
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
        tree_learner->SetBaggingData(tmp_subset_.get(), cuda_bag_data_indices_.RawData(),
                                      bag_data_cnt_);
      } else {
      #endif  // USE_CUDA
        tree_learner->SetBaggingData(tmp_subset_.get(), bag_data_indices_.data(),
                                     bag_data_cnt_);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    }
  }

  void ResetSampleConfig(const Config* config, bool /*is_change_dataset*/) override {
    // Cannot use bagging in GOSS
    config_ = config;
    need_resize_gradients_ = false;
    if (objective_function_ == nullptr) {
      // resize gradient vectors to copy the customized gradients for goss
      need_resize_gradients_ = true;
    }

    CHECK_LE(config_->top_rate + config_->other_rate, 1.0f);
    CHECK(config_->top_rate > 0.0f && config_->other_rate > 0.0f);
    if (config_->bagging_freq > 0 && config_->bagging_fraction != 1.0f) {
      Log::Fatal("Cannot use bagging in GOSS");
    }
    Log::Info("Using GOSS");
    balanced_bagging_ = false;
    bag_data_indices_.resize(num_data_);
    bagging_runner_.ReSize(num_data_);
    bagging_rands_.clear();
    for (int i = 0;
         i < (num_data_ + bagging_rand_block_ - 1) / bagging_rand_block_; ++i) {
      bagging_rands_.emplace_back(config_->bagging_seed + i);
    }
    is_use_subset_ = false;
    if (config_->top_rate + config_->other_rate <= 0.5) {
      auto bag_data_cnt = static_cast<data_size_t>((config_->top_rate + config_->other_rate) * num_data_);
      bag_data_cnt = std::max(1, bag_data_cnt);
      tmp_subset_.reset(new Dataset(bag_data_cnt));
      tmp_subset_->CopyFeatureMapperFrom(train_data_);
      is_use_subset_ = true;
    }
    // flag to not bagging first
    bag_data_cnt_ = num_data_;
  }

  bool IsHessianChange() const override {
    return true;
  }

 private:
  data_size_t Helper(data_size_t start, data_size_t cnt, data_size_t* buffer, score_t* gradients, score_t* hessians) {
    if (cnt <= 0) {
      return 0;
    }
    std::vector<score_t> tmp_gradients(cnt, 0.0f);
    for (data_size_t i = 0; i < cnt; ++i) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + start + i;
        tmp_gradients[i] += std::fabs(gradients[idx] * hessians[idx]);
      }
    }
    data_size_t top_k = static_cast<data_size_t>(cnt * config_->top_rate);
    data_size_t other_k = static_cast<data_size_t>(cnt * config_->other_rate);
    top_k = std::max(1, top_k);
    ArrayArgs<score_t>::ArgMaxAtK(&tmp_gradients, 0, static_cast<int>(tmp_gradients.size()), top_k - 1);
    score_t threshold = tmp_gradients[top_k - 1];

    score_t multiply = static_cast<score_t>(cnt - top_k) / other_k;
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    data_size_t big_weight_cnt = 0;
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      score_t grad = 0.0f;
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + cur_idx;
        grad += std::fabs(gradients[idx] * hessians[idx]);
      }
      if (grad >= threshold) {
        buffer[cur_left_cnt++] = cur_idx;
        ++big_weight_cnt;
      } else {
        data_size_t sampled = cur_left_cnt - big_weight_cnt;
        data_size_t rest_need = other_k - sampled;
        data_size_t rest_all = (cnt - i) - (top_k - big_weight_cnt);
        double prob = (rest_need) / static_cast<double>(rest_all);
        if (bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() < prob) {
          buffer[cur_left_cnt++] = cur_idx;
          for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
            size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + cur_idx;
            gradients[idx] *= multiply;
            hessians[idx] *= multiply;
          }
        } else {
          buffer[--cur_right_pos] = cur_idx;
        }
      }
    }
    return cur_left_cnt;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_GOSS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/native_initial_score.hpp <==
/*!
 * Copyright (c) 2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_
#define LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <cmath>

namespace LightGBM {

// The objective owns the definition of its automatic initial raw score. Keep
// this separate from the initial-score policy: the no-split fallback also uses
// the automatic score when boost_from_average is disabled.
inline double ObtainAutomaticInitialScore(const ObjectiveFunction* objective, int class_id) {
  double init_score = 0.0;
  if (objective != nullptr) {
    init_score = objective->BoostFromScore(class_id);
  }
  if (Network::num_machines() > 1) {
    init_score = Network::GlobalSyncUpByMean(init_score);
  }
  return init_score;
}

inline bool ShouldBoostFromAverage(const Config& config, const Dataset* train_data) {
  return config.boost_from_average || (train_data != nullptr && train_data->num_features() == 0);
}

// Raw score for a fresh fit without Dataset init_score. This is shared by
// GBDT and the read-only Dataset query; score-cache updates stay in GBDT.
inline double ObtainNativeInitialScore(const Config& config, const Dataset* train_data,
                                       const ObjectiveFunction* objective, int class_id) {
  if (objective != nullptr && ShouldBoostFromAverage(config, train_data)) {
    const double init_score = ObtainAutomaticInitialScore(objective, class_id);
    if (std::fabs(init_score) > kEpsilon) {
      return init_score;
    }
  }
  return 0.0;
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/prediction_early_stop.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/prediction_early_stop.h>

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <functional>
#include <limits>
#include <string>
#include <vector>

namespace LightGBM {

PredictionEarlyStopInstance CreateNone(const PredictionEarlyStopConfig&) {
  return PredictionEarlyStopInstance{
    [](const double*, int) {
    return false;
  },
    std::numeric_limits<int>::max()  // make sure the lambda is almost never called
  };
}

PredictionEarlyStopInstance CreateMulticlass(const PredictionEarlyStopConfig& config) {
  // margin_threshold will be captured by value
  const double margin_threshold = config.margin_threshold;

  return PredictionEarlyStopInstance{
    [margin_threshold](const double* pred, int sz) {
    if (sz < 2) {
      Log::Fatal("Multiclass early stopping needs predictions to be of length two or larger");
    }

    // copy and sort
    std::vector<double> votes(static_cast<size_t>(sz));
    for (int i = 0; i < sz; ++i) {
      votes[i] = pred[i];
    }
    std::partial_sort(votes.begin(), votes.begin() + 2, votes.end(), std::greater<double>());

    const auto margin = votes[0] - votes[1];

    if (margin > margin_threshold) {
      return true;
    }

    return false;
  },
    config.round_period
  };
}

PredictionEarlyStopInstance CreateBinary(const PredictionEarlyStopConfig& config) {
  // margin_threshold will be captured by value
  const double margin_threshold = config.margin_threshold;

  return PredictionEarlyStopInstance{
    [margin_threshold](const double* pred, int sz) {
    if (sz != 1) {
      Log::Fatal("Binary early stopping needs predictions to be of length one");
    }
    const auto margin = 2.0 * fabs(pred[0]);

    if (margin > margin_threshold) {
      return true;
    }

    return false;
  },
    config.round_period
  };
}

PredictionEarlyStopInstance CreatePredictionEarlyStopInstance(const std::string& type,
                                                              const PredictionEarlyStopConfig& config) {
  if (type == "none") {
    return CreateNone(config);
  } else if (type == "multiclass") {
    return CreateMulticlass(config);
  } else if (type == "binary") {
    return CreateBinary(config);
  } else {
    Log::Fatal("Unknown early stopping type: %s", type.c_str());
  }

  // Fix for compiler warnings about reaching end of control
  return CreateNone(config);
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/rf.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_RF_HPP_
#define LIGHTGBM_SRC_BOOSTING_RF_HPP_

#include <LightGBM/boosting.h>
#include <LightGBM/metric.h>

#include <string>
#include <cstdio>
#include <fstream>
#include <memory>
#include <utility>
#include <vector>

#include "gbdt.h"
#include "score_updater.hpp"

namespace LightGBM {
/*!
* \brief Random Forest implementation
*/
class RF : public GBDT {
 public:
  RF() : GBDT() {
    average_output_ = true;
  }

  ~RF() {}

  void Init(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) override {
    if (config->data_sample_strategy == std::string("bagging")) {
      CHECK((config->bagging_freq > 0 && config->bagging_fraction < 1.0f && config->bagging_fraction > 0.0f) ||
            (config->feature_fraction < 1.0f && config->feature_fraction > 0.0f));
    } else {
      CHECK_EQ(config->data_sample_strategy, std::string("goss"));
    }
    GBDT::Init(config, train_data, objective_function, training_metrics);

    if (num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        MultiplyScore(cur_tree_id, 1.0f / num_init_iteration_);
      }
    } else {
      CHECK_EQ(train_data->metadata().init_score(), nullptr);
    }
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    // not shrinkage rate for the RF
    shrinkage_rate_ = 1.0f;
    // only boosting one time
    Boosting();
    if (data_sample_strategy_->is_use_subset() && data_sample_strategy_->bag_data_cnt() < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }
  }

  void ResetConfig(const Config* config) override {
    if (config->data_sample_strategy == std::string("bagging")) {
      CHECK((config->bagging_freq > 0 && config->bagging_fraction < 1.0f && config->bagging_fraction > 0.0f) ||
            (config->feature_fraction < 1.0f && config->feature_fraction > 0.0f));
    } else {
      CHECK_EQ(config->data_sample_strategy, std::string("goss"));
    }
    GBDT::ResetConfig(config);
    // not shrinkage rate for the RF
    shrinkage_rate_ = 1.0f;
  }

  void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) override {
    GBDT::ResetTrainingData(train_data, objective_function, training_metrics);
    if (iter_ + num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        train_score_updater_->MultiplyScore(1.0f / (iter_ + num_init_iteration_), cur_tree_id);
      }
    }
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    // only boosting one time
    Boosting();
    if (data_sample_strategy_->is_use_subset() && data_sample_strategy_->bag_data_cnt() < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }
  }

  void Boosting() override {
    if (objective_function_ == nullptr) {
      Log::Fatal("RF mode do not support custom objective function, please use built-in objectives.");
    }
    init_scores_.resize(num_tree_per_iteration_, 0.0);
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      init_scores_[cur_tree_id] = BoostFromAverage(cur_tree_id, false);
    }
    size_t total_size = static_cast<size_t>(num_data_) * num_tree_per_iteration_;
    std::vector<double> tmp_scores(total_size, 0.0f);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int j = 0; j < num_tree_per_iteration_; ++j) {
      size_t offset = static_cast<size_t>(j)* num_data_;
      for (data_size_t i = 0; i < num_data_; ++i) {
        tmp_scores[offset + i] = init_scores_[j];
      }
    }
    objective_function_->
      GetGradients(tmp_scores.data(), gradients_.data(), hessians_.data());
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override {
    // bagging logic
    data_sample_strategy_ ->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
    const bool is_use_subset = data_sample_strategy_->is_use_subset();
    const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
    const std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices = data_sample_strategy_->bag_data_indices();

    // GOSSStrategy->Bagging may modify value of bag_data_cnt_
    if (is_use_subset && bag_data_cnt < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }

    CHECK_EQ(gradients, nullptr);
    CHECK_EQ(hessians, nullptr);

    gradients = gradients_.data();
    hessians = hessians_.data();
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      std::unique_ptr<Tree> new_tree(new Tree(2, false, false));
      size_t offset = static_cast<size_t>(cur_tree_id)* num_data_;
      if (class_need_train_[cur_tree_id]) {
        auto grad = gradients + offset;
        auto hess = hessians + offset;

        if (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_) {
          for (int i = 0; i < bag_data_cnt; ++i) {
            tmp_grad_[i] = grad[bag_data_indices[i]];
            tmp_hess_[i] = hess[bag_data_indices[i]];
          }
          grad = tmp_grad_.data();
          hess = tmp_hess_.data();
        }

        new_tree.reset(tree_learner_->Train(grad, hess, false));
      }

      if (new_tree->num_leaves() > 1) {
        double pred = init_scores_[cur_tree_id];
        auto residual_getter = [pred](const label_t* label, int i) {return static_cast<double>(label[i]) - pred; };
        tree_learner_->RenewTreeOutput(new_tree.get(), objective_function_, residual_getter,
          num_data_, bag_data_indices.data(), bag_data_cnt, train_score_updater_->score());
        if (std::fabs(init_scores_[cur_tree_id]) > kEpsilon) {
          new_tree->AddBias(init_scores_[cur_tree_id]);
        }
        // update score
        MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
        UpdateScore(new_tree.get(), cur_tree_id);
        MultiplyScore(cur_tree_id, 1.0 / (iter_ + num_init_iteration_ + 1));
      } else {
        // only add default score one-time
        if (models_.size() < static_cast<size_t>(num_tree_per_iteration_)) {
          double output = 0.0;
          if (!class_need_train_[cur_tree_id]) {
            if (objective_function_ != nullptr) {
              output = objective_function_->BoostFromScore(cur_tree_id);
            } else {
              output = init_scores_[cur_tree_id];
            }
          }
          new_tree->AsConstantTree(output, num_data_);
          MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
          UpdateScore(new_tree.get(), cur_tree_id);
          MultiplyScore(cur_tree_id, 1.0 / (iter_ + num_init_iteration_ + 1));
        }
      }
      // add model
      models_.push_back(std::move(new_tree));
    }
    ++iter_;
    return false;
  }

  void RollbackOneIter() override {
    if (iter_ <= 0) {
      return;
    }
    int cur_iter = iter_ + num_init_iteration_ - 1;
    // reset score
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      auto curr_tree = cur_iter * num_tree_per_iteration_ + cur_tree_id;
      models_[curr_tree]->Shrinkage(-1.0);
      MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
      train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      for (auto& score_updater : valid_score_updater_) {
        score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
      MultiplyScore(cur_tree_id, 1.0f / (iter_ + num_init_iteration_ - 1));
    }
    // remove model
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      models_.pop_back();
    }
    --iter_;
  }

  void MultiplyScore(const int cur_tree_id, double val) {
    train_score_updater_->MultiplyScore(val, cur_tree_id);
    for (auto& score_updater : valid_score_updater_) {
      score_updater->MultiplyScore(val, cur_tree_id);
    }
  }

  void AddValidDataset(const Dataset* valid_data,
    const std::vector<const Metric*>& valid_metrics) override {
    GBDT::AddValidDataset(valid_data, valid_metrics);
    if (iter_ + num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        valid_score_updater_.back()->MultiplyScore(1.0f / (iter_ + num_init_iteration_), cur_tree_id);
      }
    }
  }

  bool NeedAccuratePrediction() const override {
    // No early stopping for prediction
    return true;
  };

 private:
  std::vector<score_t> tmp_grad_;
  std::vector<score_t> tmp_hess_;
  std::vector<double> init_scores_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_RF_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/sample_strategy.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/sample_strategy.h>

#include <string>

#include "goss.hpp"
#include "bagging.hpp"

namespace LightGBM {

SampleStrategy* SampleStrategy::CreateSampleStrategy(
  const Config* config,
  const Dataset* train_data,
  const ObjectiveFunction* objective_function,
  int num_tree_per_iteration) {
  if (config->data_sample_strategy == std::string("goss")) {
    return new GOSSStrategy(config, train_data, num_tree_per_iteration);
  } else {
    return new BaggingSampleStrategy(config, train_data, objective_function, num_tree_per_iteration);
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/score_updater.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_
#define LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief Used to store and update score for data
*/
class ScoreUpdater {
 public:
  /*!
  * \brief Constructor, will pass a const pointer of dataset
  * \param data This class will bind with this data set
  */
  ScoreUpdater(const Dataset* data, int num_tree_per_iteration) : data_(data) {
    num_data_ = data->num_data();
    int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration;
    score_.resize(total_size);
    // default start score is zero
    std::memset(score_.data(), 0, total_size * sizeof(double));
    has_init_score_ = false;
    const double* init_score = data->metadata().init_score();
    // if exists initial score, will start from it
    if (init_score != nullptr) {
      if ((data->metadata().num_init_score() % num_data_) != 0
          || (data->metadata().num_init_score() / num_data_) != num_tree_per_iteration) {
        Log::Fatal("Number of class for initial score error");
      }
      has_init_score_ = true;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (total_size >= 1024)
      for (int64_t i = 0; i < total_size; ++i) {
        score_[i] = init_score[i];
      }
    }
  }
  /*! \brief Destructor */
  virtual ~ScoreUpdater() {
  }

  inline bool has_init_score() const { return has_init_score_; }

  virtual inline void AddScore(double val, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
    for (int i = 0; i < num_data_; ++i) {
      score_[offset + i] += val;
    }
  }

  virtual inline void MultiplyScore(double val, int cur_tree_id) {
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
    for (int i = 0; i < num_data_; ++i) {
      score_[offset + i] *= val;
    }
  }
  /*!
  * \brief Using tree model to get prediction number, then adding to scores for all data
  *        Note: this function generally will be used on validation data too.
  * \param tree Trained tree model
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const Tree* tree, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree->AddPredictionToScore(data_, num_data_, score_.data() + offset);
  }
  /*!
  * \brief Adding prediction score, only used for training data.
  *        The training data is partitioned into tree leaves after training
  *        Based on which We can get prediction quickly.
  * \param tree_learner
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree_learner->AddPredictionToScore(tree, score_.data() + offset);
  }
  /*!
  * \brief Using tree model to get prediction number, then adding to scores for parts of data
  *        Used for prediction of training out-of-bag data
  * \param tree Trained tree model
  * \param data_indices Indices of data that will be processed
  * \param data_cnt Number of data that will be processed
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const Tree* tree, const data_size_t* data_indices,
                       data_size_t data_cnt, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree->AddPredictionToScore(data_, data_indices, data_cnt, score_.data() + offset);
  }
  /*! \brief Pointer of score */
  virtual inline const double* score() const { return score_.data(); }

  inline data_size_t num_data() const { return num_data_; }

  /*! \brief Disable copy */
  ScoreUpdater& operator=(const ScoreUpdater&) = delete;
  /*! \brief Disable copy */
  ScoreUpdater(const ScoreUpdater&) = delete;

 protected:
  /*! \brief Number of total data */
  data_size_t num_data_;
  /*! \brief Pointer of data set */
  const Dataset* data_;
  /*! \brief Scores for data set */
  std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>> score_;
  bool has_init_score_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/c_api.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/c_api.h>

#include <LightGBM/arrow.h>
#include <LightGBM/boosting.h>
#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/dataset_loader.h>
#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/byte_buffer.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <functional>
#include <limits>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "application/predictor.hpp"
#include "boosting/native_initial_score.hpp"
#ifndef LGB_R_BUILD
#include "arrow/array.hpp"
#endif  // LGB_R_BUILD
#include <LightGBM/utils/yamc/alternate_shared_mutex.hpp>
#include <LightGBM/utils/yamc/yamc_shared_lock.hpp>

namespace LightGBM {

inline int LGBM_APIHandleException(const std::exception& ex) {
  LGBM_SetLastError(ex.what());
  return -1;
}
inline int LGBM_APIHandleException(const std::string& ex) {
  LGBM_SetLastError(ex.c_str());
  return -1;
}

#define API_BEGIN() try {
#define API_END() } \
catch(std::exception& ex) { return LGBM_APIHandleException(ex); } \
catch(std::string& ex) { return LGBM_APIHandleException(ex); } \
catch(...) { return LGBM_APIHandleException("unknown exception"); } \
return 0;

#define UNIQUE_LOCK(mtx) \
std::unique_lock<yamc::alternate::shared_mutex> lock(mtx);

#define SHARED_LOCK(mtx) \
yamc::shared_lock<yamc::alternate::shared_mutex> lock(&mtx);

const int PREDICTOR_TYPES = 4;

// Single row predictor to abstract away caching logic
class SingleRowPredictorInner {
 public:
  PredictFunction predict_function;
  int64_t num_pred_in_one_row;

  SingleRowPredictorInner(int predict_type, Boosting* boosting, const Config& config, int start_iter, int num_iter) {
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    }
    early_stop_ = config.pred_early_stop;
    early_stop_freq_ = config.pred_early_stop_freq;
    early_stop_margin_ = config.pred_early_stop_margin;
    iter_ = num_iter;
    predictor_.reset(new Predictor(boosting, start_iter, iter_, is_raw_score, is_predict_leaf, predict_contrib,
                                   early_stop_, early_stop_freq_, early_stop_margin_));
    num_pred_in_one_row = boosting->NumPredictOneRow(start_iter, iter_, is_predict_leaf, predict_contrib);
    predict_function = predictor_->GetPredictFunction();
    num_total_model_ = boosting->NumberOfTotalModel();
  }

  ~SingleRowPredictorInner() {}

  bool IsPredictorEqual(const Config& config, int iter, Boosting* boosting) {
    return early_stop_ == config.pred_early_stop &&
      early_stop_freq_ == config.pred_early_stop_freq &&
      early_stop_margin_ == config.pred_early_stop_margin &&
      iter_ == iter &&
      num_total_model_ == boosting->NumberOfTotalModel();
  }

 private:
  std::unique_ptr<Predictor> predictor_;
  bool early_stop_;
  int early_stop_freq_;
  double early_stop_margin_;
  int iter_;
  int num_total_model_;
};

/*!
 * \brief Object to store resources meant for single-row Fast Predict methods.
 *
 * For legacy reasons this is called `FastConfig` in the public C API.
 *
 * Meant to be used by the *Fast* predict methods only.
 * It stores the configuration and prediction resources for reuse across predictions.
 */
struct SingleRowPredictor {
 public:
  SingleRowPredictor(yamc::alternate::shared_mutex *booster_mutex,
             const char *parameters,
             const int data_type,
             const int32_t num_cols,
             int predict_type,
             Boosting *boosting,
             int start_iter,
             int num_iter) : config(Config::Str2Map(parameters)), data_type(data_type), num_cols(num_cols), single_row_predictor_inner(predict_type, boosting, config, start_iter, num_iter), booster_mutex(booster_mutex) {
    if (!config.predict_disable_shape_check && num_cols != boosting->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n"\
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", num_cols, boosting->MaxFeatureIdx() + 1);
    }
  }

  void Predict(std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               double* out_result, int64_t* out_len) const {
    UNIQUE_LOCK(single_row_predictor_mutex)
    yamc::shared_lock<yamc::alternate::shared_mutex> booster_shared_lock(booster_mutex);

    auto one_row = get_row_fun(0);
    single_row_predictor_inner.predict_function(one_row, out_result);

    *out_len = single_row_predictor_inner.num_pred_in_one_row;
  }

 public:
  Config config;
  const int data_type;
  const int32_t num_cols;

 private:
  SingleRowPredictorInner single_row_predictor_inner;

  // Prevent the booster from being modified while we have a predictor relying on it during prediction
  yamc::alternate::shared_mutex *booster_mutex;

  // If several threads try to predict at the same time using the same SingleRowPredictor
  // we want them to still provide correct values, so the mutex is necessary due to the shared
  // resources in the predictor.
  // However the recommended approach is to instantiate one SingleRowPredictor per thread,
  // to avoid contention here.
  mutable yamc::alternate::shared_mutex single_row_predictor_mutex;
};

class Booster {
 public:
  explicit Booster(const char* filename) {
    boosting_.reset(Boosting::CreateBoosting("gbdt", filename, std::string("cpu"), 0));
  }

  Booster(const Dataset* train_data,
          const char* parameters) {
    auto param = Config::Str2Map(parameters);
    config_.Set(param);
    OMP_SET_NUM_THREADS(config_.num_threads);
    // create boosting
    if (config_.input_model.size() > 0) {
      Log::Warning("Continued train from model is not supported for c_api,\n"
                   "please use continued train with input score");
    }

    boosting_.reset(Boosting::CreateBoosting(config_.boosting, nullptr, config_.device_type, config_.num_gpu));

    train_data_ = train_data;
    CreateObjectiveAndMetrics();
    // initialize the boosting
    if (config_.tree_learner == std::string("feature")) {
      Log::Fatal("Do not support feature parallel in c api");
    }
    if (Network::num_machines() == 1 && config_.tree_learner != std::string("serial")) {
      Log::Warning("Only find one worker, will switch to serial tree learner");
      config_.tree_learner = "serial";
    }
    boosting_->Init(&config_, train_data_, objective_fun_.get(),
                    Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
  }

  void MergeFrom(const Booster* other) {
    UNIQUE_LOCK(mutex_)
    boosting_->MergeFrom(other->boosting_.get());
  }

  ~Booster() {
  }

  void CreateObjectiveAndMetrics() {
    // create objective function
    objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                    config_));
    if (objective_fun_ == nullptr) {
      Log::Info("Using self-defined objective function");
    }
    // initialize the objective function
    if (objective_fun_ != nullptr) {
      objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
    }

    // create training metric
    train_metric_.clear();
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(
        Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(train_data_->metadata(), train_data_->num_data());
      train_metric_.push_back(std::move(metric));
    }
    train_metric_.shrink_to_fit();
  }

  void CheckAdaptiveTrainingDataReset() const {
    SHARED_LOCK(mutex_)
    CheckAdaptiveTrainingDataResetAllowed();
  }

  void ResetTrainingData(const Dataset* train_data) {
    UNIQUE_LOCK(mutex_)
    CheckAdaptiveTrainingDataResetAllowed();
    if (train_data != train_data_) {
      train_data_ = train_data;
      CreateObjectiveAndMetrics();
      // reset the boosting
      boosting_->ResetTrainingData(train_data_,
                                   objective_fun_.get(), Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
    }
  }

  static void CheckDatasetResetConfig(
      const Config& old_config,
      const std::unordered_map<std::string, std::string>& new_param) {
    Config new_config;
    new_config.Set(new_param);
    if (new_param.count("data_random_seed") &&
        new_config.data_random_seed != old_config.data_random_seed) {
      Log::Fatal("Cannot change data_random_seed after constructed Dataset handle.");
    }
    if (new_param.count("max_bin") &&
        new_config.max_bin != old_config.max_bin) {
      Log::Fatal("Cannot change max_bin after constructed Dataset handle.");
    }
    if (new_param.count("max_bin_by_feature") &&
        new_config.max_bin_by_feature != old_config.max_bin_by_feature) {
      Log::Fatal(
          "Cannot change max_bin_by_feature after constructed Dataset handle.");
    }
    if (new_param.count("bin_construct_sample_cnt") &&
        new_config.bin_construct_sample_cnt !=
            old_config.bin_construct_sample_cnt) {
      Log::Fatal(
          "Cannot change bin_construct_sample_cnt after constructed Dataset "
          "handle.");
    }
    if (new_param.count("min_data_in_bin") &&
        new_config.min_data_in_bin != old_config.min_data_in_bin) {
      Log::Fatal(
          "Cannot change min_data_in_bin after constructed Dataset handle.");
    }
    if (new_param.count("use_missing") &&
        new_config.use_missing != old_config.use_missing) {
      Log::Fatal("Cannot change use_missing after constructed Dataset handle.");
    }
    if (new_param.count("zero_as_missing") &&
        new_config.zero_as_missing != old_config.zero_as_missing) {
      Log::Fatal(
          "Cannot change zero_as_missing after constructed Dataset handle.");
    }
    if (new_param.count("categorical_feature") &&
        new_config.categorical_feature != old_config.categorical_feature) {
      Log::Fatal(
          "Cannot change categorical_feature after constructed Dataset "
          "handle.");
    }
    if (new_param.count("feature_pre_filter") &&
        new_config.feature_pre_filter != old_config.feature_pre_filter) {
      Log::Fatal(
          "Cannot change feature_pre_filter after constructed Dataset handle.");
    }
    if (new_param.count("is_enable_sparse") &&
        new_config.is_enable_sparse != old_config.is_enable_sparse) {
      Log::Fatal(
          "Cannot change is_enable_sparse after constructed Dataset handle.");
    }
    if (new_param.count("pre_partition") &&
        new_config.pre_partition != old_config.pre_partition) {
      Log::Fatal(
          "Cannot change pre_partition after constructed Dataset handle.");
    }
    if (new_param.count("enable_bundle") &&
        new_config.enable_bundle != old_config.enable_bundle) {
      Log::Fatal(
          "Cannot change enable_bundle after constructed Dataset handle.");
    }
    if (new_param.count("header") && new_config.header != old_config.header) {
      Log::Fatal("Cannot change header after constructed Dataset handle.");
    }
    if (new_param.count("two_round") &&
        new_config.two_round != old_config.two_round) {
      Log::Fatal("Cannot change two_round after constructed Dataset handle.");
    }
    if (new_param.count("label_column") &&
        new_config.label_column != old_config.label_column) {
      Log::Fatal(
          "Cannot change label_column after constructed Dataset handle.");
    }
    if (new_param.count("weight_column") &&
        new_config.weight_column != old_config.weight_column) {
      Log::Fatal(
          "Cannot change weight_column after constructed Dataset handle.");
    }
    if (new_param.count("group_column") &&
        new_config.group_column != old_config.group_column) {
      Log::Fatal(
          "Cannot change group_column after constructed Dataset handle.");
    }
    if (new_param.count("ignore_column") &&
        new_config.ignore_column != old_config.ignore_column) {
      Log::Fatal(
          "Cannot change ignore_column after constructed Dataset handle.");
    }
    if (new_param.count("forcedbins_filename")) {
      Log::Fatal("Cannot change forced bins after constructed Dataset handle.");
    }
    if (new_param.count("min_data_in_leaf") &&
        new_config.min_data_in_leaf < old_config.min_data_in_leaf &&
        old_config.feature_pre_filter) {
      Log::Fatal(
          "Reducing `min_data_in_leaf` with `feature_pre_filter=true` may "
          "cause unexpected behaviour "
          "for features that were pre-filtered by the larger "
          "`min_data_in_leaf`.\n"
          "You need to set `feature_pre_filter=false` to dynamically change "
          "the `min_data_in_leaf`.");
    }
    if (new_param.count("linear_tree") && new_config.linear_tree != old_config.linear_tree) {
      Log::Fatal("Cannot change linear_tree after constructed Dataset handle.");
    }
    if (new_param.count("precise_float_parser") &&
        new_config.precise_float_parser != old_config.precise_float_parser) {
      Log::Fatal("Cannot change precise_float_parser after constructed Dataset handle.");
    }
  }

  void ResetConfig(const char* parameters) {
    UNIQUE_LOCK(mutex_)
    CheckAdaptiveConfigResetAllowed(config_.adaptive_feature_selection);
    auto param = Config::Str2Map(parameters);
    Config new_config;
    new_config.Set(param);
    CheckAdaptiveConfigResetAllowed(new_config.adaptive_feature_selection);
    if (param.count("num_class") && new_config.num_class != config_.num_class) {
      Log::Fatal("Cannot change num_class during training");
    }
    if (param.count("boosting") && new_config.boosting != config_.boosting) {
      Log::Fatal("Cannot change boosting during training");
    }
    if (param.count("metric") && new_config.metric != config_.metric) {
      Log::Fatal("Cannot change metric during training");
    }
    CheckDatasetResetConfig(config_, param);

    config_.Set(param);

    OMP_SET_NUM_THREADS(config_.num_threads);

    if (param.count("objective")) {
      // create objective function
      objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                      config_));
      if (objective_fun_ == nullptr) {
        Log::Info("Using self-defined objective function");
      }
      // initialize the objective function
      if (objective_fun_ != nullptr) {
        objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
      }
      boosting_->ResetTrainingData(train_data_,
                                   objective_fun_.get(), Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
    }

    boosting_->ResetConfig(&config_);
  }

  void AddValidData(const Dataset* valid_data) {
    UNIQUE_LOCK(mutex_)
    valid_metrics_.emplace_back();
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(valid_data->metadata(), valid_data->num_data());
      valid_metrics_.back().push_back(std::move(metric));
    }
    valid_metrics_.back().shrink_to_fit();
    boosting_->AddValidDataset(valid_data,
                               Common::ConstPtrInVectorWrapper<Metric>(valid_metrics_.back()));
  }

  bool TrainOneIter() {
    UNIQUE_LOCK(mutex_)
    return boosting_->TrainOneIter(nullptr, nullptr);
  }

  void Refit(const int32_t* leaf_preds, int32_t nrow, int32_t ncol) {
    UNIQUE_LOCK(mutex_)
    boosting_->RefitTree(leaf_preds, nrow, ncol);
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) {
    UNIQUE_LOCK(mutex_)
    return boosting_->TrainOneIter(gradients, hessians);
  }

  void RollbackOneIter() {
    UNIQUE_LOCK(mutex_)
    boosting_->RollbackOneIter();
  }

  void SetSingleRowPredictorInner(int start_iteration, int num_iteration, int predict_type, const Config& config) {
      UNIQUE_LOCK(mutex_)
      if (single_row_predictor_[predict_type].get() == nullptr ||
          !single_row_predictor_[predict_type]->IsPredictorEqual(config, num_iteration, boosting_.get())) {
        single_row_predictor_[predict_type].reset(new SingleRowPredictorInner(predict_type, boosting_.get(),
                                                                         config, start_iteration, num_iteration));
      }
  }

  std::unique_ptr<SingleRowPredictor> InitSingleRowPredictor(int predict_type, int start_iteration, int num_iteration, int data_type, int32_t num_cols, const char *parameters) {
    // Workaround https://github.com/lightgbm-org/LightGBM/issues/6142 by locking here
    // This is only a workaround because if predictors are initialized differently it may still behave incorrectly,
    // and because multiple racing Predictor initializations through LGBM_BoosterPredictForMat suffers from that same issue of Predictor init writing things in the booster.
    // Once #6142 is fixed (predictor doesn't write in the Booster as should have been the case since 1c35c3b9ede9adab8ccc5fd7b4b2b6af188a79f0), this line can be removed.
    UNIQUE_LOCK(mutex_)

    return std::unique_ptr<SingleRowPredictor>(new SingleRowPredictor(
      &mutex_, parameters, data_type, num_cols, predict_type, boosting_.get(), start_iteration, num_iteration));
  }

  void PredictSingleRow(int predict_type, int ncol,
               std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               const Config& config,
               double* out_result, int64_t* out_len) const {
    if (!config.predict_disable_shape_check && ncol != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n"\
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", ncol, boosting_->MaxFeatureIdx() + 1);
    }
    UNIQUE_LOCK(mutex_)
    const auto& single_row_predictor = single_row_predictor_[predict_type];
    auto one_row = get_row_fun(0);
    auto pred_wrt_ptr = out_result;
    single_row_predictor->predict_function(one_row, pred_wrt_ptr);

    *out_len = single_row_predictor->num_pred_in_one_row;
  }

  std::shared_ptr<Predictor> CreatePredictor(int start_iteration, int num_iteration, int predict_type, int ncol, const Config& config) const {
    if (!config.predict_disable_shape_check && ncol != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n" \
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", ncol, boosting_->MaxFeatureIdx() + 1);
    }
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    } else {
      is_raw_score = false;
    }

    return std::make_shared<Predictor>(boosting_.get(), start_iteration, num_iteration, is_raw_score, is_predict_leaf, predict_contrib,
                        config.pred_early_stop, config.pred_early_stop_freq, config.pred_early_stop_margin);
  }

  void Predict(int start_iteration, int num_iteration, int predict_type, int nrow, int ncol,
               std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               const Config& config,
               double* out_result, int64_t* out_len) const {
    SHARED_LOCK(mutex_);
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    bool is_predict_leaf = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    }
    int64_t num_pred_in_one_row = boosting_->NumPredictOneRow(start_iteration, num_iteration, is_predict_leaf, predict_contrib);
    auto pred_fun = predictor->GetPredictFunction();
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < nrow; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto one_row = get_row_fun(i);
      auto pred_wrt_ptr = out_result + static_cast<size_t>(num_pred_in_one_row) * i;
      pred_fun(one_row, pred_wrt_ptr);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    *out_len = num_pred_in_one_row * nrow;
  }

  void PredictSparse(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                     std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                     const Config& config, int64_t* out_elements_size,
                     std::vector<std::vector<std::unordered_map<int, double>>>* agg_ptr,
                     int32_t** out_indices, void** out_data, int data_type,
                     bool* is_data_float32_ptr, int num_matrices) const {
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    auto pred_sparse_fun = predictor->GetPredictSparseFunction();
    std::vector<std::vector<std::unordered_map<int, double>>>& agg = *agg_ptr;
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int64_t i = 0; i < nrow; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto one_row = get_row_fun(i);
      agg[i] = std::vector<std::unordered_map<int, double>>(num_matrices);
      pred_sparse_fun(one_row, &agg[i]);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    // calculate the nonzero data and indices size
    int64_t elements_size = 0;
    for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
      auto row_vector = agg[i];
      for (int j = 0; j < static_cast<int>(row_vector.size()); ++j) {
        elements_size += static_cast<int64_t>(row_vector[j].size());
      }
    }
    *out_elements_size = elements_size;
    *is_data_float32_ptr = false;
    // allocate data and indices arrays
    if (data_type == C_API_DTYPE_FLOAT32) {
      *out_data = new float[elements_size];
      *is_data_float32_ptr = true;
    } else if (data_type == C_API_DTYPE_FLOAT64) {
      *out_data = new double[elements_size];
    } else {
      Log::Fatal("Unknown data type in PredictSparse");
      return;
    }
    *out_indices = new int32_t[elements_size];
  }

  void PredictSparseCSR(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                        std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                        const Config& config,
                        int64_t* out_len, void** out_indptr, int indptr_type,
                        int32_t** out_indices, void** out_data, int data_type) const {
    SHARED_LOCK(mutex_);
    // Get the number of trees per iteration (for multiclass scenario we output multiple sparse matrices)
    int num_matrices = boosting_->NumModelPerIteration();
    bool is_indptr_int32 = false;
    bool is_data_float32 = false;
    int64_t indptr_size = (nrow + 1) * num_matrices;
    if (indptr_type == C_API_DTYPE_INT32) {
      *out_indptr = new int32_t[indptr_size];
      is_indptr_int32 = true;
    } else if (indptr_type == C_API_DTYPE_INT64) {
      *out_indptr = new int64_t[indptr_size];
    } else {
      Log::Fatal("Unknown indptr type in PredictSparseCSR");
      return;
    }
    // aggregated per row feature contribution results
    std::vector<std::vector<std::unordered_map<int, double>>> agg(nrow);
    int64_t elements_size = 0;
    PredictSparse(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, &elements_size, &agg,
                  out_indices, out_data, data_type, &is_data_float32, num_matrices);
    std::vector<int> row_sizes(num_matrices * nrow);
    std::vector<int64_t> row_matrix_offsets(num_matrices * nrow);
    std::vector<int64_t> matrix_offsets(num_matrices);
    int64_t row_vector_cnt = 0;
    for (int m = 0; m < num_matrices; ++m) {
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        auto row_vector_size = row_vector[m].size();
        // keep track of the row_vector sizes for parallelization
        row_sizes[row_vector_cnt] = static_cast<int>(row_vector_size);
        if (i == 0) {
          row_matrix_offsets[row_vector_cnt] = 0;
        } else {
          row_matrix_offsets[row_vector_cnt] = static_cast<int64_t>(row_sizes[row_vector_cnt - 1] + row_matrix_offsets[row_vector_cnt - 1]);
        }
        row_vector_cnt++;
      }
      if (m == 0) {
        matrix_offsets[m] = 0;
      }
      if (m + 1 < num_matrices) {
        matrix_offsets[m + 1] = static_cast<int64_t>(matrix_offsets[m] + row_matrix_offsets[row_vector_cnt - 1] + row_sizes[row_vector_cnt - 1]);
      }
    }
    // copy vector results to output for each row
    int64_t indptr_index = 0;
    for (int m = 0; m < num_matrices; ++m) {
      if (is_indptr_int32) {
        (reinterpret_cast<int32_t*>(*out_indptr))[indptr_index] = 0;
      } else {
        (reinterpret_cast<int64_t*>(*out_indptr))[indptr_index] = 0;
      }
      indptr_index++;
      int64_t matrix_start_index = m * static_cast<int64_t>(agg.size());
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        OMP_LOOP_EX_BEGIN();
        auto row_vector = agg[i];
        int64_t row_start_index = matrix_start_index + i;
        int64_t element_index = row_matrix_offsets[row_start_index] + matrix_offsets[m];
        int64_t indptr_loop_index = indptr_index + i;
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          (*out_indices)[element_index] = it->first;
          if (is_data_float32) {
            (reinterpret_cast<float*>(*out_data))[element_index] = static_cast<float>(it->second);
          } else {
            (reinterpret_cast<double*>(*out_data))[element_index] = it->second;
          }
          element_index++;
        }
        int64_t indptr_value = row_matrix_offsets[row_start_index] + row_sizes[row_start_index];
        if (is_indptr_int32) {
          (reinterpret_cast<int32_t*>(*out_indptr))[indptr_loop_index] = static_cast<int32_t>(indptr_value);
        } else {
          (reinterpret_cast<int64_t*>(*out_indptr))[indptr_loop_index] = indptr_value;
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      indptr_index += static_cast<int64_t>(agg.size());
    }
    out_len[0] = elements_size;
    out_len[1] = indptr_size;
  }

  void PredictSparseCSC(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                        std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                        const Config& config,
                        int64_t* out_len, void** out_col_ptr, int col_ptr_type,
                        int32_t** out_indices, void** out_data, int data_type) const {
    SHARED_LOCK(mutex_);
    // Get the number of trees per iteration (for multiclass scenario we output multiple sparse matrices)
    int num_matrices = boosting_->NumModelPerIteration();
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    auto pred_sparse_fun = predictor->GetPredictSparseFunction();
    bool is_col_ptr_int32 = false;
    bool is_data_float32 = false;
    int num_output_cols = ncol + 1;
    int col_ptr_size = (num_output_cols + 1) * num_matrices;
    if (col_ptr_type == C_API_DTYPE_INT32) {
      *out_col_ptr = new int32_t[col_ptr_size];
      is_col_ptr_int32 = true;
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      *out_col_ptr = new int64_t[col_ptr_size];
    } else {
      Log::Fatal("Unknown col_ptr type in PredictSparseCSC");
      return;
    }
    // aggregated per row feature contribution results
    std::vector<std::vector<std::unordered_map<int, double>>> agg(nrow);
    int64_t elements_size = 0;
    PredictSparse(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, &elements_size, &agg,
                  out_indices, out_data, data_type, &is_data_float32, num_matrices);
    // calculate number of elements per column to construct
    // the CSC matrix with random access
    std::vector<std::vector<int64_t>> column_sizes(num_matrices);
    for (int m = 0; m < num_matrices; ++m) {
      column_sizes[m] = std::vector<int64_t>(num_output_cols, 0);
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          column_sizes[m][it->first] += 1;
        }
      }
    }
    // keep track of column counts
    std::vector<std::vector<int64_t>> column_counts(num_matrices);
    // keep track of beginning index for each column
    std::vector<std::vector<int64_t>> column_start_indices(num_matrices);
    // keep track of beginning index for each matrix
    std::vector<int64_t> matrix_start_indices(num_matrices, 0);
    int col_ptr_index = 0;
    for (int m = 0; m < num_matrices; ++m) {
      int64_t col_ptr_value = 0;
      column_start_indices[m] = std::vector<int64_t>(num_output_cols, 0);
      column_counts[m] = std::vector<int64_t>(num_output_cols, 0);
      if (is_col_ptr_int32) {
        (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(col_ptr_value);
      } else {
        (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = col_ptr_value;
      }
      col_ptr_index++;
      for (int64_t i = 1; i < static_cast<int64_t>(column_sizes[m].size()); ++i) {
        column_start_indices[m][i] = column_sizes[m][i - 1] + column_start_indices[m][i - 1];
        if (is_col_ptr_int32) {
          (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(column_start_indices[m][i]);
        } else {
          (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = column_start_indices[m][i];
        }
        col_ptr_index++;
      }
      int64_t last_elem_index = static_cast<int64_t>(column_sizes[m].size()) - 1;
      int64_t last_column_start_index = column_start_indices[m][last_elem_index];
      int64_t last_column_size = column_sizes[m][last_elem_index];
      if (is_col_ptr_int32) {
        (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(last_column_start_index + last_column_size);
      } else {
        (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = last_column_start_index + last_column_size;
      }
      if (m + 1 < num_matrices) {
        matrix_start_indices[m + 1] = matrix_start_indices[m] + last_column_start_index + last_column_size;
      }
      col_ptr_index++;
    }
    // Note: we parallelize across matrices instead of rows because of the column_counts[m][col_idx] increment inside the loop
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int m = 0; m < num_matrices; ++m) {
      OMP_LOOP_EX_BEGIN();
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          int64_t col_idx = it->first;
          int64_t element_index = column_start_indices[m][col_idx] +
            matrix_start_indices[m] +
            column_counts[m][col_idx];
          // store the row index
          (*out_indices)[element_index] = static_cast<int32_t>(i);
          // update column count
          column_counts[m][col_idx]++;
          if (is_data_float32) {
            (reinterpret_cast<float*>(*out_data))[element_index] = static_cast<float>(it->second);
          } else {
            (reinterpret_cast<double*>(*out_data))[element_index] = it->second;
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    out_len[0] = elements_size;
    out_len[1] = col_ptr_size;
  }

  void Predict(int start_iteration, int num_iteration, int predict_type, const char* data_filename,
               int data_has_header, const Config& config,
               const char* result_filename) const {
    SHARED_LOCK(mutex_)
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    } else {
      is_raw_score = false;
    }
    Predictor predictor(boosting_.get(), start_iteration, num_iteration, is_raw_score, is_predict_leaf, predict_contrib,
                        config.pred_early_stop, config.pred_early_stop_freq, config.pred_early_stop_margin);
    bool bool_data_has_header = data_has_header > 0 ? true : false;
    predictor.Predict(data_filename, result_filename, bool_data_has_header, config.predict_disable_shape_check,
                      config.precise_float_parser);
  }

  void GetPredictAt(int data_idx, double* out_result, int64_t* out_len) const {
    boosting_->GetPredictAt(data_idx, out_result, out_len);
  }

  void SaveModelToFile(int start_iteration, int num_iteration, int feature_importance_type, const char* filename) const {
    boosting_->SaveModelToFile(start_iteration, num_iteration, feature_importance_type, filename);
  }

  void LoadModelFromString(const char* model_str) {
    size_t len = std::strlen(model_str);
    boosting_->LoadModelFromString(model_str, len);
  }

  std::string SaveModelToString(int start_iteration, int num_iteration,
                                int feature_importance_type) const {
    return boosting_->SaveModelToString(start_iteration,
                                        num_iteration, feature_importance_type);
  }

  std::string DumpModel(int start_iteration, int num_iteration,
                        int feature_importance_type) const {
    return boosting_->DumpModel(start_iteration, num_iteration,
                                feature_importance_type);
  }

  std::vector<double> FeatureImportance(int num_iteration, int importance_type) const {
    return boosting_->FeatureImportance(num_iteration, importance_type);
  }

  double UpperBoundValue() const {
    SHARED_LOCK(mutex_)
    return boosting_->GetUpperBoundValue();
  }

  double LowerBoundValue() const {
    SHARED_LOCK(mutex_)
    return boosting_->GetLowerBoundValue();
  }

  double GetLeafValue(int tree_idx, int leaf_idx) const {
    SHARED_LOCK(mutex_)
    return dynamic_cast<GBDTBase*>(boosting_.get())->GetLeafValue(tree_idx, leaf_idx);
  }

  void SetLeafValue(int tree_idx, int leaf_idx, double val) {
    UNIQUE_LOCK(mutex_)
    dynamic_cast<GBDTBase*>(boosting_.get())->SetLeafValue(tree_idx, leaf_idx, val);
  }

  void ShuffleModels(int start_iter, int end_iter) {
    UNIQUE_LOCK(mutex_)
    boosting_->ShuffleModels(start_iter, end_iter);
  }

  int GetEvalCounts() const {
    SHARED_LOCK(mutex_)
    int ret = 0;
    for (const auto& metric : train_metric_) {
      ret += static_cast<int>(metric->GetName().size());
    }
    return ret;
  }

  int GetEvalNames(char** out_strs, const int len, const size_t buffer_len, size_t *out_buffer_len) const {
    SHARED_LOCK(mutex_)
    *out_buffer_len = 0;
    int idx = 0;
    for (const auto& metric : train_metric_) {
      for (const auto& name : metric->GetName()) {
        if (idx < len) {
          std::memcpy(out_strs[idx], name.c_str(), std::min(name.size() + 1, buffer_len));
          out_strs[idx][buffer_len - 1] = '\0';
        }
        *out_buffer_len = std::max(name.size() + 1, *out_buffer_len);
        ++idx;
      }
    }
    return idx;
  }

  int GetFeatureNames(char** out_strs, const int len, const size_t buffer_len, size_t *out_buffer_len) const {
    SHARED_LOCK(mutex_)
    *out_buffer_len = 0;
    int idx = 0;
    for (const auto& name : boosting_->FeatureNames()) {
      if (idx < len) {
        std::memcpy(out_strs[idx], name.c_str(), std::min(name.size() + 1, buffer_len));
        out_strs[idx][buffer_len - 1] = '\0';
      }
      *out_buffer_len = std::max(name.size() + 1, *out_buffer_len);
      ++idx;
    }
    return idx;
  }

  const Boosting* GetBoosting() const { return boosting_.get(); }

 private:
  void CheckAdaptiveTrainingDataResetAllowed() const {
    if (config_.adaptive_feature_selection) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
          "training data during its scoped continuous fit.");
    }
  }

  static void CheckAdaptiveConfigResetAllowed(bool is_adaptive) {
    if (is_adaptive) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
          "configuration or enabling the mode during an existing fit.");
    }
  }

  const Dataset* train_data_;
  std::unique_ptr<Boosting> boosting_;
  std::unique_ptr<SingleRowPredictorInner> single_row_predictor_[PREDICTOR_TYPES];

  /*! \brief All configs */
  Config config_;
  /*! \brief Metric for training data */
  std::vector<std::unique_ptr<Metric>> train_metric_;
  /*! \brief Metrics for validation data */
  std::vector<std::vector<std::unique_ptr<Metric>>> valid_metrics_;
  /*! \brief Training objective function */
  std::unique_ptr<ObjectiveFunction> objective_fun_;
  /*! \brief mutex for threading safe call */
  mutable yamc::alternate::shared_mutex mutex_;
};

}  // namespace LightGBM

// explicitly declare symbols from LightGBM namespace
using LightGBM::AllgatherFunction;
#ifndef LGB_R_BUILD
using LightGBM::ArrowChunkedArray;
#endif  // LGB_R_BUILD
using LightGBM::Booster;
using LightGBM::Common::CheckElementsIntervalClosed;
using LightGBM::Common::RemoveQuotationSymbol;
using LightGBM::Common::Vector2Ptr;
using LightGBM::Common::VectorSize;
using LightGBM::Config;
using LightGBM::data_size_t;
using LightGBM::Dataset;
using LightGBM::DatasetLoader;
using LightGBM::kZeroThreshold;
using LightGBM::LGBM_APIHandleException;
using LightGBM::Log;
using LightGBM::Network;
using LightGBM::Random;
using LightGBM::ReduceScatterFunction;
using LightGBM::SingleRowPredictor;

// some help functions used to convert data

std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major);

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major);

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseRows(const void** data, int num_col, int data_type);

template<typename T>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR(const void* indptr, int indptr_type, const int32_t* indices,
                   const void* data, int data_type, int64_t nindptr, int64_t nelem);

// Row iterator of on column for CSC matrix
class CSC_RowIterator {
 public:
  CSC_RowIterator(const void* col_ptr, int col_ptr_type, const int32_t* indices,
                  const void* data, int data_type, int64_t ncol_ptr, int64_t nelem, int col_idx);
  ~CSC_RowIterator() {}
  // return value at idx, only can access by ascent order
  double Get(int idx);
  // return next non-zero pair, if index < 0, means no more data
  std::pair<int, double> NextNonZero();

 private:
  int nonzero_idx_ = 0;
  int cur_idx_ = -1;
  double cur_val_ = 0.0f;
  bool is_end_ = false;
  std::function<std::pair<int, double>(int idx)> iter_fun_;
};

// start of c_api functions

const char* LGBM_GetLastError() {
  return LastErrorMsg();
}

int LGBM_DumpParamAliases(int64_t buffer_len,
                          int64_t* out_len,
                          char* out_str) {
  API_BEGIN();
  std::string aliases = Config::DumpAliases();
  *out_len = static_cast<int64_t>(aliases.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, aliases.c_str(), *out_len);
  }
  API_END();
}

int LGBM_RegisterLogCallback(void (*callback)(const char*)) {
  API_BEGIN();
  Log::ResetCallBack(callback);
  API_END();
}

static inline int SampleCount(int32_t total_nrow, const Config& config) {
  return static_cast<int>(total_nrow < config.bin_construct_sample_cnt ? total_nrow : config.bin_construct_sample_cnt);
}

static inline std::vector<int32_t> CreateSampleIndices(int32_t total_nrow, const Config& config) {
  Random rand(config.data_random_seed);
  int sample_cnt = SampleCount(total_nrow, config);
  return rand.Sample(total_nrow, sample_cnt);
}

int LGBM_GetSampleCount(int32_t num_total_row,
                        const char* parameters,
                        int* out) {
  API_BEGIN();
  if (out == nullptr) {
    Log::Fatal("LGBM_GetSampleCount output is nullptr");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);

  *out = SampleCount(num_total_row, config);
  API_END();
}

int LGBM_SampleIndices(int32_t num_total_row,
                       const char* parameters,
                       void* out,
                       int32_t* out_len) {
  // This API is to keep python binding's behavior the same with C++ implementation.
  // Sample count, random seed etc. should be provided in parameters.
  API_BEGIN();
  if (out == nullptr) {
    Log::Fatal("LGBM_SampleIndices output is nullptr");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);

  auto sample_indices = CreateSampleIndices(num_total_row, config);
  memcpy(out, sample_indices.data(), sizeof(int32_t) * sample_indices.size());
  *out_len = static_cast<int32_t>(sample_indices.size());
  API_END();
}

int LGBM_ByteBufferGetAt(ByteBufferHandle handle, int32_t index, uint8_t* out_val) {
  API_BEGIN();
  LightGBM::ByteBuffer* byteBuffer = reinterpret_cast<LightGBM::ByteBuffer*>(handle);
  *out_val = byteBuffer->GetAt(index);
  API_END();
}

int LGBM_ByteBufferFree(ByteBufferHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<LightGBM::ByteBuffer*>(handle);
  API_END();
}

int LGBM_DatasetCreateFromFile(const char* filename,
                               const char* parameters,
                               const DatasetHandle reference,
                               DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, filename);
  if (reference == nullptr) {
    if (Network::num_machines() == 1) {
      *out = loader.LoadFromFile(filename);
    } else {
      *out = loader.LoadFromFile(filename, Network::rank(), Network::num_machines());
    }
  } else {
    *out = loader.LoadFromFileAlignWithOtherDataset(filename,
                                                    reinterpret_cast<const Dataset*>(reference));
  }
  API_END();
}

int LGBM_DatasetCreateFromSampledColumn(double** sample_data,
                                        int** sample_indices,
                                        int32_t ncol,
                                        const int* num_per_col,
                                        int32_t num_sample_row,
                                        int32_t num_local_row,
                                        int64_t num_dist_row,
                                        const char* parameters,
                                        DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, nullptr);
  *out = loader.ConstructFromSampleData(sample_data,
                                        sample_indices,
                                        ncol,
                                        num_per_col,
                                        num_sample_row,
                                        static_cast<data_size_t>(num_local_row),
                                        num_dist_row);
  API_END();
}

int LGBM_DatasetCreateByReference(const DatasetHandle reference,
                                  int64_t num_total_row,
                                  DatasetHandle* out) {
  API_BEGIN();
  std::unique_ptr<Dataset> ret;
  data_size_t nrows = static_cast<data_size_t>(num_total_row);
  ret.reset(new Dataset(nrows));
  const Dataset* reference_dataset = reinterpret_cast<const Dataset*>(reference);
  ret->CreateValid(reference_dataset);
  ret->InitByReference(nrows, reference_dataset);
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromSerializedReference(const void* ref_buffer,
                                              int32_t ref_buffer_size,
                                              int64_t num_row,
                                              int32_t num_classes,
                                              const char* parameters,
                                              DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, nullptr);
  *out = loader.LoadFromSerializedReference(static_cast<const char*>(ref_buffer),
    static_cast<size_t>(ref_buffer_size),
    static_cast<data_size_t>(num_row),
    num_classes);
  API_END();
}

int LGBM_DatasetInitStreaming(DatasetHandle dataset,
                              int32_t has_weights,
                              int32_t has_init_scores,
                              int32_t has_queries,
                              int32_t nclasses,
                              int32_t nthreads,
                              int32_t omp_max_threads) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto num_data = p_dataset->num_data();
  p_dataset->InitStreaming(num_data, has_weights, has_init_scores, has_queries, nclasses, nthreads, omp_max_threads);
  p_dataset->set_wait_for_manual_finish(true);
  API_END();
}

int LGBM_DatasetPushRows(DatasetHandle dataset,
                         const void* data,
                         int data_type,
                         int32_t nrow,
                         int32_t ncol,
                         int32_t start_row) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromDenseMatrix(data, nrow, ncol, data_type, 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(tid, start_row + i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == p_dataset->num_data())) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsWithMetadata(DatasetHandle dataset,
                                     const void* data,
                                     int data_type,
                                     int32_t nrow,
                                     int32_t ncol,
                                     int32_t start_row,
                                     const float* labels,
                                     const float* weights,
                                     const double* init_scores,
                                     const int32_t* queries,
                                     int32_t tid) {
  API_BEGIN();
#ifdef LABEL_T_USE_DOUBLE
  Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#endif
  if (!data) {
    Log::Fatal("data cannot be null.");
  }
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromDenseMatrix(data, nrow, ncol, data_type, 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }

  const int max_omp_threads = p_dataset->omp_max_threads() > 0 ? p_dataset->omp_max_threads() : OMP_NUM_THREADS();

  OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    // convert internal thread id to be unique based on external thread id
    const int internal_tid = omp_get_thread_num() + (max_omp_threads * tid);
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(internal_tid, start_row + i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  p_dataset->InsertMetadataAt(start_row, nrow, labels, weights, init_scores, queries);

  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == p_dataset->num_data())) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsByCSR(DatasetHandle dataset,
                              const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t,
                              int64_t start_row) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(tid, static_cast<data_size_t>(start_row + i), one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == static_cast<int64_t>(p_dataset->num_data()))) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsByCSRWithMetadata(DatasetHandle dataset,
                                          const void* indptr,
                                          int indptr_type,
                                          const int32_t* indices,
                                          const void* data,
                                          int data_type,
                                          int64_t nindptr,
                                          int64_t nelem,
                                          int64_t start_row,
                                          const float* labels,
                                          const float* weights,
                                          const double* init_scores,
                                          const int32_t* queries,
                                          int32_t tid) {
  API_BEGIN();
#ifdef LABEL_T_USE_DOUBLE
  Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#endif
  if (!data) {
    Log::Fatal("data cannot be null.");
  }
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }

  const int max_omp_threads = p_dataset->omp_max_threads() > 0 ? p_dataset->omp_max_threads() : OMP_NUM_THREADS();

  OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    // convert internal thread id to be unique based on external thread id
    const int internal_tid = omp_get_thread_num() + (max_omp_threads * tid);
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(internal_tid, static_cast<data_size_t>(start_row + i), one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  p_dataset->InsertMetadataAt(static_cast<int32_t>(start_row), nrow, labels, weights, init_scores, queries);

  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == static_cast<int64_t>(p_dataset->num_data()))) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetSetWaitForManualFinish(DatasetHandle dataset, int wait) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  p_dataset->set_wait_for_manual_finish(wait);
  API_END();
}

int LGBM_DatasetMarkFinished(DatasetHandle dataset) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  p_dataset->FinishLoad();
  API_END();
}

int LGBM_DatasetCreateFromMat(const void* data,
                              int data_type,
                              int32_t nrow,
                              int32_t ncol,
                              int is_row_major,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  return LGBM_DatasetCreateFromMats(1,
                                    &data,
                                    data_type,
                                    &nrow,
                                    ncol,
                                    &is_row_major,
                                    parameters,
                                    reference,
                                    out);
}

int LGBM_DatasetCreateFromMats(int32_t nmat,
                               const void** data,
                               int data_type,
                               int32_t* nrow,
                               int32_t ncol,
                               int* is_row_major,
                               const char* parameters,
                               const DatasetHandle reference,
                               DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t total_nrow = 0;
  for (int j = 0; j < nmat; ++j) {
    total_nrow += nrow[j];
  }

  std::vector<std::function<std::vector<double>(int row_idx)>> get_row_fun;
  for (int j = 0; j < nmat; ++j) {
    get_row_fun.push_back(RowFunctionFromDenseMatrix(data[j], nrow[j], ncol, data_type, is_row_major[j]));
  }

  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(total_nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(ncol);
    std::vector<std::vector<int>> sample_idx(ncol);

    int offset = 0;
    int j = 0;
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      while ((idx - offset) >= nrow[j]) {
        offset += nrow[j];
        ++j;
      }

      auto row = get_row_fun[j](static_cast<int>(idx - offset));
      for (size_t k = 0; k < row.size(); ++k) {
        if (std::fabs(row[k]) > kZeroThreshold || std::isnan(row[k])) {
          sample_values[k].emplace_back(row[k]);
          sample_idx[k].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             ncol,
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             total_nrow,
                                             total_nrow));
  } else {
    ret.reset(new Dataset(total_nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(total_nrow);
    }
  }
  int32_t start_row = 0;
  for (int j = 0; j < nmat; ++j) {
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < nrow[j]; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      auto one_row = get_row_fun[j](i);
      ret->PushOneRow(tid, start_row + i, one_row);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    start_row += nrow[j];
  }
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSR(const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t num_col,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(num_col);
    std::vector<std::vector<int>> sample_idx(num_col);
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      auto row = get_row_fun(static_cast<int>(idx));
      for (std::pair<int, double>& inner_data : row) {
        CHECK_LT(inner_data.first, num_col);
        if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
          sample_values[inner_data.first].emplace_back(inner_data.second);
          sample_idx[inner_data.first].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(num_col),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(nrow);
    }
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(nindptr - 1); ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    ret->PushOneRow(tid, i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSRFunc(void* get_row_funptr,
                                  int num_rows,
                                  int64_t num_col,
                                  const char* parameters,
                                  const DatasetHandle reference,
                                  DatasetHandle* out) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto get_row_fun = *static_cast<std::function<void(int idx, std::vector<std::pair<int, double>>&)>*>(get_row_funptr);
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t nrow = num_rows;
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(num_col);
    std::vector<std::vector<int>> sample_idx(num_col);
    // local buffer to re-use memory
    std::vector<std::pair<int, double>> buffer;
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      get_row_fun(static_cast<int>(idx), buffer);
      for (std::pair<int, double>& inner_data : buffer) {
        CHECK_LT(inner_data.first, num_col);
        if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
          sample_values[inner_data.first].emplace_back(inner_data.second);
          sample_idx[inner_data.first].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(num_col),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(nrow);
    }
  }

  OMP_INIT_EX();
  std::vector<std::pair<int, double>> thread_buffer;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(thread_buffer)
  for (int i = 0; i < num_rows; ++i) {
    OMP_LOOP_EX_BEGIN();
    {
      const int tid = omp_get_thread_num();
      get_row_fun(i, thread_buffer);
      ret->PushOneRow(tid, i, thread_buffer);
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSC(const void* col_ptr,
                              int col_ptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t ncol_ptr,
                              int64_t nelem,
                              int64_t num_row,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t nrow = static_cast<int32_t>(num_row);
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(ncol_ptr - 1);
    std::vector<std::vector<int>> sample_idx(ncol_ptr - 1);
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < static_cast<int>(sample_values.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      CSC_RowIterator col_it(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, i);
      for (int j = 0; j < sample_cnt; j++) {
        auto val = col_it.Get(sample_indices[j]);
        if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
          sample_values[i].emplace_back(val);
          sample_idx[i].emplace_back(j);
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(sample_values.size()),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(ncol_ptr - 1); ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    int feature_idx = ret->InnerFeatureIndex(i);
    if (feature_idx < 0) {
      continue;
    }
    int group = ret->Feature2Group(feature_idx);
    int sub_feature = ret->Feature2SubFeature(feature_idx);
    CSC_RowIterator col_it(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, i);
    auto bin_mapper = ret->FeatureBinMapper(feature_idx);
    if (bin_mapper->GetDefaultBin() == bin_mapper->GetMostFreqBin()) {
      int row_idx = 0;
      while (row_idx < nrow) {
        auto pair = col_it.NextNonZero();
        row_idx = pair.first;
        // no more data
        if (row_idx < 0) {
          break;
        }
        ret->PushOneData(tid, row_idx, group, feature_idx, sub_feature, pair.second);
      }
    } else {
      for (int row_idx = 0; row_idx < nrow; ++row_idx) {
        auto val = col_it.Get(row_idx);
        ret->PushOneData(tid, row_idx, group, feature_idx, sub_feature, val);
      }
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

#ifndef LGB_R_BUILD
void DatasetCreateFromArrowChunkedArray(ArrowChunkedArray& chunked_array,
                                        const char* parameters,
                                        const DatasetHandle reference,
                                        DatasetHandle* out) {
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);

  std::unique_ptr<Dataset> ret;
  auto chunked_array_view = chunked_array.view();

  // Initialize the dataset
  if (reference == nullptr) {
    // If there is no reference dataset, we first sample indices
    auto sample_indices = CreateSampleIndices(static_cast<int32_t>(chunked_array.get_length()), config);
    auto sample_count = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(chunked_array.get_num_fields());
    std::vector<std::vector<int>> sample_idx(chunked_array.get_num_fields());

    // Then, we obtain sample values by parallelizing across columns
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
      OMP_LOOP_EX_BEGIN();

      // Values need to be copied from the record batches.
      sample_values[j].reserve(sample_indices.size());
      sample_idx[j].reserve(sample_indices.size());

      // The chunks are iterated over in the inner loop as columns can be treated independently.
      chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
        int last_idx = 0;
        int i = 0;
        auto it = visitor.begin();
        for (auto idx : sample_indices) {
          std::advance(it, idx - last_idx);
          auto v = *it;
          if (std::fabs(v) > kZeroThreshold || std::isnan(v)) {
            sample_values[j].emplace_back(v);
            sample_idx[j].emplace_back(i);
          }
          last_idx = idx;
          i++;
        }
      });
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    // Finally, we initialize a loader from the sampled values
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(chunked_array.get_num_fields()),
                                             VectorSize<double>(sample_values).data(),
                                             sample_count,
                                             static_cast<int>(chunked_array.get_length()),
                                             static_cast<int>(chunked_array.get_length())));
  } else {
    ret.reset(new Dataset(static_cast<data_size_t>(chunked_array.get_length())));
    ret->CreateValid(reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(static_cast<int>(chunked_array.get_length()));
    }
  }

  // After sampling and properly initializing all bins, we can add our data to the dataset. Here,
  // we parallelize across rows.
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    data_size_t idx = 0;
    chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
      for (auto it = visitor.begin(), end = visitor.end(); it != end; ++it) {
        ret->PushOneValue(tid, idx++, j, *it);
      }
    });
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  ret->FinishLoad();
  *out = ret.release();
}

[[deprecated("Use LGBM_DatasetCreateFromArrowStream instead.")]]
int LGBM_DatasetCreateFromArrow(int64_t n_chunks,
                                ArrowArray* chunks,
                                ArrowSchema* schema,
                                const char* parameters,
                                const DatasetHandle reference,
                                DatasetHandle *out) {
  API_BEGIN();
  Log::Warning("LGBM_DatasetCreateFromArrow is deprecated. Please use LGBM_DatasetCreateFromArrowStream instead.");
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  DatasetCreateFromArrowChunkedArray(chunked_array, parameters, reference, out);
  API_END();
}

int LGBM_DatasetCreateFromArrowStream(ArrowArrayStream* stream,
                                      const char* parameters,
                                      const DatasetHandle reference,
                                      DatasetHandle *out) {
  API_BEGIN();
  ArrowChunkedArray chunked_array(stream);
  DatasetCreateFromArrowChunkedArray(chunked_array, parameters, reference, out);
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_DatasetGetSubset(
  const DatasetHandle handle,
  const int32_t* used_row_indices,
  int32_t num_used_row_indices,
  const char* parameters,
  DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  auto full_dataset = reinterpret_cast<const Dataset*>(handle);
  CHECK_GT(num_used_row_indices, 0);
  const int32_t lower = 0;
  const int32_t upper = full_dataset->num_data() - 1;
  CheckElementsIntervalClosed(used_row_indices, lower, upper, num_used_row_indices, "Used indices of subset");
  if (!std::is_sorted(used_row_indices, used_row_indices + num_used_row_indices)) {
    Log::Fatal("used_row_indices should be sorted in Subset");
  }
  auto ret = std::unique_ptr<Dataset>(new Dataset(num_used_row_indices));
  ret->CopyFeatureMapperFrom(full_dataset);
  ret->CopySubrow(full_dataset, used_row_indices, num_used_row_indices, true);
  *out = ret.release();
  API_END();
}

int LGBM_DatasetSetFeatureNames(
  DatasetHandle handle,
  const char** feature_names,
  int num_feature_names) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  std::vector<std::string> feature_names_str;
  for (int i = 0; i < num_feature_names; ++i) {
    feature_names_str.emplace_back(feature_names[i]);
  }
  dataset->set_feature_names(feature_names_str);
  API_END();
}

int LGBM_DatasetGetFeatureNames(
    DatasetHandle handle,
    const int len,
    int* num_feature_names,
    const size_t buffer_len,
    size_t* out_buffer_len,
    char** feature_names) {
  API_BEGIN();
  *out_buffer_len = 0;
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto inside_feature_name = dataset->feature_names();
  *num_feature_names = static_cast<int>(inside_feature_name.size());
  for (int i = 0; i < *num_feature_names; ++i) {
    if (i < len) {
      std::memcpy(feature_names[i], inside_feature_name[i].c_str(), std::min(inside_feature_name[i].size() + 1, buffer_len));
      feature_names[i][buffer_len - 1] = '\0';
    }
    *out_buffer_len = std::max(inside_feature_name[i].size() + 1, *out_buffer_len);
  }
  API_END();
}

#ifdef _MSC_VER
  #pragma warning(disable : 4702)
#endif
int LGBM_DatasetFree(DatasetHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<Dataset*>(handle);
  API_END();
}

int LGBM_DatasetSaveBinary(DatasetHandle handle,
                           const char* filename) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  dataset->SaveBinaryFile(filename);
  API_END();
}

int LGBM_DatasetSerializeReferenceToBinary(DatasetHandle handle,
                                           ByteBufferHandle* out,
                                           int32_t* out_len) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  std::unique_ptr<LightGBM::ByteBuffer> ret;
  ret.reset(new LightGBM::ByteBuffer());
  dataset->SerializeReference(ret.get());
  *out_len = static_cast<int32_t>(ret->GetSize());
  *out = ret.release();
  API_END();
}

int LGBM_DatasetDumpText(DatasetHandle handle,
                         const char* filename) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  dataset->DumpTextFile(filename);
  API_END();
}

int LGBM_DatasetSetField(DatasetHandle handle,
                         const char* field_name,
                         const void* field_data,
                         int num_element,
                         int type) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  bool is_success = false;
  if (type == C_API_DTYPE_FLOAT32) {
    is_success = dataset->SetFloatField(field_name, reinterpret_cast<const float*>(field_data), static_cast<int32_t>(num_element));
  } else if (type == C_API_DTYPE_INT32) {
    is_success = dataset->SetIntField(field_name, reinterpret_cast<const int*>(field_data), static_cast<int32_t>(num_element));
  } else if (type == C_API_DTYPE_FLOAT64) {
    is_success = dataset->SetDoubleField(field_name, reinterpret_cast<const double*>(field_data), static_cast<int32_t>(num_element));
  }
  if (!is_success) {
    Log::Fatal("Input data type error or field not found");
  }
  API_END();
}

#ifndef LGB_R_BUILD
[[deprecated("Use LGBM_DatasetSetFieldFromArrowStream instead.")]]
int LGBM_DatasetSetFieldFromArrow(DatasetHandle handle,
                                  const char* field_name,
                                  int64_t n_chunks,
                                  ArrowArray* chunks,
                                  ArrowSchema* schema) {
  API_BEGIN();
  Log::Warning("LGBM_DatasetSetFieldFromArrow is deprecated. Please use LGBM_DatasetSetFieldFromArrowStream instead.");
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto is_success = dataset->SetFieldFromArrow(field_name, n_chunks, chunks, schema);
  if (!is_success) {
    Log::Fatal("Input field is not supported");
  }
  API_END();
}

int LGBM_DatasetSetFieldFromArrowStream(DatasetHandle handle,
                                        const char* field_name,
                                        ArrowArrayStream* stream) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto is_success = dataset->SetFieldFromArrow(field_name, stream);
  if (!is_success) {
    Log::Fatal("Input field is not supported");
  }
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_DatasetGetField(DatasetHandle handle,
                         const char* field_name,
                         int* out_len,
                         const void** out_ptr,
                         int* out_type) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  bool is_success = false;
  if (dataset->GetFloatField(field_name, out_len, reinterpret_cast<const float**>(out_ptr))) {
    *out_type = C_API_DTYPE_FLOAT32;
    is_success = true;
  } else if (dataset->GetIntField(field_name, out_len, reinterpret_cast<const int**>(out_ptr))) {
    *out_type = C_API_DTYPE_INT32;
    is_success = true;
  } else if (dataset->GetDoubleField(field_name, out_len, reinterpret_cast<const double**>(out_ptr))) {
    *out_type = C_API_DTYPE_FLOAT64;
    is_success = true;
  }
  if (!is_success) {
    Log::Fatal("Field not found");
  }
  if (*out_ptr == nullptr) {
    *out_len = 0;
  }
  API_END();
}

int LGBM_DatasetUpdateParamChecking(const char* old_parameters, const char* new_parameters) {
  API_BEGIN();
  auto old_param = Config::Str2Map(old_parameters);
  Config old_config;
  old_config.Set(old_param);
  auto new_param = Config::Str2Map(new_parameters);
  Booster::CheckDatasetResetConfig(old_config, new_param);
  API_END();
}

int LGBM_DatasetGetNumData(DatasetHandle handle,
                           int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  *out = dataset->num_data();
  API_END();
}

int LGBM_DatasetGetNumFeature(DatasetHandle handle,
                              int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  *out = dataset->num_total_features();
  API_END();
}

int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                 int feature,
                                 int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  int num_features = dataset->num_total_features();
  if (feature < 0 || feature >= num_features) {
    Log::Fatal("Tried to retrieve number of bins for feature index %d, "
               "but the valid feature indices are [0, %d].", feature, num_features - 1);
  }
  int inner_idx = dataset->InnerFeatureIndex(feature);
  if (inner_idx >= 0) {
    *out = dataset->FeatureNumBin(inner_idx);
  } else {
    *out = 0;
  }
  API_END();
}

int LGBM_DatasetGetNativeInitialPrediction(DatasetHandle train_data,
                                           DatasetHandle validation_data,
                                           const char* parameters,
                                           int64_t buffer_len,
                                           int64_t* out_len,
                                           double* out_raw_score,
                                           double* out_response,
                                           double* out_validation_loss) {
  API_BEGIN();
  CHECK_NOTNULL(train_data);
  CHECK_NOTNULL(validation_data);
  CHECK_NOTNULL(parameters);
  CHECK_NOTNULL(out_len);
  CHECK_NOTNULL(out_raw_score);
  CHECK_NOTNULL(out_response);
  CHECK_NOTNULL(out_validation_loss);
  const auto* train = reinterpret_cast<const Dataset*>(train_data);
  const auto* valid = reinterpret_cast<const Dataset*>(validation_data);
  Config config(Config::Str2Map(parameters));
  if (config.boosting != "gbdt" || config.device_type != "cpu" ||
      config.tree_learner != "serial" || Network::num_machines() != 1 ||
      config.num_machines != 1 || !config.input_model.empty()) {
    Log::Fatal("Native initial prediction requires a fresh single-machine CPU GBDT/GOSS fit.");
  }
  const bool valid_pair = config.metric.size() == 1 &&
      ((config.objective == "binary" && config.metric[0] == "binary_logloss") ||
       (config.objective == "multiclass" && config.metric[0] == "multi_logloss") ||
       (config.objective == "regression" && config.metric[0] == "rmse"));
  if (!valid_pair) {
    Log::Fatal("Native initial prediction supports binary/binary_logloss, "
               "multiclass/multi_logloss, and L2 regression/rmse only.");
  }
  if (config.objective == "binary" && (!std::isfinite(config.sigmoid) || config.sigmoid <= 0.0)) {
    Log::Fatal("Native initial prediction requires a finite, strictly positive sigmoid.");
  }
  const auto validate_metadata = [&config](const Dataset* dataset) {
    if (dataset->metadata().init_score() != nullptr) {
      Log::Fatal("Native initial prediction does not support Dataset init_score.");
    }
    if (dataset->num_data() <= 0 || dataset->metadata().label() == nullptr) {
      Log::Fatal("Native initial prediction requires nonempty labeled Datasets.");
    }
    const auto* labels = dataset->metadata().label();
    const auto* weights = dataset->metadata().weights();
    double sum_weights = 0.0;
    for (data_size_t i = 0; i < dataset->num_data(); ++i) {
      const double label = labels[i];
      if (!std::isfinite(label)) {
        Log::Fatal("Native initial prediction requires finite labels.");
      }
      if (config.objective == "binary" && label != 0.0 && label != 1.0) {
        Log::Fatal("Native initial prediction requires binary labels to be exactly 0 or 1.");
      }
      if (config.objective == "multiclass" &&
          (label != std::floor(label) || label < 0.0 || label >= config.num_class)) {
        Log::Fatal("Native initial prediction requires multiclass labels in [0, num_class).");
      }
      if (weights != nullptr) {
        if (!std::isfinite(weights[i]) || weights[i] < 0.0) {
          Log::Fatal("Native initial prediction requires finite nonnegative weights.");
        }
        sum_weights += weights[i];
      }
    }
    if (weights != nullptr && (!std::isfinite(sum_weights) || sum_weights <= 0.0)) {
      Log::Fatal("Native initial prediction requires weights with a finite positive sum.");
    }
  };
  validate_metadata(train);
  validate_metadata(valid);

  // Use the requested reduction thread count only for this query, including
  // when objective initialization or evaluation throws.
  struct RestoreDefaultNumThreads {
    const int previous = LGBM_DEFAULT_NUM_THREADS;
    ~RestoreDefaultNumThreads() { LGBM_DEFAULT_NUM_THREADS = previous; }
  } restore_default_num_threads;
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<LightGBM::ObjectiveFunction> objective(
      LightGBM::ObjectiveFunction::CreateObjectiveFunction(config.objective, config));
  CHECK_NOTNULL(objective.get());
  const int num_outputs = objective->NumModelPerIteration();
  CHECK_EQ(num_outputs, objective->NumPredictOneRow());
  *out_len = num_outputs;
  if (buffer_len < num_outputs) {
    Log::Fatal("Native initial prediction output buffers require at least %d elements.", num_outputs);
  }
  objective->Init(train->metadata(), train->num_data());
  std::vector<double> raw_score(num_outputs);
  std::vector<double> response(num_outputs);
  for (int k = 0; k < num_outputs; ++k) {
    raw_score[k] = LightGBM::ObtainNativeInitialScore(config, train, objective.get(), k);
  }
  objective->ConvertOutput(raw_score.data(), response.data());

  std::unique_ptr<LightGBM::Metric> metric(LightGBM::Metric::CreateMetric(config.metric[0], config));
  CHECK_NOTNULL(metric.get());
  metric->Init(valid->metadata(), valid->num_data());
  // Metric::Eval performs objective conversion itself. Its score buffer is
  // class-major raw scores, exactly as in the native validation score updater.
  const size_t num_valid = static_cast<size_t>(valid->num_data());
  std::vector<double> validation_raw_score(num_valid * num_outputs);
  for (int k = 0; k < num_outputs; ++k) {
    std::fill_n(validation_raw_score.data() + num_valid * k, num_valid, raw_score[k]);
  }
  const auto losses = metric->Eval(validation_raw_score.data(), objective.get());
  CHECK_EQ(losses.size(), 1);
  std::copy(raw_score.begin(), raw_score.end(), out_raw_score);
  std::copy(response.begin(), response.end(), out_response);
  *out_validation_loss = losses[0];
  API_END();
}

int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                DatasetHandle source) {
  API_BEGIN();
  auto target_d = reinterpret_cast<Dataset*>(target);
  auto source_d = reinterpret_cast<Dataset*>(source);
  target_d->AddFeaturesFrom(source_d);
  API_END();
}

// ---- start of booster

int LGBM_BoosterCreate(const DatasetHandle train_data,
                       const char* parameters,
                       BoosterHandle* out) {
  API_BEGIN();
  const Dataset* p_train_data = reinterpret_cast<const Dataset*>(train_data);
  auto ret = std::unique_ptr<Booster>(new Booster(p_train_data, parameters));
  *out = ret.release();
  API_END();
}

int LGBM_BoosterCreateFromModelfile(
  const char* filename,
  int* out_num_iterations,
  BoosterHandle* out) {
  API_BEGIN();
  auto ret = std::unique_ptr<Booster>(new Booster(filename));
  *out_num_iterations = ret->GetBoosting()->GetCurrentIteration();
  *out = ret.release();
  API_END();
}

int LGBM_BoosterLoadModelFromString(
  const char* model_str,
  int* out_num_iterations,
  BoosterHandle* out) {
  API_BEGIN();
  auto ret = std::unique_ptr<Booster>(new Booster(nullptr));
  ret->LoadModelFromString(model_str);
  *out_num_iterations = ret->GetBoosting()->GetCurrentIteration();
  *out = ret.release();
  API_END();
}

int LGBM_BoosterGetLoadedParam(
  BoosterHandle handle,
  int64_t buffer_len,
  int64_t* out_len,
  char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string params = ref_booster->GetBoosting()->GetLoadedParam();
  *out_len = static_cast<int64_t>(params.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, params.c_str(), *out_len);
  }
  API_END();
}

#ifdef _MSC_VER
  #pragma warning(disable : 4702)
#endif
int LGBM_BoosterFree(BoosterHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<Booster*>(handle);
  API_END();
}

int LGBM_BoosterShuffleModels(BoosterHandle handle, int start_iter, int end_iter) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->ShuffleModels(start_iter, end_iter);
  API_END();
}

int LGBM_BoosterMerge(BoosterHandle handle,
                      BoosterHandle other_handle) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  Booster* ref_other_booster = reinterpret_cast<Booster*>(other_handle);
  ref_booster->MergeFrom(ref_other_booster);
  API_END();
}

int LGBM_BoosterAddValidData(BoosterHandle handle,
                             const DatasetHandle valid_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const Dataset* p_dataset = reinterpret_cast<const Dataset*>(valid_data);
  ref_booster->AddValidData(p_dataset);
  API_END();
}

int LGBM_BoosterCheckAdaptiveTrainingDataReset(BoosterHandle handle) {
  API_BEGIN();
  CHECK_NOTNULL(handle);
  const Booster* ref_booster = reinterpret_cast<const Booster*>(handle);
  ref_booster->CheckAdaptiveTrainingDataReset();
  API_END();
}

int LGBM_BoosterResetTrainingData(BoosterHandle handle,
                                  const DatasetHandle train_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const Dataset* p_dataset = reinterpret_cast<const Dataset*>(train_data);
  ref_booster->ResetTrainingData(p_dataset);
  API_END();
}

int LGBM_BoosterResetParameter(BoosterHandle handle, const char* parameters) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->ResetConfig(parameters);
  API_END();
}

int LGBM_BoosterGetNumClasses(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetBoosting()->NumberOfClasses();
  API_END();
}

int LGBM_BoosterGetLinear(BoosterHandle handle, int* out) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->GetBoosting()->IsLinear()) {
    *out = 1;
  } else {
    *out = 0;
  }
  API_END();
}

int LGBM_BoosterRefit(BoosterHandle handle, const int32_t* leaf_preds, int32_t nrow, int32_t ncol) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Refit(leaf_preds, nrow, ncol);
  API_END();
}

int LGBM_BoosterUpdateOneIter(BoosterHandle handle, int* produced_empty_tree) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->TrainOneIter()) {
    *produced_empty_tree = 1;
  } else {
    *produced_empty_tree = 0;
  }
  API_END();
}

int LGBM_BoosterUpdateOneIterCustom(BoosterHandle handle,
                                    const float* grad,
                                    const float* hess,
                                    int* produced_empty_tree) {
  API_BEGIN();
  #ifdef SCORE_T_USE_DOUBLE
  (void) handle;       // UNUSED VARIABLE
  (void) grad;         // UNUSED VARIABLE
  (void) hess;         // UNUSED VARIABLE
  (void) produced_empty_tree;  // UNUSED VARIABLE
  Log::Fatal("Don't support custom loss function when SCORE_T_USE_DOUBLE is enabled");
  #else
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->TrainOneIter(grad, hess)) {
    *produced_empty_tree = 1;
  } else {
    *produced_empty_tree = 0;
  }
  #endif
  API_END();
}

int LGBM_BoosterRollbackOneIter(BoosterHandle handle) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->RollbackOneIter();
  API_END();
}

int LGBM_BoosterGetCurrentIteration(BoosterHandle handle, int* out_iteration) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_iteration = ref_booster->GetBoosting()->GetCurrentIteration();
  API_END();
}

int LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
    BoosterHandle handle, int buffer_len, int* out_len, int* out_values) {
  API_BEGIN();
  CHECK_GE(buffer_len, 0);
  CHECK_NOTNULL(out_len);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const auto& history =
      ref_booster->GetBoosting()->GetAdaptiveFeatureSelectedCountHistory();
  CHECK_LE(history.size(), static_cast<size_t>(std::numeric_limits<int>::max()));
  *out_len = static_cast<int>(history.size());
  if (*out_len <= buffer_len && *out_len > 0) {
    CHECK_NOTNULL(out_values);
    std::copy(history.begin(), history.end(), out_values);
  }
  API_END();
}

int LGBM_BoosterNumModelPerIteration(BoosterHandle handle, int* out_tree_per_iteration) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_tree_per_iteration = ref_booster->GetBoosting()->NumModelPerIteration();
  API_END();
}

int LGBM_BoosterNumberOfTotalModel(BoosterHandle handle, int* out_models) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_models = ref_booster->GetBoosting()->NumberOfTotalModel();
  API_END();
}

int LGBM_BoosterGetEvalCounts(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetEvalCounts();
  API_END();
}

int LGBM_BoosterGetEvalNames(BoosterHandle handle,
                             const int len,
                             int* out_len,
                             const size_t buffer_len,
                             size_t* out_buffer_len,
                             char** out_strs) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetEvalNames(out_strs, len, buffer_len, out_buffer_len);
  API_END();
}

int LGBM_BoosterGetFeatureNames(BoosterHandle handle,
                                const int len,
                                int* out_len,
                                const size_t buffer_len,
                                size_t* out_buffer_len,
                                char** out_strs) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetFeatureNames(out_strs, len, buffer_len, out_buffer_len);
  API_END();
}

int LGBM_BoosterGetNumFeature(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetBoosting()->MaxFeatureIdx() + 1;
  API_END();
}

int LGBM_BoosterGetEval(BoosterHandle handle,
                        int data_idx,
                        int* out_len,
                        double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto boosting = ref_booster->GetBoosting();
  auto result_buf = boosting->GetEvalAt(data_idx);
  *out_len = static_cast<int>(result_buf.size());
  for (size_t i = 0; i < result_buf.size(); ++i) {
    (out_results)[i] = static_cast<double>(result_buf[i]);
  }
  API_END();
}

int LGBM_BoosterGetNumPredict(BoosterHandle handle,
                              int data_idx,
                              int64_t* out_len) {
  API_BEGIN();
  auto boosting = reinterpret_cast<Booster*>(handle)->GetBoosting();
  *out_len = boosting->GetNumPredictAt(data_idx);
  API_END();
}

int LGBM_BoosterGetPredict(BoosterHandle handle,
                           int data_idx,
                           int64_t* out_len,
                           double* out_result) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->GetPredictAt(data_idx, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForFile(BoosterHandle handle,
                               const char* data_filename,
                               int data_has_header,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               const char* parameter,
                               const char* result_filename) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, data_filename, data_has_header,
                       config, result_filename);
  API_END();
}

int LGBM_BoosterCalcNumPredict(BoosterHandle handle,
                               int num_row,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               int64_t* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = static_cast<int64_t>(num_row) * ref_booster->GetBoosting()->NumPredictOneRow(start_iteration,
    num_iteration, predict_type == C_API_PREDICT_LEAF_INDEX, predict_type == C_API_PREDICT_CONTRIB);
  API_END();
}

// Naming: In future versions of LightGBM, public API named around `FastConfig` should be made named around
// `SingleRowPredictor`, because it is specific to single row prediction, and doesn't actually hold only config.
// For now this is kept as `FastConfig` for backwards compatibility.
// At the same time, one should consider removing the old non-fast single row public API that stores its Predictor
// in the Booster, because that will enable removing these Predictors from the Booster, and associated initialization
// code.
int LGBM_FastConfigFree(FastConfigHandle fastConfig) {
  API_BEGIN();
  delete reinterpret_cast<SingleRowPredictor*>(fastConfig);
  API_END();
}

int LGBM_BoosterPredictForCSR(BoosterHandle handle,
                              const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t num_col,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int nrow = static_cast<int>(nindptr - 1);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, static_cast<int>(num_col), get_row_fun,
                       config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictSparseOutput(BoosterHandle handle,
                                    const void* indptr,
                                    int indptr_type,
                                    const int32_t* indices,
                                    const void* data,
                                    int data_type,
                                    int64_t nindptr,
                                    int64_t nelem,
                                    int64_t num_col_or_row,
                                    int predict_type,
                                    int start_iteration,
                                    int num_iteration,
                                    const char* parameter,
                                    int matrix_type,
                                    int64_t* out_len,
                                    void** out_indptr,
                                    int32_t** out_indices,
                                    void** out_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  if (matrix_type == C_API_MATRIX_TYPE_CSR) {
    if (num_col_or_row <= 0) {
      Log::Fatal("The number of columns should be greater than zero.");
    } else if (num_col_or_row >= INT32_MAX) {
      Log::Fatal("The number of columns should be smaller than INT32_MAX.");
    }
    auto get_row_fun = RowFunctionFromCSR<int64_t>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
    int64_t nrow = nindptr - 1;
    ref_booster->PredictSparseCSR(start_iteration, num_iteration, predict_type, nrow, static_cast<int>(num_col_or_row), get_row_fun,
                                  config, out_len, out_indptr, indptr_type, out_indices, out_data, data_type);
  } else if (matrix_type == C_API_MATRIX_TYPE_CSC) {
    int num_threads = OMP_NUM_THREADS();
    int ncol = static_cast<int>(nindptr - 1);
    std::vector<std::vector<CSC_RowIterator>> iterators(num_threads, std::vector<CSC_RowIterator>());
    for (int i = 0; i < num_threads; ++i) {
      for (int j = 0; j < ncol; ++j) {
        iterators[i].emplace_back(indptr, indptr_type, indices, data, data_type, nindptr, nelem, j);
      }
    }
    std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun =
      [&iterators, ncol](int64_t i) {
      std::vector<std::pair<int, double>> one_row;
      one_row.reserve(ncol);
      const int tid = omp_get_thread_num();
      for (int j = 0; j < ncol; ++j) {
        auto val = iterators[tid][j].Get(static_cast<int>(i));
        if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
          one_row.emplace_back(j, val);
        }
      }
      return one_row;
    };
    ref_booster->PredictSparseCSC(start_iteration, num_iteration, predict_type, num_col_or_row, ncol, get_row_fun, config,
                                  out_len, out_indptr, indptr_type, out_indices, out_data, data_type);
  } else {
    Log::Fatal("Unknown matrix type in LGBM_BoosterPredictSparseOutput");
  }
  API_END();
}

int LGBM_BoosterFreePredictSparse(void* indptr, int32_t* indices, void* data, int indptr_type, int data_type) {
  API_BEGIN();
  if (indptr_type == C_API_DTYPE_INT32) {
    delete[] reinterpret_cast<int32_t*>(indptr);
  } else if (indptr_type == C_API_DTYPE_INT64) {
    delete[] reinterpret_cast<int64_t*>(indptr);
  } else {
    Log::Fatal("Unknown indptr type in LGBM_BoosterFreePredictSparse");
  }
  delete[] indices;
  if (data_type == C_API_DTYPE_FLOAT32) {
    delete[] reinterpret_cast<float*>(data);
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    delete[] reinterpret_cast<double*>(data);
  } else {
    Log::Fatal("Unknown data type in LGBM_BoosterFreePredictSparse");
  }
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRow(BoosterHandle handle,
                                       const void* indptr,
                                       int indptr_type,
                                       const int32_t* indices,
                                       const void* data,
                                       int data_type,
                                       int64_t nindptr,
                                       int64_t nelem,
                                       int64_t num_col,
                                       int predict_type,
                                       int start_iteration,
                                       int num_iteration,
                                       const char* parameter,
                                       int64_t* out_len,
                                       double* out_result) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  ref_booster->SetSingleRowPredictorInner(start_iteration, num_iteration, predict_type, config);
  ref_booster->PredictSingleRow(predict_type, static_cast<int32_t>(num_col), get_row_fun, config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRowFastInit(BoosterHandle handle,
                                               const int predict_type,
                                               const int start_iteration,
                                               const int num_iteration,
                                               const int data_type,
                                               const int64_t num_col,
                                               const char* parameter,
                                               FastConfigHandle *out_fastConfig) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }

  Booster* ref_booster = reinterpret_cast<Booster*>(handle);

  std::unique_ptr<SingleRowPredictor> single_row_predictor =
    ref_booster->InitSingleRowPredictor(start_iteration, num_iteration, predict_type, data_type, static_cast<int32_t>(num_col), parameter);

  OMP_SET_NUM_THREADS(single_row_predictor->config.num_threads);

  *out_fastConfig = single_row_predictor.release();
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRowFast(FastConfigHandle fastConfig_handle,
                                           const void* indptr,
                                           const int indptr_type,
                                           const int32_t* indices,
                                           const void* data,
                                           const int64_t nindptr,
                                           const int64_t nelem,
                                           int64_t* out_len,
                                           double* out_result) {
  API_BEGIN();
  SingleRowPredictor *single_row_predictor = reinterpret_cast<SingleRowPredictor*>(fastConfig_handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, single_row_predictor->data_type, nindptr, nelem);
  single_row_predictor->Predict(get_row_fun, out_result, out_len);
  API_END();
}


int LGBM_BoosterPredictForCSC(BoosterHandle handle,
                              const void* col_ptr,
                              int col_ptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t ncol_ptr,
                              int64_t nelem,
                              int64_t num_row,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  int num_threads = OMP_NUM_THREADS();
  int ncol = static_cast<int>(ncol_ptr - 1);
  std::vector<std::vector<CSC_RowIterator>> iterators(num_threads, std::vector<CSC_RowIterator>());
  for (int i = 0; i < num_threads; ++i) {
    for (int j = 0; j < ncol; ++j) {
      iterators[i].emplace_back(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, j);
    }
  }
  std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun =
      [&iterators, ncol](int i) {
        std::vector<std::pair<int, double>> one_row;
        one_row.reserve(ncol);
        const int tid = omp_get_thread_num();
        for (int j = 0; j < ncol; ++j) {
          auto val = iterators[tid][j].Get(i);
          if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
            one_row.emplace_back(j, val);
          }
        }
        return one_row;
      };
  ref_booster->Predict(start_iteration, num_iteration, predict_type, static_cast<int>(num_row), ncol, get_row_fun, config,
                       out_result, out_len);
  API_END();
}

int LGBM_BoosterValidateFeatureNames(BoosterHandle handle,
                                     const char** data_names,
                                     int data_num_features) {
  API_BEGIN();
  int booster_num_features;
  size_t out_buffer_len;
  LGBM_BoosterGetFeatureNames(handle, 0, &booster_num_features, 0, &out_buffer_len, nullptr);
  if (booster_num_features != data_num_features) {
    Log::Fatal("Model was trained on %d features, but got %d input features to predict.", booster_num_features, data_num_features);
  }
  std::vector<std::vector<char>> tmp_names(booster_num_features, std::vector<char>(out_buffer_len));
  std::vector<char*> booster_names = Vector2Ptr(&tmp_names);
  LGBM_BoosterGetFeatureNames(handle, data_num_features, &booster_num_features, out_buffer_len, &out_buffer_len, booster_names.data());
  for (int i = 0; i < booster_num_features; ++i) {
    if (strcmp(data_names[i], booster_names[i]) != 0) {
      Log::Fatal("Expected '%s' at position %d but found '%s'", booster_names[i], i, data_names[i]);
    }
  }
  API_END();
}

int LGBM_BoosterPredictForMat(BoosterHandle handle,
                              const void* data,
                              int data_type,
                              int32_t nrow,
                              int32_t ncol,
                              int is_row_major,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, nrow, ncol, data_type, is_row_major);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun,
                       config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForMatSingleRow(BoosterHandle handle,
                                       const void* data,
                                       int data_type,
                                       int32_t ncol,
                                       int is_row_major,
                                       int predict_type,
                                       int start_iteration,
                                       int num_iteration,
                                       const char* parameter,
                                       int64_t* out_len,
                                       double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, 1, ncol, data_type, is_row_major);
  ref_booster->SetSingleRowPredictorInner(start_iteration, num_iteration, predict_type, config);
  ref_booster->PredictSingleRow(predict_type, ncol, get_row_fun, config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForMatSingleRowFastInit(BoosterHandle handle,
                                               const int predict_type,
                                               const int start_iteration,
                                               const int num_iteration,
                                               const int data_type,
                                               const int32_t ncol,
                                               const char* parameter,
                                               FastConfigHandle *out_fastConfig) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);

  std::unique_ptr<SingleRowPredictor> single_row_predictor =
    ref_booster->InitSingleRowPredictor(predict_type, start_iteration, num_iteration, data_type, ncol, parameter);

  OMP_SET_NUM_THREADS(single_row_predictor->config.num_threads);

  *out_fastConfig = single_row_predictor.release();
  API_END();
}

int LGBM_BoosterPredictForMatSingleRowFast(FastConfigHandle fastConfig_handle,
                                           const void* data,
                                           int64_t* out_len,
                                           double* out_result) {
  API_BEGIN();
  SingleRowPredictor *single_row_predictor = reinterpret_cast<SingleRowPredictor*>(fastConfig_handle);
  // Single row in row-major format:
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, 1, single_row_predictor->num_cols, single_row_predictor->data_type, 1);
  single_row_predictor->Predict(get_row_fun, out_result, out_len);
  API_END();
}


int LGBM_BoosterPredictForMats(BoosterHandle handle,
                               const void** data,
                               int data_type,
                               int32_t nrow,
                               int32_t ncol,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               const char* parameter,
                               int64_t* out_len,
                               double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseRows(data, ncol, data_type);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, out_result, out_len);
  API_END();
}

#ifndef LGB_R_BUILD
void LGBM_BoosterPredictForArrowChunkedArray(BoosterHandle handle,
                                             ArrowChunkedArray& chunked_array,
                                             int predict_type,
                                             int start_iteration,
                                             int num_iteration,
                                             const char* parameter,
                                             int64_t* out_len,
                                             double* out_result) {
  // Apply the configuration
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);

  // Set up iterators for all fields
  auto chunked_array_view = chunked_array.view();

  // Collect type-erased accessors for all fields to prevent type lookups on every iteration
  std::vector<std::function<double(int64_t)>> accessors;
  accessors.reserve(chunked_array.get_num_fields());
  for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
    chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
      accessors.emplace_back([visitor](int64_t i) { return visitor.begin()[i]; });
    });
  }

  // Build row function
  auto num_columns = chunked_array.get_num_fields();
  auto row_fn = [num_columns, &accessors] (int row_idx) {
    std::vector<std::pair<int, double>> result;
    result.reserve(num_columns);
    for (int64_t j = 0; j < num_columns; ++j) {
      result.emplace_back(j, accessors[j](row_idx));
    }
    return result;
  };

  // Run prediction
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Predict(start_iteration,
                       num_iteration,
                       predict_type,
                       static_cast<int>(chunked_array.get_length()),
                       static_cast<int>(chunked_array.get_num_fields()),
                       row_fn,
                       config,
                       out_result,
                       out_len);
}

[[deprecated("Use LGBM_BoosterPredictForArrowStream instead.")]]
int LGBM_BoosterPredictForArrow(BoosterHandle handle,
                                int64_t n_chunks,
                                ArrowArray* chunks,
                                ArrowSchema* schema,
                                int predict_type,
                                int start_iteration,
                                int num_iteration,
                                const char* parameter,
                                int64_t* out_len,
                                double* out_result) {
  API_BEGIN();
  Log::Warning("LGBM_BoosterPredictForArrow is deprecated. Please use LGBM_BoosterPredictForArrowStream instead.");
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  LGBM_BoosterPredictForArrowChunkedArray(
    handle, chunked_array, predict_type, start_iteration, num_iteration, parameter, out_len, out_result);
  API_END();
}

int LGBM_BoosterPredictForArrowStream(BoosterHandle handle,
                                      ArrowArrayStream* stream,
                                      int predict_type,
                                      int start_iteration,
                                      int num_iteration,
                                      const char* parameter,
                                      int64_t* out_len,
                                      double* out_result) {
  API_BEGIN();
  ArrowChunkedArray chunked_array(stream);
  LGBM_BoosterPredictForArrowChunkedArray(
    handle, chunked_array, predict_type, start_iteration, num_iteration, parameter, out_len, out_result);
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_BoosterSaveModel(BoosterHandle handle,
                          int start_iteration,
                          int num_iteration,
                          int feature_importance_type,
                          const char* filename) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->SaveModelToFile(start_iteration, num_iteration,
                               feature_importance_type, filename);
  API_END();
}

int LGBM_BoosterSaveModelToString(BoosterHandle handle,
                                  int start_iteration,
                                  int num_iteration,
                                  int feature_importance_type,
                                  int64_t buffer_len,
                                  int64_t* out_len,
                                  char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string model = ref_booster->SaveModelToString(
      start_iteration, num_iteration, feature_importance_type);
  *out_len = static_cast<int64_t>(model.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, model.c_str(), *out_len);
  }
  API_END();
}

int LGBM_BoosterDumpModel(BoosterHandle handle,
                          int start_iteration,
                          int num_iteration,
                          int feature_importance_type,
                          int64_t buffer_len,
                          int64_t* out_len,
                          char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string model = ref_booster->DumpModel(start_iteration, num_iteration,
                                             feature_importance_type);
  *out_len = static_cast<int64_t>(model.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, model.c_str(), *out_len);
  }
  API_END();
}

int LGBM_BoosterGetLeafValue(BoosterHandle handle,
                             int tree_idx,
                             int leaf_idx,
                             double* out_val) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_val = static_cast<double>(ref_booster->GetLeafValue(tree_idx, leaf_idx));
  API_END();
}

int LGBM_BoosterSetLeafValue(BoosterHandle handle,
                             int tree_idx,
                             int leaf_idx,
                             double val) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->SetLeafValue(tree_idx, leaf_idx, val);
  API_END();
}

int LGBM_BoosterFeatureImportance(BoosterHandle handle,
                                  int num_iteration,
                                  int importance_type,
                                  double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::vector<double> feature_importances = ref_booster->FeatureImportance(num_iteration, importance_type);
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    (out_results)[i] = feature_importances[i];
  }
  API_END();
}

int LGBM_BoosterGetUpperBoundValue(BoosterHandle handle,
                                   double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  double max_value = ref_booster->UpperBoundValue();
  *out_results = max_value;
  API_END();
}

int LGBM_BoosterGetLowerBoundValue(BoosterHandle handle,
                                   double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  double min_value = ref_booster->LowerBoundValue();
  *out_results = min_value;
  API_END();
}

int LGBM_NetworkInit(const char* machines,
                     int local_listen_port,
                     int listen_time_out,
                     int num_machines) {
  API_BEGIN();
  Config config;
  config.machines = RemoveQuotationSymbol(std::string(machines));
  config.local_listen_port = local_listen_port;
  config.num_machines = num_machines;
  config.time_out = listen_time_out;
  if (num_machines > 1) {
    Network::Init(config);
  }
  API_END();
}

int LGBM_NetworkFree() {
  API_BEGIN();
  Network::Dispose();
  API_END();
}

int LGBM_NetworkInitWithFunctions(int num_machines, int rank,
                                  void* reduce_scatter_ext_fun,
                                  void* allgather_ext_fun) {
  API_BEGIN();
  if (num_machines > 1) {
    Network::Init(num_machines, rank, (ReduceScatterFunction)reduce_scatter_ext_fun, (AllgatherFunction)allgather_ext_fun);
  }
  API_END();
}

int LGBM_SetMaxThreads(int num_threads) {
  API_BEGIN();
  if (num_threads <= 0) {
    LGBM_MAX_NUM_THREADS = -1;
  } else {
    LGBM_MAX_NUM_THREADS = num_threads;
  }
  API_END();
}

int LGBM_GetMaxThreads(int* out) {
  API_BEGIN();
  *out = LGBM_MAX_NUM_THREADS;
  API_END();
}


// ---- start of some help functions


template<typename T>
std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix_helper(const void* data, int num_row, int num_col, int is_row_major) {
  const T* data_ptr = reinterpret_cast<const T*>(data);
  if (is_row_major) {
    return [=] (int row_idx) {
      std::vector<double> ret(num_col);
      auto tmp_ptr = data_ptr + static_cast<size_t>(num_col) * row_idx;
      for (int i = 0; i < num_col; ++i) {
        ret[i] = static_cast<double>(*(tmp_ptr + i));
      }
      return ret;
    };
  } else {
    return [=] (int row_idx) {
      std::vector<double> ret(num_col);
      for (int i = 0; i < num_col; ++i) {
        ret[i] = static_cast<double>(*(data_ptr + static_cast<size_t>(num_row) * i + row_idx));
      }
      return ret;
    };
  }
}

std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major) {
  if (data_type == C_API_DTYPE_FLOAT32) {
    return RowFunctionFromDenseMatrix_helper<float>(data, num_row, num_col, is_row_major);
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    return RowFunctionFromDenseMatrix_helper<double>(data, num_row, num_col, is_row_major);
  }
  Log::Fatal("Unknown data type in RowFunctionFromDenseMatrix");
  return nullptr;
}

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major) {
  auto inner_function = RowFunctionFromDenseMatrix(data, num_row, num_col, data_type, is_row_major);
  if (inner_function != nullptr) {
    return [inner_function] (int row_idx) {
      auto raw_values = inner_function(row_idx);
      std::vector<std::pair<int, double>> ret;
      ret.reserve(raw_values.size());
      for (int i = 0; i < static_cast<int>(raw_values.size()); ++i) {
        if (std::fabs(raw_values[i]) > kZeroThreshold || std::isnan(raw_values[i])) {
          ret.emplace_back(i, raw_values[i]);
        }
      }
      return ret;
    };
  }
  return nullptr;
}

// data is array of pointers to individual rows
std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseRows(const void** data, int num_col, int data_type) {
  return [=](int row_idx) {
    auto inner_function = RowFunctionFromDenseMatrix(data[row_idx], 1, num_col, data_type, /* is_row_major */ true);
    auto raw_values = inner_function(0);
    std::vector<std::pair<int, double>> ret;
    ret.reserve(raw_values.size());
    for (int i = 0; i < static_cast<int>(raw_values.size()); ++i) {
      if (std::fabs(raw_values[i]) > kZeroThreshold || std::isnan(raw_values[i])) {
        ret.emplace_back(i, raw_values[i]);
      }
    }
    return ret;
  };
}

template<typename T, typename T1, typename T2>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR_helper(const void* indptr, const int32_t* indices, const void* data) {
  const T1* data_ptr = reinterpret_cast<const T1*>(data);
  const T2* ptr_indptr = reinterpret_cast<const T2*>(indptr);
  return [=] (T idx) {
    std::vector<std::pair<int, double>> ret;
    int64_t start = ptr_indptr[idx];
    int64_t end = ptr_indptr[idx + 1];
    if (end - start > 0)  {
      ret.reserve(end - start);
    }
    for (int64_t i = start; i < end; ++i) {
      ret.emplace_back(indices[i], data_ptr[i]);
    }
    return ret;
  };
}

template<typename T>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR(const void* indptr, int indptr_type, const int32_t* indices, const void* data, int data_type, int64_t , int64_t ) {
  if (data_type == C_API_DTYPE_FLOAT32) {
    if (indptr_type == C_API_DTYPE_INT32) {
     return RowFunctionFromCSR_helper<T, float, int32_t>(indptr, indices, data);
    } else if (indptr_type == C_API_DTYPE_INT64) {
     return RowFunctionFromCSR_helper<T, float, int64_t>(indptr, indices, data);
    }
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    if (indptr_type == C_API_DTYPE_INT32) {
     return RowFunctionFromCSR_helper<T, double, int32_t>(indptr, indices, data);
    } else if (indptr_type == C_API_DTYPE_INT64) {
     return RowFunctionFromCSR_helper<T, double, int64_t>(indptr, indices, data);
    }
  }
  Log::Fatal("Unknown data type in RowFunctionFromCSR");
  return nullptr;
}



template <typename T1, typename T2>
std::function<std::pair<int, double>(int idx)> IterateFunctionFromCSC_helper(const void* col_ptr, const int32_t* indices, const void* data, int col_idx) {
  const T1* data_ptr = reinterpret_cast<const T1*>(data);
  const T2* ptr_col_ptr = reinterpret_cast<const T2*>(col_ptr);
  int64_t start = ptr_col_ptr[col_idx];
  int64_t end = ptr_col_ptr[col_idx + 1];
  return [=] (int offset) {
    int64_t i = static_cast<int64_t>(start + offset);
    if (i >= end) {
      return std::make_pair(-1, 0.0);
    }
    int idx = static_cast<int>(indices[i]);
    double val = static_cast<double>(data_ptr[i]);
    return std::make_pair(idx, val);
  };
}

std::function<std::pair<int, double>(int idx)>
IterateFunctionFromCSC(const void* col_ptr, int col_ptr_type, const int32_t* indices, const void* data, int data_type, int64_t ncol_ptr, int64_t , int col_idx) {
  CHECK(col_idx < ncol_ptr && col_idx >= 0);
  if (data_type == C_API_DTYPE_FLOAT32) {
    if (col_ptr_type == C_API_DTYPE_INT32) {
      return IterateFunctionFromCSC_helper<float, int32_t>(col_ptr, indices, data, col_idx);
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      return IterateFunctionFromCSC_helper<float, int64_t>(col_ptr, indices, data, col_idx);
    }
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    if (col_ptr_type == C_API_DTYPE_INT32) {
      return IterateFunctionFromCSC_helper<double, int32_t>(col_ptr, indices, data, col_idx);
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      return IterateFunctionFromCSC_helper<double, int64_t>(col_ptr, indices, data, col_idx);
    }
  }
  Log::Fatal("Unknown data type in CSC matrix");
  return nullptr;
}

CSC_RowIterator::CSC_RowIterator(const void* col_ptr, int col_ptr_type, const int32_t* indices,
                                 const void* data, int data_type, int64_t ncol_ptr, int64_t nelem, int col_idx) {
  iter_fun_ = IterateFunctionFromCSC(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, col_idx);
}

double CSC_RowIterator::Get(int idx) {
  while (idx > cur_idx_ && !is_end_) {
    auto ret = iter_fun_(nonzero_idx_);
    if (ret.first < 0) {
      is_end_ = true;
      break;
    }
    cur_idx_ = ret.first;
    cur_val_ = ret.second;
    ++nonzero_idx_;
  }
  if (idx == cur_idx_) {
    return cur_val_;
  } else {
    return 0.0f;
  }
}

std::pair<int, double> CSC_RowIterator::NextNonZero() {
  if (!is_end_) {
    auto ret = iter_fun_(nonzero_idx_);
    ++nonzero_idx_;
    if (ret.first < 0) {
      is_end_ = true;
    }
    return ret;
  } else {
    return std::make_pair(-1, 0.0);
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/cuda/cuda_algorithms.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <typename T>
__global__ void ShufflePrefixSumGlobalKernel(T* values, size_t len, T* block_prefix_sum_buffer) {
  __shared__ T shared_mem_buffer[WARPSIZE];
  const size_t index = static_cast<size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  T value = 0;
  if (index < len) {
    value = values[index];
  }
  const T prefix_sum_value = ShufflePrefixSum<T>(value, shared_mem_buffer);
  values[index] = prefix_sum_value;
  if (threadIdx.x == blockDim.x - 1) {
    block_prefix_sum_buffer[blockIdx.x] = prefix_sum_value;
  }
}

template <typename T>
__global__ void ShufflePrefixSumGlobalReduceBlockKernel(T* block_prefix_sum_buffer, int num_blocks) {
  __shared__ T shared_mem_buffer[WARPSIZE];
  const int num_blocks_per_thread = (num_blocks + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 2) / (GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1);
  int thread_block_start = threadIdx.x == 0 ? 0 : (threadIdx.x - 1) * num_blocks_per_thread;
  int thread_block_end = threadIdx.x == 0 ? 0 : min(thread_block_start + num_blocks_per_thread, num_blocks);
  T base = 0;
  for (int block_index = thread_block_start; block_index < thread_block_end; ++block_index) {
    base += block_prefix_sum_buffer[block_index];
  }
  base = ShufflePrefixSum<T>(base, shared_mem_buffer);
  thread_block_start = threadIdx.x == blockDim.x - 1 ? 0 : threadIdx.x * num_blocks_per_thread;
  thread_block_end = threadIdx.x == blockDim.x - 1 ? 0 : min(thread_block_start + num_blocks_per_thread, num_blocks);
  for (int block_index = thread_block_start + 1; block_index < thread_block_end; ++block_index) {
    block_prefix_sum_buffer[block_index] += block_prefix_sum_buffer[block_index - 1];
  }
  for (int block_index = thread_block_start; block_index < thread_block_end; ++block_index) {
    block_prefix_sum_buffer[block_index] += base;
  }
}

template <typename T>
__global__ void ShufflePrefixSumGlobalAddBase(size_t len, const T* block_prefix_sum_buffer, T* values) {
  const T base = blockIdx.x == 0 ? 0 : block_prefix_sum_buffer[blockIdx.x - 1];
  const size_t index = static_cast<size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (index < len) {
    values[index] += base;
  }
}

template <typename T>
void ShufflePrefixSumGlobal(T* values, size_t len, T* block_prefix_sum_buffer) {
  const int num_blocks = (static_cast<int>(len) + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShufflePrefixSumGlobalKernel<<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, len, block_prefix_sum_buffer);
  ShufflePrefixSumGlobalReduceBlockKernel<<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_prefix_sum_buffer, num_blocks);
  ShufflePrefixSumGlobalAddBase<<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(len, block_prefix_sum_buffer, values);
}

template void ShufflePrefixSumGlobal<uint16_t>(uint16_t* values, size_t len, uint16_t* block_prefix_sum_buffer);
template void ShufflePrefixSumGlobal<uint32_t>(uint32_t* values, size_t len, uint32_t* block_prefix_sum_buffer);
template void ShufflePrefixSumGlobal<uint64_t>(uint64_t* values, size_t len, uint64_t* block_prefix_sum_buffer);

__global__ void BitonicArgSortItemsGlobalKernel(const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices) {
  const int query_index_start = static_cast<int>(blockIdx.x) * BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE;
  const int query_index_end = min(query_index_start + BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE, num_queries);
  for (int query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t query_item_start = cuda_query_boundaries[query_index];
    const data_size_t query_item_end = cuda_query_boundaries[query_index + 1];
    const data_size_t num_items_in_query = query_item_end - query_item_start;
    BitonicArgSortDevice<double, data_size_t, false, BITONIC_SORT_NUM_ELEMENTS, 11>(scores + query_item_start,
          out_indices + query_item_start,
          num_items_in_query);
    __syncthreads();
  }
}

void BitonicArgSortItemsGlobal(
  const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices) {
  const int num_blocks = (num_queries + BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE - 1) / BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE;
  BitonicArgSortItemsGlobalKernel<<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
    scores, num_queries, cuda_query_boundaries, out_indices);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <typename T>
__global__ void BlockReduceSum(T* block_buffer, const data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_sum = 0;
  for (data_size_t block_index = static_cast<data_size_t>(threadIdx.x); block_index < num_blocks; block_index += static_cast<data_size_t>(blockDim.x)) {
    thread_sum += block_buffer[block_index];
  }
  thread_sum = ShuffleReduceSum<T>(thread_sum, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[0] = thread_sum;
  }
}

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceSumGlobalKernel(const VAL_T* values, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value = (data_index < num_value ? static_cast<REDUCE_T>(values[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceSum<REDUCE_T>(value, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceSumGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceSumGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, num_value, block_buffer);
  BlockReduceSum<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceSumGlobal<label_t, double>(const label_t* values, size_t n, double* block_buffer);
template void ShuffleReduceSumGlobal<double, double>(const double* values, size_t n, double* block_buffer);

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceMinGlobalKernel(const VAL_T* values, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value = (data_index < num_value ? static_cast<REDUCE_T>(values[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceMin<REDUCE_T>(value, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename T>
__global__ void ShuffleBlockReduceMin(T* block_buffer, const data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_min = 0;
  for (data_size_t block_index = static_cast<data_size_t>(threadIdx.x); block_index < num_blocks; block_index += static_cast<data_size_t>(blockDim.x)) {
    const T value = block_buffer[block_index];
    if (value < thread_min) {
      thread_min = value;
    }
  }
  thread_min = ShuffleReduceMin<T>(thread_min, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[0] = thread_min;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceMinGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceMinGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, num_value, block_buffer);
  ShuffleBlockReduceMin<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceMinGlobal<label_t, double>(const label_t* values, size_t n, double* block_buffer);

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceDotProdGlobalKernel(const VAL_T* values1, const VAL_T* values2, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value1 = (data_index < num_value ? static_cast<REDUCE_T>(values1[data_index]) : 0.0f);
  const REDUCE_T value2 = (data_index < num_value ? static_cast<REDUCE_T>(values2[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceSum<REDUCE_T>(value1 * value2, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceDotProdGlobal(const VAL_T* values1, const VAL_T* values2, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceDotProdGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values1, values2, num_value, block_buffer);
  BlockReduceSum<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceDotProdGlobal<label_t, double>(const label_t* values1, const label_t* values2, size_t n, double* block_buffer);

template <typename INDEX_T, typename VAL_T, typename REDUCE_T>
__global__ void GlobalInclusiveArgPrefixSumKernel(
  const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, data_size_t num_data) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  REDUCE_T value = static_cast<REDUCE_T>(data_index < num_data ? in_values[sorted_indices[data_index]] : 0);
  __syncthreads();
  value = ShufflePrefixSum<REDUCE_T>(value, shared_buffer);
  if (data_index < num_data) {
    out_values[data_index] = value;
  }
  if (threadIdx.x == blockDim.x - 1) {
    block_buffer[blockIdx.x + 1] = value;
  }
}

template <typename T>
__global__ void GlobalInclusivePrefixSumReduceBlockKernel(T* block_buffer, data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_sum = 0;
  const data_size_t num_blocks_per_thread = (num_blocks + static_cast<data_size_t>(blockDim.x)) / static_cast<data_size_t>(blockDim.x);
  const data_size_t thread_start_block_index = static_cast<data_size_t>(threadIdx.x) * num_blocks_per_thread;
  const data_size_t thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread, num_blocks + 1);
  for (data_size_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    thread_sum += block_buffer[block_index];
  }
  ShufflePrefixSumExclusive<T>(thread_sum, shared_buffer);
  for (data_size_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    block_buffer[block_index] += thread_sum;
  }
}

template <typename T>
__global__ void GlobalInclusivePrefixSumAddBlockBaseKernel(const T* block_buffer, T* values, data_size_t num_data) {
  const T block_sum_base = block_buffer[blockIdx.x];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    values[data_index] += block_sum_base;
  }
}

template <typename VAL_T, typename REDUCE_T, typename INDEX_T>
void GlobalInclusiveArgPrefixSum(const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, size_t n) {
  const data_size_t num_data = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_data + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  GlobalInclusiveArgPrefixSumKernel<INDEX_T, VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    sorted_indices, in_values, out_values, block_buffer, num_data);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  GlobalInclusivePrefixSumReduceBlockKernel<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    block_buffer, num_blocks);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  GlobalInclusivePrefixSumAddBlockBaseKernel<REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    block_buffer, out_values, num_data);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template void GlobalInclusiveArgPrefixSum<label_t, double, data_size_t>(const data_size_t* sorted_indices, const label_t* in_values, double* out_values, double* block_buffer, size_t n);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__global__ void BitonicArgSortGlobalKernel(const VAL_T* values, INDEX_T* indices, const int num_total_data) {
  const int thread_index = static_cast<int>(threadIdx.x);
  const int low = static_cast<int>(blockIdx.x * BITONIC_SORT_NUM_ELEMENTS);
  const bool outer_ascending = ASCENDING ? (blockIdx.x % 2 == 0) : (blockIdx.x % 2 == 1);
  const VAL_T* values_pointer = values + low;
  INDEX_T* indices_pointer = indices + low;
  const int num_data = min(BITONIC_SORT_NUM_ELEMENTS, num_total_data - low);
  __shared__ VAL_T shared_values[BITONIC_SORT_NUM_ELEMENTS];
  __shared__ INDEX_T shared_indices[BITONIC_SORT_NUM_ELEMENTS];
  if (thread_index < num_data) {
    shared_values[thread_index] = values_pointer[thread_index];
    shared_indices[thread_index] = static_cast<INDEX_T>(thread_index + blockIdx.x * blockDim.x);
  }
  __syncthreads();
  for (int depth = BITONIC_SORT_DEPTH - 1; depth >= 1; --depth) {
    const int segment_length = 1 << (BITONIC_SORT_DEPTH - depth);
    const int segment_index = thread_index / segment_length;
    const bool ascending = outer_ascending ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
    const int num_total_segment = (num_data + segment_length - 1) / segment_length;
    {
      const int inner_depth = depth;
      const int inner_segment_length_half = 1 << (BITONIC_SORT_DEPTH - 1 - inner_depth);
      const int inner_segment_index_half = thread_index / inner_segment_length_half;
      const int offset = ((inner_segment_index_half >> 1) == num_total_segment - 1 && ascending == outer_ascending) ?
        (num_total_segment * segment_length - num_data) : 0;
      const int segment_start = segment_index * segment_length;
      if (inner_segment_index_half % 2 == 0) {
        if (thread_index >= offset + segment_start) {
          const int index_to_compare = thread_index + inner_segment_length_half - offset;
          const INDEX_T this_index = shared_indices[thread_index];
          const INDEX_T other_index = shared_indices[index_to_compare];
          const VAL_T this_value = shared_values[thread_index];
          const VAL_T other_value = shared_values[index_to_compare];
          if (index_to_compare < num_data && (this_value > other_value) == ascending) {
            shared_indices[thread_index] = other_index;
            shared_indices[index_to_compare] = this_index;
            shared_values[thread_index] = other_value;
            shared_values[index_to_compare] = this_value;
          }
        }
      }
      __syncthreads();
    }
    for (int inner_depth = depth + 1; inner_depth < BITONIC_SORT_DEPTH; ++inner_depth) {
      const int inner_segment_length_half = 1 << (BITONIC_SORT_DEPTH - 1 - inner_depth);
      const int inner_segment_index_half = thread_index / inner_segment_length_half;
      if (inner_segment_index_half % 2 == 0) {
        const int index_to_compare = thread_index + inner_segment_length_half;
        const INDEX_T this_index = shared_indices[thread_index];
        const INDEX_T other_index = shared_indices[index_to_compare];
        const VAL_T this_value = shared_values[thread_index];
        const VAL_T other_value = shared_values[index_to_compare];
        if (index_to_compare < num_data && (this_value > other_value) == ascending) {
          shared_indices[thread_index] = other_index;
          shared_indices[index_to_compare] = this_index;
          shared_values[thread_index] = other_value;
          shared_values[index_to_compare] = this_value;
        }
      }
      __syncthreads();
    }
  }
  if (thread_index < num_data) {
    indices_pointer[thread_index] = shared_indices[thread_index];
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__global__ void BitonicArgSortMergeKernel(const VAL_T* values, INDEX_T* indices, const int segment_length, const int len) {
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int segment_index = thread_index / segment_length;
  const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
  __shared__ VAL_T shared_values[BITONIC_SORT_NUM_ELEMENTS];
  __shared__ INDEX_T shared_indices[BITONIC_SORT_NUM_ELEMENTS];
  const int offset = static_cast<int>(blockIdx.x * blockDim.x);
  const int local_len = min(BITONIC_SORT_NUM_ELEMENTS, len - offset);
  if (thread_index < len) {
    const INDEX_T index = indices[thread_index];
    shared_values[threadIdx.x] = values[index];
    shared_indices[threadIdx.x] = index;
  }
  __syncthreads();
  int half_segment_length = BITONIC_SORT_NUM_ELEMENTS / 2;
  while (half_segment_length >= 1) {
    const int half_segment_index = static_cast<int>(threadIdx.x) / half_segment_length;
    if (half_segment_index % 2 == 0) {
      const int index_to_compare = static_cast<int>(threadIdx.x) + half_segment_length;
      const INDEX_T this_index = shared_indices[threadIdx.x];
      const INDEX_T other_index = shared_indices[index_to_compare];
      const VAL_T this_value = shared_values[threadIdx.x];
      const VAL_T other_value = shared_values[index_to_compare];
      if (index_to_compare < local_len && ((this_value > other_value) == ascending)) {
        shared_indices[threadIdx.x] = other_index;
        shared_indices[index_to_compare] = this_index;
        shared_values[threadIdx.x] = other_value;
        shared_values[index_to_compare] = this_value;
      }
    }
    __syncthreads();
    half_segment_length >>= 1;
  }
  if (thread_index < len) {
    indices[thread_index] = shared_indices[threadIdx.x];
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING, bool BEGIN>
__global__ void BitonicArgCompareKernel(const VAL_T* values, INDEX_T* indices, const int half_segment_length, const int outer_segment_length, const int len) {
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int segment_index = thread_index / outer_segment_length;
  const int half_segment_index = thread_index / half_segment_length;
  const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
  if (half_segment_index % 2 == 0) {
    const int num_total_segment = (len + outer_segment_length - 1) / outer_segment_length;
    if (BEGIN && (half_segment_index >> 1) == num_total_segment - 1 && ascending == ASCENDING) {
      const int offset = num_total_segment * outer_segment_length - len;
      const int segment_start = segment_index * outer_segment_length;
      if (thread_index >= offset + segment_start) {
        const int index_to_compare = thread_index + half_segment_length - offset;
        if (index_to_compare < len) {
          const INDEX_T this_index = indices[thread_index];
          const INDEX_T other_index = indices[index_to_compare];
          if ((values[this_index] > values[other_index]) == ascending) {
            indices[thread_index] = other_index;
            indices[index_to_compare] = this_index;
          }
        }
      }
    } else {
      const int index_to_compare = thread_index + half_segment_length;
      if (index_to_compare < len) {
        const INDEX_T this_index = indices[thread_index];
        const INDEX_T other_index = indices[index_to_compare];
        if ((values[this_index] > values[other_index]) == ascending) {
          indices[thread_index] = other_index;
          indices[index_to_compare] = this_index;
        }
      }
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
void BitonicArgSortGlobalHelper(const VAL_T* values, INDEX_T* indices, const size_t len) {
  int max_depth = 1;
  int len_to_shift = static_cast<int>(len) - 1;
  while (len_to_shift > 0) {
    ++max_depth;
    len_to_shift >>= 1;
  }
  const int num_blocks = (static_cast<int>(len) + BITONIC_SORT_NUM_ELEMENTS - 1) / BITONIC_SORT_NUM_ELEMENTS;
  BitonicArgSortGlobalKernel<VAL_T, INDEX_T, ASCENDING><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(values, indices, static_cast<int>(len));
  SynchronizeCUDADevice(__FILE__, __LINE__);
  for (int depth = max_depth - 11; depth >= 1; --depth) {
    const int segment_length = (1 << (max_depth - depth));
    int half_segment_length = (segment_length >> 1);
    {
      BitonicArgCompareKernel<VAL_T, INDEX_T, ASCENDING, true><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
        values, indices, half_segment_length, segment_length, static_cast<int>(len));
      SynchronizeCUDADevice(__FILE__, __LINE__);
      half_segment_length >>= 1;
    }
    for (int inner_depth = depth + 1; inner_depth <= max_depth - 11; ++inner_depth) {
      BitonicArgCompareKernel<VAL_T, INDEX_T, ASCENDING, false><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
        values, indices, half_segment_length, segment_length, static_cast<int>(len));
      SynchronizeCUDADevice(__FILE__, __LINE__);
      half_segment_length >>= 1;
    }
    BitonicArgSortMergeKernel<VAL_T, INDEX_T, ASCENDING><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
      values, indices, segment_length, static_cast<int>(len));
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }
}

template <>
void BitonicArgSortGlobal<double, data_size_t, false>(const double* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<double, data_size_t, false>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<double, data_size_t, true>(const double* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<double, data_size_t, true>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<label_t, data_size_t, false>(const label_t* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<label_t, data_size_t, false>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<data_size_t, int, true>(const data_size_t* values, int* indices, const size_t len) {
  BitonicArgSortGlobalHelper<data_size_t, int, true>(values, indices, len);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/cuda/cuda_utils.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/cuda/cuda_utils.hu>

namespace LightGBM {

void SynchronizeCUDADevice(const char* file, const int line) {
  gpuAssert(cudaDeviceSynchronize(), file, line);
}

void SynchronizeCUDAStream(cudaStream_t cuda_stream, const char* file, const int line) {
  gpuAssert(cudaStreamSynchronize(cuda_stream), file, line);
}

void PrintLastCUDAError() {
  const char* error_name = cudaGetErrorName(cudaGetLastError());
  Log::Fatal(error_name);
}

void SetCUDADevice(int gpu_device_id, const char* file, int line) {
  int cur_gpu_device_id = 0;
  CUDASUCCESS_OR_FATAL_OUTER(cudaGetDevice(&cur_gpu_device_id));
  if (cur_gpu_device_id != gpu_device_id) {
    CUDASUCCESS_OR_FATAL_OUTER(cudaSetDevice(gpu_device_id));
  }
}

int GetCUDADevice(const char* file, int line) {
  int cur_gpu_device_id = 0;
  CUDASUCCESS_OR_FATAL_OUTER(cudaGetDevice(&cur_gpu_device_id));
  return cur_gpu_device_id;
}

cudaStream_t CUDAStreamCreate() {
  cudaStream_t cuda_stream;
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream));
  return cuda_stream;
}

void CUDAStreamDestroy(cudaStream_t cuda_stream) {
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_stream));
}

void NCCLGroupStart() {
  NCCLCHECK(ncclGroupStart());
}

void NCCLGroupEnd() {
  NCCLCHECK(ncclGroupEnd());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/bin.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/bin.h>

#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/file_io.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <limits>
#include <vector>

#include "dense_bin.hpp"
#include "multi_val_dense_bin.hpp"
#include "multi_val_sparse_bin.hpp"
#include "sparse_bin.hpp"

namespace LightGBM {

BinMapper::BinMapper(): num_bin_(1), is_trivial_(true), bin_type_(BinType::NumericalBin) {
  bin_upper_bound_.clear();
  bin_upper_bound_.push_back(std::numeric_limits<double>::infinity());
}

// deep copy function for BinMapper
BinMapper::BinMapper(const BinMapper& other) {
  num_bin_ = other.num_bin_;
  missing_type_ = other.missing_type_;
  is_trivial_ = other.is_trivial_;
  sparse_rate_ = other.sparse_rate_;
  bin_type_ = other.bin_type_;
  if (bin_type_ == BinType::NumericalBin) {
    bin_upper_bound_ = other.bin_upper_bound_;
  } else {
    bin_2_categorical_ = other.bin_2_categorical_;
    categorical_2_bin_ = other.categorical_2_bin_;
  }
  min_val_ = other.min_val_;
  max_val_ = other.max_val_;
  default_bin_ = other.default_bin_;
  most_freq_bin_ = other.most_freq_bin_;
}

BinMapper::BinMapper(const void* memory) {
  CopyFrom(reinterpret_cast<const char*>(memory));
}

BinMapper::~BinMapper() {
}

bool NeedFilter(const std::vector<int>& cnt_in_bin, int total_cnt, int filter_cnt, BinType bin_type) {
  if (bin_type == BinType::NumericalBin) {
    int sum_left = 0;
    for (size_t i = 0; i < cnt_in_bin.size() - 1; ++i) {
      sum_left += cnt_in_bin[i];
      if (sum_left >= filter_cnt && total_cnt - sum_left >= filter_cnt) {
        return false;
      }
    }
  } else {
    if (cnt_in_bin.size() <= 2) {
      for (size_t i = 0; i < cnt_in_bin.size() - 1; ++i) {
        int sum_left = cnt_in_bin[i];
        if (sum_left >= filter_cnt && total_cnt - sum_left >= filter_cnt) {
          return false;
        }
      }
    } else {
      return false;
    }
  }
  return true;
}

std::vector<double> GreedyFindBin(const double* distinct_values, const int* counts,
                                  int num_distinct_values, int max_bin,
                                  size_t total_cnt, int min_data_in_bin) {
  std::vector<double> bin_upper_bound;
  CHECK_GT(max_bin, 0);
  if (num_distinct_values <= max_bin) {
    bin_upper_bound.clear();
    int cur_cnt_inbin = 0;
    for (int i = 0; i < num_distinct_values - 1; ++i) {
      cur_cnt_inbin += counts[i];
      if (cur_cnt_inbin >= min_data_in_bin) {
        auto val = Common::GetDoubleUpperBound((distinct_values[i] + distinct_values[i + 1]) / 2.0);
        if (bin_upper_bound.empty() || !Common::CheckDoubleEqualOrdered(bin_upper_bound.back(), val)) {
          bin_upper_bound.push_back(val);
          cur_cnt_inbin = 0;
        }
      }
    }
    cur_cnt_inbin += counts[num_distinct_values - 1];
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  } else {
    if (min_data_in_bin > 0) {
      max_bin = std::min(max_bin, static_cast<int>(total_cnt / min_data_in_bin));
      max_bin = std::max(max_bin, 1);
    }
    double mean_bin_size = static_cast<double>(total_cnt) / max_bin;

    // mean size for one bin
    int rest_bin_cnt = max_bin;
    int rest_sample_cnt = static_cast<int>(total_cnt);
    std::vector<bool> is_big_count_value(num_distinct_values, false);
    for (int i = 0; i < num_distinct_values; ++i) {
      if (counts[i] >= mean_bin_size) {
        is_big_count_value[i] = true;
        --rest_bin_cnt;
        rest_sample_cnt -= counts[i];
      }
    }
    mean_bin_size = static_cast<double>(rest_sample_cnt) / rest_bin_cnt;
    std::vector<double> upper_bounds(max_bin, std::numeric_limits<double>::infinity());
    std::vector<double> lower_bounds(max_bin, std::numeric_limits<double>::infinity());

    int bin_cnt = 0;
    lower_bounds[bin_cnt] = distinct_values[0];
    int cur_cnt_inbin = 0;
    for (int i = 0; i < num_distinct_values - 1; ++i) {
      if (!is_big_count_value[i]) {
        rest_sample_cnt -= counts[i];
      }
      cur_cnt_inbin += counts[i];
      // need a new bin
      if (is_big_count_value[i] || cur_cnt_inbin >= mean_bin_size ||
        (is_big_count_value[i + 1] && cur_cnt_inbin >= std::max(1.0, mean_bin_size * 0.5f))) {
        upper_bounds[bin_cnt] = distinct_values[i];
        ++bin_cnt;
        lower_bounds[bin_cnt] = distinct_values[i + 1];
        if (bin_cnt >= max_bin - 1) {
          break;
        }
        cur_cnt_inbin = 0;
        if (!is_big_count_value[i]) {
          --rest_bin_cnt;
          mean_bin_size = rest_sample_cnt / static_cast<double>(rest_bin_cnt);
        }
      }
    }
    ++bin_cnt;
    // update bin upper bound
    bin_upper_bound.clear();
    for (int i = 0; i < bin_cnt - 1; ++i) {
      auto val = Common::GetDoubleUpperBound((upper_bounds[i] + lower_bounds[i + 1]) / 2.0);
      if (bin_upper_bound.empty() || !Common::CheckDoubleEqualOrdered(bin_upper_bound.back(), val)) {
        bin_upper_bound.push_back(val);
      }
    }
    // last bin upper bound
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  }
  return bin_upper_bound;
}

std::vector<double> FindBinWithPredefinedBin(const double* distinct_values, const int* counts,
                                              int num_distinct_values, int max_bin,
                                              size_t total_sample_cnt, int min_data_in_bin,
                                              const std::vector<double>& forced_upper_bounds) {
  std::vector<double> bin_upper_bound;

  // get number of positive and negative distinct values
  int left_cnt = -1;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] > -kZeroThreshold) {
      left_cnt = i;
      break;
    }
  }
  if (left_cnt < 0) {
    left_cnt = num_distinct_values;
  }
  int right_start = -1;
  for (int i = left_cnt; i < num_distinct_values; ++i) {
    if (distinct_values[i] > kZeroThreshold) {
      right_start = i;
      break;
    }
  }

  // include zero bounds and infinity bound
  if (max_bin == 2) {
    if (left_cnt == 0) {
      bin_upper_bound.push_back(kZeroThreshold);
    } else {
      bin_upper_bound.push_back(-kZeroThreshold);
    }
  } else if (max_bin >= 3) {
    if (left_cnt > 0) {
      bin_upper_bound.push_back(-kZeroThreshold);
    }
    if (right_start >= 0) {
      bin_upper_bound.push_back(kZeroThreshold);
    }
  }
  bin_upper_bound.push_back(std::numeric_limits<double>::infinity());

  // add forced bounds, excluding zeros since we have already added zero bounds
  int max_to_insert = max_bin - static_cast<int>(bin_upper_bound.size());
  int num_inserted = 0;
  for (size_t i = 0; i < forced_upper_bounds.size(); ++i) {
    if (num_inserted >= max_to_insert) {
      break;
    }
    if (std::fabs(forced_upper_bounds[i]) > kZeroThreshold) {
      bin_upper_bound.push_back(forced_upper_bounds[i]);
      ++num_inserted;
    }
  }
  std::stable_sort(bin_upper_bound.begin(), bin_upper_bound.end());

  // find remaining bounds
  int free_bins = max_bin - static_cast<int>(bin_upper_bound.size());
  std::vector<double> bounds_to_add;
  int value_ind = 0;
  for (size_t i = 0; i < bin_upper_bound.size(); ++i) {
    int cnt_in_bin = 0;
    int distinct_cnt_in_bin = 0;
    int bin_start = value_ind;
    while ((value_ind < num_distinct_values) && (distinct_values[value_ind] < bin_upper_bound[i])) {
      cnt_in_bin += counts[value_ind];
      ++distinct_cnt_in_bin;
      ++value_ind;
    }
    int bins_remaining = max_bin - static_cast<int>(bin_upper_bound.size()) - static_cast<int>(bounds_to_add.size());
    int num_sub_bins = static_cast<int>(std::lround((static_cast<double>(cnt_in_bin) * free_bins / total_sample_cnt)));
    num_sub_bins = std::min(num_sub_bins, bins_remaining) + 1;
    if (i == bin_upper_bound.size() - 1) {
      num_sub_bins = bins_remaining + 1;
    }
    std::vector<double> new_upper_bounds = GreedyFindBin(distinct_values + bin_start, counts + bin_start, distinct_cnt_in_bin,
      num_sub_bins, cnt_in_bin, min_data_in_bin);
    bounds_to_add.insert(bounds_to_add.end(), new_upper_bounds.begin(), new_upper_bounds.end() - 1);  // last bound is infinity
  }
  bin_upper_bound.insert(bin_upper_bound.end(), bounds_to_add.begin(), bounds_to_add.end());
  std::stable_sort(bin_upper_bound.begin(), bin_upper_bound.end());
  CHECK_LE(bin_upper_bound.size(), static_cast<size_t>(max_bin));
  return bin_upper_bound;
}

std::vector<double> FindBinWithZeroAsOneBin(const double* distinct_values, const int* counts, int num_distinct_values,
                                            int max_bin, size_t total_sample_cnt, int min_data_in_bin) {
  std::vector<double> bin_upper_bound;
  int left_cnt_data = 0;
  int cnt_zero = 0;
  int right_cnt_data = 0;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] <= -kZeroThreshold) {
      left_cnt_data += counts[i];
    } else if (distinct_values[i] > kZeroThreshold) {
      right_cnt_data += counts[i];
    } else {
      cnt_zero += counts[i];
    }
  }

  int left_cnt = -1;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] > -kZeroThreshold) {
      left_cnt = i;
      break;
    }
  }

  if (left_cnt < 0) {
    left_cnt = num_distinct_values;
  }

  if ((left_cnt > 0) && (max_bin > 1)) {
    int left_max_bin = static_cast<int>(static_cast<double>(left_cnt_data) / (total_sample_cnt - cnt_zero) * (max_bin - 1));
    left_max_bin = std::max(1, left_max_bin);
    bin_upper_bound = GreedyFindBin(distinct_values, counts, left_cnt, left_max_bin, left_cnt_data, min_data_in_bin);
    if (bin_upper_bound.size() > 0) {
      bin_upper_bound.back() = -kZeroThreshold;
    }
  }

  int right_start = -1;
  for (int i = left_cnt; i < num_distinct_values; ++i) {
    if (distinct_values[i] > kZeroThreshold) {
      right_start = i;
      break;
    }
  }

  int right_max_bin = max_bin - 1 - static_cast<int>(bin_upper_bound.size());
  if (right_start >= 0 && right_max_bin > 0) {
    auto right_bounds = GreedyFindBin(distinct_values + right_start, counts + right_start,
      num_distinct_values - right_start, right_max_bin, right_cnt_data, min_data_in_bin);
    bin_upper_bound.push_back(kZeroThreshold);
    bin_upper_bound.insert(bin_upper_bound.end(), right_bounds.begin(), right_bounds.end());
  } else {
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  }
  CHECK_LE(bin_upper_bound.size(), static_cast<size_t>(max_bin));
  return bin_upper_bound;
}

std::vector<double> FindBinWithZeroAsOneBin(const double* distinct_values, const int* counts, int num_distinct_values,
                                            int max_bin, size_t total_sample_cnt, int min_data_in_bin,
                                            const std::vector<double>& forced_upper_bounds) {
  if (forced_upper_bounds.empty()) {
    return FindBinWithZeroAsOneBin(distinct_values, counts, num_distinct_values, max_bin, total_sample_cnt, min_data_in_bin);
  } else {
    return FindBinWithPredefinedBin(distinct_values, counts, num_distinct_values, max_bin, total_sample_cnt, min_data_in_bin,
                                    forced_upper_bounds);
  }
}

void BinMapper::FindBin(double* values, int num_sample_values, size_t total_sample_cnt,
                        int max_bin, int min_data_in_bin, int min_split_data, bool pre_filter, BinType bin_type,
                        bool use_missing, bool zero_as_missing,
                        const std::vector<double>& forced_upper_bounds) {
  int na_cnt = 0;
  int non_na_cnt = 0;
  for (int i = 0; i < num_sample_values; ++i) {
    if (!std::isnan(values[i])) {
      values[non_na_cnt++] = values[i];
    }
  }
  if (!use_missing) {
    missing_type_ = MissingType::None;
  } else if (zero_as_missing) {
    missing_type_ = MissingType::Zero;
  } else {
    if (non_na_cnt == num_sample_values) {
      missing_type_ = MissingType::None;
    } else {
      missing_type_ = MissingType::NaN;
      na_cnt = num_sample_values - non_na_cnt;
    }
  }
  num_sample_values = non_na_cnt;

  bin_type_ = bin_type;
  default_bin_ = 0;
  int zero_cnt = static_cast<int>(total_sample_cnt - num_sample_values - na_cnt);
  // find distinct_values first
  std::vector<double> distinct_values;
  std::vector<int> counts;  // count of data points for each distinct feature value.

  std::stable_sort(values, values + num_sample_values);

  // push zero in the front
  if (num_sample_values == 0 || (values[0] > 0.0f && zero_cnt > 0)) {
    distinct_values.push_back(0.0f);
    counts.push_back(zero_cnt);
  }

  if (num_sample_values > 0) {
    distinct_values.push_back(values[0]);
    counts.push_back(1);
  }

  for (int i = 1; i < num_sample_values; ++i) {
    if (!Common::CheckDoubleEqualOrdered(values[i - 1], values[i])) {
      if (values[i - 1] < 0.0f && values[i] > 0.0f) {
        distinct_values.push_back(0.0f);
        counts.push_back(zero_cnt);
      }
      distinct_values.push_back(values[i]);
      counts.push_back(1);
    } else {
      // use the large value
      distinct_values.back() = values[i];
      ++counts.back();
    }
  }

  // push zero in the back
  if (num_sample_values > 0 && values[num_sample_values - 1] < 0.0f && zero_cnt > 0) {
    distinct_values.push_back(0.0f);
    counts.push_back(zero_cnt);
  }
  min_val_ = distinct_values.front();
  max_val_ = distinct_values.back();
  std::vector<int> cnt_in_bin;  // count of data points in each bin.
  int num_distinct_values = static_cast<int>(distinct_values.size());
  if (bin_type_ == BinType::NumericalBin) {
    if (missing_type_ == MissingType::Zero) {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin, total_sample_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
      if (bin_upper_bound_.size() == 2) {
        missing_type_ = MissingType::None;
      }
    } else if (missing_type_ == MissingType::None) {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin, total_sample_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
    } else {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin - 1, total_sample_cnt - na_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
      bin_upper_bound_.push_back(NaN);
    }
    num_bin_ = static_cast<int>(bin_upper_bound_.size());
    {
      cnt_in_bin.resize(num_bin_, 0);
      int i_bin = 0;
      for (int i = 0; i < num_distinct_values; ++i) {
        while (distinct_values[i] > bin_upper_bound_[i_bin] && i_bin < num_bin_ - 1) {
          ++i_bin;
        }
        cnt_in_bin[i_bin] += counts[i];
      }
      if (missing_type_ == MissingType::NaN) {
        cnt_in_bin[num_bin_ - 1] = na_cnt;
      }
    }
    CHECK_LE(num_bin_, max_bin);
  } else {
    // convert to int type first
    std::vector<int> distinct_values_int;
    std::vector<int> counts_int;
    for (size_t i = 0; i < distinct_values.size(); ++i) {
      int val = static_cast<int>(distinct_values[i]);
      if (val < 0) {
        na_cnt += counts[i];
        Log::Warning("Met negative value in categorical features, will convert it to NaN");
      } else {
        if (distinct_values_int.empty() || val != distinct_values_int.back()) {
          distinct_values_int.push_back(val);
          counts_int.push_back(counts[i]);
        } else {
          counts_int.back() += counts[i];
        }
      }
    }
    int rest_cnt = static_cast<int>(total_sample_cnt - na_cnt);
    if (rest_cnt > 0) {
      const int SPARSE_RATIO = 100;
      if (distinct_values_int.back() / SPARSE_RATIO > static_cast<int>(distinct_values_int.size())) {
        Log::Warning("Met categorical feature which contains sparse values. "
                      "Consider renumbering to consecutive integers started from zero");
      }
      // sort by counts in descending order
      Common::SortForPair<int, int>(&counts_int, &distinct_values_int, 0, true);
      // will ignore the categorical of small counts
      int cut_cnt = static_cast<int>(
          Common::RoundInt((total_sample_cnt - na_cnt) * 0.99f));
      size_t cur_cat_idx = 0;  // index of current category.
      categorical_2_bin_.clear();
      bin_2_categorical_.clear();
      int used_cnt = 0;
      int distinct_cnt = static_cast<int>(distinct_values_int.size());
      if (na_cnt > 0) {
        ++distinct_cnt;
      }
      max_bin = std::min(distinct_cnt, max_bin);
      cnt_in_bin.clear();

      // Push the dummy bin for NaN
      bin_2_categorical_.push_back(-1);
      categorical_2_bin_[-1] = 0;
      cnt_in_bin.push_back(0);
      num_bin_ = 1;
      while (cur_cat_idx < distinct_values_int.size()
              && (used_cnt < cut_cnt || num_bin_ < max_bin)) {
        if (counts_int[cur_cat_idx] < min_data_in_bin && cur_cat_idx > 1) {
          break;
        }
        bin_2_categorical_.push_back(distinct_values_int[cur_cat_idx]);
        categorical_2_bin_[distinct_values_int[cur_cat_idx]] = static_cast<unsigned int>(num_bin_);
        used_cnt += counts_int[cur_cat_idx];
        cnt_in_bin.push_back(counts_int[cur_cat_idx]);
        ++num_bin_;
        ++cur_cat_idx;
      }
      // Use MissingType::None to represent this bin contains all categoricals
      if (cur_cat_idx == distinct_values_int.size() && na_cnt == 0) {
        missing_type_ = MissingType::None;
      } else {
        missing_type_ = MissingType::NaN;
      }
      // fix count of NaN bin
      cnt_in_bin[0] = static_cast<int>(total_sample_cnt - used_cnt);
    }
  }

  // check trivial(num_bin_ == 1) feature
  if (num_bin_ <= 1) {
    is_trivial_ = true;
  } else {
    is_trivial_ = false;
  }
  // check useless bin
  if (!is_trivial_ && pre_filter && NeedFilter(cnt_in_bin, static_cast<int>(total_sample_cnt), min_split_data, bin_type_)) {
    is_trivial_ = true;
  }

  if (!is_trivial_) {
    default_bin_ = ValueToBin(0);
    most_freq_bin_ =
        static_cast<uint32_t>(ArrayArgs<int>::ArgMax(cnt_in_bin));
    const double max_sparse_rate =
        static_cast<double>(cnt_in_bin[most_freq_bin_]) / total_sample_cnt;
    // When most_freq_bin_ != default_bin_, there are some additional data loading costs.
    // so use most_freq_bin_ = default_bin_ when there is not so sparse
    if (most_freq_bin_ != default_bin_ && max_sparse_rate < kSparseThreshold) {
      most_freq_bin_ = default_bin_;
    }
    sparse_rate_ =
        static_cast<double>(cnt_in_bin[most_freq_bin_]) / total_sample_cnt;
  } else {
    sparse_rate_ = 1.0f;
  }
}

void BinMapper::CopyTo(char * buffer) const {
  std::memcpy(buffer, &num_bin_, sizeof(num_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(num_bin_));
  std::memcpy(buffer, &missing_type_, sizeof(missing_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(missing_type_));
  std::memcpy(buffer, &is_trivial_, sizeof(is_trivial_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(is_trivial_));
  std::memcpy(buffer, &sparse_rate_, sizeof(sparse_rate_));
  buffer += sizeof(sparse_rate_);
  std::memcpy(buffer, &bin_type_, sizeof(bin_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(bin_type_));
  std::memcpy(buffer, &min_val_, sizeof(min_val_));
  buffer += sizeof(min_val_);
  std::memcpy(buffer, &max_val_, sizeof(max_val_));
  buffer += sizeof(max_val_);
  std::memcpy(buffer, &default_bin_, sizeof(default_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(default_bin_));
  std::memcpy(buffer, &most_freq_bin_, sizeof(most_freq_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    std::memcpy(buffer, bin_upper_bound_.data(), num_bin_ * sizeof(double));
  } else {
    std::memcpy(buffer, bin_2_categorical_.data(), num_bin_ * sizeof(int));
  }
}

void BinMapper::CopyFrom(const char * buffer) {
  std::memcpy(&num_bin_, buffer, sizeof(num_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(num_bin_));
  std::memcpy(&missing_type_, buffer, sizeof(missing_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(missing_type_));
  std::memcpy(&is_trivial_, buffer, sizeof(is_trivial_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(is_trivial_));
  std::memcpy(&sparse_rate_, buffer, sizeof(sparse_rate_));
  buffer += sizeof(sparse_rate_);
  std::memcpy(&bin_type_, buffer, sizeof(bin_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(bin_type_));
  std::memcpy(&min_val_, buffer, sizeof(min_val_));
  buffer += sizeof(min_val_);
  std::memcpy(&max_val_, buffer, sizeof(max_val_));
  buffer += sizeof(max_val_);
  std::memcpy(&default_bin_, buffer, sizeof(default_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(default_bin_));
  std::memcpy(&most_freq_bin_, buffer, sizeof(most_freq_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    bin_upper_bound_ = std::vector<double>(num_bin_);
    std::memcpy(bin_upper_bound_.data(), buffer, num_bin_ * sizeof(double));
  } else {
    bin_2_categorical_ = std::vector<int>(num_bin_);
    std::memcpy(bin_2_categorical_.data(), buffer, num_bin_ * sizeof(int));
    categorical_2_bin_.clear();
    for (int i = 0; i < num_bin_; ++i) {
      categorical_2_bin_[bin_2_categorical_[i]] = static_cast<unsigned int>(i);
    }
  }
}

void BinMapper::SaveBinaryToFile(BinaryWriter* writer) const {
  writer->AlignedWrite(&num_bin_, sizeof(num_bin_));
  writer->AlignedWrite(&missing_type_, sizeof(missing_type_));
  writer->AlignedWrite(&is_trivial_, sizeof(is_trivial_));
  writer->Write(&sparse_rate_, sizeof(sparse_rate_));
  writer->AlignedWrite(&bin_type_, sizeof(bin_type_));
  writer->Write(&min_val_, sizeof(min_val_));
  writer->Write(&max_val_, sizeof(max_val_));
  writer->AlignedWrite(&default_bin_, sizeof(default_bin_));
  writer->AlignedWrite(&most_freq_bin_, sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    writer->Write(bin_upper_bound_.data(), sizeof(double) * num_bin_);
  } else {
    writer->Write(bin_2_categorical_.data(), sizeof(int) * num_bin_);
  }
}

size_t BinMapper::SizesInByte() const {
  size_t ret = VirtualFileWriter::AlignedSize(sizeof(num_bin_)) +
                VirtualFileWriter::AlignedSize(sizeof(missing_type_)) +
                VirtualFileWriter::AlignedSize(sizeof(is_trivial_)) +
                sizeof(sparse_rate_) +
                VirtualFileWriter::AlignedSize(sizeof(bin_type_)) +
                sizeof(min_val_) + sizeof(max_val_) +
                VirtualFileWriter::AlignedSize(sizeof(default_bin_)) +
                VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    ret += sizeof(double) *  num_bin_;
  } else {
    ret += sizeof(int) * num_bin_;
  }
  return ret;
}

template class DenseBin<uint8_t, true>;
template class DenseBin<uint8_t, false>;
template class DenseBin<uint16_t, false>;
template class DenseBin<uint32_t, false>;

template class SparseBin<uint8_t>;
template class SparseBin<uint16_t>;
template class SparseBin<uint32_t>;

template class MultiValDenseBin<uint8_t>;
template class MultiValDenseBin<uint16_t>;
template class MultiValDenseBin<uint32_t>;

Bin* Bin::CreateDenseBin(data_size_t num_data, int num_bin) {
  if (num_bin <= 16) {
    return new DenseBin<uint8_t, true>(num_data);
  } else if (num_bin <= 256) {
    return new DenseBin<uint8_t, false>(num_data);
  } else if (num_bin <= 65536) {
    return new DenseBin<uint16_t, false>(num_data);
  } else {
    return new DenseBin<uint32_t, false>(num_data);
  }
}

Bin* Bin::CreateSparseBin(data_size_t num_data, int num_bin) {
  if (num_bin <= 256) {
    return new SparseBin<uint8_t>(num_data);
  } else if (num_bin <= 65536) {
    return new SparseBin<uint16_t>(num_data);
  } else {
    return new SparseBin<uint32_t>(num_data);
  }
}

MultiValBin* MultiValBin::CreateMultiValBin(data_size_t num_data, int num_bin, int num_feature,
  double sparse_rate, const std::vector<uint32_t>& offsets) {
  if (sparse_rate >= multi_val_bin_sparse_threshold) {
    const double average_element_per_row = (1.0 - sparse_rate) * num_feature;
    return CreateMultiValSparseBin(num_data, num_bin,
                                    average_element_per_row);
  } else {
    return CreateMultiValDenseBin(num_data, num_bin, num_feature, offsets);
  }
}

MultiValBin* MultiValBin::CreateMultiValDenseBin(data_size_t num_data,
                                                  int num_bin,
                                                  int num_feature,
                                                  const std::vector<uint32_t>& offsets) {
  // calculate max bin of all features to select the int type in MultiValDenseBin
  int max_bin = 0;
  for (int i = 0; i < static_cast<int>(offsets.size()) - 1; ++i) {
    int feature_bin = offsets[i + 1] - offsets[i];
    if (feature_bin > max_bin) {
      max_bin = feature_bin;
    }
  }
  if (max_bin <= 256) {
    return new MultiValDenseBin<uint8_t>(num_data, num_bin, num_feature, offsets);
  } else if (max_bin <= 65536) {
    return new MultiValDenseBin<uint16_t>(num_data, num_bin, num_feature, offsets);
  } else {
    return new MultiValDenseBin<uint32_t>(num_data, num_bin, num_feature, offsets);
  }
}

MultiValBin* MultiValBin::CreateMultiValSparseBin(data_size_t num_data,
                                                  int num_bin,
                                                  double estimate_element_per_row) {
  size_t estimate_total_entries =
      static_cast<size_t>(estimate_element_per_row * 1.1 * num_data);
  if (estimate_total_entries <= std::numeric_limits<uint16_t>::max()) {
    if (num_bin <= 256) {
      return new MultiValSparseBin<uint16_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<uint16_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<uint16_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  } else if (estimate_total_entries <= std::numeric_limits<uint32_t>::max()) {
    if (num_bin <= 256) {
      return new MultiValSparseBin<uint32_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<uint32_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<uint32_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  } else {
    if (num_bin <= 256) {
      return new MultiValSparseBin<size_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<size_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<size_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  }
}

template <>
const void* DenseBin<uint8_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 8;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint16_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 16;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint32_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 32;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, true>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 4;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 8;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint16_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 16;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint32_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 32;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, true>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 4;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* SparseBin<uint8_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 8;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint8_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint16_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 16;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint16_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint32_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 32;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint32_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint8_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 8;
  *bin_iterator = new SparseBinIterator<uint8_t>(this, 0);
  return nullptr;
}

template <>
const void* SparseBin<uint16_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 16;
  *bin_iterator = new SparseBinIterator<uint16_t>(this, 0);
  return nullptr;
}

template <>
const void* SparseBin<uint32_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 32;
  *bin_iterator = new SparseBinIterator<uint32_t>(this, 0);
  return nullptr;
}

#ifdef USE_CUDA
template <>
const void* MultiValDenseBin<uint8_t>::GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValDenseBin<uint16_t>::GetRowWiseData(uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint16_t* data_ptr = data_.data();
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_ptr);
  *bit_type = 16;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValDenseBin<uint32_t>::GetRowWiseData(uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint32_t* data_ptr = data_.data();
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_ptr);
  *bit_type = 32;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

#endif  // USE_CUDA

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/config.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/config.h>

#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/random.h>

#include <algorithm>
#include <cctype>
#include <cmath>
#include <limits>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {

void Config::KV2Map(std::unordered_map<std::string, std::vector<std::string>>* params, const char* kv) {
  std::vector<std::string> tmp_strs = Common::Split(kv, '=');
  if (tmp_strs.size() == 2 || tmp_strs.size() == 1) {
    std::string key = Common::RemoveQuotationSymbol(Common::Trim(tmp_strs[0]));
    std::string value = "";
    if (tmp_strs.size() == 2) {
      value = Common::RemoveQuotationSymbol(Common::Trim(tmp_strs[1]));
    }
    if (key.size() > 0) {
      params->operator[](key).emplace_back(value);
    }
  } else {
    Log::Warning("Unknown parameter %s", kv);
  }
}

void GetFirstValueAsInt(const std::unordered_map<std::string, std::vector<std::string>>& params, std::string key, int* out) {
  const auto pair = params.find(key);
  if (pair != params.end()) {
    auto candidate = pair->second[0].c_str();
    if (!Common::AtoiAndCheck(candidate, out)) {
      Log::Fatal("Parameter %s should be of type int, got \"%s\"", key.c_str(), candidate);
    }
  }
}

void Config::SetVerbosity(const std::unordered_map<std::string, std::vector<std::string>>& params) {
  int verbosity = 1;

  // if "verbosity" was found in params, prefer that to any other aliases
  const auto verbosity_iter = params.find("verbosity");
  if (verbosity_iter != params.end()) {
    GetFirstValueAsInt(params, "verbosity", &verbosity);
  } else {
    // if "verbose" was found in params and "verbosity" was not, use that value
    const auto verbose_iter = params.find("verbose");
    if (verbose_iter != params.end()) {
      GetFirstValueAsInt(params, "verbose", &verbosity);
    } else {
      // if "verbosity" and "verbose" were both missing from params, don't modify LightGBM's log level
      return;
    }
  }

  // otherwise, update LightGBM's log level based on the passed-in value
  if (verbosity < 0) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Fatal);
  } else if (verbosity == 0) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Warning);
  } else if (verbosity == 1) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Info);
  } else {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Debug);
  }
}

void Config::KeepFirstValues(const std::unordered_map<std::string, std::vector<std::string>>& params, std::unordered_map<std::string, std::string>* out) {
  for (auto pair = params.begin(); pair != params.end(); ++pair) {
    auto name = pair->first.c_str();
    auto values = pair->second;
    out->emplace(name, values[0]);
    for (size_t i = 1; i < pair->second.size(); ++i) {
      Log::Warning("%s is set=%s, %s=%s will be ignored. Current value: %s=%s",
        name, values[0].c_str(),
        name, values[i].c_str(),
        name, values[0].c_str());
    }
  }
}

std::unordered_map<std::string, std::string> Config::Str2Map(const char* parameters) {
  std::unordered_map<std::string, std::vector<std::string>> all_params;
  std::unordered_map<std::string, std::string> params;
  auto args = Common::Split(parameters, " \t\n\r");
  for (auto arg : args) {
    KV2Map(&all_params, Common::Trim(arg).c_str());
  }
  SetVerbosity(all_params);
  KeepFirstValues(all_params, &params);
  ParameterAlias::KeyAliasTransform(&params);
  return params;
}

void GetBoostingType(const std::unordered_map<std::string, std::string>& params, std::string* boosting) {
  std::string value;
  if (Config::GetString(params, "boosting", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("gbdt") || value == std::string("gbrt")) {
      *boosting = "gbdt";
    } else if (value == std::string("dart")) {
      *boosting = "dart";
    } else if (value == std::string("goss")) {
      *boosting = "goss";
    } else if (value == std::string("rf") || value == std::string("random_forest")) {
      *boosting = "rf";
    } else {
      Log::Fatal("Unknown boosting type %s", value.c_str());
    }
  }
}

void GetDataSampleStrategy(const std::unordered_map<std::string, std::string>& params, std::string* strategy) {
  std::string value;
  if (Config::GetString(params, "data_sample_strategy", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("goss")) {
      *strategy = "goss";
    } else if (value == std::string("bagging")) {
      *strategy = "bagging";
    } else {
      Log::Fatal("Unknown sample strategy %s", value.c_str());
    }
  }
}

void ParseMetrics(const std::string& value, std::vector<std::string>* out_metric) {
  std::unordered_set<std::string> metric_sets;
  out_metric->clear();
  std::vector<std::string> metrics = Common::Split(value.c_str(), ',');
  for (auto& met : metrics) {
    auto type = ParseMetricAlias(met);
    if (metric_sets.count(type) <= 0) {
      out_metric->push_back(type);
      metric_sets.insert(type);
    }
  }
}

void GetObjectiveType(const std::unordered_map<std::string, std::string>& params, std::string* objective) {
  std::string value;
  if (Config::GetString(params, "objective", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    *objective = ParseObjectiveAlias(value);
  }
}

void GetMetricType(const std::unordered_map<std::string, std::string>& params, const std::string& objective, std::vector<std::string>* metric) {
  std::string value;
  if (Config::GetString(params, "metric", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    ParseMetrics(value, metric);
  }
  // add names of objective function if not providing metric
  if (metric->empty() && value.size() == 0) {
    ParseMetrics(objective, metric);
  }
}

void GetTaskType(const std::unordered_map<std::string, std::string>& params, TaskType* task) {
  std::string value;
  if (Config::GetString(params, "task", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("train") || value == std::string("training")) {
      *task = TaskType::kTrain;
    } else if (value == std::string("predict") || value == std::string("prediction")
               || value == std::string("test")) {
      *task = TaskType::kPredict;
    } else if (value == std::string("convert_model")) {
      *task = TaskType::kConvertModel;
    } else if (value == std::string("refit") || value == std::string("refit_tree")) {
      *task = TaskType::KRefitTree;
    } else if (value == std::string("save_binary")) {
      *task = TaskType::kSaveBinary;
    } else {
      Log::Fatal("Unknown task type %s", value.c_str());
    }
  }
}

void GetDeviceType(const std::unordered_map<std::string, std::string>& params, std::string* device_type) {
  std::string value;
  if (Config::GetString(params, "device_type", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("cpu")) {
      *device_type = "cpu";
    } else if (value == std::string("gpu")) {
      *device_type = "gpu";
    } else if (value == std::string("cuda")) {
      *device_type = "cuda";
    } else {
      Log::Fatal("Unknown device type %s", value.c_str());
    }
  }
}

void GetTreeLearnerType(const std::unordered_map<std::string, std::string>& params, std::string* tree_learner) {
  std::string value;
  if (Config::GetString(params, "tree_learner", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("serial")) {
      *tree_learner = "serial";
    } else if (value == std::string("feature") || value == std::string("feature_parallel")) {
      *tree_learner = "feature";
    } else if (value == std::string("data") || value == std::string("data_parallel")) {
      *tree_learner = "data";
    } else if (value == std::string("voting") || value == std::string("voting_parallel")) {
      *tree_learner = "voting";
    } else {
      Log::Fatal("Unknown tree learner type %s", value.c_str());
    }
  }
}

void Config::GetAucMuWeights() {
  if (auc_mu_weights.empty()) {
    // equal weights for all classes
    auc_mu_weights_matrix = std::vector<std::vector<double>> (num_class, std::vector<double>(num_class, 1));
    for (size_t i = 0; i < static_cast<size_t>(num_class); ++i) {
      auc_mu_weights_matrix[i][i] = 0;
    }
  } else {
    auc_mu_weights_matrix = std::vector<std::vector<double>> (num_class, std::vector<double>(num_class, 0));
    if (auc_mu_weights.size() != static_cast<size_t>(num_class * num_class)) {
      Log::Fatal("auc_mu_weights must have %d elements, but found %zu", num_class * num_class, auc_mu_weights.size());
    }
    for (size_t i = 0; i < static_cast<size_t>(num_class); ++i) {
      for (size_t j = 0; j < static_cast<size_t>(num_class); ++j) {
        if (i == j) {
          auc_mu_weights_matrix[i][j] = 0;
          if (std::fabs(auc_mu_weights[i * num_class + j]) > kZeroThreshold) {
            Log::Info("AUC-mu matrix must have zeros on diagonal. Overwriting value in position %zu of auc_mu_weights with 0.", i * num_class + j);
          }
        } else {
          if (std::fabs(auc_mu_weights[i * num_class + j]) < kZeroThreshold) {
            Log::Fatal("AUC-mu matrix must have non-zero values for non-diagonal entries. Found zero value in position %zu of auc_mu_weights.", i * num_class + j);
          }
          auc_mu_weights_matrix[i][j] = auc_mu_weights[i * num_class + j];
        }
      }
    }
  }
}

void Config::GetInteractionConstraints() {
  if (interaction_constraints == "") {
    interaction_constraints_vector = std::vector<std::vector<int>>();
  } else {
    interaction_constraints_vector = Common::StringToArrayofArrays<int>(interaction_constraints, '[', ']', ',');
  }
}

void Config::Set(const std::unordered_map<std::string, std::string>& params) {
  // generate seeds by seed.
  if (GetInt(params, "seed", &seed)) {
    Random rand(seed);
    int int_max = std::numeric_limits<int16_t>::max();
    data_random_seed = static_cast<int>(rand.NextShort(0, int_max));
    bagging_seed = static_cast<int>(rand.NextShort(0, int_max));
    drop_seed = static_cast<int>(rand.NextShort(0, int_max));
    feature_fraction_seed = static_cast<int>(rand.NextShort(0, int_max));
    objective_seed = static_cast<int>(rand.NextShort(0, int_max));
    extra_seed = static_cast<int>(rand.NextShort(0, int_max));
  }

  GetTaskType(params, &task);
  GetBoostingType(params, &boosting);
  GetDataSampleStrategy(params, &data_sample_strategy);
  GetObjectiveType(params, &objective);
  GetMetricType(params, objective, &metric);
  GetDeviceType(params, &device_type);
  if (device_type == std::string("cuda")) {
    LGBM_config_::current_device = lgbm_device_cuda;
  }
  GetTreeLearnerType(params, &tree_learner);

  GetMembersFromString(params);

  GetAucMuWeights();

  GetInteractionConstraints();

  // sort eval_at
  std::sort(eval_at.begin(), eval_at.end());

  std::vector<std::string> new_valid;
  for (size_t i = 0; i < valid.size(); ++i) {
    if (valid[i] != data) {
      // Only push the non-training data
      new_valid.push_back(valid[i]);
    } else {
      is_provide_training_metric = true;
    }
  }
  valid = new_valid;

  if ((task == TaskType::kSaveBinary) && !save_binary) {
    Log::Info("save_binary parameter set to true because task is save_binary");
    save_binary = true;
  }

  // check for conflicts
  CheckParamConflict(params);
}

bool CheckMultiClassObjective(const std::string& objective) {
  return (objective == std::string("multiclass") || objective == std::string("multiclassova"));
}

void Config::CheckParamConflict(const std::unordered_map<std::string, std::string>& params) {
  // check if objective, metric, and num_class match
  int num_class_check = num_class;
  bool objective_type_multiclass = CheckMultiClassObjective(objective) || (objective == std::string("custom") && num_class_check > 1);

  if (objective_type_multiclass) {
    if (num_class_check <= 1) {
      Log::Fatal("Number of classes should be specified and greater than 1 for multiclass training");
    }
  } else {
    if (task == TaskType::kTrain && num_class_check != 1) {
      Log::Fatal("Number of classes must be 1 for non-multiclass training");
    }
  }
  for (std::string metric_type : metric) {
    bool metric_type_multiclass = (CheckMultiClassObjective(metric_type)
                                   || metric_type == std::string("multi_logloss")
                                   || metric_type == std::string("multi_error")
                                   || metric_type == std::string("auc_mu")
                                   || (metric_type == std::string("custom") && num_class_check > 1));
    if ((objective_type_multiclass && !metric_type_multiclass)
        || (!objective_type_multiclass && metric_type_multiclass)) {
      Log::Fatal("Multiclass objective and metrics don't match");
    }
  }

  if (num_machines > 1) {
    is_parallel = true;
  } else {
    is_parallel = false;
    tree_learner = "serial";
  }

  bool is_single_tree_learner = tree_learner == std::string("serial");

  if (is_single_tree_learner) {
    is_parallel = false;
    num_machines = 1;
  }

  if (is_single_tree_learner || tree_learner == std::string("feature")) {
    is_data_based_parallel = false;
  } else if (tree_learner == std::string("data")
             || tree_learner == std::string("voting")) {
    is_data_based_parallel = true;
    if (histogram_pool_size >= 0
        && tree_learner == std::string("data")) {
      Log::Warning("Histogram LRU queue was enabled (histogram_pool_size=%f).\n"
                   "Will disable this to reduce communication costs",
                   histogram_pool_size);
      // Change pool size to -1 (no limit) when using data parallel to reduce communication costs
      histogram_pool_size = -1;
    }
  }
  if (is_data_based_parallel) {
    if (!forcedsplits_filename.empty()) {
      Log::Fatal("Don't support forcedsplits in %s tree learner",
                 tree_learner.c_str());
    }
  }

  // max_depth defaults to -1, so max_depth>0 implies "you explicitly overrode the default"
  //
  // Changing max_depth while leaving num_leaves at its default (31) can lead to 2 undesirable situations:
  //
  //   * (0 <= max_depth <= 4) it's not possible to produce a tree with 31 leaves
  //     - this block reduces num_leaves to 2^max_depth
  //   * (max_depth > 4) 31 leaves is less than a full depth-wise tree, which might lead to underfitting
  //     - this block warns about that
  // ref: https://github.com/lightgbm-org/LightGBM/issues/2898#issuecomment-1002860601
  if (max_depth > 0 && (params.count("num_leaves") == 0 || params.at("num_leaves").empty())) {
    double full_num_leaves = std::pow(2, max_depth);
    if (full_num_leaves > num_leaves) {
      Log::Warning("Provided parameters constrain tree depth (max_depth=%d) without explicitly setting 'num_leaves'. "
                   "This can lead to underfitting. To resolve this warning, pass 'num_leaves' (<=%.0f) in params. "
                   "Alternatively, pass (max_depth=-1) and just use 'num_leaves' to constrain model complexity.",
                   max_depth,
                   full_num_leaves);
    }

    if (full_num_leaves < num_leaves) {
      // Fits in an int, and is more restrictive than the current num_leaves
      num_leaves = static_cast<int>(full_num_leaves);
    }
  }
  if (device_type == std::string("gpu")) {
    // force col-wise for gpu version
    force_col_wise = true;
    force_row_wise = false;
    if (deterministic) {
      Log::Warning("Although \"deterministic\" is set, the results ran by GPU may be non-deterministic.");
    }
    if (use_quantized_grad) {
      Log::Warning("Quantized training is not supported by GPU tree learner. Switch to full precision training.");
      use_quantized_grad = false;
    }
  } else if (device_type == std::string("cuda")) {
    // force row-wise for cuda version
    force_col_wise = false;
    force_row_wise = true;
    if (deterministic) {
      Log::Warning("Although \"deterministic\" is set, the results ran by GPU may be non-deterministic.");
    }
  }
  // linear tree learner must be serial type and run on CPU device
  if (linear_tree) {
    if (device_type != std::string("cpu") && device_type != std::string("gpu")) {
      device_type = "cpu";
      Log::Warning("Linear tree learner only works with CPU and GPU. Falling back to CPU now.");
    }
    if (tree_learner != std::string("serial")) {
      tree_learner = "serial";
      Log::Warning("Linear tree learner must be serial.");
    }
    if (zero_as_missing) {
      Log::Fatal("zero_as_missing must be false when fitting linear trees.");
    }
    if (objective == std::string("regression_l1")) {
      Log::Fatal("Cannot use regression_l1 objective when fitting linear trees.");
    }
  }
  // min_data_in_leaf must be at least 2 if path smoothing is active. This is because when the split is calculated
  // the count is calculated using the proportion of hessian in the leaf which is rounded up to nearest int, so it can
  // be 1 when there is actually no data in the leaf. In rare cases this can cause a bug because with path smoothing the
  // calculated split gain can be positive even with zero gradient and hessian.
  if (path_smooth > kEpsilon && min_data_in_leaf < 2) {
    min_data_in_leaf = 2;
    Log::Warning("min_data_in_leaf has been increased to 2 because this is required when path smoothing is active.");
  }
  if (is_parallel && (monotone_constraints_method == std::string("intermediate") || monotone_constraints_method == std::string("advanced"))) {
    // In distributed mode, local node doesn't have histograms on all features, cannot perform "intermediate" monotone constraints.
    Log::Warning("Cannot use \"intermediate\" or \"advanced\" monotone constraints in distributed learning, auto set to \"basic\" method.");
    monotone_constraints_method = "basic";
  }
  if (feature_fraction_bynode != 1.0 && (monotone_constraints_method == std::string("intermediate") || monotone_constraints_method == std::string("advanced"))) {
    // "intermediate" monotone constraints need to recompute splits. If the features are sampled when computing the
    // split initially, then the sampling needs to be recorded or done once again, which is currently not supported
    Log::Warning("Cannot use \"intermediate\" or \"advanced\" monotone constraints with feature fraction different from 1, auto set monotone constraints to \"basic\" method.");
    monotone_constraints_method = "basic";
  }
  if (max_depth > 0 && monotone_penalty >= max_depth) {
    Log::Warning("Monotone penalty greater than tree depth. Monotone features won't be used.");
  }
  if (min_data_in_leaf <= 0 && min_sum_hessian_in_leaf <= kEpsilon) {
    Log::Warning(
        "Cannot set both min_data_in_leaf and min_sum_hessian_in_leaf to 0. "
        "Will set min_data_in_leaf to 1.");
    min_data_in_leaf = 1;
  }
  if (boosting == std::string("goss")) {
    boosting = std::string("gbdt");
    data_sample_strategy = std::string("goss");
    Log::Warning("Found boosting=goss. For backwards compatibility reasons, LightGBM interprets this as boosting=gbdt, data_sample_strategy=goss."
                 "To suppress this warning, set data_sample_strategy=goss instead.");
  }

  if (bagging_by_query && data_sample_strategy != std::string("bagging")) {
    Log::Warning("bagging_by_query=true is only compatible with data_sample_strategy=bagging. Setting bagging_by_query=false.");
    bagging_by_query = false;
  }
}

std::string Config::ToString() const {
  std::stringstream str_buf;
  str_buf << "[boosting: " << boosting << "]\n";
  str_buf << "[objective: " << objective << "]\n";
  str_buf << "[metric: " << Common::Join(metric, ",") << "]\n";
  str_buf << "[tree_learner: " << tree_learner << "]\n";
  str_buf << "[device_type: " << device_type << "]\n";
  str_buf << SaveMembersToString();
  return str_buf.str();
}

const std::string Config::DumpAliases() {
  auto map = Config::parameter2aliases();
  for (auto& pair : map) {
    std::sort(pair.second.begin(), pair.second.end(), SortAlias);
  }
  std::stringstream str_buf;
  str_buf << "{\n";
  bool first = true;
  for (const auto& pair : map) {
    if (first) {
      str_buf << "   \"";
      first = false;
    } else {
      str_buf << "   , \"";
    }
    str_buf << pair.first << "\": [";
    if (pair.second.size() > 0) {
      str_buf << "\"" << CommonC::Join(pair.second, "\", \"") << "\"";
    }
    str_buf << "]\n";
  }
  str_buf << "}\n";
  return str_buf.str();
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/config_auto.cpp <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \note
 * This file is auto generated by LightGBM\.ci\parameter-generator.py from LightGBM\include\LightGBM\config.h file.
 */
#include <LightGBM/config.h>

#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {
const std::unordered_map<std::string, std::string>& Config::alias_table() {
  static std::unordered_map<std::string, std::string> aliases({
  {"config_file", "config"},
  {"task_type", "task"},
  {"objective_type", "objective"},
  {"app", "objective"},
  {"application", "objective"},
  {"loss", "objective"},
  {"boosting_type", "boosting"},
  {"boost", "boosting"},
  {"train", "data"},
  {"train_data", "data"},
  {"train_data_file", "data"},
  {"data_filename", "data"},
  {"test", "valid"},
  {"valid_data", "valid"},
  {"valid_data_file", "valid"},
  {"test_data", "valid"},
  {"test_data_file", "valid"},
  {"valid_filenames", "valid"},
  {"num_iteration", "num_iterations"},
  {"n_iter", "num_iterations"},
  {"num_tree", "num_iterations"},
  {"num_trees", "num_iterations"},
  {"num_round", "num_iterations"},
  {"num_rounds", "num_iterations"},
  {"nrounds", "num_iterations"},
  {"num_boost_round", "num_iterations"},
  {"n_estimators", "num_iterations"},
  {"max_iter", "num_iterations"},
  {"shrinkage_rate", "learning_rate"},
  {"eta", "learning_rate"},
  {"num_leaf", "num_leaves"},
  {"max_leaves", "num_leaves"},
  {"max_leaf", "num_leaves"},
  {"max_leaf_nodes", "num_leaves"},
  {"tree", "tree_learner"},
  {"tree_type", "tree_learner"},
  {"tree_learner_type", "tree_learner"},
  {"num_thread", "num_threads"},
  {"nthread", "num_threads"},
  {"nthreads", "num_threads"},
  {"n_jobs", "num_threads"},
  {"device", "device_type"},
  {"random_seed", "seed"},
  {"random_state", "seed"},
  {"hist_pool_size", "histogram_pool_size"},
  {"min_data_per_leaf", "min_data_in_leaf"},
  {"min_data", "min_data_in_leaf"},
  {"min_child_samples", "min_data_in_leaf"},
  {"min_samples_leaf", "min_data_in_leaf"},
  {"min_sum_hessian_per_leaf", "min_sum_hessian_in_leaf"},
  {"min_sum_hessian", "min_sum_hessian_in_leaf"},
  {"min_hessian", "min_sum_hessian_in_leaf"},
  {"min_child_weight", "min_sum_hessian_in_leaf"},
  {"sub_row", "bagging_fraction"},
  {"subsample", "bagging_fraction"},
  {"bagging", "bagging_fraction"},
  {"pos_sub_row", "pos_bagging_fraction"},
  {"pos_subsample", "pos_bagging_fraction"},
  {"pos_bagging", "pos_bagging_fraction"},
  {"neg_sub_row", "neg_bagging_fraction"},
  {"neg_subsample", "neg_bagging_fraction"},
  {"neg_bagging", "neg_bagging_fraction"},
  {"subsample_freq", "bagging_freq"},
  {"bagging_fraction_seed", "bagging_seed"},
  {"sub_feature", "feature_fraction"},
  {"colsample_bytree", "feature_fraction"},
  {"sub_feature_bynode", "feature_fraction_bynode"},
  {"colsample_bynode", "feature_fraction_bynode"},
  {"extra_tree", "extra_trees"},
  {"early_stopping_rounds", "early_stopping_round"},
  {"early_stopping", "early_stopping_round"},
  {"n_iter_no_change", "early_stopping_round"},
  {"max_tree_output", "max_delta_step"},
  {"max_leaf_output", "max_delta_step"},
  {"reg_alpha", "lambda_l1"},
  {"l1_regularization", "lambda_l1"},
  {"reg_lambda", "lambda_l2"},
  {"lambda", "lambda_l2"},
  {"l2_regularization", "lambda_l2"},
  {"min_split_gain", "min_gain_to_split"},
  {"rate_drop", "drop_rate"},
  {"topk", "top_k"},
  {"mc", "monotone_constraints"},
  {"monotone_constraint", "monotone_constraints"},
  {"monotonic_cst", "monotone_constraints"},
  {"monotone_constraining_method", "monotone_constraints_method"},
  {"mc_method", "monotone_constraints_method"},
  {"monotone_splits_penalty", "monotone_penalty"},
  {"ms_penalty", "monotone_penalty"},
  {"mc_penalty", "monotone_penalty"},
  {"feature_contrib", "feature_contri"},
  {"fc", "feature_contri"},
  {"fp", "feature_contri"},
  {"feature_penalty", "feature_contri"},
  {"fs", "forcedsplits_filename"},
  {"forced_splits_filename", "forcedsplits_filename"},
  {"forced_splits_file", "forcedsplits_filename"},
  {"forced_splits", "forcedsplits_filename"},
  {"verbose", "verbosity"},
  {"model_input", "input_model"},
  {"model_in", "input_model"},
  {"model_output", "output_model"},
  {"model_out", "output_model"},
  {"save_period", "snapshot_freq"},
  {"linear_trees", "linear_tree"},
  {"max_bins", "max_bin"},
  {"subsample_for_bin", "bin_construct_sample_cnt"},
  {"data_seed", "data_random_seed"},
  {"is_sparse", "is_enable_sparse"},
  {"enable_sparse", "is_enable_sparse"},
  {"sparse", "is_enable_sparse"},
  {"is_enable_bundle", "enable_bundle"},
  {"bundle", "enable_bundle"},
  {"is_pre_partition", "pre_partition"},
  {"two_round_loading", "two_round"},
  {"use_two_round_loading", "two_round"},
  {"has_header", "header"},
  {"label", "label_column"},
  {"weight", "weight_column"},
  {"group", "group_column"},
  {"group_id", "group_column"},
  {"query_column", "group_column"},
  {"query", "group_column"},
  {"query_id", "group_column"},
  {"ignore_feature", "ignore_column"},
  {"blacklist", "ignore_column"},
  {"cat_feature", "categorical_feature"},
  {"categorical_column", "categorical_feature"},
  {"cat_column", "categorical_feature"},
  {"categorical_features", "categorical_feature"},
  {"is_save_binary", "save_binary"},
  {"is_save_binary_file", "save_binary"},
  {"is_predict_raw_score", "predict_raw_score"},
  {"predict_rawscore", "predict_raw_score"},
  {"raw_score", "predict_raw_score"},
  {"is_predict_leaf_index", "predict_leaf_index"},
  {"leaf_index", "predict_leaf_index"},
  {"is_predict_contrib", "predict_contrib"},
  {"contrib", "predict_contrib"},
  {"predict_result", "output_result"},
  {"prediction_result", "output_result"},
  {"predict_name", "output_result"},
  {"prediction_name", "output_result"},
  {"pred_name", "output_result"},
  {"name_pred", "output_result"},
  {"convert_model_file", "convert_model"},
  {"num_classes", "num_class"},
  {"unbalance", "is_unbalance"},
  {"unbalanced_sets", "is_unbalance"},
  {"metrics", "metric"},
  {"metric_types", "metric"},
  {"output_freq", "metric_freq"},
  {"training_metric", "is_provide_training_metric"},
  {"is_training_metric", "is_provide_training_metric"},
  {"train_metric", "is_provide_training_metric"},
  {"ndcg_eval_at", "eval_at"},
  {"ndcg_at", "eval_at"},
  {"map_eval_at", "eval_at"},
  {"map_at", "eval_at"},
  {"num_machine", "num_machines"},
  {"local_port", "local_listen_port"},
  {"port", "local_listen_port"},
  {"machine_list_file", "machine_list_filename"},
  {"machine_list", "machine_list_filename"},
  {"mlist", "machine_list_filename"},
  {"workers", "machines"},
  {"nodes", "machines"},
  });
  return aliases;
}

const std::unordered_set<std::string>& Config::parameter_set() {
  static std::unordered_set<std::string> params({
  "config",
  "task",
  "objective",
  "boosting",
  "data_sample_strategy",
  "data",
  "valid",
  "num_iterations",
  "learning_rate",
  "num_leaves",
  "tree_learner",
  "num_threads",
  "device_type",
  "seed",
  "deterministic",
  "force_col_wise",
  "force_row_wise",
  "histogram_pool_size",
  "max_depth",
  "min_data_in_leaf",
  "min_sum_hessian_in_leaf",
  "bagging_fraction",
  "pos_bagging_fraction",
  "neg_bagging_fraction",
  "bagging_freq",
  "bagging_seed",
  "bagging_by_query",
  "feature_fraction",
  "feature_fraction_bynode",
  "feature_fraction_seed",
  "adaptive_feature_selection",
  "adaptive_feature_log_period",
  "extra_trees",
  "extra_seed",
  "early_stopping_round",
  "early_stopping_min_delta",
  "first_metric_only",
  "max_delta_step",
  "lambda_l1",
  "lambda_l2",
  "linear_lambda",
  "min_gain_to_split",
  "drop_rate",
  "max_drop",
  "skip_drop",
  "xgboost_dart_mode",
  "uniform_drop",
  "drop_seed",
  "top_rate",
  "other_rate",
  "min_data_per_group",
  "max_cat_threshold",
  "cat_l2",
  "cat_smooth",
  "max_cat_to_onehot",
  "top_k",
  "monotone_constraints",
  "monotone_constraints_method",
  "monotone_penalty",
  "feature_contri",
  "forcedsplits_filename",
  "refit_decay_rate",
  "cegb_tradeoff",
  "cegb_penalty_split",
  "cegb_penalty_feature_lazy",
  "cegb_penalty_feature_coupled",
  "path_smooth",
  "interaction_constraints",
  "verbosity",
  "input_model",
  "output_model",
  "saved_feature_importance_type",
  "snapshot_freq",
  "use_quantized_grad",
  "num_grad_quant_bins",
  "quant_train_renew_leaf",
  "stochastic_rounding",
  "linear_tree",
  "max_bin",
  "max_bin_by_feature",
  "min_data_in_bin",
  "bin_construct_sample_cnt",
  "data_random_seed",
  "is_enable_sparse",
  "enable_bundle",
  "use_missing",
  "zero_as_missing",
  "feature_pre_filter",
  "pre_partition",
  "two_round",
  "header",
  "label_column",
  "weight_column",
  "group_column",
  "ignore_column",
  "categorical_feature",
  "forcedbins_filename",
  "save_binary",
  "precise_float_parser",
  "parser_config_file",
  "start_iteration_predict",
  "num_iteration_predict",
  "predict_raw_score",
  "predict_leaf_index",
  "predict_contrib",
  "predict_disable_shape_check",
  "pred_early_stop",
  "pred_early_stop_freq",
  "pred_early_stop_margin",
  "output_result",
  "convert_model_language",
  "convert_model",
  "objective_seed",
  "num_class",
  "is_unbalance",
  "scale_pos_weight",
  "sigmoid",
  "boost_from_average",
  "reg_sqrt",
  "alpha",
  "fair_c",
  "poisson_max_delta_step",
  "tweedie_variance_power",
  "lambdarank_truncation_level",
  "lambdarank_norm",
  "label_gain",
  "lambdarank_position_bias_regularization",
  "metric",
  "metric_freq",
  "is_provide_training_metric",
  "eval_at",
  "multi_error_top_k",
  "auc_mu_weights",
  "num_machines",
  "local_listen_port",
  "time_out",
  "machine_list_filename",
  "machines",
  "gpu_platform_id",
  "gpu_device_id",
  "gpu_device_id_list",
  "gpu_use_dp",
  "num_gpu",
  });
  return params;
}

void Config::GetMembersFromString(const std::unordered_map<std::string, std::string>& params) {
  std::string tmp_str = "";
  GetString(params, "data", &data);

  if (GetString(params, "valid", &tmp_str)) {
    valid = Common::Split(tmp_str.c_str(), ',');
  }

  GetInt(params, "num_iterations", &num_iterations);
  CHECK_GE(num_iterations, 0);

  GetDouble(params, "learning_rate", &learning_rate);
  CHECK_GT(learning_rate, 0.0);

  GetInt(params, "num_leaves", &num_leaves);
  CHECK_GT(num_leaves, 1);
  CHECK_LE(num_leaves, 131072);

  GetInt(params, "num_threads", &num_threads);

  GetBool(params, "deterministic", &deterministic);

  GetBool(params, "force_col_wise", &force_col_wise);

  GetBool(params, "force_row_wise", &force_row_wise);

  GetDouble(params, "histogram_pool_size", &histogram_pool_size);

  GetInt(params, "max_depth", &max_depth);

  GetInt(params, "min_data_in_leaf", &min_data_in_leaf);
  CHECK_GE(min_data_in_leaf, 0);

  GetDouble(params, "min_sum_hessian_in_leaf", &min_sum_hessian_in_leaf);
  CHECK_GE(min_sum_hessian_in_leaf, 0.0);

  GetDouble(params, "bagging_fraction", &bagging_fraction);
  CHECK_GT(bagging_fraction, 0.0);
  CHECK_LE(bagging_fraction, 1.0);

  GetDouble(params, "pos_bagging_fraction", &pos_bagging_fraction);
  CHECK_GT(pos_bagging_fraction, 0.0);
  CHECK_LE(pos_bagging_fraction, 1.0);

  GetDouble(params, "neg_bagging_fraction", &neg_bagging_fraction);
  CHECK_GT(neg_bagging_fraction, 0.0);
  CHECK_LE(neg_bagging_fraction, 1.0);

  GetInt(params, "bagging_freq", &bagging_freq);

  GetInt(params, "bagging_seed", &bagging_seed);

  GetBool(params, "bagging_by_query", &bagging_by_query);

  GetDouble(params, "feature_fraction", &feature_fraction);
  CHECK_GT(feature_fraction, 0.0);
  CHECK_LE(feature_fraction, 1.0);

  GetDouble(params, "feature_fraction_bynode", &feature_fraction_bynode);
  CHECK_GT(feature_fraction_bynode, 0.0);
  CHECK_LE(feature_fraction_bynode, 1.0);

  GetInt(params, "feature_fraction_seed", &feature_fraction_seed);

  GetBool(params, "adaptive_feature_selection", &adaptive_feature_selection);

  GetInt(params, "adaptive_feature_log_period", &adaptive_feature_log_period);
  CHECK_GE(adaptive_feature_log_period, 0);

  GetBool(params, "extra_trees", &extra_trees);

  GetInt(params, "extra_seed", &extra_seed);

  GetInt(params, "early_stopping_round", &early_stopping_round);

  GetDouble(params, "early_stopping_min_delta", &early_stopping_min_delta);
  CHECK_GE(early_stopping_min_delta, 0.0);

  GetBool(params, "first_metric_only", &first_metric_only);

  GetDouble(params, "max_delta_step", &max_delta_step);

  GetDouble(params, "lambda_l1", &lambda_l1);
  CHECK_GE(lambda_l1, 0.0);

  GetDouble(params, "lambda_l2", &lambda_l2);
  CHECK_GE(lambda_l2, 0.0);

  GetDouble(params, "linear_lambda", &linear_lambda);
  CHECK_GE(linear_lambda, 0.0);

  GetDouble(params, "min_gain_to_split", &min_gain_to_split);
  CHECK_GE(min_gain_to_split, 0.0);

  GetDouble(params, "drop_rate", &drop_rate);
  CHECK_GE(drop_rate, 0.0);
  CHECK_LE(drop_rate, 1.0);

  GetInt(params, "max_drop", &max_drop);

  GetDouble(params, "skip_drop", &skip_drop);
  CHECK_GE(skip_drop, 0.0);
  CHECK_LE(skip_drop, 1.0);

  GetBool(params, "xgboost_dart_mode", &xgboost_dart_mode);

  GetBool(params, "uniform_drop", &uniform_drop);

  GetInt(params, "drop_seed", &drop_seed);

  GetDouble(params, "top_rate", &top_rate);
  CHECK_GE(top_rate, 0.0);
  CHECK_LE(top_rate, 1.0);

  GetDouble(params, "other_rate", &other_rate);
  CHECK_GE(other_rate, 0.0);
  CHECK_LE(other_rate, 1.0);

  GetInt(params, "min_data_per_group", &min_data_per_group);
  CHECK_GT(min_data_per_group, 0);

  GetInt(params, "max_cat_threshold", &max_cat_threshold);
  CHECK_GT(max_cat_threshold, 0);

  GetDouble(params, "cat_l2", &cat_l2);
  CHECK_GE(cat_l2, 0.0);

  GetDouble(params, "cat_smooth", &cat_smooth);
  CHECK_GE(cat_smooth, 0.0);

  GetInt(params, "max_cat_to_onehot", &max_cat_to_onehot);
  CHECK_GT(max_cat_to_onehot, 0);

  GetInt(params, "top_k", &top_k);
  CHECK_GT(top_k, 0);

  if (GetString(params, "monotone_constraints", &tmp_str)) {
    monotone_constraints = Common::StringToArray<int8_t>(tmp_str, ',');
  }

  GetString(params, "monotone_constraints_method", &monotone_constraints_method);

  GetDouble(params, "monotone_penalty", &monotone_penalty);
  CHECK_GE(monotone_penalty, 0.0);

  if (GetString(params, "feature_contri", &tmp_str)) {
    feature_contri = Common::StringToArray<double>(tmp_str, ',');
  }

  GetString(params, "forcedsplits_filename", &forcedsplits_filename);

  GetDouble(params, "refit_decay_rate", &refit_decay_rate);
  CHECK_GE(refit_decay_rate, 0.0);
  CHECK_LE(refit_decay_rate, 1.0);

  GetDouble(params, "cegb_tradeoff", &cegb_tradeoff);
  CHECK_GE(cegb_tradeoff, 0.0);

  GetDouble(params, "cegb_penalty_split", &cegb_penalty_split);
  CHECK_GE(cegb_penalty_split, 0.0);

  if (GetString(params, "cegb_penalty_feature_lazy", &tmp_str)) {
    cegb_penalty_feature_lazy = Common::StringToArray<double>(tmp_str, ',');
  }

  if (GetString(params, "cegb_penalty_feature_coupled", &tmp_str)) {
    cegb_penalty_feature_coupled = Common::StringToArray<double>(tmp_str, ',');
  }

  GetDouble(params, "path_smooth", &path_smooth);
  CHECK_GE(path_smooth,  0.0);

  GetString(params, "interaction_constraints", &interaction_constraints);

  GetInt(params, "verbosity", &verbosity);

  GetString(params, "input_model", &input_model);

  GetString(params, "output_model", &output_model);

  GetInt(params, "saved_feature_importance_type", &saved_feature_importance_type);

  GetInt(params, "snapshot_freq", &snapshot_freq);

  GetBool(params, "use_quantized_grad", &use_quantized_grad);

  GetInt(params, "num_grad_quant_bins", &num_grad_quant_bins);

  GetBool(params, "quant_train_renew_leaf", &quant_train_renew_leaf);

  GetBool(params, "stochastic_rounding", &stochastic_rounding);

  GetBool(params, "linear_tree", &linear_tree);

  GetInt(params, "max_bin", &max_bin);
  CHECK_GT(max_bin, 1);

  if (GetString(params, "max_bin_by_feature", &tmp_str)) {
    max_bin_by_feature = Common::StringToArray<int32_t>(tmp_str, ',');
  }

  GetInt(params, "min_data_in_bin", &min_data_in_bin);
  CHECK_GT(min_data_in_bin, 0);

  GetInt(params, "bin_construct_sample_cnt", &bin_construct_sample_cnt);
  CHECK_GT(bin_construct_sample_cnt, 0);

  GetInt(params, "data_random_seed", &data_random_seed);

  GetBool(params, "is_enable_sparse", &is_enable_sparse);

  GetBool(params, "enable_bundle", &enable_bundle);

  GetBool(params, "use_missing", &use_missing);

  GetBool(params, "zero_as_missing", &zero_as_missing);

  GetBool(params, "feature_pre_filter", &feature_pre_filter);

  GetBool(params, "pre_partition", &pre_partition);

  GetBool(params, "two_round", &two_round);

  GetBool(params, "header", &header);

  GetString(params, "label_column", &label_column);

  GetString(params, "weight_column", &weight_column);

  GetString(params, "group_column", &group_column);

  GetString(params, "ignore_column", &ignore_column);

  GetString(params, "categorical_feature", &categorical_feature);

  GetString(params, "forcedbins_filename", &forcedbins_filename);

  GetBool(params, "save_binary", &save_binary);

  GetBool(params, "precise_float_parser", &precise_float_parser);

  GetString(params, "parser_config_file", &parser_config_file);

  GetInt(params, "start_iteration_predict", &start_iteration_predict);

  GetInt(params, "num_iteration_predict", &num_iteration_predict);

  GetBool(params, "predict_raw_score", &predict_raw_score);

  GetBool(params, "predict_leaf_index", &predict_leaf_index);

  GetBool(params, "predict_contrib", &predict_contrib);

  GetBool(params, "predict_disable_shape_check", &predict_disable_shape_check);

  GetBool(params, "pred_early_stop", &pred_early_stop);

  GetInt(params, "pred_early_stop_freq", &pred_early_stop_freq);

  GetDouble(params, "pred_early_stop_margin", &pred_early_stop_margin);

  GetString(params, "output_result", &output_result);

  GetString(params, "convert_model_language", &convert_model_language);

  GetString(params, "convert_model", &convert_model);

  GetInt(params, "objective_seed", &objective_seed);

  GetInt(params, "num_class", &num_class);
  CHECK_GT(num_class, 0);

  GetBool(params, "is_unbalance", &is_unbalance);

  GetDouble(params, "scale_pos_weight", &scale_pos_weight);
  CHECK_GT(scale_pos_weight, 0.0);

  GetDouble(params, "sigmoid", &sigmoid);
  CHECK_GT(sigmoid, 0.0);

  GetBool(params, "boost_from_average", &boost_from_average);

  GetBool(params, "reg_sqrt", &reg_sqrt);

  GetDouble(params, "alpha", &alpha);
  CHECK_GT(alpha, 0.0);

  GetDouble(params, "fair_c", &fair_c);
  CHECK_GT(fair_c, 0.0);

  GetDouble(params, "poisson_max_delta_step", &poisson_max_delta_step);
  CHECK_GT(poisson_max_delta_step, 0.0);

  GetDouble(params, "tweedie_variance_power", &tweedie_variance_power);
  CHECK_GE(tweedie_variance_power, 1.0);
  CHECK_LT(tweedie_variance_power, 2.0);

  GetInt(params, "lambdarank_truncation_level", &lambdarank_truncation_level);
  CHECK_GT(lambdarank_truncation_level, 0);

  GetBool(params, "lambdarank_norm", &lambdarank_norm);

  if (GetString(params, "label_gain", &tmp_str)) {
    label_gain = Common::StringToArray<double>(tmp_str, ',');
  }

  GetDouble(params, "lambdarank_position_bias_regularization", &lambdarank_position_bias_regularization);
  CHECK_GE(lambdarank_position_bias_regularization, 0.0);

  GetInt(params, "metric_freq", &metric_freq);
  CHECK_GT(metric_freq, 0);

  GetBool(params, "is_provide_training_metric", &is_provide_training_metric);

  if (GetString(params, "eval_at", &tmp_str)) {
    eval_at = Common::StringToArray<int>(tmp_str, ',');
  }

  GetInt(params, "multi_error_top_k", &multi_error_top_k);
  CHECK_GT(multi_error_top_k, 0);

  if (GetString(params, "auc_mu_weights", &tmp_str)) {
    auc_mu_weights = Common::StringToArray<double>(tmp_str, ',');
  }

  GetInt(params, "num_machines", &num_machines);
  CHECK_GT(num_machines, 0);

  GetInt(params, "local_listen_port", &local_listen_port);
  CHECK_GT(local_listen_port, 0);

  GetInt(params, "time_out", &time_out);
  CHECK_GT(time_out, 0);

  GetString(params, "machine_list_filename", &machine_list_filename);

  GetString(params, "machines", &machines);

  GetInt(params, "gpu_platform_id", &gpu_platform_id);

  GetInt(params, "gpu_device_id", &gpu_device_id);

  GetString(params, "gpu_device_id_list", &gpu_device_id_list);

  GetBool(params, "gpu_use_dp", &gpu_use_dp);

  GetInt(params, "num_gpu", &num_gpu);
  CHECK_GT(num_gpu, 0);
}

std::string Config::SaveMembersToString() const {
  std::stringstream str_buf;
  str_buf << "[data_sample_strategy: " << data_sample_strategy << "]\n";
  str_buf << "[data: " << data << "]\n";
  str_buf << "[valid: " << Common::Join(valid, ",") << "]\n";
  str_buf << "[num_iterations: " << num_iterations << "]\n";
  str_buf << "[learning_rate: " << learning_rate << "]\n";
  str_buf << "[num_leaves: " << num_leaves << "]\n";
  str_buf << "[num_threads: " << num_threads << "]\n";
  str_buf << "[seed: " << seed << "]\n";
  str_buf << "[deterministic: " << deterministic << "]\n";
  str_buf << "[force_col_wise: " << force_col_wise << "]\n";
  str_buf << "[force_row_wise: " << force_row_wise << "]\n";
  str_buf << "[histogram_pool_size: " << histogram_pool_size << "]\n";
  str_buf << "[max_depth: " << max_depth << "]\n";
  str_buf << "[min_data_in_leaf: " << min_data_in_leaf << "]\n";
  str_buf << "[min_sum_hessian_in_leaf: " << min_sum_hessian_in_leaf << "]\n";
  str_buf << "[bagging_fraction: " << bagging_fraction << "]\n";
  str_buf << "[pos_bagging_fraction: " << pos_bagging_fraction << "]\n";
  str_buf << "[neg_bagging_fraction: " << neg_bagging_fraction << "]\n";
  str_buf << "[bagging_freq: " << bagging_freq << "]\n";
  str_buf << "[bagging_seed: " << bagging_seed << "]\n";
  str_buf << "[bagging_by_query: " << bagging_by_query << "]\n";
  str_buf << "[feature_fraction: " << feature_fraction << "]\n";
  str_buf << "[feature_fraction_bynode: " << feature_fraction_bynode << "]\n";
  str_buf << "[feature_fraction_seed: " << feature_fraction_seed << "]\n";
  str_buf << "[adaptive_feature_selection: " << adaptive_feature_selection << "]\n";
  str_buf << "[adaptive_feature_log_period: " << adaptive_feature_log_period << "]\n";
  str_buf << "[extra_trees: " << extra_trees << "]\n";
  str_buf << "[extra_seed: " << extra_seed << "]\n";
  str_buf << "[early_stopping_round: " << early_stopping_round << "]\n";
  str_buf << "[early_stopping_min_delta: " << early_stopping_min_delta << "]\n";
  str_buf << "[first_metric_only: " << first_metric_only << "]\n";
  str_buf << "[max_delta_step: " << max_delta_step << "]\n";
  str_buf << "[lambda_l1: " << lambda_l1 << "]\n";
  str_buf << "[lambda_l2: " << lambda_l2 << "]\n";
  str_buf << "[linear_lambda: " << linear_lambda << "]\n";
  str_buf << "[min_gain_to_split: " << min_gain_to_split << "]\n";
  str_buf << "[drop_rate: " << drop_rate << "]\n";
  str_buf << "[max_drop: " << max_drop << "]\n";
  str_buf << "[skip_drop: " << skip_drop << "]\n";
  str_buf << "[xgboost_dart_mode: " << xgboost_dart_mode << "]\n";
  str_buf << "[uniform_drop: " << uniform_drop << "]\n";
  str_buf << "[drop_seed: " << drop_seed << "]\n";
  str_buf << "[top_rate: " << top_rate << "]\n";
  str_buf << "[other_rate: " << other_rate << "]\n";
  str_buf << "[min_data_per_group: " << min_data_per_group << "]\n";
  str_buf << "[max_cat_threshold: " << max_cat_threshold << "]\n";
  str_buf << "[cat_l2: " << cat_l2 << "]\n";
  str_buf << "[cat_smooth: " << cat_smooth << "]\n";
  str_buf << "[max_cat_to_onehot: " << max_cat_to_onehot << "]\n";
  str_buf << "[top_k: " << top_k << "]\n";
  str_buf << "[monotone_constraints: " << Common::Join(Common::ArrayCast<int8_t, int>(monotone_constraints), ",") << "]\n";
  str_buf << "[monotone_constraints_method: " << monotone_constraints_method << "]\n";
  str_buf << "[monotone_penalty: " << monotone_penalty << "]\n";
  str_buf << "[feature_contri: " << Common::Join(feature_contri, ",") << "]\n";
  str_buf << "[forcedsplits_filename: " << forcedsplits_filename << "]\n";
  str_buf << "[refit_decay_rate: " << refit_decay_rate << "]\n";
  str_buf << "[cegb_tradeoff: " << cegb_tradeoff << "]\n";
  str_buf << "[cegb_penalty_split: " << cegb_penalty_split << "]\n";
  str_buf << "[cegb_penalty_feature_lazy: " << Common::Join(cegb_penalty_feature_lazy, ",") << "]\n";
  str_buf << "[cegb_penalty_feature_coupled: " << Common::Join(cegb_penalty_feature_coupled, ",") << "]\n";
  str_buf << "[path_smooth: " << path_smooth << "]\n";
  str_buf << "[interaction_constraints: " << interaction_constraints << "]\n";
  str_buf << "[verbosity: " << verbosity << "]\n";
  str_buf << "[saved_feature_importance_type: " << saved_feature_importance_type << "]\n";
  str_buf << "[use_quantized_grad: " << use_quantized_grad << "]\n";
  str_buf << "[num_grad_quant_bins: " << num_grad_quant_bins << "]\n";
  str_buf << "[quant_train_renew_leaf: " << quant_train_renew_leaf << "]\n";
  str_buf << "[stochastic_rounding: " << stochastic_rounding << "]\n";
  str_buf << "[linear_tree: " << linear_tree << "]\n";
  str_buf << "[max_bin: " << max_bin << "]\n";
  str_buf << "[max_bin_by_feature: " << Common::Join(max_bin_by_feature, ",") << "]\n";
  str_buf << "[min_data_in_bin: " << min_data_in_bin << "]\n";
  str_buf << "[bin_construct_sample_cnt: " << bin_construct_sample_cnt << "]\n";
  str_buf << "[data_random_seed: " << data_random_seed << "]\n";
  str_buf << "[is_enable_sparse: " << is_enable_sparse << "]\n";
  str_buf << "[enable_bundle: " << enable_bundle << "]\n";
  str_buf << "[use_missing: " << use_missing << "]\n";
  str_buf << "[zero_as_missing: " << zero_as_missing << "]\n";
  str_buf << "[feature_pre_filter: " << feature_pre_filter << "]\n";
  str_buf << "[pre_partition: " << pre_partition << "]\n";
  str_buf << "[two_round: " << two_round << "]\n";
  str_buf << "[header: " << header << "]\n";
  str_buf << "[label_column: " << label_column << "]\n";
  str_buf << "[weight_column: " << weight_column << "]\n";
  str_buf << "[group_column: " << group_column << "]\n";
  str_buf << "[ignore_column: " << ignore_column << "]\n";
  str_buf << "[categorical_feature: " << categorical_feature << "]\n";
  str_buf << "[forcedbins_filename: " << forcedbins_filename << "]\n";
  str_buf << "[precise_float_parser: " << precise_float_parser << "]\n";
  str_buf << "[parser_config_file: " << parser_config_file << "]\n";
  str_buf << "[objective_seed: " << objective_seed << "]\n";
  str_buf << "[num_class: " << num_class << "]\n";
  str_buf << "[is_unbalance: " << is_unbalance << "]\n";
  str_buf << "[scale_pos_weight: " << scale_pos_weight << "]\n";
  str_buf << "[sigmoid: " << sigmoid << "]\n";
  str_buf << "[boost_from_average: " << boost_from_average << "]\n";
  str_buf << "[reg_sqrt: " << reg_sqrt << "]\n";
  str_buf << "[alpha: " << alpha << "]\n";
  str_buf << "[fair_c: " << fair_c << "]\n";
  str_buf << "[poisson_max_delta_step: " << poisson_max_delta_step << "]\n";
  str_buf << "[tweedie_variance_power: " << tweedie_variance_power << "]\n";
  str_buf << "[lambdarank_truncation_level: " << lambdarank_truncation_level << "]\n";
  str_buf << "[lambdarank_norm: " << lambdarank_norm << "]\n";
  str_buf << "[label_gain: " << Common::Join(label_gain, ",") << "]\n";
  str_buf << "[lambdarank_position_bias_regularization: " << lambdarank_position_bias_regularization << "]\n";
  str_buf << "[eval_at: " << Common::Join(eval_at, ",") << "]\n";
  str_buf << "[multi_error_top_k: " << multi_error_top_k << "]\n";
  str_buf << "[auc_mu_weights: " << Common::Join(auc_mu_weights, ",") << "]\n";
  str_buf << "[num_machines: " << num_machines << "]\n";
  str_buf << "[local_listen_port: " << local_listen_port << "]\n";
  str_buf << "[time_out: " << time_out << "]\n";
  str_buf << "[machine_list_filename: " << machine_list_filename << "]\n";
  str_buf << "[machines: " << machines << "]\n";
  str_buf << "[gpu_platform_id: " << gpu_platform_id << "]\n";
  str_buf << "[gpu_device_id: " << gpu_device_id << "]\n";
  str_buf << "[gpu_device_id_list: " << gpu_device_id_list << "]\n";
  str_buf << "[gpu_use_dp: " << gpu_use_dp << "]\n";
  str_buf << "[num_gpu: " << num_gpu << "]\n";
  return str_buf.str();
}

const std::unordered_map<std::string, std::vector<std::string>>& Config::parameter2aliases() {
  static std::unordered_map<std::string, std::vector<std::string>> map({
    {"config", {"config_file"}},
    {"task", {"task_type"}},
    {"objective", {"objective_type", "app", "application", "loss"}},
    {"boosting", {"boosting_type", "boost"}},
    {"data_sample_strategy", {}},
    {"data", {"train", "train_data", "train_data_file", "data_filename"}},
    {"valid", {"test", "valid_data", "valid_data_file", "test_data", "test_data_file", "valid_filenames"}},
    {"num_iterations", {"num_iteration", "n_iter", "num_tree", "num_trees", "num_round", "num_rounds", "nrounds", "num_boost_round", "n_estimators", "max_iter"}},
    {"learning_rate", {"shrinkage_rate", "eta"}},
    {"num_leaves", {"num_leaf", "max_leaves", "max_leaf", "max_leaf_nodes"}},
    {"tree_learner", {"tree", "tree_type", "tree_learner_type"}},
    {"num_threads", {"num_thread", "nthread", "nthreads", "n_jobs"}},
    {"device_type", {"device"}},
    {"seed", {"random_seed", "random_state"}},
    {"deterministic", {}},
    {"force_col_wise", {}},
    {"force_row_wise", {}},
    {"histogram_pool_size", {"hist_pool_size"}},
    {"max_depth", {}},
    {"min_data_in_leaf", {"min_data_per_leaf", "min_data", "min_child_samples", "min_samples_leaf"}},
    {"min_sum_hessian_in_leaf", {"min_sum_hessian_per_leaf", "min_sum_hessian", "min_hessian", "min_child_weight"}},
    {"bagging_fraction", {"sub_row", "subsample", "bagging"}},
    {"pos_bagging_fraction", {"pos_sub_row", "pos_subsample", "pos_bagging"}},
    {"neg_bagging_fraction", {"neg_sub_row", "neg_subsample", "neg_bagging"}},
    {"bagging_freq", {"subsample_freq"}},
    {"bagging_seed", {"bagging_fraction_seed"}},
    {"bagging_by_query", {}},
    {"feature_fraction", {"sub_feature", "colsample_bytree"}},
    {"feature_fraction_bynode", {"sub_feature_bynode", "colsample_bynode"}},
    {"feature_fraction_seed", {}},
    {"adaptive_feature_selection", {}},
    {"adaptive_feature_log_period", {}},
    {"extra_trees", {"extra_tree"}},
    {"extra_seed", {}},
    {"early_stopping_round", {"early_stopping_rounds", "early_stopping", "n_iter_no_change"}},
    {"early_stopping_min_delta", {}},
    {"first_metric_only", {}},
    {"max_delta_step", {"max_tree_output", "max_leaf_output"}},
    {"lambda_l1", {"reg_alpha", "l1_regularization"}},
    {"lambda_l2", {"reg_lambda", "lambda", "l2_regularization"}},
    {"linear_lambda", {}},
    {"min_gain_to_split", {"min_split_gain"}},
    {"drop_rate", {"rate_drop"}},
    {"max_drop", {}},
    {"skip_drop", {}},
    {"xgboost_dart_mode", {}},
    {"uniform_drop", {}},
    {"drop_seed", {}},
    {"top_rate", {}},
    {"other_rate", {}},
    {"min_data_per_group", {}},
    {"max_cat_threshold", {}},
    {"cat_l2", {}},
    {"cat_smooth", {}},
    {"max_cat_to_onehot", {}},
    {"top_k", {"topk"}},
    {"monotone_constraints", {"mc", "monotone_constraint", "monotonic_cst"}},
    {"monotone_constraints_method", {"monotone_constraining_method", "mc_method"}},
    {"monotone_penalty", {"monotone_splits_penalty", "ms_penalty", "mc_penalty"}},
    {"feature_contri", {"feature_contrib", "fc", "fp", "feature_penalty"}},
    {"forcedsplits_filename", {"fs", "forced_splits_filename", "forced_splits_file", "forced_splits"}},
    {"refit_decay_rate", {}},
    {"cegb_tradeoff", {}},
    {"cegb_penalty_split", {}},
    {"cegb_penalty_feature_lazy", {}},
    {"cegb_penalty_feature_coupled", {}},
    {"path_smooth", {}},
    {"interaction_constraints", {}},
    {"verbosity", {"verbose"}},
    {"input_model", {"model_input", "model_in"}},
    {"output_model", {"model_output", "model_out"}},
    {"saved_feature_importance_type", {}},
    {"snapshot_freq", {"save_period"}},
    {"use_quantized_grad", {}},
    {"num_grad_quant_bins", {}},
    {"quant_train_renew_leaf", {}},
    {"stochastic_rounding", {}},
    {"linear_tree", {"linear_trees"}},
    {"max_bin", {"max_bins"}},
    {"max_bin_by_feature", {}},
    {"min_data_in_bin", {}},
    {"bin_construct_sample_cnt", {"subsample_for_bin"}},
    {"data_random_seed", {"data_seed"}},
    {"is_enable_sparse", {"is_sparse", "enable_sparse", "sparse"}},
    {"enable_bundle", {"is_enable_bundle", "bundle"}},
    {"use_missing", {}},
    {"zero_as_missing", {}},
    {"feature_pre_filter", {}},
    {"pre_partition", {"is_pre_partition"}},
    {"two_round", {"two_round_loading", "use_two_round_loading"}},
    {"header", {"has_header"}},
    {"label_column", {"label"}},
    {"weight_column", {"weight"}},
    {"group_column", {"group", "group_id", "query_column", "query", "query_id"}},
    {"ignore_column", {"ignore_feature", "blacklist"}},
    {"categorical_feature", {"cat_feature", "categorical_column", "cat_column", "categorical_features"}},
    {"forcedbins_filename", {}},
    {"save_binary", {"is_save_binary", "is_save_binary_file"}},
    {"precise_float_parser", {}},
    {"parser_config_file", {}},
    {"start_iteration_predict", {}},
    {"num_iteration_predict", {}},
    {"predict_raw_score", {"is_predict_raw_score", "predict_rawscore", "raw_score"}},
    {"predict_leaf_index", {"is_predict_leaf_index", "leaf_index"}},
    {"predict_contrib", {"is_predict_contrib", "contrib"}},
    {"predict_disable_shape_check", {}},
    {"pred_early_stop", {}},
    {"pred_early_stop_freq", {}},
    {"pred_early_stop_margin", {}},
    {"output_result", {"predict_result", "prediction_result", "predict_name", "prediction_name", "pred_name", "name_pred"}},
    {"convert_model_language", {}},
    {"convert_model", {"convert_model_file"}},
    {"objective_seed", {}},
    {"num_class", {"num_classes"}},
    {"is_unbalance", {"unbalance", "unbalanced_sets"}},
    {"scale_pos_weight", {}},
    {"sigmoid", {}},
    {"boost_from_average", {}},
    {"reg_sqrt", {}},
    {"alpha", {}},
    {"fair_c", {}},
    {"poisson_max_delta_step", {}},
    {"tweedie_variance_power", {}},
    {"lambdarank_truncation_level", {}},
    {"lambdarank_norm", {}},
    {"label_gain", {}},
    {"lambdarank_position_bias_regularization", {}},
    {"metric", {"metrics", "metric_types"}},
    {"metric_freq", {"output_freq"}},
    {"is_provide_training_metric", {"training_metric", "is_training_metric", "train_metric"}},
    {"eval_at", {"ndcg_eval_at", "ndcg_at", "map_eval_at", "map_at"}},
    {"multi_error_top_k", {}},
    {"auc_mu_weights", {}},
    {"num_machines", {"num_machine"}},
    {"local_listen_port", {"local_port", "port"}},
    {"time_out", {}},
    {"machine_list_filename", {"machine_list_file", "machine_list", "mlist"}},
    {"machines", {"workers", "nodes"}},
    {"gpu_platform_id", {}},
    {"gpu_device_id", {}},
    {"gpu_device_id_list", {}},
    {"gpu_use_dp", {}},
    {"num_gpu", {}},
  });
  return map;
}

const std::unordered_map<std::string, std::string>& Config::ParameterTypes() {
  static std::unordered_map<std::string, std::string> map({
    {"config", "string"},
    {"objective", "string"},
    {"boosting", "string"},
    {"data_sample_strategy", "string"},
    {"data", "string"},
    {"valid", "vector<string>"},
    {"num_iterations", "int"},
    {"learning_rate", "double"},
    {"num_leaves", "int"},
    {"tree_learner", "string"},
    {"num_threads", "int"},
    {"device_type", "string"},
    {"seed", "int"},
    {"deterministic", "bool"},
    {"force_col_wise", "bool"},
    {"force_row_wise", "bool"},
    {"histogram_pool_size", "double"},
    {"max_depth", "int"},
    {"min_data_in_leaf", "int"},
    {"min_sum_hessian_in_leaf", "double"},
    {"bagging_fraction", "double"},
    {"pos_bagging_fraction", "double"},
    {"neg_bagging_fraction", "double"},
    {"bagging_freq", "int"},
    {"bagging_seed", "int"},
    {"bagging_by_query", "bool"},
    {"feature_fraction", "double"},
    {"feature_fraction_bynode", "double"},
    {"feature_fraction_seed", "int"},
    {"adaptive_feature_selection", "bool"},
    {"adaptive_feature_log_period", "int"},
    {"extra_trees", "bool"},
    {"extra_seed", "int"},
    {"early_stopping_round", "int"},
    {"early_stopping_min_delta", "double"},
    {"first_metric_only", "bool"},
    {"max_delta_step", "double"},
    {"lambda_l1", "double"},
    {"lambda_l2", "double"},
    {"linear_lambda", "double"},
    {"min_gain_to_split", "double"},
    {"drop_rate", "double"},
    {"max_drop", "int"},
    {"skip_drop", "double"},
    {"xgboost_dart_mode", "bool"},
    {"uniform_drop", "bool"},
    {"drop_seed", "int"},
    {"top_rate", "double"},
    {"other_rate", "double"},
    {"min_data_per_group", "int"},
    {"max_cat_threshold", "int"},
    {"cat_l2", "double"},
    {"cat_smooth", "double"},
    {"max_cat_to_onehot", "int"},
    {"top_k", "int"},
    {"monotone_constraints", "vector<int>"},
    {"monotone_constraints_method", "string"},
    {"monotone_penalty", "double"},
    {"feature_contri", "vector<double>"},
    {"forcedsplits_filename", "string"},
    {"refit_decay_rate", "double"},
    {"cegb_tradeoff", "double"},
    {"cegb_penalty_split", "double"},
    {"cegb_penalty_feature_lazy", "vector<double>"},
    {"cegb_penalty_feature_coupled", "vector<double>"},
    {"path_smooth", "double"},
    {"interaction_constraints", "vector<vector<int>>"},
    {"verbosity", "int"},
    {"input_model", "string"},
    {"output_model", "string"},
    {"saved_feature_importance_type", "int"},
    {"snapshot_freq", "int"},
    {"use_quantized_grad", "bool"},
    {"num_grad_quant_bins", "int"},
    {"quant_train_renew_leaf", "bool"},
    {"stochastic_rounding", "bool"},
    {"linear_tree", "bool"},
    {"max_bin", "int"},
    {"max_bin_by_feature", "vector<int>"},
    {"min_data_in_bin", "int"},
    {"bin_construct_sample_cnt", "int"},
    {"data_random_seed", "int"},
    {"is_enable_sparse", "bool"},
    {"enable_bundle", "bool"},
    {"use_missing", "bool"},
    {"zero_as_missing", "bool"},
    {"feature_pre_filter", "bool"},
    {"pre_partition", "bool"},
    {"two_round", "bool"},
    {"header", "bool"},
    {"label_column", "string"},
    {"weight_column", "string"},
    {"group_column", "string"},
    {"ignore_column", "vector<int>"},
    {"categorical_feature", "vector<int>"},
    {"forcedbins_filename", "string"},
    {"save_binary", "bool"},
    {"precise_float_parser", "bool"},
    {"parser_config_file", "string"},
    {"start_iteration_predict", "int"},
    {"num_iteration_predict", "int"},
    {"predict_raw_score", "bool"},
    {"predict_leaf_index", "bool"},
    {"predict_contrib", "bool"},
    {"predict_disable_shape_check", "bool"},
    {"pred_early_stop", "bool"},
    {"pred_early_stop_freq", "int"},
    {"pred_early_stop_margin", "double"},
    {"output_result", "string"},
    {"convert_model_language", "string"},
    {"convert_model", "string"},
    {"objective_seed", "int"},
    {"num_class", "int"},
    {"is_unbalance", "bool"},
    {"scale_pos_weight", "double"},
    {"sigmoid", "double"},
    {"boost_from_average", "bool"},
    {"reg_sqrt", "bool"},
    {"alpha", "double"},
    {"fair_c", "double"},
    {"poisson_max_delta_step", "double"},
    {"tweedie_variance_power", "double"},
    {"lambdarank_truncation_level", "int"},
    {"lambdarank_norm", "bool"},
    {"label_gain", "vector<double>"},
    {"lambdarank_position_bias_regularization", "double"},
    {"metric", "vector<string>"},
    {"metric_freq", "int"},
    {"is_provide_training_metric", "bool"},
    {"eval_at", "vector<int>"},
    {"multi_error_top_k", "int"},
    {"auc_mu_weights", "vector<double>"},
    {"num_machines", "int"},
    {"local_listen_port", "int"},
    {"time_out", "int"},
    {"machine_list_filename", "string"},
    {"machines", "string"},
    {"gpu_platform_id", "int"},
    {"gpu_device_id", "int"},
    {"gpu_device_id_list", "string"},
    {"gpu_use_dp", "bool"},
    {"num_gpu", "int"},
  });
  return map;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_column_data.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>

#include <cstdint>
#include <vector>

namespace LightGBM {

CUDAColumnData::CUDAColumnData(const data_size_t num_data, const int gpu_device_id) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = num_data;
  gpu_device_id_ = gpu_device_id >= 0 ? gpu_device_id : 0;
  SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
  data_by_column_.clear();
}

CUDAColumnData::~CUDAColumnData() {}

template <bool IS_SPARSE, bool IS_4BIT, typename BIN_TYPE>
void CUDAColumnData::InitOneColumnData(const void* in_column_data, BinIterator* bin_iterator, CUDAVector<uint8_t>* out_column_data_pointer) {
  CUDAVector<BIN_TYPE> cuda_column_data;
  if (!IS_SPARSE) {
    if (IS_4BIT) {
      std::vector<BIN_TYPE> expanded_column_data(num_data_, 0);
      const BIN_TYPE* in_column_data_reintrepreted = reinterpret_cast<const BIN_TYPE*>(in_column_data);
      for (data_size_t i = 0; i < num_data_; ++i) {
        expanded_column_data[i] = static_cast<BIN_TYPE>((in_column_data_reintrepreted[i >> 1] >> ((i & 1) << 2)) & 0xf);
      }
      cuda_column_data.InitFromHostVector(expanded_column_data);
    } else {
      cuda_column_data.InitFromHostMemory(reinterpret_cast<const BIN_TYPE*>(in_column_data), static_cast<size_t>(num_data_));
    }
  } else {
    // need to iterate bin iterator
    std::vector<BIN_TYPE> expanded_column_data(num_data_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      expanded_column_data[i] = static_cast<BIN_TYPE>(bin_iterator->RawGet(i));
    }
    cuda_column_data.InitFromHostVector(expanded_column_data);
  }
  out_column_data_pointer->MoveFrom(cuda_column_data, sizeof(BIN_TYPE) * cuda_column_data.Size());
}

void CUDAColumnData::Init(const int num_columns,
                          const std::vector<const void*>& column_data,
                          const std::vector<BinIterator*>& column_bin_iterator,
                          const std::vector<uint8_t>& column_bit_type,
                          const std::vector<uint32_t>& feature_max_bin,
                          const std::vector<uint32_t>& feature_min_bin,
                          const std::vector<uint32_t>& feature_offset,
                          const std::vector<uint32_t>& feature_most_freq_bin,
                          const std::vector<uint32_t>& feature_default_bin,
                          const std::vector<uint8_t>& feature_missing_is_zero,
                          const std::vector<uint8_t>& feature_missing_is_na,
                          const std::vector<uint8_t>& feature_mfb_is_zero,
                          const std::vector<uint8_t>& feature_mfb_is_na,
                          const std::vector<int>& feature_to_column) {
  num_columns_ = num_columns;
  column_bit_type_ = column_bit_type;
  feature_max_bin_ = feature_max_bin;
  feature_min_bin_ = feature_min_bin;
  feature_offset_ = feature_offset;
  feature_most_freq_bin_ = feature_most_freq_bin;
  feature_default_bin_ = feature_default_bin;
  feature_missing_is_zero_ = feature_missing_is_zero;
  feature_missing_is_na_ = feature_missing_is_na;
  feature_mfb_is_zero_ = feature_mfb_is_zero;
  feature_mfb_is_na_ = feature_mfb_is_na;
  for (int column_index = 0; column_index < num_columns_; ++column_index) {
    data_by_column_.emplace_back(new CUDAVector<uint8_t>());
  }
  OMP_INIT_EX();
  #pragma omp parallel num_threads(num_threads_)
  {
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
    #pragma omp for schedule(static)
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      OMP_LOOP_EX_BEGIN();
      const int8_t bit_type = column_bit_type[column_index];
      if (column_data[column_index] != nullptr) {
        // is dense column
        if (bit_type == 4) {
          column_bit_type_[column_index] = 8;
          InitOneColumnData<false, true, uint8_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 8) {
          InitOneColumnData<false, false, uint8_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 16) {
          InitOneColumnData<false, false, uint16_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 32) {
          InitOneColumnData<false, false, uint32_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else {
          Log::Fatal("Unknown column bit type %d", bit_type);
        }
      } else {
        // is sparse column
        if (bit_type == 8) {
          InitOneColumnData<true, false, uint8_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else if (bit_type == 16) {
          InitOneColumnData<true, false, uint16_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else if (bit_type == 32) {
          InitOneColumnData<true, false, uint32_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else {
          Log::Fatal("Unknown column bit type %d", bit_type);
        }
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  feature_to_column_ = feature_to_column;
  cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
  InitColumnMetaInfo();
}

void CUDAColumnData::CopySubrow(
  const CUDAColumnData* full_set,
  const data_size_t* used_indices,
  const data_size_t num_used_indices) {
  num_threads_ = full_set->num_threads_;
  num_columns_ = full_set->num_columns_;
  column_bit_type_ = full_set->column_bit_type_;
  feature_min_bin_ = full_set->feature_min_bin_;
  feature_max_bin_ = full_set->feature_max_bin_;
  feature_offset_ = full_set->feature_offset_;
  feature_most_freq_bin_ = full_set->feature_most_freq_bin_;
  feature_default_bin_ = full_set->feature_default_bin_;
  feature_missing_is_zero_ = full_set->feature_missing_is_zero_;
  feature_missing_is_na_ = full_set->feature_missing_is_na_;
  feature_mfb_is_zero_ = full_set->feature_mfb_is_zero_;
  feature_mfb_is_na_ = full_set->feature_mfb_is_na_;
  feature_to_column_ = full_set->feature_to_column_;
  if (cuda_used_indices_.Size() == 0) {
    // initialize the subset cuda column data
    const size_t num_used_indices_size = static_cast<size_t>(num_used_indices);
    cuda_used_indices_.Resize(num_used_indices_size);
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      data_by_column_.emplace_back(new CUDAVector<uint8_t>());
    }
    OMP_INIT_EX();
    #pragma omp parallel num_threads(num_threads_)
    {
      SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
      #pragma omp for schedule(static)
      for (int column_index = 0; column_index < num_columns_; ++column_index) {
        OMP_LOOP_EX_BEGIN();
        const uint8_t bit_type = column_bit_type_[column_index];
        if (bit_type == 8) {
          CUDAVector<uint8_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint8_t) * column_data.Size());
        } else if (bit_type == 16) {
          CUDAVector<uint16_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint16_t) * column_data.Size());
        } else if (bit_type == 32) {
          CUDAVector<uint32_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint32_t) * column_data.Size());
        }
        OMP_LOOP_EX_END();
      }
    }
    OMP_THROW_EX();
    cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
    InitColumnMetaInfo();
    cur_subset_buffer_size_ = num_used_indices;
  } else {
    if (num_used_indices > cur_subset_buffer_size_) {
      ResizeWhenCopySubrow(num_used_indices);
      cur_subset_buffer_size_ = num_used_indices;
    }
  }
  cuda_used_indices_.InitFromHostMemory(used_indices, static_cast<size_t>(num_used_indices));
  num_used_indices_ = num_used_indices;
  LaunchCopySubrowKernel(full_set->cuda_data_by_column());
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAColumnData::ResizeWhenCopySubrow(const data_size_t num_used_indices) {
  const size_t num_used_indices_size = static_cast<size_t>(num_used_indices);
  cuda_used_indices_.Resize(num_used_indices_size);
  OMP_INIT_EX();
  #pragma omp parallel num_threads(num_threads_)
  {
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
    #pragma omp for schedule(static)
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      OMP_LOOP_EX_BEGIN();
      const uint8_t bit_type = column_bit_type_[column_index];
      if (bit_type == 8) {
        data_by_column_[column_index]->Resize(sizeof(uint8_t) * num_used_indices_size);
      } else if (bit_type == 16) {
        data_by_column_[column_index]->Resize(sizeof(uint16_t) * num_used_indices_size);
      } else if (bit_type == 32) {
        data_by_column_[column_index]->Resize(sizeof(uint32_t) * num_used_indices_size);
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
}

void CUDAColumnData::InitColumnMetaInfo() {
  cuda_column_bit_type_.InitFromHostVector(column_bit_type_);
  cuda_feature_max_bin_.InitFromHostVector(feature_max_bin_);
  cuda_feature_min_bin_.InitFromHostVector(feature_min_bin_);
  cuda_feature_offset_.InitFromHostVector(feature_offset_);
  cuda_feature_most_freq_bin_.InitFromHostVector(feature_most_freq_bin_);
  cuda_feature_default_bin_.InitFromHostVector(feature_default_bin_);
  cuda_feature_missing_is_zero_.InitFromHostVector(feature_missing_is_zero_);
  cuda_feature_missing_is_na_.InitFromHostVector(feature_missing_is_na_);
  cuda_feature_mfb_is_zero_.InitFromHostVector(feature_mfb_is_zero_);
  cuda_feature_mfb_is_na_.InitFromHostVector(feature_mfb_is_na_);
  cuda_feature_to_column_.InitFromHostVector(feature_to_column_);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_column_data.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */


#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>

#define COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA (1024)

namespace LightGBM {

__global__ void CopySubrowKernel_ColumnData(
  uint8_t* const* in_cuda_data_by_column,
  const uint8_t* cuda_column_bit_type,
  const data_size_t* cuda_used_indices,
  const data_size_t num_used_indices,
  const int num_column,
  uint8_t** out_cuda_data_by_column) {
  const data_size_t local_data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (local_data_index < num_used_indices) {
    for (int column_index = 0; column_index < num_column; ++column_index) {
      const uint8_t* in_column_data = in_cuda_data_by_column[column_index];
      uint8_t* out_column_data = out_cuda_data_by_column[column_index];
      const uint8_t bit_type = cuda_column_bit_type[column_index];
      if (bit_type == 8) {
        const uint8_t* true_in_column_data = reinterpret_cast<const uint8_t*>(in_column_data);
        uint8_t* true_out_column_data = reinterpret_cast<uint8_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      } else if (bit_type == 16) {
        const uint16_t* true_in_column_data = reinterpret_cast<const uint16_t*>(in_column_data);
        uint16_t* true_out_column_data = reinterpret_cast<uint16_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      } else if (bit_type == 32) {
        const uint32_t* true_in_column_data = reinterpret_cast<const uint32_t*>(in_column_data);
        uint32_t* true_out_column_data = reinterpret_cast<uint32_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      }
    }
  }
}

void CUDAColumnData::LaunchCopySubrowKernel(uint8_t* const* in_cuda_data_by_column) {
  const int num_blocks = (num_used_indices_ + COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA - 1) / COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA;
  CopySubrowKernel_ColumnData<<<num_blocks, COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA>>>(
    in_cuda_data_by_column,
    cuda_column_bit_type_.RawData(),
    cuda_used_indices_.RawData(),
    num_used_indices_,
    num_columns_,
    cuda_data_by_column_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_metadata.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metadata.hpp>

#include <vector>

namespace LightGBM {

CUDAMetadata::CUDAMetadata(const int gpu_device_id) {
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
}

CUDAMetadata::~CUDAMetadata() {}

void CUDAMetadata::Init(const std::vector<label_t>& label,
                        const std::vector<label_t>& weight,
                        const std::vector<data_size_t>& query_boundaries,
                        const std::vector<label_t>& query_weights,
                        const std::vector<double>& init_score) {
  if (label.size() == 0) {
    cuda_label_.Clear();
  } else {
    cuda_label_.InitFromHostVector(label);
  }
  if (weight.size() == 0) {
    cuda_weights_.Clear();
  } else {
    cuda_weights_.InitFromHostVector(weight);
  }
  if (query_boundaries.size() == 0) {
    cuda_query_boundaries_.Clear();
  } else {
    cuda_query_boundaries_.InitFromHostVector(query_boundaries);
  }
  if (query_weights.size() == 0) {
    cuda_query_weights_.Clear();
  } else {
    cuda_query_weights_.InitFromHostVector(query_weights);
  }
  if (init_score.size() == 0) {
    cuda_init_score_.Clear();
  } else {
    cuda_init_score_.InitFromHostVector(init_score);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAMetadata::SetLabel(const label_t* label, data_size_t len) {
  cuda_label_.InitFromHostMemory(label, static_cast<size_t>(len));
}

void CUDAMetadata::SetWeights(const label_t* weights, data_size_t len) {
  cuda_weights_.InitFromHostMemory(weights, static_cast<size_t>(len));
}

void CUDAMetadata::SetQuery(const data_size_t* query_boundaries, const label_t* query_weights, data_size_t num_queries) {
  cuda_query_boundaries_.InitFromHostMemory(query_boundaries, static_cast<size_t>(num_queries) + 1);
  if (query_weights != nullptr) {
    cuda_query_weights_.InitFromHostMemory(query_weights, static_cast<size_t>(num_queries));
  }
}

void CUDAMetadata::SetInitScore(const double* init_score, data_size_t len) {
  cuda_init_score_.InitFromHostMemory(init_score, len);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_row_data.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_row_data.hpp>

#include <vector>

namespace LightGBM {

CUDARowData::CUDARowData(const Dataset* train_data,
                         const TrainingShareStates* train_share_state,
                         const int gpu_device_id,
                         const bool gpu_use_dp):
gpu_device_id_(gpu_device_id),
gpu_use_dp_(gpu_use_dp) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = train_data->num_data();
  const auto& feature_hist_offsets = train_share_state->feature_hist_offsets();
  if (gpu_use_dp_) {
    shared_hist_size_ = DP_SHARED_HIST_SIZE;
  } else {
    shared_hist_size_ = SP_SHARED_HIST_SIZE;
  }
  if (feature_hist_offsets.empty()) {
    num_total_bin_ = 0;
  } else {
    num_total_bin_ = static_cast<int>(feature_hist_offsets.back());
  }
  num_feature_group_ = train_data->num_feature_groups();
  num_feature_ = train_data->num_features();
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
}

CUDARowData::~CUDARowData() {}

void CUDARowData::Init(const Dataset* train_data, TrainingShareStates* train_share_state) {
  if (num_feature_ == 0) {
    return;
  }
  DivideCUDAFeatureGroups(train_data, train_share_state);
  bit_type_ = 0;
  size_t total_size = 0;
  const void* host_row_ptr = nullptr;
  row_ptr_bit_type_ = 0;
  const void* host_data = train_share_state->GetRowWiseData(&bit_type_, &total_size, &is_sparse_, &host_row_ptr, &row_ptr_bit_type_);
  if (bit_type_ == 8) {
    if (!is_sparse_) {
      std::vector<uint8_t> partitioned_data;
      GetDenseDataPartitioned<uint8_t>(reinterpret_cast<const uint8_t*>(host_data), &partitioned_data);
      cuda_data_uint8_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint8_t, uint16_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint8_t, uint32_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint8_t, uint64_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else if (bit_type_ == 16) {
    if (!is_sparse_) {
      std::vector<uint16_t> partitioned_data;
      GetDenseDataPartitioned<uint16_t>(reinterpret_cast<const uint16_t*>(host_data), &partitioned_data);
      cuda_data_uint16_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint16_t, uint16_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint16_t, uint32_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint16_t, uint64_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else if (bit_type_ == 32) {
    if (!is_sparse_) {
      std::vector<uint32_t> partitioned_data;
      GetDenseDataPartitioned<uint32_t>(reinterpret_cast<const uint32_t*>(host_data), &partitioned_data);
      cuda_data_uint32_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint32_t, uint16_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint32_t, uint32_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint32_t, uint64_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else {
    Log::Fatal("Unknown bit type = %d", bit_type_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDARowData::DivideCUDAFeatureGroups(const Dataset* train_data, TrainingShareStates* share_state) {
  const uint32_t max_num_bin_per_partition = shared_hist_size_ / 2;
  const std::vector<uint32_t>& column_hist_offsets = share_state->column_hist_offsets();
  std::vector<int> feature_group_num_feature_offsets;
  int offsets = 0;
  int prev_group_index = -1;
  for (int feature_index = 0; feature_index < num_feature_; ++feature_index) {
    const int feature_group_index = train_data->Feature2Group(feature_index);
    if (prev_group_index == -1 || feature_group_index != prev_group_index) {
      feature_group_num_feature_offsets.emplace_back(offsets);
      prev_group_index = feature_group_index;
    }
    ++offsets;
  }
  CHECK_EQ(offsets, num_feature_);
  feature_group_num_feature_offsets.emplace_back(offsets);

  uint32_t start_hist_offset = 0;
  feature_partition_column_index_offsets_.clear();
  column_hist_offsets_.clear();
  partition_hist_offsets_.clear();
  feature_partition_column_index_offsets_.emplace_back(0);
  partition_hist_offsets_.emplace_back(0);
  const int num_feature_groups = train_data->num_feature_groups();
  int column_index = 0;
  num_feature_partitions_ = 0;
  large_bin_partitions_.clear();
  small_bin_partitions_.clear();
  for (int feature_group_index = 0; feature_group_index < num_feature_groups; ++feature_group_index) {
    if (!train_data->IsMultiGroup(feature_group_index)) {
      const uint32_t column_feature_hist_start = column_hist_offsets[column_index];
      const uint32_t column_feature_hist_end = column_hist_offsets[column_index + 1];
      const uint32_t num_bin_in_dense_group = column_feature_hist_end - column_feature_hist_start;

      // if one column has too many bins, use a separate partition for that column
      if (num_bin_in_dense_group > max_num_bin_per_partition) {
        feature_partition_column_index_offsets_.emplace_back(column_index + 1);
        start_hist_offset = column_feature_hist_end;
        partition_hist_offsets_.emplace_back(start_hist_offset);
        large_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
        column_hist_offsets_.emplace_back(0);
        ++column_index;
        continue;
      }

      // try if adding this column exceed the maximum number per partition
      const uint32_t cur_hist_num_bin = column_feature_hist_end - start_hist_offset;
      if (cur_hist_num_bin > max_num_bin_per_partition) {
        feature_partition_column_index_offsets_.emplace_back(column_index);
        start_hist_offset = column_feature_hist_start;
        partition_hist_offsets_.emplace_back(start_hist_offset);
        small_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
      }
      column_hist_offsets_.emplace_back(column_hist_offsets[column_index] - start_hist_offset);
      if (feature_group_index == num_feature_groups - 1) {
        feature_partition_column_index_offsets_.emplace_back(column_index + 1);
        partition_hist_offsets_.emplace_back(column_hist_offsets.back());
        small_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
      }
      ++column_index;
    } else {
      const int group_feature_index_start = feature_group_num_feature_offsets[feature_group_index];
      const int num_feature_in_group = feature_group_num_feature_offsets[feature_group_index + 1] - group_feature_index_start;
      for (int sub_feature_index = 0; sub_feature_index < num_feature_in_group; ++sub_feature_index) {
        const int feature_index = group_feature_index_start + sub_feature_index;
        const uint32_t column_feature_hist_start = column_hist_offsets[column_index];
        const uint32_t column_feature_hist_end = column_hist_offsets[column_index + 1];
        const uint32_t num_bin_in_dense_group = column_feature_hist_end - column_feature_hist_start;

        // if one column has too many bins, use a separate partition for that column
        if (num_bin_in_dense_group > max_num_bin_per_partition) {
          feature_partition_column_index_offsets_.emplace_back(column_index + 1);
          start_hist_offset = column_feature_hist_end;
          partition_hist_offsets_.emplace_back(start_hist_offset);
          large_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
          column_hist_offsets_.emplace_back(0);
          ++column_index;
          continue;
        }

        // try if adding this column exceed the maximum number per partition
        const uint32_t cur_hist_num_bin = column_feature_hist_end - start_hist_offset;
        if (cur_hist_num_bin > max_num_bin_per_partition) {
          feature_partition_column_index_offsets_.emplace_back(column_index);
          start_hist_offset = column_feature_hist_start;
          partition_hist_offsets_.emplace_back(start_hist_offset);
          small_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
        }
        column_hist_offsets_.emplace_back(column_hist_offsets[column_index] - start_hist_offset);
        if (feature_group_index == num_feature_groups - 1 && sub_feature_index == num_feature_in_group - 1) {
          CHECK_EQ(feature_index, num_feature_ - 1);
          feature_partition_column_index_offsets_.emplace_back(column_index + 1);
          partition_hist_offsets_.emplace_back(column_hist_offsets.back());
          small_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
        }
        ++column_index;
      }
    }
  }
  column_hist_offsets_.emplace_back(column_hist_offsets.back() - start_hist_offset);
  max_num_column_per_partition_ = 0;
  for (size_t i = 0; i < feature_partition_column_index_offsets_.size() - 1; ++i) {
    const int num_column = feature_partition_column_index_offsets_[i + 1] - feature_partition_column_index_offsets_[i];
    if (num_column > max_num_column_per_partition_) {
      max_num_column_per_partition_ = num_column;
    }
  }

  cuda_feature_partition_column_index_offsets_.InitFromHostVector(feature_partition_column_index_offsets_);
  cuda_column_hist_offsets_.InitFromHostVector(column_hist_offsets_);
  cuda_partition_hist_offsets_.InitFromHostVector(partition_hist_offsets_);
}

template <typename BIN_TYPE>
void CUDARowData::GetDenseDataPartitioned(const BIN_TYPE* row_wise_data, std::vector<BIN_TYPE>* partitioned_data) {
  const int num_total_columns = feature_partition_column_index_offsets_.back();
  partitioned_data->resize(static_cast<size_t>(num_total_columns) * static_cast<size_t>(num_data_), 0);
  BIN_TYPE* out_data = partitioned_data->data();
  Threading::For<data_size_t>(0, num_data_, 512,
    [this, num_total_columns, row_wise_data, out_data] (int /*thread_index*/, data_size_t start, data_size_t end) {
      for (size_t i = 0; i < feature_partition_column_index_offsets_.size() - 1; ++i) {
        const int num_prev_columns = static_cast<int>(feature_partition_column_index_offsets_[i]);
        const size_t offset = static_cast<size_t>(num_data_) * static_cast<size_t>(num_prev_columns);
        const int partition_column_start = feature_partition_column_index_offsets_[i];
        const int partition_column_end = feature_partition_column_index_offsets_[i + 1];
        const int num_columns_in_cur_partition = partition_column_end - partition_column_start;
        for (data_size_t data_index = start; data_index < end; ++data_index) {
          const size_t data_offset = offset + static_cast<size_t>(data_index) * num_columns_in_cur_partition;
          const size_t read_data_offset = static_cast<size_t>(data_index) * num_total_columns;
          for (int column_index = 0; column_index < num_columns_in_cur_partition; ++column_index) {
            const size_t true_column_index = read_data_offset + column_index + partition_column_start;
            const BIN_TYPE bin = row_wise_data[true_column_index];
            out_data[data_offset + column_index] = bin;
          }
        }
      }
    });
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE>
void CUDARowData::GetSparseDataPartitioned(
  const BIN_TYPE* row_wise_data,
  const DATA_PTR_TYPE* row_ptr,
  std::vector<std::vector<BIN_TYPE>>* partitioned_data,
  std::vector<std::vector<DATA_PTR_TYPE>>* partitioned_row_ptr,
  std::vector<DATA_PTR_TYPE>* partition_ptr) {
  const int num_partitions = static_cast<int>(feature_partition_column_index_offsets_.size()) - 1;
  partitioned_data->resize(num_partitions);
  partitioned_row_ptr->resize(num_partitions);
  std::vector<int> thread_max_elements_per_row(num_threads_, 0);
  Threading::For<int>(0, num_partitions, 1,
    [partitioned_data, partitioned_row_ptr, row_ptr, row_wise_data, &thread_max_elements_per_row, this] (int thread_index, int start, int end) {
      for (int partition_index = start; partition_index < end; ++partition_index) {
        std::vector<BIN_TYPE>& data_for_this_partition = partitioned_data->at(partition_index);
        std::vector<DATA_PTR_TYPE>& row_ptr_for_this_partition = partitioned_row_ptr->at(partition_index);
        const int partition_hist_start = partition_hist_offsets_[partition_index];
        const int partition_hist_end = partition_hist_offsets_[partition_index + 1];
        DATA_PTR_TYPE offset = 0;
        row_ptr_for_this_partition.clear();
        data_for_this_partition.clear();
        row_ptr_for_this_partition.emplace_back(offset);
        for (data_size_t data_index = 0; data_index < num_data_; ++data_index) {
          const DATA_PTR_TYPE row_start = row_ptr[data_index];
          const DATA_PTR_TYPE row_end = row_ptr[data_index + 1];
          const BIN_TYPE* row_data_start = row_wise_data + row_start;
          const BIN_TYPE* row_data_end = row_wise_data + row_end;
          const size_t partition_start_in_row = std::lower_bound(row_data_start, row_data_end, partition_hist_start) - row_data_start;
          const size_t partition_end_in_row = std::lower_bound(row_data_start, row_data_end, partition_hist_end) - row_data_start;
          for (size_t pos = partition_start_in_row; pos < partition_end_in_row; ++pos) {
            const BIN_TYPE bin = row_data_start[pos];
            CHECK_GE(bin, static_cast<BIN_TYPE>(partition_hist_start));
            data_for_this_partition.emplace_back(bin - partition_hist_start);
          }
          CHECK_GE(partition_end_in_row, partition_start_in_row);
          const data_size_t num_elements_in_row = partition_end_in_row - partition_start_in_row;
          offset += static_cast<DATA_PTR_TYPE>(num_elements_in_row);
          row_ptr_for_this_partition.emplace_back(offset);
          if (num_elements_in_row > thread_max_elements_per_row[thread_index]) {
            thread_max_elements_per_row[thread_index] = num_elements_in_row;
          }
        }
      }
    });
  partition_ptr->clear();
  DATA_PTR_TYPE offset = 0;
  partition_ptr->emplace_back(offset);
  for (size_t i = 0; i < partitioned_row_ptr->size(); ++i) {
    offset += partitioned_row_ptr->at(i).back();
    partition_ptr->emplace_back(offset);
  }
  max_num_column_per_partition_ = 0;
  for (int thread_index = 0; thread_index < num_threads_; ++thread_index) {
    if (thread_max_elements_per_row[thread_index] > max_num_column_per_partition_) {
      max_num_column_per_partition_ = thread_max_elements_per_row[thread_index];
    }
  }
}

template <typename BIN_TYPE, typename ROW_PTR_TYPE>
void CUDARowData::InitSparseData(const BIN_TYPE* host_data,
                                 const ROW_PTR_TYPE* host_row_ptr,
                                 CUDAVector<BIN_TYPE>* cuda_data,
                                 CUDAVector<ROW_PTR_TYPE>* cuda_row_ptr,
                                 CUDAVector<ROW_PTR_TYPE>* cuda_partition_ptr) {
  std::vector<std::vector<BIN_TYPE>> partitioned_data;
  std::vector<std::vector<ROW_PTR_TYPE>> partitioned_data_ptr;
  std::vector<ROW_PTR_TYPE> partition_ptr;
  GetSparseDataPartitioned<BIN_TYPE, ROW_PTR_TYPE>(host_data, host_row_ptr, &partitioned_data, &partitioned_data_ptr, &partition_ptr);
  cuda_partition_ptr->InitFromHostVector(partition_ptr);
  cuda_data->Resize(partition_ptr.back());
  cuda_row_ptr->Resize((num_data_ + 1) * partitioned_data_ptr.size());
  for (size_t i = 0; i < partitioned_data.size(); ++i) {
    const std::vector<ROW_PTR_TYPE>& data_ptr_for_this_partition = partitioned_data_ptr[i];
    const std::vector<BIN_TYPE>& data_for_this_partition = partitioned_data[i];
    CopyFromHostToCUDADevice<BIN_TYPE>(cuda_data->RawData() + partition_ptr[i], data_for_this_partition.data(), data_for_this_partition.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<ROW_PTR_TYPE>(cuda_row_ptr->RawData() + i * (num_data_ + 1), data_ptr_for_this_partition.data(), data_ptr_for_this_partition.size(), __FILE__, __LINE__);
  }
}

template <typename BIN_TYPE>
const BIN_TYPE* CUDARowData::GetBin() const {
  if (bit_type_ == 8) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint8_t_.RawData());
  } else if (bit_type_ == 16) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint16_t_.RawData());
  } else if (bit_type_ == 32) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint32_t_.RawData());
  } else {
    Log::Fatal("Unknown bit_type %d for GetBin.", bit_type_);
  }
}

template const uint8_t* CUDARowData::GetBin<uint8_t>() const;

template const uint16_t* CUDARowData::GetBin<uint16_t>() const;

template const uint32_t* CUDARowData::GetBin<uint32_t>() const;

template <typename PTR_TYPE>
const PTR_TYPE* CUDARowData::GetRowPtr() const {
  if (row_ptr_bit_type_ == 16) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint16_t_.RawData());
  } else if (row_ptr_bit_type_ == 32) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint32_t_.RawData());
  } else if (row_ptr_bit_type_ == 64) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint64_t_.RawData());
  } else {
    Log::Fatal("Unknown row_ptr_bit_type = %d for GetRowPtr.", row_ptr_bit_type_);
  }
}

template const uint16_t* CUDARowData::GetRowPtr<uint16_t>() const;

template const uint32_t* CUDARowData::GetRowPtr<uint32_t>() const;

template const uint64_t* CUDARowData::GetRowPtr<uint64_t>() const;

template <typename PTR_TYPE>
const PTR_TYPE* CUDARowData::GetPartitionPtr() const {
  if (row_ptr_bit_type_ == 16) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint16_t_.RawData());
  } else if (row_ptr_bit_type_ == 32) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint32_t_.RawData());
  } else if (row_ptr_bit_type_ == 64) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint64_t_.RawData());
  } else {
    Log::Fatal("Unknown row_ptr_bit_type = %d for GetPartitionPtr.", row_ptr_bit_type_);
  }
}

template const uint16_t* CUDARowData::GetPartitionPtr<uint16_t>() const;

template const uint32_t* CUDARowData::GetPartitionPtr<uint32_t>() const;

template const uint64_t* CUDARowData::GetPartitionPtr<uint64_t>() const;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_tree.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_tree.hpp>

namespace LightGBM {

CUDATree::CUDATree(int max_leaves, bool track_branch_features, bool is_linear,
  const int gpu_device_id, const bool has_categorical_feature):
Tree(max_leaves, track_branch_features, is_linear),
num_threads_per_block_add_prediction_to_score_(1024) {
  is_cuda_tree_ = true;
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
  if (has_categorical_feature) {
    cuda_cat_boundaries_.Resize(max_leaves);
    cuda_cat_boundaries_inner_.Resize(max_leaves);
  }
  InitCUDAMemory();
}

CUDATree::CUDATree(const Tree* host_tree):
  Tree(*host_tree),
  num_threads_per_block_add_prediction_to_score_(1024) {
  is_cuda_tree_ = true;
  InitCUDA();
}

CUDATree::~CUDATree() {
  gpuAssert(cudaStreamDestroy(cuda_stream_), __FILE__, __LINE__);
}

void CUDATree::InitCUDAMemory() {
  cuda_left_child_.Resize(static_cast<size_t>(max_leaves_));
  cuda_right_child_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_feature_inner_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_feature_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_depth_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_parent_.Resize(static_cast<size_t>(max_leaves_));
  cuda_threshold_in_bin_.Resize(static_cast<size_t>(max_leaves_));
  cuda_threshold_.Resize(static_cast<size_t>(max_leaves_));
  cuda_decision_type_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_value_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_weight_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_value_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_weight_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_count_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_count_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_gain_.Resize(static_cast<size_t>(max_leaves_));
  SetCUDAMemory<double>(cuda_leaf_value_.RawData(), 0.0f, 1, __FILE__, __LINE__);
  SetCUDAMemory<double>(cuda_leaf_weight_.RawData(), 0.0f, 1, __FILE__, __LINE__);
  SetCUDAMemory<int>(cuda_leaf_parent_.RawData(), -1, 1, __FILE__, __LINE__);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::InitCUDA() {
  cuda_left_child_.InitFromHostVector(left_child_);
  cuda_right_child_.InitFromHostVector(right_child_);
  cuda_split_feature_inner_.InitFromHostVector(split_feature_inner_);
  cuda_split_feature_.InitFromHostVector(split_feature_);
  cuda_threshold_in_bin_.InitFromHostVector(threshold_in_bin_);
  cuda_threshold_.InitFromHostVector(threshold_);
  cuda_leaf_depth_.InitFromHostVector(leaf_depth_);
  cuda_decision_type_.InitFromHostVector(decision_type_);
  cuda_internal_weight_.InitFromHostVector(internal_weight_);
  cuda_internal_value_.InitFromHostVector(internal_value_);
  cuda_internal_count_.InitFromHostVector(internal_count_);
  cuda_leaf_count_.InitFromHostVector(leaf_count_);
  cuda_split_gain_.InitFromHostVector(split_gain_);
  cuda_leaf_value_.InitFromHostVector(leaf_value_);
  cuda_leaf_weight_.InitFromHostVector(leaf_weight_);
  cuda_leaf_parent_.InitFromHostVector(leaf_parent_);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

int CUDATree::Split(const int leaf_index,
           const int real_feature_index,
           const double real_threshold,
           const MissingType missing_type,
           const CUDASplitInfo* cuda_split_info) {
  LaunchSplitKernel(leaf_index, real_feature_index, real_threshold, missing_type, cuda_split_info);
  RecordBranchFeatures(leaf_index, num_leaves_, real_feature_index);
  ++num_leaves_;
  return num_leaves_ - 1;
}

int CUDATree::SplitCategorical(const int leaf_index,
           const int real_feature_index,
           const MissingType missing_type,
           const CUDASplitInfo* cuda_split_info,
           uint32_t* cuda_bitset,
           size_t cuda_bitset_len,
           uint32_t* cuda_bitset_inner,
           size_t cuda_bitset_inner_len) {
  LaunchSplitCategoricalKernel(leaf_index, real_feature_index,
    missing_type, cuda_split_info,
    cuda_bitset_len, cuda_bitset_inner_len);
  cuda_bitset_.PushBack(cuda_bitset, cuda_bitset_len);
  cuda_bitset_inner_.PushBack(cuda_bitset_inner, cuda_bitset_inner_len);
  ++num_leaves_;
  ++num_cat_;
  RecordBranchFeatures(leaf_index, num_leaves_, real_feature_index);
  return num_leaves_ - 1;
}

void CUDATree::RecordBranchFeatures(const int left_leaf_index,
                                    const int right_leaf_index,
                                    const int real_feature_index) {
  if (track_branch_features_) {
    branch_features_[right_leaf_index] = branch_features_[left_leaf_index];
    branch_features_[right_leaf_index].push_back(real_feature_index);
    branch_features_[left_leaf_index].push_back(real_feature_index);
  }
}

void CUDATree::AddPredictionToScore(const Dataset* data,
                                    data_size_t num_data,
                                    double* score) const {
  LaunchAddPredictionToScoreKernel(data, nullptr, num_data, score);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::AddPredictionToScore(const Dataset* data,
                                    const data_size_t* used_data_indices,
                                    data_size_t num_data, double* score) const {
  LaunchAddPredictionToScoreKernel(data, used_data_indices, num_data, score);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

inline void CUDATree::Shrinkage(double rate) {
  Tree::Shrinkage(rate);
  LaunchShrinkageKernel(rate);
}

inline void CUDATree::AddBias(double val) {
  Tree::AddBias(val);
  LaunchAddBiasKernel(val);
}

void CUDATree::ToHost() {
  left_child_.resize(max_leaves_ - 1);
  right_child_.resize(max_leaves_ - 1);
  split_feature_inner_.resize(max_leaves_ - 1);
  split_feature_.resize(max_leaves_ - 1);
  threshold_in_bin_.resize(max_leaves_ - 1);
  threshold_.resize(max_leaves_ - 1);
  decision_type_.resize(max_leaves_ - 1, 0);
  split_gain_.resize(max_leaves_ - 1);
  leaf_parent_.resize(max_leaves_);
  leaf_value_.resize(max_leaves_);
  leaf_weight_.resize(max_leaves_);
  leaf_count_.resize(max_leaves_);
  internal_value_.resize(max_leaves_ - 1);
  internal_weight_.resize(max_leaves_ - 1);
  internal_count_.resize(max_leaves_ - 1);
  leaf_depth_.resize(max_leaves_);

  const size_t num_leaves_size = static_cast<size_t>(num_leaves_);
  CopyFromCUDADeviceToHost<int>(left_child_.data(), cuda_left_child_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(right_child_.data(), cuda_right_child_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(split_feature_inner_.data(), cuda_split_feature_inner_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(split_feature_.data(), cuda_split_feature_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<uint32_t>(threshold_in_bin_.data(), cuda_threshold_in_bin_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(threshold_.data(), cuda_threshold_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int8_t>(decision_type_.data(), cuda_decision_type_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<float>(split_gain_.data(), cuda_split_gain_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(leaf_parent_.data(), cuda_leaf_parent_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(leaf_value_.data(), cuda_leaf_value_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(leaf_weight_.data(), cuda_leaf_weight_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(leaf_count_.data(), cuda_leaf_count_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(internal_value_.data(), cuda_internal_value_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(internal_weight_.data(), cuda_internal_weight_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(internal_count_.data(), cuda_internal_count_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(leaf_depth_.data(), cuda_leaf_depth_.RawData(), num_leaves_size, __FILE__, __LINE__);

  if (num_cat_ > 0) {
    cuda_cat_boundaries_inner_.Resize(num_cat_ + 1);
    cuda_cat_boundaries_.Resize(num_cat_ + 1);
    cat_boundaries_ = cuda_cat_boundaries_.ToHost();
    cat_boundaries_inner_ = cuda_cat_boundaries_inner_.ToHost();
    cat_threshold_ = cuda_bitset_.ToHost();
    cat_threshold_inner_ = cuda_bitset_inner_.ToHost();
  }

  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::SyncLeafOutputFromHostToCUDA() {
  CopyFromHostToCUDADevice<double>(cuda_leaf_value_.RawData(), leaf_value_.data(), leaf_value_.size(), __FILE__, __LINE__);
}

void CUDATree::SyncLeafOutputFromCUDAToHost() {
  CopyFromCUDADeviceToHost<double>(leaf_value_.data(), cuda_leaf_value_.RawData(), leaf_value_.size(), __FILE__, __LINE__);
}

void CUDATree::AsConstantTree(double val, int count) {
  Tree::AsConstantTree(val, count);
  CopyFromHostToCUDADevice<double>(cuda_leaf_value_.RawData(), &val, 1, __FILE__, __LINE__);
  CopyFromHostToCUDADevice<int>(cuda_leaf_count_.RawData(), &count, 1, __FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_tree.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */


#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_tree.hpp>

namespace LightGBM {

__device__ void SetDecisionTypeCUDA(int8_t* decision_type, bool input, int8_t mask) {
  if (input) {
    (*decision_type) |= mask;
  } else {
    (*decision_type) &= (127 - mask);
  }
}

__device__ void SetMissingTypeCUDA(int8_t* decision_type, int8_t input) {
  (*decision_type) &= 3;
  (*decision_type) |= (input << 2);
}

__device__ bool GetDecisionTypeCUDA(int8_t decision_type, int8_t mask) {
  return (decision_type & mask) > 0;
}

__device__ int8_t GetMissingTypeCUDA(int8_t decision_type) {
  return (decision_type >> 2) & 3;
}

__device__ bool IsZeroCUDA(double fval) {
  return (fval >= -kZeroThreshold && fval <= kZeroThreshold);
}

template<typename T>
__device__ bool FindInBitsetCUDA(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}

__global__ void SplitKernel(  // split information
                            const int leaf_index,
                            const int real_feature_index,
                            const double real_threshold,
                            const MissingType missing_type,
                            const CUDASplitInfo* cuda_split_info,
                            // tree structure
                            const int num_leaves,
                            int* leaf_parent,
                            int* leaf_depth,
                            int* left_child,
                            int* right_child,
                            int* split_feature_inner,
                            int* split_feature,
                            float* split_gain,
                            double* internal_weight,
                            double* internal_value,
                            data_size_t* internal_count,
                            double* leaf_weight,
                            double* leaf_value,
                            data_size_t* leaf_count,
                            int8_t* decision_type,
                            uint32_t* threshold_in_bin,
                            double* threshold) {
  const int new_node_index = num_leaves - 1;
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int parent_index = leaf_parent[leaf_index];
  if (thread_index == 0) {
    if (parent_index >= 0) {
      // if cur node is left child
      if (left_child[parent_index] == ~leaf_index) {
        left_child[parent_index] = new_node_index;
      } else {
        right_child[parent_index] = new_node_index;
      }
    }
    left_child[new_node_index] = ~leaf_index;
    right_child[new_node_index] = ~num_leaves;
    leaf_parent[leaf_index] = new_node_index;
    leaf_parent[num_leaves] = new_node_index;
  } else if (thread_index == 1) {
    // add new node
    split_feature_inner[new_node_index] = cuda_split_info->inner_feature_index;
  } else if (thread_index == 2) {
    split_feature[new_node_index] = real_feature_index;
  } else if (thread_index == 3) {
    split_gain[new_node_index] = static_cast<float>(cuda_split_info->gain);
  } else if (thread_index == 4) {
    // save current leaf value to internal node before change
    internal_weight[new_node_index] = cuda_split_info->left_sum_hessians + cuda_split_info->right_sum_hessians;
    leaf_weight[leaf_index] = cuda_split_info->left_sum_hessians;
  } else if (thread_index == 5) {
    internal_value[new_node_index] = leaf_value[leaf_index];
    leaf_value[leaf_index] = isnan(cuda_split_info->left_value) ? 0.0f : cuda_split_info->left_value;
  } else if (thread_index == 6) {
    internal_count[new_node_index] = cuda_split_info->left_count + cuda_split_info->right_count;
  } else if (thread_index == 7) {
    leaf_count[leaf_index] = cuda_split_info->left_count;
  } else if (thread_index == 8) {
    leaf_value[num_leaves] = isnan(cuda_split_info->right_value) ? 0.0f : cuda_split_info->right_value;
  } else if (thread_index == 9) {
    leaf_weight[num_leaves] = cuda_split_info->right_sum_hessians;
  } else if (thread_index == 10) {
    leaf_count[num_leaves] = cuda_split_info->right_count;
  } else if (thread_index == 11) {
    // update leaf depth
    leaf_depth[num_leaves] = leaf_depth[leaf_index] + 1;
    leaf_depth[leaf_index]++;
  } else if (thread_index == 12) {
    decision_type[new_node_index] = 0;
    SetDecisionTypeCUDA(&decision_type[new_node_index], false, kCategoricalMask);
    SetDecisionTypeCUDA(&decision_type[new_node_index], cuda_split_info->default_left, kDefaultLeftMask);
    SetMissingTypeCUDA(&decision_type[new_node_index], static_cast<int8_t>(missing_type));
  } else if (thread_index == 13) {
    threshold_in_bin[new_node_index] = cuda_split_info->threshold;
  } else if (thread_index == 14) {
    threshold[new_node_index] = real_threshold;
  }
}

void CUDATree::LaunchSplitKernel(const int leaf_index,
                                 const int real_feature_index,
                                 const double real_threshold,
                                 const MissingType missing_type,
                                 const CUDASplitInfo* cuda_split_info) {
  SplitKernel<<<3, 5, 0, cuda_stream_>>>(
    // split information
    leaf_index,
    real_feature_index,
    real_threshold,
    missing_type,
    cuda_split_info,
    // tree structure
    num_leaves_,
    cuda_leaf_parent_.RawData(),
    cuda_leaf_depth_.RawData(),
    cuda_left_child_.RawData(),
    cuda_right_child_.RawData(),
    cuda_split_feature_inner_.RawData(),
    cuda_split_feature_.RawData(),
    cuda_split_gain_.RawData(),
    cuda_internal_weight_.RawData(),
    cuda_internal_value_.RawData(),
    cuda_internal_count_.RawData(),
    cuda_leaf_weight_.RawData(),
    cuda_leaf_value_.RawData(),
    cuda_leaf_count_.RawData(),
    cuda_decision_type_.RawData(),
    cuda_threshold_in_bin_.RawData(),
    cuda_threshold_.RawData());
}

__global__ void SplitCategoricalKernel(  // split information
  const int leaf_index,
  const int real_feature_index,
  const MissingType missing_type,
  const CUDASplitInfo* cuda_split_info,
  // tree structure
  const int num_leaves,
  int* leaf_parent,
  int* leaf_depth,
  int* left_child,
  int* right_child,
  int* split_feature_inner,
  int* split_feature,
  float* split_gain,
  double* internal_weight,
  double* internal_value,
  data_size_t* internal_count,
  double* leaf_weight,
  double* leaf_value,
  data_size_t* leaf_count,
  int8_t* decision_type,
  uint32_t* threshold_in_bin,
  double* threshold,
  size_t cuda_bitset_len,
  size_t cuda_bitset_inner_len,
  int num_cat,
  int* cuda_cat_boundaries,
  int* cuda_cat_boundaries_inner) {
  const int new_node_index = num_leaves - 1;
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int parent_index = leaf_parent[leaf_index];
  if (thread_index == 0) {
    if (parent_index >= 0) {
      // if cur node is left child
      if (left_child[parent_index] == ~leaf_index) {
        left_child[parent_index] = new_node_index;
      } else {
        right_child[parent_index] = new_node_index;
      }
    }
    left_child[new_node_index] = ~leaf_index;
    right_child[new_node_index] = ~num_leaves;
    leaf_parent[leaf_index] = new_node_index;
    leaf_parent[num_leaves] = new_node_index;
  } else if (thread_index == 1) {
    // add new node
    split_feature_inner[new_node_index] = cuda_split_info->inner_feature_index;
  } else if (thread_index == 2) {
    split_feature[new_node_index] = real_feature_index;
  } else if (thread_index == 3) {
    split_gain[new_node_index] = static_cast<float>(cuda_split_info->gain);
  } else if (thread_index == 4) {
    // save current leaf value to internal node before change
    internal_weight[new_node_index] = cuda_split_info->left_sum_hessians + cuda_split_info->right_sum_hessians;
    leaf_weight[leaf_index] = cuda_split_info->left_sum_hessians;
  } else if (thread_index == 5) {
    internal_value[new_node_index] = leaf_value[leaf_index];
    leaf_value[leaf_index] = isnan(cuda_split_info->left_value) ? 0.0f : cuda_split_info->left_value;
  } else if (thread_index == 6) {
    internal_count[new_node_index] = cuda_split_info->left_count + cuda_split_info->right_count;
  } else if (thread_index == 7) {
    leaf_count[leaf_index] = cuda_split_info->left_count;
  } else if (thread_index == 8) {
    leaf_value[num_leaves] = isnan(cuda_split_info->right_value) ? 0.0f : cuda_split_info->right_value;
  } else if (thread_index == 9) {
    leaf_weight[num_leaves] = cuda_split_info->right_sum_hessians;
  } else if (thread_index == 10) {
    leaf_count[num_leaves] = cuda_split_info->right_count;
  } else if (thread_index == 11) {
    // update leaf depth
    leaf_depth[num_leaves] = leaf_depth[leaf_index] + 1;
    leaf_depth[leaf_index]++;
  } else if (thread_index == 12) {
    decision_type[new_node_index] = 0;
    SetDecisionTypeCUDA(&decision_type[new_node_index], true, kCategoricalMask);
    SetMissingTypeCUDA(&decision_type[new_node_index], static_cast<int8_t>(missing_type));
  } else if (thread_index == 13) {
    threshold_in_bin[new_node_index] = num_cat;
  } else if (thread_index == 14) {
    threshold[new_node_index] = num_cat;
  } else if (thread_index == 15) {
    if (num_cat == 0) {
      cuda_cat_boundaries[num_cat] = 0;
    }
    cuda_cat_boundaries[num_cat + 1] = cuda_cat_boundaries[num_cat] + cuda_bitset_len;
  } else if (thread_index == 16) {
    if (num_cat == 0) {
      cuda_cat_boundaries_inner[num_cat] = 0;
    }
    cuda_cat_boundaries_inner[num_cat + 1] = cuda_cat_boundaries_inner[num_cat] + cuda_bitset_inner_len;
  }
}

void CUDATree::LaunchSplitCategoricalKernel(const int leaf_index,
  const int real_feature_index,
  const MissingType missing_type,
  const CUDASplitInfo* cuda_split_info,
  size_t cuda_bitset_len,
  size_t cuda_bitset_inner_len) {
  SplitCategoricalKernel<<<3, 6, 0, cuda_stream_>>>(
    // split information
    leaf_index,
    real_feature_index,
    missing_type,
    cuda_split_info,
    // tree structure
    num_leaves_,
    cuda_leaf_parent_.RawData(),
    cuda_leaf_depth_.RawData(),
    cuda_left_child_.RawData(),
    cuda_right_child_.RawData(),
    cuda_split_feature_inner_.RawData(),
    cuda_split_feature_.RawData(),
    cuda_split_gain_.RawData(),
    cuda_internal_weight_.RawData(),
    cuda_internal_value_.RawData(),
    cuda_internal_count_.RawData(),
    cuda_leaf_weight_.RawData(),
    cuda_leaf_value_.RawData(),
    cuda_leaf_count_.RawData(),
    cuda_decision_type_.RawData(),
    cuda_threshold_in_bin_.RawData(),
    cuda_threshold_.RawData(),
    cuda_bitset_len,
    cuda_bitset_inner_len,
    num_cat_,
    cuda_cat_boundaries_.RawData(),
    cuda_cat_boundaries_inner_.RawData());
}

__global__ void ShrinkageKernel(const double rate, double* cuda_leaf_value, const int num_leaves) {
  const int leaf_index = static_cast<int>(blockIdx.x * blockDim.x + threadIdx.x);
  if (leaf_index < num_leaves) {
    cuda_leaf_value[leaf_index] *= rate;
  }
}

void CUDATree::LaunchShrinkageKernel(const double rate) {
  const int num_threads_per_block = 1024;
  const int num_blocks = (num_leaves_ + num_threads_per_block - 1) / num_threads_per_block;
  ShrinkageKernel<<<num_blocks, num_threads_per_block>>>(rate, cuda_leaf_value_.RawData(), num_leaves_);
}

__global__ void AddBiasKernel(const double val, double* cuda_leaf_value, const int num_leaves) {
  const int leaf_index = static_cast<int>(blockIdx.x * blockDim.x + threadIdx.x);
  if (leaf_index < num_leaves) {
    cuda_leaf_value[leaf_index] += val;
  }
}

void CUDATree::LaunchAddBiasKernel(const double val) {
  const int num_threads_per_block = 1024;
  const int num_blocks = (num_leaves_ + num_threads_per_block - 1) / num_threads_per_block;
  AddBiasKernel<<<num_blocks, num_threads_per_block>>>(val, cuda_leaf_value_.RawData(), num_leaves_);
}

template <bool USE_INDICES>
__global__ void AddPredictionToScoreKernel(
  // dataset information
  const data_size_t num_data,
  uint8_t* const* cuda_data_by_column,
  const uint8_t* cuda_column_bit_type,
  const uint32_t* cuda_feature_min_bin,
  const uint32_t* cuda_feature_max_bin,
  const uint32_t* cuda_feature_offset,
  const uint32_t* cuda_feature_default_bin,
  const uint32_t* cuda_feature_most_freq_bin,
  const int* cuda_feature_to_column,
  const data_size_t* cuda_used_indices,
  // tree information
  const uint32_t* cuda_threshold_in_bin,
  const int8_t* cuda_decision_type,
  const int* cuda_split_feature_inner,
  const int* cuda_left_child,
  const int* cuda_right_child,
  const double* cuda_leaf_value,
  const uint32_t* cuda_bitset_inner,
  const int* cuda_cat_boundaries_inner,
  // output
  double* score) {
  const data_size_t inner_data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (inner_data_index < num_data) {
    const data_size_t data_index = USE_INDICES ? cuda_used_indices[inner_data_index] : inner_data_index;
    int node = 0;
    while (node >= 0) {
      const int split_feature_inner = cuda_split_feature_inner[node];
      const int column = cuda_feature_to_column[split_feature_inner];
      const uint32_t default_bin = cuda_feature_default_bin[split_feature_inner];
      const uint32_t most_freq_bin = cuda_feature_most_freq_bin[split_feature_inner];
      const uint32_t max_bin = cuda_feature_max_bin[split_feature_inner];
      const uint32_t min_bin = cuda_feature_min_bin[split_feature_inner];
      const uint32_t offset = cuda_feature_offset[split_feature_inner];
      const uint8_t column_bit_type = cuda_column_bit_type[column];
      uint32_t bin = 0;
      if (column_bit_type == 8) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint8_t*>(cuda_data_by_column[column]))[data_index]);
      } else if (column_bit_type == 16) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint16_t*>(cuda_data_by_column[column]))[data_index]);
      } else if (column_bit_type == 32) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint32_t*>(cuda_data_by_column[column]))[data_index]);
      }
      if (bin >= min_bin && bin <= max_bin) {
        bin = bin - min_bin + offset;
      } else {
        bin = most_freq_bin;
      }
      const int8_t decision_type = cuda_decision_type[node];
      if (GetDecisionTypeCUDA(decision_type, kCategoricalMask)) {
        int cat_idx = static_cast<int>(cuda_threshold_in_bin[node]);
        if (FindInBitsetCUDA(cuda_bitset_inner + cuda_cat_boundaries_inner[cat_idx],
                             cuda_cat_boundaries_inner[cat_idx + 1] - cuda_cat_boundaries_inner[cat_idx], bin)) {
          node = cuda_left_child[node];
        } else {
          node = cuda_right_child[node];
        }
      } else {
        const uint32_t threshold_in_bin = cuda_threshold_in_bin[node];
        const int8_t missing_type = GetMissingTypeCUDA(decision_type);
        const bool default_left = ((decision_type & kDefaultLeftMask) > 0);
        if ((missing_type == 1 && bin == default_bin) || (missing_type == 2 && bin == max_bin)) {
          if (default_left) {
            node = cuda_left_child[node];
          } else {
            node = cuda_right_child[node];
          }
        } else {
          if (bin <= threshold_in_bin) {
            node = cuda_left_child[node];
          } else {
            node = cuda_right_child[node];
          }
        }
      }
    }
    score[data_index] += cuda_leaf_value[~node];
  }
}

void CUDATree::LaunchAddPredictionToScoreKernel(
  const Dataset* data,
  const data_size_t* used_data_indices,
  data_size_t num_data,
  double* score) const {
  const CUDAColumnData* cuda_column_data = data->cuda_column_data();
  const int num_blocks = (num_data + num_threads_per_block_add_prediction_to_score_ - 1) / num_threads_per_block_add_prediction_to_score_;
  if (used_data_indices == nullptr) {
    AddPredictionToScoreKernel<false><<<num_blocks, num_threads_per_block_add_prediction_to_score_>>>(
      // dataset information
      num_data,
      cuda_column_data->cuda_data_by_column(),
      cuda_column_data->cuda_column_bit_type(),
      cuda_column_data->cuda_feature_min_bin(),
      cuda_column_data->cuda_feature_max_bin(),
      cuda_column_data->cuda_feature_offset(),
      cuda_column_data->cuda_feature_default_bin(),
      cuda_column_data->cuda_feature_most_freq_bin(),
      cuda_column_data->cuda_feature_to_column(),
      nullptr,
      // tree information
      cuda_threshold_in_bin_.RawData(),
      cuda_decision_type_.RawData(),
      cuda_split_feature_inner_.RawData(),
      cuda_left_child_.RawData(),
      cuda_right_child_.RawData(),
      cuda_leaf_value_.RawData(),
      cuda_bitset_inner_.RawDataReadOnly(),
      cuda_cat_boundaries_inner_.RawDataReadOnly(),
      // output
      score);
  } else {
    AddPredictionToScoreKernel<true><<<num_blocks, num_threads_per_block_add_prediction_to_score_>>>(
      // dataset information
      num_data,
      cuda_column_data->cuda_data_by_column(),
      cuda_column_data->cuda_column_bit_type(),
      cuda_column_data->cuda_feature_min_bin(),
      cuda_column_data->cuda_feature_max_bin(),
      cuda_column_data->cuda_feature_offset(),
      cuda_column_data->cuda_feature_default_bin(),
      cuda_column_data->cuda_feature_most_freq_bin(),
      cuda_column_data->cuda_feature_to_column(),
      used_data_indices,
      // tree information
      cuda_threshold_in_bin_.RawData(),
      cuda_decision_type_.RawData(),
      cuda_split_feature_inner_.RawData(),
      cuda_left_child_.RawData(),
      cuda_right_child_.RawData(),
      cuda_leaf_value_.RawData(),
      cuda_bitset_inner_.RawDataReadOnly(),
      cuda_cat_boundaries_inner_.RawDataReadOnly(),
      // output
      score);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/dataset.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#include <LightGBM/dataset.h>

#include <LightGBM/feature_group.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <chrono>
#include <cstdio>
#include <limits>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>

namespace LightGBM {

const int Dataset::kSerializedReferenceVersionLength = 2;
const char* Dataset::serialized_reference_version = "v1";

const char* Dataset::binary_file_token = "______LightGBM_Binary_File_Token______\n";
const char* Dataset::binary_serialized_reference_token = "______LightGBM_Binary_Serialized_Token______\n";

Dataset::Dataset() {
  data_filename_ = "noname";
  num_data_ = 0;
  is_finish_load_ = false;
  wait_for_manual_finish_ = false;
  has_raw_ = false;
}

Dataset::Dataset(data_size_t num_data) {
  CHECK_GT(num_data, 0);
  data_filename_ = "noname";
  num_data_ = num_data;
  metadata_.Init(num_data_, NO_SPECIFIC, NO_SPECIFIC);
  is_finish_load_ = false;
  wait_for_manual_finish_ = false;
  group_bin_boundaries_.push_back(0);
  has_raw_ = false;
}

Dataset::~Dataset() {}

std::vector<std::vector<int>> OneFeaturePerGroup(const std::vector<int>& used_features) {
  std::vector<std::vector<int>> features_in_group;
  features_in_group.resize(used_features.size());
  for (size_t i = 0; i < used_features.size(); ++i) {
    features_in_group[i].emplace_back(used_features[i]);
  }
  return features_in_group;
}

int GetConflictCount(const std::vector<bool>& mark, const int* indices,
                     int num_indices, data_size_t max_cnt) {
  int ret = 0;
  for (int i = 0; i < num_indices; ++i) {
    if (mark[indices[i]]) {
      ++ret;
    }
    if (ret > max_cnt) {
      return -1;
    }
  }
  return ret;
}

void MarkUsed(std::vector<bool>* mark, const int* indices,
              data_size_t num_indices) {
  auto& ref_mark = *mark;
  for (int i = 0; i < num_indices; ++i) {
    ref_mark[indices[i]] = true;
  }
}

std::vector<int> FixSampleIndices(const BinMapper* bin_mapper,
                                  int num_total_samples, int num_indices,
                                  const int* sample_indices,
                                  const double* sample_values) {
  std::vector<int> ret;
  if (bin_mapper->GetDefaultBin() == bin_mapper->GetMostFreqBin()) {
    return ret;
  }
  int i = 0, j = 0;
  while (i < num_total_samples) {
    if (j < num_indices && sample_indices[j] < i) {
      ++j;
    } else if (j < num_indices && sample_indices[j] == i) {
      if (bin_mapper->ValueToBin(sample_values[j]) !=
          bin_mapper->GetMostFreqBin()) {
        ret.push_back(i);
      }
      ++i;
    } else {
      ret.push_back(i++);
    }
  }
  return ret;
}

std::vector<std::vector<int>> FindGroups(
    const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
    const std::vector<int>& find_order, int** sample_indices,
    const int* num_per_col, int num_sample_col, data_size_t total_sample_cnt,
    data_size_t num_data, bool is_use_gpu, bool is_sparse,
    std::vector<int8_t>* multi_val_group) {
  const int max_search_group = 100;
  const int max_bin_per_group = 256;
  const data_size_t single_val_max_conflict_cnt =
      static_cast<data_size_t>(total_sample_cnt / 10000);
  multi_val_group->clear();

  Random rand(num_data);
  std::vector<std::vector<int>> features_in_group;
  std::vector<std::vector<bool>> conflict_marks;
  std::vector<data_size_t> group_used_row_cnt;
  std::vector<data_size_t> group_total_data_cnt;
  std::vector<int> group_num_bin;

  // first round: fill the single val group
  for (auto fidx : find_order) {
    bool is_filtered_feature = fidx >= num_sample_col;
    const data_size_t cur_non_zero_cnt =
        is_filtered_feature ? 0 : num_per_col[fidx];
    std::vector<int> available_groups;
    for (int gid = 0; gid < static_cast<int>(features_in_group.size()); ++gid) {
      auto cur_num_bin = group_num_bin[gid] + bin_mappers[fidx]->num_bin() +
                         (bin_mappers[fidx]->GetMostFreqBin() == 0 ? -1 : 0);
      if (group_total_data_cnt[gid] + cur_non_zero_cnt <=
          total_sample_cnt + single_val_max_conflict_cnt) {
        if (!is_use_gpu || cur_num_bin <= max_bin_per_group) {
          available_groups.push_back(gid);
        }
      }
    }
    std::vector<int> search_groups;
    if (!available_groups.empty()) {
      int last = static_cast<int>(available_groups.size()) - 1;
      auto indices = rand.Sample(last, std::min(last, max_search_group - 1));
      // always push the last group
      search_groups.push_back(available_groups.back());
      for (auto idx : indices) {
        search_groups.push_back(available_groups[idx]);
      }
    }
    int best_gid = -1;
    int best_conflict_cnt = -1;
    for (auto gid : search_groups) {
      const data_size_t rest_max_cnt = single_val_max_conflict_cnt -
                                       group_total_data_cnt[gid] +
                                       group_used_row_cnt[gid];
      const data_size_t cnt =
          is_filtered_feature
              ? 0
              : GetConflictCount(conflict_marks[gid], sample_indices[fidx],
                                 num_per_col[fidx], rest_max_cnt);
      if (cnt >= 0 && cnt <= rest_max_cnt && cnt <= cur_non_zero_cnt / 2) {
        best_gid = gid;
        best_conflict_cnt = cnt;
        break;
      }
    }
    if (best_gid >= 0) {
      features_in_group[best_gid].push_back(fidx);
      group_total_data_cnt[best_gid] += cur_non_zero_cnt;
      group_used_row_cnt[best_gid] += cur_non_zero_cnt - best_conflict_cnt;
      if (!is_filtered_feature) {
        MarkUsed(&conflict_marks[best_gid], sample_indices[fidx],
                 num_per_col[fidx]);
      }
      group_num_bin[best_gid] +=
          bin_mappers[fidx]->num_bin() +
          (bin_mappers[fidx]->GetDefaultBin() == 0 ? -1 : 0);
    } else {
      features_in_group.emplace_back();
      features_in_group.back().push_back(fidx);
      conflict_marks.emplace_back(total_sample_cnt, false);
      if (!is_filtered_feature) {
        MarkUsed(&(conflict_marks.back()), sample_indices[fidx],
                 num_per_col[fidx]);
      }
      group_total_data_cnt.emplace_back(cur_non_zero_cnt);
      group_used_row_cnt.emplace_back(cur_non_zero_cnt);
      group_num_bin.push_back(
          1 + bin_mappers[fidx]->num_bin() +
          (bin_mappers[fidx]->GetMostFreqBin() == 0 ? -1 : 0));
    }
  }
  if (!is_sparse) {
    multi_val_group->resize(features_in_group.size(), false);
    return features_in_group;
  }
  std::vector<int> second_round_features;
  std::vector<std::vector<int>> features_in_group2;
  std::vector<std::vector<bool>> conflict_marks2;

  const double dense_threshold = 0.4;
  for (int gid = 0; gid < static_cast<int>(features_in_group.size()); ++gid) {
    const double dense_rate =
        static_cast<double>(group_used_row_cnt[gid]) / total_sample_cnt;
    if (dense_rate >= dense_threshold) {
      features_in_group2.push_back(std::move(features_in_group[gid]));
      conflict_marks2.push_back(std::move(conflict_marks[gid]));
    } else {
      for (auto fidx : features_in_group[gid]) {
        second_round_features.push_back(fidx);
      }
    }
  }

  features_in_group = features_in_group2;
  conflict_marks = conflict_marks2;
  multi_val_group->resize(features_in_group.size(), false);
  if (!second_round_features.empty()) {
    features_in_group.emplace_back();
    conflict_marks.emplace_back(total_sample_cnt, false);
    bool is_multi_val = is_use_gpu ? true : false;
    int conflict_cnt = 0;
    for (auto fidx : second_round_features) {
      features_in_group.back().push_back(fidx);
      if (!is_multi_val) {
        const int rest_max_cnt = single_val_max_conflict_cnt - conflict_cnt;
        const auto cnt =
            GetConflictCount(conflict_marks.back(), sample_indices[fidx],
                             num_per_col[fidx], rest_max_cnt);
        conflict_cnt += cnt;
        if (cnt < 0 || conflict_cnt > single_val_max_conflict_cnt) {
          is_multi_val = true;
          continue;
        }
        MarkUsed(&(conflict_marks.back()), sample_indices[fidx],
                 num_per_col[fidx]);
      }
    }
    multi_val_group->push_back(is_multi_val);
  }
  return features_in_group;
}

std::vector<std::vector<int>> FastFeatureBundling(
    const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
    int** sample_indices, double** sample_values, const int* num_per_col,
    int num_sample_col, data_size_t total_sample_cnt,
    const std::vector<int>& used_features, data_size_t num_data,
    bool is_use_gpu, bool is_sparse, std::vector<int8_t>* multi_val_group) {
  Common::FunctionTimer fun_timer("Dataset::FastFeatureBundling", global_timer);
  std::vector<size_t> feature_non_zero_cnt;
  feature_non_zero_cnt.reserve(used_features.size());
  // put dense feature first
  for (auto fidx : used_features) {
    if (fidx < num_sample_col) {
      feature_non_zero_cnt.emplace_back(num_per_col[fidx]);
    } else {
      feature_non_zero_cnt.emplace_back(0);
    }
  }
  // sort by non zero cnt
  std::vector<int> sorted_idx;
  sorted_idx.reserve(used_features.size());
  for (int i = 0; i < static_cast<int>(used_features.size()); ++i) {
    sorted_idx.emplace_back(i);
  }
  // sort by non zero cnt, bigger first
  std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                   [&feature_non_zero_cnt](int a, int b) {
                     return feature_non_zero_cnt[a] > feature_non_zero_cnt[b];
                   });

  std::vector<int> feature_order_by_cnt;
  feature_order_by_cnt.reserve(sorted_idx.size());
  for (auto sidx : sorted_idx) {
    feature_order_by_cnt.push_back(used_features[sidx]);
  }

  std::vector<std::vector<int>> tmp_indices;
  std::vector<int> tmp_num_per_col(num_sample_col, 0);
  for (auto fidx : used_features) {
    if (fidx >= num_sample_col) {
      continue;
    }
    auto ret = FixSampleIndices(
        bin_mappers[fidx].get(), static_cast<int>(total_sample_cnt),
        num_per_col[fidx], sample_indices[fidx], sample_values[fidx]);
    if (!ret.empty()) {
      tmp_indices.push_back(ret);
      tmp_num_per_col[fidx] = static_cast<int>(ret.size());
      sample_indices[fidx] = tmp_indices.back().data();
    } else {
      tmp_num_per_col[fidx] = num_per_col[fidx];
    }
  }
  std::vector<int8_t> group_is_multi_val, group_is_multi_val2;
  auto features_in_group =
      FindGroups(bin_mappers, used_features, sample_indices,
                 tmp_num_per_col.data(), num_sample_col, total_sample_cnt,
                 num_data, is_use_gpu, is_sparse, &group_is_multi_val);
  auto group2 =
      FindGroups(bin_mappers, feature_order_by_cnt, sample_indices,
                 tmp_num_per_col.data(), num_sample_col, total_sample_cnt,
                 num_data, is_use_gpu, is_sparse, &group_is_multi_val2);

  if (features_in_group.size() > group2.size()) {
    features_in_group = group2;
    group_is_multi_val = group_is_multi_val2;
  }
  // shuffle groups
  int num_group = static_cast<int>(features_in_group.size());
  Random tmp_rand(num_data);
  for (int i = 0; i < num_group - 1; ++i) {
    int j = tmp_rand.NextShort(i + 1, num_group);
    std::swap(features_in_group[i], features_in_group[j]);
    // Using std::swap for vector<bool> will cause the wrong result.
    std::swap(group_is_multi_val[i], group_is_multi_val[j]);
  }
  *multi_val_group = group_is_multi_val;
  return features_in_group;
}

void Dataset::Construct(std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
                        int num_total_features,
                        const std::vector<std::vector<double>>& forced_bins,
                        int** sample_non_zero_indices,
                        double** sample_values,
                        const int* num_per_col,
                        int num_sample_col,
                        size_t total_sample_cnt,
                        const Config& io_config) {
  num_total_features_ = num_total_features;
  CHECK_EQ(num_total_features_, static_cast<int>(bin_mappers->size()));
  // get num_features
  std::vector<int> used_features;
  auto& ref_bin_mappers = *bin_mappers;
  for (int i = 0; i < static_cast<int>(bin_mappers->size()); ++i) {
    if (ref_bin_mappers[i] != nullptr && !ref_bin_mappers[i]->is_trivial()) {
      used_features.emplace_back(i);
    }
  }
  if (used_features.empty()) {
    Log::Warning(
        "There are no meaningful features which satisfy the provided configuration. "
        "Decreasing Dataset parameters min_data_in_bin or min_data_in_leaf and re-constructing "
        "Dataset might resolve this warning.");
  }
  auto features_in_group = OneFeaturePerGroup(used_features);

  auto is_sparse = io_config.is_enable_sparse;
  if (io_config.device_type == std::string("cuda")) {
      LGBM_config_::current_device = lgbm_device_cuda;
      if ((io_config.device_type == std::string("cuda")) && is_sparse) {
        Log::Warning("Using sparse features with CUDA is currently not supported.");
        is_sparse = false;
      }
  }

  std::vector<int8_t> group_is_multi_val(used_features.size(), 0);
  if (io_config.enable_bundle && !used_features.empty()) {
    bool lgbm_is_gpu_used = io_config.device_type == std::string("gpu") || io_config.device_type == std::string("cuda");
    features_in_group = FastFeatureBundling(
        *bin_mappers, sample_non_zero_indices, sample_values, num_per_col,
        num_sample_col, static_cast<data_size_t>(total_sample_cnt),
        used_features, num_data_, lgbm_is_gpu_used,
        is_sparse, &group_is_multi_val);
  }

  num_features_ = 0;
  for (const auto& fs : features_in_group) {
    num_features_ += static_cast<int>(fs.size());
  }
  int cur_fidx = 0;
  used_feature_map_ = std::vector<int>(num_total_features_, -1);
  num_groups_ = static_cast<int>(features_in_group.size());
  real_feature_idx_.resize(num_features_);
  feature2group_.resize(num_features_);
  feature2subfeature_.resize(num_features_);
  feature_need_push_zeros_.clear();
  group_bin_boundaries_.clear();
  uint64_t num_total_bin = 0;
  group_bin_boundaries_.push_back(num_total_bin);
  group_feature_start_.resize(num_groups_);
  group_feature_cnt_.resize(num_groups_);
  for (int i = 0; i < num_groups_; ++i) {
    auto cur_features = features_in_group[i];
    int cur_cnt_features = static_cast<int>(cur_features.size());
    group_feature_start_[i] = cur_fidx;
    group_feature_cnt_[i] = cur_cnt_features;
    // get bin_mappers
    std::vector<std::unique_ptr<BinMapper>> cur_bin_mappers;
    for (int j = 0; j < cur_cnt_features; ++j) {
      int real_fidx = cur_features[j];
      used_feature_map_[real_fidx] = cur_fidx;
      real_feature_idx_[cur_fidx] = real_fidx;
      feature2group_[cur_fidx] = i;
      feature2subfeature_[cur_fidx] = j;
      cur_bin_mappers.emplace_back(ref_bin_mappers[real_fidx].release());
      if (cur_bin_mappers.back()->GetDefaultBin() !=
          cur_bin_mappers.back()->GetMostFreqBin()) {
        feature_need_push_zeros_.push_back(cur_fidx);
      }
      ++cur_fidx;
    }
    feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(
      new FeatureGroup(cur_cnt_features, group_is_multi_val[i], &cur_bin_mappers, num_data_, i)));
    num_total_bin += feature_groups_[i]->num_total_bin_;
    group_bin_boundaries_.push_back(num_total_bin);
  }
  if (!io_config.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(num_total_features_),
             io_config.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(io_config.max_bin_by_feature.begin(),
                                io_config.max_bin_by_feature.end())), 1);
    max_bin_by_feature_.resize(num_total_features_);
    max_bin_by_feature_.assign(io_config.max_bin_by_feature.begin(),
                               io_config.max_bin_by_feature.end());
  }
  forced_bin_bounds_ = forced_bins;
  max_bin_ = io_config.max_bin;
  min_data_in_bin_ = io_config.min_data_in_bin;
  bin_construct_sample_cnt_ = io_config.bin_construct_sample_cnt;
  use_missing_ = io_config.use_missing;
  zero_as_missing_ = io_config.zero_as_missing;
  has_raw_ = false;
  if (io_config.linear_tree) {
    has_raw_ = true;
  }
  numeric_feature_map_ = std::vector<int>(num_features_, -1);
  num_numeric_features_ = 0;
  for (int i = 0; i < num_features_; ++i) {
    if (FeatureBinMapper(i)->bin_type() == BinType::NumericalBin) {
      numeric_feature_map_[i] = num_numeric_features_;
      ++num_numeric_features_;
    }
  }
  device_type_ = io_config.device_type;
  gpu_device_id_ = io_config.gpu_device_id;
}

void Dataset::FinishLoad() {
  if (is_finish_load_) {
    return;
  }
  if (num_groups_ > 0) {
    for (int i = 0; i < num_groups_; ++i) {
      feature_groups_[i]->FinishLoad();
    }
  }
  metadata_.FinishLoad();

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    CreateCUDAColumnData();
    metadata_.CreateCUDAMetadata(gpu_device_id_);
  } else {
    cuda_column_data_.reset(nullptr);
  }
  #endif  // USE_CUDA
  is_finish_load_ = true;
}

void PushDataToMultiValBin(
    data_size_t num_data, const std::vector<uint32_t> most_freq_bins,
    const std::vector<uint32_t> offsets,
    std::vector<std::vector<std::unique_ptr<BinIterator>>>* iters,
    MultiValBin* ret) {
  Common::FunctionTimer fun_time("Dataset::PushDataToMultiValBin",
                                 global_timer);
  if (ret->IsSparse()) {
    Threading::For<data_size_t>(
        0, num_data, 1024, [&](int tid, data_size_t start, data_size_t end) {
          std::vector<uint32_t> cur_data;
          cur_data.reserve(most_freq_bins.size());
          for (size_t j = 0; j < most_freq_bins.size(); ++j) {
            (*iters)[tid][j]->Reset(start);
          }
          for (data_size_t i = start; i < end; ++i) {
            cur_data.clear();
            for (size_t j = 0; j < most_freq_bins.size(); ++j) {
              // for sparse multi value bin, we store the feature bin values with offset added
              auto cur_bin = (*iters)[tid][j]->Get(i);
              if (cur_bin == most_freq_bins[j]) {
                continue;
              }
              cur_bin += offsets[j];
              if (most_freq_bins[j] == 0) {
                cur_bin -= 1;
              }
              cur_data.push_back(cur_bin);
            }
            ret->PushOneRow(tid, i, cur_data);
          }
        });
  } else {
    Threading::For<data_size_t>(
        0, num_data, 1024, [&](int tid, data_size_t start, data_size_t end) {
          std::vector<uint32_t> cur_data(most_freq_bins.size(), 0);
          for (size_t j = 0; j < most_freq_bins.size(); ++j) {
            (*iters)[tid][j]->Reset(start);
          }
          for (data_size_t i = start; i < end; ++i) {
            for (size_t j = 0; j < most_freq_bins.size(); ++j) {
              // for dense multi value bin, the feature bin values without offsets are used
              auto cur_bin = (*iters)[tid][j]->Get(i);
              cur_data[j] = cur_bin;
            }
            ret->PushOneRow(tid, i, cur_data);
          }
        });
  }
}

MultiValBin* Dataset::GetMultiBinFromSparseFeatures(const std::vector<uint32_t>& offsets) const {
  Common::FunctionTimer fun_time("Dataset::GetMultiBinFromSparseFeatures",
                                 global_timer);
  int multi_group_id = -1;
  for (int i = 0; i < num_groups_; ++i) {
    if (feature_groups_[i]->is_multi_val_) {
      if (multi_group_id < 0) {
        multi_group_id = i;
      } else {
        Log::Fatal("Bug. There should be only one multi-val group.");
      }
    }
  }
  if (multi_group_id < 0) {
    return nullptr;
  }
  const int num_feature = feature_groups_[multi_group_id]->num_feature_;
  int num_threads = OMP_NUM_THREADS();

  std::vector<std::vector<std::unique_ptr<BinIterator>>> iters(num_threads);
  std::vector<uint32_t> most_freq_bins;
  double sum_sparse_rate = 0;
  for (int i = 0; i < num_feature; ++i) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < num_threads; ++tid) {
      iters[tid].emplace_back(
          feature_groups_[multi_group_id]->SubFeatureIterator(i));
    }
    most_freq_bins.push_back(
        feature_groups_[multi_group_id]->bin_mappers_[i]->GetMostFreqBin());
    sum_sparse_rate +=
        feature_groups_[multi_group_id]->bin_mappers_[i]->sparse_rate();
  }
  sum_sparse_rate /= num_feature;
  Log::Debug("Dataset::GetMultiBinFromSparseFeatures: sparse rate %f",
             sum_sparse_rate);
  std::unique_ptr<MultiValBin> ret;
  ret.reset(MultiValBin::CreateMultiValBin(num_data_, offsets.back(),
                                           num_feature, sum_sparse_rate, offsets));
  PushDataToMultiValBin(num_data_, most_freq_bins, offsets, &iters, ret.get());
  ret->FinishLoad();
  return ret.release();
}

MultiValBin* Dataset::GetMultiBinFromAllFeatures(const std::vector<uint32_t>& offsets) const {
  Common::FunctionTimer fun_time("Dataset::GetMultiBinFromAllFeatures",
                                 global_timer);
  int num_threads = OMP_NUM_THREADS();
  double sum_dense_ratio = 0;

  std::unique_ptr<MultiValBin> ret;
  std::vector<std::vector<std::unique_ptr<BinIterator>>> iters(num_threads);
  std::vector<uint32_t> most_freq_bins;
  int ncol = 0;
  for (int gid = 0; gid < num_groups_; ++gid) {
    if (feature_groups_[gid]->is_multi_val_) {
      ncol += feature_groups_[gid]->num_feature_;
    } else {
      ++ncol;
    }
    for (int fid = 0; fid < feature_groups_[gid]->num_feature_; ++fid) {
      const auto& bin_mapper = feature_groups_[gid]->bin_mappers_[fid];
      sum_dense_ratio += 1.0f - bin_mapper->sparse_rate();
    }
  }
  sum_dense_ratio /= ncol;
  for (int gid = 0; gid < num_groups_; ++gid) {
    if (feature_groups_[gid]->is_multi_val_) {
      for (int fid = 0; fid < feature_groups_[gid]->num_feature_; ++fid) {
        const auto& bin_mapper = feature_groups_[gid]->bin_mappers_[fid];
        most_freq_bins.push_back(bin_mapper->GetMostFreqBin());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
        for (int tid = 0; tid < num_threads; ++tid) {
          iters[tid].emplace_back(
              feature_groups_[gid]->SubFeatureIterator(fid));
        }
      }
    } else {
      most_freq_bins.push_back(0);
      for (int tid = 0; tid < num_threads; ++tid) {
        iters[tid].emplace_back(feature_groups_[gid]->FeatureGroupIterator());
      }
    }
  }
  CHECK(static_cast<int>(most_freq_bins.size()) == ncol);
  Log::Debug("Dataset::GetMultiBinFromAllFeatures: sparse rate %f",
             1.0 - sum_dense_ratio);
  ret.reset(MultiValBin::CreateMultiValBin(
      num_data_, offsets.back(), static_cast<int>(most_freq_bins.size()),
      1.0 - sum_dense_ratio, offsets));
  PushDataToMultiValBin(num_data_, most_freq_bins, offsets, &iters, ret.get());
  ret->FinishLoad();
  return ret.release();
}

template <bool USE_QUANT_GRAD, int HIST_BITS>
TrainingShareStates* Dataset::GetShareStates(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const {
  Common::FunctionTimer fun_timer("Dataset::TestMultiThreadingMethod",
                                  global_timer);
  if (force_col_wise && force_row_wise) {
    Log::Fatal(
        "Cannot set both of `force_col_wise` and `force_row_wise` to `true` at "
        "the same time");
  }
  if (num_groups_ <= 0) {
    TrainingShareStates* share_state = new TrainingShareStates();
    share_state->is_col_wise = true;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  }
  if (force_col_wise) {
    TrainingShareStates* share_state = new TrainingShareStates();
    std::vector<uint32_t> offsets;
    share_state->CalcBinOffsets(
      feature_groups_, &offsets, true);
    share_state->SetMultiValBin(GetMultiBinFromSparseFeatures(offsets),
      num_data_, feature_groups_, false, true, num_grad_quant_bins);
    share_state->is_col_wise = true;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  } else if (force_row_wise) {
    TrainingShareStates* share_state = new TrainingShareStates();
    std::vector<uint32_t> offsets;
    share_state->CalcBinOffsets(
      feature_groups_, &offsets, false);
    share_state->SetMultiValBin(GetMultiBinFromAllFeatures(offsets), num_data_,
      feature_groups_, false, false, num_grad_quant_bins);
    share_state->is_col_wise = false;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  } else {
    std::unique_ptr<MultiValBin> sparse_bin;
    std::unique_ptr<MultiValBin> all_bin;
    std::unique_ptr<TrainingShareStates> col_wise_state;
    std::unique_ptr<TrainingShareStates> row_wise_state;
    col_wise_state.reset(new TrainingShareStates());
    row_wise_state.reset(new TrainingShareStates());

    std::chrono::duration<double, std::milli> col_wise_init_time, row_wise_init_time;
    auto start_time = std::chrono::steady_clock::now();
    std::vector<uint32_t> col_wise_offsets;
    col_wise_state->CalcBinOffsets(feature_groups_, &col_wise_offsets, true);
    col_wise_state->SetMultiValBin(GetMultiBinFromSparseFeatures(col_wise_offsets), num_data_,
      feature_groups_, false, true, num_grad_quant_bins);
    col_wise_init_time = std::chrono::steady_clock::now() - start_time;

    start_time = std::chrono::steady_clock::now();
    std::vector<uint32_t> row_wise_offsets;
    row_wise_state->CalcBinOffsets(feature_groups_, &row_wise_offsets, false);
    row_wise_state->SetMultiValBin(GetMultiBinFromAllFeatures(row_wise_offsets), num_data_,
      feature_groups_, false, false, num_grad_quant_bins);
    row_wise_init_time = std::chrono::steady_clock::now() - start_time;

    uint64_t max_total_bin = std::max<uint64_t>(row_wise_state->num_hist_total_bin(),
      col_wise_state->num_hist_total_bin());
    std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>
        hist_data(max_total_bin * 2);

    Log::Debug(
      "init for col-wise cost %f seconds, init for row-wise cost %f seconds",
      col_wise_init_time * 1e-3, row_wise_init_time * 1e-3);

    col_wise_state->is_col_wise = true;
    col_wise_state->is_constant_hessian = is_constant_hessian;
    InitTrain(is_feature_used, col_wise_state.get());
    row_wise_state->is_col_wise = false;
    row_wise_state->is_constant_hessian = is_constant_hessian;
    InitTrain(is_feature_used, row_wise_state.get());
    std::chrono::duration<double, std::milli> col_wise_time, row_wise_time;
    start_time = std::chrono::steady_clock::now();
    ConstructHistograms<USE_QUANT_GRAD, HIST_BITS>(is_feature_used, nullptr, num_data_, gradients,
                        hessians, gradients, hessians, col_wise_state.get(),
                        hist_data.data());
    col_wise_time = std::chrono::steady_clock::now() - start_time;
    start_time = std::chrono::steady_clock::now();
    ConstructHistograms<USE_QUANT_GRAD, HIST_BITS>(is_feature_used, nullptr, num_data_, gradients,
                        hessians, gradients, hessians, row_wise_state.get(),
                        hist_data.data());
    row_wise_time = std::chrono::steady_clock::now() - start_time;

    if (col_wise_time < row_wise_time) {
      auto overhead_cost = row_wise_init_time + row_wise_time + col_wise_time;
      Log::Info(
          "Auto-choosing col-wise multi-threading, the overhead of testing was "
          "%f seconds.\n"
          "You can set `force_col_wise=true` to remove the overhead.",
          overhead_cost * 1e-3);
      return col_wise_state.release();
    } else {
      auto overhead_cost = col_wise_init_time + row_wise_time + col_wise_time;
      Log::Info(
          "Auto-choosing row-wise multi-threading, the overhead of testing was "
          "%f seconds.\n"
          "You can set `force_row_wise=true` to remove the overhead.\n"
          "And if memory is not enough, you can set `force_col_wise=true`.",
          overhead_cost * 1e-3);
      if (row_wise_state->IsSparseRowwise()) {
        Log::Debug("Using Sparse Multi-Val Bin");
      } else {
        Log::Debug("Using Dense Multi-Val Bin");
      }
      return row_wise_state.release();
    }
  }
}

template TrainingShareStates* Dataset::GetShareStates<false, 0>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

template TrainingShareStates* Dataset::GetShareStates<true, 16>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

template TrainingShareStates* Dataset::GetShareStates<true, 32>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

void Dataset::CopyFeatureMapperFrom(const Dataset* dataset) {
  feature_groups_.clear();
  num_features_ = dataset->num_features_;
  num_groups_ = dataset->num_groups_;
  has_raw_ = dataset->has_raw();
  // copy feature bin mapper data
  for (int i = 0; i < num_groups_; ++i) {
    feature_groups_.emplace_back(
        new FeatureGroup(*dataset->feature_groups_[i], num_data_));
  }
  feature_groups_.shrink_to_fit();
  used_feature_map_ = dataset->used_feature_map_;
  num_total_features_ = dataset->num_total_features_;
  feature_names_ = dataset->feature_names_;
  label_idx_ = dataset->label_idx_;
  real_feature_idx_ = dataset->real_feature_idx_;
  feature2group_ = dataset->feature2group_;
  feature2subfeature_ = dataset->feature2subfeature_;
  group_bin_boundaries_ = dataset->group_bin_boundaries_;
  group_feature_start_ = dataset->group_feature_start_;
  group_feature_cnt_ = dataset->group_feature_cnt_;
  forced_bin_bounds_ = dataset->forced_bin_bounds_;
  feature_need_push_zeros_ = dataset->feature_need_push_zeros_;
  max_bin_ = dataset->max_bin_;
  min_data_in_bin_ = dataset->min_data_in_bin_;
  bin_construct_sample_cnt_ = dataset->bin_construct_sample_cnt_;
  use_missing_ = dataset->use_missing_;
  zero_as_missing_ = dataset->zero_as_missing_;
}

void Dataset::CreateValid(const Dataset* dataset) {
  feature_groups_.clear();
  num_features_ = dataset->num_features_;
  num_groups_ = num_features_;
  max_bin_ = dataset->max_bin_;
  min_data_in_bin_ = dataset->min_data_in_bin_;
  bin_construct_sample_cnt_ = dataset->bin_construct_sample_cnt_;
  use_missing_ = dataset->use_missing_;
  zero_as_missing_ = dataset->zero_as_missing_;
  feature2group_.clear();
  feature2subfeature_.clear();
  has_raw_ = dataset->has_raw();
  numeric_feature_map_ = dataset->numeric_feature_map_;
  num_numeric_features_ = dataset->num_numeric_features_;
  // copy feature bin mapper data
  feature_need_push_zeros_.clear();
  group_bin_boundaries_.clear();
  uint64_t num_total_bin = 0;
  group_bin_boundaries_.push_back(num_total_bin);
  group_feature_start_.resize(num_groups_);
  group_feature_cnt_.resize(num_groups_);
  for (int i = 0; i < num_features_; ++i) {
    std::vector<std::unique_ptr<BinMapper>> bin_mappers;
    bin_mappers.emplace_back(new BinMapper(*(dataset->FeatureBinMapper(i))));
    if (bin_mappers.back()->GetDefaultBin() !=
        bin_mappers.back()->GetMostFreqBin()) {
      feature_need_push_zeros_.push_back(i);
    }
    feature_groups_.emplace_back(new FeatureGroup(&bin_mappers, num_data_));
    feature2group_.push_back(i);
    feature2subfeature_.push_back(0);
    num_total_bin += feature_groups_[i]->num_total_bin_;
    group_bin_boundaries_.push_back(num_total_bin);
    group_feature_start_[i] = i;
    group_feature_cnt_[i] = 1;
  }

  feature_groups_.shrink_to_fit();
  used_feature_map_ = dataset->used_feature_map_;
  num_total_features_ = dataset->num_total_features_;
  feature_names_ = dataset->feature_names_;
  label_idx_ = dataset->label_idx_;
  real_feature_idx_ = dataset->real_feature_idx_;
  forced_bin_bounds_ = dataset->forced_bin_bounds_;
  device_type_ = dataset->device_type_;
  gpu_device_id_ = dataset->gpu_device_id_;
}

void Dataset::ReSize(data_size_t num_data) {
  if (num_data_ != num_data) {
    num_data_ = num_data;
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int group = 0; group < num_groups_; ++group) {
      OMP_LOOP_EX_BEGIN();
      feature_groups_[group]->ReSize(num_data_);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
}


void Dataset::CopySubrowHostPart(
    const Dataset* fullset, const data_size_t* used_indices,
    data_size_t num_used_indices, bool need_meta_data,
    const std::vector<int8_t>* is_feature_used) {
  CHECK_EQ(num_used_indices, num_data_);

  std::vector<int> group_ids, subfeature_ids;
  group_ids.reserve(num_features_);
  subfeature_ids.reserve(num_features_);
  if (is_feature_used == nullptr) {
    // Preserve the native task sequence exactly when no pre-sampling mask is
    // available: group order, followed by subfeature order for multi-value
    // groups.
    for (int group = 0; group < num_groups_; ++group) {
      if (fullset->IsMultiGroup(group)) {
        for (int sub_feature = 0; sub_feature <
            fullset->feature_groups_[group]->num_feature_; ++sub_feature) {
          group_ids.emplace_back(group);
          subfeature_ids.emplace_back(sub_feature);
        }
      } else {
        group_ids.emplace_back(group);
        subfeature_ids.emplace_back(-1);
      }
    }
  } else {
    CHECK_EQ(num_features_, fullset->num_features_);
    CHECK_EQ(num_groups_, fullset->num_groups_);
    CHECK_EQ(is_feature_used->size(),
             static_cast<size_t>(fullset->num_features_));
    // Retain the native canonical task order while omitting physical columns
    // that the already-installed tree mask cannot use. An ordinary EFB group
    // has one packed Bin, so any selected member requires copying the whole
    // group. Multi-value groups have independent member bins and can copy
    // only selected members without changing the Dataset schema.
    for (int group = 0; group < num_groups_; ++group) {
      const int feature_start = fullset->group_feature_start_[group];
      const int feature_count = fullset->group_feature_cnt_[group];
      CHECK_GE(feature_start, 0);
      CHECK_GT(feature_count, 0);
      CHECK_LE(feature_start + feature_count, fullset->num_features_);
      if (fullset->IsMultiGroup(group)) {
        CHECK_EQ(feature_count,
                 fullset->feature_groups_[group]->num_feature_);
        for (int sub_feature = 0; sub_feature < feature_count;
             ++sub_feature) {
          if ((*is_feature_used)[feature_start + sub_feature] != 0) {
            group_ids.emplace_back(group);
            subfeature_ids.emplace_back(sub_feature);
          }
        }
      } else {
        bool group_is_used = false;
        for (int feature_offset = 0; feature_offset < feature_count;
             ++feature_offset) {
          if ((*is_feature_used)[feature_start + feature_offset] != 0) {
            group_is_used = true;
            break;
          }
        }
        if (group_is_used) {
          group_ids.emplace_back(group);
          subfeature_ids.emplace_back(-1);
        }
      }
    }
  }
  int num_copy_tasks = static_cast<int>(group_ids.size());

  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(dynamic)
  for (int task_id = 0; task_id < num_copy_tasks; ++task_id) {
    OMP_LOOP_EX_BEGIN();
    int group = group_ids[task_id];
    int subfeature = subfeature_ids[task_id];
    feature_groups_[group]->CopySubrowByCol(fullset->feature_groups_[group].get(),
                                            used_indices, num_used_indices, subfeature);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  if (need_meta_data) {
    metadata_.Init(fullset->metadata_, used_indices, num_used_indices);
  }
  is_finish_load_ = true;
  numeric_feature_map_ = fullset->numeric_feature_map_;
  num_numeric_features_ = fullset->num_numeric_features_;
  if (has_raw_) {
    ResizeRaw(num_used_indices);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < num_used_indices; ++i) {
      for (int j = 0; j < num_numeric_features_; ++j) {
        raw_data_[j][i] = fullset->raw_data_[j][used_indices[i]];
      }
    }
  }
}

void Dataset::CopySubrow(const Dataset* fullset,
                         const data_size_t* used_indices,
                         data_size_t num_used_indices, bool need_meta_data) {
  CopySubrow(fullset, used_indices, num_used_indices, need_meta_data, nullptr);
}

void Dataset::CopySubrow(
    const Dataset* fullset, const data_size_t* used_indices,
    data_size_t num_used_indices, bool need_meta_data,
    const std::vector<int8_t>* is_feature_used) {
  CopySubrowHostPart(fullset, used_indices, num_used_indices, need_meta_data,
                     is_feature_used);

  // update CUDA storage for column data and metadata
  device_type_ = fullset->device_type_;
  gpu_device_id_ = fullset->gpu_device_id_;

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    if (cuda_column_data_ == nullptr) {
      cuda_column_data_.reset(new CUDAColumnData(num_used_indices, gpu_device_id_));
      metadata_.CreateCUDAMetadata(gpu_device_id_);
    }
    cuda_column_data_->CopySubrow(fullset->cuda_column_data(), used_indices, num_used_indices);
  }
  #endif  // USE_CUDA
}

void Dataset::CopySubrowToDevice(const Dataset* fullset,
                                 const data_size_t* used_indices,
                                 data_size_t num_used_indices, bool need_meta_data,
                                 int gpu_device_id) {
  CopySubrowHostPart(fullset, used_indices, num_used_indices, need_meta_data,
                     nullptr);

  // update CUDA storage for column data and metadata
  device_type_ = fullset->device_type_;
  gpu_device_id_ = gpu_device_id;

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    if (cuda_column_data_ == nullptr) {
      cuda_column_data_.reset(new CUDAColumnData(num_used_indices, gpu_device_id_));
      metadata_.CreateCUDAMetadata(gpu_device_id_);
    }
    cuda_column_data_->CopySubrow(fullset->cuda_column_data(), used_indices, num_used_indices);
  }
  #endif  // USE_CUDA
}

#ifndef LGB_R_BUILD
bool Dataset::SetFieldFromArrow(const char* field_name, struct ArrowArrayStream* stream) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
    metadata_.SetLabel(stream);
  } else if (name == std::string("weight") || name == std::string("weights")) {
    metadata_.SetWeights(stream);
  } else if (name == std::string("init_score")) {
    metadata_.SetInitScore(stream);
  } else if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(stream);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(stream);
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetFieldFromArrow(const char* field_name, int64_t n_chunks,
                                struct ArrowArray* chunks, struct ArrowSchema* schema) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
    metadata_.SetLabel(n_chunks, chunks, schema);
  } else if (name == std::string("weight") || name == std::string("weights")) {
    metadata_.SetWeights(n_chunks, chunks, schema);
  } else if (name == std::string("init_score")) {
    metadata_.SetInitScore(n_chunks, chunks, schema);
  } else if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(n_chunks, chunks, schema);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(n_chunks, chunks, schema);
  } else {
    return false;
  }
  return true;
}
#endif  // LGB_R_BUILD

bool Dataset::SetFloatField(const char* field_name, const float* field_data,
                            data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    metadata_.SetLabel(field_data, num_element);
#endif
  } else if (name == std::string("weight") || name == std::string("weights")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    metadata_.SetWeights(field_data, num_element);
#endif
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetDoubleField(const char* field_name, const double* field_data,
                             data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("init_score")) {
    metadata_.SetInitScore(field_data, num_element);
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetIntField(const char* field_name, const int* field_data,
                          data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(field_data, num_element);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(field_data, num_element);
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetFloatField(const char* field_name, data_size_t* out_len,
                            const float** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    *out_ptr = metadata_.label();
    *out_len = num_data_;
#endif
  } else if (name == std::string("weight") || name == std::string("weights")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    *out_ptr = metadata_.weights();
    *out_len = num_data_;
#endif
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetDoubleField(const char* field_name, data_size_t* out_len,
                             const double** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("init_score")) {
    *out_ptr = metadata_.init_score();
    *out_len = static_cast<data_size_t>(metadata_.num_init_score());
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetIntField(const char* field_name, data_size_t* out_len,
                          const int** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("query") || name == std::string("group")) {
    *out_ptr = metadata_.query_boundaries();
    *out_len = metadata_.num_queries() + 1;
  } else if (name == std::string("position")) {
    *out_ptr = metadata_.positions();
    *out_len = num_data_;
  } else {
    return false;
  }
  return true;
}

void Dataset::SaveBinaryFile(const char* bin_filename) {
  if (bin_filename != nullptr && std::string(bin_filename) == data_filename_) {
    Log::Warning("Binary file %s already exists", bin_filename);
    return;
  }
  // if not pass a filename, just append ".bin" of original file
  std::string bin_filename_str(data_filename_);
  if (bin_filename == nullptr || bin_filename[0] == '\0') {
    bin_filename_str.append(".bin");
    bin_filename = bin_filename_str.c_str();
  }
  bool is_file_existed = false;

  if (VirtualFileWriter::Exists(bin_filename)) {
    is_file_existed = true;
    Log::Warning("File %s exists, cannot save binary to it", bin_filename);
  }

  if (!is_file_existed) {
    auto writer = VirtualFileWriter::Make(bin_filename);
    if (!writer->Init()) {
      Log::Fatal("Cannot write binary data to %s ", bin_filename);
    }
    Log::Info("Saving data to binary file %s", bin_filename);
    size_t size_of_token = std::strlen(binary_file_token);
    writer->AlignedWrite(binary_file_token, size_of_token);

    // Write the basic header information for the dataset
    SerializeHeader(writer.get());

    // get size of meta data
    size_t size_of_metadata = metadata_.SizesInByte();
    writer->Write(&size_of_metadata, sizeof(size_of_metadata));
    // write meta data
    metadata_.SaveBinaryToFile(writer.get());

    // write feature data
    for (int i = 0; i < num_groups_; ++i) {
      // get size of feature
      size_t size_of_feature = feature_groups_[i]->SizesInByte();
      writer->Write(&size_of_feature, sizeof(size_of_feature));
      // write feature
      feature_groups_[i]->SerializeToBinary(writer.get());
    }

    // write raw data; use row-major order so we can read row-by-row
    if (has_raw_) {
      for (int i = 0; i < num_data_; ++i) {
        for (int j = 0; j < num_features_; ++j) {
          int feat_ind = numeric_feature_map_[j];
          if (feat_ind > -1) {
            writer->Write(&raw_data_[feat_ind][i], sizeof(float));
          }
        }
      }
    }
  }
}

void Dataset::SerializeReference(ByteBuffer* buffer) {
  Log::Info("Saving data reference to binary buffer");

  // Calculate approximate size of output and reserve space
  size_t size_of_token = std::strlen(binary_serialized_reference_token);
  size_t initial_capacity = size_of_token + GetSerializedHeaderSize();
  // write feature group definitions
  for (int i = 0; i < num_groups_; ++i) {
    initial_capacity += feature_groups_[i]->SizesInByte(/* include_data */ false);
  }

  // Give a little extra just in case, to avoid unnecessary resizes
  buffer->Reserve(static_cast<size_t>(1.1 * static_cast<double>(initial_capacity)));

  // Write token that marks the data as binary reference, and the version
  buffer->AlignedWrite(binary_serialized_reference_token, size_of_token);
  buffer->AlignedWrite(serialized_reference_version, kSerializedReferenceVersionLength);

  // Write the basic definition of the overall dataset
  SerializeHeader(buffer);

  // write feature group definitions
  for (int i = 0; i < num_groups_; ++i) {
    // get size of feature
    size_t size_of_feature = feature_groups_[i]->SizesInByte(false);
    buffer->Write(&size_of_feature, sizeof(size_of_feature));
    // write feature
    feature_groups_[i]->SerializeToBinary(buffer, /* include_data */ false);
  }
}

size_t Dataset::GetSerializedHeaderSize() {
  size_t size_of_header =
    VirtualFileWriter::AlignedSize(sizeof(num_data_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_features_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_total_features_)) +
    VirtualFileWriter::AlignedSize(sizeof(int) * num_total_features_) +
    VirtualFileWriter::AlignedSize(sizeof(label_idx_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_groups_)) +
    3 * VirtualFileWriter::AlignedSize(sizeof(int) * num_features_) +
    sizeof(uint64_t) * (num_groups_ + 1) +
    2 * VirtualFileWriter::AlignedSize(sizeof(int) * num_groups_) +
    VirtualFileWriter::AlignedSize(sizeof(int32_t) * num_total_features_) +
    VirtualFileWriter::AlignedSize(sizeof(int)) * 3 +
    VirtualFileWriter::AlignedSize(sizeof(bool)) * 3;
  // size of feature names and forced bins
  for (int i = 0; i < num_total_features_; ++i) {
    size_of_header +=
      VirtualFileWriter::AlignedSize(feature_names_[i].size()) +
      VirtualFileWriter::AlignedSize(sizeof(int)) +
      forced_bin_bounds_[i].size() * sizeof(double) +
      VirtualFileWriter::AlignedSize(sizeof(int));
  }

  return size_of_header;
}

void Dataset::SerializeHeader(BinaryWriter* writer) {
  size_t size_of_header = GetSerializedHeaderSize();
  writer->Write(&size_of_header, sizeof(size_of_header));

  // write header
  writer->AlignedWrite(&num_data_, sizeof(num_data_));
  writer->AlignedWrite(&num_features_, sizeof(num_features_));
  writer->AlignedWrite(&num_total_features_, sizeof(num_total_features_));
  writer->AlignedWrite(&label_idx_, sizeof(label_idx_));
  writer->AlignedWrite(&max_bin_, sizeof(max_bin_));
  writer->AlignedWrite(&bin_construct_sample_cnt_,
    sizeof(bin_construct_sample_cnt_));
  writer->AlignedWrite(&min_data_in_bin_, sizeof(min_data_in_bin_));
  writer->AlignedWrite(&use_missing_, sizeof(use_missing_));
  writer->AlignedWrite(&zero_as_missing_, sizeof(zero_as_missing_));
  writer->AlignedWrite(&has_raw_, sizeof(has_raw_));
  writer->AlignedWrite(used_feature_map_.data(),
    sizeof(int) * num_total_features_);
  writer->AlignedWrite(&num_groups_, sizeof(num_groups_));
  writer->AlignedWrite(real_feature_idx_.data(), sizeof(int) * num_features_);
  writer->AlignedWrite(feature2group_.data(), sizeof(int) * num_features_);
  writer->AlignedWrite(feature2subfeature_.data(),
    sizeof(int) * num_features_);
  writer->Write(group_bin_boundaries_.data(),
    sizeof(uint64_t) * (num_groups_ + 1));
  writer->AlignedWrite(group_feature_start_.data(),
    sizeof(int) * num_groups_);
  writer->AlignedWrite(group_feature_cnt_.data(), sizeof(int) * num_groups_);
  if (max_bin_by_feature_.empty()) {
    ArrayArgs<int32_t>::Assign(&max_bin_by_feature_, -1, num_total_features_);
  }
  writer->AlignedWrite(max_bin_by_feature_.data(),
    sizeof(int32_t) * num_total_features_);
  if (ArrayArgs<int32_t>::CheckAll(max_bin_by_feature_, -1)) {
    max_bin_by_feature_.clear();
  }
  // write feature names
  for (int i = 0; i < num_total_features_; ++i) {
    int str_len = static_cast<int>(feature_names_[i].size());
    writer->AlignedWrite(&str_len, sizeof(int));
    const char* c_str = feature_names_[i].c_str();
    writer->AlignedWrite(c_str, sizeof(char) * str_len);
  }
  // write forced bins
  for (int i = 0; i < num_total_features_; ++i) {
    int num_bounds = static_cast<int>(forced_bin_bounds_[i].size());
    writer->AlignedWrite(&num_bounds, sizeof(int));

    for (size_t j = 0; j < forced_bin_bounds_[i].size(); ++j) {
      writer->Write(&forced_bin_bounds_[i][j], sizeof(double));
    }
  }
}

void Dataset::DumpTextFile(const char* text_filename) {
  FILE* file = NULL;
#if _MSC_VER
  fopen_s(&file, text_filename, "wt");
#else
  file = fopen(text_filename, "wt");
#endif
  fprintf(file, "num_features: %d\n", num_features_);
  fprintf(file, "num_total_features: %d\n", num_total_features_);
  fprintf(file, "num_groups: %d\n", num_groups_);
  fprintf(file, "num_data: %d\n", num_data_);
  fprintf(file, "feature_names: ");
  for (auto n : feature_names_) {
    fprintf(file, "%s, ", n.c_str());
  }
  fprintf(file, "\nmax_bin_by_feature: ");
  for (auto i : max_bin_by_feature_) {
    fprintf(file, "%d, ", i);
  }
  fprintf(file, "\n");
  for (auto n : feature_names_) {
    fprintf(file, "%s, ", n.c_str());
  }
  fprintf(file, "\nforced_bins: ");
  for (int i = 0; i < num_total_features_; ++i) {
    fprintf(file, "\nfeature %d: ", i);
    for (size_t j = 0; j < forced_bin_bounds_[i].size(); ++j) {
      fprintf(file, "%lf, ", forced_bin_bounds_[i][j]);
    }
  }
  std::vector<std::unique_ptr<BinIterator>> iterators;
  iterators.reserve(num_features_);
  for (int j = 0; j < num_features_; ++j) {
    auto group_idx = feature2group_[j];
    auto sub_idx = feature2subfeature_[j];
    iterators.emplace_back(
        feature_groups_[group_idx]->SubFeatureIterator(sub_idx));
  }
  for (data_size_t i = 0; i < num_data_; ++i) {
    fprintf(file, "\n");
    for (int j = 0; j < num_total_features_; ++j) {
      auto inner_feature_idx = used_feature_map_[j];
      if (inner_feature_idx < 0) {
        fprintf(file, "NA, ");
      } else {
        fprintf(file, "%d, ", iterators[inner_feature_idx]->Get(i));
      }
    }
  }
  fclose(file);
}

void Dataset::InitTrain(const std::vector<int8_t>& is_feature_used,
                        TrainingShareStates* share_state) const {
  Common::FunctionTimer fun_time("Dataset::InitTrain", global_timer);
  share_state->InitTrain(group_feature_start_,
        feature_groups_,
        is_feature_used);
}

template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
void Dataset::ConstructHistogramsMultiVal(const data_size_t* data_indices,
                                          data_size_t num_data,
                                          const score_t* gradients,
                                          const score_t* hessians,
                                          TrainingShareStates* share_state,
                                          hist_t* hist_data) const {
  Common::FunctionTimer fun_time("Dataset::ConstructHistogramsMultiVal",
                                 global_timer);
  share_state->ConstructHistograms<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
      data_indices, num_data, gradients, hessians, hist_data);
}

template <bool USE_INDICES, bool USE_HESSIAN, bool USE_QUANT_GRAD, int HIST_BITS>
void Dataset::ConstructHistogramsInner(
    const std::vector<int8_t>& is_feature_used, const data_size_t* data_indices,
    data_size_t num_data, const score_t* gradients, const score_t* hessians,
    score_t* ordered_gradients, score_t* ordered_hessians,
    TrainingShareStates* share_state, hist_t* hist_data) const {
  if (!share_state->is_col_wise) {
    return ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
        data_indices, num_data, gradients, hessians, share_state, hist_data);
  }
  std::vector<int> used_dense_group;
  int multi_val_groud_id = -1;
  used_dense_group.reserve(num_groups_);
  for (int group = 0; group < num_groups_; ++group) {
    const int f_start = group_feature_start_[group];
    const int f_cnt = group_feature_cnt_[group];
    bool is_group_used = false;
    for (int j = 0; j < f_cnt; ++j) {
      const int fidx = f_start + j;
      if (is_feature_used[fidx]) {
        is_group_used = true;
        break;
      }
    }
    if (is_group_used) {
      if (feature_groups_[group]->is_multi_val_) {
        multi_val_groud_id = group;
      } else {
        used_dense_group.push_back(group);
      }
    }
  }
  int num_used_dense_group = static_cast<int>(used_dense_group.size());
  global_timer.Start("Dataset::dense_bin_histogram");
  auto ptr_ordered_grad = gradients;
  auto ptr_ordered_hess = hessians;
  if (num_used_dense_group > 0) {
    if (USE_QUANT_GRAD) {
      int16_t* ordered_gradients_and_hessians = reinterpret_cast<int16_t*>(ordered_gradients);
      const int16_t* gradients_and_hessians = reinterpret_cast<const int16_t*>(gradients);
      if (USE_INDICES) {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
        for (data_size_t i = 0; i < num_data; ++i) {
          ordered_gradients_and_hessians[i] = gradients_and_hessians[data_indices[i]];
        }
        ptr_ordered_grad = reinterpret_cast<const score_t*>(ordered_gradients);
        ptr_ordered_hess = nullptr;
      }
    } else {
      if (USE_INDICES) {
        if (USE_HESSIAN) {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
          for (data_size_t i = 0; i < num_data; ++i) {
            ordered_gradients[i] = gradients[data_indices[i]];
            ordered_hessians[i] = hessians[data_indices[i]];
          }
          ptr_ordered_grad = ordered_gradients;
          ptr_ordered_hess = ordered_hessians;
        } else {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
          for (data_size_t i = 0; i < num_data; ++i) {
            ordered_gradients[i] = gradients[data_indices[i]];
          }
          ptr_ordered_grad = ordered_gradients;
        }
      }
    }
    OMP_INIT_EX();
#pragma omp parallel for schedule(static) num_threads(share_state->num_threads)
    for (int gi = 0; gi < num_used_dense_group; ++gi) {
      OMP_LOOP_EX_BEGIN();
      int group = used_dense_group[gi];
      const int num_bin = feature_groups_[group]->num_total_bin_;
      if (USE_QUANT_GRAD) {
        if (HIST_BITS == 16) {
          auto data_ptr = reinterpret_cast<hist_t*>(reinterpret_cast<int32_t*>(hist_data) + group_bin_boundaries_[group]);
          std::memset(reinterpret_cast<void*>(data_ptr), 0,
                      num_bin * kInt16HistEntrySize);
          if (USE_HESSIAN) {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
            }
          } else {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  data_indices, 0, num_data, ptr_ordered_grad,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  0, num_data, ptr_ordered_grad, data_ptr);
            }
          }
        } else {
          auto data_ptr = hist_data + group_bin_boundaries_[group];
          std::memset(reinterpret_cast<void*>(data_ptr), 0,
                      num_bin * kInt32HistEntrySize);
          if (USE_HESSIAN) {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
            }
          } else {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  data_indices, 0, num_data, ptr_ordered_grad,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  0, num_data, ptr_ordered_grad, data_ptr);
            }
          }
        }
      } else {
        auto data_ptr = hist_data + group_bin_boundaries_[group] * 2;
        std::memset(reinterpret_cast<void*>(data_ptr), 0,
                    num_bin * kHistEntrySize);
        if (USE_HESSIAN) {
          if (USE_INDICES) {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                data_ptr);
          } else {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
          }
        } else {
          if (USE_INDICES) {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                data_indices, 0, num_data, ptr_ordered_grad, data_ptr);
          } else {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                0, num_data, ptr_ordered_grad, data_ptr);
          }
          auto cnt_dst = reinterpret_cast<hist_cnt_t*>(data_ptr + 1);
          for (int i = 0; i < num_bin * 2; i += 2) {
            data_ptr[i + 1] = static_cast<double>(cnt_dst[i]) * hessians[0];
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
  global_timer.Stop("Dataset::dense_bin_histogram");
  if (multi_val_groud_id >= 0) {
    if (USE_QUANT_GRAD) {
      if (HIST_BITS == 32) {
        int32_t* hist_data_ptr = reinterpret_cast<int32_t*>(hist_data);
        if (num_used_dense_group > 0) {
          ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
              share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        } else {
          ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, gradients, hessians, share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        }
      } else if (HIST_BITS == 16) {
        int16_t* hist_data_ptr = reinterpret_cast<int16_t*>(hist_data);
        if (num_used_dense_group > 0) {
          ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
              share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        } else {
          ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, gradients, hessians, share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        }
      }
    } else {
      if (num_used_dense_group > 0) {
        ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
            data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
            share_state,
            hist_data + group_bin_boundaries_[multi_val_groud_id] * 2);
      } else {
        ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
            data_indices, num_data, gradients, hessians, share_state,
            hist_data + group_bin_boundaries_[multi_val_groud_id] * 2);
      }
    }
  }
}

// explicitly initialize template methods, for cross module call
#define CONSTRUCT_HISTOGRAMS_INNER_PARMA \
  const std::vector<int8_t>& is_feature_used, const data_size_t* data_indices, \
  data_size_t num_data, const score_t* gradients, const score_t* hessians, \
  score_t* ordered_gradients, score_t* ordered_hessians, \
  TrainingShareStates* share_state, hist_t* hist_data

// explicitly initialize template methods, for cross module call
template void Dataset::ConstructHistogramsInner<true, true, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, true, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, true, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

void Dataset::FixHistogram(int feature_idx, double sum_gradient,
                           double sum_hessian, hist_t* data) const {
  const int group = feature2group_[feature_idx];
  const int sub_feature = feature2subfeature_[feature_idx];
  const BinMapper* bin_mapper =
      feature_groups_[group]->bin_mappers_[sub_feature].get();
  const int most_freq_bin = bin_mapper->GetMostFreqBin();
  if (most_freq_bin > 0) {
    const int num_bin = bin_mapper->num_bin();
    GET_GRAD(data, most_freq_bin) = sum_gradient;
    GET_HESS(data, most_freq_bin) = sum_hessian;
    for (int i = 0; i < num_bin; ++i) {
      if (i != most_freq_bin) {
        GET_GRAD(data, most_freq_bin) -= GET_GRAD(data, i);
        GET_HESS(data, most_freq_bin) -= GET_HESS(data, i);
      }
    }
  }
}

template <typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
void Dataset::FixHistogramInt(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const {
  const int group = feature2group_[feature_idx];
  const int sub_feature = feature2subfeature_[feature_idx];
  const BinMapper* bin_mapper =
      feature_groups_[group]->bin_mappers_[sub_feature].get();
  const int most_freq_bin = bin_mapper->GetMostFreqBin();
  PACKED_HIST_BIN_T* data_ptr = reinterpret_cast<PACKED_HIST_BIN_T*>(data);
  PACKED_HIST_ACC_T int_sum_gradient_and_hessian_local = HIST_BITS_ACC == 16 ?
    ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) |
    static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
    int_sum_gradient_and_hessian;
  if (most_freq_bin > 0) {
    const int num_bin = bin_mapper->num_bin();
    if (HIST_BITS_BIN == HIST_BITS_ACC) {
      for (int i = 0; i < num_bin; ++i) {
        if (i != most_freq_bin) {
          int_sum_gradient_and_hessian_local -= data_ptr[i];
        }
      }
      data_ptr[most_freq_bin] = int_sum_gradient_and_hessian_local;
    } else {
      CHECK_EQ(HIST_BITS_ACC, 32);
      CHECK_EQ(HIST_BITS_BIN, 16);
      for (int i = 0; i < num_bin; ++i) {
        if (i != most_freq_bin) {
          const PACKED_HIST_BIN_T packed_hist = data_ptr[i];
          const PACKED_HIST_ACC_T packed_hist_acc = (static_cast<int64_t>(static_cast<int16_t>(packed_hist >> 16)) << 32) |
            static_cast<int64_t>(packed_hist & 0x0000ffff);
          int_sum_gradient_and_hessian_local -= packed_hist_acc;
        }
      }
      PACKED_HIST_BIN_T int_sum_gradient_and_hessian_local_bin =
        (static_cast<int32_t>(int_sum_gradient_and_hessian_local >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian_local & 0x0000ffff);
      data_ptr[most_freq_bin] = int_sum_gradient_and_hessian_local_bin;
    }
  }
}

template void Dataset::FixHistogramInt<int64_t, int64_t, 32, 32>(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const;

template void Dataset::FixHistogramInt<int32_t, int32_t, 16, 16>(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const;

template <typename T>
void PushVector(std::vector<T>* dest, const std::vector<T>& src) {
  dest->reserve(dest->size() + src.size());
  for (auto i : src) {
    dest->push_back(i);
  }
}

template <typename T>
void PushOffset(std::vector<T>* dest, const std::vector<T>& src,
                const T& offset) {
  dest->reserve(dest->size() + src.size());
  for (auto i : src) {
    dest->push_back(i + offset);
  }
}

template <typename T>
void PushClearIfEmpty(std::vector<T>* dest, const size_t dest_len,
                      const std::vector<T>& src, const size_t src_len,
                      const T& deflt) {
  if (!dest->empty() && !src.empty()) {
    PushVector(dest, src);
  } else if (!dest->empty() && src.empty()) {
    for (size_t i = 0; i < src_len; ++i) {
      dest->push_back(deflt);
    }
  } else if (dest->empty() && !src.empty()) {
    for (size_t i = 0; i < dest_len; ++i) {
      dest->push_back(deflt);
    }
    PushVector(dest, src);
  }
}

void Dataset::AddFeaturesFrom(Dataset* other) {
  if (other->num_data_ != num_data_) {
    Log::Fatal(
        "Cannot add features from other Dataset with a different number of "
        "rows");
  }
  if (other->has_raw_ != has_raw_) {
    Log::Fatal("Can only add features from other Dataset if both or neither have raw data.");
  }
  int mv_gid = -1;
  int other_mv_gid = -1;
  for (int i = 0; i < num_groups_; ++i) {
    if (IsMultiGroup(i)) {
      mv_gid = i;
    }
  }
  for (int i = 0; i < other->num_groups_; ++i) {
    if (other->IsMultiGroup(i)) {
      other_mv_gid = i;
    }
  }
  // Only one multi-val group, just simply merge
  if (mv_gid < 0 || other_mv_gid < 0) {
    PushVector(&feature2subfeature_, other->feature2subfeature_);
    PushVector(&group_feature_cnt_, other->group_feature_cnt_);
    feature_groups_.reserve(other->feature_groups_.size());
    for (auto& fg : other->feature_groups_) {
      const int cur_group_id = static_cast<int>(feature_groups_.size());
      feature_groups_.emplace_back(new FeatureGroup(*fg, true, cur_group_id));
    }
    for (auto feature_idx : other->used_feature_map_) {
      if (feature_idx >= 0) {
        used_feature_map_.push_back(feature_idx + num_features_);
      } else {
        used_feature_map_.push_back(-1);  // Unused feature.
      }
    }
    PushOffset(&real_feature_idx_, other->real_feature_idx_,
               num_total_features_);
    PushOffset(&feature2group_, other->feature2group_, num_groups_);
    auto bin_offset = group_bin_boundaries_.back();
    // Skip the leading 0 when copying group_bin_boundaries.
    for (auto i = other->group_bin_boundaries_.begin() + 1;
         i < other->group_bin_boundaries_.end(); ++i) {
      group_bin_boundaries_.push_back(*i + bin_offset);
    }
    PushOffset(&group_feature_start_, other->group_feature_start_,
               num_features_);
    num_groups_ += other->num_groups_;
    num_features_ += other->num_features_;
  } else {
    std::vector<std::vector<int>> features_in_group;
    for (int i = 0; i < num_groups_; ++i) {
      int f_start = group_feature_start_[i];
      int f_cnt = group_feature_cnt_[i];
      features_in_group.emplace_back();
      for (int j = 0; j < f_cnt; ++j) {
        const int real_fidx = real_feature_idx_[f_start + j];
        features_in_group.back().push_back(real_fidx);
      }
    }
    feature_groups_[mv_gid]->AddFeaturesFrom(
        other->feature_groups_[other_mv_gid].get(), mv_gid);
    for (int i = 0; i < other->num_groups_; ++i) {
      int f_start = other->group_feature_start_[i];
      int f_cnt = other->group_feature_cnt_[i];
      if (i == other_mv_gid) {
        for (int j = 0; j < f_cnt; ++j) {
          const int real_fidx = other->real_feature_idx_[f_start + j] + num_total_features_;
          features_in_group[mv_gid].push_back(real_fidx);
        }
      } else {
        features_in_group.emplace_back();
        for (int j = 0; j < f_cnt; ++j) {
          const int real_fidx = other->real_feature_idx_[f_start + j] + num_total_features_;
          features_in_group.back().push_back(real_fidx);
        }
        feature_groups_.emplace_back(
            new FeatureGroup(*other->feature_groups_[i], false, -1));
      }
    }
    // regenerate other fields
    num_groups_ += other->num_groups_ - 1;
    CHECK(num_groups_ == static_cast<int>(features_in_group.size()));
    num_features_ += other->num_features_;
    int cur_fidx = 0;
    used_feature_map_ =
      std::vector<int>(num_total_features_ + other->num_total_features_, -1);
    real_feature_idx_.resize(num_features_);
    feature2group_.resize(num_features_);
    feature2subfeature_.resize(num_features_);
    group_feature_start_.resize(num_groups_);
    group_feature_cnt_.resize(num_groups_);

    group_bin_boundaries_.clear();
    uint64_t num_total_bin = 0;
    group_bin_boundaries_.push_back(num_total_bin);
    for (int i = 0; i < num_groups_; ++i) {
      auto cur_features = features_in_group[i];
      int cur_cnt_features = static_cast<int>(cur_features.size());
      group_feature_start_[i] = cur_fidx;
      group_feature_cnt_[i] = cur_cnt_features;
      for (int j = 0; j < cur_cnt_features; ++j) {
        int real_fidx = cur_features[j];
        used_feature_map_[real_fidx] = cur_fidx;
        real_feature_idx_[cur_fidx] = real_fidx;
        feature2group_[cur_fidx] = i;
        feature2subfeature_[cur_fidx] = j;
        ++cur_fidx;
      }
      num_total_bin += feature_groups_[i]->num_total_bin_;
      group_bin_boundaries_.push_back(num_total_bin);
    }
  }
  std::unordered_set<std::string> feature_names_set;
  for (const auto& val : feature_names_) {
    feature_names_set.emplace(val);
  }
  for (const auto& val : other->feature_names_) {
    std::string new_name = val;
    int cnt = 2;
    while (feature_names_set.count(new_name)) {
      new_name = "D" + std::to_string(cnt) + "_" + val;
      ++cnt;
    }
    if (new_name != val) {
      Log::Warning(
        "Find the same feature name (%s) in Dataset::AddFeaturesFrom, change "
        "its name to (%s)",
        val.c_str(), new_name.c_str());
    }
    feature_names_set.emplace(new_name);
    feature_names_.push_back(new_name);
  }
  PushVector(&forced_bin_bounds_, other->forced_bin_bounds_);
  PushClearIfEmpty(&max_bin_by_feature_, num_total_features_,
                   other->max_bin_by_feature_, other->num_total_features_, -1);
  num_total_features_ += other->num_total_features_;
  for (size_t i = 0; i < (other->numeric_feature_map_).size(); ++i) {
    int feat_ind = other->numeric_feature_map_[i];
    if (feat_ind > -1) {
      numeric_feature_map_.push_back(feat_ind + num_numeric_features_);
    } else {
      numeric_feature_map_.push_back(-1);
    }
  }
  num_numeric_features_ += other->num_numeric_features_;
  if (has_raw_) {
    for (int i = 0; i < other->num_numeric_features_; ++i) {
      raw_data_.push_back(other->raw_data_[i]);
    }
  }
  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    CreateCUDAColumnData();
  } else {
    cuda_column_data_ = nullptr;
  }
  #endif  // USE_CUDA
}

const void* Dataset::GetColWiseData(
  const int feature_group_index,
  const int sub_feature_index,
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  return feature_groups_[feature_group_index]->GetColWiseData(sub_feature_index, bit_type, is_sparse, bin_iterator, num_threads);
}

const void* Dataset::GetColWiseData(
  const int feature_group_index,
  const int sub_feature_index,
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  return feature_groups_[feature_group_index]->GetColWiseData(sub_feature_index, bit_type, is_sparse, bin_iterator);
}

#ifdef USE_CUDA
void Dataset::CreateCUDAColumnData() {
  cuda_column_data_.reset(new CUDAColumnData(num_data_, gpu_device_id_));
  int num_columns = 0;
  std::vector<const void*> column_data;
  std::vector<BinIterator*> column_bin_iterator;
  std::vector<uint8_t> column_bit_type;
  int feature_index = 0;
  std::vector<int> feature_to_column(num_features_, -1);
  std::vector<uint32_t> feature_max_bins(num_features_, 0);
  std::vector<uint32_t> feature_min_bins(num_features_, 0);
  std::vector<uint32_t> feature_offsets(num_features_, 0);
  std::vector<uint32_t> feature_most_freq_bins(num_features_, 0);
  std::vector<uint32_t> feature_default_bin(num_features_, 0);
  std::vector<uint8_t> feature_missing_is_zero(num_features_, 0);
  std::vector<uint8_t> feature_missing_is_na(num_features_, 0);
  std::vector<uint8_t> feature_mfb_is_zero(num_features_, 0);
  std::vector<uint8_t> feature_mfb_is_na(num_features_, 0);
  for (int feature_group_index = 0; feature_group_index < num_groups_; ++feature_group_index) {
    if (feature_groups_[feature_group_index]->is_multi_val_) {
      for (int sub_feature_index = 0; sub_feature_index < feature_groups_[feature_group_index]->num_feature_; ++sub_feature_index) {
        uint8_t bit_type = 0;
        bool is_sparse = false;
        BinIterator* bin_iterator = nullptr;
        const void* one_column_data = GetColWiseData(feature_group_index,
                                                     sub_feature_index,
                                                     &bit_type,
                                                     &is_sparse,
                                                     &bin_iterator);
        column_data.emplace_back(one_column_data);
        column_bin_iterator.emplace_back(bin_iterator);
        column_bit_type.emplace_back(bit_type);
        feature_to_column[feature_index] = num_columns;
        ++num_columns;
        const BinMapper* feature_bin_mapper = FeatureBinMapper(feature_index);
        feature_max_bins[feature_index] = feature_max_bin(feature_index);
        feature_min_bins[feature_index] = feature_min_bin(feature_index);
        const uint32_t most_freq_bin = feature_bin_mapper->GetMostFreqBin();
        feature_offsets[feature_index] = static_cast<uint32_t>(most_freq_bin == 0);
        feature_most_freq_bins[feature_index] = most_freq_bin;
        feature_default_bin[feature_index] = feature_bin_mapper->GetDefaultBin();
        if (feature_bin_mapper->missing_type() == MissingType::Zero) {
          feature_missing_is_zero[feature_index] = 1;
          feature_missing_is_na[feature_index] = 0;
          if (feature_default_bin[feature_index] == feature_most_freq_bins[feature_index]) {
            feature_mfb_is_zero[feature_index] = 1;
          } else {
            feature_mfb_is_zero[feature_index] = 0;
          }
          feature_mfb_is_na[feature_index] = 0;
        } else if (feature_bin_mapper->missing_type() == MissingType::NaN) {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 1;
          feature_mfb_is_zero[feature_index] = 0;
          if (feature_most_freq_bins[feature_index] + feature_min_bins[feature_index] == feature_max_bins[feature_index] &&
              feature_most_freq_bins[feature_index] > 0) {
            feature_mfb_is_na[feature_index] = 1;
          } else {
            feature_mfb_is_na[feature_index] = 0;
          }
        } else {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 0;
          feature_mfb_is_zero[feature_index] = 0;
          feature_mfb_is_na[feature_index] = 0;
        }
        ++feature_index;
      }
    } else {
      uint8_t bit_type = 0;
      bool is_sparse = false;
      BinIterator* bin_iterator = nullptr;
      const void* one_column_data = GetColWiseData(feature_group_index,
                                                   -1,
                                                   &bit_type,
                                                   &is_sparse,
                                                   &bin_iterator);
      column_data.emplace_back(one_column_data);
      column_bin_iterator.emplace_back(bin_iterator);
      column_bit_type.emplace_back(bit_type);
      for (int sub_feature_index = 0; sub_feature_index < feature_groups_[feature_group_index]->num_feature_; ++sub_feature_index) {
        feature_to_column[feature_index] = num_columns;
        const BinMapper* feature_bin_mapper = FeatureBinMapper(feature_index);
        feature_max_bins[feature_index] = feature_max_bin(feature_index);
        feature_min_bins[feature_index] = feature_min_bin(feature_index);
        const uint32_t most_freq_bin = feature_bin_mapper->GetMostFreqBin();
        feature_offsets[feature_index] = static_cast<uint32_t>(most_freq_bin == 0);
        feature_most_freq_bins[feature_index] = most_freq_bin;
        feature_default_bin[feature_index] = feature_bin_mapper->GetDefaultBin();
        if (feature_bin_mapper->missing_type() == MissingType::Zero) {
          feature_missing_is_zero[feature_index] = 1;
          feature_missing_is_na[feature_index] = 0;
          if (feature_default_bin[feature_index] == feature_most_freq_bins[feature_index]) {
            feature_mfb_is_zero[feature_index] = 1;
          } else {
            feature_mfb_is_zero[feature_index] = 0;
          }
          feature_mfb_is_na[feature_index] = 0;
        } else if (feature_bin_mapper->missing_type() == MissingType::NaN) {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 1;
          feature_mfb_is_zero[feature_index] = 0;
          if (feature_most_freq_bins[feature_index] + feature_min_bins[feature_index] == feature_max_bins[feature_index] &&
              feature_most_freq_bins[feature_index] > 0) {
            feature_mfb_is_na[feature_index] = 1;
          } else {
            feature_mfb_is_na[feature_index] = 0;
          }
        } else {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 0;
          feature_mfb_is_zero[feature_index] = 0;
          feature_mfb_is_na[feature_index] = 0;
        }
        ++feature_index;
      }
      ++num_columns;
    }
  }
  cuda_column_data_->Init(num_columns,
                          column_data,
                          column_bin_iterator,
                          column_bit_type,
                          feature_max_bins,
                          feature_min_bins,
                          feature_offsets,
                          feature_most_freq_bins,
                          feature_default_bin,
                          feature_missing_is_zero,
                          feature_missing_is_na,
                          feature_mfb_is_zero,
                          feature_mfb_is_na,
                          feature_to_column);
}

#endif  // USE_CUDA

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/dataset_loader.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/dataset_loader.h>

#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <chrono>
#include <fstream>
#include <memory>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>

namespace LightGBM {

using json11_internal_lightgbm::Json;

DatasetLoader::DatasetLoader(const Config& io_config, const PredictFunction& predict_fun, int num_class, const char* filename)
  :config_(io_config), random_(config_.data_random_seed), predict_fun_(predict_fun), num_class_(num_class) {
  label_idx_ = 0;
  weight_idx_ = NO_SPECIFIC;
  group_idx_ = NO_SPECIFIC;
  SetHeader(filename);
  store_raw_ = false;
  if (io_config.linear_tree) {
    store_raw_ = true;
  }
}

DatasetLoader::~DatasetLoader() {
}

void DatasetLoader::SetHeader(const char* filename) {
  std::unordered_map<std::string, int> name2idx;
  std::string name_prefix("name:");
  if (filename != nullptr && CheckCanLoadFromBin(filename) == "") {
    TextReader<data_size_t> text_reader(filename, config_.header);

    // get column names
    if (config_.header) {
      std::string first_line = text_reader.first_line();
      feature_names_ = Common::Split(first_line.c_str(), "\t,");
    } else if (!config_.parser_config_file.empty()) {
      // support to get header from parser config, so could utilize following label name to id mapping logic.
      TextReader<data_size_t> parser_config_reader(config_.parser_config_file.c_str(), false);
      parser_config_reader.ReadAllLines();
      std::string parser_config_str = parser_config_reader.JoinedLines();
      if (!parser_config_str.empty()) {
        std::string header_in_parser_config = Common::GetFromParserConfig(parser_config_str, "header");
        if (!header_in_parser_config.empty()) {
          Log::Info("Get raw column names from parser config.");
          feature_names_ = Common::Split(header_in_parser_config.c_str(), "\t,");
        }
      }
    }

    // load label idx first
    if (config_.label_column.size() > 0) {
      if (Common::StartsWith(config_.label_column, name_prefix)) {
        std::string name = config_.label_column.substr(name_prefix.size());
        label_idx_ = -1;
        for (int i = 0; i < static_cast<int>(feature_names_.size()); ++i) {
          if (name == feature_names_[i]) {
            label_idx_ = i;
            break;
          }
        }
        if (label_idx_ >= 0) {
          Log::Info("Using column %s as label", name.c_str());
        } else {
          Log::Fatal("Could not find label column %s in data file \n"
                     "or data file doesn't contain header", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.label_column.c_str(), &label_idx_)) {
          Log::Fatal("label_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as label", label_idx_);
      }
    }

    if (!config_.parser_config_file.empty()) {
      // if parser config file exists, feature names may be changed after customized parser applied.
      // clear here so could use default filled feature names during dataset construction.
      // may improve by saving real feature names defined in parser in the future.
      if (!feature_names_.empty()) {
        feature_names_.clear();
      }
    }

    if (!feature_names_.empty()) {
      // erase label column name
      feature_names_.erase(feature_names_.begin() + label_idx_);
      for (size_t i = 0; i < feature_names_.size(); ++i) {
        name2idx[feature_names_[i]] = static_cast<int>(i);
      }
    }

    // load ignore columns
    if (config_.ignore_column.size() > 0) {
      if (Common::StartsWith(config_.ignore_column, name_prefix)) {
        std::string names = config_.ignore_column.substr(name_prefix.size());
        for (auto name : Common::Split(names.c_str(), ',')) {
          if (name2idx.count(name) > 0) {
            int tmp = name2idx[name];
            ignore_features_.emplace(tmp);
          } else {
            Log::Fatal("Could not find ignore column %s in data file", name.c_str());
          }
        }
      } else {
        for (auto token : Common::Split(config_.ignore_column.c_str(), ',')) {
          int tmp = 0;
          if (!Common::AtoiAndCheck(token.c_str(), &tmp)) {
            Log::Fatal("ignore_column is not a number,\n"
                       "if you want to use a column name,\n"
                       "please add the prefix \"name:\" to the column name");
          }
          ignore_features_.emplace(tmp);
        }
      }
    }
    // load weight idx
    if (config_.weight_column.size() > 0) {
      if (Common::StartsWith(config_.weight_column, name_prefix)) {
        std::string name = config_.weight_column.substr(name_prefix.size());
        if (name2idx.count(name) > 0) {
          weight_idx_ = name2idx[name];
          Log::Info("Using column %s as weight", name.c_str());
        } else {
          Log::Fatal("Could not find weight column %s in data file", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.weight_column.c_str(), &weight_idx_)) {
          Log::Fatal("weight_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as weight", weight_idx_);
      }
      ignore_features_.emplace(weight_idx_);
    }
    // load group idx
    if (config_.group_column.size() > 0) {
      if (Common::StartsWith(config_.group_column, name_prefix)) {
        std::string name = config_.group_column.substr(name_prefix.size());
        if (name2idx.count(name) > 0) {
          group_idx_ = name2idx[name];
          Log::Info("Using column %s as group/query id", name.c_str());
        } else {
          Log::Fatal("Could not find group/query column %s in data file", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.group_column.c_str(), &group_idx_)) {
          Log::Fatal("group_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as group/query id", group_idx_);
      }
      ignore_features_.emplace(group_idx_);
    }
  }
  if (config_.categorical_feature.size() > 0) {
    if (Common::StartsWith(config_.categorical_feature, name_prefix)) {
      std::string names = config_.categorical_feature.substr(name_prefix.size());
      for (auto name : Common::Split(names.c_str(), ',')) {
        if (name2idx.count(name) > 0) {
          int tmp = name2idx[name];
          categorical_features_.emplace(tmp);
        } else {
          Log::Fatal("Could not find categorical_feature %s in data file", name.c_str());
        }
      }
    } else {
      for (auto token : Common::Split(config_.categorical_feature.c_str(), ',')) {
        int tmp = 0;
        if (!Common::AtoiAndCheck(token.c_str(), &tmp)) {
          Log::Fatal("categorical_feature is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        categorical_features_.emplace(tmp);
      }
    }
  }
}

void CheckSampleSize(size_t sample_cnt, size_t num_data) {
  if (static_cast<double>(sample_cnt) / num_data < 0.2f &&
      sample_cnt < 100000) {
    Log::Warning(
        "Using too small ``bin_construct_sample_cnt`` may encounter "
        "unexpected "
        "errors and poor accuracy.");
  }
}

Dataset* DatasetLoader::LoadFromFile(const char* filename, int rank, int num_machines) {
  // don't support query id in data file when using distributed training
  if (num_machines > 1 && !config_.pre_partition) {
    if (group_idx_ > 0) {
      Log::Fatal("Using a query id without pre-partitioning the data file is not supported for distributed training.\n"
                 "Please use an additional query file or pre-partition the data");
    }
  }
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  if (store_raw_) {
    dataset->SetHasRaw(true);
  }
  data_size_t num_global_data = 0;
  std::vector<data_size_t> used_data_indices;
  auto bin_filename = CheckCanLoadFromBin(filename);
  bool is_load_from_binary = false;
  if (bin_filename.size() == 0) {
    dataset->parser_config_str_ = Parser::GenerateParserConfigStr(filename, config_.parser_config_file.c_str(), config_.header, label_idx_);
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(filename, config_.header, 0, label_idx_,
                                                               config_.precise_float_parser, dataset->parser_config_str_));
    if (parser == nullptr) {
      Log::Fatal("Could not recognize data format of %s", filename);
    }
    dataset->data_filename_ = filename;
    dataset->label_idx_ = label_idx_;
    dataset->metadata_.Init(filename);
    if (!config_.two_round) {
      // read data to memory
      auto text_data = LoadTextDataToMemory(filename, dataset->metadata_, rank, num_machines, &num_global_data, &used_data_indices);
      dataset->num_data_ = static_cast<data_size_t>(text_data.size());
      // sample data
      auto sample_data = SampleTextDataFromMemory(text_data);
      CheckSampleSize(sample_data.size(),
                      static_cast<size_t>(dataset->num_data_));
      // construct feature bin mappers & clear sample data
      ConstructBinMappersFromTextData(rank, num_machines, sample_data, parser.get(), dataset.get());
      std::vector<std::string>().swap(sample_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      // extract features
      ExtractFeaturesFromMemory(&text_data, parser.get(), dataset.get());
      text_data.clear();
    } else {
      // sample data from file
      auto sample_data = SampleTextDataFromFile(filename, dataset->metadata_, rank, num_machines, &num_global_data, &used_data_indices);
      if (used_data_indices.size() > 0) {
        dataset->num_data_ = static_cast<data_size_t>(used_data_indices.size());
      } else {
        dataset->num_data_ = num_global_data;
      }
      CheckSampleSize(sample_data.size(),
                      static_cast<size_t>(dataset->num_data_));
      // construct feature bin mappers & clear sample data
      ConstructBinMappersFromTextData(rank, num_machines, sample_data, parser.get(), dataset.get());
      std::vector<std::string>().swap(sample_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      Log::Info("Making second pass...");
      // extract features
      ExtractFeaturesFromFile(filename, parser.get(), used_data_indices, dataset.get());
    }
  } else {
    // load data from binary file
    is_load_from_binary = true;
    Log::Info("Load from binary file %s", bin_filename.c_str());
    dataset.reset(LoadFromBinFile(filename, bin_filename.c_str(), rank, num_machines, &num_global_data, &used_data_indices));

    // checks whether there's a initial score file when loaded from binary data files
    // the initial score file should with suffix ".bin.init"
    dataset->metadata_.LoadInitialScore(bin_filename);

    dataset->device_type_ = config_.device_type;
    dataset->gpu_device_id_ = config_.gpu_device_id;
    #ifdef USE_CUDA
    if (config_.device_type == std::string("cuda")) {
      dataset->CreateCUDAColumnData();
      dataset->metadata_.CreateCUDAMetadata(dataset->gpu_device_id_);
    } else {
      dataset->cuda_column_data_ = nullptr;
    }
    #endif  // USE_CUDA
  }
  // check meta data
  dataset->metadata_.CheckOrPartition(num_global_data, used_data_indices);
  // need to check training data
  CheckDataset(dataset.get(), is_load_from_binary);

  return dataset.release();
}

Dataset* DatasetLoader::LoadFromFileAlignWithOtherDataset(const char* filename, const Dataset* train_data) {
  data_size_t num_global_data = 0;
  std::vector<data_size_t> used_data_indices;
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  if (store_raw_) {
    dataset->SetHasRaw(true);
  }
  auto bin_filename = CheckCanLoadFromBin(filename);
  if (bin_filename.size() == 0) {
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(filename, config_.header, 0, label_idx_,
                                                               config_.precise_float_parser, train_data->parser_config_str_));
    if (parser == nullptr) {
      Log::Fatal("Could not recognize data format of %s", filename);
    }
    dataset->data_filename_ = filename;
    dataset->label_idx_ = label_idx_;
    dataset->metadata_.Init(filename);
    if (!config_.two_round) {
      // read data in memory
      auto text_data = LoadTextDataToMemory(filename, dataset->metadata_, 0, 1, &num_global_data, &used_data_indices);
      dataset->num_data_ = static_cast<data_size_t>(text_data.size());
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      dataset->CreateValid(train_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // extract features
      ExtractFeaturesFromMemory(&text_data, parser.get(), dataset.get());
      text_data.clear();
    } else {
      TextReader<data_size_t> text_reader(filename, config_.header);
      // Get number of lines of data file
      dataset->num_data_ = static_cast<data_size_t>(text_reader.CountLine());
      num_global_data = dataset->num_data_;
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      dataset->CreateValid(train_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // extract features
      ExtractFeaturesFromFile(filename, parser.get(), used_data_indices, dataset.get());
    }
  } else {
    // load data from binary file
    dataset.reset(LoadFromBinFile(filename, bin_filename.c_str(), 0, 1, &num_global_data, &used_data_indices));
    // checks whether there's a initial score file when loaded from binary data files
    // the initial score file should with suffix ".bin.init"
    dataset->metadata_.LoadInitialScore(bin_filename);
  }
  // not need to check validation data
  // check meta data
  dataset->metadata_.CheckOrPartition(num_global_data, used_data_indices);
  return dataset.release();
}

Dataset* DatasetLoader::LoadFromSerializedReference(const char* binary_data, size_t buffer_size, data_size_t num_data, int32_t num_classes) {
  auto dataset = std::unique_ptr<Dataset>(new Dataset(num_data));

  auto mem_ptr = binary_data;

  // check token
  const size_t size_of_token = std::strlen(Dataset::binary_serialized_reference_token);
  size_t size_of_token_in_input = VirtualFileWriter::AlignedSize(sizeof(char) * size_of_token);
  if (buffer_size < size_of_token_in_input) {
    Log::Fatal("Binary definition file error: token has the wrong size");
  }
  if (std::string(mem_ptr, size_of_token) != std::string(Dataset::binary_serialized_reference_token)) {
    Log::Fatal("Input file is not LightGBM binary reference file");
  }
  mem_ptr += size_of_token_in_input;

  size_t size_of_version = VirtualFileWriter::AlignedSize(Dataset::kSerializedReferenceVersionLength);
  std::string version(mem_ptr, Dataset::kSerializedReferenceVersionLength);
  if (version != std::string(Dataset::serialized_reference_version)) {
    Log::Fatal("Unexpected version of serialized binary data: %s", version.c_str());
  }
  mem_ptr += size_of_version;

  size_t size_of_header = *(reinterpret_cast<const size_t*>(mem_ptr));
  mem_ptr += sizeof(size_t);

  LoadHeaderFromMemory(dataset.get(), mem_ptr);
  dataset->num_data_ = num_data;  // update to the given num_data
  mem_ptr += size_of_header;

  // read feature group definitions
  for (int i = 0; i < dataset->num_groups_; ++i) {
    // read feature size
    const size_t size_of_feature = *(reinterpret_cast<const size_t*>(mem_ptr));
    mem_ptr += sizeof(size_t);
    dataset->feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(new FeatureGroup(mem_ptr, num_data, i)));
    mem_ptr += size_of_feature;
  }
  dataset->feature_groups_.shrink_to_fit();

  dataset->numeric_feature_map_ = std::vector<int>(dataset->num_features_, false);
  dataset->num_numeric_features_ = 0;
  for (int i = 0; i < dataset->num_features_; ++i) {
    if (dataset->FeatureBinMapper(i)->bin_type() == BinType::CategoricalBin) {
      dataset->numeric_feature_map_[i] = -1;
    } else {
      dataset->numeric_feature_map_[i] = dataset->num_numeric_features_;
      ++dataset->num_numeric_features_;
    }
  }

  int has_weights = config_.weight_column.size() > 0;
  int has_init_scores = num_classes > 0;
  int has_queries = config_.group_column.size() > 0;
  dataset->metadata_.Init(num_data, has_weights, has_init_scores, has_queries, num_classes);

  Log::Info("Loaded reference dataset: %d features, %d num_data", dataset->num_features_, num_data);

  return dataset.release();
}

Dataset* DatasetLoader::LoadFromBinFile(const char* data_filename, const char* bin_filename,
                                        int rank, int num_machines, int* num_global_data,
                                        std::vector<data_size_t>* used_data_indices) {
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  auto reader = VirtualFileReader::Make(bin_filename);
  dataset->data_filename_ = data_filename;
  if (!reader->Init()) {
    Log::Fatal("Could not read binary data from %s", bin_filename);
  }

  // buffer to read binary file
  size_t buffer_size = 16 * 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);

  // check token
  size_t size_of_token = std::strlen(Dataset::binary_file_token);
  size_t read_cnt = reader->Read(
      buffer.data(),
      VirtualFileWriter::AlignedSize(sizeof(char) * size_of_token));
  if (read_cnt < sizeof(char) * size_of_token) {
    Log::Fatal("Binary file error: token has the wrong size");
  }
  if (std::string(buffer.data()) != std::string(Dataset::binary_file_token)) {
    Log::Fatal("Input file is not LightGBM binary file");
  }

  // read size of header
  read_cnt = reader->Read(buffer.data(), sizeof(size_t));

  if (read_cnt != sizeof(size_t)) {
    Log::Fatal("Binary file error: header has the wrong size");
  }

  size_t size_of_head = *(reinterpret_cast<size_t*>(buffer.data()));

  // re-allocate space if not enough
  if (size_of_head > buffer_size) {
    buffer_size = size_of_head;
    buffer.resize(buffer_size);
  }
  // read header
  read_cnt = reader->Read(buffer.data(), size_of_head);

  if (read_cnt != size_of_head) {
    Log::Fatal("Binary file error: header is incorrect");
  }
  // get header
  const char* mem_ptr = buffer.data();
  LoadHeaderFromMemory(dataset.get(), mem_ptr);

  // read size of meta data
  read_cnt = reader->Read(buffer.data(), sizeof(size_t));

  if (read_cnt != sizeof(size_t)) {
    Log::Fatal("Binary file error: meta data has the wrong size");
  }

  size_t size_of_metadata = *(reinterpret_cast<size_t*>(buffer.data()));

  // re-allocate space if not enough
  if (size_of_metadata > buffer_size) {
    buffer_size = size_of_metadata;
    buffer.resize(buffer_size);
  }
  //  read meta data
  read_cnt = reader->Read(buffer.data(), size_of_metadata);

  if (read_cnt != size_of_metadata) {
    Log::Fatal("Binary file error: meta data is incorrect");
  }
  // load meta data
  dataset->metadata_.LoadFromMemory(buffer.data());

  *num_global_data = dataset->num_data_;
  used_data_indices->clear();
  // sample local used data if need to partition
  if (num_machines > 1 && !config_.pre_partition) {
    const data_size_t* query_boundaries = dataset->metadata_.query_boundaries();
    if (query_boundaries == nullptr) {
      // if not contain query file, minimal sample unit is one record
      for (data_size_t i = 0; i < dataset->num_data_; ++i) {
        if (random_.NextShort(0, num_machines) == rank) {
          used_data_indices->push_back(i);
        }
      }
    } else {
      // if contain query file, minimal sample unit is one query
      data_size_t num_queries = dataset->metadata_.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      for (data_size_t i = 0; i < dataset->num_data_; ++i) {
        if (qid >= num_queries) {
          Log::Fatal("Current query exceeds the range of the query file,\n"
                     "please ensure the query file is correct");
        }
        if (i >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        if (is_query_used) {
          used_data_indices->push_back(i);
        }
      }
    }
    dataset->num_data_ = static_cast<data_size_t>((*used_data_indices).size());
  }
  dataset->metadata_.PartitionLabel(*used_data_indices);
  // read feature data
  for (int i = 0; i < dataset->num_groups_; ++i) {
    // read feature size
    read_cnt = reader->Read(buffer.data(), sizeof(size_t));
    if (read_cnt != sizeof(size_t)) {
      Log::Fatal("Binary file error: feature %d has the wrong size", i);
    }
    size_t size_of_feature = *(reinterpret_cast<size_t*>(buffer.data()));
    // re-allocate space if not enough
    if (size_of_feature > buffer_size) {
      buffer_size = size_of_feature;
      buffer.resize(buffer_size);
    }

    read_cnt = reader->Read(buffer.data(), size_of_feature);

    if (read_cnt != size_of_feature) {
      Log::Fatal("Binary file error: feature %d is incorrect, read count: %zu", i, read_cnt);
    }
    dataset->feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(
      new FeatureGroup(buffer.data(),
                       *num_global_data,
                       *used_data_indices, i)));
  }
  dataset->feature_groups_.shrink_to_fit();

  // raw data
  dataset->numeric_feature_map_ = std::vector<int>(dataset->num_features_, false);
  dataset->num_numeric_features_ = 0;
  for (int i = 0; i < dataset->num_features_; ++i) {
    if (dataset->FeatureBinMapper(i)->bin_type() == BinType::CategoricalBin) {
      dataset->numeric_feature_map_[i] = -1;
    } else {
      dataset->numeric_feature_map_[i] = dataset->num_numeric_features_;
      ++dataset->num_numeric_features_;
    }
  }
  if (dataset->has_raw()) {
    dataset->ResizeRaw(dataset->num_data());
      size_t row_size = dataset->num_numeric_features_ * sizeof(float);
      if (row_size > buffer_size) {
        buffer_size = row_size;
        buffer.resize(buffer_size);
      }
    for (int i = 0; i < dataset->num_data(); ++i) {
      read_cnt = reader->Read(buffer.data(), row_size);
      if (read_cnt != row_size) {
        Log::Fatal("Binary file error: row %d of raw data is incorrect, read count: %zu", i, read_cnt);
      }
      mem_ptr = buffer.data();
      const float* tmp_ptr_raw_row = reinterpret_cast<const float*>(mem_ptr);
      for (int j = 0; j < dataset->num_features(); ++j) {
        int feat_ind = dataset->numeric_feature_map_[j];
        if (feat_ind >= 0) {
          dataset->raw_data_[feat_ind][i] = tmp_ptr_raw_row[feat_ind];
        }
      }
      mem_ptr += row_size;
    }
  }

  dataset->is_finish_load_ = true;
  return dataset.release();
}

Dataset* DatasetLoader::ConstructFromSampleData(double** sample_values,
                                                int** sample_indices,
                                                int num_col,
                                                const int* num_per_col,
                                                size_t total_sample_size,
                                                data_size_t num_local_data,
                                                int64_t num_dist_data) {
  CheckSampleSize(total_sample_size, static_cast<size_t>(num_dist_data));
  int num_total_features = num_col;
  if (Network::num_machines() > 1) {
    num_total_features = Network::GlobalSyncUpByMax(num_total_features);
  }
  std::vector<std::unique_ptr<BinMapper>> bin_mappers(num_total_features);
  // fill feature_names_ if not header
  if (feature_names_.empty()) {
    for (int i = 0; i < num_col; ++i) {
      std::stringstream str_buf;
      str_buf << "Column_" << i;
      feature_names_.push_back(str_buf.str());
    }
  }
  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(num_col), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
  }

  // get forced split
  std::string forced_bins_path = config_.forcedbins_filename;
  std::vector<std::vector<double>> forced_bin_bounds = DatasetLoader::GetForcedBins(forced_bins_path, num_col, categorical_features_);

  const data_size_t filter_cnt = static_cast<data_size_t>(
    static_cast<double>(config_.min_data_in_leaf * total_sample_size) / num_dist_data);
  if (Network::num_machines() == 1) {
    // if only one machine, find bin locally
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < num_col; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(i)) {
        bin_type = BinType::CategoricalBin;
        bool feat_is_unconstrained = ((config_.monotone_constraints.size() == 0) || (config_.monotone_constraints[i] == 0));
        if (!feat_is_unconstrained) {
            Log::Fatal("The output cannot be monotone with respect to categorical features");
        }
      }
      bin_mappers[i].reset(new BinMapper());
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[i], num_per_col[i], total_sample_size,
                                config_.max_bin, config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter,
                                bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[i], num_per_col[i], total_sample_size,
                                config_.max_bin_by_feature[i], config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    // if have multi-machines, need to find bin distributed
    // different machines will find bin for different features
    int num_machines = Network::num_machines();
    int rank = Network::rank();
    // start and len will store the process feature indices for different machines
    // machine i will find bins for features in [ start[i], start[i] + len[i] )
    std::vector<int> start(num_machines);
    std::vector<int> len(num_machines);
    int step = (num_total_features + num_machines - 1) / num_machines;
    if (step < 1) {
      step = 1;
    }

    start[0] = 0;
    for (int i = 0; i < num_machines - 1; ++i) {
      len[i] = std::min(step, num_total_features - start[i]);
      start[i + 1] = start[i] + len[i];
    }
    len[num_machines - 1] = num_total_features - start[num_machines - 1];
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < len[rank]; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(start[rank] + i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (num_col <= start[rank] + i) {
        continue;
      }
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i], num_per_col[start[rank] + i],
                                total_sample_size, config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i], num_per_col[start[rank] + i],
                                total_sample_size, config_.max_bin_by_feature[start[rank] + i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    comm_size_t self_buf_size = 0;
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      self_buf_size += static_cast<comm_size_t>(bin_mappers[i]->SizesInByte());
    }
    std::vector<char> input_buffer(self_buf_size);
    auto cp_ptr = input_buffer.data();
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      bin_mappers[i]->CopyTo(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
      // free
      bin_mappers[i].reset(nullptr);
    }
    std::vector<comm_size_t> size_len = Network::GlobalArray(self_buf_size);
    std::vector<comm_size_t> size_start(num_machines, 0);
    for (int i = 1; i < num_machines; ++i) {
      size_start[i] = size_start[i - 1] + size_len[i - 1];
    }
    comm_size_t total_buffer_size = size_start[num_machines - 1] + size_len[num_machines - 1];
    std::vector<char> output_buffer(total_buffer_size);
    // gather global feature bin mappers
    Network::Allgather(input_buffer.data(), size_start.data(), size_len.data(), output_buffer.data(), total_buffer_size);
    cp_ptr = output_buffer.data();
    // restore features bins from buffer
    for (int i = 0; i < num_total_features; ++i) {
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      bin_mappers[i].reset(new BinMapper());
      bin_mappers[i]->CopyFrom(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
    }
  }
  CheckCategoricalFeatureNumBin(bin_mappers, config_.max_bin, config_.max_bin_by_feature);
  auto dataset = std::unique_ptr<Dataset>(new Dataset(num_local_data));
  dataset->Construct(&bin_mappers, num_total_features, forced_bin_bounds, sample_indices, sample_values, num_per_col, num_col, total_sample_size, config_);
  if (dataset->has_raw()) {
    dataset->ResizeRaw(num_local_data);
  }
  dataset->set_feature_names(feature_names_);
  return dataset.release();
}


// ---- private functions ----

void DatasetLoader::LoadHeaderFromMemory(Dataset* dataset, const char* buffer) {
  // get header
  const char* mem_ptr = buffer;
  dataset->num_data_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_data_));
  dataset->num_features_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_features_));
  dataset->num_total_features_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_total_features_));
  dataset->label_idx_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->label_idx_));
  dataset->max_bin_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->max_bin_));
  dataset->bin_construct_sample_cnt_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->bin_construct_sample_cnt_));
  dataset->min_data_in_bin_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->min_data_in_bin_));
  dataset->use_missing_ = *(reinterpret_cast<const bool*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->use_missing_));
  dataset->zero_as_missing_ = *(reinterpret_cast<const bool*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->zero_as_missing_));
  dataset->has_raw_ = *(reinterpret_cast<const bool*>(mem_ptr));

  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->has_raw_));
  const int* tmp_feature_map = reinterpret_cast<const int*>(mem_ptr);
  dataset->used_feature_map_.clear();
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    dataset->used_feature_map_.push_back(tmp_feature_map[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_total_features_);
  // num_groups
  dataset->num_groups_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_groups_));
  // real_feature_idx_
  const int* tmp_ptr_real_feature_idx_ = reinterpret_cast<const int*>(mem_ptr);
  dataset->real_feature_idx_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->real_feature_idx_.push_back(tmp_ptr_real_feature_idx_[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // feature2group
  const int* tmp_ptr_feature2group = reinterpret_cast<const int*>(mem_ptr);
  dataset->feature2group_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->feature2group_.push_back(tmp_ptr_feature2group[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // feature2subfeature
  const int* tmp_ptr_feature2subfeature = reinterpret_cast<const int*>(mem_ptr);
  dataset->feature2subfeature_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->feature2subfeature_.push_back(tmp_ptr_feature2subfeature[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // group_bin_boundaries
  const uint64_t* tmp_ptr_group_bin_boundaries = reinterpret_cast<const uint64_t*>(mem_ptr);
  dataset->group_bin_boundaries_.clear();
  for (int i = 0; i < dataset->num_groups_ + 1; ++i) {
    dataset->group_bin_boundaries_.push_back(tmp_ptr_group_bin_boundaries[i]);
  }
  mem_ptr += sizeof(uint64_t) * (dataset->num_groups_ + 1);

  // group_feature_start_
  const int* tmp_ptr_group_feature_start = reinterpret_cast<const int*>(mem_ptr);
  dataset->group_feature_start_.clear();
  for (int i = 0; i < dataset->num_groups_; ++i) {
    dataset->group_feature_start_.push_back(tmp_ptr_group_feature_start[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * (dataset->num_groups_));

  // group_feature_cnt_
  const int* tmp_ptr_group_feature_cnt = reinterpret_cast<const int*>(mem_ptr);
  dataset->group_feature_cnt_.clear();
  for (int i = 0; i < dataset->num_groups_; ++i) {
    dataset->group_feature_cnt_.push_back(tmp_ptr_group_feature_cnt[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * (dataset->num_groups_));

  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(dataset->num_total_features_), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
    dataset->max_bin_by_feature_.resize(dataset->num_total_features_);
    dataset->max_bin_by_feature_.assign(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end());
  } else {
    const int32_t* tmp_ptr_max_bin_by_feature = reinterpret_cast<const int32_t*>(mem_ptr);
    dataset->max_bin_by_feature_.clear();
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      dataset->max_bin_by_feature_.push_back(tmp_ptr_max_bin_by_feature[i]);
    }
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int32_t) * (dataset->num_total_features_));
  if (ArrayArgs<int32_t>::CheckAll(dataset->max_bin_by_feature_, -1)) {
    dataset->max_bin_by_feature_.clear();
  }

  // get feature names
  dataset->feature_names_.clear();
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    int str_len = *(reinterpret_cast<const int*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int));
    std::stringstream str_buf;
    auto tmp_arr = reinterpret_cast<const char*>(mem_ptr);
    for (int j = 0; j < str_len; ++j) {
      char tmp_char = tmp_arr[j];
      str_buf << tmp_char;
    }
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(char) * str_len);
    dataset->feature_names_.emplace_back(str_buf.str());
  }
  // get forced_bin_bounds_
  dataset->forced_bin_bounds_ = std::vector<std::vector<double>>(dataset->num_total_features_, std::vector<double>());
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    int num_bounds = *(reinterpret_cast<const int*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int));
    dataset->forced_bin_bounds_[i] = std::vector<double>();
    const double* tmp_ptr_forced_bounds =
      reinterpret_cast<const double*>(mem_ptr);
    for (int j = 0; j < num_bounds; ++j) {
      double bound = tmp_ptr_forced_bounds[j];
      dataset->forced_bin_bounds_[i].push_back(bound);
    }
    mem_ptr += num_bounds * sizeof(double);
  }
}

void DatasetLoader::CheckDataset(const Dataset* dataset, bool is_load_from_binary) {
  if (dataset->num_data_ <= 0) {
    Log::Fatal("Data file %s is empty", dataset->data_filename_.c_str());
  }
  if (dataset->feature_names_.size() != static_cast<size_t>(dataset->num_total_features_)) {
    Log::Fatal("Size of feature name error, should be %d, got %d", dataset->num_total_features_,
               static_cast<int>(dataset->feature_names_.size()));
  }
  bool is_feature_order_by_group = true;
  int last_group = -1;
  int last_sub_feature = -1;
  // if features are ordered, not need to use hist_buf
  for (int i = 0; i < dataset->num_features_; ++i) {
    int group = dataset->feature2group_[i];
    int sub_feature = dataset->feature2subfeature_[i];
    if (group < last_group) {
      is_feature_order_by_group = false;
    } else if (group == last_group) {
      if (sub_feature <= last_sub_feature) {
        is_feature_order_by_group = false;
        break;
      }
    }
    last_group = group;
    last_sub_feature = sub_feature;
  }
  if (!is_feature_order_by_group) {
    Log::Fatal("Features in dataset should be ordered by group");
  }

  if (is_load_from_binary) {
    if (dataset->max_bin_ != config_.max_bin) {
      Log::Fatal("Dataset was constructed with parameter max_bin=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->max_bin_, config_.max_bin);
    }
    if (dataset->min_data_in_bin_ != config_.min_data_in_bin) {
      Log::Fatal("Dataset was constructed with parameter min_data_in_bin=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->min_data_in_bin_, config_.min_data_in_bin);
    }
    if (dataset->use_missing_ != config_.use_missing) {
      Log::Fatal("Dataset was constructed with parameter use_missing=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->use_missing_, config_.use_missing);
    }
    if (dataset->zero_as_missing_ != config_.zero_as_missing) {
      Log::Fatal("Dataset was constructed with parameter zero_as_missing=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->zero_as_missing_, config_.zero_as_missing);
    }
    if (dataset->bin_construct_sample_cnt_ != config_.bin_construct_sample_cnt) {
      Log::Fatal("Dataset was constructed with parameter bin_construct_sample_cnt=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->bin_construct_sample_cnt_, config_.bin_construct_sample_cnt);
    }
    if ((dataset->max_bin_by_feature_.size() != config_.max_bin_by_feature.size()) ||
        !std::equal(dataset->max_bin_by_feature_.begin(), dataset->max_bin_by_feature_.end(),
            config_.max_bin_by_feature.begin())) {
      Log::Fatal("Parameter max_bin_by_feature cannot be changed when loading from binary file.");
    }

    if (config_.label_column != "") {
      Log::Warning("Parameter label_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.weight_column != "") {
      Log::Warning("Parameter weight_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.group_column != "") {
      Log::Warning("Parameter group_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.ignore_column != "") {
      Log::Warning("Parameter ignore_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.two_round) {
      Log::Warning("Parameter two_round works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.header) {
      Log::Warning("Parameter header works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
  }
}

std::vector<std::string> DatasetLoader::LoadTextDataToMemory(const char* filename, const Metadata& metadata,
                                                             int rank, int num_machines, int* num_global_data,
                                                             std::vector<data_size_t>* used_data_indices) {
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  used_data_indices->clear();
  if (num_machines == 1 || config_.pre_partition) {
    // read all lines
    *num_global_data = text_reader.ReadAllLines();
  } else {  // need partition data
            // get query data
    const data_size_t* query_boundaries = metadata.query_boundaries();

    if (query_boundaries == nullptr) {
      // if not contain query data, minimal sample unit is one record
      *num_global_data = text_reader.ReadAndFilterLines([this, rank, num_machines](data_size_t) {
        if (random_.NextShort(0, num_machines) == rank) {
          return true;
        } else {
          return false;
        }
      }, used_data_indices);
    } else {
      // if contain query data, minimal sample unit is one query
      data_size_t num_queries = metadata.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      *num_global_data = text_reader.ReadAndFilterLines(
        [this, rank, num_machines, &qid, &query_boundaries, &is_query_used, num_queries]
      (data_size_t line_idx) {
        if (qid >= num_queries) {
          Log::Fatal("Current query exceeds the range of the query file,\n"
                     "please ensure the query file is correct");
        }
        if (line_idx >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        return is_query_used;
      }, used_data_indices);
    }
  }
  return std::move(text_reader.Lines());
}

std::vector<std::string> DatasetLoader::SampleTextDataFromMemory(const std::vector<std::string>& data) {
  int sample_cnt = config_.bin_construct_sample_cnt;
  if (static_cast<size_t>(sample_cnt) > data.size()) {
    sample_cnt = static_cast<int>(data.size());
  }
  auto sample_indices = random_.Sample(static_cast<int>(data.size()), sample_cnt);
  std::vector<std::string> out(sample_indices.size());
  for (size_t i = 0; i < sample_indices.size(); ++i) {
    const size_t idx = sample_indices[i];
    out[i] = data[idx];
  }
  return out;
}

std::vector<std::string> DatasetLoader::SampleTextDataFromFile(const char* filename, const Metadata& metadata,
                                                               int rank, int num_machines, int* num_global_data,
                                                               std::vector<data_size_t>* used_data_indices) {
  const data_size_t sample_cnt = static_cast<data_size_t>(config_.bin_construct_sample_cnt);
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  std::vector<std::string> out_data;
  if (num_machines == 1 || config_.pre_partition) {
    *num_global_data = static_cast<data_size_t>(text_reader.SampleFromFile(&random_, sample_cnt, &out_data));
  } else {  // need partition data
            // get query data
    const data_size_t* query_boundaries = metadata.query_boundaries();
    if (query_boundaries == nullptr) {
      // if not contain query file, minimal sample unit is one record
      *num_global_data = text_reader.SampleAndFilterFromFile([this, rank, num_machines]
      (data_size_t) {
        if (random_.NextShort(0, num_machines) == rank) {
          return true;
        } else {
          return false;
        }
      }, used_data_indices, &random_, sample_cnt, &out_data);
    } else {
      // if contain query file, minimal sample unit is one query
      data_size_t num_queries = metadata.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      *num_global_data = text_reader.SampleAndFilterFromFile(
        [this, rank, num_machines, &qid, &query_boundaries, &is_query_used, num_queries]
      (data_size_t line_idx) {
        if (qid >= num_queries) {
          Log::Fatal("Query id exceeds the range of the query file, "
                     "please ensure the query file is correct");
        }
        if (line_idx >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        return is_query_used;
      }, used_data_indices, &random_, sample_cnt, &out_data);
    }
  }
  return out_data;
}

void DatasetLoader::ConstructBinMappersFromTextData(int rank, int num_machines,
                                                    const std::vector<std::string>& sample_data,
                                                    const Parser* parser, Dataset* dataset) {
  auto t1 = std::chrono::high_resolution_clock::now();
  std::vector<std::vector<double>> sample_values;
  std::vector<std::vector<int>> sample_indices;
  std::vector<std::pair<int, double>> oneline_features;
  double label;
  for (int i = 0; i < static_cast<int>(sample_data.size()); ++i) {
    oneline_features.clear();
    // parse features
    parser->ParseOneLine(sample_data[i].c_str(), &oneline_features, &label);
    for (std::pair<int, double>& inner_data : oneline_features) {
      if (static_cast<size_t>(inner_data.first) >= sample_values.size()) {
        sample_values.resize(inner_data.first + 1);
        sample_indices.resize(inner_data.first + 1);
      }
      if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
        sample_values[inner_data.first].emplace_back(inner_data.second);
        sample_indices[inner_data.first].emplace_back(i);
      }
    }
  }

  dataset->feature_groups_.clear();
  dataset->num_total_features_ = std::max(static_cast<int>(sample_values.size()), parser->NumFeatures());
  if (num_machines > 1) {
    dataset->num_total_features_ = Network::GlobalSyncUpByMax(dataset->num_total_features_);
  }
  if (!feature_names_.empty()) {
    CHECK_EQ(dataset->num_total_features_, static_cast<int>(feature_names_.size()));
  }

  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(dataset->num_total_features_), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
  }

  // get forced split
  std::string forced_bins_path = config_.forcedbins_filename;
  std::vector<std::vector<double>> forced_bin_bounds = DatasetLoader::GetForcedBins(forced_bins_path,
                                                                                    dataset->num_total_features_,
                                                                                    categorical_features_);

  // check the range of label_idx, weight_idx and group_idx
  // skip label check if user input parser config file,
  // because label id is got from raw features while dataset features are consistent with customized parser.
  if (dataset->parser_config_str_.empty()) {
    CHECK(label_idx_ >= 0 && label_idx_ <= dataset->num_total_features_);
  }
  CHECK(weight_idx_ < 0 || weight_idx_ < dataset->num_total_features_);
  CHECK(group_idx_ < 0 || group_idx_ < dataset->num_total_features_);

  // fill feature_names_ if not header
  if (feature_names_.empty()) {
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      std::stringstream str_buf;
      str_buf << "Column_" << i;
      feature_names_.push_back(str_buf.str());
    }
  }
  dataset->set_feature_names(feature_names_);
  std::vector<std::unique_ptr<BinMapper>> bin_mappers(dataset->num_total_features_);
  const data_size_t filter_cnt = static_cast<data_size_t>(
    static_cast<double>(config_.min_data_in_leaf* sample_data.size()) / dataset->num_data_);
  // start find bins
  if (num_machines == 1) {
    // if only one machine, find bin locally
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < static_cast<int>(sample_values.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[i].data(), static_cast<int>(sample_values[i].size()),
                                sample_data.size(), config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[i].data(), static_cast<int>(sample_values[i].size()),
                                sample_data.size(), config_.max_bin_by_feature[i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    // start and len will store the process feature indices for different machines
    // machine i will find bins for features in [ start[i], start[i] + len[i] )
    std::vector<int> start(num_machines);
    std::vector<int> len(num_machines);
    int step = (dataset->num_total_features_ + num_machines - 1) / num_machines;
    if (step < 1) {
      step = 1;
    }

    start[0] = 0;
    for (int i = 0; i < num_machines - 1; ++i) {
      len[i] = std::min(step, dataset->num_total_features_ - start[i]);
      start[i + 1] = start[i] + len[i];
    }
    len[num_machines - 1] = dataset->num_total_features_ - start[num_machines - 1];
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < len[rank]; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(start[rank] + i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (static_cast<int>(sample_values.size()) <= start[rank] + i) {
        continue;
      }
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i].data(),
                                static_cast<int>(sample_values[start[rank] + i].size()),
                                sample_data.size(), config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i].data(),
                                static_cast<int>(sample_values[start[rank] + i].size()),
                                sample_data.size(), config_.max_bin_by_feature[i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type,
                                config_.use_missing, config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    comm_size_t self_buf_size = 0;
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      self_buf_size += static_cast<comm_size_t>(bin_mappers[i]->SizesInByte());
    }
    std::vector<char> input_buffer(self_buf_size);
    auto cp_ptr = input_buffer.data();
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      bin_mappers[i]->CopyTo(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
      // free
      bin_mappers[i].reset(nullptr);
    }
    std::vector<comm_size_t> size_len = Network::GlobalArray(self_buf_size);
    std::vector<comm_size_t> size_start(num_machines, 0);
    for (int i = 1; i < num_machines; ++i) {
      size_start[i] = size_start[i - 1] + size_len[i - 1];
    }
    comm_size_t total_buffer_size = size_start[num_machines - 1] + size_len[num_machines - 1];
    std::vector<char> output_buffer(total_buffer_size);
    // gather global feature bin mappers
    Network::Allgather(input_buffer.data(), size_start.data(), size_len.data(), output_buffer.data(), total_buffer_size);
    cp_ptr = output_buffer.data();
    // restore features bins from buffer
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      bin_mappers[i].reset(new BinMapper());
      bin_mappers[i]->CopyFrom(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
    }
  }
  CheckCategoricalFeatureNumBin(bin_mappers, config_.max_bin, config_.max_bin_by_feature);
  dataset->Construct(&bin_mappers, dataset->num_total_features_, forced_bin_bounds, Common::Vector2Ptr<int>(&sample_indices).data(),
                     Common::Vector2Ptr<double>(&sample_values).data(),
                     Common::VectorSize<int>(sample_indices).data(), static_cast<int>(sample_indices.size()), sample_data.size(), config_);
  if (dataset->has_raw()) {
    dataset->ResizeRaw(static_cast<int>(sample_data.size()));
  }

  auto t2 = std::chrono::high_resolution_clock::now();
  Log::Info("Construct bin mappers from text data time %.2f seconds",
            std::chrono::duration<double, std::milli>(t2 - t1) * 1e-3);
}

/*! \brief Extract local features from memory */
void DatasetLoader::ExtractFeaturesFromMemory(std::vector<std::string>* text_data, const Parser* parser, Dataset* dataset) {
  std::vector<std::pair<int, double>> oneline_features;
  double tmp_label = 0.0f;
  auto& ref_text_data = *text_data;
  std::vector<float> feature_row(dataset->num_features_);
  if (!predict_fun_) {
    OMP_INIT_EX();
    // if doesn't need to prediction with initial model
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < dataset->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(ref_text_data[i].c_str(), &oneline_features, &tmp_label);
      // set label
      dataset->metadata_.SetLabelAt(i, static_cast<label_t>(tmp_label));
      // free processed line:
      ref_text_data[i].clear();
      // shrink_to_fit will be very slow in linux, and seems not free memory, disable for now
      // text_reader_->Lines()[i].shrink_to_fit();
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      // push data
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    OMP_INIT_EX();
    // if need to prediction with initial model
    std::vector<double> init_score(static_cast<size_t>(dataset->num_data_) * num_class_);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < dataset->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(ref_text_data[i].c_str(), &oneline_features, &tmp_label);
      // set initial score
      std::vector<double> oneline_init_score(num_class_);
      predict_fun_(oneline_features, oneline_init_score.data());
      for (int k = 0; k < num_class_; ++k) {
        init_score[k * dataset->num_data_ + i] = static_cast<double>(oneline_init_score[k]);
      }
      // set label
      dataset->metadata_.SetLabelAt(i, static_cast<label_t>(tmp_label));
      // free processed line:
      ref_text_data[i].clear();
      // shrink_to_fit will be very slow in Linux, and seems not free memory, disable for now
      // text_reader_->Lines()[i].shrink_to_fit();
      // push data
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    // metadata_ will manage space of init_score
    dataset->metadata_.SetInitScore(init_score.data(), dataset->num_data_ * num_class_);
  }
  dataset->FinishLoad();
  // text data can be free after loaded feature values
  text_data->clear();
}

/*! \brief Extract local features from file */
void DatasetLoader::ExtractFeaturesFromFile(const char* filename, const Parser* parser,
                                            const std::vector<data_size_t>& used_data_indices, Dataset* dataset) {
  std::vector<double> init_score;
  if (predict_fun_) {
    init_score = std::vector<double>(static_cast<size_t>(dataset->num_data_) * num_class_);
  }
  std::function<void(data_size_t, const std::vector<std::string>&)> process_fun =
    [this, &init_score, &parser, &dataset]
  (data_size_t start_idx, const std::vector<std::string>& lines) {
    std::vector<std::pair<int, double>> oneline_features;
    double tmp_label = 0.0f;
    std::vector<float> feature_row(dataset->num_features_);
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < static_cast<data_size_t>(lines.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(lines[i].c_str(), &oneline_features, &tmp_label);
      // set initial score
      if (!init_score.empty()) {
        std::vector<double> oneline_init_score(num_class_);
        predict_fun_(oneline_features, oneline_init_score.data());
        for (int k = 0; k < num_class_; ++k) {
          init_score[k * dataset->num_data_ + start_idx + i] = static_cast<double>(oneline_init_score[k]);
        }
      }
      // set label
      dataset->metadata_.SetLabelAt(start_idx + i, static_cast<label_t>(tmp_label));
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      // push data
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, start_idx + i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(start_idx + i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(start_idx + i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  };
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  if (!used_data_indices.empty()) {
    // only need part of data
    text_reader.ReadPartAndProcessParallel(used_data_indices, process_fun);
  } else {
    // need full data
    text_reader.ReadAllAndProcessParallel(process_fun);
  }

  // metadata_ will manage space of init_score
  if (!init_score.empty()) {
    dataset->metadata_.SetInitScore(init_score.data(), dataset->num_data_ * num_class_);
  }
  dataset->FinishLoad();
}

/*! \brief Check can load from binary file */
std::string DatasetLoader::CheckCanLoadFromBin(const char* filename) {
  std::string bin_filename(filename);
  bin_filename.append(".bin");

  auto reader = VirtualFileReader::Make(bin_filename.c_str());

  if (!reader->Init()) {
    bin_filename = std::string(filename);
    reader = VirtualFileReader::Make(bin_filename.c_str());
    if (!reader->Init()) {
      Log::Fatal("Cannot open data file %s", bin_filename.c_str());
    }
  }

  size_t buffer_size = 256;
  auto buffer = std::vector<char>(buffer_size);
  // read size of token
  size_t size_of_token = std::strlen(Dataset::binary_file_token);
  size_t read_cnt = reader->Read(buffer.data(), size_of_token);
  if (read_cnt == size_of_token
      && std::string(buffer.data()) == std::string(Dataset::binary_file_token)) {
    return bin_filename;
  } else {
    return std::string();
  }
}

std::vector<std::vector<double>> DatasetLoader::GetForcedBins(std::string forced_bins_path, int num_total_features,
                                                              const std::unordered_set<int>& categorical_features) {
  std::vector<std::vector<double>> forced_bins(num_total_features, std::vector<double>());
  if (forced_bins_path != "") {
    std::ifstream forced_bins_stream(forced_bins_path.c_str());
    if (forced_bins_stream.fail()) {
      Log::Warning("Could not open %s. Will ignore.", forced_bins_path.c_str());
    } else {
      std::stringstream buffer;
      buffer << forced_bins_stream.rdbuf();
      std::string err;
      Json forced_bins_json = Json::parse(buffer.str(), &err);
      CHECK(forced_bins_json.is_array());
      std::vector<Json> forced_bins_arr = forced_bins_json.array_items();
      for (size_t i = 0; i < forced_bins_arr.size(); ++i) {
        int feature_num = forced_bins_arr[i]["feature"].int_value();
        CHECK_LT(feature_num, num_total_features);
        if (categorical_features.count(feature_num)) {
          Log::Warning("Feature %d is categorical. Will ignore forced bins for this feature.", feature_num);
        } else {
          std::vector<Json> bounds_arr = forced_bins_arr[i]["bin_upper_bound"].array_items();
          for (size_t j = 0; j < bounds_arr.size(); ++j) {
            forced_bins[feature_num].push_back(bounds_arr[j].number_value());
          }
        }
      }
      // remove duplicates
      for (int i = 0; i < num_total_features; ++i) {
        auto new_end = std::unique(forced_bins[i].begin(), forced_bins[i].end());
        forced_bins[i].erase(new_end, forced_bins[i].end());
      }
    }
  }
  return forced_bins;
}

void DatasetLoader::CheckCategoricalFeatureNumBin(
  const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
  const int max_bin, const std::vector<int>& max_bin_by_feature) const {
  bool need_warning = false;
  if (bin_mappers.size() < 1024) {
    for (size_t i = 0; i < bin_mappers.size(); ++i) {
      const int max_bin_for_this_feature = max_bin_by_feature.empty() ? max_bin : max_bin_by_feature[i];
      if (bin_mappers[i] != nullptr && bin_mappers[i]->bin_type() == BinType::CategoricalBin && bin_mappers[i]->num_bin() > max_bin_for_this_feature) {
        need_warning = true;
        break;
      }
    }
  } else {
    const int num_threads = OMP_NUM_THREADS();
    std::vector<bool> thread_need_warning(num_threads, false);
    Threading::For<size_t>(0, bin_mappers.size(), 1,
      [&bin_mappers, &thread_need_warning, &max_bin_by_feature, max_bin] (int thread_index, size_t start, size_t end) {
        for (size_t i = start; i < end; ++i) {
          thread_need_warning[thread_index] = false;
          const int max_bin_for_this_feature = max_bin_by_feature.empty() ? max_bin : max_bin_by_feature[i];
          if (bin_mappers[i] != nullptr && bin_mappers[i]->bin_type() == BinType::CategoricalBin && bin_mappers[i]->num_bin() > max_bin_for_this_feature) {
            thread_need_warning[thread_index] = true;
            break;
          }
        }
      });
    for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
      if (thread_need_warning[thread_index]) {
        need_warning = true;
        break;
      }
    }
  }

  if (need_warning) {
    Log::Warning("Categorical features with more bins than the configured maximum bin number found.");
    Log::Warning("For categorical features, max_bin and max_bin_by_feature may be ignored with a large number of categories.");
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/dense_bin.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_IO_DENSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_DENSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/cuda/vector_cudahost.h>

#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename VAL_T, bool IS_4BIT>
class DenseBin;

template <typename VAL_T, bool IS_4BIT>
class DenseBinIterator : public BinIterator {
 public:
  explicit DenseBinIterator(const DenseBin<VAL_T, IS_4BIT>* bin_data,
                            uint32_t min_bin, uint32_t max_bin,
                            uint32_t most_freq_bin)
      : bin_data_(bin_data),
        min_bin_(static_cast<VAL_T>(min_bin)),
        max_bin_(static_cast<VAL_T>(max_bin)),
        most_freq_bin_(static_cast<VAL_T>(most_freq_bin)) {
    if (most_freq_bin_ == 0) {
      offset_ = 1;
    } else {
      offset_ = 0;
    }
  }
  inline uint32_t RawGet(data_size_t idx) override;
  inline uint32_t Get(data_size_t idx) override;
  inline void Reset(data_size_t) override {}

 private:
  const DenseBin<VAL_T, IS_4BIT>* bin_data_;
  VAL_T min_bin_;
  VAL_T max_bin_;
  VAL_T most_freq_bin_;
  uint8_t offset_;
};
/*!
 * \brief Used to store bins for dense feature
 * Use template to reduce memory cost
 */
template <typename VAL_T, bool IS_4BIT>
class DenseBin : public Bin {
 public:
  friend DenseBinIterator<VAL_T, IS_4BIT>;
  explicit DenseBin(data_size_t num_data)
      : num_data_(num_data) {
    if (IS_4BIT) {
      CHECK_EQ(sizeof(VAL_T), 1);
      data_.resize((num_data_ + 1) / 2, static_cast<uint8_t>(0));
      buf_.resize((num_data_ + 1) / 2, static_cast<uint8_t>(0));
    } else {
      data_.resize(num_data_, static_cast<VAL_T>(0));
    }
  }

  ~DenseBin() {}

  void Push(int, data_size_t idx, uint32_t value) override {
    if (IS_4BIT) {
      const int i1 = idx >> 1;
      const int i2 = (idx & 1) << 2;
      const uint8_t val = static_cast<uint8_t>(value) << i2;
      if (i2 == 0) {
        data_[i1] = val;
      } else {
        buf_[i1] = val;
      }
    } else {
      data_[idx] = static_cast<VAL_T>(value);
    }
  }

  void ReSize(data_size_t num_data) override {
    if (num_data_ != num_data) {
      num_data_ = num_data;
      if (IS_4BIT) {
        data_.resize((num_data_ + 1) / 2, static_cast<VAL_T>(0));
      } else {
        data_.resize(num_data_);
      }
    }
  }

  BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin,
                           uint32_t most_freq_bin) const override;

  template <bool USE_INDICES, bool USE_PREFETCH, bool USE_HESSIAN>
  void ConstructHistogramInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* ordered_gradients,
                               const score_t* ordered_hessians,
                               hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(hess);
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 64 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;
      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (IS_4BIT) {
          PREFETCH_T0(data_.data() + (pf_idx >> 1));
        } else {
          PREFETCH_T0(data_.data() + pf_idx);
        }
        const auto ti = static_cast<uint32_t>(data(idx)) << 1;
        if (USE_HESSIAN) {
          grad[ti] += ordered_gradients[i];
          hess[ti] += ordered_hessians[i];
        } else {
          grad[ti] += ordered_gradients[i];
          ++cnt[ti];
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto ti = static_cast<uint32_t>(data(idx)) << 1;
      if (USE_HESSIAN) {
        grad[ti] += ordered_gradients[i];
        hess[ti] += ordered_hessians[i];
      } else {
        grad[ti] += ordered_gradients[i];
        ++cnt[ti];
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(
        data_indices, start, end, ordered_gradients, ordered_hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, true>(
        nullptr, start, end, ordered_gradients, ordered_hessians, out);
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               ordered_gradients, nullptr, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, ordered_gradients, nullptr, out);
  }


  template <bool USE_INDICES, bool USE_PREFETCH, bool USE_HESSIAN, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* ordered_gradients,
                               hist_t* out) const {
    data_size_t i = start;
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
    const int16_t* gradients_ptr = reinterpret_cast<const int16_t*>(ordered_gradients);
    const VAL_T* data_ptr_base = data_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 64 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;
      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (IS_4BIT) {
          PREFETCH_T0(data_ptr_base + (pf_idx >> 1));
        } else {
          PREFETCH_T0(data_ptr_base + pf_idx);
        }
        const auto ti = static_cast<uint32_t>(data(idx));
        const int16_t gradient_16 = gradients_ptr[i];
        if (USE_HESSIAN) {
          const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
          out_ptr[ti] += gradient_packed;
        } else {
          const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (1);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto ti = static_cast<uint32_t>(data(idx));
      const int16_t gradient_16 = gradients_ptr[i];
      if (USE_HESSIAN) {
        const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
        out_ptr[ti] += gradient_packed;
      } else {
        const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (1);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int16_t, 8>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int32_t, 16>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int64_t, 32>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, ordered_gradients, out);
  }

  template <bool MISS_IS_ZERO, bool MISS_IS_NA, bool MFB_IS_ZERO,
            bool MFB_IS_NA, bool USE_MIN_BIN>
  data_size_t SplitInner(uint32_t min_bin, uint32_t max_bin,
                         uint32_t default_bin, uint32_t most_freq_bin,
                         bool default_left, uint32_t threshold,
                         const data_size_t* data_indices, data_size_t cnt,
                         data_size_t* lte_indices,
                         data_size_t* gt_indices) const {
    auto th = static_cast<VAL_T>(threshold + min_bin);
    auto t_zero_bin = static_cast<VAL_T>(min_bin + default_bin);
    if (most_freq_bin == 0) {
      --th;
      --t_zero_bin;
    }
    const auto minb = static_cast<VAL_T>(min_bin);
    const auto maxb = static_cast<VAL_T>(max_bin);
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    data_size_t* missing_default_indices = gt_indices;
    data_size_t* missing_default_count = &gt_count;
    if (most_freq_bin <= threshold) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    if (MISS_IS_ZERO || MISS_IS_NA) {
      if (default_left) {
        missing_default_indices = lte_indices;
        missing_default_count = &lte_count;
      }
    }
    if (min_bin < max_bin) {
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = data(idx);
        if ((MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
            (MISS_IS_NA && !MFB_IS_NA && bin == maxb)) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if ((USE_MIN_BIN && (bin < minb || bin > maxb)) ||
                   (!USE_MIN_BIN && bin == 0)) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else if (bin > th) {
          gt_indices[gt_count++] = idx;
        } else {
          lte_indices[lte_count++] = idx;
        }
      }
    } else {
      data_size_t* max_bin_indices = gt_indices;
      data_size_t* max_bin_count = &gt_count;
      if (maxb <= th) {
        max_bin_indices = lte_indices;
        max_bin_count = &lte_count;
      }
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = data(idx);
        if (MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if (bin != maxb) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else {
          if (MISS_IS_NA && !MFB_IS_NA) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            max_bin_indices[(*max_bin_count)++] = idx;
          }
        }
      }
    }
    return lte_count;
  }

  data_size_t Split(uint32_t min_bin, uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                        \
  min_bin, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, true>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, true>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, true>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + min_bin && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, true>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, true>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                  \
  1, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, false>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, false>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, false>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + 1 && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, false>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, false>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  template <bool USE_MIN_BIN>
  data_size_t SplitCategoricalInner(uint32_t min_bin, uint32_t max_bin,
                                    uint32_t most_freq_bin,
                                    const uint32_t* threshold,
                                    int num_threshold,
                                    const data_size_t* data_indices,
                                    data_size_t cnt, data_size_t* lte_indices,
                                    data_size_t* gt_indices) const {
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    int8_t offset = most_freq_bin == 0 ? 1 : 0;
    if (most_freq_bin > 0 &&
        Common::FindInBitset(threshold, num_threshold, most_freq_bin)) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      const data_size_t idx = data_indices[i];
      const uint32_t bin = data(idx);
      if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
        default_indices[(*default_count)++] = idx;
      } else if (!USE_MIN_BIN && bin == 0) {
        default_indices[(*default_count)++] = idx;
      } else if (Common::FindInBitset(threshold, num_threshold,
                                      bin - min_bin + offset)) {
        lte_indices[lte_count++] = idx;
      } else {
        gt_indices[gt_count++] = idx;
      }
    }
    return lte_count;
  }

  data_size_t SplitCategorical(uint32_t min_bin, uint32_t max_bin,
                               uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<true>(min_bin, max_bin, most_freq_bin,
                                       threshold, num_threshold, data_indices,
                                       cnt, lte_indices, gt_indices);
  }

  data_size_t SplitCategorical(uint32_t max_bin, uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<false>(1, max_bin, most_freq_bin, threshold,
                                        num_threshold, data_indices, cnt,
                                        lte_indices, gt_indices);
  }

  data_size_t num_data() const override { return num_data_; }

  void* get_data() override { return data_.data(); }

  void FinishLoad() override {
    if (IS_4BIT) {
      if (buf_.empty()) {
        return;
      }
      int len = (num_data_ + 1) / 2;
      for (int i = 0; i < len; ++i) {
        data_[i] |= buf_[i];
      }
      buf_.clear();
    }
  }

  void LoadFromMemory(
      const void* memory,
      const std::vector<data_size_t>& local_used_indices) override {
    const VAL_T* mem_data = reinterpret_cast<const VAL_T*>(memory);
    if (!local_used_indices.empty()) {
      if (IS_4BIT) {
        const data_size_t rest = num_data_ & 1;
        for (int i = 0; i < num_data_ - rest; i += 2) {
          // get old bins
          data_size_t idx = local_used_indices[i];
          const auto bin1 = static_cast<uint8_t>(
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
          idx = local_used_indices[i + 1];
          const auto bin2 = static_cast<uint8_t>(
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
          // add
          const int i1 = i >> 1;
          data_[i1] = (bin1 | (bin2 << 4));
        }
        if (rest) {
          data_size_t idx = local_used_indices[num_data_ - 1];
          data_[num_data_ >> 1] =
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
        }
      } else {
        for (int i = 0; i < num_data_; ++i) {
          data_[i] = mem_data[local_used_indices[i]];
        }
      }
    } else {
      for (size_t i = 0; i < data_.size(); ++i) {
        data_[i] = mem_data[i];
      }
    }
  }

  inline VAL_T data(data_size_t idx) const {
    if (IS_4BIT) {
      return (data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
    } else {
      return data_[idx];
    }
  }

  void CopySubrow(const Bin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    auto other_bin = dynamic_cast<const DenseBin<VAL_T, IS_4BIT>*>(full_bin);
    if (IS_4BIT) {
      const data_size_t rest = num_used_indices & 1;
      for (int i = 0; i < num_used_indices - rest; i += 2) {
        data_size_t idx = used_indices[i];
        const auto bin1 = static_cast<uint8_t>(
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
        idx = used_indices[i + 1];
        const auto bin2 = static_cast<uint8_t>(
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
        const int i1 = i >> 1;
        data_[i1] = (bin1 | (bin2 << 4));
      }
      if (rest) {
        data_size_t idx = used_indices[num_used_indices - 1];
        data_[num_used_indices >> 1] =
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
      }
    } else {
      for (int i = 0; i < num_used_indices; ++i) {
        data_[i] = other_bin->data_[used_indices[i]];
      }
    }
  }

  void SaveBinaryToFile(BinaryWriter* writer) const override {
    writer->AlignedWrite(data_.data(), sizeof(VAL_T) * data_.size());
  }

  size_t SizesInByte() const override {
    return VirtualFileWriter::AlignedSize(sizeof(VAL_T) * data_.size());
  }

  DenseBin<VAL_T, IS_4BIT>* Clone() override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const override;

 private:
  data_size_t num_data_;
#ifdef USE_CUDA
  std::vector<VAL_T, CHAllocator<VAL_T>> data_;
#else
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, kAlignedSize>> data_;
#endif
  std::vector<uint8_t> buf_;

  DenseBin(const DenseBin<VAL_T, IS_4BIT>& other)
      : num_data_(other.num_data_), data_(other.data_) {}
};

template <typename VAL_T, bool IS_4BIT>
DenseBin<VAL_T, IS_4BIT>* DenseBin<VAL_T, IS_4BIT>::Clone() {
  return new DenseBin<VAL_T, IS_4BIT>(*this);
}

template <typename VAL_T, bool IS_4BIT>
uint32_t DenseBinIterator<VAL_T, IS_4BIT>::Get(data_size_t idx) {
  auto ret = bin_data_->data(idx);
  if (ret >= min_bin_ && ret <= max_bin_) {
    return ret - min_bin_ + offset_;
  } else {
    return most_freq_bin_;
  }
}

template <typename VAL_T, bool IS_4BIT>
inline uint32_t DenseBinIterator<VAL_T, IS_4BIT>::RawGet(data_size_t idx) {
  return bin_data_->data(idx);
}

template <typename VAL_T, bool IS_4BIT>
BinIterator* DenseBin<VAL_T, IS_4BIT>::GetIterator(
    uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin) const {
  return new DenseBinIterator<VAL_T, IS_4BIT>(this, min_bin, max_bin,
                                              most_freq_bin);
}

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_IO_DENSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/file_io.cpp <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#include <LightGBM/utils/file_io.h>

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cstdio>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>

namespace LightGBM {

struct LocalFile : VirtualFileReader, VirtualFileWriter {
  LocalFile(const std::string& filename, const std::string& mode)
      : filename_(filename), mode_(mode) {}
  virtual ~LocalFile() {
    if (file_ != NULL) {
      fclose(file_);
    }
  }

  bool Init() {
    if (file_ == NULL) {
#if _MSC_VER
      fopen_s(&file_, filename_.c_str(), mode_.c_str());
#else
      file_ = fopen(filename_.c_str(), mode_.c_str());
#endif
    }
    return file_ != NULL;
  }

  bool Exists() const {
    LocalFile file(filename_, "rb");
    return file.Init();
  }

  size_t Read(void* buffer, size_t bytes) const {
    return fread(buffer, 1, bytes, file_);
  }

  size_t Write(const void* buffer, size_t bytes) {
    size_t bytes_written = fwrite(buffer, 1, bytes, file_);
    if (bytes_written != bytes) {
      Log::Fatal(
          "Cannot write binary data to %s, wrote %zu of %zu bytes",
          filename_.c_str(), bytes_written, bytes);
    }
    return bytes_written;
  }

 private:
  FILE* file_ = NULL;
  const std::string filename_;
  const std::string mode_;
};

std::unique_ptr<VirtualFileReader> VirtualFileReader::Make(
    const std::string& filename) {
  return std::unique_ptr<VirtualFileReader>(new LocalFile(filename, "rb"));
}

std::unique_ptr<VirtualFileWriter> VirtualFileWriter::Make(
    const std::string& filename) {
  return std::unique_ptr<VirtualFileWriter>(new LocalFile(filename, "wb"));
}

bool VirtualFileWriter::Exists(const std::string& filename) {
  LocalFile file(filename, "rb");
  return file.Exists();
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/json11.cpp <==
/* Copyright (c) 2013 Dropbox, Inc.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */
#include <LightGBM/utils/json11.h>

#include <LightGBM/utils/log.h>

#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <limits>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace json11_internal_lightgbm {

static const int max_depth = 200;

using std::initializer_list;
using std::make_shared;
using std::map;
using std::string;
using std::vector;

using LightGBM::Log;

/* Helper for representing null - just a do-nothing struct, plus comparison
 * operators so the helpers in JsonValue work. We can't use nullptr_t because
 * it may not be orderable.
 */
struct NullStruct {
  bool operator==(NullStruct) const { return true; }
  bool operator<(NullStruct) const { return false; }
};

/* * * * * * * * * * * * * * * * * * * *
 * Serialization
 */

static void dump(NullStruct, string *out) { *out += "null"; }

static void dump(double value, string *out) {
  if (std::isfinite(value)) {
    char buf[32];
    snprintf(buf, sizeof buf, "%.17g", value);
    *out += buf;
  } else {
    *out += "null";
  }
}

static void dump(int value, string *out) {
  char buf[32];
  snprintf(buf, sizeof buf, "%d", value);
  *out += buf;
}

static void dump(bool value, string *out) { *out += value ? "true" : "false"; }

static void dump(const string &value, string *out) {
  *out += '"';
  for (size_t i = 0; i < value.length(); i++) {
    const char ch = value[i];
    if (ch == '\\') {
      *out += "\\\\";
    } else if (ch == '"') {
      *out += "\\\"";
    } else if (ch == '\b') {
      *out += "\\b";
    } else if (ch == '\f') {
      *out += "\\f";
    } else if (ch == '\n') {
      *out += "\\n";
    } else if (ch == '\r') {
      *out += "\\r";
    } else if (ch == '\t') {
      *out += "\\t";
    } else if (static_cast<uint8_t>(ch) <= 0x1f) {
      char buf[8];
      snprintf(buf, sizeof buf, "\\u%04x", ch);
      *out += buf;
    } else if (static_cast<uint8_t>(ch) == 0xe2 &&
               static_cast<uint8_t>(value[i + 1]) == 0x80 &&
               static_cast<uint8_t>(value[i + 2]) == 0xa8) {
      *out += "\\u2028";
      i += 2;
    } else if (static_cast<uint8_t>(ch) == 0xe2 &&
               static_cast<uint8_t>(value[i + 1]) == 0x80 &&
               static_cast<uint8_t>(value[i + 2]) == 0xa9) {
      *out += "\\u2029";
      i += 2;
    } else {
      *out += ch;
    }
  }
  *out += '"';
}

static void dump(const Json::array &values, string *out) {
  bool first = true;
  *out += "[";
  for (const auto &value : values) {
    if (!first) *out += ", ";
    value.dump(out);
    first = false;
  }
  *out += "]";
}

static void dump(const Json::object &values, string *out) {
  bool first = true;
  *out += "{";
  for (const auto &kv : values) {
    if (!first) *out += ", ";
    dump(kv.first, out);
    *out += ": ";
    kv.second.dump(out);
    first = false;
  }
  *out += "}";
}

void Json::dump(string *out) const { m_ptr->dump(out); }

/* * * * * * * * * * * * * * * * * * * *
 * Value wrappers
 */

template <Json::Type tag, typename T>
class Value : public JsonValue {
 protected:
  // Constructors
  explicit Value(const T &value) : m_value(value) {}
  explicit Value(T &&value) : m_value(std::move(value)) {}

  // Get type tag
  Json::Type type() const override { return tag; }

  // Comparisons
  bool equals(const JsonValue *other) const override {
    return m_value == static_cast<const Value<tag, T> *>(other)->m_value;
  }
  bool less(const JsonValue *other) const override {
    return m_value < (static_cast<const Value<tag, T> *>(other)->m_value);
  }

  const T m_value;
  void dump(string *out) const override { json11_internal_lightgbm::dump(m_value, out); }
};

class JsonDouble final : public Value<Json::NUMBER, double> {
  double number_value() const override { return m_value; }
  int int_value() const override { return static_cast<int>(m_value); }
  bool equals(const JsonValue *other) const override {
    return m_value == other->number_value();
  }
  bool less(const JsonValue *other) const override {
    return m_value < other->number_value();
  }

 public:
  explicit JsonDouble(double value) : Value(value) {}
};

class JsonInt final : public Value<Json::NUMBER, int> {
  double number_value() const override { return m_value; }
  int int_value() const override { return m_value; }
  bool equals(const JsonValue *other) const override {
    return m_value == other->number_value();
  }
  bool less(const JsonValue *other) const override {
    return m_value < other->number_value();
  }

 public:
  explicit JsonInt(int value) : Value(value) {}
};

class JsonBoolean final : public Value<Json::BOOL, bool> {
  bool bool_value() const override { return m_value; }

 public:
  explicit JsonBoolean(bool value) : Value(value) {}
};

class JsonString final : public Value<Json::STRING, string> {
  const string &string_value() const override { return m_value; }

 public:
  explicit JsonString(const string &value) : Value(value) {}
  explicit JsonString(string &&value) : Value(std::move(value)) {}
};

class JsonArray final : public Value<Json::ARRAY, Json::array> {
  const Json::array &array_items() const override { return m_value; }
  const Json &operator[](size_t i) const override;

 public:
  explicit JsonArray(const Json::array &value) : Value(value) {}
  explicit JsonArray(Json::array &&value) : Value(std::move(value)) {}
};

class JsonObject final : public Value<Json::OBJECT, Json::object> {
  const Json::object &object_items() const override { return m_value; }
  const Json &operator[](const string &key) const override;

 public:
  explicit JsonObject(const Json::object &value) : Value(value) {}
  explicit JsonObject(Json::object &&value) : Value(std::move(value)) {}
};

class JsonNull final : public Value<Json::NUL, NullStruct> {
 public:
  JsonNull() : Value({}) {}
};

/* * * * * * * * * * * * * * * * * * * *
 * Static globals - static-init-safe
 */
struct Statics {
  const std::shared_ptr<JsonValue> null = make_shared<JsonNull>();
  const std::shared_ptr<JsonValue> t = make_shared<JsonBoolean>(true);
  const std::shared_ptr<JsonValue> f = make_shared<JsonBoolean>(false);
  const string empty_string;
  const vector<Json> empty_vector;
  const map<string, Json> empty_map;
  Statics() {}
};

static const Statics &statics() {
  static const Statics s{};
  return s;
}

static const Json &static_null() {
  // This has to be separate, not in Statics, because Json() accesses
  // statics().null.
  static const Json json_null;
  return json_null;
}

/* * * * * * * * * * * * * * * * * * * *
 * Constructors
 */

Json::Json() noexcept : m_ptr(statics().null) {}
Json::Json(std::nullptr_t) noexcept : m_ptr(statics().null) {}
Json::Json(double value) : m_ptr(make_shared<JsonDouble>(value)) {}
Json::Json(int value) : m_ptr(make_shared<JsonInt>(value)) {}
Json::Json(bool value) : m_ptr(value ? statics().t : statics().f) {}
Json::Json(const string &value) : m_ptr(make_shared<JsonString>(value)) {}
Json::Json(string &&value) : m_ptr(make_shared<JsonString>(std::move(value))) {}
Json::Json(const char *value) : m_ptr(make_shared<JsonString>(value)) {}
Json::Json(const Json::array &values) : m_ptr(make_shared<JsonArray>(values)) {}
Json::Json(Json::array &&values)
    : m_ptr(make_shared<JsonArray>(std::move(values))) {}
Json::Json(const Json::object &values)
    : m_ptr(make_shared<JsonObject>(values)) {}
Json::Json(Json::object &&values)
    : m_ptr(make_shared<JsonObject>(std::move(values))) {}

/* * * * * * * * * * * * * * * * * * * *
 * Accessors
 */

Json::Type Json::type() const { return m_ptr->type(); }
double Json::number_value() const { return m_ptr->number_value(); }
int Json::int_value() const { return m_ptr->int_value(); }
bool Json::bool_value() const { return m_ptr->bool_value(); }
const string &Json::string_value() const { return m_ptr->string_value(); }
const vector<Json> &Json::array_items() const { return m_ptr->array_items(); }
const map<string, Json> &Json::object_items() const {
  return m_ptr->object_items();
}
const Json &Json::operator[](size_t i) const { return (*m_ptr)[i]; }
const Json &Json::operator[](const string &key) const { return (*m_ptr)[key]; }

double JsonValue::number_value() const { return 0; }
int JsonValue::int_value() const { return 0; }
bool JsonValue::bool_value() const { return false; }
const string &JsonValue::string_value() const { return statics().empty_string; }
const vector<Json> &JsonValue::array_items() const {
  return statics().empty_vector;
}
const map<string, Json> &JsonValue::object_items() const {
  return statics().empty_map;
}
const Json &JsonValue::operator[](size_t) const { return static_null(); }
const Json &JsonValue::operator[](const string &) const {
  return static_null();
}

const Json &JsonObject::operator[](const string &key) const {
  auto iter = m_value.find(key);
  return (iter == m_value.end()) ? static_null() : iter->second;
}
const Json &JsonArray::operator[](size_t i) const {
  if (i >= m_value.size())
    return static_null();
  else
    return m_value[i];
}

/* * * * * * * * * * * * * * * * * * * *
 * Comparison
 */

bool Json::operator==(const Json &other) const {
  if (m_ptr == other.m_ptr) return true;
  if (m_ptr->type() != other.m_ptr->type()) return false;

  return m_ptr->equals(other.m_ptr.get());
}

bool Json::operator<(const Json &other) const {
  if (m_ptr == other.m_ptr) return false;
  if (m_ptr->type() != other.m_ptr->type())
    return m_ptr->type() < other.m_ptr->type();

  return m_ptr->less(other.m_ptr.get());
}

/* * * * * * * * * * * * * * * * * * * *
 * Parsing
 */

/* esc(c)
 *
 * Format char c suitable for printing in an error message.
 */
static inline string esc(char c) {
  char buf[12];
  if (static_cast<uint8_t>(c) >= 0x20 && static_cast<uint8_t>(c) <= 0x7f) {
    snprintf(buf, sizeof buf, "'%c' (%d)", c, c);
  } else {
    snprintf(buf, sizeof buf, "(%d)", c);
  }
  return string(buf);
}

template <typename T>
static inline bool in_range(T x, T lower, T upper) {
  return (x >= lower && x <= upper);
}

namespace {
/* JsonParser
 *
 * Object that tracks all state of an in-progress parse.
 */
struct JsonParser final {
  /* State
   */
  const char *str;
  const size_t str_len;
  size_t i;
  string *err;
  bool failed;
  const JsonParse strategy;

  /* fail(msg, err_ret = Json())
   *
   * Mark this parse as failed.
   */
  Json fail(string &&msg) { return fail(std::move(msg), Json()); }

  template <typename T>
  T fail(string &&msg, const T err_ret) {
    if (!failed) *err = std::move(msg);
    failed = true;
    return err_ret;
  }

  /* consume_whitespace()
   *
   * Advance until the current character is non-whitespace.
   */
  void consume_whitespace() {
    while (str[i] == ' ' || str[i] == '\r' || str[i] == '\n' || str[i] == '\t')
      i++;
  }

  /* consume_comment()
   *
   * Advance comments (c-style inline and multiline).
   */
  bool consume_comment() {
    bool comment_found = false;
    if (str[i] == '/') {
      i++;
      if (i == str_len)
        return fail("Unexpected end of input after start of comment", false);
      if (str[i] == '/') {  // inline comment
        i++;
        // advance until next line, or end of input
        while (i < str_len && str[i] != '\n') {
          i++;
        }
        comment_found = true;
      } else if (str[i] == '*') {  // multiline comment
        i++;
        if (i > str_len - 2)
          return fail("Unexpected end of input inside multi-line comment",
                      false);
        // advance until closing tokens
        while (!(str[i] == '*' && str[i + 1] == '/')) {
          i++;
          if (i > str_len - 2)
            return fail("Unexpected end of input inside multi-line comment",
                        false);
        }
        i += 2;
        comment_found = true;
      } else {
        return fail("Malformed comment", false);
      }
    }
    return comment_found;
  }

  /* consume_garbage()
   *
   * Advance until the current character is non-whitespace and non-comment.
   */
  void consume_garbage() {
    consume_whitespace();
    if (strategy == JsonParse::COMMENTS) {
      bool comment_found = false;
      do {
        comment_found = consume_comment();
        if (failed) return;
        consume_whitespace();
      } while (comment_found);
    }
  }

  /* get_next_token()
   *
   * Return the next non-whitespace character. If the end of the input is
   * reached, flag an error and return 0.
   */
  char get_next_token() {
    consume_garbage();
    if (failed) return char{0};
    if (i == str_len) return fail("Unexpected end of input", char{0});

    return str[i++];
  }

  /* encode_utf8(pt, out)
   *
   * Encode pt as UTF-8 and add it to out.
   */
  void encode_utf8(int64_t pt, string* out) {
    if (pt < 0) return;

    if (pt < 0x80) {
      *out += static_cast<char>(pt);
    } else if (pt < 0x800) {
      *out += static_cast<char>((pt >> 6) | 0xC0);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    } else if (pt < 0x10000) {
      *out += static_cast<char>((pt >> 12) | 0xE0);
      *out += static_cast<char>(((pt >> 6) & 0x3F) | 0x80);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    } else {
      *out += static_cast<char>((pt >> 18) | 0xF0);
      *out += static_cast<char>(((pt >> 12) & 0x3F) | 0x80);
      *out += static_cast<char>(((pt >> 6) & 0x3F) | 0x80);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    }
  }

  /* parse_string()
   *
   * Parse a string, starting at the current position.
   */
  string parse_string() {
    string out;
    int64_t last_escaped_codepoint = -1;
    while (true) {
      if (i == str_len) return fail("Unexpected end of input in string", "");

      char ch = str[i++];

      if (ch == '"') {
        encode_utf8(last_escaped_codepoint, &out);
        return out;
      }

      if (in_range<int64_t>(ch, 0, 0x1f))
        return fail("Unescaped " + esc(ch) + " in string", "");

      // The usual case: non-escaped characters
      if (ch != '\\') {
        encode_utf8(last_escaped_codepoint, &out);
        last_escaped_codepoint = -1;
        out += ch;
        continue;
      }

      // Handle escapes
      if (i == str_len) return fail("Unexpected end of input in string", "");

      ch = str[i++];

      if (ch == 'u') {
        // Extract 4-byte escape sequence
        string esc = string(str + i, 4);
        // Explicitly check length of the substring. The following loop
        // relies on std::string returning the terminating NUL when
        // accessing str[length]. Checking here reduces brittleness.
        if (esc.length() < 4) {
          return fail("Bad \\u escape: " + esc, "");
        }
        for (size_t j = 0; j < 4; j++) {
          if (!in_range(esc[j], 'a', 'f') && !in_range(esc[j], 'A', 'F') &&
              !in_range(esc[j], '0', '9'))
            return fail("Bad \\u escape: " + esc, "");
        }

        int64_t codepoint =
            static_cast<int64_t>(strtol(esc.data(), nullptr, 16));

        // JSON specifies that characters outside the BMP shall be encoded as a
        // pair of 4-hex-digit \u escapes encoding their surrogate pair
        // components. Check whether we're in the middle of such a beast: the
        // previous codepoint was an escaped lead (high) surrogate, and this is
        // a trail (low) surrogate.
        if (in_range<int64_t>(last_escaped_codepoint, 0xD800, 0xDBFF) &&
            in_range<int64_t>(codepoint, 0xDC00, 0xDFFF)) {
          // Reassemble the two surrogate pairs into one astral-plane character,
          // per the UTF-16 algorithm.
          encode_utf8((((last_escaped_codepoint - 0xD800) << 10) |
                       (codepoint - 0xDC00)) +
                          0x10000,
                      &out);
          last_escaped_codepoint = -1;
        } else {
          encode_utf8(last_escaped_codepoint, &out);
          last_escaped_codepoint = codepoint;
        }

        i += 4;
        continue;
      }

      encode_utf8(last_escaped_codepoint, &out);
      last_escaped_codepoint = -1;

      if (ch == 'b') {
        out += '\b';
      } else if (ch == 'f') {
        out += '\f';
      } else if (ch == 'n') {
        out += '\n';
      } else if (ch == 'r') {
        out += '\r';
      } else if (ch == 't') {
        out += '\t';
      } else if (ch == '"' || ch == '\\' || ch == '/') {
        out += ch;
      } else {
        return fail("Invalid escape character " + esc(ch), "");
      }
    }
  }

  /* parse_number()
   *
   * Parse a double.
   */
  Json parse_number() {
    size_t start_pos = i;

    if (str[i] == '-') i++;

    // Integer part
    if (str[i] == '0') {
      i++;
      if (in_range(str[i], '0', '9'))
        return fail("Leading 0s not permitted in numbers");
    } else if (in_range(str[i], '1', '9')) {
      i++;
      while (in_range(str[i], '0', '9')) i++;
    } else {
      return fail("Invalid " + esc(str[i]) + " in number");
    }

    if (str[i] != '.' && str[i] != 'e' && str[i] != 'E' &&
        (i - start_pos) <=
            static_cast<size_t>(std::numeric_limits<int>::digits10)) {
      return Json(std::atoi(str + start_pos));
    }

    // Decimal part
    if (str[i] == '.') {
      i++;
      if (!in_range(str[i], '0', '9'))
        return fail("At least one digit required in fractional part");

      while (in_range(str[i], '0', '9')) i++;
    }

    // Exponent part
    if (str[i] == 'e' || str[i] == 'E') {
      i++;

      if (str[i] == '+' || str[i] == '-') i++;

      if (!in_range(str[i], '0', '9'))
        return fail("At least one digit required in exponent");

      while (in_range(str[i], '0', '9')) i++;
    }

    return Json(std::strtod(str + start_pos, nullptr));
  }

  /* expect(str, res)
   *
   * Expect that 'str' starts at the character that was just read. If it does,
   * advance the input and return res. If not, flag an error.
   */
  Json expect(const string &expected, Json res) {
    CHECK_NE(i, 0)
    i--;
    auto substr = string(str + i, expected.length());
    if (substr == expected) {
      i += expected.length();
      return res;
    } else {
      return fail("Parse error: expected " + expected + ", got " + substr);
    }
  }

  /* parse_json()
   *
   * Parse a JSON object.
   */
  Json parse_json(int depth) {
    if (depth > max_depth) {
      return fail("Exceeded maximum nesting depth");
    }

    char ch = get_next_token();
    if (failed) return Json();

    if (ch == '-' || (ch >= '0' && ch <= '9')) {
      i--;
      return parse_number();
    }

    if (ch == 't') return expect("true", Json(true));

    if (ch == 'f') return expect("false", Json(false));

    if (ch == 'n') return expect("null", Json());

    if (ch == '"') return Json(parse_string());

    if (ch == '{') {
      map<string, Json> data;
      ch = get_next_token();
      if (ch == '}') return Json(data);

      while (1) {
        if (ch != '"') return fail("Expected '\"' in object, got " + esc(ch));

        string key = parse_string();
        if (failed) return Json();

        ch = get_next_token();
        if (ch != ':') return fail("Expected ':' in object, got " + esc(ch));

        data[std::move(key)] = parse_json(depth + 1);
        if (failed) return Json();

        ch = get_next_token();
        if (ch == '}') break;
        if (ch != ',') return fail("Expected ',' in object, got " + esc(ch));

        ch = get_next_token();
      }
      return Json(data);
    }

    if (ch == '[') {
      vector<Json> data;
      ch = get_next_token();
      if (ch == ']') return Json(data);

      while (1) {
        i--;
        data.push_back(parse_json(depth + 1));
        if (failed) return Json();

        ch = get_next_token();
        if (ch == ']') break;
        if (ch != ',') return fail("Expected ',' in list, got " + esc(ch));

        ch = get_next_token();
        (void)ch;
      }
      return Json(data);
    }

    return fail("Expected value, got " + esc(ch));
  }
};
}  // namespace

Json Json::parse(const string &in, string *err, JsonParse strategy) {
  JsonParser parser{in.c_str(), in.size(), 0, err, false, strategy};
  Json result = parser.parse_json(0);

  // Check for any trailing garbage
  parser.consume_garbage();
  if (parser.failed) return Json();
  if (parser.i != in.size())
    return parser.fail("Unexpected trailing " + esc(in[parser.i]));

  return result;
}

// Documented in json11.hpp
vector<Json> Json::parse_multi(const string &in,
                               std::string::size_type *parser_stop_pos,
                               string *err, JsonParse strategy) {
  JsonParser parser{in.c_str(), in.size(), 0, err, false, strategy};
  *parser_stop_pos = 0;
  vector<Json> json_vec;
  while (parser.i != in.size() && !parser.failed) {
    json_vec.push_back(parser.parse_json(0));
    if (parser.failed) break;

    // Check for another object
    parser.consume_garbage();
    if (parser.failed) break;
    *parser_stop_pos = parser.i;
  }
  return json_vec;
}

/* * * * * * * * * * * * * * * * * * * *
 * Shape-checking
 */

bool Json::has_shape(const shape &types, string *err) const {
  if (!is_object()) {
    *err = "Expected JSON object, got " + dump();
    return false;
  }

  for (auto &item : types) {
    if ((*this)[item.first].type() != item.second) {
      *err = "Bad type for " + item.first + " in " + dump();
      return false;
    }
  }

  return true;
}

}  // namespace json11_internal_lightgbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/metadata.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>

#include <set>
#include <string>
#include <unordered_map>
#include <vector>

#ifndef LGB_R_BUILD
#include "../arrow/array.hpp"
#endif  // LGB_R_BUILD

namespace LightGBM {

Metadata::Metadata() {
  num_weights_ = 0;
  num_init_score_ = 0;
  num_data_ = 0;
  num_queries_ = 0;
  num_positions_ = 0;
  weight_load_from_file_ = false;
  position_load_from_file_ = false;
  query_load_from_file_ = false;
  init_score_load_from_file_ = false;
  #ifdef USE_CUDA
  cuda_metadata_ = nullptr;
  #endif  // USE_CUDA
}

void Metadata::Init(const char* data_filename) {
  data_filename_ = data_filename;
  // for lambdarank, it needs query data for partition data in distributed learning
  LoadQueryBoundaries();
  LoadWeights();
  LoadPositions();
  CalculateQueryWeights();
  LoadInitialScore(data_filename_);
}

Metadata::~Metadata() {
}

void Metadata::Init(data_size_t num_data, int weight_idx, int query_idx) {
  num_data_ = num_data;
  label_ = std::vector<label_t>(num_data_);
  if (weight_idx >= 0) {
    if (!weights_.empty()) {
      Log::Info("Using weights in data file, ignoring the additional weights file");
      weights_.clear();
    }
    weights_ = std::vector<label_t>(num_data_, 0.0f);
    num_weights_ = num_data_;
    weight_load_from_file_ = false;
  }
  if (query_idx >= 0) {
    if (!query_boundaries_.empty()) {
      Log::Info("Using query id in data file, ignoring the additional query file");
      query_boundaries_.clear();
    }
    if (!query_weights_.empty()) {
      query_weights_.clear();
    }
    queries_ = std::vector<data_size_t>(num_data_, 0);
    query_load_from_file_ = false;
  }
}

void Metadata::InitByReference(data_size_t num_data, const Metadata* reference) {
  int has_weights = reference->num_weights_ > 0;
  int has_init_scores = reference->num_init_score_ > 0;
  int has_queries = reference->num_queries_ > 0;
  int nclasses = reference->num_init_score_classes();
  Init(num_data, has_weights, has_init_scores, has_queries, nclasses);
}

void Metadata::Init(data_size_t num_data, int32_t has_weights, int32_t has_init_scores, int32_t has_queries, int32_t nclasses) {
  num_data_ = num_data;
  label_ = std::vector<label_t>(num_data_);
  if (has_weights) {
    if (!weights_.empty()) {
      Log::Fatal("Calling Init() on Metadata weights that have already been initialized");
    }
    weights_.resize(num_data_, 0.0f);
    num_weights_ = num_data_;
    weight_load_from_file_ = false;
  }
  if (has_init_scores) {
    if (!init_score_.empty()) {
      Log::Fatal("Calling Init() on Metadata initial scores that have already been initialized");
    }
    num_init_score_ = static_cast<int64_t>(num_data) * nclasses;
    init_score_.resize(num_init_score_, 0);
  }
  if (has_queries) {
    if (!query_weights_.empty()) {
      Log::Fatal("Calling Init() on Metadata queries that have already been initialized");
    }
    queries_.resize(num_data_, 0);
    query_load_from_file_ = false;
  }
}

void Metadata::Init(const Metadata& fullset, const data_size_t* used_indices, data_size_t num_used_indices) {
  num_data_ = num_used_indices;

  label_.resize(num_used_indices);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_used_indices >= 1024)
  for (data_size_t i = 0; i < num_used_indices; ++i) {
    label_[i] = fullset.label_[used_indices[i]];
  }

  if (!fullset.weights_.empty()) {
    weights_ = std::vector<label_t>(num_used_indices);
    num_weights_ = num_used_indices;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_used_indices >= 1024)
    for (data_size_t i = 0; i < num_used_indices; ++i) {
      weights_[i] = fullset.weights_[used_indices[i]];
    }
  } else {
    num_weights_ = 0;
  }

  if (!fullset.init_score_.empty()) {
    int num_class = static_cast<int>(fullset.num_init_score_ / fullset.num_data_);
    init_score_ = std::vector<double>(static_cast<size_t>(num_used_indices) * num_class);
    num_init_score_ = static_cast<int64_t>(num_used_indices) * num_class;
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int k = 0; k < num_class; ++k) {
      const size_t offset_dest = static_cast<size_t>(k) * num_data_;
      const size_t offset_src = static_cast<size_t>(k) * fullset.num_data_;
      for (data_size_t i = 0; i < num_used_indices; ++i) {
        init_score_[offset_dest + i] = fullset.init_score_[offset_src + used_indices[i]];
      }
    }
  } else {
    num_init_score_ = 0;
  }

  if (!fullset.query_boundaries_.empty()) {
    std::vector<data_size_t> used_query;
    data_size_t data_idx = 0;
    for (data_size_t qid = 0; qid < num_queries_ && data_idx < num_used_indices; ++qid) {
      data_size_t start = fullset.query_boundaries_[qid];
      data_size_t end = fullset.query_boundaries_[qid + 1];
      data_size_t len = end - start;
      if (used_indices[data_idx] > start) {
        continue;
      } else if (used_indices[data_idx] == start) {
        if (num_used_indices >= data_idx + len && used_indices[data_idx + len - 1] == end - 1) {
          used_query.push_back(qid);
          data_idx += len;
        } else {
          Log::Fatal("Data partition error, data didn't match queries");
        }
      } else {
        Log::Fatal("Data partition error, data didn't match queries");
      }
    }
    query_boundaries_ = std::vector<data_size_t>(used_query.size() + 1);
    num_queries_ = static_cast<data_size_t>(used_query.size());
    query_boundaries_[0] = 0;
    for (data_size_t i = 0; i < num_queries_; ++i) {
      data_size_t qid = used_query[i];
      data_size_t len = fullset.query_boundaries_[qid + 1] - fullset.query_boundaries_[qid];
      query_boundaries_[i + 1] = query_boundaries_[i] + len;
    }
  } else {
    num_queries_ = 0;
  }
}

void Metadata::PartitionLabel(const std::vector<data_size_t>& used_indices) {
  if (used_indices.empty()) {
    return;
  }
  auto old_label = label_;
  num_data_ = static_cast<data_size_t>(used_indices.size());
  label_ = std::vector<label_t>(num_data_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
  for (data_size_t i = 0; i < num_data_; ++i) {
    label_[i] = old_label[used_indices[i]];
  }
  old_label.clear();
}

void Metadata::CalculateQueryBoundaries() {
  if (!queries_.empty()) {
    // need convert query_id to boundaries
    std::vector<data_size_t> tmp_buffer;
    data_size_t last_qid = -1;
    data_size_t cur_cnt = 0;
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (last_qid != queries_[i]) {
        if (cur_cnt > 0) {
          tmp_buffer.push_back(cur_cnt);
        }
        cur_cnt = 0;
        last_qid = queries_[i];
      }
      ++cur_cnt;
    }
    tmp_buffer.push_back(cur_cnt);
    query_boundaries_ = std::vector<data_size_t>(tmp_buffer.size() + 1);
    num_queries_ = static_cast<data_size_t>(tmp_buffer.size());
    query_boundaries_[0] = 0;
    for (size_t i = 0; i < tmp_buffer.size(); ++i) {
      query_boundaries_[i + 1] = query_boundaries_[i] + tmp_buffer[i];
    }
    CalculateQueryWeights();
    queries_.clear();
  }
}

void Metadata::CheckOrPartition(data_size_t num_all_data, const std::vector<data_size_t>& used_data_indices) {
  if (used_data_indices.empty()) {
     CalculateQueryBoundaries();
    // check weights
    if (!weights_.empty() && num_weights_ != num_data_) {
      weights_.clear();
      num_weights_ = 0;
      Log::Fatal("Weights size doesn't match data size");
    }

    // check positions
    if (!positions_.empty() && num_positions_ != num_data_) {
      Log::Fatal("Positions size (%i) doesn't match data size (%i)", num_positions_, num_data_);
      positions_.clear();
      num_positions_ = 0;
    }

    // check query boundaries
    if (!query_boundaries_.empty() && query_boundaries_[num_queries_] != num_data_) {
      query_boundaries_.clear();
      num_queries_ = 0;
      Log::Fatal("Query size doesn't match data size");
    }

    // contain initial score file
    if (!init_score_.empty() && (num_init_score_ % num_data_) != 0) {
      init_score_.clear();
      num_init_score_ = 0;
      Log::Fatal("Initial score size doesn't match data size");
    }
  } else {
    if (!queries_.empty()) {
      Log::Fatal("Cannot used query_id for distributed training");
    }
    data_size_t num_used_data = static_cast<data_size_t>(used_data_indices.size());
    // check weights
    if (weight_load_from_file_) {
      if (weights_.size() > 0 && num_weights_ != num_all_data) {
        weights_.clear();
        num_weights_ = 0;
        Log::Fatal("Weights size doesn't match data size");
      }
      // get local weights
      if (!weights_.empty()) {
        auto old_weights = weights_;
        num_weights_ = num_data_;
        weights_ = std::vector<label_t>(num_data_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512)
        for (int i = 0; i < static_cast<int>(used_data_indices.size()); ++i) {
          weights_[i] = old_weights[used_data_indices[i]];
        }
        old_weights.clear();
      }
    }
    // check positions
    if (position_load_from_file_) {
      if (positions_.size() > 0 && num_positions_ != num_all_data) {
        positions_.clear();
        num_positions_ = 0;
        Log::Fatal("Positions size (%i) doesn't match data size (%i)", num_positions_, num_data_);
      }
      // get local positions
      if (!positions_.empty()) {
        auto old_positions = positions_;
        num_positions_ = num_data_;
        positions_ = std::vector<data_size_t>(num_data_);
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512)
        for (int i = 0; i < static_cast<int>(used_data_indices.size()); ++i) {
          positions_[i] = old_positions[used_data_indices[i]];
        }
        old_positions.clear();
      }
    }
    if (query_load_from_file_) {
      // check query boundaries
      if (!query_boundaries_.empty() && query_boundaries_[num_queries_] != num_all_data) {
        query_boundaries_.clear();
        num_queries_ = 0;
        Log::Fatal("Query size doesn't match data size");
      }
      // get local query boundaries
      if (!query_boundaries_.empty()) {
        std::vector<data_size_t> used_query;
        data_size_t data_idx = 0;
        for (data_size_t qid = 0; qid < num_queries_ && data_idx < num_used_data; ++qid) {
          data_size_t start = query_boundaries_[qid];
          data_size_t end = query_boundaries_[qid + 1];
          data_size_t len = end - start;
          if (used_data_indices[data_idx] > start) {
            continue;
          } else if (used_data_indices[data_idx] == start) {
            if (num_used_data >= data_idx + len && used_data_indices[data_idx + len - 1] == end - 1) {
              used_query.push_back(qid);
              data_idx += len;
            } else {
              Log::Fatal("Data partition error, data didn't match queries");
            }
          } else {
            Log::Fatal("Data partition error, data didn't match queries");
          }
        }
        auto old_query_boundaries = query_boundaries_;
        query_boundaries_ = std::vector<data_size_t>(used_query.size() + 1);
        num_queries_ = static_cast<data_size_t>(used_query.size());
        query_boundaries_[0] = 0;
        for (data_size_t i = 0; i < num_queries_; ++i) {
          data_size_t qid = used_query[i];
          data_size_t len = old_query_boundaries[qid + 1] - old_query_boundaries[qid];
          query_boundaries_[i + 1] = query_boundaries_[i] + len;
        }
        old_query_boundaries.clear();
      }
    }
    if (init_score_load_from_file_) {
      // contain initial score file
      if (!init_score_.empty() && (num_init_score_ % num_all_data) != 0) {
        init_score_.clear();
        num_init_score_ = 0;
        Log::Fatal("Initial score size doesn't match data size");
      }

      // get local initial scores
      if (!init_score_.empty()) {
        auto old_scores = init_score_;
        int num_class = static_cast<int>(num_init_score_ / num_all_data);
        num_init_score_ = static_cast<int64_t>(num_data_) * num_class;
        init_score_ = std::vector<double>(num_init_score_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
        for (int k = 0; k < num_class; ++k) {
          const size_t offset_dest = static_cast<size_t>(k) * num_data_;
          const size_t offset_src = static_cast<size_t>(k) * num_all_data;
          for (size_t i = 0; i < used_data_indices.size(); ++i) {
            init_score_[offset_dest + i] = old_scores[offset_src + used_data_indices[i]];
          }
        }
        old_scores.clear();
      }
    }
    // re-calculate query weight
    CalculateQueryWeights();
  }
  if (num_queries_ > 0) {
    Log::Debug("Number of queries in %s: %i. Average number of rows per query: %f.",
      data_filename_.c_str(), static_cast<int>(num_queries_), static_cast<double>(num_data_) / num_queries_);
  }
}

template <typename It>
void Metadata::SetInitScoresFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear init scores on empty input
  if (last - first == 0) {
    init_score_.clear();
    num_init_score_ = 0;
    return;
  }
  if (((last - first) % num_data_) != 0) {
    Log::Fatal("Initial score size doesn't match data size");
  }
  if (init_score_.empty()) {
    init_score_.resize(last - first);
  }
  num_init_score_ = last - first;

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_init_score_ >= 1024)
  for (int64_t i = 0; i < num_init_score_; ++i) {
    init_score_[i] = Common::AvoidInf(first[i]);
  }
  init_score_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetInitScore(init_score_.data(), init_score_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetInitScore(const double* init_score, data_size_t len) {
  SetInitScoresFromIterator(init_score, init_score + len);
}

#ifndef LGB_R_BUILD
ArrowChunkedArray::View InitScoreView(const ArrowChunkedArray& chunked_array) {
  auto view = chunked_array.view();
  // For multiclass classification, the init scores are provided in multiple columns. In this
  // case, we must concatenate all fields of the chunked array.
  if (chunked_array.is_struct()) {
    std::vector<ArrowChunkedArray::View> concat_views;
    concat_views.reserve(chunked_array.get_num_fields());
    for (int64_t i = 0; i < chunked_array.get_num_fields(); ++i) {
      concat_views.push_back(view.field(i));
    }
    view = ArrowChunkedArray::View(concat_views);
  }
  return view;
}

void Metadata::SetInitScore(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  auto view = InitScoreView(chunked_array);
  view.visit<double>([&](auto&& visitor) {
    SetInitScoresFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetInitScore(int64_t n_chunks, struct ArrowArray* chunks,
                            struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  auto view = InitScoreView(chunked_array);
  view.visit<double>([&](auto&& visitor) {
    SetInitScoresFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertInitScores(const double* init_scores, data_size_t start_index, data_size_t len, data_size_t source_size) {
  if (num_init_score_ <= 0) {
    Log::Fatal("Inserting initial score data into dataset with no initial scores");
  }
  if (start_index + len > num_data_) {
    // Note that len here is row count, not num_init_score, so we compare against num_data
    Log::Fatal("Inserted initial score data is too large for dataset");
  }
  if (init_score_.empty()) {
    init_score_.resize(num_init_score_);
  }

  int nclasses = num_init_score_classes();

  for (int32_t col = 0; col < nclasses; ++col) {
    int32_t dest_offset = num_data_ * col + start_index;
    // We need to use source_size here, because len might not equal size (due to a partially loaded dataset)
    int32_t source_offset = source_size * col;
    memcpy(init_score_.data() + dest_offset, init_scores + source_offset, sizeof(double) * len);
  }
  init_score_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetLabelsFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  if (num_data_ != last - first) {
    Log::Fatal("Length of labels differs from the length of #data");
  }
  if (label_.empty()) {
    label_.resize(num_data_);
  }

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
  for (data_size_t i = 0; i < num_data_; ++i) {
    label_[i] = Common::AvoidInf(first[i]);
  }

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetLabel(label_.data(), label_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetLabel(const label_t* label, data_size_t len) {
  if (label == nullptr) {
    Log::Fatal("label cannot be nullptr");
  }
  SetLabelsFromIterator(label, label + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetLabel(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetLabelsFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetLabel(int64_t n_chunks, struct ArrowArray* chunks,
                        struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetLabelsFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertLabels(const label_t* labels, data_size_t start_index, data_size_t len) {
  if (labels == nullptr) {
    Log::Fatal("label cannot be nullptr");
  }
  if (start_index + len > num_data_) {
    Log::Fatal("Inserted label data is too large for dataset");
  }
  if (label_.empty()) {
    label_.resize(num_data_);
  }

  memcpy(label_.data() + start_index, labels, sizeof(label_t) * len);

  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetWeightsFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear weights on empty input
  if (last - first == 0) {
    weights_.clear();
    num_weights_ = 0;
    return;
  }
  if (num_data_ != last - first) {
    Log::Fatal("Length of weights differs from the length of #data");
  }
  if (weights_.empty()) {
    weights_.resize(num_data_);
  }
  num_weights_ = num_data_;

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_weights_ >= 1024)
  for (data_size_t i = 0; i < num_weights_; ++i) {
    weights_[i] = Common::AvoidInf(first[i]);
  }
  CalculateQueryWeights();
  weight_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetWeights(weights_.data(), weights_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetWeights(const label_t* weights, data_size_t len) {
  SetWeightsFromIterator(weights, weights + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetWeights(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetWeightsFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetWeights(int64_t n_chunks, struct ArrowArray* chunks,
                          struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetWeightsFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertWeights(const label_t* weights, data_size_t start_index, data_size_t len) {
  if (!weights) {
    Log::Fatal("Passed null weights");
  }
  if (num_weights_ <= 0) {
    Log::Fatal("Inserting weight data into dataset with no weights");
  }
  if (start_index + len > num_weights_) {
    Log::Fatal("Inserted weight data is too large for dataset");
  }
  if (weights_.empty()) {
    weights_.resize(num_weights_);
  }

  memcpy(weights_.data() + start_index, weights, sizeof(label_t) * len);

  weight_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetQueriesFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear query boundaries on empty input
  if (last - first == 0) {
    query_boundaries_.clear();
    num_queries_ = 0;
    return;
  }

  data_size_t sum = 0;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum)
  for (data_size_t i = 0; i < static_cast<data_size_t>(last - first); ++i) {
    sum += first[i];
  }
  if (num_data_ != sum) {
    Log::Fatal("Sum of query counts (%i) differs from the length of #data (%i)", num_data_, sum);
  }
  num_queries_ = last - first;

  query_boundaries_.resize(num_queries_ + 1);
  query_boundaries_[0] = 0;
  for (data_size_t i = 0; i < num_queries_; ++i) {
    query_boundaries_[i + 1] = query_boundaries_[i] + first[i];
  }
  CalculateQueryWeights();
  query_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    if (query_weights_.size() > 0) {
      CHECK_EQ(query_weights_.size(), static_cast<size_t>(num_queries_));
      cuda_metadata_->SetQuery(query_boundaries_.data(), query_weights_.data(), num_queries_);
    } else {
      cuda_metadata_->SetQuery(query_boundaries_.data(), nullptr, num_queries_);
    }
  }
  #endif  // USE_CUDA
}

void Metadata::SetQuery(const data_size_t* query, data_size_t len) {
  SetQueriesFromIterator(query, query + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetQuery(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    SetQueriesFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetQuery(int64_t n_chunks, struct ArrowArray* chunks,
                        struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    SetQueriesFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::SetPosition(const data_size_t* positions, data_size_t len) {
  std::lock_guard<std::mutex> lock(mutex_);
  // save to nullptr
  if (positions == nullptr || len == 0) {
    positions_.clear();
    num_positions_ = 0;
    return;
  }
  #ifdef USE_CUDA
  Log::Fatal("Positions in learning to rank is not supported in CUDA version yet.");
  #endif  // USE_CUDA
  if (num_data_ != len) {
    Log::Fatal("Positions size (%i) doesn't match data size (%i)", len, num_data_);
  }
  if (positions_.empty()) {
    positions_.resize(num_data_);
  } else {
    Log::Warning("Overwriting positions in dataset.");
  }
  num_positions_ = num_data_;

  position_load_from_file_ = false;

  position_ids_.clear();
  std::unordered_map<data_size_t, int> map_id2pos;
  for (data_size_t i = 0; i < num_positions_; ++i) {
    if (map_id2pos.count(positions[i]) == 0) {
      int pos = static_cast<int>(map_id2pos.size());
      map_id2pos[positions[i]] = pos;
      position_ids_.push_back(std::to_string(positions[i]));
    }
  }

  Log::Debug("number of unique positions found = %ld", position_ids_.size());

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_positions_ >= 1024)
  for (data_size_t i = 0; i < num_positions_; ++i) {
    positions_[i] = map_id2pos.at(positions[i]);
  }
}

#ifndef LGB_R_BUILD
void Metadata::SetPosition(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    std::vector<data_size_t> positions;
    positions.reserve(visitor.end() - visitor.begin());
    for (auto it = visitor.begin(); it != visitor.end(); ++it) {
      positions.push_back(*it);
    }
    SetPosition(positions.data(), static_cast<data_size_t>(positions.size()));
  });
}

void Metadata::SetPosition(int64_t n_chunks, struct ArrowArray* chunks,
                           struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    std::vector<data_size_t> positions;
    positions.reserve(visitor.end() - visitor.begin());
    for (auto it = visitor.begin(); it != visitor.end(); ++it) {
      positions.push_back(*it);
    }
    SetPosition(positions.data(), static_cast<data_size_t>(positions.size()));
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertQueries(const data_size_t* queries, data_size_t start_index, data_size_t len) {
  if (!queries) {
    Log::Fatal("Passed null queries");
  }
  if (queries_.size() <= 0) {
    Log::Fatal("Inserting query data into dataset with no queries");
  }
  if (static_cast<size_t>(start_index + len) > queries_.size()) {
    Log::Fatal("Inserted query data is too large for dataset");
  }

  memcpy(queries_.data() + start_index, queries, sizeof(data_size_t) * len);

  query_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

void Metadata::LoadWeights() {
  num_weights_ = 0;
  std::string weight_filename(data_filename_);
  // default weight file name
  weight_filename.append(".weight");
  TextReader<size_t> reader(weight_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading weights...");
  num_weights_ = static_cast<data_size_t>(reader.Lines().size());
  weights_ = std::vector<label_t>(num_weights_);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (data_size_t i = 0; i < num_weights_; ++i) {
    double tmp_weight = 0.0f;
    Common::Atof(reader.Lines()[i].c_str(), &tmp_weight);
    weights_[i] = Common::AvoidInf(static_cast<label_t>(tmp_weight));
  }
  weight_load_from_file_ = true;
}

void Metadata::LoadPositions() {
  num_positions_ = 0;
  std::string position_filename(data_filename_);
  // default position file name
  position_filename.append(".position");
  TextReader<size_t> reader(position_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading positions from %s ...", position_filename.c_str());
  num_positions_ = static_cast<data_size_t>(reader.Lines().size());
  positions_ = std::vector<data_size_t>(num_positions_);
  position_ids_ = std::vector<std::string>();
  std::unordered_map<std::string, data_size_t> map_id2pos;
  for (data_size_t i = 0; i < num_positions_; ++i) {
    std::string& line = reader.Lines()[i];
    if (map_id2pos.count(line) == 0) {
      map_id2pos[line] = static_cast<data_size_t>(position_ids_.size());
      position_ids_.push_back(line);
    }
    positions_[i] = map_id2pos.at(line);
  }
  position_load_from_file_ = true;
}

void Metadata::LoadInitialScore(const std::string& data_filename) {
  num_init_score_ = 0;
  std::string init_score_filename(data_filename);
  init_score_filename = std::string(data_filename);
  // default init_score file name
  init_score_filename.append(".init");
  TextReader<size_t> reader(init_score_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading initial scores...");

  // use first line to count number class
  int num_class = static_cast<int>(Common::Split(reader.Lines()[0].c_str(), '\t').size());
  data_size_t num_line = static_cast<data_size_t>(reader.Lines().size());
  num_init_score_ = static_cast<int64_t>(num_line) * num_class;

  init_score_ = std::vector<double>(num_init_score_);
  if (num_class == 1) {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_line; ++i) {
      double tmp = 0.0f;
      Common::Atof(reader.Lines()[i].c_str(), &tmp);
      init_score_[i] = Common::AvoidInf(static_cast<double>(tmp));
    }
  } else {
    std::vector<std::string> oneline_init_score;
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_line; ++i) {
      double tmp = 0.0f;
      oneline_init_score = Common::Split(reader.Lines()[i].c_str(), '\t');
      if (static_cast<int>(oneline_init_score.size()) != num_class) {
        Log::Fatal("Invalid initial score file. Redundant or insufficient columns");
      }
      for (int k = 0; k < num_class; ++k) {
        Common::Atof(oneline_init_score[k].c_str(), &tmp);
        init_score_[static_cast<size_t>(k) * num_line + i] = Common::AvoidInf(static_cast<double>(tmp));
      }
    }
  }
  init_score_load_from_file_ = true;
}

void Metadata::LoadQueryBoundaries() {
  num_queries_ = 0;
  std::string query_filename(data_filename_);
  // default query file name
  query_filename.append(".query");
  TextReader<size_t> reader(query_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Calculating query boundaries...");
  query_boundaries_ = std::vector<data_size_t>(reader.Lines().size() + 1);
  num_queries_ = static_cast<data_size_t>(reader.Lines().size());
  query_boundaries_[0] = 0;
  for (size_t i = 0; i < reader.Lines().size(); ++i) {
    int tmp_cnt;
    Common::Atoi(reader.Lines()[i].c_str(), &tmp_cnt);
    query_boundaries_[i + 1] = query_boundaries_[i] + static_cast<data_size_t>(tmp_cnt);
  }
  query_load_from_file_ = true;
}

void Metadata::CalculateQueryWeights() {
  if (weights_.size() == 0 || query_boundaries_.size() == 0) {
    return;
  }
  query_weights_.clear();
  Log::Info("Calculating query weights...");
  query_weights_ = std::vector<label_t>(num_queries_);
  for (data_size_t i = 0; i < num_queries_; ++i) {
    query_weights_[i] = 0.0f;
    for (data_size_t j = query_boundaries_[i]; j < query_boundaries_[i + 1]; ++j) {
      query_weights_[i] += weights_[j];
    }
    query_weights_[i] /= (query_boundaries_[i + 1] - query_boundaries_[i]);
  }
}

void Metadata::InsertAt(data_size_t start_index,
  data_size_t count,
  const float* labels,
  const float* weights,
  const double* init_scores,
  const int32_t* queries) {
  if (num_data_ < count + start_index) {
    Log::Fatal("Length of metadata is too long to append #data");
  }
  InsertLabels(labels, start_index, count);
  if (weights) {
    InsertWeights(weights, start_index, count);
  }
  if (init_scores) {
    InsertInitScores(init_scores, start_index, count, count);
  }
  if (queries) {
    InsertQueries(queries, start_index, count);
  }
}

void Metadata::FinishLoad() {
  CalculateQueryBoundaries();
}

#ifdef USE_CUDA
void Metadata::CreateCUDAMetadata(const int gpu_device_id) {
  cuda_metadata_.reset(new CUDAMetadata(gpu_device_id));
  cuda_metadata_->Init(label_, weights_, query_boundaries_, query_weights_, init_score_);
}
#endif  // USE_CUDA

void Metadata::LoadFromMemory(const void* memory) {
  const char* mem_ptr = reinterpret_cast<const char*>(memory);

  num_data_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_data_));
  num_weights_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_weights_));
  num_queries_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_queries_));

  if (!label_.empty()) {
    label_.clear();
  }
  label_ = std::vector<label_t>(num_data_);
  std::memcpy(label_.data(), mem_ptr, sizeof(label_t) * num_data_);
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_data_);

  if (num_weights_ > 0) {
    if (!weights_.empty()) {
      weights_.clear();
    }
    weights_ = std::vector<label_t>(num_weights_);
    std::memcpy(weights_.data(), mem_ptr, sizeof(label_t) * num_weights_);
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_weights_);
    weight_load_from_file_ = true;
  }
  if (num_queries_ > 0) {
    if (!query_boundaries_.empty()) {
      query_boundaries_.clear();
    }
    query_boundaries_ = std::vector<data_size_t>(num_queries_ + 1);
    std::memcpy(query_boundaries_.data(), mem_ptr, sizeof(data_size_t) * (num_queries_ + 1));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(data_size_t) *
                                              (num_queries_ + 1));
    query_load_from_file_ = true;
  }
  CalculateQueryWeights();
}

void Metadata::SaveBinaryToFile(BinaryWriter* writer) const {
  writer->AlignedWrite(&num_data_, sizeof(num_data_));
  writer->AlignedWrite(&num_weights_, sizeof(num_weights_));
  writer->AlignedWrite(&num_queries_, sizeof(num_queries_));
  writer->AlignedWrite(label_.data(), sizeof(label_t) * num_data_);
  if (!weights_.empty()) {
    writer->AlignedWrite(weights_.data(), sizeof(label_t) * num_weights_);
  }
  if (!query_boundaries_.empty()) {
    writer->AlignedWrite(query_boundaries_.data(),
                         sizeof(data_size_t) * (num_queries_ + 1));
  }
  if (num_init_score_ > 0) {
    Log::Warning("Please note that `init_score` is not saved in binary file.\n"
      "If you need it, please set it again after loading Dataset.");
  }
}

size_t Metadata::SizesInByte() const {
  size_t size = VirtualFileWriter::AlignedSize(sizeof(num_data_)) +
                VirtualFileWriter::AlignedSize(sizeof(num_weights_)) +
                VirtualFileWriter::AlignedSize(sizeof(num_queries_));
  size += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_data_);
  if (!weights_.empty()) {
    size += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_weights_);
  }
  if (!query_boundaries_.empty()) {
    size += VirtualFileWriter::AlignedSize(sizeof(data_size_t) *
                                           (num_queries_ + 1));
  }
  return size;
}


}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/multi_val_dense_bin.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename VAL_T>
class MultiValDenseBin : public MultiValBin {
 public:
  explicit MultiValDenseBin(data_size_t num_data, int num_bin, int num_feature,
    const std::vector<uint32_t>& offsets)
    : num_data_(num_data), num_bin_(num_bin), num_feature_(num_feature),
      offsets_(offsets) {
    data_.resize(static_cast<size_t>(num_data_) * num_feature_, static_cast<VAL_T>(0));
  }

  ~MultiValDenseBin() {
  }

  data_size_t num_data() const override {
    return num_data_;
  }

  int num_bin() const override {
    return num_bin_;
  }

  double num_element_per_row() const override { return num_feature_; }

  const std::vector<uint32_t>& offsets() const override { return offsets_; }

  void PushOneRow(int , data_size_t idx, const std::vector<uint32_t>& values) override {
    auto start = RowPtr(idx);
    for (auto i = 0; i < num_feature_; ++i) {
      data_[start + i] = static_cast<VAL_T>(values[i]);
    }
  }

  void FinishLoad() override {
  }

  bool IsSparse() override {
    return false;
  }

  template<bool USE_INDICES, bool USE_PREFETCH, bool ORDERED>
  void ConstructHistogramInner(const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* gradients, const score_t* hessians, hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;

    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx = USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients + pf_idx);
          PREFETCH_T0(hessians + pf_idx);
        }
        PREFETCH_T0(data_.data() + RowPtr(pf_idx));
        const auto j_start = RowPtr(idx);
        const VAL_T* data_ptr = data_.data() + j_start;
        const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
        const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
        for (int j = 0; j < num_feature_; ++j) {
          const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
          const auto ti = (bin + offsets_[j]) << 1;
          grad[ti] += gradient;
          hess[ti] += hessian;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const VAL_T* data_ptr = data_.data() + j_start;
      const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
      const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
      for (int j = 0; j < num_feature_; ++j) {
        const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
        const auto ti = (bin + offsets_[j]) << 1;
        grad[ti] += gradient;
        hess[ti] += hessian;
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* hessians, hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               gradients, hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, gradients, hessians, out);
  }

  void ConstructHistogramOrdered(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* hessians,
                                 hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(data_indices, start, end,
                                              gradients, hessians, out);
  }

  template<bool USE_INDICES, bool USE_PREFETCH, bool ORDERED, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* gradients_and_hessians, hist_t* out) const {
    data_size_t i = start;
    const VAL_T* data_ptr_base = data_.data();
    const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(gradients_and_hessians);
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);

    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx = USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients_and_hessians_ptr + pf_idx);
        }
        PREFETCH_T0(data_ptr_base + RowPtr(pf_idx));
        const auto j_start = RowPtr(idx);
        const VAL_T* data_ptr = data_ptr_base + j_start;
        const int16_t gradient_16 = gradients_and_hessians_ptr[idx];
        const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
        for (int j = 0; j < num_feature_; ++j) {
          const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
          const auto ti = (bin + offsets_[j]);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const VAL_T* data_ptr = data_ptr_base + j_start;
      const int16_t gradient_16 = gradients_and_hessians_ptr[idx];
      const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
      for (int j = 0; j < num_feature_; ++j) {
        const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
        const auto ti = (bin + offsets_[j]);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(data_indices, start, end,
                                                              gradients, out);
  }

  MultiValBin* CreateLike(data_size_t num_data, int num_bin, int num_feature, double,
    const std::vector<uint32_t>& offsets) const override {
    return new MultiValDenseBin<VAL_T>(num_data, num_bin, num_feature, offsets);
  }

  void ReSize(data_size_t num_data, int num_bin, int num_feature,
              double, const std::vector<uint32_t>& offsets) override {
    num_data_ = num_data;
    num_bin_ = num_bin;
    num_feature_ = num_feature;
    offsets_ = offsets;
    size_t new_size = static_cast<size_t>(num_feature_) * num_data_;
    if (data_.size() < new_size) {
      data_.resize(new_size, 0);
    }
  }

  template <bool SUBROW, bool SUBCOL>
  void CopyInner(const MultiValBin* full_bin, const data_size_t* used_indices,
                 data_size_t num_used_indices,
                 const std::vector<int>& used_feature_index) {
    const auto other_bin =
        reinterpret_cast<const MultiValDenseBin<VAL_T>*>(full_bin);
    if (SUBROW) {
      CHECK_EQ(num_data_, num_used_indices);
    }
    int n_block = 1;
    data_size_t block_size = num_data_;
    Threading::BlockInfo<data_size_t>(num_data_, 1024, &n_block,
                                      &block_size);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < n_block; ++tid) {
      data_size_t start = tid * block_size;
      data_size_t end = std::min(num_data_, start + block_size);
      for (data_size_t i = start; i < end; ++i) {
        const auto j_start = RowPtr(i);
        const auto other_j_start =
            SUBROW ? other_bin->RowPtr(used_indices[i]) : other_bin->RowPtr(i);
        for (int j = 0; j < num_feature_; ++j) {
          if (SUBCOL) {
            if (other_bin->data_[other_j_start + used_feature_index[j]] > 0) {
              data_[j_start + j] = static_cast<VAL_T>(
                  other_bin->data_[other_j_start + used_feature_index[j]]);
            } else {
              data_[j_start + j] = 0;
            }
          } else {
            data_[j_start + j] =
                static_cast<VAL_T>(other_bin->data_[other_j_start + j]);
          }
        }
      }
    }
  }


  void CopySubrow(const MultiValBin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    CopyInner<true, false>(full_bin, used_indices, num_used_indices,
                           std::vector<int>());
  }

  void CopySubcol(const MultiValBin* full_bin,
                  const std::vector<int>& used_feature_index,
                  const std::vector<uint32_t>&,
                  const std::vector<uint32_t>&,
                  const std::vector<uint32_t>&) override {
    CopyInner<false, true>(full_bin, nullptr, num_data_, used_feature_index);
  }

  void CopySubrowAndSubcol(const MultiValBin* full_bin,
                           const data_size_t* used_indices,
                           data_size_t num_used_indices,
                           const std::vector<int>& used_feature_index,
                           const std::vector<uint32_t>&,
                           const std::vector<uint32_t>&,
                           const std::vector<uint32_t>&) override {
    CopyInner<true, true>(full_bin, used_indices, num_used_indices,
                          used_feature_index);
  }

  inline size_t RowPtr(data_size_t idx) const {
    return static_cast<size_t>(idx) * num_feature_;
  }

  MultiValDenseBin<VAL_T>* Clone() override;

  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const override;
  #endif  // USE_CUDA

 private:
  data_size_t num_data_;
  int num_bin_;
  int num_feature_;
  std::vector<uint32_t> offsets_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>> data_;

  MultiValDenseBin(const MultiValDenseBin<VAL_T>& other)
    : num_data_(other.num_data_), num_bin_(other.num_bin_), num_feature_(other.num_feature_),
      offsets_(other.offsets_), data_(other.data_) {
  }
};

template<typename VAL_T>
MultiValDenseBin<VAL_T>* MultiValDenseBin<VAL_T>::Clone() {
  return new MultiValDenseBin<VAL_T>(*this);
}

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/multi_val_sparse_bin.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename INDEX_T, typename VAL_T>
class MultiValSparseBin : public MultiValBin {
 public:
  explicit MultiValSparseBin(data_size_t num_data, int num_bin,
                             double estimate_element_per_row)
      : num_data_(num_data),
        num_bin_(num_bin),
        estimate_element_per_row_(estimate_element_per_row) {
    row_ptr_.resize(num_data_ + 1, 0);
    INDEX_T estimate_num_data = static_cast<INDEX_T>(estimate_element_per_row_ * 1.1 * num_data_);
    int num_threads = OMP_NUM_THREADS();
    if (num_threads > 1) {
      t_data_.resize(num_threads - 1);
      for (size_t i = 0; i < t_data_.size(); ++i) {
        t_data_[i].resize(estimate_num_data / num_threads);
      }
    }
    t_size_.resize(num_threads, 0);
    data_.resize(estimate_num_data / num_threads);
  }

  ~MultiValSparseBin() {}

  data_size_t num_data() const override { return num_data_; }

  int num_bin() const override { return num_bin_; }

  double num_element_per_row() const override {
    return estimate_element_per_row_;
  }

  const std::vector<uint32_t>& offsets() const override { return offsets_; }

  void PushOneRow(int tid, data_size_t idx,
                  const std::vector<uint32_t>& values) override {
    const int pre_alloc_size = 50;
    row_ptr_[idx + 1] = static_cast<INDEX_T>(values.size());
    if (tid == 0) {
      if (t_size_[tid] + row_ptr_[idx + 1] >
          static_cast<INDEX_T>(data_.size())) {
        data_.resize(t_size_[tid] + row_ptr_[idx + 1] * pre_alloc_size);
      }
      for (auto val : values) {
        data_[t_size_[tid]++] = static_cast<VAL_T>(val);
      }
    } else {
      if (t_size_[tid] + row_ptr_[idx + 1] >
          static_cast<INDEX_T>(t_data_[tid - 1].size())) {
        t_data_[tid - 1].resize(t_size_[tid] +
                                row_ptr_[idx + 1] * pre_alloc_size);
      }
      for (auto val : values) {
        t_data_[tid - 1][t_size_[tid]++] = static_cast<VAL_T>(val);
      }
    }
  }

  void MergeData(const INDEX_T* sizes) {
    Common::FunctionTimer fun_time("MultiValSparseBin::MergeData", global_timer);
    for (data_size_t i = 0; i < num_data_; ++i) {
      row_ptr_[i + 1] += row_ptr_[i];
    }
    if (t_data_.size() > 0) {
      std::vector<INDEX_T> offsets(1 + t_data_.size());
      offsets[0] = sizes[0];
      for (size_t tid = 0; tid < t_data_.size() - 1; ++tid) {
        offsets[tid + 1] = offsets[tid] + sizes[tid + 1];
      }
      data_.resize(row_ptr_[num_data_]);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
      for (int tid = 0; tid < static_cast<int>(t_data_.size()); ++tid) {
        std::copy_n(t_data_[tid].data(), sizes[tid + 1],
                    data_.data() + offsets[tid]);
      }
    } else {
      data_.resize(row_ptr_[num_data_]);
    }
  }

  void FinishLoad() override {
    MergeData(t_size_.data());
    t_size_.clear();
    row_ptr_.shrink_to_fit();
    data_.shrink_to_fit();
    t_data_.clear();
    t_data_.shrink_to_fit();
    // update estimate_element_per_row_ by all data
    estimate_element_per_row_ =
        static_cast<double>(row_ptr_[num_data_]) / num_data_;
  }

  bool IsSparse() override { return true; }

  template <bool USE_INDICES, bool USE_PREFETCH, bool ORDERED>
  void ConstructHistogramInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* gradients,
                               const score_t* hessians, hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;
    const VAL_T* data_ptr = data_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients + pf_idx);
          PREFETCH_T0(hessians + pf_idx);
        }
        PREFETCH_T0(row_ptr_.data() + pf_idx);
        PREFETCH_T0(data_ptr + row_ptr_[pf_idx]);
        const auto j_start = RowPtr(idx);
        const auto j_end = RowPtr(idx + 1);
        const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
        const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
        for (auto j = j_start; j < j_end; ++j) {
          const auto ti = static_cast<uint32_t>(data_ptr[j]) << 1;
          grad[ti] += gradient;
          hess[ti] += hessian;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const auto j_end = RowPtr(idx + 1);
      const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
      const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
      for (auto j = j_start; j < j_end; ++j) {
        const auto ti = static_cast<uint32_t>(data_ptr[j]) << 1;
        grad[ti] += gradient;
        hess[ti] += hessian;
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* hessians, hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               gradients, hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, gradients, hessians, out);
  }

  void ConstructHistogramOrdered(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* hessians,
                                 hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(data_indices, start, end,
                                              gradients, hessians, out);
  }

  template <bool USE_INDICES, bool USE_PREFETCH, bool ORDERED, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* gradients_and_hessians, hist_t* out) const {
    data_size_t i = start;
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
    const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(gradients_and_hessians);
    const VAL_T* data_ptr = data_.data();
    const INDEX_T* row_ptr_base = row_ptr_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients_and_hessians_ptr + pf_idx);
        }
        PREFETCH_T0(row_ptr_base + pf_idx);
        PREFETCH_T0(data_ptr + row_ptr_[pf_idx]);
        const auto j_start = RowPtr(idx);
        const auto j_end = RowPtr(idx + 1);
        const int16_t gradient_16 = ORDERED ? gradients_and_hessians_ptr[i] : gradients_and_hessians_ptr[idx];
        const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
        for (auto j = j_start; j < j_end; ++j) {
          const auto ti = static_cast<uint32_t>(data_ptr[j]);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const auto j_end = RowPtr(idx + 1);
      const int16_t gradient_16 = ORDERED ? gradients_and_hessians_ptr[i] : gradients_and_hessians_ptr[idx];
      const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
      for (auto j = j_start; j < j_end; ++j) {
        const auto ti = static_cast<uint32_t>(data_ptr[j]);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(data_indices, start, end,
                                                              gradients, out);
  }

  MultiValBin* CreateLike(data_size_t num_data, int num_bin, int,
                          double estimate_element_per_row,
                          const std::vector<uint32_t>& /*offsets*/) const override {
    return new MultiValSparseBin<INDEX_T, VAL_T>(num_data, num_bin,
                                                 estimate_element_per_row);
  }

  void ReSize(data_size_t num_data, int num_bin, int,
              double estimate_element_per_row, const std::vector<uint32_t>& /*offsets*/) override {
    num_data_ = num_data;
    num_bin_ = num_bin;
    estimate_element_per_row_ = estimate_element_per_row;
    INDEX_T estimate_num_data =
        static_cast<INDEX_T>(estimate_element_per_row_ * 1.1 * num_data_);
    size_t npart = 1 + t_data_.size();
    INDEX_T avg_num_data = static_cast<INDEX_T>(estimate_num_data / npart);
    if (static_cast<INDEX_T>(data_.size()) < avg_num_data) {
      data_.resize(avg_num_data, 0);
    }
    for (size_t i = 0; i < t_data_.size(); ++i) {
      if (static_cast<INDEX_T>(t_data_[i].size()) < avg_num_data) {
        t_data_[i].resize(avg_num_data, 0);
      }
    }
    if (num_data_ + 1 > static_cast<data_size_t>(row_ptr_.size())) {
      row_ptr_.resize(num_data_ + 1);
    }
  }

  template <bool SUBROW, bool SUBCOL>
  void CopyInner(const MultiValBin* full_bin, const data_size_t* used_indices,
                 data_size_t num_used_indices,
                 const std::vector<uint32_t>& lower,
                 const std::vector<uint32_t>& upper,
                 const std::vector<uint32_t>& delta) {
    const auto other =
        reinterpret_cast<const MultiValSparseBin<INDEX_T, VAL_T>*>(full_bin);
    if (SUBROW) {
      CHECK_EQ(num_data_, num_used_indices);
    }
    int n_block = 1;
    data_size_t block_size = num_data_;
    Threading::BlockInfo<data_size_t>(static_cast<int>(t_data_.size() + 1),
                                      num_data_, 1024, &n_block, &block_size);
    std::vector<INDEX_T> sizes(t_data_.size() + 1, 0);
    const int pre_alloc_size = 50;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < n_block; ++tid) {
      data_size_t start = tid * block_size;
      data_size_t end = std::min(num_data_, start + block_size);
      auto& buf = (tid == 0) ? data_ : t_data_[tid - 1];
      INDEX_T size = 0;
      for (data_size_t i = start; i < end; ++i) {
        const auto j_start =
            SUBROW ? other->RowPtr(used_indices[i]) : other->RowPtr(i);
        const auto j_end =
            SUBROW ? other->RowPtr(used_indices[i] + 1) : other->RowPtr(i + 1);
        if (size + (j_end - j_start) > static_cast<INDEX_T>(buf.size())) {
          buf.resize(size + (j_end - j_start) * pre_alloc_size);
        }
        int k = 0;
        const auto pre_size = size;
        for (auto j = j_start; j < j_end; ++j) {
          const auto val = other->data_[j];
          if (SUBCOL) {
            while (val >= upper[k]) {
              ++k;
            }
            if (val >= lower[k]) {
              buf[size++] = static_cast<VAL_T>(val - delta[k]);
            }
          } else {
            buf[size++] = val;
          }
        }
        row_ptr_[i + 1] = size - pre_size;
      }
      sizes[tid] = size;
    }
    MergeData(sizes.data());
  }

  void CopySubrow(const MultiValBin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    CopyInner<true, false>(full_bin, used_indices, num_used_indices,
                           std::vector<uint32_t>(), std::vector<uint32_t>(),
                           std::vector<uint32_t>());
  }

  void CopySubcol(const MultiValBin* full_bin, const std::vector<int>&,
                  const std::vector<uint32_t>& lower,
                  const std::vector<uint32_t>& upper,
                  const std::vector<uint32_t>& delta) override {
    CopyInner<false, true>(full_bin, nullptr, num_data_, lower, upper, delta);
  }

  void CopySubrowAndSubcol(const MultiValBin* full_bin,
                           const data_size_t* used_indices,
                           data_size_t num_used_indices,
                           const std::vector<int>&,
                           const std::vector<uint32_t>& lower,
                           const std::vector<uint32_t>& upper,
                           const std::vector<uint32_t>& delta) override {
    CopyInner<true, true>(full_bin, used_indices, num_used_indices, lower,
                          upper, delta);
  }

  inline INDEX_T RowPtr(data_size_t idx) const { return row_ptr_[idx]; }

  MultiValSparseBin<INDEX_T, VAL_T>* Clone() override;


  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const override;
  #endif  // USE_CUDA

 private:
  data_size_t num_data_;
  int num_bin_;
  double estimate_element_per_row_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>> data_;
  std::vector<INDEX_T, Common::AlignmentAllocator<INDEX_T, 32>>
      row_ptr_;
  std::vector<std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>>>
      t_data_;
  std::vector<INDEX_T> t_size_;
  std::vector<uint32_t> offsets_;

  MultiValSparseBin(const MultiValSparseBin<INDEX_T, VAL_T>& other)
      : num_data_(other.num_data_),
        num_bin_(other.num_bin_),
        estimate_element_per_row_(other.estimate_element_per_row_),
        data_(other.data_),
        row_ptr_(other.row_ptr_) {}
};

template <typename INDEX_T, typename VAL_T>
MultiValSparseBin<INDEX_T, VAL_T>* MultiValSparseBin<INDEX_T, VAL_T>::Clone() {
  return new MultiValSparseBin<INDEX_T, VAL_T>(*this);
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/parser.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "parser.hpp"

#include <algorithm>
#include <functional>
#include <map>
#include <memory>
#include <string>
#include <vector>

namespace LightGBM {

void GetStatistic(const char* str, int* comma_cnt, int* tab_cnt, int* colon_cnt) {
  *comma_cnt = 0;
  *tab_cnt = 0;
  *colon_cnt = 0;
  for (int i = 0; str[i] != '\0'; ++i) {
    if (str[i] == ',') {
      ++(*comma_cnt);
    } else if (str[i] == '\t') {
      ++(*tab_cnt);
    } else if (str[i] == ':') {
      ++(*colon_cnt);
    }
  }
}

int GetLabelIdxForLibsvm(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto pos_space = str2.find_first_of(" \f\n\r\t\v");
  auto pos_colon = str2.find_first_of(":");
  if (pos_space == std::string::npos || pos_space < pos_colon) {
    return label_idx;
  } else {
    return -1;
  }
}

int GetLabelIdxForTSV(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto tokens = Common::Split(str2.c_str(), '\t');
  if (static_cast<int>(tokens.size()) == num_features) {
    return -1;
  } else {
    return label_idx;
  }
}

int GetLabelIdxForCSV(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto tokens = Common::Split(str2.c_str(), ',');
  if (static_cast<int>(tokens.size()) == num_features) {
    return -1;
  } else {
    return label_idx;
  }
}

enum DataType {
  INVALID,
  CSV,
  TSV,
  LIBSVM
};

void GetLine(std::stringstream* ss, std::string* line, const VirtualFileReader* reader, std::vector<char>* buffer, size_t buffer_size) {
  std::getline(*ss, *line);
  while (ss->eof()) {
    size_t read_len = reader->Read(buffer->data(), buffer_size);
    if (read_len <= 0) {
      break;
    }
    ss->clear();
    ss->str(std::string(buffer->data(), read_len));
    std::string tmp;
    std::getline(*ss, tmp);
    *line += tmp;
  }
}

std::vector<std::string> ReadKLineFromFile(const char* filename, bool header, int k) {
  auto reader = VirtualFileReader::Make(filename);
  if (!reader->Init()) {
    Log::Fatal("Data file %s doesn't exist.", filename);
  }
  std::vector<std::string> ret;
  std::string cur_line;
  const size_t buffer_size = 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);
  size_t read_len = reader->Read(buffer.data(), buffer_size);
  if (read_len <= 0) {
    Log::Fatal("Data file %s couldn't be read.", filename);
  }
  std::string read_str = std::string(buffer.data(), read_len);
  std::stringstream tmp_file(read_str);
  if (header) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
    }
  }
  for (int i = 0; i < k; ++i) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
      cur_line = Common::Trim(cur_line);
      if (!cur_line.empty()) {
        ret.push_back(cur_line);
      }
    } else {
      break;
    }
  }
  if (ret.empty()) {
    Log::Fatal("Data file %s should have at least one line.", filename);
  } else if (ret.size() == 1) {
    Log::Warning("Data file %s only has one line.", filename);
  }
  return ret;
}

int GetNumColFromLIBSVMFile(const char* filename, bool header) {
  auto reader = VirtualFileReader::Make(filename);
  if (!reader->Init()) {
    Log::Fatal("Data file %s doesn't exist.", filename);
  }
  std::vector<std::string> ret;
  std::string cur_line;
  const size_t buffer_size = 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);
  size_t read_len = reader->Read(buffer.data(), buffer_size);
  if (read_len <= 0) {
    Log::Fatal("Data file %s couldn't be read.", filename);
  }
  std::string read_str = std::string(buffer.data(), read_len);
  std::stringstream tmp_file(read_str);
  if (header) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
    }
  }
  int max_col_idx = 0;
  int max_line_idx = 0;
  const int stop_round = 1 << 7;
  const int max_line = 1 << 13;
  for (int i = 0; i < max_line; ++i) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
      cur_line = Common::Trim(cur_line);
      auto colon_pos = cur_line.find_last_of(":");
      auto space_pos = cur_line.find_last_of(" \f\t\v");
      auto sub_str = cur_line.substr(space_pos + 1, space_pos - colon_pos - 1);
      int cur_idx = 0;
      Common::Atoi(sub_str.c_str(), &cur_idx);
      if (cur_idx > max_col_idx) {
        max_col_idx = cur_idx;
        max_line_idx = i;
      }
      if (i - max_line_idx >= stop_round) {
        break;
      }
    } else {
      break;
    }
  }
  CHECK_GT(max_col_idx, 0);
  return max_col_idx;
}

DataType GetDataType(const char* filename, bool header,
                     const std::vector<std::string>& lines, int* num_col) {
  DataType type = DataType::INVALID;
  if (lines.empty()) {
    return type;
  }
  int comma_cnt = 0;
  int tab_cnt = 0;
  int colon_cnt = 0;
  GetStatistic(lines[0].c_str(), &comma_cnt, &tab_cnt, &colon_cnt);
  size_t num_lines = lines.size();
  if (num_lines == 1) {
    if (colon_cnt > 0) {
      type = DataType::LIBSVM;
    } else if (tab_cnt > 0) {
      type = DataType::TSV;
    } else if (comma_cnt > 0) {
      type = DataType::CSV;
    }
  } else {
    int comma_cnt2 = 0;
    int tab_cnt2 = 0;
    int colon_cnt2 = 0;
    GetStatistic(lines[1].c_str(), &comma_cnt2, &tab_cnt2, &colon_cnt2);
    if (colon_cnt > 0 || colon_cnt2 > 0) {
      type = DataType::LIBSVM;
    } else if (tab_cnt == tab_cnt2 && tab_cnt > 0) {
      type = DataType::TSV;
    } else if (comma_cnt == comma_cnt2 && comma_cnt > 0) {
      type = DataType::CSV;
    }
    if (type == DataType::TSV || type == DataType::CSV) {
      // valid the type
      for (size_t i = 2; i < num_lines; ++i) {
        GetStatistic(lines[i].c_str(), &comma_cnt2, &tab_cnt2, &colon_cnt2);
        if (type == DataType::TSV && tab_cnt2 != tab_cnt) {
          type = DataType::INVALID;
          break;
        } else if (type == DataType::CSV && comma_cnt != comma_cnt2) {
          type = DataType::INVALID;
          break;
        }
      }
    }
  }
  if (type == DataType::LIBSVM) {
    int max_col_idx = GetNumColFromLIBSVMFile(filename, header);
    *num_col = max_col_idx + 1;
  } else if (type == DataType::CSV) {
    *num_col = comma_cnt + 1;
  } else if (type == DataType::TSV) {
    *num_col = tab_cnt + 1;
  }
  return type;
}

// parser factory implementation.
ParserFactory& ParserFactory::getInstance() {
  static ParserFactory factory;
  return factory;
}

void ParserFactory::Register(std::string class_name, std::function<Parser*(std::string)> m_objc) {
  if (m_objc) {
    object_map_.insert(
        std::map<std::string, std::function<Parser*(std::string)>>::value_type(class_name, m_objc));
  }
}

Parser* ParserFactory::getObject(std::string class_name, std::string config_str) {
  std::map<std::string, std::function<Parser*(std::string)>>::const_iterator iter =
      object_map_.find(class_name);
  if (iter != object_map_.end()) {
    return iter->second(config_str);
  } else {
    Log::Fatal("Cannot find parser class '%s', please register first or check config format.", class_name.c_str());
    return nullptr;
  }
}

Parser* Parser::CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser) {
  const int n_read_line = 32;
  auto lines = ReadKLineFromFile(filename, header, n_read_line);
  int num_col = 0;
  DataType type = GetDataType(filename, header, lines, &num_col);
  if (type == DataType::INVALID) {
    Log::Fatal("Unknown format of training data. Only CSV, TSV, and LibSVM (zero-based) formatted text files are supported.");
  }
  std::unique_ptr<Parser> ret;
  int output_label_index = -1;
  AtofFunc atof = precise_float_parser ? Common::AtofPrecise : Common::Atof;
  if (type == DataType::LIBSVM) {
    output_label_index = GetLabelIdxForLibsvm(lines[0], num_features, label_idx);
    ret.reset(new LibSVMParser(output_label_index, num_col, atof));
  } else if (type == DataType::TSV) {
    output_label_index = GetLabelIdxForTSV(lines[0], num_features, label_idx);
    ret.reset(new TSVParser(output_label_index, num_col, atof));
  } else if (type == DataType::CSV) {
    output_label_index = GetLabelIdxForCSV(lines[0], num_features, label_idx);
    ret.reset(new CSVParser(output_label_index, num_col, atof));
  }

  if (output_label_index < 0 && label_idx >= 0) {
    Log::Info("Data file %s doesn't contain a label column.", filename);
  }
  return ret.release();
}

Parser* Parser::CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser, std::string parser_config_str) {
  // customized parser add-on.
  if (!parser_config_str.empty()) {
    std::unique_ptr<Parser> ret;
    std::string class_name = Common::GetFromParserConfig(parser_config_str, "className");
    Log::Info("Custom parser class name: %s", class_name.c_str());
    Parser* p = ParserFactory::getInstance().getObject(class_name, parser_config_str);
    ret.reset(p);
    return ret.release();
  }
  return CreateParser(filename, header, num_features, label_idx, precise_float_parser);
}

std::string Parser::GenerateParserConfigStr(const char* filename, const char* parser_config_filename, bool header, int label_idx) {
  TextReader<data_size_t> parser_config_reader(parser_config_filename, false);
  parser_config_reader.ReadAllLines();
  std::string parser_config_str = parser_config_reader.JoinedLines();
  if (!parser_config_str.empty()) {
    // save header to parser config in case needed.
    if (header && Common::GetFromParserConfig(parser_config_str, "header").empty()) {
      TextReader<data_size_t> text_reader(filename, header);
      parser_config_str = Common::SaveToParserConfig(parser_config_str, "header", text_reader.first_line());
    }
    // save label id to parser config in case needed.
    if (Common::GetFromParserConfig(parser_config_str, "labelId").empty()) {
      parser_config_str = Common::SaveToParserConfig(parser_config_str, "labelId", std::to_string(label_idx));
    }
  }
  return parser_config_str;
}
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/parser.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_PARSER_HPP_
#define LIGHTGBM_SRC_IO_PARSER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

class CSVParser: public Parser {
 public:
  explicit CSVParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    int offset = 0;
    *out_label = 0.0f;
    while (*str != '\0') {
      str = atof_(str, &val);
      if (idx == label_idx_) {
        *out_label = val;
        offset = -1;
      } else if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
        out_features->emplace_back(idx + offset, val);
      }
      ++idx;
      if (*str == ',') {
        ++str;
      } else if (*str != '\0') {
        Log::Fatal("Input format error when parsing as CSV");
      }
    }
  }

  inline int NumFeatures() const override {
    return total_columns_ - (label_idx_ >= 0);
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

class TSVParser: public Parser {
 public:
  explicit TSVParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    int offset = 0;
    while (*str != '\0') {
      str = atof_(str, &val);
      if (idx == label_idx_) {
        *out_label = val;
        offset = -1;
      } else if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
        out_features->emplace_back(idx + offset, val);
      }
      ++idx;
      if (*str == '\t') {
        ++str;
      } else if (*str != '\0') {
        Log::Fatal("Input format error when parsing as TSV");
      }
    }
  }

  inline int NumFeatures() const override {
    return total_columns_ - (label_idx_ >= 0);
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

class LibSVMParser: public Parser {
 public:
  explicit LibSVMParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
    if (label_idx > 0) {
      Log::Fatal("Label should be the first column in a LibSVM file");
    }
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    if (label_idx_ == 0) {
      str = atof_(str, &val);
      *out_label = val;
      str = Common::SkipSpaceAndTab(str);
    }
    while (*str != '\0') {
      str = Common::Atoi(str, &idx);
      str = Common::SkipSpaceAndTab(str);
      if (*str == ':') {
        ++str;
        str = Common::Atof(str, &val);
        out_features->emplace_back(idx, val);
      } else {
        Log::Fatal("Input format error when parsing as LibSVM");
      }
      str = Common::SkipSpaceAndTab(str);
    }
  }

  inline int NumFeatures() const override {
    return total_columns_;
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_IO_PARSER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/sparse_bin.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <limits>
#include <utility>
#include <vector>

namespace LightGBM {

template <typename VAL_T>
class SparseBin;

const size_t kNumFastIndex = 64;

template <typename VAL_T>
class SparseBinIterator : public BinIterator {
 public:
  SparseBinIterator(const SparseBin<VAL_T>* bin_data, uint32_t min_bin,
                    uint32_t max_bin, uint32_t most_freq_bin)
      : bin_data_(bin_data),
        min_bin_(static_cast<VAL_T>(min_bin)),
        max_bin_(static_cast<VAL_T>(max_bin)),
        most_freq_bin_(static_cast<VAL_T>(most_freq_bin)) {
    if (most_freq_bin_ == 0) {
      offset_ = 1;
    } else {
      offset_ = 0;
    }
    Reset(0);
  }
  SparseBinIterator(const SparseBin<VAL_T>* bin_data, data_size_t start_idx)
      : bin_data_(bin_data) {
    Reset(start_idx);
  }

  inline uint32_t RawGet(data_size_t idx) override;
  inline VAL_T InnerRawGet(data_size_t idx);

  inline uint32_t Get(data_size_t idx) override {
    VAL_T ret = InnerRawGet(idx);
    if (ret >= min_bin_ && ret <= max_bin_) {
      return ret - min_bin_ + offset_;
    } else {
      return most_freq_bin_;
    }
  }

  inline void Reset(data_size_t idx) override;

 private:
  const SparseBin<VAL_T>* bin_data_;
  data_size_t cur_pos_;
  data_size_t i_delta_;
  VAL_T min_bin_;
  VAL_T max_bin_;
  VAL_T most_freq_bin_;
  uint8_t offset_;
};

template <typename VAL_T>
class SparseBin : public Bin {
 public:
  friend class SparseBinIterator<VAL_T>;

  explicit SparseBin(data_size_t num_data) : num_data_(num_data) {
    int num_threads = OMP_NUM_THREADS();
    push_buffers_.resize(num_threads);
  }

  ~SparseBin() {}

  void InitStreaming(uint32_t num_thread, int32_t omp_max_threads) override {
    // Each external thread needs its own set of OpenMP push buffers,
    // so allocate num_thread times the maximum number of OMP threads per external thread
    push_buffers_.resize(omp_max_threads * num_thread);
  };

  void ReSize(data_size_t num_data) override { num_data_ = num_data; }

  void Push(int tid, data_size_t idx, uint32_t value) override {
    auto cur_bin = static_cast<VAL_T>(value);
    if (cur_bin != 0) {
      push_buffers_[tid].emplace_back(idx, cur_bin);
    }
  }

  BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin,
                           uint32_t most_freq_bin) const override;

#define ACC_GH(hist, i, g, h)               \
  const auto ti = static_cast<int>(i) << 1; \
  hist[ti] += g;                            \
  hist[ti + 1] += h;

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    for (;;) {
      if (cur_pos < data_indices[i]) {
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      } else if (cur_pos > data_indices[i]) {
        if (++i >= end) {
          break;
        }
      } else {
        const VAL_T bin = vals_[i_delta];
        ACC_GH(out, bin, ordered_gradients[i], ordered_hessians[i]);
        if (++i >= end) {
          break;
        }
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      }
    }
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    while (cur_pos < start && i_delta < num_vals_) {
      cur_pos += deltas_[++i_delta];
    }
    while (cur_pos < end && i_delta < num_vals_) {
      const VAL_T bin = vals_[i_delta];
      ACC_GH(out, bin, ordered_gradients[cur_pos], ordered_hessians[cur_pos]);
      cur_pos += deltas_[++i_delta];
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    hist_t* grad = out;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(out + 1);
    for (;;) {
      if (cur_pos < data_indices[i]) {
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      } else if (cur_pos > data_indices[i]) {
        if (++i >= end) {
          break;
        }
      } else {
        const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
        grad[ti] += ordered_gradients[i];
        ++cnt[ti];
        if (++i >= end) {
          break;
        }
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      }
    }
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    hist_t* grad = out;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(out + 1);
    while (cur_pos < start && i_delta < num_vals_) {
      cur_pos += deltas_[++i_delta];
    }
    while (cur_pos < end && i_delta < num_vals_) {
      const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
      grad[ti] += ordered_gradients[cur_pos];
      ++cnt[ti];
      cur_pos += deltas_[++i_delta];
    }
  }
#undef ACC_GH

  template <bool USE_HESSIAN, typename PACKED_HIST_T, typename GRAD_HIST_T, typename HESS_HIST_T, int HIST_BITS>
  void ConstructIntHistogramInner(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients_and_hessians,
                          hist_t* out) const {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    if (USE_HESSIAN) {
      PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
      const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(ordered_gradients_and_hessians);
      while (cur_pos < start && i_delta < num_vals_) {
        cur_pos += deltas_[++i_delta];
      }
      while (cur_pos < end && i_delta < num_vals_) {
        const VAL_T bin = vals_[i_delta];
        const int16_t gradient_16 = gradients_and_hessians_ptr[cur_pos];
        const PACKED_HIST_T gradient_64 = (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
        out_ptr[bin] += gradient_64;
        cur_pos += deltas_[++i_delta];
      }
    } else {
      GRAD_HIST_T* grad = reinterpret_cast<GRAD_HIST_T*>(out);
      HESS_HIST_T* cnt = reinterpret_cast<HESS_HIST_T*>(out) + 1;
      const int8_t* gradients_and_hessians_ptr = reinterpret_cast<const int8_t*>(ordered_gradients_and_hessians);
      while (cur_pos < start && i_delta < num_vals_) {
        cur_pos += deltas_[++i_delta];
      }
      while (cur_pos < end && i_delta < num_vals_) {
        const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
        grad[ti] += gradients_and_hessians_ptr[cur_pos];
        ++cnt[ti];
        cur_pos += deltas_[++i_delta];
      }
    }
  }

  template <bool USE_HESSIAN, typename PACKED_HIST_T, typename GRAD_HIST_T, typename HESS_HIST_T, int HIST_BITS>
  void ConstructIntHistogramInner(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients_and_hessians,
                          hist_t* out) const {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    if (USE_HESSIAN) {
      PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
      const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(ordered_gradients_and_hessians);
      for (;;) {
        if (cur_pos < data_indices[i]) {
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        } else if (cur_pos > data_indices[i]) {
          if (++i >= end) {
            break;
          }
        } else {
          const VAL_T bin = vals_[i_delta];
          const int16_t gradient_16 = gradients_and_hessians_ptr[i];
          const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
          out_ptr[bin] += gradient_packed;
          if (++i >= end) {
            break;
          }
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        }
      }
    } else {
      GRAD_HIST_T* grad = reinterpret_cast<GRAD_HIST_T*>(out);
      HESS_HIST_T* cnt = reinterpret_cast<HESS_HIST_T*>(out) + 1;
      const int8_t* gradients_and_hessians_ptr = reinterpret_cast<const int8_t*>(ordered_gradients_and_hessians);
      for (;;) {
        if (cur_pos < data_indices[i]) {
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        } else if (cur_pos > data_indices[i]) {
          if (++i >= end) {
            break;
          }
        } else {
          const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
          grad[ti] += gradients_and_hessians_ptr[i << 1];
          ++cnt[ti];
          if (++i >= end) {
            break;
          }
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        }
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int64_t, int32_t, uint32_t, 32>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int64_t, int32_t, uint32_t, 32>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int64_t, int32_t, uint32_t, 32>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int64_t, int32_t, uint32_t, 32>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int32_t, int16_t, uint16_t, 16>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int32_t, int16_t, uint16_t, 16>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int32_t, int16_t, uint16_t, 16>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int32_t, int16_t, uint16_t, 16>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int16_t, uint8_t, uint8_t, 8>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int16_t, uint8_t, uint8_t, 8>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int16_t, uint8_t, uint8_t, 8>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int16_t, uint8_t, uint8_t, 8>(start, end, ordered_gradients, out);
  }

  inline void NextNonzeroFast(data_size_t* i_delta,
                              data_size_t* cur_pos) const {
    *cur_pos += deltas_[++(*i_delta)];
    if (*i_delta >= num_vals_) {
      *cur_pos = num_data_;
    }
  }

  inline bool NextNonzero(data_size_t* i_delta, data_size_t* cur_pos) const {
    *cur_pos += deltas_[++(*i_delta)];
    if (*i_delta < num_vals_) {
      return true;
    } else {
      *cur_pos = num_data_;
      return false;
    }
  }

  template <bool MISS_IS_ZERO, bool MISS_IS_NA, bool MFB_IS_ZERO,
            bool MFB_IS_NA, bool USE_MIN_BIN>
  data_size_t SplitInner(uint32_t min_bin, uint32_t max_bin,
                         uint32_t default_bin, uint32_t most_freq_bin,
                         bool default_left, uint32_t threshold,
                         const data_size_t* data_indices, data_size_t cnt,
                         data_size_t* lte_indices,
                         data_size_t* gt_indices) const {
    auto th = static_cast<VAL_T>(threshold + min_bin);
    auto t_zero_bin = static_cast<VAL_T>(min_bin + default_bin);
    if (most_freq_bin == 0) {
      --th;
      --t_zero_bin;
    }
    const auto minb = static_cast<VAL_T>(min_bin);
    const auto maxb = static_cast<VAL_T>(max_bin);
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    data_size_t* missing_default_indices = gt_indices;
    data_size_t* missing_default_count = &gt_count;
    if (most_freq_bin <= threshold) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    if (MISS_IS_ZERO || MISS_IS_NA) {
      if (default_left) {
        missing_default_indices = lte_indices;
        missing_default_count = &lte_count;
      }
    }
    SparseBinIterator<VAL_T> iterator(this, data_indices[0]);
    if (min_bin < max_bin) {
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = iterator.InnerRawGet(idx);
        if ((MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
            (MISS_IS_NA && !MFB_IS_NA && bin == maxb)) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if ((USE_MIN_BIN && (bin < minb || bin > maxb)) ||
                   (!USE_MIN_BIN && bin == 0)) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else if (bin > th) {
          gt_indices[gt_count++] = idx;
        } else {
          lte_indices[lte_count++] = idx;
        }
      }
    } else {
      data_size_t* max_bin_indices = gt_indices;
      data_size_t* max_bin_count = &gt_count;
      if (maxb <= th) {
        max_bin_indices = lte_indices;
        max_bin_count = &lte_count;
      }
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = iterator.InnerRawGet(idx);
        if (MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if (bin != maxb) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else {
          if (MISS_IS_NA && !MFB_IS_NA) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            max_bin_indices[(*max_bin_count)++] = idx;
          }
        }
      }
    }
    return lte_count;
  }

  data_size_t Split(uint32_t min_bin, uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                        \
  min_bin, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, true>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, true>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, true>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + min_bin && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, true>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, true>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                  \
  1, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, false>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, false>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, false>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + 1 && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, false>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, false>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }
  template <bool USE_MIN_BIN>
  data_size_t SplitCategoricalInner(uint32_t min_bin, uint32_t max_bin,
                                    uint32_t most_freq_bin,
                                    const uint32_t* threshold,
                                    int num_threshold,
                                    const data_size_t* data_indices,
                                    data_size_t cnt, data_size_t* lte_indices,
                                    data_size_t* gt_indices) const {
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    SparseBinIterator<VAL_T> iterator(this, data_indices[0]);
    int8_t offset = most_freq_bin == 0 ? 1 : 0;
    if (most_freq_bin > 0 && Common::FindInBitset(threshold, num_threshold, most_freq_bin)) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      const data_size_t idx = data_indices[i];
      const uint32_t bin = iterator.RawGet(idx);
      if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
        default_indices[(*default_count)++] = idx;
      } else if (!USE_MIN_BIN && bin == 0) {
        default_indices[(*default_count)++] = idx;
      } else if (Common::FindInBitset(threshold, num_threshold,
                                      bin - min_bin + offset)) {
        lte_indices[lte_count++] = idx;
      } else {
        gt_indices[gt_count++] = idx;
      }
    }
    return lte_count;
  }

  data_size_t SplitCategorical(uint32_t min_bin, uint32_t max_bin,
                               uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<true>(min_bin, max_bin, most_freq_bin,
                                       threshold, num_threshold, data_indices,
                                       cnt, lte_indices, gt_indices);
  }

  data_size_t SplitCategorical(uint32_t max_bin, uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<false>(1, max_bin, most_freq_bin, threshold,
                                        num_threshold, data_indices, cnt,
                                        lte_indices, gt_indices);
  }

  data_size_t num_data() const override { return num_data_; }

  void* get_data() override { return nullptr; }

  void FinishLoad() override {
    // get total non zero size
    size_t pair_cnt = 0;
    for (size_t i = 0; i < push_buffers_.size(); ++i) {
      pair_cnt += push_buffers_[i].size();
    }
    std::vector<std::pair<data_size_t, VAL_T>>& idx_val_pairs =
        push_buffers_[0];
    idx_val_pairs.reserve(pair_cnt);

    for (size_t i = 1; i < push_buffers_.size(); ++i) {
      idx_val_pairs.insert(idx_val_pairs.end(), push_buffers_[i].begin(),
                           push_buffers_[i].end());
      push_buffers_[i].clear();
      push_buffers_[i].shrink_to_fit();
    }
    // sort by data index
    std::sort(idx_val_pairs.begin(), idx_val_pairs.end(),
              [](const std::pair<data_size_t, VAL_T>& a,
                 const std::pair<data_size_t, VAL_T>& b) {
                return a.first < b.first;
              });
    // load delta array
    LoadFromPair(idx_val_pairs);
  }

  void LoadFromPair(
      const std::vector<std::pair<data_size_t, VAL_T>>& idx_val_pairs) {
    deltas_.clear();
    vals_.clear();
    deltas_.reserve(idx_val_pairs.size());
    vals_.reserve(idx_val_pairs.size());
    // transform to delta array
    data_size_t last_idx = 0;
    for (size_t i = 0; i < idx_val_pairs.size(); ++i) {
      const data_size_t cur_idx = idx_val_pairs[i].first;
      const VAL_T bin = idx_val_pairs[i].second;
      data_size_t cur_delta = cur_idx - last_idx;
      // disallow the multi-val in one row
      if (i > 0 && cur_delta == 0) {
        continue;
      }
      while (cur_delta >= 256) {
        deltas_.push_back(255);
        vals_.push_back(0);
        cur_delta -= 255;
      }
      deltas_.push_back(static_cast<uint8_t>(cur_delta));
      vals_.push_back(bin);
      last_idx = cur_idx;
    }
    // avoid out of range
    deltas_.push_back(0);
    num_vals_ = static_cast<data_size_t>(vals_.size());

    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    // generate fast index
    GetFastIndex();
  }

  void GetFastIndex() {
    fast_index_.clear();
    // get shift cnt
    data_size_t mod_size = (num_data_ + kNumFastIndex - 1) / kNumFastIndex;
    data_size_t pow2_mod_size = 1;
    fast_index_shift_ = 0;
    while (pow2_mod_size < mod_size) {
      pow2_mod_size <<= 1;
      ++fast_index_shift_;
    }
    // build fast index
    data_size_t i_delta = -1;
    data_size_t cur_pos = 0;
    data_size_t next_threshold = 0;
    while (NextNonzero(&i_delta, &cur_pos)) {
      while (next_threshold <= cur_pos) {
        fast_index_.emplace_back(i_delta, cur_pos);
        next_threshold += pow2_mod_size;
      }
    }
    // avoid out of range
    while (next_threshold < num_data_) {
      fast_index_.emplace_back(num_vals_ - 1, cur_pos);
      next_threshold += pow2_mod_size;
    }
    fast_index_.shrink_to_fit();
  }

  void SaveBinaryToFile(BinaryWriter* writer) const override {
    writer->AlignedWrite(&num_vals_, sizeof(num_vals_));
    writer->AlignedWrite(deltas_.data(), sizeof(uint8_t) * (num_vals_ + 1));
    writer->AlignedWrite(vals_.data(), sizeof(VAL_T) * num_vals_);
  }

  size_t SizesInByte() const override {
    return VirtualFileWriter::AlignedSize(sizeof(num_vals_)) +
           VirtualFileWriter::AlignedSize(sizeof(uint8_t) * (num_vals_ + 1)) +
           VirtualFileWriter::AlignedSize(sizeof(VAL_T) * num_vals_);
  }

  void LoadFromMemory(
      const void* memory,
      const std::vector<data_size_t>& local_used_indices) override {
    const char* mem_ptr = reinterpret_cast<const char*>(memory);
    data_size_t tmp_num_vals = *(reinterpret_cast<const data_size_t*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(tmp_num_vals));
    const uint8_t* tmp_delta = reinterpret_cast<const uint8_t*>(mem_ptr);
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(uint8_t) * (tmp_num_vals + 1));
    const VAL_T* tmp_vals = reinterpret_cast<const VAL_T*>(mem_ptr);

    deltas_.clear();
    vals_.clear();
    num_vals_ = tmp_num_vals;
    for (data_size_t i = 0; i < num_vals_; ++i) {
      deltas_.push_back(tmp_delta[i]);
      vals_.push_back(tmp_vals[i]);
    }
    deltas_.push_back(0);
    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    if (local_used_indices.empty()) {
      // generate fast index
      GetFastIndex();
    } else {
      std::vector<std::pair<data_size_t, VAL_T>> tmp_pair;
      data_size_t cur_pos = 0;
      data_size_t j = -1;
      for (data_size_t i = 0;
           i < static_cast<data_size_t>(local_used_indices.size()); ++i) {
        const data_size_t idx = local_used_indices[i];
        while (cur_pos < idx && j < num_vals_) {
          NextNonzero(&j, &cur_pos);
        }
        if (cur_pos == idx && j < num_vals_ && vals_[j] > 0) {
          // new row index is i
          tmp_pair.emplace_back(i, vals_[j]);
        }
      }
      LoadFromPair(tmp_pair);
    }
  }

  void CopySubrow(const Bin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    auto other_bin = dynamic_cast<const SparseBin<VAL_T>*>(full_bin);
    deltas_.clear();
    vals_.clear();
    data_size_t start = 0;
    if (num_used_indices > 0) {
      start = used_indices[0];
    }
    SparseBinIterator<VAL_T> iterator(other_bin, start);
    // transform to delta array
    data_size_t last_idx = 0;
    for (data_size_t i = 0; i < num_used_indices; ++i) {
      auto bin = iterator.InnerRawGet(used_indices[i]);
      if (bin > 0) {
        data_size_t cur_delta = i - last_idx;
        while (cur_delta >= 256) {
          deltas_.push_back(255);
          vals_.push_back(0);
          cur_delta -= 255;
        }
        deltas_.push_back(static_cast<uint8_t>(cur_delta));
        vals_.push_back(bin);
        last_idx = i;
      }
    }
    // avoid out of range
    deltas_.push_back(0);
    num_vals_ = static_cast<data_size_t>(vals_.size());

    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    // generate fast index
    GetFastIndex();
  }

  SparseBin<VAL_T>* Clone() override;

  SparseBin(const SparseBin<VAL_T>& other)
      : num_data_(other.num_data_),
        deltas_(other.deltas_),
        vals_(other.vals_),
        num_vals_(other.num_vals_),
        push_buffers_(other.push_buffers_),
        fast_index_(other.fast_index_),
        fast_index_shift_(other.fast_index_shift_) {}

  void InitIndex(data_size_t start_idx, data_size_t* i_delta,
                 data_size_t* cur_pos) const {
    auto idx = start_idx >> fast_index_shift_;
    if (static_cast<size_t>(idx) < fast_index_.size()) {
      const auto fast_pair = fast_index_[start_idx >> fast_index_shift_];
      *i_delta = fast_pair.first;
      *cur_pos = fast_pair.second;
    } else {
      *i_delta = -1;
      *cur_pos = 0;
    }
  }

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const override;

 private:
  data_size_t num_data_;
  std::vector<uint8_t, Common::AlignmentAllocator<uint8_t, kAlignedSize>>
      deltas_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, kAlignedSize>> vals_;
  data_size_t num_vals_;
  std::vector<std::vector<std::pair<data_size_t, VAL_T>>> push_buffers_;
  std::vector<std::pair<data_size_t, data_size_t>> fast_index_;
  data_size_t fast_index_shift_;
};

template <typename VAL_T>
SparseBin<VAL_T>* SparseBin<VAL_T>::Clone() {
  return new SparseBin(*this);
}

template <typename VAL_T>
inline uint32_t SparseBinIterator<VAL_T>::RawGet(data_size_t idx) {
  return InnerRawGet(idx);
}

template <typename VAL_T>
inline VAL_T SparseBinIterator<VAL_T>::InnerRawGet(data_size_t idx) {
  while (cur_pos_ < idx) {
    bin_data_->NextNonzeroFast(&i_delta_, &cur_pos_);
  }
  if (cur_pos_ == idx) {
    return bin_data_->vals_[i_delta_];
  } else {
    return 0;
  }
}

template <typename VAL_T>
inline void SparseBinIterator<VAL_T>::Reset(data_size_t start_idx) {
  bin_data_->InitIndex(start_idx, &i_delta_, &cur_pos_);
}

template <typename VAL_T>
BinIterator* SparseBin<VAL_T>::GetIterator(uint32_t min_bin, uint32_t max_bin,
                                           uint32_t most_freq_bin) const {
  return new SparseBinIterator<VAL_T>(this, min_bin, max_bin, most_freq_bin);
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/train_share_states.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include <LightGBM/train_share_states.h>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

MultiValBinWrapper::MultiValBinWrapper(MultiValBin* bin, data_size_t num_data,
  const std::vector<int>& feature_groups_contained, const int num_grad_quant_bins):
    feature_groups_contained_(feature_groups_contained) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = num_data;
  multi_val_bin_.reset(bin);
  if (bin == nullptr) {
    return;
  }
  num_bin_ = bin->num_bin();
  num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
  num_grad_quant_bins_ = num_grad_quant_bins;
}

void MultiValBinWrapper::InitTrain(const std::vector<int>& group_feature_start,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* bagging_use_indices,
  data_size_t bagging_indices_cnt) {
  is_use_subcol_ = false;
  if (multi_val_bin_ == nullptr) {
    return;
  }
  CopyMultiValBinSubset(group_feature_start, feature_groups,
    is_feature_used, bagging_use_indices, bagging_indices_cnt);
  const auto cur_multi_val_bin = (is_use_subcol_ || is_use_subrow_)
        ? multi_val_bin_subset_.get()
        : multi_val_bin_.get();
  if (cur_multi_val_bin != nullptr) {
    num_bin_ = cur_multi_val_bin->num_bin();
    num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
    auto num_element_per_row = cur_multi_val_bin->num_element_per_row();
    min_block_size_ = std::min<int>(static_cast<int>(0.3f * num_bin_ /
      (num_element_per_row + kZeroThreshold)) + 1, 1024);
    min_block_size_ = std::max<int>(min_block_size_, 32);
  }
}

template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
void MultiValBinWrapper::HistMove(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf) {
  if (!is_use_subcol_ && INNER_HIST_BITS != 8) {
    return;
  }
  if (USE_QUANT_GRAD) {
    if (HIST_BITS == 32) {
      const int64_t* src = reinterpret_cast<const int64_t*>(hist_buf.data()) + hist_buf.size() / 2 -
        static_cast<size_t>(num_bin_aligned_);
      #pragma omp parallel for schedule(static) num_threads(num_threads_)
      for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
        std::copy_n(src + hist_move_src_[i] / 2, hist_move_size_[i] / 2,
                    reinterpret_cast<int64_t*>(origin_hist_data_) + hist_move_dest_[i] / 2);
      }
    } else if (HIST_BITS == 16) {
      if (is_use_subcol_) {
        const int32_t* src = reinterpret_cast<const int32_t*>(hist_buf.data()) + hist_buf.size() / 2 -
          static_cast<size_t>(num_bin_aligned_);
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
          std::copy_n(src + hist_move_src_[i] / 2, hist_move_size_[i] / 2,
                      reinterpret_cast<int32_t*>(origin_hist_data_) + hist_move_dest_[i] / 2);
        }
      } else {
        CHECK_EQ(INNER_HIST_BITS, 8);
        const int32_t* src = reinterpret_cast<const int32_t*>(hist_buf.data()) + hist_buf.size() / 2;
        int32_t* orig_ptr = reinterpret_cast<int32_t*>(origin_hist_data_);
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (int i = 0; i < num_bin_; ++i) {
          orig_ptr[i] = src[i];
        }
      }
    }
  } else {
    const hist_t* src = hist_buf.data() + hist_buf.size() -
      2 * static_cast<size_t>(num_bin_aligned_);
    #pragma omp parallel for schedule(static) num_threads(num_threads_)
    for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
      std::copy_n(src + hist_move_src_[i], hist_move_size_[i],
                  origin_hist_data_ + hist_move_dest_[i]);
    }
  }
}

template void MultiValBinWrapper::HistMove<false, 0, 0>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<false, 0, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 16, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 16, 16>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 32, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 32, 32>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
void MultiValBinWrapper::HistMerge(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf) {
  int n_bin_block = 1;
  int bin_block_size = num_bin_;
  Threading::BlockInfo<data_size_t>(num_threads_, num_bin_, 512, &n_bin_block,
                                  &bin_block_size);
  if (USE_QUANT_GRAD) {
    if (HIST_BITS == 32) {
      int64_t* dst = reinterpret_cast<int64_t*>(origin_hist_data_);
      if (is_use_subcol_) {
        dst = reinterpret_cast<int64_t*>(hist_buf->data()) + hist_buf->size() / 2 - static_cast<size_t>(num_bin_aligned_);
      }
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 1; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int64_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * (tid - 1);
          for (int i = start; i < end; ++i) {
            dst[i] += src_ptr[i];
          }
        }
      }
    } else if (HIST_BITS == 16 && INNER_HIST_BITS == 16) {
      int32_t* dst = reinterpret_cast<int32_t*>(origin_hist_data_);
      if (is_use_subcol_) {
        dst = reinterpret_cast<int32_t*>(hist_buf->data()) + hist_buf->size() / 2 - static_cast<size_t>(num_bin_aligned_);
      }
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 1; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int32_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * (tid - 1);
          for (int i = start; i < end; ++i) {
            dst[i] += src_ptr[i];
          }
        }
      }
    } else if (HIST_BITS == 16 && INNER_HIST_BITS == 8) {
      int32_t* dst = reinterpret_cast<int32_t*>(hist_buf->data()) + hist_buf->size() / 2;
      std::memset(reinterpret_cast<void*>(dst), 0, num_bin_ * kInt16HistBufferEntrySize);
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 0; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int16_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * tid;
          for (int i = start; i < end; ++i) {
            const int16_t packed_hist = src_ptr[i];
            const int32_t packed_hist_int32 = (static_cast<int32_t>(static_cast<int8_t>(packed_hist >> 8)) << 16) | static_cast<int32_t>(packed_hist & 0x00ff);
            dst[i] += packed_hist_int32;
          }
        }
      }
    }
  } else {
    hist_t* dst = origin_hist_data_;
    if (is_use_subcol_) {
      dst = hist_buf->data() + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
    }
    #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int t = 0; t < n_bin_block; ++t) {
      const int start = t * bin_block_size;
      const int end = std::min(start + bin_block_size, num_bin_);
      for (int tid = 1; tid < n_data_block_; ++tid) {
        auto src_ptr = hist_buf->data() + static_cast<size_t>(num_bin_aligned_) * 2 * (tid - 1);
        for (int i = start * 2; i < end * 2; ++i) {
          dst[i] += src_ptr[i];
        }
      }
    }
  }
}

template void MultiValBinWrapper::HistMerge<false, 0, 0>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<false, 0, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 16, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 16, 16>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 32, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 32, 32>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

void MultiValBinWrapper::ResizeHistBuf(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
  MultiValBin* sub_multi_val_bin,
  hist_t* origin_hist_data) {
  num_bin_ = sub_multi_val_bin->num_bin();
  num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
  origin_hist_data_ = origin_hist_data;
  size_t new_buf_size = static_cast<size_t>(n_data_block_) * static_cast<size_t>(num_bin_aligned_) * 2;
  if (hist_buf->size() < new_buf_size) {
    hist_buf->resize(new_buf_size);
  }
}

void MultiValBinWrapper::CopyMultiValBinSubset(
  const std::vector<int>& group_feature_start,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* bagging_use_indices,
  data_size_t bagging_indices_cnt) {
  double sum_used_dense_ratio = 0.0;
  double sum_dense_ratio = 0.0;
  int num_used = 0;
  int total = 0;
  std::vector<int> used_feature_index;
  for (int i : feature_groups_contained_) {
    int f_start = group_feature_start[i];
    if (feature_groups[i]->is_multi_val_) {
      for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
        const auto dense_rate =
            1.0 - feature_groups[i]->bin_mappers_[j]->sparse_rate();
        if (is_feature_used[f_start + j]) {
          ++num_used;
          used_feature_index.push_back(total);
          sum_used_dense_ratio += dense_rate;
        }
        sum_dense_ratio += dense_rate;
        ++total;
      }
    } else {
      bool is_group_used = false;
      double dense_rate = 0;
      for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
        if (is_feature_used[f_start + j]) {
          is_group_used = true;
        }
        dense_rate += 1.0 - feature_groups[i]->bin_mappers_[j]->sparse_rate();
      }
      if (is_group_used) {
        ++num_used;
        used_feature_index.push_back(total);
        sum_used_dense_ratio += dense_rate;
      }
      sum_dense_ratio += dense_rate;
      ++total;
    }
  }
  const double k_subfeature_threshold = 0.6;
  if (sum_used_dense_ratio >= sum_dense_ratio * k_subfeature_threshold) {
    // only need to copy subset
    if (is_use_subrow_ && !is_subrow_copied_) {
      if (multi_val_bin_subset_ == nullptr) {
        multi_val_bin_subset_.reset(multi_val_bin_->CreateLike(
            bagging_indices_cnt, multi_val_bin_->num_bin(), total,
            multi_val_bin_->num_element_per_row(), multi_val_bin_->offsets()));
      } else {
        multi_val_bin_subset_->ReSize(
            bagging_indices_cnt, multi_val_bin_->num_bin(), total,
            multi_val_bin_->num_element_per_row(), multi_val_bin_->offsets());
      }
      multi_val_bin_subset_->CopySubrow(
          multi_val_bin_.get(), bagging_use_indices,
          bagging_indices_cnt);
      // avoid to copy subset many times
      is_subrow_copied_ = true;
    }
  } else {
    is_use_subcol_ = true;
    std::vector<uint32_t> upper_bound;
    std::vector<uint32_t> lower_bound;
    std::vector<uint32_t> delta;
    std::vector<uint32_t> offsets;
    hist_move_src_.clear();
    hist_move_dest_.clear();
    hist_move_size_.clear();

    const int offset = multi_val_bin_->IsSparse() ? 1 : 0;
    int num_total_bin = offset;
    int new_num_total_bin = offset;
    offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
    for (int i : feature_groups_contained_) {
      int f_start = group_feature_start[i];
      if (feature_groups[i]->is_multi_val_) {
        for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
          const auto& bin_mapper = feature_groups[i]->bin_mappers_[j];
          if (i == 0 && j == 0 && bin_mapper->GetMostFreqBin() > 0) {
            num_total_bin = 1;
          }
          int cur_num_bin = bin_mapper->num_bin();
          if (bin_mapper->GetMostFreqBin() == 0) {
            cur_num_bin -= offset;
          }
          num_total_bin += cur_num_bin;
          if (is_feature_used[f_start + j]) {
            new_num_total_bin += cur_num_bin;
            offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
            lower_bound.push_back(num_total_bin - cur_num_bin);
            upper_bound.push_back(num_total_bin);

            hist_move_src_.push_back(
                (new_num_total_bin - cur_num_bin) * 2);
            hist_move_dest_.push_back((num_total_bin - cur_num_bin) *
                                                2);
            hist_move_size_.push_back(cur_num_bin * 2);
            delta.push_back(num_total_bin - new_num_total_bin);
          }
        }
      } else {
        bool is_group_used = false;
        for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
          if (is_feature_used[f_start + j]) {
            is_group_used = true;
            break;
          }
        }
        int cur_num_bin = feature_groups[i]->bin_offsets_.back() - offset;
        num_total_bin += cur_num_bin;
        if (is_group_used) {
          new_num_total_bin += cur_num_bin;
          offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
          lower_bound.push_back(num_total_bin - cur_num_bin);
          upper_bound.push_back(num_total_bin);

          hist_move_src_.push_back(
              (new_num_total_bin - cur_num_bin) * 2);
          hist_move_dest_.push_back((num_total_bin - cur_num_bin) *
                                              2);
          hist_move_size_.push_back(cur_num_bin * 2);
          delta.push_back(num_total_bin - new_num_total_bin);
        }
      }
    }
    // avoid out of range
    lower_bound.push_back(num_total_bin);
    upper_bound.push_back(num_total_bin);
    data_size_t num_data = is_use_subrow_ ? bagging_indices_cnt : num_data_;
    if (multi_val_bin_subset_ == nullptr) {
      multi_val_bin_subset_.reset(multi_val_bin_->CreateLike(
          num_data, new_num_total_bin, num_used, sum_used_dense_ratio, offsets));
    } else {
      multi_val_bin_subset_->ReSize(num_data, new_num_total_bin,
                                              num_used, sum_used_dense_ratio, offsets);
    }
    if (is_use_subrow_) {
      multi_val_bin_subset_->CopySubrowAndSubcol(
          multi_val_bin_.get(), bagging_use_indices,
          bagging_indices_cnt, used_feature_index, lower_bound,
          upper_bound, delta);
      // may need to recopy subset
      is_subrow_copied_ = false;
    } else {
      multi_val_bin_subset_->CopySubcol(
          multi_val_bin_.get(), used_feature_index, lower_bound, upper_bound, delta);
    }
  }
}

void TrainingShareStates::CalcBinOffsets(const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  std::vector<uint32_t>* offsets, bool in_is_col_wise) {
  offsets->clear();
  feature_hist_offsets_.clear();
  if (in_is_col_wise) {
    uint32_t cur_num_bin = 0;
    uint32_t hist_cur_num_bin = 0;
    for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
      const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
      if (feature_group->is_multi_val_) {
        if (feature_group->is_dense_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            if (group == 0 && i == 0 && bin_mapper->GetMostFreqBin() > 0) {
              cur_num_bin += 1;
              hist_cur_num_bin += 1;
            }
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            int num_bin = bin_mapper->num_bin();
            hist_cur_num_bin += num_bin;
            if (bin_mapper->GetMostFreqBin() == 0) {
              feature_hist_offsets_.back() += 1;
            }
            cur_num_bin += num_bin;
          }
          offsets->push_back(cur_num_bin);
          CHECK(cur_num_bin == feature_group->bin_offsets_.back());
        } else {
          cur_num_bin += 1;
          hist_cur_num_bin += 1;
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            int num_bin = bin_mapper->num_bin();
            if (bin_mapper->GetMostFreqBin() == 0) {
              num_bin -= 1;
            }
            hist_cur_num_bin += num_bin;
            cur_num_bin += num_bin;
          }
          offsets->push_back(cur_num_bin);
          CHECK(cur_num_bin == feature_group->bin_offsets_.back());
        }
      } else {
        for (int i = 0; i < feature_group->num_feature_; ++i) {
          feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i]);
        }
        hist_cur_num_bin += feature_group->bin_offsets_.back();
      }
    }
    feature_hist_offsets_.push_back(hist_cur_num_bin);
    num_hist_total_bin_ = static_cast<int>(feature_hist_offsets_.back());
  } else {
    double sum_dense_ratio = 0.0f;
    int ncol = 0;
    for (int gid = 0; gid < static_cast<int>(feature_groups.size()); ++gid) {
      if (feature_groups[gid]->is_multi_val_) {
        ncol += feature_groups[gid]->num_feature_;
      } else {
        ++ncol;
      }
      for (int fid = 0; fid < feature_groups[gid]->num_feature_; ++fid) {
        const auto& bin_mapper = feature_groups[gid]->bin_mappers_[fid];
        sum_dense_ratio += 1.0f - bin_mapper->sparse_rate();
      }
    }
    sum_dense_ratio /= ncol;
    const bool is_sparse_row_wise = (1.0f - sum_dense_ratio) >=
      MultiValBin::multi_val_bin_sparse_threshold ? 1 : 0;
    if (is_sparse_row_wise) {
      int cur_num_bin = 1;
      uint32_t hist_cur_num_bin = 1;
      for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
        const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
        if (feature_group->is_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            int num_bin = bin_mapper->num_bin();
            if (bin_mapper->GetMostFreqBin() == 0) {
              num_bin -= 1;
            }
            cur_num_bin += num_bin;
            hist_cur_num_bin += num_bin;
          }
        } else {
          offsets->push_back(cur_num_bin);
          cur_num_bin += feature_group->bin_offsets_.back() - 1;
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i] - 1);
          }
          hist_cur_num_bin += feature_group->bin_offsets_.back() - 1;
        }
      }
      offsets->push_back(cur_num_bin);
      feature_hist_offsets_.push_back(hist_cur_num_bin);
    } else {
      int cur_num_bin = 0;
      uint32_t hist_cur_num_bin = 0;
      for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
        const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
        if (feature_group->is_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            if (group == 0 && i == 0 && bin_mapper->GetMostFreqBin() > 0) {
              cur_num_bin += 1;
              hist_cur_num_bin += 1;
            }
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            int num_bin = bin_mapper->num_bin();
            cur_num_bin += num_bin;
            hist_cur_num_bin += num_bin;
            if (bin_mapper->GetMostFreqBin() == 0) {
              feature_hist_offsets_.back() += 1;
            }
          }
        } else {
          offsets->push_back(cur_num_bin);
          cur_num_bin += feature_group->bin_offsets_.back();
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i]);
          }
          hist_cur_num_bin += feature_group->bin_offsets_.back();
        }
      }
      offsets->push_back(cur_num_bin);
      feature_hist_offsets_.push_back(hist_cur_num_bin);
    }
    num_hist_total_bin_ = static_cast<int>(feature_hist_offsets_.back());
  }
  #ifdef USE_CUDA
  column_hist_offsets_ = *offsets;
  #endif  // USE_CUDA
}

void TrainingShareStates::SetMultiValBin(MultiValBin* bin, data_size_t num_data,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  bool dense_only, bool sparse_only, const int num_grad_quant_bins) {
  num_threads = OMP_NUM_THREADS();
  if (bin == nullptr) {
    return;
  }
  std::vector<int> feature_groups_contained;
  for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
    const auto& feature_group = feature_groups[group];
    if (feature_group->is_multi_val_) {
      if (!dense_only) {
        feature_groups_contained.push_back(group);
      }
    } else if (!sparse_only) {
      feature_groups_contained.push_back(group);
    }
  }
  num_total_bin_ += bin->num_bin();
  num_elements_per_row_ += bin->num_element_per_row();
  multi_val_bin_wrapper_.reset(new MultiValBinWrapper(
    bin, num_data, feature_groups_contained, num_grad_quant_bins));
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/tree.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/tree.h>

#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <functional>
#include <iomanip>
#include <sstream>
#include <string>
#include <unordered_map>
#include <vector>

namespace LightGBM {

Tree::Tree(int max_leaves, bool track_branch_features, bool is_linear)
  :max_leaves_(max_leaves), track_branch_features_(track_branch_features) {
  left_child_.resize(max_leaves_ - 1);
  right_child_.resize(max_leaves_ - 1);
  split_feature_inner_.resize(max_leaves_ - 1);
  split_feature_.resize(max_leaves_ - 1);
  threshold_in_bin_.resize(max_leaves_ - 1);
  threshold_.resize(max_leaves_ - 1);
  decision_type_.resize(max_leaves_ - 1, 0);
  split_gain_.resize(max_leaves_ - 1);
  leaf_parent_.resize(max_leaves_);
  leaf_value_.resize(max_leaves_);
  leaf_weight_.resize(max_leaves_);
  leaf_count_.resize(max_leaves_);
  internal_value_.resize(max_leaves_ - 1);
  internal_weight_.resize(max_leaves_ - 1);
  internal_count_.resize(max_leaves_ - 1);
  leaf_depth_.resize(max_leaves_);
  if (track_branch_features_) {
    branch_features_ = std::vector<std::vector<int>>(max_leaves_);
  }
  // root is in the depth 0
  leaf_depth_[0] = 0;
  num_leaves_ = 1;
  leaf_value_[0] = 0.0f;
  leaf_weight_[0] = 0.0f;
  leaf_parent_[0] = -1;
  shrinkage_ = 1.0f;
  num_cat_ = 0;
  cat_boundaries_.push_back(0);
  cat_boundaries_inner_.push_back(0);
  max_depth_ = -1;
  is_linear_ = is_linear;
  if (is_linear_) {
    leaf_coeff_.resize(max_leaves_);
    leaf_const_ = std::vector<double>(max_leaves_, 0);
    leaf_features_.resize(max_leaves_);
    leaf_features_inner_.resize(max_leaves_);
  }
  #ifdef USE_CUDA
  is_cuda_tree_ = false;
  #endif  // USE_CUDA
}

int Tree::Split(int leaf, int feature, int real_feature, uint32_t threshold_bin,
                double threshold_double, double left_value, double right_value,
                int left_cnt, int right_cnt, double left_weight, double right_weight, float gain,
                MissingType missing_type, bool default_left) {
  Split(leaf, feature, real_feature, left_value, right_value, left_cnt, right_cnt, left_weight, right_weight, gain);
  int new_node_idx = num_leaves_ - 1;
  decision_type_[new_node_idx] = 0;
  SetDecisionType(&decision_type_[new_node_idx], false, kCategoricalMask);
  SetDecisionType(&decision_type_[new_node_idx], default_left, kDefaultLeftMask);
  SetMissingType(&decision_type_[new_node_idx], static_cast<int8_t>(missing_type));
  threshold_in_bin_[new_node_idx] = threshold_bin;
  threshold_[new_node_idx] = threshold_double;
  ++num_leaves_;
  return num_leaves_ - 1;
}

int Tree::SplitCategorical(int leaf, int feature, int real_feature, const uint32_t* threshold_bin, int num_threshold_bin,
                           const uint32_t* threshold, int num_threshold, double left_value, double right_value,
                           data_size_t left_cnt, data_size_t right_cnt, double left_weight, double right_weight, float gain, MissingType missing_type) {
  Split(leaf, feature, real_feature, left_value, right_value, left_cnt, right_cnt, left_weight, right_weight, gain);
  int new_node_idx = num_leaves_ - 1;
  decision_type_[new_node_idx] = 0;
  SetDecisionType(&decision_type_[new_node_idx], true, kCategoricalMask);
  SetMissingType(&decision_type_[new_node_idx], static_cast<int8_t>(missing_type));
  threshold_in_bin_[new_node_idx] = num_cat_;
  threshold_[new_node_idx] = num_cat_;
  ++num_cat_;
  cat_boundaries_.push_back(cat_boundaries_.back() + num_threshold);
  for (int i = 0; i < num_threshold; ++i) {
    cat_threshold_.push_back(threshold[i]);
  }
  cat_boundaries_inner_.push_back(cat_boundaries_inner_.back() + num_threshold_bin);
  for (int i = 0; i < num_threshold_bin; ++i) {
    cat_threshold_inner_.push_back(threshold_bin[i]);
  }
  ++num_leaves_;
  return num_leaves_ - 1;
}

#define PredictionFun(niter, fidx_in_iter, start_pos, decision_fun, iter_idx, \
                      data_idx)                                               \
  std::vector<std::unique_ptr<BinIterator>> iter((niter));                    \
  for (int i = 0; i < (niter); ++i) {                                         \
    iter[i].reset(data->FeatureIterator((fidx_in_iter)));                     \
    iter[i]->Reset((start_pos));                                              \
  }                                                                           \
  for (data_size_t i = start; i < end; ++i) {                                 \
    int node = 0;                                                             \
    while (node >= 0) {                                                       \
      node = decision_fun(iter[(iter_idx)]->Get((data_idx)), node,            \
                          default_bins[node], max_bins[node]);                \
    }                                                                         \
    score[(data_idx)] += static_cast<double>(leaf_value_[~node]);             \
  }\


#define PredictionFunLinear(niter, fidx_in_iter, start_pos, decision_fun,     \
                            iter_idx, data_idx)                               \
  std::vector<std::unique_ptr<BinIterator>> iter((niter));                    \
  for (int i = 0; i < (niter); ++i) {                                         \
    iter[i].reset(data->FeatureIterator((fidx_in_iter)));                     \
    iter[i]->Reset((start_pos));                                              \
  }                                                                           \
  for (data_size_t i = start; i < end; ++i) {                                 \
    int node = 0;                                                             \
    if (num_leaves_ > 1) {                                                    \
      while (node >= 0) {                                                     \
        node = decision_fun(iter[(iter_idx)]->Get((data_idx)), node,          \
                            default_bins[node], max_bins[node]);              \
      }                                                                       \
      node = ~node;                                                           \
    }                                                                         \
    double add_score = leaf_const_[node];                                     \
    bool nan_found = false;                                                   \
    const double* coeff_ptr = leaf_coeff_[node].data();                       \
    const float** data_ptr = feat_ptr[node].data();                           \
    for (size_t j = 0; j < leaf_features_inner_[node].size(); ++j) {          \
       float feat_val = data_ptr[j][(data_idx)];                              \
       if (std::isnan(feat_val)) {                                            \
          nan_found = true;                                                   \
          break;                                                              \
       }                                                                      \
       add_score += coeff_ptr[j] * feat_val;                                  \
    }                                                                         \
    if (nan_found) {                                                          \
       score[(data_idx)] += leaf_value_[node];                                \
    } else {                                                                  \
      score[(data_idx)] += add_score;                                         \
    }                                                                         \
}\


void Tree::AddPredictionToScore(const Dataset* data, data_size_t num_data, double* score) const {
  if (!is_linear_ && num_leaves_ <= 1) {
    if (leaf_value_[0] != 0.0f) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
      for (data_size_t i = 0; i < num_data; ++i) {
        score[i] += leaf_value_[0];
      }
    }
    return;
  }
  std::vector<uint32_t> default_bins(num_leaves_ - 1);
  std::vector<uint32_t> max_bins(num_leaves_ - 1);
  for (int i = 0; i < num_leaves_ - 1; ++i) {
    const int fidx = split_feature_inner_[i];
    auto bin_mapper = data->FeatureBinMapper(fidx);
    default_bins[i] = bin_mapper->GetDefaultBin();
    max_bins[i] = bin_mapper->num_bin() - 1;
  }
  if (is_linear_) {
    std::vector<std::vector<const float*>> feat_ptr(num_leaves_);
    for (int leaf_num = 0; leaf_num < num_leaves_; ++leaf_num) {
      for (int feat : leaf_features_inner_[leaf_num]) {
        feat_ptr[leaf_num].push_back(data->raw_index(feat));
      }
    }
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], start, DecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, start, DecisionInner, split_feature_inner_[node], i);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], start, NumericalDecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, start, NumericalDecisionInner, split_feature_inner_[node], i);
        });
      }
    }
  } else {
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], start, DecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, start, DecisionInner, split_feature_inner_[node], i);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], start, NumericalDecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, start, NumericalDecisionInner, split_feature_inner_[node], i);
        });
      }
    }
  }
}

void Tree::AddPredictionToScore(const Dataset* data,
  const data_size_t* used_data_indices,
  data_size_t num_data, double* score) const {
  if (!is_linear_ && num_leaves_ <= 1) {
    if (leaf_value_[0] != 0.0f) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
      for (data_size_t i = 0; i < num_data; ++i) {
        score[used_data_indices[i]] += leaf_value_[0];
      }
    }
    return;
  }
  std::vector<uint32_t> default_bins(num_leaves_ - 1);
  std::vector<uint32_t> max_bins(num_leaves_ - 1);
  for (int i = 0; i < num_leaves_ - 1; ++i) {
    const int fidx = split_feature_inner_[i];
    auto bin_mapper = data->FeatureBinMapper(fidx);
    default_bins[i] = bin_mapper->GetDefaultBin();
    max_bins[i] = bin_mapper->num_bin() - 1;
  }
  if (is_linear_) {
    std::vector<std::vector<const float*>> feat_ptr(num_leaves_);
    for (int leaf_num = 0; leaf_num < num_leaves_; ++leaf_num) {
      for (int feat : leaf_features_inner_[leaf_num]) {
        feat_ptr[leaf_num].push_back(data->raw_index(feat));
      }
    }
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], DecisionInner,
                              node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, used_data_indices[start], DecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], NumericalDecisionInner,
                              node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, used_data_indices[start], NumericalDecisionInner,
                              split_feature_inner_[node], used_data_indices[i]);
        });
      }
    }
  } else {
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], DecisionInner, node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, used_data_indices[start], DecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], NumericalDecisionInner, node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, used_data_indices[start], NumericalDecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    }
  }
}

#undef PredictionFun
#undef PredictionFunLinear

double Tree::GetUpperBoundValue() const {
  double upper_bound = leaf_value_[0];
  for (int i = 1; i < num_leaves_; ++i) {
    if (leaf_value_[i] > upper_bound) {
      upper_bound = leaf_value_[i];
    }
  }
  return upper_bound;
}

double Tree::GetLowerBoundValue() const {
  double lower_bound = leaf_value_[0];
  for (int i = 1; i < num_leaves_; ++i) {
    if (leaf_value_[i] < lower_bound) {
      lower_bound = leaf_value_[i];
    }
  }
  return lower_bound;
}

std::string Tree::ToString() const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  using CommonC::ArrayToString;

  str_buf << "num_leaves=" << num_leaves_ << '\n';
  str_buf << "num_cat=" << num_cat_ << '\n';
  str_buf << "split_feature="
    << ArrayToString(split_feature_, num_leaves_ - 1) << '\n';
  str_buf << "split_gain="
    << ArrayToString(split_gain_, num_leaves_ - 1) << '\n';
  str_buf << "threshold="
    << ArrayToString<true>(threshold_, num_leaves_ - 1) << '\n';
  str_buf << "decision_type="
    << ArrayToString(Common::ArrayCast<int8_t, int>(decision_type_), num_leaves_ - 1) << '\n';
  str_buf << "left_child="
    << ArrayToString(left_child_, num_leaves_ - 1) << '\n';
  str_buf << "right_child="
    << ArrayToString(right_child_, num_leaves_ - 1) << '\n';
  str_buf << "leaf_value="
    << ArrayToString<true>(leaf_value_, num_leaves_) << '\n';
  str_buf << "leaf_weight="
    << ArrayToString<true>(leaf_weight_, num_leaves_) << '\n';
  str_buf << "leaf_count="
    << ArrayToString(leaf_count_, num_leaves_) << '\n';
  str_buf << "internal_value="
    << ArrayToString(internal_value_, num_leaves_ - 1) << '\n';
  str_buf << "internal_weight="
    << ArrayToString(internal_weight_, num_leaves_ - 1) << '\n';
  str_buf << "internal_count="
    << ArrayToString(internal_count_, num_leaves_ - 1) << '\n';
  if (num_cat_ > 0) {
    str_buf << "cat_boundaries="
      << ArrayToString(cat_boundaries_, num_cat_ + 1) << '\n';
    str_buf << "cat_threshold="
      << ArrayToString(cat_threshold_, cat_threshold_.size()) << '\n';
  }
  str_buf << "is_linear=" << is_linear_ << '\n';

  if (is_linear_) {
    str_buf << "leaf_const="
      << ArrayToString<true>(leaf_const_, num_leaves_) << '\n';
    std::vector<int> num_feat(num_leaves_);
    for (int i = 0; i < num_leaves_; ++i) {
      num_feat[i] = static_cast<int>(leaf_coeff_[i].size());
    }
    str_buf << "num_features="
      << ArrayToString(num_feat, num_leaves_) << '\n';
    str_buf << "leaf_features=";
    for (int i = 0; i < num_leaves_; ++i) {
      if (num_feat[i] > 0) {
        str_buf << ArrayToString(leaf_features_[i], leaf_features_[i].size()) << ' ';
      }
      str_buf << ' ';
    }
    str_buf << '\n';
    str_buf << "leaf_coeff=";
    for (int i = 0; i < num_leaves_; ++i) {
      if (num_feat[i] > 0) {
        str_buf << ArrayToString<true>(leaf_coeff_[i], leaf_coeff_[i].size()) << ' ';
      }
      str_buf << ' ';
    }
    str_buf << '\n';
  }
  str_buf << "shrinkage=" << shrinkage_ << '\n';
  str_buf << '\n';

  return str_buf.str();
}

std::string Tree::ToJSON() const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << "\"num_leaves\":" << num_leaves_ << "," << '\n';
  str_buf << "\"num_cat\":" << num_cat_ << "," << '\n';
  str_buf << "\"shrinkage\":" << shrinkage_ << "," << '\n';
  if (num_leaves_ == 1) {
    str_buf << "\"tree_structure\":{";
    str_buf << "\"leaf_value\":" << leaf_value_[0] << ", " << '\n';
    if (is_linear_) {
      str_buf << "\"leaf_count\":" << leaf_count_[0] << ", " << '\n';
      str_buf << LinearModelToJSON(0);
    } else {
      str_buf << "\"leaf_count\":" << leaf_count_[0];
    }
    str_buf << "}" << '\n';
  } else {
    str_buf << "\"tree_structure\":" << NodeToJSON(0) << '\n';
  }
  return str_buf.str();
}

std::string Tree::LinearModelToJSON(int index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << "\"leaf_const\":" << leaf_const_[index] << "," << "\n";
  int num_features = static_cast<int>(leaf_features_[index].size());
  if (num_features > 0) {
    str_buf << "\"leaf_features\":[";
    for (int i = 0; i < num_features - 1; ++i) {
      str_buf << leaf_features_[index][i] << ", ";
    }
    str_buf << leaf_features_[index][num_features - 1] << "]" << ", " << "\n";
    str_buf << "\"leaf_coeff\":[";
    for (int i = 0; i < num_features - 1; ++i) {
      str_buf << leaf_coeff_[index][i] << ", ";
    }
    str_buf << leaf_coeff_[index][num_features - 1] << "]" << "\n";
  } else {
    str_buf << "\"leaf_features\":[],\n";
    str_buf << "\"leaf_coeff\":[]\n";
  }
  return str_buf.str();
}

std::string Tree::NodeToJSON(int index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "{" << '\n';
    str_buf << "\"split_index\":" << index << "," << '\n';
    str_buf << "\"split_feature\":" << split_feature_[index] << "," << '\n';
    str_buf << "\"split_gain\":" << Common::AvoidInf(split_gain_[index]) << "," << '\n';
    if (GetDecisionType(decision_type_[index], kCategoricalMask)) {
      int cat_idx = static_cast<int>(threshold_[index]);
      std::vector<int> cats;
      for (int i = cat_boundaries_[cat_idx]; i < cat_boundaries_[cat_idx + 1]; ++i) {
        for (int j = 0; j < 32; ++j) {
          int cat = (i - cat_boundaries_[cat_idx]) * 32 + j;
          if (Common::FindInBitset(cat_threshold_.data() + cat_boundaries_[cat_idx],
                                   cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx], cat)) {
            cats.push_back(cat);
          }
        }
      }
      str_buf << "\"threshold\":\"" << CommonC::Join(cats, "||") << "\"," << '\n';
      str_buf << "\"decision_type\":\"==\"," << '\n';
    } else {
      str_buf << "\"threshold\":" << Common::AvoidInf(threshold_[index]) << "," << '\n';
      str_buf << "\"decision_type\":\"<=\"," << '\n';
    }
    if (GetDecisionType(decision_type_[index], kDefaultLeftMask)) {
      str_buf << "\"default_left\":true," << '\n';
    } else {
      str_buf << "\"default_left\":false," << '\n';
    }
    uint8_t missing_type = GetMissingType(decision_type_[index]);
    if (missing_type == MissingType::None) {
      str_buf << "\"missing_type\":\"None\"," << '\n';
    } else if (missing_type == MissingType::Zero) {
      str_buf << "\"missing_type\":\"Zero\"," << '\n';
    } else {
      str_buf << "\"missing_type\":\"NaN\"," << '\n';
    }
    str_buf << "\"internal_value\":" << internal_value_[index] << "," << '\n';
    str_buf << "\"internal_weight\":" << internal_weight_[index] << "," << '\n';
    str_buf << "\"internal_count\":" << internal_count_[index] << "," << '\n';
    str_buf << "\"left_child\":" << NodeToJSON(left_child_[index]) << "," << '\n';
    str_buf << "\"right_child\":" << NodeToJSON(right_child_[index]) << '\n';
    str_buf << "}";
  } else {
    // leaf
    index = ~index;
    str_buf << "{" << '\n';
    str_buf << "\"leaf_index\":" << index << "," << '\n';
    str_buf << "\"leaf_value\":" << leaf_value_[index] << "," << '\n';
    str_buf << "\"leaf_weight\":" << leaf_weight_[index] << "," << '\n';
    if (is_linear_) {
      str_buf << "\"leaf_count\":" << leaf_count_[index] << "," << '\n';
      str_buf << LinearModelToJSON(index);
    } else {
      str_buf << "\"leaf_count\":" << leaf_count_[index] << '\n';
    }
    str_buf << "}";
  }
  return str_buf.str();
}

std::string Tree::NumericalDecisionIfElse(int node) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  uint8_t missing_type = GetMissingType(decision_type_[node]);
  bool default_left = GetDecisionType(decision_type_[node], kDefaultLeftMask);
  if (missing_type != MissingType::NaN) {
    str_buf << "if (std::isnan(fval)) fval = 0.0;";
  }
  if (missing_type == MissingType::Zero) {
    if (default_left) {
      str_buf << "if (Tree::IsZero(fval)) {";
    } else {
      str_buf << "if (!Tree::IsZero(fval)) {";
    }
  } else if (missing_type == MissingType::NaN) {
    if (default_left) {
      str_buf << "if (std::isnan(fval)) {";
    } else {
      str_buf << "if (!std::isnan(fval)) {";
    }
  } else {
    str_buf << "if (fval <= " << threshold_[node] << ") {";
  }
  return str_buf.str();
}

std::string Tree::CategoricalDecisionIfElse(int node) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  int cat_idx = static_cast<int>(threshold_[node]);
  str_buf << "if (std::isnan(fval)) { int_fval = -1; } else { int_fval = static_cast<int>(fval); }";
  str_buf << "if (int_fval >= 0 && int_fval < 32 * (";
  str_buf << cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx];
  str_buf << ") && (((cat_threshold[" << cat_boundaries_[cat_idx];
  str_buf << " + int_fval / 32] >> (int_fval & 31)) & 1))) {";
  return str_buf.str();
}

std::string Tree::ToIfElse(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << "double PredictTree" << index;
  if (predict_leaf_index) {
    str_buf << "Leaf";
  }
  str_buf << "(const double* arr) { ";
  if (num_leaves_ <= 1) {
    str_buf << "return " << leaf_value_[0] << ";";
  } else {
    str_buf << "const std::vector<uint32_t> cat_threshold = {";
    for (size_t i = 0; i < cat_threshold_.size(); ++i) {
      if (i != 0) {
        str_buf << ",";
      }
      str_buf << cat_threshold_[i];
    }
    str_buf << "};";
    // use this for the missing value conversion
    str_buf << "double fval = 0.0f; ";
    if (num_cat_ > 0) {
      str_buf << "int int_fval = 0; ";
    }
    str_buf << NodeToIfElse(0, predict_leaf_index);
  }
  str_buf << " }" << '\n';

  // Predict func by Map to ifelse
  str_buf << "double PredictTree" << index;
  if (predict_leaf_index) {
    str_buf << "LeafByMap";
  } else {
    str_buf << "ByMap";
  }
  str_buf << "(const std::unordered_map<int, double>& arr) { ";
  if (num_leaves_ <= 1) {
    str_buf << "return " << leaf_value_[0] << ";";
  } else {
    str_buf << "const std::vector<uint32_t> cat_threshold = {";
    for (size_t i = 0; i < cat_threshold_.size(); ++i) {
      if (i != 0) {
        str_buf << ",";
      }
      str_buf << cat_threshold_[i];
    }
    str_buf << "};";
    // use this for the missing value conversion
    str_buf << "double fval = 0.0f; ";
    if (num_cat_ > 0) {
      str_buf << "int int_fval = 0; ";
    }
    str_buf << NodeToIfElseByMap(0, predict_leaf_index);
  }
  str_buf << " }" << '\n';

  return str_buf.str();
}

std::string Tree::NodeToIfElse(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "fval = arr[" << split_feature_[index] << "];";
    if (GetDecisionType(decision_type_[index], kCategoricalMask) == 0) {
      str_buf << NumericalDecisionIfElse(index);
    } else {
      str_buf << CategoricalDecisionIfElse(index);
    }
    // left subtree
    str_buf << NodeToIfElse(left_child_[index], predict_leaf_index);
    str_buf << " } else { ";
    // right subtree
    str_buf << NodeToIfElse(right_child_[index], predict_leaf_index);
    str_buf << " }";
  } else {
    // leaf
    str_buf << "return ";
    if (predict_leaf_index) {
      str_buf << ~index;
    } else {
      str_buf << leaf_value_[~index];
    }
    str_buf << ";";
  }

  return str_buf.str();
}

std::string Tree::NodeToIfElseByMap(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "fval = arr.count(" << split_feature_[index] << ") > 0 ? arr.at(" << split_feature_[index] << ") : 0.0f;";
    if (GetDecisionType(decision_type_[index], kCategoricalMask) == 0) {
      str_buf << NumericalDecisionIfElse(index);
    } else {
      str_buf << CategoricalDecisionIfElse(index);
    }
    // left subtree
    str_buf << NodeToIfElseByMap(left_child_[index], predict_leaf_index);
    str_buf << " } else { ";
    // right subtree
    str_buf << NodeToIfElseByMap(right_child_[index], predict_leaf_index);
    str_buf << " }";
  } else {
    // leaf
    str_buf << "return ";
    if (predict_leaf_index) {
      str_buf << ~index;
    } else {
      str_buf << leaf_value_[~index];
    }
    str_buf << ";";
  }

  return str_buf.str();
}

Tree::Tree(const char* str, size_t* used_len) {
  auto p = str;
  std::unordered_map<std::string, std::string> key_vals;
  const int max_num_line = 22;
  int read_line = 0;
  while (read_line < max_num_line) {
    if (*p == '\r' || *p == '\n') break;
    auto start = p;
    while (*p != '=') ++p;
    std::string key(start, p - start);
    ++p;
    start = p;
    while (*p != '\r' && *p != '\n') ++p;
    key_vals[key] = std::string(start, p - start);
    ++read_line;
    if (*p == '\r') ++p;
    if (*p == '\n') ++p;
  }
  *used_len = p - str;

  if (key_vals.count("num_leaves") <= 0) {
    Log::Fatal("Tree model should contain num_leaves field");
  }

  Common::Atoi(key_vals["num_leaves"].c_str(), &num_leaves_);

  if (key_vals.count("num_cat") <= 0) {
    Log::Fatal("Tree model should contain num_cat field");
  }

  Common::Atoi(key_vals["num_cat"].c_str(), &num_cat_);

  if (key_vals.count("leaf_value")) {
    leaf_value_ = CommonC::StringToArray<double>(key_vals["leaf_value"], num_leaves_);
  } else {
    Log::Fatal("Tree model string format error, should contain leaf_value field");
  }

  if (key_vals.count("shrinkage")) {
    CommonC::Atof(key_vals["shrinkage"].c_str(), &shrinkage_);
  } else {
    shrinkage_ = 1.0f;
  }

  if (key_vals.count("is_linear")) {
    int is_linear_int;
    Common::Atoi(key_vals["is_linear"].c_str(), &is_linear_int);
    is_linear_ = static_cast<bool>(is_linear_int);
  } else {
    is_linear_ = false;
  }

  if (key_vals.count("leaf_count")) {
    leaf_count_ = CommonC::StringToArrayFast<int>(key_vals["leaf_count"], num_leaves_);
  } else {
    leaf_count_.resize(num_leaves_);
  }

  #ifdef USE_CUDA
  is_cuda_tree_ = false;
  #endif  // USE_CUDA

  if ((num_leaves_ <= 1) && !is_linear_) {
    return;
  }

  if (key_vals.count("left_child")) {
    left_child_ = CommonC::StringToArrayFast<int>(key_vals["left_child"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain left_child field");
  }

  if (key_vals.count("right_child")) {
    right_child_ = CommonC::StringToArrayFast<int>(key_vals["right_child"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain right_child field");
  }

  if (key_vals.count("split_feature")) {
    split_feature_ = CommonC::StringToArrayFast<int>(key_vals["split_feature"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain split_feature field");
  }

  if (key_vals.count("threshold")) {
    threshold_ = CommonC::StringToArray<double>(key_vals["threshold"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain threshold field");
  }

  if (key_vals.count("split_gain")) {
    split_gain_ = CommonC::StringToArrayFast<float>(key_vals["split_gain"], num_leaves_ - 1);
  } else {
    split_gain_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_count")) {
    internal_count_ = CommonC::StringToArrayFast<int>(key_vals["internal_count"], num_leaves_ - 1);
  } else {
    internal_count_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_value")) {
    internal_value_ = CommonC::StringToArrayFast<double>(key_vals["internal_value"], num_leaves_ - 1);
  } else {
    internal_value_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_weight")) {
    internal_weight_ = CommonC::StringToArrayFast<double>(key_vals["internal_weight"], num_leaves_ - 1);
  } else {
    internal_weight_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("leaf_weight")) {
    leaf_weight_ = CommonC::StringToArray<double>(key_vals["leaf_weight"], num_leaves_);
  } else {
    leaf_weight_.resize(num_leaves_);
  }

  if (key_vals.count("decision_type")) {
    decision_type_ = CommonC::StringToArrayFast<int8_t>(key_vals["decision_type"], num_leaves_ - 1);
  } else {
    decision_type_ = std::vector<int8_t>(num_leaves_ - 1, 0);
  }

  if (is_linear_) {
    if (key_vals.count("leaf_const")) {
      leaf_const_ = Common::StringToArray<double>(key_vals["leaf_const"], num_leaves_);
    } else {
      leaf_const_.resize(num_leaves_);
    }
    std::vector<int> num_feat;
    if (key_vals.count("num_features")) {
      num_feat = Common::StringToArrayFast<int>(key_vals["num_features"], num_leaves_);
    }
    leaf_coeff_.resize(num_leaves_);
    leaf_features_.resize(num_leaves_);
    leaf_features_inner_.resize(num_leaves_);
    if (num_feat.size() > 0) {
      int total_num_feat = 0;
      for (size_t i = 0; i < num_feat.size(); ++i) {
        total_num_feat += num_feat[i];
      }
      std::vector<int> all_leaf_features;
      if (key_vals.count("leaf_features")) {
        all_leaf_features = Common::StringToArrayFast<int>(key_vals["leaf_features"], total_num_feat);
      }
      std::vector<double> all_leaf_coeff;
      if (key_vals.count("leaf_coeff")) {
        all_leaf_coeff = Common::StringToArray<double>(key_vals["leaf_coeff"], total_num_feat);
      }
      int sum_num_feat = 0;
      for (int i = 0; i < num_leaves_; ++i) {
        if (num_feat[i] > 0) {
          if (key_vals.count("leaf_features"))  {
            leaf_features_[i].assign(all_leaf_features.begin() + sum_num_feat, all_leaf_features.begin() + sum_num_feat + num_feat[i]);
          }
          if (key_vals.count("leaf_coeff")) {
            leaf_coeff_[i].assign(all_leaf_coeff.begin() + sum_num_feat, all_leaf_coeff.begin() + sum_num_feat + num_feat[i]);
          }
        }
        sum_num_feat += num_feat[i];
      }
    }
  }

  if (num_cat_ > 0) {
    if (key_vals.count("cat_boundaries")) {
      cat_boundaries_ = CommonC::StringToArrayFast<int>(key_vals["cat_boundaries"], num_cat_ + 1);
    } else {
      Log::Fatal("Tree model should contain cat_boundaries field.");
    }

    if (key_vals.count("cat_threshold")) {
      cat_threshold_ = CommonC::StringToArrayFast<uint32_t>(key_vals["cat_threshold"], cat_boundaries_.back());
    } else {
      Log::Fatal("Tree model should contain cat_threshold field");
    }
  }
  max_depth_ = -1;
}

void Tree::ExtendPath(PathElement *unique_path, int unique_depth,
                      double zero_fraction, double one_fraction, int feature_index) {
  unique_path[unique_depth].feature_index = feature_index;
  unique_path[unique_depth].zero_fraction = zero_fraction;
  unique_path[unique_depth].one_fraction = one_fraction;
  unique_path[unique_depth].pweight = (unique_depth == 0 ? 1 : 0);
  for (int i = unique_depth - 1; i >= 0; i--) {
    unique_path[i + 1].pweight += one_fraction*unique_path[i].pweight*(i + 1)
      / static_cast<double>(unique_depth + 1);
    unique_path[i].pweight = zero_fraction*unique_path[i].pweight*(unique_depth - i)
      / static_cast<double>(unique_depth + 1);
  }
}

void Tree::UnwindPath(PathElement *unique_path, int unique_depth, int path_index) {
  const double one_fraction = unique_path[path_index].one_fraction;
  const double zero_fraction = unique_path[path_index].zero_fraction;
  double next_one_portion = unique_path[unique_depth].pweight;

  for (int i = unique_depth - 1; i >= 0; --i) {
    if (one_fraction != 0) {
      const double tmp = unique_path[i].pweight;
      unique_path[i].pweight = next_one_portion*(unique_depth + 1)
        / static_cast<double>((i + 1)*one_fraction);
      next_one_portion = tmp - unique_path[i].pweight*zero_fraction*(unique_depth - i)
        / static_cast<double>(unique_depth + 1);
    } else {
      unique_path[i].pweight = (unique_path[i].pweight*(unique_depth + 1))
        / static_cast<double>(zero_fraction*(unique_depth - i));
    }
  }

  for (int i = path_index; i < unique_depth; ++i) {
    unique_path[i].feature_index = unique_path[i + 1].feature_index;
    unique_path[i].zero_fraction = unique_path[i + 1].zero_fraction;
    unique_path[i].one_fraction = unique_path[i + 1].one_fraction;
  }
}

double Tree::UnwoundPathSum(const PathElement *unique_path, int unique_depth, int path_index) {
  const double one_fraction = unique_path[path_index].one_fraction;
  const double zero_fraction = unique_path[path_index].zero_fraction;
  double next_one_portion = unique_path[unique_depth].pweight;
  double total = 0;
  for (int i = unique_depth - 1; i >= 0; --i) {
    if (one_fraction != 0) {
      const double tmp = next_one_portion*(unique_depth + 1)
        / static_cast<double>((i + 1)*one_fraction);
      total += tmp;
      next_one_portion = unique_path[i].pweight - tmp*zero_fraction*((unique_depth - i)
                                                                     / static_cast<double>(unique_depth + 1));
    } else {
      total += (unique_path[i].pweight / zero_fraction) / ((unique_depth - i)
                                                           / static_cast<double>(unique_depth + 1));
    }
  }
  return total;
}

// recursive computation of SHAP values for a decision tree
void Tree::TreeSHAP(const double *feature_values, double *phi,
                    int node, int unique_depth,
                    PathElement *parent_unique_path, double parent_zero_fraction,
                    double parent_one_fraction, int parent_feature_index) const {
  // extend the unique path
  PathElement* unique_path = parent_unique_path + unique_depth;
  if (unique_depth > 0) {
    std::copy(parent_unique_path, parent_unique_path + unique_depth, unique_path);
  }
  ExtendPath(unique_path, unique_depth, parent_zero_fraction,
             parent_one_fraction, parent_feature_index);

  // leaf node
  if (node < 0) {
    for (int i = 1; i <= unique_depth; ++i) {
      const double w = UnwoundPathSum(unique_path, unique_depth, i);
      const PathElement &el = unique_path[i];
      phi[el.feature_index] += w*(el.one_fraction - el.zero_fraction)*leaf_value_[~node];
    }

    // internal node
  } else {
    const int hot_index = Decision(feature_values[split_feature_[node]], node);
    const int cold_index = (hot_index == left_child_[node] ? right_child_[node] : left_child_[node]);
    const double w = data_count(node);
    const double hot_zero_fraction = data_count(hot_index) / w;
    const double cold_zero_fraction = data_count(cold_index) / w;
    double incoming_zero_fraction = 1;
    double incoming_one_fraction = 1;

    // see if we have already split on this feature,
    // if so we undo that split so we can redo it for this node
    int path_index = 0;
    for (; path_index <= unique_depth; ++path_index) {
      if (unique_path[path_index].feature_index == split_feature_[node]) break;
    }
    if (path_index != unique_depth + 1) {
      incoming_zero_fraction = unique_path[path_index].zero_fraction;
      incoming_one_fraction = unique_path[path_index].one_fraction;
      UnwindPath(unique_path, unique_depth, path_index);
      unique_depth -= 1;
    }

    TreeSHAP(feature_values, phi, hot_index, unique_depth + 1, unique_path,
             hot_zero_fraction*incoming_zero_fraction, incoming_one_fraction, split_feature_[node]);

    TreeSHAP(feature_values, phi, cold_index, unique_depth + 1, unique_path,
             cold_zero_fraction*incoming_zero_fraction, 0, split_feature_[node]);
  }
}

// recursive sparse computation of SHAP values for a decision tree
void Tree::TreeSHAPByMap(const std::unordered_map<int, double>& feature_values, std::unordered_map<int, double>* phi,
                         int node, int unique_depth,
                         PathElement *parent_unique_path, double parent_zero_fraction,
                         double parent_one_fraction, int parent_feature_index) const {
  // extend the unique path
  PathElement* unique_path = parent_unique_path + unique_depth;
  if (unique_depth > 0) {
    std::copy(parent_unique_path, parent_unique_path + unique_depth, unique_path);
  }
  ExtendPath(unique_path, unique_depth, parent_zero_fraction,
             parent_one_fraction, parent_feature_index);

  // leaf node
  if (node < 0) {
    for (int i = 1; i <= unique_depth; ++i) {
      const double w = UnwoundPathSum(unique_path, unique_depth, i);
      const PathElement &el = unique_path[i];
      (*phi)[el.feature_index] += w*(el.one_fraction - el.zero_fraction)*leaf_value_[~node];
    }

  // internal node
  } else {
    const int hot_index = Decision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    const int cold_index = (hot_index == left_child_[node] ? right_child_[node] : left_child_[node]);
    const double w = data_count(node);
    const double hot_zero_fraction = data_count(hot_index) / w;
    const double cold_zero_fraction = data_count(cold_index) / w;
    double incoming_zero_fraction = 1;
    double incoming_one_fraction = 1;

    // see if we have already split on this feature,
    // if so we undo that split so we can redo it for this node
    int path_index = 0;
    for (; path_index <= unique_depth; ++path_index) {
      if (unique_path[path_index].feature_index == split_feature_[node]) break;
    }
    if (path_index != unique_depth + 1) {
      incoming_zero_fraction = unique_path[path_index].zero_fraction;
      incoming_one_fraction = unique_path[path_index].one_fraction;
      UnwindPath(unique_path, unique_depth, path_index);
      unique_depth -= 1;
    }

    TreeSHAPByMap(feature_values, phi, hot_index, unique_depth + 1, unique_path,
                  hot_zero_fraction*incoming_zero_fraction, incoming_one_fraction, split_feature_[node]);

    TreeSHAPByMap(feature_values, phi, cold_index, unique_depth + 1, unique_path,
                  cold_zero_fraction*incoming_zero_fraction, 0, split_feature_[node]);
  }
}

double Tree::ExpectedValue() const {
  if (num_leaves_ == 1) return LeafOutput(0);
  const double total_count = internal_count_[0];
  double exp_value = 0.0;
  for (int i = 0; i < num_leaves(); ++i) {
    exp_value += (leaf_count_[i] / total_count)*LeafOutput(i);
  }
  return exp_value;
}

void Tree::RecomputeMaxDepth() {
  if (num_leaves_ == 1) {
    max_depth_ = 0;
  } else {
    if (leaf_depth_.size() == 0) {
      RecomputeLeafDepths(0, 0);
    }
    max_depth_ = leaf_depth_[0];
    for (int i = 1; i < num_leaves(); ++i) {
      if (max_depth_ < leaf_depth_[i]) max_depth_ = leaf_depth_[i];
    }
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/main.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/application.h>

#include <iostream>
#include <string>

#ifdef USE_MPI
  #include "network/linkers.h"
#endif

int main(int argc, char** argv) {
  bool success = false;
  try {
    LightGBM::Application app(argc, argv);
    app.Run();

#ifdef USE_MPI
    LightGBM::Linkers::MpiFinalizeIfIsParallel();
#endif

    success = true;
  }
  catch (const std::exception& ex) {
    std::cerr << "Met Exceptions:" << std::endl;
    std::cerr << ex.what() << std::endl;
  }
  catch (const std::string& ex) {
    std::cerr << "Met Exceptions:" << std::endl;
    std::cerr << ex << std::endl;
  }
  catch (...) {
    std::cerr << "Unknown Exceptions" << std::endl;
  }

  if (!success) {
#ifdef USE_MPI
    LightGBM::Linkers::MpiAbortIfIsParallel();
#endif

    exit(-1);
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/binary_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

namespace LightGBM {

/*!
* \brief Metric for binary classification task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class BinaryMetric: public Metric {
 public:
  explicit BinaryMetric(const Config&) {
  }

  virtual ~BinaryMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name());

    num_data_ = num_data;
    // get label
    label_ = metadata.label();

    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i]);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i]) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double prob = 0;
          objective->ConvertOutput(&score[i], &prob);
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], prob);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double prob = 0;
          objective->ConvertOutput(&score[i], &prob);
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], prob) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};

/*!
* \brief Log loss metric for binary classification task.
*/
class BinaryLoglossMetric: public BinaryMetric<BinaryLoglossMetric> {
 public:
  explicit BinaryLoglossMetric(const Config& config) :BinaryMetric<BinaryLoglossMetric>(config) {}

  inline static double LossOnPoint(label_t label, double prob) {
    if (label <= 0) {
      if (1.0f - prob > kEpsilon) {
        return -std::log(1.0f - prob);
      }
    } else {
      if (prob > kEpsilon) {
        return -std::log(prob);
      }
    }
    return -std::log(kEpsilon);
  }

  inline static const char* Name() {
    return "binary_logloss";
  }
};
/*!
* \brief Error rate metric for binary classification task.
*/
class BinaryErrorMetric: public BinaryMetric<BinaryErrorMetric> {
 public:
  explicit BinaryErrorMetric(const Config& config) :BinaryMetric<BinaryErrorMetric>(config) {}

  inline static double LossOnPoint(label_t label, double prob) {
    if (prob <= 0.5f) {
      return label > 0;
    } else {
      return label <= 0;
    }
  }

  inline static const char* Name() {
    return "binary_error";
  }
};

/*!
* \brief Auc Metric for binary classification task.
*/
class AUCMetric: public Metric {
 public:
  explicit AUCMetric(const Config&) {
  }

  virtual ~AUCMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("auc");

    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // get indices sorted by score, descent order
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_idx.emplace_back(i);
    }
    Common::ParallelSort(sorted_idx.begin(), sorted_idx.end(), [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });
    // temp sum of positive label
    double cur_pos = 0.0f;
    // total sum of positive label
    double sum_pos = 0.0f;
    // accumulate of AUC
    double accum = 0.0f;
    // temp sum of negative label
    double cur_neg = 0.0f;
    double threshold = score[sorted_idx[0]];
    if (weights_ == nullptr) {  // no weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          accum += cur_neg*(cur_pos * 0.5f + sum_pos);
          sum_pos += cur_pos;
          // reset
          cur_neg = cur_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0);
        cur_pos += (cur_label > 0);
      }
    } else {  // has weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        const label_t cur_weight = weights_[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          accum += cur_neg*(cur_pos * 0.5f + sum_pos);
          sum_pos += cur_pos;
          // reset
          cur_neg = cur_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0)*cur_weight;
        cur_pos += (cur_label > 0)*cur_weight;
      }
    }
    accum += cur_neg*(cur_pos * 0.5f + sum_pos);
    sum_pos += cur_pos;
    double auc = 1.0f;
    if (sum_pos > 0.0f && sum_pos != sum_weights_) {
      auc = accum / (sum_pos *(sum_weights_ - sum_pos));
    }
    return std::vector<double>(1, auc);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};


/*!
* \brief Average Precision Metric for binary classification task.
*/
class AveragePrecisionMetric: public Metric {
 public:
  explicit AveragePrecisionMetric(const Config&) {
  }

  virtual ~AveragePrecisionMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("average_precision");

    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // get indices sorted by score, descending order
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_idx.emplace_back(i);
    }
    Common::ParallelSort(sorted_idx.begin(), sorted_idx.end(), [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });
    // temp sum of positive label
    double cur_actual_pos = 0.0f;
    // total sum of positive label
    double sum_actual_pos = 0.0f;
    // total sum of predicted positive
    double sum_pred_pos = 0.0f;
    // accumulated precision
    double accum_prec = 1.0f;
    // accumulated pr-auc
    double accum = 0.0f;
    // temp sum of negative label
    double cur_neg = 0.0f;
    double threshold = score[sorted_idx[0]];
    if (weights_ == nullptr) {  // no weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          sum_actual_pos += cur_actual_pos;
          sum_pred_pos += cur_actual_pos + cur_neg;
          accum_prec = sum_actual_pos / sum_pred_pos;
          accum += cur_actual_pos * accum_prec;
          // reset
          cur_neg = cur_actual_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0);
        cur_actual_pos += (cur_label > 0);
      }
    } else {  // has weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        const label_t cur_weight = weights_[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          sum_actual_pos += cur_actual_pos;
          sum_pred_pos += cur_actual_pos + cur_neg;
          accum_prec = sum_actual_pos / sum_pred_pos;
          accum += cur_actual_pos * accum_prec;
          // reset
          cur_neg = cur_actual_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0) * cur_weight;
        cur_actual_pos += (cur_label > 0) * cur_weight;
      }
    }
    sum_actual_pos += cur_actual_pos;
    sum_pred_pos += cur_actual_pos + cur_neg;
    accum_prec = sum_actual_pos / sum_pred_pos;
    accum += cur_actual_pos * accum_prec;
    double ap = 1.0f;
    if (sum_actual_pos > 0.0f && sum_actual_pos != sum_weights_) {
      ap = accum / sum_actual_pos;
    }
    return std::vector<double>(1, ap);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_binary_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_metric.hpp"

#include <vector>

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
std::vector<double> CUDABinaryMetricInterface<HOST_METRIC, CUDA_METRIC>::Eval(const double* score, const ObjectiveFunction* objective) const {
  const double* score_convert = score;
  if (objective != nullptr && objective->NeedConvertOutputCUDA()) {
    this->score_convert_buffer_.Resize(static_cast<size_t>(this->num_data_) * static_cast<size_t>(this->num_class_));
    score_convert = objective->ConvertOutputCUDA(this->num_data_, score, this->score_convert_buffer_.RawData());
  }
  double sum_loss = 0.0, sum_weight = 0.0;
  this->LaunchEvalKernel(score_convert, &sum_loss, &sum_weight);
  const double eval_score = sum_loss / sum_weight;
  return std::vector<double>{eval_score};
}

CUDABinaryLoglossMetric::CUDABinaryLoglossMetric(const Config& config):CUDABinaryMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>(config) {}

CUDABinaryErrorMetric::CUDABinaryErrorMetric(const Config& config):CUDABinaryMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>(config) {}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_binary_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#include "cuda_regression_metric.hpp"
#include "../binary_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDABinaryMetricInterface: public CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC> {
 public:
  explicit CUDABinaryMetricInterface(const Config& config): CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>(config) {}

  virtual ~CUDABinaryMetricInterface() {}

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override;
};

class CUDABinaryLoglossMetric: public CUDABinaryMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric> {
 public:
  explicit CUDABinaryLoglossMetric(const Config& config);

  virtual ~CUDABinaryLoglossMetric() {}

  __device__ static double MetricOnPointCUDA(label_t label, double score, const double /*param*/) {
    // score should have been converted to probability
    if (label <= 0) {
      if (1.0f - score > kEpsilon) {
        return -log(1.0f - score);
      }
    } else {
      if (score > kEpsilon) {
        return -log(score);
      }
    }
    return -log(kEpsilon);
  }
};

class CUDABinaryErrorMetric: public CUDABinaryMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric> {
 public:
  explicit CUDABinaryErrorMetric(const Config& config);

  virtual ~CUDABinaryErrorMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, const double /*param*/) {
    if (score <= 0.5f) {
      return label > 0;
    } else {
      return label <= 0;
    }
  }
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_pointwise_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_metric.hpp"
#include "cuda_pointwise_metric.hpp"
#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
void CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAMetricInterface<HOST_METRIC>::Init(metadata, num_data);
  const int max_num_reduce_blocks = (this->num_data_ + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ == nullptr) {
    reduce_block_buffer_.Resize(max_num_reduce_blocks);
  } else {
    reduce_block_buffer_.Resize(max_num_reduce_blocks * 2);
  }
  const int max_num_reduce_blocks_inner = (max_num_reduce_blocks + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ == nullptr) {
    reduce_block_buffer_inner_.Resize(max_num_reduce_blocks_inner);
  } else {
    reduce_block_buffer_inner_.Resize(max_num_reduce_blocks_inner * 2);
  }
}

// Regression metrics
template void CUDAPointwiseMetricInterface<RMSEMetric, CUDARMSEMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<L2Metric, CUDAL2Metric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<QuantileMetric, CUDAQuantileMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<L1Metric, CUDAL1Metric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<HuberLossMetric, CUDAHuberLossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<FairLossMetric, CUDAFairLossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<PoissonMetric, CUDAPoissonMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<MAPEMetric, CUDAMAPEMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<GammaMetric, CUDAGammaMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<TweedieMetric, CUDATweedieMetric>::Init(const Metadata& metadata, data_size_t num_data);

// Binary metrics
template void CUDAPointwiseMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>::Init(const Metadata& metadata, data_size_t num_data);

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_pointwise_metric.cu <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include "cuda_binary_metric.hpp"
#include "cuda_pointwise_metric.hpp"
#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename CUDA_METRIC, bool USE_WEIGHTS>
__global__ void EvalKernel(const data_size_t num_data, const label_t* labels, const label_t* weights,
                           const double* scores, double* reduce_block_buffer, const double param) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double point_metric = 0.0;
  if (index < num_data) {
    point_metric = USE_WEIGHTS ?
      CUDA_METRIC::MetricOnPointCUDA(labels[index], scores[index], param) * weights[index] :
      CUDA_METRIC::MetricOnPointCUDA(labels[index], scores[index], param);
  }
  const double block_sum_point_metric = ShuffleReduceSum<double>(point_metric, shared_mem_buffer, NUM_DATA_PER_EVAL_THREAD);
  if (threadIdx.x == 0) {
    reduce_block_buffer[blockIdx.x] = block_sum_point_metric;
  }
  if (USE_WEIGHTS) {
    double weight = 0.0;
    if (index < num_data) {
      weight = static_cast<double>(weights[index]);
      const double block_sum_weight = ShuffleReduceSum<double>(weight, shared_mem_buffer, NUM_DATA_PER_EVAL_THREAD);
      if (threadIdx.x == 0) {
        reduce_block_buffer[blockIdx.x + gridDim.x] = block_sum_weight;
      }
    }
  }
}

template <typename HOST_METRIC, typename CUDA_METRIC>
void CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const {
  const int num_blocks = (this->num_data_ + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ != nullptr) {
    EvalKernel<CUDA_METRIC, true><<<num_blocks, NUM_DATA_PER_EVAL_THREAD>>>(
      this->num_data_, this->cuda_labels_, this->cuda_weights_, score, reduce_block_buffer_.RawData(), GetParamFromConfig());
  } else {
    EvalKernel<CUDA_METRIC, false><<<num_blocks, NUM_DATA_PER_EVAL_THREAD>>>(
      this->num_data_, this->cuda_labels_, this->cuda_weights_, score, reduce_block_buffer_.RawData(), GetParamFromConfig());
  }
  ShuffleReduceSumGlobal<double, double>(reduce_block_buffer_.RawData(), num_blocks, reduce_block_buffer_inner_.RawData());
  CopyFromCUDADeviceToHost<double>(sum_loss, reduce_block_buffer_inner_.RawData(), 1, __FILE__, __LINE__);
  *sum_weight = static_cast<double>(this->num_data_);
  if (this->cuda_weights_ != nullptr) {
    ShuffleReduceSumGlobal<double, double>(reduce_block_buffer_.RawData() + num_blocks, num_blocks, reduce_block_buffer_inner_.RawData());
    CopyFromCUDADeviceToHost<double>(sum_weight, reduce_block_buffer_inner_.RawData(), 1, __FILE__, __LINE__);
  }
}

// Regression metrics
template void CUDAPointwiseMetricInterface<RMSEMetric, CUDARMSEMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<L2Metric, CUDAL2Metric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<QuantileMetric, CUDAQuantileMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<L1Metric, CUDAL1Metric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<HuberLossMetric, CUDAHuberLossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<FairLossMetric, CUDAFairLossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<PoissonMetric, CUDAPoissonMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<MAPEMetric, CUDAMAPEMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<GammaMetric, CUDAGammaMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<TweedieMetric, CUDATweedieMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;

// Binary metrics
template void CUDAPointwiseMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_pointwise_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#define NUM_DATA_PER_EVAL_THREAD (1024)

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDAPointwiseMetricInterface: public CUDAMetricInterface<HOST_METRIC> {
 public:
  explicit CUDAPointwiseMetricInterface(const Config& config): CUDAMetricInterface<HOST_METRIC>(config), num_class_(config.num_class) {}

  virtual ~CUDAPointwiseMetricInterface() {}

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchEvalKernel(const double* score_convert, double* sum_loss, double* sum_weight) const;

  virtual double GetParamFromConfig() const { return 0.0; }

  mutable CUDAVector<double> score_convert_buffer_;
  CUDAVector<double> reduce_block_buffer_;
  CUDAVector<double> reduce_block_buffer_inner_;
  const int num_class_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_regression_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <vector>

#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
std::vector<double> CUDARegressionMetricInterface<HOST_METRIC, CUDA_METRIC>::Eval(const double* score, const ObjectiveFunction* objective) const {
  const double* score_convert = score;
  if (objective != nullptr && objective->NeedConvertOutputCUDA()) {
    this->score_convert_buffer_.Resize(static_cast<size_t>(this->num_data_) * static_cast<size_t>(this->num_class_));
    score_convert = objective->ConvertOutputCUDA(this->num_data_, score, this->score_convert_buffer_.RawData());
  }
  double sum_loss = 0.0, sum_weight = 0.0;
  this->LaunchEvalKernel(score_convert, &sum_loss, &sum_weight);
  const double eval_score = this->AverageLoss(sum_loss, sum_weight);
  return std::vector<double>{eval_score};
}

CUDARMSEMetric::CUDARMSEMetric(const Config& config): CUDARegressionMetricInterface<RMSEMetric, CUDARMSEMetric>(config) {}

CUDAL2Metric::CUDAL2Metric(const Config& config): CUDARegressionMetricInterface<L2Metric, CUDAL2Metric>(config) {}

CUDAQuantileMetric::CUDAQuantileMetric(const Config& config): CUDARegressionMetricInterface<QuantileMetric, CUDAQuantileMetric>(config), alpha_(config.alpha) {}

CUDAL1Metric::CUDAL1Metric(const Config& config): CUDARegressionMetricInterface<L1Metric, CUDAL1Metric>(config) {}

CUDAHuberLossMetric::CUDAHuberLossMetric(const Config& config): CUDARegressionMetricInterface<HuberLossMetric, CUDAHuberLossMetric>(config), alpha_(config.alpha) {}

CUDAFairLossMetric::CUDAFairLossMetric(const Config& config): CUDARegressionMetricInterface<FairLossMetric, CUDAFairLossMetric>(config) , fair_c_(config.fair_c) {}

CUDAPoissonMetric::CUDAPoissonMetric(const Config& config): CUDARegressionMetricInterface<PoissonMetric, CUDAPoissonMetric>(config) {}

CUDAMAPEMetric::CUDAMAPEMetric(const Config& config): CUDARegressionMetricInterface<MAPEMetric, CUDAMAPEMetric>(config) {}

CUDAGammaMetric::CUDAGammaMetric(const Config& config): CUDARegressionMetricInterface<GammaMetric, CUDAGammaMetric>(config) {}

CUDAGammaDevianceMetric::CUDAGammaDevianceMetric(const Config& config): CUDARegressionMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>(config) {}

CUDATweedieMetric::CUDATweedieMetric(const Config& config): CUDARegressionMetricInterface<TweedieMetric, CUDATweedieMetric>(config) , tweedie_variance_power_(config.tweedie_variance_power) {}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_regression_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#include "cuda_pointwise_metric.hpp"
#include "../regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDARegressionMetricInterface: public CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC> {
 public:
  explicit CUDARegressionMetricInterface(const Config& config):
    CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>(config) {}

  virtual ~CUDARegressionMetricInterface() {}

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override;
};

class CUDARMSEMetric: public CUDARegressionMetricInterface<RMSEMetric, CUDARMSEMetric> {
 public:
  explicit CUDARMSEMetric(const Config& config);

  virtual ~CUDARMSEMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double /*alpha*/) {
    return (score - label) * (score - label);
  }
};

class CUDAL2Metric : public CUDARegressionMetricInterface<L2Metric, CUDAL2Metric> {
 public:
  explicit CUDAL2Metric(const Config& config);

  virtual ~CUDAL2Metric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double /*alpha*/) {
    return (score - label) * (score - label);
  }
};

class CUDAQuantileMetric : public CUDARegressionMetricInterface<QuantileMetric, CUDAQuantileMetric> {
 public:
  explicit CUDAQuantileMetric(const Config& config);

  virtual ~CUDAQuantileMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double alpha) {
    double delta = label - score;
    if (delta < 0) {
      return (alpha - 1.0f) * delta;
    } else {
      return alpha * delta;
    }
  }

  double GetParamFromConfig() const override {
    return alpha_;
  }

 private:
  const double alpha_;
};

class CUDAL1Metric : public CUDARegressionMetricInterface<L1Metric, CUDAL1Metric> {
 public:
  explicit CUDAL1Metric(const Config& config);

  virtual ~CUDAL1Metric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    return std::fabs(score - label);
  }
};

class CUDAHuberLossMetric : public CUDARegressionMetricInterface<HuberLossMetric, CUDAHuberLossMetric> {
 public:
  explicit CUDAHuberLossMetric(const Config& config);

  virtual ~CUDAHuberLossMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double alpha) {
    const double diff = score - label;
    if (std::abs(diff) <= alpha) {
      return 0.5f * diff * diff;
    } else {
      return alpha * (std::abs(diff) - 0.5f * alpha);
    }
  }

  double GetParamFromConfig() const override {
    return alpha_;
  }
 private:
  const double alpha_;
};

class CUDAFairLossMetric : public CUDARegressionMetricInterface<FairLossMetric, CUDAFairLossMetric> {
 public:
  explicit CUDAFairLossMetric(const Config& config);

  virtual ~CUDAFairLossMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double fair_c) {
    const double x = std::fabs(score - label);
    const double c =  fair_c;
    return c * x - c * c * std::log1p(x / c);
  }

  double GetParamFromConfig() const override {
    return fair_c_;
  }

 private:
  const double fair_c_;
};

class CUDAPoissonMetric : public CUDARegressionMetricInterface<PoissonMetric, CUDAPoissonMetric> {
 public:
  explicit CUDAPoissonMetric(const Config& config);

  virtual ~CUDAPoissonMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    return score - label * std::log(score);
  }
};

class CUDAMAPEMetric : public CUDARegressionMetricInterface<MAPEMetric, CUDAMAPEMetric> {
 public:
  explicit CUDAMAPEMetric(const Config& config);

  virtual ~CUDAMAPEMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    return std::fabs((label - score)) / fmax(1.0f, std::fabs(label));
  }
};

class CUDAGammaMetric : public CUDARegressionMetricInterface<GammaMetric, CUDAGammaMetric> {
 public:
  explicit CUDAGammaMetric(const Config& config);

  virtual ~CUDAGammaMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double psi = 1.0;
    const double theta = -1.0 / score;
    const double a = psi;
    const double b = -SafeLog(-theta);
    const double c = 1. / psi * SafeLog(label / psi) - SafeLog(label) - 0;  // 0 = std::lgamma(1.0 / psi) = std::lgamma(1.0);
    return -((label * theta - b) / a + c);
  }
};

class CUDAGammaDevianceMetric : public CUDARegressionMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric> {
 public:
  explicit CUDAGammaDevianceMetric(const Config& config);

  virtual ~CUDAGammaDevianceMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double epsilon = 1.0e-9;
    const double tmp = label / (score + epsilon);
    return tmp - SafeLog(tmp) - 1;
  }
};

class CUDATweedieMetric : public CUDARegressionMetricInterface<TweedieMetric, CUDATweedieMetric> {
 public:
  explicit CUDATweedieMetric(const Config& config);

  virtual ~CUDATweedieMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double tweedie_variance_power) {
    const double rho = tweedie_variance_power;
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    const double a = label * std::exp((1 - rho) * std::log(score)) / (1 - rho);
    const double b = std::exp((2 - rho) * std::log(score)) / (2 - rho);
    return -a + b;
  }

  double GetParamFromConfig() const override {
    return tweedie_variance_power_;
  }

 private:
  const double tweedie_variance_power_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/dcg_calculator.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {

/*! \brief Declaration for some static members */
std::vector<double> DCGCalculator::label_gain_;
std::vector<double> DCGCalculator::discount_;
const data_size_t DCGCalculator::kMaxPosition = 10000;


void DCGCalculator::DefaultEvalAt(std::vector<int>* eval_at) {
  auto& ref_eval_at = *eval_at;
  if (ref_eval_at.empty()) {
    for (int i = 1; i <= 5; ++i) {
      ref_eval_at.push_back(i);
    }
  } else {
    for (size_t i = 0; i < eval_at->size(); ++i) {
      CHECK_GT(ref_eval_at[i], 0);
    }
  }
}

void DCGCalculator::DefaultLabelGain(std::vector<double>* label_gain) {
  if (!label_gain->empty()) {
    return;
  }
  // label_gain = 2^i - 1, may overflow, so we use 31 here
  const int max_label = 31;
  label_gain->push_back(0.0f);
  for (int i = 1; i < max_label; ++i) {
    label_gain->push_back(static_cast<double>((1 << i) - 1));
  }
}

void DCGCalculator::Init(const std::vector<double>& input_label_gain) {
  label_gain_.resize(input_label_gain.size());
  for (size_t i = 0; i < input_label_gain.size(); ++i) {
    label_gain_[i] = static_cast<double>(input_label_gain[i]);
  }
  discount_.resize(kMaxPosition);
  for (data_size_t i = 0; i < kMaxPosition; ++i) {
    discount_[i] = 1.0 / std::log2(2.0 + i);
  }
}

double DCGCalculator::CalMaxDCGAtK(data_size_t k, const label_t* label, data_size_t num_data) {
  double ret = 0.0f;
  // counts for all labels
  std::vector<data_size_t> label_cnt(label_gain_.size(), 0);
  for (data_size_t i = 0; i < num_data; ++i) {
    ++label_cnt[static_cast<int>(label[i])];
  }
  int top_label = static_cast<int>(label_gain_.size()) - 1;

  if (k > num_data) {
    k = num_data;
  }
  //  start from top label, and accumulate DCG
  for (data_size_t j = 0; j < k; ++j) {
    while (top_label > 0 && label_cnt[top_label] <= 0) {
      top_label -= 1;
    }
    if (top_label < 0) {
      break;
    }
    ret += discount_[j] * label_gain_[top_label];
    label_cnt[top_label] -= 1;
  }
  return ret;
}

void DCGCalculator::CalMaxDCG(const std::vector<data_size_t>& ks,
                              const label_t* label,
                              data_size_t num_data,
                              std::vector<double>* out) {
  std::vector<data_size_t> label_cnt(label_gain_.size(), 0);
  // counts for all labels
  for (data_size_t i = 0; i < num_data; ++i) {
    ++label_cnt[static_cast<int>(label[i])];
  }
  double cur_result = 0.0f;
  data_size_t cur_left = 0;
  int top_label = static_cast<int>(label_gain_.size()) - 1;
  // calculate k Max DCG by one pass
  for (size_t i = 0; i < ks.size(); ++i) {
    data_size_t cur_k = ks[i];
    if (cur_k > num_data) {
      cur_k = num_data;
    }
    for (data_size_t j = cur_left; j < cur_k; ++j) {
      while (top_label > 0 && label_cnt[top_label] <= 0) {
        top_label -= 1;
      }
      if (top_label < 0) {
        break;
      }
      cur_result += discount_[j] * label_gain_[top_label];
      label_cnt[top_label] -= 1;
    }
    (*out)[i] = cur_result;
    cur_left = cur_k;
  }
}

void DCGCalculator::CalDCG(const std::vector<data_size_t>& ks, const label_t* label,
                           const double * score, data_size_t num_data, std::vector<double>* out) {
  // get sorted indices by score
  std::vector<data_size_t> sorted_idx(num_data);
  for (data_size_t i = 0; i < num_data; ++i) {
    sorted_idx[i] = i;
  }
  std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                   [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });

  double cur_result = 0.0f;
  data_size_t cur_left = 0;
  // calculate multi dcg by one pass
  for (size_t i = 0; i < ks.size(); ++i) {
    data_size_t cur_k = ks[i];
    if (cur_k > num_data) {
      cur_k = num_data;
    }
    for (data_size_t j = cur_left; j < cur_k; ++j) {
      data_size_t idx = sorted_idx[j];
      cur_result += label_gain_[static_cast<int>(label[idx])] * discount_[j];
    }
    (*out)[i] = cur_result;
    cur_left = cur_k;
  }
}

void DCGCalculator::CheckMetadata(const Metadata& metadata, data_size_t num_queries) {
  const data_size_t* query_boundaries = metadata.query_boundaries();
  if (num_queries > 0 && query_boundaries != nullptr) {
    for (data_size_t i = 0; i < num_queries; i++) {
      data_size_t num_rows = query_boundaries[i + 1] - query_boundaries[i];
      if (num_rows > kMaxPosition) {
        Log::Fatal("Number of rows %i exceeds upper limit of %i for a query", static_cast<int>(num_rows), static_cast<int>(kMaxPosition));
      }
    }
  }
}


void DCGCalculator::CheckLabel(const label_t* label, data_size_t num_data) {
  for (data_size_t i = 0; i < num_data; ++i) {
    label_t delta = std::fabs(label[i] - static_cast<int>(label[i]));
    if (delta > kEpsilon) {
      Log::Fatal("label should be int type (met %f) for ranking task,\n"
                 "for the gain of label, please set the label_gain parameter", label[i]);
    }

    if (label[i] < 0) {
      Log::Fatal("Label should be non-negative (met %f) for ranking task", label[i]);
    }

    if (static_cast<size_t>(label[i]) >= label_gain_.size()) {
      Log::Fatal("Label %zu is not less than the number of label mappings (%zu)", static_cast<size_t>(label[i]), label_gain_.size());
    }
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/map_metric.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

namespace LightGBM {

class MapMetric:public Metric {
 public:
  explicit MapMetric(const Config& config) {
    // get eval position
    eval_at_ = config.eval_at;
    DCGCalculator::DefaultEvalAt(&eval_at_);
  }

  ~MapMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    for (auto k : eval_at_) {
      name_.emplace_back(std::string("map@") + std::to_string(k));
    }
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get query boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("For MAP metric, there should be query information");
    }
    num_queries_ = metadata.num_queries();
    Log::Info("Total groups: %d, total data: %d", num_queries_, num_data_);
    // get query weights
    query_weights_ = metadata.query_weights();
    if (query_weights_ == nullptr) {
      sum_query_weights_ = static_cast<double>(num_queries_);
    } else {
      sum_query_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_queries_; ++i) {
        sum_query_weights_ += query_weights_[i];
      }
    }

    npos_per_query_.resize(num_queries_, 0);
    for (data_size_t i = 0; i < num_queries_; ++i) {
      for (data_size_t j = query_boundaries_[i]; j < query_boundaries_[i + 1]; ++j) {
        if (label_[j] > 0.5f) {
          ++npos_per_query_[i];
        }
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void CalMapAtK(std::vector<int> ks, data_size_t npos, const label_t* label,
                 const double* score, data_size_t num_data, std::vector<double>* out) const {
    // get sorted indices by score
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data; ++i) {
      sorted_idx.emplace_back(i);
    }
    std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                     [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });

    int num_hit = 0;
    double sum_ap = 0.0f;
    data_size_t cur_left = 0;
    for (size_t i = 0; i < ks.size(); ++i) {
      data_size_t cur_k = static_cast<data_size_t>(ks[i]);
      if (cur_k > num_data) {
        cur_k = num_data;
      }
      for (data_size_t j = cur_left; j < cur_k; ++j) {
        data_size_t idx = sorted_idx[j];
        if (label[idx] > 0.5f) {
          ++num_hit;
          sum_ap += static_cast<double>(num_hit) / (j + 1.0f);
        }
      }
      if (npos > 0) {
        (*out)[i] = sum_ap / std::min(npos, cur_k);
      } else {
        (*out)[i] = 1.0f;
      }
      cur_left = cur_k;
    }
  }
  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // some buffers for multi-threading sum up
    int num_threads = OMP_NUM_THREADS();
    std::vector<std::vector<double>> result_buffer_;
    for (int i = 0; i < num_threads; ++i) {
      result_buffer_.emplace_back(eval_at_.size(), 0.0f);
    }
    std::vector<double> tmp_map(eval_at_.size(), 0.0f);
    if (query_weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided) firstprivate(tmp_map)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        CalMapAtK(eval_at_, npos_per_query_[i], label_ + query_boundaries_[i],
                  score + query_boundaries_[i], query_boundaries_[i + 1] - query_boundaries_[i], &tmp_map);
        for (size_t j = 0; j < eval_at_.size(); ++j) {
          result_buffer_[tid][j] += tmp_map[j];
        }
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided) firstprivate(tmp_map)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        CalMapAtK(eval_at_, npos_per_query_[i], label_ + query_boundaries_[i],
                  score + query_boundaries_[i], query_boundaries_[i + 1] - query_boundaries_[i], &tmp_map);
        for (size_t j = 0; j < eval_at_.size(); ++j) {
          result_buffer_[tid][j] += tmp_map[j] * query_weights_[i];
        }
      }
    }
    // Get final average MAP
    std::vector<double> result(eval_at_.size(), 0.0f);
    for (size_t j = 0; j < result.size(); ++j) {
      for (int i = 0; i < num_threads; ++i) {
        result[j] += result_buffer_[i][j];
      }
      result[j] /= sum_query_weights_;
    }
    return result;
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Query boundaries information */
  const data_size_t* query_boundaries_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Weights of queries */
  const label_t* query_weights_;
  /*! \brief Sum weights of queries */
  double sum_query_weights_;
  /*! \brief Evaluate position of Nmap */
  std::vector<data_size_t> eval_at_;
  std::vector<std::string> name_;
  std::vector<data_size_t> npos_per_query_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/metric.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/metric.h>

#include <string>

#include "binary_metric.hpp"
#include "map_metric.hpp"
#include "multiclass_metric.hpp"
#include "rank_metric.hpp"
#include "regression_metric.hpp"
#include "xentropy_metric.hpp"

#include "cuda/cuda_binary_metric.hpp"
#include "cuda/cuda_regression_metric.hpp"

namespace LightGBM {

Metric* Metric::CreateMetric(const std::string& type, const Config& config) {
  #ifdef USE_CUDA
  if (config.device_type == std::string("cuda") && config.boosting == std::string("gbdt")) {
    if (type == std::string("l2")) {
      return new CUDAL2Metric(config);
    } else if (type == std::string("rmse")) {
      return new CUDARMSEMetric(config);
    } else if (type == std::string("l1")) {
      return new CUDAL1Metric(config);
    } else if (type == std::string("quantile")) {
      return new CUDAQuantileMetric(config);
    } else if (type == std::string("huber")) {
      return new CUDAHuberLossMetric(config);
    } else if (type == std::string("fair")) {
      return new CUDAFairLossMetric(config);
    } else if (type == std::string("poisson")) {
      return new CUDAPoissonMetric(config);
    } else if (type == std::string("binary_logloss")) {
      return new CUDABinaryLoglossMetric(config);
    } else if (type == std::string("binary_error")) {
      return new CUDABinaryErrorMetric(config);
    } else if (type == std::string("auc")) {
      Log::Warning("Metric auc is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AUCMetric(config);
    } else if (type == std::string("average_precision")) {
      Log::Warning("Metric average_precision is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AveragePrecisionMetric(config);
    } else if (type == std::string("auc_mu")) {
      Log::Warning("Metric auc_mu is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AucMuMetric(config);
    } else if (type == std::string("ndcg")) {
      Log::Warning("Metric ndcg is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new NDCGMetric(config);
    } else if (type == std::string("map")) {
      Log::Warning("Metric map is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MapMetric(config);
    } else if (type == std::string("multi_logloss")) {
      Log::Warning("Metric multi_logloss is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MultiSoftmaxLoglossMetric(config);
    } else if (type == std::string("multi_error")) {
      Log::Warning("Metric multi_error is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MultiErrorMetric(config);
    } else if (type == std::string("cross_entropy")) {
      Log::Warning("Metric cross_entropy is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new CrossEntropyMetric(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      Log::Warning("Metric cross_entropy_lambda is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new CrossEntropyLambdaMetric(config);
    } else if (type == std::string("kullback_leibler")) {
      Log::Warning("Metric kullback_leibler is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new KullbackLeiblerDivergence(config);
    } else if (type == std::string("mape")) {
      return new CUDAMAPEMetric(config);
    } else if (type == std::string("gamma")) {
      return new CUDAGammaMetric(config);
    } else if (type == std::string("gamma_deviance")) {
      return new CUDAGammaDevianceMetric(config);
    } else if (type == std::string("tweedie")) {
      return new CUDATweedieMetric(config);
    } else if (type == std::string("r2")) {
      Log::Warning("Metric r2 is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new R2Metric(config);
    }
  } else {
  #endif  // USE_CUDA
    if (type == std::string("l2")) {
      return new L2Metric(config);
    } else if (type == std::string("rmse")) {
      return new RMSEMetric(config);
    } else if (type == std::string("l1")) {
      return new L1Metric(config);
    } else if (type == std::string("quantile")) {
      return new QuantileMetric(config);
    } else if (type == std::string("huber")) {
      return new HuberLossMetric(config);
    } else if (type == std::string("fair")) {
      return new FairLossMetric(config);
    } else if (type == std::string("poisson")) {
      return new PoissonMetric(config);
    } else if (type == std::string("binary_logloss")) {
      return new BinaryLoglossMetric(config);
    } else if (type == std::string("binary_error")) {
      return new BinaryErrorMetric(config);
    } else if (type == std::string("auc")) {
      return new AUCMetric(config);
    } else if (type == std::string("average_precision")) {
      return new AveragePrecisionMetric(config);
    } else if (type == std::string("auc_mu")) {
      return new AucMuMetric(config);
    } else if (type == std::string("ndcg")) {
      return new NDCGMetric(config);
    } else if (type == std::string("map")) {
      return new MapMetric(config);
    } else if (type == std::string("multi_logloss")) {
      return new MultiSoftmaxLoglossMetric(config);
    } else if (type == std::string("multi_error")) {
      return new MultiErrorMetric(config);
    } else if (type == std::string("cross_entropy")) {
      return new CrossEntropyMetric(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      return new CrossEntropyLambdaMetric(config);
    } else if (type == std::string("kullback_leibler")) {
      return new KullbackLeiblerDivergence(config);
    } else if (type == std::string("mape")) {
      return new MAPEMetric(config);
    } else if (type == std::string("gamma")) {
      return new GammaMetric(config);
    } else if (type == std::string("gamma_deviance")) {
      return new GammaDevianceMetric(config);
    } else if (type == std::string("tweedie")) {
      return new TweedieMetric(config);
    } else if (type == std::string("r2")) {
      return new R2Metric(config);
    }
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/multiclass_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <cmath>
#include <utility>
#include <vector>

namespace LightGBM {
/*!
* \brief Metric for multiclass task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class MulticlassMetric: public Metric {
 public:
  explicit MulticlassMetric(const Config& config) :config_(config) {
    num_class_ = config.num_class;
  }

  virtual ~MulticlassMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name(config_));
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0;
    int num_tree_per_iteration = num_class_;
    int num_pred_per_row = num_class_;
    if (objective != nullptr) {
      num_tree_per_iteration = objective->NumModelPerIteration();
      num_pred_per_row = objective->NumPredictOneRow();
    }
    if (objective != nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> raw_score(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            raw_score[k] = static_cast<double>(score[idx]);
          }
          std::vector<double> rec(num_pred_per_row);
          objective->ConvertOutput(raw_score.data(), rec.data());
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> raw_score(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            raw_score[k] = static_cast<double>(score[idx]);
          }
          std::vector<double> rec(num_pred_per_row);
          objective->ConvertOutput(raw_score.data(), rec.data());
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> rec(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            rec[k] = static_cast<double>(score[idx]);
          }
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> rec(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            rec[k] = static_cast<double>(score[idx]);
          }
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of this test set */
  std::vector<std::string> name_;
  int num_class_;
  /*! \brief config parameters*/
  Config config_;
};

/*! \brief top-k error for multiclass task; if k=1 (default) this is the usual multi-error */
class MultiErrorMetric: public MulticlassMetric<MultiErrorMetric> {
 public:
  explicit MultiErrorMetric(const Config& config) :MulticlassMetric<MultiErrorMetric>(config) {}

  inline static double LossOnPoint(label_t label, std::vector<double>* score, const Config& config) {
    size_t k = static_cast<size_t>(label);
    auto& ref_score = *score;
    int num_larger = 0;
    for (size_t i = 0; i < score->size(); ++i) {
      if (ref_score[i] >= ref_score[k]) ++num_larger;
      if (num_larger > config.multi_error_top_k) return 1.0f;
    }
    return 0.0f;
  }

  inline static const std::string Name(const Config& config) {
    if (config.multi_error_top_k == 1) {
      return "multi_error";
    } else {
      return "multi_error@" + std::to_string(config.multi_error_top_k);
    }
  }
};

/*! \brief Logloss for multiclass task */
class MultiSoftmaxLoglossMetric: public MulticlassMetric<MultiSoftmaxLoglossMetric> {
 public:
  explicit MultiSoftmaxLoglossMetric(const Config& config) :MulticlassMetric<MultiSoftmaxLoglossMetric>(config) {}

  inline static double LossOnPoint(label_t label, std::vector<double>* score, const Config&) {
    size_t k = static_cast<size_t>(label);
    auto& ref_score = *score;
    if (ref_score[k] > kEpsilon) {
      return static_cast<double>(-std::log(ref_score[k]));
    } else {
      return -std::log(kEpsilon);
    }
  }

  inline static const std::string Name(const Config&) {
    return "multi_logloss";
  }
};

/*! \brief AUC mu for multiclass task*/
class AucMuMetric : public Metric {
 public:
  explicit AucMuMetric(const Config& config) : config_(config) {
    num_class_ = config.num_class;
    class_weights_ = config.auc_mu_weights_matrix;
  }

  virtual ~AucMuMetric() {}

  const std::vector<std::string>& GetName() const override { return name_; }

  double factor_to_bigger_better() const override { return 1.0f; }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("auc_mu");

    num_data_ = num_data;
    label_ = metadata.label();

    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }

    // sort the data indices by true class
    sorted_data_idx_ = std::vector<data_size_t>(num_data_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_data_idx_[i] = i;
    }
    Common::ParallelSort(sorted_data_idx_.begin(), sorted_data_idx_.end(),
      [this](data_size_t a, data_size_t b) { return label_[a] < label_[b]; });

    // get size of each class
    class_sizes_ = std::vector<data_size_t>(num_class_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      data_size_t curr_label = static_cast<data_size_t>(label_[i]);
      ++class_sizes_[curr_label];
    }

    // get total weight of data in each class
    class_data_weights_ = std::vector<double>(num_class_, 0);
    if (weights_ != nullptr) {
      for (data_size_t i = 0; i < num_data_; ++i) {
        data_size_t curr_label = static_cast<data_size_t>(label_[i]);
        class_data_weights_[curr_label] += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // the notation follows that used in the paper introducing the auc-mu metric:
    // https://proceedings.mlr.press/v97/kleiman19a.html

    auto S = std::vector<std::vector<double>>(num_class_, std::vector<double>(num_class_, 0));
    int i_start = 0;
    for (int i = 0; i < num_class_; ++i) {
      int j_start = i_start + class_sizes_[i];
      for (int j = i + 1; j < num_class_; ++j) {
        std::vector<double> curr_v;
        for (int k = 0; k < num_class_; ++k) {
          curr_v.emplace_back(class_weights_[i][k] - class_weights_[j][k]);
        }
        double t1 = curr_v[i] - curr_v[j];
        // extract the data indices belonging to class i or j
        std::vector<data_size_t> class_i_j_indices;
        class_i_j_indices.assign(sorted_data_idx_.begin() + i_start, sorted_data_idx_.begin() + i_start + class_sizes_[i]);
        class_i_j_indices.insert(class_i_j_indices.end(),
          sorted_data_idx_.begin() + j_start, sorted_data_idx_.begin() + j_start + class_sizes_[j]);
        // sort according to distance from separating hyperplane
        std::vector<std::pair<data_size_t, double>> dist;
        for (data_size_t k = 0; static_cast<size_t>(k) < class_i_j_indices.size(); ++k) {
          data_size_t a = class_i_j_indices[k];
          double v_a = 0;
          for (int m = 0; m < num_class_; ++m) {
            v_a += curr_v[m] * score[num_data_ * m + a];
          }
          dist.push_back(std::pair<data_size_t, double>(a, t1 * v_a));
        }
        Common::ParallelSort(dist.begin(), dist.end(),
          [this](std::pair<data_size_t, double> a, std::pair<data_size_t, double> b) {
          // if scores are equal, put j class first
          if (std::fabs(a.second - b.second) < kEpsilon) {
            return label_[a.first] > label_[b.first];
          } else if (a.second < b.second) {
            return true;
          } else {
            return false;
          }
        });
        // calculate AUC
        double num_j = 0;
        double last_j_dist = 0;
        double num_current_j = 0;
        if (weights_ == nullptr) {
          for (size_t k = 0; k < dist.size(); ++k) {
            data_size_t a = dist[k].first;
            double curr_dist = dist[k].second;
            if (label_[a] == i) {
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                S[i][j] += num_j - 0.5 * num_current_j;  // members of class j with same distance as a contribute 0.5
              } else {
                S[i][j] += num_j;
              }
            } else {
              ++num_j;
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                ++num_current_j;
              } else {
                last_j_dist = dist[k].second;
                num_current_j = 1;
              }
            }
          }
        } else {
          for (size_t k = 0; k < dist.size(); ++k) {
            data_size_t a = dist[k].first;
            double curr_dist = dist[k].second;
            double curr_weight = weights_[a];
            if (label_[a] == i) {
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                S[i][j] += curr_weight * (num_j - 0.5 * num_current_j);  // members of class j with same distance as a contribute 0.5
              } else {
                S[i][j] += curr_weight * num_j;
              }
            } else {
              num_j += curr_weight;
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                num_current_j += curr_weight;
              } else {
                last_j_dist = dist[k].second;
                num_current_j = curr_weight;
              }
            }
          }
        }
        j_start += class_sizes_[j];
      }
      i_start += class_sizes_[i];
    }
    double ans = 0;
    for (int i = 0; i < num_class_; ++i) {
      for (int j = i + 1; j < num_class_; ++j) {
        if (weights_ == nullptr) {
          ans += (S[i][j] / class_sizes_[i]) / class_sizes_[j];
        } else {
          ans += (S[i][j] / class_data_weights_[i]) / class_data_weights_[j];
        }
      }
    }
    ans = (2.0 * ans / num_class_) / (num_class_ - 1);
    return std::vector<double>(1, ans);
  }

 private:
  /*! \brief Number of data*/
  data_size_t num_data_;
  /*! \brief Pointer to label*/
  const label_t* label_;
  /*! \brief Name of this metric*/
  std::vector<std::string> name_;
  /*! \brief Number of classes*/
  int num_class_;
  /*! \brief Class auc-mu weights*/
  std::vector<std::vector<double>> class_weights_;
  /*! \brief Data weights */
  const label_t* weights_;
  /*! \brief Sum of data weights */
  double sum_weights_;
  /*! \brief Sum of data weights in each class*/
  std::vector<double> class_data_weights_;
  /*! \brief Number of data in each class*/
  std::vector<data_size_t> class_sizes_;
  /*! \brief config parameters*/
  Config config_;
  /*! \brief index to data, sorted by true class*/
  std::vector<data_size_t> sorted_data_idx_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/rank_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <string>
#include <sstream>
#include <vector>

namespace LightGBM {

class NDCGMetric:public Metric {
 public:
  explicit NDCGMetric(const Config& config) {
    // get eval position
    eval_at_ = config.eval_at;
    auto label_gain = config.label_gain;
    DCGCalculator::DefaultEvalAt(&eval_at_);
    DCGCalculator::DefaultLabelGain(&label_gain);
    // initialize DCG calculator
    DCGCalculator::Init(label_gain);
  }

  ~NDCGMetric() {
  }
  void Init(const Metadata& metadata, data_size_t num_data) override {
    for (auto k : eval_at_) {
      name_.emplace_back(std::string("ndcg@") + std::to_string(k));
    }
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    num_queries_ = metadata.num_queries();
    DCGCalculator::CheckMetadata(metadata, num_queries_);
    DCGCalculator::CheckLabel(label_, num_data_);
    // get query boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("The NDCG metric requires query information");
    }
    // get query weights
    query_weights_ = metadata.query_weights();
    if (query_weights_ == nullptr) {
      sum_query_weights_ = static_cast<double>(num_queries_);
    } else {
      sum_query_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_queries_; ++i) {
        sum_query_weights_ += query_weights_[i];
      }
    }
    inverse_max_dcgs_.resize(num_queries_);
    // cache the inverse max DCG for all queries, used to calculate NDCG
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_queries_; ++i) {
      inverse_max_dcgs_[i].resize(eval_at_.size(), 0.0f);
      DCGCalculator::CalMaxDCG(eval_at_, label_ + query_boundaries_[i],
                               query_boundaries_[i + 1] - query_boundaries_[i],
                               &inverse_max_dcgs_[i]);
      for (size_t j = 0; j < inverse_max_dcgs_[i].size(); ++j) {
        if (inverse_max_dcgs_[i][j] > 0.0f) {
          inverse_max_dcgs_[i][j] = 1.0f / inverse_max_dcgs_[i][j];
        } else {
          // marking negative for all negative queries.
          // if one meet this query, it's ndcg will be set as -1.
          inverse_max_dcgs_[i][j] = -1.0f;
        }
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    int num_threads = OMP_NUM_THREADS();
    // some buffers for multi-threading sum up
    std::vector<std::vector<double>> result_buffer_;
    for (int i = 0; i < num_threads; ++i) {
      result_buffer_.emplace_back(eval_at_.size(), 0.0f);
    }
    std::vector<double> tmp_dcg(eval_at_.size(), 0.0f);
    if (query_weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(tmp_dcg)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        // if all doc in this query are all negative, let its NDCG=1
        if (inverse_max_dcgs_[i][0] <= 0.0f) {
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += 1.0f;
          }
        } else {
          // calculate DCG
          DCGCalculator::CalDCG(eval_at_, label_ + query_boundaries_[i],
                                score + query_boundaries_[i],
                                query_boundaries_[i + 1] - query_boundaries_[i], &tmp_dcg);
          // calculate NDCG
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += tmp_dcg[j] * inverse_max_dcgs_[i][j];
          }
        }
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(tmp_dcg)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        // if all doc in this query are all negative, let its NDCG=1
        if (inverse_max_dcgs_[i][0] <= 0.0f) {
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += 1.0f;
          }
        } else {
          // calculate DCG
          DCGCalculator::CalDCG(eval_at_, label_ + query_boundaries_[i],
                                score + query_boundaries_[i],
                                query_boundaries_[i + 1] - query_boundaries_[i], &tmp_dcg);
          // calculate NDCG
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += tmp_dcg[j] * inverse_max_dcgs_[i][j] * query_weights_[i];
          }
        }
      }
    }
    // Get final average NDCG
    std::vector<double> result(eval_at_.size(), 0.0f);
    for (size_t j = 0; j < result.size(); ++j) {
      for (int i = 0; i < num_threads; ++i) {
        result[j] += result_buffer_[i][j];
      }
      result[j] /= sum_query_weights_;
    }
    return result;
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
  /*! \brief Query boundaries information */
  const data_size_t* query_boundaries_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Weights of queries */
  const label_t* query_weights_;
  /*! \brief Sum weights of queries */
  double sum_query_weights_;
  /*! \brief Evaluate position of NDCG */
  std::vector<data_size_t> eval_at_;
  /*! \brief Cache the inverse max dcg for all queries */
  std::vector<std::vector<double>> inverse_max_dcgs_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/regression_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {
/*!
* \brief Metric for regression task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class RegressionMetric: public Metric {
 public:
  explicit RegressionMetric(const Config& config) :config_(config) {
  }

  virtual ~RegressionMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name());
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }
    for (data_size_t i = 0; i < num_data_; ++i) {
      PointWiseLossCalculator::CheckLabel(label_[i]);
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i], config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i], config_) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], t, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], t, config_) * weights_[i];
        }
      }
    }
    double loss = PointWiseLossCalculator::AverageLoss(sum_loss, sum_weights_);
    return std::vector<double>(1, loss);
  }

  inline static double AverageLoss(double sum_loss, double sum_weights) {
    return sum_loss / sum_weights;
  }

  inline static void CheckLabel(label_t) {
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of this test set */
  Config config_;
  std::vector<std::string> name_;
};

/*! \brief RMSE loss for regression task */
class RMSEMetric: public RegressionMetric<RMSEMetric> {
 public:
  explicit RMSEMetric(const Config& config) :RegressionMetric<RMSEMetric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return (score - label)*(score - label);
  }

  inline static double AverageLoss(double sum_loss, double sum_weights) {
    // need sqrt the result for RMSE loss
    return std::sqrt(sum_loss / sum_weights);
  }

  inline static const char* Name() {
    return "rmse";
  }
};

/*! \brief L2 loss for regression task */
class L2Metric: public RegressionMetric<L2Metric> {
 public:
  explicit L2Metric(const Config& config) :RegressionMetric<L2Metric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return (score - label)*(score - label);
  }

  inline static const char* Name() {
    return "l2";
  }
};

/*! \brief Quantile loss for regression task */
class QuantileMetric : public RegressionMetric<QuantileMetric> {
 public:
  explicit QuantileMetric(const Config& config) :RegressionMetric<QuantileMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    double delta = label - score;
    if (delta < 0) {
      return (config.alpha - 1.0f) * delta;
    } else {
      return config.alpha * delta;
    }
  }

  inline static const char* Name() {
    return "quantile";
  }
};


/*! \brief L1 loss for regression task */
class L1Metric: public RegressionMetric<L1Metric> {
 public:
  explicit L1Metric(const Config& config) :RegressionMetric<L1Metric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return std::fabs(score - label);
  }
  inline static const char* Name() {
    return "l1";
  }
};

/*! \brief Huber loss for regression task */
class HuberLossMetric: public RegressionMetric<HuberLossMetric> {
 public:
  explicit HuberLossMetric(const Config& config) :RegressionMetric<HuberLossMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double diff = score - label;
    if (std::abs(diff) <= config.alpha) {
      return 0.5f * diff * diff;
    } else {
      return config.alpha * (std::abs(diff) - 0.5f * config.alpha);
    }
  }

  inline static const char* Name() {
    return "huber";
  }
};

/*! \brief Fair loss for regression task */
// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class FairLossMetric: public RegressionMetric<FairLossMetric> {
 public:
  explicit FairLossMetric(const Config& config) :RegressionMetric<FairLossMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double x = std::fabs(score - label);
    const double c = config.fair_c;
    return c * x - c * c * std::log1p(x / c);
  }

  inline static const char* Name() {
    return "fair";
  }
};

/*! \brief Poisson regression loss for regression task */
class PoissonMetric: public RegressionMetric<PoissonMetric> {
 public:
  explicit PoissonMetric(const Config& config) :RegressionMetric<PoissonMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    return score - label * std::log(score);
  }
  inline static const char* Name() {
    return "poisson";
  }
};


/*! \brief MAPE regression loss for regression task */
class MAPEMetric : public RegressionMetric<MAPEMetric> {
 public:
  explicit MAPEMetric(const Config& config) :RegressionMetric<MAPEMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return std::fabs((label - score)) / std::max(1.0f, std::fabs(label));
  }
  inline static const char* Name() {
    return "mape";
  }
};

class GammaMetric : public RegressionMetric<GammaMetric> {
 public:
  explicit GammaMetric(const Config& config) :RegressionMetric<GammaMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double psi = 1.0;
    const double theta = -1.0 / score;
    const double a = psi;
    const double b = -Common::SafeLog(-theta);
    const double c = 1. / psi * Common::SafeLog(label / psi) - Common::SafeLog(label) - 0;  // 0 = std::lgamma(1.0 / psi) = std::lgamma(1.0);
    return -((label * theta - b) / a + c);
  }
  inline static const char* Name() {
    return "gamma";
  }

  inline static void CheckLabel(label_t label) {
    CHECK_GT(label, 0);
  }
};


class GammaDevianceMetric : public RegressionMetric<GammaDevianceMetric> {
 public:
  explicit GammaDevianceMetric(const Config& config) :RegressionMetric<GammaDevianceMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double epsilon = 1.0e-9;
    const double tmp = label / (score + epsilon);
    return tmp - Common::SafeLog(tmp) - 1;
  }
  inline static const char* Name() {
    return "gamma_deviance";
  }
  inline static double AverageLoss(double sum_loss, double) {
    return sum_loss * 2;
  }
  inline static void CheckLabel(label_t label) {
    CHECK_GT(label, 0);
  }
};

class TweedieMetric : public RegressionMetric<TweedieMetric> {
 public:
  explicit TweedieMetric(const Config& config) :RegressionMetric<TweedieMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double rho = config.tweedie_variance_power;
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    const double a = label * std::exp((1 - rho) * std::log(score)) / (1 - rho);
    const double b = std::exp((2 - rho) * std::log(score)) / (2 - rho);
    return -a + b;
  }
  inline static const char* Name() {
    return "tweedie";
  }
};


class R2Metric: public Metric {
 public:
  explicit R2Metric(const Config& config) :config_(config) {}
  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("r2");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    double sum_label = 0.0f;
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_label)
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_label += label_[i];
      }
    } else {
      double local_sum_weights = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_sum_weights, sum_label)
      for (data_size_t i = 0; i < num_data_; ++i) {
        local_sum_weights += weights_[i];
        sum_label += label_[i] * weights_[i];
      }
      sum_weights_ = local_sum_weights;
    }
    label_mean_ = sum_label / sum_weights_;

    total_sum_squares_ = 0.0f;
    double local_total_sum_squares = 0.0f;
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_total_sum_squares)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double diff = label_[i] - label_mean_;
        local_total_sum_squares += diff * diff;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_total_sum_squares)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double diff = label_[i] - label_mean_;
        local_total_sum_squares += diff * diff * weights_[i];
      }
    }
    total_sum_squares_ = local_total_sum_squares;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double residual_sum_squares = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double diff = label_[i] - score[i];
          residual_sum_squares += diff * diff;
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double diff = label_[i] - score[i];
          residual_sum_squares += diff * diff * weights_[i];
        }
      }
    } else {
        if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          double diff = label_[i] - t;
          residual_sum_squares += diff * diff;
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          double diff = label_[i] - t;
          residual_sum_squares += diff * diff * weights_[i];
        }
      }
    }

    double r2 = 1.0 - (residual_sum_squares / total_sum_squares_);
    if (std::fabs(total_sum_squares_) < kZeroThreshold) {
      return std::vector<double>(1, std::fabs(residual_sum_squares) < kZeroThreshold ? 1.0 : 0.0);
    }
    return std::vector<double>(1, r2);
  }

 protected:
  data_size_t num_data_;
  const label_t* label_;
  const label_t* weights_;
  double sum_weights_;
  Config config_;
  std::vector<std::string> name_;

  // Custom members for R2 calculation
  double label_mean_;
  double total_sum_squares_;
};


}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/xentropy_metric.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

/*
 * Implements three related metrics:
 *
 * (1) standard cross-entropy that can be used for continuous labels in [0, 1]
 * (2) "intensity-weighted" cross-entropy, also for continuous labels in [0, 1]
 * (3) Kullback-Leibler divergence, also for continuous labels in [0, 1]
 *
 * (3) adds an offset term to (1); the entropy of the label
 *
 * See xentropy_objective.hpp for further details.
 *
 */

namespace LightGBM {

// label should be in interval [0, 1];
// prob should be in interval (0, 1); prob is clipped if needed
inline static double XentLoss(label_t label, double prob) {
  const double log_arg_epsilon = 1.0e-12;
  double a = label;
  if (prob > log_arg_epsilon) {
    a *= std::log(prob);
  } else {
    a *= std::log(log_arg_epsilon);
  }
  double b = 1.0f - label;
  if (1.0f - prob > log_arg_epsilon) {
    b *= std::log(1.0f - prob);
  } else {
    b *= std::log(log_arg_epsilon);
  }
  return - (a + b);
}

// hhat >(=) 0 assumed; and weight > 0 required; but not checked here
inline static double XentLambdaLoss(label_t label, label_t weight, double hhat) {
  return XentLoss(label, 1.0f - std::exp(-weight * hhat));
}

// Computes the (negative) entropy for label p; p should be in interval [0, 1];
// This is used to presum the KL-divergence offset term (to be _added_ to the cross-entropy loss).
// NOTE: x*log(x) = 0 for x=0,1; so only add when in (0, 1); avoid log(0)*0
inline static double YentLoss(double p) {
  double hp = 0.0;
  if (p > 0) hp += p * std::log(p);
  double q = 1.0f - p;
  if (q > 0) hp += q * std::log(q);
  return hp;
}

//
// CrossEntropyMetric : "xentropy" : (optional) weights are used linearly
//
class CrossEntropyMetric : public Metric {
 public:
  explicit CrossEntropyMetric(const Config&) {}
  virtual ~CrossEntropyMetric() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("cross_entropy");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);

    // ensure that labels are in interval [0, 1], interval ends included
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    // check that weights are non-negative and sum is positive
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sum_weights_);
      if (minw < 0.0f) {
        Log::Fatal("[%s:%s]: (metric) weights not allowed to be negative", GetName()[0].c_str(), __func__);
      }
    }

    // check weight sum (may fail to be zero)
    if (sum_weights_ <= 0.0f) {
      Log::Fatal("[%s:%s]: sum-of-weights = %f is non-positive", __func__, GetName()[0].c_str(), sum_weights_);
    }
    Log::Info("[%s:%s]: sum-of-weights = %f", GetName()[0].c_str(), __func__, sum_weights_);
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]);  // NOTE: does not work unless score is a probability
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]) * weights_[i];  // NOTE: does not work unless score is a probability
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;  // negative means smaller loss is better, positive means larger loss is better
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Sum of weights */
  double sum_weights_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

//
// CrossEntropyLambdaMetric : "xentlambda" : (optional) weights have a different meaning than for "xentropy"
// ATTENTION: Supposed to be used when the objective also is "xentlambda"
//
class CrossEntropyLambdaMetric : public Metric {
 public:
  explicit CrossEntropyLambdaMetric(const Config&) {}
  virtual ~CrossEntropyLambdaMetric() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("cross_entropy_lambda");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    // check all weights are strictly positive; throw error if not
    if (weights_ != nullptr) {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), static_cast<label_t*>(nullptr));
      if (minw <= 0.0f) {
        Log::Fatal("[%s:%s]: (metric) all weights must be positive", GetName()[0].c_str(), __func__);
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = std::log1p(std::exp(score[i]));  // auto-convert
          sum_loss += XentLambdaLoss(label_[i], 1.0f, hhat);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = std::log1p(std::exp(score[i]));  // auto-convert
          sum_loss += XentLambdaLoss(label_[i], weights_[i], hhat);
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = 0;
          objective->ConvertOutput(&score[i], &hhat);  // NOTE: this only works if objective = "xentlambda"
          sum_loss += XentLambdaLoss(label_[i], 1.0f, hhat);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = 0;
          objective->ConvertOutput(&score[i], &hhat);  // NOTE: this only works if objective = "xentlambda"
          sum_loss += XentLambdaLoss(label_[i], weights_[i], hhat);
        }
      }
    }
    return std::vector<double>(1, sum_loss / static_cast<double>(num_data_));
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

//
// KullbackLeiblerDivergence : "kldiv" : (optional) weights are used linearly
//
class KullbackLeiblerDivergence : public Metric {
 public:
  explicit KullbackLeiblerDivergence(const Config&) {}
  virtual ~KullbackLeiblerDivergence() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("kullback_leibler");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sum_weights_);
      if (minw < 0.0f) {
        Log::Fatal("[%s:%s]: (metric) at least one weight is negative", GetName()[0].c_str(), __func__);
      }
    }

    // check weight sum
    if (sum_weights_ <= 0.0f) {
      Log::Fatal("[%s:%s]: sum-of-weights = %f is non-positive", GetName()[0].c_str(), __func__, sum_weights_);
    }

    Log::Info("[%s:%s]: sum-of-weights = %f", GetName()[0].c_str(), __func__, sum_weights_);

    // evaluate offset term
    presum_label_entropy_ = 0.0f;
    if (weights_ == nullptr) {
      for (data_size_t i = 0; i < num_data; ++i) {
        presum_label_entropy_ += YentLoss(label_[i]);
      }
    } else {
      for (data_size_t i = 0; i < num_data; ++i) {
        presum_label_entropy_ += YentLoss(label_[i]) * weights_[i];
      }
    }
    presum_label_entropy_ /= sum_weights_;

    // communicate the value of the offset term to be added
    Log::Info("%s offset term = %f", GetName()[0].c_str(), presum_label_entropy_);
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]);  // NOTE: does not work unless score is a probability
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]) * weights_[i];  // NOTE: does not work unless score is a probability
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p) * weights_[i];
        }
      }
    }
    double loss = presum_label_entropy_ + sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Sum of weights */
  double sum_weights_;
  /*! \brief Offset term to cross-entropy; precomputed during init */
  double presum_label_entropy_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

}  // end namespace LightGBM

#endif  // LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/linker_topo.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <unordered_map>
#include <vector>

namespace LightGBM {


BruckMap::BruckMap() {
  k = 0;
}

BruckMap::BruckMap(int n) {
  k = n;
  // default set to -1
  for (int i = 0; i < n; ++i) {
    in_ranks.push_back(-1);
    out_ranks.push_back(-1);
  }
}

BruckMap BruckMap::Construct(int rank, int num_machines) {
  // distance at k-th communication, distance[k] = 2^k
  std::vector<int> distance;
  int k = 0;
  for (k = 0; (1 << k) < num_machines; ++k) {
    distance.push_back(1 << k);
  }
  BruckMap bruckMap(k);
  for (int j = 0; j < k; ++j) {
    // set incoming rank at k-th communication
    const int in_rank = (rank + distance[j]) % num_machines;
    bruckMap.in_ranks[j] = in_rank;
    // set outgoing rank at k-th communication
    const int out_rank = (rank - distance[j] + num_machines) % num_machines;
    bruckMap.out_ranks[j] = out_rank;
  }
  return bruckMap;
}

RecursiveHalvingMap::RecursiveHalvingMap() {
  k = 0;
}

RecursiveHalvingMap::RecursiveHalvingMap(int in_k, RecursiveHalvingNodeType _type, bool _is_power_of_2) {
  type = _type;
  k = in_k;
  is_power_of_2 = _is_power_of_2;
  if (type != RecursiveHalvingNodeType::Other) {
    for (int i = 0; i < k; ++i) {
      // default set as -1
      ranks.push_back(-1);
      send_block_start.push_back(-1);
      send_block_len.push_back(-1);
      recv_block_start.push_back(-1);
      recv_block_len.push_back(-1);
    }
  }
}

RecursiveHalvingMap RecursiveHalvingMap::Construct(int rank, int num_machines) {
  // construct all recursive halving map for all machines
  int k = 0;
  while ((1 << k) <= num_machines) {
    ++k;
  }
  // let 1 << k <= num_machines
  --k;
  // distance of each communication
  std::vector<int> distance;
  for (int i = 0; i < k; ++i) {
    distance.push_back(1 << (k - 1 - i));
  }

  if ((1 << k) == num_machines) {
    RecursiveHalvingMap rec_map(k, RecursiveHalvingNodeType::Normal, true);
    // if num_machines = 2^k, don't need to group machines
    for (int i = 0; i < k; ++i) {
      // communication direction, %2 == 0 is positive
      const int dir = ((rank / distance[i]) % 2 == 0) ? 1 : -1;
      // neighbor at k-th communication
      const int next_node_idx = rank + dir * distance[i];
      rec_map.ranks[i] = next_node_idx;
      // receive data block at k-th communication
      const int recv_block_start = rank / distance[i];
      rec_map.recv_block_start[i] = recv_block_start * distance[i];
      rec_map.recv_block_len[i] = distance[i];
      // send data block at k-th communication
      const int send_block_start = next_node_idx / distance[i];
      rec_map.send_block_start[i] = send_block_start * distance[i];
      rec_map.send_block_len[i] = distance[i];
    }
    return rec_map;
  } else {
    // if num_machines != 2^k, need to group machines

    int lower_power_of_2 = 1 << k;

    int rest = num_machines - lower_power_of_2;

    std::vector<RecursiveHalvingNodeType> node_type(num_machines);
    for (int i = 0; i < num_machines; ++i) {
      node_type[i] = RecursiveHalvingNodeType::Normal;
    }
    // group, two machine in one group, total "rest" groups will have 2 machines.
    for (int i = 0; i < rest; ++i) {
      int right = num_machines - i * 2 - 1;
      int left = num_machines - i * 2 - 2;
      // let left machine as group leader
      node_type[left] = RecursiveHalvingNodeType::GroupLeader;
      node_type[right] = RecursiveHalvingNodeType::Other;
    }
    int group_cnt = 0;
    // cache block information for groups, group with 2 machines will have double block size
    std::vector<int> group_block_start(lower_power_of_2);
    std::vector<int> group_block_len(lower_power_of_2, 0);
    // convert from group to node leader
    std::vector<int> group_to_node(lower_power_of_2);
    // convert from node to group
    std::vector<int> node_to_group(num_machines);

    for (int i = 0; i < num_machines; ++i) {
      // meet new group
      if (node_type[i] == RecursiveHalvingNodeType::Normal || node_type[i] == RecursiveHalvingNodeType::GroupLeader) {
        group_to_node[group_cnt++] = i;
      }
      node_to_group[i] = group_cnt - 1;
      // add block len for this group
      group_block_len[group_cnt - 1]++;
    }
    // calculate the group block start
    group_block_start[0] = 0;
    for (int i = 1; i < lower_power_of_2; ++i) {
      group_block_start[i] = group_block_start[i - 1] + group_block_len[i - 1];
    }

    RecursiveHalvingMap rec_map(k, node_type[rank], false);
    if (node_type[rank] == RecursiveHalvingNodeType::Other) {
      rec_map.neighbor = rank - 1;
      // not need to construct
      return rec_map;
    }
    if (node_type[rank] == RecursiveHalvingNodeType::GroupLeader) {
      rec_map.neighbor = rank + 1;
    }
    const int cur_group_idx = node_to_group[rank];
    for (int i = 0; i < k; ++i) {
      const int dir = ((cur_group_idx / distance[i]) % 2 == 0) ? 1 : -1;
      const int next_node_idx = group_to_node[(cur_group_idx + dir * distance[i])];
      rec_map.ranks[i] = next_node_idx;
      // get receive block information
      const int recv_block_start = cur_group_idx / distance[i];
      rec_map.recv_block_start[i] = group_block_start[static_cast<size_t>(recv_block_start) * distance[i]];
      int recv_block_len = 0;
      // accumulate block len
      for (int j = 0; j < distance[i]; ++j) {
        recv_block_len += group_block_len[recv_block_start * distance[i] + j];
      }
      rec_map.recv_block_len[i] = recv_block_len;
      // get send block information
      const int send_block_start = (cur_group_idx + dir * distance[i]) / distance[i];
      rec_map.send_block_start[i] = group_block_start[static_cast<size_t>(send_block_start) * distance[i]];
      int send_block_len = 0;
      // accumulate block len
      for (int j = 0; j < distance[i]; ++j) {
        send_block_len += group_block_len[send_block_start * distance[i] + j];
      }
      rec_map.send_block_len[i] = send_block_len;
    }
    return rec_map;
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/linkers.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_NETWORK_LINKERS_H_
#define LIGHTGBM_SRC_NETWORK_LINKERS_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <algorithm>
#include <chrono>
#include <ctime>
#include <memory>
#include <thread>
#include <vector>

#ifdef USE_SOCKET
#include "socket_wrapper.hpp"
#endif

#ifdef USE_MPI
#include <mpi.h>
#define MPI_SAFE_CALL(mpi_return) CHECK((mpi_return) == MPI_SUCCESS)
#endif

namespace LightGBM {

/*!
* \brief A network basic communication wrapper.
* Will wrap low level communication methods, e.g. mpi, socket and so on.
* This class will wrap all linkers to other machines if needs
*/
class Linkers {
 public:
  Linkers() {
    is_init_ = false;
  }
  /*!
  * \brief Constructor
  * \param config Config of network settings
  */
  explicit Linkers(Config config);
  /*!
  * \brief Destructor
  */
  ~Linkers();
  /*!
  * \brief Recv data, blocking
  * \param rank Which rank will send data to local machine
  * \param data Pointer of receive data
  * \param len Recv size, will block until receive len size of data
  */
  inline void Recv(int rank, char* data, int len) const;

  inline void Recv(int rank, char* data, int64_t len) const;

  /*!
  * \brief Send data, blocking
  * \param rank Which rank local machine will send to
  * \param data Pointer of send data
  * \param len Send size
  */
  inline void Send(int rank, char* data, int len) const;

  inline void Send(int rank, char* data, int64_t len) const;
  /*!
  * \brief Send and Recv at same time, blocking
  * \param send_rank
  * \param send_data
  * \param send_len
  * \param recv_rank
  * \param recv_data
  * \param recv_len
  */
  inline void SendRecv(int send_rank, char* send_data, int send_len,
                       int recv_rank, char* recv_data, int recv_len);

  inline void SendRecv(int send_rank, char* send_data, int64_t send_len,
                       int recv_rank, char* recv_data, int64_t recv_len);
  /*!
  * \brief Get rank of local machine
  */
  inline int rank();
  /*!
  * \brief Get total number of machines
  */
  inline int num_machines();
  /*!
  * \brief Get Bruck map of this network
  */
  inline const BruckMap& bruck_map();
  /*!
  * \brief Get Recursive Halving map of this network
  */
  inline const RecursiveHalvingMap& recursive_halving_map();

  #ifdef USE_SOCKET
  /*!
  * \brief Bind local listen to port
  * \param port Local listen port
  */
  void TryBind(int port);
  /*!
  * \brief Set socket to rank
  * \param rank
  * \param socket
  */
  void SetLinker(int rank, const TcpSocket& socket);
  /*!
  * \brief Thread for listening
  * \param incoming_cnt Number of incoming machines
  */
  void ListenThread(int incoming_cnt);
  /*!
  * \brief Construct network topo
  */
  void Construct();
  /*!
  * \brief Parser machines information from file
  * \param machines
  * \param filename
  */
  void ParseMachineList(const std::string& machines, const std::string& filename);
  /*!
  * \brief Check one linker is connected or not
  * \param rank
  * \return True if linker is connected
  */
  bool CheckLinker(int rank);
  /*!
  * \brief Print connected linkers
  */
  void PrintLinkers();

  #endif  // USE_SOCKET

  #ifdef USE_MPI

  /*!
  * \brief Check if MPI has been initialized
  */
  static bool IsMpiInitialized();

  /*!
  * \brief Finalize the MPI session if it was initialized
  */
  static void MpiFinalizeIfIsParallel();

  /*!
  * \brief Abort the MPI session if it was initialized (called in case there was a error that needs abrupt ending)
  */
  static void MpiAbortIfIsParallel();

  #endif

 private:
  /*! \brief Rank of local machine */
  int rank_;
  /*! \brief Total number machines */
  int num_machines_;
  /*! \brief Bruck map */
  BruckMap bruck_map_;
  /*! \brief Recursive Halving map */
  RecursiveHalvingMap recursive_halving_map_;

  std::chrono::duration<double, std::milli> network_time_;

  bool is_init_;

  #ifdef USE_SOCKET
  /*! \brief use to store client ips */
  std::vector<std::string> client_ips_;
  /*! \brief use to store client ports */
  std::vector<int> client_ports_;
  /*! \brief time out for sockets, in minutes */
  int socket_timeout_;
  /*! \brief Local listen ports */
  int local_listen_port_;
  /*! \brief Linkers */
  std::vector<std::unique_ptr<TcpSocket>> linkers_;
  /*! \brief Local socket listener */
  std::unique_ptr<TcpSocket> listener_;
  #endif  // USE_SOCKET
};


inline int Linkers::rank() {
  return rank_;
}

inline int Linkers::num_machines() {
  return num_machines_;
}

inline const BruckMap& Linkers::bruck_map() {
  return bruck_map_;
}

inline const RecursiveHalvingMap& Linkers::recursive_halving_map() {
  return recursive_halving_map_;
}

inline void Linkers::Recv(int rank, char* data, int64_t len) const {
  int64_t used = 0;
  do {
    int cur_size = static_cast<int>(std::min<int64_t>(len - used, INT32_MAX));
    Recv(rank, data + used, cur_size);
    used += cur_size;
  } while (used < len);
}

inline void Linkers::Send(int rank, char* data, int64_t len) const {
  int64_t used = 0;
  do {
    int cur_size = static_cast<int>(std::min<int64_t>(len - used, INT32_MAX));
    Send(rank, data + used, cur_size);
    used += cur_size;
  } while (used < len);
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int64_t send_len,
                              int recv_rank, char* recv_data, int64_t recv_len) {
  auto start_time = std::chrono::high_resolution_clock::now();
  std::thread send_worker(
    [this, send_rank, send_data, send_len]() {
    Send(send_rank, send_data, send_len);
  });
  Recv(recv_rank, recv_data, recv_len);
  send_worker.join();
  // wait for send complete
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  network_time_ += std::chrono::duration<double, std::milli>(end_time - start_time);
}

#ifdef USE_SOCKET

inline void Linkers::Recv(int rank, char* data, int len) const {
  int recv_cnt = 0;
  while (recv_cnt < len) {
    recv_cnt += linkers_[rank]->Recv(data + recv_cnt,
      // len - recv_cnt
      std::min(len - recv_cnt, SocketConfig::kMaxReceiveSize));
  }
}

inline void Linkers::Send(int rank, char* data, int len) const {
  if (len <= 0) {
    return;
  }
  int send_cnt = 0;
  while (send_cnt < len) {
    send_cnt += linkers_[rank]->Send(data + send_cnt, len - send_cnt);
  }
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int send_len,
                              int recv_rank, char* recv_data, int recv_len) {
  auto start_time = std::chrono::high_resolution_clock::now();
  if (send_len < SocketConfig::kSocketBufferSize) {
    // if buffer is enough, send will non-blocking
    Send(send_rank, send_data, send_len);
    Recv(recv_rank, recv_data, recv_len);
  } else {
    // if buffer is not enough, use another thread to send, since send will be blocking
    std::thread send_worker(
      [this, send_rank, send_data, send_len]() {
      Send(send_rank, send_data, send_len);
    });
    Recv(recv_rank, recv_data, recv_len);
    send_worker.join();
  }
  // wait for send complete
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  network_time_ += std::chrono::duration<double, std::milli>(end_time - start_time);
}

#endif  // USE_SOCKET

#ifdef USE_MPI

inline void Linkers::Recv(int rank, char* data, int len) const {
  MPI_Status status;
  int read_cnt = 0;
  while (read_cnt < len) {
    MPI_SAFE_CALL(MPI_Recv(data + read_cnt, len - read_cnt, MPI_BYTE, rank, MPI_ANY_TAG, MPI_COMM_WORLD, &status));
    int cur_cnt;
    MPI_SAFE_CALL(MPI_Get_count(&status, MPI_BYTE, &cur_cnt));
    read_cnt += cur_cnt;
  }
}

inline void Linkers::Send(int rank, char* data, int len) const {
  if (len <= 0) {
    return;
  }
  MPI_Status status;
  MPI_Request send_request;
  MPI_SAFE_CALL(MPI_Isend(data, len, MPI_BYTE, rank, 0, MPI_COMM_WORLD, &send_request));
  MPI_SAFE_CALL(MPI_Wait(&send_request, &status));
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int send_len,
                              int recv_rank, char* recv_data, int recv_len) {
  MPI_Request send_request;
  // send first, non-blocking
  MPI_SAFE_CALL(MPI_Isend(send_data, send_len, MPI_BYTE, send_rank, 0, MPI_COMM_WORLD, &send_request));
  // then receive, blocking
  MPI_Status status;
  int read_cnt = 0;
  while (read_cnt < recv_len) {
    MPI_SAFE_CALL(MPI_Recv(recv_data + read_cnt, recv_len - read_cnt, MPI_BYTE, recv_rank, 0, MPI_COMM_WORLD, &status));
    int cur_cnt;
    MPI_SAFE_CALL(MPI_Get_count(&status, MPI_BYTE, &cur_cnt));
    read_cnt += cur_cnt;
  }
  // wait for send complete
  MPI_SAFE_CALL(MPI_Wait(&send_request, &status));
}

#endif  // USE_MPI
}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_NETWORK_LINKERS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/linkers_mpi.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_MPI

#include "linkers.h"

#include <iostream>

namespace LightGBM {

Linkers::Linkers(Config) {
  is_init_ = false;
  int argc = 0;
  char**argv = nullptr;
  int flag = 0;
  MPI_SAFE_CALL(MPI_Initialized(&flag));  // test if MPI has been initialized
  if (!flag) {  // if MPI not started, start it
    MPI_SAFE_CALL(MPI_Init_thread(&argc, &argv, MPI_THREAD_SERIALIZED, &flag));
  }
  MPI_SAFE_CALL(MPI_Comm_size(MPI_COMM_WORLD, &num_machines_));
  MPI_SAFE_CALL(MPI_Comm_rank(MPI_COMM_WORLD, &rank_));
  // wait for all client start up
  MPI_SAFE_CALL(MPI_Barrier(MPI_COMM_WORLD));
  bruck_map_ = BruckMap::Construct(rank_, num_machines_);
  recursive_halving_map_ = RecursiveHalvingMap::Construct(rank_, num_machines_);
  is_init_ = true;
}

Linkers::~Linkers() {
  // Don't call MPI_Finalize() here: If the destructor was called because only this node had an exception, calling MPI_Finalize() will cause all nodes to hang.
  // Instead we will handle finalize/abort for MPI in main().
}

bool Linkers::IsMpiInitialized() {
  int is_mpi_init;
  MPI_SAFE_CALL(MPI_Initialized(&is_mpi_init));
  return is_mpi_init;
}

void Linkers::MpiFinalizeIfIsParallel() {
  if (IsMpiInitialized()) {
    Log::Debug("Finalizing MPI session.");
    MPI_SAFE_CALL(MPI_Finalize());
  }
}

void Linkers::MpiAbortIfIsParallel() {
  try {
    if (IsMpiInitialized()) {
      std::cerr << "Aborting MPI communication." << std::endl << std::flush;
      MPI_SAFE_CALL(MPI_Abort(MPI_COMM_WORLD, -1));;
    }
  }
  catch (...) {
    std::cerr << "Exception was raised before aborting MPI. Aborting process..." << std::endl << std::flush;
    abort();
  }
}

}  // namespace LightGBM
#endif  // USE_MPI


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/linkers_socket.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_SOCKET

#include <LightGBM/config.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/text_reader.h>

#include <algorithm>
#include <chrono>
#include <cstring>
#include <memory>
#include <string>
#include <thread>
#include <unordered_map>
#include <unordered_set>
#include <vector>

#include "linkers.h"

namespace LightGBM {

Linkers::Linkers(Config config) {
  is_init_ = false;
  // start up socket
  TcpSocket::Startup();
  network_time_ = std::chrono::duration<double, std::milli>(0);
  num_machines_ = config.num_machines;
  local_listen_port_ = config.local_listen_port;
  socket_timeout_ = config.time_out;
  rank_ = -1;
  // parse clients from file
  ParseMachineList(config.machines, config.machine_list_filename);

  if (rank_ == -1) {
    // get ip list of local machine
    std::unordered_set<std::string> local_ip_list = TcpSocket::GetLocalIpList();
    // get local rank
    for (size_t i = 0; i < client_ips_.size(); ++i) {
      if (local_ip_list.count(client_ips_[i]) > 0 && client_ports_[i] == local_listen_port_) {
        rank_ = static_cast<int>(i);
        break;
      }
    }
  }
  if (rank_ == -1) {
    Log::Fatal("Machine list file doesn't contain the local machine");
  }
  // construct listener
  listener_ = std::unique_ptr<TcpSocket>(new TcpSocket());
  TryBind(local_listen_port_);

  for (int i = 0; i < num_machines_; ++i) {
    linkers_.push_back(nullptr);
  }

  // construct communication topo
  bruck_map_ = BruckMap::Construct(rank_, num_machines_);
  recursive_halving_map_ = RecursiveHalvingMap::Construct(rank_, num_machines_);

  // construct linkers
  Construct();
  // free listener
  listener_->Close();
  is_init_ = true;
}

Linkers::~Linkers() {
  if (is_init_) {
    for (size_t i = 0; i < linkers_.size(); ++i) {
      if (linkers_[i] != nullptr) {
        linkers_[i]->Close();
      }
    }
    TcpSocket::Finalize();
    Log::Info("Finished linking network in %f seconds", network_time_ * 1e-3);
  }
}

void Linkers::ParseMachineList(const std::string& machines, const std::string& filename) {
  std::vector<std::string> lines;
  if (machines.empty()) {
    TextReader<size_t> machine_list_reader(filename.c_str(), false);
    machine_list_reader.ReadAllLines();
    if (machine_list_reader.Lines().empty()) {
      Log::Fatal("Machine list file %s doesn't exist", filename.c_str());
    }
    lines = machine_list_reader.Lines();
  } else {
    lines = Common::Split(machines.c_str(), ',');
  }
  for (auto& line : lines) {
    line = Common::Trim(line);
    if (line.find("rank=") != std::string::npos) {
      std::vector<std::string> str_after_split = Common::Split(line.c_str(), '=');
      Common::Atoi(str_after_split[1].c_str(), &rank_);
      continue;
    }
    std::vector<std::string> str_after_split = Common::Split(line.c_str(), ' ');
    if (str_after_split.size() != 2) {
      str_after_split = Common::Split(line.c_str(), ':');
      if (str_after_split.size() != 2) {
        continue;
      }
    }
    if (client_ips_.size() >= static_cast<size_t>(num_machines_)) {
      Log::Warning("machine_list size is larger than the parameter num_machines, ignoring redundant entries");
      break;
    }
    str_after_split[0] = Common::Trim(str_after_split[0]);
    str_after_split[1] = Common::Trim(str_after_split[1]);
    client_ips_.push_back(str_after_split[0]);
    client_ports_.push_back(atoi(str_after_split[1].c_str()));
  }
  if (client_ips_.empty()) {
    Log::Fatal("Cannot find any ip and port.\n"
               "Please check machine_list_filename or machines parameter");
  }
  if (client_ips_.size() != static_cast<size_t>(num_machines_)) {
    Log::Warning("World size is larger than the machine_list size, change world size to %zu", client_ips_.size());
    num_machines_ = static_cast<int>(client_ips_.size());
  }
}

void Linkers::TryBind(int port) {
  Log::Info("Trying to bind port %d...", port);
  if (listener_->Bind(port)) {
    Log::Info("Binding port %d succeeded", port);
  } else {
    Log::Fatal("Binding port %d failed", port);
  }
}

void Linkers::SetLinker(int rank, const TcpSocket& socket) {
  linkers_[rank].reset(new TcpSocket(socket));
  // set timeout
  linkers_[rank]->SetTimeout(socket_timeout_ * 1000 * 60);
}

void Linkers::ListenThread(int incoming_cnt) {
  Log::Info("Listening...");
  char buffer[100];
  int connected_cnt = 0;
  while (connected_cnt < incoming_cnt) {
    // accept incoming socket
    TcpSocket handler = listener_->Accept();
    if (handler.IsClosed()) {
      continue;
    }
    // receive rank
    int read_cnt = 0;
    int size_of_int = static_cast<int>(sizeof(int));
    while (read_cnt < size_of_int) {
      int cur_read_cnt = handler.Recv(buffer + read_cnt, size_of_int - read_cnt);
      read_cnt += cur_read_cnt;
    }
    int* ptr_in_rank = reinterpret_cast<int*>(buffer);
    int in_rank = *ptr_in_rank;
    if (in_rank < 0 || in_rank >= num_machines_) {
      Log::Fatal("Invalid rank %d found during initialization of linkers. The world size is %d.", in_rank, num_machines_);
    }
    // add new socket
    SetLinker(in_rank, handler);
    ++connected_cnt;
  }
}

void Linkers::Construct() {
  // save ranks that need to connect with
  std::unordered_map<int, int> need_connect;
  for (int i = 0; i < num_machines_; ++i) {
    if (i != rank_) {
      need_connect[i] = 1;
    }
  }
  int incoming_cnt = 0;
  for (auto it = need_connect.begin(); it != need_connect.end(); ++it) {
    int machine_rank = it->first;
    if (machine_rank < rank_) {
      ++incoming_cnt;
    }
  }

  // start listener
  listener_->SetTimeout(socket_timeout_ * 1000 * 60);
  listener_->Listen(incoming_cnt);
  std::thread listen_thread(&Linkers::ListenThread, this, incoming_cnt);
  const int connect_fail_constant_factor = 20;
  const int connect_fail_retries_scale_factor = static_cast<int>(num_machines_ / connect_fail_constant_factor);
  const int connect_fail_retry_cnt = std::max(connect_fail_constant_factor, connect_fail_retries_scale_factor);
  const int connect_fail_retry_first_delay_interval = 200;  // 0.2 s
  const float connect_fail_retry_delay_factor = 1.3f;
  // start connect
  for (auto it = need_connect.begin(); it != need_connect.end(); ++it) {
    int out_rank = it->first;
    // let smaller rank connect to larger rank
    if (out_rank > rank_) {
      int connect_fail_delay_time = connect_fail_retry_first_delay_interval;
      for (int i = 0; i < connect_fail_retry_cnt; ++i) {
        TcpSocket cur_socket;
        if (cur_socket.Connect(client_ips_[out_rank].c_str(), client_ports_[out_rank])) {
          // send local rank
          cur_socket.Send(reinterpret_cast<const char*>(&rank_), sizeof(rank_));
          SetLinker(out_rank, cur_socket);
          break;
        } else {
          Log::Warning("Connecting to rank %d failed, waiting for %d milliseconds", out_rank, connect_fail_delay_time);
          cur_socket.Close();
          std::this_thread::sleep_for(std::chrono::milliseconds(connect_fail_delay_time));
          connect_fail_delay_time = static_cast<int>(connect_fail_delay_time * connect_fail_retry_delay_factor);
        }
      }
    }
  }
  // wait for listener
  listen_thread.join();
  // print connected linkers
  PrintLinkers();
}

bool Linkers::CheckLinker(int rank) {
  if (linkers_[rank] == nullptr || linkers_[rank]->IsClosed()) {
    return false;
  }
  return true;
}

void Linkers::PrintLinkers() {
  for (int i = 0; i < num_machines_; ++i) {
    if (CheckLinker(i)) {
      Log::Info("Connected to rank %d", i);
    }
  }
}

}  // namespace LightGBM

#endif  // USE_SOCKET


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/network.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/network.h>

#include <LightGBM/utils/common.h>

#include <algorithm>
#include <cstdlib>
#include <cstring>
#include <memory>
#include <vector>

#include "linkers.h"

namespace LightGBM {

// static member definition
THREAD_LOCAL int Network::num_machines_ = 1;
THREAD_LOCAL int Network::rank_ = 0;
THREAD_LOCAL std::unique_ptr<Linkers> Network::linkers_;
THREAD_LOCAL BruckMap Network::bruck_map_;
THREAD_LOCAL RecursiveHalvingMap Network::recursive_halving_map_;
THREAD_LOCAL std::vector<comm_size_t> Network::block_start_;
THREAD_LOCAL std::vector<comm_size_t>  Network::block_len_;
THREAD_LOCAL comm_size_t Network::buffer_size_ = 0;
THREAD_LOCAL std::vector<char> Network::buffer_;
THREAD_LOCAL ReduceScatterFunction Network::reduce_scatter_ext_fun_ = nullptr;
THREAD_LOCAL AllgatherFunction Network::allgather_ext_fun_ = nullptr;


void Network::Init(Config config) {
  if (config.num_machines > 1) {
    linkers_.reset(new Linkers(config));
    rank_ = linkers_->rank();
    num_machines_ = linkers_->num_machines();
    bruck_map_ = linkers_->bruck_map();
    recursive_halving_map_ = linkers_->recursive_halving_map();
    block_start_ = std::vector<comm_size_t>(num_machines_);
    block_len_ = std::vector<comm_size_t>(num_machines_);
    buffer_size_ = 1024 * 1024;
    buffer_.resize(buffer_size_);
    Log::Info("Local rank: %d, total number of machines: %d", rank_, num_machines_);
  }
}

void Network::Init(int num_machines, int rank,
                   ReduceScatterFunction reduce_scatter_ext_fun, AllgatherFunction allgather_ext_fun) {
  if (num_machines > 1) {
    rank_ = rank;
    num_machines_ = num_machines;
    block_start_ = std::vector<comm_size_t>(num_machines_);
    block_len_ = std::vector<comm_size_t>(num_machines_);
    buffer_size_ = 1024 * 1024;
    buffer_.resize(buffer_size_);
    reduce_scatter_ext_fun_ = reduce_scatter_ext_fun;
    allgather_ext_fun_ = allgather_ext_fun;
    Log::Info("Local rank: %d, total number of machines: %d", rank_, num_machines_);
  }
}

void Network::Dispose() {
  num_machines_ = 1;
  rank_ = 0;
  linkers_.reset(new Linkers());
  reduce_scatter_ext_fun_ = nullptr;
  allgather_ext_fun_ = nullptr;
}

void Network::Allreduce(char* input, comm_size_t input_size, int type_size, char* output, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  comm_size_t count = input_size / type_size;
  // if small package or small count , do it by all gather.(reduce the communication times.)
  if (count < num_machines_ || input_size < 4096) {
    AllreduceByAllGather(input, input_size, type_size, output, reducer);
    return;
  }
  // assign the blocks to every rank.
  comm_size_t step = (count + num_machines_ - 1) / num_machines_;
  if (step < 1) {
    step = 1;
  }
  block_start_[0] = 0;
  for (int i = 0; i < num_machines_ - 1; ++i) {
    block_len_[i] = std::min<comm_size_t>(step * type_size, input_size - block_start_[i]);
    block_start_[i + 1] = block_start_[i] + block_len_[i];
  }
  block_len_[num_machines_ - 1] = input_size - block_start_[num_machines_ - 1];
  // do reduce scatter
  ReduceScatter(input, input_size, type_size, block_start_.data(), block_len_.data(), output, input_size, reducer);
  // do all gather
  Allgather(output, block_start_.data(), block_len_.data(), output, input_size);
}

void Network::AllreduceByAllGather(char* input, comm_size_t input_size, int type_size, char* output, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  // assign blocks
  comm_size_t all_size = input_size * num_machines_;
  block_start_[0] = 0;
  block_len_[0] = input_size;
  for (int i = 1; i < num_machines_; ++i) {
    block_start_[i] = block_start_[i - 1] + block_len_[i - 1];
    block_len_[i] = input_size;
  }
  // need use buffer here, since size of "output" is smaller than size after all gather
  if (input_size*num_machines_ > buffer_size_) {
    buffer_size_ = input_size*num_machines_;
    buffer_.resize(buffer_size_);
  }

  Allgather(input, block_start_.data(), block_len_.data(), buffer_.data(), all_size);
  for (int i = 1; i < num_machines_; ++i) {
    reducer(buffer_.data() + block_start_[i], buffer_.data() + block_start_[0], type_size, input_size);
  }
  // copy back
  std::memcpy(output, buffer_.data(), input_size);
}

void Network::Allgather(char* input, comm_size_t send_size, char* output) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
    return;
  }
  // assign blocks
  block_start_[0] = 0;
  block_len_[0] = send_size;
  for (int i = 1; i < num_machines_; ++i) {
    block_start_[i] = block_start_[i - 1] + block_len_[i - 1];
    block_len_[i] = send_size;
  }
  // start all gather
  Allgather(input, block_start_.data(), block_len_.data(), output, send_size * num_machines_);
}

void Network::Allgather(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  if (allgather_ext_fun_ != nullptr) {
    return allgather_ext_fun_(input, block_len[rank_], block_start, block_len, num_machines_, output, all_size);
  }
  const comm_size_t kRingThreshold = 10 * 1024 * 1024;  // 10MB
  const int kRingNodeThreshold = 64;
  if (all_size > kRingThreshold && num_machines_ < kRingNodeThreshold) {
    // when num_machines is small and data is large
    AllgatherRing(input, block_start, block_len, output, all_size);
  } else if (recursive_halving_map_.is_power_of_2) {
    AllgatherRecursiveDoubling(input, block_start, block_len, output, all_size);
  } else {
    AllgatherBruck(input, block_start, block_len, output, all_size);
  }
}

void Network::AllgatherBruck(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size) {
  comm_size_t write_pos = 0;
  // use output as receive buffer
  std::memcpy(output, input, block_len[rank_]);
  write_pos += block_len[rank_];
  int accumulated_block = 1;
  for (int i = 0; i < bruck_map_.k; ++i) {
    // get current local block size
    int cur_block_size = std::min(1 << i, num_machines_ - accumulated_block);
    // get out rank
    int out_rank = bruck_map_.out_ranks[i];
    // get in rank
    int in_rank = bruck_map_.in_ranks[i];
    // get send information
    comm_size_t need_send_len = 0;
    // get recv information
    comm_size_t need_recv_len = 0;
    for (int j = 0; j < cur_block_size; ++j) {
      need_send_len += block_len[(rank_ + j) % num_machines_];
      need_recv_len += block_len[(rank_ + accumulated_block + j) % num_machines_];
    }
    // send and recv at same time
    linkers_->SendRecv(out_rank, output, need_send_len, in_rank, output + write_pos, need_recv_len);
    write_pos += need_recv_len;
    accumulated_block += cur_block_size;
  }
  // rotate in-place
  std::reverse<char*>(output, output + all_size);
  std::reverse<char*>(output, output + block_start[rank_]);
  std::reverse<char*>(output + block_start[rank_], output + all_size);
}

void Network::AllgatherRecursiveDoubling(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t) {
  // use output as receive buffer
  std::memcpy(output + block_start[rank_], input, block_len[rank_]);
  for (int i = 0; i < bruck_map_.k; ++i) {
    // get current local block size
    int cur_step = 1 << i;
    const int vgroup = rank_ / cur_step;
    const int vrank = vgroup * cur_step;
    int target = rank_ + cur_step;
    int target_vrank = (vgroup + 1) * cur_step;
    if (vgroup & 1) {
      target = rank_ - cur_step;
      target_vrank = (vgroup - 1) * cur_step;
    }
    // get send information
    comm_size_t need_send_len = 0;
    // get recv information
    comm_size_t need_recv_len = 0;
    for (int j = 0; j < cur_step; ++j) {
      need_send_len += block_len[(vrank + j)];
      need_recv_len += block_len[(target_vrank + j)];
    }
    // send and recv at same time
    linkers_->SendRecv(target, output + block_start[vrank], need_send_len,
                       target, output + block_start[target_vrank], need_recv_len);
  }
}

void Network::AllgatherRing(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t) {
  // use output as receive buffer
  std::memcpy(output + block_start[rank_], input, block_len[rank_]);
  int out_rank = (rank_ + 1) % num_machines_;
  int in_rank = (rank_ - 1 + num_machines_) % num_machines_;
  int out_block = rank_;
  int in_block = in_rank;
  for (int i = 1; i < num_machines_; ++i) {
    // send and recv at same time
    linkers_->SendRecv(out_rank, output + block_start[out_block], block_len[out_block],
                       in_rank, output + block_start[in_block], block_len[in_block]);
    out_block = (out_block - 1 + num_machines_) % num_machines_;
    in_block = (in_block - 1 + num_machines_) % num_machines_;
  }
}

void Network::ReduceScatter(char* input, comm_size_t input_size, int type_size,
                            const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                            comm_size_t output_size, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  if (reduce_scatter_ext_fun_ != nullptr) {
    return reduce_scatter_ext_fun_(input, input_size, type_size, block_start, block_len, num_machines_, output, output_size, reducer);
  }
  const comm_size_t kRingThreshold = 10 * 1024 * 1024;  // 10MB
  if (recursive_halving_map_.is_power_of_2 || input_size < kRingThreshold) {
    ReduceScatterRecursiveHalving(input, input_size, type_size, block_start, block_len, output, output_size, reducer);
  } else {
    ReduceScatterRing(input, input_size, type_size, block_start, block_len, output, output_size, reducer);
  }
}

void Network::ReduceScatterRecursiveHalving(char* input, comm_size_t input_size, int type_size,
                                            const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                                            comm_size_t, const ReduceFunction& reducer) {
  if (!recursive_halving_map_.is_power_of_2) {
    if (recursive_halving_map_.type == RecursiveHalvingNodeType::Other) {
      // send local data to neighbor first
      linkers_->Send(recursive_halving_map_.neighbor, input, input_size);
    } else if (recursive_halving_map_.type == RecursiveHalvingNodeType::GroupLeader) {
      // receive neighbor data first
      int need_recv_cnt = input_size;
      linkers_->Recv(recursive_halving_map_.neighbor, output, need_recv_cnt);
      // reduce
      reducer(output, input, type_size, input_size);
    }
  }
  if (recursive_halving_map_.type != RecursiveHalvingNodeType::Other) {
    for (int i = 0; i < recursive_halving_map_.k; ++i) {
      // get target
      int target = recursive_halving_map_.ranks[i];
      comm_size_t send_block_start = recursive_halving_map_.send_block_start[i];
      comm_size_t recv_block_start = recursive_halving_map_.recv_block_start[i];
      // get send information
      comm_size_t send_size = 0;
      for (int j = 0; j < recursive_halving_map_.send_block_len[i]; ++j) {
        send_size += block_len[send_block_start + j];
      }
      // get recv information
      comm_size_t need_recv_cnt = 0;
      for (int j = 0; j < recursive_halving_map_.recv_block_len[i]; ++j) {
        need_recv_cnt += block_len[recv_block_start + j];
      }
      // send and recv at same time
      linkers_->SendRecv(target, input + block_start[send_block_start], send_size, target, output, need_recv_cnt);
      // reduce
      reducer(output, input + block_start[recv_block_start], type_size, need_recv_cnt);
    }
  }
  if (!recursive_halving_map_.is_power_of_2) {
    if (recursive_halving_map_.type == RecursiveHalvingNodeType::GroupLeader) {
      // send result to neighbor
      linkers_->Send(recursive_halving_map_.neighbor,
                     input + block_start[recursive_halving_map_.neighbor],
                     block_len[recursive_halving_map_.neighbor]);
    } else if (recursive_halving_map_.type == RecursiveHalvingNodeType::Other) {
      // receive result from neighbor
      int need_recv_cnt = block_len[rank_];
      linkers_->Recv(recursive_halving_map_.neighbor, output, need_recv_cnt);
      return;
    }
  }
  // copy result
  std::memcpy(output, input + block_start[rank_], block_len[rank_]);
}

void Network::ReduceScatterRing(char* input, comm_size_t, int type_size,
                                const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                                comm_size_t, const ReduceFunction& reducer) {
  const int out_rank = (rank_ + 1) % num_machines_;
  const int in_rank = (rank_ - 1 + num_machines_) % num_machines_;
  int out_block = in_rank;
  int in_block = (in_rank - 1 + num_machines_) % num_machines_;
  for (int i = 1; i < num_machines_; ++i) {
    linkers_->SendRecv(out_rank, input + block_start[out_block], block_len[out_block],
                       in_rank, output, block_len[in_block]);
    reducer(output, input + block_start[in_block], type_size, block_len[in_block]);
    out_block = (out_block - 1 + num_machines_) % num_machines_;
    in_block = (in_block - 1 + num_machines_) % num_machines_;
  }
  std::memcpy(output, input + block_start[rank_], block_len[rank_]);
}

int Network::rank() {
  return rank_;
}

int Network::num_machines() {
  return num_machines_;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/socket_wrapper.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_
#define LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_
#ifdef USE_SOCKET

#include <LightGBM/utils/log.h>

#include <string>
#include <cerrno>
#include <cstdlib>
#include <unordered_set>

#if defined(_WIN32)

#ifdef _MSC_VER
#define NOMINMAX
#endif

#include <winsock2.h>
#include <ws2tcpip.h>
#include <iphlpapi.h>

#else

#include <arpa/inet.h>
#include <fcntl.h>
#include <netdb.h>
#include <netinet/in.h>
#include <netinet/tcp.h>
#include <sys/ioctl.h>
#include <sys/socket.h>
#include <sys/types.h>
#include <unistd.h>

#include <ifaddrs.h>
#include <sys/time.h>

#endif  // defined(_WIN32)

#ifdef _MSC_VER
#pragma comment(lib, "Ws2_32.lib")
#pragma comment(lib, "IPHLPAPI.lib")
#endif

namespace LightGBM {

#ifndef _WIN32

typedef int SOCKET;
const int INVALID_SOCKET = -1;
#define SOCKET_ERROR -1

#endif

#ifdef _WIN32

#define MALLOC(x) HeapAlloc(GetProcessHeap(), 0, (x))
#define FREE(x) HeapFree(GetProcessHeap(), 0, (x))

// existence of inet_pton is checked in CMakeLists.txt and configure.win, then stored in WIN_HAS_INET_PTON
#ifndef WIN_HAS_INET_PTON
inline int inet_pton(int af, const char *src, void *dst) {
  struct sockaddr_storage ss;
  int size = sizeof(ss);
  char src_copy[INET6_ADDRSTRLEN + 1];

  ZeroMemory(&ss, sizeof(ss));
  /* stupid non-const API */
  strncpy(src_copy, src, INET6_ADDRSTRLEN + 1);
  src_copy[INET6_ADDRSTRLEN] = 0;

  if (WSAStringToAddress(src_copy, af, NULL, (struct sockaddr *)&ss, &size) == 0) {
    switch (af) {
    case AF_INET:
      *(struct in_addr *)dst = ((struct sockaddr_in *)&ss)->sin_addr;
      return 1;
    case AF_INET6:
      *(struct in6_addr *)dst = ((struct sockaddr_in6 *)&ss)->sin6_addr;
      return 1;
    }
  }
  return 0;
}
#endif
#endif

namespace SocketConfig {
const int kSocketBufferSize = 100 * 1000;
const int kMaxReceiveSize = 100 * 1000;
const int kNoDelay = 1;
}

class TcpSocket {
 public:
  TcpSocket() {
    sockfd_ = socket(AF_INET, SOCK_STREAM, IPPROTO_TCP);
    if (sockfd_ == INVALID_SOCKET) {
      Log::Fatal("Socket construction error");
      return;
    }
    ConfigSocket();
  }

  explicit TcpSocket(SOCKET socket) {
    sockfd_ = socket;
    if (sockfd_ == INVALID_SOCKET) {
      Log::Fatal("Passed socket error");
      return;
    }
    ConfigSocket();
  }

  TcpSocket(const TcpSocket &object) {
    sockfd_ = object.sockfd_;
    ConfigSocket();
  }
  ~TcpSocket() {
  }
  inline void SetTimeout(int timeout_ms) {
#if defined(_WIN32)
    DWORD timeout = static_cast<DWORD>(timeout_ms);
    setsockopt(sockfd_, SOL_SOCKET, SO_RCVTIMEO, reinterpret_cast<const char*>(&timeout), sizeof(timeout));
#else
    struct timeval tv;
    tv.tv_sec = timeout_ms / 1000;
    tv.tv_usec = (timeout_ms % 1000) * 1000;
    setsockopt(sockfd_, SOL_SOCKET, SO_RCVTIMEO, &tv, sizeof(tv));
#endif
  }
  inline void ConfigSocket() {
    if (sockfd_ == INVALID_SOCKET) {
      return;
    }

    if (setsockopt(sockfd_, SOL_SOCKET, SO_RCVBUF, reinterpret_cast<const char*>(&SocketConfig::kSocketBufferSize), sizeof(SocketConfig::kSocketBufferSize)) != 0) {
      Log::Warning("Set SO_RCVBUF failed, please increase your net.core.rmem_max to 100k at least");
    }

    if (setsockopt(sockfd_, SOL_SOCKET, SO_SNDBUF, reinterpret_cast<const char*>(&SocketConfig::kSocketBufferSize), sizeof(SocketConfig::kSocketBufferSize)) != 0) {
      Log::Warning("Set SO_SNDBUF failed, please increase your net.core.wmem_max to 100k at least");
    }
    if (setsockopt(sockfd_, IPPROTO_TCP, TCP_NODELAY, reinterpret_cast<const char*>(&SocketConfig::kNoDelay), sizeof(SocketConfig::kNoDelay)) != 0) {
      Log::Warning("Set TCP_NODELAY failed");
    }
  }

  inline static void Startup() {
#if defined(_WIN32)
    WSADATA wsa_data;
    if (WSAStartup(MAKEWORD(2, 2), &wsa_data) == -1) {
      Log::Fatal("Socket error: WSAStartup error");
    }
    if (LOBYTE(wsa_data.wVersion) != 2 || HIBYTE(wsa_data.wVersion) != 2) {
      WSACleanup();
      Log::Fatal("Socket error: Winsock.dll version error");
    }
#else
#endif
  }
  inline static void Finalize() {
#if defined(_WIN32)
    WSACleanup();
#endif
  }

  inline static int GetLastError() {
#if defined(_WIN32)
    return WSAGetLastError();
#else
    return errno;
#endif
  }



#if defined(_WIN32)
  inline static std::unordered_set<std::string> GetLocalIpList() {
    std::unordered_set<std::string> ip_list;
    char buffer[512];
    // get hostName
    if (gethostname(buffer, sizeof(buffer)) == SOCKET_ERROR) {
      Log::Fatal("Error code %d, when getting local host name", WSAGetLastError());
    }
    // push local ip
    PIP_ADAPTER_INFO pAdapterInfo;
    PIP_ADAPTER_INFO pAdapter = NULL;
    DWORD dwRetVal = 0;
    ULONG ulOutBufLen = sizeof(IP_ADAPTER_INFO);
    pAdapterInfo = reinterpret_cast<IP_ADAPTER_INFO *>(MALLOC(sizeof(IP_ADAPTER_INFO)));
    if (pAdapterInfo == NULL) {
      Log::Fatal("GetAdaptersinfo error: allocating memory");
    }
    // Make an initial call to GetAdaptersInfo to get
    // the necessary size into the ulOutBufLen variable
    if (GetAdaptersInfo(pAdapterInfo, &ulOutBufLen) == ERROR_BUFFER_OVERFLOW) {
      FREE(pAdapterInfo);
      pAdapterInfo = reinterpret_cast<IP_ADAPTER_INFO *>(MALLOC(ulOutBufLen));
      if (pAdapterInfo == NULL) {
        Log::Fatal("GetAdaptersinfo error: allocating memory");
      }
    }
    if ((dwRetVal = GetAdaptersInfo(pAdapterInfo, &ulOutBufLen)) == NO_ERROR) {
      pAdapter = pAdapterInfo;
      while (pAdapter) {
        ip_list.insert(pAdapter->IpAddressList.IpAddress.String);
        pAdapter = pAdapter->Next;
      }
    } else {
      Log::Fatal("GetAdaptersinfo error: code %d", dwRetVal);
    }
    if (pAdapterInfo)
      FREE(pAdapterInfo);
    return ip_list;
  }
#else
  inline static std::unordered_set<std::string> GetLocalIpList() {
    std::unordered_set<std::string> ip_list;
    struct ifaddrs * ifAddrStruct = NULL;
    struct ifaddrs * ifa = NULL;
    void * tmpAddrPtr = NULL;

    getifaddrs(&ifAddrStruct);

    for (ifa = ifAddrStruct; ifa != NULL; ifa = ifa->ifa_next) {
      if (!ifa->ifa_addr) {
        continue;
      }
      if (ifa->ifa_addr->sa_family == AF_INET) {
        // NOLINTNEXTLINE
        tmpAddrPtr = &((struct sockaddr_in *)ifa->ifa_addr)->sin_addr;
        char addressBuffer[INET_ADDRSTRLEN];
        inet_ntop(AF_INET, tmpAddrPtr, addressBuffer, INET_ADDRSTRLEN);
        ip_list.insert(std::string(addressBuffer));
      }
    }
    if (ifAddrStruct != NULL) freeifaddrs(ifAddrStruct);
    return ip_list;
  }
#endif
  inline static sockaddr_in GetAddress(const char* url, int port) {
    sockaddr_in addr = sockaddr_in();
    std::memset(&addr, 0, sizeof(sockaddr_in));
    inet_pton(AF_INET, url, &addr.sin_addr);
    addr.sin_family = AF_INET;
    addr.sin_port = htons(static_cast<u_short>(port));
    return addr;
  }

  inline bool Bind(int port) {
    sockaddr_in local_addr = GetAddress("0.0.0.0", port);
    if (bind(sockfd_, reinterpret_cast<const sockaddr*>(&local_addr), sizeof(sockaddr_in)) == 0) {
      return true;
    }
    return false;
  }

  inline bool Connect(const char *url, int port) {
    sockaddr_in server_addr = GetAddress(url, port);
    if (connect(sockfd_, reinterpret_cast<const sockaddr*>(&server_addr), sizeof(sockaddr_in)) == 0) {
      return true;
    }
    return false;
  }

  inline void Listen(int backlog = 128) {
    listen(sockfd_, backlog);
  }

  inline TcpSocket Accept() {
    SOCKET newfd = accept(sockfd_, NULL, NULL);
    if (newfd == INVALID_SOCKET) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket accept error (code: %d)", err_code);
#else
      Log::Fatal("Socket accept error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return TcpSocket(newfd);
  }

  inline int Send(const char *buf_, int len, int flag = 0) {
    int cur_cnt = send(sockfd_, buf_, len, flag);
    if (cur_cnt == SOCKET_ERROR) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket send error (code: %d)", err_code);
#else
      Log::Fatal("Socket send error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return cur_cnt;
  }

  inline int Recv(char *buf_, int len, int flags = 0) {
    int cur_cnt = recv(sockfd_, buf_ , len , flags);
    if (cur_cnt == SOCKET_ERROR) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket recv error (code: %d)", err_code);
#else
      Log::Fatal("Socket recv error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return cur_cnt;
  }

  inline bool IsClosed() {
    return sockfd_ == INVALID_SOCKET;
  }

  inline void Close() {
    if (!IsClosed()) {
#if defined(_WIN32)
      closesocket(sockfd_);
#else
      close(sockfd_);
#endif
      sockfd_ = INVALID_SOCKET;
    }
  }

 private:
  SOCKET sockfd_;
};

}  // namespace LightGBM
#endif  // USE_SOCKET
#endif   // LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/binary_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief Objective function for binary classification
*/
class BinaryLogloss: public ObjectiveFunction {
 public:
  explicit BinaryLogloss(const Config& config,
                         std::function<bool(label_t)> is_pos = nullptr)
      : deterministic_(config.deterministic) {
    sigmoid_ = static_cast<double>(config.sigmoid);
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
    is_unbalance_ = config.is_unbalance;
    scale_pos_weight_ = static_cast<double>(config.scale_pos_weight);
    if (is_unbalance_ && std::fabs(scale_pos_weight_ - 1.0f) > 1e-6) {
      Log::Fatal("Cannot set is_unbalance and scale_pos_weight at the same time");
    }
    is_pos_ = is_pos;
    if (is_pos_ == nullptr) {
      is_pos_ = [](label_t label) { return label > 0; };
    }
  }

  explicit BinaryLogloss(const std::vector<std::string>& strs)
      : deterministic_(false) {
    sigmoid_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("sigmoid")) {
          Common::Atof(tokens[1].c_str(), &sigmoid_);
        }
      }
    }
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
  }

  ~BinaryLogloss() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();
    data_size_t cnt_positive = 0;
    data_size_t cnt_negative = 0;
    // count for positive and negative samples
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:cnt_positive, cnt_negative)
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (is_pos_(label_[i])) {
        ++cnt_positive;
      } else {
        ++cnt_negative;
      }
    }
    num_pos_data_ = cnt_positive;
    if (Network::num_machines() > 1) {
      cnt_positive = Network::GlobalSyncUpBySum(cnt_positive);
      cnt_negative = Network::GlobalSyncUpBySum(cnt_negative);
    }
    need_train_ = true;
    if (cnt_negative == 0 || cnt_positive == 0) {
      Log::Warning("Contains only one class");
      // not need to boost.
      need_train_ = false;
    }
    Log::Info("Number of positive: %d, number of negative: %d", cnt_positive, cnt_negative);
    // use -1 for negative class, and 1 for positive class
    label_val_[0] = -1;
    label_val_[1] = 1;
    // weight for label
    label_weights_[0] = 1.0f;
    label_weights_[1] = 1.0f;
    // if using unbalance, change the labels weight
    if (is_unbalance_ && cnt_positive > 0 && cnt_negative > 0) {
      if (cnt_positive > cnt_negative) {
        label_weights_[1] = 1.0f;
        label_weights_[0] = static_cast<double>(cnt_positive) / cnt_negative;
      } else {
        label_weights_[1] = static_cast<double>(cnt_negative) / cnt_positive;
        label_weights_[0] = 1.0f;
      }
    }
    label_weights_[1] *= scale_pos_weight_;
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (!need_train_) {
      return;
    }
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        // get label and label weights
        const int is_pos = is_pos_(label_[i]);
        const int label = label_val_[is_pos];
        const double label_weight = label_weights_[is_pos];
        // calculate gradients and hessians
        const double response = -label * sigmoid_ / (1.0f + std::exp(label * sigmoid_ * score[i]));
        const double abs_response = fabs(response);
        gradients[i] = static_cast<score_t>(response * label_weight);
        hessians[i] = static_cast<score_t>(abs_response * (sigmoid_ - abs_response) * label_weight);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        // get label and label weights
        const int is_pos = is_pos_(label_[i]);
        const int label = label_val_[is_pos];
        const double label_weight = label_weights_[is_pos];
        // calculate gradients and hessians
        const double response = -label * sigmoid_ / (1.0f + std::exp(label * sigmoid_ * score[i]));
        const double abs_response = fabs(response);
        gradients[i] = static_cast<score_t>(response * label_weight * weights_[i]);
        hessians[i] = static_cast<score_t>(abs_response * (sigmoid_ - abs_response) * label_weight * weights_[i]);
      }
    }
  }

  // implement custom average to boost from (if enabled among options)
  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += is_pos_(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += is_pos_(label_[i]);
      }
    }
    if (Network::num_machines() > 1) {
      suml = Network::GlobalSyncUpBySum(suml);
      sumw = Network::GlobalSyncUpBySum(sumw);
    }
    double pavg = suml / sumw;
    pavg = std::min(pavg, 1.0 - kEpsilon);
    pavg = std::max<double>(pavg, kEpsilon);
    double initscore = std::log(pavg / (1.0f - pavg)) / sigmoid_;
    Log::Info("[%s:%s]: pavg=%f -> initscore=%f", GetName(), __func__, pavg, initscore);
    return initscore;
  }

  bool ClassNeedTrain(int /*class_id*/) const override {
    return need_train_;
  }

  const char* GetName() const override {
    return "binary";
  }

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = 1.0f / (1.0f + std::exp(-sigmoid_ * input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "sigmoid:" << sigmoid_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  bool NeedAccuratePrediction() const override { return false; }

  data_size_t NumPositiveData() const override { return num_pos_data_; }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of positive samples */
  data_size_t num_pos_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief True if using unbalance training */
  bool is_unbalance_;
  /*! \brief Sigmoid parameter */
  double sigmoid_;
  /*! \brief Values for positive and negative labels */
  int label_val_[2];
  /*! \brief Weights for positive and negative labels */
  double label_weights_[2];
  /*! \brief Weights for data */
  const label_t* weights_;
  double scale_pos_weight_;
  std::function<bool(label_t)> is_pos_;
  bool need_train_;
  const bool deterministic_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_binary_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDABinaryLogloss::CUDABinaryLogloss(const Config& config):
CUDAObjectiveInterface<BinaryLogloss>(config), ova_class_id_(-1) {
  cuda_label_ = nullptr;
  cuda_weights_ = nullptr;
}

CUDABinaryLogloss::CUDABinaryLogloss(const Config& config, const int ova_class_id):
CUDAObjectiveInterface<BinaryLogloss>(config), ova_class_id_(ova_class_id) {
  is_pos_ = [ova_class_id](label_t label) { return static_cast<int>(label) == ova_class_id; };
}

CUDABinaryLogloss::CUDABinaryLogloss(const std::vector<std::string>& strs): CUDAObjectiveInterface<BinaryLogloss>(strs) {}

CUDABinaryLogloss::~CUDABinaryLogloss() {}

void CUDABinaryLogloss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<BinaryLogloss>::Init(metadata, num_data);
  if (ova_class_id_ == -1) {
    cuda_label_ = metadata.cuda_metadata()->cuda_label();
    cuda_ova_label_.Clear();
  } else {
    cuda_ova_label_.Resize(static_cast<size_t>(num_data));
    CopyFromHostToCUDADevice<label_t>(cuda_ova_label_.RawData(), metadata.cuda_metadata()->cuda_label(), static_cast<size_t>(num_data), __FILE__, __LINE__);
    LaunchResetOVACUDALabelKernel();
    cuda_label_ = cuda_ova_label_.RawData();
  }
  cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  cuda_boost_from_score_.Resize(1);
  SetCUDAMemory<double>(cuda_boost_from_score_.RawData(), 0, 1, __FILE__, __LINE__);
  cuda_sum_weights_.Resize(1);
  SetCUDAMemory<double>(cuda_sum_weights_.RawData(), 0, 1, __FILE__, __LINE__);
  if (label_weights_[0] != 1.0f || label_weights_[1] != 1.0f) {
    cuda_label_weights_.Resize(2);
    CopyFromHostToCUDADevice<double>(cuda_label_weights_.RawData(), label_weights_, 2, __FILE__, __LINE__);
  } else {
    cuda_label_weights_.Clear();
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_binary_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_binary_objective.hpp"

#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <bool USE_WEIGHT>
__global__ void BoostFromScoreKernel_1_BinaryLogloss(const label_t* cuda_labels, const data_size_t num_data, double* out_cuda_sum_labels,
                                                     double* out_cuda_sum_weights, const label_t* cuda_weights) {
  __shared__ double shared_buffer[WARPSIZE];
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double label_value = 0.0;
  double weight_value = 0.0;
  if (index < num_data) {
    if (USE_WEIGHT) {
      const label_t cuda_label = cuda_labels[index];
      const double sample_weight = cuda_weights[index];
      const label_t label = cuda_label > 0 ? 1 : 0;
      label_value = label * sample_weight;
      weight_value = sample_weight;
    } else {
      const label_t cuda_label = cuda_labels[index];
      label_value = cuda_label > 0 ? 1 : 0;
    }
  }
  for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
    label_value += __shfl_down_sync(mask, label_value, offset);
  }
  if (warpLane == 0) {
    shared_buffer[warpID] = label_value;
  }
  __syncthreads();
  if (warpID == 0) {
    label_value = (warpLane < num_warp ? shared_buffer[warpLane] : 0);
    for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
      label_value += __shfl_down_sync(mask, label_value, offset);
    }
  }
  __syncthreads();
  if (USE_WEIGHT) {
    for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
      weight_value += __shfl_down_sync(mask, weight_value, offset);
    }
    if (warpLane == 0) {
      shared_buffer[warpID] = weight_value;
    }
    __syncthreads();
    if (warpID == 0) {
      weight_value = (warpLane < num_warp ? shared_buffer[warpLane] : 0);
      for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
        weight_value += __shfl_down_sync(mask, weight_value, offset);
      }
    }
    __syncthreads();
  }
  if (threadIdx.x == 0) {
    atomicAdd_system(out_cuda_sum_labels, label_value);
    if (USE_WEIGHT) {
      atomicAdd_system(out_cuda_sum_weights, weight_value);
    }
  }
}

template <bool USE_WEIGHT>
__global__ void BoostFromScoreKernel_2_BinaryLogloss(double* out_cuda_sum_labels, double* out_cuda_sum_weights,
                                                     const data_size_t num_data, const double sigmoid) {
  const double suml = *out_cuda_sum_labels;
  const double sumw = USE_WEIGHT ? *out_cuda_sum_weights : static_cast<double>(num_data);
  double pavg = suml / sumw;
  pavg = min(pavg, 1.0 - kEpsilon);
  pavg = max(pavg, kEpsilon);
  const double init_score = log(pavg / (1.0f - pavg)) / sigmoid;
  *out_cuda_sum_weights = pavg;
  *out_cuda_sum_labels = init_score;
}

double CUDABinaryLogloss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  const int num_blocks = (num_data_ + CALC_INIT_SCORE_BLOCK_SIZE_BINARY - 1) / CALC_INIT_SCORE_BLOCK_SIZE_BINARY;
  SetCUDAMemory<double>(cuda_boost_from_score_.RawData(), 0, 1, __FILE__, __LINE__);
  if (cuda_weights_ == nullptr) {
    BoostFromScoreKernel_1_BinaryLogloss<false><<<num_blocks, CALC_INIT_SCORE_BLOCK_SIZE_BINARY>>>
      (cuda_label_, num_data_, cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), cuda_weights_);
  } else {
    BoostFromScoreKernel_1_BinaryLogloss<true><<<num_blocks, CALC_INIT_SCORE_BLOCK_SIZE_BINARY>>>
      (cuda_label_, num_data_, cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), cuda_weights_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (cuda_weights_ == nullptr) {
    if (nccl_communicator_ == nullptr) {
      BoostFromScoreKernel_2_BinaryLogloss<false><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    } else {
      NCCLAllReduce<double>(cuda_boost_from_score_.RawData(), cuda_boost_from_score_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      const data_size_t global_num_data = NCCLAllReduce<data_size_t>(num_data_, ncclInt32, ncclSum, nccl_communicator_);
      BoostFromScoreKernel_2_BinaryLogloss<false><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), global_num_data, sigmoid_);
    }
  } else {
    if (nccl_communicator_ == nullptr) {
      BoostFromScoreKernel_2_BinaryLogloss<true><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    } else {
      NCCLAllReduce<double>(cuda_boost_from_score_.RawData(), cuda_boost_from_score_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      NCCLAllReduce<double>(cuda_sum_weights_.RawData(), cuda_sum_weights_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      BoostFromScoreKernel_2_BinaryLogloss<true><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    }
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  double boost_from_score = 0.0f;
  CopyFromCUDADeviceToHost<double>(&boost_from_score, cuda_boost_from_score_.RawData(), 1, __FILE__, __LINE__);
  double pavg = 0.0f;
  CopyFromCUDADeviceToHost<double>(&pavg, cuda_sum_weights_.RawData(), 1, __FILE__, __LINE__);
  // for some test cases in test_utilities.py which check the log output
  Log::Info("[%s:%s]: pavg=%f -> initscore=%f",  GetName(), "BoostFromScore", pavg, boost_from_score);
  return boost_from_score;
}

template <bool USE_LABEL_WEIGHT, bool USE_WEIGHT>
__global__ void GetGradientsKernel_BinaryLogloss(const double* cuda_scores, const label_t* cuda_labels,
  const double* cuda_label_weights, const label_t* cuda_weights,
  const double sigmoid, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    const label_t cuda_label = static_cast<int>(cuda_labels[data_index]);
    const int label = cuda_label > 0 ? 1 : -1;
    const double response = -label * sigmoid / (1.0f + exp(label * sigmoid * cuda_scores[data_index]));
    const double abs_response = fabs(response);
    if (!USE_WEIGHT) {
      if (USE_LABEL_WEIGHT) {
        const double label_weight = cuda_label_weights[label];
        cuda_out_gradients[data_index] = static_cast<score_t>(response * label_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * label_weight);
      } else {
        cuda_out_gradients[data_index] = static_cast<score_t>(response);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response));
      }
    } else {
      const double sample_weight = cuda_weights[data_index];
      if (USE_LABEL_WEIGHT) {
        const double label_weight = cuda_label_weights[label];
        cuda_out_gradients[data_index] = static_cast<score_t>(response * label_weight * sample_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * label_weight * sample_weight);
      } else {
        cuda_out_gradients[data_index] = static_cast<score_t>(response * sample_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * sample_weight);
      }
    }
  }
}

#define GetGradientsKernel_BinaryLogloss_ARGS \
  scores, \
  cuda_label_, \
  cuda_label_weights_.RawData(), \
  cuda_weights_, \
  sigmoid_, \
  num_data_, \
  gradients, \
  hessians

void CUDABinaryLogloss::LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  if (cuda_label_weights_.Size() == 0) {
    if (cuda_weights_ == nullptr) {
      GetGradientsKernel_BinaryLogloss<false, false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    } else {
      GetGradientsKernel_BinaryLogloss<false, true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    }
  } else {
    if (cuda_weights_ == nullptr) {
      GetGradientsKernel_BinaryLogloss<true, false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    } else {
      GetGradientsKernel_BinaryLogloss<true, true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    }
  }
}

#undef GetGradientsKernel_BinaryLogloss_ARGS

__global__ void ConvertOutputCUDAKernel_BinaryLogloss(const double sigmoid, const data_size_t num_data, const double* input, double* output) {
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    output[data_index] = 1.0f / (1.0f + exp(-sigmoid * input[data_index]));
  }
}

const double* CUDABinaryLogloss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  ConvertOutputCUDAKernel_BinaryLogloss<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(sigmoid_, num_data, input, output);
  return output;
}

__global__ void ResetOVACUDALabelKernel(
  const int ova_class_id,
  const data_size_t num_data,
  label_t* cuda_label) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const int int_label = static_cast<int>(cuda_label[data_index]);
    cuda_label[data_index] = (int_label == ova_class_id ? 1.0f : 0.0f);
  }
}

void CUDABinaryLogloss::LaunchResetOVACUDALabelKernel() const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  ResetOVACUDALabelKernel<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(ova_class_id_, num_data_, cuda_ova_label_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_binary_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define GET_GRADIENTS_BLOCK_SIZE_BINARY (1024)
#define CALC_INIT_SCORE_BLOCK_SIZE_BINARY (1024)

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <string>
#include <vector>

#include "../binary_objective.hpp"

namespace LightGBM {

class CUDABinaryLogloss : public CUDAObjectiveInterface<BinaryLogloss> {
 public:
  explicit CUDABinaryLogloss(const Config& config);

  explicit CUDABinaryLogloss(const Config& config, const int ova_class_id);

  explicit CUDABinaryLogloss(const std::vector<std::string>& strs);

  ~CUDABinaryLogloss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

  bool NeedConvertOutputCUDA() const override { return true; }

 private:
  void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const override;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  void LaunchResetOVACUDALabelKernel() const;

  // CUDA memory, held by other objects
  const label_t* cuda_label_;
  CUDAVector<label_t> cuda_ova_label_;
  const label_t* cuda_weights_;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_boost_from_score_;
  CUDAVector<double> cuda_sum_weights_;
  CUDAVector<double> cuda_label_weights_;
  const int ova_class_id_ = -1;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_multiclass_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include "cuda_multiclass_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDAMulticlassSoftmax::CUDAMulticlassSoftmax(const Config& config): CUDAObjectiveInterface<MulticlassSoftmax>(config) {}

CUDAMulticlassSoftmax::CUDAMulticlassSoftmax(const std::vector<std::string>& strs): CUDAObjectiveInterface<MulticlassSoftmax>(strs) {}

CUDAMulticlassSoftmax::~CUDAMulticlassSoftmax() {}

void CUDAMulticlassSoftmax::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<MulticlassSoftmax>::Init(metadata, num_data);
  cuda_softmax_buffer_.Resize(static_cast<size_t>(num_data) * static_cast<size_t>(num_class_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


CUDAMulticlassOVA::CUDAMulticlassOVA(const Config& config): CUDAObjectiveInterface<MulticlassOVA>(config) {
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_.emplace_back(new CUDABinaryLogloss(config, i));
  }
}

CUDAMulticlassOVA::CUDAMulticlassOVA(const std::vector<std::string>& strs): CUDAObjectiveInterface<MulticlassOVA>(strs) {}

CUDAMulticlassOVA::~CUDAMulticlassOVA() {}

void CUDAMulticlassOVA::Init(const Metadata& metadata, data_size_t num_data) {
  MulticlassOVA::Init(metadata, num_data);
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_[i]->Init(metadata, num_data);
  }
}

void CUDAMulticlassOVA::GetGradients(const double* score, score_t* gradients, score_t* hessians) const {
  for (int i = 0; i < num_class_; ++i) {
    int64_t offset = static_cast<int64_t>(num_data_) * i;
    cuda_binary_loss_[i]->GetGradients(score + offset, gradients + offset, hessians + offset);
  }
}

const double* CUDAMulticlassOVA::ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const {
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_[i]->ConvertOutputCUDA(num_data, input + i * num_data, output + i * num_data);
  }
  return output;
}


}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_multiclass_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <algorithm>

#include "cuda_multiclass_objective.hpp"

namespace LightGBM {

__device__ void SoftmaxCUDA(double* softmax_buffer, int len) {
  double wmax = softmax_buffer[0];
  for (int i = 1; i < len; ++i) {
    wmax = max(softmax_buffer[i], wmax);
  }
  double wsum = 0.0f;
  for (int i = 0; i < len; ++i) {
    softmax_buffer[i] = exp(softmax_buffer[i] - wmax);
    wsum += softmax_buffer[i];
  }
  for (int i = 0; i < len; ++i) {
    softmax_buffer[i] /= static_cast<double>(wsum);
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_MulticlassSoftmax(
  const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights,
  const double factor, const int num_class, const data_size_t num_data,
  double* cuda_softmax_buffer, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const data_size_t offset = data_index * num_class;
    double* softmax_result = cuda_softmax_buffer + offset;
    for (int k = 0; k < num_class; ++k) {
      softmax_result[k] = cuda_scores[k * num_data + data_index];
    }
    SoftmaxCUDA(softmax_result, num_class);
    if (!USE_WEIGHT) {
      for (int k = 0; k < num_class; ++k) {
        const double p = softmax_result[k];
        size_t idx = static_cast<size_t>(num_data) * k + data_index;
        if (static_cast<int>(cuda_labels[data_index]) == k) {
          cuda_out_gradients[idx] = static_cast<score_t>(p - 1.0f);
        } else {
          cuda_out_gradients[idx] = static_cast<score_t>(p);
        }
        cuda_out_hessians[idx] = static_cast<score_t>(factor * p * (1.0f - p));
      }
    } else {
      for (int k = 0; k < num_class; ++k) {
        const double p = softmax_result[k];
        const double weight = cuda_weights[data_index];
        size_t idx = static_cast<size_t>(num_data) * k + data_index;
        if (static_cast<int>(cuda_labels[data_index]) == k) {
          cuda_out_gradients[idx] = static_cast<score_t>((p - 1.0f) * weight);
        } else {
          cuda_out_gradients[idx] = static_cast<score_t>(p * weight);
        }
        cuda_out_hessians[idx] = static_cast<score_t>((factor * p * (1.0f - p)) * weight);
      }
    }
  }
}

void CUDAMulticlassSoftmax::LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_MULTICLASS - 1) / GET_GRADIENTS_BLOCK_SIZE_MULTICLASS;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_MulticlassSoftmax<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
      scores, cuda_labels_, cuda_weights_, factor_, num_class_, num_data_,
      cuda_softmax_buffer_.RawData(), gradients, hessians);
  } else {
    GetGradientsKernel_MulticlassSoftmax<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
      scores, cuda_labels_, cuda_weights_, factor_, num_class_, num_data_,
      cuda_softmax_buffer_.RawData(), gradients, hessians);
  }
}

__global__ void ConvertOutputCUDAKernel_MulticlassSoftmax(
  const int num_class, const data_size_t num_data, const double* input, double* cuda_softmax_buffer, double* output) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const data_size_t offset = data_index * num_class;
    double* cuda_softmax_buffer_ptr = cuda_softmax_buffer + offset;
    for (int class_index = 0; class_index < num_class; ++class_index) {
      cuda_softmax_buffer_ptr[class_index] = input[class_index * num_data + data_index];
    }
    SoftmaxCUDA(cuda_softmax_buffer_ptr, num_class);
    for (int class_index = 0; class_index < num_class; ++class_index) {
      output[class_index * num_data + data_index] = cuda_softmax_buffer_ptr[class_index];
    }
  }
}

const double* CUDAMulticlassSoftmax::LaunchConvertOutputCUDAKernel(
  const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_MULTICLASS - 1) / GET_GRADIENTS_BLOCK_SIZE_MULTICLASS;
  ConvertOutputCUDAKernel_MulticlassSoftmax<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
    num_class_, num_data, input, cuda_softmax_buffer_.RawData(), output);
  return output;
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_multiclass_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <memory>
#include <string>
#include <vector>

#include "cuda_binary_objective.hpp"

#include "../multiclass_objective.hpp"

#define GET_GRADIENTS_BLOCK_SIZE_MULTICLASS (1024)

namespace LightGBM {

class CUDAMulticlassSoftmax: public CUDAObjectiveInterface<MulticlassSoftmax> {
 public:
  explicit CUDAMulticlassSoftmax(const Config& config);

  explicit CUDAMulticlassSoftmax(const std::vector<std::string>& strs);

  ~CUDAMulticlassSoftmax();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 private:
  void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_softmax_buffer_;
};


class CUDAMulticlassOVA: public CUDAObjectiveInterface<MulticlassOVA> {
 public:
  explicit CUDAMulticlassOVA(const Config& config);

  explicit CUDAMulticlassOVA(const std::vector<std::string>& strs);

  void Init(const Metadata& metadata, data_size_t num_data) override;

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const override;

  double BoostFromScore(int class_id) const override {
    return cuda_binary_loss_[class_id]->BoostFromScore(0);
  }

  bool ClassNeedTrain(int class_id) const override {
    return cuda_binary_loss_[class_id]->ClassNeedTrain(0);
  }

  ~CUDAMulticlassOVA();

  bool IsCUDAObjective() const override { return true; }

 private:
  void LaunchGetGradientsKernel(const double* /*scores*/, score_t* /*gradients*/, score_t* /*hessians*/) const {}

  std::vector<std::unique_ptr<CUDABinaryLogloss>> cuda_binary_loss_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_rank_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <string>
#include <vector>

#include "cuda_rank_objective.hpp"

namespace LightGBM {

CUDALambdarankNDCG::CUDALambdarankNDCG(const Config& config): CUDALambdaRankObjectiveInterface<LambdarankNDCG>(config) {}

CUDALambdarankNDCG::CUDALambdarankNDCG(const std::vector<std::string>& strs): CUDALambdaRankObjectiveInterface<LambdarankNDCG>(strs) {}

CUDALambdarankNDCG::~CUDALambdarankNDCG() {}

void CUDALambdarankNDCG::Init(const Metadata& metadata, data_size_t num_data) {
  CUDALambdaRankObjectiveInterface<LambdarankNDCG>::Init(metadata, num_data);
  cuda_inverse_max_dcgs_.Resize(this->inverse_max_dcgs_.size());
  CopyFromHostToCUDADevice(cuda_inverse_max_dcgs_.RawData(), this->inverse_max_dcgs_.data(), this->inverse_max_dcgs_.size(), __FILE__, __LINE__);
  cuda_label_gain_.Resize(this->label_gain_.size());
  CopyFromHostToCUDADevice(cuda_label_gain_.RawData(), this->label_gain_.data(), this->label_gain_.size(), __FILE__, __LINE__);
}


CUDARankXENDCG::CUDARankXENDCG(const Config& config): CUDALambdaRankObjectiveInterface<RankXENDCG>(config) {}

CUDARankXENDCG::CUDARankXENDCG(const std::vector<std::string>& strs): CUDALambdaRankObjectiveInterface<RankXENDCG>(strs) {}

CUDARankXENDCG::~CUDARankXENDCG() {}

void CUDARankXENDCG::Init(const Metadata& metadata, data_size_t num_data) {
  CUDALambdaRankObjectiveInterface<RankXENDCG>::Init(metadata, num_data);
  for (data_size_t i = 0; i < num_queries_; ++i) {
    rands_.emplace_back(seed_ + i);
  }
  item_rands_.resize(num_data, 0.0f);
  cuda_item_rands_.Resize(static_cast<size_t>(num_data));
  if (max_items_in_query_aligned_ >= 2048) {
    cuda_params_buffer_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDARankXENDCG::GenerateItemRands() const {
  const int num_threads = OMP_NUM_THREADS();
  OMP_INIT_EX();
  #pragma omp parallel for schedule(static) num_threads(num_threads)
  for (data_size_t i = 0; i < num_queries_; ++i) {
    OMP_LOOP_EX_BEGIN();
    const data_size_t start = query_boundaries_[i];
    const data_size_t end = query_boundaries_[i + 1];
    for (data_size_t j = start; j < end; ++j) {
      item_rands_[j] = rands_[i].NextFloat();
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_rank_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_rank_objective.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <random>
#include <algorithm>

namespace LightGBM {

template <bool MAX_ITEM_GREATER_THAN_1024, data_size_t NUM_RANK_LABEL>
__global__ void GetGradientsKernel_LambdarankNDCG(const double* cuda_scores, const label_t* cuda_labels, const data_size_t num_data,
  const data_size_t num_queries, const data_size_t* cuda_query_boundaries, const double* cuda_inverse_max_dcgs,
  const bool norm, const double sigmoid, const int truncation_level, const double* cuda_label_gain, const data_size_t num_rank_label,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  __shared__ score_t shared_scores[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ uint16_t shared_indices[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ score_t shared_lambdas[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ score_t shared_hessians[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ double shared_label_gain[NUM_RANK_LABEL > 1024 ? 1 : NUM_RANK_LABEL];
  const double* label_gain_ptr = nullptr;
  if (NUM_RANK_LABEL <= 1024) {
    for (uint32_t i = threadIdx.x; i < num_rank_label; i += blockDim.x) {
      shared_label_gain[i] = cuda_label_gain[i];
    }
    __syncthreads();
    label_gain_ptr = shared_label_gain;
  } else {
    label_gain_ptr = cuda_label_gain;
  }
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const double inverse_max_dcg = cuda_inverse_max_dcgs[query_index];
    const data_size_t query_start = cuda_query_boundaries[query_index];
    const data_size_t query_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = query_end - query_start;
    const double* cuda_scores_pointer = cuda_scores + query_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + query_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + query_start;
    const label_t* cuda_label_pointer = cuda_labels + query_start;
    if (threadIdx.x < query_item_count) {
      shared_scores[threadIdx.x] = cuda_scores_pointer[threadIdx.x];
      shared_indices[threadIdx.x] = static_cast<uint16_t>(threadIdx.x);
      shared_lambdas[threadIdx.x] = 0.0f;
      shared_hessians[threadIdx.x] = 0.0f;
    } else {
      shared_scores[threadIdx.x] = kMinScore;
      shared_indices[threadIdx.x] = static_cast<uint16_t>(threadIdx.x);
    }
    if (MAX_ITEM_GREATER_THAN_1024) {
      if (query_item_count > 1024) {
        const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
        if (threadIdx_x_plus_1024 < query_item_count) {
          shared_scores[threadIdx_x_plus_1024] = cuda_scores_pointer[threadIdx_x_plus_1024];
          shared_indices[threadIdx_x_plus_1024] = static_cast<uint16_t>(threadIdx_x_plus_1024);
          shared_lambdas[threadIdx_x_plus_1024] = 0.0f;
          shared_hessians[threadIdx_x_plus_1024] = 0.0f;
        } else {
          shared_scores[threadIdx_x_plus_1024] = kMinScore;
          shared_indices[threadIdx_x_plus_1024] = static_cast<uint16_t>(threadIdx_x_plus_1024);
        }
      }
    }
    __syncthreads();
    if (MAX_ITEM_GREATER_THAN_1024) {
      if (query_item_count > 1024) {
        BitonicArgSort_2048<score_t, uint16_t, false>(shared_scores, shared_indices);
      } else {
        BitonicArgSort_1024<score_t, uint16_t, false>(shared_scores, shared_indices, static_cast<uint16_t>(query_item_count));
      }
    } else {
      BitonicArgSort_1024<score_t, uint16_t, false>(shared_scores, shared_indices, static_cast<uint16_t>(query_item_count));
    }
    __syncthreads();
    // get best and worst score
    const double best_score = shared_scores[shared_indices[0]];
    data_size_t worst_idx = query_item_count - 1;
    if (worst_idx > 0 && shared_scores[shared_indices[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = shared_scores[shared_indices[worst_idx]];
    __shared__ double sum_lambdas;
    if (threadIdx.x == 0) {
      sum_lambdas = 0.0f;
    }
    __syncthreads();
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    const data_size_t num_items_i = min(query_item_count - 1, truncation_level);
    const data_size_t num_j_per_i = query_item_count - 1;
    const data_size_t s = num_j_per_i - num_items_i + 1;
    const data_size_t num_pairs = (num_j_per_i + s) * num_items_i / 2;
    double thread_sum_lambdas = 0.0f;
    for (data_size_t pair_index = static_cast<data_size_t>(threadIdx.x); pair_index < num_pairs; pair_index += static_cast<data_size_t>(blockDim.x)) {
      const double square = 2 * static_cast<double>(pair_index) + s * s - s;
      const double sqrt_result = floor(sqrt(square));
      const data_size_t row_index = static_cast<data_size_t>(floor(sqrt(square - sqrt_result)) + 1 - s);
      const data_size_t i = num_items_i - 1 - row_index;
      const data_size_t j = num_j_per_i - (pair_index - (2 * s + row_index - 1) * row_index / 2);
      if (cuda_label_pointer[shared_indices[i]] != cuda_label_pointer[shared_indices[j]] && shared_scores[shared_indices[j]] != kMinScore) {
        data_size_t high_rank, low_rank;
        if (cuda_label_pointer[shared_indices[i]] > cuda_label_pointer[shared_indices[j]]) {
          high_rank = i;
          low_rank = j;
        } else {
          high_rank = j;
          low_rank = i;
        }
        const data_size_t high = shared_indices[high_rank];
        const int high_label = static_cast<int>(cuda_label_pointer[high]);
        const double high_score = shared_scores[high];
        const double high_label_gain = label_gain_ptr[high_label];
        const double high_discount = log2(2.0f + high_rank);
        const data_size_t low = shared_indices[low_rank];
        const int low_label = static_cast<int>(cuda_label_pointer[low]);
        const double low_score = shared_scores[low];
        const double low_label_gain = label_gain_ptr[low_label];
        const double low_discount = log2(2.0f + low_rank);

        const double delta_score = high_score - low_score;

        // get dcg gap
        const double dcg_gap = high_label_gain - low_label_gain;
        // get discount of this pair
        const double paired_discount = fabs(high_discount - low_discount);
        // get delta NDCG
        double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
        // regular the delta_pair_NDCG by score distance
        if (norm && best_score != worst_score) {
          delta_pair_NDCG /= (0.01f + fabs(delta_score));
        }
        // calculate lambda for this pair
        double p_lambda = 1.0f / (1.0f + exp(sigmoid * delta_score));
        double p_hessian = p_lambda * (1.0f - p_lambda);
        // update
        p_lambda *= -sigmoid * delta_pair_NDCG;
        p_hessian *= sigmoid * sigmoid * delta_pair_NDCG;
        atomicAdd_block(shared_lambdas + low, -static_cast<score_t>(p_lambda));
        atomicAdd_block(shared_hessians + low, static_cast<score_t>(p_hessian));
        atomicAdd_block(shared_lambdas + high, static_cast<score_t>(p_lambda));
        atomicAdd_block(shared_hessians + high, static_cast<score_t>(p_hessian));
        // lambda is negative, so use minus to accumulate
        thread_sum_lambdas -= 2 * p_lambda;
      }
    }
    atomicAdd_block(&sum_lambdas, thread_sum_lambdas);
    __syncthreads();
    if (norm && sum_lambdas > 0) {
      const double norm_factor = log2(1 + sum_lambdas) / sum_lambdas;
      if (threadIdx.x < static_cast<unsigned int>(query_item_count)) {
        cuda_out_gradients_pointer[threadIdx.x] = static_cast<score_t>(shared_lambdas[threadIdx.x] * norm_factor);
        cuda_out_hessians_pointer[threadIdx.x] = static_cast<score_t>(shared_hessians[threadIdx.x] * norm_factor);
      }
      if (MAX_ITEM_GREATER_THAN_1024) {
        if (query_item_count > 1024) {
          const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
          if (threadIdx_x_plus_1024 < static_cast<unsigned int>(query_item_count)) {
            cuda_out_gradients_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_lambdas[threadIdx_x_plus_1024] * norm_factor);
            cuda_out_hessians_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_hessians[threadIdx_x_plus_1024] * norm_factor);
          }
        }
      }
    } else {
      if (threadIdx.x < static_cast<unsigned int>(query_item_count)) {
        cuda_out_gradients_pointer[threadIdx.x] = static_cast<score_t>(shared_lambdas[threadIdx.x]);
        cuda_out_hessians_pointer[threadIdx.x] = static_cast<score_t>(shared_hessians[threadIdx.x]);
      }
      if (MAX_ITEM_GREATER_THAN_1024) {
        if (query_item_count > 1024) {
          const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
          if (threadIdx_x_plus_1024 < static_cast<unsigned int>(query_item_count)) {
            cuda_out_gradients_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_lambdas[threadIdx_x_plus_1024]);
            cuda_out_hessians_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_hessians[threadIdx_x_plus_1024]);
          }
        }
      }
    }
    __syncthreads();
  }
}

template <data_size_t NUM_RANK_LABEL>
__global__ void GetGradientsKernel_LambdarankNDCG_Sorted(
  const double* cuda_scores, const int* cuda_item_indices_buffer, const label_t* cuda_labels, const data_size_t num_data,
  const data_size_t num_queries, const data_size_t* cuda_query_boundaries, const double* cuda_inverse_max_dcgs,
  const bool norm, const double sigmoid, const int truncation_level, const double* cuda_label_gain, const data_size_t num_rank_label,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  __shared__ double shared_label_gain[NUM_RANK_LABEL > 1024 ? 1 : NUM_RANK_LABEL];
  const double* label_gain_ptr = nullptr;
  if (NUM_RANK_LABEL <= 1024) {
    for (uint32_t i = threadIdx.x; i < static_cast<uint32_t>(num_rank_label); i += blockDim.x) {
      shared_label_gain[i] = cuda_label_gain[i];
    }
    __syncthreads();
    label_gain_ptr = shared_label_gain;
  } else {
    label_gain_ptr = cuda_label_gain;
  }
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const double inverse_max_dcg = cuda_inverse_max_dcgs[query_index];
    const data_size_t query_start = cuda_query_boundaries[query_index];
    const data_size_t query_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = query_end - query_start;
    const double* cuda_scores_pointer = cuda_scores + query_start;
    const int* cuda_item_indices_buffer_pointer = cuda_item_indices_buffer + query_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + query_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + query_start;
    const label_t* cuda_label_pointer = cuda_labels + query_start;
    // get best and worst score
    const double best_score = cuda_scores_pointer[cuda_item_indices_buffer_pointer[0]];
    data_size_t worst_idx = query_item_count - 1;
    if (worst_idx > 0 && cuda_scores_pointer[cuda_item_indices_buffer_pointer[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = cuda_scores_pointer[cuda_item_indices_buffer_pointer[worst_idx]];
    __shared__ double sum_lambdas;
    if (threadIdx.x == 0) {
      sum_lambdas = 0.0f;
    }
    for (int item_index = static_cast<int>(threadIdx.x); item_index < query_item_count; item_index += static_cast<int>(blockDim.x)) {
      cuda_out_gradients_pointer[item_index] = 0.0f;
      cuda_out_hessians_pointer[item_index] = 0.0f;
    }
    __syncthreads();
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    const data_size_t num_items_i = min(query_item_count - 1, truncation_level);
    const data_size_t num_j_per_i = query_item_count - 1;
    const data_size_t s = num_j_per_i - num_items_i + 1;
    const data_size_t num_pairs = (num_j_per_i + s) * num_items_i / 2;
    double thread_sum_lambdas = 0.0f;
    for (data_size_t pair_index = static_cast<data_size_t>(threadIdx.x); pair_index < num_pairs; pair_index += static_cast<data_size_t>(blockDim.x)) {
      const double square = 2 * static_cast<double>(pair_index) + s * s - s;
      const double sqrt_result = floor(sqrt(square));
      const data_size_t row_index = static_cast<data_size_t>(floor(sqrt(square - sqrt_result)) + 1 - s);
      const data_size_t i = num_items_i - 1 - row_index;
      const data_size_t j = num_j_per_i - (pair_index - (2 * s + row_index - 1) * row_index / 2);
      if (j > i) {
        // skip pairs with the same labels
        if (cuda_label_pointer[cuda_item_indices_buffer_pointer[i]] != cuda_label_pointer[cuda_item_indices_buffer_pointer[j]] && cuda_scores_pointer[cuda_item_indices_buffer_pointer[j]] != kMinScore) {
          data_size_t high_rank, low_rank;
          if (cuda_label_pointer[cuda_item_indices_buffer_pointer[i]] > cuda_label_pointer[cuda_item_indices_buffer_pointer[j]]) {
            high_rank = i;
            low_rank = j;
          } else {
            high_rank = j;
            low_rank = i;
          }
          const data_size_t high = cuda_item_indices_buffer_pointer[high_rank];
          const int high_label = static_cast<int>(cuda_label_pointer[high]);
          const double high_score = cuda_scores_pointer[high];
          const double high_label_gain = label_gain_ptr[high_label];
          const double high_discount = log2(2.0f + high_rank);
          const data_size_t low = cuda_item_indices_buffer_pointer[low_rank];
          const int low_label = static_cast<int>(cuda_label_pointer[low]);
          const double low_score = cuda_scores_pointer[low];
          const double low_label_gain = label_gain_ptr[low_label];
          const double low_discount = log2(2.0f + low_rank);

          const double delta_score = high_score - low_score;

          // get dcg gap
          const double dcg_gap = high_label_gain - low_label_gain;
          // get discount of this pair
          const double paired_discount = fabs(high_discount - low_discount);
          // get delta NDCG
          double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
          // regular the delta_pair_NDCG by score distance
          if (norm && best_score != worst_score) {
            delta_pair_NDCG /= (0.01f + fabs(delta_score));
          }
          // calculate lambda for this pair
          double p_lambda = 1.0f / (1.0f + exp(sigmoid * delta_score));
          double p_hessian = p_lambda * (1.0f - p_lambda);
          // update
          p_lambda *= -sigmoid * delta_pair_NDCG;
          p_hessian *= sigmoid * sigmoid * delta_pair_NDCG;
          atomicAdd_block(cuda_out_gradients_pointer + low, -static_cast<score_t>(p_lambda));
          atomicAdd_block(cuda_out_hessians_pointer + low, static_cast<score_t>(p_hessian));
          atomicAdd_block(cuda_out_gradients_pointer + high, static_cast<score_t>(p_lambda));
          atomicAdd_block(cuda_out_hessians_pointer + high, static_cast<score_t>(p_hessian));
          // lambda is negative, so use minus to accumulate
          thread_sum_lambdas -= 2 * p_lambda;
        }
      }
    }
    atomicAdd_block(&sum_lambdas, thread_sum_lambdas);
    __syncthreads();
    if (norm && sum_lambdas > 0) {
      const double norm_factor = log2(1 + sum_lambdas) / sum_lambdas;
      for (int item_index = static_cast<int>(threadIdx.x); item_index < query_item_count; item_index += static_cast<int>(blockDim.x)) {
        cuda_out_gradients_pointer[item_index] *= norm_factor;
        cuda_out_hessians_pointer[item_index] *= norm_factor;
      }
    }
    __syncthreads();
  }
}

void CUDALambdarankNDCG::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_queries_ + NUM_QUERY_PER_BLOCK - 1) / NUM_QUERY_PER_BLOCK;
  const data_size_t num_rank_label = static_cast<int>(label_gain_.size());
  const int device_index = GetCUDADevice(__FILE__, __LINE__);
  cudaDeviceProp device_prop;
  CUDASUCCESS_OR_FATAL(cudaGetDeviceProperties(&device_prop, device_index));

  #define GetGradientsKernel_LambdarankNDCG_ARGS \
    score, cuda_labels_, num_data_, \
    num_queries_, cuda_query_boundaries_, cuda_inverse_max_dcgs_.RawData(), \
    norm_, sigmoid_, truncation_level_, cuda_label_gain_.RawData(), num_rank_label, \
    gradients, hessians

  #define GetGradientsKernel_LambdarankNDCG_Sorted_ARGS \
    score, cuda_item_indices_buffer_.RawData(), cuda_labels_, num_data_, \
    num_queries_, cuda_query_boundaries_, cuda_inverse_max_dcgs_.RawData(), \
    norm_, sigmoid_, truncation_level_, cuda_label_gain_.RawData(), num_rank_label, \
    gradients, hessians

  if (max_items_in_query_aligned_ <= 1024) {
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG<false, 32><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG<false, 64><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG<false, 128><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG<false, 256><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG<false, 512><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG<false, 1024><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG<false, 2048><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    }
  } else if (max_items_in_query_aligned_ <= 2048) {
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG<true, 32><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG<true, 64><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG<true, 128><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG<true, 256><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG<true, 512><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG<true, 1024><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG<true, 2048><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    }
  } else {
    BitonicArgSortItemsGlobal(score, num_queries_, cuda_query_boundaries_, cuda_item_indices_buffer_.RawData());
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG_Sorted<32><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG_Sorted<64><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG_Sorted<128><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG_Sorted<256><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG_Sorted<512><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG_Sorted<1024><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG_Sorted<2048><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    }
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);

  #undef GetGradientsKernel_LambdarankNDCG_ARGS
  #undef GetGradientsKernel_LambdarankNDCG_Sorted_ARGS
}


__device__ __forceinline__ double CUDAPhi(const label_t l, double g) {
  return pow(2.0f, static_cast<double>(l)) - g;
}

template <size_t SHARED_MEMORY_SIZE>
__global__ void GetGradientsKernel_RankXENDCG_SharedMemory(
  const double* cuda_scores,
  const label_t* cuda_labels,
  const double* cuda_item_rands,
  const data_size_t num_data,
  const data_size_t num_queries,
  const data_size_t* cuda_query_boundaries,
  score_t* cuda_out_gradients,
  score_t* cuda_out_hessians) {
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t item_index_start = cuda_query_boundaries[query_index];
    const data_size_t item_index_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = item_index_end - item_index_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + item_index_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + item_index_start;
    const label_t* cuda_labels_pointer = cuda_labels + item_index_start;
    const double* cuda_scores_pointer = cuda_scores + item_index_start;
    const double* cuda_item_rands_pointer = cuda_item_rands + item_index_start;
    const data_size_t block_reduce_size = query_item_count >= 1024 ? 1024 : query_item_count;
    __shared__ double shared_rho[SHARED_MEMORY_SIZE];
    // assert that warpSize == 32
    __shared__ double shared_buffer[1024 / WARPSIZE];
    __shared__ double shared_params[SHARED_MEMORY_SIZE];
    __shared__ score_t shared_lambdas[SHARED_MEMORY_SIZE];
    __shared__ double reduce_result;
    if (query_item_count <= 1) {
      for (data_size_t i = 0; i <= query_item_count; ++i) {
        cuda_out_gradients_pointer[i] = 0.0f;
        cuda_out_hessians_pointer[i] = 0.0f;
      }
      __syncthreads();
    } else {
      // compute softmax
      double thread_reduce_result = kMinScore;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double rho = cuda_scores_pointer[i];
        shared_rho[i] = rho;
        if (rho > thread_reduce_result) {
          thread_reduce_result = rho;
        }
      }
      __syncthreads();
      thread_reduce_result = ShuffleReduceMax<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double exp_value = exp(shared_rho[i] - reduce_result);
        shared_rho[i] = exp_value;
        thread_reduce_result += exp_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        shared_rho[i] /= reduce_result;
      }
      __syncthreads();

      // compute params
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double param_value = CUDAPhi(cuda_labels_pointer[i], cuda_item_rands_pointer[i]);
        shared_params[i] = param_value;
        thread_reduce_result += param_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
        reduce_result = 1.0f / max(kEpsilon, reduce_result);
      }
      __syncthreads();
      const double inv_denominator = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = -shared_params[i] * inv_denominator + shared_rho[i];
        shared_lambdas[i] = static_cast<score_t>(term);
        shared_params[i] = term / (1.0f - shared_rho[i]);
        thread_reduce_result += shared_params[i];
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l1 = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = shared_rho[i] * (sum_l1 - shared_params[i]);
        shared_lambdas[i] += static_cast<score_t>(term);
        shared_params[i] = term / (1.0f - shared_rho[i]);
        thread_reduce_result += shared_params[i];
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l2 = reduce_result;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        shared_lambdas[i] += static_cast<score_t>(shared_rho[i] * (sum_l2 - shared_params[i]));
        cuda_out_hessians_pointer[i] = static_cast<score_t>(shared_rho[i] * (1.0f - shared_rho[i]));
      }
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        cuda_out_gradients_pointer[i] = shared_lambdas[i];
      }
      __syncthreads();
    }
  }
}

__global__ void GetGradientsKernel_RankXENDCG_GlobalMemory(
  const double* cuda_scores,
  const label_t* cuda_labels,
  const double* cuda_item_rands,
  const data_size_t num_data,
  const data_size_t num_queries,
  const data_size_t* cuda_query_boundaries,
  double* cuda_params_buffer,
  score_t* cuda_out_gradients,
  score_t* cuda_out_hessians) {
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t item_index_start = cuda_query_boundaries[query_index];
    const data_size_t item_index_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = item_index_end - item_index_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + item_index_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + item_index_start;
    const label_t* cuda_labels_pointer = cuda_labels + item_index_start;
    const double* cuda_scores_pointer = cuda_scores + item_index_start;
    const double* cuda_item_rands_pointer = cuda_item_rands + item_index_start;
    double* cuda_params_buffer_pointer = cuda_params_buffer + item_index_start;
    const data_size_t block_reduce_size = query_item_count > 1024 ? 1024 : query_item_count;
    // assert that warpSize == 32, so we use buffer size 1024 / 32 = 32
    __shared__ double shared_buffer[1024 / WARPSIZE];
    __shared__ double reduce_result;
    if (query_item_count <= 1) {
      for (data_size_t i = 0; i <= query_item_count; ++i) {
        cuda_out_gradients_pointer[i] = 0.0f;
        cuda_out_hessians_pointer[i] = 0.0f;
      }
      __syncthreads();
    } else {
      // compute softmax
      double thread_reduce_result = kMinScore;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double rho = cuda_scores_pointer[i];
        if (rho > thread_reduce_result) {
          thread_reduce_result = rho;
        }
      }
      __syncthreads();
      thread_reduce_result = ShuffleReduceMax<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double exp_value = exp(cuda_scores_pointer[i] - reduce_result);
        cuda_out_hessians_pointer[i] = exp_value;
        thread_reduce_result += exp_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      // store probability into hessians
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        cuda_out_hessians_pointer[i] /= reduce_result;
      }
      __syncthreads();

      // compute params
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double param_value = CUDAPhi(cuda_labels_pointer[i], cuda_item_rands_pointer[i]);
        cuda_params_buffer_pointer[i] = param_value;
        thread_reduce_result += param_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
        reduce_result = 1.0f / max(kEpsilon, reduce_result);
      }
      __syncthreads();
      const double inv_denominator = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = -cuda_params_buffer_pointer[i] * inv_denominator + cuda_out_hessians_pointer[i];
        cuda_out_gradients_pointer[i] = static_cast<score_t>(term);
        const double param = term / (1.0f - cuda_out_hessians_pointer[i]);
        cuda_params_buffer_pointer[i] = param;
        thread_reduce_result += param;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l1 = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = cuda_out_hessians_pointer[i] * (sum_l1 - cuda_params_buffer_pointer[i]);
        cuda_out_gradients_pointer[i] += static_cast<score_t>(term);
        const double param = term / (1.0f - cuda_out_hessians_pointer[i]);
        cuda_params_buffer_pointer[i] = param;
        thread_reduce_result += param;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l2 = reduce_result;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double prob = cuda_out_hessians_pointer[i];
        cuda_out_gradients_pointer[i] += static_cast<score_t>(prob * (sum_l2 - cuda_params_buffer_pointer[i]));
        cuda_out_hessians_pointer[i] = static_cast<score_t>(prob * (1.0f - prob));
      }
      __syncthreads();
    }
  }
}

void CUDARankXENDCG::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  GenerateItemRands();
  CopyFromHostToCUDADevice<double>(cuda_item_rands_.RawData(), item_rands_.data(), item_rands_.size(), __FILE__, __LINE__);

  const int num_blocks = (num_queries_ + NUM_QUERY_PER_BLOCK - 1) / NUM_QUERY_PER_BLOCK;
  if (max_items_in_query_aligned_ <= 1024) {
    GetGradientsKernel_RankXENDCG_SharedMemory<1024><<<num_blocks, max_items_in_query_aligned_>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      gradients,
      hessians);
  } else if (max_items_in_query_aligned_ <= 2 * 1024) {
    GetGradientsKernel_RankXENDCG_SharedMemory<2 * 1024><<<num_blocks, 1024>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      gradients,
      hessians);
  } else {
    GetGradientsKernel_RankXENDCG_GlobalMemory<<<num_blocks, 1024>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      cuda_params_buffer_.RawData(),
      gradients,
      hessians);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_rank_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define NUM_QUERY_PER_BLOCK (10)

#include <LightGBM/cuda/cuda_objective_function.hpp>
#include <LightGBM/utils/threading.h>

#include <fstream>
#include <string>
#include <vector>

#include "../rank_objective.hpp"

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDALambdaRankObjectiveInterface : public CUDAObjectiveInterface<HOST_OBJECTIVE> {
 public:
  explicit CUDALambdaRankObjectiveInterface(const Config& config): CUDAObjectiveInterface<HOST_OBJECTIVE>(config) {}

  explicit CUDALambdaRankObjectiveInterface(const std::vector<std::string>& strs): CUDAObjectiveInterface<HOST_OBJECTIVE>(strs) {}

  ~CUDALambdaRankObjectiveInterface() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    CUDAObjectiveInterface<HOST_OBJECTIVE>::Init(metadata, num_data);

    const int num_threads = OMP_NUM_THREADS();
    std::vector<uint16_t> thread_max_num_items_in_query(num_threads);
    Threading::For<data_size_t>(0, this->num_queries_, 1,
      [this, &thread_max_num_items_in_query] (int thread_index, data_size_t start, data_size_t end) {
        for (data_size_t query_index = start; query_index < end; ++query_index) {
          const data_size_t query_item_count = this->query_boundaries_[query_index + 1] - this->query_boundaries_[query_index];
          if (query_item_count > thread_max_num_items_in_query[thread_index]) {
            thread_max_num_items_in_query[thread_index] = query_item_count;
          }
        }
      });
    data_size_t max_items_in_query = 0;
    for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
      if (thread_max_num_items_in_query[thread_index] > max_items_in_query) {
        max_items_in_query = thread_max_num_items_in_query[thread_index];
      }
    }
    max_items_in_query_aligned_ = 1;
    --max_items_in_query;
    while (max_items_in_query > 0) {
      max_items_in_query >>= 1;
      max_items_in_query_aligned_ <<= 1;
    }
    if (max_items_in_query_aligned_ > 2048) {
      cuda_item_indices_buffer_.Resize(static_cast<size_t>(metadata.query_boundaries()[metadata.num_queries()]));
    }
    this->cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_query_boundaries_ = metadata.cuda_metadata()->cuda_query_boundaries();
  }

 protected:
  // CUDA memory, held by this object
  CUDAVector<int> cuda_item_indices_buffer_;

  // CUDA memory, held by other objects
  const data_size_t* cuda_query_boundaries_;

  // Host memory
  int max_items_in_query_aligned_;
};


class CUDALambdarankNDCG: public CUDALambdaRankObjectiveInterface<LambdarankNDCG> {
 public:
  explicit CUDALambdarankNDCG(const Config& config);

  explicit CUDALambdarankNDCG(const std::vector<std::string>& strs);

  void Init(const Metadata& mdtadata, data_size_t num_data) override;

  ~CUDALambdarankNDCG();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_inverse_max_dcgs_;
  CUDAVector<double> cuda_label_gain_;
};


class CUDARankXENDCG : public CUDALambdaRankObjectiveInterface<RankXENDCG> {
 public:
  explicit CUDARankXENDCG(const Config& config);

  explicit CUDARankXENDCG(const std::vector<std::string>& strs);

  ~CUDARankXENDCG();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const;

  void GenerateItemRands() const;

  mutable std::vector<double> item_rands_;
  CUDAVector<double> cuda_item_rands_;
  CUDAVector<double> cuda_params_buffer_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_regression_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_regression_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDARegressionL2loss::CUDARegressionL2loss(const Config& config):
CUDARegressionObjectiveInterface<RegressionL2loss>(config) {}

CUDARegressionL2loss::CUDARegressionL2loss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionL2loss>(strs) {}

CUDARegressionL2loss::~CUDARegressionL2loss() {}

void CUDARegressionL2loss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionL2loss>::Init(metadata, num_data);
}

CUDARegressionL1loss::CUDARegressionL1loss(const Config& config):
CUDARegressionObjectiveInterface<RegressionL1loss>(config) {}

CUDARegressionL1loss::CUDARegressionL1loss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionL1loss>(strs) {}

CUDARegressionL1loss::~CUDARegressionL1loss() {}

void CUDARegressionL1loss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionL1loss>::Init(metadata, num_data);
  cuda_data_indices_buffer_.Resize(static_cast<size_t>(num_data));
  cuda_percentile_result_.Resize(1);
  if (cuda_weights_ != nullptr) {
    const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION + 1;
    cuda_weights_prefix_sum_.Resize(static_cast<size_t>(num_data));
    cuda_weights_prefix_sum_buffer_.Resize(static_cast<size_t>(num_blocks));
    cuda_weight_by_leaf_buffer_.Resize(static_cast<size_t>(num_data));
  }
  cuda_residual_buffer_.Resize(static_cast<size_t>(num_data));
}


CUDARegressionHuberLoss::CUDARegressionHuberLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionHuberLoss>(config) {}

CUDARegressionHuberLoss::CUDARegressionHuberLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionHuberLoss>(strs) {}

CUDARegressionHuberLoss::~CUDARegressionHuberLoss() {}


CUDARegressionFairLoss::CUDARegressionFairLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionFairLoss>(config) {}

CUDARegressionFairLoss::CUDARegressionFairLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionFairLoss>(strs) {}

CUDARegressionFairLoss::~CUDARegressionFairLoss() {}


CUDARegressionPoissonLoss::CUDARegressionPoissonLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionPoissonLoss>(config) {}

CUDARegressionPoissonLoss::CUDARegressionPoissonLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionPoissonLoss>(strs) {}

CUDARegressionPoissonLoss::~CUDARegressionPoissonLoss() {}

void CUDARegressionPoissonLoss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionPoissonLoss>::Init(metadata, num_data);
  LaunchCheckLabelKernel();
}

double CUDARegressionPoissonLoss::LaunchCalcInitScoreKernel(const int class_id) const {
  return Common::SafeLog(CUDARegressionObjectiveInterface<RegressionPoissonLoss>::LaunchCalcInitScoreKernel(class_id));
}


CUDARegressionQuantileloss::CUDARegressionQuantileloss(const Config& config):
CUDARegressionObjectiveInterface<RegressionQuantileloss>(config) {}

CUDARegressionQuantileloss::CUDARegressionQuantileloss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionQuantileloss>(strs) {}

CUDARegressionQuantileloss::~CUDARegressionQuantileloss() {}

void CUDARegressionQuantileloss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionQuantileloss>::Init(metadata, num_data);
  cuda_data_indices_buffer_.Resize(static_cast<size_t>(num_data));
  cuda_percentile_result_.Resize(1);
  if (cuda_weights_ != nullptr) {
    const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION + 1;
    cuda_weights_prefix_sum_.Resize(static_cast<size_t>(num_data));
    cuda_weights_prefix_sum_buffer_.Resize(static_cast<size_t>(num_blocks));
    cuda_weight_by_leaf_buffer_.Resize(static_cast<size_t>(num_data));
  }
  cuda_residual_buffer_.Resize(static_cast<size_t>(num_data));
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_regression_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_regression_objective.hpp"
#include <LightGBM/cuda/cuda_algorithms.hpp>

namespace LightGBM {

template <typename HOST_OBJECTIVE>
void CUDARegressionObjectiveInterface<HOST_OBJECTIVE>::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<HOST_OBJECTIVE>::Init(metadata, num_data);
  const data_size_t num_get_gradients_blocks = (this->num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  cuda_block_buffer_.Resize(static_cast<size_t>(num_get_gradients_blocks));
  if (this->sqrt_) {
    cuda_trans_label_.Resize(this->trans_label_.size());
    CopyFromHostToCUDADevice<label_t>(cuda_trans_label_.RawData(), this->trans_label_.data(), this->trans_label_.size(), __FILE__, __LINE__);
    this->cuda_labels_ = cuda_trans_label_.RawData();
  }
}

template void CUDARegressionObjectiveInterface<RegressionL2loss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionL1loss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionHuberLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionFairLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionPoissonLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionQuantileloss>::Init(const Metadata& metadata, data_size_t num_data);

template <typename HOST_OBJECTIVE>
double CUDARegressionObjectiveInterface<HOST_OBJECTIVE>::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  double label_sum = 0.0f, weight_sum = 0.0f;
  if (this->cuda_weights_ == nullptr) {
    ShuffleReduceSumGlobal<label_t, double>(this->cuda_labels_,
      static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
    weight_sum = static_cast<double>(this->num_data_);
  } else {
    ShuffleReduceDotProdGlobal<label_t, double>(this->cuda_labels_,
      this->cuda_weights_, static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
    ShuffleReduceSumGlobal<label_t, double>(this->cuda_weights_,
      static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&weight_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
  }
  return label_sum / weight_sum;
}

template double CUDARegressionObjectiveInterface<RegressionL2loss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionL1loss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionHuberLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionFairLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionPoissonLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionQuantileloss>::LaunchCalcInitScoreKernel(const int class_id) const;

__global__ void ConvertOutputCUDAKernel_Regression(const bool sqrt, const data_size_t num_data, const double* input, double* output) {
  const int data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    if (sqrt) {
      const double sign = input[data_index] >= 0.0f ? 1 : -1;
      output[data_index] = sign * input[data_index] * input[data_index];
    } else {
      output[data_index] = input[data_index];
    }
  }
}

const double* CUDARegressionL2loss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (sqrt_) {
    ConvertOutputCUDAKernel_Regression<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(sqrt_, num_data, input, output);
    return output;
  } else {
    return input;
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionL2(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      cuda_out_gradients[data_index] = static_cast<score_t>(cuda_scores[data_index] - cuda_labels[data_index]);
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(cuda_scores[data_index] - cuda_labels[data_index]) * weight;
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionL2loss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionL2<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionL2<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, gradients, hessians);
  }
}


double CUDARegressionL1loss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  const double alpha = 0.5f;
  if (cuda_weights_ == nullptr) {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, false>(
      cuda_labels_, nullptr, cuda_data_indices_buffer_.RawData(), nullptr, nullptr, alpha, num_data_, cuda_percentile_result_.RawData());
  } else {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, true>(
      cuda_labels_, cuda_weights_, cuda_data_indices_buffer_.RawData(), cuda_weights_prefix_sum_.RawData(),
      cuda_weights_prefix_sum_buffer_.RawData(), alpha, num_data_, cuda_percentile_result_.RawData());
  }
  label_t percentile_result = 0.0f;
  CopyFromCUDADeviceToHost<label_t>(&percentile_result, cuda_percentile_result_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return static_cast<label_t>(percentile_result);
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionL1(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f)) * weight;
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionL1loss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionL1<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionL1<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, gradients, hessians);
  }
}

template <bool USE_WEIGHT>
__global__ void RenewTreeOutputCUDAKernel_RegressionL1(
  const double* score,
  const label_t* label,
  const label_t* weight,
  double* residual_buffer,
  label_t* weight_by_leaf,
  double* weight_prefix_sum_buffer,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  data_size_t* data_indices_buffer,
  double* leaf_value) {
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t data_start = data_start_in_leaf[leaf_index];
  const data_size_t num_data = num_data_in_leaf[leaf_index];
  data_size_t* data_indices_buffer_pointer = data_indices_buffer + data_start;
  const label_t* weight_by_leaf_pointer = weight_by_leaf + data_start;
  double* weight_prefix_sum_buffer_pointer = weight_prefix_sum_buffer + data_start;
  const double* residual_buffer_pointer = residual_buffer + data_start;
  const double alpha = 0.5f;
  for (data_size_t inner_data_index = data_start + static_cast<data_size_t>(threadIdx.x);
    inner_data_index < data_start + num_data; inner_data_index += static_cast<data_size_t>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const label_t data_label = label[data_index];
    const double data_score = score[data_index];
    residual_buffer[inner_data_index] = static_cast<double>(data_label) - data_score;
    if (USE_WEIGHT) {
      weight_by_leaf[inner_data_index] = weight[data_index];
    }
  }
  __syncthreads();
  const double renew_leaf_value = PercentileDevice<double, data_size_t, label_t, double, false, USE_WEIGHT>(
    residual_buffer_pointer, weight_by_leaf_pointer, data_indices_buffer_pointer,
    weight_prefix_sum_buffer_pointer, alpha, num_data);
  if (threadIdx.x == 0) {
    leaf_value[leaf_index] = renew_leaf_value;
  }
}

void CUDARegressionL1loss::LaunchRenewTreeOutputCUDAKernel(
  const double* score,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  const int num_leaves,
  double* leaf_value) const {
  if (cuda_weights_ == nullptr) {
    RenewTreeOutputCUDAKernel_RegressionL1<false><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 2>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value);
  } else {
    RenewTreeOutputCUDAKernel_RegressionL1<true><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 4>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Huber(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double alpha, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      if (fabs(diff) <= alpha) {
        cuda_out_gradients[data_index] = static_cast<score_t>(diff);
      } else {
        const score_t sign = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
        cuda_out_gradients[data_index] = static_cast<score_t>(sign * alpha);
      }
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      if (fabs(diff) <= alpha) {
        cuda_out_gradients[data_index] = static_cast<score_t>(diff) * weight;
      } else {
        const score_t sign = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
        cuda_out_gradients[data_index] = static_cast<score_t>(sign * alpha) * weight;
      }
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionHuberLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Huber<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, alpha_, gradients, hessians);
  } else {
    GetGradientsKernel_Huber<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, alpha_, gradients, hessians);
  }
}


template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Fair(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double c, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(c * diff / (fabs(diff) + c));
      cuda_out_hessians[data_index] = static_cast<score_t>(c * c / ((fabs(diff) + c) * (fabs(diff) + c)));
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(c * diff / (fabs(diff) + c) * weight);
      cuda_out_hessians[data_index] = static_cast<score_t>(c * c / ((fabs(diff) + c) * (fabs(diff) + c)) * weight);
    }
  }
}

void CUDARegressionFairLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Fair<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, c_, gradients, hessians);
  } else {
    GetGradientsKernel_Fair<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, c_, gradients, hessians);
  }
}

void CUDARegressionPoissonLoss::LaunchCheckLabelKernel() const {
  ShuffleReduceSumGlobal<label_t, double>(cuda_labels_, static_cast<size_t>(num_data_), cuda_block_buffer_.RawData());
  double label_sum = 0.0f;
  CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);

  ShuffleReduceMinGlobal<label_t, double>(cuda_labels_, static_cast<size_t>(num_data_), cuda_block_buffer_.RawData());
  double label_min = 0.0f;
  CopyFromCUDADeviceToHost<double>(&label_min, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);

  if (label_min < 0.0f) {
    Log::Fatal("[%s]: at least one target label is negative", GetName());
  }
  if (label_sum == 0.0f) {
    Log::Fatal("[%s]: sum of labels is zero", GetName());
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Poisson(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double max_delta_step, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  const double exp_max_delta_step = std::exp(max_delta_step);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double exp_score = exp(cuda_scores[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(exp_score - cuda_labels[data_index]);
      cuda_out_hessians[data_index] = static_cast<score_t>(exp_score * exp_max_delta_step);
    } else {
      const double exp_score = exp(cuda_scores[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((exp_score - cuda_labels[data_index]) * weight);
      cuda_out_hessians[data_index] = static_cast<score_t>(exp_score * exp_max_delta_step * weight);
    }
  }
}

void CUDARegressionPoissonLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Poisson<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(
      score, cuda_labels_, nullptr, num_data_, max_delta_step_, gradients, hessians);
  } else {
    GetGradientsKernel_Poisson<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(
      score, cuda_labels_, cuda_weights_, num_data_, max_delta_step_, gradients, hessians);
  }
}

__global__ void ConvertOutputCUDAKernel_Regression_Poisson(const data_size_t num_data, const double* input, double* output) {
  const int data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    output[data_index] = exp(input[data_index]);
  }
}

const double* CUDARegressionPoissonLoss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  ConvertOutputCUDAKernel_Regression_Poisson<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(num_data, input, output);
  return output;
}


double CUDARegressionQuantileloss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  if (cuda_weights_ == nullptr) {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, false>(
      cuda_labels_, nullptr, cuda_data_indices_buffer_.RawData(), nullptr, nullptr, alpha_, num_data_, cuda_percentile_result_.RawData());
  } else {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, true>(
      cuda_labels_, cuda_weights_, cuda_data_indices_buffer_.RawData(), cuda_weights_prefix_sum_.RawData(),
      cuda_weights_prefix_sum_buffer_.RawData(), alpha_, num_data_, cuda_percentile_result_.RawData());
  }
  label_t percentile_result = 0.0f;
  CopyFromCUDADeviceToHost<label_t>(&percentile_result, cuda_percentile_result_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return static_cast<label_t>(percentile_result);
}

template <bool USE_WEIGHT>
__global__ void RenewTreeOutputCUDAKernel_RegressionQuantile(
  const double* score,
  const label_t* label,
  const label_t* weight,
  double* residual_buffer,
  label_t* weight_by_leaf,
  double* weight_prefix_sum_buffer,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  data_size_t* data_indices_buffer,
  double* leaf_value,
  const double alpha) {
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t data_start = data_start_in_leaf[leaf_index];
  const data_size_t num_data = num_data_in_leaf[leaf_index];
  data_size_t* data_indices_buffer_pointer = data_indices_buffer + data_start;
  const label_t* weight_by_leaf_pointer = weight_by_leaf + data_start;
  double* weight_prefix_sum_buffer_pointer = weight_prefix_sum_buffer + data_start;
  const double* residual_buffer_pointer = residual_buffer + data_start;
  for (data_size_t inner_data_index = data_start + static_cast<data_size_t>(threadIdx.x); inner_data_index < data_start + num_data; inner_data_index += static_cast<data_size_t>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const label_t data_label = label[data_index];
    const double data_score = score[data_index];
    residual_buffer[inner_data_index] = static_cast<double>(data_label) - data_score;
    if (USE_WEIGHT) {
      weight_by_leaf[inner_data_index] = weight[data_index];
    }
  }
  __syncthreads();
  const double renew_leaf_value = PercentileDevice<double, data_size_t, label_t, double, false, USE_WEIGHT>(
    residual_buffer_pointer, weight_by_leaf_pointer, data_indices_buffer_pointer,
    weight_prefix_sum_buffer_pointer, alpha, num_data);
  if (threadIdx.x == 0) {
    leaf_value[leaf_index] = renew_leaf_value;
  }
}

void CUDARegressionQuantileloss::LaunchRenewTreeOutputCUDAKernel(
  const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const {
  if (cuda_weights_ == nullptr) {
    RenewTreeOutputCUDAKernel_RegressionQuantile<false><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 2>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value,
      alpha_);
  } else {
    RenewTreeOutputCUDAKernel_RegressionQuantile<true><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 4>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value,
      alpha_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionQuantile(const double* cuda_scores, const label_t* cuda_labels,
  const label_t* cuda_weights, const data_size_t num_data, const double alpha,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      if (diff >= 0.0f) {
        cuda_out_gradients[data_index] = (1.0f - alpha);
      } else {
        cuda_out_gradients[data_index] = -alpha;
      }
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      if (diff >= 0.0f) {
        cuda_out_gradients[data_index] = (1.0f - alpha) * weight;
      } else {
        cuda_out_gradients[data_index] = -alpha * weight;
      }
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionQuantileloss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionQuantile<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, alpha_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionQuantile<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, alpha_, gradients, hessians);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_regression_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define GET_GRADIENTS_BLOCK_SIZE_REGRESSION (1024)

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <string>
#include <vector>

#include "../regression_objective.hpp"

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDARegressionObjectiveInterface: public CUDAObjectiveInterface<HOST_OBJECTIVE> {
 public:
  explicit CUDARegressionObjectiveInterface(const Config& config): CUDAObjectiveInterface<HOST_OBJECTIVE>(config) {}

  explicit CUDARegressionObjectiveInterface(const std::vector<std::string>& strs): CUDAObjectiveInterface<HOST_OBJECTIVE>(strs) {}

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  double LaunchCalcInitScoreKernel(const int class_id) const override;

  CUDAVector<double> cuda_block_buffer_;
  CUDAVector<label_t> cuda_trans_label_;
};

class CUDARegressionL2loss : public CUDARegressionObjectiveInterface<RegressionL2loss> {
 public:
  explicit CUDARegressionL2loss(const Config& config);

  explicit CUDARegressionL2loss(const std::vector<std::string>& strs);

  ~CUDARegressionL2loss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  bool NeedConvertOutputCUDA() const override { return sqrt_; }
};


class CUDARegressionL1loss : public CUDARegressionObjectiveInterface<RegressionL1loss> {
 public:
  explicit CUDARegressionL1loss(const Config& config);

  explicit CUDARegressionL1loss(const std::vector<std::string>& strs);

  ~CUDARegressionL1loss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  CUDAVector<data_size_t> cuda_data_indices_buffer_;
  CUDAVector<double> cuda_weights_prefix_sum_;
  CUDAVector<double> cuda_weights_prefix_sum_buffer_;
  CUDAVector<double> cuda_residual_buffer_;
  CUDAVector<label_t> cuda_weight_by_leaf_buffer_;
  CUDAVector<label_t> cuda_percentile_result_;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  void LaunchRenewTreeOutputCUDAKernel(
    const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override;
};


class CUDARegressionHuberLoss : public CUDARegressionObjectiveInterface<RegressionHuberLoss> {
 public:
  explicit CUDARegressionHuberLoss(const Config& config);

  explicit CUDARegressionHuberLoss(const std::vector<std::string>& strs);

  ~CUDARegressionHuberLoss();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;
};


// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class CUDARegressionFairLoss : public CUDARegressionObjectiveInterface<RegressionFairLoss> {
 public:
  explicit CUDARegressionFairLoss(const Config& config);

  explicit CUDARegressionFairLoss(const std::vector<std::string>& strs);

  ~CUDARegressionFairLoss();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;
};


class CUDARegressionPoissonLoss : public CUDARegressionObjectiveInterface<RegressionPoissonLoss> {
 public:
  explicit CUDARegressionPoissonLoss(const Config& config);

  explicit CUDARegressionPoissonLoss(const std::vector<std::string>& strs);

  ~CUDARegressionPoissonLoss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  bool NeedConvertOutputCUDA() const override { return true; }

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchCheckLabelKernel() const;
};


class CUDARegressionQuantileloss : public CUDARegressionObjectiveInterface<RegressionQuantileloss> {
 public:
  explicit CUDARegressionQuantileloss(const Config& config);

  explicit CUDARegressionQuantileloss(const std::vector<std::string>& strs);

  ~CUDARegressionQuantileloss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchRenewTreeOutputCUDAKernel(
    const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override;

  CUDAVector<data_size_t> cuda_data_indices_buffer_;
  CUDAVector<double> cuda_weights_prefix_sum_;
  CUDAVector<double> cuda_weights_prefix_sum_buffer_;
  CUDAVector<double> cuda_residual_buffer_;
  CUDAVector<label_t> cuda_weight_by_leaf_buffer_;
  CUDAVector<label_t> cuda_percentile_result_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/multiclass_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <memory>
#include <vector>

#include "binary_objective.hpp"

namespace LightGBM {
/*!
* \brief Objective function for multiclass classification, use softmax as objective functions
*/
class MulticlassSoftmax: public ObjectiveFunction {
 public:
  explicit MulticlassSoftmax(const Config& config) {
    num_class_ = config.num_class;
    // This factor is to rescale the redundant form of K-classification, to the non-redundant form.
    // In the traditional settings of K-classification, there is one redundant class, whose output is set to 0 (like the class 0 in binary classification).
    // This is from the Friedman GBDT paper.
    factor_ = static_cast<double>(num_class_) / (num_class_ - 1.0f);
  }

  explicit MulticlassSoftmax(const std::vector<std::string>& strs) {
    num_class_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("num_class")) {
          Common::Atoi(tokens[1].c_str(), &num_class_);
        }
      }
    }
    if (num_class_ < 0) {
      Log::Fatal("Objective should contain num_class field");
    }
    factor_ = static_cast<double>(num_class_) / (num_class_ - 1.0f);
  }

  ~MulticlassSoftmax() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();
    label_int_.resize(num_data_);
    class_init_probs_.resize(num_class_, 0.0);
    double sum_weight = 0.0;
    for (int i = 0; i < num_data_; ++i) {
      label_int_[i] = static_cast<int>(label_[i]);
      if (label_int_[i] < 0 || label_int_[i] >= num_class_) {
        Log::Fatal("Label must be in [0, %d), but found %d in label", num_class_, label_int_[i]);
      }
      if (weights_ == nullptr) {
        class_init_probs_[label_int_[i]] += 1.0;
      } else {
        class_init_probs_[label_int_[i]] += weights_[i];
        sum_weight += weights_[i];
      }
    }
    if (weights_ == nullptr) {
      sum_weight = num_data_;
    }
    if (Network::num_machines() > 1) {
      sum_weight = Network::GlobalSyncUpBySum(sum_weight);
      for (int i = 0; i < num_class_; ++i) {
        class_init_probs_[i] = Network::GlobalSyncUpBySum(class_init_probs_[i]);
      }
    }
    for (int i = 0; i < num_class_; ++i) {
      class_init_probs_[i] /= sum_weight;
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (weights_ == nullptr) {
      std::vector<double> rec;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(rec)
      for (data_size_t i = 0; i < num_data_; ++i) {
        rec.resize(num_class_);
        for (int k = 0; k < num_class_; ++k) {
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          rec[k] = static_cast<double>(score[idx]);
        }
        Common::Softmax(&rec);
        for (int k = 0; k < num_class_; ++k) {
          auto p = rec[k];
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          if (label_int_[i] == k) {
            gradients[idx] = static_cast<score_t>(p - 1.0f);
          } else {
            gradients[idx] = static_cast<score_t>(p);
          }
          hessians[idx] = static_cast<score_t>(factor_ * p * (1.0f - p));
        }
      }
    } else {
      std::vector<double> rec;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(rec)
      for (data_size_t i = 0; i < num_data_; ++i) {
        rec.resize(num_class_);
        for (int k = 0; k < num_class_; ++k) {
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          rec[k] = static_cast<double>(score[idx]);
        }
        Common::Softmax(&rec);
        for (int k = 0; k < num_class_; ++k) {
          auto p = rec[k];
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          if (label_int_[i] == k) {
            gradients[idx] = static_cast<score_t>((p - 1.0f) * weights_[i]);
          } else {
            gradients[idx] = static_cast<score_t>(p * weights_[i]);
          }
          hessians[idx] = static_cast<score_t>((factor_ * p * (1.0f - p))* weights_[i]);
        }
      }
    }
  }

  void ConvertOutput(const double* input, double* output) const override {
    Common::Softmax(input, output, num_class_);
  }

  const char* GetName() const override {
    return "multiclass";
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "num_class:" << num_class_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  int NumModelPerIteration() const override { return num_class_; }

  int NumPredictOneRow() const override { return num_class_; }

  bool NeedAccuratePrediction() const override { return false; }

  double BoostFromScore(int class_id) const override {
    return std::log(std::max<double>(kEpsilon, class_init_probs_[class_id]));
  }

  bool ClassNeedTrain(int class_id) const override {
    if (std::fabs(class_init_probs_[class_id]) <= kEpsilon
        || std::fabs(class_init_probs_[class_id]) >= 1.0 - kEpsilon) {
      return false;
    } else {
      return true;
    }
  }

 protected:
  double factor_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of classes */
  int num_class_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Corresponding integers of label_ */
  std::vector<int> label_int_;
  /*! \brief Weights for data */
  const label_t* weights_;
  std::vector<double> class_init_probs_;
};

/*!
* \brief Objective function for multiclass classification, use one-vs-all binary objective function
*/
class MulticlassOVA: public ObjectiveFunction {
 public:
  explicit MulticlassOVA(const Config& config) {
    num_class_ = config.num_class;
    for (int i = 0; i < num_class_; ++i) {
      binary_loss_.emplace_back(
        new BinaryLogloss(config, [i](label_t label) { return static_cast<int>(label) == i; }));
    }
    sigmoid_ = config.sigmoid;
  }

  explicit MulticlassOVA(const std::vector<std::string>& strs) {
    num_class_ = -1;
    sigmoid_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("num_class")) {
          Common::Atoi(tokens[1].c_str(), &num_class_);
        } else if (tokens[0] == std::string("sigmoid")) {
          Common::Atof(tokens[1].c_str(), &sigmoid_);
        }
      }
    }
    if (num_class_ < 0) {
      Log::Fatal("Objective should contain num_class field");
    }
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
  }

  ~MulticlassOVA() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    for (int i = 0; i < num_class_; ++i) {
      binary_loss_[i]->Init(metadata, num_data);
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    for (int i = 0; i < num_class_; ++i) {
      int64_t offset = static_cast<int64_t>(num_data_) * i;
      binary_loss_[i]->GetGradients(score + offset, gradients + offset, hessians + offset);
    }
  }

  const char* GetName() const override {
    return "multiclassova";
  }

  void ConvertOutput(const double* input, double* output) const override {
    for (int i = 0; i < num_class_; ++i) {
      output[i] = 1.0f / (1.0f + std::exp(-sigmoid_ * input[i]));
    }
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "num_class:" << num_class_ << " ";
    str_buf << "sigmoid:" << sigmoid_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  int NumModelPerIteration() const override { return num_class_; }

  int NumPredictOneRow() const override { return num_class_; }

  bool NeedAccuratePrediction() const override { return false; }

  double BoostFromScore(int class_id) const override {
    return binary_loss_[class_id]->BoostFromScore(0);
  }

  bool ClassNeedTrain(int class_id) const override {
    return binary_loss_[class_id]->ClassNeedTrain(0);
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of classes */
  int num_class_;
  std::vector<std::unique_ptr<BinaryLogloss>> binary_loss_;
  double sigmoid_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/objective_function.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/objective_function.h>

#include <string>

#include "binary_objective.hpp"
#include "multiclass_objective.hpp"
#include "rank_objective.hpp"
#include "regression_objective.hpp"
#include "xentropy_objective.hpp"

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include "cuda/cuda_binary_objective.hpp"
#include "cuda/cuda_multiclass_objective.hpp"
#include "cuda/cuda_rank_objective.hpp"
#include "cuda/cuda_regression_objective.hpp"

namespace LightGBM {

#ifdef USE_CUDA
ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunctionCUDA(const std::string& type, const Config& config) {
  if (type == std::string("regression")) {
    return new CUDARegressionL2loss(config);
  } else if (type == std::string("regression_l1")) {
    return new CUDARegressionL1loss(config);
  } else if (type == std::string("quantile")) {
    return new CUDARegressionQuantileloss(config);
  } else if (type == std::string("huber")) {
    return new CUDARegressionHuberLoss(config);
  } else if (type == std::string("fair")) {
    return new CUDARegressionFairLoss(config);
  } else if (type == std::string("poisson")) {
    return new CUDARegressionPoissonLoss(config);
  } else if (type == std::string("binary")) {
    return new CUDABinaryLogloss(config);
  } else if (type == std::string("lambdarank")) {
    return new CUDALambdarankNDCG(config);
  } else if (type == std::string("rank_xendcg")) {
    return new CUDARankXENDCG(config);
  } else if (type == std::string("multiclass")) {
    return new CUDAMulticlassSoftmax(config);
  } else if (type == std::string("multiclassova")) {
    return new CUDAMulticlassOVA(config);
  } else if (type == std::string("cross_entropy")) {
    Log::Warning("Objective cross_entropy is not implemented in cuda version. Fall back to boosting on CPU.");
    return new CrossEntropy(config);
  } else if (type == std::string("cross_entropy_lambda")) {
    Log::Warning("Objective cross_entropy_lambda is not implemented in cuda version. Fall back to boosting on CPU.");
    return new CrossEntropyLambda(config);
  } else if (type == std::string("mape")) {
    Log::Warning("Objective mape is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionMAPELOSS(config);
  } else if (type == std::string("gamma")) {
    Log::Warning("Objective gamma is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionGammaLoss(config);
  } else if (type == std::string("tweedie")) {
    Log::Warning("Objective tweedie is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionTweedieLoss(config);
  } else if (type == std::string("custom")) {
    Log::Warning("Using customized objective with cuda. This requires copying gradients from CPU to GPU, which can be slow.");
    return nullptr;
  }
}
#endif  // USE_CUDA

ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunction(const std::string& type, const Config& config) {
  #ifdef USE_CUDA
  if (config.device_type == std::string("cuda") &&
      config.data_sample_strategy != std::string("goss") &&
      config.boosting != std::string("rf")) {
    return CreateObjectiveFunctionCUDA(type, config);
  } else {
  #endif  // USE_CUDA
    if (type == std::string("regression")) {
      return new RegressionL2loss(config);
    } else if (type == std::string("regression_l1")) {
      return new RegressionL1loss(config);
    } else if (type == std::string("quantile")) {
      return new RegressionQuantileloss(config);
    } else if (type == std::string("huber")) {
      return new RegressionHuberLoss(config);
    } else if (type == std::string("fair")) {
      return new RegressionFairLoss(config);
    } else if (type == std::string("poisson")) {
      return new RegressionPoissonLoss(config);
    } else if (type == std::string("binary")) {
      return new BinaryLogloss(config);
    } else if (type == std::string("lambdarank")) {
      return new LambdarankNDCG(config);
    } else if (type == std::string("rank_xendcg")) {
      return new RankXENDCG(config);
    } else if (type == std::string("multiclass")) {
      return new MulticlassSoftmax(config);
    } else if (type == std::string("multiclassova")) {
      return new MulticlassOVA(config);
    } else if (type == std::string("cross_entropy")) {
      return new CrossEntropy(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      return new CrossEntropyLambda(config);
    } else if (type == std::string("mape")) {
      return new RegressionMAPELOSS(config);
    } else if (type == std::string("gamma")) {
      return new RegressionGammaLoss(config);
    } else if (type == std::string("tweedie")) {
      return new RegressionTweedieLoss(config);
    } else if (type == std::string("custom")) {
      return nullptr;
    }
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA
  Log::Fatal("Unknown objective type name: %s", type.c_str());
  return nullptr;
}

ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunction(const std::string& str) {
  auto strs = Common::Split(str.c_str(), ' ');
  auto type = strs[0];
  if (type == std::string("regression")) {
    return new RegressionL2loss(strs);
  } else if (type == std::string("regression_l1")) {
    return new RegressionL1loss(strs);
  } else if (type == std::string("quantile")) {
    return new RegressionQuantileloss(strs);
  } else if (type == std::string("huber")) {
    return new RegressionHuberLoss(strs);
  } else if (type == std::string("fair")) {
    return new RegressionFairLoss(strs);
  } else if (type == std::string("poisson")) {
    return new RegressionPoissonLoss(strs);
  } else if (type == std::string("binary")) {
    return new BinaryLogloss(strs);
  } else if (type == std::string("lambdarank")) {
    return new LambdarankNDCG(strs);
  } else if (type == std::string("rank_xendcg")) {
    return new RankXENDCG(strs);
  } else if (type == std::string("multiclass")) {
    return new MulticlassSoftmax(strs);
  } else if (type == std::string("multiclassova")) {
    return new MulticlassOVA(strs);
  } else if (type == std::string("cross_entropy")) {
    return new CrossEntropy(strs);
  } else if (type == std::string("cross_entropy_lambda")) {
    return new CrossEntropyLambda(strs);
  } else if (type == std::string("mape")) {
    return new RegressionMAPELOSS(strs);
  } else if (type == std::string("gamma")) {
    return new RegressionGammaLoss(strs);
  } else if (type == std::string("tweedie")) {
    return new RegressionTweedieLoss(strs);
  } else if (type == std::string("custom")) {
    return nullptr;
  }
  Log::Fatal("Unknown objective type name: %s", type.c_str());
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/rank_objective.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/objective_function.h>

#include <algorithm>
#include <cmath>
#include <cstdio>
#include <cstring>
#include <limits>
#include <string>
#include <vector>

namespace LightGBM {

/*!
 * \brief Objective function for Ranking
 */
class RankingObjective : public ObjectiveFunction {
 public:
  explicit RankingObjective(const Config& config)
      : seed_(config.objective_seed) {
    learning_rate_ = config.learning_rate;
    position_bias_regularization_ = config.lambdarank_position_bias_regularization;
  }

  explicit RankingObjective(const std::vector<std::string>&) : seed_(0) {}

  ~RankingObjective() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    // get positions
    positions_ = metadata.positions();
    // get position ids
    position_ids_ = metadata.position_ids();
    // get number of different position ids
    num_position_ids_ = static_cast<data_size_t>(metadata.num_position_ids());
    // get boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("Ranking tasks require query information");
    }
    num_queries_ = metadata.num_queries();
    // initialize position bias vectors
    pos_biases_.resize(num_position_ids_, 0.0);
  }

  void GetGradientsWithSampledQueries(const double* score, const data_size_t num_sampled_queries, const data_size_t* sampled_query_indices,
                    score_t* gradients, score_t* hessians) const override {
    const data_size_t num_queries = (sampled_query_indices == nullptr ? num_queries_ : num_sampled_queries);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (data_size_t i = 0; i < num_queries; ++i) {
      const data_size_t query_index = (sampled_query_indices == nullptr ? i : sampled_query_indices[i]);
      const data_size_t start = query_boundaries_[query_index];
      const data_size_t cnt = query_boundaries_[query_index + 1] - query_boundaries_[query_index];
      std::vector<double> score_adjusted;
      if (num_position_ids_ > 0) {
        for (data_size_t j = 0; j < cnt; ++j) {
          score_adjusted.push_back(score[start + j] + pos_biases_[positions_[start + j]]);
        }
      }
      GetGradientsForOneQuery(query_index, cnt, label_ + start, num_position_ids_ > 0 ? score_adjusted.data() : score + start,
                              gradients + start, hessians + start);
      if (weights_ != nullptr) {
        for (data_size_t j = 0; j < cnt; ++j) {
          gradients[start + j] =
              static_cast<score_t>(gradients[start + j] * weights_[start + j]);
          hessians[start + j] =
              static_cast<score_t>(hessians[start + j] * weights_[start + j]);
        }
      }
    }
    if (num_position_ids_ > 0) {
      UpdatePositionBiasFactors(gradients, hessians);
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    GetGradientsWithSampledQueries(score, num_queries_, nullptr, gradients, hessians);
  }

  virtual void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                       const label_t* label,
                                       const double* score, score_t* lambdas,
                                       score_t* hessians) const = 0;

  virtual void UpdatePositionBiasFactors(const score_t* /*lambdas*/, const score_t* /*hessians*/) const {}

  const char* GetName() const override = 0;

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  bool NeedAccuratePrediction() const override { return false; }

 protected:
  int seed_;
  data_size_t num_queries_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weights */
  const label_t* weights_;
  /*! \brief Pointer of positions */
  const data_size_t* positions_;
  /*! \brief Pointer of position IDs */
  const std::string* position_ids_;
  /*! \brief Pointer of label */
  data_size_t num_position_ids_;
  /*! \brief Query boundaries */
  const data_size_t* query_boundaries_;
  /*! \brief Position bias factors */
  mutable std::vector<label_t> pos_biases_;
  /*! \brief Learning rate to update position bias factors */
  double learning_rate_;
  /*! \brief Position bias regularization */
  double position_bias_regularization_;
};

/*!
 * \brief Objective function for LambdaRank with NDCG
 */
class LambdarankNDCG : public RankingObjective {
 public:
  explicit LambdarankNDCG(const Config& config)
      : RankingObjective(config),
        sigmoid_(config.sigmoid),
        norm_(config.lambdarank_norm),
        truncation_level_(config.lambdarank_truncation_level) {
    label_gain_ = config.label_gain;
    // initialize DCG calculator
    DCGCalculator::DefaultLabelGain(&label_gain_);
    DCGCalculator::Init(label_gain_);
    sigmoid_table_.clear();
    inverse_max_dcgs_.clear();
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid param %f should be greater than zero", sigmoid_);
    }
  }

  explicit LambdarankNDCG(const std::vector<std::string>& strs)
      : RankingObjective(strs) {}

  ~LambdarankNDCG() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RankingObjective::Init(metadata, num_data);
    DCGCalculator::CheckMetadata(metadata, num_queries_);
    DCGCalculator::CheckLabel(label_, num_data_);
    inverse_max_dcgs_.resize(num_queries_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_queries_; ++i) {
      inverse_max_dcgs_[i] = DCGCalculator::CalMaxDCGAtK(
          truncation_level_, label_ + query_boundaries_[i],
          query_boundaries_[i + 1] - query_boundaries_[i]);

      if (inverse_max_dcgs_[i] > 0.0) {
        inverse_max_dcgs_[i] = 1.0f / inverse_max_dcgs_[i];
      }
    }
    // construct Sigmoid table to speed up Sigmoid transform
    ConstructSigmoidTable();
  }

  inline void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                      const label_t* label, const double* score,
                                      score_t* lambdas,
                                      score_t* hessians) const override {
    // get max DCG on current query
    const double inverse_max_dcg = inverse_max_dcgs_[query_id];
    // initialize with zero
    for (data_size_t i = 0; i < cnt; ++i) {
      lambdas[i] = 0.0f;
      hessians[i] = 0.0f;
    }
    // get sorted indices for scores
    std::vector<data_size_t> sorted_idx(cnt);
    for (data_size_t i = 0; i < cnt; ++i) {
      sorted_idx[i] = i;
    }
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(),
        [score](data_size_t a, data_size_t b) { return score[a] > score[b]; });
    // get best and worst score
    const double best_score = score[sorted_idx[0]];
    data_size_t worst_idx = cnt - 1;
    if (worst_idx > 0 && score[sorted_idx[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = score[sorted_idx[worst_idx]];
    double sum_lambdas = 0.0;
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    for (data_size_t i = 0; i < cnt - 1 && i < truncation_level_; ++i) {
      if (score[sorted_idx[i]] == kMinScore) {
        continue;
      }
      for (data_size_t j = i + 1; j < cnt; ++j) {
        if (score[sorted_idx[j]] == kMinScore) {
          continue;
        }
        // skip pairs with the same labels
        if (label[sorted_idx[i]] == label[sorted_idx[j]]) {
          continue;
        }
        data_size_t high_rank, low_rank;
        if (label[sorted_idx[i]] > label[sorted_idx[j]]) {
          high_rank = i;
          low_rank = j;
        } else {
          high_rank = j;
          low_rank = i;
        }
        const data_size_t high = sorted_idx[high_rank];
        const int high_label = static_cast<int>(label[high]);
        const double high_score = score[high];
        const double high_label_gain = label_gain_[high_label];
        const double high_discount = DCGCalculator::GetDiscount(high_rank);
        const data_size_t low = sorted_idx[low_rank];
        const int low_label = static_cast<int>(label[low]);
        const double low_score = score[low];
        const double low_label_gain = label_gain_[low_label];
        const double low_discount = DCGCalculator::GetDiscount(low_rank);

        const double delta_score = high_score - low_score;

        // get dcg gap
        const double dcg_gap = high_label_gain - low_label_gain;
        // get discount of this pair
        const double paired_discount = fabs(high_discount - low_discount);
        // get delta NDCG
        double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
        // regular the delta_pair_NDCG by score distance
        if (norm_ && best_score != worst_score) {
          delta_pair_NDCG /= (0.01f + fabs(delta_score));
        }
        // calculate lambda for this pair
        double p_lambda = GetSigmoid(delta_score);
        double p_hessian = p_lambda * (1.0f - p_lambda);
        // update
        p_lambda *= -sigmoid_ * delta_pair_NDCG;
        p_hessian *= sigmoid_ * sigmoid_ * delta_pair_NDCG;
        lambdas[low] -= static_cast<score_t>(p_lambda);
        hessians[low] += static_cast<score_t>(p_hessian);
        lambdas[high] += static_cast<score_t>(p_lambda);
        hessians[high] += static_cast<score_t>(p_hessian);
        // lambda is negative, so use minus to accumulate
        sum_lambdas -= 2 * p_lambda;
      }
    }
    if (norm_ && sum_lambdas > 0) {
      double norm_factor = std::log2(1 + sum_lambdas) / sum_lambdas;
      for (data_size_t i = 0; i < cnt; ++i) {
        lambdas[i] = static_cast<score_t>(lambdas[i] * norm_factor);
        hessians[i] = static_cast<score_t>(hessians[i] * norm_factor);
      }
    }
  }

  inline double GetSigmoid(double score) const {
    if (score <= min_sigmoid_input_) {
      // too small, use lower bound
      return sigmoid_table_[0];
    } else if (score >= max_sigmoid_input_) {
      // too large, use upper bound
      return sigmoid_table_[_sigmoid_bins - 1];
    } else {
      return sigmoid_table_[static_cast<size_t>((score - min_sigmoid_input_) *
                                                sigmoid_table_idx_factor_)];
    }
  }

  void ConstructSigmoidTable() {
    // get boundary
    min_sigmoid_input_ = min_sigmoid_input_ / sigmoid_ / 2;
    max_sigmoid_input_ = -min_sigmoid_input_;
    sigmoid_table_.resize(_sigmoid_bins);
    // get score to bin factor
    sigmoid_table_idx_factor_ =
        _sigmoid_bins / (max_sigmoid_input_ - min_sigmoid_input_);
    // cache
    for (size_t i = 0; i < _sigmoid_bins; ++i) {
      const double score = i / sigmoid_table_idx_factor_ + min_sigmoid_input_;
      sigmoid_table_[i] = 1.0f / (1.0f + std::exp(score * sigmoid_));
    }
  }

  void UpdatePositionBiasFactors(const score_t* lambdas, const score_t* hessians) const override {
    /// get number of threads
    int num_threads = OMP_NUM_THREADS();
    // create per-thread buffers for first and second derivatives of utility w.r.t. position bias factors
    std::vector<double> bias_first_derivatives(num_position_ids_ * num_threads, 0.0);
    std::vector<double> bias_second_derivatives(num_position_ids_ * num_threads, 0.0);
    std::vector<int> instance_counts(num_position_ids_ * num_threads, 0);
    #pragma omp parallel for schedule(guided) num_threads(num_threads)
    for (data_size_t i = 0; i < num_data_; i++) {
      // get thread ID
      const int tid = omp_get_thread_num();
      size_t offset = static_cast<size_t>(positions_[i] + tid * num_position_ids_);
      // accumulate first derivatives of utility w.r.t. position bias factors, for each position
      bias_first_derivatives[offset] -= lambdas[i];
      // accumulate second derivatives of utility w.r.t. position bias factors, for each position
      bias_second_derivatives[offset] -= hessians[i];
      instance_counts[offset]++;
    }
    #pragma omp parallel for schedule(guided) num_threads(num_threads)
    for (data_size_t i = 0; i < num_position_ids_; i++) {
      double bias_first_derivative = 0.0;
      double bias_second_derivative = 0.0;
      int instance_count = 0;
      // aggregate derivatives from per-thread buffers
      for (int tid = 0; tid < num_threads; tid++) {
        size_t offset = static_cast<size_t>(i + tid * num_position_ids_);
        bias_first_derivative += bias_first_derivatives[offset];
        bias_second_derivative += bias_second_derivatives[offset];
        instance_count += instance_counts[offset];
      }
      // L2 regularization on position bias factors
      bias_first_derivative -= pos_biases_[i] * position_bias_regularization_ * instance_count;
      bias_second_derivative -= position_bias_regularization_ * instance_count;
      // do Newton-Raphson step to update position bias factors
      pos_biases_[i] += learning_rate_ * bias_first_derivative / (std::abs(bias_second_derivative) + 0.001);
    }
    LogDebugPositionBiasFactors();
  }

  const char* GetName() const override { return "lambdarank"; }

 protected:
  void LogDebugPositionBiasFactors() const {
    std::stringstream message_stream;
    message_stream << std::setw(15) << "position"
      << std::setw(15) << "bias_factor"
      << std::endl;
    Log::Debug(message_stream.str().c_str());
    message_stream.str("");
    for (int i = 0; i < num_position_ids_; ++i) {
      message_stream << std::setw(15) << position_ids_[i]
        << std::setw(15) << pos_biases_[i];
      Log::Debug(message_stream.str().c_str());
      message_stream.str("");
    }
  }
  /*! \brief Sigmoid param */
  double sigmoid_;
  /*! \brief Normalize the lambdas or not */
  bool norm_;
  /*! \brief Truncation position for max DCG */
  int truncation_level_;
  /*! \brief Cache inverse max DCG, speed up calculation */
  std::vector<double> inverse_max_dcgs_;
  /*! \brief Cache result for sigmoid transform to speed up */
  std::vector<double> sigmoid_table_;
  /*! \brief Gains for labels */
  std::vector<double> label_gain_;
  /*! \brief Number of bins in simoid table */
  size_t _sigmoid_bins = 1024 * 1024;
  /*! \brief Minimal input of sigmoid table */
  double min_sigmoid_input_ = -50;
  /*! \brief Maximal input of Sigmoid table */
  double max_sigmoid_input_ = 50;
  /*! \brief Factor that covert score to bin in Sigmoid table */
  double sigmoid_table_idx_factor_;
};

/*!
 * \brief Implementation of the learning-to-rank objective function, XE_NDCG
 * [arxiv.org/abs/1911.09798].
 */
class RankXENDCG : public RankingObjective {
 public:
  explicit RankXENDCG(const Config& config) : RankingObjective(config) {}

  explicit RankXENDCG(const std::vector<std::string>& strs)
      : RankingObjective(strs) {}

  ~RankXENDCG() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RankingObjective::Init(metadata, num_data);
    for (data_size_t i = 0; i < num_queries_; ++i) {
      rands_.emplace_back(seed_ + i);
    }
  }

  inline void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                      const label_t* label, const double* score,
                                      score_t* lambdas,
                                      score_t* hessians) const override {
    // Skip groups with too few items.
    if (cnt <= 1) {
      for (data_size_t i = 0; i < cnt; ++i) {
        lambdas[i] = 0.0f;
        hessians[i] = 0.0f;
      }
      return;
    }

    // Turn scores into a probability distribution using Softmax.
    std::vector<double> rho(cnt, 0.0);
    Common::Softmax(score, rho.data(), cnt);

    // An auxiliary buffer of parameters used to form the ground-truth
    // distribution and compute the loss.
    std::vector<double> params(cnt);

    double inv_denominator = 0;
    for (data_size_t i = 0; i < cnt; ++i) {
      params[i] = Phi(label[i], rands_[query_id].NextFloat());
      inv_denominator += params[i];
    }
    // sum_labels will always be positive number
    inv_denominator = 1. / std::max<double>(kEpsilon, inv_denominator);

    // Approximate gradients and inverse Hessian.
    // First order terms.
    double sum_l1 = 0.0;
    for (data_size_t i = 0; i < cnt; ++i) {
      double term = -params[i] * inv_denominator + rho[i];
      lambdas[i] = static_cast<score_t>(term);
      // Params will now store terms needed to compute second-order terms.
      params[i] = term / (1. - rho[i]);
      sum_l1 += params[i];
    }
    // Second order terms.
    double sum_l2 = 0.0;
    for (data_size_t i = 0; i < cnt; ++i) {
      double term = rho[i] * (sum_l1 - params[i]);
      lambdas[i] += static_cast<score_t>(term);
      // Params will now store terms needed to compute third-order terms.
      params[i] = term / (1. - rho[i]);
      sum_l2 += params[i];
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      lambdas[i] += static_cast<score_t>(rho[i] * (sum_l2 - params[i]));
      hessians[i] = static_cast<score_t>(rho[i] * (1.0 - rho[i]));
    }
  }

  double Phi(const label_t l, double g) const {
    return Common::Pow(2, static_cast<int>(l)) - g;
  }

  const char* GetName() const override { return "rank_xendcg"; }

 protected:
  mutable std::vector<Random> rands_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/regression_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>

#include <string>
#include <algorithm>
#include <vector>

namespace LightGBM {

#define PercentileFun(T, data_reader, cnt_data, alpha)                    \
  {                                                                       \
    if (cnt_data <= 1) {                                                  \
      return data_reader(0);                                              \
    }                                                                     \
    std::vector<T> ref_data(cnt_data);                                    \
    for (data_size_t i = 0; i < cnt_data; ++i) {                          \
      ref_data[i] = data_reader(i);                                       \
    }                                                                     \
    const double float_pos = static_cast<double>(cnt_data - 1) * (1.0 - alpha);   \
    const data_size_t pos = static_cast<data_size_t>(float_pos) + 1;      \
    if (pos < 1) {                                                        \
      return ref_data[ArrayArgs<T>::ArgMax(ref_data)];                    \
    } else if (pos >= cnt_data) {                                         \
      return ref_data[ArrayArgs<T>::ArgMin(ref_data)];                    \
    } else {                                                              \
      const double bias = float_pos - (pos - 1);                          \
      if (pos > cnt_data / 2) {                                           \
        ArrayArgs<T>::ArgMaxAtK(&ref_data, 0, cnt_data, pos - 1);         \
        T v1 = ref_data[pos - 1];                                         \
        T v2 = ref_data[pos + ArrayArgs<T>::ArgMax(ref_data.data() + pos, \
                                                   cnt_data - pos)];      \
        return static_cast<T>(v1 - (v1 - v2) * bias);                     \
      } else {                                                            \
        ArrayArgs<T>::ArgMaxAtK(&ref_data, 0, cnt_data, pos);             \
        T v2 = ref_data[pos];                                             \
        T v1 = ref_data[ArrayArgs<T>::ArgMin(ref_data.data(), pos)];      \
        return static_cast<T>(v1 - (v1 - v2) * bias);                     \
      }                                                                   \
    }                                                                     \
  }\

#define WeightedPercentileFun(T, data_reader, weight_reader, cnt_data, alpha) \
  {                                                                           \
    if (cnt_data <= 1) {                                                      \
      return data_reader(0);                                                  \
    }                                                                         \
    std::vector<data_size_t> sorted_idx(cnt_data);                            \
    for (data_size_t i = 0; i < cnt_data; ++i) {                              \
      sorted_idx[i] = i;                                                      \
    }                                                                         \
    std::stable_sort(sorted_idx.begin(), sorted_idx.end(),                    \
                     [&](data_size_t a, data_size_t b) {                      \
                       return data_reader(a) < data_reader(b);                \
                     });                                                      \
    std::vector<double> weighted_cdf(cnt_data);                               \
    weighted_cdf[0] = weight_reader(sorted_idx[0]);                           \
    for (data_size_t i = 1; i < cnt_data; ++i) {                              \
      weighted_cdf[i] = weighted_cdf[i - 1] + weight_reader(sorted_idx[i]);   \
    }                                                                         \
    double threshold = weighted_cdf[cnt_data - 1] * alpha;                    \
    size_t pos = std::upper_bound(weighted_cdf.begin(), weighted_cdf.end(),   \
                                  threshold) -                                \
                 weighted_cdf.begin();                                        \
    pos = std::min(pos, static_cast<size_t>(cnt_data - 1));                   \
    if (pos == 0 || pos == static_cast<size_t>(cnt_data - 1)) {               \
      return data_reader(sorted_idx[pos]);                                    \
    }                                                                         \
    CHECK_GE(threshold, weighted_cdf[pos - 1]);                               \
    CHECK_LT(threshold, weighted_cdf[pos]);                                   \
    T v1 = data_reader(sorted_idx[pos - 1]);                                  \
    T v2 = data_reader(sorted_idx[pos]);                                      \
    if (weighted_cdf[pos] - weighted_cdf[pos - 1] >= 1.0) {                   \
      return static_cast<T>((threshold - weighted_cdf[pos - 1]) /             \
                                (weighted_cdf[pos] - weighted_cdf[pos - 1]) * \
                                (v2 - v1) +                                   \
                            v1);                                              \
    } else {                                                                  \
      return static_cast<T>(v1);                                              \
    }                                                                         \
  }\

/*!
* \brief Objective function for regression
*/
class RegressionL2loss: public ObjectiveFunction {
 public:
  explicit RegressionL2loss(const Config& config)
      : deterministic_(config.deterministic) {
    sqrt_ = config.reg_sqrt;
  }

  explicit RegressionL2loss(const std::vector<std::string>& strs)
      : deterministic_(false) {
    sqrt_ = false;
    for (auto str : strs) {
      if (str == std::string("sqrt")) {
        sqrt_ = true;
      }
    }
  }

  ~RegressionL2loss() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    if (sqrt_) {
      trans_label_.resize(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        trans_label_[i] = Common::Sign(label_[i]) * std::sqrt(std::fabs(label_[i]));
      }
      label_ = trans_label_.data();
    }
    weights_ = metadata.weights();
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        gradients[i] = static_cast<score_t>(score[i] - label_[i]);
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        gradients[i] = static_cast<score_t>(static_cast<score_t>((score[i] - label_[i])) * weights_[i]);
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "regression";
  }

  void ConvertOutput(const double* input, double* output) const override {
    if (sqrt_) {
      output[0] = Common::Sign(input[0]) * input[0] * input[0];
    } else {
      output[0] = input[0];
    }
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    if (sqrt_) {
      str_buf << " sqrt";
    }
    return str_buf.str();
  }

  bool IsConstantHessian() const override {
    if (weights_ == nullptr) {
      return true;
    } else {
      return false;
    }
  }

  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    return suml / sumw;
  }

 protected:
  bool sqrt_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weights */
  const label_t* weights_;
  std::vector<label_t> trans_label_;
  const bool deterministic_;
};

/*!
* \brief L1 regression loss
*/
class RegressionL1loss: public RegressionL2loss {
 public:
  explicit RegressionL1loss(const Config& config): RegressionL2loss(config) {
  }

  explicit RegressionL1loss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionL1loss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff));
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * weights_[i]);
        hessians[i] = weights_[i];
      }
    }
  }

  double BoostFromScore(int) const override {
    const double alpha = 0.5;
    if (weights_ != nullptr) {
      #define data_reader(i) (label_[i])
      #define weight_reader(i) (weights_[i])
      WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (label_[i])
      PercentileFun(label_t, data_reader, num_data_, alpha);
      #undef data_reader
    }
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    const double alpha = 0.5;
    if (weights_ == nullptr) {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha);
        #undef data_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha);
        #undef data_reader
      }
    } else {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        #define weight_reader(i) (weights_[index_mapper[i]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
        #undef data_reader
        #undef weight_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        #define weight_reader(i) (weights_[bagging_mapper[index_mapper[i]]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
        #undef data_reader
        #undef weight_reader
      }
    }
  }

  const char* GetName() const override {
    return "regression_l1";
  }
};

/*!
* \brief Huber regression loss
*/
class RegressionHuberLoss: public RegressionL2loss {
 public:
  explicit RegressionHuberLoss(const Config& config): RegressionL2loss(config) {
    alpha_ = static_cast<double>(config.alpha);
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  explicit RegressionHuberLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  ~RegressionHuberLoss() {
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        if (std::abs(diff) <= alpha_) {
          gradients[i] = static_cast<score_t>(diff);
        } else {
          gradients[i] = static_cast<score_t>(Common::Sign(diff) * alpha_);
        }
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        if (std::abs(diff) <= alpha_) {
          gradients[i] = static_cast<score_t>(diff * weights_[i]);
        } else {
          gradients[i] = static_cast<score_t>(Common::Sign(diff) * static_cast<score_t>(weights_[i]) * alpha_);
        }
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "huber";
  }

 protected:
  /*! \brief delta for Huber loss */
  double alpha_;
};


// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class RegressionFairLoss: public RegressionL2loss {
 public:
  explicit RegressionFairLoss(const Config& config): RegressionL2loss(config) {
    c_ = static_cast<double>(config.fair_c);
  }

  explicit RegressionFairLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionFairLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double x = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(c_ * x / (std::fabs(x) + c_));
        hessians[i] = static_cast<score_t>(c_ * c_ / ((std::fabs(x) + c_) * (std::fabs(x) + c_)));
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double x = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(c_ * x / (std::fabs(x) + c_) * weights_[i]);
        hessians[i] = static_cast<score_t>(c_ * c_ / ((std::fabs(x) + c_) * (std::fabs(x) + c_)) * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "fair";
  }

  bool IsConstantHessian() const override {
    return false;
  }

 protected:
  /*! \brief c for Fair loss */
  double c_;
};


/*!
* \brief Objective function for Poisson regression
*/
class RegressionPoissonLoss: public RegressionL2loss {
 public:
  explicit RegressionPoissonLoss(const Config& config): RegressionL2loss(config) {
    max_delta_step_ = static_cast<double>(config.poisson_max_delta_step);
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  explicit RegressionPoissonLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionPoissonLoss() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
    RegressionL2loss::Init(metadata, num_data);
    // Safety check of labels
    label_t miny;
    double sumy;
    Common::ObtainMinMaxSum(label_, num_data_, &miny, static_cast<label_t*>(nullptr), &sumy);
    if (miny < 0.0f) {
      Log::Fatal("[%s]: at least one target label is negative", GetName());
    }
    if (sumy == 0.0f) {
      Log::Fatal("[%s]: sum of labels is zero", GetName());
    }
  }

  /* Parametrize with unbounded internal score "f"; then
   *  loss = exp(f) - label * f
   *  grad = exp(f) - label
   *  hess = exp(f)
   *
   * And the output is exp(f); so the associated metric get s=exp(f)
   * so that its loss = s - label * log(s); a little awkward maybe.
   *
   */
  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    double exp_max_delta_step_ = std::exp(max_delta_step_);
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(score[i]);
        gradients[i] = static_cast<score_t>(exp_score - label_[i]);
        hessians[i] = static_cast<score_t>(exp_score * exp_max_delta_step_);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(score[i]);
        gradients[i] = static_cast<score_t>((exp_score - label_[i]) * weights_[i]);
        hessians[i] = static_cast<score_t>(exp_score * exp_max_delta_step_ * weights_[i]);
      }
    }
  }

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = std::exp(input[0]);
  }

  const char* GetName() const override {
    return "poisson";
  }

  double BoostFromScore(int) const override {
    return Common::SafeLog(RegressionL2loss::BoostFromScore(0));
  }

  bool IsConstantHessian() const override {
    return false;
  }

 protected:
  /*! \brief used to safeguard optimization */
  double max_delta_step_;
};

class RegressionQuantileloss : public RegressionL2loss {
 public:
  explicit RegressionQuantileloss(const Config& config): RegressionL2loss(config) {
    alpha_ = static_cast<score_t>(config.alpha);
    CHECK(alpha_ > 0 && alpha_ < 1);
  }

  explicit RegressionQuantileloss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionQuantileloss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        score_t delta = static_cast<score_t>(score[i] - label_[i]);
        if (delta >= 0) {
          gradients[i] = (1.0f - alpha_);
        } else {
          gradients[i] = -alpha_;
        }
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        score_t delta = static_cast<score_t>(score[i] - label_[i]);
        if (delta >= 0) {
          gradients[i] = static_cast<score_t>((1.0f - alpha_) * weights_[i]);
        } else {
          gradients[i] = static_cast<score_t>(-alpha_ * weights_[i]);
        }
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "quantile";
  }

  double BoostFromScore(int) const override {
    if (weights_ != nullptr) {
      #define data_reader(i) (label_[i])
      #define weight_reader(i) (weights_[i])
      WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha_);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (label_[i])
      PercentileFun(label_t, data_reader, num_data_, alpha_);
      #undef data_reader
    }
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    if (weights_ == nullptr) {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha_);
        #undef data_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha_);
        #undef data_reader
      }
    } else {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        #define weight_reader(i) (weights_[index_mapper[i]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha_);
        #undef data_reader
        #undef weight_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        #define weight_reader(i) (weights_[bagging_mapper[index_mapper[i]]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha_);
        #undef data_reader
        #undef weight_reader
      }
    }
  }

 protected:
  score_t alpha_;
};


/*!
* \brief MAPE Regression Loss
*/
class RegressionMAPELOSS : public RegressionL1loss {
 public:
  explicit RegressionMAPELOSS(const Config& config) : RegressionL1loss(config) {
  }

  explicit RegressionMAPELOSS(const std::vector<std::string>& strs) : RegressionL1loss(strs) {
  }

  ~RegressionMAPELOSS() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RegressionL2loss::Init(metadata, num_data);
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (std::fabs(label_[i]) < 1) {
        Log::Warning(
          "Some label values are < 1 in absolute value. MAPE is unstable with such values, "
          "so LightGBM rounds them to 1.0 when calculating MAPE.");
        break;
      }
    }
    label_weight_.resize(num_data);
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        label_weight_[i] = 1.0f / std::max(1.0f, std::fabs(label_[i]));
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        label_weight_[i] = 1.0f / std::max(1.0f, std::fabs(label_[i])) * weights_[i];
      }
    }
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * label_weight_[i]);
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * label_weight_[i]);
        hessians[i] = weights_[i];
      }
    }
  }

  double BoostFromScore(int) const override {
    const double alpha = 0.5;
    #define data_reader(i) (label_[i])
    #define weight_reader(i) (label_weight_[i])
    WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha);
    #undef data_reader
    #undef weight_reader
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    const double alpha = 0.5;
    if (bagging_mapper == nullptr) {
      #define data_reader(i) (residual_getter(label_, index_mapper[i]))
      #define weight_reader(i) (label_weight_[index_mapper[i]])
      WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
      #define weight_reader(i) (label_weight_[bagging_mapper[index_mapper[i]]])
      WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
      #undef data_reader
      #undef weight_reader
    }
  }

  const char* GetName() const override {
    return "mape";
  }

  bool IsConstantHessian() const override {
    return true;
  }

 private:
  std::vector<label_t> label_weight_;
};



/*!
* \brief Objective function for Gamma regression
*/
class RegressionGammaLoss : public RegressionPoissonLoss {
 public:
  explicit RegressionGammaLoss(const Config& config) : RegressionPoissonLoss(config) {
  }

  explicit RegressionGammaLoss(const std::vector<std::string>& strs) : RegressionPoissonLoss(strs) {
  }

  ~RegressionGammaLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>(1.0 - label_[i] * exp_score);
        hessians[i] = static_cast<score_t>(label_[i] * exp_score);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>((1.0 - label_[i] * exp_score) * weights_[i]);
        hessians[i] = static_cast<score_t>(label_[i] * exp_score * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "gamma";
  }
};

/*!
* \brief Objective function for Tweedie regression
*/
class RegressionTweedieLoss: public RegressionPoissonLoss {
 public:
  explicit RegressionTweedieLoss(const Config& config) : RegressionPoissonLoss(config) {
    rho_ = config.tweedie_variance_power;
  }

  explicit RegressionTweedieLoss(const std::vector<std::string>& strs) : RegressionPoissonLoss(strs) {
  }

  ~RegressionTweedieLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_1_score = std::exp((1 - rho_) * score[i]);
        double exp_2_score = std::exp((2 - rho_) * score[i]);
        gradients[i] = static_cast<score_t>(-label_[i] * exp_1_score + exp_2_score);
        hessians[i] = static_cast<score_t>(-label_[i] * (1 - rho_) * exp_1_score +
          (2 - rho_) * exp_2_score);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_1_score = std::exp((1 - rho_) * score[i]);
        double exp_2_score = std::exp((2 - rho_) * score[i]);
        gradients[i] = static_cast<score_t>((-label_[i] * exp_1_score + exp_2_score) * weights_[i]);
        hessians[i] = static_cast<score_t>((-label_[i] * (1 - rho_) * exp_1_score +
          (2 - rho_) * exp_2_score) * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "tweedie";
  }

 private:
  double rho_;
};

#undef PercentileFun
#undef WeightedPercentileFun

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/xentropy_objective.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <vector>

/*
 * Implements gradients and Hessians for the following point losses.
 * Target y is anything in interval [0, 1].
 *
 * (1) CrossEntropy; "xentropy";
 *
 * loss(y, p, w) = { -(1-y)*log(1-p)-y*log(p) }*w,
 * with probability p = 1/(1+exp(-f)), where f is being boosted
 *
 * ConvertToOutput: f -> p
 *
 * (2) CrossEntropyLambda; "xentlambda"
 *
 * loss(y, p, w) = -(1-y)*log(1-p)-y*log(p),
 * with p = 1-exp(-lambda*w), lambda = log(1+exp(f)), f being boosted, and w > 0
 *
 * ConvertToOutput: f -> lambda
 *
 * (1) and (2) are the same if w=1; but outputs still differ.
 *
 */

namespace LightGBM {
/*!
* \brief Objective function for cross-entropy (with optional linear weights)
*/
class CrossEntropy: public ObjectiveFunction {
 public:
  explicit CrossEntropy(const Config& config)
      : deterministic_(config.deterministic) {}

  explicit CrossEntropy(const std::vector<std::string>&)
      : deterministic_(false) {
  }

  ~CrossEntropy() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName());
    Log::Info("[%s:%s]: (objective) labels passed interval [0, 1] check",  GetName(), __func__);

    if (weights_ != nullptr) {
      label_t minw;
      double sumw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sumw);
      if (minw < 0.0f) {
        Log::Fatal("[%s]: at least one weight is negative", GetName());
      }
      if (sumw == 0.0f) {
        Log::Fatal("[%s]: sum of weights is zero", GetName());
      }
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    // z = expit(score) = 1 / (1 + exp(-score))
    // gradient = z - label = expit(score) - label
    // Numerically more stable, see http://fa.bianp.net/blog/2019/evaluate_logistic/
    //     if score < 0:
    //         exp_tmp = exp(score)
    //         return ((1 - label) * exp_tmp - label) / (1 + exp_tmp)
    //     else:
    //         exp_tmp = exp(-score)
    //         return ((1 - label) - label * exp_tmp) / (1 + exp_tmp)
    // Note that optimal speed would be achieved, at the cost of precision, by
    //     return expit(score) - y_true
    // i.e. no "if else" and an own inline implementation of expit.
    // The case distinction score < 0 in the stable implementation does not
    // provide significant better precision apart from protecting overflow of exp(..).
    // The branch (if else), however, can incur runtime costs of up to 30%.
    // Instead, we help branch prediction by almost always ending in the first if clause
    // and making the second branch (else) a bit simpler. This has the exact same
    // precision but is faster than the stable implementation.
    // As branching criteria, we use the same cutoff as in log1pexp, see link above.
    // Note that the maximal value to get gradient = -1 with label = 1 is -37.439198610162731
    // (based on mpmath), and scipy.special.logit(np.finfo(float).eps) ~ -36.04365.
    if (weights_ == nullptr) {
      // compute pointwise gradients and Hessians with implied unit weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        if (score[i] > -37.0) {
          const double exp_tmp = std::exp(-score[i]);
          gradients[i] = static_cast<score_t>(((1.0f - label_[i]) - label_[i] * exp_tmp) / (1.0f + exp_tmp));
          hessians[i] = static_cast<score_t>(exp_tmp / ((1 + exp_tmp) * (1 + exp_tmp)));
        } else {
          const double exp_tmp = std::exp(score[i]);
          gradients[i] = static_cast<score_t>(exp_tmp - label_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp);
        }
      }
    } else {
      // compute pointwise gradients and Hessians with given weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        if (score[i] > -37.0) {
          const double exp_tmp = std::exp(-score[i]);
          gradients[i] = static_cast<score_t>(((1.0f - label_[i]) - label_[i] * exp_tmp) / (1.0f + exp_tmp) * weights_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp / ((1 + exp_tmp) * (1 + exp_tmp)) * weights_[i]);
        } else {
          const double exp_tmp = std::exp(score[i]);
          gradients[i] = static_cast<score_t>((exp_tmp - label_[i]) * weights_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp * weights_[i]);
        }
      }
    }
  }

  const char* GetName() const override {
    return "cross_entropy";
  }

  // convert score to a probability
  void ConvertOutput(const double* input, double* output) const override {
    output[0] = 1.0f / (1.0f + std::exp(-input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  // implement custom average to boost from (if enabled among options)
  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    double pavg = suml / sumw;
    pavg = std::min(pavg, 1.0 - kEpsilon);
    pavg = std::max<double>(pavg, kEpsilon);
    double initscore = std::log(pavg / (1.0f - pavg));
    Log::Info("[%s:%s]: pavg = %f -> initscore = %f",  GetName(), __func__, pavg, initscore);
    return initscore;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer for label */
  const label_t* label_;
  /*! \brief Weights for data */
  const label_t* weights_;
  const bool deterministic_;
};

/*!
* \brief Objective function for alternative parameterization of cross-entropy (see top of file for explanation)
*/
class CrossEntropyLambda: public ObjectiveFunction {
 public:
  explicit CrossEntropyLambda(const Config& config)
      : deterministic_(config.deterministic) {
    min_weight_ = max_weight_ = 0.0f;
  }

  explicit CrossEntropyLambda(const std::vector<std::string>&)
      : deterministic_(false) {}

  ~CrossEntropyLambda() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName());
    Log::Info("[%s:%s]: (objective) labels passed interval [0, 1] check",  GetName(), __func__);

    if (weights_ != nullptr) {
      Common::ObtainMinMaxSum(weights_, num_data_, &min_weight_, &max_weight_, static_cast<label_t*>(nullptr));
      if (min_weight_ <= 0.0f) {
        Log::Fatal("[%s]: at least one weight is non-positive", GetName());
      }

      // Issue an info statement about this ratio
      double weight_ratio = max_weight_ / min_weight_;
      Log::Info("[%s:%s]: min, max weights = %f, %f; ratio = %f",
                GetName(), __func__,
                min_weight_, max_weight_,
                weight_ratio);
    } else {
      // all weights are implied to be unity; no need to do anything
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (weights_ == nullptr) {
      // compute pointwise gradients and Hessians with implied unit weights; exactly equivalent to CrossEntropy with unit weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double z = 1.0f / (1.0f + std::exp(-score[i]));
        gradients[i] = static_cast<score_t>(z - label_[i]);
        hessians[i] = static_cast<score_t>(z * (1.0f - z));
      }
    } else {
      // compute pointwise gradients and Hessians with given weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double w = weights_[i];
        const double y = label_[i];
        const double epf = std::exp(score[i]);
        const double hhat = std::log1p(epf);
        const double z = 1.0f - std::exp(-w*hhat);
        const double enf = 1.0f / epf;  // = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>((1.0f - y / z) * w / (1.0f + enf));
        const double c = 1.0f / (1.0f - z);
        double d = 1.0f + epf;
        const double a = w * epf / (d * d);
        d = c - 1.0f;
        const double b = (c / (d * d) ) * (1.0f + w * epf - c);
        hessians[i] = static_cast<score_t>(a * (1.0f + y * b));
      }
    }
  }

  const char* GetName() const override {
    return "cross_entropy_lambda";
  }

  //
  // ATTENTION: the function output is the "normalized exponential parameter" lambda > 0, not the probability
  //
  // If this code would read: output[0] = 1.0f / (1.0f + std::exp(-input[0]));
  // The output would still not be the probability unless the weights are unity.
  //
  // Let z = 1 / (1 + exp(-f)), then prob(z) = 1-(1-z)^w, where w is the weight for the specific point.
  //

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = std::log1p(std::exp(input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    double havg = suml / sumw;
    double initscore = std::log(std::expm1(havg));
    Log::Info("[%s:%s]: havg = %f -> initscore = %f",  GetName(), __func__, havg, initscore);
    return initscore;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer for label */
  const label_t* label_;
  /*! \brief Weights for data */
  const label_t* weights_;
  /*! \brief Minimum weight found during init */
  label_t min_weight_;
  /*! \brief Maximum weight found during init */
  label_t max_weight_;
  const bool deterministic_;
};

}  // end namespace LightGBM

#endif  // LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/adaptive_feature_exposure.hpp <==
/*!
 * Copyright (c) 2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_EXPOSURE_HPP_
#define LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_EXPOSURE_HPP_
#include <LightGBM/config.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <algorithm>
#include <cmath>
#include <cstdint>
#include <iomanip>
#include <limits>
#include <numeric>
#include <sstream>
#include <string>
#include <vector>

namespace LightGBM {

// Selection reads only committed selected-round counts. No gain, scale,
// confidence, or selector RNG state is used by this deterministic control.
class AdaptiveFeatureExposure {
 public:
  explicit AdaptiveFeatureExposure(const Config* config) {
    CHECK_NOTNULL(config);
    feature_fraction_ = config->feature_fraction;
    log_period_ = config->adaptive_feature_log_period;
    CHECK(std::isfinite(feature_fraction_));
    CHECK_GT(feature_fraction_, 0.0);
    if (feature_fraction_ >= 1.0) {
      Log::Fatal("Exposure_Ablation requires 0 < feature_fraction < 1; "
                 "disable adaptive_feature_selection for native Full.");
    }
    CHECK_GE(log_period_, 0);
  }

  void Reset(const std::vector<int>& ids) {
    CHECK(!ids.empty());
    CHECK_LE(ids.size(), static_cast<size_t>(std::numeric_limits<int>::max()));
    auto sorted = ids;
    std::sort(sorted.begin(), sorted.end());
    CHECK_GE(sorted.front(), 0);
    CHECK(std::adjacent_find(sorted.begin(), sorted.end()) == sorted.end());
    canonical_unit_ids_ = ids;
    const int count = static_cast<int>(ids.size());
    const double requested = count * feature_fraction_;
    fixed_budget_count_ = requested >= count - 0.5
        ? count : std::max(1, Common::RoundInt(requested));
    exposure_count_.assign(count, 0);
    ranked_positions_.resize(count);
    last_selected_.clear();
    last_selected_.reserve(count);
    committed_selected_.clear();
    committed_selected_.reserve(count);
    selected_count_history_.clear();
    selected_count_history_.reserve(1002);
    round_ = pending_round_ = 0;
    total_selected_ = 0;
    awaiting_update_ = detailed_receipt_available_ = false;
    committed_detail_.clear();
    Log::Info("[Exposure_Ablation] count-only selection enabled: units=%d, "
              "fixed_budget_units=%d, first_two_rounds_full=true, "
              "first_round_uncounted=true, cumulative_statistics=N", count,
              fixed_budget_count_);
  }

  const std::vector<int>& SelectNextSubset() {
    CHECK(!canonical_unit_ids_.empty());
    CHECK(!awaiting_update_);
    CHECK_LT(round_, std::numeric_limits<int>::max());
    pending_round_ = round_ + 1;
    last_selected_.clear();
    if (pending_round_ <= 2) {
      last_selected_.resize(canonical_unit_ids_.size());
      std::iota(last_selected_.begin(), last_selected_.end(), 0);
    } else {
      std::iota(ranked_positions_.begin(), ranked_positions_.end(), 0);
      const auto better = [this](int left, int right) {
        if (exposure_count_[left] != exposure_count_[right]) {
          return exposure_count_[left] < exposure_count_[right];
        }
        return canonical_unit_ids_[left] < canonical_unit_ids_[right];
      };
      if (fixed_budget_count_ < static_cast<int>(ranked_positions_.size())) {
        std::nth_element(ranked_positions_.begin(),
                         ranked_positions_.begin() + fixed_budget_count_,
                         ranked_positions_.end(), better);
      }
      last_selected_.assign(ranked_positions_.begin(),
                            ranked_positions_.begin() + fixed_budget_count_);
      // The exact-mask bridge and rollback require position order.
      std::sort(last_selected_.begin(), last_selected_.end());
    }
    awaiting_update_ = true;
    return last_selected_;
  }

  void Update() {
    CHECK(awaiting_update_);
    CHECK_EQ(pending_round_, round_ + 1);
    const bool capture = log_period_ > 0 && pending_round_ % log_period_ == 0;
    // Complete allocations before the accepted-round commit.
    std::string detail;
    if (capture) {
      std::ostringstream output;
      output << ", count_state_timing=before_selected_round";
      WriteVector(&output, "canonical_unit_ids", canonical_unit_ids_);
      WriteVector(&output, "selected_unit_positions", last_selected_);
      WriteVector(&output, "exposure_count_by_unit", exposure_count_);
      detail = output.str();
    }
    if (selected_count_history_.size() == selected_count_history_.capacity()) {
      selected_count_history_.reserve(selected_count_history_.size() * 2 + 1);
    }
    if (pending_round_ >= 2) {
      for (int position : last_selected_) ++exposure_count_[position];
    }
    round_ = pending_round_;
    pending_round_ = 0;
    total_selected_ += last_selected_.size();
    committed_selected_.assign(last_selected_.begin(), last_selected_.end());
    selected_count_history_.push_back(static_cast<int>(last_selected_.size()));
    committed_detail_.swap(detail);
    detailed_receipt_available_ = capture;
    awaiting_update_ = false;
  }

  void AbortPendingSelection() noexcept {
    if (awaiting_update_) {
      last_selected_.clear();
      pending_round_ = 0;
      awaiting_update_ = false;
    }
  }

  int round() const { return round_; }
  int selection_round() const { return awaiting_update_ ? pending_round_ : round_; }
  bool awaiting_update() const { return awaiting_update_; }
  int fixed_budget_count() const { return fixed_budget_count_; }
  bool fixed_budget_enabled() const { return true; }
  size_t unit_count() const { return canonical_unit_ids_.size(); }
  uint64_t total_selected() const { return total_selected_; }
  const std::vector<uint64_t>& exposure_count() const { return exposure_count_; }
  const std::vector<int>& last_selected() const {
    return awaiting_update_ ? last_selected_ : committed_selected_;
  }
  const std::vector<int>& selected_count_history() const { return selected_count_history_; }
  bool detailed_receipt_available() const { return detailed_receipt_available_; }
  std::string SummaryReceiptLine() const {
    std::ostringstream output;
    output << std::setprecision(17)
           << "[Exposure_Ablation] selectable-unit receipt: variant=Exposure_Ablation"
           << ", iteration=" << round_
           << ", selected_units=" << committed_selected_.size()
           << ", eligible_units=" << canonical_unit_ids_.size()
           << ", selected_units_total=" << total_selected_
           << ", feature_fraction=" << feature_fraction_
           << ", fixed_budget_units=" << fixed_budget_count_
           << ", cardinality_mode=exogenous_fixed, selector=balanced_exposure"
           << ", fixed_budget_tie_break=exposure_asc_canonical_id_asc"
           << ", first_two_rounds_full=true, first_round_uncounted=true"
           << ", counted_update_rounds=" << std::max(0, round_ - 1)
           << ", deferred_commit=true, cumulative_statistics=N"
           << ", root_gain_collection=false, confidence_sequence=none";
    return output.str();
  }
  std::string DetailedReceiptLine() const {
    CHECK(detailed_receipt_available_);
    return SummaryReceiptLine() + committed_detail_;
  }

 private:
  template <typename T>
  static void WriteVector(std::ostringstream* output, const char* name,
                          const std::vector<T>& values) {
    *output << ", " << name << "=[";
    for (size_t index = 0; index < values.size(); ++index) {
      if (index > 0) *output << ',';
      *output << values[index];
    }
    *output << ']';
  }
  double feature_fraction_ = 1.0;
  int log_period_ = 0, fixed_budget_count_ = 0;
  int round_ = 0, pending_round_ = 0;
  uint64_t total_selected_ = 0;
  bool awaiting_update_ = false, detailed_receipt_available_ = false;
  std::vector<int> canonical_unit_ids_, ranked_positions_, last_selected_;
  std::vector<int> committed_selected_, selected_count_history_;
  std::vector<uint64_t> exposure_count_;
  std::string committed_detail_;
};
}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_EXPOSURE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/col_sampler.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>

#include <algorithm>
#include <cmath>
#include <iomanip>
#include <limits>
#include <memory>
#include <numeric>
#include <sstream>
#include <string>
#include <unordered_set>
#include <utility>
#include <vector>

#include "adaptive_feature_exposure.hpp"

namespace LightGBM {
class ColSampler {
 public:
  explicit ColSampler(const Config* config)
      : fraction_bytree_(config->feature_fraction),
        fraction_bynode_(config->feature_fraction_bynode),
        seed_(config->feature_fraction_seed),
        random_(config->feature_fraction_seed),
        adaptive_enabled_(config->adaptive_feature_selection) {
    if (adaptive_enabled_) {
      adaptive_sampler_.reset(new AdaptiveFeatureExposure(config));
    }
    for (auto constraint : config->interaction_constraints_vector) {
      std::unordered_set<int> constraint_set(constraint.begin(), constraint.end());
      interaction_constraints_.push_back(constraint_set);
    }
  }

  static int GetCnt(size_t total_cnt, double fraction) {
    const int min = std::min(1, static_cast<int>(total_cnt));
    int used_feature_cnt = static_cast<int>(Common::RoundInt(total_cnt * fraction));
    return std::max(used_feature_cnt, min);
  }

  void SetTrainingData(const Dataset* train_data) {
    train_data_ = train_data;
    is_feature_used_.resize(train_data_->num_features(), 1);
    valid_feature_indices_ = train_data->ValidFeatureIndices();
    if (adaptive_enabled_) {
      InitializeAdaptiveSampler();
      return;
    }
    if (fraction_bytree_ >= 1.0f) {
      need_reset_bytree_ = false;
      used_cnt_bytree_ = static_cast<int>(valid_feature_indices_.size());
    } else {
      need_reset_bytree_ = true;
      used_cnt_bytree_ =
          GetCnt(valid_feature_indices_.size(), fraction_bytree_);
    }
    ResetByTree();
  }

  void SetConfig(const Config* config) {
    fraction_bytree_ = config->feature_fraction;
    fraction_bynode_ = config->feature_fraction_bynode;
    adaptive_enabled_ = config->adaptive_feature_selection;
    is_feature_used_.resize(train_data_->num_features(), 1);
    // seed is changed
    if (seed_ != config->feature_fraction_seed) {
      seed_ = config->feature_fraction_seed;
      random_ = Random(seed_);
    }
    if (adaptive_enabled_) {
      adaptive_sampler_.reset(new AdaptiveFeatureExposure(config));
      InitializeAdaptiveSampler();
      return;
    }
    adaptive_sampler_.reset();
    adaptive_unit_inner_features_.clear();
    adaptive_valid_position_by_inner_feature_.clear();
    adaptive_canonical_unit_ids_.clear();
    adaptive_selected_inner_features_.clear();
    adaptive_selected_unit_positions_.clear();
    adaptive_previous_selected_unit_positions_.clear();
    if (fraction_bytree_ >= 1.0f) {
      need_reset_bytree_ = false;
      used_cnt_bytree_ = static_cast<int>(valid_feature_indices_.size());
    } else {
      need_reset_bytree_ = true;
      used_cnt_bytree_ =
          GetCnt(valid_feature_indices_.size(), fraction_bytree_);
    }
    ResetByTree();
  }

  void ResetByTree() {
    if (adaptive_enabled_) {
      Log::Fatal(
          "Adaptive selectable-unit selection must begin at the "
          "boosting-iteration "
          "hook before current row sampling, not inside ResetByTree().");
      return;
    }
    if (need_reset_bytree_) {
      std::memset(is_feature_used_.data(), 0,
                  sizeof(int8_t) * is_feature_used_.size());
      used_feature_indices_ = random_.Sample(
          static_cast<int>(valid_feature_indices_.size()), used_cnt_bytree_);
      int omp_loop_size = static_cast<int>(used_feature_indices_.size());

#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature = valid_feature_indices_[used_feature_indices_[i]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        is_feature_used_[inner_feature_index] = 1;
      }
    }
  }

  std::vector<int8_t> GetByNode(const Tree* tree, int leaf) {
    // get interaction constraints for current branch
    std::unordered_set<int> allowed_features;
    if (!interaction_constraints_.empty()) {
      std::vector<int> branch_features = tree->branch_features(leaf);
      allowed_features.insert(branch_features.begin(), branch_features.end());
      for (auto constraint : interaction_constraints_) {
        int num_feat_found = 0;
        if (branch_features.size() == 0) {
          allowed_features.insert(constraint.begin(), constraint.end());
        }
        for (int feat : branch_features) {
          if (constraint.count(feat) == 0) {
            break;
          }
          ++num_feat_found;
          if (num_feat_found == static_cast<int>(branch_features.size())) {
            allowed_features.insert(constraint.begin(), constraint.end());
            break;
          }
        }
      }
    }

    std::vector<int8_t> ret(train_data_->num_features(), 0);
    if (fraction_bynode_ >= 1.0f) {
      if (interaction_constraints_.empty()) {
        return std::vector<int8_t>(train_data_->num_features(), 1);
      } else {
        for (int feat : allowed_features) {
          int inner_feat = train_data_->InnerFeatureIndex(feat);
          if (inner_feat >= 0) {
            ret[inner_feat] = 1;
          }
        }
        return ret;
      }
    }
    if (need_reset_bytree_) {
      auto used_feature_cnt = GetCnt(used_feature_indices_.size(), fraction_bynode_);
      std::vector<int>* allowed_used_feature_indices;
      std::vector<int> filtered_feature_indices;
      if (interaction_constraints_.empty()) {
        allowed_used_feature_indices = &used_feature_indices_;
      } else {
        for (int feat_ind : used_feature_indices_) {
          if (allowed_features.count(valid_feature_indices_[feat_ind]) == 1) {
            filtered_feature_indices.push_back(feat_ind);
          }
        }
        used_feature_cnt = std::min(used_feature_cnt, static_cast<int>(filtered_feature_indices.size()));
        allowed_used_feature_indices = &filtered_feature_indices;
      }
      auto sampled_indices = random_.Sample(
          static_cast<int>((*allowed_used_feature_indices).size()), used_feature_cnt);
      int omp_loop_size = static_cast<int>(sampled_indices.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature =
            valid_feature_indices_[(*allowed_used_feature_indices)[sampled_indices[i]]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        ret[inner_feature_index] = 1;
      }
    } else {
      auto used_feature_cnt =
          GetCnt(valid_feature_indices_.size(), fraction_bynode_);
      std::vector<int>* allowed_valid_feature_indices;
      std::vector<int> filtered_feature_indices;
      if (interaction_constraints_.empty()) {
        allowed_valid_feature_indices = &valid_feature_indices_;
      } else {
        for (int feat : valid_feature_indices_) {
          if (allowed_features.count(feat) == 1) {
            filtered_feature_indices.push_back(feat);
          }
        }
        allowed_valid_feature_indices = &filtered_feature_indices;
        used_feature_cnt = std::min(used_feature_cnt, static_cast<int>(filtered_feature_indices.size()));
      }
      auto sampled_indices = random_.Sample(
          static_cast<int>((*allowed_valid_feature_indices).size()), used_feature_cnt);
      int omp_loop_size = static_cast<int>(sampled_indices.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature = (*allowed_valid_feature_indices)[sampled_indices[i]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        ret[inner_feature_index] = 1;
      }
    }
    return ret;
  }

  const std::vector<int8_t>& is_feature_used_bytree() const {
    return is_feature_used_;
  }

  bool adaptive_feature_selection_enabled() const {
    return adaptive_enabled_;
  }

  // JAEGER disallows per-node column sampling and interaction constraints, so
  // its node mask is exactly the already-installed per-tree mask. Native
  // callers with the same configuration benefit from the same allocation-free
  // path.
  bool has_trivial_node_mask() const {
    return fraction_bynode_ >= 1.0f && interaction_constraints_.empty();
  }

  const std::vector<int>& adaptive_selected_inner_features() const {
    CHECK(adaptive_enabled_);
    return adaptive_selected_inner_features_;
  }

  const std::vector<int>& adaptive_feature_selected_count_history() const {
    static const std::vector<int> empty;
    if (!adaptive_enabled_) {
      return empty;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    return adaptive_sampler_->selected_count_history();
  }

#ifdef JAEGER_TEST_HOOKS
  const AdaptiveFeatureExposure& AdaptiveControllerForTesting() const {
    CHECK(adaptive_enabled_);
    CHECK_NOTNULL(adaptive_sampler_.get());
    return *adaptive_sampler_;
  }

  const std::vector<int>& AdaptiveInnerFeaturesForTesting() const {
    return adaptive_unit_inner_features_;
  }

  const std::vector<int>& AdaptiveCanonicalUnitIdsForTesting() const {
    return adaptive_canonical_unit_ids_;
  }

  const std::vector<int>& AdaptiveSelectedUnitPositionsForTesting() const {
    return adaptive_selected_unit_positions_;
  }

  const std::vector<int>& AdaptiveUsedFeaturePositionsForTesting() const {
    return used_feature_indices_;
  }

  const std::vector<int>& AdaptiveSelectedInnerFeaturesForTesting() const {
    return adaptive_selected_inner_features_;
  }
#endif

  std::string AdaptiveFinalReceiptLine() const {
    return adaptive_enabled_ ? adaptive_sampler_->SummaryReceiptLine() : "";
  }

  std::string AdaptiveDetailedReceiptLine() const {
    CHECK(adaptive_enabled_);
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(adaptive_sampler_->detailed_receipt_available());
    const auto& selected_positions = adaptive_sampler_->last_selected();
    CHECK_EQ(
        selected_positions, adaptive_selected_unit_positions_);

    const auto original_features =
        [this](const std::vector<int>& unit_positions) {
          std::vector<int> result;
          for (int unit_position : unit_positions) {
            CHECK_GE(unit_position, 0);
            CHECK_LT(
                static_cast<size_t>(unit_position),
                adaptive_unit_inner_features_.size());
            result.push_back(train_data_->RealFeatureIndex(
                adaptive_unit_inner_features_[unit_position]));
          }
          std::sort(result.begin(), result.end());
          CHECK(
              std::adjacent_find(result.begin(), result.end()) ==
              result.end());
          return result;
        };
    const auto selected_original_features =
        original_features(selected_positions);
    std::vector<int> direct_efb_groups;
    direct_efb_groups.reserve(selected_original_features.size());
    for (int original_feature : selected_original_features) {
      const int inner_feature =
          train_data_->InnerFeatureIndex(original_feature);
      CHECK_GE(inner_feature, 0);
      direct_efb_groups.push_back(
          train_data_->Feature2Group(inner_feature));
    }
    std::sort(direct_efb_groups.begin(), direct_efb_groups.end());
    direct_efb_groups.erase(
        std::unique(
            direct_efb_groups.begin(), direct_efb_groups.end()),
        direct_efb_groups.end());

    std::ostringstream output;
    output << adaptive_sampler_->DetailedReceiptLine()
           << ", original_feature_mask_available=true"
           << ", original_feature_ids=[";
    for (size_t unit_position = 0;
         unit_position < adaptive_unit_inner_features_.size();
         ++unit_position) {
      if (unit_position > 0) {
        output << ',';
      }
      output << train_data_->RealFeatureIndex(
          adaptive_unit_inner_features_[unit_position]);
    }
    output << "]"
           << ", selected_original_feature_ids=[";
    for (size_t index = 0;
         index < selected_original_features.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << selected_original_features[index];
    }
    output << ']'
           << ", direct_efb_group_ids=[";
    for (size_t index = 0; index < direct_efb_groups.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << direct_efb_groups[index];
    }
    output << ']'
           << ", direct_efb_group_count="
           << direct_efb_groups.size()
           << ", direct_efb_group_original_feature_ids=[";
    for (size_t group_position = 0;
         group_position < direct_efb_groups.size();
         ++group_position) {
      if (group_position > 0) {
        output << ',';
      }
      output << '[';
      bool first_member = true;
      for (int inner_feature = 0;
           inner_feature < train_data_->num_features();
           ++inner_feature) {
        if (train_data_->Feature2Group(inner_feature) !=
            direct_efb_groups[group_position]) {
          continue;
        }
        if (!first_member) {
          output << ',';
        }
        output << train_data_->RealFeatureIndex(inner_feature);
        first_member = false;
      }
      CHECK(!first_member);
      output << ']';
    }
    output << ']';
    return output.str();
  }

  void BeginAdaptiveIteration(int num_models) {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(!adaptive_iteration_active_);
    CHECK(!adaptive_sampler_->awaiting_update());
    CHECK(adaptive_previous_selected_unit_positions_.empty());
    CHECK_GT(num_models, 0);
    adaptive_iteration_active_ = true;
    adaptive_mask_changed_ = false;

    // Selection is a read-only proposal over committed controller history.
    // It occurs before the current GOSS draw and is committed only after
    // native LightGBM accepts the complete boosting iteration.
    const auto& selected_positions = adaptive_sampler_->SelectNextSubset();
    if (selected_positions != adaptive_selected_unit_positions_) {
      adaptive_mask_changed_ = true;
      adaptive_previous_selected_unit_positions_.swap(
          adaptive_selected_unit_positions_);
      adaptive_selected_unit_positions_.assign(
          selected_positions.begin(), selected_positions.end());
      ApplyAdaptiveUnitSelection();
    }
    CHECK(!adaptive_selected_unit_positions_.empty());
    CHECK_LE(
        adaptive_selected_unit_positions_.size(),
        adaptive_unit_inner_features_.size());

    adaptive_models_expected_ = num_models;
    adaptive_models_seen_ = 0;
  }

  void PrepareAdaptiveTree() const {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK(adaptive_iteration_active_);
    CHECK_LT(adaptive_models_seen_, adaptive_models_expected_);
    CHECK(!adaptive_selected_unit_positions_.empty());
  }

  // Called once after each class tree, including a constant tree. It collects
  // no gains; the complete boosting round decides whether counts are committed.
  bool CompleteAdaptiveModel() {
    if (!adaptive_enabled_) {
      return false;
    }
    CHECK(adaptive_iteration_active_);
    CHECK_LT(adaptive_models_seen_, adaptive_models_expected_);
    ++adaptive_models_seen_;
    return adaptive_models_seen_ == adaptive_models_expected_;
  }

  void EndAdaptiveIteration() {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(adaptive_iteration_active_);
    CHECK(adaptive_sampler_->awaiting_update());
    CHECK_EQ(adaptive_models_seen_, adaptive_models_expected_);
    adaptive_sampler_->Update();
    adaptive_previous_selected_unit_positions_.clear();
    adaptive_mask_changed_ = false;
    adaptive_iteration_active_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
    if (adaptive_sampler_->detailed_receipt_available()) {
      Log::Info("%s", AdaptiveDetailedReceiptLine().c_str());
    }
  }

  void AbortAdaptiveIteration() noexcept {
    if (!adaptive_enabled_) {
      return;
    }
    if (adaptive_sampler_ != nullptr) {
      adaptive_sampler_->AbortPendingSelection();
    }
    if (adaptive_mask_changed_) {
      adaptive_selected_unit_positions_.swap(
          adaptive_previous_selected_unit_positions_);
      ApplyAdaptiveUnitSelection();
    }
    adaptive_previous_selected_unit_positions_.clear();
    adaptive_mask_changed_ = false;
    adaptive_iteration_active_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
  }

  void SetIsFeatureUsedByTree(int fid, bool val) {
    is_feature_used_[fid] = val;
  }

 private:
  void ApplyAdaptiveUnitSelection() {
    CHECK(std::is_sorted(
        adaptive_selected_unit_positions_.begin(),
        adaptive_selected_unit_positions_.end()));
    CHECK(std::is_sorted(
        adaptive_previous_selected_unit_positions_.begin(),
        adaptive_previous_selected_unit_positions_.end()));

    if (adaptive_previous_selected_unit_positions_.empty()) {
      // Initialization has no installed selection to update.
      std::fill(is_feature_used_.begin(), is_feature_used_.end(), 0);
      for (int unit_position : adaptive_selected_unit_positions_) {
        SetAdaptiveUnitUsed(unit_position, true);
      }
    } else {
      // Apply only the symmetric difference. During rollback the two vectors
      // exchange roles, so the same exact operation restores the committed
      // mask without allocating in the noexcept path.
      size_t previous_index = 0;
      size_t current_index = 0;
      while (previous_index <
                 adaptive_previous_selected_unit_positions_.size() &&
             current_index < adaptive_selected_unit_positions_.size()) {
        const int previous =
            adaptive_previous_selected_unit_positions_[previous_index];
        const int current =
            adaptive_selected_unit_positions_[current_index];
        if (previous == current) {
          ++previous_index;
          ++current_index;
        } else if (previous < current) {
          SetAdaptiveUnitUsed(previous, false);
          ++previous_index;
        } else {
          SetAdaptiveUnitUsed(current, true);
          ++current_index;
        }
      }
      while (previous_index <
             adaptive_previous_selected_unit_positions_.size()) {
        SetAdaptiveUnitUsed(
            adaptive_previous_selected_unit_positions_[previous_index],
            false);
        ++previous_index;
      }
      while (current_index < adaptive_selected_unit_positions_.size()) {
        SetAdaptiveUnitUsed(
            adaptive_selected_unit_positions_[current_index], true);
        ++current_index;
      }
    }
    RebuildAdaptiveSelectedFeatures();
  }

  void SetAdaptiveUnitUsed(int unit_position, bool is_used) {
    CHECK_GE(unit_position, 0);
    CHECK_LT(
        static_cast<size_t>(unit_position),
        adaptive_unit_inner_features_.size());
    const int inner_feature = adaptive_unit_inner_features_[unit_position];
    CHECK_GE(inner_feature, 0);
    CHECK_LT(inner_feature, static_cast<int>(is_feature_used_.size()));
    CHECK_EQ(is_feature_used_[inner_feature], is_used ? 0 : 1);
    is_feature_used_[inner_feature] = is_used ? 1 : 0;
  }

  void RebuildAdaptiveSelectedFeatures() {
    adaptive_selected_inner_features_.clear();
    used_feature_indices_.clear();
    for (int unit_position : adaptive_selected_unit_positions_) {
      CHECK_GE(unit_position, 0);
      CHECK_LT(
          static_cast<size_t>(unit_position),
          adaptive_unit_inner_features_.size());
      const int inner_feature = adaptive_unit_inner_features_[unit_position];
      CHECK_EQ(is_feature_used_[inner_feature], 1);
      const int valid_position =
          adaptive_valid_position_by_inner_feature_[inner_feature];
      CHECK_GE(valid_position, 0);
      adaptive_selected_inner_features_.push_back(inner_feature);
      used_feature_indices_.push_back(valid_position);
    }
    std::sort(
        adaptive_selected_inner_features_.begin(),
        adaptive_selected_inner_features_.end());
    std::sort(used_feature_indices_.begin(), used_feature_indices_.end());
    CHECK(
        std::adjacent_find(
            adaptive_selected_inner_features_.begin(),
            adaptive_selected_inner_features_.end()) ==
        adaptive_selected_inner_features_.end());
    CHECK(
        std::adjacent_find(
            used_feature_indices_.begin(), used_feature_indices_.end()) ==
        used_feature_indices_.end());
  }

  void InitializeAdaptiveSampler() {
    CHECK_NOTNULL(train_data_);
    if (adaptive_sampler_ == nullptr) {
      Log::Fatal(
          "Adaptive selectable-unit sampler was not configured before "
          "training data initialization.");
    }

    adaptive_unit_inner_features_.clear();
    adaptive_valid_position_by_inner_feature_.assign(
        train_data_->num_features(), -1);
    adaptive_canonical_unit_ids_.clear();
    for (size_t valid_position = 0;
         valid_position < valid_feature_indices_.size(); ++valid_position) {
      const int inner_feature = train_data_->InnerFeatureIndex(
          valid_feature_indices_[valid_position]);
      CHECK_GE(inner_feature, 0);
      adaptive_valid_position_by_inner_feature_[inner_feature] =
          static_cast<int>(valid_position);
    }
    adaptive_unit_inner_features_.reserve(valid_feature_indices_.size());
    adaptive_canonical_unit_ids_.reserve(valid_feature_indices_.size());
    for (int canonical_feature : valid_feature_indices_) {
      const int inner_feature = train_data_->InnerFeatureIndex(canonical_feature);
      CHECK_GE(inner_feature, 0);
      CHECK_EQ(train_data_->RealFeatureIndex(inner_feature), canonical_feature);
      adaptive_unit_inner_features_.push_back(inner_feature);
      adaptive_canonical_unit_ids_.push_back(canonical_feature);
    }
    CHECK(!adaptive_canonical_unit_ids_.empty());
    CHECK_EQ(
        adaptive_unit_inner_features_.size(),
        adaptive_canonical_unit_ids_.size());
    CHECK_EQ(
        adaptive_valid_position_by_inner_feature_.size(),
        is_feature_used_.size());
    CHECK(
        std::adjacent_find(
            adaptive_canonical_unit_ids_.begin(),
            adaptive_canonical_unit_ids_.end()) ==
        adaptive_canonical_unit_ids_.end());

    adaptive_sampler_->Reset(adaptive_canonical_unit_ids_);
    adaptive_iteration_active_ = false;
    adaptive_mask_changed_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
    adaptive_previous_selected_unit_positions_.clear();
    // Reserve the whole fixed universe once so changed-selection rollback is
    // allocation-free inside AbortAdaptiveIteration() noexcept.
    used_feature_indices_.clear();
    used_feature_indices_.reserve(valid_feature_indices_.size());
    adaptive_selected_inner_features_.clear();
    adaptive_selected_inner_features_.reserve(
        valid_feature_indices_.size());
    need_reset_bytree_ = true;
    adaptive_selected_unit_positions_.resize(
        adaptive_unit_inner_features_.size());
    std::iota(
        adaptive_selected_unit_positions_.begin(),
        adaptive_selected_unit_positions_.end(), 0);
    ApplyAdaptiveUnitSelection();
    used_cnt_bytree_ = static_cast<int>(used_feature_indices_.size());
  }

  const Dataset* train_data_;
  double fraction_bytree_;
  double fraction_bynode_;
  bool need_reset_bytree_;
  int used_cnt_bytree_;
  int seed_;
  Random random_;
  std::vector<int8_t> is_feature_used_;
  std::vector<int> used_feature_indices_;
  std::vector<int> valid_feature_indices_;
  bool adaptive_enabled_;
  std::unique_ptr<AdaptiveFeatureExposure> adaptive_sampler_;
  std::vector<int> adaptive_unit_inner_features_;
  std::vector<int> adaptive_valid_position_by_inner_feature_;
  std::vector<int> adaptive_selected_inner_features_;
  std::vector<int> adaptive_canonical_unit_ids_;
  std::vector<int> adaptive_selected_unit_positions_;
  std::vector<int> adaptive_previous_selected_unit_positions_;
  bool adaptive_iteration_active_ = false;
  bool adaptive_mask_changed_ = false;
  int adaptive_models_expected_ = 0;
  int adaptive_models_seen_ = 0;
  /*! \brief interaction constraints index in original (raw data) features */
  std::vector<std::unordered_set<int>> interaction_constraints_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cost_effective_gradient_boosting.hpp <==
/*!
 * Copyright (c) 2019-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2019-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_
#define LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/threading.h>

#include <vector>

#include "data_partition.hpp"
#include "serial_tree_learner.h"
#include "split_info.hpp"

namespace LightGBM {

class CostEfficientGradientBoosting {
 public:
  explicit CostEfficientGradientBoosting(const SerialTreeLearner* tree_learner)
      : init_(false), tree_learner_(tree_learner) {}
  static bool IsEnable(const Config* config) {
    if (config->cegb_tradeoff >= 1.0f && config->cegb_penalty_split <= 0.0f &&
        config->cegb_penalty_feature_coupled.empty() &&
        config->cegb_penalty_feature_lazy.empty()) {
      return false;
    } else {
      return true;
    }
  }

  void Init() {
    auto train_data = tree_learner_->train_data_;
    if (!init_) {
      splits_per_leaf_.resize(
          static_cast<size_t>(tree_learner_->config_->num_leaves) *
          train_data->num_features());
      is_feature_used_in_split_.clear();
      is_feature_used_in_split_.resize(train_data->num_features());
    }

    if (!tree_learner_->config_->cegb_penalty_feature_coupled.empty() &&
        tree_learner_->config_->cegb_penalty_feature_coupled.size() !=
            static_cast<size_t>(train_data->num_total_features())) {
      Log::Fatal(
          "cegb_penalty_feature_coupled should be the same size as feature "
          "number.");
    }
    if (!tree_learner_->config_->cegb_penalty_feature_lazy.empty()) {
      if (tree_learner_->config_->cegb_penalty_feature_lazy.size() !=
          static_cast<size_t>(train_data->num_total_features())) {
        Log::Fatal(
            "cegb_penalty_feature_lazy should be the same size as feature "
            "number.");
      }
      if (!init_) {
        feature_used_in_data_ = Common::EmptyBitset(train_data->num_features() *
                                                    tree_learner_->num_data_);
      }
    }
    init_ = true;
  }

  void BeforeTrain() {
    // clear the splits in splits_per_leaf_
    Threading::For<size_t>(0, splits_per_leaf_.size(), 1024,
      [this] (int /*thread_index*/, size_t start, size_t end) {
      for (size_t i = start; i < end; ++i) {
        splits_per_leaf_[i].Reset();
      }
    });
  }

  double DeltaGain(int feature_index, int real_fidx, int leaf_index,
                   int num_data_in_leaf, SplitInfo split_info) {
    auto config = tree_learner_->config_;
    double delta =
        config->cegb_tradeoff * config->cegb_penalty_split * num_data_in_leaf;
    if (!config->cegb_penalty_feature_coupled.empty() &&
        !is_feature_used_in_split_[feature_index]) {
      delta += config->cegb_tradeoff *
               config->cegb_penalty_feature_coupled[real_fidx];
    }
    if (!config->cegb_penalty_feature_lazy.empty()) {
      delta += config->cegb_tradeoff *
               CalculateOndemandCosts(feature_index, real_fidx, leaf_index);
    }
    splits_per_leaf_[static_cast<size_t>(leaf_index) *
                         tree_learner_->train_data_->num_features() +
                     feature_index] = split_info;
    return delta;
  }

  void UpdateLeafBestSplits(Tree* tree, int best_leaf,
                            const SplitInfo* best_split_info,
                            std::vector<SplitInfo>* best_split_per_leaf) {
    auto config = tree_learner_->config_;
    auto train_data = tree_learner_->train_data_;
    const int inner_feature_index =
        train_data->InnerFeatureIndex(best_split_info->feature);
    auto& ref_best_split_per_leaf = *best_split_per_leaf;
    if (!config->cegb_penalty_feature_coupled.empty() &&
        !is_feature_used_in_split_[inner_feature_index]) {
      is_feature_used_in_split_[inner_feature_index] = true;
      for (int i = 0; i < tree->num_leaves(); ++i) {
        if (i == best_leaf) continue;
        auto split = &splits_per_leaf_[static_cast<size_t>(i) *
                                           train_data->num_features() +
                                       inner_feature_index];
        split->gain +=
            config->cegb_tradeoff *
            config->cegb_penalty_feature_coupled[best_split_info->feature];
        // Avoid to update the leaf that cannot split
        if (ref_best_split_per_leaf[i].gain > kMinScore &&
            *split > ref_best_split_per_leaf[i]) {
          ref_best_split_per_leaf[i] = *split;
        }
      }
    }
    if (!config->cegb_penalty_feature_lazy.empty()) {
      data_size_t cnt_leaf_data = 0;
      auto tmp_idx = tree_learner_->data_partition_->GetIndexOnLeaf(
          best_leaf, &cnt_leaf_data);
      for (data_size_t i_input = 0; i_input < cnt_leaf_data; ++i_input) {
        int real_idx = tmp_idx[i_input];
        Common::InsertBitset(
            &feature_used_in_data_,
            train_data->num_data() * inner_feature_index + real_idx);
      }
    }
  }

 private:
  double CalculateOndemandCosts(int feature_index, int real_fidx,
                                int leaf_index) const {
    if (tree_learner_->config_->cegb_penalty_feature_lazy.empty()) {
      return 0.0f;
    }
    auto train_data = tree_learner_->train_data_;
    double penalty =
        tree_learner_->config_->cegb_penalty_feature_lazy[real_fidx];

    double total = 0.0f;
    data_size_t cnt_leaf_data = 0;
    auto tmp_idx = tree_learner_->data_partition_->GetIndexOnLeaf(
        leaf_index, &cnt_leaf_data);

    for (data_size_t i_input = 0; i_input < cnt_leaf_data; ++i_input) {
      int real_idx = tmp_idx[i_input];
      if (Common::FindInBitset(
              feature_used_in_data_.data(),
              train_data->num_data() * train_data->num_features(),
              train_data->num_data() * feature_index + real_idx)) {
        continue;
      }
      total += penalty;
    }
    return total;
  }
  bool init_;
  const SerialTreeLearner* tree_learner_;
  std::vector<SplitInfo> splits_per_leaf_;
  std::vector<bool> is_feature_used_in_split_;
  std::vector<uint32_t> feature_used_in_data_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_best_split_finder.cpp <==
/*!
 * Copyright (c) 2021 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>
#include <vector>

#include "cuda_best_split_finder.hpp"
#include "cuda_leaf_splits.hpp"

namespace LightGBM {

CUDABestSplitFinder::CUDABestSplitFinder(
  const hist_t* cuda_hist,
  const Dataset* train_data,
  const std::vector<uint32_t>& feature_hist_offsets,
  const bool select_features_by_node,
  const Config* config):
  num_features_(train_data->num_features()),
  num_leaves_(config->num_leaves),
  feature_hist_offsets_(feature_hist_offsets),
  lambda_l1_(config->lambda_l1),
  lambda_l2_(config->lambda_l2),
  min_data_in_leaf_(config->min_data_in_leaf),
  min_sum_hessian_in_leaf_(config->min_sum_hessian_in_leaf),
  min_gain_to_split_(config->min_gain_to_split),
  cat_smooth_(config->cat_smooth),
  cat_l2_(config->cat_l2),
  max_cat_threshold_(config->max_cat_threshold),
  min_data_per_group_(config->min_data_per_group),
  max_cat_to_onehot_(config->max_cat_to_onehot),
  extra_trees_(config->extra_trees),
  extra_seed_(config->extra_seed),
  use_smoothing_(config->path_smooth > 0),
  path_smooth_(config->path_smooth),
  num_total_bin_(feature_hist_offsets.empty() ? 0 : static_cast<int>(feature_hist_offsets.back())),
  select_features_by_node_(select_features_by_node),
  cuda_hist_(cuda_hist) {
  InitFeatureMetaInfo(train_data);
  if (has_categorical_feature_ && config->use_quantized_grad) {
    Log::Fatal("Quantized training on GPU with categorical features is not supported yet.");
  }
}

CUDABestSplitFinder::~CUDABestSplitFinder() {
  gpuAssert(cudaStreamDestroy(cuda_streams_[0]), __FILE__, __LINE__);
  gpuAssert(cudaStreamDestroy(cuda_streams_[1]), __FILE__, __LINE__);
  cuda_streams_.clear();
  cuda_streams_.shrink_to_fit();
}

void CUDABestSplitFinder::InitFeatureMetaInfo(const Dataset* train_data) {
  feature_missing_type_.resize(num_features_);
  feature_mfb_offsets_.resize(num_features_);
  feature_default_bins_.resize(num_features_);
  feature_num_bins_.resize(num_features_);
  max_num_bin_in_feature_ = 0;
  has_categorical_feature_ = false;
  max_num_categorical_bin_ = 0;
  is_categorical_.resize(train_data->num_features(), 0);
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(inner_feature_index);
    if (bin_mapper->bin_type() == BinType::CategoricalBin) {
      has_categorical_feature_ = true;
      is_categorical_[inner_feature_index] = 1;
      if (bin_mapper->num_bin() > max_num_categorical_bin_) {
        max_num_categorical_bin_ = bin_mapper->num_bin();
      }
    }
    const MissingType missing_type = bin_mapper->missing_type();
    feature_missing_type_[inner_feature_index] = missing_type;
    feature_mfb_offsets_[inner_feature_index] = static_cast<int8_t>(bin_mapper->GetMostFreqBin() == 0);
    feature_default_bins_[inner_feature_index] = bin_mapper->GetDefaultBin();
    feature_num_bins_[inner_feature_index] = static_cast<uint32_t>(bin_mapper->num_bin());
    const int num_bin_hist = bin_mapper->num_bin() - feature_mfb_offsets_[inner_feature_index];
    if (num_bin_hist > max_num_bin_in_feature_) {
      max_num_bin_in_feature_ = num_bin_hist;
    }
  }
  if (max_num_bin_in_feature_ > NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER) {
    use_global_memory_ = true;
  } else {
    use_global_memory_ = false;
  }
}

void CUDABestSplitFinder::Init() {
  InitCUDAFeatureMetaInfo();
  cuda_streams_.resize(2);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_streams_[0]));
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_streams_[1]));
  cuda_best_split_info_buffer_.Resize(8);
  if (use_global_memory_) {
    cuda_feature_hist_grad_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    cuda_feature_hist_hess_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    if (has_categorical_feature_) {
      cuda_feature_hist_stat_buffer_.Resize(static_cast<size_t>(num_total_bin_));
      cuda_feature_hist_index_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    }
  }

  if (select_features_by_node_) {
    is_feature_used_by_smaller_node_.Resize(num_features_);
    is_feature_used_by_larger_node_.Resize(num_features_);
  }
}

void CUDABestSplitFinder::InitCUDAFeatureMetaInfo() {
  cuda_is_feature_used_bytree_.Resize(static_cast<size_t>(num_features_));

  // initialize split find task information (a split find task is one pass through the histogram of a feature)
  num_tasks_ = 0;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const uint32_t num_bin = feature_num_bins_[inner_feature_index];
    const MissingType missing_type = feature_missing_type_[inner_feature_index];
    if (num_bin > 2 && missing_type != MissingType::None && !is_categorical_[inner_feature_index]) {
      num_tasks_ += 2;
    } else {
      ++num_tasks_;
    }
  }
  split_find_tasks_.resize(num_tasks_);
  split_find_tasks_.shrink_to_fit();
  int cur_task_index = 0;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const uint32_t num_bin = feature_num_bins_[inner_feature_index];
    const MissingType missing_type = feature_missing_type_[inner_feature_index];
    if (num_bin > 2 && missing_type != MissingType::None && !is_categorical_[inner_feature_index]) {
      if (missing_type == MissingType::Zero) {
        SplitFindTask* new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = false;
        new_task->skip_default_bin = true;
        new_task->na_as_missing = false;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = false;
        new_task->is_categorical = false;
        uint32_t num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;

        new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = true;
        new_task->skip_default_bin = true;
        new_task->na_as_missing = false;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = true;
        new_task->is_categorical = false;
        num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;
      } else {
        SplitFindTask* new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = false;
        new_task->skip_default_bin = false;
        new_task->na_as_missing = true;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = false;
        new_task->is_categorical = false;
        uint32_t num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;

        new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = true;
        new_task->skip_default_bin = false;
        new_task->na_as_missing = true;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = true;
        new_task->is_categorical = false;
        num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;
      }
    } else {
      SplitFindTask& new_task = split_find_tasks_[cur_task_index];
      const uint32_t num_bin = feature_num_bins_[inner_feature_index];
      if (is_categorical_[inner_feature_index]) {
        new_task.reverse = false;
        new_task.is_categorical = true;
        new_task.is_one_hot = (static_cast<int>(num_bin) <= max_cat_to_onehot_);
      } else {
        new_task.reverse = true;
        new_task.is_categorical = false;
        new_task.is_one_hot = false;
      }
      new_task.skip_default_bin = false;
      new_task.na_as_missing = false;
      new_task.inner_feature_index = inner_feature_index;
      if (missing_type != MissingType::NaN && !is_categorical_[inner_feature_index]) {
        new_task.assume_out_default_left = true;
      } else {
        new_task.assume_out_default_left = false;
      }
      new_task.hist_offset = feature_hist_offsets_[inner_feature_index];
      new_task.mfb_offset = feature_mfb_offsets_[inner_feature_index];
      new_task.default_bin = feature_default_bins_[inner_feature_index];
      new_task.num_bin = num_bin;
      ++cur_task_index;
    }
  }
  CHECK_EQ(cur_task_index, static_cast<int>(split_find_tasks_.size()));

  if (extra_trees_) {
    cuda_randoms_.Resize(num_tasks_ * 2);
    LaunchInitCUDARandomKernel();
  }

  const int num_task_blocks = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  const size_t cuda_best_leaf_split_info_buffer_size = static_cast<size_t>(num_task_blocks) * static_cast<size_t>(num_leaves_);

  cuda_leaf_best_split_info_.Resize(cuda_best_leaf_split_info_buffer_size);

  cuda_split_find_tasks_.Resize(num_tasks_);
  CopyFromHostToCUDADevice<SplitFindTask>(cuda_split_find_tasks_.RawData(),
                                          split_find_tasks_.data(),
                                          split_find_tasks_.size(),
                                          __FILE__,
                                          __LINE__);

  const size_t output_buffer_size = 2 * static_cast<size_t>(num_tasks_);
  cuda_best_split_info_.Resize(output_buffer_size);

  max_num_categories_in_split_ = std::min(max_cat_threshold_, max_num_categorical_bin_ / 2);
  cuda_cat_threshold_feature_.Resize(max_num_categories_in_split_ * output_buffer_size);
  cuda_cat_threshold_real_feature_.Resize(max_num_categories_in_split_ * output_buffer_size);
  cuda_cat_threshold_leaf_.Resize(max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size);
  cuda_cat_threshold_real_leaf_.Resize(max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size);
  AllocateCatVectors(cuda_leaf_best_split_info_.RawData(), cuda_cat_threshold_leaf_.RawData(), cuda_cat_threshold_real_leaf_.RawData(), cuda_best_leaf_split_info_buffer_size);
  AllocateCatVectors(cuda_best_split_info_.RawData(), cuda_cat_threshold_feature_.RawData(), cuda_cat_threshold_real_feature_.RawData(), output_buffer_size);
}

void CUDABestSplitFinder::ResetTrainingData(
  const hist_t* cuda_hist,
  const Dataset* train_data,
  const std::vector<uint32_t>& feature_hist_offsets) {
  cuda_hist_ = cuda_hist;
  num_features_ = train_data->num_features();
  feature_hist_offsets_ = feature_hist_offsets;
  InitFeatureMetaInfo(train_data);
  cuda_is_feature_used_bytree_.Clear();
  cuda_best_split_info_.Clear();
  InitCUDAFeatureMetaInfo();
}

void CUDABestSplitFinder::ResetConfig(const Config* config, const hist_t* cuda_hist) {
  num_leaves_ = config->num_leaves;
  lambda_l1_ = config->lambda_l1;
  lambda_l2_ = config->lambda_l2;
  min_data_in_leaf_ = config->min_data_in_leaf;
  min_sum_hessian_in_leaf_ = config->min_sum_hessian_in_leaf;
  min_gain_to_split_ = config->min_gain_to_split;
  cat_smooth_ = config->cat_smooth;
  cat_l2_ = config->cat_l2;
  max_cat_threshold_ = config->max_cat_threshold;
  min_data_per_group_ = config->min_data_per_group;
  max_cat_to_onehot_ = config->max_cat_to_onehot;
  extra_trees_ = config->extra_trees;
  extra_seed_ = config->extra_seed;
  use_smoothing_ = (config->path_smooth > 0.0f);
  path_smooth_ = config->path_smooth;
  cuda_hist_ = cuda_hist;

  const int num_task_blocks = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  size_t cuda_best_leaf_split_info_buffer_size = static_cast<size_t>(num_task_blocks) * static_cast<size_t>(num_leaves_);
  cuda_leaf_best_split_info_.Resize(cuda_best_leaf_split_info_buffer_size);
  max_num_categories_in_split_ = std::min(max_cat_threshold_, max_num_categorical_bin_ / 2);
  size_t total_cat_threshold_size = max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size;
  cuda_cat_threshold_leaf_.Resize(total_cat_threshold_size);
  cuda_cat_threshold_real_leaf_.Resize(total_cat_threshold_size);
  AllocateCatVectors(cuda_leaf_best_split_info_.RawData(), cuda_cat_threshold_leaf_.RawData(), cuda_cat_threshold_real_leaf_.RawData(), cuda_best_leaf_split_info_buffer_size);

  cuda_best_leaf_split_info_buffer_size = 2 * static_cast<size_t>(num_tasks_);
  total_cat_threshold_size = max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size;
  cuda_cat_threshold_feature_.Resize(total_cat_threshold_size);
  cuda_cat_threshold_real_feature_.Resize(total_cat_threshold_size);
  AllocateCatVectors(cuda_best_split_info_.RawData(), cuda_cat_threshold_feature_.RawData(), cuda_cat_threshold_real_feature_.RawData(), cuda_best_leaf_split_info_buffer_size);
}

void CUDABestSplitFinder::BeforeTrain(const std::vector<int8_t>& is_feature_used_bytree) {
  CopyFromHostToCUDADevice<int8_t>(cuda_is_feature_used_bytree_.RawData(),
                                   is_feature_used_bytree.data(),
                                   is_feature_used_bytree.size(), __FILE__, __LINE__);
}

void CUDABestSplitFinder::FindBestSplitsForLeaf(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  const int smaller_leaf_index,
  const int larger_leaf_index,
  const data_size_t num_data_in_smaller_leaf,
  const data_size_t num_data_in_larger_leaf,
  const double sum_hessians_in_smaller_leaf,
  const double sum_hessians_in_larger_leaf,
  const score_t* grad_scale,
  const score_t* hess_scale,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
  const bool is_smaller_leaf_valid = (num_data_in_smaller_leaf > min_data_in_leaf_ &&
    sum_hessians_in_smaller_leaf > min_sum_hessian_in_leaf_);
  const bool is_larger_leaf_valid = (num_data_in_larger_leaf > min_data_in_leaf_ &&
    sum_hessians_in_larger_leaf > min_sum_hessian_in_leaf_ && larger_leaf_index >= 0);
  if (grad_scale != nullptr && hess_scale != nullptr) {
    LaunchFindBestSplitsDiscretizedForLeafKernel(smaller_leaf_splits, larger_leaf_splits,
      smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid,
      grad_scale, hess_scale, smaller_num_bits_in_histogram_bins, larger_num_bits_in_histogram_bins, num_data_in_smaller_leaf, num_data_in_larger_leaf);
  } else {
    LaunchFindBestSplitsForLeafKernel(smaller_leaf_splits, larger_leaf_splits,
      smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid, num_data_in_smaller_leaf, num_data_in_larger_leaf);
  }
  global_timer.Start("CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel");
  LaunchSyncBestSplitForLeafKernel(smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel");
}

const CUDASplitInfo* CUDABestSplitFinder::FindBestFromAllSplits(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    int* num_cat_threshold) {
  LaunchFindBestFromAllSplitsKernel(
    cur_num_leaves,
    smaller_leaf_index,
    larger_leaf_index,
    smaller_leaf_best_split_feature,
    smaller_leaf_best_split_threshold,
    smaller_leaf_best_split_default_left,
    larger_leaf_best_split_feature,
    larger_leaf_best_split_threshold,
    larger_leaf_best_split_default_left,
    best_leaf_index,
    num_cat_threshold);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return cuda_leaf_best_split_info_.RawData() + (*best_leaf_index);
}

void CUDABestSplitFinder::AllocateCatVectors(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len) {
  LaunchAllocateCatVectorsKernel(cuda_split_infos, cat_threshold_vec, cat_threshold_real_vec, len);
}

void CUDABestSplitFinder::SetUsedFeatureByNode(const std::vector<int8_t>& is_feature_used_by_smaller_node,
                                               const std::vector<int8_t>& is_feature_used_by_larger_node) {
  if (select_features_by_node_) {
    CopyFromHostToCUDADevice<int8_t>(is_feature_used_by_smaller_node_.RawData(),
                                     is_feature_used_by_smaller_node.data(), is_feature_used_by_smaller_node.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<int8_t>(is_feature_used_by_larger_node_.RawData(),
                                     is_feature_used_by_larger_node.data(), is_feature_used_by_larger_node.size(), __FILE__, __LINE__);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_best_split_finder.cu <==
/*!
 * Copyright (c) 2021 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_best_split_finder.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>
#include <vector>

namespace LightGBM {

__device__ void ReduceBestGainWarp(double gain, bool found, uint32_t thread_index, double* out_gain, bool* out_found, uint32_t* out_thread_index) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const bool other_found = __shfl_down_sync(mask, found, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    const uint32_t other_thread_index = __shfl_down_sync(mask, thread_index, offset);
    if ((other_found && found && other_gain > gain) || (!found && other_found)) {
      found = other_found;
      gain = other_gain;
      thread_index = other_thread_index;
    }
  }
  if (warpLane == 0) {
    *out_gain = gain;
    *out_found = found;
    *out_thread_index = thread_index;
  }
}

__device__ uint32_t ReduceBestGainBlock(double gain, bool found, uint32_t thread_index) {
  const uint32_t mask = 0xffffffff;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const bool other_found = __shfl_down_sync(mask, found, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    const uint32_t other_thread_index = __shfl_down_sync(mask, thread_index, offset);
    if ((other_found && found && other_gain > gain) || (!found && other_found)) {
      found = other_found;
      gain = other_gain;
      thread_index = other_thread_index;
    }
  }
  return thread_index;
}

__device__ uint32_t ReduceBestGain(double gain, bool found, uint32_t thread_index,
    double* shared_gain_buffer, bool* shared_found_buffer, uint32_t* shared_thread_index_buffer) {
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  ReduceBestGainWarp(gain, found, thread_index, shared_gain_buffer + warpID, shared_found_buffer + warpID, shared_thread_index_buffer + warpID);
  __syncthreads();
  if (warpID == 0) {
    gain = warpLane < num_warp ? shared_gain_buffer[warpLane] : kMinScore;
    found = warpLane < num_warp ? shared_found_buffer[warpLane] : false;
    thread_index = warpLane < num_warp ? shared_thread_index_buffer[warpLane] : 0;
    thread_index = ReduceBestGainBlock(gain, found, thread_index);
  }
  return thread_index;
}

__device__ void ReduceBestGainForLeaves(double* gain, int* leaves, int cuda_cur_num_leaves) {
  const unsigned int tid = threadIdx.x;
  for (unsigned int s = 1; s < cuda_cur_num_leaves; s *= 2) {
    if (tid % (2 * s) == 0 && (tid + s) < cuda_cur_num_leaves) {
      const uint32_t tid_s = tid + s;
      if ((leaves[tid] == -1 && leaves[tid_s] != -1) || (leaves[tid] != -1 && leaves[tid_s] != -1 && gain[tid_s] > gain[tid])) {
        gain[tid] = gain[tid_s];
        leaves[tid] = leaves[tid_s];
      }
    }
    __syncthreads();
  }
}

__device__ void ReduceBestGainForLeavesWarp(double gain, int leaf_index, double* out_gain, int* out_leaf_index) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const int other_leaf_index = __shfl_down_sync(mask, leaf_index, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    if ((leaf_index != -1 && other_leaf_index != -1 && other_gain > gain) || (leaf_index == -1 && other_leaf_index != -1)) {
      gain = other_gain;
      leaf_index = other_leaf_index;
    }
  }
  if (warpLane == 0) {
    *out_gain = gain;
    *out_leaf_index = leaf_index;
  }
}

__device__ int ReduceBestGainForLeavesBlock(double gain, int leaf_index) {
  const uint32_t mask = 0xffffffff;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const int other_leaf_index = __shfl_down_sync(mask, leaf_index, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    if ((leaf_index != -1 && other_leaf_index != -1 && other_gain > gain) || (leaf_index == -1 && other_leaf_index != -1)) {
      gain = other_gain;
      leaf_index = other_leaf_index;
    }
  }
  return leaf_index;
}

__device__ int ReduceBestGainForLeaves(double gain, int leaf_index, double* shared_gain_buffer, int* shared_leaf_index_buffer) {
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  ReduceBestGainForLeavesWarp(gain, leaf_index, shared_gain_buffer + warpID, shared_leaf_index_buffer + warpID);
  __syncthreads();
  if (warpID == 0) {
    gain = warpLane < num_warp ? shared_gain_buffer[warpLane] : kMinScore;
    leaf_index = warpLane < num_warp ? shared_leaf_index_buffer[warpLane] : -1;
    leaf_index = ReduceBestGainForLeavesBlock(gain, leaf_index);
  }
  return leaf_index;
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE>
__device__ void FindBestSplitsForLeafKernelInner(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;

  hist_t local_grad_hist = 0.0f;
  hist_t local_hess_hist = 0.0f;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_bool_buffer[WARPSIZE];
  __shared__ uint32_t shared_int_buffer[WARPSIZE];
  const unsigned int threadIdx_x = threadIdx.x;
  const bool skip_sum = REVERSE ?
    (task->skip_default_bin && (task->num_bin - 1 - threadIdx_x) == static_cast<int>(task->default_bin)) :
    (task->skip_default_bin && (threadIdx_x + task->mfb_offset) == static_cast<int>(task->default_bin));
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (task->na_as_missing && task->mfb_offset == 1) {
      if (threadIdx_x < static_cast<uint32_t>(task->num_bin) && threadIdx_x > 0) {
        const unsigned int bin_offset = (threadIdx_x - 1) << 1;
        local_grad_hist = feature_hist_ptr[bin_offset];
        local_hess_hist = feature_hist_ptr[bin_offset + 1];
      }
    } else {
      if (threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
        const unsigned int bin_offset = threadIdx_x << 1;
        local_grad_hist = feature_hist_ptr[bin_offset];
        local_hess_hist = feature_hist_ptr[bin_offset + 1];
      }
    }
  } else {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) &&
      threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int read_index = feature_num_bin_minus_offset - 1 - threadIdx_x;
      const unsigned int bin_offset = read_index << 1;
      local_grad_hist = feature_hist_ptr[bin_offset];
      local_hess_hist = feature_hist_ptr[bin_offset + 1];
    }
  }
  __syncthreads();
  if (!REVERSE && task->na_as_missing && task->mfb_offset == 1) {
    const hist_t sum_gradients_non_default = ShuffleReduceSum<hist_t>(local_grad_hist, shared_double_buffer, blockDim.x);
    __syncthreads();
    const hist_t sum_hessians_non_default = ShuffleReduceSum<hist_t>(local_hess_hist, shared_double_buffer, blockDim.x);
    if (threadIdx_x == 0) {
      local_grad_hist += (sum_gradients - sum_gradients_non_default);
      local_hess_hist += (sum_hessians - sum_hessians_non_default);
    }
  }
  if (threadIdx_x == 0) {
    local_hess_hist += kEpsilon;
  }
  local_gain = kMinScore;
  local_grad_hist = ShufflePrefixSum(local_grad_hist, shared_double_buffer);
  __syncthreads();
  local_hess_hist = ShufflePrefixSum(local_hess_hist, shared_double_buffer);
  if (REVERSE) {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) && threadIdx_x <= task->num_bin - 2 && !skip_sum) {
      const double sum_right_gradient = local_grad_hist;
      const double sum_right_hessian = local_hess_hist;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian;
      const data_size_t left_count = num_data - right_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(task->num_bin - 2 - threadIdx_x) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(task->num_bin - 2 - threadIdx_x);
          threshold_found = true;
        }
      }
    }
  } else {
    const uint32_t end = (task->na_as_missing && task->mfb_offset == 1) ? static_cast<uint32_t>(task->num_bin - 2) : feature_num_bin_minus_offset - 2;
    if (threadIdx_x <= end && !skip_sum) {
      const double sum_left_gradient = local_grad_hist;
      const double sum_left_hessian = local_hess_hist;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(threadIdx_x + task->mfb_offset) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = (task->na_as_missing && task->mfb_offset == 1) ?
            static_cast<uint32_t>(threadIdx_x) :
            static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
          threshold_found = true;
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_bool_buffer, shared_int_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    if (REVERSE) {
      const double sum_right_gradient = local_grad_hist;
      const double sum_right_hessian = local_hess_hist - kEpsilon;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian - kEpsilon;
      const data_size_t left_count = num_data - right_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    } else {
      const double sum_left_gradient = local_grad_hist;
      const double sum_left_hessian = local_hess_hist - kEpsilon;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian - kEpsilon;
      const data_size_t right_count = num_data - left_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE, typename BIN_HIST_TYPE, typename ACC_HIST_TYPE, bool USE_16BIT_BIN_HIST, bool USE_16BIT_ACC_HIST>
__device__ void FindBestSplitsDiscretizedForLeafKernelInner(
  // input feature information
  const BIN_HIST_TYPE* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const int64_t sum_gradients_hessians,
  const data_size_t num_data,
  const double parent_output,
  // gradient scale
  const double grad_scale,
  const double hess_scale,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  const double sum_hessians = static_cast<double>(sum_gradients_hessians & 0x00000000ffffffff) * hess_scale;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;

  ACC_HIST_TYPE local_grad_hess_hist = 0;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_bool_buffer[WARPSIZE];
  __shared__ uint32_t shared_int_buffer[2 * WARPSIZE];  // need 2 * WARPSIZE since the actual ACC_HIST_TYPE could be long int
  const unsigned int threadIdx_x = threadIdx.x;
  const bool skip_sum = REVERSE ?
    (task->skip_default_bin && (task->num_bin - 1 - threadIdx_x) == static_cast<int>(task->default_bin)) :
    (task->skip_default_bin && (threadIdx_x + task->mfb_offset) == static_cast<int>(task->default_bin));
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int bin_offset = threadIdx_x;
      if (USE_16BIT_BIN_HIST && !USE_16BIT_ACC_HIST) {
        const int32_t local_grad_hess_hist_int32 = feature_hist_ptr[bin_offset];
        local_grad_hess_hist = (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist_int32 >> 16)) << 32) | (static_cast<int64_t>(local_grad_hess_hist_int32 & 0x0000ffff));
      } else {
        local_grad_hess_hist = feature_hist_ptr[bin_offset];
      }
    }
  } else {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) &&
      threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int read_index = feature_num_bin_minus_offset - 1 - threadIdx_x;
      if (USE_16BIT_BIN_HIST && !USE_16BIT_ACC_HIST) {
        const int32_t local_grad_hess_hist_int32 = feature_hist_ptr[read_index];
        local_grad_hess_hist = (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist_int32 >> 16)) << 32) | (static_cast<int64_t>(local_grad_hess_hist_int32 & 0x0000ffff));
      } else {
        local_grad_hess_hist = feature_hist_ptr[read_index];
      }
    }
  }
  __syncthreads();
  local_gain = kMinScore;
  local_grad_hess_hist = ShufflePrefixSum<ACC_HIST_TYPE>(local_grad_hess_hist, reinterpret_cast<ACC_HIST_TYPE*>(shared_int_buffer));
  double sum_left_gradient = 0.0f;
  double sum_left_hessian = 0.0f;
  double sum_right_gradient = 0.0f;
  double sum_right_hessian = 0.0f;
  data_size_t left_count = 0;
  data_size_t right_count = 0;
  int64_t sum_left_gradient_hessian = 0;
  int64_t sum_right_gradient_hessian = 0;
  if (REVERSE) {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) && threadIdx_x <= task->num_bin - 2 && !skip_sum) {
      sum_right_gradient_hessian = USE_16BIT_ACC_HIST ?
        (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist >> 16)) << 32) | static_cast<int64_t>(local_grad_hess_hist & 0x0000ffff) :
        local_grad_hess_hist;
      sum_right_gradient = static_cast<double>(static_cast<int32_t>((sum_right_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_right_hessian = static_cast<double>(static_cast<int32_t>(sum_right_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      sum_left_gradient_hessian = sum_gradients_hessians - sum_right_gradient_hessian;
      sum_left_gradient = static_cast<double>(static_cast<int32_t>((sum_left_gradient_hessian & 0xffffffff00000000)>> 32)) * grad_scale;
      sum_left_hessian = static_cast<double>(static_cast<int32_t>(sum_left_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      left_count = num_data - right_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(task->num_bin - 2 - threadIdx_x) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
          sum_right_hessian + kEpsilon, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(task->num_bin - 2 - threadIdx_x);
          threshold_found = true;
        }
      }
    }
  } else {
    if (threadIdx_x <= feature_num_bin_minus_offset - 2 && !skip_sum) {
      sum_left_gradient_hessian = USE_16BIT_ACC_HIST ?
        (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist >> 16)) << 32) | static_cast<int64_t>(local_grad_hess_hist & 0x0000ffff) :
        local_grad_hess_hist;
      sum_left_gradient = static_cast<double>(static_cast<int32_t>((sum_left_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_left_hessian = static_cast<double>(static_cast<int32_t>(sum_left_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      sum_right_gradient_hessian = sum_gradients_hessians - sum_left_gradient_hessian;
      sum_right_gradient = static_cast<double>(static_cast<int32_t>((sum_right_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_right_hessian = static_cast<double>(static_cast<int32_t>(sum_right_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(threadIdx_x + task->mfb_offset) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
          sum_right_hessian + kEpsilon, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
          threshold_found = true;
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_bool_buffer, shared_int_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
      sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
    const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
      sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
    cuda_best_split_info->left_sum_gradients = sum_left_gradient;
    cuda_best_split_info->left_sum_hessians = sum_left_hessian;
    cuda_best_split_info->left_sum_of_gradients_hessians = sum_left_gradient_hessian;
    cuda_best_split_info->left_count = left_count;
    cuda_best_split_info->right_sum_gradients = sum_right_gradient;
    cuda_best_split_info->right_sum_hessians = sum_right_hessian;
    cuda_best_split_info->right_sum_of_gradients_hessians = sum_right_gradient_hessian;
    cuda_best_split_info->right_count = right_count;
    cuda_best_split_info->left_value = left_output;
    cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
      sum_left_hessian, lambda_l1, lambda_l2, left_output);
    cuda_best_split_info->right_value = right_output;
    cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
      sum_right_hessian, lambda_l1, lambda_l2, right_output);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
__device__ void FindBestSplitsForLeafKernelCategoricalInner(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  __shared__ uint32_t best_thread_index;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;
  double l2 = lambda_l2;

  double local_gain = min_gain_shift;
  bool threshold_found = false;

  cuda_best_split_info->is_valid = false;

  const int bin_start = 1 - task->mfb_offset;
  const int bin_end = task->num_bin - task->mfb_offset;
  const int threadIdx_x = static_cast<int>(threadIdx.x);

  __shared__ int rand_threshold;

  if (task->is_one_hot) {
    if (USE_RAND && threadIdx.x == 0) {
      rand_threshold = 0;
      if (bin_end > bin_start) {
        rand_threshold = cuda_random->NextInt(bin_start, bin_end);
      }
    }
    __syncthreads();
    if (threadIdx_x >= bin_start && threadIdx_x < bin_end) {
      const int bin_offset = (threadIdx_x << 1);
      const hist_t grad = feature_hist_ptr[bin_offset];
      const hist_t hess = feature_hist_ptr[bin_offset + 1];
      data_size_t cnt =
            static_cast<data_size_t>(__double2int_rn(hess * cnt_factor));
      if (cnt >= min_data_in_leaf && hess >= min_sum_hessian_in_leaf) {
        const data_size_t other_count = num_data - cnt;
        if (other_count >= min_data_in_leaf) {
          const double sum_other_hessian = sum_hessians - hess - kEpsilon;
          if (sum_other_hessian >= min_sum_hessian_in_leaf && (!USE_RAND || static_cast<int>(threadIdx_x) == rand_threshold)) {
            const double sum_other_gradient = sum_gradients - grad;
            double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
              sum_other_gradient, sum_other_hessian, grad,
              hess + kEpsilon, lambda_l1,
              l2, path_smooth, other_count, cnt, parent_output);
            if (current_gain > min_gain_shift) {
              local_gain = current_gain;
              threshold_found = true;
            }
          }
        }
      }
    }
    __syncthreads();
    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = 1;
      cuda_best_split_info->gain = local_gain - min_gain_shift;
      *(cuda_best_split_info->cat_threshold) = static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
      cuda_best_split_info->default_left = false;
      const int bin_offset = (threadIdx_x << 1);
      const hist_t sum_left_gradient = feature_hist_ptr[bin_offset];
      const hist_t sum_left_hessian = feature_hist_ptr[bin_offset + 1];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  } else {
    __shared__ double shared_value_buffer[NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER];
    __shared__ int16_t shared_index_buffer[NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER];
    __shared__ uint16_t shared_mem_buffer_uint16[WARPSIZE];
    __shared__ double shared_mem_buffer_double[WARPSIZE];
    __shared__ int used_bin;
    l2 += cat_l2;
    uint16_t is_valid_bin = 0;
    int best_dir = 0;
    double best_sum_left_gradient = 0.0f;
    double best_sum_left_hessian = 0.0f;
    if (threadIdx_x >= bin_start && threadIdx_x < bin_end) {
      const int bin_offset = (threadIdx_x << 1);
      const double hess = feature_hist_ptr[bin_offset + 1];
      if (__double2int_rn(hess * cnt_factor) >= cat_smooth) {
        const double grad = feature_hist_ptr[bin_offset];
        shared_value_buffer[threadIdx_x] = grad / (hess + cat_smooth);
        is_valid_bin = 1;
      } else {
        shared_value_buffer[threadIdx_x] = kMaxScore;
      }
    } else {
      shared_value_buffer[threadIdx_x] = kMaxScore;
    }
    shared_index_buffer[threadIdx_x] = threadIdx_x;
    __syncthreads();
    const int local_used_bin = ShuffleReduceSum<uint16_t>(is_valid_bin, shared_mem_buffer_uint16, blockDim.x);
    if (threadIdx_x == 0) {
      used_bin = local_used_bin;
    }
    __syncthreads();
    BitonicArgSort_1024<double, int16_t, true>(shared_value_buffer, shared_index_buffer, bin_end);
    __syncthreads();
    const int max_num_cat = min(max_cat_threshold, (used_bin + 1) / 2);

    if (USE_RAND) {
      rand_threshold = 0;
      const int max_threshold = max(min(max_num_cat, used_bin) - 1, 0);
      if (max_threshold > 0) {
        rand_threshold = cuda_random->NextInt(0, max_threshold);
      }
    }

    // left to right
    double grad = 0.0f;
    double hess = 0.0f;
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const int bin_offset = (shared_index_buffer[threadIdx_x] << 1);
      grad = feature_hist_ptr[bin_offset];
      hess = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hess += kEpsilon;
    }
    __syncthreads();
    double sum_left_gradient = ShufflePrefixSum<double>(grad, shared_mem_buffer_double);
    __syncthreads();
    double sum_left_hessian = ShufflePrefixSum<double>(hess, shared_mem_buffer_double);
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || threadIdx_x == static_cast<int>(rand_threshold))) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > local_gain) {
          local_gain = current_gain;
          threshold_found = true;
          best_dir = 1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
        }
      }
    }
    __syncthreads();

    // right to left
    grad = 0.0f;
    hess = 0.0f;
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const int bin_offset = (shared_index_buffer[used_bin - 1 - threadIdx_x] << 1);
      grad = feature_hist_ptr[bin_offset];
      hess = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hess += kEpsilon;
    }
    __syncthreads();
    sum_left_gradient = ShufflePrefixSum<double>(grad, shared_mem_buffer_double);
    __syncthreads();
    sum_left_hessian = ShufflePrefixSum<double>(hess, shared_mem_buffer_double);
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || threadIdx_x == static_cast<int>(rand_threshold))) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > local_gain) {
          local_gain = current_gain;
          threshold_found = true;
          best_dir = -1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
        }
      }
    }
    __syncthreads();

    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = threadIdx_x + 1;
      cuda_best_split_info->gain = local_gain - min_gain_shift;
      if (best_dir == 1) {
        for (int i = 0; i < threadIdx_x + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = shared_index_buffer[i] + task->mfb_offset;
        }
      } else {
        for (int i = 0; i < threadIdx_x + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = shared_index_buffer[used_bin - 1 - i] + task->mfb_offset;
        }
      }
      cuda_best_split_info->default_left = false;
      const hist_t sum_left_gradient = best_sum_left_gradient;
      const hist_t sum_left_hessian = best_sum_left_hessian;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsForLeafKernel(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const int inner_feature_index = task->inner_feature_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const double sum_gradients = IS_LARGER ? larger_leaf_splits->sum_of_gradients : smaller_leaf_splits->sum_of_gradients;
  const double sum_hessians = (IS_LARGER ? larger_leaf_splits->sum_of_hessians : smaller_leaf_splits->sum_of_hessians) + 2 * kEpsilon;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1 : cuda_randoms + task_index * 2) : nullptr;
  if (is_feature_used_bytree[inner_feature_index]) {
    const hist_t* hist_ptr = (IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset * 2;
    if (task->is_categorical) {
      FindBestSplitsForLeafKernelCategoricalInner<USE_RAND, USE_L1, USE_SMOOTHING>(
        // input feature information
        hist_ptr,
        // input task information
        task,
        cuda_random,
        // input config parameter values
        lambda_l1,
        lambda_l2,
        path_smooth,
        min_data_in_leaf,
        min_sum_hessian_in_leaf,
        min_gain_to_split,
        cat_smooth,
        cat_l2,
        max_cat_threshold,
        min_data_per_group,
        // input parent node information
        parent_gain,
        sum_gradients,
        sum_hessians,
        num_data,
        parent_output,
        // output parameters
        out);
    } else {
      if (!task->reverse) {
        FindBestSplitsForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out);
      } else {
        FindBestSplitsForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out);
      }
    }
  } else {
    out->is_valid = false;
  }
}


template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsDiscretizedForLeafKernel(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  const uint8_t smaller_leaf_num_bits_in_histogram_bin,
  const uint8_t larger_leaf_num_bits_in_histogram_bin,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  const int max_cat_to_onehot,
  // gradient scale
  const score_t* grad_scale,
  const score_t* hess_scale,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const int inner_feature_index = task->inner_feature_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const int64_t sum_gradients_hessians = IS_LARGER ? larger_leaf_splits->sum_of_gradients_hessians : smaller_leaf_splits->sum_of_gradients_hessians;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1 : cuda_randoms + task_index * 2) : nullptr;
  const bool use_16bit_bin = IS_LARGER ? (larger_leaf_num_bits_in_histogram_bin <= 16) : (smaller_leaf_num_bits_in_histogram_bin <= 16);
  if (is_feature_used_bytree[inner_feature_index]) {
    if (task->is_categorical) {
      __threadfence();  // ensure store issued before trap
#if defined(USE_ROCM)
      __builtin_trap();
#else
      asm("trap;");
#endif
    } else {
      if (!task->reverse) {
        if (use_16bit_bin) {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false, int32_t, int32_t, true, true>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        } else {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false, int32_t, int64_t, false, false>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        }
      } else {
        if (use_16bit_bin) {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true, int32_t, int32_t, true, true>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        } else {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true, int32_t, int64_t, false, false>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        }
      }
    }
  } else {
    out->is_valid = false;
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE>
__device__ void FindBestSplitsForLeafKernelInner_GlobalMemory(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info,
  // buffer
  hist_t* hist_grad_buffer_ptr,
  hist_t* hist_hess_buffer_ptr) {
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  const unsigned int threadIdx_x = threadIdx.x;
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (task->na_as_missing && task->mfb_offset == 1) {
      uint32_t bin_start = threadIdx_x > 0 ? threadIdx_x : blockDim.x;
      hist_t thread_sum_gradients = 0.0f;
      hist_t thread_sum_hessians = 0.0f;
      for (unsigned int bin = bin_start; bin < static_cast<uint32_t>(task->num_bin); bin += blockDim.x) {
        const unsigned int bin_offset = (bin - 1) << 1;
        const hist_t grad = feature_hist_ptr[bin_offset];
        const hist_t hess = feature_hist_ptr[bin_offset + 1];
        hist_grad_buffer_ptr[bin] = grad;
        hist_hess_buffer_ptr[bin] = hess;
        thread_sum_gradients += grad;
        thread_sum_hessians += hess;
      }
      const hist_t sum_gradients_non_default = ShuffleReduceSum<double>(thread_sum_gradients, shared_double_buffer, blockDim.x);
      __syncthreads();
      const hist_t sum_hessians_non_default = ShuffleReduceSum<double>(thread_sum_hessians, shared_double_buffer, blockDim.x);
      if (threadIdx_x == 0) {
        hist_grad_buffer_ptr[0] = sum_gradients - sum_gradients_non_default;
        hist_hess_buffer_ptr[0] = sum_hessians - sum_hessians_non_default;
      }
    } else {
      for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
        const bool skip_sum =
          (task->skip_default_bin && (bin + task->mfb_offset) == static_cast<int>(task->default_bin));
        if (!skip_sum) {
          const unsigned int bin_offset = bin << 1;
          hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
          hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
        } else {
          hist_grad_buffer_ptr[bin] = 0.0f;
          hist_hess_buffer_ptr[bin] = 0.0f;
        }
      }
    }
  } else {
    for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
      const bool skip_sum = bin >= static_cast<unsigned int>(task->na_as_missing) &&
        (task->skip_default_bin && (task->num_bin - 1 - bin) == static_cast<int>(task->default_bin));
      if (!skip_sum) {
        const unsigned int read_index = feature_num_bin_minus_offset - 1 - bin;
        const unsigned int bin_offset = read_index << 1;
        hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
        hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
      } else {
        hist_grad_buffer_ptr[bin] = 0.0f;
        hist_hess_buffer_ptr[bin] = 0.0f;
      }
    }
  }
  __syncthreads();
  if (threadIdx_x == 0) {
    hist_hess_buffer_ptr[0] += kEpsilon;
  }
  local_gain = kMinScore;
  GlobalMemoryPrefixSum(hist_grad_buffer_ptr, static_cast<size_t>(feature_num_bin_minus_offset));
  __syncthreads();
  GlobalMemoryPrefixSum(hist_hess_buffer_ptr, static_cast<size_t>(feature_num_bin_minus_offset));
  if (REVERSE) {
    for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
      const bool skip_sum = (bin >= static_cast<unsigned int>(task->na_as_missing) &&
        (task->skip_default_bin && (task->num_bin - 1 - bin) == static_cast<int>(task->default_bin)));
      if (!skip_sum) {
        const double sum_right_gradient = hist_grad_buffer_ptr[bin];
        const double sum_right_hessian = hist_hess_buffer_ptr[bin];
        const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
        const double sum_left_gradient = sum_gradients - sum_right_gradient;
        const double sum_left_hessian = sum_hessians - sum_right_hessian;
        const data_size_t left_count = num_data - right_count;
        if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
          sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
          (!USE_RAND || static_cast<int>(task->num_bin - 2 - bin) == rand_threshold)) {
          double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, lambda_l1,
            lambda_l2, path_smooth, left_count, right_count, parent_output);
          // gain with split is worse than without split
          if (current_gain > min_gain_shift) {
            local_gain = current_gain - min_gain_shift;
            threshold_value = static_cast<uint32_t>(task->num_bin - 2 - bin);
            threshold_found = true;
          }
        }
      }
    }
  } else {
    const uint32_t end = (task->na_as_missing && task->mfb_offset == 1) ? static_cast<uint32_t>(task->num_bin - 2) : feature_num_bin_minus_offset - 2;
    for (unsigned int bin = threadIdx_x; bin <= end; bin += blockDim.x) {
      const bool skip_sum =
        (task->skip_default_bin && (bin + task->mfb_offset) == static_cast<int>(task->default_bin));
      if (!skip_sum) {
        const double sum_left_gradient = hist_grad_buffer_ptr[bin];
        const double sum_left_hessian = hist_hess_buffer_ptr[bin];
        const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
        const double sum_right_gradient = sum_gradients - sum_left_gradient;
        const double sum_right_hessian = sum_hessians - sum_left_hessian;
        const data_size_t right_count = num_data - left_count;
        if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
          sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
          (!USE_RAND || static_cast<int>(bin + task->mfb_offset) == rand_threshold)) {
          double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, lambda_l1,
            lambda_l2, path_smooth, left_count, right_count, parent_output);
          // gain with split is worse than without split
          if (current_gain > min_gain_shift) {
            local_gain = current_gain - min_gain_shift;
            threshold_value = (task->na_as_missing && task->mfb_offset == 1) ?
              bin : static_cast<uint32_t>(bin + task->mfb_offset);
            threshold_found = true;
          }
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_found_buffer, shared_thread_index_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    if (REVERSE) {
      const unsigned int best_bin = static_cast<uint32_t>(task->num_bin - 2 - threshold_value);
      const double sum_right_gradient = hist_grad_buffer_ptr[best_bin];
      const double sum_right_hessian = hist_hess_buffer_ptr[best_bin] - kEpsilon;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian - kEpsilon;
      const data_size_t left_count = num_data - right_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    } else {
      const unsigned int best_bin = (task->na_as_missing && task->mfb_offset == 1) ?
        threshold_value : static_cast<uint32_t>(threshold_value - task->mfb_offset);
      const double sum_left_gradient = hist_grad_buffer_ptr[best_bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[best_bin] - kEpsilon;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian - kEpsilon;
      const data_size_t right_count = num_data - left_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
__device__ void FindBestSplitsForLeafKernelCategoricalInner_GlobalMemory(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // buffer
  hist_t* hist_grad_buffer_ptr,
  hist_t* hist_hess_buffer_ptr,
  hist_t* hist_stat_buffer_ptr,
  data_size_t* hist_index_buffer_ptr,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  __shared__ uint32_t best_thread_index;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;
  double l2 = lambda_l2;

  double local_gain = kMinScore;
  bool threshold_found = false;

  cuda_best_split_info->is_valid = false;

  __shared__ int rand_threshold;

  const int bin_start = 1 - task->mfb_offset;
  const int bin_end = task->num_bin - task->mfb_offset;
  int best_threshold = -1;
  const int threadIdx_x = static_cast<int>(threadIdx.x);
  if (task->is_one_hot) {
    if (USE_RAND && threadIdx.x == 0) {
      rand_threshold = 0;
      if (bin_end > bin_start) {
        rand_threshold = cuda_random->NextInt(bin_start, bin_end);
      }
    }
    __syncthreads();
    for (int bin = bin_start + threadIdx_x; bin < bin_end; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (bin << 1);
      const hist_t grad = feature_hist_ptr[bin_offset];
      const hist_t hess = feature_hist_ptr[bin_offset + 1];
      data_size_t cnt =
            static_cast<data_size_t>(__double2int_rn(hess * cnt_factor));
      if (cnt >= min_data_in_leaf && hess >= min_sum_hessian_in_leaf) {
        const data_size_t other_count = num_data - cnt;
        if (other_count >= min_data_in_leaf) {
          const double sum_other_hessian = sum_hessians - hess - kEpsilon;
          if (sum_other_hessian >= min_sum_hessian_in_leaf && (!USE_RAND || bin == rand_threshold)) {
            const double sum_other_gradient = sum_gradients - grad;
            double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
              sum_other_gradient, sum_other_hessian, grad,
              hess + kEpsilon, lambda_l1,
              l2, path_smooth, other_count, cnt, parent_output);
            if (current_gain > min_gain_shift) {
              best_threshold = bin;
              local_gain = current_gain - min_gain_shift;
              threshold_found = true;
            }
          }
        }
      }
    }
    __syncthreads();
    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = 1;
      cuda_best_split_info->cat_threshold = new uint32_t[1];
      *(cuda_best_split_info->cat_threshold) = static_cast<uint32_t>(best_threshold);
      cuda_best_split_info->default_left = false;
      const int bin_offset = (best_threshold << 1);
      const hist_t sum_left_gradient = feature_hist_ptr[bin_offset];
      const hist_t sum_left_hessian = feature_hist_ptr[bin_offset + 1];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  } else {
    __shared__ uint16_t shared_mem_buffer_uint16[WARPSIZE];
    __shared__ int used_bin;
    l2 += cat_l2;
    uint16_t is_valid_bin = 0;
    int best_dir = 0;
    double best_sum_left_gradient = 0.0f;
    double best_sum_left_hessian = 0.0f;
    for (int bin = 0; bin < bin_end; bin += static_cast<int>(blockDim.x)) {
      if (bin >= bin_start) {
        const int bin_offset = (bin << 1);
        const double hess = feature_hist_ptr[bin_offset + 1];
        if (__double2int_rn(hess * cnt_factor) >= cat_smooth) {
          const double grad = feature_hist_ptr[bin_offset];
          hist_stat_buffer_ptr[bin] = grad / (hess + cat_smooth);
          hist_index_buffer_ptr[bin] = threadIdx_x;
          is_valid_bin = 1;
        } else {
          hist_stat_buffer_ptr[bin] = kMaxScore;
          hist_index_buffer_ptr[bin] = -1;
        }
      }
    }
    __syncthreads();
    const int local_used_bin = ShuffleReduceSum<uint16_t>(is_valid_bin, shared_mem_buffer_uint16, blockDim.x);
    if (threadIdx_x == 0) {
      used_bin = local_used_bin;
    }
    __syncthreads();
    BitonicArgSortDevice<double, data_size_t, true, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 11>(
      hist_stat_buffer_ptr, hist_index_buffer_ptr, task->num_bin - task->mfb_offset);
    const int max_num_cat = min(max_cat_threshold, (used_bin + 1) / 2);
    if (USE_RAND) {
      rand_threshold = 0;
      const int max_threshold = max(min(max_num_cat, used_bin) - 1, 0);
      if (max_threshold > 0) {
        rand_threshold = cuda_random->NextInt(0, max_threshold);
      }
    }
    __syncthreads();

    // left to right
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (hist_index_buffer_ptr[bin] << 1);
      hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
      hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hist_hess_buffer_ptr[0] += kEpsilon;
    }
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_grad_buffer_ptr, static_cast<size_t>(bin_end));
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_hess_buffer_ptr, static_cast<size_t>(bin_end));
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const double sum_left_gradient = hist_grad_buffer_ptr[bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[bin];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_found = true;
          best_dir = 1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = bin;
        }
      }
    }
    __syncthreads();

    // right to left
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (hist_index_buffer_ptr[used_bin - 1 - bin] << 1);
      hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
      hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hist_hess_buffer_ptr[0] += kEpsilon;
    }
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_grad_buffer_ptr, static_cast<size_t>(bin_end));
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_hess_buffer_ptr, static_cast<size_t>(bin_end));
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const double sum_left_gradient = hist_grad_buffer_ptr[bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[bin];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_found = true;
          best_dir = -1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = bin;
        }
      }
    }
    __syncthreads();

    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = best_threshold + 1;
      cuda_best_split_info->cat_threshold = new uint32_t[best_threshold + 1];
      cuda_best_split_info->gain = local_gain;
      if (best_dir == 1) {
        for (int i = 0; i < best_threshold + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = hist_index_buffer_ptr[i] + task->mfb_offset;
        }
      } else {
        for (int i = 0; i < best_threshold + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = hist_index_buffer_ptr[used_bin - 1 - i] + task->mfb_offset;
        }
      }
      cuda_best_split_info->default_left = false;
      const hist_t sum_left_gradient = best_sum_left_gradient;
      const hist_t sum_left_hessian = best_sum_left_hessian;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsForLeafKernel_GlobalMemory(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf,
  // buffer
  hist_t* feature_hist_grad_buffer,
  hist_t* feature_hist_hess_buffer,
  hist_t* feature_hist_stat_buffer,
  data_size_t* feature_hist_index_buffer) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const double sum_gradients = IS_LARGER ? larger_leaf_splits->sum_of_gradients : smaller_leaf_splits->sum_of_gradients;
  const double sum_hessians = (IS_LARGER ? larger_leaf_splits->sum_of_hessians : smaller_leaf_splits->sum_of_hessians) + 2 * kEpsilon;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1: cuda_randoms + task_index * 2) : nullptr;
  if (is_feature_used_bytree[task->inner_feature_index]) {
    const uint32_t hist_offset = task->hist_offset;
    const hist_t* hist_ptr = (IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + hist_offset * 2;
    hist_t* hist_grad_buffer_ptr = feature_hist_grad_buffer + hist_offset * 2;
    hist_t* hist_hess_buffer_ptr = feature_hist_hess_buffer + hist_offset * 2;
    hist_t* hist_stat_buffer_ptr = feature_hist_stat_buffer + hist_offset * 2;
    data_size_t* hist_index_buffer_ptr = feature_hist_index_buffer + hist_offset * 2;
    if (task->is_categorical) {
      FindBestSplitsForLeafKernelCategoricalInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING>(
        // input feature information
        hist_ptr,
        // input task information
        task,
        cuda_random,
        // input config parameter values
        lambda_l1,
        lambda_l2,
        path_smooth,
        min_data_in_leaf,
        min_sum_hessian_in_leaf,
        min_gain_to_split,
        cat_smooth,
        cat_l2,
        max_cat_threshold,
        min_data_per_group,
        // input parent node information
        parent_gain,
        sum_gradients,
        sum_hessians,
        num_data,
        parent_output,
        // buffer
        hist_grad_buffer_ptr,
        hist_hess_buffer_ptr,
        hist_stat_buffer_ptr,
        hist_index_buffer_ptr,
        // output parameters
        out);
    } else {
      if (!task->reverse) {
        FindBestSplitsForLeafKernelInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, false>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out,
          // buffer
          hist_grad_buffer_ptr,
          hist_hess_buffer_ptr);
      } else {
        FindBestSplitsForLeafKernelInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, true>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out,
          // buffer
          hist_grad_buffer_ptr,
          hist_hess_buffer_ptr);
      }
    }
  } else {
    out->is_valid = false;
  }
}

#define LaunchFindBestSplitsForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

#define LaunchFindBestSplitsForLeafKernel_ARGS \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  smaller_leaf_index, \
  larger_leaf_index, \
  is_smaller_leaf_valid, \
  is_larger_leaf_valid, \
  global_num_data_in_smaller_leaf, \
  global_num_data_in_larger_leaf

#define FindBestSplitsForLeafKernel_ARGS \
    num_tasks_, \
    cuda_split_find_tasks_.RawData(), \
    cuda_randoms_.RawData(), \
    smaller_leaf_splits, \
    larger_leaf_splits, \
    min_data_in_leaf_, \
    min_sum_hessian_in_leaf_, \
    min_gain_to_split_, \
    lambda_l1_, \
    lambda_l2_, \
    path_smooth_, \
    cat_smooth_, \
    cat_l2_, \
    max_cat_threshold_, \
    min_data_per_group_, \
    cuda_best_split_info_.RawData(), \
    global_num_data_in_smaller_leaf, \
    global_num_data_in_larger_leaf

#define GlobalMemory_Buffer_ARGS \
  cuda_feature_hist_grad_buffer_.RawData(), \
  cuda_feature_hist_hess_buffer_.RawData(), \
  cuda_feature_hist_stat_buffer_.RawData(), \
  cuda_feature_hist_index_buffer_.RawData()

void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernel(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  if (!extra_trees_) {
    LaunchFindBestSplitsForLeafKernelInner0<false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner0<true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner0(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (lambda_l1_ <= 0.0f) {
    LaunchFindBestSplitsForLeafKernelInner1<USE_RAND, false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner1<USE_RAND, true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner1(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (!use_smoothing_) {
    LaunchFindBestSplitsForLeafKernelInner2<USE_RAND, USE_L1, false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner2<USE_RAND, USE_L1, true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner2(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  const int8_t* is_feature_used_by_smaller_node = cuda_is_feature_used_bytree_.RawData();
  const int8_t* is_feature_used_by_larger_node = cuda_is_feature_used_bytree_.RawData();
  if (select_features_by_node_) {
    is_feature_used_by_smaller_node = is_feature_used_by_smaller_node_.RawData();
    is_feature_used_by_larger_node = is_feature_used_by_larger_node_.RawData();
  }
  if (!use_global_memory_) {
    if (is_smaller_leaf_valid) {
      FindBestSplitsForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (is_feature_used_by_smaller_node, FindBestSplitsForLeafKernel_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (is_feature_used_by_larger_node, FindBestSplitsForLeafKernel_ARGS);
    }
  } else {
    if (is_smaller_leaf_valid) {
      FindBestSplitsForLeafKernel_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (is_feature_used_by_smaller_node, FindBestSplitsForLeafKernel_ARGS, GlobalMemory_Buffer_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsForLeafKernel_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (is_feature_used_by_larger_node, FindBestSplitsForLeafKernel_ARGS, GlobalMemory_Buffer_ARGS);
    }
  }
}

#undef LaunchFindBestSplitsForLeafKernel_PARAMS
#undef FindBestSplitsForLeafKernel_ARGS
#undef GlobalMemory_Buffer_ARGS


#define LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const score_t* grad_scale, \
  const score_t* hess_scale, \
  const uint8_t smaller_num_bits_in_histogram_bins, \
  const uint8_t larger_num_bits_in_histogram_bins, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

#define LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  smaller_leaf_index, \
  larger_leaf_index, \
  is_smaller_leaf_valid, \
  is_larger_leaf_valid, \
  grad_scale, \
  hess_scale, \
  smaller_num_bits_in_histogram_bins, \
  larger_num_bits_in_histogram_bins, \
  global_num_data_in_smaller_leaf, \
  global_num_data_in_larger_leaf

#define FindBestSplitsDiscretizedForLeafKernel_ARGS \
    cuda_is_feature_used_bytree_.RawData(), \
    num_tasks_, \
    cuda_split_find_tasks_.RawData(), \
    cuda_randoms_.RawData(), \
    smaller_leaf_splits, \
    larger_leaf_splits, \
    smaller_num_bits_in_histogram_bins, \
    larger_num_bits_in_histogram_bins, \
    min_data_in_leaf_, \
    min_sum_hessian_in_leaf_, \
    min_gain_to_split_, \
    lambda_l1_, \
    lambda_l2_, \
    path_smooth_, \
    cat_smooth_, \
    cat_l2_, \
    max_cat_threshold_, \
    min_data_per_group_, \
    max_cat_to_onehot_, \
    grad_scale, \
    hess_scale, \
    cuda_best_split_info_.RawData(), \
    global_num_data_in_smaller_leaf, \
    global_num_data_in_larger_leaf

void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernel(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  if (!extra_trees_) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner0<false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner0<true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner0(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (lambda_l1_ <= 0.0f) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner1<USE_RAND, false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner1<USE_RAND, true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner1(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!use_smoothing_) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner2<USE_RAND, USE_L1, false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner2<USE_RAND, USE_L1, true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner2(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!use_global_memory_) {
    if (is_smaller_leaf_valid) {
      FindBestSplitsDiscretizedForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (FindBestSplitsDiscretizedForLeafKernel_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsDiscretizedForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (FindBestSplitsDiscretizedForLeafKernel_ARGS);
    }
  } else {
    // TODO(shiyu1994)
  }
}

#undef LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS
#undef LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS
#undef FindBestSplitsDiscretizedForLeafKernel_ARGS


__device__ void ReduceBestSplit(bool* found, double* gain, uint32_t* shared_read_index,
  uint32_t num_features_aligned) {
  const uint32_t threadIdx_x = threadIdx.x;
  for (unsigned int s = 1; s < num_features_aligned; s <<= 1) {
    if (threadIdx_x % (2 * s) == 0 && (threadIdx_x + s) < num_features_aligned) {
      const uint32_t pos_to_compare = threadIdx_x + s;
      if ((!found[threadIdx_x] && found[pos_to_compare]) ||
        (found[threadIdx_x] && found[pos_to_compare] && gain[threadIdx_x] < gain[pos_to_compare])) {
        found[threadIdx_x] = found[pos_to_compare];
        gain[threadIdx_x] = gain[pos_to_compare];
        shared_read_index[threadIdx_x] = shared_read_index[pos_to_compare];
      }
    }
    __syncthreads();
  }
}

__global__ void SyncBestSplitForLeafKernel(const int smaller_leaf_index, const int larger_leaf_index,
  CUDASplitInfo* cuda_leaf_best_split_info,
  // input parameters
  const SplitFindTask* tasks,
  const CUDASplitInfo* cuda_best_split_info,
  const int num_tasks,
  const int num_tasks_aligned,
  const int num_blocks_per_leaf,
  const bool larger_only,
  const int num_leaves) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  const uint32_t threadIdx_x = threadIdx.x;
  const uint32_t blockIdx_x = blockIdx.x;

  bool best_found = false;
  double best_gain = kMinScore;
  uint32_t shared_read_index = 0;

  const bool is_smaller = (blockIdx_x < static_cast<unsigned int>(num_blocks_per_leaf) && !larger_only);
  const uint32_t leaf_block_index = (is_smaller || larger_only) ? blockIdx_x : (blockIdx_x - static_cast<unsigned int>(num_blocks_per_leaf));
  const int task_index = static_cast<int>(leaf_block_index * blockDim.x + threadIdx_x);
  const uint32_t read_index = is_smaller ? static_cast<uint32_t>(task_index) : static_cast<uint32_t>(task_index + num_tasks);
  if (task_index < num_tasks) {
    best_found = cuda_best_split_info[read_index].is_valid;
    best_gain = cuda_best_split_info[read_index].gain;
    shared_read_index = read_index;
  } else {
    best_found = false;
  }

  __syncthreads();
  const uint32_t best_read_index = ReduceBestGain(best_gain, best_found, shared_read_index,
      shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
  if (threadIdx.x == 0) {
    const int leaf_index_ref = is_smaller ? smaller_leaf_index : larger_leaf_index;
    const unsigned buffer_write_pos = static_cast<unsigned int>(leaf_index_ref) + leaf_block_index * num_leaves;
    CUDASplitInfo* cuda_split_info = cuda_leaf_best_split_info + buffer_write_pos;
    const CUDASplitInfo* best_split_info = cuda_best_split_info + best_read_index;
    if (best_split_info->is_valid) {
      *cuda_split_info = *best_split_info;
      cuda_split_info->inner_feature_index = is_smaller ? tasks[best_read_index].inner_feature_index :
        tasks[static_cast<int>(best_read_index) - num_tasks].inner_feature_index;
      cuda_split_info->is_valid = true;
    } else {
      cuda_split_info->gain = kMinScore;
      cuda_split_info->is_valid = false;
    }
  }
}

__global__ void SyncBestSplitForLeafKernelAllBlocks(
  const int smaller_leaf_index,
  const int larger_leaf_index,
  const unsigned int num_blocks_per_leaf,
  const int num_leaves,
  CUDASplitInfo* cuda_leaf_best_split_info,
  const bool larger_only) {
  if (!larger_only) {
    if (blockIdx.x == 0) {
      CUDASplitInfo* smaller_leaf_split_info = cuda_leaf_best_split_info + smaller_leaf_index;
      for (unsigned int block_index = 1; block_index < num_blocks_per_leaf; ++block_index) {
        const unsigned int leaf_read_pos = static_cast<unsigned int>(smaller_leaf_index) + block_index * static_cast<unsigned int>(num_leaves);
        const CUDASplitInfo* other_split_info = cuda_leaf_best_split_info + leaf_read_pos;
        if ((other_split_info->is_valid && smaller_leaf_split_info->is_valid &&
          other_split_info->gain > smaller_leaf_split_info->gain) ||
            (!smaller_leaf_split_info->is_valid && other_split_info->is_valid)) {
          *smaller_leaf_split_info = *other_split_info;
        }
      }
    }
  }
  if (larger_leaf_index >= 0) {
    if (blockIdx.x == 1 || larger_only) {
      CUDASplitInfo* larger_leaf_split_info = cuda_leaf_best_split_info + larger_leaf_index;
      for (unsigned int block_index = 1; block_index < num_blocks_per_leaf; ++block_index) {
        const unsigned int leaf_read_pos = static_cast<unsigned int>(larger_leaf_index) + block_index * static_cast<unsigned int>(num_leaves);
        const CUDASplitInfo* other_split_info = cuda_leaf_best_split_info + leaf_read_pos;
        if ((other_split_info->is_valid && larger_leaf_split_info->is_valid &&
          other_split_info->gain > larger_leaf_split_info->gain) ||
            (!larger_leaf_split_info->is_valid && other_split_info->is_valid)) {
            *larger_leaf_split_info = *other_split_info;
        }
      }
    }
  }
}

__global__ void SetInvalidLeafSplitInfoKernel(
  CUDASplitInfo* cuda_leaf_best_split_info,
  const bool is_smaller_leaf_valid,
  const bool is_larger_leaf_valid,
  const int smaller_leaf_index,
  const int larger_leaf_index) {
  if (!is_smaller_leaf_valid) {
    cuda_leaf_best_split_info[smaller_leaf_index].is_valid = false;
  }
  if (!is_larger_leaf_valid && larger_leaf_index >= 0) {
    cuda_leaf_best_split_info[larger_leaf_index].is_valid = false;
  }
}

void CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel(
  const int host_smaller_leaf_index,
  const int host_larger_leaf_index,
  const bool is_smaller_leaf_valid,
  const bool is_larger_leaf_valid) {
  if (!is_smaller_leaf_valid || !is_larger_leaf_valid) {
    SetInvalidLeafSplitInfoKernel<<<1, 1>>>(
      cuda_leaf_best_split_info_.RawData(),
      is_smaller_leaf_valid, is_larger_leaf_valid,
      host_smaller_leaf_index, host_larger_leaf_index);
  }
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  int num_tasks = num_tasks_;
  int num_tasks_aligned = 1;
  num_tasks -= 1;
  while (num_tasks > 0) {
    num_tasks_aligned <<= 1;
    num_tasks >>= 1;
  }
  const int num_blocks_per_leaf = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  if (host_larger_leaf_index >= 0 && is_smaller_leaf_valid && is_larger_leaf_valid) {
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK, 0, cuda_streams_[0]>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      false,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1, 0, cuda_streams_[0]>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        false);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK, 0, cuda_streams_[1]>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      true,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1, 0, cuda_streams_[1]>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        true);
    }
  } else {
    const bool larger_only = (!is_smaller_leaf_valid && is_larger_leaf_valid);
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      larger_only,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SynchronizeCUDADevice(__FILE__, __LINE__);
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        larger_only);
    }
  }
}

__global__ void FindBestFromAllSplitsKernel(const int cur_num_leaves,
  CUDASplitInfo* cuda_leaf_best_split_info,
  int* cuda_best_split_info_buffer) {
  __shared__ double gain_shared_buffer[WARPSIZE];
  __shared__ int leaf_index_shared_buffer[WARPSIZE];
  double thread_best_gain = kMinScore;
  int thread_best_leaf_index = -1;
  const int threadIdx_x = static_cast<int>(threadIdx.x);
  for (int leaf_index = threadIdx_x; leaf_index < cur_num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    const double leaf_best_gain = cuda_leaf_best_split_info[leaf_index].gain;
    if (cuda_leaf_best_split_info[leaf_index].is_valid && leaf_best_gain > thread_best_gain) {
      thread_best_gain = leaf_best_gain;
      thread_best_leaf_index = leaf_index;
    }
  }
  const int best_leaf_index = ReduceBestGainForLeaves(thread_best_gain, thread_best_leaf_index, gain_shared_buffer, leaf_index_shared_buffer);
  if (threadIdx_x == 0) {
    cuda_best_split_info_buffer[6] = best_leaf_index;
    if (best_leaf_index != -1) {
      cuda_leaf_best_split_info[best_leaf_index].is_valid = false;
      cuda_leaf_best_split_info[cur_num_leaves].is_valid = false;
      cuda_best_split_info_buffer[7] = cuda_leaf_best_split_info[best_leaf_index].num_cat_threshold;
    }
  }
}

__global__ void PrepareLeafBestSplitInfo(const int smaller_leaf_index, const int larger_leaf_index,
  int* cuda_best_split_info_buffer,
  const CUDASplitInfo* cuda_leaf_best_split_info) {
  const unsigned int threadIdx_x = blockIdx.x;
  if (threadIdx_x == 0) {
    cuda_best_split_info_buffer[0] = cuda_leaf_best_split_info[smaller_leaf_index].inner_feature_index;
  } else if (threadIdx_x == 1) {
    cuda_best_split_info_buffer[1] = cuda_leaf_best_split_info[smaller_leaf_index].threshold;
  } else if (threadIdx_x == 2) {
    cuda_best_split_info_buffer[2] = cuda_leaf_best_split_info[smaller_leaf_index].default_left;
  }
  if (larger_leaf_index >= 0) {
    if (threadIdx_x == 3) {
      cuda_best_split_info_buffer[3] = cuda_leaf_best_split_info[larger_leaf_index].inner_feature_index;
    } else if (threadIdx_x == 4) {
      cuda_best_split_info_buffer[4] = cuda_leaf_best_split_info[larger_leaf_index].threshold;
    } else if (threadIdx_x == 5) {
      cuda_best_split_info_buffer[5] = cuda_leaf_best_split_info[larger_leaf_index].default_left;
    }
  }
}

void CUDABestSplitFinder::LaunchFindBestFromAllSplitsKernel(
  const int cur_num_leaves,
  const int smaller_leaf_index, const int larger_leaf_index,
  int* smaller_leaf_best_split_feature,
  uint32_t* smaller_leaf_best_split_threshold,
  uint8_t* smaller_leaf_best_split_default_left,
  int* larger_leaf_best_split_feature,
  uint32_t* larger_leaf_best_split_threshold,
  uint8_t* larger_leaf_best_split_default_left,
  int* best_leaf_index,
  int* num_cat_threshold) {
  FindBestFromAllSplitsKernel<<<1, NUM_THREADS_FIND_BEST_LEAF, 0, cuda_streams_[1]>>>(cur_num_leaves,
    cuda_leaf_best_split_info_.RawData(),
    cuda_best_split_info_buffer_.RawData());
  PrepareLeafBestSplitInfo<<<6, 1, 0, cuda_streams_[0]>>>(smaller_leaf_index, larger_leaf_index,
    cuda_best_split_info_buffer_.RawData(),
    cuda_leaf_best_split_info_.RawData());
  std::vector<int> host_leaf_best_split_info_buffer(8, 0);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(host_leaf_best_split_info_buffer.data(), cuda_best_split_info_buffer_.RawData(), 8, __FILE__, __LINE__);
  *smaller_leaf_best_split_feature = host_leaf_best_split_info_buffer[0];
  *smaller_leaf_best_split_threshold = static_cast<uint32_t>(host_leaf_best_split_info_buffer[1]);
  *smaller_leaf_best_split_default_left = static_cast<uint8_t>(host_leaf_best_split_info_buffer[2]);
  if (larger_leaf_index >= 0) {
    *larger_leaf_best_split_feature = host_leaf_best_split_info_buffer[3];
    *larger_leaf_best_split_threshold = static_cast<uint32_t>(host_leaf_best_split_info_buffer[4]);
    *larger_leaf_best_split_default_left = static_cast<uint8_t>(host_leaf_best_split_info_buffer[5]);
  }
  *best_leaf_index = host_leaf_best_split_info_buffer[6];
  *num_cat_threshold = host_leaf_best_split_info_buffer[7];
}

__global__ void AllocateCatVectorsKernel(
  CUDASplitInfo* cuda_split_infos, size_t len,
  const int max_num_categories_in_split,
  const bool has_categorical_feature,
  uint32_t* cat_threshold_vec,
  int* cat_threshold_real_vec) {
  const size_t i = threadIdx.x + blockIdx.x * blockDim.x;
  if (i < len) {
    if (has_categorical_feature) {
      cuda_split_infos[i].cat_threshold = cat_threshold_vec + i * max_num_categories_in_split;
      cuda_split_infos[i].cat_threshold_real = cat_threshold_real_vec + i * max_num_categories_in_split;
      cuda_split_infos[i].num_cat_threshold = 0;
    } else {
      cuda_split_infos[i].cat_threshold = nullptr;
      cuda_split_infos[i].cat_threshold_real = nullptr;
      cuda_split_infos[i].num_cat_threshold = 0;
    }
  }
}

void CUDABestSplitFinder::LaunchAllocateCatVectorsKernel(
  CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len) {
  const int num_blocks = (static_cast<int>(len) + NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER - 1) / NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER;
  AllocateCatVectorsKernel<<<num_blocks, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER>>>(
    cuda_split_infos, len, max_num_categories_in_split_, has_categorical_feature_, cat_threshold_vec, cat_threshold_real_vec);
}

__global__ void InitCUDARandomKernel(
  const int seed,
  const int num_tasks,
  CUDARandom* cuda_randoms) {
  const int task_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (task_index < num_tasks) {
    cuda_randoms[task_index].SetSeed(seed + task_index);
  }
}

void CUDABestSplitFinder::LaunchInitCUDARandomKernel() {
  const int num_blocks = (static_cast<int>(cuda_randoms_.Size()) +
    NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER - 1) / NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER;
  InitCUDARandomKernel<<<num_blocks, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER>>>(extra_seed_,
    static_cast<int>(cuda_randoms_.Size()), cuda_randoms_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_best_split_finder.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/dataset.h>

#include <vector>

#include <LightGBM/cuda/cuda_random.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>

#include "cuda_leaf_splits.hpp"

#define NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER (256)
#define NUM_THREADS_FIND_BEST_LEAF (256)
#define NUM_TASKS_PER_SYNC_BLOCK (1024)

namespace LightGBM {

struct SplitFindTask {
  int inner_feature_index;
  bool reverse;
  bool skip_default_bin;
  bool na_as_missing;
  bool assume_out_default_left;
  bool is_categorical;
  bool is_one_hot;
  uint32_t hist_offset;
  uint8_t mfb_offset;
  uint32_t num_bin;
  uint32_t default_bin;
  int rand_threshold;
};

class CUDABestSplitFinder {
 public:
  CUDABestSplitFinder(
    const hist_t* cuda_hist,
    const Dataset* train_data,
    const std::vector<uint32_t>& feature_hist_offsets,
    const bool select_features_by_node,
    const Config* config);

  ~CUDABestSplitFinder();

  void InitFeatureMetaInfo(const Dataset* train_data);

  void Init();

  void InitCUDAFeatureMetaInfo();

  void BeforeTrain(const std::vector<int8_t>& is_feature_used_bytree);

  void FindBestSplitsForLeaf(
    const CUDALeafSplitsStruct* smaller_leaf_splits,
    const CUDALeafSplitsStruct* larger_leaf_splits,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    const data_size_t num_data_in_smaller_leaf,
    const data_size_t num_data_in_larger_leaf,
    const double sum_hessians_in_smaller_leaf,
    const double sum_hessians_in_larger_leaf,
    const score_t* grad_scale,
    const score_t* hess_scale,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  const CUDASplitInfo* FindBestFromAllSplits(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    int* num_cat_threshold);

  void ResetTrainingData(
    const hist_t* cuda_hist,
    const Dataset* train_data,
    const std::vector<uint32_t>& feature_hist_offsets);

  void ResetConfig(const Config* config, const hist_t* cuda_hist);

  void SetUsedFeatureByNode(const std::vector<int8_t>& is_feature_used_by_smaller_node,
                            const std::vector<int8_t>& is_feature_used_by_larger_node);

 private:
  #define LaunchFindBestSplitsForLeafKernel_PARAMS \
    const CUDALeafSplitsStruct* smaller_leaf_splits, \
    const CUDALeafSplitsStruct* larger_leaf_splits, \
    const int smaller_leaf_index, \
    const int larger_leaf_index, \
    const bool is_smaller_leaf_valid, \
    const bool is_larger_leaf_valid, \
    const data_size_t global_num_data_in_smaller_leaf, \
    const data_size_t global_num_data_in_larger_leaf

  void LaunchFindBestSplitsForLeafKernel(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND>
  void LaunchFindBestSplitsForLeafKernelInner0(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1>
  void LaunchFindBestSplitsForLeafKernelInner1(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
  void LaunchFindBestSplitsForLeafKernelInner2(LaunchFindBestSplitsForLeafKernel_PARAMS);

  #undef LaunchFindBestSplitsForLeafKernel_PARAMS

  #define LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const score_t* grad_scale, \
  const score_t* hess_scale, \
  const uint8_t smaller_num_bits_in_histogram_bins, \
  const uint8_t larger_num_bits_in_histogram_bins, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

  void LaunchFindBestSplitsDiscretizedForLeafKernel(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner0(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner1(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner2(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  #undef LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS

  void LaunchSyncBestSplitForLeafKernel(
    const int host_smaller_leaf_index,
    const int host_larger_leaf_index,
    const bool is_smaller_leaf_valid,
    const bool is_larger_leaf_valid);

  void LaunchFindBestFromAllSplitsKernel(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    data_size_t* num_cat_threshold);

  void AllocateCatVectors(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len);

  void LaunchAllocateCatVectorsKernel(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len);

  void LaunchInitCUDARandomKernel();

  // Host memory
  int num_features_;
  int num_leaves_;
  int max_num_bin_in_feature_;
  std::vector<uint32_t> feature_hist_offsets_;
  std::vector<uint8_t> feature_mfb_offsets_;
  std::vector<uint32_t> feature_default_bins_;
  std::vector<uint32_t> feature_num_bins_;
  std::vector<MissingType> feature_missing_type_;
  double lambda_l1_;
  double lambda_l2_;
  data_size_t min_data_in_leaf_;
  double min_sum_hessian_in_leaf_;
  double min_gain_to_split_;
  double cat_smooth_;
  double cat_l2_;
  int max_cat_threshold_;
  int min_data_per_group_;
  int max_cat_to_onehot_;
  bool extra_trees_;
  int extra_seed_;
  bool use_smoothing_;
  double path_smooth_;
  std::vector<cudaStream_t> cuda_streams_;
  // for best split find tasks
  std::vector<SplitFindTask> split_find_tasks_;
  int num_tasks_;
  // use global memory
  bool use_global_memory_;
  // number of total bins in the dataset
  const int num_total_bin_;
  // has categorical feature
  bool has_categorical_feature_;
  // maximum number of bins of categorical features
  int max_num_categorical_bin_;
  // marks whether a feature is categorical
  std::vector<int8_t> is_categorical_;
  // whether need to select features by node
  bool select_features_by_node_;

  // CUDA memory, held by this object
  // for per leaf best split information
  CUDAVector<CUDASplitInfo> cuda_leaf_best_split_info_;
  // for best split information when finding best split
  CUDAVector<CUDASplitInfo> cuda_best_split_info_;
  // best split information buffer, to be copied to host
  CUDAVector<int> cuda_best_split_info_buffer_;
  // find best split task information
  CUDAVector<SplitFindTask> cuda_split_find_tasks_;
  CUDAVector<int8_t> cuda_is_feature_used_bytree_;
  // used when finding best split with global memory
  CUDAVector<hist_t> cuda_feature_hist_grad_buffer_;
  CUDAVector<hist_t> cuda_feature_hist_hess_buffer_;
  CUDAVector<hist_t> cuda_feature_hist_stat_buffer_;
  CUDAVector<data_size_t> cuda_feature_hist_index_buffer_;
  CUDAVector<uint32_t> cuda_cat_threshold_leaf_;
  CUDAVector<int> cuda_cat_threshold_real_leaf_;
  CUDAVector<uint32_t> cuda_cat_threshold_feature_;
  CUDAVector<int> cuda_cat_threshold_real_feature_;
  int max_num_categories_in_split_;
  // used for extremely randomized trees
  CUDAVector<CUDARandom> cuda_randoms_;
  // features used by node
  CUDAVector<int8_t> is_feature_used_by_smaller_node_;
  CUDAVector<int8_t> is_feature_used_by_larger_node_;

  // CUDA memory, held by other object
  const hist_t* cuda_hist_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_data_partition.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>
#include <memory>
#include <vector>

#include "cuda_data_partition.hpp"

namespace LightGBM {

CUDADataPartition::CUDADataPartition(
  const Dataset* train_data,
  const int num_total_bin,
  const int num_leaves,
  const int num_threads,
  const bool use_quantized_grad,
  hist_t* cuda_hist):

  num_data_(train_data->num_data()),
  num_features_(train_data->num_features()),
  num_total_bin_(num_total_bin),
  num_leaves_(num_leaves),
  num_threads_(num_threads),
  use_quantized_grad_(use_quantized_grad),
  cuda_hist_(cuda_hist) {
  CalcBlockDim(num_data_);
  max_num_split_indices_blocks_ = grid_dim_;
  cur_num_leaves_ = 1;
  cuda_column_data_ = train_data->cuda_column_data();

  is_categorical_feature_.resize(train_data->num_features(), false);
  is_single_feature_in_column_.resize(train_data->num_features(), false);
  for (int feature_index = 0; feature_index < train_data->num_features(); ++feature_index) {
    if (train_data->FeatureBinMapper(feature_index)->bin_type() == BinType::CategoricalBin) {
      is_categorical_feature_[feature_index] = true;
    }
    const int feature_group_index = train_data->Feature2Group(feature_index);
    if (!train_data->IsMultiGroup(feature_group_index)) {
      if ((feature_index == 0 || train_data->Feature2Group(feature_index - 1) != feature_group_index) &&
        (feature_index == train_data->num_features() - 1 || train_data->Feature2Group(feature_index + 1) != feature_group_index)) {
        is_single_feature_in_column_[feature_index] = true;
      }
    } else {
      is_single_feature_in_column_[feature_index] = true;
    }
  }
}

CUDADataPartition::~CUDADataPartition() {
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[0]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[1]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[2]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[3]));
  cuda_streams_.clear();
  cuda_streams_.shrink_to_fit();
}

void CUDADataPartition::Init() {
  // allocate CUDA memory
  cuda_data_indices_.Resize(static_cast<size_t>(num_data_));
  cuda_leaf_data_start_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_data_end_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_num_data_.Resize(static_cast<size_t>(num_leaves_));
  // leave some space for alignment
  cuda_block_to_left_offset_.Resize(static_cast<size_t>(num_data_));
  cuda_data_index_to_leaf_index_.Resize(static_cast<size_t>(num_data_));
  cuda_block_data_to_left_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
  cuda_block_data_to_right_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
  SetCUDAMemory<data_size_t>(cuda_block_data_to_left_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_block_data_to_right_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
  cuda_out_data_indices_in_leaf_.Resize(static_cast<size_t>(num_data_));
  cuda_hist_pool_.Resize(static_cast<size_t>(num_leaves_));
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);

  cuda_split_info_buffer_.Resize(18);

  cuda_leaf_output_.Resize(static_cast<size_t>(num_leaves_));

  cuda_streams_.resize(4);
  gpuAssert(cudaStreamCreate(&cuda_streams_[0]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[1]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[2]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[3]), __FILE__, __LINE__);

  cuda_num_data_.InitFromHostVector(std::vector<data_size_t>{num_data_});
  use_bagging_ = false;
  used_indices_ = nullptr;
}

void CUDADataPartition::BeforeTrain() {
  if (!use_bagging_) {
    LaunchFillDataIndicesBeforeTrain();
  }
  SetCUDAMemory<data_size_t>(cuda_leaf_num_data_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_leaf_data_start_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_leaf_data_end_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (!use_bagging_) {
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_leaf_num_data_.RawData(), cuda_num_data_.RawData(), 1, __FILE__, __LINE__);
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_leaf_data_end_.RawData(), cuda_num_data_.RawData(), 1, __FILE__, __LINE__);
  } else {
    CopyFromHostToCUDADevice<data_size_t>(cuda_leaf_num_data_.RawData(), &num_used_indices_, 1, __FILE__, __LINE__);
    CopyFromHostToCUDADevice<data_size_t>(cuda_leaf_data_end_.RawData(), &num_used_indices_, 1, __FILE__, __LINE__);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);
}

void CUDADataPartition::Split(
  // input best split info
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  const int leaf_best_split_feature,
  const uint32_t leaf_best_split_threshold,
  const uint32_t* categorical_bitset,
  const int categorical_bitset_len,
  const uint8_t leaf_best_split_default_left,
  const data_size_t num_data_in_leaf,
  const data_size_t leaf_data_start,
  // for leaf information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  // gather information for CPU, used for launching kernels
  data_size_t* left_leaf_num_data,
  data_size_t* right_leaf_num_data,
  data_size_t* left_leaf_start,
  data_size_t* right_leaf_start,
  double* left_leaf_sum_of_hessians,
  double* right_leaf_sum_of_hessians,
  double* left_leaf_sum_of_gradients,
  double* right_leaf_sum_of_gradients,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  CalcBlockDim(num_data_in_leaf);
  global_timer.Start("GenDataToLeftBitVector");
  GenDataToLeftBitVector(num_data_in_leaf,
                         leaf_best_split_feature,
                         leaf_best_split_threshold,
                         categorical_bitset,
                         categorical_bitset_len,
                         leaf_best_split_default_left,
                         leaf_data_start,
                         left_leaf_index,
                         right_leaf_index);
  global_timer.Stop("GenDataToLeftBitVector");
  global_timer.Start("SplitInner");

  SplitInner(num_data_in_leaf,
             best_split_info,
             left_leaf_index,
             right_leaf_index,
             smaller_leaf_splits,
             larger_leaf_splits,
             left_leaf_num_data,
             right_leaf_num_data,
             left_leaf_start,
             right_leaf_start,
             left_leaf_sum_of_hessians,
             right_leaf_sum_of_hessians,
             left_leaf_sum_of_gradients,
             right_leaf_sum_of_gradients,
             global_left_leaf_num_data,
             global_right_leaf_num_data);
  global_timer.Stop("SplitInner");
}

void CUDADataPartition::GenDataToLeftBitVector(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index) {
  if (is_categorical_feature_[split_feature_index]) {
    LaunchGenDataToLeftBitVectorCategoricalKernel(
      num_data_in_leaf,
      split_feature_index,
      categorical_bitset,
      categorical_bitset_len,
      split_default_left,
      leaf_data_start,
      left_leaf_index,
      right_leaf_index);
  } else {
    LaunchGenDataToLeftBitVectorKernel(
      num_data_in_leaf,
      split_feature_index,
      split_threshold,
      split_default_left,
      leaf_data_start,
      left_leaf_index,
      right_leaf_index);
  }
}

void CUDADataPartition::SplitInner(
  const data_size_t num_data_in_leaf,
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  data_size_t* left_leaf_num_data,
  data_size_t* right_leaf_num_data,
  data_size_t* left_leaf_start,
  data_size_t* right_leaf_start,
  double* left_leaf_sum_of_hessians,
  double* right_leaf_sum_of_hessians,
  double* left_leaf_sum_of_gradients,
  double* right_leaf_sum_of_gradients,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  LaunchSplitInnerKernel(
    num_data_in_leaf,
    best_split_info,
    left_leaf_index,
    right_leaf_index,
    smaller_leaf_splits,
    larger_leaf_splits,
    left_leaf_num_data,
    right_leaf_num_data,
    left_leaf_start,
    right_leaf_start,
    left_leaf_sum_of_hessians,
    right_leaf_sum_of_hessians,
    left_leaf_sum_of_gradients,
    right_leaf_sum_of_gradients,
    global_left_leaf_num_data,
    global_right_leaf_num_data);
  ++cur_num_leaves_;
}

void CUDADataPartition::UpdateTrainScore(const Tree* tree, double* scores) {
  const CUDATree* cuda_tree = nullptr;
  std::unique_ptr<CUDATree> cuda_tree_ptr;
  if (tree->is_cuda_tree()) {
    cuda_tree = reinterpret_cast<const CUDATree*>(tree);
  } else {
    cuda_tree_ptr.reset(new CUDATree(tree));
    cuda_tree = cuda_tree_ptr.get();
  }
  if (use_bagging_) {
    // we need restore the order of indices in cuda_data_indices_
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_data_indices_.RawData(), used_indices_, static_cast<size_t>(num_used_indices_), __FILE__, __LINE__);
  }
  LaunchAddPredictionToScoreKernel(cuda_tree->cuda_leaf_value(), scores);
}

void CUDADataPartition::CalcBlockDim(const data_size_t num_data_in_leaf) {
  const int min_num_blocks = num_data_in_leaf <= 100 ? 1 : 80;
  const int num_blocks = std::max(min_num_blocks, (num_data_in_leaf + SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION);
  int split_indices_block_size_data_partition = (num_data_in_leaf + num_blocks - 1) / num_blocks - 1;
  CHECK_GT(split_indices_block_size_data_partition, 0);
  int split_indices_block_size_data_partition_aligned = 1;
  while (split_indices_block_size_data_partition > 0) {
    split_indices_block_size_data_partition_aligned <<= 1;
    split_indices_block_size_data_partition >>= 1;
  }
  const int num_blocks_final = (num_data_in_leaf + split_indices_block_size_data_partition_aligned - 1) / split_indices_block_size_data_partition_aligned;
  grid_dim_ = num_blocks_final;
  block_dim_ = split_indices_block_size_data_partition_aligned;
}

void CUDADataPartition::SetUsedDataIndices(const data_size_t* used_indices, const data_size_t num_used_indices) {
  use_bagging_ = true;
  num_used_indices_ = num_used_indices;
  used_indices_ = used_indices;
  CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_data_indices_.RawData(), used_indices, static_cast<size_t>(num_used_indices), __FILE__, __LINE__);
  LaunchFillDataIndexToLeafIndex();
}

void CUDADataPartition::ResetTrainingData(const Dataset* train_data, const int num_total_bin, hist_t* cuda_hist) {
  const data_size_t old_num_data = num_data_;
  num_data_ = train_data->num_data();
  num_features_ = train_data->num_features();
  num_total_bin_ = num_total_bin;
  cuda_column_data_ = train_data->cuda_column_data();
  cuda_hist_ = cuda_hist;
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);
  CopyFromHostToCUDADevice<int>(cuda_num_data_.RawData(), &num_data_, 1, __FILE__, __LINE__);
  if (num_data_ > old_num_data) {
    CalcBlockDim(num_data_);
    const int old_max_num_split_indices_blocks = max_num_split_indices_blocks_;
    max_num_split_indices_blocks_ = grid_dim_;
    if (max_num_split_indices_blocks_ > old_max_num_split_indices_blocks) {
      cuda_block_data_to_left_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
      cuda_block_data_to_right_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
      SetCUDAMemory<data_size_t>(cuda_block_data_to_left_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
      SetCUDAMemory<data_size_t>(cuda_block_data_to_right_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
    }
    cuda_data_indices_.Resize(static_cast<size_t>(num_data_));
    cuda_block_to_left_offset_.Resize(static_cast<size_t>(num_data_));
    cuda_data_index_to_leaf_index_.Resize(static_cast<size_t>(num_data_));
    cuda_out_data_indices_in_leaf_.Resize(static_cast<size_t>(num_data_));
  }
  used_indices_ = nullptr;
  use_bagging_ = false;
  num_used_indices_ = 0;
  cur_num_leaves_ = 1;
}

void CUDADataPartition::ResetConfig(const Config* config, hist_t* cuda_hist) {
  num_threads_ = OMP_NUM_THREADS();
  num_leaves_ = config->num_leaves;
  cuda_hist_ = cuda_hist;
  cuda_leaf_data_start_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_data_end_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_num_data_.Resize(static_cast<size_t>(num_leaves_));
  cuda_hist_pool_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_output_.Resize(static_cast<size_t>(num_leaves_));
}

void CUDADataPartition::SetBaggingSubset(const Dataset* subset) {
  num_used_indices_ = subset->num_data();
  used_indices_ = nullptr;
  use_bagging_ = true;
  cuda_column_data_ = subset->cuda_column_data();
}

void CUDADataPartition::ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves) {
  if (leaf_pred.size() != static_cast<size_t>(num_data_)) {
    cuda_data_index_to_leaf_index_.Clear();
    cuda_data_index_to_leaf_index_.InitFromHostVector(leaf_pred);
    num_data_ = static_cast<data_size_t>(leaf_pred.size());
  } else {
    CopyFromHostToCUDADevice<int>(cuda_data_index_to_leaf_index_.RawData(), leaf_pred.data(), leaf_pred.size(), __FILE__, __LINE__);
  }
  num_leaves_ = num_leaves;
  cur_num_leaves_ = num_leaves;
}

void CUDADataPartition::ReduceLeafGradStat(
  const score_t* gradients, const score_t* hessians,
  CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const {
  LaunchReduceLeafGradStat(gradients, hessians, tree, leaf_grad_stat_buffer, leaf_hess_state_buffer);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_data_partition.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_data_partition.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/tree.h>

#include <algorithm>
#include <vector>

namespace LightGBM {

__global__ void FillDataIndicesBeforeTrainKernel(const data_size_t num_data,
  data_size_t* data_indices, int* cuda_data_index_to_leaf_index) {
  const unsigned int data_index = threadIdx.x + blockIdx.x * blockDim.x;
  if (data_index < num_data) {
    data_indices[data_index] = data_index;
    cuda_data_index_to_leaf_index[data_index] = 0;
  }
}

__global__ void FillDataIndexToLeafIndexKernel(
  const data_size_t num_data,
  const data_size_t* data_indices,
  int* data_index_to_leaf_index) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    data_index_to_leaf_index[data_indices[data_index]] = 0;
  }
}

void CUDADataPartition::LaunchFillDataIndicesBeforeTrain() {
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  FillDataIndicesBeforeTrainKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(num_data_in_root, cuda_data_indices_.RawData(), cuda_data_index_to_leaf_index_.RawData());
}

void CUDADataPartition::LaunchFillDataIndexToLeafIndex() {
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  FillDataIndexToLeafIndexKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(num_data_in_root, cuda_data_indices_.RawData(), cuda_data_index_to_leaf_index_.RawData());
}

__device__ __forceinline__ void PrepareOffset(const data_size_t num_data_in_leaf, uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer, data_size_t* block_to_right_offset_buffer,
  const uint16_t thread_to_left_offset_cnt, uint16_t* shared_mem_buffer) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const uint16_t thread_to_left_offset = ShufflePrefixSum<uint16_t>(thread_to_left_offset_cnt, shared_mem_buffer);
  const data_size_t num_data_in_block = (blockIdx.x + 1) * blockDim_x <= num_data_in_leaf ? static_cast<data_size_t>(blockDim_x) :
    num_data_in_leaf - static_cast<data_size_t>(blockIdx.x * blockDim_x);
  if (static_cast<data_size_t>(threadIdx_x) < num_data_in_block) {
    block_to_left_offset[threadIdx_x] = thread_to_left_offset;
  }
  if (threadIdx_x == blockDim_x - 1) {
    if (num_data_in_block > 0) {
      const data_size_t data_to_left = static_cast<data_size_t>(thread_to_left_offset);
      block_to_left_offset_buffer[blockIdx.x + 1] = data_to_left;
      block_to_right_offset_buffer[blockIdx.x + 1] = num_data_in_block - data_to_left;
    } else {
      block_to_left_offset_buffer[blockIdx.x + 1] = 0;
      block_to_right_offset_buffer[blockIdx.x + 1] = 0;
    }
  }
}

template <typename T>
__device__ bool CUDAFindInBitset(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}



#define UpdateDataIndexToLeafIndexKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const int left_leaf_index, \
  const int right_leaf_index, \
  const int default_leaf_index, \
  const int missing_default_leaf_index

#define UpdateDataIndexToLeafIndex_ARGS \
  column_data, \
  num_data_in_leaf, \
  data_indices_in_leaf, th, \
  t_zero_bin, \
  max_bin, \
  min_bin, \
  left_leaf_index, \
  right_leaf_index, \
  default_leaf_index, \
  missing_default_leaf_index

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, bool USE_MIN_BIN, typename BIN_TYPE>
__global__ void UpdateDataIndexToLeafIndexKernel(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  int* cuda_data_index_to_leaf_index) {
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (!MIN_IS_MAX) {
      if ((MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
        (MISSING_IS_NA && !MFB_IS_NA && bin == max_bin)) {
        cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
      } else if ((USE_MIN_BIN && (bin < min_bin || bin > max_bin)) ||
                 (!USE_MIN_BIN && bin == 0)) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
        }
      } else if (bin > th) {
        cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
      } else {
        cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
      }
    } else {
      if (MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
        cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
      } else if (bin != max_bin) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
        }
      } else {
        if (MISSING_IS_NA && !MFB_IS_NA) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          if (!MAX_TO_LEFT) {
            cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
          } else {
            cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
          }
        }
      }
    }
  }
}

template <typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool missing_is_zero,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (min_bin < max_bin) {
    if (!missing_is_zero) {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<false, false, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    } else {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<false, true, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    }
  } else {
    if (!missing_is_zero) {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<true, false, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    } else {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<true, true, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    }
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner0(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!missing_is_na) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner1<MIN_IS_MAX, MISSING_IS_ZERO, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner1<MIN_IS_MAX, MISSING_IS_ZERO, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner1(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_zero) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_na, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_na, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner2(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_na) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner3<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner3<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner3(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!max_to_left) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner4<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner4<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner4(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool is_single_feature_in_column) {
  if (!is_single_feature_in_column) {
    UpdateDataIndexToLeafIndexKernel<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, true, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(
        UpdateDataIndexToLeafIndex_ARGS,
        cuda_data_index_to_leaf_index_.RawData());
  } else {
    UpdateDataIndexToLeafIndexKernel<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, false, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(
        UpdateDataIndexToLeafIndex_ARGS,
        cuda_data_index_to_leaf_index_.RawData());
  }
}

#define GenDataToLeftBitVectorKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const uint8_t split_default_to_left, \
  const uint8_t split_missing_default_to_left

#define GenBitVector_ARGS \
  column_data, \
  num_data_in_leaf, \
  data_indices_in_leaf, \
  th, \
  t_zero_bin, \
  max_bin, \
  min_bin, \
  split_default_to_left,  \
  split_missing_default_to_left

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, bool USE_MIN_BIN, typename BIN_TYPE>
__global__ void GenDataToLeftBitVectorKernel(
  GenDataToLeftBitVectorKernel_PARAMS,
  uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer) {
  __shared__ uint16_t shared_mem_buffer[WARPSIZE];
  uint16_t thread_to_left_offset_cnt = 0;
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (!MIN_IS_MAX) {
      if ((MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
        (MISSING_IS_NA && !MFB_IS_NA && bin == max_bin)) {
        thread_to_left_offset_cnt = split_missing_default_to_left;
      } else if ((USE_MIN_BIN && (bin < min_bin || bin > max_bin)) ||
                 (!USE_MIN_BIN && bin == 0)) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO || MFB_IS_ZERO)) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else {
          thread_to_left_offset_cnt = split_default_to_left;
        }
      } else if (bin <= th) {
        thread_to_left_offset_cnt = 1;
      }
    } else {
      if (MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
        thread_to_left_offset_cnt = split_missing_default_to_left;
      } else if (bin != max_bin) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else {
          thread_to_left_offset_cnt = split_default_to_left;
        }
      } else {
        if (MISSING_IS_NA && !MFB_IS_NA) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else if (MAX_TO_LEFT) {
          thread_to_left_offset_cnt = 1;
        }
      }
    }
  }
  __syncthreads();
  PrepareOffset(num_data_in_leaf, block_to_left_offset + blockIdx.x * blockDim.x, block_to_left_offset_buffer, block_to_right_offset_buffer,
    thread_to_left_offset_cnt, shared_mem_buffer);
}

template <typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool missing_is_zero,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (min_bin < max_bin) {
    if (!missing_is_zero) {
      LaunchGenDataToLeftBitVectorKernelInner0<false, false, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    } else {
      LaunchGenDataToLeftBitVectorKernelInner0<false, true, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    }
  } else {
    if (!missing_is_zero) {
      LaunchGenDataToLeftBitVectorKernelInner0<true, false, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    } else {
      LaunchGenDataToLeftBitVectorKernelInner0<true, true, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    }
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner0(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!missing_is_na) {
    LaunchGenDataToLeftBitVectorKernelInner1<MIN_IS_MAX, MISSING_IS_ZERO, false, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner1<MIN_IS_MAX, MISSING_IS_ZERO, true, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner1(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_zero) {
    LaunchGenDataToLeftBitVectorKernelInner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, false, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, true, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner2(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_na) {
    LaunchGenDataToLeftBitVectorKernelInner3
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, false, BIN_TYPE>
      (GenBitVector_ARGS, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner3
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, true, BIN_TYPE>
      (GenBitVector_ARGS, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner3(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!max_bin_to_left) {
    LaunchGenDataToLeftBitVectorKernelInner4
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, false, BIN_TYPE>
      (GenBitVector_ARGS, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner4
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, true, BIN_TYPE>
      (GenBitVector_ARGS, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner4(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool is_single_feature_in_column) {
  if (!is_single_feature_in_column) {
    GenDataToLeftBitVectorKernel
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, true, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_ARGS,
        cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData());
  } else {
    GenDataToLeftBitVectorKernel
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, false, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_ARGS,
        cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData());
  }
}

void CUDADataPartition::LaunchGenDataToLeftBitVectorKernel(
  const data_size_t num_data_in_leaf,
  const int split_feature_index,
  const uint32_t split_threshold,
  const uint8_t split_default_left,
  const data_size_t leaf_data_start,
  const int left_leaf_index,
  const int right_leaf_index) {
  const bool missing_is_zero = static_cast<bool>(cuda_column_data_->feature_missing_is_zero(split_feature_index));
  const bool missing_is_na = static_cast<bool>(cuda_column_data_->feature_missing_is_na(split_feature_index));
  const bool mfb_is_zero = static_cast<bool>(cuda_column_data_->feature_mfb_is_zero(split_feature_index));
  const bool mfb_is_na = static_cast<bool>(cuda_column_data_->feature_mfb_is_na(split_feature_index));
  const bool is_single_feature_in_column = is_single_feature_in_column_[split_feature_index];
  const uint32_t default_bin = cuda_column_data_->feature_default_bin(split_feature_index);
  const uint32_t most_freq_bin = cuda_column_data_->feature_most_freq_bin(split_feature_index);
  const uint32_t min_bin = is_single_feature_in_column ? 1 : cuda_column_data_->feature_min_bin(split_feature_index);
  const uint32_t max_bin = cuda_column_data_->feature_max_bin(split_feature_index);
  uint32_t th = split_threshold + min_bin;
  uint32_t t_zero_bin = min_bin + default_bin;
  if (most_freq_bin == 0) {
    --th;
    --t_zero_bin;
  }
  uint8_t split_default_to_left = 0;
  uint8_t split_missing_default_to_left = 0;
  int default_leaf_index = right_leaf_index;
  int missing_default_leaf_index = right_leaf_index;
  if (most_freq_bin <= split_threshold) {
    split_default_to_left = 1;
    default_leaf_index = left_leaf_index;
  }
  if (missing_is_zero || missing_is_na) {
    if (split_default_left) {
      split_missing_default_to_left = 1;
      missing_default_leaf_index = left_leaf_index;
    }
  }
  const int column_index = cuda_column_data_->feature_to_column(split_feature_index);
  const uint8_t bit_type = cuda_column_data_->column_bit_type(column_index);

  const bool max_bin_to_left = (max_bin <= th);

  const data_size_t* data_indices_in_leaf = cuda_data_indices_.RawData() + leaf_data_start;
  const void* column_data_pointer = cuda_column_data_->GetColumnData(column_index);

  if (bit_type == 8) {
    const uint8_t* column_data = reinterpret_cast<const uint8_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint8_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint8_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  } else if (bit_type == 16) {
    const uint16_t* column_data = reinterpret_cast<const uint16_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint16_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint16_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  } else if (bit_type == 32) {
    const uint32_t* column_data = reinterpret_cast<const uint32_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint32_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint32_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  }
}

#undef UpdateDataIndexToLeafIndexKernel_PARAMS
#undef UpdateDataIndexToLeafIndex_ARGS
#undef GenDataToLeftBitVectorKernel_PARAMS
#undef GenBitVector_ARGS

template <typename BIN_TYPE, bool USE_MIN_BIN>
__global__ void UpdateDataIndexToLeafIndexKernel_Categorical(
  const data_size_t num_data_in_leaf, const data_size_t* data_indices_in_leaf,
  const uint32_t* bitset, const int bitset_len, const BIN_TYPE* column_data,
  // values from feature
  const uint32_t max_bin, const uint32_t min_bin, const int8_t mfb_offset,
  int* cuda_data_index_to_leaf_index, const int left_leaf_index, const int right_leaf_index,
  const int default_leaf_index) {
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
      cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
    } else if (!USE_MIN_BIN && bin == 0) {
      cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
    } else if (CUDAFindInBitset(bitset, bitset_len, bin - min_bin + mfb_offset)) {
      cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
    } else {
      cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
    }
  }
}

// for categorical features
template <typename BIN_TYPE, bool USE_MIN_BIN>
__global__ void GenDataToLeftBitVectorKernel_Categorical(
  const data_size_t num_data_in_leaf, const data_size_t* data_indices_in_leaf,
  const uint32_t* bitset, int bitset_len, const BIN_TYPE* column_data,
  // values from feature
  const uint32_t max_bin, const uint32_t min_bin, const int8_t mfb_offset,
  const uint8_t split_default_to_left,
  uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer, data_size_t* block_to_right_offset_buffer) {
  __shared__ uint16_t shared_mem_buffer[WARPSIZE];
  uint16_t thread_to_left_offset_cnt = 0;
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
      thread_to_left_offset_cnt = split_default_to_left;
    } else if (!USE_MIN_BIN && bin == 0) {
      thread_to_left_offset_cnt = split_default_to_left;
    } else if (CUDAFindInBitset(bitset, bitset_len, bin - min_bin + mfb_offset)) {
      thread_to_left_offset_cnt = 1;
    }
  }
  __syncthreads();
  PrepareOffset(num_data_in_leaf, block_to_left_offset + blockIdx.x * blockDim.x, block_to_left_offset_buffer, block_to_right_offset_buffer,
    thread_to_left_offset_cnt, shared_mem_buffer);
}

#define GenBitVector_Categorical_ARGS \
  num_data_in_leaf, data_indices_in_leaf, \
  bitset, bitset_len, \
  column_data, max_bin, min_bin, mfb_offset, split_default_to_left, \
  cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData()

#define UpdateDataIndexToLeafIndex_Categorical_ARGS \
  num_data_in_leaf, data_indices_in_leaf, \
  bitset, bitset_len, \
  column_data, max_bin, min_bin, mfb_offset,  \
  cuda_data_index_to_leaf_index_.RawData(), left_leaf_index, right_leaf_index, default_leaf_index

void CUDADataPartition::LaunchGenDataToLeftBitVectorCategoricalKernel(
  const data_size_t num_data_in_leaf,
  const int split_feature_index,
  const uint32_t* bitset,
  const int bitset_len,
  const uint8_t split_default_left,
  const data_size_t leaf_data_start,
  const int left_leaf_index,
  const int right_leaf_index) {
  const data_size_t* data_indices_in_leaf = cuda_data_indices_.RawData() + leaf_data_start;
  const int column_index = cuda_column_data_->feature_to_column(split_feature_index);
  const uint8_t bit_type = cuda_column_data_->column_bit_type(column_index);
  const bool is_single_feature_in_column = is_single_feature_in_column_[split_feature_index];
  const uint32_t min_bin = is_single_feature_in_column ? 1 : cuda_column_data_->feature_min_bin(split_feature_index);
  const uint32_t max_bin = cuda_column_data_->feature_max_bin(split_feature_index);
  const uint32_t most_freq_bin = cuda_column_data_->feature_most_freq_bin(split_feature_index);
  const uint32_t default_bin = cuda_column_data_->feature_default_bin(split_feature_index);
  const void* column_data_pointer = cuda_column_data_->GetColumnData(column_index);
  const int8_t mfb_offset = static_cast<int8_t>(most_freq_bin == 0);
  std::vector<uint32_t> host_bitset(bitset_len, 0);
  CopyFromCUDADeviceToHost<uint32_t>(host_bitset.data(), bitset, bitset_len, __FILE__, __LINE__);
  uint8_t split_default_to_left = 0;
  int default_leaf_index = right_leaf_index;
  if (most_freq_bin > 0 && Common::FindInBitset(host_bitset.data(), bitset_len, most_freq_bin)) {
    split_default_to_left = 1;
    default_leaf_index = left_leaf_index;
  }
  if (bit_type == 8) {
    const uint8_t* column_data = reinterpret_cast<const uint8_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint8_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint8_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint8_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint8_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  } else if (bit_type == 16) {
    const uint16_t* column_data = reinterpret_cast<const uint16_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint16_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint16_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint16_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint16_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  } else if (bit_type == 32) {
    const uint32_t* column_data = reinterpret_cast<const uint32_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint32_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint32_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint32_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint32_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  }
}

#undef GenBitVector_Categorical_ARGS
#undef UpdateDataIndexToLeafIndex_Categorical_ARGS

__global__ void AggregateBlockOffsetKernel0(
  const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const data_size_t num_blocks) {
  __shared__ uint32_t shared_mem_buffer[WARPSIZE];
  __shared__ uint32_t to_left_total_count;
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index];
  const unsigned int blockDim_x = blockDim.x;
  const unsigned int threadIdx_x = threadIdx.x;
  const data_size_t num_blocks_plus_1 = num_blocks + 1;
  const uint32_t num_blocks_per_thread = (num_blocks_plus_1 + blockDim_x - 1) / blockDim_x;
  const uint32_t remain = num_blocks_plus_1 - ((num_blocks_per_thread - 1) * blockDim_x);
  const uint32_t remain_offset = remain * num_blocks_per_thread;
  uint32_t thread_start_block_index = 0;
  uint32_t thread_end_block_index = 0;
  if (threadIdx_x < remain) {
    thread_start_block_index = threadIdx_x * num_blocks_per_thread;
    thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread, num_blocks_plus_1);
  } else {
    thread_start_block_index = remain_offset + (num_blocks_per_thread - 1) * (threadIdx_x - remain);
    thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread - 1, num_blocks_plus_1);
  }
  if (threadIdx.x == 0) {
    block_to_right_offset_buffer[0] = 0;
  }
  __syncthreads();
  for (uint32_t block_index = thread_start_block_index + 1; block_index < thread_end_block_index; ++block_index) {
    block_to_left_offset_buffer[block_index] += block_to_left_offset_buffer[block_index - 1];
    block_to_right_offset_buffer[block_index] += block_to_right_offset_buffer[block_index - 1];
  }
  __syncthreads();
  uint32_t block_to_left_offset = 0;
  uint32_t block_to_right_offset = 0;
  if (thread_start_block_index < thread_end_block_index && thread_start_block_index > 1) {
    block_to_left_offset = block_to_left_offset_buffer[thread_start_block_index - 1];
    block_to_right_offset = block_to_right_offset_buffer[thread_start_block_index - 1];
  }
  block_to_left_offset = ShufflePrefixSum<uint32_t>(block_to_left_offset, shared_mem_buffer);
  __syncthreads();
  block_to_right_offset = ShufflePrefixSum<uint32_t>(block_to_right_offset, shared_mem_buffer);
  if (threadIdx_x == blockDim_x - 1) {
    to_left_total_count = block_to_left_offset + block_to_left_offset_buffer[num_blocks];
  }
  __syncthreads();
  const uint32_t to_left_thread_block_offset = block_to_left_offset;
  const uint32_t to_right_thread_block_offset = block_to_right_offset + to_left_total_count;
  for (uint32_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    block_to_left_offset_buffer[block_index] += to_left_thread_block_offset;
    block_to_right_offset_buffer[block_index] += to_right_thread_block_offset;
  }
  __syncthreads();
  if (blockIdx.x == 0 && threadIdx.x == 0) {
    const data_size_t old_leaf_data_end = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[left_leaf_index] = cuda_leaf_data_start[left_leaf_index] + static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_num_data[left_leaf_index] = static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_data_start[right_leaf_index] = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[right_leaf_index] = old_leaf_data_end;
    cuda_leaf_num_data[right_leaf_index] = num_data_in_leaf - static_cast<data_size_t>(to_left_total_count);
  }
}

__global__ void AggregateBlockOffsetKernel1(
  const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const data_size_t num_blocks) {
  __shared__ uint32_t shared_mem_buffer[WARPSIZE];
  __shared__ uint32_t to_left_total_count;
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index];
  const unsigned int threadIdx_x = threadIdx.x;
  uint32_t block_to_left_offset = 0;
  uint32_t block_to_right_offset = 0;
  if (threadIdx_x < static_cast<unsigned int>(num_blocks)) {
    block_to_left_offset = block_to_left_offset_buffer[threadIdx_x + 1];
    block_to_right_offset = block_to_right_offset_buffer[threadIdx_x + 1];
  }
  block_to_left_offset = ShufflePrefixSum<uint32_t>(block_to_left_offset, shared_mem_buffer);
  __syncthreads();
  block_to_right_offset = ShufflePrefixSum<uint32_t>(block_to_right_offset, shared_mem_buffer);
  if (threadIdx.x == blockDim.x - 1) {
    to_left_total_count = block_to_left_offset;
  }
  __syncthreads();
  if (threadIdx_x < static_cast<unsigned int>(num_blocks)) {
    block_to_left_offset_buffer[threadIdx_x + 1] = block_to_left_offset;
    block_to_right_offset_buffer[threadIdx_x + 1] = block_to_right_offset + to_left_total_count;
  }
  if (threadIdx_x == 0) {
    block_to_right_offset_buffer[0] = to_left_total_count;
  }
  __syncthreads();
  if (blockIdx.x == 0 && threadIdx.x == 0) {
    const data_size_t old_leaf_data_end = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[left_leaf_index] = cuda_leaf_data_start[left_leaf_index] + static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_num_data[left_leaf_index] = static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_data_start[right_leaf_index] = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[right_leaf_index] = old_leaf_data_end;
    cuda_leaf_num_data[right_leaf_index] = num_data_in_leaf - static_cast<data_size_t>(to_left_total_count);
  }
}

template <bool USE_NCCL, bool USE_GRAD_DISCRETIZED>
__global__ void SplitTreeStructureKernel(const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const CUDASplitInfo* best_split_info,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  const int num_total_bin,
  hist_t* cuda_hist, hist_t** cuda_hist_pool,
  double* cuda_leaf_output,
  int* cuda_split_info_buffer) {
  const unsigned int to_left_total_cnt = cuda_leaf_num_data[left_leaf_index];
  double* cuda_split_info_buffer_for_hessians = reinterpret_cast<double*>(cuda_split_info_buffer + 8);
  const unsigned int global_thread_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (global_thread_index == 0) {
    cuda_leaf_output[left_leaf_index] = best_split_info->left_value;
  } else if (global_thread_index == 1) {
    cuda_leaf_output[right_leaf_index] = best_split_info->right_value;
  } else if (global_thread_index == 2) {
    cuda_split_info_buffer[0] = left_leaf_index;
  } else if (global_thread_index == 3) {
    cuda_split_info_buffer[1] = cuda_leaf_num_data[left_leaf_index];
  } else if (global_thread_index == 4) {
    cuda_split_info_buffer[2] = cuda_leaf_data_start[left_leaf_index];
  } else if (global_thread_index == 5) {
    cuda_split_info_buffer[3] = right_leaf_index;
  } else if (global_thread_index == 6) {
    cuda_split_info_buffer[4] = cuda_leaf_num_data[right_leaf_index];
  } else if (global_thread_index == 7) {
    cuda_split_info_buffer[5] = cuda_leaf_data_start[right_leaf_index];
  } else if (global_thread_index == 8) {
    cuda_split_info_buffer_for_hessians[0] = best_split_info->left_sum_hessians;
    cuda_split_info_buffer_for_hessians[2] = best_split_info->left_sum_gradients;
  } else if (global_thread_index == 9) {
    cuda_split_info_buffer_for_hessians[1] = best_split_info->right_sum_hessians;
    cuda_split_info_buffer_for_hessians[3] = best_split_info->right_sum_gradients;
  }

  bool left_is_smaller = USE_NCCL ?
    cuda_split_info_buffer[16] < cuda_split_info_buffer[17] :
    cuda_leaf_num_data[left_leaf_index] < cuda_leaf_num_data[right_leaf_index];

  if (left_is_smaller) {
    if (global_thread_index == 0) {
      hist_t* parent_hist_ptr = cuda_hist_pool[left_leaf_index];
      cuda_hist_pool[right_leaf_index] = parent_hist_ptr;
      cuda_hist_pool[left_leaf_index] = USE_GRAD_DISCRETIZED ?
        cuda_hist + right_leaf_index * num_total_bin :
        cuda_hist + 2 * right_leaf_index * num_total_bin;
      smaller_leaf_splits->hist_in_leaf = cuda_hist_pool[left_leaf_index];
      larger_leaf_splits->hist_in_leaf = cuda_hist_pool[right_leaf_index];
    } else if (global_thread_index == 1) {
      smaller_leaf_splits->sum_of_gradients = best_split_info->left_sum_gradients;
    } else if (global_thread_index == 2) {
      smaller_leaf_splits->sum_of_hessians = best_split_info->left_sum_hessians;
    } else if (global_thread_index == 3) {
      smaller_leaf_splits->num_data_in_leaf = to_left_total_cnt;
    } else if (global_thread_index == 4) {
      smaller_leaf_splits->gain = best_split_info->left_gain;
    } else if (global_thread_index == 5) {
      smaller_leaf_splits->leaf_value = best_split_info->left_value;
    } else if (global_thread_index == 6) {
      smaller_leaf_splits->data_indices_in_leaf = cuda_data_indices;
    } else if (global_thread_index == 7) {
      larger_leaf_splits->leaf_index = right_leaf_index;
    } else if (global_thread_index == 8) {
      larger_leaf_splits->sum_of_gradients = best_split_info->right_sum_gradients;
    } else if (global_thread_index == 9) {
      larger_leaf_splits->sum_of_hessians = best_split_info->right_sum_hessians;
    } else if (global_thread_index == 10) {
      larger_leaf_splits->num_data_in_leaf = cuda_leaf_num_data[right_leaf_index];
    } else if (global_thread_index == 11) {
      larger_leaf_splits->gain = best_split_info->right_gain;
    } else if (global_thread_index == 12) {
      larger_leaf_splits->leaf_value = best_split_info->right_value;
    } else if (global_thread_index == 13) {
      larger_leaf_splits->data_indices_in_leaf = cuda_data_indices + cuda_leaf_num_data[left_leaf_index];
    } else if (global_thread_index == 14) {
      cuda_split_info_buffer[6] = left_leaf_index;
    } else if (global_thread_index == 15) {
      cuda_split_info_buffer[7] = right_leaf_index;
    } else if (global_thread_index == 16) {
      smaller_leaf_splits->leaf_index = left_leaf_index;
    }
  } else {
    if (global_thread_index == 0) {
      larger_leaf_splits->leaf_index = left_leaf_index;
    } else if (global_thread_index == 1) {
      larger_leaf_splits->sum_of_gradients = best_split_info->left_sum_gradients;
    } else if (global_thread_index == 2) {
      larger_leaf_splits->sum_of_hessians = best_split_info->left_sum_hessians;
    } else if (global_thread_index == 3) {
      larger_leaf_splits->num_data_in_leaf = to_left_total_cnt;
    } else if (global_thread_index == 4) {
      larger_leaf_splits->gain = best_split_info->left_gain;
    } else if (global_thread_index == 5) {
      larger_leaf_splits->leaf_value = best_split_info->left_value;
    } else if (global_thread_index == 6) {
      larger_leaf_splits->data_indices_in_leaf = cuda_data_indices;
    } else if (global_thread_index == 7) {
      smaller_leaf_splits->leaf_index = right_leaf_index;
    } else if (global_thread_index == 8) {
      smaller_leaf_splits->sum_of_gradients = best_split_info->right_sum_gradients;
    } else if (global_thread_index == 9) {
      smaller_leaf_splits->sum_of_hessians = best_split_info->right_sum_hessians;
    } else if (global_thread_index == 10) {
      smaller_leaf_splits->num_data_in_leaf = cuda_leaf_num_data[right_leaf_index];
    } else if (global_thread_index == 11) {
      smaller_leaf_splits->gain = best_split_info->right_gain;
    } else if (global_thread_index == 12) {
      smaller_leaf_splits->leaf_value = best_split_info->right_value;
    } else if (global_thread_index == 13) {
      smaller_leaf_splits->data_indices_in_leaf = cuda_data_indices + cuda_leaf_num_data[left_leaf_index];
    } else if (global_thread_index == 14) {
      cuda_hist_pool[right_leaf_index] = cuda_hist + 2 * right_leaf_index * num_total_bin;
      smaller_leaf_splits->hist_in_leaf = cuda_hist_pool[right_leaf_index];
    } else if (global_thread_index == 15) {
      larger_leaf_splits->hist_in_leaf = cuda_hist_pool[left_leaf_index];
    } else if (global_thread_index == 16) {
      cuda_split_info_buffer[6] = right_leaf_index;
    } else if (global_thread_index == 17) {
      cuda_split_info_buffer[7] = left_leaf_index;
    }
  }
}

__global__ void SplitInnerKernel(const int left_leaf_index, const int right_leaf_index,
  const data_size_t* cuda_leaf_data_start, const data_size_t* cuda_leaf_num_data,
  const data_size_t* cuda_data_indices,
  const data_size_t* block_to_left_offset_buffer, const data_size_t* block_to_right_offset_buffer,
  const uint16_t* block_to_left_offset, data_size_t* out_data_indices_in_leaf) {
  const data_size_t leaf_num_data_offset = cuda_leaf_data_start[left_leaf_index];
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index] + cuda_leaf_num_data[right_leaf_index];
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const unsigned int global_thread_index = blockIdx.x * blockDim_x + threadIdx_x;
  const data_size_t* cuda_data_indices_in_leaf = cuda_data_indices + leaf_num_data_offset;
  const uint16_t* block_to_left_offset_ptr = block_to_left_offset + blockIdx.x * blockDim_x;
  const uint32_t to_right_block_offset = block_to_right_offset_buffer[blockIdx.x];
  const uint32_t to_left_block_offset = block_to_left_offset_buffer[blockIdx.x];
  data_size_t* left_out_data_indices_in_leaf = out_data_indices_in_leaf + to_left_block_offset;
  data_size_t* right_out_data_indices_in_leaf = out_data_indices_in_leaf + to_right_block_offset;
  if (static_cast<data_size_t>(global_thread_index) < num_data_in_leaf) {
    const uint32_t thread_to_left_offset = (threadIdx_x == 0 ? 0 : block_to_left_offset_ptr[threadIdx_x - 1]);
    const bool to_left = block_to_left_offset_ptr[threadIdx_x] > thread_to_left_offset;
    if (to_left) {
      left_out_data_indices_in_leaf[thread_to_left_offset] = cuda_data_indices_in_leaf[global_thread_index];
    } else {
      const uint32_t thread_to_right_offset = threadIdx.x - thread_to_left_offset;
      right_out_data_indices_in_leaf[thread_to_right_offset] = cuda_data_indices_in_leaf[global_thread_index];
    }
  }
}

__global__ void CopyDataIndicesKernel(
  const data_size_t num_data_in_leaf,
  const data_size_t* out_data_indices_in_leaf,
  data_size_t* cuda_data_indices) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int global_thread_index = blockIdx.x * blockDim.x + threadIdx_x;
  if (global_thread_index < num_data_in_leaf) {
    cuda_data_indices[global_thread_index] = out_data_indices_in_leaf[global_thread_index];
  }
}

void CUDADataPartition::LaunchSplitInnerKernel(
  const data_size_t num_data_in_leaf,
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  data_size_t* left_leaf_num_data_ref,
  data_size_t* right_leaf_num_data_ref,
  data_size_t* left_leaf_start_ref,
  data_size_t* right_leaf_start_ref,
  double* left_leaf_sum_of_hessians_ref,
  double* right_leaf_sum_of_hessians_ref,
  double* left_leaf_sum_of_gradients_ref,
  double* right_leaf_sum_of_gradients_ref,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  int num_blocks_final_ref = grid_dim_ - 1;
  int num_blocks_final_aligned = 1;
  while (num_blocks_final_ref > 0) {
    num_blocks_final_aligned <<= 1;
    num_blocks_final_ref >>= 1;
  }
  global_timer.Start("CUDADataPartition::AggregateBlockOffsetKernel");

  if (grid_dim_ > AGGREGATE_BLOCK_SIZE_DATA_PARTITION) {
    AggregateBlockOffsetKernel0<<<1, AGGREGATE_BLOCK_SIZE_DATA_PARTITION, 0, cuda_streams_[0]>>>(
      left_leaf_index,
      right_leaf_index,
      cuda_block_data_to_left_offset_.RawData(),
      cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(),
      cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
      grid_dim_);
  } else {
    AggregateBlockOffsetKernel1<<<1, num_blocks_final_aligned, 0, cuda_streams_[0]>>>(
      left_leaf_index,
      right_leaf_index,
      cuda_block_data_to_left_offset_.RawData(),
      cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(),
      cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
      grid_dim_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::AggregateBlockOffsetKernel");

  if (nccl_communicator_ != nullptr) {
    NCCLGroupStart();
    NCCLAllReduce<data_size_t>(
      cuda_leaf_num_data_.RawData() + left_leaf_index,
      cuda_split_info_buffer_.RawData() + 16,
      1, ncclInt32, ncclSum, nccl_communicator_, cuda_streams_[0]);
      NCCLAllReduce<data_size_t>(
        cuda_leaf_num_data_.RawData() + right_leaf_index,
        cuda_split_info_buffer_.RawData() + 17,
        1, ncclInt32, ncclSum, nccl_communicator_, cuda_streams_[0]);
    NCCLGroupEnd();
  }

  global_timer.Start("CUDADataPartition::SplitInnerKernel");
  SplitInnerKernel<<<grid_dim_, block_dim_, 0, cuda_streams_[1]>>>(
    left_leaf_index, right_leaf_index, cuda_leaf_data_start_.RawData(), cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
    cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData(), cuda_block_to_left_offset_.RawData(),
    cuda_out_data_indices_in_leaf_.RawData());
  global_timer.Stop("CUDADataPartition::SplitInnerKernel");
  SynchronizeCUDADevice(__FILE__, __LINE__);

  global_timer.Start("CUDADataPartition::SplitTreeStructureKernel");

#define SPLIT_TREE_ARGS \
  left_leaf_index, right_leaf_index, \
  cuda_block_data_to_left_offset_.RawData(), \
  cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(), \
  cuda_leaf_num_data_.RawData(), cuda_out_data_indices_in_leaf_.RawData(), \
  best_split_info, \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  num_total_bin_, \
  cuda_hist_, \
  cuda_hist_pool_.RawData(), \
  cuda_leaf_output_.RawData(), cuda_split_info_buffer_.RawData()

  if (nccl_communicator_ != nullptr) {
    if (use_quantized_grad_) {
      SplitTreeStructureKernel<true, true><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    } else {
      SplitTreeStructureKernel<true, false><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    }
  } else {
    if (use_quantized_grad_) {
      SplitTreeStructureKernel<false, true><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    } else {
      SplitTreeStructureKernel<false, false><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    }
  }

#undef SPLIT_TREE_ARGS
  global_timer.Stop("CUDADataPartition::SplitTreeStructureKernel");
  std::vector<int> cpu_split_info_buffer(18);
  const double* cpu_sum_hessians_info = reinterpret_cast<const double*>(cpu_split_info_buffer.data() + 8);
  global_timer.Start("CUDADataPartition::CopyFromCUDADeviceToHostAsync");
  CopyFromCUDADeviceToHostAsync<int>(cpu_split_info_buffer.data(), cuda_split_info_buffer_.RawData(), 18, cuda_streams_[0], __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::CopyFromCUDADeviceToHostAsync");
  const data_size_t left_leaf_num_data = cpu_split_info_buffer[1];
  const data_size_t left_leaf_data_start = cpu_split_info_buffer[2];
  const data_size_t right_leaf_num_data = cpu_split_info_buffer[4];
  global_timer.Start("CUDADataPartition::CopyDataIndicesKernel");
  CopyDataIndicesKernel<<<grid_dim_, block_dim_, 0, cuda_streams_[2]>>>(
    left_leaf_num_data + right_leaf_num_data, cuda_out_data_indices_in_leaf_.RawData(), cuda_data_indices_.RawData() + left_leaf_data_start);
  global_timer.Stop("CUDADataPartition::CopyDataIndicesKernel");
  const data_size_t right_leaf_data_start = cpu_split_info_buffer[5];
  *left_leaf_num_data_ref = left_leaf_num_data;
  *left_leaf_start_ref = left_leaf_data_start;
  *right_leaf_num_data_ref = right_leaf_num_data;
  *right_leaf_start_ref = right_leaf_data_start;
  *left_leaf_sum_of_hessians_ref = cpu_sum_hessians_info[0];
  *right_leaf_sum_of_hessians_ref = cpu_sum_hessians_info[1];
  *left_leaf_sum_of_gradients_ref = cpu_sum_hessians_info[2];
  *right_leaf_sum_of_gradients_ref = cpu_sum_hessians_info[3];
  if (nccl_communicator_ != nullptr) {
    *global_left_leaf_num_data = cpu_split_info_buffer[16];
    *global_right_leaf_num_data = cpu_split_info_buffer[17];
  }
}

template <bool USE_BAGGING>
__global__ void AddPredictionToScoreKernel(
  const data_size_t* data_indices_in_leaf,
  const double* leaf_value, double* cuda_scores,
  const int* cuda_data_index_to_leaf_index, const data_size_t num_data) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockIdx_x = blockIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const data_size_t local_data_index = static_cast<data_size_t>(blockIdx_x * blockDim_x + threadIdx_x);
  if (local_data_index < num_data) {
    if (USE_BAGGING) {
      const data_size_t global_data_index = data_indices_in_leaf[local_data_index];
      const int leaf_index = cuda_data_index_to_leaf_index[global_data_index];
      const double leaf_prediction_value = leaf_value[leaf_index];
      cuda_scores[global_data_index] += leaf_prediction_value;
    } else {
      const int leaf_index = cuda_data_index_to_leaf_index[local_data_index];
      const double leaf_prediction_value = leaf_value[leaf_index];
      cuda_scores[local_data_index] += leaf_prediction_value;
    }
  }
}

void CUDADataPartition::LaunchAddPredictionToScoreKernel(const double* leaf_value, double* cuda_scores) {
  global_timer.Start("CUDADataPartition::AddPredictionToScoreKernel");
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  if (use_bagging_) {
    AddPredictionToScoreKernel<true><<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
      cuda_data_indices_.RawData(), leaf_value, cuda_scores, cuda_data_index_to_leaf_index_.RawData(), num_data_in_root);
  } else {
    AddPredictionToScoreKernel<false><<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
      cuda_data_indices_.RawData(), leaf_value, cuda_scores, cuda_data_index_to_leaf_index_.RawData(), num_data_in_root);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::AddPredictionToScoreKernel");
}

__global__ void RenewDiscretizedTreeLeavesKernel(
  const score_t* gradients,
  const score_t* hessians,
  const data_size_t* data_indices,
  const data_size_t* leaf_data_start,
  const data_size_t* leaf_num_data,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer,
  double* leaf_values) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t* data_indices_in_leaf = data_indices + leaf_data_start[leaf_index];
  const data_size_t num_data_in_leaf = leaf_num_data[leaf_index];
  double sum_gradients = 0.0f;
  double sum_hessians = 0.0f;
  for (data_size_t inner_data_index = static_cast<int>(threadIdx.x);
    inner_data_index < num_data_in_leaf; inner_data_index += static_cast<int>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const score_t gradient = gradients[data_index];
    const score_t hessian = hessians[data_index];
    sum_gradients += static_cast<double>(gradient);
    sum_hessians += static_cast<double>(hessian);
  }
  sum_gradients = ShuffleReduceSum<double>(sum_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  sum_hessians = ShuffleReduceSum<double>(sum_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    leaf_grad_stat_buffer[leaf_index] = sum_gradients;
    leaf_hess_stat_buffer[leaf_index] = sum_hessians;
  }
}

void CUDADataPartition::LaunchReduceLeafGradStat(
  const score_t* gradients, const score_t* hessians,
  CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const {
  const int num_blocks = tree->num_leaves();
  RenewDiscretizedTreeLeavesKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
    gradients,
    hessians,
    cuda_data_indices_.RawData(),
    cuda_leaf_data_start_.RawData(),
    cuda_leaf_num_data_.RawData(),
    leaf_grad_stat_buffer,
    leaf_hess_state_buffer,
    tree->cuda_leaf_value_ref());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_data_partition.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>

#include <vector>

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>
#include <LightGBM/cuda/cuda_tree.hpp>

#include "cuda_leaf_splits.hpp"

#define FILL_INDICES_BLOCK_SIZE_DATA_PARTITION (1024)
#define SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION (1024)
#define AGGREGATE_BLOCK_SIZE_DATA_PARTITION (1024)

namespace LightGBM {

class CUDADataPartition: public NCCLInfo {
 public:
  CUDADataPartition(
    const Dataset* train_data,
    const int num_total_bin,
    const int num_leaves,
    const int num_threads,
    const bool use_quantized_grad,
    hist_t* cuda_hist);

  ~CUDADataPartition();

  void Init();

  void BeforeTrain();

  void Split(
    // input best split info
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    const int leaf_best_split_feature,
    const uint32_t leaf_best_split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t leaf_best_split_default_left,
    const data_size_t num_data_in_leaf,
    const data_size_t leaf_data_start,
    // for leaf information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  void UpdateTrainScore(const Tree* tree, double* cuda_scores);

  void SetUsedDataIndices(const data_size_t* used_indices, const data_size_t num_used_indices);

  void SetBaggingSubset(const Dataset* subset);

  void ResetTrainingData(const Dataset* train_data, const int num_total_bin, hist_t* cuda_hist);

  void ResetConfig(const Config* config, hist_t* cuda_hist);

  void ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves);

  void ReduceLeafGradStat(
    const score_t* gradients, const score_t* hessians,
    CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const;

  data_size_t root_num_data() const {
    if (use_bagging_) {
      return num_used_indices_;
    } else {
      return num_data_;
    }
  }

  const data_size_t* cuda_data_indices() const { return cuda_data_indices_.RawData(); }

  const data_size_t* cuda_leaf_num_data() const { return cuda_leaf_num_data_.RawData(); }

  const data_size_t* cuda_leaf_data_start() const { return cuda_leaf_data_start_.RawData(); }

  const int* cuda_data_index_to_leaf_index() const { return cuda_data_index_to_leaf_index_.RawData(); }

  bool use_bagging() const { return use_bagging_; }

 private:
  void CalcBlockDim(const data_size_t num_data_in_leaf);

  void GenDataToLeftBitVector(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

  void SplitInner(
    // input best split info
    const data_size_t num_data_in_leaf,
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    // for leaf splits information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  // kernel launch functions
  void LaunchFillDataIndicesBeforeTrain();

  void LaunchSplitInnerKernel(
    // input best split info
    const data_size_t num_data_in_leaf,
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    // for leaf splits information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  void LaunchGenDataToLeftBitVectorKernel(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

  void LaunchGenDataToLeftBitVectorCategoricalKernel(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t* bitset,
    const int bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

#define GenDataToLeftBitVectorKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const uint8_t split_default_to_left, \
  const uint8_t split_missing_default_to_left

  template <typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool missing_is_zero,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner0(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner1(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner2(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner3(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner4(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool is_single_feature_in_column);

#undef GenDataToLeftBitVectorKernel_PARAMS

#define UpdateDataIndexToLeafIndexKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin_ref, \
  const uint32_t min_bin_ref, \
  const int left_leaf_index, \
  const int right_leaf_index, \
  const int default_leaf_index, \
  const int missing_default_leaf_index

  template <typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool missing_is_zero,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner0(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner1(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner2(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner3(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner4(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool is_single_feature_in_column);

#undef UpdateDataIndexToLeafIndexKernel_PARAMS

  void LaunchAddPredictionToScoreKernel(const double* leaf_value, double* cuda_scores);

  void LaunchFillDataIndexToLeafIndex();

  void LaunchReduceLeafGradStat(
    const score_t* gradients, const score_t* hessians,
    CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const;

  // Host memory

  // dataset information
  /*! \brief number of training data */
  data_size_t num_data_;
  /*! \brief number of features in training data */
  int num_features_;
  /*! \brief number of total bins in training data */
  int num_total_bin_;
  /*! \brief bin data stored by column */
  const CUDAColumnData* cuda_column_data_;
  /*! \brief grid dimension when splitting one leaf */
  int grid_dim_;
  /*! \brief block dimension when splitting one leaf */
  int block_dim_;
  /*! \brief data indices used in this iteration */
  const data_size_t* used_indices_;
  /*! \brief marks whether a feature is a categorical feature */
  std::vector<bool> is_categorical_feature_;
  /*! \brief marks whether a feature is the only feature in its group */
  std::vector<bool> is_single_feature_in_column_;

  // config information
  /*! \brief maximum number of leaves in a tree */
  int num_leaves_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief whether to use quantized gradients */
  bool use_quantized_grad_;

  // per iteration information
  /*! \brief whether bagging is used in this iteration */
  bool use_bagging_;
  /*! \brief number of used data indices in this iteration */
  data_size_t num_used_indices_;

  // tree structure information
  /*! \brief current number of leaves in tree */
  int cur_num_leaves_;

  // split algorithm related
  /*! \brief maximum number of blocks to aggregate after finding bit vector by blocks */
  int max_num_split_indices_blocks_;

  // CUDA streams
  /*! \brief cuda streams used for asynchronizing kernel computing and memory copy */
  std::vector<cudaStream_t> cuda_streams_;


  // CUDA memory, held by this object

  // tree structure information
  /*! \brief data indices by leaf */
  CUDAVector<data_size_t> cuda_data_indices_;
  /*! \brief start position of each leaf in cuda_data_indices_ */
  CUDAVector<data_size_t> cuda_leaf_data_start_;
  /*! \brief end position of each leaf in cuda_data_indices_ */
  CUDAVector<data_size_t> cuda_leaf_data_end_;
  /*! \brief number of data in each leaf */
  CUDAVector<data_size_t> cuda_leaf_num_data_;
  /*! \brief records the histogram of each leaf */
  CUDAVector<hist_t*> cuda_hist_pool_;
  /*! \brief records the value of each leaf */
  CUDAVector<double> cuda_leaf_output_;

  // split data algorithm related
  CUDAVector<uint16_t> cuda_block_to_left_offset_;
  /*! \brief maps data index to leaf index, for adding scores to training data set */
  CUDAVector<int> cuda_data_index_to_leaf_index_;
  /*! \brief prefix sum of number of data going to left in all blocks */
  CUDAVector<data_size_t> cuda_block_data_to_left_offset_;
  /*! \brief prefix sum of number of data going to right in all blocks */
  CUDAVector<data_size_t> cuda_block_data_to_right_offset_;
  /*! \brief buffer for splitting data indices, will be copied back to cuda_data_indices_ after split */
  CUDAVector<data_size_t> cuda_out_data_indices_in_leaf_;

  // split tree structure algorithm related
  /*! \brief buffer to store split information, prepared to be copied to cpu */
  CUDAVector<int> cuda_split_info_buffer_;

  // dataset information
  /*! \brief number of data in training set, for initialization of cuda_leaf_num_data_ and cuda_leaf_data_end_ */
  CUDAVector<data_size_t> cuda_num_data_;


  // CUDA memory, held by other object

  // dataset information
  /*! \brief beginning of histograms, for initialization of cuda_hist_pool_ */
  hist_t* cuda_hist_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_gradient_discretizer.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>

#include <LightGBM/cuda/cuda_algorithms.hpp>

#include "cuda_gradient_discretizer.hpp"

namespace LightGBM {

__global__ void ReduceMinMaxKernel(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians,
  score_t* grad_min_block_buffer,
  score_t* grad_max_block_buffer,
  score_t* hess_min_block_buffer,
  score_t* hess_max_block_buffer) {
  __shared__ score_t shared_mem_buffer[WARPSIZE];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  score_t grad_max_val = kMinScore;
  score_t grad_min_val = kMaxScore;
  score_t hess_max_val = kMinScore;
  score_t hess_min_val = kMaxScore;
  if (index < num_data) {
    grad_max_val = input_gradients[index];
    grad_min_val = input_gradients[index];
    hess_max_val = input_hessians[index];
    hess_min_val = input_hessians[index];
  }
  grad_min_val = ShuffleReduceMin<score_t>(grad_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  grad_max_val = ShuffleReduceMax<score_t>(grad_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_min_val = ShuffleReduceMin<score_t>(hess_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    grad_min_block_buffer[blockIdx.x] = grad_min_val;
    grad_max_block_buffer[blockIdx.x] = grad_max_val;
    hess_min_block_buffer[blockIdx.x] = hess_min_val;
    hess_max_block_buffer[blockIdx.x] = hess_max_val;
  }
}

__global__ void ReduceBlockMinMaxKernel(
  const int num_blocks,
  const int grad_discretize_bins,
  score_t* grad_min_block_buffer,
  score_t* grad_max_block_buffer,
  score_t* hess_min_block_buffer,
  score_t* hess_max_block_buffer) {
  __shared__ score_t shared_mem_buffer[WARPSIZE];
  score_t grad_max_val = kMinScore;
  score_t grad_min_val = kMaxScore;
  score_t hess_max_val = kMinScore;
  score_t hess_min_val = kMaxScore;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks; block_index += static_cast<int>(blockDim.x)) {
    grad_min_val = min(grad_min_val, grad_min_block_buffer[block_index]);
    grad_max_val = max(grad_max_val, grad_max_block_buffer[block_index]);
    hess_min_val = min(hess_min_val, hess_min_block_buffer[block_index]);
    hess_max_val = max(hess_max_val, hess_max_block_buffer[block_index]);
  }
  grad_min_val = ShuffleReduceMin<score_t>(grad_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  grad_max_val = ShuffleReduceMax<score_t>(grad_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    const score_t grad_abs_max = max(fabs(grad_min_val), fabs(grad_max_val));
    const score_t hess_abs_max = max(fabs(hess_min_val), fabs(hess_max_val));
    grad_min_block_buffer[0] = 1.0f / (grad_abs_max / (grad_discretize_bins / 2));
    grad_max_block_buffer[0] = (grad_abs_max / (grad_discretize_bins / 2));
    hess_min_block_buffer[0] = 1.0f / (hess_abs_max / (grad_discretize_bins));
    hess_max_block_buffer[0] = (hess_abs_max / (grad_discretize_bins));
  }
}

template <bool STOCHASTIC_ROUNDING>
__global__ void DiscretizeGradientsKernel(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians,
  const score_t* grad_scale_ptr,
  const score_t* hess_scale_ptr,
  const int iter,
  const int* random_values_use_start,
  const score_t* gradient_random_values,
  const score_t* hessian_random_values,
  const int grad_discretize_bins,
  int8_t* output_gradients_and_hessians) {
  const int start = random_values_use_start[iter];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  const score_t grad_scale = *grad_scale_ptr;
  const score_t hess_scale = *hess_scale_ptr;
  int16_t* output_gradients_and_hessians_ptr = reinterpret_cast<int16_t*>(output_gradients_and_hessians);
  if (index < num_data) {
    if (STOCHASTIC_ROUNDING) {
      const data_size_t index_offset = (index + start) % num_data;
      const score_t gradient = input_gradients[index];
      const score_t hessian = input_hessians[index];
      const score_t gradient_random_value = gradient_random_values[index_offset];
      const score_t hessian_random_value = hessian_random_values[index_offset];
      output_gradients_and_hessians_ptr[2 * index + 1] = gradient > 0.0f ?
        static_cast<int16_t>(gradient * grad_scale + gradient_random_value) :
        static_cast<int16_t>(gradient * grad_scale - gradient_random_value);
      output_gradients_and_hessians_ptr[2 * index] = static_cast<int16_t>(hessian * hess_scale + hessian_random_value);
    } else {
      const score_t gradient = input_gradients[index];
      const score_t hessian = input_hessians[index];
      output_gradients_and_hessians_ptr[2 * index + 1] = gradient > 0.0f ?
        static_cast<int16_t>(gradient * grad_scale + 0.5) :
        static_cast<int16_t>(gradient * grad_scale - 0.5);
      output_gradients_and_hessians_ptr[2 * index] = static_cast<int16_t>(hessian * hess_scale + 0.5);
    }
  }
}

void CUDAGradientDiscretizer::DiscretizeGradients(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians) {
  ReduceMinMaxKernel<<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(
    num_data, input_gradients, input_hessians,
    grad_min_block_buffer_.RawData(),
    grad_max_block_buffer_.RawData(),
    hess_min_block_buffer_.RawData(),
    hess_max_block_buffer_.RawData());
    SynchronizeCUDADevice(__FILE__, __LINE__);
  ReduceBlockMinMaxKernel<<<1, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(
    num_reduce_blocks_,
    num_grad_quant_bins_,
    grad_min_block_buffer_.RawData(),
    grad_max_block_buffer_.RawData(),
    hess_min_block_buffer_.RawData(),
    hess_max_block_buffer_.RawData());
    SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    SynchronizeCUDADevice(__FILE__, __LINE__);
    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<score_t>(grad_min_block_buffer_.RawDataReadOnly(), grad_min_block_buffer_.RawData(), 1, ncclFloat32, ncclMin, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(hess_min_block_buffer_.RawDataReadOnly(), hess_min_block_buffer_.RawData(), 1, ncclFloat32, ncclMin, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(grad_max_block_buffer_.RawDataReadOnly(), grad_max_block_buffer_.RawData(), 1, ncclFloat32, ncclMax, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(hess_max_block_buffer_.RawDataReadOnly(), hess_max_block_buffer_.RawData(), 1, ncclFloat32, ncclMax, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
  }

  #define DiscretizeGradientsKernel_ARGS \
    num_data, \
    input_gradients, \
    input_hessians, \
    grad_min_block_buffer_.RawData(), \
    hess_min_block_buffer_.RawData(), \
    iter_, \
    random_values_use_start_.RawData(), \
    gradient_random_values_.RawData(), \
    hessian_random_values_.RawData(), \
    num_grad_quant_bins_, \
    discretized_gradients_and_hessians_.RawData()

  if (stochastic_rounding_) {
    DiscretizeGradientsKernel<true><<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(DiscretizeGradientsKernel_ARGS);
  } else {
    DiscretizeGradientsKernel<false><<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(DiscretizeGradientsKernel_ARGS);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  ++iter_;
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_gradient_discretizer.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <random>
#include <vector>

#include "cuda_leaf_splits.hpp"
#include "../gradient_discretizer.hpp"

namespace LightGBM {

#define CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE (1024)

class CUDAGradientDiscretizer: public GradientDiscretizer, public NCCLInfo {
 public:
  CUDAGradientDiscretizer(int num_grad_quant_bins, int num_trees, int random_seed, bool is_constant_hessian, bool stochastic_roudning):
    GradientDiscretizer(num_grad_quant_bins, num_trees, random_seed, is_constant_hessian, stochastic_roudning) {
  }

  ~CUDAGradientDiscretizer() {}

  void DiscretizeGradients(
    const data_size_t num_data,
    const score_t* input_gradients,
    const score_t* input_hessians) override;

  const int8_t* discretized_gradients_and_hessians() const override { return discretized_gradients_and_hessians_.RawData(); }

  double grad_scale() const override {
    Log::Fatal("grad_scale() of CUDAGradientDiscretizer should not be called.");
    return 0.0;
  }

  double hess_scale() const override {
    Log::Fatal("hess_scale() of CUDAGradientDiscretizer should not be called.");
    return 0.0;
  }

  const score_t* grad_scale_ptr() const { return grad_max_block_buffer_.RawData(); }

  const score_t* hess_scale_ptr() const { return hess_max_block_buffer_.RawData(); }

  void Init(const data_size_t num_data, const int num_leaves,
    const int num_features, const Dataset* train_data) override {
    GradientDiscretizer::Init(num_data, num_leaves, num_features, train_data);
    discretized_gradients_and_hessians_.Resize(num_data * 2);
    num_reduce_blocks_ = (num_data + CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE - 1) / CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE;
    grad_min_block_buffer_.Resize(num_reduce_blocks_);
    grad_max_block_buffer_.Resize(num_reduce_blocks_);
    hess_min_block_buffer_.Resize(num_reduce_blocks_);
    hess_max_block_buffer_.Resize(num_reduce_blocks_);
    random_values_use_start_.Resize(num_trees_);
    gradient_random_values_.Resize(num_data);
    hessian_random_values_.Resize(num_data);

    std::vector<score_t> gradient_random_values(num_data, 0.0f);
    std::vector<score_t> hessian_random_values(num_data, 0.0f);
    std::vector<int> random_values_use_start(num_trees_, 0);

    const int num_threads = OMP_NUM_THREADS();

    std::mt19937 random_values_use_start_eng = std::mt19937(random_seed_);
    std::uniform_int_distribution<data_size_t> random_values_use_start_dist = std::uniform_int_distribution<data_size_t>(0, num_data);
    for (int tree_index = 0; tree_index < num_trees_; ++tree_index) {
      random_values_use_start[tree_index] = random_values_use_start_dist(random_values_use_start_eng);
    }

    int num_blocks = 0;
    data_size_t block_size = 0;
    Threading::BlockInfo<data_size_t>(num_data, 512, &num_blocks, &block_size);
    #pragma omp parallel for schedule(static, 1) num_threads(num_threads)
    for (int thread_id = 0; thread_id < num_blocks; ++thread_id) {
      const data_size_t start = thread_id * block_size;
      const data_size_t end = std::min(start + block_size, num_data);
      std::mt19937 gradient_random_values_eng(random_seed_ + thread_id);
      std::uniform_real_distribution<double> gradient_random_values_dist(0.0f, 1.0f);
      std::mt19937 hessian_random_values_eng(random_seed_ + thread_id + num_threads);
      std::uniform_real_distribution<double> hessian_random_values_dist(0.0f, 1.0f);
      for (data_size_t i = start; i < end; ++i) {
        gradient_random_values[i] = gradient_random_values_dist(gradient_random_values_eng);
        hessian_random_values[i] = hessian_random_values_dist(hessian_random_values_eng);
      }
    }

    CopyFromHostToCUDADevice<score_t>(gradient_random_values_.RawData(), gradient_random_values.data(), gradient_random_values.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<score_t>(hessian_random_values_.RawData(), hessian_random_values.data(), hessian_random_values.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<int>(random_values_use_start_.RawData(), random_values_use_start.data(), random_values_use_start.size(), __FILE__, __LINE__);
    iter_ = 0;
  }

 protected:
  mutable CUDAVector<int8_t> discretized_gradients_and_hessians_;
  mutable CUDAVector<score_t> grad_min_block_buffer_;
  mutable CUDAVector<score_t> grad_max_block_buffer_;
  mutable CUDAVector<score_t> hess_min_block_buffer_;
  mutable CUDAVector<score_t> hess_max_block_buffer_;
  CUDAVector<int> random_values_use_start_;
  CUDAVector<score_t> gradient_random_values_;
  CUDAVector<score_t> hessian_random_values_;
  int num_reduce_blocks_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_histogram_constructor.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_histogram_constructor.hpp"

#include <algorithm>
#include <vector>

namespace LightGBM {

CUDAHistogramConstructor::CUDAHistogramConstructor(
  const Dataset* train_data,
  const int num_leaves,
  const int num_threads,
  const std::vector<uint32_t>& feature_hist_offsets,
  const int min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const int gpu_device_id,
  const bool gpu_use_dp,
  const bool use_quantized_grad,
  const int num_grad_quant_bins):
  num_data_(train_data->num_data()),
  num_features_(train_data->num_features()),
  num_leaves_(num_leaves),
  num_threads_(num_threads),
  min_data_in_leaf_(min_data_in_leaf),
  min_sum_hessian_in_leaf_(min_sum_hessian_in_leaf),
  gpu_device_id_(gpu_device_id),
  gpu_use_dp_(gpu_use_dp),
  use_quantized_grad_(use_quantized_grad),
  num_grad_quant_bins_(num_grad_quant_bins) {
  InitFeatureMetaInfo(train_data, feature_hist_offsets);
  cuda_row_data_.reset(nullptr);
}

CUDAHistogramConstructor::~CUDAHistogramConstructor() {
  gpuAssert(cudaStreamDestroy(cuda_stream_), __FILE__, __LINE__);
}

void CUDAHistogramConstructor::InitFeatureMetaInfo(const Dataset* train_data, const std::vector<uint32_t>& feature_hist_offsets) {
  need_fix_histogram_features_.clear();
  need_fix_histogram_features_num_bin_aligend_.clear();
  feature_num_bins_.clear();
  feature_most_freq_bins_.clear();
  for (int feature_index = 0; feature_index < train_data->num_features(); ++feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(feature_index);
    const uint32_t most_freq_bin = bin_mapper->GetMostFreqBin();
    if (most_freq_bin != 0) {
      need_fix_histogram_features_.emplace_back(feature_index);
      uint32_t num_bin_ref = static_cast<uint32_t>(bin_mapper->num_bin()) - 1;
      uint32_t num_bin_aligned = 1;
      while (num_bin_ref > 0) {
        num_bin_aligned <<= 1;
        num_bin_ref >>= 1;
      }
      need_fix_histogram_features_num_bin_aligend_.emplace_back(num_bin_aligned);
    }
    feature_num_bins_.emplace_back(static_cast<uint32_t>(bin_mapper->num_bin()));
    feature_most_freq_bins_.emplace_back(most_freq_bin);
  }
  feature_hist_offsets_.clear();
  for (size_t i = 0; i < feature_hist_offsets.size(); ++i) {
    feature_hist_offsets_.emplace_back(feature_hist_offsets[i]);
  }
  if (feature_hist_offsets.empty()) {
    num_total_bin_ = 0;
  } else {
    num_total_bin_ = static_cast<int>(feature_hist_offsets.back());
  }
}

void CUDAHistogramConstructor::BeforeTrain(const score_t* gradients, const score_t* hessians) {
  cuda_gradients_ = gradients;
  cuda_hessians_ = hessians;
  cuda_hist_.SetValue(0);
}

void CUDAHistogramConstructor::Init(const Dataset* train_data, TrainingShareStates* share_state) {
  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);

  cuda_feature_num_bins_.InitFromHostVector(feature_num_bins_);
  cuda_feature_hist_offsets_.InitFromHostVector(feature_hist_offsets_);
  cuda_feature_most_freq_bins_.InitFromHostVector(feature_most_freq_bins_);

  cuda_row_data_.reset(new CUDARowData(train_data, share_state, gpu_device_id_, gpu_use_dp_));
  cuda_row_data_->Init(train_data, share_state);

  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));

  cuda_need_fix_histogram_features_.InitFromHostVector(need_fix_histogram_features_);
  cuda_need_fix_histogram_features_num_bin_aligned_.InitFromHostVector(need_fix_histogram_features_num_bin_aligend_);

  if (cuda_row_data_->NumLargeBinPartition() > 0) {
    int grid_dim_x = 0, grid_dim_y = 0, block_dim_x = 0, block_dim_y = 0;
    CalcConstructHistogramKernelDim(&grid_dim_x, &grid_dim_y, &block_dim_x, &block_dim_y, num_data_);
    const size_t buffer_size = static_cast<size_t>(grid_dim_y) * static_cast<size_t>(num_total_bin_);
    if (!use_quantized_grad_) {
      if (gpu_use_dp_) {
        // need to double the size of histogram buffer in global memory when using double precision in histogram construction
        cuda_hist_buffer_.Resize(buffer_size * 4);
      } else {
        cuda_hist_buffer_.Resize(buffer_size * 2);
      }
    } else {
      // use only half the size of histogram buffer in global memory when quantized training since each gradient and hessian takes only 2 bytes
      cuda_hist_buffer_.Resize(buffer_size);
    }
  }
  hist_buffer_for_num_bit_change_.Resize(num_total_bin_ * 2);
}

void CUDAHistogramConstructor::ConstructHistogramForLeaf(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* /*cuda_larger_leaf_splits*/,
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf,
  const data_size_t num_data_in_smaller_leaf,
  const data_size_t /*num_data_in_larger_leaf*/,
  const double sum_hessians_in_smaller_leaf,
  const double sum_hessians_in_larger_leaf,
  const uint8_t num_bits_in_histogram_bins) {
if ((global_num_data_in_smaller_leaf <= min_data_in_leaf_ || sum_hessians_in_smaller_leaf <= min_sum_hessian_in_leaf_) &&
    (global_num_data_in_larger_leaf <= min_data_in_leaf_ || sum_hessians_in_larger_leaf <= min_sum_hessian_in_leaf_)) {
    return;
  }
  LaunchConstructHistogramKernel(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAHistogramConstructor::SubtractHistogramForLeaf(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  const bool use_quantized_grad,
  const uint8_t parent_num_bits_in_histogram_bins,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
  global_timer.Start("CUDAHistogramConstructor::ConstructHistogramForLeaf::LaunchSubtractHistogramKernel");
  LaunchSubtractHistogramKernel(cuda_smaller_leaf_splits, cuda_larger_leaf_splits, use_quantized_grad,
                                parent_num_bits_in_histogram_bins, smaller_num_bits_in_histogram_bins, larger_num_bits_in_histogram_bins);
  global_timer.Stop("CUDAHistogramConstructor::ConstructHistogramForLeaf::LaunchSubtractHistogramKernel");
}

void CUDAHistogramConstructor::CalcConstructHistogramKernelDim(
  int* grid_dim_x,
  int* grid_dim_y,
  int* block_dim_x,
  int* block_dim_y,
  const data_size_t num_data_in_smaller_leaf) {
  *block_dim_x = cuda_row_data_->max_num_column_per_partition();
  *block_dim_y = NUM_THREADS_PER_BLOCK / cuda_row_data_->max_num_column_per_partition();
  *grid_dim_x = cuda_row_data_->num_feature_partitions();
  *grid_dim_y = std::max(min_grid_dim_y_,
    ((num_data_in_smaller_leaf + NUM_DATA_PER_THREAD - 1) / NUM_DATA_PER_THREAD + (*block_dim_y) - 1) / (*block_dim_y));
}

void CUDAHistogramConstructor::ResetTrainingData(const Dataset* train_data, TrainingShareStates* share_states) {
  num_data_ = train_data->num_data();
  num_features_ = train_data->num_features();
  InitFeatureMetaInfo(train_data, share_states->feature_hist_offsets());

  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);
  cuda_feature_num_bins_.InitFromHostVector(feature_num_bins_);
  cuda_feature_hist_offsets_.InitFromHostVector(feature_hist_offsets_);
  cuda_feature_most_freq_bins_.InitFromHostVector(feature_most_freq_bins_);

  cuda_row_data_.reset(new CUDARowData(train_data, share_states, gpu_device_id_, gpu_use_dp_));
  cuda_row_data_->Init(train_data, share_states);

  cuda_need_fix_histogram_features_.InitFromHostVector(need_fix_histogram_features_);
  cuda_need_fix_histogram_features_num_bin_aligned_.InitFromHostVector(need_fix_histogram_features_num_bin_aligend_);
}

void CUDAHistogramConstructor::ResetConfig(const Config* config) {
  num_threads_ = OMP_NUM_THREADS();
  num_leaves_ = config->num_leaves;
  min_data_in_leaf_ = config->min_data_in_leaf;
  min_sum_hessian_in_leaf_ = config->min_sum_hessian_in_leaf;
  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_histogram_constructor.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_histogram_constructor.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <typename BIN_TYPE, typename HIST_TYPE, size_t SHARED_HIST_SIZE>
__global__ void CUDAConstructHistogramDenseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ HIST_TYPE shared_hist[SHARED_HIST_SIZE];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + static_cast<size_t>(partition_column_start) * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (static_cast<size_t>(blockIdx_y) * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    HIST_TYPE* shared_hist_ptr = shared_hist + (column_hist_offsets[column_index] << 1);
    for (data_size_t inner_data_index = static_cast<data_size_t>(threadIdx.y); inner_data_index < block_num_data; inner_data_index += blockDim.y) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[static_cast<size_t>(data_index) * num_columns_in_partition + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist_ptr + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, typename HIST_TYPE, size_t SHARED_HIST_SIZE>
__global__ void CUDAConstructHistogramSparseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ HIST_TYPE shared_hist[SHARED_HIST_SIZE];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + static_cast<size_t>(blockIdx.x) * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename HIST_TYPE>
__global__ void CUDAConstructHistogramDenseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data,
  HIST_TYPE* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + static_cast<size_t>(partition_column_start) * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  HIST_TYPE* shared_hist = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start) * 2;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (static_cast<size_t>(blockIdx_y) * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    HIST_TYPE* shared_hist_ptr = shared_hist + (column_hist_offsets[column_index] << 1);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[static_cast<size_t>(data_index) * num_columns_in_partition + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist_ptr + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename HIST_TYPE, typename DATA_PTR_TYPE>
__global__ void CUDAConstructHistogramSparseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data,
  HIST_TYPE* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + static_cast<size_t>(blockIdx.x) * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  HIST_TYPE* shared_hist = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start) * 2;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramDenseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ int16_t shared_hist[SHARED_HIST_SIZE];
  int32_t* shared_hist_packed = reinterpret_cast<int32_t*>(shared_hist);
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + partition_column_start * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    int32_t* shared_hist_ptr = shared_hist_packed + (column_hist_offsets[column_index]);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[data_index * num_columns_in_partition + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_ptr + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramSparseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ int16_t shared_hist[SHARED_HIST_SIZE];
  int32_t* shared_hist_packed = reinterpret_cast<int32_t*>(shared_hist);
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + blockIdx.x * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_packed + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data,
  int32_t* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + partition_column_start * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  int32_t* shared_hist_packed = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    int32_t* shared_hist_ptr = shared_hist_packed + (column_hist_offsets[column_index]);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[data_index * num_columns_in_partition + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_ptr + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data,
  int32_t* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + blockIdx.x * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  int32_t* shared_hist_packed = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_packed + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

void CUDAHistogramConstructor::LaunchConstructHistogramKernel(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->shared_hist_size() == DP_SHARED_HIST_SIZE && gpu_use_dp_) {
    LaunchConstructHistogramKernelInner<double, DP_SHARED_HIST_SIZE>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->shared_hist_size() == SP_SHARED_HIST_SIZE && !gpu_use_dp_) {
    LaunchConstructHistogramKernelInner<float, SP_SHARED_HIST_SIZE>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    Log::Fatal("Unknown shared histogram size %d", cuda_row_data_->shared_hist_size());
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->bit_type() == 8) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint8_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->bit_type() == 16) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->bit_type() == 32) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint32_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    Log::Fatal("Unknown bit_type = %d", cuda_row_data_->bit_type());
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner0(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->row_ptr_bit_type() == 16) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->row_ptr_bit_type() == 32) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint32_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->row_ptr_bit_type() == 64) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint64_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    if (!cuda_row_data_->is_sparse()) {
      LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
    } else {
      Log::Fatal("Unknown row_ptr_bit_type = %d", cuda_row_data_->row_ptr_bit_type());
    }
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner1(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->NumLargeBinPartition() == 0) {
    LaunchConstructHistogramKernelInner2<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, PTR_TYPE, false>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    LaunchConstructHistogramKernelInner2<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, PTR_TYPE, true>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE, bool USE_GLOBAL_MEM_BUFFER>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner2(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  int grid_dim_x = 0;
  int grid_dim_y = 0;
  int block_dim_x = 0;
  int block_dim_y = 0;
  CalcConstructHistogramKernelDim(&grid_dim_x, &grid_dim_y, &block_dim_x, &block_dim_y, num_data_in_smaller_leaf);
  dim3 grid_dim(grid_dim_x, grid_dim_y);
  dim3 block_dim(block_dim_x, block_dim_y);
  if (use_quantized_grad_) {
    if (USE_GLOBAL_MEM_BUFFER) {
      if (cuda_row_data_->is_sparse()) {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        } else {
          CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        }
      } else {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory<BIN_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        } else {
          CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory<BIN_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        }
      }
    } else {
      if (cuda_row_data_->is_sparse()) {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramSparseKernel<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_);
        } else {
          CUDAConstructDiscretizedHistogramSparseKernel<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_);
        }
      } else {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramDenseKernel<BIN_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_);
        } else {
          CUDAConstructDiscretizedHistogramDenseKernel<BIN_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_);
        }
      }
    }
  } else {
    if (!USE_GLOBAL_MEM_BUFFER) {
      if (cuda_row_data_->is_sparse()) {
        CUDAConstructHistogramSparseKernel<BIN_TYPE, PTR_TYPE, HIST_TYPE, SHARED_HIST_SIZE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->GetRowPtr<PTR_TYPE>(),
          cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          num_data_);
      } else {
        CUDAConstructHistogramDenseKernel<BIN_TYPE, HIST_TYPE, SHARED_HIST_SIZE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->cuda_column_hist_offsets(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          cuda_row_data_->cuda_feature_partition_column_index_offsets(),
          num_data_);
      }
    } else {
      if (cuda_row_data_->is_sparse()) {
        CUDAConstructHistogramSparseKernel_GlobalMemory<BIN_TYPE, HIST_TYPE, PTR_TYPE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->GetRowPtr<PTR_TYPE>(),
          cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          num_data_,
          reinterpret_cast<HIST_TYPE*>(cuda_hist_buffer_.RawData()));
      } else {
        CUDAConstructHistogramDenseKernel_GlobalMemory<BIN_TYPE, HIST_TYPE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->cuda_column_hist_offsets(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          cuda_row_data_->cuda_feature_partition_column_index_offsets(),
          num_data_,
          reinterpret_cast<HIST_TYPE*>(cuda_hist_buffer_.RawData()));
      }
    }
  }
}

__global__ void SubtractHistogramKernel(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits) {
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  const int cuda_larger_leaf_index = cuda_larger_leaf_splits->leaf_index;
  if (cuda_larger_leaf_index >= 0) {
    const hist_t* smaller_leaf_hist = cuda_smaller_leaf_splits->hist_in_leaf;
    hist_t* larger_leaf_hist = cuda_larger_leaf_splits->hist_in_leaf;
    if (global_thread_index < 2 * num_total_bin) {
      larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
    }
  }
}

__global__ void FixHistogramKernel(
  const uint32_t* cuda_feature_num_bins,
  const uint32_t* cuda_feature_hist_offsets,
  const uint32_t* cuda_feature_most_freq_bins,
  const int* cuda_need_fix_histogram_features,
  const uint32_t* cuda_need_fix_histogram_features_num_bin_aligned,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits) {
  __shared__ hist_t shared_mem_buffer[WARPSIZE];
  const unsigned int blockIdx_x = blockIdx.x;
  const int feature_index = cuda_need_fix_histogram_features[blockIdx_x];
  const uint32_t num_bin_aligned = cuda_need_fix_histogram_features_num_bin_aligned[blockIdx_x];
  const uint32_t feature_hist_offset = cuda_feature_hist_offsets[feature_index];
  const uint32_t most_freq_bin = cuda_feature_most_freq_bins[feature_index];
  const double leaf_sum_gradients = cuda_smaller_leaf_splits->sum_of_gradients;
  const double leaf_sum_hessians = cuda_smaller_leaf_splits->sum_of_hessians;
  hist_t* feature_hist = cuda_smaller_leaf_splits->hist_in_leaf + feature_hist_offset * 2;
  const unsigned int threadIdx_x = threadIdx.x;
  const uint32_t num_bin = cuda_feature_num_bins[feature_index];
  const uint32_t hist_pos = threadIdx_x << 1;
  const hist_t bin_gradient = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[hist_pos] : 0.0f;
  const hist_t bin_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[hist_pos + 1] : 0.0f;
  const hist_t sum_gradient = ShuffleReduceSum<hist_t>(bin_gradient, shared_mem_buffer, num_bin_aligned);
  const hist_t sum_hessian = ShuffleReduceSum<hist_t>(bin_hessian, shared_mem_buffer, num_bin_aligned);
  if (threadIdx_x == 0) {
    feature_hist[most_freq_bin << 1] = leaf_sum_gradients - sum_gradient;
    feature_hist[(most_freq_bin << 1) + 1] = leaf_sum_hessians - sum_hessian;
  }
}

template <bool SMALLER_USE_16BIT_HIST, bool LARGER_USE_16BIT_HIST, bool PARENT_USE_16BIT_HIST>
__global__ void SubtractHistogramDiscretizedKernel(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  hist_t* num_bit_change_buffer) {
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  const int cuda_larger_leaf_index_ref = cuda_larger_leaf_splits->leaf_index;
  if (cuda_larger_leaf_index_ref >= 0) {
    if (PARENT_USE_16BIT_HIST) {
      const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int32_t* larger_leaf_hist = reinterpret_cast<int32_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
      }
    } else if (LARGER_USE_16BIT_HIST) {
      int32_t* buffer = reinterpret_cast<int32_t*>(num_bit_change_buffer);
      const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        const int64_t parent_hist_item = larger_leaf_hist[global_thread_index];
        const int32_t smaller_hist_item = smaller_leaf_hist[global_thread_index];
        const int64_t smaller_hist_item_int64 = (static_cast<int64_t>(static_cast<int16_t>(smaller_hist_item >> 16)) << 32) |
          static_cast<int64_t>(smaller_hist_item & 0x0000ffff);
        const int64_t larger_hist_item = parent_hist_item - smaller_hist_item_int64;
        buffer[global_thread_index] = static_cast<int32_t>(static_cast<int16_t>(larger_hist_item >> 32) << 16) |
          static_cast<int32_t>(larger_hist_item & 0x000000000000ffff);
      }
    } else if (SMALLER_USE_16BIT_HIST) {
        const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
        int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
        if (global_thread_index < num_total_bin) {
          const int64_t parent_hist_item = larger_leaf_hist[global_thread_index];
          const int32_t smaller_hist_item = smaller_leaf_hist[global_thread_index];
          const int64_t smaller_hist_item_int64 = (static_cast<int64_t>(static_cast<int16_t>(smaller_hist_item >> 16)) << 32) |
            static_cast<int64_t>(smaller_hist_item & 0x0000ffff);
          const int64_t larger_hist_item = parent_hist_item - smaller_hist_item_int64;
          larger_leaf_hist[global_thread_index] = larger_hist_item;
        }
    } else {
      const int64_t* smaller_leaf_hist = reinterpret_cast<const int64_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
      }
    }
  }
}

__global__ void CopyChangedNumBitHistogram(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  hist_t* num_bit_change_buffer) {
  int32_t* hist_dst = reinterpret_cast<int32_t*>(cuda_larger_leaf_splits->hist_in_leaf);
  const int32_t* hist_src = reinterpret_cast<const int32_t*>(num_bit_change_buffer);
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  if (global_thread_index < static_cast<unsigned int>(num_total_bin)) {
    hist_dst[global_thread_index] = hist_src[global_thread_index];
  }
}

template <bool USE_16BIT_HIST>
__global__ void FixHistogramDiscretizedKernel(
  const uint32_t* cuda_feature_num_bins,
  const uint32_t* cuda_feature_hist_offsets,
  const uint32_t* cuda_feature_most_freq_bins,
  const int* cuda_need_fix_histogram_features,
  const uint32_t* cuda_need_fix_histogram_features_num_bin_aligned,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits) {
  __shared__ int64_t shared_mem_buffer[WARPSIZE];
  const unsigned int blockIdx_x = blockIdx.x;
  const int feature_index = cuda_need_fix_histogram_features[blockIdx_x];
  const uint32_t num_bin_aligned = cuda_need_fix_histogram_features_num_bin_aligned[blockIdx_x];
  const uint32_t feature_hist_offset = cuda_feature_hist_offsets[feature_index];
  const uint32_t most_freq_bin = cuda_feature_most_freq_bins[feature_index];
  if (USE_16BIT_HIST) {
    const int64_t leaf_sum_gradients_hessians_int64 = cuda_smaller_leaf_splits->sum_of_gradients_hessians;
    const int32_t leaf_sum_gradients_hessians =
      (static_cast<int32_t>(leaf_sum_gradients_hessians_int64 >> 32) << 16) | static_cast<int32_t>(leaf_sum_gradients_hessians_int64 & 0x000000000000ffff);
    int32_t* feature_hist = reinterpret_cast<int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf) + feature_hist_offset;
    const unsigned int threadIdx_x = threadIdx.x;
    const uint32_t num_bin = cuda_feature_num_bins[feature_index];
    const int32_t bin_gradient_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[threadIdx_x] : 0;
    const int32_t sum_gradient_hessian = ShuffleReduceSum<int32_t>(
      bin_gradient_hessian,
      reinterpret_cast<int32_t*>(shared_mem_buffer),
      num_bin_aligned);
    if (threadIdx_x == 0) {
      feature_hist[most_freq_bin] = leaf_sum_gradients_hessians - sum_gradient_hessian;
    }
  } else {
    const int64_t leaf_sum_gradients_hessians = cuda_smaller_leaf_splits->sum_of_gradients_hessians;
    int64_t* feature_hist = reinterpret_cast<int64_t*>(cuda_smaller_leaf_splits->hist_in_leaf) + feature_hist_offset;
    const unsigned int threadIdx_x = threadIdx.x;
    const uint32_t num_bin = cuda_feature_num_bins[feature_index];
    const int64_t bin_gradient_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[threadIdx_x] : 0;
    const int64_t sum_gradient_hessian = ShuffleReduceSum<int64_t>(bin_gradient_hessian, shared_mem_buffer, num_bin_aligned);
    if (threadIdx_x == 0) {
      feature_hist[most_freq_bin] = leaf_sum_gradients_hessians - sum_gradient_hessian;
    }
  }
}

void CUDAHistogramConstructor::LaunchSubtractHistogramKernel(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  const bool use_discretized_grad,
  const uint8_t parent_num_bits_in_histogram_bins,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
    if (!use_discretized_grad) {
      const int num_subtract_threads = 2 * num_total_bin_;
      const int num_subtract_blocks = (num_subtract_threads + SUBTRACT_BLOCK_SIZE - 1) / SUBTRACT_BLOCK_SIZE;
      global_timer.Start("CUDAHistogramConstructor::FixHistogramKernel");
      if (need_fix_histogram_features_.size() > 0) {
        FixHistogramKernel<<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
          cuda_feature_num_bins_.RawData(),
          cuda_feature_hist_offsets_.RawData(),
          cuda_feature_most_freq_bins_.RawData(),
          cuda_need_fix_histogram_features_.RawData(),
          cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
          cuda_smaller_leaf_splits);
      }
      global_timer.Stop("CUDAHistogramConstructor::FixHistogramKernel");
      global_timer.Start("CUDAHistogramConstructor::SubtractHistogramKernel");
      SubtractHistogramKernel<<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
        num_total_bin_,
        cuda_smaller_leaf_splits,
        cuda_larger_leaf_splits);
      global_timer.Stop("CUDAHistogramConstructor::SubtractHistogramKernel");
    } else {
      const int num_subtract_threads = num_total_bin_;
      const int num_subtract_blocks = (num_subtract_threads + SUBTRACT_BLOCK_SIZE - 1) / SUBTRACT_BLOCK_SIZE;
      global_timer.Start("CUDAHistogramConstructor::FixHistogramDiscretizedKernel");
      if (need_fix_histogram_features_.size() > 0) {
        if (smaller_num_bits_in_histogram_bins <= 16) {
          FixHistogramDiscretizedKernel<true><<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
            cuda_feature_num_bins_.RawData(),
            cuda_feature_hist_offsets_.RawData(),
            cuda_feature_most_freq_bins_.RawData(),
            cuda_need_fix_histogram_features_.RawData(),
            cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
            cuda_smaller_leaf_splits);
        } else {
          FixHistogramDiscretizedKernel<false><<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
            cuda_feature_num_bins_.RawData(),
            cuda_feature_hist_offsets_.RawData(),
            cuda_feature_most_freq_bins_.RawData(),
            cuda_need_fix_histogram_features_.RawData(),
            cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
            cuda_smaller_leaf_splits);
        }
      }
      global_timer.Stop("CUDAHistogramConstructor::FixHistogramDiscretizedKernel");
      global_timer.Start("CUDAHistogramConstructor::SubtractHistogramDiscretizedKernel");
      if (parent_num_bits_in_histogram_bins <= 16) {
        CHECK_LE(smaller_num_bits_in_histogram_bins, 16);
        CHECK_LE(larger_num_bits_in_histogram_bins, 16);
        SubtractHistogramDiscretizedKernel<true, true, true><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else if (larger_num_bits_in_histogram_bins <= 16) {
        CHECK_LE(smaller_num_bits_in_histogram_bins, 16);
        SubtractHistogramDiscretizedKernel<true, true, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
        CopyChangedNumBitHistogram<<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else if (smaller_num_bits_in_histogram_bins <= 16) {
        SubtractHistogramDiscretizedKernel<true, false, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else {
        SubtractHistogramDiscretizedKernel<false, false, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      }
      global_timer.Stop("CUDAHistogramConstructor::SubtractHistogramDiscretizedKernel");
    }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_histogram_constructor.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_row_data.hpp>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/feature_group.h>
#include <LightGBM/tree.h>

#include <memory>
#include <vector>

#include "cuda_leaf_splits.hpp"

#define NUM_DATA_PER_THREAD (400)
#define NUM_THREADS_PER_BLOCK (504)
#define NUM_FEATURE_PER_THREAD_GROUP (28)
#define SUBTRACT_BLOCK_SIZE (1024)
#define FIX_HISTOGRAM_SHARED_MEM_SIZE (1024)
#define FIX_HISTOGRAM_BLOCK_SIZE (512)
#define USED_HISTOGRAM_BUFFER_NUM (8)

namespace LightGBM {

class CUDAHistogramConstructor {
 public:
  CUDAHistogramConstructor(
    const Dataset* train_data,
    const int num_leaves,
    const int num_threads,
    const std::vector<uint32_t>& feature_hist_offsets,
    const int min_data_in_leaf,
    const double min_sum_hessian_in_leaf,
    const int gpu_device_id,
    const bool gpu_use_dp,
    const bool use_discretized_grad,
    const int grad_discretized_bins);

  ~CUDAHistogramConstructor();

  void Init(const Dataset* train_data, TrainingShareStates* share_state);

  void ConstructHistogramForLeaf(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const data_size_t global_num_data_in_smaller_leaf,
    const data_size_t global_num_data_in_larger_leaf,
    const data_size_t num_data_in_smaller_leaf,
    const data_size_t num_data_in_larger_leaf,
    const double sum_hessians_in_smaller_leaf,
    const double sum_hessians_in_larger_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void SubtractHistogramForLeaf(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const bool use_discretized_grad,
    const uint8_t parent_num_bits_in_histogram_bins,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  void ResetTrainingData(const Dataset* train_data, TrainingShareStates* share_states);

  void ResetConfig(const Config* config);

  void BeforeTrain(const score_t* gradients, const score_t* hessians);

  const hist_t* cuda_hist() const { return cuda_hist_.RawData(); }

  hist_t* cuda_hist_pointer() { return cuda_hist_.RawData(); }

 private:
  void InitFeatureMetaInfo(const Dataset* train_data, const std::vector<uint32_t>& feature_hist_offsets);

  void CalcConstructHistogramKernelDim(
    int* grid_dim_x,
    int* grid_dim_y,
    int* block_dim_x,
    int* block_dim_y,
    const data_size_t num_data_in_smaller_leaf);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE>
  void LaunchConstructHistogramKernelInner(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE>
  void LaunchConstructHistogramKernelInner0(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE>
  void LaunchConstructHistogramKernelInner1(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE, bool USE_GLOBAL_MEM_BUFFER>
  void LaunchConstructHistogramKernelInner2(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void LaunchConstructHistogramKernel(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void LaunchSubtractHistogramKernel(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const bool use_discretized_grad,
    const uint8_t parent_num_bits_in_histogram_bins,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  // Host memory

  /*! \brief size of training data */
  data_size_t num_data_;
  /*! \brief number of features in training data */
  int num_features_;
  /*! \brief maximum number of leaves */
  int num_leaves_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief total number of bins in histogram */
  int num_total_bin_;
  /*! \brief number of bins per feature */
  std::vector<uint32_t> feature_num_bins_;
  /*! \brief offsets in histogram of all features */
  std::vector<uint32_t> feature_hist_offsets_;
  /*! \brief most frequent bins in each feature */
  std::vector<uint32_t> feature_most_freq_bins_;
  /*! \brief minimum number of data allowed per leaf */
  int min_data_in_leaf_;
  /*! \brief minimum sum value of hessians allowed per leaf */
  double min_sum_hessian_in_leaf_;
  /*! \brief cuda stream for histogram construction */
  cudaStream_t cuda_stream_;
  /*! \brief indices of feature whose histograms need to be fixed */
  std::vector<int> need_fix_histogram_features_;
  /*! \brief aligned number of bins of the features whose histograms need to be fixed */
  std::vector<uint32_t> need_fix_histogram_features_num_bin_aligend_;
  /*! \brief minimum number of blocks allowed in the y dimension */
  const int min_grid_dim_y_ = 160;


  // CUDA memory, held by this object

  /*! \brief CUDA row wise data */
  std::unique_ptr<CUDARowData> cuda_row_data_;
  /*! \brief number of bins per feature */
  CUDAVector<uint32_t> cuda_feature_num_bins_;
  /*! \brief offsets in histogram of all features */
  CUDAVector<uint32_t> cuda_feature_hist_offsets_;
  /*! \brief most frequent bins in each feature */
  CUDAVector<uint32_t> cuda_feature_most_freq_bins_;
  /*! \brief CUDA histograms */
  CUDAVector<hist_t> cuda_hist_;
  /*! \brief CUDA histograms buffer for each block */
  CUDAVector<float> cuda_hist_buffer_;
  /*! \brief indices of feature whose histograms need to be fixed */
  CUDAVector<int> cuda_need_fix_histogram_features_;
  /*! \brief aligned number of bins of the features whose histograms need to be fixed */
  CUDAVector<uint32_t> cuda_need_fix_histogram_features_num_bin_aligned_;
  /*! \brief histogram buffer used in histogram subtraction with different number of bits for histogram bins */
  CUDAVector<hist_t> hist_buffer_for_num_bit_change_;

  // CUDA memory, held by other object

  /*! \brief gradients on CUDA */
  const score_t* cuda_gradients_;
  /*! \brief hessians on CUDA */
  const score_t* cuda_hessians_;

  /*! \brief GPU device index */
  const int gpu_device_id_;
  /*! \brief use double precision histogram per block */
  const bool gpu_use_dp_;
  /*! \brief whether to use quantized gradients */
  const bool use_quantized_grad_;
  /*! \brief the number of bins to quantized gradients */
  const int num_grad_quant_bins_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_leaf_splits.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"

namespace LightGBM {

CUDALeafSplits::CUDALeafSplits(const data_size_t num_data):
num_data_(num_data) {}

CUDALeafSplits::~CUDALeafSplits() {}

void CUDALeafSplits::Init(const bool use_quantized_grad) {
  num_blocks_init_from_gradients_ = (num_data_ + NUM_THREADS_PER_BLOCK_LEAF_SPLITS - 1) / NUM_THREADS_PER_BLOCK_LEAF_SPLITS;

  // allocate more memory for sum reduction in CUDA
  // only the first element records the final sum
  cuda_sum_of_gradients_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  if (use_quantized_grad) {
    cuda_sum_of_gradients_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  }

  cuda_struct_.Resize(1);
}

void CUDALeafSplits::InitValues() {
  LaunchInitValuesEmptyKernel();
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::InitValues(
  const double lambda_l1, const double lambda_l2,
  const score_t* cuda_gradients, const score_t* cuda_hessians,
  const data_size_t* cuda_bagging_data_indices, const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices, hist_t* cuda_hist_in_leaf,
  double* root_sum_gradients, double* root_sum_hessians) {
  cuda_gradients_ = cuda_gradients;
  cuda_hessians_ = cuda_hessians;
  cuda_sum_of_gradients_buffer_.SetValue(0);
  cuda_sum_of_hessians_buffer_.SetValue(0);
  LaunchInitValuesKernel(lambda_l1, lambda_l2, cuda_bagging_data_indices, cuda_data_indices_in_leaf, num_used_indices, cuda_hist_in_leaf);
  CopyFromCUDADeviceToHost<double>(root_sum_gradients, cuda_sum_of_gradients_buffer_.RawData(), 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(root_sum_hessians, cuda_sum_of_hessians_buffer_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::InitValues(
  const double lambda_l1, const double lambda_l2,
  const int16_t* cuda_gradients_and_hessians,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians,
  const score_t* grad_scale, const score_t* hess_scale) {
  cuda_gradients_ = reinterpret_cast<const score_t*>(cuda_gradients_and_hessians);
  cuda_hessians_ = nullptr;
  LaunchInitValuesKernel(lambda_l1, lambda_l2, cuda_bagging_data_indices, cuda_data_indices_in_leaf, num_used_indices, cuda_hist_in_leaf, grad_scale, hess_scale);
  CopyFromCUDADeviceToHost<double>(root_sum_gradients, cuda_sum_of_gradients_buffer_.RawData(), 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(root_sum_hessians, cuda_sum_of_hessians_buffer_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::Resize(const data_size_t num_data) {
  num_data_ = num_data;
  num_blocks_init_from_gradients_ = (num_data + NUM_THREADS_PER_BLOCK_LEAF_SPLITS - 1) / NUM_THREADS_PER_BLOCK_LEAF_SPLITS;
  cuda_sum_of_gradients_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_gradients_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_leaf_splits.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */


#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"
#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

namespace LightGBM {

template <bool USE_INDICES>
__global__ void CUDAInitValuesKernel1(const score_t* cuda_gradients, const score_t* cuda_hessians,
  const data_size_t num_data, const data_size_t* cuda_bagging_data_indices,
  double* cuda_sum_of_gradients, double* cuda_sum_of_hessians) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double gradient = 0.0f;
  double hessian = 0.0f;
  if (data_index < num_data) {
    gradient = USE_INDICES ? cuda_gradients[cuda_bagging_data_indices[data_index]] : cuda_gradients[data_index];
    hessian = USE_INDICES ? cuda_hessians[cuda_bagging_data_indices[data_index]] : cuda_hessians[data_index];
  }
  const double block_sum_gradient = ShuffleReduceSum<double>(gradient, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double block_sum_hessian = ShuffleReduceSum<double>(hessian, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[blockIdx.x] += block_sum_gradient;
    cuda_sum_of_hessians[blockIdx.x] += block_sum_hessian;
  }
}

__global__ void CUDAInitValuesKernel2(
  const double lambda_l1,
  const double lambda_l2,
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

template <bool USE_INDICES>
__global__ void CUDAInitValuesKernel3(const int16_t* cuda_gradients_and_hessians,
  const data_size_t num_data, const data_size_t* cuda_bagging_data_indices,
  double* cuda_sum_of_gradients, double* cuda_sum_of_hessians, int64_t* cuda_sum_of_hessians_hessians,
  const score_t* grad_scale_pointer, const score_t* hess_scale_pointer) {
  const score_t grad_scale = *grad_scale_pointer;
  const score_t hess_scale = *hess_scale_pointer;
  __shared__ int64_t shared_mem_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  int64_t int_gradient = 0;
  int64_t int_hessian = 0;
  if (data_index < num_data) {
    int_gradient = USE_INDICES ? cuda_gradients_and_hessians[2 * cuda_bagging_data_indices[data_index] + 1] :
      cuda_gradients_and_hessians[2 * data_index + 1];
    int_hessian = USE_INDICES ? cuda_gradients_and_hessians[2 * cuda_bagging_data_indices[data_index]] :
      cuda_gradients_and_hessians[2 * data_index];
  }
  const int64_t block_sum_gradient = ShuffleReduceSum<int64_t>(int_gradient, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const int64_t block_sum_hessian = ShuffleReduceSum<int64_t>(int_hessian, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[blockIdx.x] = block_sum_gradient * grad_scale;
    cuda_sum_of_hessians[blockIdx.x] = block_sum_hessian * hess_scale;
    cuda_sum_of_hessians_hessians[blockIdx.x] = ((block_sum_gradient << 32) | block_sum_hessian);
  }
}

__global__ void CUDAInitValuesKernel4(
  const double lambda_l1,
  const double lambda_l2,
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  int64_t thread_sum_of_gradients_hessians = 0;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
    thread_sum_of_gradients_hessians += cuda_sum_of_gradients_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_gradients_hessians = ShuffleReduceSum<int64_t>(
    thread_sum_of_gradients_hessians,
    reinterpret_cast<int64_t*>(shared_mem_buffer),
    blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->sum_of_gradients_hessians = sum_of_gradients_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

__global__ void InitValuesEmptyKernel(CUDALeafSplitsStruct* cuda_struct) {
  cuda_struct->leaf_index = -1;
  cuda_struct->sum_of_gradients = 0.0f;
  cuda_struct->sum_of_hessians = 0.0f;
  cuda_struct->num_data_in_leaf = 0;
  cuda_struct->gain = 0.0f;
  cuda_struct->leaf_value = 0.0f;
  cuda_struct->data_indices_in_leaf = nullptr;
  cuda_struct->hist_in_leaf = nullptr;
}

__global__ void ReduceGradKernel(
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[0] = sum_of_gradients;
    cuda_sum_of_hessians[0] = sum_of_hessians;
  }
}

__global__ void ReduceGradKernel(
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  int64_t thread_sum_of_gradients_hessians = 0;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
    thread_sum_of_gradients_hessians += cuda_sum_of_gradients_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const int64_t sum_of_gradients_hessians = ShuffleReduceSum<int64_t>(
    thread_sum_of_gradients_hessians,
    reinterpret_cast<int64_t*>(shared_mem_buffer),
    blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[0] = sum_of_gradients;
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_sum_of_gradients_hessians[0] = sum_of_gradients_hessians;
  }
}

__global__ void CUDAInitSetValuesKernel(
  const double lambda_l1,
  const double lambda_l2,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  if (threadIdx.x == 0) {
    const double sum_of_gradients = cuda_sum_of_gradients[0];
    const double sum_of_hessians = cuda_sum_of_hessians[0];
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

__global__ void CUDAInitSetValuesKernel(
  const double lambda_l1,
  const double lambda_l2,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  if (threadIdx.x == 0) {
    const double sum_of_gradients = cuda_sum_of_gradients[0];
    const double sum_of_hessians = cuda_sum_of_hessians[0];
    const int64_t sum_of_gradients_hessians = cuda_sum_of_gradients_hessians[0];
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->sum_of_gradients_hessians = sum_of_gradients_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

void CUDALeafSplits::LaunchInitValuesEmptyKernel() {
  InitValuesEmptyKernel<<<1, 1>>>(cuda_struct_.RawData());
}

void CUDALeafSplits::LaunchInitValuesKernel(
  const double lambda_l1, const double lambda_l2,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf) {
  if (cuda_bagging_data_indices == nullptr) {
    CUDAInitValuesKernel1<false><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      cuda_gradients_, cuda_hessians_, num_used_indices, nullptr, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData());
  } else {
    CUDAInitValuesKernel1<true><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      cuda_gradients_, cuda_hessians_, num_used_indices, cuda_bagging_data_indices, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    ReduceGradKernel<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(num_blocks_init_from_gradients_, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), num_used_indices);
    SynchronizeCUDADevice(__FILE__, __LINE__);
    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<double>(cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_gradients_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<double>(cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
    CUDAInitSetValuesKernel<<<1, 1>>>(lambda_l1, lambda_l2, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), num_used_indices,
      cuda_data_indices_in_leaf, cuda_hist_in_leaf, cuda_struct_.RawData());
  } else {
    CUDAInitValuesKernel2<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      lambda_l1, lambda_l2,
      num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(),
      num_used_indices,
      cuda_data_indices_in_leaf,
      cuda_hist_in_leaf,
      cuda_struct_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::LaunchInitValuesKernel(
  const double lambda_l1, const double lambda_l2,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf,
  const score_t* grad_scale,
  const score_t* hess_scale) {
  if (cuda_bagging_data_indices == nullptr) {
    CUDAInitValuesKernel3<false><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      reinterpret_cast<const int16_t*>(cuda_gradients_), num_used_indices, nullptr, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), grad_scale, hess_scale);
  } else {
    CUDAInitValuesKernel3<true><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      reinterpret_cast<const int16_t*>(cuda_gradients_), num_used_indices, cuda_bagging_data_indices, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), grad_scale, hess_scale);
  }

  SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    ReduceGradKernel<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(),
      num_used_indices);
    SynchronizeCUDADevice(__FILE__, __LINE__);

    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<double>(cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_gradients_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<double>(cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<int64_t>(cuda_sum_of_gradients_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), 1, ncclInt64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
    CUDAInitSetValuesKernel<<<1, 1>>>(lambda_l1, lambda_l2, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), num_used_indices,
      cuda_data_indices_in_leaf, cuda_hist_in_leaf, cuda_struct_.RawData());
  } else {
    CUDAInitValuesKernel4<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      lambda_l1, lambda_l2,
      num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(),
      cuda_sum_of_gradients_hessians_buffer_.RawData(),
      num_used_indices,
      cuda_data_indices_in_leaf,
      cuda_hist_in_leaf,
      cuda_struct_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_leaf_splits.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/bin.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/meta.h>

#define NUM_THREADS_PER_BLOCK_LEAF_SPLITS (1024)
#define NUM_DATA_THREAD_ADD_LEAF_SPLITS (6)

namespace LightGBM {

struct CUDALeafSplitsStruct {
 public:
  int leaf_index;
  double sum_of_gradients;
  double sum_of_hessians;
  int64_t sum_of_gradients_hessians;
  data_size_t num_data_in_leaf;
  double gain;
  double leaf_value;
  const data_size_t* data_indices_in_leaf;
  hist_t* hist_in_leaf;
};

class CUDALeafSplits: public NCCLInfo {
 public:
  explicit CUDALeafSplits(const data_size_t num_data);

  ~CUDALeafSplits();

  void Init(const bool use_quantized_grad);

  void InitValues(
    const double lambda_l1, const double lambda_l2,
    const score_t* cuda_gradients, const score_t* cuda_hessians,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians);

  void InitValues(
    const double lambda_l1, const double lambda_l2,
    const int16_t* cuda_gradients_and_hessians,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians,
    const score_t* grad_scale, const score_t* hess_scale);

  void InitValues();

  const CUDALeafSplitsStruct* GetCUDAStruct() const { return cuda_struct_.RawDataReadOnly(); }

  CUDALeafSplitsStruct* GetCUDAStructRef() { return cuda_struct_.RawData(); }

  void Resize(const data_size_t num_data);

  __device__ static double ThresholdL1(double s, double l1) {
    const double reg_s = fmax(0.0, fabs(s) - l1);
    if (s >= 0.0f) {
      return reg_s;
    } else {
      return -reg_s;
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double CalculateSplittedLeafOutput(double sum_gradients,
                                          double sum_hessians, double l1, double l2,
                                          double path_smooth, data_size_t num_data,
                                          double parent_output) {
    double ret;
    if (USE_L1) {
      ret = -ThresholdL1(sum_gradients, l1) / (sum_hessians + l2);
    } else {
      ret = -sum_gradients / (sum_hessians + l2);
    }
    if (USE_SMOOTHING) {
      ret = ret * (num_data / path_smooth) / (num_data / path_smooth + 1) \
          + parent_output / (num_data / path_smooth + 1);
    }
    return ret;
  }

  template <bool USE_L1>
  __device__ static double GetLeafGainGivenOutput(double sum_gradients,
                                      double sum_hessians, double l1,
                                      double l2, double output) {
    if (USE_L1) {
      const double sg_l1 = ThresholdL1(sum_gradients, l1);
      return -(2.0 * sg_l1 * output + (sum_hessians + l2) * output * output);
    } else {
      return -(2.0 * sum_gradients * output +
                (sum_hessians + l2) * output * output);
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double GetLeafGain(double sum_gradients, double sum_hessians,
                          double l1, double l2,
                          double path_smooth, data_size_t num_data,
                          double parent_output) {
    if (!USE_SMOOTHING) {
      if (USE_L1) {
        const double sg_l1 = ThresholdL1(sum_gradients, l1);
        return (sg_l1 * sg_l1) / (sum_hessians + l2);
      } else {
        return (sum_gradients * sum_gradients) / (sum_hessians + l2);
      }
    } else {
      const double output = CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(
          sum_gradients, sum_hessians, l1, l2, path_smooth, num_data, parent_output);
      return GetLeafGainGivenOutput<USE_L1>(sum_gradients, sum_hessians, l1, l2, output);
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double GetSplitGains(double sum_left_gradients,
                            double sum_left_hessians,
                            double sum_right_gradients,
                            double sum_right_hessians,
                            double l1, double l2,
                            double path_smooth,
                            data_size_t left_count,
                            data_size_t right_count,
                            double parent_output) {
    return GetLeafGain<USE_L1, USE_SMOOTHING>(sum_left_gradients,
                      sum_left_hessians,
                      l1, l2, path_smooth, left_count, parent_output) +
          GetLeafGain<USE_L1, USE_SMOOTHING>(sum_right_gradients,
                      sum_right_hessians,
                      l1, l2, path_smooth, right_count, parent_output);
  }

 private:
  void LaunchInitValuesEmptyKernel();

  void LaunchInitValuesKernel(
    const double lambda_l1, const double lambda_l2,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf,
    const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf);

  void LaunchInitValuesKernel(
    const double lambda_l1, const double lambda_l2,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf,
    const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf,
    const score_t* grad_scale,
    const score_t* hess_scale);

  // Host memory
  data_size_t num_data_;
  int num_blocks_init_from_gradients_;

  // CUDA memory, held by this object
  CUDAVector<CUDALeafSplitsStruct> cuda_struct_;
  CUDAVector<double> cuda_sum_of_gradients_buffer_;
  CUDAVector<double> cuda_sum_of_hessians_buffer_;
  CUDAVector<int64_t> cuda_sum_of_gradients_hessians_buffer_;

  // CUDA memory, held by other object
  const score_t* cuda_gradients_;
  const score_t* cuda_hessians_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_single_gpu_tree_learner.hpp"

#include <LightGBM/cuda/cuda_tree.hpp>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/feature_group.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

CUDASingleGPUTreeLearner::CUDASingleGPUTreeLearner(const Config* config, const bool boosting_on_cuda): SerialTreeLearner(config), boosting_on_cuda_(boosting_on_cuda) {}

CUDASingleGPUTreeLearner::~CUDASingleGPUTreeLearner() {
  if (nccl_communicator_ != nullptr) {
    CUDAStreamDestroy(nccl_stream_);
  }
}

void CUDASingleGPUTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  SerialTreeLearner::Init(train_data, is_constant_hessian);
  num_threads_ = OMP_NUM_THREADS();
  // use the first gpu by default
  if (nccl_communicator_ == nullptr) {
    gpu_device_id_ = config_->gpu_device_id >= 0 ? config_->gpu_device_id : 0;
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
  }
  cuda_smaller_leaf_splits_.reset(new CUDALeafSplits(num_data_));
  cuda_smaller_leaf_splits_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_smaller_leaf_splits_->Init(config_->use_quantized_grad);
  cuda_larger_leaf_splits_.reset(new CUDALeafSplits(num_data_));
  cuda_larger_leaf_splits_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_larger_leaf_splits_->Init(config_->use_quantized_grad);

  cuda_histogram_constructor_.reset(new CUDAHistogramConstructor(train_data_, config_->num_leaves, num_threads_,
    share_state_->feature_hist_offsets(),
    config_->min_data_in_leaf, config_->min_sum_hessian_in_leaf, gpu_device_id_, config_->gpu_use_dp,
    config_->use_quantized_grad, config_->num_grad_quant_bins));
  cuda_histogram_constructor_->Init(train_data_, share_state_.get());

  const auto& feature_hist_offsets = share_state_->feature_hist_offsets();
  num_total_bin_ = feature_hist_offsets.empty() ? 0 : static_cast<int>(feature_hist_offsets.back());
  cuda_data_partition_.reset(new CUDADataPartition(
    train_data_, num_total_bin_, config_->num_leaves, num_threads_, config_->use_quantized_grad,
    cuda_histogram_constructor_->cuda_hist_pointer()));
  cuda_data_partition_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_data_partition_->Init();

  select_features_by_node_ = !config_->interaction_constraints_vector.empty() || config_->feature_fraction_bynode < 1.0;
  cuda_best_split_finder_.reset(new CUDABestSplitFinder(cuda_histogram_constructor_->cuda_hist(),
    train_data_, this->share_state_->feature_hist_offsets(), select_features_by_node_, config_));
  cuda_best_split_finder_->Init();

  leaf_best_split_feature_.resize(config_->num_leaves, -1);
  leaf_best_split_threshold_.resize(config_->num_leaves, 0);
  leaf_best_split_default_left_.resize(config_->num_leaves, 0);
  leaf_num_data_.resize(config_->num_leaves, 0);
  leaf_data_start_.resize(config_->num_leaves, 0);
  leaf_sum_gradients_.resize(config_->num_leaves, 0.0f);
  leaf_sum_hessians_.resize(config_->num_leaves, 0.0f);

  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
  AllocateBitset();

  leaf_stat_buffer_size_ = 0;
  num_cat_threshold_ = 0;

  if (config_->use_quantized_grad) {
    cuda_leaf_gradient_stat_buffer_.Resize(config_->num_leaves);
    cuda_leaf_hessian_stat_buffer_.Resize(config_->num_leaves);
    cuda_gradient_discretizer_.reset(new CUDAGradientDiscretizer(
      config_->num_grad_quant_bins, config_->num_iterations, config_->seed, is_constant_hessian, config_->stochastic_rounding));
    cuda_gradient_discretizer_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
    cuda_gradient_discretizer_->Init(num_data_, config_->num_leaves, train_data_->num_features(), train_data_);
  } else {
    cuda_gradient_discretizer_.reset(nullptr);
  }

  #ifdef DEBUG
  host_gradients_.resize(num_data_, 0.0f);
  host_hessians_.resize(num_data_, 0.0f);
  #endif  // DEBUG
}

void CUDASingleGPUTreeLearner::BeforeTrain() {
  const data_size_t root_num_data = cuda_data_partition_->root_num_data();
  if (!boosting_on_cuda_) {
    CopyFromHostToCUDADevice<score_t>(cuda_gradients_.RawData(), gradients_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<score_t>(cuda_hessians_.RawData(), hessians_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
    gradients_ = cuda_gradients_.RawData();
    hessians_ = cuda_hessians_.RawData();
  }

  #ifdef DEBUG
  CopyFromCUDADeviceToHost<score_t>(host_gradients_.data(), gradients_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<score_t>(host_hessians_.data(), hessians_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  #endif  // DEBUG

  const data_size_t* leaf_splits_init_indices =
    cuda_data_partition_->use_bagging() ? cuda_data_partition_->cuda_data_indices() : nullptr;
  cuda_data_partition_->BeforeTrain();
  if (config_->use_quantized_grad) {
    cuda_gradient_discretizer_->DiscretizeGradients(num_data_, gradients_, hessians_);
    cuda_histogram_constructor_->BeforeTrain(
      reinterpret_cast<const score_t*>(cuda_gradient_discretizer_->discretized_gradients_and_hessians()), nullptr);
    cuda_smaller_leaf_splits_->InitValues(
      config_->lambda_l1,
      config_->lambda_l2,
      reinterpret_cast<const int16_t*>(cuda_gradient_discretizer_->discretized_gradients_and_hessians()),
      leaf_splits_init_indices,
      cuda_data_partition_->cuda_data_indices(),
      root_num_data,
      cuda_histogram_constructor_->cuda_hist_pointer(),
      &leaf_sum_gradients_[0],
      &leaf_sum_hessians_[0],
      cuda_gradient_discretizer_->grad_scale_ptr(),
      cuda_gradient_discretizer_->hess_scale_ptr());
      cuda_gradient_discretizer_->SetNumBitsInHistogramBin<false>(0, -1, root_num_data, 0);
      if (nccl_communicator_ != nullptr) {
        cuda_gradient_discretizer_->SetNumBitsInHistogramBin<true>(0, -1, global_num_data_, 0);
      }
  } else {
    cuda_histogram_constructor_->BeforeTrain(gradients_, hessians_);
    cuda_smaller_leaf_splits_->InitValues(
      config_->lambda_l1,
      config_->lambda_l2,
      gradients_,
      hessians_,
      leaf_splits_init_indices,
      cuda_data_partition_->cuda_data_indices(),
      root_num_data,
      cuda_histogram_constructor_->cuda_hist_pointer(),
      &leaf_sum_gradients_[0],
      &leaf_sum_hessians_[0]);
  }
  leaf_num_data_[0] = root_num_data;
  cuda_larger_leaf_splits_->InitValues();
  col_sampler_.ResetByTree();
  cuda_best_split_finder_->BeforeTrain(col_sampler_.is_feature_used_bytree());
  leaf_data_start_[0] = 0;
  smaller_leaf_index_ = 0;
  larger_leaf_index_ = -1;

  if (nccl_communicator_ != nullptr) {
    leaf_to_hist_index_map_.resize(config_->num_leaves, -1);
    leaf_to_hist_index_map_[0] = 0;
    global_num_data_in_leaf_[0] = global_num_data_;
  }
}

void CUDASingleGPUTreeLearner::AddPredictionToScore(const Tree* tree, double* out_score) const {
  cuda_data_partition_->UpdateTrainScore(tree, out_score);
}

Tree* CUDASingleGPUTreeLearner::Train(const score_t* gradients,
  const score_t* hessians, bool /*is_first_tree*/) {
  gradients_ = gradients;
  hessians_ = hessians;
  global_timer.Start("CUDASingleGPUTreeLearner::BeforeTrain");
  BeforeTrain();
  global_timer.Stop("CUDASingleGPUTreeLearner::BeforeTrain");
  const bool track_branch_features = !(config_->interaction_constraints_vector.empty());
  std::unique_ptr<CUDATree> tree(new CUDATree(config_->num_leaves, track_branch_features,
    config_->linear_tree, gpu_device_id_, has_categorical_feature_));
  // set the root value by hand, as it is not handled by splits
  tree->SetLeafOutput(0, CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(
    leaf_sum_gradients_[smaller_leaf_index_], leaf_sum_hessians_[smaller_leaf_index_],
    config_->lambda_l1, config_->lambda_l2,  config_->path_smooth,
    static_cast<data_size_t>(num_data_), 0));
  tree->SyncLeafOutputFromHostToCUDA();
  for (int i = 0; i < config_->num_leaves - 1; ++i) {
    global_timer.Start("CUDASingleGPUTreeLearner::ConstructHistogramForLeaf");
    const data_size_t global_num_data_in_smaller_leaf = nccl_communicator_ != nullptr ?
      global_num_data_in_leaf_[smaller_leaf_index_] :
      leaf_num_data_[smaller_leaf_index_];
    const data_size_t global_num_data_in_larger_leaf = nccl_communicator_ != nullptr ?
      (larger_leaf_index_ < 0 ? 0 : global_num_data_in_leaf_[larger_leaf_index_]) :
      (larger_leaf_index_ < 0 ? 0 : leaf_num_data_[larger_leaf_index_]);
    const data_size_t num_data_in_smaller_leaf = leaf_num_data_[smaller_leaf_index_];
    const data_size_t num_data_in_larger_leaf = larger_leaf_index_ < 0 ? 0 : leaf_num_data_[larger_leaf_index_];
    const double sum_hessians_in_smaller_leaf = leaf_sum_hessians_[smaller_leaf_index_];
    const double sum_hessians_in_larger_leaf = larger_leaf_index_ < 0 ? 0 : leaf_sum_hessians_[larger_leaf_index_];
    const uint8_t num_bits_in_histogram_bins = config_->use_quantized_grad ? (nccl_communicator_ != nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_)) : 0;
    cuda_histogram_constructor_->ConstructHistogramForLeaf(
      cuda_smaller_leaf_splits_->GetCUDAStruct(),
      cuda_larger_leaf_splits_->GetCUDAStruct(),
      global_num_data_in_smaller_leaf,
      global_num_data_in_larger_leaf,
      num_data_in_smaller_leaf,
      num_data_in_larger_leaf,
      sum_hessians_in_smaller_leaf,
      sum_hessians_in_larger_leaf,
      num_bits_in_histogram_bins);
    global_timer.Stop("CUDASingleGPUTreeLearner::ConstructHistogramForLeaf");

    global_timer.Start("CUDASingleGPUTreeLearner::NCCLReduceHistogram");
    if (nccl_communicator_ != nullptr) {
      NCCLReduceHistogram();
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::NCCLReduceHistogram");

    global_timer.Start("CUDASingleGPUTreeLearner::FindBestSplitsForLeaf");
    uint8_t parent_num_bits_bin = 0;
    uint8_t smaller_num_bits_bin = 0;
    uint8_t larger_num_bits_bin = 0;
    if (config_->use_quantized_grad) {
      if (larger_leaf_index_ != -1) {
        const int parent_leaf_index = std::min(smaller_leaf_index_, larger_leaf_index_);
        if (nccl_communicator_ != nullptr) {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInNode<true>(parent_leaf_index);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(larger_leaf_index_);
        } else {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInNode<false>(parent_leaf_index);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_index_);
        }
      } else {
        if (nccl_communicator_ != nullptr) {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
        } else {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
        }
      }
    } else {
      parent_num_bits_bin = 0;
      smaller_num_bits_bin = 0;
      larger_num_bits_bin = 0;
    }
    cuda_histogram_constructor_->SubtractHistogramForLeaf(
      cuda_smaller_leaf_splits_->GetCUDAStruct(),
      cuda_larger_leaf_splits_->GetCUDAStruct(),
      config_->use_quantized_grad,
      parent_num_bits_bin,
      smaller_num_bits_bin,
      larger_num_bits_bin);

    SelectFeatureByNode(tree.get());

    if (config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits_bin = nccl_communicator_ == nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_);
      const uint8_t larger_leaf_num_bits_bin = larger_leaf_index_ < 0 ? 32 : (nccl_communicator_ == nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(larger_leaf_index_));
      cuda_best_split_finder_->FindBestSplitsForLeaf(
        cuda_smaller_leaf_splits_->GetCUDAStruct(),
        cuda_larger_leaf_splits_->GetCUDAStruct(),
        smaller_leaf_index_, larger_leaf_index_,
        global_num_data_in_smaller_leaf, global_num_data_in_larger_leaf,
        sum_hessians_in_smaller_leaf, sum_hessians_in_larger_leaf,
        cuda_gradient_discretizer_->grad_scale_ptr(),
        cuda_gradient_discretizer_->hess_scale_ptr(),
        smaller_leaf_num_bits_bin,
        larger_leaf_num_bits_bin);
    } else {
      cuda_best_split_finder_->FindBestSplitsForLeaf(
        cuda_smaller_leaf_splits_->GetCUDAStruct(),
        cuda_larger_leaf_splits_->GetCUDAStruct(),
        smaller_leaf_index_, larger_leaf_index_,
        global_num_data_in_smaller_leaf, global_num_data_in_larger_leaf,
        sum_hessians_in_smaller_leaf, sum_hessians_in_larger_leaf,
        nullptr, nullptr, 0, 0);
    }

    global_timer.Stop("CUDASingleGPUTreeLearner::FindBestSplitsForLeaf");
    global_timer.Start("CUDASingleGPUTreeLearner::FindBestFromAllSplits");
    const CUDASplitInfo* best_split_info = nullptr;
    if (larger_leaf_index_ >= 0) {
      best_split_info = cuda_best_split_finder_->FindBestFromAllSplits(
        tree->num_leaves(),
        smaller_leaf_index_,
        larger_leaf_index_,
        &leaf_best_split_feature_[smaller_leaf_index_],
        &leaf_best_split_threshold_[smaller_leaf_index_],
        &leaf_best_split_default_left_[smaller_leaf_index_],
        &leaf_best_split_feature_[larger_leaf_index_],
        &leaf_best_split_threshold_[larger_leaf_index_],
        &leaf_best_split_default_left_[larger_leaf_index_],
        &best_leaf_index_,
        &num_cat_threshold_);
    } else {
      best_split_info = cuda_best_split_finder_->FindBestFromAllSplits(
        tree->num_leaves(),
        smaller_leaf_index_,
        larger_leaf_index_,
        &leaf_best_split_feature_[smaller_leaf_index_],
        &leaf_best_split_threshold_[smaller_leaf_index_],
        &leaf_best_split_default_left_[smaller_leaf_index_],
        nullptr,
        nullptr,
        nullptr,
        &best_leaf_index_,
        &num_cat_threshold_);
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::FindBestFromAllSplits");

    if (best_leaf_index_ == -1) {
      Log::Warning("No further splits with positive gain, training stopped with %d leaves.", (i + 1));
      break;
    }

    global_timer.Start("CUDASingleGPUTreeLearner::Split");
    if (num_cat_threshold_ > 0) {
      ConstructBitsetForCategoricalSplit(best_split_info);
    }

    int right_leaf_index = 0;
    if (train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->bin_type() == BinType::CategoricalBin) {
      right_leaf_index = tree->SplitCategorical(best_leaf_index_,
                                       train_data_->RealFeatureIndex(leaf_best_split_feature_[best_leaf_index_]),
                                       train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->missing_type(),
                                       best_split_info,
                                       cuda_bitset_,
                                       cuda_bitset_len_,
                                       cuda_bitset_inner_,
                                       cuda_bitset_inner_len_);
    } else {
      right_leaf_index = tree->Split(best_leaf_index_,
                                       train_data_->RealFeatureIndex(leaf_best_split_feature_[best_leaf_index_]),
                                       train_data_->RealThreshold(leaf_best_split_feature_[best_leaf_index_],
                                        leaf_best_split_threshold_[best_leaf_index_]),
                                       train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->missing_type(),
                                       best_split_info);
    }

    cuda_data_partition_->Split(best_split_info,
                                best_leaf_index_,
                                right_leaf_index,
                                leaf_best_split_feature_[best_leaf_index_],
                                leaf_best_split_threshold_[best_leaf_index_],
                                cuda_bitset_inner_,
                                static_cast<int>(cuda_bitset_inner_len_),
                                leaf_best_split_default_left_[best_leaf_index_],
                                leaf_num_data_[best_leaf_index_],
                                leaf_data_start_[best_leaf_index_],
                                cuda_smaller_leaf_splits_->GetCUDAStructRef(),
                                cuda_larger_leaf_splits_->GetCUDAStructRef(),
                                &leaf_num_data_[best_leaf_index_],
                                &leaf_num_data_[right_leaf_index],
                                &leaf_data_start_[best_leaf_index_],
                                &leaf_data_start_[right_leaf_index],
                                &leaf_sum_hessians_[best_leaf_index_],
                                &leaf_sum_hessians_[right_leaf_index],
                                &leaf_sum_gradients_[best_leaf_index_],
                                &leaf_sum_gradients_[right_leaf_index],
                                global_num_data_in_leaf_.data() + best_leaf_index_,
                                global_num_data_in_leaf_.data() + right_leaf_index);
    #ifdef DEBUG
    CheckSplitValid(best_leaf_index_, right_leaf_index);
    #endif  // DEBUG

    if (nccl_communicator_ != nullptr) {
      smaller_leaf_index_ = (global_num_data_in_leaf_[best_leaf_index_] < global_num_data_in_leaf_[right_leaf_index] ? best_leaf_index_ : right_leaf_index);
      larger_leaf_index_ = (smaller_leaf_index_ == best_leaf_index_ ? right_leaf_index : best_leaf_index_);
      const int best_leaf_hist_index = leaf_to_hist_index_map_[best_leaf_index_];
      leaf_to_hist_index_map_[smaller_leaf_index_] = right_leaf_index;
      leaf_to_hist_index_map_[larger_leaf_index_] = best_leaf_hist_index;
    } else {
      smaller_leaf_index_ = (leaf_num_data_[best_leaf_index_] < leaf_num_data_[right_leaf_index] ? best_leaf_index_ : right_leaf_index);
      larger_leaf_index_ = (smaller_leaf_index_ == best_leaf_index_ ? right_leaf_index : best_leaf_index_);
    }

    if (config_->use_quantized_grad) {
      cuda_gradient_discretizer_->SetNumBitsInHistogramBin<false>(
        best_leaf_index_, right_leaf_index, leaf_num_data_[best_leaf_index_], leaf_num_data_[right_leaf_index]);
      if (nccl_communicator_ != nullptr) {
        cuda_gradient_discretizer_->SetNumBitsInHistogramBin<true>(
          best_leaf_index_, right_leaf_index, global_num_data_in_leaf_[best_leaf_index_], global_num_data_in_leaf_[right_leaf_index]);
      }
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::Split");
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (config_->use_quantized_grad && config_->quant_train_renew_leaf) {
    global_timer.Start("CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves");
    RenewDiscretizedTreeLeaves(tree.get());
    global_timer.Stop("CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves");
  }
  tree->ToHost();
  return tree.release();
}

void CUDASingleGPUTreeLearner::ResetTrainingData(
  const Dataset* train_data,
  bool is_constant_hessian) {
  SerialTreeLearner::ResetTrainingData(train_data, is_constant_hessian);
  CHECK_EQ(num_features_, train_data_->num_features());
  cuda_histogram_constructor_->ResetTrainingData(train_data, share_state_.get());
  cuda_data_partition_->ResetTrainingData(train_data,
    static_cast<int>(share_state_->feature_hist_offsets().back()),
    cuda_histogram_constructor_->cuda_hist_pointer());
  cuda_best_split_finder_->ResetTrainingData(
    cuda_histogram_constructor_->cuda_hist(),
    train_data,
    share_state_->feature_hist_offsets());
  cuda_smaller_leaf_splits_->Resize(num_data_);
  cuda_larger_leaf_splits_->Resize(num_data_);
  CHECK_EQ(is_constant_hessian, share_state_->is_constant_hessian);
  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDASingleGPUTreeLearner::ResetConfig(const Config* config) {
  const int old_num_leaves = config_->num_leaves;
  SerialTreeLearner::ResetConfig(config);
  if (config_->gpu_device_id >= 0 && config_->gpu_device_id != gpu_device_id_) {
    Log::Fatal("Changing gpu device ID by resetting configuration parameter is not allowed for CUDA tree learner.");
  }
  num_threads_ = OMP_NUM_THREADS();
  if (config_->num_leaves != old_num_leaves) {
    leaf_best_split_feature_.resize(config_->num_leaves, -1);
    leaf_best_split_threshold_.resize(config_->num_leaves, 0);
    leaf_best_split_default_left_.resize(config_->num_leaves, 0);
    leaf_num_data_.resize(config_->num_leaves, 0);
    leaf_data_start_.resize(config_->num_leaves, 0);
    leaf_sum_gradients_.resize(config_->num_leaves, 0.0f);
    leaf_sum_hessians_.resize(config_->num_leaves, 0.0f);
  }
  cuda_histogram_constructor_->ResetConfig(config);
  cuda_best_split_finder_->ResetConfig(config, cuda_histogram_constructor_->cuda_hist());
  cuda_data_partition_->ResetConfig(config, cuda_histogram_constructor_->cuda_hist_pointer());
}

void CUDASingleGPUTreeLearner::SetBaggingData(const Dataset* /*subset*/,
  const data_size_t* used_indices, data_size_t num_data) {
  cuda_data_partition_->SetUsedDataIndices(used_indices, num_data);
}

void CUDASingleGPUTreeLearner::RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                                               data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const {
  CHECK(tree->is_cuda_tree());
  CUDATree* cuda_tree = reinterpret_cast<CUDATree*>(tree);
  if (obj != nullptr && obj->IsRenewTreeOutput()) {
    CHECK_LE(cuda_tree->num_leaves(), data_partition_->num_leaves());
    if (boosting_on_cuda_) {
      obj->RenewTreeOutputCUDA(train_score, cuda_data_partition_->cuda_data_indices(),
                               cuda_data_partition_->cuda_leaf_num_data(), cuda_data_partition_->cuda_leaf_data_start(),
                               cuda_tree->num_leaves(), cuda_tree->cuda_leaf_value_ref());
      cuda_tree->SyncLeafOutputFromCUDAToHost();
    } else {
      const data_size_t* bag_mapper = nullptr;
      if (total_num_data != num_data_) {
        CHECK_EQ(bag_cnt, num_data_);
        bag_mapper = bag_indices;
      }
      std::vector<int> n_nozeroworker_perleaf(cuda_tree->num_leaves(), 1);
      int num_machines = Network::num_machines();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
        const double output = static_cast<double>(cuda_tree->LeafOutput(i));
        data_size_t cnt_leaf_data = leaf_num_data_[i];
        std::vector<data_size_t> index_mapper(cnt_leaf_data, -1);
        CopyFromCUDADeviceToHost<data_size_t>(index_mapper.data(),
          cuda_data_partition_->cuda_data_indices() + leaf_data_start_[i],
          static_cast<size_t>(cnt_leaf_data), __FILE__, __LINE__);
        if (cnt_leaf_data > 0) {
          const double new_output = obj->RenewTreeOutput(output, residual_getter, index_mapper.data(), bag_mapper, cnt_leaf_data);
          cuda_tree->SetLeafOutput(i, new_output);
        } else {
          CHECK_GT(num_machines, 1);
          cuda_tree->SetLeafOutput(i, 0.0);
          n_nozeroworker_perleaf[i] = 0;
        }
      }
      if (num_machines > 1) {
        std::vector<double> outputs(cuda_tree->num_leaves());
        for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
          outputs[i] = static_cast<double>(cuda_tree->LeafOutput(i));
        }
        outputs = Network::GlobalSum(&outputs);
        n_nozeroworker_perleaf = Network::GlobalSum(&n_nozeroworker_perleaf);
        for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
          cuda_tree->SetLeafOutput(i, outputs[i] / n_nozeroworker_perleaf[i]);
        }
      }
    }
    cuda_tree->SyncLeafOutputFromHostToCUDA();
  }
}

Tree* CUDASingleGPUTreeLearner::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const {
  std::unique_ptr<CUDATree> cuda_tree(new CUDATree(old_tree));
  cuda_leaf_gradient_stat_buffer_.SetValue(0);
  cuda_leaf_hessian_stat_buffer_.SetValue(0);
  ReduceLeafStat(cuda_tree.get(), gradients, hessians, cuda_data_partition_->cuda_data_indices());
  cuda_tree->SyncLeafOutputFromCUDAToHost();
  return cuda_tree.release();
}

Tree* CUDASingleGPUTreeLearner::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                                  const score_t* gradients, const score_t* hessians) const {
  cuda_data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  refit_num_data_ = static_cast<data_size_t>(leaf_pred.size());
  data_size_t buffer_size = static_cast<data_size_t>(old_tree->num_leaves());
  if (old_tree->num_leaves() > 2048) {
    const int num_block = (refit_num_data_ + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
    buffer_size *= static_cast<data_size_t>(num_block + 1);
  }
  if (static_cast<size_t>(buffer_size) > cuda_leaf_gradient_stat_buffer_.Size()) {
    cuda_leaf_gradient_stat_buffer_.Resize(buffer_size);
    cuda_leaf_hessian_stat_buffer_.Resize(buffer_size);
  }
  return FitByExistingTree(old_tree, gradients, hessians);
}

void CUDASingleGPUTreeLearner::ReduceLeafStat(
  CUDATree* old_tree, const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf) const {
  LaunchReduceLeafStatKernel(gradients, hessians, num_data_in_leaf, old_tree->cuda_leaf_parent(),
    old_tree->cuda_left_child(), old_tree->cuda_right_child(),
    old_tree->num_leaves(), refit_num_data_, old_tree->cuda_leaf_value_ref(), old_tree->shrinkage());
}

void CUDASingleGPUTreeLearner::ConstructBitsetForCategoricalSplit(
  const CUDASplitInfo* best_split_info) {
  LaunchConstructBitsetForCategoricalSplitKernel(best_split_info);
}

void CUDASingleGPUTreeLearner::AllocateBitset() {
  has_categorical_feature_ = false;
  categorical_bin_offsets_.clear();
  categorical_bin_offsets_.push_back(0);
  categorical_bin_to_value_.clear();
  for (int i = 0; i < train_data_->num_features(); ++i) {
    const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
    if (bin_mapper->bin_type() == BinType::CategoricalBin) {
      has_categorical_feature_ = true;
      break;
    }
  }
  if (has_categorical_feature_) {
    int max_cat_value = 0;
    int max_cat_num_bin = 0;
    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        max_cat_value = std::max(bin_mapper->MaxCatValue(), max_cat_value);
        max_cat_num_bin = std::max(bin_mapper->num_bin(), max_cat_num_bin);
      }
    }
    // std::max(..., 1UL) to avoid error in the case when there are NaN's in the categorical values
    const size_t cuda_bitset_max_size = std::max(static_cast<size_t>((max_cat_value + 31) / 32), 1UL);
    const size_t cuda_bitset_inner_max_size = std::max(static_cast<size_t>((max_cat_num_bin + 31) / 32), 1UL);
    AllocateCUDAMemory<uint32_t>(&cuda_bitset_, cuda_bitset_max_size, __FILE__, __LINE__);
    AllocateCUDAMemory<uint32_t>(&cuda_bitset_inner_, cuda_bitset_inner_max_size, __FILE__, __LINE__);
    const int max_cat_in_split = std::min(config_->max_cat_threshold, max_cat_num_bin / 2);
    const int num_blocks = (max_cat_in_split + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
    AllocateCUDAMemory<size_t>(&cuda_block_bitset_len_buffer_, num_blocks, __FILE__, __LINE__);

    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        categorical_bin_offsets_.push_back(bin_mapper->num_bin());
      } else {
        categorical_bin_offsets_.push_back(0);
      }
    }
    for (size_t i = 1; i < categorical_bin_offsets_.size(); ++i) {
      categorical_bin_offsets_[i] += categorical_bin_offsets_[i - 1];
    }
    categorical_bin_to_value_.resize(categorical_bin_offsets_.back(), 0);
    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        const int offset = categorical_bin_offsets_[i];
        for (int bin = 0; bin < bin_mapper->num_bin(); ++bin) {
          categorical_bin_to_value_[offset + bin] = static_cast<int>(bin_mapper->BinToValue(bin));
        }
      }
    }
    InitCUDAMemoryFromHostMemory<int>(&cuda_categorical_bin_offsets_, categorical_bin_offsets_.data(), categorical_bin_offsets_.size(), __FILE__, __LINE__);
    InitCUDAMemoryFromHostMemory<int>(&cuda_categorical_bin_to_value_, categorical_bin_to_value_.data(), categorical_bin_to_value_.size(), __FILE__, __LINE__);
  } else {
    cuda_bitset_ = nullptr;
    cuda_bitset_inner_ = nullptr;
  }
  cuda_bitset_len_ = 0;
  cuda_bitset_inner_len_ = 0;
}

void CUDASingleGPUTreeLearner::ResetBoostingOnGPU(const bool boosting_on_cuda) {
  boosting_on_cuda_ = boosting_on_cuda;
  cuda_gradients_.Clear();
  cuda_hessians_.Clear();
  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDASingleGPUTreeLearner::SelectFeatureByNode(const Tree* tree) {
  if (select_features_by_node_) {
    // use feature interaction constraint or sample features by node
    const std::vector<int8_t>& is_feature_used_by_smaller_node = col_sampler_.GetByNode(tree, smaller_leaf_index_);
    std::vector<int8_t> is_feature_used_by_larger_node;
    if (larger_leaf_index_ >= 0) {
      is_feature_used_by_larger_node = col_sampler_.GetByNode(tree, larger_leaf_index_);
    }
    cuda_best_split_finder_->SetUsedFeatureByNode(is_feature_used_by_smaller_node, is_feature_used_by_larger_node);
  }
}

#ifdef DEBUG
void CUDASingleGPUTreeLearner::CheckSplitValid(
  const int left_leaf,
  const int right_leaf) {
  std::vector<data_size_t> left_data_indices(leaf_num_data_[left_leaf]);
  std::vector<data_size_t> right_data_indices(leaf_num_data_[right_leaf]);
  CopyFromCUDADeviceToHost<data_size_t>(left_data_indices.data(),
    cuda_data_partition_->cuda_data_indices() + leaf_data_start_[left_leaf],
    leaf_num_data_[left_leaf], __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(right_data_indices.data(),
    cuda_data_partition_->cuda_data_indices() + leaf_data_start_[right_leaf],
    leaf_num_data_[right_leaf], __FILE__, __LINE__);
  double sum_left_gradients = 0.0f, sum_left_hessians = 0.0f;
  double sum_right_gradients = 0.0f, sum_right_hessians = 0.0f;
  for (size_t i = 0; i < left_data_indices.size(); ++i) {
    const data_size_t index = left_data_indices[i];
    sum_left_gradients += host_gradients_[index];
    sum_left_hessians += host_hessians_[index];
  }
  for (size_t i = 0; i < right_data_indices.size(); ++i) {
    const data_size_t index = right_data_indices[i];
    sum_right_gradients += host_gradients_[index];
    sum_right_hessians += host_hessians_[index];
  }
  if (nccl_communicator_ != nullptr) {
    sum_left_gradients = NCCLAllReduce<double>(sum_left_gradients, ncclFloat64, ncclSum, nccl_communicator_);
    sum_left_hessians = NCCLAllReduce<double>(sum_left_hessians, ncclFloat64, ncclSum, nccl_communicator_);
    sum_right_gradients = NCCLAllReduce<double>(sum_right_gradients, ncclFloat64, ncclSum, nccl_communicator_);
    sum_right_hessians = NCCLAllReduce<double>(sum_right_hessians, ncclFloat64, ncclSum, nccl_communicator_);
  }
  CHECK_LE(std::fabs(sum_left_gradients - leaf_sum_gradients_[left_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_left_hessians - leaf_sum_hessians_[left_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_right_gradients - leaf_sum_gradients_[right_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_right_hessians - leaf_sum_hessians_[right_leaf]), 1e-6f);
}
#endif  // DEBUG

void CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves(CUDATree* cuda_tree) {
  cuda_data_partition_->ReduceLeafGradStat(
    gradients_, hessians_, cuda_tree,
    cuda_leaf_gradient_stat_buffer_.RawData(),
    cuda_leaf_hessian_stat_buffer_.RawData());
  LaunchCalcLeafValuesGivenGradStat(cuda_tree, cuda_data_partition_->cuda_data_indices());
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDASingleGPUTreeLearner::SetNCCLInfo(
  ncclComm_t nccl_communicator,
  int nccl_gpu_rank,
  int local_gpu_rank,
  int gpu_device_id,
  data_size_t global_num_data) {
  NCCLInfo::SetNCCLInfo(nccl_communicator, nccl_gpu_rank, local_gpu_rank, gpu_device_id, global_num_data);
  leaf_to_hist_index_map_.resize(config_->num_leaves - 1);
  global_num_data_in_leaf_.resize(config_->num_leaves, 0);
  nccl_stream_ = CUDAStreamCreate();
}

void CUDASingleGPUTreeLearner::NCCLReduceHistogram() {
  if (config_->use_quantized_grad) {
    hist_t* smaller_leaf_hist_pointer = cuda_histogram_constructor_->cuda_hist_pointer() +
      leaf_to_hist_index_map_[smaller_leaf_index_] * num_total_bin_;
    const int8_t bit_size = cuda_gradient_discretizer_->GetHistBitsInNode<true>(smaller_leaf_index_);
    if (bit_size == 32) {
      NCCLAllReduce<int64_t>(
        reinterpret_cast<const int64_t*>(smaller_leaf_hist_pointer),
        reinterpret_cast<int64_t*>(smaller_leaf_hist_pointer),
        static_cast<size_t>(num_total_bin_),
        ncclInt64,
        ncclSum,
        nccl_communicator_,
        nccl_stream_);
    } else if (bit_size <= 16) {
      NCCLAllReduce<int32_t>(
        reinterpret_cast<const int32_t*>(smaller_leaf_hist_pointer),
        reinterpret_cast<int32_t*>(smaller_leaf_hist_pointer),
        static_cast<size_t>(num_total_bin_),
        ncclInt32,
        ncclSum,
        nccl_communicator_,
        nccl_stream_);
    }
  } else {
    hist_t* smaller_leaf_hist_pointer = cuda_histogram_constructor_->cuda_hist_pointer() +
        leaf_to_hist_index_map_[smaller_leaf_index_] * num_total_bin_ * 2;
    NCCLAllReduce<hist_t>(
      smaller_leaf_hist_pointer,
      smaller_leaf_hist_pointer,
      static_cast<size_t>(num_total_bin_) * 2,
      ncclFloat64,
      ncclSum,
      nccl_communicator_,
      nccl_stream_);
  }
  SynchronizeCUDAStream(nccl_stream_, __FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_single_gpu_tree_learner.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

__global__ void ReduceLeafStatKernel_SharedMemory(
  const score_t* gradients,
  const score_t* hessians,
  const int num_leaves,
  const data_size_t num_data,
  const int* data_index_to_leaf_index,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer) {
  extern __shared__ double shared_mem[];
  double* shared_grad_sum = shared_mem;
  double* shared_hess_sum = shared_mem + num_leaves;
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    shared_grad_sum[leaf_index] = 0.0f;
    shared_hess_sum[leaf_index] = 0.0f;
  }
  __syncthreads();
  if (data_index < num_data) {
    const int leaf_index = data_index_to_leaf_index[data_index];
    atomicAdd_block(shared_grad_sum + leaf_index, gradients[data_index]);
    atomicAdd_block(shared_hess_sum + leaf_index, hessians[data_index]);
  }
  __syncthreads();
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    atomicAdd_system(leaf_grad_stat_buffer + leaf_index, shared_grad_sum[leaf_index]);
    atomicAdd_system(leaf_hess_stat_buffer + leaf_index, shared_hess_sum[leaf_index]);
  }
}

__global__ void ReduceLeafStatKernel_GlobalMemory(
  const score_t* gradients,
  const score_t* hessians,
  const int num_leaves,
  const data_size_t num_data,
  const int* data_index_to_leaf_index,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer) {
  const size_t offset = static_cast<size_t>(num_leaves) * (blockIdx.x + 1);
  double* grad_sum = leaf_grad_stat_buffer + offset;
  double* hess_sum = leaf_hess_stat_buffer + offset;
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    grad_sum[leaf_index] = 0.0f;
    hess_sum[leaf_index] = 0.0f;
  }
  __syncthreads();
  if (data_index < num_data) {
    const int leaf_index = data_index_to_leaf_index[data_index];
    atomicAdd_block(grad_sum + leaf_index, gradients[data_index]);
    atomicAdd_block(hess_sum + leaf_index, hessians[data_index]);
  }
  __syncthreads();
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    atomicAdd_system(leaf_grad_stat_buffer + leaf_index, grad_sum[leaf_index]);
    atomicAdd_system(leaf_hess_stat_buffer + leaf_index, hess_sum[leaf_index]);
  }
}

template <bool USE_L1, bool USE_SMOOTHING>
__global__ void CalcRefitLeafOutputKernel(
  const int num_leaves,
  const double* leaf_grad_stat_buffer,
  const double* leaf_hess_stat_buffer,
  const data_size_t* num_data_in_leaf,
  const int* leaf_parent,
  const int* left_child,
  const int* right_child,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double shrinkage_rate,
  const double refit_decay_rate,
  double* leaf_value) {
  const int leaf_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (leaf_index < num_leaves) {
    const double sum_gradients = leaf_grad_stat_buffer[leaf_index];
    const double sum_hessians = leaf_hess_stat_buffer[leaf_index];
    const data_size_t num_data = num_data_in_leaf[leaf_index];
    const double old_leaf_value = leaf_value[leaf_index];
    double new_leaf_value = 0.0f;
    if (!USE_SMOOTHING) {
      new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_gradients, sum_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      const int parent = leaf_parent[leaf_index];
      if (parent >= 0) {
        const int sibliing = left_child[parent] == leaf_index ? right_child[parent] : left_child[parent];
        const double sum_gradients_of_parent = sum_gradients + leaf_grad_stat_buffer[sibliing];
        const double sum_hessians_of_parent = sum_hessians + leaf_hess_stat_buffer[sibliing];
        const data_size_t num_data_in_parent = num_data + num_data_in_leaf[sibliing];
        const double parent_output =
          CUDALeafSplits::CalculateSplittedLeafOutput<false, true>(
            sum_gradients_of_parent, sum_hessians_of_parent, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
          new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, true>(
          sum_gradients, sum_hessians, lambda_l1, lambda_l2, path_smooth, num_data_in_parent, parent_output);
      } else {
        new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_gradients, sum_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
      }
    }
    if (isnan(new_leaf_value)) {
      new_leaf_value = 0.0f;
    } else {
      new_leaf_value *= shrinkage_rate;
    }
    leaf_value[leaf_index] = refit_decay_rate * old_leaf_value + (1.0f - refit_decay_rate) * new_leaf_value;
  }
}

void CUDASingleGPUTreeLearner::LaunchReduceLeafStatKernel(
  const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf,
  const int* leaf_parent, const int* left_child, const int* right_child, const int num_leaves,
  const data_size_t num_data, double* cuda_leaf_value, const double shrinkage_rate) const {
  int num_block = (num_data + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  if (num_leaves <= 2048) {
    ReduceLeafStatKernel_SharedMemory<<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE, 2 * num_leaves * sizeof(double)>>>(
      gradients, hessians, num_leaves, num_data, cuda_data_partition_->cuda_data_index_to_leaf_index(),
      cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData());
  } else {
    ReduceLeafStatKernel_GlobalMemory<<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(
      gradients, hessians, num_leaves, num_data, cuda_data_partition_->cuda_data_index_to_leaf_index(),
      cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData());
  }
  const bool use_l1 = config_->lambda_l1 > 0.0f;
  const bool use_smoothing = config_->path_smooth > 0.0f;
  num_block = (num_leaves + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;

  #define CalcRefitLeafOutputKernel_ARGS \
    num_leaves, cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData(), num_data_in_leaf, \
    leaf_parent, left_child, right_child, \
    config_->lambda_l1, config_->lambda_l2, config_->path_smooth, \
    shrinkage_rate, config_->refit_decay_rate, cuda_leaf_value

  if (!use_l1) {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<false, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<false, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  } else {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<true, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<true, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  }
  #undef CalcRefitLeafOutputKernel_ARGS
}

template <typename T, bool IS_INNER>
__global__ void CalcBitsetLenKernel(const CUDASplitInfo* best_split_info, size_t* out_len_buffer) {
  __shared__ size_t shared_mem_buffer[WARPSIZE];
  const T* vals = nullptr;
  if (IS_INNER) {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold);
  } else {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold_real);
  }
  const int i = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  size_t len = 0;
  if (i < best_split_info->num_cat_threshold) {
    const T val = vals[i];
    len = (val / WARPSIZE) + 1;
  }
  const size_t block_max_len = ShuffleReduceMax<size_t>(len, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    out_len_buffer[blockIdx.x] = block_max_len;
  }
}

__global__ void ReduceBlockMaxLen(size_t* out_len_buffer, const int num_blocks) {
  __shared__ size_t shared_mem_buffer[WARPSIZE];
  size_t max_len = 0;
  for (int i = static_cast<int>(threadIdx.x); i < num_blocks; i += static_cast<int>(blockDim.x)) {
    max_len = max(out_len_buffer[i], max_len);
  }
  const size_t all_max_len = ShuffleReduceMax<size_t>(max_len, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    out_len_buffer[0] = max_len;
  }
}

template <typename T, bool IS_INNER>
__global__ void CUDAConstructBitsetKernel(const CUDASplitInfo* best_split_info, uint32_t* out, size_t cuda_bitset_len) {
  const T* vals = nullptr;
  if (IS_INNER) {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold);
  } else {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold_real);
  }
  const int i = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (i < best_split_info->num_cat_threshold) {
    const T val = vals[i];
    // can use add instead of or here, because each bit will only be added once
    atomicAdd_system(out + (val / WARPSIZE), (0x1 << (val % WARPSIZE)));
  }
}

__global__ void SetRealThresholdKernel(
  const CUDASplitInfo* best_split_info,
  const int* categorical_bin_to_value,
  const int* categorical_bin_offsets) {
  const int num_cat_threshold = best_split_info->num_cat_threshold;
  const int* categorical_bin_to_value_ptr = categorical_bin_to_value + categorical_bin_offsets[best_split_info->inner_feature_index];
  int* cat_threshold_real = best_split_info->cat_threshold_real;
  const uint32_t* cat_threshold = best_split_info->cat_threshold;
  const int index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (index < num_cat_threshold) {
    cat_threshold_real[index] = categorical_bin_to_value_ptr[cat_threshold[index]];
  }
}

template <typename T, bool IS_INNER>
void CUDAConstructBitset(const CUDASplitInfo* best_split_info, const int num_cat_threshold, uint32_t* out, size_t bitset_len) {
  const int num_blocks = (num_cat_threshold + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  // clear the bitset vector first
  SetCUDAMemory<uint32_t>(out, 0, bitset_len, __FILE__, __LINE__);
  CUDAConstructBitsetKernel<T, IS_INNER><<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(best_split_info, out, bitset_len);
}

template <typename T, bool IS_INNER>
size_t CUDABitsetLen(const CUDASplitInfo* best_split_info, const int num_cat_threshold, size_t* out_len_buffer) {
  const int num_blocks = (num_cat_threshold + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  CalcBitsetLenKernel<T, IS_INNER><<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(best_split_info, out_len_buffer);
  ReduceBlockMaxLen<<<1, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(out_len_buffer, num_blocks);
  size_t host_max_len = 0;
  CopyFromCUDADeviceToHost<size_t>(&host_max_len, out_len_buffer, 1, __FILE__, __LINE__);
  return host_max_len;
}

void CUDASingleGPUTreeLearner::LaunchConstructBitsetForCategoricalSplitKernel(
  const CUDASplitInfo* best_split_info) {
  const int num_blocks = (num_cat_threshold_ + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  SetRealThresholdKernel<<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>
    (best_split_info, cuda_categorical_bin_to_value_, cuda_categorical_bin_offsets_);
  cuda_bitset_inner_len_ = CUDABitsetLen<uint32_t, true>(best_split_info, num_cat_threshold_, cuda_block_bitset_len_buffer_);
  CUDAConstructBitset<uint32_t, true>(best_split_info, num_cat_threshold_, cuda_bitset_inner_, cuda_bitset_inner_len_);
  cuda_bitset_len_ = CUDABitsetLen<int, false>(best_split_info, num_cat_threshold_, cuda_block_bitset_len_buffer_);
  CUDAConstructBitset<int, false>(best_split_info, num_cat_threshold_, cuda_bitset_, cuda_bitset_len_);
}

void CUDASingleGPUTreeLearner::LaunchCalcLeafValuesGivenGradStat(
  CUDATree* cuda_tree, const data_size_t* num_data_in_leaf) {
  #define CalcRefitLeafOutputKernel_ARGS \
    cuda_tree->num_leaves(), cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData(), num_data_in_leaf, \
    cuda_tree->cuda_leaf_parent(), cuda_tree->cuda_left_child(), cuda_tree->cuda_right_child(), \
    config_->lambda_l1, config_->lambda_l2, config_->path_smooth, \
    1.0f, config_->refit_decay_rate, cuda_tree->cuda_leaf_value_ref()
  const bool use_l1 = config_->lambda_l1 > 0.0f;
  const bool use_smoothing = config_->path_smooth > 0.0f;
  const int num_block = (cuda_tree->num_leaves() + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  if (!use_l1) {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<false, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<false, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  } else {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<true, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<true, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  }

  #undef CalcRefitLeafOutputKernel_ARGS
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_

#include <memory>
#include <vector>

#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"
#include "cuda_histogram_constructor.hpp"
#include "cuda_data_partition.hpp"
#include "cuda_best_split_finder.hpp"

#include "cuda_gradient_discretizer.hpp"
#include "../serial_tree_learner.h"

namespace LightGBM {

#define CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE (1024)

class CUDASingleGPUTreeLearner: public SerialTreeLearner, public NCCLInfo {
 public:
  explicit CUDASingleGPUTreeLearner(const Config* config, const bool boosting_on_cuda);

  ~CUDASingleGPUTreeLearner();

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void ResetTrainingData(const Dataset* train_data,
                         bool is_constant_hessian) override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override;

  void AddPredictionToScore(const Tree* tree, double* out_score) const override;

  void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                       data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const override;

  void ResetConfig(const Config* config) override;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void ResetBoostingOnGPU(const bool boosting_on_gpu) override;

  void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) override;

 protected:
  void BeforeTrain() override;

  void ReduceLeafStat(CUDATree* old_tree, const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf) const;

  void LaunchReduceLeafStatKernel(const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf,
    const int* leaf_parent, const int* left_child, const int* right_child,
    const int num_leaves, const data_size_t num_data, double* cuda_leaf_value, const double shrinkage_rate) const;

  void ConstructBitsetForCategoricalSplit(const CUDASplitInfo* best_split_info);

  void LaunchConstructBitsetForCategoricalSplitKernel(const CUDASplitInfo* best_split_info);

  void AllocateBitset();

  void SelectFeatureByNode(const Tree* tree);

  #ifdef DEBUG
  void CheckSplitValid(
    const int left_leaf, const int right_leaf);
  #endif  // DEBUG

  void RenewDiscretizedTreeLeaves(CUDATree* cuda_tree);

  void LaunchCalcLeafValuesGivenGradStat(CUDATree* cuda_tree, const data_size_t* num_data_in_leaf);

  void NCCLReduceHistogram();

  // number of threads on CPU
  int num_threads_;

  // CUDA components for tree training

  // leaf splits information for smaller and larger leaves
  std::unique_ptr<CUDALeafSplits> cuda_smaller_leaf_splits_;
  std::unique_ptr<CUDALeafSplits> cuda_larger_leaf_splits_;
  // data partition that partitions data indices into different leaves
  std::unique_ptr<CUDADataPartition> cuda_data_partition_;
  // for histogram construction
  std::unique_ptr<CUDAHistogramConstructor> cuda_histogram_constructor_;
  // for best split information finding, given the histograms
  std::unique_ptr<CUDABestSplitFinder> cuda_best_split_finder_;
  // gradient discretizer for quantized training
  std::unique_ptr<CUDAGradientDiscretizer> cuda_gradient_discretizer_;

  std::vector<int> leaf_best_split_feature_;
  std::vector<uint32_t> leaf_best_split_threshold_;
  std::vector<uint8_t> leaf_best_split_default_left_;
  std::vector<data_size_t> leaf_num_data_;
  std::vector<data_size_t> leaf_data_start_;
  std::vector<double> leaf_sum_gradients_;
  std::vector<double> leaf_sum_hessians_;
  int smaller_leaf_index_;
  int larger_leaf_index_;
  int best_leaf_index_;
  int num_cat_threshold_;
  bool has_categorical_feature_;
  // whether need to select features by node
  bool select_features_by_node_;

  std::vector<int> categorical_bin_to_value_;
  std::vector<int> categorical_bin_offsets_;

  mutable CUDAVector<double> cuda_leaf_gradient_stat_buffer_;
  mutable CUDAVector<double> cuda_leaf_hessian_stat_buffer_;
  mutable data_size_t leaf_stat_buffer_size_;
  mutable data_size_t refit_num_data_;
  uint32_t* cuda_bitset_;
  size_t cuda_bitset_len_;
  uint32_t* cuda_bitset_inner_;
  size_t cuda_bitset_inner_len_;
  size_t* cuda_block_bitset_len_buffer_;
  int* cuda_categorical_bin_to_value_;
  int* cuda_categorical_bin_offsets_;

  /*! \brief gradients on CUDA */
  CUDAVector<score_t> cuda_gradients_;
  /*! \brief hessians on CUDA */
  CUDAVector<score_t> cuda_hessians_;
  /*! \brief whether boosting is done on CUDA */
  bool boosting_on_cuda_;

  // members used in multi-GPU training
  /*! \brief cuda stream for nccl operations */
  cudaStream_t nccl_stream_;
  /*! \brief index map from leaf index to histogram index */
  std::vector<int> leaf_to_hist_index_map_;
  /*! \brief number of total histogram bins */
  int num_total_bin_;
  /*! \brief global number of data in the leaves across */
  std::vector<data_size_t> global_num_data_in_leaf_;

  #ifdef DEBUG
  /*! \brief gradients on CPU */
  std::vector<score_t> host_gradients_;
  /*! \brief hessians on CPU */
  std::vector<score_t> host_hessians_;
  #endif  // DEBUG
};

}  // namespace LightGBM

#else  // USE_CUDA

// When GPU support is not compiled in, quit with an error message

namespace LightGBM {

class CUDASingleGPUTreeLearner: public SerialTreeLearner {
 public:
    #pragma warning(disable : 4702)
    explicit CUDASingleGPUTreeLearner(const Config* tree_config, const bool /*boosting_on_cuda*/) : SerialTreeLearner(tree_config) {
      Log::Fatal("CUDA Tree Learner was not enabled in this build.\n"
                 "Please recompile with CMake option -DUSE_CUDA=1 (NVIDIA GPUs) or -DUSE_ROCM=1 (AMD GPUs)");
    }
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/data_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <algorithm>
#include <cstring>
#include <tuple>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {

template <typename TREELEARNER_T>
DataParallelTreeLearner<TREELEARNER_T>::DataParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
}

template <typename TREELEARNER_T>
DataParallelTreeLearner<TREELEARNER_T>::~DataParallelTreeLearner() {
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  // initialize SerialTreeLearner
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  // Get local rank and global machine size
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  size_t split_info_size = static_cast<size_t>(SplitInfo::Size(max_cat_threshold) * 2);
  size_t histogram_size = this->config_->use_quantized_grad ?
    static_cast<size_t>(this->share_state_->num_hist_total_bin() * kInt32HistEntrySize) :
    static_cast<size_t>(this->share_state_->num_hist_total_bin() * kHistEntrySize);

  // allocate buffer for communication
  size_t buffer_size = std::max(histogram_size, split_info_size);

  input_buffer_.resize(buffer_size);
  output_buffer_.resize(buffer_size);

  is_feature_aggregated_.resize(this->num_features_);

  block_start_.resize(num_machines_);
  block_len_.resize(num_machines_);

  if (this->config_->use_quantized_grad) {
    block_start_int16_.resize(num_machines_);
    block_len_int16_.resize(num_machines_);
  }

  buffer_write_start_pos_.resize(this->num_features_);
  buffer_read_start_pos_.resize(this->num_features_);

  if (this->config_->use_quantized_grad) {
    buffer_write_start_pos_int16_.resize(this->num_features_);
    buffer_read_start_pos_int16_.resize(this->num_features_);
  }

  global_data_count_in_leaf_.resize(this->config_->num_leaves);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::ResetConfig(const Config* config) {
  TREELEARNER_T::ResetConfig(config);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::PrepareBufferPos(
  const std::vector<std::vector<int>>& feature_distribution,
  std::vector<comm_size_t>* block_start,
  std::vector<comm_size_t>* block_len,
  std::vector<comm_size_t>* buffer_write_start_pos,
  std::vector<comm_size_t>* buffer_read_start_pos,
  comm_size_t* reduce_scatter_size,
  size_t hist_entry_size) {
  // get block start and block len for reduce scatter
  *reduce_scatter_size = 0;
  for (int i = 0; i < num_machines_; ++i) {
    (*block_len)[i] = 0;
    for (auto fid : feature_distribution[i]) {
      auto num_bin = this->train_data_->FeatureNumBin(fid);
      if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      (*block_len)[i] += num_bin * hist_entry_size;
    }
    *reduce_scatter_size += (*block_len)[i];
  }

  (*block_start)[0] = 0;
  for (int i = 1; i < num_machines_; ++i) {
    (*block_start)[i] = (*block_start)[i - 1] + (*block_len)[i - 1];
  }

  // get buffer_write_start_pos
  int bin_size = 0;
  for (int i = 0; i < num_machines_; ++i) {
    for (auto fid : feature_distribution[i]) {
      (*buffer_write_start_pos)[fid] = bin_size;
      auto num_bin = this->train_data_->FeatureNumBin(fid);
      if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      bin_size += num_bin * hist_entry_size;
    }
  }

  // get buffer_read_start_pos
  bin_size = 0;
  for (auto fid : feature_distribution[rank_]) {
    (*buffer_read_start_pos)[fid] = bin_size;
    auto num_bin = this->train_data_->FeatureNumBin(fid);
    if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
      num_bin -= 1;
    }
    bin_size += num_bin * hist_entry_size;
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // generate feature partition for current tree
  std::vector<std::vector<int>> feature_distribution(num_machines_, std::vector<int>());
  std::vector<int> num_bins_distributed(num_machines_, 0);
  for (int i = 0; i < this->train_data_->num_total_features(); ++i) {
    int inner_feature_index = this->train_data_->InnerFeatureIndex(i);
    if (inner_feature_index == -1) {
      continue;
    }
    if (this->col_sampler_.is_feature_used_bytree()[inner_feature_index]) {
      int cur_min_machine = static_cast<int>(ArrayArgs<int>::ArgMin(num_bins_distributed));
      feature_distribution[cur_min_machine].push_back(inner_feature_index);
      auto num_bin = this->train_data_->FeatureNumBin(inner_feature_index);
      if (this->train_data_->FeatureBinMapper(inner_feature_index)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      num_bins_distributed[cur_min_machine] += num_bin;
    }
    is_feature_aggregated_[inner_feature_index] = false;
  }
  // get local used feature
  for (auto fid : feature_distribution[rank_]) {
    is_feature_aggregated_[fid] = true;
  }

  // get block start and block len for reduce scatter
  if (this->config_->use_quantized_grad) {
    PrepareBufferPos(feature_distribution, &block_start_, &block_len_, &buffer_write_start_pos_,
      &buffer_read_start_pos_, &reduce_scatter_size_, kInt32HistEntrySize);
    PrepareBufferPos(feature_distribution, &block_start_int16_, &block_len_int16_, &buffer_write_start_pos_int16_,
      &buffer_read_start_pos_int16_, &reduce_scatter_size_int16_, kInt16HistEntrySize);
  } else {
    PrepareBufferPos(feature_distribution, &block_start_, &block_len_, &buffer_write_start_pos_,
      &buffer_read_start_pos_, &reduce_scatter_size_, kHistEntrySize);
  }

  if (this->config_->use_quantized_grad) {
    // sync global data sumup info
    std::tuple<data_size_t, double, double, int64_t> data(this->smaller_leaf_splits_->num_data_in_leaf(),
                                                          this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
                                                          this->smaller_leaf_splits_->int_sum_gradients_and_hessians());
    int size = sizeof(data);
    std::memcpy(input_buffer_.data(), &data, size);
    // global sumup reduce
    Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double, int64_t>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const std::tuple<data_size_t, double, double, int64_t> *p1;
      std::tuple<data_size_t, double, double, int64_t> *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const std::tuple<data_size_t, double, double, int64_t> *>(src);
        p2 = reinterpret_cast<std::tuple<data_size_t, double, double, int64_t> *>(dst);
        std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
        std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
        std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
        std::get<3>(*p2) = std::get<3>(*p2) + std::get<3>(*p1);
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    // copy back
    std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);
    // set global sumup info
    this->smaller_leaf_splits_->Init(std::get<1>(data), std::get<2>(data), std::get<3>(data));
    // init global data count in leaf
    global_data_count_in_leaf_[0] = std::get<0>(data);
    // reset hist num bits according to global num data
    this->gradient_discretizer_->template SetNumBitsInHistogramBin<true>(0, -1, GetGlobalDataCountInLeaf(0), 0);
  } else {
    // sync global data sumup info
    std::tuple<data_size_t, double, double> data(this->smaller_leaf_splits_->num_data_in_leaf(),
                                                this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians());
    int size = sizeof(data);
    std::memcpy(input_buffer_.data(), &data, size);
    // global sumup reduce
    Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const std::tuple<data_size_t, double, double> *p1;
      std::tuple<data_size_t, double, double> *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const std::tuple<data_size_t, double, double> *>(src);
        p2 = reinterpret_cast<std::tuple<data_size_t, double, double> *>(dst);
        std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
        std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
        std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    // copy back
    std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);
    // set global sumup info
    this->smaller_leaf_splits_->Init(std::get<1>(data), std::get<2>(data));
    // init global data count in leaf
    global_data_count_in_leaf_[0] = std::get<0>(data);
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::FindBestSplits(const Tree* tree) {
  TREELEARNER_T::ConstructHistograms(
      this->col_sampler_.is_feature_used_bytree(), true);
  const int smaller_leaf_index = this->smaller_leaf_splits_->leaf_index();
  const data_size_t local_data_on_smaller_leaf = this->data_partition_->leaf_count(smaller_leaf_index);
  if (local_data_on_smaller_leaf <= 0) {
    // clear histogram buffer before synchronizing
    // otherwise histogram contents from the previous iteration will be sent
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
      if (this->col_sampler_.is_feature_used_bytree()[feature_index] == false)
        continue;
      const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
      const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
      const int num_bin = feature_bin_mapper->num_bin();
      if (this->config_->use_quantized_grad) {
        int32_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawDataInt32();
        std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kInt32HistEntrySize);
        int16_t* hist_ptr_int16 = this->smaller_leaf_histogram_array_[feature_index].RawDataInt16();
        std::memset(reinterpret_cast<void*>(hist_ptr_int16), 0, (num_bin - offset) * kInt16HistEntrySize);
      } else {
        hist_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawData();
        std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
      }
    }
  }
  // construct local histograms
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram");
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram::Copy");
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    if (this->col_sampler_.is_feature_used_bytree()[feature_index] == false)
      continue;
    // copy to buffer
    if (this->config_->use_quantized_grad) {
      const uint8_t local_smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<false>(this->smaller_leaf_splits_->leaf_index());
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (smaller_leaf_num_bits <= 16) {
        std::memcpy(input_buffer_.data() + buffer_write_start_pos_int16_[feature_index],
                    this->smaller_leaf_histogram_array_[feature_index].RawDataInt16(),
                    this->smaller_leaf_histogram_array_[feature_index].SizeOfInt16Histogram());
      } else {
        if (local_smaller_leaf_num_bits == 32) {
          std::memcpy(input_buffer_.data() + buffer_write_start_pos_[feature_index],
                      this->smaller_leaf_histogram_array_[feature_index].RawDataInt32(),
                      this->smaller_leaf_histogram_array_[feature_index].SizeOfInt32Histogram());
        } else {
          this->smaller_leaf_histogram_array_[feature_index].CopyFromInt16ToInt32(
            input_buffer_.data() + buffer_write_start_pos_[feature_index]);
        }
      }
    } else {
      std::memcpy(input_buffer_.data() + buffer_write_start_pos_[feature_index],
                this->smaller_leaf_histogram_array_[feature_index].RawData(),
                this->smaller_leaf_histogram_array_[feature_index].SizeOfHistogram());
    }
  }
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram::Copy");
  // Reduce scatter for histogram
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram::ReduceScatter");
  if (!this->config_->use_quantized_grad) {
    Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(hist_t), block_start_.data(),
                           block_len_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &HistogramSumReducer);
  } else {
    const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
    if (smaller_leaf_num_bits <= 16) {
      Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_int16_, sizeof(int16_t), block_start_int16_.data(),
                            block_len_int16_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &Int16HistogramSumReducer);
    } else {
      Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(int_hist_t), block_start_.data(),
                            block_len_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &Int32HistogramSumReducer);
    }
  }
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram::ReduceScatter");
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram");
  this->FindBestSplitsFromHistograms(
      this->col_sampler_.is_feature_used_bytree(), true, tree);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(const std::vector<int8_t>&, bool, const Tree* tree) {
  std::vector<SplitInfo> smaller_bests_per_thread(this->share_state_->num_threads);
  std::vector<SplitInfo> larger_bests_per_thread(this->share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features =
      this->col_sampler_.GetByNode(tree, this->smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features =
      this->col_sampler_.GetByNode(tree, this->larger_leaf_splits_->leaf_index());
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_.get());

  if (this->config_->use_quantized_grad && this->larger_leaf_splits_ != nullptr && this->larger_leaf_splits_->leaf_index() >= 0) {
    const int parent_index = std::min(this->smaller_leaf_splits_->leaf_index(), this->larger_leaf_splits_->leaf_index());
    const uint8_t parent_num_bits = this->gradient_discretizer_->template GetHistBitsInNode<true>(parent_index);
    const uint8_t larger_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->larger_leaf_splits_->leaf_index());
    const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
    if (parent_num_bits > 16 && larger_leaf_num_bits <= 16) {
      CHECK_LE(smaller_leaf_num_bits, 16);
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
        OMP_LOOP_EX_BEGIN();
        if (!is_feature_aggregated_[feature_index]) continue;
        this->larger_leaf_histogram_array_[feature_index].CopyToBuffer(this->gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_aggregated_[feature_index]) continue;
    const int tid = omp_get_thread_num();
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    // restore global histograms from buffer
    if (this->config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (smaller_leaf_num_bits <= 16) {
        this->smaller_leaf_histogram_array_[feature_index].FromMemoryInt16(
          output_buffer_.data() + buffer_read_start_pos_int16_[feature_index]);
      } else {
        this->smaller_leaf_histogram_array_[feature_index].FromMemoryInt32(
          output_buffer_.data() + buffer_read_start_pos_[feature_index]);
      }
    } else {
      this->smaller_leaf_histogram_array_[feature_index].FromMemory(
        output_buffer_.data() + buffer_read_start_pos_[feature_index]);
    }

    if (this->config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      const int64_t int_sum_gradient_and_hessian = this->smaller_leaf_splits_->int_sum_gradients_and_hessians();
      if (smaller_leaf_num_bits <= 16) {
        this->train_data_->template FixHistogramInt<int32_t, int32_t, 16, 16>(
          feature_index,
          int_sum_gradient_and_hessian,
          reinterpret_cast<hist_t*>(this->smaller_leaf_histogram_array_[feature_index].RawDataInt16()));
      } else {
        this->train_data_->template FixHistogramInt<int64_t, int64_t, 32, 32>(
          feature_index,
          int_sum_gradient_and_hessian,
          reinterpret_cast<hist_t*>(this->smaller_leaf_histogram_array_[feature_index].RawDataInt32()));
      }
    } else {
      this->train_data_->FixHistogram(feature_index,
                                      this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
                                      this->smaller_leaf_histogram_array_[feature_index].RawData());
    }

    this->ComputeBestSplitForFeature(
        this->smaller_leaf_histogram_array_, feature_index, real_feature_index,
        smaller_node_used_features[feature_index],
        GetGlobalDataCountInLeaf(this->smaller_leaf_splits_->leaf_index()),
        this->smaller_leaf_splits_.get(),
        &smaller_bests_per_thread[tid],
        smaller_leaf_parent_output);

    // only root leaf
    if (this->larger_leaf_splits_ == nullptr || this->larger_leaf_splits_->leaf_index() < 0) continue;

    // construct histgroms for large leaf, we init larger leaf as the parent, so we can just subtract the smaller leaf's histograms
    if (this->config_->use_quantized_grad) {
      const int parent_index = std::min(this->smaller_leaf_splits_->leaf_index(), this->larger_leaf_splits_->leaf_index());
      const uint8_t parent_num_bits = this->gradient_discretizer_->template GetHistBitsInNode<true>(parent_index);
      const uint8_t larger_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->larger_leaf_splits_->leaf_index());
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (parent_num_bits <= 16) {
        CHECK_LE(smaller_leaf_num_bits, 16);
        CHECK_LE(larger_leaf_num_bits, 16);
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int32_t, int32_t, int32_t, 16, 16, 16>(
              this->smaller_leaf_histogram_array_[feature_index]);
      } else if (larger_leaf_num_bits <= 16) {
        CHECK_LE(smaller_leaf_num_bits, 16);
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int32_t, int32_t, 32, 16, 16>(
            this->smaller_leaf_histogram_array_[feature_index], this->gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
      } else if (smaller_leaf_num_bits <= 16) {
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int32_t, int64_t, 32, 16, 32>(
              this->smaller_leaf_histogram_array_[feature_index]);
      } else {
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int64_t, int64_t, 32, 32, 32>(
              this->smaller_leaf_histogram_array_[feature_index]);
      }
    } else {
      this->larger_leaf_histogram_array_[feature_index].Subtract(
        this->smaller_leaf_histogram_array_[feature_index]);
    }

    this->ComputeBestSplitForFeature(
        this->larger_leaf_histogram_array_, feature_index, real_feature_index,
        larger_node_used_features[feature_index],
        GetGlobalDataCountInLeaf(this->larger_leaf_splits_->leaf_index()),
        this->larger_leaf_splits_.get(),
        &larger_bests_per_thread[tid],
        larger_leaf_parent_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_bests_per_thread);
  int leaf = this->smaller_leaf_splits_->leaf_index();
  this->best_split_per_leaf_[leaf] = smaller_bests_per_thread[smaller_best_idx];

  if (this->larger_leaf_splits_ != nullptr &&  this->larger_leaf_splits_->leaf_index() >= 0) {
    leaf = this->larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_bests_per_thread);
    this->best_split_per_leaf_[leaf] = larger_bests_per_thread[larger_best_idx];
  }

  SplitInfo smaller_best_split, larger_best_split;
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }

  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);

  // set best split
  this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()] = smaller_best_split;
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()] = larger_best_split;
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  TREELEARNER_T::SplitInner(tree, best_Leaf, left_leaf, right_leaf, false);
  const SplitInfo& best_split_info = this->best_split_per_leaf_[best_Leaf];
  // need update global number of data in leaf
  global_data_count_in_leaf_[*left_leaf] = best_split_info.left_count;
  global_data_count_in_leaf_[*right_leaf] = best_split_info.right_count;
  // reset hist num bits according to global num data
  if (this->config_->use_quantized_grad) {
    this->gradient_discretizer_->template SetNumBitsInHistogramBin<true>(*left_leaf, *right_leaf, GetGlobalDataCountInLeaf(*left_leaf), GetGlobalDataCountInLeaf(*right_leaf));
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class DataParallelTreeLearner<GPUTreeLearner>;
template class DataParallelTreeLearner<SerialTreeLearner>;

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/data_partition.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_
#define LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief DataPartition is used to store the the partition of data on tree.
*/
class DataPartition {
 public:
  DataPartition(data_size_t num_data, int num_leaves)
      : num_data_(num_data), num_leaves_(num_leaves), runner_(num_data, 512) {
    leaf_begin_.resize(num_leaves_);
    leaf_count_.resize(num_leaves_);
    indices_.resize(num_data_);
    used_data_indices_ = nullptr;
  }

  void ResetLeaves(int num_leaves) {
    num_leaves_ = num_leaves;
    leaf_begin_.resize(num_leaves_);
    leaf_count_.resize(num_leaves_);
  }

  void ResetNumData(int num_data) {
    num_data_ = num_data;
    indices_.resize(num_data_);
    runner_.ReSize(num_data_);
  }

  ~DataPartition() {
  }

  /*!
  * \brief Init, will put all data on the root(leaf_idx = 0)
  */
  void Init() {
    std::fill(leaf_begin_.begin(), leaf_begin_.end(), 0);
    std::fill(leaf_count_.begin(), leaf_count_.end(), 0);
    if (used_data_indices_ == nullptr) {
      // if using all data
      leaf_count_[0] = num_data_;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
      for (data_size_t i = 0; i < num_data_; ++i) {
        indices_[i] = i;
      }
    } else {
      // if bagging
      leaf_count_[0] = used_data_count_;
      std::memcpy(indices_.data(), used_data_indices_, used_data_count_ * sizeof(data_size_t));
    }
  }

  void ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves) {
    ResetLeaves(num_leaves);
    std::vector<std::vector<data_size_t>> indices_per_leaf(num_leaves_);
    for (data_size_t i = 0; i < static_cast<data_size_t>(leaf_pred.size()); ++i) {
      indices_per_leaf[leaf_pred[i]].push_back(i);
    }
    data_size_t offset = 0;
    for (int i = 0; i < num_leaves_; ++i) {
      leaf_begin_[i] = offset;
      leaf_count_[i] = static_cast<data_size_t>(indices_per_leaf[i].size());
      std::copy(indices_per_leaf[i].begin(), indices_per_leaf[i].end(), indices_.begin() + leaf_begin_[i]);
      offset += leaf_count_[i];
    }
  }

  /*!
  * \brief Get the data indices of one leaf
  * \param leaf index of leaf
  * \param indices output data indices
  * \return number of data on this leaf
  */
  const data_size_t* GetIndexOnLeaf(int leaf, data_size_t* out_len) const {
    // copy reference, maybe unsafe, but faster
    data_size_t begin = leaf_begin_[leaf];
    *out_len = leaf_count_[leaf];
    return indices_.data() + begin;
  }

  /*!
  * \brief Split the data
  * \param leaf index of leaf
  * \param feature_bins feature bin data
  * \param threshold threshold that want to split
  * \param right_leaf index of right leaf
  */
  void Split(int leaf, const Dataset* dataset, int feature,
             const uint32_t* threshold, int num_threshold, bool default_left,
             int right_leaf) {
    Common::FunctionTimer fun_timer("DataPartition::Split", global_timer);
    // get leaf boundary
    const data_size_t begin = leaf_begin_[leaf];
    const data_size_t cnt = leaf_count_[leaf];
    auto left_start = indices_.data() + begin;
    const auto left_cnt = runner_.Run<false>(
        cnt,
        [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
            data_size_t* right) {
          return dataset->Split(feature, threshold, num_threshold, default_left,
                                left_start + cur_start, cur_cnt, left, right);
        },
        left_start);
    leaf_count_[leaf] = left_cnt;
    leaf_begin_[right_leaf] = left_cnt + begin;
    leaf_count_[right_leaf] = cnt - left_cnt;
  }

  /*!
  * \brief SetLabelAt used data indices before training, used for bagging
  * \param used_data_indices indices of used data
  * \param num_used_data number of used data
  */
  void SetUsedDataIndices(const data_size_t* used_data_indices, data_size_t num_used_data) {
    used_data_indices_ = used_data_indices;
    used_data_count_ = num_used_data;
  }

  /*!
  * \brief Get number of data on one leaf
  * \param leaf index of leaf
  * \return number of data of this leaf
  */
  data_size_t leaf_count(int leaf) const { return leaf_count_[leaf]; }

  /*!
  * \brief Get leaf begin
  * \param leaf index of leaf
  * \return begin index of this leaf
  */
  data_size_t leaf_begin(int leaf) const { return leaf_begin_[leaf]; }

  const data_size_t* indices() const { return indices_.data(); }

  /*! \brief Get number of leaves */
  int num_leaves() const { return num_leaves_; }

 private:
  /*! \brief Number of all data */
  data_size_t num_data_;
  /*! \brief Number of all leaves */
  int num_leaves_;
  /*! \brief start index of data on one leaf */
  std::vector<data_size_t> leaf_begin_;
  /*! \brief number of data on one leaf */
  std::vector<data_size_t> leaf_count_;
  /*! \brief Store all data's indices, order by leaf[data_in_leaf0,..,data_leaf1,..] */
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> indices_;
  /*! \brief used data indices, used for bagging */
  const data_size_t* used_data_indices_;
  /*! \brief used data count, used for bagging */
  data_size_t used_data_count_;
  ParallelPartitionRunner<data_size_t, true> runner_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/feature_histogram.cpp <==
/*!
 * Copyright (c) 2024-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2024-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include "feature_histogram.hpp"

#include <algorithm>
#include <vector>

namespace LightGBM {

void FeatureHistogram::FuncForCategorical() {
  if (meta_->config->extra_trees) {
    if (meta_->config->monotone_constraints.empty()) {
      FuncForCategoricalL1<true, false>();
    } else {
      FuncForCategoricalL1<true, true>();
    }
  } else {
    if (meta_->config->monotone_constraints.empty()) {
      FuncForCategoricalL1<false, false>();
    } else {
      FuncForCategoricalL1<false, true>();
    }
  }
}

template <bool USE_RAND, bool USE_MC>
void FeatureHistogram::FuncForCategoricalL1() {
  if (meta_->config->path_smooth > kEpsilon) {
    FuncForCategoricalL2<USE_RAND, USE_MC, true>();
  } else {
    FuncForCategoricalL2<USE_RAND, USE_MC, false>();
  }
}

template <bool USE_RAND, bool USE_MC, bool USE_SMOOTHING>
void FeatureHistogram::FuncForCategoricalL2() {
  if (meta_->config->use_quantized_grad) {
#define LAMBDA_PARAMS_INT \
    int64_t int_sum_gradient_and_hessian, \
    const double grad_scale, const double hess_scale, \
    const uint8_t hist_bits_bin, const uint8_t hist_bits_acc, \
    data_size_t num_data, \
    const FeatureConstraint* constraints, \
    double parent_output, \
    SplitInfo* output

#define ARGUMENTS_INT \
    int_sum_gradient_and_hessian, grad_scale, hess_scale, num_data, constraints, parent_output, output

    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      } else {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      } else {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      }
    }
#undef LAMBDA_ARGUMENTS_INT
#undef ARGUMENTS_INT
  } else {
#define ARGUMENTS                                                      \
  std::placeholders::_1, std::placeholders::_2, std::placeholders::_3, \
      std::placeholders::_4, std::placeholders::_5, std::placeholders::_6
    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, true, true, USE_SMOOTHING>,
                      this, ARGUMENTS);
      } else {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, true, false, USE_SMOOTHING>,
                      this, ARGUMENTS);
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, false, true, USE_SMOOTHING>,
                      this, ARGUMENTS);
      } else {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, false, false, USE_SMOOTHING>,
                      this, ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }
}

template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
void FeatureHistogram::FindBestThresholdCategoricalInner(double sum_gradient,
                                        double sum_hessian,
                                        data_size_t num_data,
                                        const FeatureConstraint* constraints,
                                        double parent_output,
                                        SplitInfo* output) {
  is_splittable_ = false;
  output->default_left = false;
  double best_gain = kMinScore;
  data_size_t best_left_count = 0;
  double best_sum_left_gradient = 0;
  double best_sum_left_hessian = 0;
  double gain_shift;
  if (USE_MC) {
    constraints->InitCumulativeConstraints(true);
  }
  if (USE_SMOOTHING) {
    gain_shift = GetLeafGainGivenOutput<USE_L1>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
  } else {
    // Need special case for no smoothing to preserve existing behaviour. If no smoothing, the parent output is calculated
    // with the larger categorical l2, whereas min_split_gain uses the original l2.
    gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, false>(sum_gradient, sum_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2, meta_->config->max_delta_step, 0,
        num_data, 0);
  }

  double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
  const int8_t offset = meta_->offset;
  const int bin_start = 1 - offset;
  const int bin_end = meta_->num_bin - offset;
  int used_bin = -1;

  std::vector<int> sorted_idx;
  double l2 = meta_->config->lambda_l2;
  bool use_onehot = meta_->num_bin <= meta_->config->max_cat_to_onehot;
  int best_threshold = -1;
  int best_dir = 1;
  const double cnt_factor = num_data / sum_hessian;
  int rand_threshold = 0;
  if (use_onehot) {
    if (USE_RAND) {
      if (bin_end - bin_start > 0) {
        rand_threshold = meta_->rand.NextInt(bin_start, bin_end);
      }
    }
    for (int t = bin_start; t < bin_end; ++t) {
      const auto grad = GET_GRAD(data_, t);
      const auto hess = GET_HESS(data_, t);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
      // if data not enough, or sum hessian too small
      if (cnt < meta_->config->min_data_in_leaf ||
          hess < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }
      data_size_t other_count = num_data - cnt;
      // if data not enough
      if (other_count < meta_->config->min_data_in_leaf) {
        continue;
      }

      double sum_other_hessian = sum_hessian - hess - kEpsilon;
      // if sum hessian too small
      if (sum_other_hessian < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }

      double sum_other_gradient = sum_gradient - grad;
      if (USE_RAND) {
        if (t != rand_threshold) {
          continue;
        }
      }
      // current split gain
      double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_other_gradient, sum_other_hessian, grad, hess + kEpsilon,
          meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
          constraints, 0, meta_->config->path_smooth, other_count, cnt, parent_output);
      // gain with split is worse than without split
      if (current_gain <= min_gain_shift) {
        continue;
      }

      // mark as able to be split
      is_splittable_ = true;
      // better split point
      if (current_gain > best_gain) {
        best_threshold = t;
        best_sum_left_gradient = grad;
        best_sum_left_hessian = hess + kEpsilon;
        best_left_count = cnt;
        best_gain = current_gain;
      }
    }
  } else {
    for (int i = bin_start; i < bin_end; ++i) {
      if (Common::RoundInt(GET_HESS(data_, i) * cnt_factor) >=
          meta_->config->cat_smooth) {
        sorted_idx.push_back(i);
      }
    }
    used_bin = static_cast<int>(sorted_idx.size());

    l2 += meta_->config->cat_l2;

    auto ctr_fun = [this](double sum_grad, double sum_hess) {
      return (sum_grad) / (sum_hess + meta_->config->cat_smooth);
    };
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(), [this, &ctr_fun](int i, int j) {
          return ctr_fun(GET_GRAD(data_, i), GET_HESS(data_, i)) <
                  ctr_fun(GET_GRAD(data_, j), GET_HESS(data_, j));
        });

    std::vector<int> find_direction(1, 1);
    std::vector<int> start_position(1, 0);
    find_direction.push_back(-1);
    start_position.push_back(used_bin - 1);
    const int max_num_cat =
        std::min(meta_->config->max_cat_threshold, (used_bin + 1) / 2);
    int max_threshold = std::max(std::min(max_num_cat, used_bin) - 1, 0);
    if (USE_RAND) {
      if (max_threshold > 0) {
        rand_threshold = meta_->rand.NextInt(0, max_threshold);
      }
    }

    is_splittable_ = false;
    for (size_t out_i = 0; out_i < find_direction.size(); ++out_i) {
      auto dir = find_direction[out_i];
      auto start_pos = start_position[out_i];
      data_size_t min_data_per_group = meta_->config->min_data_per_group;
      data_size_t cnt_cur_group = 0;
      double sum_left_gradient = 0.0f;
      double sum_left_hessian = kEpsilon;
      data_size_t left_count = 0;
      for (int i = 0; i < used_bin && i < max_num_cat; ++i) {
        auto t = sorted_idx[start_pos];
        start_pos += dir;
        const auto grad = GET_GRAD(data_, t);
        const auto hess = GET_HESS(data_, t);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));

        sum_left_gradient += grad;
        sum_left_hessian += hess;
        left_count += cnt;
        cnt_cur_group += cnt;

        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        if (right_count < meta_->config->min_data_in_leaf ||
            right_count < min_data_per_group) {
          break;
        }

        double sum_right_hessian = sum_hessian - sum_left_hessian;
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        if (cnt_cur_group < min_data_per_group) {
          continue;
        }

        cnt_cur_group = 0;

        double sum_right_gradient = sum_gradient - sum_left_gradient;
        if (USE_RAND) {
          if (i != rand_threshold) {
            continue;
          }
        }
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1, l2,
            meta_->config->max_delta_step, constraints, 0, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        if (current_gain <= min_gain_shift) {
          continue;
        }
        is_splittable_ = true;
        if (current_gain > best_gain) {
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = i;
          best_gain = current_gain;
          best_dir = dir;
        }
      }
    }
  }

  if (is_splittable_) {
    output->left_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_left_gradient, best_sum_left_hessian,
        meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
        constraints->LeftToBasicConstraint(), meta_->config->path_smooth, best_left_count, parent_output);
    output->left_count = best_left_count;
    output->left_sum_gradient = best_sum_left_gradient;
    output->left_sum_hessian = best_sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient - best_sum_left_gradient,
        sum_hessian - best_sum_left_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, constraints->RightToBasicConstraint(), meta_->config->path_smooth,
        num_data - best_left_count, parent_output);
    output->right_count = num_data - best_left_count;
    output->right_sum_gradient = sum_gradient - best_sum_left_gradient;
    output->right_sum_hessian =
        sum_hessian - best_sum_left_hessian - kEpsilon;
    output->gain = best_gain - min_gain_shift;
    if (use_onehot) {
      output->num_cat_threshold = 1;
      output->cat_threshold =
          std::vector<uint32_t>(1, static_cast<uint32_t>(best_threshold + offset));
    } else {
      output->num_cat_threshold = best_threshold + 1;
      output->cat_threshold =
          std::vector<uint32_t>(output->num_cat_threshold);
      if (best_dir == 1) {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[i] + offset;
          output->cat_threshold[i] = t;
        }
      } else {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[used_bin - 1 - i] + offset;
          output->cat_threshold[i] = t;
        }
      }
    }
    output->monotone_type = 0;
  }
}

template <
bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, typename HIST_BIN_T, typename HIST_ACC_T,
int HIST_BITS_BIN, int HIST_BITS_ACC
>
void FeatureHistogram::FindBestThresholdCategoricalIntInner(int64_t int_sum_gradient_and_hessian,
                                          const double grad_scale, const double hess_scale,
                                          data_size_t num_data,
                                          const FeatureConstraint* constraints,
                                          double parent_output,
                                          SplitInfo* output) {
  is_splittable_ = false;
  output->default_left = false;
  double best_gain = kMinScore;
  PACKED_HIST_ACC_T best_sum_left_gradient_and_hessian = 0;
  double gain_shift;
  if (USE_MC) {
    constraints->InitCumulativeConstraints(true);
  }

  PACKED_HIST_ACC_T local_int_sum_gradient_and_hessian =
    HIST_BITS_ACC == 16 ?
    ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
    static_cast<PACKED_HIST_ACC_T>(int_sum_gradient_and_hessian);

  // recover sum of gradient and hessian from the sum of quantized gradient and hessian
  double sum_gradient = static_cast<double>(static_cast<int32_t>(int_sum_gradient_and_hessian >> 32)) * grad_scale;
  double sum_hessian = static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff)) * hess_scale;
  if (USE_SMOOTHING) {
    gain_shift = GetLeafGainGivenOutput<USE_L1>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
  } else {
    // Need special case for no smoothing to preserve existing behaviour. If no smoothing, the parent output is calculated
    // with the larger categorical l2, whereas min_split_gain uses the original l2.
    gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, false>(sum_gradient, sum_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2, meta_->config->max_delta_step, 0,
        num_data, 0);
  }

  double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
  const int8_t offset = meta_->offset;
  const int bin_start = 1 - offset;
  const int bin_end = meta_->num_bin - offset;
  int used_bin = -1;

  std::vector<int> sorted_idx;
  double l2 = meta_->config->lambda_l2;
  bool use_onehot = meta_->num_bin <= meta_->config->max_cat_to_onehot;
  int best_threshold = -1;
  int best_dir = 1;
  const double cnt_factor = static_cast<double>(num_data) /
    static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff));
  int rand_threshold = 0;

  const PACKED_HIST_BIN_T* data_ptr = nullptr;
  if (HIST_BITS_BIN == 16) {
    data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_int16_);
  } else {
    data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_);
  }

  if (use_onehot) {
    if (USE_RAND) {
      if (bin_end - bin_start > 0) {
        rand_threshold = meta_->rand.NextInt(bin_start, bin_end);
      }
    }
    for (int t = bin_start; t < bin_end; ++t) {
      const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
      const uint32_t int_hess = HIST_BITS_BIN == 16 ?
        static_cast<uint32_t>(grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(grad_and_hess & 0x00000000ffffffff);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(int_hess * cnt_factor));
      const double hess = int_hess * hess_scale;
      // if data not enough, or sum hessian too small
      if (cnt < meta_->config->min_data_in_leaf ||
          hess < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }
      data_size_t other_count = num_data - cnt;
      // if data not enough
      if (other_count < meta_->config->min_data_in_leaf) {
        continue;
      }

      const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_ACC != HIST_BITS_BIN ?
        ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
        (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
        grad_and_hess;
      const PACKED_HIST_ACC_T sum_other_grad_and_hess = local_int_sum_gradient_and_hessian - grad_and_hess_acc;
      const uint32_t sum_other_hess_int = HIST_BITS_ACC == 16 ?
        static_cast<uint32_t>(sum_other_grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(sum_other_grad_and_hess & 0x00000000ffffffff);
      double sum_other_hessian = sum_other_hess_int * hess_scale;
      // if sum hessian too small
      if (sum_other_hessian < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }

      const int32_t int_grad = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(grad_and_hess_acc >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(grad_and_hess_acc) >> 32);
      const double grad = int_grad * grad_scale;

      const int32_t sum_other_grad_int = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(sum_other_grad_and_hess >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(sum_other_grad_and_hess) >> 32);
      const double sum_other_gradient = sum_other_grad_int * grad_scale;

      if (USE_RAND) {
        if (t != rand_threshold) {
          continue;
        }
      }
      // current split gain
      double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_other_gradient, sum_other_hessian, grad, hess,
          meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
          constraints, 0, meta_->config->path_smooth, other_count, cnt, parent_output);
      // gain with split is worse than without split
      if (current_gain <= min_gain_shift) {
        continue;
      }

      // mark as able to be split
      is_splittable_ = true;
      // better split point
      if (current_gain > best_gain) {
        best_threshold = t;
        best_sum_left_gradient_and_hessian = grad_and_hess_acc;
        best_gain = current_gain;
      }
    }
  } else {
    for (int i = bin_start; i < bin_end; ++i) {
      const PACKED_HIST_BIN_T int_grad_and_hess = data_ptr[i];
      const uint32_t int_hess = HIST_BITS_BIN == 16 ?
        static_cast<uint32_t>(int_grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(int_grad_and_hess & 0x00000000ffffffff);
      const int cnt = Common::RoundInt(int_hess * cnt_factor);
      if (cnt >= meta_->config->cat_smooth) {
        sorted_idx.push_back(i);
      }
    }
    used_bin = static_cast<int>(sorted_idx.size());

    l2 += meta_->config->cat_l2;

    auto ctr_fun = [this](double sum_grad, double sum_hess) {
      return (sum_grad) / (sum_hess + meta_->config->cat_smooth);
    };
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(), [data_ptr, &ctr_fun, grad_scale, hess_scale](int i, int j) {
          const PACKED_HIST_BIN_T int_grad_and_hess_i = data_ptr[i];
          const PACKED_HIST_BIN_T int_grad_and_hess_j = data_ptr[j];
          const int32_t int_grad_i = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(static_cast<int16_t>(int_grad_and_hess_i >> 16)) :
            static_cast<int32_t>(static_cast<int64_t>(int_grad_and_hess_i) >> 32);
          const uint32_t int_hess_i = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(int_grad_and_hess_i & 0x0000ffff) :
            static_cast<int32_t>(int_grad_and_hess_i & 0x00000000ffffffff);
          const int32_t int_grad_j = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(static_cast<int16_t>(int_grad_and_hess_j >> 16)) :
            static_cast<int32_t>(static_cast<int64_t>(int_grad_and_hess_j) >> 32);
          const uint32_t int_hess_j = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(int_grad_and_hess_j & 0x0000ffff) :
            static_cast<int32_t>(int_grad_and_hess_j & 0x00000000ffffffff);

          const double grad_i = int_grad_i * grad_scale;
          const double hess_i = int_hess_i * hess_scale;
          const double grad_j = int_grad_j * grad_scale;
          const double hess_j = int_hess_j * hess_scale;

          return ctr_fun(grad_i, hess_i) < ctr_fun(grad_j, hess_j);
        });

    std::vector<int> find_direction(1, 1);
    std::vector<int> start_position(1, 0);
    find_direction.push_back(-1);
    start_position.push_back(used_bin - 1);
    const int max_num_cat =
        std::min(meta_->config->max_cat_threshold, (used_bin + 1) / 2);
    int max_threshold = std::max(std::min(max_num_cat, used_bin) - 1, 0);
    if (USE_RAND) {
      if (max_threshold > 0) {
        rand_threshold = meta_->rand.NextInt(0, max_threshold);
      }
    }

    is_splittable_ = false;
    for (size_t out_i = 0; out_i < find_direction.size(); ++out_i) {
      auto dir = find_direction[out_i];
      auto start_pos = start_position[out_i];
      data_size_t min_data_per_group = meta_->config->min_data_per_group;
      data_size_t cnt_cur_group = 0;
      PACKED_HIST_ACC_T int_sum_left_gradient_and_hessian = 0;
      data_size_t left_count = 0;
      for (int i = 0; i < used_bin && i < max_num_cat; ++i) {
        auto t = sorted_idx[start_pos];
        start_pos += dir;
        PACKED_HIST_BIN_T int_grad_and_hess = data_ptr[t];

        uint32_t int_hess = HIST_BITS_BIN == 16 ?
          static_cast<uint32_t>(int_grad_and_hess & 0x0000ffff) :
          static_cast<uint32_t>(int_grad_and_hess & 0x00000000ffffffff);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(int_hess * cnt_factor));

        if (HIST_BITS_ACC != HIST_BITS_BIN) {
          PACKED_HIST_ACC_T int_grad_and_hess_acc =
            (static_cast<PACKED_HIST_ACC_T>(static_cast<int64_t>(int_grad_and_hess & 0xffff0000)) << 32) |
            (static_cast<PACKED_HIST_ACC_T>(int_grad_and_hess & 0x0000ffff));
          int_sum_left_gradient_and_hessian += int_grad_and_hess_acc;
        } else {
          int_sum_left_gradient_and_hessian += int_grad_and_hess;
        }

        left_count += cnt;
        cnt_cur_group += cnt;

        const uint32_t int_left_sum_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(int_sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(int_sum_left_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_left_hessian = int_left_sum_hessian * hess_scale;

        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        if (right_count < meta_->config->min_data_in_leaf ||
            right_count < min_data_per_group) {
          break;
        }

        const PACKED_HIST_ACC_T int_sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - int_sum_left_gradient_and_hessian;
        const uint32_t int_right_sum_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(int_sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(int_sum_right_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_right_hessian = int_right_sum_hessian * hess_scale;

        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        if (cnt_cur_group < min_data_per_group) {
          continue;
        }

        cnt_cur_group = 0;

        const int32_t int_sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<int32_t>(static_cast<int16_t>(int_sum_left_gradient_and_hessian >> 16)) :
          static_cast<int32_t>(static_cast<int64_t>(int_sum_left_gradient_and_hessian) >> 32);
        const double sum_left_gradient = int_sum_left_gradient * grad_scale;

        const int32_t int_sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<int32_t>(static_cast<int16_t>(int_sum_right_gradient_and_hessian >> 16)) :
          static_cast<int32_t>(static_cast<int64_t>(int_sum_right_gradient_and_hessian) >> 32);
        const double sum_right_gradient = int_sum_right_gradient * grad_scale;

        if (USE_RAND) {
          if (i != rand_threshold) {
            continue;
          }
        }
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1, l2,
            meta_->config->max_delta_step, constraints, 0, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        if (current_gain <= min_gain_shift) {
          continue;
        }
        is_splittable_ = true;
        if (current_gain > best_gain) {
          best_sum_left_gradient_and_hessian = int_sum_left_gradient_and_hessian;
          best_threshold = i;
          best_gain = current_gain;
          best_dir = dir;
        }
      }
    }
  }

  if (is_splittable_) {
    const int32_t int_best_sum_left_gradient = HIST_BITS_ACC == 16 ?
      static_cast<int32_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) :
      static_cast<int32_t>(static_cast<int64_t>(best_sum_left_gradient_and_hessian) >> 32);
    const uint32_t int_best_sum_left_hessian = HIST_BITS_ACC == 16 ?
      static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x0000ffff) :
      static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x00000000ffffffff);
    const double best_sum_left_gradient = int_best_sum_left_gradient * grad_scale;
    const double best_sum_left_hessian = int_best_sum_left_hessian * hess_scale;

    const PACKED_HIST_ACC_T best_sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian;
    const int32_t int_best_sum_right_gradient = HIST_BITS_ACC == 16 ?
      static_cast<int32_t>(static_cast<int16_t>(best_sum_right_gradient_and_hessian >> 16)) :
      static_cast<int32_t>(static_cast<int64_t>(best_sum_right_gradient_and_hessian) >> 32);
    const uint32_t int_best_sum_right_hessian = HIST_BITS_ACC == 16 ?
      static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x0000ffff) :
      static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x00000000ffffffff);
    const double best_sum_right_gradient = int_best_sum_right_gradient * grad_scale;
    const double best_sum_right_hessian = int_best_sum_right_hessian * hess_scale;

    const data_size_t best_left_count = Common::RoundInt(static_cast<double>(int_best_sum_left_hessian) * cnt_factor);
    const data_size_t best_right_count = Common::RoundInt(static_cast<double>(int_best_sum_right_hessian) * cnt_factor);

    const int64_t best_sum_left_gradient_and_hessian_int64 = HIST_BITS_ACC == 16 ?
        ((static_cast<int64_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) << 32) |
        static_cast<int64_t>(best_sum_left_gradient_and_hessian & 0x0000ffff)) :
        best_sum_left_gradient_and_hessian;
    const int64_t best_sum_right_gradient_and_hessian_int64 = int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian_int64;

    output->left_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_left_gradient, best_sum_left_hessian,
        meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
        constraints->LeftToBasicConstraint(), meta_->config->path_smooth, best_left_count, parent_output);
    output->left_count = best_left_count;
    output->left_sum_gradient = best_sum_left_gradient;
    output->left_sum_hessian = best_sum_left_hessian;
    output->right_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_right_gradient,
        best_sum_right_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, constraints->RightToBasicConstraint(), meta_->config->path_smooth,
        best_right_count, parent_output);
    output->right_count = best_right_count;
    output->right_sum_gradient = best_sum_right_gradient;
    output->right_sum_hessian = best_sum_right_hessian;
    output->gain = best_gain - min_gain_shift;

    output->left_sum_gradient_and_hessian = best_sum_left_gradient_and_hessian_int64;
    output->right_sum_gradient_and_hessian = best_sum_right_gradient_and_hessian_int64;
    if (use_onehot) {
      output->num_cat_threshold = 1;
      output->cat_threshold =
          std::vector<uint32_t>(1, static_cast<uint32_t>(best_threshold + offset));
    } else {
      output->num_cat_threshold = best_threshold + 1;
      output->cat_threshold =
          std::vector<uint32_t>(output->num_cat_threshold);
      if (best_dir == 1) {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[i] + offset;
          output->cat_threshold[i] = t;
        }
      } else {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[used_bin - 1 - i] + offset;
          output->cat_threshold[i] = t;
        }
      }
    }
    output->monotone_type = 0;
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/feature_histogram.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_
#define LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/dataset.h>
#include <LightGBM/utils/array_args.h>

#include <algorithm>
#include <cmath>
#include <cstring>
#include <memory>
#include <utility>
#include <vector>

#include "monotone_constraints.hpp"
#include "split_info.hpp"

namespace LightGBM {

class FeatureMetainfo {
 public:
  int num_bin;
  MissingType missing_type;
  int8_t offset = 0;
  uint32_t default_bin;
  int8_t monotone_type = 0;
  double penalty = 1.0;
  /*! \brief pointer of tree config */
  const Config* config;
  BinType bin_type;
  /*! \brief random number generator for extremely randomized trees */
  mutable Random rand;
};
/*!
 * \brief FeatureHistogram is used to construct and store a histogram for a
 * feature.
 */
class FeatureHistogram {
 public:
  FeatureHistogram() { data_ = nullptr; }

  ~FeatureHistogram() {}

  /*! \brief Disable copy */
  FeatureHistogram& operator=(const FeatureHistogram&) = delete;
  /*! \brief Disable copy */
  FeatureHistogram(const FeatureHistogram&) = delete;

  /*!
   * \brief Init the feature histogram
   * \param feature the feature data for this histogram
   * \param min_num_data_one_leaf minimal number of data in one leaf
   */
  void Init(hist_t* data, int16_t* data_int16, const FeatureMetainfo* meta) {
    meta_ = meta;
    data_ = data;
    data_int16_ = data_int16;
    ResetFunc();
  }

  /*!
   * \brief Init the feature histogram
   * \param feature the feature data for this histogram
   * \param min_num_data_one_leaf minimal number of data in one leaf
   */
  void Init(hist_t* data, const FeatureMetainfo* meta) {
    meta_ = meta;
    data_ = data;
    data_int16_ = nullptr;
    ResetFunc();
  }

  void ResetFunc() {
    if (meta_->bin_type == BinType::NumericalBin) {
      FuncForNumrical();
    } else {
      FuncForCategorical();
    }
  }

  hist_t* RawData() { return data_; }

  int32_t* RawDataInt32() { return reinterpret_cast<int32_t*>(data_); }

  int16_t* RawDataInt16() { return data_int16_; }

  /*!
   * \brief Subtract current histograms with other
   * \param other The histogram that want to subtract
   */
  template <bool USE_DIST_GRAD = false,
    typename THIS_HIST_T = hist_t, typename OTHER_HIST_T = hist_t, typename RESULT_HIST_T = hist_t,
    int THIS_HIST_BITS = 0, int OTHER_HIST_BITS = 0, int RESULT_HIST_BITS = 0>
  void Subtract(const FeatureHistogram& other, const int32_t* buffer = nullptr) {
    if (USE_DIST_GRAD) {
      const THIS_HIST_T* this_int_data = THIS_HIST_BITS == 16 ?
        reinterpret_cast<const THIS_HIST_T*>(data_int16_) :
        (RESULT_HIST_BITS == 16 ?
          reinterpret_cast<const THIS_HIST_T*>(buffer) :
          reinterpret_cast<const THIS_HIST_T*>(data_));
      const OTHER_HIST_T* other_int_data = OTHER_HIST_BITS == 16 ?
        reinterpret_cast<OTHER_HIST_T*>(other.data_int16_) :
        reinterpret_cast<OTHER_HIST_T*>(other.data_);
      RESULT_HIST_T* result_int_data = RESULT_HIST_BITS == 16 ?
        reinterpret_cast<RESULT_HIST_T*>(data_int16_) :
        reinterpret_cast<RESULT_HIST_T*>(data_);
      if (THIS_HIST_BITS == 32 && OTHER_HIST_BITS == 16 && RESULT_HIST_BITS == 32) {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          const int32_t other_grad_hess = static_cast<int32_t>(other_int_data[i]);
          const int64_t this_grad_hess = this_int_data[i];
          const int64_t other_grad_hess_int64 =
            (static_cast<int64_t>(static_cast<int16_t>(other_grad_hess >> 16)) << 32) |
            (static_cast<int64_t>(other_grad_hess & 0x0000ffff));
          const int64_t result_grad_hess = this_grad_hess - other_grad_hess_int64;
          result_int_data[i] = static_cast<RESULT_HIST_T>(result_grad_hess);
        }
      } else if (THIS_HIST_BITS == 32 && OTHER_HIST_BITS == 16 && RESULT_HIST_BITS == 16) {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          const int32_t other_grad_hess = static_cast<int32_t>(other_int_data[i]);
          const int64_t this_grad_hess = this_int_data[i];
          const int64_t other_grad_hess_int64 =
            (static_cast<int64_t>(static_cast<int16_t>(other_grad_hess >> 16)) << 32) |
            (static_cast<int64_t>(other_grad_hess & 0x0000ffff));
          const int64_t result_grad_hess = this_grad_hess - other_grad_hess_int64;
          const int32_t result_grad_hess_int32 =
            (static_cast<int32_t>(result_grad_hess >> 32) << 16) |
            static_cast<int32_t>(result_grad_hess & 0x00000000ffffffff);
          result_int_data[i] = result_grad_hess_int32;
        }
      } else {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          result_int_data[i] = this_int_data[i] - other_int_data[i];
        }
      }
    } else {
      for (int i = 0; i < (meta_->num_bin - meta_->offset) * 2; ++i) {
        data_[i] -= other.data_[i];
      }
    }
  }

  void CopyToBuffer(int32_t* buffer) {
    const int64_t* data_ptr = reinterpret_cast<const int64_t*>(data_);
    int64_t* buffer_ptr = reinterpret_cast<int64_t*>(buffer);
    for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
      buffer_ptr[i] = data_ptr[i];
    }
  }

  void CopyFromInt16ToInt32(char* buffer) {
    const int32_t* int16_data = reinterpret_cast<const int32_t*>(RawDataInt16());
    int64_t* int32_data = reinterpret_cast<int64_t*>(buffer);
    for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
      const int32_t int16_val = int16_data[i];
      int32_data[i] = (static_cast<int64_t>(static_cast<int16_t>(int16_val >> 16)) << 32) |
        static_cast<int64_t>(int16_val & 0x0000ffff);
    }
  }

  void FindBestThreshold(double sum_gradient, double sum_hessian,
                         data_size_t num_data,
                         const FeatureConstraint* constraints,
                         double parent_output,
                         SplitInfo* output) {
    output->default_left = true;
    output->gain = kMinScore;
    find_best_threshold_fun_(sum_gradient, sum_hessian + 2 * kEpsilon, num_data,
                             constraints, parent_output, output);
    output->gain *= meta_->penalty;
  }

  void FindBestThresholdInt(int64_t sum_gradient_and_hessian,
                            double grad_scale, double hess_scale,
                            const uint8_t num_bits_bin,
                            const uint8_t num_bits_acc,
                            data_size_t num_data,
                            const FeatureConstraint* constraints,
                            double parent_output,
                            SplitInfo* output) {
    output->default_left = true;
    output->gain = kMinScore;
    int_find_best_threshold_fun_(sum_gradient_and_hessian, grad_scale, hess_scale, num_bits_bin, num_bits_acc, num_data,
                             constraints, parent_output, output);
    output->gain *= meta_->penalty;
  }

  template <bool USE_RAND, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  double BeforeNumerical(double sum_gradient, double sum_hessian, double parent_output, data_size_t num_data,
                        SplitInfo* output, int* rand_threshold) {
    is_splittable_ = false;
    output->monotone_type = meta_->monotone_type;

    double gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, num_data, parent_output);
    *rand_threshold = 0;
    if (USE_RAND) {
      if (meta_->num_bin - 2 > 0) {
        *rand_threshold = meta_->rand.NextInt(0, meta_->num_bin - 2);
      }
    }
    return gain_shift + meta_->config->min_gain_to_split;
  }

  template <bool USE_RAND, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  double BeforeNumericalInt(int64_t sum_gradient_and_hessian, double grad_scale, double hess_scale, double parent_output, data_size_t num_data,
                        SplitInfo* output, int* rand_threshold) {
    is_splittable_ = false;
    output->monotone_type = meta_->monotone_type;
    const int32_t int_sum_gradient = static_cast<int32_t>(sum_gradient_and_hessian >> 32);
    const uint32_t int_sum_hessian = static_cast<uint32_t>(sum_gradient_and_hessian & 0x00000000ffffffff);
    const double sum_gradient = static_cast<double>(int_sum_gradient) * grad_scale;
    const double sum_hessian = static_cast<double>(int_sum_hessian) * hess_scale;
    double gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, num_data, parent_output);
    *rand_threshold = 0;
    if (USE_RAND) {
      if (meta_->num_bin - 2 > 0) {
        *rand_threshold = meta_->rand.NextInt(0, meta_->num_bin - 2);
      }
    }
    return gain_shift + meta_->config->min_gain_to_split;
  }

  void FuncForNumrical() {
    if (meta_->config->extra_trees) {
      if (meta_->config->monotone_constraints.empty()) {
        FuncForNumricalL1<true, false>();
      } else {
        FuncForNumricalL1<true, true>();
      }
    } else {
      if (meta_->config->monotone_constraints.empty()) {
        FuncForNumricalL1<false, false>();
      } else {
        FuncForNumricalL1<false, true>();
      }
    }
  }
  template <bool USE_RAND, bool USE_MC>
  void FuncForNumricalL1() {
    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        FuncForNumricalL2<USE_RAND, USE_MC, true, true>();
      } else {
        FuncForNumricalL2<USE_RAND, USE_MC, true, false>();
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        FuncForNumricalL2<USE_RAND, USE_MC, false, true>();
      } else {
        FuncForNumricalL2<USE_RAND, USE_MC, false, false>();
      }
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT>
  void FuncForNumricalL2() {
    if (meta_->config->path_smooth > kEpsilon) {
      FuncForNumricalL3<USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, true>();
    } else {
      FuncForNumricalL3<USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, false>();
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  void FuncForNumricalL3() {
  if (meta_->config->use_quantized_grad) {
#define TEMPLATE_PREFIX_INT USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING
#define LAMBDA_ARGUMENTS_INT                                         \
  int64_t sum_gradient_and_hessian, double grad_scale, double hess_scale, const uint8_t hist_bits_bin, const uint8_t hist_bits_acc, data_size_t num_data, \
      const FeatureConstraint* constraints, double parent_output, SplitInfo *output
#define BEFORE_ARGUMENTS_INT sum_gradient_and_hessian, grad_scale, hess_scale, parent_output, num_data, output, &rand_threshold
#define FUNC_ARGUMENTS_INT                                                      \
  sum_gradient_and_hessian, grad_scale, hess_scale, num_data, constraints, min_gain_shift, \
      output, rand_threshold, parent_output

      if (meta_->num_bin > 2 && meta_->missing_type != MissingType::None) {
        if (meta_->missing_type == MissingType::Zero) {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        } else {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        }
      } else {
        if (meta_->missing_type != MissingType::NaN) {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        } else {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
            output->default_left = false;
          };
        }
      }
#undef TEMPLATE_PREFIX_INT
#undef LAMBDA_ARGUMENTS_INT
#undef BEFORE_ARGUMENTS_INT
#undef FUNC_ARGURMENTS_INT
  } else {
#define TEMPLATE_PREFIX USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING
#define LAMBDA_ARGUMENTS                                         \
  double sum_gradient, double sum_hessian, data_size_t num_data, \
      const FeatureConstraint* constraints, double parent_output, SplitInfo *output
#define BEFORE_ARGUMENTS sum_gradient, sum_hessian, parent_output, num_data, output, &rand_threshold
#define FUNC_ARGUMENTS                                                      \
  sum_gradient, sum_hessian, num_data, constraints, min_gain_shift, \
      output, rand_threshold, parent_output

      if (meta_->num_bin > 2 && meta_->missing_type != MissingType::None) {
        if (meta_->missing_type == MissingType::Zero) {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, true, false>(
                FUNC_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, false, true, false>(
                FUNC_ARGUMENTS);
          };
        } else {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, true>(
                FUNC_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, false, false, true>(
                FUNC_ARGUMENTS);
          };
        }
      } else {
        if (meta_->missing_type != MissingType::NaN) {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, false>(
                FUNC_ARGUMENTS);
          };
        } else {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, false>(
                FUNC_ARGUMENTS);
            output->default_left = false;
          };
        }
      }
#undef TEMPLATE_PREFIX
#undef LAMBDA_ARGUMENTS
#undef BEFORE_ARGUMENTS
#undef FUNC_ARGURMENTS
    }
  }

  void FuncForCategorical();

  template <bool USE_RAND, bool USE_MC>
  void FuncForCategoricalL1();

  template <bool USE_RAND, bool USE_MC, bool USE_SMOOTHING>
  void FuncForCategoricalL2();

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  void FindBestThresholdCategoricalInner(double sum_gradient,
                                         double sum_hessian,
                                         data_size_t num_data,
                                         const FeatureConstraint* constraints,
                                         double parent_output,
                                         SplitInfo* output);

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING, typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T,
          typename HIST_BIN_T, typename HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FindBestThresholdCategoricalIntInner(int64_t int_sum_gradient_and_hessian,
                                            const double grad_scale, const double hess_scale,
                                            data_size_t num_data,
                                            const FeatureConstraint* constraints,
                                            double parent_output,
                                            SplitInfo* output);

  void GatherInfoForThreshold(double sum_gradient, double sum_hessian,
                              uint32_t threshold, data_size_t num_data,
                              double parent_output, SplitInfo* output) {
    if (meta_->bin_type == BinType::NumericalBin) {
      GatherInfoForThresholdNumerical(sum_gradient, sum_hessian, threshold,
                                      num_data, parent_output, output);
    } else {
      GatherInfoForThresholdCategorical(sum_gradient, sum_hessian, threshold,
                                        num_data, parent_output, output);
    }
  }

  void GatherInfoForThresholdNumerical(double sum_gradient, double sum_hessian,
                                       uint32_t threshold, data_size_t num_data,
                                       double parent_output, SplitInfo* output) {
    bool use_smoothing = meta_->config->path_smooth > kEpsilon;
    if (use_smoothing) {
      GatherInfoForThresholdNumericalInner<true>(sum_gradient, sum_hessian,
                                                 threshold, num_data,
                                                 parent_output, output);
    } else {
      GatherInfoForThresholdNumericalInner<false>(sum_gradient, sum_hessian,
                                                  threshold, num_data,
                                                  parent_output, output);
    }
  }

  template<bool USE_SMOOTHING>
  void GatherInfoForThresholdNumericalInner(double sum_gradient, double sum_hessian,
                                            uint32_t threshold, data_size_t num_data,
                                            double parent_output, SplitInfo* output) {
    double gain_shift = GetLeafGainGivenOutput<true>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1,
        meta_->config->lambda_l2, parent_output);
    double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;

    // do stuff here
    const int8_t offset = meta_->offset;

    double sum_right_gradient = 0.0f;
    double sum_right_hessian = kEpsilon;
    data_size_t right_count = 0;

    // set values
    bool use_na_as_missing = false;
    bool skip_default_bin = false;
    if (meta_->missing_type == MissingType::Zero) {
      skip_default_bin = true;
    } else if (meta_->missing_type == MissingType::NaN) {
      use_na_as_missing = true;
    }

    int t = meta_->num_bin - 1 - offset - use_na_as_missing;
    const int t_end = 1 - offset;
    const double cnt_factor = num_data / sum_hessian;
    // from right to left, and we don't need data in bin0
    for (; t >= t_end; --t) {
      if (static_cast<uint32_t>(t + offset) <= threshold) {
        break;
      }

      // need to skip default bin
      if (skip_default_bin &&
          (t + offset) == static_cast<int>(meta_->default_bin)) {
        continue;
      }
      const auto grad = GET_GRAD(data_, t);
      const auto hess = GET_HESS(data_, t);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
      sum_right_gradient += grad;
      sum_right_hessian += hess;
      right_count += cnt;
    }
    double sum_left_gradient = sum_gradient - sum_right_gradient;
    double sum_left_hessian = sum_hessian - sum_right_hessian;
    data_size_t left_count = num_data - right_count;
    double current_gain =
        GetLeafGain<true, true, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            meta_->config->path_smooth, left_count, parent_output) +
        GetLeafGain<true, true, USE_SMOOTHING>(
            sum_right_gradient, sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            meta_->config->path_smooth, right_count, parent_output);

    // gain with split is worse than without split
    if (std::isnan(current_gain) || current_gain <= min_gain_shift) {
      output->gain = kMinScore;
      Log::Warning(
          "'Forced Split' will be ignored since the gain getting worse.");
      return;
    }

    // update split information
    output->threshold = threshold;
    output->left_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1,
        meta_->config->lambda_l2, meta_->config->max_delta_step,
        meta_->config->path_smooth, left_count, parent_output);
    output->left_count = left_count;
    output->left_sum_gradient = sum_left_gradient;
    output->left_sum_hessian = sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_gradient - sum_left_gradient, sum_hessian - sum_left_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth,
        right_count, parent_output);
    output->right_count = num_data - left_count;
    output->right_sum_gradient = sum_gradient - sum_left_gradient;
    output->right_sum_hessian = sum_hessian - sum_left_hessian - kEpsilon;
    output->gain = current_gain - min_gain_shift;
    output->default_left = true;
  }

  void GatherInfoForThresholdCategorical(double sum_gradient,  double sum_hessian,
                                         uint32_t threshold, data_size_t num_data,
                                         double parent_output, SplitInfo* output) {
    bool use_smoothing = meta_->config->path_smooth > kEpsilon;
    if (use_smoothing) {
      GatherInfoForThresholdCategoricalInner<true>(sum_gradient, sum_hessian, threshold,
                                                   num_data, parent_output, output);
    } else {
      GatherInfoForThresholdCategoricalInner<false>(sum_gradient, sum_hessian, threshold,
                                                    num_data, parent_output, output);
    }
  }

  template<bool USE_SMOOTHING>
  void GatherInfoForThresholdCategoricalInner(double sum_gradient,
                                              double sum_hessian, uint32_t threshold,
                                              data_size_t num_data, double parent_output,
                                              SplitInfo* output) {
    // get SplitInfo for a given one-hot categorical split.
    output->default_left = false;
    double gain_shift = GetLeafGainGivenOutput<true>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
    double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
    if (threshold >= static_cast<uint32_t>(meta_->num_bin) || threshold == 0) {
      output->gain = kMinScore;
      Log::Warning("Invalid categorical threshold split");
      return;
    }
    const double cnt_factor = num_data / sum_hessian;
    const auto grad = GET_GRAD(data_, threshold - meta_->offset);
    const auto hess = GET_HESS(data_, threshold - meta_->offset);
    data_size_t cnt =
        static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));

    double l2 = meta_->config->lambda_l2;
    data_size_t left_count = cnt;
    data_size_t right_count = num_data - left_count;
    double sum_left_hessian = hess + kEpsilon;
    double sum_right_hessian = sum_hessian - sum_left_hessian;
    double sum_left_gradient = grad;
    double sum_right_gradient = sum_gradient - sum_left_gradient;
    // current split gain
    double current_gain =
        GetLeafGain<true, true, USE_SMOOTHING>(sum_right_gradient, sum_right_hessian,
                                      meta_->config->lambda_l1, l2,
                                      meta_->config->max_delta_step,
                                      meta_->config->path_smooth, right_count,
                                      parent_output) +
        GetLeafGain<true, true, USE_SMOOTHING>(sum_left_gradient, sum_left_hessian,
                                      meta_->config->lambda_l1, l2,
                                      meta_->config->max_delta_step,
                                      meta_->config->path_smooth, left_count,
                                      parent_output);
    if (std::isnan(current_gain) || current_gain <= min_gain_shift) {
      output->gain = kMinScore;
      Log::Warning(
          "'Forced Split' will be ignored since the gain getting worse.");
      return;
    }
    output->left_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, left_count,
        parent_output);
    output->left_count = left_count;
    output->left_sum_gradient = sum_left_gradient;
    output->left_sum_hessian = sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_right_gradient, sum_right_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, right_count,
        parent_output);
    output->right_count = right_count;
    output->right_sum_gradient = sum_gradient - sum_left_gradient;
    output->right_sum_hessian = sum_right_hessian - kEpsilon;
    output->gain = current_gain - min_gain_shift;
    output->num_cat_threshold = 1;
    output->cat_threshold = std::vector<uint32_t>(1, threshold);
  }

  /*!
   * \brief Binary size of this histogram
   */
  int SizeOfHistogram() const {
    return (meta_->num_bin - meta_->offset) * kHistEntrySize;
  }

  int SizeOfInt32Histogram() const {
    return (meta_->num_bin - meta_->offset) * kInt32HistEntrySize;
  }

  int SizeOfInt16Histogram() const {
    return (meta_->num_bin - meta_->offset) * kInt16HistEntrySize;
  }

  /*!
   * \brief Restore histogram from memory
   */
  void FromMemory(char* memory_data) {
    std::memcpy(data_, memory_data,
                (meta_->num_bin - meta_->offset) * kHistEntrySize);
  }

  void FromMemoryInt32(char* memory_data) {
    std::memcpy(data_, memory_data,
                (meta_->num_bin - meta_->offset) * kInt32HistEntrySize);
  }

  void FromMemoryInt16(char* memory_data) {
    std::memcpy(data_int16_, memory_data,
                (meta_->num_bin - meta_->offset) * kInt16HistEntrySize);
  }

  /*!
   * \brief True if this histogram can be splitted
   */
  bool is_splittable() const { return is_splittable_; }

  /*!
   * \brief Set splittable to this histogram
   */
  void set_is_splittable(bool val) { is_splittable_ = val; }

  static double ThresholdL1(double s, double l1) {
    const double reg_s = std::max(0.0, std::fabs(s) - l1);
    return Common::Sign(s) * reg_s;
  }

  template <bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double CalculateSplittedLeafOutput(double sum_gradients,
                                            double sum_hessians, double l1,
                                            double l2, double max_delta_step,
                                            double smoothing, data_size_t num_data,
                                            double parent_output) {
    double ret;
    if (USE_L1) {
      ret = -ThresholdL1(sum_gradients, l1) / (sum_hessians + l2);
    } else {
      ret = -sum_gradients / (sum_hessians + l2);
    }
    if (USE_MAX_OUTPUT) {
      if (max_delta_step > 0 && std::fabs(ret) > max_delta_step) {
        ret = Common::Sign(ret) * max_delta_step;
      }
    }
    if (USE_SMOOTHING) {
      ret = ret * (num_data / smoothing) / (num_data / smoothing + 1) \
          + parent_output / (num_data / smoothing + 1);
    }
    return ret;
  }

  template <bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double CalculateSplittedLeafOutput(
      double sum_gradients, double sum_hessians, double l1, double l2,
      double max_delta_step, const BasicConstraint& constraints,
      double smoothing, data_size_t num_data, double parent_output) {
    double ret = CalculateSplittedLeafOutput<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradients, sum_hessians, l1, l2, max_delta_step, smoothing, num_data, parent_output);
    if (USE_MC) {
      if (ret < constraints.min) {
        ret = constraints.min;
      } else if (ret > constraints.max) {
        ret = constraints.max;
      }
    }
    return ret;
  }

 private:
  template <bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double GetSplitGains(double sum_left_gradients,
                              double sum_left_hessians,
                              double sum_right_gradients,
                              double sum_right_hessians, double l1, double l2,
                              double max_delta_step,
                              const FeatureConstraint* constraints,
                              int8_t monotone_constraint,
                              double smoothing,
                              data_size_t left_count,
                              data_size_t right_count,
                              double parent_output) {
    if (!USE_MC) {
      return GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(sum_left_gradients,
                                                                sum_left_hessians, l1, l2,
                                                                max_delta_step, smoothing,
                                                                left_count, parent_output) +
             GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(sum_right_gradients,
                                                                sum_right_hessians, l1, l2,
                                                                max_delta_step, smoothing,
                                                                right_count, parent_output);
    } else {
      double left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_left_gradients, sum_left_hessians, l1, l2, max_delta_step,
              constraints->LeftToBasicConstraint(), smoothing, left_count, parent_output);
      double right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_right_gradients, sum_right_hessians, l1, l2, max_delta_step,
              constraints->RightToBasicConstraint(), smoothing, right_count, parent_output);
      if (((monotone_constraint > 0) && (left_output > right_output)) ||
          ((monotone_constraint < 0) && (left_output < right_output))) {
        return 0;
      }
      return GetLeafGainGivenOutput<USE_L1>(
                 sum_left_gradients, sum_left_hessians, l1, l2, left_output) +
             GetLeafGainGivenOutput<USE_L1>(
                 sum_right_gradients, sum_right_hessians, l1, l2, right_output);
    }
  }

  template <bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double GetLeafGain(double sum_gradients, double sum_hessians,
                            double l1, double l2, double max_delta_step,
                            double smoothing, data_size_t num_data, double parent_output) {
    if (!USE_MAX_OUTPUT && !USE_SMOOTHING) {
      if (USE_L1) {
        const double sg_l1 = ThresholdL1(sum_gradients, l1);
        return (sg_l1 * sg_l1) / (sum_hessians + l2);
      } else {
        return (sum_gradients * sum_gradients) / (sum_hessians + l2);
      }
    } else {
      double output = CalculateSplittedLeafOutput<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_gradients, sum_hessians, l1, l2, max_delta_step, smoothing, num_data, parent_output);
      return GetLeafGainGivenOutput<USE_L1>(sum_gradients, sum_hessians, l1, l2, output);
    }
  }

  template <bool USE_L1>
  static double GetLeafGainGivenOutput(double sum_gradients,
                                       double sum_hessians, double l1,
                                       double l2, double output) {
    if (USE_L1) {
      const double sg_l1 = ThresholdL1(sum_gradients, l1);
      return -(2.0 * sg_l1 * output + (sum_hessians + l2) * output * output);
    } else {
      return -(2.0 * sum_gradients * output +
               (sum_hessians + l2) * output * output);
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
            bool REVERSE, bool SKIP_DEFAULT_BIN, bool NA_AS_MISSING>
  void FindBestThresholdSequentially(double sum_gradient, double sum_hessian,
                                     data_size_t num_data,
                                     const FeatureConstraint* constraints,
                                     double min_gain_shift, SplitInfo* output,
                                     int rand_threshold, double parent_output) {
    const int8_t offset = meta_->offset;
    double best_sum_left_gradient = NAN;
    double best_sum_left_hessian = NAN;
    double best_gain = kMinScore;
    data_size_t best_left_count = 0;
    uint32_t best_threshold = static_cast<uint32_t>(meta_->num_bin);
    const double cnt_factor = num_data / sum_hessian;

    BasicConstraint best_right_constraints;
    BasicConstraint best_left_constraints;
    bool constraint_update_necessary =
        USE_MC && constraints->ConstraintDifferentDependingOnThreshold();

    if (USE_MC) {
      constraints->InitCumulativeConstraints(REVERSE);
    }

    if (REVERSE) {
      double sum_right_gradient = 0.0f;
      double sum_right_hessian = kEpsilon;
      data_size_t right_count = 0;

      int t = meta_->num_bin - 1 - offset - NA_AS_MISSING;
      const int t_end = 1 - offset;

      // from right to left, and we don't need data in bin0
      for (; t >= t_end; --t) {
        // need to skip default bin
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        const auto grad = GET_GRAD(data_, t);
        const auto hess = GET_HESS(data_, t);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
        sum_right_gradient += grad;
        sum_right_hessian += hess;
        right_count += cnt;
        // if data not enough, or sum hessian too small
        if (right_count < meta_->config->min_data_in_leaf ||
            sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t left_count = num_data - right_count;
        // if data not enough
        if (left_count < meta_->config->min_data_in_leaf) {
          break;
        }

        double sum_left_hessian = sum_hessian - sum_right_hessian;
        // if sum hessian too small
        if (sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_left_gradient = sum_gradient - sum_right_gradient;
        if (USE_RAND) {
          if (t - 1 + offset != rand_threshold) {
            continue;
          }
        }

        if (USE_MC && constraint_update_necessary) {
          constraints->Update(t + offset);
        }

        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          // left is <= threshold, right is > threshold.  so this is t-1
          best_threshold = static_cast<uint32_t>(t - 1 + offset);
          best_gain = current_gain;
        }
      }
    } else {
      double sum_left_gradient = 0.0f;
      double sum_left_hessian = kEpsilon;
      data_size_t left_count = 0;

      int t = 0;
      const int t_end = meta_->num_bin - 2 - offset;

      if (NA_AS_MISSING) {
        if (offset == 1) {
          sum_left_gradient = sum_gradient;
          sum_left_hessian = sum_hessian - kEpsilon;
          left_count = num_data;
          for (int i = 0; i < meta_->num_bin - offset; ++i) {
            const auto grad = GET_GRAD(data_, i);
            const auto hess = GET_HESS(data_, i);
            data_size_t cnt =
                static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
            sum_left_gradient -= grad;
            sum_left_hessian -= hess;
            left_count -= cnt;
          }
          t = -1;
        }
      }

      for (; t <= t_end; ++t) {
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        if (t >= 0) {
          sum_left_gradient += GET_GRAD(data_, t);
          sum_left_hessian += GET_HESS(data_, t);
          left_count += static_cast<data_size_t>(
              Common::RoundInt(GET_HESS(data_, t) * cnt_factor));
        }
        // if data not enough, or sum hessian too small
        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        // if data not enough
        if (right_count < meta_->config->min_data_in_leaf) {
          break;
        }

        double sum_right_hessian = sum_hessian - sum_left_hessian;
        // if sum Hessian too small
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = sum_gradient - sum_left_gradient;
        if (USE_RAND) {
          if (t + offset != rand_threshold) {
            continue;
          }
        }
        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth, left_count,
            right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = static_cast<uint32_t>(t + offset);
          best_gain = current_gain;
        }
      }
    }

    if (is_splittable_ && best_gain > output->gain + min_gain_shift) {
      // update split information
      output->threshold = best_threshold;
      output->left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_left_gradient, best_sum_left_hessian,
              meta_->config->lambda_l1, meta_->config->lambda_l2,
              meta_->config->max_delta_step, best_left_constraints, meta_->config->path_smooth,
              best_left_count, parent_output);
      output->left_count = best_left_count;
      output->left_sum_gradient = best_sum_left_gradient;
      output->left_sum_hessian = best_sum_left_hessian - kEpsilon;
      output->right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_gradient - best_sum_left_gradient,
              sum_hessian - best_sum_left_hessian, meta_->config->lambda_l1,
              meta_->config->lambda_l2, meta_->config->max_delta_step,
              best_right_constraints, meta_->config->path_smooth, num_data - best_left_count,
              parent_output);
      output->right_count = num_data - best_left_count;
      output->right_sum_gradient = sum_gradient - best_sum_left_gradient;
      output->right_sum_hessian =
          sum_hessian - best_sum_left_hessian - kEpsilon;
      output->gain = best_gain - min_gain_shift;
      output->default_left = REVERSE;
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
          bool REVERSE, bool SKIP_DEFAULT_BIN, bool NA_AS_MISSING, typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T,
          typename HIST_BIN_T, typename HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FindBestThresholdSequentiallyInt(int64_t int_sum_gradient_and_hessian,
                                        const double grad_scale, const double hess_scale,
                                        data_size_t num_data,
                                        const FeatureConstraint* constraints,
                                        double min_gain_shift, SplitInfo* output,
                                        int rand_threshold, double parent_output) {
    const int8_t offset = meta_->offset;
    PACKED_HIST_ACC_T best_sum_left_gradient_and_hessian = 0;
    PACKED_HIST_ACC_T local_int_sum_gradient_and_hessian =
      HIST_BITS_ACC == 16 ?
      ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
      static_cast<PACKED_HIST_ACC_T>(int_sum_gradient_and_hessian);
    double best_gain = kMinScore;
    uint32_t best_threshold = static_cast<uint32_t>(meta_->num_bin);
    const double cnt_factor = static_cast<double>(num_data) /
      static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff));

    BasicConstraint best_right_constraints;
    BasicConstraint best_left_constraints;
    bool constraint_update_necessary =
        USE_MC && constraints->ConstraintDifferentDependingOnThreshold();

    if (USE_MC) {
      constraints->InitCumulativeConstraints(REVERSE);
    }

    const PACKED_HIST_BIN_T* data_ptr = nullptr;
    if (HIST_BITS_BIN == 16) {
      data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_int16_);
    } else {
      data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_);
    }
    if (REVERSE) {
      PACKED_HIST_ACC_T sum_right_gradient_and_hessian = 0;

      int t = meta_->num_bin - 1 - offset - NA_AS_MISSING;
      const int t_end = 1 - offset;

      // from right to left, and we don't need data in bin0
      for (; t >= t_end; --t) {
        // need to skip default bin
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
        if (HIST_BITS_ACC != HIST_BITS_BIN) {
          const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
            ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
            (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
            ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
            (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
          sum_right_gradient_and_hessian += grad_and_hess_acc;
        } else {
          sum_right_gradient_and_hessian += grad_and_hess;
        }
        const uint32_t int_sum_right_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x00000000ffffffff);
        data_size_t right_count = Common::RoundInt(int_sum_right_hessian * cnt_factor);
        double sum_right_hessian = int_sum_right_hessian * hess_scale;
        // if data not enough, or sum hessian too small
        if (right_count < meta_->config->min_data_in_leaf ||
            sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t left_count = num_data - right_count;
        // if data not enough
        if (left_count < meta_->config->min_data_in_leaf) {
          break;
        }

        const PACKED_HIST_ACC_T sum_left_gradient_and_hessian = local_int_sum_gradient_and_hessian - sum_right_gradient_and_hessian;
        const uint32_t int_sum_left_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x00000000ffffffff);
        double sum_left_hessian = int_sum_left_hessian * hess_scale;
        // if sum hessian too small
        if (sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_right_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_right_gradient_and_hessian) >> 32)) * grad_scale;
        double sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_left_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_left_gradient_and_hessian) >> 32)) * grad_scale;
        if (USE_RAND) {
          if (t - 1 + offset != rand_threshold) {
            continue;
          }
        }

        if (USE_MC && constraint_update_necessary) {
          constraints->Update(t + offset);
        }

        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
            sum_right_hessian + kEpsilon, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_sum_left_gradient_and_hessian = sum_left_gradient_and_hessian;
          // left is <= threshold, right is > threshold.  so this is t-1
          best_threshold = static_cast<uint32_t>(t - 1 + offset);
          best_gain = current_gain;
        }
      }
    } else {
      PACKED_HIST_ACC_T sum_left_gradient_and_hessian = 0;

      int t = 0;
      const int t_end = meta_->num_bin - 2 - offset;

      if (NA_AS_MISSING) {
        if (offset == 1) {
          sum_left_gradient_and_hessian = local_int_sum_gradient_and_hessian;
          for (int i = 0; i < meta_->num_bin - offset; ++i) {
            const PACKED_HIST_BIN_T grad_and_hess = data_ptr[i];
            if (HIST_BITS_ACC != HIST_BITS_BIN) {
              const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
                ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
                (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
                ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
                (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
              sum_left_gradient_and_hessian -= grad_and_hess_acc;
            } else {
              sum_left_gradient_and_hessian -= grad_and_hess;
            }
          }
          t = -1;
        }
      }

      for (; t <= t_end; ++t) {
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        if (t >= 0) {
          const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
          if (HIST_BITS_ACC != HIST_BITS_BIN) {
            const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
              ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
              (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
              ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
              (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
            sum_left_gradient_and_hessian += grad_and_hess_acc;
          } else {
            sum_left_gradient_and_hessian += grad_and_hess;
          }
        }
        // if data not enough, or sum hessian too small
        const uint32_t int_sum_left_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x00000000ffffffff);
        const data_size_t left_count = Common::RoundInt(static_cast<double>(int_sum_left_hessian) * cnt_factor);
        const double sum_left_hessian = static_cast<double>(int_sum_left_hessian) * hess_scale;
        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        // if data not enough
        if (right_count < meta_->config->min_data_in_leaf) {
          break;
        }

        const PACKED_HIST_ACC_T sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - sum_left_gradient_and_hessian;
        const uint32_t int_sum_right_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_right_hessian = static_cast<double>(int_sum_right_hessian) * hess_scale;
        // if sum Hessian too small
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_right_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_right_gradient_and_hessian) >> 32)) * grad_scale;
        double sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_left_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_left_gradient_and_hessian) >> 32)) * grad_scale;
        if (USE_RAND) {
          if (t + offset != rand_threshold) {
            continue;
          }
        }
        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
            sum_right_hessian + kEpsilon, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth, left_count,
            right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_sum_left_gradient_and_hessian = sum_left_gradient_and_hessian;
          best_threshold = static_cast<uint32_t>(t + offset);
          best_gain = current_gain;
        }
      }
    }

    if (is_splittable_ && best_gain > output->gain + min_gain_shift) {
      const int32_t int_best_sum_left_gradient = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(best_sum_left_gradient_and_hessian) >> 32);
      const uint32_t int_best_sum_left_hessian = HIST_BITS_ACC == 16 ?
        static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x0000ffff) :
        static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x00000000ffffffff);
      const double best_sum_left_gradient = static_cast<double>(int_best_sum_left_gradient) * grad_scale;
      const double best_sum_left_hessian = static_cast<double>(int_best_sum_left_hessian) * hess_scale;
      const int64_t best_sum_left_gradient_and_hessian_int64 = HIST_BITS_ACC == 16 ?
          ((static_cast<int64_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) << 32) |
          static_cast<int64_t>(best_sum_left_gradient_and_hessian & 0x0000ffff)) :
          best_sum_left_gradient_and_hessian;
      const int64_t best_sum_right_gradient_and_hessian = int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian_int64;
      const int32_t int_best_sum_right_gradient = static_cast<int32_t>(best_sum_right_gradient_and_hessian >> 32);
      const uint32_t int_best_sum_right_hessian = static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x00000000ffffffff);
      const double best_sum_right_gradient = static_cast<double>(int_best_sum_right_gradient) * grad_scale;
      const double best_sum_right_hessian = static_cast<double>(int_best_sum_right_hessian) * hess_scale;
      const data_size_t best_left_count = Common::RoundInt(static_cast<double>(int_best_sum_left_hessian) * cnt_factor);
      const data_size_t best_right_count = Common::RoundInt(static_cast<double>(int_best_sum_right_hessian) * cnt_factor);
      // update split information
      output->threshold = best_threshold;
      output->left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_left_gradient, best_sum_left_hessian,
              meta_->config->lambda_l1, meta_->config->lambda_l2,
              meta_->config->max_delta_step, best_left_constraints, meta_->config->path_smooth,
              best_left_count, parent_output);
      output->left_count = best_left_count;
      output->left_sum_gradient = best_sum_left_gradient;
      output->left_sum_hessian = best_sum_left_hessian;
      output->left_sum_gradient_and_hessian = best_sum_left_gradient_and_hessian_int64;
      output->right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_right_gradient,
              best_sum_right_hessian, meta_->config->lambda_l1,
              meta_->config->lambda_l2, meta_->config->max_delta_step,
              best_right_constraints, meta_->config->path_smooth, best_right_count,
              parent_output);
      output->right_count = best_right_count;
      output->right_sum_gradient = best_sum_right_gradient;
      output->right_sum_hessian = best_sum_right_hessian;
      output->right_sum_gradient_and_hessian = best_sum_right_gradient_and_hessian;
      output->gain = best_gain - min_gain_shift;
      output->default_left = REVERSE;
    }
  }

  const FeatureMetainfo* meta_;
  /*! \brief sum of gradient of each bin */
  hist_t* data_;
  int16_t* data_int16_;
  bool is_splittable_ = true;

  std::function<void(double, double, data_size_t, const FeatureConstraint*,
                     double, SplitInfo*)>
      find_best_threshold_fun_;

  std::function<void(int64_t, double, double, const uint8_t, const uint8_t, data_size_t, const FeatureConstraint*,
                     double, SplitInfo*)>
      int_find_best_threshold_fun_;
};

class HistogramPool {
 public:
  /*!
   * \brief Constructor
   */
  HistogramPool() {
    cache_size_ = 0;
    total_size_ = 0;
  }

  /*!
   * \brief Destructor
   */
  ~HistogramPool() {}

  /*!
   * \brief Reset pool size
   * \param cache_size Max cache size
   * \param total_size Total size will be used
   */
  void Reset(int cache_size, int total_size) {
    cache_size_ = cache_size;
    // at least need 2 bucket to store smaller leaf and larger leaf
    CHECK_GE(cache_size_, 2);
    total_size_ = total_size;
    if (cache_size_ > total_size_) {
      cache_size_ = total_size_;
    }
    is_enough_ = (cache_size_ == total_size_);
    if (!is_enough_) {
      mapper_.resize(total_size_);
      inverse_mapper_.resize(cache_size_);
      last_used_time_.resize(cache_size_);
      ResetMap();
    }
  }

  /*!
   * \brief Reset mapper
   */
  void ResetMap() {
    if (!is_enough_) {
      cur_time_ = 0;
      std::fill(mapper_.begin(), mapper_.end(), -1);
      std::fill(inverse_mapper_.begin(), inverse_mapper_.end(), -1);
      std::fill(last_used_time_.begin(), last_used_time_.end(), 0);
    }
  }
  template <bool USE_DATA, bool USE_CONFIG>
  static void SetFeatureInfo(const Dataset* train_data, const Config* config,
                             std::vector<FeatureMetainfo>* feature_meta) {
    auto& ref_feature_meta = *feature_meta;
    const int num_feature = train_data->num_features();
    ref_feature_meta.resize(num_feature);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_feature >= 1024)
    for (int i = 0; i < num_feature; ++i) {
      if (USE_DATA) {
        ref_feature_meta[i].num_bin = train_data->FeatureNumBin(i);
        ref_feature_meta[i].default_bin =
            train_data->FeatureBinMapper(i)->GetDefaultBin();
        ref_feature_meta[i].missing_type =
            train_data->FeatureBinMapper(i)->missing_type();
        if (train_data->FeatureBinMapper(i)->GetMostFreqBin() == 0) {
          ref_feature_meta[i].offset = 1;
        } else {
          ref_feature_meta[i].offset = 0;
        }
        ref_feature_meta[i].bin_type =
            train_data->FeatureBinMapper(i)->bin_type();
      }
      if (USE_CONFIG) {
        const int real_fidx = train_data->RealFeatureIndex(i);
        if (!config->monotone_constraints.empty()) {
          ref_feature_meta[i].monotone_type =
              config->monotone_constraints[real_fidx];
        } else {
          ref_feature_meta[i].monotone_type = 0;
        }
        if (!config->feature_contri.empty()) {
          ref_feature_meta[i].penalty = config->feature_contri[real_fidx];
        } else {
          ref_feature_meta[i].penalty = 1.0;
        }
        ref_feature_meta[i].rand = Random(config->extra_seed + i);
      }
      ref_feature_meta[i].config = config;
    }
  }

  void DynamicChangeSize(const Dataset* train_data, int num_total_bin,
                        const std::vector<uint32_t>& offsets, const Config* config,
                        int cache_size, int total_size) {
    if (feature_metas_.empty()) {
      SetFeatureInfo<true, true>(train_data, config, &feature_metas_);
      uint64_t bin_cnt_over_features = 0;
      for (int i = 0; i < train_data->num_features(); ++i) {
        bin_cnt_over_features +=
            static_cast<uint64_t>(feature_metas_[i].num_bin);
      }
      Log::Info("Total Bins %d", bin_cnt_over_features);
    }
    int old_cache_size = static_cast<int>(pool_.size());
    Reset(cache_size, total_size);

    if (cache_size > old_cache_size) {
      pool_.resize(cache_size);
      data_.resize(cache_size);
    }

    if (config->use_quantized_grad) {
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = old_cache_size; i < cache_size; ++i) {
        OMP_LOOP_EX_BEGIN();
        pool_[i].reset(new FeatureHistogram[train_data->num_features()]);
        data_[i].resize(num_total_bin);
        for (int j = 0; j < train_data->num_features(); ++j) {
          int16_t* data_ptr = reinterpret_cast<int16_t*>(data_[i].data());
          pool_[i][j].Init(data_[i].data() + offsets[j], data_ptr + 2 * offsets[j], &feature_metas_[j]);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    } else {
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = old_cache_size; i < cache_size; ++i) {
        OMP_LOOP_EX_BEGIN();
        pool_[i].reset(new FeatureHistogram[train_data->num_features()]);
        data_[i].resize(num_total_bin * 2);
        for (int j = 0; j < train_data->num_features(); ++j) {
          pool_[i][j].Init(data_[i].data() + offsets[j] * 2, &feature_metas_[j]);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  void ResetConfig(const Dataset* train_data, const Config* config) {
    CHECK_GT(train_data->num_features(), 0);
    const Config* old_config = feature_metas_[0].config;
    SetFeatureInfo<false, true>(train_data, config, &feature_metas_);
    // if need to reset the function pointers
    if (old_config->lambda_l1 != config->lambda_l1 ||
        old_config->monotone_constraints != config->monotone_constraints ||
        old_config->extra_trees != config->extra_trees ||
        old_config->max_delta_step != config->max_delta_step ||
        old_config->path_smooth != config->path_smooth) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < cache_size_; ++i) {
        for (int j = 0; j < train_data->num_features(); ++j) {
          pool_[i][j].ResetFunc();
        }
      }
    }
  }

  /*!
   * \brief Get data for the specific index
   * \param idx which index want to get
   * \param out output data will store into this
   * \return True if this index is in the pool, False if this index is not in
   * the pool
   */
  bool Get(int idx, FeatureHistogram** out) {
    if (is_enough_) {
      *out = pool_[idx].get();
      return true;
    } else if (mapper_[idx] >= 0) {
      int slot = mapper_[idx];
      *out = pool_[slot].get();
      last_used_time_[slot] = ++cur_time_;
      return true;
    } else {
      // choose the least used slot
      int slot = static_cast<int>(ArrayArgs<int>::ArgMin(last_used_time_));
      *out = pool_[slot].get();
      last_used_time_[slot] = ++cur_time_;

      // reset previous mapper
      if (inverse_mapper_[slot] >= 0) mapper_[inverse_mapper_[slot]] = -1;

      // update current mapper
      mapper_[idx] = slot;
      inverse_mapper_[slot] = idx;
      return false;
    }
  }

  /*!
   * \brief Move data from one index to another index
   * \param src_idx
   * \param dst_idx
   */
  void Move(int src_idx, int dst_idx) {
    if (is_enough_) {
      std::swap(pool_[src_idx], pool_[dst_idx]);
      return;
    }
    if (mapper_[src_idx] < 0) {
      return;
    }
    // get slot of src idx
    int slot = mapper_[src_idx];
    // reset src_idx
    mapper_[src_idx] = -1;

    // move to dst idx
    mapper_[dst_idx] = slot;
    last_used_time_[slot] = ++cur_time_;
    inverse_mapper_[slot] = dst_idx;
  }

 private:
  std::vector<std::unique_ptr<FeatureHistogram[]>> pool_;
  std::vector<
      std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>>
      data_;
  std::vector<FeatureMetainfo> feature_metas_;
  int cache_size_;
  int total_size_;
  bool is_enough_ = false;
  std::vector<int> mapper_;
  std::vector<int> inverse_mapper_;
  std::vector<int> last_used_time_;
  int cur_time_ = 0;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/feature_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <cstring>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {


template <typename TREELEARNER_T>
FeatureParallelTreeLearner<TREELEARNER_T>::FeatureParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
}

template <typename TREELEARNER_T>
FeatureParallelTreeLearner<TREELEARNER_T>::~FeatureParallelTreeLearner() {
}

template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  int split_info_size = SplitInfo::Size(max_cat_threshold) * 2;

  input_buffer_.resize(split_info_size);
  output_buffer_.resize(split_info_size);
}


template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // get feature partition
  std::vector<std::vector<int>> feature_distribution(num_machines_, std::vector<int>());
  std::vector<int> num_bins_distributed(num_machines_, 0);
  for (int i = 0; i < this->train_data_->num_total_features(); ++i) {
    int inner_feature_index = this->train_data_->InnerFeatureIndex(i);
    if (inner_feature_index == -1) {
      continue;
    }
    if (this->col_sampler_.is_feature_used_bytree()[inner_feature_index]) {
      int cur_min_machine = static_cast<int>(ArrayArgs<int>::ArgMin(num_bins_distributed));
      feature_distribution[cur_min_machine].push_back(inner_feature_index);
      num_bins_distributed[cur_min_machine] += this->train_data_->FeatureNumBin(inner_feature_index);
      this->col_sampler_.SetIsFeatureUsedByTree(inner_feature_index, false);
    }
  }
  // get local used features
  for (auto fid : feature_distribution[rank_]) {
    this->col_sampler_.SetIsFeatureUsedByTree(fid, true);
  }
}

template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(
      const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) {
  TREELEARNER_T::FindBestSplitsFromHistograms(is_feature_used, use_subtract, tree);
  SplitInfo smaller_best_split, larger_best_split;
  // get best split at smaller leaf
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }
  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);
  // update best split
  this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()] = smaller_best_split;
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()] = larger_best_split;
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class FeatureParallelTreeLearner<GPUTreeLearner>;
template class FeatureParallelTreeLearner<SerialTreeLearner>;
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/gpu_tree_learner.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_GPU

#include "gpu_tree_learner.h"

#include <LightGBM/bin.h>
#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>

#include <algorithm>
#include <cstdio>
#include <iostream>
#include <memory>
#include <string>
#include <vector>

#include "../io/dense_bin.hpp"

#define GPU_DEBUG 0

namespace LightGBM {

GPUTreeLearner::GPUTreeLearner(const Config* config)
  :SerialTreeLearner(config) {
  use_bagging_ = false;
  Log::Info("This is the GPU trainer!!");
}

GPUTreeLearner::~GPUTreeLearner() {
  if (ptr_pinned_gradients_) {
    queue_.enqueue_unmap_buffer(pinned_gradients_, ptr_pinned_gradients_);
  }
  if (ptr_pinned_hessians_) {
    queue_.enqueue_unmap_buffer(pinned_hessians_, ptr_pinned_hessians_);
  }
  if (ptr_pinned_feature_masks_) {
    queue_.enqueue_unmap_buffer(pinned_feature_masks_, ptr_pinned_feature_masks_);
  }
}

void GPUTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  // initialize SerialTreeLearner
  SerialTreeLearner::Init(train_data, is_constant_hessian);
  // some additional variables needed for GPU trainer
  num_feature_groups_ = train_data_->num_feature_groups();
  // Initialize GPU buffers and kernels
  InitGPU(config_->gpu_platform_id, config_->gpu_device_id);
}

// some functions used for debugging the GPU histogram construction
#if GPU_DEBUG > 0

void PrintHistograms(hist_t* h, size_t size) {
  double total_hess = 0;
  for (size_t i = 0; i < size; ++i) {
    printf("%03lu=%9.3g,%9.3g\t", i, GET_GRAD(h, i), GET_HESS(h, i));
    if ((i & 3) == 3)
        printf("\n");
    total_hess += GET_HESS(h, i);
  }
  printf("\nSum hessians: %9.3g\n", total_hess);
}

union Float_t {
    int64_t i;
    double f;
    static int64_t ulp_diff(Float_t a, Float_t b) {
      return abs(a.i - b.i);
    }
};


void CompareHistograms(hist_t* h1, hist_t* h2, size_t size, int feature_id) {
  size_t i;
  Float_t a, b;
  for (i = 0; i < size; ++i) {
    a.f = GET_GRAD(h1, i);
    b.f = GET_GRAD(h2, i);
    int32_t ulps = Float_t::ulp_diff(a, b);
    if (ulps > 0) {
      // printf("grad %g != %g (%d ULPs)\n", GET_GRAD(h1, i), GET_GRAD(h2, i), ulps);
      // goto err;
    }
    a.f = GET_HESS(h1, i);
    b.f = GET_HESS(h2, i);
    ulps = Float_t::ulp_diff(a, b);
    if (std::fabs(a.f - b.f) >= 1e-20) {
      printf("hessian %g != %g (%d ULPs)\n", GET_HESS(h1, i), GET_HESS(h2, i), ulps);
      goto err;
    }
  }
  return;
err:
  Log::Warning("Mismatched histograms found for feature %d at location %lu.", feature_id, i);
  std::cin.get();
  PrintHistograms(h1, size);
  printf("\n");
  PrintHistograms(h2, size);
  std::cin.get();
}
#endif

int GPUTreeLearner::GetNumWorkgroupsPerFeature(data_size_t leaf_num_data) {
  // we roughly want 256 workgroups per device, and we have num_dense_feature4_ feature tuples.
  // also guarantee that there are at least 2K examples per workgroup
  double x = 256.0 / num_dense_feature4_;
  int exp_workgroups_per_feature = static_cast<int>(ceil(log2(x)));
  double t = leaf_num_data / 1024.0;
  #if GPU_DEBUG >= 4
  printf("Computing histogram for %d examples and (%d * %d) feature groups\n", leaf_num_data, dword_features_, num_dense_feature4_);
  printf("We can have at most %d workgroups per feature4 for efficiency reasons.\n"
         "Best workgroup size per feature for full utilization is %d\n", static_cast<int>(ceil(t)), (1 << exp_workgroups_per_feature));
  #endif
  exp_workgroups_per_feature = std::min(exp_workgroups_per_feature, static_cast<int>(ceil(log(static_cast<double>(t))/log(2.0))));
  if (exp_workgroups_per_feature < 0)
      exp_workgroups_per_feature = 0;
  if (exp_workgroups_per_feature > kMaxLogWorkgroupsPerFeature)
      exp_workgroups_per_feature = kMaxLogWorkgroupsPerFeature;
  // return 0;
  return exp_workgroups_per_feature;
}

void GPUTreeLearner::GPUHistogram(data_size_t leaf_num_data, bool use_all_features) {
  // we have already copied ordered gradients, ordered Hessians and indices to GPU
  // decide the best number of workgroups working on one feature4 tuple
  // set work group size based on feature size
  // each 2^exp_workgroups_per_feature workgroups work on a feature4 tuple
  int exp_workgroups_per_feature = GetNumWorkgroupsPerFeature(leaf_num_data);
  int num_workgroups = (1 << exp_workgroups_per_feature) * num_dense_feature4_;
  if (num_workgroups > preallocd_max_num_wg_) {
    preallocd_max_num_wg_ = num_workgroups;
    Log::Info("Increasing preallocd_max_num_wg_ to %d for launching more workgroups", preallocd_max_num_wg_);
    device_subhistograms_.reset(new boost::compute::vector<char>(
                              preallocd_max_num_wg_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_, ctx_));
    // we need to refresh the kernel arguments after reallocating
    for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
      // The only argument that needs to be changed later is num_data_
      histogram_kernels_[i].set_arg(7, *device_subhistograms_);
      histogram_allfeats_kernels_[i].set_arg(7, *device_subhistograms_);
      histogram_fulldata_kernels_[i].set_arg(7, *device_subhistograms_);
    }
  }
  #if GPU_DEBUG >= 4
  printf("Setting exp_workgroups_per_feature to %d, using %u work groups\n", exp_workgroups_per_feature, num_workgroups);
  printf("Constructing histogram with %d examples\n", leaf_num_data);
  #endif

  // the GPU kernel will process all features in one call, and each
  // 2^exp_workgroups_per_feature (compile time constant) workgroup will
  // process one feature4 tuple

  if (use_all_features) {
    histogram_allfeats_kernels_[exp_workgroups_per_feature].set_arg(4, leaf_num_data);
  } else {
    histogram_kernels_[exp_workgroups_per_feature].set_arg(4, leaf_num_data);
  }
  // for the root node, indices are not copied
  if (leaf_num_data != num_data_) {
    indices_future_.wait();
  }
  // for constant hessian, hessians are not copied except for the root node
  if (!share_state_->is_constant_hessian) {
    hessians_future_.wait();
  }
  gradients_future_.wait();
  // there will be 2^exp_workgroups_per_feature = num_workgroups / num_dense_feature4 sub-histogram per feature4
  // and we will launch num_feature workgroups for this kernel
  // will launch threads for all features
  // the queue should be asynchronous, and we will can WaitAndGetHistograms() before we start processing dense feature groups
  if (leaf_num_data == num_data_) {
    kernel_wait_obj_ = boost::compute::wait_list(
      queue_.enqueue_1d_range_kernel(histogram_fulldata_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
  } else {
    if (use_all_features) {
      kernel_wait_obj_ = boost::compute::wait_list(
        queue_.enqueue_1d_range_kernel(histogram_allfeats_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
    } else {
      kernel_wait_obj_ = boost::compute::wait_list(
        queue_.enqueue_1d_range_kernel(histogram_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
    }
  }
  // copy the results asynchronously. Size depends on if double precision is used
  size_t output_size = num_dense_feature4_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_;
  boost::compute::event histogram_wait_event;
  host_histogram_outputs_ = reinterpret_cast<void*>(queue_.enqueue_map_buffer_async(
    device_histogram_outputs_, boost::compute::command_queue::map_read, 0, output_size, histogram_wait_event, kernel_wait_obj_));
  // we will wait for this object in WaitAndGetHistograms
  histograms_wait_obj_ = boost::compute::wait_list(histogram_wait_event);
}

template <typename HistType>
void GPUTreeLearner::WaitAndGetHistograms(hist_t* histograms) {
  HistType* hist_outputs = reinterpret_cast<HistType*>(host_histogram_outputs_);
  // when the output is ready, the computation is done
  histograms_wait_obj_.wait();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (!feature_masks_[i]) {
      continue;
    }
    int dense_group_index = dense_feature_group_map_[i];
    auto old_histogram_array = histograms + train_data_->GroupBinBoundary(dense_group_index) * 2;
    int bin_size = train_data_->FeatureGroupNumBin(dense_group_index);
    if (device_bin_mults_[i] == 1) {
      for (int j = 0; j < bin_size; ++j) {
        GET_GRAD(old_histogram_array, j) = GET_GRAD(hist_outputs, i * device_bin_size_+ j);
        GET_HESS(old_histogram_array, j) = GET_HESS(hist_outputs, i * device_bin_size_+ j);
      }
    } else {
      // values of this feature has been redistributed to multiple bins; need a reduction here
      int ind = 0;
      for (int j = 0; j < bin_size; ++j) {
        double sum_g = 0.0, sum_h = 0.0;
        for (int k = 0; k < device_bin_mults_[i]; ++k) {
          sum_g += GET_GRAD(hist_outputs, i * device_bin_size_+ ind);
          sum_h += GET_HESS(hist_outputs, i * device_bin_size_+ ind);
          ind++;
        }
        GET_GRAD(old_histogram_array, j) = sum_g;
        GET_HESS(old_histogram_array, j) = sum_h;
      }
    }
  }
  queue_.enqueue_unmap_buffer(device_histogram_outputs_, host_histogram_outputs_);
}

void GPUTreeLearner::AllocateGPUMemory() {
  num_dense_feature_groups_ = 0;
  for (int i = 0; i < num_feature_groups_; ++i) {
    if (!train_data_->IsMultiGroup(i)) {
      num_dense_feature_groups_++;
    }
  }
  // how many feature-group tuples we have
  num_dense_feature4_ = (num_dense_feature_groups_ + (dword_features_ - 1)) / dword_features_;
  // leave some safe margin for prefetching
  // 256 work-items per workgroup. Each work-item prefetches one tuple for that feature
  int allocated_num_data_ = num_data_ + 256 * (1 << kMaxLogWorkgroupsPerFeature);
  // clear sparse/dense maps
  dense_feature_group_map_.clear();
  device_bin_mults_.clear();
  sparse_feature_group_map_.clear();
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    Log::Warning("GPU acceleration is disabled because no non-trivial dense features can be found");
    return;
  }
  // allocate memory for all features (FIXME: 4 GB barrier on some devices, need to split to multiple buffers)
  device_features_.reset();
  device_features_ = std::unique_ptr<boost::compute::vector<Feature4>>(new boost::compute::vector<Feature4>(static_cast<uint64_t>(num_dense_feature4_) * num_data_, ctx_));
  // unpin old buffer if necessary before destructing them
  if (ptr_pinned_gradients_) {
    queue_.enqueue_unmap_buffer(pinned_gradients_, ptr_pinned_gradients_);
  }
  if (ptr_pinned_hessians_) {
    queue_.enqueue_unmap_buffer(pinned_hessians_, ptr_pinned_hessians_);
  }
  if (ptr_pinned_feature_masks_) {
    queue_.enqueue_unmap_buffer(pinned_feature_masks_, ptr_pinned_feature_masks_);
  }
  // make ordered_gradients and Hessians larger (including extra room for prefetching), and pin them
  ordered_gradients_.reserve(allocated_num_data_);
  ordered_hessians_.reserve(allocated_num_data_);
  pinned_gradients_ = boost::compute::buffer();  // deallocate
  pinned_gradients_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             ordered_gradients_.data());
  ptr_pinned_gradients_ = queue_.enqueue_map_buffer(pinned_gradients_, boost::compute::command_queue::map_write_invalidate_region,
                                                    0, allocated_num_data_ * sizeof(score_t));
  pinned_hessians_ = boost::compute::buffer();  // deallocate
  pinned_hessians_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             ordered_hessians_.data());
  ptr_pinned_hessians_ = queue_.enqueue_map_buffer(pinned_hessians_, boost::compute::command_queue::map_write_invalidate_region,
                                                   0, allocated_num_data_ * sizeof(score_t));
  // allocate space for gradients and Hessians on device
  // we will copy gradients and Hessians in after ordered_gradients_ and ordered_hessians_ are constructed
  device_gradients_ = boost::compute::buffer();  // deallocate
  device_gradients_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                      boost::compute::memory_object::read_only, nullptr);
  device_hessians_ = boost::compute::buffer();  // deallocate
  device_hessians_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                      boost::compute::memory_object::read_only, nullptr);
  // allocate feature mask, for disabling some feature-groups' histogram calculation
  feature_masks_.resize(num_dense_feature4_ * dword_features_);
  device_feature_masks_ = boost::compute::buffer();  // deallocate
  device_feature_masks_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_,
                          boost::compute::memory_object::read_only, nullptr);
  pinned_feature_masks_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_,
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             feature_masks_.data());
  ptr_pinned_feature_masks_ = queue_.enqueue_map_buffer(pinned_feature_masks_, boost::compute::command_queue::map_write_invalidate_region,
                                                        0, num_dense_feature4_ * dword_features_);
  memset(ptr_pinned_feature_masks_, 0, num_dense_feature4_ * dword_features_);
  // copy indices to the device
  device_data_indices_.reset();
  device_data_indices_ = std::unique_ptr<boost::compute::vector<data_size_t>>(new boost::compute::vector<data_size_t>(allocated_num_data_, ctx_));
  boost::compute::fill(device_data_indices_->begin(), device_data_indices_->end(), 0, queue_);
  // histogram bin entry size depends on the precision (single/double)
  hist_bin_entry_sz_ = config_->gpu_use_dp ? sizeof(hist_t) * 2 : sizeof(gpu_hist_t) * 2;
  Log::Info("Size of histogram bin entry: %d", hist_bin_entry_sz_);
  // create output buffer, each feature has a histogram with device_bin_size_ bins,
  // each work group generates a sub-histogram of dword_features_ features.
  if (!device_subhistograms_) {
    // only initialize once here, as this will not need to change when ResetTrainingData() is called
    device_subhistograms_ = std::unique_ptr<boost::compute::vector<char>>(new boost::compute::vector<char>(
                              preallocd_max_num_wg_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_, ctx_));
  }
  // create atomic counters for inter-group coordination
  sync_counters_.reset();
  sync_counters_ = std::unique_ptr<boost::compute::vector<int>>(new boost::compute::vector<int>(
                    num_dense_feature4_, ctx_));
  boost::compute::fill(sync_counters_->begin(), sync_counters_->end(), 0, queue_);
  // The output buffer is allocated to host directly, to overlap compute and data transfer
  device_histogram_outputs_ = boost::compute::buffer();  // deallocate
  device_histogram_outputs_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_,
                           boost::compute::memory_object::write_only | boost::compute::memory_object::alloc_host_ptr, nullptr);
  // find the dense feature-groups and group then into Feature4 data structure (several feature-groups packed into 4 bytes)
  int k = 0, copied_feature4 = 0;
  std::vector<int> dense_dword_ind(dword_features_);
  for (int i = 0; i < num_feature_groups_; ++i) {
    // looking for dword_features_ non-sparse feature-groups
    if (!train_data_->IsMultiGroup(i)) {
      dense_dword_ind[k] = i;
      // decide if we need to redistribute the bin
      double t = device_bin_size_ / static_cast<double>(train_data_->FeatureGroupNumBin(i));
      // multiplier must be a power of 2
      device_bin_mults_.push_back(static_cast<int>(round(pow(2, floor(log2(t))))));
      // device_bin_mults_.push_back(1);
      #if GPU_DEBUG >= 1
      printf("feature-group %d using multiplier %d\n", i, device_bin_mults_.back());
      #endif
      k++;
    } else {
      sparse_feature_group_map_.push_back(i);
    }
    // found
    if (k == dword_features_) {
      k = 0;
      for (int j = 0; j < dword_features_; ++j) {
        dense_feature_group_map_.push_back(dense_dword_ind[j]);
      }
      copied_feature4++;
    }
  }
  // for data transfer time
  auto start_time = std::chrono::steady_clock::now();
  // Now generate new data structure feature4, and copy data to the device
  int nthreads = std::min(OMP_NUM_THREADS(), static_cast<int>(dense_feature_group_map_.size()) / dword_features_);
  nthreads = std::max(nthreads, 1);
  std::vector<Feature4*> host4_vecs(nthreads);
  std::vector<boost::compute::buffer> host4_bufs(nthreads);
  std::vector<Feature4*> host4_ptrs(nthreads);
  // preallocate arrays for all threads, and pin them
  for (int i = 0; i < nthreads; ++i) {
    host4_vecs[i] = reinterpret_cast<Feature4*>(boost::alignment::aligned_alloc(4096, num_data_ * sizeof(Feature4)));
    host4_bufs[i] = boost::compute::buffer(ctx_, num_data_ * sizeof(Feature4),
                    boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                    host4_vecs[i]);
    host4_ptrs[i] = reinterpret_cast<Feature4*>(queue_.enqueue_map_buffer(host4_bufs[i], boost::compute::command_queue::map_write_invalidate_region,
                    0, num_data_ * sizeof(Feature4)));
  }
  // building Feature4 bundles; each thread handles dword_features_ features
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(dense_feature_group_map_.size() / dword_features_); ++i) {
    int tid = omp_get_thread_num();
    Feature4* host4 = host4_ptrs[tid];
    auto dense_ind = dense_feature_group_map_.begin() + i * dword_features_;
    auto dev_bin_mult = device_bin_mults_.begin() + i * dword_features_;
    #if GPU_DEBUG >= 1
    printf("Copying feature group ");
    for (int l = 0; l < dword_features_; ++l) {
      printf("%d ", dense_ind[l]);
    }
    printf("to devices\n");
    #endif
    if (dword_features_ == 8) {
      // one feature datapoint is 4 bits
      BinIterator* bin_iters[8];
      for (int s_idx = 0; s_idx < 8; ++s_idx) {
        bin_iters[s_idx] = train_data_->FeatureGroupIterator(dense_ind[s_idx]);
        if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[s_idx]) == 0) {
          Log::Fatal("GPU tree learner assumes that all bins are Dense4bitsBin when num_bin <= 16, but feature %d is not", dense_ind[s_idx]);
        }
      }
      // this guarantees that the RawGet() function is inlined, rather than using virtual function dispatching
      DenseBinIterator<uint8_t, true> iters[8] = {
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[0]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[1]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[2]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[3]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[4]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[5]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[6]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[7])};
      for (int j = 0; j < num_data_; ++j) {
        host4[j].s[0] = (uint8_t)((iters[0].RawGet(j) * dev_bin_mult[0] + ((j+0) & (dev_bin_mult[0] - 1)))
                      |((iters[1].RawGet(j) * dev_bin_mult[1] + ((j+1) & (dev_bin_mult[1] - 1))) << 4));
        host4[j].s[1] = (uint8_t)((iters[2].RawGet(j) * dev_bin_mult[2] + ((j+2) & (dev_bin_mult[2] - 1)))
                      |((iters[3].RawGet(j) * dev_bin_mult[3] + ((j+3) & (dev_bin_mult[3] - 1))) << 4));
        host4[j].s[2] = (uint8_t)((iters[4].RawGet(j) * dev_bin_mult[4] + ((j+4) & (dev_bin_mult[4] - 1)))
                      |((iters[5].RawGet(j) * dev_bin_mult[5] + ((j+5) & (dev_bin_mult[5] - 1))) << 4));
        host4[j].s[3] = (uint8_t)((iters[6].RawGet(j) * dev_bin_mult[6] + ((j+6) & (dev_bin_mult[6] - 1)))
                      |((iters[7].RawGet(j) * dev_bin_mult[7] + ((j+7) & (dev_bin_mult[7] - 1))) << 4));
      }
    } else if (dword_features_ == 4) {
      // one feature datapoint is one byte
      for (int s_idx = 0; s_idx < 4; ++s_idx) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_ind[s_idx]);
        // this guarantees that the RawGet() function is inlined, rather than using virtual function dispatching
        if (dynamic_cast<DenseBinIterator<uint8_t, false>*>(bin_iter) != 0) {
          // Dense bin
          DenseBinIterator<uint8_t, false> iter = *static_cast<DenseBinIterator<uint8_t, false>*>(bin_iter);
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[s_idx] = (uint8_t)(iter.RawGet(j) * dev_bin_mult[s_idx] + ((j+s_idx) & (dev_bin_mult[s_idx] - 1)));
          }
        } else if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          // Dense 4-bit bin
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[s_idx] = (uint8_t)(iter.RawGet(j) * dev_bin_mult[s_idx] + ((j+s_idx) & (dev_bin_mult[s_idx] - 1)));
          }
        } else {
          Log::Fatal("Bug in GPU tree builder: only DenseBin and Dense4bitsBin are supported");
        }
      }
    } else {
      Log::Fatal("Bug in GPU tree builder: dword_features_ can only be 4 or 8");
    }
    #pragma omp critical
    queue_.enqueue_write_buffer(device_features_->get_buffer(),
                        static_cast<uint64_t>(i) * num_data_ * sizeof(Feature4), num_data_ * sizeof(Feature4), host4);
    #if GPU_DEBUG >= 1
    printf("first example of feature-group tuple is: %d %d %d %d\n", host4[0].s[0], host4[0].s[1], host4[0].s[2], host4[0].s[3]);
    printf("Feature-groups copied to device with multipliers ");
    for (int l = 0; l < dword_features_; ++l) {
      printf("%d ", dev_bin_mult[l]);
    }
    printf("\n");
    #endif
  }
  // working on the remaining (less than dword_features_) feature groups
  if (k != 0) {
    Feature4* host4 = host4_ptrs[0];
    if (dword_features_ == 8) {
      memset(host4, 0, num_data_ * sizeof(Feature4));
    }
    #if GPU_DEBUG >= 1
    printf("%d features left\n", k);
    #endif
    for (int i = 0; i < k; ++i) {
      if (dword_features_ == 8) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_dword_ind[i]);
        if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i >> 1] |= (uint8_t)((iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                                + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)))
                               << ((i & 1) << 2));
          }
        } else {
          Log::Fatal("GPU tree learner assumes that all bins are Dense4bitsBin when num_bin <= 16, but feature %d is not", dense_dword_ind[i]);
        }
      } else if (dword_features_ == 4) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_dword_ind[i]);
        if (dynamic_cast<DenseBinIterator<uint8_t, false>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, false> iter = *static_cast<DenseBinIterator<uint8_t, false>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i] = (uint8_t)(iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                          + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)));
          }
        } else if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i] = (uint8_t)(iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                          + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)));
          }
        } else {
          Log::Fatal("BUG in GPU tree builder: only DenseBin and Dense4bitsBin are supported");
        }
      } else {
        Log::Fatal("Bug in GPU tree builder: dword_features_ can only be 4 or 8");
      }
    }
    // fill the leftover features
    if (dword_features_ == 8) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int j = 0; j < num_data_; ++j) {
        for (int i = k; i < dword_features_; ++i) {
          // fill this empty feature with some "random" value
          host4[j].s[i >> 1] |= (uint8_t)((j & 0xf) << ((i & 1) << 2));
        }
      }
    } else if (dword_features_ == 4) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int j = 0; j < num_data_; ++j) {
        for (int i = k; i < dword_features_; ++i) {
          // fill this empty feature with some "random" value
          host4[j].s[i] = (uint8_t)j;
        }
      }
    }
    // copying the last 1 to (dword_features - 1) feature-groups in the last tuple
    queue_.enqueue_write_buffer(device_features_->get_buffer(),
                        (num_dense_feature4_ - 1) * static_cast<uint64_t>(num_data_) * sizeof(Feature4), num_data_ * sizeof(Feature4), host4);
    #if GPU_DEBUG >= 1
    printf("Last features copied to device\n");
    #endif
    for (int i = 0; i < k; ++i) {
      dense_feature_group_map_.push_back(dense_dword_ind[i]);
    }
  }
  // deallocate pinned space for feature copying
  for (int i = 0; i < nthreads; ++i) {
      queue_.enqueue_unmap_buffer(host4_bufs[i], host4_ptrs[i]);
      host4_bufs[i] = boost::compute::buffer();
      boost::alignment::aligned_free(host4_vecs[i]);
  }
  // data transfer time
  std::chrono::duration<double, std::milli> end_time = std::chrono::steady_clock::now() - start_time;
  Log::Info("%d dense feature groups (%.2f MB) transferred to GPU in %f secs. %d sparse feature groups",
            dense_feature_group_map_.size(), ((dense_feature_group_map_.size() + (dword_features_ - 1)) / dword_features_) * num_data_ * sizeof(Feature4) / (1024.0 * 1024.0),
            end_time * 1e-3, sparse_feature_group_map_.size());
  #if GPU_DEBUG >= 1
  printf("Dense feature group list (size %lu): ", dense_feature_group_map_.size());
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    printf("%d ", dense_feature_group_map_[i]);
  }
  printf("\n");
  printf("Sparse feature group list (size %lu): ", sparse_feature_group_map_.size());
  for (int i = 0; i < num_feature_groups_ - num_dense_feature_groups_; ++i) {
    printf("%d ", sparse_feature_group_map_[i]);
  }
  printf("\n");
  #endif
}

std::string GPUTreeLearner::GetBuildLog(const std::string &opts) {
  boost::compute::program program = boost::compute::program::create_with_source(kernel_source_, ctx_);
  try {
    program.build(opts);
  }
  catch (boost::compute::opencl_error &e) {
    auto error_code = e.error_code();
    std::string log("No log available.\n");
    // for other types of failure, build log might not be available; program.build_log() can crash
    if (error_code == CL_INVALID_PROGRAM || error_code == CL_BUILD_PROGRAM_FAILURE) {
      try {
        log = program.build_log();
      }
      catch(...) {
        // Something bad happened. Just return "No log available."
      }
    }
    return log;
  }
  // build is okay, log may contain warnings
  return program.build_log();
}

void GPUTreeLearner::BuildGPUKernels() {
  Log::Info("Compiling OpenCL Kernel with %d bins...", device_bin_size_);
  // destroy any old kernels
  histogram_kernels_.clear();
  histogram_allfeats_kernels_.clear();
  histogram_fulldata_kernels_.clear();
  // create OpenCL kernels for different number of workgroups per feature
  histogram_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  histogram_allfeats_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  histogram_fulldata_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  // currently we don't use constant memory
  int use_constants = 0;
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
  for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
    OMP_LOOP_EX_BEGIN();
    boost::compute::program program;
    std::ostringstream opts;
    // compile the GPU kernel depending if double precision is used, constant hessian is used, etc.
    opts << " -D POWER_FEATURE_WORKGROUPS=" << i
         << " -D USE_CONSTANT_BUF=" << use_constants << " -D USE_DP_FLOAT=" << int(config_->gpu_use_dp)
         << " -D CONST_HESSIAN=" << int(share_state_->is_constant_hessian)
         << " -cl-mad-enable -cl-no-signed-zeros -cl-fast-relaxed-math";
    #if GPU_DEBUG >= 1
    std::cout << "Building GPU kernels with options: " << opts.str() << std::endl;
    #endif
    // kernel with indices in an array
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_kernels_[i] = program.create_kernel(kernel_name_);

    // kernel with all features enabled, with eliminated branches
    opts << " -D ENABLE_ALL_FEATURES=1";
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_allfeats_kernels_[i] = program.create_kernel(kernel_name_);

    // kernel with all data indices (for root node, and assumes that root node always uses all features)
    opts << " -D IGNORE_INDICES=1";
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_fulldata_kernels_[i] = program.create_kernel(kernel_name_);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  Log::Info("GPU programs have been built");
}

void GPUTreeLearner::SetupKernelArguments() {
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    return;
  }
  for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
    // The only argument that needs to be changed later is num_data_
    if (share_state_->is_constant_hessian) {
      // hessian is passed as a parameter, but it is not available now.
      // hessian will be set in BeforeTrain()
      histogram_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_allfeats_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_fulldata_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                          *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                          *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
    } else {
      histogram_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_allfeats_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_fulldata_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                          *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                          *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
    }
  }
}

void GPUTreeLearner::InitGPU(int platform_id, int device_id) {
  // Get the max bin size, used for selecting best GPU kernel
  max_num_bin_ = 0;
  #if GPU_DEBUG >= 1
  printf("bin size: ");
  #endif
  for (int i = 0; i < num_feature_groups_; ++i) {
    if (train_data_->IsMultiGroup(i)) {
      continue;
    }
    #if GPU_DEBUG >= 1
    printf("%d, ", train_data_->FeatureGroupNumBin(i));
    #endif
    max_num_bin_ = std::max(max_num_bin_, train_data_->FeatureGroupNumBin(i));
  }
  #if GPU_DEBUG >= 1
  printf("\n");
  #endif
  // initialize GPU
  dev_ = boost::compute::system::default_device();
  if (platform_id >= 0 && device_id >= 0) {
    const std::vector<boost::compute::platform> platforms = boost::compute::system::platforms();
    if (static_cast<int>(platforms.size()) > platform_id) {
      const std::vector<boost::compute::device> platform_devices = platforms[platform_id].devices();
      if (static_cast<int>(platform_devices.size()) > device_id) {
        Log::Info("Using requested OpenCL platform %d device %d", platform_id, device_id);
        dev_ = platform_devices[device_id];
      }
    }
  }
  // determine which kernel to use based on the max number of bins
  if (max_num_bin_ <= 16) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel16_src_ + 9;
    kernel_name_ = "histogram16";
    device_bin_size_ = 16;
    dword_features_ = 8;
  } else if (max_num_bin_ <= 64) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel64_src_ + 9;
    kernel_name_ = "histogram64";
    device_bin_size_ = 64;
    dword_features_ = 4;
  } else if (max_num_bin_ <= 256) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel256_src_ + 9;
    kernel_name_ = "histogram256";
    device_bin_size_ = 256;
    dword_features_ = 4;
  } else {
    Log::Fatal("bin size %d cannot run on GPU", max_num_bin_);
  }

  // ignore the feature groups that contain categorical features when producing warnings about max_bin.
  // these groups may contain larger number of bins due to categorical features, but not due to the setting of max_bin.
  int max_num_bin_no_categorical = 0;
  int cur_feature_group = 0;
  bool categorical_feature_found = false;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const int feature_group = train_data_->Feature2Group(inner_feature_index);
    const BinMapper* feature_bin_mapper = train_data_->FeatureBinMapper(inner_feature_index);
    if (feature_bin_mapper->bin_type() == BinType::CategoricalBin) {
      categorical_feature_found = true;
    }
    if (feature_group != cur_feature_group || inner_feature_index == num_features_ - 1) {
      if (!categorical_feature_found) {
        max_num_bin_no_categorical = std::max(max_num_bin_no_categorical, train_data_->FeatureGroupNumBin(cur_feature_group));
      }
      categorical_feature_found = false;
      cur_feature_group = feature_group;
    }
  }
  if (max_num_bin_no_categorical == 65) {
    Log::Warning("Setting max_bin to 63 is suggested for best performance");
  }
  if (max_num_bin_no_categorical == 17) {
    Log::Warning("Setting max_bin to 15 is suggested for best performance");
  }
  ctx_ = boost::compute::context(dev_);
  queue_ = boost::compute::command_queue(ctx_, dev_);
  Log::Info("Using GPU Device: %s, Vendor: %s", dev_.name().c_str(), dev_.vendor().c_str());
  BuildGPUKernels();
  AllocateGPUMemory();
  // setup GPU kernel arguments after we allocating all the buffers
  SetupKernelArguments();
}

Tree* GPUTreeLearner::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) {
  return SerialTreeLearner::Train(gradients, hessians, is_first_tree);
}

void GPUTreeLearner::ResetTrainingDataInner(const Dataset* train_data, bool is_constant_hessian, bool reset_multi_val_bin) {
  SerialTreeLearner::ResetTrainingDataInner(train_data, is_constant_hessian, reset_multi_val_bin);
  num_feature_groups_ = train_data_->num_feature_groups();
  // GPU memory has to been reallocated because data may have been changed
  AllocateGPUMemory();
  // setup GPU kernel arguments after we allocating all the buffers
  SetupKernelArguments();
}

void GPUTreeLearner::ResetIsConstantHessian(bool is_constant_hessian) {
  if (is_constant_hessian != share_state_->is_constant_hessian) {
    SerialTreeLearner::ResetIsConstantHessian(is_constant_hessian);
    BuildGPUKernels();
    SetupKernelArguments();
  }
}

void GPUTreeLearner::BeforeTrain() {
  #if GPU_DEBUG >= 2
  printf("Copying initial full gradients and hessians to device\n");
  #endif
  // Copy initial full hessians and gradients to GPU.
  // We start copying as early as possible, instead of at ConstructHistogram().
  if (!use_bagging_ && num_dense_feature_groups_) {
    if (!share_state_->is_constant_hessian) {
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data_ * sizeof(score_t), hessians_);
    } else {
      // setup hessian parameters only
      score_t const_hessian = hessians_[0];
      for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
        // hessian is passed as a parameter
        histogram_kernels_[i].set_arg(6, const_hessian);
        histogram_allfeats_kernels_[i].set_arg(6, const_hessian);
        histogram_fulldata_kernels_[i].set_arg(6, const_hessian);
      }
    }
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data_ * sizeof(score_t), gradients_);
  }

  SerialTreeLearner::BeforeTrain();

  // use bagging
  if (data_partition_->leaf_count(0) != num_data_ && num_dense_feature_groups_) {
    // On GPU, we start copying indices, gradients and Hessians now, instead at ConstructHistogram()
    // copy used gradients and Hessians to ordered buffer
    const data_size_t* indices = data_partition_->indices();
    data_size_t cnt = data_partition_->leaf_count(0);
    #if GPU_DEBUG > 0
    printf("Using bagging, examples count = %d\n", cnt);
    #endif
    // transfer the indices to GPU
    indices_future_ = boost::compute::copy_async(indices, indices + cnt, device_data_indices_->begin(), queue_);
    if (!share_state_->is_constant_hessian) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < cnt; ++i) {
        ordered_hessians_[i] = hessians_[indices[i]];
      }
      // transfer hessian to GPU
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, cnt * sizeof(score_t), ordered_hessians_.data());
    } else {
      // setup hessian parameters only
      score_t const_hessian = hessians_[indices[0]];
      for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
        // hessian is passed as a parameter
        histogram_kernels_[i].set_arg(6, const_hessian);
        histogram_allfeats_kernels_[i].set_arg(6, const_hessian);
        histogram_fulldata_kernels_[i].set_arg(6, const_hessian);
      }
    }
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < cnt; ++i) {
      ordered_gradients_[i] = gradients_[indices[i]];
    }
    // transfer gradients to GPU
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, cnt * sizeof(score_t), ordered_gradients_.data());
  }
}

bool GPUTreeLearner::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  int smaller_leaf;
  data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
  data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
  // only have root
  if (right_leaf < 0) {
    smaller_leaf = -1;
  } else if (num_data_in_left_child < num_data_in_right_child) {
    smaller_leaf = left_leaf;
  } else {
    smaller_leaf = right_leaf;
  }

  // Copy indices, gradients and Hessians as early as possible
  if (smaller_leaf >= 0 && num_dense_feature_groups_) {
    // only need to initialize for smaller leaf
    // Get leaf boundary
    const data_size_t* indices = data_partition_->indices();
    data_size_t begin = data_partition_->leaf_begin(smaller_leaf);
    data_size_t end = begin + data_partition_->leaf_count(smaller_leaf);

    // copy indices to the GPU:
    #if GPU_DEBUG >= 2
    Log::Info("Copying indices, gradients and Hessians to GPU...");
    printf("Indices size %d being copied (left = %d, right = %d)\n", end - begin, num_data_in_left_child, num_data_in_right_child);
    #endif
    indices_future_ = boost::compute::copy_async(indices + begin, indices + end, device_data_indices_->begin(), queue_);

    if (!share_state_->is_constant_hessian) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = begin; i < end; ++i) {
        ordered_hessians_[i - begin] = hessians_[indices[i]];
      }
      // copy ordered Hessians to the GPU:
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, (end - begin) * sizeof(score_t), ptr_pinned_hessians_);
    }

    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = begin; i < end; ++i) {
      ordered_gradients_[i - begin] = gradients_[indices[i]];
    }
    // copy ordered gradients to the GPU:
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, (end - begin) * sizeof(score_t), ptr_pinned_gradients_);

    #if GPU_DEBUG >= 2
    Log::Info("Gradients/Hessians/indices copied to device with size %d", end - begin);
    #endif
  }
  return SerialTreeLearner::BeforeFindBestSplit(tree, left_leaf, right_leaf);
}

bool GPUTreeLearner::ConstructGPUHistogramsAsync(
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* data_indices, data_size_t num_data,
  const score_t* gradients, const score_t* hessians,
  score_t* ordered_gradients, score_t* ordered_hessians) {
  if (num_data <= 0) {
    return false;
  }
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    return false;
  }

  // copy data indices if it is not null
  if (data_indices != nullptr && num_data != num_data_) {
    indices_future_ = boost::compute::copy_async(data_indices, data_indices + num_data, device_data_indices_->begin(), queue_);
  }
  // generate and copy ordered_gradients if gradients is not null
  if (gradients != nullptr) {
    if (num_data != num_data_) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        ordered_gradients[i] = gradients[data_indices[i]];
      }
      gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data * sizeof(score_t), ptr_pinned_gradients_);
    } else {
      gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data * sizeof(score_t), gradients);
    }
  }
  // generate and copy ordered_hessians if Hessians is not null
  if (hessians != nullptr && !share_state_->is_constant_hessian) {
    if (num_data != num_data_) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        ordered_hessians[i] = hessians[data_indices[i]];
      }
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data * sizeof(score_t), ptr_pinned_hessians_);
    } else {
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data * sizeof(score_t), hessians);
    }
  }
  // converted indices in is_feature_used to feature-group indices
  std::vector<int8_t> is_feature_group_used(num_feature_groups_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_features_ >= 2048)
  for (int i = 0; i < num_features_; ++i) {
    if (is_feature_used[i]) {
      is_feature_group_used[train_data_->Feature2Group(i)] = 1;
    }
  }
  // construct the feature masks for dense feature-groups
  int used_dense_feature_groups = 0;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) reduction(+:used_dense_feature_groups) if (num_dense_feature_groups_ >= 2048)
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (is_feature_group_used[dense_feature_group_map_[i]]) {
      feature_masks_[i] = 1;
      ++used_dense_feature_groups;
    } else {
      feature_masks_[i] = 0;
    }
  }
  bool use_all_features = used_dense_feature_groups == num_dense_feature_groups_;
  // if no feature group is used, just return and do not use GPU
  if (used_dense_feature_groups == 0) {
    return false;
  }
#if GPU_DEBUG >= 1
  printf("Feature masks:\n");
  for (unsigned int i = 0; i < feature_masks_.size(); ++i) {
    printf("%d ", feature_masks_[i]);
  }
  printf("\n");
  printf("%d feature groups, %d used, %d\n", num_dense_feature_groups_, used_dense_feature_groups, use_all_features);
#endif
  // if not all feature groups are used, we need to transfer the feature mask to GPU
  // otherwise, we will use a specialized GPU kernel with all feature groups enabled
  if (!use_all_features) {
    queue_.enqueue_write_buffer(device_feature_masks_, 0, num_dense_feature4_ * dword_features_, ptr_pinned_feature_masks_);
  }
  // All data have been prepared, now run the GPU kernel
  GPUHistogram(num_data, use_all_features);
  return true;
}

void GPUTreeLearner::ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract) {
  std::vector<int8_t> is_sparse_feature_used(num_features_, 0);
  std::vector<int8_t> is_dense_feature_used(num_features_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (!is_feature_used[feature_index]) continue;
    if (train_data_->IsMultiGroup(train_data_->Feature2Group(feature_index))) {
      is_sparse_feature_used[feature_index] = 1;
    } else {
      is_dense_feature_used[feature_index] = 1;
    }
  }
  // construct smaller leaf
  hist_t* ptr_smaller_leaf_hist_data = smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
  // ConstructGPUHistogramsAsync will return true if there are available feature groups dispatched to GPU
  bool is_gpu_used = ConstructGPUHistogramsAsync(is_feature_used,
    nullptr, smaller_leaf_splits_->num_data_in_leaf(),
    nullptr, nullptr,
    nullptr, nullptr);
  // then construct sparse features on CPU
  train_data_->ConstructHistograms<false, 0>(is_sparse_feature_used,
    smaller_leaf_splits_->data_indices(), smaller_leaf_splits_->num_data_in_leaf(),
    gradients_, hessians_,
    ordered_gradients_.data(), ordered_hessians_.data(),
    share_state_.get(),
    ptr_smaller_leaf_hist_data);
  // wait for GPU to finish, only if GPU is actually used
  if (is_gpu_used) {
    if (config_->gpu_use_dp) {
      // use double precision
      WaitAndGetHistograms<hist_t>(ptr_smaller_leaf_hist_data);
    } else {
      // use single precision
      WaitAndGetHistograms<gpu_hist_t>(ptr_smaller_leaf_hist_data);
    }
  }

  // Compare GPU histogram with CPU histogram, useful for debugging GPU code problem
  // #define GPU_DEBUG_COMPARE
  #ifdef GPU_DEBUG_COMPARE
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (!feature_masks_[i])
      continue;
    int dense_feature_group_index = dense_feature_group_map_[i];
    size_t size = train_data_->FeatureGroupNumBin(dense_feature_group_index);
    hist_t* ptr_smaller_leaf_hist_data = smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
    hist_t* current_histogram = ptr_smaller_leaf_hist_data + train_data_->GroupBinBoundary(dense_feature_group_index) * 2;
    hist_t* gpu_histogram = new hist_t[size * 2];
    data_size_t num_data = smaller_leaf_splits_->num_data_in_leaf();
    printf("Comparing histogram for feature %d size %d, %lu bins\n", dense_feature_group_index, num_data, size);
    std::copy(current_histogram, current_histogram + size * 2, gpu_histogram);
    std::memset(current_histogram, 0, size * sizeof(hist_t) * 2);
    if (train_data_->FeatureGroupBin(dense_feature_group_index) == nullptr) {
      continue;
    }
    if (num_data != num_data_) {
      train_data_->FeatureGroupBin(dense_feature_group_index)->ConstructHistogram(
        smaller_leaf_splits_->data_indices(),
        0,
        num_data,
        ordered_gradients_.data(),
        ordered_hessians_.data(),
        current_histogram);
    } else {
      train_data_->FeatureGroupBin(dense_feature_group_index)->ConstructHistogram(
        0,
        num_data,
        gradients_,
        hessians_,
        current_histogram);
    }
    CompareHistograms(gpu_histogram, current_histogram, size, dense_feature_group_index);
    std::copy(gpu_histogram, gpu_histogram + size * 2, current_histogram);
    delete [] gpu_histogram;
  }
  #endif

  if (larger_leaf_histogram_array_ != nullptr && !use_subtract) {
    // construct larger leaf
    hist_t* ptr_larger_leaf_hist_data = larger_leaf_histogram_array_[0].RawData() - kHistOffset;
    is_gpu_used = ConstructGPUHistogramsAsync(is_feature_used,
      larger_leaf_splits_->data_indices(), larger_leaf_splits_->num_data_in_leaf(),
      gradients_, hessians_,
      ordered_gradients_.data(), ordered_hessians_.data());
    // then construct sparse features on CPU
    train_data_->ConstructHistograms<false, 0>(is_sparse_feature_used,
      larger_leaf_splits_->data_indices(), larger_leaf_splits_->num_data_in_leaf(),
      gradients_, hessians_,
      ordered_gradients_.data(), ordered_hessians_.data(),
      share_state_.get(),
      ptr_larger_leaf_hist_data);
    // wait for GPU to finish, only if GPU is actually used
    if (is_gpu_used) {
      if (config_->gpu_use_dp) {
        // use double precision
        WaitAndGetHistograms<hist_t>(ptr_larger_leaf_hist_data);
      } else {
        // use single precision
        WaitAndGetHistograms<gpu_hist_t>(ptr_larger_leaf_hist_data);
      }
    }
  }
}

void GPUTreeLearner::FindBestSplits(const Tree* tree) {
  SerialTreeLearner::FindBestSplits(tree);

#if GPU_DEBUG >= 3
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (parent_leaf_histogram_array_ != nullptr
        && !parent_leaf_histogram_array_[feature_index].is_splittable()) {
      smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    size_t bin_size = train_data_->FeatureNumBin(feature_index) + 1;
    printf("Feature %d smaller leaf:\n", feature_index);
    PrintHistograms(smaller_leaf_histogram_array_[feature_index].RawData() - kHistOffset, bin_size);
    if (larger_leaf_splits_ == nullptr || larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }
    printf("Feature %d larger leaf:\n", feature_index);
    PrintHistograms(larger_leaf_histogram_array_[feature_index].RawData() - kHistOffset, bin_size);
  }
#endif
}

void GPUTreeLearner::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  const SplitInfo& best_split_info = best_split_per_leaf_[best_Leaf];
#if GPU_DEBUG >= 2
  printf("Splitting leaf %d with feature %d thresh %d gain %f stat %f %f %f %f\n", best_Leaf, best_split_info.feature, best_split_info.threshold, best_split_info.gain, best_split_info.left_sum_gradient, best_split_info.right_sum_gradient, best_split_info.left_sum_hessian, best_split_info.right_sum_hessian);
#endif
  SerialTreeLearner::Split(tree, best_Leaf, left_leaf, right_leaf);
  if (Network::num_machines() == 1) {
    // do some sanity check for the GPU algorithm
    if (best_split_info.left_count < best_split_info.right_count) {
      if ((best_split_info.left_count != smaller_leaf_splits_->num_data_in_leaf()) ||
          (best_split_info.right_count!= larger_leaf_splits_->num_data_in_leaf())) {
        Log::Fatal("Bug in GPU histogram! split %d: %d, smaller_leaf: %d, larger_leaf: %d\n", best_split_info.left_count, best_split_info.right_count, smaller_leaf_splits_->num_data_in_leaf(), larger_leaf_splits_->num_data_in_leaf());
      }
    } else {
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(), best_split_info.right_sum_gradient, best_split_info.right_sum_hessian, best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(), best_split_info.left_sum_gradient, best_split_info.left_sum_hessian, best_split_info.left_output);
      if ((best_split_info.left_count != larger_leaf_splits_->num_data_in_leaf()) ||
          (best_split_info.right_count!= smaller_leaf_splits_->num_data_in_leaf())) {
        Log::Fatal("Bug in GPU histogram! split %d: %d, smaller_leaf: %d, larger_leaf: %d\n", best_split_info.left_count, best_split_info.right_count, smaller_leaf_splits_->num_data_in_leaf(), larger_leaf_splits_->num_data_in_leaf());
      }
    }
  }
}

}   // namespace LightGBM
#endif  // USE_GPU


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/gpu_tree_learner.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_

#include <LightGBM/dataset.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/tree.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>

#include "data_partition.hpp"
#include "feature_histogram.hpp"
#include "leaf_splits.hpp"
#include "serial_tree_learner.h"
#include "split_info.hpp"

#ifdef USE_GPU

#define BOOST_COMPUTE_THREAD_SAFE
#define BOOST_COMPUTE_HAVE_THREAD_LOCAL
// Use Boost.Compute on-disk kernel cache
#define BOOST_COMPUTE_USE_OFFLINE_CACHE
#include <boost/compute/core.hpp>
#include <boost/compute/container/vector.hpp>
#include <boost/align/aligned_allocator.hpp>

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*!
* \brief GPU-based parallel learning algorithm.
*/
class GPUTreeLearner: public SerialTreeLearner {
 public:
  explicit GPUTreeLearner(const Config* tree_config);
  ~GPUTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetTrainingDataInner(const Dataset* train_data, bool is_constant_hessian, bool reset_multi_val_bin) override;
  void ResetIsConstantHessian(bool is_constant_hessian) override;
  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override {
    SerialTreeLearner::SetBaggingData(subset, used_indices, num_data);
    if (subset == nullptr && used_indices != nullptr) {
      // determine if we are using bagging before we construct the data partition
      // thus we can start data movement to GPU earlier
      if (num_data != num_data_) {
        use_bagging_ = true;
        return;
      }
    }
    use_bagging_ = false;
  }

 protected:
  void BeforeTrain() override;
  bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) override;
  void FindBestSplits(const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;
  void ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract) override;

 private:
  /*! \brief 4-byte feature tuple used by GPU kernels */
  struct Feature4 {
      uint8_t s[4];
  };

  typedef float gpu_hist_t;

  /*!
  * \brief Find the best number of workgroups processing one feature for maximizing efficiency
  * \param leaf_num_data The number of data examples on the current leaf being processed
  * \return Log2 of the best number for workgroups per feature, in range 0...kMaxLogWorkgroupsPerFeature
  */
  int GetNumWorkgroupsPerFeature(data_size_t leaf_num_data);

  /*!
  * \brief Initialize GPU device, context and command queues
  *        Also compiles the OpenCL kernel
  * \param platform_id OpenCL platform ID
  * \param device_id OpenCL device ID
  */
  void InitGPU(int platform_id, int device_id);

  /*!
  * \brief Allocate memory for GPU computation
  */
  void AllocateGPUMemory();

  /*!
  * \brief Compile OpenCL GPU source code to kernel binaries
  */
  void BuildGPUKernels();

  /*!
   * \brief Returns OpenCL kernel build log when compiled with option opts
   * \param opts OpenCL build options
   * \return OpenCL build log
  */
  std::string GetBuildLog(const std::string &opts);

  /*!
  * \brief Setup GPU kernel arguments, preparing for launching
  */
  void SetupKernelArguments();

  /*!
   * \brief Compute GPU feature histogram for the current leaf.
   *        Indices, gradients and Hessians have been copied to the device.
   * \param leaf_num_data Number of data on current leaf
   * \param use_all_features Set to true to not use feature masks, with a faster kernel
  */
  void GPUHistogram(data_size_t leaf_num_data, bool use_all_features);

  /*!
   * \brief Wait for GPU kernel execution and read histogram
   * \param histograms Destination of histogram results from GPU.
  */
  template <typename HistType>
  void WaitAndGetHistograms(hist_t* histograms);

  /*!
   * \brief Construct GPU histogram asynchronously.
   *        Interface is similar to Dataset::ConstructHistograms().
   * \param is_feature_used A predicate vector for enabling each feature
   * \param data_indices Array of data example IDs to be included in histogram, will be copied to GPU.
   *                     Set to nullptr to skip copy to GPU.
   * \param num_data Number of data examples to be included in histogram
   * \param gradients Array of gradients for all examples.
   * \param hessians Array of Hessians for all examples.
   * \param ordered_gradients Ordered gradients will be generated and copied to GPU when gradients is not nullptr,
   *                     Set gradients to nullptr to skip copy to GPU.
   * \param ordered_hessians Ordered Hessians will be generated and copied to GPU when hessians is not nullptr,
   *                     Set hessians to nullptr to skip copy to GPU.
   * \return true if GPU kernel is launched, false if GPU is not used
  */
  bool ConstructGPUHistogramsAsync(
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* data_indices, data_size_t num_data,
    const score_t* gradients, const score_t* hessians,
    score_t* ordered_gradients, score_t* ordered_hessians);


  /*! brief Log2 of max number of workgroups per feature*/
  const int kMaxLogWorkgroupsPerFeature = 10;  // 2^10
  /*! brief Max total number of workgroups with preallocated workspace.
   *        If we use more than this number of workgroups, we have to reallocate subhistograms */
  int preallocd_max_num_wg_ = 1024;

  /*! \brief True if bagging is used */
  bool use_bagging_;

  /*! \brief GPU device object */
  boost::compute::device dev_;
  /*! \brief GPU context object */
  boost::compute::context ctx_;
  /*! \brief GPU command queue object */
  boost::compute::command_queue queue_;
  /*! \brief GPU kernel for 256 bins */
  const char *kernel256_src_ = {
  #include "ocl/histogram256.cl"
  };
  /*! \brief GPU kernel for 64 bins */
  const char *kernel64_src_ = {
  #include "ocl/histogram64.cl"
  };
  /*! \brief GPU kernel for 16 bins */
  const char *kernel16_src_ = {
  #include "ocl/histogram16.cl"
  };
  /*! \brief Currently used kernel source */
  std::string kernel_source_;
  /*! \brief Currently used kernel name */
  std::string kernel_name_;

  /*! \brief an array of histogram kernels with different number
     of workgroups per feature */
  std::vector<boost::compute::kernel> histogram_kernels_;
  /*! \brief an array of histogram kernels with different number
     of workgroups per feature, with all features enabled to avoid branches */
  std::vector<boost::compute::kernel> histogram_allfeats_kernels_;
  /*! \brief an array of histogram kernels with different number
     of workgroups per feature, and processing the whole dataset */
  std::vector<boost::compute::kernel> histogram_fulldata_kernels_;
  /*! \brief total number of feature-groups */
  int num_feature_groups_;
  /*! \brief total number of dense feature-groups, which will be processed on GPU */
  int num_dense_feature_groups_;
  /*! \brief On GPU we read one DWORD (4-byte) of features of one example once.
   *  With bin size > 16, there are 4 features per DWORD.
   *  With bin size <=16, there are 8 features per DWORD.
   * */
  int dword_features_;
  /*! \brief total number of dense feature-group tuples on GPU.
   * Each feature tuple is 4-byte (4 features if each feature takes a byte) */
  int num_dense_feature4_;
  /*! \brief Max number of bins of training data, used to determine
   * which GPU kernel to use */
  int max_num_bin_;
  /*! \brief Used GPU kernel bin size (64, 256) */
  int device_bin_size_;
  /*! \brief Size of histogram bin entry, depending if single or double precision is used */
  size_t hist_bin_entry_sz_;
  /*! \brief Indices of all dense feature-groups */
  std::vector<int> dense_feature_group_map_;
  /*! \brief Indices of all sparse feature-groups */
  std::vector<int> sparse_feature_group_map_;
  /*! \brief Multipliers of all dense feature-groups, used for redistributing bins */
  std::vector<int> device_bin_mults_;
  /*! \brief GPU memory object holding the training data */
  std::unique_ptr<boost::compute::vector<Feature4>> device_features_;
  /*! \brief GPU memory object holding the ordered gradient */
  boost::compute::buffer device_gradients_;
  /*! \brief Pinned memory object for ordered gradient */
  boost::compute::buffer pinned_gradients_;
  /*! \brief Pointer to pinned memory of ordered gradient */
  void * ptr_pinned_gradients_ = nullptr;
  /*! \brief GPU memory object holding the ordered hessian */
  boost::compute::buffer device_hessians_;
  /*! \brief Pinned memory object for ordered hessian */
  boost::compute::buffer pinned_hessians_;
  /*! \brief Pointer to pinned memory of ordered hessian */
  void * ptr_pinned_hessians_ = nullptr;
  /*! \brief A vector of feature mask. 1 = feature used, 0 = feature not used */
  std::vector<char, boost::alignment::aligned_allocator<char, 4096>> feature_masks_;
  /*! \brief GPU memory object holding the feature masks */
  boost::compute::buffer device_feature_masks_;
  /*! \brief Pinned memory object for feature masks */
  boost::compute::buffer pinned_feature_masks_;
  /*! \brief Pointer to pinned memory of feature masks */
  void * ptr_pinned_feature_masks_ = nullptr;
  /*! \brief GPU memory object holding indices of the leaf being processed */
  std::unique_ptr<boost::compute::vector<data_size_t>> device_data_indices_;
  /*! \brief GPU memory object holding counters for workgroup coordination */
  std::unique_ptr<boost::compute::vector<int>> sync_counters_;
  /*! \brief GPU memory object holding temporary sub-histograms per workgroup */
  std::unique_ptr<boost::compute::vector<char>> device_subhistograms_;
  /*! \brief Host memory object for histogram output (GPU will write to Host memory directly) */
  boost::compute::buffer device_histogram_outputs_;
  /*! \brief Host memory pointer for histogram outputs */
  void * host_histogram_outputs_;
  /*! \brief OpenCL waitlist object for waiting for data transfer before kernel execution */
  boost::compute::wait_list kernel_wait_obj_;
  /*! \brief OpenCL waitlist object for reading output histograms after kernel execution */
  boost::compute::wait_list histograms_wait_obj_;
  /*! \brief Asynchronous waiting object for copying indices */
  boost::compute::future<void> indices_future_;
  /*! \brief Asynchronous waiting object for copying gradients */
  boost::compute::event gradients_future_;
  /*! \brief Asynchronous waiting object for copying Hessians */
  boost::compute::event hessians_future_;
};

}  // namespace LightGBM
#else

// When GPU support is not compiled in, quit with an error message

namespace LightGBM {

class GPUTreeLearner: public SerialTreeLearner {
 public:
  #ifdef _MSC_VER
    #pragma warning(disable : 4702)
  #endif
  explicit GPUTreeLearner(const Config* tree_config) : SerialTreeLearner(tree_config) {
    Log::Fatal("GPU Tree Learner was not enabled in this build.\n"
               "Please recompile with CMake option -DUSE_GPU=1");
  }
};

}  // namespace LightGBM

#endif   // USE_GPU

#endif   // LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/gradient_discretizer.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include "gradient_discretizer.hpp"
#include <LightGBM/network.h>

#include <algorithm>
#include <string>
#include <vector>

namespace LightGBM {

void GradientDiscretizer::Init(
  const data_size_t num_data, const int num_leaves,
  const int num_features, const Dataset* train_data) {
  discretized_gradients_and_hessians_vector_.resize(num_data * 2);
  gradient_random_values_.resize(num_data);
  hessian_random_values_.resize(num_data);
  random_values_use_start_eng_ = std::mt19937(random_seed_);
  random_values_use_start_dist_ = std::uniform_int_distribution<data_size_t>(0, num_data);

  const int num_threads = OMP_NUM_THREADS();
  int num_blocks = 0;
  data_size_t block_size = 0;
  Threading::BlockInfo<data_size_t>(num_data, 512, &num_blocks, &block_size);
  #pragma omp parallel for schedule(static, 1) num_threads(num_threads)
  for (int thread_id = 0; thread_id < num_blocks; ++thread_id) {
    const data_size_t start = thread_id * block_size;
    const data_size_t end = std::min(start + block_size, num_data);
    std::mt19937 gradient_random_values_eng(random_seed_ + thread_id);
    std::uniform_real_distribution<double> gradient_random_values_dist(0.0f, 1.0f);
    std::mt19937 hessian_random_values_eng(random_seed_ + thread_id + num_threads);
    std::uniform_real_distribution<double> hessian_random_values_dist(0.0f, 1.0f);
    for (data_size_t i = start; i < end; ++i) {
      gradient_random_values_[i] = gradient_random_values_dist(gradient_random_values_eng);
      hessian_random_values_[i] = hessian_random_values_dist(hessian_random_values_eng);
    }
  }

  max_gradient_abs_ = 0.0f;
  max_hessian_abs_ = 0.0f;

  gradient_scale_ = 0.0f;
  hessian_scale_ = 0.0f;
  inverse_gradient_scale_ = 0.0f;
  inverse_hessian_scale_ = 0.0f;

  num_leaves_ = num_leaves;
  leaf_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  node_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  global_leaf_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  global_node_num_bits_in_histogram_bin_.resize(num_leaves_, 0);

  leaf_grad_hess_stats_.resize(num_leaves_ * 2, 0.0);
  change_hist_bits_buffer_.resize(num_features);
  #pragma omp parallel for schedule(static) num_threads(num_threads)
  for (int feature_index = 0; feature_index < num_features; ++feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(feature_index);
    change_hist_bits_buffer_[feature_index].resize((bin_mapper->num_bin() - static_cast<int>(bin_mapper->GetMostFreqBin() == 0)) * 2);
  }

  ordered_int_gradients_and_hessians_.resize(2 * num_data);
}

void GradientDiscretizer::DiscretizeGradients(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians) {
  double max_gradient = std::fabs(input_gradients[0]);
  double max_hessian = std::fabs(input_hessians[0]);
  const int num_threads = OMP_NUM_THREADS();
  std::vector<double> thread_max_gradient(num_threads, max_gradient);
  std::vector<double> thread_max_hessian(num_threads, max_hessian);
  Threading::For<data_size_t>(0, num_data, 1024,
    [input_gradients, input_hessians, &thread_max_gradient, &thread_max_hessian]
    (int, data_size_t start, data_size_t end) {
      int thread_id = omp_get_thread_num();
      for (data_size_t i = start; i < end; ++i) {
        double fabs_grad = std::fabs(input_gradients[i]);
        double fabs_hess = std::fabs(input_hessians[i]);
        if (fabs_grad > thread_max_gradient[thread_id]) {
          thread_max_gradient[thread_id] = fabs_grad;
        }
        if (fabs_hess > thread_max_hessian[thread_id]) {
          thread_max_hessian[thread_id] = fabs_hess;
        }
      }});
  max_gradient = thread_max_gradient[0];
  max_hessian = thread_max_hessian[0];
  for (int thread_id = 1; thread_id < num_threads; ++thread_id) {
    if (max_gradient < thread_max_gradient[thread_id]) {
      max_gradient = thread_max_gradient[thread_id];
    }
    if (max_hessian < thread_max_hessian[thread_id]) {
      max_hessian = thread_max_hessian[thread_id];
    }
  }
  if (Network::num_machines() > 1) {
    max_gradient = Network::GlobalSyncUpByMax(max_gradient);
    max_hessian = Network::GlobalSyncUpByMax(max_hessian);
  }
  max_gradient_abs_ = max_gradient;
  max_hessian_abs_ = max_hessian;
  gradient_scale_ = max_gradient_abs_ / static_cast<double>(num_grad_quant_bins_ / 2);
  if (is_constant_hessian_) {
    hessian_scale_ = max_hessian_abs_;
  } else {
    hessian_scale_ = max_hessian_abs_ / static_cast<double>(num_grad_quant_bins_);
  }
  inverse_gradient_scale_ = 1.0f / gradient_scale_;
  inverse_hessian_scale_ = 1.0f / hessian_scale_;

  const int random_values_use_start = random_values_use_start_dist_(random_values_use_start_eng_);
  int8_t* discretized_int8 = discretized_gradients_and_hessians_vector_.data();
  if (stochastic_rounding_) {
    if (is_constant_hessian_) {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        const data_size_t random_value_pos = (i + random_values_use_start) % num_data;
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + gradient_random_values_[random_value_pos]) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - gradient_random_values_[random_value_pos]);
        discretized_int8[2 * i] = static_cast<int8_t>(1);
      }
    } else {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        const data_size_t random_value_pos = (i + random_values_use_start) % num_data;
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + gradient_random_values_[random_value_pos]) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - gradient_random_values_[random_value_pos]);
        discretized_int8[2 * i] = static_cast<int8_t>(input_hessians[i] * inverse_hessian_scale_ + hessian_random_values_[random_value_pos]);
      }
    }
  } else {
    if (is_constant_hessian_) {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + 0.5) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - 0.5);
        discretized_int8[2 * i] = static_cast<int8_t>(1);
      }
    } else {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + 0.5) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - 0.5);
        discretized_int8[2 * i] = static_cast<int8_t>(input_hessians[i] * inverse_hessian_scale_ + 0.5);
      }
    }
  }
}

template <bool IS_GLOBAL>
void GradientDiscretizer::SetNumBitsInHistogramBin(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf) {
  std::vector<int8_t>& leaf_num_bits_in_histogram_bin = IS_GLOBAL ?
    global_leaf_num_bits_in_histogram_bin_ : leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t>& node_num_bits_in_histogram_bin = IS_GLOBAL ?
    global_node_num_bits_in_histogram_bin_ : node_num_bits_in_histogram_bin_;
  if (right_leaf_index == -1) {
    const uint64_t max_stat_per_bin = static_cast<uint64_t>(num_data_in_left_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    if (max_stat_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 8;
    } else if (max_stat_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 32;
    }
  } else {
    const uint64_t max_stat_left_per_bin = static_cast<uint64_t>(num_data_in_left_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    const uint64_t max_stat_right_per_bin = static_cast<uint64_t>(num_data_in_right_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    node_num_bits_in_histogram_bin[left_leaf_index] = leaf_num_bits_in_histogram_bin[left_leaf_index];
    if (max_stat_left_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 8;
    } else if (max_stat_left_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 32;
    }
    if (max_stat_right_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 8;
    } else if (max_stat_right_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 32;
    }
  }
}

template void GradientDiscretizer::SetNumBitsInHistogramBin<false>(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

template void GradientDiscretizer::SetNumBitsInHistogramBin<true>(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

void GradientDiscretizer::RenewIntGradTreeOutput(
  Tree* tree, const Config* config, const DataPartition* data_partition,
  const score_t* gradients, const score_t* hessians,
  const std::function<data_size_t(int)>& leaf_index_to_global_num_data) {
  global_timer.Start("GradientDiscretizer::RenewIntGradTreeOutput");
  if (config->tree_learner == std::string("data")) {
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      data_size_t leaf_cnt = 0;
      const data_size_t* data_indices = data_partition->GetIndexOnLeaf(leaf_id, &leaf_cnt);
      double sum_gradient = 0.0f, sum_hessian = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_gradient, sum_hessian)
      for (data_size_t i = 0; i < leaf_cnt; ++i) {
        const data_size_t index = data_indices[i];
        const score_t grad = gradients[index];
        const score_t hess = hessians[index];
        sum_gradient += grad;
        sum_hessian += hess;
      }
      leaf_grad_hess_stats_[2 * leaf_id] = sum_gradient;
      leaf_grad_hess_stats_[2 * leaf_id + 1] = sum_hessian;
    }
    std::vector<double> global_leaf_grad_hess_stats = Network::GlobalSum<double>(&leaf_grad_hess_stats_);
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      const double sum_gradient = global_leaf_grad_hess_stats[2 * leaf_id];
      const double sum_hessian = global_leaf_grad_hess_stats[2 * leaf_id + 1];
      const double leaf_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(
        sum_gradient, sum_hessian,
        config->lambda_l1, config->lambda_l2, config->max_delta_step, config->path_smooth,
        leaf_index_to_global_num_data(leaf_id), 0.0f);
      tree->SetLeafOutput(leaf_id, leaf_output);
    }
  } else {
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      data_size_t leaf_cnt = 0;
      const data_size_t* data_indices = data_partition->GetIndexOnLeaf(leaf_id, &leaf_cnt);
      double sum_gradient = 0.0f, sum_hessian = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_gradient, sum_hessian)
      for (data_size_t i = 0; i < leaf_cnt; ++i) {
        const data_size_t index = data_indices[i];
        const score_t grad = gradients[index];
        const score_t hess = hessians[index];
        sum_gradient += grad;
        sum_hessian += hess;
      }
      const double leaf_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(sum_gradient, sum_hessian,
        config->lambda_l1, config->lambda_l2, config->max_delta_step, config->path_smooth,
        leaf_cnt, 0.0f);
      tree->SetLeafOutput(leaf_id, leaf_output);
    }
  }
  global_timer.Stop("GradientDiscretizer::RenewIntGradTreeOutput");
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/gradient_discretizer.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>
#include <LightGBM/utils/threading.h>

#include <random>
#include <vector>

#include "data_partition.hpp"
#include "feature_histogram.hpp"

namespace LightGBM {

class GradientDiscretizer {
 public:
  GradientDiscretizer(int num_grad_quant_bins, int num_trees, int random_seed, bool is_constant_hessian, const bool stochastic_rounding) {
    num_grad_quant_bins_ = num_grad_quant_bins;
    iter_ = 0;
    num_trees_ = num_trees;
    random_seed_ = random_seed;
    is_constant_hessian_ = is_constant_hessian;
    stochastic_rounding_ = stochastic_rounding;
  }

  virtual ~GradientDiscretizer() {}

  virtual void DiscretizeGradients(
    const data_size_t num_data,
    const score_t* input_gradients,
    const score_t* input_hessians);

  virtual const int8_t* discretized_gradients_and_hessians() const {
    return discretized_gradients_and_hessians_vector_.data();
  }

  virtual double grad_scale() const {
    return gradient_scale_;
  }

  virtual double hess_scale() const {
    return hessian_scale_;
  }

  virtual void Init(
    const data_size_t num_data, const int num_leaves,
    const int num_features, const Dataset* train_data);

  template <bool IS_GLOBAL>
  void SetNumBitsInHistogramBin(
    const int left_leaf_index, const int right_leaf_index,
    const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

  template <bool IS_GLOBAL>
  int8_t GetHistBitsInLeaf(const int leaf_index) {
    if (IS_GLOBAL) {
      return global_leaf_num_bits_in_histogram_bin_[leaf_index];
    } else {
      return leaf_num_bits_in_histogram_bin_[leaf_index];
    }
  }

  template <bool IS_GLOBAL>
  int8_t GetHistBitsInNode(const int node_index) {
    if (IS_GLOBAL) {
      return global_node_num_bits_in_histogram_bin_[node_index];
    } else {
      return node_num_bits_in_histogram_bin_[node_index];
    }
  }

  int8_t* ordered_int_gradients_and_hessians() {
    return ordered_int_gradients_and_hessians_.data();
  }

  void RenewIntGradTreeOutput(
    Tree* tree, const Config* config, const DataPartition* data_partition,
    const score_t* gradients, const score_t* hessians,
    const std::function<data_size_t(int)>& leaf_index_to_global_num_data);

  int32_t* GetChangeHistBitsBuffer(const int feature_index) {
    return change_hist_bits_buffer_[feature_index].data();
  }

 protected:
  int num_grad_quant_bins_;
  int iter_;
  int num_trees_;
  int random_seed_;
  bool stochastic_rounding_;

  std::vector<double> gradient_random_values_;
  std::vector<double> hessian_random_values_;
  std::mt19937 random_values_use_start_eng_;
  std::uniform_int_distribution<data_size_t> random_values_use_start_dist_;
  std::vector<int8_t> discretized_gradients_and_hessians_vector_;
  std::vector<int8_t> ordered_int_gradients_and_hessians_;

  double max_gradient_abs_;
  double max_hessian_abs_;

  double gradient_scale_;
  double hessian_scale_;
  double inverse_gradient_scale_;
  double inverse_hessian_scale_;

  bool is_constant_hessian_;
  int num_leaves_;

  std::vector<int8_t> leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t> node_num_bits_in_histogram_bin_;
  std::vector<int8_t> global_leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t> global_node_num_bits_in_histogram_bin_;

  std::vector<double> leaf_grad_hess_stats_;
  std::vector<std::vector<int32_t>> change_hist_bits_buffer_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/leaf_splits.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/threading.h>

#include <limits>
#include <vector>

#include "data_partition.hpp"

namespace LightGBM {

/*!
* \brief used to find split candidates for a leaf
*/
class LeafSplits {
 public:
  LeafSplits(data_size_t num_data, const Config* config)
      : deterministic_(false),
        num_data_in_leaf_(num_data),
        num_data_(num_data),
    data_indices_(nullptr), weight_(0) {
    if (config != nullptr) {
      deterministic_ = config->deterministic;
    }
  }
  void ResetNumData(data_size_t num_data) {
    num_data_ = num_data;
    num_data_in_leaf_ = num_data;
  }
  ~LeafSplits() {
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param data_partition current data partition
  * \param sum_gradients
  * \param sum_hessians
  * \param weight
  */
  void Init(int leaf, const DataPartition* data_partition, double sum_gradients,
            double sum_hessians, double weight) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    weight_ = weight;
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param data_partition current data partition
  * \param sum_gradients
  * \param sum_hessians
  * \param sum_gradients_and_hessians
  * \param weight
  */
  void Init(int leaf, const DataPartition* data_partition, double sum_gradients,
            double sum_hessians, int64_t sum_gradients_and_hessians, double weight) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    int_sum_gradients_and_hessians_ = sum_gradients_and_hessians;
    weight_ = weight;
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param sum_gradients
  * \param sum_hessians
  */
  void Init(int leaf, double sum_gradients, double sum_hessians) {
    leaf_index_ = leaf;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
  }

  /*!
   * \brief Init splits on the current leaf, it will traverse all data to sum up the results
   * \param gradients
   * \param hessians
   */
  void Init(const score_t* gradients, const score_t* hessians) {
    num_data_in_leaf_ = num_data_;
    leaf_index_ = 0;
    data_indices_ = nullptr;
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      tmp_sum_gradients += gradients[i];
      tmp_sum_hessians += hessians[i];
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
  }


  /*!
   * \brief Init splits on the current leaf, it will traverse all data to sum up the results
   * \param int_gradients_and_hessians Discretized gradients and hessians
   * \param grad_scale Scaling factor to recover original gradients from discretized gradients
   * \param hess_scale Scaling factor to recover original hessians from discretized hessians
   */
  void Init(const int8_t* int_gradients_and_hessians,
    const double grad_scale, const double hess_scale) {
    num_data_in_leaf_ = num_data_;
    leaf_index_ = 0;
    data_indices_ = nullptr;
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
    const int16_t* packed_int_gradients_and_hessians = reinterpret_cast<const int16_t*>(int_gradients_and_hessians);
    int64_t tmp_sum_gradients_and_hessians = 0;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians, tmp_sum_gradients_and_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      tmp_sum_gradients += int_gradients_and_hessians[2 * i + 1] * grad_scale;
      tmp_sum_hessians += int_gradients_and_hessians[2 * i] * hess_scale;
      const int16_t packed_int_grad_and_hess = packed_int_gradients_and_hessians[i];
      const int64_t packed_long_int_grad_and_hess =
        (static_cast<int64_t>(static_cast<int8_t>(packed_int_grad_and_hess >> 8)) << 32) |
        (static_cast<int64_t>(packed_int_grad_and_hess & 0x00ff));
      tmp_sum_gradients_and_hessians += packed_long_int_grad_and_hess;
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
    int_sum_gradients_and_hessians_ = tmp_sum_gradients_and_hessians;
  }


  /*!
   * \brief Init splits on current leaf of partial data.
   * \param leaf Index of current leaf
   * \param data_partition current data partition
   * \param gradients
   * \param hessians
   */
  void Init(int leaf, const DataPartition* data_partition,
            const score_t* gradients, const score_t* hessians) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      const data_size_t idx = data_indices_[i];
      tmp_sum_gradients += gradients[idx];
      tmp_sum_hessians += hessians[idx];
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
  }


  /*!
   * \brief Init splits on current leaf of partial data.
   * \param leaf Index of current leaf
   * \param data_partition current data partition
   * \param int_gradients_and_hessians Discretized gradients and hessians
   * \param grad_scale Scaling factor to recover original gradients from discretized gradients
   * \param hess_scale Scaling factor to recover original hessians from discretized hessians
   */
  void Init(int leaf, const DataPartition* data_partition,
            const int8_t* int_gradients_and_hessians,
            const score_t grad_scale, const score_t hess_scale) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
    const int16_t* packed_int_gradients_and_hessians = reinterpret_cast<const int16_t*>(int_gradients_and_hessians);
    int64_t tmp_sum_gradients_and_hessians = 0;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians, tmp_sum_gradients_and_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      const data_size_t idx = data_indices_[i];
      tmp_sum_gradients += int_gradients_and_hessians[2 * idx + 1] * grad_scale;
      tmp_sum_hessians += int_gradients_and_hessians[2 * idx] * hess_scale;
      const int16_t packed_int_grad_and_hess = packed_int_gradients_and_hessians[i];
      const int64_t packed_long_int_grad_and_hess =
        (static_cast<int64_t>(static_cast<int8_t>(packed_int_grad_and_hess >> 8)) << 32) |
        (static_cast<int64_t>(packed_int_grad_and_hess & 0x00ff));
      tmp_sum_gradients_and_hessians += packed_long_int_grad_and_hess;
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
    int_sum_gradients_and_hessians_ = tmp_sum_gradients_and_hessians;
  }


  /*!
  * \brief Init splits on current leaf, only update sum_gradients and sum_hessians
  * \param sum_gradients
  * \param sum_hessians
  */
  void Init(double sum_gradients, double sum_hessians) {
    leaf_index_ = 0;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
  }

  /*!
  * \brief Init splits on current leaf, only update sum_gradients and sum_hessians
  * \param sum_gradients
  * \param sum_hessians
  * \param int_sum_gradients_and_hessians
  */
  void Init(double sum_gradients, double sum_hessians, int64_t int_sum_gradients_and_hessians) {
    leaf_index_ = 0;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    int_sum_gradients_and_hessians_ = int_sum_gradients_and_hessians;
  }

  /*!
  * \brief Init splits on current leaf
  */
  void Init() {
    leaf_index_ = -1;
    data_indices_ = nullptr;
    num_data_in_leaf_ = 0;
  }


  /*! \brief Get current leaf index */
  int leaf_index() const { return leaf_index_; }

  /*! \brief Get number of data in current leaf */
  data_size_t num_data_in_leaf() const { return num_data_in_leaf_; }

  /*! \brief Get sum of gradients of current leaf */
  double sum_gradients() const { return sum_gradients_; }

  /*! \brief Get sum of Hessians of current leaf */
  double sum_hessians() const { return sum_hessians_; }

  /*! \brief Get sum of discretized gradients and Hessians of current leaf */
  int64_t int_sum_gradients_and_hessians() const { return int_sum_gradients_and_hessians_; }

  /*! \brief Get indices of data of current leaf */
  const data_size_t* data_indices() const { return data_indices_; }

  /*! \brief Get weight of current leaf */
  double weight() const { return weight_; }



 private:
  bool deterministic_;
  /*! \brief current leaf index */
  int leaf_index_;
  /*! \brief number of data on current leaf */
  data_size_t num_data_in_leaf_;
  /*! \brief number of all training data */
  data_size_t num_data_;
  /*! \brief sum of gradients of current leaf */
  double sum_gradients_;
  /*! \brief sum of Hessians of current leaf */
  double sum_hessians_;
  /*! \brief sum of discretized gradients and Hessians of current leaf */
  int64_t int_sum_gradients_and_hessians_;
  /*! \brief indices of data of current leaf */
  const data_size_t* data_indices_;
  /*! \brief weight of current leaf */
  double weight_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/linear_tree_learner.cpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "linear_tree_learner.h"

#include <Eigen/Dense>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREE_LEARNER_TYPE::Init(train_data, is_constant_hessian);
  LinearTreeLearner::InitLinear(train_data, this->config_->num_leaves);
}

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::InitLinear(const Dataset* train_data, const int max_leaves) {
  leaf_map_ = std::vector<int>(train_data->num_data(), -1);
  contains_nan_ = std::vector<int8_t>(train_data->num_features(), 0);
  // identify features containing nans
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feat = 0; feat < train_data->num_features(); ++feat) {
    auto bin_mapper = this->train_data_->FeatureBinMapper(feat);
    if (bin_mapper->bin_type() == BinType::NumericalBin) {
      const float* feat_ptr = this->train_data_->raw_index(feat);
      for (int i = 0; i < train_data->num_data(); ++i) {
        if (std::isnan(feat_ptr[i])) {
          contains_nan_[feat] = 1;
          break;
        }
      }
    }
  }
  any_nan_ = false;
  for (int feat = 0; feat < train_data->num_features(); ++feat) {
    if (contains_nan_[feat]) {
      any_nan_ = true;
      break;
    }
  }
  // preallocate the matrix used to calculate linear model coefficients
  int max_num_feat = std::min(max_leaves, this->train_data_->num_numeric_features());
  XTHX_.clear();
  XTg_.clear();
  for (int i = 0; i < max_leaves; ++i) {
    // store only upper triangular half of matrix as an array, in row-major order
    // this requires (max_num_feat + 1) * (max_num_feat + 2) / 2 entries (including the constant terms of the regression)
    // we add another 8 to ensure cache lines are not shared among processors
    XTHX_.push_back(std::vector<double>((max_num_feat + 1) * (max_num_feat + 2) / 2 + 8, 0));
    XTg_.push_back(std::vector<double>(max_num_feat + 9, 0.0));
  }
  XTHX_by_thread_.clear();
  XTg_by_thread_.clear();
  int max_threads = OMP_NUM_THREADS();
  for (int i = 0; i < max_threads; ++i) {
    XTHX_by_thread_.push_back(XTHX_);
    XTg_by_thread_.push_back(XTg_);
  }
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::Train", global_timer);
  this->gradients_ = gradients;
  this->hessians_ = hessians;
  int num_threads = OMP_NUM_THREADS();
  if (this->share_state_->num_threads != num_threads && this->share_state_->num_threads > 0) {
    Log::Warning(
        "Detected that num_threads changed during training (from %d to %d), "
        "it may cause unexpected errors.",
        this->share_state_->num_threads, num_threads);
  }
  this->share_state_->num_threads = num_threads;

  // some initial works before training
  this->BeforeTrain();

  auto tree = std::unique_ptr<Tree>(new Tree(this->config_->num_leaves, true, true));
  auto tree_ptr = tree.get();
  this->constraints_->ShareTreePointer(tree_ptr);

  // root leaf
  int left_leaf = 0;
  int cur_depth = 1;
  // only root leaf can be splitted on first time
  int right_leaf = -1;

  int init_splits = this->ForceSplits(tree_ptr, &left_leaf, &right_leaf, &cur_depth);

  for (int split = init_splits; split < this->config_->num_leaves - 1; ++split) {
    // some initial works before finding best split
    if (this->BeforeFindBestSplit(tree_ptr, left_leaf, right_leaf)) {
      // find best threshold for every feature
      this->FindBestSplits(tree_ptr);
    }
    // Get a leaf with max split gain
    int best_leaf = static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(this->best_split_per_leaf_));
    // Get split information for best leaf
    const SplitInfo& best_leaf_SplitInfo = this->best_split_per_leaf_[best_leaf];
    // cannot split, quit
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f", best_leaf_SplitInfo.gain);
      break;
    }
    // split tree with best leaf
    this->Split(tree_ptr, best_leaf, &left_leaf, &right_leaf);
    cur_depth = std::max(cur_depth, tree->leaf_depth(left_leaf));
  }

  bool has_nan = false;
  if (any_nan_) {
    for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
      if (contains_nan_[tree_ptr->split_feature_inner(i)]) {
        has_nan = true;
        break;
      }
    }
  }

  GetLeafMap(tree_ptr);

  if (has_nan) {
    CalculateLinear<true>(tree_ptr, false, this->gradients_, this->hessians_, is_first_tree);
  } else {
    CalculateLinear<false>(tree_ptr, false, this->gradients_, this->hessians_, is_first_tree);
  }

  Log::Debug("Trained a tree with leaves = %d and depth = %d", tree->num_leaves(), cur_depth);
  return tree.release();
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const {
  auto tree = TREE_LEARNER_TYPE::FitByExistingTree(old_tree, gradients, hessians);
  bool has_nan = false;
  if (any_nan_) {
    for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
      if (contains_nan_[this->train_data_->InnerFeatureIndex(tree->split_feature(i))]) {
        has_nan = true;
        break;
      }
    }
  }
  GetLeafMap(tree);
  if (has_nan) {
    CalculateLinear<true>(tree, true, gradients, hessians, false);
  } else {
    CalculateLinear<false>(tree, true, gradients, hessians, false);
  }
  return tree;
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const {
  this->data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  return LinearTreeLearner::FitByExistingTree(old_tree, gradients, hessians);
}

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::GetLeafMap(Tree* tree) const {
  std::fill(leaf_map_.begin(), leaf_map_.end(), -1);
  // map data to leaf number
  const data_size_t* ind = this->data_partition_->indices();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(dynamic)
  for (int i = 0; i < tree->num_leaves(); ++i) {
    data_size_t idx = this->data_partition_->leaf_begin(i);
    for (int j = 0; j < this->data_partition_->leaf_count(i); ++j) {
      leaf_map_[ind[idx + j]] = i;
    }
  }
}


template<typename TREE_LEARNER_TYPE>
template <bool HAS_NAN>
void LinearTreeLearner<TREE_LEARNER_TYPE>::CalculateLinear(Tree* tree, bool is_refit, const score_t* gradients, const score_t* hessians, bool is_first_tree) const {
  tree->SetIsLinear(true);
  int num_leaves = tree->num_leaves();
  int num_threads = OMP_NUM_THREADS();
  if (is_first_tree) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      tree->SetLeafConst(leaf_num, tree->LeafOutput(leaf_num));
    }
    return;
  }

  // calculate coefficients using the method described in Eq 3 of https://arxiv.org/abs/1802.05640
  // the coefficients vector is given by
  // - (X_T * H * X + lambda) ^ (-1) * (X_T * g)
  // where:
  // X is the matrix where the first column is the feature values and the second is all ones,
  // H is the diagonal matrix of the hessian,
  // lambda is the diagonal matrix with diagonal entries equal to the regularisation term linear_lambda
  // g is the vector of gradients
  // the subscript _T denotes the transpose

  // create array of pointers to raw data, and coefficient matrices, for each leaf
  std::vector<std::vector<int>> leaf_features;
  std::vector<int> leaf_num_features;
  std::vector<std::vector<const float*>> raw_data_ptr;
  size_t max_num_features = 0;
  for (int i = 0; i < num_leaves; ++i) {
    std::vector<int> raw_features;
    if (is_refit) {
      raw_features = tree->LeafFeatures(i);
    } else {
      raw_features = tree->branch_features(i);
    }
    std::sort(raw_features.begin(), raw_features.end());
    auto new_end = std::unique(raw_features.begin(), raw_features.end());
    raw_features.erase(new_end, raw_features.end());
    std::vector<int> numerical_features;
    std::vector<const float*> data_ptr;
    for (size_t j = 0; j < raw_features.size(); ++j) {
      int feat = this->train_data_->InnerFeatureIndex(raw_features[j]);
      auto bin_mapper = this->train_data_->FeatureBinMapper(feat);
      if (bin_mapper->bin_type() == BinType::NumericalBin) {
        numerical_features.push_back(feat);
        data_ptr.push_back(this->train_data_->raw_index(feat));
      }
    }
    leaf_features.push_back(numerical_features);
    raw_data_ptr.push_back(data_ptr);
    leaf_num_features.push_back(static_cast<int>(numerical_features.size()));
    if (numerical_features.size() > max_num_features) {
      max_num_features = numerical_features.size();
    }
  }
  // clear the coefficient matrices
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < num_threads; ++i) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      size_t num_feat = leaf_features[leaf_num].size();
      std::fill(XTHX_by_thread_[i][leaf_num].begin(), XTHX_by_thread_[i][leaf_num].begin() + (num_feat + 1) * (num_feat + 2) / 2, 0.0f);
      std::fill(XTg_by_thread_[i][leaf_num].begin(), XTg_by_thread_[i][leaf_num].begin() + num_feat + 1, 0.0f);
    }
  }
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
    size_t num_feat = leaf_features[leaf_num].size();
    std::fill(XTHX_[leaf_num].begin(), XTHX_[leaf_num].begin() + (num_feat + 1) * (num_feat + 2) / 2, 0.0f);
    std::fill(XTg_[leaf_num].begin(), XTg_[leaf_num].begin() + num_feat + 1, 0.0f);
  }
  std::vector<std::vector<int>> num_nonzero;
  for (int i = 0; i < num_threads; ++i) {
    if (HAS_NAN) {
      num_nonzero.push_back(std::vector<int>(num_leaves, 0));
    }
  }
  OMP_INIT_EX();
#pragma omp parallel num_threads(OMP_NUM_THREADS()) if (this->num_data_ > 1024)
  {
    std::vector<float> curr_row(max_num_features + 1);
    int tid = omp_get_thread_num();
#pragma omp for schedule(static)
    for (int i = 0; i < this->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      int leaf_num = leaf_map_[i];
      if (leaf_num < 0) {
        continue;
      }
      bool nan_found = false;
      int num_feat = leaf_num_features[leaf_num];
      for (int feat = 0; feat < num_feat; ++feat) {
        if (HAS_NAN) {
          float val = raw_data_ptr[leaf_num][feat][i];
          if (std::isnan(val)) {
            nan_found = true;
            break;
          }
          num_nonzero[tid][leaf_num] += 1;
          curr_row[feat] = val;
        } else {
          curr_row[feat] = raw_data_ptr[leaf_num][feat][i];
        }
      }
      if (HAS_NAN) {
        if (nan_found) {
          continue;
        }
      }
      curr_row[num_feat] = 1.0;
      float h = static_cast<float>(hessians[i]);
      float g = static_cast<float>(gradients[i]);
      int j = 0;
      for (int feat1 = 0; feat1 < num_feat + 1; ++feat1) {
        double f1_val = static_cast<double>(curr_row[feat1]);
        XTg_by_thread_[tid][leaf_num][feat1] += f1_val * g;
        f1_val *= h;
        for (int feat2 = feat1; feat2 < num_feat + 1; ++feat2) {
          XTHX_by_thread_[tid][leaf_num][j] += f1_val * curr_row[feat2];
          ++j;
        }
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  auto total_nonzero = std::vector<int>(tree->num_leaves());
  // aggregate results from different threads
  for (int tid = 0; tid < num_threads; ++tid) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      size_t num_feat = leaf_features[leaf_num].size();
      for (size_t j = 0; j < (num_feat + 1) * (num_feat + 2) / 2; ++j) {
        XTHX_[leaf_num][j] += XTHX_by_thread_[tid][leaf_num][j];
      }
      for (size_t feat1 = 0; feat1 < num_feat + 1; ++feat1) {
        XTg_[leaf_num][feat1] += XTg_by_thread_[tid][leaf_num][feat1];
      }
      if (HAS_NAN) {
        total_nonzero[leaf_num] += num_nonzero[tid][leaf_num];
      }
    }
  }
  if (!HAS_NAN) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      total_nonzero[leaf_num] = this->data_partition_->leaf_count(leaf_num);
    }
  }
  double shrinkage = tree->shrinkage();
  double decay_rate = this->config_->refit_decay_rate;
  // copy into eigen matrices and solve
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
    if (total_nonzero[leaf_num] < static_cast<int>(leaf_features[leaf_num].size()) + 1) {
      if (is_refit) {
        double old_const = tree->LeafConst(leaf_num);
        tree->SetLeafConst(leaf_num, decay_rate * old_const + (1.0 - decay_rate) * tree->LeafOutput(leaf_num) * shrinkage);
        tree->SetLeafCoeffs(leaf_num, std::vector<double>(leaf_features[leaf_num].size(), 0));
        tree->SetLeafFeaturesInner(leaf_num, leaf_features[leaf_num]);
      } else {
        tree->SetLeafConst(leaf_num, tree->LeafOutput(leaf_num));
      }
      continue;
    }
    size_t num_feat = leaf_features[leaf_num].size();
    Eigen::MatrixXd XTHX_mat(num_feat + 1, num_feat + 1);
    Eigen::MatrixXd XTg_mat(num_feat + 1, 1);
    size_t j = 0;
    for (size_t feat1 = 0; feat1 < num_feat + 1; ++feat1) {
      for (size_t feat2 = feat1; feat2 < num_feat + 1; ++feat2) {
        XTHX_mat(feat1, feat2) = XTHX_[leaf_num][j];
        XTHX_mat(feat2, feat1) = XTHX_mat(feat1, feat2);
        if ((feat1 == feat2) && (feat1 < num_feat)) {
          XTHX_mat(feat1, feat2) += this->config_->linear_lambda;
        }
        ++j;
      }
      XTg_mat(feat1) = XTg_[leaf_num][feat1];
    }
    Eigen::MatrixXd coeffs = - XTHX_mat.fullPivLu().inverse() * XTg_mat;
    std::vector<double> coeffs_vec;
    std::vector<int> features_new;
    std::vector<double> old_coeffs = tree->LeafCoeffs(leaf_num);
    for (size_t i = 0; i < leaf_features[leaf_num].size(); ++i) {
      if (is_refit) {
        features_new.push_back(leaf_features[leaf_num][i]);
        coeffs_vec.push_back(decay_rate * old_coeffs[i] + (1.0 - decay_rate) * coeffs(i) * shrinkage);
      } else {
        if (coeffs(i) < -kZeroThreshold || coeffs(i) > kZeroThreshold) {
          coeffs_vec.push_back(coeffs(i));
          int feat = leaf_features[leaf_num][i];
          features_new.push_back(feat);
        }
      }
    }
    // update the tree properties
    tree->SetLeafFeaturesInner(leaf_num, features_new);
    std::vector<int> features_raw(features_new.size());
    for (size_t i = 0; i < features_new.size(); ++i) {
      features_raw[i] = this->train_data_->RealFeatureIndex(features_new[i]);
    }
    tree->SetLeafFeatures(leaf_num, features_raw);
    tree->SetLeafCoeffs(leaf_num, coeffs_vec);
    if (is_refit) {
      double old_const = tree->LeafConst(leaf_num);
      tree->SetLeafConst(leaf_num, decay_rate * old_const + (1.0 - decay_rate) * coeffs(num_feat) * shrinkage);
    } else {
      tree->SetLeafConst(leaf_num, coeffs(num_feat));
    }
  }
}

template void LinearTreeLearner<SerialTreeLearner>::Init(const Dataset* train_data, bool is_constant_hessian);
template void LinearTreeLearner<SerialTreeLearner>::InitLinear(const Dataset* train_data, const int max_leaves);
template Tree* LinearTreeLearner<SerialTreeLearner>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree);
template Tree* LinearTreeLearner<SerialTreeLearner>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const;
template Tree* LinearTreeLearner<SerialTreeLearner>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const;

template void LinearTreeLearner<GPUTreeLearner>::Init(const Dataset* train_data, bool is_constant_hessian);
template void LinearTreeLearner<GPUTreeLearner>::InitLinear(const Dataset* train_data, const int max_leaves);
template Tree* LinearTreeLearner<GPUTreeLearner>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree);
template Tree* LinearTreeLearner<GPUTreeLearner>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const;
template Tree* LinearTreeLearner<GPUTreeLearner>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const;

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/linear_tree_learner.h <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_

#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>

#include "gpu_tree_learner.h"
#include "serial_tree_learner.h"

namespace LightGBM {

template <typename TREE_LEARNER_TYPE>
class LinearTreeLearner: public TREE_LEARNER_TYPE {
 public:
  explicit LinearTreeLearner(const Config* config) : TREE_LEARNER_TYPE(config) {}

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void InitLinear(const Dataset* train_data, const int max_leaves) override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  /*! \brief Create array mapping dataset to leaf index, used for linear trees */
  void GetLeafMap(Tree* tree) const;

  template<bool HAS_NAN>
  void CalculateLinear(Tree* tree, bool is_refit, const score_t* gradients, const score_t* hessians, bool is_first_tree) const;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void AddPredictionToScore(const Tree* tree,
                            double* out_score) const override {
    CHECK_LE(tree->num_leaves(), this->data_partition_->num_leaves());
    bool has_nan = false;
    if (any_nan_) {
      for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
        // use split_feature because split_feature_inner doesn't work when refitting existing tree
        if (contains_nan_[this->train_data_->InnerFeatureIndex(tree->split_feature(i))]) {
          has_nan = true;
          break;
        }
      }
    }
    if (has_nan) {
      AddPredictionToScoreInner<true>(tree, out_score);
    } else {
      AddPredictionToScoreInner<false>(tree, out_score);
    }
  }

  template<bool HAS_NAN>
  void AddPredictionToScoreInner(const Tree* tree, double* out_score) const {
    int num_leaves = tree->num_leaves();
    std::vector<double> leaf_const(num_leaves);
    std::vector<std::vector<double>> leaf_coeff(num_leaves);
    std::vector<std::vector<const float*>> feat_ptr(num_leaves);
    std::vector<double> leaf_output(num_leaves);
    std::vector<int> leaf_num_features(num_leaves);
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      leaf_const[leaf_num] = tree->LeafConst(leaf_num);
      leaf_coeff[leaf_num] = tree->LeafCoeffs(leaf_num);
      leaf_output[leaf_num] = tree->LeafOutput(leaf_num);
      for (int feat : tree->LeafFeaturesInner(leaf_num)) {
        feat_ptr[leaf_num].push_back(this->train_data_->raw_index(feat));
      }
      leaf_num_features[leaf_num] = static_cast<int>(feat_ptr[leaf_num].size());
    }
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) if (this->num_data_ > 1024)
    for (int i = 0; i < this->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      int leaf_num = leaf_map_[i];
      if (leaf_num < 0) {
        continue;
      }
      double output = leaf_const[leaf_num];
      int num_feat = leaf_num_features[leaf_num];
      if (HAS_NAN) {
        bool nan_found = false;
        for (int feat_ind = 0; feat_ind < num_feat; ++feat_ind) {
          float val = feat_ptr[leaf_num][feat_ind][i];
          if (std::isnan(val)) {
            nan_found = true;
            break;
          }
          output += val * leaf_coeff[leaf_num][feat_ind];
        }
        if (nan_found) {
          out_score[i] += leaf_output[leaf_num];
        } else {
          out_score[i] += output;
        }
      } else {
        for (int feat_ind = 0; feat_ind < num_feat; ++feat_ind) {
          output += feat_ptr[leaf_num][feat_ind][i] * leaf_coeff[leaf_num][feat_ind];
        }
        out_score[i] += output;
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }

 protected:
  /*! \brief whether numerical features contain any nan values */
  std::vector<int8_t> contains_nan_;
  /*! whether any numerical feature contains a nan value */
  bool any_nan_;
  /*! \brief map dataset to leaves */
  mutable std::vector<int> leaf_map_;
  /*! \brief temporary storage for calculating linear model coefficients */
  mutable std::vector<std::vector<double>> XTHX_;
  mutable std::vector<std::vector<double>> XTg_;
  mutable std::vector<std::vector<std::vector<double>>> XTHX_by_thread_;
  mutable std::vector<std::vector<std::vector<double>>> XTg_by_thread_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/monotone_constraints.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_

#include <LightGBM/tree.h>

#include <algorithm>
#include <cstdint>
#include <limits>
#include <memory>
#include <utility>
#include <vector>

#include "split_info.hpp"

namespace LightGBM {

class LeafConstraintsBase;

struct BasicConstraint {
  double min = -std::numeric_limits<double>::max();
  double max = std::numeric_limits<double>::max();

  BasicConstraint(double min, double max) : min(min), max(max) {}

  BasicConstraint() = default;
};

struct FeatureConstraint {
  virtual void InitCumulativeConstraints(bool) const {}
  virtual void Update(int) const {}
  virtual BasicConstraint LeftToBasicConstraint() const = 0;
  virtual BasicConstraint RightToBasicConstraint() const = 0;
  virtual bool ConstraintDifferentDependingOnThreshold() const = 0;
  virtual ~FeatureConstraint() {}
};

struct ConstraintEntry {
  virtual ~ConstraintEntry() {}
  virtual void Reset() = 0;
  virtual void UpdateMin(double new_min) = 0;
  virtual void UpdateMax(double new_max) = 0;
  virtual bool UpdateMinAndReturnBoolIfChanged(double new_min) = 0;
  virtual bool UpdateMaxAndReturnBoolIfChanged(double new_max) = 0;
  virtual ConstraintEntry *clone() const = 0;

  virtual void RecomputeConstraintsIfNeeded(LeafConstraintsBase *, int, int,
                                            uint32_t) {}

  virtual FeatureConstraint *GetFeatureConstraint(int feature_index) = 0;
};

// used by both BasicLeafConstraints and IntermediateLeafConstraints
struct BasicConstraintEntry : ConstraintEntry,
                              FeatureConstraint,
                              BasicConstraint {
  bool ConstraintDifferentDependingOnThreshold() const final { return false; }

  BasicConstraintEntry *clone() const final {
    return new BasicConstraintEntry(*this);
  };

  void Reset() final {
    min = -std::numeric_limits<double>::max();
    max = std::numeric_limits<double>::max();
  }

  void UpdateMin(double new_min) final { min = std::max(new_min, min); }

  void UpdateMax(double new_max) final { max = std::min(new_max, max); }

  bool UpdateMinAndReturnBoolIfChanged(double new_min) final {
    if (new_min > min) {
      min = new_min;
      return true;
    }
    return false;
  }

  bool UpdateMaxAndReturnBoolIfChanged(double new_max) final {
    if (new_max < max) {
      max = new_max;
      return true;
    }
    return false;
  }

  BasicConstraint LeftToBasicConstraint() const final { return *this; }

  BasicConstraint RightToBasicConstraint() const final { return *this; }

  FeatureConstraint *GetFeatureConstraint(int) final { return this; }
};

struct FeatureMinOrMaxConstraints {
  std::vector<double> constraints;
  // the constraint number i is valid on the slice
  // [thresholds[i]:threshold[i+1])
  // if threshold[i+1] does not exist, then it is valid for thresholds following
  // threshold[i]
  std::vector<uint32_t> thresholds;

  FeatureMinOrMaxConstraints() {
    constraints.reserve(32);
    thresholds.reserve(32);
  }

  size_t Size() const { return thresholds.size(); }

  explicit FeatureMinOrMaxConstraints(double extremum) {
    constraints.reserve(32);
    thresholds.reserve(32);

    constraints.push_back(extremum);
    thresholds.push_back(0);
  }

  void Reset(double extremum) {
    constraints.resize(1);
    constraints[0] = extremum;
    thresholds.resize(1);
    thresholds[0] = 0;
  }

  void UpdateMin(double min) {
    for (size_t j = 0; j < constraints.size(); ++j) {
      if (min > constraints[j]) {
        constraints[j] = min;
      }
    }
  }

  void UpdateMax(double max) {
    for (size_t j = 0; j < constraints.size(); ++j) {
      if (max < constraints[j]) {
        constraints[j] = max;
      }
    }
  }
};

struct CumulativeFeatureConstraint {
  std::vector<uint32_t> thresholds_min_constraints;
  std::vector<uint32_t> thresholds_max_constraints;
  std::vector<double> cumulative_min_constraints_left_to_right;
  std::vector<double> cumulative_min_constraints_right_to_left;
  std::vector<double> cumulative_max_constraints_left_to_right;
  std::vector<double> cumulative_max_constraints_right_to_left;
  size_t index_min_constraints_left_to_right;
  size_t index_min_constraints_right_to_left;
  size_t index_max_constraints_left_to_right;
  size_t index_max_constraints_right_to_left;

  static void CumulativeExtremum(
      const double &(*extremum_function)(const double &, const double &),
      bool is_direction_from_left_to_right,
      std::vector<double>* cumulative_extremum) {
    if (cumulative_extremum->size() == 1) {
      return;
    }

#ifdef DEBUG
    CHECK_NE(cumulative_extremum->size(), 0);
#endif

    size_t n_exts = cumulative_extremum->size();
    int step = is_direction_from_left_to_right ? 1 : -1;
    size_t start = is_direction_from_left_to_right ? 0 : n_exts - 1;
    size_t end = is_direction_from_left_to_right ? n_exts - 1 : 0;

    for (auto i = start; i != end; i = i + step) {
      (*cumulative_extremum)[i + step] = extremum_function(
          (*cumulative_extremum)[i + step], (*cumulative_extremum)[i]);
    }
  }

  CumulativeFeatureConstraint() = default;

  CumulativeFeatureConstraint(FeatureMinOrMaxConstraints min_constraints,
                              FeatureMinOrMaxConstraints max_constraints,
                              bool REVERSE) {
    thresholds_min_constraints = min_constraints.thresholds;
    thresholds_max_constraints = max_constraints.thresholds;
    cumulative_min_constraints_left_to_right = min_constraints.constraints;
    cumulative_min_constraints_right_to_left = min_constraints.constraints;
    cumulative_max_constraints_left_to_right = max_constraints.constraints;
    cumulative_max_constraints_right_to_left = max_constraints.constraints;

    const double &(*min)(const double &, const double &) = std::min<double>;
    const double &(*max)(const double &, const double &) = std::max<double>;
    CumulativeExtremum(max, true, &cumulative_min_constraints_left_to_right);
    CumulativeExtremum(max, false, &cumulative_min_constraints_right_to_left);
    CumulativeExtremum(min, true, &cumulative_max_constraints_left_to_right);
    CumulativeExtremum(min, false, &cumulative_max_constraints_right_to_left);

    if (REVERSE) {
      index_min_constraints_left_to_right =
          thresholds_min_constraints.size() - 1;
      index_min_constraints_right_to_left =
          thresholds_min_constraints.size() - 1;
      index_max_constraints_left_to_right =
          thresholds_max_constraints.size() - 1;
      index_max_constraints_right_to_left =
          thresholds_max_constraints.size() - 1;
    } else {
      index_min_constraints_left_to_right = 0;
      index_min_constraints_right_to_left = 0;
      index_max_constraints_left_to_right = 0;
      index_max_constraints_right_to_left = 0;
    }
  }

  void Update(int threshold) {
    while (
        static_cast<int>(
            thresholds_min_constraints[index_min_constraints_left_to_right]) >
        threshold - 1) {
      index_min_constraints_left_to_right -= 1;
    }
    while (
        static_cast<int>(
            thresholds_min_constraints[index_min_constraints_right_to_left]) >
        threshold) {
      index_min_constraints_right_to_left -= 1;
    }
    while (
        static_cast<int>(
            thresholds_max_constraints[index_max_constraints_left_to_right]) >
        threshold - 1) {
      index_max_constraints_left_to_right -= 1;
    }
    while (
        static_cast<int>(
            thresholds_max_constraints[index_max_constraints_right_to_left]) >
        threshold) {
      index_max_constraints_right_to_left -= 1;
    }
  }

  double GetRightMin() const {
    return cumulative_min_constraints_right_to_left
        [index_min_constraints_right_to_left];
  }
  double GetRightMax() const {
    return cumulative_max_constraints_right_to_left
        [index_max_constraints_right_to_left];
  }
  double GetLeftMin() const {
    return cumulative_min_constraints_left_to_right
        [index_min_constraints_left_to_right];
  }
  double GetLeftMax() const {
    return cumulative_max_constraints_left_to_right
        [index_max_constraints_left_to_right];
  }
};

struct AdvancedFeatureConstraints : FeatureConstraint {
  FeatureMinOrMaxConstraints min_constraints;
  FeatureMinOrMaxConstraints max_constraints;
  mutable CumulativeFeatureConstraint cumulative_feature_constraint;
  bool min_constraints_to_be_recomputed = false;
  bool max_constraints_to_be_recomputed = false;

  void InitCumulativeConstraints(bool REVERSE) const final {
    cumulative_feature_constraint =
        CumulativeFeatureConstraint(min_constraints, max_constraints, REVERSE);
  }

  void Update(int threshold) const final {
    cumulative_feature_constraint.Update(threshold);
  }

  FeatureMinOrMaxConstraints &GetMinConstraints() { return min_constraints; }

  FeatureMinOrMaxConstraints &GetMaxConstraints() { return max_constraints; }

  bool ConstraintDifferentDependingOnThreshold() const final {
    return min_constraints.Size() > 1 || max_constraints.Size() > 1;
  }

  BasicConstraint RightToBasicConstraint() const final {
    return BasicConstraint(cumulative_feature_constraint.GetRightMin(),
                           cumulative_feature_constraint.GetRightMax());
  }

  BasicConstraint LeftToBasicConstraint() const final {
    return BasicConstraint(cumulative_feature_constraint.GetLeftMin(),
                           cumulative_feature_constraint.GetLeftMax());
  }

  void Reset() {
    min_constraints.Reset(-std::numeric_limits<double>::max());
    max_constraints.Reset(std::numeric_limits<double>::max());
  }

  void UpdateMax(double new_max, bool trigger_a_recompute) {
    if (trigger_a_recompute) {
      max_constraints_to_be_recomputed = true;
    }
    max_constraints.UpdateMax(new_max);
  }

  bool FeatureMaxConstraintsToBeUpdated() const {
    return max_constraints_to_be_recomputed;
  }

  bool FeatureMinConstraintsToBeUpdated() const {
    return min_constraints_to_be_recomputed;
  }

  void ResetUpdates() {
    min_constraints_to_be_recomputed = false;
    max_constraints_to_be_recomputed = false;
  }

  void UpdateMin(double new_min, bool trigger_a_recompute) {
    if (trigger_a_recompute) {
      min_constraints_to_be_recomputed = true;
    }
    min_constraints.UpdateMin(new_min);
  }
};

class LeafConstraintsBase {
 public:
  virtual ~LeafConstraintsBase() {}
  virtual const ConstraintEntry* Get(int leaf_idx) = 0;
  virtual FeatureConstraint* GetFeatureConstraint(int leaf_idx, int feature_index) = 0;
  virtual void Reset() = 0;
  virtual void BeforeSplit(int leaf, int new_leaf,
                           int8_t monotone_type) = 0;
  virtual std::vector<int> Update(
      bool is_numerical_split,
      int leaf, int new_leaf, int8_t monotone_type, double right_output,
      double left_output, int split_feature, const SplitInfo& split_info,
      const std::vector<SplitInfo>& best_split_per_leaf) = 0;

  virtual void GoUpToFindConstrainingLeaves(
      int, int,
      std::vector<int>*,
      std::vector<uint32_t>*,
      std::vector<bool>*,
      FeatureMinOrMaxConstraints*, bool ,
      uint32_t, uint32_t, uint32_t) {}

  virtual void RecomputeConstraintsIfNeeded(
      LeafConstraintsBase *constraints_,
      int feature_for_constraint, int leaf_idx, uint32_t it_end) = 0;

  inline static LeafConstraintsBase* Create(const Config* config, int num_leaves, int num_features);

  double ComputeMonotoneSplitGainPenalty(int leaf_index, double penalization) {
    int depth = tree_->leaf_depth(leaf_index);
    if (penalization >= depth + 1.) {
      return kEpsilon;
    }
    if (penalization <= 1.) {
      return 1. - penalization / pow(2., depth) + kEpsilon;
    }
    return 1. - pow(2, penalization - 1. - depth) + kEpsilon;
  }

  void ShareTreePointer(const Tree* tree) {
    tree_ = tree;
  }

 protected:
  const Tree* tree_;
};

// used by AdvancedLeafConstraints
struct AdvancedConstraintEntry : ConstraintEntry {
  std::vector<AdvancedFeatureConstraints> constraints;

  AdvancedConstraintEntry *clone() const final {
    return new AdvancedConstraintEntry(*this);
  };

  void RecomputeConstraintsIfNeeded(LeafConstraintsBase *constraints_,
                                    int feature_for_constraint, int leaf_idx,
                                    uint32_t it_end) final {
    if (constraints[feature_for_constraint]
            .FeatureMinConstraintsToBeUpdated() ||
        constraints[feature_for_constraint]
            .FeatureMaxConstraintsToBeUpdated()) {
      FeatureMinOrMaxConstraints &constraints_to_be_updated =
          constraints[feature_for_constraint].FeatureMinConstraintsToBeUpdated()
              ? constraints[feature_for_constraint].GetMinConstraints()
              : constraints[feature_for_constraint].GetMaxConstraints();

      constraints_to_be_updated.Reset(
          constraints[feature_for_constraint].FeatureMinConstraintsToBeUpdated()
              ? -std::numeric_limits<double>::max()
              : std::numeric_limits<double>::max());

      std::vector<int> features_of_splits_going_up_from_original_leaf =
          std::vector<int>();
      std::vector<uint32_t> thresholds_of_splits_going_up_from_original_leaf =
          std::vector<uint32_t>();
      std::vector<bool> was_original_leaf_right_child_of_split =
          std::vector<bool>();
      constraints_->GoUpToFindConstrainingLeaves(
          feature_for_constraint, leaf_idx,
          &features_of_splits_going_up_from_original_leaf,
          &thresholds_of_splits_going_up_from_original_leaf,
          &was_original_leaf_right_child_of_split, &constraints_to_be_updated,
          constraints[feature_for_constraint]
              .FeatureMinConstraintsToBeUpdated(),
          0, it_end, it_end);
      constraints[feature_for_constraint].ResetUpdates();
    }
  }

  // for each feature, an array of constraints needs to be stored
  explicit AdvancedConstraintEntry(int num_features) {
    constraints.resize(num_features);
  }

  void Reset() final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].Reset();
    }
  }

  void UpdateMin(double new_min) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMin(new_min, false);
    }
  }

  void UpdateMax(double new_max) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMax(new_max, false);
    }
  }

  bool UpdateMinAndReturnBoolIfChanged(double new_min) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMin(new_min, true);
    }
    // even if nothing changed, this could have been unconstrained so it needs
    // to be recomputed from the beginning
    return true;
  }

  bool UpdateMaxAndReturnBoolIfChanged(double new_max) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMax(new_max, true);
    }
    // even if nothing changed, this could have been unconstrained so it needs
    // to be recomputed from the beginning
    return true;
  }

  FeatureConstraint *GetFeatureConstraint(int feature_index) final {
    return &constraints[feature_index];
  }
};

class BasicLeafConstraints : public LeafConstraintsBase {
 public:
  explicit BasicLeafConstraints(int num_leaves) : num_leaves_(num_leaves) {
    for (int i = 0; i < num_leaves; ++i) {
      entries_.emplace_back(new BasicConstraintEntry());
    }
  }

  void Reset() override {
    for (auto& entry : entries_) {
      entry->Reset();
    }
  }

  void RecomputeConstraintsIfNeeded(
      LeafConstraintsBase* constraints_,
      int feature_for_constraint, int leaf_idx, uint32_t it_end) override {
    entries_[~leaf_idx]->RecomputeConstraintsIfNeeded(constraints_, feature_for_constraint, leaf_idx, it_end);
  }

  void BeforeSplit(int, int, int8_t) override {}

  std::vector<int> Update(bool is_numerical_split, int leaf, int new_leaf,
                          int8_t monotone_type, double right_output,
                          double left_output, int, const SplitInfo& ,
                          const std::vector<SplitInfo>&) override {
    entries_[new_leaf].reset(entries_[leaf]->clone());
    if (is_numerical_split) {
      double mid = (left_output + right_output) / 2.0f;
      if (monotone_type < 0) {
        entries_[leaf]->UpdateMin(mid);
        entries_[new_leaf]->UpdateMax(mid);
      } else if (monotone_type > 0) {
        entries_[leaf]->UpdateMax(mid);
        entries_[new_leaf]->UpdateMin(mid);
      }
    }
    return std::vector<int>();
  }

  const ConstraintEntry* Get(int leaf_idx) override { return entries_[leaf_idx].get(); }

  FeatureConstraint* GetFeatureConstraint(int leaf_idx, int feature_index) final {
    return entries_[leaf_idx]->GetFeatureConstraint(feature_index);
  }

 protected:
  int num_leaves_;
  std::vector<std::unique_ptr<ConstraintEntry>> entries_;
};

class IntermediateLeafConstraints : public BasicLeafConstraints {
 public:
  explicit IntermediateLeafConstraints(const Config* config, int num_leaves)
      : BasicLeafConstraints(num_leaves), config_(config) {
    leaf_is_in_monotone_subtree_.resize(num_leaves_, false);
    node_parent_.resize(num_leaves_ - 1, -1);
    leaves_to_update_.reserve(num_leaves_);
  }

  void Reset() override {
    BasicLeafConstraints::Reset();
    std::fill_n(leaf_is_in_monotone_subtree_.begin(), num_leaves_, false);
    std::fill_n(node_parent_.begin(), num_leaves_ - 1, -1);
    leaves_to_update_.clear();
  }

  void BeforeSplit(int leaf, int new_leaf,
                   int8_t monotone_type) override {
    if (monotone_type != 0 || leaf_is_in_monotone_subtree_[leaf]) {
      leaf_is_in_monotone_subtree_[leaf] = true;
      leaf_is_in_monotone_subtree_[new_leaf] = true;
    }
#ifdef DEBUG
    CHECK_GE(new_leaf - 1, 0);
    CHECK_LT(static_cast<size_t>(new_leaf - 1), node_parent_.size());
#endif
    node_parent_[new_leaf - 1] = tree_->leaf_parent(leaf);
  }

  void UpdateConstraintsWithOutputs(bool is_numerical_split, int leaf,
                                    int new_leaf, int8_t monotone_type,
                                    double right_output, double left_output) {
    entries_[new_leaf].reset(entries_[leaf]->clone());
    if (is_numerical_split) {
      if (monotone_type < 0) {
        entries_[leaf]->UpdateMin(right_output);
        entries_[new_leaf]->UpdateMax(left_output);
      } else if (monotone_type > 0) {
        entries_[leaf]->UpdateMax(right_output);
        entries_[new_leaf]->UpdateMin(left_output);
      }
    }
  }

  std::vector<int> Update(bool is_numerical_split, int leaf,
                          int new_leaf, int8_t monotone_type,
                          double right_output, double left_output,
                          int split_feature, const SplitInfo& split_info,
                          const std::vector<SplitInfo>& best_split_per_leaf) final {
    leaves_to_update_.clear();
    if (leaf_is_in_monotone_subtree_[leaf]) {
      UpdateConstraintsWithOutputs(is_numerical_split, leaf, new_leaf,
                                   monotone_type, right_output, left_output);

      // Initialize variables to store information while going up the tree
      int depth = tree_->leaf_depth(new_leaf) - 1;

      std::vector<int> features_of_splits_going_up_from_original_leaf;
      std::vector<uint32_t> thresholds_of_splits_going_up_from_original_leaf;
      std::vector<bool> was_original_leaf_right_child_of_split;

      features_of_splits_going_up_from_original_leaf.reserve(depth);
      thresholds_of_splits_going_up_from_original_leaf.reserve(depth);
      was_original_leaf_right_child_of_split.reserve(depth);

      GoUpToFindLeavesToUpdate(tree_->leaf_parent(new_leaf),
                               &features_of_splits_going_up_from_original_leaf,
                               &thresholds_of_splits_going_up_from_original_leaf,
                               &was_original_leaf_right_child_of_split,
                               split_feature, split_info, split_info.threshold,
                               best_split_per_leaf);
    }
    return leaves_to_update_;
  }

  bool OppositeChildShouldBeUpdated(
      bool is_split_numerical,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      int inner_feature,
      const std::vector<bool>& was_original_leaf_right_child_of_split,
      bool is_in_right_child) {
    // if the split is categorical, it is not handled by this optimisation,
    // so the code will have to go down in the other child subtree to see if
    // there are leaves to update
    // even though it may sometimes be unnecessary
    if (is_split_numerical) {
      // only branches containing leaves that are contiguous to the original
      // leaf need to be updated
      // therefore, for the same feature, there is no use going down from the
      // second time going up on the right (or on the left)
      for (size_t split_idx = 0;
           split_idx < features_of_splits_going_up_from_original_leaf.size();
           ++split_idx) {
        if (features_of_splits_going_up_from_original_leaf[split_idx] ==
                inner_feature &&
            (was_original_leaf_right_child_of_split[split_idx] ==
             is_in_right_child)) {
          return false;
        }
      }
      return true;
    } else {
      return false;
    }
  }

  // Recursive function that goes up the tree, and then down to find leaves that
  // have constraints to be updated
  void GoUpToFindLeavesToUpdate(
      int node_idx,
      std::vector<int>* features_of_splits_going_up_from_original_leaf,
      std::vector<uint32_t>* thresholds_of_splits_going_up_from_original_leaf,
      std::vector<bool>* was_original_leaf_right_child_of_split,
      int split_feature, const SplitInfo& split_info, uint32_t split_threshold,
      const std::vector<SplitInfo>& best_split_per_leaf) {
#ifdef DEBUG
    CHECK_GE(node_idx, 0);
    CHECK_LT(static_cast<size_t>(node_idx), node_parent_.size());
#endif
    int parent_idx = node_parent_[node_idx];
    // if not at the root
    if (parent_idx != -1) {
      int inner_feature = tree_->split_feature_inner(parent_idx);
      int feature = tree_->split_feature(parent_idx);
      int8_t monotone_type = config_->monotone_constraints[feature];
      bool is_in_right_child = tree_->right_child(parent_idx) == node_idx;
      bool is_split_numerical = tree_->IsNumericalSplit(parent_idx);

      // this is just an optimisation not to waste time going down in subtrees
      // where there won't be any leaf to update
      bool opposite_child_should_be_updated = OppositeChildShouldBeUpdated(
          is_split_numerical, *features_of_splits_going_up_from_original_leaf,
          inner_feature, *was_original_leaf_right_child_of_split,
          is_in_right_child);

      if (opposite_child_should_be_updated) {
        // if there is no monotone constraint on a split,
        // then there is no relationship between its left and right leaves' values
        if (monotone_type != 0) {
          // these variables correspond to the current split we encounter going
          // up the tree
          int left_child_idx = tree_->left_child(parent_idx);
          int right_child_idx = tree_->right_child(parent_idx);
          bool left_child_is_curr_idx = (left_child_idx == node_idx);
          int opposite_child_idx =
              (left_child_is_curr_idx) ? right_child_idx : left_child_idx;
          bool update_max_constraints_in_opposite_child_leaves =
              (monotone_type < 0) ? left_child_is_curr_idx
                                  : !left_child_is_curr_idx;

          // the opposite child needs to be updated
          // so the code needs to go down in the the opposite child
          // to see which leaves' constraints need to be updated
          GoDownToFindLeavesToUpdate(
              opposite_child_idx,
              *features_of_splits_going_up_from_original_leaf,
              *thresholds_of_splits_going_up_from_original_leaf,
              *was_original_leaf_right_child_of_split,
              update_max_constraints_in_opposite_child_leaves, split_feature,
              split_info, true, true, split_threshold, best_split_per_leaf);
        }

        // if opposite_child_should_be_updated, then it means the path to come up there was relevant,
        // i.e. that it will be helpful going down to determine which leaf
        // is actually contiguous to the original 2 leaves and should be updated
        // so the variables associated with the split need to be recorded
        was_original_leaf_right_child_of_split->push_back(
            tree_->right_child(parent_idx) == node_idx);
        thresholds_of_splits_going_up_from_original_leaf->push_back(
            tree_->threshold_in_bin(parent_idx));
        features_of_splits_going_up_from_original_leaf->push_back(
            tree_->split_feature_inner(parent_idx));
      }

      // since current node is not the root, keep going up
      GoUpToFindLeavesToUpdate(
          parent_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split, split_feature, split_info,
          split_threshold, best_split_per_leaf);
    }
  }

  void GoDownToFindLeavesToUpdate(
      int node_idx,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t>&
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool>& was_original_leaf_right_child_of_split,
      bool update_max_constraints, int split_feature,
      const SplitInfo& split_info, bool use_left_leaf, bool use_right_leaf,
      uint32_t split_threshold,
      const std::vector<SplitInfo>& best_split_per_leaf) {
    // if leaf
    if (node_idx < 0) {
      int leaf_idx = ~node_idx;

      // splits that are not to be used shall not be updated,
      // included leaf at max depth
      if (best_split_per_leaf[leaf_idx].gain == kMinScore) {
        return;
      }

      std::pair<double, double> min_max_constraints;
      bool something_changed = false;
      // if the current leaf is contiguous with both the new right leaf and the new left leaf
      // then it may need to be greater than the max of the 2 or smaller than the min of the 2
      // otherwise, if the current leaf is contiguous with only one of the 2 new leaves,
      // then it may need to be greater or smaller than it
      if (use_right_leaf && use_left_leaf) {
        min_max_constraints =
            std::minmax(split_info.right_output, split_info.left_output);
      } else if (use_right_leaf && !use_left_leaf) {
        min_max_constraints = std::pair<double, double>(
            split_info.right_output, split_info.right_output);
      } else {
        min_max_constraints = std::pair<double, double>(split_info.left_output,
                                                        split_info.left_output);
      }

#ifdef DEBUG
      if (update_max_constraints) {
        CHECK_GE(min_max_constraints.first, tree_->LeafOutput(leaf_idx));
      } else {
        CHECK_LE(min_max_constraints.second, tree_->LeafOutput(leaf_idx));
      }
#endif
      // depending on which split made the current leaf and the original leaves contiguous,
      // either the min constraint or the max constraint of the current leaf need to be updated
      if (!update_max_constraints) {
        something_changed = entries_[leaf_idx]->UpdateMinAndReturnBoolIfChanged(
            min_max_constraints.second);
      } else {
        something_changed = entries_[leaf_idx]->UpdateMaxAndReturnBoolIfChanged(
            min_max_constraints.first);
      }
      // If constraints were not updated, then there is no need to update the leaf
      if (!something_changed) {
        return;
      }
      leaves_to_update_.push_back(leaf_idx);

    } else {  // if node
      // check if the children are contiguous with the original leaf
      std::pair<bool, bool> keep_going_left_right = ShouldKeepGoingLeftRight(
          node_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split);
      int inner_feature = tree_->split_feature_inner(node_idx);
      uint32_t threshold = tree_->threshold_in_bin(node_idx);
      bool is_split_numerical = tree_->IsNumericalSplit(node_idx);
      bool use_left_leaf_for_update_right = true;
      bool use_right_leaf_for_update_left = true;
      // if the split is on the same feature (categorical variables not supported)
      // then depending on the threshold,
      // the current left child may not be contiguous with the original right leaf,
      // or the current right child may not be contiguous with the original left leaf
      if (is_split_numerical && inner_feature == split_feature) {
        if (threshold >= split_threshold) {
          use_left_leaf_for_update_right = false;
        }
        if (threshold <= split_threshold) {
          use_right_leaf_for_update_left = false;
        }
      }

      // go down left
      if (keep_going_left_right.first) {
        GoDownToFindLeavesToUpdate(
            tree_->left_child(node_idx),
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, update_max_constraints,
            split_feature, split_info, use_left_leaf,
            use_right_leaf_for_update_left && use_right_leaf, split_threshold,
            best_split_per_leaf);
      }
      // go down right
      if (keep_going_left_right.second) {
        GoDownToFindLeavesToUpdate(
            tree_->right_child(node_idx),
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, update_max_constraints,
            split_feature, split_info,
            use_left_leaf_for_update_right && use_left_leaf, use_right_leaf,
            split_threshold, best_split_per_leaf);
      }
    }
  }

  std::pair<bool, bool> ShouldKeepGoingLeftRight(
      int node_idx,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t>&
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool>& was_original_leaf_right_child_of_split) {
    int inner_feature = tree_->split_feature_inner(node_idx);
    uint32_t threshold = tree_->threshold_in_bin(node_idx);
    bool is_split_numerical = tree_->IsNumericalSplit(node_idx);

    bool keep_going_right = true;
    bool keep_going_left = true;
    // left and right nodes are checked to find out if they are contiguous with
    // the original leaves if so the algorithm should keep going down these nodes
    // to update constraints
    if (is_split_numerical) {
      for (size_t i = 0;
           i < features_of_splits_going_up_from_original_leaf.size(); ++i) {
        if (features_of_splits_going_up_from_original_leaf[i] ==
            inner_feature) {
          if (threshold >=
                  thresholds_of_splits_going_up_from_original_leaf[i] &&
              !was_original_leaf_right_child_of_split[i]) {
            keep_going_right = false;
            if (!keep_going_left) {
              break;
            }
          }
          if (threshold <=
                  thresholds_of_splits_going_up_from_original_leaf[i] &&
              was_original_leaf_right_child_of_split[i]) {
            keep_going_left = false;
            if (!keep_going_right) {
              break;
            }
          }
        }
      }
    }
    return std::pair<bool, bool>(keep_going_left, keep_going_right);
  }

 protected:
  const Config* config_;
  std::vector<int> leaves_to_update_;
  // add parent node information
  std::vector<int> node_parent_;
  // Keeps track of the monotone splits above the leaf
  std::vector<bool> leaf_is_in_monotone_subtree_;
};

class AdvancedLeafConstraints : public IntermediateLeafConstraints {
 public:
  AdvancedLeafConstraints(const Config *config, int num_leaves,
                          int num_features)
      : IntermediateLeafConstraints(config, num_leaves) {
    for (int i = 0; i < num_leaves; ++i) {
      entries_[i].reset(new AdvancedConstraintEntry(num_features));
    }
  }

  // at any point in time, for an index i, the constraint constraint[i] has to
  // be valid on [threshold[i]: threshold[i + 1]) (or [threshold[i]: +inf) if i
  // is the last index of the array)
  void UpdateConstraints(FeatureMinOrMaxConstraints* feature_constraint,
                         double extremum, uint32_t it_start, uint32_t it_end,
                         bool use_max_operator, uint32_t last_threshold) {
    bool start_done = false;
    bool end_done = false;
    // previous constraint have to be tracked
    // for example when adding a constraints cstr2 on thresholds [1:2),
    // on an existing constraints cstr1 on thresholds [0, +inf),
    // the thresholds and constraints must become
    // [0, 1, 2] and [cstr1, cstr2, cstr1]
    // so since we loop through thresholds only once,
    // the previous constraint that still applies needs to be recorded
    double previous_constraint = use_max_operator
      ? -std::numeric_limits<double>::max()
      : std::numeric_limits<double>::max();
    double current_constraint;
    for (size_t i = 0; i < feature_constraint->thresholds.size(); ++i) {
      current_constraint = feature_constraint->constraints[i];
      // easy case when the thresholds match
      if (feature_constraint->thresholds[i] == it_start) {
        feature_constraint->constraints[i] =
            (use_max_operator)
                ? std::max(extremum, feature_constraint->constraints[i])
                : std::min(extremum, feature_constraint->constraints[i]);
        start_done = true;
      }
      if (feature_constraint->thresholds[i] > it_start) {
        // existing constraint is updated if there is a need for it
        if (feature_constraint->thresholds[i] < it_end) {
          feature_constraint->constraints[i] =
              (use_max_operator)
                  ? std::max(extremum, feature_constraint->constraints[i])
                  : std::min(extremum, feature_constraint->constraints[i]);
        }
        // when thresholds don't match, a new threshold
        // and a new constraint may need to be inserted
        if (!start_done) {
          start_done = true;
          if ((use_max_operator && extremum > previous_constraint) ||
              (!use_max_operator && extremum < previous_constraint)) {
            feature_constraint->constraints.insert(
                feature_constraint->constraints.begin() + i, extremum);
            feature_constraint->thresholds.insert(
                feature_constraint->thresholds.begin() + i, it_start);
            ++i;
          }
        }
      }
      // easy case when the end thresholds match
      if (feature_constraint->thresholds[i] == it_end) {
        end_done = true;
        break;
      }
      // if they don't then, the previous constraint needs to be added back
      // where the current one ends
      if (feature_constraint->thresholds[i] > it_end) {
        if (i != 0 &&
            previous_constraint != feature_constraint->constraints[i - 1]) {
          feature_constraint->constraints.insert(
              feature_constraint->constraints.begin() + i, previous_constraint);
          feature_constraint->thresholds.insert(
              feature_constraint->thresholds.begin() + i, it_end);
        }
        end_done = true;
        break;
      }
      // If 2 successive constraints are the same then the second one may as
      // well be deleted
      if (i != 0 && feature_constraint->constraints[i] ==
                        feature_constraint->constraints[i - 1]) {
        feature_constraint->constraints.erase(
            feature_constraint->constraints.begin() + i);
        feature_constraint->thresholds.erase(
            feature_constraint->thresholds.begin() + i);
        previous_constraint = current_constraint;
        --i;
      }
      previous_constraint = current_constraint;
    }
    // if the loop didn't get to an index greater than it_start, it needs to be
    // added at the end
    if (!start_done) {
      if ((use_max_operator &&
           extremum > feature_constraint->constraints.back()) ||
          (!use_max_operator &&
           extremum < feature_constraint->constraints.back())) {
        feature_constraint->constraints.push_back(extremum);
        feature_constraint->thresholds.push_back(it_start);
      } else {
        end_done = true;
      }
    }
    // if we didn't get to an index after it_end, then the previous constraint
    // needs to be set back, unless it_end goes up to the last bin of the feature
    if (!end_done && it_end != last_threshold &&
        previous_constraint != feature_constraint->constraints.back()) {
      feature_constraint->constraints.push_back(previous_constraint);
      feature_constraint->thresholds.push_back(it_end);
    }
  }

  // this function is called only when computing constraints when the monotone
  // precise mode is set to true
  // it makes sure that it is worth it to visit a branch, as it could
  // not contain any relevant constraint (for example if the a branch
  // with bigger values is also constraining the original leaf, then
  // it is useless to visit the branch with smaller values)
  std::pair<bool, bool>
  LeftRightContainsRelevantInformation(bool min_constraints_to_be_updated,
                                       int feature,
                                       bool split_feature_is_inner_feature) {
    if (split_feature_is_inner_feature) {
      return std::pair<bool, bool>(true, true);
    }
    int8_t monotone_type = config_->monotone_constraints[feature];
    if (monotone_type == 0) {
      return std::pair<bool, bool>(true, true);
    }
    if ((monotone_type == -1 && min_constraints_to_be_updated) ||
        (monotone_type == 1 && !min_constraints_to_be_updated)) {
      return std::pair<bool, bool>(true, false);
    } else {
      //    Same as
      //    if ((monotone_type == 1 && min_constraints_to_be_updated) ||
      //        (monotone_type == -1 && !min_constraints_to_be_updated))
      return std::pair<bool, bool>(false, true);
    }
  }

  // this function goes down in a subtree to find the
  // constraints that would apply on the original leaf
  void GoDownToFindConstrainingLeaves(
      int feature_for_constraint, int root_monotone_feature, int node_idx,
      bool min_constraints_to_be_updated, uint32_t it_start, uint32_t it_end,
      const std::vector<int> &features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t> &
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool> &was_original_leaf_right_child_of_split,
      FeatureMinOrMaxConstraints* feature_constraint, uint32_t last_threshold) {
    double extremum;
    // if leaf, then constraints need to be updated according to its value
    if (node_idx < 0) {
      extremum = tree_->LeafOutput(~node_idx);
#ifdef DEBUG
      CHECK(it_start < it_end);
#endif
      UpdateConstraints(feature_constraint, extremum, it_start, it_end,
                        min_constraints_to_be_updated, last_threshold);
    } else {  // if node, keep going down the tree
      // check if the children are contiguous to the original leaf and therefore
      // potentially constraining
      std::pair<bool, bool> keep_going_left_right = ShouldKeepGoingLeftRight(
          node_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split);
      int inner_feature = tree_->split_feature_inner(node_idx);
      int feature = tree_->split_feature(node_idx);
      uint32_t threshold = tree_->threshold_in_bin(node_idx);

      bool split_feature_is_inner_feature =
          (inner_feature == feature_for_constraint);
      bool split_feature_is_monotone_feature =
          (root_monotone_feature == feature_for_constraint);
      // make sure that both children contain values that could
      // potentially help determine the true constraints for the original leaf
      std::pair<bool, bool> left_right_contain_relevant_information =
          LeftRightContainsRelevantInformation(
              min_constraints_to_be_updated, feature,
              split_feature_is_inner_feature &&
                  !split_feature_is_monotone_feature);
      // if both children are contiguous to the original leaf
      // but one contains values greater than the other
      // then no need to go down in both
      if (keep_going_left_right.first &&
          (left_right_contain_relevant_information.first ||
           !keep_going_left_right.second)) {
        // update thresholds based on going left
        uint32_t new_it_end = split_feature_is_inner_feature
                                  ? std::min(threshold + 1, it_end)
                                  : it_end;
        GoDownToFindConstrainingLeaves(
            feature_for_constraint, root_monotone_feature,
            tree_->left_child(node_idx), min_constraints_to_be_updated,
            it_start, new_it_end,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            last_threshold);
      }
      if (keep_going_left_right.second &&
          (left_right_contain_relevant_information.second ||
           !keep_going_left_right.first)) {
        // update thresholds based on going right
        uint32_t new_it_start = split_feature_is_inner_feature
                                    ? std::max(threshold + 1, it_start)
                                    : it_start;
        GoDownToFindConstrainingLeaves(
            feature_for_constraint, root_monotone_feature,
            tree_->right_child(node_idx), min_constraints_to_be_updated,
            new_it_start, it_end,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            last_threshold);
      }
    }
  }

  // this function is only used if the monotone precise mode is enabled
  // it recursively goes up the tree then down to find leaf that
  // are constraining the current leaf
  void GoUpToFindConstrainingLeaves(
      int feature_for_constraint, int node_idx,
      std::vector<int>* features_of_splits_going_up_from_original_leaf,
      std::vector<uint32_t>* thresholds_of_splits_going_up_from_original_leaf,
      std::vector<bool>* was_original_leaf_right_child_of_split,
      FeatureMinOrMaxConstraints* feature_constraint,
      bool min_constraints_to_be_updated, uint32_t it_start, uint32_t it_end,
      uint32_t last_threshold) final {
    int parent_idx =
        (node_idx < 0) ? tree_->leaf_parent(~node_idx) : node_parent_[node_idx];
    // if not at the root
    if (parent_idx != -1) {
      int inner_feature = tree_->split_feature_inner(parent_idx);
      int feature = tree_->split_feature(parent_idx);
      int8_t monotone_type = config_->monotone_constraints[feature];
      bool is_in_right_child = tree_->right_child(parent_idx) == node_idx;
      bool is_split_numerical = tree_->IsNumericalSplit(parent_idx);
      uint32_t threshold = tree_->threshold_in_bin(parent_idx);

      // by going up, more information about the position of the
      // original leaf are gathered so the starting and ending
      // thresholds can be updated, which will save some time later
      if ((feature_for_constraint == inner_feature) && is_split_numerical) {
        if (is_in_right_child) {
          it_start = std::max(threshold, it_start);
        } else {
          it_end = std::min(threshold + 1, it_end);
        }
#ifdef DEBUG
        CHECK(it_start < it_end);
#endif
      }

      // this is just an optimisation not to waste time going down in subtrees
      // where there won't be any new constraining leaf
      bool opposite_child_necessary_to_update_constraints =
          OppositeChildShouldBeUpdated(
              is_split_numerical,
              *features_of_splits_going_up_from_original_leaf, inner_feature,
              *was_original_leaf_right_child_of_split, is_in_right_child);

      if (opposite_child_necessary_to_update_constraints) {
        // if there is no monotone constraint on a split,
        // then there is no relationship between its left and right leaves'
        // values
        if (monotone_type != 0) {
          int left_child_idx = tree_->left_child(parent_idx);
          int right_child_idx = tree_->right_child(parent_idx);
          bool left_child_is_curr_idx = (left_child_idx == node_idx);

          bool update_min_constraints_in_curr_child_leaf =
              (monotone_type < 0) ? left_child_is_curr_idx
                                  : !left_child_is_curr_idx;
          if (update_min_constraints_in_curr_child_leaf ==
              min_constraints_to_be_updated) {
            int opposite_child_idx =
                (left_child_is_curr_idx) ? right_child_idx : left_child_idx;

            // go down in the opposite branch to find potential
            // constraining leaves
            GoDownToFindConstrainingLeaves(
                feature_for_constraint, inner_feature, opposite_child_idx,
                min_constraints_to_be_updated, it_start, it_end,
                *features_of_splits_going_up_from_original_leaf,
                *thresholds_of_splits_going_up_from_original_leaf,
                *was_original_leaf_right_child_of_split, feature_constraint,
                last_threshold);
          }
        }
        // if opposite_child_should_be_updated, then it means the path to come
        // up there was relevant,
        // i.e. that it will be helpful going down to determine which leaf
        // is actually contiguous to the original leaf and constraining
        // so the variables associated with the split need to be recorded
        was_original_leaf_right_child_of_split->push_back(is_in_right_child);
        thresholds_of_splits_going_up_from_original_leaf->push_back(threshold);
        features_of_splits_going_up_from_original_leaf->push_back(inner_feature);
      }

      // since current node is not the root, keep going up
      if (parent_idx != 0) {
        GoUpToFindConstrainingLeaves(
            feature_for_constraint, parent_idx,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            min_constraints_to_be_updated, it_start, it_end, last_threshold);
      }
    }
  }
};

LeafConstraintsBase* LeafConstraintsBase::Create(const Config* config,
                                                 int num_leaves, int num_features) {
  if (config->monotone_constraints_method == "intermediate") {
    return new IntermediateLeafConstraints(config, num_leaves);
  }
  if (config->monotone_constraints_method == "advanced") {
    return new AdvancedLeafConstraints(config, num_leaves, num_features);
  }
  return new BasicLeafConstraints(num_leaves);
}

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/ocl/histogram16.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_16_KERNEL_
#define _HISTOGRAM_16_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// Configurable options:
// NUM_BANKS should be a power of 2
#ifndef NUM_BANKS
#define NUM_BANKS 8
#endif
// how many bits in thread ID represent the bank = log2(NUM_BANKS)
#ifndef BANK_BITS
#define BANK_BITS 3
#endif
// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif


#define LOCAL_SIZE_0 256
#define NUM_BINS 16
// if USE_DP_FLOAT is set to 1, we will use double precision for the accumulator
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
// number of features to process in a 4-byte feature tuple
#define DWORD_FEATURES 8
// number of bits per feature
#define FEATURE_BITS (sizeof(uchar4) * 8 / DWORD_FEATURES)
// bit mask for number of features to process in a 4-byte feature tuple
#define DWORD_FEATURES_MASK (DWORD_FEATURES - 1)
// log2 of number of features to process in a 4-byte feature tuple
#define LOG2_DWORD_FEATURES 3
// mask for getting the bank ID
#define BANK_MASK (NUM_BANKS - 1)
// 8 features, each has a gradient and a hessian
#define HG_BIN_MULT (NUM_BANKS * DWORD_FEATURES * 2)
// 8 features, each has a counter
#define CNT_BIN_MULT (NUM_BANKS * DWORD_FEATURES)
// local memory size in bytes
#define LOCAL_MEM_SIZE (DWORD_FEATURES * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS * NUM_BANKS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;

#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram16
// we have one sub-histogram of one feature in registers, and need to read others
void within_kernel_reduction16x8(uchar8 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           acc_type stat_val,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type * restrict local_hist) {
    const ushort ltid = get_local_id(0); // range 0 - 255
    const ushort lsize = LOCAL_SIZE_0;
    ushort feature_id = ltid & DWORD_FEATURES_MASK; // range 0 - 7
    uchar is_hessian_first = (ltid >> LOG2_DWORD_FEATURES) & 1; // hessian or gradient
    ushort bin_id = ltid >> (LOG2_DWORD_FEATURES + 1); // range 0 - 16
    ushort i;
    #if POWER_FEATURE_WORKGROUPS != 0
    // if there is only 1 work group, no need to do the reduction
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
            // 256 threads working on 8 features' 16 bins, gradient and Hessian
            stat_val += *p;
            p += NUM_BINS * DWORD_FEATURES * 2;
    }
    // skip the counters we already have
    p += 2 * DWORD_FEATURES * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
            stat_val += *p;
            p += NUM_BINS * DWORD_FEATURES * 2;
    }
    #endif
    // printf("thread %d:feature=%d, bin_id=%d, hessian=%d, stat_val=%f, cnt=%d", ltid, feature_id, bin_id, is_hessian_first, stat_val, cnt_val);
    // now overwrite the local_hist for final reduction and output
    // reverse the f7...f0 order to match the real order
    feature_id = DWORD_FEATURES_MASK - feature_id;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + is_hessian_first] = stat_val;
    barrier(CLK_LOCAL_MEM_FENCE);
    for (i = ltid; i < DWORD_FEATURES * 2 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
}


/* Makes MSVC happy with long string literal
)""
R""()
*/

__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram16(__global const uchar4* restrict feature_data_base,
                      __constant const uchar8* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram16(__global const uchar4* feature_data_base,
                      __constant const uchar8* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // each bank: 2 * 8 * 16 * size_of(float) = 1 KB
    // there are 8 banks (sub-histograms) used by 256 threads total 8 KB
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_g_f4_bin0   bk0_g_f5_bin0   bk0_g_f6_bin0   bk0_g_f7_bin0
       bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0   bk0_h_f4_bin0   bk0_h_f5_bin0   bk0_h_f6_bin0   bk0_h_f7_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_g_f4_bin0   bk1_g_f5_bin0   bk1_g_f6_bin0   bk1_g_f7_bin0
       bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0   bk1_h_f4_bin0   bk1_h_f5_bin0   bk1_h_f6_bin0   bk1_h_f7_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_g_f4_bin0   bk2_g_f5_bin0   bk2_g_f6_bin0   bk2_g_f7_bin0
       bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0   bk2_h_f4_bin0   bk2_h_f5_bin0   bk2_h_f6_bin0   bk2_h_f7_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_g_f4_bin0   bk3_g_f5_bin0   bk3_g_f6_bin0   bk3_g_f7_bin0
       bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0   bk3_h_f4_bin0   bk3_h_f5_bin0   bk3_h_f6_bin0   bk3_h_f7_bin0
       bk4_g_f0_bin0   bk4_g_f1_bin0   bk4_g_f2_bin0   bk4_g_f3_bin0   bk4_g_f4_bin0   bk4_g_f5_bin0   bk4_g_f6_bin0   bk4_g_f7_bin0
       bk4_h_f0_bin0   bk4_h_f1_bin0   bk4_h_f2_bin0   bk4_h_f3_bin0   bk4_h_f4_bin0   bk4_h_f5_bin0   bk4_h_f6_bin0   bk4_h_f7_bin0
       bk5_g_f0_bin0   bk5_g_f1_bin0   bk5_g_f2_bin0   bk5_g_f3_bin0   bk5_g_f4_bin0   bk5_g_f5_bin0   bk5_g_f6_bin0   bk5_g_f7_bin0
       bk5_h_f0_bin0   bk5_h_f1_bin0   bk5_h_f2_bin0   bk5_h_f3_bin0   bk5_h_f4_bin0   bk5_h_f5_bin0   bk5_h_f6_bin0   bk5_h_f7_bin0
       bk6_g_f0_bin0   bk6_g_f1_bin0   bk6_g_f2_bin0   bk6_g_f3_bin0   bk6_g_f4_bin0   bk6_g_f5_bin0   bk6_g_f6_bin0   bk6_g_f7_bin0
       bk6_h_f0_bin0   bk6_h_f1_bin0   bk6_h_f2_bin0   bk6_h_f3_bin0   bk6_h_f4_bin0   bk6_h_f5_bin0   bk6_h_f6_bin0   bk6_h_f7_bin0
       bk7_g_f0_bin0   bk7_g_f1_bin0   bk7_g_f2_bin0   bk7_g_f3_bin0   bk7_g_f4_bin0   bk7_g_f5_bin0   bk7_g_f6_bin0   bk7_g_f7_bin0
       bk7_h_f0_bin0   bk7_h_f1_bin0   bk7_h_f2_bin0   bk7_h_f3_bin0   bk7_h_f4_bin0   bk7_h_f5_bin0   bk7_h_f6_bin0   bk7_h_f7_bin0
       ...
       bk0_g_f0_bin16  bk0_g_f1_bin16  bk0_g_f2_bin16  bk0_g_f3_bin16  bk0_g_f4_bin16  bk0_g_f5_bin16  bk0_g_f6_bin16  bk0_g_f7_bin16
       bk0_h_f0_bin16  bk0_h_f1_bin16  bk0_h_f2_bin16  bk0_h_f3_bin16  bk0_h_f4_bin16  bk0_h_f5_bin16  bk0_h_f6_bin16  bk0_h_f7_bin16
       bk1_g_f0_bin16  bk1_g_f1_bin16  bk1_g_f2_bin16  bk1_g_f3_bin16  bk1_g_f4_bin16  bk1_g_f5_bin16  bk1_g_f6_bin16  bk1_g_f7_bin16
       bk1_h_f0_bin16  bk1_h_f1_bin16  bk1_h_f2_bin16  bk1_h_f3_bin16  bk1_h_f4_bin16  bk1_h_f5_bin16  bk1_h_f6_bin16  bk1_h_f7_bin16
       bk2_g_f0_bin16  bk2_g_f1_bin16  bk2_g_f2_bin16  bk2_g_f3_bin16  bk2_g_f4_bin16  bk2_g_f5_bin16  bk2_g_f6_bin16  bk2_g_f7_bin16
       bk2_h_f0_bin16  bk2_h_f1_bin16  bk2_h_f2_bin16  bk2_h_f3_bin16  bk2_h_f4_bin16  bk2_h_f5_bin16  bk2_h_f6_bin16  bk2_h_f7_bin16
       bk3_g_f0_bin16  bk3_g_f1_bin16  bk3_g_f2_bin16  bk3_g_f3_bin16  bk3_g_f4_bin16  bk3_g_f5_bin16  bk3_g_f6_bin16  bk3_g_f7_bin16
       bk3_h_f0_bin16  bk3_h_f1_bin16  bk3_h_f2_bin16  bk3_h_f3_bin16  bk3_h_f4_bin16  bk3_h_f5_bin16  bk3_h_f6_bin16  bk3_h_f7_bin16
       bk4_g_f0_bin16  bk4_g_f1_bin16  bk4_g_f2_bin16  bk4_g_f3_bin16  bk4_g_f4_bin16  bk4_g_f5_bin16  bk4_g_f6_bin16  bk4_g_f7_bin16
       bk4_h_f0_bin16  bk4_h_f1_bin16  bk4_h_f2_bin16  bk4_h_f3_bin16  bk4_h_f4_bin16  bk4_h_f5_bin16  bk4_h_f6_bin16  bk4_h_f7_bin16
       bk5_g_f0_bin16  bk5_g_f1_bin16  bk5_g_f2_bin16  bk5_g_f3_bin16  bk5_g_f4_bin16  bk5_g_f5_bin16  bk5_g_f6_bin16  bk5_g_f7_bin16
       bk5_h_f0_bin16  bk5_h_f1_bin16  bk5_h_f2_bin16  bk5_h_f3_bin16  bk5_h_f4_bin16  bk5_h_f5_bin16  bk5_h_f6_bin16  bk5_h_f7_bin16
       bk6_g_f0_bin16  bk6_g_f1_bin16  bk6_g_f2_bin16  bk6_g_f3_bin16  bk6_g_f4_bin16  bk6_g_f5_bin16  bk6_g_f6_bin16  bk6_g_f7_bin16
       bk6_h_f0_bin16  bk6_h_f1_bin16  bk6_h_f2_bin16  bk6_h_f3_bin16  bk6_h_f4_bin16  bk6_h_f5_bin16  bk6_h_f6_bin16  bk6_h_f7_bin16
       bk7_g_f0_bin16  bk7_g_f1_bin16  bk7_g_f2_bin16  bk7_g_f3_bin16  bk7_g_f4_bin16  bk7_g_f5_bin16  bk7_g_f6_bin16  bk7_g_f7_bin16
       bk7_h_f0_bin16  bk7_h_f1_bin16  bk7_h_f2_bin16  bk7_h_f3_bin16  bk7_h_f4_bin16  bk7_h_f5_bin16  bk7_h_f6_bin16  bk7_h_f7_bin16
       -----------------------------------------------------------------------------------------------
    */
    // with this organization, the LDS/shared memory bank is independent of the bin value
    // all threads within a quarter-wavefront (half-warp) will not have any bank conflict

    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // each bank: 8 * 16 * size_of(uint) = 0.5 KB
    // there are 8 banks used by 256 threads total 4 KB
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0   bk0_c_f4_bin0   bk0_c_f5_bin0   bk0_c_f6_bin0   bk0_c_f7_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0   bk1_c_f4_bin0   bk1_c_f5_bin0   bk1_c_f6_bin0   bk1_c_f7_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0   bk2_c_f4_bin0   bk2_c_f5_bin0   bk2_c_f6_bin0   bk2_c_f7_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0   bk3_c_f4_bin0   bk3_c_f5_bin0   bk3_c_f6_bin0   bk3_c_f7_bin0
       bk4_c_f0_bin0   bk4_c_f1_bin0   bk4_c_f2_bin0   bk4_c_f3_bin0   bk4_c_f4_bin0   bk4_c_f5_bin0   bk4_c_f6_bin0   bk4_c_f7_bin0
       bk5_c_f0_bin0   bk5_c_f1_bin0   bk5_c_f2_bin0   bk5_c_f3_bin0   bk5_c_f4_bin0   bk5_c_f5_bin0   bk5_c_f6_bin0   bk5_c_f7_bin0
       bk6_c_f0_bin0   bk6_c_f1_bin0   bk6_c_f2_bin0   bk6_c_f3_bin0   bk6_c_f4_bin0   bk6_c_f5_bin0   bk6_c_f6_bin0   bk6_c_f7_bin0
       bk7_c_f0_bin0   bk7_c_f1_bin0   bk7_c_f2_bin0   bk7_c_f3_bin0   bk7_c_f4_bin0   bk7_c_f5_bin0   bk7_c_f6_bin0   bk7_c_f7_bin0
       ...
       bk0_c_f0_bin16  bk0_c_f1_bin16  bk0_c_f2_bin16  bk0_c_f3_bin16  bk0_c_f4_bin16  bk0_c_f5_bin16  bk0_c_f6_bin16  bk0_c_f7_bin0
       bk1_c_f0_bin16  bk1_c_f1_bin16  bk1_c_f2_bin16  bk1_c_f3_bin16  bk1_c_f4_bin16  bk1_c_f5_bin16  bk1_c_f6_bin16  bk1_c_f7_bin0
       bk2_c_f0_bin16  bk2_c_f1_bin16  bk2_c_f2_bin16  bk2_c_f3_bin16  bk2_c_f4_bin16  bk2_c_f5_bin16  bk2_c_f6_bin16  bk2_c_f7_bin0
       bk3_c_f0_bin16  bk3_c_f1_bin16  bk3_c_f2_bin16  bk3_c_f3_bin16  bk3_c_f4_bin16  bk3_c_f5_bin16  bk3_c_f6_bin16  bk3_c_f7_bin0
       bk4_c_f0_bin16  bk4_c_f1_bin16  bk4_c_f2_bin16  bk4_c_f3_bin16  bk4_c_f4_bin16  bk4_c_f5_bin16  bk4_c_f6_bin16  bk4_c_f7_bin0
       bk5_c_f0_bin16  bk5_c_f1_bin16  bk5_c_f2_bin16  bk5_c_f3_bin16  bk5_c_f4_bin16  bk5_c_f5_bin16  bk5_c_f6_bin16  bk5_c_f7_bin0
       bk6_c_f0_bin16  bk6_c_f1_bin16  bk6_c_f2_bin16  bk6_c_f3_bin16  bk6_c_f4_bin16  bk6_c_f5_bin16  bk6_c_f6_bin16  bk6_c_f7_bin0
       bk7_c_f0_bin16  bk7_c_f1_bin16  bk7_c_f2_bin16  bk7_c_f3_bin16  bk7_c_f4_bin16  bk7_c_f5_bin16  bk7_c_f6_bin16  bk7_c_f7_bin0
       -----------------------------------------------
    */
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * DWORD_FEATURES * NUM_BINS * NUM_BANKS);
    #endif

    // thread 0, 1, 2, 3, 4, 5, 6, 7 compute histograms for gradients first
    // thread 8, 9, 10, 11, 12, 13, 14, 15 compute histograms for Hessians first
    // etc.
    uchar is_hessian_first = (ltid >> LOG2_DWORD_FEATURES) & 1;
    // thread 0-15 write result to bank0, 16-31 to bank1, 32-47 to bank2, 48-63 to bank3, etc
    ushort bank = (ltid >> (LOG2_DWORD_FEATURES + 1)) & BANK_MASK;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar8 feature_mask = (uchar8)(0xff, 0xff, 0xff, 0xff, 0xff, 0xff, 0xff, 0xff);
    #else
    uchar8 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_ulong(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    // offset used to rotate feature4 vector, & 0x7
    ushort offset = (ltid & DWORD_FEATURES_MASK);
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar8(rotate(as_ulong(feature_mask), (ulong)offset*8));
    #endif
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];

/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 8, 9, 10, 11, 12, 13, 14, 15
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & DWORD_FEATURES_MASK);
        // printf("thread %x, %08x -> %08x", ltid, as_uint(feature4), rotate(as_uint(feature4), (uint)(offset * FEATURE_BITS)));
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)(offset * FEATURE_BITS)));
        if (feature_mask.s7) {
            bin = feature4.s3 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6 ,7's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 0, 1, 2, 3, 4, 5, 6, 7's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6, 7's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 0, 1, 2, 3, 4, 5, 6, 7's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s6) {
            bin = feature4.s3 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6 ,7, 0's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 1, 2, 3, 4, 5, 6, 7, 0's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6, 7, 0's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 1, 2, 3, 4, 5, 6, 7, 0's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s5) {
            bin = feature4.s2 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 2, 3, 4, 5, 6, 7, 0, 1's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 2, 3, 4, 5, 6, 7, 0, 1's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s4) {
            bin = feature4.s2 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 3, 4, 5, 6, 7, 0, 1, 2's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 3, 4, 5, 6, 7, 0, 1, 2's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s3) {
            bin = feature4.s1 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 4, 5, 6, 7, 0, 1, 2, 3's hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 4, 5, 6, 7, 0, 1, 2, 3's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s2) {
            bin = feature4.s1 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 5, 6, 7, 0, 1, 2, 3, 4's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 5, 6, 7, 0, 1, 2, 3, 4's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s1) {
            bin = feature4.s0 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 6, 7, 0, 1, 2, 3, 4, 5's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 6, 7, 0, 1, 2, 3, 4, 5's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s0) {
            bin = feature4.s0 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 7, 0, 1, 2, 3, 4, 5, 6's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 7, 0, 1, 2, 3, 4, 5, 6's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 8 counters for 8 features
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6, 7's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (ltid & DWORD_FEATURES_MASK);
        if (feature_mask.s7) {
            bin = feature4.s3 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (0)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6, 7, 0's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s6) {
            bin = feature4.s3 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (1)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s5) {
            bin = feature4.s2 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (2)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s4) {
            bin = feature4.s2 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (3)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s3) {
            bin = feature4.s1 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (4)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s2) {
            bin = feature4.s1 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (5)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s1) {
            bin = feature4.s0 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (6)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s0) {
            bin = feature4.s0 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (7)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
    }
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/

    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    // now reduce the 4 banks of subhistograms into 1
    acc_type stat_val = 0.0f;
    uint cnt_val = 0;
    // 256 threads, working on 8 features and 16 bins, 2 stats
    // so each thread has an independent feature/bin/stat to work on.
    const ushort feature_id = ltid & DWORD_FEATURES_MASK; // bits 0 - 2 of ltid, range 0 - 7
    ushort bin_id = ltid >> (LOG2_DWORD_FEATURES + 1); // bits 3 is is_hessian_first; bits 4 - 7 range 0 - 16 is bin ID
    offset = (ltid >> (LOG2_DWORD_FEATURES + 1)) & BANK_MASK; // helps avoid LDS bank conflicts
    for (int i = 0; i < NUM_BANKS; ++i) {
        ushort bank_id = (i + offset) & BANK_MASK;
        stat_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + feature_id];
    }
    #if CONST_HESSIAN == 1
    if (ltid < LOCAL_SIZE_0 / 2) {
        // first 128 threads accumulate the 8 * 16 = 128 counter values
        bin_id = ltid >> LOG2_DWORD_FEATURES; // bits 3 - 6 range 0 - 16 is bin ID
        offset = (ltid >> LOG2_DWORD_FEATURES) & BANK_MASK; // helps avoid LDS bank conflicts
        for (int i = 0; i < NUM_BANKS; ++i) {
            ushort bank_id = (i + offset) & BANK_MASK;
            cnt_val += cnt_hist[bin_id * CNT_BIN_MULT + bank_id * DWORD_FEATURES + feature_id];
        }
    }
    #endif

    // now thread 0 - 7  holds feature 0 - 7's gradient for bin 0 and counter bin 0
    // now thread 8 - 15 holds feature 0 - 7's hessian  for bin 0 and counter bin 1
    // now thread 16- 23 holds feature 0 - 7's gradient for bin 1 and counter bin 2
    // now thread 24- 31 holds feature 0 - 7's hessian  for bin 1 and counter bin 3
    // etc,

#if CONST_HESSIAN == 1
    // Combine the two banks into one, and fill the Hessians with counter value * hessian constant
    barrier(CLK_LOCAL_MEM_FENCE);
    gh_hist[ltid] = stat_val;
    if (ltid < LOCAL_SIZE_0 / 2) {
        cnt_hist[ltid] = cnt_val;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    if (is_hessian_first) {
        // these are the Hessians
        // thread 8 - 15 read counters stored by thread 0 - 7
        // thread 24- 31 read counters stored by thread 8 - 15
        // thread 40- 47 read counters stored by thread 16- 23, etc
        stat_val = const_hessian *
                   cnt_hist[((ltid - DWORD_FEATURES) >> (LOG2_DWORD_FEATURES + 1)) * DWORD_FEATURES + (ltid & DWORD_FEATURES_MASK)];
    }
    else {
        // these are the gradients
        // thread 0 - 7  read gradients stored by thread 8 - 15
        // thread 16- 23 read gradients stored by thread 24- 31
        // thread 32- 39 read gradients stored by thread 40- 47, etc
        stat_val += gh_hist[ltid + DWORD_FEATURES];
    }
    barrier(CLK_LOCAL_MEM_FENCE);
#endif

    // write to output
    // write gradients and Hessians histogram for all 4 features
    // output data in linear order for further reduction
    // output size = 4 (features) * 2 (counters) * 64 (bins) * sizeof(float)
    /* memory layout of output:
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0   g_f4_bin0   g_f5_bin0   g_f6_bin0   g_f7_bin0
       h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0   h_f4_bin0   h_f5_bin0   h_f6_bin0   h_f7_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1   g_f4_bin1   g_f5_bin1   g_f6_bin1   g_f7_bin1
       h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1   h_f4_bin1   h_f5_bin1   h_f6_bin1   h_f7_bin1
       ...
       ...
       g_f0_bin16  g_f1_bin16  g_f2_bin16  g_f3_bin16  g_f4_bin16  g_f5_bin16  g_f6_bin16  g_f7_bin16
       h_f0_bin16  h_f1_bin16  h_f2_bin16  h_f3_bin16  h_f4_bin16  h_f5_bin16  h_f6_bin16  h_f7_bin16
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0   c_f4_bin0   c_f5_bin0   c_f6_bin0   c_f7_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1   c_f4_bin1   c_f5_bin1   c_f6_bin1   c_f7_bin1
       ...
       c_f0_bin16  c_f1_bin16  c_f2_bin16  c_f3_bin16  c_f4_bin16  c_f5_bin16  c_f6_bin16  c_f7_bin16
    */
    // if there is only one workgroup processing this feature4, don't even need to write
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * DWORD_FEATURES * 2 * NUM_BINS;
    // if g_val and h_val are double, they are converted to float here
    // write gradients and Hessians for 8 features
    output[0 * DWORD_FEATURES * NUM_BINS + ltid] = stat_val;
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * DWORD_FEATURES * NUM_BINS * NUM_BANKS);
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d start reduction!\n", group_id);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        barrier(CLK_LOCAL_MEM_FENCE);
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * DWORD_FEATURES * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * DWORD_FEATURES * 2 * NUM_BINS;
        within_kernel_reduction16x8(feature_mask, feature4_subhists, skip_id, stat_val,
                                    1 << POWER_FEATURE_WORKGROUPS, hist_buf, (__local acc_type *)shared_array);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/ocl/histogram256.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_256_KERNEL_
#define _HISTOGRAM_256_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif

#define LOCAL_SIZE_0 256
#define NUM_BINS 256
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
#define LOCAL_MEM_SIZE (4 * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;


#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    ATOMIC_FADD_SUB2
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram256
// we have one sub-histogram of one feature in local memory, and need to read others
void within_kernel_reduction256x4(uchar4 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           const uint old_val_f0_cont_bin0,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type* restrict local_hist) {
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0;
    // initialize register counters from our local memory
    // TODO: try to avoid bank conflict here
    acc_type f0_grad_bin = local_hist[ltid * 8];
    acc_type f1_grad_bin = local_hist[ltid * 8 + 1];
    acc_type f2_grad_bin = local_hist[ltid * 8 + 2];
    acc_type f3_grad_bin = local_hist[ltid * 8 + 3];
    acc_type f0_hess_bin = local_hist[ltid * 8 + 4];
    acc_type f1_hess_bin = local_hist[ltid * 8 + 5];
    acc_type f2_hess_bin = local_hist[ltid * 8 + 6];
    acc_type f3_hess_bin = local_hist[ltid * 8 + 7];
    ushort i;
    // printf("%d-pre(skip %d): %f %f %f %f %f %f %f %f %d %d %d %d", ltid, skip_id, f0_grad_bin, f1_grad_bin, f2_grad_bin, f3_grad_bin, f0_hess_bin, f1_hess_bin, f2_hess_bin, f3_hess_bin, f0_cont_bin, f1_cont_bin, f2_cont_bin, f3_cont_bin);
#if POWER_FEATURE_WORKGROUPS != 0
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
        if (feature_mask.s3) {
            f0_grad_bin += *p;          p += NUM_BINS;
            f0_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s2) {
            f1_grad_bin += *p;          p += NUM_BINS;
            f1_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s1) {
            f2_grad_bin += *p;          p += NUM_BINS;
            f2_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s0) {
            f3_grad_bin += *p;          p += NUM_BINS;
            f3_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
    }
    // skip the counters we already have
    p += 2 * 4 * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
        if (feature_mask.s3) {
            f0_grad_bin += *p;          p += NUM_BINS;
            f0_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s2) {
            f1_grad_bin += *p;          p += NUM_BINS;
            f1_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s1) {
            f2_grad_bin += *p;          p += NUM_BINS;
            f2_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s0) {
            f3_grad_bin += *p;          p += NUM_BINS;
            f3_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
    }
    // printf("%d-aft: %f %f %f %f %f %f %f %f %d %d %d %d", ltid, f0_grad_bin, f1_grad_bin, f2_grad_bin, f3_grad_bin, f0_hess_bin, f1_hess_bin, f2_hess_bin, f3_hess_bin, f0_cont_bin, f1_cont_bin, f2_cont_bin, f3_cont_bin);
    #endif
    // now overwrite the local_hist for final reduction and output
    barrier(CLK_LOCAL_MEM_FENCE);
    #if USE_DP_FLOAT == 0
    // reverse the f3...f0 order to match the real order
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f3_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f3_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f2_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f2_hess_bin;
    local_hist[2 * 2 * NUM_BINS + ltid * 2 + 0] = f1_grad_bin;
    local_hist[2 * 2 * NUM_BINS + ltid * 2 + 1] = f1_hess_bin;
    local_hist[3 * 2 * NUM_BINS + ltid * 2 + 0] = f0_grad_bin;
    local_hist[3 * 2 * NUM_BINS + ltid * 2 + 1] = f0_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 4 * 3 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s0) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s2) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3 && i < 4 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    #else
    // when double precision is used, we need to write twice, because local memory size is not enough
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f3_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f3_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f2_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f2_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 2 * 3 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s0) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f1_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f1_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f0_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f0_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 2 * 3 * NUM_BINS; i += lsize) {
        output_buf[i + 2 * 3 * NUM_BINS] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s2) {
        output_buf[i + 2 * 2 * NUM_BINS] = local_hist[i];
        output_buf[i + 2 * 2 * NUM_BINS + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3) {
        output_buf[i + 2 * 2 * NUM_BINS] = local_hist[i];
        output_buf[i + 2 * 2 * NUM_BINS + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    #endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram256(__global const uchar4* restrict feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram256(__global const uchar4* feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // total size: 2 * 4 * 256 * size_of(float) = 8 KB
    // organization: each feature/grad/hessian is at a different bank,
    //               as independent of the feature value as possible
    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // total size: 4 * 256 * size_of(uint) = 4 KB
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS);
    #endif

    // thread 0, 1, 2, 3 compute histograms for gradients first
    // thread 4, 5, 6, 7 compute histograms for Hessians  first
    // etc.
    uchar is_hessian_first = (ltid >> 2) & 1;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar4 feature_mask = (uchar4)(0xff, 0xff, 0xff, 0xff);
    #else
    uchar4 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_uint(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    uchar4 feature4_prev;
    // offset used to rotate feature4 vector
    ushort offset = (ltid & 0x3);
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];
    feature4_prev = feature4;
    feature4_prev = as_uchar4(rotate(as_uint(feature4_prev), (uint)offset*8));
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar4(rotate(as_uint(feature_mask), (uint)offset*8));
    #endif
    acc_type s3_stat1 = 0.0f, s3_stat2 = 0.0f;
    acc_type s2_stat1 = 0.0f, s2_stat2 = 0.0f;
    acc_type s1_stat1 = 0.0f, s1_stat2 = 0.0f;
    acc_type s0_stat1 = 0.0f, s0_stat2 = 0.0f;


/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 4, 5, 6, 7
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & 0x3);
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)offset*8));
        bin = feature4.s3;
        if ((bin != feature4_prev.s3) && feature_mask.s3) {
            // printf("%3d (%4d): writing s3 %d %d offset %d", ltid, i, bin, feature4_prev.s3, offset);
            bin = feature4_prev.s3;
            feature4_prev.s3 = feature4.s3;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s3_stat1);
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s3_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's gradients for example 4, 5, 6, 7
            s3_stat1 = stat1;
            s3_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s3 %d", ltid, i, bin);
            s3_stat1 += stat1;
            s3_stat2 += stat2;
        }

        bin = feature4.s2;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s2) && feature_mask.s2) {
            // printf("%3d (%4d): writing s2 %d %d feature %d", ltid, i, bin, feature4_prev.s2, offset);
            bin = feature4_prev.s2;
            feature4_prev.s2 = feature4.s2;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s2_stat1);
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s2_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's gradients for example 4, 5, 6, 7
            s2_stat1 = stat1;
            s2_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s2 %d", ltid, i, bin);
            s2_stat1 += stat1;
            s2_stat2 += stat2;
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        bin = feature4.s1;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s1) && feature_mask.s1) {
            // printf("%3d (%4d): writing s1 %d %d feature %d", ltid, i, bin, feature4_prev.s1, offset);
            bin = feature4_prev.s1;
            feature4_prev.s1 = feature4.s1;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s1_stat1);
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s1_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's gradients for example 4, 5, 6, 7
            s1_stat1 = stat1;
            s1_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s1 %d", ltid, i, bin);
            s1_stat1 += stat1;
            s1_stat2 += stat2;
        }

        bin = feature4.s0;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s0) && feature_mask.s0) {
            // printf("%3d (%4d): writing s0 %d %d feature %d", ltid, i, bin, feature4_prev.s0, offset);
            bin = feature4_prev.s0;
            feature4_prev.s0 = feature4.s0;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s0_stat1);
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s0_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's gradients for example 4, 5, 6, 7
            s0_stat1 = stat1;
            s0_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s0 %d", ltid, i, bin);
            s0_stat1 += stat1;
            s0_stat2 += stat2;
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 4 counters for 4 features
        // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's counts for example 0, 1, 2, 3
        offset = (ltid & 0x3);
        if (feature_mask.s3) {
            bin = feature4.s3;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s2) {
            bin = feature4.s2;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s1) {
            bin = feature4.s1;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s0) {
            bin = feature4.s0;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
    }

    bin = feature4_prev.s3;
    offset = (ltid & 0x3);
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s3_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s3_stat2);
    #endif

    bin = feature4_prev.s2;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s2_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s2_stat2);
    #endif

    bin = feature4_prev.s1;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s1_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s1_stat2);
    #endif

    bin = feature4_prev.s0;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s0_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s0_stat2);
    #endif
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/
    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    #if CONST_HESSIAN == 1
    barrier(CLK_LOCAL_MEM_FENCE);
    // make a final reduction
    offset = ltid & 0x3; // helps avoid LDS bank conflicts
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    barrier(CLK_LOCAL_MEM_FENCE);
    #endif

    // write to output
    // write gradients and hessians histogram for all 4 features
    /* memory layout in gh_hist (total 2 * 4 * 256 * sizeof(float) = 8 KB):
       -----------------------------------------------------------------------------------------------
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0   h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1   h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1
       ...
       g_f0_bin255 g_f1_bin255 g_f2_bin255 g_f3_bin255 h_f0_bin255 h_f1_bin255 h_f2_bin255 h_f3_bin255
       -----------------------------------------------------------------------------------------------
    */
    /* memory layout in cnt_hist (total 4 * 256 * sizeof(uint) = 4 KB):
       -----------------------------------------------
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1
       ...
       c_f0_bin255 c_f1_bin255 c_f2_bin255 c_f3_bin255
       -----------------------------------------------
    */
    // output data in linear order for further reduction
    // output size = 4 (features) * 3 (counters) * 256 (bins) * sizeof(float)
    /* memory layout of output:
       --------------------------------------------
       g_f0_bin0   g_f0_bin1   ...   g_f0_bin255   \
       h_f0_bin0   h_f0_bin1   ...   h_f0_bin255    |
       c_f0_bin0   c_f0_bin1   ...   c_f0_bin255    |
       g_f1_bin0   g_f1_bin1   ...   g_f1_bin255    |
       h_f1_bin0   h_f1_bin1   ...   h_f1_bin255    |
       c_f1_bin0   c_f1_bin1   ...   c_f1_bin255    |--- 1 sub-histogram block
       g_f2_bin0   g_f2_bin1   ...   g_f2_bin255    |
       h_f2_bin0   h_f2_bin1   ...   h_f2_bin255    |
       c_f2_bin0   c_f2_bin1   ...   c_f2_bin255    |
       g_f3_bin0   g_f3_bin1   ...   g_f3_bin255    |
       h_f3_bin0   h_f3_bin1   ...   h_f3_bin255    |
       c_f3_bin0   c_f3_bin1   ...   c_f3_bin255   /
       --------------------------------------------
    */
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    // if there is only one workgroup processing this feature4, don't even need to write
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * 4 * 2 * NUM_BINS;
    // write gradients and hessians
    __global acc_type * restrict ptr_f = output;
    for (ushort j = 0; j < 4; ++j) {
        for (ushort i = ltid; i < 2 * NUM_BINS; i += lsize) {
            // even threads read gradients, odd threads read hessians
            // FIXME: 2-way bank conflict
            acc_type value = gh_hist[i * 4 + j];
            ptr_f[(i & 1) * NUM_BINS + (i >> 1)] = value;
        }
        ptr_f += 2 * NUM_BINS;
    }
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS);;
    // backup the old value
    uint old_val = *counter_val;
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d: %g %g %g %g %g %g %g %g\n", group_id, gh_hist[0], gh_hist[1], gh_hist[2], gh_hist[3], gh_hist[4], gh_hist[5], gh_hist[6], gh_hist[7]);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        uint old_val; // dummy
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * 4 * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * 4 * 2 * NUM_BINS;
        within_kernel_reduction256x4(feature_mask, feature4_subhists, skip_id, old_val, 1 << POWER_FEATURE_WORKGROUPS,
                                     hist_buf, (__local acc_type *)shared_array);
        // if (ltid == 0)
        //    printf("workgroup %d reduction done, %g %g %g %g %g %g %g %g\n", group_id, hist_buf[0], hist_buf[3*NUM_BINS], hist_buf[2*3*NUM_BINS], hist_buf[3*3*NUM_BINS], hist_buf[1], hist_buf[3*NUM_BINS+1], hist_buf[2*3*NUM_BINS+1], hist_buf[3*3*NUM_BINS+1]);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/ocl/histogram64.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_64_KERNEL_
#define _HISTOGRAM_64_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// Configurable options:
// NUM_BANKS should be a power of 2
#ifndef NUM_BANKS
#define NUM_BANKS 4
#endif
// how many bits in thread ID represent the bank = log2(NUM_BANKS)
#ifndef BANK_BITS
#define BANK_BITS 2
#endif
// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif


#define LOCAL_SIZE_0 256
#define NUM_BINS 64
// if USE_DP_FLOAT is set to 1, we will use double precision for the accumulator
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
// mask for getting the bank ID
#define BANK_MASK (NUM_BANKS - 1)
// 4 features, each has a gradient and a hessian
#define HG_BIN_MULT (NUM_BANKS * 4 * 2)
// 4 features, each has a counter
#define CNT_BIN_MULT (NUM_BANKS * 4)
// local memory size in bytes
#define LOCAL_MEM_SIZE (4 * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS * NUM_BANKS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;

#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    ATOMIC_FADD_SUB2
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}


/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram64
// we have one sub-histogram of one feature in registers, and need to read others
void within_kernel_reduction64x4(uchar4 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           acc_type g_val, acc_type h_val,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type * restrict local_hist) {
    const ushort ltid = get_local_id(0); // range 0 - 255
    const ushort lsize = LOCAL_SIZE_0;
    ushort feature_id = ltid & 3; // range 0 - 4
    const ushort bin_id = ltid >> 2; // range 0 - 63W
    ushort i;
    #if POWER_FEATURE_WORKGROUPS != 0
    // if there is only 1 work group, no need to do the reduction
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
            g_val += *p;            p += NUM_BINS * 4; // 256 threads working on 4 features' 64 bins
            h_val += *p;            p += NUM_BINS * 4;
    }
    // skip the counters we already have
    p += 2 * 4 * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
            g_val += *p;            p += NUM_BINS * 4;
            h_val += *p;            p += NUM_BINS * 4;
    }
    #endif
    // printf("thread %d: g_val=%f, h_val=%f cnt=%d", ltid, g_val, h_val, cnt_val);
    // now overwrite the local_hist for final reduction and output
    // reverse the f3...f0 order to match the real order
    feature_id = 3 - feature_id;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + 0] = g_val;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + 1] = h_val;
    barrier(CLK_LOCAL_MEM_FENCE);
    i = ltid;
    if (feature_mask.s0 && i < 1 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1 && i < 2 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s2 && i < 3 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3 && i < 4 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram64(__global const uchar4* restrict feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram64(__global const uchar4* feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // each bank: 2 * 4 * 64 * size_of(float) = 2 KB
    // there are 4 banks (sub-histograms) used by 256 threads total 8 KB
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0
       bk0_g_f0_bin1   bk0_g_f1_bin1   bk0_g_f2_bin1   bk0_g_f3_bin1   bk0_h_f0_bin1   bk0_h_f1_bin1   bk0_h_f2_bin1   bk0_h_f3_bin1
       bk1_g_f0_bin1   bk1_g_f1_bin1   bk1_g_f2_bin1   bk1_g_f3_bin1   bk1_h_f0_bin1   bk1_h_f1_bin1   bk1_h_f2_bin1   bk1_h_f3_bin1
       bk2_g_f0_bin1   bk2_g_f1_bin1   bk2_g_f2_bin1   bk2_g_f3_bin1   bk2_h_f0_bin1   bk2_h_f1_bin1   bk2_h_f2_bin1   bk2_h_f3_bin1
       bk3_g_f0_bin1   bk3_g_f1_bin1   bk3_g_f2_bin1   bk3_g_f3_bin1   bk3_h_f0_bin1   bk3_h_f1_bin1   bk3_h_f2_bin1   bk3_h_f3_bin1
       ...
       bk0_g_f0_bin64 bk0_g_f1_bin64 bk0_g_f2_bin64 bk0_g_f3_bin64 bk0_h_f0_bin64 bk0_h_f1_bin64 bk0_h_f2_bin64 bk0_h_f3_bin64
       bk1_g_f0_bin64 bk1_g_f1_bin64 bk1_g_f2_bin64 bk1_g_f3_bin64 bk1_h_f0_bin64 bk1_h_f1_bin64 bk1_h_f2_bin64 bk1_h_f3_bin64
       bk2_g_f0_bin64 bk2_g_f1_bin64 bk2_g_f2_bin64 bk2_g_f3_bin64 bk2_h_f0_bin64 bk2_h_f1_bin64 bk2_h_f2_bin64 bk2_h_f3_bin64
       bk3_g_f0_bin64 bk3_g_f1_bin64 bk3_g_f2_bin64 bk3_g_f3_bin64 bk3_h_f0_bin64 bk3_h_f1_bin64 bk3_h_f2_bin64 bk3_h_f3_bin64
       -----------------------------------------------------------------------------------------------
    */
    // with this organization, the LDS/shared memory bank is independent of the bin value
    // all threads within a quarter-wavefront (half-warp) will not have any bank conflict

    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // each bank: 4 * 64 * size_of(uint) = 1 KB
    // there are 4 banks used by 256 threads total 4 KB
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0
       bk0_c_f0_bin1   bk0_c_f1_bin1   bk0_c_f2_bin1   bk0_c_f3_bin1
       bk1_c_f0_bin1   bk1_c_f1_bin1   bk1_c_f2_bin1   bk1_c_f3_bin1
       bk2_c_f0_bin1   bk2_c_f1_bin1   bk2_c_f2_bin1   bk2_c_f3_bin1
       bk3_c_f0_bin1   bk3_c_f1_bin1   bk3_c_f2_bin1   bk3_c_f3_bin1
       ...
       bk0_c_f0_bin64 bk0_c_f1_bin64 bk0_c_f2_bin64 bk0_c_f3_bin64
       bk1_c_f0_bin64 bk1_c_f1_bin64 bk1_c_f2_bin64 bk1_c_f3_bin64
       bk2_c_f0_bin64 bk2_c_f1_bin64 bk2_c_f2_bin64 bk2_c_f3_bin64
       bk3_c_f0_bin64 bk3_c_f1_bin64 bk3_c_f2_bin64 bk3_c_f3_bin64
       -----------------------------------------------
    */
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS * NUM_BANKS);
    #endif

    // thread 0, 1, 2, 3 compute histograms for gradients first
    // thread 4, 5, 6, 7 compute histograms for Hessians  first
    // etc.
    uchar is_hessian_first = (ltid >> 2) & 1;
    // thread 0-7 write result to bank0, 8-15 to bank1, 16-23 to bank2, 24-31 to bank3
    ushort bank = (ltid >> 3) & BANK_MASK;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar4 feature_mask = (uchar4)(0xff, 0xff, 0xff, 0xff);
    #else
    uchar4 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_uint(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    uchar4 feature4_prev;
    // offset used to rotate feature4 vector
    ushort offset = (ltid & 0x3);
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];
    feature4 = as_uchar4(as_uint(feature4) & 0x3f3f3f3f);
    feature4_prev = feature4;
    feature4_prev = as_uchar4(rotate(as_uint(feature4_prev), (uint)offset*8));
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar4(rotate(as_uint(feature_mask), (uint)offset*8));
    #endif
    acc_type s3_stat1 = 0.0f, s3_stat2 = 0.0f;
    acc_type s2_stat1 = 0.0f, s2_stat2 = 0.0f;
    acc_type s1_stat1 = 0.0f, s1_stat2 = 0.0f;
    acc_type s0_stat1 = 0.0f, s0_stat2 = 0.0f;

/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 4, 5, 6, 7
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & 0x3);
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)offset*8));
        bin = feature4.s3;
        if ((bin != feature4_prev.s3) && feature_mask.s3) {
            // printf("%3d (%4d): writing s3 %d %d offset %d", ltid, i, bin, feature4_prev.s3, offset);
            bin = feature4_prev.s3;
            feature4_prev.s3 = feature4.s3;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s3_stat1);
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s3_stat2);
            #endif
            s3_stat1 = stat1;
            s3_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s3 %d", ltid, i, bin);
            s3_stat1 += stat1;
            s3_stat2 += stat2;
        }

        bin = feature4.s2;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s2) && feature_mask.s2) {
            // printf("%3d (%4d): writing s2 %d %d feature %d", ltid, i, bin, feature4_prev.s2, offset);
            bin = feature4_prev.s2;
            feature4_prev.s2 = feature4.s2;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s2_stat1);
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s2_stat2);
            #endif
            s2_stat1 = stat1;
            s2_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s2 %d", ltid, i, bin);
            s2_stat1 += stat1;
            s2_stat2 += stat2;
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        bin = feature4.s1 & 0x3f;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s1) && feature_mask.s1) {
            // printf("%3d (%4d): writing s1 %d %d feature %d", ltid, i, bin, feature4_prev.s1, offset);
            bin = feature4_prev.s1;
            feature4_prev.s1 = feature4.s1;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s1_stat1);
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s1_stat2);
            #endif
            s1_stat1 = stat1;
            s1_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s1 %d", ltid, i, bin);
            s1_stat1 += stat1;
            s1_stat2 += stat2;
        }

        bin = feature4.s0;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s0) && feature_mask.s0) {
            // printf("%3d (%4d): writing s0 %d %d feature %d", ltid, i, bin, feature4_prev.s0, offset);
            bin = feature4_prev.s0;
            feature4_prev.s0 = feature4.s0;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s0_stat1);
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s0_stat2);
            #endif
            s0_stat1 = stat1;
            s0_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s0 %d", ltid, i, bin);
            s0_stat1 += stat1;
            s0_stat2 += stat2;
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 4 counters for 4 features
        // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's counts for example 0, 1, 2, 3
        offset = (ltid & 0x3);
        if (feature_mask.s3) {
            bin = feature4.s3;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s2) {
            bin = feature4.s2;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s1) {
            bin = feature4.s1;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s0) {
            bin = feature4.s0;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
        feature4 = as_uchar4(as_uint(feature4) & 0x3f3f3f3f);
    }

    bin = feature4_prev.s3;
    offset = (ltid & 0x3);
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s3_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s3_stat2);
    #endif

    bin = feature4_prev.s2;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s2_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s2_stat2);
    #endif

    bin = feature4_prev.s1;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s1_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s1_stat2);
    #endif

    bin = feature4_prev.s0;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s0_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s0_stat2);
    #endif
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/
    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    // now reduce the 4 banks of subhistograms into 1
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0
       bk0_g_f0_bin1   bk0_g_f1_bin1   bk0_g_f2_bin1   bk0_g_f3_bin1   bk0_h_f0_bin1   bk0_h_f1_bin1   bk0_h_f2_bin1   bk0_h_f3_bin1
       bk1_g_f0_bin1   bk1_g_f1_bin1   bk1_g_f2_bin1   bk1_g_f3_bin1   bk1_h_f0_bin1   bk1_h_f1_bin1   bk1_h_f2_bin1   bk1_h_f3_bin1
       bk2_g_f0_bin1   bk2_g_f1_bin1   bk2_g_f2_bin1   bk2_g_f3_bin1   bk2_h_f0_bin1   bk2_h_f1_bin1   bk2_h_f2_bin1   bk2_h_f3_bin1
       bk3_g_f0_bin1   bk3_g_f1_bin1   bk3_g_f2_bin1   bk3_g_f3_bin1   bk3_h_f0_bin1   bk3_h_f1_bin1   bk3_h_f2_bin1   bk3_h_f3_bin1
       ...
       bk0_g_f0_bin64 bk0_g_f1_bin64 bk0_g_f2_bin64 bk0_g_f3_bin64 bk0_h_f0_bin64 bk0_h_f1_bin64 bk0_h_f2_bin64 bk0_h_f3_bin64
       bk1_g_f0_bin64 bk1_g_f1_bin64 bk1_g_f2_bin64 bk1_g_f3_bin64 bk1_h_f0_bin64 bk1_h_f1_bin64 bk1_h_f2_bin64 bk1_h_f3_bin64
       bk2_g_f0_bin64 bk2_g_f1_bin64 bk2_g_f2_bin64 bk2_g_f3_bin64 bk2_h_f0_bin64 bk2_h_f1_bin64 bk2_h_f2_bin64 bk2_h_f3_bin64
       bk3_g_f0_bin64 bk3_g_f1_bin64 bk3_g_f2_bin64 bk3_g_f3_bin64 bk3_h_f0_bin64 bk3_h_f1_bin64 bk3_h_f2_bin64 bk3_h_f3_bin64
       -----------------------------------------------------------------------------------------------
    */
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0
       bk0_c_f0_bin1   bk0_c_f1_bin1   bk0_c_f2_bin1   bk0_c_f3_bin1
       bk1_c_f0_bin1   bk1_c_f1_bin1   bk1_c_f2_bin1   bk1_c_f3_bin1
       bk2_c_f0_bin1   bk2_c_f1_bin1   bk2_c_f2_bin1   bk2_c_f3_bin1
       bk3_c_f0_bin1   bk3_c_f1_bin1   bk3_c_f2_bin1   bk3_c_f3_bin1
       ...
       bk0_c_f0_bin64 bk0_c_f1_bin64 bk0_c_f2_bin64 bk0_c_f3_bin64
       bk1_c_f0_bin64 bk1_c_f1_bin64 bk1_c_f2_bin64 bk1_c_f3_bin64
       bk2_c_f0_bin64 bk2_c_f1_bin64 bk2_c_f2_bin64 bk2_c_f3_bin64
       bk3_c_f0_bin64 bk3_c_f1_bin64 bk3_c_f2_bin64 bk3_c_f3_bin64
       -----------------------------------------------
    */
    acc_type g_val = 0.0f;
    acc_type h_val = 0.0f;
    uint cnt_val = 0;
    // 256 threads, working on 4 features and 64 bins,
    // so each thread has an independent feature/bin to work on.
    const ushort feature_id = ltid & 3; // range 0 - 4
    const ushort bin_id = ltid >> 2; // range 0 - 63
    offset = (ltid >> 2) & BANK_MASK; // helps avoid LDS bank conflicts
    for (int i = 0; i < NUM_BANKS; ++i) {
        ushort bank_id = (i + offset) & BANK_MASK;
        g_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 8 + feature_id];
        h_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 8 + feature_id + 4];
        #if CONST_HESSIAN == 1
        cnt_val += cnt_hist[bin_id * CNT_BIN_MULT + bank_id * 4 + feature_id];
        #endif
    }
    // now thread 0 - 3 holds feature 0, 1, 2, 3's gradient, hessian and count bin 0
    // now thread 4 - 7 holds feature 0, 1, 2, 3's gradient, hessian and count bin 1
    // etc,

    #if CONST_HESSIAN == 1
    g_val += h_val;
    h_val = cnt_val * const_hessian;
    #endif
    // write to output
    // write gradients and Hessians histogram for all 4 features
    // output data in linear order for further reduction
    // output size = 4 (features) * 3 (counters) * 64 (bins) * sizeof(float)
    /* memory layout of output:
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1
       ...
       g_f0_bin63  g_f1_bin63  g_f2_bin63  g_f3_bin63
       h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0
       h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1
       ...
       h_f0_bin63  h_f1_bin63  h_f2_bin63  h_f3_bin63
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1
       ...
       c_f0_bin63  c_f1_bin63  c_f2_bin63  c_f3_bin63
    */
    // if there is only one workgroup processing this feature4, don't even need to write
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * 4 * 2 * NUM_BINS;
    // if g_val and h_val are double, they are converted to float here
    // write gradients for 4 features
    output[0 * 4 * NUM_BINS + ltid] = g_val;
    // write Hessians for 4 features
    output[1 * 4 * NUM_BINS + ltid] = h_val;
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS * NUM_BANKS);;
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d start reduction!\n", group_id);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        barrier(CLK_LOCAL_MEM_FENCE);
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * 4 * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * 4 * 2 * NUM_BINS;
        within_kernel_reduction64x4(feature_mask, feature4_subhists, skip_id, g_val, h_val,
                                    1 << POWER_FEATURE_WORKGROUPS, hist_buf, (__local acc_type *)shared_array);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/parallel_tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_

#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>

#include <cstring>
#include <memory>
#include <vector>

#include "gpu_tree_learner.h"
#include "serial_tree_learner.h"

namespace LightGBM {

/*!
* \brief Feature parallel learning algorithm.
*        Different machine will find best split on different features, then sync global best split
*        It is recommended used when #data is small or #feature is large
*/
template <typename TREELEARNER_T>
class FeatureParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit FeatureParallelTreeLearner(const Config* config);
  ~FeatureParallelTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;

 protected:
  void BeforeTrain() override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;

 private:
  /*! \brief rank of local machine */
  int rank_;
  /*! \brief Number of machines of this parallel task */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char> output_buffer_;
};

/*!
* \brief Data parallel learning algorithm.
*        Workers use local data to construct histograms locally, then sync up global histograms.
*        It is recommended used when #data is large or #feature is small
*/
template <typename TREELEARNER_T>
class DataParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit DataParallelTreeLearner(const Config* config);
  ~DataParallelTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetConfig(const Config* config) override;

 protected:
  void BeforeTrain() override;
  void FindBestSplits(const Tree* tree) override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;

  inline data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const override {
    if (leaf_idx >= 0) {
      return global_data_count_in_leaf_[leaf_idx];
    } else {
      return 0;
    }
  }

  void PrepareBufferPos(
    const std::vector<std::vector<int>>& feature_distribution,
    std::vector<comm_size_t>* block_start,
    std::vector<comm_size_t>* block_len,
    std::vector<comm_size_t>* buffer_write_start_pos,
    std::vector<comm_size_t>* buffer_read_start_pos,
    comm_size_t* reduce_scatter_size,
    size_t hist_entry_size);

 private:
  /*! \brief Rank of local machine */
  int rank_;
  /*! \brief Number of machines of this parallel task */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char, Common::AlignmentAllocator<char, 32>> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char, Common::AlignmentAllocator<char, 32>> output_buffer_;
  /*! \brief different machines will aggregate histograms for different features,
       use this to mark local aggregate features*/
  std::vector<bool> is_feature_aggregated_;
  /*! \brief Block start index for reduce scatter */
  std::vector<comm_size_t> block_start_;
  /*! \brief Block size for reduce scatter */
  std::vector<comm_size_t> block_len_;
  /*! \brief Block start index for reduce scatter with int16 histograms */
  std::vector<comm_size_t> block_start_int16_;
  /*! \brief Block size for reduce scatter with int16 histograms */
  std::vector<comm_size_t> block_len_int16_;
  /*! \brief Write positions for feature histograms */
  std::vector<comm_size_t> buffer_write_start_pos_;
  /*! \brief Read positions for local feature histograms */
  std::vector<comm_size_t> buffer_read_start_pos_;
  /*! \brief Write positions for feature histograms with int16 histograms*/
  std::vector<comm_size_t> buffer_write_start_pos_int16_;
  /*! \brief Read positions for local feature histograms with int16 histograms */
  std::vector<comm_size_t> buffer_read_start_pos_int16_;
  /*! \brief Size for reduce scatter */
  comm_size_t reduce_scatter_size_;
  /*! \brief Size for reduce scatter with int16 histogram*/
  comm_size_t reduce_scatter_size_int16_;
  /*! \brief Store global number of data in leaves  */
  std::vector<data_size_t> global_data_count_in_leaf_;
};

/*!
* \brief Voting based data parallel learning algorithm.
* Like data parallel, but not aggregate histograms for all features.
* Here using voting to reduce features, and only aggregate histograms for selected features.
* When #data is large and #feature is large, you can use this to have better speed-up
*/
template <typename TREELEARNER_T>
class VotingParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit VotingParallelTreeLearner(const Config* config);
  ~VotingParallelTreeLearner() { }
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetConfig(const Config* config) override;

 protected:
  void BeforeTrain() override;
  bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) override;
  void FindBestSplits(const Tree* tree) override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;

  inline data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const override {
    if (leaf_idx >= 0) {
      return global_data_count_in_leaf_[leaf_idx];
    } else {
      return 0;
    }
  }
  /*!
  * \brief Perform global voting
  * \param leaf_idx index of leaf
  * \param splits All splits from local voting
  * \param out Result of global voting, only store feature indices
  */
  void GlobalVoting(int leaf_idx, const std::vector<LightSplitInfo>& splits,
    std::vector<int>* out);
  /*!
  * \brief Copy local histogram to buffer
  * \param smaller_top_features Selected features for smaller leaf
  * \param larger_top_features Selected features for larger leaf
  */
  void CopyLocalHistogram(const std::vector<int>& smaller_top_features,
    const std::vector<int>& larger_top_features);

 private:
  /*! \brief Tree config used in local mode */
  Config local_config_;
  /*! \brief Voting size */
  int top_k_;
  /*! \brief Rank of local machine*/
  int rank_;
  /*! \brief Number of machines */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char> output_buffer_;
  /*! \brief different machines will aggregate histograms for different features,
  use this to mark local aggregate features*/
  std::vector<bool> smaller_is_feature_aggregated_;
  /*! \brief different machines will aggregate histograms for different features,
  use this to mark local aggregate features*/
  std::vector<bool> larger_is_feature_aggregated_;
  /*! \brief Block start index for reduce scatter */
  std::vector<comm_size_t> block_start_;
  /*! \brief Block size for reduce scatter */
  std::vector<comm_size_t> block_len_;
  /*! \brief Read positions for feature histograms at smaller leaf */
  std::vector<comm_size_t> smaller_buffer_read_start_pos_;
  /*! \brief Read positions for feature histograms at larger leaf */
  std::vector<comm_size_t> larger_buffer_read_start_pos_;
  /*! \brief Size for reduce scatter */
  comm_size_t reduce_scatter_size_;
  /*! \brief Store global number of data in leaves  */
  std::vector<data_size_t> global_data_count_in_leaf_;
  /*! \brief Store global split information for smaller leaf  */
  std::unique_ptr<LeafSplits> smaller_leaf_splits_global_;
  /*! \brief Store global split information for larger leaf  */
  std::unique_ptr<LeafSplits> larger_leaf_splits_global_;
  /*! \brief Store global histogram for smaller leaf  */
  std::unique_ptr<FeatureHistogram[]> smaller_leaf_histogram_array_global_;
  /*! \brief Store global histogram for larger leaf  */
  std::unique_ptr<FeatureHistogram[]> larger_leaf_histogram_array_global_;

  std::vector<hist_t> smaller_leaf_histogram_data_;
  std::vector<hist_t> larger_leaf_histogram_data_;
  std::vector<FeatureMetainfo> feature_metas_;
};

// To-do: reduce the communication cost by using bitset to communicate.
inline void SyncUpGlobalBestSplit(char* input_buffer_, char* output_buffer_, SplitInfo* smaller_best_split, SplitInfo* larger_best_split, int max_cat_threshold) {
  // sync global best info
  int size = SplitInfo::Size(max_cat_threshold);
  smaller_best_split->CopyTo(input_buffer_);
  larger_best_split->CopyTo(input_buffer_ + size);
  Network::Allreduce(input_buffer_, size * 2, size, output_buffer_,
                     [] (const char* src, char* dst, int size, comm_size_t len) {
    comm_size_t used_size = 0;
    LightSplitInfo p1, p2;
    while (used_size < len) {
      p1.CopyFrom(src);
      p2.CopyFrom(dst);
      if (p1 > p2) {
        std::memcpy(dst, src, size);
      }
      src += size;
      dst += size;
      used_size += size;
    }
  });
  // copy back
  smaller_best_split->CopyFrom(output_buffer_);
  larger_best_split->CopyFrom(output_buffer_ + size);
}

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/serial_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "serial_tree_learner.h"

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <memory>
#include <queue>
#include <set>
#include <type_traits>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "cost_effective_gradient_boosting.hpp"

namespace LightGBM {

SerialTreeLearner::SerialTreeLearner(const Config* config)
    : config_(config), col_sampler_(config) {
  gradient_discretizer_ = nullptr;
}

SerialTreeLearner::~SerialTreeLearner() {
}

void SerialTreeLearner::BeginAdaptiveFeatureIteration(
    int num_models) {
  if (!col_sampler_.adaptive_feature_selection_enabled()) {
    return;
  }
  col_sampler_.BeginAdaptiveIteration(num_models);
}

void SerialTreeLearner::EndAdaptiveFeatureIteration() {
  col_sampler_.EndAdaptiveIteration();
}

void SerialTreeLearner::AbortAdaptiveFeatureIteration() noexcept {
  col_sampler_.AbortAdaptiveIteration();
}

void SerialTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  train_data_ = train_data;
  num_data_ = train_data_->num_data();
  num_features_ = train_data_->num_features();
  int max_cache_size = 0;
  // Get the max size of pool
  if (config_->histogram_pool_size <= 0) {
    max_cache_size = config_->num_leaves;
  } else {
    size_t total_histogram_size = 0;
    for (int i = 0; i < train_data_->num_features(); ++i) {
      total_histogram_size += kHistEntrySize * train_data_->FeatureNumBin(i);
    }
    max_cache_size = static_cast<int>(config_->histogram_pool_size * 1024 * 1024 / total_histogram_size);
  }
  // at least need 2 leaves
  max_cache_size = std::max(2, max_cache_size);
  max_cache_size = std::min(max_cache_size, config_->num_leaves);

  // push split information for all leaves
  best_split_per_leaf_.resize(config_->num_leaves);
  constraints_.reset(LeafConstraintsBase::Create(config_, config_->num_leaves, train_data_->num_features()));

  // initialize splits for leaf
  smaller_leaf_splits_.reset(new LeafSplits(train_data_->num_data(), config_));
  larger_leaf_splits_.reset(new LeafSplits(train_data_->num_data(), config_));

  // initialize data partition
  data_partition_.reset(new DataPartition(num_data_, config_->num_leaves));
  col_sampler_.SetTrainingData(train_data_);
  // initialize ordered gradients and hessians
  ordered_gradients_.resize(num_data_);
  ordered_hessians_.resize(num_data_);

  if (config_->use_quantized_grad) {
    gradient_discretizer_.reset(new GradientDiscretizer(config_->num_grad_quant_bins, config_->num_iterations, config_->seed, is_constant_hessian, config_->stochastic_rounding));
    gradient_discretizer_->Init(num_data_, config_->num_leaves, num_features_, train_data_);
  }

  GetShareStates(train_data_, is_constant_hessian, true);
  histogram_pool_.DynamicChangeSize(train_data_,
  share_state_->num_hist_total_bin(),
  share_state_->feature_hist_offsets(),
  config_, max_cache_size, config_->num_leaves);
  Log::Info("Number of data points in the train set: %d, number of used features: %d", num_data_, num_features_);
  if (CostEfficientGradientBoosting::IsEnable(config_)) {
    cegb_.reset(new CostEfficientGradientBoosting(this));
    cegb_->Init();
  }
}

void SerialTreeLearner::GetShareStates(const Dataset* dataset,
                                       bool is_constant_hessian,
                                       bool is_first_time) {
  if (is_first_time) {
    if (config_->use_quantized_grad) {
      share_state_.reset(dataset->GetShareStates<true, 32>(
        reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), nullptr,
        col_sampler_.is_feature_used_bytree(), is_constant_hessian,
        config_->force_col_wise, config_->force_row_wise, config_->num_grad_quant_bins));
    } else {
      share_state_.reset(dataset->GetShareStates<false, 0>(
          ordered_gradients_.data(), ordered_hessians_.data(),
          col_sampler_.is_feature_used_bytree(), is_constant_hessian,
          config_->force_col_wise, config_->force_row_wise, config_->num_grad_quant_bins));
    }
  } else {
    CHECK_NOTNULL(share_state_);
    // cannot change is_hist_col_wise during training
    if (config_->use_quantized_grad) {
      share_state_.reset(dataset->GetShareStates<true, 32>(
          reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), nullptr,
          col_sampler_.is_feature_used_bytree(), is_constant_hessian,
          share_state_->is_col_wise, !share_state_->is_col_wise, config_->num_grad_quant_bins));
    } else {
      share_state_.reset(dataset->GetShareStates<false, 0>(
          ordered_gradients_.data(), ordered_hessians_.data(), col_sampler_.is_feature_used_bytree(),
          is_constant_hessian, share_state_->is_col_wise,
          !share_state_->is_col_wise, config_->num_grad_quant_bins));
    }
  }
  CHECK_NOTNULL(share_state_);
}

void SerialTreeLearner::ResetTrainingDataInner(const Dataset* train_data,
                                               bool is_constant_hessian,
                                               bool reset_multi_val_bin) {
  train_data_ = train_data;
  num_data_ = train_data_->num_data();
  CHECK_EQ(num_features_, train_data_->num_features());

  // initialize splits for leaf
  smaller_leaf_splits_->ResetNumData(num_data_);
  larger_leaf_splits_->ResetNumData(num_data_);

  // initialize data partition
  data_partition_->ResetNumData(num_data_);
  if (reset_multi_val_bin) {
    col_sampler_.SetTrainingData(train_data_);
    GetShareStates(train_data_, is_constant_hessian, false);
  }

  // initialize ordered gradients and hessians
  ordered_gradients_.resize(num_data_);
  ordered_hessians_.resize(num_data_);
  if (cegb_ != nullptr) {
    cegb_->Init();
  }
}

void SerialTreeLearner::ResetConfig(const Config* config) {
  if (config_->num_leaves != config->num_leaves) {
    config_ = config;
    int max_cache_size = 0;
    // Get the max size of pool
    if (config->histogram_pool_size <= 0) {
      max_cache_size = config_->num_leaves;
    } else {
      size_t total_histogram_size = 0;
      for (int i = 0; i < train_data_->num_features(); ++i) {
        total_histogram_size += kHistEntrySize * train_data_->FeatureNumBin(i);
      }
      max_cache_size = static_cast<int>(config_->histogram_pool_size * 1024 * 1024 / total_histogram_size);
    }
    // at least need 2 leaves
    max_cache_size = std::max(2, max_cache_size);
    max_cache_size = std::min(max_cache_size, config_->num_leaves);
    histogram_pool_.DynamicChangeSize(train_data_,
    share_state_->num_hist_total_bin(),
    share_state_->feature_hist_offsets(),
    config_, max_cache_size, config_->num_leaves);

    // push split information for all leaves
    best_split_per_leaf_.resize(config_->num_leaves);
    data_partition_->ResetLeaves(config_->num_leaves);
  } else {
    config_ = config;
  }
  col_sampler_.SetConfig(config_);
  histogram_pool_.ResetConfig(train_data_, config_);
  if (CostEfficientGradientBoosting::IsEnable(config_)) {
    if (cegb_ == nullptr) {
      cegb_.reset(new CostEfficientGradientBoosting(this));
    }
    cegb_->Init();
  }
  constraints_.reset(LeafConstraintsBase::Create(config_, config_->num_leaves, train_data_->num_features()));
}

Tree* SerialTreeLearner::Train(const score_t* gradients, const score_t *hessians, bool /*is_first_tree*/) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::Train", global_timer);
  gradients_ = gradients;
  hessians_ = hessians;
  int num_threads = OMP_NUM_THREADS();
  if (share_state_->num_threads != num_threads && share_state_->num_threads > 0) {
    Log::Warning(
        "Detected that num_threads changed during training (from %d to %d), "
        "it may cause unexpected errors.",
        share_state_->num_threads, num_threads);
  }
  share_state_->num_threads = num_threads;

  if (config_->use_quantized_grad) {
    gradient_discretizer_->DiscretizeGradients(num_data_, gradients_, hessians_);
  }

  // some initial works before training
  BeforeTrain();

  bool track_branch_features = !(config_->interaction_constraints_vector.empty());
  auto tree = std::unique_ptr<Tree>(new Tree(config_->num_leaves, track_branch_features, false));
  auto tree_ptr = tree.get();
  constraints_->ShareTreePointer(tree_ptr);

  // set the root value by hand, as it is not handled by splits
  tree->SetLeafOutput(0, FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
    smaller_leaf_splits_->sum_gradients(), smaller_leaf_splits_->sum_hessians(),
    config_->lambda_l1, config_->lambda_l2, config_->max_delta_step,
    BasicConstraint(), config_->path_smooth, static_cast<data_size_t>(num_data_), 0));

  // root leaf
  int left_leaf = 0;
  int cur_depth = 1;
  // only root leaf can be splitted on first time
  int right_leaf = -1;

  int init_splits = ForceSplits(tree_ptr, &left_leaf, &right_leaf, &cur_depth);

  for (int split = init_splits; split < config_->num_leaves - 1; ++split) {
    // some initial works before finding best split
    if (BeforeFindBestSplit(tree_ptr, left_leaf, right_leaf)) {
      // find best threshold for every feature
      FindBestSplits(tree_ptr);
    }
    // Get a leaf with max split gain
    int best_leaf = static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(best_split_per_leaf_));
    // Get split information for best leaf
    const SplitInfo& best_leaf_SplitInfo = best_split_per_leaf_[best_leaf];
    // cannot split, quit
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f", best_leaf_SplitInfo.gain);
      break;
    }
    // split tree with best leaf
    Split(tree_ptr, best_leaf, &left_leaf, &right_leaf);
    cur_depth = std::max(cur_depth, tree->leaf_depth(left_leaf));
  }

  if (config_->use_quantized_grad && config_->quant_train_renew_leaf) {
    gradient_discretizer_->RenewIntGradTreeOutput(tree.get(), config_, data_partition_.get(), gradients_, hessians_,
      [this] (int leaf_index) { return GetGlobalDataCountInLeaf(leaf_index); });
  }

  col_sampler_.CompleteAdaptiveModel();
  Log::Debug("Trained a tree with leaves = %d and depth = %d", tree->num_leaves(), cur_depth);
  return tree.release();
}

Tree* SerialTreeLearner::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const {
  auto tree = std::unique_ptr<Tree>(new Tree(*old_tree));
  CHECK_GE(data_partition_->num_leaves(), tree->num_leaves());
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < tree->num_leaves(); ++i) {
    OMP_LOOP_EX_BEGIN();
    data_size_t cnt_leaf_data = 0;
    auto tmp_idx = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
    double sum_grad = 0.0f;
    double sum_hess = kEpsilon;
    for (data_size_t j = 0; j < cnt_leaf_data; ++j) {
      auto idx = tmp_idx[j];
      sum_grad += gradients[idx];
      sum_hess += hessians[idx];
    }
    double output;
    if ((config_->path_smooth > kEpsilon) & (i > 0)) {
      output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true>(
          sum_grad, sum_hess, config_->lambda_l1, config_->lambda_l2,
          config_->max_delta_step, config_->path_smooth, cnt_leaf_data, tree->leaf_parent(i));
    } else {
      output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(
          sum_grad, sum_hess, config_->lambda_l1, config_->lambda_l2,
          config_->max_delta_step, config_->path_smooth, cnt_leaf_data, 0);
    }
    auto old_leaf_output = tree->LeafOutput(i);
    auto new_leaf_output = output * tree->shrinkage();
    tree->SetLeafOutput(i, config_->refit_decay_rate * old_leaf_output + (1.0 - config_->refit_decay_rate) * new_leaf_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  return tree.release();
}

Tree* SerialTreeLearner::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const {
  data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  return FitByExistingTree(old_tree, gradients, hessians);
}

void SerialTreeLearner::BeforeTrain() {
  Common::FunctionTimer fun_timer("SerialTreeLearner::BeforeTrain", global_timer);
  // reset histogram pool
  histogram_pool_.ResetMap();

  if (col_sampler_.adaptive_feature_selection_enabled()) {
    col_sampler_.PrepareAdaptiveTree();
  } else {
    col_sampler_.ResetByTree();
  }
  train_data_->InitTrain(col_sampler_.is_feature_used_bytree(), share_state_.get());
  // initialize data partition
  data_partition_->Init();

  constraints_->Reset();

  // reset the splits for leaves
  for (int i = 0; i < config_->num_leaves; ++i) {
    best_split_per_leaf_[i].Reset();
  }

  // Sumup for root
  if (data_partition_->leaf_count(0) == num_data_) {
    // use all data
    if (!config_->use_quantized_grad) {
      smaller_leaf_splits_->Init(gradients_, hessians_);
    } else {
      smaller_leaf_splits_->Init(
        gradient_discretizer_->discretized_gradients_and_hessians(),
        gradient_discretizer_->grad_scale(),
        gradient_discretizer_->hess_scale());
    }
  } else {
    // use bagging, only use part of data
    if (!config_->use_quantized_grad) {
      smaller_leaf_splits_->Init(0, data_partition_.get(), gradients_, hessians_);
    } else {
      smaller_leaf_splits_->Init(
        0, data_partition_.get(),
        gradient_discretizer_->discretized_gradients_and_hessians(),
        static_cast<score_t>(gradient_discretizer_->grad_scale()),
        static_cast<score_t>(gradient_discretizer_->hess_scale()));
    }
  }

  larger_leaf_splits_->Init();

  if (cegb_ != nullptr) {
    cegb_->BeforeTrain();
  }

  if (config_->use_quantized_grad && config_->tree_learner != std::string("data")) {
    gradient_discretizer_->SetNumBitsInHistogramBin<false>(0, -1, data_partition_->leaf_count(0), 0);
  }
}

bool SerialTreeLearner::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::BeforeFindBestSplit", global_timer);
  // check depth of current leaf
  if (config_->max_depth > 0) {
    // only need to check left leaf, since right leaf is in same level of left leaf
    if (tree->leaf_depth(left_leaf) >= config_->max_depth) {
      best_split_per_leaf_[left_leaf].gain = kMinScore;
      if (right_leaf >= 0) {
        best_split_per_leaf_[right_leaf].gain = kMinScore;
      }
      return false;
    }
  }
  data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
  data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
  // no enough data to continue
  if (num_data_in_right_child < static_cast<data_size_t>(config_->min_data_in_leaf * 2)
      && num_data_in_left_child < static_cast<data_size_t>(config_->min_data_in_leaf * 2)) {
    best_split_per_leaf_[left_leaf].gain = kMinScore;
    if (right_leaf >= 0) {
      best_split_per_leaf_[right_leaf].gain = kMinScore;
    }
    return false;
  }
  parent_leaf_histogram_array_ = nullptr;
  // only have root
  if (right_leaf < 0) {
    histogram_pool_.Get(left_leaf, &smaller_leaf_histogram_array_);
    larger_leaf_histogram_array_ = nullptr;
  } else if (num_data_in_left_child < num_data_in_right_child) {
    // put parent(left) leaf's histograms into larger leaf's histograms
    if (histogram_pool_.Get(left_leaf, &larger_leaf_histogram_array_)) {
      parent_leaf_histogram_array_ = larger_leaf_histogram_array_;
    }
    histogram_pool_.Move(left_leaf, right_leaf);
    histogram_pool_.Get(left_leaf, &smaller_leaf_histogram_array_);
  } else {
    // put parent(left) leaf's histograms to larger leaf's histograms
    if (histogram_pool_.Get(left_leaf, &larger_leaf_histogram_array_)) {
      parent_leaf_histogram_array_ = larger_leaf_histogram_array_;
    }
    histogram_pool_.Get(right_leaf, &smaller_leaf_histogram_array_);
  }
  return true;
}

void SerialTreeLearner::FindBestSplits(const Tree* tree) {
  FindBestSplits(tree, nullptr);
}

void SerialTreeLearner::FindBestSplits(const Tree* tree, const std::set<int>* force_features) {
  std::vector<int8_t> is_feature_used(num_features_, 0);
  const auto activate_feature = [&](int feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index] &&
        (force_features == nullptr ||
         force_features->find(feature_index) == force_features->end())) {
      return;
    }
    if (parent_leaf_histogram_array_ != nullptr &&
        !parent_leaf_histogram_array_[feature_index].is_splittable()) {
      smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      return;
    }
    is_feature_used[feature_index] = 1;
  };
  if (col_sampler_.adaptive_feature_selection_enabled() &&
      force_features == nullptr) {
    const auto& selected_features =
        col_sampler_.adaptive_selected_inner_features();
    const int selected_count =
        static_cast<int>(selected_features.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 256) if (selected_count >= 512)
    for (int work_index = 0; work_index < selected_count; ++work_index) {
      activate_feature(selected_features[work_index]);
    }
  } else {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 256) if (num_features_ >= 512)
    for (int feature_index = 0; feature_index < num_features_;
         ++feature_index) {
      activate_feature(feature_index);
    }
  }
  bool use_subtract = parent_leaf_histogram_array_ != nullptr;

  ConstructHistograms(is_feature_used, use_subtract);
  FindBestSplitsFromHistograms(is_feature_used, use_subtract, tree);
}

void SerialTreeLearner::ConstructHistograms(
    const std::vector<int8_t>& is_feature_used, bool use_subtract) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::ConstructHistograms",
                                  global_timer);
  // construct smaller leaf
  if (config_->use_quantized_grad) {
    const uint8_t smaller_leaf_num_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
    hist_t* ptr_smaller_leaf_hist_data =
        smaller_leaf_num_bits <= 16 ?
        reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[0].RawDataInt16() - kHistOffset) :
        reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[0].RawDataInt32() - kHistOffset);
    #define SMALLER_LEAF_ARGS \
      is_feature_used, smaller_leaf_splits_->data_indices(), \
      smaller_leaf_splits_->num_data_in_leaf(), \
      reinterpret_cast<const score_t*>(gradient_discretizer_->discretized_gradients_and_hessians()), \
      nullptr, \
      reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), \
      nullptr, \
      share_state_.get(), \
      reinterpret_cast<hist_t*>(ptr_smaller_leaf_hist_data)
    if (smaller_leaf_num_bits <= 16) {
      train_data_->ConstructHistograms<true, 16>(SMALLER_LEAF_ARGS);
    } else {
      train_data_->ConstructHistograms<true, 32>(SMALLER_LEAF_ARGS);
    }
    #undef SMALLER_LEAF_ARGS
    if (larger_leaf_histogram_array_ && !use_subtract) {
      const uint8_t larger_leaf_num_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
      hist_t* ptr_larger_leaf_hist_data =
        larger_leaf_num_bits <= 16 ?
        reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[0].RawDataInt16() - kHistOffset) :
        reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[0].RawDataInt32() - kHistOffset);
      #define LARGER_LEAF_ARGS \
        is_feature_used, larger_leaf_splits_->data_indices(), \
        larger_leaf_splits_->num_data_in_leaf(), \
        reinterpret_cast<const score_t*>(gradient_discretizer_->discretized_gradients_and_hessians()), \
        nullptr, \
        reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), \
        nullptr, \
        share_state_.get(), \
        reinterpret_cast<hist_t*>(ptr_larger_leaf_hist_data)
      if (larger_leaf_num_bits <= 16) {
        train_data_->ConstructHistograms<true, 16>(LARGER_LEAF_ARGS);
      } else {
        train_data_->ConstructHistograms<true, 32>(LARGER_LEAF_ARGS);
      }
      #undef LARGER_LEAF_ARGS
    }
  } else {
    hist_t* ptr_smaller_leaf_hist_data =
        smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
    train_data_->ConstructHistograms<false, 0>(
        is_feature_used, smaller_leaf_splits_->data_indices(),
        smaller_leaf_splits_->num_data_in_leaf(), gradients_, hessians_,
        ordered_gradients_.data(), ordered_hessians_.data(), share_state_.get(),
        ptr_smaller_leaf_hist_data);
    if (larger_leaf_histogram_array_ != nullptr && !use_subtract) {
      // construct larger leaf
      hist_t* ptr_larger_leaf_hist_data =
          larger_leaf_histogram_array_[0].RawData() - kHistOffset;
      train_data_->ConstructHistograms<false, 0>(
          is_feature_used, larger_leaf_splits_->data_indices(),
          larger_leaf_splits_->num_data_in_leaf(), gradients_, hessians_,
          ordered_gradients_.data(), ordered_hessians_.data(), share_state_.get(),
          ptr_larger_leaf_hist_data);
    }
  }
}

void SerialTreeLearner::FindBestSplitsFromHistograms(
    const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) {
  Common::FunctionTimer fun_timer(
      "SerialTreeLearner::FindBestSplitsFromHistograms", global_timer);
  std::vector<SplitInfo> smaller_best(share_state_->num_threads);
  std::vector<SplitInfo> larger_best(share_state_->num_threads);
  const bool has_trivial_node_mask = col_sampler_.has_trivial_node_mask();
  std::vector<int8_t> smaller_node_used_features;
  if (!has_trivial_node_mask) {
    smaller_node_used_features =
        col_sampler_.GetByNode(tree, smaller_leaf_splits_->leaf_index());
  }
  std::vector<int8_t> larger_node_used_features;
  double smaller_leaf_parent_output = GetParentOutput(tree, smaller_leaf_splits_.get());
  double larger_leaf_parent_output = 0;
  if (larger_leaf_splits_ != nullptr && larger_leaf_splits_->leaf_index() >= 0) {
    larger_leaf_parent_output = GetParentOutput(tree, larger_leaf_splits_.get());
  }
  if (!has_trivial_node_mask && larger_leaf_splits_ != nullptr &&
      larger_leaf_splits_->leaf_index() >= 0) {
    larger_node_used_features = col_sampler_.GetByNode(tree, larger_leaf_splits_->leaf_index());
  }

  if (use_subtract && config_->use_quantized_grad) {
    const int parent_index = std::min(smaller_leaf_splits_->leaf_index(), larger_leaf_splits_->leaf_index());
    const uint8_t parent_hist_bits = gradient_discretizer_->GetHistBitsInNode<false>(parent_index);
    const uint8_t larger_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
    if (parent_hist_bits > 16 && larger_hist_bits <= 16) {
      OMP_INIT_EX();
      #pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
      for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
        OMP_LOOP_EX_BEGIN();
        if (!is_feature_used[feature_index]) {
          continue;
        }
        larger_leaf_histogram_array_[feature_index].CopyToBuffer(gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  const std::vector<int>* selected_features = nullptr;
  if (col_sampler_.adaptive_feature_selection_enabled()) {
    selected_features = &col_sampler_.adaptive_selected_inner_features();
  }
  const int feature_work_count =
      selected_features == nullptr
          ? num_features_
          : static_cast<int>(selected_features->size());

  const auto evaluate_feature_set = [&](auto capture_root_tag) {
    constexpr bool capture_root_gain =
        decltype(capture_root_tag)::value;
    OMP_INIT_EX();
    // find splits
#pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
    for (int work_index = 0; work_index < feature_work_count; ++work_index) {
      const int feature_index =
          selected_features == nullptr
              ? work_index
              : (*selected_features)[work_index];
      OMP_LOOP_EX_BEGIN();
      if (!is_feature_used[feature_index]) {
        continue;
      }
      const int tid = omp_get_thread_num();
      if (config_->use_quantized_grad) {
        const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
        const int64_t int_sum_gradient_and_hessian = smaller_leaf_splits_->int_sum_gradients_and_hessians();
        if (hist_bits_bin <= 16) {
          train_data_->FixHistogramInt<int32_t, int32_t, 16, 16>(
              feature_index, int_sum_gradient_and_hessian,
              reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[feature_index].RawDataInt16()));
        } else {
          train_data_->FixHistogramInt<int64_t, int64_t, 32, 32>(
              feature_index, int_sum_gradient_and_hessian,
              reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[feature_index].RawDataInt32()));
        }
      } else {
        train_data_->FixHistogram(
            feature_index, smaller_leaf_splits_->sum_gradients(),
            smaller_leaf_splits_->sum_hessians(),
            smaller_leaf_histogram_array_[feature_index].RawData());
      }
      int real_fidx = train_data_->RealFeatureIndex(feature_index);

      ComputeBestSplitForFeature<capture_root_gain>(smaller_leaf_histogram_array_, feature_index,
                                 real_fidx,
                                 has_trivial_node_mask ? 1
                                                       : smaller_node_used_features[feature_index],
                                 smaller_leaf_splits_->num_data_in_leaf(),
                                 smaller_leaf_splits_.get(), &smaller_best[tid],
                                 smaller_leaf_parent_output);

      // only has root leaf
      if (larger_leaf_splits_ == nullptr ||
          larger_leaf_splits_->leaf_index() < 0) {
        continue;
      }

      if (use_subtract) {
        if (config_->use_quantized_grad) {
          const int parent_index = std::min(smaller_leaf_splits_->leaf_index(), larger_leaf_splits_->leaf_index());
          const uint8_t parent_hist_bits = gradient_discretizer_->GetHistBitsInNode<false>(parent_index);
          const uint8_t smaller_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
          const uint8_t larger_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
          if (parent_hist_bits <= 16) {
            CHECK_LE(smaller_hist_bits, 16);
            CHECK_LE(larger_hist_bits, 16);
            larger_leaf_histogram_array_[feature_index].Subtract<true, int32_t, int32_t, int32_t, 16, 16, 16>(
                smaller_leaf_histogram_array_[feature_index]);
          } else if (larger_hist_bits <= 16) {
            CHECK_LE(smaller_hist_bits, 16);
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int32_t, int32_t, 32, 16, 16>(
                smaller_leaf_histogram_array_[feature_index], gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
          } else if (smaller_hist_bits <= 16) {
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int32_t, int64_t, 32, 16, 32>(
                smaller_leaf_histogram_array_[feature_index]);
          } else {
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int64_t, int64_t, 32, 32, 32>(
                smaller_leaf_histogram_array_[feature_index]);
          }
        } else {
          larger_leaf_histogram_array_[feature_index].Subtract<false>(
              smaller_leaf_histogram_array_[feature_index]);
        }
      } else {
        if (config_->use_quantized_grad) {
          const int64_t int_sum_gradient_and_hessian = larger_leaf_splits_->int_sum_gradients_and_hessians();
          const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
          if (hist_bits_bin <= 16) {
            train_data_->FixHistogramInt<int32_t, int32_t, 16, 16>(
                feature_index, int_sum_gradient_and_hessian,
                reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[feature_index].RawDataInt16()));
          } else {
            train_data_->FixHistogramInt<int64_t, int64_t, 32, 32>(
                feature_index, int_sum_gradient_and_hessian,
                reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[feature_index].RawDataInt32()));
          }
        } else {
          train_data_->FixHistogram(
              feature_index, larger_leaf_splits_->sum_gradients(),
              larger_leaf_splits_->sum_hessians(),
              larger_leaf_histogram_array_[feature_index].RawData());
        }
      }

      ComputeBestSplitForFeature<false>(larger_leaf_histogram_array_, feature_index,
                                 real_fidx,
                                 has_trivial_node_mask ? 1
                                                       : larger_node_used_features[feature_index],
                                 larger_leaf_splits_->num_data_in_leaf(),
                                 larger_leaf_splits_.get(), &larger_best[tid],
                                 larger_leaf_parent_output);

      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  };
  evaluate_feature_set(std::false_type{});
  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_best);
  int leaf = smaller_leaf_splits_->leaf_index();
  best_split_per_leaf_[leaf] = smaller_best[smaller_best_idx];

  if (larger_leaf_splits_ != nullptr &&
      larger_leaf_splits_->leaf_index() >= 0) {
    leaf = larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_best);
    best_split_per_leaf_[leaf] = larger_best[larger_best_idx];
  }
}

int32_t SerialTreeLearner::ForceSplits(Tree* tree, int* left_leaf,
                                       int* right_leaf, int *cur_depth) {
  bool abort_last_forced_split = false;
  if (forced_split_json_ == nullptr) {
    return 0;
  }
  int32_t result_count = 0;
  // start at root leaf
  *left_leaf = 0;
  std::queue<std::pair<Json, int>> q;
  Json left = *forced_split_json_;
  Json right;
  bool left_smaller = true;
  std::unordered_map<int, SplitInfo> forceSplitMap;
  q.push(std::make_pair(left, *left_leaf));

  // Histogram construction require parent features.
  std::set<int> force_split_features = FindAllForceFeatures(*forced_split_json_);
  while (!q.empty()) {
    if (BeforeFindBestSplit(tree, *left_leaf, *right_leaf)) {
      FindBestSplits(tree, &force_split_features);
    }

    // then, compute own splits
    SplitInfo left_split;
    SplitInfo right_split;

    if (!left.is_null()) {
      const int left_feature = left["feature"].int_value();
      const double left_threshold_double = left["threshold"].number_value();
      const int left_inner_feature_index = train_data_->InnerFeatureIndex(left_feature);
      const uint32_t left_threshold = train_data_->BinThreshold(
              left_inner_feature_index, left_threshold_double);
      auto leaf_histogram_array = (left_smaller) ? smaller_leaf_histogram_array_ : larger_leaf_histogram_array_;
      auto left_leaf_splits = (left_smaller) ? smaller_leaf_splits_.get() : larger_leaf_splits_.get();
      leaf_histogram_array[left_inner_feature_index].GatherInfoForThreshold(
              left_leaf_splits->sum_gradients(),
              left_leaf_splits->sum_hessians(),
              left_threshold,
              left_leaf_splits->num_data_in_leaf(),
              left_leaf_splits->weight(),
              &left_split);
      left_split.feature = left_feature;
      forceSplitMap[*left_leaf] = left_split;
      if (left_split.gain < 0) {
        forceSplitMap.erase(*left_leaf);
      }
    }

    if (!right.is_null()) {
      const int right_feature = right["feature"].int_value();
      const double right_threshold_double = right["threshold"].number_value();
      const int right_inner_feature_index = train_data_->InnerFeatureIndex(right_feature);
      const uint32_t right_threshold = train_data_->BinThreshold(
              right_inner_feature_index, right_threshold_double);
      auto leaf_histogram_array = (left_smaller) ? larger_leaf_histogram_array_ : smaller_leaf_histogram_array_;
      auto right_leaf_splits = (left_smaller) ? larger_leaf_splits_.get() : smaller_leaf_splits_.get();
      leaf_histogram_array[right_inner_feature_index].GatherInfoForThreshold(
        right_leaf_splits->sum_gradients(),
        right_leaf_splits->sum_hessians(),
        right_threshold,
        right_leaf_splits->num_data_in_leaf(),
        right_leaf_splits->weight(),
        &right_split);
      right_split.feature = right_feature;
      forceSplitMap[*right_leaf] = right_split;
      if (right_split.gain < 0) {
        forceSplitMap.erase(*right_leaf);
      }
    }

    std::pair<Json, int> pair = q.front();
    q.pop();
    int current_leaf = pair.second;
    // split info should exist because searching in bfs fashion - should have added from parent
    if (forceSplitMap.find(current_leaf) == forceSplitMap.end()) {
        abort_last_forced_split = true;
        break;
    }
    best_split_per_leaf_[current_leaf] = forceSplitMap[current_leaf];
    Split(tree, current_leaf, left_leaf, right_leaf);
    left_smaller = best_split_per_leaf_[current_leaf].left_count <
                   best_split_per_leaf_[current_leaf].right_count;
    left = Json();
    right = Json();
    if ((pair.first).object_items().count("left") > 0) {
      left = (pair.first)["left"];
      if (left.object_items().count("feature") > 0 && left.object_items().count("threshold") > 0) {
        q.push(std::make_pair(left, *left_leaf));
      }
    }
    if ((pair.first).object_items().count("right") > 0) {
      right = (pair.first)["right"];
      if (right.object_items().count("feature") > 0 && right.object_items().count("threshold") > 0) {
        q.push(std::make_pair(right, *right_leaf));
      }
    }
    result_count++;
    *(cur_depth) = std::max(*(cur_depth), tree->leaf_depth(*left_leaf));
  }
  if (abort_last_forced_split) {
    int best_leaf =
        static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(best_split_per_leaf_));
    const SplitInfo& best_leaf_SplitInfo = best_split_per_leaf_[best_leaf];
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f",
                   best_leaf_SplitInfo.gain);
      return config_->num_leaves;
    }
    Split(tree, best_leaf, left_leaf, right_leaf);
    *(cur_depth) = std::max(*(cur_depth), tree->leaf_depth(*left_leaf));
    ++result_count;
  }
  return result_count;
}

std::set<int> SerialTreeLearner::FindAllForceFeatures(Json force_split_leaf_setting) {
  std::set<int> force_features;
  std::queue<Json> force_split_leaves;

  force_split_leaves.push(force_split_leaf_setting);

  while (!force_split_leaves.empty()) {
    Json split_leaf = force_split_leaves.front();
    force_split_leaves.pop();

    const int feature_index = split_leaf["feature"].int_value();
    const int feature_inner_index = train_data_->InnerFeatureIndex(feature_index);
    force_features.insert(feature_inner_index);

    if (split_leaf.object_items().count("left") > 0) {
      force_split_leaves.push(split_leaf["left"]);
    }

    if (split_leaf.object_items().count("right") > 0) {
      force_split_leaves.push(split_leaf["right"]);
    }
  }

  return force_features;
}

void SerialTreeLearner::SplitInner(Tree* tree, int best_leaf, int* left_leaf,
                                   int* right_leaf, bool update_cnt) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::SplitInner", global_timer);
  SplitInfo& best_split_info = best_split_per_leaf_[best_leaf];
  const int inner_feature_index =
      train_data_->InnerFeatureIndex(best_split_info.feature);
  if (cegb_ != nullptr) {
    cegb_->UpdateLeafBestSplits(tree, best_leaf, &best_split_info,
                                &best_split_per_leaf_);
  }
  *left_leaf = best_leaf;
  auto next_leaf_id = tree->NextLeafId();

  // update before tree split
  constraints_->BeforeSplit(best_leaf, next_leaf_id,
                            best_split_info.monotone_type);

  bool is_numerical_split =
      train_data_->FeatureBinMapper(inner_feature_index)->bin_type() ==
      BinType::NumericalBin;
  if (is_numerical_split) {
    auto threshold_double = train_data_->RealThreshold(
        inner_feature_index, best_split_info.threshold);
    data_partition_->Split(best_leaf, train_data_, inner_feature_index,
                           &best_split_info.threshold, 1,
                           best_split_info.default_left, next_leaf_id);
    if (update_cnt) {
      // don't need to update this in data-based parallel model
      best_split_info.left_count = data_partition_->leaf_count(*left_leaf);
      best_split_info.right_count = data_partition_->leaf_count(next_leaf_id);
    }
    // split tree, will return right leaf
    *right_leaf = tree->Split(
        best_leaf, inner_feature_index, best_split_info.feature,
        best_split_info.threshold, threshold_double,
        static_cast<double>(best_split_info.left_output),
        static_cast<double>(best_split_info.right_output),
        static_cast<data_size_t>(best_split_info.left_count),
        static_cast<data_size_t>(best_split_info.right_count),
        static_cast<double>(best_split_info.left_sum_hessian),
        static_cast<double>(best_split_info.right_sum_hessian),
        // store the true split gain in tree model
        static_cast<float>(best_split_info.gain + config_->min_gain_to_split),
        train_data_->FeatureBinMapper(inner_feature_index)->missing_type(),
        best_split_info.default_left);
  } else {
    std::vector<uint32_t> cat_bitset_inner =
        Common::ConstructBitset(best_split_info.cat_threshold.data(),
                                best_split_info.num_cat_threshold);
    std::vector<int> threshold_int(best_split_info.num_cat_threshold);
    for (int i = 0; i < best_split_info.num_cat_threshold; ++i) {
      threshold_int[i] = static_cast<int>(train_data_->RealThreshold(
          inner_feature_index, best_split_info.cat_threshold[i]));
    }
    std::vector<uint32_t> cat_bitset = Common::ConstructBitset(
        threshold_int.data(), best_split_info.num_cat_threshold);

    data_partition_->Split(best_leaf, train_data_, inner_feature_index,
                           cat_bitset_inner.data(),
                           static_cast<int>(cat_bitset_inner.size()),
                           best_split_info.default_left, next_leaf_id);

    if (update_cnt) {
      // don't need to update this in data-based parallel model
      best_split_info.left_count = data_partition_->leaf_count(*left_leaf);
      best_split_info.right_count = data_partition_->leaf_count(next_leaf_id);
    }

    *right_leaf = tree->SplitCategorical(
        best_leaf, inner_feature_index, best_split_info.feature,
        cat_bitset_inner.data(), static_cast<int>(cat_bitset_inner.size()),
        cat_bitset.data(), static_cast<int>(cat_bitset.size()),
        static_cast<double>(best_split_info.left_output),
        static_cast<double>(best_split_info.right_output),
        static_cast<data_size_t>(best_split_info.left_count),
        static_cast<data_size_t>(best_split_info.right_count),
        static_cast<double>(best_split_info.left_sum_hessian),
        static_cast<double>(best_split_info.right_sum_hessian),
        // store the true split gain in tree model
        static_cast<float>(best_split_info.gain + config_->min_gain_to_split),
        train_data_->FeatureBinMapper(inner_feature_index)->missing_type());
  }

#ifdef DEBUG
  CHECK(*right_leaf == next_leaf_id);
#endif

  // init the leaves that used on next iteration
  if (!config_->use_quantized_grad) {
    if (best_split_info.left_count < best_split_info.right_count) {
      CHECK_GT(best_split_info.left_count, 0);
      smaller_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                 best_split_info.left_sum_gradient,
                                 best_split_info.left_sum_hessian,
                                 best_split_info.left_output);
      larger_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                best_split_info.right_sum_gradient,
                                best_split_info.right_sum_hessian,
                                best_split_info.right_output);
    } else {
      CHECK_GT(best_split_info.right_count, 0);
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                best_split_info.left_sum_gradient,
                                best_split_info.left_sum_hessian,
                                best_split_info.left_output);
    }
  } else {
    if (best_split_info.left_count < best_split_info.right_count) {
      CHECK_GT(best_split_info.left_count, 0);
      smaller_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                 best_split_info.left_sum_gradient,
                                 best_split_info.left_sum_hessian,
                                 best_split_info.left_sum_gradient_and_hessian,
                                 best_split_info.left_output);
      larger_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_sum_gradient_and_hessian,
                                 best_split_info.right_output);
    } else {
      CHECK_GT(best_split_info.right_count, 0);
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_sum_gradient_and_hessian,
                                 best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                best_split_info.left_sum_gradient,
                                best_split_info.left_sum_hessian,
                                best_split_info.left_sum_gradient_and_hessian,
                                best_split_info.left_output);
    }
  }
  if (config_->use_quantized_grad && config_->tree_learner != std::string("data")) {
    gradient_discretizer_->SetNumBitsInHistogramBin<false>(*left_leaf, *right_leaf,
                                                    data_partition_->leaf_count(*left_leaf),
                                                    data_partition_->leaf_count(*right_leaf));
  }

  #ifdef DEBUG
  CheckSplit(best_split_info, *left_leaf, *right_leaf);
  #endif

  auto leaves_need_update = constraints_->Update(
      is_numerical_split, *left_leaf, *right_leaf,
      best_split_info.monotone_type, best_split_info.right_output,
      best_split_info.left_output, inner_feature_index, best_split_info,
      best_split_per_leaf_);
  // update leave outputs if needed
  for (auto leaf : leaves_need_update) {
    RecomputeBestSplitForLeaf(tree, leaf, &best_split_per_leaf_[leaf]);
  }
}

void SerialTreeLearner::RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                                        data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* /*train_score*/) const {
  if (obj != nullptr && obj->IsRenewTreeOutput()) {
    CHECK_LE(tree->num_leaves(), data_partition_->num_leaves());
    const data_size_t* bag_mapper = nullptr;
    if (total_num_data != num_data_) {
      CHECK_EQ(bag_cnt, num_data_);
      bag_mapper = bag_indices;
    }
    std::vector<int> n_nozeroworker_perleaf(tree->num_leaves(), 1);
    int num_machines = Network::num_machines();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < tree->num_leaves(); ++i) {
      const double output = static_cast<double>(tree->LeafOutput(i));
      data_size_t cnt_leaf_data = 0;
      auto index_mapper = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
      if (cnt_leaf_data > 0) {
        // bag_mapper[index_mapper[i]]
        const double new_output = obj->RenewTreeOutput(output, residual_getter, index_mapper, bag_mapper, cnt_leaf_data);
        tree->SetLeafOutput(i, new_output);
      } else {
        CHECK_GT(num_machines, 1);
        tree->SetLeafOutput(i, 0.0);
        n_nozeroworker_perleaf[i] = 0;
      }
    }
    if (num_machines > 1) {
      std::vector<double> outputs(tree->num_leaves());
      for (int i = 0; i < tree->num_leaves(); ++i) {
        outputs[i] = static_cast<double>(tree->LeafOutput(i));
      }
      outputs = Network::GlobalSum(&outputs);
      n_nozeroworker_perleaf = Network::GlobalSum(&n_nozeroworker_perleaf);
      for (int i = 0; i < tree->num_leaves(); ++i) {
        tree->SetLeafOutput(i, outputs[i] / n_nozeroworker_perleaf[i]);
      }
    }
  }
}

template <bool CAPTURE_ROOT_GAIN>
void SerialTreeLearner::ComputeBestSplitForFeature(
    FeatureHistogram* histogram_array_, int feature_index, int real_fidx,
    int8_t is_feature_used, int num_data, const LeafSplits* leaf_splits,
    SplitInfo* best_split, double parent_output) {
  bool is_feature_numerical = train_data_->FeatureBinMapper(feature_index)
                                  ->bin_type() == BinType::NumericalBin;
  if (is_feature_numerical & !config_->monotone_constraints.empty()) {
    constraints_->RecomputeConstraintsIfNeeded(
        constraints_.get(), feature_index, ~(leaf_splits->leaf_index()),
        train_data_->FeatureNumBin(feature_index));
  }
  SplitInfo new_split;
  if (config_->use_quantized_grad) {
    const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(leaf_splits->leaf_index());
    histogram_array_[feature_index].FindBestThresholdInt(
        leaf_splits->int_sum_gradients_and_hessians(),
        gradient_discretizer_->grad_scale(),
        gradient_discretizer_->hess_scale(),
        hist_bits_bin,
        hist_bits_bin,
        num_data,
        constraints_->GetFeatureConstraint(leaf_splits->leaf_index(), feature_index), parent_output, &new_split);
  } else {
    histogram_array_[feature_index].FindBestThreshold(
        leaf_splits->sum_gradients(), leaf_splits->sum_hessians(), num_data,
        constraints_->GetFeatureConstraint(leaf_splits->leaf_index(), feature_index), parent_output, &new_split);
  }
  new_split.feature = real_fidx;
  if (cegb_ != nullptr) {
    new_split.gain -=
        cegb_->DeltaGain(feature_index, real_fidx, leaf_splits->leaf_index(),
                         num_data, new_split);
  }
  if (new_split.monotone_type != 0) {
    double penalty = constraints_->ComputeMonotoneSplitGainPenalty(
        leaf_splits->leaf_index(), config_->monotone_penalty);
    new_split.gain *= penalty;
  }
  // it is needed to filter the features after the above code.
  // Otherwise, the `is_splittable` in `FeatureHistogram` will be wrong, and cause some features being accidentally filtered in the later nodes.
  if (new_split > *best_split && is_feature_used) {
    *best_split = new_split;
  }
}

void SerialTreeLearner::ComputeBestSplitForFeature(
    FeatureHistogram* histogram_array_, int feature_index, int real_fidx,
    int8_t is_feature_used, int num_data, const LeafSplits* leaf_splits,
    SplitInfo* best_split, double parent_output) {
  ComputeBestSplitForFeature<false>(
      histogram_array_, feature_index, real_fidx, is_feature_used,
      num_data, leaf_splits, best_split, parent_output);
}

double SerialTreeLearner::GetParentOutput(const Tree* tree, const LeafSplits* leaf_splits) const {
  double parent_output;
  if (tree->num_leaves() == 1) {
    // for root leaf the "parent" output is its own output because we don't apply any smoothing to the root
    parent_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
      leaf_splits->sum_gradients(), leaf_splits->sum_hessians(), config_->lambda_l1,
      config_->lambda_l2, config_->max_delta_step, BasicConstraint(),
      config_->path_smooth, static_cast<data_size_t>(leaf_splits->num_data_in_leaf()), 0);
  } else {
    parent_output = leaf_splits->weight();
  }
  return parent_output;
}

void SerialTreeLearner::RecomputeBestSplitForLeaf(Tree* tree, int leaf, SplitInfo* split) {
  FeatureHistogram* histogram_array_;
  if (!histogram_pool_.Get(leaf, &histogram_array_)) {
    Log::Warning(
        "Get historical Histogram for leaf %d failed, will skip the "
        "``RecomputeBestSplitForLeaf``",
        leaf);
    return;
  }
  double sum_gradients = split->left_sum_gradient + split->right_sum_gradient;
  double sum_hessians = split->left_sum_hessian + split->right_sum_hessian;
  int num_data = split->left_count + split->right_count;

  std::vector<SplitInfo> bests(share_state_->num_threads);
  LeafSplits leaf_splits(num_data, config_);
  leaf_splits.Init(leaf, sum_gradients, sum_hessians);

  // can't use GetParentOutput because leaf_splits doesn't have weight property set
  double parent_output = 0;
  if (config_->path_smooth > kEpsilon) {
    parent_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
      sum_gradients, sum_hessians, config_->lambda_l1, config_->lambda_l2, config_->max_delta_step,
      BasicConstraint(), config_->path_smooth, static_cast<data_size_t>(num_data), 0);
  }

  OMP_INIT_EX();
// find splits
  const bool has_trivial_node_mask = col_sampler_.has_trivial_node_mask();
  std::vector<int8_t> node_used_features;
  if (!has_trivial_node_mask) {
    node_used_features = col_sampler_.GetByNode(tree, leaf);
  }
#pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!col_sampler_.is_feature_used_bytree()[feature_index] ||
        !histogram_array_[feature_index].is_splittable()) {
      continue;
    }
    const int tid = omp_get_thread_num();
    int real_fidx = train_data_->RealFeatureIndex(feature_index);
    ComputeBestSplitForFeature<false>(histogram_array_, feature_index, real_fidx,
                               has_trivial_node_mask ? 1 : node_used_features[feature_index],
                               num_data, &leaf_splits, &bests[tid], parent_output);

    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  auto best_idx = ArrayArgs<SplitInfo>::ArgMax(bests);
  *split = bests[best_idx];
}

#ifdef DEBUG
void SerialTreeLearner::CheckSplit(const SplitInfo& best_split_info, const int left_leaf_index, const int right_leaf_index) {
  data_size_t num_data_in_left = 0;
  data_size_t num_data_in_right = 0;
  const data_size_t* data_indices_in_left = data_partition_->GetIndexOnLeaf(left_leaf_index, &num_data_in_left);
  const data_size_t* data_indices_in_right = data_partition_->GetIndexOnLeaf(right_leaf_index, &num_data_in_right);
  if (config_->use_quantized_grad) {
    int32_t sum_left_gradient = 0;
    int32_t sum_left_hessian = 0;
    int32_t sum_right_gradient = 0;
    int32_t sum_right_hessian = 0;
    const int8_t* discretized_grad_and_hess = gradient_discretizer_->discretized_gradients_and_hessians();
    for (data_size_t i = 0; i < num_data_in_left; ++i) {
      const data_size_t index = data_indices_in_left[i];
      sum_left_gradient += discretized_grad_and_hess[2 * index + 1];
      sum_left_hessian += discretized_grad_and_hess[2 * index];
    }
    for (data_size_t i = 0; i < num_data_in_right; ++i) {
      const data_size_t index = data_indices_in_right[i];
      sum_right_gradient += discretized_grad_and_hess[2 * index + 1];
      sum_right_hessian += discretized_grad_and_hess[2 * index];
    }
    Log::Warning("============================ start leaf split info ============================");
    Log::Warning("left_leaf_index = %d, right_leaf_index = %d", left_leaf_index, right_leaf_index);
    Log::Warning("num_data_in_left = %d, num_data_in_right = %d", num_data_in_left, num_data_in_right);
    Log::Warning("sum_left_gradient = %d, best_split_info->left_sum_gradient_and_hessian.gradient = %d", sum_left_gradient,
      static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian >> 32));
    Log::Warning("sum_left_hessian = %d, best_split_info->left_sum_gradient_and_hessian.hessian = %d", sum_left_hessian,
      static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian & 0x00000000ffffffff));
    Log::Warning("sum_right_gradient = %d, best_split_info->right_sum_gradient_and_hessian.gradient = %d", sum_right_gradient,
      static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian >> 32));
    Log::Warning("sum_right_hessian = %d, best_split_info->right_sum_gradient_and_hessian.hessian = %d", sum_right_hessian,
      static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian & 0x00000000ffffffff));
    CHECK_EQ(num_data_in_left, best_split_info.left_count);
    CHECK_EQ(num_data_in_right, best_split_info.right_count);
    CHECK_EQ(sum_left_gradient, static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian >> 32))
    CHECK_EQ(sum_left_hessian, static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian & 0x00000000ffffffff));
    CHECK_EQ(sum_right_gradient, static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian >> 32));
    CHECK_EQ(sum_right_hessian, static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian & 0x00000000ffffffff));
    Log::Warning("============================ end leaf split info ============================");
  }
}
#endif

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/serial_tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_

#include <LightGBM/dataset.h>
#include <LightGBM/tree.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>
#include <set>

#include "col_sampler.hpp"
#include "data_partition.hpp"
#include "feature_histogram.hpp"
#include "gradient_discretizer.hpp"
#include "leaf_splits.hpp"
#include "monotone_constraints.hpp"
#include "split_info.hpp"

#ifdef USE_GPU
// Use 4KBytes aligned allocator for ordered gradients and ordered Hessians when GPU is enabled.
// This is necessary to pin the two arrays in memory and make transferring faster.
#include <boost/align/aligned_allocator.hpp>
#endif

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*! \brief forward declaration */
class CostEfficientGradientBoosting;

/*!
* \brief Used for learning a tree by single machine
*/
class SerialTreeLearner: public TreeLearner {
 public:
  friend CostEfficientGradientBoosting;
  explicit SerialTreeLearner(const Config* config);

  ~SerialTreeLearner();

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void ResetTrainingData(const Dataset* train_data,
                         bool is_constant_hessian) override {
    ResetTrainingDataInner(train_data, is_constant_hessian, true);
  }

  void ResetIsConstantHessian(bool is_constant_hessian) override {
    share_state_->is_constant_hessian = is_constant_hessian;
  }

  virtual void ResetTrainingDataInner(const Dataset* train_data,
                                      bool is_constant_hessian,
                                      bool reset_multi_val_bin);

  void ResetConfig(const Config* config) override;

  inline void SetForcedSplit(const Json* forced_split_json) override {
    if (forced_split_json != nullptr && !forced_split_json->is_null()) {
      forced_split_json_ = forced_split_json;
    } else {
      forced_split_json_ = nullptr;
    }
  }

  void BeginAdaptiveFeatureIteration(int num_models) override;

  void EndAdaptiveFeatureIteration() override;

  const std::vector<int8_t>* GetCurrentFeatureMask() const override {
    return col_sampler_.adaptive_feature_selection_enabled()
               ? &col_sampler_.is_feature_used_bytree()
               : nullptr;
  }

  const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const override {
    return col_sampler_.adaptive_feature_selected_count_history();
  }

  void AbortAdaptiveFeatureIteration() noexcept override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override {
    if (subset == nullptr) {
      data_partition_->SetUsedDataIndices(used_indices, num_data);
      share_state_->SetUseSubrow(false);
    } else {
      ResetTrainingDataInner(subset, share_state_->is_constant_hessian, false);
      share_state_->SetUseSubrow(true);
      share_state_->SetSubrowCopied(false);
      share_state_->bagging_use_indices = used_indices;
      share_state_->bagging_indices_cnt = num_data;
    }
  }

  void AddPredictionToScore(const Tree* tree,
                            double* out_score) const override {
    CHECK_LE(tree->num_leaves(), data_partition_->num_leaves());
    if (tree->num_leaves() <= 1) {
      return;
    }
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int i = 0; i < tree->num_leaves(); ++i) {
      double output = static_cast<double>(tree->LeafOutput(i));
      data_size_t cnt_leaf_data = 0;
      auto tmp_idx = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
      for (data_size_t j = 0; j < cnt_leaf_data; ++j) {
        out_score[tmp_idx[j]] += output;
      }
    }
  }

  void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                       data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const override;

  /*! \brief Get output of parent node, used for path smoothing */
  double GetParentOutput(const Tree* tree, const LeafSplits* leaf_splits) const;

 protected:
  template <bool CAPTURE_ROOT_GAIN>
  void ComputeBestSplitForFeature(FeatureHistogram* histogram_array_,
                                  int feature_index, int real_fidx,
                                  int8_t is_feature_used, int num_data,
                                  const LeafSplits* leaf_splits,
                                  SplitInfo* best_split, double parent_output);

  void ComputeBestSplitForFeature(FeatureHistogram* histogram_array_,
                                  int feature_index, int real_fidx,
                                  int8_t is_feature_used, int num_data,
                                  const LeafSplits* leaf_splits,
                                  SplitInfo* best_split,
                                  double parent_output);

  void GetShareStates(const Dataset* dataset, bool is_constant_hessian, bool is_first_time);

  void RecomputeBestSplitForLeaf(Tree* tree, int leaf, SplitInfo* split);

  /*!
  * \brief Some initial works before training
  */
  virtual void BeforeTrain();

  /*!
  * \brief Some initial works before FindBestSplit
  */
  virtual bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf);

  virtual void FindBestSplits(const Tree* tree);

  virtual void FindBestSplits(const Tree* tree, const std::set<int>* force_features);

  virtual void ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract);

  virtual void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree*);

  /*!
  * \brief Partition tree and data according best split.
  * \param tree Current tree, will be splitted on this function.
  * \param best_leaf The index of leaf that will be splitted.
  * \param left_leaf The index of left leaf after splitted.
  * \param right_leaf The index of right leaf after splitted.
  */
  inline virtual void Split(Tree* tree, int best_leaf, int* left_leaf,
    int* right_leaf) {
    SplitInner(tree, best_leaf, left_leaf, right_leaf, true);
  }

  void SplitInner(Tree* tree, int best_leaf, int* left_leaf, int* right_leaf,
                  bool update_cnt);

  /* Force splits with forced_split_json dict and then return num splits forced.*/
  int32_t ForceSplits(Tree* tree, int* left_leaf, int* right_leaf,
                      int* cur_depth);

  std::set<int> FindAllForceFeatures(Json force_split_leaf_setting);

  #ifdef DEBUG
  void CheckSplit(const SplitInfo& best_split_info, const int left_leaf_index, const int right_leaf_index);
  #endif

  /*!
  * \brief Get the number of data in a leaf
  * \param leaf_idx The index of leaf
  * \return The number of data in the leaf_idx leaf
  */
  inline virtual data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const;

  /*! \brief number of data */
  data_size_t num_data_;
  /*! \brief number of features */
  int num_features_;
  /*! \brief training data */
  const Dataset* train_data_;
  /*! \brief gradients of current iteration */
  const score_t* gradients_;
  /*! \brief hessians of current iteration */
  const score_t* hessians_;
  /*! \brief training data partition on leaves */
  std::unique_ptr<DataPartition> data_partition_;
  /*! \brief pointer to histograms array of parent of current leaves */
  FeatureHistogram* parent_leaf_histogram_array_;
  /*! \brief pointer to histograms array of smaller leaf */
  FeatureHistogram* smaller_leaf_histogram_array_;
  /*! \brief pointer to histograms array of larger leaf */
  FeatureHistogram* larger_leaf_histogram_array_;
  /*! \brief store best split points for all leaves */
  std::vector<SplitInfo> best_split_per_leaf_;
  /*! \brief store best split per feature for all leaves */
  std::vector<SplitInfo> splits_per_leaf_;
  /*! \brief stores minimum and maximum constraints for each leaf */
  std::unique_ptr<LeafConstraintsBase> constraints_;

  /*! \brief stores best thresholds for all feature for smaller leaf */
  std::unique_ptr<LeafSplits> smaller_leaf_splits_;
  /*! \brief stores best thresholds for all feature for larger leaf */
  std::unique_ptr<LeafSplits> larger_leaf_splits_;
#if defined(USE_GPU)
  /*! \brief gradients of current iteration, ordered for cache optimized, aligned to 4K page */
  std::vector<score_t, boost::alignment::aligned_allocator<score_t, 4096>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized, aligned to 4K page */
  std::vector<score_t, boost::alignment::aligned_allocator<score_t, 4096>> ordered_hessians_;
#elif defined(USE_CUDA)
  /*! \brief gradients of current iteration, ordered for cache optimized */
  std::vector<score_t, CHAllocator<score_t>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized */
  std::vector<score_t, CHAllocator<score_t>> ordered_hessians_;
#else
  /*! \brief gradients of current iteration, ordered for cache optimized */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> ordered_hessians_;
#endif
  /*! \brief used to cache historical histogram to speed up*/
  HistogramPool histogram_pool_;
  /*! \brief config of tree learner*/
  const Config* config_;
  ColSampler col_sampler_;
  /*! \brief native root split gain for each inner feature */
  const Json* forced_split_json_;
  std::unique_ptr<TrainingShareStates> share_state_;
  std::unique_ptr<CostEfficientGradientBoosting> cegb_;
  std::unique_ptr<GradientDiscretizer> gradient_discretizer_;
};

inline data_size_t SerialTreeLearner::GetGlobalDataCountInLeaf(int leaf_idx) const {
  if (leaf_idx >= 0) {
    return data_partition_->leaf_count(leaf_idx);
  } else {
    return 0;
  }
}

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/split_info.hpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_
#define LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_

#include <LightGBM/meta.h>

#include <limits>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <functional>
#include <vector>

namespace LightGBM {

/*!
* \brief Used to store some information for gain split point
*/
struct SplitInfo {
 public:
  /*! \brief Feature index */
  int feature = -1;
  /*! \brief Split threshold */
  uint32_t threshold = 0;
  /*! \brief Left number of data after split */
  data_size_t left_count = 0;
  /*! \brief Right number of data after split */
  data_size_t right_count = 0;
  int num_cat_threshold = 0;
  /*! \brief Left output after split */
  double left_output = 0.0;
  /*! \brief Right output after split */
  double right_output = 0.0;
  /*! \brief Split gain */
  double gain = kMinScore;
  /*! \brief Left sum gradient after split */
  double left_sum_gradient = 0;
  /*! \brief Left sum hessian after split */
  double left_sum_hessian = 0;
  /*! \brief Left sum discretized gradient and hessian after split */
  int64_t left_sum_gradient_and_hessian = 0;
  /*! \brief Right sum gradient after split */
  double right_sum_gradient = 0;
  /*! \brief Right sum hessian after split */
  double right_sum_hessian = 0;
  /*! \brief Right sum discretized gradient and hessian after split */
  int64_t right_sum_gradient_and_hessian = 0;
  std::vector<uint32_t> cat_threshold;
  /*! \brief True if default split is left */
  bool default_left = true;
  int8_t monotone_type = 0;
  inline static int Size(int max_cat_threshold) {
    return 2 * sizeof(int) + sizeof(uint32_t) + sizeof(bool) + sizeof(double) * 7 + sizeof(data_size_t) * 2 + max_cat_threshold * sizeof(uint32_t) + sizeof(int8_t) + sizeof(int64_t)*2;
  }

  inline void CopyTo(char* buffer) const {
    std::memcpy(buffer, &feature, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(buffer, &left_count, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(buffer, &right_count, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(buffer, &gain, sizeof(gain));
    buffer += sizeof(gain);
    std::memcpy(buffer, &threshold, sizeof(threshold));
    buffer += sizeof(threshold);
    std::memcpy(buffer, &left_output, sizeof(left_output));
    buffer += sizeof(left_output);
    std::memcpy(buffer, &right_output, sizeof(right_output));
    buffer += sizeof(right_output);
    std::memcpy(buffer, &left_sum_gradient, sizeof(left_sum_gradient));
    buffer += sizeof(left_sum_gradient);
    std::memcpy(buffer, &left_sum_hessian, sizeof(left_sum_hessian));
    buffer += sizeof(left_sum_hessian);
    std::memcpy(buffer, &left_sum_gradient_and_hessian, sizeof(left_sum_gradient_and_hessian));
    buffer += sizeof(left_sum_gradient_and_hessian);
    std::memcpy(buffer, &right_sum_gradient, sizeof(right_sum_gradient));
    buffer += sizeof(right_sum_gradient);
    std::memcpy(buffer, &right_sum_hessian, sizeof(right_sum_hessian));
    buffer += sizeof(right_sum_hessian);
    std::memcpy(buffer, &right_sum_gradient_and_hessian, sizeof(right_sum_gradient_and_hessian));
    buffer += sizeof(right_sum_gradient_and_hessian);
    std::memcpy(buffer, &default_left, sizeof(default_left));
    buffer += sizeof(default_left);
    std::memcpy(buffer, &monotone_type, sizeof(monotone_type));
    buffer += sizeof(monotone_type);
    std::memcpy(buffer, &num_cat_threshold, sizeof(num_cat_threshold));
    buffer += sizeof(num_cat_threshold);
    std::memcpy(buffer, cat_threshold.data(), sizeof(uint32_t) * num_cat_threshold);
  }

  void CopyFrom(const char* buffer) {
    std::memcpy(&feature, buffer, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(&left_count, buffer, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(&right_count, buffer, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(&gain, buffer, sizeof(gain));
    buffer += sizeof(gain);
    std::memcpy(&threshold, buffer, sizeof(threshold));
    buffer += sizeof(threshold);
    std::memcpy(&left_output, buffer, sizeof(left_output));
    buffer += sizeof(left_output);
    std::memcpy(&right_output, buffer, sizeof(right_output));
    buffer += sizeof(right_output);
    std::memcpy(&left_sum_gradient, buffer, sizeof(left_sum_gradient));
    buffer += sizeof(left_sum_gradient);
    std::memcpy(&left_sum_hessian, buffer, sizeof(left_sum_hessian));
    buffer += sizeof(left_sum_hessian);
    std::memcpy(&left_sum_gradient_and_hessian, buffer, sizeof(left_sum_gradient_and_hessian));
    buffer += sizeof(left_sum_gradient_and_hessian);
    std::memcpy(&right_sum_gradient, buffer, sizeof(right_sum_gradient));
    buffer += sizeof(right_sum_gradient);
    std::memcpy(&right_sum_hessian, buffer, sizeof(right_sum_hessian));
    buffer += sizeof(right_sum_hessian);
    std::memcpy(&right_sum_gradient_and_hessian, buffer, sizeof(right_sum_gradient_and_hessian));
    buffer += sizeof(right_sum_gradient_and_hessian);
    std::memcpy(&default_left, buffer, sizeof(default_left));
    buffer += sizeof(default_left);
    std::memcpy(&monotone_type, buffer, sizeof(monotone_type));
    buffer += sizeof(monotone_type);
    std::memcpy(&num_cat_threshold, buffer, sizeof(num_cat_threshold));
    buffer += sizeof(num_cat_threshold);
    cat_threshold.resize(num_cat_threshold);
    std::memcpy(cat_threshold.data(), buffer, sizeof(uint32_t) * num_cat_threshold);
  }

  inline void Reset() {
    // initialize with -1 and -inf gain
    feature = -1;
    gain = kMinScore;
  }

  inline bool operator > (const SplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return local_gain > other_gain;
    }

    // if gains are identical, choose the feature with the smaller index
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature < other_feature;
  }

  /*! \brief test if a candidate SplitInfo is equivalent to this one */
  inline bool operator == (const SplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return false;
    }

    // if same gain, splits are only equal if they also use the same feature
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature == other_feature;
  }
};

struct LightSplitInfo {
 public:
  /*! \brief Feature index */
  int feature = -1;
  /*! \brief Split gain */
  double gain = kMinScore;
  /*! \brief Left number of data after split */
  data_size_t left_count = 0;
  /*! \brief Right number of data after split */
  data_size_t right_count = 0;

  inline void Reset() {
    // initialize with -1 and -inf gain
    feature = -1;
    gain = kMinScore;
  }

  void CopyFrom(const SplitInfo& other) {
    feature = other.feature;
    gain = other.gain;
    left_count = other.left_count;
    right_count = other.right_count;
  }

  void CopyFrom(const char* buffer) {
    std::memcpy(&feature, buffer, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(&left_count, buffer, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(&right_count, buffer, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(&gain, buffer, sizeof(gain));
    buffer += sizeof(gain);
  }

  inline bool operator > (const LightSplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return local_gain > other_gain;
    }

    // if gains are identical, choose the feature with the smaller index
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature < other_feature;
  }

  /*! \brief test if a candidate LightSplitInfo is equivalent to this one */
  inline bool operator == (const LightSplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return false;
    }

    // if same gain, splits are only equal if they also use the same feature
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature == other_feature;
  }
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/tree_learner.cpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/tree_learner.h>

#include <string>

#include "gpu_tree_learner.h"
#include "linear_tree_learner.h"
#include "parallel_tree_learner.h"
#include "serial_tree_learner.h"
#include "cuda/cuda_single_gpu_tree_learner.hpp"

namespace LightGBM {

TreeLearner* TreeLearner::CreateTreeLearner(const std::string& learner_type, const std::string& device_type,
                                            const Config* config, const bool boosting_on_cuda) {
  if (device_type == std::string("cpu")) {
    if (learner_type == std::string("serial")) {
      if (config->linear_tree) {
        return new LinearTreeLearner<SerialTreeLearner>(config);
      } else {
        return new SerialTreeLearner(config);
      }
    } else if (learner_type == std::string("feature")) {
      return new FeatureParallelTreeLearner<SerialTreeLearner>(config);
    } else if (learner_type == std::string("data")) {
      return new DataParallelTreeLearner<SerialTreeLearner>(config);
    } else if (learner_type == std::string("voting")) {
      return new VotingParallelTreeLearner<SerialTreeLearner>(config);
    }
  } else if (device_type == std::string("gpu")) {
    if (learner_type == std::string("serial")) {
      if (config->linear_tree) {
        return new LinearTreeLearner<GPUTreeLearner>(config);
      } else {
        return new GPUTreeLearner(config);
      }
    } else if (learner_type == std::string("feature")) {
      return new FeatureParallelTreeLearner<GPUTreeLearner>(config);
    } else if (learner_type == std::string("data")) {
      return new DataParallelTreeLearner<GPUTreeLearner>(config);
    } else if (learner_type == std::string("voting")) {
      return new VotingParallelTreeLearner<GPUTreeLearner>(config);
    }
  } else if (device_type == std::string("cuda")) {
    if (learner_type == std::string("serial")) {
      return new CUDASingleGPUTreeLearner(config, boosting_on_cuda);
    } else {
      Log::Fatal("Currently cuda version only supports training on a single machine.");
    }
  }
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/voting_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <cstring>
#include <functional>
#include <tuple>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {

template <typename TREELEARNER_T>
VotingParallelTreeLearner<TREELEARNER_T>::VotingParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
  top_k_ = this->config_->top_k;
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  // limit top k
  if (top_k_ > this->num_features_) {
    top_k_ = this->num_features_;
  }
  // get max bin
  int max_bin = 0;
  for (int i = 0; i < this->num_features_; ++i) {
    if (max_bin < this->train_data_->FeatureNumBin(i)) {
      max_bin = this->train_data_->FeatureNumBin(i);
    }
  }
  // calculate buffer size
  size_t buffer_size = 2 * top_k_ * std::max(max_bin * kHistEntrySize, sizeof(LightSplitInfo) * num_machines_);
  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  size_t split_info_size = static_cast<size_t>(SplitInfo::Size(max_cat_threshold) * 2);
  buffer_size = std::max(buffer_size, split_info_size);
  // left and right on same time, so need double size
  input_buffer_.resize(buffer_size);
  output_buffer_.resize(buffer_size);

  smaller_is_feature_aggregated_.resize(this->num_features_);
  larger_is_feature_aggregated_.resize(this->num_features_);

  block_start_.resize(num_machines_);
  block_len_.resize(num_machines_);

  smaller_buffer_read_start_pos_.resize(this->num_features_);
  larger_buffer_read_start_pos_.resize(this->num_features_);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);

  smaller_leaf_splits_global_.reset(new LeafSplits(train_data->num_data(), this->config_));
  larger_leaf_splits_global_.reset(new LeafSplits(train_data->num_data(), this->config_));

  local_config_ = *this->config_;
  local_config_.min_data_in_leaf /= num_machines_;
  local_config_.min_sum_hessian_in_leaf /= num_machines_;

  this->histogram_pool_.ResetConfig(train_data, &local_config_);

  // initialize histograms for global
  smaller_leaf_histogram_array_global_.reset(new FeatureHistogram[this->num_features_]);
  larger_leaf_histogram_array_global_.reset(new FeatureHistogram[this->num_features_]);
  std::vector<uint32_t> offsets = this->share_state_->feature_hist_offsets();
  int num_total_bin = this->share_state_->num_hist_total_bin();
  smaller_leaf_histogram_data_.resize(num_total_bin * 2);
  larger_leaf_histogram_data_.resize(num_total_bin * 2);
  HistogramPool::SetFeatureInfo<true, true>(train_data, this->config_, &feature_metas_);
  for (int j = 0; j < train_data->num_features(); ++j) {
    smaller_leaf_histogram_array_global_[j].Init(smaller_leaf_histogram_data_.data() + offsets[j] * 2, &feature_metas_[j]);
    larger_leaf_histogram_array_global_[j].Init(larger_leaf_histogram_data_.data() + offsets[j] * 2, &feature_metas_[j]);
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::ResetConfig(const Config* config) {
  TREELEARNER_T::ResetConfig(config);

  local_config_ = *this->config_;
  local_config_.min_data_in_leaf /= num_machines_;
  local_config_.min_sum_hessian_in_leaf /= num_machines_;

  this->histogram_pool_.ResetConfig(this->train_data_, &local_config_);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);

  HistogramPool::SetFeatureInfo<false, true>(this->train_data_, config, &feature_metas_);
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // sync global data sumup info
  std::tuple<data_size_t, double, double> data(this->smaller_leaf_splits_->num_data_in_leaf(), this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians());
  int size = sizeof(std::tuple<data_size_t, double, double>);
  std::memcpy(input_buffer_.data(), &data, size);

  Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
    comm_size_t used_size = 0;
    const std::tuple<data_size_t, double, double> *p1;
    std::tuple<data_size_t, double, double> *p2;
    while (used_size < len) {
      p1 = reinterpret_cast<const std::tuple<data_size_t, double, double> *>(src);
      p2 = reinterpret_cast<std::tuple<data_size_t, double, double> *>(dst);
      std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
      std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
      std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
      src += type_size;
      dst += type_size;
      used_size += type_size;
    }
  });

  std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);

  // set global sumup info
  smaller_leaf_splits_global_->Init(std::get<1>(data), std::get<2>(data));
  larger_leaf_splits_global_->Init();
  // init global data count in leaf
  global_data_count_in_leaf_[0] = std::get<0>(data);
}

template <typename TREELEARNER_T>
bool VotingParallelTreeLearner<TREELEARNER_T>::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  if (TREELEARNER_T::BeforeFindBestSplit(tree, left_leaf, right_leaf)) {
    data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
    data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
    if (right_leaf < 0) {
      return true;
    } else if (num_data_in_left_child < num_data_in_right_child) {
      // get local sumup
      this->smaller_leaf_splits_->Init(left_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
      this->larger_leaf_splits_->Init(right_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
    } else {
      // get local sumup
      this->smaller_leaf_splits_->Init(right_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
      this->larger_leaf_splits_->Init(left_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
    }
    return true;
  } else {
    return false;
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::GlobalVoting(int leaf_idx, const std::vector<LightSplitInfo>& splits, std::vector<int>* out) {
  out->clear();
  if (leaf_idx < 0) {
    return;
  }
  // get mean number on machines
  score_t mean_num_data = GetGlobalDataCountInLeaf(leaf_idx) / static_cast<score_t>(num_machines_);
  std::vector<LightSplitInfo> feature_best_split(this->train_data_->num_total_features() , LightSplitInfo());
  for (auto & split : splits) {
    int fid = split.feature;
    if (fid < 0) {
      continue;
    }
    // weighted gain
    double gain = split.gain * (split.left_count + split.right_count) / mean_num_data;
    if (gain > feature_best_split[fid].gain) {
      feature_best_split[fid] = split;
      feature_best_split[fid].gain = gain;
    }
  }
  // get top k
  std::vector<LightSplitInfo> top_k_splits;
  ArrayArgs<LightSplitInfo>::MaxK(feature_best_split, top_k_, &top_k_splits);
  std::stable_sort(top_k_splits.begin(), top_k_splits.end(), std::greater<LightSplitInfo>());
  for (auto& split : top_k_splits) {
    if (split.gain == kMinScore || split.feature == -1) {
      continue;
    }
    out->push_back(split.feature);
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::CopyLocalHistogram(const std::vector<int>& smaller_top_features, const std::vector<int>& larger_top_features) {
  for (int i = 0; i < this->num_features_; ++i) {
    smaller_is_feature_aggregated_[i] = false;
    larger_is_feature_aggregated_[i] = false;
  }
  size_t total_num_features = smaller_top_features.size() + larger_top_features.size();
  size_t average_feature = (total_num_features + num_machines_ - 1) / num_machines_;
  size_t used_num_features = 0, smaller_idx = 0, larger_idx = 0;
  block_start_[0] = 0;
  reduce_scatter_size_ = 0;
  // Copy histogram to buffer, and Get local aggregate features
  for (int i = 0; i < num_machines_; ++i) {
    size_t cur_size = 0, cur_used_features = 0;
    size_t cur_total_feature = std::min(average_feature, total_num_features - used_num_features);
    // copy histograms.
    while (cur_used_features < cur_total_feature) {
      // copy smaller leaf histograms first
      if (smaller_idx < smaller_top_features.size()) {
        int inner_feature_index = this->train_data_->InnerFeatureIndex(smaller_top_features[smaller_idx]);
        ++cur_used_features;
        // mark local aggregated feature
        if (i == rank_) {
          smaller_is_feature_aggregated_[inner_feature_index] = true;
          smaller_buffer_read_start_pos_[inner_feature_index] = static_cast<int>(cur_size);
        }
        // copy
        std::memcpy(input_buffer_.data() + reduce_scatter_size_, this->smaller_leaf_histogram_array_[inner_feature_index].RawData(), this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram());
        cur_size += this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        reduce_scatter_size_ += this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        ++smaller_idx;
      }
      if (cur_used_features >= cur_total_feature) {
        break;
      }
      // then copy larger leaf histograms
      if (larger_idx < larger_top_features.size()) {
        int inner_feature_index = this->train_data_->InnerFeatureIndex(larger_top_features[larger_idx]);
        ++cur_used_features;
        // mark local aggregated feature
        if (i == rank_) {
          larger_is_feature_aggregated_[inner_feature_index] = true;
          larger_buffer_read_start_pos_[inner_feature_index] = static_cast<int>(cur_size);
        }
        // copy
        std::memcpy(input_buffer_.data() + reduce_scatter_size_, this->larger_leaf_histogram_array_[inner_feature_index].RawData(), this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram());
        cur_size += this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        reduce_scatter_size_ += this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        ++larger_idx;
      }
    }
    used_num_features += cur_used_features;
    block_len_[i] = static_cast<int>(cur_size);
    if (i < num_machines_ - 1) {
      block_start_[i + 1] = block_start_[i] + block_len_[i];
    }
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::FindBestSplits(const Tree* tree) {
  // use local data to find local best splits
  std::vector<int8_t> is_feature_used(this->num_features_, 0);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    if (!this->col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (this->parent_leaf_histogram_array_ != nullptr
      && !this->parent_leaf_histogram_array_[feature_index].is_splittable()) {
      this->smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    is_feature_used[feature_index] = 1;
  }
  bool use_subtract = true;
  if (this->parent_leaf_histogram_array_ == nullptr) {
    use_subtract = false;
  }
  TREELEARNER_T::ConstructHistograms(is_feature_used, use_subtract);

  const int smaller_leaf_index = this->smaller_leaf_splits_->leaf_index();
  const data_size_t local_data_on_smaller_leaf = this->data_partition_->leaf_count(smaller_leaf_index);
  if (local_data_on_smaller_leaf <= 0) {
    // clear histogram buffer before synchronizing
    // otherwise histogram contents from the previous iteration will be sent
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
      OMP_LOOP_EX_BEGIN();
      if (!is_feature_used[feature_index]) {
        continue;
      }
      const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
      const int num_bin = feature_bin_mapper->num_bin();
      const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
      hist_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawData();
      std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }

  if (this->larger_leaf_splits_ != nullptr) {
    const int larger_leaf_index = this->larger_leaf_splits_->leaf_index();
    if (larger_leaf_index >= 0) {
      const data_size_t local_data_on_larger_leaf = this->data_partition_->leaf_count(larger_leaf_index);
      if (local_data_on_larger_leaf <= 0) {
        OMP_INIT_EX();
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
        for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
          OMP_LOOP_EX_BEGIN();
          if (!is_feature_used[feature_index]) {
            continue;
          }
          const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
          const int num_bin = feature_bin_mapper->num_bin();
          const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
          hist_t* hist_ptr = this->larger_leaf_histogram_array_[feature_index].RawData();
          std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
          OMP_LOOP_EX_END();
        }
        OMP_THROW_EX();
      }
    }
  }

  std::vector<SplitInfo> smaller_bestsplit_per_features(this->num_features_);
  std::vector<SplitInfo> larger_bestsplit_per_features(this->num_features_);
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_.get());
  OMP_INIT_EX();
  // find splits
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_used[feature_index]) {
      continue;
    }
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    this->train_data_->FixHistogram(feature_index,
      this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
      this->smaller_leaf_histogram_array_[feature_index].RawData());

    this->ComputeBestSplitForFeature(
        this->smaller_leaf_histogram_array_, feature_index, real_feature_index,
        true, this->smaller_leaf_splits_->num_data_in_leaf(),
        this->smaller_leaf_splits_.get(),
        &smaller_bestsplit_per_features[feature_index],
        smaller_leaf_parent_output);
    // only has root leaf
    if (this->larger_leaf_splits_ == nullptr || this->larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }

    if (use_subtract) {
      this->larger_leaf_histogram_array_[feature_index].Subtract(this->smaller_leaf_histogram_array_[feature_index]);
    } else {
      this->train_data_->FixHistogram(feature_index, this->larger_leaf_splits_->sum_gradients(), this->larger_leaf_splits_->sum_hessians(),
        this->larger_leaf_histogram_array_[feature_index].RawData());
    }
    this->ComputeBestSplitForFeature(
        this->larger_leaf_histogram_array_, feature_index, real_feature_index,
        true, this->larger_leaf_splits_->num_data_in_leaf(),
        this->larger_leaf_splits_.get(),
        &larger_bestsplit_per_features[feature_index],
        larger_leaf_parent_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  std::vector<SplitInfo> smaller_top_k_splits, larger_top_k_splits;
  // local voting
  ArrayArgs<SplitInfo>::MaxK(smaller_bestsplit_per_features, top_k_, &smaller_top_k_splits);
  ArrayArgs<SplitInfo>::MaxK(larger_bestsplit_per_features, top_k_, &larger_top_k_splits);

  std::vector<LightSplitInfo> smaller_top_k_light_splits(top_k_);
  std::vector<LightSplitInfo> larger_top_k_light_splits(top_k_);
  for (int i = 0; i < top_k_; ++i) {
    smaller_top_k_light_splits[i].CopyFrom(smaller_top_k_splits[i]);
    larger_top_k_light_splits[i].CopyFrom(larger_top_k_splits[i]);
  }

  // gather
  int offset = 0;
  for (int i = 0; i < top_k_; ++i) {
    std::memcpy(input_buffer_.data() + offset, &smaller_top_k_light_splits[i], sizeof(LightSplitInfo));
    offset += sizeof(LightSplitInfo);
    std::memcpy(input_buffer_.data() + offset, &larger_top_k_light_splits[i], sizeof(LightSplitInfo));
    offset += sizeof(LightSplitInfo);
  }
  Network::Allgather(input_buffer_.data(), offset, output_buffer_.data());
  // get all top-k from all machines
  std::vector<LightSplitInfo> smaller_top_k_splits_global;
  std::vector<LightSplitInfo> larger_top_k_splits_global;
  offset = 0;
  for (int i = 0; i < num_machines_; ++i) {
    for (int j = 0; j < top_k_; ++j) {
      smaller_top_k_splits_global.push_back(LightSplitInfo());
      std::memcpy(&smaller_top_k_splits_global.back(), output_buffer_.data() + offset, sizeof(LightSplitInfo));
      offset += sizeof(LightSplitInfo);
      larger_top_k_splits_global.push_back(LightSplitInfo());
      std::memcpy(&larger_top_k_splits_global.back(), output_buffer_.data() + offset, sizeof(LightSplitInfo));
      offset += sizeof(LightSplitInfo);
    }
  }
  // global voting
  std::vector<int> smaller_top_features, larger_top_features;
  GlobalVoting(this->smaller_leaf_splits_->leaf_index(), smaller_top_k_splits_global, &smaller_top_features);
  GlobalVoting(this->larger_leaf_splits_->leaf_index(), larger_top_k_splits_global, &larger_top_features);
  // copy local histograms to buffer
  CopyLocalHistogram(smaller_top_features, larger_top_features);

  // Reduce scatter for histogram
  Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(hist_t), block_start_.data(), block_len_.data(),
                         output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &HistogramSumReducer);

  this->FindBestSplitsFromHistograms(is_feature_used, false, tree);
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(const std::vector<int8_t>&, bool, const Tree* tree) {
  std::vector<SplitInfo> smaller_bests_per_thread(this->share_state_->num_threads);
  std::vector<SplitInfo> larger_bests_per_thread(this->share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features =
      this->col_sampler_.GetByNode(tree, this->smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features =
      this->col_sampler_.GetByNode(tree, this->larger_leaf_splits_->leaf_index());
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_global_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_global_.get());
  // find best split from local aggregated histograms
  OMP_INIT_EX();
#pragma omp parallel for schedule(static) num_threads(this->share_state_->num_threads)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    if (smaller_is_feature_aggregated_[feature_index]) {
      // restore from buffer
      smaller_leaf_histogram_array_global_[feature_index].FromMemory(
        output_buffer_.data() + smaller_buffer_read_start_pos_[feature_index]);

      this->train_data_->FixHistogram(feature_index,
                                      smaller_leaf_splits_global_->sum_gradients(), smaller_leaf_splits_global_->sum_hessians(),
                                      smaller_leaf_histogram_array_global_[feature_index].RawData());

      this->ComputeBestSplitForFeature(
          smaller_leaf_histogram_array_global_.get(), feature_index,
          real_feature_index, smaller_node_used_features[feature_index],
          GetGlobalDataCountInLeaf(smaller_leaf_splits_global_->leaf_index()),
          smaller_leaf_splits_global_.get(), &smaller_bests_per_thread[tid],
          smaller_leaf_parent_output);
    }

    if (larger_is_feature_aggregated_[feature_index]) {
      // restore from buffer
      larger_leaf_histogram_array_global_[feature_index].FromMemory(output_buffer_.data() + larger_buffer_read_start_pos_[feature_index]);

      this->train_data_->FixHistogram(feature_index,
                                      larger_leaf_splits_global_->sum_gradients(), larger_leaf_splits_global_->sum_hessians(),
                                      larger_leaf_histogram_array_global_[feature_index].RawData());

      this->ComputeBestSplitForFeature(
          larger_leaf_histogram_array_global_.get(), feature_index,
          real_feature_index,
          larger_node_used_features[feature_index],
          GetGlobalDataCountInLeaf(larger_leaf_splits_global_->leaf_index()),
          larger_leaf_splits_global_.get(), &larger_bests_per_thread[tid],
          larger_leaf_parent_output);
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_bests_per_thread);
  int leaf = this->smaller_leaf_splits_->leaf_index();
  this->best_split_per_leaf_[leaf] = smaller_bests_per_thread[smaller_best_idx];

  if (this->larger_leaf_splits_ != nullptr && this->larger_leaf_splits_->leaf_index() >= 0) {
    leaf = this->larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_bests_per_thread);
    this->best_split_per_leaf_[leaf] = larger_bests_per_thread[larger_best_idx];
  }

  // find local best
  SplitInfo smaller_best_split, larger_best_split;
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }
  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);

  // copy back
  this->best_split_per_leaf_[smaller_leaf_splits_global_->leaf_index()] = smaller_best_split;
  if (larger_best_split.feature >= 0 && larger_leaf_splits_global_->leaf_index() >= 0) {
    this->best_split_per_leaf_[larger_leaf_splits_global_->leaf_index()] = larger_best_split;
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  TREELEARNER_T::SplitInner(tree, best_Leaf, left_leaf, right_leaf, false);
  const SplitInfo& best_split_info = this->best_split_per_leaf_[best_Leaf];
  // set the global number of data for leaves
  global_data_count_in_leaf_[*left_leaf] = best_split_info.left_count;
  global_data_count_in_leaf_[*right_leaf] = best_split_info.right_count;
  // init the global sumup info
  if (best_split_info.left_count < best_split_info.right_count) {
    smaller_leaf_splits_global_->Init(*left_leaf, this->data_partition_.get(),
      best_split_info.left_sum_gradient,
      best_split_info.left_sum_hessian,
      best_split_info.left_output);
    larger_leaf_splits_global_->Init(*right_leaf, this->data_partition_.get(),
      best_split_info.right_sum_gradient,
      best_split_info.right_sum_hessian,
      best_split_info.right_output);
  } else {
    smaller_leaf_splits_global_->Init(*right_leaf, this->data_partition_.get(),
      best_split_info.right_sum_gradient,
      best_split_info.right_sum_hessian,
      best_split_info.right_output);
    larger_leaf_splits_global_->Init(*left_leaf, this->data_partition_.get(),
      best_split_info.left_sum_gradient,
      best_split_info.left_sum_hessian,
      best_split_info.left_output);
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class VotingParallelTreeLearner<GPUTreeLearner>;
template class VotingParallelTreeLearner<SerialTreeLearner>;
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Exposure_Ablation/src/utils/openmp_wrapper.cpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/utils/openmp_wrapper.h>

int LGBM_MAX_NUM_THREADS = -1;

int LGBM_DEFAULT_NUM_THREADS = -1;

#ifdef _OPENMP

#include <omp.h>

int OMP_NUM_THREADS() {
  int default_num_threads = 1;

  if (LGBM_DEFAULT_NUM_THREADS > 0) {
    // if LightGBM-specific default has been set, ignore OpenMP-global config
    default_num_threads = LGBM_DEFAULT_NUM_THREADS;
  } else {
    // otherwise, default to OpenMP-global config
    default_num_threads = omp_get_max_threads();
  }

  // ensure that if LGBM_SetMaxThreads() was ever called, LightGBM doesn't
  // use more than that many threads
  if (LGBM_MAX_NUM_THREADS > 0 && default_num_threads > LGBM_MAX_NUM_THREADS) {
    return LGBM_MAX_NUM_THREADS;
  }

  return default_num_threads;
}

void OMP_SET_NUM_THREADS(int num_threads) {
  if (num_threads <= 0) {
    LGBM_DEFAULT_NUM_THREADS = -1;
  } else {
    LGBM_DEFAULT_NUM_THREADS = num_threads;
  }
}

#endif  // _OPENMP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/CMakeLists.txt <==
# Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
# Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
# Licensed under the MIT License. See LICENSE file in the project root for license information.

cmake_minimum_required(VERSION 3.28)

option(USE_MPI "Enable MPI-based distributed learning" OFF)
option(USE_OPENMP "Enable OpenMP" ON)
option(USE_GPU "Enable GPU-accelerated training" OFF)
option(USE_SWIG "Enable SWIG to generate Java API" OFF)
option(USE_TIMETAG "Set to ON to output time costs" OFF)
option(USE_CUDA "Enable CUDA-accelerated training " OFF)
option(USE_ROCM "Enable ROCm-accelerated training " OFF)
option(USE_DEBUG "Set to ON for Debug mode" OFF)
option(USE_SANITIZER "Use sanitizer flags" OFF)
set(
  ENABLED_SANITIZERS
  "address" "leak" "undefined"
  CACHE
  STRING
  "Semicolon separated list of sanitizer names, e.g., 'address;leak'. \
Supported sanitizers are address, leak, undefined and thread."
)
option(USE_HOMEBREW_FALLBACK "(macOS-only) also look in 'brew --prefix' for libraries (e.g. OpenMP)" ON)
option(BUILD_CLI "Build the 'lightgbm' command-line interface in addition to lib_lightgbm" ON)
option(BUILD_CPP_TEST "Build C++ tests with Google Test" OFF)
option(BUILD_STATIC_LIB "Build static library" OFF)
option(INSTALL_HEADERS "Install headers to CMAKE_INSTALL_PREFIX (e.g. '/usr/local/include')" ON)
option(__BUILD_FOR_PYTHON "Set to ON if building lib_lightgbm for use with the Python-package" OFF)
option(__BUILD_FOR_R "Set to ON if building lib_lightgbm for use with the R-package" OFF)
option(__INTEGRATE_OPENCL "Set to ON if building LightGBM with the OpenCL ICD Loader and its dependencies included" OFF)

# If using Visual Studio generators, always target v10.x of the Windows SDK.
# Doing this avoids lookups that could fall back to very old versions, e.g. by finding
# outdated registry entries.
# ref: https://cmake.org/cmake/help/latest/variable/CMAKE_VS_WINDOWS_TARGET_PLATFORM_VERSION.html
if(CMAKE_GENERATOR MATCHES "Visual Studio")
    set(CMAKE_SYSTEM_VERSION 10.0 CACHE INTERNAL "target Windows SDK version" FORCE)
endif()

project(lightgbm LANGUAGES C CXX)

include(cmake/Utils.cmake)

set(CMAKE_CXX_STANDARD 17)
set(CMAKE_CXX_STANDARD_REQUIRED ON)

list(APPEND CMAKE_MODULE_PATH "${PROJECT_SOURCE_DIR}/cmake/modules")

#-- Sanitizer
if(USE_SANITIZER)
  if(MSVC)
    message(FATAL_ERROR "Sanitizers are not supported with MSVC.")
  endif()
  include(cmake/Sanitizer.cmake)
  enable_sanitizers("${ENABLED_SANITIZERS}")
endif()

if(__INTEGRATE_OPENCL)
  set(__INTEGRATE_OPENCL ON CACHE BOOL "" FORCE)
  set(USE_GPU OFF CACHE BOOL "" FORCE)
  message(STATUS "Building library with integrated OpenCL components")
endif()

if(__BUILD_FOR_PYTHON OR __BUILD_FOR_R OR USE_SWIG)
    # the SWIG wrapper, the Python and R packages don't require the CLI
    set(BUILD_CLI OFF)
    # installing the SWIG wrapper, the R and Python packages shouldn't place LightGBM's headers
    # outside of where the package is installed
    set(INSTALL_HEADERS OFF)
endif()

if(CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "4.8.2")
    message(FATAL_ERROR "Insufficient gcc version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "Clang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "3.8")
    message(FATAL_ERROR "Insufficient Clang version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "AppleClang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "8.1.0")
    message(FATAL_ERROR "Insufficient AppleClang version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(MSVC)
  if(MSVC_VERSION LESS 1900)
    message(FATAL_ERROR "Insufficient MSVC version (${MSVC_VERSION})")
  endif()
endif()

if(USE_SWIG)
  find_package(SWIG REQUIRED)
  find_package(Java REQUIRED)
  find_package(JNI REQUIRED)
  include(UseJava)
  include(UseSWIG)
  set(SWIG_CXX_EXTENSION "cxx")
  set(SWIG_EXTRA_LIBRARIES "")
  set(SWIG_JAVA_EXTRA_FILE_EXTENSIONS ".java" "JNI.java")
  set(SWIG_MODULE_JAVA_LANGUAGE "JAVA")
  set(SWIG_MODULE_JAVA_SWIG_LANGUAGE_FLAG "java")
  set(CMAKE_SWIG_OUTDIR "${CMAKE_CURRENT_BINARY_DIR}/java")
  include_directories(Java_INCLUDE_DIRS)
  include_directories(JNI_INCLUDE_DIRS)
  include_directories($ENV{JAVA_HOME}/include)
  if(WIN32)
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/windows/x86_64")
      include_directories($ENV{JAVA_HOME}/include/win32)
  elseif(APPLE)
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/osx/x86_64")
      include_directories($ENV{JAVA_HOME}/include/darwin)
  else()
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/linux/x86_64")
      include_directories($ENV{JAVA_HOME}/include/linux)
  endif()
  file(MAKE_DIRECTORY "${LGBM_SWIG_DESTINATION_DIR}")
endif()

set(EIGEN_DIR "${PROJECT_SOURCE_DIR}/external_libs/eigen")
include_directories(${EIGEN_DIR})

# See https://gitlab.com/libeigen/eigen/-/blob/master/COPYING.README
add_definitions(-DEIGEN_MPL2_ONLY)
add_definitions(-DEIGEN_DONT_PARALLELIZE)

set(FAST_DOUBLE_PARSER_INCLUDE_DIR "${PROJECT_SOURCE_DIR}/external_libs/fast_double_parser/include")
include_directories(${FAST_DOUBLE_PARSER_INCLUDE_DIR})

set(FMT_INCLUDE_DIR "${PROJECT_SOURCE_DIR}/external_libs/fmt/include")
include_directories(${FMT_INCLUDE_DIR})

if(BUILD_CPP_TEST AND MSVC)
  # Use /MT flag to statically link the C runtime. Must be set before
  # add_subdirectory(nanoarrow) so the bundled library uses the same runtime
  # as the test executable; otherwise linking fails with unresolved __imp_*
  # symbols (e.g. __imp_realloc).
  set(CMAKE_MSVC_RUNTIME_LIBRARY "MultiThreaded$<$<CONFIG:Debug>:Debug>")
endif()

# nanoarrow is only needed by the Arrow-based C API entry points, which are
# disabled for the R package (the R API never calls them). Skipping the
# subdirectory keeps the package tarball free of nanoarrow sources, which
# would otherwise trigger CRAN warnings about diagnostic-suppressing pragmas.
if(NOT __BUILD_FOR_R)
  add_subdirectory("${PROJECT_SOURCE_DIR}/external_libs/nanoarrow" EXCLUDE_FROM_ALL)
  if(NOT BUILD_STATIC_LIB)
    set_target_properties(nanoarrow_static PROPERTIES POSITION_INDEPENDENT_CODE ON)
  endif()
endif()

if(__BUILD_FOR_R)
    find_package(LibR REQUIRED)
    message(STATUS "LIBR_EXECUTABLE: ${LIBR_EXECUTABLE}")
    message(STATUS "LIBR_INCLUDE_DIRS: ${LIBR_INCLUDE_DIRS}")
    message(STATUS "LIBR_LIBS_DIR: ${LIBR_LIBS_DIR}")
    message(STATUS "LIBR_CORE_LIBRARY: ${LIBR_CORE_LIBRARY}")
    include_directories(${LIBR_INCLUDE_DIRS})
    add_definitions(-DLGB_R_BUILD)
endif()

if(USE_TIMETAG)
    add_definitions(-DTIMETAG)
endif()

if(USE_DEBUG)
    add_definitions(-DDEBUG)
endif()

if(USE_MPI)
    find_package(MPI REQUIRED)
    add_definitions(-DUSE_MPI)
else()
    add_definitions(-DUSE_SOCKET)
endif()

if(USE_CUDA)
    set(CMAKE_CUDA_HOST_COMPILER "${CMAKE_CXX_COMPILER}")
    find_package(CUDAToolkit 11.8 REQUIRED)
    if(NOT DEFINED CMAKE_CUDA_ARCHITECTURES)
      compute_cmake_cuda_archs("${CUDAToolkit_VERSION}")
    endif()
    enable_language(CUDA)
    set(USE_OPENMP ON CACHE BOOL "CUDA requires OpenMP" FORCE)
endif()

if(USE_ROCM)
    enable_language(HIP)
    set(USE_OPENMP ON CACHE BOOL "ROCm requires OpenMP" FORCE)
endif()

if(USE_OPENMP)
    if(APPLE)
        find_package(OpenMP)
        if(NOT OpenMP_FOUND)
            if(USE_HOMEBREW_FALLBACK)
                # libomp 15.0+ from brew is keg-only, so have to search in other locations.
                # See https://github.com/Homebrew/homebrew-core/issues/112107#issuecomment-1278042927.
                execute_process(COMMAND brew --prefix libomp
                            OUTPUT_VARIABLE HOMEBREW_LIBOMP_PREFIX
                            OUTPUT_STRIP_TRAILING_WHITESPACE)
                set(OpenMP_C_FLAGS "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
                set(OpenMP_CXX_FLAGS "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
                set(OpenMP_C_LIB_NAMES omp)
                set(OpenMP_CXX_LIB_NAMES omp)
                set(OpenMP_omp_LIBRARY ${HOMEBREW_LIBOMP_PREFIX}/lib/libomp.dylib)
            endif()
            find_package(OpenMP REQUIRED)
        endif()
    else()
        find_package(OpenMP REQUIRED)
    endif()
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${OpenMP_CXX_FLAGS}")
endif()

if(USE_GPU)
    set(BOOST_COMPUTE_HEADER_DIR ${PROJECT_SOURCE_DIR}/external_libs/compute/include)
    include_directories(${BOOST_COMPUTE_HEADER_DIR})
    find_package(OpenCL REQUIRED)
    include_directories(${OpenCL_INCLUDE_DIRS})
    message(STATUS "OpenCL include directory: " ${OpenCL_INCLUDE_DIRS})
    if(WIN32)
        set(Boost_USE_STATIC_LIBS ON)
    endif()
    find_package(Boost 1.56.0 COMPONENTS filesystem system REQUIRED)
    if(WIN32)
        # disable autolinking in boost
        add_definitions(-DBOOST_ALL_NO_LIB)
    endif()
    include_directories(${Boost_INCLUDE_DIRS})
    add_definitions(-DUSE_GPU)
endif()

if(__INTEGRATE_OPENCL)
    if(APPLE)
        message(FATAL_ERROR "Integrated OpenCL build is not available on macOS")
    else()
        include(cmake/IntegratedOpenCL.cmake)
        add_definitions(-DUSE_GPU)
    endif()
endif()

if(USE_CUDA)
    find_package(NCCL REQUIRED)
    include_directories(${CUDAToolkit_INCLUDE_DIRS})
    set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -Xcompiler=${OpenMP_CXX_FLAGS} -Xcompiler=-fPIC -Xcompiler=-Wall")
    if(USE_DEBUG)
      set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -g")
    else()
      set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -O3 -lineinfo")
    endif()
    message(STATUS "CMAKE_CUDA_FLAGS: ${CMAKE_CUDA_FLAGS}")

    add_definitions(-DUSE_CUDA)

    if(NOT DEFINED CMAKE_CUDA_STANDARD)
      set(CMAKE_CUDA_STANDARD 17)
      set(CMAKE_CUDA_STANDARD_REQUIRED ON)
    endif()
endif()

if(USE_ROCM)
    find_package(HIP)
    include_directories(${HIP_INCLUDE_DIRS})
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -D__HIP_PLATFORM_AMD__")
    set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} ${OpenMP_CXX_FLAGS} -fPIC -Wall")

    # avoid warning: unused variable 'mask' due to __shfl_down_sync work-around
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-unused-variable")
    # avoid warning: 'hipHostAlloc' is deprecated: use hipHostMalloc instead
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-deprecated-declarations")
    # avoid many warnings about missing overrides
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-inconsistent-missing-override")
    # avoid warning: shift count >= width of type in feature_histogram.hpp
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-shift-count-overflow")

    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${DISABLED_WARNINGS}")
    set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} ${DISABLED_WARNINGS}")

    if(USE_DEBUG)
      set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} -g -O0")
    else()
      set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} -O3")
    endif()
    message(STATUS "CMAKE_HIP_FLAGS: ${CMAKE_HIP_FLAGS}")

    # Building for ROCm almost always means USE_CUDA.
    # Exceptions to this will be guarded by USE_ROCM.
    add_definitions(-DUSE_CUDA)
    add_definitions(-DUSE_ROCM)
endif()

include(CheckCXXSourceCompiles)
check_cxx_source_compiles("
#include <xmmintrin.h>
int main() {
  int a = 0;
  _mm_prefetch(&a, _MM_HINT_NTA);
  return 0;
}
" MM_PREFETCH)

if(${MM_PREFETCH})
  message(STATUS "Using _mm_prefetch")
  add_definitions(-DMM_PREFETCH)
endif()

include(CheckCXXSourceCompiles)
check_cxx_source_compiles("
#include <mm_malloc.h>
int main() {
  char *a = (char*)_mm_malloc(8, 16);
  _mm_free(a);
  return 0;
}
" MM_MALLOC)

if(${MM_MALLOC})
  message(STATUS "Using _mm_malloc")
  add_definitions(-DMM_MALLOC)
endif()

if(UNIX OR MINGW OR CYGWIN)
  set(
    CMAKE_CXX_FLAGS
    "${CMAKE_CXX_FLAGS} -pthread -Wextra -Wall -Wno-ignored-attributes -Wno-unknown-pragmas -Wno-return-type"
  )
  if(MINGW)
    # ignore this warning: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=95353
    set(
      CMAKE_CXX_FLAGS
      "${CMAKE_CXX_FLAGS} -Wno-stringop-overflow"
    )
  endif()
  if(USE_DEBUG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -g -O0")
  else()
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -O3")
  endif()
  if(USE_SWIG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fno-strict-aliasing")
  endif()
  if(NOT USE_OPENMP)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -Wno-unknown-pragmas -Wno-unused-private-field")
  endif()
  if(__BUILD_FOR_R AND CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -Wno-cast-function-type")
  endif()
endif()

if(WIN32 AND MINGW)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -static-libstdc++")
endif()

# Check if inet_pton is already available, to avoid conflicts with the implementation in LightGBM.
# As of 2022, MinGW started including a definition of inet_pton.
if(WIN32)
  include(CheckSymbolExists)
  list(APPEND CMAKE_REQUIRED_LIBRARIES "ws2_32")
  check_symbol_exists(inet_pton "ws2tcpip.h" WIN_INET_PTON_FOUND)
  if(WIN_INET_PTON_FOUND)
    add_definitions(-DWIN_HAS_INET_PTON)
  endif()
  list(REMOVE_ITEM CMAKE_REQUIRED_LIBRARIES "ws2_32")
endif()

if(MSVC)
    # compiling 'fmt' on MSVC: "Unicode support requires compiling with /utf-8"
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /W4 /MP /utf-8")
    if(__BUILD_FOR_R)
        # MSVC does not like this commit:
        # https://github.com/wch/r-source/commit/fb52ac1a610571fcb8ac92d886b9fefcffaa7d48
        #
        # and raises "error C3646: 'private_data_c': unknown override specifier"
        add_definitions(-DR_LEGACY_RCOMPLEX)
    endif()
    if(USE_DEBUG)
        set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /Od")
    else()
        set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /O2 /Ob2 /Oi /Ot /Oy")
    endif()
else()
    if(NOT BUILD_STATIC_LIB)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fPIC")
    endif()
    if(NOT USE_DEBUG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -funroll-loops")
    endif()
endif()

set(LightGBM_HEADER_DIR ${PROJECT_SOURCE_DIR}/include)

set(EXECUTABLE_OUTPUT_PATH ${PROJECT_SOURCE_DIR})
set(LIBRARY_OUTPUT_PATH ${PROJECT_SOURCE_DIR})

include_directories(${LightGBM_HEADER_DIR})

if(USE_MPI)
  include_directories(${MPI_CXX_INCLUDE_PATH})
endif()

set(
    LGBM_SOURCES
      src/boosting/boosting.cpp
      src/boosting/gbdt_model_text.cpp
      src/boosting/gbdt_prediction.cpp
      src/boosting/gbdt.cpp
      src/boosting/prediction_early_stop.cpp
      src/boosting/sample_strategy.cpp
      src/io/bin.cpp
      src/io/config_auto.cpp
      src/io/config.cpp
      src/io/dataset_loader.cpp
      src/io/dataset.cpp
      src/io/file_io.cpp
      src/io/json11.cpp
      src/io/metadata.cpp
      src/io/parser.cpp
      src/io/train_share_states.cpp
      src/io/tree.cpp
      src/metric/dcg_calculator.cpp
      src/metric/metric.cpp
      src/network/linker_topo.cpp
      src/network/linkers_mpi.cpp
      src/network/linkers_socket.cpp
      src/network/network.cpp
      src/objective/objective_function.cpp
      src/treelearner/data_parallel_tree_learner.cpp
      src/treelearner/feature_histogram.cpp
      src/treelearner/feature_parallel_tree_learner.cpp
      src/treelearner/gpu_tree_learner.cpp
      src/treelearner/gradient_discretizer.cpp
      src/treelearner/linear_tree_learner.cpp
      src/treelearner/serial_tree_learner.cpp
      src/treelearner/tree_learner.cpp
      src/treelearner/voting_parallel_tree_learner.cpp
      src/utils/openmp_wrapper.cpp
)
set(
    LGBM_CUDA_SOURCES
      src/boosting/cuda/cuda_score_updater.cpp
      src/boosting/cuda/cuda_score_updater.cu
      src/boosting/cuda/nccl_gbdt.cpp
      src/metric/cuda/cuda_binary_metric.cpp
      src/metric/cuda/cuda_pointwise_metric.cpp
      src/metric/cuda/cuda_regression_metric.cpp
      src/metric/cuda/cuda_pointwise_metric.cu
      src/objective/cuda/cuda_binary_objective.cpp
      src/objective/cuda/cuda_multiclass_objective.cpp
      src/objective/cuda/cuda_rank_objective.cpp
      src/objective/cuda/cuda_regression_objective.cpp
      src/objective/cuda/cuda_binary_objective.cu
      src/objective/cuda/cuda_multiclass_objective.cu
      src/objective/cuda/cuda_rank_objective.cu
      src/objective/cuda/cuda_regression_objective.cu
      src/treelearner/cuda/cuda_best_split_finder.cpp
      src/treelearner/cuda/cuda_data_partition.cpp
      src/treelearner/cuda/cuda_histogram_constructor.cpp
      src/treelearner/cuda/cuda_leaf_splits.cpp
      src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp
      src/treelearner/cuda/cuda_best_split_finder.cu
      src/treelearner/cuda/cuda_data_partition.cu
      src/treelearner/cuda/cuda_gradient_discretizer.cu
      src/treelearner/cuda/cuda_histogram_constructor.cu
      src/treelearner/cuda/cuda_leaf_splits.cu
      src/treelearner/cuda/cuda_single_gpu_tree_learner.cu
      src/io/cuda/cuda_column_data.cu
      src/io/cuda/cuda_tree.cu
      src/io/cuda/cuda_column_data.cpp
      src/io/cuda/cuda_metadata.cpp
      src/io/cuda/cuda_row_data.cpp
      src/io/cuda/cuda_tree.cpp
      src/cuda/cuda_utils.cpp
      src/cuda/cuda_algorithms.cu
)

if(USE_CUDA OR USE_ROCM)
  list(APPEND LGBM_SOURCES ${LGBM_CUDA_SOURCES})
endif()

if(USE_ROCM)
  set(CU_FILES "")
  foreach(file IN LISTS LGBM_CUDA_SOURCES)
      string(REGEX MATCH "\\.cu$" is_cu_file "${file}")
      if(is_cu_file)
          list(APPEND CU_FILES "${file}")
      endif()
  endforeach()
  set_source_files_properties(${CU_FILES} PROPERTIES LANGUAGE HIP)
endif()

add_library(lightgbm_objs OBJECT ${LGBM_SOURCES})
if(NOT __BUILD_FOR_R)
  target_link_libraries(lightgbm_objs PRIVATE nanoarrow_static)
endif()

if(BUILD_CLI)
    add_executable(lightgbm src/main.cpp src/application/application.cpp)
    target_link_libraries(lightgbm PRIVATE lightgbm_objs)
endif()

set(API_SOURCES "src/c_api.cpp")
# Only build the R part of the library if building for
# use with the R-package
if(__BUILD_FOR_R)
  list(APPEND API_SOURCES "src/lightgbm_R.cpp")
endif()

add_library(lightgbm_capi_objs OBJECT ${API_SOURCES})
if(NOT __BUILD_FOR_R)
  target_link_libraries(lightgbm_capi_objs PRIVATE nanoarrow_static)
endif()

if(BUILD_STATIC_LIB)
  add_library(_lightgbm STATIC)
else()
  add_library(_lightgbm SHARED)
endif()

# R expects libraries of the form <project>.{dll,dylib,so}, not lib_<project>.{dll,dylib,so}
if(__BUILD_FOR_R)
  set_target_properties(
    _lightgbm
    PROPERTIES
      PREFIX ""
      OUTPUT_NAME "lightgbm"
  )
endif()

# LightGBM headers include openmp, cuda, R etc. headers,
# thus PUBLIC is required for building _lightgbm_swig target.
target_link_libraries(_lightgbm PUBLIC lightgbm_capi_objs lightgbm_objs)

if(MSVC AND NOT __BUILD_FOR_R)
  set_target_properties(_lightgbm PROPERTIES OUTPUT_NAME "lib_lightgbm")
endif()

if(USE_SWIG)
  set_property(SOURCE swig/lightgbmlib.i PROPERTY CPLUSPLUS ON)
  list(APPEND swig_options -package com.microsoft.ml.lightgbm)
  set_property(SOURCE swig/lightgbmlib.i PROPERTY SWIG_FLAGS "${swig_options}")
  swig_add_library(_lightgbm_swig LANGUAGE java SOURCES swig/lightgbmlib.i)
  swig_link_libraries(_lightgbm_swig _lightgbm)
  set_target_properties(
    _lightgbm_swig
    PROPERTIES
      # needed to ensure Linux build does not have lib prefix specified twice, e.g. liblib_lightgbm_swig
      PREFIX ""
      # needed in some versions of CMake for VS and MinGW builds to ensure output dll has lib prefix
      OUTPUT_NAME "lib_lightgbm_swig"
  )
  if(WIN32)
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.dll")
    if(MINGW OR CYGWIN)
        set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.dll")
        set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.dll")
    else()
        set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/Release/lib_lightgbm.dll")
        set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/Release/lib_lightgbm_swig.dll")
    endif()
  elseif(APPLE)
    set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.dylib")
    set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.jnilib")
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.dylib")
  else()
    set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.so")
    set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.so")
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.so")
  endif()
  add_custom_command(
      TARGET _lightgbm_swig
      POST_BUILD
      COMMAND "${Java_JAVAC_EXECUTABLE}" -d . java/*.java
      COMMAND
        "${CMAKE_COMMAND}"
        -E
        copy_if_different
        "${LGBM_LIB_SOURCE_PATH}"
        "${LGBM_SWIG_DESTINATION_DIR}"
      COMMAND
        "${CMAKE_COMMAND}"
        -E
        copy_if_different
        "${LGBM_SWIG_LIB_SOURCE_PATH}"
        "${LGBM_SWIG_LIB_DESTINATION_PATH}"
      COMMAND "${Java_JAR_EXECUTABLE}" -cf lightgbmlib.jar com
    )
endif()

if(USE_MPI)
  target_link_libraries(lightgbm_objs PUBLIC ${MPI_CXX_LIBRARIES})
endif()

if(USE_OPENMP)
  if(CMAKE_CXX_COMPILER_ID MATCHES "Clang")
    target_link_libraries(lightgbm_objs PUBLIC OpenMP::OpenMP_CXX)
    # c_api headers also includes OpenMP headers, thus compiling
    # lightgbm_capi_objs needs include directory for OpenMP.
    # Specifying OpenMP in target_link_libraries will get include directory
    # requirements for compilation.
    # This uses CMake's Transitive Usage Requirements. Refer to CMake doc:
    # https://cmake.org/cmake/help/v3.16/manual/cmake-buildsystem.7.html#transitive-usage-requirements
    target_link_libraries(lightgbm_capi_objs PUBLIC OpenMP::OpenMP_CXX)
  endif()
endif()

if(USE_GPU)
  target_link_libraries(lightgbm_objs PUBLIC ${OpenCL_LIBRARY} ${Boost_LIBRARIES})
endif()

if(USE_CUDA)
  target_link_libraries(lightgbm_objs PUBLIC NCCL::NCCL)
endif()

if(USE_ROCM)
  find_package(rccl)
  target_link_libraries(lightgbm_objs PUBLIC ${RCCL_LIBRARY})
endif()

if(__INTEGRATE_OPENCL)
  # targets OpenCL and Boost are added in IntegratedOpenCL.cmake
  add_dependencies(lightgbm_objs OpenCL Boost)
  # variables INTEGRATED_OPENCL_* are set in IntegratedOpenCL.cmake
  target_include_directories(lightgbm_objs PRIVATE ${INTEGRATED_OPENCL_INCLUDES})
  target_compile_definitions(lightgbm_objs PRIVATE ${INTEGRATED_OPENCL_DEFINITIONS})
  target_link_libraries(lightgbm_objs PUBLIC ${INTEGRATED_OPENCL_LIBRARIES} ${CMAKE_DL_LIBS})
endif()

if(USE_CUDA)

  set_target_properties(
    lightgbm_objs
    PROPERTIES
      CUDA_SEPARABLE_COMPILATION ON
  )

  set_target_properties(
    _lightgbm
    PROPERTIES
      CUDA_RESOLVE_DEVICE_SYMBOLS ON
  )

  if(BUILD_CLI)
    set_target_properties(
      lightgbm
      PROPERTIES
        CUDA_RESOLVE_DEVICE_SYMBOLS ON
    )
  endif()
endif()

if(USE_ROCM)
  target_link_libraries(lightgbm_objs PUBLIC hip::host)
endif()

if(WIN32)
    if(MINGW OR CYGWIN)
      target_link_libraries(lightgbm_objs PUBLIC ws2_32 iphlpapi)
    endif()
endif()

if(__BUILD_FOR_R)
  # utils/log.h and capi uses R headers, thus both object libraries need to link
  # with R lib.
  if(MSVC)
    set(R_LIB ${LIBR_MSVC_CORE_LIBRARY})
  else()
    set(R_LIB ${LIBR_CORE_LIBRARY})
  endif()
  target_link_libraries(lightgbm_objs PUBLIC ${R_LIB})
  target_link_libraries(lightgbm_capi_objs PUBLIC ${R_LIB})
endif()

#-- Google C++ tests
if(BUILD_CPP_TEST)
  find_package(GTest CONFIG)
  if(NOT GTEST_FOUND)
    message(STATUS "Did not find Google Test in the system root. Fetching Google Test now...")
    include(FetchContent)
# lint_cmake: -readability/wonkycase
    FetchContent_Declare(
# lint_cmake: +readability/wonkycase
      googletest
      GIT_REPOSITORY https://github.com/google/googletest.git
      GIT_TAG        v1.14.0
    )
# lint_cmake: -readability/wonkycase
    FetchContent_MakeAvailable(googletest)
# lint_cmake: +readability/wonkycase
    add_library(GTest::GTest ALIAS gtest)
  endif()

  set(LightGBM_TEST_HEADER_DIR ${PROJECT_SOURCE_DIR}/tests/cpp_tests)
  include_directories(${LightGBM_TEST_HEADER_DIR})

  set(
    CPP_TEST_SOURCES
      tests/cpp_tests/test_array_args.cpp
      tests/cpp_tests/test_arrow.cpp
      tests/cpp_tests/test_arrow_deprecated.cpp
      tests/cpp_tests/test_byte_buffer.cpp
      tests/cpp_tests/test_chunked_array.cpp
      tests/cpp_tests/test_common.cpp
      tests/cpp_tests/test_main.cpp
      tests/cpp_tests/test_serialize.cpp
      tests/cpp_tests/test_single_row.cpp
      tests/cpp_tests/test_stream.cpp
      tests/cpp_tests/testutils.cpp
    )
  if(MSVC)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /permissive-")
  endif()
  add_executable(testlightgbm ${CPP_TEST_SOURCES})
  target_link_libraries(testlightgbm PRIVATE lightgbm_objs lightgbm_capi_objs nanoarrow_static GTest::GTest)
endif()

if(BUILD_CLI)
    install(
      TARGETS lightgbm
      RUNTIME DESTINATION ${CMAKE_INSTALL_PREFIX}/bin
    )
endif()

if(__BUILD_FOR_PYTHON)
    set(CMAKE_INSTALL_PREFIX "lightgbm")
endif()

# The macOS linker puts an absolute path to linked libraries in lib_lightgbm.dylib.
# This block overrides that information for LightGBM's OpenMP dependency, to allow
# finding that library in more places.
#
# This reduces the risk of runtime issues resulting from multiple {libgomp,libiomp,libomp}.dylib being loaded.
#
if(APPLE AND USE_OPENMP AND NOT BUILD_STATIC_LIB)
  # store path to {libgomp,libiomp,libomp}.dylib found at build time in a variable
  get_target_property(
    OpenMP_LIBRARY_LOCATION
    OpenMP::OpenMP_CXX
    INTERFACE_LINK_LIBRARIES
  )
  # get just the filename of that path
  # (to deal with the possibility that it might be 'libomp.dylib' or 'libgomp.dylib' or 'libiomp.dylib')
  get_filename_component(
    OpenMP_LIBRARY_NAME
    ${OpenMP_LIBRARY_LOCATION}
    NAME
  )
  # get directory of that path
  get_filename_component(
    OpenMP_LIBRARY_DIR
    ${OpenMP_LIBRARY_LOCATION}
    DIRECTORY
  )
  # get exact name of the library in a variable
  get_target_property(
    __LIB_LIGHTGBM_OUTPUT_NAME
    _lightgbm
    OUTPUT_NAME
  )
  if(NOT __LIB_LIGHTGBM_OUTPUT_NAME)
    set(__LIB_LIGHTGBM_OUTPUT_NAME "lib_lightgbm")
  endif()

  if(CMAKE_SHARED_LIBRARY_SUFFIX_CXX)
    set(
      __LIB_LIGHTGBM_FILENAME "${__LIB_LIGHTGBM_OUTPUT_NAME}${CMAKE_SHARED_LIBRARY_SUFFIX_CXX}"
      CACHE INTERNAL "lightgbm shared library filename"
    )
  else()
    set(
      __LIB_LIGHTGBM_FILENAME "${__LIB_LIGHTGBM_OUTPUT_NAME}.dylib"
      CACHE INTERNAL "lightgbm shared library filename"
    )
  endif()

  # Override the absolute path to OpenMP with a relative one using @rpath.
  #
  # This also ensures that if a {libgomp,libiomp,libomp}.dylib has already been loaded, it'll just use that.
  add_custom_command(
    TARGET _lightgbm
    POST_BUILD
      COMMAND
        install_name_tool
        -change
        ${OpenMP_LIBRARY_LOCATION}
        "@rpath/${OpenMP_LIBRARY_NAME}"
        "${__LIB_LIGHTGBM_FILENAME}"
      WORKING_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR}
      COMMENT "Replacing hard-coded OpenMP install_name with '@rpath/${OpenMP_LIBRARY_NAME}'..."
  )
  # add RPATH entries to ensure the loader looks in the following, in the following order:
  #
  #   - (R-only) ${LIBR_LIBS_DIR}    (wherever R for macOS stores vendored third-party libraries)
  #   - ${OpenMP_LIBRARY_DIR}        (wherever find_package(OpenMP) found OpenMP at build time)
  #   - /opt/homebrew/opt/libomp/lib (where 'brew install' / 'brew link' puts libomp.dylib)
  #   - /opt/local/lib/libomp        (where 'port install' puts libomp.dylib)
  #

  # with some compilers, OpenMP ships with the compiler (e.g. libgomp with gcc)
  list(APPEND __omp_install_rpaths "${OpenMP_LIBRARY_DIR}")

  # with clang, libomp doesn't ship with the compiler and might be supplied separately
  if(CMAKE_CXX_COMPILER_ID MATCHES "Clang")
      list(
        APPEND __omp_install_rpaths
          "/opt/homebrew/opt/libomp/lib"
          "/opt/local/lib/libomp"
      )
      # It appears that CRAN's macOS binaries compiled with -fopenmp have install names
      # of the form:
      #
      #   /Library/Frameworks/R.framework/Versions/4.3-arm64/Resources/lib/libomp.dylib
      #
      # That corresponds to the libomp.dylib that ships with the R framework for macOS, available
      # from https://cran.r-project.org/bin/macosx/.
      #
      # That absolute-path install name leads to that library being loaded unconditionally.
      #
      # That can result in e.g. 'library(data.table)' loading R's libomp.dylib and 'library(lightgbm)' loading
      # Homebrew's. Having 2 loaded in the same process can lead to segfaults and unpredictable behavior.
      #
      # This can't be easily avoided by forcing R-package builds in LightGBM to use R's libomp.dylib
      # at build time... LightGBM's CMake uses find_package(OpenMP), and R for macOS only provides the
      # library, not CMake config files for it.
      #
      # Best we can do, to allow CMake-based builds of the R-package here to continue to work
      # alongside CRAN-prepared binaries of other packages with OpenMP dependencies, is to
      # ensure that R's library directory is the first place the loader searches for
      # libomp.dylib when clang is used.
      #
      # ref: https://github.com/lightgbm-org/LightGBM/issues/6628
      #
      if(__BUILD_FOR_R)
        list(PREPEND __omp_install_rpaths "${LIBR_LIBS_DIR}")
      endif()
  endif()
  set_target_properties(
    _lightgbm
    PROPERTIES
      BUILD_WITH_INSTALL_RPATH TRUE
      INSTALL_RPATH "${__omp_install_rpaths}"
      INSTALL_RPATH_USE_LINK_PATH FALSE
  )
endif()

install(
  TARGETS _lightgbm
  RUNTIME DESTINATION ${CMAKE_INSTALL_PREFIX}/bin
  LIBRARY DESTINATION ${CMAKE_INSTALL_PREFIX}/lib
  ARCHIVE DESTINATION ${CMAKE_INSTALL_PREFIX}/lib
)

if(INSTALL_HEADERS)
    install(
      DIRECTORY ${LightGBM_HEADER_DIR}/LightGBM
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include
    )
    install(
      FILES ${FAST_DOUBLE_PARSER_INCLUDE_DIR}/fast_double_parser.h
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include/LightGBM/utils
    )
    install(
      DIRECTORY ${FMT_INCLUDE_DIR}/
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include/LightGBM/utils
      FILES_MATCHING PATTERN "*.h"
    )
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/LICENSE <==
The MIT License (MIT)

Copyright (c) Microsoft Corporation
Copyright (c) The LightGBM developers

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/VERSION.txt <==
4.7.0


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/cmake/IntegratedOpenCL.cmake <==
set(BUILD_SHARED_LIBS OFF CACHE BOOL "" FORCE)
set(BOOST_VERSION_DOT "1.74")
string(REPLACE "." "_" BOOST_VERSION_UNDERSCORE ${BOOST_VERSION_DOT})

set(OPENCL_HEADER_REPOSITORY "https://github.com/KhronosGroup/OpenCL-Headers.git")
set(OPENCL_HEADER_TAG "1b2a1850f410aaaaeaa56cead5a179b5aea4918e")

set(OPENCL_LOADER_REPOSITORY "https://github.com/KhronosGroup/OpenCL-ICD-Loader.git")
set(OPENCL_LOADER_TAG "98ca71fb9f8484f1cd1999f55224bf9e8d18693b")

set(BOOST_REPOSITORY "https://github.com/boostorg/boost.git")
set(BOOST_TAG "boost-${BOOST_VERSION_DOT}.0")

# Build Independent OpenCL library
include(FetchContent)
# lint_cmake: -readability/wonkycase
FetchContent_Declare(OpenCL-Headers GIT_REPOSITORY ${OPENCL_HEADER_REPOSITORY} GIT_TAG ${OPENCL_HEADER_TAG})
FetchContent_GetProperties(OpenCL-Headers)
# lint_cmake: +readability/wonkycase
if(NOT OpenCL-Headers_POPULATED)
# lint_cmake: -readability/wonkycase
  FetchContent_MakeAvailable(OpenCL-Headers)
# lint_cmake: +readability/wonkycase
  message(STATUS "Populated OpenCL Headers")
endif()
set(OPENCL_ICD_LOADER_HEADERS_DIR ${opencl-headers_SOURCE_DIR} CACHE PATH "") # for OpenCL ICD Loader
set(OpenCL_INCLUDE_DIR ${opencl-headers_SOURCE_DIR} CACHE PATH "") # for Boost::Compute

# lint_cmake: -readability/wonkycase
FetchContent_Declare(
# lint_cmake: +readability/wonkycase
  OpenCL-ICD-Loader
  GIT_REPOSITORY
  ${OPENCL_LOADER_REPOSITORY}
  GIT_TAG
  ${OPENCL_LOADER_TAG}
  EXCLUDE_FROM_ALL
)
# lint_cmake: -readability/wonkycase
FetchContent_GetProperties(OpenCL-ICD-Loader)
# lint_cmake: +readability/wonkycase
if(NOT OpenCL-ICD-Loader_POPULATED)
# lint_cmake: -readability/wonkycase
  FetchContent_MakeAvailable(OpenCL-ICD-Loader)
# lint_cmake: +readability/wonkycase
  if(WIN32)
    set(USE_DYNAMIC_VCXX_RUNTIME ON)
  endif()
  message(STATUS "Populated OpenCL ICD Loader")
endif()
list(APPEND INTEGRATED_OPENCL_INCLUDES ${OPENCL_ICD_LOADER_HEADERS_DIR})
list(APPEND INTEGRATED_OPENCL_DEFINITIONS CL_TARGET_OPENCL_VERSION=120)
if(WIN32)
  list(
    APPEND
    INTEGRATED_OPENCL_LIBRARIES
      ${opencl-icd-loader_BINARY_DIR}/Release/OpenCL.lib
      cfgmgr32.lib
      runtimeobject.lib
  )
else()
  list(
    APPEND
    INTEGRATED_OPENCL_LIBRARIES
      ${opencl-icd-loader_BINARY_DIR}/libOpenCL.a
  )
  set_property(TARGET OpenCL PROPERTY POSITION_INDEPENDENT_CODE ON)
endif()

# Build Independent Boost libraries
include(ExternalProject)
include(ProcessorCount)
# lint_cmake: -readability/wonkycase
ProcessorCount(J)
# lint_cmake: +readability/wonkycase
set(BOOST_BASE "${PROJECT_BINARY_DIR}/Boost")
set(BOOST_INCLUDE "${BOOST_BASE}/source" CACHE PATH "")
set(BOOST_LIBRARY "${BOOST_BASE}/source/stage/lib" CACHE PATH "")
if(WIN32)
  if(MSVC)
    # references:
    #
    #  * range of MSVC versions: https://learn.microsoft.com/en-us/cpp/overview/compiler-versions
    #  * MSVC toolchain IDs: not sure...
    #    comments like https://learn.microsoft.com/en-us/answers/questions/769911/visual-studio-2019-build-tools-v143
    #
    if(${MSVC_VERSION} GREATER 1929)
      set(MSVC_TOOLCHAIN_ID "143")
    elseif(${MSVC_VERSION} GREATER 1919)
      set(MSVC_TOOLCHAIN_ID "142")
    elseif(${MSVC_VERSION} GREATER 1909)
      set(MSVC_TOOLCHAIN_ID "141")
    else()
      message(FATAL_ERROR "Unsupported MSVC version number: ${MSVC_VERSION}")
    endif()
    list(
      APPEND
        BOOST_BUILD_BYPRODUCTS
          ${BOOST_LIBRARY}/libboost_filesystem-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
          ${BOOST_LIBRARY}/libboost_system-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
          ${BOOST_LIBRARY}/libboost_chrono-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
    )
  else()
    message(FATAL_ERROR "Integrated OpenCL build is not yet available for MinGW")
  endif()
  set(BOOST_BOOTSTRAP "${BOOST_BASE}/source/bootstrap.bat")
  set(BOOST_BUILD "${BOOST_BASE}/source/b2.exe")
  set(BOOST_FLAGS "")
else()
  set(BOOST_BOOTSTRAP "${BOOST_BASE}/source/bootstrap.sh")
  set(BOOST_BUILD "${BOOST_BASE}/source/b2")
  set(BOOST_FLAGS "-fPIC")
  list(
    APPEND
    BOOST_BUILD_BYPRODUCTS
      ${BOOST_LIBRARY}/libboost_filesystem.a
      ${BOOST_LIBRARY}/libboost_system.a
      ${BOOST_LIBRARY}/libboost_chrono.a
  )
endif()
list(
  APPEND
  BOOST_SUBMODULES
    "libs/algorithm"
    "libs/align"
    "libs/any"
    "libs/array"
    "libs/assert"
    "libs/bind"
    "libs/chrono"
    "libs/compute"
    "libs/concept_check"
    "libs/config"
    "libs/container"
    "libs/container_hash"
    "libs/core"
    "libs/detail"
    "libs/filesystem"
    "libs/foreach"
    "libs/format"
    "libs/function"
    "libs/function_types"
    "libs/fusion"
    "libs/headers"
    "libs/integer"
    "libs/io"
    "libs/iterator"
    "libs/lexical_cast"
    "libs/math"
    "libs/move"
    "libs/mpl"
    "libs/multi_index"
    "libs/numeric/conversion"
    "libs/optional"
    "libs/predef"
    "libs/preprocessor"
    "libs/property_tree"
    "libs/range"
    "libs/ratio"
    "libs/serialization"
    "libs/smart_ptr"
    "libs/static_assert"
    "libs/system"
    "libs/throw_exception"
    "libs/tuple"
    "libs/typeof"
    "libs/type_index"
    "libs/type_traits"
    "libs/utility"
    "libs/uuid"
    "libs/winapi"
    "tools/boost_install"
    "tools/build"
)
# lint_cmake: -readability/wonkycase
ExternalProject_Add(
# lint_cmake: +readability/wonkycase
  Boost
  TMP_DIR "${BOOST_BASE}/tmp"
  STAMP_DIR "${BOOST_BASE}/stamp"
  DOWNLOAD_DIR "${BOOST_BASE}/download"
  SOURCE_DIR "${BOOST_BASE}/source"
  BINARY_DIR "${BOOST_BASE}/source"
  INSTALL_DIR "${BOOST_BASE}/install"
  GIT_REPOSITORY ${BOOST_REPOSITORY}
  GIT_TAG ${BOOST_TAG}
  GIT_SUBMODULES ${BOOST_SUBMODULES}
  GIT_SHALLOW ON
  UPDATE_COMMAND ""
  PATCH_COMMAND ""
  CONFIGURE_COMMAND ${BOOST_BOOTSTRAP}
  BUILD_COMMAND
    ${BOOST_BUILD}
    -sBOOST_ROOT=${BOOST_BASE}/source
    -a
    -q
    -j ${J}
    --with-headers
    --with-chrono
    --with-filesystem
    --with-system
    link=static
    runtime-link=shared
    variant=release
    threading=multi
    cxxflags="${BOOST_FLAGS}"
  INSTALL_COMMAND ""
  # BUILD_BYPRODUCTS is necessary to support 'Ninja' builds.
  # ref:
  #  - https://cmake.org/cmake/help/latest/module/ExternalProject.html
  #  - https://stackoverflow.com/a/65803911/3986677
  BUILD_BYPRODUCTS ${BOOST_BUILD_BYPRODUCTS}
)
list(APPEND INTEGRATED_OPENCL_INCLUDES ${BOOST_INCLUDE})
list(APPEND INTEGRATED_OPENCL_LIBRARIES ${BOOST_BUILD_BYPRODUCTS})

set(BUILD_SHARED_LIBS ON CACHE BOOL "" FORCE)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/cmake/Sanitizer.cmake <==
# Set appropriate compiler and linker flags for sanitizers.
#
# Usage of this module:
#  enable_sanitizers("address;leak")

# Add flags
macro(enable_sanitizer sanitizer)
  if(${sanitizer} MATCHES "address")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=address")

  elseif(${sanitizer} MATCHES "thread")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=thread")

  elseif(${sanitizer} MATCHES "leak")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=leak")

  elseif(${sanitizer} MATCHES "undefined")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=undefined -fno-sanitize-recover=undefined")

  else()
    message(FATAL_ERROR "Sanitizer ${sanitizer} not supported.")
  endif()
endmacro()

macro(enable_sanitizers SANITIZERS)
  # Check sanitizers compatibility.
  foreach(_san ${SANITIZERS})
    string(TOLOWER ${_san} _san)
    if(_san MATCHES "thread")
      if(${_use_other_sanitizers})
        message(FATAL_ERROR "thread sanitizer is not compatible with ${_san} sanitizer.")
      endif()
      set(_use_thread_sanitizer 1)
    else()
      if(${_use_thread_sanitizer})
        message(FATAL_ERROR "${_san} sanitizer is not compatible with thread sanitizer.")
      endif()
      set(_use_other_sanitizers 1)
    endif()
  endforeach()

  message(STATUS "Sanitizers: ${SANITIZERS}")

  foreach(_san ${SANITIZERS})
    string(TOLOWER ${_san} _san)
    enable_sanitizer(${_san})
  endforeach()
  message(STATUS "Sanitizers compile flags: ${SAN_COMPILE_FLAGS}")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${SAN_COMPILE_FLAGS}")
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${SAN_COMPILE_FLAGS}")
endmacro()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/cmake/Utils.cmake <==
# Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
# Copyright (c) 2026 The XGBoost developers.
# Licensed under the MIT License. See LICENSE file in the project root for license information.

# Generate CMAKE_CUDA_ARCHITECTURES form a list of architectures.
#
# lint_cmake: -linelength
# Adopted from XGBoost, see https://github.com/dmlc/xgboost/blob/41591eeff5b10caabe82d65fc7164b447eabd249/cmake/Utils.cmake#L62
# lint_cmake: +linelength
#
function(compute_cmake_cuda_archs _cuda_version)

  # Set up defaults based on CUDA version
  # Remember to update arch-specific tunings when supporting new archs.
  #
  # Reference for mapping of CUDA toolkit component versions to supported architectures ("compute capabilities"):
  # https://en.wikipedia.org/wiki/CUDA#GPUs_supported
  #
  if(_cuda_version VERSION_GREATER_EQUAL "13.0")
    set(CMAKE_CUDA_ARCHITECTURES 75 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "12.9")
    set(CMAKE_CUDA_ARCHITECTURES 70 75 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "12.8")
    set(CMAKE_CUDA_ARCHITECTURES 60 61 70 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "11.8")
    set(CMAKE_CUDA_ARCHITECTURES 60 61 70 80 86 89 90)
  else()
    message(FATAL_ERROR
      "No default architecture list configured for CUDA version '${_cuda_version}'. "
      "You can avoid this error and attempt building by manually passing '-DCMAKE_CUDA_ARCHITECTURES'."
    )
  endif()

  # For the last architectures, generate both:
  #
  #   - SASS via '-real', for performance
  #   - PTX via '-virtual', for forward compatibility
  #
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES APPEND "-real")
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES REPLACE "([0-9]+)-real" "\\0;\\1-virtual" AT -1)
  set(CMAKE_CUDA_ARCHITECTURES "${CMAKE_CUDA_ARCHITECTURES}" PARENT_SCOPE)
  message(STATUS "CMAKE_CUDA_ARCHITECTURES: ${CMAKE_CUDA_ARCHITECTURES}")
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/cmake/modules/FindLibR.cmake <==
# CMake module used to find the location of R's
# dll and header files.
#
# Borrows heavily from xgboost's R package:
#
# * https://github.com/dmlc/xgboost/blob/master/cmake/modules/FindLibR.cmake
#
# Defines the following:
#  LIBR_FOUND
#  LIBR_HOME
#  LIBR_EXECUTABLE
#  LIBR_MSVC_CORE_LIBRARY
#  LIBR_INCLUDE_DIRS
#  LIBR_LIBS_DIR
#  LIBR_CORE_LIBRARY
# and a CMake function to create R.lib for MSVC

# lint_cmake: -convention/filename

if(NOT R_ARCH)
  if("${CMAKE_SIZEOF_VOID_P}" STREQUAL "4")
    set(R_ARCH "i386")
  else()
    set(R_ARCH "x64")
  endif()
endif()

if(NOT ("${R_ARCH}" STREQUAL "x64"))
  message(FATAL_ERROR "LightGBM's R-package currently only supports 64-bit operating systems")
endif()

# Creates R.lib and R.def in the build directory for linking with MSVC
# https://docs.microsoft.com/en-us/cpp/build/reference/link-input-files?redirectedfrom=MSDN&view=vs-2019
function(create_rlib_for_msvc)

  message(STATUS "Creating R.lib and R.def")

  # various checks and warnings
  if(NOT WIN32 OR NOT MSVC)
    message(FATAL_ERROR "create_rlib_for_msvc() can only be used with MSVC")
  endif()

  if(NOT EXISTS "${LIBR_CORE_LIBRARY}")
    message(FATAL_ERROR "LIBR_CORE_LIBRARY, '${LIBR_CORE_LIBRARY}', not found")
  endif()

  find_program(DLLTOOL_EXE dlltool)

  if(NOT DLLTOOL_EXE)
    message(FATAL_ERROR "dlltool.exe not found!\nDo you have Rtools installed with its MinGW's bin/ in PATH?")
  endif()

  set(LIBR_MSVC_CORE_LIBRARY "${CMAKE_CURRENT_BINARY_DIR}/R.lib" CACHE PATH "R.lib filepath")

  get_filename_component(
    LIBR_RSCRIPT_EXECUTABLE_DIR
    ${LIBR_EXECUTABLE}
    DIRECTORY
  )
  set(LIBR_RSCRIPT_EXECUTABLE "${LIBR_RSCRIPT_EXECUTABLE_DIR}/Rscript")

  execute_process(
    COMMAND ${LIBR_RSCRIPT_EXECUTABLE}
    "${CMAKE_CURRENT_BINARY_DIR}/make-r-def.R"
    "${LIBR_CORE_LIBRARY}" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
  )
  execute_process(
    COMMAND ${DLLTOOL_EXE}
    "--input-def" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
    "--output-lib" "${LIBR_MSVC_CORE_LIBRARY}"
  )
endfunction()

# R version information is used to search for R's libraries in
# the registry on Windows. Since this code is orchestrated by
# an R script (src/install.libs.R), that script uses R's built-ins to
# find the version of R and pass it through as a CMake variable
if(CMAKE_R_VERSION)
  message(STATUS "R version passed into FindLibR.cmake: ${CMAKE_R_VERSION}")
elseif(WIN32)
  message(
    FATAL_ERROR
    "Expected CMAKE_R_VERSION to be passed in on Windows but none was provided. Check src/install.libs.R"
  )
endif()


if(NOT LIBR_EXECUTABLE)
  find_program(
    LIBR_EXECUTABLE
    NAMES R R.exe
  )

  # CRAN may run RD CMD CHECK instead of R CMD CHECK,
  # which can lead to this infamous error:
  # 'R' should not be used without a path -- see par. 1.6 of the manual
  if(LIBR_EXECUTABLE MATCHES ".*\\.Rcheck.*")
    unset(LIBR_EXECUTABLE CACHE)
  endif()

  # ignore the R bundled with R.app on Mac, since that is GUI-only
  if(LIBR_EXECUTABLE MATCHES ".+R\\.app.*")
    unset(LIBR_EXECUTABLE CACHE)
  endif()
endif()

# Find R executable unless it has been provided directly or already found
if(NOT LIBR_EXECUTABLE)
  if(APPLE)

    find_library(LIBR_LIBRARIES R)

    if(LIBR_LIBRARIES MATCHES ".*\\.framework")
      set(LIBR_HOME "${LIBR_LIBRARIES}/Resources")
      set(LIBR_EXECUTABLE "${LIBR_HOME}/R")
    else()
      get_filename_component(_LIBR_LIBRARIES "${LIBR_LIBRARIES}" REALPATH)
      get_filename_component(_LIBR_LIBRARIES_DIR "${_LIBR_LIBRARIES}" DIRECTORY)
      set(LIBR_EXECUTABLE "${_LIBR_LIBRARIES_DIR}/../bin/R")
    endif()

  elseif(UNIX)

    # attempt to find R executable
    if(NOT LIBR_EXECUTABLE)
      find_program(
        LIBR_EXECUTABLE
        NO_DEFAULT_PATH
        HINTS "${CMAKE_CURRENT_BINARY_DIR}" "/usr/bin" "/usr/lib/" "/usr/local/bin/"
        NAMES R
      )
    endif()

  # Windows
  else()

    # if R executable not available, query R_HOME path from registry
    if(NOT LIBR_HOME)

      # Try to find R's location in the registry
      # ref: https://cran.r-project.org/bin/windows/base/rw-FAQ.html#Does-R-use-the-Registry_003f
      get_filename_component(
        LIBR_HOME
        "[HKEY_LOCAL_MACHINE\\SOFTWARE\\R-core\\R\\${CMAKE_R_VERSION};InstallPath]"
        ABSOLUTE
      )
    endif()

    if(NOT LIBR_HOME)
      get_filename_component(
        LIBR_HOME
        "[HKEY_CURRENT_USER\\SOFTWARE\\R-core\\R\\${CMAKE_R_VERSION};InstallPath]"
        ABSOLUTE
      )
    endif()

    if(NOT LIBR_HOME)
      message(
        FATAL_ERROR
        "Unable to locate R executable.\
\nEither add its location to PATH or provide it through the LIBR_EXECUTABLE CMake variable"
      )
    endif()

    # set exe location based on R_ARCH
    set(LIBR_EXECUTABLE "${LIBR_HOME}/bin/${R_ARCH}/R.exe")

  endif()

  if(NOT LIBR_EXECUTABLE)
    message(
      FATAL_ERROR
      "Unable to locate R executable.\
\nEither add its location to PATH or provide it through the LIBR_EXECUTABLE CMake variable"
    )
  endif()

endif()

# ask R for the home path
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home(), winslash='/'))"
  OUTPUT_VARIABLE LIBR_HOME
)

# ask R for the include dir
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home('include'), winslash='/'))"
  OUTPUT_VARIABLE LIBR_INCLUDE_DIRS
)

# ask R for the lib dir
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home('lib'), winslash='/'))"
  OUTPUT_VARIABLE LIBR_LIBS_DIR
)

set(LIBR_HOME ${LIBR_HOME} CACHE PATH "R home directory")
set(LIBR_EXECUTABLE ${LIBR_EXECUTABLE} CACHE PATH "R executable")
set(LIBR_INCLUDE_DIRS ${LIBR_INCLUDE_DIRS} CACHE PATH "R include directory")
set(LIBR_LIBS_DIR ${LIBR_LIBS_DIR} CACHE PATH "Where R stores vendored third-party libraries")

# where is R.so / R.dll / libR.so likely to be found?
set(
  LIBR_PATH_HINTS
    "${CMAKE_CURRENT_BINARY_DIR}"
    "${LIBR_HOME}/lib"
    "${LIBR_HOME}/bin/${R_ARCH}"
    "${LIBR_HOME}/bin"
    "${LIBR_LIBRARIES}"
)

# look for the core R library
find_library(
  LIBR_CORE_LIBRARY
  NAMES R R.dll
  HINTS ${LIBR_PATH_HINTS}
)

# starting from CMake 3.17, find_library() will not find .dll files by default
# https://cmake.org/cmake/help/v3.17/release/3.17.html#other-changes
if(WIN32 AND NOT LIBR_CORE_LIBRARY)
  find_file(
    LIBR_CORE_LIBRARY
    NAME R.dll
    HINTS ${LIBR_PATH_HINTS}
  )
endif()

set(LIBR_CORE_LIBRARY ${LIBR_CORE_LIBRARY} CACHE PATH "R core shared library")

if(WIN32 AND MSVC)

  # create a local R.lib import library for R.dll if it doesn't exist
  if(NOT EXISTS "${CMAKE_CURRENT_BINARY_DIR}/R.lib")
    create_rlib_for_msvc()
  endif()

endif()

# define find requirements
include(FindPackageHandleStandardArgs)

if(WIN32 AND MSVC)
# lint_cmake: -package/stdargs
  find_package_handle_standard_args(
# lint_cmake: +package/stdargs
    LibR DEFAULT_MSG
    LIBR_HOME
    LIBR_EXECUTABLE
    LIBR_INCLUDE_DIRS
    LIBR_LIBS_DIR
    LIBR_CORE_LIBRARY
    LIBR_MSVC_CORE_LIBRARY
  )
else()
# lint_cmake: -package/stdargs
  find_package_handle_standard_args(
# lint_cmake: +package/stdargs
    LibR DEFAULT_MSG
    LIBR_HOME
    LIBR_EXECUTABLE
    LIBR_INCLUDE_DIRS
    LIBR_LIBS_DIR
    LIBR_CORE_LIBRARY
  )
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/cmake/modules/FindNCCL.cmake <==
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#
# Tries to find NCCL headers and libraries.
#
# Usage of this module as follows:
#
#  find_package(NCCL)
#
# Variables used by this module, they can change the default behaviour and need
# to be set before calling find_package:
#
#  NCCL_ROOT - When set, this path is inspected instead of standard library
#              locations as the root of the NCCL installation.
#              The environment variable NCCL_ROOT overrides this variable.
#
# This module defines
#  NCCL_FOUND, whether nccl has been found
#  NCCL_INCLUDE_DIR, directory containing header
#  NCCL_LIBRARY, directory containing nccl library
#  NCCL_LIB_NAME, nccl library name
#  USE_NCCL_LIB_PATH, when set, NCCL_LIBRARY path is also inspected for the
#                     location of the nccl library. This would disable
#                     switching between static and shared.
#
# It creates an imported target 'NCCL::NCCL' for convenience in linking.
#
# This module assumes that the CUDA toolkit has already been found.
#

if(NCCL_LIBRARY)
  if(NOT USE_NCCL_LIB_PATH)
    # Don't cache NCCL_LIBRARY to enable switching between static and shared.
    unset(NCCL_LIBRARY CACHE)
  endif()
endif()

if(BUILD_WITH_SHARED_NCCL)
  # libnccl.so
  set(NCCL_LIB_NAME nccl)
  set(_nccl_lib_type "SHARED")
else()
  # libnccl_static.a
  set(NCCL_LIB_NAME nccl_static)
  set(_nccl_lib_type "STATIC")
endif()

find_path(NCCL_INCLUDE_DIR
  NAMES nccl.h
  HINTS $ENV{NCCL_ROOT}/include ${NCCL_ROOT}/include)

find_library(NCCL_LIBRARY
  NAMES ${NCCL_LIB_NAME}
  HINTS $ENV{NCCL_ROOT}/lib ${NCCL_ROOT}/lib)

message(STATUS "Using nccl library: ${NCCL_LIBRARY}")

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(NCCL DEFAULT_MSG
                                  NCCL_INCLUDE_DIR NCCL_LIBRARY)

mark_as_advanced(
  NCCL_INCLUDE_DIR
  NCCL_LIBRARY
)

if(NCCL_FOUND AND NOT TARGET NCCL::NCCL)
  add_library(NCCL::NCCL ${_nccl_lib_type} IMPORTED)
  set_target_properties(NCCL::NCCL PROPERTIES
    IMPORTED_LOCATION "${NCCL_LIBRARY}"
    INTERFACE_INCLUDE_DIRECTORIES "${NCCL_INCLUDE_DIR}")
endif()

unset(_nccl_lib_type)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.APACHE <==
/*
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.
*/

==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.BSD <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
*/


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.GPL <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.LGPL <==
                  GNU LESSER GENERAL PUBLIC LICENSE
                       Version 2.1, February 1999

 Copyright (C) 1991, 1999 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301  USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

[This is the first released version of the Lesser GPL.  It also counts
 as the successor of the GNU Library Public License, version 2, hence
 the version number 2.1.]

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
Licenses are intended to guarantee your freedom to share and change
free software--to make sure the software is free for all its users.

  This license, the Lesser General Public License, applies to some
specially designated software packages--typically libraries--of the
Free Software Foundation and other authors who decide to use it.  You
can use it too, but we suggest you first think carefully about whether
this license or the ordinary General Public License is the better
strategy to use in any particular case, based on the explanations below.

  When we speak of free software, we are referring to freedom of use,
not price.  Our General Public Licenses are designed to make sure that
you have the freedom to distribute copies of free software (and charge
for this service if you wish); that you receive source code or can get
it if you want it; that you can change the software and use pieces of
it in new free programs; and that you are informed that you can do
these things.

  To protect your rights, we need to make restrictions that forbid
distributors to deny you these rights or to ask you to surrender these
rights.  These restrictions translate to certain responsibilities for
you if you distribute copies of the library or if you modify it.

  For example, if you distribute copies of the library, whether gratis
or for a fee, you must give the recipients all the rights that we gave
you.  You must make sure that they, too, receive or can get the source
code.  If you link other code with the library, you must provide
complete object files to the recipients, so that they can relink them
with the library after making changes to the library and recompiling
it.  And you must show them these terms so they know their rights.

  We protect your rights with a two-step method: (1) we copyright the
library, and (2) we offer you this license, which gives you legal
permission to copy, distribute and/or modify the library.

  To protect each distributor, we want to make it very clear that
there is no warranty for the free library.  Also, if the library is
modified by someone else and passed on, the recipients should know
that what they have is not the original version, so that the original
author's reputation will not be affected by problems that might be
introduced by others.

  Finally, software patents pose a constant threat to the existence of
any free program.  We wish to make sure that a company cannot
effectively restrict the users of a free program by obtaining a
restrictive license from a patent holder.  Therefore, we insist that
any patent license obtained for a version of the library must be
consistent with the full freedom of use specified in this license.

  Most GNU software, including some libraries, is covered by the
ordinary GNU General Public License.  This license, the GNU Lesser
General Public License, applies to certain designated libraries, and
is quite different from the ordinary General Public License.  We use
this license for certain libraries in order to permit linking those
libraries into non-free programs.

  When a program is linked with a library, whether statically or using
a shared library, the combination of the two is legally speaking a
combined work, a derivative of the original library.  The ordinary
General Public License therefore permits such linking only if the
entire combination fits its criteria of freedom.  The Lesser General
Public License permits more lax criteria for linking other code with
the library.

  We call this license the "Lesser" General Public License because it
does Less to protect the user's freedom than the ordinary General
Public License.  It also provides other free software developers Less
of an advantage over competing non-free programs.  These disadvantages
are the reason we use the ordinary General Public License for many
libraries.  However, the Lesser license provides advantages in certain
special circumstances.

  For example, on rare occasions, there may be a special need to
encourage the widest possible use of a certain library, so that it becomes
a de-facto standard.  To achieve this, non-free programs must be
allowed to use the library.  A more frequent case is that a free
library does the same job as widely used non-free libraries.  In this
case, there is little to gain by limiting the free library to free
software only, so we use the Lesser General Public License.

  In other cases, permission to use a particular library in non-free
programs enables a greater number of people to use a large body of
free software.  For example, permission to use the GNU C Library in
non-free programs enables many more people to use the whole GNU
operating system, as well as its variant, the GNU/Linux operating
system.

  Although the Lesser General Public License is Less protective of the
users' freedom, it does ensure that the user of a program that is
linked with the Library has the freedom and the wherewithal to run
that program using a modified version of the Library.

  The precise terms and conditions for copying, distribution and
modification follow.  Pay close attention to the difference between a
"work based on the library" and a "work that uses the library".  The
former contains code derived from the library, whereas the latter must
be combined with the library in order to run.

                  GNU LESSER GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License Agreement applies to any software library or other
program which contains a notice placed by the copyright holder or
other authorized party saying it may be distributed under the terms of
this Lesser General Public License (also called "this License").
Each licensee is addressed as "you".

  A "library" means a collection of software functions and/or data
prepared so as to be conveniently linked with application programs
(which use some of those functions and data) to form executables.

  The "Library", below, refers to any such software library or work
which has been distributed under these terms.  A "work based on the
Library" means either the Library or any derivative work under
copyright law: that is to say, a work containing the Library or a
portion of it, either verbatim or with modifications and/or translated
straightforwardly into another language.  (Hereinafter, translation is
included without limitation in the term "modification".)

  "Source code" for a work means the preferred form of the work for
making modifications to it.  For a library, complete source code means
all the source code for all modules it contains, plus any associated
interface definition files, plus the scripts used to control compilation
and installation of the library.

  Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running a program using the Library is not restricted, and output from
such a program is covered only if its contents constitute a work based
on the Library (independent of the use of the Library in a tool for
writing it).  Whether that is true depends on what the Library does
and what the program that uses the Library does.

  1. You may copy and distribute verbatim copies of the Library's
complete source code as you receive it, in any medium, provided that
you conspicuously and appropriately publish on each copy an
appropriate copyright notice and disclaimer of warranty; keep intact
all the notices that refer to this License and to the absence of any
warranty; and distribute a copy of this License along with the
Library.

  You may charge a fee for the physical act of transferring a copy,
and you may at your option offer warranty protection in exchange for a
fee.

  2. You may modify your copy or copies of the Library or any portion
of it, thus forming a work based on the Library, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) The modified work must itself be a software library.

    b) You must cause the files modified to carry prominent notices
    stating that you changed the files and the date of any change.

    c) You must cause the whole of the work to be licensed at no
    charge to all third parties under the terms of this License.

    d) If a facility in the modified Library refers to a function or a
    table of data to be supplied by an application program that uses
    the facility, other than as an argument passed when the facility
    is invoked, then you must make a good faith effort to ensure that,
    in the event an application does not supply such function or
    table, the facility still operates, and performs whatever part of
    its purpose remains meaningful.

    (For example, a function in a library to compute square roots has
    a purpose that is entirely well-defined independent of the
    application.  Therefore, Subsection 2d requires that any
    application-supplied function or table used by this function must
    be optional: if the application does not supply it, the square
    root function must still compute square roots.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Library,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Library, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote
it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Library.

In addition, mere aggregation of another work not based on the Library
with the Library (or with a work based on the Library) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may opt to apply the terms of the ordinary GNU General Public
License instead of this License to a given copy of the Library.  To do
this, you must alter all the notices that refer to this License, so
that they refer to the ordinary GNU General Public License, version 2,
instead of to this License.  (If a newer version than version 2 of the
ordinary GNU General Public License has appeared, then you can specify
that version instead if you wish.)  Do not make any other change in
these notices.

  Once this change is made in a given copy, it is irreversible for
that copy, so the ordinary GNU General Public License applies to all
subsequent copies and derivative works made from that copy.

  This option is useful when you wish to copy part of the code of
the Library into a program that is not a library.

  4. You may copy and distribute the Library (or a portion or
derivative of it, under Section 2) in object code or executable form
under the terms of Sections 1 and 2 above provided that you accompany
it with the complete corresponding machine-readable source code, which
must be distributed under the terms of Sections 1 and 2 above on a
medium customarily used for software interchange.

  If distribution of object code is made by offering access to copy
from a designated place, then offering equivalent access to copy the
source code from the same place satisfies the requirement to
distribute the source code, even though third parties are not
compelled to copy the source along with the object code.

  5. A program that contains no derivative of any portion of the
Library, but is designed to work with the Library by being compiled or
linked with it, is called a "work that uses the Library".  Such a
work, in isolation, is not a derivative work of the Library, and
therefore falls outside the scope of this License.

  However, linking a "work that uses the Library" with the Library
creates an executable that is a derivative of the Library (because it
contains portions of the Library), rather than a "work that uses the
library".  The executable is therefore covered by this License.
Section 6 states terms for distribution of such executables.

  When a "work that uses the Library" uses material from a header file
that is part of the Library, the object code for the work may be a
derivative work of the Library even though the source code is not.
Whether this is true is especially significant if the work can be
linked without the Library, or if the work is itself a library.  The
threshold for this to be true is not precisely defined by law.

  If such an object file uses only numerical parameters, data
structure layouts and accessors, and small macros and small inline
functions (ten lines or less in length), then the use of the object
file is unrestricted, regardless of whether it is legally a derivative
work.  (Executables containing this object code plus portions of the
Library will still fall under Section 6.)

  Otherwise, if the work is a derivative of the Library, you may
distribute the object code for the work under the terms of Section 6.
Any executables containing that work also fall under Section 6,
whether or not they are linked directly with the Library itself.

  6. As an exception to the Sections above, you may also combine or
link a "work that uses the Library" with the Library to produce a
work containing portions of the Library, and distribute that work
under terms of your choice, provided that the terms permit
modification of the work for the customer's own use and reverse
engineering for debugging such modifications.

  You must give prominent notice with each copy of the work that the
Library is used in it and that the Library and its use are covered by
this License.  You must supply a copy of this License.  If the work
during execution displays copyright notices, you must include the
copyright notice for the Library among them, as well as a reference
directing the user to the copy of this License.  Also, you must do one
of these things:

    a) Accompany the work with the complete corresponding
    machine-readable source code for the Library including whatever
    changes were used in the work (which must be distributed under
    Sections 1 and 2 above); and, if the work is an executable linked
    with the Library, with the complete machine-readable "work that
    uses the Library", as object code and/or source code, so that the
    user can modify the Library and then relink to produce a modified
    executable containing the modified Library.  (It is understood
    that the user who changes the contents of definitions files in the
    Library will not necessarily be able to recompile the application
    to use the modified definitions.)

    b) Use a suitable shared library mechanism for linking with the
    Library.  A suitable mechanism is one that (1) uses at run time a
    copy of the library already present on the user's computer system,
    rather than copying library functions into the executable, and (2)
    will operate properly with a modified version of the library, if
    the user installs one, as long as the modified version is
    interface-compatible with the version that the work was made with.

    c) Accompany the work with a written offer, valid for at
    least three years, to give the same user the materials
    specified in Subsection 6a, above, for a charge no more
    than the cost of performing this distribution.

    d) If distribution of the work is made by offering access to copy
    from a designated place, offer equivalent access to copy the above
    specified materials from the same place.

    e) Verify that the user has already received a copy of these
    materials or that you have already sent this user a copy.

  For an executable, the required form of the "work that uses the
Library" must include any data and utility programs needed for
reproducing the executable from it.  However, as a special exception,
the materials to be distributed need not include anything that is
normally distributed (in either source or binary form) with the major
components (compiler, kernel, and so on) of the operating system on
which the executable runs, unless that component itself accompanies
the executable.

  It may happen that this requirement contradicts the license
restrictions of other proprietary libraries that do not normally
accompany the operating system.  Such a contradiction means you cannot
use both them and the Library together in an executable that you
distribute.

  7. You may place library facilities that are a work based on the
Library side-by-side in a single library together with other library
facilities not covered by this License, and distribute such a combined
library, provided that the separate distribution of the work based on
the Library and of the other library facilities is otherwise
permitted, and provided that you do these two things:

    a) Accompany the combined library with a copy of the same work
    based on the Library, uncombined with any other library
    facilities.  This must be distributed under the terms of the
    Sections above.

    b) Give prominent notice with the combined library of the fact
    that part of it is a work based on the Library, and explaining
    where to find the accompanying uncombined form of the same work.

  8. You may not copy, modify, sublicense, link with, or distribute
the Library except as expressly provided under this License.  Any
attempt otherwise to copy, modify, sublicense, link with, or
distribute the Library is void, and will automatically terminate your
rights under this License.  However, parties who have received copies,
or rights, from you under this License will not have their licenses
terminated so long as such parties remain in full compliance.

  9. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Library or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Library (or any work based on the
Library), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Library or works based on it.

  10. Each time you redistribute the Library (or any work based on the
Library), the recipient automatically receives a license from the
original licensor to copy, distribute, link with or modify the Library
subject to these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties with
this License.

  11. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Library at all.  For example, if a patent
license would not permit royalty-free redistribution of the Library by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Library.

If any portion of this section is held invalid or unenforceable under any
particular circumstance, the balance of the section is intended to apply,
and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  12. If the distribution and/or use of the Library is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Library under this License may add
an explicit geographical distribution limitation excluding those countries,
so that distribution is permitted only in or among countries not thus
excluded.  In such case, this License incorporates the limitation as if
written in the body of this License.

  13. The Free Software Foundation may publish revised and/or new
versions of the Lesser General Public License from time to time.
Such new versions will be similar in spirit to the present version,
but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number.  If the Library
specifies a version number of this License which applies to it and
"any later version", you have the option of following the terms and
conditions either of that version or of any later version published by
the Free Software Foundation.  If the Library does not specify a
license version number, you may choose any version ever published by
the Free Software Foundation.

  14. If you wish to incorporate parts of the Library into other free
programs whose distribution conditions are incompatible with these,
write to the author to ask for permission.  For software which is
copyrighted by the Free Software Foundation, write to the Free
Software Foundation; we sometimes make exceptions for this.  Our
decision will be guided by the two goals of preserving the free status
of all derivatives of our free software and of promoting the sharing
and reuse of software generally.

                            NO WARRANTY

  15. BECAUSE THE LIBRARY IS LICENSED FREE OF CHARGE, THERE IS NO
WARRANTY FOR THE LIBRARY, TO THE EXTENT PERMITTED BY APPLICABLE LAW.
EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR
OTHER PARTIES PROVIDE THE LIBRARY "AS IS" WITHOUT WARRANTY OF ANY
KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE
LIBRARY IS WITH YOU.  SHOULD THE LIBRARY PROVE DEFECTIVE, YOU ASSUME
THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN
WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY
AND/OR REDISTRIBUTE THE LIBRARY AS PERMITTED ABOVE, BE LIABLE TO YOU
FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR
CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE
LIBRARY (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING
RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A
FAILURE OF THE LIBRARY TO OPERATE WITH ANY OTHER SOFTWARE), EVEN IF
SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH
DAMAGES.

                     END OF TERMS AND CONDITIONS

           How to Apply These Terms to Your New Libraries

  If you develop a new library, and you want it to be of the greatest
possible use to the public, we recommend making it free software that
everyone can redistribute and change.  You can do so by permitting
redistribution under these terms (or, alternatively, under the terms of the
ordinary General Public License).

  To apply these terms, attach the following notices to the library.  It is
safest to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least the
"copyright" line and a pointer to where the full notice is found.

    <one line to give the library's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This library is free software; you can redistribute it and/or
    modify it under the terms of the GNU Lesser General Public
    License as published by the Free Software Foundation; either
    version 2.1 of the License, or (at your option) any later version.

    This library is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
    Lesser General Public License for more details.

    You should have received a copy of the GNU Lesser General Public
    License along with this library; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301  USA

Also add information on how to contact you by electronic and paper mail.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the library, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the
  library `Frob' (a library for tweaking knobs) written by James Random Hacker.

  <signature of Ty Coon>, 1 April 1990
  Ty Coon, President of Vice

That's all there is to it!


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.MINPACK <==
Minpack Copyright Notice (1999) University of Chicago.  All rights reserved

Redistribution and use in source and binary forms, with or
without modification, are permitted provided that the
following conditions are met:

1. Redistributions of source code must retain the above
copyright notice, this list of conditions and the following
disclaimer.

2. Redistributions in binary form must reproduce the above
copyright notice, this list of conditions and the following
disclaimer in the documentation and/or other materials
provided with the distribution.

3. The end-user documentation included with the
redistribution, if any, must include the following
acknowledgment:

   "This product includes software developed by the
   University of Chicago, as Operator of Argonne National
   Laboratory.

Alternately, this acknowledgment may appear in the software
itself, if and wherever such third-party acknowledgments
normally appear.

4. WARRANTY DISCLAIMER. THE SOFTWARE IS SUPPLIED "AS IS"
WITHOUT WARRANTY OF ANY KIND. THE COPYRIGHT HOLDER, THE
UNITED STATES, THE UNITED STATES DEPARTMENT OF ENERGY, AND
THEIR EMPLOYEES: (1) DISCLAIM ANY WARRANTIES, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO ANY IMPLIED WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, TITLE
OR NON-INFRINGEMENT, (2) DO NOT ASSUME ANY LEGAL LIABILITY
OR RESPONSIBILITY FOR THE ACCURACY, COMPLETENESS, OR
USEFULNESS OF THE SOFTWARE, (3) DO NOT REPRESENT THAT USE OF
THE SOFTWARE WOULD NOT INFRINGE PRIVATELY OWNED RIGHTS, (4)
DO NOT WARRANT THAT THE SOFTWARE WILL FUNCTION
UNINTERRUPTED, THAT IT IS ERROR-FREE OR THAT ANY ERRORS WILL
BE CORRECTED.

5. LIMITATION OF LIABILITY. IN NO EVENT WILL THE COPYRIGHT
HOLDER, THE UNITED STATES, THE UNITED STATES DEPARTMENT OF
ENERGY, OR THEIR EMPLOYEES: BE LIABLE FOR ANY INDIRECT,
INCIDENTAL, CONSEQUENTIAL, SPECIAL OR PUNITIVE DAMAGES OF
ANY KIND OR NATURE, INCLUDING BUT NOT LIMITED TO LOSS OF
PROFITS OR LOSS OF DATA, FOR ANY REASON WHATSOEVER, WHETHER
SUCH LIABILITY IS ASSERTED ON THE BASIS OF CONTRACT, TORT
(INCLUDING NEGLIGENCE OR STRICT LIABILITY), OR OTHERWISE,
EVEN IF ANY OF SAID PARTIES HAS BEEN WARNED OF THE
POSSIBILITY OF SUCH LOSS OR DAMAGES.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.MPL2 <==
Mozilla Public License Version 2.0
==================================

1. Definitions
--------------

1.1. "Contributor"
    means each individual or legal entity that creates, contributes to
    the creation of, or owns Covered Software.

1.2. "Contributor Version"
    means the combination of the Contributions of others (if any) used
    by a Contributor and that particular Contributor's Contribution.

1.3. "Contribution"
    means Covered Software of a particular Contributor.

1.4. "Covered Software"
    means Source Code Form to which the initial Contributor has attached
    the notice in Exhibit A, the Executable Form of such Source Code
    Form, and Modifications of such Source Code Form, in each case
    including portions thereof.

1.5. "Incompatible With Secondary Licenses"
    means

    (a) that the initial Contributor has attached the notice described
        in Exhibit B to the Covered Software; or

    (b) that the Covered Software was made available under the terms of
        version 1.1 or earlier of the License, but not also under the
        terms of a Secondary License.

1.6. "Executable Form"
    means any form of the work other than Source Code Form.

1.7. "Larger Work"
    means a work that combines Covered Software with other material, in 
    a separate file or files, that is not Covered Software.

1.8. "License"
    means this document.

1.9. "Licensable"
    means having the right to grant, to the maximum extent possible,
    whether at the time of the initial grant or subsequently, any and
    all of the rights conveyed by this License.

1.10. "Modifications"
    means any of the following:

    (a) any file in Source Code Form that results from an addition to,
        deletion from, or modification of the contents of Covered
        Software; or

    (b) any new file in Source Code Form that contains any Covered
        Software.

1.11. "Patent Claims" of a Contributor
    means any patent claim(s), including without limitation, method,
    process, and apparatus claims, in any patent Licensable by such
    Contributor that would be infringed, but for the grant of the
    License, by the making, using, selling, offering for sale, having
    made, import, or transfer of either its Contributions or its
    Contributor Version.

1.12. "Secondary License"
    means either the GNU General Public License, Version 2.0, the GNU
    Lesser General Public License, Version 2.1, the GNU Affero General
    Public License, Version 3.0, or any later versions of those
    licenses.

1.13. "Source Code Form"
    means the form of the work preferred for making modifications.

1.14. "You" (or "Your")
    means an individual or a legal entity exercising rights under this
    License. For legal entities, "You" includes any entity that
    controls, is controlled by, or is under common control with You. For
    purposes of this definition, "control" means (a) the power, direct
    or indirect, to cause the direction or management of such entity,
    whether by contract or otherwise, or (b) ownership of more than
    fifty percent (50%) of the outstanding shares or beneficial
    ownership of such entity.

2. License Grants and Conditions
--------------------------------

2.1. Grants

Each Contributor hereby grants You a world-wide, royalty-free,
non-exclusive license:

(a) under intellectual property rights (other than patent or trademark)
    Licensable by such Contributor to use, reproduce, make available,
    modify, display, perform, distribute, and otherwise exploit its
    Contributions, either on an unmodified basis, with Modifications, or
    as part of a Larger Work; and

(b) under Patent Claims of such Contributor to make, use, sell, offer
    for sale, have made, import, and otherwise transfer either its
    Contributions or its Contributor Version.

2.2. Effective Date

The licenses granted in Section 2.1 with respect to any Contribution
become effective for each Contribution on the date the Contributor first
distributes such Contribution.

2.3. Limitations on Grant Scope

The licenses granted in this Section 2 are the only rights granted under
this License. No additional rights or licenses will be implied from the
distribution or licensing of Covered Software under this License.
Notwithstanding Section 2.1(b) above, no patent license is granted by a
Contributor:

(a) for any code that a Contributor has removed from Covered Software;
    or

(b) for infringements caused by: (i) Your and any other third party's
    modifications of Covered Software, or (ii) the combination of its
    Contributions with other software (except as part of its Contributor
    Version); or

(c) under Patent Claims infringed by Covered Software in the absence of
    its Contributions.

This License does not grant any rights in the trademarks, service marks,
or logos of any Contributor (except as may be necessary to comply with
the notice requirements in Section 3.4).

2.4. Subsequent Licenses

No Contributor makes additional grants as a result of Your choice to
distribute the Covered Software under a subsequent version of this
License (see Section 10.2) or under the terms of a Secondary License (if
permitted under the terms of Section 3.3).

2.5. Representation

Each Contributor represents that the Contributor believes its
Contributions are its original creation(s) or it has sufficient rights
to grant the rights to its Contributions conveyed by this License.

2.6. Fair Use

This License is not intended to limit any rights You have under
applicable copyright doctrines of fair use, fair dealing, or other
equivalents.

2.7. Conditions

Sections 3.1, 3.2, 3.3, and 3.4 are conditions of the licenses granted
in Section 2.1.

3. Responsibilities
-------------------

3.1. Distribution of Source Form

All distribution of Covered Software in Source Code Form, including any
Modifications that You create or to which You contribute, must be under
the terms of this License. You must inform recipients that the Source
Code Form of the Covered Software is governed by the terms of this
License, and how they can obtain a copy of this License. You may not
attempt to alter or restrict the recipients' rights in the Source Code
Form.

3.2. Distribution of Executable Form

If You distribute Covered Software in Executable Form then:

(a) such Covered Software must also be made available in Source Code
    Form, as described in Section 3.1, and You must inform recipients of
    the Executable Form how they can obtain a copy of such Source Code
    Form by reasonable means in a timely manner, at a charge no more
    than the cost of distribution to the recipient; and

(b) You may distribute such Executable Form under the terms of this
    License, or sublicense it under different terms, provided that the
    license for the Executable Form does not attempt to limit or alter
    the recipients' rights in the Source Code Form under this License.

3.3. Distribution of a Larger Work

You may create and distribute a Larger Work under terms of Your choice,
provided that You also comply with the requirements of this License for
the Covered Software. If the Larger Work is a combination of Covered
Software with a work governed by one or more Secondary Licenses, and the
Covered Software is not Incompatible With Secondary Licenses, this
License permits You to additionally distribute such Covered Software
under the terms of such Secondary License(s), so that the recipient of
the Larger Work may, at their option, further distribute the Covered
Software under the terms of either this License or such Secondary
License(s).

3.4. Notices

You may not remove or alter the substance of any license notices
(including copyright notices, patent notices, disclaimers of warranty,
or limitations of liability) contained within the Source Code Form of
the Covered Software, except that You may alter any license notices to
the extent required to remedy known factual inaccuracies.

3.5. Application of Additional Terms

You may choose to offer, and to charge a fee for, warranty, support,
indemnity or liability obligations to one or more recipients of Covered
Software. However, You may do so only on Your own behalf, and not on
behalf of any Contributor. You must make it absolutely clear that any
such warranty, support, indemnity, or liability obligation is offered by
You alone, and You hereby agree to indemnify every Contributor for any
liability incurred by such Contributor as a result of warranty, support,
indemnity or liability terms You offer. You may include additional
disclaimers of warranty and limitations of liability specific to any
jurisdiction.

4. Inability to Comply Due to Statute or Regulation
---------------------------------------------------

If it is impossible for You to comply with any of the terms of this
License with respect to some or all of the Covered Software due to
statute, judicial order, or regulation then You must: (a) comply with
the terms of this License to the maximum extent possible; and (b)
describe the limitations and the code they affect. Such description must
be placed in a text file included with all distributions of the Covered
Software under this License. Except to the extent prohibited by statute
or regulation, such description must be sufficiently detailed for a
recipient of ordinary skill to be able to understand it.

5. Termination
--------------

5.1. The rights granted under this License will terminate automatically
if You fail to comply with any of its terms. However, if You become
compliant, then the rights granted under this License from a particular
Contributor are reinstated (a) provisionally, unless and until such
Contributor explicitly and finally terminates Your grants, and (b) on an
ongoing basis, if such Contributor fails to notify You of the
non-compliance by some reasonable means prior to 60 days after You have
come back into compliance. Moreover, Your grants from a particular
Contributor are reinstated on an ongoing basis if such Contributor
notifies You of the non-compliance by some reasonable means, this is the
first time You have received notice of non-compliance with this License
from such Contributor, and You become compliant prior to 30 days after
Your receipt of the notice.

5.2. If You initiate litigation against any entity by asserting a patent
infringement claim (excluding declaratory judgment actions,
counter-claims, and cross-claims) alleging that a Contributor Version
directly or indirectly infringes any patent, then the rights granted to
You by any and all Contributors for the Covered Software under Section
2.1 of this License shall terminate.

5.3. In the event of termination under Sections 5.1 or 5.2 above, all
end user license agreements (excluding distributors and resellers) which
have been validly granted by You or Your distributors under this License
prior to termination shall survive termination.

************************************************************************
*                                                                      *
*  6. Disclaimer of Warranty                                           *
*  -------------------------                                           *
*                                                                      *
*  Covered Software is provided under this License on an "as is"       *
*  basis, without warranty of any kind, either expressed, implied, or  *
*  statutory, including, without limitation, warranties that the       *
*  Covered Software is free of defects, merchantable, fit for a        *
*  particular purpose or non-infringing. The entire risk as to the     *
*  quality and performance of the Covered Software is with You.        *
*  Should any Covered Software prove defective in any respect, You     *
*  (not any Contributor) assume the cost of any necessary servicing,   *
*  repair, or correction. This disclaimer of warranty constitutes an   *
*  essential part of this License. No use of any Covered Software is   *
*  authorized under this License except under this disclaimer.         *
*                                                                      *
************************************************************************

************************************************************************
*                                                                      *
*  7. Limitation of Liability                                          *
*  --------------------------                                          *
*                                                                      *
*  Under no circumstances and under no legal theory, whether tort      *
*  (including negligence), contract, or otherwise, shall any           *
*  Contributor, or anyone who distributes Covered Software as          *
*  permitted above, be liable to You for any direct, indirect,         *
*  special, incidental, or consequential damages of any character      *
*  including, without limitation, damages for lost profits, loss of    *
*  goodwill, work stoppage, computer failure or malfunction, or any    *
*  and all other commercial damages or losses, even if such party      *
*  shall have been informed of the possibility of such damages. This   *
*  limitation of liability shall not apply to liability for death or   *
*  personal injury resulting from such party's negligence to the       *
*  extent applicable law prohibits such limitation. Some               *
*  jurisdictions do not allow the exclusion or limitation of           *
*  incidental or consequential damages, so this exclusion and          *
*  limitation may not apply to You.                                    *
*                                                                      *
************************************************************************

8. Litigation
-------------

Any litigation relating to this License may be brought only in the
courts of a jurisdiction where the defendant maintains its principal
place of business and such litigation shall be governed by laws of that
jurisdiction, without reference to its conflict-of-law provisions.
Nothing in this Section shall prevent a party's ability to bring
cross-claims or counter-claims.

9. Miscellaneous
----------------

This License represents the complete agreement concerning the subject
matter hereof. If any provision of this License is held to be
unenforceable, such provision shall be reformed only to the extent
necessary to make it enforceable. Any law or regulation which provides
that the language of a contract shall be construed against the drafter
shall not be used to construe this License against a Contributor.

10. Versions of the License
---------------------------

10.1. New Versions

Mozilla Foundation is the license steward. Except as provided in Section
10.3, no one other than the license steward has the right to modify or
publish new versions of this License. Each version will be given a
distinguishing version number.

10.2. Effect of New Versions

You may distribute the Covered Software under the terms of the version
of the License under which You originally received the Covered Software,
or under the terms of any subsequent version published by the license
steward.

10.3. Modified Versions

If you create software not governed by this License, and you want to
create a new license for such software, you may create and use a
modified version of this License if you rename the license and remove
any references to the name of the license steward (except to note that
such modified license differs from this License).

10.4. Distributing Source Code Form that is Incompatible With Secondary
Licenses

If You choose to distribute Source Code Form that is Incompatible With
Secondary Licenses under the terms of this version of the License, the
notice described in Exhibit B of this License must be attached.

Exhibit A - Source Code Form License Notice
-------------------------------------------

  This Source Code Form is subject to the terms of the Mozilla Public
  License, v. 2.0. If a copy of the MPL was not distributed with this
  file, You can obtain one at http://mozilla.org/MPL/2.0/.

If it is not possible or desirable to put the notice in a particular
file, then You may include the notice in a location (such as a LICENSE
file in a relevant directory) where a recipient would be likely to look
for such a notice.

You may add additional accurate notices of copyright ownership.

Exhibit B - "Incompatible With Secondary Licenses" Notice
---------------------------------------------------------

  This Source Code Form is "Incompatible With Secondary Licenses", as
  defined by the Mozilla Public License, v. 2.0.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.README <==
Eigen is primarily MPL2 licensed. See COPYING.MPL2 and these links:
  http://www.mozilla.org/MPL/2.0/
  http://www.mozilla.org/MPL/2.0/FAQ.html

Some files contain third-party code under BSD or LGPL licenses, whence the other
COPYING.* files here.

All the LGPL code is either LGPL 2.1-only, or LGPL 2.1-or-later.
For this reason, the COPYING.LGPL file contains the LGPL 2.1 text.

If you want to guarantee that the Eigen code that you are #including is licensed
under the MPL2 and possibly more permissive licenses (like BSD), #define this
preprocessor symbol:
  EIGEN_MPL2_ONLY
For example, with most compilers, you could add this to your project CXXFLAGS:
  -DEIGEN_MPL2_ONLY
This will cause a compilation error to be generated if you #include any code that is
LGPL licensed.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Cholesky <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLESKY_MODULE_H
#define EIGEN_CHOLESKY_MODULE_H

#include "Core"
#include "Jacobi"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Cholesky_Module Cholesky module
  *
  *
  *
  * This module provides two variants of the Cholesky decomposition for selfadjoint (hermitian) matrices.
  * Those decompositions are also accessible via the following methods:
  *  - MatrixBase::llt()
  *  - MatrixBase::ldlt()
  *  - SelfAdjointView::llt()
  *  - SelfAdjointView::ldlt()
  *
  * \code
  * #include <Eigen/Cholesky>
  * \endcode
  */

#include "src/Cholesky/LLT.h"
#include "src/Cholesky/LDLT.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/Cholesky/LLT_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CHOLESKY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/CholmodSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLMODSUPPORT_MODULE_H
#define EIGEN_CHOLMODSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
  #include <cholmod.h>
}

/** \ingroup Support_modules
  * \defgroup CholmodSupport_Module CholmodSupport module
  *
  * This module provides an interface to the Cholmod library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the two following main factorization classes:
  * - class CholmodSupernodalLLT: a supernodal LLT Cholesky factorization.
  * - class CholmodDecomposiiton: a general L(D)LT Cholesky factorization with automatic or explicit runtime selection of the underlying factorization method (supernodal or simplicial).
  *
  * For the sake of completeness, this module also propose the two following classes:
  * - class CholmodSimplicialLLT
  * - class CholmodSimplicialLDLT
  * Note that these classes does not bring any particular advantage compared to the built-in
  * SimplicialLLT and SimplicialLDLT factorization classes.
  *
  * \code
  * #include <Eigen/CholmodSupport>
  * \endcode
  *
  * In order to use this module, the cholmod headers must be accessible from the include paths, and your binary must be linked to the cholmod library and its dependencies.
  * The dependencies depend on how cholmod has been compiled.
  * For a cmake based project, you can use our FindCholmod.cmake module to help you in this task.
  *
  */

#include "src/CholmodSupport/CholmodSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CHOLMODSUPPORT_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Core <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2011 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CORE_H
#define EIGEN_CORE_H

// first thing Eigen does: stop the compiler from reporting useless warnings.
#include "src/Core/util/DisableStupidWarnings.h"

// then include this file where all our macros are defined. It's really important to do it first because
// it's where we do all the compiler/OS/arch detections and define most defaults.
#include "src/Core/util/Macros.h"

// This detects SSE/AVX/NEON/etc. and configure alignment settings
#include "src/Core/util/ConfigureVectorization.h"

// We need cuda_runtime.h/hip_runtime.h to ensure that
// the EIGEN_USING_STD macro works properly on the device side
#if defined(EIGEN_CUDACC)
  #include <cuda_runtime.h>
#elif defined(EIGEN_HIPCC)
  #include <hip/hip_runtime.h>
#endif


#ifdef EIGEN_EXCEPTIONS
  #include <new>
#endif

// Disable the ipa-cp-clone optimization flag with MinGW 6.x or newer (enabled by default with -O3)
// See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=556 for details.
#if EIGEN_COMP_MINGW && EIGEN_GNUC_AT_LEAST(4,6) && EIGEN_GNUC_AT_MOST(5,5)
  #pragma GCC optimize ("-fno-ipa-cp-clone")
#endif

// Prevent ICC from specializing std::complex operators that silently fail
// on device. This allows us to use our own device-compatible specializations
// instead.
#if defined(EIGEN_COMP_ICC) && defined(EIGEN_GPU_COMPILE_PHASE) \
    && !defined(_OVERRIDE_COMPLEX_SPECIALIZATION_)
#define _OVERRIDE_COMPLEX_SPECIALIZATION_ 1
#endif
#include <complex>

// this include file manages BLAS and MKL related macros
// and inclusion of their respective header files
#include "src/Core/util/MKL_support.h"


#if defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)
  #define EIGEN_HAS_GPU_FP16
#endif

#if defined(EIGEN_HAS_CUDA_BF16) || defined(EIGEN_HAS_HIP_BF16)
  #define EIGEN_HAS_GPU_BF16
#endif

#if (defined _OPENMP) && (!defined EIGEN_DONT_PARALLELIZE)
  #define EIGEN_HAS_OPENMP
#endif

#ifdef EIGEN_HAS_OPENMP
#include <omp.h>
#endif

// MSVC for windows mobile does not have the errno.h file
#if !(EIGEN_COMP_MSVC && EIGEN_OS_WINCE) && !EIGEN_COMP_ARM
#define EIGEN_HAS_ERRNO
#endif

#ifdef EIGEN_HAS_ERRNO
#include <cerrno>
#endif
#include <cstddef>
#include <cstdlib>
#include <cmath>
#include <cassert>
#include <functional>
#include <sstream>
#ifndef EIGEN_NO_IO
  #include <iosfwd>
#endif
#include <cstring>
#include <string>
#include <limits>
#include <climits> // for CHAR_BIT
// for min/max:
#include <algorithm>

#if EIGEN_HAS_CXX11
#include <array>
#endif

// for std::is_nothrow_move_assignable
#ifdef EIGEN_INCLUDE_TYPE_TRAITS
#include <type_traits>
#endif

// for outputting debug info
#ifdef EIGEN_DEBUG_ASSIGN
#include <iostream>
#endif

// required for __cpuid, needs to be included after cmath
#if EIGEN_COMP_MSVC && EIGEN_ARCH_i386_OR_x86_64 && !EIGEN_OS_WINCE
  #include <intrin.h>
#endif

#if defined(EIGEN_USE_SYCL)
  #undef min
  #undef max
  #undef isnan
  #undef isinf
  #undef isfinite
  #include <CL/sycl.hpp>
  #include <map>
  #include <memory>
  #include <utility>
  #include <thread>
  #ifndef EIGEN_SYCL_LOCAL_THREAD_DIM0
  #define EIGEN_SYCL_LOCAL_THREAD_DIM0 16
  #endif
  #ifndef EIGEN_SYCL_LOCAL_THREAD_DIM1
  #define EIGEN_SYCL_LOCAL_THREAD_DIM1 16
  #endif
#endif


#if defined EIGEN2_SUPPORT_STAGE40_FULL_EIGEN3_STRICTNESS || defined EIGEN2_SUPPORT_STAGE30_FULL_EIGEN3_API || defined EIGEN2_SUPPORT_STAGE20_RESOLVE_API_CONFLICTS || defined EIGEN2_SUPPORT_STAGE10_FULL_EIGEN2_API || defined EIGEN2_SUPPORT
// This will generate an error message:
#error Eigen2-support is only available up to version 3.2. Please go to "http://eigen.tuxfamily.org/index.php?title=Eigen2" for further information
#endif

namespace Eigen {

// we use size_t frequently and we'll never remember to prepend it with std:: every time just to
// ensure QNX/QCC support
using std::size_t;
// gcc 4.6.0 wants std:: for ptrdiff_t
using std::ptrdiff_t;

}

/** \defgroup Core_Module Core module
  * This is the main module of Eigen providing dense matrix and vector support
  * (both fixed and dynamic size) with all the features corresponding to a BLAS library
  * and much more...
  *
  * \code
  * #include <Eigen/Core>
  * \endcode
  */

#include "src/Core/util/Constants.h"
#include "src/Core/util/Meta.h"
#include "src/Core/util/ForwardDeclarations.h"
#include "src/Core/util/StaticAssert.h"
#include "src/Core/util/XprHelper.h"
#include "src/Core/util/Memory.h"
#include "src/Core/util/IntegralConstant.h"
#include "src/Core/util/SymbolicIndex.h"

#include "src/Core/NumTraits.h"
#include "src/Core/MathFunctions.h"
#include "src/Core/GenericPacketMath.h"
#include "src/Core/MathFunctionsImpl.h"
#include "src/Core/arch/Default/ConjHelper.h"
// Generic half float support
#include "src/Core/arch/Default/Half.h"
#include "src/Core/arch/Default/BFloat16.h"
#include "src/Core/arch/Default/TypeCasting.h"
#include "src/Core/arch/Default/GenericPacketMathFunctionsFwd.h"

#if defined EIGEN_VECTORIZE_AVX512
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/Complex.h"
  #include "src/Core/arch/AVX/PacketMath.h"
  #include "src/Core/arch/AVX/TypeCasting.h"
  #include "src/Core/arch/AVX/Complex.h"
  #include "src/Core/arch/AVX512/PacketMath.h"
  #include "src/Core/arch/AVX512/TypeCasting.h"
  #include "src/Core/arch/AVX512/Complex.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/AVX/MathFunctions.h"
  #include "src/Core/arch/AVX512/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_AVX
  // Use AVX for floats and doubles, SSE for integers
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/Complex.h"
  #include "src/Core/arch/AVX/PacketMath.h"
  #include "src/Core/arch/AVX/TypeCasting.h"
  #include "src/Core/arch/AVX/Complex.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/AVX/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_SSE
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/SSE/Complex.h"
#elif defined(EIGEN_VECTORIZE_ALTIVEC) || defined(EIGEN_VECTORIZE_VSX)
  #include "src/Core/arch/AltiVec/PacketMath.h"
  #include "src/Core/arch/AltiVec/MathFunctions.h"
  #include "src/Core/arch/AltiVec/Complex.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/Core/arch/NEON/PacketMath.h"
  #include "src/Core/arch/NEON/TypeCasting.h"
  #include "src/Core/arch/NEON/MathFunctions.h"
  #include "src/Core/arch/NEON/Complex.h"
#elif defined EIGEN_VECTORIZE_SVE
  #include "src/Core/arch/SVE/PacketMath.h"
  #include "src/Core/arch/SVE/TypeCasting.h"
  #include "src/Core/arch/SVE/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_ZVECTOR
  #include "src/Core/arch/ZVector/PacketMath.h"
  #include "src/Core/arch/ZVector/MathFunctions.h"
  #include "src/Core/arch/ZVector/Complex.h"
#elif defined EIGEN_VECTORIZE_MSA
  #include "src/Core/arch/MSA/PacketMath.h"
  #include "src/Core/arch/MSA/MathFunctions.h"
  #include "src/Core/arch/MSA/Complex.h"
#endif

#if defined EIGEN_VECTORIZE_GPU
  #include "src/Core/arch/GPU/PacketMath.h"
  #include "src/Core/arch/GPU/MathFunctions.h"
  #include "src/Core/arch/GPU/TypeCasting.h"
#endif

#if defined(EIGEN_USE_SYCL)
  #include "src/Core/arch/SYCL/SyclMemoryModel.h"
  #include "src/Core/arch/SYCL/InteropHeaders.h"
#if !defined(EIGEN_DONT_VECTORIZE_SYCL)
  #include "src/Core/arch/SYCL/PacketMath.h"
  #include "src/Core/arch/SYCL/MathFunctions.h"
  #include "src/Core/arch/SYCL/TypeCasting.h"
#endif
#endif

#include "src/Core/arch/Default/Settings.h"
// This file provides generic implementations valid for scalar as well
#include "src/Core/arch/Default/GenericPacketMathFunctions.h"

#include "src/Core/functors/TernaryFunctors.h"
#include "src/Core/functors/BinaryFunctors.h"
#include "src/Core/functors/UnaryFunctors.h"
#include "src/Core/functors/NullaryFunctors.h"
#include "src/Core/functors/StlFunctors.h"
#include "src/Core/functors/AssignmentFunctors.h"

// Specialized functors to enable the processing of complex numbers
// on CUDA devices
#ifdef EIGEN_CUDACC
#include "src/Core/arch/CUDA/Complex.h"
#endif

#include "src/Core/util/IndexedViewHelper.h"
#include "src/Core/util/ReshapedHelper.h"
#include "src/Core/ArithmeticSequence.h"
#ifndef EIGEN_NO_IO
  #include "src/Core/IO.h"
#endif
#include "src/Core/DenseCoeffsBase.h"
#include "src/Core/DenseBase.h"
#include "src/Core/MatrixBase.h"
#include "src/Core/EigenBase.h"

#include "src/Core/Product.h"
#include "src/Core/CoreEvaluators.h"
#include "src/Core/AssignEvaluator.h"

#ifndef EIGEN_PARSED_BY_DOXYGEN // work around Doxygen bug triggered by Assign.h r814874
                                // at least confirmed with Doxygen 1.5.5 and 1.5.6
  #include "src/Core/Assign.h"
#endif

#include "src/Core/ArrayBase.h"
#include "src/Core/util/BlasUtil.h"
#include "src/Core/DenseStorage.h"
#include "src/Core/NestByValue.h"

// #include "src/Core/ForceAlignedAccess.h"

#include "src/Core/ReturnByValue.h"
#include "src/Core/NoAlias.h"
#include "src/Core/PlainObjectBase.h"
#include "src/Core/Matrix.h"
#include "src/Core/Array.h"
#include "src/Core/CwiseTernaryOp.h"
#include "src/Core/CwiseBinaryOp.h"
#include "src/Core/CwiseUnaryOp.h"
#include "src/Core/CwiseNullaryOp.h"
#include "src/Core/CwiseUnaryView.h"
#include "src/Core/SelfCwiseBinaryOp.h"
#include "src/Core/Dot.h"
#include "src/Core/StableNorm.h"
#include "src/Core/Stride.h"
#include "src/Core/MapBase.h"
#include "src/Core/Map.h"
#include "src/Core/Ref.h"
#include "src/Core/Block.h"
#include "src/Core/VectorBlock.h"
#include "src/Core/IndexedView.h"
#include "src/Core/Reshaped.h"
#include "src/Core/Transpose.h"
#include "src/Core/DiagonalMatrix.h"
#include "src/Core/Diagonal.h"
#include "src/Core/DiagonalProduct.h"
#include "src/Core/Redux.h"
#include "src/Core/Visitor.h"
#include "src/Core/Fuzzy.h"
#include "src/Core/Swap.h"
#include "src/Core/CommaInitializer.h"
#include "src/Core/GeneralProduct.h"
#include "src/Core/Solve.h"
#include "src/Core/Inverse.h"
#include "src/Core/SolverBase.h"
#include "src/Core/PermutationMatrix.h"
#include "src/Core/Transpositions.h"
#include "src/Core/TriangularMatrix.h"
#include "src/Core/SelfAdjointView.h"
#include "src/Core/products/GeneralBlockPanelKernel.h"
#include "src/Core/products/Parallelizer.h"
#include "src/Core/ProductEvaluators.h"
#include "src/Core/products/GeneralMatrixVector.h"
#include "src/Core/products/GeneralMatrixMatrix.h"
#include "src/Core/SolveTriangular.h"
#include "src/Core/products/GeneralMatrixMatrixTriangular.h"
#include "src/Core/products/SelfadjointMatrixVector.h"
#include "src/Core/products/SelfadjointMatrixMatrix.h"
#include "src/Core/products/SelfadjointProduct.h"
#include "src/Core/products/SelfadjointRank2Update.h"
#include "src/Core/products/TriangularMatrixVector.h"
#include "src/Core/products/TriangularMatrixMatrix.h"
#include "src/Core/products/TriangularSolverMatrix.h"
#include "src/Core/products/TriangularSolverVector.h"
#include "src/Core/BandMatrix.h"
#include "src/Core/CoreIterators.h"
#include "src/Core/ConditionEstimator.h"

#if defined(EIGEN_VECTORIZE_ALTIVEC) || defined(EIGEN_VECTORIZE_VSX)
  #include "src/Core/arch/AltiVec/MatrixProduct.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/Core/arch/NEON/GeneralBlockPanelKernel.h"
#endif

#include "src/Core/BooleanRedux.h"
#include "src/Core/Select.h"
#include "src/Core/VectorwiseOp.h"
#include "src/Core/PartialReduxEvaluator.h"
#include "src/Core/Random.h"
#include "src/Core/Replicate.h"
#include "src/Core/Reverse.h"
#include "src/Core/ArrayWrapper.h"
#include "src/Core/StlIterators.h"

#ifdef EIGEN_USE_BLAS
#include "src/Core/products/GeneralMatrixMatrix_BLAS.h"
#include "src/Core/products/GeneralMatrixVector_BLAS.h"
#include "src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h"
#include "src/Core/products/SelfadjointMatrixMatrix_BLAS.h"
#include "src/Core/products/SelfadjointMatrixVector_BLAS.h"
#include "src/Core/products/TriangularMatrixMatrix_BLAS.h"
#include "src/Core/products/TriangularMatrixVector_BLAS.h"
#include "src/Core/products/TriangularSolverMatrix_BLAS.h"
#endif // EIGEN_USE_BLAS

#ifdef EIGEN_USE_MKL_VML
#include "src/Core/Assign_MKL.h"
#endif

#include "src/Core/GlobalFunctions.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CORE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Dense <==
#include "Core"
#include "LU"
#include "Cholesky"
#include "QR"
#include "SVD"
#include "Geometry"
#include "Eigenvalues"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Eigen <==
#include "Dense"
#include "Sparse"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Eigenvalues <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENVALUES_MODULE_H
#define EIGEN_EIGENVALUES_MODULE_H

#include "Core"

#include "Cholesky"
#include "Jacobi"
#include "Householder"
#include "LU"
#include "Geometry"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Eigenvalues_Module Eigenvalues module
  *
  *
  *
  * This module mainly provides various eigenvalue solvers.
  * This module also provides some MatrixBase methods, including:
  *  - MatrixBase::eigenvalues(),
  *  - MatrixBase::operatorNorm()
  *
  * \code
  * #include <Eigen/Eigenvalues>
  * \endcode
  */

#include "src/misc/RealSvd2x2.h"
#include "src/Eigenvalues/Tridiagonalization.h"
#include "src/Eigenvalues/RealSchur.h"
#include "src/Eigenvalues/EigenSolver.h"
#include "src/Eigenvalues/SelfAdjointEigenSolver.h"
#include "src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h"
#include "src/Eigenvalues/HessenbergDecomposition.h"
#include "src/Eigenvalues/ComplexSchur.h"
#include "src/Eigenvalues/ComplexEigenSolver.h"
#include "src/Eigenvalues/RealQZ.h"
#include "src/Eigenvalues/GeneralizedEigenSolver.h"
#include "src/Eigenvalues/MatrixBaseEigenvalues.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/Eigenvalues/RealSchur_LAPACKE.h"
#include "src/Eigenvalues/ComplexSchur_LAPACKE.h"
#include "src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_EIGENVALUES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Geometry <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GEOMETRY_MODULE_H
#define EIGEN_GEOMETRY_MODULE_H

#include "Core"

#include "SVD"
#include "LU"
#include <limits>

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Geometry_Module Geometry module
  *
  * This module provides support for:
  *  - fixed-size homogeneous transformations
  *  - translation, scaling, 2D and 3D rotations
  *  - \link Quaternion quaternions \endlink
  *  - cross products (\ref MatrixBase::cross, \ref MatrixBase::cross3)
  *  - orthognal vector generation (\ref MatrixBase::unitOrthogonal)
  *  - some linear components: \link ParametrizedLine parametrized-lines \endlink and \link Hyperplane hyperplanes \endlink
  *  - \link AlignedBox axis aligned bounding boxes \endlink
  *  - \link umeyama least-square transformation fitting \endlink
  *
  * \code
  * #include <Eigen/Geometry>
  * \endcode
  */

#include "src/Geometry/OrthoMethods.h"
#include "src/Geometry/EulerAngles.h"

#include "src/Geometry/Homogeneous.h"
#include "src/Geometry/RotationBase.h"
#include "src/Geometry/Rotation2D.h"
#include "src/Geometry/Quaternion.h"
#include "src/Geometry/AngleAxis.h"
#include "src/Geometry/Transform.h"
#include "src/Geometry/Translation.h"
#include "src/Geometry/Scaling.h"
#include "src/Geometry/Hyperplane.h"
#include "src/Geometry/ParametrizedLine.h"
#include "src/Geometry/AlignedBox.h"
#include "src/Geometry/Umeyama.h"

// Use the SSE optimized version whenever possible.
#if (defined EIGEN_VECTORIZE_SSE) || (defined EIGEN_VECTORIZE_NEON)
#include "src/Geometry/arch/Geometry_SIMD.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_GEOMETRY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Householder <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_MODULE_H
#define EIGEN_HOUSEHOLDER_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Householder_Module Householder module
  * This module provides Householder transformations.
  *
  * \code
  * #include <Eigen/Householder>
  * \endcode
  */

#include "src/Householder/Householder.h"
#include "src/Householder/HouseholderSequence.h"
#include "src/Householder/BlockHouseholder.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_HOUSEHOLDER_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/IterativeLinearSolvers <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVELINEARSOLVERS_MODULE_H
#define EIGEN_ITERATIVELINEARSOLVERS_MODULE_H

#include "SparseCore"
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup IterativeLinearSolvers_Module IterativeLinearSolvers module
  *
  * This module currently provides iterative methods to solve problems of the form \c A \c x = \c b, where \c A is a squared matrix, usually very large and sparse.
  * Those solvers are accessible via the following classes:
  *  - ConjugateGradient for selfadjoint (hermitian) matrices,
  *  - LeastSquaresConjugateGradient for rectangular least-square problems,
  *  - BiCGSTAB for general square matrices.
  *
  * These iterative solvers are associated with some preconditioners:
  *  - IdentityPreconditioner - not really useful
  *  - DiagonalPreconditioner - also called Jacobi preconditioner, work very well on diagonal dominant matrices.
  *  - IncompleteLUT - incomplete LU factorization with dual thresholding
  *
  * Such problems can also be solved using the direct sparse decomposition modules: SparseCholesky, CholmodSupport, UmfPackSupport, SuperLUSupport.
  *
    \code
    #include <Eigen/IterativeLinearSolvers>
    \endcode
  */

#include "src/IterativeLinearSolvers/SolveWithGuess.h"
#include "src/IterativeLinearSolvers/IterativeSolverBase.h"
#include "src/IterativeLinearSolvers/BasicPreconditioners.h"
#include "src/IterativeLinearSolvers/ConjugateGradient.h"
#include "src/IterativeLinearSolvers/LeastSquareConjugateGradient.h"
#include "src/IterativeLinearSolvers/BiCGSTAB.h"
#include "src/IterativeLinearSolvers/IncompleteLUT.h"
#include "src/IterativeLinearSolvers/IncompleteCholesky.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ITERATIVELINEARSOLVERS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Jacobi <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBI_MODULE_H
#define EIGEN_JACOBI_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Jacobi_Module Jacobi module
  * This module provides Jacobi and Givens rotations.
  *
  * \code
  * #include <Eigen/Jacobi>
  * \endcode
  *
  * In addition to listed classes, it defines the two following MatrixBase methods to apply a Jacobi or Givens rotation:
  *  - MatrixBase::applyOnTheLeft()
  *  - MatrixBase::applyOnTheRight().
  */

#include "src/Jacobi/Jacobi.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_JACOBI_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/KLUSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KLUSUPPORT_MODULE_H
#define EIGEN_KLUSUPPORT_MODULE_H

#include <Eigen/SparseCore>

#include <Eigen/src/Core/util/DisableStupidWarnings.h>

extern "C" {
#include <btf.h>
#include <klu.h>
   }

/** \ingroup Support_modules
  * \defgroup KLUSupport_Module KLUSupport module
  *
  * This module provides an interface to the KLU library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the following factorization class:
  * - class KLU: a sparse LU factorization, well-suited for circuit simulation.
  *
  * \code
  * #include <Eigen/KLUSupport>
  * \endcode
  *
  * In order to use this module, the klu and btf headers must be accessible from the include paths, and your binary must be linked to the klu library and its dependencies.
  * The dependencies depend on how umfpack has been compiled.
  * For a cmake based project, you can use our FindKLU.cmake module to help you in this task.
  *
  */

#include "src/KLUSupport/KLUSupport.h"

#include <Eigen/src/Core/util/ReenableStupidWarnings.h>

#endif // EIGEN_KLUSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/LU <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LU_MODULE_H
#define EIGEN_LU_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup LU_Module LU module
  * This module includes %LU decomposition and related notions such as matrix inversion and determinant.
  * This module defines the following MatrixBase methods:
  *  - MatrixBase::inverse()
  *  - MatrixBase::determinant()
  *
  * \code
  * #include <Eigen/LU>
  * \endcode
  */

#include "src/misc/Kernel.h"
#include "src/misc/Image.h"
#include "src/LU/FullPivLU.h"
#include "src/LU/PartialPivLU.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/LU/PartialPivLU_LAPACKE.h"
#endif
#include "src/LU/Determinant.h"
#include "src/LU/InverseImpl.h"

#if defined EIGEN_VECTORIZE_SSE || defined EIGEN_VECTORIZE_NEON
  #include "src/LU/arch/InverseSize4.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_LU_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/MetisSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_METISSUPPORT_MODULE_H
#define EIGEN_METISSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <metis.h>
}


/** \ingroup Support_modules
  * \defgroup MetisSupport_Module MetisSupport module
  *
  * \code
  * #include <Eigen/MetisSupport>
  * \endcode
  * This module defines an interface to the METIS reordering package (http://glaros.dtc.umn.edu/gkhome/views/metis). 
  * It can be used just as any other built-in method as explained in \link OrderingMethods_Module here. \endlink
  */


#include "src/MetisSupport/MetisSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_METISSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/OrderingMethods <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORDERINGMETHODS_MODULE_H
#define EIGEN_ORDERINGMETHODS_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup OrderingMethods_Module OrderingMethods module
  *
  * This module is currently for internal use only
  * 
  * It defines various built-in and external ordering methods for sparse matrices. 
  * They are typically used to reduce the number of elements during 
  * the sparse matrix decomposition (LLT, LU, QR).
  * Precisely, in a preprocessing step, a permutation matrix P is computed using 
  * those ordering methods and applied to the columns of the matrix. 
  * Using for instance the sparse Cholesky decomposition, it is expected that 
  * the nonzeros elements in LLT(A*P) will be much smaller than that in LLT(A).
  * 
  * 
  * Usage : 
  * \code
  * #include <Eigen/OrderingMethods>
  * \endcode
  * 
  * A simple usage is as a template parameter in the sparse decomposition classes : 
  * 
  * \code 
  * SparseLU<MatrixType, COLAMDOrdering<int> > solver;
  * \endcode 
  * 
  * \code 
  * SparseQR<MatrixType, COLAMDOrdering<int> > solver;
  * \endcode
  * 
  * It is possible as well to call directly a particular ordering method for your own purpose, 
  * \code 
  * AMDOrdering<int> ordering;
  * PermutationMatrix<Dynamic, Dynamic, int> perm;
  * SparseMatrix<double> A; 
  * //Fill the matrix ...
  * 
  * ordering(A, perm); // Call AMD
  * \endcode
  * 
  * \note Some of these methods (like AMD or METIS), need the sparsity pattern 
  * of the input matrix to be symmetric. When the matrix is structurally unsymmetric, 
  * Eigen computes internally the pattern of \f$A^T*A\f$ before calling the method.
  * If your matrix is already symmetric (at leat in structure), you can avoid that
  * by calling the method with a SelfAdjointView type.
  * 
  * \code
  *  // Call the ordering on the pattern of the lower triangular matrix A
  * ordering(A.selfadjointView<Lower>(), perm);
  * \endcode
  */

#include "src/OrderingMethods/Amd.h"
#include "src/OrderingMethods/Ordering.h"
#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ORDERINGMETHODS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/PaStiXSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PASTIXSUPPORT_MODULE_H
#define EIGEN_PASTIXSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <pastix_nompi.h>
#include <pastix.h>
}

#ifdef complex
#undef complex
#endif

/** \ingroup Support_modules
  * \defgroup PaStiXSupport_Module PaStiXSupport module
  * 
  * This module provides an interface to the <a href="http://pastix.gforge.inria.fr/">PaSTiX</a> library.
  * PaSTiX is a general \b supernodal, \b parallel and \b opensource sparse solver.
  * It provides the two following main factorization classes:
  * - class PastixLLT : a supernodal, parallel LLt Cholesky factorization.
  * - class PastixLDLT: a supernodal, parallel LDLt Cholesky factorization.
  * - class PastixLU : a supernodal, parallel LU factorization (optimized for a symmetric pattern).
  * 
  * \code
  * #include <Eigen/PaStiXSupport>
  * \endcode
  *
  * In order to use this module, the PaSTiX headers must be accessible from the include paths, and your binary must be linked to the PaSTiX library and its dependencies.
  * This wrapper resuires PaStiX version 5.x compiled without MPI support.
  * The dependencies depend on how PaSTiX has been compiled.
  * For a cmake based project, you can use our FindPaSTiX.cmake module to help you in this task.
  *
  */

#include "src/PaStiXSupport/PaStiXSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_PASTIXSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/PardisoSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARDISOSUPPORT_MODULE_H
#define EIGEN_PARDISOSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#include <mkl_pardiso.h>

/** \ingroup Support_modules
  * \defgroup PardisoSupport_Module PardisoSupport module
  *
  * This module brings support for the Intel(R) MKL PARDISO direct sparse solvers.
  *
  * \code
  * #include <Eigen/PardisoSupport>
  * \endcode
  *
  * In order to use this module, the MKL headers must be accessible from the include paths, and your binary must be linked to the MKL library and its dependencies.
  * See this \ref TopicUsingIntelMKL "page" for more information on MKL-Eigen integration.
  * 
  */

#include "src/PardisoSupport/PardisoSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_PARDISOSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/QR <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QR_MODULE_H
#define EIGEN_QR_MODULE_H

#include "Core"

#include "Cholesky"
#include "Jacobi"
#include "Householder"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup QR_Module QR module
  *
  *
  *
  * This module provides various QR decompositions
  * This module also provides some MatrixBase methods, including:
  *  - MatrixBase::householderQr()
  *  - MatrixBase::colPivHouseholderQr()
  *  - MatrixBase::fullPivHouseholderQr()
  *
  * \code
  * #include <Eigen/QR>
  * \endcode
  */

#include "src/QR/HouseholderQR.h"
#include "src/QR/FullPivHouseholderQR.h"
#include "src/QR/ColPivHouseholderQR.h"
#include "src/QR/CompleteOrthogonalDecomposition.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/QR/HouseholderQR_LAPACKE.h"
#include "src/QR/ColPivHouseholderQR_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_QR_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/QtAlignedMalloc <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QTMALLOC_MODULE_H
#define EIGEN_QTMALLOC_MODULE_H

#include "Core"

#if (!EIGEN_MALLOC_ALREADY_ALIGNED)

#include "src/Core/util/DisableStupidWarnings.h"

void *qMalloc(std::size_t size)
{
  return Eigen::internal::aligned_malloc(size);
}

void qFree(void *ptr)
{
  Eigen::internal::aligned_free(ptr);
}

void *qRealloc(void *ptr, std::size_t size)
{
  void* newPtr = Eigen::internal::aligned_malloc(size);
  std::memcpy(newPtr, ptr, size);
  Eigen::internal::aligned_free(ptr);
  return newPtr;
}

#include "src/Core/util/ReenableStupidWarnings.h"

#endif

#endif // EIGEN_QTMALLOC_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SPQRSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPQRSUPPORT_MODULE_H
#define EIGEN_SPQRSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#include "SuiteSparseQR.hpp"

/** \ingroup Support_modules
  * \defgroup SPQRSupport_Module SuiteSparseQR module
  * 
  * This module provides an interface to the SPQR library, which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  *
  * \code
  * #include <Eigen/SPQRSupport>
  * \endcode
  *
  * In order to use this module, the SPQR headers must be accessible from the include paths, and your binary must be linked to the SPQR library and its dependencies (Cholmod, AMD, COLAMD,...).
  * For a cmake based project, you can use our FindSPQR.cmake and FindCholmod.Cmake modules
  *
  */

#include "src/CholmodSupport/CholmodSupport.h"
#include "src/SPQRSupport/SuiteSparseQRSupport.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SVD <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SVD_MODULE_H
#define EIGEN_SVD_MODULE_H

#include "QR"
#include "Householder"
#include "Jacobi"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup SVD_Module SVD module
  *
  *
  *
  * This module provides SVD decomposition for matrices (both real and complex).
  * Two decomposition algorithms are provided:
  *  - JacobiSVD implementing two-sided Jacobi iterations is numerically very accurate, fast for small matrices, but very slow for larger ones.
  *  - BDCSVD implementing a recursive divide & conquer strategy on top of an upper-bidiagonalization which remains fast for large problems.
  * These decompositions are accessible via the respective classes and following MatrixBase methods:
  *  - MatrixBase::jacobiSvd()
  *  - MatrixBase::bdcSvd()
  *
  * \code
  * #include <Eigen/SVD>
  * \endcode
  */

#include "src/misc/RealSvd2x2.h"
#include "src/SVD/UpperBidiagonalization.h"
#include "src/SVD/SVDBase.h"
#include "src/SVD/JacobiSVD.h"
#include "src/SVD/BDCSVD.h"
#if defined(EIGEN_USE_LAPACKE) && !defined(EIGEN_USE_LAPACKE_STRICT)
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/SVD/JacobiSVD_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SVD_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Sparse <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MODULE_H
#define EIGEN_SPARSE_MODULE_H

/** \defgroup Sparse_Module Sparse meta-module
  *
  * Meta-module including all related modules:
  * - \ref SparseCore_Module
  * - \ref OrderingMethods_Module
  * - \ref SparseCholesky_Module
  * - \ref SparseLU_Module
  * - \ref SparseQR_Module
  * - \ref IterativeLinearSolvers_Module
  *
    \code
    #include <Eigen/Sparse>
    \endcode
  */

#include "SparseCore"
#include "OrderingMethods"
#include "SparseCholesky"
#include "SparseLU"
#include "SparseQR"
#include "IterativeLinearSolvers"

#endif // EIGEN_SPARSE_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SparseCholesky <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2013 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSECHOLESKY_MODULE_H
#define EIGEN_SPARSECHOLESKY_MODULE_H

#include "SparseCore"
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup SparseCholesky_Module SparseCholesky module
  *
  * This module currently provides two variants of the direct sparse Cholesky decomposition for selfadjoint (hermitian) matrices.
  * Those decompositions are accessible via the following classes:
  *  - SimplicialLLt,
  *  - SimplicialLDLt
  *
  * Such problems can also be solved using the ConjugateGradient solver from the IterativeLinearSolvers module.
  *
  * \code
  * #include <Eigen/SparseCholesky>
  * \endcode
  */

#include "src/SparseCholesky/SimplicialCholesky.h"
#include "src/SparseCholesky/SimplicialCholesky_impl.h"
#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSECHOLESKY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SparseCore <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSECORE_MODULE_H
#define EIGEN_SPARSECORE_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

#include <vector>
#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>

/** 
  * \defgroup SparseCore_Module SparseCore module
  *
  * This module provides a sparse matrix representation, and basic associated matrix manipulations
  * and operations.
  *
  * See the \ref TutorialSparse "Sparse tutorial"
  *
  * \code
  * #include <Eigen/SparseCore>
  * \endcode
  *
  * This module depends on: Core.
  */

#include "src/SparseCore/SparseUtil.h"
#include "src/SparseCore/SparseMatrixBase.h"
#include "src/SparseCore/SparseAssign.h"
#include "src/SparseCore/CompressedStorage.h"
#include "src/SparseCore/AmbiVector.h"
#include "src/SparseCore/SparseCompressedBase.h"
#include "src/SparseCore/SparseMatrix.h"
#include "src/SparseCore/SparseMap.h"
#include "src/SparseCore/MappedSparseMatrix.h"
#include "src/SparseCore/SparseVector.h"
#include "src/SparseCore/SparseRef.h"
#include "src/SparseCore/SparseCwiseUnaryOp.h"
#include "src/SparseCore/SparseCwiseBinaryOp.h"
#include "src/SparseCore/SparseTranspose.h"
#include "src/SparseCore/SparseBlock.h"
#include "src/SparseCore/SparseDot.h"
#include "src/SparseCore/SparseRedux.h"
#include "src/SparseCore/SparseView.h"
#include "src/SparseCore/SparseDiagonalProduct.h"
#include "src/SparseCore/ConservativeSparseSparseProduct.h"
#include "src/SparseCore/SparseSparseProductWithPruning.h"
#include "src/SparseCore/SparseProduct.h"
#include "src/SparseCore/SparseDenseProduct.h"
#include "src/SparseCore/SparseSelfAdjointView.h"
#include "src/SparseCore/SparseTriangularView.h"
#include "src/SparseCore/TriangularSolver.h"
#include "src/SparseCore/SparsePermutation.h"
#include "src/SparseCore/SparseFuzzy.h"
#include "src/SparseCore/SparseSolverBase.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSECORE_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SparseLU <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_MODULE_H
#define EIGEN_SPARSELU_MODULE_H

#include "SparseCore"

/** 
  * \defgroup SparseLU_Module SparseLU module
  * This module defines a supernodal factorization of general sparse matrices.
  * The code is fully optimized for supernode-panel updates with specialized kernels.
  * Please, see the documentation of the SparseLU class for more details.
  */

// Ordering interface
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

#include "src/SparseLU/SparseLU_gemm_kernel.h"

#include "src/SparseLU/SparseLU_Structs.h"
#include "src/SparseLU/SparseLU_SupernodalMatrix.h"
#include "src/SparseLU/SparseLUImpl.h"
#include "src/SparseCore/SparseColEtree.h"
#include "src/SparseLU/SparseLU_Memory.h"
#include "src/SparseLU/SparseLU_heap_relax_snode.h"
#include "src/SparseLU/SparseLU_relax_snode.h"
#include "src/SparseLU/SparseLU_pivotL.h"
#include "src/SparseLU/SparseLU_panel_dfs.h"
#include "src/SparseLU/SparseLU_kernel_bmod.h"
#include "src/SparseLU/SparseLU_panel_bmod.h"
#include "src/SparseLU/SparseLU_column_dfs.h"
#include "src/SparseLU/SparseLU_column_bmod.h"
#include "src/SparseLU/SparseLU_copy_to_ucol.h"
#include "src/SparseLU/SparseLU_pruneL.h"
#include "src/SparseLU/SparseLU_Utils.h"
#include "src/SparseLU/SparseLU.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSELU_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SparseQR <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEQR_MODULE_H
#define EIGEN_SPARSEQR_MODULE_H

#include "SparseCore"
#include "OrderingMethods"
#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup SparseQR_Module SparseQR module
  * \brief Provides QR decomposition for sparse matrices
  * 
  * This module provides a simplicial version of the left-looking Sparse QR decomposition. 
  * The columns of the input matrix should be reordered to limit the fill-in during the 
  * decomposition. Built-in methods (COLAMD, AMD) or external  methods (METIS) can be used to this end.
  * See the \link OrderingMethods_Module OrderingMethods\endlink module for the list 
  * of built-in and external ordering methods.
  * 
  * \code
  * #include <Eigen/SparseQR>
  * \endcode
  * 
  * 
  */

#include "src/SparseCore/SparseColEtree.h"
#include "src/SparseQR/SparseQR.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/StdDeque <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDDEQUE_MODULE_H
#define EIGEN_STDDEQUE_MODULE_H

#include "Core"
#include <deque>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_DEQUE_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdDeque.h"

#endif

#endif // EIGEN_STDDEQUE_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/StdList <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDLIST_MODULE_H
#define EIGEN_STDLIST_MODULE_H

#include "Core"
#include <list>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_LIST_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdList.h"

#endif

#endif // EIGEN_STDLIST_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/StdVector <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDVECTOR_MODULE_H
#define EIGEN_STDVECTOR_MODULE_H

#include "Core"
#include <vector>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdVector.h"

#endif

#endif // EIGEN_STDVECTOR_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SuperLUSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUPERLUSUPPORT_MODULE_H
#define EIGEN_SUPERLUSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#ifdef EMPTY
#define EIGEN_EMPTY_WAS_ALREADY_DEFINED
#endif

typedef int int_t;
#include <slu_Cnames.h>
#include <supermatrix.h>
#include <slu_util.h>

// slu_util.h defines a preprocessor token named EMPTY which is really polluting,
// so we remove it in favor of a SUPERLU_EMPTY token.
// If EMPTY was already defined then we don't undef it.

#if defined(EIGEN_EMPTY_WAS_ALREADY_DEFINED)
# undef EIGEN_EMPTY_WAS_ALREADY_DEFINED
#elif defined(EMPTY)
# undef EMPTY
#endif

#define SUPERLU_EMPTY (-1)

namespace Eigen { struct SluMatrix; }

/** \ingroup Support_modules
  * \defgroup SuperLUSupport_Module SuperLUSupport module
  *
  * This module provides an interface to the <a href="http://crd-legacy.lbl.gov/~xiaoye/SuperLU/">SuperLU</a> library.
  * It provides the following factorization class:
  * - class SuperLU: a supernodal sequential LU factorization.
  * - class SuperILU: a supernodal sequential incomplete LU factorization (to be used as a preconditioner for iterative methods).
  *
  * \warning This wrapper requires at least versions 4.0 of SuperLU. The 3.x versions are not supported.
  *
  * \warning When including this module, you have to use SUPERLU_EMPTY instead of EMPTY which is no longer defined because it is too polluting.
  *
  * \code
  * #include <Eigen/SuperLUSupport>
  * \endcode
  *
  * In order to use this module, the superlu headers must be accessible from the include paths, and your binary must be linked to the superlu library and its dependencies.
  * The dependencies depend on how superlu has been compiled.
  * For a cmake based project, you can use our FindSuperLU.cmake module to help you in this task.
  *
  */

#include "src/SuperLUSupport/SuperLUSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SUPERLUSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/UmfPackSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMFPACKSUPPORT_MODULE_H
#define EIGEN_UMFPACKSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <umfpack.h>
}

/** \ingroup Support_modules
  * \defgroup UmfPackSupport_Module UmfPackSupport module
  *
  * This module provides an interface to the UmfPack library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the following factorization class:
  * - class UmfPackLU: a multifrontal sequential LU factorization.
  *
  * \code
  * #include <Eigen/UmfPackSupport>
  * \endcode
  *
  * In order to use this module, the umfpack headers must be accessible from the include paths, and your binary must be linked to the umfpack library and its dependencies.
  * The dependencies depend on how umfpack has been compiled.
  * For a cmake based project, you can use our FindUmfPack.cmake module to help you in this task.
  *
  */

#include "src/UmfPackSupport/UmfPackSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_UMFPACKSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Cholesky/LDLT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Keir Mierle <mierle@gmail.com>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011 Timothy E. Holy <tim.holy@gmail.com >
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LDLT_H
#define EIGEN_LDLT_H

namespace Eigen {

namespace internal {
  template<typename _MatrixType, int _UpLo> struct traits<LDLT<_MatrixType, _UpLo> >
   : traits<_MatrixType>
  {
    typedef MatrixXpr XprKind;
    typedef SolverStorage StorageKind;
    typedef int StorageIndex;
    enum { Flags = 0 };
  };

  template<typename MatrixType, int UpLo> struct LDLT_Traits;

  // PositiveSemiDef means positive semi-definite and non-zero; same for NegativeSemiDef
  enum SignMatrix { PositiveSemiDef, NegativeSemiDef, ZeroSign, Indefinite };
}

/** \ingroup Cholesky_Module
  *
  * \class LDLT
  *
  * \brief Robust Cholesky decomposition of a matrix with pivoting
  *
  * \tparam _MatrixType the type of the matrix of which to compute the LDL^T Cholesky decomposition
  * \tparam _UpLo the triangular part that will be used for the decompositon: Lower (default) or Upper.
  *             The other triangular part won't be read.
  *
  * Perform a robust Cholesky decomposition of a positive semidefinite or negative semidefinite
  * matrix \f$ A \f$ such that \f$ A =  P^TLDL^*P \f$, where P is a permutation matrix, L
  * is lower triangular with a unit diagonal and D is a diagonal matrix.
  *
  * The decomposition uses pivoting to ensure stability, so that D will have
  * zeros in the bottom right rank(A) - n submatrix. Avoiding the square root
  * on D also stabilizes the computation.
  *
  * Remember that Cholesky decompositions are not rank-revealing. Also, do not use a Cholesky
  * decomposition to determine whether a system of equations has a solution.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::ldlt(), SelfAdjointView::ldlt(), class LLT
  */
template<typename _MatrixType, int _UpLo> class LDLT
        : public SolverBase<LDLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<LDLT> Base;
    friend class SolverBase<LDLT>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(LDLT)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
      UpLo = _UpLo
    };
    typedef Matrix<Scalar, RowsAtCompileTime, 1, 0, MaxRowsAtCompileTime, 1> TmpMatrixType;

    typedef Transpositions<RowsAtCompileTime, MaxRowsAtCompileTime> TranspositionType;
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationType;

    typedef internal::LDLT_Traits<MatrixType,UpLo> Traits;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LDLT::compute(const MatrixType&).
      */
    LDLT()
      : m_matrix(),
        m_transpositions(),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa LDLT()
      */
    explicit LDLT(Index size)
      : m_matrix(size, size),
        m_transpositions(size),
        m_temporary(size),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {}

    /** \brief Constructor with decomposition
      *
      * This calculates the decomposition for the input \a matrix.
      *
      * \sa LDLT(Index size)
      */
    template<typename InputType>
    explicit LDLT(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.rows(), matrix.cols()),
        m_transpositions(matrix.rows()),
        m_temporary(matrix.rows()),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a LDLT factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa LDLT(const EigenBase&)
      */
    template<typename InputType>
    explicit LDLT(EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_transpositions(matrix.rows()),
        m_temporary(matrix.rows()),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** Clear any existing decomposition
     * \sa rankUpdate(w,sigma)
     */
    void setZero()
    {
      m_isInitialized = false;
    }

    /** \returns a view of the upper triangular matrix U */
    inline typename Traits::MatrixU matrixU() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return Traits::getU(m_matrix);
    }

    /** \returns a view of the lower triangular matrix L */
    inline typename Traits::MatrixL matrixL() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return Traits::getL(m_matrix);
    }

    /** \returns the permutation matrix P as a transposition sequence.
      */
    inline const TranspositionType& transpositionsP() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_transpositions;
    }

    /** \returns the coefficients of the diagonal matrix D */
    inline Diagonal<const MatrixType> vectorD() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_matrix.diagonal();
    }

    /** \returns true if the matrix is positive (semidefinite) */
    inline bool isPositive() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_sign == internal::PositiveSemiDef || m_sign == internal::ZeroSign;
    }

    /** \returns true if the matrix is negative (semidefinite) */
    inline bool isNegative(void) const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_sign == internal::NegativeSemiDef || m_sign == internal::ZeroSign;
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns a solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * This function also supports in-place solves using the syntax <tt>x = decompositionObject.solve(x)</tt> .
      *
      * \note_about_checking_solutions
      *
      * More precisely, this method solves \f$ A x = b \f$ using the decomposition \f$ A = P^T L D L^* P \f$
      * by solving the systems \f$ P^T y_1 = b \f$, \f$ L y_2 = y_1 \f$, \f$ D y_3 = y_2 \f$,
      * \f$ L^* y_4 = y_3 \f$ and \f$ P x = y_4 \f$ in succession. If the matrix \f$ A \f$ is singular, then
      * \f$ D \f$ will also be singular (all the other matrices are invertible). In that case, the
      * least-square solution of \f$ D y_3 = y_2 \f$ is computed. This does not mean that this function
      * computes the least-square solution of \f$ A x = b \f$ if \f$ A \f$ is singular.
      *
      * \sa MatrixBase::ldlt(), SelfAdjointView::ldlt()
      */
    template<typename Rhs>
    inline const Solve<LDLT, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    template<typename Derived>
    bool solveInPlace(MatrixBase<Derived> &bAndX) const;

    template<typename InputType>
    LDLT& compute(const EigenBase<InputType>& matrix);

    /** \returns an estimate of the reciprocal condition number of the matrix of
     *  which \c *this is the LDLT decomposition.
     */
    RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    template <typename Derived>
    LDLT& rankUpdate(const MatrixBase<Derived>& w, const RealScalar& alpha=1);

    /** \returns the internal LDLT decomposition matrix
      *
      * TODO: document the storage layout
      */
    inline const MatrixType& matrixLDLT() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_matrix;
    }

    MatrixType reconstructedMatrix() const;

    /** \returns the adjoint of \c *this, that is, a const reference to the decomposition itself as the underlying matrix is self-adjoint.
      *
      * This method is provided for compatibility with other matrix decompositions, thus enabling generic code such as:
      * \code x = decomposition.adjoint().solve(b) \endcode
      */
    const LDLT& adjoint() const { return *this; };

    EIGEN_DEVICE_FUNC inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the factorization failed because of a zero pivot.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_info;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    /** \internal
      * Used to compute and store the Cholesky decomposition A = L D L^* = U^* D U.
      * The strict upper part is used during the decomposition, the strict lower
      * part correspond to the coefficients of L (its diagonal is equal to 1 and
      * is not stored), and the diagonal entries correspond to D.
      */
    MatrixType m_matrix;
    RealScalar m_l1_norm;
    TranspositionType m_transpositions;
    TmpMatrixType m_temporary;
    internal::SignMatrix m_sign;
    bool m_isInitialized;
    ComputationInfo m_info;
};

namespace internal {

template<int UpLo> struct ldlt_inplace;

template<> struct ldlt_inplace<Lower>
{
  template<typename MatrixType, typename TranspositionType, typename Workspace>
  static bool unblocked(MatrixType& mat, TranspositionType& transpositions, Workspace& temp, SignMatrix& sign)
  {
    using std::abs;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename TranspositionType::StorageIndex IndexType;
    eigen_assert(mat.rows()==mat.cols());
    const Index size = mat.rows();
    bool found_zero_pivot = false;
    bool ret = true;

    if (size <= 1)
    {
      transpositions.setIdentity();
      if(size==0) sign = ZeroSign;
      else if (numext::real(mat.coeff(0,0)) > static_cast<RealScalar>(0) ) sign = PositiveSemiDef;
      else if (numext::real(mat.coeff(0,0)) < static_cast<RealScalar>(0)) sign = NegativeSemiDef;
      else sign = ZeroSign;
      return true;
    }

    for (Index k = 0; k < size; ++k)
    {
      // Find largest diagonal element
      Index index_of_biggest_in_corner;
      mat.diagonal().tail(size-k).cwiseAbs().maxCoeff(&index_of_biggest_in_corner);
      index_of_biggest_in_corner += k;

      transpositions.coeffRef(k) = IndexType(index_of_biggest_in_corner);
      if(k != index_of_biggest_in_corner)
      {
        // apply the transposition while taking care to consider only
        // the lower triangular part
        Index s = size-index_of_biggest_in_corner-1; // trailing size after the biggest element
        mat.row(k).head(k).swap(mat.row(index_of_biggest_in_corner).head(k));
        mat.col(k).tail(s).swap(mat.col(index_of_biggest_in_corner).tail(s));
        std::swap(mat.coeffRef(k,k),mat.coeffRef(index_of_biggest_in_corner,index_of_biggest_in_corner));
        for(Index i=k+1;i<index_of_biggest_in_corner;++i)
        {
          Scalar tmp = mat.coeffRef(i,k);
          mat.coeffRef(i,k) = numext::conj(mat.coeffRef(index_of_biggest_in_corner,i));
          mat.coeffRef(index_of_biggest_in_corner,i) = numext::conj(tmp);
        }
        if(NumTraits<Scalar>::IsComplex)
          mat.coeffRef(index_of_biggest_in_corner,k) = numext::conj(mat.coeff(index_of_biggest_in_corner,k));
      }

      // partition the matrix:
      //       A00 |  -  |  -
      // lu  = A10 | A11 |  -
      //       A20 | A21 | A22
      Index rs = size - k - 1;
      Block<MatrixType,Dynamic,1> A21(mat,k+1,k,rs,1);
      Block<MatrixType,1,Dynamic> A10(mat,k,0,1,k);
      Block<MatrixType,Dynamic,Dynamic> A20(mat,k+1,0,rs,k);

      if(k>0)
      {
        temp.head(k) = mat.diagonal().real().head(k).asDiagonal() * A10.adjoint();
        mat.coeffRef(k,k) -= (A10 * temp.head(k)).value();
        if(rs>0)
          A21.noalias() -= A20 * temp.head(k);
      }

      // In some previous versions of Eigen (e.g., 3.2.1), the scaling was omitted if the pivot
      // was smaller than the cutoff value. However, since LDLT is not rank-revealing
      // we should only make sure that we do not introduce INF or NaN values.
      // Remark that LAPACK also uses 0 as the cutoff value.
      RealScalar realAkk = numext::real(mat.coeffRef(k,k));
      bool pivot_is_valid = (abs(realAkk) > RealScalar(0));

      if(k==0 && !pivot_is_valid)
      {
        // The entire diagonal is zero, there is nothing more to do
        // except filling the transpositions, and checking whether the matrix is zero.
        sign = ZeroSign;
        for(Index j = 0; j<size; ++j)
        {
          transpositions.coeffRef(j) = IndexType(j);
          ret = ret && (mat.col(j).tail(size-j-1).array()==Scalar(0)).all();
        }
        return ret;
      }

      if((rs>0) && pivot_is_valid)
        A21 /= realAkk;
      else if(rs>0)
        ret = ret && (A21.array()==Scalar(0)).all();

      if(found_zero_pivot && pivot_is_valid) ret = false; // factorization failed
      else if(!pivot_is_valid) found_zero_pivot = true;

      if (sign == PositiveSemiDef) {
        if (realAkk < static_cast<RealScalar>(0)) sign = Indefinite;
      } else if (sign == NegativeSemiDef) {
        if (realAkk > static_cast<RealScalar>(0)) sign = Indefinite;
      } else if (sign == ZeroSign) {
        if (realAkk > static_cast<RealScalar>(0)) sign = PositiveSemiDef;
        else if (realAkk < static_cast<RealScalar>(0)) sign = NegativeSemiDef;
      }
    }

    return ret;
  }

  // Reference for the algorithm: Davis and Hager, "Multiple Rank
  // Modifications of a Sparse Cholesky Factorization" (Algorithm 1)
  // Trivial rearrangements of their computations (Timothy E. Holy)
  // allow their algorithm to work for rank-1 updates even if the
  // original matrix is not of full rank.
  // Here only rank-1 updates are implemented, to reduce the
  // requirement for intermediate storage and improve accuracy
  template<typename MatrixType, typename WDerived>
  static bool updateInPlace(MatrixType& mat, MatrixBase<WDerived>& w, const typename MatrixType::RealScalar& sigma=1)
  {
    using numext::isfinite;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;

    const Index size = mat.rows();
    eigen_assert(mat.cols() == size && w.size()==size);

    RealScalar alpha = 1;

    // Apply the update
    for (Index j = 0; j < size; j++)
    {
      // Check for termination due to an original decomposition of low-rank
      if (!(isfinite)(alpha))
        break;

      // Update the diagonal terms
      RealScalar dj = numext::real(mat.coeff(j,j));
      Scalar wj = w.coeff(j);
      RealScalar swj2 = sigma*numext::abs2(wj);
      RealScalar gamma = dj*alpha + swj2;

      mat.coeffRef(j,j) += swj2/alpha;
      alpha += swj2/dj;


      // Update the terms of L
      Index rs = size-j-1;
      w.tail(rs) -= wj * mat.col(j).tail(rs);
      if(gamma != 0)
        mat.col(j).tail(rs) += (sigma*numext::conj(wj)/gamma)*w.tail(rs);
    }
    return true;
  }

  template<typename MatrixType, typename TranspositionType, typename Workspace, typename WType>
  static bool update(MatrixType& mat, const TranspositionType& transpositions, Workspace& tmp, const WType& w, const typename MatrixType::RealScalar& sigma=1)
  {
    // Apply the permutation to the input w
    tmp = transpositions * w;

    return ldlt_inplace<Lower>::updateInPlace(mat,tmp,sigma);
  }
};

template<> struct ldlt_inplace<Upper>
{
  template<typename MatrixType, typename TranspositionType, typename Workspace>
  static EIGEN_STRONG_INLINE bool unblocked(MatrixType& mat, TranspositionType& transpositions, Workspace& temp, SignMatrix& sign)
  {
    Transpose<MatrixType> matt(mat);
    return ldlt_inplace<Lower>::unblocked(matt, transpositions, temp, sign);
  }

  template<typename MatrixType, typename TranspositionType, typename Workspace, typename WType>
  static EIGEN_STRONG_INLINE bool update(MatrixType& mat, TranspositionType& transpositions, Workspace& tmp, WType& w, const typename MatrixType::RealScalar& sigma=1)
  {
    Transpose<MatrixType> matt(mat);
    return ldlt_inplace<Lower>::update(matt, transpositions, tmp, w.conjugate(), sigma);
  }
};

template<typename MatrixType> struct LDLT_Traits<MatrixType,Lower>
{
  typedef const TriangularView<const MatrixType, UnitLower> MatrixL;
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, UnitUpper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename MatrixType> struct LDLT_Traits<MatrixType,Upper>
{
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, UnitLower> MatrixL;
  typedef const TriangularView<const MatrixType, UnitUpper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m.adjoint()); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m); }
};

} // end namespace internal

/** Compute / recompute the LDLT decomposition A = L D L^* = U^* D U of \a matrix
  */
template<typename MatrixType, int _UpLo>
template<typename InputType>
LDLT<MatrixType,_UpLo>& LDLT<MatrixType,_UpLo>::compute(const EigenBase<InputType>& a)
{
  check_template_parameters();

  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();

  m_matrix = a.derived();

  // Compute matrix L1 norm = max abs column sum.
  m_l1_norm = RealScalar(0);
  // TODO move this code to SelfAdjointView
  for (Index col = 0; col < size; ++col) {
    RealScalar abs_col_sum;
    if (_UpLo == Lower)
      abs_col_sum = m_matrix.col(col).tail(size - col).template lpNorm<1>() + m_matrix.row(col).head(col).template lpNorm<1>();
    else
      abs_col_sum = m_matrix.col(col).head(col).template lpNorm<1>() + m_matrix.row(col).tail(size - col).template lpNorm<1>();
    if (abs_col_sum > m_l1_norm)
      m_l1_norm = abs_col_sum;
  }

  m_transpositions.resize(size);
  m_isInitialized = false;
  m_temporary.resize(size);
  m_sign = internal::ZeroSign;

  m_info = internal::ldlt_inplace<UpLo>::unblocked(m_matrix, m_transpositions, m_temporary, m_sign) ? Success : NumericalIssue;

  m_isInitialized = true;
  return *this;
}

/** Update the LDLT decomposition:  given A = L D L^T, efficiently compute the decomposition of A + sigma w w^T.
 * \param w a vector to be incorporated into the decomposition.
 * \param sigma a scalar, +1 for updates and -1 for "downdates," which correspond to removing previously-added column vectors. Optional; default value is +1.
 * \sa setZero()
  */
template<typename MatrixType, int _UpLo>
template<typename Derived>
LDLT<MatrixType,_UpLo>& LDLT<MatrixType,_UpLo>::rankUpdate(const MatrixBase<Derived>& w, const typename LDLT<MatrixType,_UpLo>::RealScalar& sigma)
{
  typedef typename TranspositionType::StorageIndex IndexType;
  const Index size = w.rows();
  if (m_isInitialized)
  {
    eigen_assert(m_matrix.rows()==size);
  }
  else
  {
    m_matrix.resize(size,size);
    m_matrix.setZero();
    m_transpositions.resize(size);
    for (Index i = 0; i < size; i++)
      m_transpositions.coeffRef(i) = IndexType(i);
    m_temporary.resize(size);
    m_sign = sigma>=0 ? internal::PositiveSemiDef : internal::NegativeSemiDef;
    m_isInitialized = true;
  }

  internal::ldlt_inplace<UpLo>::update(m_matrix, m_transpositions, m_temporary, w, sigma);

  return *this;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType, int _UpLo>
template<typename RhsType, typename DstType>
void LDLT<_MatrixType,_UpLo>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  _solve_impl_transposed<true>(rhs, dst);
}

template<typename _MatrixType,int _UpLo>
template<bool Conjugate, typename RhsType, typename DstType>
void LDLT<_MatrixType,_UpLo>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  // dst = P b
  dst = m_transpositions * rhs;

  // dst = L^-1 (P b)
  // dst = L^-*T (P b)
  matrixL().template conjugateIf<!Conjugate>().solveInPlace(dst);

  // dst = D^-* (L^-1 P b)
  // dst = D^-1 (L^-*T P b)
  // more precisely, use pseudo-inverse of D (see bug 241)
  using std::abs;
  const typename Diagonal<const MatrixType>::RealReturnType vecD(vectorD());
  // In some previous versions, tolerance was set to the max of 1/highest (or rather numeric_limits::min())
  // and the maximal diagonal entry * epsilon as motivated by LAPACK's xGELSS:
  // RealScalar tolerance = numext::maxi(vecD.array().abs().maxCoeff() * NumTraits<RealScalar>::epsilon(),RealScalar(1) / NumTraits<RealScalar>::highest());
  // However, LDLT is not rank revealing, and so adjusting the tolerance wrt to the highest
  // diagonal element is not well justified and leads to numerical issues in some cases.
  // Moreover, Lapack's xSYTRS routines use 0 for the tolerance.
  // Using numeric_limits::min() gives us more robustness to denormals.
  RealScalar tolerance = (std::numeric_limits<RealScalar>::min)();
  for (Index i = 0; i < vecD.size(); ++i)
  {
    if(abs(vecD(i)) > tolerance)
      dst.row(i) /= vecD(i);
    else
      dst.row(i).setZero();
  }

  // dst = L^-* (D^-* L^-1 P b)
  // dst = L^-T (D^-1 L^-*T P b)
  matrixL().transpose().template conjugateIf<Conjugate>().solveInPlace(dst);

  // dst = P^T (L^-* D^-* L^-1 P b) = A^-1 b
  // dst = P^-T (L^-T D^-1 L^-*T P b) = A^-1 b
  dst = m_transpositions.transpose() * dst;
}
#endif

/** \internal use x = ldlt_object.solve(x);
  *
  * This is the \em in-place version of solve().
  *
  * \param bAndX represents both the right-hand side matrix b and result x.
  *
  * \returns true always! If you need to check for existence of solutions, use another decomposition like LU, QR, or SVD.
  *
  * This version avoids a copy when the right hand side matrix b is not
  * needed anymore.
  *
  * \sa LDLT::solve(), MatrixBase::ldlt()
  */
template<typename MatrixType,int _UpLo>
template<typename Derived>
bool LDLT<MatrixType,_UpLo>::solveInPlace(MatrixBase<Derived> &bAndX) const
{
  eigen_assert(m_isInitialized && "LDLT is not initialized.");
  eigen_assert(m_matrix.rows() == bAndX.rows());

  bAndX = this->solve(bAndX);

  return true;
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: P^T L D L^* P.
 * This function is provided for debug purpose. */
template<typename MatrixType, int _UpLo>
MatrixType LDLT<MatrixType,_UpLo>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LDLT is not initialized.");
  const Index size = m_matrix.rows();
  MatrixType res(size,size);

  // P
  res.setIdentity();
  res = transpositionsP() * res;
  // L^* P
  res = matrixU() * res;
  // D(L^*P)
  res = vectorD().real().asDiagonal() * res;
  // L(DL^*P)
  res = matrixL() * res;
  // P^T (LDL^*P)
  res = transpositionsP().transpose() * res;

  return res;
}

/** \cholesky_module
  * \returns the Cholesky decomposition with full pivoting without square root of \c *this
  * \sa MatrixBase::ldlt()
  */
template<typename MatrixType, unsigned int UpLo>
inline const LDLT<typename SelfAdjointView<MatrixType, UpLo>::PlainObject, UpLo>
SelfAdjointView<MatrixType, UpLo>::ldlt() const
{
  return LDLT<PlainObject,UpLo>(m_matrix);
}

/** \cholesky_module
  * \returns the Cholesky decomposition with full pivoting without square root of \c *this
  * \sa SelfAdjointView::ldlt()
  */
template<typename Derived>
inline const LDLT<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::ldlt() const
{
  return LDLT<PlainObject>(derived());
}

} // end namespace Eigen

#endif // EIGEN_LDLT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Cholesky/LLT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LLT_H
#define EIGEN_LLT_H

namespace Eigen {

namespace internal{

template<typename _MatrixType, int _UpLo> struct traits<LLT<_MatrixType, _UpLo> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

template<typename MatrixType, int UpLo> struct LLT_Traits;
}

/** \ingroup Cholesky_Module
  *
  * \class LLT
  *
  * \brief Standard Cholesky decomposition (LL^T) of a matrix and associated features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LL^T Cholesky decomposition
  * \tparam _UpLo the triangular part that will be used for the decompositon: Lower (default) or Upper.
  *               The other triangular part won't be read.
  *
  * This class performs a LL^T Cholesky decomposition of a symmetric, positive definite
  * matrix A such that A = LL^* = U^*U, where L is lower triangular.
  *
  * While the Cholesky decomposition is particularly useful to solve selfadjoint problems like  D^*D x = b,
  * for that purpose, we recommend the Cholesky decomposition without square root which is more stable
  * and even faster. Nevertheless, this standard Cholesky decomposition remains useful in many other
  * situations like generalised eigen problems with hermitian matrices.
  *
  * Remember that Cholesky decompositions are not rank-revealing. This LLT decomposition is only stable on positive definite matrices,
  * use LDLT instead for the semidefinite case. Also, do not use a Cholesky decomposition to determine whether a system of equations
  * has a solution.
  *
  * Example: \include LLT_example.cpp
  * Output: \verbinclude LLT_example.out
  *
  * \b Performance: for best performance, it is recommended to use a column-major storage format
  * with the Lower triangular part (the default), or, equivalently, a row-major storage format
  * with the Upper triangular part. Otherwise, you might get a 20% slowdown for the full factorization
  * step, and rank-updates can be up to 3 times slower.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * Note that during the decomposition, only the lower (or upper, as defined by _UpLo) triangular part of A is considered.
  * Therefore, the strict lower part does not have to store correct values.
  *
  * \sa MatrixBase::llt(), SelfAdjointView::llt(), class LDLT
  */
template<typename _MatrixType, int _UpLo> class LLT
        : public SolverBase<LLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<LLT> Base;
    friend class SolverBase<LLT>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(LLT)
    enum {
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    enum {
      PacketSize = internal::packet_traits<Scalar>::size,
      AlignmentMask = int(PacketSize)-1,
      UpLo = _UpLo
    };

    typedef internal::LLT_Traits<MatrixType,UpLo> Traits;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LLT::compute(const MatrixType&).
      */
    LLT() : m_matrix(), m_isInitialized(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa LLT()
      */
    explicit LLT(Index size) : m_matrix(size, size),
                    m_isInitialized(false) {}

    template<typename InputType>
    explicit LLT(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.rows(), matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a LLT factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when
      * \c MatrixType is a Eigen::Ref.
      *
      * \sa LLT(const EigenBase&)
      */
    template<typename InputType>
    explicit LLT(EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \returns a view of the upper triangular matrix U */
    inline typename Traits::MatrixU matrixU() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return Traits::getU(m_matrix);
    }

    /** \returns a view of the lower triangular matrix L */
    inline typename Traits::MatrixL matrixL() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return Traits::getL(m_matrix);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * Since this LLT class assumes anyway that the matrix A is invertible, the solution
      * theoretically exists and is unique regardless of b.
      *
      * Example: \include LLT_solve.cpp
      * Output: \verbinclude LLT_solve.out
      *
      * \sa solveInPlace(), MatrixBase::llt(), SelfAdjointView::llt()
      */
    template<typename Rhs>
    inline const Solve<LLT, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    template<typename Derived>
    void solveInPlace(const MatrixBase<Derived> &bAndX) const;

    template<typename InputType>
    LLT& compute(const EigenBase<InputType>& matrix);

    /** \returns an estimate of the reciprocal condition number of the matrix of
      *  which \c *this is the Cholesky decomposition.
      */
    RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      eigen_assert(m_info == Success && "LLT failed because matrix appears to be negative");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the LLT decomposition matrix
      *
      * TODO: document the storage layout
      */
    inline const MatrixType& matrixLLT() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return m_matrix;
    }

    MatrixType reconstructedMatrix() const;


    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears not to be positive definite.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return m_info;
    }

    /** \returns the adjoint of \c *this, that is, a const reference to the decomposition itself as the underlying matrix is self-adjoint.
      *
      * This method is provided for compatibility with other matrix decompositions, thus enabling generic code such as:
      * \code x = decomposition.adjoint().solve(b) \endcode
      */
    const LLT& adjoint() const EIGEN_NOEXCEPT { return *this; };

    inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    template<typename VectorType>
    LLT & rankUpdate(const VectorType& vec, const RealScalar& sigma = 1);

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    /** \internal
      * Used to compute and store L
      * The strict upper part is not used and even not initialized.
      */
    MatrixType m_matrix;
    RealScalar m_l1_norm;
    bool m_isInitialized;
    ComputationInfo m_info;
};

namespace internal {

template<typename Scalar, int UpLo> struct llt_inplace;

template<typename MatrixType, typename VectorType>
static Index llt_rank_update_lower(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma)
{
  using std::sqrt;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef typename MatrixType::ColXpr ColXpr;
  typedef typename internal::remove_all<ColXpr>::type ColXprCleaned;
  typedef typename ColXprCleaned::SegmentReturnType ColXprSegment;
  typedef Matrix<Scalar,Dynamic,1> TempVectorType;
  typedef typename TempVectorType::SegmentReturnType TempVecSegment;

  Index n = mat.cols();
  eigen_assert(mat.rows()==n && vec.size()==n);

  TempVectorType temp;

  if(sigma>0)
  {
    // This version is based on Givens rotations.
    // It is faster than the other one below, but only works for updates,
    // i.e., for sigma > 0
    temp = sqrt(sigma) * vec;

    for(Index i=0; i<n; ++i)
    {
      JacobiRotation<Scalar> g;
      g.makeGivens(mat(i,i), -temp(i), &mat(i,i));

      Index rs = n-i-1;
      if(rs>0)
      {
        ColXprSegment x(mat.col(i).tail(rs));
        TempVecSegment y(temp.tail(rs));
        apply_rotation_in_the_plane(x, y, g);
      }
    }
  }
  else
  {
    temp = vec;
    RealScalar beta = 1;
    for(Index j=0; j<n; ++j)
    {
      RealScalar Ljj = numext::real(mat.coeff(j,j));
      RealScalar dj = numext::abs2(Ljj);
      Scalar wj = temp.coeff(j);
      RealScalar swj2 = sigma*numext::abs2(wj);
      RealScalar gamma = dj*beta + swj2;

      RealScalar x = dj + swj2/beta;
      if (x<=RealScalar(0))
        return j;
      RealScalar nLjj = sqrt(x);
      mat.coeffRef(j,j) = nLjj;
      beta += swj2/dj;

      // Update the terms of L
      Index rs = n-j-1;
      if(rs)
      {
        temp.tail(rs) -= (wj/Ljj) * mat.col(j).tail(rs);
        if(gamma != 0)
          mat.col(j).tail(rs) = (nLjj/Ljj) * mat.col(j).tail(rs) + (nLjj * sigma*numext::conj(wj)/gamma)*temp.tail(rs);
      }
    }
  }
  return -1;
}

template<typename Scalar> struct llt_inplace<Scalar, Lower>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename MatrixType>
  static Index unblocked(MatrixType& mat)
  {
    using std::sqrt;

    eigen_assert(mat.rows()==mat.cols());
    const Index size = mat.rows();
    for(Index k = 0; k < size; ++k)
    {
      Index rs = size-k-1; // remaining size

      Block<MatrixType,Dynamic,1> A21(mat,k+1,k,rs,1);
      Block<MatrixType,1,Dynamic> A10(mat,k,0,1,k);
      Block<MatrixType,Dynamic,Dynamic> A20(mat,k+1,0,rs,k);

      RealScalar x = numext::real(mat.coeff(k,k));
      if (k>0) x -= A10.squaredNorm();
      if (x<=RealScalar(0))
        return k;
      mat.coeffRef(k,k) = x = sqrt(x);
      if (k>0 && rs>0) A21.noalias() -= A20 * A10.adjoint();
      if (rs>0) A21 /= x;
    }
    return -1;
  }

  template<typename MatrixType>
  static Index blocked(MatrixType& m)
  {
    eigen_assert(m.rows()==m.cols());
    Index size = m.rows();
    if(size<32)
      return unblocked(m);

    Index blockSize = size/8;
    blockSize = (blockSize/16)*16;
    blockSize = (std::min)((std::max)(blockSize,Index(8)), Index(128));

    for (Index k=0; k<size; k+=blockSize)
    {
      // partition the matrix:
      //       A00 |  -  |  -
      // lu  = A10 | A11 |  -
      //       A20 | A21 | A22
      Index bs = (std::min)(blockSize, size-k);
      Index rs = size - k - bs;
      Block<MatrixType,Dynamic,Dynamic> A11(m,k,   k,   bs,bs);
      Block<MatrixType,Dynamic,Dynamic> A21(m,k+bs,k,   rs,bs);
      Block<MatrixType,Dynamic,Dynamic> A22(m,k+bs,k+bs,rs,rs);

      Index ret;
      if((ret=unblocked(A11))>=0) return k+ret;
      if(rs>0) A11.adjoint().template triangularView<Upper>().template solveInPlace<OnTheRight>(A21);
      if(rs>0) A22.template selfadjointView<Lower>().rankUpdate(A21,typename NumTraits<RealScalar>::Literal(-1)); // bottleneck
    }
    return -1;
  }

  template<typename MatrixType, typename VectorType>
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const RealScalar& sigma)
  {
    return Eigen::internal::llt_rank_update_lower(mat, vec, sigma);
  }
};

template<typename Scalar> struct llt_inplace<Scalar, Upper>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;

  template<typename MatrixType>
  static EIGEN_STRONG_INLINE Index unblocked(MatrixType& mat)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::unblocked(matt);
  }
  template<typename MatrixType>
  static EIGEN_STRONG_INLINE Index blocked(MatrixType& mat)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::blocked(matt);
  }
  template<typename MatrixType, typename VectorType>
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const RealScalar& sigma)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::rankUpdate(matt, vec.conjugate(), sigma);
  }
};

template<typename MatrixType> struct LLT_Traits<MatrixType,Lower>
{
  typedef const TriangularView<const MatrixType, Lower> MatrixL;
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, Upper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m.adjoint()); }
  static bool inplace_decomposition(MatrixType& m)
  { return llt_inplace<typename MatrixType::Scalar, Lower>::blocked(m)==-1; }
};

template<typename MatrixType> struct LLT_Traits<MatrixType,Upper>
{
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, Lower> MatrixL;
  typedef const TriangularView<const MatrixType, Upper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m.adjoint()); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m); }
  static bool inplace_decomposition(MatrixType& m)
  { return llt_inplace<typename MatrixType::Scalar, Upper>::blocked(m)==-1; }
};

} // end namespace internal

/** Computes / recomputes the Cholesky decomposition A = LL^* = U^*U of \a matrix
  *
  * \returns a reference to *this
  *
  * Example: \include TutorialLinAlgComputeTwice.cpp
  * Output: \verbinclude TutorialLinAlgComputeTwice.out
  */
template<typename MatrixType, int _UpLo>
template<typename InputType>
LLT<MatrixType,_UpLo>& LLT<MatrixType,_UpLo>::compute(const EigenBase<InputType>& a)
{
  check_template_parameters();

  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();
  m_matrix.resize(size, size);
  if (!internal::is_same_dense(m_matrix, a.derived()))
    m_matrix = a.derived();

  // Compute matrix L1 norm = max abs column sum.
  m_l1_norm = RealScalar(0);
  // TODO move this code to SelfAdjointView
  for (Index col = 0; col < size; ++col) {
    RealScalar abs_col_sum;
    if (_UpLo == Lower)
      abs_col_sum = m_matrix.col(col).tail(size - col).template lpNorm<1>() + m_matrix.row(col).head(col).template lpNorm<1>();
    else
      abs_col_sum = m_matrix.col(col).head(col).template lpNorm<1>() + m_matrix.row(col).tail(size - col).template lpNorm<1>();
    if (abs_col_sum > m_l1_norm)
      m_l1_norm = abs_col_sum;
  }

  m_isInitialized = true;
  bool ok = Traits::inplace_decomposition(m_matrix);
  m_info = ok ? Success : NumericalIssue;

  return *this;
}

/** Performs a rank one update (or dowdate) of the current decomposition.
  * If A = LL^* before the rank one update,
  * then after it we have LL^* = A + sigma * v v^* where \a v must be a vector
  * of same dimension.
  */
template<typename _MatrixType, int _UpLo>
template<typename VectorType>
LLT<_MatrixType,_UpLo> & LLT<_MatrixType,_UpLo>::rankUpdate(const VectorType& v, const RealScalar& sigma)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorType);
  eigen_assert(v.size()==m_matrix.cols());
  eigen_assert(m_isInitialized);
  if(internal::llt_inplace<typename MatrixType::Scalar, UpLo>::rankUpdate(m_matrix,v,sigma)>=0)
    m_info = NumericalIssue;
  else
    m_info = Success;

  return *this;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType,int _UpLo>
template<typename RhsType, typename DstType>
void LLT<_MatrixType,_UpLo>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  _solve_impl_transposed<true>(rhs, dst);
}

template<typename _MatrixType,int _UpLo>
template<bool Conjugate, typename RhsType, typename DstType>
void LLT<_MatrixType,_UpLo>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
    dst = rhs;

    matrixL().template conjugateIf<!Conjugate>().solveInPlace(dst);
    matrixU().template conjugateIf<!Conjugate>().solveInPlace(dst);
}
#endif

/** \internal use x = llt_object.solve(x);
  *
  * This is the \em in-place version of solve().
  *
  * \param bAndX represents both the right-hand side matrix b and result x.
  *
  * This version avoids a copy when the right hand side matrix b is not needed anymore.
  *
  * \warning The parameter is only marked 'const' to make the C++ compiler accept a temporary expression here.
  * This function will const_cast it, so constness isn't honored here.
  *
  * \sa LLT::solve(), MatrixBase::llt()
  */
template<typename MatrixType, int _UpLo>
template<typename Derived>
void LLT<MatrixType,_UpLo>::solveInPlace(const MatrixBase<Derived> &bAndX) const
{
  eigen_assert(m_isInitialized && "LLT is not initialized.");
  eigen_assert(m_matrix.rows()==bAndX.rows());
  matrixL().solveInPlace(bAndX);
  matrixU().solveInPlace(bAndX);
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: L L^*.
 * This function is provided for debug purpose. */
template<typename MatrixType, int _UpLo>
MatrixType LLT<MatrixType,_UpLo>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LLT is not initialized.");
  return matrixL() * matrixL().adjoint().toDenseMatrix();
}

/** \cholesky_module
  * \returns the LLT decomposition of \c *this
  * \sa SelfAdjointView::llt()
  */
template<typename Derived>
inline const LLT<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::llt() const
{
  return LLT<PlainObject>(derived());
}

/** \cholesky_module
  * \returns the LLT decomposition of \c *this
  * \sa SelfAdjointView::llt()
  */
template<typename MatrixType, unsigned int UpLo>
inline const LLT<typename SelfAdjointView<MatrixType, UpLo>::PlainObject, UpLo>
SelfAdjointView<MatrixType, UpLo>::llt() const
{
  return LLT<PlainObject,UpLo>(m_matrix);
}

} // end namespace Eigen

#endif // EIGEN_LLT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Cholesky/LLT_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *     LLt decomposition based on LAPACKE_?potrf function.
 ********************************************************************************
*/

#ifndef EIGEN_LLT_LAPACKE_H
#define EIGEN_LLT_LAPACKE_H

namespace Eigen { 

namespace internal {

template<typename Scalar> struct lapacke_llt;

#define EIGEN_LAPACKE_LLT(EIGTYPE, BLASTYPE, LAPACKE_PREFIX) \
template<> struct lapacke_llt<EIGTYPE> \
{ \
  template<typename MatrixType> \
  static inline Index potrf(MatrixType& m, char uplo) \
  { \
    lapack_int matrix_order; \
    lapack_int size, lda, info, StorageOrder; \
    EIGTYPE* a; \
    eigen_assert(m.rows()==m.cols()); \
    /* Set up parameters for ?potrf */ \
    size = convert_index<lapack_int>(m.rows()); \
    StorageOrder = MatrixType::Flags&RowMajorBit?RowMajor:ColMajor; \
    matrix_order = StorageOrder==RowMajor ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    a = &(m.coeffRef(0,0)); \
    lda = convert_index<lapack_int>(m.outerStride()); \
\
    info = LAPACKE_##LAPACKE_PREFIX##potrf( matrix_order, uplo, size, (BLASTYPE*)a, lda ); \
    info = (info==0) ? -1 : info>0 ? info-1 : size; \
    return info; \
  } \
}; \
template<> struct llt_inplace<EIGTYPE, Lower> \
{ \
  template<typename MatrixType> \
  static Index blocked(MatrixType& m) \
  { \
    return lapacke_llt<EIGTYPE>::potrf(m, 'L'); \
  } \
  template<typename MatrixType, typename VectorType> \
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma) \
  { return Eigen::internal::llt_rank_update_lower(mat, vec, sigma); } \
}; \
template<> struct llt_inplace<EIGTYPE, Upper> \
{ \
  template<typename MatrixType> \
  static Index blocked(MatrixType& m) \
  { \
    return lapacke_llt<EIGTYPE>::potrf(m, 'U'); \
  } \
  template<typename MatrixType, typename VectorType> \
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma) \
  { \
    Transpose<MatrixType> matt(mat); \
    return llt_inplace<EIGTYPE, Lower>::rankUpdate(matt, vec.conjugate(), sigma); \
  } \
};

EIGEN_LAPACKE_LLT(double, double, d)
EIGEN_LAPACKE_LLT(float, float, s)
EIGEN_LAPACKE_LLT(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_LLT(scomplex, lapack_complex_float, c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LLT_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/CholmodSupport/CholmodSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLMODSUPPORT_H
#define EIGEN_CHOLMODSUPPORT_H

namespace Eigen {

namespace internal {

template<typename Scalar> struct cholmod_configure_matrix;

template<> struct cholmod_configure_matrix<double> {
  template<typename CholmodType>
  static void run(CholmodType& mat) {
    mat.xtype = CHOLMOD_REAL;
    mat.dtype = CHOLMOD_DOUBLE;
  }
};

template<> struct cholmod_configure_matrix<std::complex<double> > {
  template<typename CholmodType>
  static void run(CholmodType& mat) {
    mat.xtype = CHOLMOD_COMPLEX;
    mat.dtype = CHOLMOD_DOUBLE;
  }
};

// Other scalar types are not yet supported by Cholmod
// template<> struct cholmod_configure_matrix<float> {
//   template<typename CholmodType>
//   static void run(CholmodType& mat) {
//     mat.xtype = CHOLMOD_REAL;
//     mat.dtype = CHOLMOD_SINGLE;
//   }
// };
//
// template<> struct cholmod_configure_matrix<std::complex<float> > {
//   template<typename CholmodType>
//   static void run(CholmodType& mat) {
//     mat.xtype = CHOLMOD_COMPLEX;
//     mat.dtype = CHOLMOD_SINGLE;
//   }
// };

} // namespace internal

/** Wraps the Eigen sparse matrix \a mat into a Cholmod sparse matrix object.
  * Note that the data are shared.
  */
template<typename _Scalar, int _Options, typename _StorageIndex>
cholmod_sparse viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_StorageIndex> > mat)
{
  cholmod_sparse res;
  res.nzmax   = mat.nonZeros();
  res.nrow    = mat.rows();
  res.ncol    = mat.cols();
  res.p       = mat.outerIndexPtr();
  res.i       = mat.innerIndexPtr();
  res.x       = mat.valuePtr();
  res.z       = 0;
  res.sorted  = 1;
  if(mat.isCompressed())
  {
    res.packed  = 1;
    res.nz = 0;
  }
  else
  {
    res.packed  = 0;
    res.nz = mat.innerNonZeroPtr();
  }

  res.dtype   = 0;
  res.stype   = -1;

  if (internal::is_same<_StorageIndex,int>::value)
  {
    res.itype = CHOLMOD_INT;
  }
  else if (internal::is_same<_StorageIndex,SuiteSparse_long>::value)
  {
    res.itype = CHOLMOD_LONG;
  }
  else
  {
    eigen_assert(false && "Index type not supported yet");
  }

  // setup res.xtype
  internal::cholmod_configure_matrix<_Scalar>::run(res);

  res.stype = 0;

  return res;
}

template<typename _Scalar, int _Options, typename _Index>
const cholmod_sparse viewAsCholmod(const SparseMatrix<_Scalar,_Options,_Index>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.const_cast_derived()));
  return res;
}

template<typename _Scalar, int _Options, typename _Index>
const cholmod_sparse viewAsCholmod(const SparseVector<_Scalar,_Options,_Index>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.const_cast_derived()));
  return res;
}

/** Returns a view of the Eigen sparse matrix \a mat as Cholmod sparse matrix.
  * The data are not copied but shared. */
template<typename _Scalar, int _Options, typename _Index, unsigned int UpLo>
cholmod_sparse viewAsCholmod(const SparseSelfAdjointView<const SparseMatrix<_Scalar,_Options,_Index>, UpLo>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.matrix().const_cast_derived()));

  if(UpLo==Upper) res.stype =  1;
  if(UpLo==Lower) res.stype = -1;
  // swap stype for rowmajor matrices (only works for real matrices)
  EIGEN_STATIC_ASSERT((_Options & RowMajorBit) == 0 || NumTraits<_Scalar>::IsComplex == 0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  if(_Options & RowMajorBit) res.stype *=-1;

  return res;
}

/** Returns a view of the Eigen \b dense matrix \a mat as Cholmod dense matrix.
  * The data are not copied but shared. */
template<typename Derived>
cholmod_dense viewAsCholmod(MatrixBase<Derived>& mat)
{
  EIGEN_STATIC_ASSERT((internal::traits<Derived>::Flags&RowMajorBit)==0,THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  typedef typename Derived::Scalar Scalar;

  cholmod_dense res;
  res.nrow   = mat.rows();
  res.ncol   = mat.cols();
  res.nzmax  = res.nrow * res.ncol;
  res.d      = Derived::IsVectorAtCompileTime ? mat.derived().size() : mat.derived().outerStride();
  res.x      = (void*)(mat.derived().data());
  res.z      = 0;

  internal::cholmod_configure_matrix<Scalar>::run(res);

  return res;
}

/** Returns a view of the Cholmod sparse matrix \a cm as an Eigen sparse matrix.
  * The data are not copied but shared. */
template<typename Scalar, int Flags, typename StorageIndex>
MappedSparseMatrix<Scalar,Flags,StorageIndex> viewAsEigen(cholmod_sparse& cm)
{
  return MappedSparseMatrix<Scalar,Flags,StorageIndex>
         (cm.nrow, cm.ncol, static_cast<StorageIndex*>(cm.p)[cm.ncol],
          static_cast<StorageIndex*>(cm.p), static_cast<StorageIndex*>(cm.i),static_cast<Scalar*>(cm.x) );
}

namespace internal {

// template specializations for int and long that call the correct cholmod method

#define EIGEN_CHOLMOD_SPECIALIZE0(ret, name) \
    template<typename _StorageIndex> inline ret cm_ ## name       (cholmod_common &Common) { return cholmod_ ## name   (&Common); } \
    template<>                       inline ret cm_ ## name<SuiteSparse_long> (cholmod_common &Common) { return cholmod_l_ ## name (&Common); }

#define EIGEN_CHOLMOD_SPECIALIZE1(ret, name, t1, a1) \
    template<typename _StorageIndex> inline ret cm_ ## name       (t1& a1, cholmod_common &Common) { return cholmod_ ## name   (&a1, &Common); } \
    template<>                       inline ret cm_ ## name<SuiteSparse_long> (t1& a1, cholmod_common &Common) { return cholmod_l_ ## name (&a1, &Common); }

EIGEN_CHOLMOD_SPECIALIZE0(int, start)
EIGEN_CHOLMOD_SPECIALIZE0(int, finish)

EIGEN_CHOLMOD_SPECIALIZE1(int, free_factor, cholmod_factor*, L)
EIGEN_CHOLMOD_SPECIALIZE1(int, free_dense,  cholmod_dense*,  X)
EIGEN_CHOLMOD_SPECIALIZE1(int, free_sparse, cholmod_sparse*, A)

EIGEN_CHOLMOD_SPECIALIZE1(cholmod_factor*, analyze, cholmod_sparse, A)

template<typename _StorageIndex> inline cholmod_dense*  cm_solve         (int sys, cholmod_factor& L, cholmod_dense&  B, cholmod_common &Common) { return cholmod_solve     (sys, &L, &B, &Common); }
template<>                       inline cholmod_dense*  cm_solve<SuiteSparse_long>   (int sys, cholmod_factor& L, cholmod_dense&  B, cholmod_common &Common) { return cholmod_l_solve   (sys, &L, &B, &Common); }

template<typename _StorageIndex> inline cholmod_sparse* cm_spsolve       (int sys, cholmod_factor& L, cholmod_sparse& B, cholmod_common &Common) { return cholmod_spsolve   (sys, &L, &B, &Common); }
template<>                       inline cholmod_sparse* cm_spsolve<SuiteSparse_long> (int sys, cholmod_factor& L, cholmod_sparse& B, cholmod_common &Common) { return cholmod_l_spsolve (sys, &L, &B, &Common); }

template<typename _StorageIndex>
inline int  cm_factorize_p       (cholmod_sparse*  A, double beta[2], _StorageIndex* fset, std::size_t fsize, cholmod_factor* L, cholmod_common &Common) { return cholmod_factorize_p   (A, beta, fset, fsize, L, &Common); }
template<>
inline int  cm_factorize_p<SuiteSparse_long> (cholmod_sparse*  A, double beta[2], SuiteSparse_long* fset,          std::size_t fsize, cholmod_factor* L, cholmod_common &Common) { return cholmod_l_factorize_p (A, beta, fset, fsize, L, &Common); }

#undef EIGEN_CHOLMOD_SPECIALIZE0
#undef EIGEN_CHOLMOD_SPECIALIZE1

}  // namespace internal


enum CholmodMode {
  CholmodAuto, CholmodSimplicialLLt, CholmodSupernodalLLt, CholmodLDLt
};


/** \ingroup CholmodSupport_Module
  * \class CholmodBase
  * \brief The base class for the direct Cholesky factorization of Cholmod
  * \sa class CholmodSupernodalLLT, class CholmodSimplicialLDLT, class CholmodSimplicialLLT
  */
template<typename _MatrixType, int _UpLo, typename Derived>
class CholmodBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef MatrixType CholMatrixType;
    typedef typename MatrixType::StorageIndex StorageIndex;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    CholmodBase()
      : m_cholmodFactor(0), m_info(Success), m_factorizationIsOk(false), m_analysisIsOk(false)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<double,RealScalar>::value), CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY);
      m_shiftOffset[0] = m_shiftOffset[1] = 0.0;
      internal::cm_start<StorageIndex>(m_cholmod);
    }

    explicit CholmodBase(const MatrixType& matrix)
      : m_cholmodFactor(0), m_info(Success), m_factorizationIsOk(false), m_analysisIsOk(false)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<double,RealScalar>::value), CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY);
      m_shiftOffset[0] = m_shiftOffset[1] = 0.0;
      internal::cm_start<StorageIndex>(m_cholmod);
      compute(matrix);
    }

    ~CholmodBase()
    {
      if(m_cholmodFactor)
        internal::cm_free_factor<StorageIndex>(m_cholmodFactor, m_cholmod);
      internal::cm_finish<StorageIndex>(m_cholmod);
    }

    inline StorageIndex cols() const { return internal::convert_index<StorageIndex, Index>(m_cholmodFactor->n); }
    inline StorageIndex rows() const { return internal::convert_index<StorageIndex, Index>(m_cholmodFactor->n); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    Derived& compute(const MatrixType& matrix)
    {
      analyzePattern(matrix);
      factorize(matrix);
      return derived();
    }

    /** Performs a symbolic decomposition on the sparsity pattern of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      if(m_cholmodFactor)
      {
        internal::cm_free_factor<StorageIndex>(m_cholmodFactor, m_cholmod);
        m_cholmodFactor = 0;
      }
      cholmod_sparse A = viewAsCholmod(matrix.template selfadjointView<UpLo>());
      m_cholmodFactor = internal::cm_analyze<StorageIndex>(A, m_cholmod);

      this->m_isInitialized = true;
      this->m_info = Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must have the same sparsity pattern as the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
      cholmod_sparse A = viewAsCholmod(matrix.template selfadjointView<UpLo>());
      internal::cm_factorize_p<StorageIndex>(&A, m_shiftOffset, 0, 0, m_cholmodFactor, m_cholmod);

      // If the factorization failed, minor is the column at which it did. On success minor == n.
      this->m_info = (m_cholmodFactor->minor == m_cholmodFactor->n ? Success : NumericalIssue);
      m_factorizationIsOk = true;
    }

    /** Returns a reference to the Cholmod's configuration structure to get a full control over the performed operations.
     *  See the Cholmod user guide for details. */
    cholmod_common& cholmod() { return m_cholmod; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      const Index size = m_cholmodFactor->n;
      EIGEN_UNUSED_VARIABLE(size);
      eigen_assert(size==b.rows());

      // Cholmod needs column-major storage without inner-stride, which corresponds to the default behavior of Ref.
      Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b.derived());

      cholmod_dense b_cd = viewAsCholmod(b_ref);
      cholmod_dense* x_cd = internal::cm_solve<StorageIndex>(CHOLMOD_A, *m_cholmodFactor, b_cd, m_cholmod);
      if(!x_cd)
      {
        this->m_info = NumericalIssue;
        return;
      }
      // TODO optimize this copy by swapping when possible (be careful with alignment, etc.)
      // NOTE Actually, the copy can be avoided by calling cholmod_solve2 instead of cholmod_solve
      dest = Matrix<Scalar,Dest::RowsAtCompileTime,Dest::ColsAtCompileTime>::Map(reinterpret_cast<Scalar*>(x_cd->x),b.rows(),b.cols());
      internal::cm_free_dense<StorageIndex>(x_cd, m_cholmod);
    }

    /** \internal */
    template<typename RhsDerived, typename DestDerived>
    void _solve_impl(const SparseMatrixBase<RhsDerived> &b, SparseMatrixBase<DestDerived> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      const Index size = m_cholmodFactor->n;
      EIGEN_UNUSED_VARIABLE(size);
      eigen_assert(size==b.rows());

      // note: cs stands for Cholmod Sparse
      Ref<SparseMatrix<typename RhsDerived::Scalar,ColMajor,typename RhsDerived::StorageIndex> > b_ref(b.const_cast_derived());
      cholmod_sparse b_cs = viewAsCholmod(b_ref);
      cholmod_sparse* x_cs = internal::cm_spsolve<StorageIndex>(CHOLMOD_A, *m_cholmodFactor, b_cs, m_cholmod);
      if(!x_cs)
      {
        this->m_info = NumericalIssue;
        return;
      }
      // TODO optimize this copy by swapping when possible (be careful with alignment, etc.)
      // NOTE cholmod_spsolve in fact just calls the dense solver for blocks of 4 columns at a time (similar to Eigen's sparse solver)
      dest.derived() = viewAsEigen<typename DestDerived::Scalar,ColMajor,typename DestDerived::StorageIndex>(*x_cs);
      internal::cm_free_sparse<StorageIndex>(x_cs, m_cholmod);
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN


    /** Sets the shift parameter that will be used to adjust the diagonal coefficients during the numerical factorization.
      *
      * During the numerical factorization, an offset term is added to the diagonal coefficients:\n
      * \c d_ii = \a offset + \c d_ii
      *
      * The default is \a offset=0.
      *
      * \returns a reference to \c *this.
      */
    Derived& setShift(const RealScalar& offset)
    {
      m_shiftOffset[0] = double(offset);
      return derived();
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      using std::exp;
      return exp(logDeterminant());
    }

    /** \returns the log determinant of the underlying matrix from the current factorization */
    Scalar logDeterminant() const
    {
      using std::log;
      using numext::real;
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");

      RealScalar logDet = 0;
      Scalar *x = static_cast<Scalar*>(m_cholmodFactor->x);
      if (m_cholmodFactor->is_super)
      {
        // Supernodal factorization stored as a packed list of dense column-major blocs,
        // as described by the following structure:

        // super[k] == index of the first column of the j-th super node
        StorageIndex *super = static_cast<StorageIndex*>(m_cholmodFactor->super);
        // pi[k] == offset to the description of row indices
        StorageIndex *pi = static_cast<StorageIndex*>(m_cholmodFactor->pi);
        // px[k] == offset to the respective dense block
        StorageIndex *px = static_cast<StorageIndex*>(m_cholmodFactor->px);

        Index nb_super_nodes = m_cholmodFactor->nsuper;
        for (Index k=0; k < nb_super_nodes; ++k)
        {
          StorageIndex ncols = super[k + 1] - super[k];
          StorageIndex nrows = pi[k + 1] - pi[k];

          Map<const Array<Scalar,1,Dynamic>, 0, InnerStride<> > sk(x + px[k], ncols, InnerStride<>(nrows+1));
          logDet += sk.real().log().sum();
        }
      }
      else
      {
        // Simplicial factorization stored as standard CSC matrix.
        StorageIndex *p = static_cast<StorageIndex*>(m_cholmodFactor->p);
        Index size = m_cholmodFactor->n;
        for (Index k=0; k<size; ++k)
          logDet += log(real( x[p[k]] ));
      }
      if (m_cholmodFactor->is_ll)
        logDet *= 2.0;
      return logDet;
    };

    template<typename Stream>
    void dumpMemory(Stream& /*s*/)
    {}

  protected:
    mutable cholmod_common m_cholmod;
    cholmod_factor* m_cholmodFactor;
    double m_shiftOffset[2];
    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
};

/** \ingroup CholmodSupport_Module
  * \class CholmodSimplicialLLT
  * \brief A simplicial direct Cholesky (LLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a simplicial LL^T Cholesky factorization
  * using the Cholmod library.
  * This simplicial variant is equivalent to Eigen's built-in SimplicialLLT class. Therefore, it has little practical interest.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept, class CholmodSupernodalLLT, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSimplicialLLT : public CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSimplicialLLT() : Base() { init(); }

    CholmodSimplicialLLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSimplicialLLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 0;
      m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
      m_cholmod.final_ll = 1;
    }
};


/** \ingroup CholmodSupport_Module
  * \class CholmodSimplicialLDLT
  * \brief A simplicial direct Cholesky (LDLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a simplicial LDL^T Cholesky factorization
  * using the Cholmod library.
  * This simplicial variant is equivalent to Eigen's built-in SimplicialLDLT class. Therefore, it has little practical interest.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept, class CholmodSupernodalLLT, class SimplicialLDLT
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSimplicialLDLT : public CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLDLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLDLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSimplicialLDLT() : Base() { init(); }

    CholmodSimplicialLDLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSimplicialLDLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
    }
};

/** \ingroup CholmodSupport_Module
  * \class CholmodSupernodalLLT
  * \brief A supernodal Cholesky (LLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a supernodal LL^T Cholesky factorization
  * using the Cholmod library.
  * This supernodal variant performs best on dense enough problems, e.g., 3D FEM, or very high order 2D FEM.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSupernodalLLT : public CholmodBase<_MatrixType, _UpLo, CholmodSupernodalLLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSupernodalLLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSupernodalLLT() : Base() { init(); }

    CholmodSupernodalLLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSupernodalLLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_SUPERNODAL;
    }
};

/** \ingroup CholmodSupport_Module
  * \class CholmodDecomposition
  * \brief A general Cholesky factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a LL^T or LDL^T Cholesky factorization
  * using the Cholmod library. The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * This variant permits to change the underlying Cholesky method at runtime.
  * On the other hand, it does not provide access to the result of the factorization.
  * The default is to let Cholmod automatically choose between a simplicial and supernodal factorization.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodDecomposition : public CholmodBase<_MatrixType, _UpLo, CholmodDecomposition<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodDecomposition> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodDecomposition() : Base() { init(); }

    CholmodDecomposition(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodDecomposition() {}

    void setMode(CholmodMode mode)
    {
      switch(mode)
      {
        case CholmodAuto:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_AUTO;
          break;
        case CholmodSimplicialLLt:
          m_cholmod.final_asis = 0;
          m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
          m_cholmod.final_ll = 1;
          break;
        case CholmodSupernodalLLt:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_SUPERNODAL;
          break;
        case CholmodLDLt:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
          break;
        default:
          break;
      }
    }
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_AUTO;
    }
};

} // end namespace Eigen

#endif // EIGEN_CHOLMODSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ArithmeticSequence.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARITHMETIC_SEQUENCE_H
#define EIGEN_ARITHMETIC_SEQUENCE_H

namespace Eigen {

namespace internal {

#if (!EIGEN_HAS_CXX11) || !((!EIGEN_COMP_GNUC) || EIGEN_COMP_GNUC>=48)
template<typename T> struct aseq_negate {};

template<> struct aseq_negate<Index> {
  typedef Index type;
};

template<int N> struct aseq_negate<FixedInt<N> > {
  typedef FixedInt<-N> type;
};

// Compilation error in the following case:
template<> struct aseq_negate<FixedInt<DynamicIndex> > {};

template<typename FirstType,typename SizeType,typename IncrType,
         bool FirstIsSymbolic=symbolic::is_symbolic<FirstType>::value,
         bool SizeIsSymbolic =symbolic::is_symbolic<SizeType>::value>
struct aseq_reverse_first_type {
  typedef Index type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,true,true> {
  typedef symbolic::AddExpr<FirstType,
                            symbolic::ProductExpr<symbolic::AddExpr<SizeType,symbolic::ValueExpr<FixedInt<-1> > >,
                                                  symbolic::ValueExpr<IncrType> >
                           > type;
};

template<typename SizeType,typename IncrType,typename EnableIf = void>
struct aseq_reverse_first_type_aux {
  typedef Index type;
};

template<typename SizeType,typename IncrType>
struct aseq_reverse_first_type_aux<SizeType,IncrType,typename internal::enable_if<bool((SizeType::value+IncrType::value)|0x1)>::type> {
  typedef FixedInt<(SizeType::value-1)*IncrType::value> type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,true,false> {
  typedef typename aseq_reverse_first_type_aux<SizeType,IncrType>::type Aux;
  typedef symbolic::AddExpr<FirstType,symbolic::ValueExpr<Aux> > type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,false,true> {
  typedef symbolic::AddExpr<symbolic::ProductExpr<symbolic::AddExpr<SizeType,symbolic::ValueExpr<FixedInt<-1> > >,
                                                  symbolic::ValueExpr<IncrType> >,
                            symbolic::ValueExpr<> > type;
};
#endif

// Helper to cleanup the type of the increment:
template<typename T> struct cleanup_seq_incr {
  typedef typename cleanup_index_type<T,DynamicIndex>::type type;
};

}

//--------------------------------------------------------------------------------
// seq(first,last,incr) and seqN(first,size,incr)
//--------------------------------------------------------------------------------

template<typename FirstType=Index,typename SizeType=Index,typename IncrType=internal::FixedInt<1> >
class ArithmeticSequence;

template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                   typename internal::cleanup_index_type<SizeType>::type,
                   typename internal::cleanup_seq_incr<IncrType>::type >
seqN(FirstType first, SizeType size, IncrType incr);

/** \class ArithmeticSequence
  * \ingroup Core_Module
  *
  * This class represents an arithmetic progression \f$ a_0, a_1, a_2, ..., a_{n-1}\f$ defined by
  * its \em first value \f$ a_0 \f$, its \em size (aka length) \em n, and the \em increment (aka stride)
  * that is equal to \f$ a_{i+1}-a_{i}\f$ for any \em i.
  *
  * It is internally used as the return type of the Eigen::seq and Eigen::seqN functions, and as the input arguments
  * of DenseBase::operator()(const RowIndices&, const ColIndices&), and most of the time this is the
  * only way it is used.
  *
  * \tparam FirstType type of the first element, usually an Index,
  *                   but internally it can be a symbolic expression
  * \tparam SizeType type representing the size of the sequence, usually an Index
  *                  or a compile time integral constant. Internally, it can also be a symbolic expression
  * \tparam IncrType type of the increment, can be a runtime Index, or a compile time integral constant (default is compile-time 1)
  *
  * \sa Eigen::seq, Eigen::seqN, DenseBase::operator()(const RowIndices&, const ColIndices&), class IndexedView
  */
template<typename FirstType,typename SizeType,typename IncrType>
class ArithmeticSequence
{
public:
  ArithmeticSequence(FirstType first, SizeType size) : m_first(first), m_size(size) {}
  ArithmeticSequence(FirstType first, SizeType size, IncrType incr) : m_first(first), m_size(size), m_incr(incr) {}

  enum {
    SizeAtCompileTime = internal::get_fixed_value<SizeType>::value,
    IncrAtCompileTime = internal::get_fixed_value<IncrType,DynamicIndex>::value
  };

  /** \returns the size, i.e., number of elements, of the sequence */
  Index size()  const { return m_size; }

  /** \returns the first element \f$ a_0 \f$ in the sequence */
  Index first()  const { return m_first; }

  /** \returns the value \f$ a_i \f$ at index \a i in the sequence. */
  Index operator[](Index i) const { return m_first + i * m_incr; }

  const FirstType& firstObject() const { return m_first; }
  const SizeType&  sizeObject()  const { return m_size; }
  const IncrType&  incrObject()  const { return m_incr; }

protected:
  FirstType m_first;
  SizeType  m_size;
  IncrType  m_incr;

public:

#if EIGEN_HAS_CXX11 && ((!EIGEN_COMP_GNUC) || EIGEN_COMP_GNUC>=48)
  auto reverse() const -> decltype(Eigen::seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr)) {
    return seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr);
  }
#else
protected:
  typedef typename internal::aseq_negate<IncrType>::type ReverseIncrType;
  typedef typename internal::aseq_reverse_first_type<FirstType,SizeType,IncrType>::type ReverseFirstType;
public:
  ArithmeticSequence<ReverseFirstType,SizeType,ReverseIncrType>
  reverse() const {
    return seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr);
  }
#endif
};

/** \returns an ArithmeticSequence starting at \a first, of length \a size, and increment \a incr
  *
  * \sa seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType) */
template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type,typename internal::cleanup_seq_incr<IncrType>::type >
seqN(FirstType first, SizeType size, IncrType incr)  {
  return ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type,typename internal::cleanup_seq_incr<IncrType>::type>(first,size,incr);
}

/** \returns an ArithmeticSequence starting at \a first, of length \a size, and unit increment
  *
  * \sa seqN(FirstType,SizeType,IncrType), seq(FirstType,LastType) */
template<typename FirstType,typename SizeType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type >
seqN(FirstType first, SizeType size)  {
  return ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type>(first,size);
}

#ifdef EIGEN_PARSED_BY_DOXYGEN

/** \returns an ArithmeticSequence starting at \a f, up (or down) to \a l, and with positive (or negative) increment \a incr
  *
  * It is essentially an alias to:
  * \code
  * seqN(f, (l-f+incr)/incr, incr);
  * \endcode
  *
  * \sa seqN(FirstType,SizeType,IncrType), seq(FirstType,LastType)
  */
template<typename FirstType,typename LastType, typename IncrType>
auto seq(FirstType f, LastType l, IncrType incr);

/** \returns an ArithmeticSequence starting at \a f, up (or down) to \a l, and unit increment
  *
  * It is essentially an alias to:
  * \code
  * seqN(f,l-f+1);
  * \endcode
  *
  * \sa seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType)
  */
template<typename FirstType,typename LastType>
auto seq(FirstType f, LastType l);

#else // EIGEN_PARSED_BY_DOXYGEN

#if EIGEN_HAS_CXX11
template<typename FirstType,typename LastType>
auto seq(FirstType f, LastType l) -> decltype(seqN(typename internal::cleanup_index_type<FirstType>::type(f),
                                                   (  typename internal::cleanup_index_type<LastType>::type(l)
                                                    - typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>())))
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              (typename internal::cleanup_index_type<LastType>::type(l)
               -typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>()));
}

template<typename FirstType,typename LastType, typename IncrType>
auto seq(FirstType f, LastType l, IncrType incr)
  -> decltype(seqN(typename internal::cleanup_index_type<FirstType>::type(f),
                   (   typename internal::cleanup_index_type<LastType>::type(l)
                     - typename internal::cleanup_index_type<FirstType>::type(f)+typename internal::cleanup_seq_incr<IncrType>::type(incr)
                   ) / typename internal::cleanup_seq_incr<IncrType>::type(incr),
                   typename internal::cleanup_seq_incr<IncrType>::type(incr)))
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              ( typename internal::cleanup_index_type<LastType>::type(l)
               -typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr)) / CleanedIncrType(incr),
              CleanedIncrType(incr));
}

#else // EIGEN_HAS_CXX11

template<typename FirstType,typename LastType>
typename internal::enable_if<!(symbolic::is_symbolic<FirstType>::value || symbolic::is_symbolic<LastType>::value),
                             ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,Index> >::type
seq(FirstType f, LastType l)
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              Index((typename internal::cleanup_index_type<LastType>::type(l)-typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>())));
}

template<typename FirstTypeDerived,typename LastType>
typename internal::enable_if<!symbolic::is_symbolic<LastType>::value,
    ArithmeticSequence<FirstTypeDerived, symbolic::AddExpr<symbolic::AddExpr<symbolic::NegateExpr<FirstTypeDerived>,symbolic::ValueExpr<> >,
                                                            symbolic::ValueExpr<internal::FixedInt<1> > > > >::type
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, LastType l)
{
  return seqN(f.derived(),(typename internal::cleanup_index_type<LastType>::type(l)-f.derived()+fix<1>()));
}

template<typename FirstType,typename LastTypeDerived>
typename internal::enable_if<!symbolic::is_symbolic<FirstType>::value,
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                        symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::ValueExpr<> >,
                                          symbolic::ValueExpr<internal::FixedInt<1> > > > >::type
seq(FirstType f, const symbolic::BaseExpr<LastTypeDerived> &l)
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),(l.derived()-typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>()));
}

template<typename FirstTypeDerived,typename LastTypeDerived>
ArithmeticSequence<FirstTypeDerived,
                    symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::NegateExpr<FirstTypeDerived> >,symbolic::ValueExpr<internal::FixedInt<1> > > >
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, const symbolic::BaseExpr<LastTypeDerived> &l)
{
  return seqN(f.derived(),(l.derived()-f.derived()+fix<1>()));
}


template<typename FirstType,typename LastType, typename IncrType>
typename internal::enable_if<!(symbolic::is_symbolic<FirstType>::value || symbolic::is_symbolic<LastType>::value),
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,Index,typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(FirstType f, LastType l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              Index((typename internal::cleanup_index_type<LastType>::type(l)-typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr))/CleanedIncrType(incr)), incr);
}

template<typename FirstTypeDerived,typename LastType, typename IncrType>
typename internal::enable_if<!symbolic::is_symbolic<LastType>::value,
    ArithmeticSequence<FirstTypeDerived,
                        symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<symbolic::NegateExpr<FirstTypeDerived>,
                                                                                   symbolic::ValueExpr<> >,
                                                                 symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                              symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                        typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, LastType l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(f.derived(),(typename internal::cleanup_index_type<LastType>::type(l)-f.derived()+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}

template<typename FirstType,typename LastTypeDerived, typename IncrType>
typename internal::enable_if<!symbolic::is_symbolic<FirstType>::value,
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                        symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::ValueExpr<> >,
                                                                 symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                               symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                        typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(FirstType f, const symbolic::BaseExpr<LastTypeDerived> &l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              (l.derived()-typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}

template<typename FirstTypeDerived,typename LastTypeDerived, typename IncrType>
ArithmeticSequence<FirstTypeDerived,
                    symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,
                                                                               symbolic::NegateExpr<FirstTypeDerived> >,
                                                             symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                          symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                    typename internal::cleanup_seq_incr<IncrType>::type>
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, const symbolic::BaseExpr<LastTypeDerived> &l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(f.derived(),(l.derived()-f.derived()+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}
#endif // EIGEN_HAS_CXX11

#endif // EIGEN_PARSED_BY_DOXYGEN


#if EIGEN_HAS_CXX11 || defined(EIGEN_PARSED_BY_DOXYGEN)
/** \cpp11
  * \returns a symbolic ArithmeticSequence representing the last \a size elements with increment \a incr.
  *
  * It is a shortcut for: \code seqN(last-(size-fix<1>)*incr, size, incr) \endcode
  * 
  * \sa lastN(SizeType), seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType) */
template<typename SizeType,typename IncrType>
auto lastN(SizeType size, IncrType incr)
-> decltype(seqN(Eigen::last-(size-fix<1>())*incr, size, incr))
{
  return seqN(Eigen::last-(size-fix<1>())*incr, size, incr);
}

/** \cpp11
  * \returns a symbolic ArithmeticSequence representing the last \a size elements with a unit increment.
  *
  *  It is a shortcut for: \code seq(last+fix<1>-size, last) \endcode
  * 
  * \sa lastN(SizeType,IncrType, seqN(FirstType,SizeType), seq(FirstType,LastType) */
template<typename SizeType>
auto lastN(SizeType size)
-> decltype(seqN(Eigen::last+fix<1>()-size, size))
{
  return seqN(Eigen::last+fix<1>()-size, size);
}
#endif

namespace internal {

// Convert a symbolic span into a usable one (i.e., remove last/end "keywords")
template<typename T>
struct make_size_type {
  typedef typename internal::conditional<symbolic::is_symbolic<T>::value, Index, T>::type type;
};

template<typename FirstType,typename SizeType,typename IncrType,int XprSize>
struct IndexedViewCompatibleType<ArithmeticSequence<FirstType,SizeType,IncrType>, XprSize> {
  typedef ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType> type;
};

template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType>
makeIndexedViewCompatible(const ArithmeticSequence<FirstType,SizeType,IncrType>& ids, Index size,SpecializedType) {
  return ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType>(
            eval_expr_given_size(ids.firstObject(),size),eval_expr_given_size(ids.sizeObject(),size),ids.incrObject());
}

template<typename FirstType,typename SizeType,typename IncrType>
struct get_compile_time_incr<ArithmeticSequence<FirstType,SizeType,IncrType> > {
  enum { value = get_fixed_value<IncrType,DynamicIndex>::value };
};

} // end namespace internal

/** \namespace Eigen::indexing
  * \ingroup Core_Module
  * 
  * The sole purpose of this namespace is to be able to import all functions
  * and symbols that are expected to be used within operator() for indexing
  * and slicing. If you already imported the whole Eigen namespace:
  * \code using namespace Eigen; \endcode
  * then you are already all set. Otherwise, if you don't want/cannot import
  * the whole Eigen namespace, the following line:
  * \code using namespace Eigen::indexing; \endcode
  * is equivalent to:
  * \code
  using Eigen::all;
  using Eigen::seq;
  using Eigen::seqN;
  using Eigen::lastN; // c++11 only
  using Eigen::last;
  using Eigen::lastp1;
  using Eigen::fix;
  \endcode
  */
namespace indexing {
  using Eigen::all;
  using Eigen::seq;
  using Eigen::seqN;
  #if EIGEN_HAS_CXX11
  using Eigen::lastN;
  #endif
  using Eigen::last;
  using Eigen::lastp1;
  using Eigen::fix;
}

} // end namespace Eigen

#endif // EIGEN_ARITHMETIC_SEQUENCE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Array.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAY_H
#define EIGEN_ARRAY_H

namespace Eigen {

namespace internal {
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct traits<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> > : traits<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  typedef ArrayXpr XprKind;
  typedef ArrayBase<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> > XprBase;
};
}

/** \class Array
  * \ingroup Core_Module
  *
  * \brief General-purpose arrays with easy API for coefficient-wise operations
  *
  * The %Array class is very similar to the Matrix class. It provides
  * general-purpose one- and two-dimensional arrays. The difference between the
  * %Array and the %Matrix class is primarily in the API: the API for the
  * %Array class provides easy access to coefficient-wise operations, while the
  * API for the %Matrix class provides easy access to linear-algebra
  * operations.
  *
  * See documentation of class Matrix for detailed information on the template parameters
  * storage layout.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_ARRAY_PLUGIN.
  *
  * \sa \blank \ref TutorialArrayClass, \ref TopicClassHierarchy
  */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
class Array
  : public PlainObjectBase<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  public:

    typedef PlainObjectBase<Array> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Array)

    enum { Options = _Options };
    typedef typename Base::PlainObject PlainObject;

  protected:
    template <typename Derived, typename OtherDerived, bool IsVector>
    friend struct internal::conservative_resize_like_impl;

    using Base::m_storage;

  public:

    using Base::base;
    using Base::coeff;
    using Base::coeffRef;

    /**
      * The usage of
      *   using Base::operator=;
      * fails on MSVC. Since the code below is working with GCC and MSVC, we skipped
      * the usage of 'using'. This should be done only for operator=.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const EigenBase<OtherDerived> &other)
    {
      return Base::operator=(other);
    }

    /** Set all the entries to \a value.
      * \sa DenseBase::setConstant(), DenseBase::fill()
      */
    /* This overload is needed because the usage of
      *   using Base::operator=;
      * fails on MSVC. Since the code below is working with GCC and MSVC, we skipped
      * the usage of 'using'. This should be done only for operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const Scalar &value)
    {
      Base::setConstant(value);
      return *this;
    }

    /** Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const DenseBase<OtherDerived>& other)
    {
      return Base::_set(other);
    }

    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const Array& other)
    {
      return Base::_set(other);
    }

    /** Default constructor.
      *
      * For fixed-size matrices, does nothing.
      *
      * For dynamic-size matrices, creates an empty matrix of size 0. Does not allocate any array. Such a matrix
      * is called a null matrix. This constructor is the unique way to create null matrices: resizing
      * a matrix to 0 is not supported.
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array() : Base()
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    // FIXME is it still needed ??
    /** \internal */
    EIGEN_DEVICE_FUNC
    Array(internal::constructor_without_unaligned_array_assert)
      : Base(internal::constructor_without_unaligned_array_assert())
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }
#endif

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    Array(Array&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
      : Base(std::move(other))
    {
      Base::_check_template_params();
    }
    EIGEN_DEVICE_FUNC
    Array& operator=(Array&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
    {
      Base::operator=(std::move(other));
      return *this;
    }
#endif

    #if EIGEN_HAS_CXX11
    /** \copydoc PlainObjectBase(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
     *
     * Example: \include Array_variadic_ctor_cxx11.cpp
     * Output: \verbinclude Array_variadic_ctor_cxx11.out
     *
     * \sa Array(const std::initializer_list<std::initializer_list<Scalar>>&)
     * \sa Array(const Scalar&), Array(const Scalar&,const Scalar&)
     */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      : Base(a0, a1, a2, a3, args...) {}

    /** \brief Constructs an array and initializes it from the coefficients given as initializer-lists grouped by row. \cpp11
      *
      * In the general case, the constructor takes a list of rows, each row being represented as a list of coefficients:
      *
      * Example: \include Array_initializer_list_23_cxx11.cpp
      * Output: \verbinclude Array_initializer_list_23_cxx11.out
      *
      * Each of the inner initializer lists must contain the exact same number of elements, otherwise an assertion is triggered.
      *
      * In the case of a compile-time column 1D array, implicit transposition from a single row is allowed.
      * Therefore <code> Array<int,Dynamic,1>{{1,2,3,4,5}}</code> is legal and the more verbose syntax
      * <code>Array<int,Dynamic,1>{{1},{2},{3},{4},{5}}</code> can be avoided:
      *
      * Example: \include Array_initializer_list_vector_cxx11.cpp
      * Output: \verbinclude Array_initializer_list_vector_cxx11.out
      *
      * In the case of fixed-sized arrays, the initializer list sizes must exactly match the array sizes,
      * and implicit transposition is allowed for compile-time 1D arrays only.
      *
      * \sa  Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const std::initializer_list<std::initializer_list<Scalar>>& list) : Base(list) {}
    #endif // end EIGEN_HAS_CXX11

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE explicit Array(const T& x)
    {
      Base::_check_template_params();
      Base::template _init1<T>(x);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const T0& val0, const T1& val1)
    {
      Base::_check_template_params();
      this->template _init2<T0,T1>(val0, val1);
    }

    #else
    /** \brief Constructs a fixed-sized array initialized with coefficients starting at \a data */
    EIGEN_DEVICE_FUNC explicit Array(const Scalar *data);
    /** Constructs a vector or row-vector with given dimension. \only_for_vectors
      *
      * Note that this is only useful for dynamic-size vectors. For fixed-size vectors,
      * it is redundant to pass the dimension here, so it makes more sense to use the default
      * constructor Array() instead.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE explicit Array(Index dim);
    /** constructs an initialized 1x1 Array with the given coefficient
      * \sa const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args */
    Array(const Scalar& value);
    /** constructs an uninitialized array with \a rows rows and \a cols columns.
      *
      * This is useful for dynamic-size arrays. For fixed-size arrays,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Array() instead. */
    Array(Index rows, Index cols);
    /** constructs an initialized 2D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args) */
    Array(const Scalar& val0, const Scalar& val1);
    #endif  // end EIGEN_PARSED_BY_DOXYGEN

    /** constructs an initialized 3D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Scalar& val0, const Scalar& val1, const Scalar& val2)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Array, 3)
      m_storage.data()[0] = val0;
      m_storage.data()[1] = val1;
      m_storage.data()[2] = val2;
    }
    /** constructs an initialized 4D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Scalar& val0, const Scalar& val1, const Scalar& val2, const Scalar& val3)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Array, 4)
      m_storage.data()[0] = val0;
      m_storage.data()[1] = val1;
      m_storage.data()[2] = val2;
      m_storage.data()[3] = val3;
    }

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Array& other)
            : Base(other)
    { }

  private:
    struct PrivateType {};
  public:

    /** \sa MatrixBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const EigenBase<OtherDerived> &other,
                              typename internal::enable_if<internal::is_convertible<typename OtherDerived::Scalar,Scalar>::value,
                                                           PrivateType>::type = PrivateType())
      : Base(other.derived())
    { }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT{ return 1; }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return this->innerSize(); }

    #ifdef EIGEN_ARRAY_PLUGIN
    #include EIGEN_ARRAY_PLUGIN
    #endif

  private:

    template<typename MatrixType, typename OtherDerived, bool SwapPointers>
    friend struct internal::matrix_swap_impl;
};

/** \defgroup arraytypedefs Global array typedefs
  * \ingroup Core_Module
  *
  * %Eigen defines several typedef shortcuts for most common 1D and 2D array types.
  *
  * The general patterns are the following:
  *
  * \c ArrayRowsColsType where \c Rows and \c Cols can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double, \c cf for complex float, \c cd
  * for complex double.
  *
  * For example, \c Array33d is a fixed-size 3x3 array type of doubles, and \c ArrayXXf is a dynamic-size matrix of floats.
  *
  * There are also \c ArraySizeType which are self-explanatory. For example, \c Array4cf is
  * a fixed-size 1D array of 4 complex floats.
  *
  * With \cpp11, template alias are also defined for common sizes.
  * They follow the same pattern as above except that the scalar type suffix is replaced by a
  * template parameter, i.e.:
  *   - `ArrayRowsCols<Type>` where `Rows` and `Cols` can be \c 2,\c 3,\c 4, or \c X for fixed or dynamic size.
  *   - `ArraySize<Type>` where `Size` can be \c 2,\c 3,\c 4 or \c X for fixed or dynamic size 1D arrays.
  *
  * \sa class Array
  */

#define EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)   \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, Size> Array##SizeSuffix##SizeSuffix##TypeSuffix;  \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, 1>    Array##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, Size)         \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, Dynamic> Array##Size##X##TypeSuffix;  \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Dynamic, Size> Array##X##Size##TypeSuffix;

#define EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, Dynamic, X) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 2) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 3) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 4)

EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(double,               d)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(std::complex<float>,  cf)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(std::complex<double>, cd)

#undef EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_ARRAY_TYPEDEFS
#undef EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS

#if EIGEN_HAS_CXX11

#define EIGEN_MAKE_ARRAY_TYPEDEFS(Size, SizeSuffix)               \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##SizeSuffix##SizeSuffix = Array<Type, Size, Size>;    \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##SizeSuffix = Array<Type, Size, 1>;

#define EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Size)                     \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##Size##X = Array<Type, Size, Dynamic>;                \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##X##Size = Array<Type, Dynamic, Size>;

EIGEN_MAKE_ARRAY_TYPEDEFS(2, 2)
EIGEN_MAKE_ARRAY_TYPEDEFS(3, 3)
EIGEN_MAKE_ARRAY_TYPEDEFS(4, 4)
EIGEN_MAKE_ARRAY_TYPEDEFS(Dynamic, X)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(2)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(3)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(4)

#undef EIGEN_MAKE_ARRAY_TYPEDEFS
#undef EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS

#endif // EIGEN_HAS_CXX11

#define EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, SizeSuffix) \
using Eigen::Matrix##SizeSuffix##TypeSuffix; \
using Eigen::Vector##SizeSuffix##TypeSuffix; \
using Eigen::RowVector##SizeSuffix##TypeSuffix;

#define EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(TypeSuffix) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 2) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 3) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 4) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, X) \

#define EIGEN_USING_ARRAY_TYPEDEFS \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(i) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(f) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(d) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(cf) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(cd)

} // end namespace Eigen

#endif // EIGEN_ARRAY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ArrayBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAYBASE_H
#define EIGEN_ARRAYBASE_H

namespace Eigen { 

template<typename ExpressionType> class MatrixWrapper;

/** \class ArrayBase
  * \ingroup Core_Module
  *
  * \brief Base class for all 1D and 2D array, and related expressions
  *
  * An array is similar to a dense vector or matrix. While matrices are mathematical
  * objects with well defined linear algebra operators, an array is just a collection
  * of scalar values arranged in a one or two dimensionnal fashion. As the main consequence,
  * all operations applied to an array are performed coefficient wise. Furthermore,
  * arrays support scalar math functions of the c++ standard library (e.g., std::sin(x)), and convenient
  * constructors allowing to easily write generic code working for both scalar values
  * and arrays.
  *
  * This class is the base that is inherited by all array expression types.
  *
  * \tparam Derived is the derived type, e.g., an array or an expression type.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_ARRAYBASE_PLUGIN.
  *
  * \sa class MatrixBase, \ref TopicClassHierarchy
  */
template<typename Derived> class ArrayBase
  : public DenseBase<Derived>
{
  public:
#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** The base class for a given storage type. */
    typedef ArrayBase StorageBaseType;

    typedef ArrayBase Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef DenseBase<Derived> Base;
    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;
    
    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::operator-;
    using Base::operator=;
    using Base::operator+=;
    using Base::operator-=;
    using Base::operator*=;
    using Base::operator/=;

    typedef typename Base::CoeffReturnType CoeffReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

#ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Base::PlainObject PlainObject;

    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::ArrayBase
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/ArrayCwiseUnaryOps.h"
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   include "../plugins/ArrayCwiseBinaryOps.h"
#   ifdef EIGEN_ARRAYBASE_PLUGIN
#     include EIGEN_ARRAYBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const ArrayBase& other)
    {
      internal::call_assignment(derived(), other.derived());
      return derived();
    }
    
    /** Set all the entries to \a value.
      * \sa DenseBase::setConstant(), DenseBase::fill() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const Scalar &value)
    { Base::setConstant(value); return derived(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const Scalar& scalar);
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const Scalar& scalar);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const ArrayBase<OtherDerived>& other);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const ArrayBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const ArrayBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const ArrayBase<OtherDerived>& other);

  public:
    EIGEN_DEVICE_FUNC
    ArrayBase<Derived>& array() { return *this; }
    EIGEN_DEVICE_FUNC
    const ArrayBase<Derived>& array() const { return *this; }

    /** \returns an \link Eigen::MatrixBase Matrix \endlink expression of this array
      * \sa MatrixBase::array() */
    EIGEN_DEVICE_FUNC
    MatrixWrapper<Derived> matrix() { return MatrixWrapper<Derived>(derived()); }
    EIGEN_DEVICE_FUNC
    const MatrixWrapper<const Derived> matrix() const { return MatrixWrapper<const Derived>(derived()); }

//     template<typename Dest>
//     inline void evalTo(Dest& dst) const { dst = matrix(); }

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(ArrayBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(ArrayBase)

  private:
    explicit ArrayBase(Index);
    ArrayBase(Index,Index);
    template<typename OtherDerived> explicit ArrayBase(const ArrayBase<OtherDerived>&);
  protected:
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator+=(const MatrixBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator-=(const MatrixBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
};

/** replaces \c *this by \c *this - \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator-=(const ArrayBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this + \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator+=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this * \a other coefficient wise.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator*=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::mul_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this / \a other coefficient wise.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator/=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::div_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_ARRAYBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ArrayWrapper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAYWRAPPER_H
#define EIGEN_ARRAYWRAPPER_H

namespace Eigen {

/** \class ArrayWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of a mathematical vector or matrix as an array object
  *
  * This class is the return type of MatrixBase::array(), and most of the time
  * this is the only way it is use.
  *
  * \sa MatrixBase::array(), class MatrixWrapper
  */

namespace internal {
template<typename ExpressionType>
struct traits<ArrayWrapper<ExpressionType> >
  : public traits<typename remove_all<typename ExpressionType::Nested>::type >
{
  typedef ArrayXpr XprKind;
  // Let's remove NestByRefBit
  enum {
    Flags0 = traits<typename remove_all<typename ExpressionType::Nested>::type >::Flags,
    LvalueBitFlag = is_lvalue<ExpressionType>::value ? LvalueBit : 0,
    Flags = (Flags0 & ~(NestByRefBit | LvalueBit)) | LvalueBitFlag
  };
};
}

template<typename ExpressionType>
class ArrayWrapper : public ArrayBase<ArrayWrapper<ExpressionType> >
{
  public:
    typedef ArrayBase<ArrayWrapper> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ArrayWrapper)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ArrayWrapper)
    typedef typename internal::remove_all<ExpressionType>::type NestedExpression;

    typedef typename internal::conditional<
                       internal::is_lvalue<ExpressionType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    typedef typename internal::ref_selector<ExpressionType>::non_const_type NestedExpressionType;

    using Base::coeffRef;

    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE ArrayWrapper(ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return m_expression.data(); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return m_expression.data(); }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_expression.coeffRef(rowId, colId);
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_expression.coeffRef(index);
    }

    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& dst) const { dst = m_expression; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<NestedExpressionType>::type&
    nestedExpression() const
    {
      return m_expression;
    }

    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index)  */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize) { m_expression.resize(newSize); }
    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index,Index)*/
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols) { m_expression.resize(rows,cols); }

  protected:
    NestedExpressionType m_expression;
};

/** \class MatrixWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of an array as a mathematical vector or matrix
  *
  * This class is the return type of ArrayBase::matrix(), and most of the time
  * this is the only way it is use.
  *
  * \sa MatrixBase::matrix(), class ArrayWrapper
  */

namespace internal {
template<typename ExpressionType>
struct traits<MatrixWrapper<ExpressionType> >
 : public traits<typename remove_all<typename ExpressionType::Nested>::type >
{
  typedef MatrixXpr XprKind;
  // Let's remove NestByRefBit
  enum {
    Flags0 = traits<typename remove_all<typename ExpressionType::Nested>::type >::Flags,
    LvalueBitFlag = is_lvalue<ExpressionType>::value ? LvalueBit : 0,
    Flags = (Flags0 & ~(NestByRefBit | LvalueBit)) | LvalueBitFlag
  };
};
}

template<typename ExpressionType>
class MatrixWrapper : public MatrixBase<MatrixWrapper<ExpressionType> >
{
  public:
    typedef MatrixBase<MatrixWrapper<ExpressionType> > Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(MatrixWrapper)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(MatrixWrapper)
    typedef typename internal::remove_all<ExpressionType>::type NestedExpression;

    typedef typename internal::conditional<
                       internal::is_lvalue<ExpressionType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    typedef typename internal::ref_selector<ExpressionType>::non_const_type NestedExpressionType;

    using Base::coeffRef;

    EIGEN_DEVICE_FUNC
    explicit inline MatrixWrapper(ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return m_expression.data(); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return m_expression.data(); }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_expression.derived().coeffRef(rowId, colId);
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_expression.coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<NestedExpressionType>::type&
    nestedExpression() const
    {
      return m_expression;
    }

    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index)  */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize) { m_expression.resize(newSize); }
    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index,Index)*/
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols) { m_expression.resize(rows,cols); }

  protected:
    NestedExpressionType m_expression;
};

} // end namespace Eigen

#endif // EIGEN_ARRAYWRAPPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Assign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Michael Olbrich <michael.olbrich@gmx.net>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGN_H
#define EIGEN_ASSIGN_H

namespace Eigen {

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>
  ::lazyAssign(const DenseBase<OtherDerived>& other)
{
  enum{
    SameType = internal::is_same<typename Derived::Scalar,typename OtherDerived::Scalar>::value
  };

  EIGEN_STATIC_ASSERT_LVALUE(Derived)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT(SameType,YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(rows() == other.rows() && cols() == other.cols());
  internal::call_assignment_no_alias(derived(),other.derived());
  
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator=(const DenseBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator=(const DenseBase& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const MatrixBase& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template <typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const DenseBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template <typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const EigenBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  other.derived().evalTo(derived());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_ASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/AssignEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011-2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGN_EVALUATOR_H
#define EIGEN_ASSIGN_EVALUATOR_H

namespace Eigen {

// This implementation is based on Assign.h

namespace internal {

/***************************************************************************
* Part 1 : the logic deciding a strategy for traversal and unrolling       *
***************************************************************************/

// copy_using_evaluator_traits is based on assign_traits

template <typename DstEvaluator, typename SrcEvaluator, typename AssignFunc, int MaxPacketSize = -1>
struct copy_using_evaluator_traits
{
  typedef typename DstEvaluator::XprType Dst;
  typedef typename Dst::Scalar DstScalar;

  enum {
    DstFlags = DstEvaluator::Flags,
    SrcFlags = SrcEvaluator::Flags
  };

public:
  enum {
    DstAlignment = DstEvaluator::Alignment,
    SrcAlignment = SrcEvaluator::Alignment,
    DstHasDirectAccess = (DstFlags & DirectAccessBit) == DirectAccessBit,
    JointAlignment = EIGEN_PLAIN_ENUM_MIN(DstAlignment,SrcAlignment)
  };

private:
  enum {
    InnerSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::SizeAtCompileTime)
              : int(DstFlags)&RowMajorBit ? int(Dst::ColsAtCompileTime)
              : int(Dst::RowsAtCompileTime),
    InnerMaxSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::MaxSizeAtCompileTime)
              : int(DstFlags)&RowMajorBit ? int(Dst::MaxColsAtCompileTime)
              : int(Dst::MaxRowsAtCompileTime),
    RestrictedInnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(InnerSize,MaxPacketSize),
    RestrictedLinearSize = EIGEN_SIZE_MIN_PREFER_FIXED(Dst::SizeAtCompileTime,MaxPacketSize),
    OuterStride = int(outer_stride_at_compile_time<Dst>::ret),
    MaxSizeAtCompileTime = Dst::SizeAtCompileTime
  };

  // TODO distinguish between linear traversal and inner-traversals
  typedef typename find_best_packet<DstScalar,RestrictedLinearSize>::type LinearPacketType;
  typedef typename find_best_packet<DstScalar,RestrictedInnerSize>::type InnerPacketType;

  enum {
    LinearPacketSize = unpacket_traits<LinearPacketType>::size,
    InnerPacketSize = unpacket_traits<InnerPacketType>::size
  };

public:
  enum {
    LinearRequiredAlignment = unpacket_traits<LinearPacketType>::alignment,
    InnerRequiredAlignment = unpacket_traits<InnerPacketType>::alignment
  };

private:
  enum {
    DstIsRowMajor = DstFlags&RowMajorBit,
    SrcIsRowMajor = SrcFlags&RowMajorBit,
    StorageOrdersAgree = (int(DstIsRowMajor) == int(SrcIsRowMajor)),
    MightVectorize = bool(StorageOrdersAgree)
                  && (int(DstFlags) & int(SrcFlags) & ActualPacketAccessBit)
                  && bool(functor_traits<AssignFunc>::PacketAccess),
    MayInnerVectorize  = MightVectorize
                       && int(InnerSize)!=Dynamic && int(InnerSize)%int(InnerPacketSize)==0
                       && int(OuterStride)!=Dynamic && int(OuterStride)%int(InnerPacketSize)==0
                       && (EIGEN_UNALIGNED_VECTORIZE  || int(JointAlignment)>=int(InnerRequiredAlignment)),
    MayLinearize = bool(StorageOrdersAgree) && (int(DstFlags) & int(SrcFlags) & LinearAccessBit),
    MayLinearVectorize = bool(MightVectorize) && bool(MayLinearize) && bool(DstHasDirectAccess)
                       && (EIGEN_UNALIGNED_VECTORIZE || (int(DstAlignment)>=int(LinearRequiredAlignment)) || MaxSizeAtCompileTime == Dynamic),
      /* If the destination isn't aligned, we have to do runtime checks and we don't unroll,
         so it's only good for large enough sizes. */
    MaySliceVectorize  = bool(MightVectorize) && bool(DstHasDirectAccess)
                       && (int(InnerMaxSize)==Dynamic || int(InnerMaxSize)>=(EIGEN_UNALIGNED_VECTORIZE?InnerPacketSize:(3*InnerPacketSize)))
      /* slice vectorization can be slow, so we only want it if the slices are big, which is
         indicated by InnerMaxSize rather than InnerSize, think of the case of a dynamic block
         in a fixed-size matrix
         However, with EIGEN_UNALIGNED_VECTORIZE and unrolling, slice vectorization is still worth it */
  };

public:
  enum {
    Traversal =  int(Dst::SizeAtCompileTime) == 0 ? int(AllAtOnceTraversal) // If compile-size is zero, traversing will fail at compile-time.
              : (int(MayLinearVectorize) && (LinearPacketSize>InnerPacketSize)) ? int(LinearVectorizedTraversal)
              : int(MayInnerVectorize)   ? int(InnerVectorizedTraversal)
              : int(MayLinearVectorize)  ? int(LinearVectorizedTraversal)
              : int(MaySliceVectorize)   ? int(SliceVectorizedTraversal)
              : int(MayLinearize)        ? int(LinearTraversal)
                                         : int(DefaultTraversal),
    Vectorized = int(Traversal) == InnerVectorizedTraversal
              || int(Traversal) == LinearVectorizedTraversal
              || int(Traversal) == SliceVectorizedTraversal
  };

  typedef typename conditional<int(Traversal)==LinearVectorizedTraversal, LinearPacketType, InnerPacketType>::type PacketType;

private:
  enum {
    ActualPacketSize    = int(Traversal)==LinearVectorizedTraversal ? LinearPacketSize
                        : Vectorized ? InnerPacketSize
                        : 1,
    UnrollingLimit      = EIGEN_UNROLLING_LIMIT * ActualPacketSize,
    MayUnrollCompletely = int(Dst::SizeAtCompileTime) != Dynamic
                       && int(Dst::SizeAtCompileTime) * (int(DstEvaluator::CoeffReadCost)+int(SrcEvaluator::CoeffReadCost)) <= int(UnrollingLimit),
    MayUnrollInner      = int(InnerSize) != Dynamic
                       && int(InnerSize) * (int(DstEvaluator::CoeffReadCost)+int(SrcEvaluator::CoeffReadCost)) <= int(UnrollingLimit)
  };

public:
  enum {
    Unrolling = (int(Traversal) == int(InnerVectorizedTraversal) || int(Traversal) == int(DefaultTraversal))
                ? (
                    int(MayUnrollCompletely) ? int(CompleteUnrolling)
                  : int(MayUnrollInner)      ? int(InnerUnrolling)
                                             : int(NoUnrolling)
                  )
              : int(Traversal) == int(LinearVectorizedTraversal)
                ? ( bool(MayUnrollCompletely) && ( EIGEN_UNALIGNED_VECTORIZE || (int(DstAlignment)>=int(LinearRequiredAlignment)))
                          ? int(CompleteUnrolling)
                          : int(NoUnrolling) )
              : int(Traversal) == int(LinearTraversal)
                ? ( bool(MayUnrollCompletely) ? int(CompleteUnrolling)
                                              : int(NoUnrolling) )
#if EIGEN_UNALIGNED_VECTORIZE
              : int(Traversal) == int(SliceVectorizedTraversal)
                ? ( bool(MayUnrollInner) ? int(InnerUnrolling)
                                         : int(NoUnrolling) )
#endif
              : int(NoUnrolling)
  };

#ifdef EIGEN_DEBUG_ASSIGN
  static void debug()
  {
    std::cerr << "DstXpr: " << typeid(typename DstEvaluator::XprType).name() << std::endl;
    std::cerr << "SrcXpr: " << typeid(typename SrcEvaluator::XprType).name() << std::endl;
    std::cerr.setf(std::ios::hex, std::ios::basefield);
    std::cerr << "DstFlags" << " = " << DstFlags << " (" << demangle_flags(DstFlags) << " )" << std::endl;
    std::cerr << "SrcFlags" << " = " << SrcFlags << " (" << demangle_flags(SrcFlags) << " )" << std::endl;
    std::cerr.unsetf(std::ios::hex);
    EIGEN_DEBUG_VAR(DstAlignment)
    EIGEN_DEBUG_VAR(SrcAlignment)
    EIGEN_DEBUG_VAR(LinearRequiredAlignment)
    EIGEN_DEBUG_VAR(InnerRequiredAlignment)
    EIGEN_DEBUG_VAR(JointAlignment)
    EIGEN_DEBUG_VAR(InnerSize)
    EIGEN_DEBUG_VAR(InnerMaxSize)
    EIGEN_DEBUG_VAR(LinearPacketSize)
    EIGEN_DEBUG_VAR(InnerPacketSize)
    EIGEN_DEBUG_VAR(ActualPacketSize)
    EIGEN_DEBUG_VAR(StorageOrdersAgree)
    EIGEN_DEBUG_VAR(MightVectorize)
    EIGEN_DEBUG_VAR(MayLinearize)
    EIGEN_DEBUG_VAR(MayInnerVectorize)
    EIGEN_DEBUG_VAR(MayLinearVectorize)
    EIGEN_DEBUG_VAR(MaySliceVectorize)
    std::cerr << "Traversal" << " = " << Traversal << " (" << demangle_traversal(Traversal) << ")" << std::endl;
    EIGEN_DEBUG_VAR(SrcEvaluator::CoeffReadCost)
    EIGEN_DEBUG_VAR(DstEvaluator::CoeffReadCost)
    EIGEN_DEBUG_VAR(Dst::SizeAtCompileTime)
    EIGEN_DEBUG_VAR(UnrollingLimit)
    EIGEN_DEBUG_VAR(MayUnrollCompletely)
    EIGEN_DEBUG_VAR(MayUnrollInner)
    std::cerr << "Unrolling" << " = " << Unrolling << " (" << demangle_unrolling(Unrolling) << ")" << std::endl;
    std::cerr << std::endl;
  }
#endif
};

/***************************************************************************
* Part 2 : meta-unrollers
***************************************************************************/

/************************
*** Default traversal ***
************************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_DefaultTraversal_CompleteUnrolling
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;

  enum {
    outer = Index / DstXprType::InnerSizeAtCompileTime,
    inner = Index % DstXprType::InnerSizeAtCompileTime
  };

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    kernel.assignCoeffByOuterInner(outer, inner);
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, Index+1, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

template<typename Kernel, int Index_, int Stop>
struct copy_using_evaluator_DefaultTraversal_InnerUnrolling
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel, Index outer)
  {
    kernel.assignCoeffByOuterInner(outer, Index_);
    copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, Index_+1, Stop>::run(kernel, outer);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&, Index) { }
};

/***********************
*** Linear traversal ***
***********************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_LinearTraversal_CompleteUnrolling
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel& kernel)
  {
    kernel.assignCoeff(Index);
    copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, Index+1, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

/**************************
*** Inner vectorization ***
**************************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_innervec_CompleteUnrolling
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;
  typedef typename Kernel::PacketType PacketType;

  enum {
    outer = Index / DstXprType::InnerSizeAtCompileTime,
    inner = Index % DstXprType::InnerSizeAtCompileTime,
    SrcAlignment = Kernel::AssignmentTraits::SrcAlignment,
    DstAlignment = Kernel::AssignmentTraits::DstAlignment
  };

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, inner);
    enum { NextIndex = Index + unpacket_traits<PacketType>::size };
    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, NextIndex, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_innervec_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

template<typename Kernel, int Index_, int Stop, int SrcAlignment, int DstAlignment>
struct copy_using_evaluator_innervec_InnerUnrolling
{
  typedef typename Kernel::PacketType PacketType;
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel, Index outer)
  {
    kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, Index_);
    enum { NextIndex = Index_ + unpacket_traits<PacketType>::size };
    copy_using_evaluator_innervec_InnerUnrolling<Kernel, NextIndex, Stop, SrcAlignment, DstAlignment>::run(kernel, outer);
  }
};

template<typename Kernel, int Stop, int SrcAlignment, int DstAlignment>
struct copy_using_evaluator_innervec_InnerUnrolling<Kernel, Stop, Stop, SrcAlignment, DstAlignment>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &, Index) { }
};

/***************************************************************************
* Part 3 : implementation of all cases
***************************************************************************/

// dense_assignment_loop is based on assign_impl

template<typename Kernel,
         int Traversal = Kernel::AssignmentTraits::Traversal,
         int Unrolling = Kernel::AssignmentTraits::Unrolling>
struct dense_assignment_loop;

/************************
***** Special Cases *****
************************/

// Zero-sized assignment is a no-op.
template<typename Kernel, int Unrolling>
struct dense_assignment_loop<Kernel, AllAtOnceTraversal, Unrolling>
{
  EIGEN_DEVICE_FUNC static void EIGEN_STRONG_INLINE run(Kernel& /*kernel*/)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    EIGEN_STATIC_ASSERT(int(DstXprType::SizeAtCompileTime) == 0,
      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT)
  }
};

/************************
*** Default traversal ***
************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static void EIGEN_STRONG_INLINE run(Kernel &kernel)
  {
    for(Index outer = 0; outer < kernel.outerSize(); ++outer) {
      for(Index inner = 0; inner < kernel.innerSize(); ++inner) {
        kernel.assignCoeffByOuterInner(outer, inner);
      }
    }
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;

    const Index outerSize = kernel.outerSize();
    for(Index outer = 0; outer < outerSize; ++outer)
      copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, 0, DstXprType::InnerSizeAtCompileTime>::run(kernel, outer);
  }
};

/***************************
*** Linear vectorization ***
***************************/


// The goal of unaligned_dense_assignment_loop is simply to factorize the handling
// of the non vectorizable beginning and ending parts

template <bool IsAligned = false>
struct unaligned_dense_assignment_loop
{
  // if IsAligned = true, then do nothing
  template <typename Kernel>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&, Index, Index) {}
};

template <>
struct unaligned_dense_assignment_loop<false>
{
  // MSVC must not inline this functions. If it does, it fails to optimize the
  // packet access path.
  // FIXME check which version exhibits this issue
#if EIGEN_COMP_MSVC
  template <typename Kernel>
  static EIGEN_DONT_INLINE void run(Kernel &kernel,
                                    Index start,
                                    Index end)
#else
  template <typename Kernel>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel,
                                      Index start,
                                      Index end)
#endif
  {
    for (Index index = start; index < end; ++index)
      kernel.assignCoeff(index);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearVectorizedTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index size = kernel.size();
    typedef typename Kernel::Scalar Scalar;
    typedef typename Kernel::PacketType PacketType;
    enum {
      requestedAlignment = Kernel::AssignmentTraits::LinearRequiredAlignment,
      packetSize = unpacket_traits<PacketType>::size,
      dstIsAligned = int(Kernel::AssignmentTraits::DstAlignment)>=int(requestedAlignment),
      dstAlignment = packet_traits<Scalar>::AlignedOnScalar ? int(requestedAlignment)
                                                            : int(Kernel::AssignmentTraits::DstAlignment),
      srcAlignment = Kernel::AssignmentTraits::JointAlignment
    };
    const Index alignedStart = dstIsAligned ? 0 : internal::first_aligned<requestedAlignment>(kernel.dstDataPtr(), size);
    const Index alignedEnd = alignedStart + ((size-alignedStart)/packetSize)*packetSize;

    unaligned_dense_assignment_loop<dstIsAligned!=0>::run(kernel, 0, alignedStart);

    for(Index index = alignedStart; index < alignedEnd; index += packetSize)
      kernel.template assignPacket<dstAlignment, srcAlignment, PacketType>(index);

    unaligned_dense_assignment_loop<>::run(kernel, alignedEnd, size);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearVectorizedTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::PacketType PacketType;

    enum { size = DstXprType::SizeAtCompileTime,
           packetSize =unpacket_traits<PacketType>::size,
           alignedSize = (int(size)/packetSize)*packetSize };

    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, 0, alignedSize>::run(kernel);
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, alignedSize, size>::run(kernel);
  }
};

/**************************
*** Inner vectorization ***
**************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, NoUnrolling>
{
  typedef typename Kernel::PacketType PacketType;
  enum {
    SrcAlignment = Kernel::AssignmentTraits::SrcAlignment,
    DstAlignment = Kernel::AssignmentTraits::DstAlignment
  };
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index innerSize = kernel.innerSize();
    const Index outerSize = kernel.outerSize();
    const Index packetSize = unpacket_traits<PacketType>::size;
    for(Index outer = 0; outer < outerSize; ++outer)
      for(Index inner = 0; inner < innerSize; inner+=packetSize)
        kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, inner);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::AssignmentTraits Traits;
    const Index outerSize = kernel.outerSize();
    for(Index outer = 0; outer < outerSize; ++outer)
      copy_using_evaluator_innervec_InnerUnrolling<Kernel, 0, DstXprType::InnerSizeAtCompileTime,
                                                   Traits::SrcAlignment, Traits::DstAlignment>::run(kernel, outer);
  }
};

/***********************
*** Linear traversal ***
***********************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index size = kernel.size();
    for(Index i = 0; i < size; ++i)
      kernel.assignCoeff(i);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

/**************************
*** Slice vectorization ***
***************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, SliceVectorizedTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::Scalar Scalar;
    typedef typename Kernel::PacketType PacketType;
    enum {
      packetSize = unpacket_traits<PacketType>::size,
      requestedAlignment = int(Kernel::AssignmentTraits::InnerRequiredAlignment),
      alignable = packet_traits<Scalar>::AlignedOnScalar || int(Kernel::AssignmentTraits::DstAlignment)>=sizeof(Scalar),
      dstIsAligned = int(Kernel::AssignmentTraits::DstAlignment)>=int(requestedAlignment),
      dstAlignment = alignable ? int(requestedAlignment)
                               : int(Kernel::AssignmentTraits::DstAlignment)
    };
    const Scalar *dst_ptr = kernel.dstDataPtr();
    if((!bool(dstIsAligned)) && (UIntPtr(dst_ptr) % sizeof(Scalar))>0)
    {
      // the pointer is not aligned-on scalar, so alignment is not possible
      return dense_assignment_loop<Kernel,DefaultTraversal,NoUnrolling>::run(kernel);
    }
    const Index packetAlignedMask = packetSize - 1;
    const Index innerSize = kernel.innerSize();
    const Index outerSize = kernel.outerSize();
    const Index alignedStep = alignable ? (packetSize - kernel.outerStride() % packetSize) & packetAlignedMask : 0;
    Index alignedStart = ((!alignable) || bool(dstIsAligned)) ? 0 : internal::first_aligned<requestedAlignment>(dst_ptr, innerSize);

    for(Index outer = 0; outer < outerSize; ++outer)
    {
      const Index alignedEnd = alignedStart + ((innerSize-alignedStart) & ~packetAlignedMask);
      // do the non-vectorizable part of the assignment
      for(Index inner = 0; inner<alignedStart ; ++inner)
        kernel.assignCoeffByOuterInner(outer, inner);

      // do the vectorizable part of the assignment
      for(Index inner = alignedStart; inner<alignedEnd; inner+=packetSize)
        kernel.template assignPacketByOuterInner<dstAlignment, Unaligned, PacketType>(outer, inner);

      // do the non-vectorizable part of the assignment
      for(Index inner = alignedEnd; inner<innerSize ; ++inner)
        kernel.assignCoeffByOuterInner(outer, inner);

      alignedStart = numext::mini((alignedStart+alignedStep)%packetSize, innerSize);
    }
  }
};

#if EIGEN_UNALIGNED_VECTORIZE
template<typename Kernel>
struct dense_assignment_loop<Kernel, SliceVectorizedTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::PacketType PacketType;

    enum { innerSize = DstXprType::InnerSizeAtCompileTime,
           packetSize =unpacket_traits<PacketType>::size,
           vectorizableSize = (int(innerSize) / int(packetSize)) * int(packetSize),
           size = DstXprType::SizeAtCompileTime };

    for(Index outer = 0; outer < kernel.outerSize(); ++outer)
    {
      copy_using_evaluator_innervec_InnerUnrolling<Kernel, 0, vectorizableSize, 0, 0>::run(kernel, outer);
      copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, vectorizableSize, innerSize>::run(kernel, outer);
    }
  }
};
#endif


/***************************************************************************
* Part 4 : Generic dense assignment kernel
***************************************************************************/

// This class generalize the assignment of a coefficient (or packet) from one dense evaluator
// to another dense writable evaluator.
// It is parametrized by the two evaluators, and the actual assignment functor.
// This abstraction level permits to keep the evaluation loops as simple and as generic as possible.
// One can customize the assignment using this generic dense_assignment_kernel with different
// functors, or by completely overloading it, by-passing a functor.
template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version = Specialized>
class generic_dense_assignment_kernel
{
protected:
  typedef typename DstEvaluatorTypeT::XprType DstXprType;
  typedef typename SrcEvaluatorTypeT::XprType SrcXprType;
public:

  typedef DstEvaluatorTypeT DstEvaluatorType;
  typedef SrcEvaluatorTypeT SrcEvaluatorType;
  typedef typename DstEvaluatorType::Scalar Scalar;
  typedef copy_using_evaluator_traits<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor> AssignmentTraits;
  typedef typename AssignmentTraits::PacketType PacketType;


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  generic_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : m_dst(dst), m_src(src), m_functor(func), m_dstExpr(dstExpr)
  {
    #ifdef EIGEN_DEBUG_ASSIGN
    AssignmentTraits::debug();
    #endif
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_dstExpr.size(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index innerSize() const EIGEN_NOEXCEPT { return m_dstExpr.innerSize(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index outerSize() const EIGEN_NOEXCEPT { return m_dstExpr.outerSize(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_dstExpr.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_dstExpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index outerStride() const EIGEN_NOEXCEPT { return m_dstExpr.outerStride(); }

  EIGEN_DEVICE_FUNC DstEvaluatorType& dstEvaluator() EIGEN_NOEXCEPT { return m_dst; }
  EIGEN_DEVICE_FUNC const SrcEvaluatorType& srcEvaluator() const EIGEN_NOEXCEPT { return m_src; }

  /// Assign src(row,col) to dst(row,col) through the assignment functor.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Index row, Index col)
  {
    m_functor.assignCoeff(m_dst.coeffRef(row,col), m_src.coeff(row,col));
  }

  /// \sa assignCoeff(Index,Index)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Index index)
  {
    m_functor.assignCoeff(m_dst.coeffRef(index), m_src.coeff(index));
  }

  /// \sa assignCoeff(Index,Index)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeffByOuterInner(Index outer, Index inner)
  {
    Index row = rowIndexByOuterInner(outer, inner);
    Index col = colIndexByOuterInner(outer, inner);
    assignCoeff(row, col);
  }


  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacket(Index row, Index col)
  {
    m_functor.template assignPacket<StoreMode>(&m_dst.coeffRef(row,col), m_src.template packet<LoadMode,PacketType>(row,col));
  }

  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacket(Index index)
  {
    m_functor.template assignPacket<StoreMode>(&m_dst.coeffRef(index), m_src.template packet<LoadMode,PacketType>(index));
  }

  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacketByOuterInner(Index outer, Index inner)
  {
    Index row = rowIndexByOuterInner(outer, inner);
    Index col = colIndexByOuterInner(outer, inner);
    assignPacket<StoreMode,LoadMode,PacketType>(row, col);
  }

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Index rowIndexByOuterInner(Index outer, Index inner)
  {
    typedef typename DstEvaluatorType::ExpressionTraits Traits;
    return int(Traits::RowsAtCompileTime) == 1 ? 0
      : int(Traits::ColsAtCompileTime) == 1 ? inner
      : int(DstEvaluatorType::Flags)&RowMajorBit ? outer
      : inner;
  }

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Index colIndexByOuterInner(Index outer, Index inner)
  {
    typedef typename DstEvaluatorType::ExpressionTraits Traits;
    return int(Traits::ColsAtCompileTime) == 1 ? 0
      : int(Traits::RowsAtCompileTime) == 1 ? inner
      : int(DstEvaluatorType::Flags)&RowMajorBit ? inner
      : outer;
  }

  EIGEN_DEVICE_FUNC const Scalar* dstDataPtr() const
  {
    return m_dstExpr.data();
  }

protected:
  DstEvaluatorType& m_dst;
  const SrcEvaluatorType& m_src;
  const Functor &m_functor;
  // TODO find a way to avoid the needs of the original expression
  DstXprType& m_dstExpr;
};

// Special kernel used when computing small products whose operands have dynamic dimensions.  It ensures that the
// PacketSize used is no larger than 4, thereby increasing the chance that vectorized instructions will be used
// when computing the product.

template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor>
class restricted_packet_dense_assignment_kernel : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, BuiltIn>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, BuiltIn> Base;
 public:
    typedef typename Base::Scalar Scalar;
    typedef typename Base::DstXprType DstXprType;
    typedef copy_using_evaluator_traits<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, 4> AssignmentTraits;
    typedef typename AssignmentTraits::PacketType PacketType;

    EIGEN_DEVICE_FUNC restricted_packet_dense_assignment_kernel(DstEvaluatorTypeT &dst, const SrcEvaluatorTypeT &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {
  }
 };

/***************************************************************************
* Part 5 : Entry point for dense rectangular assignment
***************************************************************************/

template<typename DstXprType,typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void resize_if_allowed(DstXprType &dst, const SrcXprType& src, const Functor &/*func*/)
{
  EIGEN_ONLY_USED_FOR_DEBUG(dst);
  EIGEN_ONLY_USED_FOR_DEBUG(src);
  eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
}

template<typename DstXprType,typename SrcXprType, typename T1, typename T2>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void resize_if_allowed(DstXprType &dst, const SrcXprType& src, const internal::assign_op<T1,T2> &/*func*/)
{
  Index dstRows = src.rows();
  Index dstCols = src.cols();
  if(((dst.rows()!=dstRows) || (dst.cols()!=dstCols)))
    dst.resize(dstRows, dstCols);
  eigen_assert(dst.rows() == dstRows && dst.cols() == dstCols);
}

template<typename DstXprType, typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const SrcXprType& src, const Functor &func)
{
  typedef evaluator<DstXprType> DstEvaluatorType;
  typedef evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  // NOTE To properly handle A = (A*A.transpose())/s with A rectangular,
  // we need to resize the destination after the source evaluator has been created.
  resize_if_allowed(dst, src, func);

  DstEvaluatorType dstEvaluator(dst);

  typedef generic_dense_assignment_kernel<DstEvaluatorType,SrcEvaluatorType,Functor> Kernel;
  Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

  dense_assignment_loop<Kernel>::run(kernel);
}

// Specialization for filling the destination with a constant value.
#ifndef EIGEN_GPU_COMPILE_PHASE
template<typename DstXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const Eigen::CwiseNullaryOp<Eigen::internal::scalar_constant_op<typename DstXprType::Scalar>, DstXprType>& src, const internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>& func)
{
  resize_if_allowed(dst, src, func);
  std::fill_n(dst.data(), dst.size(), src.functor()());
}
#endif

template<typename DstXprType, typename SrcXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const SrcXprType& src)
{
  call_dense_assignment_loop(dst, src, internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>());
}

/***************************************************************************
* Part 6 : Generic assignment
***************************************************************************/

// Based on the respective shapes of the destination and source,
// the class AssignmentKind determine the kind of assignment mechanism.
// AssignmentKind must define a Kind typedef.
template<typename DstShape, typename SrcShape> struct AssignmentKind;

// Assignment kind defined in this file:
struct Dense2Dense {};
struct EigenBase2EigenBase {};

template<typename,typename> struct AssignmentKind { typedef EigenBase2EigenBase Kind; };
template<> struct AssignmentKind<DenseShape,DenseShape> { typedef Dense2Dense Kind; };

// This is the main assignment class
template< typename DstXprType, typename SrcXprType, typename Functor,
          typename Kind = typename AssignmentKind< typename evaluator_traits<DstXprType>::Shape , typename evaluator_traits<SrcXprType>::Shape >::Kind,
          typename EnableIf = void>
struct Assignment;


// The only purpose of this call_assignment() function is to deal with noalias() / "assume-aliasing" and automatic transposition.
// Indeed, I (Gael) think that this concept of "assume-aliasing" was a mistake, and it makes thing quite complicated.
// So this intermediate function removes everything related to "assume-aliasing" such that Assignment
// does not has to bother about these annoying details.

template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src)
{
  call_assignment(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}
template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(const Dst& dst, const Src& src)
{
  call_assignment(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

// Deal with "assume-aliasing"
template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src, const Func& func, typename enable_if< evaluator_assume_aliasing<Src>::value, void*>::type = 0)
{
  typename plain_matrix_type<Src>::type tmp(src);
  call_assignment_no_alias(dst, tmp, func);
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src, const Func& func, typename enable_if<!evaluator_assume_aliasing<Src>::value, void*>::type = 0)
{
  call_assignment_no_alias(dst, src, func);
}

// by-pass "assume-aliasing"
// When there is no aliasing, we require that 'dst' has been properly resized
template<typename Dst, template <typename> class StorageBase, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(NoAlias<Dst,StorageBase>& dst, const Src& src, const Func& func)
{
  call_assignment_no_alias(dst.expression(), src, func);
}


template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias(Dst& dst, const Src& src, const Func& func)
{
  enum {
    NeedToTranspose = (    (int(Dst::RowsAtCompileTime) == 1 && int(Src::ColsAtCompileTime) == 1)
                        || (int(Dst::ColsAtCompileTime) == 1 && int(Src::RowsAtCompileTime) == 1)
                      ) && int(Dst::SizeAtCompileTime) != 1
  };

  typedef typename internal::conditional<NeedToTranspose, Transpose<Dst>, Dst>::type ActualDstTypeCleaned;
  typedef typename internal::conditional<NeedToTranspose, Transpose<Dst>, Dst&>::type ActualDstType;
  ActualDstType actualDst(dst);

  // TODO check whether this is the right place to perform these checks:
  EIGEN_STATIC_ASSERT_LVALUE(Dst)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(ActualDstTypeCleaned,Src)
  EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename ActualDstTypeCleaned::Scalar,typename Src::Scalar);

  Assignment<ActualDstTypeCleaned,Src,Func>::run(actualDst, src, func);
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_restricted_packet_assignment_no_alias(Dst& dst, const Src& src, const Func& func)
{
    typedef evaluator<Dst> DstEvaluatorType;
    typedef evaluator<Src> SrcEvaluatorType;
    typedef restricted_packet_dense_assignment_kernel<DstEvaluatorType,SrcEvaluatorType,Func> Kernel;

    EIGEN_STATIC_ASSERT_LVALUE(Dst)
    EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename Dst::Scalar,typename Src::Scalar);

    SrcEvaluatorType srcEvaluator(src);
    resize_if_allowed(dst, src, func);

    DstEvaluatorType dstEvaluator(dst);
    Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

    dense_assignment_loop<Kernel>::run(kernel);
}

template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias(Dst& dst, const Src& src)
{
  call_assignment_no_alias(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias_no_transpose(Dst& dst, const Src& src, const Func& func)
{
  // TODO check whether this is the right place to perform these checks:
  EIGEN_STATIC_ASSERT_LVALUE(Dst)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Dst,Src)
  EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename Dst::Scalar,typename Src::Scalar);

  Assignment<Dst,Src,Func>::run(dst, src, func);
}
template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias_no_transpose(Dst& dst, const Src& src)
{
  call_assignment_no_alias_no_transpose(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

// forward declaration
template<typename Dst, typename Src> void check_for_aliasing(const Dst &dst, const Src &src);

// Generic Dense to Dense assignment
// Note that the last template argument "Weak" is needed to make it possible to perform
// both partial specialization+SFINAE without ambiguous specialization
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, Dense2Dense, Weak>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
#ifndef EIGEN_NO_DEBUG
    internal::check_for_aliasing(dst, src);
#endif

    call_dense_assignment_loop(dst, src, func);
  }
};

// Generic assignment through evalTo.
// TODO: not sure we have to keep that one, but it helps porting current code to new evaluator mechanism.
// Note that the last template argument "Weak" is needed to make it possible to perform
// both partial specialization+SFINAE without ambiguous specialization
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, EigenBase2EigenBase, Weak>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.evalTo(dst);
  }

  // NOTE The following two functions are templated to avoid their instantiation if not needed
  //      This is needed because some expressions supports evalTo only and/or have 'void' as scalar type.
  template<typename SrcScalarType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,SrcScalarType> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.addTo(dst);
  }

  template<typename SrcScalarType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,SrcScalarType> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.subTo(dst);
  }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_ASSIGN_EVALUATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Assign_MKL.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.
 Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
 
 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL
 *   MKL VML support for coefficient-wise unary Eigen expressions like a=b.sin()
 ********************************************************************************
*/

#ifndef EIGEN_ASSIGN_VML_H
#define EIGEN_ASSIGN_VML_H

namespace Eigen { 

namespace internal {

template<typename Dst, typename Src>
class vml_assign_traits
{
  private:
    enum {
      DstHasDirectAccess = Dst::Flags & DirectAccessBit,
      SrcHasDirectAccess = Src::Flags & DirectAccessBit,
      StorageOrdersAgree = (int(Dst::IsRowMajor) == int(Src::IsRowMajor)),
      InnerSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::SizeAtCompileTime)
                : int(Dst::Flags)&RowMajorBit ? int(Dst::ColsAtCompileTime)
                : int(Dst::RowsAtCompileTime),
      InnerMaxSize  = int(Dst::IsVectorAtCompileTime) ? int(Dst::MaxSizeAtCompileTime)
                    : int(Dst::Flags)&RowMajorBit ? int(Dst::MaxColsAtCompileTime)
                    : int(Dst::MaxRowsAtCompileTime),
      MaxSizeAtCompileTime = Dst::SizeAtCompileTime,

      MightEnableVml = StorageOrdersAgree && DstHasDirectAccess && SrcHasDirectAccess && Src::InnerStrideAtCompileTime==1 && Dst::InnerStrideAtCompileTime==1,
      MightLinearize = MightEnableVml && (int(Dst::Flags) & int(Src::Flags) & LinearAccessBit),
      VmlSize = MightLinearize ? MaxSizeAtCompileTime : InnerMaxSize,
      LargeEnough = VmlSize==Dynamic || VmlSize>=EIGEN_MKL_VML_THRESHOLD
    };
  public:
    enum {
      EnableVml = MightEnableVml && LargeEnough,
      Traversal = MightLinearize ? LinearTraversal : DefaultTraversal
    };
};

#define EIGEN_PP_EXPAND(ARG) ARG
#if !defined (EIGEN_FAST_MATH) || (EIGEN_FAST_MATH != 1)
#define EIGEN_VMLMODE_EXPAND_xLA , VML_HA
#else
#define EIGEN_VMLMODE_EXPAND_xLA , VML_LA
#endif

#define EIGEN_VMLMODE_EXPAND_x_

#define EIGEN_VMLMODE_PREFIX_xLA vm
#define EIGEN_VMLMODE_PREFIX_x_  v
#define EIGEN_VMLMODE_PREFIX(VMLMODE) EIGEN_CAT(EIGEN_VMLMODE_PREFIX_x,VMLMODE)

#define EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, VMLOP, EIGENTYPE, VMLTYPE, VMLMODE)                                           \
  template< typename DstXprType, typename SrcXprNested>                                                                         \
  struct Assignment<DstXprType, CwiseUnaryOp<scalar_##EIGENOP##_op<EIGENTYPE>, SrcXprNested>, assign_op<EIGENTYPE,EIGENTYPE>,   \
                   Dense2Dense, typename enable_if<vml_assign_traits<DstXprType,SrcXprNested>::EnableVml>::type> {              \
    typedef CwiseUnaryOp<scalar_##EIGENOP##_op<EIGENTYPE>, SrcXprNested> SrcXprType;                                            \
    static void run(DstXprType &dst, const SrcXprType &src, const assign_op<EIGENTYPE,EIGENTYPE> &func) {                       \
      resize_if_allowed(dst, src, func);                                                                                        \
      eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());                                                       \
      if(vml_assign_traits<DstXprType,SrcXprNested>::Traversal==LinearTraversal) {                                              \
        VMLOP(dst.size(), (const VMLTYPE*)src.nestedExpression().data(),                                                        \
              (VMLTYPE*)dst.data() EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE) );                                           \
      } else {                                                                                                                  \
        const Index outerSize = dst.outerSize();                                                                                \
        for(Index outer = 0; outer < outerSize; ++outer) {                                                                      \
          const EIGENTYPE *src_ptr = src.IsRowMajor ? &(src.nestedExpression().coeffRef(outer,0)) :                             \
                                                      &(src.nestedExpression().coeffRef(0, outer));                             \
          EIGENTYPE *dst_ptr = dst.IsRowMajor ? &(dst.coeffRef(outer,0)) : &(dst.coeffRef(0, outer));                           \
          VMLOP( dst.innerSize(), (const VMLTYPE*)src_ptr,                                                                      \
                (VMLTYPE*)dst_ptr EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE));                                             \
        }                                                                                                                       \
      }                                                                                                                         \
    }                                                                                                                           \
  };                                                                                                                            \


#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(EIGENOP, VMLOP, VMLMODE)                                                         \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),s##VMLOP), float, float, VMLMODE)           \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),d##VMLOP), double, double, VMLMODE)

#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(EIGENOP, VMLOP, VMLMODE)                                                         \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),c##VMLOP), scomplex, MKL_Complex8, VMLMODE) \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),z##VMLOP), dcomplex, MKL_Complex16, VMLMODE)
  
#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS(EIGENOP, VMLOP, VMLMODE)                                                              \
  EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(EIGENOP, VMLOP, VMLMODE)                                                               \
  EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(EIGENOP, VMLOP, VMLMODE)

  
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sin,   Sin,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(asin,  Asin,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sinh,  Sinh,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(cos,   Cos,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(acos,  Acos,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(cosh,  Cosh,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(tan,   Tan,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(atan,  Atan,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(tanh,  Tanh,  LA)
// EIGEN_MKL_VML_DECLARE_UNARY_CALLS(abs,   Abs,    _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(exp,   Exp,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(log,   Ln,    LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(log10, Log10, LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sqrt,  Sqrt,  _)

EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(square, Sqr,   _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(arg, Arg,      _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(round, Round,  _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(floor, Floor,  _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(ceil,  Ceil,   _)

#define EIGEN_MKL_VML_DECLARE_POW_CALL(EIGENOP, VMLOP, EIGENTYPE, VMLTYPE, VMLMODE)                                           \
  template< typename DstXprType, typename SrcXprNested, typename Plain>                                                       \
  struct Assignment<DstXprType, CwiseBinaryOp<scalar_##EIGENOP##_op<EIGENTYPE,EIGENTYPE>, SrcXprNested,                       \
                    const CwiseNullaryOp<internal::scalar_constant_op<EIGENTYPE>,Plain> >, assign_op<EIGENTYPE,EIGENTYPE>,    \
                   Dense2Dense, typename enable_if<vml_assign_traits<DstXprType,SrcXprNested>::EnableVml>::type> {            \
    typedef CwiseBinaryOp<scalar_##EIGENOP##_op<EIGENTYPE,EIGENTYPE>, SrcXprNested,                                           \
                    const CwiseNullaryOp<internal::scalar_constant_op<EIGENTYPE>,Plain> > SrcXprType;                         \
    static void run(DstXprType &dst, const SrcXprType &src, const assign_op<EIGENTYPE,EIGENTYPE> &func) {                     \
      resize_if_allowed(dst, src, func);                                                                                      \
      eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());                                                     \
      VMLTYPE exponent = reinterpret_cast<const VMLTYPE&>(src.rhs().functor().m_other);                                       \
      if(vml_assign_traits<DstXprType,SrcXprNested>::Traversal==LinearTraversal)                                              \
      {                                                                                                                       \
        VMLOP( dst.size(), (const VMLTYPE*)src.lhs().data(), exponent,                                                        \
              (VMLTYPE*)dst.data() EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE) );                                         \
      } else {                                                                                                                \
        const Index outerSize = dst.outerSize();                                                                              \
        for(Index outer = 0; outer < outerSize; ++outer) {                                                                    \
          const EIGENTYPE *src_ptr = src.IsRowMajor ? &(src.lhs().coeffRef(outer,0)) :                                        \
                                                      &(src.lhs().coeffRef(0, outer));                                        \
          EIGENTYPE *dst_ptr = dst.IsRowMajor ? &(dst.coeffRef(outer,0)) : &(dst.coeffRef(0, outer));                         \
          VMLOP( dst.innerSize(), (const VMLTYPE*)src_ptr, exponent,                                                          \
                 (VMLTYPE*)dst_ptr EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE));                                          \
        }                                                                                                                     \
      }                                                                                                                       \
    }                                                                                                                         \
  };
  
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmsPowx, float,    float,         LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmdPowx, double,   double,        LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmcPowx, scomplex, MKL_Complex8,  LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmzPowx, dcomplex, MKL_Complex16, LA)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ASSIGN_VML_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/BandMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BANDMATRIX_H
#define EIGEN_BANDMATRIX_H

namespace Eigen {

namespace internal {

template<typename Derived>
class BandMatrixBase : public EigenBase<Derived>
{
  public:

    enum {
      Flags = internal::traits<Derived>::Flags,
      CoeffReadCost = internal::traits<Derived>::CoeffReadCost,
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
      Supers = internal::traits<Derived>::Supers,
      Subs   = internal::traits<Derived>::Subs,
      Options = internal::traits<Derived>::Options
    };
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef Matrix<Scalar,RowsAtCompileTime,ColsAtCompileTime> DenseMatrixType;
    typedef typename DenseMatrixType::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::CoefficientsType CoefficientsType;
    typedef EigenBase<Derived> Base;

  protected:
    enum {
      DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic))
                            ? 1 + Supers + Subs
                            : Dynamic,
      SizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime)
    };

  public:

    using Base::derived;
    using Base::rows;
    using Base::cols;

    /** \returns the number of super diagonals */
    inline Index supers() const { return derived().supers(); }

    /** \returns the number of sub diagonals */
    inline Index subs() const { return derived().subs(); }

    /** \returns an expression of the underlying coefficient matrix */
    inline const CoefficientsType& coeffs() const { return derived().coeffs(); }

    /** \returns an expression of the underlying coefficient matrix */
    inline CoefficientsType& coeffs() { return derived().coeffs(); }

    /** \returns a vector expression of the \a i -th column,
      * only the meaningful part is returned.
      * \warning the internal storage must be column major. */
    inline Block<CoefficientsType,Dynamic,1> col(Index i)
    {
      EIGEN_STATIC_ASSERT((int(Options) & int(RowMajor)) == 0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
      Index start = 0;
      Index len = coeffs().rows();
      if (i<=supers())
      {
        start = supers()-i;
        len = (std::min)(rows(),std::max<Index>(0,coeffs().rows() - (supers()-i)));
      }
      else if (i>=rows()-subs())
        len = std::max<Index>(0,coeffs().rows() - (i + 1 - rows() + subs()));
      return Block<CoefficientsType,Dynamic,1>(coeffs(), start, i, len, 1);
    }

    /** \returns a vector expression of the main diagonal */
    inline Block<CoefficientsType,1,SizeAtCompileTime> diagonal()
    { return Block<CoefficientsType,1,SizeAtCompileTime>(coeffs(),supers(),0,1,(std::min)(rows(),cols())); }

    /** \returns a vector expression of the main diagonal (const version) */
    inline const Block<const CoefficientsType,1,SizeAtCompileTime> diagonal() const
    { return Block<const CoefficientsType,1,SizeAtCompileTime>(coeffs(),supers(),0,1,(std::min)(rows(),cols())); }

    template<int Index> struct DiagonalIntReturnType {
      enum {
        ReturnOpposite = (int(Options) & int(SelfAdjoint)) && (((Index) > 0 && Supers == 0) || ((Index) < 0 && Subs == 0)),
        Conjugate = ReturnOpposite && NumTraits<Scalar>::IsComplex,
        ActualIndex = ReturnOpposite ? -Index : Index,
        DiagonalSize = (RowsAtCompileTime==Dynamic || ColsAtCompileTime==Dynamic)
                     ? Dynamic
                     : (ActualIndex<0
                     ? EIGEN_SIZE_MIN_PREFER_DYNAMIC(ColsAtCompileTime, RowsAtCompileTime + ActualIndex)
                     : EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime, ColsAtCompileTime - ActualIndex))
      };
      typedef Block<CoefficientsType,1, DiagonalSize> BuildType;
      typedef typename internal::conditional<Conjugate,
                 CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>,BuildType >,
                 BuildType>::type Type;
    };

    /** \returns a vector expression of the \a N -th sub or super diagonal */
    template<int N> inline typename DiagonalIntReturnType<N>::Type diagonal()
    {
      return typename DiagonalIntReturnType<N>::BuildType(coeffs(), supers()-N, (std::max)(0,N), 1, diagonalLength(N));
    }

    /** \returns a vector expression of the \a N -th sub or super diagonal */
    template<int N> inline const typename DiagonalIntReturnType<N>::Type diagonal() const
    {
      return typename DiagonalIntReturnType<N>::BuildType(coeffs(), supers()-N, (std::max)(0,N), 1, diagonalLength(N));
    }

    /** \returns a vector expression of the \a i -th sub or super diagonal */
    inline Block<CoefficientsType,1,Dynamic> diagonal(Index i)
    {
      eigen_assert((i<0 && -i<=subs()) || (i>=0 && i<=supers()));
      return Block<CoefficientsType,1,Dynamic>(coeffs(), supers()-i, std::max<Index>(0,i), 1, diagonalLength(i));
    }

    /** \returns a vector expression of the \a i -th sub or super diagonal */
    inline const Block<const CoefficientsType,1,Dynamic> diagonal(Index i) const
    {
      eigen_assert((i<0 && -i<=subs()) || (i>=0 && i<=supers()));
      return Block<const CoefficientsType,1,Dynamic>(coeffs(), supers()-i, std::max<Index>(0,i), 1, diagonalLength(i));
    }

    template<typename Dest> inline void evalTo(Dest& dst) const
    {
      dst.resize(rows(),cols());
      dst.setZero();
      dst.diagonal() = diagonal();
      for (Index i=1; i<=supers();++i)
        dst.diagonal(i) = diagonal(i);
      for (Index i=1; i<=subs();++i)
        dst.diagonal(-i) = diagonal(-i);
    }

    DenseMatrixType toDenseMatrix() const
    {
      DenseMatrixType res(rows(),cols());
      evalTo(res);
      return res;
    }

  protected:

    inline Index diagonalLength(Index i) const
    { return i<0 ? (std::min)(cols(),rows()+i) : (std::min)(rows(),cols()-i); }
};

/**
  * \class BandMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a rectangular matrix with a banded storage
  *
  * \tparam _Scalar Numeric type, i.e. float, double, int
  * \tparam _Rows Number of rows, or \b Dynamic
  * \tparam _Cols Number of columns, or \b Dynamic
  * \tparam _Supers Number of super diagonal
  * \tparam _Subs Number of sub diagonal
  * \tparam _Options A combination of either \b #RowMajor or \b #ColMajor, and of \b #SelfAdjoint
  *                  The former controls \ref TopicStorageOrders "storage order", and defaults to
  *                  column-major. The latter controls whether the matrix represents a selfadjoint
  *                  matrix in which case either Supers of Subs have to be null.
  *
  * \sa class TridiagonalMatrix
  */

template<typename _Scalar, int _Rows, int _Cols, int _Supers, int _Subs, int _Options>
struct traits<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef Eigen::Index StorageIndex;
  enum {
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _Rows,
    MaxColsAtCompileTime = _Cols,
    Flags = LvalueBit,
    Supers = _Supers,
    Subs = _Subs,
    Options = _Options,
    DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic)) ? 1 + Supers + Subs : Dynamic
  };
  typedef Matrix<Scalar, DataRowsAtCompileTime, ColsAtCompileTime, int(Options) & int(RowMajor) ? RowMajor : ColMajor> CoefficientsType;
};

template<typename _Scalar, int Rows, int Cols, int Supers, int Subs, int Options>
class BandMatrix : public BandMatrixBase<BandMatrix<_Scalar,Rows,Cols,Supers,Subs,Options> >
{
  public:

    typedef typename internal::traits<BandMatrix>::Scalar Scalar;
    typedef typename internal::traits<BandMatrix>::StorageIndex StorageIndex;
    typedef typename internal::traits<BandMatrix>::CoefficientsType CoefficientsType;

    explicit inline BandMatrix(Index rows=Rows, Index cols=Cols, Index supers=Supers, Index subs=Subs)
      : m_coeffs(1+supers+subs,cols),
        m_rows(rows), m_supers(supers), m_subs(subs)
    {
    }

    /** \returns the number of columns */
    inline EIGEN_CONSTEXPR Index rows() const { return m_rows.value(); }

    /** \returns the number of rows */
    inline EIGEN_CONSTEXPR Index cols() const { return m_coeffs.cols(); }

    /** \returns the number of super diagonals */
    inline EIGEN_CONSTEXPR Index supers() const { return m_supers.value(); }

    /** \returns the number of sub diagonals */
    inline EIGEN_CONSTEXPR Index subs() const { return m_subs.value(); }

    inline const CoefficientsType& coeffs() const { return m_coeffs; }
    inline CoefficientsType& coeffs() { return m_coeffs; }

  protected:

    CoefficientsType m_coeffs;
    internal::variable_if_dynamic<Index, Rows>   m_rows;
    internal::variable_if_dynamic<Index, Supers> m_supers;
    internal::variable_if_dynamic<Index, Subs>   m_subs;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
class BandMatrixWrapper;

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
struct traits<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef typename _CoefficientsType::Scalar Scalar;
  typedef typename _CoefficientsType::StorageKind StorageKind;
  typedef typename _CoefficientsType::StorageIndex StorageIndex;
  enum {
    CoeffReadCost = internal::traits<_CoefficientsType>::CoeffReadCost,
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _Rows,
    MaxColsAtCompileTime = _Cols,
    Flags = LvalueBit,
    Supers = _Supers,
    Subs = _Subs,
    Options = _Options,
    DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic)) ? 1 + Supers + Subs : Dynamic
  };
  typedef _CoefficientsType CoefficientsType;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
class BandMatrixWrapper : public BandMatrixBase<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  public:

    typedef typename internal::traits<BandMatrixWrapper>::Scalar Scalar;
    typedef typename internal::traits<BandMatrixWrapper>::CoefficientsType CoefficientsType;
    typedef typename internal::traits<BandMatrixWrapper>::StorageIndex StorageIndex;

    explicit inline BandMatrixWrapper(const CoefficientsType& coeffs, Index rows=_Rows, Index cols=_Cols, Index supers=_Supers, Index subs=_Subs)
      : m_coeffs(coeffs),
        m_rows(rows), m_supers(supers), m_subs(subs)
    {
      EIGEN_UNUSED_VARIABLE(cols);
      //internal::assert(coeffs.cols()==cols() && (supers()+subs()+1)==coeffs.rows());
    }

    /** \returns the number of columns */
    inline EIGEN_CONSTEXPR Index rows() const { return m_rows.value(); }

    /** \returns the number of rows */
    inline EIGEN_CONSTEXPR Index cols() const { return m_coeffs.cols(); }

    /** \returns the number of super diagonals */
    inline EIGEN_CONSTEXPR Index supers() const { return m_supers.value(); }

    /** \returns the number of sub diagonals */
    inline EIGEN_CONSTEXPR Index subs() const { return m_subs.value(); }

    inline const CoefficientsType& coeffs() const { return m_coeffs; }

  protected:

    const CoefficientsType& m_coeffs;
    internal::variable_if_dynamic<Index, _Rows>   m_rows;
    internal::variable_if_dynamic<Index, _Supers> m_supers;
    internal::variable_if_dynamic<Index, _Subs>   m_subs;
};

/**
  * \class TridiagonalMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a tridiagonal matrix with a compact banded storage
  *
  * \tparam Scalar Numeric type, i.e. float, double, int
  * \tparam Size Number of rows and cols, or \b Dynamic
  * \tparam Options Can be 0 or \b SelfAdjoint
  *
  * \sa class BandMatrix
  */
template<typename Scalar, int Size, int Options>
class TridiagonalMatrix : public BandMatrix<Scalar,Size,Size,Options&SelfAdjoint?0:1,1,Options|RowMajor>
{
    typedef BandMatrix<Scalar,Size,Size,Options&SelfAdjoint?0:1,1,Options|RowMajor> Base;
    typedef typename Base::StorageIndex StorageIndex;
  public:
    explicit TridiagonalMatrix(Index size = Size) : Base(size,size,Options&SelfAdjoint?0:1,1) {}

    inline typename Base::template DiagonalIntReturnType<1>::Type super()
    { return Base::template diagonal<1>(); }
    inline const typename Base::template DiagonalIntReturnType<1>::Type super() const
    { return Base::template diagonal<1>(); }
    inline typename Base::template DiagonalIntReturnType<-1>::Type sub()
    { return Base::template diagonal<-1>(); }
    inline const typename Base::template DiagonalIntReturnType<-1>::Type sub() const
    { return Base::template diagonal<-1>(); }
  protected:
};


struct BandShape {};

template<typename _Scalar, int _Rows, int _Cols, int _Supers, int _Subs, int _Options>
struct evaluator_traits<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
  : public evaluator_traits_base<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef BandShape Shape;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
struct evaluator_traits<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
  : public evaluator_traits_base<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef BandShape Shape;
};

template<> struct AssignmentKind<DenseShape,BandShape> { typedef EigenBase2EigenBase Kind; };

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BANDMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Block.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLOCK_H
#define EIGEN_BLOCK_H

namespace Eigen {

namespace internal {
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
struct traits<Block<XprType, BlockRows, BlockCols, InnerPanel> > : traits<XprType>
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::XprKind XprKind;
  typedef typename ref_selector<XprType>::type XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  enum{
    MatrixRows = traits<XprType>::RowsAtCompileTime,
    MatrixCols = traits<XprType>::ColsAtCompileTime,
    RowsAtCompileTime = MatrixRows == 0 ? 0 : BlockRows,
    ColsAtCompileTime = MatrixCols == 0 ? 0 : BlockCols,
    MaxRowsAtCompileTime = BlockRows==0 ? 0
                         : RowsAtCompileTime != Dynamic ? int(RowsAtCompileTime)
                         : int(traits<XprType>::MaxRowsAtCompileTime),
    MaxColsAtCompileTime = BlockCols==0 ? 0
                         : ColsAtCompileTime != Dynamic ? int(ColsAtCompileTime)
                         : int(traits<XprType>::MaxColsAtCompileTime),

    XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
               : XprTypeIsRowMajor,
    HasSameStorageOrderAsXprType = (IsRowMajor == XprTypeIsRowMajor),
    InnerSize = IsRowMajor ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(inner_stride_at_compile_time<XprType>::ret)
                             : int(outer_stride_at_compile_time<XprType>::ret),
    OuterStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(outer_stride_at_compile_time<XprType>::ret)
                             : int(inner_stride_at_compile_time<XprType>::ret),

    // FIXME, this traits is rather specialized for dense object and it needs to be cleaned further
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsRowMajorBit = IsRowMajor ? RowMajorBit : 0,
    Flags = (traits<XprType>::Flags & (DirectAccessBit | (InnerPanel?CompressedAccessBit:0))) | FlagsLvalueBit | FlagsRowMajorBit,
    // FIXME DirectAccessBit should not be handled by expressions
    //
    // Alignment is needed by MapBase's assertions
    // We can sefely set it to false here. Internal alignment errors will be detected by an eigen_internal_assert in the respective evaluator
    Alignment = 0
  };
};

template<typename XprType, int BlockRows=Dynamic, int BlockCols=Dynamic, bool InnerPanel = false,
         bool HasDirectAccess = internal::has_direct_access<XprType>::ret> class BlockImpl_dense;

} // end namespace internal

template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel, typename StorageKind> class BlockImpl;

/** \class Block
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size block
  *
  * \tparam XprType the type of the expression in which we are taking a block
  * \tparam BlockRows the number of rows of the block we are taking at compile time (optional)
  * \tparam BlockCols the number of columns of the block we are taking at compile time (optional)
  * \tparam InnerPanel is true, if the block maps to a set of rows of a row major matrix or
  *         to set of columns of a column major matrix (optional). The parameter allows to determine
  *         at compile time whether aligned access is possible on the block expression.
  *
  * This class represents an expression of either a fixed-size or dynamic-size block. It is the return
  * type of DenseBase::block(Index,Index,Index,Index) and DenseBase::block<int,int>(Index,Index) and
  * most of the time this is the only way it is used.
  *
  * However, if you want to directly maniputate block expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_Block.cpp
  * Output: \verbinclude class_Block.out
  *
  * \note Even though this expression has dynamic size, in the case where \a XprType
  * has fixed size, this expression inherits a fixed maximal size which means that evaluating
  * it does not cause a dynamic memory allocation.
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedBlock.cpp
  * Output: \verbinclude class_FixedBlock.out
  *
  * \sa DenseBase::block(Index,Index,Index,Index), DenseBase::block(Index,Index), class VectorBlock
  */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel> class Block
  : public BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, typename internal::traits<XprType>::StorageKind>
{
    typedef BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, typename internal::traits<XprType>::StorageKind> Impl;
  public:
    //typedef typename Impl::Base Base;
    typedef Impl Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Block)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Block)

    typedef typename internal::remove_all<XprType>::type NestedExpression;

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr, Index i) : Impl(xpr,i)
    {
      eigen_assert( (i>=0) && (
          ((BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) && i<xpr.rows())
        ||((BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) && i<xpr.cols())));
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr, Index startRow, Index startCol)
      : Impl(xpr, startRow, startCol)
    {
      EIGEN_STATIC_ASSERT(RowsAtCompileTime!=Dynamic && ColsAtCompileTime!=Dynamic,THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE)
      eigen_assert(startRow >= 0 && BlockRows >= 0 && startRow + BlockRows <= xpr.rows()
             && startCol >= 0 && BlockCols >= 0 && startCol + BlockCols <= xpr.cols());
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : Impl(xpr, startRow, startCol, blockRows, blockCols)
    {
      eigen_assert((RowsAtCompileTime==Dynamic || RowsAtCompileTime==blockRows)
          && (ColsAtCompileTime==Dynamic || ColsAtCompileTime==blockCols));
      eigen_assert(startRow >= 0 && blockRows >= 0 && startRow  <= xpr.rows() - blockRows
          && startCol >= 0 && blockCols >= 0 && startCol <= xpr.cols() - blockCols);
    }
};

// The generic default implementation for dense block simplu forward to the internal::BlockImpl_dense
// that must be specialized for direct and non-direct access...
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, Dense>
  : public internal::BlockImpl_dense<XprType, BlockRows, BlockCols, InnerPanel>
{
    typedef internal::BlockImpl_dense<XprType, BlockRows, BlockCols, InnerPanel> Impl;
    typedef typename XprType::StorageIndex StorageIndex;
  public:
    typedef Impl Base;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index i) : Impl(xpr,i) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index startRow, Index startCol) : Impl(xpr, startRow, startCol) {}
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : Impl(xpr, startRow, startCol, blockRows, blockCols) {}
};

namespace internal {

/** \internal Internal implementation of dense Blocks in the general case. */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel, bool HasDirectAccess> class BlockImpl_dense
  : public internal::dense_xpr_base<Block<XprType, BlockRows, BlockCols, InnerPanel> >::type
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
  public:

    typedef typename internal::dense_xpr_base<BlockType>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(BlockType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl_dense)

    // class InnerIterator; // FIXME apparently never used

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr, Index i)
      : m_xpr(xpr),
        // It is a row if and only if BlockRows==1 and BlockCols==XprType::ColsAtCompileTime,
        // and it is a column if and only if BlockRows==XprType::RowsAtCompileTime and BlockCols==1,
        // all other cases are invalid.
        // The case a 1x1 matrix seems ambiguous, but the result is the same anyway.
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? i : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? i : 0),
        m_blockRows(BlockRows==1 ? 1 : xpr.rows()),
        m_blockCols(BlockCols==1 ? 1 : xpr.cols())
    {}

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr, Index startRow, Index startCol)
      : m_xpr(xpr), m_startRow(startRow), m_startCol(startCol),
                    m_blockRows(BlockRows), m_blockCols(BlockCols)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : m_xpr(xpr), m_startRow(startRow), m_startCol(startCol),
                    m_blockRows(blockRows), m_blockCols(blockCols)
    {}

    EIGEN_DEVICE_FUNC inline Index rows() const { return m_blockRows.value(); }
    EIGEN_DEVICE_FUNC inline Index cols() const { return m_blockCols.value(); }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index rowId, Index colId)
    {
      EIGEN_STATIC_ASSERT_LVALUE(XprType)
      return m_xpr.coeffRef(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_xpr.derived().coeffRef(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index rowId, Index colId) const
    {
      return m_xpr.coeff(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT_LVALUE(XprType)
      return m_xpr.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_xpr.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    EIGEN_DEVICE_FUNC
    inline const CoeffReturnType coeff(Index index) const
    {
      return m_xpr.coeff(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                         m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    template<int LoadMode>
    inline PacketScalar packet(Index rowId, Index colId) const
    {
      return m_xpr.template packet<Unaligned>(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    template<int LoadMode>
    inline void writePacket(Index rowId, Index colId, const PacketScalar& val)
    {
      m_xpr.template writePacket<Unaligned>(rowId + m_startRow.value(), colId + m_startCol.value(), val);
    }

    template<int LoadMode>
    inline PacketScalar packet(Index index) const
    {
      return m_xpr.template packet<Unaligned>
              (m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
               m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    template<int LoadMode>
    inline void writePacket(Index index, const PacketScalar& val)
    {
      m_xpr.template writePacket<Unaligned>
         (m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
          m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0), val);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \sa MapBase::data() */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const;
    EIGEN_DEVICE_FUNC inline Index innerStride() const;
    EIGEN_DEVICE_FUNC inline Index outerStride() const;
    #endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    XprType& nestedExpression() { return m_xpr; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startRow() const EIGEN_NOEXCEPT
    {
      return m_startRow.value();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startCol() const EIGEN_NOEXCEPT
    {
      return m_startCol.value();
    }

  protected:

    XprTypeNested m_xpr;
    const internal::variable_if_dynamic<StorageIndex, (XprType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<StorageIndex, (XprType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
    const internal::variable_if_dynamic<StorageIndex, RowsAtCompileTime> m_blockRows;
    const internal::variable_if_dynamic<StorageIndex, ColsAtCompileTime> m_blockCols;
};

/** \internal Internal implementation of dense Blocks in the direct access case.*/
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl_dense<XprType,BlockRows,BlockCols, InnerPanel,true>
  : public MapBase<Block<XprType, BlockRows, BlockCols, InnerPanel> >
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
    enum {
      XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0
    };
  public:

    typedef MapBase<BlockType> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(BlockType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl_dense)

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, Index i)
      : Base(xpr.data() + i * (    ((BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) && (!XprTypeIsRowMajor))
                                || ((BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) && ( XprTypeIsRowMajor)) ? xpr.innerStride() : xpr.outerStride()),
             BlockRows==1 ? 1 : xpr.rows(),
             BlockCols==1 ? 1 : xpr.cols()),
        m_xpr(xpr),
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? i : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? i : 0)
    {
      init();
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, Index startRow, Index startCol)
      : Base(xpr.data()+xpr.innerStride()*(XprTypeIsRowMajor?startCol:startRow) + xpr.outerStride()*(XprTypeIsRowMajor?startRow:startCol)),
        m_xpr(xpr), m_startRow(startRow), m_startCol(startCol)
    {
      init();
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : Base(xpr.data()+xpr.innerStride()*(XprTypeIsRowMajor?startCol:startRow) + xpr.outerStride()*(XprTypeIsRowMajor?startRow:startCol), blockRows, blockCols),
        m_xpr(xpr), m_startRow(startRow), m_startCol(startCol)
    {
      init();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const EIGEN_NOEXCEPT
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    XprType& nestedExpression() { return m_xpr; }

    /** \sa MapBase::innerStride() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index innerStride() const EIGEN_NOEXCEPT
    {
      return internal::traits<BlockType>::HasSameStorageOrderAsXprType
             ? m_xpr.innerStride()
             : m_xpr.outerStride();
    }

    /** \sa MapBase::outerStride() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index outerStride() const EIGEN_NOEXCEPT
    {
      return internal::traits<BlockType>::HasSameStorageOrderAsXprType
                    ? m_xpr.outerStride()
                    : m_xpr.innerStride();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startRow() const EIGEN_NOEXCEPT { return m_startRow.value(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startCol() const EIGEN_NOEXCEPT { return m_startCol.value(); }

  #ifndef __SUNPRO_CC
  // FIXME sunstudio is not friendly with the above friend...
  // META-FIXME there is no 'friend' keyword around here. Is this obsolete?
  protected:
  #endif

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal used by allowAligned() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, const Scalar* data, Index blockRows, Index blockCols)
      : Base(data, blockRows, blockCols), m_xpr(xpr)
    {
      init();
    }
    #endif

  protected:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void init()
    {
      m_outerStride = internal::traits<BlockType>::HasSameStorageOrderAsXprType
                    ? m_xpr.outerStride()
                    : m_xpr.innerStride();
    }

    XprTypeNested m_xpr;
    const internal::variable_if_dynamic<StorageIndex, (XprType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<StorageIndex, (XprType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
    Index m_outerStride;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/BooleanRedux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ALLANDANY_H
#define EIGEN_ALLANDANY_H

namespace Eigen { 

namespace internal {

template<typename Derived, int UnrollCount, int Rows>
struct all_unroller
{
  enum {
    col = (UnrollCount-1) / Rows,
    row = (UnrollCount-1) % Rows
  };

  EIGEN_DEVICE_FUNC static inline bool run(const Derived &mat)
  {
    return all_unroller<Derived, UnrollCount-1, Rows>::run(mat) && mat.coeff(row, col);
  }
};

template<typename Derived, int Rows>
struct all_unroller<Derived, 0, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &/*mat*/) { return true; }
};

template<typename Derived, int Rows>
struct all_unroller<Derived, Dynamic, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &) { return false; }
};

template<typename Derived, int UnrollCount, int Rows>
struct any_unroller
{
  enum {
    col = (UnrollCount-1) / Rows,
    row = (UnrollCount-1) % Rows
  };
  
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &mat)
  {
    return any_unroller<Derived, UnrollCount-1, Rows>::run(mat) || mat.coeff(row, col);
  }
};

template<typename Derived, int Rows>
struct any_unroller<Derived, 0, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived & /*mat*/) { return false; }
};

template<typename Derived, int Rows>
struct any_unroller<Derived, Dynamic, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &) { return false; }
};

} // end namespace internal

/** \returns true if all coefficients are true
  *
  * Example: \include MatrixBase_all.cpp
  * Output: \verbinclude MatrixBase_all.out
  *
  * \sa any(), Cwise::operator<()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline bool DenseBase<Derived>::all() const
{
  typedef internal::evaluator<Derived> Evaluator;
  enum {
    unroll = SizeAtCompileTime != Dynamic
          && SizeAtCompileTime * (int(Evaluator::CoeffReadCost) + int(NumTraits<Scalar>::AddCost)) <= EIGEN_UNROLLING_LIMIT
  };
  Evaluator evaluator(derived());
  if(unroll)
    return internal::all_unroller<Evaluator, unroll ? int(SizeAtCompileTime) : Dynamic, internal::traits<Derived>::RowsAtCompileTime>::run(evaluator);
  else
  {
    for(Index j = 0; j < cols(); ++j)
      for(Index i = 0; i < rows(); ++i)
        if (!evaluator.coeff(i, j)) return false;
    return true;
  }
}

/** \returns true if at least one coefficient is true
  *
  * \sa all()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline bool DenseBase<Derived>::any() const
{
  typedef internal::evaluator<Derived> Evaluator;
  enum {
    unroll = SizeAtCompileTime != Dynamic
          && SizeAtCompileTime * (int(Evaluator::CoeffReadCost) + int(NumTraits<Scalar>::AddCost)) <= EIGEN_UNROLLING_LIMIT
  };
  Evaluator evaluator(derived());
  if(unroll)
    return internal::any_unroller<Evaluator, unroll ? int(SizeAtCompileTime) : Dynamic, internal::traits<Derived>::RowsAtCompileTime>::run(evaluator);
  else
  {
    for(Index j = 0; j < cols(); ++j)
      for(Index i = 0; i < rows(); ++i)
        if (evaluator.coeff(i, j)) return true;
    return false;
  }
}

/** \returns the number of coefficients which evaluate to true
  *
  * \sa all(), any()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Eigen::Index DenseBase<Derived>::count() const
{
  return derived().template cast<bool>().template cast<Index>().sum();
}

/** \returns true is \c *this contains at least one Not A Number (NaN).
  *
  * \sa allFinite()
  */
template<typename Derived>
inline bool DenseBase<Derived>::hasNaN() const
{
#if EIGEN_COMP_MSVC || (defined __FAST_MATH__)
  return derived().array().isNaN().any();
#else
  return !((derived().array()==derived().array()).all());
#endif
}

/** \returns true if \c *this contains only finite numbers, i.e., no NaN and no +/-INF values.
  *
  * \sa hasNaN()
  */
template<typename Derived>
inline bool DenseBase<Derived>::allFinite() const
{
#if EIGEN_COMP_MSVC || (defined __FAST_MATH__)
  return derived().array().isFinite().all();
#else
  return !((derived()-derived()).hasNaN());
#endif
}
    
} // end namespace Eigen

#endif // EIGEN_ALLANDANY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CommaInitializer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMMAINITIALIZER_H
#define EIGEN_COMMAINITIALIZER_H

namespace Eigen { 

/** \class CommaInitializer
  * \ingroup Core_Module
  *
  * \brief Helper class used by the comma initializer operator
  *
  * This class is internally used to implement the comma initializer feature. It is
  * the return type of MatrixBase::operator<<, and most of the time this is the only
  * way it is used.
  *
  * \sa \blank \ref MatrixBaseCommaInitRef "MatrixBase::operator<<", CommaInitializer::finished()
  */
template<typename XprType>
struct CommaInitializer
{
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  inline CommaInitializer(XprType& xpr, const Scalar& s)
    : m_xpr(xpr), m_row(0), m_col(1), m_currentBlockRows(1)
  {
    eigen_assert(m_xpr.rows() > 0 && m_xpr.cols() > 0
      && "Cannot comma-initialize a 0x0 matrix (operator<<)");
    m_xpr.coeffRef(0,0) = s;
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline CommaInitializer(XprType& xpr, const DenseBase<OtherDerived>& other)
    : m_xpr(xpr), m_row(0), m_col(other.cols()), m_currentBlockRows(other.rows())
  {
    eigen_assert(m_xpr.rows() >= other.rows() && m_xpr.cols() >= other.cols()
      && "Cannot comma-initialize a 0x0 matrix (operator<<)");
    m_xpr.block(0, 0, other.rows(), other.cols()) = other;
  }

  /* Copy/Move constructor which transfers ownership. This is crucial in 
   * absence of return value optimization to avoid assertions during destruction. */
  // FIXME in C++11 mode this could be replaced by a proper RValue constructor
  EIGEN_DEVICE_FUNC
  inline CommaInitializer(const CommaInitializer& o)
  : m_xpr(o.m_xpr), m_row(o.m_row), m_col(o.m_col), m_currentBlockRows(o.m_currentBlockRows) {
    // Mark original object as finished. In absence of R-value references we need to const_cast:
    const_cast<CommaInitializer&>(o).m_row = m_xpr.rows();
    const_cast<CommaInitializer&>(o).m_col = m_xpr.cols();
    const_cast<CommaInitializer&>(o).m_currentBlockRows = 0;
  }

  /* inserts a scalar value in the target matrix */
  EIGEN_DEVICE_FUNC
  CommaInitializer& operator,(const Scalar& s)
  {
    if (m_col==m_xpr.cols())
    {
      m_row+=m_currentBlockRows;
      m_col = 0;
      m_currentBlockRows = 1;
      eigen_assert(m_row<m_xpr.rows()
        && "Too many rows passed to comma initializer (operator<<)");
    }
    eigen_assert(m_col<m_xpr.cols()
      && "Too many coefficients passed to comma initializer (operator<<)");
    eigen_assert(m_currentBlockRows==1);
    m_xpr.coeffRef(m_row, m_col++) = s;
    return *this;
  }

  /* inserts a matrix expression in the target matrix */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  CommaInitializer& operator,(const DenseBase<OtherDerived>& other)
  {
    if (m_col==m_xpr.cols() && (other.cols()!=0 || other.rows()!=m_currentBlockRows))
    {
      m_row+=m_currentBlockRows;
      m_col = 0;
      m_currentBlockRows = other.rows();
      eigen_assert(m_row+m_currentBlockRows<=m_xpr.rows()
        && "Too many rows passed to comma initializer (operator<<)");
    }
    eigen_assert((m_col + other.cols() <= m_xpr.cols())
      && "Too many coefficients passed to comma initializer (operator<<)");
    eigen_assert(m_currentBlockRows==other.rows());
    m_xpr.template block<OtherDerived::RowsAtCompileTime, OtherDerived::ColsAtCompileTime>
                    (m_row, m_col, other.rows(), other.cols()) = other;
    m_col += other.cols();
    return *this;
  }

  EIGEN_DEVICE_FUNC
  inline ~CommaInitializer()
#if defined VERIFY_RAISES_ASSERT && (!defined EIGEN_NO_ASSERTION_CHECKING) && defined EIGEN_EXCEPTIONS
  EIGEN_EXCEPTION_SPEC(Eigen::eigen_assert_exception)
#endif
  {
    finished();
  }

  /** \returns the built matrix once all its coefficients have been set.
    * Calling finished is 100% optional. Its purpose is to write expressions
    * like this:
    * \code
    * quaternion.fromRotationMatrix((Matrix3f() << axis0, axis1, axis2).finished());
    * \endcode
    */
  EIGEN_DEVICE_FUNC
  inline XprType& finished() {
      eigen_assert(((m_row+m_currentBlockRows) == m_xpr.rows() || m_xpr.cols() == 0)
           && m_col == m_xpr.cols()
           && "Too few coefficients passed to comma initializer (operator<<)");
      return m_xpr;
  }

  XprType& m_xpr;           // target expression
  Index m_row;              // current row id
  Index m_col;              // current col id
  Index m_currentBlockRows; // current block height
};

/** \anchor MatrixBaseCommaInitRef
  * Convenient operator to set the coefficients of a matrix.
  *
  * The coefficients must be provided in a row major order and exactly match
  * the size of the matrix. Otherwise an assertion is raised.
  *
  * Example: \include MatrixBase_set.cpp
  * Output: \verbinclude MatrixBase_set.out
  * 
  * \note According the c++ standard, the argument expressions of this comma initializer are evaluated in arbitrary order.
  *
  * \sa CommaInitializer::finished(), class CommaInitializer
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline CommaInitializer<Derived> DenseBase<Derived>::operator<< (const Scalar& s)
{
  return CommaInitializer<Derived>(*static_cast<Derived*>(this), s);
}

/** \sa operator<<(const Scalar&) */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline CommaInitializer<Derived>
DenseBase<Derived>::operator<<(const DenseBase<OtherDerived>& other)
{
  return CommaInitializer<Derived>(*static_cast<Derived *>(this), other);
}

} // end namespace Eigen

#endif // EIGEN_COMMAINITIALIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ConditionEstimator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen (rmlarsen@google.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONDITIONESTIMATOR_H
#define EIGEN_CONDITIONESTIMATOR_H

namespace Eigen {

namespace internal {

template <typename Vector, typename RealVector, bool IsComplex>
struct rcond_compute_sign {
  static inline Vector run(const Vector& v) {
    const RealVector v_abs = v.cwiseAbs();
    return (v_abs.array() == static_cast<typename Vector::RealScalar>(0))
            .select(Vector::Ones(v.size()), v.cwiseQuotient(v_abs));
  }
};

// Partial specialization to avoid elementwise division for real vectors.
template <typename Vector>
struct rcond_compute_sign<Vector, Vector, false> {
  static inline Vector run(const Vector& v) {
    return (v.array() < static_cast<typename Vector::RealScalar>(0))
           .select(-Vector::Ones(v.size()), Vector::Ones(v.size()));
  }
};

/**
  * \returns an estimate of ||inv(matrix)||_1 given a decomposition of
  * \a matrix that implements .solve() and .adjoint().solve() methods.
  *
  * This function implements Algorithms 4.1 and 5.1 from
  *   http://www.maths.manchester.ac.uk/~higham/narep/narep135.pdf
  * which also forms the basis for the condition number estimators in
  * LAPACK. Since at most 10 calls to the solve method of dec are
  * performed, the total cost is O(dims^2), as opposed to O(dims^3)
  * needed to compute the inverse matrix explicitly.
  *
  * The most common usage is in estimating the condition number
  * ||matrix||_1 * ||inv(matrix)||_1. The first term ||matrix||_1 can be
  * computed directly in O(n^2) operations.
  *
  * Supports the following decompositions: FullPivLU, PartialPivLU, LDLT, and
  * LLT.
  *
  * \sa FullPivLU, PartialPivLU, LDLT, LLT.
  */
template <typename Decomposition>
typename Decomposition::RealScalar rcond_invmatrix_L1_norm_estimate(const Decomposition& dec)
{
  typedef typename Decomposition::MatrixType MatrixType;
  typedef typename Decomposition::Scalar Scalar;
  typedef typename Decomposition::RealScalar RealScalar;
  typedef typename internal::plain_col_type<MatrixType>::type Vector;
  typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVector;
  const bool is_complex = (NumTraits<Scalar>::IsComplex != 0);

  eigen_assert(dec.rows() == dec.cols());
  const Index n = dec.rows();
  if (n == 0)
    return 0;

  // Disable Index to float conversion warning
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  Vector v = dec.solve(Vector::Ones(n) / Scalar(n));
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif

  // lower_bound is a lower bound on
  //   ||inv(matrix)||_1  = sup_v ||inv(matrix) v||_1 / ||v||_1
  // and is the objective maximized by the ("super-") gradient ascent
  // algorithm below.
  RealScalar lower_bound = v.template lpNorm<1>();
  if (n == 1)
    return lower_bound;

  // Gradient ascent algorithm follows: We know that the optimum is achieved at
  // one of the simplices v = e_i, so in each iteration we follow a
  // super-gradient to move towards the optimal one.
  RealScalar old_lower_bound = lower_bound;
  Vector sign_vector(n);
  Vector old_sign_vector;
  Index v_max_abs_index = -1;
  Index old_v_max_abs_index = v_max_abs_index;
  for (int k = 0; k < 4; ++k)
  {
    sign_vector = internal::rcond_compute_sign<Vector, RealVector, is_complex>::run(v);
    if (k > 0 && !is_complex && sign_vector == old_sign_vector) {
      // Break if the solution stagnated.
      break;
    }
    // v_max_abs_index = argmax |real( inv(matrix)^T * sign_vector )|
    v = dec.adjoint().solve(sign_vector);
    v.real().cwiseAbs().maxCoeff(&v_max_abs_index);
    if (v_max_abs_index == old_v_max_abs_index) {
      // Break if the solution stagnated.
      break;
    }
    // Move to the new simplex e_j, where j = v_max_abs_index.
    v = dec.solve(Vector::Unit(n, v_max_abs_index));  // v = inv(matrix) * e_j.
    lower_bound = v.template lpNorm<1>();
    if (lower_bound <= old_lower_bound) {
      // Break if the gradient step did not increase the lower_bound.
      break;
    }
    if (!is_complex) {
      old_sign_vector = sign_vector;
    }
    old_v_max_abs_index = v_max_abs_index;
    old_lower_bound = lower_bound;
  }
  // The following calculates an independent estimate of ||matrix||_1 by
  // multiplying matrix by a vector with entries of slowly increasing
  // magnitude and alternating sign:
  //   v_i = (-1)^{i} (1 + (i / (dim-1))), i = 0,...,dim-1.
  // This improvement to Hager's algorithm above is due to Higham. It was
  // added to make the algorithm more robust in certain corner cases where
  // large elements in the matrix might otherwise escape detection due to
  // exact cancellation (especially when op and op_adjoint correspond to a
  // sequence of backsubstitutions and permutations), which could cause
  // Hager's algorithm to vastly underestimate ||matrix||_1.
  Scalar alternating_sign(RealScalar(1));
  for (Index i = 0; i < n; ++i) {
    // The static_cast is needed when Scalar is a complex and RealScalar implements expression templates
    v[i] = alternating_sign * static_cast<RealScalar>(RealScalar(1) + (RealScalar(i) / (RealScalar(n - 1))));
    alternating_sign = -alternating_sign;
  }
  v = dec.solve(v);
  const RealScalar alternate_lower_bound = (2 * v.template lpNorm<1>()) / (3 * RealScalar(n));
  return numext::maxi(lower_bound, alternate_lower_bound);
}

/** \brief Reciprocal condition number estimator.
  *
  * Computing a decomposition of a dense matrix takes O(n^3) operations, while
  * this method estimates the condition number quickly and reliably in O(n^2)
  * operations.
  *
  * \returns an estimate of the reciprocal condition number
  * (1 / (||matrix||_1 * ||inv(matrix)||_1)) of matrix, given ||matrix||_1 and
  * its decomposition. Supports the following decompositions: FullPivLU,
  * PartialPivLU, LDLT, and LLT.
  *
  * \sa FullPivLU, PartialPivLU, LDLT, LLT.
  */
template <typename Decomposition>
typename Decomposition::RealScalar
rcond_estimate_helper(typename Decomposition::RealScalar matrix_norm, const Decomposition& dec)
{
  typedef typename Decomposition::RealScalar RealScalar;
  eigen_assert(dec.rows() == dec.cols());
  if (dec.rows() == 0)              return NumTraits<RealScalar>::infinity();
  if (matrix_norm == RealScalar(0)) return RealScalar(0);
  if (dec.rows() == 1)              return RealScalar(1);
  const RealScalar inverse_matrix_norm = rcond_invmatrix_L1_norm_estimate(dec);
  return (inverse_matrix_norm == RealScalar(0) ? RealScalar(0)
                                               : (RealScalar(1) / inverse_matrix_norm) / matrix_norm);
}

}  // namespace internal

}  // namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CoreEvaluators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011-2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_COREEVALUATORS_H
#define EIGEN_COREEVALUATORS_H

namespace Eigen {

namespace internal {

// This class returns the evaluator kind from the expression storage kind.
// Default assumes index based accessors
template<typename StorageKind>
struct storage_kind_to_evaluator_kind {
  typedef IndexBased Kind;
};

// This class returns the evaluator shape from the expression storage kind.
// It can be Dense, Sparse, Triangular, Diagonal, SelfAdjoint, Band, etc.
template<typename StorageKind> struct storage_kind_to_shape;

template<> struct storage_kind_to_shape<Dense>                  { typedef DenseShape Shape;           };
template<> struct storage_kind_to_shape<SolverStorage>          { typedef SolverShape Shape;           };
template<> struct storage_kind_to_shape<PermutationStorage>     { typedef PermutationShape Shape;     };
template<> struct storage_kind_to_shape<TranspositionsStorage>  { typedef TranspositionsShape Shape;  };

// Evaluators have to be specialized with respect to various criteria such as:
//  - storage/structure/shape
//  - scalar type
//  - etc.
// Therefore, we need specialization of evaluator providing additional template arguments for each kind of evaluators.
// We currently distinguish the following kind of evaluators:
// - unary_evaluator    for expressions taking only one arguments (CwiseUnaryOp, CwiseUnaryView, Transpose, MatrixWrapper, ArrayWrapper, Reverse, Replicate)
// - binary_evaluator   for expression taking two arguments (CwiseBinaryOp)
// - ternary_evaluator   for expression taking three arguments (CwiseTernaryOp)
// - product_evaluator  for linear algebra products (Product); special case of binary_evaluator because it requires additional tags for dispatching.
// - mapbase_evaluator  for Map, Block, Ref
// - block_evaluator    for Block (special dispatching to a mapbase_evaluator or unary_evaluator)

template< typename T,
          typename Arg1Kind   = typename evaluator_traits<typename T::Arg1>::Kind,
          typename Arg2Kind   = typename evaluator_traits<typename T::Arg2>::Kind,
          typename Arg3Kind   = typename evaluator_traits<typename T::Arg3>::Kind,
          typename Arg1Scalar = typename traits<typename T::Arg1>::Scalar,
          typename Arg2Scalar = typename traits<typename T::Arg2>::Scalar,
          typename Arg3Scalar = typename traits<typename T::Arg3>::Scalar> struct ternary_evaluator;

template< typename T,
          typename LhsKind   = typename evaluator_traits<typename T::Lhs>::Kind,
          typename RhsKind   = typename evaluator_traits<typename T::Rhs>::Kind,
          typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
          typename RhsScalar = typename traits<typename T::Rhs>::Scalar> struct binary_evaluator;

template< typename T,
          typename Kind   = typename evaluator_traits<typename T::NestedExpression>::Kind,
          typename Scalar = typename T::Scalar> struct unary_evaluator;

// evaluator_traits<T> contains traits for evaluator<T>

template<typename T>
struct evaluator_traits_base
{
  // by default, get evaluator kind and shape from storage
  typedef typename storage_kind_to_evaluator_kind<typename traits<T>::StorageKind>::Kind Kind;
  typedef typename storage_kind_to_shape<typename traits<T>::StorageKind>::Shape Shape;
};

// Default evaluator traits
template<typename T>
struct evaluator_traits : public evaluator_traits_base<T>
{
};

template<typename T, typename Shape = typename evaluator_traits<T>::Shape >
struct evaluator_assume_aliasing {
  static const bool value = false;
};

// By default, we assume a unary expression:
template<typename T>
struct evaluator : public unary_evaluator<T>
{
  typedef unary_evaluator<T> Base;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const T& xpr) : Base(xpr) {}
};


// TODO: Think about const-correctness
template<typename T>
struct evaluator<const T>
  : evaluator<T>
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const T& xpr) : evaluator<T>(xpr) {}
};

// ---------- base class for all evaluators ----------

template<typename ExpressionType>
struct evaluator_base
{
  // TODO that's not very nice to have to propagate all these traits. They are currently only needed to handle outer,inner indices.
  typedef traits<ExpressionType> ExpressionTraits;

  enum {
    Alignment = 0
  };
  // noncopyable:
  // Don't make this class inherit noncopyable as this kills EBO (Empty Base Optimization)
  // and make complex evaluator much larger than then should do.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE evaluator_base() {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ~evaluator_base() {}
private:
  EIGEN_DEVICE_FUNC evaluator_base(const evaluator_base&);
  EIGEN_DEVICE_FUNC const evaluator_base& operator=(const evaluator_base&);
};

// -------------------- Matrix and Array --------------------
//
// evaluator<PlainObjectBase> is a common base class for the
// Matrix and Array evaluators.
// Here we directly specialize evaluator. This is not really a unary expression, and it is, by definition, dense,
// so no need for more sophisticated dispatching.

// this helper permits to completely eliminate m_outerStride if it is known at compiletime.
template<typename Scalar,int OuterStride> class plainobjectbase_evaluator_data {
public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  plainobjectbase_evaluator_data(const Scalar* ptr, Index outerStride) : data(ptr)
  {
#ifndef EIGEN_INTERNAL_DEBUGGING
    EIGEN_UNUSED_VARIABLE(outerStride);
#endif
    eigen_internal_assert(outerStride==OuterStride);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index outerStride() const EIGEN_NOEXCEPT { return OuterStride; }
  const Scalar *data;
};

template<typename Scalar> class plainobjectbase_evaluator_data<Scalar,Dynamic> {
public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  plainobjectbase_evaluator_data(const Scalar* ptr, Index outerStride) : data(ptr), m_outerStride(outerStride) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index outerStride() const { return m_outerStride; }
  const Scalar *data;
protected:
  Index m_outerStride;
};

template<typename Derived>
struct evaluator<PlainObjectBase<Derived> >
  : evaluator_base<Derived>
{
  typedef PlainObjectBase<Derived> PlainObjectType;
  typedef typename PlainObjectType::Scalar Scalar;
  typedef typename PlainObjectType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = PlainObjectType::IsRowMajor,
    IsVectorAtCompileTime = PlainObjectType::IsVectorAtCompileTime,
    RowsAtCompileTime = PlainObjectType::RowsAtCompileTime,
    ColsAtCompileTime = PlainObjectType::ColsAtCompileTime,

    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    Flags = traits<Derived>::EvaluatorFlags,
    Alignment = traits<Derived>::Alignment
  };
  enum {
    // We do not need to know the outer stride for vectors
    OuterStrideAtCompileTime = IsVectorAtCompileTime  ? 0
                                                      : int(IsRowMajor) ? ColsAtCompileTime
                                                                        : RowsAtCompileTime
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator()
    : m_d(0,OuterStrideAtCompileTime)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const PlainObjectType& m)
    : m_d(m.data(),IsVectorAtCompileTime ? 0 : m.outerStride())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    if (IsRowMajor)
      return m_d.data[row * m_d.outerStride() + col];
    else
      return m_d.data[row + col * m_d.outerStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.data[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    if (IsRowMajor)
      return const_cast<Scalar*>(m_d.data)[row * m_d.outerStride() + col];
    else
      return const_cast<Scalar*>(m_d.data)[row + col * m_d.outerStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return const_cast<Scalar*>(m_d.data)[index];
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    if (IsRowMajor)
      return ploadt<PacketType, LoadMode>(m_d.data + row * m_d.outerStride() + col);
    else
      return ploadt<PacketType, LoadMode>(m_d.data + row + col * m_d.outerStride());
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return ploadt<PacketType, LoadMode>(m_d.data + index);
  }

  template<int StoreMode,typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    if (IsRowMajor)
      return pstoret<Scalar, PacketType, StoreMode>
	            (const_cast<Scalar*>(m_d.data) + row * m_d.outerStride() + col, x);
    else
      return pstoret<Scalar, PacketType, StoreMode>
                    (const_cast<Scalar*>(m_d.data) + row + col * m_d.outerStride(), x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    return pstoret<Scalar, PacketType, StoreMode>(const_cast<Scalar*>(m_d.data) + index, x);
  }

protected:

  plainobjectbase_evaluator_data<Scalar,OuterStrideAtCompileTime> m_d;
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct evaluator<Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
  : evaluator<PlainObjectBase<Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> > >
{
  typedef Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& m)
    : evaluator<PlainObjectBase<XprType> >(m)
  { }
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct evaluator<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
  : evaluator<PlainObjectBase<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> > >
{
  typedef Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& m)
    : evaluator<PlainObjectBase<XprType> >(m)
  { }
};

// -------------------- Transpose --------------------

template<typename ArgType>
struct unary_evaluator<Transpose<ArgType>, IndexBased>
  : evaluator_base<Transpose<ArgType> >
{
  typedef Transpose<ArgType> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = evaluator<ArgType>::Flags ^ RowMajorBit,
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& t) : m_argImpl(t.nestedExpression()) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(col, row);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(col, row);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename XprType::Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(col, row);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(index);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode,PacketType>(col, row, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode,PacketType>(index, x);
  }

protected:
  evaluator<ArgType> m_argImpl;
};

// -------------------- CwiseNullaryOp --------------------
// Like Matrix and Array, this is not really a unary expression, so we directly specialize evaluator.
// Likewise, there is not need to more sophisticated dispatching here.

template<typename Scalar,typename NullaryOp,
         bool has_nullary = has_nullary_operator<NullaryOp>::value,
         bool has_unary   = has_unary_operator<NullaryOp>::value,
         bool has_binary  = has_binary_operator<NullaryOp>::value>
struct nullary_wrapper
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const { return op(i,j); }
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const { return op(i); }

  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const { return op.template packetOp<T>(i,j); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const { return op.template packetOp<T>(i); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,true,false,false>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType=0, IndexType=0) const { return op(); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType=0, IndexType=0) const { return op.template packetOp<T>(); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,false,true>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j=0) const { return op(i,j); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j=0) const { return op.template packetOp<T>(i,j); }
};

// We need the following specialization for vector-only functors assigned to a runtime vector,
// for instance, using linspace and assigning a RowVectorXd to a MatrixXd or even a row of a MatrixXd.
// In this case, i==0 and j is used for the actual iteration.
template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,true,false>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const {
    eigen_assert(i==0 || j==0);
    return op(i+j);
  }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const {
    eigen_assert(i==0 || j==0);
    return op.template packetOp<T>(i+j);
  }

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const { return op(i); }
  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const { return op.template packetOp<T>(i); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,false,false> {};

#if 0 && EIGEN_COMP_MSVC>0
// Disable this ugly workaround. This is now handled in traits<Ref>::match,
// but this piece of code might still become handly if some other weird compilation
// erros pop up again.

// MSVC exhibits a weird compilation error when
// compiling:
//    Eigen::MatrixXf A = MatrixXf::Random(3,3);
//    Ref<const MatrixXf> R = 2.f*A;
// and that has_*ary_operator<scalar_constant_op<float>> have not been instantiated yet.
// The "problem" is that evaluator<2.f*A> is instantiated by traits<Ref>::match<2.f*A>
// and at that time has_*ary_operator<T> returns true regardless of T.
// Then nullary_wrapper is badly instantiated as nullary_wrapper<.,.,true,true,true>.
// The trick is thus to defer the proper instantiation of nullary_wrapper when coeff(),
// and packet() are really instantiated as implemented below:

// This is a simple wrapper around Index to enforce the re-instantiation of
// has_*ary_operator when needed.
template<typename T> struct nullary_wrapper_workaround_msvc {
  nullary_wrapper_workaround_msvc(const T&);
  operator T()const;
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,true,true,true>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().operator()(op,i,j);
  }
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().operator()(op,i);
  }

  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().template packetOp<T>(op,i,j);
  }
  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().template packetOp<T>(op,i);
  }
};
#endif // MSVC workaround

template<typename NullaryOp, typename PlainObjectType>
struct evaluator<CwiseNullaryOp<NullaryOp,PlainObjectType> >
  : evaluator_base<CwiseNullaryOp<NullaryOp,PlainObjectType> >
{
  typedef CwiseNullaryOp<NullaryOp,PlainObjectType> XprType;
  typedef typename internal::remove_all<PlainObjectType>::type PlainObjectTypeCleaned;

  enum {
    CoeffReadCost = internal::functor_traits<NullaryOp>::Cost,

    Flags = (evaluator<PlainObjectTypeCleaned>::Flags
          &  (  HereditaryBits
              | (functor_has_linear_access<NullaryOp>::ret  ? LinearAccessBit : 0)
              | (functor_traits<NullaryOp>::PacketAccess    ? PacketAccessBit : 0)))
          | (functor_traits<NullaryOp>::IsRepeatable ? 0 : EvalBeforeNestingBit),
    Alignment = AlignedMax
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& n)
    : m_functor(n.functor()), m_wrapper()
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(IndexType row, IndexType col) const
  {
    return m_wrapper(m_functor, row, col);
  }

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(IndexType index) const
  {
    return m_wrapper(m_functor,index);
  }

  template<int LoadMode, typename PacketType, typename IndexType>
  EIGEN_STRONG_INLINE
  PacketType packet(IndexType row, IndexType col) const
  {
    return m_wrapper.template packetOp<PacketType>(m_functor, row, col);
  }

  template<int LoadMode, typename PacketType, typename IndexType>
  EIGEN_STRONG_INLINE
  PacketType packet(IndexType index) const
  {
    return m_wrapper.template packetOp<PacketType>(m_functor, index);
  }

protected:
  const NullaryOp m_functor;
  const internal::nullary_wrapper<CoeffReturnType,NullaryOp> m_wrapper;
};

// -------------------- CwiseUnaryOp --------------------

template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryOp<UnaryOp, ArgType>, IndexBased >
  : evaluator_base<CwiseUnaryOp<UnaryOp, ArgType> >
{
  typedef CwiseUnaryOp<UnaryOp, ArgType> XprType;

  enum {
    CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),

    Flags = evaluator<ArgType>::Flags
          & (HereditaryBits | LinearAccessBit | (functor_traits<UnaryOp>::PacketAccess ? PacketAccessBit : 0)),
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& op) : m_d(op)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.argImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.argImpl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.argImpl.template packet<LoadMode, PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.argImpl.template packet<LoadMode, PacketType>(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), argImpl(xpr.nestedExpression()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& func() const { return op; }
    UnaryOp op;
    evaluator<ArgType> argImpl;
  };

  Data m_d;
};

// -------------------- CwiseTernaryOp --------------------

// this is a ternary expression
template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
  : public ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
{
  typedef CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> XprType;
  typedef ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> > Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3>, IndexBased, IndexBased>
  : evaluator_base<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
{
  typedef CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> XprType;

  enum {
    CoeffReadCost = int(evaluator<Arg1>::CoeffReadCost) + int(evaluator<Arg2>::CoeffReadCost) + int(evaluator<Arg3>::CoeffReadCost) + int(functor_traits<TernaryOp>::Cost),

    Arg1Flags = evaluator<Arg1>::Flags,
    Arg2Flags = evaluator<Arg2>::Flags,
    Arg3Flags = evaluator<Arg3>::Flags,
    SameType = is_same<typename Arg1::Scalar,typename Arg2::Scalar>::value && is_same<typename Arg1::Scalar,typename Arg3::Scalar>::value,
    StorageOrdersAgree = (int(Arg1Flags)&RowMajorBit)==(int(Arg2Flags)&RowMajorBit) && (int(Arg1Flags)&RowMajorBit)==(int(Arg3Flags)&RowMajorBit),
    Flags0 = (int(Arg1Flags) | int(Arg2Flags) | int(Arg3Flags)) & (
        HereditaryBits
        | (int(Arg1Flags) & int(Arg2Flags) & int(Arg3Flags) &
           ( (StorageOrdersAgree ? LinearAccessBit : 0)
           | (functor_traits<TernaryOp>::PacketAccess && StorageOrdersAgree && SameType ? PacketAccessBit : 0)
           )
        )
     ),
    Flags = (Flags0 & ~RowMajorBit) | (Arg1Flags & RowMajorBit),
    Alignment = EIGEN_PLAIN_ENUM_MIN(
        EIGEN_PLAIN_ENUM_MIN(evaluator<Arg1>::Alignment, evaluator<Arg2>::Alignment),
        evaluator<Arg3>::Alignment)
  };

  EIGEN_DEVICE_FUNC explicit ternary_evaluator(const XprType& xpr) : m_d(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<TernaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.arg1Impl.coeff(row, col), m_d.arg2Impl.coeff(row, col), m_d.arg3Impl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.arg1Impl.coeff(index), m_d.arg2Impl.coeff(index), m_d.arg3Impl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.arg1Impl.template packet<LoadMode,PacketType>(row, col),
                               m_d.arg2Impl.template packet<LoadMode,PacketType>(row, col),
                               m_d.arg3Impl.template packet<LoadMode,PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.arg1Impl.template packet<LoadMode,PacketType>(index),
                               m_d.arg2Impl.template packet<LoadMode,PacketType>(index),
                               m_d.arg3Impl.template packet<LoadMode,PacketType>(index));
  }

protected:
  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), arg1Impl(xpr.arg1()), arg2Impl(xpr.arg2()), arg3Impl(xpr.arg3()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TernaryOp& func() const { return op; }
    TernaryOp op;
    evaluator<Arg1> arg1Impl;
    evaluator<Arg2> arg2Impl;
    evaluator<Arg3> arg3Impl;
  };

  Data m_d;
};

// -------------------- CwiseBinaryOp --------------------

// this is a binary expression
template<typename BinaryOp, typename Lhs, typename Rhs>
struct evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
  : public binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IndexBased, IndexBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;

  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),

    LhsFlags = evaluator<Lhs>::Flags,
    RhsFlags = evaluator<Rhs>::Flags,
    SameType = is_same<typename Lhs::Scalar,typename Rhs::Scalar>::value,
    StorageOrdersAgree = (int(LhsFlags)&RowMajorBit)==(int(RhsFlags)&RowMajorBit),
    Flags0 = (int(LhsFlags) | int(RhsFlags)) & (
        HereditaryBits
      | (int(LhsFlags) & int(RhsFlags) &
           ( (StorageOrdersAgree ? LinearAccessBit : 0)
           | (functor_traits<BinaryOp>::PacketAccess && StorageOrdersAgree && SameType ? PacketAccessBit : 0)
           )
        )
     ),
    Flags = (Flags0 & ~RowMajorBit) | (LhsFlags & RowMajorBit),
    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<Lhs>::Alignment,evaluator<Rhs>::Alignment)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit binary_evaluator(const XprType& xpr) : m_d(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.lhsImpl.coeff(row, col), m_d.rhsImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.lhsImpl.coeff(index), m_d.rhsImpl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.lhsImpl.template packet<LoadMode,PacketType>(row, col),
                               m_d.rhsImpl.template packet<LoadMode,PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.lhsImpl.template packet<LoadMode,PacketType>(index),
                               m_d.rhsImpl.template packet<LoadMode,PacketType>(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), lhsImpl(xpr.lhs()), rhsImpl(xpr.rhs()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const BinaryOp& func() const { return op; }
    BinaryOp op;
    evaluator<Lhs> lhsImpl;
    evaluator<Rhs> rhsImpl;
  };

  Data m_d;
};

// -------------------- CwiseUnaryView --------------------

template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryView<UnaryOp, ArgType>, IndexBased>
  : evaluator_base<CwiseUnaryView<UnaryOp, ArgType> >
{
  typedef CwiseUnaryView<UnaryOp, ArgType> XprType;

  enum {
    CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits | LinearAccessBit | DirectAccessBit)),

    Alignment = 0 // FIXME it is not very clear why alignment is necessarily lost...
  };

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& op) : m_d(op)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.argImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.argImpl.coeff(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_d.func()(m_d.argImpl.coeffRef(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_d.func()(m_d.argImpl.coeffRef(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), argImpl(xpr.nestedExpression()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& func() const { return op; }
    UnaryOp op;
    evaluator<ArgType> argImpl;
  };

  Data m_d;
};

// -------------------- Map --------------------

// FIXME perhaps the PlainObjectType could be provided by Derived::PlainObject ?
// but that might complicate template specialization
template<typename Derived, typename PlainObjectType>
struct mapbase_evaluator;

template<typename Derived, typename PlainObjectType>
struct mapbase_evaluator : evaluator_base<Derived>
{
  typedef Derived  XprType;
  typedef typename XprType::PointerType PointerType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = XprType::RowsAtCompileTime,
    ColsAtCompileTime = XprType::ColsAtCompileTime,
    CoeffReadCost = NumTraits<Scalar>::ReadCost
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit mapbase_evaluator(const XprType& map)
    : m_data(const_cast<PointerType>(map.data())),
      m_innerStride(map.innerStride()),
      m_outerStride(map.outerStride())
  {
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(evaluator<Derived>::Flags&PacketAccessBit, internal::inner_stride_at_compile_time<Derived>::ret==1),
                        PACKET_ACCESS_REQUIRES_TO_HAVE_INNER_STRIDE_FIXED_TO_1);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_data[col * colStride() + row * rowStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_data[index * m_innerStride.value()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_data[col * colStride() + row * rowStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_data[index * m_innerStride.value()];
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    PointerType ptr = m_data + row * rowStride() + col * colStride();
    return internal::ploadt<PacketType, LoadMode>(ptr);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return internal::ploadt<PacketType, LoadMode>(m_data + index * m_innerStride.value());
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    PointerType ptr = m_data + row * rowStride() + col * colStride();
    return internal::pstoret<Scalar, PacketType, StoreMode>(ptr, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    internal::pstoret<Scalar, PacketType, StoreMode>(m_data + index * m_innerStride.value(), x);
  }
protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index rowStride() const EIGEN_NOEXCEPT {
    return XprType::IsRowMajor ? m_outerStride.value() : m_innerStride.value();
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index colStride() const EIGEN_NOEXCEPT {
     return XprType::IsRowMajor ? m_innerStride.value() : m_outerStride.value();
  }

  PointerType m_data;
  const internal::variable_if_dynamic<Index, XprType::InnerStrideAtCompileTime> m_innerStride;
  const internal::variable_if_dynamic<Index, XprType::OuterStrideAtCompileTime> m_outerStride;
};

template<typename PlainObjectType, int MapOptions, typename StrideType>
struct evaluator<Map<PlainObjectType, MapOptions, StrideType> >
  : public mapbase_evaluator<Map<PlainObjectType, MapOptions, StrideType>, PlainObjectType>
{
  typedef Map<PlainObjectType, MapOptions, StrideType> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types once we can handle multi-sized packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    InnerStrideAtCompileTime = StrideType::InnerStrideAtCompileTime == 0
                             ? int(PlainObjectType::InnerStrideAtCompileTime)
                             : int(StrideType::InnerStrideAtCompileTime),
    OuterStrideAtCompileTime = StrideType::OuterStrideAtCompileTime == 0
                             ? int(PlainObjectType::OuterStrideAtCompileTime)
                             : int(StrideType::OuterStrideAtCompileTime),
    HasNoInnerStride = InnerStrideAtCompileTime == 1,
    HasNoOuterStride = StrideType::OuterStrideAtCompileTime == 0,
    HasNoStride = HasNoInnerStride && HasNoOuterStride,
    IsDynamicSize = PlainObjectType::SizeAtCompileTime==Dynamic,

    PacketAccessMask = bool(HasNoInnerStride) ? ~int(0) : ~int(PacketAccessBit),
    LinearAccessMask = bool(HasNoStride) || bool(PlainObjectType::IsVectorAtCompileTime) ? ~int(0) : ~int(LinearAccessBit),
    Flags = int( evaluator<PlainObjectType>::Flags) & (LinearAccessMask&PacketAccessMask),

    Alignment = int(MapOptions)&int(AlignedMask)
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& map)
    : mapbase_evaluator<XprType, PlainObjectType>(map)
  { }
};

// -------------------- Ref --------------------

template<typename PlainObjectType, int RefOptions, typename StrideType>
struct evaluator<Ref<PlainObjectType, RefOptions, StrideType> >
  : public mapbase_evaluator<Ref<PlainObjectType, RefOptions, StrideType>, PlainObjectType>
{
  typedef Ref<PlainObjectType, RefOptions, StrideType> XprType;

  enum {
    Flags = evaluator<Map<PlainObjectType, RefOptions, StrideType> >::Flags,
    Alignment = evaluator<Map<PlainObjectType, RefOptions, StrideType> >::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& ref)
    : mapbase_evaluator<XprType, PlainObjectType>(ref)
  { }
};

// -------------------- Block --------------------

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel,
         bool HasDirectAccess = internal::has_direct_access<ArgType>::ret> struct block_evaluator;

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
  : block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel>
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types once we can handle multi-sized packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    RowsAtCompileTime = traits<XprType>::RowsAtCompileTime,
    ColsAtCompileTime = traits<XprType>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<XprType>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<XprType>::MaxColsAtCompileTime,

    ArgTypeIsRowMajor = (int(evaluator<ArgType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1) ? 0
               : ArgTypeIsRowMajor,
    HasSameStorageOrderAsArgType = (IsRowMajor == ArgTypeIsRowMajor),
    InnerSize = IsRowMajor ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsArgType
                             ? int(inner_stride_at_compile_time<ArgType>::ret)
                             : int(outer_stride_at_compile_time<ArgType>::ret),
    OuterStrideAtCompileTime = HasSameStorageOrderAsArgType
                             ? int(outer_stride_at_compile_time<ArgType>::ret)
                             : int(inner_stride_at_compile_time<ArgType>::ret),
    MaskPacketAccessBit = (InnerStrideAtCompileTime == 1 || HasSameStorageOrderAsArgType) ? PacketAccessBit : 0,

    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1 || (InnerPanel && (evaluator<ArgType>::Flags&LinearAccessBit))) ? LinearAccessBit : 0,
    FlagsRowMajorBit = XprType::Flags&RowMajorBit,
    Flags0 = evaluator<ArgType>::Flags & ( (HereditaryBits & ~RowMajorBit) |
                                           DirectAccessBit |
                                           MaskPacketAccessBit),
    Flags = Flags0 | FlagsLinearAccessBit | FlagsRowMajorBit,

    PacketAlignment = unpacket_traits<PacketScalar>::alignment,
    Alignment0 = (InnerPanel && (OuterStrideAtCompileTime!=Dynamic)
                             && (OuterStrideAtCompileTime!=0)
                             && (((OuterStrideAtCompileTime * int(sizeof(Scalar))) % int(PacketAlignment)) == 0)) ? int(PacketAlignment) : 0,
    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<ArgType>::Alignment, Alignment0)
  };
  typedef block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel> block_evaluator_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& block) : block_evaluator_type(block)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
};

// no direct-access => dispatch to a unary evaluator
template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel, /*HasDirectAccess*/ false>
  : unary_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit block_evaluator(const XprType& block)
    : unary_evaluator<XprType>(block)
  {}
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct unary_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel>, IndexBased>
  : evaluator_base<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& block)
    : m_argImpl(block.nestedExpression()),
      m_startRow(block.startRow()),
      m_startCol(block.startCol()),
      m_linear_offset(ForwardLinearAccess?(ArgType::IsRowMajor ? block.startRow()*block.nestedExpression().cols() + block.startCol() : block.startCol()*block.nestedExpression().rows() + block.startRow()):0)
  { }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    RowsAtCompileTime = XprType::RowsAtCompileTime,
    ForwardLinearAccess = (InnerPanel || int(XprType::IsRowMajor)==int(ArgType::IsRowMajor)) && bool(evaluator<ArgType>::Flags&LinearAccessBit)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(m_startRow.value() + row, m_startCol.value() + col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return linear_coeff_impl(index, bool_constant<ForwardLinearAccess>());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(m_startRow.value() + row, m_startCol.value() + col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return linear_coeffRef_impl(index, bool_constant<ForwardLinearAccess>());
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(m_startRow.value() + row, m_startCol.value() + col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    if (ForwardLinearAccess)
      return m_argImpl.template packet<LoadMode,PacketType>(m_linear_offset.value() + index);
    else
      return packet<LoadMode,PacketType>(RowsAtCompileTime == 1 ? 0 : index,
                                         RowsAtCompileTime == 1 ? index : 0);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    return m_argImpl.template writePacket<StoreMode,PacketType>(m_startRow.value() + row, m_startCol.value() + col, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    if (ForwardLinearAccess)
      return m_argImpl.template writePacket<StoreMode,PacketType>(m_linear_offset.value() + index, x);
    else
      return writePacket<StoreMode,PacketType>(RowsAtCompileTime == 1 ? 0 : index,
                                              RowsAtCompileTime == 1 ? index : 0,
                                              x);
  }

protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType linear_coeff_impl(Index index, internal::true_type /* ForwardLinearAccess */) const
  {
    return m_argImpl.coeff(m_linear_offset.value() + index);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType linear_coeff_impl(Index index, internal::false_type /* not ForwardLinearAccess */) const
  {
    return coeff(RowsAtCompileTime == 1 ? 0 : index, RowsAtCompileTime == 1 ? index : 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& linear_coeffRef_impl(Index index, internal::true_type /* ForwardLinearAccess */)
  {
    return m_argImpl.coeffRef(m_linear_offset.value() + index);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& linear_coeffRef_impl(Index index, internal::false_type /* not ForwardLinearAccess */)
  {
    return coeffRef(RowsAtCompileTime == 1 ? 0 : index, RowsAtCompileTime == 1 ? index : 0);
  }

  evaluator<ArgType> m_argImpl;
  const variable_if_dynamic<Index, (ArgType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
  const variable_if_dynamic<Index, (ArgType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
  const variable_if_dynamic<Index, ForwardLinearAccess ? Dynamic : 0> m_linear_offset;
};

// TODO: This evaluator does not actually use the child evaluator;
// all action is via the data() as returned by the Block expression.

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel, /* HasDirectAccess */ true>
  : mapbase_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel>,
                      typename Block<ArgType, BlockRows, BlockCols, InnerPanel>::PlainObject>
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit block_evaluator(const XprType& block)
    : mapbase_evaluator<XprType, typename XprType::PlainObject>(block)
  {
    // TODO: for the 3.3 release, this should be turned to an internal assertion, but let's keep it as is for the beta lifetime
    eigen_assert(((internal::UIntPtr(block.data()) % EIGEN_PLAIN_ENUM_MAX(1,evaluator<XprType>::Alignment)) == 0) && "data is not aligned");
  }
};


// -------------------- Select --------------------
// NOTE shall we introduce a ternary_evaluator?

// TODO enable vectorization for Select
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
struct evaluator<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
  : evaluator_base<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
{
  typedef Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> XprType;
  enum {
    CoeffReadCost = evaluator<ConditionMatrixType>::CoeffReadCost
                  + EIGEN_PLAIN_ENUM_MAX(evaluator<ThenMatrixType>::CoeffReadCost,
                                         evaluator<ElseMatrixType>::CoeffReadCost),

    Flags = (unsigned int)evaluator<ThenMatrixType>::Flags & evaluator<ElseMatrixType>::Flags & HereditaryBits,

    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<ThenMatrixType>::Alignment, evaluator<ElseMatrixType>::Alignment)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& select)
    : m_conditionImpl(select.conditionMatrix()),
      m_thenImpl(select.thenMatrix()),
      m_elseImpl(select.elseMatrix())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    if (m_conditionImpl.coeff(row, col))
      return m_thenImpl.coeff(row, col);
    else
      return m_elseImpl.coeff(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    if (m_conditionImpl.coeff(index))
      return m_thenImpl.coeff(index);
    else
      return m_elseImpl.coeff(index);
  }

protected:
  evaluator<ConditionMatrixType> m_conditionImpl;
  evaluator<ThenMatrixType> m_thenImpl;
  evaluator<ElseMatrixType> m_elseImpl;
};


// -------------------- Replicate --------------------

template<typename ArgType, int RowFactor, int ColFactor>
struct unary_evaluator<Replicate<ArgType, RowFactor, ColFactor> >
  : evaluator_base<Replicate<ArgType, RowFactor, ColFactor> >
{
  typedef Replicate<ArgType, RowFactor, ColFactor> XprType;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  enum {
    Factor = (RowFactor==Dynamic || ColFactor==Dynamic) ? Dynamic : RowFactor*ColFactor
  };
  typedef typename internal::nested_eval<ArgType,Factor>::type ArgTypeNested;
  typedef typename internal::remove_all<ArgTypeNested>::type ArgTypeNestedCleaned;

  enum {
    CoeffReadCost = evaluator<ArgTypeNestedCleaned>::CoeffReadCost,
    LinearAccessMask = XprType::IsVectorAtCompileTime ? LinearAccessBit : 0,
    Flags = (evaluator<ArgTypeNestedCleaned>::Flags & (HereditaryBits|LinearAccessMask) & ~RowMajorBit) | (traits<XprType>::Flags & RowMajorBit),

    Alignment = evaluator<ArgTypeNestedCleaned>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& replicate)
    : m_arg(replicate.nestedExpression()),
      m_argImpl(m_arg),
      m_rows(replicate.nestedExpression().rows()),
      m_cols(replicate.nestedExpression().cols())
  {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    // try to avoid using modulo; this is a pure optimization strategy
    const Index actual_row = internal::traits<XprType>::RowsAtCompileTime==1 ? 0
                           : RowFactor==1 ? row
                           : row % m_rows.value();
    const Index actual_col = internal::traits<XprType>::ColsAtCompileTime==1 ? 0
                           : ColFactor==1 ? col
                           : col % m_cols.value();

    return m_argImpl.coeff(actual_row, actual_col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    // try to avoid using modulo; this is a pure optimization strategy
    const Index actual_index = internal::traits<XprType>::RowsAtCompileTime==1
                                  ? (ColFactor==1 ?  index : index%m_cols.value())
                                  : (RowFactor==1 ?  index : index%m_rows.value());

    return m_argImpl.coeff(actual_index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    const Index actual_row = internal::traits<XprType>::RowsAtCompileTime==1 ? 0
                           : RowFactor==1 ? row
                           : row % m_rows.value();
    const Index actual_col = internal::traits<XprType>::ColsAtCompileTime==1 ? 0
                           : ColFactor==1 ? col
                           : col % m_cols.value();

    return m_argImpl.template packet<LoadMode,PacketType>(actual_row, actual_col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    const Index actual_index = internal::traits<XprType>::RowsAtCompileTime==1
                                  ? (ColFactor==1 ?  index : index%m_cols.value())
                                  : (RowFactor==1 ?  index : index%m_rows.value());

    return m_argImpl.template packet<LoadMode,PacketType>(actual_index);
  }

protected:
  const ArgTypeNested m_arg;
  evaluator<ArgTypeNestedCleaned> m_argImpl;
  const variable_if_dynamic<Index, ArgType::RowsAtCompileTime> m_rows;
  const variable_if_dynamic<Index, ArgType::ColsAtCompileTime> m_cols;
};

// -------------------- MatrixWrapper and ArrayWrapper --------------------
//
// evaluator_wrapper_base<T> is a common base class for the
// MatrixWrapper and ArrayWrapper evaluators.

template<typename XprType>
struct evaluator_wrapper_base
  : evaluator_base<XprType>
{
  typedef typename remove_all<typename XprType::NestedExpressionType>::type ArgType;
  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = evaluator<ArgType>::Flags,
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator_wrapper_base(const ArgType& arg) : m_argImpl(arg) {}

  typedef typename ArgType::Scalar Scalar;
  typedef typename ArgType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(row, col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(index);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode>(row, col, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode>(index, x);
  }

protected:
  evaluator<ArgType> m_argImpl;
};

template<typename TArgType>
struct unary_evaluator<MatrixWrapper<TArgType> >
  : evaluator_wrapper_base<MatrixWrapper<TArgType> >
{
  typedef MatrixWrapper<TArgType> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& wrapper)
    : evaluator_wrapper_base<MatrixWrapper<TArgType> >(wrapper.nestedExpression())
  { }
};

template<typename TArgType>
struct unary_evaluator<ArrayWrapper<TArgType> >
  : evaluator_wrapper_base<ArrayWrapper<TArgType> >
{
  typedef ArrayWrapper<TArgType> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& wrapper)
    : evaluator_wrapper_base<ArrayWrapper<TArgType> >(wrapper.nestedExpression())
  { }
};


// -------------------- Reverse --------------------

// defined in Reverse.h:
template<typename PacketType, bool ReversePacket> struct reverse_packet_cond;

template<typename ArgType, int Direction>
struct unary_evaluator<Reverse<ArgType, Direction> >
  : evaluator_base<Reverse<ArgType, Direction> >
{
  typedef Reverse<ArgType, Direction> XprType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = XprType::IsRowMajor,
    IsColMajor = !IsRowMajor,
    ReverseRow = (Direction == Vertical)   || (Direction == BothDirections),
    ReverseCol = (Direction == Horizontal) || (Direction == BothDirections),
    ReversePacket = (Direction == BothDirections)
                    || ((Direction == Vertical)   && IsColMajor)
                    || ((Direction == Horizontal) && IsRowMajor),

    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    // let's enable LinearAccess only with vectorization because of the product overhead
    // FIXME enable DirectAccess with negative strides?
    Flags0 = evaluator<ArgType>::Flags,
    LinearAccess = ( (Direction==BothDirections) && (int(Flags0)&PacketAccessBit) )
                  || ((ReverseRow && XprType::ColsAtCompileTime==1) || (ReverseCol && XprType::RowsAtCompileTime==1))
                 ? LinearAccessBit : 0,

    Flags = int(Flags0) & (HereditaryBits | PacketAccessBit | LinearAccess),

    Alignment = 0 // FIXME in some rare cases, Alignment could be preserved, like a Vector4f.
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& reverse)
    : m_argImpl(reverse.nestedExpression()),
      m_rows(ReverseRow ? reverse.nestedExpression().rows() : 1),
      m_cols(ReverseCol ? reverse.nestedExpression().cols() : 1)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(ReverseRow ? m_rows.value() - row - 1 : row,
                           ReverseCol ? m_cols.value() - col - 1 : col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(m_rows.value() * m_cols.value() - index - 1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(ReverseRow ? m_rows.value() - row - 1 : row,
                              ReverseCol ? m_cols.value() - col - 1 : col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(m_rows.value() * m_cols.value() - index - 1);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1
    };
    typedef internal::reverse_packet_cond<PacketType,ReversePacket> reverse_packet;
    return reverse_packet::run(m_argImpl.template packet<LoadMode,PacketType>(
                                  ReverseRow ? m_rows.value() - row - OffsetRow : row,
                                  ReverseCol ? m_cols.value() - col - OffsetCol : col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    enum { PacketSize = unpacket_traits<PacketType>::size };
    return preverse(m_argImpl.template packet<LoadMode,PacketType>(m_rows.value() * m_cols.value() - index - PacketSize));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    // FIXME we could factorize some code with packet(i,j)
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1
    };
    typedef internal::reverse_packet_cond<PacketType,ReversePacket> reverse_packet;
    m_argImpl.template writePacket<LoadMode>(
                                  ReverseRow ? m_rows.value() - row - OffsetRow : row,
                                  ReverseCol ? m_cols.value() - col - OffsetCol : col,
                                  reverse_packet::run(x));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    enum { PacketSize = unpacket_traits<PacketType>::size };
    m_argImpl.template writePacket<LoadMode>
      (m_rows.value() * m_cols.value() - index - PacketSize, preverse(x));
  }

protected:
  evaluator<ArgType> m_argImpl;

  // If we do not reverse rows, then we do not need to know the number of rows; same for columns
  // Nonetheless, in this case it is important to set to 1 such that the coeff(index) method works fine for vectors.
  const variable_if_dynamic<Index, ReverseRow ? ArgType::RowsAtCompileTime : 1> m_rows;
  const variable_if_dynamic<Index, ReverseCol ? ArgType::ColsAtCompileTime : 1> m_cols;
};


// -------------------- Diagonal --------------------

template<typename ArgType, int DiagIndex>
struct evaluator<Diagonal<ArgType, DiagIndex> >
  : evaluator_base<Diagonal<ArgType, DiagIndex> >
{
  typedef Diagonal<ArgType, DiagIndex> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    Flags = (unsigned int)(evaluator<ArgType>::Flags & (HereditaryBits | DirectAccessBit) & ~RowMajorBit) | LinearAccessBit,

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& diagonal)
    : m_argImpl(diagonal.nestedExpression()),
      m_index(diagonal.index())
  { }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index) const
  {
    return m_argImpl.coeff(row + rowOffset(), row + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index + rowOffset(), index + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index)
  {
    return m_argImpl.coeffRef(row + rowOffset(), row + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index + rowOffset(), index + colOffset());
  }

protected:
  evaluator<ArgType> m_argImpl;
  const internal::variable_if_dynamicindex<Index, XprType::DiagIndex> m_index;

private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index rowOffset() const { return m_index.value() > 0 ? 0 : -m_index.value(); }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index colOffset() const { return m_index.value() > 0 ? m_index.value() : 0; }
};


//----------------------------------------------------------------------
// deprecated code
//----------------------------------------------------------------------

// -------------------- EvalToTemp --------------------

// expression class for evaluating nested expression to a temporary

template<typename ArgType> class EvalToTemp;

template<typename ArgType>
struct traits<EvalToTemp<ArgType> >
  : public traits<ArgType>
{ };

template<typename ArgType>
class EvalToTemp
  : public dense_xpr_base<EvalToTemp<ArgType> >::type
{
 public:

  typedef typename dense_xpr_base<EvalToTemp>::type Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(EvalToTemp)

  explicit EvalToTemp(const ArgType& arg)
    : m_arg(arg)
  { }

  const ArgType& arg() const
  {
    return m_arg;
  }

  EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT
  {
    return m_arg.rows();
  }

  EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT
  {
    return m_arg.cols();
  }

 private:
  const ArgType& m_arg;
};

template<typename ArgType>
struct evaluator<EvalToTemp<ArgType> >
  : public evaluator<typename ArgType::PlainObject>
{
  typedef EvalToTemp<ArgType>                   XprType;
  typedef typename ArgType::PlainObject         PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr)
    : m_result(xpr.arg())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
  }

  // This constructor is used when nesting an EvalTo evaluator in another evaluator
  EIGEN_DEVICE_FUNC evaluator(const ArgType& arg)
    : m_result(arg)
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
  }

protected:
  PlainObject m_result;
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_COREEVALUATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CoreIterators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COREITERATORS_H
#define EIGEN_COREITERATORS_H

namespace Eigen { 

/* This file contains the respective InnerIterator definition of the expressions defined in Eigen/Core
 */

namespace internal {

template<typename XprType, typename EvaluatorKind>
class inner_iterator_selector;

}

/** \class InnerIterator
  * \brief An InnerIterator allows to loop over the element of any matrix expression.
  * 
  * \warning To be used with care because an evaluator is constructed every time an InnerIterator iterator is constructed.
  * 
  * TODO: add a usage example
  */
template<typename XprType>
class InnerIterator
{
protected:
  typedef internal::inner_iterator_selector<XprType, typename internal::evaluator_traits<XprType>::Kind> IteratorType;
  typedef internal::evaluator<XprType> EvaluatorType;
  typedef typename internal::traits<XprType>::Scalar Scalar;
public:
  /** Construct an iterator over the \a outerId -th row or column of \a xpr */
  InnerIterator(const XprType &xpr, const Index &outerId)
    : m_eval(xpr), m_iter(m_eval, outerId, xpr.innerSize())
  {}
  
  /// \returns the value of the current coefficient.
  EIGEN_STRONG_INLINE Scalar value() const          { return m_iter.value(); }
  /** Increment the iterator \c *this to the next non-zero coefficient.
    * Explicit zeros are not skipped over. To skip explicit zeros, see class SparseView
    */
  EIGEN_STRONG_INLINE InnerIterator& operator++()   { m_iter.operator++(); return *this; }
  EIGEN_STRONG_INLINE InnerIterator& operator+=(Index i) { m_iter.operator+=(i); return *this; }
  EIGEN_STRONG_INLINE InnerIterator operator+(Index i) 
  { InnerIterator result(*this); result+=i; return result; }
    

  /// \returns the column or row index of the current coefficient.
  EIGEN_STRONG_INLINE Index index() const           { return m_iter.index(); }
  /// \returns the row index of the current coefficient.
  EIGEN_STRONG_INLINE Index row() const             { return m_iter.row(); }
  /// \returns the column index of the current coefficient.
  EIGEN_STRONG_INLINE Index col() const             { return m_iter.col(); }
  /// \returns \c true if the iterator \c *this still references a valid coefficient.
  EIGEN_STRONG_INLINE operator bool() const         { return m_iter; }
  
protected:
  EvaluatorType m_eval;
  IteratorType m_iter;
private:
  // If you get here, then you're not using the right InnerIterator type, e.g.:
  //   SparseMatrix<double,RowMajor> A;
  //   SparseMatrix<double>::InnerIterator it(A,0);
  template<typename T> InnerIterator(const EigenBase<T>&,Index outer);
};

namespace internal {

// Generic inner iterator implementation for dense objects
template<typename XprType>
class inner_iterator_selector<XprType, IndexBased>
{
protected:
  typedef evaluator<XprType> EvaluatorType;
  typedef typename traits<XprType>::Scalar Scalar;
  enum { IsRowMajor = (XprType::Flags&RowMajorBit)==RowMajorBit };
  
public:
  EIGEN_STRONG_INLINE inner_iterator_selector(const EvaluatorType &eval, const Index &outerId, const Index &innerSize)
    : m_eval(eval), m_inner(0), m_outer(outerId), m_end(innerSize)
  {}

  EIGEN_STRONG_INLINE Scalar value() const
  {
    return (IsRowMajor) ? m_eval.coeff(m_outer, m_inner)
                        : m_eval.coeff(m_inner, m_outer);
  }

  EIGEN_STRONG_INLINE inner_iterator_selector& operator++() { m_inner++; return *this; }

  EIGEN_STRONG_INLINE Index index() const { return m_inner; }
  inline Index row() const { return IsRowMajor ? m_outer : index(); }
  inline Index col() const { return IsRowMajor ? index() : m_outer; }

  EIGEN_STRONG_INLINE operator bool() const { return m_inner < m_end && m_inner>=0; }

protected:
  const EvaluatorType& m_eval;
  Index m_inner;
  const Index m_outer;
  const Index m_end;
};

// For iterator-based evaluator, inner-iterator is already implemented as
// evaluator<>::InnerIterator
template<typename XprType>
class inner_iterator_selector<XprType, IteratorBased>
 : public evaluator<XprType>::InnerIterator
{
protected:
  typedef typename evaluator<XprType>::InnerIterator Base;
  typedef evaluator<XprType> EvaluatorType;
  
public:
  EIGEN_STRONG_INLINE inner_iterator_selector(const EvaluatorType &eval, const Index &outerId, const Index &/*innerSize*/)
    : Base(eval, outerId)
  {}  
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COREITERATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_BINARY_OP_H
#define EIGEN_CWISE_BINARY_OP_H

namespace Eigen {

namespace internal {
template<typename BinaryOp, typename Lhs, typename Rhs>
struct traits<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  // we must not inherit from traits<Lhs> since it has
  // the potential to cause problems with MSVC
  typedef typename remove_all<Lhs>::type Ancestor;
  typedef typename traits<Ancestor>::XprKind XprKind;
  enum {
    RowsAtCompileTime = traits<Ancestor>::RowsAtCompileTime,
    ColsAtCompileTime = traits<Ancestor>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<Ancestor>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<Ancestor>::MaxColsAtCompileTime
  };

  // even though we require Lhs and Rhs to have the same scalar type (see CwiseBinaryOp constructor),
  // we still want to handle the case when the result type is different.
  typedef typename result_of<
                     BinaryOp(
                       const typename Lhs::Scalar&,
                       const typename Rhs::Scalar&
                     )
                   >::type Scalar;
  typedef typename cwise_promote_storage_type<typename traits<Lhs>::StorageKind,
                                              typename traits<Rhs>::StorageKind,
                                              BinaryOp>::ret StorageKind;
  typedef typename promote_index_type<typename traits<Lhs>::StorageIndex,
                                      typename traits<Rhs>::StorageIndex>::type StorageIndex;
  typedef typename Lhs::Nested LhsNested;
  typedef typename Rhs::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  enum {
    Flags = cwise_promote_storage_order<typename traits<Lhs>::StorageKind,typename traits<Rhs>::StorageKind,_LhsNested::Flags & RowMajorBit,_RhsNested::Flags & RowMajorBit>::value
  };
};
} // end namespace internal

template<typename BinaryOp, typename Lhs, typename Rhs, typename StorageKind>
class CwiseBinaryOpImpl;

/** \class CwiseBinaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise binary operator is applied to two expressions
  *
  * \tparam BinaryOp template functor implementing the operator
  * \tparam LhsType the type of the left-hand side
  * \tparam RhsType the type of the right-hand side
  *
  * This class represents an expression  where a coefficient-wise binary operator is applied to two expressions.
  * It is the return type of binary operators, by which we mean only those binary operators where
  * both the left-hand side and the right-hand side are Eigen expressions.
  * For example, the return type of matrix1+matrix2 is a CwiseBinaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically don't have to name
  * CwiseBinaryOp types explicitly.
  *
  * \sa MatrixBase::binaryExpr(const MatrixBase<OtherDerived> &,const CustomBinaryOp &) const, class CwiseUnaryOp, class CwiseNullaryOp
  */
template<typename BinaryOp, typename LhsType, typename RhsType>
class CwiseBinaryOp :
  public CwiseBinaryOpImpl<
          BinaryOp, LhsType, RhsType,
          typename internal::cwise_promote_storage_type<typename internal::traits<LhsType>::StorageKind,
                                                        typename internal::traits<RhsType>::StorageKind,
                                                        BinaryOp>::ret>,
  internal::no_assignment_operator
{
  public:

    typedef typename internal::remove_all<BinaryOp>::type Functor;
    typedef typename internal::remove_all<LhsType>::type Lhs;
    typedef typename internal::remove_all<RhsType>::type Rhs;

    typedef typename CwiseBinaryOpImpl<
        BinaryOp, LhsType, RhsType,
        typename internal::cwise_promote_storage_type<typename internal::traits<LhsType>::StorageKind,
                                                      typename internal::traits<Rhs>::StorageKind,
                                                      BinaryOp>::ret>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseBinaryOp)

    typedef typename internal::ref_selector<LhsType>::type LhsNested;
    typedef typename internal::ref_selector<RhsType>::type RhsNested;
    typedef typename internal::remove_reference<LhsNested>::type _LhsNested;
    typedef typename internal::remove_reference<RhsNested>::type _RhsNested;

#if EIGEN_COMP_MSVC && EIGEN_HAS_CXX11
    //Required for Visual Studio or the Copy constructor will probably not get inlined!
    EIGEN_STRONG_INLINE
    CwiseBinaryOp(const CwiseBinaryOp<BinaryOp,LhsType,RhsType>&) = default;
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    CwiseBinaryOp(const Lhs& aLhs, const Rhs& aRhs, const BinaryOp& func = BinaryOp())
      : m_lhs(aLhs), m_rhs(aRhs), m_functor(func)
    {
      EIGEN_CHECK_BINARY_COMPATIBILIY(BinaryOp,typename Lhs::Scalar,typename Rhs::Scalar);
      // require the sizes to match
      EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Lhs, Rhs)
      eigen_assert(aLhs.rows() == aRhs.rows() && aLhs.cols() == aRhs.cols());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT {
      // return the fixed size type if available to enable compile time optimizations
      return internal::traits<typename internal::remove_all<LhsNested>::type>::RowsAtCompileTime==Dynamic ? m_rhs.rows() : m_lhs.rows();
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT {
      // return the fixed size type if available to enable compile time optimizations
      return internal::traits<typename internal::remove_all<LhsNested>::type>::ColsAtCompileTime==Dynamic ? m_rhs.cols() : m_lhs.cols();
    }

    /** \returns the left hand side nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const _LhsNested& lhs() const { return m_lhs; }
    /** \returns the right hand side nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const _RhsNested& rhs() const { return m_rhs; }
    /** \returns the functor representing the binary operation */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const BinaryOp& functor() const { return m_functor; }

  protected:
    LhsNested m_lhs;
    RhsNested m_rhs;
    const BinaryOp m_functor;
};

// Generic API dispatcher
template<typename BinaryOp, typename Lhs, typename Rhs, typename StorageKind>
class CwiseBinaryOpImpl
  : public internal::generic_xpr_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >::type Base;
};

/** replaces \c *this by \c *this - \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
MatrixBase<Derived>::operator-=(const MatrixBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this + \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
MatrixBase<Derived>::operator+=(const MatrixBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_CWISE_BINARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseNullaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_NULLARY_OP_H
#define EIGEN_CWISE_NULLARY_OP_H

namespace Eigen {

namespace internal {
template<typename NullaryOp, typename PlainObjectType>
struct traits<CwiseNullaryOp<NullaryOp, PlainObjectType> > : traits<PlainObjectType>
{
  enum {
    Flags = traits<PlainObjectType>::Flags & RowMajorBit
  };
};

} // namespace internal

/** \class CwiseNullaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression of a matrix where all coefficients are defined by a functor
  *
  * \tparam NullaryOp template functor implementing the operator
  * \tparam PlainObjectType the underlying plain matrix/array type
  *
  * This class represents an expression of a generic nullary operator.
  * It is the return type of the Ones(), Zero(), Constant(), Identity() and Random() methods,
  * and most of the time this is the only way it is used.
  *
  * However, if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * The functor NullaryOp must expose one of the following method:
    <table class="manual">
    <tr            ><td>\c operator()() </td><td>if the procedural generation does not depend on the coefficient entries (e.g., random numbers)</td></tr>
    <tr class="alt"><td>\c operator()(Index i)</td><td>if the procedural generation makes sense for vectors only and that it depends on the coefficient index \c i (e.g., linspace) </td></tr>
    <tr            ><td>\c operator()(Index i,Index j)</td><td>if the procedural generation depends on the matrix coordinates \c i, \c j (e.g., to generate a checkerboard with 0 and 1)</td></tr>
    </table>
  * It is also possible to expose the last two operators if the generation makes sense for matrices but can be optimized for vectors.
  *
  * See DenseBase::NullaryExpr(Index,const CustomNullaryOp&) for an example binding
  * C++11 random number generators.
  *
  * A nullary expression can also be used to implement custom sophisticated matrix manipulations
  * that cannot be covered by the existing set of natively supported matrix manipulations.
  * See this \ref TopicCustomizing_NullaryExpr "page" for some examples and additional explanations
  * on the behavior of CwiseNullaryOp.
  *
  * \sa class CwiseUnaryOp, class CwiseBinaryOp, DenseBase::NullaryExpr
  */
template<typename NullaryOp, typename PlainObjectType>
class CwiseNullaryOp : public internal::dense_xpr_base< CwiseNullaryOp<NullaryOp, PlainObjectType> >::type, internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<CwiseNullaryOp>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(CwiseNullaryOp)

    EIGEN_DEVICE_FUNC
    CwiseNullaryOp(Index rows, Index cols, const NullaryOp& func = NullaryOp())
      : m_rows(rows), m_cols(cols), m_functor(func)
    {
      eigen_assert(rows >= 0
            && (RowsAtCompileTime == Dynamic || RowsAtCompileTime == rows)
            &&  cols >= 0
            && (ColsAtCompileTime == Dynamic || ColsAtCompileTime == cols));
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const { return m_rows.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const { return m_cols.value(); }

    /** \returns the functor representing the nullary operation */
    EIGEN_DEVICE_FUNC
    const NullaryOp& functor() const { return m_functor; }

  protected:
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_rows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_cols;
    const NullaryOp m_functor;
};


/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp,typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp,PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(Index rows, Index cols, const CustomNullaryOp& func)
{
  return CwiseNullaryOp<CustomNullaryOp, PlainObject>(rows, cols, func);
}

/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * Here is an example with C++11 random generators: \include random_cpp11.cpp
  * Output: \verbinclude random_cpp11.out
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp, typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp, PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(Index size, const CustomNullaryOp& func)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  if(RowsAtCompileTime == 1) return CwiseNullaryOp<CustomNullaryOp, PlainObject>(1, size, func);
  else return CwiseNullaryOp<CustomNullaryOp, PlainObject>(size, 1, func);
}

/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * This variant is only for fixed-size DenseBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp, typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp, PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(const CustomNullaryOp& func)
{
  return CwiseNullaryOp<CustomNullaryOp, PlainObject>(RowsAtCompileTime, ColsAtCompileTime, func);
}

/** \returns an expression of a constant matrix of value \a value
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this DenseBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(Index rows, Index cols, const Scalar& value)
{
  return DenseBase<Derived>::NullaryExpr(rows, cols, internal::scalar_constant_op<Scalar>(value));
}

/** \returns an expression of a constant matrix of value \a value
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this DenseBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(Index size, const Scalar& value)
{
  return DenseBase<Derived>::NullaryExpr(size, internal::scalar_constant_op<Scalar>(value));
}

/** \returns an expression of a constant matrix of value \a value
  *
  * This variant is only for fixed-size DenseBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(const Scalar& value)
{
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_constant_op<Scalar>(value));
}

/** \deprecated because of accuracy loss. In Eigen 3.3, it is an alias for LinSpaced(Index,const Scalar&,const Scalar&)
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_LinSpaced_seq_deprecated.cpp
  * Output: \verbinclude DenseBase_LinSpaced_seq_deprecated.out
  *
  * \sa LinSpaced(Index,const Scalar&, const Scalar&), setLinSpaced(Index,const Scalar&,const Scalar&)
  */
template<typename Derived>
EIGEN_DEPRECATED EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Sequential_t, Index size, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return DenseBase<Derived>::NullaryExpr(size, internal::linspaced_op<Scalar>(low,high,size));
}

/** \deprecated because of accuracy loss. In Eigen 3.3, it is an alias for LinSpaced(const Scalar&,const Scalar&)
  *
  * \sa LinSpaced(const Scalar&, const Scalar&)
  */
template<typename Derived>
EIGEN_DEPRECATED EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Sequential_t, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(Derived::SizeAtCompileTime, internal::linspaced_op<Scalar>(low,high,Derived::SizeAtCompileTime));
}

/**
  * \brief Sets a linearly spaced vector.
  *
  * The function generates 'size' equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_LinSpaced.cpp
  * Output: \verbinclude DenseBase_LinSpaced.out
  *
  * For integer scalar types, an even spacing is possible if and only if the length of the range,
  * i.e., \c high-low is a scalar multiple of \c size-1, or if \c size is a scalar multiple of the
  * number of values \c high-low+1 (meaning each value can be repeated the same number of time).
  * If one of these two considions is not satisfied, then \c high is lowered to the largest value
  * satisfying one of this constraint.
  * Here are some examples:
  *
  * Example: \include DenseBase_LinSpacedInt.cpp
  * Output: \verbinclude DenseBase_LinSpacedInt.out
  *
  * \sa setLinSpaced(Index,const Scalar&,const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Index size, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return DenseBase<Derived>::NullaryExpr(size, internal::linspaced_op<Scalar>(low,high,size));
}

/**
  * \copydoc DenseBase::LinSpaced(Index, const Scalar&, const Scalar&)
  * Special version for fixed size types which does not require the size parameter.
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(Derived::SizeAtCompileTime, internal::linspaced_op<Scalar>(low,high,Derived::SizeAtCompileTime));
}

/** \returns true if all coefficients in this matrix are approximately equal to \a val, to within precision \a prec */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isApproxToConstant
(const Scalar& val, const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < rows(); ++i)
      if(!internal::isApprox(self.coeff(i, j), val, prec))
        return false;
  return true;
}

/** This is just an alias for isApproxToConstant().
  *
  * \returns true if all coefficients in this matrix are approximately equal to \a value, to within precision \a prec */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isConstant
(const Scalar& val, const RealScalar& prec) const
{
  return isApproxToConstant(val, prec);
}

/** Alias for setConstant(): sets all coefficients in this expression to \a val.
  *
  * \sa setConstant(), Constant(), class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void DenseBase<Derived>::fill(const Scalar& val)
{
  setConstant(val);
}

/** Sets all coefficients in this expression to value \a val.
  *
  * \sa fill(), setConstant(Index,const Scalar&), setConstant(Index,Index,const Scalar&), setZero(), setOnes(), Constant(), class CwiseNullaryOp, setZero(), setOnes()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setConstant(const Scalar& val)
{
  return derived() = Constant(rows(), cols(), val);
}

/** Resizes to the given \a size, and sets all coefficients in this expression to the given value \a val.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setConstant_int.cpp
  * Output: \verbinclude Matrix_setConstant_int.out
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index size, const Scalar& val)
{
  resize(size);
  return setConstant(val);
}

/** Resizes to the given size, and sets all coefficients in this expression to the given value \a val.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  * \param val the value to which all coefficients are set
  *
  * Example: \include Matrix_setConstant_int_int.cpp
  * Output: \verbinclude Matrix_setConstant_int_int.out
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index rows, Index cols, const Scalar& val)
{
  resize(rows, cols);
  return setConstant(val);
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to the given value \a val. For the parameter
  * of type NoChange_t, just pass the special value \c NoChange.
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(NoChange_t, Index cols, const Scalar& val)
{
  return setConstant(rows(), cols, val);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to the given value \a val. For the parameter
  * of type NoChange_t, just pass the special value \c NoChange.
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index rows, NoChange_t, const Scalar& val)
{
  return setConstant(rows, cols(), val);
}


/**
  * \brief Sets a linearly spaced vector.
  *
  * The function generates 'size' equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_setLinSpaced.cpp
  * Output: \verbinclude DenseBase_setLinSpaced.out
  *
  * For integer scalar types, do not miss the explanations on the definition
  * of \link LinSpaced(Index,const Scalar&,const Scalar&) even spacing \endlink.
  *
  * \sa LinSpaced(Index,const Scalar&,const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setLinSpaced(Index newSize, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return derived() = Derived::NullaryExpr(newSize, internal::linspaced_op<Scalar>(low,high,newSize));
}

/**
  * \brief Sets a linearly spaced vector.
  *
  * The function fills \c *this with equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * For integer scalar types, do not miss the explanations on the definition
  * of \link LinSpaced(Index,const Scalar&,const Scalar&) even spacing \endlink.
  *
  * \sa LinSpaced(Index,const Scalar&,const Scalar&), setLinSpaced(Index, const Scalar&, const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setLinSpaced(const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return setLinSpaced(size(), low, high);
}

// zero:

/** \returns an expression of a zero matrix.
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * Example: \include MatrixBase_zero_int_int.cpp
  * Output: \verbinclude MatrixBase_zero_int_int.out
  *
  * \sa Zero(), Zero(Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero(Index rows, Index cols)
{
  return Constant(rows, cols, Scalar(0));
}

/** \returns an expression of a zero vector.
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * Example: \include MatrixBase_zero_int.cpp
  * Output: \verbinclude MatrixBase_zero_int.out
  *
  * \sa Zero(), Zero(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero(Index size)
{
  return Constant(size, Scalar(0));
}

/** \returns an expression of a fixed-size zero matrix or vector.
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_zero.cpp
  * Output: \verbinclude MatrixBase_zero.out
  *
  * \sa Zero(Index), Zero(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero()
{
  return Constant(Scalar(0));
}

/** \returns true if *this is approximately equal to the zero matrix,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isZero.cpp
  * Output: \verbinclude MatrixBase_isZero.out
  *
  * \sa class CwiseNullaryOp, Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isZero(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < rows(); ++i)
      if(!internal::isMuchSmallerThan(self.coeff(i, j), static_cast<Scalar>(1), prec))
        return false;
  return true;
}

/** Sets all coefficients in this expression to zero.
  *
  * Example: \include MatrixBase_setZero.cpp
  * Output: \verbinclude MatrixBase_setZero.out
  *
  * \sa class CwiseNullaryOp, Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setZero()
{
  return setConstant(Scalar(0));
}

/** Resizes to the given \a size, and sets all coefficients in this expression to zero.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setZero_int.cpp
  * Output: \verbinclude Matrix_setZero_int.out
  *
  * \sa DenseBase::setZero(), setZero(Index,Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index newSize)
{
  resize(newSize);
  return setConstant(Scalar(0));
}

/** Resizes to the given size, and sets all coefficients in this expression to zero.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setZero_int_int.cpp
  * Output: \verbinclude Matrix_setZero_int_int.out
  *
  * \sa DenseBase::setZero(), setZero(Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index rows, Index cols)
{
  resize(rows, cols);
  return setConstant(Scalar(0));
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to zero. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
  * \sa DenseBase::setZero(), setZero(Index), setZero(Index, Index), setZero(Index, NoChange_t), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(NoChange_t, Index cols)
{
  return setZero(rows(), cols);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to zero. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
  * \sa DenseBase::setZero(), setZero(Index), setZero(Index, Index), setZero(NoChange_t, Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index rows, NoChange_t)
{
  return setZero(rows, cols());
}

// ones:

/** \returns an expression of a matrix where all coefficients equal one.
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Ones() should be used
  * instead.
  *
  * Example: \include MatrixBase_ones_int_int.cpp
  * Output: \verbinclude MatrixBase_ones_int_int.out
  *
  * \sa Ones(), Ones(Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones(Index rows, Index cols)
{
  return Constant(rows, cols, Scalar(1));
}

/** \returns an expression of a vector where all coefficients equal one.
  *
  * The parameter \a newSize is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Ones() should be used
  * instead.
  *
  * Example: \include MatrixBase_ones_int.cpp
  * Output: \verbinclude MatrixBase_ones_int.out
  *
  * \sa Ones(), Ones(Index,Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones(Index newSize)
{
  return Constant(newSize, Scalar(1));
}

/** \returns an expression of a fixed-size matrix or vector where all coefficients equal one.
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_ones.cpp
  * Output: \verbinclude MatrixBase_ones.out
  *
  * \sa Ones(Index), Ones(Index,Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones()
{
  return Constant(Scalar(1));
}

/** \returns true if *this is approximately equal to the matrix where all coefficients
  *          are equal to 1, within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isOnes.cpp
  * Output: \verbinclude MatrixBase_isOnes.out
  *
  * \sa class CwiseNullaryOp, Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isOnes
(const RealScalar& prec) const
{
  return isApproxToConstant(Scalar(1), prec);
}

/** Sets all coefficients in this expression to one.
  *
  * Example: \include MatrixBase_setOnes.cpp
  * Output: \verbinclude MatrixBase_setOnes.out
  *
  * \sa class CwiseNullaryOp, Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setOnes()
{
  return setConstant(Scalar(1));
}

/** Resizes to the given \a newSize, and sets all coefficients in this expression to one.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setOnes_int.cpp
  * Output: \verbinclude Matrix_setOnes_int.out
  *
  * \sa MatrixBase::setOnes(), setOnes(Index,Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index newSize)
{
  resize(newSize);
  return setConstant(Scalar(1));
}

/** Resizes to the given size, and sets all coefficients in this expression to one.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setOnes_int_int.cpp
  * Output: \verbinclude Matrix_setOnes_int_int.out
  *
  * \sa MatrixBase::setOnes(), setOnes(Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index rows, Index cols)
{
  resize(rows, cols);
  return setConstant(Scalar(1));
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to one. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
 * \sa MatrixBase::setOnes(), setOnes(Index), setOnes(Index, Index), setOnes(NoChange_t, Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index rows, NoChange_t)
{
  return setOnes(rows, cols());
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to one. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
 * \sa MatrixBase::setOnes(), setOnes(Index), setOnes(Index, Index), setOnes(Index, NoChange_t) class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(NoChange_t, Index cols)
{
  return setOnes(rows(), cols);
}

// Identity:

/** \returns an expression of the identity matrix (not necessarily square).
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Identity() should be used
  * instead.
  *
  * Example: \include MatrixBase_identity_int_int.cpp
  * Output: \verbinclude MatrixBase_identity_int_int.out
  *
  * \sa Identity(), setIdentity(), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::IdentityReturnType
MatrixBase<Derived>::Identity(Index rows, Index cols)
{
  return DenseBase<Derived>::NullaryExpr(rows, cols, internal::scalar_identity_op<Scalar>());
}

/** \returns an expression of the identity matrix (not necessarily square).
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variant taking size arguments.
  *
  * Example: \include MatrixBase_identity.cpp
  * Output: \verbinclude MatrixBase_identity.out
  *
  * \sa Identity(Index,Index), setIdentity(), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::IdentityReturnType
MatrixBase<Derived>::Identity()
{
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return MatrixBase<Derived>::NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_identity_op<Scalar>());
}

/** \returns true if *this is approximately equal to the identity matrix
  *          (not necessarily square),
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isIdentity.cpp
  * Output: \verbinclude MatrixBase_isIdentity.out
  *
  * \sa class CwiseNullaryOp, Identity(), Identity(Index,Index), setIdentity()
  */
template<typename Derived>
bool MatrixBase<Derived>::isIdentity
(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
  {
    for(Index i = 0; i < rows(); ++i)
    {
      if(i == j)
      {
        if(!internal::isApprox(self.coeff(i, j), static_cast<Scalar>(1), prec))
          return false;
      }
      else
      {
        if(!internal::isMuchSmallerThan(self.coeff(i, j), static_cast<RealScalar>(1), prec))
          return false;
      }
    }
  }
  return true;
}

namespace internal {

template<typename Derived, bool Big = (Derived::SizeAtCompileTime>=16)>
struct setIdentity_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Derived& run(Derived& m)
  {
    return m = Derived::Identity(m.rows(), m.cols());
  }
};

template<typename Derived>
struct setIdentity_impl<Derived, true>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Derived& run(Derived& m)
  {
    m.setZero();
    const Index size = numext::mini(m.rows(), m.cols());
    for(Index i = 0; i < size; ++i) m.coeffRef(i,i) = typename Derived::Scalar(1);
    return m;
  }
};

} // end namespace internal

/** Writes the identity expression (not necessarily square) into *this.
  *
  * Example: \include MatrixBase_setIdentity.cpp
  * Output: \verbinclude MatrixBase_setIdentity.out
  *
  * \sa class CwiseNullaryOp, Identity(), Identity(Index,Index), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setIdentity()
{
  return internal::setIdentity_impl<Derived>::run(derived());
}

/** \brief Resizes to the given size, and writes the identity expression (not necessarily square) into *this.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setIdentity_int_int.cpp
  * Output: \verbinclude Matrix_setIdentity_int_int.out
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Identity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setIdentity(Index rows, Index cols)
{
  derived().resize(rows, cols);
  return setIdentity();
}

/** \returns an expression of the i-th unit (basis) vector.
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index), MatrixBase::UnitX(), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::Unit(Index newSize, Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return BasisReturnType(SquareMatrixType::Identity(newSize,newSize), i);
}

/** \returns an expression of the i-th unit (basis) vector.
  *
  * \only_for_vectors
  *
  * This variant is for fixed-size vector only.
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::UnitX(), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::Unit(Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return BasisReturnType(SquareMatrixType::Identity(),i);
}

/** \returns an expression of the X axis unit vector (1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitX()
{ return Derived::Unit(0); }

/** \returns an expression of the Y axis unit vector (0,1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitY()
{ return Derived::Unit(1); }

/** \returns an expression of the Z axis unit vector (0,0,1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitZ()
{ return Derived::Unit(2); }

/** \returns an expression of the W axis unit vector (0,0,0,1)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitW()
{ return Derived::Unit(3); }

/** \brief Set the coefficients of \c *this to the i-th unit (basis) vector
  *
  * \param i index of the unique coefficient to be set to 1
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Unit(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setUnit(Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  eigen_assert(i<size());
  derived().setZero();
  derived().coeffRef(i) = Scalar(1);
  return derived();
}

/** \brief Resizes to the given \a newSize, and writes the i-th unit (basis) vector into *this.
  *
  * \param newSize the new size of the vector
  * \param i index of the unique coefficient to be set to 1
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Unit(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setUnit(Index newSize, Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  eigen_assert(i<newSize);
  derived().resize(newSize);
  return setUnit(i);
}

} // end namespace Eigen

#endif // EIGEN_CWISE_NULLARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseTernaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_TERNARY_OP_H
#define EIGEN_CWISE_TERNARY_OP_H

namespace Eigen {

namespace internal {
template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct traits<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> > {
  // we must not inherit from traits<Arg1> since it has
  // the potential to cause problems with MSVC
  typedef typename remove_all<Arg1>::type Ancestor;
  typedef typename traits<Ancestor>::XprKind XprKind;
  enum {
    RowsAtCompileTime = traits<Ancestor>::RowsAtCompileTime,
    ColsAtCompileTime = traits<Ancestor>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<Ancestor>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<Ancestor>::MaxColsAtCompileTime
  };

  // even though we require Arg1, Arg2, and Arg3 to have the same scalar type
  // (see CwiseTernaryOp constructor),
  // we still want to handle the case when the result type is different.
  typedef typename result_of<TernaryOp(
      const typename Arg1::Scalar&, const typename Arg2::Scalar&,
      const typename Arg3::Scalar&)>::type Scalar;

  typedef typename internal::traits<Arg1>::StorageKind StorageKind;
  typedef typename internal::traits<Arg1>::StorageIndex StorageIndex;

  typedef typename Arg1::Nested Arg1Nested;
  typedef typename Arg2::Nested Arg2Nested;
  typedef typename Arg3::Nested Arg3Nested;
  typedef typename remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename remove_reference<Arg3Nested>::type _Arg3Nested;
  enum { Flags = _Arg1Nested::Flags & RowMajorBit };
};
}  // end namespace internal

template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3,
          typename StorageKind>
class CwiseTernaryOpImpl;

/** \class CwiseTernaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise ternary operator is
 * applied to two expressions
  *
  * \tparam TernaryOp template functor implementing the operator
  * \tparam Arg1Type the type of the first argument
  * \tparam Arg2Type the type of the second argument
  * \tparam Arg3Type the type of the third argument
  *
  * This class represents an expression where a coefficient-wise ternary
 * operator is applied to three expressions.
  * It is the return type of ternary operators, by which we mean only those
 * ternary operators where
  * all three arguments are Eigen expressions.
  * For example, the return type of betainc(matrix1, matrix2, matrix3) is a
 * CwiseTernaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically
 * don't have to name
  * CwiseTernaryOp types explicitly.
  *
  * \sa MatrixBase::ternaryExpr(const MatrixBase<Argument2> &, const
 * MatrixBase<Argument3> &, const CustomTernaryOp &) const, class CwiseBinaryOp,
 * class CwiseUnaryOp, class CwiseNullaryOp
  */
template <typename TernaryOp, typename Arg1Type, typename Arg2Type,
          typename Arg3Type>
class CwiseTernaryOp : public CwiseTernaryOpImpl<
                           TernaryOp, Arg1Type, Arg2Type, Arg3Type,
                           typename internal::traits<Arg1Type>::StorageKind>,
                       internal::no_assignment_operator
{
 public:
  typedef typename internal::remove_all<Arg1Type>::type Arg1;
  typedef typename internal::remove_all<Arg2Type>::type Arg2;
  typedef typename internal::remove_all<Arg3Type>::type Arg3;

  typedef typename CwiseTernaryOpImpl<
      TernaryOp, Arg1Type, Arg2Type, Arg3Type,
      typename internal::traits<Arg1Type>::StorageKind>::Base Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseTernaryOp)

  typedef typename internal::ref_selector<Arg1Type>::type Arg1Nested;
  typedef typename internal::ref_selector<Arg2Type>::type Arg2Nested;
  typedef typename internal::ref_selector<Arg3Type>::type Arg3Nested;
  typedef typename internal::remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename internal::remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename internal::remove_reference<Arg3Nested>::type _Arg3Nested;

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE CwiseTernaryOp(const Arg1& a1, const Arg2& a2,
                                     const Arg3& a3,
                                     const TernaryOp& func = TernaryOp())
      : m_arg1(a1), m_arg2(a2), m_arg3(a3), m_functor(func) {
    // require the sizes to match
    EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Arg1, Arg2)
    EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Arg1, Arg3)

    // The index types should match
    EIGEN_STATIC_ASSERT((internal::is_same<
                         typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg2Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<
                         typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg3Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)

    eigen_assert(a1.rows() == a2.rows() && a1.cols() == a2.cols() &&
                 a1.rows() == a3.rows() && a1.cols() == a3.cols());
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index rows() const {
    // return the fixed size type if available to enable compile time
    // optimizations
    if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                RowsAtCompileTime == Dynamic &&
        internal::traits<typename internal::remove_all<Arg2Nested>::type>::
                RowsAtCompileTime == Dynamic)
      return m_arg3.rows();
    else if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                     RowsAtCompileTime == Dynamic &&
             internal::traits<typename internal::remove_all<Arg3Nested>::type>::
                     RowsAtCompileTime == Dynamic)
      return m_arg2.rows();
    else
      return m_arg1.rows();
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index cols() const {
    // return the fixed size type if available to enable compile time
    // optimizations
    if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                ColsAtCompileTime == Dynamic &&
        internal::traits<typename internal::remove_all<Arg2Nested>::type>::
                ColsAtCompileTime == Dynamic)
      return m_arg3.cols();
    else if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                     ColsAtCompileTime == Dynamic &&
             internal::traits<typename internal::remove_all<Arg3Nested>::type>::
                     ColsAtCompileTime == Dynamic)
      return m_arg2.cols();
    else
      return m_arg1.cols();
  }

  /** \returns the first argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg1Nested& arg1() const { return m_arg1; }
  /** \returns the first argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg2Nested& arg2() const { return m_arg2; }
  /** \returns the third argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg3Nested& arg3() const { return m_arg3; }
  /** \returns the functor representing the ternary operation */
  EIGEN_DEVICE_FUNC
  const TernaryOp& functor() const { return m_functor; }

 protected:
  Arg1Nested m_arg1;
  Arg2Nested m_arg2;
  Arg3Nested m_arg3;
  const TernaryOp m_functor;
};

// Generic API dispatcher
template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3,
          typename StorageKind>
class CwiseTernaryOpImpl
    : public internal::generic_xpr_base<
          CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >::type {
 public:
  typedef typename internal::generic_xpr_base<
      CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >::type Base;
};

}  // end namespace Eigen

#endif  // EIGEN_CWISE_TERNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseUnaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_UNARY_OP_H
#define EIGEN_CWISE_UNARY_OP_H

namespace Eigen {

namespace internal {
template<typename UnaryOp, typename XprType>
struct traits<CwiseUnaryOp<UnaryOp, XprType> >
 : traits<XprType>
{
  typedef typename result_of<
                     UnaryOp(const typename XprType::Scalar&)
                   >::type Scalar;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  enum {
    Flags = _XprTypeNested::Flags & RowMajorBit
  };
};
}

template<typename UnaryOp, typename XprType, typename StorageKind>
class CwiseUnaryOpImpl;

/** \class CwiseUnaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise unary operator is applied to an expression
  *
  * \tparam UnaryOp template functor implementing the operator
  * \tparam XprType the type of the expression to which we are applying the unary operator
  *
  * This class represents an expression where a unary operator is applied to an expression.
  * It is the return type of all operations taking exactly 1 input expression, regardless of the
  * presence of other inputs such as scalars. For example, the operator* in the expression 3*matrix
  * is considered unary, because only the right-hand side is an expression, and its
  * return type is a specialization of CwiseUnaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically don't have to name
  * CwiseUnaryOp types explicitly.
  *
  * \sa MatrixBase::unaryExpr(const CustomUnaryOp &) const, class CwiseBinaryOp, class CwiseNullaryOp
  */
template<typename UnaryOp, typename XprType>
class CwiseUnaryOp : public CwiseUnaryOpImpl<UnaryOp, XprType, typename internal::traits<XprType>::StorageKind>, internal::no_assignment_operator
{
  public:

    typedef typename CwiseUnaryOpImpl<UnaryOp, XprType,typename internal::traits<XprType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseUnaryOp)
    typedef typename internal::ref_selector<XprType>::type XprTypeNested;
    typedef typename internal::remove_all<XprType>::type NestedExpression;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit CwiseUnaryOp(const XprType& xpr, const UnaryOp& func = UnaryOp())
      : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_xpr.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_xpr.cols(); }

    /** \returns the functor representing the unary operation */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type&
    nestedExpression() const { return m_xpr; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename internal::remove_all<XprTypeNested>::type&
    nestedExpression() { return m_xpr; }

  protected:
    XprTypeNested m_xpr;
    const UnaryOp m_functor;
};

// Generic API dispatcher
template<typename UnaryOp, typename XprType, typename StorageKind>
class CwiseUnaryOpImpl
  : public internal::generic_xpr_base<CwiseUnaryOp<UnaryOp, XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseUnaryOp<UnaryOp, XprType> >::type Base;
};

} // end namespace Eigen

#endif // EIGEN_CWISE_UNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseUnaryView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_UNARY_VIEW_H
#define EIGEN_CWISE_UNARY_VIEW_H

namespace Eigen {

namespace internal {
template<typename ViewOp, typename MatrixType>
struct traits<CwiseUnaryView<ViewOp, MatrixType> >
 : traits<MatrixType>
{
  typedef typename result_of<
                     ViewOp(const typename traits<MatrixType>::Scalar&)
                   >::type Scalar;
  typedef typename MatrixType::Nested MatrixTypeNested;
  typedef typename remove_all<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = traits<_MatrixTypeNested>::Flags & (RowMajorBit | FlagsLvalueBit | DirectAccessBit), // FIXME DirectAccessBit should not be handled by expressions
    MatrixTypeInnerStride =  inner_stride_at_compile_time<MatrixType>::ret,
    // need to cast the sizeof's from size_t to int explicitly, otherwise:
    // "error: no integral type can represent all of the enumerator values
    InnerStrideAtCompileTime = MatrixTypeInnerStride == Dynamic
                             ? int(Dynamic)
                             : int(MatrixTypeInnerStride) * int(sizeof(typename traits<MatrixType>::Scalar) / sizeof(Scalar)),
    OuterStrideAtCompileTime = outer_stride_at_compile_time<MatrixType>::ret == Dynamic
                             ? int(Dynamic)
                             : outer_stride_at_compile_time<MatrixType>::ret * int(sizeof(typename traits<MatrixType>::Scalar) / sizeof(Scalar))
  };
};
}

template<typename ViewOp, typename MatrixType, typename StorageKind>
class CwiseUnaryViewImpl;

/** \class CwiseUnaryView
  * \ingroup Core_Module
  *
  * \brief Generic lvalue expression of a coefficient-wise unary operator of a matrix or a vector
  *
  * \tparam ViewOp template functor implementing the view
  * \tparam MatrixType the type of the matrix we are applying the unary operator
  *
  * This class represents a lvalue expression of a generic unary view operator of a matrix or a vector.
  * It is the return type of real() and imag(), and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::unaryViewExpr(const CustomUnaryOp &) const, class CwiseUnaryOp
  */
template<typename ViewOp, typename MatrixType>
class CwiseUnaryView : public CwiseUnaryViewImpl<ViewOp, MatrixType, typename internal::traits<MatrixType>::StorageKind>
{
  public:

    typedef typename CwiseUnaryViewImpl<ViewOp, MatrixType,typename internal::traits<MatrixType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseUnaryView)
    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    explicit EIGEN_DEVICE_FUNC inline CwiseUnaryView(MatrixType& mat, const ViewOp& func = ViewOp())
      : m_matrix(mat), m_functor(func) {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(CwiseUnaryView)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \returns the functor representing unary operation */
    EIGEN_DEVICE_FUNC const ViewOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC const typename internal::remove_all<MatrixTypeNested>::type&
    nestedExpression() const { return m_matrix; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC typename internal::remove_reference<MatrixTypeNested>::type&
    nestedExpression() { return m_matrix; }

  protected:
    MatrixTypeNested m_matrix;
    ViewOp m_functor;
};

// Generic API dispatcher
template<typename ViewOp, typename XprType, typename StorageKind>
class CwiseUnaryViewImpl
  : public internal::generic_xpr_base<CwiseUnaryView<ViewOp, XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseUnaryView<ViewOp, XprType> >::type Base;
};

template<typename ViewOp, typename MatrixType>
class CwiseUnaryViewImpl<ViewOp,MatrixType,Dense>
  : public internal::dense_xpr_base< CwiseUnaryView<ViewOp, MatrixType> >::type
{
  public:

    typedef CwiseUnaryView<ViewOp, MatrixType> Derived;
    typedef typename internal::dense_xpr_base< CwiseUnaryView<ViewOp, MatrixType> >::type Base;

    EIGEN_DENSE_PUBLIC_INTERFACE(Derived)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(CwiseUnaryViewImpl)

    EIGEN_DEVICE_FUNC inline Scalar* data() { return &(this->coeffRef(0)); }
    EIGEN_DEVICE_FUNC inline const Scalar* data() const { return &(this->coeff(0)); }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index innerStride() const
    {
      return derived().nestedExpression().innerStride() * sizeof(typename internal::traits<MatrixType>::Scalar) / sizeof(Scalar);
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index outerStride() const
    {
      return derived().nestedExpression().outerStride() * sizeof(typename internal::traits<MatrixType>::Scalar) / sizeof(Scalar);
    }
  protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(CwiseUnaryViewImpl)
};

} // end namespace Eigen

#endif // EIGEN_CWISE_UNARY_VIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DenseBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSEBASE_H
#define EIGEN_DENSEBASE_H

namespace Eigen {

namespace internal {

// The index type defined by EIGEN_DEFAULT_DENSE_INDEX_TYPE must be a signed type.
// This dummy function simply aims at checking that at compile time.
static inline void check_DenseIndex_is_signed() {
  EIGEN_STATIC_ASSERT(NumTraits<DenseIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE)
}

} // end namespace internal

/** \class DenseBase
  * \ingroup Core_Module
  *
  * \brief Base class for all dense matrices, vectors, and arrays
  *
  * This class is the base that is inherited by all dense objects (matrix, vector, arrays,
  * and related expression types). The common Eigen API for dense objects is contained in this class.
  *
  * \tparam Derived is the derived type, e.g., a matrix type or an expression.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_DENSEBASE_PLUGIN.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> class DenseBase
#ifndef EIGEN_PARSED_BY_DOXYGEN
  : public DenseCoeffsBase<Derived, internal::accessors_level<Derived>::value>
#else
  : public DenseCoeffsBase<Derived,DirectWriteAccessors>
#endif // not EIGEN_PARSED_BY_DOXYGEN
{
  public:

    /** Inner iterator type to iterate over the coefficients of a row or column.
      * \sa class InnerIterator
      */
    typedef Eigen::InnerIterator<Derived> InnerIterator;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;

    /**
      * \brief The type used to store indices
      * \details This typedef is relevant for types that store multiple indices such as
      *          PermutationMatrix or Transpositions, otherwise it defaults to Eigen::Index
      * \sa \blank \ref TopicPreprocessorDirectives, Eigen::Index, SparseMatrixBase.
     */
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc. */
    typedef typename internal::traits<Derived>::Scalar Scalar;

    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc.
      *
      * It is an alias for the Scalar type */
    typedef Scalar value_type;

    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef DenseCoeffsBase<Derived, internal::accessors_level<Derived>::value> Base;

    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::rowIndexByOuterInner;
    using Base::colIndexByOuterInner;
    using Base::coeff;
    using Base::coeffByOuterInner;
    using Base::operator();
    using Base::operator[];
    using Base::x;
    using Base::y;
    using Base::z;
    using Base::w;
    using Base::stride;
    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    enum {

      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
        /**< This value is equal to the maximum possible number of rows that this expression
          * might have. If this expression might have an arbitrarily high number of rows,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa RowsAtCompileTime, MaxColsAtCompileTime, MaxSizeAtCompileTime
          */

      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
        /**< This value is equal to the maximum possible number of columns that this expression
          * might have. If this expression might have an arbitrarily high number of columns,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa ColsAtCompileTime, MaxRowsAtCompileTime, MaxSizeAtCompileTime
          */

      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                      internal::traits<Derived>::MaxColsAtCompileTime>::ret),
        /**< This value is equal to the maximum possible number of coefficients that this expression
          * might have. If this expression might have an arbitrarily high number of coefficients,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa SizeAtCompileTime, MaxRowsAtCompileTime, MaxColsAtCompileTime
          */

      IsVectorAtCompileTime = internal::traits<Derived>::RowsAtCompileTime == 1
                           || internal::traits<Derived>::ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
          * columns is known at compile-time to be equal to 1. Indeed, in that case,
          * we are dealing with a column-vector (if there is only one column) or with
          * a row-vector (if there is only one row). */

      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2,
        /**< This value is equal to Tensor::NumDimensions, i.e. 0 for scalars, 1 for vectors,
         * and 2 for matrices.
         */

      Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
          * constructed from this one. See the \ref flags "list of flags".
          */

      IsRowMajor = int(Flags) & RowMajorBit, /**< True if this expression has row-major storage order. */

      InnerSizeAtCompileTime = int(IsVectorAtCompileTime) ? int(SizeAtCompileTime)
                             : int(IsRowMajor) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),

      InnerStrideAtCompileTime = internal::inner_stride_at_compile_time<Derived>::ret,
      OuterStrideAtCompileTime = internal::outer_stride_at_compile_time<Derived>::ret
    };

    typedef typename internal::find_best_packet<Scalar,SizeAtCompileTime>::type PacketScalar;

    enum { IsPlainObjectBase = 0 };

    /** The plain matrix type corresponding to this expression.
      * \sa PlainObject */
    typedef Matrix<typename internal::traits<Derived>::Scalar,
                internal::traits<Derived>::RowsAtCompileTime,
                internal::traits<Derived>::ColsAtCompileTime,
                AutoAlign | (internal::traits<Derived>::Flags&RowMajorBit ? RowMajor : ColMajor),
                internal::traits<Derived>::MaxRowsAtCompileTime,
                internal::traits<Derived>::MaxColsAtCompileTime
          > PlainMatrix;

    /** The plain array type corresponding to this expression.
      * \sa PlainObject */
    typedef Array<typename internal::traits<Derived>::Scalar,
                internal::traits<Derived>::RowsAtCompileTime,
                internal::traits<Derived>::ColsAtCompileTime,
                AutoAlign | (internal::traits<Derived>::Flags&RowMajorBit ? RowMajor : ColMajor),
                internal::traits<Derived>::MaxRowsAtCompileTime,
                internal::traits<Derived>::MaxColsAtCompileTime
          > PlainArray;

    /** \brief The plain matrix or array type corresponding to this expression.
      *
      * This is not necessarily exactly the return type of eval(). In the case of plain matrices,
      * the return type of eval() is a const reference to a matrix, not a matrix! It is however guaranteed
      * that the return type of eval() is either PlainObject or const PlainObject&.
      */
    typedef typename internal::conditional<internal::is_same<typename internal::traits<Derived>::XprKind,MatrixXpr >::value,
                                 PlainMatrix, PlainArray>::type PlainObject;

    /** \returns the number of nonzero coefficients which is in practice the number
      * of stored coefficients. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index nonZeros() const { return size(); }

    /** \returns the outer size.
      *
      * \note For a vector, this returns just 1. For a matrix (non-vector), this is the major dimension
      * with respect to the \ref TopicStorageOrders "storage order", i.e., the number of columns for a
      * column-major matrix, and the number of rows for a row-major matrix. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index outerSize() const
    {
      return IsVectorAtCompileTime ? 1
           : int(IsRowMajor) ? this->rows() : this->cols();
    }

    /** \returns the inner size.
      *
      * \note For a vector, this is just the size. For a matrix (non-vector), this is the minor dimension
      * with respect to the \ref TopicStorageOrders "storage order", i.e., the number of rows for a
      * column-major matrix, and the number of columns for a row-major matrix. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index innerSize() const
    {
      return IsVectorAtCompileTime ? this->size()
           : int(IsRowMajor) ? this->cols() : this->rows();
    }

    /** Only plain matrices/arrays, not expressions, may be resized; therefore the only useful resize methods are
      * Matrix::resize() and Array::resize(). The present method only asserts that the new size equals the old size, and does
      * nothing else.
      */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(newSize);
      eigen_assert(newSize == this->size()
                && "DenseBase::resize() does not actually allow to resize.");
    }
    /** Only plain matrices/arrays, not expressions, may be resized; therefore the only useful resize methods are
      * Matrix::resize() and Array::resize(). The present method only asserts that the new size equals the old size, and does
      * nothing else.
      */
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(rows);
      EIGEN_ONLY_USED_FOR_DEBUG(cols);
      eigen_assert(rows == this->rows() && cols == this->cols()
                && "DenseBase::resize() does not actually allow to resize.");
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
    /** \internal \deprecated Represents a vector with linearly spaced coefficients that allows sequential access only. */
    EIGEN_DEPRECATED typedef CwiseNullaryOp<internal::linspaced_op<Scalar>,PlainObject> SequentialLinSpacedReturnType;
    /** \internal Represents a vector with linearly spaced coefficients that allows random access. */
    typedef CwiseNullaryOp<internal::linspaced_op<Scalar>,PlainObject> RandomAccessLinSpacedReturnType;
    /** \internal the return type of MatrixBase::eigenvalues() */
    typedef Matrix<typename NumTraits<typename internal::traits<Derived>::Scalar>::Real, internal::traits<Derived>::ColsAtCompileTime, 1> EigenvaluesReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** Copies \a other into *this. \returns a reference to *this. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase<OtherDerived>& other);

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator+=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator-=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const ReturnByValue<OtherDerived>& func);

    /** \internal
      * Copies \a other into *this without evaluating other. \returns a reference to *this. */
    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    Derived& lazyAssign(const DenseBase<OtherDerived>& other);

    EIGEN_DEVICE_FUNC
    CommaInitializer<Derived> operator<< (const Scalar& s);

    template<unsigned int Added,unsigned int Removed>
    /** \deprecated it now returns \c *this */
    EIGEN_DEPRECATED
    const Derived& flagged() const
    { return derived(); }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CommaInitializer<Derived> operator<< (const DenseBase<OtherDerived>& other);

    typedef Transpose<Derived> TransposeReturnType;
    EIGEN_DEVICE_FUNC
    TransposeReturnType transpose();
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;
    EIGEN_DEVICE_FUNC
    ConstTransposeReturnType transpose() const;
    EIGEN_DEVICE_FUNC
    void transposeInPlace();

    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(Index rows, Index cols, const Scalar& value);
    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(Index size, const Scalar& value);
    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(const Scalar& value);

    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Sequential_t, Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Sequential_t, const Scalar& low, const Scalar& high);

    EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(const Scalar& low, const Scalar& high);

    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(Index rows, Index cols, const CustomNullaryOp& func);
    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(Index size, const CustomNullaryOp& func);
    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(const CustomNullaryOp& func);

    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero(Index size);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero();
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones(Index size);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones();

    EIGEN_DEVICE_FUNC void fill(const Scalar& value);
    EIGEN_DEVICE_FUNC Derived& setConstant(const Scalar& value);
    EIGEN_DEVICE_FUNC Derived& setLinSpaced(Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC Derived& setLinSpaced(const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC Derived& setZero();
    EIGEN_DEVICE_FUNC Derived& setOnes();
    EIGEN_DEVICE_FUNC Derived& setRandom();

    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    bool isApprox(const DenseBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC
    bool isMuchSmallerThan(const RealScalar& other,
                           const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    bool isMuchSmallerThan(const DenseBase<OtherDerived>& other,
                           const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    EIGEN_DEVICE_FUNC bool isApproxToConstant(const Scalar& value, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isConstant(const Scalar& value, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isZero(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isOnes(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    inline bool hasNaN() const;
    inline bool allFinite() const;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const Scalar& other);
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const Scalar& other);

    typedef typename internal::add_const_on_value_type<typename internal::eval<Derived>::type>::type EvalReturnType;
    /** \returns the matrix or vector obtained by evaluating this expression.
      *
      * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
      * a const reference, in order to avoid a useless copy.
      *
      * \warning Be careful with eval() and the auto C++ keyword, as detailed in this \link TopicPitfalls_auto_keyword page \endlink.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE EvalReturnType eval() const
    {
      // Even though MSVC does not honor strong inlining when the return type
      // is a dynamic matrix, we desperately need strong inlining for fixed
      // size types on MSVC.
      return typename internal::eval<Derived>::type(derived());
    }

    /** swaps *this with the expression \a other.
      *
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT(!OtherDerived::IsPlainObjectBase,THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      eigen_assert(rows()==other.rows() && cols()==other.cols());
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    /** swaps *this with the matrix or array \a other.
      *
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(PlainObjectBase<OtherDerived>& other)
    {
      eigen_assert(rows()==other.rows() && cols()==other.cols());
      call_assignment(derived(), other.derived(), internal::swap_assign_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC inline const NestByValue<Derived> nestByValue() const;
    EIGEN_DEVICE_FUNC inline const ForceAlignedAccess<Derived> forceAlignedAccess() const;
    EIGEN_DEVICE_FUNC inline ForceAlignedAccess<Derived> forceAlignedAccess();
    template<bool Enable> EIGEN_DEVICE_FUNC
    inline const typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type forceAlignedAccessIf() const;
    template<bool Enable> EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type forceAlignedAccessIf();

    EIGEN_DEVICE_FUNC Scalar sum() const;
    EIGEN_DEVICE_FUNC Scalar mean() const;
    EIGEN_DEVICE_FUNC Scalar trace() const;

    EIGEN_DEVICE_FUNC Scalar prod() const;

    template<int NaNPropagation>
    EIGEN_DEVICE_FUNC typename internal::traits<Derived>::Scalar minCoeff() const;
    template<int NaNPropagation>
    EIGEN_DEVICE_FUNC typename internal::traits<Derived>::Scalar maxCoeff() const;


    // By default, the fastest version with undefined NaN propagation semantics is
    // used.
    // TODO(rmlarsen): Replace with default template argument when we move to
    // c++11 or beyond.
    EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar minCoeff() const {
      return minCoeff<PropagateFast>();
    }
    EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar maxCoeff() const {
      return maxCoeff<PropagateFast>();
    }

    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* row, IndexType* col) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* row, IndexType* col) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* index) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* index) const;

    // TODO(rmlarsen): Replace these methods with a default template argument.
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* row, IndexType* col) const {
      return minCoeff<PropagateFast>(row, col);
    }
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* row, IndexType* col) const {
      return maxCoeff<PropagateFast>(row, col);
    }
    template<typename IndexType>
     EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* index) const {
      return minCoeff<PropagateFast>(index);
    }
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* index) const {
      return maxCoeff<PropagateFast>(index);
    }
  
    template<typename BinaryOp>
    EIGEN_DEVICE_FUNC
    Scalar redux(const BinaryOp& func) const;

    template<typename Visitor>
    EIGEN_DEVICE_FUNC
    void visit(Visitor& func) const;

    /** \returns a WithFormat proxy object allowing to print a matrix the with given
      * format \a fmt.
      *
      * See class IOFormat for some examples.
      *
      * \sa class IOFormat, class WithFormat
      */
    inline const WithFormat<Derived> format(const IOFormat& fmt) const
    {
      return WithFormat<Derived>(derived(), fmt);
    }

    /** \returns the unique coefficient of a 1x1 expression */
    EIGEN_DEVICE_FUNC
    CoeffReturnType value() const
    {
      EIGEN_STATIC_ASSERT_SIZE_1x1(Derived)
      eigen_assert(this->rows() == 1 && this->cols() == 1);
      return derived().coeff(0,0);
    }

    EIGEN_DEVICE_FUNC bool all() const;
    EIGEN_DEVICE_FUNC bool any() const;
    EIGEN_DEVICE_FUNC Index count() const;

    typedef VectorwiseOp<Derived, Horizontal> RowwiseReturnType;
    typedef const VectorwiseOp<const Derived, Horizontal> ConstRowwiseReturnType;
    typedef VectorwiseOp<Derived, Vertical> ColwiseReturnType;
    typedef const VectorwiseOp<const Derived, Vertical> ConstColwiseReturnType;

    /** \returns a VectorwiseOp wrapper of *this for broadcasting and partial reductions
    *
    * Example: \include MatrixBase_rowwise.cpp
    * Output: \verbinclude MatrixBase_rowwise.out
    *
    * \sa colwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
    */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC inline ConstRowwiseReturnType rowwise() const {
      return ConstRowwiseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC RowwiseReturnType rowwise();

    /** \returns a VectorwiseOp wrapper of *this broadcasting and partial reductions
    *
    * Example: \include MatrixBase_colwise.cpp
    * Output: \verbinclude MatrixBase_colwise.out
    *
    * \sa rowwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
    */
    EIGEN_DEVICE_FUNC inline ConstColwiseReturnType colwise() const {
      return ConstColwiseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC ColwiseReturnType colwise();

    typedef CwiseNullaryOp<internal::scalar_random_op<Scalar>,PlainObject> RandomReturnType;
    static const RandomReturnType Random(Index rows, Index cols);
    static const RandomReturnType Random(Index size);
    static const RandomReturnType Random();

    template<typename ThenDerived,typename ElseDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived,ElseDerived>
    select(const DenseBase<ThenDerived>& thenMatrix,
           const DenseBase<ElseDerived>& elseMatrix) const;

    template<typename ThenDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived, typename ThenDerived::ConstantReturnType>
    select(const DenseBase<ThenDerived>& thenMatrix, const typename ThenDerived::Scalar& elseScalar) const;

    template<typename ElseDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived, typename ElseDerived::ConstantReturnType, ElseDerived >
    select(const typename ElseDerived::Scalar& thenScalar, const DenseBase<ElseDerived>& elseMatrix) const;

    template<int p> RealScalar lpNorm() const;

    template<int RowFactor, int ColFactor>
    EIGEN_DEVICE_FUNC
    const Replicate<Derived,RowFactor,ColFactor> replicate() const;
    /**
    * \return an expression of the replication of \c *this
    *
    * Example: \include MatrixBase_replicate_int_int.cpp
    * Output: \verbinclude MatrixBase_replicate_int_int.out
    *
    * \sa VectorwiseOp::replicate(), DenseBase::replicate<int,int>(), class Replicate
    */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC
    const Replicate<Derived, Dynamic, Dynamic> replicate(Index rowFactor, Index colFactor) const
    {
      return Replicate<Derived, Dynamic, Dynamic>(derived(), rowFactor, colFactor);
    }

    typedef Reverse<Derived, BothDirections> ReverseReturnType;
    typedef const Reverse<const Derived, BothDirections> ConstReverseReturnType;
    EIGEN_DEVICE_FUNC ReverseReturnType reverse();
    /** This is the const version of reverse(). */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC ConstReverseReturnType reverse() const
    {
      return ConstReverseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC void reverseInPlace();

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** STL-like <a href="https://en.cppreference.com/w/cpp/named_req/RandomAccessIterator">RandomAccessIterator</a>
      * iterator type as returned by the begin() and end() methods.
      */
    typedef random_access_iterator_type iterator;
    /** This is the const version of iterator (aka read-only) */
    typedef random_access_iterator_type const_iterator;
    #else
    typedef typename internal::conditional< (Flags&DirectAccessBit)==DirectAccessBit,
                                            internal::pointer_based_stl_iterator<Derived>,
                                            internal::generic_randaccess_stl_iterator<Derived>
                                          >::type iterator_type;

    typedef typename internal::conditional< (Flags&DirectAccessBit)==DirectAccessBit,
                                            internal::pointer_based_stl_iterator<const Derived>,
                                            internal::generic_randaccess_stl_iterator<const Derived>
                                          >::type const_iterator_type;

    // Stl-style iterators are supported only for vectors.

    typedef typename internal::conditional< IsVectorAtCompileTime,
                                            iterator_type,
                                            void
                                          >::type iterator;

    typedef typename internal::conditional< IsVectorAtCompileTime,
                                            const_iterator_type,
                                            void
                                          >::type const_iterator;
    #endif

    inline iterator begin();
    inline const_iterator begin() const;
    inline const_iterator cbegin() const;
    inline iterator end();
    inline const_iterator end() const;
    inline const_iterator cend() const;

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::DenseBase
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND)
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/CommonCwiseUnaryOps.h"
#   include "../plugins/BlockMethods.h"
#   include "../plugins/IndexedViewMethods.h"
#   include "../plugins/ReshapedMethods.h"
#   ifdef EIGEN_DENSEBASE_PLUGIN
#     include EIGEN_DENSEBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#undef EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF
#undef EIGEN_DOC_UNARY_ADDONS

    // disable the use of evalTo for dense objects with a nice compilation error
    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& ) const
    {
      EIGEN_STATIC_ASSERT((internal::is_same<Dest,void>::value),THE_EVAL_EVALTO_FUNCTION_SHOULD_NEVER_BE_CALLED_FOR_DENSE_OBJECTS);
    }

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(DenseBase)
    /** Default constructor. Do nothing. */
    EIGEN_DEVICE_FUNC DenseBase()
    {
      /* Just checks for self-consistency of the flags.
       * Only do it when debugging Eigen, as this borders on paranoia and could slow compilation down
       */
#ifdef EIGEN_INTERNAL_DEBUGGING
      EIGEN_STATIC_ASSERT((EIGEN_IMPLIES(MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1, int(IsRowMajor))
                        && EIGEN_IMPLIES(MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1, int(!IsRowMajor))),
                          INVALID_STORAGE_ORDER_FOR_THIS_VECTOR_EXPRESSION)
#endif
    }

  private:
    EIGEN_DEVICE_FUNC explicit DenseBase(int);
    EIGEN_DEVICE_FUNC DenseBase(int,int);
    template<typename OtherDerived> EIGEN_DEVICE_FUNC explicit DenseBase(const DenseBase<OtherDerived>&);
};

} // end namespace Eigen

#endif // EIGEN_DENSEBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DenseCoeffsBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSECOEFFSBASE_H
#define EIGEN_DENSECOEFFSBASE_H

namespace Eigen {

namespace internal {
template<typename T> struct add_const_on_value_type_if_arithmetic
{
  typedef typename conditional<is_arithmetic<T>::value, T, typename add_const_on_value_type<T>::type>::type type;
};
}

/** \brief Base class providing read-only coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #ReadOnlyAccessors Constant indicating read-only access
  *
  * This class defines the \c operator() \c const function and friends, which can be used to read specific
  * entries of a matrix or array.
  *
  * \sa DenseCoeffsBase<Derived, WriteAccessors>, DenseCoeffsBase<Derived, DirectAccessors>,
  *     \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived,ReadOnlyAccessors> : public EigenBase<Derived>
{
  public:
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;

    // Explanation for this CoeffReturnType typedef.
    // - This is the return type of the coeff() method.
    // - The LvalueBit means exactly that we can offer a coeffRef() method, which means exactly that we can get references
    // to coeffs, which means exactly that we can have coeff() return a const reference (as opposed to returning a value).
    // - The is_artihmetic check is required since "const int", "const double", etc. will cause warnings on some systems
    // while the declaration of "const T", where T is a non arithmetic type does not. Always returning "const Scalar&" is
    // not possible, since the underlying expressions might not offer a valid address the reference could be referring to.
    typedef typename internal::conditional<bool(internal::traits<Derived>::Flags&LvalueBit),
                         const Scalar&,
                         typename internal::conditional<internal::is_arithmetic<Scalar>::value, Scalar, const Scalar>::type
                     >::type CoeffReturnType;

    typedef typename internal::add_const_on_value_type_if_arithmetic<
                         typename internal::packet_traits<Scalar>::type
                     >::type PacketReturnType;

    typedef EigenBase<Derived> Base;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rowIndexByOuterInner(Index outer, Index inner) const
    {
      return int(Derived::RowsAtCompileTime) == 1 ? 0
          : int(Derived::ColsAtCompileTime) == 1 ? inner
          : int(Derived::Flags)&RowMajorBit ? outer
          : inner;
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index colIndexByOuterInner(Index outer, Index inner) const
    {
      return int(Derived::ColsAtCompileTime) == 1 ? 0
          : int(Derived::RowsAtCompileTime) == 1 ? inner
          : int(Derived::Flags)&RowMajorBit ? inner
          : outer;
    }

    /** Short version: don't use this function, use
      * \link operator()(Index,Index) const \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator()(Index,Index) const \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator()(Index,Index) const \endlink.
      *
      * \sa operator()(Index,Index) const, coeffRef(Index,Index), coeff(Index) const
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType coeff(Index row, Index col) const
    {
      eigen_internal_assert(row >= 0 && row < rows()
                         && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).coeff(row,col);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType coeffByOuterInner(Index outer, Index inner) const
    {
      return coeff(rowIndexByOuterInner(outer, inner),
                   colIndexByOuterInner(outer, inner));
    }

    /** \returns the coefficient at given the given row and column.
      *
      * \sa operator()(Index,Index), operator[](Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType operator()(Index row, Index col) const
    {
      eigen_assert(row >= 0 && row < rows()
          && col >= 0 && col < cols());
      return coeff(row, col);
    }

    /** Short version: don't use this function, use
      * \link operator[](Index) const \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator[](Index) const \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameter \a index is in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator[](Index) const \endlink.
      *
      * \sa operator[](Index) const, coeffRef(Index), coeff(Index,Index) const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    coeff(Index index) const
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).coeff(index);
    }


    /** \returns the coefficient at given index.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index), operator()(Index,Index) const, x() const, y() const,
      * z() const, w() const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    operator[](Index index) const
    {
      EIGEN_STATIC_ASSERT(Derived::IsVectorAtCompileTime,
                          THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD)
      eigen_assert(index >= 0 && index < size());
      return coeff(index);
    }

    /** \returns the coefficient at given index.
      *
      * This is synonymous to operator[](Index) const.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index), operator()(Index,Index) const, x() const, y() const,
      * z() const, w() const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    operator()(Index index) const
    {
      eigen_assert(index >= 0 && index < size());
      return coeff(index);
    }

    /** equivalent to operator[](0).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    x() const { return (*this)[0]; }

    /** equivalent to operator[](1).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    y() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=2, OUT_OF_RANGE_ACCESS);
      return (*this)[1];
    }

    /** equivalent to operator[](2).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    z() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=3, OUT_OF_RANGE_ACCESS);
      return (*this)[2];
    }

    /** equivalent to operator[](3).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    w() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=4, OUT_OF_RANGE_ACCESS);
      return (*this)[3];
    }

    /** \internal
      * \returns the packet of coefficients starting at the given row and column. It is your responsibility
      * to ensure that a packet really starts there. This method is only available on expressions having the
      * PacketAccessBit.
      *
      * The \a LoadMode parameter may have the value \a #Aligned or \a #Unaligned. Its effect is to select
      * the appropriate vectorization instruction. Aligned access is faster, but is only possible for packets
      * starting at an address which is a multiple of the packet size.
      */

    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packet(Index row, Index col) const
    {
      typedef typename internal::packet_traits<Scalar>::type DefaultPacketType;
      eigen_internal_assert(row >= 0 && row < rows() && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).template packet<LoadMode,DefaultPacketType>(row,col);
    }


    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packetByOuterInner(Index outer, Index inner) const
    {
      return packet<LoadMode>(rowIndexByOuterInner(outer, inner),
                              colIndexByOuterInner(outer, inner));
    }

    /** \internal
      * \returns the packet of coefficients starting at the given index. It is your responsibility
      * to ensure that a packet really starts there. This method is only available on expressions having the
      * PacketAccessBit and the LinearAccessBit.
      *
      * The \a LoadMode parameter may have the value \a #Aligned or \a #Unaligned. Its effect is to select
      * the appropriate vectorization instruction. Aligned access is faster, but is only possible for packets
      * starting at an address which is a multiple of the packet size.
      */

    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      typedef typename internal::packet_traits<Scalar>::type DefaultPacketType;
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).template packet<LoadMode,DefaultPacketType>(index);
    }

  protected:
    // explanation: DenseBase is doing "using ..." on the methods from DenseCoeffsBase.
    // But some methods are only available in the DirectAccess case.
    // So we add dummy methods here with these names, so that "using... " doesn't fail.
    // It's not private so that the child class DenseBase can access them, and it's not public
    // either since it's an implementation detail, so has to be protected.
    void coeffRef();
    void coeffRefByOuterInner();
    void writePacket();
    void writePacketByOuterInner();
    void copyCoeff();
    void copyCoeffByOuterInner();
    void copyPacket();
    void copyPacketByOuterInner();
    void stride();
    void innerStride();
    void outerStride();
    void rowStride();
    void colStride();
};

/** \brief Base class providing read/write coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #WriteAccessors Constant indicating read/write access
  *
  * This class defines the non-const \c operator() function and friends, which can be used to write specific
  * entries of a matrix or array. This class inherits DenseCoeffsBase<Derived, ReadOnlyAccessors> which
  * defines the const variant for reading specific entries.
  *
  * \sa DenseCoeffsBase<Derived, DirectAccessors>, \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, WriteAccessors> : public DenseCoeffsBase<Derived, ReadOnlyAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, ReadOnlyAccessors> Base;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::coeff;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;
    using Base::rowIndexByOuterInner;
    using Base::colIndexByOuterInner;
    using Base::operator[];
    using Base::operator();
    using Base::x;
    using Base::y;
    using Base::z;
    using Base::w;

    /** Short version: don't use this function, use
      * \link operator()(Index,Index) \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator()(Index,Index) \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator()(Index,Index) \endlink.
      *
      * \sa operator()(Index,Index), coeff(Index, Index) const, coeffRef(Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index row, Index col)
    {
      eigen_internal_assert(row >= 0 && row < rows()
                         && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).coeffRef(row,col);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    coeffRefByOuterInner(Index outer, Index inner)
    {
      return coeffRef(rowIndexByOuterInner(outer, inner),
                      colIndexByOuterInner(outer, inner));
    }

    /** \returns a reference to the coefficient at given the given row and column.
      *
      * \sa operator[](Index)
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator()(Index row, Index col)
    {
      eigen_assert(row >= 0 && row < rows()
          && col >= 0 && col < cols());
      return coeffRef(row, col);
    }


    /** Short version: don't use this function, use
      * \link operator[](Index) \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator[](Index) \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator[](Index) \endlink.
      *
      * \sa operator[](Index), coeff(Index) const, coeffRef(Index,Index)
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).coeffRef(index);
    }

    /** \returns a reference to the coefficient at given index.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index) const, operator()(Index,Index), x(), y(), z(), w()
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator[](Index index)
    {
      EIGEN_STATIC_ASSERT(Derived::IsVectorAtCompileTime,
                          THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD)
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    /** \returns a reference to the coefficient at given index.
      *
      * This is synonymous to operator[](Index).
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index) const, operator()(Index,Index), x(), y(), z(), w()
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    /** equivalent to operator[](0).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    x() { return (*this)[0]; }

    /** equivalent to operator[](1).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    y()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=2, OUT_OF_RANGE_ACCESS);
      return (*this)[1];
    }

    /** equivalent to operator[](2).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    z()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=3, OUT_OF_RANGE_ACCESS);
      return (*this)[2];
    }

    /** equivalent to operator[](3).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    w()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=4, OUT_OF_RANGE_ACCESS);
      return (*this)[3];
    }
};

/** \brief Base class providing direct read-only coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #DirectAccessors Constant indicating direct access
  *
  * This class defines functions to work with strides which can be used to access entries directly. This class
  * inherits DenseCoeffsBase<Derived, ReadOnlyAccessors> which defines functions to access entries read-only using
  * \c operator() .
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, DirectAccessors> : public DenseCoeffsBase<Derived, ReadOnlyAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, ReadOnlyAccessors> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    /** \returns the pointer increment between two consecutive elements within a slice in the inner direction.
      *
      * \sa outerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return derived().innerStride();
    }

    /** \returns the pointer increment between two consecutive inner slices (for example, between two consecutive columns
      *          in a column-major matrix).
      *
      * \sa innerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return derived().outerStride();
    }

    // FIXME shall we remove it ?
    EIGEN_CONSTEXPR inline Index stride() const
    {
      return Derived::IsVectorAtCompileTime ? innerStride() : outerStride();
    }

    /** \returns the pointer increment between two consecutive rows.
      *
      * \sa innerStride(), outerStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rowStride() const
    {
      return Derived::IsRowMajor ? outerStride() : innerStride();
    }

    /** \returns the pointer increment between two consecutive columns.
      *
      * \sa innerStride(), outerStride(), rowStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index colStride() const
    {
      return Derived::IsRowMajor ? innerStride() : outerStride();
    }
};

/** \brief Base class providing direct read/write coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #DirectWriteAccessors Constant indicating direct access
  *
  * This class defines functions to work with strides which can be used to access entries directly. This class
  * inherits DenseCoeffsBase<Derived, WriteAccessors> which defines functions to access entries read/write using
  * \c operator().
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, DirectWriteAccessors>
  : public DenseCoeffsBase<Derived, WriteAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, WriteAccessors> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    /** \returns the pointer increment between two consecutive elements within a slice in the inner direction.
      *
      * \sa outerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT
    {
      return derived().innerStride();
    }

    /** \returns the pointer increment between two consecutive inner slices (for example, between two consecutive columns
      *          in a column-major matrix).
      *
      * \sa innerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT
    {
      return derived().outerStride();
    }

    // FIXME shall we remove it ?
    EIGEN_CONSTEXPR inline Index stride() const EIGEN_NOEXCEPT
    {
      return Derived::IsVectorAtCompileTime ? innerStride() : outerStride();
    }

    /** \returns the pointer increment between two consecutive rows.
      *
      * \sa innerStride(), outerStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rowStride() const EIGEN_NOEXCEPT
    {
      return Derived::IsRowMajor ? outerStride() : innerStride();
    }

    /** \returns the pointer increment between two consecutive columns.
      *
      * \sa innerStride(), outerStride(), rowStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index colStride() const EIGEN_NOEXCEPT
    {
      return Derived::IsRowMajor ? innerStride() : outerStride();
    }
};

namespace internal {

template<int Alignment, typename Derived, bool JustReturnZero>
struct first_aligned_impl
{
  static EIGEN_CONSTEXPR inline Index run(const Derived&) EIGEN_NOEXCEPT
  { return 0; }
};

template<int Alignment, typename Derived>
struct first_aligned_impl<Alignment, Derived, false>
{
  static inline Index run(const Derived& m)
  {
    return internal::first_aligned<Alignment>(m.data(), m.size());
  }
};

/** \internal \returns the index of the first element of the array stored by \a m that is properly aligned with respect to \a Alignment for vectorization.
  *
  * \tparam Alignment requested alignment in Bytes.
  *
  * There is also the variant first_aligned(const Scalar*, Integer) defined in Memory.h. See it for more
  * documentation.
  */
template<int Alignment, typename Derived>
static inline Index first_aligned(const DenseBase<Derived>& m)
{
  enum { ReturnZero = (int(evaluator<Derived>::Alignment) >= Alignment) || !(Derived::Flags & DirectAccessBit) };
  return first_aligned_impl<Alignment, Derived, ReturnZero>::run(m.derived());
}

template<typename Derived>
static inline Index first_default_aligned(const DenseBase<Derived>& m)
{
  typedef typename Derived::Scalar Scalar;
  typedef typename packet_traits<Scalar>::type DefaultPacketType;
  return internal::first_aligned<int(unpacket_traits<DefaultPacketType>::alignment),Derived>(m);
}

template<typename Derived, bool HasDirectAccess = has_direct_access<Derived>::ret>
struct inner_stride_at_compile_time
{
  enum { ret = traits<Derived>::InnerStrideAtCompileTime };
};

template<typename Derived>
struct inner_stride_at_compile_time<Derived, false>
{
  enum { ret = 0 };
};

template<typename Derived, bool HasDirectAccess = has_direct_access<Derived>::ret>
struct outer_stride_at_compile_time
{
  enum { ret = traits<Derived>::OuterStrideAtCompileTime };
};

template<typename Derived>
struct outer_stride_at_compile_time<Derived, false>
{
  enum { ret = 0 };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_DENSECOEFFSBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DenseStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010-2013 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXSTORAGE_H
#define EIGEN_MATRIXSTORAGE_H

#ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
  #define EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(X) X; EIGEN_DENSE_STORAGE_CTOR_PLUGIN;
#else
  #define EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(X)
#endif

namespace Eigen {

namespace internal {

struct constructor_without_unaligned_array_assert {};

template<typename T, int Size>
EIGEN_DEVICE_FUNC
void check_static_allocation_size()
{
  // if EIGEN_STACK_ALLOCATION_LIMIT is defined to 0, then no limit
  #if EIGEN_STACK_ALLOCATION_LIMIT
  EIGEN_STATIC_ASSERT(Size * sizeof(T) <= EIGEN_STACK_ALLOCATION_LIMIT, OBJECT_ALLOCATED_ON_STACK_IS_TOO_BIG);
  #endif
}

/** \internal
  * Static array. If the MatrixOrArrayOptions require auto-alignment, the array will be automatically aligned:
  * to 16 bytes boundary if the total size is a multiple of 16 bytes.
  */
template <typename T, int Size, int MatrixOrArrayOptions,
          int Alignment = (MatrixOrArrayOptions&DontAlign) ? 0
                        : compute_default_alignment<T,Size>::value >
struct plain_array
{
  T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

#if defined(EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT)
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask)
#elif EIGEN_GNUC_AT_LEAST(4,7)
  // GCC 4.7 is too aggressive in its optimizations and remove the alignment test based on the fact the array is declared to be aligned.
  // See this bug report: http://gcc.gnu.org/bugzilla/show_bug.cgi?id=53900
  // Hiding the origin of the array pointer behind a function argument seems to do the trick even if the function is inlined:
  template<typename PtrType>
  EIGEN_ALWAYS_INLINE PtrType eigen_unaligned_array_assert_workaround_gcc47(PtrType array) { return array; }
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask) \
    eigen_assert((internal::UIntPtr(eigen_unaligned_array_assert_workaround_gcc47(array)) & (sizemask)) == 0 \
              && "this assertion is explained here: " \
              "http://eigen.tuxfamily.org/dox-devel/group__TopicUnalignedArrayAssert.html" \
              " **** READ THIS WEB PAGE !!! ****");
#else
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask) \
    eigen_assert((internal::UIntPtr(array) & (sizemask)) == 0 \
              && "this assertion is explained here: " \
              "http://eigen.tuxfamily.org/dox-devel/group__TopicUnalignedArrayAssert.html" \
              " **** READ THIS WEB PAGE !!! ****");
#endif

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 8>
{
  EIGEN_ALIGN_TO_BOUNDARY(8) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(7);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 16>
{
  EIGEN_ALIGN_TO_BOUNDARY(16) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(15);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 32>
{
  EIGEN_ALIGN_TO_BOUNDARY(32) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(31);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 64>
{
  EIGEN_ALIGN_TO_BOUNDARY(64) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(63);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int MatrixOrArrayOptions, int Alignment>
struct plain_array<T, 0, MatrixOrArrayOptions, Alignment>
{
  T array[1];
  EIGEN_DEVICE_FUNC plain_array() {}
  EIGEN_DEVICE_FUNC plain_array(constructor_without_unaligned_array_assert) {}
};

struct plain_array_helper {
  template<typename T, int Size, int MatrixOrArrayOptions, int Alignment>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  static void copy(const plain_array<T, Size, MatrixOrArrayOptions, Alignment>& src, const Eigen::Index size,
                         plain_array<T, Size, MatrixOrArrayOptions, Alignment>& dst) {
    smart_copy(src.array, src.array + size, dst.array);
  }
  
  template<typename T, int Size, int MatrixOrArrayOptions, int Alignment>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  static void swap(plain_array<T, Size, MatrixOrArrayOptions, Alignment>& a, const Eigen::Index a_size,
                   plain_array<T, Size, MatrixOrArrayOptions, Alignment>& b, const Eigen::Index b_size) {
    if (a_size < b_size) {
      std::swap_ranges(b.array, b.array + a_size, a.array);
      smart_move(b.array + a_size, b.array + b_size, a.array + a_size);
    } else if (a_size > b_size) {
      std::swap_ranges(a.array, a.array + b_size, b.array);
      smart_move(a.array + b_size, a.array + a_size, b.array + b_size);
    } else {
      std::swap_ranges(a.array, a.array + a_size, b.array);
    }
  }
};

} // end namespace internal

/** \internal
  *
  * \class DenseStorage
  * \ingroup Core_Module
  *
  * \brief Stores the data of a matrix
  *
  * This class stores the data of fixed-size, dynamic-size or mixed matrices
  * in a way as compact as possible.
  *
  * \sa Matrix
  */
template<typename T, int Size, int _Rows, int _Cols, int _Options> class DenseStorage;

// purely fixed-size matrix
template<typename T, int Size, int _Rows, int _Cols, int _Options> class DenseStorage
{
    internal::plain_array<T,Size,_Options> m_data;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = Size)
    }
    EIGEN_DEVICE_FUNC
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()) {}
#if !EIGEN_HAS_CXX11 || defined(EIGEN_DENSE_STORAGE_CTOR_PLUGIN)
    EIGEN_DEVICE_FUNC
    DenseStorage(const DenseStorage& other) : m_data(other.m_data) {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = Size)
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage&) = default;
#endif
#if !EIGEN_HAS_CXX11
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other) m_data = other.m_data;
      return *this;
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage&) = default;
#endif
#if EIGEN_HAS_RVALUE_REFERENCES
#if !EIGEN_HAS_CXX11
    EIGEN_DEVICE_FUNC DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
    {
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      if (this != &other)
        m_data = std::move(other.m_data);
      return *this;
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage(DenseStorage&&) = default;
    EIGEN_DEVICE_FUNC DenseStorage& operator=(DenseStorage&&) = default;
#endif
#endif
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows==_Rows && cols==_Cols);
      EIGEN_UNUSED_VARIABLE(size);
      EIGEN_UNUSED_VARIABLE(rows);
      EIGEN_UNUSED_VARIABLE(cols);
    }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data, other.m_data);
    }
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void resize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// null matrix
template<typename T, int _Rows, int _Cols, int _Options> class DenseStorage<T, 0, _Rows, _Cols, _Options>
{
  public:
    EIGEN_DEVICE_FUNC DenseStorage() {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage&) {}
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage&) { return *this; }
    EIGEN_DEVICE_FUNC DenseStorage(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& ) {}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void resize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC const T *data() const { return 0; }
    EIGEN_DEVICE_FUNC T *data() { return 0; }
};

// more specializations for null matrices; these are necessary to resolve ambiguities
template<typename T, int _Options> class DenseStorage<T, 0, Dynamic, Dynamic, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

template<typename T, int _Rows, int _Options> class DenseStorage<T, 0, _Rows, Dynamic, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

template<typename T, int _Cols, int _Options> class DenseStorage<T, 0, Dynamic, _Cols, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

// dynamic-size matrix with fixed-size storage
template<typename T, int Size, int _Options> class DenseStorage<T, Size, Dynamic, Dynamic, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_rows;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(other.m_rows), m_cols(other.m_cols)
    {
      internal::plain_array_helper::copy(other.m_data, m_rows * m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_rows = other.m_rows;
        m_cols = other.m_cols;
        internal::plain_array_helper::copy(other.m_data, m_rows * m_cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index rows, Index cols) : m_rows(rows), m_cols(cols) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    {
      internal::plain_array_helper::swap(m_data, m_rows * m_cols, other.m_data, other.m_rows * other.m_cols);
      numext::swap(m_rows,other.m_rows);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC Index rows() const {return m_rows;}
    EIGEN_DEVICE_FUNC Index cols() const {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index rows, Index cols) { m_rows = rows; m_cols = cols; }
    EIGEN_DEVICE_FUNC void resize(Index, Index rows, Index cols) { m_rows = rows; m_cols = cols; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// dynamic-size matrix with fixed-size storage and fixed width
template<typename T, int Size, int _Cols, int _Options> class DenseStorage<T, Size, Dynamic, _Cols, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_rows;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_rows(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(other.m_rows)
    {
      internal::plain_array_helper::copy(other.m_data, m_rows * _Cols, m_data);
    }
    
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_rows = other.m_rows;
        internal::plain_array_helper::copy(other.m_data, m_rows * _Cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index rows, Index) : m_rows(rows) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    { 
      internal::plain_array_helper::swap(m_data, m_rows * _Cols, other.m_data, other.m_rows * _Cols);
      numext::swap(m_rows, other.m_rows);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols(void) const EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index rows, Index) { m_rows = rows; }
    EIGEN_DEVICE_FUNC void resize(Index, Index rows, Index) { m_rows = rows; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// dynamic-size matrix with fixed-size storage and fixed height
template<typename T, int Size, int _Rows, int _Options> class DenseStorage<T, Size, _Rows, Dynamic, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other) 
      : m_data(internal::constructor_without_unaligned_array_assert()), m_cols(other.m_cols)
    {
      internal::plain_array_helper::copy(other.m_data, _Rows * m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_cols = other.m_cols;
        internal::plain_array_helper::copy(other.m_data, _Rows * m_cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index, Index cols) : m_cols(cols) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      internal::plain_array_helper::swap(m_data, _Rows * m_cols, other.m_data, _Rows * other.m_cols);
      numext::swap(m_cols, other.m_cols);
    }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows(void) const EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index, Index cols) { m_cols = cols; }
    EIGEN_DEVICE_FUNC void resize(Index, Index, Index cols) { m_cols = cols; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// purely dynamic matrix.
template<typename T, int _Options> class DenseStorage<T, Dynamic, Dynamic, Dynamic, _Options>
{
    T *m_data;
    Index m_rows;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
       : m_data(0), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_rows(rows), m_cols(cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows>=0 && cols >=0);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(other.m_rows*other.m_cols))
      , m_rows(other.m_rows)
      , m_cols(other.m_cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_rows*m_cols)
      internal::smart_copy(other.m_data, other.m_data+other.m_rows*other.m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_rows(std::move(other.m_rows))
      , m_cols(std::move(other.m_cols))
    {
      other.m_data = nullptr;
      other.m_rows = 0;
      other.m_cols = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_rows, other.m_rows);
      numext::swap(m_cols, other.m_cols);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, m_rows*m_cols); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    {
      numext::swap(m_data,other.m_data);
      numext::swap(m_rows,other.m_rows);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    void conservativeResize(Index size, Index rows, Index cols)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, m_rows*m_cols);
      m_rows = rows;
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC void resize(Index size, Index rows, Index cols)
    {
      if(size != m_rows*m_cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, m_rows*m_cols);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_rows = rows;
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

// matrix with dynamic width and fixed height (so that matrix has dynamic size).
template<typename T, int _Rows, int _Options> class DenseStorage<T, Dynamic, _Rows, Dynamic, _Options>
{
    T *m_data;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_cols(0) {}
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert) : m_data(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_cols(cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows==_Rows && cols >=0);
      EIGEN_UNUSED_VARIABLE(rows);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(_Rows*other.m_cols))
      , m_cols(other.m_cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_cols*_Rows)
      internal::smart_copy(other.m_data, other.m_data+_Rows*m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_cols(std::move(other.m_cols))
    {
      other.m_data = nullptr;
      other.m_cols = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_cols, other.m_cols);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Rows*m_cols); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data,other.m_data);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index size, Index, Index cols)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, _Rows*m_cols);
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(Index size, Index, Index cols)
    {
      if(size != _Rows*m_cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Rows*m_cols);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

// matrix with dynamic height and fixed width (so that matrix has dynamic size).
template<typename T, int _Cols, int _Options> class DenseStorage<T, Dynamic, Dynamic, _Cols, _Options>
{
    T *m_data;
    Index m_rows;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_rows(0) {}
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert) : m_data(0), m_rows(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_rows(rows)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows>=0 && cols == _Cols);
      EIGEN_UNUSED_VARIABLE(cols);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(other.m_rows*_Cols))
      , m_rows(other.m_rows)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_rows*_Cols)
      internal::smart_copy(other.m_data, other.m_data+other.m_rows*_Cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_rows(std::move(other.m_rows))
    {
      other.m_data = nullptr;
      other.m_rows = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_rows, other.m_rows);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Cols*m_rows); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data,other.m_data);
      numext::swap(m_rows,other.m_rows);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) {return _Cols;}
    void conservativeResize(Index size, Index rows, Index)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, m_rows*_Cols);
      m_rows = rows;
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(Index size, Index rows, Index)
    {
      if(size != m_rows*_Cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Cols*m_rows);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_rows = rows;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

} // end namespace Eigen

#endif // EIGEN_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Diagonal.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONAL_H
#define EIGEN_DIAGONAL_H

namespace Eigen {

/** \class Diagonal
  * \ingroup Core_Module
  *
  * \brief Expression of a diagonal/subdiagonal/superdiagonal in a matrix
  *
  * \param MatrixType the type of the object in which we are taking a sub/main/super diagonal
  * \param DiagIndex the index of the sub/super diagonal. The default is 0 and it means the main diagonal.
  *              A positive value means a superdiagonal, a negative value means a subdiagonal.
  *              You can also use DynamicIndex so the index can be set at runtime.
  *
  * The matrix is not required to be square.
  *
  * This class represents an expression of the main diagonal, or any sub/super diagonal
  * of a square matrix. It is the return type of MatrixBase::diagonal() and MatrixBase::diagonal(Index) and most of the
  * time this is the only way it is used.
  *
  * \sa MatrixBase::diagonal(), MatrixBase::diagonal(Index)
  */

namespace internal {
template<typename MatrixType, int DiagIndex>
struct traits<Diagonal<MatrixType,DiagIndex> >
 : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  typedef typename MatrixType::StorageKind StorageKind;
  enum {
    RowsAtCompileTime = (int(DiagIndex) == DynamicIndex || int(MatrixType::SizeAtCompileTime) == Dynamic) ? Dynamic
                      : (EIGEN_PLAIN_ENUM_MIN(MatrixType::RowsAtCompileTime - EIGEN_PLAIN_ENUM_MAX(-DiagIndex, 0),
                                              MatrixType::ColsAtCompileTime - EIGEN_PLAIN_ENUM_MAX( DiagIndex, 0))),
    ColsAtCompileTime = 1,
    MaxRowsAtCompileTime = int(MatrixType::MaxSizeAtCompileTime) == Dynamic ? Dynamic
                         : DiagIndex == DynamicIndex ? EIGEN_SIZE_MIN_PREFER_FIXED(MatrixType::MaxRowsAtCompileTime,
                                                                              MatrixType::MaxColsAtCompileTime)
                         : (EIGEN_PLAIN_ENUM_MIN(MatrixType::MaxRowsAtCompileTime - EIGEN_PLAIN_ENUM_MAX(-DiagIndex, 0),
                                                 MatrixType::MaxColsAtCompileTime - EIGEN_PLAIN_ENUM_MAX( DiagIndex, 0))),
    MaxColsAtCompileTime = 1,
    MaskLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = (unsigned int)_MatrixTypeNested::Flags & (RowMajorBit | MaskLvalueBit | DirectAccessBit) & ~RowMajorBit, // FIXME DirectAccessBit should not be handled by expressions
    MatrixTypeOuterStride = outer_stride_at_compile_time<MatrixType>::ret,
    InnerStrideAtCompileTime = MatrixTypeOuterStride == Dynamic ? Dynamic : MatrixTypeOuterStride+1,
    OuterStrideAtCompileTime = 0
  };
};
}

template<typename MatrixType, int _DiagIndex> class Diagonal
   : public internal::dense_xpr_base< Diagonal<MatrixType,_DiagIndex> >::type
{
  public:

    enum { DiagIndex = _DiagIndex };
    typedef typename internal::dense_xpr_base<Diagonal>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Diagonal)

    EIGEN_DEVICE_FUNC
    explicit inline Diagonal(MatrixType& matrix, Index a_index = DiagIndex) : m_matrix(matrix), m_index(a_index)
    {
      eigen_assert( a_index <= m_matrix.cols() && -a_index <= m_matrix.rows() );
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Diagonal)

    EIGEN_DEVICE_FUNC
    inline Index rows() const
    {
      return m_index.value()<0 ? numext::mini<Index>(m_matrix.cols(),m_matrix.rows()+m_index.value())
                               : numext::mini<Index>(m_matrix.rows(),m_matrix.cols()-m_index.value());
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return 1; }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT {
      return m_matrix.outerStride() + 1;
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return 0; }

    typedef typename internal::conditional<
                       internal::is_lvalue<MatrixType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return &(m_matrix.coeffRef(rowOffset(), colOffset())); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return &(m_matrix.coeffRef(rowOffset(), colOffset())); }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index)
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      return m_matrix.coeffRef(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index row, Index) const
    {
      return m_matrix.coeffRef(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline CoeffReturnType coeff(Index row, Index) const
    {
      return m_matrix.coeff(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index idx)
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      return m_matrix.coeffRef(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index idx) const
    {
      return m_matrix.coeffRef(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline CoeffReturnType coeff(Index idx) const
    {
      return m_matrix.coeff(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const typename internal::remove_all<typename MatrixType::Nested>::type&
    nestedExpression() const
    {
      return m_matrix;
    }

    EIGEN_DEVICE_FUNC
    inline Index index() const
    {
      return m_index.value();
    }

  protected:
    typename internal::ref_selector<MatrixType>::non_const_type m_matrix;
    const internal::variable_if_dynamicindex<Index, DiagIndex> m_index;

  private:
    // some compilers may fail to optimize std::max etc in case of compile-time constants...
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index absDiagIndex() const EIGEN_NOEXCEPT { return m_index.value()>0 ? m_index.value() : -m_index.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rowOffset() const EIGEN_NOEXCEPT { return m_index.value()>0 ? 0 : -m_index.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index colOffset() const EIGEN_NOEXCEPT { return m_index.value()>0 ? m_index.value() : 0; }
    // trigger a compile-time error if someone try to call packet
    template<int LoadMode> typename MatrixType::PacketReturnType packet(Index) const;
    template<int LoadMode> typename MatrixType::PacketReturnType packet(Index,Index) const;
};

/** \returns an expression of the main diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * Example: \include MatrixBase_diagonal.cpp
  * Output: \verbinclude MatrixBase_diagonal.out
  *
  * \sa class Diagonal */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::DiagonalReturnType
MatrixBase<Derived>::diagonal()
{
  return DiagonalReturnType(derived());
}

/** This is the const version of diagonal(). */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::ConstDiagonalReturnType
MatrixBase<Derived>::diagonal() const
{
  return ConstDiagonalReturnType(derived());
}

/** \returns an expression of the \a DiagIndex-th sub or super diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * The template parameter \a DiagIndex represent a super diagonal if \a DiagIndex > 0
  * and a sub diagonal otherwise. \a DiagIndex == 0 is equivalent to the main diagonal.
  *
  * Example: \include MatrixBase_diagonal_int.cpp
  * Output: \verbinclude MatrixBase_diagonal_int.out
  *
  * \sa MatrixBase::diagonal(), class Diagonal */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::DiagonalDynamicIndexReturnType
MatrixBase<Derived>::diagonal(Index index)
{
  return DiagonalDynamicIndexReturnType(derived(), index);
}

/** This is the const version of diagonal(Index). */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::ConstDiagonalDynamicIndexReturnType
MatrixBase<Derived>::diagonal(Index index) const
{
  return ConstDiagonalDynamicIndexReturnType(derived(), index);
}

/** \returns an expression of the \a DiagIndex-th sub or super diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * The template parameter \a DiagIndex represent a super diagonal if \a DiagIndex > 0
  * and a sub diagonal otherwise. \a DiagIndex == 0 is equivalent to the main diagonal.
  *
  * Example: \include MatrixBase_diagonal_template_int.cpp
  * Output: \verbinclude MatrixBase_diagonal_template_int.out
  *
  * \sa MatrixBase::diagonal(), class Diagonal */
template<typename Derived>
template<int Index_>
EIGEN_DEVICE_FUNC
inline typename MatrixBase<Derived>::template DiagonalIndexReturnType<Index_>::Type
MatrixBase<Derived>::diagonal()
{
  return typename DiagonalIndexReturnType<Index_>::Type(derived());
}

/** This is the const version of diagonal<int>(). */
template<typename Derived>
template<int Index_>
EIGEN_DEVICE_FUNC
inline typename MatrixBase<Derived>::template ConstDiagonalIndexReturnType<Index_>::Type
MatrixBase<Derived>::diagonal() const
{
  return typename ConstDiagonalIndexReturnType<Index_>::Type(derived());
}

} // end namespace Eigen

#endif // EIGEN_DIAGONAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DiagonalMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONALMATRIX_H
#define EIGEN_DIAGONALMATRIX_H

namespace Eigen { 

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename Derived>
class DiagonalBase : public EigenBase<Derived>
{
  public:
    typedef typename internal::traits<Derived>::DiagonalVectorType DiagonalVectorType;
    typedef typename DiagonalVectorType::Scalar Scalar;
    typedef typename DiagonalVectorType::RealScalar RealScalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    enum {
      RowsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
      ColsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
      MaxRowsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
      MaxColsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
      IsVectorAtCompileTime = 0,
      Flags = NoPreferredStorageOrderBit
    };

    typedef Matrix<Scalar, RowsAtCompileTime, ColsAtCompileTime, 0, MaxRowsAtCompileTime, MaxColsAtCompileTime> DenseMatrixType;
    typedef DenseMatrixType DenseType;
    typedef DiagonalMatrix<Scalar,DiagonalVectorType::SizeAtCompileTime,DiagonalVectorType::MaxSizeAtCompileTime> PlainObject;

    EIGEN_DEVICE_FUNC
    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC
    inline Derived& derived() { return *static_cast<Derived*>(this); }

    EIGEN_DEVICE_FUNC
    DenseMatrixType toDenseMatrix() const { return derived(); }

    EIGEN_DEVICE_FUNC
    inline const DiagonalVectorType& diagonal() const { return derived().diagonal(); }
    EIGEN_DEVICE_FUNC
    inline DiagonalVectorType& diagonal() { return derived().diagonal(); }

    EIGEN_DEVICE_FUNC
    inline Index rows() const { return diagonal().size(); }
    EIGEN_DEVICE_FUNC
    inline Index cols() const { return diagonal().size(); }

    template<typename MatrixDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,MatrixDerived,LazyProduct>
    operator*(const MatrixBase<MatrixDerived> &matrix) const
    {
      return Product<Derived, MatrixDerived, LazyProduct>(derived(),matrix.derived());
    }

    typedef DiagonalWrapper<const CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const DiagonalVectorType> > InverseReturnType;
    EIGEN_DEVICE_FUNC
    inline const InverseReturnType
    inverse() const
    {
      return InverseReturnType(diagonal().cwiseInverse());
    }
    
    EIGEN_DEVICE_FUNC
    inline const DiagonalWrapper<const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DiagonalVectorType,Scalar,product) >
    operator*(const Scalar& scalar) const
    {
      return DiagonalWrapper<const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DiagonalVectorType,Scalar,product) >(diagonal() * scalar);
    }
    EIGEN_DEVICE_FUNC
    friend inline const DiagonalWrapper<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,DiagonalVectorType,product) >
    operator*(const Scalar& scalar, const DiagonalBase& other)
    {
      return DiagonalWrapper<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,DiagonalVectorType,product) >(scalar * other.diagonal());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    inline unspecified_expression_type
    #else
    inline const DiagonalWrapper<const EIGEN_CWISE_BINARY_RETURN_TYPE(DiagonalVectorType,typename OtherDerived::DiagonalVectorType,sum) >
    #endif
    operator+(const DiagonalBase<OtherDerived>& other) const
    {
      return (diagonal() + other.diagonal()).asDiagonal();
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    inline unspecified_expression_type
    #else
    inline const DiagonalWrapper<const EIGEN_CWISE_BINARY_RETURN_TYPE(DiagonalVectorType,typename OtherDerived::DiagonalVectorType,difference) >
    #endif
    operator-(const DiagonalBase<OtherDerived>& other) const
    {
      return (diagonal() - other.diagonal()).asDiagonal();
    }
};

#endif

/** \class DiagonalMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a diagonal matrix with its storage
  *
  * \param _Scalar the type of coefficients
  * \param SizeAtCompileTime the dimension of the matrix, or Dynamic
  * \param MaxSizeAtCompileTime the dimension of the matrix, or Dynamic. This parameter is optional and defaults
  *        to SizeAtCompileTime. Most of the time, you do not need to specify it.
  *
  * \sa class DiagonalWrapper
  */

namespace internal {
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime>
struct traits<DiagonalMatrix<_Scalar,SizeAtCompileTime,MaxSizeAtCompileTime> >
 : traits<Matrix<_Scalar,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef Matrix<_Scalar,SizeAtCompileTime,1,0,MaxSizeAtCompileTime,1> DiagonalVectorType;
  typedef DiagonalShape StorageKind;
  enum {
    Flags = LvalueBit | NoPreferredStorageOrderBit
  };
};
}
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime>
class DiagonalMatrix
  : public DiagonalBase<DiagonalMatrix<_Scalar,SizeAtCompileTime,MaxSizeAtCompileTime> >
{
  public:
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename internal::traits<DiagonalMatrix>::DiagonalVectorType DiagonalVectorType;
    typedef const DiagonalMatrix& Nested;
    typedef _Scalar Scalar;
    typedef typename internal::traits<DiagonalMatrix>::StorageKind StorageKind;
    typedef typename internal::traits<DiagonalMatrix>::StorageIndex StorageIndex;
    #endif

  protected:

    DiagonalVectorType m_diagonal;

  public:

    /** const version of diagonal(). */
    EIGEN_DEVICE_FUNC
    inline const DiagonalVectorType& diagonal() const { return m_diagonal; }
    /** \returns a reference to the stored vector of diagonal coefficients. */
    EIGEN_DEVICE_FUNC
    inline DiagonalVectorType& diagonal() { return m_diagonal; }

    /** Default constructor without initialization */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix() {}

    /** Constructs a diagonal matrix with given dimension  */
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalMatrix(Index dim) : m_diagonal(dim) {}

    /** 2D constructor. */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const Scalar& x, const Scalar& y) : m_diagonal(x,y) {}

    /** 3D constructor. */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const Scalar& x, const Scalar& y, const Scalar& z) : m_diagonal(x,y,z) {}

    #if EIGEN_HAS_CXX11
    /** \brief Construct a diagonal matrix with fixed size from an arbitrary number of coefficients. \cpp11
      * 
      * There exists C++98 anologue constructors for fixed-size diagonal matrices having 2 or 3 coefficients.
      * 
      * \warning To construct a diagonal matrix of fixed size, the number of values passed to this 
      * constructor must match the fixed dimension of \c *this.
      * 
      * \sa DiagonalMatrix(const Scalar&, const Scalar&)
      * \sa DiagonalMatrix(const Scalar&, const Scalar&, const Scalar&)
      */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    DiagonalMatrix(const Scalar& a0, const Scalar& a1, const Scalar& a2, const ArgTypes&... args)
      : m_diagonal(a0, a1, a2, args...) {}

    /** \brief Constructs a DiagonalMatrix and initializes it by elements given by an initializer list of initializer
      * lists \cpp11
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE DiagonalMatrix(const std::initializer_list<std::initializer_list<Scalar>>& list)
      : m_diagonal(list) {}
    #endif  // EIGEN_HAS_CXX11

    /** Copy constructor. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const DiagonalBase<OtherDerived>& other) : m_diagonal(other.diagonal()) {}

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** copy constructor. prevent a default copy constructor from hiding the other templated constructor */
    inline DiagonalMatrix(const DiagonalMatrix& other) : m_diagonal(other.diagonal()) {}
    #endif

    /** generic constructor from expression of the diagonal coefficients */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalMatrix(const MatrixBase<OtherDerived>& other) : m_diagonal(other)
    {}

    /** Copy operator. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    DiagonalMatrix& operator=(const DiagonalBase<OtherDerived>& other)
    {
      m_diagonal = other.diagonal();
      return *this;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    DiagonalMatrix& operator=(const DiagonalMatrix& other)
    {
      m_diagonal = other.diagonal();
      return *this;
    }
    #endif

    /** Resizes to given size. */
    EIGEN_DEVICE_FUNC
    inline void resize(Index size) { m_diagonal.resize(size); }
    /** Sets all coefficients to zero. */
    EIGEN_DEVICE_FUNC
    inline void setZero() { m_diagonal.setZero(); }
    /** Resizes and sets all coefficients to zero. */
    EIGEN_DEVICE_FUNC
    inline void setZero(Index size) { m_diagonal.setZero(size); }
    /** Sets this matrix to be the identity matrix of the current size. */
    EIGEN_DEVICE_FUNC
    inline void setIdentity() { m_diagonal.setOnes(); }
    /** Sets this matrix to be the identity matrix of the given size. */
    EIGEN_DEVICE_FUNC
    inline void setIdentity(Index size) { m_diagonal.setOnes(size); }
};

/** \class DiagonalWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of a diagonal matrix
  *
  * \param _DiagonalVectorType the type of the vector of diagonal coefficients
  *
  * This class is an expression of a diagonal matrix, but not storing its own vector of diagonal coefficients,
  * instead wrapping an existing vector expression. It is the return type of MatrixBase::asDiagonal()
  * and most of the time this is the only way that it is used.
  *
  * \sa class DiagonalMatrix, class DiagonalBase, MatrixBase::asDiagonal()
  */

namespace internal {
template<typename _DiagonalVectorType>
struct traits<DiagonalWrapper<_DiagonalVectorType> >
{
  typedef _DiagonalVectorType DiagonalVectorType;
  typedef typename DiagonalVectorType::Scalar Scalar;
  typedef typename DiagonalVectorType::StorageIndex StorageIndex;
  typedef DiagonalShape StorageKind;
  typedef typename traits<DiagonalVectorType>::XprKind XprKind;
  enum {
    RowsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
    ColsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
    MaxRowsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
    MaxColsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
    Flags =  (traits<DiagonalVectorType>::Flags & LvalueBit) | NoPreferredStorageOrderBit
  };
};
}

template<typename _DiagonalVectorType>
class DiagonalWrapper
  : public DiagonalBase<DiagonalWrapper<_DiagonalVectorType> >, internal::no_assignment_operator
{
  public:
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef _DiagonalVectorType DiagonalVectorType;
    typedef DiagonalWrapper Nested;
    #endif

    /** Constructor from expression of diagonal coefficients to wrap. */
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalWrapper(DiagonalVectorType& a_diagonal) : m_diagonal(a_diagonal) {}

    /** \returns a const reference to the wrapped expression of diagonal coefficients. */
    EIGEN_DEVICE_FUNC
    const DiagonalVectorType& diagonal() const { return m_diagonal; }

  protected:
    typename DiagonalVectorType::Nested m_diagonal;
};

/** \returns a pseudo-expression of a diagonal matrix with *this as vector of diagonal coefficients
  *
  * \only_for_vectors
  *
  * Example: \include MatrixBase_asDiagonal.cpp
  * Output: \verbinclude MatrixBase_asDiagonal.out
  *
  * \sa class DiagonalWrapper, class DiagonalMatrix, diagonal(), isDiagonal()
  **/
template<typename Derived>
EIGEN_DEVICE_FUNC inline const DiagonalWrapper<const Derived>
MatrixBase<Derived>::asDiagonal() const
{
  return DiagonalWrapper<const Derived>(derived());
}

/** \returns true if *this is approximately equal to a diagonal matrix,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isDiagonal.cpp
  * Output: \verbinclude MatrixBase_isDiagonal.out
  *
  * \sa asDiagonal()
  */
template<typename Derived>
bool MatrixBase<Derived>::isDiagonal(const RealScalar& prec) const
{
  if(cols() != rows()) return false;
  RealScalar maxAbsOnDiagonal = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
  {
    RealScalar absOnDiagonal = numext::abs(coeff(j,j));
    if(absOnDiagonal > maxAbsOnDiagonal) maxAbsOnDiagonal = absOnDiagonal;
  }
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < j; ++i)
    {
      if(!internal::isMuchSmallerThan(coeff(i, j), maxAbsOnDiagonal, prec)) return false;
      if(!internal::isMuchSmallerThan(coeff(j, i), maxAbsOnDiagonal, prec)) return false;
    }
  return true;
}

namespace internal {

template<> struct storage_kind_to_shape<DiagonalShape> { typedef DiagonalShape Shape; };

struct Diagonal2Dense {};

template<> struct AssignmentKind<DenseShape,DiagonalShape> { typedef Diagonal2Dense Kind; };

// Diagonal matrix to Dense assignment
template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Diagonal2Dense>
{
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    dst.setZero();
    dst.diagonal() = src.diagonal();
  }
  
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.diagonal() += src.diagonal(); }
  
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.diagonal() -= src.diagonal(); }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_DIAGONALMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DiagonalProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONALPRODUCT_H
#define EIGEN_DIAGONALPRODUCT_H

namespace Eigen { 

/** \returns the diagonal matrix product of \c *this by the diagonal matrix \a diagonal.
  */
template<typename Derived>
template<typename DiagonalDerived>
EIGEN_DEVICE_FUNC inline const Product<Derived, DiagonalDerived, LazyProduct>
MatrixBase<Derived>::operator*(const DiagonalBase<DiagonalDerived> &a_diagonal) const
{
  return Product<Derived, DiagonalDerived, LazyProduct>(derived(),a_diagonal.derived());
}

} // end namespace Eigen

#endif // EIGEN_DIAGONALPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Dot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008, 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DOT_H
#define EIGEN_DOT_H

namespace Eigen { 

namespace internal {

// helper function for dot(). The problem is that if we put that in the body of dot(), then upon calling dot
// with mismatched types, the compiler emits errors about failing to instantiate cwiseProduct BEFORE
// looking at the static assertions. Thus this is a trick to get better compile errors.
template<typename T, typename U,
// the NeedToTranspose condition here is taken straight from Assign.h
         bool NeedToTranspose = T::IsVectorAtCompileTime
                && U::IsVectorAtCompileTime
                && ((int(T::RowsAtCompileTime) == 1 && int(U::ColsAtCompileTime) == 1)
                      |  // FIXME | instead of || to please GCC 4.4.0 stupid warning "suggest parentheses around &&".
                         // revert to || as soon as not needed anymore.
                    (int(T::ColsAtCompileTime) == 1 && int(U::RowsAtCompileTime) == 1))
>
struct dot_nocheck
{
  typedef scalar_conj_product_op<typename traits<T>::Scalar,typename traits<U>::Scalar> conj_prod;
  typedef typename conj_prod::result_type ResScalar;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE
  static ResScalar run(const MatrixBase<T>& a, const MatrixBase<U>& b)
  {
    return a.template binaryExpr<conj_prod>(b).sum();
  }
};

template<typename T, typename U>
struct dot_nocheck<T, U, true>
{
  typedef scalar_conj_product_op<typename traits<T>::Scalar,typename traits<U>::Scalar> conj_prod;
  typedef typename conj_prod::result_type ResScalar;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE
  static ResScalar run(const MatrixBase<T>& a, const MatrixBase<U>& b)
  {
    return a.transpose().template binaryExpr<conj_prod>(b).sum();
  }
};

} // end namespace internal

/** \fn MatrixBase::dot
  * \returns the dot product of *this with other.
  *
  * \only_for_vectors
  *
  * \note If the scalar type is complex numbers, then this function returns the hermitian
  * (sesquilinear) dot product, conjugate-linear in the first variable and linear in the
  * second variable.
  *
  * \sa squaredNorm(), norm()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE
typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType
MatrixBase<Derived>::dot(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
#if !(defined(EIGEN_NO_STATIC_ASSERT) && defined(EIGEN_NO_DEBUG))
  typedef internal::scalar_conj_product_op<Scalar,typename OtherDerived::Scalar> func;
  EIGEN_CHECK_BINARY_COMPATIBILIY(func,Scalar,typename OtherDerived::Scalar);
#endif
  
  eigen_assert(size() == other.size());

  return internal::dot_nocheck<Derived,OtherDerived>::run(*this, other);
}

//---------- implementation of L2 norm and related functions ----------

/** \returns, for vectors, the squared \em l2 norm of \c *this, and for matrices the squared Frobenius norm.
  * In both cases, it consists in the sum of the square of all the matrix entries.
  * For vectors, this is also equals to the dot product of \c *this with itself.
  *
  * \sa dot(), norm(), lpNorm()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename NumTraits<typename internal::traits<Derived>::Scalar>::Real MatrixBase<Derived>::squaredNorm() const
{
  return numext::real((*this).cwiseAbs2().sum());
}

/** \returns, for vectors, the \em l2 norm of \c *this, and for matrices the Frobenius norm.
  * In both cases, it consists in the square root of the sum of the square of all the matrix entries.
  * For vectors, this is also equals to the square root of the dot product of \c *this with itself.
  *
  * \sa lpNorm(), dot(), squaredNorm()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename NumTraits<typename internal::traits<Derived>::Scalar>::Real MatrixBase<Derived>::norm() const
{
  return numext::sqrt(squaredNorm());
}

/** \returns an expression of the quotient of \c *this by its own norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0),
  *          then this function returns a copy of the input.
  *
  * \only_for_vectors
  *
  * \sa norm(), normalize()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::normalized() const
{
  typedef typename internal::nested_eval<Derived,2>::type _Nested;
  _Nested n(derived());
  RealScalar z = n.squaredNorm();
  // NOTE: after extensive benchmarking, this conditional does not impact performance, at least on recent x86 CPU
  if(z>RealScalar(0))
    return n / numext::sqrt(z);
  else
    return n;
}

/** Normalizes the vector, i.e. divides it by its own norm.
  *
  * \only_for_vectors
  *
  * \warning If the input vector is too small (i.e., this->norm()==0), then \c *this is left unchanged.
  *
  * \sa norm(), normalized()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void MatrixBase<Derived>::normalize()
{
  RealScalar z = squaredNorm();
  // NOTE: after extensive benchmarking, this conditional does not impact performance, at least on recent x86 CPU
  if(z>RealScalar(0))
    derived() /= numext::sqrt(z);
}

/** \returns an expression of the quotient of \c *this by its own norm while avoiding underflow and overflow.
  *
  * \only_for_vectors
  *
  * This method is analogue to the normalized() method, but it reduces the risk of
  * underflow and overflow when computing the norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0),
  *          then this function returns a copy of the input.
  *
  * \sa stableNorm(), stableNormalize(), normalized()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::stableNormalized() const
{
  typedef typename internal::nested_eval<Derived,3>::type _Nested;
  _Nested n(derived());
  RealScalar w = n.cwiseAbs().maxCoeff();
  RealScalar z = (n/w).squaredNorm();
  if(z>RealScalar(0))
    return n / (numext::sqrt(z)*w);
  else
    return n;
}

/** Normalizes the vector while avoid underflow and overflow
  *
  * \only_for_vectors
  *
  * This method is analogue to the normalize() method, but it reduces the risk of
  * underflow and overflow when computing the norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0), then \c *this is left unchanged.
  *
  * \sa stableNorm(), stableNormalized(), normalize()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void MatrixBase<Derived>::stableNormalize()
{
  RealScalar w = cwiseAbs().maxCoeff();
  RealScalar z = (derived()/w).squaredNorm();
  if(z>RealScalar(0))
    derived() /= numext::sqrt(z)*w;
}

//---------- implementation of other norms ----------

namespace internal {

template<typename Derived, int p>
struct lpNorm_selector
{
  typedef typename NumTraits<typename traits<Derived>::Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const MatrixBase<Derived>& m)
  {
    EIGEN_USING_STD(pow)
    return pow(m.cwiseAbs().array().pow(p).sum(), RealScalar(1)/p);
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, 1>
{
  EIGEN_DEVICE_FUNC
  static inline typename NumTraits<typename traits<Derived>::Scalar>::Real run(const MatrixBase<Derived>& m)
  {
    return m.cwiseAbs().sum();
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, 2>
{
  EIGEN_DEVICE_FUNC
  static inline typename NumTraits<typename traits<Derived>::Scalar>::Real run(const MatrixBase<Derived>& m)
  {
    return m.norm();
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, Infinity>
{
  typedef typename NumTraits<typename traits<Derived>::Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const MatrixBase<Derived>& m)
  {
    if(Derived::SizeAtCompileTime==0 || (Derived::SizeAtCompileTime==Dynamic && m.size()==0))
      return RealScalar(0);
    return m.cwiseAbs().maxCoeff();
  }
};

} // end namespace internal

/** \returns the \b coefficient-wise \f$ \ell^p \f$ norm of \c *this, that is, returns the p-th root of the sum of the p-th powers of the absolute values
  *          of the coefficients of \c *this. If \a p is the special value \a Eigen::Infinity, this function returns the \f$ \ell^\infty \f$
  *          norm, that is the maximum of the absolute values of the coefficients of \c *this.
  *
  * In all cases, if \c *this is empty, then the value 0 is returned.
  *
  * \note For matrices, this function does not compute the <a href="https://en.wikipedia.org/wiki/Operator_norm">operator-norm</a>. That is, if \c *this is a matrix, then its coefficients are interpreted as a 1D vector. Nonetheless, you can easily compute the 1-norm and \f$\infty\f$-norm matrix operator norms using \link TutorialReductionsVisitorsBroadcastingReductionsNorm partial reductions \endlink.
  *
  * \sa norm()
  */
template<typename Derived>
template<int p>
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_DEVICE_FUNC inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
#else
EIGEN_DEVICE_FUNC MatrixBase<Derived>::RealScalar
#endif
MatrixBase<Derived>::lpNorm() const
{
  return internal::lpNorm_selector<Derived, p>::run(*this);
}

//---------- implementation of isOrthogonal / isUnitary ----------

/** \returns true if *this is approximately orthogonal to \a other,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isOrthogonal.cpp
  * Output: \verbinclude MatrixBase_isOrthogonal.out
  */
template<typename Derived>
template<typename OtherDerived>
bool MatrixBase<Derived>::isOrthogonal
(const MatrixBase<OtherDerived>& other, const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,2>::type nested(derived());
  typename internal::nested_eval<OtherDerived,2>::type otherNested(other.derived());
  return numext::abs2(nested.dot(otherNested)) <= prec * prec * nested.squaredNorm() * otherNested.squaredNorm();
}

/** \returns true if *this is approximately an unitary matrix,
  *          within the precision given by \a prec. In the case where the \a Scalar
  *          type is real numbers, a unitary matrix is an orthogonal matrix, whence the name.
  *
  * \note This can be used to check whether a family of vectors forms an orthonormal basis.
  *       Indeed, \c m.isUnitary() returns true if and only if the columns (equivalently, the rows) of m form an
  *       orthonormal basis.
  *
  * Example: \include MatrixBase_isUnitary.cpp
  * Output: \verbinclude MatrixBase_isUnitary.out
  */
template<typename Derived>
bool MatrixBase<Derived>::isUnitary(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index i = 0; i < cols(); ++i)
  {
    if(!internal::isApprox(self.col(i).squaredNorm(), static_cast<RealScalar>(1), prec))
      return false;
    for(Index j = 0; j < i; ++j)
      if(!internal::isMuchSmallerThan(self.col(i).dot(self.col(j)), static_cast<Scalar>(1), prec))
        return false;
  }
  return true;
}

} // end namespace Eigen

#endif // EIGEN_DOT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/EigenBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENBASE_H
#define EIGEN_EIGENBASE_H

namespace Eigen {

/** \class EigenBase
  * \ingroup Core_Module
  *
  * Common base class for all classes T such that MatrixBase has an operator=(T) and a constructor MatrixBase(T).
  *
  * In other words, an EigenBase object is an object that can be copied into a MatrixBase.
  *
  * Besides MatrixBase-derived classes, this also includes special matrix classes such as diagonal matrices, etc.
  *
  * Notice that this class is trivial, it is only used to disambiguate overloaded functions.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> struct EigenBase
{
//   typedef typename internal::plain_matrix_type<Derived>::type PlainObject;

  /** \brief The interface type of indices
    * \details To change this, \c \#define the preprocessor symbol \c EIGEN_DEFAULT_DENSE_INDEX_TYPE.
    * \sa StorageIndex, \ref TopicPreprocessorDirectives.
    * DEPRECATED: Since Eigen 3.3, its usage is deprecated. Use Eigen::Index instead.
    * Deprecation is not marked with a doxygen comment because there are too many existing usages to add the deprecation attribute.
    */
  typedef Eigen::Index Index;

  // FIXME is it needed?
  typedef typename internal::traits<Derived>::StorageKind StorageKind;

  /** \returns a reference to the derived object */
  EIGEN_DEVICE_FUNC
  Derived& derived() { return *static_cast<Derived*>(this); }
  /** \returns a const reference to the derived object */
  EIGEN_DEVICE_FUNC
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  EIGEN_DEVICE_FUNC
  inline Derived& const_cast_derived() const
  { return *static_cast<Derived*>(const_cast<EigenBase*>(this)); }
  EIGEN_DEVICE_FUNC
  inline const Derived& const_derived() const
  { return *static_cast<const Derived*>(this); }

  /** \returns the number of rows. \sa cols(), RowsAtCompileTime */
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index rows() const EIGEN_NOEXCEPT { return derived().rows(); }
  /** \returns the number of columns. \sa rows(), ColsAtCompileTime*/
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index cols() const EIGEN_NOEXCEPT { return derived().cols(); }
  /** \returns the number of coefficients, which is rows()*cols().
    * \sa rows(), cols(), SizeAtCompileTime. */
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index size() const EIGEN_NOEXCEPT { return rows() * cols(); }

  /** \internal Don't use it, but do the equivalent: \code dst = *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void evalTo(Dest& dst) const
  { derived().evalTo(dst); }

  /** \internal Don't use it, but do the equivalent: \code dst += *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void addTo(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    typename Dest::PlainObject res(rows(),cols());
    evalTo(res);
    dst += res;
  }

  /** \internal Don't use it, but do the equivalent: \code dst -= *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void subTo(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    typename Dest::PlainObject res(rows(),cols());
    evalTo(res);
    dst -= res;
  }

  /** \internal Don't use it, but do the equivalent: \code dst.applyOnTheRight(*this); \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC inline void applyThisOnTheRight(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    dst = dst * this->derived();
  }

  /** \internal Don't use it, but do the equivalent: \code dst.applyOnTheLeft(*this); \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC inline void applyThisOnTheLeft(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    dst = this->derived() * dst;
  }

};

/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** \brief Copies the generic expression \a other into *this.
  *
  * \details The expression must provide a (templated) evalTo(Derived& dst) const
  * function which does the actual job. In practice, this allows any user to write
  * its own special matrix without having to modify MatrixBase
  *
  * \returns a reference to *this.
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator+=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator-=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_EIGENBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ForceAlignedAccess.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FORCEALIGNEDACCESS_H
#define EIGEN_FORCEALIGNEDACCESS_H

namespace Eigen {

/** \class ForceAlignedAccess
  * \ingroup Core_Module
  *
  * \brief Enforce aligned packet loads and stores regardless of what is requested
  *
  * \param ExpressionType the type of the object of which we are forcing aligned packet access
  *
  * This class is the return type of MatrixBase::forceAlignedAccess()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::forceAlignedAccess()
  */

namespace internal {
template<typename ExpressionType>
struct traits<ForceAlignedAccess<ExpressionType> > : public traits<ExpressionType>
{};
}

template<typename ExpressionType> class ForceAlignedAccess
  : public internal::dense_xpr_base< ForceAlignedAccess<ExpressionType> >::type
{
  public:

    typedef typename internal::dense_xpr_base<ForceAlignedAccess>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ForceAlignedAccess)

    EIGEN_DEVICE_FUNC explicit inline ForceAlignedAccess(const ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC inline const CoeffReturnType coeff(Index row, Index col) const
    {
      return m_expression.coeff(row, col);
    }

    EIGEN_DEVICE_FUNC inline Scalar& coeffRef(Index row, Index col)
    {
      return m_expression.const_cast_derived().coeffRef(row, col);
    }

    EIGEN_DEVICE_FUNC inline const CoeffReturnType coeff(Index index) const
    {
      return m_expression.coeff(index);
    }

    EIGEN_DEVICE_FUNC inline Scalar& coeffRef(Index index)
    {
      return m_expression.const_cast_derived().coeffRef(index);
    }

    template<int LoadMode>
    inline const PacketScalar packet(Index row, Index col) const
    {
      return m_expression.template packet<Aligned>(row, col);
    }

    template<int LoadMode>
    inline void writePacket(Index row, Index col, const PacketScalar& x)
    {
      m_expression.const_cast_derived().template writePacket<Aligned>(row, col, x);
    }

    template<int LoadMode>
    inline const PacketScalar packet(Index index) const
    {
      return m_expression.template packet<Aligned>(index);
    }

    template<int LoadMode>
    inline void writePacket(Index index, const PacketScalar& x)
    {
      m_expression.const_cast_derived().template writePacket<Aligned>(index, x);
    }

    EIGEN_DEVICE_FUNC operator const ExpressionType&() const { return m_expression; }

  protected:
    const ExpressionType& m_expression;

  private:
    ForceAlignedAccess& operator=(const ForceAlignedAccess&);
};

/** \returns an expression of *this with forced aligned access
  * \sa forceAlignedAccessIf(),class ForceAlignedAccess
  */
template<typename Derived>
inline const ForceAlignedAccess<Derived>
MatrixBase<Derived>::forceAlignedAccess() const
{
  return ForceAlignedAccess<Derived>(derived());
}

/** \returns an expression of *this with forced aligned access
  * \sa forceAlignedAccessIf(), class ForceAlignedAccess
  */
template<typename Derived>
inline ForceAlignedAccess<Derived>
MatrixBase<Derived>::forceAlignedAccess()
{
  return ForceAlignedAccess<Derived>(derived());
}

/** \returns an expression of *this with forced aligned access if \a Enable is true.
  * \sa forceAlignedAccess(), class ForceAlignedAccess
  */
template<typename Derived>
template<bool Enable>
inline typename internal::add_const_on_value_type<typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type>::type
MatrixBase<Derived>::forceAlignedAccessIf() const
{
  return derived();  // FIXME This should not work but apparently is never used
}

/** \returns an expression of *this with forced aligned access if \a Enable is true.
  * \sa forceAlignedAccess(), class ForceAlignedAccess
  */
template<typename Derived>
template<bool Enable>
inline typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type
MatrixBase<Derived>::forceAlignedAccessIf()
{
  return derived();  // FIXME This should not work but apparently is never used
}

} // end namespace Eigen

#endif // EIGEN_FORCEALIGNEDACCESS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Fuzzy.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FUZZY_H
#define EIGEN_FUZZY_H

namespace Eigen { 

namespace internal
{

template<typename Derived, typename OtherDerived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isApprox_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar& prec)
  {
    typename internal::nested_eval<Derived,2>::type nested(x);
    typename internal::nested_eval<OtherDerived,2>::type otherNested(y);
    return (nested - otherNested).cwiseAbs2().sum() <= prec * prec * numext::mini(nested.cwiseAbs2().sum(), otherNested.cwiseAbs2().sum());
  }
};

template<typename Derived, typename OtherDerived>
struct isApprox_selector<Derived, OtherDerived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar&)
  {
    return x.matrix() == y.matrix();
  }
};

template<typename Derived, typename OtherDerived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isMuchSmallerThan_object_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar& prec)
  {
    return x.cwiseAbs2().sum() <= numext::abs2(prec) * y.cwiseAbs2().sum();
  }
};

template<typename Derived, typename OtherDerived>
struct isMuchSmallerThan_object_selector<Derived, OtherDerived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived&, const typename Derived::RealScalar&)
  {
    return x.matrix() == Derived::Zero(x.rows(), x.cols()).matrix();
  }
};

template<typename Derived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isMuchSmallerThan_scalar_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const typename Derived::RealScalar& y, const typename Derived::RealScalar& prec)
  {
    return x.cwiseAbs2().sum() <= numext::abs2(prec * y);
  }
};

template<typename Derived>
struct isMuchSmallerThan_scalar_selector<Derived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const typename Derived::RealScalar&, const typename Derived::RealScalar&)
  {
    return x.matrix() == Derived::Zero(x.rows(), x.cols()).matrix();
  }
};

} // end namespace internal


/** \returns \c true if \c *this is approximately equal to \a other, within the precision
  * determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. Two vectors \f$ v \f$ and \f$ w \f$
  * are considered to be approximately equal within precision \f$ p \f$ if
  * \f[ \Vert v - w \Vert \leqslant p\,\min(\Vert v\Vert, \Vert w\Vert). \f]
  * For matrices, the comparison is done using the Hilbert-Schmidt norm (aka Frobenius norm
  * L2 norm).
  *
  * \note Because of the multiplicativeness of this comparison, one can't use this function
  * to check whether \c *this is approximately equal to the zero matrix or vector.
  * Indeed, \c isApprox(zero) returns false unless \c *this itself is exactly the zero matrix
  * or vector. If you want to test whether \c *this is zero, use internal::isMuchSmallerThan(const
  * RealScalar&, RealScalar) instead.
  *
  * \sa internal::isMuchSmallerThan(const RealScalar&, RealScalar) const
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isApprox(
  const DenseBase<OtherDerived>& other,
  const RealScalar& prec
) const
{
  return internal::isApprox_selector<Derived, OtherDerived>::run(derived(), other.derived(), prec);
}

/** \returns \c true if the norm of \c *this is much smaller than \a other,
  * within the precision determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. A vector \f$ v \f$ is
  * considered to be much smaller than \f$ x \f$ within precision \f$ p \f$ if
  * \f[ \Vert v \Vert \leqslant p\,\vert x\vert. \f]
  *
  * For matrices, the comparison is done using the Hilbert-Schmidt norm. For this reason,
  * the value of the reference scalar \a other should come from the Hilbert-Schmidt norm
  * of a reference matrix of same dimensions.
  *
  * \sa isApprox(), isMuchSmallerThan(const DenseBase<OtherDerived>&, RealScalar) const
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isMuchSmallerThan(
  const typename NumTraits<Scalar>::Real& other,
  const RealScalar& prec
) const
{
  return internal::isMuchSmallerThan_scalar_selector<Derived>::run(derived(), other, prec);
}

/** \returns \c true if the norm of \c *this is much smaller than the norm of \a other,
  * within the precision determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. A vector \f$ v \f$ is
  * considered to be much smaller than a vector \f$ w \f$ within precision \f$ p \f$ if
  * \f[ \Vert v \Vert \leqslant p\,\Vert w\Vert. \f]
  * For matrices, the comparison is done using the Hilbert-Schmidt norm.
  *
  * \sa isApprox(), isMuchSmallerThan(const RealScalar&, RealScalar) const
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isMuchSmallerThan(
  const DenseBase<OtherDerived>& other,
  const RealScalar& prec
) const
{
  return internal::isMuchSmallerThan_object_selector<Derived, OtherDerived>::run(derived(), other.derived(), prec);
}

} // end namespace Eigen

#endif // EIGEN_FUZZY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/GeneralProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_PRODUCT_H
#define EIGEN_GENERAL_PRODUCT_H

namespace Eigen {

enum {
  Large = 2,
  Small = 3
};

// Define the threshold value to fallback from the generic matrix-matrix product
// implementation (heavy) to the lightweight coeff-based product one.
// See generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct>
// in products/GeneralMatrixMatrix.h for more details.
// TODO This threshold should also be used in the compile-time selector below.
#ifndef EIGEN_GEMM_TO_COEFFBASED_THRESHOLD
// This default value has been obtained on a Haswell architecture.
#define EIGEN_GEMM_TO_COEFFBASED_THRESHOLD 20
#endif

namespace internal {

template<int Rows, int Cols, int Depth> struct product_type_selector;

template<int Size, int MaxSize> struct product_size_category
{
  enum {
    #ifndef EIGEN_GPU_COMPILE_PHASE
    is_large = MaxSize == Dynamic ||
               Size >= EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD ||
               (Size==Dynamic && MaxSize>=EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD),
    #else
    is_large = 0,
    #endif
    value = is_large  ? Large
          : Size == 1 ? 1
                      : Small
  };
};

template<typename Lhs, typename Rhs> struct product_type
{
  typedef typename remove_all<Lhs>::type _Lhs;
  typedef typename remove_all<Rhs>::type _Rhs;
  enum {
    MaxRows = traits<_Lhs>::MaxRowsAtCompileTime,
    Rows    = traits<_Lhs>::RowsAtCompileTime,
    MaxCols = traits<_Rhs>::MaxColsAtCompileTime,
    Cols    = traits<_Rhs>::ColsAtCompileTime,
    MaxDepth = EIGEN_SIZE_MIN_PREFER_FIXED(traits<_Lhs>::MaxColsAtCompileTime,
                                           traits<_Rhs>::MaxRowsAtCompileTime),
    Depth = EIGEN_SIZE_MIN_PREFER_FIXED(traits<_Lhs>::ColsAtCompileTime,
                                        traits<_Rhs>::RowsAtCompileTime)
  };

  // the splitting into different lines of code here, introducing the _select enums and the typedef below,
  // is to work around an internal compiler error with gcc 4.1 and 4.2.
private:
  enum {
    rows_select = product_size_category<Rows,MaxRows>::value,
    cols_select = product_size_category<Cols,MaxCols>::value,
    depth_select = product_size_category<Depth,MaxDepth>::value
  };
  typedef product_type_selector<rows_select, cols_select, depth_select> selector;

public:
  enum {
    value = selector::ret,
    ret = selector::ret
  };
#ifdef EIGEN_DEBUG_PRODUCT
  static void debug()
  {
      EIGEN_DEBUG_VAR(Rows);
      EIGEN_DEBUG_VAR(Cols);
      EIGEN_DEBUG_VAR(Depth);
      EIGEN_DEBUG_VAR(rows_select);
      EIGEN_DEBUG_VAR(cols_select);
      EIGEN_DEBUG_VAR(depth_select);
      EIGEN_DEBUG_VAR(value);
  }
#endif
};

/* The following allows to select the kind of product at compile time
 * based on the three dimensions of the product.
 * This is a compile time mapping from {1,Small,Large}^3 -> {product types} */
// FIXME I'm not sure the current mapping is the ideal one.
template<int M, int N>  struct product_type_selector<M,N,1>              { enum { ret = OuterProduct }; };
template<int M>         struct product_type_selector<M, 1, 1>            { enum { ret = LazyCoeffBasedProductMode }; };
template<int N>         struct product_type_selector<1, N, 1>            { enum { ret = LazyCoeffBasedProductMode }; };
template<int Depth>     struct product_type_selector<1,    1,    Depth>  { enum { ret = InnerProduct }; };
template<>              struct product_type_selector<1,    1,    1>      { enum { ret = InnerProduct }; };
template<>              struct product_type_selector<Small,1,    Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small, Small, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<Small, Large, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<Large, Small, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Large,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Large,Large>  { enum { ret = GemvProduct }; };
template<>              struct product_type_selector<1,    Small,Large>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,1,    Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,1,    Large>  { enum { ret = GemvProduct }; };
template<>              struct product_type_selector<Small,1,    Large>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Small,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Small,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Small,Large,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Large,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Large,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,Large,Small>  { enum { ret = GemmProduct }; };

} // end namespace internal

/***********************************************************************
*  Implementation of Inner Vector Vector Product
***********************************************************************/

// FIXME : maybe the "inner product" could return a Scalar
// instead of a 1x1 matrix ??
// Pro: more natural for the user
// Cons: this could be a problem if in a meta unrolled algorithm a matrix-matrix
// product ends up to a row-vector times col-vector product... To tackle this use
// case, we could have a specialization for Block<MatrixType,1,1> with: operator=(Scalar x);

/***********************************************************************
*  Implementation of Outer Vector Vector Product
***********************************************************************/

/***********************************************************************
*  Implementation of General Matrix Vector Product
***********************************************************************/

/*  According to the shape/flags of the matrix we have to distinghish 3 different cases:
 *   1 - the matrix is col-major, BLAS compatible and M is large => call fast BLAS-like colmajor routine
 *   2 - the matrix is row-major, BLAS compatible and N is large => call fast BLAS-like rowmajor routine
 *   3 - all other cases are handled using a simple loop along the outer-storage direction.
 *  Therefore we need a lower level meta selector.
 *  Furthermore, if the matrix is the rhs, then the product has to be transposed.
 */
namespace internal {

template<int Side, int StorageOrder, bool BlasCompatible>
struct gemv_dense_selector;

} // end namespace internal

namespace internal {

template<typename Scalar,int Size,int MaxSize,bool Cond> struct gemv_static_vector_if;

template<typename Scalar,int Size,int MaxSize>
struct gemv_static_vector_if<Scalar,Size,MaxSize,false>
{
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Scalar* data() { eigen_internal_assert(false && "should never be called"); return 0; }
};

template<typename Scalar,int Size>
struct gemv_static_vector_if<Scalar,Size,Dynamic,true>
{
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Scalar* data() { return 0; }
};

template<typename Scalar,int Size,int MaxSize>
struct gemv_static_vector_if<Scalar,Size,MaxSize,true>
{
  enum {
    ForceAlignment  = internal::packet_traits<Scalar>::Vectorizable,
    PacketSize      = internal::packet_traits<Scalar>::size
  };
  #if EIGEN_MAX_STATIC_ALIGN_BYTES!=0
  internal::plain_array<Scalar,EIGEN_SIZE_MIN_PREFER_FIXED(Size,MaxSize),0,EIGEN_PLAIN_ENUM_MIN(AlignedMax,PacketSize)> m_data;
  EIGEN_STRONG_INLINE Scalar* data() { return m_data.array; }
  #else
  // Some architectures cannot align on the stack,
  // => let's manually enforce alignment by allocating more data and return the address of the first aligned element.
  internal::plain_array<Scalar,EIGEN_SIZE_MIN_PREFER_FIXED(Size,MaxSize)+(ForceAlignment?EIGEN_MAX_ALIGN_BYTES:0),0> m_data;
  EIGEN_STRONG_INLINE Scalar* data() {
    return ForceAlignment
            ? reinterpret_cast<Scalar*>((internal::UIntPtr(m_data.array) & ~(std::size_t(EIGEN_MAX_ALIGN_BYTES-1))) + EIGEN_MAX_ALIGN_BYTES)
            : m_data.array;
  }
  #endif
};

// The vector is on the left => transposition
template<int StorageOrder, bool BlasCompatible>
struct gemv_dense_selector<OnTheLeft,StorageOrder,BlasCompatible>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    Transpose<Dest> destT(dest);
    enum { OtherStorageOrder = StorageOrder == RowMajor ? ColMajor : RowMajor };
    gemv_dense_selector<OnTheRight,OtherStorageOrder,BlasCompatible>
      ::run(rhs.transpose(), lhs.transpose(), destT, alpha);
  }
};

template<> struct gemv_dense_selector<OnTheRight,ColMajor,true>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static inline void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar   LhsScalar;
    typedef typename Rhs::Scalar   RhsScalar;
    typedef typename Dest::Scalar  ResScalar;
    typedef typename Dest::RealScalar  RealScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;

    ActualLhsType actualLhs = LhsBlasTraits::extract(lhs);
    ActualRhsType actualRhs = RhsBlasTraits::extract(rhs);

    ResScalar actualAlpha = combine_scalar_factors(alpha, lhs, rhs);

    // make sure Dest is a compile-time vector type (bug 1166)
    typedef typename conditional<Dest::IsVectorAtCompileTime, Dest, typename Dest::ColXpr>::type ActualDest;

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      EvalToDestAtCompileTime = (ActualDest::InnerStrideAtCompileTime==1),
      ComplexByReal = (NumTraits<LhsScalar>::IsComplex) && (!NumTraits<RhsScalar>::IsComplex),
      MightCannotUseDest = ((!EvalToDestAtCompileTime) || ComplexByReal) && (ActualDest::MaxSizeAtCompileTime!=0)
    };

    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;
    RhsScalar compatibleAlpha = get_factor<ResScalar,RhsScalar>::run(actualAlpha);

    if(!MightCannotUseDest)
    {
      // shortcut if we are sure to be able to use dest directly,
      // this ease the compiler to generate cleaner and more optimzized code for most common cases
      general_matrix_vector_product
          <Index,LhsScalar,LhsMapper,ColMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
          actualLhs.rows(), actualLhs.cols(),
          LhsMapper(actualLhs.data(), actualLhs.outerStride()),
          RhsMapper(actualRhs.data(), actualRhs.innerStride()),
          dest.data(), 1,
          compatibleAlpha);
    }
    else
    {
      gemv_static_vector_if<ResScalar,ActualDest::SizeAtCompileTime,ActualDest::MaxSizeAtCompileTime,MightCannotUseDest> static_dest;

      const bool alphaIsCompatible = (!ComplexByReal) || (numext::imag(actualAlpha)==RealScalar(0));
      const bool evalToDest = EvalToDestAtCompileTime && alphaIsCompatible;

      ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                    evalToDest ? dest.data() : static_dest.data());

      if(!evalToDest)
      {
        #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
        Index size = dest.size();
        EIGEN_DENSE_STORAGE_CTOR_PLUGIN
        #endif
        if(!alphaIsCompatible)
        {
          MappedDest(actualDestPtr, dest.size()).setZero();
          compatibleAlpha = RhsScalar(1);
        }
        else
          MappedDest(actualDestPtr, dest.size()) = dest;
      }

      general_matrix_vector_product
          <Index,LhsScalar,LhsMapper,ColMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
          actualLhs.rows(), actualLhs.cols(),
          LhsMapper(actualLhs.data(), actualLhs.outerStride()),
          RhsMapper(actualRhs.data(), actualRhs.innerStride()),
          actualDestPtr, 1,
          compatibleAlpha);

      if (!evalToDest)
      {
        if(!alphaIsCompatible)
          dest.matrix() += actualAlpha * MappedDest(actualDestPtr, dest.size());
        else
          dest = MappedDest(actualDestPtr, dest.size());
      }
    }
  }
};

template<> struct gemv_dense_selector<OnTheRight,RowMajor,true>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar   LhsScalar;
    typedef typename Rhs::Scalar   RhsScalar;
    typedef typename Dest::Scalar  ResScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

    typename add_const<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename add_const<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    ResScalar actualAlpha = combine_scalar_factors(alpha, lhs, rhs);

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      DirectlyUseRhs = ActualRhsTypeCleaned::InnerStrideAtCompileTime==1 || ActualRhsTypeCleaned::MaxSizeAtCompileTime==0
    };

    gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!DirectlyUseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,actualRhs.size(),
        DirectlyUseRhs ? const_cast<RhsScalar*>(actualRhs.data()) : static_rhs.data());

    if(!DirectlyUseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = actualRhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    }

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;
    general_matrix_vector_product
        <Index,LhsScalar,LhsMapper,RowMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
        actualLhs.rows(), actualLhs.cols(),
        LhsMapper(actualLhs.data(), actualLhs.outerStride()),
        RhsMapper(actualRhsPtr, 1),
        dest.data(), dest.col(0).innerStride(), //NOTE  if dest is not a vector at compile-time, then dest.innerStride() might be wrong. (bug 1166)
        actualAlpha);
  }
};

template<> struct gemv_dense_selector<OnTheRight,ColMajor,false>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    EIGEN_STATIC_ASSERT((!nested_eval<Lhs,1>::Evaluate),EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE);
    // TODO if rhs is large enough it might be beneficial to make sure that dest is sequentially stored in memory, otherwise use a temp
    typename nested_eval<Rhs,1>::type actual_rhs(rhs);
    const Index size = rhs.rows();
    for(Index k=0; k<size; ++k)
      dest += (alpha*actual_rhs.coeff(k)) * lhs.col(k);
  }
};

template<> struct gemv_dense_selector<OnTheRight,RowMajor,false>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    EIGEN_STATIC_ASSERT((!nested_eval<Lhs,1>::Evaluate),EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE);
    typename nested_eval<Rhs,Lhs::RowsAtCompileTime>::type actual_rhs(rhs);
    const Index rows = dest.rows();
    for(Index i=0; i<rows; ++i)
      dest.coeffRef(i) += alpha * (lhs.row(i).cwiseProduct(actual_rhs.transpose())).sum();
  }
};

} // end namespace internal

/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** \returns the matrix product of \c *this and \a other.
  *
  * \note If instead of the matrix product you want the coefficient-wise product, see Cwise::operator*().
  *
  * \sa lazyProduct(), operator*=(const MatrixBase&), Cwise::operator*()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const Product<Derived, OtherDerived>
MatrixBase<Derived>::operator*(const MatrixBase<OtherDerived> &other) const
{
  // A note regarding the function declaration: In MSVC, this function will sometimes
  // not be inlined since DenseStorage is an unwindable object for dynamic
  // matrices and product types are holding a member to store the result.
  // Thus it does not help tagging this function with EIGEN_STRONG_INLINE.
  enum {
    ProductIsValid =  Derived::ColsAtCompileTime==Dynamic
                   || OtherDerived::RowsAtCompileTime==Dynamic
                   || int(Derived::ColsAtCompileTime)==int(OtherDerived::RowsAtCompileTime),
    AreVectors = Derived::IsVectorAtCompileTime && OtherDerived::IsVectorAtCompileTime,
    SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(Derived,OtherDerived)
  };
  // note to the lost user:
  //    * for a dot product use: v1.dot(v2)
  //    * for a coeff-wise product use: v1.cwiseProduct(v2)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
    INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
    INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
  EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)
#ifdef EIGEN_DEBUG_PRODUCT
  internal::product_type<Derived,OtherDerived>::debug();
#endif

  return Product<Derived, OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the matrix product of \c *this and \a other without implicit evaluation.
  *
  * The returned product will behave like any other expressions: the coefficients of the product will be
  * computed once at a time as requested. This might be useful in some extremely rare cases when only
  * a small and no coherent fraction of the result's coefficients have to be computed.
  *
  * \warning This version of the matrix product can be much much slower. So use it only if you know
  * what you are doing and that you measured a true speed improvement.
  *
  * \sa operator*(const MatrixBase&)
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const Product<Derived,OtherDerived,LazyProduct>
MatrixBase<Derived>::lazyProduct(const MatrixBase<OtherDerived> &other) const
{
  enum {
    ProductIsValid =  Derived::ColsAtCompileTime==Dynamic
                   || OtherDerived::RowsAtCompileTime==Dynamic
                   || int(Derived::ColsAtCompileTime)==int(OtherDerived::RowsAtCompileTime),
    AreVectors = Derived::IsVectorAtCompileTime && OtherDerived::IsVectorAtCompileTime,
    SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(Derived,OtherDerived)
  };
  // note to the lost user:
  //    * for a dot product use: v1.dot(v2)
  //    * for a coeff-wise product use: v1.cwiseProduct(v2)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
    INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
    INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
  EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)

  return Product<Derived,OtherDerived,LazyProduct>(derived(), other.derived());
}

} // end namespace Eigen

#endif // EIGEN_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/GenericPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERIC_PACKET_MATH_H
#define EIGEN_GENERIC_PACKET_MATH_H

namespace Eigen {

namespace internal {

/** \internal
  * \file GenericPacketMath.h
  *
  * Default implementation for types not supported by the vectorization.
  * In practice these functions are provided to make easier the writing
  * of generic vectorized code.
  */

#ifndef EIGEN_DEBUG_ALIGNED_LOAD
#define EIGEN_DEBUG_ALIGNED_LOAD
#endif

#ifndef EIGEN_DEBUG_UNALIGNED_LOAD
#define EIGEN_DEBUG_UNALIGNED_LOAD
#endif

#ifndef EIGEN_DEBUG_ALIGNED_STORE
#define EIGEN_DEBUG_ALIGNED_STORE
#endif

#ifndef EIGEN_DEBUG_UNALIGNED_STORE
#define EIGEN_DEBUG_UNALIGNED_STORE
#endif

struct default_packet_traits
{
  enum {
    HasHalfPacket = 0,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 0,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 1,
    HasBlend     = 0,
    // This flag is used to indicate whether packet comparison is supported.
    // pcmp_eq, pcmp_lt and pcmp_le should be defined for it to be true.
    HasCmp       = 0,

    HasDiv    = 0,
    HasSqrt   = 0,
    HasRsqrt  = 0,
    HasExp    = 0,
    HasExpm1  = 0,
    HasLog    = 0,
    HasLog1p  = 0,
    HasLog10  = 0,
    HasPow    = 0,

    HasSin    = 0,
    HasCos    = 0,
    HasTan    = 0,
    HasASin   = 0,
    HasACos   = 0,
    HasATan   = 0,
    HasSinh   = 0,
    HasCosh   = 0,
    HasTanh   = 0,
    HasLGamma = 0,
    HasDiGamma = 0,
    HasZeta = 0,
    HasPolygamma = 0,
    HasErf = 0,
    HasErfc = 0,
    HasNdtri = 0,
    HasBessel = 0,
    HasIGamma = 0,
    HasIGammaDerA = 0,
    HasGammaSampleDerAlpha = 0,
    HasIGammac = 0,
    HasBetaInc = 0,

    HasRound  = 0,
    HasRint   = 0,
    HasFloor  = 0,
    HasCeil   = 0,
    HasSign   = 0
  };
};

template<typename T> struct packet_traits : default_packet_traits
{
  typedef T type;
  typedef T half;
  enum {
    Vectorizable = 0,
    size = 1,
    AlignedOnScalar = 0,
    HasHalfPacket = 0
  };
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0
  };
};

template<typename T> struct packet_traits<const T> : packet_traits<T> { };

template<typename T> struct unpacket_traits
{
  typedef T type;
  typedef T half;
  enum
  {
    size = 1,
    alignment = 1,
    vectorizable = false,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<typename T> struct unpacket_traits<const T> : unpacket_traits<T> { };

template <typename Src, typename Tgt> struct type_casting_traits {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

/** \internal Wrapper to ensure that multiple packet types can map to the same
    same underlying vector type. */
template<typename T, int unique_id = 0>
struct eigen_packet_wrapper
{
  EIGEN_ALWAYS_INLINE operator T&() { return m_val; }
  EIGEN_ALWAYS_INLINE operator const T&() const { return m_val; }
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper() {}
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper(const T &v) : m_val(v) {}
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper& operator=(const T &v) {
    m_val = v;
    return *this;
  }

  T m_val;
};


/** \internal A convenience utility for determining if the type is a scalar.
 * This is used to enable some generic packet implementations.
 */
template<typename Packet>
struct is_scalar {
  typedef typename unpacket_traits<Packet>::type Scalar;
  enum {
    value = internal::is_same<Packet, Scalar>::value
  };
};

/** \internal \returns static_cast<TgtType>(a) (coeff-wise) */
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/, const SrcPacket& /*c*/, const SrcPacket& /*d*/) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/, const SrcPacket& /*c*/, const SrcPacket& /*d*/,
      const SrcPacket& /*e*/, const SrcPacket& /*f*/, const SrcPacket& /*g*/, const SrcPacket& /*h*/) {
  return static_cast<TgtPacket>(a);
}

/** \internal \returns reinterpret_cast<Target>(a) */
template <typename Target, typename Packet>
EIGEN_DEVICE_FUNC inline Target
preinterpret(const Packet& a); /* { return reinterpret_cast<const Target&>(a); } */

/** \internal \returns a + b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
padd(const Packet& a, const Packet& b) { return a+b; }
// Avoid compiler warning for boolean algebra.
template<> EIGEN_DEVICE_FUNC inline bool
padd(const bool& a, const bool& b) { return a || b; }

/** \internal \returns a - b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
psub(const Packet& a, const Packet& b) { return a-b; }

/** \internal \returns -a (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pnegate(const Packet& a) { return -a; }

template<> EIGEN_DEVICE_FUNC inline bool
pnegate(const bool& a) { return !a; }

/** \internal \returns conj(a) (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pconj(const Packet& a) { return numext::conj(a); }

/** \internal \returns a * b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmul(const Packet& a, const Packet& b) { return a*b; }
// Avoid compiler warning for boolean algebra.
template<> EIGEN_DEVICE_FUNC inline bool
pmul(const bool& a, const bool& b) { return a && b; }

/** \internal \returns a / b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pdiv(const Packet& a, const Packet& b) { return a/b; }

// In the generic case, memset to all one bits.
template<typename Packet, typename EnableIf = void>
struct ptrue_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& /*a*/){
    Packet b;
    memset(static_cast<void*>(&b), 0xff, sizeof(Packet));
    return b;
  }
};

// For non-trivial scalars, set to Scalar(1) (i.e. a non-zero value).
// Although this is technically not a valid bitmask, the scalar path for pselect
// uses a comparison to zero, so this should still work in most cases. We don't
// have another option, since the scalar type requires initialization.
template<typename T>
struct ptrue_impl<T, 
    typename internal::enable_if<is_scalar<T>::value && NumTraits<T>::RequireInitialization>::type > {
  static EIGEN_DEVICE_FUNC inline T run(const T& /*a*/){
    return T(1);
  }
};

/** \internal \returns one bits. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ptrue(const Packet& a) {
  return ptrue_impl<Packet>::run(a);
}

// In the general case, memset to zero.
template<typename Packet, typename EnableIf = void>
struct pzero_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& /*a*/) {
    Packet b;
    memset(static_cast<void*>(&b), 0x00, sizeof(Packet));
    return b;
  }
};

// For scalars, explicitly set to Scalar(0), since the underlying representation
// for zero may not consist of all-zero bits.
template<typename T>
struct pzero_impl<T,
    typename internal::enable_if<is_scalar<T>::value>::type> {
  static EIGEN_DEVICE_FUNC inline T run(const T& /*a*/) {
    return T(0);
  }
};

/** \internal \returns packet of zeros */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pzero(const Packet& a) {
  return pzero_impl<Packet>::run(a);
}

/** \internal \returns a <= b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_le(const Packet& a, const Packet& b)  { return a<=b ? ptrue(a) : pzero(a); }

/** \internal \returns a < b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_lt(const Packet& a, const Packet& b)  { return a<b ? ptrue(a) : pzero(a); }

/** \internal \returns a == b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_eq(const Packet& a, const Packet& b) { return a==b ? ptrue(a) : pzero(a); }

/** \internal \returns a < b or a==NaN or b==NaN as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_lt_or_nan(const Packet& a, const Packet& b) { return a>=b ? pzero(a) : ptrue(a); }

template<typename T>
struct bit_and {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a & b;
  }
};

template<typename T>
struct bit_or {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a | b;
  }
};

template<typename T>
struct bit_xor {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a ^ b;
  }
};

template<typename T>
struct bit_not {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a) const {
    return ~a;
  }
};

// Use operators &, |, ^, ~.
template<typename T>
struct operator_bitwise_helper {
  EIGEN_DEVICE_FUNC static inline T bitwise_and(const T& a, const T& b) { return bit_and<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_or(const T& a, const T& b) { return bit_or<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_xor(const T& a, const T& b) { return bit_xor<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_not(const T& a) { return bit_not<T>()(a); }
};

// Apply binary operations byte-by-byte
template<typename T>
struct bytewise_bitwise_helper {
  EIGEN_DEVICE_FUNC static inline T bitwise_and(const T& a, const T& b) {
    return binary(a, b, bit_and<unsigned char>());
  }
  EIGEN_DEVICE_FUNC static inline T bitwise_or(const T& a, const T& b) { 
    return binary(a, b, bit_or<unsigned char>());
   }
  EIGEN_DEVICE_FUNC static inline T bitwise_xor(const T& a, const T& b) {
    return binary(a, b, bit_xor<unsigned char>());
  }
  EIGEN_DEVICE_FUNC static inline T bitwise_not(const T& a) { 
    return unary(a,bit_not<unsigned char>());
   }
  
 private:
  template<typename Op>
  EIGEN_DEVICE_FUNC static inline T unary(const T& a, Op op) {
    const unsigned char* a_ptr = reinterpret_cast<const unsigned char*>(&a);
    T c;
    unsigned char* c_ptr = reinterpret_cast<unsigned char*>(&c);
    for (size_t i = 0; i < sizeof(T); ++i) {
      *c_ptr++ = op(*a_ptr++);
    }
    return c;
  }

  template<typename Op>
  EIGEN_DEVICE_FUNC static inline T binary(const T& a, const T& b, Op op) {
    const unsigned char* a_ptr = reinterpret_cast<const unsigned char*>(&a);
    const unsigned char* b_ptr = reinterpret_cast<const unsigned char*>(&b);
    T c;
    unsigned char* c_ptr = reinterpret_cast<unsigned char*>(&c);
    for (size_t i = 0; i < sizeof(T); ++i) {
      *c_ptr++ = op(*a_ptr++, *b_ptr++);
    }
    return c;
  }
};

// In the general case, use byte-by-byte manipulation.
template<typename T, typename EnableIf = void>
struct bitwise_helper : public bytewise_bitwise_helper<T> {};

// For integers or non-trivial scalars, use binary operators.
template<typename T>
struct bitwise_helper<T,
  typename internal::enable_if<
    is_scalar<T>::value && (NumTraits<T>::IsInteger || NumTraits<T>::RequireInitialization)>::type
  > : public operator_bitwise_helper<T> {};

/** \internal \returns the bitwise and of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pand(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_and(a, b);
}

/** \internal \returns the bitwise or of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
por(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_or(a, b);
}

/** \internal \returns the bitwise xor of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pxor(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_xor(a, b);
}

/** \internal \returns the bitwise not of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pnot(const Packet& a) {
  return bitwise_helper<Packet>::bitwise_not(a);
}

/** \internal \returns the bitwise and of \a a and not \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pandnot(const Packet& a, const Packet& b) { return pand(a, pnot(b)); }

// In the general case, use bitwise select.
template<typename Packet, typename EnableIf = void>
struct pselect_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& mask, const Packet& a, const Packet& b) {
    return por(pand(a,mask),pandnot(b,mask));
  }
};

// For scalars, use ternary select.
template<typename Packet>
struct pselect_impl<Packet, 
    typename internal::enable_if<is_scalar<Packet>::value>::type > {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& mask, const Packet& a, const Packet& b) {
    return numext::equal_strict(mask, Packet(0)) ? b : a;
  }
};

/** \internal \returns \a or \b for each field in packet according to \mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pselect(const Packet& mask, const Packet& a, const Packet& b) {
  return pselect_impl<Packet>::run(mask, a, b);
}

template<> EIGEN_DEVICE_FUNC inline bool pselect<bool>(
    const bool& cond, const bool& a, const bool& b) {
  return cond ? a : b;
}

/** \internal \returns the min or of \a a and \a b (coeff-wise)
    If either \a a or \a b are NaN, the result is implementation defined. */
template<int NaNPropagation>
struct pminmax_impl {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
    return op(a,b);
  }
};

/** \internal \returns the min or max of \a a and \a b (coeff-wise)
    If either \a a or \a b are NaN, NaN is returned. */
template<>
struct pminmax_impl<PropagateNaN> {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet not_nan_mask_b = pcmp_eq(b, b);
  return pselect(not_nan_mask_a,
                 pselect(not_nan_mask_b, op(a, b), b),
                 a);
  }
};

/** \internal \returns the min or max of \a a and \a b (coeff-wise)
    If both \a a and \a b are NaN, NaN is returned.
    Equivalent to std::fmin(a, b).  */
template<>
struct pminmax_impl<PropagateNumbers> {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet not_nan_mask_b = pcmp_eq(b, b);
  return pselect(not_nan_mask_a,
                 pselect(not_nan_mask_b, op(a, b), a),
                 b);
  }
};


#ifndef SYCL_DEVICE_ONLY
#define EIGEN_BINARY_OP_NAN_PROPAGATION(Type, Func) Func
#else
#define EIGEN_BINARY_OP_NAN_PROPAGATION(Type, Func) \
[](const Type& a, const Type& b) { \
        return Func(a, b);}
#endif

/** \internal \returns the min of \a a and \a b  (coeff-wise).
    If \a a or \b b is NaN, the return value is implementation defined. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmin(const Packet& a, const Packet& b) { return numext::mini(a,b); }

/** \internal \returns the min of \a a and \a b  (coeff-wise).
    NaNPropagation determines the NaN propagation semantics. */
template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline Packet pmin(const Packet& a, const Packet& b) {
  return pminmax_impl<NaNPropagation>::run(a, b, EIGEN_BINARY_OP_NAN_PROPAGATION(Packet, (pmin<Packet>)));
}

/** \internal \returns the max of \a a and \a b  (coeff-wise)
    If \a a or \b b is NaN, the return value is implementation defined. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmax(const Packet& a, const Packet& b) { return numext::maxi(a, b); }

/** \internal \returns the max of \a a and \a b  (coeff-wise).
    NaNPropagation determines the NaN propagation semantics. */
template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline Packet pmax(const Packet& a, const Packet& b) {
  return pminmax_impl<NaNPropagation>::run(a, b, EIGEN_BINARY_OP_NAN_PROPAGATION(Packet,(pmax<Packet>)));
}

/** \internal \returns the absolute value of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pabs(const Packet& a) { return numext::abs(a); }
template<> EIGEN_DEVICE_FUNC inline unsigned int
pabs(const unsigned int& a) { return a; }
template<> EIGEN_DEVICE_FUNC inline unsigned long
pabs(const unsigned long& a) { return a; }
template<> EIGEN_DEVICE_FUNC inline unsigned long long
pabs(const unsigned long long& a) { return a; }

/** \internal \returns the addsub value of \a a,b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
paddsub(const Packet& a, const Packet& b) {
  return pselect(peven_mask(a), padd(a, b), psub(a, b));
 }

/** \internal \returns the phase angle of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
parg(const Packet& a) { using numext::arg; return arg(a); }


/** \internal \returns \a a logically shifted by N bits to the right */
template<int N> EIGEN_DEVICE_FUNC inline int
parithmetic_shift_right(const int& a) { return a >> N; }
template<int N> EIGEN_DEVICE_FUNC inline long int
parithmetic_shift_right(const long int& a) { return a >> N; }

/** \internal \returns \a a arithmetically shifted by N bits to the right */
template<int N> EIGEN_DEVICE_FUNC inline int
plogical_shift_right(const int& a) { return static_cast<int>(static_cast<unsigned int>(a) >> N); }
template<int N> EIGEN_DEVICE_FUNC inline long int
plogical_shift_right(const long int& a) { return static_cast<long>(static_cast<unsigned long>(a) >> N); }

/** \internal \returns \a a shifted by N bits to the left */
template<int N> EIGEN_DEVICE_FUNC inline int
plogical_shift_left(const int& a) { return a << N; }
template<int N> EIGEN_DEVICE_FUNC inline long int
plogical_shift_left(const long int& a) { return a << N; }

/** \internal \returns the significant and exponent of the underlying floating point numbers
  * See https://en.cppreference.com/w/cpp/numeric/math/frexp
  */
template <typename Packet>
EIGEN_DEVICE_FUNC inline Packet pfrexp(const Packet& a, Packet& exponent) {
  int exp;
  EIGEN_USING_STD(frexp);
  Packet result = static_cast<Packet>(frexp(a, &exp));
  exponent = static_cast<Packet>(exp);
  return result;
}

/** \internal \returns a * 2^((int)exponent)
  * See https://en.cppreference.com/w/cpp/numeric/math/ldexp
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pldexp(const Packet &a, const Packet &exponent) {
  EIGEN_USING_STD(ldexp)
  return static_cast<Packet>(ldexp(a, static_cast<int>(exponent)));
}

/** \internal \returns the min of \a a and \a b  (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pabsdiff(const Packet& a, const Packet& b) { return pselect(pcmp_lt(a, b), psub(b, a), psub(a, b)); }

/** \internal \returns a packet version of \a *from, from must be 16 bytes aligned */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pload(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet version of \a *from, (un-aligned load) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ploadu(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet version of \a *from, (un-aligned masked load)
 * There is no generic implementation. We only have implementations for specialized
 * cases. Generic case should not be called.
 */
template<typename Packet> EIGEN_DEVICE_FUNC inline
typename enable_if<unpacket_traits<Packet>::masked_load_available, Packet>::type
ploadu(const typename unpacket_traits<Packet>::type* from, typename unpacket_traits<Packet>::mask_t umask);

/** \internal \returns a packet with constant coefficients \a a, e.g.: (a,a,a,a) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pset1(const typename unpacket_traits<Packet>::type& a) { return a; }

/** \internal \returns a packet with constant coefficients set from bits */
template<typename Packet,typename BitsType> EIGEN_DEVICE_FUNC inline Packet
pset1frombits(BitsType a);

/** \internal \returns a packet with constant coefficients \a a[0], e.g.: (a[0],a[0],a[0],a[0]) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pload1(const typename unpacket_traits<Packet>::type  *a) { return pset1<Packet>(*a); }

/** \internal \returns a packet with elements of \a *from duplicated.
  * For instance, for a packet of 8 elements, 4 scalars will be read from \a *from and
  * duplicated to form: {from[0],from[0],from[1],from[1],from[2],from[2],from[3],from[3]}
  * Currently, this function is only used for scalar * complex products.
  */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet
ploaddup(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet with elements of \a *from quadrupled.
  * For instance, for a packet of 8 elements, 2 scalars will be read from \a *from and
  * replicated to form: {from[0],from[0],from[0],from[0],from[1],from[1],from[1],from[1]}
  * Currently, this function is only used in matrix products.
  * For packet-size smaller or equal to 4, this function is equivalent to pload1
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ploadquad(const typename unpacket_traits<Packet>::type* from)
{ return pload1<Packet>(from); }

/** \internal equivalent to
  * \code
  * a0 = pload1(a+0);
  * a1 = pload1(a+1);
  * a2 = pload1(a+2);
  * a3 = pload1(a+3);
  * \endcode
  * \sa pset1, pload1, ploaddup, pbroadcast2
  */
template<typename Packet> EIGEN_DEVICE_FUNC
inline void pbroadcast4(const typename unpacket_traits<Packet>::type *a,
                        Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  a0 = pload1<Packet>(a+0);
  a1 = pload1<Packet>(a+1);
  a2 = pload1<Packet>(a+2);
  a3 = pload1<Packet>(a+3);
}

/** \internal equivalent to
  * \code
  * a0 = pload1(a+0);
  * a1 = pload1(a+1);
  * \endcode
  * \sa pset1, pload1, ploaddup, pbroadcast4
  */
template<typename Packet> EIGEN_DEVICE_FUNC
inline void pbroadcast2(const typename unpacket_traits<Packet>::type *a,
                        Packet& a0, Packet& a1)
{
  a0 = pload1<Packet>(a+0);
  a1 = pload1<Packet>(a+1);
}

/** \internal \brief Returns a packet with coefficients (a,a+1,...,a+packet_size-1). */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet
plset(const typename unpacket_traits<Packet>::type& a) { return a; }

/** \internal \returns a packet with constant coefficients \a a, e.g.: (x, 0, x, 0),
     where x is the value of all 1-bits. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
peven_mask(const Packet& /*a*/) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  const size_t n = unpacket_traits<Packet>::size;
  EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) Scalar elements[n];
  for(size_t i = 0; i < n; ++i) {
    memset(elements+i, ((i & 1) == 0 ? 0xff : 0), sizeof(Scalar));
  }
  return ploadu<Packet>(elements);
}


/** \internal copy the packet \a from to \a *to, \a to must be 16 bytes aligned */
template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pstore(Scalar* to, const Packet& from)
{ (*to) = from; }

/** \internal copy the packet \a from to \a *to, (un-aligned store) */
template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pstoreu(Scalar* to, const Packet& from)
{  (*to) = from; }

/** \internal copy the packet \a from to \a *to, (un-aligned store with a mask)
 * There is no generic implementation. We only have implementations for specialized
 * cases. Generic case should not be called.
 */
template<typename Scalar, typename Packet>
EIGEN_DEVICE_FUNC inline
typename enable_if<unpacket_traits<Packet>::masked_store_available, void>::type
pstoreu(Scalar* to, const Packet& from, typename unpacket_traits<Packet>::mask_t umask);

 template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather(const Scalar* from, Index /*stride*/)
 { return ploadu<Packet>(from); }

 template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pscatter(Scalar* to, const Packet& from, Index /*stride*/)
 { pstore(to, from); }

/** \internal tries to do cache prefetching of \a addr */
template<typename Scalar> EIGEN_DEVICE_FUNC inline void prefetch(const Scalar* addr)
{
#if defined(EIGEN_HIP_DEVICE_COMPILE)
  // do nothing
#elif defined(EIGEN_CUDA_ARCH)
#if defined(__LP64__) || EIGEN_OS_WIN64
  // 64-bit pointer operand constraint for inlined asm
  asm(" prefetch.L1 [ %1 ];" : "=l"(addr) : "l"(addr));
#else
  // 32-bit pointer operand constraint for inlined asm
  asm(" prefetch.L1 [ %1 ];" : "=r"(addr) : "r"(addr));
#endif
#elif (!EIGEN_COMP_MSVC) && (EIGEN_COMP_GNUC || EIGEN_COMP_CLANG || EIGEN_COMP_ICC)
  __builtin_prefetch(addr);
#endif
}

/** \internal \returns the reversed elements of \a a*/
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet preverse(const Packet& a)
{ return a; }

/** \internal \returns \a a with real and imaginary part flipped (for complex type only) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pcplxflip(const Packet& a)
{
  return Packet(numext::imag(a),numext::real(a));
}

/**************************
* Special math functions
***************************/

/** \internal \returns the sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psin(const Packet& a) { EIGEN_USING_STD(sin); return sin(a); }

/** \internal \returns the cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pcos(const Packet& a) { EIGEN_USING_STD(cos); return cos(a); }

/** \internal \returns the tan of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ptan(const Packet& a) { EIGEN_USING_STD(tan); return tan(a); }

/** \internal \returns the arc sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pasin(const Packet& a) { EIGEN_USING_STD(asin); return asin(a); }

/** \internal \returns the arc cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pacos(const Packet& a) { EIGEN_USING_STD(acos); return acos(a); }

/** \internal \returns the arc tangent of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet patan(const Packet& a) { EIGEN_USING_STD(atan); return atan(a); }

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psinh(const Packet& a) { EIGEN_USING_STD(sinh); return sinh(a); }

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pcosh(const Packet& a) { EIGEN_USING_STD(cosh); return cosh(a); }

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ptanh(const Packet& a) { EIGEN_USING_STD(tanh); return tanh(a); }

/** \internal \returns the exp of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pexp(const Packet& a) { EIGEN_USING_STD(exp); return exp(a); }

/** \internal \returns the expm1 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pexpm1(const Packet& a) { return numext::expm1(a); }

/** \internal \returns the log of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog(const Packet& a) { EIGEN_USING_STD(log); return log(a); }

/** \internal \returns the log1p of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog1p(const Packet& a) { return numext::log1p(a); }

/** \internal \returns the log10 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog10(const Packet& a) { EIGEN_USING_STD(log10); return log10(a); }

/** \internal \returns the log10 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog2(const Packet& a) {
  typedef typename internal::unpacket_traits<Packet>::type Scalar;
  return pmul(pset1<Packet>(Scalar(EIGEN_LOG2E)), plog(a)); 
}

/** \internal \returns the square-root of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psqrt(const Packet& a) { return numext::sqrt(a); }

/** \internal \returns the reciprocal square-root of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet prsqrt(const Packet& a) {
  typedef typename internal::unpacket_traits<Packet>::type Scalar;
  return pdiv(pset1<Packet>(Scalar(1)), psqrt(a));
}

/** \internal \returns the rounded value of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pround(const Packet& a) { using numext::round; return round(a); }

/** \internal \returns the floor of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pfloor(const Packet& a) { using numext::floor; return floor(a); }

/** \internal \returns the rounded value of \a a (coeff-wise) with current
 * rounding mode */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet print(const Packet& a) { using numext::rint; return rint(a); }

/** \internal \returns the ceil of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pceil(const Packet& a) { using numext::ceil; return ceil(a); }

/** \internal \returns the first element of a packet */
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
pfirst(const Packet& a)
{ return a; }

/** \internal \returns the sum of the elements of upper and lower half of \a a if \a a is larger than 4.
  * For a packet {a0, a1, a2, a3, a4, a5, a6, a7}, it returns a half packet {a0+a4, a1+a5, a2+a6, a3+a7}
  * For packet-size smaller or equal to 4, this boils down to a noop.
  */
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename conditional<(unpacket_traits<Packet>::size%8)==0,typename unpacket_traits<Packet>::half,Packet>::type
predux_half_dowto4(const Packet& a)
{ return a; }

// Slow generic implementation of Packet reduction.
template <typename Packet, typename Op>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
predux_helper(const Packet& a, Op op) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  const size_t n = unpacket_traits<Packet>::size;
  EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) Scalar elements[n];
  pstoreu<Scalar>(elements, a);
  for(size_t k = n / 2; k > 0; k /= 2)  {
    for(size_t i = 0; i < k; ++i) {
      elements[i] = op(elements[i], elements[i + k]);
    }
  }
  return elements[0];
}

/** \internal \returns the sum of the elements of \a a*/
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
predux(const Packet& a)
{
  return a;
}

/** \internal \returns the product of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_mul(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmul<Scalar>)));
}

/** \internal \returns the min of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_min(
    const Packet &a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmin<PropagateFast, Scalar>)));
}

template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_min(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmin<NaNPropagation, Scalar>)));
}

/** \internal \returns the min of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_max(
    const Packet &a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmax<PropagateFast, Scalar>)));
}

template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_max(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmax<NaNPropagation, Scalar>)));
}

#undef EIGEN_BINARY_OP_NAN_PROPAGATION

/** \internal \returns true if all coeffs of \a a means "true"
  * It is supposed to be called on values returned by pcmp_*.
  */
// not needed yet
// template<typename Packet> EIGEN_DEVICE_FUNC inline bool predux_all(const Packet& a)
// { return bool(a); }

/** \internal \returns true if any coeffs of \a a means "true"
  * It is supposed to be called on values returned by pcmp_*.
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline bool predux_any(const Packet& a)
{
  // Dirty but generic implementation where "true" is assumed to be non 0 and all the sames.
  // It is expected that "true" is either:
  //  - Scalar(1)
  //  - bits full of ones (NaN for floats),
  //  - or first bit equals to 1 (1 for ints, smallest denormal for floats).
  // For all these cases, taking the sum is just fine, and this boils down to a no-op for scalars.
  typedef typename unpacket_traits<Packet>::type Scalar;
  return numext::not_equal_strict(predux(a), Scalar(0));
}

/***************************************************************************
* The following functions might not have to be overwritten for vectorized types
***************************************************************************/

/** \internal copy a packet with constant coefficient \a a (e.g., [a,a,a,a]) to \a *to. \a to must be 16 bytes aligned */
// NOTE: this function must really be templated on the packet type (think about different packet types for the same scalar type)
template<typename Packet>
inline void pstore1(typename unpacket_traits<Packet>::type* to, const typename unpacket_traits<Packet>::type& a)
{
  pstore(to, pset1<Packet>(a));
}

/** \internal \returns a * b + c (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmadd(const Packet&  a,
         const Packet&  b,
         const Packet&  c)
{ return padd(pmul(a, b),c); }

/** \internal \returns a packet version of \a *from.
  * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
template<typename Packet, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet ploadt(const typename unpacket_traits<Packet>::type* from)
{
  if(Alignment >= unpacket_traits<Packet>::alignment)
    return pload<Packet>(from);
  else
    return ploadu<Packet>(from);
}

/** \internal copy the packet \a from to \a *to.
  * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
template<typename Scalar, typename Packet, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(Scalar* to, const Packet& from)
{
  if(Alignment >= unpacket_traits<Packet>::alignment)
    pstore(to, from);
  else
    pstoreu(to, from);
}

/** \internal \returns a packet version of \a *from.
  * Unlike ploadt, ploadt_ro takes advantage of the read-only memory path on the
  * hardware if available to speedup the loading of data that won't be modified
  * by the current computation.
  */
template<typename Packet, int LoadMode>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet ploadt_ro(const typename unpacket_traits<Packet>::type* from)
{
  return ploadt<Packet, LoadMode>(from);
}

/***************************************************************************
* Fast complex products (GCC generates a function call which is very slow)
***************************************************************************/

// Eigen+CUDA does not support complexes.
#if !defined(EIGEN_GPUCC)

template<> inline std::complex<float> pmul(const std::complex<float>& a, const std::complex<float>& b)
{ return std::complex<float>(a.real()*b.real() - a.imag()*b.imag(), a.imag()*b.real() + a.real()*b.imag()); }

template<> inline std::complex<double> pmul(const std::complex<double>& a, const std::complex<double>& b)
{ return std::complex<double>(a.real()*b.real() - a.imag()*b.imag(), a.imag()*b.real() + a.real()*b.imag()); }

#endif


/***************************************************************************
 * PacketBlock, that is a collection of N packets where the number of words
 * in the packet is a multiple of N.
***************************************************************************/
template <typename Packet,int N=unpacket_traits<Packet>::size> struct PacketBlock {
  Packet packet[N];
};

template<typename Packet> EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet,1>& /*kernel*/) {
  // Nothing to do in the scalar case, i.e. a 1x1 matrix.
}

/***************************************************************************
 * Selector, i.e. vector of N boolean values used to select (i.e. blend)
 * words from 2 packets.
***************************************************************************/
template <size_t N> struct Selector {
  bool select[N];
};

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pblend(const Selector<unpacket_traits<Packet>::size>& ifPacket, const Packet& thenPacket, const Packet& elsePacket) {
  return ifPacket.select[0] ? thenPacket : elsePacket;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERIC_PACKET_MATH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/GlobalFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GLOBAL_FUNCTIONS_H
#define EIGEN_GLOBAL_FUNCTIONS_H

#ifdef EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(NAME,FUNCTOR,DOC_OP,DOC_DETAILS) \
  /** \returns an expression of the coefficient-wise DOC_OP of \a x

    DOC_DETAILS

    \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_##NAME">Math functions</a>, class CwiseUnaryOp
    */ \
  template<typename Derived> \
  inline const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> \
  NAME(const Eigen::ArrayBase<Derived>& x);

#else

#define EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(NAME,FUNCTOR,DOC_OP,DOC_DETAILS) \
  template<typename Derived> \
  inline const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> \
  (NAME)(const Eigen::ArrayBase<Derived>& x) { \
    return Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived>(x.derived()); \
  }

#endif // EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(NAME,FUNCTOR) \
  \
  template<typename Derived> \
  struct NAME##_retval<ArrayBase<Derived> > \
  { \
    typedef const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> type; \
  }; \
  template<typename Derived> \
  struct NAME##_impl<ArrayBase<Derived> > \
  { \
    static inline typename NAME##_retval<ArrayBase<Derived> >::type run(const Eigen::ArrayBase<Derived>& x) \
    { \
      return typename NAME##_retval<ArrayBase<Derived> >::type(x.derived()); \
    } \
  };

namespace Eigen
{
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(real,scalar_real_op,real part,\sa ArrayBase::real)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(imag,scalar_imag_op,imaginary part,\sa ArrayBase::imag)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(conj,scalar_conjugate_op,complex conjugate,\sa ArrayBase::conjugate)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(inverse,scalar_inverse_op,inverse,\sa ArrayBase::inverse)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sin,scalar_sin_op,sine,\sa ArrayBase::sin)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cos,scalar_cos_op,cosine,\sa ArrayBase::cos)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(tan,scalar_tan_op,tangent,\sa ArrayBase::tan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(atan,scalar_atan_op,arc-tangent,\sa ArrayBase::atan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(asin,scalar_asin_op,arc-sine,\sa ArrayBase::asin)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(acos,scalar_acos_op,arc-consine,\sa ArrayBase::acos)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sinh,scalar_sinh_op,hyperbolic sine,\sa ArrayBase::sinh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cosh,scalar_cosh_op,hyperbolic cosine,\sa ArrayBase::cosh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(tanh,scalar_tanh_op,hyperbolic tangent,\sa ArrayBase::tanh)
#if EIGEN_HAS_CXX11_MATH
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(asinh,scalar_asinh_op,inverse hyperbolic sine,\sa ArrayBase::asinh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(acosh,scalar_acosh_op,inverse hyperbolic cosine,\sa ArrayBase::acosh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(atanh,scalar_atanh_op,inverse hyperbolic tangent,\sa ArrayBase::atanh)
#endif
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(logistic,scalar_logistic_op,logistic function,\sa ArrayBase::logistic)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(lgamma,scalar_lgamma_op,natural logarithm of the gamma function,\sa ArrayBase::lgamma)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(digamma,scalar_digamma_op,derivative of lgamma,\sa ArrayBase::digamma)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(erf,scalar_erf_op,error function,\sa ArrayBase::erf)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(erfc,scalar_erfc_op,complement error function,\sa ArrayBase::erfc)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(ndtri,scalar_ndtri_op,inverse normal distribution function,\sa ArrayBase::ndtri)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(exp,scalar_exp_op,exponential,\sa ArrayBase::exp)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(expm1,scalar_expm1_op,exponential of a value minus 1,\sa ArrayBase::expm1)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log,scalar_log_op,natural logarithm,\sa Eigen::log10 DOXCOMMA ArrayBase::log)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log1p,scalar_log1p_op,natural logarithm of 1 plus the value,\sa ArrayBase::log1p)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log10,scalar_log10_op,base 10 logarithm,\sa Eigen::log DOXCOMMA ArrayBase::log10)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log2,scalar_log2_op,base 2 logarithm,\sa Eigen::log DOXCOMMA ArrayBase::log2)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(abs,scalar_abs_op,absolute value,\sa ArrayBase::abs DOXCOMMA MatrixBase::cwiseAbs)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(abs2,scalar_abs2_op,squared absolute value,\sa ArrayBase::abs2 DOXCOMMA MatrixBase::cwiseAbs2)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(arg,scalar_arg_op,complex argument,\sa ArrayBase::arg DOXCOMMA MatrixBase::cwiseArg)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sqrt,scalar_sqrt_op,square root,\sa ArrayBase::sqrt DOXCOMMA MatrixBase::cwiseSqrt)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(rsqrt,scalar_rsqrt_op,reciprocal square root,\sa ArrayBase::rsqrt)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(square,scalar_square_op,square (power 2),\sa Eigen::abs2 DOXCOMMA Eigen::pow DOXCOMMA ArrayBase::square)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cube,scalar_cube_op,cube (power 3),\sa Eigen::pow DOXCOMMA ArrayBase::cube)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(rint,scalar_rint_op,nearest integer,\sa Eigen::floor DOXCOMMA Eigen::ceil DOXCOMMA ArrayBase::round)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(round,scalar_round_op,nearest integer,\sa Eigen::floor DOXCOMMA Eigen::ceil DOXCOMMA ArrayBase::round)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(floor,scalar_floor_op,nearest integer not greater than the giben value,\sa Eigen::ceil DOXCOMMA ArrayBase::floor)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(ceil,scalar_ceil_op,nearest integer not less than the giben value,\sa Eigen::floor DOXCOMMA ArrayBase::ceil)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isnan,scalar_isnan_op,not-a-number test,\sa Eigen::isinf DOXCOMMA Eigen::isfinite DOXCOMMA ArrayBase::isnan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isinf,scalar_isinf_op,infinite value test,\sa Eigen::isnan DOXCOMMA Eigen::isfinite DOXCOMMA ArrayBase::isinf)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isfinite,scalar_isfinite_op,finite value test,\sa Eigen::isinf DOXCOMMA Eigen::isnan DOXCOMMA ArrayBase::isfinite)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sign,scalar_sign_op,sign (or 0),\sa ArrayBase::sign)

  /** \returns an expression of the coefficient-wise power of \a x to the given constant \a exponent.
    *
    * \tparam ScalarExponent is the scalar type of \a exponent. It must be compatible with the scalar type of the given expression (\c Derived::Scalar).
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
#ifdef EIGEN_PARSED_BY_DOXYGEN
  template<typename Derived,typename ScalarExponent>
  inline const CwiseBinaryOp<internal::scalar_pow_op<Derived::Scalar,ScalarExponent>,Derived,Constant<ScalarExponent> >
  pow(const Eigen::ArrayBase<Derived>& x, const ScalarExponent& exponent);
#else
  template <typename Derived,typename ScalarExponent>
  EIGEN_DEVICE_FUNC inline
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(
    const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,typename internal::promote_scalar_arg<typename Derived::Scalar
                                                 EIGEN_COMMA ScalarExponent EIGEN_COMMA
                                                 EIGEN_SCALAR_BINARY_SUPPORTED(pow,typename Derived::Scalar,ScalarExponent)>::type,pow))
  pow(const Eigen::ArrayBase<Derived>& x, const ScalarExponent& exponent)
  {
    typedef typename internal::promote_scalar_arg<typename Derived::Scalar,ScalarExponent,
                                                  EIGEN_SCALAR_BINARY_SUPPORTED(pow,typename Derived::Scalar,ScalarExponent)>::type PromotedExponent;
    return EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,PromotedExponent,pow)(x.derived(),
           typename internal::plain_constant_type<Derived,PromotedExponent>::type(x.derived().rows(), x.derived().cols(), internal::scalar_constant_op<PromotedExponent>(exponent)));
  }
#endif

  /** \returns an expression of the coefficient-wise power of \a x to the given array of \a exponents.
    *
    * This function computes the coefficient-wise power.
    *
    * Example: \include Cwise_array_power_array.cpp
    * Output: \verbinclude Cwise_array_power_array.out
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
  template<typename Derived,typename ExponentDerived>
  inline const Eigen::CwiseBinaryOp<Eigen::internal::scalar_pow_op<typename Derived::Scalar, typename ExponentDerived::Scalar>, const Derived, const ExponentDerived>
  pow(const Eigen::ArrayBase<Derived>& x, const Eigen::ArrayBase<ExponentDerived>& exponents)
  {
    return Eigen::CwiseBinaryOp<Eigen::internal::scalar_pow_op<typename Derived::Scalar, typename ExponentDerived::Scalar>, const Derived, const ExponentDerived>(
      x.derived(),
      exponents.derived()
    );
  }

  /** \returns an expression of the coefficient-wise power of the scalar \a x to the given array of \a exponents.
    *
    * This function computes the coefficient-wise power between a scalar and an array of exponents.
    *
    * \tparam Scalar is the scalar type of \a x. It must be compatible with the scalar type of the given array expression (\c Derived::Scalar).
    *
    * Example: \include Cwise_scalar_power_array.cpp
    * Output: \verbinclude Cwise_scalar_power_array.out
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
#ifdef EIGEN_PARSED_BY_DOXYGEN
  template<typename Scalar,typename Derived>
  inline const CwiseBinaryOp<internal::scalar_pow_op<Scalar,Derived::Scalar>,Constant<Scalar>,Derived>
  pow(const Scalar& x,const Eigen::ArrayBase<Derived>& x);
#else
  template <typename Scalar, typename Derived>
  EIGEN_DEVICE_FUNC inline
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(
    const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(typename internal::promote_scalar_arg<typename Derived::Scalar
                                                 EIGEN_COMMA Scalar EIGEN_COMMA
                                                 EIGEN_SCALAR_BINARY_SUPPORTED(pow,Scalar,typename Derived::Scalar)>::type,Derived,pow))
  pow(const Scalar& x, const Eigen::ArrayBase<Derived>& exponents) {
    typedef typename internal::promote_scalar_arg<typename Derived::Scalar,Scalar,
                                                  EIGEN_SCALAR_BINARY_SUPPORTED(pow,Scalar,typename Derived::Scalar)>::type PromotedScalar;
    return EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(PromotedScalar,Derived,pow)(
           typename internal::plain_constant_type<Derived,PromotedScalar>::type(exponents.derived().rows(), exponents.derived().cols(), internal::scalar_constant_op<PromotedScalar>(x)), exponents.derived());
  }
#endif


  namespace internal
  {
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(real,scalar_real_op)
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(imag,scalar_imag_op)
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(abs2,scalar_abs2_op)
  }
}

// TODO: cleanly disable those functions that are not supported on Array (numext::real_ref, internal::random, internal::isApprox...)

#endif // EIGEN_GLOBAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/IO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_IO_H
#define EIGEN_IO_H

namespace Eigen { 

enum { DontAlignCols = 1 };
enum { StreamPrecision = -1,
       FullPrecision = -2 };

namespace internal {
template<typename Derived>
std::ostream & print_matrix(std::ostream & s, const Derived& _m, const IOFormat& fmt);
}

/** \class IOFormat
  * \ingroup Core_Module
  *
  * \brief Stores a set of parameters controlling the way matrices are printed
  *
  * List of available parameters:
  *  - \b precision number of digits for floating point values, or one of the special constants \c StreamPrecision and \c FullPrecision.
  *                 The default is the special value \c StreamPrecision which means to use the
  *                 stream's own precision setting, as set for instance using \c cout.precision(3). The other special value
  *                 \c FullPrecision means that the number of digits will be computed to match the full precision of each floating-point
  *                 type.
  *  - \b flags an OR-ed combination of flags, the default value is 0, the only currently available flag is \c DontAlignCols which
  *             allows to disable the alignment of columns, resulting in faster code.
  *  - \b coeffSeparator string printed between two coefficients of the same row
  *  - \b rowSeparator string printed between two rows
  *  - \b rowPrefix string printed at the beginning of each row
  *  - \b rowSuffix string printed at the end of each row
  *  - \b matPrefix string printed at the beginning of the matrix
  *  - \b matSuffix string printed at the end of the matrix
  *  - \b fill character printed to fill the empty space in aligned columns
  *
  * Example: \include IOFormat.cpp
  * Output: \verbinclude IOFormat.out
  *
  * \sa DenseBase::format(), class WithFormat
  */
struct IOFormat
{
  /** Default constructor, see class IOFormat for the meaning of the parameters */
  IOFormat(int _precision = StreamPrecision, int _flags = 0,
    const std::string& _coeffSeparator = " ",
    const std::string& _rowSeparator = "\n", const std::string& _rowPrefix="", const std::string& _rowSuffix="",
    const std::string& _matPrefix="", const std::string& _matSuffix="", const char _fill=' ')
  : matPrefix(_matPrefix), matSuffix(_matSuffix), rowPrefix(_rowPrefix), rowSuffix(_rowSuffix), rowSeparator(_rowSeparator),
    rowSpacer(""), coeffSeparator(_coeffSeparator), fill(_fill), precision(_precision), flags(_flags)
  {
    // TODO check if rowPrefix, rowSuffix or rowSeparator contains a newline
    // don't add rowSpacer if columns are not to be aligned
    if((flags & DontAlignCols))
      return;
    int i = int(matSuffix.length())-1;
    while (i>=0 && matSuffix[i]!='\n')
    {
      rowSpacer += ' ';
      i--;
    }
  }
  std::string matPrefix, matSuffix;
  std::string rowPrefix, rowSuffix, rowSeparator, rowSpacer;
  std::string coeffSeparator;
  char fill;
  int precision;
  int flags;
};

/** \class WithFormat
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing matrix output with given format
  *
  * \tparam ExpressionType the type of the object on which IO stream operations are performed
  *
  * This class represents an expression with stream operators controlled by a given IOFormat.
  * It is the return type of DenseBase::format()
  * and most of the time this is the only way it is used.
  *
  * See class IOFormat for some examples.
  *
  * \sa DenseBase::format(), class IOFormat
  */
template<typename ExpressionType>
class WithFormat
{
  public:

    WithFormat(const ExpressionType& matrix, const IOFormat& format)
      : m_matrix(matrix), m_format(format)
    {}

    friend std::ostream & operator << (std::ostream & s, const WithFormat& wf)
    {
      return internal::print_matrix(s, wf.m_matrix.eval(), wf.m_format);
    }

  protected:
    typename ExpressionType::Nested m_matrix;
    IOFormat m_format;
};

namespace internal {

// NOTE: This helper is kept for backward compatibility with previous code specializing
//       this internal::significant_decimals_impl structure. In the future we should directly
//       call digits10() which has been introduced in July 2016 in 3.3.
template<typename Scalar>
struct significant_decimals_impl
{
  static inline int run()
  {
    return NumTraits<Scalar>::digits10();
  }
};

/** \internal
  * print the matrix \a _m to the output stream \a s using the output format \a fmt */
template<typename Derived>
std::ostream & print_matrix(std::ostream & s, const Derived& _m, const IOFormat& fmt)
{
  using internal::is_same;
  using internal::conditional;

  if(_m.size() == 0)
  {
    s << fmt.matPrefix << fmt.matSuffix;
    return s;
  }
  
  typename Derived::Nested m = _m;
  typedef typename Derived::Scalar Scalar;
  typedef typename
      conditional<
          is_same<Scalar, char>::value ||
            is_same<Scalar, unsigned char>::value ||
            is_same<Scalar, numext::int8_t>::value ||
            is_same<Scalar, numext::uint8_t>::value,
          int,
          typename conditional<
              is_same<Scalar, std::complex<char> >::value ||
                is_same<Scalar, std::complex<unsigned char> >::value ||
                is_same<Scalar, std::complex<numext::int8_t> >::value ||
                is_same<Scalar, std::complex<numext::uint8_t> >::value,
              std::complex<int>,
              const Scalar&
            >::type
        >::type PrintType;

  Index width = 0;

  std::streamsize explicit_precision;
  if(fmt.precision == StreamPrecision)
  {
    explicit_precision = 0;
  }
  else if(fmt.precision == FullPrecision)
  {
    if (NumTraits<Scalar>::IsInteger)
    {
      explicit_precision = 0;
    }
    else
    {
      explicit_precision = significant_decimals_impl<Scalar>::run();
    }
  }
  else
  {
    explicit_precision = fmt.precision;
  }

  std::streamsize old_precision = 0;
  if(explicit_precision) old_precision = s.precision(explicit_precision);

  bool align_cols = !(fmt.flags & DontAlignCols);
  if(align_cols)
  {
    // compute the largest width
    for(Index j = 0; j < m.cols(); ++j)
      for(Index i = 0; i < m.rows(); ++i)
      {
        std::stringstream sstr;
        sstr.copyfmt(s);
        sstr << static_cast<PrintType>(m.coeff(i,j));
        width = std::max<Index>(width, Index(sstr.str().length()));
      }
  }
  std::streamsize old_width = s.width();
  char old_fill_character = s.fill();
  s << fmt.matPrefix;
  for(Index i = 0; i < m.rows(); ++i)
  {
    if (i)
      s << fmt.rowSpacer;
    s << fmt.rowPrefix;
    if(width) {
      s.fill(fmt.fill);
      s.width(width);
    }
    s << static_cast<PrintType>(m.coeff(i, 0));
    for(Index j = 1; j < m.cols(); ++j)
    {
      s << fmt.coeffSeparator;
      if(width) {
        s.fill(fmt.fill);
        s.width(width);
      }
      s << static_cast<PrintType>(m.coeff(i, j));
    }
    s << fmt.rowSuffix;
    if( i < m.rows() - 1)
      s << fmt.rowSeparator;
  }
  s << fmt.matSuffix;
  if(explicit_precision) s.precision(old_precision);
  if(width) {
    s.fill(old_fill_character);
    s.width(old_width);
  }
  return s;
}

} // end namespace internal

/** \relates DenseBase
  *
  * Outputs the matrix, to the given stream.
  *
  * If you wish to print the matrix with a format different than the default, use DenseBase::format().
  *
  * It is also possible to change the default format by defining EIGEN_DEFAULT_IO_FORMAT before including Eigen headers.
  * If not defined, this will automatically be defined to Eigen::IOFormat(), that is the Eigen::IOFormat with default parameters.
  *
  * \sa DenseBase::format()
  */
template<typename Derived>
std::ostream & operator <<
(std::ostream & s,
 const DenseBase<Derived> & m)
{
  return internal::print_matrix(s, m.eval(), EIGEN_DEFAULT_IO_FORMAT);
}

} // end namespace Eigen

#endif // EIGEN_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/IndexedView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INDEXED_VIEW_H
#define EIGEN_INDEXED_VIEW_H

namespace Eigen {

namespace internal {

template<typename XprType, typename RowIndices, typename ColIndices>
struct traits<IndexedView<XprType, RowIndices, ColIndices> >
 : traits<XprType>
{
  enum {
    RowsAtCompileTime = int(array_size<RowIndices>::value),
    ColsAtCompileTime = int(array_size<ColIndices>::value),
    MaxRowsAtCompileTime = RowsAtCompileTime != Dynamic ? int(RowsAtCompileTime) : Dynamic,
    MaxColsAtCompileTime = ColsAtCompileTime != Dynamic ? int(ColsAtCompileTime) : Dynamic,

    XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
               : XprTypeIsRowMajor,

    RowIncr = int(get_compile_time_incr<RowIndices>::value),
    ColIncr = int(get_compile_time_incr<ColIndices>::value),
    InnerIncr = IsRowMajor ? ColIncr : RowIncr,
    OuterIncr = IsRowMajor ? RowIncr : ColIncr,

    HasSameStorageOrderAsXprType = (IsRowMajor == XprTypeIsRowMajor),
    XprInnerStride = HasSameStorageOrderAsXprType ? int(inner_stride_at_compile_time<XprType>::ret) : int(outer_stride_at_compile_time<XprType>::ret),
    XprOuterstride = HasSameStorageOrderAsXprType ? int(outer_stride_at_compile_time<XprType>::ret) : int(inner_stride_at_compile_time<XprType>::ret),

    InnerSize = XprTypeIsRowMajor ? ColsAtCompileTime : RowsAtCompileTime,
    IsBlockAlike = InnerIncr==1 && OuterIncr==1,
    IsInnerPannel = HasSameStorageOrderAsXprType && is_same<AllRange<InnerSize>,typename conditional<XprTypeIsRowMajor,ColIndices,RowIndices>::type>::value,

    InnerStrideAtCompileTime = InnerIncr<0 || InnerIncr==DynamicIndex || XprInnerStride==Dynamic ? Dynamic : XprInnerStride * InnerIncr,
    OuterStrideAtCompileTime = OuterIncr<0 || OuterIncr==DynamicIndex || XprOuterstride==Dynamic ? Dynamic : XprOuterstride * OuterIncr,

    ReturnAsScalar = is_same<RowIndices,SingleRange>::value && is_same<ColIndices,SingleRange>::value,
    ReturnAsBlock = (!ReturnAsScalar) && IsBlockAlike,
    ReturnAsIndexedView = (!ReturnAsScalar) && (!ReturnAsBlock),

    // FIXME we deal with compile-time strides if and only if we have DirectAccessBit flag,
    // but this is too strict regarding negative strides...
    DirectAccessMask = (int(InnerIncr)!=UndefinedIncr && int(OuterIncr)!=UndefinedIncr && InnerIncr>=0 && OuterIncr>=0) ? DirectAccessBit : 0,
    FlagsRowMajorBit = IsRowMajor ? RowMajorBit : 0,
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1) ? LinearAccessBit : 0,
    Flags = (traits<XprType>::Flags & (HereditaryBits | DirectAccessMask )) | FlagsLvalueBit | FlagsRowMajorBit | FlagsLinearAccessBit
  };

  typedef Block<XprType,RowsAtCompileTime,ColsAtCompileTime,IsInnerPannel> BlockType;
};

}

template<typename XprType, typename RowIndices, typename ColIndices, typename StorageKind>
class IndexedViewImpl;


/** \class IndexedView
  * \ingroup Core_Module
  *
  * \brief Expression of a non-sequential sub-matrix defined by arbitrary sequences of row and column indices
  *
  * \tparam XprType the type of the expression in which we are taking the intersections of sub-rows and sub-columns
  * \tparam RowIndices the type of the object defining the sequence of row indices
  * \tparam ColIndices the type of the object defining the sequence of column indices
  *
  * This class represents an expression of a sub-matrix (or sub-vector) defined as the intersection
  * of sub-sets of rows and columns, that are themself defined by generic sequences of row indices \f$ \{r_0,r_1,..r_{m-1}\} \f$
  * and column indices \f$ \{c_0,c_1,..c_{n-1} \}\f$. Let \f$ A \f$  be the nested matrix, then the resulting matrix \f$ B \f$ has \c m
  * rows and \c n columns, and its entries are given by: \f$ B(i,j) = A(r_i,c_j) \f$.
  *
  * The \c RowIndices and \c ColIndices types must be compatible with the following API:
  * \code
  * <integral type> operator[](Index) const;
  * Index size() const;
  * \endcode
  *
  * Typical supported types thus include:
  *  - std::vector<int>
  *  - std::valarray<int>
  *  - std::array<int>
  *  - Plain C arrays: int[N]
  *  - Eigen::ArrayXi
  *  - decltype(ArrayXi::LinSpaced(...))
  *  - Any view/expressions of the previous types
  *  - Eigen::ArithmeticSequence
  *  - Eigen::internal::AllRange      (helper for Eigen::all)
  *  - Eigen::internal::SingleRange  (helper for single index)
  *  - etc.
  *
  * In typical usages of %Eigen, this class should never be used directly. It is the return type of
  * DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * \sa class Block
  */
template<typename XprType, typename RowIndices, typename ColIndices>
class IndexedView : public IndexedViewImpl<XprType, RowIndices, ColIndices, typename internal::traits<XprType>::StorageKind>
{
public:
  typedef typename IndexedViewImpl<XprType, RowIndices, ColIndices, typename internal::traits<XprType>::StorageKind>::Base Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(IndexedView)
  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(IndexedView)

  typedef typename internal::ref_selector<XprType>::non_const_type MatrixTypeNested;
  typedef typename internal::remove_all<XprType>::type NestedExpression;

  template<typename T0, typename T1>
  IndexedView(XprType& xpr, const T0& rowIndices, const T1& colIndices)
    : m_xpr(xpr), m_rowIndices(rowIndices), m_colIndices(colIndices)
  {}

  /** \returns number of rows */
  Index rows() const { return internal::size(m_rowIndices); }

  /** \returns number of columns */
  Index cols() const { return internal::size(m_colIndices); }

  /** \returns the nested expression */
  const typename internal::remove_all<XprType>::type&
  nestedExpression() const { return m_xpr; }

  /** \returns the nested expression */
  typename internal::remove_reference<XprType>::type&
  nestedExpression() { return m_xpr; }

  /** \returns a const reference to the object storing/generating the row indices */
  const RowIndices& rowIndices() const { return m_rowIndices; }

  /** \returns a const reference to the object storing/generating the column indices */
  const ColIndices& colIndices() const { return m_colIndices; }

protected:
  MatrixTypeNested m_xpr;
  RowIndices m_rowIndices;
  ColIndices m_colIndices;
};


// Generic API dispatcher
template<typename XprType, typename RowIndices, typename ColIndices, typename StorageKind>
class IndexedViewImpl
  : public internal::generic_xpr_base<IndexedView<XprType, RowIndices, ColIndices> >::type
{
public:
  typedef typename internal::generic_xpr_base<IndexedView<XprType, RowIndices, ColIndices> >::type Base;
};

namespace internal {


template<typename ArgType, typename RowIndices, typename ColIndices>
struct unary_evaluator<IndexedView<ArgType, RowIndices, ColIndices>, IndexBased>
  : evaluator_base<IndexedView<ArgType, RowIndices, ColIndices> >
{
  typedef IndexedView<ArgType, RowIndices, ColIndices> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost /* TODO + cost of row/col index */,

    FlagsLinearAccessBit = (traits<XprType>::RowsAtCompileTime == 1 || traits<XprType>::ColsAtCompileTime == 1) ? LinearAccessBit : 0,

    FlagsRowMajorBit = traits<XprType>::FlagsRowMajorBit, 

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits & ~RowMajorBit /*| LinearAccessBit | DirectAccessBit*/)) | FlagsLinearAccessBit | FlagsRowMajorBit,

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_xpr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeffRef( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar& coeffRef(Index index) const
  {
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeffRef( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const CoeffReturnType coeff(Index index) const
  {
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeff( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

protected:

  evaluator<ArgType> m_argImpl;
  const XprType& m_xpr;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_INDEXED_VIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Inverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INVERSE_H
#define EIGEN_INVERSE_H

namespace Eigen {

template<typename XprType,typename StorageKind> class InverseImpl;

namespace internal {

template<typename XprType>
struct traits<Inverse<XprType> >
  : traits<typename XprType::PlainObject>
{
  typedef typename XprType::PlainObject PlainObject;
  typedef traits<PlainObject> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit
  };
};

} // end namespace internal

/** \class Inverse
  *
  * \brief Expression of the inverse of another expression
  *
  * \tparam XprType the type of the expression we are taking the inverse
  *
  * This class represents an abstract expression of A.inverse()
  * and most of the time this is the only way it is used.
  *
  */
template<typename XprType>
class Inverse : public InverseImpl<XprType,typename internal::traits<XprType>::StorageKind>
{
public:
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename XprType::Scalar                            Scalar;
  typedef typename internal::ref_selector<XprType>::type      XprTypeNested;
  typedef typename internal::remove_all<XprTypeNested>::type  XprTypeNestedCleaned;
  typedef typename internal::ref_selector<Inverse>::type Nested;
  typedef typename internal::remove_all<XprType>::type NestedExpression;

  explicit EIGEN_DEVICE_FUNC Inverse(const XprType &xpr)
    : m_xpr(xpr)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR  Index rows() const EIGEN_NOEXCEPT { return m_xpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR  Index cols() const EIGEN_NOEXCEPT { return m_xpr.rows(); }

  EIGEN_DEVICE_FUNC const XprTypeNestedCleaned& nestedExpression() const { return m_xpr; }

protected:
  XprTypeNested m_xpr;
};

// Generic API dispatcher
template<typename XprType, typename StorageKind>
class InverseImpl
  : public internal::generic_xpr_base<Inverse<XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<Inverse<XprType> >::type Base;
  typedef typename XprType::Scalar Scalar;
private:

  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

namespace internal {

/** \internal
  * \brief Default evaluator for Inverse expression.
  *
  * This default evaluator for Inverse expression simply evaluate the inverse into a temporary
  * by a call to internal::call_assignment_no_alias.
  * Therefore, inverse implementers only have to specialize Assignment<Dst,Inverse<...>, ...> for
  * there own nested expression.
  *
  * \sa class Inverse
  */
template<typename ArgType>
struct unary_evaluator<Inverse<ArgType> >
  : public evaluator<typename Inverse<ArgType>::PlainObject>
{
  typedef Inverse<ArgType> InverseType;
  typedef typename InverseType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  enum { Flags = Base::Flags | EvalBeforeNestingBit };

  unary_evaluator(const InverseType& inv_xpr)
    : m_result(inv_xpr.rows(), inv_xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    internal::call_assignment_no_alias(m_result, inv_xpr);
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_INVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Map.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAP_H
#define EIGEN_MAP_H

namespace Eigen {

namespace internal {
template<typename PlainObjectType, int MapOptions, typename StrideType>
struct traits<Map<PlainObjectType, MapOptions, StrideType> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    PlainObjectTypeInnerSize = ((traits<PlainObjectType>::Flags&RowMajorBit)==RowMajorBit)
                             ? PlainObjectType::ColsAtCompileTime
                             : PlainObjectType::RowsAtCompileTime,

    InnerStrideAtCompileTime = StrideType::InnerStrideAtCompileTime == 0
                             ? int(PlainObjectType::InnerStrideAtCompileTime)
                             : int(StrideType::InnerStrideAtCompileTime),
    OuterStrideAtCompileTime = StrideType::OuterStrideAtCompileTime == 0
                             ? (InnerStrideAtCompileTime==Dynamic || PlainObjectTypeInnerSize==Dynamic
                                ? Dynamic
                                : int(InnerStrideAtCompileTime) * int(PlainObjectTypeInnerSize))
                             : int(StrideType::OuterStrideAtCompileTime),
    Alignment = int(MapOptions)&int(AlignedMask),
    Flags0 = TraitsBase::Flags & (~NestByRefBit),
    Flags = is_lvalue<PlainObjectType>::value ? int(Flags0) : (int(Flags0) & ~LvalueBit)
  };
private:
  enum { Options }; // Expressions don't have Options
};
}

/** \class Map
  * \ingroup Core_Module
  *
  * \brief A matrix or vector expression mapping an existing array of data.
  *
  * \tparam PlainObjectType the equivalent matrix type of the mapped data
  * \tparam MapOptions specifies the pointer alignment in bytes. It can be: \c #Aligned128, \c #Aligned64, \c #Aligned32, \c #Aligned16, \c #Aligned8 or \c #Unaligned.
  *                The default is \c #Unaligned.
  * \tparam StrideType optionally specifies strides. By default, Map assumes the memory layout
  *                   of an ordinary, contiguous array. This can be overridden by specifying strides.
  *                   The type passed here must be a specialization of the Stride template, see examples below.
  *
  * This class represents a matrix or vector expression mapping an existing array of data.
  * It can be used to let Eigen interface without any overhead with non-Eigen data structures,
  * such as plain C arrays or structures from other libraries. By default, it assumes that the
  * data is laid out contiguously in memory. You can however override this by explicitly specifying
  * inner and outer strides.
  *
  * Here's an example of simply mapping a contiguous array as a \ref TopicStorageOrders "column-major" matrix:
  * \include Map_simple.cpp
  * Output: \verbinclude Map_simple.out
  *
  * If you need to map non-contiguous arrays, you can do so by specifying strides:
  *
  * Here's an example of mapping an array as a vector, specifying an inner stride, that is, the pointer
  * increment between two consecutive coefficients. Here, we're specifying the inner stride as a compile-time
  * fixed value.
  * \include Map_inner_stride.cpp
  * Output: \verbinclude Map_inner_stride.out
  *
  * Here's an example of mapping an array while specifying an outer stride. Here, since we're mapping
  * as a column-major matrix, 'outer stride' means the pointer increment between two consecutive columns.
  * Here, we're specifying the outer stride as a runtime parameter. Note that here \c OuterStride<> is
  * a short version of \c OuterStride<Dynamic> because the default template parameter of OuterStride
  * is  \c Dynamic
  * \include Map_outer_stride.cpp
  * Output: \verbinclude Map_outer_stride.out
  *
  * For more details and for an example of specifying both an inner and an outer stride, see class Stride.
  *
  * \b Tip: to change the array of data mapped by a Map object, you can use the C++
  * placement new syntax:
  *
  * Example: \include Map_placement_new.cpp
  * Output: \verbinclude Map_placement_new.out
  *
  * This class is the return type of PlainObjectBase::Map() but can also be used directly.
  *
  * \sa PlainObjectBase::Map(), \ref TopicStorageOrders
  */
template<typename PlainObjectType, int MapOptions, typename StrideType> class Map
  : public MapBase<Map<PlainObjectType, MapOptions, StrideType> >
{
  public:

    typedef MapBase<Map> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Map)

    typedef typename Base::PointerType PointerType;
    typedef PointerType PointerArgType;
    EIGEN_DEVICE_FUNC
    inline PointerType cast_to_pointer_type(PointerArgType ptr) { return ptr; }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return StrideType::InnerStrideAtCompileTime != 0 ? m_stride.inner() : 1;
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return StrideType::OuterStrideAtCompileTime != 0 ? m_stride.outer()
           : internal::traits<Map>::OuterStrideAtCompileTime != Dynamic ? Index(internal::traits<Map>::OuterStrideAtCompileTime)
           : IsVectorAtCompileTime ? (this->size() * innerStride())
           : int(Flags)&RowMajorBit ? (this->cols() * innerStride())
           : (this->rows() * innerStride());
    }

    /** Constructor in the fixed-size case.
      *
      * \param dataPtr pointer to the array to map
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    explicit inline Map(PointerArgType dataPtr, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr)), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    /** Constructor in the dynamic-size vector case.
      *
      * \param dataPtr pointer to the array to map
      * \param size the size of the vector expression
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    inline Map(PointerArgType dataPtr, Index size, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr), size), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    /** Constructor in the dynamic-size matrix case.
      *
      * \param dataPtr pointer to the array to map
      * \param rows the number of rows of the matrix expression
      * \param cols the number of columns of the matrix expression
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    inline Map(PointerArgType dataPtr, Index rows, Index cols, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr), rows, cols), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)

  protected:
    StrideType m_stride;
};


} // end namespace Eigen

#endif // EIGEN_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/MapBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAPBASE_H
#define EIGEN_MAPBASE_H

#define EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived) \
      EIGEN_STATIC_ASSERT((int(internal::evaluator<Derived>::Flags) & LinearAccessBit) || Derived::IsVectorAtCompileTime, \
                          YOU_ARE_TRYING_TO_USE_AN_INDEX_BASED_ACCESSOR_ON_AN_EXPRESSION_THAT_DOES_NOT_SUPPORT_THAT)

namespace Eigen {

/** \ingroup Core_Module
  *
  * \brief Base class for dense Map and Block expression with direct access
  *
  * This base class provides the const low-level accessors (e.g. coeff, coeffRef) of dense
  * Map and Block objects with direct access.
  * Typical users do not have to directly deal with this class.
  *
  * This class can be extended by through the macro plugin \c EIGEN_MAPBASE_PLUGIN.
  * See \link TopicCustomizing_Plugins customizing Eigen \endlink for details.
  *
  * The \c Derived class has to provide the following two methods describing the memory layout:
  *  \code Index innerStride() const; \endcode
  *  \code Index outerStride() const; \endcode
  *
  * \sa class Map, class Block
  */
template<typename Derived> class MapBase<Derived, ReadOnlyAccessors>
  : public internal::dense_xpr_base<Derived>::type
{
  public:

    typedef typename internal::dense_xpr_base<Derived>::type Base;
    enum {
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      InnerStrideAtCompileTime = internal::traits<Derived>::InnerStrideAtCompileTime,
      SizeAtCompileTime = Base::SizeAtCompileTime
    };

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         Scalar *,
                         const Scalar *>::type
                     PointerType;

    using Base::derived;
//    using Base::RowsAtCompileTime;
//    using Base::ColsAtCompileTime;
//    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;
    using Base::IsRowMajor;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::eval;

    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;

    // bug 217 - compile error on ICC 11.1
    using Base::operator=;

    typedef typename Base::CoeffReturnType CoeffReturnType;

    /** \copydoc DenseBase::rows() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_rows.value(); }
    /** \copydoc DenseBase::cols() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_cols.value(); }

    /** Returns a pointer to the first coefficient of the matrix or vector.
      *
      * \note When addressing this data, make sure to honor the strides returned by innerStride() and outerStride().
      *
      * \sa innerStride(), outerStride()
      */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const { return m_data; }

    /** \copydoc PlainObjectBase::coeff(Index,Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeff(Index rowId, Index colId) const
    {
      return m_data[colId * colStride() + rowId * rowStride()];
    }

    /** \copydoc PlainObjectBase::coeff(Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeff(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return m_data[index * innerStride()];
    }

    /** \copydoc PlainObjectBase::coeffRef(Index,Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return this->m_data[colId * colStride() + rowId * rowStride()];
    }

    /** \copydoc PlainObjectBase::coeffRef(Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return this->m_data[index * innerStride()];
    }

    /** \internal */
    template<int LoadMode>
    inline PacketScalar packet(Index rowId, Index colId) const
    {
      return internal::ploadt<PacketScalar, LoadMode>
               (m_data + (colId * colStride() + rowId * rowStride()));
    }

    /** \internal */
    template<int LoadMode>
    inline PacketScalar packet(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return internal::ploadt<PacketScalar, LoadMode>(m_data + index * innerStride());
    }

    /** \internal Constructor for fixed size matrices or vectors */
    EIGEN_DEVICE_FUNC
    explicit inline MapBase(PointerType dataPtr) : m_data(dataPtr), m_rows(RowsAtCompileTime), m_cols(ColsAtCompileTime)
    {
      EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
      checkSanity<Derived>();
    }

    /** \internal Constructor for dynamically sized vectors */
    EIGEN_DEVICE_FUNC
    inline MapBase(PointerType dataPtr, Index vecSize)
            : m_data(dataPtr),
              m_rows(RowsAtCompileTime == Dynamic ? vecSize : Index(RowsAtCompileTime)),
              m_cols(ColsAtCompileTime == Dynamic ? vecSize : Index(ColsAtCompileTime))
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      eigen_assert(vecSize >= 0);
      eigen_assert(dataPtr == 0 || SizeAtCompileTime == Dynamic || SizeAtCompileTime == vecSize);
      checkSanity<Derived>();
    }

    /** \internal Constructor for dynamically sized matrices */
    EIGEN_DEVICE_FUNC
    inline MapBase(PointerType dataPtr, Index rows, Index cols)
            : m_data(dataPtr), m_rows(rows), m_cols(cols)
    {
      eigen_assert( (dataPtr == 0)
              || (   rows >= 0 && (RowsAtCompileTime == Dynamic || RowsAtCompileTime == rows)
                  && cols >= 0 && (ColsAtCompileTime == Dynamic || ColsAtCompileTime == cols)));
      checkSanity<Derived>();
    }

    #ifdef EIGEN_MAPBASE_PLUGIN
    #include EIGEN_MAPBASE_PLUGIN
    #endif

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MapBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MapBase)

    template<typename T>
    EIGEN_DEVICE_FUNC
    void checkSanity(typename internal::enable_if<(internal::traits<T>::Alignment>0),void*>::type = 0) const
    {
#if EIGEN_MAX_ALIGN_BYTES>0
      // innerStride() is not set yet when this function is called, so we optimistically assume the lowest plausible value:
      const Index minInnerStride = InnerStrideAtCompileTime == Dynamic ? 1 : Index(InnerStrideAtCompileTime);
      EIGEN_ONLY_USED_FOR_DEBUG(minInnerStride);
      eigen_assert((   ((internal::UIntPtr(m_data) % internal::traits<Derived>::Alignment) == 0)
                    || (cols() * rows() * minInnerStride * sizeof(Scalar)) < internal::traits<Derived>::Alignment ) && "data is not aligned");
#endif
    }

    template<typename T>
    EIGEN_DEVICE_FUNC
    void checkSanity(typename internal::enable_if<internal::traits<T>::Alignment==0,void*>::type = 0) const
    {}

    PointerType m_data;
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_rows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_cols;
};

/** \ingroup Core_Module
  *
  * \brief Base class for non-const dense Map and Block expression with direct access
  *
  * This base class provides the non-const low-level accessors (e.g. coeff and coeffRef) of
  * dense Map and Block objects with direct access.
  * It inherits MapBase<Derived, ReadOnlyAccessors> which defines the const variant for reading specific entries.
  *
  * \sa class Map, class Block
  */
template<typename Derived> class MapBase<Derived, WriteAccessors>
  : public MapBase<Derived, ReadOnlyAccessors>
{
    typedef MapBase<Derived, ReadOnlyAccessors> ReadOnlyMapBase;
  public:

    typedef MapBase<Derived, ReadOnlyAccessors> Base;

    typedef typename Base::Scalar Scalar;
    typedef typename Base::PacketScalar PacketScalar;
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::PointerType PointerType;

    using Base::derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;

    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;

    typedef typename internal::conditional<
                    internal::is_lvalue<Derived>::value,
                    Scalar,
                    const Scalar
                  >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return this->m_data; }
    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return this->m_data; } // no const-cast here so non-const-correct code will give a compile error

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue& coeffRef(Index row, Index col)
    {
      return this->m_data[col * colStride() + row * rowStride()];
    }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue& coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return this->m_data[index * innerStride()];
    }

    template<int StoreMode>
    inline void writePacket(Index row, Index col, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>
               (this->m_data + (col * colStride() + row * rowStride()), val);
    }

    template<int StoreMode>
    inline void writePacket(Index index, const PacketScalar& val)
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      internal::pstoret<Scalar, PacketScalar, StoreMode>
                (this->m_data + index * innerStride(), val);
    }

    EIGEN_DEVICE_FUNC explicit inline MapBase(PointerType dataPtr) : Base(dataPtr) {}
    EIGEN_DEVICE_FUNC inline MapBase(PointerType dataPtr, Index vecSize) : Base(dataPtr, vecSize) {}
    EIGEN_DEVICE_FUNC inline MapBase(PointerType dataPtr, Index rows, Index cols) : Base(dataPtr, rows, cols) {}

    EIGEN_DEVICE_FUNC
    Derived& operator=(const MapBase& other)
    {
      ReadOnlyMapBase::Base::operator=(other);
      return derived();
    }

    // In theory we could simply refer to Base:Base::operator=, but MSVC does not like Base::Base,
    // see bugs 821 and 920.
    using ReadOnlyMapBase::Base::operator=;
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MapBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MapBase)
};

#undef EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS

} // end namespace Eigen

#endif // EIGEN_MAPBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (c) 2021, NVIDIA CORPORATION. All rights reserved.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATHFUNCTIONS_H
#define EIGEN_MATHFUNCTIONS_H

// TODO this should better be moved to NumTraits
// Source: WolframAlpha
#define EIGEN_PI    3.141592653589793238462643383279502884197169399375105820974944592307816406L
#define EIGEN_LOG2E 1.442695040888963407359924681001892137426645954152985934135449406931109219L
#define EIGEN_LN2   0.693147180559945309417232121458176568075500134360255254120680009493393621L

namespace Eigen {

// On WINCE, std::abs is defined for int only, so let's defined our own overloads:
// This issue has been confirmed with MSVC 2008 only, but the issue might exist for more recent versions too.
#if EIGEN_OS_WINCE && EIGEN_COMP_MSVC && EIGEN_COMP_MSVC<=1500
long        abs(long        x) { return (labs(x));  }
double      abs(double      x) { return (fabs(x));  }
float       abs(float       x) { return (fabsf(x)); }
long double abs(long double x) { return (fabsl(x)); }
#endif

namespace internal {

/** \internal \class global_math_functions_filtering_base
  *
  * What it does:
  * Defines a typedef 'type' as follows:
  * - if type T has a member typedef Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl, then
  *   global_math_functions_filtering_base<T>::type is a typedef for it.
  * - otherwise, global_math_functions_filtering_base<T>::type is a typedef for T.
  *
  * How it's used:
  * To allow to defined the global math functions (like sin...) in certain cases, like the Array expressions.
  * When you do sin(array1+array2), the object array1+array2 has a complicated expression type, all what you want to know
  * is that it inherits ArrayBase. So we implement a partial specialization of sin_impl for ArrayBase<Derived>.
  * So we must make sure to use sin_impl<ArrayBase<Derived> > and not sin_impl<Derived>, otherwise our partial specialization
  * won't be used. How does sin know that? That's exactly what global_math_functions_filtering_base tells it.
  *
  * How it's implemented:
  * SFINAE in the style of enable_if. Highly susceptible of breaking compilers. With GCC, it sure does work, but if you replace
  * the typename dummy by an integer template parameter, it doesn't work anymore!
  */

template<typename T, typename dummy = void>
struct global_math_functions_filtering_base
{
  typedef T type;
};

template<typename T> struct always_void { typedef void type; };

template<typename T>
struct global_math_functions_filtering_base
  <T,
   typename always_void<typename T::Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl>::type
  >
{
  typedef typename T::Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl type;
};

#define EIGEN_MATHFUNC_IMPL(func, scalar) Eigen::internal::func##_impl<typename Eigen::internal::global_math_functions_filtering_base<scalar>::type>
#define EIGEN_MATHFUNC_RETVAL(func, scalar) typename Eigen::internal::func##_retval<typename Eigen::internal::global_math_functions_filtering_base<scalar>::type>::type

/****************************************************************************
* Implementation of real                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct real_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x;
  }
};

template<typename Scalar>
struct real_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    using std::real;
    return real(x);
  }
};

template<typename Scalar> struct real_impl : real_default_impl<Scalar> {};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct real_impl<std::complex<T> >
{
  typedef T RealScalar;
  EIGEN_DEVICE_FUNC
  static inline T run(const std::complex<T>& x)
  {
    return x.real();
  }
};
#endif

template<typename Scalar>
struct real_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of imag                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct imag_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar&)
  {
    return RealScalar(0);
  }
};

template<typename Scalar>
struct imag_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    using std::imag;
    return imag(x);
  }
};

template<typename Scalar> struct imag_impl : imag_default_impl<Scalar> {};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct imag_impl<std::complex<T> >
{
  typedef T RealScalar;
  EIGEN_DEVICE_FUNC
  static inline T run(const std::complex<T>& x)
  {
    return x.imag();
  }
};
#endif

template<typename Scalar>
struct imag_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of real_ref                                             *
****************************************************************************/

template<typename Scalar>
struct real_ref_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar& run(Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[0];
  }
  EIGEN_DEVICE_FUNC
  static inline const RealScalar& run(const Scalar& x)
  {
    return reinterpret_cast<const RealScalar*>(&x)[0];
  }
};

template<typename Scalar>
struct real_ref_retval
{
  typedef typename NumTraits<Scalar>::Real & type;
};

/****************************************************************************
* Implementation of imag_ref                                             *
****************************************************************************/

template<typename Scalar, bool IsComplex>
struct imag_ref_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar& run(Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[1];
  }
  EIGEN_DEVICE_FUNC
  static inline const RealScalar& run(const Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[1];
  }
};

template<typename Scalar>
struct imag_ref_default_impl<Scalar, false>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Scalar run(Scalar&)
  {
    return Scalar(0);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline const Scalar run(const Scalar&)
  {
    return Scalar(0);
  }
};

template<typename Scalar>
struct imag_ref_impl : imag_ref_default_impl<Scalar, NumTraits<Scalar>::IsComplex> {};

template<typename Scalar>
struct imag_ref_retval
{
  typedef typename NumTraits<Scalar>::Real & type;
};

/****************************************************************************
* Implementation of conj                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct conj_default_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    return x;
  }
};

template<typename Scalar>
struct conj_default_impl<Scalar,true>
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    using std::conj;
    return conj(x);
  }
};

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct conj_impl : conj_default_impl<Scalar, IsComplex> {};

template<typename Scalar>
struct conj_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of abs2                                                 *
****************************************************************************/

template<typename Scalar,bool IsComplex>
struct abs2_impl_default
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x*x;
  }
};

template<typename Scalar>
struct abs2_impl_default<Scalar, true> // IsComplex
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x.real()*x.real() + x.imag()*x.imag();
  }
};

template<typename Scalar>
struct abs2_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return abs2_impl_default<Scalar,NumTraits<Scalar>::IsComplex>::run(x);
  }
};

template<typename Scalar>
struct abs2_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of sqrt/rsqrt                                             *
****************************************************************************/

template<typename Scalar>
struct sqrt_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(sqrt);
    return sqrt(x);
  }
};

// Complex sqrt defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_sqrt(const std::complex<T>& a_x);

// Custom implementation is faster than `std::sqrt`, works on
// GPU, and correctly handles special cases (unlike MSVC).
template<typename T>
struct sqrt_impl<std::complex<T> >
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE std::complex<T> run(const std::complex<T>& x)
  {
    return complex_sqrt<T>(x);
  }
};

template<typename Scalar>
struct sqrt_retval
{
  typedef Scalar type;
};

// Default implementation relies on numext::sqrt, at bottom of file.
template<typename T>
struct rsqrt_impl;

// Complex rsqrt defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_rsqrt(const std::complex<T>& a_x);

template<typename T>
struct rsqrt_impl<std::complex<T> >
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE std::complex<T> run(const std::complex<T>& x)
  {
    return complex_rsqrt<T>(x);
  }
};

template<typename Scalar>
struct rsqrt_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of norm1                                                *
****************************************************************************/

template<typename Scalar, bool IsComplex>
struct norm1_default_impl;

template<typename Scalar>
struct norm1_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    EIGEN_USING_STD(abs);
    return abs(x.real()) + abs(x.imag());
  }
};

template<typename Scalar>
struct norm1_default_impl<Scalar, false>
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(abs);
    return abs(x);
  }
};

template<typename Scalar>
struct norm1_impl : norm1_default_impl<Scalar, NumTraits<Scalar>::IsComplex> {};

template<typename Scalar>
struct norm1_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of hypot                                                *
****************************************************************************/

template<typename Scalar> struct hypot_impl;

template<typename Scalar>
struct hypot_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of cast                                                 *
****************************************************************************/

template<typename OldType, typename NewType, typename EnableIf = void>
struct cast_impl
{
  EIGEN_DEVICE_FUNC
  static inline NewType run(const OldType& x)
  {
    return static_cast<NewType>(x);
  }
};

// Casting from S -> Complex<T> leads to an implicit conversion from S to T,
// generating warnings on clang.  Here we explicitly cast the real component.
template<typename OldType, typename NewType>
struct cast_impl<OldType, NewType,
  typename internal::enable_if<
    !NumTraits<OldType>::IsComplex && NumTraits<NewType>::IsComplex
  >::type>
{
  EIGEN_DEVICE_FUNC
  static inline NewType run(const OldType& x)
  {
    typedef typename NumTraits<NewType>::Real NewReal;
    return static_cast<NewType>(static_cast<NewReal>(x));
  }
};

// here, for once, we're plainly returning NewType: we don't want cast to do weird things.

template<typename OldType, typename NewType>
EIGEN_DEVICE_FUNC
inline NewType cast(const OldType& x)
{
  return cast_impl<OldType, NewType>::run(x);
}

/****************************************************************************
* Implementation of round                                                   *
****************************************************************************/

template<typename Scalar>
struct round_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
#if EIGEN_HAS_CXX11_MATH
    EIGEN_USING_STD(round);
#endif
    return Scalar(round(x));
  }
};

#if !EIGEN_HAS_CXX11_MATH
#if EIGEN_HAS_C99_MATH
// Use ::roundf for float.
template<>
struct round_impl<float> {
  EIGEN_DEVICE_FUNC
  static inline float run(const float& x)
  {
    return ::roundf(x);
  }
};
#else
template<typename Scalar>
struct round_using_floor_ceil_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
    // Without C99 round/roundf, resort to floor/ceil.
    EIGEN_USING_STD(floor);
    EIGEN_USING_STD(ceil);
    // If not enough precision to resolve a decimal at all, return the input.
    // Otherwise, adding 0.5 can trigger an increment by 1.
    const Scalar limit = Scalar(1ull << (NumTraits<Scalar>::digits() - 1));
    if (x >= limit || x <= -limit) {
      return x;
    }
    return (x > Scalar(0)) ? Scalar(floor(x + Scalar(0.5))) : Scalar(ceil(x - Scalar(0.5)));
  }
};

template<>
struct round_impl<float> : round_using_floor_ceil_impl<float> {};

template<>
struct round_impl<double> : round_using_floor_ceil_impl<double> {};
#endif // EIGEN_HAS_C99_MATH
#endif // !EIGEN_HAS_CXX11_MATH

template<typename Scalar>
struct round_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of rint                                                    *
****************************************************************************/

template<typename Scalar>
struct rint_impl {
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
#if EIGEN_HAS_CXX11_MATH
      EIGEN_USING_STD(rint);
#endif
    return rint(x);
  }
};

#if !EIGEN_HAS_CXX11_MATH
template<>
struct rint_impl<double> {
  EIGEN_DEVICE_FUNC
  static inline double run(const double& x)
  {
    return ::rint(x);
  }
};
template<>
struct rint_impl<float> {
  EIGEN_DEVICE_FUNC
  static inline float run(const float& x)
  {
    return ::rintf(x);
  }
};
#endif

template<typename Scalar>
struct rint_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of arg                                                     *
****************************************************************************/

// Visual Studio 2017 has a bug where arg(float) returns 0 for negative inputs.
// This seems to be fixed in VS 2019.
#if EIGEN_HAS_CXX11_MATH && (!EIGEN_COMP_MSVC || EIGEN_COMP_MSVC >= 1920)
// std::arg is only defined for types of std::complex, or integer types or float/double/long double
template<typename Scalar,
          bool HasStdImpl = NumTraits<Scalar>::IsComplex || is_integral<Scalar>::value
                            || is_same<Scalar, float>::value || is_same<Scalar, double>::value
                            || is_same<Scalar, long double>::value >
struct arg_default_impl;

template<typename Scalar>
struct arg_default_impl<Scalar, true> {
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    #if defined(EIGEN_HIP_DEVICE_COMPILE)
    // HIP does not seem to have a native device side implementation for the math routine "arg"
    using std::arg;
    #else
    EIGEN_USING_STD(arg);
    #endif
    return static_cast<RealScalar>(arg(x));
  }
};

// Must be non-complex floating-point type (e.g. half/bfloat16).
template<typename Scalar>
struct arg_default_impl<Scalar, false> {
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return (x < Scalar(0)) ? RealScalar(EIGEN_PI) : RealScalar(0);
  }
};
#else
template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct arg_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return (x < RealScalar(0)) ? RealScalar(EIGEN_PI) : RealScalar(0);
  }
};

template<typename Scalar>
struct arg_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    EIGEN_USING_STD(arg);
    return arg(x);
  }
};
#endif
template<typename Scalar> struct arg_impl : arg_default_impl<Scalar> {};

template<typename Scalar>
struct arg_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of expm1                                                   *
****************************************************************************/

// This implementation is based on GSL Math's expm1.
namespace std_fallback {
  // fallback expm1 implementation in case there is no expm1(Scalar) function in namespace of Scalar,
  // or that there is no suitable std::expm1 function available. Implementation
  // attributed to Kahan. See: http://www.plunk.org/~hatch/rightway.php.
  template<typename Scalar>
  EIGEN_DEVICE_FUNC inline Scalar expm1(const Scalar& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_USING_STD(exp);
    Scalar u = exp(x);
    if (numext::equal_strict(u, Scalar(1))) {
      return x;
    }
    Scalar um1 = u - RealScalar(1);
    if (numext::equal_strict(um1, Scalar(-1))) {
      return RealScalar(-1);
    }

    EIGEN_USING_STD(log);
    Scalar logu = log(u);
    return numext::equal_strict(u, logu) ? u : (u - RealScalar(1)) * x / logu;
  }
}

template<typename Scalar>
struct expm1_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    #if EIGEN_HAS_CXX11_MATH
    using std::expm1;
    #else
    using std_fallback::expm1;
    #endif
    return expm1(x);
  }
};

template<typename Scalar>
struct expm1_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of log                                                     *
****************************************************************************/

// Complex log defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_log(const std::complex<T>& z);

template<typename Scalar>
struct log_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(log);
    return static_cast<Scalar>(log(x));
  }
};

template<typename Scalar>
struct log_impl<std::complex<Scalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<Scalar> run(const std::complex<Scalar>& z)
  {
    return complex_log(z);
  }
};

/****************************************************************************
* Implementation of log1p                                                   *
****************************************************************************/

namespace std_fallback {
  // fallback log1p implementation in case there is no log1p(Scalar) function in namespace of Scalar,
  // or that there is no suitable std::log1p function available
  template<typename Scalar>
  EIGEN_DEVICE_FUNC inline Scalar log1p(const Scalar& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    typedef typename NumTraits<Scalar>::Real RealScalar;
    EIGEN_USING_STD(log);
    Scalar x1p = RealScalar(1) + x;
    Scalar log_1p = log_impl<Scalar>::run(x1p);
    const bool is_small = numext::equal_strict(x1p, Scalar(1));
    const bool is_inf = numext::equal_strict(x1p, log_1p);
    return (is_small || is_inf) ? x : x * (log_1p / (x1p - RealScalar(1)));
  }
}

template<typename Scalar>
struct log1p_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    #if EIGEN_HAS_CXX11_MATH
    using std::log1p;
    #else
    using std_fallback::log1p;
    #endif
    return log1p(x);
  }
};

// Specialization for complex types that are not supported by std::log1p.
template <typename RealScalar>
struct log1p_impl<std::complex<RealScalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<RealScalar> run(
      const std::complex<RealScalar>& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(RealScalar)
    return std_fallback::log1p(x);
  }
};

template<typename Scalar>
struct log1p_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of pow                                                  *
****************************************************************************/

template<typename ScalarX,typename ScalarY, bool IsInteger = NumTraits<ScalarX>::IsInteger&&NumTraits<ScalarY>::IsInteger>
struct pow_impl
{
  //typedef Scalar retval;
  typedef typename ScalarBinaryOpTraits<ScalarX,ScalarY,internal::scalar_pow_op<ScalarX,ScalarY> >::ReturnType result_type;
  static EIGEN_DEVICE_FUNC inline result_type run(const ScalarX& x, const ScalarY& y)
  {
    EIGEN_USING_STD(pow);
    return pow(x, y);
  }
};

template<typename ScalarX,typename ScalarY>
struct pow_impl<ScalarX,ScalarY, true>
{
  typedef ScalarX result_type;
  static EIGEN_DEVICE_FUNC inline ScalarX run(ScalarX x, ScalarY y)
  {
    ScalarX res(1);
    eigen_assert(!NumTraits<ScalarY>::IsSigned || y >= 0);
    if(y & 1) res *= x;
    y >>= 1;
    while(y)
    {
      x *= x;
      if(y&1) res *= x;
      y >>= 1;
    }
    return res;
  }
};

/****************************************************************************
* Implementation of random                                               *
****************************************************************************/

template<typename Scalar,
         bool IsComplex,
         bool IsInteger>
struct random_default_impl {};

template<typename Scalar>
struct random_impl : random_default_impl<Scalar, NumTraits<Scalar>::IsComplex, NumTraits<Scalar>::IsInteger> {};

template<typename Scalar>
struct random_retval
{
  typedef Scalar type;
};

template<typename Scalar> inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random(const Scalar& x, const Scalar& y);
template<typename Scalar> inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random();

template<typename Scalar>
struct random_default_impl<Scalar, false, false>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    return x + (y-x) * Scalar(std::rand()) / Scalar(RAND_MAX);
  }
  static inline Scalar run()
  {
    return run(Scalar(NumTraits<Scalar>::IsSigned ? -1 : 0), Scalar(1));
  }
};

enum {
  meta_floor_log2_terminate,
  meta_floor_log2_move_up,
  meta_floor_log2_move_down,
  meta_floor_log2_bogus
};

template<unsigned int n, int lower, int upper> struct meta_floor_log2_selector
{
  enum { middle = (lower + upper) / 2,
         value = (upper <= lower + 1) ? int(meta_floor_log2_terminate)
               : (n < (1 << middle)) ? int(meta_floor_log2_move_down)
               : (n==0) ? int(meta_floor_log2_bogus)
               : int(meta_floor_log2_move_up)
  };
};

template<unsigned int n,
         int lower = 0,
         int upper = sizeof(unsigned int) * CHAR_BIT - 1,
         int selector = meta_floor_log2_selector<n, lower, upper>::value>
struct meta_floor_log2 {};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_move_down>
{
  enum { value = meta_floor_log2<n, lower, meta_floor_log2_selector<n, lower, upper>::middle>::value };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_move_up>
{
  enum { value = meta_floor_log2<n, meta_floor_log2_selector<n, lower, upper>::middle, upper>::value };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_terminate>
{
  enum { value = (n >= ((unsigned int)(1) << (lower+1))) ? lower+1 : lower };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_bogus>
{
  // no value, error at compile time
};

template<typename Scalar>
struct random_default_impl<Scalar, false, true>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    if (y <= x)
      return x;
    // ScalarU is the unsigned counterpart of Scalar, possibly Scalar itself.
    typedef typename make_unsigned<Scalar>::type ScalarU;
    // ScalarX is the widest of ScalarU and unsigned int.
    // We'll deal only with ScalarX and unsigned int below thus avoiding signed
    // types and arithmetic and signed overflows (which are undefined behavior).
    typedef typename conditional<(ScalarU(-1) > unsigned(-1)), ScalarU, unsigned>::type ScalarX;
    // The following difference doesn't overflow, provided our integer types are two's
    // complement and have the same number of padding bits in signed and unsigned variants.
    // This is the case in most modern implementations of C++.
    ScalarX range = ScalarX(y) - ScalarX(x);
    ScalarX offset = 0;
    ScalarX divisor = 1;
    ScalarX multiplier = 1;
    const unsigned rand_max = RAND_MAX;
    if (range <= rand_max) divisor = (rand_max + 1) / (range + 1);
    else                   multiplier = 1 + range / (rand_max + 1);
    // Rejection sampling.
    do {
      offset = (unsigned(std::rand()) * multiplier) / divisor;
    } while (offset > range);
    return Scalar(ScalarX(x) + offset);
  }

  static inline Scalar run()
  {
#ifdef EIGEN_MAKING_DOCS
    return run(Scalar(NumTraits<Scalar>::IsSigned ? -10 : 0), Scalar(10));
#else
    enum { rand_bits = meta_floor_log2<(unsigned int)(RAND_MAX)+1>::value,
           scalar_bits = sizeof(Scalar) * CHAR_BIT,
           shift = EIGEN_PLAIN_ENUM_MAX(0, int(rand_bits) - int(scalar_bits)),
           offset = NumTraits<Scalar>::IsSigned ? (1 << (EIGEN_PLAIN_ENUM_MIN(rand_bits,scalar_bits)-1)) : 0
    };
    return Scalar((std::rand() >> shift) - offset);
#endif
  }
};

template<typename Scalar>
struct random_default_impl<Scalar, true, false>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    return Scalar(random(x.real(), y.real()),
                  random(x.imag(), y.imag()));
  }
  static inline Scalar run()
  {
    typedef typename NumTraits<Scalar>::Real RealScalar;
    return Scalar(random<RealScalar>(), random<RealScalar>());
  }
};

template<typename Scalar>
inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random(const Scalar& x, const Scalar& y)
{
  return EIGEN_MATHFUNC_IMPL(random, Scalar)::run(x, y);
}

template<typename Scalar>
inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random()
{
  return EIGEN_MATHFUNC_IMPL(random, Scalar)::run();
}

// Implementation of is* functions

// std::is* do not work with fast-math and gcc, std::is* are available on MSVC 2013 and newer, as well as in clang.
#if (EIGEN_HAS_CXX11_MATH && !(EIGEN_COMP_GNUC_STRICT && __FINITE_MATH_ONLY__)) || (EIGEN_COMP_MSVC>=1800) || (EIGEN_COMP_CLANG)
#define EIGEN_USE_STD_FPCLASSIFY 1
#else
#define EIGEN_USE_STD_FPCLASSIFY 0
#endif

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isnan_impl(const T&) { return false; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isinf_impl(const T&) { return false; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isfinite_impl(const T&) { return true; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isfinite_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isfinite)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isfinite;
    return isfinite EIGEN_NOT_A_MACRO (x);
  #else
    return x<=NumTraits<T>::highest() && x>=NumTraits<T>::lowest();
  #endif
}

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isinf_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isinf)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isinf;
    return isinf EIGEN_NOT_A_MACRO (x);
  #else
    return x>NumTraits<T>::highest() || x<NumTraits<T>::lowest();
  #endif
}

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isnan_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isnan)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isnan;
    return isnan EIGEN_NOT_A_MACRO (x);
  #else
    return x != x;
  #endif
}

#if (!EIGEN_USE_STD_FPCLASSIFY)

#if EIGEN_COMP_MSVC

template<typename T> EIGEN_DEVICE_FUNC bool isinf_msvc_helper(T x)
{
  return _fpclass(x)==_FPCLASS_NINF || _fpclass(x)==_FPCLASS_PINF;
}

//MSVC defines a _isnan builtin function, but for double only
EIGEN_DEVICE_FUNC inline bool isnan_impl(const long double& x) { return _isnan(x)!=0; }
EIGEN_DEVICE_FUNC inline bool isnan_impl(const double& x)      { return _isnan(x)!=0; }
EIGEN_DEVICE_FUNC inline bool isnan_impl(const float& x)       { return _isnan(x)!=0; }

EIGEN_DEVICE_FUNC inline bool isinf_impl(const long double& x) { return isinf_msvc_helper(x); }
EIGEN_DEVICE_FUNC inline bool isinf_impl(const double& x)      { return isinf_msvc_helper(x); }
EIGEN_DEVICE_FUNC inline bool isinf_impl(const float& x)       { return isinf_msvc_helper(x); }

#elif (defined __FINITE_MATH_ONLY__ && __FINITE_MATH_ONLY__ && EIGEN_COMP_GNUC)

#if EIGEN_GNUC_AT_LEAST(5,0)
  #define EIGEN_TMP_NOOPT_ATTRIB EIGEN_DEVICE_FUNC inline __attribute__((optimize("no-finite-math-only")))
#else
  // NOTE the inline qualifier and noinline attribute are both needed: the former is to avoid linking issue (duplicate symbol),
  //      while the second prevent too aggressive optimizations in fast-math mode:
  #define EIGEN_TMP_NOOPT_ATTRIB EIGEN_DEVICE_FUNC inline __attribute__((noinline,optimize("no-finite-math-only")))
#endif

template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const long double& x) { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const double& x)      { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const float& x)       { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const double& x)      { return __builtin_isinf(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const float& x)       { return __builtin_isinf(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const long double& x) { return __builtin_isinf(x); }

#undef EIGEN_TMP_NOOPT_ATTRIB

#endif

#endif

// The following overload are defined at the end of this file
template<typename T> EIGEN_DEVICE_FUNC bool isfinite_impl(const std::complex<T>& x);
template<typename T> EIGEN_DEVICE_FUNC bool isnan_impl(const std::complex<T>& x);
template<typename T> EIGEN_DEVICE_FUNC bool isinf_impl(const std::complex<T>& x);

template<typename T> T generic_fast_tanh_float(const T& a_x);
} // end namespace internal

/****************************************************************************
* Generic math functions                                                    *
****************************************************************************/

namespace numext {

#if (!defined(EIGEN_GPUCC) || defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T mini(const T& x, const T& y)
{
  EIGEN_USING_STD(min)
  return min EIGEN_NOT_A_MACRO (x,y);
}

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T maxi(const T& x, const T& y)
{
  EIGEN_USING_STD(max)
  return max EIGEN_NOT_A_MACRO (x,y);
}
#else
template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T mini(const T& x, const T& y)
{
  return y < x ? y : x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float mini(const float& x, const float& y)
{
  return fminf(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double mini(const double& x, const double& y)
{
  return fmin(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double mini(const long double& x, const long double& y)
{
#if defined(EIGEN_HIPCC)
  // no "fminl" on HIP yet
  return (x < y) ? x : y;
#else
  return fminl(x, y);
#endif
}

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T maxi(const T& x, const T& y)
{
  return x < y ? y : x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float maxi(const float& x, const float& y)
{
  return fmaxf(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double maxi(const double& x, const double& y)
{
  return fmax(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double maxi(const long double& x, const long double& y)
{
#if defined(EIGEN_HIPCC)
  // no "fmaxl" on HIP yet
  return (x > y) ? x : y;
#else
  return fmaxl(x, y);
#endif
}
#endif

#if defined(SYCL_DEVICE_ONLY)


#define SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_char)   \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_short)  \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_int)    \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_long)
#define SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_char)   \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_short)  \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_int)    \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_long)
#define SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_uchar)  \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_ushort) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_uint)   \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_ulong)
#define SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_uchar)  \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_ushort) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_uint)   \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_ulong)
#define SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY(NAME, FUNC)
#define SYCL_SPECIALIZE_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY(NAME, FUNC)
#define SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC,cl::sycl::cl_double)
#define SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC,cl::sycl::cl_double)
#define SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(NAME, FUNC, RET_TYPE) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, cl::sycl::cl_double)

#define SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE) \
template<>                                               \
  EIGEN_DEVICE_FUNC                                      \
  EIGEN_ALWAYS_INLINE RET_TYPE NAME(const ARG_TYPE& x) { \
    return cl::sycl::FUNC(x);                            \
  }

#define SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, TYPE) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, TYPE, TYPE)

#define SYCL_SPECIALIZE_GEN1_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE1, ARG_TYPE2) \
  template<>                                                                  \
  EIGEN_DEVICE_FUNC                                                           \
  EIGEN_ALWAYS_INLINE RET_TYPE NAME(const ARG_TYPE1& x, const ARG_TYPE2& y) { \
    return cl::sycl::FUNC(x, y);                                              \
  }

#define SYCL_SPECIALIZE_GEN2_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE) \
  SYCL_SPECIALIZE_GEN1_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE, ARG_TYPE)

#define SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, TYPE) \
  SYCL_SPECIALIZE_GEN2_BINARY_FUNC(NAME, FUNC, TYPE, TYPE)

SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(mini, min)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(mini, fmin)
SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(maxi, max)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(maxi, fmax)

#endif


template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(real, Scalar) real(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(real, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline typename internal::add_const_on_value_type< EIGEN_MATHFUNC_RETVAL(real_ref, Scalar) >::type real_ref(const Scalar& x)
{
  return internal::real_ref_impl<Scalar>::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(real_ref, Scalar) real_ref(Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(real_ref, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(imag, Scalar) imag(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(imag, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(arg, Scalar) arg(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(arg, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline typename internal::add_const_on_value_type< EIGEN_MATHFUNC_RETVAL(imag_ref, Scalar) >::type imag_ref(const Scalar& x)
{
  return internal::imag_ref_impl<Scalar>::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(imag_ref, Scalar) imag_ref(Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(imag_ref, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(conj, Scalar) conj(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(conj, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(abs2, Scalar) abs2(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(abs2, Scalar)::run(x);
}

EIGEN_DEVICE_FUNC
inline bool abs2(bool x) { return x; }

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T absdiff(const T& x, const T& y)
{
  return x > y ? x - y : y - x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float absdiff(const float& x, const float& y)
{
  return fabsf(x - y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double absdiff(const double& x, const double& y)
{
  return fabs(x - y);
}

#if !defined(EIGEN_GPUCC)
// HIP and CUDA do not support long double.
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double absdiff(const long double& x, const long double& y) {
  return fabsl(x - y);
}
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(norm1, Scalar) norm1(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(norm1, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(hypot, Scalar) hypot(const Scalar& x, const Scalar& y)
{
  return EIGEN_MATHFUNC_IMPL(hypot, Scalar)::run(x, y);
}

#if defined(SYCL_DEVICE_ONLY)
  SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(hypot, hypot)
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(log1p, Scalar) log1p(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(log1p, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(log1p, log1p)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float log1p(const float &x) { return ::log1pf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double log1p(const double &x) { return ::log1p(x); }
#endif

template<typename ScalarX,typename ScalarY>
EIGEN_DEVICE_FUNC
inline typename internal::pow_impl<ScalarX,ScalarY>::result_type pow(const ScalarX& x, const ScalarY& y)
{
  return internal::pow_impl<ScalarX,ScalarY>::run(x, y);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(pow, pow)
#endif

template<typename T> EIGEN_DEVICE_FUNC bool (isnan)   (const T &x) { return internal::isnan_impl(x); }
template<typename T> EIGEN_DEVICE_FUNC bool (isinf)   (const T &x) { return internal::isinf_impl(x); }
template<typename T> EIGEN_DEVICE_FUNC bool (isfinite)(const T &x) { return internal::isfinite_impl(x); }

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isnan, isnan, bool)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isinf, isinf, bool)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isfinite, isfinite, bool)
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(rint, Scalar) rint(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(rint, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(round, Scalar) round(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(round, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(round, round)
#endif

template<typename T>
EIGEN_DEVICE_FUNC
T (floor)(const T& x)
{
  EIGEN_USING_STD(floor)
  return floor(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(floor, floor)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float floor(const float &x) { return ::floorf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double floor(const double &x) { return ::floor(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC
T (ceil)(const T& x)
{
  EIGEN_USING_STD(ceil);
  return ceil(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(ceil, ceil)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float ceil(const float &x) { return ::ceilf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double ceil(const double &x) { return ::ceil(x); }
#endif


/** Log base 2 for 32 bits positive integers.
  * Conveniently returns 0 for x==0. */
inline int log2(int x)
{
  eigen_assert(x>=0);
  unsigned int v(x);
  static const int table[32] = { 0, 9, 1, 10, 13, 21, 2, 29, 11, 14, 16, 18, 22, 25, 3, 30, 8, 12, 20, 28, 15, 17, 24, 7, 19, 27, 23, 6, 26, 5, 4, 31 };
  v |= v >> 1;
  v |= v >> 2;
  v |= v >> 4;
  v |= v >> 8;
  v |= v >> 16;
  return table[(v * 0x07C4ACDDU) >> 27];
}

/** \returns the square root of \a x.
  *
  * It is essentially equivalent to
  * \code using std::sqrt; return sqrt(x); \endcode
  * but slightly faster for float/double and some compilers (e.g., gcc), thanks to
  * specializations when SSE is enabled.
  *
  * It's usage is justified in performance critical functions, like norm/normalize.
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE EIGEN_MATHFUNC_RETVAL(sqrt, Scalar) sqrt(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(sqrt, Scalar)::run(x);
}

// Boolean specialization, avoids implicit float to bool conversion (-Wimplicit-conversion-floating-point-to-bool).
template<>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC
bool sqrt<bool>(const bool &x) { return x; }

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sqrt, sqrt)
#endif

/** \returns the reciprocal square root of \a x. **/
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T rsqrt(const T& x)
{
  return internal::rsqrt_impl<T>::run(x);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T log(const T &x) {
  return internal::log_impl<T>::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(log, log)
#endif


#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float log(const float &x) { return ::logf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double log(const double &x) { return ::log(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
typename internal::enable_if<NumTraits<T>::IsSigned || NumTraits<T>::IsComplex,typename NumTraits<T>::Real>::type
abs(const T &x) {
  EIGEN_USING_STD(abs);
  return abs(x);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
typename internal::enable_if<!(NumTraits<T>::IsSigned || NumTraits<T>::IsComplex),typename NumTraits<T>::Real>::type
abs(const T &x) {
  return x;
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_INTEGER_TYPES_UNARY(abs, abs)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(abs, fabs)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float abs(const float &x) { return ::fabsf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double abs(const double &x) { return ::fabs(x); }

template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float abs(const std::complex<float>& x) {
  return ::hypotf(x.real(), x.imag());
}

template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double abs(const std::complex<double>& x) {
  return ::hypot(x.real(), x.imag());
}
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T exp(const T &x) {
  EIGEN_USING_STD(exp);
  return exp(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(exp, exp)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float exp(const float &x) { return ::expf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double exp(const double &x) { return ::exp(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
std::complex<float> exp(const std::complex<float>& x) {
  float com = ::expf(x.real());
  float res_real = com * ::cosf(x.imag());
  float res_imag = com * ::sinf(x.imag());
  return std::complex<float>(res_real, res_imag);
}

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
std::complex<double> exp(const std::complex<double>& x) {
  double com = ::exp(x.real());
  double res_real = com * ::cos(x.imag());
  double res_imag = com * ::sin(x.imag());
  return std::complex<double>(res_real, res_imag);
}
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(expm1, Scalar) expm1(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(expm1, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(expm1, expm1)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float expm1(const float &x) { return ::expm1f(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double expm1(const double &x) { return ::expm1(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T cos(const T &x) {
  EIGEN_USING_STD(cos);
  return cos(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(cos,cos)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float cos(const float &x) { return ::cosf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double cos(const double &x) { return ::cos(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T sin(const T &x) {
  EIGEN_USING_STD(sin);
  return sin(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sin, sin)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sin(const float &x) { return ::sinf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sin(const double &x) { return ::sin(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T tan(const T &x) {
  EIGEN_USING_STD(tan);
  return tan(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(tan, tan)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tan(const float &x) { return ::tanf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double tan(const double &x) { return ::tan(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T acos(const T &x) {
  EIGEN_USING_STD(acos);
  return acos(x);
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T acosh(const T &x) {
  EIGEN_USING_STD(acosh);
  return static_cast<T>(acosh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(acos, acos)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(acosh, acosh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float acos(const float &x) { return ::acosf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double acos(const double &x) { return ::acos(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T asin(const T &x) {
  EIGEN_USING_STD(asin);
  return asin(x);
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T asinh(const T &x) {
  EIGEN_USING_STD(asinh);
  return static_cast<T>(asinh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(asin, asin)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(asinh, asinh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float asin(const float &x) { return ::asinf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double asin(const double &x) { return ::asin(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T atan(const T &x) {
  EIGEN_USING_STD(atan);
  return static_cast<T>(atan(x));
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T atanh(const T &x) {
  EIGEN_USING_STD(atanh);
  return static_cast<T>(atanh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(atan, atan)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(atanh, atanh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float atan(const float &x) { return ::atanf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double atan(const double &x) { return ::atan(x); }
#endif


template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T cosh(const T &x) {
  EIGEN_USING_STD(cosh);
  return static_cast<T>(cosh(x));
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(cosh, cosh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float cosh(const float &x) { return ::coshf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double cosh(const double &x) { return ::cosh(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T sinh(const T &x) {
  EIGEN_USING_STD(sinh);
  return static_cast<T>(sinh(x));
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sinh, sinh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sinh(const float &x) { return ::sinhf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sinh(const double &x) { return ::sinh(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T tanh(const T &x) {
  EIGEN_USING_STD(tanh);
  return tanh(x);
}

#if (!defined(EIGEN_GPUCC)) && EIGEN_FAST_MATH && !defined(SYCL_DEVICE_ONLY)
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tanh(float x) { return internal::generic_fast_tanh_float(x); }
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(tanh, tanh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tanh(const float &x) { return ::tanhf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double tanh(const double &x) { return ::tanh(x); }
#endif

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T fmod(const T& a, const T& b) {
  EIGEN_USING_STD(fmod);
  return fmod(a, b);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(fmod, fmod)
#endif

#if defined(EIGEN_GPUCC)
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float fmod(const float& a, const float& b) {
  return ::fmodf(a, b);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double fmod(const double& a, const double& b) {
  return ::fmod(a, b);
}
#endif

#if defined(SYCL_DEVICE_ONLY)
#undef SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_BINARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_UNARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE
#undef SYCL_SPECIALIZE_GEN_UNARY_FUNC
#undef SYCL_SPECIALIZE_UNARY_FUNC
#undef SYCL_SPECIALIZE_GEN1_BINARY_FUNC
#undef SYCL_SPECIALIZE_GEN2_BINARY_FUNC
#undef SYCL_SPECIALIZE_BINARY_FUNC
#endif

} // end namespace numext

namespace internal {

template<typename T>
EIGEN_DEVICE_FUNC bool isfinite_impl(const std::complex<T>& x)
{
  return (numext::isfinite)(numext::real(x)) && (numext::isfinite)(numext::imag(x));
}

template<typename T>
EIGEN_DEVICE_FUNC bool isnan_impl(const std::complex<T>& x)
{
  return (numext::isnan)(numext::real(x)) || (numext::isnan)(numext::imag(x));
}

template<typename T>
EIGEN_DEVICE_FUNC bool isinf_impl(const std::complex<T>& x)
{
  return ((numext::isinf)(numext::real(x)) || (numext::isinf)(numext::imag(x))) && (!(numext::isnan)(x));
}

/****************************************************************************
* Implementation of fuzzy comparisons                                       *
****************************************************************************/

template<typename Scalar,
         bool IsComplex,
         bool IsInteger>
struct scalar_fuzzy_default_impl {};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, false, false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y, const RealScalar& prec)
  {
    return numext::abs(x) <= numext::abs(y) * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return numext::abs(x - y) <= numext::mini(numext::abs(x), numext::abs(y)) * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return x <= y || isApprox(x, y, prec);
  }
};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, false, true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const Scalar&, const RealScalar&)
  {
    return x == Scalar(0);
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar&)
  {
    return x == y;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y, const RealScalar&)
  {
    return x <= y;
  }
};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, true, false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y, const RealScalar& prec)
  {
    return numext::abs2(x) <= numext::abs2(y) * prec * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return numext::abs2(x - y) <= numext::mini(numext::abs2(x), numext::abs2(y)) * prec * prec;
  }
};

template<typename Scalar>
struct scalar_fuzzy_impl : scalar_fuzzy_default_impl<Scalar, NumTraits<Scalar>::IsComplex, NumTraits<Scalar>::IsInteger> {};

template<typename Scalar, typename OtherScalar> EIGEN_DEVICE_FUNC
inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y,
                              const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::template isMuchSmallerThan<OtherScalar>(x, y, precision);
}

template<typename Scalar> EIGEN_DEVICE_FUNC
inline bool isApprox(const Scalar& x, const Scalar& y,
                     const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::isApprox(x, y, precision);
}

template<typename Scalar> EIGEN_DEVICE_FUNC
inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y,
                               const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::isApproxOrLessThan(x, y, precision);
}

/******************************************
***  The special case of the  bool type ***
******************************************/

template<> struct random_impl<bool>
{
  static inline bool run()
  {
    return random<int>(0,1)==0 ? false : true;
  }

  static inline bool run(const bool& a, const bool& b)
  {
    return random<int>(a, b)==0 ? false : true;
  }
};

template<> struct scalar_fuzzy_impl<bool>
{
  typedef bool RealScalar;

  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const bool& x, const bool&, const bool&)
  {
    return !x;
  }

  EIGEN_DEVICE_FUNC
  static inline bool isApprox(bool x, bool y, bool)
  {
    return x == y;
  }

  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const bool& x, const bool& y, const bool&)
  {
    return (!x) || y;
  }

};

} // end namespace internal

// Default implementations that rely on other numext implementations
namespace internal {

// Specialization for complex types that are not supported by std::expm1.
template <typename RealScalar>
struct expm1_impl<std::complex<RealScalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<RealScalar> run(
      const std::complex<RealScalar>& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(RealScalar)
    RealScalar xr = x.real();
    RealScalar xi = x.imag();
    // expm1(z) = exp(z) - 1
    //          = exp(x +  i * y) - 1
    //          = exp(x) * (cos(y) + i * sin(y)) - 1
    //          = exp(x) * cos(y) - 1 + i * exp(x) * sin(y)
    // Imag(expm1(z)) = exp(x) * sin(y)
    // Real(expm1(z)) = exp(x) * cos(y) - 1
    //          = exp(x) * cos(y) - 1.
    //          = expm1(x) + exp(x) * (cos(y) - 1)
    //          = expm1(x) + exp(x) * (2 * sin(y / 2) ** 2)
    RealScalar erm1 = numext::expm1<RealScalar>(xr);
    RealScalar er = erm1 + RealScalar(1.);
    RealScalar sin2 = numext::sin(xi / RealScalar(2.));
    sin2 = sin2 * sin2;
    RealScalar s = numext::sin(xi);
    RealScalar real_part = erm1 - RealScalar(2.) * er * sin2;
    return std::complex<RealScalar>(real_part, er * s);
  }
};

template<typename T>
struct rsqrt_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE T run(const T& x) {
    return T(1)/numext::sqrt(x);
  }
};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct conj_impl<std::complex<T>, true>
{
  EIGEN_DEVICE_FUNC
  static inline std::complex<T> run(const std::complex<T>& x)
  {
    return std::complex<T>(numext::real(x), -numext::imag(x));
  }
};
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATHFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/MathFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATHFUNCTIONSIMPL_H
#define EIGEN_MATHFUNCTIONSIMPL_H

namespace Eigen {

namespace internal {

/** \internal \returns the hyperbolic tan of \a a (coeff-wise)
    Doesn't do anything fancy, just a 13/6-degree rational interpolant which
    is accurate up to a couple of ulps in the (approximate) range [-8, 8],
    outside of which tanh(x) = +/-1 in single precision. The input is clamped
    to the range [-c, c]. The value c is chosen as the smallest value where
    the approximation evaluates to exactly 1. In the reange [-0.0004, 0.0004]
    the approxmation tanh(x) ~= x is used for better accuracy as x tends to zero.

    This implementation works on both scalars and packets.
*/
template<typename T>
T generic_fast_tanh_float(const T& a_x)
{
  // Clamp the inputs to the range [-c, c]
#ifdef EIGEN_VECTORIZE_FMA
  const T plus_clamp = pset1<T>(7.99881172180175781f);
  const T minus_clamp = pset1<T>(-7.99881172180175781f);
#else
  const T plus_clamp = pset1<T>(7.90531110763549805f);
  const T minus_clamp = pset1<T>(-7.90531110763549805f);
#endif
  const T tiny = pset1<T>(0.0004f);
  const T x = pmax(pmin(a_x, plus_clamp), minus_clamp);
  const T tiny_mask = pcmp_lt(pabs(a_x), tiny);
  // The monomial coefficients of the numerator polynomial (odd).
  const T alpha_1 = pset1<T>(4.89352455891786e-03f);
  const T alpha_3 = pset1<T>(6.37261928875436e-04f);
  const T alpha_5 = pset1<T>(1.48572235717979e-05f);
  const T alpha_7 = pset1<T>(5.12229709037114e-08f);
  const T alpha_9 = pset1<T>(-8.60467152213735e-11f);
  const T alpha_11 = pset1<T>(2.00018790482477e-13f);
  const T alpha_13 = pset1<T>(-2.76076847742355e-16f);

  // The monomial coefficients of the denominator polynomial (even).
  const T beta_0 = pset1<T>(4.89352518554385e-03f);
  const T beta_2 = pset1<T>(2.26843463243900e-03f);
  const T beta_4 = pset1<T>(1.18534705686654e-04f);
  const T beta_6 = pset1<T>(1.19825839466702e-06f);

  // Since the polynomials are odd/even, we need x^2.
  const T x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  T p = pmadd(x2, alpha_13, alpha_11);
  p = pmadd(x2, p, alpha_9);
  p = pmadd(x2, p, alpha_7);
  p = pmadd(x2, p, alpha_5);
  p = pmadd(x2, p, alpha_3);
  p = pmadd(x2, p, alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial q.
  T q = pmadd(x2, beta_6, beta_4);
  q = pmadd(x2, q, beta_2);
  q = pmadd(x2, q, beta_0);

  // Divide the numerator by the denominator.
  return pselect(tiny_mask, x, pdiv(p, q));
}

template<typename RealScalar>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
RealScalar positive_real_hypot(const RealScalar& x, const RealScalar& y)
{
  // IEEE IEC 6059 special cases.
  if ((numext::isinf)(x) || (numext::isinf)(y))
    return NumTraits<RealScalar>::infinity();
  if ((numext::isnan)(x) || (numext::isnan)(y))
    return NumTraits<RealScalar>::quiet_NaN();
    
  EIGEN_USING_STD(sqrt);
  RealScalar p, qp;
  p = numext::maxi(x,y);
  if(p==RealScalar(0)) return RealScalar(0);
  qp = numext::mini(y,x) / p;
  return p * sqrt(RealScalar(1) + qp*qp);
}

template<typename Scalar>
struct hypot_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  static EIGEN_DEVICE_FUNC
  inline RealScalar run(const Scalar& x, const Scalar& y)
  {
    EIGEN_USING_STD(abs);
    return positive_real_hypot<RealScalar>(abs(x), abs(y));
  }
};

// Generic complex sqrt implementation that correctly handles corner cases
// according to https://en.cppreference.com/w/cpp/numeric/complex/sqrt
template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_sqrt(const std::complex<T>& z) {
  // Computes the principal sqrt of the input.
  //
  // For a complex square root of the number x + i*y. We want to find real
  // numbers u and v such that
  //    (u + i*v)^2 = x + i*y  <=>
  //    u^2 - v^2 + i*2*u*v = x + i*v.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x
  //    2*u*v = y.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + sqrt(x^2 + y^2)))
  //    v = y / (2 * u)
  // and for x < 0,
  //    v = sign(y) * sqrt(0.5 * (-x + sqrt(x^2 + y^2)))
  //    u = y / (2 * v)
  //
  // Letting w = sqrt(0.5 * (|x| + |z|)),
  //   if x == 0: u = w, v = sign(y) * w
  //   if x > 0:  u = w, v = y / (2 * w)
  //   if x < 0:  u = |y| / (2 * w), v = sign(y) * w

  const T x = numext::real(z);
  const T y = numext::imag(z);
  const T zero = T(0);
  const T w = numext::sqrt(T(0.5) * (numext::abs(x) + numext::hypot(x, y)));

  return
    (numext::isinf)(y) ? std::complex<T>(NumTraits<T>::infinity(), y)
      : x == zero ? std::complex<T>(w, y < zero ? -w : w)
      : x > zero ? std::complex<T>(w, y / (2 * w))
      : std::complex<T>(numext::abs(y) / (2 * w), y < zero ? -w : w );
}

// Generic complex rsqrt implementation.
template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_rsqrt(const std::complex<T>& z) {
  // Computes the principal reciprocal sqrt of the input.
  //
  // For a complex reciprocal square root of the number z = x + i*y. We want to
  // find real numbers u and v such that
  //    (u + i*v)^2 = 1 / (x + i*y)  <=>
  //    u^2 - v^2 + i*2*u*v = x/|z|^2 - i*v/|z|^2.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x/|z|^2
  //    2*u*v = y/|z|^2.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + |z|)) / |z|
  //    v = -y / (2 * u * |z|)
  // and for x < 0,
  //    v = -sign(y) * sqrt(0.5 * (-x + |z|)) / |z|
  //    u = -y / (2 * v * |z|)
  //
  // Letting w = sqrt(0.5 * (|x| + |z|)),
  //   if x == 0: u = w / |z|, v = -sign(y) * w / |z|
  //   if x > 0:  u = w / |z|, v = -y / (2 * w * |z|)
  //   if x < 0:  u = |y| / (2 * w * |z|), v = -sign(y) * w / |z|

  const T x = numext::real(z);
  const T y = numext::imag(z);
  const T zero = T(0);

  const T abs_z = numext::hypot(x, y);
  const T w = numext::sqrt(T(0.5) * (numext::abs(x) + abs_z));
  const T woz = w / abs_z;
  // Corner cases consistent with 1/sqrt(z) on gcc/clang.
  return
    abs_z == zero ? std::complex<T>(NumTraits<T>::infinity(), NumTraits<T>::quiet_NaN())
      : ((numext::isinf)(x) || (numext::isinf)(y)) ? std::complex<T>(zero, zero)
      : x == zero ? std::complex<T>(woz, y < zero ? woz : -woz)
      : x > zero ? std::complex<T>(woz, -y / (2 * w * abs_z))
      : std::complex<T>(numext::abs(y) / (2 * w * abs_z), y < zero ? woz : -woz );
}

template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_log(const std::complex<T>& z) {
  // Computes complex log.
  T a = numext::abs(z);
  EIGEN_USING_STD(atan2);
  T b = atan2(z.imag(), z.real());
  return std::complex<T>(numext::log(a), b);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATHFUNCTIONSIMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Matrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_H
#define EIGEN_MATRIX_H

namespace Eigen {

namespace internal {
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct traits<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
private:
  enum { size = internal::size_at_compile_time<_Rows,_Cols>::ret };
  typedef typename find_best_packet<_Scalar,size>::type PacketScalar;
  enum {
      row_major_bit = _Options&RowMajor ? RowMajorBit : 0,
      is_dynamic_size_storage = _MaxRows==Dynamic || _MaxCols==Dynamic,
      max_size = is_dynamic_size_storage ? Dynamic : _MaxRows*_MaxCols,
      default_alignment = compute_default_alignment<_Scalar,max_size>::value,
      actual_alignment = ((_Options&DontAlign)==0) ? default_alignment : 0,
      required_alignment = unpacket_traits<PacketScalar>::alignment,
      packet_access_bit = (packet_traits<_Scalar>::Vectorizable && (EIGEN_UNALIGNED_VECTORIZE || (actual_alignment>=required_alignment))) ? PacketAccessBit : 0
    };

public:
  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef Eigen::Index StorageIndex;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _MaxRows,
    MaxColsAtCompileTime = _MaxCols,
    Flags = compute_matrix_flags<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>::ret,
    Options = _Options,
    InnerStrideAtCompileTime = 1,
    OuterStrideAtCompileTime = (Options&RowMajor) ? ColsAtCompileTime : RowsAtCompileTime,

    // FIXME, the following flag in only used to define NeedsToAlign in PlainObjectBase
    EvaluatorFlags = LinearAccessBit | DirectAccessBit | packet_access_bit | row_major_bit,
    Alignment = actual_alignment
  };
};
}

/** \class Matrix
  * \ingroup Core_Module
  *
  * \brief The matrix class, also used for vectors and row-vectors
  *
  * The %Matrix class is the work-horse for all \em dense (\ref dense "note") matrices and vectors within Eigen.
  * Vectors are matrices with one column, and row-vectors are matrices with one row.
  *
  * The %Matrix class encompasses \em both fixed-size and dynamic-size objects (\ref fixedsize "note").
  *
  * The first three template parameters are required:
  * \tparam _Scalar Numeric type, e.g. float, double, int or std::complex<float>.
  *                 User defined scalar types are supported as well (see \ref user_defined_scalars "here").
  * \tparam _Rows Number of rows, or \b Dynamic
  * \tparam _Cols Number of columns, or \b Dynamic
  *
  * The remaining template parameters are optional -- in most cases you don't have to worry about them.
  * \tparam _Options A combination of either \b #RowMajor or \b #ColMajor, and of either
  *                 \b #AutoAlign or \b #DontAlign.
  *                 The former controls \ref TopicStorageOrders "storage order", and defaults to column-major. The latter controls alignment, which is required
  *                 for vectorization. It defaults to aligning matrices except for fixed sizes that aren't a multiple of the packet size.
  * \tparam _MaxRows Maximum number of rows. Defaults to \a _Rows (\ref maxrows "note").
  * \tparam _MaxCols Maximum number of columns. Defaults to \a _Cols (\ref maxrows "note").
  *
  * Eigen provides a number of typedefs covering the usual cases. Here are some examples:
  *
  * \li \c Matrix2d is a 2x2 square matrix of doubles (\c Matrix<double, 2, 2>)
  * \li \c Vector4f is a vector of 4 floats (\c Matrix<float, 4, 1>)
  * \li \c RowVector3i is a row-vector of 3 ints (\c Matrix<int, 1, 3>)
  *
  * \li \c MatrixXf is a dynamic-size matrix of floats (\c Matrix<float, Dynamic, Dynamic>)
  * \li \c VectorXf is a dynamic-size vector of floats (\c Matrix<float, Dynamic, 1>)
  *
  * \li \c Matrix2Xf is a partially fixed-size (dynamic-size) matrix of floats (\c Matrix<float, 2, Dynamic>)
  * \li \c MatrixX3d is a partially dynamic-size (fixed-size) matrix of double (\c Matrix<double, Dynamic, 3>)
  *
  * See \link matrixtypedefs this page \endlink for a complete list of predefined \em %Matrix and \em Vector typedefs.
  *
  * You can access elements of vectors and matrices using normal subscripting:
  *
  * \code
  * Eigen::VectorXd v(10);
  * v[0] = 0.1;
  * v[1] = 0.2;
  * v(0) = 0.3;
  * v(1) = 0.4;
  *
  * Eigen::MatrixXi m(10, 10);
  * m(0, 1) = 1;
  * m(0, 2) = 2;
  * m(0, 3) = 3;
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_MATRIX_PLUGIN.
  *
  * <i><b>Some notes:</b></i>
  *
  * <dl>
  * <dt><b>\anchor dense Dense versus sparse:</b></dt>
  * <dd>This %Matrix class handles dense, not sparse matrices and vectors. For sparse matrices and vectors, see the Sparse module.
  *
  * Dense matrices and vectors are plain usual arrays of coefficients. All the coefficients are stored, in an ordinary contiguous array.
  * This is unlike Sparse matrices and vectors where the coefficients are stored as a list of nonzero coefficients.</dd>
  *
  * <dt><b>\anchor fixedsize Fixed-size versus dynamic-size:</b></dt>
  * <dd>Fixed-size means that the numbers of rows and columns are known are compile-time. In this case, Eigen allocates the array
  * of coefficients as a fixed-size array, as a class member. This makes sense for very small matrices, typically up to 4x4, sometimes up
  * to 16x16. Larger matrices should be declared as dynamic-size even if one happens to know their size at compile-time.
  *
  * Dynamic-size means that the numbers of rows or columns are not necessarily known at compile-time. In this case they are runtime
  * variables, and the array of coefficients is allocated dynamically on the heap.
  *
  * Note that \em dense matrices, be they Fixed-size or Dynamic-size, <em>do not</em> expand dynamically in the sense of a std::map.
  * If you want this behavior, see the Sparse module.</dd>
  *
  * <dt><b>\anchor maxrows _MaxRows and _MaxCols:</b></dt>
  * <dd>In most cases, one just leaves these parameters to the default values.
  * These parameters mean the maximum size of rows and columns that the matrix may have. They are useful in cases
  * when the exact numbers of rows and columns are not known are compile-time, but it is known at compile-time that they cannot
  * exceed a certain value. This happens when taking dynamic-size blocks inside fixed-size matrices: in this case _MaxRows and _MaxCols
  * are the dimensions of the original matrix, while _Rows and _Cols are Dynamic.</dd>
  * </dl>
  *
  * <i><b>ABI and storage layout</b></i>
  *
  * The table below summarizes the ABI of some possible Matrix instances which is fixed thorough the lifetime of Eigen 3.
  * <table  class="manual">
  * <tr><th>Matrix type</th><th>Equivalent C structure</th></tr>
  * <tr><td>\code Matrix<T,Dynamic,Dynamic> \endcode</td><td>\code
  * struct {
  *   T *data;                  // with (size_t(data)%EIGEN_MAX_ALIGN_BYTES)==0
  *   Eigen::Index rows, cols;
  *  };
  * \endcode</td></tr>
  * <tr class="alt"><td>\code
  * Matrix<T,Dynamic,1>
  * Matrix<T,1,Dynamic> \endcode</td><td>\code
  * struct {
  *   T *data;                  // with (size_t(data)%EIGEN_MAX_ALIGN_BYTES)==0
  *   Eigen::Index size;
  *  };
  * \endcode</td></tr>
  * <tr><td>\code Matrix<T,Rows,Cols> \endcode</td><td>\code
  * struct {
  *   T data[Rows*Cols];        // with (size_t(data)%A(Rows*Cols*sizeof(T)))==0
  *  };
  * \endcode</td></tr>
  * <tr class="alt"><td>\code Matrix<T,Dynamic,Dynamic,0,MaxRows,MaxCols> \endcode</td><td>\code
  * struct {
  *   T data[MaxRows*MaxCols];  // with (size_t(data)%A(MaxRows*MaxCols*sizeof(T)))==0
  *   Eigen::Index rows, cols;
  *  };
  * \endcode</td></tr>
  * </table>
  * Note that in this table Rows, Cols, MaxRows and MaxCols are all positive integers. A(S) is defined to the largest possible power-of-two
  * smaller to EIGEN_MAX_STATIC_ALIGN_BYTES.
  *
  * \see MatrixBase for the majority of the API methods for matrices, \ref TopicClassHierarchy,
  * \ref TopicStorageOrders
  */

template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
class Matrix
  : public PlainObjectBase<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  public:

    /** \brief Base class typedef.
      * \sa PlainObjectBase
      */
    typedef PlainObjectBase<Matrix> Base;

    enum { Options = _Options };

    EIGEN_DENSE_PUBLIC_INTERFACE(Matrix)

    typedef typename Base::PlainObject PlainObject;

    using Base::base;
    using Base::coeffRef;

    /**
      * \brief Assigns matrices to each other.
      *
      * \note This is a special case of the templated operator=. Its purpose is
      * to prevent a default operator= from hiding the templated operator=.
      *
      * \callgraph
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const Matrix& other)
    {
      return Base::_set(other);
    }

    /** \internal
      * \brief Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const DenseBase<OtherDerived>& other)
    {
      return Base::_set(other);
    }

    /* Here, doxygen failed to copy the brief information when using \copydoc */

    /**
      * \brief Copies the generic expression \a other into *this.
      * \copydetails DenseBase::operator=(const EigenBase<OtherDerived> &other)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const EigenBase<OtherDerived> &other)
    {
      return Base::operator=(other);
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const ReturnByValue<OtherDerived>& func)
    {
      return Base::operator=(func);
    }

    /** \brief Default constructor.
      *
      * For fixed-size matrices, does nothing.
      *
      * For dynamic-size matrices, creates an empty matrix of size 0. Does not allocate any array. Such a matrix
      * is called a null matrix. This constructor is the unique way to create null matrices: resizing
      * a matrix to 0 is not supported.
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix() : Base()
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    // FIXME is it still needed
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit Matrix(internal::constructor_without_unaligned_array_assert)
      : Base(internal::constructor_without_unaligned_array_assert())
    { Base::_check_template_params(); EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(Matrix&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
      : Base(std::move(other))
    {
      Base::_check_template_params();
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix& operator=(Matrix&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
    {
      Base::operator=(std::move(other));
      return *this;
    }
#endif

#if EIGEN_HAS_CXX11
    /** \copydoc PlainObjectBase(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&... args)
     *
     * Example: \include Matrix_variadic_ctor_cxx11.cpp
     * Output: \verbinclude Matrix_variadic_ctor_cxx11.out
     *
     * \sa Matrix(const std::initializer_list<std::initializer_list<Scalar>>&)
     */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      : Base(a0, a1, a2, a3, args...) {}

    /** \brief Constructs a Matrix and initializes it from the coefficients given as initializer-lists grouped by row. \cpp11
      *
      * In the general case, the constructor takes a list of rows, each row being represented as a list of coefficients:
      *
      * Example: \include Matrix_initializer_list_23_cxx11.cpp
      * Output: \verbinclude Matrix_initializer_list_23_cxx11.out
      *
      * Each of the inner initializer lists must contain the exact same number of elements, otherwise an assertion is triggered.
      *
      * In the case of a compile-time column vector, implicit transposition from a single row is allowed.
      * Therefore <code>VectorXd{{1,2,3,4,5}}</code> is legal and the more verbose syntax
      * <code>RowVectorXd{{1},{2},{3},{4},{5}}</code> can be avoided:
      *
      * Example: \include Matrix_initializer_list_vector_cxx11.cpp
      * Output: \verbinclude Matrix_initializer_list_vector_cxx11.out
      *
      * In the case of fixed-sized matrices, the initializer list sizes must exactly match the matrix sizes,
      * and implicit transposition is allowed for compile-time vectors only.
      *
      * \sa Matrix(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE Matrix(const std::initializer_list<std::initializer_list<Scalar>>& list) : Base(list) {}
#endif // end EIGEN_HAS_CXX11

#ifndef EIGEN_PARSED_BY_DOXYGEN

    // This constructor is for both 1x1 matrices and dynamic vectors
    template<typename T>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit Matrix(const T& x)
    {
      Base::_check_template_params();
      Base::template _init1<T>(x);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(const T0& x, const T1& y)
    {
      Base::_check_template_params();
      Base::template _init2<T0,T1>(x, y);
    }


#else
    /** \brief Constructs a fixed-sized matrix initialized with coefficients starting at \a data */
    EIGEN_DEVICE_FUNC
    explicit Matrix(const Scalar *data);

    /** \brief Constructs a vector or row-vector with given dimension. \only_for_vectors
      *
      * This is useful for dynamic-size vectors. For fixed-size vectors,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Matrix() instead.
      *
      * \warning This constructor is disabled for fixed-size \c 1x1 matrices. For instance,
      * calling Matrix<double,1,1>(1) will call the initialization constructor: Matrix(const Scalar&).
      * For fixed-size \c 1x1 matrices it is therefore recommended to use the default
      * constructor Matrix() instead, especially when using one of the non standard
      * \c EIGEN_INITIALIZE_MATRICES_BY_{ZERO,\c NAN} macros (see \ref TopicPreprocessorDirectives).
      */
    EIGEN_STRONG_INLINE explicit Matrix(Index dim);
    /** \brief Constructs an initialized 1x1 matrix with the given coefficient
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...) */
    Matrix(const Scalar& x);
    /** \brief Constructs an uninitialized matrix with \a rows rows and \a cols columns.
      *
      * This is useful for dynamic-size matrices. For fixed-size matrices,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Matrix() instead.
      *
      * \warning This constructor is disabled for fixed-size \c 1x2 and \c 2x1 vectors. For instance,
      * calling Matrix2f(2,1) will call the initialization constructor: Matrix(const Scalar& x, const Scalar& y).
      * For fixed-size \c 1x2 or \c 2x1 vectors it is therefore recommended to use the default
      * constructor Matrix() instead, especially when using one of the non standard
      * \c EIGEN_INITIALIZE_MATRICES_BY_{ZERO,\c NAN} macros (see \ref TopicPreprocessorDirectives).
      */
    EIGEN_DEVICE_FUNC
    Matrix(Index rows, Index cols);

    /** \brief Constructs an initialized 2D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...) */
    Matrix(const Scalar& x, const Scalar& y);
    #endif  // end EIGEN_PARSED_BY_DOXYGEN

    /** \brief Constructs an initialized 3D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Scalar& x, const Scalar& y, const Scalar& z)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Matrix, 3)
      m_storage.data()[0] = x;
      m_storage.data()[1] = y;
      m_storage.data()[2] = z;
    }
    /** \brief Constructs an initialized 4D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Scalar& x, const Scalar& y, const Scalar& z, const Scalar& w)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Matrix, 4)
      m_storage.data()[0] = x;
      m_storage.data()[1] = y;
      m_storage.data()[2] = z;
      m_storage.data()[3] = w;
    }


    /** \brief Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Matrix& other) : Base(other)
    { }

    /** \brief Copy constructor for generic expressions.
      * \sa MatrixBase::operator=(const EigenBase<OtherDerived>&)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const EigenBase<OtherDerived> &other)
      : Base(other.derived())
    { }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return 1; }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return this->innerSize(); }

    /////////// Geometry module ///////////

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    explicit Matrix(const RotationBase<OtherDerived,ColsAtCompileTime>& r);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Matrix& operator=(const RotationBase<OtherDerived,ColsAtCompileTime>& r);

    // allow to extend Matrix outside Eigen
    #ifdef EIGEN_MATRIX_PLUGIN
    #include EIGEN_MATRIX_PLUGIN
    #endif

  protected:
    template <typename Derived, typename OtherDerived, bool IsVector>
    friend struct internal::conservative_resize_like_impl;

    using Base::m_storage;
};

/** \defgroup matrixtypedefs Global matrix typedefs
  *
  * \ingroup Core_Module
  *
  * %Eigen defines several typedef shortcuts for most common matrix and vector types.
  *
  * The general patterns are the following:
  *
  * \c MatrixSizeType where \c Size can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double, \c cf for complex float, \c cd
  * for complex double.
  *
  * For example, \c Matrix3d is a fixed-size 3x3 matrix type of doubles, and \c MatrixXf is a dynamic-size matrix of floats.
  *
  * There are also \c VectorSizeType and \c RowVectorSizeType which are self-explanatory. For example, \c Vector4cf is
  * a fixed-size vector of 4 complex floats.
  *
  * With \cpp11, template alias are also defined for common sizes.
  * They follow the same pattern as above except that the scalar type suffix is replaced by a
  * template parameter, i.e.:
  *   - `MatrixSize<Type>` where `Size` can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size.
  *   - `MatrixXSize<Type>` and `MatrixSizeX<Type>` where `Size` can be \c 2,\c 3,\c 4 for hybrid dynamic/fixed matrices.
  *   - `VectorSize<Type>` and `RowVectorSize<Type>` for column and row vectors.
  *
  * With \cpp11, you can also use fully generic column and row vector types: `Vector<Type,Size>` and `RowVector<Type,Size>`.
  *
  * \sa class Matrix
  */

#define EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)   \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, Size> Matrix##SizeSuffix##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, 1>    Vector##SizeSuffix##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, 1, Size>    RowVector##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, Size)         \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, Dynamic> Matrix##Size##X##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Dynamic, Size> Matrix##X##Size##TypeSuffix;

#define EIGEN_MAKE_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Dynamic, X) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 2) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 3) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 4)

EIGEN_MAKE_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(double,               d)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(std::complex<float>,  cf)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(std::complex<double>, cd)

#undef EIGEN_MAKE_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_TYPEDEFS
#undef EIGEN_MAKE_FIXED_TYPEDEFS

#if EIGEN_HAS_CXX11

#define EIGEN_MAKE_TYPEDEFS(Size, SizeSuffix)                     \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##SizeSuffix = Matrix<Type, Size, Size>;              \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Vector##SizeSuffix = Matrix<Type, Size, 1>;                 \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using RowVector##SizeSuffix = Matrix<Type, 1, Size>;

#define EIGEN_MAKE_FIXED_TYPEDEFS(Size)                           \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##Size##X = Matrix<Type, Size, Dynamic>;              \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##X##Size = Matrix<Type, Dynamic, Size>;

EIGEN_MAKE_TYPEDEFS(2, 2)
EIGEN_MAKE_TYPEDEFS(3, 3)
EIGEN_MAKE_TYPEDEFS(4, 4)
EIGEN_MAKE_TYPEDEFS(Dynamic, X)
EIGEN_MAKE_FIXED_TYPEDEFS(2)
EIGEN_MAKE_FIXED_TYPEDEFS(3)
EIGEN_MAKE_FIXED_TYPEDEFS(4)

/** \ingroup matrixtypedefs
  * \brief \cpp11 */
template <typename Type, int Size>
using Vector = Matrix<Type, Size, 1>;

/** \ingroup matrixtypedefs
  * \brief \cpp11 */
template <typename Type, int Size>
using RowVector = Matrix<Type, 1, Size>;

#undef EIGEN_MAKE_TYPEDEFS
#undef EIGEN_MAKE_FIXED_TYPEDEFS

#endif // EIGEN_HAS_CXX11

} // end namespace Eigen

#endif // EIGEN_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/MatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXBASE_H
#define EIGEN_MATRIXBASE_H

namespace Eigen {

/** \class MatrixBase
  * \ingroup Core_Module
  *
  * \brief Base class for all dense matrices, vectors, and expressions
  *
  * This class is the base that is inherited by all matrix, vector, and related expression
  * types. Most of the Eigen API is contained in this class, and its base classes. Other important
  * classes for the Eigen API are Matrix, and VectorwiseOp.
  *
  * Note that some methods are defined in other modules such as the \ref LU_Module LU module
  * for all functions related to matrix inversions.
  *
  * \tparam Derived is the derived type, e.g. a matrix type, or an expression, etc.
  *
  * When writing a function taking Eigen objects as argument, if you want your function
  * to take as argument any matrix, vector, or expression, just let it take a
  * MatrixBase argument. As an example, here is a function printFirstRow which, given
  * a matrix, vector, or expression \a x, prints the first row of \a x.
  *
  * \code
    template<typename Derived>
    void printFirstRow(const Eigen::MatrixBase<Derived>& x)
    {
      cout << x.row(0) << endl;
    }
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_MATRIXBASE_PLUGIN.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> class MatrixBase
  : public DenseBase<Derived>
{
  public:
#ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef MatrixBase StorageBaseType;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef DenseBase<Derived> Base;
    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;

    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::eval;
    using Base::operator-;
    using Base::operator+=;
    using Base::operator-=;
    using Base::operator*=;
    using Base::operator/=;

    typedef typename Base::CoeffReturnType CoeffReturnType;
    typedef typename Base::ConstTransposeReturnType ConstTransposeReturnType;
    typedef typename Base::RowXpr RowXpr;
    typedef typename Base::ColXpr ColXpr;
#endif // not EIGEN_PARSED_BY_DOXYGEN



#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** type of the equivalent square matrix */
    typedef Matrix<Scalar,EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime),
                          EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime)> SquareMatrixType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** \returns the size of the main diagonal, which is min(rows(),cols()).
      * \sa rows(), cols(), SizeAtCompileTime. */
    EIGEN_DEVICE_FUNC
    inline Index diagonalSize() const { return (numext::mini)(rows(),cols()); }

    typedef typename Base::PlainObject PlainObject;

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
    /** \internal the return type of MatrixBase::adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, ConstTransposeReturnType>,
                        ConstTransposeReturnType
                     >::type AdjointReturnType;
    /** \internal Return type of eigenvalues() */
    typedef Matrix<std::complex<RealScalar>, internal::traits<Derived>::ColsAtCompileTime, 1, ColMajor> EigenvaluesReturnType;
    /** \internal the return type of identity */
    typedef CwiseNullaryOp<internal::scalar_identity_op<Scalar>,PlainObject> IdentityReturnType;
    /** \internal the return type of unit vectors */
    typedef Block<const CwiseNullaryOp<internal::scalar_identity_op<Scalar>, SquareMatrixType>,
                  internal::traits<Derived>::RowsAtCompileTime,
                  internal::traits<Derived>::ColsAtCompileTime> BasisReturnType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::MatrixBase
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   ifdef EIGEN_MATRIXBASE_PLUGIN
#     include EIGEN_MATRIXBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const MatrixBase& other);

    // We cannot inherit here via Base::operator= since it is causing
    // trouble with MSVC.

    template <typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase<OtherDerived>& other);

    template <typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const ReturnByValue<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const MatrixBase<OtherDerived>& other);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const MatrixBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,OtherDerived>
    operator*(const MatrixBase<OtherDerived> &other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,OtherDerived,LazyProduct>
    lazyProduct(const MatrixBase<OtherDerived> &other) const;

    template<typename OtherDerived>
    Derived& operator*=(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    void applyOnTheLeft(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    void applyOnTheRight(const EigenBase<OtherDerived>& other);

    template<typename DiagonalDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived, DiagonalDerived, LazyProduct>
    operator*(const DiagonalBase<DiagonalDerived> &diagonal) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType
    dot(const MatrixBase<OtherDerived>& other) const;

    EIGEN_DEVICE_FUNC RealScalar squaredNorm() const;
    EIGEN_DEVICE_FUNC RealScalar norm() const;
    RealScalar stableNorm() const;
    RealScalar blueNorm() const;
    RealScalar hypotNorm() const;
    EIGEN_DEVICE_FUNC const PlainObject normalized() const;
    EIGEN_DEVICE_FUNC const PlainObject stableNormalized() const;
    EIGEN_DEVICE_FUNC void normalize();
    EIGEN_DEVICE_FUNC void stableNormalize();

    EIGEN_DEVICE_FUNC const AdjointReturnType adjoint() const;
    EIGEN_DEVICE_FUNC void adjointInPlace();

    typedef Diagonal<Derived> DiagonalReturnType;
    EIGEN_DEVICE_FUNC
    DiagonalReturnType diagonal();

    typedef typename internal::add_const<Diagonal<const Derived> >::type ConstDiagonalReturnType;
    EIGEN_DEVICE_FUNC
    ConstDiagonalReturnType diagonal() const;

    template<int Index> struct DiagonalIndexReturnType { typedef Diagonal<Derived,Index> Type; };
    template<int Index> struct ConstDiagonalIndexReturnType { typedef const Diagonal<const Derived,Index> Type; };

    template<int Index>
    EIGEN_DEVICE_FUNC
    typename DiagonalIndexReturnType<Index>::Type diagonal();

    template<int Index>
    EIGEN_DEVICE_FUNC
    typename ConstDiagonalIndexReturnType<Index>::Type diagonal() const;

    typedef Diagonal<Derived,DynamicIndex> DiagonalDynamicIndexReturnType;
    typedef typename internal::add_const<Diagonal<const Derived,DynamicIndex> >::type ConstDiagonalDynamicIndexReturnType;

    EIGEN_DEVICE_FUNC
    DiagonalDynamicIndexReturnType diagonal(Index index);
    EIGEN_DEVICE_FUNC
    ConstDiagonalDynamicIndexReturnType diagonal(Index index) const;

    template<unsigned int Mode> struct TriangularViewReturnType { typedef TriangularView<Derived, Mode> Type; };
    template<unsigned int Mode> struct ConstTriangularViewReturnType { typedef const TriangularView<const Derived, Mode> Type; };

    template<unsigned int Mode>
    EIGEN_DEVICE_FUNC
    typename TriangularViewReturnType<Mode>::Type triangularView();
    template<unsigned int Mode>
    EIGEN_DEVICE_FUNC
    typename ConstTriangularViewReturnType<Mode>::Type triangularView() const;

    template<unsigned int UpLo> struct SelfAdjointViewReturnType { typedef SelfAdjointView<Derived, UpLo> Type; };
    template<unsigned int UpLo> struct ConstSelfAdjointViewReturnType { typedef const SelfAdjointView<const Derived, UpLo> Type; };

    template<unsigned int UpLo>
    EIGEN_DEVICE_FUNC
    typename SelfAdjointViewReturnType<UpLo>::Type selfadjointView();
    template<unsigned int UpLo>
    EIGEN_DEVICE_FUNC
    typename ConstSelfAdjointViewReturnType<UpLo>::Type selfadjointView() const;

    const SparseView<Derived> sparseView(const Scalar& m_reference = Scalar(0),
                                         const typename NumTraits<Scalar>::Real& m_epsilon = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC static const IdentityReturnType Identity();
    EIGEN_DEVICE_FUNC static const IdentityReturnType Identity(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const BasisReturnType Unit(Index size, Index i);
    EIGEN_DEVICE_FUNC static const BasisReturnType Unit(Index i);
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitX();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitY();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitZ();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitW();

    EIGEN_DEVICE_FUNC
    const DiagonalWrapper<const Derived> asDiagonal() const;
    const PermutationWrapper<const Derived> asPermutation() const;

    EIGEN_DEVICE_FUNC
    Derived& setIdentity();
    EIGEN_DEVICE_FUNC
    Derived& setIdentity(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setUnit(Index i);
    EIGEN_DEVICE_FUNC Derived& setUnit(Index newSize, Index i);

    bool isIdentity(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isDiagonal(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    bool isUpperTriangular(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isLowerTriangular(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    template<typename OtherDerived>
    bool isOrthogonal(const MatrixBase<OtherDerived>& other,
                      const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isUnitary(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    /** \returns true if each coefficients of \c *this and \a other are all exactly equal.
      * \warning When using floating point scalar values you probably should rather use a
      *          fuzzy comparison such as isApprox()
      * \sa isApprox(), operator!= */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC inline bool operator==(const MatrixBase<OtherDerived>& other) const
    { return cwiseEqual(other).all(); }

    /** \returns true if at least one pair of coefficients of \c *this and \a other are not exactly equal to each other.
      * \warning When using floating point scalar values you probably should rather use a
      *          fuzzy comparison such as isApprox()
      * \sa isApprox(), operator== */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC inline bool operator!=(const MatrixBase<OtherDerived>& other) const
    { return cwiseNotEqual(other).any(); }

    NoAlias<Derived,Eigen::MatrixBase > EIGEN_DEVICE_FUNC noalias();

    // TODO forceAlignedAccess is temporarily disabled
    // Need to find a nicer workaround.
    inline const Derived& forceAlignedAccess() const { return derived(); }
    inline Derived& forceAlignedAccess() { return derived(); }
    template<bool Enable> inline const Derived& forceAlignedAccessIf() const { return derived(); }
    template<bool Enable> inline Derived& forceAlignedAccessIf() { return derived(); }

    EIGEN_DEVICE_FUNC Scalar trace() const;

    template<int p> EIGEN_DEVICE_FUNC RealScalar lpNorm() const;

    EIGEN_DEVICE_FUNC MatrixBase<Derived>& matrix() { return *this; }
    EIGEN_DEVICE_FUNC const MatrixBase<Derived>& matrix() const { return *this; }

    /** \returns an \link Eigen::ArrayBase Array \endlink expression of this matrix
      * \sa ArrayBase::matrix() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ArrayWrapper<Derived> array() { return ArrayWrapper<Derived>(derived()); }
    /** \returns a const \link Eigen::ArrayBase Array \endlink expression of this matrix
      * \sa ArrayBase::matrix() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const ArrayWrapper<const Derived> array() const { return ArrayWrapper<const Derived>(derived()); }

/////////// LU module ///////////

    inline const FullPivLU<PlainObject> fullPivLu() const;
    inline const PartialPivLU<PlainObject> partialPivLu() const;

    inline const PartialPivLU<PlainObject> lu() const;

    EIGEN_DEVICE_FUNC
    inline const Inverse<Derived> inverse() const;

    template<typename ResultType>
    inline void computeInverseAndDetWithCheck(
      ResultType& inverse,
      typename ResultType::Scalar& determinant,
      bool& invertible,
      const RealScalar& absDeterminantThreshold = NumTraits<Scalar>::dummy_precision()
    ) const;

    template<typename ResultType>
    inline void computeInverseWithCheck(
      ResultType& inverse,
      bool& invertible,
      const RealScalar& absDeterminantThreshold = NumTraits<Scalar>::dummy_precision()
    ) const;

    EIGEN_DEVICE_FUNC
    Scalar determinant() const;

/////////// Cholesky module ///////////

    inline const LLT<PlainObject>  llt() const;
    inline const LDLT<PlainObject> ldlt() const;

/////////// QR module ///////////

    inline const HouseholderQR<PlainObject> householderQr() const;
    inline const ColPivHouseholderQR<PlainObject> colPivHouseholderQr() const;
    inline const FullPivHouseholderQR<PlainObject> fullPivHouseholderQr() const;
    inline const CompleteOrthogonalDecomposition<PlainObject> completeOrthogonalDecomposition() const;

/////////// Eigenvalues module ///////////

    inline EigenvaluesReturnType eigenvalues() const;
    inline RealScalar operatorNorm() const;

/////////// SVD module ///////////

    inline JacobiSVD<PlainObject> jacobiSvd(unsigned int computationOptions = 0) const;
    inline BDCSVD<PlainObject>    bdcSvd(unsigned int computationOptions = 0) const;

/////////// Geometry module ///////////

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /// \internal helper struct to form the return type of the cross product
    template<typename OtherDerived> struct cross_product_return_type {
      typedef typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType Scalar;
      typedef Matrix<Scalar,MatrixBase::RowsAtCompileTime,MatrixBase::ColsAtCompileTime> type;
    };
    #endif // EIGEN_PARSED_BY_DOXYGEN
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
#ifndef EIGEN_PARSED_BY_DOXYGEN
    inline typename cross_product_return_type<OtherDerived>::type
#else
    inline PlainObject
#endif
    cross(const MatrixBase<OtherDerived>& other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    inline PlainObject cross3(const MatrixBase<OtherDerived>& other) const;

    EIGEN_DEVICE_FUNC
    inline PlainObject unitOrthogonal(void) const;

    EIGEN_DEVICE_FUNC
    inline Matrix<Scalar,3,1> eulerAngles(Index a0, Index a1, Index a2) const;

    // put this as separate enum value to work around possible GCC 4.3 bug (?)
    enum { HomogeneousReturnTypeDirection = ColsAtCompileTime==1&&RowsAtCompileTime==1 ? ((internal::traits<Derived>::Flags&RowMajorBit)==RowMajorBit ? Horizontal : Vertical)
                                          : ColsAtCompileTime==1 ? Vertical : Horizontal };
    typedef Homogeneous<Derived, HomogeneousReturnTypeDirection> HomogeneousReturnType;
    EIGEN_DEVICE_FUNC
    inline HomogeneousReturnType homogeneous() const;

    enum {
      SizeMinusOne = SizeAtCompileTime==Dynamic ? Dynamic : SizeAtCompileTime-1
    };
    typedef Block<const Derived,
                  internal::traits<Derived>::ColsAtCompileTime==1 ? SizeMinusOne : 1,
                  internal::traits<Derived>::ColsAtCompileTime==1 ? 1 : SizeMinusOne> ConstStartMinusOne;
    typedef EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(ConstStartMinusOne,Scalar,quotient) HNormalizedReturnType;
    EIGEN_DEVICE_FUNC
    inline const HNormalizedReturnType hnormalized() const;

////////// Householder module ///////////

    EIGEN_DEVICE_FUNC
    void makeHouseholderInPlace(Scalar& tau, RealScalar& beta);
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void makeHouseholder(EssentialPart& essential,
                         Scalar& tau, RealScalar& beta) const;
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void applyHouseholderOnTheLeft(const EssentialPart& essential,
                                   const Scalar& tau,
                                   Scalar* workspace);
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void applyHouseholderOnTheRight(const EssentialPart& essential,
                                    const Scalar& tau,
                                    Scalar* workspace);

///////// Jacobi module /////////

    template<typename OtherScalar>
    EIGEN_DEVICE_FUNC
    void applyOnTheLeft(Index p, Index q, const JacobiRotation<OtherScalar>& j);
    template<typename OtherScalar>
    EIGEN_DEVICE_FUNC
    void applyOnTheRight(Index p, Index q, const JacobiRotation<OtherScalar>& j);

///////// SparseCore module /////////

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE const typename SparseMatrixBase<OtherDerived>::template CwiseProductDenseReturnType<Derived>::Type
    cwiseProduct(const SparseMatrixBase<OtherDerived> &other) const
    {
      return other.cwiseProduct(derived());
    }

///////// MatrixFunctions module /////////

    typedef typename internal::stem_function<Scalar>::type StemFunction;
#define EIGEN_MATRIX_FUNCTION(ReturnType, Name, Description) \
    /** \returns an expression of the matrix Description of \c *this. \brief This function requires the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>. To compute the coefficient-wise Description use ArrayBase::##Name . */ \
    const ReturnType<Derived> Name() const;
#define EIGEN_MATRIX_FUNCTION_1(ReturnType, Name, Description, Argument) \
    /** \returns an expression of the matrix Description of \c *this. \brief This function requires the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>. To compute the coefficient-wise Description use ArrayBase::##Name . */ \
    const ReturnType<Derived> Name(Argument) const;

    EIGEN_MATRIX_FUNCTION(MatrixExponentialReturnValue, exp, exponential)
    /** \brief Helper function for the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>.*/
    const MatrixFunctionReturnValue<Derived> matrixFunction(StemFunction f) const;
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, cosh, hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, sinh, hyperbolic sine)
#if EIGEN_HAS_CXX11_MATH
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, atanh, inverse hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, acosh, inverse hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, asinh, inverse hyperbolic sine)
#endif
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, cos, cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, sin, sine)
    EIGEN_MATRIX_FUNCTION(MatrixSquareRootReturnValue, sqrt, square root)
    EIGEN_MATRIX_FUNCTION(MatrixLogarithmReturnValue, log, logarithm)
    EIGEN_MATRIX_FUNCTION_1(MatrixPowerReturnValue,        pow, power to \c p, const RealScalar& p)
    EIGEN_MATRIX_FUNCTION_1(MatrixComplexPowerReturnValue, pow, power to \c p, const std::complex<RealScalar>& p)

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MatrixBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MatrixBase)

  private:
    EIGEN_DEVICE_FUNC explicit MatrixBase(int);
    EIGEN_DEVICE_FUNC MatrixBase(int,int);
    template<typename OtherDerived> EIGEN_DEVICE_FUNC explicit MatrixBase(const MatrixBase<OtherDerived>&);
  protected:
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator+=(const ArrayBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator-=(const ArrayBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
};


/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** replaces \c *this by \c *this * \a other.
  *
  * \returns a reference to \c *this
  *
  * Example: \include MatrixBase_applyOnTheRight.cpp
  * Output: \verbinclude MatrixBase_applyOnTheRight.out
  */
template<typename Derived>
template<typename OtherDerived>
inline Derived&
MatrixBase<Derived>::operator*=(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheRight(derived());
  return derived();
}

/** replaces \c *this by \c *this * \a other. It is equivalent to MatrixBase::operator*=().
  *
  * Example: \include MatrixBase_applyOnTheRight.cpp
  * Output: \verbinclude MatrixBase_applyOnTheRight.out
  */
template<typename Derived>
template<typename OtherDerived>
inline void MatrixBase<Derived>::applyOnTheRight(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheRight(derived());
}

/** replaces \c *this by \a other * \c *this.
  *
  * Example: \include MatrixBase_applyOnTheLeft.cpp
  * Output: \verbinclude MatrixBase_applyOnTheLeft.out
  */
template<typename Derived>
template<typename OtherDerived>
inline void MatrixBase<Derived>::applyOnTheLeft(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheLeft(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/NestByValue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NESTBYVALUE_H
#define EIGEN_NESTBYVALUE_H

namespace Eigen {

namespace internal {
template<typename ExpressionType>
struct traits<NestByValue<ExpressionType> > : public traits<ExpressionType>
{
  enum {
    Flags = traits<ExpressionType>::Flags & ~NestByRefBit
  };
};
}

/** \class NestByValue
  * \ingroup Core_Module
  *
  * \brief Expression which must be nested by value
  *
  * \tparam ExpressionType the type of the object of which we are requiring nesting-by-value
  *
  * This class is the return type of MatrixBase::nestByValue()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::nestByValue()
  */
template<typename ExpressionType> class NestByValue
  : public internal::dense_xpr_base< NestByValue<ExpressionType> >::type
{
  public:

    typedef typename internal::dense_xpr_base<NestByValue>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(NestByValue)

    EIGEN_DEVICE_FUNC explicit inline NestByValue(const ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }

    EIGEN_DEVICE_FUNC operator const ExpressionType&() const { return m_expression; }

    EIGEN_DEVICE_FUNC const ExpressionType& nestedExpression() const { return m_expression; }

  protected:
    const ExpressionType m_expression;
};

/** \returns an expression of the temporary version of *this.
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const NestByValue<Derived>
DenseBase<Derived>::nestByValue() const
{
  return NestByValue<Derived>(derived());
}

namespace internal {

// Evaluator of Solve -> eval into a temporary
template<typename ArgType>
struct evaluator<NestByValue<ArgType> >
  : public evaluator<ArgType>
{
  typedef evaluator<ArgType> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const NestByValue<ArgType>& xpr)
    : Base(xpr.nestedExpression())
  {}
};
}

} // end namespace Eigen

#endif // EIGEN_NESTBYVALUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/NoAlias.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NOALIAS_H
#define EIGEN_NOALIAS_H

namespace Eigen {

/** \class NoAlias
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing an operator = assuming no aliasing
  *
  * \tparam ExpressionType the type of the object on which to do the lazy assignment
  *
  * This class represents an expression with special assignment operators
  * assuming no aliasing between the target expression and the source expression.
  * More precisely it alloas to bypass the EvalBeforeAssignBit flag of the source expression.
  * It is the return type of MatrixBase::noalias()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::noalias()
  */
template<typename ExpressionType, template <typename> class StorageBase>
class NoAlias
{
  public:
    typedef typename ExpressionType::Scalar Scalar;
    
    EIGEN_DEVICE_FUNC
    explicit NoAlias(ExpressionType& expression) : m_expression(expression) {}
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator+=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator-=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }

    EIGEN_DEVICE_FUNC
    ExpressionType& expression() const
    {
      return m_expression;
    }

  protected:
    ExpressionType& m_expression;
};

/** \returns a pseudo expression of \c *this with an operator= assuming
  * no aliasing between \c *this and the source expression.
  *
  * More precisely, noalias() allows to bypass the EvalBeforeAssignBit flag.
  * Currently, even though several expressions may alias, only product
  * expressions have this flag. Therefore, noalias() is only useful when
  * the source expression contains a matrix product.
  *
  * Here are some examples where noalias is useful:
  * \code
  * D.noalias()  = A * B;
  * D.noalias() += A.transpose() * B;
  * D.noalias() -= 2 * A * B.adjoint();
  * \endcode
  *
  * On the other hand the following example will lead to a \b wrong result:
  * \code
  * A.noalias() = A * B;
  * \endcode
  * because the result matrix A is also an operand of the matrix product. Therefore,
  * there is no alternative than evaluating A * B in a temporary, that is the default
  * behavior when you write:
  * \code
  * A = A * B;
  * \endcode
  *
  * \sa class NoAlias
  */
template<typename Derived>
NoAlias<Derived,MatrixBase> EIGEN_DEVICE_FUNC MatrixBase<Derived>::noalias()
{
  return NoAlias<Derived, Eigen::MatrixBase >(derived());
}

} // end namespace Eigen

#endif // EIGEN_NOALIAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/NumTraits.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMTRAITS_H
#define EIGEN_NUMTRAITS_H

namespace Eigen {

namespace internal {

// default implementation of digits10(), based on numeric_limits if specialized,
// 0 for integer types, and log10(epsilon()) otherwise.
template< typename T,
          bool use_numeric_limits = std::numeric_limits<T>::is_specialized,
          bool is_integer = NumTraits<T>::IsInteger>
struct default_digits10_impl
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return std::numeric_limits<T>::digits10; }
};

template<typename T>
struct default_digits10_impl<T,false,false> // Floating point
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() {
    using std::log10;
    using std::ceil;
    typedef typename NumTraits<T>::Real Real;
    return int(ceil(-log10(NumTraits<Real>::epsilon())));
  }
};

template<typename T>
struct default_digits10_impl<T,false,true> // Integer
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return 0; }
};


// default implementation of digits(), based on numeric_limits if specialized,
// 0 for integer types, and log2(epsilon()) otherwise.
template< typename T,
          bool use_numeric_limits = std::numeric_limits<T>::is_specialized,
          bool is_integer = NumTraits<T>::IsInteger>
struct default_digits_impl
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return std::numeric_limits<T>::digits; }
};

template<typename T>
struct default_digits_impl<T,false,false> // Floating point
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() {
    using std::log;
    using std::ceil;
    typedef typename NumTraits<T>::Real Real;
    return int(ceil(-log(NumTraits<Real>::epsilon())/log(static_cast<Real>(2))));
  }
};

template<typename T>
struct default_digits_impl<T,false,true> // Integer
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return 0; }
};

} // end namespace internal

namespace numext {
/** \internal bit-wise cast without changing the underlying bit representation. */

// TODO: Replace by std::bit_cast (available in C++20)
template <typename Tgt, typename Src>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Tgt bit_cast(const Src& src) {
#if EIGEN_HAS_TYPE_TRAITS
  // The behaviour of memcpy is not specified for non-trivially copyable types
  EIGEN_STATIC_ASSERT(std::is_trivially_copyable<Src>::value, THIS_TYPE_IS_NOT_SUPPORTED);
  EIGEN_STATIC_ASSERT(std::is_trivially_copyable<Tgt>::value && std::is_default_constructible<Tgt>::value,
                      THIS_TYPE_IS_NOT_SUPPORTED);
#endif

  EIGEN_STATIC_ASSERT(sizeof(Src) == sizeof(Tgt), THIS_TYPE_IS_NOT_SUPPORTED);
  Tgt tgt;
  EIGEN_USING_STD(memcpy)
  memcpy(&tgt, &src, sizeof(Tgt));
  return tgt;
}
}  // namespace numext

/** \class NumTraits
  * \ingroup Core_Module
  *
  * \brief Holds information about the various numeric (i.e. scalar) types allowed by Eigen.
  *
  * \tparam T the numeric type at hand
  *
  * This class stores enums, typedefs and static methods giving information about a numeric type.
  *
  * The provided data consists of:
  * \li A typedef \c Real, giving the "real part" type of \a T. If \a T is already real,
  *     then \c Real is just a typedef to \a T. If \a T is \c std::complex<U> then \c Real
  *     is a typedef to \a U.
  * \li A typedef \c NonInteger, giving the type that should be used for operations producing non-integral values,
  *     such as quotients, square roots, etc. If \a T is a floating-point type, then this typedef just gives
  *     \a T again. Note however that many Eigen functions such as internal::sqrt simply refuse to
  *     take integers. Outside of a few cases, Eigen doesn't do automatic type promotion. Thus, this typedef is
  *     only intended as a helper for code that needs to explicitly promote types.
  * \li A typedef \c Literal giving the type to use for numeric literals such as "2" or "0.5". For instance, for \c std::complex<U>, Literal is defined as \c U.
  *     Of course, this type must be fully compatible with \a T. In doubt, just use \a T here.
  * \li A typedef \a Nested giving the type to use to nest a value inside of the expression tree. If you don't know what
  *     this means, just use \a T here.
  * \li An enum value \a IsComplex. It is equal to 1 if \a T is a \c std::complex
  *     type, and to 0 otherwise.
  * \li An enum value \a IsInteger. It is equal to \c 1 if \a T is an integer type such as \c int,
  *     and to \c 0 otherwise.
  * \li Enum values ReadCost, AddCost and MulCost representing a rough estimate of the number of CPU cycles needed
  *     to by move / add / mul instructions respectively, assuming the data is already stored in CPU registers.
  *     Stay vague here. No need to do architecture-specific stuff. If you don't know what this means, just use \c Eigen::HugeCost.
  * \li An enum value \a IsSigned. It is equal to \c 1 if \a T is a signed type and to 0 if \a T is unsigned.
  * \li An enum value \a RequireInitialization. It is equal to \c 1 if the constructor of the numeric type \a T must
  *     be called, and to 0 if it is safe not to call it. Default is 0 if \a T is an arithmetic type, and 1 otherwise.
  * \li An epsilon() function which, unlike <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/epsilon">std::numeric_limits::epsilon()</a>,
  *     it returns a \a Real instead of a \a T.
  * \li A dummy_precision() function returning a weak epsilon value. It is mainly used as a default
  *     value by the fuzzy comparison operators.
  * \li highest() and lowest() functions returning the highest and lowest possible values respectively.
  * \li digits() function returning the number of radix digits (non-sign digits for integers, mantissa for floating-point). This is
  *     the analogue of <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/digits">std::numeric_limits<T>::digits</a>
  *     which is used as the default implementation if specialized.
  * \li digits10() function returning the number of decimal digits that can be represented without change. This is
  *     the analogue of <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/digits10">std::numeric_limits<T>::digits10</a>
  *     which is used as the default implementation if specialized.
  * \li min_exponent() and max_exponent() functions returning the highest and lowest possible values, respectively,
  *     such that the radix raised to the power exponent-1 is a normalized floating-point number.  These are equivalent to
  *     <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/min_exponent">std::numeric_limits<T>::min_exponent</a>/
  *     <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/max_exponent">std::numeric_limits<T>::max_exponent</a>.
  * \li infinity() function returning a representation of positive infinity, if available.
  * \li quiet_NaN function returning a non-signaling "not-a-number", if available.
  */

template<typename T> struct GenericNumTraits
{
  enum {
    IsInteger = std::numeric_limits<T>::is_integer,
    IsSigned = std::numeric_limits<T>::is_signed,
    IsComplex = 0,
    RequireInitialization = internal::is_arithmetic<T>::value ? 0 : 1,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };

  typedef T Real;
  typedef typename internal::conditional<
                     IsInteger,
                     typename internal::conditional<sizeof(T)<=2, float, double>::type,
                     T
                   >::type NonInteger;
  typedef T Nested;
  typedef T Literal;

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real epsilon()
  {
    return numext::numeric_limits<T>::epsilon();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits10()
  {
    return internal::default_digits10_impl<T>::run();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits()
  {
    return internal::default_digits_impl<T>::run();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int min_exponent()
  {
    return numext::numeric_limits<T>::min_exponent;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int max_exponent()
  {
    return numext::numeric_limits<T>::max_exponent;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real dummy_precision()
  {
    // make sure to override this for floating-point types
    return Real(0);
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T highest() {
    return (numext::numeric_limits<T>::max)();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T lowest()  {
    return IsInteger ? (numext::numeric_limits<T>::min)()
                     : static_cast<T>(-(numext::numeric_limits<T>::max)());
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T infinity() {
    return numext::numeric_limits<T>::infinity();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T quiet_NaN() {
    return numext::numeric_limits<T>::quiet_NaN();
  }
};

template<typename T> struct NumTraits : GenericNumTraits<T>
{};

template<> struct NumTraits<float>
  : GenericNumTraits<float>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline float dummy_precision() { return 1e-5f; }
};

template<> struct NumTraits<double> : GenericNumTraits<double>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline double dummy_precision() { return 1e-12; }
};

template<> struct NumTraits<long double>
  : GenericNumTraits<long double>
{
  EIGEN_CONSTEXPR
  static inline long double dummy_precision() { return 1e-15l; }
};

template<typename _Real> struct NumTraits<std::complex<_Real> >
  : GenericNumTraits<std::complex<_Real> >
{
  typedef _Real Real;
  typedef typename NumTraits<_Real>::Literal Literal;
  enum {
    IsComplex = 1,
    RequireInitialization = NumTraits<_Real>::RequireInitialization,
    ReadCost = 2 * NumTraits<_Real>::ReadCost,
    AddCost = 2 * NumTraits<Real>::AddCost,
    MulCost = 4 * NumTraits<Real>::MulCost + 2 * NumTraits<Real>::AddCost
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real epsilon() { return NumTraits<Real>::epsilon(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real dummy_precision() { return NumTraits<Real>::dummy_precision(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits10() { return NumTraits<Real>::digits10(); }
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct NumTraits<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
{
  typedef Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> ArrayType;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Array<RealScalar, Rows, Cols, Options, MaxRows, MaxCols> Real;
  typedef typename NumTraits<Scalar>::NonInteger NonIntegerScalar;
  typedef Array<NonIntegerScalar, Rows, Cols, Options, MaxRows, MaxCols> NonInteger;
  typedef ArrayType & Nested;
  typedef typename NumTraits<Scalar>::Literal Literal;

  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    IsInteger = NumTraits<Scalar>::IsInteger,
    IsSigned  = NumTraits<Scalar>::IsSigned,
    RequireInitialization = 1,
    ReadCost = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::ReadCost),
    AddCost  = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::AddCost),
    MulCost  = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::MulCost)
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline RealScalar epsilon() { return NumTraits<RealScalar>::epsilon(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline RealScalar dummy_precision() { return NumTraits<RealScalar>::dummy_precision(); }

  EIGEN_CONSTEXPR
  static inline int digits10() { return NumTraits<Scalar>::digits10(); }
};

template<> struct NumTraits<std::string>
  : GenericNumTraits<std::string>
{
  enum {
    RequireInitialization = 1,
    ReadCost = HugeCost,
    AddCost  = HugeCost,
    MulCost  = HugeCost
  };

  EIGEN_CONSTEXPR
  static inline int digits10() { return 0; }

private:
  static inline std::string epsilon();
  static inline std::string dummy_precision();
  static inline std::string lowest();
  static inline std::string highest();
  static inline std::string infinity();
  static inline std::string quiet_NaN();
};

// Empty specialization for void to allow template specialization based on NumTraits<T>::Real with T==void and SFINAE.
template<> struct NumTraits<void> {};

template<> struct NumTraits<bool> : GenericNumTraits<bool> {};

} // end namespace Eigen

#endif // EIGEN_NUMTRAITS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/PartialReduxEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIALREDUX_H
#define EIGEN_PARTIALREDUX_H

namespace Eigen { 

namespace internal {


/***************************************************************************
*
* This file provides evaluators for partial reductions.
* There are two modes:
*
*  - scalar path: simply calls the respective function on the column or row.
*    -> nothing special here, all the tricky part is handled by the return
*       types of VectorwiseOp's members. They embed the functor calling the
*       respective DenseBase's member function.
*
*  - vectorized path: implements a packet-wise reductions followed by
*    some (optional) processing of the outcome, e.g., division by n for mean.
*
* For the vectorized path let's observe that the packet-size and outer-unrolling
* are both decided by the assignement logic. So all we have to do is to decide
* on the inner unrolling.
*
* For the unrolling, we can reuse "internal::redux_vec_unroller" from Redux.h,
* but be need to be careful to specify correct increment.
*
***************************************************************************/


/* logic deciding a strategy for unrolling of vectorized paths */
template<typename Func, typename Evaluator>
struct packetwise_redux_traits
{
  enum {
    OuterSize = int(Evaluator::IsRowMajor) ? Evaluator::RowsAtCompileTime : Evaluator::ColsAtCompileTime,
    Cost = OuterSize == Dynamic ? HugeCost
         : OuterSize * Evaluator::CoeffReadCost + (OuterSize-1) * functor_traits<Func>::Cost,
    Unrolling = Cost <= EIGEN_UNROLLING_LIMIT ? CompleteUnrolling : NoUnrolling
  };

};

/* Value to be returned when size==0 , by default let's return 0 */
template<typename PacketType,typename Func>
EIGEN_DEVICE_FUNC
PacketType packetwise_redux_empty_value(const Func& ) { return pset1<PacketType>(0); }

/* For products the default is 1 */
template<typename PacketType,typename Scalar>
EIGEN_DEVICE_FUNC
PacketType packetwise_redux_empty_value(const scalar_product_op<Scalar,Scalar>& ) { return pset1<PacketType>(1); }

/* Perform the actual reduction */
template<typename Func, typename Evaluator,
         int Unrolling = packetwise_redux_traits<Func, Evaluator>::Unrolling
>
struct packetwise_redux_impl;

/* Perform the actual reduction with unrolling */
template<typename Func, typename Evaluator>
struct packetwise_redux_impl<Func, Evaluator, CompleteUnrolling>
{
  typedef redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime> Base;
  typedef typename Evaluator::Scalar Scalar;

  template<typename PacketType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  PacketType run(const Evaluator &eval, const Func& func, Index /*size*/)
  {
    return redux_vec_unroller<Func, Evaluator, 0, packetwise_redux_traits<Func, Evaluator>::OuterSize>::template run<PacketType>(eval,func);
  }
};

/* Add a specialization of redux_vec_unroller for size==0 at compiletime.
 * This specialization is not required for general reductions, which is
 * why it is defined here.
 */
template<typename Func, typename Evaluator, int Start>
struct redux_vec_unroller<Func, Evaluator, Start, 0>
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &, const Func& f)
  {
    return packetwise_redux_empty_value<PacketType>(f);
  }
};

/* Perform the actual reduction for dynamic sizes */
template<typename Func, typename Evaluator>
struct packetwise_redux_impl<Func, Evaluator, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketScalar;

  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static PacketType run(const Evaluator &eval, const Func& func, Index size)
  {
    if(size==0)
      return packetwise_redux_empty_value<PacketType>(func);
    
    const Index size4 = (size-1)&(~3);
    PacketType p = eval.template packetByOuterInner<Unaligned,PacketType>(0,0);
    Index i = 1;
    // This loop is optimized for instruction pipelining:
    // - each iteration generates two independent instructions
    // - thanks to branch prediction and out-of-order execution we have independent instructions across loops
    for(; i<size4; i+=4)
      p = func.packetOp(p,
            func.packetOp(
              func.packetOp(eval.template packetByOuterInner<Unaligned,PacketType>(i+0,0),eval.template packetByOuterInner<Unaligned,PacketType>(i+1,0)),
              func.packetOp(eval.template packetByOuterInner<Unaligned,PacketType>(i+2,0),eval.template packetByOuterInner<Unaligned,PacketType>(i+3,0))));
    for(; i<size; ++i)
      p = func.packetOp(p, eval.template packetByOuterInner<Unaligned,PacketType>(i,0));
    return p;
  }
};

template< typename ArgType, typename MemberOp, int Direction>
struct evaluator<PartialReduxExpr<ArgType, MemberOp, Direction> >
  : evaluator_base<PartialReduxExpr<ArgType, MemberOp, Direction> >
{
  typedef PartialReduxExpr<ArgType, MemberOp, Direction> XprType;
  typedef typename internal::nested_eval<ArgType,1>::type ArgTypeNested;
  typedef typename internal::add_const_on_value_type<ArgTypeNested>::type ConstArgTypeNested;
  typedef typename internal::remove_all<ArgTypeNested>::type ArgTypeNestedCleaned;
  typedef typename ArgType::Scalar InputScalar;
  typedef typename XprType::Scalar Scalar;
  enum {
    TraversalSize = Direction==int(Vertical) ? int(ArgType::RowsAtCompileTime) :  int(ArgType::ColsAtCompileTime)
  };
  typedef typename MemberOp::template Cost<int(TraversalSize)> CostOpType;
  enum {
    CoeffReadCost = TraversalSize==Dynamic ? HugeCost
                  : TraversalSize==0 ? 1
                  : int(TraversalSize) * int(evaluator<ArgType>::CoeffReadCost) + int(CostOpType::value),
    
    _ArgFlags = evaluator<ArgType>::Flags,

    _Vectorizable =  bool(int(_ArgFlags)&PacketAccessBit)
                  && bool(MemberOp::Vectorizable)
                  && (Direction==int(Vertical) ? bool(_ArgFlags&RowMajorBit) : (_ArgFlags&RowMajorBit)==0)
                  && (TraversalSize!=0),
                  
    Flags = (traits<XprType>::Flags&RowMajorBit)
          | (evaluator<ArgType>::Flags&(HereditaryBits&(~RowMajorBit)))
          | (_Vectorizable ? PacketAccessBit : 0)
          | LinearAccessBit,
    
    Alignment = 0 // FIXME this will need to be improved once PartialReduxExpr is vectorized
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType xpr)
    : m_arg(xpr.nestedExpression()), m_functor(xpr.functor())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(TraversalSize==Dynamic ? HugeCost : (TraversalSize==0 ? 1 : int(CostOpType::value)));
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar coeff(Index i, Index j) const
  {
    return coeff(Direction==Vertical ? j : i);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar coeff(Index index) const
  {
    return m_functor(m_arg.template subVector<DirectionType(Direction)>(index));
  }

  template<int LoadMode,typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketType packet(Index i, Index j) const
  {
    return packet<LoadMode,PacketType>(Direction==Vertical ? j : i);
  }
  
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
  PacketType packet(Index idx) const
  {
    enum { PacketSize = internal::unpacket_traits<PacketType>::size };
    typedef Block<const ArgTypeNestedCleaned,
                  Direction==Vertical ? int(ArgType::RowsAtCompileTime) : int(PacketSize),
                  Direction==Vertical ? int(PacketSize) : int(ArgType::ColsAtCompileTime),
                  true /* InnerPanel */> PanelType;
    
    PanelType panel(m_arg,
                    Direction==Vertical ? 0 : idx,
                    Direction==Vertical ? idx : 0,
                    Direction==Vertical ? m_arg.rows() : Index(PacketSize),
                    Direction==Vertical ? Index(PacketSize) : m_arg.cols());

    // FIXME
    // See bug 1612, currently if PacketSize==1 (i.e. complex<double> with 128bits registers) then the storage-order of panel get reversed
    // and methods like packetByOuterInner do not make sense anymore in this context.
    // So let's just by pass "vectorization" in this case:
    if(PacketSize==1)
      return internal::pset1<PacketType>(coeff(idx));
    
    typedef typename internal::redux_evaluator<PanelType> PanelEvaluator;
    PanelEvaluator panel_eval(panel);
    typedef typename MemberOp::BinaryOp BinaryOp;
    PacketType p = internal::packetwise_redux_impl<BinaryOp,PanelEvaluator>::template run<PacketType>(panel_eval,m_functor.binaryFunc(),m_arg.outerSize());
    return p;
  }

protected:
  ConstArgTypeNested m_arg;
  const MemberOp m_functor;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARTIALREDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/PermutationMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PERMUTATIONMATRIX_H
#define EIGEN_PERMUTATIONMATRIX_H

namespace Eigen { 

namespace internal {

enum PermPermProduct_t {PermPermProduct};

} // end namespace internal

/** \class PermutationBase
  * \ingroup Core_Module
  *
  * \brief Base class for permutations
  *
  * \tparam Derived the derived class
  *
  * This class is the base class for all expressions representing a permutation matrix,
  * internally stored as a vector of integers.
  * The convention followed here is that if \f$ \sigma \f$ is a permutation, the corresponding permutation matrix
  * \f$ P_\sigma \f$ is such that if \f$ (e_1,\ldots,e_p) \f$ is the canonical basis, we have:
  *  \f[ P_\sigma(e_i) = e_{\sigma(i)}. \f]
  * This convention ensures that for any two permutations \f$ \sigma, \tau \f$, we have:
  *  \f[ P_{\sigma\circ\tau} = P_\sigma P_\tau. \f]
  *
  * Permutation matrices are square and invertible.
  *
  * Notice that in addition to the member functions and operators listed here, there also are non-member
  * operator* to multiply any kind of permutation object with any kind of matrix expression (MatrixBase)
  * on either side.
  *
  * \sa class PermutationMatrix, class PermutationWrapper
  */
template<typename Derived>
class PermutationBase : public EigenBase<Derived>
{
    typedef internal::traits<Derived> Traits;
    typedef EigenBase<Derived> Base;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    enum {
      Flags = Traits::Flags,
      RowsAtCompileTime = Traits::RowsAtCompileTime,
      ColsAtCompileTime = Traits::ColsAtCompileTime,
      MaxRowsAtCompileTime = Traits::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = Traits::MaxColsAtCompileTime
    };
    typedef typename Traits::StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,RowsAtCompileTime,ColsAtCompileTime,0,MaxRowsAtCompileTime,MaxColsAtCompileTime>
            DenseMatrixType;
    typedef PermutationMatrix<IndicesType::SizeAtCompileTime,IndicesType::MaxSizeAtCompileTime,StorageIndex>
            PlainPermutationType;
    typedef PlainPermutationType PlainObject;
    using Base::derived;
    typedef Inverse<Derived> InverseReturnType;
    typedef void Scalar;
    #endif

    /** Copies the other permutation into *this */
    template<typename OtherDerived>
    Derived& operator=(const PermutationBase<OtherDerived>& other)
    {
      indices() = other.indices();
      return derived();
    }

    /** Assignment from the Transpositions \a tr */
    template<typename OtherDerived>
    Derived& operator=(const TranspositionsBase<OtherDerived>& tr)
    {
      setIdentity(tr.size());
      for(Index k=size()-1; k>=0; --k)
        applyTranspositionOnTheRight(k,tr.coeff(k));
      return derived();
    }

    /** \returns the number of rows */
    inline EIGEN_DEVICE_FUNC Index rows() const { return Index(indices().size()); }

    /** \returns the number of columns */
    inline EIGEN_DEVICE_FUNC Index cols() const { return Index(indices().size()); }

    /** \returns the size of a side of the respective square matrix, i.e., the number of indices */
    inline EIGEN_DEVICE_FUNC Index size() const { return Index(indices().size()); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& other) const
    {
      other.setZero();
      for (Index i=0; i<rows(); ++i)
        other.coeffRef(indices().coeff(i),i) = typename DenseDerived::Scalar(1);
    }
    #endif

    /** \returns a Matrix object initialized from this permutation matrix. Notice that it
      * is inefficient to return this Matrix object by value. For efficiency, favor using
      * the Matrix constructor taking EigenBase objects.
      */
    DenseMatrixType toDenseMatrix() const
    {
      return derived();
    }

    /** const version of indices(). */
    const IndicesType& indices() const { return derived().indices(); }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return derived().indices(); }

    /** Resizes to given size.
      */
    inline void resize(Index newSize)
    {
      indices().resize(newSize);
    }

    /** Sets *this to be the identity permutation matrix */
    void setIdentity()
    {
      StorageIndex n = StorageIndex(size());
      for(StorageIndex i = 0; i < n; ++i)
        indices().coeffRef(i) = i;
    }

    /** Sets *this to be the identity permutation matrix of given size.
      */
    void setIdentity(Index newSize)
    {
      resize(newSize);
      setIdentity();
    }

    /** Multiplies *this by the transposition \f$(ij)\f$ on the left.
      *
      * \returns a reference to *this.
      *
      * \warning This is much slower than applyTranspositionOnTheRight(Index,Index):
      * this has linear complexity and requires a lot of branching.
      *
      * \sa applyTranspositionOnTheRight(Index,Index)
      */
    Derived& applyTranspositionOnTheLeft(Index i, Index j)
    {
      eigen_assert(i>=0 && j>=0 && i<size() && j<size());
      for(Index k = 0; k < size(); ++k)
      {
        if(indices().coeff(k) == i) indices().coeffRef(k) = StorageIndex(j);
        else if(indices().coeff(k) == j) indices().coeffRef(k) = StorageIndex(i);
      }
      return derived();
    }

    /** Multiplies *this by the transposition \f$(ij)\f$ on the right.
      *
      * \returns a reference to *this.
      *
      * This is a fast operation, it only consists in swapping two indices.
      *
      * \sa applyTranspositionOnTheLeft(Index,Index)
      */
    Derived& applyTranspositionOnTheRight(Index i, Index j)
    {
      eigen_assert(i>=0 && j>=0 && i<size() && j<size());
      std::swap(indices().coeffRef(i), indices().coeffRef(j));
      return derived();
    }

    /** \returns the inverse permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    inline InverseReturnType inverse() const
    { return InverseReturnType(derived()); }
    /** \returns the tranpose permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    inline InverseReturnType transpose() const
    { return InverseReturnType(derived()); }

    /**** multiplication helpers to hopefully get RVO ****/

  
#ifndef EIGEN_PARSED_BY_DOXYGEN
  protected:
    template<typename OtherDerived>
    void assignTranspose(const PermutationBase<OtherDerived>& other)
    {
      for (Index i=0; i<rows();++i) indices().coeffRef(other.indices().coeff(i)) = i;
    }
    template<typename Lhs,typename Rhs>
    void assignProduct(const Lhs& lhs, const Rhs& rhs)
    {
      eigen_assert(lhs.cols() == rhs.rows());
      for (Index i=0; i<rows();++i) indices().coeffRef(i) = lhs.indices().coeff(rhs.indices().coeff(i));
    }
#endif

  public:

    /** \returns the product permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other>
    inline PlainPermutationType operator*(const PermutationBase<Other>& other) const
    { return PlainPermutationType(internal::PermPermProduct, derived(), other.derived()); }

    /** \returns the product of a permutation with another inverse permutation.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other>
    inline PlainPermutationType operator*(const InverseImpl<Other,PermutationStorage>& other) const
    { return PlainPermutationType(internal::PermPermProduct, *this, other.eval()); }

    /** \returns the product of an inverse permutation with another permutation.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other> friend
    inline PlainPermutationType operator*(const InverseImpl<Other, PermutationStorage>& other, const PermutationBase& perm)
    { return PlainPermutationType(internal::PermPermProduct, other.eval(), perm); }
    
    /** \returns the determinant of the permutation matrix, which is either 1 or -1 depending on the parity of the permutation.
      *
      * This function is O(\c n) procedure allocating a buffer of \c n booleans.
      */
    Index determinant() const
    {
      Index res = 1;
      Index n = size();
      Matrix<bool,RowsAtCompileTime,1,0,MaxRowsAtCompileTime> mask(n);
      mask.fill(false);
      Index r = 0;
      while(r < n)
      {
        // search for the next seed
        while(r<n && mask[r]) r++;
        if(r>=n)
          break;
        // we got one, let's follow it until we are back to the seed
        Index k0 = r++;
        mask.coeffRef(k0) = true;
        for(Index k=indices().coeff(k0); k!=k0; k=indices().coeff(k))
        {
          mask.coeffRef(k) = true;
          res = -res;
        }
      }
      return res;
    }

  protected:

};

namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
struct traits<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex> >
 : traits<Matrix<_StorageIndex,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef PermutationStorage StorageKind;
  typedef Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef void Scalar;
};
}

/** \class PermutationMatrix
  * \ingroup Core_Module
  *
  * \brief Permutation matrix
  *
  * \tparam SizeAtCompileTime the number of rows/cols, or Dynamic
  * \tparam MaxSizeAtCompileTime the maximum number of rows/cols, or Dynamic. This optional parameter defaults to SizeAtCompileTime. Most of the time, you should not have to specify it.
  * \tparam _StorageIndex the integer type of the indices
  *
  * This class represents a permutation matrix, internally stored as a vector of integers.
  *
  * \sa class PermutationBase, class PermutationWrapper, class DiagonalMatrix
  */
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
class PermutationMatrix : public PermutationBase<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex> >
{
    typedef PermutationBase<PermutationMatrix> Base;
    typedef internal::traits<PermutationMatrix> Traits;
  public:

    typedef const PermutationMatrix& Nested;

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    typedef typename Traits::StorageIndex StorageIndex;
    #endif

    inline PermutationMatrix()
    {}

    /** Constructs an uninitialized permutation matrix of given size.
      */
    explicit inline PermutationMatrix(Index size) : m_indices(size)
    {
      eigen_internal_assert(size <= NumTraits<StorageIndex>::highest());
    }

    /** Copy constructor. */
    template<typename OtherDerived>
    inline PermutationMatrix(const PermutationBase<OtherDerived>& other)
      : m_indices(other.indices()) {}

    /** Generic constructor from expression of the indices. The indices
      * array has the meaning that the permutations sends each integer i to indices[i].
      *
      * \warning It is your responsibility to check that the indices array that you passes actually
      * describes a permutation, i.e., each value between 0 and n-1 occurs exactly once, where n is the
      * array's size.
      */
    template<typename Other>
    explicit inline PermutationMatrix(const MatrixBase<Other>& indices) : m_indices(indices)
    {}

    /** Convert the Transpositions \a tr to a permutation matrix */
    template<typename Other>
    explicit PermutationMatrix(const TranspositionsBase<Other>& tr)
      : m_indices(tr.size())
    {
      *this = tr;
    }

    /** Copies the other permutation into *this */
    template<typename Other>
    PermutationMatrix& operator=(const PermutationBase<Other>& other)
    {
      m_indices = other.indices();
      return *this;
    }

    /** Assignment from the Transpositions \a tr */
    template<typename Other>
    PermutationMatrix& operator=(const TranspositionsBase<Other>& tr)
    {
      return Base::operator=(tr.derived());
    }

    /** const version of indices(). */
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return m_indices; }


    /**** multiplication helpers to hopefully get RVO ****/

#ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Other>
    PermutationMatrix(const InverseImpl<Other,PermutationStorage>& other)
      : m_indices(other.derived().nestedExpression().size())
    {
      eigen_internal_assert(m_indices.size() <= NumTraits<StorageIndex>::highest());
      StorageIndex end = StorageIndex(m_indices.size());
      for (StorageIndex i=0; i<end;++i)
        m_indices.coeffRef(other.derived().nestedExpression().indices().coeff(i)) = i;
    }
    template<typename Lhs,typename Rhs>
    PermutationMatrix(internal::PermPermProduct_t, const Lhs& lhs, const Rhs& rhs)
      : m_indices(lhs.indices().size())
    {
      Base::assignProduct(lhs,rhs);
    }
#endif

  protected:

    IndicesType m_indices;
};


namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
struct traits<Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess> >
 : traits<Matrix<_StorageIndex,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef PermutationStorage StorageKind;
  typedef Map<const Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1>, _PacketAccess> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef void Scalar;
};
}

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
class Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess>
  : public PermutationBase<Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess> >
{
    typedef PermutationBase<Map> Base;
    typedef internal::traits<Map> Traits;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;
    #endif

    inline Map(const StorageIndex* indicesPtr)
      : m_indices(indicesPtr)
    {}

    inline Map(const StorageIndex* indicesPtr, Index size)
      : m_indices(indicesPtr,size)
    {}

    /** Copies the other permutation into *this */
    template<typename Other>
    Map& operator=(const PermutationBase<Other>& other)
    { return Base::operator=(other.derived()); }

    /** Assignment from the Transpositions \a tr */
    template<typename Other>
    Map& operator=(const TranspositionsBase<Other>& tr)
    { return Base::operator=(tr.derived()); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    Map& operator=(const Map& other)
    {
      m_indices = other.m_indices;
      return *this;
    }
    #endif

    /** const version of indices(). */
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};

template<typename _IndicesType> class TranspositionsWrapper;
namespace internal {
template<typename _IndicesType>
struct traits<PermutationWrapper<_IndicesType> >
{
  typedef PermutationStorage StorageKind;
  typedef void Scalar;
  typedef typename _IndicesType::Scalar StorageIndex;
  typedef _IndicesType IndicesType;
  enum {
    RowsAtCompileTime = _IndicesType::SizeAtCompileTime,
    ColsAtCompileTime = _IndicesType::SizeAtCompileTime,
    MaxRowsAtCompileTime = IndicesType::MaxSizeAtCompileTime,
    MaxColsAtCompileTime = IndicesType::MaxSizeAtCompileTime,
    Flags = 0
  };
};
}

/** \class PermutationWrapper
  * \ingroup Core_Module
  *
  * \brief Class to view a vector of integers as a permutation matrix
  *
  * \tparam _IndicesType the type of the vector of integer (can be any compatible expression)
  *
  * This class allows to view any vector expression of integers as a permutation matrix.
  *
  * \sa class PermutationBase, class PermutationMatrix
  */
template<typename _IndicesType>
class PermutationWrapper : public PermutationBase<PermutationWrapper<_IndicesType> >
{
    typedef PermutationBase<PermutationWrapper> Base;
    typedef internal::traits<PermutationWrapper> Traits;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    #endif

    inline PermutationWrapper(const IndicesType& indices)
      : m_indices(indices)
    {}

    /** const version of indices(). */
    const typename internal::remove_all<typename IndicesType::Nested>::type&
    indices() const { return m_indices; }

  protected:

    typename IndicesType::Nested m_indices;
};


/** \returns the matrix with the permutation applied to the columns.
  */
template<typename MatrixDerived, typename PermutationDerived>
EIGEN_DEVICE_FUNC
const Product<MatrixDerived, PermutationDerived, AliasFreeProduct>
operator*(const MatrixBase<MatrixDerived> &matrix,
          const PermutationBase<PermutationDerived>& permutation)
{
  return Product<MatrixDerived, PermutationDerived, AliasFreeProduct>
            (matrix.derived(), permutation.derived());
}

/** \returns the matrix with the permutation applied to the rows.
  */
template<typename PermutationDerived, typename MatrixDerived>
EIGEN_DEVICE_FUNC
const Product<PermutationDerived, MatrixDerived, AliasFreeProduct>
operator*(const PermutationBase<PermutationDerived> &permutation,
          const MatrixBase<MatrixDerived>& matrix)
{
  return Product<PermutationDerived, MatrixDerived, AliasFreeProduct>
            (permutation.derived(), matrix.derived());
}


template<typename PermutationType>
class InverseImpl<PermutationType, PermutationStorage>
  : public EigenBase<Inverse<PermutationType> >
{
    typedef typename PermutationType::PlainPermutationType PlainPermutationType;
    typedef internal::traits<PermutationType> PermTraits;
  protected:
    InverseImpl() {}
  public:
    typedef Inverse<PermutationType> InverseType;
    using EigenBase<Inverse<PermutationType> >::derived;

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename PermutationType::DenseMatrixType DenseMatrixType;
    enum {
      RowsAtCompileTime = PermTraits::RowsAtCompileTime,
      ColsAtCompileTime = PermTraits::ColsAtCompileTime,
      MaxRowsAtCompileTime = PermTraits::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = PermTraits::MaxColsAtCompileTime
    };
    #endif

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& other) const
    {
      other.setZero();
      for (Index i=0; i<derived().rows();++i)
        other.coeffRef(i, derived().nestedExpression().indices().coeff(i)) = typename DenseDerived::Scalar(1);
    }
    #endif

    /** \return the equivalent permutation matrix */
    PlainPermutationType eval() const { return derived(); }

    DenseMatrixType toDenseMatrix() const { return derived(); }

    /** \returns the matrix with the inverse permutation applied to the columns.
      */
    template<typename OtherDerived> friend
    const Product<OtherDerived, InverseType, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix, const InverseType& trPerm)
    {
      return Product<OtherDerived, InverseType, AliasFreeProduct>(matrix.derived(), trPerm.derived());
    }

    /** \returns the matrix with the inverse permutation applied to the rows.
      */
    template<typename OtherDerived>
    const Product<InverseType, OtherDerived, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix) const
    {
      return Product<InverseType, OtherDerived, AliasFreeProduct>(derived(), matrix.derived());
    }
};

template<typename Derived>
const PermutationWrapper<const Derived> MatrixBase<Derived>::asPermutation() const
{
  return derived();
}

namespace internal {

template<> struct AssignmentKind<DenseShape,PermutationShape> { typedef EigenBase2EigenBase Kind; };

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PERMUTATIONMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/PlainObjectBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSESTORAGEBASE_H
#define EIGEN_DENSESTORAGEBASE_H

#if defined(EIGEN_INITIALIZE_MATRICES_BY_ZERO)
# define EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED for(Index i=0;i<base().size();++i) coeffRef(i)=Scalar(0);
#elif defined(EIGEN_INITIALIZE_MATRICES_BY_NAN)
# define EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED for(Index i=0;i<base().size();++i) coeffRef(i)=std::numeric_limits<Scalar>::quiet_NaN();
#else
# undef EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
#endif

namespace Eigen {

namespace internal {

template<int MaxSizeAtCompileTime> struct check_rows_cols_for_overflow {
  template<typename Index>
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE void run(Index, Index)
  {
  }
};

template<> struct check_rows_cols_for_overflow<Dynamic> {
  template<typename Index>
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE void run(Index rows, Index cols)
  {
    // http://hg.mozilla.org/mozilla-central/file/6c8a909977d3/xpcom/ds/CheckedInt.h#l242
    // we assume Index is signed
    Index max_index = (std::size_t(1) << (8 * sizeof(Index) - 1)) - 1; // assume Index is signed
    bool error = (rows == 0 || cols == 0) ? false
               : (rows > max_index / cols);
    if (error)
      throw_std_bad_alloc();
  }
};

template <typename Derived,
          typename OtherDerived = Derived,
          bool IsVector = bool(Derived::IsVectorAtCompileTime) && bool(OtherDerived::IsVectorAtCompileTime)>
struct conservative_resize_like_impl;

template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers> struct matrix_swap_impl;

} // end namespace internal

#ifdef EIGEN_PARSED_BY_DOXYGEN
namespace doxygen {

// This is a workaround to doxygen not being able to understand the inheritance logic
// when it is hidden by the dense_xpr_base helper struct.
// Moreover, doxygen fails to include members that are not documented in the declaration body of
// MatrixBase if we inherits MatrixBase<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >,
// this is why we simply inherits MatrixBase, though this does not make sense.

/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename Derived> struct dense_xpr_base_dispatcher;
/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct dense_xpr_base_dispatcher<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
    : public MatrixBase {};
/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct dense_xpr_base_dispatcher<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
    : public ArrayBase {};

} // namespace doxygen

/** \class PlainObjectBase
  * \ingroup Core_Module
  * \brief %Dense storage base class for matrices and arrays.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_PLAINOBJECTBASE_PLUGIN.
  *
  * \tparam Derived is the derived type, e.g., a Matrix or Array
  *
  * \sa \ref TopicClassHierarchy
  */
template<typename Derived>
class PlainObjectBase : public doxygen::dense_xpr_base_dispatcher<Derived>
#else
template<typename Derived>
class PlainObjectBase : public internal::dense_xpr_base<Derived>::type
#endif
{
  public:
    enum { Options = internal::traits<Derived>::Options };
    typedef typename internal::dense_xpr_base<Derived>::type Base;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;

    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Derived DenseType;

    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;

    typedef Eigen::Map<Derived, Unaligned>  MapType;
    typedef const Eigen::Map<const Derived, Unaligned> ConstMapType;
    typedef Eigen::Map<Derived, AlignedMax> AlignedMapType;
    typedef const Eigen::Map<const Derived, AlignedMax> ConstAlignedMapType;
    template<typename StrideType> struct StridedMapType { typedef Eigen::Map<Derived, Unaligned, StrideType> type; };
    template<typename StrideType> struct StridedConstMapType { typedef Eigen::Map<const Derived, Unaligned, StrideType> type; };
    template<typename StrideType> struct StridedAlignedMapType { typedef Eigen::Map<Derived, AlignedMax, StrideType> type; };
    template<typename StrideType> struct StridedConstAlignedMapType { typedef Eigen::Map<const Derived, AlignedMax, StrideType> type; };

  protected:
    DenseStorage<Scalar, Base::MaxSizeAtCompileTime, Base::RowsAtCompileTime, Base::ColsAtCompileTime, Options> m_storage;

  public:
    enum { NeedsToAlign = (SizeAtCompileTime != Dynamic) && (internal::traits<Derived>::Alignment>0) };
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)

    EIGEN_DEVICE_FUNC
    Base& base() { return *static_cast<Base*>(this); }
    EIGEN_DEVICE_FUNC
    const Base& base() const { return *static_cast<const Base*>(this); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_storage.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_storage.cols(); }

    /** This is an overloaded version of DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index,Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index rowId, Index colId) const
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      return m_storage.data()[index];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index,Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index,Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index rowId, Index colId)
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      return m_storage.data()[index];
    }

    /** This is the const version of coeffRef(Index,Index) which is thus synonym of coeff(Index,Index).
      * It is provided for convenience. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeffRef(Index rowId, Index colId) const
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is the const version of coeffRef(Index) which is thus synonym of coeff(Index).
      * It is provided for convenience. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeffRef(Index index) const
    {
      return m_storage.data()[index];
    }

    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketScalar packet(Index rowId, Index colId) const
    {
      return internal::ploadt<PacketScalar, LoadMode>
               (m_storage.data() + (Flags & RowMajorBit
                                   ? colId + rowId * m_storage.cols()
                                   : rowId + colId * m_storage.rows()));
    }

    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketScalar packet(Index index) const
    {
      return internal::ploadt<PacketScalar, LoadMode>(m_storage.data() + index);
    }

    /** \internal */
    template<int StoreMode>
    EIGEN_STRONG_INLINE void writePacket(Index rowId, Index colId, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>
              (m_storage.data() + (Flags & RowMajorBit
                                   ? colId + rowId * m_storage.cols()
                                   : rowId + colId * m_storage.rows()), val);
    }

    /** \internal */
    template<int StoreMode>
    EIGEN_STRONG_INLINE void writePacket(Index index, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>(m_storage.data() + index, val);
    }

    /** \returns a const pointer to the data array of this matrix */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar *data() const
    { return m_storage.data(); }

    /** \returns a pointer to the data array of this matrix */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar *data()
    { return m_storage.data(); }

    /** Resizes \c *this to a \a rows x \a cols matrix.
      *
      * This method is intended for dynamic-size matrices, although it is legal to call it on any
      * matrix as long as fixed dimensions are left unchanged. If you only want to change the number
      * of rows and/or of columns, you can use resize(NoChange_t, Index), resize(Index, NoChange_t).
      *
      * If the current number of coefficients of \c *this exactly matches the
      * product \a rows * \a cols, then no memory allocation is performed and
      * the current values are left unchanged. In all other cases, including
      * shrinking, the data is reallocated and all previous values are lost.
      *
      * Example: \include Matrix_resize_int_int.cpp
      * Output: \verbinclude Matrix_resize_int_int.out
      *
      * \sa resize(Index) for vectors, resize(NoChange_t, Index), resize(Index, NoChange_t)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void resize(Index rows, Index cols)
    {
      eigen_assert(   EIGEN_IMPLIES(RowsAtCompileTime!=Dynamic,rows==RowsAtCompileTime)
                   && EIGEN_IMPLIES(ColsAtCompileTime!=Dynamic,cols==ColsAtCompileTime)
                   && EIGEN_IMPLIES(RowsAtCompileTime==Dynamic && MaxRowsAtCompileTime!=Dynamic,rows<=MaxRowsAtCompileTime)
                   && EIGEN_IMPLIES(ColsAtCompileTime==Dynamic && MaxColsAtCompileTime!=Dynamic,cols<=MaxColsAtCompileTime)
                   && rows>=0 && cols>=0 && "Invalid sizes when resizing a matrix or array.");
      internal::check_rows_cols_for_overflow<MaxSizeAtCompileTime>::run(rows, cols);
      #ifdef EIGEN_INITIALIZE_COEFFS
        Index size = rows*cols;
        bool size_changed = size != this->size();
        m_storage.resize(size, rows, cols);
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #else
        m_storage.resize(rows*cols, rows, cols);
      #endif
    }

    /** Resizes \c *this to a vector of length \a size
      *
      * \only_for_vectors. This method does not work for
      * partially dynamic matrices when the static dimension is anything other
      * than 1. For example it will not work with Matrix<double, 2, Dynamic>.
      *
      * Example: \include Matrix_resize_int.cpp
      * Output: \verbinclude Matrix_resize_int.out
      *
      * \sa resize(Index,Index), resize(NoChange_t, Index), resize(Index, NoChange_t)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(Index size)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(PlainObjectBase)
      eigen_assert(((SizeAtCompileTime == Dynamic && (MaxSizeAtCompileTime==Dynamic || size<=MaxSizeAtCompileTime)) || SizeAtCompileTime == size) && size>=0);
      #ifdef EIGEN_INITIALIZE_COEFFS
        bool size_changed = size != this->size();
      #endif
      if(RowsAtCompileTime == 1)
        m_storage.resize(size, 1, size);
      else
        m_storage.resize(size, size, 1);
      #ifdef EIGEN_INITIALIZE_COEFFS
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #endif
    }

    /** Resizes the matrix, changing only the number of columns. For the parameter of type NoChange_t, just pass the special value \c NoChange
      * as in the example below.
      *
      * Example: \include Matrix_resize_NoChange_int.cpp
      * Output: \verbinclude Matrix_resize_NoChange_int.out
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(NoChange_t, Index cols)
    {
      resize(rows(), cols);
    }

    /** Resizes the matrix, changing only the number of rows. For the parameter of type NoChange_t, just pass the special value \c NoChange
      * as in the example below.
      *
      * Example: \include Matrix_resize_int_NoChange.cpp
      * Output: \verbinclude Matrix_resize_int_NoChange.out
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(Index rows, NoChange_t)
    {
      resize(rows, cols());
    }

    /** Resizes \c *this to have the same dimensions as \a other.
      * Takes care of doing all the checking that's needed.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void resizeLike(const EigenBase<OtherDerived>& _other)
    {
      const OtherDerived& other = _other.derived();
      internal::check_rows_cols_for_overflow<MaxSizeAtCompileTime>::run(other.rows(), other.cols());
      const Index othersize = other.rows()*other.cols();
      if(RowsAtCompileTime == 1)
      {
        eigen_assert(other.rows() == 1 || other.cols() == 1);
        resize(1, othersize);
      }
      else if(ColsAtCompileTime == 1)
      {
        eigen_assert(other.rows() == 1 || other.cols() == 1);
        resize(othersize, 1);
      }
      else resize(other.rows(), other.cols());
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * The method is intended for matrices of dynamic size. If you only want to change the number
      * of rows and/or of columns, you can use conservativeResize(NoChange_t, Index) or
      * conservativeResize(Index, NoChange_t).
      *
      * Matrices are resized relative to the top-left element. In case values need to be
      * appended to the matrix they will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index rows, Index cols)
    {
      internal::conservative_resize_like_impl<Derived>::run(*this, rows, cols);
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * As opposed to conservativeResize(Index rows, Index cols), this version leaves
      * the number of columns unchanged.
      *
      * In case the matrix is growing, new rows will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index rows, NoChange_t)
    {
      // Note: see the comment in conservativeResize(Index,Index)
      conservativeResize(rows, cols());
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * As opposed to conservativeResize(Index rows, Index cols), this version leaves
      * the number of rows unchanged.
      *
      * In case the matrix is growing, new columns will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(NoChange_t, Index cols)
    {
      // Note: see the comment in conservativeResize(Index,Index)
      conservativeResize(rows(), cols);
    }

    /** Resizes the vector to \a size while retaining old values.
      *
      * \only_for_vectors. This method does not work for
      * partially dynamic matrices when the static dimension is anything other
      * than 1. For example it will not work with Matrix<double, 2, Dynamic>.
      *
      * When values are appended, they will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index size)
    {
      internal::conservative_resize_like_impl<Derived>::run(*this, size);
    }

    /** Resizes the matrix to \a rows x \a cols of \c other, while leaving old values untouched.
      *
      * The method is intended for matrices of dynamic size. If you only want to change the number
      * of rows and/or of columns, you can use conservativeResize(NoChange_t, Index) or
      * conservativeResize(Index, NoChange_t).
      *
      * Matrices are resized relative to the top-left element. In case values need to be
      * appended to the matrix they will copied from \c other.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResizeLike(const DenseBase<OtherDerived>& other)
    {
      internal::conservative_resize_like_impl<Derived,OtherDerived>::run(*this, other);
    }

    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const PlainObjectBase& other)
    {
      return _set(other);
    }

    /** \sa MatrixBase::lazyAssign() */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& lazyAssign(const DenseBase<OtherDerived>& other)
    {
      _resize_to_match(other);
      return Base::lazyAssign(other.derived());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const ReturnByValue<OtherDerived>& func)
    {
      resize(func.rows(), func.cols());
      return Base::operator=(func);
    }

    // Prevent user from trying to instantiate PlainObjectBase objects
    // by making all its constructor protected. See bug 1074.
  protected:

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase() : m_storage()
    {
//       _check_template_params();
//       EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    // FIXME is it still needed ?
    /** \internal */
    EIGEN_DEVICE_FUNC
    explicit PlainObjectBase(internal::constructor_without_unaligned_array_assert)
      : m_storage(internal::constructor_without_unaligned_array_assert())
    {
//       _check_template_params(); EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }
#endif

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    PlainObjectBase(PlainObjectBase&& other) EIGEN_NOEXCEPT
      : m_storage( std::move(other.m_storage) )
    {
    }

    EIGEN_DEVICE_FUNC
    PlainObjectBase& operator=(PlainObjectBase&& other) EIGEN_NOEXCEPT
    {
      _check_template_params();
      m_storage = std::move(other.m_storage);
      return *this;
    }
#endif

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const PlainObjectBase& other)
      : Base(), m_storage(other.m_storage) { }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(Index size, Index rows, Index cols)
      : m_storage(size, rows, cols)
    {
//       _check_template_params();
//       EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    #if EIGEN_HAS_CXX11
    /** \brief Construct a row of column vector with fixed size from an arbitrary number of coefficients. \cpp11
      *
      * \only_for_vectors
      *
      * This constructor is for 1D array or vectors with more than 4 coefficients.
      * There exists C++98 analogue constructors for fixed-size array/vector having 1, 2, 3, or 4 coefficients.
      *
      * \warning To construct a column (resp. row) vector of fixed length, the number of values passed to this
      * constructor must match the the fixed number of rows (resp. columns) of \c *this.
      */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    PlainObjectBase(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      : m_storage()
    {
      _check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, sizeof...(args) + 4);
      m_storage.data()[0] = a0;
      m_storage.data()[1] = a1;
      m_storage.data()[2] = a2;
      m_storage.data()[3] = a3;
      Index i = 4;
      auto x = {(m_storage.data()[i++] = args, 0)...};
      static_cast<void>(x);
    }

    /** \brief Constructs a Matrix or Array and initializes it by elements given by an initializer list of initializer
      * lists \cpp11
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE PlainObjectBase(const std::initializer_list<std::initializer_list<Scalar>>& list)
      : m_storage()
    {
      _check_template_params();

      size_t list_size = 0;
      if (list.begin() != list.end()) {
        list_size = list.begin()->size();
      }

      // This is to allow syntax like VectorXi {{1, 2, 3, 4}}
      if (ColsAtCompileTime == 1 && list.size() == 1) {
        eigen_assert(list_size == static_cast<size_t>(RowsAtCompileTime) || RowsAtCompileTime == Dynamic);
        resize(list_size, ColsAtCompileTime);
        std::copy(list.begin()->begin(), list.begin()->end(), m_storage.data());
      } else {
        eigen_assert(list.size() == static_cast<size_t>(RowsAtCompileTime) || RowsAtCompileTime == Dynamic);
        eigen_assert(list_size == static_cast<size_t>(ColsAtCompileTime) || ColsAtCompileTime == Dynamic);
        resize(list.size(), list_size);

        Index row_index = 0;
        for (const std::initializer_list<Scalar>& row : list) {
          eigen_assert(list_size == row.size());
          Index col_index = 0;
          for (const Scalar& e : row) {
            coeffRef(row_index, col_index) = e;
            ++col_index;
          }
          ++row_index;
        }
      }
    }
    #endif  // end EIGEN_HAS_CXX11

    /** \sa PlainObjectBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const DenseBase<OtherDerived> &other)
      : m_storage()
    {
      _check_template_params();
      resizeLike(other);
      _set_noalias(other);
    }

    /** \sa PlainObjectBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const EigenBase<OtherDerived> &other)
      : m_storage()
    {
      _check_template_params();
      resizeLike(other);
      *this = other.derived();
    }
    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const ReturnByValue<OtherDerived>& other)
    {
      _check_template_params();
      // FIXME this does not automatically transpose vectors if necessary
      resize(other.rows(), other.cols());
      other.evalTo(this->derived());
    }

  public:

    /** \brief Copies the generic expression \a other into *this.
      * \copydetails DenseBase::operator=(const EigenBase<OtherDerived> &other)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const EigenBase<OtherDerived> &other)
    {
      _resize_to_match(other);
      Base::operator=(other.derived());
      return this->derived();
    }

    /** \name Map
      * These are convenience functions returning Map objects. The Map() static functions return unaligned Map objects,
      * while the AlignedMap() functions return aligned Map objects and thus should be called only with 16-byte-aligned
      * \a data pointers.
      *
      * Here is an example using strides:
      * \include Matrix_Map_stride.cpp
      * Output: \verbinclude Matrix_Map_stride.out
      *
      * \see class Map
      */
    //@{
    static inline ConstMapType Map(const Scalar* data)
    { return ConstMapType(data); }
    static inline MapType Map(Scalar* data)
    { return MapType(data); }
    static inline ConstMapType Map(const Scalar* data, Index size)
    { return ConstMapType(data, size); }
    static inline MapType Map(Scalar* data, Index size)
    { return MapType(data, size); }
    static inline ConstMapType Map(const Scalar* data, Index rows, Index cols)
    { return ConstMapType(data, rows, cols); }
    static inline MapType Map(Scalar* data, Index rows, Index cols)
    { return MapType(data, rows, cols); }

    static inline ConstAlignedMapType MapAligned(const Scalar* data)
    { return ConstAlignedMapType(data); }
    static inline AlignedMapType MapAligned(Scalar* data)
    { return AlignedMapType(data); }
    static inline ConstAlignedMapType MapAligned(const Scalar* data, Index size)
    { return ConstAlignedMapType(data, size); }
    static inline AlignedMapType MapAligned(Scalar* data, Index size)
    { return AlignedMapType(data, size); }
    static inline ConstAlignedMapType MapAligned(const Scalar* data, Index rows, Index cols)
    { return ConstAlignedMapType(data, rows, cols); }
    static inline AlignedMapType MapAligned(Scalar* data, Index rows, Index cols)
    { return AlignedMapType(data, rows, cols); }

    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }

    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    //@}

    using Base::setConstant;
    EIGEN_DEVICE_FUNC Derived& setConstant(Index size, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(Index rows, Index cols, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(NoChange_t, Index cols, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(Index rows, NoChange_t, const Scalar& val);

    using Base::setZero;
    EIGEN_DEVICE_FUNC Derived& setZero(Index size);
    EIGEN_DEVICE_FUNC Derived& setZero(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setZero(NoChange_t, Index cols);
    EIGEN_DEVICE_FUNC Derived& setZero(Index rows, NoChange_t);

    using Base::setOnes;
    EIGEN_DEVICE_FUNC Derived& setOnes(Index size);
    EIGEN_DEVICE_FUNC Derived& setOnes(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setOnes(NoChange_t, Index cols);
    EIGEN_DEVICE_FUNC Derived& setOnes(Index rows, NoChange_t);

    using Base::setRandom;
    Derived& setRandom(Index size);
    Derived& setRandom(Index rows, Index cols);
    Derived& setRandom(NoChange_t, Index cols);
    Derived& setRandom(Index rows, NoChange_t);

    #ifdef EIGEN_PLAINOBJECTBASE_PLUGIN
    #include EIGEN_PLAINOBJECTBASE_PLUGIN
    #endif

  protected:
    /** \internal Resizes *this in preparation for assigning \a other to it.
      * Takes care of doing all the checking that's needed.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _resize_to_match(const EigenBase<OtherDerived>& other)
    {
      #ifdef EIGEN_NO_AUTOMATIC_RESIZING
      eigen_assert((this->size()==0 || (IsVectorAtCompileTime ? (this->size() == other.size())
                 : (rows() == other.rows() && cols() == other.cols())))
        && "Size mismatch. Automatic resizing is disabled because EIGEN_NO_AUTOMATIC_RESIZING is defined");
      EIGEN_ONLY_USED_FOR_DEBUG(other);
      #else
      resizeLike(other);
      #endif
    }

    /**
      * \brief Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      *
      * \sa operator=(const MatrixBase<OtherDerived>&), _set_noalias()
      *
      * \internal
      */
    // aliasing is dealt once in internal::call_assignment
    // so at this stage we have to assume aliasing... and resising has to be done later.
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& _set(const DenseBase<OtherDerived>& other)
    {
      internal::call_assignment(this->derived(), other.derived());
      return this->derived();
    }

    /** \internal Like _set() but additionally makes the assumption that no aliasing effect can happen (which
      * is the case when creating a new matrix) so one can enforce lazy evaluation.
      *
      * \sa operator=(const MatrixBase<OtherDerived>&), _set()
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& _set_noalias(const DenseBase<OtherDerived>& other)
    {
      // I don't think we need this resize call since the lazyAssign will anyways resize
      // and lazyAssign will be called by the assign selector.
      //_resize_to_match(other);
      // the 'false' below means to enforce lazy evaluation. We don't use lazyAssign() because
      // it wouldn't allow to copy a row-vector into a column-vector.
      internal::call_assignment_no_alias(this->derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
      return this->derived();
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(Index rows, Index cols, typename internal::enable_if<Base::SizeAtCompileTime!=2,T0>::type* = 0)
    {
      const bool t0_is_integer_alike = internal::is_valid_index_type<T0>::value;
      const bool t1_is_integer_alike = internal::is_valid_index_type<T1>::value;
      EIGEN_STATIC_ASSERT(t0_is_integer_alike &&
                          t1_is_integer_alike,
                          FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED)
      resize(rows,cols);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(const T0& val0, const T1& val1, typename internal::enable_if<Base::SizeAtCompileTime==2,T0>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 2)
      m_storage.data()[0] = Scalar(val0);
      m_storage.data()[1] = Scalar(val1);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(const Index& val0, const Index& val1,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<T0,Index>::value)
                                                                  && (internal::is_same<T1,Index>::value)
                                                                  && Base::SizeAtCompileTime==2,T1>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 2)
      m_storage.data()[0] = Scalar(val0);
      m_storage.data()[1] = Scalar(val1);
    }

    // The argument is convertible to the Index type and we either have a non 1x1 Matrix, or a dynamic-sized Array,
    // then the argument is meant to be the size of the object.
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(Index size, typename internal::enable_if<    (Base::SizeAtCompileTime!=1 || !internal::is_convertible<T, Scalar>::value)
                                                                              && ((!internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value || Base::SizeAtCompileTime==Dynamic)),T>::type* = 0)
    {
      // NOTE MSVC 2008 complains if we directly put bool(NumTraits<T>::IsInteger) as the EIGEN_STATIC_ASSERT argument.
      const bool is_integer_alike = internal::is_valid_index_type<T>::value;
      EIGEN_UNUSED_VARIABLE(is_integer_alike);
      EIGEN_STATIC_ASSERT(is_integer_alike,
                          FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED)
      resize(size);
    }

    // We have a 1x1 matrix/array => the argument is interpreted as the value of the unique coefficient (case where scalar type can be implicitly converted)
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar& val0, typename internal::enable_if<Base::SizeAtCompileTime==1 && internal::is_convertible<T, Scalar>::value,T>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 1)
      m_storage.data()[0] = val0;
    }

    // We have a 1x1 matrix/array => the argument is interpreted as the value of the unique coefficient (case where scalar type match the index type)
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Index& val0,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<Index,T>::value)
                                                                  && Base::SizeAtCompileTime==1
                                                                  && internal::is_convertible<T, Scalar>::value,T*>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 1)
      m_storage.data()[0] = Scalar(val0);
    }

    // Initialize a fixed size matrix from a pointer to raw data
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar* data){
      this->_set_noalias(ConstMapType(data));
    }

    // Initialize an arbitrary matrix from a dense expression
    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const DenseBase<OtherDerived>& other){
      this->_set_noalias(other);
    }

    // Initialize an arbitrary matrix from an object convertible to the Derived type.
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Derived& other){
      this->_set_noalias(other);
    }

    // Initialize an arbitrary matrix from a generic Eigen expression
    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const EigenBase<OtherDerived>& other){
      this->derived() = other;
    }

    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const ReturnByValue<OtherDerived>& other)
    {
      resize(other.rows(), other.cols());
      other.evalTo(this->derived());
    }

    template<typename T, typename OtherDerived, int ColsAtCompileTime>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
    {
      this->derived() = r;
    }

    // For fixed-size Array<Scalar,...>
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar& val0,
                                    typename internal::enable_if<    Base::SizeAtCompileTime!=Dynamic
                                                                  && Base::SizeAtCompileTime!=1
                                                                  && internal::is_convertible<T, Scalar>::value
                                                                  && internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value,T>::type* = 0)
    {
      Base::setConstant(val0);
    }

    // For fixed-size Array<Index,...>
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Index& val0,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<Index,T>::value)
                                                                  && Base::SizeAtCompileTime!=Dynamic
                                                                  && Base::SizeAtCompileTime!=1
                                                                  && internal::is_convertible<T, Scalar>::value
                                                                  && internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value,T*>::type* = 0)
    {
      Base::setConstant(val0);
    }

    template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers>
    friend struct internal::matrix_swap_impl;

  public:

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal
      * \brief Override DenseBase::swap() since for dynamic-sized matrices
      * of same type it is enough to swap the data pointers.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(DenseBase<OtherDerived> & other)
    {
      enum { SwapPointers = internal::is_same<Derived, OtherDerived>::value && Base::SizeAtCompileTime==Dynamic };
      internal::matrix_swap_impl<Derived, OtherDerived, bool(SwapPointers)>::run(this->derived(), other.derived());
    }

    /** \internal
      * \brief const version forwarded to DenseBase::swap
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(DenseBase<OtherDerived> const & other)
    { Base::swap(other.derived()); }

    EIGEN_DEVICE_FUNC
    static EIGEN_STRONG_INLINE void _check_template_params()
    {
      EIGEN_STATIC_ASSERT((EIGEN_IMPLIES(MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1, (int(Options)&RowMajor)==RowMajor)
                        && EIGEN_IMPLIES(MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1, (int(Options)&RowMajor)==0)
                        && ((RowsAtCompileTime == Dynamic) || (RowsAtCompileTime >= 0))
                        && ((ColsAtCompileTime == Dynamic) || (ColsAtCompileTime >= 0))
                        && ((MaxRowsAtCompileTime == Dynamic) || (MaxRowsAtCompileTime >= 0))
                        && ((MaxColsAtCompileTime == Dynamic) || (MaxColsAtCompileTime >= 0))
                        && (MaxRowsAtCompileTime == RowsAtCompileTime || RowsAtCompileTime==Dynamic)
                        && (MaxColsAtCompileTime == ColsAtCompileTime || ColsAtCompileTime==Dynamic)
                        && (Options & (DontAlign|RowMajor)) == Options),
        INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }

    enum { IsPlainObjectBase = 1 };
#endif
  public:
    // These apparently need to be down here for nvcc+icc to prevent duplicate
    // Map symbol.
    template<typename PlainObjectType, int MapOptions, typename StrideType> friend class Eigen::Map;
    friend class Eigen::Map<Derived, Unaligned>;
    friend class Eigen::Map<const Derived, Unaligned>;
#if EIGEN_MAX_ALIGN_BYTES>0
    // for EIGEN_MAX_ALIGN_BYTES==0, AlignedMax==Unaligned, and many compilers generate warnings for friend-ing a class twice.
    friend class Eigen::Map<Derived, AlignedMax>;
    friend class Eigen::Map<const Derived, AlignedMax>;
#endif
};

namespace internal {

template <typename Derived, typename OtherDerived, bool IsVector>
struct conservative_resize_like_impl
{
  #if EIGEN_HAS_TYPE_TRAITS
  static const bool IsRelocatable = std::is_trivially_copyable<typename Derived::Scalar>::value;
  #else
  static const bool IsRelocatable = !NumTraits<typename Derived::Scalar>::RequireInitialization;
  #endif
  static void run(DenseBase<Derived>& _this, Index rows, Index cols)
  {
    if (_this.rows() == rows && _this.cols() == cols) return;
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(Derived)

    if ( IsRelocatable
          && (( Derived::IsRowMajor && _this.cols() == cols) ||  // row-major and we change only the number of rows
              (!Derived::IsRowMajor && _this.rows() == rows) ))  // column-major and we change only the number of columns
    {
      internal::check_rows_cols_for_overflow<Derived::MaxSizeAtCompileTime>::run(rows, cols);
      _this.derived().m_storage.conservativeResize(rows*cols,rows,cols);
    }
    else
    {
      // The storage order does not allow us to use reallocation.
      Derived tmp(rows,cols);
      const Index common_rows = numext::mini(rows, _this.rows());
      const Index common_cols = numext::mini(cols, _this.cols());
      tmp.block(0,0,common_rows,common_cols) = _this.block(0,0,common_rows,common_cols);
      _this.derived().swap(tmp);
    }
  }

  static void run(DenseBase<Derived>& _this, const DenseBase<OtherDerived>& other)
  {
    if (_this.rows() == other.rows() && _this.cols() == other.cols()) return;

    // Note: Here is space for improvement. Basically, for conservativeResize(Index,Index),
    // neither RowsAtCompileTime or ColsAtCompileTime must be Dynamic. If only one of the
    // dimensions is dynamic, one could use either conservativeResize(Index rows, NoChange_t) or
    // conservativeResize(NoChange_t, Index cols). For these methods new static asserts like
    // EIGEN_STATIC_ASSERT_DYNAMIC_ROWS and EIGEN_STATIC_ASSERT_DYNAMIC_COLS would be good.
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(Derived)
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(OtherDerived)

    if ( IsRelocatable &&
          (( Derived::IsRowMajor && _this.cols() == other.cols()) ||  // row-major and we change only the number of rows
           (!Derived::IsRowMajor && _this.rows() == other.rows()) ))  // column-major and we change only the number of columns
    {
      const Index new_rows = other.rows() - _this.rows();
      const Index new_cols = other.cols() - _this.cols();
      _this.derived().m_storage.conservativeResize(other.size(),other.rows(),other.cols());
      if (new_rows>0)
        _this.bottomRightCorner(new_rows, other.cols()) = other.bottomRows(new_rows);
      else if (new_cols>0)
        _this.bottomRightCorner(other.rows(), new_cols) = other.rightCols(new_cols);
    }
    else
    {
      // The storage order does not allow us to use reallocation.
      Derived tmp(other);
      const Index common_rows = numext::mini(tmp.rows(), _this.rows());
      const Index common_cols = numext::mini(tmp.cols(), _this.cols());
      tmp.block(0,0,common_rows,common_cols) = _this.block(0,0,common_rows,common_cols);
      _this.derived().swap(tmp);
    }
  }
};

// Here, the specialization for vectors inherits from the general matrix case
// to allow calling .conservativeResize(rows,cols) on vectors.
template <typename Derived, typename OtherDerived>
struct conservative_resize_like_impl<Derived,OtherDerived,true>
  : conservative_resize_like_impl<Derived,OtherDerived,false>
{
  typedef conservative_resize_like_impl<Derived,OtherDerived,false> Base;
  using Base::run;
  using Base::IsRelocatable;

  static void run(DenseBase<Derived>& _this, Index size)
  {
    const Index new_rows = Derived::RowsAtCompileTime==1 ? 1 : size;
    const Index new_cols = Derived::RowsAtCompileTime==1 ? size : 1;
    if(IsRelocatable)
      _this.derived().m_storage.conservativeResize(size,new_rows,new_cols);
    else
      Base::run(_this.derived(), new_rows, new_cols);
  }

  static void run(DenseBase<Derived>& _this, const DenseBase<OtherDerived>& other)
  {
    if (_this.rows() == other.rows() && _this.cols() == other.cols()) return;

    const Index num_new_elements = other.size() - _this.size();

    const Index new_rows = Derived::RowsAtCompileTime==1 ? 1 : other.rows();
    const Index new_cols = Derived::RowsAtCompileTime==1 ? other.cols() : 1;
    if(IsRelocatable)
      _this.derived().m_storage.conservativeResize(other.size(),new_rows,new_cols);
    else
      Base::run(_this.derived(), new_rows, new_cols);

    if (num_new_elements > 0)
      _this.tail(num_new_elements) = other.tail(num_new_elements);
  }
};

template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers>
struct matrix_swap_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(MatrixTypeA& a, MatrixTypeB& b)
  {
    a.base().swap(b);
  }
};

template<typename MatrixTypeA, typename MatrixTypeB>
struct matrix_swap_impl<MatrixTypeA, MatrixTypeB, true>
{
  EIGEN_DEVICE_FUNC
  static inline void run(MatrixTypeA& a, MatrixTypeB& b)
  {
    static_cast<typename MatrixTypeA::Base&>(a).m_storage.swap(static_cast<typename MatrixTypeB::Base&>(b).m_storage);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_DENSESTORAGEBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Product.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PRODUCT_H
#define EIGEN_PRODUCT_H

namespace Eigen {

template<typename Lhs, typename Rhs, int Option, typename StorageKind> class ProductImpl;

namespace internal {

template<typename Lhs, typename Rhs, int Option>
struct traits<Product<Lhs, Rhs, Option> >
{
  typedef typename remove_all<Lhs>::type LhsCleaned;
  typedef typename remove_all<Rhs>::type RhsCleaned;
  typedef traits<LhsCleaned> LhsTraits;
  typedef traits<RhsCleaned> RhsTraits;

  typedef MatrixXpr XprKind;

  typedef typename ScalarBinaryOpTraits<typename traits<LhsCleaned>::Scalar, typename traits<RhsCleaned>::Scalar>::ReturnType Scalar;
  typedef typename product_promote_storage_type<typename LhsTraits::StorageKind,
                                                typename RhsTraits::StorageKind,
                                                internal::product_type<Lhs,Rhs>::ret>::ret StorageKind;
  typedef typename promote_index_type<typename LhsTraits::StorageIndex,
                                      typename RhsTraits::StorageIndex>::type StorageIndex;

  enum {
    RowsAtCompileTime    = LhsTraits::RowsAtCompileTime,
    ColsAtCompileTime    = RhsTraits::ColsAtCompileTime,
    MaxRowsAtCompileTime = LhsTraits::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = RhsTraits::MaxColsAtCompileTime,

    // FIXME: only needed by GeneralMatrixMatrixTriangular
    InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(LhsTraits::ColsAtCompileTime, RhsTraits::RowsAtCompileTime),

    // The storage order is somewhat arbitrary here. The correct one will be determined through the evaluator.
    Flags = (MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1) ? RowMajorBit
          : (MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1) ? 0
          : (   ((LhsTraits::Flags&NoPreferredStorageOrderBit) && (RhsTraits::Flags&RowMajorBit))
             || ((RhsTraits::Flags&NoPreferredStorageOrderBit) && (LhsTraits::Flags&RowMajorBit)) ) ? RowMajorBit
          : NoPreferredStorageOrderBit
  };
};

} // end namespace internal

/** \class Product
  * \ingroup Core_Module
  *
  * \brief Expression of the product of two arbitrary matrices or vectors
  *
  * \tparam _Lhs the type of the left-hand side expression
  * \tparam _Rhs the type of the right-hand side expression
  *
  * This class represents an expression of the product of two arbitrary matrices.
  *
  * The other template parameters are:
  * \tparam Option     can be DefaultProduct, AliasFreeProduct, or LazyProduct
  *
  */
template<typename _Lhs, typename _Rhs, int Option>
class Product : public ProductImpl<_Lhs,_Rhs,Option,
                                   typename internal::product_promote_storage_type<typename internal::traits<_Lhs>::StorageKind,
                                                                                   typename internal::traits<_Rhs>::StorageKind,
                                                                                   internal::product_type<_Lhs,_Rhs>::ret>::ret>
{
  public:

    typedef _Lhs Lhs;
    typedef _Rhs Rhs;

    typedef typename ProductImpl<
        Lhs, Rhs, Option,
        typename internal::product_promote_storage_type<typename internal::traits<Lhs>::StorageKind,
                                                        typename internal::traits<Rhs>::StorageKind,
                                                        internal::product_type<Lhs,Rhs>::ret>::ret>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Product)

    typedef typename internal::ref_selector<Lhs>::type LhsNested;
    typedef typename internal::ref_selector<Rhs>::type RhsNested;
    typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
    typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Product(const Lhs& lhs, const Rhs& rhs) : m_lhs(lhs), m_rhs(rhs)
    {
      eigen_assert(lhs.cols() == rhs.rows()
        && "invalid matrix product"
        && "if you wanted a coeff-wise or a dot product use the respective explicit functions");
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const LhsNestedCleaned& lhs() const { return m_lhs; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const RhsNestedCleaned& rhs() const { return m_rhs; }

  protected:

    LhsNested m_lhs;
    RhsNested m_rhs;
};

namespace internal {

template<typename Lhs, typename Rhs, int Option, int ProductTag = internal::product_type<Lhs,Rhs>::ret>
class dense_product_base
 : public internal::dense_xpr_base<Product<Lhs,Rhs,Option> >::type
{};

/** Conversion to scalar for inner-products */
template<typename Lhs, typename Rhs, int Option>
class dense_product_base<Lhs, Rhs, Option, InnerProduct>
 : public internal::dense_xpr_base<Product<Lhs,Rhs,Option> >::type
{
  typedef Product<Lhs,Rhs,Option> ProductXpr;
  typedef typename internal::dense_xpr_base<ProductXpr>::type Base;
public:
  using Base::derived;
  typedef typename Base::Scalar Scalar;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator const Scalar() const
  {
    return internal::evaluator<ProductXpr>(derived()).coeff(0,0);
  }
};

} // namespace internal

// Generic API dispatcher
template<typename Lhs, typename Rhs, int Option, typename StorageKind>
class ProductImpl : public internal::generic_xpr_base<Product<Lhs,Rhs,Option>, MatrixXpr, StorageKind>::type
{
  public:
    typedef typename internal::generic_xpr_base<Product<Lhs,Rhs,Option>, MatrixXpr, StorageKind>::type Base;
};

template<typename Lhs, typename Rhs, int Option>
class ProductImpl<Lhs,Rhs,Option,Dense>
  : public internal::dense_product_base<Lhs,Rhs,Option>
{
    typedef Product<Lhs, Rhs, Option> Derived;

  public:

    typedef typename internal::dense_product_base<Lhs, Rhs, Option> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Derived)
  protected:
    enum {
      IsOneByOne = (RowsAtCompileTime == 1 || RowsAtCompileTime == Dynamic) &&
                   (ColsAtCompileTime == 1 || ColsAtCompileTime == Dynamic),
      EnableCoeff = IsOneByOne || Option==LazyProduct
    };

  public:

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar coeff(Index row, Index col) const
    {
      EIGEN_STATIC_ASSERT(EnableCoeff, THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS);
      eigen_assert( (Option==LazyProduct) || (this->rows() == 1 && this->cols() == 1) );

      return internal::evaluator<Derived>(derived()).coeff(row,col);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar coeff(Index i) const
    {
      EIGEN_STATIC_ASSERT(EnableCoeff, THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS);
      eigen_assert( (Option==LazyProduct) || (this->rows() == 1 && this->cols() == 1) );

      return internal::evaluator<Derived>(derived()).coeff(i);
    }


};

} // end namespace Eigen

#endif // EIGEN_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ProductEvaluators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_PRODUCTEVALUATORS_H
#define EIGEN_PRODUCTEVALUATORS_H

namespace Eigen {

namespace internal {

/** \internal
  * Evaluator of a product expression.
  * Since products require special treatments to handle all possible cases,
  * we simply defer the evaluation logic to a product_evaluator class
  * which offers more partial specialization possibilities.
  *
  * \sa class product_evaluator
  */
template<typename Lhs, typename Rhs, int Options>
struct evaluator<Product<Lhs, Rhs, Options> >
 : public product_evaluator<Product<Lhs, Rhs, Options> >
{
  typedef Product<Lhs, Rhs, Options> XprType;
  typedef product_evaluator<XprType> Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

// Catch "scalar * ( A * B )" and transform it to "(A*scalar) * B"
// TODO we should apply that rule only if that's really helpful
template<typename Lhs, typename Rhs, typename Scalar1, typename Scalar2, typename Plain1>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                                               const Product<Lhs, Rhs, DefaultProduct> > >
{
  static const bool value = true;
};
template<typename Lhs, typename Rhs, typename Scalar1, typename Scalar2, typename Plain1>
struct evaluator<CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                               const Product<Lhs, Rhs, DefaultProduct> > >
 : public evaluator<Product<EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar1,Lhs,product), Rhs, DefaultProduct> >
{
  typedef CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                               const Product<Lhs, Rhs, DefaultProduct> > XprType;
  typedef evaluator<Product<EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar1,Lhs,product), Rhs, DefaultProduct> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr)
    : Base(xpr.lhs().functor().m_other * xpr.rhs().lhs() * xpr.rhs().rhs())
  {}
};


template<typename Lhs, typename Rhs, int DiagIndex>
struct evaluator<Diagonal<const Product<Lhs, Rhs, DefaultProduct>, DiagIndex> >
 : public evaluator<Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex> >
{
  typedef Diagonal<const Product<Lhs, Rhs, DefaultProduct>, DiagIndex> XprType;
  typedef evaluator<Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr)
    : Base(Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex>(
        Product<Lhs, Rhs, LazyProduct>(xpr.nestedExpression().lhs(), xpr.nestedExpression().rhs()),
        xpr.index() ))
  {}
};


// Helper class to perform a matrix product with the destination at hand.
// Depending on the sizes of the factors, there are different evaluation strategies
// as controlled by internal::product_type.
template< typename Lhs, typename Rhs,
          typename LhsShape = typename evaluator_traits<Lhs>::Shape,
          typename RhsShape = typename evaluator_traits<Rhs>::Shape,
          int ProductType = internal::product_type<Lhs,Rhs>::value>
struct generic_product_impl;

template<typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<Product<Lhs, Rhs, DefaultProduct> > {
  static const bool value = true;
};

// This is the default evaluator implementation for products:
// It creates a temporary and call generic_product_impl
template<typename Lhs, typename Rhs, int Options, int ProductTag, typename LhsShape, typename RhsShape>
struct product_evaluator<Product<Lhs, Rhs, Options>, ProductTag, LhsShape, RhsShape>
  : public evaluator<typename Product<Lhs, Rhs, Options>::PlainObject>
{
  typedef Product<Lhs, Rhs, Options> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;
  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);

// FIXME shall we handle nested_eval here?,
// if so, then we must take care at removing the call to nested_eval in the specializations (e.g., in permutation_matrix_product, transposition_matrix_product, etc.)
//     typedef typename internal::nested_eval<Lhs,Rhs::ColsAtCompileTime>::type LhsNested;
//     typedef typename internal::nested_eval<Rhs,Lhs::RowsAtCompileTime>::type RhsNested;
//     typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
//     typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;
//
//     const LhsNested lhs(xpr.lhs());
//     const RhsNested rhs(xpr.rhs());
//
//     generic_product_impl<LhsNestedCleaned, RhsNestedCleaned>::evalTo(m_result, lhs, rhs);

    generic_product_impl<Lhs, Rhs, LhsShape, RhsShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

// The following three shortcuts are enabled only if the scalar types match exactly.
// TODO: we could enable them for different scalar types when the product is not vectorized.

// Dense = Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::evalTo(dst, src.lhs(), src.rhs());
  }
};

// Dense += Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::add_assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<Scalar,Scalar> &)
  {
    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::addTo(dst, src.lhs(), src.rhs());
  }
};

// Dense -= Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::sub_assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<Scalar,Scalar> &)
  {
    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::subTo(dst, src.lhs(), src.rhs());
  }
};


// Dense ?= scalar * Product
// TODO we should apply that rule if that's really helpful
// for instance, this is not good for inner products
template< typename DstXprType, typename Lhs, typename Rhs, typename AssignFunc, typename Scalar, typename ScalarBis, typename Plain>
struct Assignment<DstXprType, CwiseBinaryOp<internal::scalar_product_op<ScalarBis,Scalar>, const CwiseNullaryOp<internal::scalar_constant_op<ScalarBis>,Plain>,
                                           const Product<Lhs,Rhs,DefaultProduct> >, AssignFunc, Dense2Dense>
{
  typedef CwiseBinaryOp<internal::scalar_product_op<ScalarBis,Scalar>,
                        const CwiseNullaryOp<internal::scalar_constant_op<ScalarBis>,Plain>,
                        const Product<Lhs,Rhs,DefaultProduct> > SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const AssignFunc& func)
  {
    call_assignment_no_alias(dst, (src.lhs().functor().m_other * src.rhs().lhs())*src.rhs().rhs(), func);
  }
};

//----------------------------------------
// Catch "Dense ?= xpr + Product<>" expression to save one temporary
// FIXME we could probably enable these rules for any product, i.e., not only Dense and DefaultProduct

template<typename OtherXpr, typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_sum_op<typename OtherXpr::Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, const OtherXpr,
                                               const Product<Lhs,Rhs,DefaultProduct> >, DenseShape > {
  static const bool value = true;
};

template<typename OtherXpr, typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_difference_op<typename OtherXpr::Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, const OtherXpr,
                                               const Product<Lhs,Rhs,DefaultProduct> >, DenseShape > {
  static const bool value = true;
};

template<typename DstXprType, typename OtherXpr, typename ProductType, typename Func1, typename Func2>
struct assignment_from_xpr_op_product
{
  template<typename SrcXprType, typename InitialFunc>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const InitialFunc& /*func*/)
  {
    call_assignment_no_alias(dst, src.lhs(), Func1());
    call_assignment_no_alias(dst, src.rhs(), Func2());
  }
};

#define EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(ASSIGN_OP,BINOP,ASSIGN_OP2) \
  template< typename DstXprType, typename OtherXpr, typename Lhs, typename Rhs, typename DstScalar, typename SrcScalar, typename OtherScalar,typename ProdScalar> \
  struct Assignment<DstXprType, CwiseBinaryOp<internal::BINOP<OtherScalar,ProdScalar>, const OtherXpr, \
                                            const Product<Lhs,Rhs,DefaultProduct> >, internal::ASSIGN_OP<DstScalar,SrcScalar>, Dense2Dense> \
    : assignment_from_xpr_op_product<DstXprType, OtherXpr, Product<Lhs,Rhs,DefaultProduct>, internal::ASSIGN_OP<DstScalar,OtherScalar>, internal::ASSIGN_OP2<DstScalar,ProdScalar> > \
  {}

EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(assign_op,    scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(add_assign_op,scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(sub_assign_op,scalar_sum_op,sub_assign_op);

EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(assign_op,    scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(add_assign_op,scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(sub_assign_op,scalar_difference_op,add_assign_op);

//----------------------------------------

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,InnerProduct>
{
  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    dst.coeffRef(0,0) = (lhs.transpose().cwiseProduct(rhs)).sum();
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    dst.coeffRef(0,0) += (lhs.transpose().cwiseProduct(rhs)).sum();
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { dst.coeffRef(0,0) -= (lhs.transpose().cwiseProduct(rhs)).sum(); }
};


/***********************************************************************
*  Implementation of outer dense * dense vector product
***********************************************************************/

// Column major result
template<typename Dst, typename Lhs, typename Rhs, typename Func>
void EIGEN_DEVICE_FUNC outer_product_selector_run(Dst& dst, const Lhs &lhs, const Rhs &rhs, const Func& func, const false_type&)
{
  evaluator<Rhs> rhsEval(rhs);
  ei_declare_local_nested_eval(Lhs,lhs,Rhs::SizeAtCompileTime,actual_lhs);
  // FIXME if cols is large enough, then it might be useful to make sure that lhs is sequentially stored
  // FIXME not very good if rhs is real and lhs complex while alpha is real too
  const Index cols = dst.cols();
  for (Index j=0; j<cols; ++j)
    func(dst.col(j), rhsEval.coeff(Index(0),j) * actual_lhs);
}

// Row major result
template<typename Dst, typename Lhs, typename Rhs, typename Func>
void EIGEN_DEVICE_FUNC outer_product_selector_run(Dst& dst, const Lhs &lhs, const Rhs &rhs, const Func& func, const true_type&)
{
  evaluator<Lhs> lhsEval(lhs);
  ei_declare_local_nested_eval(Rhs,rhs,Lhs::SizeAtCompileTime,actual_rhs);
  // FIXME if rows is large enough, then it might be useful to make sure that rhs is sequentially stored
  // FIXME not very good if lhs is real and rhs complex while alpha is real too
  const Index rows = dst.rows();
  for (Index i=0; i<rows; ++i)
    func(dst.row(i), lhsEval.coeff(i,Index(0)) * actual_rhs);
}

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,OuterProduct>
{
  template<typename T> struct is_row_major : internal::conditional<(int(T::Flags)&RowMajorBit), internal::true_type, internal::false_type>::type {};
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  // TODO it would be nice to be able to exploit our *_assign_op functors for that purpose
  struct set  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived()  = src; } };
  struct add  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived() += src; } };
  struct sub  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived() -= src; } };
  struct adds {
    Scalar m_scale;
    explicit adds(const Scalar& s) : m_scale(s) {}
    template<typename Dst, typename Src> void EIGEN_DEVICE_FUNC operator()(const Dst& dst, const Src& src) const {
      dst.const_cast_derived() += m_scale * src;
    }
  };

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, set(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, add(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, sub(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, adds(alpha), is_row_major<Dst>());
  }

};


// This base class provides default implementations for evalTo, addTo, subTo, in terms of scaleAndAddTo
template<typename Lhs, typename Rhs, typename Derived>
struct generic_product_impl_base
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { dst.setZero(); scaleAndAddTo(dst, lhs, rhs, Scalar(1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { scaleAndAddTo(dst,lhs, rhs, Scalar(1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { scaleAndAddTo(dst, lhs, rhs, Scalar(-1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  { Derived::scaleAndAddTo(dst,lhs,rhs,alpha); }

};

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemvProduct>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemvProduct> >
{
  typedef typename nested_eval<Lhs,1>::type LhsNested;
  typedef typename nested_eval<Rhs,1>::type RhsNested;
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  enum { Side = Lhs::IsVectorAtCompileTime ? OnTheLeft : OnTheRight };
  typedef typename internal::remove_all<typename internal::conditional<int(Side)==OnTheRight,LhsNested,RhsNested>::type>::type MatrixType;

  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    // Fallback to inner product if both the lhs and rhs is a runtime vector.
    if (lhs.rows() == 1 && rhs.cols() == 1) {
      dst.coeffRef(0,0) += alpha * lhs.row(0).conjugate().dot(rhs.col(0));
      return;
    }
    LhsNested actual_lhs(lhs);
    RhsNested actual_rhs(rhs);
    internal::gemv_dense_selector<Side,
                            (int(MatrixType::Flags)&RowMajorBit) ? RowMajor : ColMajor,
                            bool(internal::blas_traits<MatrixType>::HasUsableDirectAccess)
                           >::run(actual_lhs, actual_rhs, dst, alpha);
  }
};

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // Same as: dst.noalias() = lhs.lazyProduct(rhs);
    // but easier on the compiler side
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::assign_op<typename Dst::Scalar,Scalar>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // dst.noalias() += lhs.lazyProduct(rhs);
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::add_assign_op<typename Dst::Scalar,Scalar>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // dst.noalias() -= lhs.lazyProduct(rhs);
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::sub_assign_op<typename Dst::Scalar,Scalar>());
  }

  // This is a special evaluation path called from generic_product_impl<...,GemmProduct> in file GeneralMatrixMatrix.h
  // This variant tries to extract scalar multiples from both the LHS and RHS and factor them out. For instance:
  //   dst {,+,-}= (s1*A)*(B*s2)
  // will be rewritten as:
  //   dst {,+,-}= (s1*s2) * (A.lazyProduct(B))
  // There are at least four benefits of doing so:
  //  1 - huge performance gain for heap-allocated matrix types as it save costly allocations.
  //  2 - it is faster than simply by-passing the heap allocation through stack allocation.
  //  3 - it makes this fallback consistent with the heavy GEMM routine.
  //  4 - it fully by-passes huge stack allocation attempts when multiplying huge fixed-size matrices.
  //      (see https://stackoverflow.com/questions/54738495)
  // For small fixed sizes matrices, howver, the gains are less obvious, it is sometimes x2 faster, but sometimes x3 slower,
  // and the behavior depends also a lot on the compiler... This is why this re-writting strategy is currently
  // enabled only when falling back from the main GEMM.
  template<typename Dst, typename Func>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Func &func)
  {
    enum {
      HasScalarFactor = blas_traits<Lhs>::HasScalarFactor || blas_traits<Rhs>::HasScalarFactor,
      ConjLhs = blas_traits<Lhs>::NeedToConjugate,
      ConjRhs = blas_traits<Rhs>::NeedToConjugate
    };
    // FIXME: in c++11 this should be auto, and extractScalarFactor should also return auto
    //        this is important for real*complex_mat
    Scalar actualAlpha = combine_scalar_factors<Scalar>(lhs, rhs);

    eval_dynamic_impl(dst,
                      blas_traits<Lhs>::extract(lhs).template conjugateIf<ConjLhs>(),
                      blas_traits<Rhs>::extract(rhs).template conjugateIf<ConjRhs>(),
                      func,
                      actualAlpha,
                      typename conditional<HasScalarFactor,true_type,false_type>::type());
  }

protected:

  template<typename Dst, typename LhsT, typename RhsT, typename Func, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic_impl(Dst& dst, const LhsT& lhs, const RhsT& rhs, const Func &func, const Scalar&  s /* == 1 */, false_type)
  {
    EIGEN_UNUSED_VARIABLE(s);
    eigen_internal_assert(s==Scalar(1));
    call_restricted_packet_assignment_no_alias(dst, lhs.lazyProduct(rhs), func);
  }

  template<typename Dst, typename LhsT, typename RhsT, typename Func, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic_impl(Dst& dst, const LhsT& lhs, const RhsT& rhs, const Func &func, const Scalar& s, true_type)
  {
    call_restricted_packet_assignment_no_alias(dst, s * lhs.lazyProduct(rhs), func);
  }
};

// This specialization enforces the use of a coefficient-based evaluation strategy
template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,LazyCoeffBasedProductMode>
  : generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode> {};

// Case 2: Evaluate coeff by coeff
//
// This is mostly taken from CoeffBasedProduct.h
// The main difference is that we add an extra argument to the etor_product_*_impl::run() function
// for the inner dimension of the product, because evaluator object do not know their size.

template<int Traversal, int UnrollingIndex, typename Lhs, typename Rhs, typename RetScalar>
struct etor_product_coeff_impl;

template<int StorageOrder, int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, DenseShape, DenseShape>
    : evaluator_base<Product<Lhs, Rhs, LazyProduct> >
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : m_lhs(xpr.lhs()),
      m_rhs(xpr.rhs()),
      m_lhsImpl(m_lhs),     // FIXME the creation of the evaluator objects should result in a no-op, but check that!
      m_rhsImpl(m_rhs),     //       Moreover, they are only useful for the packet path, so we could completely disable them when not needed,
                            //       or perhaps declare them on the fly on the packet method... We have experiment to check what's best.
      m_innerDim(xpr.lhs().cols())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::MulCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::AddCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
#if 0
    std::cerr << "LhsOuterStrideBytes=  " << LhsOuterStrideBytes << "\n";
    std::cerr << "RhsOuterStrideBytes=  " << RhsOuterStrideBytes << "\n";
    std::cerr << "LhsAlignment=         " << LhsAlignment << "\n";
    std::cerr << "RhsAlignment=         " << RhsAlignment << "\n";
    std::cerr << "CanVectorizeLhs=      " << CanVectorizeLhs << "\n";
    std::cerr << "CanVectorizeRhs=      " << CanVectorizeRhs << "\n";
    std::cerr << "CanVectorizeInner=    " << CanVectorizeInner << "\n";
    std::cerr << "EvalToRowMajor=       " << EvalToRowMajor << "\n";
    std::cerr << "Alignment=            " << Alignment << "\n";
    std::cerr << "Flags=                " << Flags << "\n";
#endif
  }

  // Everything below here is taken from CoeffBasedProduct.h

  typedef typename internal::nested_eval<Lhs,Rhs::ColsAtCompileTime>::type LhsNested;
  typedef typename internal::nested_eval<Rhs,Lhs::RowsAtCompileTime>::type RhsNested;

  typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
  typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;

  typedef evaluator<LhsNestedCleaned> LhsEtorType;
  typedef evaluator<RhsNestedCleaned> RhsEtorType;

  enum {
    RowsAtCompileTime = LhsNestedCleaned::RowsAtCompileTime,
    ColsAtCompileTime = RhsNestedCleaned::ColsAtCompileTime,
    InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(LhsNestedCleaned::ColsAtCompileTime, RhsNestedCleaned::RowsAtCompileTime),
    MaxRowsAtCompileTime = LhsNestedCleaned::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = RhsNestedCleaned::MaxColsAtCompileTime
  };

  typedef typename find_best_packet<Scalar,RowsAtCompileTime>::type LhsVecPacketType;
  typedef typename find_best_packet<Scalar,ColsAtCompileTime>::type RhsVecPacketType;

  enum {

    LhsCoeffReadCost = LhsEtorType::CoeffReadCost,
    RhsCoeffReadCost = RhsEtorType::CoeffReadCost,
    CoeffReadCost = InnerSize==0 ? NumTraits<Scalar>::ReadCost
                  : InnerSize == Dynamic ? HugeCost
                    : InnerSize * (NumTraits<Scalar>::MulCost + int(LhsCoeffReadCost) + int(RhsCoeffReadCost))
                    + (InnerSize - 1) * NumTraits<Scalar>::AddCost,

    Unroll = CoeffReadCost <= EIGEN_UNROLLING_LIMIT,

    LhsFlags = LhsEtorType::Flags,
    RhsFlags = RhsEtorType::Flags,

    LhsRowMajor = LhsFlags & RowMajorBit,
    RhsRowMajor = RhsFlags & RowMajorBit,

    LhsVecPacketSize = unpacket_traits<LhsVecPacketType>::size,
    RhsVecPacketSize = unpacket_traits<RhsVecPacketType>::size,

    // Here, we don't care about alignment larger than the usable packet size.
    LhsAlignment = EIGEN_PLAIN_ENUM_MIN(LhsEtorType::Alignment,LhsVecPacketSize*int(sizeof(typename LhsNestedCleaned::Scalar))),
    RhsAlignment = EIGEN_PLAIN_ENUM_MIN(RhsEtorType::Alignment,RhsVecPacketSize*int(sizeof(typename RhsNestedCleaned::Scalar))),

    SameType = is_same<typename LhsNestedCleaned::Scalar,typename RhsNestedCleaned::Scalar>::value,

    CanVectorizeRhs = bool(RhsRowMajor) && (RhsFlags & PacketAccessBit) && (ColsAtCompileTime!=1),
    CanVectorizeLhs = (!LhsRowMajor) && (LhsFlags & PacketAccessBit) && (RowsAtCompileTime!=1),

    EvalToRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
                    : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
                    : (bool(RhsRowMajor) && !CanVectorizeLhs),

    Flags = ((int(LhsFlags) | int(RhsFlags)) & HereditaryBits & ~RowMajorBit)
          | (EvalToRowMajor ? RowMajorBit : 0)
          // TODO enable vectorization for mixed types
          | (SameType && (CanVectorizeLhs || CanVectorizeRhs) ? PacketAccessBit : 0)
          | (XprType::IsVectorAtCompileTime ? LinearAccessBit : 0),

    LhsOuterStrideBytes = int(LhsNestedCleaned::OuterStrideAtCompileTime) * int(sizeof(typename LhsNestedCleaned::Scalar)),
    RhsOuterStrideBytes = int(RhsNestedCleaned::OuterStrideAtCompileTime) * int(sizeof(typename RhsNestedCleaned::Scalar)),

    Alignment = bool(CanVectorizeLhs) ? (LhsOuterStrideBytes<=0 || (int(LhsOuterStrideBytes) % EIGEN_PLAIN_ENUM_MAX(1,LhsAlignment))!=0 ? 0 : LhsAlignment)
              : bool(CanVectorizeRhs) ? (RhsOuterStrideBytes<=0 || (int(RhsOuterStrideBytes) % EIGEN_PLAIN_ENUM_MAX(1,RhsAlignment))!=0 ? 0 : RhsAlignment)
              : 0,

    /* CanVectorizeInner deserves special explanation. It does not affect the product flags. It is not used outside
     * of Product. If the Product itself is not a packet-access expression, there is still a chance that the inner
     * loop of the product might be vectorized. This is the meaning of CanVectorizeInner. Since it doesn't affect
     * the Flags, it is safe to make this value depend on ActualPacketAccessBit, that doesn't affect the ABI.
     */
    CanVectorizeInner =    SameType
                        && LhsRowMajor
                        && (!RhsRowMajor)
                        && (int(LhsFlags) & int(RhsFlags) & ActualPacketAccessBit)
                        && (int(InnerSize) % packet_traits<Scalar>::size == 0)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index row, Index col) const
  {
    return (m_lhs.row(row).transpose().cwiseProduct( m_rhs.col(col) )).sum();
  }

  /* Allow index-based non-packet access. It is impossible though to allow index-based packed access,
   * which is why we don't set the LinearAccessBit.
   * TODO: this seems possible when the result is a vector
   */
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const CoeffReturnType coeff(Index index) const
  {
    const Index row = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? 0 : index;
    const Index col = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? index : 0;
    return (m_lhs.row(row).transpose().cwiseProduct( m_rhs.col(col) )).sum();
  }

  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const PacketType packet(Index row, Index col) const
  {
    PacketType res;
    typedef etor_product_packet_impl<bool(int(Flags)&RowMajorBit) ? RowMajor : ColMajor,
                                     Unroll ? int(InnerSize) : Dynamic,
                                     LhsEtorType, RhsEtorType, PacketType, LoadMode> PacketImpl;
    PacketImpl::run(row, col, m_lhsImpl, m_rhsImpl, m_innerDim, res);
    return res;
  }

  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const PacketType packet(Index index) const
  {
    const Index row = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? 0 : index;
    const Index col = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? index : 0;
    return packet<LoadMode,PacketType>(row,col);
  }

protected:
  typename internal::add_const_on_value_type<LhsNested>::type m_lhs;
  typename internal::add_const_on_value_type<RhsNested>::type m_rhs;

  LhsEtorType m_lhsImpl;
  RhsEtorType m_rhsImpl;

  // TODO: Get rid of m_innerDim if known at compile time
  Index m_innerDim;
};

template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, LazyCoeffBasedProductMode, DenseShape, DenseShape>
  : product_evaluator<Product<Lhs, Rhs, LazyProduct>, CoeffBasedProductMode, DenseShape, DenseShape>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  typedef Product<Lhs, Rhs, LazyProduct> BaseProduct;
  typedef product_evaluator<BaseProduct, CoeffBasedProductMode, DenseShape, DenseShape> Base;
  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : Base(BaseProduct(xpr.lhs(),xpr.rhs()))
  {}
};

/****************************************
*** Coeff based product, Packet path  ***
****************************************/

template<int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, UnrollingIndex, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet &res)
  {
    etor_product_packet_impl<RowMajor, UnrollingIndex-1, Lhs, Rhs, Packet, LoadMode>::run(row, col, lhs, rhs, innerDim, res);
    res =  pmadd(pset1<Packet>(lhs.coeff(row, Index(UnrollingIndex-1))), rhs.template packet<LoadMode,Packet>(Index(UnrollingIndex-1), col), res);
  }
};

template<int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, UnrollingIndex, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet &res)
  {
    etor_product_packet_impl<ColMajor, UnrollingIndex-1, Lhs, Rhs, Packet, LoadMode>::run(row, col, lhs, rhs, innerDim, res);
    res =  pmadd(lhs.template packet<LoadMode,Packet>(row, Index(UnrollingIndex-1)), pset1<Packet>(rhs.coeff(Index(UnrollingIndex-1), col)), res);
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, 1, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index /*innerDim*/, Packet &res)
  {
    res = pmul(pset1<Packet>(lhs.coeff(row, Index(0))),rhs.template packet<LoadMode,Packet>(Index(0), col));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, 1, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index /*innerDim*/, Packet &res)
  {
    res = pmul(lhs.template packet<LoadMode,Packet>(row, Index(0)), pset1<Packet>(rhs.coeff(Index(0), col)));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, 0, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index /*row*/, Index /*col*/, const Lhs& /*lhs*/, const Rhs& /*rhs*/, Index /*innerDim*/, Packet &res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, 0, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index /*row*/, Index /*col*/, const Lhs& /*lhs*/, const Rhs& /*rhs*/, Index /*innerDim*/, Packet &res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, Dynamic, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet& res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
    for(Index i = 0; i < innerDim; ++i)
      res =  pmadd(pset1<Packet>(lhs.coeff(row, i)), rhs.template packet<LoadMode,Packet>(i, col), res);
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, Dynamic, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet& res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
    for(Index i = 0; i < innerDim; ++i)
      res =  pmadd(lhs.template packet<LoadMode,Packet>(row, i), pset1<Packet>(rhs.coeff(i, col)), res);
  }
};


/***************************************************************************
* Triangular products
***************************************************************************/
template<int Mode, bool LhsIsTriangular,
         typename Lhs, bool LhsIsVector,
         typename Rhs, bool RhsIsVector>
struct triangular_product_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,TriangularShape,DenseShape,ProductTag>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,TriangularShape,DenseShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    triangular_product_impl<Lhs::Mode,true,typename Lhs::MatrixType,false,Rhs, Rhs::ColsAtCompileTime==1>
        ::run(dst, lhs.nestedExpression(), rhs, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,DenseShape,TriangularShape,ProductTag>
: generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,TriangularShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    triangular_product_impl<Rhs::Mode,false,Lhs,Lhs::RowsAtCompileTime==1, typename Rhs::MatrixType, false>::run(dst, lhs, rhs.nestedExpression(), alpha);
  }
};


/***************************************************************************
* SelfAdjoint products
***************************************************************************/
template <typename Lhs, int LhsMode, bool LhsIsVector,
          typename Rhs, int RhsMode, bool RhsIsVector>
struct selfadjoint_product_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,SelfAdjointShape,DenseShape,ProductTag>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,SelfAdjointShape,DenseShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static EIGEN_DEVICE_FUNC
  void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    selfadjoint_product_impl<typename Lhs::MatrixType,Lhs::Mode,false,Rhs,0,Rhs::IsVectorAtCompileTime>::run(dst, lhs.nestedExpression(), rhs, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,DenseShape,SelfAdjointShape,ProductTag>
: generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,SelfAdjointShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    selfadjoint_product_impl<Lhs,0,Lhs::IsVectorAtCompileTime,typename Rhs::MatrixType,Rhs::Mode,false>::run(dst, lhs, rhs.nestedExpression(), alpha);
  }
};


/***************************************************************************
* Diagonal products
***************************************************************************/

template<typename MatrixType, typename DiagonalType, typename Derived, int ProductOrder>
struct diagonal_product_evaluator_base
  : evaluator_base<Derived>
{
   typedef typename ScalarBinaryOpTraits<typename MatrixType::Scalar, typename DiagonalType::Scalar>::ReturnType Scalar;
public:
  enum {
    CoeffReadCost = int(NumTraits<Scalar>::MulCost) + int(evaluator<MatrixType>::CoeffReadCost) + int(evaluator<DiagonalType>::CoeffReadCost),

    MatrixFlags = evaluator<MatrixType>::Flags,
    DiagFlags = evaluator<DiagonalType>::Flags,

    _StorageOrder = (Derived::MaxRowsAtCompileTime==1 && Derived::MaxColsAtCompileTime!=1) ? RowMajor
                  : (Derived::MaxColsAtCompileTime==1 && Derived::MaxRowsAtCompileTime!=1) ? ColMajor
                  : MatrixFlags & RowMajorBit ? RowMajor : ColMajor,
    _SameStorageOrder = _StorageOrder == (MatrixFlags & RowMajorBit ? RowMajor : ColMajor),

    _ScalarAccessOnDiag =  !((int(_StorageOrder) == ColMajor && int(ProductOrder) == OnTheLeft)
                           ||(int(_StorageOrder) == RowMajor && int(ProductOrder) == OnTheRight)),
    _SameTypes = is_same<typename MatrixType::Scalar, typename DiagonalType::Scalar>::value,
    // FIXME currently we need same types, but in the future the next rule should be the one
    //_Vectorizable = bool(int(MatrixFlags)&PacketAccessBit) && ((!_PacketOnDiag) || (_SameTypes && bool(int(DiagFlags)&PacketAccessBit))),
    _Vectorizable =   bool(int(MatrixFlags)&PacketAccessBit)
                  &&  _SameTypes
                  && (_SameStorageOrder || (MatrixFlags&LinearAccessBit)==LinearAccessBit)
                  && (_ScalarAccessOnDiag || (bool(int(DiagFlags)&PacketAccessBit))),
    _LinearAccessMask = (MatrixType::RowsAtCompileTime==1 || MatrixType::ColsAtCompileTime==1) ? LinearAccessBit : 0,
    Flags = ((HereditaryBits|_LinearAccessMask) & (unsigned int)(MatrixFlags)) | (_Vectorizable ? PacketAccessBit : 0),
    Alignment = evaluator<MatrixType>::Alignment,

    AsScalarProduct =     (DiagonalType::SizeAtCompileTime==1)
                      ||  (DiagonalType::SizeAtCompileTime==Dynamic && MatrixType::RowsAtCompileTime==1 && ProductOrder==OnTheLeft)
                      ||  (DiagonalType::SizeAtCompileTime==Dynamic && MatrixType::ColsAtCompileTime==1 && ProductOrder==OnTheRight)
  };

  EIGEN_DEVICE_FUNC diagonal_product_evaluator_base(const MatrixType &mat, const DiagonalType &diag)
    : m_diagImpl(diag), m_matImpl(mat)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::MulCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index idx) const
  {
    if(AsScalarProduct)
      return m_diagImpl.coeff(0) * m_matImpl.coeff(idx);
    else
      return m_diagImpl.coeff(idx) * m_matImpl.coeff(idx);
  }

protected:
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet_impl(Index row, Index col, Index id, internal::true_type) const
  {
    return internal::pmul(m_matImpl.template packet<LoadMode,PacketType>(row, col),
                          internal::pset1<PacketType>(m_diagImpl.coeff(id)));
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet_impl(Index row, Index col, Index id, internal::false_type) const
  {
    enum {
      InnerSize = (MatrixType::Flags & RowMajorBit) ? MatrixType::ColsAtCompileTime : MatrixType::RowsAtCompileTime,
      DiagonalPacketLoadMode = EIGEN_PLAIN_ENUM_MIN(LoadMode,((InnerSize%16) == 0) ? int(Aligned16) : int(evaluator<DiagonalType>::Alignment)) // FIXME hardcoded 16!!
    };
    return internal::pmul(m_matImpl.template packet<LoadMode,PacketType>(row, col),
                          m_diagImpl.template packet<DiagonalPacketLoadMode,PacketType>(id));
  }

  evaluator<DiagonalType> m_diagImpl;
  evaluator<MatrixType>   m_matImpl;
};

// diagonal * dense
template<typename Lhs, typename Rhs, int ProductKind, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, ProductKind>, ProductTag, DiagonalShape, DenseShape>
  : diagonal_product_evaluator_base<Rhs, typename Lhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheLeft>
{
  typedef diagonal_product_evaluator_base<Rhs, typename Lhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheLeft> Base;
  using Base::m_diagImpl;
  using Base::m_matImpl;
  using Base::coeff;
  typedef typename Base::Scalar Scalar;

  typedef Product<Lhs, Rhs, ProductKind> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef typename Lhs::DiagonalVectorType DiagonalType;


  enum { StorageOrder = Base::_StorageOrder };

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(xpr.rhs(), xpr.lhs().diagonal())
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index row, Index col) const
  {
    return m_diagImpl.coeff(row) * m_matImpl.coeff(row, col);
  }

#ifndef EIGEN_GPUCC
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index row, Index col) const
  {
    // FIXME: NVCC used to complain about the template keyword, but we have to check whether this is still the case.
    // See also similar calls below.
    return this->template packet_impl<LoadMode,PacketType>(row,col, row,
                                 typename internal::conditional<int(StorageOrder)==RowMajor, internal::true_type, internal::false_type>::type());
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index idx) const
  {
    return packet<LoadMode,PacketType>(int(StorageOrder)==ColMajor?idx:0,int(StorageOrder)==ColMajor?0:idx);
  }
#endif
};

// dense * diagonal
template<typename Lhs, typename Rhs, int ProductKind, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, ProductKind>, ProductTag, DenseShape, DiagonalShape>
  : diagonal_product_evaluator_base<Lhs, typename Rhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheRight>
{
  typedef diagonal_product_evaluator_base<Lhs, typename Rhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheRight> Base;
  using Base::m_diagImpl;
  using Base::m_matImpl;
  using Base::coeff;
  typedef typename Base::Scalar Scalar;

  typedef Product<Lhs, Rhs, ProductKind> XprType;
  typedef typename XprType::PlainObject PlainObject;

  enum { StorageOrder = Base::_StorageOrder };

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs().diagonal())
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index row, Index col) const
  {
    return m_matImpl.coeff(row, col) * m_diagImpl.coeff(col);
  }

#ifndef EIGEN_GPUCC
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index row, Index col) const
  {
    return this->template packet_impl<LoadMode,PacketType>(row,col, col,
                                 typename internal::conditional<int(StorageOrder)==ColMajor, internal::true_type, internal::false_type>::type());
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index idx) const
  {
    return packet<LoadMode,PacketType>(int(StorageOrder)==ColMajor?idx:0,int(StorageOrder)==ColMajor?0:idx);
  }
#endif
};

/***************************************************************************
* Products with permutation matrices
***************************************************************************/

/** \internal
  * \class permutation_matrix_product
  * Internal helper class implementing the product between a permutation matrix and a matrix.
  * This class is specialized for DenseShape below and for SparseShape in SparseCore/SparsePermutation.h
  */
template<typename ExpressionType, int Side, bool Transposed, typename ExpressionShape>
struct permutation_matrix_product;

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, DenseShape>
{
    typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
    typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

    template<typename Dest, typename PermutationType>
    static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Dest& dst, const PermutationType& perm, const ExpressionType& xpr)
    {
      MatrixType mat(xpr);
      const Index n = Side==OnTheLeft ? mat.rows() : mat.cols();
      // FIXME we need an is_same for expression that is not sensitive to constness. For instance
      // is_same_xpr<Block<const Matrix>, Block<Matrix> >::value should be true.
      //if(is_same<MatrixTypeCleaned,Dest>::value && extract_data(dst) == extract_data(mat))
      if(is_same_dense(dst, mat))
      {
        // apply the permutation inplace
        Matrix<bool,PermutationType::RowsAtCompileTime,1,0,PermutationType::MaxRowsAtCompileTime> mask(perm.size());
        mask.fill(false);
        Index r = 0;
        while(r < perm.size())
        {
          // search for the next seed
          while(r<perm.size() && mask[r]) r++;
          if(r>=perm.size())
            break;
          // we got one, let's follow it until we are back to the seed
          Index k0 = r++;
          Index kPrev = k0;
          mask.coeffRef(k0) = true;
          for(Index k=perm.indices().coeff(k0); k!=k0; k=perm.indices().coeff(k))
          {
                  Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>(dst, k)
            .swap(Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>
                       (dst,((Side==OnTheLeft) ^ Transposed) ? k0 : kPrev));

            mask.coeffRef(k) = true;
            kPrev = k;
          }
        }
      }
      else
      {
        for(Index i = 0; i < n; ++i)
        {
          Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>
               (dst, ((Side==OnTheLeft) ^ Transposed) ? perm.indices().coeff(i) : i)

          =

          Block<const MatrixTypeCleaned,Side==OnTheLeft ? 1 : MatrixTypeCleaned::RowsAtCompileTime,Side==OnTheRight ? 1 : MatrixTypeCleaned::ColsAtCompileTime>
               (mat, ((Side==OnTheRight) ^ Transposed) ? perm.indices().coeff(i) : i);
        }
      }
    }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, PermutationShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Rhs, OnTheLeft, false, MatrixShape>::run(dst, lhs, rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, MatrixShape, PermutationShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Lhs, OnTheRight, false, MatrixShape>::run(dst, rhs, lhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Inverse<Lhs>, Rhs, PermutationShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Inverse<Lhs>& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Rhs, OnTheLeft, true, MatrixShape>::run(dst, lhs.nestedExpression(), rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Inverse<Rhs>, MatrixShape, PermutationShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Inverse<Rhs>& rhs)
  {
    permutation_matrix_product<Lhs, OnTheRight, true, MatrixShape>::run(dst, rhs.nestedExpression(), lhs);
  }
};


/***************************************************************************
* Products with transpositions matrices
***************************************************************************/

// FIXME could we unify Transpositions and Permutation into a single "shape"??

/** \internal
  * \class transposition_matrix_product
  * Internal helper class implementing the product between a permutation matrix and a matrix.
  */
template<typename ExpressionType, int Side, bool Transposed, typename ExpressionShape>
struct transposition_matrix_product
{
  typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
  typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

  template<typename Dest, typename TranspositionType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Dest& dst, const TranspositionType& tr, const ExpressionType& xpr)
  {
    MatrixType mat(xpr);
    typedef typename TranspositionType::StorageIndex StorageIndex;
    const Index size = tr.size();
    StorageIndex j = 0;

    if(!is_same_dense(dst,mat))
      dst = mat;

    for(Index k=(Transposed?size-1:0) ; Transposed?k>=0:k<size ; Transposed?--k:++k)
      if(Index(j=tr.coeff(k))!=k)
      {
        if(Side==OnTheLeft)        dst.row(k).swap(dst.row(j));
        else if(Side==OnTheRight)  dst.col(k).swap(dst.col(j));
      }
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, TranspositionsShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Rhs, OnTheLeft, false, MatrixShape>::run(dst, lhs, rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, MatrixShape, TranspositionsShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Lhs, OnTheRight, false, MatrixShape>::run(dst, rhs, lhs);
  }
};


template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Transpose<Lhs>, Rhs, TranspositionsShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Transpose<Lhs>& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Rhs, OnTheLeft, true, MatrixShape>::run(dst, lhs.nestedExpression(), rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Transpose<Rhs>, MatrixShape, TranspositionsShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Transpose<Rhs>& rhs)
  {
    transposition_matrix_product<Lhs, OnTheRight, true, MatrixShape>::run(dst, rhs.nestedExpression(), lhs);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PRODUCT_EVALUATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Random.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RANDOM_H
#define EIGEN_RANDOM_H

namespace Eigen { 

namespace internal {

template<typename Scalar> struct scalar_random_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_random_op)
  inline const Scalar operator() () const { return random<Scalar>(); }
};

template<typename Scalar>
struct functor_traits<scalar_random_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false, IsRepeatable = false }; };

} // end namespace internal

/** \returns a random matrix expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * \not_reentrant
  * 
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Random() should be used
  * instead.
  * 
  *
  * Example: \include MatrixBase_random_int_int.cpp
  * Output: \verbinclude MatrixBase_random_int_int.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary matrix whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  * 
  * See DenseBase::NullaryExpr(Index, const CustomNullaryOp&) for an example using C++11 random generators.
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index), DenseBase::Random()
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random(Index rows, Index cols)
{
  return NullaryExpr(rows, cols, internal::scalar_random_op<Scalar>());
}

/** \returns a random vector expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  * \not_reentrant
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Random() should be used
  * instead.
  *
  * Example: \include MatrixBase_random_int.cpp
  * Output: \verbinclude MatrixBase_random_int.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary vector whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index,Index), DenseBase::Random()
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random(Index size)
{
  return NullaryExpr(size, internal::scalar_random_op<Scalar>());
}

/** \returns a fixed-size random matrix or vector expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_random.cpp
  * Output: \verbinclude MatrixBase_random.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary matrix whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  * 
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index,Index), DenseBase::Random(Index)
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random()
{
  return NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_random_op<Scalar>());
}

/** Sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * \not_reentrant
  * 
  * Example: \include MatrixBase_setRandom.cpp
  * Output: \verbinclude MatrixBase_setRandom.out
  *
  * \sa class CwiseNullaryOp, setRandom(Index), setRandom(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Derived& DenseBase<Derived>::setRandom()
{
  return *this = Random(rows(), cols());
}

/** Resizes to the given \a newSize, and sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * \only_for_vectors
  * \not_reentrant
  *
  * Example: \include Matrix_setRandom_int.cpp
  * Output: \verbinclude Matrix_setRandom_int.out
  *
  * \sa DenseBase::setRandom(), setRandom(Index,Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index newSize)
{
  resize(newSize);
  return setRandom();
}

/** Resizes to the given size, and sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  * 
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setRandom_int_int.cpp
  * Output: \verbinclude Matrix_setRandom_int_int.out
  *
  * \sa DenseBase::setRandom(), setRandom(Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index rows, Index cols)
{
  resize(rows, cols);
  return setRandom();
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to random values. For the parameter of type
  * NoChange_t, just pass the special value \c NoChange.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), setRandom(Index), setRandom(Index, NoChange_t), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(NoChange_t, Index cols)
{
  return setRandom(rows(), cols);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to random values. For the parameter of type
  * NoChange_t, just pass the special value \c NoChange.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), setRandom(Index), setRandom(NoChange_t, Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index rows, NoChange_t)
{
  return setRandom(rows, cols());
}

} // end namespace Eigen

#endif // EIGEN_RANDOM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Redux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REDUX_H
#define EIGEN_REDUX_H

namespace Eigen { 

namespace internal {

// TODO
//  * implement other kind of vectorization
//  * factorize code

/***************************************************************************
* Part 1 : the logic deciding a strategy for vectorization and unrolling
***************************************************************************/

template<typename Func, typename Evaluator>
struct redux_traits
{
public:
    typedef typename find_best_packet<typename Evaluator::Scalar,Evaluator::SizeAtCompileTime>::type PacketType;
  enum {
    PacketSize = unpacket_traits<PacketType>::size,
    InnerMaxSize = int(Evaluator::IsRowMajor)
                 ? Evaluator::MaxColsAtCompileTime
                 : Evaluator::MaxRowsAtCompileTime,
    OuterMaxSize = int(Evaluator::IsRowMajor)
                 ? Evaluator::MaxRowsAtCompileTime
                 : Evaluator::MaxColsAtCompileTime,
    SliceVectorizedWork = int(InnerMaxSize)==Dynamic ? Dynamic
                        : int(OuterMaxSize)==Dynamic ? (int(InnerMaxSize)>=int(PacketSize) ? Dynamic : 0)
                        : (int(InnerMaxSize)/int(PacketSize)) * int(OuterMaxSize)
  };

  enum {
    MightVectorize = (int(Evaluator::Flags)&ActualPacketAccessBit)
                  && (functor_traits<Func>::PacketAccess),
    MayLinearVectorize = bool(MightVectorize) && (int(Evaluator::Flags)&LinearAccessBit),
    MaySliceVectorize  = bool(MightVectorize) && (int(SliceVectorizedWork)==Dynamic || int(SliceVectorizedWork)>=3)
  };

public:
  enum {
    Traversal = int(MayLinearVectorize) ? int(LinearVectorizedTraversal)
              : int(MaySliceVectorize)  ? int(SliceVectorizedTraversal)
                                        : int(DefaultTraversal)
  };

public:
  enum {
    Cost = Evaluator::SizeAtCompileTime == Dynamic ? HugeCost
         : int(Evaluator::SizeAtCompileTime) * int(Evaluator::CoeffReadCost) + (Evaluator::SizeAtCompileTime-1) * functor_traits<Func>::Cost,
    UnrollingLimit = EIGEN_UNROLLING_LIMIT * (int(Traversal) == int(DefaultTraversal) ? 1 : int(PacketSize))
  };

public:
  enum {
    Unrolling = Cost <= UnrollingLimit ? CompleteUnrolling : NoUnrolling
  };
  
#ifdef EIGEN_DEBUG_ASSIGN
  static void debug()
  {
    std::cerr << "Xpr: " << typeid(typename Evaluator::XprType).name() << std::endl;
    std::cerr.setf(std::ios::hex, std::ios::basefield);
    EIGEN_DEBUG_VAR(Evaluator::Flags)
    std::cerr.unsetf(std::ios::hex);
    EIGEN_DEBUG_VAR(InnerMaxSize)
    EIGEN_DEBUG_VAR(OuterMaxSize)
    EIGEN_DEBUG_VAR(SliceVectorizedWork)
    EIGEN_DEBUG_VAR(PacketSize)
    EIGEN_DEBUG_VAR(MightVectorize)
    EIGEN_DEBUG_VAR(MayLinearVectorize)
    EIGEN_DEBUG_VAR(MaySliceVectorize)
    std::cerr << "Traversal" << " = " << Traversal << " (" << demangle_traversal(Traversal) << ")" << std::endl;
    EIGEN_DEBUG_VAR(UnrollingLimit)
    std::cerr << "Unrolling" << " = " << Unrolling << " (" << demangle_unrolling(Unrolling) << ")" << std::endl;
    std::cerr << std::endl;
  }
#endif
};

/***************************************************************************
* Part 2 : unrollers
***************************************************************************/

/*** no vectorization ***/

template<typename Func, typename Evaluator, int Start, int Length>
struct redux_novec_unroller
{
  enum {
    HalfLength = Length/2
  };

  typedef typename Evaluator::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator &eval, const Func& func)
  {
    return func(redux_novec_unroller<Func, Evaluator, Start, HalfLength>::run(eval,func),
                redux_novec_unroller<Func, Evaluator, Start+HalfLength, Length-HalfLength>::run(eval,func));
  }
};

template<typename Func, typename Evaluator, int Start>
struct redux_novec_unroller<Func, Evaluator, Start, 1>
{
  enum {
    outer = Start / Evaluator::InnerSizeAtCompileTime,
    inner = Start % Evaluator::InnerSizeAtCompileTime
  };

  typedef typename Evaluator::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator &eval, const Func&)
  {
    return eval.coeffByOuterInner(outer, inner);
  }
};

// This is actually dead code and will never be called. It is required
// to prevent false warnings regarding failed inlining though
// for 0 length run() will never be called at all.
template<typename Func, typename Evaluator, int Start>
struct redux_novec_unroller<Func, Evaluator, Start, 0>
{
  typedef typename Evaluator::Scalar Scalar;
  EIGEN_DEVICE_FUNC 
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator&, const Func&) { return Scalar(); }
};

/*** vectorization ***/

template<typename Func, typename Evaluator, int Start, int Length>
struct redux_vec_unroller
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &eval, const Func& func)
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      HalfLength = Length/2
    };

    return func.packetOp(
            redux_vec_unroller<Func, Evaluator, Start, HalfLength>::template run<PacketType>(eval,func),
            redux_vec_unroller<Func, Evaluator, Start+HalfLength, Length-HalfLength>::template run<PacketType>(eval,func) );
  }
};

template<typename Func, typename Evaluator, int Start>
struct redux_vec_unroller<Func, Evaluator, Start, 1>
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &eval, const Func&)
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      index = Start * PacketSize,
      outer = index / int(Evaluator::InnerSizeAtCompileTime),
      inner = index % int(Evaluator::InnerSizeAtCompileTime),
      alignment = Evaluator::Alignment
    };
    return eval.template packetByOuterInner<alignment,PacketType>(outer, inner);
  }
};

/***************************************************************************
* Part 3 : implementation of all cases
***************************************************************************/

template<typename Func, typename Evaluator,
         int Traversal = redux_traits<Func, Evaluator>::Traversal,
         int Unrolling = redux_traits<Func, Evaluator>::Unrolling
>
struct redux_impl;

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, DefaultTraversal, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;

  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    Scalar res;
    res = eval.coeffByOuterInner(0, 0);
    for(Index i = 1; i < xpr.innerSize(); ++i)
      res = func(res, eval.coeffByOuterInner(0, i));
    for(Index i = 1; i < xpr.outerSize(); ++i)
      for(Index j = 0; j < xpr.innerSize(); ++j)
        res = func(res, eval.coeffByOuterInner(i, j));
    return res;
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func,Evaluator, DefaultTraversal, CompleteUnrolling>
  : redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime>
{
  typedef redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime> Base;
  typedef typename Evaluator::Scalar Scalar;
  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType& /*xpr*/)
  {
    return Base::run(eval,func);
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, LinearVectorizedTraversal, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketScalar;

  template<typename XprType>
  static Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    const Index size = xpr.size();
    
    const Index packetSize = redux_traits<Func, Evaluator>::PacketSize;
    const int packetAlignment = unpacket_traits<PacketScalar>::alignment;
    enum {
      alignment0 = (bool(Evaluator::Flags & DirectAccessBit) && bool(packet_traits<Scalar>::AlignedOnScalar)) ? int(packetAlignment) : int(Unaligned),
      alignment = EIGEN_PLAIN_ENUM_MAX(alignment0, Evaluator::Alignment)
    };
    const Index alignedStart = internal::first_default_aligned(xpr);
    const Index alignedSize2 = ((size-alignedStart)/(2*packetSize))*(2*packetSize);
    const Index alignedSize = ((size-alignedStart)/(packetSize))*(packetSize);
    const Index alignedEnd2 = alignedStart + alignedSize2;
    const Index alignedEnd  = alignedStart + alignedSize;
    Scalar res;
    if(alignedSize)
    {
      PacketScalar packet_res0 = eval.template packet<alignment,PacketScalar>(alignedStart);
      if(alignedSize>packetSize) // we have at least two packets to partly unroll the loop
      {
        PacketScalar packet_res1 = eval.template packet<alignment,PacketScalar>(alignedStart+packetSize);
        for(Index index = alignedStart + 2*packetSize; index < alignedEnd2; index += 2*packetSize)
        {
          packet_res0 = func.packetOp(packet_res0, eval.template packet<alignment,PacketScalar>(index));
          packet_res1 = func.packetOp(packet_res1, eval.template packet<alignment,PacketScalar>(index+packetSize));
        }

        packet_res0 = func.packetOp(packet_res0,packet_res1);
        if(alignedEnd>alignedEnd2)
          packet_res0 = func.packetOp(packet_res0, eval.template packet<alignment,PacketScalar>(alignedEnd2));
      }
      res = func.predux(packet_res0);

      for(Index index = 0; index < alignedStart; ++index)
        res = func(res,eval.coeff(index));

      for(Index index = alignedEnd; index < size; ++index)
        res = func(res,eval.coeff(index));
    }
    else // too small to vectorize anything.
         // since this is dynamic-size hence inefficient anyway for such small sizes, don't try to optimize.
    {
      res = eval.coeff(0);
      for(Index index = 1; index < size; ++index)
        res = func(res,eval.coeff(index));
    }

    return res;
  }
};

// NOTE: for SliceVectorizedTraversal we simply bypass unrolling
template<typename Func, typename Evaluator, int Unrolling>
struct redux_impl<Func, Evaluator, SliceVectorizedTraversal, Unrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketType;

  template<typename XprType>
  EIGEN_DEVICE_FUNC static Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    const Index innerSize = xpr.innerSize();
    const Index outerSize = xpr.outerSize();
    enum {
      packetSize = redux_traits<Func, Evaluator>::PacketSize
    };
    const Index packetedInnerSize = ((innerSize)/packetSize)*packetSize;
    Scalar res;
    if(packetedInnerSize)
    {
      PacketType packet_res = eval.template packet<Unaligned,PacketType>(0,0);
      for(Index j=0; j<outerSize; ++j)
        for(Index i=(j==0?packetSize:0); i<packetedInnerSize; i+=Index(packetSize))
          packet_res = func.packetOp(packet_res, eval.template packetByOuterInner<Unaligned,PacketType>(j,i));

      res = func.predux(packet_res);
      for(Index j=0; j<outerSize; ++j)
        for(Index i=packetedInnerSize; i<innerSize; ++i)
          res = func(res, eval.coeffByOuterInner(j,i));
    }
    else // too small to vectorize anything.
         // since this is dynamic-size hence inefficient anyway for such small sizes, don't try to optimize.
    {
      res = redux_impl<Func, Evaluator, DefaultTraversal, NoUnrolling>::run(eval, func, xpr);
    }

    return res;
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, LinearVectorizedTraversal, CompleteUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;

  typedef typename redux_traits<Func, Evaluator>::PacketType PacketType;
  enum {
    PacketSize = redux_traits<Func, Evaluator>::PacketSize,
    Size = Evaluator::SizeAtCompileTime,
    VectorizedSize = (int(Size) / int(PacketSize)) * int(PacketSize)
  };

  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType &xpr)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(xpr)
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    if (VectorizedSize > 0) {
      Scalar res = func.predux(redux_vec_unroller<Func, Evaluator, 0, Size / PacketSize>::template run<PacketType>(eval,func));
      if (VectorizedSize != Size)
        res = func(res,redux_novec_unroller<Func, Evaluator, VectorizedSize, Size-VectorizedSize>::run(eval,func));
      return res;
    }
    else {
      return redux_novec_unroller<Func, Evaluator, 0, Size>::run(eval,func);
    }
  }
};

// evaluator adaptor
template<typename _XprType>
class redux_evaluator : public internal::evaluator<_XprType>
{
  typedef internal::evaluator<_XprType> Base;
public:
  typedef _XprType XprType;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit redux_evaluator(const XprType &xpr) : Base(xpr) {}
  
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename XprType::PacketScalar PacketScalar;
  
  enum {
    MaxRowsAtCompileTime = XprType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = XprType::MaxColsAtCompileTime,
    // TODO we should not remove DirectAccessBit and rather find an elegant way to query the alignment offset at runtime from the evaluator
    Flags = Base::Flags & ~DirectAccessBit,
    IsRowMajor = XprType::IsRowMajor,
    SizeAtCompileTime = XprType::SizeAtCompileTime,
    InnerSizeAtCompileTime = XprType::InnerSizeAtCompileTime
  };
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeffByOuterInner(Index outer, Index inner) const
  { return Base::coeff(IsRowMajor ? outer : inner, IsRowMajor ? inner : outer); }
  
  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketType packetByOuterInner(Index outer, Index inner) const
  { return Base::template packet<LoadMode,PacketType>(IsRowMajor ? outer : inner, IsRowMajor ? inner : outer); }
  
};

} // end namespace internal

/***************************************************************************
* Part 4 : public API
***************************************************************************/


/** \returns the result of a full redux operation on the whole matrix or vector using \a func
  *
  * The template parameter \a BinaryOp is the type of the functor \a func which must be
  * an associative operator. Both current C++98 and C++11 functor styles are handled.
  *
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::sum(), DenseBase::minCoeff(), DenseBase::maxCoeff(), MatrixBase::colwise(), MatrixBase::rowwise()
  */
template<typename Derived>
template<typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::redux(const Func& func) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  typedef typename internal::redux_evaluator<Derived> ThisEvaluator;
  ThisEvaluator thisEval(derived());

  // The initial expression is passed to the reducer as an additional argument instead of
  // passing it as a member of redux_evaluator to help  
  return internal::redux_impl<Func, ThisEvaluator>::run(thisEval, func, derived());
}

/** \returns the minimum of all coefficients of \c *this.
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is minimum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  */
template<typename Derived>
template<int NaNPropagation>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff() const
{
  return derived().redux(Eigen::internal::scalar_min_op<Scalar,Scalar, NaNPropagation>());
}

/** \returns the maximum of all coefficients of \c *this. 
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  */
template<typename Derived>
template<int NaNPropagation>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff() const
{
  return derived().redux(Eigen::internal::scalar_max_op<Scalar,Scalar, NaNPropagation>());
}

/** \returns the sum of all coefficients of \c *this
  *
  * If \c *this is empty, then the value 0 is returned.
  *
  * \sa trace(), prod(), mean()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::sum() const
{
  if(SizeAtCompileTime==0 || (SizeAtCompileTime==Dynamic && size()==0))
    return Scalar(0);
  return derived().redux(Eigen::internal::scalar_sum_op<Scalar,Scalar>());
}

/** \returns the mean of all coefficients of *this
*
* \sa trace(), prod(), sum()
*/
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::mean() const
{
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  return Scalar(derived().redux(Eigen::internal::scalar_sum_op<Scalar,Scalar>())) / Scalar(this->size());
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif
}

/** \returns the product of all coefficients of *this
  *
  * Example: \include MatrixBase_prod.cpp
  * Output: \verbinclude MatrixBase_prod.out
  *
  * \sa sum(), mean(), trace()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::prod() const
{
  if(SizeAtCompileTime==0 || (SizeAtCompileTime==Dynamic && size()==0))
    return Scalar(1);
  return derived().redux(Eigen::internal::scalar_product_op<Scalar>());
}

/** \returns the trace of \c *this, i.e. the sum of the coefficients on the main diagonal.
  *
  * \c *this can be any matrix, not necessarily square.
  *
  * \sa diagonal(), sum()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
MatrixBase<Derived>::trace() const
{
  return derived().diagonal().sum();
}

} // end namespace Eigen

#endif // EIGEN_REDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Ref.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REF_H
#define EIGEN_REF_H

namespace Eigen {

namespace internal {

template<typename _PlainObjectType, int _Options, typename _StrideType>
struct traits<Ref<_PlainObjectType, _Options, _StrideType> >
  : public traits<Map<_PlainObjectType, _Options, _StrideType> >
{
  typedef _PlainObjectType PlainObjectType;
  typedef _StrideType StrideType;
  enum {
    Options = _Options,
    Flags = traits<Map<_PlainObjectType, _Options, _StrideType> >::Flags | NestByRefBit,
    Alignment = traits<Map<_PlainObjectType, _Options, _StrideType> >::Alignment
  };

  template<typename Derived> struct match {
    enum {
      IsVectorAtCompileTime = PlainObjectType::IsVectorAtCompileTime || Derived::IsVectorAtCompileTime,
      HasDirectAccess = internal::has_direct_access<Derived>::ret,
      StorageOrderMatch = IsVectorAtCompileTime || ((PlainObjectType::Flags&RowMajorBit)==(Derived::Flags&RowMajorBit)),
      InnerStrideMatch = int(StrideType::InnerStrideAtCompileTime)==int(Dynamic)
                      || int(StrideType::InnerStrideAtCompileTime)==int(Derived::InnerStrideAtCompileTime)
                      || (int(StrideType::InnerStrideAtCompileTime)==0 && int(Derived::InnerStrideAtCompileTime)==1),
      OuterStrideMatch = IsVectorAtCompileTime
                      || int(StrideType::OuterStrideAtCompileTime)==int(Dynamic) || int(StrideType::OuterStrideAtCompileTime)==int(Derived::OuterStrideAtCompileTime),
      // NOTE, this indirection of evaluator<Derived>::Alignment is needed
      // to workaround a very strange bug in MSVC related to the instantiation
      // of has_*ary_operator in evaluator<CwiseNullaryOp>.
      // This line is surprisingly very sensitive. For instance, simply adding parenthesis
      // as "DerivedAlignment = (int(evaluator<Derived>::Alignment))," will make MSVC fail...
      DerivedAlignment = int(evaluator<Derived>::Alignment),
      AlignmentMatch = (int(traits<PlainObjectType>::Alignment)==int(Unaligned)) || (DerivedAlignment >= int(Alignment)), // FIXME the first condition is not very clear, it should be replaced by the required alignment
      ScalarTypeMatch = internal::is_same<typename PlainObjectType::Scalar, typename Derived::Scalar>::value,
      MatchAtCompileTime = HasDirectAccess && StorageOrderMatch && InnerStrideMatch && OuterStrideMatch && AlignmentMatch && ScalarTypeMatch
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };

};

template<typename Derived>
struct traits<RefBase<Derived> > : public traits<Derived> {};

}

template<typename Derived> class RefBase
 : public MapBase<Derived>
{
  typedef typename internal::traits<Derived>::PlainObjectType PlainObjectType;
  typedef typename internal::traits<Derived>::StrideType StrideType;

public:

  typedef MapBase<Derived> Base;
  EIGEN_DENSE_PUBLIC_INTERFACE(RefBase)

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index innerStride() const
  {
    return StrideType::InnerStrideAtCompileTime != 0 ? m_stride.inner() : 1;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index outerStride() const
  {
    return StrideType::OuterStrideAtCompileTime != 0 ? m_stride.outer()
         : IsVectorAtCompileTime ? this->size()
         : int(Flags)&RowMajorBit ? this->cols()
         : this->rows();
  }

  EIGEN_DEVICE_FUNC RefBase()
    : Base(0,RowsAtCompileTime==Dynamic?0:RowsAtCompileTime,ColsAtCompileTime==Dynamic?0:ColsAtCompileTime),
      // Stride<> does not allow default ctor for Dynamic strides, so let' initialize it with dummy values:
      m_stride(StrideType::OuterStrideAtCompileTime==Dynamic?0:StrideType::OuterStrideAtCompileTime,
               StrideType::InnerStrideAtCompileTime==Dynamic?0:StrideType::InnerStrideAtCompileTime)
  {}

  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(RefBase)

protected:

  typedef Stride<StrideType::OuterStrideAtCompileTime,StrideType::InnerStrideAtCompileTime> StrideBase;

  // Resolves inner stride if default 0.
  static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index resolveInnerStride(Index inner) {
    return inner == 0 ? 1 : inner;
  }

  // Resolves outer stride if default 0.
  static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index resolveOuterStride(Index inner, Index outer, Index rows, Index cols, bool isVectorAtCompileTime, bool isRowMajor) {
    return outer == 0 ? isVectorAtCompileTime ? inner * rows * cols : isRowMajor ? inner * cols : inner * rows : outer;
  }

  // Returns true if construction is valid, false if there is a stride mismatch,
  // and fails if there is a size mismatch.
  template<typename Expression>
  EIGEN_DEVICE_FUNC bool construct(Expression& expr)
  {
    // Check matrix sizes.  If this is a compile-time vector, we do allow
    // implicitly transposing.
    EIGEN_STATIC_ASSERT(
      EIGEN_PREDICATE_SAME_MATRIX_SIZE(PlainObjectType, Expression)
      // If it is a vector, the transpose sizes might match.
      || ( PlainObjectType::IsVectorAtCompileTime
            && ((int(PlainObjectType::RowsAtCompileTime)==Eigen::Dynamic
              || int(Expression::ColsAtCompileTime)==Eigen::Dynamic
              || int(PlainObjectType::RowsAtCompileTime)==int(Expression::ColsAtCompileTime))
            &&  (int(PlainObjectType::ColsAtCompileTime)==Eigen::Dynamic
              || int(Expression::RowsAtCompileTime)==Eigen::Dynamic
              || int(PlainObjectType::ColsAtCompileTime)==int(Expression::RowsAtCompileTime)))),
      YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES
    )

    // Determine runtime rows and columns.
    Index rows = expr.rows();
    Index cols = expr.cols();
    if(PlainObjectType::RowsAtCompileTime==1)
    {
      eigen_assert(expr.rows()==1 || expr.cols()==1);
      rows = 1;
      cols = expr.size();
    }
    else if(PlainObjectType::ColsAtCompileTime==1)
    {
      eigen_assert(expr.rows()==1 || expr.cols()==1);
      rows = expr.size();
      cols = 1;
    }
    // Verify that the sizes are valid.
    eigen_assert(
      (PlainObjectType::RowsAtCompileTime == Dynamic) || (PlainObjectType::RowsAtCompileTime == rows));
    eigen_assert(
      (PlainObjectType::ColsAtCompileTime == Dynamic) || (PlainObjectType::ColsAtCompileTime == cols));


    // If this is a vector, we might be transposing, which means that stride should swap.
    const bool transpose = PlainObjectType::IsVectorAtCompileTime && (rows != expr.rows());
    // If the storage format differs, we also need to swap the stride.
    const bool row_major = ((PlainObjectType::Flags)&RowMajorBit) != 0;
    const bool expr_row_major = (Expression::Flags&RowMajorBit) != 0;
    const bool storage_differs =  (row_major != expr_row_major);

    const bool swap_stride = (transpose != storage_differs);

    // Determine expr's actual strides, resolving any defaults if zero.
    const Index expr_inner_actual = resolveInnerStride(expr.innerStride());
    const Index expr_outer_actual = resolveOuterStride(expr_inner_actual,
                                                       expr.outerStride(),
                                                       expr.rows(),
                                                       expr.cols(),
                                                       Expression::IsVectorAtCompileTime != 0,
                                                       expr_row_major);

    // If this is a column-major row vector or row-major column vector, the inner-stride
    // is arbitrary, so set it to either the compile-time inner stride or 1.
    const bool row_vector = (rows == 1);
    const bool col_vector = (cols == 1);
    const Index inner_stride =
        ( (!row_major && row_vector) || (row_major && col_vector) ) ?
            ( StrideType::InnerStrideAtCompileTime > 0 ? Index(StrideType::InnerStrideAtCompileTime) : 1)
            : swap_stride ? expr_outer_actual : expr_inner_actual;

    // If this is a column-major column vector or row-major row vector, the outer-stride
    // is arbitrary, so set it to either the compile-time outer stride or vector size.
    const Index outer_stride =
      ( (!row_major && col_vector) || (row_major && row_vector) ) ?
          ( StrideType::OuterStrideAtCompileTime > 0 ? Index(StrideType::OuterStrideAtCompileTime) : rows * cols * inner_stride)
          : swap_stride ? expr_inner_actual : expr_outer_actual;

    // Check if given inner/outer strides are compatible with compile-time strides.
    const bool inner_valid = (StrideType::InnerStrideAtCompileTime == Dynamic)
        || (resolveInnerStride(Index(StrideType::InnerStrideAtCompileTime)) == inner_stride);
    if (!inner_valid) {
      return false;
    }

    const bool outer_valid = (StrideType::OuterStrideAtCompileTime == Dynamic)
        || (resolveOuterStride(
              inner_stride,
              Index(StrideType::OuterStrideAtCompileTime),
              rows, cols, PlainObjectType::IsVectorAtCompileTime != 0,
              row_major)
            == outer_stride);
    if (!outer_valid) {
      return false;
    }

    ::new (static_cast<Base*>(this)) Base(expr.data(), rows, cols);
    ::new (&m_stride) StrideBase(
      (StrideType::OuterStrideAtCompileTime == 0) ? 0 : outer_stride,
      (StrideType::InnerStrideAtCompileTime == 0) ? 0 : inner_stride );
    return true;
  }

  StrideBase m_stride;
};

/** \class Ref
  * \ingroup Core_Module
  *
  * \brief A matrix or vector expression mapping an existing expression
  *
  * \tparam PlainObjectType the equivalent matrix type of the mapped data
  * \tparam Options specifies the pointer alignment in bytes. It can be: \c #Aligned128, , \c #Aligned64, \c #Aligned32, \c #Aligned16, \c #Aligned8 or \c #Unaligned.
  *                 The default is \c #Unaligned.
  * \tparam StrideType optionally specifies strides. By default, Ref implies a contiguous storage along the inner dimension (inner stride==1),
  *                   but accepts a variable outer stride (leading dimension).
  *                   This can be overridden by specifying strides.
  *                   The type passed here must be a specialization of the Stride template, see examples below.
  *
  * This class provides a way to write non-template functions taking Eigen objects as parameters while limiting the number of copies.
  * A Ref<> object can represent either a const expression or a l-value:
  * \code
  * // in-out argument:
  * void foo1(Ref<VectorXf> x);
  *
  * // read-only const argument:
  * void foo2(const Ref<const VectorXf>& x);
  * \endcode
  *
  * In the in-out case, the input argument must satisfy the constraints of the actual Ref<> type, otherwise a compilation issue will be triggered.
  * By default, a Ref<VectorXf> can reference any dense vector expression of float having a contiguous memory layout.
  * Likewise, a Ref<MatrixXf> can reference any column-major dense matrix expression of float whose column's elements are contiguously stored with
  * the possibility to have a constant space in-between each column, i.e. the inner stride must be equal to 1, but the outer stride (or leading dimension)
  * can be greater than the number of rows.
  *
  * In the const case, if the input expression does not match the above requirement, then it is evaluated into a temporary before being passed to the function.
  * Here are some examples:
  * \code
  * MatrixXf A;
  * VectorXf a;
  * foo1(a.head());             // OK
  * foo1(A.col());              // OK
  * foo1(A.row());              // Compilation error because here innerstride!=1
  * foo2(A.row());              // Compilation error because A.row() is a 1xN object while foo2 is expecting a Nx1 object
  * foo2(A.row().transpose());  // The row is copied into a contiguous temporary
  * foo2(2*a);                  // The expression is evaluated into a temporary
  * foo2(A.col().segment(2,4)); // No temporary
  * \endcode
  *
  * The range of inputs that can be referenced without temporary can be enlarged using the last two template parameters.
  * Here is an example accepting an innerstride!=1:
  * \code
  * // in-out argument:
  * void foo3(Ref<VectorXf,0,InnerStride<> > x);
  * foo3(A.row());              // OK
  * \endcode
  * The downside here is that the function foo3 might be significantly slower than foo1 because it won't be able to exploit vectorization, and will involve more
  * expensive address computations even if the input is contiguously stored in memory. To overcome this issue, one might propose to overload internally calling a
  * template function, e.g.:
  * \code
  * // in the .h:
  * void foo(const Ref<MatrixXf>& A);
  * void foo(const Ref<MatrixXf,0,Stride<> >& A);
  *
  * // in the .cpp:
  * template<typename TypeOfA> void foo_impl(const TypeOfA& A) {
  *     ... // crazy code goes here
  * }
  * void foo(const Ref<MatrixXf>& A) { foo_impl(A); }
  * void foo(const Ref<MatrixXf,0,Stride<> >& A) { foo_impl(A); }
  * \endcode
  *
  * See also the following stackoverflow questions for further references:
  *  - <a href="http://stackoverflow.com/questions/21132538/correct-usage-of-the-eigenref-class">Correct usage of the Eigen::Ref<> class</a>
  *
  * \sa PlainObjectBase::Map(), \ref TopicStorageOrders
  */
template<typename PlainObjectType, int Options, typename StrideType> class Ref
  : public RefBase<Ref<PlainObjectType, Options, StrideType> >
{
  private:
    typedef internal::traits<Ref> Traits;
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const PlainObjectBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0);
  public:

    typedef RefBase<Ref> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Ref)


    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(PlainObjectBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      // Construction must pass since we will not create temprary storage in the non-const case.
      const bool success = Base::construct(expr.derived());
      EIGEN_UNUSED_VARIABLE(success)
      eigen_assert(success);
    }
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const DenseBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0)
    #else
    /** Implicit constructor from any dense expression */
    template<typename Derived>
    inline Ref(DenseBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      EIGEN_STATIC_ASSERT(!Derived::IsPlainObjectBase,THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      // Construction must pass since we will not create temporary storage in the non-const case.
      const bool success = Base::construct(expr.const_cast_derived());
      EIGEN_UNUSED_VARIABLE(success)
      eigen_assert(success);
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Ref)

};

// this is the const ref version
template<typename TPlainObjectType, int Options, typename StrideType> class Ref<const TPlainObjectType, Options, StrideType>
  : public RefBase<Ref<const TPlainObjectType, Options, StrideType> >
{
    typedef internal::traits<Ref> Traits;
  public:

    typedef RefBase<Ref> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const DenseBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::ScalarTypeMatch),Derived>::type* = 0)
    {
//      std::cout << match_helper<Derived>::HasDirectAccess << "," << match_helper<Derived>::OuterStrideMatch << "," << match_helper<Derived>::InnerStrideMatch << "\n";
//      std::cout << int(StrideType::OuterStrideAtCompileTime) << " - " << int(Derived::OuterStrideAtCompileTime) << "\n";
//      std::cout << int(StrideType::InnerStrideAtCompileTime) << " - " << int(Derived::InnerStrideAtCompileTime) << "\n";
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    EIGEN_DEVICE_FUNC inline Ref(const Ref& other) : Base(other) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    EIGEN_DEVICE_FUNC inline Ref(const RefBase<OtherRef>& other) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

  protected:

    template<typename Expression>
    EIGEN_DEVICE_FUNC void construct(const Expression& expr,internal::true_type)
    {
      // Check if we can use the underlying expr's storage directly, otherwise call the copy version.
      if (!Base::construct(expr)) {
        construct(expr, internal::false_type());
      }
    }

    template<typename Expression>
    EIGEN_DEVICE_FUNC void construct(const Expression& expr, internal::false_type)
    {
      internal::call_assignment_no_alias(m_object,expr,internal::assign_op<Scalar,Scalar>());
      Base::construct(m_object);
    }

  protected:
    TPlainObjectType m_object;
};

} // end namespace Eigen

#endif // EIGEN_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Replicate.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REPLICATE_H
#define EIGEN_REPLICATE_H

namespace Eigen {

namespace internal {
template<typename MatrixType,int RowFactor,int ColFactor>
struct traits<Replicate<MatrixType,RowFactor,ColFactor> >
 : traits<MatrixType>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsAtCompileTime = RowFactor==Dynamic || int(MatrixType::RowsAtCompileTime)==Dynamic
                      ? Dynamic
                      : RowFactor * MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = ColFactor==Dynamic || int(MatrixType::ColsAtCompileTime)==Dynamic
                      ? Dynamic
                      : ColFactor * MatrixType::ColsAtCompileTime,
   //FIXME we don't propagate the max sizes !!!
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    IsRowMajor = MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1 ? 1
               : MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1 ? 0
               : (MatrixType::Flags & RowMajorBit) ? 1 : 0,

    // FIXME enable DirectAccess with negative strides?
    Flags = IsRowMajor ? RowMajorBit : 0
  };
};
}

/**
  * \class Replicate
  * \ingroup Core_Module
  *
  * \brief Expression of the multiple replication of a matrix or vector
  *
  * \tparam MatrixType the type of the object we are replicating
  * \tparam RowFactor number of repetitions at compile time along the vertical direction, can be Dynamic.
  * \tparam ColFactor number of repetitions at compile time along the horizontal direction, can be Dynamic.
  *
  * This class represents an expression of the multiple replication of a matrix or vector.
  * It is the return type of DenseBase::replicate() and most of the time
  * this is the only way it is used.
  *
  * \sa DenseBase::replicate()
  */
template<typename MatrixType,int RowFactor,int ColFactor> class Replicate
  : public internal::dense_xpr_base< Replicate<MatrixType,RowFactor,ColFactor> >::type
{
    typedef typename internal::traits<Replicate>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<Replicate>::_MatrixTypeNested _MatrixTypeNested;
  public:

    typedef typename internal::dense_xpr_base<Replicate>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Replicate)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    template<typename OriginalMatrixType>
    EIGEN_DEVICE_FUNC
    inline explicit Replicate(const OriginalMatrixType& matrix)
      : m_matrix(matrix), m_rowFactor(RowFactor), m_colFactor(ColFactor)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<typename internal::remove_const<MatrixType>::type,OriginalMatrixType>::value),
                          THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE)
      eigen_assert(RowFactor!=Dynamic && ColFactor!=Dynamic);
    }

    template<typename OriginalMatrixType>
    EIGEN_DEVICE_FUNC
    inline Replicate(const OriginalMatrixType& matrix, Index rowFactor, Index colFactor)
      : m_matrix(matrix), m_rowFactor(rowFactor), m_colFactor(colFactor)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<typename internal::remove_const<MatrixType>::type,OriginalMatrixType>::value),
                          THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE)
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const { return m_matrix.rows() * m_rowFactor.value(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const { return m_matrix.cols() * m_colFactor.value(); }

    EIGEN_DEVICE_FUNC
    const _MatrixTypeNested& nestedExpression() const
    {
      return m_matrix;
    }

  protected:
    MatrixTypeNested m_matrix;
    const internal::variable_if_dynamic<Index, RowFactor> m_rowFactor;
    const internal::variable_if_dynamic<Index, ColFactor> m_colFactor;
};

/**
  * \return an expression of the replication of \c *this
  *
  * Example: \include MatrixBase_replicate.cpp
  * Output: \verbinclude MatrixBase_replicate.out
  *
  * \sa VectorwiseOp::replicate(), DenseBase::replicate(Index,Index), class Replicate
  */
template<typename Derived>
template<int RowFactor, int ColFactor>
EIGEN_DEVICE_FUNC const Replicate<Derived,RowFactor,ColFactor>
DenseBase<Derived>::replicate() const
{
  return Replicate<Derived,RowFactor,ColFactor>(derived());
}

/**
  * \return an expression of the replication of each column (or row) of \c *this
  *
  * Example: \include DirectionWise_replicate_int.cpp
  * Output: \verbinclude DirectionWise_replicate_int.out
  *
  * \sa VectorwiseOp::replicate(), DenseBase::replicate(), class Replicate
  */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC const typename VectorwiseOp<ExpressionType,Direction>::ReplicateReturnType
VectorwiseOp<ExpressionType,Direction>::replicate(Index factor) const
{
  return typename VectorwiseOp<ExpressionType,Direction>::ReplicateReturnType
          (_expression(),Direction==Vertical?factor:1,Direction==Horizontal?factor:1);
}

} // end namespace Eigen

#endif // EIGEN_REPLICATE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Reshaped.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2017 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2014 yoco <peter.xiau@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RESHAPED_H
#define EIGEN_RESHAPED_H

namespace Eigen {

/** \class Reshaped
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size reshape
  *
  * \tparam XprType the type of the expression in which we are taking a reshape
  * \tparam Rows the number of rows of the reshape we are taking at compile time (optional)
  * \tparam Cols the number of columns of the reshape we are taking at compile time (optional)
  * \tparam Order can be ColMajor or RowMajor, default is ColMajor.
  *
  * This class represents an expression of either a fixed-size or dynamic-size reshape.
  * It is the return type of DenseBase::reshaped(NRowsType,NColsType) and
  * most of the time this is the only way it is used.
  *
  * However, in C++98, if you want to directly maniputate reshaped expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class. In C++11, it is advised to use the \em auto
  * keyword for such use cases.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_Reshaped.cpp
  * Output: \verbinclude class_Reshaped.out
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedReshaped.cpp
  * Output: \verbinclude class_FixedReshaped.out
  *
  * \sa DenseBase::reshaped(NRowsType,NColsType)
  */

namespace internal {

template<typename XprType, int Rows, int Cols, int Order>
struct traits<Reshaped<XprType, Rows, Cols, Order> > : traits<XprType>
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::XprKind XprKind;
  enum{
    MatrixRows = traits<XprType>::RowsAtCompileTime,
    MatrixCols = traits<XprType>::ColsAtCompileTime,
    RowsAtCompileTime = Rows,
    ColsAtCompileTime = Cols,
    MaxRowsAtCompileTime = Rows,
    MaxColsAtCompileTime = Cols,
    XpxStorageOrder = ((int(traits<XprType>::Flags) & RowMajorBit) == RowMajorBit) ? RowMajor : ColMajor,
    ReshapedStorageOrder = (RowsAtCompileTime == 1 && ColsAtCompileTime != 1) ? RowMajor
                         : (ColsAtCompileTime == 1 && RowsAtCompileTime != 1) ? ColMajor
                         : XpxStorageOrder,
    HasSameStorageOrderAsXprType = (ReshapedStorageOrder == XpxStorageOrder),
    InnerSize = (ReshapedStorageOrder==int(RowMajor)) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(inner_stride_at_compile_time<XprType>::ret)
                             : Dynamic,
    OuterStrideAtCompileTime = Dynamic,

    HasDirectAccess = internal::has_direct_access<XprType>::ret
                    && (Order==int(XpxStorageOrder))
                    && ((evaluator<XprType>::Flags&LinearAccessBit)==LinearAccessBit),

    MaskPacketAccessBit = (InnerSize == Dynamic || (InnerSize % packet_traits<Scalar>::size) == 0)
                       && (InnerStrideAtCompileTime == 1)
                        ? PacketAccessBit : 0,
    //MaskAlignedBit = ((OuterStrideAtCompileTime!=Dynamic) && (((OuterStrideAtCompileTime * int(sizeof(Scalar))) % 16) == 0)) ? AlignedBit : 0,
    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1) ? LinearAccessBit : 0,
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsRowMajorBit = (ReshapedStorageOrder==int(RowMajor)) ? RowMajorBit : 0,
    FlagsDirectAccessBit = HasDirectAccess ? DirectAccessBit : 0,
    Flags0 = traits<XprType>::Flags & ( (HereditaryBits & ~RowMajorBit) | MaskPacketAccessBit),

    Flags = (Flags0 | FlagsLinearAccessBit | FlagsLvalueBit | FlagsRowMajorBit | FlagsDirectAccessBit)
  };
};

template<typename XprType, int Rows, int Cols, int Order, bool HasDirectAccess> class ReshapedImpl_dense;

} // end namespace internal

template<typename XprType, int Rows, int Cols, int Order, typename StorageKind> class ReshapedImpl;

template<typename XprType, int Rows, int Cols, int Order> class Reshaped
  : public ReshapedImpl<XprType, Rows, Cols, Order, typename internal::traits<XprType>::StorageKind>
{
    typedef ReshapedImpl<XprType, Rows, Cols, Order, typename internal::traits<XprType>::StorageKind> Impl;
  public:
    //typedef typename Impl::Base Base;
    typedef Impl Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Reshaped)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Reshaped)

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline Reshaped(XprType& xpr)
      : Impl(xpr)
    {
      EIGEN_STATIC_ASSERT(RowsAtCompileTime!=Dynamic && ColsAtCompileTime!=Dynamic,THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE)
      eigen_assert(Rows * Cols == xpr.rows() * xpr.cols());
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline Reshaped(XprType& xpr,
          Index reshapeRows, Index reshapeCols)
      : Impl(xpr, reshapeRows, reshapeCols)
    {
      eigen_assert((RowsAtCompileTime==Dynamic || RowsAtCompileTime==reshapeRows)
          && (ColsAtCompileTime==Dynamic || ColsAtCompileTime==reshapeCols));
      eigen_assert(reshapeRows * reshapeCols == xpr.rows() * xpr.cols());
    }
};

// The generic default implementation for dense reshape simply forward to the internal::ReshapedImpl_dense
// that must be specialized for direct and non-direct access...
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl<XprType, Rows, Cols, Order, Dense>
  : public internal::ReshapedImpl_dense<XprType, Rows, Cols, Order,internal::traits<Reshaped<XprType,Rows,Cols,Order> >::HasDirectAccess>
{
    typedef internal::ReshapedImpl_dense<XprType, Rows, Cols, Order,internal::traits<Reshaped<XprType,Rows,Cols,Order> >::HasDirectAccess> Impl;
  public:
    typedef Impl Base;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl)
    EIGEN_DEVICE_FUNC inline ReshapedImpl(XprType& xpr) : Impl(xpr) {}
    EIGEN_DEVICE_FUNC inline ReshapedImpl(XprType& xpr, Index reshapeRows, Index reshapeCols)
      : Impl(xpr, reshapeRows, reshapeCols) {}
};

namespace internal {

/** \internal Internal implementation of dense Reshaped in the general case. */
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl_dense<XprType,Rows,Cols,Order,false>
  : public internal::dense_xpr_base<Reshaped<XprType, Rows, Cols, Order> >::type
{
    typedef Reshaped<XprType, Rows, Cols, Order> ReshapedType;
  public:

    typedef typename internal::dense_xpr_base<ReshapedType>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReshapedType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl_dense)

    typedef typename internal::ref_selector<XprType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<XprType>::type NestedExpression;

    class InnerIterator;

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr)
      : m_xpr(xpr), m_rows(Rows), m_cols(Cols)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr, Index nRows, Index nCols)
      : m_xpr(xpr), m_rows(nRows), m_cols(nCols)
    {}

    EIGEN_DEVICE_FUNC Index rows() const { return m_rows; }
    EIGEN_DEVICE_FUNC Index cols() const { return m_cols; }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \sa MapBase::data() */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const;
    EIGEN_DEVICE_FUNC inline Index innerStride() const;
    EIGEN_DEVICE_FUNC inline Index outerStride() const;
    #endif

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<XprType>::type&
    nestedExpression() const { return m_xpr; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    typename internal::remove_reference<XprType>::type&
    nestedExpression() { return m_xpr; }

  protected:

    MatrixTypeNested m_xpr;
    const internal::variable_if_dynamic<Index, Rows> m_rows;
    const internal::variable_if_dynamic<Index, Cols> m_cols;
};


/** \internal Internal implementation of dense Reshaped in the direct access case. */
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl_dense<XprType, Rows, Cols, Order, true>
  : public MapBase<Reshaped<XprType, Rows, Cols, Order> >
{
    typedef Reshaped<XprType, Rows, Cols, Order> ReshapedType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
  public:

    typedef MapBase<ReshapedType> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReshapedType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl_dense)

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr)
      : Base(xpr.data()), m_xpr(xpr)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr, Index nRows, Index nCols)
      : Base(xpr.data(), nRows, nCols),
        m_xpr(xpr)
    {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC
    XprType& nestedExpression() { return m_xpr; }

    /** \sa MapBase::innerStride() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return m_xpr.innerStride();
    }

    /** \sa MapBase::outerStride() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return ((Flags&RowMajorBit)==RowMajorBit) ? this->cols() : this->rows();
    }

  protected:

    XprTypeNested m_xpr;
};

// Evaluators
template<typename ArgType, int Rows, int Cols, int Order, bool HasDirectAccess> struct reshaped_evaluator;

template<typename ArgType, int Rows, int Cols, int Order>
struct evaluator<Reshaped<ArgType, Rows, Cols, Order> >
  : reshaped_evaluator<ArgType, Rows, Cols, Order, traits<Reshaped<ArgType,Rows,Cols,Order> >::HasDirectAccess>
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    HasDirectAccess = traits<XprType>::HasDirectAccess,

//     RowsAtCompileTime = traits<XprType>::RowsAtCompileTime,
//     ColsAtCompileTime = traits<XprType>::ColsAtCompileTime,
//     MaxRowsAtCompileTime = traits<XprType>::MaxRowsAtCompileTime,
//     MaxColsAtCompileTime = traits<XprType>::MaxColsAtCompileTime,
//
//     InnerStrideAtCompileTime = traits<XprType>::HasSameStorageOrderAsXprType
//                              ? int(inner_stride_at_compile_time<ArgType>::ret)
//                              : Dynamic,
//     OuterStrideAtCompileTime = Dynamic,

    FlagsLinearAccessBit = (traits<XprType>::RowsAtCompileTime == 1 || traits<XprType>::ColsAtCompileTime == 1 || HasDirectAccess) ? LinearAccessBit : 0,
    FlagsRowMajorBit = (traits<XprType>::ReshapedStorageOrder==int(RowMajor)) ? RowMajorBit : 0,
    FlagsDirectAccessBit =  HasDirectAccess ? DirectAccessBit : 0,
    Flags0 = evaluator<ArgType>::Flags & (HereditaryBits & ~RowMajorBit),
    Flags = Flags0 | FlagsLinearAccessBit | FlagsRowMajorBit | FlagsDirectAccessBit,

    PacketAlignment = unpacket_traits<PacketScalar>::alignment,
    Alignment = evaluator<ArgType>::Alignment
  };
  typedef reshaped_evaluator<ArgType, Rows, Cols, Order, HasDirectAccess> reshaped_evaluator_type;
  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr) : reshaped_evaluator_type(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
};

template<typename ArgType, int Rows, int Cols, int Order>
struct reshaped_evaluator<ArgType, Rows, Cols, Order, /* HasDirectAccess */ false>
  : evaluator_base<Reshaped<ArgType, Rows, Cols, Order> >
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost /* TODO + cost of index computations */,

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits /*| LinearAccessBit | DirectAccessBit*/)),

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC explicit reshaped_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_xpr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  typedef std::pair<Index, Index> RowCol;

  inline RowCol index_remap(Index rowId, Index colId) const
  {
    if(Order==ColMajor)
    {
      const Index nth_elem_idx = colId * m_xpr.rows() + rowId;
      return RowCol(nth_elem_idx % m_xpr.nestedExpression().rows(),
                    nth_elem_idx / m_xpr.nestedExpression().rows());
    }
    else
    {
      const Index nth_elem_idx = colId + rowId * m_xpr.cols();
      return RowCol(nth_elem_idx / m_xpr.nestedExpression().cols(),
                    nth_elem_idx % m_xpr.nestedExpression().cols());
    }
  }

  EIGEN_DEVICE_FUNC
  inline Scalar& coeffRef(Index rowId, Index colId)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline const Scalar& coeffRef(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeff(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline Scalar& coeffRef(Index index)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeffRef(row_col.first, row_col.second);

  }

  EIGEN_DEVICE_FUNC
  inline const Scalar& coeffRef(Index index) const
  {
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline const CoeffReturnType coeff(Index index) const
  {
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeff(row_col.first, row_col.second);
  }
#if 0
  EIGEN_DEVICE_FUNC
  template<int LoadMode>
  inline PacketScalar packet(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second);

  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline void writePacket(Index rowId, Index colId, const PacketScalar& val)
  {
    const RowCol row_col = index_remap(rowId, colId);
    m_argImpl.const_cast_derived().template writePacket<Unaligned>
            (row_col.first, row_col.second, val);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline PacketScalar packet(Index index) const
  {
    const RowCol row_col = index_remap(RowsAtCompileTime == 1 ? 0 : index,
                                        RowsAtCompileTime == 1 ? index : 0);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline void writePacket(Index index, const PacketScalar& val)
  {
    const RowCol row_col = index_remap(RowsAtCompileTime == 1 ? 0 : index,
                                        RowsAtCompileTime == 1 ? index : 0);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second, val);
  }
#endif
protected:

  evaluator<ArgType> m_argImpl;
  const XprType& m_xpr;

};

template<typename ArgType, int Rows, int Cols, int Order>
struct reshaped_evaluator<ArgType, Rows, Cols, Order, /* HasDirectAccess */ true>
: mapbase_evaluator<Reshaped<ArgType, Rows, Cols, Order>,
                      typename Reshaped<ArgType, Rows, Cols, Order>::PlainObject>
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC explicit reshaped_evaluator(const XprType& xpr)
    : mapbase_evaluator<XprType, typename XprType::PlainObject>(xpr)
  {
    // TODO: for the 3.4 release, this should be turned to an internal assertion, but let's keep it as is for the beta lifetime
    eigen_assert(((internal::UIntPtr(xpr.data()) % EIGEN_PLAIN_ENUM_MAX(1,evaluator<XprType>::Alignment)) == 0) && "data is not aligned");
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_RESHAPED_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ReturnByValue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RETURNBYVALUE_H
#define EIGEN_RETURNBYVALUE_H

namespace Eigen {

namespace internal {

template<typename Derived>
struct traits<ReturnByValue<Derived> >
  : public traits<typename traits<Derived>::ReturnType>
{
  enum {
    // We're disabling the DirectAccess because e.g. the constructor of
    // the Block-with-DirectAccess expression requires to have a coeffRef method.
    // Also, we don't want to have to implement the stride stuff.
    Flags = (traits<typename traits<Derived>::ReturnType>::Flags
             | EvalBeforeNestingBit) & ~DirectAccessBit
  };
};

/* The ReturnByValue object doesn't even have a coeff() method.
 * So the only way that nesting it in an expression can work, is by evaluating it into a plain matrix.
 * So internal::nested always gives the plain return matrix type.
 *
 * FIXME: I don't understand why we need this specialization: isn't this taken care of by the EvalBeforeNestingBit ??
 * Answer: EvalBeforeNestingBit should be deprecated since we have the evaluators
 */
template<typename Derived,int n,typename PlainObject>
struct nested_eval<ReturnByValue<Derived>, n, PlainObject>
{
  typedef typename traits<Derived>::ReturnType type;
};

} // end namespace internal

/** \class ReturnByValue
  * \ingroup Core_Module
  *
  */
template<typename Derived> class ReturnByValue
  : public internal::dense_xpr_base< ReturnByValue<Derived> >::type, internal::no_assignment_operator
{
  public:
    typedef typename internal::traits<Derived>::ReturnType ReturnType;

    typedef typename internal::dense_xpr_base<ReturnByValue>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReturnByValue)

    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& dst) const
    { static_cast<const Derived*>(this)->evalTo(dst); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return static_cast<const Derived*>(this)->rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return static_cast<const Derived*>(this)->cols(); }

#ifndef EIGEN_PARSED_BY_DOXYGEN
#define Unusable YOU_ARE_TRYING_TO_ACCESS_A_SINGLE_COEFFICIENT_IN_A_SPECIAL_EXPRESSION_WHERE_THAT_IS_NOT_ALLOWED_BECAUSE_THAT_WOULD_BE_INEFFICIENT
    class Unusable{
      Unusable(const Unusable&) {}
      Unusable& operator=(const Unusable&) {return *this;}
    };
    const Unusable& coeff(Index) const { return *reinterpret_cast<const Unusable*>(this); }
    const Unusable& coeff(Index,Index) const { return *reinterpret_cast<const Unusable*>(this); }
    Unusable& coeffRef(Index) { return *reinterpret_cast<Unusable*>(this); }
    Unusable& coeffRef(Index,Index) { return *reinterpret_cast<Unusable*>(this); }
#undef Unusable
#endif
};

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Derived& DenseBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  other.evalTo(derived());
  return derived();
}

namespace internal {

// Expression is evaluated in a temporary; default implementation of Assignment is bypassed so that
// when a ReturnByValue expression is assigned, the evaluator is not constructed.
// TODO: Finalize port to new regime; ReturnByValue should not exist in the expression world

template<typename Derived>
struct evaluator<ReturnByValue<Derived> >
  : public evaluator<typename internal::traits<Derived>::ReturnType>
{
  typedef ReturnByValue<Derived> XprType;
  typedef typename internal::traits<Derived>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    xpr.evalTo(m_result);
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_RETURNBYVALUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Reverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Ricard Marxer <email@ricardmarxer.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REVERSE_H
#define EIGEN_REVERSE_H

namespace Eigen {

namespace internal {

template<typename MatrixType, int Direction>
struct traits<Reverse<MatrixType, Direction> >
 : traits<MatrixType>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Flags = _MatrixTypeNested::Flags & (RowMajorBit | LvalueBit)
  };
};

template<typename PacketType, bool ReversePacket> struct reverse_packet_cond
{
  static inline PacketType run(const PacketType& x) { return preverse(x); }
};

template<typename PacketType> struct reverse_packet_cond<PacketType,false>
{
  static inline PacketType run(const PacketType& x) { return x; }
};

} // end namespace internal

/** \class Reverse
  * \ingroup Core_Module
  *
  * \brief Expression of the reverse of a vector or matrix
  *
  * \tparam MatrixType the type of the object of which we are taking the reverse
  * \tparam Direction defines the direction of the reverse operation, can be Vertical, Horizontal, or BothDirections
  *
  * This class represents an expression of the reverse of a vector.
  * It is the return type of MatrixBase::reverse() and VectorwiseOp::reverse()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::reverse(), VectorwiseOp::reverse()
  */
template<typename MatrixType, int Direction> class Reverse
  : public internal::dense_xpr_base< Reverse<MatrixType, Direction> >::type
{
  public:

    typedef typename internal::dense_xpr_base<Reverse>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Reverse)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;
    using Base::IsRowMajor;

  protected:
    enum {
      PacketSize = internal::packet_traits<Scalar>::size,
      IsColMajor = !IsRowMajor,
      ReverseRow = (Direction == Vertical)   || (Direction == BothDirections),
      ReverseCol = (Direction == Horizontal) || (Direction == BothDirections),
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1,
      ReversePacket = (Direction == BothDirections)
                    || ((Direction == Vertical)   && IsColMajor)
                    || ((Direction == Horizontal) && IsRowMajor)
    };
    typedef internal::reverse_packet_cond<PacketScalar,ReversePacket> reverse_packet;
  public:

    EIGEN_DEVICE_FUNC explicit inline Reverse(const MatrixType& matrix) : m_matrix(matrix) { }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Reverse)

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    EIGEN_DEVICE_FUNC inline Index innerStride() const
    {
      return -m_matrix.innerStride();
    }

    EIGEN_DEVICE_FUNC const typename internal::remove_all<typename MatrixType::Nested>::type&
    nestedExpression() const
    {
      return m_matrix;
    }

  protected:
    typename MatrixType::Nested m_matrix;
};

/** \returns an expression of the reverse of *this.
  *
  * Example: \include MatrixBase_reverse.cpp
  * Output: \verbinclude MatrixBase_reverse.out
  *
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::ReverseReturnType
DenseBase<Derived>::reverse()
{
  return ReverseReturnType(derived());
}


//reverse const overload moved DenseBase.h due to a CUDA compiler bug

/** This is the "in place" version of reverse: it reverses \c *this.
  *
  * In most cases it is probably better to simply use the reversed expression
  * of a matrix. However, when reversing the matrix data itself is really needed,
  * then this "in-place" version is probably the right choice because it provides
  * the following additional benefits:
  *  - less error prone: doing the same operation with .reverse() requires special care:
  *    \code m = m.reverse().eval(); \endcode
  *  - this API enables reverse operations without the need for a temporary
  *  - it allows future optimizations (cache friendliness, etc.)
  *
  * \sa VectorwiseOp::reverseInPlace(), reverse() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void DenseBase<Derived>::reverseInPlace()
{
  if(cols()>rows())
  {
    Index half = cols()/2;
    leftCols(half).swap(rightCols(half).reverse());
    if((cols()%2)==1)
    {
      Index half2 = rows()/2;
      col(half).head(half2).swap(col(half).tail(half2).reverse());
    }
  }
  else
  {
    Index half = rows()/2;
    topRows(half).swap(bottomRows(half).reverse());
    if((rows()%2)==1)
    {
      Index half2 = cols()/2;
      row(half).head(half2).swap(row(half).tail(half2).reverse());
    }
  }
}

namespace internal {

template<int Direction>
struct vectorwise_reverse_inplace_impl;

template<>
struct vectorwise_reverse_inplace_impl<Vertical>
{
  template<typename ExpressionType>
  static void run(ExpressionType &xpr)
  {
    const int HalfAtCompileTime = ExpressionType::RowsAtCompileTime==Dynamic?Dynamic:ExpressionType::RowsAtCompileTime/2;
    Index half = xpr.rows()/2;
    xpr.topRows(fix<HalfAtCompileTime>(half))
       .swap(xpr.bottomRows(fix<HalfAtCompileTime>(half)).colwise().reverse());
  }
};

template<>
struct vectorwise_reverse_inplace_impl<Horizontal>
{
  template<typename ExpressionType>
  static void run(ExpressionType &xpr)
  {
    const int HalfAtCompileTime = ExpressionType::ColsAtCompileTime==Dynamic?Dynamic:ExpressionType::ColsAtCompileTime/2;
    Index half = xpr.cols()/2;
    xpr.leftCols(fix<HalfAtCompileTime>(half))
       .swap(xpr.rightCols(fix<HalfAtCompileTime>(half)).rowwise().reverse());
  }
};

} // end namespace internal

/** This is the "in place" version of VectorwiseOp::reverse: it reverses each column or row of \c *this.
  *
  * In most cases it is probably better to simply use the reversed expression
  * of a matrix. However, when reversing the matrix data itself is really needed,
  * then this "in-place" version is probably the right choice because it provides
  * the following additional benefits:
  *  - less error prone: doing the same operation with .reverse() requires special care:
  *    \code m = m.reverse().eval(); \endcode
  *  - this API enables reverse operations without the need for a temporary
  *
  * \sa DenseBase::reverseInPlace(), reverse() */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC void VectorwiseOp<ExpressionType,Direction>::reverseInPlace()
{
  internal::vectorwise_reverse_inplace_impl<Direction>::run(m_matrix);
}

} // end namespace Eigen

#endif // EIGEN_REVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Select.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELECT_H
#define EIGEN_SELECT_H

namespace Eigen {

/** \class Select
  * \ingroup Core_Module
  *
  * \brief Expression of a coefficient wise version of the C++ ternary operator ?:
  *
  * \param ConditionMatrixType the type of the \em condition expression which must be a boolean matrix
  * \param ThenMatrixType the type of the \em then expression
  * \param ElseMatrixType the type of the \em else expression
  *
  * This class represents an expression of a coefficient wise version of the C++ ternary operator ?:.
  * It is the return type of DenseBase::select() and most of the time this is the only way it is used.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const
  */

namespace internal {
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
struct traits<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
 : traits<ThenMatrixType>
{
  typedef typename traits<ThenMatrixType>::Scalar Scalar;
  typedef Dense StorageKind;
  typedef typename traits<ThenMatrixType>::XprKind XprKind;
  typedef typename ConditionMatrixType::Nested ConditionMatrixNested;
  typedef typename ThenMatrixType::Nested ThenMatrixNested;
  typedef typename ElseMatrixType::Nested ElseMatrixNested;
  enum {
    RowsAtCompileTime = ConditionMatrixType::RowsAtCompileTime,
    ColsAtCompileTime = ConditionMatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = ConditionMatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = ConditionMatrixType::MaxColsAtCompileTime,
    Flags = (unsigned int)ThenMatrixType::Flags & ElseMatrixType::Flags & RowMajorBit
  };
};
}

template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
class Select : public internal::dense_xpr_base< Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >::type,
               internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<Select>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Select)

    inline EIGEN_DEVICE_FUNC
    Select(const ConditionMatrixType& a_conditionMatrix,
           const ThenMatrixType& a_thenMatrix,
           const ElseMatrixType& a_elseMatrix)
      : m_condition(a_conditionMatrix), m_then(a_thenMatrix), m_else(a_elseMatrix)
    {
      eigen_assert(m_condition.rows() == m_then.rows() && m_condition.rows() == m_else.rows());
      eigen_assert(m_condition.cols() == m_then.cols() && m_condition.cols() == m_else.cols());
    }

    inline EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_condition.rows(); }
    inline EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_condition.cols(); }

    inline EIGEN_DEVICE_FUNC
    const Scalar coeff(Index i, Index j) const
    {
      if (m_condition.coeff(i,j))
        return m_then.coeff(i,j);
      else
        return m_else.coeff(i,j);
    }

    inline EIGEN_DEVICE_FUNC
    const Scalar coeff(Index i) const
    {
      if (m_condition.coeff(i))
        return m_then.coeff(i);
      else
        return m_else.coeff(i);
    }

    inline EIGEN_DEVICE_FUNC const ConditionMatrixType& conditionMatrix() const
    {
      return m_condition;
    }

    inline EIGEN_DEVICE_FUNC const ThenMatrixType& thenMatrix() const
    {
      return m_then;
    }

    inline EIGEN_DEVICE_FUNC const ElseMatrixType& elseMatrix() const
    {
      return m_else;
    }

  protected:
    typename ConditionMatrixType::Nested m_condition;
    typename ThenMatrixType::Nested m_then;
    typename ElseMatrixType::Nested m_else;
};


/** \returns a matrix where each coefficient (i,j) is equal to \a thenMatrix(i,j)
  * if \c *this(i,j), and \a elseMatrix(i,j) otherwise.
  *
  * Example: \include MatrixBase_select.cpp
  * Output: \verbinclude MatrixBase_select.out
  *
  * \sa class Select
  */
template<typename Derived>
template<typename ThenDerived,typename ElseDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived,ElseDerived>
DenseBase<Derived>::select(const DenseBase<ThenDerived>& thenMatrix,
                            const DenseBase<ElseDerived>& elseMatrix) const
{
  return Select<Derived,ThenDerived,ElseDerived>(derived(), thenMatrix.derived(), elseMatrix.derived());
}

/** Version of DenseBase::select(const DenseBase&, const DenseBase&) with
  * the \em else expression being a scalar value.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const, class Select
  */
template<typename Derived>
template<typename ThenDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived, typename ThenDerived::ConstantReturnType>
DenseBase<Derived>::select(const DenseBase<ThenDerived>& thenMatrix,
                           const typename ThenDerived::Scalar& elseScalar) const
{
  return Select<Derived,ThenDerived,typename ThenDerived::ConstantReturnType>(
    derived(), thenMatrix.derived(), ThenDerived::Constant(rows(),cols(),elseScalar));
}

/** Version of DenseBase::select(const DenseBase&, const DenseBase&) with
  * the \em then expression being a scalar value.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const, class Select
  */
template<typename Derived>
template<typename ElseDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived, typename ElseDerived::ConstantReturnType, ElseDerived >
DenseBase<Derived>::select(const typename ElseDerived::Scalar& thenScalar,
                           const DenseBase<ElseDerived>& elseMatrix) const
{
  return Select<Derived,typename ElseDerived::ConstantReturnType,ElseDerived>(
    derived(), ElseDerived::Constant(rows(),cols(),thenScalar), elseMatrix.derived());
}

} // end namespace Eigen

#endif // EIGEN_SELECT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/SelfAdjointView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTMATRIX_H
#define EIGEN_SELFADJOINTMATRIX_H

namespace Eigen {

/** \class SelfAdjointView
  * \ingroup Core_Module
  *
  *
  * \brief Expression of a selfadjoint matrix from a triangular part of a dense matrix
  *
  * \param MatrixType the type of the dense matrix storing the coefficients
  * \param TriangularPart can be either \c #Lower or \c #Upper
  *
  * This class is an expression of a sefladjoint matrix from a triangular part of a matrix
  * with given dense storage of the coefficients. It is the return type of MatrixBase::selfadjointView()
  * and most of the time this is the only way that it is used.
  *
  * \sa class TriangularBase, MatrixBase::selfadjointView()
  */

namespace internal {
template<typename MatrixType, unsigned int UpLo>
struct traits<SelfAdjointView<MatrixType, UpLo> > : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::non_const_type MatrixTypeNested;
  typedef typename remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;
  typedef MatrixType ExpressionType;
  typedef typename MatrixType::PlainObject FullMatrixType;
  enum {
    Mode = UpLo | SelfAdjoint,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags =  MatrixTypeNestedCleaned::Flags & (HereditaryBits|FlagsLvalueBit)
           & (~(PacketAccessBit | DirectAccessBit | LinearAccessBit)) // FIXME these flags should be preserved
  };
};
}


template<typename _MatrixType, unsigned int UpLo> class SelfAdjointView
  : public TriangularBase<SelfAdjointView<_MatrixType, UpLo> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef TriangularBase<SelfAdjointView> Base;
    typedef typename internal::traits<SelfAdjointView>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<SelfAdjointView>::MatrixTypeNestedCleaned MatrixTypeNestedCleaned;
    typedef MatrixTypeNestedCleaned NestedExpression;

    /** \brief The type of coefficients in this matrix */
    typedef typename internal::traits<SelfAdjointView>::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type MatrixConjugateReturnType;
    typedef SelfAdjointView<typename internal::add_const<MatrixType>::type, UpLo> ConstSelfAdjointView;

    enum {
      Mode = internal::traits<SelfAdjointView>::Mode,
      Flags = internal::traits<SelfAdjointView>::Flags,
      TransposeMode = ((int(Mode) & int(Upper)) ? Lower : 0) | ((int(Mode) & int(Lower)) ? Upper : 0)
    };
    typedef typename MatrixType::PlainObject PlainObject;

    EIGEN_DEVICE_FUNC
    explicit inline SelfAdjointView(MatrixType& matrix) : m_matrix(matrix)
    {
      EIGEN_STATIC_ASSERT(UpLo==Lower || UpLo==Upper,SELFADJOINTVIEW_ACCEPTS_UPPER_AND_LOWER_MODE_ONLY);
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_matrix.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_matrix.innerStride(); }

    /** \sa MatrixBase::coeff()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const
    {
      Base::check_coordinates_internal(row, col);
      return m_matrix.coeff(row, col);
    }

    /** \sa MatrixBase::coeffRef()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col)
    {
      EIGEN_STATIC_ASSERT_LVALUE(SelfAdjointView);
      Base::check_coordinates_internal(row, col);
      return m_matrix.coeffRef(row, col);
    }

    /** \internal */
    EIGEN_DEVICE_FUNC
    const MatrixTypeNestedCleaned& _expression() const { return m_matrix; }

    EIGEN_DEVICE_FUNC
    const MatrixTypeNestedCleaned& nestedExpression() const { return m_matrix; }
    EIGEN_DEVICE_FUNC
    MatrixTypeNestedCleaned& nestedExpression() { return m_matrix; }

    /** Efficient triangular matrix times vector/matrix product */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<SelfAdjointView,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<SelfAdjointView,OtherDerived>(*this, rhs.derived());
    }

    /** Efficient vector/matrix times triangular matrix product */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC
    const Product<OtherDerived,SelfAdjointView>
    operator*(const MatrixBase<OtherDerived>& lhs, const SelfAdjointView& rhs)
    {
      return Product<OtherDerived,SelfAdjointView>(lhs.derived(),rhs);
    }

    friend EIGEN_DEVICE_FUNC
    const SelfAdjointView<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,MatrixType,product),UpLo>
    operator*(const Scalar& s, const SelfAdjointView& mat)
    {
      return (s*mat.nestedExpression()).template selfadjointView<UpLo>();
    }

    /** Perform a symmetric rank 2 update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha u v^* + conj(\alpha) v u^* \f$
      * \returns a reference to \c *this
      *
      * The vectors \a u and \c v \b must be column vectors, however they can be
      * a adjoint expression without any overhead. Only the meaningful triangular
      * part of the matrix is updated, the rest is left unchanged.
      *
      * \sa rankUpdate(const MatrixBase<DerivedU>&, Scalar)
      */
    template<typename DerivedU, typename DerivedV>
    EIGEN_DEVICE_FUNC
    SelfAdjointView& rankUpdate(const MatrixBase<DerivedU>& u, const MatrixBase<DerivedV>& v, const Scalar& alpha = Scalar(1));

    /** Perform a symmetric rank K update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha ( u u^* ) \f$ where \a u is a vector or matrix.
      *
      * \returns a reference to \c *this
      *
      * Note that to perform \f$ this = this + \alpha ( u^* u ) \f$ you can simply
      * call this function with u.adjoint().
      *
      * \sa rankUpdate(const MatrixBase<DerivedU>&, const MatrixBase<DerivedV>&, Scalar)
      */
    template<typename DerivedU>
    EIGEN_DEVICE_FUNC
    SelfAdjointView& rankUpdate(const MatrixBase<DerivedU>& u, const Scalar& alpha = Scalar(1));

    /** \returns an expression of a triangular view extracted from the current selfadjoint view of a given triangular part
      *
      * The parameter \a TriMode can have the following values: \c #Upper, \c #StrictlyUpper, \c #UnitUpper,
      * \c #Lower, \c #StrictlyLower, \c #UnitLower.
      *
      * If \c TriMode references the same triangular part than \c *this, then this method simply return a \c TriangularView of the nested expression,
      * otherwise, the nested expression is first transposed, thus returning a \c TriangularView<Transpose<MatrixType>> object.
      *
      * \sa MatrixBase::triangularView(), class TriangularView
      */
    template<unsigned int TriMode>
    EIGEN_DEVICE_FUNC
    typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)),
                                   TriangularView<MatrixType,TriMode>,
                                   TriangularView<typename MatrixType::AdjointReturnType,TriMode> >::type
    triangularView() const
    {
      typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)), MatrixType&, typename MatrixType::ConstTransposeReturnType>::type tmp1(m_matrix);
      typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)), MatrixType&, typename MatrixType::AdjointReturnType>::type tmp2(tmp1);
      return typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)),
                                   TriangularView<MatrixType,TriMode>,
                                   TriangularView<typename MatrixType::AdjointReturnType,TriMode> >::type(tmp2);
    }

    typedef SelfAdjointView<const MatrixConjugateReturnType,UpLo> ConjugateReturnType;
    /** \sa MatrixBase::conjugate() const */
    EIGEN_DEVICE_FUNC
    inline const ConjugateReturnType conjugate() const
    { return ConjugateReturnType(m_matrix.conjugate()); }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstSelfAdjointView>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstSelfAdjointView>::type ReturnType;
      return ReturnType(m_matrix.template conjugateIf<Cond>());
    }

    typedef SelfAdjointView<const typename MatrixType::AdjointReturnType,TransposeMode> AdjointReturnType;
    /** \sa MatrixBase::adjoint() const */
    EIGEN_DEVICE_FUNC
    inline const AdjointReturnType adjoint() const
    { return AdjointReturnType(m_matrix.adjoint()); }

    typedef SelfAdjointView<typename MatrixType::TransposeReturnType,TransposeMode> TransposeReturnType;
     /** \sa MatrixBase::transpose() */
    EIGEN_DEVICE_FUNC
    inline TransposeReturnType transpose()
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      typename MatrixType::TransposeReturnType tmp(m_matrix);
      return TransposeReturnType(tmp);
    }

    typedef SelfAdjointView<const typename MatrixType::ConstTransposeReturnType,TransposeMode> ConstTransposeReturnType;
    /** \sa MatrixBase::transpose() const */
    EIGEN_DEVICE_FUNC
    inline const ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(m_matrix.transpose());
    }

    /** \returns a const expression of the main diagonal of the matrix \c *this
      *
      * This method simply returns the diagonal of the nested expression, thus by-passing the SelfAdjointView decorator.
      *
      * \sa MatrixBase::diagonal(), class Diagonal */
    EIGEN_DEVICE_FUNC
    typename MatrixType::ConstDiagonalReturnType diagonal() const
    {
      return typename MatrixType::ConstDiagonalReturnType(m_matrix);
    }

/////////// Cholesky module ///////////

    const LLT<PlainObject, UpLo> llt() const;
    const LDLT<PlainObject, UpLo> ldlt() const;

/////////// Eigenvalue module ///////////

    /** Real part of #Scalar */
    typedef typename NumTraits<Scalar>::Real RealScalar;
    /** Return type of eigenvalues() */
    typedef Matrix<RealScalar, internal::traits<MatrixType>::ColsAtCompileTime, 1> EigenvaluesReturnType;

    EIGEN_DEVICE_FUNC
    EigenvaluesReturnType eigenvalues() const;
    EIGEN_DEVICE_FUNC
    RealScalar operatorNorm() const;

  protected:
    MatrixTypeNested m_matrix;
};


// template<typename OtherDerived, typename MatrixType, unsigned int UpLo>
// internal::selfadjoint_matrix_product_returntype<OtherDerived,SelfAdjointView<MatrixType,UpLo> >
// operator*(const MatrixBase<OtherDerived>& lhs, const SelfAdjointView<MatrixType,UpLo>& rhs)
// {
//   return internal::matrix_selfadjoint_product_returntype<OtherDerived,SelfAdjointView<MatrixType,UpLo> >(lhs.derived(),rhs);
// }

// selfadjoint to dense matrix

namespace internal {

// TODO currently a selfadjoint expression has the form SelfAdjointView<.,.>
//      in the future selfadjoint-ness should be defined by the expression traits
//      such that Transpose<SelfAdjointView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<SelfAdjointView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SelfAdjointShape Shape;
};

template<int UpLo, int SetOpposite, typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version>
class triangular_dense_assignment_kernel<UpLo,SelfAdjoint,SetOpposite,DstEvaluatorTypeT,SrcEvaluatorTypeT,Functor,Version>
  : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version> Base;
  typedef typename Base::DstXprType DstXprType;
  typedef typename Base::SrcXprType SrcXprType;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
public:

  typedef typename Base::DstEvaluatorType DstEvaluatorType;
  typedef typename Base::SrcEvaluatorType SrcEvaluatorType;
  typedef typename Base::Scalar Scalar;
  typedef typename Base::AssignmentTraits AssignmentTraits;


  EIGEN_DEVICE_FUNC triangular_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}

  EIGEN_DEVICE_FUNC void assignCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    Scalar tmp = m_src.coeff(row,col);
    m_functor.assignCoeff(m_dst.coeffRef(row,col), tmp);
    m_functor.assignCoeff(m_dst.coeffRef(col,row), numext::conj(tmp));
  }

  EIGEN_DEVICE_FUNC void assignDiagonalCoeff(Index id)
  {
    Base::assignCoeff(id,id);
  }

  EIGEN_DEVICE_FUNC void assignOppositeCoeff(Index, Index)
  { eigen_internal_assert(false && "should never be called"); }
};

} // end namespace internal

/***************************************************************************
* Implementation of MatrixBase methods
***************************************************************************/

/** This is the const version of MatrixBase::selfadjointView() */
template<typename Derived>
template<unsigned int UpLo>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::template ConstSelfAdjointViewReturnType<UpLo>::Type
MatrixBase<Derived>::selfadjointView() const
{
  return typename ConstSelfAdjointViewReturnType<UpLo>::Type(derived());
}

/** \returns an expression of a symmetric/self-adjoint view extracted from the upper or lower triangular part of the current matrix
  *
  * The parameter \a UpLo can be either \c #Upper or \c #Lower
  *
  * Example: \include MatrixBase_selfadjointView.cpp
  * Output: \verbinclude MatrixBase_selfadjointView.out
  *
  * \sa class SelfAdjointView
  */
template<typename Derived>
template<unsigned int UpLo>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::template SelfAdjointViewReturnType<UpLo>::Type
MatrixBase<Derived>::selfadjointView()
{
  return typename SelfAdjointViewReturnType<UpLo>::Type(derived());
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/SelfCwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFCWISEBINARYOP_H
#define EIGEN_SELFCWISEBINARYOP_H

namespace Eigen { 

// TODO generalize the scalar type of 'other'

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator*=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::mul_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& ArrayBase<Derived>::operator+=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::add_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& ArrayBase<Derived>::operator-=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::sub_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator/=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::div_assign_op<Scalar,Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_SELFCWISEBINARYOP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Solve.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVE_H
#define EIGEN_SOLVE_H

namespace Eigen {

template<typename Decomposition, typename RhsType, typename StorageKind> class SolveImpl;

/** \class Solve
  * \ingroup Core_Module
  *
  * \brief Pseudo expression representing a solving operation
  *
  * \tparam Decomposition the type of the matrix or decomposition object
  * \tparam Rhstype the type of the right-hand side
  *
  * This class represents an expression of A.solve(B)
  * and most of the time this is the only way it is used.
  *
  */
namespace internal {

// this solve_traits class permits to determine the evaluation type with respect to storage kind (Dense vs Sparse)
template<typename Decomposition, typename RhsType,typename StorageKind> struct solve_traits;

template<typename Decomposition, typename RhsType>
struct solve_traits<Decomposition,RhsType,Dense>
{
  typedef typename make_proper_matrix_type<typename RhsType::Scalar,
                 Decomposition::ColsAtCompileTime,
                 RhsType::ColsAtCompileTime,
                 RhsType::PlainObject::Options,
                 Decomposition::MaxColsAtCompileTime,
                 RhsType::MaxColsAtCompileTime>::type PlainObject;
};

template<typename Decomposition, typename RhsType>
struct traits<Solve<Decomposition, RhsType> >
  : traits<typename solve_traits<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>::PlainObject>
{
  typedef typename solve_traits<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>::PlainObject PlainObject;
  typedef typename promote_index_type<typename Decomposition::StorageIndex, typename RhsType::StorageIndex>::type StorageIndex;
  typedef traits<PlainObject> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit,
    CoeffReadCost = HugeCost
  };
};

}


template<typename Decomposition, typename RhsType>
class Solve : public SolveImpl<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>
{
public:
  typedef typename internal::traits<Solve>::PlainObject PlainObject;
  typedef typename internal::traits<Solve>::StorageIndex StorageIndex;

  Solve(const Decomposition &dec, const RhsType &rhs)
    : m_dec(dec), m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_dec.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  EIGEN_DEVICE_FUNC const Decomposition& dec() const { return m_dec; }
  EIGEN_DEVICE_FUNC const RhsType&       rhs() const { return m_rhs; }

protected:
  const Decomposition &m_dec;
  const RhsType       &m_rhs;
};


// Specialization of the Solve expression for dense results
template<typename Decomposition, typename RhsType>
class SolveImpl<Decomposition,RhsType,Dense>
  : public MatrixBase<Solve<Decomposition,RhsType> >
{
  typedef Solve<Decomposition,RhsType> Derived;

public:

  typedef MatrixBase<Solve<Decomposition,RhsType> > Base;
  EIGEN_DENSE_PUBLIC_INTERFACE(Derived)

private:

  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

// Generic API dispatcher
template<typename Decomposition, typename RhsType, typename StorageKind>
class SolveImpl : public internal::generic_xpr_base<Solve<Decomposition,RhsType>, MatrixXpr, StorageKind>::type
{
  public:
    typedef typename internal::generic_xpr_base<Solve<Decomposition,RhsType>, MatrixXpr, StorageKind>::type Base;
};

namespace internal {

// Evaluator of Solve -> eval into a temporary
template<typename Decomposition, typename RhsType>
struct evaluator<Solve<Decomposition,RhsType> >
  : public evaluator<typename Solve<Decomposition,RhsType>::PlainObject>
{
  typedef Solve<Decomposition,RhsType> SolveType;
  typedef typename SolveType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  enum { Flags = Base::Flags | EvalBeforeNestingBit };

  EIGEN_DEVICE_FUNC explicit evaluator(const SolveType& solve)
    : m_result(solve.rows(), solve.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    solve.dec()._solve_impl(solve.rhs(), m_result);
  }

protected:
  PlainObject m_result;
};

// Specialization for "dst = dec.solve(rhs)"
// NOTE we need to specialize it for Dense2Dense to avoid ambiguous specialization error and a Sparse2Sparse specialization must exist somewhere
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<DecType,RhsType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<DecType,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec()._solve_impl(src.rhs(), dst);
  }
};

// Specialization for "dst = dec.transpose().solve(rhs)"
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<Transpose<const DecType>,RhsType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<Transpose<const DecType>,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec().nestedExpression().template _solve_impl_transposed<false>(src.rhs(), dst);
  }
};

// Specialization for "dst = dec.adjoint().solve(rhs)"
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<CwiseUnaryOp<internal::scalar_conjugate_op<typename DecType::Scalar>, const Transpose<const DecType> >,RhsType>,
                  internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<CwiseUnaryOp<internal::scalar_conjugate_op<typename DecType::Scalar>, const Transpose<const DecType> >,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec().nestedExpression().nestedExpression().template _solve_impl_transposed<true>(src.rhs(), dst);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/SolveTriangular.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVETRIANGULAR_H
#define EIGEN_SOLVETRIANGULAR_H

namespace Eigen {

namespace internal {

// Forward declarations:
// The following two routines are implemented in the products/TriangularSolver*.h files
template<typename LhsScalar, typename RhsScalar, typename Index, int Side, int Mode, bool Conjugate, int StorageOrder>
struct triangular_solve_vector;

template <typename Scalar, typename Index, int Side, int Mode, bool Conjugate, int TriStorageOrder, int OtherStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix;

// small helper struct extracting some traits on the underlying solver operation
template<typename Lhs, typename Rhs, int Side>
class trsolve_traits
{
  private:
    enum {
      RhsIsVectorAtCompileTime = (Side==OnTheLeft ? Rhs::ColsAtCompileTime : Rhs::RowsAtCompileTime)==1
    };
  public:
    enum {
      Unrolling   = (RhsIsVectorAtCompileTime && Rhs::SizeAtCompileTime != Dynamic && Rhs::SizeAtCompileTime <= 8)
                  ? CompleteUnrolling : NoUnrolling,
      RhsVectors  = RhsIsVectorAtCompileTime ? 1 : Dynamic
    };
};

template<typename Lhs, typename Rhs,
  int Side, // can be OnTheLeft/OnTheRight
  int Mode, // can be Upper/Lower | UnitDiag
  int Unrolling = trsolve_traits<Lhs,Rhs,Side>::Unrolling,
  int RhsVectors = trsolve_traits<Lhs,Rhs,Side>::RhsVectors
  >
struct triangular_solver_selector;

template<typename Lhs, typename Rhs, int Side, int Mode>
struct triangular_solver_selector<Lhs,Rhs,Side,Mode,NoUnrolling,1>
{
  typedef typename Lhs::Scalar LhsScalar;
  typedef typename Rhs::Scalar RhsScalar;
  typedef blas_traits<Lhs> LhsProductTraits;
  typedef typename LhsProductTraits::ExtractType ActualLhsType;
  typedef Map<Matrix<RhsScalar,Dynamic,1>, Aligned> MappedRhs;
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    ActualLhsType actualLhs = LhsProductTraits::extract(lhs);

    // FIXME find a way to allow an inner stride if packet_traits<Scalar>::size==1

    bool useRhsDirectly = Rhs::InnerStrideAtCompileTime==1 || rhs.innerStride()==1;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhs,rhs.size(),
                                                  (useRhsDirectly ? rhs.data() : 0));

    if(!useRhsDirectly)
      MappedRhs(actualRhs,rhs.size()) = rhs;

    triangular_solve_vector<LhsScalar, RhsScalar, Index, Side, Mode, LhsProductTraits::NeedToConjugate,
                            (int(Lhs::Flags) & RowMajorBit) ? RowMajor : ColMajor>
      ::run(actualLhs.cols(), actualLhs.data(), actualLhs.outerStride(), actualRhs);

    if(!useRhsDirectly)
      rhs = MappedRhs(actualRhs, rhs.size());
  }
};

// the rhs is a matrix
template<typename Lhs, typename Rhs, int Side, int Mode>
struct triangular_solver_selector<Lhs,Rhs,Side,Mode,NoUnrolling,Dynamic>
{
  typedef typename Rhs::Scalar Scalar;
  typedef blas_traits<Lhs> LhsProductTraits;
  typedef typename LhsProductTraits::DirectLinearAccessType ActualLhsType;

  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    typename internal::add_const_on_value_type<ActualLhsType>::type actualLhs = LhsProductTraits::extract(lhs);

    const Index size = lhs.rows();
    const Index othersize = Side==OnTheLeft? rhs.cols() : rhs.rows();

    typedef internal::gemm_blocking_space<(Rhs::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Rhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxRowsAtCompileTime,4> BlockingType;

    BlockingType blocking(rhs.rows(), rhs.cols(), size, 1, false);

    triangular_solve_matrix<Scalar,Index,Side,Mode,LhsProductTraits::NeedToConjugate,(int(Lhs::Flags) & RowMajorBit) ? RowMajor : ColMajor,
                               (Rhs::Flags&RowMajorBit) ? RowMajor : ColMajor, Rhs::InnerStrideAtCompileTime>
      ::run(size, othersize, &actualLhs.coeffRef(0,0), actualLhs.outerStride(), &rhs.coeffRef(0,0), rhs.innerStride(), rhs.outerStride(), blocking);
  }
};

/***************************************************************************
* meta-unrolling implementation
***************************************************************************/

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size,
         bool Stop = LoopIndex==Size>
struct triangular_solver_unroller;

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size>
struct triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex,Size,false> {
  enum {
    IsLower = ((Mode&Lower)==Lower),
    DiagIndex  = IsLower ? LoopIndex : Size - LoopIndex - 1,
    StartIndex = IsLower ? 0         : DiagIndex+1
  };
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    if (LoopIndex>0)
      rhs.coeffRef(DiagIndex) -= lhs.row(DiagIndex).template segment<LoopIndex>(StartIndex).transpose()
                                .cwiseProduct(rhs.template segment<LoopIndex>(StartIndex)).sum();

    if(!(Mode & UnitDiag))
      rhs.coeffRef(DiagIndex) /= lhs.coeff(DiagIndex,DiagIndex);

    triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex+1,Size>::run(lhs,rhs);
  }
};

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size>
struct triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex,Size,true> {
  static EIGEN_DEVICE_FUNC void run(const Lhs&, Rhs&) {}
};

template<typename Lhs, typename Rhs, int Mode>
struct triangular_solver_selector<Lhs,Rhs,OnTheLeft,Mode,CompleteUnrolling,1> {
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  { triangular_solver_unroller<Lhs,Rhs,Mode,0,Rhs::SizeAtCompileTime>::run(lhs,rhs); }
};

template<typename Lhs, typename Rhs, int Mode>
struct triangular_solver_selector<Lhs,Rhs,OnTheRight,Mode,CompleteUnrolling,1> {
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    Transpose<const Lhs> trLhs(lhs);
    Transpose<Rhs> trRhs(rhs);

    triangular_solver_unroller<Transpose<const Lhs>,Transpose<Rhs>,
                              ((Mode&Upper)==Upper ? Lower : Upper) | (Mode&UnitDiag),
                              0,Rhs::SizeAtCompileTime>::run(trLhs,trRhs);
  }
};

} // end namespace internal

/***************************************************************************
* TriangularView methods
***************************************************************************/

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatrixType, unsigned int Mode>
template<int Side, typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType,Mode,Dense>::solveInPlace(const MatrixBase<OtherDerived>& _other) const
{
  OtherDerived& other = _other.const_cast_derived();
  eigen_assert( derived().cols() == derived().rows() && ((Side==OnTheLeft && derived().cols() == other.rows()) || (Side==OnTheRight && derived().cols() == other.cols())) );
  eigen_assert((!(int(Mode) & int(ZeroDiag))) && bool(int(Mode) & (int(Upper) | int(Lower))));
  // If solving for a 0x0 matrix, nothing to do, simply return.
  if (derived().cols() == 0)
    return;

  enum { copy = (internal::traits<OtherDerived>::Flags & RowMajorBit)  && OtherDerived::IsVectorAtCompileTime && OtherDerived::SizeAtCompileTime!=1};
  typedef typename internal::conditional<copy,
    typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
  OtherCopy otherCopy(other);

  internal::triangular_solver_selector<MatrixType, typename internal::remove_reference<OtherCopy>::type,
    Side, Mode>::run(derived().nestedExpression(), otherCopy);

  if (copy)
    other = otherCopy;
}

template<typename Derived, unsigned int Mode>
template<int Side, typename Other>
const internal::triangular_solve_retval<Side,TriangularView<Derived,Mode>,Other>
TriangularViewImpl<Derived,Mode,Dense>::solve(const MatrixBase<Other>& other) const
{
  return internal::triangular_solve_retval<Side,TriangularViewType,Other>(derived(), other.derived());
}
#endif

namespace internal {


template<int Side, typename TriangularType, typename Rhs>
struct traits<triangular_solve_retval<Side, TriangularType, Rhs> >
{
  typedef typename internal::plain_matrix_type_column_major<Rhs>::type ReturnType;
};

template<int Side, typename TriangularType, typename Rhs> struct triangular_solve_retval
 : public ReturnByValue<triangular_solve_retval<Side, TriangularType, Rhs> >
{
  typedef typename remove_all<typename Rhs::Nested>::type RhsNestedCleaned;
  typedef ReturnByValue<triangular_solve_retval> Base;

  triangular_solve_retval(const TriangularType& tri, const Rhs& rhs)
    : m_triangularMatrix(tri), m_rhs(rhs)
  {}

  inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_rhs.rows(); }
  inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    if(!is_same_dense(dst,m_rhs))
      dst = m_rhs;
    m_triangularMatrix.template solveInPlace<Side>(dst);
  }

  protected:
    const TriangularType& m_triangularMatrix;
    typename Rhs::Nested m_rhs;
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVETRIANGULAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/SolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVERBASE_H
#define EIGEN_SOLVERBASE_H

namespace Eigen {

namespace internal {

template<typename Derived>
struct solve_assertion {
    template<bool Transpose_, typename Rhs>
    static void run(const Derived& solver, const Rhs& b) { solver.template _check_solve_assertion<Transpose_>(b); }
};

template<typename Derived>
struct solve_assertion<Transpose<Derived> >
{
    typedef Transpose<Derived> type;

    template<bool Transpose_, typename Rhs>
    static void run(const type& transpose, const Rhs& b)
    {
        internal::solve_assertion<typename internal::remove_all<Derived>::type>::template run<true>(transpose.nestedExpression(), b);
    }
};

template<typename Scalar, typename Derived>
struct solve_assertion<CwiseUnaryOp<Eigen::internal::scalar_conjugate_op<Scalar>, const Transpose<Derived> > >
{
    typedef CwiseUnaryOp<Eigen::internal::scalar_conjugate_op<Scalar>, const Transpose<Derived> > type;

    template<bool Transpose_, typename Rhs>
    static void run(const type& adjoint, const Rhs& b)
    {
        internal::solve_assertion<typename internal::remove_all<Transpose<Derived> >::type>::template run<true>(adjoint.nestedExpression(), b);
    }
};
} // end namespace internal

/** \class SolverBase
  * \brief A base class for matrix decomposition and solvers
  *
  * \tparam Derived the actual type of the decomposition/solver.
  *
  * Any matrix decomposition inheriting this base class provide the following API:
  *
  * \code
  * MatrixType A, b, x;
  * DecompositionType dec(A);
  * x = dec.solve(b);             // solve A   * x = b
  * x = dec.transpose().solve(b); // solve A^T * x = b
  * x = dec.adjoint().solve(b);   // solve A'  * x = b
  * \endcode
  *
  * \warning Currently, any other usage of transpose() and adjoint() are not supported and will produce compilation errors.
  *
  * \sa class PartialPivLU, class FullPivLU, class HouseholderQR, class ColPivHouseholderQR, class FullPivHouseholderQR, class CompleteOrthogonalDecomposition, class LLT, class LDLT, class SVDBase
  */
template<typename Derived>
class SolverBase : public EigenBase<Derived>
{
  public:

    typedef EigenBase<Derived> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef Scalar CoeffReturnType;

    template<typename Derived_>
    friend struct internal::solve_assertion;

    enum {
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                          internal::traits<Derived>::ColsAtCompileTime>::ret),
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                             internal::traits<Derived>::MaxColsAtCompileTime>::ret),
      IsVectorAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime == 1
                           || internal::traits<Derived>::MaxColsAtCompileTime == 1,
      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2
    };

    /** Default constructor */
    SolverBase()
    {}

    ~SolverBase()
    {}

    using Base::derived;

    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      internal::solve_assertion<typename internal::remove_all<Derived>::type>::template run<false>(derived(), b);
      return Solve<Derived, Rhs>(derived(), b.derived());
    }

    /** \internal the return type of transpose() */
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;
    /** \returns an expression of the transposed of the factored matrix.
      *
      * A typical usage is to solve for the transposed problem A^T x = b:
      * \code x = dec.transpose().solve(b); \endcode
      *
      * \sa adjoint(), solve()
      */
    inline ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(derived());
    }

    /** \internal the return type of adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, ConstTransposeReturnType>,
                        ConstTransposeReturnType
                     >::type AdjointReturnType;
    /** \returns an expression of the adjoint of the factored matrix
      *
      * A typical usage is to solve for the adjoint problem A' x = b:
      * \code x = dec.adjoint().solve(b); \endcode
      *
      * For real scalar types, this function is equivalent to transpose().
      *
      * \sa transpose(), solve()
      */
    inline AdjointReturnType adjoint() const
    {
      return AdjointReturnType(derived().transpose());
    }

  protected:

    template<bool Transpose_, typename Rhs>
    void _check_solve_assertion(const Rhs& b) const {
        EIGEN_ONLY_USED_FOR_DEBUG(b);
        eigen_assert(derived().m_isInitialized && "Solver is not initialized.");
        eigen_assert((Transpose_?derived().cols():derived().rows())==b.rows() && "SolverBase::solve(): invalid number of rows of the right hand side matrix b");
    }
};

namespace internal {

template<typename Derived>
struct generic_xpr_base<Derived, MatrixXpr, SolverStorage>
{
  typedef SolverBase<Derived> type;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVERBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/StableNorm.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STABLENORM_H
#define EIGEN_STABLENORM_H

namespace Eigen { 

namespace internal {

template<typename ExpressionType, typename Scalar>
inline void stable_norm_kernel(const ExpressionType& bl, Scalar& ssq, Scalar& scale, Scalar& invScale)
{
  Scalar maxCoeff = bl.cwiseAbs().maxCoeff();
  
  if(maxCoeff>scale)
  {
    ssq = ssq * numext::abs2(scale/maxCoeff);
    Scalar tmp = Scalar(1)/maxCoeff;
    if(tmp > NumTraits<Scalar>::highest())
    {
      invScale = NumTraits<Scalar>::highest();
      scale = Scalar(1)/invScale;
    }
    else if(maxCoeff>NumTraits<Scalar>::highest()) // we got a INF
    {
      invScale = Scalar(1);
      scale = maxCoeff;
    }
    else
    {
      scale = maxCoeff;
      invScale = tmp;
    }
  }
  else if(maxCoeff!=maxCoeff) // we got a NaN
  {
    scale = maxCoeff;
  }
  
  // TODO if the maxCoeff is much much smaller than the current scale,
  // then we can neglect this sub vector
  if(scale>Scalar(0)) // if scale==0, then bl is 0 
    ssq += (bl*invScale).squaredNorm();
}

template<typename VectorType, typename RealScalar>
void stable_norm_impl_inner_step(const VectorType &vec, RealScalar& ssq, RealScalar& scale, RealScalar& invScale)
{
  typedef typename VectorType::Scalar Scalar;
  const Index blockSize = 4096;
  
  typedef typename internal::nested_eval<VectorType,2>::type VectorTypeCopy;
  typedef typename internal::remove_all<VectorTypeCopy>::type VectorTypeCopyClean;
  const VectorTypeCopy copy(vec);
  
  enum {
    CanAlign = (   (int(VectorTypeCopyClean::Flags)&DirectAccessBit)
                || (int(internal::evaluator<VectorTypeCopyClean>::Alignment)>0) // FIXME Alignment)>0 might not be enough
               ) && (blockSize*sizeof(Scalar)*2<EIGEN_STACK_ALLOCATION_LIMIT)
                 && (EIGEN_MAX_STATIC_ALIGN_BYTES>0) // if we cannot allocate on the stack, then let's not bother about this optimization
  };
  typedef typename internal::conditional<CanAlign, Ref<const Matrix<Scalar,Dynamic,1,0,blockSize,1>, internal::evaluator<VectorTypeCopyClean>::Alignment>,
                                                   typename VectorTypeCopyClean::ConstSegmentReturnType>::type SegmentWrapper;
  Index n = vec.size();
  
  Index bi = internal::first_default_aligned(copy);
  if (bi>0)
    internal::stable_norm_kernel(copy.head(bi), ssq, scale, invScale);
  for (; bi<n; bi+=blockSize)
    internal::stable_norm_kernel(SegmentWrapper(copy.segment(bi,numext::mini(blockSize, n - bi))), ssq, scale, invScale);
}

template<typename VectorType>
typename VectorType::RealScalar
stable_norm_impl(const VectorType &vec, typename enable_if<VectorType::IsVectorAtCompileTime>::type* = 0 )
{
  using std::sqrt;
  using std::abs;

  Index n = vec.size();

  if(n==1)
    return abs(vec.coeff(0));

  typedef typename VectorType::RealScalar RealScalar;
  RealScalar scale(0);
  RealScalar invScale(1);
  RealScalar ssq(0); // sum of squares

  stable_norm_impl_inner_step(vec, ssq, scale, invScale);
  
  return scale * sqrt(ssq);
}

template<typename MatrixType>
typename MatrixType::RealScalar
stable_norm_impl(const MatrixType &mat, typename enable_if<!MatrixType::IsVectorAtCompileTime>::type* = 0 )
{
  using std::sqrt;

  typedef typename MatrixType::RealScalar RealScalar;
  RealScalar scale(0);
  RealScalar invScale(1);
  RealScalar ssq(0); // sum of squares

  for(Index j=0; j<mat.outerSize(); ++j)
    stable_norm_impl_inner_step(mat.innerVector(j), ssq, scale, invScale);
  return scale * sqrt(ssq);
}

template<typename Derived>
inline typename NumTraits<typename traits<Derived>::Scalar>::Real
blueNorm_impl(const EigenBase<Derived>& _vec)
{
  typedef typename Derived::RealScalar RealScalar;  
  using std::pow;
  using std::sqrt;
  using std::abs;

  // This program calculates the machine-dependent constants
  // bl, b2, slm, s2m, relerr overfl
  // from the "basic" machine-dependent numbers
  // nbig, ibeta, it, iemin, iemax, rbig.
  // The following define the basic machine-dependent constants.
  // For portability, the PORT subprograms "ilmaeh" and "rlmach"
  // are used. For any specific computer, each of the assignment
  // statements can be replaced
  static const int ibeta = std::numeric_limits<RealScalar>::radix;  // base for floating-point numbers
  static const int it    = NumTraits<RealScalar>::digits();  // number of base-beta digits in mantissa
  static const int iemin = NumTraits<RealScalar>::min_exponent();  // minimum exponent
  static const int iemax = NumTraits<RealScalar>::max_exponent();  // maximum exponent
  static const RealScalar rbig   = NumTraits<RealScalar>::highest();  // largest floating-point number
  static const RealScalar b1     = RealScalar(pow(RealScalar(ibeta),RealScalar(-((1-iemin)/2))));  // lower boundary of midrange
  static const RealScalar b2     = RealScalar(pow(RealScalar(ibeta),RealScalar((iemax + 1 - it)/2)));  // upper boundary of midrange
  static const RealScalar s1m    = RealScalar(pow(RealScalar(ibeta),RealScalar((2-iemin)/2)));  // scaling factor for lower range
  static const RealScalar s2m    = RealScalar(pow(RealScalar(ibeta),RealScalar(- ((iemax+it)/2))));  // scaling factor for upper range
  static const RealScalar eps    = RealScalar(pow(double(ibeta), 1-it));
  static const RealScalar relerr = sqrt(eps);  // tolerance for neglecting asml

  const Derived& vec(_vec.derived());
  Index n = vec.size();
  RealScalar ab2 = b2 / RealScalar(n);
  RealScalar asml = RealScalar(0);
  RealScalar amed = RealScalar(0);
  RealScalar abig = RealScalar(0);

  for(Index j=0; j<vec.outerSize(); ++j)
  {
    for(typename Derived::InnerIterator iter(vec, j); iter; ++iter)
    {
      RealScalar ax = abs(iter.value());
      if(ax > ab2)     abig += numext::abs2(ax*s2m);
      else if(ax < b1) asml += numext::abs2(ax*s1m);
      else             amed += numext::abs2(ax);
    }
  }
  if(amed!=amed)
    return amed;  // we got a NaN
  if(abig > RealScalar(0))
  {
    abig = sqrt(abig);
    if(abig > rbig) // overflow, or *this contains INF values
      return abig;  // return INF
    if(amed > RealScalar(0))
    {
      abig = abig/s2m;
      amed = sqrt(amed);
    }
    else
      return abig/s2m;
  }
  else if(asml > RealScalar(0))
  {
    if (amed > RealScalar(0))
    {
      abig = sqrt(amed);
      amed = sqrt(asml) / s1m;
    }
    else
      return sqrt(asml)/s1m;
  }
  else
    return sqrt(amed);
  asml = numext::mini(abig, amed);
  abig = numext::maxi(abig, amed);
  if(asml <= abig*relerr)
    return abig;
  else
    return abig * sqrt(RealScalar(1) + numext::abs2(asml/abig));
}

} // end namespace internal

/** \returns the \em l2 norm of \c *this avoiding underflow and overflow.
  * This version use a blockwise two passes algorithm:
  *  1 - find the absolute largest coefficient \c s
  *  2 - compute \f$ s \Vert \frac{*this}{s} \Vert \f$ in a standard way
  *
  * For architecture/scalar types supporting vectorization, this version
  * is faster than blueNorm(). Otherwise the blueNorm() is much faster.
  *
  * \sa norm(), blueNorm(), hypotNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::stableNorm() const
{
  return internal::stable_norm_impl(derived());
}

/** \returns the \em l2 norm of \c *this using the Blue's algorithm.
  * A Portable Fortran Program to Find the Euclidean Norm of a Vector,
  * ACM TOMS, Vol 4, Issue 1, 1978.
  *
  * For architecture/scalar types without vectorization, this version
  * is much faster than stableNorm(). Otherwise the stableNorm() is faster.
  *
  * \sa norm(), stableNorm(), hypotNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::blueNorm() const
{
  return internal::blueNorm_impl(*this);
}

/** \returns the \em l2 norm of \c *this avoiding undeflow and overflow.
  * This version use a concatenation of hypot() calls, and it is very slow.
  *
  * \sa norm(), stableNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::hypotNorm() const
{
  if(size()==1)
    return numext::abs(coeff(0,0));
  else
    return this->cwiseAbs().redux(internal::scalar_hypot_op<RealScalar>());
}

} // end namespace Eigen

#endif // EIGEN_STABLENORM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/StlIterators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STLITERATORS_H
#define EIGEN_STLITERATORS_H

namespace Eigen {

namespace internal {

template<typename IteratorType>
struct indexed_based_stl_iterator_traits;

template<typename  Derived>
class indexed_based_stl_iterator_base
{
protected:
  typedef indexed_based_stl_iterator_traits<Derived> traits;
  typedef typename traits::XprType XprType;
  typedef indexed_based_stl_iterator_base<typename traits::non_const_iterator> non_const_iterator;
  typedef indexed_based_stl_iterator_base<typename traits::const_iterator> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class indexed_based_stl_iterator_base<typename traits::const_iterator>;
  friend class indexed_based_stl_iterator_base<typename traits::non_const_iterator>;
public:
  typedef Index difference_type;
  typedef std::random_access_iterator_tag iterator_category;

  indexed_based_stl_iterator_base() EIGEN_NO_THROW : mp_xpr(0), m_index(0) {}
  indexed_based_stl_iterator_base(XprType& xpr, Index index) EIGEN_NO_THROW : mp_xpr(&xpr), m_index(index) {}

  indexed_based_stl_iterator_base(const non_const_iterator& other) EIGEN_NO_THROW
    : mp_xpr(other.mp_xpr), m_index(other.m_index)
  {}

  indexed_based_stl_iterator_base& operator=(const non_const_iterator& other)
  {
    mp_xpr = other.mp_xpr;
    m_index = other.m_index;
    return *this;
  }

  Derived& operator++() { ++m_index; return derived(); }
  Derived& operator--() { --m_index; return derived(); }

  Derived operator++(int) { Derived prev(derived()); operator++(); return prev;}
  Derived operator--(int) { Derived prev(derived()); operator--(); return prev;}

  friend Derived operator+(const indexed_based_stl_iterator_base& a, Index b) { Derived ret(a.derived()); ret += b; return ret; }
  friend Derived operator-(const indexed_based_stl_iterator_base& a, Index b) { Derived ret(a.derived()); ret -= b; return ret; }
  friend Derived operator+(Index a, const indexed_based_stl_iterator_base& b) { Derived ret(b.derived()); ret += a; return ret; }
  friend Derived operator-(Index a, const indexed_based_stl_iterator_base& b) { Derived ret(b.derived()); ret -= a; return ret; }
  
  Derived& operator+=(Index b) { m_index += b; return derived(); }
  Derived& operator-=(Index b) { m_index -= b; return derived(); }

  difference_type operator-(const indexed_based_stl_iterator_base& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return m_index - other.m_index;
  }

  difference_type operator-(const other_iterator& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return m_index - other.m_index;
  }

  bool operator==(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator<=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }
  bool operator> (const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator>=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }

  bool operator==(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator<=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }
  bool operator> (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator>=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }

protected:

  Derived& derived() { return static_cast<Derived&>(*this); }
  const Derived& derived() const { return static_cast<const Derived&>(*this); }

  XprType *mp_xpr;
  Index m_index;
};

template<typename  Derived>
class indexed_based_stl_reverse_iterator_base
{
protected:
  typedef indexed_based_stl_iterator_traits<Derived> traits;
  typedef typename traits::XprType XprType;
  typedef indexed_based_stl_reverse_iterator_base<typename traits::non_const_iterator> non_const_iterator;
  typedef indexed_based_stl_reverse_iterator_base<typename traits::const_iterator> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class indexed_based_stl_reverse_iterator_base<typename traits::const_iterator>;
  friend class indexed_based_stl_reverse_iterator_base<typename traits::non_const_iterator>;
public:
  typedef Index difference_type;
  typedef std::random_access_iterator_tag iterator_category;

  indexed_based_stl_reverse_iterator_base() : mp_xpr(0), m_index(0) {}
  indexed_based_stl_reverse_iterator_base(XprType& xpr, Index index) : mp_xpr(&xpr), m_index(index) {}

  indexed_based_stl_reverse_iterator_base(const non_const_iterator& other)
    : mp_xpr(other.mp_xpr), m_index(other.m_index)
  {}

  indexed_based_stl_reverse_iterator_base& operator=(const non_const_iterator& other)
  {
    mp_xpr = other.mp_xpr;
    m_index = other.m_index;
    return *this;
  }

  Derived& operator++() { --m_index; return derived(); }
  Derived& operator--() { ++m_index; return derived(); }

  Derived operator++(int) { Derived prev(derived()); operator++(); return prev;}
  Derived operator--(int) { Derived prev(derived()); operator--(); return prev;}

  friend Derived operator+(const indexed_based_stl_reverse_iterator_base& a, Index b) { Derived ret(a.derived()); ret += b; return ret; }
  friend Derived operator-(const indexed_based_stl_reverse_iterator_base& a, Index b) { Derived ret(a.derived()); ret -= b; return ret; }
  friend Derived operator+(Index a, const indexed_based_stl_reverse_iterator_base& b) { Derived ret(b.derived()); ret += a; return ret; }
  friend Derived operator-(Index a, const indexed_based_stl_reverse_iterator_base& b) { Derived ret(b.derived()); ret -= a; return ret; }
  
  Derived& operator+=(Index b) { m_index -= b; return derived(); }
  Derived& operator-=(Index b) { m_index += b; return derived(); }

  difference_type operator-(const indexed_based_stl_reverse_iterator_base& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return other.m_index - m_index;
  }

  difference_type operator-(const other_iterator& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return other.m_index - m_index;
  }

  bool operator==(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator<=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }
  bool operator> (const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator>=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }

  bool operator==(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator<=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }
  bool operator> (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator>=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }

protected:

  Derived& derived() { return static_cast<Derived&>(*this); }
  const Derived& derived() const { return static_cast<const Derived&>(*this); }

  XprType *mp_xpr;
  Index m_index;
};

template<typename XprType>
class pointer_based_stl_iterator
{
  enum { is_lvalue  = internal::is_lvalue<XprType>::value };
  typedef pointer_based_stl_iterator<typename internal::remove_const<XprType>::type> non_const_iterator;
  typedef pointer_based_stl_iterator<typename internal::add_const<XprType>::type> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class pointer_based_stl_iterator<typename internal::add_const<XprType>::type>;
  friend class pointer_based_stl_iterator<typename internal::remove_const<XprType>::type>;
public:
  typedef Index difference_type;
  typedef typename XprType::Scalar value_type;
  typedef std::random_access_iterator_tag iterator_category;
  typedef typename internal::conditional<bool(is_lvalue), value_type*, const value_type*>::type pointer;
  typedef typename internal::conditional<bool(is_lvalue), value_type&, const value_type&>::type reference;


  pointer_based_stl_iterator() EIGEN_NO_THROW : m_ptr(0) {}
  pointer_based_stl_iterator(XprType& xpr, Index index) EIGEN_NO_THROW : m_incr(xpr.innerStride())
  {
    m_ptr = xpr.data() + index * m_incr.value();
  }

  pointer_based_stl_iterator(const non_const_iterator& other) EIGEN_NO_THROW
    : m_ptr(other.m_ptr), m_incr(other.m_incr)
  {}

  pointer_based_stl_iterator& operator=(const non_const_iterator& other) EIGEN_NO_THROW
  {
    m_ptr = other.m_ptr;
    m_incr.setValue(other.m_incr);
    return *this;
  }

  reference operator*()         const { return *m_ptr;   }
  reference operator[](Index i) const { return *(m_ptr+i*m_incr.value()); }
  pointer   operator->()        const { return m_ptr;    }

  pointer_based_stl_iterator& operator++() { m_ptr += m_incr.value(); return *this; }
  pointer_based_stl_iterator& operator--() { m_ptr -= m_incr.value(); return *this; }

  pointer_based_stl_iterator operator++(int) { pointer_based_stl_iterator prev(*this); operator++(); return prev;}
  pointer_based_stl_iterator operator--(int) { pointer_based_stl_iterator prev(*this); operator--(); return prev;}

  friend pointer_based_stl_iterator operator+(const pointer_based_stl_iterator& a, Index b) { pointer_based_stl_iterator ret(a); ret += b; return ret; }
  friend pointer_based_stl_iterator operator-(const pointer_based_stl_iterator& a, Index b) { pointer_based_stl_iterator ret(a); ret -= b; return ret; }
  friend pointer_based_stl_iterator operator+(Index a, const pointer_based_stl_iterator& b) { pointer_based_stl_iterator ret(b); ret += a; return ret; }
  friend pointer_based_stl_iterator operator-(Index a, const pointer_based_stl_iterator& b) { pointer_based_stl_iterator ret(b); ret -= a; return ret; }
  
  pointer_based_stl_iterator& operator+=(Index b) { m_ptr += b*m_incr.value(); return *this; }
  pointer_based_stl_iterator& operator-=(Index b) { m_ptr -= b*m_incr.value(); return *this; }

  difference_type operator-(const pointer_based_stl_iterator& other) const {
    return (m_ptr - other.m_ptr)/m_incr.value();
  }

  difference_type operator-(const other_iterator& other) const {
    return (m_ptr - other.m_ptr)/m_incr.value();
  }

  bool operator==(const pointer_based_stl_iterator& other) const { return m_ptr == other.m_ptr; }
  bool operator!=(const pointer_based_stl_iterator& other) const { return m_ptr != other.m_ptr; }
  bool operator< (const pointer_based_stl_iterator& other) const { return m_ptr <  other.m_ptr; }
  bool operator<=(const pointer_based_stl_iterator& other) const { return m_ptr <= other.m_ptr; }
  bool operator> (const pointer_based_stl_iterator& other) const { return m_ptr >  other.m_ptr; }
  bool operator>=(const pointer_based_stl_iterator& other) const { return m_ptr >= other.m_ptr; }

  bool operator==(const other_iterator& other) const { return m_ptr == other.m_ptr; }
  bool operator!=(const other_iterator& other) const { return m_ptr != other.m_ptr; }
  bool operator< (const other_iterator& other) const { return m_ptr <  other.m_ptr; }
  bool operator<=(const other_iterator& other) const { return m_ptr <= other.m_ptr; }
  bool operator> (const other_iterator& other) const { return m_ptr >  other.m_ptr; }
  bool operator>=(const other_iterator& other) const { return m_ptr >= other.m_ptr; }

protected:

  pointer m_ptr;
  internal::variable_if_dynamic<Index, XprType::InnerStrideAtCompileTime> m_incr;
};

template<typename _XprType>
struct indexed_based_stl_iterator_traits<generic_randaccess_stl_iterator<_XprType> >
{
  typedef _XprType XprType;
  typedef generic_randaccess_stl_iterator<typename internal::remove_const<XprType>::type> non_const_iterator;
  typedef generic_randaccess_stl_iterator<typename internal::add_const<XprType>::type> const_iterator;
};

template<typename XprType>
class generic_randaccess_stl_iterator : public indexed_based_stl_iterator_base<generic_randaccess_stl_iterator<XprType> >
{
public:
  typedef typename XprType::Scalar value_type;

protected:

  enum {
    has_direct_access = (internal::traits<XprType>::Flags & DirectAccessBit) ? 1 : 0,
    is_lvalue  = internal::is_lvalue<XprType>::value
  };

  typedef indexed_based_stl_iterator_base<generic_randaccess_stl_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  // TODO currently const Transpose/Reshape expressions never returns const references,
  // so lets return by value too.
  //typedef typename internal::conditional<bool(has_direct_access), const value_type&, const value_type>::type read_only_ref_t;
  typedef const value_type read_only_ref_t;

public:
  
  typedef typename internal::conditional<bool(is_lvalue), value_type *, const value_type *>::type pointer;
  typedef typename internal::conditional<bool(is_lvalue), value_type&, read_only_ref_t>::type reference;
  
  generic_randaccess_stl_iterator() : Base() {}
  generic_randaccess_stl_iterator(XprType& xpr, Index index) : Base(xpr,index) {}
  generic_randaccess_stl_iterator(const typename Base::non_const_iterator& other) : Base(other) {}
  using Base::operator=;

  reference operator*()         const { return   (*mp_xpr)(m_index);   }
  reference operator[](Index i) const { return   (*mp_xpr)(m_index+i); }
  pointer   operator->()        const { return &((*mp_xpr)(m_index)); }
};

template<typename _XprType, DirectionType Direction>
struct indexed_based_stl_iterator_traits<subvector_stl_iterator<_XprType,Direction> >
{
  typedef _XprType XprType;
  typedef subvector_stl_iterator<typename internal::remove_const<XprType>::type, Direction> non_const_iterator;
  typedef subvector_stl_iterator<typename internal::add_const<XprType>::type, Direction> const_iterator;
};

template<typename XprType, DirectionType Direction>
class subvector_stl_iterator : public indexed_based_stl_iterator_base<subvector_stl_iterator<XprType,Direction> >
{
protected:

  enum { is_lvalue  = internal::is_lvalue<XprType>::value };

  typedef indexed_based_stl_iterator_base<subvector_stl_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  typedef typename internal::conditional<Direction==Vertical,typename XprType::ColXpr,typename XprType::RowXpr>::type SubVectorType;
  typedef typename internal::conditional<Direction==Vertical,typename XprType::ConstColXpr,typename XprType::ConstRowXpr>::type ConstSubVectorType;


public:
  typedef typename internal::conditional<bool(is_lvalue), SubVectorType, ConstSubVectorType>::type reference;
  typedef typename reference::PlainObject value_type;

private:
  class subvector_stl_iterator_ptr
  {
  public:
      subvector_stl_iterator_ptr(const reference &subvector) : m_subvector(subvector) {}
      reference* operator->() { return &m_subvector; }
  private:
      reference m_subvector;
  };
public:

  typedef subvector_stl_iterator_ptr pointer;
  
  subvector_stl_iterator() : Base() {}
  subvector_stl_iterator(XprType& xpr, Index index) : Base(xpr,index) {}

  reference operator*()         const { return (*mp_xpr).template subVector<Direction>(m_index); }
  reference operator[](Index i) const { return (*mp_xpr).template subVector<Direction>(m_index+i); }
  pointer   operator->()        const { return (*mp_xpr).template subVector<Direction>(m_index); }
};

template<typename _XprType, DirectionType Direction>
struct indexed_based_stl_iterator_traits<subvector_stl_reverse_iterator<_XprType,Direction> >
{
  typedef _XprType XprType;
  typedef subvector_stl_reverse_iterator<typename internal::remove_const<XprType>::type, Direction> non_const_iterator;
  typedef subvector_stl_reverse_iterator<typename internal::add_const<XprType>::type, Direction> const_iterator;
};

template<typename XprType, DirectionType Direction>
class subvector_stl_reverse_iterator : public indexed_based_stl_reverse_iterator_base<subvector_stl_reverse_iterator<XprType,Direction> >
{
protected:

  enum { is_lvalue  = internal::is_lvalue<XprType>::value };

  typedef indexed_based_stl_reverse_iterator_base<subvector_stl_reverse_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  typedef typename internal::conditional<Direction==Vertical,typename XprType::ColXpr,typename XprType::RowXpr>::type SubVectorType;
  typedef typename internal::conditional<Direction==Vertical,typename XprType::ConstColXpr,typename XprType::ConstRowXpr>::type ConstSubVectorType;


public:
  typedef typename internal::conditional<bool(is_lvalue), SubVectorType, ConstSubVectorType>::type reference;
  typedef typename reference::PlainObject value_type;

private:
  class subvector_stl_reverse_iterator_ptr
  {
  public:
      subvector_stl_reverse_iterator_ptr(const reference &subvector) : m_subvector(subvector) {}
      reference* operator->() { return &m_subvector; }
  private:
      reference m_subvector;
  };
public:

  typedef subvector_stl_reverse_iterator_ptr pointer;
  
  subvector_stl_reverse_iterator() : Base() {}
  subvector_stl_reverse_iterator(XprType& xpr, Index index) : Base(xpr,index) {}

  reference operator*()         const { return (*mp_xpr).template subVector<Direction>(m_index); }
  reference operator[](Index i) const { return (*mp_xpr).template subVector<Direction>(m_index+i); }
  pointer   operator->()        const { return (*mp_xpr).template subVector<Direction>(m_index); }
};

} // namespace internal


/** returns an iterator to the first element of the 1D vector or array
  * \only_for_vectors
  * \sa end(), cbegin()
  */
template<typename Derived>
inline typename DenseBase<Derived>::iterator DenseBase<Derived>::begin()
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return iterator(derived(), 0);
}

/** const version of begin() */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::begin() const
{
  return cbegin();
}

/** returns a read-only const_iterator to the first element of the 1D vector or array
  * \only_for_vectors
  * \sa cend(), begin()
  */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::cbegin() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return const_iterator(derived(), 0);
}

/** returns an iterator to the element following the last element of the 1D vector or array
  * \only_for_vectors
  * \sa begin(), cend()
  */
template<typename Derived>
inline typename DenseBase<Derived>::iterator DenseBase<Derived>::end()
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return iterator(derived(), size());
}

/** const version of end() */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::end() const
{
  return cend();
}

/** returns a read-only const_iterator to the element following the last element of the 1D vector or array
  * \only_for_vectors
  * \sa begin(), cend()
  */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::cend() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return const_iterator(derived(), size());
}

} // namespace Eigen

#endif // EIGEN_STLITERATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Stride.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STRIDE_H
#define EIGEN_STRIDE_H

namespace Eigen {

/** \class Stride
  * \ingroup Core_Module
  *
  * \brief Holds strides information for Map
  *
  * This class holds the strides information for mapping arrays with strides with class Map.
  *
  * It holds two values: the inner stride and the outer stride.
  *
  * The inner stride is the pointer increment between two consecutive entries within a given row of a
  * row-major matrix or within a given column of a column-major matrix.
  *
  * The outer stride is the pointer increment between two consecutive rows of a row-major matrix or
  * between two consecutive columns of a column-major matrix.
  *
  * These two values can be passed either at compile-time as template parameters, or at runtime as
  * arguments to the constructor.
  *
  * Indeed, this class takes two template parameters:
  *  \tparam _OuterStrideAtCompileTime the outer stride, or Dynamic if you want to specify it at runtime.
  *  \tparam _InnerStrideAtCompileTime the inner stride, or Dynamic if you want to specify it at runtime.
  *
  * Here is an example:
  * \include Map_general_stride.cpp
  * Output: \verbinclude Map_general_stride.out
  *
  * Both strides can be negative, however, a negative stride of -1 cannot be specified at compiletime
  * because of the ambiguity with Dynamic which is defined to -1 (historically, negative strides were
  * not allowed).
  *
  * \sa class InnerStride, class OuterStride, \ref TopicStorageOrders
  */
template<int _OuterStrideAtCompileTime, int _InnerStrideAtCompileTime>
class Stride
{
  public:
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    enum {
      InnerStrideAtCompileTime = _InnerStrideAtCompileTime,
      OuterStrideAtCompileTime = _OuterStrideAtCompileTime
    };

    /** Default constructor, for use when strides are fixed at compile time */
    EIGEN_DEVICE_FUNC
    Stride()
      : m_outer(OuterStrideAtCompileTime), m_inner(InnerStrideAtCompileTime)
    {
      // FIXME: for Eigen 4 we should use DynamicIndex instead of Dynamic.
      // FIXME: for Eigen 4 we should also unify this API with fix<>
      eigen_assert(InnerStrideAtCompileTime != Dynamic && OuterStrideAtCompileTime != Dynamic);
    }

    /** Constructor allowing to pass the strides at runtime */
    EIGEN_DEVICE_FUNC
    Stride(Index outerStride, Index innerStride)
      : m_outer(outerStride), m_inner(innerStride)
    {
    }

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    Stride(const Stride& other)
      : m_outer(other.outer()), m_inner(other.inner())
    {}

    /** \returns the outer stride */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outer() const { return m_outer.value(); }
    /** \returns the inner stride */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index inner() const { return m_inner.value(); }

  protected:
    internal::variable_if_dynamic<Index, OuterStrideAtCompileTime> m_outer;
    internal::variable_if_dynamic<Index, InnerStrideAtCompileTime> m_inner;
};

/** \brief Convenience specialization of Stride to specify only an inner stride
  * See class Map for some examples */
template<int Value>
class InnerStride : public Stride<0, Value>
{
    typedef Stride<0, Value> Base;
  public:
    EIGEN_DEVICE_FUNC InnerStride() : Base() {}
    EIGEN_DEVICE_FUNC InnerStride(Index v) : Base(0, v) {} // FIXME making this explicit could break valid code
};

/** \brief Convenience specialization of Stride to specify only an outer stride
  * See class Map for some examples */
template<int Value>
class OuterStride : public Stride<Value, 0>
{
    typedef Stride<Value, 0> Base;
  public:
    EIGEN_DEVICE_FUNC OuterStride() : Base() {}
    EIGEN_DEVICE_FUNC OuterStride(Index v) : Base(v,0) {} // FIXME making this explicit could break valid code
};

} // end namespace Eigen

#endif // EIGEN_STRIDE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Swap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SWAP_H
#define EIGEN_SWAP_H

namespace Eigen { 

namespace internal {

// Overload default assignPacket behavior for swapping them
template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT>
class generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, Specialized>
 : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, BuiltIn>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, BuiltIn> Base;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
  
public:
  typedef typename Base::Scalar Scalar;
  typedef typename Base::DstXprType DstXprType;
  typedef swap_assign_op<Scalar> Functor;
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  generic_dense_assignment_kernel(DstEvaluatorTypeT &dst, const SrcEvaluatorTypeT &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}
  
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacket(Index row, Index col)
  {
    PacketType tmp = m_src.template packet<LoadMode,PacketType>(row,col);
    const_cast<SrcEvaluatorTypeT&>(m_src).template writePacket<LoadMode>(row,col, m_dst.template packet<StoreMode,PacketType>(row,col));
    m_dst.template writePacket<StoreMode>(row,col,tmp);
  }
  
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacket(Index index)
  {
    PacketType tmp = m_src.template packet<LoadMode,PacketType>(index);
    const_cast<SrcEvaluatorTypeT&>(m_src).template writePacket<LoadMode>(index, m_dst.template packet<StoreMode,PacketType>(index));
    m_dst.template writePacket<StoreMode>(index,tmp);
  }
  
  // TODO find a simple way not to have to copy/paste this function from generic_dense_assignment_kernel, by simple I mean no CRTP (Gael)
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacketByOuterInner(Index outer, Index inner)
  {
    Index row = Base::rowIndexByOuterInner(outer, inner); 
    Index col = Base::colIndexByOuterInner(outer, inner);
    assignPacket<StoreMode,LoadMode,PacketType>(row, col);
  }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SWAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Transpose.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSPOSE_H
#define EIGEN_TRANSPOSE_H

namespace Eigen {

namespace internal {
template<typename MatrixType>
struct traits<Transpose<MatrixType> > : public traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type MatrixTypeNestedPlain;
  enum {
    RowsAtCompileTime = MatrixType::ColsAtCompileTime,
    ColsAtCompileTime = MatrixType::RowsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags0 = traits<MatrixTypeNestedPlain>::Flags & ~(LvalueBit | NestByRefBit),
    Flags1 = Flags0 | FlagsLvalueBit,
    Flags = Flags1 ^ RowMajorBit,
    InnerStrideAtCompileTime = inner_stride_at_compile_time<MatrixType>::ret,
    OuterStrideAtCompileTime = outer_stride_at_compile_time<MatrixType>::ret
  };
};
}

template<typename MatrixType, typename StorageKind> class TransposeImpl;

/** \class Transpose
  * \ingroup Core_Module
  *
  * \brief Expression of the transpose of a matrix
  *
  * \tparam MatrixType the type of the object of which we are taking the transpose
  *
  * This class represents an expression of the transpose of a matrix.
  * It is the return type of MatrixBase::transpose() and MatrixBase::adjoint()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::transpose(), MatrixBase::adjoint()
  */
template<typename MatrixType> class Transpose
  : public TransposeImpl<MatrixType,typename internal::traits<MatrixType>::StorageKind>
{
  public:

    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;

    typedef typename TransposeImpl<MatrixType,typename internal::traits<MatrixType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Transpose)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE Transpose(MatrixType& matrix) : m_matrix(matrix) {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Transpose)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_matrix.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_matrix.rows(); }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<MatrixTypeNested>::type&
    nestedExpression() const { return m_matrix; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename internal::remove_reference<MatrixTypeNested>::type&
    nestedExpression() { return m_matrix; }

    /** \internal */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void resize(Index nrows, Index ncols) {
      m_matrix.resize(ncols,nrows);
    }

  protected:
    typename internal::ref_selector<MatrixType>::non_const_type m_matrix;
};

namespace internal {

template<typename MatrixType, bool HasDirectAccess = has_direct_access<MatrixType>::ret>
struct TransposeImpl_base
{
  typedef typename dense_xpr_base<Transpose<MatrixType> >::type type;
};

template<typename MatrixType>
struct TransposeImpl_base<MatrixType, false>
{
  typedef typename dense_xpr_base<Transpose<MatrixType> >::type type;
};

} // end namespace internal

// Generic API dispatcher
template<typename XprType, typename StorageKind>
class TransposeImpl
  : public internal::generic_xpr_base<Transpose<XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<Transpose<XprType> >::type Base;
};

template<typename MatrixType> class TransposeImpl<MatrixType,Dense>
  : public internal::TransposeImpl_base<MatrixType>::type
{
  public:

    typedef typename internal::TransposeImpl_base<MatrixType>::type Base;
    using Base::coeffRef;
    EIGEN_DENSE_PUBLIC_INTERFACE(Transpose<MatrixType>)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(TransposeImpl)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Index innerStride() const { return derived().nestedExpression().innerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Index outerStride() const { return derived().nestedExpression().outerStride(); }

    typedef typename internal::conditional<
                       internal::is_lvalue<MatrixType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    ScalarWithConstIfNotLvalue* data() { return derived().nestedExpression().data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar* data() const { return derived().nestedExpression().data(); }

    // FIXME: shall we keep the const version of coeffRef?
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return derived().nestedExpression().coeffRef(colId, rowId);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar& coeffRef(Index index) const
    {
      return derived().nestedExpression().coeffRef(index);
    }
  protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TransposeImpl)
};

/** \returns an expression of the transpose of *this.
  *
  * Example: \include MatrixBase_transpose.cpp
  * Output: \verbinclude MatrixBase_transpose.out
  *
  * \warning If you want to replace a matrix by its own transpose, do \b NOT do this:
  * \code
  * m = m.transpose(); // bug!!! caused by aliasing effect
  * \endcode
  * Instead, use the transposeInPlace() method:
  * \code
  * m.transposeInPlace();
  * \endcode
  * which gives Eigen good opportunities for optimization, or alternatively you can also do:
  * \code
  * m = m.transpose().eval();
  * \endcode
  *
  * \sa transposeInPlace(), adjoint() */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Transpose<Derived>
DenseBase<Derived>::transpose()
{
  return TransposeReturnType(derived());
}

/** This is the const version of transpose().
  *
  * Make sure you read the warning for transpose() !
  *
  * \sa transposeInPlace(), adjoint() */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename DenseBase<Derived>::ConstTransposeReturnType
DenseBase<Derived>::transpose() const
{
  return ConstTransposeReturnType(derived());
}

/** \returns an expression of the adjoint (i.e. conjugate transpose) of *this.
  *
  * Example: \include MatrixBase_adjoint.cpp
  * Output: \verbinclude MatrixBase_adjoint.out
  *
  * \warning If you want to replace a matrix by its own adjoint, do \b NOT do this:
  * \code
  * m = m.adjoint(); // bug!!! caused by aliasing effect
  * \endcode
  * Instead, use the adjointInPlace() method:
  * \code
  * m.adjointInPlace();
  * \endcode
  * which gives Eigen good opportunities for optimization, or alternatively you can also do:
  * \code
  * m = m.adjoint().eval();
  * \endcode
  *
  * \sa adjointInPlace(), transpose(), conjugate(), class Transpose, class internal::scalar_conjugate_op */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const typename MatrixBase<Derived>::AdjointReturnType
MatrixBase<Derived>::adjoint() const
{
  return AdjointReturnType(this->transpose());
}

/***************************************************************************
* "in place" transpose implementation
***************************************************************************/

namespace internal {

template<typename MatrixType,
  bool IsSquare = (MatrixType::RowsAtCompileTime == MatrixType::ColsAtCompileTime) && MatrixType::RowsAtCompileTime!=Dynamic,
  bool MatchPacketSize =
        (int(MatrixType::RowsAtCompileTime) == int(internal::packet_traits<typename MatrixType::Scalar>::size))
    &&  (internal::evaluator<MatrixType>::Flags&PacketAccessBit) >
struct inplace_transpose_selector;

template<typename MatrixType>
struct inplace_transpose_selector<MatrixType,true,false> { // square matrix
  static void run(MatrixType& m) {
    m.matrix().template triangularView<StrictlyUpper>().swap(m.matrix().transpose().template triangularView<StrictlyUpper>());
  }
};

template<typename MatrixType>
struct inplace_transpose_selector<MatrixType,true,true> { // PacketSize x PacketSize
  static void run(MatrixType& m) {
    typedef typename MatrixType::Scalar Scalar;
    typedef typename internal::packet_traits<typename MatrixType::Scalar>::type Packet;
    const Index PacketSize = internal::packet_traits<Scalar>::size;
    const Index Alignment = internal::evaluator<MatrixType>::Alignment;
    PacketBlock<Packet> A;
    for (Index i=0; i<PacketSize; ++i)
      A.packet[i] = m.template packetByOuterInner<Alignment>(i,0);
    internal::ptranspose(A);
    for (Index i=0; i<PacketSize; ++i)
      m.template writePacket<Alignment>(m.rowIndexByOuterInner(i,0), m.colIndexByOuterInner(i,0), A.packet[i]);
  }
};


template <typename MatrixType, Index Alignment>
void BlockedInPlaceTranspose(MatrixType& m) {
  typedef typename MatrixType::Scalar Scalar;
  typedef typename internal::packet_traits<typename MatrixType::Scalar>::type Packet;
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  eigen_assert(m.rows() == m.cols());
  int row_start = 0;
  for (; row_start + PacketSize <= m.rows(); row_start += PacketSize) {
    for (int col_start = row_start; col_start + PacketSize <= m.cols(); col_start += PacketSize) {
      PacketBlock<Packet> A;
      if (row_start == col_start) {
        for (Index i=0; i<PacketSize; ++i)
          A.packet[i] = m.template packetByOuterInner<Alignment>(row_start + i,col_start);
        internal::ptranspose(A);
        for (Index i=0; i<PacketSize; ++i)
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(row_start + i, col_start), m.colIndexByOuterInner(row_start + i,col_start), A.packet[i]);
      } else {
        PacketBlock<Packet> B;
        for (Index i=0; i<PacketSize; ++i) {
          A.packet[i] = m.template packetByOuterInner<Alignment>(row_start + i,col_start);
          B.packet[i] = m.template packetByOuterInner<Alignment>(col_start + i, row_start);
        }
        internal::ptranspose(A);
        internal::ptranspose(B);
        for (Index i=0; i<PacketSize; ++i) {
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(row_start + i, col_start), m.colIndexByOuterInner(row_start + i,col_start), B.packet[i]);
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(col_start + i, row_start), m.colIndexByOuterInner(col_start + i,row_start), A.packet[i]);
        }
      }
    }
  }
  for (Index row = row_start; row < m.rows(); ++row) {
    m.matrix().row(row).head(row).swap(
        m.matrix().col(row).head(row).transpose());
  }
}

template<typename MatrixType,bool MatchPacketSize>
struct inplace_transpose_selector<MatrixType,false,MatchPacketSize> { // non square or dynamic matrix
  static void run(MatrixType& m) {
    typedef typename MatrixType::Scalar Scalar;
    if (m.rows() == m.cols()) {
      const Index PacketSize = internal::packet_traits<Scalar>::size;
      if (!NumTraits<Scalar>::IsComplex && m.rows() >= PacketSize) {
        if ((m.rows() % PacketSize) == 0)
          BlockedInPlaceTranspose<MatrixType,internal::evaluator<MatrixType>::Alignment>(m);
        else
          BlockedInPlaceTranspose<MatrixType,Unaligned>(m);
      }
      else {
        m.matrix().template triangularView<StrictlyUpper>().swap(m.matrix().transpose().template triangularView<StrictlyUpper>());
      }
    } else {
      m = m.transpose().eval();
    }
  }
};


} // end namespace internal

/** This is the "in place" version of transpose(): it replaces \c *this by its own transpose.
  * Thus, doing
  * \code
  * m.transposeInPlace();
  * \endcode
  * has the same effect on m as doing
  * \code
  * m = m.transpose().eval();
  * \endcode
  * and is faster and also safer because in the latter line of code, forgetting the eval() results
  * in a bug caused by \ref TopicAliasing "aliasing".
  *
  * Notice however that this method is only useful if you want to replace a matrix by its own transpose.
  * If you just need the transpose of a matrix, use transpose().
  *
  * \note if the matrix is not square, then \c *this must be a resizable matrix.
  * This excludes (non-square) fixed-size matrices, block-expressions and maps.
  *
  * \sa transpose(), adjoint(), adjointInPlace() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void DenseBase<Derived>::transposeInPlace()
{
  eigen_assert((rows() == cols() || (RowsAtCompileTime == Dynamic && ColsAtCompileTime == Dynamic))
               && "transposeInPlace() called on a non-square non-resizable matrix");
  internal::inplace_transpose_selector<Derived>::run(derived());
}

/***************************************************************************
* "in place" adjoint implementation
***************************************************************************/

/** This is the "in place" version of adjoint(): it replaces \c *this by its own transpose.
  * Thus, doing
  * \code
  * m.adjointInPlace();
  * \endcode
  * has the same effect on m as doing
  * \code
  * m = m.adjoint().eval();
  * \endcode
  * and is faster and also safer because in the latter line of code, forgetting the eval() results
  * in a bug caused by aliasing.
  *
  * Notice however that this method is only useful if you want to replace a matrix by its own adjoint.
  * If you just need the adjoint of a matrix, use adjoint().
  *
  * \note if the matrix is not square, then \c *this must be a resizable matrix.
  * This excludes (non-square) fixed-size matrices, block-expressions and maps.
  *
  * \sa transpose(), adjoint(), transposeInPlace() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void MatrixBase<Derived>::adjointInPlace()
{
  derived() = adjoint().eval();
}

#ifndef EIGEN_NO_DEBUG

// The following is to detect aliasing problems in most common cases.

namespace internal {

template<bool DestIsTransposed, typename OtherDerived>
struct check_transpose_aliasing_compile_time_selector
{
  enum { ret = bool(blas_traits<OtherDerived>::IsTransposed) != DestIsTransposed };
};

template<bool DestIsTransposed, typename BinOp, typename DerivedA, typename DerivedB>
struct check_transpose_aliasing_compile_time_selector<DestIsTransposed,CwiseBinaryOp<BinOp,DerivedA,DerivedB> >
{
  enum { ret =    bool(blas_traits<DerivedA>::IsTransposed) != DestIsTransposed
               || bool(blas_traits<DerivedB>::IsTransposed) != DestIsTransposed
  };
};

template<typename Scalar, bool DestIsTransposed, typename OtherDerived>
struct check_transpose_aliasing_run_time_selector
{
  static bool run(const Scalar* dest, const OtherDerived& src)
  {
    return (bool(blas_traits<OtherDerived>::IsTransposed) != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src));
  }
};

template<typename Scalar, bool DestIsTransposed, typename BinOp, typename DerivedA, typename DerivedB>
struct check_transpose_aliasing_run_time_selector<Scalar,DestIsTransposed,CwiseBinaryOp<BinOp,DerivedA,DerivedB> >
{
  static bool run(const Scalar* dest, const CwiseBinaryOp<BinOp,DerivedA,DerivedB>& src)
  {
    return ((blas_traits<DerivedA>::IsTransposed != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src.lhs())))
        || ((blas_traits<DerivedB>::IsTransposed != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src.rhs())));
  }
};

// the following selector, checkTransposeAliasing_impl, based on MightHaveTransposeAliasing,
// is because when the condition controlling the assert is known at compile time, ICC emits a warning.
// This is actually a good warning: in expressions that don't have any transposing, the condition is
// known at compile time to be false, and using that, we can avoid generating the code of the assert again
// and again for all these expressions that don't need it.

template<typename Derived, typename OtherDerived,
         bool MightHaveTransposeAliasing
                 = check_transpose_aliasing_compile_time_selector
                     <blas_traits<Derived>::IsTransposed,OtherDerived>::ret
        >
struct checkTransposeAliasing_impl
{
    static void run(const Derived& dst, const OtherDerived& other)
    {
        eigen_assert((!check_transpose_aliasing_run_time_selector
                      <typename Derived::Scalar,blas_traits<Derived>::IsTransposed,OtherDerived>
                      ::run(extract_data(dst), other))
          && "aliasing detected during transposition, use transposeInPlace() "
             "or evaluate the rhs into a temporary using .eval()");

    }
};

template<typename Derived, typename OtherDerived>
struct checkTransposeAliasing_impl<Derived, OtherDerived, false>
{
    static void run(const Derived&, const OtherDerived&)
    {
    }
};

template<typename Dst, typename Src>
void check_for_aliasing(const Dst &dst, const Src &src)
{
  if((!Dst::IsVectorAtCompileTime) && dst.rows()>1 && dst.cols()>1)
    internal::checkTransposeAliasing_impl<Dst, Src>::run(dst, src);
}

} // end namespace internal

#endif // EIGEN_NO_DEBUG

} // end namespace Eigen

#endif // EIGEN_TRANSPOSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Transpositions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSPOSITIONS_H
#define EIGEN_TRANSPOSITIONS_H

namespace Eigen {

template<typename Derived>
class TranspositionsBase
{
    typedef internal::traits<Derived> Traits;

  public:

    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    EIGEN_DEVICE_FUNC
    Derived& derived() { return *static_cast<Derived*>(this); }
    EIGEN_DEVICE_FUNC
    const Derived& derived() const { return *static_cast<const Derived*>(this); }

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Derived& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      indices() = other.indices();
      return derived();
    }

    /** \returns the number of transpositions */
    EIGEN_DEVICE_FUNC
    Index size() const { return indices().size(); }
    /** \returns the number of rows of the equivalent permutation matrix */
    EIGEN_DEVICE_FUNC
    Index rows() const { return indices().size(); }
    /** \returns the number of columns of the equivalent permutation matrix */
    EIGEN_DEVICE_FUNC
    Index cols() const { return indices().size(); }

    /** Direct access to the underlying index vector */
    EIGEN_DEVICE_FUNC
    inline const StorageIndex& coeff(Index i) const { return indices().coeff(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& coeffRef(Index i) { return indices().coeffRef(i); }
    /** Direct access to the underlying index vector */
    inline const StorageIndex& operator()(Index i) const { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& operator()(Index i) { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline const StorageIndex& operator[](Index i) const { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& operator[](Index i) { return indices()(i); }

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return derived().indices(); }
    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return derived().indices(); }

    /** Resizes to given size. */
    inline void resize(Index newSize)
    {
      indices().resize(newSize);
    }

    /** Sets \c *this to represents an identity transformation */
    void setIdentity()
    {
      for(StorageIndex i = 0; i < indices().size(); ++i)
        coeffRef(i) = i;
    }

    // FIXME: do we want such methods ?
    // might be useful when the target matrix expression is complex, e.g.:
    // object.matrix().block(..,..,..,..) = trans * object.matrix().block(..,..,..,..);
    /*
    template<typename MatrixType>
    void applyForwardToRows(MatrixType& mat) const
    {
      for(Index k=0 ; k<size() ; ++k)
        if(m_indices(k)!=k)
          mat.row(k).swap(mat.row(m_indices(k)));
    }

    template<typename MatrixType>
    void applyBackwardToRows(MatrixType& mat) const
    {
      for(Index k=size()-1 ; k>=0 ; --k)
        if(m_indices(k)!=k)
          mat.row(k).swap(mat.row(m_indices(k)));
    }
    */

    /** \returns the inverse transformation */
    inline Transpose<TranspositionsBase> inverse() const
    { return Transpose<TranspositionsBase>(derived()); }

    /** \returns the tranpose transformation */
    inline Transpose<TranspositionsBase> transpose() const
    { return Transpose<TranspositionsBase>(derived()); }

  protected:
};

namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
struct traits<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
 : traits<PermutationMatrix<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
  typedef Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1> IndicesType;
  typedef TranspositionsStorage StorageKind;
};
}

/** \class Transpositions
  * \ingroup Core_Module
  *
  * \brief Represents a sequence of transpositions (row/column interchange)
  *
  * \tparam SizeAtCompileTime the number of transpositions, or Dynamic
  * \tparam MaxSizeAtCompileTime the maximum number of transpositions, or Dynamic. This optional parameter defaults to SizeAtCompileTime. Most of the time, you should not have to specify it.
  *
  * This class represents a permutation transformation as a sequence of \em n transpositions
  * \f$[T_{n-1} \ldots T_{i} \ldots T_{0}]\f$. It is internally stored as a vector of integers \c indices.
  * Each transposition \f$ T_{i} \f$ applied on the left of a matrix (\f$ T_{i} M\f$) interchanges
  * the rows \c i and \c indices[i] of the matrix \c M.
  * A transposition applied on the right (e.g., \f$ M T_{i}\f$) yields a column interchange.
  *
  * Compared to the class PermutationMatrix, such a sequence of transpositions is what is
  * computed during a decomposition with pivoting, and it is faster when applying the permutation in-place.
  *
  * To apply a sequence of transpositions to a matrix, simply use the operator * as in the following example:
  * \code
  * Transpositions tr;
  * MatrixXf mat;
  * mat = tr * mat;
  * \endcode
  * In this example, we detect that the matrix appears on both side, and so the transpositions
  * are applied in-place without any temporary or extra copy.
  *
  * \sa class PermutationMatrix
  */

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
class Transpositions : public TranspositionsBase<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
    typedef internal::traits<Transpositions> Traits;
  public:

    typedef TranspositionsBase<Transpositions> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    inline Transpositions() {}

    /** Copy constructor. */
    template<typename OtherDerived>
    inline Transpositions(const TranspositionsBase<OtherDerived>& other)
      : m_indices(other.indices()) {}

    /** Generic constructor from expression of the transposition indices. */
    template<typename Other>
    explicit inline Transpositions(const MatrixBase<Other>& indices) : m_indices(indices)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Transpositions& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    /** Constructs an uninitialized permutation matrix of given size.
      */
    inline Transpositions(Index size) : m_indices(size)
    {}

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};


namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
struct traits<Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,_PacketAccess> >
 : traits<PermutationMatrix<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
  typedef Map<const Matrix<_StorageIndex,SizeAtCompileTime,1,0,MaxSizeAtCompileTime,1>, _PacketAccess> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef TranspositionsStorage StorageKind;
};
}

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int PacketAccess>
class Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,PacketAccess>
 : public TranspositionsBase<Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,PacketAccess> >
{
    typedef internal::traits<Map> Traits;
  public:

    typedef TranspositionsBase<Map> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    explicit inline Map(const StorageIndex* indicesPtr)
      : m_indices(indicesPtr)
    {}

    inline Map(const StorageIndex* indicesPtr, Index size)
      : m_indices(indicesPtr,size)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Map& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    Map& operator=(const Map& other)
    {
      m_indices = other.m_indices;
      return *this;
    }
    #endif

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }

    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};

namespace internal {
template<typename _IndicesType>
struct traits<TranspositionsWrapper<_IndicesType> >
 : traits<PermutationWrapper<_IndicesType> >
{
  typedef TranspositionsStorage StorageKind;
};
}

template<typename _IndicesType>
class TranspositionsWrapper
 : public TranspositionsBase<TranspositionsWrapper<_IndicesType> >
{
    typedef internal::traits<TranspositionsWrapper> Traits;
  public:

    typedef TranspositionsBase<TranspositionsWrapper> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    explicit inline TranspositionsWrapper(IndicesType& indices)
      : m_indices(indices)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    TranspositionsWrapper& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }

    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    typename IndicesType::Nested m_indices;
};



/** \returns the \a matrix with the \a transpositions applied to the columns.
  */
template<typename MatrixDerived, typename TranspositionsDerived>
EIGEN_DEVICE_FUNC
const Product<MatrixDerived, TranspositionsDerived, AliasFreeProduct>
operator*(const MatrixBase<MatrixDerived> &matrix,
          const TranspositionsBase<TranspositionsDerived>& transpositions)
{
  return Product<MatrixDerived, TranspositionsDerived, AliasFreeProduct>
            (matrix.derived(), transpositions.derived());
}

/** \returns the \a matrix with the \a transpositions applied to the rows.
  */
template<typename TranspositionsDerived, typename MatrixDerived>
EIGEN_DEVICE_FUNC
const Product<TranspositionsDerived, MatrixDerived, AliasFreeProduct>
operator*(const TranspositionsBase<TranspositionsDerived> &transpositions,
          const MatrixBase<MatrixDerived>& matrix)
{
  return Product<TranspositionsDerived, MatrixDerived, AliasFreeProduct>
            (transpositions.derived(), matrix.derived());
}

// Template partial specialization for transposed/inverse transpositions

namespace internal {

template<typename Derived>
struct traits<Transpose<TranspositionsBase<Derived> > >
 : traits<Derived>
{};

} // end namespace internal

template<typename TranspositionsDerived>
class Transpose<TranspositionsBase<TranspositionsDerived> >
{
    typedef TranspositionsDerived TranspositionType;
    typedef typename TranspositionType::IndicesType IndicesType;
  public:

    explicit Transpose(const TranspositionType& t) : m_transpositions(t) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index size() const EIGEN_NOEXCEPT { return m_transpositions.size(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_transpositions.size(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_transpositions.size(); }

    /** \returns the \a matrix with the inverse transpositions applied to the columns.
      */
    template<typename OtherDerived> friend
    const Product<OtherDerived, Transpose, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix, const Transpose& trt)
    {
      return Product<OtherDerived, Transpose, AliasFreeProduct>(matrix.derived(), trt);
    }

    /** \returns the \a matrix with the inverse transpositions applied to the rows.
      */
    template<typename OtherDerived>
    const Product<Transpose, OtherDerived, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix) const
    {
      return Product<Transpose, OtherDerived, AliasFreeProduct>(*this, matrix.derived());
    }

    EIGEN_DEVICE_FUNC
    const TranspositionType& nestedExpression() const { return m_transpositions; }

  protected:
    const TranspositionType& m_transpositions;
};

} // end namespace Eigen

#endif // EIGEN_TRANSPOSITIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/TriangularMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULARMATRIX_H
#define EIGEN_TRIANGULARMATRIX_H

namespace Eigen {

namespace internal {

template<int Side, typename TriangularType, typename Rhs> struct triangular_solve_retval;

}

/** \class TriangularBase
  * \ingroup Core_Module
  *
  * \brief Base class for triangular part in a matrix
  */
template<typename Derived> class TriangularBase : public EigenBase<Derived>
{
  public:

    enum {
      Mode = internal::traits<Derived>::Mode,
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,

      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
      /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                   internal::traits<Derived>::MaxColsAtCompileTime>::ret)

    };
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::FullMatrixType DenseMatrixType;
    typedef DenseMatrixType DenseType;
    typedef Derived const& Nested;

    EIGEN_DEVICE_FUNC
    inline TriangularBase() { eigen_assert(!((int(Mode) & int(UnitDiag)) && (int(Mode) & int(ZeroDiag)))); }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return derived().rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return derived().cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return derived().outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return derived().innerStride(); }

    // dummy resize function
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols)
    {
      EIGEN_UNUSED_VARIABLE(rows);
      EIGEN_UNUSED_VARIABLE(cols);
      eigen_assert(rows==this->rows() && cols==this->cols());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const  { return derived().coeff(row,col); }
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col) { return derived().coeffRef(row,col); }

    /** \see MatrixBase::copyCoeff(row,col)
      */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void copyCoeff(Index row, Index col, Other& other)
    {
      derived().coeffRef(row, col) = other.coeff(row, col);
    }

    EIGEN_DEVICE_FUNC
    inline Scalar operator()(Index row, Index col) const
    {
      check_coordinates(row, col);
      return coeff(row,col);
    }
    EIGEN_DEVICE_FUNC
    inline Scalar& operator()(Index row, Index col)
    {
      check_coordinates(row, col);
      return coeffRef(row,col);
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC
    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC
    inline Derived& derived() { return *static_cast<Derived*>(this); }
    #endif // not EIGEN_PARSED_BY_DOXYGEN

    template<typename DenseDerived>
    EIGEN_DEVICE_FUNC
    void evalTo(MatrixBase<DenseDerived> &other) const;
    template<typename DenseDerived>
    EIGEN_DEVICE_FUNC
    void evalToLazy(MatrixBase<DenseDerived> &other) const;

    EIGEN_DEVICE_FUNC
    DenseMatrixType toDenseMatrix() const
    {
      DenseMatrixType res(rows(), cols());
      evalToLazy(res);
      return res;
    }

  protected:

    void check_coordinates(Index row, Index col) const
    {
      EIGEN_ONLY_USED_FOR_DEBUG(row);
      EIGEN_ONLY_USED_FOR_DEBUG(col);
      eigen_assert(col>=0 && col<cols() && row>=0 && row<rows());
      const int mode = int(Mode) & ~SelfAdjoint;
      EIGEN_ONLY_USED_FOR_DEBUG(mode);
      eigen_assert((mode==Upper && col>=row)
                || (mode==Lower && col<=row)
                || ((mode==StrictlyUpper || mode==UnitUpper) && col>row)
                || ((mode==StrictlyLower || mode==UnitLower) && col<row));
    }

    #ifdef EIGEN_INTERNAL_DEBUGGING
    void check_coordinates_internal(Index row, Index col) const
    {
      check_coordinates(row, col);
    }
    #else
    void check_coordinates_internal(Index , Index ) const {}
    #endif

};

/** \class TriangularView
  * \ingroup Core_Module
  *
  * \brief Expression of a triangular part in a matrix
  *
  * \param MatrixType the type of the object in which we are taking the triangular part
  * \param Mode the kind of triangular matrix expression to construct. Can be #Upper,
  *             #Lower, #UnitUpper, #UnitLower, #StrictlyUpper, or #StrictlyLower.
  *             This is in fact a bit field; it must have either #Upper or #Lower,
  *             and additionally it may have #UnitDiag or #ZeroDiag or neither.
  *
  * This class represents a triangular part of a matrix, not necessarily square. Strictly speaking, for rectangular
  * matrices one should speak of "trapezoid" parts. This class is the return type
  * of MatrixBase::triangularView() and SparseMatrixBase::triangularView(), and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::triangularView()
  */
namespace internal {
template<typename MatrixType, unsigned int _Mode>
struct traits<TriangularView<MatrixType, _Mode> > : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::non_const_type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type MatrixTypeNestedNonRef;
  typedef typename remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;
  typedef typename MatrixType::PlainObject FullMatrixType;
  typedef MatrixType ExpressionType;
  enum {
    Mode = _Mode,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = (MatrixTypeNestedCleaned::Flags & (HereditaryBits | FlagsLvalueBit) & (~(PacketAccessBit | DirectAccessBit | LinearAccessBit)))
  };
};
}

template<typename _MatrixType, unsigned int _Mode, typename StorageKind> class TriangularViewImpl;

template<typename _MatrixType, unsigned int _Mode> class TriangularView
  : public TriangularViewImpl<_MatrixType, _Mode, typename internal::traits<_MatrixType>::StorageKind >
{
  public:

    typedef TriangularViewImpl<_MatrixType, _Mode, typename internal::traits<_MatrixType>::StorageKind > Base;
    typedef typename internal::traits<TriangularView>::Scalar Scalar;
    typedef _MatrixType MatrixType;

  protected:
    typedef typename internal::traits<TriangularView>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<TriangularView>::MatrixTypeNestedNonRef MatrixTypeNestedNonRef;

    typedef typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type MatrixConjugateReturnType;
    typedef TriangularView<typename internal::add_const<MatrixType>::type, _Mode> ConstTriangularView;

  public:

    typedef typename internal::traits<TriangularView>::StorageKind StorageKind;
    typedef typename internal::traits<TriangularView>::MatrixTypeNestedCleaned NestedExpression;

    enum {
      Mode = _Mode,
      Flags = internal::traits<TriangularView>::Flags,
      TransposeMode = (Mode & Upper ? Lower : 0)
                    | (Mode & Lower ? Upper : 0)
                    | (Mode & (UnitDiag))
                    | (Mode & (ZeroDiag)),
      IsVectorAtCompileTime = false
    };

    EIGEN_DEVICE_FUNC
    explicit inline TriangularView(MatrixType& matrix) : m_matrix(matrix)
    {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(TriangularView)

    /** \copydoc EigenBase::rows() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    /** \copydoc EigenBase::cols() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \returns a const reference to the nested expression */
    EIGEN_DEVICE_FUNC
    const NestedExpression& nestedExpression() const { return m_matrix; }

    /** \returns a reference to the nested expression */
    EIGEN_DEVICE_FUNC
    NestedExpression& nestedExpression() { return m_matrix; }

    typedef TriangularView<const MatrixConjugateReturnType,Mode> ConjugateReturnType;
    /** \sa MatrixBase::conjugate() const */
    EIGEN_DEVICE_FUNC
    inline const ConjugateReturnType conjugate() const
    { return ConjugateReturnType(m_matrix.conjugate()); }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstTriangularView>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstTriangularView>::type ReturnType;
      return ReturnType(m_matrix.template conjugateIf<Cond>());
    }

    typedef TriangularView<const typename MatrixType::AdjointReturnType,TransposeMode> AdjointReturnType;
    /** \sa MatrixBase::adjoint() const */
    EIGEN_DEVICE_FUNC
    inline const AdjointReturnType adjoint() const
    { return AdjointReturnType(m_matrix.adjoint()); }

    typedef TriangularView<typename MatrixType::TransposeReturnType,TransposeMode> TransposeReturnType;
     /** \sa MatrixBase::transpose() */
    EIGEN_DEVICE_FUNC
    inline TransposeReturnType transpose()
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      typename MatrixType::TransposeReturnType tmp(m_matrix);
      return TransposeReturnType(tmp);
    }

    typedef TriangularView<const typename MatrixType::ConstTransposeReturnType,TransposeMode> ConstTransposeReturnType;
    /** \sa MatrixBase::transpose() const */
    EIGEN_DEVICE_FUNC
    inline const ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(m_matrix.transpose());
    }

    template<typename Other>
    EIGEN_DEVICE_FUNC
    inline const Solve<TriangularView, Other>
    solve(const MatrixBase<Other>& other) const
    { return Solve<TriangularView, Other>(*this, other.derived()); }

  // workaround MSVC ICE
  #if EIGEN_COMP_MSVC
    template<int Side, typename Other>
    EIGEN_DEVICE_FUNC
    inline const internal::triangular_solve_retval<Side,TriangularView, Other>
    solve(const MatrixBase<Other>& other) const
    { return Base::template solve<Side>(other); }
  #else
    using Base::solve;
  #endif

    /** \returns a selfadjoint view of the referenced triangular part which must be either \c #Upper or \c #Lower.
      *
      * This is a shortcut for \code this->nestedExpression().selfadjointView<(*this)::Mode>() \endcode
      * \sa MatrixBase::selfadjointView() */
    EIGEN_DEVICE_FUNC
    SelfAdjointView<MatrixTypeNestedNonRef,Mode> selfadjointView()
    {
      EIGEN_STATIC_ASSERT((Mode&(UnitDiag|ZeroDiag))==0,PROGRAMMING_ERROR);
      return SelfAdjointView<MatrixTypeNestedNonRef,Mode>(m_matrix);
    }

    /** This is the const version of selfadjointView() */
    EIGEN_DEVICE_FUNC
    const SelfAdjointView<MatrixTypeNestedNonRef,Mode> selfadjointView() const
    {
      EIGEN_STATIC_ASSERT((Mode&(UnitDiag|ZeroDiag))==0,PROGRAMMING_ERROR);
      return SelfAdjointView<MatrixTypeNestedNonRef,Mode>(m_matrix);
    }


    /** \returns the determinant of the triangular matrix
      * \sa MatrixBase::determinant() */
    EIGEN_DEVICE_FUNC
    Scalar determinant() const
    {
      if (Mode & UnitDiag)
        return 1;
      else if (Mode & ZeroDiag)
        return 0;
      else
        return m_matrix.diagonal().prod();
    }

  protected:

    MatrixTypeNested m_matrix;
};

/** \ingroup Core_Module
  *
  * \brief Base class for a triangular part in a \b dense matrix
  *
  * This class is an abstract base class of class TriangularView, and objects of type TriangularViewImpl cannot be instantiated.
  * It extends class TriangularView with additional methods which available for dense expressions only.
  *
  * \sa class TriangularView, MatrixBase::triangularView()
  */
template<typename _MatrixType, unsigned int _Mode> class TriangularViewImpl<_MatrixType,_Mode,Dense>
  : public TriangularBase<TriangularView<_MatrixType, _Mode> >
{
  public:

    typedef TriangularView<_MatrixType, _Mode> TriangularViewType;
    typedef TriangularBase<TriangularViewType> Base;
    typedef typename internal::traits<TriangularViewType>::Scalar Scalar;

    typedef _MatrixType MatrixType;
    typedef typename MatrixType::PlainObject DenseMatrixType;
    typedef DenseMatrixType PlainObject;

  public:
    using Base::evalToLazy;
    using Base::derived;

    typedef typename internal::traits<TriangularViewType>::StorageKind StorageKind;

    enum {
      Mode = _Mode,
      Flags = internal::traits<TriangularViewType>::Flags
    };

    /** \returns the outer-stride of the underlying dense matrix
      * \sa DenseCoeffsBase::outerStride() */
    EIGEN_DEVICE_FUNC
    inline Index outerStride() const { return derived().nestedExpression().outerStride(); }
    /** \returns the inner-stride of the underlying dense matrix
      * \sa DenseCoeffsBase::innerStride() */
    EIGEN_DEVICE_FUNC
    inline Index innerStride() const { return derived().nestedExpression().innerStride(); }

    /** \sa MatrixBase::operator+=() */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator+=(const DenseBase<Other>& other) {
      internal::call_assignment_no_alias(derived(), other.derived(), internal::add_assign_op<Scalar,typename Other::Scalar>());
      return derived();
    }
    /** \sa MatrixBase::operator-=() */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator-=(const DenseBase<Other>& other) {
      internal::call_assignment_no_alias(derived(), other.derived(), internal::sub_assign_op<Scalar,typename Other::Scalar>());
      return derived();
    }

    /** \sa MatrixBase::operator*=() */
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator*=(const typename internal::traits<MatrixType>::Scalar& other) { return *this = derived().nestedExpression() * other; }
    /** \sa DenseBase::operator/=() */
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator/=(const typename internal::traits<MatrixType>::Scalar& other) { return *this = derived().nestedExpression() / other; }

    /** \sa MatrixBase::fill() */
    EIGEN_DEVICE_FUNC
    void fill(const Scalar& value) { setConstant(value); }
    /** \sa MatrixBase::setConstant() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setConstant(const Scalar& value)
    { return *this = MatrixType::Constant(derived().rows(), derived().cols(), value); }
    /** \sa MatrixBase::setZero() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setZero() { return setConstant(Scalar(0)); }
    /** \sa MatrixBase::setOnes() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setOnes() { return setConstant(Scalar(1)); }

    /** \sa MatrixBase::coeff()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const
    {
      Base::check_coordinates_internal(row, col);
      return derived().nestedExpression().coeff(row, col);
    }

    /** \sa MatrixBase::coeffRef()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col)
    {
      EIGEN_STATIC_ASSERT_LVALUE(TriangularViewType);
      Base::check_coordinates_internal(row, col);
      return derived().nestedExpression().coeffRef(row, col);
    }

    /** Assigns a triangular matrix to a triangular part of a dense matrix */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const TriangularBase<OtherDerived>& other);

    /** Shortcut for\code *this = other.other.triangularView<(*this)::Mode>() \endcode */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const MatrixBase<OtherDerived>& other);

#ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const TriangularViewImpl& other)
    { return *this = other.derived().nestedExpression(); }

    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void lazyAssign(const TriangularBase<OtherDerived>& other);

    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void lazyAssign(const MatrixBase<OtherDerived>& other);
#endif

    /** Efficient triangular matrix times vector/matrix product */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<TriangularViewType,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<TriangularViewType,OtherDerived>(derived(), rhs.derived());
    }

    /** Efficient vector/matrix times triangular matrix product */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC
    const Product<OtherDerived,TriangularViewType>
    operator*(const MatrixBase<OtherDerived>& lhs, const TriangularViewImpl& rhs)
    {
      return Product<OtherDerived,TriangularViewType>(lhs.derived(),rhs.derived());
    }

    /** \returns the product of the inverse of \c *this with \a other, \a *this being triangular.
      *
      * This function computes the inverse-matrix matrix product inverse(\c *this) * \a other if
      * \a Side==OnTheLeft (the default), or the right-inverse-multiply  \a other * inverse(\c *this) if
      * \a Side==OnTheRight.
      *
      * Note that the template parameter \c Side can be omitted, in which case \c Side==OnTheLeft
      *
      * The matrix \c *this must be triangular and invertible (i.e., all the coefficients of the
      * diagonal must be non zero). It works as a forward (resp. backward) substitution if \c *this
      * is an upper (resp. lower) triangular matrix.
      *
      * Example: \include Triangular_solve.cpp
      * Output: \verbinclude Triangular_solve.out
      *
      * This function returns an expression of the inverse-multiply and can works in-place if it is assigned
      * to the same matrix or vector \a other.
      *
      * For users coming from BLAS, this function (and more specifically solveInPlace()) offer
      * all the operations supported by the \c *TRSV and \c *TRSM BLAS routines.
      *
      * \sa TriangularView::solveInPlace()
      */
    template<int Side, typename Other>
    inline const internal::triangular_solve_retval<Side,TriangularViewType, Other>
    solve(const MatrixBase<Other>& other) const;

    /** "in-place" version of TriangularView::solve() where the result is written in \a other
      *
      * \warning The parameter is only marked 'const' to make the C++ compiler accept a temporary expression here.
      * This function will const_cast it, so constness isn't honored here.
      *
      * Note that the template parameter \c Side can be omitted, in which case \c Side==OnTheLeft
      *
      * See TriangularView:solve() for the details.
      */
    template<int Side, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    void solveInPlace(const MatrixBase<OtherDerived>& other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    void solveInPlace(const MatrixBase<OtherDerived>& other) const
    { return solveInPlace<OnTheLeft>(other); }

    /** Swaps the coefficients of the common triangular parts of two matrices */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
#ifdef EIGEN_PARSED_BY_DOXYGEN
    void swap(TriangularBase<OtherDerived> &other)
#else
    void swap(TriangularBase<OtherDerived> const & other)
#endif
    {
      EIGEN_STATIC_ASSERT_LVALUE(OtherDerived);
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    /** Shortcut for \code (*this).swap(other.triangularView<(*this)::Mode>()) \endcode */
    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void swap(MatrixBase<OtherDerived> const & other)
    {
      EIGEN_STATIC_ASSERT_LVALUE(OtherDerived);
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _solve_impl(const RhsType &rhs, DstType &dst) const {
      if(!internal::is_same_dense(dst,rhs))
        dst = rhs;
      this->solveInPlace(dst);
    }

    template<typename ProductType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TriangularViewType& _assignProduct(const ProductType& prod, const Scalar& alpha, bool beta);
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TriangularViewImpl)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TriangularViewImpl)

};

/***************************************************************************
* Implementation of triangular evaluation/assignment
***************************************************************************/

#ifndef EIGEN_PARSED_BY_DOXYGEN
// FIXME should we keep that possibility
template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline TriangularView<MatrixType, Mode>&
TriangularViewImpl<MatrixType, Mode, Dense>::operator=(const MatrixBase<OtherDerived>& other)
{
  internal::call_assignment_no_alias(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

// FIXME should we keep that possibility
template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType, Mode, Dense>::lazyAssign(const MatrixBase<OtherDerived>& other)
{
  internal::call_assignment_no_alias(derived(), other.template triangularView<Mode>());
}



template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline TriangularView<MatrixType, Mode>&
TriangularViewImpl<MatrixType, Mode, Dense>::operator=(const TriangularBase<OtherDerived>& other)
{
  eigen_assert(Mode == int(OtherDerived::Mode));
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType, Mode, Dense>::lazyAssign(const TriangularBase<OtherDerived>& other)
{
  eigen_assert(Mode == int(OtherDerived::Mode));
  internal::call_assignment_no_alias(derived(), other.derived());
}
#endif

/***************************************************************************
* Implementation of TriangularBase methods
***************************************************************************/

/** Assigns a triangular or selfadjoint matrix to a dense matrix.
  * If the matrix is triangular, the opposite part is set to zero. */
template<typename Derived>
template<typename DenseDerived>
EIGEN_DEVICE_FUNC void TriangularBase<Derived>::evalTo(MatrixBase<DenseDerived> &other) const
{
  evalToLazy(other.derived());
}

/***************************************************************************
* Implementation of TriangularView methods
***************************************************************************/

/***************************************************************************
* Implementation of MatrixBase methods
***************************************************************************/

/**
  * \returns an expression of a triangular view extracted from the current matrix
  *
  * The parameter \a Mode can have the following values: \c #Upper, \c #StrictlyUpper, \c #UnitUpper,
  * \c #Lower, \c #StrictlyLower, \c #UnitLower.
  *
  * Example: \include MatrixBase_triangularView.cpp
  * Output: \verbinclude MatrixBase_triangularView.out
  *
  * \sa class TriangularView
  */
template<typename Derived>
template<unsigned int Mode>
EIGEN_DEVICE_FUNC
typename MatrixBase<Derived>::template TriangularViewReturnType<Mode>::Type
MatrixBase<Derived>::triangularView()
{
  return typename TriangularViewReturnType<Mode>::Type(derived());
}

/** This is the const version of MatrixBase::triangularView() */
template<typename Derived>
template<unsigned int Mode>
EIGEN_DEVICE_FUNC
typename MatrixBase<Derived>::template ConstTriangularViewReturnType<Mode>::Type
MatrixBase<Derived>::triangularView() const
{
  return typename ConstTriangularViewReturnType<Mode>::Type(derived());
}

/** \returns true if *this is approximately equal to an upper triangular matrix,
  *          within the precision given by \a prec.
  *
  * \sa isLowerTriangular()
  */
template<typename Derived>
bool MatrixBase<Derived>::isUpperTriangular(const RealScalar& prec) const
{
  RealScalar maxAbsOnUpperPart = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
  {
    Index maxi = numext::mini(j, rows()-1);
    for(Index i = 0; i <= maxi; ++i)
    {
      RealScalar absValue = numext::abs(coeff(i,j));
      if(absValue > maxAbsOnUpperPart) maxAbsOnUpperPart = absValue;
    }
  }
  RealScalar threshold = maxAbsOnUpperPart * prec;
  for(Index j = 0; j < cols(); ++j)
    for(Index i = j+1; i < rows(); ++i)
      if(numext::abs(coeff(i, j)) > threshold) return false;
  return true;
}

/** \returns true if *this is approximately equal to a lower triangular matrix,
  *          within the precision given by \a prec.
  *
  * \sa isUpperTriangular()
  */
template<typename Derived>
bool MatrixBase<Derived>::isLowerTriangular(const RealScalar& prec) const
{
  RealScalar maxAbsOnLowerPart = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
    for(Index i = j; i < rows(); ++i)
    {
      RealScalar absValue = numext::abs(coeff(i,j));
      if(absValue > maxAbsOnLowerPart) maxAbsOnLowerPart = absValue;
    }
  RealScalar threshold = maxAbsOnLowerPart * prec;
  for(Index j = 1; j < cols(); ++j)
  {
    Index maxi = numext::mini(j, rows()-1);
    for(Index i = 0; i < maxi; ++i)
      if(numext::abs(coeff(i, j)) > threshold) return false;
  }
  return true;
}


/***************************************************************************
****************************************************************************
* Evaluators and Assignment of triangular expressions
***************************************************************************
***************************************************************************/

namespace internal {


// TODO currently a triangular expression has the form TriangularView<.,.>
//      in the future triangular-ness should be defined by the expression traits
//      such that Transpose<TriangularView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<TriangularView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef typename glue_shapes<typename evaluator_traits<MatrixType>::Shape, TriangularShape>::type Shape;
};

template<typename MatrixType, unsigned int Mode>
struct unary_evaluator<TriangularView<MatrixType,Mode>, IndexBased>
 : evaluator<typename internal::remove_all<MatrixType>::type>
{
  typedef TriangularView<MatrixType,Mode> XprType;
  typedef evaluator<typename internal::remove_all<MatrixType>::type> Base;
  EIGEN_DEVICE_FUNC
  unary_evaluator(const XprType &xpr) : Base(xpr.nestedExpression()) {}
};

// Additional assignment kinds:
struct Triangular2Triangular    {};
struct Triangular2Dense         {};
struct Dense2Triangular         {};


template<typename Kernel, unsigned int Mode, int UnrollCount, bool ClearOpposite> struct triangular_assignment_loop;


/** \internal Specialization of the dense assignment kernel for triangular matrices.
  * The main difference is that the triangular, diagonal, and opposite parts are processed through three different functions.
  * \tparam UpLo must be either Lower or Upper
  * \tparam Mode must be either 0, UnitDiag, ZeroDiag, or SelfAdjoint
  */
template<int UpLo, int Mode, int SetOpposite, typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version = Specialized>
class triangular_dense_assignment_kernel : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version> Base;
  typedef typename Base::DstXprType DstXprType;
  typedef typename Base::SrcXprType SrcXprType;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
public:

  typedef typename Base::DstEvaluatorType DstEvaluatorType;
  typedef typename Base::SrcEvaluatorType SrcEvaluatorType;
  typedef typename Base::Scalar Scalar;
  typedef typename Base::AssignmentTraits AssignmentTraits;


  EIGEN_DEVICE_FUNC triangular_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}

#ifdef EIGEN_INTERNAL_DEBUGGING
  EIGEN_DEVICE_FUNC void assignCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    Base::assignCoeff(row,col);
  }
#else
  using Base::assignCoeff;
#endif

  EIGEN_DEVICE_FUNC void assignDiagonalCoeff(Index id)
  {
         if(Mode==UnitDiag && SetOpposite) m_functor.assignCoeff(m_dst.coeffRef(id,id), Scalar(1));
    else if(Mode==ZeroDiag && SetOpposite) m_functor.assignCoeff(m_dst.coeffRef(id,id), Scalar(0));
    else if(Mode==0)                       Base::assignCoeff(id,id);
  }

  EIGEN_DEVICE_FUNC void assignOppositeCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    if(SetOpposite)
      m_functor.assignCoeff(m_dst.coeffRef(row,col), Scalar(0));
  }
};

template<int Mode, bool SetOpposite, typename DstXprType, typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_triangular_assignment_loop(DstXprType& dst, const SrcXprType& src, const Functor &func)
{
  typedef evaluator<DstXprType> DstEvaluatorType;
  typedef evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  Index dstRows = src.rows();
  Index dstCols = src.cols();
  if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
    dst.resize(dstRows, dstCols);
  DstEvaluatorType dstEvaluator(dst);

  typedef triangular_dense_assignment_kernel< Mode&(Lower|Upper),Mode&(UnitDiag|ZeroDiag|SelfAdjoint),SetOpposite,
                                              DstEvaluatorType,SrcEvaluatorType,Functor> Kernel;
  Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

  enum {
      unroll = DstXprType::SizeAtCompileTime != Dynamic
            && SrcEvaluatorType::CoeffReadCost < HugeCost
            && DstXprType::SizeAtCompileTime * (int(DstEvaluatorType::CoeffReadCost) + int(SrcEvaluatorType::CoeffReadCost)) / 2 <= EIGEN_UNROLLING_LIMIT
    };

  triangular_assignment_loop<Kernel, Mode, unroll ? int(DstXprType::SizeAtCompileTime) : Dynamic, SetOpposite>::run(kernel);
}

template<int Mode, bool SetOpposite, typename DstXprType, typename SrcXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_triangular_assignment_loop(DstXprType& dst, const SrcXprType& src)
{
  call_triangular_assignment_loop<Mode,SetOpposite>(dst, src, internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>());
}

template<> struct AssignmentKind<TriangularShape,TriangularShape> { typedef Triangular2Triangular Kind; };
template<> struct AssignmentKind<DenseShape,TriangularShape>      { typedef Triangular2Dense      Kind; };
template<> struct AssignmentKind<TriangularShape,DenseShape>      { typedef Dense2Triangular      Kind; };


template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Triangular2Triangular>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    eigen_assert(int(DstXprType::Mode) == int(SrcXprType::Mode));

    call_triangular_assignment_loop<DstXprType::Mode, false>(dst, src, func);
  }
};

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Triangular2Dense>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    call_triangular_assignment_loop<SrcXprType::Mode, (int(SrcXprType::Mode) & int(SelfAdjoint)) == 0>(dst, src, func);
  }
};

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Dense2Triangular>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    call_triangular_assignment_loop<DstXprType::Mode, false>(dst, src, func);
  }
};


template<typename Kernel, unsigned int Mode, int UnrollCount, bool SetOpposite>
struct triangular_assignment_loop
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;

  enum {
    col = (UnrollCount-1) / DstXprType::RowsAtCompileTime,
    row = (UnrollCount-1) % DstXprType::RowsAtCompileTime
  };

  typedef typename Kernel::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &kernel)
  {
    triangular_assignment_loop<Kernel, Mode, UnrollCount-1, SetOpposite>::run(kernel);

    if(row==col)
      kernel.assignDiagonalCoeff(row);
    else if( ((Mode&Lower) && row>col) || ((Mode&Upper) && row<col) )
      kernel.assignCoeff(row,col);
    else if(SetOpposite)
      kernel.assignOppositeCoeff(row,col);
  }
};

// prevent buggy user code from causing an infinite recursion
template<typename Kernel, unsigned int Mode, bool SetOpposite>
struct triangular_assignment_loop<Kernel, Mode, 0, SetOpposite>
{
  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &) {}
};



// TODO: experiment with a recursive assignment procedure splitting the current
//       triangular part into one rectangular and two triangular parts.


template<typename Kernel, unsigned int Mode, bool SetOpposite>
struct triangular_assignment_loop<Kernel, Mode, Dynamic, SetOpposite>
{
  typedef typename Kernel::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &kernel)
  {
    for(Index j = 0; j < kernel.cols(); ++j)
    {
      Index maxi = numext::mini(j, kernel.rows());
      Index i = 0;
      if (((Mode&Lower) && SetOpposite) || (Mode&Upper))
      {
        for(; i < maxi; ++i)
          if(Mode&Upper) kernel.assignCoeff(i, j);
          else           kernel.assignOppositeCoeff(i, j);
      }
      else
        i = maxi;

      if(i<kernel.rows()) // then i==j
        kernel.assignDiagonalCoeff(i++);

      if (((Mode&Upper) && SetOpposite) || (Mode&Lower))
      {
        for(; i < kernel.rows(); ++i)
          if(Mode&Lower) kernel.assignCoeff(i, j);
          else           kernel.assignOppositeCoeff(i, j);
      }
    }
  }
};

} // end namespace internal

/** Assigns a triangular or selfadjoint matrix to a dense matrix.
  * If the matrix is triangular, the opposite part is set to zero. */
template<typename Derived>
template<typename DenseDerived>
EIGEN_DEVICE_FUNC void TriangularBase<Derived>::evalToLazy(MatrixBase<DenseDerived> &other) const
{
  other.derived().resize(this->rows(), this->cols());
  internal::call_triangular_assignment_loop<Derived::Mode, (int(Derived::Mode) & int(SelfAdjoint)) == 0 /* SetOpposite */>(other.derived(), derived().nestedExpression());
}

namespace internal {

// Triangular = Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst._assignProduct(src, Scalar(1), false);
  }
};

// Triangular += Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::add_assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    dst._assignProduct(src, Scalar(1), true);
  }
};

// Triangular -= Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::sub_assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    dst._assignProduct(src, Scalar(-1), true);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULARMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/VectorBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_VECTORBLOCK_H
#define EIGEN_VECTORBLOCK_H

namespace Eigen { 

namespace internal {
template<typename VectorType, int Size>
struct traits<VectorBlock<VectorType, Size> >
  : public traits<Block<VectorType,
                     traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     traits<VectorType>::Flags & RowMajorBit ? Size : 1> >
{
};
}

/** \class VectorBlock
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size sub-vector
  *
  * \tparam VectorType the type of the object in which we are taking a sub-vector
  * \tparam Size size of the sub-vector we are taking at compile time (optional)
  *
  * This class represents an expression of either a fixed-size or dynamic-size sub-vector.
  * It is the return type of DenseBase::segment(Index,Index) and DenseBase::segment<int>(Index) and
  * most of the time this is the only way it is used.
  *
  * However, if you want to directly manipulate sub-vector expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_VectorBlock.cpp
  * Output: \verbinclude class_VectorBlock.out
  *
  * \note Even though this expression has dynamic size, in the case where \a VectorType
  * has fixed size, this expression inherits a fixed maximal size which means that evaluating
  * it does not cause a dynamic memory allocation.
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedVectorBlock.cpp
  * Output: \verbinclude class_FixedVectorBlock.out
  *
  * \sa class Block, DenseBase::segment(Index,Index,Index,Index), DenseBase::segment(Index,Index)
  */
template<typename VectorType, int Size> class VectorBlock
  : public Block<VectorType,
                     internal::traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     internal::traits<VectorType>::Flags & RowMajorBit ? Size : 1>
{
    typedef Block<VectorType,
                     internal::traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     internal::traits<VectorType>::Flags & RowMajorBit ? Size : 1> Base;
    enum {
      IsColVector = !(internal::traits<VectorType>::Flags & RowMajorBit)
    };
  public:
    EIGEN_DENSE_PUBLIC_INTERFACE(VectorBlock)

    using Base::operator=;

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    VectorBlock(VectorType& vector, Index start, Index size)
      : Base(vector,
             IsColVector ? start : 0, IsColVector ? 0 : start,
             IsColVector ? size  : 1, IsColVector ? 1 : size)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorBlock);
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    VectorBlock(VectorType& vector, Index start)
      : Base(vector, IsColVector ? start : 0, IsColVector ? 0 : start)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorBlock);
    }
};


} // end namespace Eigen

#endif // EIGEN_VECTORBLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/VectorwiseOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIAL_REDUX_H
#define EIGEN_PARTIAL_REDUX_H

namespace Eigen {

/** \class PartialReduxExpr
  * \ingroup Core_Module
  *
  * \brief Generic expression of a partially reduxed matrix
  *
  * \tparam MatrixType the type of the matrix we are applying the redux operation
  * \tparam MemberOp type of the member functor
  * \tparam Direction indicates the direction of the redux (#Vertical or #Horizontal)
  *
  * This class represents an expression of a partial redux operator of a matrix.
  * It is the return type of some VectorwiseOp functions,
  * and most of the time this is the only way it is used.
  *
  * \sa class VectorwiseOp
  */

template< typename MatrixType, typename MemberOp, int Direction>
class PartialReduxExpr;

namespace internal {
template<typename MatrixType, typename MemberOp, int Direction>
struct traits<PartialReduxExpr<MatrixType, MemberOp, Direction> >
 : traits<MatrixType>
{
  typedef typename MemberOp::result_type Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename MatrixType::Scalar InputScalar;
  enum {
    RowsAtCompileTime = Direction==Vertical   ? 1 : MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = Direction==Horizontal ? 1 : MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = Direction==Vertical   ? 1 : MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = Direction==Horizontal ? 1 : MatrixType::MaxColsAtCompileTime,
    Flags = RowsAtCompileTime == 1 ? RowMajorBit : 0,
    TraversalSize = Direction==Vertical ? MatrixType::RowsAtCompileTime :  MatrixType::ColsAtCompileTime
  };
};
}

template< typename MatrixType, typename MemberOp, int Direction>
class PartialReduxExpr : public internal::dense_xpr_base< PartialReduxExpr<MatrixType, MemberOp, Direction> >::type,
                         internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<PartialReduxExpr>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(PartialReduxExpr)

    EIGEN_DEVICE_FUNC
    explicit PartialReduxExpr(const MatrixType& mat, const MemberOp& func = MemberOp())
      : m_matrix(mat), m_functor(func) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return (Direction==Vertical   ? 1 : m_matrix.rows()); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return (Direction==Horizontal ? 1 : m_matrix.cols()); }

    EIGEN_DEVICE_FUNC
    typename MatrixType::Nested nestedExpression() const { return m_matrix; }

    EIGEN_DEVICE_FUNC
    const MemberOp& functor() const { return m_functor; }

  protected:
    typename MatrixType::Nested m_matrix;
    const MemberOp m_functor;
};

template<typename A,typename B> struct partial_redux_dummy_func;

#define EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(MEMBER,COST,VECTORIZABLE,BINARYOP)                \
  template <typename ResultType,typename Scalar>                                                            \
  struct member_##MEMBER {                                                                  \
    EIGEN_EMPTY_STRUCT_CTOR(member_##MEMBER)                                                \
    typedef ResultType result_type;                                                         \
    typedef BINARYOP<Scalar,Scalar> BinaryOp;   \
    template<int Size> struct Cost { enum { value = COST }; };             \
    enum { Vectorizable = VECTORIZABLE };                                                   \
    template<typename XprType>                                                              \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                   \
    ResultType operator()(const XprType& mat) const                                         \
    { return mat.MEMBER(); }                                                                \
    BinaryOp binaryFunc() const { return BinaryOp(); }                                      \
  }

#define EIGEN_MEMBER_FUNCTOR(MEMBER,COST) \
  EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(MEMBER,COST,0,partial_redux_dummy_func)

namespace internal {

EIGEN_MEMBER_FUNCTOR(norm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(stableNorm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(blueNorm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(hypotNorm, (Size-1) * functor_traits<scalar_hypot_op<Scalar> >::Cost );
EIGEN_MEMBER_FUNCTOR(all, (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(any, (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(count, (Size-1)*NumTraits<Scalar>::AddCost);

EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(sum, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_sum_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(minCoeff, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_min_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(maxCoeff, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_max_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(prod, (Size-1)*NumTraits<Scalar>::MulCost, 1, internal::scalar_product_op);

template <int p, typename ResultType,typename Scalar>
struct member_lpnorm {
  typedef ResultType result_type;
  enum { Vectorizable = 0 };
  template<int Size> struct Cost
  { enum { value = (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost }; };
  EIGEN_DEVICE_FUNC member_lpnorm() {}
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline ResultType operator()(const XprType& mat) const
  { return mat.template lpNorm<p>(); }
};

template <typename BinaryOpT, typename Scalar>
struct member_redux {
  typedef BinaryOpT BinaryOp;
  typedef typename result_of<
                     BinaryOp(const Scalar&,const Scalar&)
                   >::type  result_type;

  enum { Vectorizable = functor_traits<BinaryOp>::PacketAccess };
  template<int Size> struct Cost { enum { value = (Size-1) * functor_traits<BinaryOp>::Cost }; };
  EIGEN_DEVICE_FUNC explicit member_redux(const BinaryOp func) : m_functor(func) {}
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline result_type operator()(const DenseBase<Derived>& mat) const
  { return mat.redux(m_functor); }
  const BinaryOp& binaryFunc() const { return m_functor; }
  const BinaryOp m_functor;
};
}

/** \class VectorwiseOp
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing broadcasting and partial reduction operations
  *
  * \tparam ExpressionType the type of the object on which to do partial reductions
  * \tparam Direction indicates whether to operate on columns (#Vertical) or rows (#Horizontal)
  *
  * This class represents a pseudo expression with broadcasting and partial reduction features.
  * It is the return type of DenseBase::colwise() and DenseBase::rowwise()
  * and most of the time this is the only way it is explicitly used.
  *
  * To understand the logic of rowwise/colwise expression, let's consider a generic case `A.colwise().foo()`
  * where `foo` is any method of `VectorwiseOp`. This expression is equivalent to applying `foo()` to each
  * column of `A` and then re-assemble the outputs in a matrix expression:
  * \code [A.col(0).foo(), A.col(1).foo(), ..., A.col(A.cols()-1).foo()] \endcode
  *
  * Example: \include MatrixBase_colwise.cpp
  * Output: \verbinclude MatrixBase_colwise.out
  *
  * The begin() and end() methods are obviously exceptions to the previous rule as they
  * return STL-compatible begin/end iterators to the rows or columns of the nested expression.
  * Typical use cases include for-range-loop and calls to STL algorithms:
  *
  * Example: \include MatrixBase_colwise_iterator_cxx11.cpp
  * Output: \verbinclude MatrixBase_colwise_iterator_cxx11.out
  *
  * For a partial reduction on an empty input, some rules apply.
  * For the sake of clarity, let's consider a vertical reduction:
  *   - If the number of columns is zero, then a 1x0 row-major vector expression is returned.
  *   - Otherwise, if the number of rows is zero, then
  *       - a row vector of zeros is returned for sum-like reductions (sum, squaredNorm, norm, etc.)
  *       - a row vector of ones is returned for a product reduction (e.g., <code>MatrixXd(n,0).colwise().prod()</code>)
  *       - an assert is triggered for all other reductions (minCoeff,maxCoeff,redux(bin_op))
  *
  * \sa DenseBase::colwise(), DenseBase::rowwise(), class PartialReduxExpr
  */
template<typename ExpressionType, int Direction> class VectorwiseOp
{
  public:

    typedef typename ExpressionType::Scalar Scalar;
    typedef typename ExpressionType::RealScalar RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    typedef typename internal::ref_selector<ExpressionType>::non_const_type ExpressionTypeNested;
    typedef typename internal::remove_all<ExpressionTypeNested>::type ExpressionTypeNestedCleaned;

    template<template<typename OutScalar,typename InputScalar> class Functor,
                      typename ReturnScalar=Scalar> struct ReturnType
    {
      typedef PartialReduxExpr<ExpressionType,
                               Functor<ReturnScalar,Scalar>,
                               Direction
                              > Type;
    };

    template<typename BinaryOp> struct ReduxReturnType
    {
      typedef PartialReduxExpr<ExpressionType,
                               internal::member_redux<BinaryOp,Scalar>,
                               Direction
                              > Type;
    };

    enum {
      isVertical   = (Direction==Vertical) ? 1 : 0,
      isHorizontal = (Direction==Horizontal) ? 1 : 0
    };

  protected:

    template<typename OtherDerived> struct ExtendedType {
      typedef Replicate<OtherDerived,
                        isVertical   ? 1 : ExpressionType::RowsAtCompileTime,
                        isHorizontal ? 1 : ExpressionType::ColsAtCompileTime> Type;
    };

    /** \internal
      * Replicates a vector to match the size of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename ExtendedType<OtherDerived>::Type
    extendedTo(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isVertical, OtherDerived::MaxColsAtCompileTime==1),
                          YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED)
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isHorizontal, OtherDerived::MaxRowsAtCompileTime==1),
                          YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED)
      return typename ExtendedType<OtherDerived>::Type
                      (other.derived(),
                       isVertical   ? 1 : m_matrix.rows(),
                       isHorizontal ? 1 : m_matrix.cols());
    }

    template<typename OtherDerived> struct OppositeExtendedType {
      typedef Replicate<OtherDerived,
                        isHorizontal ? 1 : ExpressionType::RowsAtCompileTime,
                        isVertical   ? 1 : ExpressionType::ColsAtCompileTime> Type;
    };

    /** \internal
      * Replicates a vector in the opposite direction to match the size of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename OppositeExtendedType<OtherDerived>::Type
    extendedToOpposite(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isHorizontal, OtherDerived::MaxColsAtCompileTime==1),
                          YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED)
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isVertical, OtherDerived::MaxRowsAtCompileTime==1),
                          YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED)
      return typename OppositeExtendedType<OtherDerived>::Type
                      (other.derived(),
                       isHorizontal  ? 1 : m_matrix.rows(),
                       isVertical    ? 1 : m_matrix.cols());
    }

  public:
    EIGEN_DEVICE_FUNC
    explicit inline VectorwiseOp(ExpressionType& matrix) : m_matrix(matrix) {}

    /** \internal */
    EIGEN_DEVICE_FUNC
    inline const ExpressionType& _expression() const { return m_matrix; }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** STL-like <a href="https://en.cppreference.com/w/cpp/named_req/RandomAccessIterator">RandomAccessIterator</a>
      * iterator type over the columns or rows as returned by the begin() and end() methods.
      */
    random_access_iterator_type iterator;
    /** This is the const version of iterator (aka read-only) */
    random_access_iterator_type const_iterator;
    #else
    typedef internal::subvector_stl_iterator<ExpressionType,               DirectionType(Direction)> iterator;
    typedef internal::subvector_stl_iterator<const ExpressionType,         DirectionType(Direction)> const_iterator;
    typedef internal::subvector_stl_reverse_iterator<ExpressionType,       DirectionType(Direction)> reverse_iterator;
    typedef internal::subvector_stl_reverse_iterator<const ExpressionType, DirectionType(Direction)> const_reverse_iterator;
    #endif

    /** returns an iterator to the first row (rowwise) or column (colwise) of the nested expression.
      * \sa end(), cbegin()
      */
    iterator                 begin()       { return iterator      (m_matrix, 0); }
    /** const version of begin() */
    const_iterator           begin() const { return const_iterator(m_matrix, 0); }
    /** const version of begin() */
    const_iterator          cbegin() const { return const_iterator(m_matrix, 0); }

    /** returns a reverse iterator to the last row (rowwise) or column (colwise) of the nested expression.
      * \sa rend(), crbegin()
      */
    reverse_iterator        rbegin()       { return reverse_iterator       (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }
	/** const version of rbegin() */
    const_reverse_iterator  rbegin() const { return const_reverse_iterator (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }
	/** const version of rbegin() */
	const_reverse_iterator crbegin() const { return const_reverse_iterator (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }

    /** returns an iterator to the row (resp. column) following the last row (resp. column) of the nested expression
      * \sa begin(), cend()
      */
    iterator                 end()         { return iterator      (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }
    /** const version of end() */
    const_iterator           end()  const  { return const_iterator(m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }
    /** const version of end() */
    const_iterator          cend()  const  { return const_iterator(m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }

    /** returns a reverse iterator to the row (resp. column) before the first row (resp. column) of the nested expression
      * \sa begin(), cend()
      */
    reverse_iterator        rend()         { return reverse_iterator       (m_matrix, -1); }
    /** const version of rend() */
    const_reverse_iterator  rend()  const  { return const_reverse_iterator (m_matrix, -1); }
    /** const version of rend() */
    const_reverse_iterator crend()  const  { return const_reverse_iterator (m_matrix, -1); }

    /** \returns a row or column vector expression of \c *this reduxed by \a func
      *
      * The template parameter \a BinaryOp is the type of the functor
      * of the custom redux operator. Note that func must be an associative operator.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \sa class VectorwiseOp, DenseBase::colwise(), DenseBase::rowwise()
      */
    template<typename BinaryOp>
    EIGEN_DEVICE_FUNC
    const typename ReduxReturnType<BinaryOp>::Type
    redux(const BinaryOp& func = BinaryOp()) const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return typename ReduxReturnType<BinaryOp>::Type(_expression(), internal::member_redux<BinaryOp,Scalar>(func));
    }

    typedef typename ReturnType<internal::member_minCoeff>::Type MinCoeffReturnType;
    typedef typename ReturnType<internal::member_maxCoeff>::Type MaxCoeffReturnType;
    typedef PartialReduxExpr<const CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const ExpressionTypeNestedCleaned>,internal::member_sum<RealScalar,RealScalar>,Direction> SquaredNormReturnType;
    typedef CwiseUnaryOp<internal::scalar_sqrt_op<RealScalar>, const SquaredNormReturnType> NormReturnType;
    typedef typename ReturnType<internal::member_blueNorm,RealScalar>::Type BlueNormReturnType;
    typedef typename ReturnType<internal::member_stableNorm,RealScalar>::Type StableNormReturnType;
    typedef typename ReturnType<internal::member_hypotNorm,RealScalar>::Type HypotNormReturnType;
    typedef typename ReturnType<internal::member_sum>::Type SumReturnType;
    typedef EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(SumReturnType,Scalar,quotient) MeanReturnType;
    typedef typename ReturnType<internal::member_all>::Type AllReturnType;
    typedef typename ReturnType<internal::member_any>::Type AnyReturnType;
    typedef PartialReduxExpr<ExpressionType, internal::member_count<Index,Scalar>, Direction> CountReturnType;
    typedef typename ReturnType<internal::member_prod>::Type ProdReturnType;
    typedef Reverse<const ExpressionType, Direction> ConstReverseReturnType;
    typedef Reverse<ExpressionType, Direction> ReverseReturnType;

    template<int p> struct LpNormReturnType {
      typedef PartialReduxExpr<ExpressionType, internal::member_lpnorm<p,RealScalar,Scalar>,Direction> Type;
    };

    /** \returns a row (or column) vector expression of the smallest coefficient
      * of each column (or row) of the referenced expression.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \warning the result is undefined if \c *this contains NaN.
      *
      * Example: \include PartialRedux_minCoeff.cpp
      * Output: \verbinclude PartialRedux_minCoeff.out
      *
      * \sa DenseBase::minCoeff() */
    EIGEN_DEVICE_FUNC
    const MinCoeffReturnType minCoeff() const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return MinCoeffReturnType(_expression());
    }

    /** \returns a row (or column) vector expression of the largest coefficient
      * of each column (or row) of the referenced expression.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \warning the result is undefined if \c *this contains NaN.
      *
      * Example: \include PartialRedux_maxCoeff.cpp
      * Output: \verbinclude PartialRedux_maxCoeff.out
      *
      * \sa DenseBase::maxCoeff() */
    EIGEN_DEVICE_FUNC
    const MaxCoeffReturnType maxCoeff() const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return MaxCoeffReturnType(_expression());
    }

    /** \returns a row (or column) vector expression of the squared norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_squaredNorm.cpp
      * Output: \verbinclude PartialRedux_squaredNorm.out
      *
      * \sa DenseBase::squaredNorm() */
    EIGEN_DEVICE_FUNC
    const SquaredNormReturnType squaredNorm() const
    { return SquaredNormReturnType(m_matrix.cwiseAbs2()); }

    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_norm.cpp
      * Output: \verbinclude PartialRedux_norm.out
      *
      * \sa DenseBase::norm() */
    EIGEN_DEVICE_FUNC
    const NormReturnType norm() const
    { return NormReturnType(squaredNorm()); }

    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_norm.cpp
      * Output: \verbinclude PartialRedux_norm.out
      *
      * \sa DenseBase::norm() */
    template<int p>
    EIGEN_DEVICE_FUNC
    const typename LpNormReturnType<p>::Type lpNorm() const
    { return typename LpNormReturnType<p>::Type(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, using
      * Blue's algorithm.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::blueNorm() */
    EIGEN_DEVICE_FUNC
    const BlueNormReturnType blueNorm() const
    { return BlueNormReturnType(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, avoiding
      * underflow and overflow.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::stableNorm() */
    EIGEN_DEVICE_FUNC
    const StableNormReturnType stableNorm() const
    { return StableNormReturnType(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, avoiding
      * underflow and overflow using a concatenation of hypot() calls.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::hypotNorm() */
    EIGEN_DEVICE_FUNC
    const HypotNormReturnType hypotNorm() const
    { return HypotNormReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the sum
      * of each column (or row) of the referenced expression.
      *
      * Example: \include PartialRedux_sum.cpp
      * Output: \verbinclude PartialRedux_sum.out
      *
      * \sa DenseBase::sum() */
    EIGEN_DEVICE_FUNC
    const SumReturnType sum() const
    { return SumReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the mean
    * of each column (or row) of the referenced expression.
    *
    * \sa DenseBase::mean() */
    EIGEN_DEVICE_FUNC
    const MeanReturnType mean() const
    { return sum() / Scalar(Direction==Vertical?m_matrix.rows():m_matrix.cols()); }

    /** \returns a row (or column) vector expression representing
      * whether \b all coefficients of each respective column (or row) are \c true.
      * This expression can be assigned to a vector with entries of type \c bool.
      *
      * \sa DenseBase::all() */
    EIGEN_DEVICE_FUNC
    const AllReturnType all() const
    { return AllReturnType(_expression()); }

    /** \returns a row (or column) vector expression representing
      * whether \b at \b least one coefficient of each respective column (or row) is \c true.
      * This expression can be assigned to a vector with entries of type \c bool.
      *
      * \sa DenseBase::any() */
    EIGEN_DEVICE_FUNC
    const AnyReturnType any() const
    { return AnyReturnType(_expression()); }

    /** \returns a row (or column) vector expression representing
      * the number of \c true coefficients of each respective column (or row).
      * This expression can be assigned to a vector whose entries have the same type as is used to
      * index entries of the original matrix; for dense matrices, this is \c std::ptrdiff_t .
      *
      * Example: \include PartialRedux_count.cpp
      * Output: \verbinclude PartialRedux_count.out
      *
      * \sa DenseBase::count() */
    EIGEN_DEVICE_FUNC
    const CountReturnType count() const
    { return CountReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the product
      * of each column (or row) of the referenced expression.
      *
      * Example: \include PartialRedux_prod.cpp
      * Output: \verbinclude PartialRedux_prod.out
      *
      * \sa DenseBase::prod() */
    EIGEN_DEVICE_FUNC
    const ProdReturnType prod() const
    { return ProdReturnType(_expression()); }


    /** \returns a matrix expression
      * where each column (or row) are reversed.
      *
      * Example: \include Vectorwise_reverse.cpp
      * Output: \verbinclude Vectorwise_reverse.out
      *
      * \sa DenseBase::reverse() */
    EIGEN_DEVICE_FUNC
    const ConstReverseReturnType reverse() const
    { return ConstReverseReturnType( _expression() ); }

    /** \returns a writable matrix expression
      * where each column (or row) are reversed.
      *
      * \sa reverse() const */
    EIGEN_DEVICE_FUNC
    ReverseReturnType reverse()
    { return ReverseReturnType( _expression() ); }

    typedef Replicate<ExpressionType,(isVertical?Dynamic:1),(isHorizontal?Dynamic:1)> ReplicateReturnType;
    EIGEN_DEVICE_FUNC
    const ReplicateReturnType replicate(Index factor) const;

    /**
      * \return an expression of the replication of each column (or row) of \c *this
      *
      * Example: \include DirectionWise_replicate.cpp
      * Output: \verbinclude DirectionWise_replicate.out
      *
      * \sa VectorwiseOp::replicate(Index), DenseBase::replicate(), class Replicate
      */
    // NOTE implemented here because of sunstudio's compilation errors
    // isVertical*Factor+isHorizontal instead of (isVertical?Factor:1) to handle CUDA bug with ternary operator
    template<int Factor> const Replicate<ExpressionType,isVertical*Factor+isHorizontal,isHorizontal*Factor+isVertical>
    EIGEN_DEVICE_FUNC
    replicate(Index factor = Factor) const
    {
      return Replicate<ExpressionType,(isVertical?Factor:1),(isHorizontal?Factor:1)>
          (_expression(),isVertical?factor:1,isHorizontal?factor:1);
    }

/////////// Artithmetic operators ///////////

    /** Copies the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      //eigen_assert((m_matrix.isNull()) == (other.isNull())); FIXME
      return m_matrix = extendedTo(other.derived());
    }

    /** Adds the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator+=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix += extendedTo(other.derived());
    }

    /** Substracts the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator-=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix -= extendedTo(other.derived());
    }

    /** Multiples each subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator*=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      m_matrix *= extendedTo(other.derived());
      return m_matrix;
    }

    /** Divides each subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator/=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      m_matrix /= extendedTo(other.derived());
      return m_matrix;
    }

    /** Returns the expression of the sum of the vector \a other to each subvector of \c *this */
    template<typename OtherDerived> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_sum_op<Scalar,typename OtherDerived::Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator+(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix + extendedTo(other.derived());
    }

    /** Returns the expression of the difference between each subvector of \c *this and the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_difference_op<Scalar,typename OtherDerived::Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator-(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix - extendedTo(other.derived());
    }

    /** Returns the expression where each subvector is the product of the vector \a other
      * by the corresponding subvector of \c *this */
    template<typename OtherDerived> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_product_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    EIGEN_DEVICE_FUNC
    operator*(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix * extendedTo(other.derived());
    }

    /** Returns the expression where each subvector is the quotient of the corresponding
      * subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_quotient_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator/(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix / extendedTo(other.derived());
    }

    /** \returns an expression where each column (or row) of the referenced matrix are normalized.
      * The referenced matrix is \b not modified.
      * \sa MatrixBase::normalized(), normalize()
      */
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_quotient_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename OppositeExtendedType<NormReturnType>::Type>
    normalized() const { return m_matrix.cwiseQuotient(extendedToOpposite(this->norm())); }


    /** Normalize in-place each row or columns of the referenced matrix.
      * \sa MatrixBase::normalize(), normalized()
      */
    EIGEN_DEVICE_FUNC void normalize() {
      m_matrix = this->normalized();
    }

    EIGEN_DEVICE_FUNC inline void reverseInPlace();

/////////// Geometry module ///////////

    typedef Homogeneous<ExpressionType,Direction> HomogeneousReturnType;
    EIGEN_DEVICE_FUNC
    HomogeneousReturnType homogeneous() const;

    typedef typename ExpressionType::PlainObject CrossReturnType;
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const CrossReturnType cross(const MatrixBase<OtherDerived>& other) const;

    enum {
      HNormalized_Size = Direction==Vertical ? internal::traits<ExpressionType>::RowsAtCompileTime
                                             : internal::traits<ExpressionType>::ColsAtCompileTime,
      HNormalized_SizeMinusOne = HNormalized_Size==Dynamic ? Dynamic : HNormalized_Size-1
    };
    typedef Block<const ExpressionType,
                  Direction==Vertical   ? int(HNormalized_SizeMinusOne)
                                        : int(internal::traits<ExpressionType>::RowsAtCompileTime),
                  Direction==Horizontal ? int(HNormalized_SizeMinusOne)
                                        : int(internal::traits<ExpressionType>::ColsAtCompileTime)>
            HNormalized_Block;
    typedef Block<const ExpressionType,
                  Direction==Vertical   ? 1 : int(internal::traits<ExpressionType>::RowsAtCompileTime),
                  Direction==Horizontal ? 1 : int(internal::traits<ExpressionType>::ColsAtCompileTime)>
            HNormalized_Factors;
    typedef CwiseBinaryOp<internal::scalar_quotient_op<typename internal::traits<ExpressionType>::Scalar>,
                const HNormalized_Block,
                const Replicate<HNormalized_Factors,
                  Direction==Vertical   ? HNormalized_SizeMinusOne : 1,
                  Direction==Horizontal ? HNormalized_SizeMinusOne : 1> >
            HNormalizedReturnType;

    EIGEN_DEVICE_FUNC
    const HNormalizedReturnType hnormalized() const;

#   ifdef EIGEN_VECTORWISEOP_PLUGIN
#     include EIGEN_VECTORWISEOP_PLUGIN
#   endif

  protected:
    Index redux_length() const
    {
      return Direction==Vertical ? m_matrix.rows() : m_matrix.cols();
    }
    ExpressionTypeNested m_matrix;
};

//const colwise moved to DenseBase.h due to CUDA compiler bug


/** \returns a writable VectorwiseOp wrapper of *this providing additional partial reduction operations
  *
  * \sa rowwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::ColwiseReturnType
DenseBase<Derived>::colwise()
{
  return ColwiseReturnType(derived());
}

//const rowwise moved to DenseBase.h due to CUDA compiler bug


/** \returns a writable VectorwiseOp wrapper of *this providing additional partial reduction operations
  *
  * \sa colwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::RowwiseReturnType
DenseBase<Derived>::rowwise()
{
  return RowwiseReturnType(derived());
}

} // end namespace Eigen

#endif // EIGEN_PARTIAL_REDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Visitor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_VISITOR_H
#define EIGEN_VISITOR_H

namespace Eigen {

namespace internal {

template<typename Visitor, typename Derived, int UnrollCount>
struct visitor_impl
{
  enum {
    col = (UnrollCount-1) / Derived::RowsAtCompileTime,
    row = (UnrollCount-1) % Derived::RowsAtCompileTime
  };

  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &mat, Visitor& visitor)
  {
    visitor_impl<Visitor, Derived, UnrollCount-1>::run(mat, visitor);
    visitor(mat.coeff(row, col), row, col);
  }
};

template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &mat, Visitor& visitor)
  {
    return visitor.init(mat.coeff(0, 0), 0, 0);
  }
};

// This specialization enables visitors on empty matrices at compile-time
template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, 0> {
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &/*mat*/, Visitor& /*visitor*/)
  {}
};

template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, Dynamic>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived& mat, Visitor& visitor)
  {
    visitor.init(mat.coeff(0,0), 0, 0);
    for(Index i = 1; i < mat.rows(); ++i)
      visitor(mat.coeff(i, 0), i, 0);
    for(Index j = 1; j < mat.cols(); ++j)
      for(Index i = 0; i < mat.rows(); ++i)
        visitor(mat.coeff(i, j), i, j);
  }
};

// evaluator adaptor
template<typename XprType>
class visitor_evaluator
{
public:
  EIGEN_DEVICE_FUNC
  explicit visitor_evaluator(const XprType &xpr) : m_evaluator(xpr), m_xpr(xpr) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    RowsAtCompileTime = XprType::RowsAtCompileTime,
    CoeffReadCost = internal::evaluator<XprType>::CoeffReadCost
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_xpr.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_xpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_xpr.size(); }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index row, Index col) const
  { return m_evaluator.coeff(row, col); }

protected:
  internal::evaluator<XprType> m_evaluator;
  const XprType &m_xpr;
};
} // end namespace internal

/** Applies the visitor \a visitor to the whole coefficients of the matrix or vector.
  *
  * The template parameter \a Visitor is the type of the visitor and provides the following interface:
  * \code
  * struct MyVisitor {
  *   // called for the first coefficient
  *   void init(const Scalar& value, Index i, Index j);
  *   // called for all other coefficients
  *   void operator() (const Scalar& value, Index i, Index j);
  * };
  * \endcode
  *
  * \note compared to one or two \em for \em loops, visitors offer automatic
  * unrolling for small fixed size matrix.
  *
  * \note if the matrix is empty, then the visitor is left unchanged.
  *
  * \sa minCoeff(Index*,Index*), maxCoeff(Index*,Index*), DenseBase::redux()
  */
template<typename Derived>
template<typename Visitor>
EIGEN_DEVICE_FUNC
void DenseBase<Derived>::visit(Visitor& visitor) const
{
  if(size()==0)
    return;

  typedef typename internal::visitor_evaluator<Derived> ThisEvaluator;
  ThisEvaluator thisEval(derived());

  enum {
    unroll =  SizeAtCompileTime != Dynamic
           && SizeAtCompileTime * int(ThisEvaluator::CoeffReadCost) + (SizeAtCompileTime-1) * int(internal::functor_traits<Visitor>::Cost) <= EIGEN_UNROLLING_LIMIT
  };
  return internal::visitor_impl<Visitor, ThisEvaluator, unroll ? int(SizeAtCompileTime) : Dynamic>::run(thisEval, visitor);
}

namespace internal {

/** \internal
  * \brief Base class to implement min and max visitors
  */
template <typename Derived>
struct coeff_visitor
{
  // default initialization to avoid countless invalid maybe-uninitialized warnings by gcc
  EIGEN_DEVICE_FUNC
  coeff_visitor() : row(-1), col(-1), res(0) {}
  typedef typename Derived::Scalar Scalar;
  Index row, col;
  Scalar res;
  EIGEN_DEVICE_FUNC
  inline void init(const Scalar& value, Index i, Index j)
  {
    res = value;
    row = i;
    col = j;
  }
};

/** \internal
  * \brief Visitor computing the min coefficient with its value and coordinates
  *
  * \sa DenseBase::minCoeff(Index*, Index*)
  */
template <typename Derived, int NaNPropagation>
struct min_coeff_visitor : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if(value < this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct min_coeff_visitor<Derived, PropagateNumbers> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(this->res) || (!(numext::isnan)(value) && value < this->res))
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct min_coeff_visitor<Derived, PropagateNaN> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(value) || value < this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template<typename Scalar, int NaNPropagation>
    struct functor_traits<min_coeff_visitor<Scalar, NaNPropagation> > {
  enum {
    Cost = NumTraits<Scalar>::AddCost
  };
};

/** \internal
  * \brief Visitor computing the max coefficient with its value and coordinates
  *
  * \sa DenseBase::maxCoeff(Index*, Index*)
  */
template <typename Derived, int NaNPropagation>
struct max_coeff_visitor : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if(value > this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct max_coeff_visitor<Derived, PropagateNumbers> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(this->res) || (!(numext::isnan)(value) && value > this->res))
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct max_coeff_visitor<Derived, PropagateNaN> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(value) || value > this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template<typename Scalar, int NaNPropagation>
struct functor_traits<max_coeff_visitor<Scalar, NaNPropagation> > {
  enum {
    Cost = NumTraits<Scalar>::AddCost
  };
};

} // end namespace internal

/** \fn DenseBase<Derived>::minCoeff(IndexType* rowId, IndexType* colId) const
  * \returns the minimum of all coefficients of *this and puts in *row and *col its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(Index*), DenseBase::maxCoeff(Index*,Index*), DenseBase::visit(), DenseBase::minCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff(IndexType* rowId, IndexType* colId) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  internal::min_coeff_visitor<Derived, NaNPropagation> minVisitor;
  this->visit(minVisitor);
  *rowId = minVisitor.row;
  if (colId) *colId = minVisitor.col;
  return minVisitor.res;
}

/** \returns the minimum of all coefficients of *this and puts in *index its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::maxCoeff(IndexType*,IndexType*), DenseBase::visit(), DenseBase::minCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff(IndexType* index) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      internal::min_coeff_visitor<Derived, NaNPropagation> minVisitor;
  this->visit(minVisitor);
  *index = IndexType((RowsAtCompileTime==1) ? minVisitor.col : minVisitor.row);
  return minVisitor.res;
}

/** \fn DenseBase<Derived>::maxCoeff(IndexType* rowId, IndexType* colId) const
  * \returns the maximum of all coefficients of *this and puts in *row and *col its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::visit(), DenseBase::maxCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff(IndexType* rowPtr, IndexType* colPtr) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  internal::max_coeff_visitor<Derived, NaNPropagation> maxVisitor;
  this->visit(maxVisitor);
  *rowPtr = maxVisitor.row;
  if (colPtr) *colPtr = maxVisitor.col;
  return maxVisitor.res;
}

/** \returns the maximum of all coefficients of *this and puts in *index its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::maxCoeff(IndexType*,IndexType*), DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::visitor(), DenseBase::maxCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff(IndexType* index) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      internal::max_coeff_visitor<Derived, NaNPropagation> maxVisitor;
  this->visit(maxVisitor);
  *index = (RowsAtCompileTime==1) ? maxVisitor.col : maxVisitor.row;
  return maxVisitor.res;
}

} // end namespace Eigen

#endif // EIGEN_VISITOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_AVX_H
#define EIGEN_COMPLEX_AVX_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet4cf
{
  EIGEN_STRONG_INLINE Packet4cf() {}
  EIGEN_STRONG_INLINE explicit Packet4cf(const __m256& a) : v(a) {}
  __m256  v;
};

#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet4cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet4cf> {
  typedef std::complex<float> type;
  typedef Packet2cf half;
  typedef Packet8f as_real;
  enum {
    size=4,
    alignment=Aligned32,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet4cf padd<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf psub<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_sub_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pnegate(const Packet4cf& a)
{
  return Packet4cf(pnegate(a.v));
}
template<> EIGEN_STRONG_INLINE Packet4cf pconj(const Packet4cf& a)
{
  const __m256 mask = _mm256_castsi256_ps(_mm256_setr_epi32(0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet4cf(_mm256_xor_ps(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet4cf pmul<Packet4cf>(const Packet4cf& a, const Packet4cf& b)
{
  __m256 tmp1 = _mm256_mul_ps(_mm256_moveldup_ps(a.v), b.v);
  __m256 tmp2 = _mm256_mul_ps(_mm256_movehdup_ps(a.v), _mm256_permute_ps(b.v, _MM_SHUFFLE(2,3,0,1)));
  __m256 result = _mm256_addsub_ps(tmp1, tmp2);
  return Packet4cf(result);
}

template <>
EIGEN_STRONG_INLINE Packet4cf pcmp_eq(const Packet4cf& a, const Packet4cf& b) {
  __m256 eq = _mm256_cmp_ps(a.v, b.v, _CMP_EQ_OQ);
  return Packet4cf(_mm256_and_ps(eq, _mm256_permute_ps(eq, 0xb1)));
}

template<> EIGEN_STRONG_INLINE Packet4cf ptrue<Packet4cf>(const Packet4cf& a) { return Packet4cf(ptrue(Packet8f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet4cf pand   <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_and_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf por    <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_or_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pxor   <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_xor_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pandnot<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_andnot_ps(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet4cf pload <Packet4cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet4cf(pload<Packet8f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet4cf ploadu<Packet4cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet4cf(ploadu<Packet8f>(&numext::real_ref(*from))); }


template<> EIGEN_STRONG_INLINE Packet4cf pset1<Packet4cf>(const std::complex<float>& from)
{
  return Packet4cf(_mm256_castpd_ps(_mm256_broadcast_sd((const double*)(const void*)&from)));
}

template<> EIGEN_STRONG_INLINE Packet4cf ploaddup<Packet4cf>(const std::complex<float>* from)
{
  // FIXME The following might be optimized using _mm256_movedup_pd
  Packet2cf a = ploaddup<Packet2cf>(from);
  Packet2cf b = ploaddup<Packet2cf>(from+1);
  return  Packet4cf(_mm256_insertf128_ps(_mm256_castps128_ps256(a.v), b.v, 1));
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float>* to, const Packet4cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to, const Packet4cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet4cf pgather<std::complex<float>, Packet4cf>(const std::complex<float>* from, Index stride)
{
  return Packet4cf(_mm256_set_ps(std::imag(from[3*stride]), std::real(from[3*stride]),
                                 std::imag(from[2*stride]), std::real(from[2*stride]),
                                 std::imag(from[1*stride]), std::real(from[1*stride]),
                                 std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet4cf>(std::complex<float>* to, const Packet4cf& from, Index stride)
{
  __m128 low = _mm256_extractf128_ps(from.v, 0);
  to[stride*0] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(low, low, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(low, low, 1)));
  to[stride*1] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(low, low, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(low, low, 3)));

  __m128 high = _mm256_extractf128_ps(from.v, 1);
  to[stride*2] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(high, high, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(high, high, 1)));
  to[stride*3] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(high, high, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(high, high, 3)));

}

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet4cf>(const Packet4cf& a)
{
  return pfirst(Packet2cf(_mm256_castps256_ps128(a.v)));
}

template<> EIGEN_STRONG_INLINE Packet4cf preverse(const Packet4cf& a) {
  __m128 low  = _mm256_extractf128_ps(a.v, 0);
  __m128 high = _mm256_extractf128_ps(a.v, 1);
  __m128d lowd  = _mm_castps_pd(low);
  __m128d highd = _mm_castps_pd(high);
  low  = _mm_castpd_ps(_mm_shuffle_pd(lowd,lowd,0x1));
  high = _mm_castpd_ps(_mm_shuffle_pd(highd,highd,0x1));
  __m256 result = _mm256_setzero_ps();
  result = _mm256_insertf128_ps(result, low, 1);
  result = _mm256_insertf128_ps(result, high, 0);
  return Packet4cf(result);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet4cf>(const Packet4cf& a)
{
  return predux(padd(Packet2cf(_mm256_extractf128_ps(a.v,0)),
                     Packet2cf(_mm256_extractf128_ps(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet4cf>(const Packet4cf& a)
{
  return predux_mul(pmul(Packet2cf(_mm256_extractf128_ps(a.v, 0)),
                         Packet2cf(_mm256_extractf128_ps(a.v, 1))));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet4cf,Packet8f)

template<> EIGEN_STRONG_INLINE Packet4cf pdiv<Packet4cf>(const Packet4cf& a, const Packet4cf& b)
{
  Packet4cf num = pmul(a, pconj(b));
  __m256 tmp = _mm256_mul_ps(b.v, b.v);
  __m256 tmp2    = _mm256_shuffle_ps(tmp,tmp,0xB1);
  __m256 denom = _mm256_add_ps(tmp, tmp2);
  return Packet4cf(_mm256_div_ps(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet4cf pcplxflip<Packet4cf>(const Packet4cf& x)
{
  return Packet4cf(_mm256_shuffle_ps(x.v, x.v, _MM_SHUFFLE(2, 3, 0 ,1)));
}

//---------- double ----------
struct Packet2cd
{
  EIGEN_STRONG_INLINE Packet2cd() {}
  EIGEN_STRONG_INLINE explicit Packet2cd(const __m256d& a) : v(a) {}
  __m256d  v;
};

#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet2cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 2,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet2cd> {
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet4d as_real;
  enum {
    size=2,
    alignment=Aligned32,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet2cd padd<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd psub<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pnegate(const Packet2cd& a) { return Packet2cd(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pconj(const Packet2cd& a)
{
  const __m256d mask = _mm256_castsi256_pd(_mm256_set_epi32(0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0));
  return Packet2cd(_mm256_xor_pd(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet2cd pmul<Packet2cd>(const Packet2cd& a, const Packet2cd& b)
{
  __m256d tmp1 = _mm256_shuffle_pd(a.v,a.v,0x0);
  __m256d even = _mm256_mul_pd(tmp1, b.v);
  __m256d tmp2 = _mm256_shuffle_pd(a.v,a.v,0xF);
  __m256d tmp3 = _mm256_shuffle_pd(b.v,b.v,0x5);
  __m256d odd  = _mm256_mul_pd(tmp2, tmp3);
  return Packet2cd(_mm256_addsub_pd(even, odd));
}

template <>
EIGEN_STRONG_INLINE Packet2cd pcmp_eq(const Packet2cd& a, const Packet2cd& b) {
  __m256d eq = _mm256_cmp_pd(a.v, b.v, _CMP_EQ_OQ);
  return Packet2cd(pand(eq, _mm256_permute_pd(eq, 0x5)));
}

template<> EIGEN_STRONG_INLINE Packet2cd ptrue<Packet2cd>(const Packet2cd& a) { return Packet2cd(ptrue(Packet4d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet2cd pand   <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_and_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd por    <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_or_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pxor   <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_xor_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pandnot<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_andnot_pd(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet2cd pload <Packet2cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet2cd(pload<Packet4d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cd ploadu<Packet2cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cd(ploadu<Packet4d>((const double*)from)); }

template<> EIGEN_STRONG_INLINE Packet2cd pset1<Packet2cd>(const std::complex<double>& from)
{
  // in case casting to a __m128d* is really not safe, then we can still fallback to this version: (much slower though)
//   return Packet2cd(_mm256_loadu2_m128d((const double*)&from,(const double*)&from));
    return Packet2cd(_mm256_broadcast_pd((const __m128d*)(const void*)&from));
}

template<> EIGEN_STRONG_INLINE Packet2cd ploaddup<Packet2cd>(const std::complex<double>* from) { return pset1<Packet2cd>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet2cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet2cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet2cd pgather<std::complex<double>, Packet2cd>(const std::complex<double>* from, Index stride)
{
  return Packet2cd(_mm256_set_pd(std::imag(from[1*stride]), std::real(from[1*stride]),
				 std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet2cd>(std::complex<double>* to, const Packet2cd& from, Index stride)
{
  __m128d low = _mm256_extractf128_pd(from.v, 0);
  to[stride*0] = std::complex<double>(_mm_cvtsd_f64(low), _mm_cvtsd_f64(_mm_shuffle_pd(low, low, 1)));
  __m128d high = _mm256_extractf128_pd(from.v, 1);
  to[stride*1] = std::complex<double>(_mm_cvtsd_f64(high), _mm_cvtsd_f64(_mm_shuffle_pd(high, high, 1)));
}

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet2cd>(const Packet2cd& a)
{
  __m128d low = _mm256_extractf128_pd(a.v, 0);
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, low);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet2cd preverse(const Packet2cd& a) {
  __m256d result = _mm256_permute2f128_pd(a.v, a.v, 1);
  return Packet2cd(result);
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet2cd>(const Packet2cd& a)
{
  return predux(padd(Packet1cd(_mm256_extractf128_pd(a.v,0)),
                     Packet1cd(_mm256_extractf128_pd(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet2cd>(const Packet2cd& a)
{
  return predux(pmul(Packet1cd(_mm256_extractf128_pd(a.v,0)),
                     Packet1cd(_mm256_extractf128_pd(a.v,1))));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cd,Packet4d)

template<> EIGEN_STRONG_INLINE Packet2cd pdiv<Packet2cd>(const Packet2cd& a, const Packet2cd& b)
{
  Packet2cd num = pmul(a, pconj(b));
  __m256d tmp = _mm256_mul_pd(b.v, b.v);
  __m256d denom = _mm256_hadd_pd(tmp, tmp);
  return Packet2cd(_mm256_div_pd(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet2cd pcplxflip<Packet2cd>(const Packet2cd& x)
{
  return Packet2cd(_mm256_shuffle_pd(x.v, x.v, 0x5));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4cf,4>& kernel) {
  __m256d P0 = _mm256_castps_pd(kernel.packet[0].v);
  __m256d P1 = _mm256_castps_pd(kernel.packet[1].v);
  __m256d P2 = _mm256_castps_pd(kernel.packet[2].v);
  __m256d P3 = _mm256_castps_pd(kernel.packet[3].v);

  __m256d T0 = _mm256_shuffle_pd(P0, P1, 15);
  __m256d T1 = _mm256_shuffle_pd(P0, P1, 0);
  __m256d T2 = _mm256_shuffle_pd(P2, P3, 15);
  __m256d T3 = _mm256_shuffle_pd(P2, P3, 0);

  kernel.packet[1].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T0, T2, 32));
  kernel.packet[3].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T0, T2, 49));
  kernel.packet[0].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T1, T3, 32));
  kernel.packet[2].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T1, T3, 49));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2cd,2>& kernel) {
  __m256d tmp = _mm256_permute2f128_pd(kernel.packet[0].v, kernel.packet[1].v, 0+(2<<4));
  kernel.packet[1].v = _mm256_permute2f128_pd(kernel.packet[0].v, kernel.packet[1].v, 1+(3<<4));
 kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cd psqrt<Packet2cd>(const Packet2cd& a) {
  return psqrt_complex<Packet2cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet4cf psqrt<Packet4cf>(const Packet4cf& a) {
  return psqrt_complex<Packet4cf>(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_AVX_H
#define EIGEN_MATH_FUNCTIONS_AVX_H

/* The sin and cos functions of this file are loosely derived from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

namespace Eigen {

namespace internal {

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
psin<Packet8f>(const Packet8f& _x) {
  return psin_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
pcos<Packet8f>(const Packet8f& _x) {
  return pcos_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
plog<Packet8f>(const Packet8f& _x) {
  return plog_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
plog<Packet4d>(const Packet4d& _x) {
  return plog_double(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
plog2<Packet8f>(const Packet8f& _x) {
  return plog2_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
plog2<Packet4d>(const Packet4d& _x) {
  return plog2_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f plog1p<Packet8f>(const Packet8f& _x) {
  return generic_plog1p(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f pexpm1<Packet8f>(const Packet8f& _x) {
  return generic_expm1(_x);
}

// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
pexp<Packet8f>(const Packet8f& _x) {
  return pexp_float(_x);
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
ptanh<Packet8f>(const Packet8f& _x) {
  return internal::generic_fast_tanh_float(_x);
}

// Exponential function for doubles.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
pexp<Packet4d>(const Packet4d& _x) {
  return pexp_double(_x);
}

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. It does not handle +inf, or denormalized numbers correctly.
// The main advantage of this approach is not just speed, but also the fact that
// it can be inlined and pipelined with other computations, further reducing its
// effective latency. This is similar to Quake3's fast inverse square root.
// For detail see here: http://www.beyond3d.com/content/articles/8/
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f psqrt<Packet8f>(const Packet8f& _x) {
  Packet8f minus_half_x = pmul(_x, pset1<Packet8f>(-0.5f));
  Packet8f denormal_mask = pandnot(
      pcmp_lt(_x, pset1<Packet8f>((std::numeric_limits<float>::min)())),
      pcmp_lt(_x, pzero(_x)));

  // Compute approximate reciprocal sqrt.
  Packet8f x = _mm256_rsqrt_ps(_x);
  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(minus_half_x, pmul(x,x), pset1<Packet8f>(1.5f)));
  // Flush results for denormals to zero.
  return pandnot(pmul(_x,x), denormal_mask);
}

#else

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f psqrt<Packet8f>(const Packet8f& _x) {
  return _mm256_sqrt_ps(_x);
}

#endif

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4d psqrt<Packet4d>(const Packet4d& _x) {
  return _mm256_sqrt_pd(_x);
}

#if EIGEN_FAST_MATH
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f prsqrt<Packet8f>(const Packet8f& _x) {
  _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(inf, 0x7f800000);
  _EIGEN_DECLARE_CONST_Packet8f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet8f(minus_half, -0.5f);
  _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(flt_min, 0x00800000);

  Packet8f neg_half = pmul(_x, p8f_minus_half);

  // select only the inverse sqrt of positive normal inputs (denormals are
  // flushed to zero and cause infs as well).
  Packet8f lt_min_mask = _mm256_cmp_ps(_x, p8f_flt_min, _CMP_LT_OQ);
  Packet8f inf_mask =  _mm256_cmp_ps(_x, p8f_inf, _CMP_EQ_OQ);
  Packet8f not_normal_finite_mask = _mm256_or_ps(lt_min_mask, inf_mask);

  // Compute an approximate result using the rsqrt intrinsic.
  Packet8f y_approx = _mm256_rsqrt_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet8f y_newton = pmul(y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p8f_one_point_five));

  // Select the result of the Newton-Raphson step for positive normal arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(x) = +inf if
  // x is zero or a positive denormalized float (equivalent to flushing positive
  // denormalized inputs to zero).
  return pselect<Packet8f>(not_normal_finite_mask, y_approx, y_newton);
}

#else
template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f prsqrt<Packet8f>(const Packet8f& _x) {
  _EIGEN_DECLARE_CONST_Packet8f(one, 1.0f);
  return _mm256_div_ps(p8f_one, _mm256_sqrt_ps(_x));
}
#endif

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4d prsqrt<Packet4d>(const Packet4d& _x) {
  _EIGEN_DECLARE_CONST_Packet4d(one, 1.0);
  return _mm256_div_pd(p4d_one, _mm256_sqrt_pd(_x));
}

F16_PACKET_FUNCTION(Packet8f, Packet8h, psin)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pcos)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog2)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog1p)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pexpm1)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pexp)
F16_PACKET_FUNCTION(Packet8f, Packet8h, ptanh)
F16_PACKET_FUNCTION(Packet8f, Packet8h, psqrt)
F16_PACKET_FUNCTION(Packet8f, Packet8h, prsqrt)

template <>
EIGEN_STRONG_INLINE Packet8h pfrexp(const Packet8h& a, Packet8h& exponent) {
  Packet8f fexponent;
  const Packet8h out = float2half(pfrexp<Packet8f>(half2float(a), fexponent));
  exponent = float2half(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet8h pldexp(const Packet8h& a, const Packet8h& exponent) {
  return float2half(pldexp<Packet8f>(half2float(a), half2float(exponent)));
}

BF16_PACKET_FUNCTION(Packet8f, Packet8bf, psin)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pcos)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog2)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog1p)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pexpm1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pexp)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, ptanh)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, psqrt)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, prsqrt)

template <>
EIGEN_STRONG_INLINE Packet8bf pfrexp(const Packet8bf& a, Packet8bf& exponent) {
  Packet8f fexponent;
  const Packet8bf out = F32ToBf16(pfrexp<Packet8f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet8bf pldexp(const Packet8bf& a, const Packet8bf& exponent) {
  return F32ToBf16(pldexp<Packet8f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_AVX_H
#define EIGEN_PACKET_MATH_AVX_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#if !defined(EIGEN_VECTORIZE_AVX512) && !defined(EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS)
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 16
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

typedef __m256  Packet8f;
typedef __m256i Packet8i;
typedef __m256d Packet4d;
typedef eigen_packet_wrapper<__m128i, 2> Packet8h;
typedef eigen_packet_wrapper<__m128i, 3> Packet8bf;

template<> struct is_arithmetic<__m256>  { enum { value = true }; };
template<> struct is_arithmetic<__m256i> { enum { value = true }; };
template<> struct is_arithmetic<__m256d> { enum { value = true }; };
template<> struct is_arithmetic<Packet8h> { enum { value = true }; };
template<> struct is_arithmetic<Packet8bf> { enum { value = true }; };

#define _EIGEN_DECLARE_CONST_Packet8f(NAME,X) \
  const Packet8f p8f_##NAME = pset1<Packet8f>(X)

#define _EIGEN_DECLARE_CONST_Packet4d(NAME,X) \
  const Packet4d p4d_##NAME = pset1<Packet4d>(X)

#define _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(NAME,X) \
  const Packet8f p8f_##NAME = _mm256_castsi256_ps(pset1<Packet8i>(X))

#define _EIGEN_DECLARE_CONST_Packet8i(NAME,X) \
  const Packet8i p8i_##NAME = pset1<Packet8i>(X)

// Use the packet_traits defined in AVX512/PacketMath.h instead if we're going
// to leverage AVX512 instructions.
#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<float>  : default_packet_traits
{
  typedef Packet8f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasCmp  = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasExp = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};
template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet4d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,
    HasHalfPacket = 1,

    HasCmp  = 1,
    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasBlend = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet8h type;
  // There is no half-size packet for Packet8h.
  typedef Packet8h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasCmp    = 1,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasSin    = EIGEN_FAST_MATH,
    HasCos    = EIGEN_FAST_MATH,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog    = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasTanh   = EIGEN_FAST_MATH,
    HasErf    = EIGEN_FAST_MATH,
    HasBlend  = 0,
    HasRound  = 1,
    HasFloor  = 1,
    HasCeil   = 1,
    HasRint   = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};

template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet8bf type;
  // There is no half-size packet for current Packet8bf.
  // TODO: support as SSE path.
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasCmp = 1,
    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 0,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};
#endif

template<> struct scalar_div_cost<float,true> { enum { value = 14 }; };
template<> struct scalar_div_cost<double,true> { enum { value = 16 }; };

/* Proper support for integers is only provided by AVX2. In the meantime, we'll
   use SSE instructions and packets to deal with integers.
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet8i type;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8
  };
};
*/

template<> struct unpacket_traits<Packet8f> {
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet8i  integer_packet;
  typedef uint8_t   mask_t;
  enum {size=8, alignment=Aligned32, vectorizable=true, masked_load_available=true, masked_store_available=true};
};
template<> struct unpacket_traits<Packet4d> {
  typedef double type;
  typedef Packet2d half;
  enum {size=4, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8i> { typedef int    type; typedef Packet4i half; enum {size=8, alignment=Aligned32, vectorizable=false, masked_load_available=false, masked_store_available=false}; };
template<> struct unpacket_traits<Packet8bf> { typedef bfloat16 type; typedef Packet8bf half; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; };

// Helper function for bit packing snippet of low precision comparison.
// It packs the flags from 16x16 to 8x16.
EIGEN_STRONG_INLINE __m128i Pack16To8(Packet8f rf) {
  return _mm_packs_epi32(_mm256_extractf128_si256(_mm256_castps_si256(rf), 0),
                         _mm256_extractf128_si256(_mm256_castps_si256(rf), 1));
}


template<> EIGEN_STRONG_INLINE Packet8f pset1<Packet8f>(const float&  from) { return _mm256_set1_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d pset1<Packet4d>(const double& from) { return _mm256_set1_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i pset1<Packet8i>(const int&    from) { return _mm256_set1_epi32(from); }

template<> EIGEN_STRONG_INLINE Packet8f pset1frombits<Packet8f>(unsigned int from) { return _mm256_castsi256_ps(pset1<Packet8i>(from)); }
template<> EIGEN_STRONG_INLINE Packet4d pset1frombits<Packet4d>(uint64_t from) { return _mm256_castsi256_pd(_mm256_set1_epi64x(from)); }

template<> EIGEN_STRONG_INLINE Packet8f pzero(const Packet8f& /*a*/) { return _mm256_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet4d pzero(const Packet4d& /*a*/) { return _mm256_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet8i pzero(const Packet8i& /*a*/) { return _mm256_setzero_si256(); }


template<> EIGEN_STRONG_INLINE Packet8f peven_mask(const Packet8f& /*a*/) { return _mm256_castsi256_ps(_mm256_set_epi32(0, -1, 0, -1, 0, -1, 0, -1)); }
template<> EIGEN_STRONG_INLINE Packet8i peven_mask(const Packet8i& /*a*/) { return _mm256_set_epi32(0, -1, 0, -1, 0, -1, 0, -1); }
template<> EIGEN_STRONG_INLINE Packet4d peven_mask(const Packet4d& /*a*/) { return _mm256_castsi256_pd(_mm256_set_epi32(0, 0, -1, -1, 0, 0, -1, -1)); }

template<> EIGEN_STRONG_INLINE Packet8f pload1<Packet8f>(const float*  from) { return _mm256_broadcast_ss(from); }
template<> EIGEN_STRONG_INLINE Packet4d pload1<Packet4d>(const double* from) { return _mm256_broadcast_sd(from); }

template<> EIGEN_STRONG_INLINE Packet8f plset<Packet8f>(const float& a) { return _mm256_add_ps(_mm256_set1_ps(a), _mm256_set_ps(7.0,6.0,5.0,4.0,3.0,2.0,1.0,0.0)); }
template<> EIGEN_STRONG_INLINE Packet4d plset<Packet4d>(const double& a) { return _mm256_add_pd(_mm256_set1_pd(a), _mm256_set_pd(3.0,2.0,1.0,0.0)); }

template<> EIGEN_STRONG_INLINE Packet8f padd<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_add_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d padd<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_add_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i padd<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_add_epi32(a,b);
#else
  __m128i lo = _mm_add_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_add_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f psub<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_sub_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d psub<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_sub_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i psub<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_sub_epi32(a,b);
#else
  __m128i lo = _mm_sub_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_sub_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pnegate(const Packet8f& a)
{
  return _mm256_sub_ps(_mm256_set1_ps(0.0),a);
}
template<> EIGEN_STRONG_INLINE Packet4d pnegate(const Packet4d& a)
{
  return _mm256_sub_pd(_mm256_set1_pd(0.0),a);
}

template<> EIGEN_STRONG_INLINE Packet8f pconj(const Packet8f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4d pconj(const Packet4d& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8i pconj(const Packet8i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8f pmul<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_mul_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pmul<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_mul_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pmul<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_mullo_epi32(a,b);
#else
  const __m128i lo = _mm_mullo_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  const __m128i hi = _mm_mullo_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pdiv<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_div_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pdiv<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_div_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pdiv<Packet8i>(const Packet8i& /*a*/, const Packet8i& /*b*/)
{ eigen_assert(false && "packet integer division are not supported by AVX");
  return pset1<Packet8i>(0);
}

#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE Packet8f pmadd(const Packet8f& a, const Packet8f& b, const Packet8f& c) {
#if ( (EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<80) || (EIGEN_COMP_CLANG) )
  // Clang stupidly generates a vfmadd213ps instruction plus some vmovaps on registers,
  //  and even register spilling with clang>=6.0 (bug 1637).
  // Gcc stupidly generates a vfmadd132ps instruction.
  // So let's enforce it to generate a vfmadd231ps instruction since the most common use
  //  case is to accumulate the result of the product.
  Packet8f res = c;
  __asm__("vfmadd231ps %[a], %[b], %[c]" : [c] "+x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  return _mm256_fmadd_ps(a,b,c);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmadd(const Packet4d& a, const Packet4d& b, const Packet4d& c) {
#if ( (EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<80) || (EIGEN_COMP_CLANG) )
  // see above
  Packet4d res = c;
  __asm__("vfmadd231pd %[a], %[b], %[c]" : [c] "+x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  return _mm256_fmadd_pd(a,b,c);
#endif
}
#endif

template<> EIGEN_STRONG_INLINE Packet8f pcmp_le(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_LE_OQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_lt(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_LT_OQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_lt_or_nan(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a, b, _CMP_NGE_UQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_eq(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_EQ_OQ); }

template<> EIGEN_STRONG_INLINE Packet4d pcmp_le(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_LE_OQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_lt(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_LT_OQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_lt_or_nan(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a, b, _CMP_NGE_UQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_eq(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_EQ_OQ); }


template<> EIGEN_STRONG_INLINE Packet8i pcmp_eq(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_cmpeq_epi32(a,b);
#else
  __m128i lo = _mm_cmpeq_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_cmpeq_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pmin<Packet8f>(const Packet8f& a, const Packet8f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may flip
  // the argument order in calls to _mm_min_ps/_mm_max_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  Packet8f res;
  asm("vminps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::min.
  return _mm256_min_ps(b,a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmin<Packet4d>(const Packet4d& a, const Packet4d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet4d res;
  asm("vminpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::min.
  return _mm256_min_pd(b,a);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pmax<Packet8f>(const Packet8f& a, const Packet8f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet8f res;
  asm("vmaxps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::max.
  return _mm256_max_ps(b,a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmax<Packet4d>(const Packet4d& a, const Packet4d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet4d res;
  asm("vmaxpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::max.
  return _mm256_max_pd(b,a);
#endif
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet8f pmin<PropagateNumbers, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmin<PropagateNumbers, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmax<PropagateNumbers, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmax<PropagateNumbers, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmin<PropagateNaN, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmin<PropagateNaN, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmax<PropagateNaN, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmax<PropagateNaN, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet4d>);
}

template<> EIGEN_STRONG_INLINE Packet8f print<Packet8f>(const Packet8f& a) { return _mm256_round_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet4d print<Packet4d>(const Packet4d& a) { return _mm256_round_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet8f pceil<Packet8f>(const Packet8f& a) { return _mm256_ceil_ps(a); }
template<> EIGEN_STRONG_INLINE Packet4d pceil<Packet4d>(const Packet4d& a) { return _mm256_ceil_pd(a); }

template<> EIGEN_STRONG_INLINE Packet8f pfloor<Packet8f>(const Packet8f& a) { return _mm256_floor_ps(a); }
template<> EIGEN_STRONG_INLINE Packet4d pfloor<Packet4d>(const Packet4d& a) { return _mm256_floor_pd(a); }


template<> EIGEN_STRONG_INLINE Packet8i ptrue<Packet8i>(const Packet8i& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqd has lower latency than the more general vcmpps
  return _mm256_cmpeq_epi32(a,a);
#else
  const __m256 b = _mm256_castsi256_ps(a);
  return _mm256_castps_si256(_mm256_cmp_ps(b,b,_CMP_TRUE_UQ));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f ptrue<Packet8f>(const Packet8f& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqd has lower latency than the more general vcmpps
  const __m256i b = _mm256_castps_si256(a);
  return _mm256_castsi256_ps(_mm256_cmpeq_epi32(b,b));
#else
  return _mm256_cmp_ps(a,a,_CMP_TRUE_UQ);
#endif
}

template<> EIGEN_STRONG_INLINE Packet4d ptrue<Packet4d>(const Packet4d& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqq has lower latency than the more general vcmppd
  const __m256i b = _mm256_castpd_si256(a);
  return _mm256_castsi256_pd(_mm256_cmpeq_epi64(b,b));
#else
  return _mm256_cmp_pd(a,a,_CMP_TRUE_UQ);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pand<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_and_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pand<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_and_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pand<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_and_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_and_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f por<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_or_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d por<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_or_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i por<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_or_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_or_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pxor<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_xor_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pxor<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_xor_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pxor<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_xor_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_xor_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pandnot<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_andnot_ps(b,a); }
template<> EIGEN_STRONG_INLINE Packet4d pandnot<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_andnot_pd(b,a); }
template<> EIGEN_STRONG_INLINE Packet8i pandnot<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_andnot_si256(b,a);
#else
  return _mm256_castps_si256(_mm256_andnot_ps(_mm256_castsi256_ps(b),_mm256_castsi256_ps(a)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pround<Packet8f>(const Packet8f& a)
{
  const Packet8f mask = pset1frombits<Packet8f>(static_cast<numext::uint32_t>(0x80000000u));
  const Packet8f prev0dot5 = pset1frombits<Packet8f>(static_cast<numext::uint32_t>(0x3EFFFFFFu));
  return _mm256_round_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}
template<> EIGEN_STRONG_INLINE Packet4d pround<Packet4d>(const Packet4d& a)
{
  const Packet4d mask = pset1frombits<Packet4d>(static_cast<numext::uint64_t>(0x8000000000000000ull));
  const Packet4d prev0dot5 = pset1frombits<Packet4d>(static_cast<numext::uint64_t>(0x3FDFFFFFFFFFFFFFull));
  return _mm256_round_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet8f pselect<Packet8f>(const Packet8f& mask, const Packet8f& a, const Packet8f& b)
{ return _mm256_blendv_ps(b,a,mask); }
template<> EIGEN_STRONG_INLINE Packet4d pselect<Packet4d>(const Packet4d& mask, const Packet4d& a, const Packet4d& b)
{ return _mm256_blendv_pd(b,a,mask); }

template<int N> EIGEN_STRONG_INLINE Packet8i parithmetic_shift_right(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_srai_epi32(a, N);
#else
  __m128i lo = _mm_srai_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_srai_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<int N> EIGEN_STRONG_INLINE Packet8i plogical_shift_right(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_srli_epi32(a, N);
#else
  __m128i lo = _mm_srli_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_srli_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<int N> EIGEN_STRONG_INLINE Packet8i plogical_shift_left(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_slli_epi32(a, N);
#else
  __m128i lo = _mm_slli_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_slli_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pload<Packet8f>(const float*   from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d pload<Packet4d>(const double*  from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i pload<Packet8i>(const int*     from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_si256(reinterpret_cast<const __m256i*>(from)); }

template<> EIGEN_STRONG_INLINE Packet8f ploadu<Packet8f>(const float* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d ploadu<Packet4d>(const double* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i ploadu<Packet8i>(const int* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from)); }

template<> EIGEN_STRONG_INLINE Packet8f ploadu<Packet8f>(const float* from, uint8_t umask) {
  Packet8i mask = _mm256_set1_epi8(static_cast<char>(umask));
  const Packet8i bit_mask = _mm256_set_epi32(0xffffff7f, 0xffffffbf, 0xffffffdf, 0xffffffef, 0xfffffff7, 0xfffffffb, 0xfffffffd, 0xfffffffe);
  mask = por<Packet8i>(mask, bit_mask);
  mask = pcmp_eq<Packet8i>(mask, _mm256_set1_epi32(0xffffffff));
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_maskload_ps(from, mask);
}

// Loads 4 floats from memory a returns the packet {a0, a0  a1, a1, a2, a2, a3, a3}
template<> EIGEN_STRONG_INLINE Packet8f ploaddup<Packet8f>(const float* from)
{
  // TODO try to find a way to avoid the need of a temporary register
//   Packet8f tmp  = _mm256_castps128_ps256(_mm_loadu_ps(from));
//   tmp = _mm256_insertf128_ps(tmp, _mm_movehl_ps(_mm256_castps256_ps128(tmp),_mm256_castps256_ps128(tmp)), 1);
//   return _mm256_unpacklo_ps(tmp,tmp);

  // _mm256_insertf128_ps is very slow on Haswell, thus:
  Packet8f tmp = _mm256_broadcast_ps((const __m128*)(const void*)from);
  // mimic an "inplace" permutation of the lower 128bits using a blend
  tmp = _mm256_blend_ps(tmp,_mm256_castps128_ps256(_mm_permute_ps( _mm256_castps256_ps128(tmp), _MM_SHUFFLE(1,0,1,0))), 15);
  // then we can perform a consistent permutation on the global register to get everything in shape:
  return  _mm256_permute_ps(tmp, _MM_SHUFFLE(3,3,2,2));
}
// Loads 2 doubles from memory a returns the packet {a0, a0  a1, a1}
template<> EIGEN_STRONG_INLINE Packet4d ploaddup<Packet4d>(const double* from)
{
  Packet4d tmp = _mm256_broadcast_pd((const __m128d*)(const void*)from);
  return  _mm256_permute_pd(tmp, 3<<2);
}

// Loads 2 floats from memory a returns the packet {a0, a0  a0, a0, a1, a1, a1, a1}
template<> EIGEN_STRONG_INLINE Packet8f ploadquad<Packet8f>(const float* from)
{
  Packet8f tmp = _mm256_castps128_ps256(_mm_broadcast_ss(from));
  return _mm256_insertf128_ps(tmp, _mm_broadcast_ss(from+1), 1);
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet8f& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_store_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet4d& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_store_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet8i& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet8f& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet4d& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*       to, const Packet8i& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet8f& from, uint8_t umask) {
  Packet8i mask = _mm256_set1_epi8(static_cast<char>(umask));
  const Packet8i bit_mask = _mm256_set_epi32(0xffffff7f, 0xffffffbf, 0xffffffdf, 0xffffffef, 0xfffffff7, 0xfffffffb, 0xfffffffd, 0xfffffffe);
  mask = por<Packet8i>(mask, bit_mask);
  mask = pcmp_eq<Packet8i>(mask, _mm256_set1_epi32(0xffffffff));
  EIGEN_DEBUG_UNALIGNED_STORE return _mm256_maskstore_ps(to, mask, from);
}

// NOTE: leverage _mm256_i32gather_ps and _mm256_i32gather_pd if AVX2 instructions are available
// NOTE: for the record the following seems to be slower: return _mm256_i32gather_ps(from, _mm256_set1_epi32(stride), 4);
template<> EIGEN_DEVICE_FUNC inline Packet8f pgather<float, Packet8f>(const float* from, Index stride)
{
  return _mm256_set_ps(from[7*stride], from[6*stride], from[5*stride], from[4*stride],
                       from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet4d pgather<double, Packet4d>(const double* from, Index stride)
{
  return _mm256_set_pd(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet8f>(float* to, const Packet8f& from, Index stride)
{
  __m128 low = _mm256_extractf128_ps(from, 0);
  to[stride*0] = _mm_cvtss_f32(low);
  to[stride*1] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 1));
  to[stride*2] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 2));
  to[stride*3] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 3));

  __m128 high = _mm256_extractf128_ps(from, 1);
  to[stride*4] = _mm_cvtss_f32(high);
  to[stride*5] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 1));
  to[stride*6] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 2));
  to[stride*7] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet4d>(double* to, const Packet4d& from, Index stride)
{
  __m128d low = _mm256_extractf128_pd(from, 0);
  to[stride*0] = _mm_cvtsd_f64(low);
  to[stride*1] = _mm_cvtsd_f64(_mm_shuffle_pd(low, low, 1));
  __m128d high = _mm256_extractf128_pd(from, 1);
  to[stride*2] = _mm_cvtsd_f64(high);
  to[stride*3] = _mm_cvtsd_f64(_mm_shuffle_pd(high, high, 1));
}

template<> EIGEN_STRONG_INLINE void pstore1<Packet8f>(float* to, const float& a)
{
  Packet8f pa = pset1<Packet8f>(a);
  pstore(to, pa);
}
template<> EIGEN_STRONG_INLINE void pstore1<Packet4d>(double* to, const double& a)
{
  Packet4d pa = pset1<Packet4d>(a);
  pstore(to, pa);
}
template<> EIGEN_STRONG_INLINE void pstore1<Packet8i>(int* to, const int& a)
{
  Packet8i pa = pset1<Packet8i>(a);
  pstore(to, pa);
}

#ifndef EIGEN_VECTORIZE_AVX512
template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
#endif

template<> EIGEN_STRONG_INLINE float  pfirst<Packet8f>(const Packet8f& a) {
  return _mm_cvtss_f32(_mm256_castps256_ps128(a));
}
template<> EIGEN_STRONG_INLINE double pfirst<Packet4d>(const Packet4d& a) {
  return _mm_cvtsd_f64(_mm256_castpd256_pd128(a));
}
template<> EIGEN_STRONG_INLINE int    pfirst<Packet8i>(const Packet8i& a) {
  return _mm_cvtsi128_si32(_mm256_castsi256_si128(a));
}


template<> EIGEN_STRONG_INLINE Packet8f preverse(const Packet8f& a)
{
  __m256 tmp = _mm256_shuffle_ps(a,a,0x1b);
  return _mm256_permute2f128_ps(tmp, tmp, 1);
}
template<> EIGEN_STRONG_INLINE Packet4d preverse(const Packet4d& a)
{
   __m256d tmp = _mm256_shuffle_pd(a,a,5);
  return _mm256_permute2f128_pd(tmp, tmp, 1);
  #if 0
  // This version is unlikely to be faster as _mm256_shuffle_ps and _mm256_permute_pd
  // exhibit the same latency/throughput, but it is here for future reference/benchmarking...
  __m256d swap_halves = _mm256_permute2f128_pd(a,a,1);
    return _mm256_permute_pd(swap_halves,5);
  #endif
}

// pabs should be ok
template<> EIGEN_STRONG_INLINE Packet8f pabs(const Packet8f& a)
{
  const Packet8f mask = _mm256_castsi256_ps(_mm256_setr_epi32(0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF));
  return _mm256_and_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4d pabs(const Packet4d& a)
{
  const Packet4d mask = _mm256_castsi256_pd(_mm256_setr_epi32(0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF));
  return _mm256_and_pd(a,mask);
}

template<> EIGEN_STRONG_INLINE Packet8f pfrexp<Packet8f>(const Packet8f& a, Packet8f& exponent) {
  return pfrexp_generic(a,exponent);
}

// Extract exponent without existence of Packet4l.
template<>
EIGEN_STRONG_INLINE  
Packet4d pfrexp_generic_get_biased_exponent(const Packet4d& a) {
  const Packet4d cst_exp_mask  = pset1frombits<Packet4d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  __m256i a_expo = _mm256_castpd_si256(pand(a, cst_exp_mask));
#ifdef EIGEN_VECTORIZE_AVX2
  a_expo = _mm256_srli_epi64(a_expo, 52);
  __m128i lo = _mm256_extractf128_si256(a_expo, 0);
  __m128i hi = _mm256_extractf128_si256(a_expo, 1);
#else
  __m128i lo = _mm256_extractf128_si256(a_expo, 0);
  __m128i hi = _mm256_extractf128_si256(a_expo, 1);
  lo = _mm_srli_epi64(lo, 52);
  hi = _mm_srli_epi64(hi, 52);
#endif
  Packet2d exponent_lo = _mm_cvtepi32_pd(vec4i_swizzle1(lo, 0, 2, 1, 3));
  Packet2d exponent_hi = _mm_cvtepi32_pd(vec4i_swizzle1(hi, 0, 2, 1, 3));
  Packet4d exponent = _mm256_insertf128_pd(_mm256_setzero_pd(), exponent_lo, 0);
  exponent = _mm256_insertf128_pd(exponent, exponent_hi, 1);
  return exponent;
}


template<> EIGEN_STRONG_INLINE Packet4d pfrexp<Packet4d>(const Packet4d& a, Packet4d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet8f pldexp<Packet8f>(const Packet8f& a, const Packet8f& exponent) {
  return pldexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4d pldexp<Packet4d>(const Packet4d& a, const Packet4d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet4d max_exponent = pset1<Packet4d>(2099.0);
  const Packet4i e = _mm256_cvtpd_epi32(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  
  // Split 2^e into four factors and multiply.
  const Packet4i bias = pset1<Packet4i>(1023);
  Packet4i b = parithmetic_shift_right<2>(e);  // floor(e/4)
  
  // 2^b
  Packet4i hi = vec4i_swizzle1(padd(b, bias), 0, 2, 1, 3);
  Packet4i lo = _mm_slli_epi64(hi, 52);
  hi = _mm_slli_epi64(_mm_srli_epi64(hi, 32), 52);
  Packet4d c = _mm256_castsi256_pd(_mm256_insertf128_si256(_mm256_castsi128_si256(lo), hi, 1));
  Packet4d out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  
  // 2^(e - 3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  hi = vec4i_swizzle1(padd(b, bias), 0, 2, 1, 3);
  lo = _mm_slli_epi64(hi, 52);
  hi = _mm_slli_epi64(_mm_srli_epi64(hi, 32), 52);
  c = _mm256_castsi256_pd(_mm256_insertf128_si256(_mm256_castsi128_si256(lo), hi, 1));
  out = pmul(out, c); // a * 2^e
  return out;
}

template<> EIGEN_STRONG_INLINE float predux<Packet8f>(const Packet8f& a)
{
  return predux(Packet4f(_mm_add_ps(_mm256_castps256_ps128(a),_mm256_extractf128_ps(a,1))));
}
template<> EIGEN_STRONG_INLINE double predux<Packet4d>(const Packet4d& a)
{
  return predux(Packet2d(_mm_add_pd(_mm256_castpd256_pd128(a),_mm256_extractf128_pd(a,1))));
}

template<> EIGEN_STRONG_INLINE Packet4f predux_half_dowto4<Packet8f>(const Packet8f& a)
{
  return _mm_add_ps(_mm256_castps256_ps128(a),_mm256_extractf128_ps(a,1));
}

template<> EIGEN_STRONG_INLINE float predux_mul<Packet8f>(const Packet8f& a)
{
  Packet8f tmp;
  tmp = _mm256_mul_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_mul_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_mul_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}
template<> EIGEN_STRONG_INLINE double predux_mul<Packet4d>(const Packet4d& a)
{
  Packet4d tmp;
  tmp = _mm256_mul_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_mul_pd(tmp, _mm256_shuffle_pd(tmp,tmp,1)));
}

template<> EIGEN_STRONG_INLINE float predux_min<Packet8f>(const Packet8f& a)
{
  Packet8f tmp = _mm256_min_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_min_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_min_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}
template<> EIGEN_STRONG_INLINE double predux_min<Packet4d>(const Packet4d& a)
{
  Packet4d tmp = _mm256_min_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_min_pd(tmp, _mm256_shuffle_pd(tmp, tmp, 1)));
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet8f>(const Packet8f& a)
{
  Packet8f tmp = _mm256_max_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_max_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_max_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}

template<> EIGEN_STRONG_INLINE double predux_max<Packet4d>(const Packet4d& a)
{
  Packet4d tmp = _mm256_max_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_max_pd(tmp, _mm256_shuffle_pd(tmp, tmp, 1)));
}

// not needed yet
// template<> EIGEN_STRONG_INLINE bool predux_all(const Packet8f& x)
// {
//   return _mm256_movemask_ps(x)==0xFF;
// }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet8f& x)
{
  return _mm256_movemask_ps(x)!=0;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8f,8>& kernel) {
  __m256 T0 = _mm256_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T1 = _mm256_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T2 = _mm256_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T3 = _mm256_unpackhi_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T4 = _mm256_unpacklo_ps(kernel.packet[4], kernel.packet[5]);
  __m256 T5 = _mm256_unpackhi_ps(kernel.packet[4], kernel.packet[5]);
  __m256 T6 = _mm256_unpacklo_ps(kernel.packet[6], kernel.packet[7]);
  __m256 T7 = _mm256_unpackhi_ps(kernel.packet[6], kernel.packet[7]);
  __m256 S0 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(1,0,1,0));
  __m256 S1 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(3,2,3,2));
  __m256 S2 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(1,0,1,0));
  __m256 S3 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(3,2,3,2));
  __m256 S4 = _mm256_shuffle_ps(T4,T6,_MM_SHUFFLE(1,0,1,0));
  __m256 S5 = _mm256_shuffle_ps(T4,T6,_MM_SHUFFLE(3,2,3,2));
  __m256 S6 = _mm256_shuffle_ps(T5,T7,_MM_SHUFFLE(1,0,1,0));
  __m256 S7 = _mm256_shuffle_ps(T5,T7,_MM_SHUFFLE(3,2,3,2));
  kernel.packet[0] = _mm256_permute2f128_ps(S0, S4, 0x20);
  kernel.packet[1] = _mm256_permute2f128_ps(S1, S5, 0x20);
  kernel.packet[2] = _mm256_permute2f128_ps(S2, S6, 0x20);
  kernel.packet[3] = _mm256_permute2f128_ps(S3, S7, 0x20);
  kernel.packet[4] = _mm256_permute2f128_ps(S0, S4, 0x31);
  kernel.packet[5] = _mm256_permute2f128_ps(S1, S5, 0x31);
  kernel.packet[6] = _mm256_permute2f128_ps(S2, S6, 0x31);
  kernel.packet[7] = _mm256_permute2f128_ps(S3, S7, 0x31);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8f,4>& kernel) {
  __m256 T0 = _mm256_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T1 = _mm256_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T2 = _mm256_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T3 = _mm256_unpackhi_ps(kernel.packet[2], kernel.packet[3]);

  __m256 S0 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(1,0,1,0));
  __m256 S1 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(3,2,3,2));
  __m256 S2 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(1,0,1,0));
  __m256 S3 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(3,2,3,2));

  kernel.packet[0] = _mm256_permute2f128_ps(S0, S1, 0x20);
  kernel.packet[1] = _mm256_permute2f128_ps(S2, S3, 0x20);
  kernel.packet[2] = _mm256_permute2f128_ps(S0, S1, 0x31);
  kernel.packet[3] = _mm256_permute2f128_ps(S2, S3, 0x31);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4d,4>& kernel) {
  __m256d T0 = _mm256_shuffle_pd(kernel.packet[0], kernel.packet[1], 15);
  __m256d T1 = _mm256_shuffle_pd(kernel.packet[0], kernel.packet[1], 0);
  __m256d T2 = _mm256_shuffle_pd(kernel.packet[2], kernel.packet[3], 15);
  __m256d T3 = _mm256_shuffle_pd(kernel.packet[2], kernel.packet[3], 0);

  kernel.packet[1] = _mm256_permute2f128_pd(T0, T2, 32);
  kernel.packet[3] = _mm256_permute2f128_pd(T0, T2, 49);
  kernel.packet[0] = _mm256_permute2f128_pd(T1, T3, 32);
  kernel.packet[2] = _mm256_permute2f128_pd(T1, T3, 49);
}

template<> EIGEN_STRONG_INLINE Packet8f pblend(const Selector<8>& ifPacket, const Packet8f& thenPacket, const Packet8f& elsePacket) {
  const __m256 zero = _mm256_setzero_ps();
  const __m256 select = _mm256_set_ps(ifPacket.select[7], ifPacket.select[6], ifPacket.select[5], ifPacket.select[4], ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m256 false_mask = _mm256_cmp_ps(select, zero, _CMP_EQ_UQ);
  return _mm256_blendv_ps(thenPacket, elsePacket, false_mask);
}
template<> EIGEN_STRONG_INLINE Packet4d pblend(const Selector<4>& ifPacket, const Packet4d& thenPacket, const Packet4d& elsePacket) {
  const __m256d zero = _mm256_setzero_pd();
  const __m256d select = _mm256_set_pd(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m256d false_mask = _mm256_cmp_pd(select, zero, _CMP_EQ_UQ);
  return _mm256_blendv_pd(thenPacket, elsePacket, false_mask);
}

// Packet math for Eigen::half

template<> struct unpacket_traits<Packet8h> { typedef Eigen::half type; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet8h half; };

template<> EIGEN_STRONG_INLINE Packet8h pset1<Packet8h>(const Eigen::half& from) {
  return _mm_set1_epi16(numext::bit_cast<numext::uint16_t>(from));
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet8h>(const Packet8h& from) {
  return numext::bit_cast<Eigen::half>(static_cast<numext::uint16_t>(_mm_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet8h pload<Packet8h>(const Eigen::half* from) {
  return _mm_load_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8h ploadu<Packet8h>(const Eigen::half* from) {
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet8h& from) {
  _mm_store_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet8h& from) {
  _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet8h
ploaddup<Packet8h>(const Eigen::half*  from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  const numext::uint16_t c = numext::bit_cast<numext::uint16_t>(from[2]);
  const numext::uint16_t d = numext::bit_cast<numext::uint16_t>(from[3]);
  return _mm_set_epi16(d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8h
ploadquad<Packet8h>(const Eigen::half* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  return _mm_set_epi16(b, b, b, b, a, a, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8h ptrue(const Packet8h& a) {
 return _mm_cmpeq_epi32(a, a);
}

template <>
EIGEN_STRONG_INLINE Packet8h pabs(const Packet8h& a) {
  const __m128i sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_andnot_si128(sign_mask, a);
}

EIGEN_STRONG_INLINE Packet8f half2float(const Packet8h& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm256_cvtph_ps(a);
#else
  EIGEN_ALIGN32 Eigen::half aux[8];
  pstore(aux, a);
  float f0(aux[0]);
  float f1(aux[1]);
  float f2(aux[2]);
  float f3(aux[3]);
  float f4(aux[4]);
  float f5(aux[5]);
  float f6(aux[6]);
  float f7(aux[7]);

  return _mm256_set_ps(f7, f6, f5, f4, f3, f2, f1, f0);
#endif
}

EIGEN_STRONG_INLINE Packet8h float2half(const Packet8f& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm256_cvtps_ph(a, _MM_FROUND_TO_NEAREST_INT|_MM_FROUND_NO_EXC);
#else
  EIGEN_ALIGN32 float aux[8];
  pstore(aux, a);
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[0]));
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[1]));
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[2]));
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[3]));
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[4]));
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[5]));
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[6]));
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[7]));
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8h pmin<Packet8h>(const Packet8h& a,
                                            const Packet8h& b) {
  return float2half(pmin<Packet8f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8h pmax<Packet8h>(const Packet8h& a,
                                            const Packet8h& b) {
  return float2half(pmax<Packet8f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8h plset<Packet8h>(const half& a) {
  return float2half(plset<Packet8f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h por(const Packet8h& a,const Packet8h& b) {
  // in some cases Packet4i is a wrapper around __m128i, so we either need to
  // cast to Packet4i to directly call the intrinsics as below:
  return _mm_or_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pxor(const Packet8h& a,const Packet8h& b) {
  return _mm_xor_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pand(const Packet8h& a,const Packet8h& b) {
  return _mm_and_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pandnot(const Packet8h& a,const Packet8h& b) {
  return _mm_andnot_si128(b,a);
}

template<> EIGEN_STRONG_INLINE Packet8h pselect(const Packet8h& mask, const Packet8h& a, const Packet8h& b) {
  return _mm_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet8h pround<Packet8h>(const Packet8h& a) {
  return float2half(pround<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h print<Packet8h>(const Packet8h& a) {
  return float2half(print<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pceil<Packet8h>(const Packet8h& a) {
  return float2half(pceil<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pfloor<Packet8h>(const Packet8h& a) {
  return float2half(pfloor<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_eq(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_eq(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_le(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_le(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_lt(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_lt(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_lt_or_nan(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_lt_or_nan(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pconj(const Packet8h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8h pnegate(const Packet8h& a) {
  Packet8h sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_xor_si128(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet8h padd<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = padd(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h psub<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = psub(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pmul<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = pmul(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pdiv<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = pdiv(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pgather<Eigen::half, Packet8h>(const Eigen::half* from, Index stride)
{
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(from[0*stride]);
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(from[1*stride]);
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(from[2*stride]);
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(from[3*stride]);
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(from[4*stride]);
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(from[5*stride]);
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(from[6*stride]);
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(from[7*stride]);
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
}

template<> EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet8h>(Eigen::half* to, const Packet8h& from, Index stride)
{
  EIGEN_ALIGN32 Eigen::half aux[8];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
}

template<> EIGEN_STRONG_INLINE Eigen::half predux<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_max<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_max<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_min<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_min<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_mul<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Packet8h preverse(const Packet8h& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm_shuffle_epi8(a,m);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8h,8>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];
  __m128i e = kernel.packet[4];
  __m128i f = kernel.packet[5];
  __m128i g = kernel.packet[6];
  __m128i h = kernel.packet[7];

  __m128i a03b03 = _mm_unpacklo_epi16(a, b);
  __m128i c03d03 = _mm_unpacklo_epi16(c, d);
  __m128i e03f03 = _mm_unpacklo_epi16(e, f);
  __m128i g03h03 = _mm_unpacklo_epi16(g, h);
  __m128i a47b47 = _mm_unpackhi_epi16(a, b);
  __m128i c47d47 = _mm_unpackhi_epi16(c, d);
  __m128i e47f47 = _mm_unpackhi_epi16(e, f);
  __m128i g47h47 = _mm_unpackhi_epi16(g, h);

  __m128i a01b01c01d01 = _mm_unpacklo_epi32(a03b03, c03d03);
  __m128i a23b23c23d23 = _mm_unpackhi_epi32(a03b03, c03d03);
  __m128i e01f01g01h01 = _mm_unpacklo_epi32(e03f03, g03h03);
  __m128i e23f23g23h23 = _mm_unpackhi_epi32(e03f03, g03h03);
  __m128i a45b45c45d45 = _mm_unpacklo_epi32(a47b47, c47d47);
  __m128i a67b67c67d67 = _mm_unpackhi_epi32(a47b47, c47d47);
  __m128i e45f45g45h45 = _mm_unpacklo_epi32(e47f47, g47h47);
  __m128i e67f67g67h67 = _mm_unpackhi_epi32(e47f47, g47h47);

  __m128i a0b0c0d0e0f0g0h0 = _mm_unpacklo_epi64(a01b01c01d01, e01f01g01h01);
  __m128i a1b1c1d1e1f1g1h1 = _mm_unpackhi_epi64(a01b01c01d01, e01f01g01h01);
  __m128i a2b2c2d2e2f2g2h2 = _mm_unpacklo_epi64(a23b23c23d23, e23f23g23h23);
  __m128i a3b3c3d3e3f3g3h3 = _mm_unpackhi_epi64(a23b23c23d23, e23f23g23h23);
  __m128i a4b4c4d4e4f4g4h4 = _mm_unpacklo_epi64(a45b45c45d45, e45f45g45h45);
  __m128i a5b5c5d5e5f5g5h5 = _mm_unpackhi_epi64(a45b45c45d45, e45f45g45h45);
  __m128i a6b6c6d6e6f6g6h6 = _mm_unpacklo_epi64(a67b67c67d67, e67f67g67h67);
  __m128i a7b7c7d7e7f7g7h7 = _mm_unpackhi_epi64(a67b67c67d67, e67f67g67h67);

  kernel.packet[0] = a0b0c0d0e0f0g0h0;
  kernel.packet[1] = a1b1c1d1e1f1g1h1;
  kernel.packet[2] = a2b2c2d2e2f2g2h2;
  kernel.packet[3] = a3b3c3d3e3f3g3h3;
  kernel.packet[4] = a4b4c4d4e4f4g4h4;
  kernel.packet[5] = a5b5c5d5e5f5g5h5;
  kernel.packet[6] = a6b6c6d6e6f6g6h6;
  kernel.packet[7] = a7b7c7d7e7f7g7h7;
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8h,4>& kernel) {
  EIGEN_ALIGN32 Eigen::half in[4][8];
  pstore<Eigen::half>(in[0], kernel.packet[0]);
  pstore<Eigen::half>(in[1], kernel.packet[1]);
  pstore<Eigen::half>(in[2], kernel.packet[2]);
  pstore<Eigen::half>(in[3], kernel.packet[3]);

  EIGEN_ALIGN32 Eigen::half out[4][8];

  for (int i = 0; i < 4; ++i) {
    for (int j = 0; j < 4; ++j) {
      out[i][j] = in[j][2*i];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+4] = in[j][2*i+1];
    }
  }

  kernel.packet[0] = pload<Packet8h>(out[0]);
  kernel.packet[1] = pload<Packet8h>(out[1]);
  kernel.packet[2] = pload<Packet8h>(out[2]);
  kernel.packet[3] = pload<Packet8h>(out[3]);
}

// BFloat16 implementation.

EIGEN_STRONG_INLINE Packet8f Bf16ToF32(const Packet8bf& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  __m256i extend = _mm256_cvtepu16_epi32(a);
  return _mm256_castsi256_ps(_mm256_slli_epi32(extend, 16));
#else
  __m128i lo = _mm_cvtepu16_epi32(a);
  __m128i hi = _mm_cvtepu16_epi32(_mm_srli_si128(a, 8));
  __m128i lo_shift = _mm_slli_epi32(lo, 16);
  __m128i hi_shift = _mm_slli_epi32(hi, 16);
  return _mm256_castsi256_ps(_mm256_insertf128_si256(_mm256_castsi128_si256(lo_shift), hi_shift, 1));
#endif
}

// Convert float to bfloat16 according to round-to-nearest-even/denormals algorithm.
EIGEN_STRONG_INLINE Packet8bf F32ToBf16(const Packet8f& a) {
  Packet8bf r;

  __m256i input = _mm256_castps_si256(a);

#ifdef EIGEN_VECTORIZE_AVX2
  // uint32_t lsb = (input >> 16);
  __m256i t = _mm256_srli_epi32(input, 16);
  // uint32_t lsb = lsb & 1;
  t = _mm256_and_si256(t, _mm256_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  t = _mm256_add_epi32(t, _mm256_set1_epi32(0x7fff));
  // input += rounding_bias;
  t = _mm256_add_epi32(t, input);
  // input = input >> 16;
  t = _mm256_srli_epi32(t, 16);
  // Check NaN before converting back to bf16
  __m256 mask = _mm256_cmp_ps(a, a, _CMP_ORD_Q);
  __m256i nan = _mm256_set1_epi32(0x7fc0);
  t = _mm256_blendv_epi8(nan, t, _mm256_castps_si256(mask));
  // output = numext::bit_cast<uint16_t>(input);
  return _mm_packus_epi32(_mm256_extractf128_si256(t, 0),
                         _mm256_extractf128_si256(t, 1));
#else
  // uint32_t lsb = (input >> 16);
  __m128i lo = _mm_srli_epi32(_mm256_extractf128_si256(input, 0), 16);
  __m128i hi = _mm_srli_epi32(_mm256_extractf128_si256(input, 1), 16);
  // uint32_t lsb = lsb & 1;
  lo = _mm_and_si128(lo, _mm_set1_epi32(1));
  hi = _mm_and_si128(hi, _mm_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  lo = _mm_add_epi32(lo, _mm_set1_epi32(0x7fff));
  hi = _mm_add_epi32(hi, _mm_set1_epi32(0x7fff));
  // input += rounding_bias;
  lo = _mm_add_epi32(lo, _mm256_extractf128_si256(input, 0));
  hi = _mm_add_epi32(hi, _mm256_extractf128_si256(input, 1));
  // input = input >> 16;
  lo = _mm_srli_epi32(lo, 16);
  hi = _mm_srli_epi32(hi, 16);
  // Check NaN before converting back to bf16
  __m256 mask = _mm256_cmp_ps(a, a, _CMP_ORD_Q);
  __m128i nan = _mm_set1_epi32(0x7fc0);
  lo = _mm_blendv_epi8(nan, lo, _mm_castps_si128(_mm256_castps256_ps128(mask)));
  hi = _mm_blendv_epi8(nan, hi, _mm_castps_si128(_mm256_extractf128_ps(mask, 1)));
  // output = numext::bit_cast<uint16_t>(input);
  return _mm_packus_epi32(lo, hi);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8bf pset1<Packet8bf>(const bfloat16& from) {
  return _mm_set1_epi16(numext::bit_cast<numext::uint16_t>(from));
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst<Packet8bf>(const Packet8bf& from) {
  return numext::bit_cast<bfloat16>(static_cast<numext::uint16_t>(_mm_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pload<Packet8bf>(const bfloat16* from) {
  return _mm_load_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf ploadu<Packet8bf>(const bfloat16* from) {
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to, const Packet8bf& from) {
  _mm_store_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to, const Packet8bf& from) {
  _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet8bf
ploaddup<Packet8bf>(const bfloat16* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  const numext::uint16_t c = numext::bit_cast<numext::uint16_t>(from[2]);
  const numext::uint16_t d = numext::bit_cast<numext::uint16_t>(from[3]);
  return _mm_set_epi16(d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf
ploadquad<Packet8bf>(const bfloat16* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  return _mm_set_epi16(b, b, b, b, a, a, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf ptrue(const Packet8bf& a) {
 return _mm_cmpeq_epi32(a, a);
}

template <>
EIGEN_STRONG_INLINE Packet8bf pabs(const Packet8bf& a) {
  const __m128i sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_andnot_si128(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet8bf pmin<Packet8bf>(const Packet8bf& a,
                                                const Packet8bf& b) {
  return F32ToBf16(pmin<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf pmax<Packet8bf>(const Packet8bf& a,
                                                const Packet8bf& b) {
  return F32ToBf16(pmax<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf plset<Packet8bf>(const bfloat16& a) {
  return F32ToBf16(plset<Packet8f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf por(const Packet8bf& a,const Packet8bf& b) {
  return _mm_or_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pxor(const Packet8bf& a,const Packet8bf& b) {
  return _mm_xor_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pand(const Packet8bf& a,const Packet8bf& b) {
  return _mm_and_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pandnot(const Packet8bf& a,const Packet8bf& b) {
  return _mm_andnot_si128(b,a);
}

template<> EIGEN_STRONG_INLINE Packet8bf pselect(const Packet8bf& mask, const Packet8bf& a, const Packet8bf& b) {
  return _mm_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf pround<Packet8bf>(const Packet8bf& a)
{
  return F32ToBf16(pround<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf print<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(print<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pceil<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(pceil<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pfloor<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(pfloor<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_eq(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_eq(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_le(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_le(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_lt(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt_or_nan(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_lt_or_nan(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pconj(const Packet8bf& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8bf pnegate(const Packet8bf& a) {
  Packet8bf sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_xor_si128(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf padd<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(padd<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf psub<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(psub<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pmul<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(pmul<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pdiv<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(pdiv<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}


template<> EIGEN_STRONG_INLINE Packet8bf pgather<bfloat16, Packet8bf>(const bfloat16* from, Index stride)
{
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(from[0*stride]);
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(from[1*stride]);
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(from[2*stride]);
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(from[3*stride]);
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(from[4*stride]);
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(from[5*stride]);
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(from[6*stride]);
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(from[7*stride]);
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
}

template<> EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet8bf>(bfloat16* to, const Packet8bf& from, Index stride)
{
  EIGEN_ALIGN32 bfloat16 aux[8];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_max<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_min<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_mul<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf preverse(const Packet8bf& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm_shuffle_epi8(a,m);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8bf,8>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];
  __m128i e = kernel.packet[4];
  __m128i f = kernel.packet[5];
  __m128i g = kernel.packet[6];
  __m128i h = kernel.packet[7];

  __m128i a03b03 = _mm_unpacklo_epi16(a, b);
  __m128i c03d03 = _mm_unpacklo_epi16(c, d);
  __m128i e03f03 = _mm_unpacklo_epi16(e, f);
  __m128i g03h03 = _mm_unpacklo_epi16(g, h);
  __m128i a47b47 = _mm_unpackhi_epi16(a, b);
  __m128i c47d47 = _mm_unpackhi_epi16(c, d);
  __m128i e47f47 = _mm_unpackhi_epi16(e, f);
  __m128i g47h47 = _mm_unpackhi_epi16(g, h);

  __m128i a01b01c01d01 = _mm_unpacklo_epi32(a03b03, c03d03);
  __m128i a23b23c23d23 = _mm_unpackhi_epi32(a03b03, c03d03);
  __m128i e01f01g01h01 = _mm_unpacklo_epi32(e03f03, g03h03);
  __m128i e23f23g23h23 = _mm_unpackhi_epi32(e03f03, g03h03);
  __m128i a45b45c45d45 = _mm_unpacklo_epi32(a47b47, c47d47);
  __m128i a67b67c67d67 = _mm_unpackhi_epi32(a47b47, c47d47);
  __m128i e45f45g45h45 = _mm_unpacklo_epi32(e47f47, g47h47);
  __m128i e67f67g67h67 = _mm_unpackhi_epi32(e47f47, g47h47);

  kernel.packet[0] = _mm_unpacklo_epi64(a01b01c01d01, e01f01g01h01);
  kernel.packet[1] = _mm_unpackhi_epi64(a01b01c01d01, e01f01g01h01);
  kernel.packet[2] = _mm_unpacklo_epi64(a23b23c23d23, e23f23g23h23);
  kernel.packet[3] = _mm_unpackhi_epi64(a23b23c23d23, e23f23g23h23);
  kernel.packet[4] = _mm_unpacklo_epi64(a45b45c45d45, e45f45g45h45);
  kernel.packet[5] = _mm_unpackhi_epi64(a45b45c45d45, e45f45g45h45);
  kernel.packet[6] = _mm_unpacklo_epi64(a67b67c67d67, e67f67g67h67);
  kernel.packet[7] = _mm_unpackhi_epi64(a67b67c67d67, e67f67g67h67);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8bf,4>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];

  __m128i ab_03 = _mm_unpacklo_epi16(a, b);
  __m128i cd_03 = _mm_unpacklo_epi16(c, d);
  __m128i ab_47 = _mm_unpackhi_epi16(a, b);
  __m128i cd_47 = _mm_unpackhi_epi16(c, d);

  kernel.packet[0] = _mm_unpacklo_epi32(ab_03, cd_03);
  kernel.packet[1] = _mm_unpackhi_epi32(ab_03, cd_03);
  kernel.packet[2] = _mm_unpacklo_epi32(ab_47, cd_47);
  kernel.packet[3] = _mm_unpackhi_epi32(ab_47, cd_47);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_AVX_H
#define EIGEN_TYPE_CASTING_AVX_H

namespace Eigen {

namespace internal {

// For now we use SSE to handle integers, so we can't use AVX instructions to cast
// from int to float
template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};


#ifndef EIGEN_VECTORIZE_AVX512

template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};


template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<bfloat16, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<float, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

#endif  // EIGEN_VECTORIZE_AVX512

template<> EIGEN_STRONG_INLINE Packet8i pcast<Packet8f, Packet8i>(const Packet8f& a) {
  return _mm256_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8i, Packet8f>(const Packet8i& a) {
  return _mm256_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet8i preinterpret<Packet8i,Packet8f>(const Packet8f& a) {
  return _mm256_castps_si256(a);
}

template<> EIGEN_STRONG_INLINE Packet8f preinterpret<Packet8f,Packet8i>(const Packet8i& a) {
  return _mm256_castsi256_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8h, Packet8f>(const Packet8h& a) {
  return half2float(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8bf, Packet8f>(const Packet8bf& a) {
  return Bf16ToF32(a);
}

template<> EIGEN_STRONG_INLINE Packet8h pcast<Packet8f, Packet8h>(const Packet8f& a) {
  return float2half(a);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcast<Packet8f, Packet8bf>(const Packet8f& a) {
  return F32ToBf16(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX512/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_AVX512_H
#define EIGEN_COMPLEX_AVX512_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet8cf
{
  EIGEN_STRONG_INLINE Packet8cf() {}
  EIGEN_STRONG_INLINE explicit Packet8cf(const __m512& a) : v(a) {}
  __m512  v;
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet8cf type;
  typedef Packet4cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet8cf> {
  typedef std::complex<float> type;
  typedef Packet4cf half;
  typedef Packet16f as_real;
  enum {
    size = 8,
    alignment=unpacket_traits<Packet16f>::alignment,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet8cf ptrue<Packet8cf>(const Packet8cf& a) { return Packet8cf(ptrue(Packet16f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet8cf padd<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(_mm512_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf psub<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(_mm512_sub_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pnegate(const Packet8cf& a)
{
  return Packet8cf(pnegate(a.v));
}
template<> EIGEN_STRONG_INLINE Packet8cf pconj(const Packet8cf& a)
{
  const __m512 mask = _mm512_castsi512_ps(_mm512_setr_epi32(
    0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,
    0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet8cf(pxor(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet8cf pmul<Packet8cf>(const Packet8cf& a, const Packet8cf& b)
{
  __m512 tmp2 = _mm512_mul_ps(_mm512_movehdup_ps(a.v), _mm512_permute_ps(b.v, _MM_SHUFFLE(2,3,0,1)));
  return Packet8cf(_mm512_fmaddsub_ps(_mm512_moveldup_ps(a.v), b.v, tmp2));
}

template<> EIGEN_STRONG_INLINE Packet8cf pand   <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf por    <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pxor   <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pandnot<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pandnot(a.v,b.v)); }

template <>
EIGEN_STRONG_INLINE Packet8cf pcmp_eq(const Packet8cf& a, const Packet8cf& b) {
  __m512 eq = pcmp_eq<Packet16f>(a.v, b.v);
  return Packet8cf(pand(eq, _mm512_permute_ps(eq, 0xB1)));
}

template<> EIGEN_STRONG_INLINE Packet8cf pload <Packet8cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet8cf(pload<Packet16f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet8cf ploadu<Packet8cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet8cf(ploadu<Packet16f>(&numext::real_ref(*from))); }


template<> EIGEN_STRONG_INLINE Packet8cf pset1<Packet8cf>(const std::complex<float>& from)
{
  return Packet8cf(_mm512_castpd_ps(pload1<Packet8d>((const double*)(const void*)&from)));
}

template<> EIGEN_STRONG_INLINE Packet8cf ploaddup<Packet8cf>(const std::complex<float>* from)
{
  return Packet8cf( _mm512_castpd_ps( ploaddup<Packet8d>((const double*)(const void*)from )) );
}
template<> EIGEN_STRONG_INLINE Packet8cf ploadquad<Packet8cf>(const std::complex<float>* from)
{
  return Packet8cf( _mm512_castpd_ps( ploadquad<Packet8d>((const double*)(const void*)from )) );
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float>* to, const Packet8cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to, const Packet8cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet8cf pgather<std::complex<float>, Packet8cf>(const std::complex<float>* from, Index stride)
{
  return Packet8cf(_mm512_castpd_ps(pgather<double,Packet8d>((const double*)(const void*)from, stride)));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet8cf>(std::complex<float>* to, const Packet8cf& from, Index stride)
{
  pscatter((double*)(void*)to, _mm512_castps_pd(from.v), stride);
}

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet8cf>(const Packet8cf& a)
{
  return pfirst(Packet2cf(_mm512_castps512_ps128(a.v)));
}

template<> EIGEN_STRONG_INLINE Packet8cf preverse(const Packet8cf& a) {
  return Packet8cf(_mm512_castsi512_ps(
            _mm512_permutexvar_epi64( _mm512_set_epi32(0, 0, 0, 1, 0, 2, 0, 3, 0, 4, 0, 5, 0, 6, 0, 7),
                                      _mm512_castps_si512(a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet8cf>(const Packet8cf& a)
{
  return predux(padd(Packet4cf(extract256<0>(a.v)),
                     Packet4cf(extract256<1>(a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet8cf>(const Packet8cf& a)
{
  return predux_mul(pmul(Packet4cf(extract256<0>(a.v)),
                         Packet4cf(extract256<1>(a.v))));
}

template <>
EIGEN_STRONG_INLINE Packet4cf predux_half_dowto4<Packet8cf>(const Packet8cf& a) {
  __m256 lane0 = extract256<0>(a.v);
  __m256 lane1 = extract256<1>(a.v);
  __m256 res = _mm256_add_ps(lane0, lane1);
  return Packet4cf(res);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet8cf,Packet16f)

template<> EIGEN_STRONG_INLINE Packet8cf pdiv<Packet8cf>(const Packet8cf& a, const Packet8cf& b)
{
  Packet8cf num = pmul(a, pconj(b));
  __m512 tmp = _mm512_mul_ps(b.v, b.v);
  __m512 tmp2    = _mm512_shuffle_ps(tmp,tmp,0xB1);
  __m512 denom = _mm512_add_ps(tmp, tmp2);
  return Packet8cf(_mm512_div_ps(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet8cf pcplxflip<Packet8cf>(const Packet8cf& x)
{
  return Packet8cf(_mm512_shuffle_ps(x.v, x.v, _MM_SHUFFLE(2, 3, 0 ,1)));
}

//---------- double ----------
struct Packet4cd
{
  EIGEN_STRONG_INLINE Packet4cd() {}
  EIGEN_STRONG_INLINE explicit Packet4cd(const __m512d& a) : v(a) {}
  __m512d  v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet4cd type;
  typedef Packet2cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 4,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet4cd> {
  typedef std::complex<double> type;
  typedef Packet2cd half;
  typedef Packet8d as_real;
  enum {
    size = 4,
    alignment = unpacket_traits<Packet8d>::alignment,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet4cd padd<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(_mm512_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd psub<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(_mm512_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pnegate(const Packet4cd& a) { return Packet4cd(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pconj(const Packet4cd& a)
{
  const __m512d mask = _mm512_castsi512_pd(
          _mm512_set_epi32(0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0,
                           0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0));
  return Packet4cd(pxor(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet4cd pmul<Packet4cd>(const Packet4cd& a, const Packet4cd& b)
{
  __m512d tmp1 = _mm512_shuffle_pd(a.v,a.v,0x0);
  __m512d tmp2 = _mm512_shuffle_pd(a.v,a.v,0xFF);
  __m512d tmp3 = _mm512_shuffle_pd(b.v,b.v,0x55);
  __m512d odd  = _mm512_mul_pd(tmp2, tmp3);
  return Packet4cd(_mm512_fmaddsub_pd(tmp1, b.v, odd));
}

template<> EIGEN_STRONG_INLINE Packet4cd ptrue<Packet4cd>(const Packet4cd& a) { return Packet4cd(ptrue(Packet8d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet4cd pand   <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd por    <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pxor   <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pandnot<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pandnot(a.v,b.v)); }

template <>
EIGEN_STRONG_INLINE Packet4cd pcmp_eq(const Packet4cd& a, const Packet4cd& b) {
  __m512d eq = pcmp_eq<Packet8d>(a.v, b.v);
  return Packet4cd(pand(eq, _mm512_permute_pd(eq, 0x55)));
}

template<> EIGEN_STRONG_INLINE Packet4cd pload <Packet4cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet4cd(pload<Packet8d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet4cd ploadu<Packet4cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet4cd(ploadu<Packet8d>((const double*)from)); }

template<> EIGEN_STRONG_INLINE Packet4cd pset1<Packet4cd>(const std::complex<double>& from)
{
  #ifdef EIGEN_VECTORIZE_AVX512DQ
  return Packet4cd(_mm512_broadcast_f64x2(pset1<Packet1cd>(from).v));
  #else
  return Packet4cd(_mm512_castps_pd(_mm512_broadcast_f32x4( _mm_castpd_ps(pset1<Packet1cd>(from).v))));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet4cd ploaddup<Packet4cd>(const std::complex<double>* from) {
  return Packet4cd(_mm512_insertf64x4(
          _mm512_castpd256_pd512(ploaddup<Packet2cd>(from).v), ploaddup<Packet2cd>(from+1).v, 1));
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet4cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet4cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet4cd pgather<std::complex<double>, Packet4cd>(const std::complex<double>* from, Index stride)
{
  return Packet4cd(_mm512_insertf64x4(_mm512_castpd256_pd512(
            _mm256_insertf128_pd(_mm256_castpd128_pd256(ploadu<Packet1cd>(from+0*stride).v), ploadu<Packet1cd>(from+1*stride).v,1)),
            _mm256_insertf128_pd(_mm256_castpd128_pd256(ploadu<Packet1cd>(from+2*stride).v), ploadu<Packet1cd>(from+3*stride).v,1), 1));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet4cd>(std::complex<double>* to, const Packet4cd& from, Index stride)
{
  __m512i fromi = _mm512_castpd_si512(from.v);
  double* tod = (double*)(void*)to;
  _mm_storeu_pd(tod+0*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,0)) );
  _mm_storeu_pd(tod+2*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,1)) );
  _mm_storeu_pd(tod+4*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,2)) );
  _mm_storeu_pd(tod+6*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,3)) );
}

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet4cd>(const Packet4cd& a)
{
  __m128d low = extract128<0>(a.v);
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, low);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet4cd preverse(const Packet4cd& a) {
  return Packet4cd(_mm512_shuffle_f64x2(a.v, a.v, (shuffle_mask<3,2,1,0>::mask)));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet4cd>(const Packet4cd& a)
{
  return predux(padd(Packet2cd(_mm512_extractf64x4_pd(a.v,0)),
                     Packet2cd(_mm512_extractf64x4_pd(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet4cd>(const Packet4cd& a)
{
  return predux_mul(pmul(Packet2cd(_mm512_extractf64x4_pd(a.v,0)),
                         Packet2cd(_mm512_extractf64x4_pd(a.v,1))));
}

template<> struct conj_helper<Packet4cd, Packet4cd, false,true>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return internal::pmul(a, pconj(b));
  }
};

template<> struct conj_helper<Packet4cd, Packet4cd, true,false>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return internal::pmul(pconj(a), b);
  }
};

template<> struct conj_helper<Packet4cd, Packet4cd, true,true>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return pconj(internal::pmul(a, b));
  }
};

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet4cd,Packet8d)

template<> EIGEN_STRONG_INLINE Packet4cd pdiv<Packet4cd>(const Packet4cd& a, const Packet4cd& b)
{
  Packet4cd num = pmul(a, pconj(b));
  __m512d tmp = _mm512_mul_pd(b.v, b.v);
  __m512d denom =  padd(_mm512_permute_pd(tmp,0x55), tmp);
  return Packet4cd(_mm512_div_pd(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet4cd pcplxflip<Packet4cd>(const Packet4cd& x)
{
  return Packet4cd(_mm512_permute_pd(x.v,0x55));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8cf,4>& kernel) {
  PacketBlock<Packet8d,4> pb;
  
  pb.packet[0] = _mm512_castps_pd(kernel.packet[0].v);
  pb.packet[1] = _mm512_castps_pd(kernel.packet[1].v);
  pb.packet[2] = _mm512_castps_pd(kernel.packet[2].v);
  pb.packet[3] = _mm512_castps_pd(kernel.packet[3].v);
  ptranspose(pb);
  kernel.packet[0].v = _mm512_castpd_ps(pb.packet[0]);
  kernel.packet[1].v = _mm512_castpd_ps(pb.packet[1]);
  kernel.packet[2].v = _mm512_castpd_ps(pb.packet[2]);
  kernel.packet[3].v = _mm512_castpd_ps(pb.packet[3]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8cf,8>& kernel) {
  PacketBlock<Packet8d,8> pb;
  
  pb.packet[0] = _mm512_castps_pd(kernel.packet[0].v);
  pb.packet[1] = _mm512_castps_pd(kernel.packet[1].v);
  pb.packet[2] = _mm512_castps_pd(kernel.packet[2].v);
  pb.packet[3] = _mm512_castps_pd(kernel.packet[3].v);
  pb.packet[4] = _mm512_castps_pd(kernel.packet[4].v);
  pb.packet[5] = _mm512_castps_pd(kernel.packet[5].v);
  pb.packet[6] = _mm512_castps_pd(kernel.packet[6].v);
  pb.packet[7] = _mm512_castps_pd(kernel.packet[7].v);
  ptranspose(pb);
  kernel.packet[0].v = _mm512_castpd_ps(pb.packet[0]);
  kernel.packet[1].v = _mm512_castpd_ps(pb.packet[1]);
  kernel.packet[2].v = _mm512_castpd_ps(pb.packet[2]);
  kernel.packet[3].v = _mm512_castpd_ps(pb.packet[3]);
  kernel.packet[4].v = _mm512_castpd_ps(pb.packet[4]);
  kernel.packet[5].v = _mm512_castpd_ps(pb.packet[5]);
  kernel.packet[6].v = _mm512_castpd_ps(pb.packet[6]);
  kernel.packet[7].v = _mm512_castpd_ps(pb.packet[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4cd,4>& kernel) {
  __m512d T0 = _mm512_shuffle_f64x2(kernel.packet[0].v, kernel.packet[1].v, (shuffle_mask<0,1,0,1>::mask)); // [a0 a1 b0 b1]
  __m512d T1 = _mm512_shuffle_f64x2(kernel.packet[0].v, kernel.packet[1].v, (shuffle_mask<2,3,2,3>::mask)); // [a2 a3 b2 b3]
  __m512d T2 = _mm512_shuffle_f64x2(kernel.packet[2].v, kernel.packet[3].v, (shuffle_mask<0,1,0,1>::mask)); // [c0 c1 d0 d1]
  __m512d T3 = _mm512_shuffle_f64x2(kernel.packet[2].v, kernel.packet[3].v, (shuffle_mask<2,3,2,3>::mask)); // [c2 c3 d2 d3]

  kernel.packet[3] = Packet4cd(_mm512_shuffle_f64x2(T1, T3, (shuffle_mask<1,3,1,3>::mask))); // [a3 b3 c3 d3]
  kernel.packet[2] = Packet4cd(_mm512_shuffle_f64x2(T1, T3, (shuffle_mask<0,2,0,2>::mask))); // [a2 b2 c2 d2]
  kernel.packet[1] = Packet4cd(_mm512_shuffle_f64x2(T0, T2, (shuffle_mask<1,3,1,3>::mask))); // [a1 b1 c1 d1]
  kernel.packet[0] = Packet4cd(_mm512_shuffle_f64x2(T0, T2, (shuffle_mask<0,2,0,2>::mask))); // [a0 b0 c0 d0]
}

template<> EIGEN_STRONG_INLINE Packet4cd psqrt<Packet4cd>(const Packet4cd& a) {
  return psqrt_complex<Packet4cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet8cf psqrt<Packet8cf>(const Packet8cf& a) {
  return psqrt_complex<Packet8cf>(a);
}

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_COMPLEX_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX512/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Pedro Gonnet (pedro.gonnet@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_
#define THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_

namespace Eigen {

namespace internal {

// Disable the code for older versions of gcc that don't support many of the required avx512 instrinsics.
#if EIGEN_GNUC_AT_LEAST(5, 3) || EIGEN_COMP_CLANG  || EIGEN_COMP_MSVC >= 1923

#define _EIGEN_DECLARE_CONST_Packet16f(NAME, X) \
  const Packet16f p16f_##NAME = pset1<Packet16f>(X)

#define _EIGEN_DECLARE_CONST_Packet16f_FROM_INT(NAME, X) \
  const Packet16f p16f_##NAME =  preinterpret<Packet16f,Packet16i>(pset1<Packet16i>(X))

#define _EIGEN_DECLARE_CONST_Packet8d(NAME, X) \
  const Packet8d p8d_##NAME = pset1<Packet8d>(X)

#define _EIGEN_DECLARE_CONST_Packet8d_FROM_INT64(NAME, X) \
  const Packet8d p8d_##NAME = _mm512_castsi512_pd(_mm512_set1_epi64(X))

#define _EIGEN_DECLARE_CONST_Packet16bf(NAME, X) \
  const Packet16bf p16bf_##NAME = pset1<Packet16bf>(X)

#define _EIGEN_DECLARE_CONST_Packet16bf_FROM_INT(NAME, X) \
  const Packet16bf p16bf_##NAME =  preinterpret<Packet16bf,Packet16i>(pset1<Packet16i>(X))

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
plog<Packet16f>(const Packet16f& _x) {
  return plog_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
plog<Packet8d>(const Packet8d& _x) {
  return plog_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog)

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
plog2<Packet16f>(const Packet16f& _x) {
  return plog2_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
plog2<Packet8d>(const Packet8d& _x) {
  return plog2_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog2)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog2)

// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
pexp<Packet16f>(const Packet16f& _x) {
  _EIGEN_DECLARE_CONST_Packet16f(1, 1.0f);
  _EIGEN_DECLARE_CONST_Packet16f(half, 0.5f);
  _EIGEN_DECLARE_CONST_Packet16f(127, 127.0f);

  _EIGEN_DECLARE_CONST_Packet16f(exp_hi, 88.3762626647950f);
  _EIGEN_DECLARE_CONST_Packet16f(exp_lo, -88.3762626647949f);

  _EIGEN_DECLARE_CONST_Packet16f(cephes_LOG2EF, 1.44269504088896341f);

  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p0, 1.9875691500E-4f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p1, 1.3981999507E-3f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p2, 8.3334519073E-3f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p3, 4.1665795894E-2f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p4, 1.6666665459E-1f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p5, 5.0000001201E-1f);

  // Clamp x.
  Packet16f x = pmax(pmin(_x, p16f_exp_hi), p16f_exp_lo);

  // Express exp(x) as exp(m*ln(2) + r), start by extracting
  // m = floor(x/ln(2) + 0.5).
  Packet16f m = _mm512_floor_ps(pmadd(x, p16f_cephes_LOG2EF, p16f_half));

  // Get r = x - m*ln(2). Note that we can do this without losing more than one
  // ulp precision due to the FMA instruction.
  _EIGEN_DECLARE_CONST_Packet16f(nln2, -0.6931471805599453f);
  Packet16f r = _mm512_fmadd_ps(m, p16f_nln2, x);
  Packet16f r2 = pmul(r, r);
  Packet16f r3 = pmul(r2, r);

  // Evaluate the polynomial approximant,improved by instruction-level parallelism.
  Packet16f y, y1, y2;
  y  = pmadd(p16f_cephes_exp_p0, r, p16f_cephes_exp_p1);
  y1 = pmadd(p16f_cephes_exp_p3, r, p16f_cephes_exp_p4);
  y2 = padd(r, p16f_1);
  y  = pmadd(y, r, p16f_cephes_exp_p2);
  y1 = pmadd(y1, r, p16f_cephes_exp_p5);
  y  = pmadd(y, r3, y1);
  y  = pmadd(y, r2, y2);

  // Build emm0 = 2^m.
  Packet16i emm0 = _mm512_cvttps_epi32(padd(m, p16f_127));
  emm0 = _mm512_slli_epi32(emm0, 23);

  // Return 2^m * exp(r).
  return pmax(pmul(y, _mm512_castsi512_ps(emm0)), _x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
pexp<Packet8d>(const Packet8d& _x) {
  return pexp_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, pexp)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pexp)

template <>
EIGEN_STRONG_INLINE Packet16h pfrexp(const Packet16h& a, Packet16h& exponent) {
  Packet16f fexponent;
  const Packet16h out = float2half(pfrexp<Packet16f>(half2float(a), fexponent));
  exponent = float2half(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet16h pldexp(const Packet16h& a, const Packet16h& exponent) {
  return float2half(pldexp<Packet16f>(half2float(a), half2float(exponent)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pfrexp(const Packet16bf& a, Packet16bf& exponent) {
  Packet16f fexponent;
  const Packet16bf out = F32ToBf16(pfrexp<Packet16f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pldexp(const Packet16bf& a, const Packet16bf& exponent) {
  return F32ToBf16(pldexp<Packet16f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. The main advantage of this approach is not just speed, but
// also the fact that it can be inlined and pipelined with other computations,
// further reducing its effective latency.
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
psqrt<Packet16f>(const Packet16f& _x) {
  Packet16f neg_half = pmul(_x, pset1<Packet16f>(-.5f));
  __mmask16 denormal_mask = _mm512_kand(
      _mm512_cmp_ps_mask(_x, pset1<Packet16f>((std::numeric_limits<float>::min)()),
                        _CMP_LT_OQ),
      _mm512_cmp_ps_mask(_x, _mm512_setzero_ps(), _CMP_GE_OQ));

  Packet16f x = _mm512_rsqrt14_ps(_x);

  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet16f>(1.5f)));

  // Flush results for denormals to zero.
  return _mm512_mask_blend_ps(denormal_mask, pmul(_x,x), _mm512_setzero_ps());
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
psqrt<Packet8d>(const Packet8d& _x) {
  Packet8d neg_half = pmul(_x, pset1<Packet8d>(-.5));
  __mmask16 denormal_mask = _mm512_kand(
      _mm512_cmp_pd_mask(_x, pset1<Packet8d>((std::numeric_limits<double>::min)()),
                        _CMP_LT_OQ),
      _mm512_cmp_pd_mask(_x, _mm512_setzero_pd(), _CMP_GE_OQ));

  Packet8d x = _mm512_rsqrt14_pd(_x);

  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet8d>(1.5)));

  // Do a second step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet8d>(1.5)));

  return _mm512_mask_blend_pd(denormal_mask, pmul(_x,x), _mm512_setzero_pd());
}
#else
template <>
EIGEN_STRONG_INLINE Packet16f psqrt<Packet16f>(const Packet16f& x) {
  return _mm512_sqrt_ps(x);
}

template <>
EIGEN_STRONG_INLINE Packet8d psqrt<Packet8d>(const Packet8d& x) {
  return _mm512_sqrt_pd(x);
}
#endif

F16_PACKET_FUNCTION(Packet16f, Packet16h, psqrt)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, psqrt)

// prsqrt for float.
#if defined(EIGEN_VECTORIZE_AVX512ER)

template <>
EIGEN_STRONG_INLINE Packet16f prsqrt<Packet16f>(const Packet16f& x) {
  return _mm512_rsqrt28_ps(x);
}
#elif EIGEN_FAST_MATH

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
prsqrt<Packet16f>(const Packet16f& _x) {
  _EIGEN_DECLARE_CONST_Packet16f_FROM_INT(inf, 0x7f800000);
  _EIGEN_DECLARE_CONST_Packet16f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet16f(minus_half, -0.5f);

  Packet16f neg_half = pmul(_x, p16f_minus_half);

  // Identity infinite, negative and denormal arguments.
  __mmask16 inf_mask = _mm512_cmp_ps_mask(_x, p16f_inf, _CMP_EQ_OQ);
  __mmask16 not_pos_mask = _mm512_cmp_ps_mask(_x, _mm512_setzero_ps(), _CMP_LE_OQ);
  __mmask16 not_finite_pos_mask = not_pos_mask | inf_mask;

  // Compute an approximate result using the rsqrt intrinsic, forcing +inf
  // for denormals for consistency with AVX and SSE implementations.
  Packet16f y_approx = _mm512_rsqrt14_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet16f y_newton = pmul(y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p16f_one_point_five));

  // Select the result of the Newton-Raphson step for positive finite arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(0) = +inf.
  return _mm512_mask_blend_ps(not_finite_pos_mask, y_newton, y_approx);
}
#else

template <>
EIGEN_STRONG_INLINE Packet16f prsqrt<Packet16f>(const Packet16f& x) {
  _EIGEN_DECLARE_CONST_Packet16f(one, 1.0f);
  return _mm512_div_ps(p16f_one, _mm512_sqrt_ps(x));
}
#endif

F16_PACKET_FUNCTION(Packet16f, Packet16h, prsqrt)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, prsqrt)

// prsqrt for double.
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
prsqrt<Packet8d>(const Packet8d& _x) {
  _EIGEN_DECLARE_CONST_Packet8d(one_point_five, 1.5);
  _EIGEN_DECLARE_CONST_Packet8d(minus_half, -0.5);
  _EIGEN_DECLARE_CONST_Packet8d_FROM_INT64(inf, 0x7ff0000000000000LL);

  Packet8d neg_half = pmul(_x, p8d_minus_half);

  // Identity infinite, negative and denormal arguments.
  __mmask8 inf_mask = _mm512_cmp_pd_mask(_x, p8d_inf, _CMP_EQ_OQ);
  __mmask8 not_pos_mask = _mm512_cmp_pd_mask(_x, _mm512_setzero_pd(), _CMP_LE_OQ);
  __mmask8 not_finite_pos_mask = not_pos_mask | inf_mask;

  // Compute an approximate result using the rsqrt intrinsic, forcing +inf
  // for denormals for consistency with AVX and SSE implementations.
#if defined(EIGEN_VECTORIZE_AVX512ER)
  Packet8d y_approx = _mm512_rsqrt28_pd(_x);
#else
  Packet8d y_approx = _mm512_rsqrt14_pd(_x);
#endif
  // Do one or two steps of Newton-Raphson's to improve the approximation, depending on the
  // starting accuracy (either 2^-14 or 2^-28, depending on whether AVX512ER is available).
  // The Newton-Raphson algorithm has quadratic convergence and roughly doubles the number
  // of correct digits for each step.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet8d y_newton = pmul(y_approx, pmadd(neg_half, pmul(y_approx, y_approx), p8d_one_point_five));
#if !defined(EIGEN_VECTORIZE_AVX512ER)
  y_newton = pmul(y_newton, pmadd(y_newton, pmul(neg_half, y_newton), p8d_one_point_five));
#endif
  // Select the result of the Newton-Raphson step for positive finite arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(0) = +inf.
  return _mm512_mask_blend_pd(not_finite_pos_mask, y_newton, y_approx);
}
#else
template <>
EIGEN_STRONG_INLINE Packet8d prsqrt<Packet8d>(const Packet8d& x) {
  _EIGEN_DECLARE_CONST_Packet8d(one, 1.0f);
  return _mm512_div_pd(p8d_one, _mm512_sqrt_pd(x));
}
#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16f plog1p<Packet16f>(const Packet16f& _x) {
  return generic_plog1p(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog1p)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog1p)

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16f pexpm1<Packet16f>(const Packet16f& _x) {
  return generic_expm1(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, pexpm1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pexpm1)

#endif


template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
psin<Packet16f>(const Packet16f& _x) {
  return psin_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
pcos<Packet16f>(const Packet16f& _x) {
  return pcos_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
ptanh<Packet16f>(const Packet16f& _x) {
  return internal::generic_fast_tanh_float(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, psin)
F16_PACKET_FUNCTION(Packet16f, Packet16h, pcos)
F16_PACKET_FUNCTION(Packet16f, Packet16h, ptanh)

BF16_PACKET_FUNCTION(Packet16f, Packet16bf, psin)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pcos)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, ptanh)

}  // end namespace internal

}  // end namespace Eigen

#endif  // THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX512/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_AVX512_H
#define EIGEN_PACKET_MATH_AVX512_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

typedef __m512 Packet16f;
typedef __m512i Packet16i;
typedef __m512d Packet8d;
typedef eigen_packet_wrapper<__m256i, 1> Packet16h;
typedef eigen_packet_wrapper<__m256i, 2> Packet16bf;

template <>
struct is_arithmetic<__m512> {
  enum { value = true };
};
template <>
struct is_arithmetic<__m512i> {
  enum { value = true };
};
template <>
struct is_arithmetic<__m512d> {
  enum { value = true };
};

template<> struct is_arithmetic<Packet16h> { enum { value = true }; };

template <>
struct packet_traits<half> : default_packet_traits {
  typedef Packet16h type;
  // There is no half-size packet for Packet16h.
  typedef Packet16h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasCmp    = 1,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog    = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasSin    = EIGEN_FAST_MATH,
    HasCos    = EIGEN_FAST_MATH,
    HasTanh   = EIGEN_FAST_MATH,
    HasErf    = EIGEN_FAST_MATH,
    HasBlend = 0,
    HasRound  = 1,
    HasFloor  = 1,
    HasCeil   = 1,
    HasRint   = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};

template<> struct packet_traits<float>  : default_packet_traits
{
  typedef Packet16f type;
  typedef Packet8f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAbs = 1,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasBlend = 0,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
    HasLog = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasNdtri = 1,
    HasBessel  = 1,
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
 };
template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet8d type;
  typedef Packet4d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
    HasLog  = 1,
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};

/* TODO Implement AVX512 for integers
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet16i type;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8
  };
};
*/

template <>
struct unpacket_traits<Packet16f> {
  typedef float type;
  typedef Packet8f half;
  typedef Packet16i integer_packet;
  typedef uint16_t mask_t;
  enum { size = 16, alignment=Aligned64, vectorizable=true, masked_load_available=true, masked_store_available=true };
};
template <>
struct unpacket_traits<Packet8d> {
  typedef double type;
  typedef Packet4d half;
  enum { size = 8, alignment=Aligned64, vectorizable=true, masked_load_available=false, masked_store_available=false };
};
template <>
struct unpacket_traits<Packet16i> {
  typedef int type;
  typedef Packet8i half;
  enum { size = 16, alignment=Aligned64, vectorizable=false, masked_load_available=false, masked_store_available=false };
};

template<>
struct unpacket_traits<Packet16h> {
  typedef Eigen::half type;
  typedef Packet8h half;
  enum {size=16, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template <>
EIGEN_STRONG_INLINE Packet16f pset1<Packet16f>(const float& from) {
  return _mm512_set1_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d pset1<Packet8d>(const double& from) {
  return _mm512_set1_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i pset1<Packet16i>(const int& from) {
  return _mm512_set1_epi32(from);
}

template <>
EIGEN_STRONG_INLINE Packet16f pset1frombits<Packet16f>(unsigned int from) {
  return _mm512_castsi512_ps(_mm512_set1_epi32(from));
}

template <>
EIGEN_STRONG_INLINE Packet8d pset1frombits<Packet8d>(const numext::uint64_t from) {
  return _mm512_castsi512_pd(_mm512_set1_epi64(from));
}

template<> EIGEN_STRONG_INLINE Packet16f pzero(const Packet16f& /*a*/) { return _mm512_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet8d pzero(const Packet8d& /*a*/) { return _mm512_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet16i pzero(const Packet16i& /*a*/) { return _mm512_setzero_si512(); }

template<> EIGEN_STRONG_INLINE Packet16f peven_mask(const Packet16f& /*a*/) {
  return _mm512_castsi512_ps(_mm512_set_epi32(0, -1, 0, -1, 0, -1, 0, -1,
                                              0, -1, 0, -1, 0, -1, 0, -1));
}
template<> EIGEN_STRONG_INLINE Packet16i peven_mask(const Packet16i& /*a*/) {
  return _mm512_set_epi32(0, -1, 0, -1, 0, -1, 0, -1,
                          0, -1, 0, -1, 0, -1, 0, -1);
}
template<> EIGEN_STRONG_INLINE Packet8d peven_mask(const Packet8d& /*a*/) {
  return _mm512_castsi512_pd(_mm512_set_epi32(0, 0, -1, -1, 0, 0, -1, -1,
                                              0, 0, -1, -1, 0, 0, -1, -1));
}

template <>
EIGEN_STRONG_INLINE Packet16f pload1<Packet16f>(const float* from) {
  return _mm512_broadcastss_ps(_mm_load_ps1(from));
}
template <>
EIGEN_STRONG_INLINE Packet8d pload1<Packet8d>(const double* from) {
  return _mm512_set1_pd(*from);
}

template <>
EIGEN_STRONG_INLINE Packet16f plset<Packet16f>(const float& a) {
  return _mm512_add_ps(
      _mm512_set1_ps(a),
      _mm512_set_ps(15.0f, 14.0f, 13.0f, 12.0f, 11.0f, 10.0f, 9.0f, 8.0f, 7.0f, 6.0f, 5.0f,
                    4.0f, 3.0f, 2.0f, 1.0f, 0.0f));
}
template <>
EIGEN_STRONG_INLINE Packet8d plset<Packet8d>(const double& a) {
  return _mm512_add_pd(_mm512_set1_pd(a),
                       _mm512_set_pd(7.0, 6.0, 5.0, 4.0, 3.0, 2.0, 1.0, 0.0));
}

template <>
EIGEN_STRONG_INLINE Packet16f padd<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_add_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d padd<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_add_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i padd<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_add_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f psub<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_sub_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d psub<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_sub_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i psub<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_sub_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pnegate(const Packet16f& a) {
  return _mm512_sub_ps(_mm512_set1_ps(0.0), a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pnegate(const Packet8d& a) {
  return _mm512_sub_pd(_mm512_set1_pd(0.0), a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pconj(const Packet16f& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8d pconj(const Packet8d& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet16i pconj(const Packet16i& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet16f pmul<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_mul_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmul<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_mul_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i pmul<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_mullo_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pdiv<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_div_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d pdiv<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_div_pd(a, b);
}

#ifdef EIGEN_VECTORIZE_FMA
template <>
EIGEN_STRONG_INLINE Packet16f pmadd(const Packet16f& a, const Packet16f& b,
                                    const Packet16f& c) {
  return _mm512_fmadd_ps(a, b, c);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmadd(const Packet8d& a, const Packet8d& b,
                                   const Packet8d& c) {
  return _mm512_fmadd_pd(a, b, c);
}
#endif

template <>
EIGEN_DEVICE_FUNC inline Packet16f pselect(const Packet16f& mask,
                                           const Packet16f& a,
                                           const Packet16f& b) {
  __mmask16 mask16 = _mm512_cmp_epi32_mask(
      _mm512_castps_si512(mask), _mm512_setzero_epi32(), _MM_CMPINT_EQ);
  return _mm512_mask_blend_ps(mask16, a, b);
}

template <>
EIGEN_DEVICE_FUNC inline Packet8d pselect(const Packet8d& mask,
                                          const Packet8d& a,
                                          const Packet8d& b) {
  __mmask8 mask8 = _mm512_cmp_epi64_mask(_mm512_castpd_si512(mask),
                                         _mm512_setzero_epi32(), _MM_CMPINT_EQ);
  return _mm512_mask_blend_pd(mask8, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pmin<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm512_min_ps(b, a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmin<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm512_min_pd(b, a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pmax<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm512_max_ps(b, a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmax<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm512_max_pd(b, a);
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet16f pmin<PropagateNumbers, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmin<PropagateNumbers, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmax<PropagateNumbers, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmax<PropagateNumbers, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmin<PropagateNaN, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmin<PropagateNaN, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmax<PropagateNaN, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmax<PropagateNaN, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet8d>);
}


#ifdef EIGEN_VECTORIZE_AVX512DQ
template<int I_> EIGEN_STRONG_INLINE Packet8f extract256(Packet16f x) { return _mm512_extractf32x8_ps(x,I_); }
template<int I_> EIGEN_STRONG_INLINE Packet2d extract128(Packet8d x) { return _mm512_extractf64x2_pd(x,I_); }
EIGEN_STRONG_INLINE Packet16f cat256(Packet8f a, Packet8f b) { return _mm512_insertf32x8(_mm512_castps256_ps512(a),b,1); }
#else
// AVX512F does not define _mm512_extractf32x8_ps to extract _m256 from _m512
template<int I_> EIGEN_STRONG_INLINE Packet8f extract256(Packet16f x) {
  return  _mm256_castsi256_ps(_mm512_extracti64x4_epi64( _mm512_castps_si512(x),I_));
}

// AVX512F does not define _mm512_extractf64x2_pd to extract _m128 from _m512
template<int I_> EIGEN_STRONG_INLINE Packet2d extract128(Packet8d x) {
  return _mm_castsi128_pd(_mm512_extracti32x4_epi32( _mm512_castpd_si512(x),I_));
}

EIGEN_STRONG_INLINE Packet16f cat256(Packet8f a, Packet8f b) {
  return _mm512_castsi512_ps(_mm512_inserti64x4(_mm512_castsi256_si512(_mm256_castps_si256(a)),
                                                _mm256_castps_si256(b),1));
}
#endif

// Helper function for bit packing snippet of low precision comparison.
// It packs the flags from 32x16 to 16x16.
EIGEN_STRONG_INLINE __m256i Pack32To16(Packet16f rf) {
  // Split data into small pieces and handle with AVX instructions
  // to guarantee internal order of vector.
  // Operation:
  //   dst[15:0]    := Saturate16(rf[31:0])
  //   dst[31:16]   := Saturate16(rf[63:32])
  //   ...
  //   dst[255:240] := Saturate16(rf[255:224])
  __m256i lo = _mm256_castps_si256(extract256<0>(rf));
  __m256i hi = _mm256_castps_si256(extract256<1>(rf));
  __m128i result_lo = _mm_packs_epi32(_mm256_extractf128_si256(lo, 0),
                                      _mm256_extractf128_si256(lo, 1));
  __m128i result_hi = _mm_packs_epi32(_mm256_extractf128_si256(hi, 0),
                                      _mm256_extractf128_si256(hi, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(result_lo), result_hi, 1);
}

template <>
EIGEN_STRONG_INLINE Packet16f pcmp_eq(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_EQ_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}
template<> EIGEN_STRONG_INLINE Packet16f pcmp_le(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_LE_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f pcmp_lt(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_LT_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f pcmp_lt_or_nan(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_NGE_UQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16i pcmp_eq(const Packet16i& a, const Packet16i& b) {
  __mmask16 mask = _mm512_cmp_epi32_mask(a, b, _CMP_EQ_OQ);
  return _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu);
}


template <>
EIGEN_STRONG_INLINE Packet8d pcmp_eq(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_EQ_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_le(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_LE_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_lt(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_LT_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_lt_or_nan(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_NGE_UQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f print<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet8d print<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet16f pceil<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_TO_POS_INF); }
template<> EIGEN_STRONG_INLINE Packet8d pceil<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_TO_POS_INF); }

template<> EIGEN_STRONG_INLINE Packet16f pfloor<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_TO_NEG_INF); }
template<> EIGEN_STRONG_INLINE Packet8d pfloor<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_TO_NEG_INF); }

template <>
EIGEN_STRONG_INLINE Packet16i ptrue<Packet16i>(const Packet16i& /*a*/) {
  return _mm512_set1_epi32(0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE Packet16f ptrue<Packet16f>(const Packet16f& a) {
  return _mm512_castsi512_ps(ptrue<Packet16i>(_mm512_castps_si512(a)));
}

template <>
EIGEN_STRONG_INLINE Packet8d ptrue<Packet8d>(const Packet8d& a) {
  return _mm512_castsi512_pd(ptrue<Packet16i>(_mm512_castpd_si512(a)));
}

template <>
EIGEN_STRONG_INLINE Packet16i pand<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_and_si512(a,b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pand<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_and_ps(a, b);
#else
  return _mm512_castsi512_ps(pand(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}
template <>
EIGEN_STRONG_INLINE Packet8d pand<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_and_pd(a, b);
#else
  Packet8d res = _mm512_undefined_pd();
  Packet4d lane0_a = _mm512_extractf64x4_pd(a, 0);
  Packet4d lane0_b = _mm512_extractf64x4_pd(b, 0);
  res = _mm512_insertf64x4(res, _mm256_and_pd(lane0_a, lane0_b), 0);

  Packet4d lane1_a = _mm512_extractf64x4_pd(a, 1);
  Packet4d lane1_b = _mm512_extractf64x4_pd(b, 1);
  return _mm512_insertf64x4(res, _mm256_and_pd(lane1_a, lane1_b), 1);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i por<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_or_si512(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f por<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_or_ps(a, b);
#else
  return _mm512_castsi512_ps(por(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8d por<Packet8d>(const Packet8d& a,
                                           const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_or_pd(a, b);
#else
  return _mm512_castsi512_pd(por(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i pxor<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_xor_si512(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pxor<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_xor_ps(a, b);
#else
  return _mm512_castsi512_ps(pxor(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8d pxor<Packet8d>(const Packet8d& a, const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_xor_pd(a, b);
#else
  return _mm512_castsi512_pd(pxor(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i pandnot<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_andnot_si512(b, a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pandnot<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_andnot_ps(b, a);
#else
  return _mm512_castsi512_ps(pandnot(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}
template <>
EIGEN_STRONG_INLINE Packet8d pandnot<Packet8d>(const Packet8d& a,const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_andnot_pd(b, a);
#else
  return _mm512_castsi512_pd(pandnot(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet16f pround<Packet16f>(const Packet16f& a)
{
  // Work-around for default std::round rounding mode.
  const Packet16f mask = pset1frombits<Packet16f>(static_cast<numext::uint32_t>(0x80000000u));
  const Packet16f prev0dot5 = pset1frombits<Packet16f>(static_cast<numext::uint32_t>(0x3EFFFFFFu));
  return _mm512_roundscale_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}
template<> EIGEN_STRONG_INLINE Packet8d pround<Packet8d>(const Packet8d& a)
{
  // Work-around for default std::round rounding mode.
  const Packet8d mask = pset1frombits<Packet8d>(static_cast<numext::uint64_t>(0x8000000000000000ull));
  const Packet8d prev0dot5 = pset1frombits<Packet8d>(static_cast<numext::uint64_t>(0x3FDFFFFFFFFFFFFFull));
  return _mm512_roundscale_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<int N> EIGEN_STRONG_INLINE Packet16i parithmetic_shift_right(Packet16i a) {
  return _mm512_srai_epi32(a, N);
}

template<int N> EIGEN_STRONG_INLINE Packet16i plogical_shift_right(Packet16i a) {
  return _mm512_srli_epi32(a, N);
}

template<int N> EIGEN_STRONG_INLINE Packet16i plogical_shift_left(Packet16i a) {
  return _mm512_slli_epi32(a, N);
}

template <>
EIGEN_STRONG_INLINE Packet16f pload<Packet16f>(const float* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d pload<Packet8d>(const double* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i pload<Packet16i>(const int* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_si512(
      reinterpret_cast<const __m512i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16f ploadu<Packet16f>(const float* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d ploadu<Packet8d>(const double* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i ploadu<Packet16i>(const int* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_si512(
      reinterpret_cast<const __m512i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16f ploadu<Packet16f>(const float* from, uint16_t umask) {
  __mmask16 mask = static_cast<__mmask16>(umask);
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_maskz_loadu_ps(mask, from);
}

// Loads 8 floats from memory a returns the packet
// {a0, a0  a1, a1, a2, a2, a3, a3, a4, a4, a5, a5, a6, a6, a7, a7}
template <>
EIGEN_STRONG_INLINE Packet16f ploaddup<Packet16f>(const float* from) {
  // an unaligned load is required here as there is no requirement
  // on the alignment of input pointer 'from'
  __m256i low_half = _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
  __m512 even_elements = _mm512_castsi512_ps(_mm512_cvtepu32_epi64(low_half));
  __m512 pairs = _mm512_permute_ps(even_elements, _MM_SHUFFLE(2, 2, 0, 0));
  return pairs;
}

#ifdef EIGEN_VECTORIZE_AVX512DQ
// FIXME: this does not look optimal, better load a Packet4d and shuffle...
// Loads 4 doubles from memory a returns the packet {a0, a0  a1, a1, a2, a2, a3,
// a3}
template <>
EIGEN_STRONG_INLINE Packet8d ploaddup<Packet8d>(const double* from) {
 __m512d x = _mm512_setzero_pd();
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[0]), 0);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[1]), 1);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[2]), 2);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[3]), 3);
  return x;
}
#else
template <>
EIGEN_STRONG_INLINE Packet8d ploaddup<Packet8d>(const double* from) {
  __m512d x = _mm512_setzero_pd();
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<0, _mm_load_sd(from+0));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<2, _mm_load_sd(from+1));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<4, _mm_load_sd(from+2));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<6, _mm_load_sd(from+3));
  return x;
}
#endif

// Loads 4 floats from memory a returns the packet
// {a0, a0  a0, a0, a1, a1, a1, a1, a2, a2, a2, a2, a3, a3, a3, a3}
template <>
EIGEN_STRONG_INLINE Packet16f ploadquad<Packet16f>(const float* from) {
  Packet16f tmp = _mm512_castps128_ps512(ploadu<Packet4f>(from));
  const Packet16i scatter_mask = _mm512_set_epi32(3,3,3,3, 2,2,2,2, 1,1,1,1, 0,0,0,0);
  return _mm512_permutexvar_ps(scatter_mask, tmp);
}

// Loads 2 doubles from memory a returns the packet
// {a0, a0  a0, a0, a1, a1, a1, a1}
template <>
EIGEN_STRONG_INLINE Packet8d ploadquad<Packet8d>(const double* from) {
  __m256d lane0 = _mm256_set1_pd(*from);
  __m256d lane1 = _mm256_set1_pd(*(from+1));
  __m512d tmp = _mm512_undefined_pd();
  tmp = _mm512_insertf64x4(tmp, lane0, 0);
  return _mm512_insertf64x4(tmp, lane1, 1);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet16f& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_store_ps(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet8d& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_store_pd(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstore<int>(int* to, const Packet16i& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_storeu_si512(reinterpret_cast<__m512i*>(to),
                                                from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet16f& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_ps(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet8d& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_pd(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<int>(int* to, const Packet16i& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_si512(
      reinterpret_cast<__m512i*>(to), from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet16f& from, uint16_t umask) {
  __mmask16 mask = static_cast<__mmask16>(umask);
  EIGEN_DEBUG_UNALIGNED_STORE return _mm512_mask_storeu_ps(to, mask, from);
}

template <>
EIGEN_DEVICE_FUNC inline Packet16f pgather<float, Packet16f>(const float* from,
                                                             Index stride) {
  Packet16i stride_vector = _mm512_set1_epi32(convert_index<int>(stride));
  Packet16i stride_multiplier =
      _mm512_set_epi32(15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0);
  Packet16i indices = _mm512_mullo_epi32(stride_vector, stride_multiplier);

  return _mm512_i32gather_ps(indices, from, 4);
}
template <>
EIGEN_DEVICE_FUNC inline Packet8d pgather<double, Packet8d>(const double* from,
                                                            Index stride) {
  Packet8i stride_vector = _mm256_set1_epi32(convert_index<int>(stride));
  Packet8i stride_multiplier = _mm256_set_epi32(7, 6, 5, 4, 3, 2, 1, 0);
  Packet8i indices = _mm256_mullo_epi32(stride_vector, stride_multiplier);

  return _mm512_i32gather_pd(indices, from, 8);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, Packet16f>(float* to,
                                                         const Packet16f& from,
                                                         Index stride) {
  Packet16i stride_vector = _mm512_set1_epi32(convert_index<int>(stride));
  Packet16i stride_multiplier =
      _mm512_set_epi32(15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0);
  Packet16i indices = _mm512_mullo_epi32(stride_vector, stride_multiplier);
  _mm512_i32scatter_ps(to, indices, from, 4);
}
template <>
EIGEN_DEVICE_FUNC inline void pscatter<double, Packet8d>(double* to,
                                                         const Packet8d& from,
                                                         Index stride) {
  Packet8i stride_vector = _mm256_set1_epi32(convert_index<int>(stride));
  Packet8i stride_multiplier = _mm256_set_epi32(7, 6, 5, 4, 3, 2, 1, 0);
  Packet8i indices = _mm256_mullo_epi32(stride_vector, stride_multiplier);
  _mm512_i32scatter_pd(to, indices, from, 8);
}

template <>
EIGEN_STRONG_INLINE void pstore1<Packet16f>(float* to, const float& a) {
  Packet16f pa = pset1<Packet16f>(a);
  pstore(to, pa);
}
template <>
EIGEN_STRONG_INLINE void pstore1<Packet8d>(double* to, const double& a) {
  Packet8d pa = pset1<Packet8d>(a);
  pstore(to, pa);
}
template <>
EIGEN_STRONG_INLINE void pstore1<Packet16i>(int* to, const int& a) {
  Packet16i pa = pset1<Packet16i>(a);
  pstore(to, pa);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template <>
EIGEN_STRONG_INLINE float pfirst<Packet16f>(const Packet16f& a) {
  return _mm_cvtss_f32(_mm512_extractf32x4_ps(a, 0));
}
template <>
EIGEN_STRONG_INLINE double pfirst<Packet8d>(const Packet8d& a) {
  return _mm_cvtsd_f64(_mm256_extractf128_pd(_mm512_extractf64x4_pd(a, 0), 0));
}
template <>
EIGEN_STRONG_INLINE int pfirst<Packet16i>(const Packet16i& a) {
  return _mm_extract_epi32(_mm512_extracti32x4_epi32(a, 0), 0);
}

template<> EIGEN_STRONG_INLINE Packet16f preverse(const Packet16f& a)
{
  return _mm512_permutexvar_ps(_mm512_set_epi32(0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), a);
}

template<> EIGEN_STRONG_INLINE Packet8d preverse(const Packet8d& a)
{
  return _mm512_permutexvar_pd(_mm512_set_epi32(0, 0, 0, 1, 0, 2, 0, 3, 0, 4, 0, 5, 0, 6, 0, 7), a);
}

template<> EIGEN_STRONG_INLINE Packet16f pabs(const Packet16f& a)
{
  // _mm512_abs_ps intrinsic not found, so hack around it
  return _mm512_castsi512_ps(_mm512_and_si512(_mm512_castps_si512(a), _mm512_set1_epi32(0x7fffffff)));
}
template <>
EIGEN_STRONG_INLINE Packet8d pabs(const Packet8d& a) {
  // _mm512_abs_ps intrinsic not found, so hack around it
  return _mm512_castsi512_pd(_mm512_and_si512(_mm512_castpd_si512(a),
                                   _mm512_set1_epi64(0x7fffffffffffffff)));
}

template<>
EIGEN_STRONG_INLINE Packet16f pfrexp<Packet16f>(const Packet16f& a, Packet16f& exponent){
  return pfrexp_generic(a, exponent);
}

// Extract exponent without existence of Packet8l.
template<>
EIGEN_STRONG_INLINE  
Packet8d pfrexp_generic_get_biased_exponent(const Packet8d& a) {
  const Packet8d cst_exp_mask  = pset1frombits<Packet8d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  #ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_cvtepi64_pd(_mm512_srli_epi64(_mm512_castpd_si512(pand(a, cst_exp_mask)), 52));
  #else
  return _mm512_cvtepi32_pd(_mm512_cvtepi64_epi32(_mm512_srli_epi64(_mm512_castpd_si512(pand(a, cst_exp_mask)), 52)));
  #endif
}

template<>
EIGEN_STRONG_INLINE Packet8d pfrexp<Packet8d>(const Packet8d& a, Packet8d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet16f pldexp<Packet16f>(const Packet16f& a, const Packet16f& exponent) {
  return pldexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet8d pldexp<Packet8d>(const Packet8d& a, const Packet8d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet8d max_exponent = pset1<Packet8d>(2099.0);
  const Packet8i e = _mm512_cvtpd_epi32(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  
  // Split 2^e into four factors and multiply.
  const Packet8i bias = pset1<Packet8i>(1023);
  Packet8i b = parithmetic_shift_right<2>(e);  // floor(e/4)
  
  // 2^b
  const Packet8i permute_idx = _mm256_setr_epi32(0, 4, 1, 5, 2, 6, 3, 7);
  Packet8i hi = _mm256_permutevar8x32_epi32(padd(b, bias), permute_idx);
  Packet8i lo = _mm256_slli_epi64(hi, 52);
  hi = _mm256_slli_epi64(_mm256_srli_epi64(hi, 32), 52);
  Packet8d c = _mm512_castsi512_pd(_mm512_inserti64x4(_mm512_castsi256_si512(lo), hi, 1));
  Packet8d out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  
  // 2^(e - 3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  hi = _mm256_permutevar8x32_epi32(padd(b, bias), permute_idx);
  lo = _mm256_slli_epi64(hi, 52);
  hi = _mm256_slli_epi64(_mm256_srli_epi64(hi, 32), 52);
  c = _mm512_castsi512_pd(_mm512_inserti64x4(_mm512_castsi256_si512(lo), hi, 1));
  out = pmul(out, c);  // a * 2^e
  return out;
}

#ifdef EIGEN_VECTORIZE_AVX512DQ
// AVX512F does not define _mm512_extractf32x8_ps to extract _m256 from _m512
#define EIGEN_EXTRACT_8f_FROM_16f(INPUT, OUTPUT)                           \
  __m256 OUTPUT##_0 = _mm512_extractf32x8_ps(INPUT, 0);                    \
  __m256 OUTPUT##_1 = _mm512_extractf32x8_ps(INPUT, 1)
#else
#define EIGEN_EXTRACT_8f_FROM_16f(INPUT, OUTPUT)                \
  __m256 OUTPUT##_0 = _mm256_insertf128_ps(                     \
      _mm256_castps128_ps256(_mm512_extractf32x4_ps(INPUT, 0)), \
      _mm512_extractf32x4_ps(INPUT, 1), 1);                     \
  __m256 OUTPUT##_1 = _mm256_insertf128_ps(                     \
      _mm256_castps128_ps256(_mm512_extractf32x4_ps(INPUT, 2)), \
      _mm512_extractf32x4_ps(INPUT, 3), 1);
#endif

#ifdef EIGEN_VECTORIZE_AVX512DQ
#define EIGEN_INSERT_8f_INTO_16f(OUTPUT, INPUTA, INPUTB) \
  OUTPUT = _mm512_insertf32x8(_mm512_castps256_ps512(INPUTA), INPUTB, 1);
#else
#define EIGEN_INSERT_8f_INTO_16f(OUTPUT, INPUTA, INPUTB)                    \
  OUTPUT = _mm512_undefined_ps();                                           \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTA, 0), 0); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTA, 1), 1); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTB, 0), 2); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTB, 1), 3);
#endif

template <>
EIGEN_STRONG_INLINE float predux<Packet16f>(const Packet16f& a) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  __m256 lane0 = _mm512_extractf32x8_ps(a, 0);
  __m256 lane1 = _mm512_extractf32x8_ps(a, 1);
  Packet8f x = _mm256_add_ps(lane0, lane1);
  return predux<Packet8f>(x);
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 sum = _mm_add_ps(_mm_add_ps(lane0, lane1), _mm_add_ps(lane2, lane3));
  sum = _mm_hadd_ps(sum, sum);
  sum = _mm_hadd_ps(sum, _mm_permute_ps(sum, 1));
  return _mm_cvtss_f32(sum);
#endif
}
template <>
EIGEN_STRONG_INLINE double predux<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d sum = _mm256_add_pd(lane0, lane1);
  __m256d tmp0 = _mm256_hadd_pd(sum, _mm256_permute2f128_pd(sum, sum, 1));
  return _mm_cvtsd_f64(_mm256_castpd256_pd128(_mm256_hadd_pd(tmp0, tmp0)));
}

template <>
EIGEN_STRONG_INLINE Packet8f predux_half_dowto4<Packet16f>(const Packet16f& a) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  __m256 lane0 = _mm512_extractf32x8_ps(a, 0);
  __m256 lane1 = _mm512_extractf32x8_ps(a, 1);
  return _mm256_add_ps(lane0, lane1);
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 sum0 = _mm_add_ps(lane0, lane2);
  __m128 sum1 = _mm_add_ps(lane1, lane3);
  return _mm256_insertf128_ps(_mm256_castps128_ps256(sum0), sum1, 1);
#endif
}
template <>
EIGEN_STRONG_INLINE Packet4d predux_half_dowto4<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  return _mm256_add_pd(lane0, lane1);
}

template <>
EIGEN_STRONG_INLINE float predux_mul<Packet16f>(const Packet16f& a) {
//#ifdef EIGEN_VECTORIZE_AVX512DQ
#if 0
  Packet8f lane0 = _mm512_extractf32x8_ps(a, 0);
  Packet8f lane1 = _mm512_extractf32x8_ps(a, 1);
  Packet8f res = pmul(lane0, lane1);
  res = pmul(res, _mm256_permute2f128_ps(res, res, 1));
  res = pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = pmul(pmul(lane0, lane1), pmul(lane2, lane3));
  res = pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
#endif
}
template <>
EIGEN_STRONG_INLINE double predux_mul<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = pmul(lane0, lane1);
  res = pmul(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(pmul(res, _mm256_shuffle_pd(res, res, 1)));
}

template <>
EIGEN_STRONG_INLINE float predux_min<Packet16f>(const Packet16f& a) {
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = _mm_min_ps(_mm_min_ps(lane0, lane1), _mm_min_ps(lane2, lane3));
  res = _mm_min_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(_mm_min_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
}
template <>
EIGEN_STRONG_INLINE double predux_min<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = _mm256_min_pd(lane0, lane1);
  res = _mm256_min_pd(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(_mm256_min_pd(res, _mm256_shuffle_pd(res, res, 1)));
}

template <>
EIGEN_STRONG_INLINE float predux_max<Packet16f>(const Packet16f& a) {
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = _mm_max_ps(_mm_max_ps(lane0, lane1), _mm_max_ps(lane2, lane3));
  res = _mm_max_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(_mm_max_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
}

template <>
EIGEN_STRONG_INLINE double predux_max<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = _mm256_max_pd(lane0, lane1);
  res = _mm256_max_pd(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(_mm256_max_pd(res, _mm256_shuffle_pd(res, res, 1)));
}

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet16f& x)
{
  Packet16i xi = _mm512_castps_si512(x);
  __mmask16 tmp = _mm512_test_epi32_mask(xi,xi);
  return !_mm512_kortestz(tmp,tmp);
}



#define PACK_OUTPUT(OUTPUT, INPUT, INDEX, STRIDE) \
  EIGEN_INSERT_8f_INTO_16f(OUTPUT[INDEX], INPUT[INDEX], INPUT[INDEX + STRIDE]);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet16f, 16>& kernel) {
  __m512 T0 = _mm512_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T1 = _mm512_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T2 = _mm512_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T3 = _mm512_unpackhi_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T4 = _mm512_unpacklo_ps(kernel.packet[4], kernel.packet[5]);
  __m512 T5 = _mm512_unpackhi_ps(kernel.packet[4], kernel.packet[5]);
  __m512 T6 = _mm512_unpacklo_ps(kernel.packet[6], kernel.packet[7]);
  __m512 T7 = _mm512_unpackhi_ps(kernel.packet[6], kernel.packet[7]);
  __m512 T8 = _mm512_unpacklo_ps(kernel.packet[8], kernel.packet[9]);
  __m512 T9 = _mm512_unpackhi_ps(kernel.packet[8], kernel.packet[9]);
  __m512 T10 = _mm512_unpacklo_ps(kernel.packet[10], kernel.packet[11]);
  __m512 T11 = _mm512_unpackhi_ps(kernel.packet[10], kernel.packet[11]);
  __m512 T12 = _mm512_unpacklo_ps(kernel.packet[12], kernel.packet[13]);
  __m512 T13 = _mm512_unpackhi_ps(kernel.packet[12], kernel.packet[13]);
  __m512 T14 = _mm512_unpacklo_ps(kernel.packet[14], kernel.packet[15]);
  __m512 T15 = _mm512_unpackhi_ps(kernel.packet[14], kernel.packet[15]);
  __m512 S0 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S1 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S2 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S3 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S4 = _mm512_shuffle_ps(T4, T6, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S5 = _mm512_shuffle_ps(T4, T6, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S6 = _mm512_shuffle_ps(T5, T7, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S7 = _mm512_shuffle_ps(T5, T7, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S8 = _mm512_shuffle_ps(T8, T10, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S9 = _mm512_shuffle_ps(T8, T10, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S10 = _mm512_shuffle_ps(T9, T11, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S11 = _mm512_shuffle_ps(T9, T11, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S12 = _mm512_shuffle_ps(T12, T14, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S13 = _mm512_shuffle_ps(T12, T14, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S14 = _mm512_shuffle_ps(T13, T15, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S15 = _mm512_shuffle_ps(T13, T15, _MM_SHUFFLE(3, 2, 3, 2));

  EIGEN_EXTRACT_8f_FROM_16f(S0, S0);
  EIGEN_EXTRACT_8f_FROM_16f(S1, S1);
  EIGEN_EXTRACT_8f_FROM_16f(S2, S2);
  EIGEN_EXTRACT_8f_FROM_16f(S3, S3);
  EIGEN_EXTRACT_8f_FROM_16f(S4, S4);
  EIGEN_EXTRACT_8f_FROM_16f(S5, S5);
  EIGEN_EXTRACT_8f_FROM_16f(S6, S6);
  EIGEN_EXTRACT_8f_FROM_16f(S7, S7);
  EIGEN_EXTRACT_8f_FROM_16f(S8, S8);
  EIGEN_EXTRACT_8f_FROM_16f(S9, S9);
  EIGEN_EXTRACT_8f_FROM_16f(S10, S10);
  EIGEN_EXTRACT_8f_FROM_16f(S11, S11);
  EIGEN_EXTRACT_8f_FROM_16f(S12, S12);
  EIGEN_EXTRACT_8f_FROM_16f(S13, S13);
  EIGEN_EXTRACT_8f_FROM_16f(S14, S14);
  EIGEN_EXTRACT_8f_FROM_16f(S15, S15);

  PacketBlock<Packet8f, 32> tmp;

  tmp.packet[0] = _mm256_permute2f128_ps(S0_0, S4_0, 0x20);
  tmp.packet[1] = _mm256_permute2f128_ps(S1_0, S5_0, 0x20);
  tmp.packet[2] = _mm256_permute2f128_ps(S2_0, S6_0, 0x20);
  tmp.packet[3] = _mm256_permute2f128_ps(S3_0, S7_0, 0x20);
  tmp.packet[4] = _mm256_permute2f128_ps(S0_0, S4_0, 0x31);
  tmp.packet[5] = _mm256_permute2f128_ps(S1_0, S5_0, 0x31);
  tmp.packet[6] = _mm256_permute2f128_ps(S2_0, S6_0, 0x31);
  tmp.packet[7] = _mm256_permute2f128_ps(S3_0, S7_0, 0x31);

  tmp.packet[8] = _mm256_permute2f128_ps(S0_1, S4_1, 0x20);
  tmp.packet[9] = _mm256_permute2f128_ps(S1_1, S5_1, 0x20);
  tmp.packet[10] = _mm256_permute2f128_ps(S2_1, S6_1, 0x20);
  tmp.packet[11] = _mm256_permute2f128_ps(S3_1, S7_1, 0x20);
  tmp.packet[12] = _mm256_permute2f128_ps(S0_1, S4_1, 0x31);
  tmp.packet[13] = _mm256_permute2f128_ps(S1_1, S5_1, 0x31);
  tmp.packet[14] = _mm256_permute2f128_ps(S2_1, S6_1, 0x31);
  tmp.packet[15] = _mm256_permute2f128_ps(S3_1, S7_1, 0x31);

  // Second set of _m256 outputs
  tmp.packet[16] = _mm256_permute2f128_ps(S8_0, S12_0, 0x20);
  tmp.packet[17] = _mm256_permute2f128_ps(S9_0, S13_0, 0x20);
  tmp.packet[18] = _mm256_permute2f128_ps(S10_0, S14_0, 0x20);
  tmp.packet[19] = _mm256_permute2f128_ps(S11_0, S15_0, 0x20);
  tmp.packet[20] = _mm256_permute2f128_ps(S8_0, S12_0, 0x31);
  tmp.packet[21] = _mm256_permute2f128_ps(S9_0, S13_0, 0x31);
  tmp.packet[22] = _mm256_permute2f128_ps(S10_0, S14_0, 0x31);
  tmp.packet[23] = _mm256_permute2f128_ps(S11_0, S15_0, 0x31);

  tmp.packet[24] = _mm256_permute2f128_ps(S8_1, S12_1, 0x20);
  tmp.packet[25] = _mm256_permute2f128_ps(S9_1, S13_1, 0x20);
  tmp.packet[26] = _mm256_permute2f128_ps(S10_1, S14_1, 0x20);
  tmp.packet[27] = _mm256_permute2f128_ps(S11_1, S15_1, 0x20);
  tmp.packet[28] = _mm256_permute2f128_ps(S8_1, S12_1, 0x31);
  tmp.packet[29] = _mm256_permute2f128_ps(S9_1, S13_1, 0x31);
  tmp.packet[30] = _mm256_permute2f128_ps(S10_1, S14_1, 0x31);
  tmp.packet[31] = _mm256_permute2f128_ps(S11_1, S15_1, 0x31);

  // Pack them into the output
  PACK_OUTPUT(kernel.packet, tmp.packet, 0, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 1, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 2, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 3, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 4, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 5, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 6, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 7, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 8, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 9, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 10, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 11, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 12, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 13, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 14, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 15, 16);
}
#define PACK_OUTPUT_2(OUTPUT, INPUT, INDEX, STRIDE)         \
  EIGEN_INSERT_8f_INTO_16f(OUTPUT[INDEX], INPUT[2 * INDEX], \
                           INPUT[2 * INDEX + STRIDE]);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet16f, 4>& kernel) {
  __m512 T0 = _mm512_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T1 = _mm512_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T2 = _mm512_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T3 = _mm512_unpackhi_ps(kernel.packet[2], kernel.packet[3]);

  __m512 S0 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S1 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S2 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S3 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(3, 2, 3, 2));

  EIGEN_EXTRACT_8f_FROM_16f(S0, S0);
  EIGEN_EXTRACT_8f_FROM_16f(S1, S1);
  EIGEN_EXTRACT_8f_FROM_16f(S2, S2);
  EIGEN_EXTRACT_8f_FROM_16f(S3, S3);

  PacketBlock<Packet8f, 8> tmp;

  tmp.packet[0] = _mm256_permute2f128_ps(S0_0, S1_0, 0x20);
  tmp.packet[1] = _mm256_permute2f128_ps(S2_0, S3_0, 0x20);
  tmp.packet[2] = _mm256_permute2f128_ps(S0_0, S1_0, 0x31);
  tmp.packet[3] = _mm256_permute2f128_ps(S2_0, S3_0, 0x31);

  tmp.packet[4] = _mm256_permute2f128_ps(S0_1, S1_1, 0x20);
  tmp.packet[5] = _mm256_permute2f128_ps(S2_1, S3_1, 0x20);
  tmp.packet[6] = _mm256_permute2f128_ps(S0_1, S1_1, 0x31);
  tmp.packet[7] = _mm256_permute2f128_ps(S2_1, S3_1, 0x31);

  PACK_OUTPUT_2(kernel.packet, tmp.packet, 0, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 1, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 2, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 3, 1);
}

#define PACK_OUTPUT_SQ_D(OUTPUT, INPUT, INDEX, STRIDE)                \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[INDEX], 0); \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[INDEX + STRIDE], 1);

#define PACK_OUTPUT_D(OUTPUT, INPUT, INDEX, STRIDE)                         \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[(2 * INDEX)], 0); \
  OUTPUT[INDEX] =                                                           \
      _mm512_insertf64x4(OUTPUT[INDEX], INPUT[(2 * INDEX) + STRIDE], 1);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet8d, 4>& kernel) {
  __m512d T0 = _mm512_shuffle_pd(kernel.packet[0], kernel.packet[1], 0);
  __m512d T1 = _mm512_shuffle_pd(kernel.packet[0], kernel.packet[1], 0xff);
  __m512d T2 = _mm512_shuffle_pd(kernel.packet[2], kernel.packet[3], 0);
  __m512d T3 = _mm512_shuffle_pd(kernel.packet[2], kernel.packet[3], 0xff);

  PacketBlock<Packet4d, 8> tmp;

  tmp.packet[0] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x20);
  tmp.packet[1] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x20);
  tmp.packet[2] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x31);
  tmp.packet[3] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x31);

  tmp.packet[4] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x20);
  tmp.packet[5] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x20);
  tmp.packet[6] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x31);
  tmp.packet[7] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x31);

  PACK_OUTPUT_D(kernel.packet, tmp.packet, 0, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 1, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 2, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 3, 1);
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet8d, 8>& kernel) {
  __m512d T0 = _mm512_unpacklo_pd(kernel.packet[0], kernel.packet[1]);
  __m512d T1 = _mm512_unpackhi_pd(kernel.packet[0], kernel.packet[1]);
  __m512d T2 = _mm512_unpacklo_pd(kernel.packet[2], kernel.packet[3]);
  __m512d T3 = _mm512_unpackhi_pd(kernel.packet[2], kernel.packet[3]);
  __m512d T4 = _mm512_unpacklo_pd(kernel.packet[4], kernel.packet[5]);
  __m512d T5 = _mm512_unpackhi_pd(kernel.packet[4], kernel.packet[5]);
  __m512d T6 = _mm512_unpacklo_pd(kernel.packet[6], kernel.packet[7]);
  __m512d T7 = _mm512_unpackhi_pd(kernel.packet[6], kernel.packet[7]);

  PacketBlock<Packet4d, 16> tmp;

  tmp.packet[0] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x20);
  tmp.packet[1] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x20);
  tmp.packet[2] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x31);
  tmp.packet[3] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x31);

  tmp.packet[4] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x20);
  tmp.packet[5] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x20);
  tmp.packet[6] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x31);
  tmp.packet[7] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x31);

  tmp.packet[8] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 0),
                                         _mm512_extractf64x4_pd(T6, 0), 0x20);
  tmp.packet[9] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 0),
                                         _mm512_extractf64x4_pd(T7, 0), 0x20);
  tmp.packet[10] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 0),
                                          _mm512_extractf64x4_pd(T6, 0), 0x31);
  tmp.packet[11] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 0),
                                          _mm512_extractf64x4_pd(T7, 0), 0x31);

  tmp.packet[12] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 1),
                                          _mm512_extractf64x4_pd(T6, 1), 0x20);
  tmp.packet[13] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 1),
                                          _mm512_extractf64x4_pd(T7, 1), 0x20);
  tmp.packet[14] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 1),
                                          _mm512_extractf64x4_pd(T6, 1), 0x31);
  tmp.packet[15] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 1),
                                          _mm512_extractf64x4_pd(T7, 1), 0x31);

  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 0, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 1, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 2, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 3, 8);

  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 4, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 5, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 6, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 7, 8);
}
template <>
EIGEN_STRONG_INLINE Packet16f pblend(const Selector<16>& /*ifPacket*/,
                                     const Packet16f& /*thenPacket*/,
                                     const Packet16f& /*elsePacket*/) {
  assert(false && "To be implemented");
  return Packet16f();
}
template <>
EIGEN_STRONG_INLINE Packet8d pblend(const Selector<8>& ifPacket,
                                    const Packet8d& thenPacket,
                                    const Packet8d& elsePacket) {
  __mmask8 m = (ifPacket.select[0]   )
             | (ifPacket.select[1]<<1)
             | (ifPacket.select[2]<<2)
             | (ifPacket.select[3]<<3)
             | (ifPacket.select[4]<<4)
             | (ifPacket.select[5]<<5)
             | (ifPacket.select[6]<<6)
             | (ifPacket.select[7]<<7);
  return _mm512_mask_blend_pd(m, elsePacket, thenPacket);
}

// Packet math for Eigen::half
template<> EIGEN_STRONG_INLINE Packet16h pset1<Packet16h>(const Eigen::half& from) {
  return _mm256_set1_epi16(from.x);
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet16h>(const Packet16h& from) {
  return half_impl::raw_uint16_to_half(static_cast<unsigned short>(_mm256_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet16h pload<Packet16h>(const Eigen::half* from) {
  return _mm256_load_si256(reinterpret_cast<const __m256i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet16h ploadu<Packet16h>(const Eigen::half* from) {
  return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<half>(Eigen::half* to, const Packet16h& from) {
  // (void*) -> workaround clang warning:
  // cast from 'Eigen::half *' to '__m256i *' increases required alignment from 2 to 32
  _mm256_store_si256((__m256i*)(void*)to, from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<half>(Eigen::half* to, const Packet16h& from) {
  // (void*) -> workaround clang warning:
  // cast from 'Eigen::half *' to '__m256i *' increases required alignment from 2 to 32
  _mm256_storeu_si256((__m256i*)(void*)to, from);
}

template<> EIGEN_STRONG_INLINE Packet16h
ploaddup<Packet16h>(const Eigen::half*  from) {
  unsigned short a = from[0].x;
  unsigned short b = from[1].x;
  unsigned short c = from[2].x;
  unsigned short d = from[3].x;
  unsigned short e = from[4].x;
  unsigned short f = from[5].x;
  unsigned short g = from[6].x;
  unsigned short h = from[7].x;
  return _mm256_set_epi16(h, h, g, g, f, f, e, e, d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet16h
ploadquad(const Eigen::half* from) {
  unsigned short a = from[0].x;
  unsigned short b = from[1].x;
  unsigned short c = from[2].x;
  unsigned short d = from[3].x;
  return _mm256_set_epi16(d, d, d, d, c, c, c, c, b, b, b, b, a, a, a, a);
}

EIGEN_STRONG_INLINE Packet16f half2float(const Packet16h& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm512_cvtph_ps(a);
#else
  EIGEN_ALIGN64 half aux[16];
  pstore(aux, a);
  float f0(aux[0]);
  float f1(aux[1]);
  float f2(aux[2]);
  float f3(aux[3]);
  float f4(aux[4]);
  float f5(aux[5]);
  float f6(aux[6]);
  float f7(aux[7]);
  float f8(aux[8]);
  float f9(aux[9]);
  float fa(aux[10]);
  float fb(aux[11]);
  float fc(aux[12]);
  float fd(aux[13]);
  float fe(aux[14]);
  float ff(aux[15]);

  return _mm512_set_ps(
      ff, fe, fd, fc, fb, fa, f9, f8, f7, f6, f5, f4, f3, f2, f1, f0);
#endif
}

EIGEN_STRONG_INLINE Packet16h float2half(const Packet16f& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm512_cvtps_ph(a, _MM_FROUND_TO_NEAREST_INT|_MM_FROUND_NO_EXC);
#else
  EIGEN_ALIGN64 float aux[16];
  pstore(aux, a);
  half h0(aux[0]);
  half h1(aux[1]);
  half h2(aux[2]);
  half h3(aux[3]);
  half h4(aux[4]);
  half h5(aux[5]);
  half h6(aux[6]);
  half h7(aux[7]);
  half h8(aux[8]);
  half h9(aux[9]);
  half ha(aux[10]);
  half hb(aux[11]);
  half hc(aux[12]);
  half hd(aux[13]);
  half he(aux[14]);
  half hf(aux[15]);

  return _mm256_set_epi16(
      hf.x, he.x, hd.x, hc.x, hb.x, ha.x, h9.x, h8.x,
      h7.x, h6.x, h5.x, h4.x, h3.x, h2.x, h1.x, h0.x);
#endif
}

template<> EIGEN_STRONG_INLINE Packet16h ptrue(const Packet16h& a) {
  return ptrue(Packet8i(a));
}

template <>
EIGEN_STRONG_INLINE Packet16h pabs(const Packet16h& a) {
  const __m256i sign_mask = _mm256_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm256_andnot_si256(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet16h pmin<Packet16h>(const Packet16h& a,
                                              const Packet16h& b) {
  return float2half(pmin<Packet16f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16h pmax<Packet16h>(const Packet16h& a,
                                              const Packet16h& b) {
  return float2half(pmax<Packet16f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16h plset<Packet16h>(const half& a) {
  return float2half(plset<Packet16f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h por(const Packet16h& a,const Packet16h& b) {
  // in some cases Packet8i is a wrapper around __m256i, so we need to
  // cast to Packet8i to call the correct overload.
  return por(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pxor(const Packet16h& a,const Packet16h& b) {
  return pxor(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pand(const Packet16h& a,const Packet16h& b) {
  return pand(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pandnot(const Packet16h& a,const Packet16h& b) {
  return pandnot(Packet8i(a),Packet8i(b));
}

template<> EIGEN_STRONG_INLINE Packet16h pselect(const Packet16h& mask, const Packet16h& a, const Packet16h& b) {
  return _mm256_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet16h pround<Packet16h>(const Packet16h& a) {
  return float2half(pround<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h print<Packet16h>(const Packet16h& a) {
  return float2half(print<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pceil<Packet16h>(const Packet16h& a) {
  return float2half(pceil<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pfloor<Packet16h>(const Packet16h& a) {
  return float2half(pfloor<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_eq(const Packet16h& a,const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  return Pack32To16(pcmp_eq(af, bf));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_le(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_le(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_lt(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_lt(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_lt_or_nan(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_lt_or_nan(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pconj(const Packet16h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet16h pnegate(const Packet16h& a) {
  Packet16h sign_mask = _mm256_set1_epi16(static_cast<unsigned short>(0x8000));
  return _mm256_xor_si256(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet16h padd<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = padd(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h psub<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = psub(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h pmul<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = pmul(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h pdiv<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = pdiv(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE half predux<Packet16h>(const Packet16h& from) {
  Packet16f from_float = half2float(from);
  return half(predux(from_float));
}

template <>
EIGEN_STRONG_INLINE Packet8h predux_half_dowto4<Packet16h>(const Packet16h& a) {
  Packet8h lane0 = _mm256_extractf128_si256(a, 0);
  Packet8h lane1 = _mm256_extractf128_si256(a, 1);
  return padd<Packet8h>(lane0, lane1);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_max<Packet16h>(const Packet16h& a) {
  Packet16f af = half2float(a);
  float reduced = predux_max<Packet16f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_min<Packet16h>(const Packet16h& a) {
  Packet16f af = half2float(a);
  float reduced = predux_min<Packet16f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE half predux_mul<Packet16h>(const Packet16h& from) {
  Packet16f from_float = half2float(from);
  return half(predux_mul(from_float));
}

template<> EIGEN_STRONG_INLINE Packet16h preverse(const Packet16h& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm256_insertf128_si256(
                    _mm256_castsi128_si256(_mm_shuffle_epi8(_mm256_extractf128_si256(a,1),m)),
                                           _mm_shuffle_epi8(_mm256_extractf128_si256(a,0),m), 1);
}

template<> EIGEN_STRONG_INLINE Packet16h pgather<Eigen::half, Packet16h>(const Eigen::half* from, Index stride)
{
  return _mm256_set_epi16(
      from[15*stride].x, from[14*stride].x, from[13*stride].x, from[12*stride].x,
      from[11*stride].x, from[10*stride].x, from[9*stride].x, from[8*stride].x,
      from[7*stride].x, from[6*stride].x, from[5*stride].x, from[4*stride].x,
      from[3*stride].x, from[2*stride].x, from[1*stride].x, from[0*stride].x);
}

template<> EIGEN_STRONG_INLINE void pscatter<half, Packet16h>(half* to, const Packet16h& from, Index stride)
{
  EIGEN_ALIGN64 half aux[16];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
  to[stride*8] = aux[8];
  to[stride*9] = aux[9];
  to[stride*10] = aux[10];
  to[stride*11] = aux[11];
  to[stride*12] = aux[12];
  to[stride*13] = aux[13];
  to[stride*14] = aux[14];
  to[stride*15] = aux[15];
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,16>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];
  __m256i e = kernel.packet[4];
  __m256i f = kernel.packet[5];
  __m256i g = kernel.packet[6];
  __m256i h = kernel.packet[7];
  __m256i i = kernel.packet[8];
  __m256i j = kernel.packet[9];
  __m256i k = kernel.packet[10];
  __m256i l = kernel.packet[11];
  __m256i m = kernel.packet[12];
  __m256i n = kernel.packet[13];
  __m256i o = kernel.packet[14];
  __m256i p = kernel.packet[15];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ef_07 = _mm256_unpacklo_epi16(e, f);
  __m256i gh_07 = _mm256_unpacklo_epi16(g, h);
  __m256i ij_07 = _mm256_unpacklo_epi16(i, j);
  __m256i kl_07 = _mm256_unpacklo_epi16(k, l);
  __m256i mn_07 = _mm256_unpacklo_epi16(m, n);
  __m256i op_07 = _mm256_unpacklo_epi16(o, p);

  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);
  __m256i ef_8f = _mm256_unpackhi_epi16(e, f);
  __m256i gh_8f = _mm256_unpackhi_epi16(g, h);
  __m256i ij_8f = _mm256_unpackhi_epi16(i, j);
  __m256i kl_8f = _mm256_unpackhi_epi16(k, l);
  __m256i mn_8f = _mm256_unpackhi_epi16(m, n);
  __m256i op_8f = _mm256_unpackhi_epi16(o, p);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i efgh_03 = _mm256_unpacklo_epi32(ef_07, gh_07);
  __m256i efgh_47 = _mm256_unpackhi_epi32(ef_07, gh_07);
  __m256i ijkl_03 = _mm256_unpacklo_epi32(ij_07, kl_07);
  __m256i ijkl_47 = _mm256_unpackhi_epi32(ij_07, kl_07);
  __m256i mnop_03 = _mm256_unpacklo_epi32(mn_07, op_07);
  __m256i mnop_47 = _mm256_unpackhi_epi32(mn_07, op_07);

  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);
  __m256i efgh_8b = _mm256_unpacklo_epi32(ef_8f, gh_8f);
  __m256i efgh_cf = _mm256_unpackhi_epi32(ef_8f, gh_8f);
  __m256i ijkl_8b = _mm256_unpacklo_epi32(ij_8f, kl_8f);
  __m256i ijkl_cf = _mm256_unpackhi_epi32(ij_8f, kl_8f);
  __m256i mnop_8b = _mm256_unpacklo_epi32(mn_8f, op_8f);
  __m256i mnop_cf = _mm256_unpackhi_epi32(mn_8f, op_8f);

  __m256i abcdefgh_01 = _mm256_unpacklo_epi64(abcd_03, efgh_03);
  __m256i abcdefgh_23 = _mm256_unpackhi_epi64(abcd_03, efgh_03);
  __m256i ijklmnop_01 = _mm256_unpacklo_epi64(ijkl_03, mnop_03);
  __m256i ijklmnop_23 = _mm256_unpackhi_epi64(ijkl_03, mnop_03);
  __m256i abcdefgh_45 = _mm256_unpacklo_epi64(abcd_47, efgh_47);
  __m256i abcdefgh_67 = _mm256_unpackhi_epi64(abcd_47, efgh_47);
  __m256i ijklmnop_45 = _mm256_unpacklo_epi64(ijkl_47, mnop_47);
  __m256i ijklmnop_67 = _mm256_unpackhi_epi64(ijkl_47, mnop_47);
  __m256i abcdefgh_89 = _mm256_unpacklo_epi64(abcd_8b, efgh_8b);
  __m256i abcdefgh_ab = _mm256_unpackhi_epi64(abcd_8b, efgh_8b);
  __m256i ijklmnop_89 = _mm256_unpacklo_epi64(ijkl_8b, mnop_8b);
  __m256i ijklmnop_ab = _mm256_unpackhi_epi64(ijkl_8b, mnop_8b);
  __m256i abcdefgh_cd = _mm256_unpacklo_epi64(abcd_cf, efgh_cf);
  __m256i abcdefgh_ef = _mm256_unpackhi_epi64(abcd_cf, efgh_cf);
  __m256i ijklmnop_cd = _mm256_unpacklo_epi64(ijkl_cf, mnop_cf);
  __m256i ijklmnop_ef = _mm256_unpackhi_epi64(ijkl_cf, mnop_cf);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  __m256i a_p_0 = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x20);
  __m256i a_p_1 = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x20);
  __m256i a_p_2 = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x20);
  __m256i a_p_3 = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x20);
  __m256i a_p_4 = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x20);
  __m256i a_p_5 = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x20);
  __m256i a_p_6 = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x20);
  __m256i a_p_7 = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x20);
  __m256i a_p_8 = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x31);
  __m256i a_p_9 = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x31);
  __m256i a_p_a = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x31);
  __m256i a_p_b = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x31);
  __m256i a_p_c = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x31);
  __m256i a_p_d = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x31);
  __m256i a_p_e = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x31);
  __m256i a_p_f = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x31);

  kernel.packet[0] = a_p_0;
  kernel.packet[1] = a_p_1;
  kernel.packet[2] = a_p_2;
  kernel.packet[3] = a_p_3;
  kernel.packet[4] = a_p_4;
  kernel.packet[5] = a_p_5;
  kernel.packet[6] = a_p_6;
  kernel.packet[7] = a_p_7;
  kernel.packet[8] = a_p_8;
  kernel.packet[9] = a_p_9;
  kernel.packet[10] = a_p_a;
  kernel.packet[11] = a_p_b;
  kernel.packet[12] = a_p_c;
  kernel.packet[13] = a_p_d;
  kernel.packet[14] = a_p_e;
  kernel.packet[15] = a_p_f;
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,8>& kernel) {
  EIGEN_ALIGN64 half in[8][16];
  pstore<half>(in[0], kernel.packet[0]);
  pstore<half>(in[1], kernel.packet[1]);
  pstore<half>(in[2], kernel.packet[2]);
  pstore<half>(in[3], kernel.packet[3]);
  pstore<half>(in[4], kernel.packet[4]);
  pstore<half>(in[5], kernel.packet[5]);
  pstore<half>(in[6], kernel.packet[6]);
  pstore<half>(in[7], kernel.packet[7]);

  EIGEN_ALIGN64 half out[8][16];

  for (int i = 0; i < 8; ++i) {
    for (int j = 0; j < 8; ++j) {
      out[i][j] = in[j][2*i];
    }
    for (int j = 0; j < 8; ++j) {
      out[i][j+8] = in[j][2*i+1];
    }
  }

  kernel.packet[0] = pload<Packet16h>(out[0]);
  kernel.packet[1] = pload<Packet16h>(out[1]);
  kernel.packet[2] = pload<Packet16h>(out[2]);
  kernel.packet[3] = pload<Packet16h>(out[3]);
  kernel.packet[4] = pload<Packet16h>(out[4]);
  kernel.packet[5] = pload<Packet16h>(out[5]);
  kernel.packet[6] = pload<Packet16h>(out[6]);
  kernel.packet[7] = pload<Packet16h>(out[7]);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,4>& kernel) {
  EIGEN_ALIGN64 half in[4][16];
  pstore<half>(in[0], kernel.packet[0]);
  pstore<half>(in[1], kernel.packet[1]);
  pstore<half>(in[2], kernel.packet[2]);
  pstore<half>(in[3], kernel.packet[3]);

  EIGEN_ALIGN64 half out[4][16];

  for (int i = 0; i < 4; ++i) {
    for (int j = 0; j < 4; ++j) {
      out[i][j] = in[j][4*i];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+4] = in[j][4*i+1];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+8] = in[j][4*i+2];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+12] = in[j][4*i+3];
    }
  }

  kernel.packet[0] = pload<Packet16h>(out[0]);
  kernel.packet[1] = pload<Packet16h>(out[1]);
  kernel.packet[2] = pload<Packet16h>(out[2]);
  kernel.packet[3] = pload<Packet16h>(out[3]);
}

template <> struct is_arithmetic<Packet16bf> { enum { value = true }; };

template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet16bf type;
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,
    HasBlend = 0,
    HasInsert = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
#ifdef EIGEN_VECTORIZE_AVX512DQ
    HasLog = 1,  // Currently fails test with bad accuracy.
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasNdtri = 1,
    HasBessel  = 1,
#endif
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1
  };
};

template <>
struct unpacket_traits<Packet16bf>
{
  typedef bfloat16 type;
  enum {size=16, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
  typedef Packet8bf half;
};

template <>
EIGEN_STRONG_INLINE Packet16bf pset1<Packet16bf>(const bfloat16& from) {
  return _mm256_set1_epi16(from.value);
}

template <>
EIGEN_STRONG_INLINE bfloat16 pfirst<Packet16bf>(const Packet16bf& from) {
  bfloat16 t;
  t.value = static_cast<unsigned short>(_mm256_extract_epi16(from, 0));
  return t;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pload<Packet16bf>(const bfloat16* from) {
  return _mm256_load_si256(reinterpret_cast<const __m256i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16bf ploadu<Packet16bf>(const bfloat16* from) {
  return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
}

template <>
EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to,
                                          const Packet16bf& from) {
  _mm256_store_si256(reinterpret_cast<__m256i*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to,
                                           const Packet16bf& from) {
  _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet16bf
ploaddup<Packet16bf>(const bfloat16* from) {
  Packet16bf r;
  unsigned short a = from[0].value;
  unsigned short b = from[1].value;
  unsigned short c = from[2].value;
  unsigned short d = from[3].value;
  unsigned short e = from[4].value;
  unsigned short f = from[5].value;
  unsigned short g = from[6].value;
  unsigned short h = from[7].value;
  return _mm256_set_epi16(h, h, g, g, f, f, e, e, d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet16bf
ploadquad(const bfloat16* from) {
  Packet16bf r;
  unsigned short a = from[0].value;
  unsigned short b = from[1].value;
  unsigned short c = from[2].value;
  unsigned short d = from[3].value;
  return _mm256_set_epi16(d, d, d, d, c, c, c, c, b, b, b, b, a, a, a, a);
}

EIGEN_STRONG_INLINE Packet16f Bf16ToF32(const Packet16bf& a) {
  return _mm512_castsi512_ps(_mm512_slli_epi32(_mm512_cvtepu16_epi32(a), 16));
}

// Convert float to bfloat16 according to round-to-nearest-even/denormals algorithm.
EIGEN_STRONG_INLINE Packet16bf F32ToBf16(const Packet16f& a) {
  Packet16bf r;

#if defined(EIGEN_VECTORIZE_AVX512BF16) && EIGEN_GNUC_AT_LEAST(10, 1)
  // Since GCC 10.1 supports avx512bf16 and C style explicit cast
  // (C++ static_cast is not supported yet), do converion via intrinsic
  // and register path for performance.
  r = (__m256i)(_mm512_cvtneps_pbh(a));

#else
  __m512i t;
  __m512i input = _mm512_castps_si512(a);
  __m512i nan = _mm512_set1_epi32(0x7fc0);

  // uint32_t lsb = (input >> 16) & 1;
  t = _mm512_and_si512(_mm512_srli_epi32(input, 16), _mm512_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  t = _mm512_add_epi32(t, _mm512_set1_epi32(0x7fff));
  // input += rounding_bias;
  t = _mm512_add_epi32(t, input);
  // input = input >> 16;
  t = _mm512_srli_epi32(t, 16);

  // Check NaN before converting back to bf16
  __mmask16 mask = _mm512_cmp_ps_mask(a, a, _CMP_ORD_Q);

  t = _mm512_mask_blend_epi32(mask, nan, t);
  // output.value = static_cast<uint16_t>(input);
  r = _mm512_cvtepi32_epi16(t);
#endif // EIGEN_VECTORIZE_AVX512BF16

  return r;
}

template <>
EIGEN_STRONG_INLINE Packet16bf ptrue(const Packet16bf& a) {
  return ptrue<Packet8i>(a);
}

template <>
EIGEN_STRONG_INLINE Packet16bf por(const Packet16bf& a, const Packet16bf& b) {
  return por<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pxor(const Packet16bf& a, const Packet16bf& b) {
  return pxor<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pand(const Packet16bf& a, const Packet16bf& b) {
  return pand<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pandnot(const Packet16bf& a,
                                       const Packet16bf& b) {
  return pandnot<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pselect(const Packet16bf& mask,
                                       const Packet16bf& a,
                                       const Packet16bf& b) {
  // Input mask is expected to be all 0/1, handle it with 8-bit
  // intrinsic for performance.
  return _mm256_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet16bf pround<Packet16bf>(const Packet16bf& a)
{
  return F32ToBf16(pround<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf print<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(print<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf pceil<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(pceil<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf pfloor<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(pfloor<Packet16f>(Bf16ToF32(a)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_eq(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_eq(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_le(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_le(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_lt(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_lt(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_lt_or_nan(const Packet16bf& a,
                                              const Packet16bf& b) {
  return Pack32To16(pcmp_lt_or_nan(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pnegate(const Packet16bf& a) {
  Packet16bf sign_mask = _mm256_set1_epi16(static_cast<unsigned short>(0x8000));
  return _mm256_xor_si256(a, sign_mask);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pconj(const Packet16bf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pabs(const Packet16bf& a) {
  const __m256i sign_mask = _mm256_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm256_andnot_si256(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet16bf padd<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(padd<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf psub<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(psub<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmul<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmul<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pdiv<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pdiv<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmin<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmin<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmax<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmax<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf plset<Packet16bf>(const bfloat16& a) {
  return F32ToBf16(plset<Packet16f>(static_cast<float>(a)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf predux_half_dowto4<Packet16bf>(const Packet16bf& a) {
  Packet8bf lane0 = _mm256_extractf128_si256(a, 0);
  Packet8bf lane1 = _mm256_extractf128_si256(a, 1);
  return padd<Packet8bf>(lane0, lane1);
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux<Packet16bf>(const Packet16bf& p) {
  return static_cast<bfloat16>(predux<Packet16f>(Bf16ToF32(p)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_mul<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_min<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_min<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_max<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_max<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf preverse(const Packet16bf& a) {
  __m256i m = _mm256_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1,
                               14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);

  Packet16bf res;
  // Swap hi and lo first because shuffle is in 128-bit lanes.
  res = _mm256_permute2x128_si256(a, a, 1);
  // Shuffle 8-bit values in src within 2*128-bit lanes.
  return _mm256_shuffle_epi8(res, m);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pgather<bfloat16, Packet16bf>(const bfloat16* from,
                                                             Index stride) {
  return _mm256_set_epi16(
      from[15*stride].value, from[14*stride].value, from[13*stride].value, from[12*stride].value,
      from[11*stride].value, from[10*stride].value, from[9*stride].value, from[8*stride].value,
      from[7*stride].value, from[6*stride].value, from[5*stride].value, from[4*stride].value,
      from[3*stride].value, from[2*stride].value, from[1*stride].value, from[0*stride].value);
}

template <>
EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet16bf>(bfloat16* to,
                                                        const Packet16bf& from,
                                                        Index stride) {
  EIGEN_ALIGN64 bfloat16 aux[16];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
  to[stride*8] = aux[8];
  to[stride*9] = aux[9];
  to[stride*10] = aux[10];
  to[stride*11] = aux[11];
  to[stride*12] = aux[12];
  to[stride*13] = aux[13];
  to[stride*14] = aux[14];
  to[stride*15] = aux[15];
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16bf,16>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];
  __m256i e = kernel.packet[4];
  __m256i f = kernel.packet[5];
  __m256i g = kernel.packet[6];
  __m256i h = kernel.packet[7];
  __m256i i = kernel.packet[8];
  __m256i j = kernel.packet[9];
  __m256i k = kernel.packet[10];
  __m256i l = kernel.packet[11];
  __m256i m = kernel.packet[12];
  __m256i n = kernel.packet[13];
  __m256i o = kernel.packet[14];
  __m256i p = kernel.packet[15];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ef_07 = _mm256_unpacklo_epi16(e, f);
  __m256i gh_07 = _mm256_unpacklo_epi16(g, h);
  __m256i ij_07 = _mm256_unpacklo_epi16(i, j);
  __m256i kl_07 = _mm256_unpacklo_epi16(k, l);
  __m256i mn_07 = _mm256_unpacklo_epi16(m, n);
  __m256i op_07 = _mm256_unpacklo_epi16(o, p);

  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);
  __m256i ef_8f = _mm256_unpackhi_epi16(e, f);
  __m256i gh_8f = _mm256_unpackhi_epi16(g, h);
  __m256i ij_8f = _mm256_unpackhi_epi16(i, j);
  __m256i kl_8f = _mm256_unpackhi_epi16(k, l);
  __m256i mn_8f = _mm256_unpackhi_epi16(m, n);
  __m256i op_8f = _mm256_unpackhi_epi16(o, p);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i efgh_03 = _mm256_unpacklo_epi32(ef_07, gh_07);
  __m256i efgh_47 = _mm256_unpackhi_epi32(ef_07, gh_07);
  __m256i ijkl_03 = _mm256_unpacklo_epi32(ij_07, kl_07);
  __m256i ijkl_47 = _mm256_unpackhi_epi32(ij_07, kl_07);
  __m256i mnop_03 = _mm256_unpacklo_epi32(mn_07, op_07);
  __m256i mnop_47 = _mm256_unpackhi_epi32(mn_07, op_07);

  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);
  __m256i efgh_8b = _mm256_unpacklo_epi32(ef_8f, gh_8f);
  __m256i efgh_cf = _mm256_unpackhi_epi32(ef_8f, gh_8f);
  __m256i ijkl_8b = _mm256_unpacklo_epi32(ij_8f, kl_8f);
  __m256i ijkl_cf = _mm256_unpackhi_epi32(ij_8f, kl_8f);
  __m256i mnop_8b = _mm256_unpacklo_epi32(mn_8f, op_8f);
  __m256i mnop_cf = _mm256_unpackhi_epi32(mn_8f, op_8f);

  __m256i abcdefgh_01 = _mm256_unpacklo_epi64(abcd_03, efgh_03);
  __m256i abcdefgh_23 = _mm256_unpackhi_epi64(abcd_03, efgh_03);
  __m256i ijklmnop_01 = _mm256_unpacklo_epi64(ijkl_03, mnop_03);
  __m256i ijklmnop_23 = _mm256_unpackhi_epi64(ijkl_03, mnop_03);
  __m256i abcdefgh_45 = _mm256_unpacklo_epi64(abcd_47, efgh_47);
  __m256i abcdefgh_67 = _mm256_unpackhi_epi64(abcd_47, efgh_47);
  __m256i ijklmnop_45 = _mm256_unpacklo_epi64(ijkl_47, mnop_47);
  __m256i ijklmnop_67 = _mm256_unpackhi_epi64(ijkl_47, mnop_47);
  __m256i abcdefgh_89 = _mm256_unpacklo_epi64(abcd_8b, efgh_8b);
  __m256i abcdefgh_ab = _mm256_unpackhi_epi64(abcd_8b, efgh_8b);
  __m256i ijklmnop_89 = _mm256_unpacklo_epi64(ijkl_8b, mnop_8b);
  __m256i ijklmnop_ab = _mm256_unpackhi_epi64(ijkl_8b, mnop_8b);
  __m256i abcdefgh_cd = _mm256_unpacklo_epi64(abcd_cf, efgh_cf);
  __m256i abcdefgh_ef = _mm256_unpackhi_epi64(abcd_cf, efgh_cf);
  __m256i ijklmnop_cd = _mm256_unpacklo_epi64(ijkl_cf, mnop_cf);
  __m256i ijklmnop_ef = _mm256_unpackhi_epi64(ijkl_cf, mnop_cf);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  kernel.packet[0] = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x20);
  kernel.packet[1] = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x20);
  kernel.packet[2] = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x20);
  kernel.packet[3] = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x20);
  kernel.packet[4] = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x20);
  kernel.packet[5] = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x20);
  kernel.packet[6] = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x20);
  kernel.packet[7] = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x20);
  kernel.packet[8] = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x31);
  kernel.packet[9] = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x31);
  kernel.packet[10] = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x31);
  kernel.packet[11] = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x31);
  kernel.packet[12] = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x31);
  kernel.packet[13] = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x31);
  kernel.packet[14] = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x31);
  kernel.packet[15] = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x31);
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16bf,4>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  kernel.packet[0] = _mm256_permute2x128_si256(abcd_03, abcd_47, 0x20);
  kernel.packet[1] = _mm256_permute2x128_si256(abcd_8b, abcd_cf, 0x20);
  kernel.packet[2] = _mm256_permute2x128_si256(abcd_03, abcd_47, 0x31);
  kernel.packet[3] = _mm256_permute2x128_si256(abcd_8b, abcd_cf, 0x31);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX512/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2019 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_AVX512_H
#define EIGEN_TYPE_CASTING_AVX512_H

namespace Eigen {

namespace internal {

template<> EIGEN_STRONG_INLINE Packet16i pcast<Packet16f, Packet16i>(const Packet16f& a) {
  return _mm512_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16i, Packet16f>(const Packet16i& a) {
  return _mm512_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet16i preinterpret<Packet16i, Packet16f>(const Packet16f& a) {
  return _mm512_castps_si512(a);
}

template<> EIGEN_STRONG_INLINE Packet16f preinterpret<Packet16f, Packet16i>(const Packet16i& a) {
  return _mm512_castsi512_ps(a);
}

template <>
struct type_casting_traits<half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16h, Packet16f>(const Packet16h& a) {
  return half2float(a);
}

template <>
struct type_casting_traits<float, half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16h pcast<Packet16f, Packet16h>(const Packet16f& a) {
  return float2half(a);
}

template <>
struct type_casting_traits<bfloat16, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16bf, Packet16f>(const Packet16bf& a) {
  return Bf16ToF32(a);
}

template <>
struct type_casting_traits<float, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16bf pcast<Packet16f, Packet16bf>(const Packet16f& a) {
  return F32ToBf16(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010-2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX32_ALTIVEC_H
#define EIGEN_COMPLEX32_ALTIVEC_H

namespace Eigen {

namespace internal {

static Packet4ui  p4ui_CONJ_XOR = vec_mergeh((Packet4ui)p4i_ZERO, (Packet4ui)p4f_MZERO);//{ 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
#ifdef __VSX__
#if defined(_BIG_ENDIAN)
static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2d_MZERO, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_MZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
#else
static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_MZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2d_MZERO, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
#endif
#endif

//---------- float ----------
struct Packet2cf
{
  EIGEN_STRONG_INLINE explicit Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}

  EIGEN_STRONG_INLINE Packet2cf pmul(const Packet2cf& a, const Packet2cf& b)
  {
    Packet4f v1, v2;

    // Permute and multiply the real parts of a and b
    v1 = vec_perm(a.v, a.v, p16uc_PSET32_WODD);
    // Get the imaginary parts of a
    v2 = vec_perm(a.v, a.v, p16uc_PSET32_WEVEN);
    // multiply a_re * b
    v1 = vec_madd(v1, b.v, p4f_ZERO);
    // multiply a_im * b and get the conjugate result
    v2 = vec_madd(v2, b.v, p4f_ZERO);
    v2 = reinterpret_cast<Packet4f>(pxor(v2, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR)));
    // permute back to a proper order
    v2 = vec_perm(v2, v2, p16uc_COMPLEX32_REV);

    return Packet2cf(padd<Packet4f>(v1, v2));
  }

  EIGEN_STRONG_INLINE Packet2cf& operator*=(const Packet2cf& b) {
    v = pmul(Packet2cf(*this), b).v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator*(const Packet2cf& b) const {
    return Packet2cf(*this) *= b;
  }

  EIGEN_STRONG_INLINE Packet2cf& operator+=(const Packet2cf& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator+(const Packet2cf& b) const {
    return Packet2cf(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator-=(const Packet2cf& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(const Packet2cf& b) const {
    return Packet2cf(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(void) const {
    return Packet2cf(-v);
  }

  Packet4f  v;
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  typedef Packet4f as_real;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
#ifdef __VSX__
    HasBlend  = 1,
#endif
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet2cf> { typedef std::complex<float> type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2cf half; typedef Packet4f as_real; };

template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  if((std::ptrdiff_t(&from) % 16) == 0)
    res.v = pload<Packet4f>((const float *)&from);
  else
    res.v = ploadu<Packet4f>((const float *)&from);
  res.v = vec_perm(res.v, res.v, p16uc_PSET64_HI);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>*        from) { return Packet2cf(pload<Packet4f>((const float *) from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>*       from) { return Packet2cf(ploadu<Packet4f>((const float*) from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>*     from) { return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { pstoreu((float*)to, from.v); }

EIGEN_STRONG_INLINE Packet2cf pload2(const std::complex<float>* from0, const std::complex<float>* from1)
{
  Packet4f res0, res1;
#ifdef __VSX__
  __asm__ ("lxsdx %x0,%y1" : "=wa" (res0) : "Z" (*from0));
  __asm__ ("lxsdx %x0,%y1" : "=wa" (res1) : "Z" (*from1));
#ifdef _BIG_ENDIAN
  __asm__ ("xxpermdi %x0, %x1, %x2, 0" : "=wa" (res0) : "wa" (res0), "wa" (res1));
#else
  __asm__ ("xxpermdi %x0, %x2, %x1, 0" : "=wa" (res0) : "wa" (res0), "wa" (res1));
#endif
#else
  *reinterpret_cast<std::complex<float> *>(&res0) = *from0;
  *reinterpret_cast<std::complex<float> *>(&res1) = *from1;
  res0 = vec_perm(res0, res1, p16uc_TRANSPOSE64_HI);
#endif
  return Packet2cf(res0);
}

template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  EIGEN_ALIGN16 std::complex<float> af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  return pload<Packet2cf>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  EIGEN_ALIGN16 std::complex<float> af[2];
  pstore<std::complex<float> >((std::complex<float> *) af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) { return Packet2cf(pxor<Packet4f>(a.v, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR))); }

template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pand<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(por<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pxor<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pandnot<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> * addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  EIGEN_ALIGN16 std::complex<float> res[2];
  pstore((float *)&res, a.v);

  return res[0];
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet4f rev_a;
  rev_a = vec_perm(a.v, a.v, p16uc_COMPLEX32_REV2);
  return Packet2cf(rev_a);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  b = vec_sld(a.v, a.v, 8);
  b = padd<Packet4f>(a.v, b);
  return pfirst<Packet2cf>(Packet2cf(b));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  Packet2cf prod;
  b = vec_sld(a.v, a.v, 8);
  prod = pmul<Packet2cf>(a, Packet2cf(b));

  return pfirst<Packet2cf>(prod);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res = pmul(a, pconj(b));
  Packet4f s = pmul<Packet4f>(b.v, b.v);
  return Packet2cf(pdiv(res.v, padd<Packet4f>(s, vec_perm(s, s, p16uc_COMPLEX32_REV))));
}

template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& x)
{
  return Packet2cf(vec_perm(x.v, x.v, p16uc_COMPLEX32_REV));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet4f tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = reinterpret_cast<Packet4f>(vec_cmpeq(a.v,b.v));
  return Packet2cf(vec_and(eq, vec_perm(eq, eq, p16uc_COMPLEX32_REV)));
}

#ifdef __VSX__
template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  result.v = reinterpret_cast<Packet4f>(pblend<Packet2d>(ifPacket, reinterpret_cast<Packet2d>(thenPacket.v), reinterpret_cast<Packet2d>(elsePacket.v)));
  return result;
}
#endif

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a)
{
  return psqrt_complex<Packet2cf>(a);
}

//---------- double ----------
#ifdef __VSX__
struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}

  EIGEN_STRONG_INLINE Packet1cd pmul(const Packet1cd& a, const Packet1cd& b)
  {
    Packet2d a_re, a_im, v1, v2;

    // Permute and multiply the real parts of a and b
    a_re = vec_perm(a.v, a.v, p16uc_PSET64_HI);
    // Get the imaginary parts of a
    a_im = vec_perm(a.v, a.v, p16uc_PSET64_LO);
    // multiply a_re * b
    v1 = vec_madd(a_re, b.v, p2d_ZERO);
    // multiply a_im * b and get the conjugate result
    v2 = vec_madd(a_im, b.v, p2d_ZERO);
    v2 = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(v2), reinterpret_cast<Packet4ui>(v2), 8));
    v2 = pxor(v2, reinterpret_cast<Packet2d>(p2ul_CONJ_XOR1));

    return Packet1cd(padd<Packet2d>(v1, v2));
  }

  EIGEN_STRONG_INLINE Packet1cd& operator*=(const Packet1cd& b) {
    v = pmul(Packet1cd(*this), b).v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator*(const Packet1cd& b) const {
    return Packet1cd(*this) *= b;
  }

  EIGEN_STRONG_INLINE Packet1cd& operator+=(const Packet1cd& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator+(const Packet1cd& b) const {
    return Packet1cd(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator-=(const Packet1cd& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(const Packet1cd& b) const {
    return Packet1cd(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(void) const {
    return Packet1cd(-v);
  }

  Packet2d v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cd> { typedef std::complex<double> type; enum {size=1, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet1cd half; typedef Packet2d as_real; };

template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from) { return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) { return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { pstoreu((double*)to, from.v); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(const std::complex<double>* from, Index)
{
  return pload<Packet1cd>(from);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to, const Packet1cd& from, Index)
{
  pstore<std::complex<double> >(to, from);
}

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) { return Packet1cd(pxor(a.v, reinterpret_cast<Packet2d>(p2ul_CONJ_XOR2))); }

template<> EIGEN_STRONG_INLINE Packet1cd pand   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pandnot(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>*     from)  { return pset1<Packet1cd>(*from); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> * addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 std::complex<double> res[2];
  pstore<std::complex<double> >(res, a);

  return res[0];
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for AltiVec
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = pmul<Packet2d>(b.v, b.v);
  return Packet1cd(pdiv(res.v, padd<Packet2d>(s, vec_perm(s, s, p16uc_REVERSE64))));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b) {
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a)==re(b), im(a)==im(b)]
  Packet2d eq = reinterpret_cast<Packet2d>(vec_cmpeq(a.v,b.v));
  // Swap real/imag elements in the mask in to get:
  // [im(a)==im(b), re(a)==re(b)]
  Packet2d eq_swapped = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(eq), reinterpret_cast<Packet4ui>(eq), 8));
  // Return re(a)==re(b) & im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cd(vec_and(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a)
{
  return psqrt_complex<Packet1cd>(a);
}

#endif // __VSX__
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX32_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_ALTIVEC_H
#define EIGEN_MATH_FUNCTIONS_ALTIVEC_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog<Packet4f>(const Packet4f& _x)
{
  return plog_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
  return pexp_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psin<Packet4f>(const Packet4f& _x)
{
  return psin_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pcos<Packet4f>(const Packet4f& _x)
{
  return pcos_float(_x);
}

#ifndef EIGEN_COMP_CLANG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x)
{
  return  vec_rsqrt(x);
}
#endif

#ifdef __VSX__
#ifndef EIGEN_COMP_CLANG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x)
{
  return  vec_rsqrt(x);
}
#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x)
{
  return  vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x)
{
  return  vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& _x)
{
  return pexp_double(_x);
}
#endif

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Everton Constantino (everton.constantino@ibm.com)
// Copyright (C) 2021 Chip Kerchner (chip.kerchner@ibm.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_PRODUCT_ALTIVEC_H
#define EIGEN_MATRIX_PRODUCT_ALTIVEC_H

#ifndef EIGEN_ALTIVEC_USE_CUSTOM_PACK
#define EIGEN_ALTIVEC_USE_CUSTOM_PACK    1
#endif

#include "MatrixProductCommon.h"

// Since LLVM doesn't support dynamic dispatching, force either always MMA or VSX
#if EIGEN_COMP_LLVM
#if !defined(EIGEN_ALTIVEC_DISABLE_MMA) && !defined(EIGEN_ALTIVEC_MMA_ONLY)
#ifdef __MMA__
#define EIGEN_ALTIVEC_MMA_ONLY
#else
#define EIGEN_ALTIVEC_DISABLE_MMA
#endif
#endif
#endif

#ifdef __has_builtin
#if __has_builtin(__builtin_mma_assemble_acc)
  #define ALTIVEC_MMA_SUPPORT
#endif
#endif

#if defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
  #include "MatrixProductMMA.h"
#endif

/**************************************************************************************************
 * TODO                                                                                           *
 * - Check StorageOrder on dhs_pack (the innermost second loop seems unvectorized when it could). *
 * - Check the possibility of transposing as GETREAL and GETIMAG when needed.                     *
 **************************************************************************************************/
namespace Eigen {

namespace internal {

/**************************
 * Constants and typedefs *
 **************************/
template<typename Scalar>
struct quad_traits
{
  typedef typename packet_traits<Scalar>::type    vectortype;
  typedef PacketBlock<vectortype,4>                     type;
  typedef vectortype                                 rhstype;
  enum
  {
    vectorsize = packet_traits<Scalar>::size,
    size = 4,
    rows = 4
  };
};

template<>
struct quad_traits<double>
{
  typedef Packet2d                        vectortype;
  typedef PacketBlock<vectortype,4>             type;
  typedef PacketBlock<Packet2d,2>            rhstype;
  enum
  {
    vectorsize = packet_traits<double>::size,
    size = 2,
    rows = 4
  };
};

// MatrixProduct decomposes real/imaginary vectors into a real vector and an imaginary vector, this turned out
// to be faster than Eigen's usual approach of having real/imaginary pairs on a single vector. This constants then
// are responsible to extract from convert between Eigen's and MatrixProduct approach.

const static Packet16uc p16uc_GETREAL32 = {  0,  1,  2,  3,
                                             8,  9, 10, 11,
                                            16, 17, 18, 19,
                                            24, 25, 26, 27};

const static Packet16uc p16uc_GETIMAG32 = {  4,  5,  6,  7,
                                            12, 13, 14, 15,
                                            20, 21, 22, 23,
                                            28, 29, 30, 31};
const static Packet16uc p16uc_GETREAL64 = {  0,  1,  2,  3,  4,  5,  6,  7,
                                            16, 17, 18, 19, 20, 21, 22, 23};

//[a,ai],[b,bi] = [ai,bi]
const static Packet16uc p16uc_GETIMAG64 = {  8,  9, 10, 11, 12, 13, 14, 15,
                                            24, 25, 26, 27, 28, 29, 30, 31};

/*********************************************
 * Single precision real and complex packing *
 * *******************************************/

/**
 * Symm packing is related to packing of symmetric adjoint blocks, as expected the packing leaves
 * the diagonal real, whatever is below it is copied from the respective upper diagonal element and 
 * conjugated. There's no PanelMode available for symm packing.
 *
 * Packing in general is supposed to leave the lhs block and the rhs block easy to be read by gemm using 
 * its respective rank-update instructions. The float32/64 versions are different because at this moment
 * the size of the accumulator is fixed at 512-bits so you can't have a 4x4 accumulator of 64-bit elements.
 * 
 * As mentioned earlier MatrixProduct breaks complex numbers into a real vector and a complex vector so packing has
 * to take that into account, at the moment, we run pack the real part and then the imaginary part, this is the main
 * reason why packing for complex is broken down into several different parts, also the reason why we endup having a
 * float32/64 and complex float32/64 version.
 **/
template<typename Scalar, typename Index, int StorageOrder>
EIGEN_ALWAYS_INLINE std::complex<Scalar> getAdjointVal(Index i, Index j, const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder>& dt)
{
  std::complex<Scalar> v;
  if(i < j)
  {
    v.real( dt(j,i).real());
    v.imag(-dt(j,i).imag());
  } else if(i > j)
  {
    v.real( dt(i,j).real());
    v.imag( dt(i,j).imag());
  } else {
    v.real( dt(i,j).real());
    v.imag((Scalar)0.0);
  }
  return v;
}

template<typename Scalar, typename Index, int StorageOrder, int N>
EIGEN_STRONG_INLINE void symm_pack_complex_rhs_helper(std::complex<Scalar>* blockB, const std::complex<Scalar>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
{
  const Index depth = k2 + rows;
  const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder> rhs(_rhs, rhsStride);
  const Index vectorSize = N*quad_traits<Scalar>::vectorsize;
  const Index vectorDelta = vectorSize * rows;
  Scalar* blockBf = reinterpret_cast<Scalar *>(blockB);

  Index rir = 0, rii, j = 0;
  for(; j + vectorSize <= cols; j+=vectorSize)
  {
    rii = rir + vectorDelta;

    for(Index i = k2; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(i, j + k, rhs);

        blockBf[rir + k] = v.real();
        blockBf[rii + k] = v.imag();
      }
      rir += vectorSize;
      rii += vectorSize;
    }

    rir += vectorDelta;
  }
  if (j < cols)
  {
    rii = rir + ((cols - j) * rows);

    for(Index i = k2; i < depth; i++)
    {
      Index k = j;
      for(; k < cols; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(i, k, rhs);

        blockBf[rir] = v.real();
        blockBf[rii] = v.imag();

        rir += 1;
        rii += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder>
EIGEN_STRONG_INLINE void symm_pack_complex_lhs_helper(std::complex<Scalar>* blockA, const std::complex<Scalar>* _lhs, Index lhsStride, Index cols, Index rows)
{
  const Index depth = cols;
  const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder> lhs(_lhs, lhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;
  const Index vectorDelta = vectorSize * depth;
  Scalar* blockAf = (Scalar *)(blockA);

  Index rir = 0, rii, j = 0;
  for(; j + vectorSize <= rows; j+=vectorSize)
  {
    rii = rir + vectorDelta;

    for(Index i = 0; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(j+k, i, lhs);

        blockAf[rir + k] = v.real();
        blockAf[rii + k] = v.imag();
      }
      rir += vectorSize;
      rii += vectorSize;
    }

    rir += vectorDelta;
  }

  if (j < rows)
  {
    rii = rir + ((rows - j) * depth);

    for(Index i = 0; i < depth; i++)
    {
      Index k = j;
      for(; k < rows; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(k, i, lhs);

        blockAf[rir] = v.real();
        blockAf[rii] = v.imag();

        rir += 1;
        rii += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder, int N>
EIGEN_STRONG_INLINE void symm_pack_rhs_helper(Scalar* blockB, const Scalar* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
{
  const Index depth = k2 + rows;
  const_blas_data_mapper<Scalar, Index, StorageOrder> rhs(_rhs, rhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;

  Index ri = 0, j = 0;
  for(; j + N*vectorSize <= cols; j+=N*vectorSize)
  {
    Index i = k2;
    for(; i < depth; i++)
    {
      for(Index k = 0; k < N*vectorSize; k++)
      {
        if(i <= j+k)
          blockB[ri + k] = rhs(j+k, i);
        else
          blockB[ri + k] = rhs(i, j+k);
      }
      ri += N*vectorSize;
    }
  }

  if (j < cols)
  {
    for(Index i = k2; i < depth; i++)
    {
      Index k = j;
      for(; k < cols; k++)
      {
        if(k <= i)
          blockB[ri] = rhs(i, k);
        else
          blockB[ri] = rhs(k, i);
        ri += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder>
EIGEN_STRONG_INLINE void symm_pack_lhs_helper(Scalar* blockA, const Scalar* _lhs, Index lhsStride, Index cols, Index rows)
{
  const Index depth = cols;
  const_blas_data_mapper<Scalar, Index, StorageOrder> lhs(_lhs, lhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;

  Index ri = 0, j = 0;
  for(; j + vectorSize <= rows; j+=vectorSize)
  {
    Index i = 0;

    for(; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        if(i <= j+k)
          blockA[ri + k] = lhs(j+k, i);
        else
          blockA[ri + k] = lhs(i, j+k);
      }
      ri += vectorSize;
    }
  }

  if (j < rows)
  {
    for(Index i = 0; i < depth; i++)
    {
      Index k = j;
      for(; k < rows; k++)
      {
        if(i <= k)
          blockA[ri] = lhs(k, i);
        else
          blockA[ri] = lhs(i, k);
        ri += 1;
      }
    }
  }
}

template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<std::complex<float>, Index, nr, StorageOrder>
{
  void operator()(std::complex<float>* blockB, const std::complex<float>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_complex_rhs_helper<float, Index, StorageOrder, 1>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<std::complex<float>, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(std::complex<float>* blockA, const std::complex<float>* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_complex_lhs_helper<float, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack std::complex<float64> ***********

template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<std::complex<double>, Index, nr, StorageOrder>
{
  void operator()(std::complex<double>* blockB, const std::complex<double>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_complex_rhs_helper<double, Index, StorageOrder, 2>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<std::complex<double>, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(std::complex<double>* blockA, const std::complex<double>* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_complex_lhs_helper<double, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack float32 ***********
template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<float, Index, nr, StorageOrder>
{
  void operator()(float* blockB, const float* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_rhs_helper<float, Index, StorageOrder, 1>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<float, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(float* blockA, const float* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_lhs_helper<float, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack float64 ***********
template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<double, Index, nr, StorageOrder>
{
  void operator()(double* blockB, const double* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_rhs_helper<double, Index, StorageOrder, 2>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<double, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(double* blockA, const double* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_lhs_helper<double, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

/**
 * PanelMode
 * Packing might be called several times before being multiplied by gebp_kernel, this happens because 
 * on special occasions it fills part of block with other parts of the matrix. Two variables control
 * how PanelMode should behave: offset and stride. The idea is that those variables represent whatever
 * is going to be the real offset and stride in the future and this is what you should obey. The process
 * is to behave as you would with normal packing but leave the start of each part with the correct offset
 * and the end as well respecting the real stride the block will have. Gebp is aware of both blocks stride
 * and offset and behaves accordingly.
 **/

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void storeBlock(Scalar* to, PacketBlock<Packet,4>& block)
{
  const Index size = 16 / sizeof(Scalar);
  pstore<Scalar>(to + (0 * size), block.packet[0]);
  pstore<Scalar>(to + (1 * size), block.packet[1]);
  pstore<Scalar>(to + (2 * size), block.packet[2]);
  pstore<Scalar>(to + (3 * size), block.packet[3]);
}

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void storeBlock(Scalar* to, PacketBlock<Packet,2>& block)
{
  const Index size = 16 / sizeof(Scalar);
  pstore<Scalar>(to + (0 * size), block.packet[0]);
  pstore<Scalar>(to + (1 * size), block.packet[1]);
}

// General template for lhs & rhs complex packing.
template<typename Scalar, typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode, bool UseLhs>
struct dhs_cpack {
  EIGEN_STRONG_INLINE void operator()(std::complex<Scalar>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<Scalar>::vectorsize;
    const Index vectorDelta = vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (vectorSize*offset) : 0), rii;
    Scalar* blockAt = reinterpret_cast<Scalar *>(blockA);
    Index j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,4> blockr, blocki;
        PacketBlock<PacketC,8> cblock;

        if (UseLhs) {
          bload<DataMapper, PacketC, Index, 2, 0, StorageOrder>(cblock, lhs, j, i);
        } else {
          bload<DataMapper, PacketC, Index, 2, 0, StorageOrder>(cblock, lhs, i, j);
        }

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[4].v, p16uc_GETREAL32);
        blockr.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[5].v, p16uc_GETREAL32);
        blockr.packet[2] = vec_perm(cblock.packet[2].v, cblock.packet[6].v, p16uc_GETREAL32);
        blockr.packet[3] = vec_perm(cblock.packet[3].v, cblock.packet[7].v, p16uc_GETREAL32);

        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[4].v, p16uc_GETIMAG32);
        blocki.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[5].v, p16uc_GETIMAG32);
        blocki.packet[2] = vec_perm(cblock.packet[2].v, cblock.packet[6].v, p16uc_GETIMAG32);
        blocki.packet[3] = vec_perm(cblock.packet[3].v, cblock.packet[7].v, p16uc_GETIMAG32);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
          blocki.packet[2] = -blocki.packet[2];
          blocki.packet[3] = -blocki.packet[3];
        }

        if(((StorageOrder == RowMajor) && UseLhs) || (((StorageOrder == ColMajor) && !UseLhs)))
        {
          ptranspose(blockr);
          ptranspose(blocki);
        }

        storeBlock<Scalar, Packet, Index>(blockAt + rir, blockr);
        storeBlock<Scalar, Packet, Index>(blockAt + rii, blocki);

        rir += 4*vectorSize;
        rii += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        PacketBlock<Packet,1> blockr, blocki;
        PacketBlock<PacketC,2> cblock;

        if(((StorageOrder == ColMajor) && UseLhs) || (((StorageOrder == RowMajor) && !UseLhs)))
        {
          if (UseLhs) {
            cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i);
            cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 2, i);
          } else {
            cblock.packet[0] = lhs.template loadPacket<PacketC>(i, j + 0);
            cblock.packet[1] = lhs.template loadPacket<PacketC>(i, j + 2);
          }
        } else {
          std::complex<Scalar> lhs0, lhs1;
          if (UseLhs) {
            lhs0 = lhs(j + 0, i);
            lhs1 = lhs(j + 1, i);
            cblock.packet[0] = pload2(&lhs0, &lhs1);
            lhs0 = lhs(j + 2, i);
            lhs1 = lhs(j + 3, i);
            cblock.packet[1] = pload2(&lhs0, &lhs1);
          } else {
            lhs0 = lhs(i, j + 0);
            lhs1 = lhs(i, j + 1);
            cblock.packet[0] = pload2(&lhs0, &lhs1);
            lhs0 = lhs(i, j + 2);
            lhs1 = lhs(i, j + 3);
            cblock.packet[1] = pload2(&lhs0, &lhs1);
          }
        }

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL32);
        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG32);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
        }

        pstore<Scalar>(blockAt + rir, blockr.packet[0]);
        pstore<Scalar>(blockAt + rii, blocki.packet[0]);

        rir += vectorSize;
        rii += vectorSize;
      }

      rir += ((PanelMode) ? (vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < rows)
    {
      if(PanelMode) rir += (offset*(rows - j - vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (rows - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          if (UseLhs) {
            blockAt[rir] = lhs(k, i).real();

            if(Conjugate)
              blockAt[rii] = -lhs(k, i).imag();
            else
              blockAt[rii] =  lhs(k, i).imag();
          } else {
            blockAt[rir] = lhs(i, k).real();

            if(Conjugate)
              blockAt[rii] = -lhs(i, k).imag();
            else
              blockAt[rii] =  lhs(i, k).imag();
          }

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

// General template for lhs & rhs packing.
template<typename Scalar, typename Index, typename DataMapper, typename Packet, int StorageOrder, bool PanelMode, bool UseLhs>
struct dhs_pack{
  EIGEN_STRONG_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<Scalar>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += vectorSize*offset;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,4> block;

        if (UseLhs) {
          bload<DataMapper, Packet, Index, 4, 0, StorageOrder>(block, lhs, j, i);
        } else {
          bload<DataMapper, Packet, Index, 4, 0, StorageOrder>(block, lhs, i, j);
        }
        if(((StorageOrder == RowMajor) && UseLhs) || ((StorageOrder == ColMajor) && !UseLhs))
        {
          ptranspose(block);
        }

        storeBlock<Scalar, Packet, Index>(blockA + ri, block);

        ri += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(((StorageOrder == RowMajor) && UseLhs) || ((StorageOrder == ColMajor) && !UseLhs))
        {
          if (UseLhs) {
            blockA[ri+0] = lhs(j+0, i);
            blockA[ri+1] = lhs(j+1, i);
            blockA[ri+2] = lhs(j+2, i);
            blockA[ri+3] = lhs(j+3, i);
          } else {
            blockA[ri+0] = lhs(i, j+0);
            blockA[ri+1] = lhs(i, j+1);
            blockA[ri+2] = lhs(i, j+2);
            blockA[ri+3] = lhs(i, j+3);
          }
        } else {
          Packet lhsV;
          if (UseLhs) {
            lhsV = lhs.template loadPacket<Packet>(j, i);
          } else {
            lhsV = lhs.template loadPacket<Packet>(i, j);
          }
          pstore<Scalar>(blockA + ri, lhsV);
        }

        ri += vectorSize;
      }

      if(PanelMode) ri += vectorSize*(stride - offset - depth);
    }

    if (j < rows)
    {
      if(PanelMode) ri += offset*(rows - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          if (UseLhs) {
            blockA[ri] = lhs(k, i);
          } else {
            blockA[ri] = lhs(i, k);
          }
          ri += 1;
        }
      }
    }
  }
};

// General template for lhs packing, float64 specialization.
template<typename Index, typename DataMapper, int StorageOrder, bool PanelMode>
struct dhs_pack<double, Index, DataMapper, Packet2d, StorageOrder, PanelMode, true>
{
  EIGEN_STRONG_INLINE void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += vectorSize*offset;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet2d,2> block;
        if(StorageOrder == RowMajor)
        {
          block.packet[0] = lhs.template loadPacket<Packet2d>(j + 0, i);
          block.packet[1] = lhs.template loadPacket<Packet2d>(j + 1, i);

          ptranspose(block);
        } else {
          block.packet[0] = lhs.template loadPacket<Packet2d>(j, i + 0);
          block.packet[1] = lhs.template loadPacket<Packet2d>(j, i + 1);
        }

        storeBlock<double, Packet2d, Index>(blockA + ri, block);

        ri += 2*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(StorageOrder == RowMajor)
        {
          blockA[ri+0] = lhs(j+0, i);
          blockA[ri+1] = lhs(j+1, i);
        } else {
          Packet2d lhsV = lhs.template loadPacket<Packet2d>(j, i);
          pstore<double>(blockA + ri, lhsV);
        }

        ri += vectorSize;
      }

      if(PanelMode) ri += vectorSize*(stride - offset - depth);
    }

    if (j < rows)
    {
      if(PanelMode) ri += offset*(rows - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          blockA[ri] = lhs(k, i);
          ri += 1;
        }
      }
    }
  }
};

// General template for rhs packing, float64 specialization.
template<typename Index, typename DataMapper, int StorageOrder, bool PanelMode>
struct dhs_pack<double, Index, DataMapper, Packet2d, StorageOrder, PanelMode, false>
{
  EIGEN_STRONG_INLINE void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + 2*vectorSize <= cols; j+=2*vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += offset*(2*vectorSize);

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet2d,4> block;
        if(StorageOrder == ColMajor)
        {
          PacketBlock<Packet2d,2> block1, block2;
          block1.packet[0] = rhs.template loadPacket<Packet2d>(i, j + 0);
          block1.packet[1] = rhs.template loadPacket<Packet2d>(i, j + 1);
          block2.packet[0] = rhs.template loadPacket<Packet2d>(i, j + 2);
          block2.packet[1] = rhs.template loadPacket<Packet2d>(i, j + 3);

          ptranspose(block1);
          ptranspose(block2);

          pstore<double>(blockB + ri    , block1.packet[0]);
          pstore<double>(blockB + ri + 2, block2.packet[0]);
          pstore<double>(blockB + ri + 4, block1.packet[1]);
          pstore<double>(blockB + ri + 6, block2.packet[1]);
        } else {
          block.packet[0] = rhs.template loadPacket<Packet2d>(i + 0, j + 0); //[a1 a2]
          block.packet[1] = rhs.template loadPacket<Packet2d>(i + 0, j + 2); //[a3 a4]
          block.packet[2] = rhs.template loadPacket<Packet2d>(i + 1, j + 0); //[b1 b2]
          block.packet[3] = rhs.template loadPacket<Packet2d>(i + 1, j + 2); //[b3 b4]

          storeBlock<double, Packet2d, Index>(blockB + ri, block);
        }

        ri += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(StorageOrder == ColMajor)
        {
          blockB[ri+0] = rhs(i, j+0);
          blockB[ri+1] = rhs(i, j+1);

          ri += vectorSize;

          blockB[ri+0] = rhs(i, j+2);
          blockB[ri+1] = rhs(i, j+3);
        } else {
          Packet2d rhsV = rhs.template loadPacket<Packet2d>(i, j);
          pstore<double>(blockB + ri, rhsV);

          ri += vectorSize;

          rhsV = rhs.template loadPacket<Packet2d>(i, j + 2);
          pstore<double>(blockB + ri, rhsV);
        }
        ri += vectorSize;
      }

      if(PanelMode) ri += (2*vectorSize)*(stride - offset - depth);
    }

    if (j < cols)
    {
      if(PanelMode) ri += offset*(cols - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < cols; k++)
        {
          blockB[ri] = rhs(i, k);
          ri += 1;
        }
      }
    }
  }
};

// General template for lhs complex packing, float64 specialization.
template<typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode>
struct dhs_cpack<double, Index, DataMapper, Packet, PacketC, StorageOrder, Conjugate, PanelMode, true>
{
  EIGEN_STRONG_INLINE void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    const Index vectorDelta = vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (vectorSize*offset) : 0), rii;
    double* blockAt = reinterpret_cast<double *>(blockA);
    Index j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,2> blockr, blocki;
        PacketBlock<PacketC,4> cblock;

        if(StorageOrder == ColMajor)
        {
          cblock.packet[0] = lhs.template loadPacket<PacketC>(j, i + 0); //[a1 a1i]
          cblock.packet[1] = lhs.template loadPacket<PacketC>(j, i + 1); //[b1 b1i]

          cblock.packet[2] = lhs.template loadPacket<PacketC>(j + 1, i + 0); //[a2 a2i]
          cblock.packet[3] = lhs.template loadPacket<PacketC>(j + 1, i + 1); //[b2 b2i]

          blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[2].v, p16uc_GETREAL64); //[a1 a2]
          blockr.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[3].v, p16uc_GETREAL64); //[b1 b2]

          blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[2].v, p16uc_GETIMAG64);
          blocki.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[3].v, p16uc_GETIMAG64);
        } else {
          cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i); //[a1 a1i]
          cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 1, i); //[a2 a2i]

          cblock.packet[2] = lhs.template loadPacket<PacketC>(j + 0, i + 1); //[b1 b1i]
          cblock.packet[3] = lhs.template loadPacket<PacketC>(j + 1, i + 1); //[b2 b2i

          blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64); //[a1 a2]
          blockr.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETREAL64); //[b1 b2]

          blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);
          blocki.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETIMAG64);
        }

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
        }

        storeBlock<double, Packet, Index>(blockAt + rir, blockr);
        storeBlock<double, Packet, Index>(blockAt + rii, blocki);

        rir += 2*vectorSize;
        rii += 2*vectorSize;
      }
      for(; i < depth; i++)
      {
        PacketBlock<Packet,1> blockr, blocki;
        PacketBlock<PacketC,2> cblock;

        cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i);
        cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 1, i);

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64);
        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
        }

        pstore<double>(blockAt + rir, blockr.packet[0]);
        pstore<double>(blockAt + rii, blocki.packet[0]);

        rir += vectorSize;
        rii += vectorSize;
      }

      rir += ((PanelMode) ? (vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < rows)
    {
      if(PanelMode) rir += (offset*(rows - j - vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (rows - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          blockAt[rir] = lhs(k, i).real();

          if(Conjugate)
            blockAt[rii] = -lhs(k, i).imag();
          else
            blockAt[rii] =  lhs(k, i).imag();

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

// General template for rhs complex packing, float64 specialization.
template<typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode>
struct dhs_cpack<double, Index, DataMapper, Packet, PacketC, StorageOrder, Conjugate, PanelMode, false>
{
  EIGEN_STRONG_INLINE void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    const Index vectorDelta = 2*vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (2*vectorSize*offset) : 0), rii;
    double* blockBt = reinterpret_cast<double *>(blockB);
    Index j = 0;

    for(; j + 2*vectorSize <= cols; j+=2*vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i < depth; i++)
      {
        PacketBlock<PacketC,4> cblock;
        PacketBlock<Packet,2> blockr, blocki;

        bload<DataMapper, PacketC, Index, 2, 0, ColMajor>(cblock, rhs, i, j);

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64);
        blockr.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETREAL64);

        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);
        blocki.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETIMAG64);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
        }

        storeBlock<double, Packet, Index>(blockBt + rir, blockr);
        storeBlock<double, Packet, Index>(blockBt + rii, blocki);

        rir += 2*vectorSize;
        rii += 2*vectorSize;
      }

      rir += ((PanelMode) ? (2*vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < cols)
    {
      if(PanelMode) rir += (offset*(cols - j - 2*vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (cols - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < cols; k++)
        {
          blockBt[rir] = rhs(i, k).real();

          if(Conjugate)
            blockBt[rii] = -rhs(i, k).imag();
          else
            blockBt[rii] =  rhs(i, k).imag();

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

/**************
 * GEMM utils *
 **************/

// 512-bits rank1-update of acc. It can either positive or negative accumulate (useful for complex gemm).
template<typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger_common(PacketBlock<Packet,4>* acc, const Packet& lhsV, const Packet* rhsV)
{
  if(NegativeAccumulate)
  {
    acc->packet[0] = vec_nmsub(lhsV, rhsV[0], acc->packet[0]);
    acc->packet[1] = vec_nmsub(lhsV, rhsV[1], acc->packet[1]);
    acc->packet[2] = vec_nmsub(lhsV, rhsV[2], acc->packet[2]);
    acc->packet[3] = vec_nmsub(lhsV, rhsV[3], acc->packet[3]);
  } else {
    acc->packet[0] = vec_madd(lhsV, rhsV[0], acc->packet[0]);
    acc->packet[1] = vec_madd(lhsV, rhsV[1], acc->packet[1]);
    acc->packet[2] = vec_madd(lhsV, rhsV[2], acc->packet[2]);
    acc->packet[3] = vec_madd(lhsV, rhsV[3], acc->packet[3]);
  }
}

template<typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger_common(PacketBlock<Packet,1>* acc, const Packet& lhsV, const Packet* rhsV)
{
  if(NegativeAccumulate)
  {
    acc->packet[0] = vec_nmsub(lhsV, rhsV[0], acc->packet[0]);
  } else {
    acc->packet[0] = vec_madd(lhsV, rhsV[0], acc->packet[0]);
  }
}

template<int N, typename Scalar, typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger(PacketBlock<Packet,N>* acc, const Scalar* lhs, const Packet* rhsV)
{
  Packet lhsV = pload<Packet>(lhs);

  pger_common<Packet, NegativeAccumulate>(acc, lhsV, rhsV);
}

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void loadPacketRemaining(const Scalar* lhs, Packet &lhsV, Index remaining_rows)
{
#ifdef _ARCH_PWR9
  lhsV = vec_xl_len((Scalar *)lhs, remaining_rows * sizeof(Scalar));
#else
  Index i = 0;
  do {
    lhsV[i] = lhs[i];
  } while (++i < remaining_rows);
#endif
}

template<int N, typename Scalar, typename Packet, typename Index, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger(PacketBlock<Packet,N>* acc, const Scalar* lhs, const Packet* rhsV, Index remaining_rows)
{
  Packet lhsV;
  loadPacketRemaining<Scalar, Packet, Index>(lhs, lhsV, remaining_rows);

  pger_common<Packet, NegativeAccumulate>(acc, lhsV, rhsV);
}

// 512-bits rank1-update of complex acc. It takes decoupled accumulators as entries. It also takes cares of mixed types real * complex and complex * real.
template<int N, typename Packet, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc_common(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Packet &lhsV, const Packet &lhsVi, const Packet* rhsV, const Packet* rhsVi)
{
  pger_common<Packet, false>(accReal, lhsV, rhsV);
  if(LhsIsReal)
  {
    pger_common<Packet, ConjugateRhs>(accImag, lhsV, rhsVi);
    EIGEN_UNUSED_VARIABLE(lhsVi);
  } else {
    if (!RhsIsReal) {
      pger_common<Packet, ConjugateLhs == ConjugateRhs>(accReal, lhsVi, rhsVi);
      pger_common<Packet, ConjugateRhs>(accImag, lhsV, rhsVi);
    } else {
      EIGEN_UNUSED_VARIABLE(rhsVi);
    }
    pger_common<Packet, ConjugateLhs>(accImag, lhsVi, rhsV);
  }
}

template<int N, typename Scalar, typename Packet, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, const Packet* rhsV, const Packet* rhsVi)
{
  Packet lhsV = ploadLhs<Scalar, Packet>(lhs_ptr);
  Packet lhsVi;
  if(!LhsIsReal) lhsVi = ploadLhs<Scalar, Packet>(lhs_ptr_imag);
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);

  pgerc_common<N, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(accReal, accImag, lhsV, lhsVi, rhsV, rhsVi);
}

template<typename Scalar, typename Packet, typename Index, bool LhsIsReal>
EIGEN_ALWAYS_INLINE void loadPacketRemaining(const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, Packet &lhsV, Packet &lhsVi, Index remaining_rows)
{
#ifdef _ARCH_PWR9
  lhsV = vec_xl_len((Scalar *)lhs_ptr, remaining_rows * sizeof(Scalar));
  if(!LhsIsReal) lhsVi = vec_xl_len((Scalar *)lhs_ptr_imag, remaining_rows * sizeof(Scalar));
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
#else
  Index i = 0;
  do {
    lhsV[i] = lhs_ptr[i];
    if(!LhsIsReal) lhsVi[i] = lhs_ptr_imag[i];
  } while (++i < remaining_rows);
  if(LhsIsReal) EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
#endif
}

template<int N, typename Scalar, typename Packet, typename Index, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, const Packet* rhsV, const Packet* rhsVi, Index remaining_rows)
{
  Packet lhsV, lhsVi;
  loadPacketRemaining<Scalar, Packet, Index, LhsIsReal>(lhs_ptr, lhs_ptr_imag, lhsV, lhsVi, remaining_rows);

  pgerc_common<N, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(accReal, accImag, lhsV, lhsVi, rhsV, rhsVi);
}

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadLhs(const Scalar* lhs)
{
  return ploadu<Packet>(lhs);
}

// Zero the accumulator on PacketBlock.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzero(PacketBlock<Packet,4>& acc)
{
  acc.packet[0] = pset1<Packet>((Scalar)0);
  acc.packet[1] = pset1<Packet>((Scalar)0);
  acc.packet[2] = pset1<Packet>((Scalar)0);
  acc.packet[3] = pset1<Packet>((Scalar)0);
}

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzero(PacketBlock<Packet,1>& acc)
{
  acc.packet[0] = pset1<Packet>((Scalar)0);
}

// Scale the PacketBlock vectors by alpha.
template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmadd(pAlpha, accZ.packet[0], acc.packet[0]);
  acc.packet[1] = pmadd(pAlpha, accZ.packet[1], acc.packet[1]);
  acc.packet[2] = pmadd(pAlpha, accZ.packet[2], acc.packet[2]);
  acc.packet[3] = pmadd(pAlpha, accZ.packet[3], acc.packet[3]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,1>& acc, PacketBlock<Packet,1>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmadd(pAlpha, accZ.packet[0], acc.packet[0]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec_common(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmul<Packet>(accZ.packet[0], pAlpha);
  acc.packet[1] = pmul<Packet>(accZ.packet[1], pAlpha);
  acc.packet[2] = pmul<Packet>(accZ.packet[2], pAlpha);
  acc.packet[3] = pmul<Packet>(accZ.packet[3], pAlpha);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec_common(PacketBlock<Packet,1>& acc, PacketBlock<Packet,1>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmul<Packet>(accZ.packet[0], pAlpha);
}

// Complex version of PacketBlock scaling.
template<typename Packet, int N>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,N>& aReal, PacketBlock<Packet,N>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,N>& cReal, PacketBlock<Packet,N>& cImag)
{
  bscalec_common<Packet>(cReal, aReal, bReal);

  bscalec_common<Packet>(cImag, aImag, bReal);

  pger_common<Packet, true>(&cReal, bImag, aImag.packet);

  pger_common<Packet, false>(&cImag, bImag, aReal.packet);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void band(PacketBlock<Packet,4>& acc, const Packet& pMask)
{
  acc.packet[0] = pand(acc.packet[0], pMask);
  acc.packet[1] = pand(acc.packet[1], pMask);
  acc.packet[2] = pand(acc.packet[2], pMask);
  acc.packet[3] = pand(acc.packet[3], pMask);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,4>& aReal, PacketBlock<Packet,4>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,4>& cReal, PacketBlock<Packet,4>& cImag, const Packet& pMask)
{
  band<Packet>(aReal, pMask);
  band<Packet>(aImag, pMask);

  bscalec<Packet,4>(aReal, aImag, bReal, bImag, cReal, cImag);
}

// Load a PacketBlock, the N parameters make tunning gemm easier so we can add more accumulators as needed.
template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,4>& acc, const DataMapper& res, Index row, Index col)
{
  if (StorageOrder == RowMajor) {
    acc.packet[0] = res.template loadPacket<Packet>(row + 0, col + N*accCols);
    acc.packet[1] = res.template loadPacket<Packet>(row + 1, col + N*accCols);
    acc.packet[2] = res.template loadPacket<Packet>(row + 2, col + N*accCols);
    acc.packet[3] = res.template loadPacket<Packet>(row + 3, col + N*accCols);
  } else {
    acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
    acc.packet[1] = res.template loadPacket<Packet>(row + N*accCols, col + 1);
    acc.packet[2] = res.template loadPacket<Packet>(row + N*accCols, col + 2);
    acc.packet[3] = res.template loadPacket<Packet>(row + N*accCols, col + 3);
  }
}

// An overload of bload when you have a PacketBLock with 8 vectors.
template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,8>& acc, const DataMapper& res, Index row, Index col)
{
  if (StorageOrder == RowMajor) {
    acc.packet[0] = res.template loadPacket<Packet>(row + 0, col + N*accCols);
    acc.packet[1] = res.template loadPacket<Packet>(row + 1, col + N*accCols);
    acc.packet[2] = res.template loadPacket<Packet>(row + 2, col + N*accCols);
    acc.packet[3] = res.template loadPacket<Packet>(row + 3, col + N*accCols);
    acc.packet[4] = res.template loadPacket<Packet>(row + 0, col + (N+1)*accCols);
    acc.packet[5] = res.template loadPacket<Packet>(row + 1, col + (N+1)*accCols);
    acc.packet[6] = res.template loadPacket<Packet>(row + 2, col + (N+1)*accCols);
    acc.packet[7] = res.template loadPacket<Packet>(row + 3, col + (N+1)*accCols);
  } else {
    acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
    acc.packet[1] = res.template loadPacket<Packet>(row + N*accCols, col + 1);
    acc.packet[2] = res.template loadPacket<Packet>(row + N*accCols, col + 2);
    acc.packet[3] = res.template loadPacket<Packet>(row + N*accCols, col + 3);
    acc.packet[4] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 0);
    acc.packet[5] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 1);
    acc.packet[6] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 2);
    acc.packet[7] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 3);
  }
}

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,2>& acc, const DataMapper& res, Index row, Index col)
{
  acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
  acc.packet[1] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 0);
}

const static Packet4i mask41 = { -1,  0,  0,  0 };
const static Packet4i mask42 = { -1, -1,  0,  0 };
const static Packet4i mask43 = { -1, -1, -1,  0 };

const static Packet2l mask21 = { -1, 0 };

template<typename Packet>
EIGEN_ALWAYS_INLINE Packet bmask(const int remaining_rows)
{
  if (remaining_rows == 0) {
    return pset1<Packet>(float(0.0));  // Not used
  } else {
    switch (remaining_rows) {
      case 1:  return Packet(mask41);
      case 2:  return Packet(mask42);
      default: return Packet(mask43);
    }
  }
}

template<>
EIGEN_ALWAYS_INLINE Packet2d bmask<Packet2d>(const int remaining_rows)
{
  if (remaining_rows == 0) {
    return pset1<Packet2d>(double(0.0));  // Not used
  } else {
    return Packet2d(mask21);
  }
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha, const Packet& pMask)
{
  band<Packet>(accZ, pMask);

  bscale<Packet>(acc, accZ, pAlpha);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void pbroadcast4_old(const __UNPACK_TYPE__(Packet)* a, Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  pbroadcast4<Packet>(a, a0, a1, a2, a3);
}

template<>
EIGEN_ALWAYS_INLINE void pbroadcast4_old<Packet2d>(const double* a, Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  a1 = pload<Packet2d>(a);
  a3 = pload<Packet2d>(a + 2);
  a0 = vec_splat(a1, 0);
  a1 = vec_splat(a1, 1);
  a2 = vec_splat(a3, 0);
  a3 = vec_splat(a3, 1);
}

// PEEL loop factor.
#define PEEL 7

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void MICRO_EXTRA_COL(
  const Scalar* &lhs_ptr,
  const Scalar* &rhs_ptr,
  PacketBlock<Packet,1> &accZero,
  Index remaining_rows,
  Index remaining_cols)
{
  Packet rhsV[1];
  rhsV[0] = pset1<Packet>(rhs_ptr[0]);
  pger<1,Scalar, Packet, false>(&accZero, lhs_ptr, rhsV);
  lhs_ptr += remaining_rows;
  rhs_ptr += remaining_cols;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows>
EIGEN_STRONG_INLINE void gemm_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr = lhs_base + row*strideA + remaining_rows*offsetA;
  PacketBlock<Packet,1> accZero;

  bsetzero<Scalar, Packet>(accZero);

  Index remaining_depth = (depth & -accRows);
  Index k = 0;
  for(; k + PEEL <= remaining_depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    EIGEN_POWER_PREFETCH(lhs_ptr);
    for (int l = 0; l < PEEL; l++) {
      MICRO_EXTRA_COL<Scalar, Packet, Index>(lhs_ptr, rhs_ptr, accZero, remaining_rows, remaining_cols);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_EXTRA_COL<Scalar, Packet, Index>(lhs_ptr, rhs_ptr, accZero, remaining_rows, remaining_cols);
  }
  for(; k < depth; k++)
  {
    Packet rhsV[1];
    rhsV[0] = pset1<Packet>(rhs_ptr[0]);
    pger<1, Scalar, Packet, Index, false>(&accZero, lhs_ptr, rhsV, remaining_rows);
    lhs_ptr += remaining_rows;
    rhs_ptr += remaining_cols;
  }

  accZero.packet[0] = vec_mul(pAlpha, accZero.packet[0]);
  for(Index i = 0; i < remaining_rows; i++) {
    res(row + i, col) += accZero.packet[0][i];
  }
}

template<typename Scalar, typename Packet, typename Index, const Index accRows>
EIGEN_ALWAYS_INLINE void MICRO_EXTRA_ROW(
  const Scalar* &lhs_ptr,
  const Scalar* &rhs_ptr,
  PacketBlock<Packet,4> &accZero,
  Index remaining_rows)
{
  Packet rhsV[4];
  pbroadcast4<Packet>(rhs_ptr, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
  pger<4, Scalar, Packet, false>(&accZero, lhs_ptr, rhsV);
  lhs_ptr += remaining_rows;
  rhs_ptr += accRows;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlpha,
  const Packet& pMask)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr = lhs_base + row*strideA + remaining_rows*offsetA;
  PacketBlock<Packet,4> accZero, acc;

  bsetzero<Scalar, Packet>(accZero);

  Index remaining_depth = (col + accRows < cols) ? depth : (depth & -accRows);
  Index k = 0;
  for(; k + PEEL <= remaining_depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    EIGEN_POWER_PREFETCH(lhs_ptr);
    for (int l = 0; l < PEEL; l++) {
      MICRO_EXTRA_ROW<Scalar, Packet, Index, accRows>(lhs_ptr, rhs_ptr, accZero, remaining_rows);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_EXTRA_ROW<Scalar, Packet, Index, accRows>(lhs_ptr, rhs_ptr, accZero, remaining_rows);
  }

  if ((remaining_depth == depth) && (rows >= accCols))
  {
    for(Index j = 0; j < 4; j++) {
      acc.packet[j] = res.template loadPacket<Packet>(row, col + j);
    }
    bscale<Packet>(acc, accZero, pAlpha, pMask);
    res.template storePacketBlock<Packet,4>(row, col, acc);
  } else {
    for(; k < depth; k++)
    {
      Packet rhsV[4];
      pbroadcast4<Packet>(rhs_ptr, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
      pger<4, Scalar, Packet, Index, false>(&accZero, lhs_ptr, rhsV, remaining_rows);
      lhs_ptr += remaining_rows;
      rhs_ptr += accRows;
    }

    for(Index j = 0; j < 4; j++) {
      accZero.packet[j] = vec_mul(pAlpha, accZero.packet[j]);
    }
    for(Index j = 0; j < 4; j++) {
      for(Index i = 0; i < remaining_rows; i++) {
        res(row + i, col + j) += accZero.packet[j][i];
      }
    }
  }
}

#define MICRO_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4) func(5) func(6) func(7)

#define MICRO_UNROLL_WORK(func, func2, peel) \
    MICRO_UNROLL(func2); \
    func(0,peel) func(1,peel) func(2,peel) func(3,peel) \
    func(4,peel) func(5,peel) func(6,peel) func(7,peel)

#define MICRO_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr##iter); \
    lhs_ptr##iter += accCols; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
  }

#define MICRO_WORK_ONE(iter, peel) \
  if (unroll_factor > iter) { \
    pger_common<Packet, false>(&accZero##iter, lhsV##iter, rhsV##peel); \
  }

#define MICRO_TYPE_PEEL4(func, func2, peel) \
  if (PEEL > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    pbroadcast4<Packet>(rhs_ptr + (accRows * peel), rhsV##peel[0], rhsV##peel[1], rhsV##peel[2], rhsV##peel[3]); \
    MICRO_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_TYPE_PEEL1(func, func2, peel) \
  if (PEEL > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    rhsV##peel[0] = pset1<Packet>(rhs_ptr[remaining_cols * peel]); \
    MICRO_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_UNROLL_TYPE_PEEL(M, func, func1, func2) \
  Packet rhsV0[M], rhsV1[M], rhsV2[M], rhsV3[M], rhsV4[M], rhsV5[M], rhsV6[M], rhsV7[M], rhsV8[M], rhsV9[M]; \
  func(func1,func2,0); func(func1,func2,1); \
  func(func1,func2,2); func(func1,func2,3); \
  func(func1,func2,4); func(func1,func2,5); \
  func(func1,func2,6); func(func1,func2,7); \
  func(func1,func2,8); func(func1,func2,9);

#define MICRO_UNROLL_TYPE_ONE(M, func, func1, func2) \
  Packet rhsV0[M]; \
  func(func1,func2,0);

#define MICRO_ONE_PEEL4 \
  MICRO_UNROLL_TYPE_PEEL(4, MICRO_TYPE_PEEL4, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += (accRows * PEEL);

#define MICRO_ONE4 \
  MICRO_UNROLL_TYPE_ONE(4, MICRO_TYPE_PEEL4, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += accRows;

#define MICRO_ONE_PEEL1 \
  MICRO_UNROLL_TYPE_PEEL(1, MICRO_TYPE_PEEL1, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += (remaining_cols * PEEL);

#define MICRO_ONE1 \
  MICRO_UNROLL_TYPE_ONE(1, MICRO_TYPE_PEEL1, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += remaining_cols;

#define MICRO_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzero<Scalar, Packet>(accZero##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accZero##iter); \
  }

#define MICRO_DST_PTR MICRO_UNROLL(MICRO_DST_PTR_ONE)

#define MICRO_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr##iter = lhs_base + ( (row/accCols) + iter )*strideA*accCols + accCols*offsetA; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr##iter); \
  }

#define MICRO_SRC_PTR MICRO_UNROLL(MICRO_SRC_PTR_ONE)

#define MICRO_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr##iter); \
  }

#define MICRO_PREFETCH MICRO_UNROLL(MICRO_PREFETCH_ONE)

#define MICRO_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    acc.packet[0] = res.template loadPacket<Packet>(row + iter*accCols, col + 0); \
    acc.packet[1] = res.template loadPacket<Packet>(row + iter*accCols, col + 1); \
    acc.packet[2] = res.template loadPacket<Packet>(row + iter*accCols, col + 2); \
    acc.packet[3] = res.template loadPacket<Packet>(row + iter*accCols, col + 3); \
    bscale<Packet>(acc, accZero##iter, pAlpha); \
    res.template storePacketBlock<Packet,4>(row + iter*accCols, col, acc); \
  }

#define MICRO_STORE MICRO_UNROLL(MICRO_STORE_ONE)

#define MICRO_COL_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    acc.packet[0] = res.template loadPacket<Packet>(row + iter*accCols, col + 0); \
    bscale<Packet>(acc, accZero##iter, pAlpha); \
    res.template storePacketBlock<Packet,1>(row + iter*accCols, col, acc); \
  }

#define MICRO_COL_STORE MICRO_UNROLL(MICRO_COL_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, *  lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, * lhs_ptr7 = NULL;
  PacketBlock<Packet,4> accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;
  PacketBlock<Packet,4> acc;

  MICRO_SRC_PTR
  MICRO_DST_PTR

  Index k = 0;
  for(; k + PEEL <= depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_PREFETCH
    MICRO_ONE_PEEL4
  }
  for(; k < depth; k++)
  {
    MICRO_ONE4
  }
  MICRO_STORE

  row += unroll_factor*accCols;
}

template<int unroll_factor, typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, * lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, *lhs_ptr7 = NULL;
  PacketBlock<Packet,1> accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;
  PacketBlock<Packet,1> acc;

  MICRO_SRC_PTR
  MICRO_DST_PTR

  Index k = 0;
  for(; k + PEEL <= depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_PREFETCH
    MICRO_ONE_PEEL1
  }
  for(; k < depth; k++)
  {
    MICRO_ONE1
  }
  MICRO_COL_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha)
{
#define MAX_UNROLL 6
  while(row + MAX_UNROLL*accCols <= rows) {
    gemm_unrolled_col_iteration<MAX_UNROLL, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
  }
  switch( (rows-row)/accCols ) {
#if MAX_UNROLL > 7
    case 7:
      gemm_unrolled_col_iteration<7, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 6
    case 6:
      gemm_unrolled_col_iteration<6, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 5
   case 5:
      gemm_unrolled_col_iteration<5, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 4
   case 4:
      gemm_unrolled_col_iteration<4, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 3
   case 3:
     gemm_unrolled_col_iteration<3, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
#if MAX_UNROLL > 2
   case 2:
     gemm_unrolled_col_iteration<2, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
#if MAX_UNROLL > 1
   case 1:
     gemm_unrolled_col_iteration<1, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
   default:
     break;
  }
#undef MAX_UNROLL
}

/****************
 * GEMM kernels *
 * **************/
template<typename Scalar, typename Index, typename Packet, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm(const DataMapper& res, const Scalar* blockA, const Scalar* blockB, Index rows, Index depth, Index cols, Scalar alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlpha = pset1<Packet>(alpha);
      const Packet pMask  = bmask<Packet>((const int)(remaining_rows));

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_UNROLL 6
        while(row + MAX_UNROLL*accCols <= rows) {
          gemm_unrolled_iteration<MAX_UNROLL, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
        }
        switch( (rows-row)/accCols ) {
#if MAX_UNROLL > 7
          case 7:
            gemm_unrolled_iteration<7, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 6
          case 6:
            gemm_unrolled_iteration<6, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 5
          case 5:
            gemm_unrolled_iteration<5, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 4
          case 4:
            gemm_unrolled_iteration<4, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 3
          case 3:
            gemm_unrolled_iteration<3, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 2
          case 2:
            gemm_unrolled_iteration<2, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 1
          case 1:
            gemm_unrolled_iteration<1, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
          default:
            break;
        }
#undef MAX_UNROLL

        if(remaining_rows > 0)
        {
          gemm_extra_row<Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, rows, cols, remaining_rows, pAlpha, pMask);
        }
    }

    if(remaining_cols > 0)
    {
      const Scalar* rhs_base = blockB + col*strideB + remaining_cols*offsetB;
      const Scalar* lhs_base = blockA;

      for(; col < cols; col++)
      {
        Index row = 0;

        gemm_unrolled_col<Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, rows, col, remaining_cols, pAlpha);

        if (remaining_rows > 0)
        {
          gemm_extra_col<Scalar, Packet, DataMapper, Index, accRows>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_rows, remaining_cols, pAlpha);
        }
        rhs_base++;
      }
    }
}

#define accColsC (accCols / 2)
#define advanceRows ((LhsIsReal) ? 1 : 2)
#define advanceCols ((RhsIsReal) ? 1 : 2)

// PEEL_COMPLEX loop factor.
#define PEEL_COMPLEX 3

template<typename Scalar, typename Packet, typename Index, const Index accRows, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void MICRO_COMPLEX_EXTRA_COL(
  const Scalar* &lhs_ptr_real, const Scalar* &lhs_ptr_imag,
  const Scalar* &rhs_ptr_real, const Scalar* &rhs_ptr_imag,
  PacketBlock<Packet,1> &accReal, PacketBlock<Packet,1> &accImag,
  Index remaining_rows,
  Index remaining_cols)
{
  Packet rhsV[1], rhsVi[1];
  rhsV[0] = pset1<Packet>(rhs_ptr_real[0]);
  if(!RhsIsReal) rhsVi[0] = pset1<Packet>(rhs_ptr_imag[0]);
  pgerc<1, Scalar, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi);
  lhs_ptr_real += remaining_rows;
  if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  rhs_ptr_real += remaining_cols;
  if(!RhsIsReal) rhs_ptr_imag += remaining_cols;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) rhs_ptr_imag = rhs_base + remaining_cols*strideB;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  const Scalar* lhs_ptr_real = lhs_base + advanceRows*row*strideA + remaining_rows*offsetA;
  const Scalar* lhs_ptr_imag;
  if(!LhsIsReal) lhs_ptr_imag = lhs_ptr_real + remaining_rows*strideA;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  PacketBlock<Packet,1> accReal, accImag;
  PacketBlock<Packet,1> taccReal, taccImag;
  PacketBlock<Packetc,1> acc0, acc1;

  bsetzero<Scalar, Packet>(accReal);
  bsetzero<Scalar, Packet>(accImag);

  Index remaining_depth = (depth & -accRows);
  Index k = 0;
  for(; k + PEEL_COMPLEX <= remaining_depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    EIGEN_POWER_PREFETCH(lhs_ptr_real);
    if(!LhsIsReal) {
      EIGEN_POWER_PREFETCH(lhs_ptr_imag);
    }
    for (int l = 0; l < PEEL_COMPLEX; l++) {
      MICRO_COMPLEX_EXTRA_COL<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows, remaining_cols);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_COMPLEX_EXTRA_COL<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows, remaining_cols);
  }

  for(; k < depth; k++)
  {
    Packet rhsV[1], rhsVi[1];
    rhsV[0] = pset1<Packet>(rhs_ptr_real[0]);
    if(!RhsIsReal) rhsVi[0] = pset1<Packet>(rhs_ptr_imag[0]);
    pgerc<1, Scalar, Packet, Index, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi, remaining_rows);
    lhs_ptr_real += remaining_rows;
    if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
    rhs_ptr_real += remaining_cols;
    if(!RhsIsReal) rhs_ptr_imag += remaining_cols;
  }

  bscalec<Packet,1>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag);
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc0, acc1);

  if ((sizeof(Scalar) == sizeof(float)) && (remaining_rows == 1))
  {
    res(row + 0, col + 0) += pfirst<Packetc>(acc0.packet[0]);
  } else {
    acc0.packet[0] += res.template loadPacket<Packetc>(row + 0, col + 0);
    res.template storePacketBlock<Packetc,1>(row + 0, col + 0, acc0);
    if(remaining_rows > accColsC) {
      res(row + accColsC, col + 0) += pfirst<Packetc>(acc1.packet[0]);
    }
  }
}

template<typename Scalar, typename Packet, typename Index, const Index accRows, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void MICRO_COMPLEX_EXTRA_ROW(
  const Scalar* &lhs_ptr_real, const Scalar* &lhs_ptr_imag,
  const Scalar* &rhs_ptr_real, const Scalar* &rhs_ptr_imag,
  PacketBlock<Packet,4> &accReal, PacketBlock<Packet,4> &accImag,
  Index remaining_rows)
{
  Packet rhsV[4], rhsVi[4];
  pbroadcast4_old<Packet>(rhs_ptr_real, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
  if(!RhsIsReal) pbroadcast4_old<Packet>(rhs_ptr_imag, rhsVi[0], rhsVi[1], rhsVi[2], rhsVi[3]);
  pgerc<4, Scalar, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi);
  lhs_ptr_real += remaining_rows;
  if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  rhs_ptr_real += accRows;
  if(!RhsIsReal) rhs_ptr_imag += accRows;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag,
  const Packet& pMask)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) rhs_ptr_imag = rhs_base + accRows*strideB;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  const Scalar* lhs_ptr_real = lhs_base + advanceRows*row*strideA + remaining_rows*offsetA;
  const Scalar* lhs_ptr_imag;
  if(!LhsIsReal) lhs_ptr_imag = lhs_ptr_real + remaining_rows*strideA;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  PacketBlock<Packet,4> accReal, accImag;
  PacketBlock<Packet,4> taccReal, taccImag;
  PacketBlock<Packetc,4> acc0, acc1;
  PacketBlock<Packetc,8> tRes;

  bsetzero<Scalar, Packet>(accReal);
  bsetzero<Scalar, Packet>(accImag);

  Index remaining_depth = (col + accRows < cols) ? depth : (depth & -accRows);
  Index k = 0;
  for(; k + PEEL_COMPLEX <= remaining_depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    EIGEN_POWER_PREFETCH(lhs_ptr_real);
    if(!LhsIsReal) {
      EIGEN_POWER_PREFETCH(lhs_ptr_imag);
    }
    for (int l = 0; l < PEEL_COMPLEX; l++) {
      MICRO_COMPLEX_EXTRA_ROW<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_COMPLEX_EXTRA_ROW<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows);
  }

  if ((remaining_depth == depth) && (rows >= accCols))
  {
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row, col);
    bscalec<Packet>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag, pMask);
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1);
    res.template storePacketBlock<Packetc,4>(row + 0, col, acc0);
    res.template storePacketBlock<Packetc,4>(row + accColsC, col, acc1);
  } else {
    for(; k < depth; k++)
    {
      Packet rhsV[4], rhsVi[4];
      pbroadcast4_old<Packet>(rhs_ptr_real, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
      if(!RhsIsReal) pbroadcast4_old<Packet>(rhs_ptr_imag, rhsVi[0], rhsVi[1], rhsVi[2], rhsVi[3]);
      pgerc<4, Scalar, Packet, Index, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi, remaining_rows);
      lhs_ptr_real += remaining_rows;
      if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
      rhs_ptr_real += accRows;
      if(!RhsIsReal) rhs_ptr_imag += accRows;
    }

    bscalec<Packet,4>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag);
    bcouple_common<Packet, Packetc>(taccReal, taccImag, acc0, acc1);

    if ((sizeof(Scalar) == sizeof(float)) && (remaining_rows == 1))
    {
      for(Index j = 0; j < 4; j++) {
        res(row + 0, col + j) += pfirst<Packetc>(acc0.packet[j]);
      }
    } else {
      for(Index j = 0; j < 4; j++) {
        PacketBlock<Packetc,1> acc2;
        acc2.packet[0] = res.template loadPacket<Packetc>(row + 0, col + j) + acc0.packet[j];
        res.template storePacketBlock<Packetc,1>(row + 0, col + j, acc2);
        if(remaining_rows > accColsC) {
          res(row + accColsC, col + j) += pfirst<Packetc>(acc1.packet[j]);
        }
      }
    }
  }
}

#define MICRO_COMPLEX_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4)

#define MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
    MICRO_COMPLEX_UNROLL(func2); \
    func(0,peel) func(1,peel) func(2,peel) func(3,peel) func(4,peel)

#define MICRO_COMPLEX_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr_real##iter); \
    lhs_ptr_real##iter += accCols; \
    if(!LhsIsReal) { \
      lhsVi##iter = ploadLhs<Scalar, Packet>(lhs_ptr_imag##iter); \
      lhs_ptr_imag##iter += accCols; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
    EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
  }

#define MICRO_COMPLEX_WORK_ONE4(iter, peel) \
  if (unroll_factor > iter) { \
    pgerc_common<4, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_WORK_ONE1(iter, peel) \
  if (unroll_factor > iter) { \
    pgerc_common<1, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_TYPE_PEEL4(func, func2, peel) \
  if (PEEL_COMPLEX > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    pbroadcast4_old<Packet>(rhs_ptr_real + (accRows * peel), rhsV##peel[0], rhsV##peel[1], rhsV##peel[2], rhsV##peel[3]); \
    if(!RhsIsReal) { \
      pbroadcast4_old<Packet>(rhs_ptr_imag + (accRows * peel), rhsVi##peel[0], rhsVi##peel[1], rhsVi##peel[2], rhsVi##peel[3]); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_TYPE_PEEL1(func, func2, peel) \
  if (PEEL_COMPLEX > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    rhsV##peel[0] = pset1<Packet>(rhs_ptr_real[remaining_cols * peel]); \
    if(!RhsIsReal) { \
      rhsVi##peel[0] = pset1<Packet>(rhs_ptr_imag[remaining_cols * peel]); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_UNROLL_TYPE_PEEL(M, func, func1, func2) \
  Packet rhsV0[M], rhsV1[M], rhsV2[M], rhsV3[M], rhsV4[M], rhsV5[M], rhsV6[M], rhsV7[M], rhsV8[M], rhsV9[M]; \
  Packet rhsVi0[M], rhsVi1[M], rhsVi2[M], rhsVi3[M], rhsVi4[M], rhsVi5[M], rhsVi6[M], rhsVi7[M], rhsVi8[M], rhsVi9[M]; \
  func(func1,func2,0); func(func1,func2,1); \
  func(func1,func2,2); func(func1,func2,3); \
  func(func1,func2,4); func(func1,func2,5); \
  func(func1,func2,6); func(func1,func2,7); \
  func(func1,func2,8); func(func1,func2,9);

#define MICRO_COMPLEX_UNROLL_TYPE_ONE(M, func, func1, func2) \
  Packet rhsV0[M], rhsVi0[M];\
  func(func1,func2,0);

#define MICRO_COMPLEX_ONE_PEEL4 \
  MICRO_COMPLEX_UNROLL_TYPE_PEEL(4, MICRO_COMPLEX_TYPE_PEEL4, MICRO_COMPLEX_WORK_ONE4, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += (accRows * PEEL_COMPLEX); \
  if(!RhsIsReal) rhs_ptr_imag += (accRows * PEEL_COMPLEX);

#define MICRO_COMPLEX_ONE4 \
  MICRO_COMPLEX_UNROLL_TYPE_ONE(4, MICRO_COMPLEX_TYPE_PEEL4, MICRO_COMPLEX_WORK_ONE4, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += accRows; \
  if(!RhsIsReal) rhs_ptr_imag += accRows;

#define MICRO_COMPLEX_ONE_PEEL1 \
  MICRO_COMPLEX_UNROLL_TYPE_PEEL(1, MICRO_COMPLEX_TYPE_PEEL1, MICRO_COMPLEX_WORK_ONE1, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += (remaining_cols * PEEL_COMPLEX); \
  if(!RhsIsReal) rhs_ptr_imag += (remaining_cols * PEEL_COMPLEX);

#define MICRO_COMPLEX_ONE1 \
  MICRO_COMPLEX_UNROLL_TYPE_ONE(1, MICRO_COMPLEX_TYPE_PEEL1, MICRO_COMPLEX_WORK_ONE1, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += remaining_cols; \
  if(!RhsIsReal) rhs_ptr_imag += remaining_cols;

#define MICRO_COMPLEX_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzero<Scalar, Packet>(accReal##iter); \
    bsetzero<Scalar, Packet>(accImag##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accReal##iter); \
    EIGEN_UNUSED_VARIABLE(accImag##iter); \
  }

#define MICRO_COMPLEX_DST_PTR MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_DST_PTR_ONE)

#define MICRO_COMPLEX_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr_real##iter = lhs_base + ( ((advanceRows*row)/accCols) + iter*advanceRows )*strideA*accCols + accCols*offsetA; \
    if(!LhsIsReal) { \
      lhs_ptr_imag##iter = lhs_ptr_real##iter + accCols*strideA; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_real##iter); \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
  }

#define MICRO_COMPLEX_SRC_PTR MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_SRC_PTR_ONE)

#define MICRO_COMPLEX_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr_real##iter); \
    if(!LhsIsReal) { \
      EIGEN_POWER_PREFETCH(lhs_ptr_imag##iter); \
    } \
  }

#define MICRO_COMPLEX_PREFETCH MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_PREFETCH_ONE)

#define MICRO_COMPLEX_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row + iter*accCols, col); \
    bscalec<Packet,4>(accReal##iter, accImag##iter, pAlphaReal, pAlphaImag, taccReal, taccImag); \
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1); \
    res.template storePacketBlock<Packetc,4>(row + iter*accCols + 0, col, acc0); \
    res.template storePacketBlock<Packetc,4>(row + iter*accCols + accColsC, col, acc1); \
  }

#define MICRO_COMPLEX_STORE MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_STORE_ONE)

#define MICRO_COMPLEX_COL_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row + iter*accCols, col); \
    bscalec<Packet,1>(accReal##iter, accImag##iter, pAlphaReal, pAlphaImag, taccReal, taccImag); \
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1); \
    res.template storePacketBlock<Packetc,1>(row + iter*accCols + 0, col, acc0); \
    res.template storePacketBlock<Packetc,1>(row + iter*accCols + accColsC, col, acc1); \
  }

#define MICRO_COMPLEX_COL_STORE MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_COL_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + accRows*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  PacketBlock<Packet,4> accReal0, accImag0, accReal1, accImag1;
  PacketBlock<Packet,4> accReal2, accImag2, accReal3, accImag3;
  PacketBlock<Packet,4> accReal4, accImag4;
  PacketBlock<Packet,4> taccReal, taccImag;
  PacketBlock<Packetc,4> acc0, acc1;
  PacketBlock<Packetc,8> tRes;

  MICRO_COMPLEX_SRC_PTR
  MICRO_COMPLEX_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX <= depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_PREFETCH
    MICRO_COMPLEX_ONE_PEEL4
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_ONE4
  }
  MICRO_COMPLEX_STORE

  row += unroll_factor*accCols;
}

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + remaining_cols*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  PacketBlock<Packet,1> accReal0, accImag0, accReal1, accImag1;
  PacketBlock<Packet,1> accReal2, accImag2, accReal3, accImag3;
  PacketBlock<Packet,1> accReal4, accImag4;
  PacketBlock<Packet,1> taccReal, taccImag;
  PacketBlock<Packetc,1> acc0, acc1;
  PacketBlock<Packetc,2> tRes;

  MICRO_COMPLEX_SRC_PTR
  MICRO_COMPLEX_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX <= depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_PREFETCH
    MICRO_COMPLEX_ONE_PEEL1
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_ONE1
  }
  MICRO_COMPLEX_COL_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
#define MAX_COMPLEX_UNROLL 3
  while(row + MAX_COMPLEX_UNROLL*accCols <= rows) {
    gemm_complex_unrolled_col_iteration<MAX_COMPLEX_UNROLL, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
  }
  switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_UNROLL > 4
   case 4:
     gemm_complex_unrolled_col_iteration<4, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 3
   case 3:
     gemm_complex_unrolled_col_iteration<3, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 2
   case 2:
     gemm_complex_unrolled_col_iteration<2, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 1
   case 1:
     gemm_complex_unrolled_col_iteration<1, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
   default:
     break;
  }
#undef MAX_COMPLEX_UNROLL
}

template<typename LhsScalar, typename RhsScalar, typename Scalarc, typename Scalar, typename Index, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex(const DataMapper& res, const LhsScalar* blockAc, const RhsScalar* blockBc, Index rows, Index depth, Index cols, Scalarc alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlphaReal = pset1<Packet>(alpha.real());
      const Packet pAlphaImag = pset1<Packet>(alpha.imag());
      const Packet pMask = bmask<Packet>((const int)(remaining_rows));

      const Scalar* blockA = (Scalar *) blockAc;
      const Scalar* blockB = (Scalar *) blockBc;

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_COMPLEX_UNROLL 3
        while(row + MAX_COMPLEX_UNROLL*accCols <= rows) {
          gemm_complex_unrolled_iteration<MAX_COMPLEX_UNROLL, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
        }
        switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_UNROLL > 4
          case 4:
            gemm_complex_unrolled_iteration<4, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 3
          case 3:
            gemm_complex_unrolled_iteration<3, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 2
          case 2:
            gemm_complex_unrolled_iteration<2, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 1
          case 1:
            gemm_complex_unrolled_iteration<1, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
          default:
            break;
        }
#undef MAX_COMPLEX_UNROLL

        if(remaining_rows > 0)
        {
          gemm_complex_extra_row<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, rows, cols, remaining_rows, pAlphaReal, pAlphaImag, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_complex_unrolled_col<Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, rows, col, remaining_cols, pAlphaReal, pAlphaImag);

          if (remaining_rows > 0)
          {
            gemm_complex_extra_col<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_rows, remaining_cols, pAlphaReal, pAlphaImag);
          }
          rhs_base++;
        }
      }
}

#undef accColsC
#undef advanceCols
#undef advanceRows

/************************************
 * ppc64le template specializations *
 * **********************************/
template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
    dhs_pack<double, Index, DataMapper, Packet2d, ColMajor, PanelMode, true> pack;
    pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
    dhs_pack<double, Index, DataMapper, Packet2d, RowMajor, PanelMode, true> pack;
    pack(blockA, lhs, depth, rows, stride, offset);
}

#if EIGEN_ALTIVEC_USE_CUSTOM_PACK
template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<double, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<double, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<double, Index, DataMapper, Packet2d, ColMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<double, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<double, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<double, Index, DataMapper, Packet2d, RowMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}
#endif

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, RowMajor, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, ColMajor, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, RowMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, ColMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

#if EIGEN_ALTIVEC_USE_CUSTOM_PACK
template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<float, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<float, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, ColMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<float, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<float, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, RowMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}
#endif

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, ColMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, RowMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, RowMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, ColMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, ColMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, RowMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

// ********* gebp specializations *********
template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<float, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef typename quad_traits<float>::vectortype   Packet;
  typedef typename quad_traits<float>::rhstype      RhsPacket;

  void operator()(const DataMapper& res, const float* blockA, const float* blockB,
                  Index rows, Index depth, Index cols, float alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<float, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const float* blockA, const float* blockB,
               Index rows, Index depth, Index cols, float alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const float*, const float*, Index, Index, Index, float, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
      //generate with MMA only
      gemm_function = &Eigen::internal::gemmMMA<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
      if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
        gemm_function = &Eigen::internal::gemmMMA<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
      else{
        gemm_function = &Eigen::internal::gemm<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
    #else
      gemm_function = &Eigen::internal::gemm<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<float>, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<float>* blockA, const std::complex<float>* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<float>, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<float>* blockA, const std::complex<float>* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<float>*, const std::complex<float>*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<float, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const float* blockA, const std::complex<float>* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<float, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const float* blockA, const std::complex<float>* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const float*, const std::complex<float>*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<float>, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<float>* blockA, const float* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<float>, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<float>* blockA, const float* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<float>*, const float*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<double, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef typename quad_traits<double>::vectortype  Packet;
  typedef typename quad_traits<double>::rhstype     RhsPacket;

  void operator()(const DataMapper& res, const double* blockA, const double* blockB,
                  Index rows, Index depth, Index cols, double alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<double, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const double* blockA, const double* blockB,
               Index rows, Index depth, Index cols, double alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const double*, const double*, Index, Index, Index, double, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
      //generate with MMA only
      gemm_function = &Eigen::internal::gemmMMA<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
      if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
        gemm_function = &Eigen::internal::gemmMMA<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
      else{
        gemm_function = &Eigen::internal::gemm<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
    #else
      gemm_function = &Eigen::internal::gemm<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<double>, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<double>* blockA, const std::complex<double>* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<double>, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<double>* blockA, const std::complex<double>* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<double>*, const std::complex<double>*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<double>, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<double>* blockA, const double* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<double>, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<double>* blockA, const double* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<double>*, const double*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<double, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const double* blockA, const std::complex<double>* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<double, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const double* blockA, const std::complex<double>* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const double*, const std::complex<double>*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATRIX_PRODUCT_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductCommon.h <==
//#define EIGEN_POWER_USE_PREFETCH  // Use prefetching in gemm routines
#ifdef EIGEN_POWER_USE_PREFETCH
#define EIGEN_POWER_PREFETCH(p)  prefetch(p)
#else
#define EIGEN_POWER_PREFETCH(p)
#endif

namespace Eigen {

namespace internal {

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows>
EIGEN_STRONG_INLINE void gemm_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlpha);

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlpha,
  const Packet& pMask);

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha);

template<typename Packet>
EIGEN_ALWAYS_INLINE Packet bmask(const int remaining_rows);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag,
  const Packet& pMask);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag);

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadLhs(const Scalar* lhs);

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,4>& acc, const DataMapper& res, Index row, Index col);

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,8>& acc, const DataMapper& res, Index row, Index col);

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha);

template<typename Packet, int N>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,N>& aReal, PacketBlock<Packet,N>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,N>& cReal, PacketBlock<Packet,N>& cImag);

const static Packet16uc p16uc_SETCOMPLEX32_FIRST = {  0,  1,  2,  3,
                                                     16, 17, 18, 19,
                                                      4,  5,  6,  7,
                                                     20, 21, 22, 23};

const static Packet16uc p16uc_SETCOMPLEX32_SECOND = {  8,  9, 10, 11,
                                                      24, 25, 26, 27,
                                                      12, 13, 14, 15,
                                                      28, 29, 30, 31};
//[a,b],[ai,bi] = [a,ai] - This is equivalent to p16uc_GETREAL64
const static Packet16uc p16uc_SETCOMPLEX64_FIRST = {  0,  1,  2,  3,  4,  5,  6,  7,
                                                     16, 17, 18, 19, 20, 21, 22, 23};

//[a,b],[ai,bi] = [b,bi] - This is equivalent to p16uc_GETIMAG64
const static Packet16uc p16uc_SETCOMPLEX64_SECOND = {  8,  9, 10, 11, 12, 13, 14, 15,
                                                      24, 25, 26, 27, 28, 29, 30, 31};


// Grab two decouples real/imaginary PacketBlocks and return two coupled (real/imaginary pairs) PacketBlocks.
template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple_common(PacketBlock<Packet,4>& taccReal, PacketBlock<Packet,4>& taccImag, PacketBlock<Packetc, 4>& acc1, PacketBlock<Packetc, 4>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX32_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX32_SECOND);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple(PacketBlock<Packet,4>& taccReal, PacketBlock<Packet,4>& taccImag, PacketBlock<Packetc,8>& tRes, PacketBlock<Packetc, 4>& acc1, PacketBlock<Packetc, 4>& acc2)
{
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc1, acc2);

  acc1.packet[0] = padd<Packetc>(tRes.packet[0], acc1.packet[0]);
  acc1.packet[1] = padd<Packetc>(tRes.packet[1], acc1.packet[1]);
  acc1.packet[2] = padd<Packetc>(tRes.packet[2], acc1.packet[2]);
  acc1.packet[3] = padd<Packetc>(tRes.packet[3], acc1.packet[3]);

  acc2.packet[0] = padd<Packetc>(tRes.packet[4], acc2.packet[0]);
  acc2.packet[1] = padd<Packetc>(tRes.packet[5], acc2.packet[1]);
  acc2.packet[2] = padd<Packetc>(tRes.packet[6], acc2.packet[2]);
  acc2.packet[3] = padd<Packetc>(tRes.packet[7], acc2.packet[3]);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple_common(PacketBlock<Packet,1>& taccReal, PacketBlock<Packet,1>& taccImag, PacketBlock<Packetc, 1>& acc1, PacketBlock<Packetc, 1>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_SECOND);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple(PacketBlock<Packet,1>& taccReal, PacketBlock<Packet,1>& taccImag, PacketBlock<Packetc,2>& tRes, PacketBlock<Packetc, 1>& acc1, PacketBlock<Packetc, 1>& acc2)
{
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc1, acc2);

  acc1.packet[0] = padd<Packetc>(tRes.packet[0], acc1.packet[0]);

  acc2.packet[0] = padd<Packetc>(tRes.packet[1], acc2.packet[0]);
}

template<>
EIGEN_ALWAYS_INLINE void bcouple_common<Packet2d, Packet1cd>(PacketBlock<Packet2d,4>& taccReal, PacketBlock<Packet2d,4>& taccImag, PacketBlock<Packet1cd, 4>& acc1, PacketBlock<Packet1cd, 4>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX64_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX64_SECOND);
}

template<>
EIGEN_ALWAYS_INLINE void bcouple_common<Packet2d, Packet1cd>(PacketBlock<Packet2d,1>& taccReal, PacketBlock<Packet2d,1>& taccImag, PacketBlock<Packet1cd, 1>& acc1, PacketBlock<Packet1cd, 1>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_SECOND);
}

// This is necessary because ploadRhs for double returns a pair of vectors when MMA is enabled.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadRhs(const Scalar* rhs)
{
  return ploadu<Packet>(rhs);
}

} // end namespace internal
} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductMMA.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Everton Constantino (everton.constantino@ibm.com)
// Copyright (C) 2021 Chip Kerchner (chip.kerchner@ibm.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H
#define EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H

#pragma GCC target("cpu=power10")

#ifdef __has_builtin
#if !__has_builtin(__builtin_vsx_assemble_pair)
#define __builtin_vsx_assemble_pair __builtin_mma_assemble_pair
#endif
#endif

namespace Eigen {

namespace internal {

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzeroMMA(__vector_quad* acc)
{
  __builtin_mma_xxsetaccz(acc);
}

template<typename DataMapper, typename Index, typename Packet, const Index accCols>
EIGEN_ALWAYS_INLINE void storeAccumulator(Index i, Index j, const DataMapper& data, const Packet& alpha, __vector_quad* acc)
{
  PacketBlock<Packet, 4> result;
  __builtin_mma_disassemble_acc(&result.packet, acc);

  PacketBlock<Packet, 4> tRes;
  bload<DataMapper, Packet, Index, accCols, 0, ColMajor>(tRes, data, i, j);

  bscale<Packet>(tRes, result, alpha);

  data.template storePacketBlock<Packet, 4>(i, j, tRes);
}

template<typename DataMapper, typename Index, typename Packet, typename Packetc, const Index accColsC, int N>
EIGEN_ALWAYS_INLINE void storeComplexAccumulator(Index i, Index j, const DataMapper& data, const Packet& alphaReal, const Packet& alphaImag, __vector_quad* accReal, __vector_quad* accImag)
{
  PacketBlock<Packet, 4> resultReal, resultImag;
  __builtin_mma_disassemble_acc(&resultReal.packet, accReal);
  __builtin_mma_disassemble_acc(&resultImag.packet, accImag);

  PacketBlock<Packetc, 8> tRes;
  bload<DataMapper, Packetc, Index, accColsC, N, ColMajor>(tRes, data, i, j);

  PacketBlock<Packet,4> taccReal, taccImag;
  bscalec<Packet,4>(resultReal, resultImag, alphaReal, alphaImag, taccReal, taccImag);

  PacketBlock<Packetc, 4> acc1, acc2;
  bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc1, acc2);

  data.template storePacketBlock<Packetc, 4>(i + N*accColsC, j, acc1);
  data.template storePacketBlock<Packetc, 4>(i + (N+1)*accColsC, j, acc2);
}

// Defaults to float32, since Eigen still supports C++03 we can't use default template arguments
template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const RhsPacket& a, const LhsPacket& b)
{
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf32gernp(acc, (__vector unsigned char)a, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf32gerpp(acc, (__vector unsigned char)a, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const PacketBlock<Packet2d,2>& a, const Packet2d& b)
{
  __vector_pair* a0 = (__vector_pair *)(&a.packet[0]);
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf64gernp(acc, *a0, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf64gerpp(acc, *a0, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const __vector_pair& a, const Packet2d& b)
{
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf64gernp(acc, (__vector_pair)a, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf64gerpp(acc, (__vector_pair)a, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad*, const __vector_pair&, const Packet4f&)
{
  // Just for compilation
}

template<typename Scalar, typename Packet, typename RhsPacket, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgercMMA(__vector_quad* accReal, __vector_quad* accImag, const Packet& lhsV, const Packet& lhsVi, const RhsPacket& rhsV, const RhsPacket& rhsVi)
{
  pgerMMA<Packet, RhsPacket, false>(accReal,  rhsV,  lhsV);
  if(LhsIsReal) {
    pgerMMA<Packet, RhsPacket, ConjugateRhs>(accImag, rhsVi,  lhsV);
  } else {
    if(!RhsIsReal) {
      pgerMMA<Packet, RhsPacket, ConjugateLhs == ConjugateRhs>(accReal, rhsVi, lhsVi);
      pgerMMA<Packet, RhsPacket, ConjugateRhs>(accImag, rhsVi,  lhsV);
    } else {
      EIGEN_UNUSED_VARIABLE(rhsVi);
    }
    pgerMMA<Packet, RhsPacket, ConjugateLhs>(accImag,  rhsV, lhsVi);
  }
}

// This is necessary because ploadRhs for double returns a pair of vectors when MMA is enabled.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void ploadRhsMMA(const Scalar* rhs, Packet& rhsV)
{
  rhsV = ploadRhs<Scalar, Packet>((const Scalar*)(rhs));
} 

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA<double, PacketBlock<Packet2d, 2> >(const double* rhs, PacketBlock<Packet2d, 2>& rhsV)
{
  rhsV.packet[0] = ploadRhs<double, Packet2d>((const double *)((Packet2d *)rhs      ));
  rhsV.packet[1] = ploadRhs<double, Packet2d>((const double *)(((Packet2d *)rhs) + 1));
}

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA<double, __vector_pair>(const double* rhs, __vector_pair& rhsV)
{
#if EIGEN_COMP_LLVM
  __builtin_vsx_assemble_pair(&rhsV,
    (__vector unsigned char)(ploadRhs<double, Packet2d>((const double *)(((Packet2d *)rhs) + 1))),
    (__vector unsigned char)(ploadRhs<double, Packet2d>((const double *)((Packet2d *)rhs      ))));
#else
  __asm__ ("lxvp %x0,%1" : "=wa" (rhsV) : "Y" (*rhs));
#endif
}

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA(const float*, __vector_pair&)
{
  // Just for compilation
}

// PEEL_MMA loop factor.
#define PEEL_MMA 7

#define MICRO_MMA_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4) func(5) func(6) func(7)

#define MICRO_MMA_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr##iter); \
    lhs_ptr##iter += accCols; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
  }

#define MICRO_MMA_WORK_ONE(iter, type, peel) \
  if (unroll_factor > iter) { \
    pgerMMA<Packet, type, false>(&accZero##iter, rhsV##peel, lhsV##iter); \
  }

#define MICRO_MMA_TYPE_PEEL(func, func2, type, peel) \
  if (PEEL_MMA > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    ploadRhsMMA<Scalar, type>(rhs_ptr + (accRows * peel), rhsV##peel); \
    MICRO_MMA_UNROLL(func2); \
    func(0,type,peel) func(1,type,peel) func(2,type,peel) func(3,type,peel) \
    func(4,type,peel) func(5,type,peel) func(6,type,peel) func(7,type,peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_MMA_UNROLL_TYPE_PEEL(func, func2, type) \
  type rhsV0, rhsV1, rhsV2, rhsV3, rhsV4, rhsV5, rhsV6, rhsV7, rhsV8, rhsV9; \
  MICRO_MMA_TYPE_PEEL(func,func2,type,0); MICRO_MMA_TYPE_PEEL(func,func2,type,1); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,2); MICRO_MMA_TYPE_PEEL(func,func2,type,3); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,4); MICRO_MMA_TYPE_PEEL(func,func2,type,5); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,6); MICRO_MMA_TYPE_PEEL(func,func2,type,7); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,8); MICRO_MMA_TYPE_PEEL(func,func2,type,9);

#define MICRO_MMA_UNROLL_TYPE_ONE(func, func2, type) \
  type rhsV0; \
  MICRO_MMA_TYPE_PEEL(func,func2,type,0);

#define MICRO_MMA_ONE_PEEL \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_MMA_UNROLL_TYPE_PEEL(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_MMA_UNROLL_TYPE_PEEL(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr += (accRows * PEEL_MMA);

#define MICRO_MMA_ONE \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_MMA_UNROLL_TYPE_ONE(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_MMA_UNROLL_TYPE_ONE(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr += accRows;

#define MICRO_MMA_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzeroMMA<Scalar, Packet>(&accZero##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accZero##iter); \
  }

#define MICRO_MMA_DST_PTR MICRO_MMA_UNROLL(MICRO_MMA_DST_PTR_ONE)

#define MICRO_MMA_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr##iter = lhs_base + ( (row/accCols) + iter )*strideA*accCols + accCols*offsetA; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr##iter); \
  }

#define MICRO_MMA_SRC_PTR MICRO_MMA_UNROLL(MICRO_MMA_SRC_PTR_ONE)

#define MICRO_MMA_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr##iter); \
  }

#define MICRO_MMA_PREFETCH MICRO_MMA_UNROLL(MICRO_MMA_PREFETCH_ONE)

#define MICRO_MMA_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    storeAccumulator<DataMapper, Index, Packet, accCols>(row + iter*accCols, col, res, pAlpha, &accZero##iter); \
  }

#define MICRO_MMA_STORE MICRO_MMA_UNROLL(MICRO_MMA_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename RhsPacket, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_MMA_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, * lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, * lhs_ptr7 = NULL;
  __vector_quad accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;

  MICRO_MMA_SRC_PTR
  MICRO_MMA_DST_PTR

  Index k = 0;
  for(; k + PEEL_MMA <= depth; k+= PEEL_MMA)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_MMA_PREFETCH
    MICRO_MMA_ONE_PEEL
  }
  for(; k < depth; k++)
  {
    MICRO_MMA_ONE
  }
  MICRO_MMA_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Index, typename Packet, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols>
void gemmMMA(const DataMapper& res, const Scalar* blockA, const Scalar* blockB, Index rows, Index depth, Index cols, Scalar alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlpha = pset1<Packet>(alpha);
      const Packet pMask  = bmask<Packet>((const int)(remaining_rows));

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;

        Index row = 0;
#define MAX_MMA_UNROLL 7
        while(row + MAX_MMA_UNROLL*accCols <= rows) {
          gemm_unrolled_MMA_iteration<MAX_MMA_UNROLL, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
        }
        switch( (rows-row)/accCols ) {
#if MAX_MMA_UNROLL > 7
          case 7:
            gemm_unrolled_MMA_iteration<7, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 6
          case 6:
            gemm_unrolled_MMA_iteration<6, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 5
          case 5:
            gemm_unrolled_MMA_iteration<5, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 4
          case 4:
            gemm_unrolled_MMA_iteration<4, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 3
          case 3:
            gemm_unrolled_MMA_iteration<3, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 2
          case 2:
            gemm_unrolled_MMA_iteration<2, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 1
          case 1:
            gemm_unrolled_MMA_iteration<1, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
          default:
            break;
        }
#undef MAX_MMA_UNROLL

        if(remaining_rows > 0)
        {
          gemm_extra_row<Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, rows, cols, remaining_rows, pAlpha, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_unrolled_col<Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, rows, col, remaining_cols, pAlpha);

          if (remaining_rows > 0)
          {
            gemm_extra_col<Scalar, Packet, DataMapper, Index, accRows>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_rows, remaining_cols, pAlpha);
          }
          rhs_base++;
        }
      }
}

#define accColsC (accCols / 2)
#define advanceRows ((LhsIsReal) ? 1 : 2)
#define advanceCols ((RhsIsReal) ? 1 : 2)

// PEEL_COMPLEX_MMA loop factor.
#define PEEL_COMPLEX_MMA 7

#define MICRO_COMPLEX_MMA_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4)

#define MICRO_COMPLEX_MMA_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr_real##iter); \
    lhs_ptr_real##iter += accCols; \
    if(!LhsIsReal) { \
      lhsVi##iter = ploadLhs<Scalar, Packet>(lhs_ptr_imag##iter); \
      lhs_ptr_imag##iter += accCols; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
    EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
  }

#define MICRO_COMPLEX_MMA_WORK_ONE(iter, type, peel) \
  if (unroll_factor > iter) { \
    pgercMMA<Scalar, Packet, type, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_MMA_TYPE_PEEL(func, func2, type, peel) \
  if (PEEL_COMPLEX_MMA > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    ploadRhsMMA<Scalar, type>(rhs_ptr_real + (accRows * peel), rhsV##peel); \
    if(!RhsIsReal) { \
      ploadRhsMMA<Scalar, type>(rhs_ptr_imag + (accRows * peel), rhsVi##peel); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_MMA_UNROLL(func2); \
    func(0,type,peel) func(1,type,peel) func(2,type,peel) func(3,type,peel) func(4,type,peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(func, func2, type) \
  type rhsV0, rhsV1, rhsV2, rhsV3, rhsV4, rhsV5, rhsV6, rhsV7, rhsV8, rhsV9; \
  type rhsVi0, rhsVi1, rhsVi2, rhsVi3, rhsVi4, rhsVi5, rhsVi6, rhsVi7, rhsVi8, rhsVi9; \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,0); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,1); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,2); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,3); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,4); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,5); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,6); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,7); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,8); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,9);

#define MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(func, func2, type) \
  type rhsV0, rhsVi0; \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,0);

#define MICRO_COMPLEX_MMA_ONE_PEEL \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr_real += (accRows * PEEL_COMPLEX_MMA); \
  if(!RhsIsReal) rhs_ptr_imag += (accRows * PEEL_COMPLEX_MMA);

#define MICRO_COMPLEX_MMA_ONE \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr_real += accRows; \
  if(!RhsIsReal) rhs_ptr_imag += accRows;

#define MICRO_COMPLEX_MMA_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzeroMMA<Scalar, Packet>(&accReal##iter); \
    bsetzeroMMA<Scalar, Packet>(&accImag##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accReal##iter); \
    EIGEN_UNUSED_VARIABLE(accImag##iter); \
  }

#define MICRO_COMPLEX_MMA_DST_PTR MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_DST_PTR_ONE)

#define MICRO_COMPLEX_MMA_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr_real##iter = lhs_base + ( ((advanceRows*row)/accCols) + iter*advanceRows )*strideA*accCols + accCols*offsetA; \
    if(!LhsIsReal) { \
      lhs_ptr_imag##iter = lhs_ptr_real##iter + accCols*strideA; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_real##iter); \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
  }

#define MICRO_COMPLEX_MMA_SRC_PTR MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_SRC_PTR_ONE)

#define MICRO_COMPLEX_MMA_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr_real##iter); \
    if(!LhsIsReal) { \
      EIGEN_POWER_PREFETCH(lhs_ptr_imag##iter); \
    } \
  }

#define MICRO_COMPLEX_MMA_PREFETCH MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_PREFETCH_ONE)

#define MICRO_COMPLEX_MMA_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    storeComplexAccumulator<DataMapper, Index, Packet, Packetc, accColsC, 0>(row + iter*accCols, col, res, pAlphaReal, pAlphaImag, &accReal##iter, &accImag##iter); \
  }

#define MICRO_COMPLEX_MMA_STORE MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_MMA_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + accRows*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  __vector_quad accReal0, accImag0, accReal1, accImag1, accReal2, accImag2, accReal3, accImag3, accReal4, accImag4;

  MICRO_COMPLEX_MMA_SRC_PTR
  MICRO_COMPLEX_MMA_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX_MMA <= depth; k+= PEEL_COMPLEX_MMA)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_MMA_PREFETCH
    MICRO_COMPLEX_MMA_ONE_PEEL
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_MMA_ONE
  }
  MICRO_COMPLEX_MMA_STORE

  row += unroll_factor*accCols;
}

template<typename LhsScalar, typename RhsScalar, typename Scalarc, typename Scalar, typename Index, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
void gemm_complexMMA(const DataMapper& res, const LhsScalar* blockAc, const RhsScalar* blockBc, Index rows, Index depth, Index cols, Scalarc alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlphaReal = pset1<Packet>(alpha.real());
      const Packet pAlphaImag = pset1<Packet>(alpha.imag());
      const Packet pMask = bmask<Packet>((const int)(remaining_rows));

      const Scalar* blockA = (Scalar *) blockAc;
      const Scalar* blockB = (Scalar *) blockBc;

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_COMPLEX_MMA_UNROLL 4
        while(row + MAX_COMPLEX_MMA_UNROLL*accCols <= rows) {
          gemm_complex_unrolled_MMA_iteration<MAX_COMPLEX_MMA_UNROLL, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
        }
        switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_MMA_UNROLL > 4
          case 4:
            gemm_complex_unrolled_MMA_iteration<4, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 3
          case 3:
            gemm_complex_unrolled_MMA_iteration<3, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 2
          case 2:
            gemm_complex_unrolled_MMA_iteration<2, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 1
          case 1:
            gemm_complex_unrolled_MMA_iteration<1, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
          default:
            break;
        }
#undef MAX_COMPLEX_MMA_UNROLL

        if(remaining_rows > 0)
        {
          gemm_complex_extra_row<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, rows, cols, remaining_rows, pAlphaReal, pAlphaImag, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_complex_unrolled_col<Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, rows, col, remaining_cols, pAlphaReal, pAlphaImag);

          if (remaining_rows > 0)
          {
            gemm_complex_extra_col<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_rows, remaining_cols, pAlphaReal, pAlphaImag);
          }
          rhs_base++;
        }
      }
}

#undef accColsC
#undef advanceRows
#undef advanceCols

#pragma GCC reset_options
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_ALTIVEC_H
#define EIGEN_PACKET_MATH_ALTIVEC_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 4
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

// NOTE Altivec has 32 registers, but Eigen only accepts a value of 8 or 16
#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS  32
#endif

typedef __vector float                   Packet4f;
typedef __vector int                     Packet4i;
typedef __vector unsigned int            Packet4ui;
typedef __vector __bool int              Packet4bi;
typedef __vector short int               Packet8s;
typedef __vector unsigned short int      Packet8us;
typedef __vector signed char             Packet16c;
typedef __vector unsigned char           Packet16uc;
typedef eigen_packet_wrapper<__vector unsigned short int,0> Packet8bf;

// We don't want to write the same code all the time, but we need to reuse the constants
// and it doesn't really work to declare them global, so we define macros instead
#define _EIGEN_DECLARE_CONST_FAST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = {X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = vec_splat_s32(X)

#define _EIGEN_DECLARE_CONST_FAST_Packet4ui(NAME,X) \
  Packet4ui p4ui_##NAME = {X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet8us(NAME,X) \
  Packet8us p8us_##NAME = {X, X, X, X, X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet16uc(NAME,X) \
  Packet16uc p16uc_##NAME = {X, X, X, X, X, X, X, X, X, X, X, X, X, X, X, X}

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = pset1<Packet4i>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = pset1<Packet2l>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(pset1<Packet4i>(X))

#define DST_CHAN 1
#define DST_CTRL(size, count, stride) (((size) << 24) | ((count) << 16) | (stride))
#define __UNPACK_TYPE__(PACKETNAME) typename unpacket_traits<PACKETNAME>::type 

// These constants are endian-agnostic
static _EIGEN_DECLARE_CONST_FAST_Packet4f(ZERO, 0); //{ 0.0, 0.0, 0.0, 0.0}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ZERO, 0); //{ 0, 0, 0, 0,}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ONE,1); //{ 1, 1, 1, 1}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS16,-16); //{ -16, -16, -16, -16}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS1,-1); //{ -1, -1, -1, -1}
static _EIGEN_DECLARE_CONST_FAST_Packet4ui(SIGN, 0x80000000u);
static _EIGEN_DECLARE_CONST_FAST_Packet4ui(PREV0DOT5, 0x3EFFFFFFu);
static _EIGEN_DECLARE_CONST_FAST_Packet8us(ONE,1); //{ 1, 1, 1, 1, 1, 1, 1, 1}
static _EIGEN_DECLARE_CONST_FAST_Packet16uc(ONE,1);
static Packet4f p4f_MZERO = (Packet4f) vec_sl((Packet4ui)p4i_MINUS1, (Packet4ui)p4i_MINUS1); //{ 0x80000000, 0x80000000, 0x80000000, 0x80000000}
#ifndef __VSX__
static Packet4f p4f_ONE = vec_ctf(p4i_ONE, 0); //{ 1.0, 1.0, 1.0, 1.0}
#endif

static Packet4f  p4f_COUNTDOWN  = { 0.0, 1.0, 2.0, 3.0 };
static Packet4i  p4i_COUNTDOWN  = { 0, 1, 2, 3 };
static Packet8s  p8s_COUNTDOWN  = { 0, 1, 2, 3, 4, 5, 6, 7 };
static Packet8us p8us_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7 };

static Packet16c  p16c_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7,
                                    8, 9, 10, 11, 12, 13, 14, 15};
static Packet16uc p16uc_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7, 
                                    8, 9, 10, 11, 12, 13, 14, 15};

static Packet16uc p16uc_REVERSE32 = { 12,13,14,15, 8,9,10,11, 4,5,6,7, 0,1,2,3 };
static Packet16uc p16uc_REVERSE16 = { 14,15, 12,13, 10,11, 8,9, 6,7, 4,5, 2,3, 0,1 };
static Packet16uc p16uc_REVERSE8 = { 15,14,13,12,11,10,9,8,7,6,5,4,3,2,1,0 };

static Packet16uc p16uc_DUPLICATE32_HI = { 0,1,2,3, 0,1,2,3, 4,5,6,7, 4,5,6,7 };
static Packet16uc p16uc_DUPLICATE16_HI = { 0,1,0,1, 2,3,2,3, 4,5,4,5, 6,7,6,7 };
static Packet16uc p16uc_DUPLICATE8_HI = { 0,0, 1,1, 2,2, 3,3, 4,4, 5,5, 6,6, 7,7 };
static const Packet16uc p16uc_DUPLICATE16_EVEN= { 0,1 ,0,1, 4,5, 4,5, 8,9, 8,9, 12,13, 12,13 };
static const Packet16uc p16uc_DUPLICATE16_ODD = { 2,3 ,2,3, 6,7, 6,7, 10,11, 10,11, 14,15, 14,15 };

static Packet16uc p16uc_QUADRUPLICATE16_HI = { 0,1,0,1,0,1,0,1, 2,3,2,3,2,3,2,3 };

// Handle endianness properly while loading constants
// Define global static constants:
#ifdef _BIG_ENDIAN
static Packet16uc p16uc_FORWARD = vec_lvsl(0, (float*)0);
#ifdef __VSX__
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#endif
static Packet16uc p16uc_PSET32_WODD   = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN  = vec_sld(p16uc_DUPLICATE32_HI, (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
static Packet16uc p16uc_HALF64_0_16 = vec_sld((Packet16uc)p4i_ZERO, vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 3), 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};
#else
static Packet16uc p16uc_FORWARD = p16uc_REVERSE32;
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_PSET32_WODD = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 1), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
static Packet16uc p16uc_HALF64_0_16 = vec_sld(vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 0), (Packet16uc)p4i_ZERO, 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};
#endif // _BIG_ENDIAN

static Packet16uc p16uc_PSET64_HI = (Packet16uc) vec_mergeh((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_PSET64_LO = (Packet16uc) vec_mergel((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 8,9,10,11, 12,13,14,15, 8,9,10,11, 12,13,14,15 };
static Packet16uc p16uc_TRANSPOSE64_HI = p16uc_PSET64_HI + p16uc_HALF64_0_16;                                         //{ 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = p16uc_PSET64_LO + p16uc_HALF64_0_16;                                         //{ 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};

static Packet16uc p16uc_COMPLEX32_REV = vec_sld(p16uc_REVERSE32, p16uc_REVERSE32, 8);                                         //{ 4,5,6,7, 0,1,2,3, 12,13,14,15, 8,9,10,11 };

#ifdef _BIG_ENDIAN
static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_FORWARD, p16uc_FORWARD, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#else
static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_PSET64_HI, p16uc_PSET64_LO, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#endif // _BIG_ENDIAN

#if EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_PPC_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#else
  #define EIGEN_PPC_PREFETCH(ADDR) asm( "   dcbt [%[addr]]\n" :: [addr] "r" (ADDR) : "cc" );
#endif

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
#ifdef __VSX__
    HasSqrt = 1,
#if !EIGEN_COMP_CLANG
    HasRsqrt = 1,
#else
    HasRsqrt = 0,
#endif
#else
    HasSqrt = 0,
    HasRsqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};
template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet8bf type;
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
#ifdef __VSX__
    HasSqrt = 1,
#if !EIGEN_COMP_CLANG
    HasRsqrt = 1,
#else
    HasRsqrt = 0,
#endif
#else
    HasSqrt = 0,
    HasRsqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<int> : default_packet_traits {
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd   = 1,
    HasSub   = 1,
    HasShift = 1,
    HasMul   = 1,
    HasDiv   = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<short int> : default_packet_traits {
  typedef Packet8s type;
  typedef Packet8s half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<unsigned short int> : default_packet_traits {
  typedef Packet8us type;
  typedef Packet8us half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<signed char> : default_packet_traits {
  typedef Packet16c type;
  typedef Packet16c half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<unsigned char> : default_packet_traits {
  typedef Packet16uc type;
  typedef Packet16uc half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet4f>
{
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet4i  integer_packet;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet4i>
{
  typedef int       type;
  typedef Packet4i  half;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8s>
{
  typedef short int type;
  typedef Packet8s  half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8us>
{
  typedef unsigned short int type;
  typedef Packet8us          half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template<> struct unpacket_traits<Packet16c>
{
  typedef signed char type;
  typedef Packet16c  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet16uc>
{
  typedef unsigned char type;
  typedef Packet16uc  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template<> struct unpacket_traits<Packet8bf>
{
  typedef bfloat16 type;
  typedef Packet8bf          half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
inline std::ostream & operator <<(std::ostream & s, const Packet16c & v)
{
  union {
    Packet16c   v;
    signed char n[16];
  } vt;
  vt.v = v;
  for (int i=0; i< 16; i++)
    s << vt.n[i] << ", ";
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet16uc & v)
{
  union {
    Packet16uc   v;
    unsigned char n[16];
  } vt;
  vt.v = v;
  for (int i=0; i< 16; i++)
    s << vt.n[i] << ", ";
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4f & v)
{
  union {
    Packet4f   v;
    float n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4i & v)
{
  union {
    Packet4i   v;
    int n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4ui & v)
{
  union {
    Packet4ui   v;
    unsigned int n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

template <typename Packet>
EIGEN_STRONG_INLINE Packet pload_common(const __UNPACK_TYPE__(Packet)* from)
{
  // some versions of GCC throw "unused-but-set-parameter".
  // ignoring these warnings for now.
  EIGEN_UNUSED_VARIABLE(from);
  EIGEN_DEBUG_ALIGNED_LOAD
#ifdef __VSX__
  return vec_xl(0, const_cast<__UNPACK_TYPE__(Packet)*>(from));
#else
  return vec_ld(0, from);
#endif
}

// Need to define them first or we get specialization after instantiation errors
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{
  return pload_common<Packet4f>(from);
}

template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from)
{
  return pload_common<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s pload<Packet8s>(const short int* from)
{
  return pload_common<Packet8s>(from);
}

template<> EIGEN_STRONG_INLINE Packet8us pload<Packet8us>(const unsigned short int* from)
{
  return pload_common<Packet8us>(from);
}

template<> EIGEN_STRONG_INLINE Packet16c pload<Packet16c>(const signed char*     from)
{
  return pload_common<Packet16c>(from);
}

template<> EIGEN_STRONG_INLINE Packet16uc pload<Packet16uc>(const unsigned char*     from)
{
  return pload_common<Packet16uc>(from);
}

template<> EIGEN_STRONG_INLINE Packet8bf pload<Packet8bf>(const bfloat16*     from)
{
  return pload_common<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template <typename Packet>
EIGEN_STRONG_INLINE void pstore_common(__UNPACK_TYPE__(Packet)* to, const Packet& from){
  // some versions of GCC throw "unused-but-set-parameter" (float *to).
  // ignoring these warnings for now.
  EIGEN_UNUSED_VARIABLE(to);
  EIGEN_DEBUG_ALIGNED_STORE
#ifdef __VSX__
  vec_xst(from, 0, to);
#else
  vec_st(from, 0, to);
#endif
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from)
{
  pstore_common<Packet4f>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from)
{
  pstore_common<Packet4i>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<short int>(short int*       to, const Packet8s& from)
{
  pstore_common<Packet8s>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<unsigned short int>(unsigned short int*       to, const Packet8us& from)
{
  pstore_common<Packet8us>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16*       to, const Packet8bf& from)
{
  pstore_common<Packet8us>(reinterpret_cast<unsigned short int*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstore<signed char>(signed char*       to, const Packet16c& from)
{
  pstore_common<Packet16c>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<unsigned char>(unsigned char*       to, const Packet16uc& from)
{
  pstore_common<Packet16uc>(to, from);
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size4(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from};
  return v;
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size8(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from, from, from, from, from};
  return v;
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size16(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from, from, from, from, from, from, from, from, from, from, from, from, from};
  return v;
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) {
  return pset1_size4<Packet4f>(from);
}

template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from)   {
  return pset1_size4<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s pset1<Packet8s>(const short int&    from)   {
  return pset1_size8<Packet8s>(from);
}

template<> EIGEN_STRONG_INLINE Packet8us pset1<Packet8us>(const unsigned short int&    from)   {
  return pset1_size8<Packet8us>(from);
}

template<> EIGEN_STRONG_INLINE Packet16c pset1<Packet16c>(const signed char&    from)   {
  return pset1_size16<Packet16c>(from);
}

template<> EIGEN_STRONG_INLINE Packet16uc pset1<Packet16uc>(const unsigned char&    from)   {
  return pset1_size16<Packet16uc>(from);
}

template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from) {
  return reinterpret_cast<Packet4f>(pset1<Packet4i>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf pset1<Packet8bf>(const bfloat16&    from)   {
  return pset1_size8<Packet8us>(reinterpret_cast<const unsigned short int&>(from));
}

template<typename Packet> EIGEN_STRONG_INLINE void
pbroadcast4_common(const __UNPACK_TYPE__(Packet) *a,
                      Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  a3 = pload<Packet>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  pbroadcast4_common<Packet4f>(a, a0, a1, a2, a3);
}
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4i>(const int *a,
                      Packet4i& a0, Packet4i& a1, Packet4i& a2, Packet4i& a3)
{
  pbroadcast4_common<Packet4i>(a, a0, a1, a2, a3);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_common(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[4];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  return pload<Packet>(a);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  return pgather_common<Packet4f>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
  return pgather_common<Packet4i>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_size8(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[8];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  a[4] = from[4*stride];
  a[5] = from[5*stride];
  a[6] = from[6*stride];
  a[7] = from[7*stride];
  return pload<Packet>(a);
}

template<> EIGEN_DEVICE_FUNC inline Packet8s pgather<short int, Packet8s>(const short int* from, Index stride)
{
  return pgather_size8<Packet8s>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet8us pgather<unsigned short int, Packet8us>(const unsigned short int* from, Index stride)
{
  return pgather_size8<Packet8us>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet8bf pgather<bfloat16, Packet8bf>(const bfloat16* from, Index stride)
{
  return pgather_size8<Packet8bf>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_size16(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[16];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  a[4] = from[4*stride];
  a[5] = from[5*stride];
  a[6] = from[6*stride];
  a[7] = from[7*stride];
  a[8] = from[8*stride];
  a[9] = from[9*stride];
  a[10] = from[10*stride];
  a[11] = from[11*stride];
  a[12] = from[12*stride];
  a[13] = from[13*stride];
  a[14] = from[14*stride];
  a[15] = from[15*stride];
  return pload<Packet>(a);
}


template<> EIGEN_DEVICE_FUNC inline Packet16c pgather<signed char, Packet16c>(const signed char* from, Index stride)
{
  return pgather_size16<Packet16c>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet16uc pgather<unsigned char, Packet16uc>(const unsigned char* from, Index stride)
{
  return pgather_size16<Packet16uc>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size4(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[4];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  pscatter_size4<Packet4f>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  pscatter_size4<Packet4i>(to, from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size8(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[8];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
  to[4*stride] = a[4];
  to[5*stride] = a[5];
  to[6*stride] = a[6];
  to[7*stride] = a[7];
}


template<> EIGEN_DEVICE_FUNC inline void pscatter<short int, Packet8s>(short int* to, const Packet8s& from, Index stride)
{
  pscatter_size8<Packet8s>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<unsigned short int, Packet8us>(unsigned short int* to, const Packet8us& from, Index stride)
{
  pscatter_size8<Packet8us>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<bfloat16, Packet8bf>(bfloat16* to, const Packet8bf& from, Index stride)
{
  pscatter_size8<Packet8bf>(to, from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size16(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[16];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
  to[4*stride] = a[4];
  to[5*stride] = a[5];
  to[6*stride] = a[6];
  to[7*stride] = a[7];
  to[8*stride] = a[8];
  to[9*stride] = a[9];
  to[10*stride] = a[10];
  to[11*stride] = a[11];
  to[12*stride] = a[12];
  to[13*stride] = a[13];
  to[14*stride] = a[14];
  to[15*stride] = a[15];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<signed char, Packet16c>(signed char* to, const Packet16c& from, Index stride)
{
  pscatter_size16<Packet16c>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<unsigned char, Packet16uc>(unsigned char* to, const Packet16uc& from, Index stride)
{
  pscatter_size16<Packet16uc>(to, from, stride);
}

template<> EIGEN_STRONG_INLINE Packet4f   plset<Packet4f>(const float&     a) { return pset1<Packet4f>(a) + p4f_COUNTDOWN;  }
template<> EIGEN_STRONG_INLINE Packet4i   plset<Packet4i>(const int&       a) { return pset1<Packet4i>(a) + p4i_COUNTDOWN;  }
template<> EIGEN_STRONG_INLINE Packet8s   plset<Packet8s>(const short int& a) { return pset1<Packet8s>(a) + p8s_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet8us  plset<Packet8us>(const unsigned short int& a) { return pset1<Packet8us>(a) + p8us_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet16c  plset<Packet16c>(const signed char& a)   { return pset1<Packet16c>(a) + p16c_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet16uc plset<Packet16uc>(const unsigned char& a)   { return pset1<Packet16uc>(a) + p16uc_COUNTDOWN; }

template<> EIGEN_STRONG_INLINE Packet4f   padd<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet4i   padd<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet4ui   padd<Packet4ui>  (const Packet4ui&   a, const Packet4ui&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet8s   padd<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet8us  padd<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet16c  padd<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet16uc padd<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return a + b; }

template<> EIGEN_STRONG_INLINE Packet4f   psub<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet4i   psub<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet8s   psub<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet8us  psub<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet16c  psub<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet16uc psub<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return a - b; }

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) { return p4f_ZERO - a; }
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return p4i_ZERO - a; }

template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4f   pmul<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return vec_madd(a,b, p4f_MZERO); }
template<> EIGEN_STRONG_INLINE Packet4i   pmul<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a * b; }
template<> EIGEN_STRONG_INLINE Packet8s   pmul<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us  pmul<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c  pmul<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmul<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_mul(a,b); }


template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#ifndef __VSX__  // VSX actually provides a div instruction
  Packet4f t, y_0, y_1;

  // Altivec does not offer a divide instruction, we have to do a reciprocal approximation
  y_0 = vec_re(b);

  // Do one Newton-Raphson iteration to get the needed accuracy
  t   = vec_nmsub(y_0, b, p4f_ONE);
  y_1 = vec_madd(y_0, t, y_0);

  return vec_madd(a, y_1, p4f_MZERO);
#else
  return vec_div(a, b);
#endif
}

template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& /*a*/, const Packet4i& /*b*/)
{ eigen_assert(false && "packet integer division are not supported by AltiVec");
  return pset1<Packet4i>(0);
}

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) { return vec_madd(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return a*b + c; }
template<> EIGEN_STRONG_INLINE Packet8s pmadd(const Packet8s& a, const Packet8s& b, const Packet8s& c) { return vec_madd(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet8us pmadd(const Packet8us& a, const Packet8us& b, const Packet8us& c) { return vec_madd(a,b,c); }

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  #ifdef __VSX__
  // NOTE: about 10% slower than vec_min, but consistent with std::min and SSE regarding NaN
  Packet4f ret;
  __asm__ ("xvcmpgesp %x0,%x1,%x2\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
  #else
  return vec_min(a, b);
  #endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s pmin<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pmin<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet16c pmin<Packet16c>(const Packet16c& a, const Packet16c& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmin<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_min(a, b); }


template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  #ifdef __VSX__
  // NOTE: about 10% slower than vec_max, but consistent with std::max and SSE regarding NaN
  Packet4f ret;
  __asm__ ("xvcmpgtsp %x0,%x2,%x1\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
  #else
  return vec_max(a, b);
  #endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s pmax<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pmax<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet16c pmax<Packet16c>(const Packet16c& a, const Packet16c& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmax<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_max(a, b); }

template<> EIGEN_STRONG_INLINE Packet4f pcmp_le(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan(const Packet4f& a, const Packet4f& b) {
  Packet4f c = reinterpret_cast<Packet4f>(vec_cmpge(a,b));
  return vec_nor(c,c);
}

template<> EIGEN_STRONG_INLINE Packet4i pcmp_le(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_le(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_lt(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_eq(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_le(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_lt(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_eq(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_le(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_lt(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_eq(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_le(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_lt(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_eq(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmpeq(a,b)); }

template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4ui pand<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pand<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf pand<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return pand<Packet8us>(a, b);
}


template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s por<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us por<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf por<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return por<Packet8us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf pxor<Packet8bf>(const Packet8bf& a, const Packet8bf& b) { 
  return pxor<Packet8us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_andc(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_andc(a, b); }

template<> EIGEN_STRONG_INLINE Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b) {
  return vec_sel(b, a, reinterpret_cast<Packet4ui>(mask));
}

template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
    Packet4f t = vec_add(reinterpret_cast<Packet4f>(vec_or(vec_and(reinterpret_cast<Packet4ui>(a), p4ui_SIGN), p4ui_PREV0DOT5)), a);
    Packet4f res;

#ifdef __VSX__
    __asm__("xvrspiz %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (t));
#else
    __asm__("vrfiz %0, %1\n\t"
        : "=v" (res)
        : "v" (t));
#endif

    return res;
}
template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const  Packet4f& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a)
{
    Packet4f res;

    __asm__("xvrspic %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (a));

    return res;
}

template<typename Packet> EIGEN_STRONG_INLINE Packet ploadu_common(const __UNPACK_TYPE__(Packet)* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD
#ifdef _BIG_ENDIAN
  Packet16uc MSQ, LSQ;
  Packet16uc mask;
  MSQ = vec_ld(0, (unsigned char *)from);          // most significant quadword
  LSQ = vec_ld(15, (unsigned char *)from);         // least significant quadword
  mask = vec_lvsl(0, from);                        // create the permute mask
  //TODO: Add static_cast here
  return (Packet) vec_perm(MSQ, LSQ, mask);           // align the data
#else
  EIGEN_DEBUG_UNALIGNED_LOAD
  return vec_xl(0, const_cast<__UNPACK_TYPE__(Packet)*>(from));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{
  return ploadu_common<Packet4f>(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int* from)
{
  return ploadu_common<Packet4i>(from);
}
template<> EIGEN_STRONG_INLINE Packet8s ploadu<Packet8s>(const short int* from)
{
  return ploadu_common<Packet8s>(from);
}
template<> EIGEN_STRONG_INLINE Packet8us ploadu<Packet8us>(const unsigned short int* from)
{
  return ploadu_common<Packet8us>(from);
}
template<> EIGEN_STRONG_INLINE Packet8bf ploadu<Packet8bf>(const bfloat16* from)
{
  return ploadu_common<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}
template<> EIGEN_STRONG_INLINE Packet16c ploadu<Packet16c>(const signed char* from)
{
  return ploadu_common<Packet16c>(from);
}
template<> EIGEN_STRONG_INLINE Packet16uc ploadu<Packet16uc>(const unsigned char* from)
{
  return ploadu_common<Packet16uc>(from);
}

template<typename Packet> EIGEN_STRONG_INLINE Packet ploaddup_common(const __UNPACK_TYPE__(Packet)*   from)
{
  Packet p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet>(from);
  else                                  p = ploadu<Packet>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}
template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*   from)
{
  return ploaddup_common<Packet4f>(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  return ploaddup_common<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s ploaddup<Packet8s>(const short int*     from)
{
  Packet8s p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8s>(from);
  else                                  p = ploadu<Packet8s>(from);
  return vec_perm(p, p, p16uc_DUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8us ploaddup<Packet8us>(const unsigned short int*     from)
{
  Packet8us p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8us>(from);
  else                                  p = ploadu<Packet8us>(from);
  return vec_perm(p, p, p16uc_DUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8s ploadquad<Packet8s>(const short int*     from)
{
  Packet8s p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8s>(from);
  else                                  p = ploadu<Packet8s>(from);
  return vec_perm(p, p, p16uc_QUADRUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8us ploadquad<Packet8us>(const unsigned short int*     from)
{
  Packet8us p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8us>(from);
  else                                  p = ploadu<Packet8us>(from);
  return vec_perm(p, p, p16uc_QUADRUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8bf ploadquad<Packet8bf>(const bfloat16*     from)
{
  return ploadquad<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template<> EIGEN_STRONG_INLINE Packet16c ploaddup<Packet16c>(const signed char*     from)
{
  Packet16c p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet16c>(from);
  else                                  p = ploadu<Packet16c>(from);
  return vec_perm(p, p, p16uc_DUPLICATE8_HI);
}

template<> EIGEN_STRONG_INLINE Packet16uc ploaddup<Packet16uc>(const unsigned char*     from)
{
  Packet16uc p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet16uc>(from);
  else                                  p = ploadu<Packet16uc>(from);
  return vec_perm(p, p, p16uc_DUPLICATE8_HI);
}

template<typename Packet> EIGEN_STRONG_INLINE void pstoreu_common(__UNPACK_TYPE__(Packet)*  to, const Packet& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE
#ifdef _BIG_ENDIAN
  // Taken from http://developer.apple.com/hardwaredrivers/ve/alignment.html
  // Warning: not thread safe!
  Packet16uc MSQ, LSQ, edges;
  Packet16uc edgeAlign, align;

  MSQ = vec_ld(0, (unsigned char *)to);                     // most significant quadword
  LSQ = vec_ld(15, (unsigned char *)to);                    // least significant quadword
  edgeAlign = vec_lvsl(0, to);                              // permute map to extract edges
  edges=vec_perm(LSQ,MSQ,edgeAlign);                        // extract the edges
  align = vec_lvsr( 0, to );                                // permute map to misalign data
  MSQ = vec_perm(edges,(Packet16uc)from,align);             // misalign the data (MSQ)
  LSQ = vec_perm((Packet16uc)from,edges,align);             // misalign the data (LSQ)
  vec_st( LSQ, 15, (unsigned char *)to );                   // Store the LSQ part first
  vec_st( MSQ, 0, (unsigned char *)to );                   // Store the MSQ part second
#else
  vec_xst(from, 0, to);
#endif
}
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*  to, const Packet4f& from)
{
  pstoreu_common<Packet4f>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*      to, const Packet4i& from)
{
  pstoreu_common<Packet4i>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<short int>(short int*      to, const Packet8s& from)
{
  pstoreu_common<Packet8s>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<unsigned short int>(unsigned short int*      to, const Packet8us& from)
{
  pstoreu_common<Packet8us>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16*      to, const Packet8bf& from)
{
  pstoreu_common<Packet8us>(reinterpret_cast<unsigned short int*>(to), from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<signed char>(signed char*      to, const Packet16c& from)
{
  pstoreu_common<Packet16c>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<unsigned char>(unsigned char*      to, const Packet16uc& from)
{
  pstoreu_common<Packet16uc>(to, from);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float* addr)    { EIGEN_PPC_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*     addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { EIGEN_ALIGN16 float x; vec_ste(a, 0, &x); return x; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { EIGEN_ALIGN16 int   x; vec_ste(a, 0, &x); return x; }

template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) pfirst_common(const Packet& a) {
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) x;
  vec_ste(a, 0, &x);
  return x;
}

template<> EIGEN_STRONG_INLINE short int pfirst<Packet8s>(const Packet8s& a) {
  return pfirst_common<Packet8s>(a);
}

template<> EIGEN_STRONG_INLINE unsigned short int pfirst<Packet8us>(const Packet8us& a) {
  return pfirst_common<Packet8us>(a);
}

template<> EIGEN_STRONG_INLINE signed char pfirst<Packet16c>(const Packet16c& a)
{
  return pfirst_common<Packet16c>(a);
}

template<> EIGEN_STRONG_INLINE unsigned char pfirst<Packet16uc>(const Packet16uc& a)
{
  return pfirst_common<Packet16uc>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  return reinterpret_cast<Packet4f>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  return reinterpret_cast<Packet4i>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}
template<> EIGEN_STRONG_INLINE Packet8s preverse(const Packet8s& a)
{
  return reinterpret_cast<Packet8s>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE16));
}
template<> EIGEN_STRONG_INLINE Packet8us preverse(const Packet8us& a)
{
  return reinterpret_cast<Packet8us>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE16));
}
template<> EIGEN_STRONG_INLINE Packet16c preverse(const Packet16c& a)
{
  return vec_perm(a, a, p16uc_REVERSE8);
}
template<> EIGEN_STRONG_INLINE Packet16uc preverse(const Packet16uc& a)
{
  return vec_perm(a, a, p16uc_REVERSE8);
}
template<> EIGEN_STRONG_INLINE Packet8bf preverse(const Packet8bf& a)
{
  return preverse<Packet8us>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet8s pabs(const Packet8s& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet8us pabs(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16c pabs(const Packet16c& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet16uc pabs(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8bf  pabs(const Packet8bf& a) {
  _EIGEN_DECLARE_CONST_FAST_Packet8us(abs_mask,0x7FFF);
  return pand<Packet8us>(p8us_abs_mask, a);
}

template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(const Packet4i& a)
{ return vec_sra(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right(const Packet4i& a)
{ return vec_sr(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left(const Packet4i& a)
{ return vec_sl(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4f plogical_shift_left(const Packet4f& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  Packet4ui r = vec_sl(reinterpret_cast<Packet4ui>(a), p4ui_mask);
  return reinterpret_cast<Packet4f>(r);
}

template<int N> EIGEN_STRONG_INLINE Packet4f plogical_shift_right(const Packet4f& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  Packet4ui r = vec_sr(reinterpret_cast<Packet4ui>(a), p4ui_mask);
  return reinterpret_cast<Packet4f>(r);
}

template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_right(const Packet4ui& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  return vec_sr(a, p4ui_mask);
}

template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_left(const Packet4ui& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  return vec_sl(a, p4ui_mask);
}

template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_left(const Packet8us& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet8us(mask, N);
  return vec_sl(a, p8us_mask);
}
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_right(const Packet8us& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet8us(mask, N);
  return vec_sr(a, p8us_mask);
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32Even(const Packet8bf& bf){
  return plogical_shift_left<16>(reinterpret_cast<Packet4f>(bf.m_val));
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32Odd(const Packet8bf& bf){
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(high_mask, 0xFFFF0000);
  return pand<Packet4f>(
    reinterpret_cast<Packet4f>(bf.m_val),
    reinterpret_cast<Packet4f>(p4ui_high_mask)
  );
}

// Simple interleaving of bool masks, prevents true values from being
// converted to NaNs.
EIGEN_STRONG_INLINE Packet8bf F32ToBf16Bool(Packet4f even, Packet4f odd) {
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(high_mask, 0xFFFF0000);
  Packet4f bf_odd, bf_even;
  bf_odd = pand(reinterpret_cast<Packet4f>(p4ui_high_mask), odd);
  bf_even = plogical_shift_right<16>(even);
  return reinterpret_cast<Packet8us>(por<Packet4f>(bf_even, bf_odd));
}

EIGEN_STRONG_INLINE Packet8bf F32ToBf16(Packet4f p4f){
  Packet4ui input = reinterpret_cast<Packet4ui>(p4f);
  Packet4ui lsb = plogical_shift_right<16>(input);
  lsb = pand<Packet4ui>(lsb, reinterpret_cast<Packet4ui>(p4i_ONE));

  _EIGEN_DECLARE_CONST_FAST_Packet4ui(BIAS,0x7FFFu);
  Packet4ui rounding_bias = padd<Packet4ui>(lsb, p4ui_BIAS);
  input = padd<Packet4ui>(input, rounding_bias);

  //Test NaN and Subnormal - Begin
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(exp_mask, 0x7F800000);
  Packet4ui exp = pand<Packet4ui>(p4ui_exp_mask, reinterpret_cast<Packet4ui>(p4f));

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mantissa_mask, 0x7FFFFF);
  Packet4ui mantissa = pand<Packet4ui>(p4ui_mantissa_mask, reinterpret_cast<Packet4ui>(p4f));

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(max_exp, 0x7F800000);
  Packet4bi is_max_exp = vec_cmpeq(exp, p4ui_max_exp);
  Packet4bi is_zero_exp = vec_cmpeq(exp, reinterpret_cast<Packet4ui>(p4i_ZERO));

  Packet4bi is_mant_zero = vec_cmpeq(mantissa, reinterpret_cast<Packet4ui>(p4i_ZERO));
  Packet4ui nan_selector = pandnot<Packet4ui>(
      reinterpret_cast<Packet4ui>(is_max_exp),
      reinterpret_cast<Packet4ui>(is_mant_zero)
  );

  Packet4ui subnormal_selector = pandnot<Packet4ui>(
      reinterpret_cast<Packet4ui>(is_zero_exp),
      reinterpret_cast<Packet4ui>(is_mant_zero)
  );

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(nan, 0x7FC00000);
  input = vec_sel(input, p4ui_nan, nan_selector);
  input = vec_sel(input, reinterpret_cast<Packet4ui>(p4f), subnormal_selector);
  //Test NaN and Subnormal - End

  input = plogical_shift_right<16>(input);
  return reinterpret_cast<Packet8us>(input);
}

EIGEN_STRONG_INLINE Packet8bf F32ToBf16(Packet4f even, Packet4f odd){
  Packet4f bf_odd, bf_even;
  bf_odd = reinterpret_cast<Packet4f>(F32ToBf16(odd).m_val);
  bf_odd = plogical_shift_left<16>(bf_odd);
  bf_even = reinterpret_cast<Packet4f>(F32ToBf16(even).m_val);
  return reinterpret_cast<Packet8us>(por<Packet4f>(bf_even, bf_odd));
}
#define BF16_TO_F32_UNARY_OP_WRAPPER(OP, A) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f op_even = OP(a_even);\
  Packet4f op_odd = OP(a_odd);\
  return F32ToBf16(op_even, op_odd);\

#define BF16_TO_F32_BINARY_OP_WRAPPER(OP, A, B) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f b_even = Bf16ToF32Even(B);\
  Packet4f b_odd = Bf16ToF32Odd(B);\
  Packet4f op_even = OP(a_even, b_even);\
  Packet4f op_odd = OP(a_odd, b_odd);\
  return F32ToBf16(op_even, op_odd);\

#define BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(OP, A, B) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f b_even = Bf16ToF32Even(B);\
  Packet4f b_odd = Bf16ToF32Odd(B);\
  Packet4f op_even = OP(a_even, b_even);\
  Packet4f op_odd = OP(a_odd, b_odd);\
  return F32ToBf16Bool(op_even, op_odd);\

template<> EIGEN_STRONG_INLINE Packet8bf padd<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(padd<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmul<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmul<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pdiv<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pdiv<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pnegate<Packet8bf>(const Packet8bf& a) {
  BF16_TO_F32_UNARY_OP_WRAPPER(pnegate<Packet4f>, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf psub<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(psub<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf psqrt<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(vec_sqrt, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf prsqrt<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(prsqrt<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pexp<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pexp_float, a);
}

template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent) {
  return pldexp_generic(a,exponent);
}
template<> EIGEN_STRONG_INLINE Packet8bf pldexp<Packet8bf> (const Packet8bf& a, const Packet8bf& exponent){
  BF16_TO_F32_BINARY_OP_WRAPPER(pldexp<Packet4f>, a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent) {
  return pfrexp_generic(a,exponent);
}
template<> EIGEN_STRONG_INLINE Packet8bf pfrexp<Packet8bf> (const Packet8bf& a, Packet8bf& e){
  Packet4f a_even = Bf16ToF32Even(a);
  Packet4f a_odd = Bf16ToF32Odd(a);
  Packet4f e_even;
  Packet4f e_odd;
  Packet4f op_even = pfrexp<Packet4f>(a_even, e_even);
  Packet4f op_odd = pfrexp<Packet4f>(a_odd, e_odd);
  e = F32ToBf16(e_even, e_odd);
  return F32ToBf16(op_even, op_odd);
}

template<> EIGEN_STRONG_INLINE Packet8bf psin<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(psin_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcos<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pcos_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf plog<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(plog_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pfloor<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pfloor<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pceil<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pceil<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pround<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pround<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf print<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(print<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pmadd(const Packet8bf& a, const Packet8bf& b, const Packet8bf& c) {
  Packet4f a_even = Bf16ToF32Even(a);
  Packet4f a_odd = Bf16ToF32Odd(a);
  Packet4f b_even = Bf16ToF32Even(b);
  Packet4f b_odd = Bf16ToF32Odd(b);
  Packet4f c_even = Bf16ToF32Even(c);
  Packet4f c_odd = Bf16ToF32Odd(c);
  Packet4f pmadd_even = pmadd<Packet4f>(a_even, b_even, c_even);
  Packet4f pmadd_odd = pmadd<Packet4f>(a_odd, b_odd, c_odd);
  return F32ToBf16(pmadd_even, pmadd_odd);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmin<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmin<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmax<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmax<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_lt<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt_or_nan(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_lt_or_nan<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_le(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_le<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_eq(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_eq<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst(const Packet8bf& a) {
  return Eigen::bfloat16_impl::raw_uint16_to_bfloat16((pfirst<Packet8us>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf ploaddup<Packet8bf>(const  bfloat16*     from)
{
  return ploaddup<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf plset<Packet8bf>(const bfloat16& a) {
  bfloat16 countdown[8] = { bfloat16(0), bfloat16(1), bfloat16(2), bfloat16(3),
                            bfloat16(4), bfloat16(5), bfloat16(6), bfloat16(7) };
  return padd<Packet8bf>(pset1<Packet8bf>(a), pload<Packet8bf>(countdown));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet4f b, sum;
  b   = vec_sld(a, a, 8);
  sum = a + b;
  b   = vec_sld(sum, sum, 4);
  sum += b;
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i sum;
  sum = vec_sums(a, p4i_ZERO);
#ifdef _BIG_ENDIAN
  sum = vec_sld(sum, p4i_ZERO, 12);
#else
  sum = vec_sld(p4i_ZERO, sum, 4);
#endif
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = redux_even + redux_odd;
  return bfloat16(f32_result);
}
template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_size8(const Packet& a)
{
  union{
    Packet v;
    __UNPACK_TYPE__(Packet) n[8];
  } vt;
  vt.v = a;

  EIGEN_ALIGN16 int first_loader[4] = { vt.n[0], vt.n[1], vt.n[2], vt.n[3] };
  EIGEN_ALIGN16 int second_loader[4] = { vt.n[4], vt.n[5], vt.n[6], vt.n[7] };
  Packet4i first_half  = pload<Packet4i>(first_loader);
  Packet4i second_half = pload<Packet4i>(second_loader);

  return static_cast<__UNPACK_TYPE__(Packet)>(predux(first_half) + predux(second_half));
}

template<> EIGEN_STRONG_INLINE short int predux<Packet8s>(const Packet8s& a)
{
  return predux_size8<Packet8s>(a);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux<Packet8us>(const Packet8us& a)
{
  return predux_size8<Packet8us>(a);
}

template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_size16(const Packet& a)
{
  union{
    Packet v;
    __UNPACK_TYPE__(Packet) n[16];
  } vt;
  vt.v = a;

  EIGEN_ALIGN16 int first_loader[4] = { vt.n[0], vt.n[1], vt.n[2], vt.n[3] };
  EIGEN_ALIGN16 int second_loader[4] = { vt.n[4], vt.n[5], vt.n[6], vt.n[7] };
  EIGEN_ALIGN16 int third_loader[4] = { vt.n[8], vt.n[9], vt.n[10], vt.n[11] };
  EIGEN_ALIGN16 int fourth_loader[4] = { vt.n[12], vt.n[13], vt.n[14], vt.n[15] };

  Packet4i first_quarter = pload<Packet4i>(first_loader);
  Packet4i second_quarter = pload<Packet4i>(second_loader);
  Packet4i third_quarter = pload<Packet4i>(third_loader);
  Packet4i fourth_quarter = pload<Packet4i>(fourth_loader);

  return static_cast<__UNPACK_TYPE__(Packet)>(predux(first_quarter) + predux(second_quarter)
		                  + predux(third_quarter) + predux(fourth_quarter));
}

template<> EIGEN_STRONG_INLINE signed char predux<Packet16c>(const Packet16c& a)
{
  return predux_size16<Packet16c>(a);
}

template<> EIGEN_STRONG_INLINE unsigned char predux<Packet16uc>(const Packet16uc& a)
{
  return predux_size16<Packet16uc>(a);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f prod;
  prod = pmul(a, vec_sld(a, a, 8));
  return pfirst(pmul(prod, vec_sld(prod, prod, 4)));
}

template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return aux[0] * aux[1] * aux[2] * aux[3];
}

template<> EIGEN_STRONG_INLINE short int predux_mul<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));

  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_mul<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));

  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_mul<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_mul<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = redux_even * redux_odd;
  return bfloat16(f32_result);
}


template<> EIGEN_STRONG_INLINE signed char predux_mul<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));
  result = vec_mul(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_mul<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));
  result = vec_mul(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

// min
template<typename Packet> EIGEN_STRONG_INLINE
__UNPACK_TYPE__(Packet) predux_min4(const Packet& a)
{
  Packet b, res;
  b = vec_min(a, vec_sld(a, a, 8));
  res = vec_min(b, vec_sld(b, b, 4));
  return pfirst(res);
}


template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  return predux_min4<Packet4f>(a);
}

template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
  return predux_min4<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_min<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_min<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = (std::min)(redux_even, redux_odd);
  return bfloat16(f32_result);
}

template<> EIGEN_STRONG_INLINE short int predux_min<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;
  
  //pair = { Min(a0,a4), Min(a1,a5), Min(a2,a6), Min(a3,a7) }
  pair = vec_min(a, vec_sld(a, a, 8)); 

  //quad = { Min(a0, a4, a2, a6), Min(a1, a5, a3, a7) }
  quad = vec_min(pair, vec_sld(pair, pair, 4));

  //octo = { Min(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_min<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;
  
  //pair = { Min(a0,a4), Min(a1,a5), Min(a2,a6), Min(a3,a7) }
  pair = vec_min(a, vec_sld(a, a, 8)); 

  //quad = { Min(a0, a4, a2, a6), Min(a1, a5, a3, a7) }
  quad = vec_min(pair, vec_sld(pair, pair, 4));

  //octo = { Min(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE signed char predux_min<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_min(a, vec_sld(a, a, 8));
  quad = vec_min(pair, vec_sld(pair, pair, 4));
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  result = vec_min(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_min<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_min(a, vec_sld(a, a, 8));
  quad = vec_min(pair, vec_sld(pair, pair, 4));
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  result = vec_min(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}
// max
template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_max4(const Packet& a)
{
  Packet b, res;
  b = vec_max(a, vec_sld(a, a, 8));
  res = vec_max(b, vec_sld(b, b, 4));
  return pfirst(res);
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  return predux_max4<Packet4f>(a);
}

template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
  return predux_max4<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_max<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_max<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = (std::max)(redux_even, redux_odd);
  return bfloat16(f32_result);
}

template<> EIGEN_STRONG_INLINE short int predux_max<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;
  
  //pair = { Max(a0,a4), Max(a1,a5), Max(a2,a6), Max(a3,a7) }
  pair = vec_max(a, vec_sld(a, a, 8)); 

  //quad = { Max(a0, a4, a2, a6), Max(a1, a5, a3, a7) }
  quad = vec_max(pair, vec_sld(pair, pair, 4));

  //octo = { Max(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_max<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;
  
  //pair = { Max(a0,a4), Max(a1,a5), Max(a2,a6), Max(a3,a7) }
  pair = vec_max(a, vec_sld(a, a, 8)); 

  //quad = { Max(a0, a4, a2, a6), Max(a1, a5, a3, a7) }
  quad = vec_max(pair, vec_sld(pair, pair, 4));

  //octo = { Max(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE signed char predux_max<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_max(a, vec_sld(a, a, 8));
  quad = vec_max(pair, vec_sld(pair, pair, 4));
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  result = vec_max(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_max<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_max(a, vec_sld(a, a, 8));
  quad = vec_max(pair, vec_sld(pair, pair, 4));
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  result = vec_max(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  return vec_any_ne(x, pzero(x));
}

template <typename T> EIGEN_DEVICE_FUNC inline void
ptranpose_common(PacketBlock<T,4>& kernel){
  T t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  ptranpose_common<Packet4f>(kernel);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  ptranpose_common<Packet4i>(kernel);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8s,4>& kernel) {
  Packet8s t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8us,4>& kernel) {
  Packet8us t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}


EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8bf,4>& kernel) {
  Packet8us t0, t1, t2, t3;

  t0 = vec_mergeh(kernel.packet[0].m_val, kernel.packet[2].m_val);
  t1 = vec_mergel(kernel.packet[0].m_val, kernel.packet[2].m_val);
  t2 = vec_mergeh(kernel.packet[1].m_val, kernel.packet[3].m_val);
  t3 = vec_mergel(kernel.packet[1].m_val, kernel.packet[3].m_val);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16c,4>& kernel) {
  Packet16c t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}


EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16uc,4>& kernel) {
  Packet16uc t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8s,8>& kernel) {
  Packet8s v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0], kernel.packet[4]);
  v[1] = vec_mergel(kernel.packet[0], kernel.packet[4]);
  v[2] = vec_mergeh(kernel.packet[1], kernel.packet[5]);
  v[3] = vec_mergel(kernel.packet[1], kernel.packet[5]);
  v[4] = vec_mergeh(kernel.packet[2], kernel.packet[6]);
  v[5] = vec_mergel(kernel.packet[2], kernel.packet[6]);
  v[6] = vec_mergeh(kernel.packet[3], kernel.packet[7]);
  v[7] = vec_mergel(kernel.packet[3], kernel.packet[7]);
  sum[0] = vec_mergeh(v[0], v[4]);
  sum[1] = vec_mergel(v[0], v[4]);
  sum[2] = vec_mergeh(v[1], v[5]);
  sum[3] = vec_mergel(v[1], v[5]);
  sum[4] = vec_mergeh(v[2], v[6]);
  sum[5] = vec_mergel(v[2], v[6]);
  sum[6] = vec_mergeh(v[3], v[7]);
  sum[7] = vec_mergel(v[3], v[7]);

  kernel.packet[0] = vec_mergeh(sum[0], sum[4]);
  kernel.packet[1] = vec_mergel(sum[0], sum[4]);
  kernel.packet[2] = vec_mergeh(sum[1], sum[5]);
  kernel.packet[3] = vec_mergel(sum[1], sum[5]);
  kernel.packet[4] = vec_mergeh(sum[2], sum[6]);
  kernel.packet[5] = vec_mergel(sum[2], sum[6]);
  kernel.packet[6] = vec_mergeh(sum[3], sum[7]);
  kernel.packet[7] = vec_mergel(sum[3], sum[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8us,8>& kernel) {
  Packet8us v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0], kernel.packet[4]);
  v[1] = vec_mergel(kernel.packet[0], kernel.packet[4]);
  v[2] = vec_mergeh(kernel.packet[1], kernel.packet[5]);
  v[3] = vec_mergel(kernel.packet[1], kernel.packet[5]);
  v[4] = vec_mergeh(kernel.packet[2], kernel.packet[6]);
  v[5] = vec_mergel(kernel.packet[2], kernel.packet[6]);
  v[6] = vec_mergeh(kernel.packet[3], kernel.packet[7]);
  v[7] = vec_mergel(kernel.packet[3], kernel.packet[7]);
  sum[0] = vec_mergeh(v[0], v[4]);
  sum[1] = vec_mergel(v[0], v[4]);
  sum[2] = vec_mergeh(v[1], v[5]);
  sum[3] = vec_mergel(v[1], v[5]);
  sum[4] = vec_mergeh(v[2], v[6]);
  sum[5] = vec_mergel(v[2], v[6]);
  sum[6] = vec_mergeh(v[3], v[7]);
  sum[7] = vec_mergel(v[3], v[7]);

  kernel.packet[0] = vec_mergeh(sum[0], sum[4]);
  kernel.packet[1] = vec_mergel(sum[0], sum[4]);
  kernel.packet[2] = vec_mergeh(sum[1], sum[5]);
  kernel.packet[3] = vec_mergel(sum[1], sum[5]);
  kernel.packet[4] = vec_mergeh(sum[2], sum[6]);
  kernel.packet[5] = vec_mergel(sum[2], sum[6]);
  kernel.packet[6] = vec_mergeh(sum[3], sum[7]);
  kernel.packet[7] = vec_mergel(sum[3], sum[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8bf,8>& kernel) {
  Packet8bf v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0].m_val, kernel.packet[4].m_val);
  v[1] = vec_mergel(kernel.packet[0].m_val, kernel.packet[4].m_val);
  v[2] = vec_mergeh(kernel.packet[1].m_val, kernel.packet[5].m_val);
  v[3] = vec_mergel(kernel.packet[1].m_val, kernel.packet[5].m_val);
  v[4] = vec_mergeh(kernel.packet[2].m_val, kernel.packet[6].m_val);
  v[5] = vec_mergel(kernel.packet[2].m_val, kernel.packet[6].m_val);
  v[6] = vec_mergeh(kernel.packet[3].m_val, kernel.packet[7].m_val);
  v[7] = vec_mergel(kernel.packet[3].m_val, kernel.packet[7].m_val);
  sum[0] = vec_mergeh(v[0].m_val, v[4].m_val);
  sum[1] = vec_mergel(v[0].m_val, v[4].m_val);
  sum[2] = vec_mergeh(v[1].m_val, v[5].m_val);
  sum[3] = vec_mergel(v[1].m_val, v[5].m_val);
  sum[4] = vec_mergeh(v[2].m_val, v[6].m_val);
  sum[5] = vec_mergel(v[2].m_val, v[6].m_val);
  sum[6] = vec_mergeh(v[3].m_val, v[7].m_val);
  sum[7] = vec_mergel(v[3].m_val, v[7].m_val);

  kernel.packet[0] = vec_mergeh(sum[0].m_val, sum[4].m_val);
  kernel.packet[1] = vec_mergel(sum[0].m_val, sum[4].m_val);
  kernel.packet[2] = vec_mergeh(sum[1].m_val, sum[5].m_val);
  kernel.packet[3] = vec_mergel(sum[1].m_val, sum[5].m_val);
  kernel.packet[4] = vec_mergeh(sum[2].m_val, sum[6].m_val);
  kernel.packet[5] = vec_mergel(sum[2].m_val, sum[6].m_val);
  kernel.packet[6] = vec_mergeh(sum[3].m_val, sum[7].m_val);
  kernel.packet[7] = vec_mergel(sum[3].m_val, sum[7].m_val);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16c,16>& kernel) {
  Packet16c step1[16], step2[16], step3[16];

  step1[0] = vec_mergeh(kernel.packet[0], kernel.packet[8]);
  step1[1] = vec_mergel(kernel.packet[0], kernel.packet[8]);
  step1[2] = vec_mergeh(kernel.packet[1], kernel.packet[9]);
  step1[3] = vec_mergel(kernel.packet[1], kernel.packet[9]);
  step1[4] = vec_mergeh(kernel.packet[2], kernel.packet[10]);
  step1[5] = vec_mergel(kernel.packet[2], kernel.packet[10]);
  step1[6] = vec_mergeh(kernel.packet[3], kernel.packet[11]);
  step1[7] = vec_mergel(kernel.packet[3], kernel.packet[11]);
  step1[8] = vec_mergeh(kernel.packet[4], kernel.packet[12]);
  step1[9] = vec_mergel(kernel.packet[4], kernel.packet[12]);
  step1[10] = vec_mergeh(kernel.packet[5], kernel.packet[13]);
  step1[11] = vec_mergel(kernel.packet[5], kernel.packet[13]);
  step1[12] = vec_mergeh(kernel.packet[6], kernel.packet[14]);
  step1[13] = vec_mergel(kernel.packet[6], kernel.packet[14]);
  step1[14] = vec_mergeh(kernel.packet[7], kernel.packet[15]);
  step1[15] = vec_mergel(kernel.packet[7], kernel.packet[15]);

  step2[0]  = vec_mergeh(step1[0], step1[8]);
  step2[1]  = vec_mergel(step1[0], step1[8]);
  step2[2]  = vec_mergeh(step1[1], step1[9]);
  step2[3]  = vec_mergel(step1[1], step1[9]);
  step2[4]  = vec_mergeh(step1[2], step1[10]);
  step2[5]  = vec_mergel(step1[2], step1[10]);
  step2[6]  = vec_mergeh(step1[3], step1[11]);
  step2[7]  = vec_mergel(step1[3], step1[11]);
  step2[8]  = vec_mergeh(step1[4], step1[12]);
  step2[9]  = vec_mergel(step1[4], step1[12]);
  step2[10] = vec_mergeh(step1[5], step1[13]);
  step2[11] = vec_mergel(step1[5], step1[13]);
  step2[12] = vec_mergeh(step1[6], step1[14]);
  step2[13] = vec_mergel(step1[6], step1[14]);
  step2[14] = vec_mergeh(step1[7], step1[15]);
  step2[15] = vec_mergel(step1[7], step1[15]);

  step3[0]  = vec_mergeh(step2[0], step2[8]);
  step3[1]  = vec_mergel(step2[0], step2[8]);
  step3[2]  = vec_mergeh(step2[1], step2[9]);
  step3[3]  = vec_mergel(step2[1], step2[9]);
  step3[4]  = vec_mergeh(step2[2], step2[10]);
  step3[5]  = vec_mergel(step2[2], step2[10]);
  step3[6]  = vec_mergeh(step2[3], step2[11]);
  step3[7]  = vec_mergel(step2[3], step2[11]);
  step3[8]  = vec_mergeh(step2[4], step2[12]);
  step3[9]  = vec_mergel(step2[4], step2[12]);
  step3[10] = vec_mergeh(step2[5], step2[13]);
  step3[11] = vec_mergel(step2[5], step2[13]);
  step3[12] = vec_mergeh(step2[6], step2[14]);
  step3[13] = vec_mergel(step2[6], step2[14]);
  step3[14] = vec_mergeh(step2[7], step2[15]);
  step3[15] = vec_mergel(step2[7], step2[15]);

  kernel.packet[0]  = vec_mergeh(step3[0], step3[8]);
  kernel.packet[1]  = vec_mergel(step3[0], step3[8]);
  kernel.packet[2]  = vec_mergeh(step3[1], step3[9]);
  kernel.packet[3]  = vec_mergel(step3[1], step3[9]);
  kernel.packet[4]  = vec_mergeh(step3[2], step3[10]);
  kernel.packet[5]  = vec_mergel(step3[2], step3[10]);
  kernel.packet[6]  = vec_mergeh(step3[3], step3[11]);
  kernel.packet[7]  = vec_mergel(step3[3], step3[11]);
  kernel.packet[8]  = vec_mergeh(step3[4], step3[12]);
  kernel.packet[9]  = vec_mergel(step3[4], step3[12]);
  kernel.packet[10] = vec_mergeh(step3[5], step3[13]);
  kernel.packet[11] = vec_mergel(step3[5], step3[13]);
  kernel.packet[12] = vec_mergeh(step3[6], step3[14]);
  kernel.packet[13] = vec_mergel(step3[6], step3[14]);
  kernel.packet[14] = vec_mergeh(step3[7], step3[15]);
  kernel.packet[15] = vec_mergel(step3[7], step3[15]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16uc,16>& kernel) {
  Packet16uc step1[16], step2[16], step3[16];

  step1[0] = vec_mergeh(kernel.packet[0], kernel.packet[8]);
  step1[1] = vec_mergel(kernel.packet[0], kernel.packet[8]);
  step1[2] = vec_mergeh(kernel.packet[1], kernel.packet[9]);
  step1[3] = vec_mergel(kernel.packet[1], kernel.packet[9]);
  step1[4] = vec_mergeh(kernel.packet[2], kernel.packet[10]);
  step1[5] = vec_mergel(kernel.packet[2], kernel.packet[10]);
  step1[6] = vec_mergeh(kernel.packet[3], kernel.packet[11]);
  step1[7] = vec_mergel(kernel.packet[3], kernel.packet[11]);
  step1[8] = vec_mergeh(kernel.packet[4], kernel.packet[12]);
  step1[9] = vec_mergel(kernel.packet[4], kernel.packet[12]);
  step1[10] = vec_mergeh(kernel.packet[5], kernel.packet[13]);
  step1[11] = vec_mergel(kernel.packet[5], kernel.packet[13]);
  step1[12] = vec_mergeh(kernel.packet[6], kernel.packet[14]);
  step1[13] = vec_mergel(kernel.packet[6], kernel.packet[14]);
  step1[14] = vec_mergeh(kernel.packet[7], kernel.packet[15]);
  step1[15] = vec_mergel(kernel.packet[7], kernel.packet[15]);

  step2[0]  = vec_mergeh(step1[0], step1[8]);
  step2[1]  = vec_mergel(step1[0], step1[8]);
  step2[2]  = vec_mergeh(step1[1], step1[9]);
  step2[3]  = vec_mergel(step1[1], step1[9]);
  step2[4]  = vec_mergeh(step1[2], step1[10]);
  step2[5]  = vec_mergel(step1[2], step1[10]);
  step2[6]  = vec_mergeh(step1[3], step1[11]);
  step2[7]  = vec_mergel(step1[3], step1[11]);
  step2[8]  = vec_mergeh(step1[4], step1[12]);
  step2[9]  = vec_mergel(step1[4], step1[12]);
  step2[10] = vec_mergeh(step1[5], step1[13]);
  step2[11] = vec_mergel(step1[5], step1[13]);
  step2[12] = vec_mergeh(step1[6], step1[14]);
  step2[13] = vec_mergel(step1[6], step1[14]);
  step2[14] = vec_mergeh(step1[7], step1[15]);
  step2[15] = vec_mergel(step1[7], step1[15]);

  step3[0]  = vec_mergeh(step2[0], step2[8]);
  step3[1]  = vec_mergel(step2[0], step2[8]);
  step3[2]  = vec_mergeh(step2[1], step2[9]);
  step3[3]  = vec_mergel(step2[1], step2[9]);
  step3[4]  = vec_mergeh(step2[2], step2[10]);
  step3[5]  = vec_mergel(step2[2], step2[10]);
  step3[6]  = vec_mergeh(step2[3], step2[11]);
  step3[7]  = vec_mergel(step2[3], step2[11]);
  step3[8]  = vec_mergeh(step2[4], step2[12]);
  step3[9]  = vec_mergel(step2[4], step2[12]);
  step3[10] = vec_mergeh(step2[5], step2[13]);
  step3[11] = vec_mergel(step2[5], step2[13]);
  step3[12] = vec_mergeh(step2[6], step2[14]);
  step3[13] = vec_mergel(step2[6], step2[14]);
  step3[14] = vec_mergeh(step2[7], step2[15]);
  step3[15] = vec_mergel(step2[7], step2[15]);

  kernel.packet[0]  = vec_mergeh(step3[0], step3[8]);
  kernel.packet[1]  = vec_mergel(step3[0], step3[8]);
  kernel.packet[2]  = vec_mergeh(step3[1], step3[9]);
  kernel.packet[3]  = vec_mergel(step3[1], step3[9]);
  kernel.packet[4]  = vec_mergeh(step3[2], step3[10]);
  kernel.packet[5]  = vec_mergel(step3[2], step3[10]);
  kernel.packet[6]  = vec_mergeh(step3[3], step3[11]);
  kernel.packet[7]  = vec_mergel(step3[3], step3[11]);
  kernel.packet[8]  = vec_mergeh(step3[4], step3[12]);
  kernel.packet[9]  = vec_mergel(step3[4], step3[12]);
  kernel.packet[10] = vec_mergeh(step3[5], step3[13]);
  kernel.packet[11] = vec_mergel(step3[5], step3[13]);
  kernel.packet[12] = vec_mergeh(step3[6], step3[14]);
  kernel.packet[13] = vec_mergel(step3[6], step3[14]);
  kernel.packet[14] = vec_mergeh(step3[7], step3[15]);
  kernel.packet[15] = vec_mergel(step3[7], step3[15]);
}

template<typename Packet> EIGEN_STRONG_INLINE
Packet pblend4(const Selector<4>& ifPacket, const Packet& thenPacket, const Packet& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = reinterpret_cast<Packet4ui>(vec_cmpeq(reinterpret_cast<Packet4ui>(select), reinterpret_cast<Packet4ui>(p4i_ONE)));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  return pblend4<Packet4i>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  return pblend4<Packet4f>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet8s pblend(const Selector<8>& ifPacket, const Packet8s& thenPacket, const Packet8s& elsePacket) {
  Packet8us select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7] };
  Packet8us mask = reinterpret_cast<Packet8us>(vec_cmpeq(select, p8us_ONE));
  Packet8s result = vec_sel(elsePacket, thenPacket, mask);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet8us pblend(const Selector<8>& ifPacket, const Packet8us& thenPacket, const Packet8us& elsePacket) {
  Packet8us select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7] };
  Packet8us mask = reinterpret_cast<Packet8us>(vec_cmpeq(reinterpret_cast<Packet8us>(select), p8us_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf pblend(const Selector<8>& ifPacket, const Packet8bf& thenPacket, const Packet8bf& elsePacket) {
  return pblend<Packet8us>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet16c pblend(const Selector<16>& ifPacket, const Packet16c& thenPacket, const Packet16c& elsePacket) {
  Packet16uc select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7],
                       ifPacket.select[8], ifPacket.select[9], ifPacket.select[10], ifPacket.select[11],
                       ifPacket.select[12], ifPacket.select[13], ifPacket.select[14], ifPacket.select[15] };

  Packet16uc mask = reinterpret_cast<Packet16uc>(vec_cmpeq(reinterpret_cast<Packet16uc>(select), p16uc_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet16uc pblend(const Selector<16>& ifPacket, const Packet16uc& thenPacket, const Packet16uc& elsePacket) {
  Packet16uc select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7],
                       ifPacket.select[8], ifPacket.select[9], ifPacket.select[10], ifPacket.select[11],
                       ifPacket.select[12], ifPacket.select[13], ifPacket.select[14], ifPacket.select[15] };

  Packet16uc mask = reinterpret_cast<Packet16uc>(vec_cmpeq(reinterpret_cast<Packet16uc>(select), p16uc_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<bfloat16, unsigned short int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<unsigned short int, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return vec_cts(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4ui pcast<Packet4f, Packet4ui>(const Packet4f& a) {
  return vec_ctu(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return vec_ctf(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4ui, Packet4f>(const Packet4ui& a) {
  return vec_ctf(a,0);
}

template<> EIGEN_STRONG_INLINE Packet8us pcast<Packet8bf, Packet8us>(const Packet8bf& a) {
  Packet4f float_even = Bf16ToF32Even(a);
  Packet4f float_odd = Bf16ToF32Odd(a);
  Packet4ui int_even = pcast<Packet4f, Packet4ui>(float_even);
  Packet4ui int_odd = pcast<Packet4f, Packet4ui>(float_odd);
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(low_mask, 0x0000FFFF);
  Packet4ui low_even = pand<Packet4ui>(int_even, p4ui_low_mask);
  Packet4ui low_odd = pand<Packet4ui>(int_odd, p4ui_low_mask);

  //Check values that are bigger than USHRT_MAX (0xFFFF)
  Packet4bi overflow_selector;
  if(vec_any_gt(int_even, p4ui_low_mask)){
    overflow_selector = vec_cmpgt(int_even, p4ui_low_mask);
    low_even = vec_sel(low_even, p4ui_low_mask, overflow_selector);
  }
  if(vec_any_gt(int_odd, p4ui_low_mask)){
    overflow_selector = vec_cmpgt(int_odd, p4ui_low_mask);
    low_odd = vec_sel(low_even, p4ui_low_mask, overflow_selector);
  }

  low_odd = plogical_shift_left<16>(low_odd);

  Packet4ui int_final = por<Packet4ui>(low_even, low_odd);
  return reinterpret_cast<Packet8us>(int_final);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcast<Packet8us, Packet8bf>(const Packet8us& a) {
  //short -> int -> float -> bfloat16
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(low_mask, 0x0000FFFF);
  Packet4ui int_cast = reinterpret_cast<Packet4ui>(a);
  Packet4ui int_even = pand<Packet4ui>(int_cast, p4ui_low_mask);
  Packet4ui int_odd = plogical_shift_right<16>(int_cast);
  Packet4f float_even = pcast<Packet4ui, Packet4f>(int_even);
  Packet4f float_odd = pcast<Packet4ui, Packet4f>(int_odd);
  return F32ToBf16(float_even, float_odd);
}


template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet4f>(const Packet4f& a) {
  return reinterpret_cast<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f,Packet4i>(const Packet4i& a) {
  return reinterpret_cast<Packet4f>(a);
}



//---------- double ----------
#ifdef __VSX__
typedef __vector double              Packet2d;
typedef __vector unsigned long long  Packet2ul;
typedef __vector long long           Packet2l;
#if EIGEN_COMP_CLANG
typedef Packet2ul                    Packet2bl;
#else
typedef __vector __bool long         Packet2bl;
#endif

static Packet2l  p2l_ONE  = { 1, 1 };
static Packet2l  p2l_ZERO = reinterpret_cast<Packet2l>(p4i_ZERO);
static Packet2ul p2ul_SIGN = { 0x8000000000000000ull, 0x8000000000000000ull };
static Packet2ul p2ul_PREV0DOT5 = { 0x3FDFFFFFFFFFFFFFull, 0x3FDFFFFFFFFFFFFFull };
static Packet2d  p2d_ONE  = { 1.0, 1.0 };
static Packet2d  p2d_ZERO = reinterpret_cast<Packet2d>(p4f_ZERO);
static Packet2d  p2d_MZERO = { numext::bit_cast<double>(0x8000000000000000ull),
                               numext::bit_cast<double>(0x8000000000000000ull) };

#ifdef _BIG_ENDIAN
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(p2d_ZERO), reinterpret_cast<Packet4f>(p2d_ONE), 8));
#else
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(p2d_ONE), reinterpret_cast<Packet4f>(p2d_ZERO), 8));
#endif

template<int index> Packet2d vec_splat_dbl(Packet2d& a)
{
  return vec_splat(a, index);
}

template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 1,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasMin  = 1,
    HasMax  = 1,
    HasAbs  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 0,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet2d> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2d half; };

inline std::ostream & operator <<(std::ostream & s, const Packet2l & v)
{
  union {
    Packet2l   v;
    int64_t n[2];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2d & v)
{
  union {
    Packet2d   v;
    double n[2];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1];
  return s;
}

// Need to define them first or we get specialization after instantiation errors
template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD
  return vec_xl(0, const_cast<double *>(from)); // cast needed by Clang
}

template<> EIGEN_STRONG_INLINE void pstore<double>(double*   to, const Packet2d& from)
{
  EIGEN_DEBUG_ALIGNED_STORE
  vec_xst(from, 0, to);
}

template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double&  from) {
  Packet2d v = {from, from};
  return v;
}

template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(unsigned long from) {
  Packet2l v = {static_cast<long long>(from), static_cast<long long>(from)};
  return reinterpret_cast<Packet2d>(v);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  //This way is faster than vec_splat (at least for doubles in Power 9)
  a0 = pset1<Packet2d>(a[0]);
  a1 = pset1<Packet2d>(a[1]);
  a2 = pset1<Packet2d>(a[2]);
  a3 = pset1<Packet2d>(a[3]);
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  EIGEN_ALIGN16 double af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
 return pload<Packet2d>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  EIGEN_ALIGN16 double af[2];
  pstore<double>(af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return pset1<Packet2d>(a) + p2d_COUNTDOWN; }

template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return a + b; }

template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return a - b; }

template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return p2d_ZERO - a; }

template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_madd(a,b,p2d_MZERO); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_div(a,b); }

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return vec_madd(a, b, c); }

template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b)
{
  // NOTE: about 10% slower than vec_min, but consistent with std::min and SSE regarding NaN
  Packet2d ret;
  __asm__ ("xvcmpgedp %x0,%x1,%x2\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
 }

template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b)
{
  // NOTE: about 10% slower than vec_max, but consistent with std::max and SSE regarding NaN
  Packet2d ret;
  __asm__ ("xvcmpgtdp %x0,%x2,%x1\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
}

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b) {
  Packet2d c = reinterpret_cast<Packet2d>(vec_cmpge(a,b));
  return vec_nor(c,c);
}

template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_or(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_xor(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, vec_nor(b, b)); }

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a)
{
    Packet2d t = vec_add(reinterpret_cast<Packet2d>(vec_or(vec_and(reinterpret_cast<Packet2ul>(a), p2ul_SIGN), p2ul_PREV0DOT5)), a);
    Packet2d res;

    __asm__("xvrdpiz %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (t));

    return res;
}
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const  Packet2d& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a)
{
    Packet2d res;

    __asm__("xvrdpic %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (a));

    return res;
}

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return vec_xl(0, const_cast<double*>(from));
}

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*   from)
{
  Packet2d p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet2d>(from);
  else                                  p = ploadu<Packet2d>(from);
  return vec_splat_dbl<0>(p);
}

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double*  to, const Packet2d& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE
  vec_xst(from, 0, to);
}

template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE double  pfirst<Packet2d>(const Packet2d& a) { EIGEN_ALIGN16 double x[2]; pstore<double>(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{
  return reinterpret_cast<Packet2d>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE64));
}
template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) { return vec_abs(a); }

// VSX support varies between different compilers and even different
// versions of the same compiler.  For gcc version >= 4.9.3, we can use
// vec_cts to efficiently convert Packet2d to Packet2l.  Otherwise, use
// a slow version that works with older compilers. 
// Update: apparently vec_cts/vec_ctf intrinsics for 64-bit doubles
// are buggy, https://gcc.gnu.org/bugzilla/show_bug.cgi?id=70963
template<>
inline Packet2l pcast<Packet2d, Packet2l>(const Packet2d& x) {
#if EIGEN_GNUC_AT_LEAST(5, 4) || \
    (EIGEN_GNUC_AT(6, 1) && __GNUC_PATCHLEVEL__ >= 1)
  return vec_cts(x, 0);    // TODO: check clang version.
#else
  double tmp[2];
  memcpy(tmp, &x, sizeof(tmp));
  Packet2l l = { static_cast<long long>(tmp[0]),
                 static_cast<long long>(tmp[1]) };
  return l;
#endif
}

template<>
inline Packet2d pcast<Packet2l, Packet2d>(const Packet2l& x) {
  unsigned long long tmp[2];
  memcpy(tmp, &x, sizeof(tmp));
  Packet2d d = { static_cast<double>(tmp[0]),
                 static_cast<double>(tmp[1]) };
  return d;
}


// Packet2l shifts.
// For POWER8 we simply use vec_sr/l. 
//
// Things are more complicated for POWER7. There is actually a
// vec_xxsxdi intrinsic but it is not supported by some gcc versions.
// So we need to shift by N % 32 and rearrage bytes.
#ifdef __POWER8_VECTOR__

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_left(const Packet2l& a) {
  const Packet2ul shift = { N, N };
  return vec_sl(a, shift); 
}

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_right(const Packet2l& a) {
  const Packet2ul shift = { N, N };
  return vec_sr(a, shift); 
}

#else

// Shifts [A, B, C, D] to [B, 0, D, 0].
// Used to implement left shifts for Packet2l.
EIGEN_ALWAYS_INLINE Packet4i shift_even_left(const Packet4i& a) {
  static const Packet16uc perm = {
      0x14, 0x15, 0x16, 0x17, 0x00, 0x01, 0x02, 0x03, 
      0x1c, 0x1d, 0x1e, 0x1f, 0x08, 0x09, 0x0a, 0x0b };
  #ifdef  _BIG_ENDIAN
    return vec_perm(p4i_ZERO, a, perm);
  #else
    return vec_perm(a, p4i_ZERO, perm);
  #endif
}

// Shifts [A, B, C, D] to [0, A, 0, C].
// Used to implement right shifts for Packet2l.
EIGEN_ALWAYS_INLINE Packet4i shift_odd_right(const Packet4i& a) {
  static const Packet16uc perm = {
      0x04, 0x05, 0x06, 0x07, 0x10, 0x11, 0x12, 0x13, 
      0x0c, 0x0d, 0x0e, 0x0f, 0x18, 0x19, 0x1a, 0x1b };
  #ifdef  _BIG_ENDIAN
    return vec_perm(p4i_ZERO, a, perm);
  #else
    return vec_perm(a, p4i_ZERO, perm);
  #endif
}

template<int N, typename EnableIf = void>
struct plogical_shift_left_impl;

template<int N>
struct plogical_shift_left_impl<N, typename enable_if<(N < 32) && (N >= 0)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned n = static_cast<unsigned>(N);
    const Packet4ui shift = {n, n, n, n};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    static const unsigned m = static_cast<unsigned>(32 - N);
    const Packet4ui shift_right = {m, m, m, m};
    const Packet4i out_hi = vec_sl(ai, shift);
    const Packet4i out_lo = shift_even_left(vec_sr(ai, shift_right));
    return reinterpret_cast<Packet2l>(por<Packet4i>(out_hi, out_lo));
  }
};

template<int N>
struct plogical_shift_left_impl<N, typename enable_if<(N >= 32)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned m = static_cast<unsigned>(N - 32);
    const Packet4ui shift = {m, m, m, m};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    return reinterpret_cast<Packet2l>(shift_even_left(vec_sl(ai, shift)));
  }
};

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_left(const Packet2l& a) {
  return plogical_shift_left_impl<N>::run(a); 
}

template<int N, typename EnableIf = void>
struct plogical_shift_right_impl;

template<int N>
struct plogical_shift_right_impl<N, typename enable_if<(N < 32) && (N >= 0)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned n = static_cast<unsigned>(N);
    const Packet4ui shift = {n, n, n, n};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    static const unsigned m = static_cast<unsigned>(32 - N);
    const Packet4ui shift_left = {m, m, m, m};
    const Packet4i out_lo = vec_sr(ai, shift);
    const Packet4i out_hi = shift_odd_right(vec_sl(ai, shift_left));
    return reinterpret_cast<Packet2l>(por<Packet4i>(out_hi, out_lo));
  }
};

template<int N>
struct plogical_shift_right_impl<N, typename enable_if<(N >= 32)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned m = static_cast<unsigned>(N - 32);
    const Packet4ui shift = {m, m, m, m};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    return reinterpret_cast<Packet2l>(shift_odd_right(vec_sr(ai, shift)));
  }
};

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_right(const Packet2l& a) {
  return plogical_shift_right_impl<N>::run(a); 
}
#endif

template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet2d max_exponent = pset1<Packet2d>(2099.0);
  const Packet2l e = pcast<Packet2d, Packet2l>(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));

  // Split 2^e into four factors and multiply:
  const Packet2l  bias = { 1023, 1023 };
  Packet2l b = plogical_shift_right<2>(e);  // floor(e/4)
  Packet2d c = reinterpret_cast<Packet2d>(plogical_shift_left<52>(b + bias));
  Packet2d out = pmul(pmul(pmul(a, c), c), c); // a * 2^(3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  c = reinterpret_cast<Packet2d>(plogical_shift_left<52>(b + bias)); // 2^(e - 3b)
  out = pmul(out, c); // a * 2^e
  return out;
}


// Extract exponent without existence of Packet2l.
template<>
EIGEN_STRONG_INLINE  
Packet2d pfrexp_generic_get_biased_exponent(const Packet2d& a) {
  return pcast<Packet2l, Packet2d>(plogical_shift_right<52>(reinterpret_cast<Packet2l>(pabs(a))));
}

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d> (const Packet2d& a, Packet2d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  Packet2d b, sum;
  b   = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(a), reinterpret_cast<Packet4f>(a), 8));
  sum = a + b;
  return pfirst<Packet2d>(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst(pmul(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

// min
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst(pmin(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst(pmax(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  Packet2d t0, t1;
  t0 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_HI);
  t1 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_LO);
  kernel.packet[0] = t0;
  kernel.packet[1] = t1;
}

template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  Packet2l select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2bl mask = reinterpret_cast<Packet2bl>( vec_cmpeq(reinterpret_cast<Packet2d>(select), reinterpret_cast<Packet2d>(p2l_ONE)) );
  return vec_sel(elsePacket, thenPacket, mask);
}


#endif // __VSX__
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/CUDA/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2021 C. Antonio Sanchez <cantonios@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_CUDA_H
#define EIGEN_COMPLEX_CUDA_H

// clang-format off
// Many std::complex methods such as operator+, operator-, operator* and
// operator/ are not constexpr. Due to this, GCC and older versions of clang do
// not treat them as device functions and thus Eigen functors making use of
// these operators fail to compile. Here, we manually specialize these
// operators and functors for complex types when building for CUDA to enable
// their use on-device.

#if defined(EIGEN_CUDACC) && defined(EIGEN_GPU_COMPILE_PHASE)
    
// ICC already specializes std::complex<float> and std::complex<double>
// operators, preventing us from making them device functions here.
// This will lead to silent runtime errors if the operators are used on device.
//
// To allow std::complex operator use on device, define _OVERRIDE_COMPLEX_SPECIALIZATION_
// prior to first inclusion of <complex>.  This prevents ICC from adding
// its own specializations, so our custom ones below can be used instead.
#if !(defined(EIGEN_COMP_ICC) && defined(_USE_COMPLEX_SPECIALIZATION_))

// Import Eigen's internal operator specializations.
#define EIGEN_USING_STD_COMPLEX_OPERATORS           \
  using Eigen::complex_operator_detail::operator+;  \
  using Eigen::complex_operator_detail::operator-;  \
  using Eigen::complex_operator_detail::operator*;  \
  using Eigen::complex_operator_detail::operator/;  \
  using Eigen::complex_operator_detail::operator+=; \
  using Eigen::complex_operator_detail::operator-=; \
  using Eigen::complex_operator_detail::operator*=; \
  using Eigen::complex_operator_detail::operator/=; \
  using Eigen::complex_operator_detail::operator==; \
  using Eigen::complex_operator_detail::operator!=;

namespace Eigen {

// Specialized std::complex overloads.
namespace complex_operator_detail {

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_multiply(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  return std::complex<T>(
      a_real * b_real - a_imag * b_imag,
      a_imag * b_real + a_real * b_imag);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide_fast(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  const T norm = (b_real * b_real + b_imag * b_imag);
  return std::complex<T>((a_real * b_real + a_imag * b_imag) / norm,
                          (a_imag * b_real - a_real * b_imag) / norm);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide_stable(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  // Smith's complex division (https://arxiv.org/pdf/1210.4539.pdf),
  // guards against over/under-flow.
  const bool scale_imag = numext::abs(b_imag) <= numext::abs(b_real);
  const T rscale = scale_imag ? T(1) : b_real / b_imag;
  const T iscale = scale_imag ? b_imag / b_real : T(1);
  const T denominator = b_real * rscale + b_imag * iscale;
  return std::complex<T>((a_real * rscale + a_imag * iscale) / denominator, 
                         (a_imag * rscale - a_real * iscale) / denominator);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide(const std::complex<T>& a, const std::complex<T>& b) {
#if EIGEN_FAST_MATH
  return complex_divide_fast(a, b);
#else
  return complex_divide_stable(a, b);
#endif
}

// NOTE: We cannot specialize compound assignment operators with Scalar T,
//         (i.e.  operator@=(const T&), for @=+,-,*,/)
//       since they are already specialized for float/double/long double within
//       the standard <complex> header. We also do not specialize the stream
//       operators.
#define EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(T)                                    \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a) { return a; }                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a) {                                           \
  return std::complex<T>(-numext::real(a), -numext::imag(a));                                   \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return std::complex<T>(numext::real(a) + numext::real(b), numext::imag(a) + numext::imag(b)); \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) + b, numext::imag(a));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a + numext::real(b), numext::imag(b));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return std::complex<T>(numext::real(a) - numext::real(b), numext::imag(a) - numext::imag(b)); \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) - b, numext::imag(a));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a - numext::real(b), -numext::imag(b));                                \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return complex_multiply(a, b);                                                                \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) * b, numext::imag(a) * b);                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a * numext::real(b), a * numext::imag(b));                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return complex_divide(a, b);                                                                  \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) / b, numext::imag(a) / b);                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const T& a, const std::complex<T>& b) {                               \
  return complex_divide(std::complex<T>(a, 0), b);                                              \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator+=(std::complex<T>& a, const std::complex<T>& b) {                     \
  numext::real_ref(a) += numext::real(b);                                                       \
  numext::imag_ref(a) += numext::imag(b);                                                       \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator-=(std::complex<T>& a, const std::complex<T>& b) {                     \
  numext::real_ref(a) -= numext::real(b);                                                       \
  numext::imag_ref(a) -= numext::imag(b);                                                       \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator*=(std::complex<T>& a, const std::complex<T>& b) {                     \
  a = complex_multiply(a, b);                                                                   \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator/=(std::complex<T>& a, const std::complex<T>& b) {                     \
  a = complex_divide(a, b);                                                                     \
  return  a;                                                                                    \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const std::complex<T>& a, const std::complex<T>& b) {                           \
  return numext::real(a) == numext::real(b) && numext::imag(a) == numext::imag(b);              \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const std::complex<T>& a, const T& b) {                                         \
  return numext::real(a) == b && numext::imag(a) == 0;                                          \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const T& a, const std::complex<T>& b) {                                         \
  return a  == numext::real(b) && 0 == numext::imag(b);                                         \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const std::complex<T>& a, const std::complex<T>& b) {                           \
  return !(a == b);                                                                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const std::complex<T>& a, const T& b) {                                         \
  return !(a == b);                                                                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const T& a, const std::complex<T>& b) {                                         \
  return !(a == b);                                                                             \
}

// Do not specialize for long double, since that reduces to double on device.
EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(float)
EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(double)

#undef EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS

  
}  // namespace complex_operator_detail

EIGEN_USING_STD_COMPLEX_OPERATORS

namespace numext {
EIGEN_USING_STD_COMPLEX_OPERATORS
}  // namespace numext

namespace internal {
EIGEN_USING_STD_COMPLEX_OPERATORS

}  // namespace internal
}  // namespace Eigen

#endif  // !(EIGEN_COMP_ICC && _USE_COMPLEX_SPECIALIZATION_)

#endif  // EIGEN_CUDACC && EIGEN_GPU_COMPILE_PHASE

#endif  // EIGEN_COMPLEX_CUDA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/BFloat16.h <==
/* Copyright 2017 The TensorFlow Authors. All Rights Reserved.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
==============================================================================*/

#ifndef EIGEN_BFLOAT16_H
#define EIGEN_BFLOAT16_H

#define BF16_PACKET_FUNCTION(PACKET_F, PACKET_BF16, METHOD)         \
  template <>                                                       \
  EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED  \
  PACKET_BF16 METHOD<PACKET_BF16>(const PACKET_BF16& _x) {          \
    return F32ToBf16(METHOD<PACKET_F>(Bf16ToF32(_x)));              \
  }

namespace Eigen {

struct bfloat16;

namespace bfloat16_impl {

// Make our own __bfloat16_raw definition.
struct __bfloat16_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw() : value(0) {}
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw(unsigned short raw) : value(raw) {}
  unsigned short value;
};

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw raw_uint16_to_bfloat16(unsigned short value);
template <bool AssumeArgumentIsNormalOrInfinityOrZero>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne(float ff);
// Forward declarations of template specializations, to avoid Visual C++ 2019 errors, saying:
// > error C2908: explicit specialization; 'float_to_bfloat16_rtne' has already been instantiated
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<false>(float ff);
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<true>(float ff);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float bfloat16_to_float(__bfloat16_raw h);

struct bfloat16_base : public __bfloat16_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16_base() {}
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16_base(const __bfloat16_raw& h) : __bfloat16_raw(h) {}
};

} // namespace bfloat16_impl

// Class definition.
struct bfloat16 : public bfloat16_impl::bfloat16_base {

  typedef bfloat16_impl::__bfloat16_raw __bfloat16_raw;

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16() {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(const __bfloat16_raw& h) : bfloat16_impl::bfloat16_base(h) {}

  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(bool b)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::raw_uint16_to_bfloat16(b ? 0x3f80 : 0)) {}

  template<class T>
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(T val)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<internal::is_integral<T>::value>(static_cast<float>(val))) {}

  explicit EIGEN_DEVICE_FUNC bfloat16(float f)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<false>(f)) {}

  // Following the convention of numpy, converting between complex and
  // float will lead to loss of imag value.
  template<typename RealScalar>
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(const std::complex<RealScalar>& val)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<false>(static_cast<float>(val.real()))) {}

  EIGEN_DEVICE_FUNC operator float() const {  // NOLINT: Allow implicit conversion to float, because it is lossless.
    return bfloat16_impl::bfloat16_to_float(*this);
  }
};
} // namespace Eigen

namespace std {
template<>
struct numeric_limits<Eigen::bfloat16> {
  static const bool is_specialized = true;
  static const bool is_signed = true;
  static const bool is_integer = false;
  static const bool is_exact = false;
  static const bool has_infinity = true;
  static const bool has_quiet_NaN = true;
  static const bool has_signaling_NaN = true;
  static const float_denorm_style has_denorm = std::denorm_absent;
  static const bool has_denorm_loss = false;
  static const std::float_round_style round_style = numeric_limits<float>::round_style;
  static const bool is_iec559 = false;
  static const bool is_bounded = true;
  static const bool is_modulo = false;
  static const int digits = 8;
  static const int digits10 = 2;
  static const int max_digits10 = 4;
  static const int radix = 2;
  static const int min_exponent = numeric_limits<float>::min_exponent;
  static const int min_exponent10 = numeric_limits<float>::min_exponent10;
  static const int max_exponent = numeric_limits<float>::max_exponent;
  static const int max_exponent10 = numeric_limits<float>::max_exponent10;
  static const bool traps = numeric_limits<float>::traps;
  static const bool tinyness_before = numeric_limits<float>::tinyness_before;

  static Eigen::bfloat16 (min)() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x0080); }
  static Eigen::bfloat16 lowest() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0xff7f); }
  static Eigen::bfloat16 (max)() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f7f); }
  static Eigen::bfloat16 epsilon() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x3c00); }
  static Eigen::bfloat16 round_error() { return Eigen::bfloat16(0x3f00); }
  static Eigen::bfloat16 infinity() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f80); }
  static Eigen::bfloat16 quiet_NaN() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7fc0); }
  static Eigen::bfloat16 signaling_NaN() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f81); }
  static Eigen::bfloat16 denorm_min() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x0001); }
};

// If std::numeric_limits<T> is specialized, should also specialize
// std::numeric_limits<const T>, std::numeric_limits<volatile T>, and
// std::numeric_limits<const volatile T>
// https://stackoverflow.com/a/16519653/
template<>
struct numeric_limits<const Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
template<>
struct numeric_limits<volatile Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
template<>
struct numeric_limits<const volatile Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
} // namespace std

namespace Eigen {

namespace bfloat16_impl {

// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#if !defined(EIGEN_HAS_NATIVE_BF16) || (EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC) // Emulate support for bfloat16 floats

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
// We need to provide emulated *host-side* BF16 operators for clang.
#pragma push_macro("EIGEN_DEVICE_FUNC")
#undef EIGEN_DEVICE_FUNC
#if defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_NATIVE_BF16)
#define EIGEN_DEVICE_FUNC __host__
#else // both host and device need emulated ops.
#define EIGEN_DEVICE_FUNC __host__ __device__
#endif
#endif

// Definitions for CPUs, mostly working through conversion
// to/from fp32.

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const bfloat16& a, const int& b) {
  return bfloat16(float(a) + static_cast<float>(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const int& a, const bfloat16& b) {
  return bfloat16(static_cast<float>(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator * (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) * float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator - (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) - float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator / (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) / float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator - (const bfloat16& a) {
  bfloat16 result;
  result.value = a.value ^ 0x8000;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator += (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) + float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator *= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) * float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator -= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) - float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator /= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) / float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator++(bfloat16& a) {
  a += bfloat16(1);
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator--(bfloat16& a) {
  a -= bfloat16(1);
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator++(bfloat16& a, int) {
  bfloat16 original_value = a;
  ++a;
  return original_value;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator--(bfloat16& a, int) {
  bfloat16 original_value = a;
  --a;
  return original_value;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const bfloat16& a, const bfloat16& b) {
  return numext::equal_strict(float(a),float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const bfloat16& a, const bfloat16& b) {
  return numext::not_equal_strict(float(a), float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const bfloat16& a, const bfloat16& b) {
  return float(a) < float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const bfloat16& a, const bfloat16& b) {
  return float(a) <= float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const bfloat16& a, const bfloat16& b) {
  return float(a) > float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const bfloat16& a, const bfloat16& b) {
  return float(a) >= float(b);
}

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
#pragma pop_macro("EIGEN_DEVICE_FUNC")
#endif
#endif  // Emulate support for bfloat16 floats

// Division by an index. Do it in full float precision to avoid accuracy
// issues in converting the denominator to bfloat16.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator / (const bfloat16& a, Index b) {
  return bfloat16(static_cast<float>(a) / static_cast<float>(b));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw truncate_to_bfloat16(const float v) {
  __bfloat16_raw output;
  if (Eigen::numext::isnan EIGEN_NOT_A_MACRO(v)) {
    output.value = std::signbit(v) ? 0xFFC0: 0x7FC0;
    return output;
  }
  const uint16_t* p = reinterpret_cast<const uint16_t*>(&v);
#if defined(__BYTE_ORDER__) && __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
  output.value = p[0];
#else
  output.value = p[1];
#endif
  return output;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw raw_uint16_to_bfloat16(numext::uint16_t value) {
  return __bfloat16_raw(value);
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR numext::uint16_t raw_bfloat16_as_uint16(const __bfloat16_raw& bf) {
  return bf.value;
}

// float_to_bfloat16_rtne template specialization that does not make any
// assumption about the value of its function argument (ff).
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<false>(float ff) {
#if (defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_HIP_BF16))
  // Nothing to do here
#else
  __bfloat16_raw output;

  if (Eigen::numext::isnan EIGEN_NOT_A_MACRO(ff)) {
    // If the value is a NaN, squash it to a qNaN with msb of fraction set,
    // this makes sure after truncation we don't end up with an inf.
    //
    // qNaN magic: All exponent bits set + most significant bit of fraction
    // set.
    output.value = std::signbit(ff) ? 0xFFC0: 0x7FC0;
  } else {
    // Fast rounding algorithm that rounds a half value to nearest even. This
    // reduces expected error when we convert a large number of floats. Here
    // is how it works:
    //
    // Definitions:
    // To convert a float 32 to bfloat16, a float 32 can be viewed as 32 bits
    // with the following tags:
    //
    // Sign |  Exp (8 bits) | Frac (23 bits)
    //  S     EEEEEEEE         FFFFFFLRTTTTTTTTTTTTTTT
    //
    //  S: Sign bit.
    //  E: Exponent bits.
    //  F: First 6 bits of fraction.
    //  L: Least significant bit of resulting bfloat16 if we truncate away the
    //  rest of the float32. This is also the 7th bit of fraction
    //  R: Rounding bit, 8th bit of fraction.
    //  T: Sticky bits, rest of fraction, 15 bits.
    //
    // To round half to nearest even, there are 3 cases where we want to round
    // down (simply truncate the result of the bits away, which consists of
    // rounding bit and sticky bits) and two cases where we want to round up
    // (truncate then add one to the result).
    //
    // The fast converting algorithm simply adds lsb (L) to 0x7fff (15 bits of
    // 1s) as the rounding bias, adds the rounding bias to the input, then
    // truncates the last 16 bits away.
    //
    // To understand how it works, we can analyze this algorithm case by case:
    //
    // 1. L = 0, R = 0:
    //   Expect: round down, this is less than half value.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input may create any carry, depending on
    //   whether there is any value set to 1 in T bits.
    //   - R may be set to 1 if there is a carry.
    //   - L remains 0.
    //   - Note that this case also handles Inf and -Inf, where all fraction
    //   bits, including L, R and Ts are all 0. The output remains Inf after
    //   this algorithm.
    //
    // 2. L = 1, R = 0:
    //   Expect: round down, this is less than half value.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 1 = 0x8000
    //   - Adding rounding bias to input doesn't change sticky bits but
    //   adds 1 to rounding bit.
    //   - L remains 1.
    //
    // 3. L = 0, R = 1, all of T are 0:
    //   Expect: round down, this is exactly at half, the result is already
    //   even (L=0).
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input sets all sticky bits to 1, but
    //   doesn't create a carry.
    //   - R remains 1.
    //   - L remains 0.
    //
    // 4. L = 1, R = 1:
    //   Expect: round up, this is exactly at half, the result needs to be
    //   round to the next even number.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 1 = 0x8000
    //   - Adding rounding bias to input doesn't change sticky bits, but
    //   creates a carry from rounding bit.
    //   - The carry sets L to 0, creates another carry bit and propagate
    //   forward to F bits.
    //   - If all the F bits are 1, a carry then propagates to the exponent
    //   bits, which then creates the minimum value with the next exponent
    //   value. Note that we won't have the case where exponents are all 1,
    //   since that's either a NaN (handled in the other if condition) or inf
    //   (handled in case 1).
    //
    // 5. L = 0, R = 1, any of T is 1:
    //   Expect: round up, this is greater than half.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input creates a carry from sticky bits,
    //   sets rounding bit to 0, then create another carry.
    //   - The second carry sets L to 1.
    //
    // Examples:
    //
    //  Exact half value that is already even:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0     1000000000000000
    //
    //     This falls into case 3. We truncate the rest of 16 bits and no
    //     carry is created into F and L:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0
    //
    //  Exact half value, round to next even number:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 0 1     1000000000000000
    //
    //     This falls into case 4. We create a carry from R and T,
    //     which then propagates into L and F:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0
    //
    //
    //  Max denormal value round to min normal value:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      1 1 1 1 1 1 1     1111111111111111
    //
    //     This falls into case 4. We create a carry from R and T,
    //     propagate into L and F, which then propagates into exponent
    //     bits:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 1      0 0 0 0 0 0 0
    //
    //  Max normal value round to Inf:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     1 1 1 1 1 1 1 0      1 1 1 1 1 1 1     1111111111111111
    //
    //     This falls into case 4. We create a carry from R and T,
    //     propagate into L and F, which then propagates into exponent
    //     bits:
    //
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     1 1 1 1 1 1 1 1      0 0 0 0 0 0 0

    // At this point, ff must be either a normal float, or +/-infinity.
    output = float_to_bfloat16_rtne<true>(ff);
  }
  return output;
#endif
}

// float_to_bfloat16_rtne template specialization that assumes that its function
// argument (ff) is either a normal floating point number, or +/-infinity, or
// zero. Used to improve the runtime performance of conversion from an integer
// type to bfloat16.
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<true>(float ff) {
#if (defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_HIP_BF16))
    // Nothing to do here
#else
    numext::uint32_t input = numext::bit_cast<numext::uint32_t>(ff);
    __bfloat16_raw output;

    // Least significant bit of resulting bfloat.
    numext::uint32_t lsb = (input >> 16) & 1;
    numext::uint32_t rounding_bias = 0x7fff + lsb;
    input += rounding_bias;
    output.value = static_cast<numext::uint16_t>(input >> 16);
    return output;
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float bfloat16_to_float(__bfloat16_raw h) {
    float result = 0;
    unsigned short* q = reinterpret_cast<unsigned short*>(&result);
#if defined(__BYTE_ORDER__) && __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
    q[0] = h.value;
#else
    q[1] = h.value;
#endif
    return result;
}
// --- standard functions ---

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isinf)(const bfloat16& a) {
  EIGEN_USING_STD(isinf);
  return (isinf)(float(a));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isnan)(const bfloat16& a) {
  EIGEN_USING_STD(isnan);
  return (isnan)(float(a));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isfinite)(const bfloat16& a) {
  return !(isinf EIGEN_NOT_A_MACRO (a)) && !(isnan EIGEN_NOT_A_MACRO (a));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 abs(const bfloat16& a) {
  bfloat16 result;
  result.value = a.value & 0x7FFF;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 exp(const bfloat16& a) {
   return bfloat16(::expf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 expm1(const bfloat16& a) {
  return bfloat16(numext::expm1(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log(const bfloat16& a) {
  return bfloat16(::logf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log1p(const bfloat16& a) {
  return bfloat16(numext::log1p(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log10(const bfloat16& a) {
  return bfloat16(::log10f(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log2(const bfloat16& a) {
  return bfloat16(static_cast<float>(EIGEN_LOG2E) * ::logf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sqrt(const bfloat16& a) {
    return bfloat16(::sqrtf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 pow(const bfloat16& a, const bfloat16& b) {
  return bfloat16(::powf(float(a), float(b)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sin(const bfloat16& a) {
  return bfloat16(::sinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 cos(const bfloat16& a) {
  return bfloat16(::cosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 tan(const bfloat16& a) {
  return bfloat16(::tanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 asin(const bfloat16& a) {
  return bfloat16(::asinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 acos(const bfloat16& a) {
  return bfloat16(::acosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 atan(const bfloat16& a) {
  return bfloat16(::atanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sinh(const bfloat16& a) {
  return bfloat16(::sinhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 cosh(const bfloat16& a) {
  return bfloat16(::coshf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 tanh(const bfloat16& a) {
  return bfloat16(::tanhf(float(a)));
}
#if EIGEN_HAS_CXX11_MATH
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 asinh(const bfloat16& a) {
  return bfloat16(::asinhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 acosh(const bfloat16& a) {
  return bfloat16(::acoshf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 atanh(const bfloat16& a) {
  return bfloat16(::atanhf(float(a)));
}
#endif
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 floor(const bfloat16& a) {
  return bfloat16(::floorf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 ceil(const bfloat16& a) {
  return bfloat16(::ceilf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 rint(const bfloat16& a) {
  return bfloat16(::rintf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 round(const bfloat16& a) {
  return bfloat16(::roundf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmod(const bfloat16& a, const bfloat16& b) {
  return bfloat16(::fmodf(float(a), float(b)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 (min)(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f2 < f1 ? b : a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 (max)(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f1 < f2 ? b : a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmin(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return bfloat16(::fminf(f1, f2));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmax(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return bfloat16(::fmaxf(f1, f2));
}

#ifndef EIGEN_NO_IO
EIGEN_ALWAYS_INLINE std::ostream& operator << (std::ostream& os, const bfloat16& v) {
  os << static_cast<float>(v);
  return os;
}
#endif

} // namespace bfloat16_impl

namespace internal {

template<>
struct random_default_impl<bfloat16, false, false>
{
  static inline bfloat16 run(const bfloat16& x, const bfloat16& y)
  {
    return x + (y-x) * bfloat16(float(std::rand()) / float(RAND_MAX));
  }
  static inline bfloat16 run()
  {
    return run(bfloat16(-1.f), bfloat16(1.f));
  }
};

template<> struct is_arithmetic<bfloat16> { enum { value = true }; };

} // namespace internal

template<> struct NumTraits<Eigen::bfloat16>
    : GenericNumTraits<Eigen::bfloat16>
{
  enum {
    IsSigned = true,
    IsInteger = false,
    IsComplex = false,
    RequireInitialization = false
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 epsilon() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x3c00);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 dummy_precision() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x3D4D);  // bfloat16(5e-2f);

  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 highest() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7F7F);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 lowest() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0xFF7F);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 infinity() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7f80);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 quiet_NaN() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7fc0);
  }
};

} // namespace Eigen

namespace Eigen {
namespace numext {

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isnan)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isnan)(h);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isinf)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isinf)(h);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isfinite)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isfinite)(h);
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bit_cast<Eigen::bfloat16, uint16_t>(const uint16_t& src) {
  return Eigen::bfloat16(Eigen::bfloat16_impl::raw_uint16_to_bfloat16(src));
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC uint16_t bit_cast<uint16_t, Eigen::bfloat16>(const Eigen::bfloat16& src) {
  return Eigen::bfloat16_impl::raw_bfloat16_as_uint16(src);
}

}  // namespace numext
}  // namespace Eigen

#if EIGEN_HAS_STD_HASH
namespace std {
template <>
struct hash<Eigen::bfloat16> {
  EIGEN_STRONG_INLINE std::size_t operator()(const Eigen::bfloat16& a) const {
    return static_cast<std::size_t>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(a));
  }
};
} // namespace std
#endif


#endif // EIGEN_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/ConjHelper.h <==

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARCH_CONJ_HELPER_H
#define EIGEN_ARCH_CONJ_HELPER_H

#define EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(PACKET_CPLX, PACKET_REAL)      \
  template <>                                                           \
  struct conj_helper<PACKET_REAL, PACKET_CPLX, false, false> {          \
    EIGEN_STRONG_INLINE PACKET_CPLX pmadd(const PACKET_REAL& x,         \
                                          const PACKET_CPLX& y,         \
                                          const PACKET_CPLX& c) const { \
      return padd(c, this->pmul(x, y));                                 \
    }                                                                   \
    EIGEN_STRONG_INLINE PACKET_CPLX pmul(const PACKET_REAL& x,          \
                                         const PACKET_CPLX& y) const {  \
      return PACKET_CPLX(Eigen::internal::pmul<PACKET_REAL>(x, y.v));   \
    }                                                                   \
  };                                                                    \
                                                                        \
  template <>                                                           \
  struct conj_helper<PACKET_CPLX, PACKET_REAL, false, false> {          \
    EIGEN_STRONG_INLINE PACKET_CPLX pmadd(const PACKET_CPLX& x,         \
                                          const PACKET_REAL& y,         \
                                          const PACKET_CPLX& c) const { \
      return padd(c, this->pmul(x, y));                                 \
    }                                                                   \
    EIGEN_STRONG_INLINE PACKET_CPLX pmul(const PACKET_CPLX& x,          \
                                         const PACKET_REAL& y) const {  \
      return PACKET_CPLX(Eigen::internal::pmul<PACKET_REAL>(x.v, y));   \
    }                                                                   \
  };

namespace Eigen {
namespace internal {

template<bool Conjugate> struct conj_if;

template<> struct conj_if<true> {
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator()(const T& x) const { return numext::conj(x); }
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T pconj(const T& x) const { return internal::pconj(x); }
};

template<> struct conj_if<false> {
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& operator()(const T& x) const { return x; }
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& pconj(const T& x) const { return x; }
};

// Generic Implementation, assume scalars since the packet-version is
// specialized below.
template<typename LhsType, typename RhsType, bool ConjLhs, bool ConjRhs>
struct conj_helper {
  typedef typename ScalarBinaryOpTraits<LhsType, RhsType>::ReturnType ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmadd(const LhsType& x, const RhsType& y, const ResultType& c) const
  { return this->pmul(x, y) + c; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmul(const LhsType& x, const RhsType& y) const
  { return conj_if<ConjLhs>()(x) * conj_if<ConjRhs>()(y); }
};

template<typename LhsScalar, typename RhsScalar>
struct conj_helper<LhsScalar, RhsScalar, true, true> {
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar>::ReturnType ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmadd(const LhsScalar& x, const RhsScalar& y, const ResultType& c) const
  { return this->pmul(x, y) + c; }

  // We save a conjuation by using the identity conj(a)*conj(b) = conj(a*b).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmul(const LhsScalar& x, const RhsScalar& y) const
  { return numext::conj(x * y); }
};

// Implementation with equal type, use packet operations.
template<typename Packet, bool ConjLhs, bool ConjRhs>
struct conj_helper<Packet, Packet, ConjLhs, ConjRhs>
{
  typedef Packet ResultType;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmadd(const Packet& x, const Packet& y, const Packet& c) const
  { return Eigen::internal::pmadd(conj_if<ConjLhs>().pconj(x), conj_if<ConjRhs>().pconj(y), c); }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmul(const Packet& x, const Packet& y) const
  { return Eigen::internal::pmul(conj_if<ConjLhs>().pconj(x), conj_if<ConjRhs>().pconj(y)); }
};

template<typename Packet>
struct conj_helper<Packet, Packet, true, true>
{
  typedef Packet ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmadd(const Packet& x, const Packet& y, const Packet& c) const
  { return Eigen::internal::pmadd(pconj(x), pconj(y), c); }
  // We save a conjuation by using the identity conj(a)*conj(b) = conj(a*b).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmul(const Packet& x, const Packet& y) const
  { return pconj(Eigen::internal::pmul(x, y)); }
};

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_ARCH_CONJ_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2009-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The exp and log functions of this file initially come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H
#define EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H

namespace Eigen {
namespace internal {

// Creates a Scalar integer type with same bit-width.
template<typename T> struct make_integer;
template<> struct make_integer<float>    { typedef numext::int32_t type; };
template<> struct make_integer<double>   { typedef numext::int64_t type; };
template<> struct make_integer<half>     { typedef numext::int16_t type; };
template<> struct make_integer<bfloat16> { typedef numext::int16_t type; };

template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC  
Packet pfrexp_generic_get_biased_exponent(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  enum { mantissa_bits = numext::numeric_limits<Scalar>::digits - 1};
  return pcast<PacketI, Packet>(plogical_shift_right<mantissa_bits>(preinterpret<PacketI>(pabs(a))));
}

// Safely applies frexp, correctly handles denormals.
// Assumes IEEE floating point format.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic(const Packet& a, Packet& exponent) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename make_unsigned<typename make_integer<Scalar>::type>::type ScalarUI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };

  EIGEN_CONSTEXPR ScalarUI scalar_sign_mantissa_mask = 
      ~(((ScalarUI(1) << int(ExponentBits)) - ScalarUI(1)) << int(MantissaBits)); // ~0x7f800000
  const Packet sign_mantissa_mask = pset1frombits<Packet>(static_cast<ScalarUI>(scalar_sign_mantissa_mask)); 
  const Packet half = pset1<Packet>(Scalar(0.5));
  const Packet zero = pzero(a);
  const Packet normal_min = pset1<Packet>((numext::numeric_limits<Scalar>::min)()); // Minimum normal value, 2^-126
  
  // To handle denormals, normalize by multiplying by 2^(int(MantissaBits)+1).
  const Packet is_denormal = pcmp_lt(pabs(a), normal_min);
  EIGEN_CONSTEXPR ScalarUI scalar_normalization_offset = ScalarUI(int(MantissaBits) + 1); // 24
  // The following cannot be constexpr because bfloat16(uint16_t) is not constexpr.
  const Scalar scalar_normalization_factor = Scalar(ScalarUI(1) << int(scalar_normalization_offset)); // 2^24
  const Packet normalization_factor = pset1<Packet>(scalar_normalization_factor);  
  const Packet normalized_a = pselect(is_denormal, pmul(a, normalization_factor), a);
  
  // Determine exponent offset: -126 if normal, -126-24 if denormal
  const Scalar scalar_exponent_offset = -Scalar((ScalarUI(1)<<(int(ExponentBits)-1)) - ScalarUI(2)); // -126
  Packet exponent_offset = pset1<Packet>(scalar_exponent_offset);
  const Packet normalization_offset = pset1<Packet>(-Scalar(scalar_normalization_offset)); // -24
  exponent_offset = pselect(is_denormal, padd(exponent_offset, normalization_offset), exponent_offset);
  
  // Determine exponent and mantissa from normalized_a.
  exponent = pfrexp_generic_get_biased_exponent(normalized_a);
  // Zero, Inf and NaN return 'a' unmodified, exponent is zero
  // (technically the exponent is unspecified for inf/NaN, but GCC/Clang set it to zero)
  const Scalar scalar_non_finite_exponent = Scalar((ScalarUI(1) << int(ExponentBits)) - ScalarUI(1));  // 255
  const Packet non_finite_exponent = pset1<Packet>(scalar_non_finite_exponent);
  const Packet is_zero_or_not_finite = por(pcmp_eq(a, zero), pcmp_eq(exponent, non_finite_exponent));
  const Packet m = pselect(is_zero_or_not_finite, a, por(pand(normalized_a, sign_mantissa_mask), half));
  exponent = pselect(is_zero_or_not_finite, zero, padd(exponent, exponent_offset));  
  return m;
}

// Safely applies ldexp, correctly handles overflows, underflows and denormals.
// Assumes IEEE floating point format.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pldexp_generic(const Packet& a, const Packet& exponent) {
  // We want to return a * 2^exponent, allowing for all possible integer
  // exponents without overflowing or underflowing in intermediate
  // computations.
  //
  // Since 'a' and the output can be denormal, the maximum range of 'exponent'
  // to consider for a float is:
  //   -255-23 -> 255+23
  // Below -278 any finite float 'a' will become zero, and above +278 any
  // finite float will become inf, including when 'a' is the smallest possible 
  // denormal.
  //
  // Unfortunately, 2^(278) cannot be represented using either one or two
  // finite normal floats, so we must split the scale factor into at least
  // three parts. It turns out to be faster to split 'exponent' into four
  // factors, since [exponent>>2] is much faster to compute that [exponent/3].
  //
  // Set e = min(max(exponent, -278), 278);
  //     b = floor(e/4);
  //   out = ((((a * 2^(b)) * 2^(b)) * 2^(b)) * 2^(e-3*b))
  //
  // This will avoid any intermediate overflows and correctly handle 0, inf,
  // NaN cases.
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<PacketI>::type ScalarI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };

  const Packet max_exponent = pset1<Packet>(Scalar((ScalarI(1)<<int(ExponentBits)) + ScalarI(int(MantissaBits) - 1)));  // 278
  const PacketI bias = pset1<PacketI>((ScalarI(1)<<(int(ExponentBits)-1)) - ScalarI(1));  // 127
  const PacketI e = pcast<Packet, PacketI>(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  PacketI b = parithmetic_shift_right<2>(e); // floor(e/4);
  Packet c = preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(padd(b, bias)));  // 2^b
  Packet out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  b = psub(psub(psub(e, b), b), b); // e - 3b
  c = preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(padd(b, bias)));  // 2^(e-3*b)
  out = pmul(out, c);
  return out;
}

// Explicitly multiplies 
//    a * (2^e)
// clamping e to the range
// [NumTraits<Scalar>::min_exponent()-2, NumTraits<Scalar>::max_exponent()]
//
// This is approx 7x faster than pldexp_impl, but will prematurely over/underflow
// if 2^e doesn't fit into a normal floating-point Scalar.
//
// Assumes IEEE floating point format
template<typename Packet>
struct pldexp_fast_impl {
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<PacketI>::type ScalarI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };
  
  static EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
  Packet run(const Packet& a, const Packet& exponent) {
    const Packet bias = pset1<Packet>(Scalar((ScalarI(1)<<(int(ExponentBits)-1)) - ScalarI(1)));  // 127
    const Packet limit = pset1<Packet>(Scalar((ScalarI(1)<<int(ExponentBits)) - ScalarI(1)));     // 255
    // restrict biased exponent between 0 and 255 for float.
    const PacketI e = pcast<Packet, PacketI>(pmin(pmax(padd(exponent, bias), pzero(limit)), limit)); // exponent + 127
    // return a * (2^e)
    return pmul(a, preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(e)));
  }
};

// Natural or base 2 logarithm.
// Computes log(x) as log(2^e * m) = C*e + log(m), where the constant C =log(2)
// and m is in the range [sqrt(1/2),sqrt(2)). In this range, the logarithm can
// be easily approximated by a polynomial centered on m=1 for stability.
// TODO(gonnet): Further reduce the interval allowing for lower-degree
//               polynomial interpolants -> ... -> profit!
template <typename Packet, bool base2>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_impl_float(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1              = pset1<Packet>(1.0f);
  const Packet cst_neg_half       = pset1<Packet>(-0.5f);
  // The smallest non denormalized float number.
  const Packet cst_min_norm_pos   = pset1frombits<Packet>( 0x00800000u);
  const Packet cst_minus_inf      = pset1frombits<Packet>( 0xff800000u);
  const Packet cst_pos_inf        = pset1frombits<Packet>( 0x7f800000u);

  // Polynomial coefficients.
  const Packet cst_cephes_SQRTHF = pset1<Packet>(0.707106781186547524f);
  const Packet cst_cephes_log_p0 = pset1<Packet>(7.0376836292E-2f);
  const Packet cst_cephes_log_p1 = pset1<Packet>(-1.1514610310E-1f);
  const Packet cst_cephes_log_p2 = pset1<Packet>(1.1676998740E-1f);
  const Packet cst_cephes_log_p3 = pset1<Packet>(-1.2420140846E-1f);
  const Packet cst_cephes_log_p4 = pset1<Packet>(+1.4249322787E-1f);
  const Packet cst_cephes_log_p5 = pset1<Packet>(-1.6668057665E-1f);
  const Packet cst_cephes_log_p6 = pset1<Packet>(+2.0000714765E-1f);
  const Packet cst_cephes_log_p7 = pset1<Packet>(-2.4999993993E-1f);
  const Packet cst_cephes_log_p8 = pset1<Packet>(+3.3333331174E-1f);

  // Truncate input values to the minimum positive normal.
  x = pmax(x, cst_min_norm_pos);

  Packet e;
  // extract significant in the range [0.5,1) and exponent
  x = pfrexp(x,e);

  // part2: Shift the inputs from the range [0.5,1) to [sqrt(1/2),sqrt(2))
  // and shift by -1. The values are then centered around 0, which improves
  // the stability of the polynomial evaluation.
  //   if( x < SQRTHF ) {
  //     e -= 1;
  //     x = x + x - 1.0;
  //   } else { x = x - 1.0; }
  Packet mask = pcmp_lt(x, cst_cephes_SQRTHF);
  Packet tmp = pand(x, mask);
  x = psub(x, cst_1);
  e = psub(e, pand(cst_1, mask));
  x = padd(x, tmp);

  Packet x2 = pmul(x, x);
  Packet x3 = pmul(x2, x);

  // Evaluate the polynomial approximant of degree 8 in three parts, probably
  // to improve instruction-level parallelism.
  Packet y, y1, y2;
  y  = pmadd(cst_cephes_log_p0, x, cst_cephes_log_p1);
  y1 = pmadd(cst_cephes_log_p3, x, cst_cephes_log_p4);
  y2 = pmadd(cst_cephes_log_p6, x, cst_cephes_log_p7);
  y  = pmadd(y, x, cst_cephes_log_p2);
  y1 = pmadd(y1, x, cst_cephes_log_p5);
  y2 = pmadd(y2, x, cst_cephes_log_p8);
  y  = pmadd(y, x3, y1);
  y  = pmadd(y, x3, y2);
  y  = pmul(y, x3);

  y = pmadd(cst_neg_half, x2, y);
  x = padd(x, y);

  // Add the logarithm of the exponent back to the result of the interpolation.
  if (base2) {
    const Packet cst_log2e = pset1<Packet>(static_cast<float>(EIGEN_LOG2E));
    x = pmadd(x, cst_log2e, e);
  } else {
    const Packet cst_ln2 = pset1<Packet>(static_cast<float>(EIGEN_LN2));
    x = pmadd(e, cst_ln2, x);
  }

  Packet invalid_mask = pcmp_lt_or_nan(_x, pzero(_x));
  Packet iszero_mask  = pcmp_eq(_x,pzero(_x));
  Packet pos_inf_mask = pcmp_eq(_x,cst_pos_inf);
  // Filter out invalid inputs, i.e.:
  //  - negative arg will be NAN
  //  - 0 will be -INF
  //  - +INF will be +INF
  return pselect(iszero_mask, cst_minus_inf,
                              por(pselect(pos_inf_mask,cst_pos_inf,x), invalid_mask));
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_float(const Packet _x)
{
  return plog_impl_float<Packet, /* base2 */ false>(_x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_float(const Packet _x)
{
  return plog_impl_float<Packet, /* base2 */ true>(_x);
}

/* Returns the base e (2.718...) or base 2 logarithm of x.
 * The argument is separated into its exponent and fractional parts.
 * The logarithm of the fraction in the interval [sqrt(1/2), sqrt(2)],
 * is approximated by
 *
 *     log(1+x) = x - 0.5 x**2 + x**3 P(x)/Q(x).
 *
 * for more detail see: http://www.netlib.org/cephes/
 */
template <typename Packet, bool base2>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_impl_double(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1              = pset1<Packet>(1.0);
  const Packet cst_neg_half       = pset1<Packet>(-0.5);
  // The smallest non denormalized double.
  const Packet cst_min_norm_pos   = pset1frombits<Packet>( static_cast<uint64_t>(0x0010000000000000ull));
  const Packet cst_minus_inf      = pset1frombits<Packet>( static_cast<uint64_t>(0xfff0000000000000ull));
  const Packet cst_pos_inf        = pset1frombits<Packet>( static_cast<uint64_t>(0x7ff0000000000000ull));


 // Polynomial Coefficients for log(1+x) = x - x**2/2 + x**3 P(x)/Q(x)
 //                             1/sqrt(2) <= x < sqrt(2)
  const Packet cst_cephes_SQRTHF = pset1<Packet>(0.70710678118654752440E0);
  const Packet cst_cephes_log_p0 = pset1<Packet>(1.01875663804580931796E-4);
  const Packet cst_cephes_log_p1 = pset1<Packet>(4.97494994976747001425E-1);
  const Packet cst_cephes_log_p2 = pset1<Packet>(4.70579119878881725854E0);
  const Packet cst_cephes_log_p3 = pset1<Packet>(1.44989225341610930846E1);
  const Packet cst_cephes_log_p4 = pset1<Packet>(1.79368678507819816313E1);
  const Packet cst_cephes_log_p5 = pset1<Packet>(7.70838733755885391666E0);

  const Packet cst_cephes_log_q0 = pset1<Packet>(1.0);
  const Packet cst_cephes_log_q1 = pset1<Packet>(1.12873587189167450590E1);
  const Packet cst_cephes_log_q2 = pset1<Packet>(4.52279145837532221105E1);
  const Packet cst_cephes_log_q3 = pset1<Packet>(8.29875266912776603211E1);
  const Packet cst_cephes_log_q4 = pset1<Packet>(7.11544750618563894466E1);
  const Packet cst_cephes_log_q5 = pset1<Packet>(2.31251620126765340583E1);

  // Truncate input values to the minimum positive normal.
  x = pmax(x, cst_min_norm_pos);

  Packet e;
  // extract significant in the range [0.5,1) and exponent
  x = pfrexp(x,e);
  
  // Shift the inputs from the range [0.5,1) to [sqrt(1/2),sqrt(2))
  // and shift by -1. The values are then centered around 0, which improves
  // the stability of the polynomial evaluation.
  //   if( x < SQRTHF ) {
  //     e -= 1;
  //     x = x + x - 1.0;
  //   } else { x = x - 1.0; }
  Packet mask = pcmp_lt(x, cst_cephes_SQRTHF);
  Packet tmp = pand(x, mask);
  x = psub(x, cst_1);
  e = psub(e, pand(cst_1, mask));
  x = padd(x, tmp);

  Packet x2 = pmul(x, x);
  Packet x3 = pmul(x2, x);

  // Evaluate the polynomial approximant , probably to improve instruction-level parallelism.
  // y = x - 0.5*x^2 + x^3 * polevl( x, P, 5 ) / p1evl( x, Q, 5 ) );
  Packet y, y1, y_;
  y  = pmadd(cst_cephes_log_p0, x, cst_cephes_log_p1);
  y1 = pmadd(cst_cephes_log_p3, x, cst_cephes_log_p4);
  y  = pmadd(y, x, cst_cephes_log_p2);
  y1 = pmadd(y1, x, cst_cephes_log_p5);
  y_ = pmadd(y, x3, y1);

  y  = pmadd(cst_cephes_log_q0, x, cst_cephes_log_q1);
  y1 = pmadd(cst_cephes_log_q3, x, cst_cephes_log_q4);
  y  = pmadd(y, x, cst_cephes_log_q2);
  y1 = pmadd(y1, x, cst_cephes_log_q5);
  y  = pmadd(y, x3, y1);

  y_ = pmul(y_, x3);
  y  = pdiv(y_, y);

  y = pmadd(cst_neg_half, x2, y);
  x = padd(x, y);

  // Add the logarithm of the exponent back to the result of the interpolation.
  if (base2) {
    const Packet cst_log2e = pset1<Packet>(static_cast<double>(EIGEN_LOG2E));
    x = pmadd(x, cst_log2e, e);
  } else {
    const Packet cst_ln2 = pset1<Packet>(static_cast<double>(EIGEN_LN2));
    x = pmadd(e, cst_ln2, x);
  }

  Packet invalid_mask = pcmp_lt_or_nan(_x, pzero(_x));
  Packet iszero_mask  = pcmp_eq(_x,pzero(_x));
  Packet pos_inf_mask = pcmp_eq(_x,cst_pos_inf);
  // Filter out invalid inputs, i.e.:
  //  - negative arg will be NAN
  //  - 0 will be -INF
  //  - +INF will be +INF
  return pselect(iszero_mask, cst_minus_inf,
                              por(pselect(pos_inf_mask,cst_pos_inf,x), invalid_mask));
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_double(const Packet _x)
{
  return plog_impl_double<Packet, /* base2 */ false>(_x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_double(const Packet _x)
{
  return plog_impl_double<Packet, /* base2 */ true>(_x);
}

/** \internal \returns log(1 + x) computed using W. Kahan's formula.
    See: http://www.plunk.org/~hatch/rightway.php
 */
template<typename Packet>
Packet generic_plog1p(const Packet& x)
{
  typedef typename unpacket_traits<Packet>::type ScalarType;
  const Packet one = pset1<Packet>(ScalarType(1));
  Packet xp1 = padd(x, one);
  Packet small_mask = pcmp_eq(xp1, one);
  Packet log1 = plog(xp1);
  Packet inf_mask = pcmp_eq(xp1, log1);
  Packet log_large = pmul(x, pdiv(log1, psub(xp1, one)));
  return pselect(por(small_mask, inf_mask), x, log_large);
}

/** \internal \returns exp(x)-1 computed using W. Kahan's formula.
    See: http://www.plunk.org/~hatch/rightway.php
 */
template<typename Packet>
Packet generic_expm1(const Packet& x)
{
  typedef typename unpacket_traits<Packet>::type ScalarType;
  const Packet one = pset1<Packet>(ScalarType(1));
  const Packet neg_one = pset1<Packet>(ScalarType(-1));
  Packet u = pexp(x);
  Packet one_mask = pcmp_eq(u, one);
  Packet u_minus_one = psub(u, one);
  Packet neg_one_mask = pcmp_eq(u_minus_one, neg_one);
  Packet logu = plog(u);
  // The following comparison is to catch the case where
  // exp(x) = +inf. It is written in this way to avoid having
  // to form the constant +inf, which depends on the packet
  // type.
  Packet pos_inf_mask = pcmp_eq(logu, u);
  Packet expm1 = pmul(u_minus_one, pdiv(x, logu));
  expm1 = pselect(pos_inf_mask, u, expm1);
  return pselect(one_mask,
                 x,
                 pselect(neg_one_mask,
                         neg_one,
                         expm1));
}


// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_float(const Packet _x)
{
  const Packet cst_1      = pset1<Packet>(1.0f);
  const Packet cst_half   = pset1<Packet>(0.5f);
  const Packet cst_exp_hi = pset1<Packet>( 88.723f);
  const Packet cst_exp_lo = pset1<Packet>(-88.723f);

  const Packet cst_cephes_LOG2EF = pset1<Packet>(1.44269504088896341f);
  const Packet cst_cephes_exp_p0 = pset1<Packet>(1.9875691500E-4f);
  const Packet cst_cephes_exp_p1 = pset1<Packet>(1.3981999507E-3f);
  const Packet cst_cephes_exp_p2 = pset1<Packet>(8.3334519073E-3f);
  const Packet cst_cephes_exp_p3 = pset1<Packet>(4.1665795894E-2f);
  const Packet cst_cephes_exp_p4 = pset1<Packet>(1.6666665459E-1f);
  const Packet cst_cephes_exp_p5 = pset1<Packet>(5.0000001201E-1f);

  // Clamp x.
  Packet x = pmax(pmin(_x, cst_exp_hi), cst_exp_lo);

  // Express exp(x) as exp(m*ln(2) + r), start by extracting
  // m = floor(x/ln(2) + 0.5).
  Packet m = pfloor(pmadd(x, cst_cephes_LOG2EF, cst_half));

  // Get r = x - m*ln(2). If no FMA instructions are available, m*ln(2) is
  // subtracted out in two parts, m*C1+m*C2 = m*ln(2), to avoid accumulating
  // truncation errors.
  const Packet cst_cephes_exp_C1 = pset1<Packet>(-0.693359375f);
  const Packet cst_cephes_exp_C2 = pset1<Packet>(2.12194440e-4f);
  Packet r = pmadd(m, cst_cephes_exp_C1, x);
  r = pmadd(m, cst_cephes_exp_C2, r);

  Packet r2 = pmul(r, r);
  Packet r3 = pmul(r2, r);

  // Evaluate the polynomial approximant,improved by instruction-level parallelism.
  Packet y, y1, y2;
  y  = pmadd(cst_cephes_exp_p0, r, cst_cephes_exp_p1);
  y1 = pmadd(cst_cephes_exp_p3, r, cst_cephes_exp_p4);
  y2 = padd(r, cst_1);
  y  = pmadd(y, r, cst_cephes_exp_p2);
  y1 = pmadd(y1, r, cst_cephes_exp_p5);
  y  = pmadd(y, r3, y1);
  y  = pmadd(y, r2, y2);

  // Return 2^m * exp(r).
  // TODO: replace pldexp with faster implementation since y in [-1, 1).
  return pmax(pldexp(y,m), _x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_double(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1 = pset1<Packet>(1.0);
  const Packet cst_2 = pset1<Packet>(2.0);
  const Packet cst_half = pset1<Packet>(0.5);

  const Packet cst_exp_hi = pset1<Packet>(709.784);
  const Packet cst_exp_lo = pset1<Packet>(-709.784);

  const Packet cst_cephes_LOG2EF = pset1<Packet>(1.4426950408889634073599);
  const Packet cst_cephes_exp_p0 = pset1<Packet>(1.26177193074810590878e-4);
  const Packet cst_cephes_exp_p1 = pset1<Packet>(3.02994407707441961300e-2);
  const Packet cst_cephes_exp_p2 = pset1<Packet>(9.99999999999999999910e-1);
  const Packet cst_cephes_exp_q0 = pset1<Packet>(3.00198505138664455042e-6);
  const Packet cst_cephes_exp_q1 = pset1<Packet>(2.52448340349684104192e-3);
  const Packet cst_cephes_exp_q2 = pset1<Packet>(2.27265548208155028766e-1);
  const Packet cst_cephes_exp_q3 = pset1<Packet>(2.00000000000000000009e0);
  const Packet cst_cephes_exp_C1 = pset1<Packet>(0.693145751953125);
  const Packet cst_cephes_exp_C2 = pset1<Packet>(1.42860682030941723212e-6);

  Packet tmp, fx;

  // clamp x
  x = pmax(pmin(x, cst_exp_hi), cst_exp_lo);
  // Express exp(x) as exp(g + n*log(2)).
  fx = pmadd(cst_cephes_LOG2EF, x, cst_half);

  // Get the integer modulus of log(2), i.e. the "n" described above.
  fx = pfloor(fx);

  // Get the remainder modulo log(2), i.e. the "g" described above. Subtract
  // n*log(2) out in two steps, i.e. n*C1 + n*C2, C1+C2=log2 to get the last
  // digits right.
  tmp = pmul(fx, cst_cephes_exp_C1);
  Packet z = pmul(fx, cst_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  Packet x2 = pmul(x, x);

  // Evaluate the numerator polynomial of the rational interpolant.
  Packet px = cst_cephes_exp_p0;
  px = pmadd(px, x2, cst_cephes_exp_p1);
  px = pmadd(px, x2, cst_cephes_exp_p2);
  px = pmul(px, x);

  // Evaluate the denominator polynomial of the rational interpolant.
  Packet qx = cst_cephes_exp_q0;
  qx = pmadd(qx, x2, cst_cephes_exp_q1);
  qx = pmadd(qx, x2, cst_cephes_exp_q2);
  qx = pmadd(qx, x2, cst_cephes_exp_q3);

  // I don't really get this bit, copied from the SSE2 routines, so...
  // TODO(gonnet): Figure out what is going on here, perhaps find a better
  // rational interpolant?
  x = pdiv(px, psub(qx, px));
  x = pmadd(cst_2, x, cst_1);

  // Construct the result 2^n * exp(g) = e * x. The max is used to catch
  // non-finite values in the input.
  // TODO: replace pldexp with faster implementation since x in [-1, 1).
  return pmax(pldexp(x,fx), _x);
}

// The following code is inspired by the following stack-overflow answer:
//   https://stackoverflow.com/questions/30463616/payne-hanek-algorithm-implementation-in-c/30465751#30465751
// It has been largely optimized:
//  - By-pass calls to frexp.
//  - Aligned loads of required 96 bits of 2/pi. This is accomplished by
//    (1) balancing the mantissa and exponent to the required bits of 2/pi are
//    aligned on 8-bits, and (2) replicating the storage of the bits of 2/pi.
//  - Avoid a branch in rounding and extraction of the remaining fractional part.
// Overall, I measured a speed up higher than x2 on x86-64.
inline float trig_reduce_huge (float xf, int *quadrant)
{
  using Eigen::numext::int32_t;
  using Eigen::numext::uint32_t;
  using Eigen::numext::int64_t;
  using Eigen::numext::uint64_t;

  const double pio2_62 = 3.4061215800865545e-19;    // pi/2 * 2^-62
  const uint64_t zero_dot_five = uint64_t(1) << 61; // 0.5 in 2.62-bit fixed-point foramt

  // 192 bits of 2/pi for Payne-Hanek reduction
  // Bits are introduced by packet of 8 to enable aligned reads.
  static const uint32_t two_over_pi [] = 
  {
    0x00000028, 0x000028be, 0x0028be60, 0x28be60db,
    0xbe60db93, 0x60db9391, 0xdb939105, 0x9391054a,
    0x91054a7f, 0x054a7f09, 0x4a7f09d5, 0x7f09d5f4,
    0x09d5f47d, 0xd5f47d4d, 0xf47d4d37, 0x7d4d3770,
    0x4d377036, 0x377036d8, 0x7036d8a5, 0x36d8a566,
    0xd8a5664f, 0xa5664f10, 0x664f10e4, 0x4f10e410,
    0x10e41000, 0xe4100000
  };
  
  uint32_t xi = numext::bit_cast<uint32_t>(xf);
  // Below, -118 = -126 + 8.
  //   -126 is to get the exponent,
  //   +8 is to enable alignment of 2/pi's bits on 8 bits.
  // This is possible because the fractional part of x as only 24 meaningful bits.
  uint32_t e = (xi >> 23) - 118;
  // Extract the mantissa and shift it to align it wrt the exponent
  xi = ((xi & 0x007fffffu)| 0x00800000u) << (e & 0x7);

  uint32_t i = e >> 3;
  uint32_t twoopi_1  = two_over_pi[i-1];
  uint32_t twoopi_2  = two_over_pi[i+3];
  uint32_t twoopi_3  = two_over_pi[i+7];

  // Compute x * 2/pi in 2.62-bit fixed-point format.
  uint64_t p;
  p = uint64_t(xi) * twoopi_3;
  p = uint64_t(xi) * twoopi_2 + (p >> 32);
  p = (uint64_t(xi * twoopi_1) << 32) + p;

  // Round to nearest: add 0.5 and extract integral part.
  uint64_t q = (p + zero_dot_five) >> 62;
  *quadrant = int(q);
  // Now it remains to compute "r = x - q*pi/2" with high accuracy,
  // since we have p=x/(pi/2) with high accuracy, we can more efficiently compute r as:
  //   r = (p-q)*pi/2,
  // where the product can be be carried out with sufficient accuracy using double precision.
  p -= q<<62;
  return float(double(int64_t(p)) * pio2_62);
}

template<bool ComputeSine,typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
#if EIGEN_GNUC_AT_LEAST(4,4) && EIGEN_COMP_GNUC_STRICT
__attribute__((optimize("-fno-unsafe-math-optimizations")))
#endif
Packet psincos_float(const Packet& _x)
{
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;

  const Packet  cst_2oPI            = pset1<Packet>(0.636619746685028076171875f); // 2/PI
  const Packet  cst_rounding_magic  = pset1<Packet>(12582912); // 2^23 for rounding
  const PacketI csti_1              = pset1<PacketI>(1);
  const Packet  cst_sign_mask       = pset1frombits<Packet>(0x80000000u);

  Packet x = pabs(_x);

  // Scale x by 2/Pi to find x's octant.
  Packet y = pmul(x, cst_2oPI);

  // Rounding trick:
  Packet y_round = padd(y, cst_rounding_magic);
  EIGEN_OPTIMIZATION_BARRIER(y_round)
  PacketI y_int = preinterpret<PacketI>(y_round); // last 23 digits represent integer (if abs(x)<2^24)
  y = psub(y_round, cst_rounding_magic); // nearest integer to x*4/pi

  // Reduce x by y octants to get: -Pi/4 <= x <= +Pi/4
  // using "Extended precision modular arithmetic"
  #if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD)
  // This version requires true FMA for high accuracy
  // It provides a max error of 1ULP up to (with absolute_error < 5.9605e-08):
  const float huge_th = ComputeSine ? 117435.992f : 71476.0625f;
  x = pmadd(y, pset1<Packet>(-1.57079601287841796875f), x);
  x = pmadd(y, pset1<Packet>(-3.1391647326017846353352069854736328125e-07f), x);
  x = pmadd(y, pset1<Packet>(-5.390302529957764765544681040410068817436695098876953125e-15f), x);
  #else
  // Without true FMA, the previous set of coefficients maintain 1ULP accuracy
  // up to x<15.7 (for sin), but accuracy is immediately lost for x>15.7.
  // We thus use one more iteration to maintain 2ULPs up to reasonably large inputs.

  // The following set of coefficients maintain 1ULP up to 9.43 and 14.16 for sin and cos respectively.
  // and 2 ULP up to:
  const float huge_th = ComputeSine ? 25966.f : 18838.f;
  x = pmadd(y, pset1<Packet>(-1.5703125), x); // = 0xbfc90000
  EIGEN_OPTIMIZATION_BARRIER(x)
  x = pmadd(y, pset1<Packet>(-0.000483989715576171875), x); // = 0xb9fdc000
  EIGEN_OPTIMIZATION_BARRIER(x)
  x = pmadd(y, pset1<Packet>(1.62865035235881805419921875e-07), x); // = 0x342ee000
  x = pmadd(y, pset1<Packet>(5.5644315544167710640977020375430583953857421875e-11), x); // = 0x2e74b9ee

  // For the record, the following set of coefficients maintain 2ULP up
  // to a slightly larger range:
  // const float huge_th = ComputeSine ? 51981.f : 39086.125f;
  // but it slightly fails to maintain 1ULP for two values of sin below pi.
  // x = pmadd(y, pset1<Packet>(-3.140625/2.), x);
  // x = pmadd(y, pset1<Packet>(-0.00048351287841796875), x);
  // x = pmadd(y, pset1<Packet>(-3.13855707645416259765625e-07), x);
  // x = pmadd(y, pset1<Packet>(-6.0771006282767103812147979624569416046142578125e-11), x);

  // For the record, with only 3 iterations it is possible to maintain
  // 1 ULP up to 3PI (maybe more) and 2ULP up to 255.
  // The coefficients are: 0xbfc90f80, 0xb7354480, 0x2e74b9ee
  #endif

  if(predux_any(pcmp_le(pset1<Packet>(huge_th),pabs(_x))))
  {
    const int PacketSize = unpacket_traits<Packet>::size;
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) float vals[PacketSize];
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) float x_cpy[PacketSize];
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) int y_int2[PacketSize];
    pstoreu(vals, pabs(_x));
    pstoreu(x_cpy, x);
    pstoreu(y_int2, y_int);
    for(int k=0; k<PacketSize;++k)
    {
      float val = vals[k];
      if(val>=huge_th && (numext::isfinite)(val))
        x_cpy[k] = trig_reduce_huge(val,&y_int2[k]);
    }
    x = ploadu<Packet>(x_cpy);
    y_int = ploadu<PacketI>(y_int2);
  }

  // Compute the sign to apply to the polynomial.
  // sin: sign = second_bit(y_int) xor signbit(_x)
  // cos: sign = second_bit(y_int+1)
  Packet sign_bit = ComputeSine ? pxor(_x, preinterpret<Packet>(plogical_shift_left<30>(y_int)))
                                : preinterpret<Packet>(plogical_shift_left<30>(padd(y_int,csti_1)));
  sign_bit = pand(sign_bit, cst_sign_mask); // clear all but left most bit

  // Get the polynomial selection mask from the second bit of y_int
  // We'll calculate both (sin and cos) polynomials and then select from the two.
  Packet poly_mask = preinterpret<Packet>(pcmp_eq(pand(y_int, csti_1), pzero(y_int)));

  Packet x2 = pmul(x,x);

  // Evaluate the cos(x) polynomial. (-Pi/4 <= x <= Pi/4)
  Packet y1 =        pset1<Packet>(2.4372266125283204019069671630859375e-05f);
  y1 = pmadd(y1, x2, pset1<Packet>(-0.00138865201734006404876708984375f     ));
  y1 = pmadd(y1, x2, pset1<Packet>(0.041666619479656219482421875f           ));
  y1 = pmadd(y1, x2, pset1<Packet>(-0.5f));
  y1 = pmadd(y1, x2, pset1<Packet>(1.f));

  // Evaluate the sin(x) polynomial. (Pi/4 <= x <= Pi/4)
  // octave/matlab code to compute those coefficients:
  //    x = (0:0.0001:pi/4)';
  //    A = [x.^3 x.^5 x.^7];
  //    w = ((1.-(x/(pi/4)).^2).^5)*2000+1;         # weights trading relative accuracy
  //    c = (A'*diag(w)*A)\(A'*diag(w)*(sin(x)-x)); # weighted LS, linear coeff forced to 1
  //    printf('%.64f\n %.64f\n%.64f\n', c(3), c(2), c(1))
  //
  Packet y2 =        pset1<Packet>(-0.0001959234114083702898469196984621021329076029360294342041015625f);
  y2 = pmadd(y2, x2, pset1<Packet>( 0.0083326873655616851693794799871284340042620897293090820312500000f));
  y2 = pmadd(y2, x2, pset1<Packet>(-0.1666666203982298255503735617821803316473960876464843750000000000f));
  y2 = pmul(y2, x2);
  y2 = pmadd(y2, x, x);

  // Select the correct result from the two polynomials.
  y = ComputeSine ? pselect(poly_mask,y2,y1)
                  : pselect(poly_mask,y1,y2);

  // Update the sign and filter huge inputs
  return pxor(y, sign_bit);
}

template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psin_float(const Packet& x)
{
  return psincos_float<true>(x);
}

template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pcos_float(const Packet& x)
{
  return psincos_float<false>(x);
}


template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psqrt_complex(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename Scalar::value_type RealScalar;
  typedef typename unpacket_traits<Packet>::as_real RealPacket;

  // Computes the principal sqrt of the complex numbers in the input.
  //
  // For example, for packets containing 2 complex numbers stored in interleaved format
  //    a = [a0, a1] = [x0, y0, x1, y1],
  // where x0 = real(a0), y0 = imag(a0) etc., this function returns
  //    b = [b0, b1] = [u0, v0, u1, v1],
  // such that b0^2 = a0, b1^2 = a1.
  //
  // To derive the formula for the complex square roots, let's consider the equation for
  // a single complex square root of the number x + i*y. We want to find real numbers
  // u and v such that
  //    (u + i*v)^2 = x + i*y  <=>
  //    u^2 - v^2 + i*2*u*v = x + i*v.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x
  //    2*u*v = y.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + sqrt(x^2 + y^2)))
  //    v = 0.5 * (y / u)
  // and for x < 0,
  //    v = sign(y) * sqrt(0.5 * (-x + sqrt(x^2 + y^2)))
  //    u = 0.5 * (y / v)
  //
  //  To avoid unnecessary over- and underflow, we compute sqrt(x^2 + y^2) as
  //     l = max(|x|, |y|) * sqrt(1 + (min(|x|, |y|) / max(|x|, |y|))^2) ,

  // In the following, without lack of generality, we have annotated the code, assuming
  // that the input is a packet of 2 complex numbers.
  //
  // Step 1. Compute l = [l0, l0, l1, l1], where
  //    l0 = sqrt(x0^2 + y0^2),  l1 = sqrt(x1^2 + y1^2)
  // To avoid over- and underflow, we use the stable formula for each hypotenuse
  //    l0 = (min0 == 0 ? max0 : max0 * sqrt(1 + (min0/max0)**2)),
  // where max0 = max(|x0|, |y0|), min0 = min(|x0|, |y0|), and similarly for l1.

  RealPacket a_abs = pabs(a.v);           // [|x0|, |y0|, |x1|, |y1|]
  RealPacket a_abs_flip = pcplxflip(Packet(a_abs)).v; // [|y0|, |x0|, |y1|, |x1|]
  RealPacket a_max = pmax(a_abs, a_abs_flip);
  RealPacket a_min = pmin(a_abs, a_abs_flip);
  RealPacket a_min_zero_mask = pcmp_eq(a_min, pzero(a_min));
  RealPacket a_max_zero_mask = pcmp_eq(a_max, pzero(a_max));
  RealPacket r = pdiv(a_min, a_max);
  const RealPacket cst_one  = pset1<RealPacket>(RealScalar(1));
  RealPacket l = pmul(a_max, psqrt(padd(cst_one, pmul(r, r))));  // [l0, l0, l1, l1]
  // Set l to a_max if a_min is zero.
  l = pselect(a_min_zero_mask, a_max, l);

  // Step 2. Compute [rho0, *, rho1, *], where
  // rho0 = sqrt(0.5 * (l0 + |x0|)), rho1 =  sqrt(0.5 * (l1 + |x1|))
  // We don't care about the imaginary parts computed here. They will be overwritten later.
  const RealPacket cst_half = pset1<RealPacket>(RealScalar(0.5));
  Packet rho;
  rho.v = psqrt(pmul(cst_half, padd(a_abs, l)));

  // Step 3. Compute [rho0, eta0, rho1, eta1], where
  // eta0 = (y0 / l0) / 2, and eta1 = (y1 / l1) / 2.
  // set eta = 0 of input is 0 + i0.
  RealPacket eta = pandnot(pmul(cst_half, pdiv(a.v, pcplxflip(rho).v)), a_max_zero_mask);
  RealPacket real_mask = peven_mask(a.v);
  Packet positive_real_result;
  // Compute result for inputs with positive real part.
  positive_real_result.v = pselect(real_mask, rho.v, eta);

  // Step 4. Compute solution for inputs with negative real part:
  //         [|eta0|, sign(y0)*rho0, |eta1|, sign(y1)*rho1]
  const RealScalar neg_zero = RealScalar(numext::bit_cast<float>(0x80000000u));
  const RealPacket cst_imag_sign_mask = pset1<Packet>(Scalar(RealScalar(0.0), neg_zero)).v;
  RealPacket imag_signs = pand(a.v, cst_imag_sign_mask);
  Packet negative_real_result;
  // Notice that rho is positive, so taking it's absolute value is a noop.
  negative_real_result.v = por(pabs(pcplxflip(positive_real_result).v), imag_signs);

  // Step 5. Select solution branch based on the sign of the real parts.
  Packet negative_real_mask;
  negative_real_mask.v = pcmp_lt(pand(real_mask, a.v), pzero(a.v));
  negative_real_mask.v = por(negative_real_mask.v, pcplxflip(negative_real_mask).v);
  Packet result = pselect(negative_real_mask, negative_real_result, positive_real_result);

  // Step 6. Handle special cases for infinities:
  // * If z is (x,+∞), the result is (+∞,+∞) even if x is NaN
  // * If z is (x,-∞), the result is (+∞,-∞) even if x is NaN
  // * If z is (-∞,y), the result is (0*|y|,+∞) for finite or NaN y
  // * If z is (+∞,y), the result is (+∞,0*|y|) for finite or NaN y
  const RealPacket cst_pos_inf = pset1<RealPacket>(NumTraits<RealScalar>::infinity());
  Packet is_inf;
  is_inf.v = pcmp_eq(a_abs, cst_pos_inf);
  Packet is_real_inf;
  is_real_inf.v = pand(is_inf.v, real_mask);
  is_real_inf = por(is_real_inf, pcplxflip(is_real_inf));
  // prepare packet of (+∞,0*|y|) or (0*|y|,+∞), depending on the sign of the infinite real part.
  Packet real_inf_result;
  real_inf_result.v = pmul(a_abs, pset1<Packet>(Scalar(RealScalar(1.0), RealScalar(0.0))).v);
  real_inf_result.v = pselect(negative_real_mask.v, pcplxflip(real_inf_result).v, real_inf_result.v);
  // prepare packet of (+∞,+∞) or (+∞,-∞), depending on the sign of the infinite imaginary part.
  Packet is_imag_inf;
  is_imag_inf.v = pandnot(is_inf.v, real_mask);
  is_imag_inf = por(is_imag_inf, pcplxflip(is_imag_inf));
  Packet imag_inf_result;
  imag_inf_result.v = por(pand(cst_pos_inf, real_mask), pandnot(a.v, real_mask));

  return  pselect(is_imag_inf, imag_inf_result,
                  pselect(is_real_inf, real_inf_result,result));
}

// TODO(rmlarsen): The following set of utilities for double word arithmetic
// should perhaps be refactored as a separate file, since it would be generally
// useful for special function implementation etc. Writing the algorithms in
// terms if a double word type would also make the code more readable.

// This function splits x into the nearest integer n and fractional part r,
// such that x = n + r holds exactly.
template<typename Packet>
EIGEN_STRONG_INLINE
void absolute_split(const Packet& x, Packet& n, Packet& r) {
  n = pround(x);
  r = psub(x, n);
}

// This function computes the sum {s, r}, such that x + y = s_hi + s_lo
// holds exactly, and s_hi = fl(x+y), if |x| >= |y|.
template<typename Packet>
EIGEN_STRONG_INLINE
void fast_twosum(const Packet& x, const Packet& y, Packet& s_hi, Packet& s_lo) {
  s_hi = padd(x, y);
  const Packet t = psub(s_hi, x);
  s_lo = psub(y, t);
}

#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
// This function implements the extended precision product of
// a pair of floating point numbers. Given {x, y}, it computes the pair
// {p_hi, p_lo} such that x * y = p_hi + p_lo holds exactly and
// p_hi = fl(x * y).
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  p_hi = pmul(x, y);
  p_lo = pmadd(x, y, pnegate(p_hi));
}

#else

// This function implements the Veltkamp splitting. Given a floating point
// number x it returns the pair {x_hi, x_lo} such that x_hi + x_lo = x holds
// exactly and that half of the significant of x fits in x_hi.
// This is Algorithm 3 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
void veltkamp_splitting(const Packet& x, Packet& x_hi, Packet& x_lo) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  EIGEN_CONSTEXPR int shift = (NumTraits<Scalar>::digits() + 1) / 2;
  const Scalar shift_scale = Scalar(uint64_t(1) << shift);  // Scalar constructor not necessarily constexpr.
  const Packet gamma = pmul(pset1<Packet>(shift_scale + Scalar(1)), x);
  Packet rho = psub(x, gamma);
  x_hi = padd(rho, gamma);
  x_lo = psub(x, x_hi);
}

// This function implements Dekker's algorithm for products x * y.
// Given floating point numbers {x, y} computes the pair
// {p_hi, p_lo} such that x * y = p_hi + p_lo holds exactly and
// p_hi = fl(x * y).
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  Packet x_hi, x_lo, y_hi, y_lo;
  veltkamp_splitting(x, x_hi, x_lo);
  veltkamp_splitting(y, y_hi, y_lo);

  p_hi = pmul(x, y);
  p_lo = pmadd(x_hi, y_hi, pnegate(p_hi));
  p_lo = pmadd(x_hi, y_lo, p_lo);
  p_lo = pmadd(x_lo, y_hi, p_lo);
  p_lo = pmadd(x_lo, y_lo, p_lo);
}

#endif  // EIGEN_HAS_SINGLE_INSTRUCTION_MADD


// This function implements Dekker's algorithm for the addition
// of two double word numbers represented by {x_hi, x_lo} and {y_hi, y_lo}.
// It returns the result as a pair {s_hi, s_lo} such that
// x_hi + x_lo + y_hi + y_lo = s_hi + s_lo holds exactly.
// This is Algorithm 5 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
  void twosum(const Packet& x_hi, const Packet& x_lo,
              const Packet& y_hi, const Packet& y_lo,
              Packet& s_hi, Packet& s_lo) {
  const Packet x_greater_mask = pcmp_lt(pabs(y_hi), pabs(x_hi));
  Packet r_hi_1, r_lo_1;
  fast_twosum(x_hi, y_hi,r_hi_1, r_lo_1);
  Packet r_hi_2, r_lo_2;
  fast_twosum(y_hi, x_hi,r_hi_2, r_lo_2);
  const Packet r_hi = pselect(x_greater_mask, r_hi_1, r_hi_2);

  const Packet s1 = padd(padd(y_lo, r_lo_1), x_lo);
  const Packet s2 = padd(padd(x_lo, r_lo_2), y_lo);
  const Packet s = pselect(x_greater_mask, s1, s2);

  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This is a version of twosum for double word numbers,
// which assumes that |x_hi| >= |y_hi|.
template<typename Packet>
EIGEN_STRONG_INLINE
  void fast_twosum(const Packet& x_hi, const Packet& x_lo,
              const Packet& y_hi, const Packet& y_lo,
              Packet& s_hi, Packet& s_lo) {
  Packet r_hi, r_lo;
  fast_twosum(x_hi, y_hi, r_hi, r_lo);
  const Packet s = padd(padd(y_lo, r_lo), x_lo);
  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This is a version of twosum for adding a floating point number x to
// double word number {y_hi, y_lo} number, with the assumption
// that |x| >= |y_hi|.
template<typename Packet>
EIGEN_STRONG_INLINE
void fast_twosum(const Packet& x,
                 const Packet& y_hi, const Packet& y_lo,
                 Packet& s_hi, Packet& s_lo) {
  Packet r_hi, r_lo;
  fast_twosum(x, y_hi, r_hi, r_lo);
  const Packet s = padd(y_lo, r_lo);
  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This function implements the multiplication of a double word
// number represented by {x_hi, x_lo} by a floating point number y.
// It returns the result as a pair {p_hi, p_lo} such that
// (x_hi + x_lo) * y = p_hi + p_lo hold with a relative error
// of less than 2*2^{-2p}, where p is the number of significand bit
// in the floating point type.
// This is Algorithm 7 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x_hi, const Packet& x_lo, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  Packet c_hi, c_lo1;
  twoprod(x_hi, y, c_hi, c_lo1);
  const Packet c_lo2 = pmul(x_lo, y);
  Packet t_hi, t_lo1;
  fast_twosum(c_hi, c_lo2, t_hi, t_lo1);
  const Packet t_lo2 = padd(t_lo1, c_lo1);
  fast_twosum(t_hi, t_lo2, p_hi, p_lo);
}

// This function implements the multiplication of two double word
// numbers represented by {x_hi, x_lo} and {y_hi, y_lo}.
// It returns the result as a pair {p_hi, p_lo} such that
// (x_hi + x_lo) * (y_hi + y_lo) = p_hi + p_lo holds with a relative error
// of less than 2*2^{-2p}, where p is the number of significand bit
// in the floating point type.
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x_hi, const Packet& x_lo,
             const Packet& y_hi, const Packet& y_lo,
             Packet& p_hi, Packet& p_lo) {
  Packet p_hi_hi, p_hi_lo;
  twoprod(x_hi, x_lo, y_hi, p_hi_hi, p_hi_lo);
  Packet p_lo_hi, p_lo_lo;
  twoprod(x_hi, x_lo, y_lo, p_lo_hi, p_lo_lo);
  fast_twosum(p_hi_hi, p_hi_lo, p_lo_hi, p_lo_lo, p_hi, p_lo);
}

// This function computes the reciprocal of a floating point number
// with extra precision and returns the result as a double word.
template <typename Packet>
void doubleword_reciprocal(const Packet& x, Packet& recip_hi, Packet& recip_lo) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  // 1. Approximate the reciprocal as the reciprocal of the high order element.
  Packet approx_recip = prsqrt(x);
  approx_recip = pmul(approx_recip, approx_recip);

  // 2. Run one step of Newton-Raphson iteration in double word arithmetic
  // to get the bottom half. The NR iteration for reciprocal of 'a' is
  //    x_{i+1} = x_i * (2 - a * x_i)

  // -a*x_i
  Packet t1_hi, t1_lo;
  twoprod(pnegate(x), approx_recip, t1_hi, t1_lo);
  // 2 - a*x_i
  Packet t2_hi, t2_lo;
  fast_twosum(pset1<Packet>(Scalar(2)), t1_hi, t2_hi, t2_lo);
  Packet t3_hi, t3_lo;
  fast_twosum(t2_hi, padd(t2_lo, t1_lo), t3_hi, t3_lo);
  // x_i * (2 - a * x_i)
  twoprod(t3_hi, t3_lo, approx_recip, recip_hi, recip_lo);
}


// This function computes log2(x) and returns the result as a double word.
template <typename Scalar>
struct accurate_log2 {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& x, Packet& log2_x_hi, Packet& log2_x_lo) {
    log2_x_hi = plog2(x);
    log2_x_lo = pzero(x);
  }
};

// This specialization uses a more accurate algorithm to compute log2(x) for
// floats in [1/sqrt(2);sqrt(2)] with a relative accuracy of ~6.42e-10.
// This additional accuracy is needed to counter the error-magnification
// inherent in multiplying by a potentially large exponent in pow(x,y).
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct accurate_log2<float> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& z, Packet& log2_x_hi, Packet& log2_x_lo) {
    // The function log(1+x)/x is approximated in the interval
    // [1/sqrt(2)-1;sqrt(2)-1] by a degree 10 polynomial of the form
    //  Q(x) = (C0 + x * (C1 + x * (C2 + x * (C3 + x * P(x))))),
    // where the degree 6 polynomial P(x) is evaluated in single precision,
    // while the remaining 4 terms of Q(x), as well as the final multiplication by x
    // to reconstruct log(1+x) are evaluated in extra precision using
    // double word arithmetic. C0 through C3 are extra precise constants
    // stored as double words.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 10;
    // > f = log2(1+x)/x;
    // > interval = [sqrt(0.5)-1;sqrt(2)-1];
    // > p = fpminimax(f,n,[|double,double,double,double,single...|],interval,relative,floating);
    
    const Packet p6 = pset1<Packet>( 9.703654795885e-2f);
    const Packet p5 = pset1<Packet>(-0.1690667718648f);
    const Packet p4 = pset1<Packet>( 0.1720575392246f);
    const Packet p3 = pset1<Packet>(-0.1789081543684f);
    const Packet p2 = pset1<Packet>( 0.2050433009862f);
    const Packet p1 = pset1<Packet>(-0.2404672354459f);
    const Packet p0 = pset1<Packet>( 0.2885761857032f);

    const Packet C3_hi = pset1<Packet>(-0.360674142838f);
    const Packet C3_lo = pset1<Packet>(-6.13283912543e-09f);
    const Packet C2_hi = pset1<Packet>(0.480897903442f);
    const Packet C2_lo = pset1<Packet>(-1.44861207474e-08f);
    const Packet C1_hi = pset1<Packet>(-0.721347510815f);
    const Packet C1_lo = pset1<Packet>(-4.84483164698e-09f);
    const Packet C0_hi = pset1<Packet>(1.44269502163f);
    const Packet C0_lo = pset1<Packet>(2.01711713999e-08f);
    const Packet one = pset1<Packet>(1.0f);

    const Packet x = psub(z, one);
    // Evaluate P(x) in working precision.
    // We evaluate it in multiple parts to improve instruction level
    // parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p6, x2, p4);
    p_even = pmadd(p_even, x2, p2);
    p_even = pmadd(p_even, x2, p0);
    Packet p_odd = pmadd(p5, x2, p3);
    p_odd = pmadd(p_odd, x2, p1);
    Packet p = pmadd(p_odd, x, p_even);

    // Now evaluate the low-order tems of Q(x) in double word precision.
    // In the following, due to the alternating signs and the fact that
    // |x| < sqrt(2)-1, we can assume that |C*_hi| >= q_i, and use
    // fast_twosum instead of the slower twosum.
    Packet q_hi, q_lo;
    Packet t_hi, t_lo;
    // C3 + x * p(x)
    twoprod(p, x, t_hi, t_lo);
    fast_twosum(C3_hi, C3_lo, t_hi, t_lo, q_hi, q_lo);
    // C2 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C2_hi, C2_lo, t_hi, t_lo, q_hi, q_lo);
    // C1 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C1_hi, C1_lo, t_hi, t_lo, q_hi, q_lo);
    // C0 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C0_hi, C0_lo, t_hi, t_lo, q_hi, q_lo);

    // log(z) ~= x * Q(x)
    twoprod(q_hi, q_lo, x, log2_x_hi, log2_x_lo);
  }
};

// This specialization uses a more accurate algorithm to compute log2(x) for
// floats in [1/sqrt(2);sqrt(2)] with a relative accuracy of ~1.27e-18.
// This additional accuracy is needed to counter the error-magnification
// inherent in multiplying by a potentially large exponent in pow(x,y).
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.

template <>
struct accurate_log2<double> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& x, Packet& log2_x_hi, Packet& log2_x_lo) {
    // We use a transformation of variables:
    //    r = c * (x-1) / (x+1),
    // such that
    //    log2(x) = log2((1 + r/c) / (1 - r/c)) = f(r).
    // The function f(r) can be approximated well using an odd polynomial
    // of the form
    //   P(r) = ((Q(r^2) * r^2 + C) * r^2 + 1) * r,
    // For the implementation of log2<double> here, Q is of degree 6 with
    // coefficient represented in working precision (double), while C is a
    // constant represented in extra precision as a double word to achieve
    // full accuracy.
    //
    // The polynomial coefficients were computed by the Sollya script:
    //
    // c = 2 / log(2);
    // trans = c * (x-1)/(x+1);
    // itrans = (1+x/c)/(1-x/c);
    // interval=[trans(sqrt(0.5)); trans(sqrt(2))];
    // print(interval);
    // f = log2(itrans(x));
    // p=fpminimax(f,[|1,3,5,7,9,11,13,15,17|],[|1,DD,double...|],interval,relative,floating);
    const Packet q12 = pset1<Packet>(2.87074255468000586e-9);
    const Packet q10 = pset1<Packet>(2.38957980901884082e-8);
    const Packet q8 = pset1<Packet>(2.31032094540014656e-7);
    const Packet q6 = pset1<Packet>(2.27279857398537278e-6);
    const Packet q4 = pset1<Packet>(2.31271023278625638e-5);
    const Packet q2 = pset1<Packet>(2.47556738444535513e-4);
    const Packet q0 = pset1<Packet>(2.88543873228900172e-3);
    const Packet C_hi = pset1<Packet>(0.0400377511598501157);
    const Packet C_lo = pset1<Packet>(-4.77726582251425391e-19);
    const Packet one = pset1<Packet>(1.0);

    const Packet cst_2_log2e_hi = pset1<Packet>(2.88539008177792677);
    const Packet cst_2_log2e_lo = pset1<Packet>(4.07660016854549667e-17);
    // c * (x - 1)
    Packet num_hi, num_lo;
    twoprod(cst_2_log2e_hi, cst_2_log2e_lo, psub(x, one), num_hi, num_lo);
    // TODO(rmlarsen): Investigate if using the division algorithm by
    // Muller et al. is faster/more accurate.
    // 1 / (x + 1)
    Packet denom_hi, denom_lo;
    doubleword_reciprocal(padd(x, one), denom_hi, denom_lo);
    // r =  c * (x-1) / (x+1),
    Packet r_hi, r_lo;
    twoprod(num_hi, num_lo, denom_hi, denom_lo, r_hi, r_lo);
    // r2 = r * r
    Packet r2_hi, r2_lo;
    twoprod(r_hi, r_lo, r_hi, r_lo, r2_hi, r2_lo);
    // r4 = r2 * r2
    Packet r4_hi, r4_lo;
    twoprod(r2_hi, r2_lo, r2_hi, r2_lo, r4_hi, r4_lo);

    // Evaluate Q(r^2) in working precision. We evaluate it in two parts
    // (even and odd in r^2) to improve instruction level parallelism.
    Packet q_even = pmadd(q12, r4_hi, q8);
    Packet q_odd = pmadd(q10, r4_hi, q6);
    q_even = pmadd(q_even, r4_hi, q4);
    q_odd = pmadd(q_odd, r4_hi, q2);
    q_even = pmadd(q_even, r4_hi, q0);
    Packet q = pmadd(q_odd, r2_hi, q_even);

    // Now evaluate the low order terms of P(x) in double word precision.
    // In the following, due to the increasing magnitude of the coefficients
    // and r being constrained to [-0.5, 0.5] we can use fast_twosum instead
    // of the slower twosum.
    // Q(r^2) * r^2
    Packet p_hi, p_lo;
    twoprod(r2_hi, r2_lo, q, p_hi, p_lo);
    // Q(r^2) * r^2 + C
    Packet p1_hi, p1_lo;
    fast_twosum(C_hi, C_lo, p_hi, p_lo, p1_hi, p1_lo);
    // (Q(r^2) * r^2 + C) * r^2
    Packet p2_hi, p2_lo;
    twoprod(r2_hi, r2_lo, p1_hi, p1_lo, p2_hi, p2_lo);
    // ((Q(r^2) * r^2 + C) * r^2 + 1)
    Packet p3_hi, p3_lo;
    fast_twosum(one, p2_hi, p2_lo, p3_hi, p3_lo);

    // log(z) ~= ((Q(r^2) * r^2 + C) * r^2 + 1) * r
    twoprod(p3_hi, p3_lo, r_hi, r_lo, log2_x_hi, log2_x_lo);
  }
};

// This function computes exp2(x) (i.e. 2**x).
template <typename Scalar>
struct fast_accurate_exp2 {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // TODO(rmlarsen): Add a pexp2 packetop.
    return pexp(pmul(pset1<Packet>(Scalar(EIGEN_LN2)), x));
  }
};

// This specialization uses a faster algorithm to compute exp2(x) for floats
// in [-0.5;0.5] with a relative accuracy of 1 ulp.
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct fast_accurate_exp2<float> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // This function approximates exp2(x) by a degree 6 polynomial of the form
    // Q(x) = 1 + x * (C + x * P(x)), where the degree 4 polynomial P(x) is evaluated in
    // single precision, and the remaining steps are evaluated with extra precision using
    // double word arithmetic. C is an extra precise constant stored as a double word.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 6;
    // > f = 2^x;
    // > interval = [-0.5;0.5];
    // > p = fpminimax(f,n,[|1,double,single...|],interval,relative,floating);

    const Packet p4 = pset1<Packet>(1.539513905e-4f);
    const Packet p3 = pset1<Packet>(1.340007293e-3f);
    const Packet p2 = pset1<Packet>(9.618283249e-3f);
    const Packet p1 = pset1<Packet>(5.550328270e-2f);
    const Packet p0 = pset1<Packet>(0.2402264923f);

    const Packet C_hi = pset1<Packet>(0.6931471825f);
    const Packet C_lo = pset1<Packet>(2.36836577e-08f);
    const Packet one = pset1<Packet>(1.0f);

    // Evaluate P(x) in working precision.
    // We evaluate even and odd parts of the polynomial separately
    // to gain some instruction level parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p4, x2, p2);
    Packet p_odd = pmadd(p3, x2, p1);
    p_even = pmadd(p_even, x2, p0);
    Packet p = pmadd(p_odd, x, p_even);

    // Evaluate the remaining terms of Q(x) with extra precision using
    // double word arithmetic.
    Packet p_hi, p_lo;
    // x * p(x)
    twoprod(p, x, p_hi, p_lo);
    // C + x * p(x)
    Packet q1_hi, q1_lo;
    twosum(p_hi, p_lo, C_hi, C_lo, q1_hi, q1_lo);
    // x * (C + x * p(x))
    Packet q2_hi, q2_lo;
    twoprod(q1_hi, q1_lo, x, q2_hi, q2_lo);
    // 1 + x * (C + x * p(x))
    Packet q3_hi, q3_lo;
    // Since |q2_hi| <= sqrt(2)-1 < 1, we can use fast_twosum
    // for adding it to unity here.
    fast_twosum(one, q2_hi, q3_hi, q3_lo);
    return padd(q3_hi, padd(q2_lo, q3_lo));
  }
};

// in [-0.5;0.5] with a relative accuracy of 1 ulp.
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct fast_accurate_exp2<double> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // This function approximates exp2(x) by a degree 10 polynomial of the form
    // Q(x) = 1 + x * (C + x * P(x)), where the degree 8 polynomial P(x) is evaluated in
    // single precision, and the remaining steps are evaluated with extra precision using
    // double word arithmetic. C is an extra precise constant stored as a double word.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 11;
    // > f = 2^x;
    // > interval = [-0.5;0.5];
    // > p = fpminimax(f,n,[|1,DD,double...|],interval,relative,floating);

    const Packet p9 = pset1<Packet>(4.431642109085495276e-10);
    const Packet p8 = pset1<Packet>(7.073829923303358410e-9);
    const Packet p7 = pset1<Packet>(1.017822306737031311e-7);
    const Packet p6 = pset1<Packet>(1.321543498017646657e-6);
    const Packet p5 = pset1<Packet>(1.525273342728892877e-5);
    const Packet p4 = pset1<Packet>(1.540353045780084423e-4);
    const Packet p3 = pset1<Packet>(1.333355814685869807e-3);
    const Packet p2 = pset1<Packet>(9.618129107593478832e-3);
    const Packet p1 = pset1<Packet>(5.550410866481961247e-2);
    const Packet p0 = pset1<Packet>(0.240226506959101332);
    const Packet C_hi = pset1<Packet>(0.693147180559945286); 
    const Packet C_lo = pset1<Packet>(4.81927865669806721e-17);
    const Packet one = pset1<Packet>(1.0);

    // Evaluate P(x) in working precision.
    // We evaluate even and odd parts of the polynomial separately
    // to gain some instruction level parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p8, x2, p6);
    Packet p_odd = pmadd(p9, x2, p7);
    p_even = pmadd(p_even, x2, p4);
    p_odd = pmadd(p_odd, x2, p5);
    p_even = pmadd(p_even, x2, p2);
    p_odd = pmadd(p_odd, x2, p3);
    p_even = pmadd(p_even, x2, p0);
    p_odd = pmadd(p_odd, x2, p1);
    Packet p = pmadd(p_odd, x, p_even);

    // Evaluate the remaining terms of Q(x) with extra precision using
    // double word arithmetic.
    Packet p_hi, p_lo;
    // x * p(x)
    twoprod(p, x, p_hi, p_lo);
    // C + x * p(x)
    Packet q1_hi, q1_lo;
    twosum(p_hi, p_lo, C_hi, C_lo, q1_hi, q1_lo);
    // x * (C + x * p(x))
    Packet q2_hi, q2_lo;
    twoprod(q1_hi, q1_lo, x, q2_hi, q2_lo);
    // 1 + x * (C + x * p(x))
    Packet q3_hi, q3_lo;
    // Since |q2_hi| <= sqrt(2)-1 < 1, we can use fast_twosum
    // for adding it to unity here.
    fast_twosum(one, q2_hi, q3_hi, q3_lo);
    return padd(q3_hi, padd(q2_lo, q3_lo));
  }
};

// This function implements the non-trivial case of pow(x,y) where x is
// positive and y is (possibly) non-integer.
// Formally, pow(x,y) = exp2(y * log2(x)), where exp2(x) is shorthand for 2^x.
// TODO(rmlarsen): We should probably add this as a packet up 'ppow', to make it
// easier to specialize or turn off for specific types and/or backends.x
template <typename Packet>
EIGEN_STRONG_INLINE Packet generic_pow_impl(const Packet& x, const Packet& y) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  // Split x into exponent e_x and mantissa m_x.
  Packet e_x;
  Packet m_x = pfrexp(x, e_x);

  // Adjust m_x to lie in [1/sqrt(2):sqrt(2)] to minimize absolute error in log2(m_x).
  EIGEN_CONSTEXPR Scalar sqrt_half = Scalar(0.70710678118654752440);
  const Packet m_x_scale_mask = pcmp_lt(m_x, pset1<Packet>(sqrt_half));
  m_x = pselect(m_x_scale_mask, pmul(pset1<Packet>(Scalar(2)), m_x), m_x);
  e_x = pselect(m_x_scale_mask, psub(e_x, pset1<Packet>(Scalar(1))), e_x);

  // Compute log2(m_x) with 6 extra bits of accuracy.
  Packet rx_hi, rx_lo;
  accurate_log2<Scalar>()(m_x, rx_hi, rx_lo);

  // Compute the two terms {y * e_x, y * r_x} in f = y * log2(x) with doubled
  // precision using double word arithmetic.
  Packet f1_hi, f1_lo, f2_hi, f2_lo;
  twoprod(e_x, y, f1_hi, f1_lo);
  twoprod(rx_hi, rx_lo, y, f2_hi, f2_lo);
  // Sum the two terms in f using double word arithmetic. We know
  // that |e_x| > |log2(m_x)|, except for the case where e_x==0.
  // This means that we can use fast_twosum(f1,f2).
  // In the case e_x == 0, e_x * y = f1 = 0, so we don't lose any
  // accuracy by violating the assumption of fast_twosum, because
  // it's a no-op.
  Packet f_hi, f_lo;
  fast_twosum(f1_hi, f1_lo, f2_hi, f2_lo, f_hi, f_lo);

  // Split f into integer and fractional parts.
  Packet n_z, r_z;
  absolute_split(f_hi, n_z, r_z);
  r_z = padd(r_z, f_lo);
  Packet n_r;
  absolute_split(r_z, n_r, r_z);
  n_z = padd(n_z, n_r);

  // We now have an accurate split of f = n_z + r_z and can compute
  //   x^y = 2**{n_z + r_z) = exp2(r_z) * 2**{n_z}.
  // Since r_z is in [-0.5;0.5], we compute the first factor to high accuracy
  // using a specialized algorithm. Multiplication by the second factor can
  // be done exactly using pldexp(), since it is an integer power of 2.
  const Packet e_r = fast_accurate_exp2<Scalar>()(r_z);
  return pldexp(e_r, n_z);
}

// Generic implementation of pow(x,y).
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet generic_pow(const Packet& x, const Packet& y) {
  typedef typename unpacket_traits<Packet>::type Scalar;

  const Packet cst_pos_inf = pset1<Packet>(NumTraits<Scalar>::infinity());
  const Packet cst_zero = pset1<Packet>(Scalar(0));
  const Packet cst_one = pset1<Packet>(Scalar(1));
  const Packet cst_nan = pset1<Packet>(NumTraits<Scalar>::quiet_NaN());

  const Packet abs_x = pabs(x);
  // Predicates for sign and magnitude of x.
  const Packet x_is_zero = pcmp_eq(x, cst_zero);
  const Packet x_is_neg = pcmp_lt(x, cst_zero);
  const Packet abs_x_is_inf = pcmp_eq(abs_x, cst_pos_inf);
  const Packet abs_x_is_one =  pcmp_eq(abs_x, cst_one);
  const Packet abs_x_is_gt_one = pcmp_lt(cst_one, abs_x);
  const Packet abs_x_is_lt_one = pcmp_lt(abs_x, cst_one);
  const Packet x_is_one =  pandnot(abs_x_is_one, x_is_neg);
  const Packet x_is_neg_one =  pand(abs_x_is_one, x_is_neg);
  const Packet x_is_nan = pandnot(ptrue(x), pcmp_eq(x, x));

  // Predicates for sign and magnitude of y.
  const Packet y_is_one = pcmp_eq(y, cst_one);
  const Packet y_is_zero = pcmp_eq(y, cst_zero);
  const Packet y_is_neg = pcmp_lt(y, cst_zero);
  const Packet y_is_pos = pandnot(ptrue(y), por(y_is_zero, y_is_neg));
  const Packet y_is_nan = pandnot(ptrue(y), pcmp_eq(y, y));
  const Packet abs_y_is_inf = pcmp_eq(pabs(y), cst_pos_inf);
  EIGEN_CONSTEXPR Scalar huge_exponent =
      (NumTraits<Scalar>::max_exponent() * Scalar(EIGEN_LN2)) /
       NumTraits<Scalar>::epsilon();
  const Packet abs_y_is_huge = pcmp_le(pset1<Packet>(huge_exponent), pabs(y));

  // Predicates for whether y is integer and/or even.
  const Packet y_is_int = pcmp_eq(pfloor(y), y);
  const Packet y_div_2 = pmul(y, pset1<Packet>(Scalar(0.5)));
  const Packet y_is_even = pcmp_eq(pround(y_div_2), y_div_2);

  // Predicates encoding special cases for the value of pow(x,y)
  const Packet invalid_negative_x = pandnot(pandnot(pandnot(x_is_neg, abs_x_is_inf),
                                                    y_is_int),
                                            abs_y_is_inf);
  const Packet pow_is_one = por(por(x_is_one, y_is_zero),
                                pand(x_is_neg_one,
                                     por(abs_y_is_inf, pandnot(y_is_even, invalid_negative_x))));
  const Packet pow_is_nan = por(invalid_negative_x, por(x_is_nan, y_is_nan));
  const Packet pow_is_zero = por(por(por(pand(x_is_zero, y_is_pos),
                                         pand(abs_x_is_inf, y_is_neg)),
                                     pand(pand(abs_x_is_lt_one, abs_y_is_huge),
                                          y_is_pos)),
                                 pand(pand(abs_x_is_gt_one, abs_y_is_huge),
                                      y_is_neg));
  const Packet pow_is_inf = por(por(por(pand(x_is_zero, y_is_neg),
                                        pand(abs_x_is_inf, y_is_pos)),
                                    pand(pand(abs_x_is_lt_one, abs_y_is_huge),
                                         y_is_neg)),
                                pand(pand(abs_x_is_gt_one, abs_y_is_huge),
                                     y_is_pos));

  // General computation of pow(x,y) for positive x or negative x and integer y.
  const Packet negate_pow_abs = pandnot(x_is_neg, y_is_even);
  const Packet pow_abs = generic_pow_impl(abs_x, y);
  return pselect(y_is_one, x,
                 pselect(pow_is_one, cst_one,
                         pselect(pow_is_nan, cst_nan,
                                 pselect(pow_is_inf, cst_pos_inf,
                                         pselect(pow_is_zero, cst_zero,
                                                 pselect(negate_pow_abs, pnegate(pow_abs), pow_abs))))));
}



/* polevl (modified for Eigen)
 *
 *      Evaluate polynomial
 *
 *
 *
 * SYNOPSIS:
 *
 * int N;
 * Scalar x, y, coef[N+1];
 *
 * y = polevl<decltype(x), N>( x, coef);
 *
 *
 *
 * DESCRIPTION:
 *
 * Evaluates polynomial of degree N:
 *
 *                     2          N
 * y  =  C  + C x + C x  +...+ C x
 *        0    1     2          N
 *
 * Coefficients are stored in reverse order:
 *
 * coef[0] = C  , ..., coef[N] = C  .
 *            N                   0
 *
 *  The function p1evl() assumes that coef[N] = 1.0 and is
 * omitted from the array.  Its calling arguments are
 * otherwise the same as polevl().
 *
 *
 * The Eigen implementation is templatized.  For best speed, store
 * coef as a const array (constexpr), e.g.
 *
 * const double coef[] = {1.0, 2.0, 3.0, ...};
 *
 */
template <typename Packet, int N>
struct ppolevl {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet run(const Packet& x, const typename unpacket_traits<Packet>::type coeff[]) {
    EIGEN_STATIC_ASSERT((N > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    return pmadd(ppolevl<Packet, N-1>::run(x, coeff), x, pset1<Packet>(coeff[N]));
  }
};

template <typename Packet>
struct ppolevl<Packet, 0> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet run(const Packet& x, const typename unpacket_traits<Packet>::type coeff[]) {
    EIGEN_UNUSED_VARIABLE(x);
    return pset1<Packet>(coeff[0]);
  }
};

/* chbevl (modified for Eigen)
 *
 *     Evaluate Chebyshev series
 *
 *
 *
 * SYNOPSIS:
 *
 * int N;
 * Scalar x, y, coef[N], chebevl();
 *
 * y = chbevl( x, coef, N );
 *
 *
 *
 * DESCRIPTION:
 *
 * Evaluates the series
 *
 *        N-1
 *         - '
 *  y  =   >   coef[i] T (x/2)
 *         -            i
 *        i=0
 *
 * of Chebyshev polynomials Ti at argument x/2.
 *
 * Coefficients are stored in reverse order, i.e. the zero
 * order term is last in the array.  Note N is the number of
 * coefficients, not the order.
 *
 * If coefficients are for the interval a to b, x must
 * have been transformed to x -> 2(2x - b - a)/(b-a) before
 * entering the routine.  This maps x from (a, b) to (-1, 1),
 * over which the Chebyshev polynomials are defined.
 *
 * If the coefficients are for the inverted interval, in
 * which (a, b) is mapped to (1/b, 1/a), the transformation
 * required is x -> 2(2ab/x - b - a)/(b-a).  If b is infinity,
 * this becomes x -> 4a/x - 1.
 *
 *
 *
 * SPEED:
 *
 * Taking advantage of the recurrence properties of the
 * Chebyshev polynomials, the routine requires one more
 * addition per loop than evaluating a nested polynomial of
 * the same degree.
 *
 */

template <typename Packet, int N>
struct pchebevl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Packet run(Packet x, const typename unpacket_traits<Packet>::type coef[]) {
    typedef typename unpacket_traits<Packet>::type Scalar;
    Packet b0 = pset1<Packet>(coef[0]);
    Packet b1 = pset1<Packet>(static_cast<Scalar>(0.f));
    Packet b2;

    for (int i = 1; i < N; i++) {
      b2 = b1;
      b1 = b0;
      b0 = psub(pmadd(x, b1, pset1<Packet>(coef[i])), b2);
    }

    return pmul(pset1<Packet>(static_cast<Scalar>(0.5f)), psub(b0, b2));
  }
};

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctionsFwd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H
#define EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H

namespace Eigen {
namespace internal {

// Forward declarations of the generic math functions
// implemented in GenericPacketMathFunctions.h
// This is needed to workaround a circular dependency.

/***************************************************************************
 * Some generic implementations to be used by implementors
***************************************************************************/

/** Default implementation of pfrexp.
  * It is expected to be called by implementers of template<> pfrexp.
  */
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic(const Packet& a, Packet& exponent);

// Extracts the biased exponent value from Packet p, and casts the results to
// a floating-point Packet type. Used by pfrexp_generic. Override this if
// there is no unpacket_traits<Packet>::integer_packet.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic_get_biased_exponent(const Packet& p);

/** Default implementation of pldexp.
  * It is expected to be called by implementers of template<> pldexp.
  */
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pldexp_generic(const Packet& a, const Packet& exponent);

/** \internal \returns log(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_float(const Packet _x);

/** \internal \returns log2(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_float(const Packet _x);

/** \internal \returns log(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_double(const Packet _x);

/** \internal \returns log2(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_double(const Packet _x);

/** \internal \returns log(1 + x) */
template<typename Packet>
Packet generic_plog1p(const Packet& x);

/** \internal \returns exp(x)-1 */
template<typename Packet>
Packet generic_expm1(const Packet& x);

/** \internal \returns exp(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_float(const Packet _x);

/** \internal \returns exp(x) for double precision real numbers */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_double(const Packet _x);

/** \internal \returns sin(x) for single precision float */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psin_float(const Packet& x);

/** \internal \returns cos(x) for single precision float */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pcos_float(const Packet& x);

/** \internal \returns sqrt(x) for complex types */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psqrt_complex(const Packet& a);

template <typename Packet, int N> struct ppolevl;


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/Half.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
//
// The conversion routines are Copyright (c) Fabian Giesen, 2016.
// The original license follows:
//
// Copyright (c) Fabian Giesen, 2016
// All rights reserved.
// Redistribution and use in source and binary forms, with or without
// modification, are permitted.
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


// Standard 16-bit float type, mostly useful for GPUs. Defines a new
// type Eigen::half (inheriting either from CUDA's or HIP's __half struct) with
// operator overloads such that it behaves basically as an arithmetic
// type. It will be quite slow on CPUs (so it is recommended to stay
// in fp32 for CPUs, except for simple parameter conversions, I/O
// to disk and the likes), but fast on GPUs.


#ifndef EIGEN_HALF_H
#define EIGEN_HALF_H

#include <sstream>

#if defined(EIGEN_HAS_GPU_FP16) || defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
// When compiling with GPU support, the "__half_raw" base class as well as
// some other routines are defined in the GPU compiler header files
// (cuda_fp16.h, hip_fp16.h), and they are not tagged constexpr
// As a consequence, we get compile failures when compiling Eigen with
// GPU support. Hence the need to disable EIGEN_CONSTEXPR when building
// Eigen with GPU support
  #pragma push_macro("EIGEN_CONSTEXPR")
  #undef EIGEN_CONSTEXPR
  #define EIGEN_CONSTEXPR
#endif

#define F16_PACKET_FUNCTION(PACKET_F, PACKET_F16, METHOD)           \
  template <>                                                       \
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_UNUSED                \
  PACKET_F16 METHOD<PACKET_F16>(const PACKET_F16& _x) {             \
    return float2half(METHOD<PACKET_F>(half2float(_x)));            \
  }

namespace Eigen {

struct half;

namespace half_impl {

// We want to use the __half_raw struct from the HIP header file only during the device compile phase.
// This is required because of a quirk in the way TensorFlow GPU builds are done.
// When compiling TensorFlow source code with GPU support, files that
//  * contain GPU kernels (i.e. *.cu.cc files) are compiled via hipcc
//  * do not contain GPU kernels ( i.e. *.cc files) are compiled via gcc (typically)
//
// Tensorflow uses the Eigen::half type as its FP16 type, and there are functions that
//  * are defined in a file that gets compiled via hipcc AND
//  * have Eigen::half as a pass-by-value argument AND
//  * are called in a file that gets compiled via gcc
//
// In the scenario described above the caller and callee will see different versions
// of the Eigen::half base class __half_raw, and they will be compiled by different compilers
//
// There appears to be an ABI mismatch between gcc and clang (which is called by hipcc) that results in
// the callee getting corrupted values for the Eigen::half argument.
//
// Making the host side compile phase of hipcc use the same Eigen::half impl, as the gcc compile, resolves
// this error, and hence the following convoluted #if condition
#if !defined(EIGEN_HAS_GPU_FP16) || !defined(EIGEN_GPU_COMPILE_PHASE)
// Make our own __half_raw definition that is similar to CUDA's.
struct __half_raw {
#if (defined(EIGEN_HAS_GPU_FP16) && !defined(EIGEN_GPU_COMPILE_PHASE))
  // Eigen::half can be used as the datatype for shared memory declarations (in Eigen and TF)
  // The element type for shared memory cannot have non-trivial constructors
  // and hence the following special casing (which skips the zero-initilization).
  // Note that this check gets done even in the host compilation phase, and
  // hence the need for this
  EIGEN_DEVICE_FUNC __half_raw() {}
#else
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw() : x(0) {}
#endif
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw(numext::uint16_t raw) : x(numext::bit_cast<__fp16>(raw)) {
  }
  __fp16 x;
#else
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw(numext::uint16_t raw) : x(raw) {}
  numext::uint16_t x;
#endif
};

#elif defined(EIGEN_HAS_HIP_FP16)
  // Nothing to do here
  // HIP fp16 header file has a definition for __half_raw
#elif defined(EIGEN_HAS_CUDA_FP16)
  #if EIGEN_CUDA_SDK_VER < 90000
    // In CUDA < 9.0, __half is the equivalent of CUDA 9's __half_raw
    typedef __half __half_raw;
  #endif // defined(EIGEN_HAS_CUDA_FP16)
#elif defined(SYCL_DEVICE_ONLY)
  typedef cl::sycl::half __half_raw;
#endif

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw raw_uint16_to_half(numext::uint16_t x);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __half_raw float_to_half_rtne(float ff);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float half_to_float(__half_raw h);

struct half_base : public __half_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base() {}
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half_raw& h) : __half_raw(h) {}

#if defined(EIGEN_HAS_GPU_FP16)
 #if defined(EIGEN_HAS_HIP_FP16)
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half& h) { x = __half_as_ushort(h); }
 #elif defined(EIGEN_HAS_CUDA_FP16)
  #if EIGEN_CUDA_SDK_VER >= 90000
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half& h) : __half_raw(*(__half_raw*)&h) {}
  #endif
 #endif
#endif
};

} // namespace half_impl

// Class definition.
struct half : public half_impl::half_base {

  // Writing this out as separate #if-else blocks to make the code easier to follow
  // The same applies to most #if-else blocks in this file
#if !defined(EIGEN_HAS_GPU_FP16) || !defined(EIGEN_GPU_COMPILE_PHASE)
  // Use the same base class for the following two scenarios
  // * when compiling without GPU support enabled
  // * during host compile phase when compiling with GPU support enabled
  typedef half_impl::__half_raw __half_raw;
#elif defined(EIGEN_HAS_HIP_FP16)
  // Nothing to do here
  // HIP fp16 header file has a definition for __half_raw
#elif defined(EIGEN_HAS_CUDA_FP16)
  // Note that EIGEN_CUDA_SDK_VER is set to 0 even when compiling with HIP, so
  // (EIGEN_CUDA_SDK_VER < 90000) is true even for HIP!  So keeping this within
  // #if defined(EIGEN_HAS_CUDA_FP16) is needed
  #if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    typedef half_impl::__half_raw __half_raw;
  #endif
#endif

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half() {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half_raw& h) : half_impl::half_base(h) {}

#if defined(EIGEN_HAS_GPU_FP16)
 #if defined(EIGEN_HAS_HIP_FP16)
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half& h) : half_impl::half_base(h) {}
 #elif defined(EIGEN_HAS_CUDA_FP16)
  #if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half& h) : half_impl::half_base(h) {}
  #endif
 #endif
#endif


  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(bool b)
      : half_impl::half_base(half_impl::raw_uint16_to_half(b ? 0x3c00 : 0)) {}
  template<class T>
  explicit EIGEN_DEVICE_FUNC half(T val)
      : half_impl::half_base(half_impl::float_to_half_rtne(static_cast<float>(val))) {}
  explicit EIGEN_DEVICE_FUNC half(float f)
      : half_impl::half_base(half_impl::float_to_half_rtne(f)) {}

  // Following the convention of numpy, converting between complex and
  // float will lead to loss of imag value.
  template<typename RealScalar>
  explicit EIGEN_DEVICE_FUNC half(std::complex<RealScalar> c)
      : half_impl::half_base(half_impl::float_to_half_rtne(static_cast<float>(c.real()))) {}

   EIGEN_DEVICE_FUNC operator float() const {  // NOLINT: Allow implicit conversion to float, because it is lossless.
    return half_impl::half_to_float(*this);
  }

#if defined(EIGEN_HAS_GPU_FP16) && !defined(EIGEN_GPU_COMPILE_PHASE)
  EIGEN_DEVICE_FUNC operator __half() const {
    ::__half_raw hr;
    hr.x = x;
    return __half(hr);
  }
#endif
};

} // end namespace Eigen

namespace std {
template<>
struct numeric_limits<Eigen::half> {
  static const bool is_specialized = true;
  static const bool is_signed = true;
  static const bool is_integer = false;
  static const bool is_exact = false;
  static const bool has_infinity = true;
  static const bool has_quiet_NaN = true;
  static const bool has_signaling_NaN = true;
  static const float_denorm_style has_denorm = denorm_present;
  static const bool has_denorm_loss = false;
  static const std::float_round_style round_style = std::round_to_nearest;
  static const bool is_iec559 = false;
  static const bool is_bounded = false;
  static const bool is_modulo = false;
  static const int digits = 11;
  static const int digits10 = 3;      // according to http://half.sourceforge.net/structstd_1_1numeric__limits_3_01half__float_1_1half_01_4.html
  static const int max_digits10 = 5;  // according to http://half.sourceforge.net/structstd_1_1numeric__limits_3_01half__float_1_1half_01_4.html
  static const int radix = 2;
  static const int min_exponent = -13;
  static const int min_exponent10 = -4;
  static const int max_exponent = 16;
  static const int max_exponent10 = 4;
  static const bool traps = true;
  static const bool tinyness_before = false;

  static Eigen::half (min)() { return Eigen::half_impl::raw_uint16_to_half(0x400); }
  static Eigen::half lowest() { return Eigen::half_impl::raw_uint16_to_half(0xfbff); }
  static Eigen::half (max)() { return Eigen::half_impl::raw_uint16_to_half(0x7bff); }
  static Eigen::half epsilon() { return Eigen::half_impl::raw_uint16_to_half(0x0800); }
  static Eigen::half round_error() { return Eigen::half(0.5); }
  static Eigen::half infinity() { return Eigen::half_impl::raw_uint16_to_half(0x7c00); }
  static Eigen::half quiet_NaN() { return Eigen::half_impl::raw_uint16_to_half(0x7e00); }
  static Eigen::half signaling_NaN() { return Eigen::half_impl::raw_uint16_to_half(0x7d00); }
  static Eigen::half denorm_min() { return Eigen::half_impl::raw_uint16_to_half(0x1); }
};

// If std::numeric_limits<T> is specialized, should also specialize
// std::numeric_limits<const T>, std::numeric_limits<volatile T>, and
// std::numeric_limits<const volatile T>
// https://stackoverflow.com/a/16519653/
template<>
struct numeric_limits<const Eigen::half> : numeric_limits<Eigen::half> {};
template<>
struct numeric_limits<volatile Eigen::half> : numeric_limits<Eigen::half> {};
template<>
struct numeric_limits<const volatile Eigen::half> : numeric_limits<Eigen::half> {};
} // end namespace std

namespace Eigen {

namespace half_impl {

#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && \
     EIGEN_CUDA_ARCH >= 530) ||                                  \
    (defined(EIGEN_HAS_HIP_FP16) && defined(HIP_DEVICE_COMPILE))
// Note: We deliberatly do *not* define this to 1 even if we have Arm's native
// fp16 type since GPU halfs are rather different from native CPU halfs.
// TODO: Rename to something like EIGEN_HAS_NATIVE_GPU_FP16
#define EIGEN_HAS_NATIVE_FP16
#endif

// Intrinsics for native fp16 support. Note that on current hardware,
// these are no faster than fp32 arithmetic (you need to use the half2
// versions to get the ALU speed increased), but you do save the
// conversion steps back and forth.

#if defined(EIGEN_HAS_NATIVE_FP16)
EIGEN_STRONG_INLINE __device__ half operator + (const half& a, const half& b) {
#if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  return __hadd(::__half(a), ::__half(b));
#else
  return __hadd(a, b);
#endif
}
EIGEN_STRONG_INLINE __device__ half operator * (const half& a, const half& b) {
  return __hmul(a, b);
}
EIGEN_STRONG_INLINE __device__ half operator - (const half& a, const half& b) {
  return __hsub(a, b);
}
EIGEN_STRONG_INLINE __device__ half operator / (const half& a, const half& b) {
#if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  return __hdiv(a, b);
#else
  float num = __half2float(a);
  float denom = __half2float(b);
  return __float2half(num / denom);
#endif
}
EIGEN_STRONG_INLINE __device__ half operator - (const half& a) {
  return __hneg(a);
}
EIGEN_STRONG_INLINE __device__ half& operator += (half& a, const half& b) {
  a = a + b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator *= (half& a, const half& b) {
  a = a * b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator -= (half& a, const half& b) {
  a = a - b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator /= (half& a, const half& b) {
  a = a / b;
  return a;
}
EIGEN_STRONG_INLINE __device__ bool operator == (const half& a, const half& b) {
  return __heq(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator != (const half& a, const half& b) {
  return __hne(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator < (const half& a, const half& b) {
  return __hlt(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator <= (const half& a, const half& b) {
  return __hle(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator > (const half& a, const half& b) {
  return __hgt(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator >= (const half& a, const half& b) {
  return __hge(a, b);
}
#endif

#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator + (const half& a, const half& b) {
  return half(vaddh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator * (const half& a, const half& b) {
  return half(vmulh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a, const half& b) {
  return half(vsubh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, const half& b) {
  return half(vdivh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a) {
  return half(vnegh_f16(a.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator += (half& a, const half& b) {
  a = half(vaddh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator *= (half& a, const half& b) {
  a = half(vmulh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator -= (half& a, const half& b) {
  a = half(vsubh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator /= (half& a, const half& b) {
  a = half(vdivh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const half& a, const half& b) {
  return vceqh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const half& a, const half& b) {
  return !vceqh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const half& a, const half& b) {
  return vclth_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const half& a, const half& b) {
  return vcleh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const half& a, const half& b) {
  return vcgth_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const half& a, const half& b) {
  return vcgeh_f16(a.x, b.x);
}
// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#elif !defined(EIGEN_HAS_NATIVE_FP16) || (EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC) // Emulate support for half floats

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
// We need to provide emulated *host-side* FP16 operators for clang.
#pragma push_macro("EIGEN_DEVICE_FUNC")
#undef EIGEN_DEVICE_FUNC
#if defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_HAS_NATIVE_FP16)
#define EIGEN_DEVICE_FUNC __host__
#else // both host and device need emulated ops.
#define EIGEN_DEVICE_FUNC __host__ __device__
#endif
#endif

// Definitions for CPUs and older HIP+CUDA, mostly working through conversion
// to/from fp32.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator + (const half& a, const half& b) {
  return half(float(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator * (const half& a, const half& b) {
  return half(float(a) * float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a, const half& b) {
  return half(float(a) - float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, const half& b) {
  return half(float(a) / float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a) {
  half result;
  result.x = a.x ^ 0x8000;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator += (half& a, const half& b) {
  a = half(float(a) + float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator *= (half& a, const half& b) {
  a = half(float(a) * float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator -= (half& a, const half& b) {
  a = half(float(a) - float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator /= (half& a, const half& b) {
  a = half(float(a) / float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const half& a, const half& b) {
  return numext::equal_strict(float(a),float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const half& a, const half& b) {
  return numext::not_equal_strict(float(a), float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const half& a, const half& b) {
  return float(a) < float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const half& a, const half& b) {
  return float(a) <= float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const half& a, const half& b) {
  return float(a) > float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const half& a, const half& b) {
  return float(a) >= float(b);
}

#if defined(__clang__) && defined(__CUDA__)
#pragma pop_macro("EIGEN_DEVICE_FUNC")
#endif
#endif  // Emulate support for half floats

// Division by an index. Do it in full float precision to avoid accuracy
// issues in converting the denominator to half.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, Index b) {
  return half(static_cast<float>(a) / static_cast<float>(b));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator++(half& a) {
  a += half(1);
  return a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator--(half& a) {
  a -= half(1);
  return a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator++(half& a, int) {
  half original_value = a;
  ++a;
  return original_value;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator--(half& a, int) {
  half original_value = a;
  --a;
  return original_value;
}

// Conversion routines, including fallbacks for the host or older CUDA.
// Note that newer Intel CPUs (Haswell or newer) have vectorized versions of
// these in hardware. If we need more performance on older/other CPUs, they are
// also possible to vectorize directly.

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw raw_uint16_to_half(numext::uint16_t x) {
  // We cannot simply do a "return __half_raw(x)" here, because __half_raw is union type
  // in the hip_fp16 header file, and that will trigger a compile error
  // On the other hand, having anything but a return statement also triggers a compile error
  // because this is constexpr function.
  // Fortunately, since we need to disable EIGEN_CONSTEXPR for GPU anyway, we can get out
  // of this catch22 by having separate bodies for GPU / non GPU
#if defined(EIGEN_HAS_GPU_FP16)
   __half_raw h;
   h.x = x;
  return h;
#else
  return __half_raw(x);
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC numext::uint16_t raw_half_as_uint16(const __half_raw& h) {
  // HIP/CUDA/Default have a member 'x' of type uint16_t.
  // For ARM64 native half, the member 'x' is of type __fp16, so we need to bit-cast.
  // For SYCL, cl::sycl::half is _Float16, so cast directly.
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return numext::bit_cast<numext::uint16_t>(h.x);
#elif defined(SYCL_DEVICE_ONLY)
  return numext::bit_cast<numext::uint16_t>(h);
#else
  return h.x;
#endif
}

union float32_bits {
  unsigned int u;
  float f;
};

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __half_raw float_to_half_rtne(float ff) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  __half tmp_ff = __float2half(ff);
  return *(__half_raw*)&tmp_ff;

#elif defined(EIGEN_HAS_FP16_C)
  __half_raw h;
  h.x = _cvtss_sh(ff, 0);
  return h;

#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  __half_raw h;
  h.x = static_cast<__fp16>(ff);
  return h;

#else
  float32_bits f; f.f = ff;

  const float32_bits f32infty = { 255 << 23 };
  const float32_bits f16max = { (127 + 16) << 23 };
  const float32_bits denorm_magic = { ((127 - 15) + (23 - 10) + 1) << 23 };
  unsigned int sign_mask = 0x80000000u;
  __half_raw o;
  o.x = static_cast<numext::uint16_t>(0x0u);

  unsigned int sign = f.u & sign_mask;
  f.u ^= sign;

  // NOTE all the integer compares in this function can be safely
  // compiled into signed compares since all operands are below
  // 0x80000000. Important if you want fast straight SSE2 code
  // (since there's no unsigned PCMPGTD).

  if (f.u >= f16max.u) {  // result is Inf or NaN (all exponent bits set)
    o.x = (f.u > f32infty.u) ? 0x7e00 : 0x7c00; // NaN->qNaN and Inf->Inf
  } else {  // (De)normalized number or zero
    if (f.u < (113 << 23)) {  // resulting FP16 is subnormal or zero
      // use a magic value to align our 10 mantissa bits at the bottom of
      // the float. as long as FP addition is round-to-nearest-even this
      // just works.
      f.f += denorm_magic.f;

      // and one integer subtract of the bias later, we have our final float!
      o.x = static_cast<numext::uint16_t>(f.u - denorm_magic.u);
    } else {
      unsigned int mant_odd = (f.u >> 13) & 1; // resulting mantissa is odd

      // update exponent, rounding bias part 1
      // Equivalent to `f.u += ((unsigned int)(15 - 127) << 23) + 0xfff`, but
      // without arithmetic overflow.
      f.u += 0xc8000fffU;
      // rounding bias part 2
      f.u += mant_odd;
      // take the bits!
      o.x = static_cast<numext::uint16_t>(f.u >> 13);
    }
  }

  o.x |= static_cast<numext::uint16_t>(sign >> 16);
  return o;
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float half_to_float(__half_raw h) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __half2float(h);
#elif defined(EIGEN_HAS_FP16_C)
  return _cvtsh_ss(h.x);
#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return static_cast<float>(h.x);
#else
  const float32_bits magic = { 113 << 23 };
  const unsigned int shifted_exp = 0x7c00 << 13; // exponent mask after shift
  float32_bits o;

  o.u = (h.x & 0x7fff) << 13;             // exponent/mantissa bits
  unsigned int exp = shifted_exp & o.u;   // just the exponent
  o.u += (127 - 15) << 23;                // exponent adjust

  // handle exponent special cases
  if (exp == shifted_exp) {     // Inf/NaN?
    o.u += (128 - 16) << 23;    // extra exp adjust
  } else if (exp == 0) {        // Zero/Denormal?
    o.u += 1 << 23;             // extra exp adjust
    o.f -= magic.f;             // renormalize
  }

  o.u |= (h.x & 0x8000) << 16;    // sign bit
  return o.f;
#endif
}

// --- standard functions ---

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isinf)(const half& a) {
#ifdef EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC
  return (numext::bit_cast<numext::uint16_t>(a.x) & 0x7fff) == 0x7c00;
#else
  return (a.x & 0x7fff) == 0x7c00;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isnan)(const half& a) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hisnan(a);
#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return (numext::bit_cast<numext::uint16_t>(a.x) & 0x7fff) > 0x7c00;
#else
  return (a.x & 0x7fff) > 0x7c00;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isfinite)(const half& a) {
  return !(isinf EIGEN_NOT_A_MACRO (a)) && !(isnan EIGEN_NOT_A_MACRO (a));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half abs(const half& a) {
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return half(vabsh_f16(a.x));
#else
  half result;
  result.x = a.x & 0x7FFF;
  return result;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half exp(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 530) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hexp(a));
#else
   return half(::expf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half expm1(const half& a) {
  return half(numext::expm1(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log(const half& a) {
#if (defined(EIGEN_HAS_CUDA_FP16) && EIGEN_CUDA_SDK_VER >= 80000 && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return half(::hlog(a));
#else
  return half(::logf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log1p(const half& a) {
  return half(numext::log1p(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log10(const half& a) {
  return half(::log10f(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log2(const half& a) {
  return half(static_cast<float>(EIGEN_LOG2E) * ::logf(float(a)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half sqrt(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 530) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hsqrt(a));
#else
    return half(::sqrtf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half pow(const half& a, const half& b) {
  return half(::powf(float(a), float(b)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half sin(const half& a) {
  return half(::sinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half cos(const half& a) {
  return half(::cosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half tan(const half& a) {
  return half(::tanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half tanh(const half& a) {
  return half(::tanhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half asin(const half& a) {
  return half(::asinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half acos(const half& a) {
  return half(::acosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half floor(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 300) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hfloor(a));
#else
  return half(::floorf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half ceil(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 300) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hceil(a));
#else
  return half(::ceilf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half rint(const half& a) {
  return half(::rintf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half round(const half& a) {
  return half(::roundf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half fmod(const half& a, const half& b) {
  return half(::fmodf(float(a), float(b)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half (min)(const half& a, const half& b) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hlt(b, a) ? b : a;
#else
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f2 < f1 ? b : a;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half (max)(const half& a, const half& b) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hlt(a, b) ? b : a;
#else
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f1 < f2 ? b : a;
#endif
}

#ifndef EIGEN_NO_IO
EIGEN_ALWAYS_INLINE std::ostream& operator << (std::ostream& os, const half& v) {
  os << static_cast<float>(v);
  return os;
}
#endif

} // end namespace half_impl

// import Eigen::half_impl::half into Eigen namespace
// using half_impl::half;

namespace internal {

template<>
struct random_default_impl<half, false, false>
{
  static inline half run(const half& x, const half& y)
  {
    return x + (y-x) * half(float(std::rand()) / float(RAND_MAX));
  }
  static inline half run()
  {
    return run(half(-1.f), half(1.f));
  }
};

template<> struct is_arithmetic<half> { enum { value = true }; };

} // end namespace internal

template<> struct NumTraits<Eigen::half>
    : GenericNumTraits<Eigen::half>
{
  enum {
    IsSigned = true,
    IsInteger = false,
    IsComplex = false,
    RequireInitialization = false
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half epsilon() {
    return half_impl::raw_uint16_to_half(0x0800);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half dummy_precision() {
    return half_impl::raw_uint16_to_half(0x211f); //  Eigen::half(1e-2f);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half highest() {
    return half_impl::raw_uint16_to_half(0x7bff);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half lowest() {
    return half_impl::raw_uint16_to_half(0xfbff);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half infinity() {
    return half_impl::raw_uint16_to_half(0x7c00);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half quiet_NaN() {
    return half_impl::raw_uint16_to_half(0x7e00);
  }
};

} // end namespace Eigen

#if defined(EIGEN_HAS_GPU_FP16) || defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  #pragma pop_macro("EIGEN_CONSTEXPR")
#endif

namespace Eigen {
namespace numext {

#if defined(EIGEN_GPU_COMPILE_PHASE)

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isnan)(const Eigen::half& h) {
  return (half_impl::isnan)(h);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isinf)(const Eigen::half& h) {
  return (half_impl::isinf)(h);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isfinite)(const Eigen::half& h) {
  return (half_impl::isfinite)(h);
}

#endif

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bit_cast<Eigen::half, uint16_t>(const uint16_t& src) {
  return Eigen::half(Eigen::half_impl::raw_uint16_to_half(src));
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC uint16_t bit_cast<uint16_t, Eigen::half>(const Eigen::half& src) {
  return Eigen::half_impl::raw_half_as_uint16(src);
}

}  // namespace numext
}  // namespace Eigen

// Add the missing shfl* intrinsics.
// The __shfl* functions are only valid on HIP or _CUDA_ARCH_ >= 300.
//   CUDA defines them for (__CUDA_ARCH__ >= 300 || !defined(__CUDA_ARCH__))
//
// HIP and CUDA prior to SDK 9.0 define
//    __shfl, __shfl_up, __shfl_down, __shfl_xor for int and float
// CUDA since 9.0 deprecates those and instead defines
//    __shfl_sync, __shfl_up_sync, __shfl_down_sync, __shfl_xor_sync,
//    with native support for __half and __nv_bfloat16
//
// Note that the following are __device__ - only functions.
#if (defined(EIGEN_CUDACC) && (!defined(EIGEN_CUDA_ARCH) || EIGEN_CUDA_ARCH >= 300)) \
    || defined(EIGEN_HIPCC)

#if defined(EIGEN_HAS_CUDA_FP16) && EIGEN_CUDA_SDK_VER >= 90000

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_sync(unsigned mask, Eigen::half var, int srcLane, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_sync(mask, h, srcLane, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_up_sync(unsigned mask, Eigen::half var, unsigned int delta, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_up_sync(mask, h, delta, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_down_sync(unsigned mask, Eigen::half var, unsigned int delta, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_down_sync(mask, h, delta, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_xor_sync(unsigned mask, Eigen::half var, int laneMask, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_xor_sync(mask, h, laneMask, width));
}

#else // HIP or CUDA SDK < 9.0

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl(Eigen::half var, int srcLane, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl(ivar, srcLane, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_up(Eigen::half var, unsigned int delta, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_up(ivar, delta, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_down(Eigen::half var, unsigned int delta, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_down(ivar, delta, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_xor(Eigen::half var, int laneMask, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_xor(ivar, laneMask, width)));
}

#endif // HIP vs CUDA
#endif // __shfl*

// ldg() has an overload for __half_raw, but we also need one for Eigen::half.
#if (defined(EIGEN_CUDACC) && (!defined(EIGEN_CUDA_ARCH) || EIGEN_CUDA_ARCH >= 350)) \
    || defined(EIGEN_HIPCC)
EIGEN_STRONG_INLINE __device__ Eigen::half __ldg(const Eigen::half* ptr) {
  return Eigen::half_impl::raw_uint16_to_half(__ldg(reinterpret_cast<const Eigen::numext::uint16_t*>(ptr)));
}
#endif // __ldg

#if EIGEN_HAS_STD_HASH
namespace std {
template <>
struct hash<Eigen::half> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::size_t operator()(const Eigen::half& a) const {
    return static_cast<std::size_t>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(a));
  }
};
} // end namespace std
#endif

#endif // EIGEN_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/Settings.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/* All the parameters defined in this file can be specialized in the
 * architecture specific files, and/or by the user.
 * More to come... */

#ifndef EIGEN_DEFAULT_SETTINGS_H
#define EIGEN_DEFAULT_SETTINGS_H

/** Defines the maximal loop size to enable meta unrolling of loops.
  * Note that the value here is expressed in Eigen's own notion of "number of FLOPS",
  * it does not correspond to the number of iterations or the number of instructions
  */
#ifndef EIGEN_UNROLLING_LIMIT
#define EIGEN_UNROLLING_LIMIT 110
#endif

/** Defines the threshold between a "small" and a "large" matrix.
  * This threshold is mainly used to select the proper product implementation.
  */
#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

/** Defines the maximal width of the blocks used in the triangular product and solver
  * for vectors (level 2 blas xTRMV and xTRSV). The default is 8.
  */
#ifndef EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH
#define EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH 8
#endif


/** Defines the default number of registers available for that architecture.
  * Currently it must be 8 or 16. Other values will fail.
  */
#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 8
#endif

#endif // EIGEN_DEFAULT_SETTINGS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2019 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERIC_TYPE_CASTING_H
#define EIGEN_GENERIC_TYPE_CASTING_H

namespace Eigen {

namespace internal {

template<>
struct scalar_cast_op<float, Eigen::half> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::half result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half operator() (const float& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __float2half(a);
    #else
      return Eigen::half(a);
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<float, Eigen::half> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<int, Eigen::half> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::half result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half operator() (const int& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __float2half(static_cast<float>(a));
    #else
      return Eigen::half(static_cast<float>(a));
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<int, Eigen::half> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<Eigen::half, float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef float result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator() (const Eigen::half& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __half2float(a);
    #else
      return static_cast<float>(a);
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<Eigen::half, float> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<float, Eigen::bfloat16> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::bfloat16 result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::bfloat16 operator() (const float& a) const {
    return Eigen::bfloat16(a);
  }
};

template<>
struct functor_traits<scalar_cast_op<float, Eigen::bfloat16> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<int, Eigen::bfloat16> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::bfloat16 result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::bfloat16 operator() (const int& a) const {
    return Eigen::bfloat16(static_cast<float>(a));
  }
};

template<>
struct functor_traits<scalar_cast_op<int, Eigen::bfloat16> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<Eigen::bfloat16, float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef float result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator() (const Eigen::bfloat16& a) const {
    return static_cast<float>(a);
  }
};

template<>
struct functor_traits<scalar_cast_op<Eigen::bfloat16, float> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


}
}

#endif  // EIGEN_GENERIC_TYPE_CASTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/GPU/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_GPU_H
#define EIGEN_MATH_FUNCTIONS_GPU_H

namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plog<float4>(const float4& a)
{
  return make_float4(logf(a.x), logf(a.y), logf(a.z), logf(a.w));
}

template<>  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plog<double2>(const double2& a)
{
  using ::log;
  return make_double2(log(a.x), log(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plog1p<float4>(const float4& a)
{
  return make_float4(log1pf(a.x), log1pf(a.y), log1pf(a.z), log1pf(a.w));
}

template<>  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plog1p<double2>(const double2& a)
{
  return make_double2(log1p(a.x), log1p(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pexp<float4>(const float4& a)
{
  return make_float4(expf(a.x), expf(a.y), expf(a.z), expf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pexp<double2>(const double2& a)
{
  using ::exp;
  return make_double2(exp(a.x), exp(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pexpm1<float4>(const float4& a)
{
  return make_float4(expm1f(a.x), expm1f(a.y), expm1f(a.z), expm1f(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pexpm1<double2>(const double2& a)
{
  return make_double2(expm1(a.x), expm1(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 psqrt<float4>(const float4& a)
{
  return make_float4(sqrtf(a.x), sqrtf(a.y), sqrtf(a.z), sqrtf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 psqrt<double2>(const double2& a)
{
  using ::sqrt;
  return make_double2(sqrt(a.x), sqrt(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 prsqrt<float4>(const float4& a)
{
  return make_float4(rsqrtf(a.x), rsqrtf(a.y), rsqrtf(a.z), rsqrtf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 prsqrt<double2>(const double2& a)
{
  return make_double2(rsqrt(a.x), rsqrt(a.y));
}


#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/GPU/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_GPU_H
#define EIGEN_PACKET_MATH_GPU_H

namespace Eigen {

namespace internal {

// Read-only data cached load available.
#if defined(EIGEN_HIP_DEVICE_COMPILE) || (defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 350)
#define EIGEN_GPU_HAS_LDG 1
#endif

// FP16 math available.
#if (defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530)
#define EIGEN_CUDA_HAS_FP16_ARITHMETIC 1
#endif

#if defined(EIGEN_HIP_DEVICE_COMPILE) || defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
#define EIGEN_GPU_HAS_FP16_ARITHMETIC 1
#endif

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

template<> struct is_arithmetic<float4>  { enum { value = true }; };
template<> struct is_arithmetic<double2> { enum { value = true }; };

template<> struct packet_traits<float> : default_packet_traits
{
  typedef float4 type;
  typedef float4 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,
    HasHalfPacket = 0,

    HasDiv  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasLGamma = 1,
    HasDiGamma = 1,
    HasZeta = 1,
    HasPolygamma = 1,
    HasErf = 1,
    HasErfc = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasIGamma = 1,
    HasIGammaDerA = 1,
    HasGammaSampleDerAlpha = 1,
    HasIGammac = 1,
    HasBetaInc = 1,

    HasBlend = 0,
    HasFloor = 1,
  };
};

template<> struct packet_traits<double> : default_packet_traits
{
  typedef double2 type;
  typedef double2 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 0,

    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasLGamma = 1,
    HasDiGamma = 1,
    HasZeta = 1,
    HasPolygamma = 1,
    HasErf = 1,
    HasErfc = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasIGamma = 1,
    HasIGammaDerA = 1,
    HasGammaSampleDerAlpha = 1,
    HasIGammac = 1,
    HasBetaInc = 1,

    HasBlend = 0,
    HasFloor = 1,
  };
};


template<> struct unpacket_traits<float4>  { typedef float  type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef float4 half; };
template<> struct unpacket_traits<double2> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef double2 half; };

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pset1<float4>(const float&  from) {
  return make_float4(from, from, from, from);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pset1<double2>(const double& from) {
  return make_double2(from, from);
}

// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)
namespace {

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_and(const float& a,
                                                        const float& b) {
  return __int_as_float(__float_as_int(a) & __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_and(const double& a,
                                                         const double& b) {
  return __longlong_as_double(__double_as_longlong(a) &
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_or(const float& a,
                                                       const float& b) {
  return __int_as_float(__float_as_int(a) | __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_or(const double& a,
                                                        const double& b) {
  return __longlong_as_double(__double_as_longlong(a) |
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_xor(const float& a,
                                                        const float& b) {
  return __int_as_float(__float_as_int(a) ^ __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_xor(const double& a,
                                                         const double& b) {
  return __longlong_as_double(__double_as_longlong(a) ^
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_andnot(const float& a,
                                                           const float& b) {
  return __int_as_float(__float_as_int(a) & ~__float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_andnot(const double& a,
                                                            const double& b) {
  return __longlong_as_double(__double_as_longlong(a) &
                              ~__double_as_longlong(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float eq_mask(const float& a,
                                                    const float& b) {
  return __int_as_float(a == b ? 0xffffffffu : 0u);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double eq_mask(const double& a,
                                                     const double& b) {
  return __longlong_as_double(a == b ? 0xffffffffffffffffull : 0ull);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float lt_mask(const float& a,
                                                    const float& b) {
  return __int_as_float(a < b ? 0xffffffffu : 0u);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double lt_mask(const double& a,
                                                     const double& b) {
  return __longlong_as_double(a < b ? 0xffffffffffffffffull : 0ull);
}

}  // namespace

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pand<float4>(const float4& a,
                                                          const float4& b) {
  return make_float4(bitwise_and(a.x, b.x), bitwise_and(a.y, b.y),
                     bitwise_and(a.z, b.z), bitwise_and(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pand<double2>(const double2& a,
                                                            const double2& b) {
  return make_double2(bitwise_and(a.x, b.x), bitwise_and(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 por<float4>(const float4& a,
                                                         const float4& b) {
  return make_float4(bitwise_or(a.x, b.x), bitwise_or(a.y, b.y),
                     bitwise_or(a.z, b.z), bitwise_or(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 por<double2>(const double2& a,
                                                           const double2& b) {
  return make_double2(bitwise_or(a.x, b.x), bitwise_or(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pxor<float4>(const float4& a,
                                                          const float4& b) {
  return make_float4(bitwise_xor(a.x, b.x), bitwise_xor(a.y, b.y),
                     bitwise_xor(a.z, b.z), bitwise_xor(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pxor<double2>(const double2& a,
                                                            const double2& b) {
  return make_double2(bitwise_xor(a.x, b.x), bitwise_xor(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pandnot<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(bitwise_andnot(a.x, b.x), bitwise_andnot(a.y, b.y),
                     bitwise_andnot(a.z, b.z), bitwise_andnot(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pandnot<double2>(const double2& a, const double2& b) {
  return make_double2(bitwise_andnot(a.x, b.x), bitwise_andnot(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcmp_eq<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(eq_mask(a.x, b.x), eq_mask(a.y, b.y), eq_mask(a.z, b.z),
                     eq_mask(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcmp_lt<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(lt_mask(a.x, b.x), lt_mask(a.y, b.y), lt_mask(a.z, b.z),
                     lt_mask(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pcmp_eq<double2>(const double2& a, const double2& b) {
  return make_double2(eq_mask(a.x, b.x), eq_mask(a.y, b.y));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pcmp_lt<double2>(const double2& a, const double2& b) {
  return make_double2(lt_mask(a.x, b.x), lt_mask(a.y, b.y));
}
#endif // defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 plset<float4>(const float& a) {
  return make_float4(a, a+1, a+2, a+3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 plset<double2>(const double& a) {
  return make_double2(a, a+1);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 padd<float4>(const float4& a, const float4& b) {
  return make_float4(a.x+b.x, a.y+b.y, a.z+b.z, a.w+b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 padd<double2>(const double2& a, const double2& b) {
  return make_double2(a.x+b.x, a.y+b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 psub<float4>(const float4& a, const float4& b) {
  return make_float4(a.x-b.x, a.y-b.y, a.z-b.z, a.w-b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 psub<double2>(const double2& a, const double2& b) {
  return make_double2(a.x-b.x, a.y-b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pnegate(const float4& a) {
  return make_float4(-a.x, -a.y, -a.z, -a.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pnegate(const double2& a) {
  return make_double2(-a.x, -a.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pconj(const float4& a) { return a; }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pconj(const double2& a) { return a; }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmul<float4>(const float4& a, const float4& b) {
  return make_float4(a.x*b.x, a.y*b.y, a.z*b.z, a.w*b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmul<double2>(const double2& a, const double2& b) {
  return make_double2(a.x*b.x, a.y*b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pdiv<float4>(const float4& a, const float4& b) {
  return make_float4(a.x/b.x, a.y/b.y, a.z/b.z, a.w/b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pdiv<double2>(const double2& a, const double2& b) {
  return make_double2(a.x/b.x, a.y/b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmin<float4>(const float4& a, const float4& b) {
  return make_float4(fminf(a.x, b.x), fminf(a.y, b.y), fminf(a.z, b.z), fminf(a.w, b.w));
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmin<double2>(const double2& a, const double2& b) {
  return make_double2(fmin(a.x, b.x), fmin(a.y, b.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmax<float4>(const float4& a, const float4& b) {
  return make_float4(fmaxf(a.x, b.x), fmaxf(a.y, b.y), fmaxf(a.z, b.z), fmaxf(a.w, b.w));
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmax<double2>(const double2& a, const double2& b) {
  return make_double2(fmax(a.x, b.x), fmax(a.y, b.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pload<float4>(const float* from) {
  return *reinterpret_cast<const float4*>(from);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pload<double2>(const double* from) {
  return *reinterpret_cast<const double2*>(from);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 ploadu<float4>(const float* from) {
  return make_float4(from[0], from[1], from[2], from[3]);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 ploadu<double2>(const double* from) {
  return make_double2(from[0], from[1]);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 ploaddup<float4>(const float*   from) {
  return make_float4(from[0], from[0], from[1], from[1]);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 ploaddup<double2>(const double*  from) {
  return make_double2(from[0], from[0]);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<float>(float*   to, const float4& from) {
  *reinterpret_cast<float4*>(to) = from;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<double>(double* to, const double2& from) {
  *reinterpret_cast<double2*>(to) = from;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<float>(float*  to, const float4& from) {
  to[0] = from.x;
  to[1] = from.y;
  to[2] = from.z;
  to[3] = from.w;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const double2& from) {
  to[0] = from.x;
  to[1] = from.y;
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float4 ploadt_ro<float4, Aligned>(const float* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __ldg((const float4*)from);
#else
  return make_float4(from[0], from[1], from[2], from[3]);
#endif
}
template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double2 ploadt_ro<double2, Aligned>(const double* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __ldg((const double2*)from);
#else
  return make_double2(from[0], from[1]);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float4 ploadt_ro<float4, Unaligned>(const float* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return make_float4(__ldg(from+0), __ldg(from+1), __ldg(from+2), __ldg(from+3));
#else
  return make_float4(from[0], from[1], from[2], from[3]);
#endif
}
template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double2 ploadt_ro<double2, Unaligned>(const double* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return make_double2(__ldg(from+0), __ldg(from+1));
#else
  return make_double2(from[0], from[1]);
#endif
}

template<> EIGEN_DEVICE_FUNC inline float4 pgather<float, float4>(const float* from, Index stride) {
  return make_float4(from[0*stride], from[1*stride], from[2*stride], from[3*stride]);
}

template<> EIGEN_DEVICE_FUNC inline double2 pgather<double, double2>(const double* from, Index stride) {
  return make_double2(from[0*stride], from[1*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, float4>(float* to, const float4& from, Index stride) {
  to[stride*0] = from.x;
  to[stride*1] = from.y;
  to[stride*2] = from.z;
  to[stride*3] = from.w;
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, double2>(double* to, const double2& from, Index stride) {
  to[stride*0] = from.x;
  to[stride*1] = from.y;
}

template<> EIGEN_DEVICE_FUNC inline float  pfirst<float4>(const float4& a) {
  return a.x;
}
template<> EIGEN_DEVICE_FUNC inline double pfirst<double2>(const double2& a) {
  return a.x;
}

template<> EIGEN_DEVICE_FUNC inline float  predux<float4>(const float4& a) {
  return a.x + a.y + a.z + a.w;
}
template<> EIGEN_DEVICE_FUNC inline double predux<double2>(const double2& a) {
  return a.x + a.y;
}

template<> EIGEN_DEVICE_FUNC inline float  predux_max<float4>(const float4& a) {
  return fmaxf(fmaxf(a.x, a.y), fmaxf(a.z, a.w));
}
template<> EIGEN_DEVICE_FUNC inline double predux_max<double2>(const double2& a) {
  return fmax(a.x, a.y);
}

template<> EIGEN_DEVICE_FUNC inline float  predux_min<float4>(const float4& a) {
  return fminf(fminf(a.x, a.y), fminf(a.z, a.w));
}
template<> EIGEN_DEVICE_FUNC inline double predux_min<double2>(const double2& a) {
  return fmin(a.x, a.y);
}

template<> EIGEN_DEVICE_FUNC inline float  predux_mul<float4>(const float4& a) {
  return a.x * a.y * a.z * a.w;
}
template<> EIGEN_DEVICE_FUNC inline double predux_mul<double2>(const double2& a) {
  return a.x * a.y;
}

template<> EIGEN_DEVICE_FUNC inline float4  pabs<float4>(const float4& a) {
  return make_float4(fabsf(a.x), fabsf(a.y), fabsf(a.z), fabsf(a.w));
}
template<> EIGEN_DEVICE_FUNC inline double2 pabs<double2>(const double2& a) {
  return make_double2(fabs(a.x), fabs(a.y));
}

template<> EIGEN_DEVICE_FUNC inline float4  pfloor<float4>(const float4& a) {
  return make_float4(floorf(a.x), floorf(a.y), floorf(a.z), floorf(a.w));
}
template<> EIGEN_DEVICE_FUNC inline double2 pfloor<double2>(const double2& a) {
  return make_double2(floor(a.x), floor(a.y));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<float4,4>& kernel) {
  float tmp = kernel.packet[0].y;
  kernel.packet[0].y = kernel.packet[1].x;
  kernel.packet[1].x = tmp;

  tmp = kernel.packet[0].z;
  kernel.packet[0].z = kernel.packet[2].x;
  kernel.packet[2].x = tmp;

  tmp = kernel.packet[0].w;
  kernel.packet[0].w = kernel.packet[3].x;
  kernel.packet[3].x = tmp;

  tmp = kernel.packet[1].z;
  kernel.packet[1].z = kernel.packet[2].y;
  kernel.packet[2].y = tmp;

  tmp = kernel.packet[1].w;
  kernel.packet[1].w = kernel.packet[3].y;
  kernel.packet[3].y = tmp;

  tmp = kernel.packet[2].w;
  kernel.packet[2].w = kernel.packet[3].z;
  kernel.packet[3].z = tmp;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<double2,2>& kernel) {
  double tmp = kernel.packet[0].y;
  kernel.packet[0].y = kernel.packet[1].x;
  kernel.packet[1].x = tmp;
}

#endif // defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

// Packet4h2 must be defined in the macro without EIGEN_CUDA_ARCH, meaning
// its corresponding packet_traits<Eigen::half> must be visible on host.
#if defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)

typedef ulonglong2 Packet4h2;
template<> struct unpacket_traits<Packet4h2> { typedef Eigen::half type; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4h2 half; };
template<> struct is_arithmetic<Packet4h2> { enum { value = true }; };

template<> struct unpacket_traits<half2> { typedef Eigen::half type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef half2 half; };
template<> struct is_arithmetic<half2> { enum { value = true }; };

template<> struct packet_traits<Eigen::half> : default_packet_traits
{
  typedef Packet4h2 type;
  typedef Packet4h2 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8,
    HasHalfPacket = 0,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasExp    = 1,
    HasExpm1  = 1,
    HasLog    = 1,
    HasLog1p  = 1
  };
};

namespace {
// This is equivalent to make_half2, which is undocumented and doesn't seem to always exist.
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 combine_half(const __half& a, const __half& b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __halves2half2(a, b);
#else
  // Round-about way since __halves2half2 is a __device__ function.
  return __floats2half2_rn(__half2float(a), __half2float(b));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE __half get_half2_low(const half2& a) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __low2half(a);
#else
  return __float2half(__low2float(a));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE __half get_half2_high(const half2& a) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __high2half(a);
#else
  return __float2half(__high2float(a));
#endif
}
} // namespace

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pset1<half2>(const Eigen::half& from) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __half2half2(from);
#else
  const float f = __half2float(from);
  return __floats2half2_rn(f, f);
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pset1<Packet4h2>(const Eigen::half& from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = pset1<half2>(from);
  p_alias[1] = pset1<half2>(from);
  p_alias[2] = pset1<half2>(from);
  p_alias[3] = pset1<half2>(from);
  return r;
}

// We now need this visible on both host and device.
// #if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)
namespace {

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pload(const Eigen::half* from) {
  return *reinterpret_cast<const half2*>(from);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ploadu(const Eigen::half* from) {
  return combine_half(from[0], from[1]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ploaddup(const Eigen::half*  from) {
  return combine_half(from[0], from[0]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore(Eigen::half* to,
                                                  const half2& from) {
  *reinterpret_cast<half2*>(to) = from;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu(Eigen::half* to,
                                                   const half2& from) {
  to[0] = get_half2_low(from);
  to[1] = get_half2_high(from);
}


EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE half2 ploadt_ro_aligned(
    const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  // Input is guaranteed to be properly aligned.
  return __ldg(reinterpret_cast<const half2*>(from));
#else
  return combine_half(*(from+0), *(from+1));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE half2 ploadt_ro_unaligned(
    const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __halves2half2(__ldg(from+0), __ldg(from+1));
#else
  return combine_half(*(from+0), *(from+1));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pgather(const Eigen::half* from,
                                                    Index stride) {
  return combine_half(from[0*stride], from[1*stride]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter(
    Eigen::half* to, const half2& from, Index stride) {
  to[stride*0] = get_half2_low(from);
  to[stride*1] = get_half2_high(from);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half pfirst(const half2& a) {
  return get_half2_low(a);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pabs(const half2& a) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half result1 = half_impl::raw_uint16_to_half(a1.x & 0x7FFF);
  half result2 = half_impl::raw_uint16_to_half(a2.x & 0x7FFF);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ptrue(const half2& /*a*/) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  return pset1<half2>(true_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pzero(const half2& /*a*/) {
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  return pset1<half2>(false_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<half2,2>& kernel) {
  __half a1 = get_half2_low(kernel.packet[0]);
  __half a2 = get_half2_high(kernel.packet[0]);
  __half b1 = get_half2_low(kernel.packet[1]);
  __half b2 = get_half2_high(kernel.packet[1]);
  kernel.packet[0] = combine_half(a1, b1);
  kernel.packet[1] = combine_half(a2, b2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plset(const Eigen::half& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __halves2half2(a, __hadd(a, __float2half(1.0f)));
#else
  float f = __half2float(a) + 1.0f;
  return combine_half(a, __float2half(f));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pselect(const half2& mask,
                                                    const half2& a,
                                                    const half2& b) {
  half mask_low = get_half2_low(mask);
  half mask_high = get_half2_high(mask);
  half result_low = mask_low == half(0) ? get_half2_low(b) : get_half2_low(a);
  half result_high = mask_high == half(0) ? get_half2_high(b) : get_half2_high(a);
  return combine_half(result_low, result_high);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcmp_eq(const half2& a,
                                                    const half2& b) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half eq1 = __half2float(a1) == __half2float(b1) ? true_half : false_half;
  half eq2 = __half2float(a2) == __half2float(b2) ? true_half : false_half;
  return combine_half(eq1, eq2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcmp_lt(const half2& a,
                                                    const half2& b) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half eq1 = __half2float(a1) < __half2float(b1) ? true_half : false_half;
  half eq2 = __half2float(a2) < __half2float(b2) ? true_half : false_half;
  return combine_half(eq1, eq2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pand(const half2& a,
                                                 const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x & b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x & b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 por(const half2& a,
                                                const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x | b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x | b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pxor(const half2& a,
                                                 const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x ^ b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x ^ b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pandnot(const half2& a,
                                                    const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x & ~b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x & ~b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 padd(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 + b1;
  float r2 = a2 + b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 psub(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hsub2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 - b1;
  float r2 = a2 - b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pnegate(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hneg2(a);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return __floats2half2_rn(-a1, -a2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pconj(const half2& a) { return a; }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmul(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 * b1;
  float r2 = a2 * b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmadd(const half2& a,
                                                  const half2& b,
                                                  const half2& c) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
   return __hfma2(a, b, c);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float c1 = __low2float(c);
  float c2 = __high2float(c);
  float r1 = a1 * b1 + c1;
  float r2 = a2 * b2 + c2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pdiv(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __h2div(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 / b1;
  float r2 = a2 / b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmin(const half2& a,
                                                 const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 < b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 < b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmax(const half2& a,
                                                 const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 > b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 > b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd(__low2half(a), __high2half(a));
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return Eigen::half(__float2half(a1 + a2));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_max(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  __half first = __low2half(a);
  __half second = __high2half(a);
  return __hgt(first, second) ? first : second;
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return a1 > a2 ? get_half2_low(a) : get_half2_high(a);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_min(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  __half first = __low2half(a);
  __half second = __high2half(a);
  return __hlt(first, second) ? first : second;
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return a1 < a2 ? get_half2_low(a) : get_half2_high(a);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_mul(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul(__low2half(a), __high2half(a));
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return Eigen::half(__float2half(a1 * a2));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plog1p(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = log1pf(a1);
  float r2 = log1pf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pexpm1(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = expm1f(a1);
  float r2 = expm1f(a2);
  return __floats2half2_rn(r1, r2);
}

#if (EIGEN_CUDA_SDK_VER >= 80000 && defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 plog(const half2& a) {
  return h2log(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 pexp(const half2& a) {
  return h2exp(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 psqrt(const half2& a) {
  return h2sqrt(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 prsqrt(const half2& a) {
  return h2rsqrt(a);
}

#else

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plog(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = logf(a1);
  float r2 = logf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pexp(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = expf(a1);
  float r2 = expf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 psqrt(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = sqrtf(a1);
  float r2 = sqrtf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 prsqrt(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = rsqrtf(a1);
  float r2 = rsqrtf(a2);
  return __floats2half2_rn(r1, r2);
}
#endif
} // namespace

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pload<Packet4h2>(const Eigen::half* from) {
  return *reinterpret_cast<const Packet4h2*>(from);
}

// unaligned load;
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
ploadu<Packet4h2>(const Eigen::half* from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = ploadu(from + 0);
  p_alias[1] = ploadu(from + 2);
  p_alias[2] = ploadu(from + 4);
  p_alias[3] = ploadu(from + 6);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
ploaddup<Packet4h2>(const Eigen::half* from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = ploaddup(from + 0);
  p_alias[1] = ploaddup(from + 1);
  p_alias[2] = ploaddup(from + 2);
  p_alias[3] = ploaddup(from + 3);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<Eigen::half>(
    Eigen::half* to, const Packet4h2& from) {
  *reinterpret_cast<Packet4h2*>(to) = from;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(
    Eigen::half* to, const Packet4h2& from) {
  const half2* from_alias = reinterpret_cast<const half2*>(&from);
  pstoreu(to + 0,from_alias[0]);
  pstoreu(to + 2,from_alias[1]);
  pstoreu(to + 4,from_alias[2]);
  pstoreu(to + 6,from_alias[3]);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet4h2
ploadt_ro<Packet4h2, Aligned>(const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  Packet4h2 r;
  r = __ldg(reinterpret_cast<const Packet4h2*>(from));
  return r;
#else
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  r_alias[0] = ploadt_ro_aligned(from + 0);
  r_alias[1] = ploadt_ro_aligned(from + 2);
  r_alias[2] = ploadt_ro_aligned(from + 4);
  r_alias[3] = ploadt_ro_aligned(from + 6);
  return r;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet4h2
ploadt_ro<Packet4h2, Unaligned>(const Eigen::half* from) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  r_alias[0] = ploadt_ro_unaligned(from + 0);
  r_alias[1] = ploadt_ro_unaligned(from + 2);
  r_alias[2] = ploadt_ro_unaligned(from + 4);
  r_alias[3] = ploadt_ro_unaligned(from + 6);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pgather<Eigen::half, Packet4h2>(const Eigen::half* from, Index stride) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = combine_half(from[0 * stride], from[1 * stride]);
  p_alias[1] = combine_half(from[2 * stride], from[3 * stride]);
  p_alias[2] = combine_half(from[4 * stride], from[5 * stride]);
  p_alias[3] = combine_half(from[6 * stride], from[7 * stride]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4h2>(
    Eigen::half* to, const Packet4h2& from, Index stride) {
  const half2* from_alias = reinterpret_cast<const half2*>(&from);
  pscatter(to + stride * 0, from_alias[0], stride);
  pscatter(to + stride * 2, from_alias[1], stride);
  pscatter(to + stride * 4, from_alias[2], stride);
  pscatter(to + stride * 6, from_alias[3], stride);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4h2>(
    const Packet4h2& a) {
  return pfirst(*(reinterpret_cast<const half2*>(&a)));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pabs<Packet4h2>(
    const Packet4h2& a) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  p_alias[0] = pabs(a_alias[0]);
  p_alias[1] = pabs(a_alias[1]);
  p_alias[2] = pabs(a_alias[2]);
  p_alias[3] = pabs(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 ptrue<Packet4h2>(
    const Packet4h2& /*a*/) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  return pset1<Packet4h2>(true_half);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pzero<Packet4h2>(const Packet4h2& /*a*/) {
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  return pset1<Packet4h2>(false_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose_double(
    double* d_row0, double* d_row1, double* d_row2, double* d_row3,
    double* d_row4, double* d_row5, double* d_row6, double* d_row7) {
  double d_tmp;
  d_tmp = d_row0[1];
  d_row0[1] = d_row4[0];
  d_row4[0] = d_tmp;

  d_tmp = d_row1[1];
  d_row1[1] = d_row5[0];
  d_row5[0] = d_tmp;

  d_tmp = d_row2[1];
  d_row2[1] = d_row6[0];
  d_row6[0] = d_tmp;

  d_tmp = d_row3[1];
  d_row3[1] = d_row7[0];
  d_row7[0] = d_tmp;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose_half2(
    half2* f_row0, half2* f_row1, half2* f_row2, half2* f_row3) {
  half2 f_tmp;
  f_tmp = f_row0[1];
  f_row0[1] = f_row2[0];
  f_row2[0] = f_tmp;

  f_tmp = f_row1[1];
  f_row1[1] = f_row3[0];
  f_row3[0] = f_tmp;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose_half(half2& f0, half2& f1) {
  __half a1 = get_half2_low(f0);
  __half a2 = get_half2_high(f0);
  __half b1 = get_half2_low(f1);
  __half b2 = get_half2_high(f1);
  f0 = combine_half(a1, b1);
  f1 = combine_half(a2, b2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet4h2,8>& kernel) {
  double* d_row0 = reinterpret_cast<double*>(&kernel.packet[0]);
  double* d_row1 = reinterpret_cast<double*>(&kernel.packet[1]);
  double* d_row2 = reinterpret_cast<double*>(&kernel.packet[2]);
  double* d_row3 = reinterpret_cast<double*>(&kernel.packet[3]);
  double* d_row4 = reinterpret_cast<double*>(&kernel.packet[4]);
  double* d_row5 = reinterpret_cast<double*>(&kernel.packet[5]);
  double* d_row6 = reinterpret_cast<double*>(&kernel.packet[6]);
  double* d_row7 = reinterpret_cast<double*>(&kernel.packet[7]);
  ptranspose_double(d_row0, d_row1, d_row2, d_row3,
                    d_row4, d_row5, d_row6, d_row7);


  half2* f_row0 = reinterpret_cast<half2*>(d_row0);
  half2* f_row1 = reinterpret_cast<half2*>(d_row1);
  half2* f_row2 = reinterpret_cast<half2*>(d_row2);
  half2* f_row3 = reinterpret_cast<half2*>(d_row3);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row0 + 1);
  f_row1 = reinterpret_cast<half2*>(d_row1 + 1);
  f_row2 = reinterpret_cast<half2*>(d_row2 + 1);
  f_row3 = reinterpret_cast<half2*>(d_row3 + 1);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row4);
  f_row1 = reinterpret_cast<half2*>(d_row5);
  f_row2 = reinterpret_cast<half2*>(d_row6);
  f_row3 = reinterpret_cast<half2*>(d_row7);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row4 + 1);
  f_row1 = reinterpret_cast<half2*>(d_row5 + 1);
  f_row2 = reinterpret_cast<half2*>(d_row6 + 1);
  f_row3 = reinterpret_cast<half2*>(d_row7 + 1);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
plset<Packet4h2>(const Eigen::half& a) {
#if defined(EIGEN_HIP_DEVICE_COMPILE)

  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = __halves2half2(a, __hadd(a, __float2half(1.0f)));
  p_alias[1] = __halves2half2(__hadd(a, __float2half(2.0f)),
                              __hadd(a, __float2half(3.0f)));
  p_alias[2] = __halves2half2(__hadd(a, __float2half(4.0f)),
                              __hadd(a, __float2half(5.0f)));
  p_alias[3] = __halves2half2(__hadd(a, __float2half(6.0f)),
                              __hadd(a, __float2half(7.0f)));
  return r;
#elif defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);

  half2 b = pset1<half2>(a);
  half2 c;
  half2 half_offset0 = __halves2half2(__float2half(0.0f),__float2half(2.0f));
  half2 half_offset1 = __halves2half2(__float2half(4.0f),__float2half(6.0f));

  c = __hadd2(b, half_offset0);
  r_alias[0] = plset(__low2half(c));
  r_alias[1] = plset(__high2half(c));

  c = __hadd2(b, half_offset1);
  r_alias[2] = plset(__low2half(c));
  r_alias[3] = plset(__high2half(c));

  return r;

#else
  float f = __half2float(a);
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = combine_half(a, __float2half(f + 1.0f));
  p_alias[1] = combine_half(__float2half(f + 2.0f), __float2half(f + 3.0f));
  p_alias[2] = combine_half(__float2half(f + 4.0f), __float2half(f + 5.0f));
  p_alias[3] = combine_half(__float2half(f + 6.0f), __float2half(f + 7.0f));
  return r;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pselect<Packet4h2>(const Packet4h2& mask, const Packet4h2& a,
                   const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* mask_alias = reinterpret_cast<const half2*>(&mask);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pselect(mask_alias[0], a_alias[0], b_alias[0]);
  r_alias[1] = pselect(mask_alias[1], a_alias[1], b_alias[1]);
  r_alias[2] = pselect(mask_alias[2], a_alias[2], b_alias[2]);
  r_alias[3] = pselect(mask_alias[3], a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pcmp_eq<Packet4h2>(const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pcmp_eq(a_alias[0], b_alias[0]);
  r_alias[1] = pcmp_eq(a_alias[1], b_alias[1]);
  r_alias[2] = pcmp_eq(a_alias[2], b_alias[2]);
  r_alias[3] = pcmp_eq(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pand<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pand(a_alias[0], b_alias[0]);
  r_alias[1] = pand(a_alias[1], b_alias[1]);
  r_alias[2] = pand(a_alias[2], b_alias[2]);
  r_alias[3] = pand(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 por<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = por(a_alias[0], b_alias[0]);
  r_alias[1] = por(a_alias[1], b_alias[1]);
  r_alias[2] = por(a_alias[2], b_alias[2]);
  r_alias[3] = por(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pxor<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pxor(a_alias[0], b_alias[0]);
  r_alias[1] = pxor(a_alias[1], b_alias[1]);
  r_alias[2] = pxor(a_alias[2], b_alias[2]);
  r_alias[3] = pxor(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pandnot<Packet4h2>(const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pandnot(a_alias[0], b_alias[0]);
  r_alias[1] = pandnot(a_alias[1], b_alias[1]);
  r_alias[2] = pandnot(a_alias[2], b_alias[2]);
  r_alias[3] = pandnot(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 padd<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = padd(a_alias[0], b_alias[0]);
  r_alias[1] = padd(a_alias[1], b_alias[1]);
  r_alias[2] = padd(a_alias[2], b_alias[2]);
  r_alias[3] = padd(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 psub<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = psub(a_alias[0], b_alias[0]);
  r_alias[1] = psub(a_alias[1], b_alias[1]);
  r_alias[2] = psub(a_alias[2], b_alias[2]);
  r_alias[3] = psub(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pnegate(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pnegate(a_alias[0]);
  r_alias[1] = pnegate(a_alias[1]);
  r_alias[2] = pnegate(a_alias[2]);
  r_alias[3] = pnegate(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pconj(const Packet4h2& a) {
  return a;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmul<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmul(a_alias[0], b_alias[0]);
  r_alias[1] = pmul(a_alias[1], b_alias[1]);
  r_alias[2] = pmul(a_alias[2], b_alias[2]);
  r_alias[3] = pmul(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmadd<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b, const Packet4h2& c) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  const half2* c_alias = reinterpret_cast<const half2*>(&c);
  r_alias[0] = pmadd(a_alias[0], b_alias[0], c_alias[0]);
  r_alias[1] = pmadd(a_alias[1], b_alias[1], c_alias[1]);
  r_alias[2] = pmadd(a_alias[2], b_alias[2], c_alias[2]);
  r_alias[3] = pmadd(a_alias[3], b_alias[3], c_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pdiv<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pdiv(a_alias[0], b_alias[0]);
  r_alias[1] = pdiv(a_alias[1], b_alias[1]);
  r_alias[2] = pdiv(a_alias[2], b_alias[2]);
  r_alias[3] = pdiv(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmin<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmin(a_alias[0], b_alias[0]);
  r_alias[1] = pmin(a_alias[1], b_alias[1]);
  r_alias[2] = pmin(a_alias[2], b_alias[2]);
  r_alias[3] = pmin(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmax<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmax(a_alias[0], b_alias[0]);
  r_alias[1] = pmax(a_alias[1], b_alias[1]);
  r_alias[2] = pmax(a_alias[2], b_alias[2]);
  r_alias[3] = pmax(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);

  return predux(a_alias[0]) + predux(a_alias[1]) +
         predux(a_alias[2]) + predux(a_alias[3]);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_max<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  half2 m0 = combine_half(predux_max(a_alias[0]),
                            predux_max(a_alias[1]));
  half2 m1 = combine_half(predux_max(a_alias[2]),
                            predux_max(a_alias[3]));
  __half first  = predux_max(m0);
  __half second = predux_max(m1);
#if defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  return (__hgt(first, second) ? first : second);
#else
  float ffirst  = __half2float(first);
  float fsecond = __half2float(second);
  return (ffirst > fsecond)? first: second;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_min<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  half2 m0 = combine_half(predux_min(a_alias[0]),
                            predux_min(a_alias[1]));
  half2 m1 = combine_half(predux_min(a_alias[2]),
                            predux_min(a_alias[3]));
  __half first  = predux_min(m0);
  __half second = predux_min(m1);
#if defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  return (__hlt(first, second) ? first : second);
#else
  float ffirst  = __half2float(first);
  float fsecond = __half2float(second);
  return (ffirst < fsecond)? first: second;
#endif
}

// likely overflow/underflow
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  return predux_mul(pmul(pmul(a_alias[0], a_alias[1]),
                                       pmul(a_alias[2], a_alias[3])));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
plog1p<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = plog1p(a_alias[0]);
  r_alias[1] = plog1p(a_alias[1]);
  r_alias[2] = plog1p(a_alias[2]);
  r_alias[3] = plog1p(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pexpm1<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pexpm1(a_alias[0]);
  r_alias[1] = pexpm1(a_alias[1]);
  r_alias[2] = pexpm1(a_alias[2]);
  r_alias[3] = pexpm1(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 plog<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = plog(a_alias[0]);
  r_alias[1] = plog(a_alias[1]);
  r_alias[2] = plog(a_alias[2]);
  r_alias[3] = plog(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pexp<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pexp(a_alias[0]);
  r_alias[1] = pexp(a_alias[1]);
  r_alias[2] = pexp(a_alias[2]);
  r_alias[3] = pexp(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 psqrt<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = psqrt(a_alias[0]);
  r_alias[1] = psqrt(a_alias[1]);
  r_alias[2] = psqrt(a_alias[2]);
  r_alias[3] = psqrt(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
prsqrt<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = prsqrt(a_alias[0]);
  r_alias[1] = prsqrt(a_alias[1]);
  r_alias[2] = prsqrt(a_alias[2]);
  r_alias[3] = prsqrt(a_alias[3]);
  return r;
}

// The following specialized padd, pmul, pdiv, pmin, pmax, pset1 are needed for
// the implementation of GPU half reduction.
template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 padd<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 + b1;
  float r2 = a2 + b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmul<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 * b1;
  float r2 = a2 * b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pdiv<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __h2div(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 / b1;
  float r2 = a2 / b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmin<half2>(const half2& a,
                                                        const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 < b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 < b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmax<half2>(const half2& a,
                                                        const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 > b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 > b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

// #endif // defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)

#endif // defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)

#undef EIGEN_GPU_HAS_LDG
#undef EIGEN_CUDA_HAS_FP16_ARITHMETIC
#undef EIGEN_GPU_HAS_FP16_ARITHMETIC

} // end namespace internal

} // end namespace Eigen


#endif // EIGEN_PACKET_MATH_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/GPU/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_GPU_H
#define EIGEN_TYPE_CASTING_GPU_H

namespace Eigen {

namespace internal {

#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))


template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 2
  };
};

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcast<half2, float4>(const half2& a, const half2& b) {
  float2 r1 = __half22float2(a);
  float2 r2 = __half22float2(b);
  return make_float4(r1.x, r1.y, r2.x, r2.y);
}


template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pcast<float4, Packet4h2>(const float4& a, const float4& b) {
  Packet4h2 r;
  half2* r_alias=reinterpret_cast<half2*>(&r);
  r_alias[0]=__floats2half2_rn(a.x,a.y);
  r_alias[1]=__floats2half2_rn(a.z,a.w);
  r_alias[2]=__floats2half2_rn(b.x,b.y);
  r_alias[3]=__floats2half2_rn(b.z,b.w);
  return r;
}

template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 2,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcast<Packet4h2, float4>(const Packet4h2& a) {
  // Simply discard the second half of the input
  float4 r;
  const half2* a_alias=reinterpret_cast<const half2*>(&a);
  float2 r1 = __half22float2(a_alias[0]);
  float2 r2 = __half22float2(a_alias[1]);
  r.x=static_cast<float>(r1.x);
  r.y=static_cast<float>(r1.y);
  r.z=static_cast<float>(r2.x);
  r.w=static_cast<float>(r2.y);
  return r;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcast<float4, half2>(const float4& a) {
  // Simply discard the second half of the input
  return __floats2half2_rn(a.x, a.y);
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/HIP/hcc/math_constants.h <==
/*
 * math_constants.h - 
 *  HIP equivalent of the CUDA header of the same name
 */

#ifndef __MATH_CONSTANTS_H__
#define __MATH_CONSTANTS_H__

/* single precision constants */

#define HIPRT_INF_F        __int_as_float(0x7f800000)
#define HIPRT_NAN_F        __int_as_float(0x7fffffff)
#define HIPRT_MIN_DENORM_F __int_as_float(0x00000001)
#define HIPRT_MAX_NORMAL_F __int_as_float(0x7f7fffff)
#define HIPRT_NEG_ZERO_F   __int_as_float(0x80000000)
#define HIPRT_ZERO_F       0.0f
#define HIPRT_ONE_F        1.0f

/* double precision constants */
#define HIPRT_INF          __hiloint2double(0x7ff00000, 0x00000000)
#define HIPRT_NAN          __hiloint2double(0xfff80000, 0x00000000)

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/MSA/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_MSA_H
#define EIGEN_COMPLEX_MSA_H

#include <iostream>

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet2cf {
  EIGEN_STRONG_INLINE Packet2cf() {
  }
  EIGEN_STRONG_INLINE explicit Packet2cf(const std::complex<float>& a,
                                         const std::complex<float>& b) {
    Packet4f t = { std::real(a), std::imag(a), std::real(b), std::imag(b) };
    v = t;
  }
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {
  }
  EIGEN_STRONG_INLINE Packet2cf(const Packet2cf& a) : v(a.v) {
  }
  EIGEN_STRONG_INLINE Packet2cf& operator=(const Packet2cf& b) {
    v = b.v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf conjugate(void) const {
    return Packet2cf((Packet4f)__builtin_msa_bnegi_d((v2u64)v, 63));
  }
  EIGEN_STRONG_INLINE Packet2cf& operator*=(const Packet2cf& b) {
    Packet4f v1, v2;

    // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
    v1 = (Packet4f)__builtin_msa_ilvev_w((v4i32)v, (v4i32)v);
    // Get the imag values of a | a1_im | a1_im | a2_im | a2_im |
    v2 = (Packet4f)__builtin_msa_ilvod_w((v4i32)v, (v4i32)v);
    // Multiply the real a with b
    v1 = pmul(v1, b.v);
    // Multiply the imag a with b
    v2 = pmul(v2, b.v);
    // Conjugate v2
    v2 = Packet2cf(v2).conjugate().v;
    // Swap real/imag elements in v2.
    v2 = (Packet4f)__builtin_msa_shf_w((v4i32)v2, EIGEN_MSA_SHF_I8(1, 0, 3, 2));
    // Add and return the result
    v = padd(v1, v2);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator*(const Packet2cf& b) const {
    return Packet2cf(*this) *= b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator+=(const Packet2cf& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator+(const Packet2cf& b) const {
    return Packet2cf(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator-=(const Packet2cf& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(const Packet2cf& b) const {
    return Packet2cf(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator/=(const Packet2cf& b) {
    *this *= b.conjugate();
    Packet4f s = pmul<Packet4f>(b.v, b.v);
    s = padd(s, (Packet4f)__builtin_msa_shf_w((v4i32)s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
    v = pdiv(v, s);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator/(const Packet2cf& b) const {
    return Packet2cf(*this) /= b;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(void) const {
    return Packet2cf(pnegate(v));
  }

  Packet4f v;
};

inline std::ostream& operator<<(std::ostream& os, const Packet2cf& value) {
  os << "[ (" << value.v[0] << ", " << value.v[1]
     << "i),"
        "  ("
     << value.v[2] << ", " << value.v[3] << "i) ]";
  return os;
}

template <>
struct packet_traits<std::complex<float> > : default_packet_traits {
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasNegate = 1,
    HasAbs = 0,
    HasAbs2 = 0,
    HasMin = 0,
    HasMax = 0,
    HasSetLinear = 0,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet2cf> {
  typedef std::complex<float> type;
  enum { size = 2, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet2cf half;
};

template <>
EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>& from) {
  EIGEN_MSA_DEBUG;

  float f0 = from.real(), f1 = from.imag();
  Packet4f v0 = { f0, f0, f0, f0 };
  Packet4f v1 = { f1, f1, f1, f1 };
  return Packet2cf((Packet4f)__builtin_msa_ilvr_w((Packet4i)v1, (Packet4i)v0));
}

template <>
EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a + b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a - b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return -a;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return a.conjugate();
}

template <>
EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a * b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pand<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pand(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf por<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(por(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pxor<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pxor(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pandnot(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>((const float*)from));
}

template <>
EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>((const float*)from));
}

template <>
EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  return pset1<Packet2cf>(*from);
}

template <>
EIGEN_STRONG_INLINE void pstore<std::complex<float> >(std::complex<float>* to,
                                                      const Packet2cf& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE pstore<float>((float*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to,
                                                       const Packet2cf& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE pstoreu<float>((float*)to, from.v);
}

template <>
EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(
    const std::complex<float>* from, Index stride) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(from[0 * stride], from[1 * stride]);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to,
                                                                       const Packet2cf& from,
                                                                       Index stride) {
  EIGEN_MSA_DEBUG;

  *to = std::complex<float>(from.v[0], from.v[1]);
  to += stride;
  *to = std::complex<float>(from.v[2], from.v[3]);
}

template <>
EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float>* addr) {
  EIGEN_MSA_DEBUG;

  prefetch(reinterpret_cast<const float*>(addr));
}

template <>
EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<float>(a.v[0], a.v[1]);
}

template <>
EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return Packet2cf((Packet4f)__builtin_msa_shf_w((v4i32)a.v, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return Packet2cf((Packet4f)__builtin_msa_shf_w((v4i32)a.v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
}

template <>
EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  Packet4f value = (Packet4f)preverse((Packet2d)a.v);
  value += a.v;
  return std::complex<float>(value[0], value[1]);
}

template <>
EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<float>((a.v[0] * a.v[2]) - (a.v[1] * a.v[3]),
                             (a.v[0] * a.v[3]) + (a.v[1] * a.v[2]));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf, Packet4f)

template <>
EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a / b;
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet2cf, 2>& value) {
  os << "[ " << value.packet[0] << ", " << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2cf, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet4f tmp =
      (Packet4f)__builtin_msa_ilvl_d((v2i64)kernel.packet[1].v, (v2i64)kernel.packet[0].v);
  kernel.packet[0].v =
      (Packet4f)__builtin_msa_ilvr_d((v2i64)kernel.packet[1].v, (v2i64)kernel.packet[0].v);
  kernel.packet[1].v = tmp;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket,
                                     const Packet2cf& elsePacket) {
  return (Packet2cf)(Packet4f)pblend<Packet2d>(ifPacket, (Packet2d)thenPacket.v,
                                               (Packet2d)elsePacket.v);
}

//---------- double ----------

struct Packet1cd {
  EIGEN_STRONG_INLINE Packet1cd() {
  }
  EIGEN_STRONG_INLINE explicit Packet1cd(const std::complex<double>& a) {
    v[0] = std::real(a);
    v[1] = std::imag(a);
  }
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {
  }
  EIGEN_STRONG_INLINE Packet1cd(const Packet1cd& a) : v(a.v) {
  }
  EIGEN_STRONG_INLINE Packet1cd& operator=(const Packet1cd& b) {
    v = b.v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd conjugate(void) const {
    static const v2u64 p2ul_CONJ_XOR = { 0x0, 0x8000000000000000 };
    return (Packet1cd)pxor(v, (Packet2d)p2ul_CONJ_XOR);
  }
  EIGEN_STRONG_INLINE Packet1cd& operator*=(const Packet1cd& b) {
    Packet2d v1, v2;

    // Get the real values of a | a1_re | a1_re
    v1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)v, (v2i64)v);
    // Get the imag values of a | a1_im | a1_im
    v2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)v, (v2i64)v);
    // Multiply the real a with b
    v1 = pmul(v1, b.v);
    // Multiply the imag a with b
    v2 = pmul(v2, b.v);
    // Conjugate v2
    v2 = Packet1cd(v2).conjugate().v;
    // Swap real/imag elements in v2.
    v2 = (Packet2d)__builtin_msa_shf_w((v4i32)v2, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
    // Add and return the result
    v = padd(v1, v2);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator*(const Packet1cd& b) const {
    return Packet1cd(*this) *= b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator+=(const Packet1cd& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator+(const Packet1cd& b) const {
    return Packet1cd(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator-=(const Packet1cd& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(const Packet1cd& b) const {
    return Packet1cd(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator/=(const Packet1cd& b) {
    *this *= b.conjugate();
    Packet2d s = pmul<Packet2d>(b.v, b.v);
    s = padd(s, preverse<Packet2d>(s));
    v = pdiv(v, s);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator/(const Packet1cd& b) const {
    return Packet1cd(*this) /= b;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(void) const {
    return Packet1cd(pnegate(v));
  }

  Packet2d v;
};

inline std::ostream& operator<<(std::ostream& os, const Packet1cd& value) {
  os << "[ (" << value.v[0] << ", " << value.v[1] << "i) ]";
  return os;
}

template <>
struct packet_traits<std::complex<double> > : default_packet_traits {
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasNegate = 1,
    HasAbs = 0,
    HasAbs2 = 0,
    HasMin = 0,
    HasMax = 0,
    HasSetLinear = 0
  };
};

template <>
struct unpacket_traits<Packet1cd> {
  typedef std::complex<double> type;
  enum { size = 1, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet1cd half;
};

template <>
EIGEN_STRONG_INLINE Packet1cd pload<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from));
}

template <>
EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>& from) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(from);
}

template <>
EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a + b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a - b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return -a;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return a.conjugate();
}

template <>
EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a * b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pand<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pand(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd por<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(por(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pxor<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pxor(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pandnot(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  return pset1<Packet1cd>(*from);
}

template <>
EIGEN_STRONG_INLINE void pstore<std::complex<double> >(std::complex<double>* to,
                                                       const Packet1cd& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE pstore<double>((double*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double>* to,
                                                        const Packet1cd& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE pstoreu<double>((double*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double>* addr) {
  EIGEN_MSA_DEBUG;

  prefetch(reinterpret_cast<const double*>(addr));
}

template <>
EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(
    const std::complex<double>* from, Index stride __attribute__((unused))) {
  EIGEN_MSA_DEBUG;

  Packet1cd res;
  res.v[0] = std::real(from[0]);
  res.v[1] = std::imag(from[0]);
  return res;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to,
                                                                        const Packet1cd& from,
                                                                        Index stride
                                                                        __attribute__((unused))) {
  EIGEN_MSA_DEBUG;

  pstore(to, from);
}

template <>
EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<double>(a.v[0], a.v[1]);
}

template <>
EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return pfirst(a);
}

template <>
EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return pfirst(a);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd, Packet2d)

template <>
EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a / b;
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip /*<Packet1cd>*/ (const Packet1cd& x) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(preverse(Packet2d(x.v)));
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet1cd, 2>& value) {
  os << "[ " << value.packet[0] << ", " << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet2d v1, v2;

  v1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)kernel.packet[0].v, (v2i64)kernel.packet[1].v);
  // Get the imag values of a
  v2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)kernel.packet[0].v, (v2i64)kernel.packet[1].v);

  kernel.packet[0].v = v1;
  kernel.packet[1].v = v2;
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_COMPLEX_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/MSA/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin, cos, exp, and log functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

/* The tanh function of this file is an adaptation of
 * template<typename T> T generic_fast_tanh_float(const T&)
 * from MathFunctionsImpl.h.
 */

#ifndef EIGEN_MATH_FUNCTIONS_MSA_H
#define EIGEN_MATH_FUNCTIONS_MSA_H

namespace Eigen {

namespace internal {

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
plog<Packet4f>(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_SQRTHF, 0.707106781186547524f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p0, 7.0376836292e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p1, -1.1514610310e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p2, 1.1676998740e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p3, -1.2420140846e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p4, +1.4249322787e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p5, -1.6668057665e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p6, +2.0000714765e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p7, -2.4999993993e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p8, +3.3333331174e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q1, -2.12194440e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q2, 0.693359375f);
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  // Convert negative argument into NAN (quiet negative, to be specific).
  Packet4f zero = (Packet4f)__builtin_msa_ldi_w(0);
  Packet4i neg_mask = __builtin_msa_fclt_w(_x, zero);
  Packet4i zero_mask = __builtin_msa_fceq_w(_x, zero);
  Packet4f non_neg_x_or_nan = padd(_x, (Packet4f)neg_mask);  // Add 0.0 or NAN.
  Packet4f x = non_neg_x_or_nan;

  // Extract exponent from x = mantissa * 2**exponent, where 1.0 <= mantissa < 2.0.
  // N.B. the exponent is one less of what frexpf() would return.
  Packet4i e_int = __builtin_msa_ftint_s_w(__builtin_msa_flog2_w(x));
  // Multiply x by 2**(-exponent-1) to get 0.5 <= x < 1.0 as from frexpf().
  x = __builtin_msa_fexp2_w(x, (Packet4i)__builtin_msa_nori_b((v16u8)e_int, 0));

  /*
     if (x < SQRTHF) {
       x = x + x - 1.0;
     } else {
       e += 1;
       x = x - 1.0;
     }
  */
  Packet4f xx = padd(x, x);
  Packet4i ge_mask = __builtin_msa_fcle_w(p4f_cephes_SQRTHF, x);
  e_int = psub(e_int, ge_mask);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)ge_mask, (v16u8)xx, (v16u8)x);
  x = psub(x, p4f_1);
  Packet4f e = __builtin_msa_ffint_s_w(e_int);

  Packet4f x2 = pmul(x, x);
  Packet4f x3 = pmul(x2, x);

  Packet4f y, y1, y2;
  y = pmadd(p4f_cephes_log_p0, x, p4f_cephes_log_p1);
  y1 = pmadd(p4f_cephes_log_p3, x, p4f_cephes_log_p4);
  y2 = pmadd(p4f_cephes_log_p6, x, p4f_cephes_log_p7);
  y = pmadd(y, x, p4f_cephes_log_p2);
  y1 = pmadd(y1, x, p4f_cephes_log_p5);
  y2 = pmadd(y2, x, p4f_cephes_log_p8);
  y = pmadd(y, x3, y1);
  y = pmadd(y, x3, y2);
  y = pmul(y, x3);

  y = pmadd(e, p4f_cephes_log_q1, y);
  x = __builtin_msa_fmsub_w(x, x2, p4f_half);
  x = padd(x, y);
  x = pmadd(e, p4f_cephes_log_q2, x);

  // x is now the logarithm result candidate. We still need to handle the
  // extreme arguments of zero and positive infinity, though.
  // N.B. if the argument is +INFINITY, x is NAN because the polynomial terms
  // contain infinities of both signs (see the coefficients and code above).
  // INFINITY - INFINITY is NAN.

  // If the argument is +INFINITY, make it the new result candidate.
  // To achieve that we choose the smaller of the result candidate and the
  // argument.
  // This is correct for all finite pairs of values (the logarithm is smaller
  // than the argument).
  // This is also correct in the special case when the argument is +INFINITY
  // and the result candidate is NAN. This is because the fmin.df instruction
  // prefers non-NANs to NANs.
  x = __builtin_msa_fmin_w(x, non_neg_x_or_nan);

  // If the argument is zero (including -0.0), the result becomes -INFINITY.
  Packet4i neg_infs = __builtin_msa_slli_w(zero_mask, 23);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)zero_mask, (v16u8)x, (v16u8)neg_infs);

  return x;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
pexp<Packet4f>(const Packet4f& _x) {
  // Limiting single-precision pexp's argument to [-128, +128] lets pexp
  // reach 0 and INFINITY naturally.
  static _EIGEN_DECLARE_CONST_Packet4f(exp_lo, -128.0f);
  static _EIGEN_DECLARE_CONST_Packet4f(exp_hi, +128.0f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_LOG2EF, 1.44269504088896341f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C1, 0.693359375f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C2, -2.12194440e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p0, 1.9875691500e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p1, 1.3981999507e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p2, 8.3334519073e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p3, 4.1665795894e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p4, 1.6666665459e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p5, 5.0000001201e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  Packet4f x = _x;

  // Clamp x.
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(x, p4f_exp_lo), (v16u8)x,
                                     (v16u8)p4f_exp_lo);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(p4f_exp_hi, x), (v16u8)x,
                                     (v16u8)p4f_exp_hi);

  // Round to nearest integer by adding 0.5 (with x's sign) and truncating.
  Packet4f x2_add = (Packet4f)__builtin_msa_binsli_w((v4u32)p4f_half, (v4u32)x, 0);
  Packet4f x2 = pmadd(x, p4f_cephes_LOG2EF, x2_add);
  Packet4i x2_int = __builtin_msa_ftrunc_s_w(x2);
  Packet4f x2_int_f = __builtin_msa_ffint_s_w(x2_int);

  x = __builtin_msa_fmsub_w(x, x2_int_f, p4f_cephes_exp_C1);
  x = __builtin_msa_fmsub_w(x, x2_int_f, p4f_cephes_exp_C2);

  Packet4f z = pmul(x, x);

  Packet4f y = p4f_cephes_exp_p0;
  y = pmadd(y, x, p4f_cephes_exp_p1);
  y = pmadd(y, x, p4f_cephes_exp_p2);
  y = pmadd(y, x, p4f_cephes_exp_p3);
  y = pmadd(y, x, p4f_cephes_exp_p4);
  y = pmadd(y, x, p4f_cephes_exp_p5);
  y = pmadd(y, z, x);
  y = padd(y, p4f_1);

  // y *= 2**exponent.
  y = __builtin_msa_fexp2_w(y, x2_int);

  return y;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(tanh_tiny, 1e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(tanh_hi, 9.0f);
  // The monomial coefficients of the numerator polynomial (odd).
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_1, 4.89352455891786e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_3, 6.37261928875436e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_5, 1.48572235717979e-5f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_7, 5.12229709037114e-8f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_9, -8.60467152213735e-11f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_11, 2.00018790482477e-13f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_13, -2.76076847742355e-16f);
  // The monomial coefficients of the denominator polynomial (even).
  static _EIGEN_DECLARE_CONST_Packet4f(beta_0, 4.89352518554385e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_2, 2.26843463243900e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_4, 1.18534705686654e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_6, 1.19825839466702e-6f);

  Packet4f x = pabs(_x);
  Packet4i tiny_mask = __builtin_msa_fclt_w(x, p4f_tanh_tiny);

  // Clamp the inputs to the range [-9, 9] since anything outside
  // this range is -/+1.0f in single-precision.
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(p4f_tanh_hi, x), (v16u8)x,
                                     (v16u8)p4f_tanh_hi);

  // Since the polynomials are odd/even, we need x**2.
  Packet4f x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  Packet4f p = pmadd(x2, p4f_alpha_13, p4f_alpha_11);
  p = pmadd(x2, p, p4f_alpha_9);
  p = pmadd(x2, p, p4f_alpha_7);
  p = pmadd(x2, p, p4f_alpha_5);
  p = pmadd(x2, p, p4f_alpha_3);
  p = pmadd(x2, p, p4f_alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial q.
  Packet4f q = pmadd(x2, p4f_beta_6, p4f_beta_4);
  q = pmadd(x2, q, p4f_beta_2);
  q = pmadd(x2, q, p4f_beta_0);

  // Divide the numerator by the denominator.
  p = pdiv(p, q);

  // Reinstate the sign.
  p = (Packet4f)__builtin_msa_binsli_w((v4u32)p, (v4u32)_x, 0);

  // When the argument is very small in magnitude it's more accurate to just return it.
  p = (Packet4f)__builtin_msa_bsel_v((v16u8)tiny_mask, (v16u8)p, (v16u8)_x);

  return p;
}

template <bool sine>
Packet4f psincos_inner_msa_float(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(sincos_max_arg, 13176795.0f);  // Approx. (2**24) / (4/Pi).
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP1, -0.78515625f);
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP2, -2.4187564849853515625e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP3, -3.77489497744594108e-8f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p0, -1.9515295891e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p1, 8.3321608736e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p2, -1.6666654611e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p0, 2.443315711809948e-5f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p1, -1.388731625493765e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p2, 4.166664568298827e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_FOPI, 1.27323954473516f);  // 4/Pi.
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  Packet4f x = pabs(_x);

  // Translate infinite arguments into NANs.
  Packet4f zero_or_nan_if_inf = psub(_x, _x);
  x = padd(x, zero_or_nan_if_inf);
  // Prevent sin/cos from generating values larger than 1.0 in magnitude
  // for very large arguments by setting x to 0.0.
  Packet4i small_or_nan_mask = __builtin_msa_fcult_w(x, p4f_sincos_max_arg);
  x = pand(x, (Packet4f)small_or_nan_mask);

  // Scale x by 4/Pi to find x's octant.
  Packet4f y = pmul(x, p4f_cephes_FOPI);
  // Get the octant. We'll reduce x by this number of octants or by one more than it.
  Packet4i y_int = __builtin_msa_ftrunc_s_w(y);
  // x's from even-numbered octants will translate to octant 0: [0, +Pi/4].
  // x's from odd-numbered octants will translate to octant -1: [-Pi/4, 0].
  // Adjustment for odd-numbered octants: octant = (octant + 1) & (~1).
  Packet4i y_int1 = __builtin_msa_addvi_w(y_int, 1);
  Packet4i y_int2 = (Packet4i)__builtin_msa_bclri_w((Packet4ui)y_int1, 0); // bclri = bit-clear
  y = __builtin_msa_ffint_s_w(y_int2);

  // Compute the sign to apply to the polynomial.
  Packet4i sign_mask = sine ? pxor(__builtin_msa_slli_w(y_int1, 29), (Packet4i)_x)
                            : __builtin_msa_slli_w(__builtin_msa_addvi_w(y_int, 3), 29);

  // Get the polynomial selection mask.
  // We'll calculate both (sin and cos) polynomials and then select from the two.
  Packet4i poly_mask = __builtin_msa_ceqi_w(__builtin_msa_slli_w(y_int2, 30), 0);

  // Reduce x by y octants to get: -Pi/4 <= x <= +Pi/4.
  // The magic pass: "Extended precision modular arithmetic"
  // x = ((x - y * DP1) - y * DP2) - y * DP3
  Packet4f tmp1 = pmul(y, p4f_minus_cephes_DP1);
  Packet4f tmp2 = pmul(y, p4f_minus_cephes_DP2);
  Packet4f tmp3 = pmul(y, p4f_minus_cephes_DP3);
  x = padd(x, tmp1);
  x = padd(x, tmp2);
  x = padd(x, tmp3);

  // Evaluate the cos(x) polynomial.
  y = p4f_coscof_p0;
  Packet4f z = pmul(x, x);
  y = pmadd(y, z, p4f_coscof_p1);
  y = pmadd(y, z, p4f_coscof_p2);
  y = pmul(y, z);
  y = pmul(y, z);
  y = __builtin_msa_fmsub_w(y, z, p4f_half);
  y = padd(y, p4f_1);

  // Evaluate the sin(x) polynomial.
  Packet4f y2 = p4f_sincof_p0;
  y2 = pmadd(y2, z, p4f_sincof_p1);
  y2 = pmadd(y2, z, p4f_sincof_p2);
  y2 = pmul(y2, z);
  y2 = pmadd(y2, x, x);

  // Select the correct result from the two polynomials.
  y = sine ? (Packet4f)__builtin_msa_bsel_v((v16u8)poly_mask, (v16u8)y, (v16u8)y2)
           : (Packet4f)__builtin_msa_bsel_v((v16u8)poly_mask, (v16u8)y2, (v16u8)y);

  // Update the sign.
  sign_mask = pxor(sign_mask, (Packet4i)y);
  y = (Packet4f)__builtin_msa_binsli_w((v4u32)y, (v4u32)sign_mask, 0); // binsli = bit-insert-left
  return y;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
psin<Packet4f>(const Packet4f& x) {
  return psincos_inner_msa_float</* sine */ true>(x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
pcos<Packet4f>(const Packet4f& x) {
  return psincos_inner_msa_float</* sine */ false>(x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d
pexp<Packet2d>(const Packet2d& _x) {
  // Limiting double-precision pexp's argument to [-1024, +1024] lets pexp
  // reach 0 and INFINITY naturally.
  static _EIGEN_DECLARE_CONST_Packet2d(exp_lo, -1024.0);
  static _EIGEN_DECLARE_CONST_Packet2d(exp_hi, +1024.0);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_LOG2EF, 1.4426950408889634073599);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C1, 0.693145751953125);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C2, 1.42860682030941723212e-6);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p0, 1.26177193074810590878e-4);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p1, 3.02994407707441961300e-2);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p2, 9.99999999999999999910e-1);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q0, 3.00198505138664455042e-6);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q1, 2.52448340349684104192e-3);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q2, 2.27265548208155028766e-1);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q3, 2.00000000000000000009e0);
  static _EIGEN_DECLARE_CONST_Packet2d(half, 0.5);
  static _EIGEN_DECLARE_CONST_Packet2d(1, 1.0);
  static _EIGEN_DECLARE_CONST_Packet2d(2, 2.0);

  Packet2d x = _x;

  // Clamp x.
  x = (Packet2d)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_d(x, p2d_exp_lo), (v16u8)x,
                                     (v16u8)p2d_exp_lo);
  x = (Packet2d)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_d(p2d_exp_hi, x), (v16u8)x,
                                     (v16u8)p2d_exp_hi);

  // Round to nearest integer by adding 0.5 (with x's sign) and truncating.
  Packet2d x2_add = (Packet2d)__builtin_msa_binsli_d((v2u64)p2d_half, (v2u64)x, 0);
  Packet2d x2 = pmadd(x, p2d_cephes_LOG2EF, x2_add);
  Packet2l x2_long = __builtin_msa_ftrunc_s_d(x2);
  Packet2d x2_long_d = __builtin_msa_ffint_s_d(x2_long);

  x = __builtin_msa_fmsub_d(x, x2_long_d, p2d_cephes_exp_C1);
  x = __builtin_msa_fmsub_d(x, x2_long_d, p2d_cephes_exp_C2);

  x2 = pmul(x, x);

  Packet2d px = p2d_cephes_exp_p0;
  px = pmadd(px, x2, p2d_cephes_exp_p1);
  px = pmadd(px, x2, p2d_cephes_exp_p2);
  px = pmul(px, x);

  Packet2d qx = p2d_cephes_exp_q0;
  qx = pmadd(qx, x2, p2d_cephes_exp_q1);
  qx = pmadd(qx, x2, p2d_cephes_exp_q2);
  qx = pmadd(qx, x2, p2d_cephes_exp_q3);

  x = pdiv(px, psub(qx, px));
  x = pmadd(p2d_2, x, p2d_1);

  // x *= 2**exponent.
  x = __builtin_msa_fexp2_d(x, x2_long);

  return x;
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/MSA/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_MSA_H
#define EIGEN_PACKET_MATH_MSA_H

#include <iostream>
#include <string>

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#endif

#if 0
#define EIGEN_MSA_DEBUG                                                             \
  static bool firstTime = true;                                                     \
  do {                                                                              \
    if (firstTime) {                                                                \
      std::cout << __FILE__ << ':' << __LINE__ << ':' << __FUNCTION__ << std::endl; \
      firstTime = false;                                                            \
    }                                                                               \
  } while (0)
#else
#define EIGEN_MSA_DEBUG
#endif

#define EIGEN_MSA_SHF_I8(a, b, c, d) (((d) << 6) | ((c) << 4) | ((b) << 2) | (a))

typedef v4f32 Packet4f;
typedef v4i32 Packet4i;
typedef v4u32 Packet4ui;

#define _EIGEN_DECLARE_CONST_Packet4f(NAME, X) const Packet4f p4f_##NAME = { X, X, X, X }
#define _EIGEN_DECLARE_CONST_Packet4i(NAME, X) const Packet4i p4i_##NAME = { X, X, X, X }
#define _EIGEN_DECLARE_CONST_Packet4ui(NAME, X) const Packet4ui p4ui_##NAME = { X, X, X, X }

inline std::ostream& operator<<(std::ostream& os, const Packet4f& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet4i& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet4ui& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;  // Packet2f intrinsics not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,  // Packet2f intrinsics not implemented yet
    // FIXME check the Has*
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<int32_t> : default_packet_traits {
  typedef Packet4i type;
  typedef Packet4i half;  // Packet2i intrinsics not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,  // Packet2i intrinsics not implemented yet
    // FIXME check the Has*
    HasDiv = 1,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet4f> {
  typedef float type;
  enum { size = 4, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet4f half;
};

template <>
struct unpacket_traits<Packet4i> {
  typedef int32_t type;
  enum { size = 4, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet4i half;
};

template <>
EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from) {
  EIGEN_MSA_DEBUG;

  Packet4f v = { from, from, from, from };
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int32_t& from) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fill_w(from);
}

template <>
EIGEN_STRONG_INLINE Packet4f pload1<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  float f = *from;
  Packet4f v = { f, f, f, f };
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4i pload1<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fill_w(*from);
}

template <>
EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fadd_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_addv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a) {
  EIGEN_MSA_DEBUG;

  static const Packet4f countdown = { 0.0f, 1.0f, 2.0f, 3.0f };
  return padd(pset1<Packet4f>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int32_t& a) {
  EIGEN_MSA_DEBUG;

  static const Packet4i countdown = { 0, 1, 2, 3 };
  return padd(pset1<Packet4i>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsub_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_subv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_bnegi_w((v4u32)a, 31);
}

template <>
EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_addvi_w((v4i32)__builtin_msa_nori_b((v16u8)a, 0), 1);
}

template <>
EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmul_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_mulv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fdiv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_div_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmadd_w(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) {
  EIGEN_MSA_DEBUG;

  // Use "asm" construct to avoid __builtin_msa_maddv_w GNU C bug.
  Packet4i value = c;
  __asm__("maddv.w %w[value], %w[a], %w[b]\n"
          // Outputs
          : [value] "+f"(value)
          // Inputs
          : [a] "f"(a), [b] "f"(b));
  return value;
}

template <>
EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet4f)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet4i)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmin_w(a, b);
#else
  // This prefers NaNs to numbers.
  Packet4i aNaN = __builtin_msa_fcun_w(a, a);
  Packet4i aMinOrNaN = por(__builtin_msa_fclt_w(a, b), aNaN);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)aMinOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_min_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmax_w(a, b);
#else
  // This prefers NaNs to numbers.
  Packet4i aNaN = __builtin_msa_fcun_w(a, a);
  Packet4i aMaxOrNaN = por(__builtin_msa_fclt_w(b, a), aNaN);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)aMaxOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_max_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return (Packet4f)__builtin_msa_ld_w(const_cast<float*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return __builtin_msa_ld_w(const_cast<int32_t*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet4f)__builtin_msa_ld_w(const_cast<float*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet4i)__builtin_msa_ld_w(const_cast<int32_t*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  float f0 = from[0], f1 = from[1];
  Packet4f v0 = { f0, f0, f0, f0 };
  Packet4f v1 = { f1, f1, f1, f1 };
  return (Packet4f)__builtin_msa_ilvr_d((v2i64)v1, (v2i64)v0);
}

template <>
EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  int32_t i0 = from[0], i1 = from[1];
  Packet4i v0 = { i0, i0, i0, i0 };
  Packet4i v1 = { i1, i1, i1, i1 };
  return (Packet4i)__builtin_msa_ilvr_d((v2i64)v1, (v2i64)v0);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_w((Packet4i)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet4i& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_w(from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_w((Packet4i)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet4i& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_w(from, to, 0);
}

template <>
EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride) {
  EIGEN_MSA_DEBUG;

  float f = *from;
  Packet4f v = { f, f, f, f };
  v[1] = from[stride];
  v[2] = from[2 * stride];
  v[3] = from[3 * stride];
  return v;
}

template <>
EIGEN_DEVICE_FUNC inline Packet4i pgather<int32_t, Packet4i>(const int32_t* from, Index stride) {
  EIGEN_MSA_DEBUG;

  int32_t i = *from;
  Packet4i v = { i, i, i, i };
  v[1] = from[stride];
  v[2] = from[2 * stride];
  v[3] = from[3 * stride];
  return v;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from,
                                                        Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
  to += stride;
  *to = from[2];
  to += stride;
  *to = from[3];
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<int32_t, Packet4i>(int32_t* to, const Packet4i& from,
                                                          Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
  to += stride;
  *to = from[2];
  to += stride;
  *to = from[3];
}

template <>
EIGEN_STRONG_INLINE void prefetch<float>(const float* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE void prefetch<int32_t>(const int32_t* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE int32_t pfirst<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(3, 2, 1, 0));
}

template <>
EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(3, 2, 1, 0));
}

template <>
EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_bclri_w((v4u32)a, 31);
}

template <>
EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i zero = __builtin_msa_ldi_w(0);
  return __builtin_msa_add_a_w(zero, a);
}

template <>
EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  Packet4f s = padd(a, (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  s = padd(s, (Packet4f)__builtin_msa_shf_w((v4i32)s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return s[0];
}


template <>
EIGEN_STRONG_INLINE int32_t predux<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i s = padd(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  s = padd(s, __builtin_msa_shf_w(s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return s[0];
}

// Other reduction functions:
// mul
template <>
EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  Packet4f p = pmul(a, (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  p = pmul(p, (Packet4f)__builtin_msa_shf_w((v4i32)p, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return p[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_mul<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i p = pmul(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  p = pmul(p, __builtin_msa_shf_w(p, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return p[0];
}

// min
template <>
EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  // Swap 64-bit halves of a.
  Packet4f swapped = (Packet4f)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
#if !EIGEN_FAST_MATH
  // Detect presence of NaNs from pairs a[0]-a[2] and a[1]-a[3] as two 32-bit
  // masks of all zeroes/ones in low 64 bits.
  v16u8 unord = (v16u8)__builtin_msa_fcun_w(a, swapped);
  // Combine the two masks into one: 64 ones if no NaNs, otherwise 64 zeroes.
  unord = (v16u8)__builtin_msa_ceqi_d((v2i64)unord, 0);
#endif
  // Continue with min computation.
  Packet4f v = __builtin_msa_fmin_w(a, swapped);
  v = __builtin_msa_fmin_w(
      v, (Packet4f)__builtin_msa_shf_w((Packet4i)v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
#if !EIGEN_FAST_MATH
  // Based on the mask select between v and 4 qNaNs.
  v16u8 qnans = (v16u8)__builtin_msa_fill_w(0x7FC00000);
  v = (Packet4f)__builtin_msa_bsel_v(unord, qnans, (v16u8)v);
#endif
  return v[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_min<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i m = pmin(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  m = pmin(m, __builtin_msa_shf_w(m, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return m[0];
}

// max
template <>
EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  // Swap 64-bit halves of a.
  Packet4f swapped = (Packet4f)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
#if !EIGEN_FAST_MATH
  // Detect presence of NaNs from pairs a[0]-a[2] and a[1]-a[3] as two 32-bit
  // masks of all zeroes/ones in low 64 bits.
  v16u8 unord = (v16u8)__builtin_msa_fcun_w(a, swapped);
  // Combine the two masks into one: 64 ones if no NaNs, otherwise 64 zeroes.
  unord = (v16u8)__builtin_msa_ceqi_d((v2i64)unord, 0);
#endif
  // Continue with max computation.
  Packet4f v = __builtin_msa_fmax_w(a, swapped);
  v = __builtin_msa_fmax_w(
      v, (Packet4f)__builtin_msa_shf_w((Packet4i)v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
#if !EIGEN_FAST_MATH
  // Based on the mask select between v and 4 qNaNs.
  v16u8 qnans = (v16u8)__builtin_msa_fill_w(0x7FC00000);
  v = (Packet4f)__builtin_msa_bsel_v(unord, qnans, (v16u8)v);
#endif
  return v[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_max<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i m = pmax(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  m = pmax(m, __builtin_msa_shf_w(m, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return m[0];
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet4f, 4>& value) {
  os << "[ " << value.packet[0] << "," << std::endl
     << "  " << value.packet[1] << "," << std::endl
     << "  " << value.packet[2] << "," << std::endl
     << "  " << value.packet[3] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4f, 4>& kernel) {
  EIGEN_MSA_DEBUG;

  v4i32 tmp1, tmp2, tmp3, tmp4;

  tmp1 = __builtin_msa_ilvr_w((v4i32)kernel.packet[1], (v4i32)kernel.packet[0]);
  tmp2 = __builtin_msa_ilvr_w((v4i32)kernel.packet[3], (v4i32)kernel.packet[2]);
  tmp3 = __builtin_msa_ilvl_w((v4i32)kernel.packet[1], (v4i32)kernel.packet[0]);
  tmp4 = __builtin_msa_ilvl_w((v4i32)kernel.packet[3], (v4i32)kernel.packet[2]);

  kernel.packet[0] = (Packet4f)__builtin_msa_ilvr_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[1] = (Packet4f)__builtin_msa_ilvod_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[2] = (Packet4f)__builtin_msa_ilvr_d((v2i64)tmp4, (v2i64)tmp3);
  kernel.packet[3] = (Packet4f)__builtin_msa_ilvod_d((v2i64)tmp4, (v2i64)tmp3);
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet4i, 4>& value) {
  os << "[ " << value.packet[0] << "," << std::endl
     << "  " << value.packet[1] << "," << std::endl
     << "  " << value.packet[2] << "," << std::endl
     << "  " << value.packet[3] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4i, 4>& kernel) {
  EIGEN_MSA_DEBUG;

  v4i32 tmp1, tmp2, tmp3, tmp4;

  tmp1 = __builtin_msa_ilvr_w(kernel.packet[1], kernel.packet[0]);
  tmp2 = __builtin_msa_ilvr_w(kernel.packet[3], kernel.packet[2]);
  tmp3 = __builtin_msa_ilvl_w(kernel.packet[1], kernel.packet[0]);
  tmp4 = __builtin_msa_ilvl_w(kernel.packet[3], kernel.packet[2]);

  kernel.packet[0] = (Packet4i)__builtin_msa_ilvr_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[1] = (Packet4i)__builtin_msa_ilvod_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[2] = (Packet4i)__builtin_msa_ilvr_d((v2i64)tmp4, (v2i64)tmp3);
  kernel.packet[3] = (Packet4i)__builtin_msa_ilvod_d((v2i64)tmp4, (v2i64)tmp3);
}

template <>
EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsqrt_w(a);
}

template <>
EIGEN_STRONG_INLINE Packet4f prsqrt(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  return __builtin_msa_frsqrt_w(a);
#else
  Packet4f ones = __builtin_msa_ffint_s_w(__builtin_msa_ldi_w(1));
  return pdiv(ones, psqrt(a));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"  // 3 = round towards -INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 1\n"  // 2 = round towards +INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 3\n"  // 0 = round to nearest, ties to even.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket,
                                    const Packet4f& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2],
                       ifPacket.select[3] };
  Packet4i mask = __builtin_msa_ceqi_w((Packet4i)select, 0);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

template <>
EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket,
                                    const Packet4i& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2],
                       ifPacket.select[3] };
  Packet4i mask = __builtin_msa_ceqi_w((Packet4i)select, 0);
  return (Packet4i)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

//---------- double ----------

typedef v2f64 Packet2d;
typedef v2i64 Packet2l;
typedef v2u64 Packet2ul;

#define _EIGEN_DECLARE_CONST_Packet2d(NAME, X) const Packet2d p2d_##NAME = { X, X }
#define _EIGEN_DECLARE_CONST_Packet2l(NAME, X) const Packet2l p2l_##NAME = { X, X }
#define _EIGEN_DECLARE_CONST_Packet2ul(NAME, X) const Packet2ul p2ul_##NAME = { X, X }

inline std::ostream& operator<<(std::ostream& os, const Packet2d& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet2l& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet2ul& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

template <>
struct packet_traits<double> : default_packet_traits {
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,
    // FIXME check the Has*
    HasDiv = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet2d> {
  typedef double type;
  enum { size = 2, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet2d half;
};

template <>
EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) {
  EIGEN_MSA_DEBUG;

  Packet2d value = { from, from };
  return value;
}

template <>
EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fadd_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) {
  EIGEN_MSA_DEBUG;

  static const Packet2d countdown = { 0.0, 1.0 };
  return padd(pset1<Packet2d>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsub_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_bnegi_d((v2u64)a, 63);
}

template <>
EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmul_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fdiv_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmadd_d(c, a, b);
}

// Logical Operations are not supported for float, so we have to reinterpret casts using MSA
// intrinsics
template <>
EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet2d)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet2d)__builtin_msa_ld_d(const_cast<double*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmin_d(a, b);
#else
  // This prefers NaNs to numbers.
  v2i64 aNaN = __builtin_msa_fcun_d(a, a);
  v2i64 aMinOrNaN = por(__builtin_msa_fclt_d(a, b), aNaN);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)aMinOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmax_d(a, b);
#else
  // This prefers NaNs to numbers.
  v2i64 aNaN = __builtin_msa_fcun_d(a, a);
  v2i64 aMaxOrNaN = por(__builtin_msa_fclt_d(b, a), aNaN);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)aMaxOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet2d)__builtin_msa_ld_d(const_cast<double*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  Packet2d value = { *from, *from };
  return value;
}

template <>
EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_d((v2i64)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_d((v2i64)from, to, 0);
}

template <>
EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride) {
  EIGEN_MSA_DEBUG;

  Packet2d value;
  value[0] = *from;
  from += stride;
  value[1] = *from;
  return value;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from,
                                                         Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
}

template <>
EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
}

template <>
EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_bclri_d((v2u64)a, 63);
}

template <>
EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  Packet2d s = padd(a, preverse(a));
  return s[0];
}

// Other reduction functions:
// mul
template <>
EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  Packet2d p = pmul(a, preverse(a));
  return p[0];
}

// min
template <>
EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  Packet2d swapped = (Packet2d)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
  Packet2d v = __builtin_msa_fmin_d(a, swapped);
  return v[0];
#else
  double a0 = a[0], a1 = a[1];
  return ((numext::isnan)(a0) || a0 < a1) ? a0 : a1;
#endif
}

// max
template <>
EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  Packet2d swapped = (Packet2d)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
  Packet2d v = __builtin_msa_fmax_d(a, swapped);
  return v[0];
#else
  double a0 = a[0], a1 = a[1];
  return ((numext::isnan)(a0) || a0 > a1) ? a0 : a1;
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d psqrt(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsqrt_d(a);
}

template <>
EIGEN_STRONG_INLINE Packet2d prsqrt(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  return __builtin_msa_frsqrt_d(a);
#else
  Packet2d ones = __builtin_msa_ffint_s_d(__builtin_msa_ldi_d(1));
  return pdiv(ones, psqrt(a));
#endif
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet2d, 2>& value) {
  os << "[ " << value.packet[0] << "," << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2d, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet2d trn1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)kernel.packet[1], (v2i64)kernel.packet[0]);
  Packet2d trn2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)kernel.packet[1], (v2i64)kernel.packet[0]);
  kernel.packet[0] = trn1;
  kernel.packet[1] = trn2;
}

template <>
EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"  // 3 = round towards -INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 1\n"  // 2 = round towards +INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 3\n"  // 0 = round to nearest, ties to even.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket,
                                    const Packet2d& elsePacket) {
  Packet2ul select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2l mask = __builtin_msa_ceqi_d((Packet2l)select, 0);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_PACKET_MATH_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_NEON_H
#define EIGEN_COMPLEX_NEON_H

namespace Eigen {

namespace internal {

inline uint32x4_t p4ui_CONJ_XOR()
{
// See bug 1325, clang fails to call vld1q_u64.
#if EIGEN_COMP_CLANG || EIGEN_COMP_CASTXML
  uint32x4_t ret = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
  return ret;
#else
  static const uint32_t conj_XOR_DATA[] = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
  return vld1q_u32( conj_XOR_DATA );
#endif
}

inline uint32x2_t p2ui_CONJ_XOR()
{
  static const uint32_t conj_XOR_DATA[] = { 0x00000000, 0x80000000 };
  return vld1_u32( conj_XOR_DATA );
}

//---------- float ----------

struct Packet1cf
{
  EIGEN_STRONG_INLINE Packet1cf() {}
  EIGEN_STRONG_INLINE explicit Packet1cf(const Packet2f& a) : v(a) {}
  Packet2f v;
};
struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}
  Packet4f v;
};

template<> struct packet_traits<std::complex<float> > : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet1cf half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasMul       = 1,
    HasDiv       = 1,
    HasNegate    = 1,
    HasAbs       = 0,
    HasAbs2      = 0,
    HasMin       = 0,
    HasMax       = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cf>
{
  typedef std::complex<float> type;
  typedef Packet1cf half;
  typedef Packet2f as_real;
  enum
  {
    size = 1,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2cf>
{
  typedef std::complex<float> type;
  typedef Packet1cf half;
  typedef Packet4f as_real;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cf pcast<float,Packet1cf>(const float& a)
{ return Packet1cf(vset_lane_f32(a, vdup_n_f32(0.f), 0)); }
template<> EIGEN_STRONG_INLINE Packet2cf pcast<Packet2f,Packet2cf>(const Packet2f& a)
{ return Packet2cf(vreinterpretq_f32_u64(vmovl_u32(vreinterpret_u32_f32(a)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pset1<Packet1cf>(const std::complex<float>& from)
{ return Packet1cf(vld1_f32(reinterpret_cast<const float*>(&from))); }
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>& from)
{
  const float32x2_t r64 = vld1_f32(reinterpret_cast<const float*>(&from));
  return Packet2cf(vcombine_f32(r64, r64));
}

template<> EIGEN_STRONG_INLINE Packet1cf padd<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(padd<Packet2f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(padd<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf psub<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(psub<Packet2f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(psub<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf pnegate(const Packet1cf& a) { return Packet1cf(pnegate<Packet2f>(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate<Packet4f>(a.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf pconj(const Packet1cf& a)
{
  const Packet2ui b = vreinterpret_u32_f32(a.v);
  return Packet1cf(vreinterpret_f32_u32(veor_u32(b, p2ui_CONJ_XOR())));
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  const Packet4ui b = vreinterpretq_u32_f32(a.v);
  return Packet2cf(vreinterpretq_f32_u32(veorq_u32(b, p4ui_CONJ_XOR())));
}

template<> EIGEN_STRONG_INLINE Packet1cf pmul<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{
  Packet2f v1, v2;

  // Get the real values of a | a1_re | a1_re |
  v1 = vdup_lane_f32(a.v, 0);
  // Get the imag values of a | a1_im | a1_im |
  v2 = vdup_lane_f32(a.v, 1);
  // Multiply the real a with b
  v1 = vmul_f32(v1, b.v);
  // Multiply the imag a with b
  v2 = vmul_f32(v2, b.v);
  // Conjugate v2
  v2 = vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(v2), p2ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64_f32(v2);
  // Add and return the result
  return Packet1cf(vadd_f32(v1, v2));
}
template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet4f v1, v2;

  // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
  v1 = vcombine_f32(vdup_lane_f32(vget_low_f32(a.v), 0), vdup_lane_f32(vget_high_f32(a.v), 0));
  // Get the imag values of a | a1_im | a1_im | a2_im | a2_im |
  v2 = vcombine_f32(vdup_lane_f32(vget_low_f32(a.v), 1), vdup_lane_f32(vget_high_f32(a.v), 1));
  // Multiply the real a with b
  v1 = vmulq_f32(v1, b.v);
  // Multiply the imag a with b
  v2 = vmulq_f32(v2, b.v);
  // Conjugate v2
  v2 = vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(v2), p4ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64q_f32(v2);
  // Add and return the result
  return Packet2cf(vaddq_f32(v1, v2));
}

template<> EIGEN_STRONG_INLINE Packet1cf pcmp_eq(const Packet1cf& a, const Packet1cf& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a[0])==re(b[0]), im(a[0])==im(b[0])]
  Packet2f eq = pcmp_eq<Packet2f>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a[0])==im(b[0]), re(a[0])==re(b[0])]
  Packet2f eq_swapped = vrev64_f32(eq);
  // Return re(a)==re(b) && im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cf(pand<Packet2f>(eq, eq_swapped));
}
template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a[0])==re(b[0]), im(a[0])==im(b[0]), re(a[1])==re(b[1]), im(a[1])==im(b[1])]
  Packet4f eq = pcmp_eq<Packet4f>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a[0])==im(b[0]), re(a[0])==re(b[0]), im(a[1])==im(b[1]), re(a[1])==re(b[1])]
  Packet4f eq_swapped = vrev64q_f32(eq);
  // Return re(a)==re(b) && im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet2cf(pand<Packet4f>(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cf pand<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vand_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pand<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vandq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf por<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vorr_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf por<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vorrq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pxor<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pandnot<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vbic_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vbicq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pload<Packet1cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cf(pload<Packet2f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>(reinterpret_cast<const float*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cf ploadu<Packet1cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cf(ploadu<Packet2f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>(reinterpret_cast<const float*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cf ploaddup<Packet1cf>(const std::complex<float>* from)
{ return pset1<Packet1cf>(*from); }
template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from)
{ return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *to, const Packet1cf& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *to, const Packet2cf& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore(reinterpret_cast<float*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *to, const Packet1cf& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *to, const Packet2cf& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu(reinterpret_cast<float*>(to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet1cf pgather<std::complex<float>, Packet1cf>(
    const std::complex<float>* from, Index stride)
{
  const Packet2f tmp = vdup_n_f32(std::real(from[0*stride]));
  return Packet1cf(vset_lane_f32(std::imag(from[0*stride]), tmp, 1));
}
template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(
    const std::complex<float>* from, Index stride)
{
  Packet4f res = vdupq_n_f32(std::real(from[0*stride]));
  res = vsetq_lane_f32(std::imag(from[0*stride]), res, 1);
  res = vsetq_lane_f32(std::real(from[1*stride]), res, 2);
  res = vsetq_lane_f32(std::imag(from[1*stride]), res, 3);
  return Packet2cf(res);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet1cf>(
    std::complex<float>* to, const Packet1cf& from, Index stride)
{ to[stride*0] = std::complex<float>(vget_lane_f32(from.v, 0), vget_lane_f32(from.v, 1)); }
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(
    std::complex<float>* to, const Packet2cf& from, Index stride)
{
  to[stride*0] = std::complex<float>(vgetq_lane_f32(from.v, 0), vgetq_lane_f32(from.v, 1));
  to[stride*1] = std::complex<float>(vgetq_lane_f32(from.v, 2), vgetq_lane_f32(from.v, 3));
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *addr)
{ EIGEN_ARM_PREFETCH(reinterpret_cast<const float*>(addr)); }

template<> EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet1cf>(const Packet1cf& a)
{
  EIGEN_ALIGN16 std::complex<float> x;
  vst1_f32(reinterpret_cast<float*>(&x), a.v);
  return x;
}
template<> EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet2cf>(const Packet2cf& a)
{
  EIGEN_ALIGN16 std::complex<float> x[2];
  vst1q_f32(reinterpret_cast<float*>(x), a.v);
  return x[0];
}

template<> EIGEN_STRONG_INLINE Packet1cf preverse(const Packet1cf& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{ return Packet2cf(vcombine_f32(vget_high_f32(a.v), vget_low_f32(a.v))); }

template<> EIGEN_STRONG_INLINE Packet1cf pcplxflip<Packet1cf>(const Packet1cf& a)
{ return Packet1cf(vrev64_f32(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& a)
{ return Packet2cf(vrev64q_f32(a.v)); }

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet1cf>(const Packet1cf& a)
{
  std::complex<float> s;
  vst1_f32((float *)&s, a.v);
  return s;
}
template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> s;
  vst1_f32(reinterpret_cast<float*>(&s), vadd_f32(vget_low_f32(a.v), vget_high_f32(a.v)));
  return s;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet1cf>(const Packet1cf& a)
{
  std::complex<float> s;
  vst1_f32((float *)&s, a.v);
  return s;
}
template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  float32x2_t a1, a2, v1, v2, prod;
  std::complex<float> s;

  a1 = vget_low_f32(a.v);
  a2 = vget_high_f32(a.v);
   // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
  v1 = vdup_lane_f32(a1, 0);
  // Get the real values of a | a1_im | a1_im | a2_im | a2_im |
  v2 = vdup_lane_f32(a1, 1);
  // Multiply the real a with b
  v1 = vmul_f32(v1, a2);
  // Multiply the imag a with b
  v2 = vmul_f32(v2, a2);
  // Conjugate v2
  v2 = vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(v2), p2ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64_f32(v2);
  // Add v1, v2
  prod = vadd_f32(v1, v2);

  vst1_f32(reinterpret_cast<float*>(&s), prod);

  return s;
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cf,Packet2f)
EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet1cf pdiv<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{
  // TODO optimize it for NEON
  Packet1cf res = pmul(a, pconj(b));
  Packet2f s, rev_s;

  // this computes the norm
  s = vmul_f32(b.v, b.v);
  rev_s = vrev64_f32(s);

  return Packet1cf(pdiv<Packet2f>(res.v, vadd_f32(s, rev_s)));
}
template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for NEON
  Packet2cf res = pmul(a,pconj(b));
  Packet4f s, rev_s;

  // this computes the norm
  s = vmulq_f32(b.v, b.v);
  rev_s = vrev64q_f32(s);

  return Packet2cf(pdiv<Packet4f>(res.v, vaddq_f32(s, rev_s)));
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet1cf, 1>& /*kernel*/) {}
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2cf, 2>& kernel)
{
  Packet4f tmp = vcombine_f32(vget_high_f32(kernel.packet[0].v), vget_high_f32(kernel.packet[1].v));
  kernel.packet[0].v = vcombine_f32(vget_low_f32(kernel.packet[0].v), vget_low_f32(kernel.packet[1].v));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cf psqrt<Packet1cf>(const Packet1cf& a) {
  return psqrt_complex<Packet1cf>(a);
}

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a) {
  return psqrt_complex<Packet2cf>(a);
}

//---------- double ----------
#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG

// See bug 1325, clang fails to call vld1q_u64.
#if EIGEN_COMP_CLANG || EIGEN_COMP_CASTXML
  static uint64x2_t p2ul_CONJ_XOR = {0x0, 0x8000000000000000};
#else
  const uint64_t  p2ul_conj_XOR_DATA[] = { 0x0, 0x8000000000000000 };
  static uint64x2_t p2ul_CONJ_XOR = vld1q_u64( p2ul_conj_XOR_DATA );
#endif

struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}
  Packet2d v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cd>
{
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum
  {
    size=1,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cd pload<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>(reinterpret_cast<const double*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>(reinterpret_cast<const double*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>& from)
{
  /* here we really have to use unaligned loads :( */
  return ploadu<Packet1cd>(&from);
}

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(padd<Packet2d>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(psub<Packet2d>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a)
{ return Packet1cd(pnegate<Packet2d>(a.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a)
{ return Packet1cd(vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a.v), p2ul_CONJ_XOR))); }

template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  Packet2d v1, v2;

  // Get the real values of a
  v1 = vdupq_lane_f64(vget_low_f64(a.v), 0);
  // Get the imag values of a
  v2 = vdupq_lane_f64(vget_high_f64(a.v), 0);
  // Multiply the real a with b
  v1 = vmulq_f64(v1, b.v);
  // Multiply the imag a with b
  v2 = vmulq_f64(v2, b.v);
  // Conjugate v2
  v2 = vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(v2), p2ul_CONJ_XOR));
  // Swap real/imag elements in v2.
  v2 = preverse<Packet2d>(v2);
  // Add and return the result
  return Packet1cd(vaddq_f64(v1, v2));
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a)==re(b), im(a)==im(b)]
  Packet2d eq = pcmp_eq<Packet2d>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a)==im(b), re(a)==re(b)]
  Packet2d eq_swapped = vreinterpretq_f64_u32(vrev64q_u32(vreinterpretq_u32_f64(eq)));
  // Return re(a)==re(b) & im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cd(pand<Packet2d>(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cd pand<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vandq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd por<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vorrq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd pxor<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vbicq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from)
{ return pset1<Packet1cd>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *to, const Packet1cd& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore(reinterpret_cast<double*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *to, const Packet1cd& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu(reinterpret_cast<double*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *addr)
{ EIGEN_ARM_PREFETCH(reinterpret_cast<const double*>(addr)); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(
    const std::complex<double>* from, Index stride)
{
  Packet2d res = pset1<Packet2d>(0.0);
  res = vsetq_lane_f64(std::real(from[0*stride]), res, 0);
  res = vsetq_lane_f64(std::imag(from[0*stride]), res, 1);
  return Packet1cd(res);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(
    std::complex<double>* to, const Packet1cd& from, Index stride)
{ to[stride*0] = std::complex<double>(vgetq_lane_f64(from.v, 0), vgetq_lane_f64(from.v, 1)); }

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 std::complex<double> res;
  pstore<std::complex<double> >(&res, a);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for NEON
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = pmul<Packet2d>(b.v, b.v);
  Packet2d rev_s = preverse<Packet2d>(s);

  return Packet1cd(pdiv(res.v, padd<Packet2d>(s,rev_s)));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{ return Packet1cd(preverse(Packet2d(x.v))); }

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vcombine_f64(vget_high_f64(kernel.packet[0].v), vget_high_f64(kernel.packet[1].v));
  kernel.packet[0].v = vcombine_f64(vget_low_f64(kernel.packet[0].v), vget_low_f64(kernel.packet[1].v));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a) {
  return psqrt_complex<Packet1cd>(a);
}

#endif // EIGEN_ARCH_ARM64

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/GeneralBlockPanelKernel.h <==
namespace Eigen {
namespace internal {
  
#if EIGEN_ARCH_ARM && EIGEN_COMP_CLANG

// Clang seems to excessively spill registers in the GEBP kernel on 32-bit arm.
// Here we specialize gebp_traits to eliminate these register spills.
// See #2138.
template<>
struct gebp_traits <float,float,false,false,Architecture::NEON,GEBPPacketFull>
 : gebp_traits<float,float,false,false,Architecture::Generic,GEBPPacketFull>
{
  EIGEN_STRONG_INLINE void acc(const AccPacket& c, const ResPacket& alpha, ResPacket& r) const
  { 
    // This volatile inline ASM both acts as a barrier to prevent reordering,
    // as well as enforces strict register use.
    asm volatile(
      "vmla.f32 %q[r], %q[c], %q[alpha]"
      : [r] "+w" (r)
      : [c] "w" (c),
        [alpha] "w" (alpha)
      : );
  }

  template <typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const Packet4f& a, const Packet4f& b,
                                Packet4f& c, Packet4f& tmp,
                                const LaneIdType&) const {
    acc(a, b, c);
  }
  
  template <typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const Packet4f& a, const QuadPacket<Packet4f>& b,
                                Packet4f& c, Packet4f& tmp,
                                const LaneIdType& lane) const {
    madd(a, b.get(lane), c, tmp, lane);
  }
};

#endif // EIGEN_ARCH_ARM && EIGEN_COMP_CLANG

#if EIGEN_ARCH_ARM64

template<>
struct gebp_traits <float,float,false,false,Architecture::NEON,GEBPPacketFull>
 : gebp_traits<float,float,false,false,Architecture::Generic,GEBPPacketFull>
{
  typedef float RhsPacket;
  typedef float32x4_t RhsPacketx4;

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    dest = vld1q_f32(b);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  {
    c = vfmaq_n_f32(c, a, b);
  }

  // NOTE: Template parameter inference failed when compiled with Android NDK:
  // "candidate template ignored: could not match 'FixedInt<N>' against 'Eigen::internal::FixedInt<0>".

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  { madd_helper<0>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<1>&) const
  { madd_helper<1>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<2>&) const
  { madd_helper<2>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<3>&) const
  { madd_helper<3>(a, b, c); }

 private:
  template<int LaneID>
  EIGEN_STRONG_INLINE void madd_helper(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c) const
  {
    #if EIGEN_COMP_GNUC_STRICT && !(EIGEN_GNUC_AT_LEAST(9,0))
    // workaround gcc issue https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89101
    // vfmaq_laneq_f32 is implemented through a costly dup
         if(LaneID==0)  asm("fmla %0.4s, %1.4s, %2.s[0]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==1)  asm("fmla %0.4s, %1.4s, %2.s[1]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==2)  asm("fmla %0.4s, %1.4s, %2.s[2]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==3)  asm("fmla %0.4s, %1.4s, %2.s[3]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    #else
    c = vfmaq_laneq_f32(c, a, b, LaneID);
    #endif
  }
};


template<>
struct gebp_traits <double,double,false,false,Architecture::NEON>
 : gebp_traits<double,double,false,false,Architecture::Generic>
{
  typedef double RhsPacket;

  struct RhsPacketx4 {
    float64x2_t B_0, B_1;
  };

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    dest.B_0 = vld1q_f64(b);
    dest.B_1 = vld1q_f64(b+2);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  {
    c = vfmaq_n_f64(c, a, b);
  }

  // NOTE: Template parameter inference failed when compiled with Android NDK:
  // "candidate template ignored: could not match 'FixedInt<N>' against 'Eigen::internal::FixedInt<0>".

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  { madd_helper<0>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<1>&) const
  { madd_helper<1>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<2>&) const
  { madd_helper<2>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<3>&) const
  { madd_helper<3>(a, b, c); }

 private:
  template <int LaneID>
  EIGEN_STRONG_INLINE void madd_helper(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c) const
  {
    #if EIGEN_COMP_GNUC_STRICT && !(EIGEN_GNUC_AT_LEAST(9,0))
    // workaround gcc issue https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89101
    // vfmaq_laneq_f64 is implemented through a costly dup
         if(LaneID==0)  asm("fmla %0.2d, %1.2d, %2.d[0]\n" : "+w" (c) : "w" (a), "w" (b.B_0) :  );
    else if(LaneID==1)  asm("fmla %0.2d, %1.2d, %2.d[1]\n" : "+w" (c) : "w" (a), "w" (b.B_0) :  );
    else if(LaneID==2)  asm("fmla %0.2d, %1.2d, %2.d[0]\n" : "+w" (c) : "w" (a), "w" (b.B_1) :  );
    else if(LaneID==3)  asm("fmla %0.2d, %1.2d, %2.d[1]\n" : "+w" (c) : "w" (a), "w" (b.B_1) :  );
    #else
         if(LaneID==0) c = vfmaq_laneq_f64(c, a, b.B_0, 0);
    else if(LaneID==1) c = vfmaq_laneq_f64(c, a, b.B_0, 1);
    else if(LaneID==2) c = vfmaq_laneq_f64(c, a, b.B_1, 0);
    else if(LaneID==3) c = vfmaq_laneq_f64(c, a, b.B_1, 1);
    #endif
  }
};

#endif // EIGEN_ARCH_ARM64

}  // namespace internal
}  // namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_NEON_H
#define EIGEN_MATH_FUNCTIONS_NEON_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f pexp<Packet2f>(const Packet2f& x)
{ return pexp_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f pexp<Packet4f>(const Packet4f& x)
{ return pexp_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f plog<Packet2f>(const Packet2f& x)
{ return plog_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f plog<Packet4f>(const Packet4f& x)
{ return plog_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f psin<Packet2f>(const Packet2f& x)
{ return psin_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f psin<Packet4f>(const Packet4f& x)
{ return psin_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f pcos<Packet2f>(const Packet2f& x)
{ return pcos_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f pcos<Packet4f>(const Packet4f& x)
{ return pcos_float(x); }

// Hyperbolic Tangent function.
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f ptanh<Packet2f>(const Packet2f& x)
{ return internal::generic_fast_tanh_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f ptanh<Packet4f>(const Packet4f& x)
{ return internal::generic_fast_tanh_float(x); }

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, psin)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pcos)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, plog)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pexp)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, ptanh)

template <>
EIGEN_STRONG_INLINE Packet4bf pfrexp(const Packet4bf& a, Packet4bf& exponent) {
  Packet4f fexponent;
  const Packet4bf out = F32ToBf16(pfrexp<Packet4f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet4bf pldexp(const Packet4bf& a, const Packet4bf& exponent) {
  return F32ToBf16(pldexp<Packet4f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

//---------- double ----------

#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d pexp<Packet2d>(const Packet2d& x)
{ return pexp_double(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d plog<Packet2d>(const Packet2d& x)
{ return plog_double(x); }

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Konstantinos Margaritis <markos@freevec.org>
// Heavily based on Gael's SSE version.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_NEON_H
#define EIGEN_PACKET_MATH_NEON_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#if EIGEN_ARCH_ARM64
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#else
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 16
#endif
#endif

#if EIGEN_COMP_MSVC_STRICT

// In MSVC's arm_neon.h header file, all NEON vector types
// are aliases to the same underlying type __n128.
// We thus have to wrap them to make them different C++ types.
// (See also bug 1428)
typedef eigen_packet_wrapper<float32x2_t,0>  Packet2f;
typedef eigen_packet_wrapper<float32x4_t,1>  Packet4f;
typedef eigen_packet_wrapper<int32_t    ,2>  Packet4c;
typedef eigen_packet_wrapper<int8x8_t   ,3>  Packet8c;
typedef eigen_packet_wrapper<int8x16_t  ,4>  Packet16c;
typedef eigen_packet_wrapper<uint32_t   ,5>  Packet4uc;
typedef eigen_packet_wrapper<uint8x8_t  ,6>  Packet8uc;
typedef eigen_packet_wrapper<uint8x16_t ,7>  Packet16uc;
typedef eigen_packet_wrapper<int16x4_t  ,8>  Packet4s;
typedef eigen_packet_wrapper<int16x8_t  ,9>  Packet8s;
typedef eigen_packet_wrapper<uint16x4_t ,10> Packet4us;
typedef eigen_packet_wrapper<uint16x8_t ,11> Packet8us;
typedef eigen_packet_wrapper<int32x2_t  ,12> Packet2i;
typedef eigen_packet_wrapper<int32x4_t  ,13> Packet4i;
typedef eigen_packet_wrapper<uint32x2_t ,14> Packet2ui;
typedef eigen_packet_wrapper<uint32x4_t ,15> Packet4ui;
typedef eigen_packet_wrapper<int64x2_t  ,16> Packet2l;
typedef eigen_packet_wrapper<uint64x2_t ,17> Packet2ul;

#else

typedef float32x2_t                          Packet2f;
typedef float32x4_t                          Packet4f;
typedef eigen_packet_wrapper<int32_t    ,2>  Packet4c;
typedef int8x8_t                             Packet8c;
typedef int8x16_t                            Packet16c;
typedef eigen_packet_wrapper<uint32_t   ,5>  Packet4uc;
typedef uint8x8_t                            Packet8uc;
typedef uint8x16_t                           Packet16uc;
typedef int16x4_t                            Packet4s;
typedef int16x8_t                            Packet8s;
typedef uint16x4_t                           Packet4us;
typedef uint16x8_t                           Packet8us;
typedef int32x2_t                            Packet2i;
typedef int32x4_t                            Packet4i;
typedef uint32x2_t                           Packet2ui;
typedef uint32x4_t                           Packet4ui;
typedef int64x2_t                            Packet2l;
typedef uint64x2_t                           Packet2ul;

#endif // EIGEN_COMP_MSVC_STRICT

EIGEN_STRONG_INLINE Packet4f shuffle1(const Packet4f& m, int mask){
  const float* a = reinterpret_cast<const float*>(&m);
  Packet4f res = {*(a + (mask & 3)), *(a + ((mask >> 2) & 3)), *(a + ((mask >> 4) & 3 )), *(a + ((mask >> 6) & 3))};
  return res;
}

// fuctionally equivalent to _mm_shuffle_ps in SSE when interleave
// == false (i.e. shuffle<false>(m, n, mask) equals _mm_shuffle_ps(m, n, mask)),
// interleave m and n when interleave == true. Currently used in LU/arch/InverseSize4.h
// to enable a shared implementation for fast inversion of matrices of size 4. 
template<bool interleave> 
EIGEN_STRONG_INLINE Packet4f shuffle2(const Packet4f &m, const Packet4f &n, int mask)
{
  const float* a = reinterpret_cast<const float*>(&m);
  const float* b = reinterpret_cast<const float*>(&n);
  Packet4f res = {*(a + (mask & 3)), *(a + ((mask >> 2) & 3)), *(b + ((mask >> 4) & 3)), *(b + ((mask >> 6) & 3))};
  return res;
}

template<> 
EIGEN_STRONG_INLINE Packet4f shuffle2<true>(const Packet4f &m, const Packet4f &n, int mask) 
{
  const float* a = reinterpret_cast<const float*>(&m);
  const float* b = reinterpret_cast<const float*>(&n);
  Packet4f res = {*(a + (mask & 3)), *(b + ((mask >> 2) & 3)), *(a + ((mask >> 4) & 3)), *(b + ((mask >> 6) & 3))};
  return res;
}

EIGEN_STRONG_INLINE static int eigen_neon_shuffle_mask(int p, int q, int r, int s) {return ((s)<<6|(r)<<4|(q)<<2|(p));}

EIGEN_STRONG_INLINE Packet4f vec4f_swizzle1(const Packet4f& a, int p, int q, int r, int s)
{ 
  return shuffle1(a, eigen_neon_shuffle_mask(p, q, r, s));
}
EIGEN_STRONG_INLINE Packet4f vec4f_swizzle2(const Packet4f& a, const Packet4f& b, int p, int q, int r, int s)
{ 
  return shuffle2<false>(a,b,eigen_neon_shuffle_mask(p, q, r, s));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movelh(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<false>(a,b,eigen_neon_shuffle_mask(0, 1, 0, 1));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movehl(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<false>(b,a,eigen_neon_shuffle_mask(2, 3, 2, 3));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpacklo(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<true>(a,b,eigen_neon_shuffle_mask(0, 0, 1, 1));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpackhi(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<true>(a,b,eigen_neon_shuffle_mask(2, 2, 3, 3));
}
#define vec4f_duplane(a, p) \
  vdupq_lane_f32(vget_low_f32(a), p)

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  const Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = vreinterpretq_f32_u32(pset1<int32_t>(X))

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  const Packet4i p4i_##NAME = pset1<Packet4i>(X)

#if EIGEN_ARCH_ARM64
  // __builtin_prefetch tends to do nothing on ARM64 compilers because the
  // prefetch instructions there are too detailed for __builtin_prefetch to map
  // meaningfully to them.
  #define EIGEN_ARM_PREFETCH(ADDR)  __asm__ __volatile__("prfm pldl1keep, [%[addr]]\n" ::[addr] "r"(ADDR) : );
#elif EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_ARM_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#elif defined __pld
  #define EIGEN_ARM_PREFETCH(ADDR) __pld(ADDR)
#elif EIGEN_ARCH_ARM32
  #define EIGEN_ARM_PREFETCH(ADDR) __asm__ __volatile__ ("pld [%[addr]]\n" :: [addr] "r" (ADDR) : );
#else
  // by default no explicit prefetching
  #define EIGEN_ARM_PREFETCH(ADDR)
#endif

template <>
struct packet_traits<float> : default_packet_traits
{
  typedef Packet4f type;
  typedef Packet2f half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasDiv   = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,

    HasSin  = EIGEN_FAST_MATH,
    HasCos  = EIGEN_FAST_MATH,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf  = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template <>
struct packet_traits<int8_t> : default_packet_traits
{
  typedef Packet16c type;
  typedef Packet8c half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint8_t> : default_packet_traits
{
  typedef Packet16uc type;
  typedef Packet8uc half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasSqrt = 1
  };
};

template <>
struct packet_traits<int16_t> : default_packet_traits
{
  typedef Packet8s type;
  typedef Packet4s half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint16_t> : default_packet_traits
{
  typedef Packet8us type;
  typedef Packet4us half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,
    HasSqrt = 1
  };
};

template <>
struct packet_traits<int32_t> : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet2i half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint32_t> : default_packet_traits
{
  typedef Packet4ui type;
  typedef Packet2ui half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasSqrt = 1
  };
};

template <>
struct packet_traits<int64_t> : default_packet_traits
{
  typedef Packet2l type;
  typedef Packet2l half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint64_t> : default_packet_traits
{
  typedef Packet2ul type;
  typedef Packet2ul half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

#if EIGEN_GNUC_AT_MOST(4, 4) && !EIGEN_COMP_LLVM
// workaround gcc 4.2, 4.3 and 4.4 compilation issue
EIGEN_STRONG_INLINE float32x4_t vld1q_f32(const float* x) { return ::vld1q_f32((const float32_t*)x); }
EIGEN_STRONG_INLINE float32x2_t vld1_f32(const float* x) { return ::vld1_f32 ((const float32_t*)x); }
EIGEN_STRONG_INLINE float32x2_t vld1_dup_f32(const float* x) { return ::vld1_dup_f32 ((const float32_t*)x); }
EIGEN_STRONG_INLINE void vst1q_f32(float* to, float32x4_t from) { ::vst1q_f32((float32_t*)to,from); }
EIGEN_STRONG_INLINE void vst1_f32 (float* to, float32x2_t from) { ::vst1_f32 ((float32_t*)to,from); }
#endif

template<> struct unpacket_traits<Packet2f>
{
  typedef float type;
  typedef Packet2f half;
  typedef Packet2i integer_packet;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4f>
{
  typedef float type;
  typedef Packet2f half;
  typedef Packet4i integer_packet;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4c>
{
  typedef int8_t type;
  typedef Packet4c half;
  enum
  {
    size = 4,
    alignment = Unaligned,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8c>
{
  typedef int8_t type;
  typedef Packet4c half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet16c>
{
  typedef int8_t type;
  typedef Packet8c half;
  enum
  {
    size = 16,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4uc>
{
  typedef uint8_t type;
  typedef Packet4uc half;
  enum
  {
    size = 4,
    alignment = Unaligned,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8uc>
{
  typedef uint8_t type;
  typedef Packet4uc half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet16uc>
{
  typedef uint8_t type;
  typedef Packet8uc half;
  enum
  {
    size = 16,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false};
};
template<> struct unpacket_traits<Packet4s>
{
  typedef int16_t type;
  typedef Packet4s half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8s>
{
  typedef int16_t type;
  typedef Packet4s half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4us>
{
  typedef uint16_t type;
  typedef Packet4us half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8us>
{
  typedef uint16_t type;
  typedef Packet4us half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2i>
{
  typedef int32_t type;
  typedef Packet2i half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4i>
{
  typedef int32_t type;
  typedef Packet2i half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2ui>
{
  typedef uint32_t type;
  typedef Packet2ui half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4ui>
{
  typedef uint32_t type;
  typedef Packet2ui half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2l>
{
  typedef int64_t type;
  typedef Packet2l half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2ul>
{
  typedef uint64_t type;
  typedef Packet2ul half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet2f pset1<Packet2f>(const float& from) { return vdup_n_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from) { return vdupq_n_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c pset1<Packet4c>(const int8_t& from)
{ return vget_lane_s32(vreinterpret_s32_s8(vdup_n_s8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pset1<Packet8c>(const int8_t& from) { return vdup_n_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c pset1<Packet16c>(const int8_t& from) { return vdupq_n_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc pset1<Packet4uc>(const uint8_t& from)
{ return vget_lane_u32(vreinterpret_u32_u8(vdup_n_u8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc pset1<Packet8uc>(const uint8_t& from) { return vdup_n_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc pset1<Packet16uc>(const uint8_t& from) { return vdupq_n_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s pset1<Packet4s>(const int16_t& from) { return vdup_n_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s pset1<Packet8s>(const int16_t& from) { return vdupq_n_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us pset1<Packet4us>(const uint16_t& from) { return vdup_n_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us pset1<Packet8us>(const uint16_t& from) { return vdupq_n_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i pset1<Packet2i>(const int32_t& from) { return vdup_n_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int32_t& from) { return vdupq_n_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui pset1<Packet2ui>(const uint32_t& from) { return vdup_n_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui pset1<Packet4ui>(const uint32_t& from) { return vdupq_n_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l pset1<Packet2l>(const int64_t& from) { return vdupq_n_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul pset1<Packet2ul>(const uint64_t& from) { return vdupq_n_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f pset1frombits<Packet2f>(unsigned int from)
{ return vreinterpret_f32_u32(vdup_n_u32(from)); }
template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from)
{ return vreinterpretq_f32_u32(vdupq_n_u32(from)); }

template<> EIGEN_STRONG_INLINE Packet2f plset<Packet2f>(const float& a)
{
  const float c[] = {0.0f,1.0f};
  return vadd_f32(pset1<Packet2f>(a), vld1_f32(c));
}
template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a)
{
  const float c[] = {0.0f,1.0f,2.0f,3.0f};
  return vaddq_f32(pset1<Packet4f>(a), vld1q_f32(c));
}
template<> EIGEN_STRONG_INLINE Packet4c plset<Packet4c>(const int8_t& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(vreinterpret_s8_u32(vdup_n_u32(0x03020100)), vdup_n_s8(a))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c plset<Packet8c>(const int8_t& a)
{
  const int8_t c[] = {0,1,2,3,4,5,6,7};
  return vadd_s8(pset1<Packet8c>(a), vld1_s8(c));
}
template<> EIGEN_STRONG_INLINE Packet16c plset<Packet16c>(const int8_t& a)
{
  const int8_t c[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
  return vaddq_s8(pset1<Packet16c>(a), vld1q_s8(c));
}
template<> EIGEN_STRONG_INLINE Packet4uc plset<Packet4uc>(const uint8_t& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(vreinterpret_u8_u32(vdup_n_u32(0x03020100)), vdup_n_u8(a))), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc plset<Packet8uc>(const uint8_t& a)
{
  const uint8_t c[] = {0,1,2,3,4,5,6,7};
  return vadd_u8(pset1<Packet8uc>(a), vld1_u8(c));
}
template<> EIGEN_STRONG_INLINE Packet16uc plset<Packet16uc>(const uint8_t& a)
{
  const uint8_t c[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
  return vaddq_u8(pset1<Packet16uc>(a), vld1q_u8(c));
}
template<> EIGEN_STRONG_INLINE Packet4s plset<Packet4s>(const int16_t& a)
{
  const int16_t c[] = {0,1,2,3};
  return vadd_s16(pset1<Packet4s>(a), vld1_s16(c));
}
template<> EIGEN_STRONG_INLINE Packet4us plset<Packet4us>(const uint16_t& a)
{
  const uint16_t c[] = {0,1,2,3};
  return vadd_u16(pset1<Packet4us>(a), vld1_u16(c));
}
template<> EIGEN_STRONG_INLINE Packet8s plset<Packet8s>(const int16_t& a)
{
  const int16_t c[] = {0,1,2,3,4,5,6,7};
  return vaddq_s16(pset1<Packet8s>(a), vld1q_s16(c));
}
template<> EIGEN_STRONG_INLINE Packet8us plset<Packet8us>(const uint16_t& a)
{
  const uint16_t c[] = {0,1,2,3,4,5,6,7};
  return vaddq_u16(pset1<Packet8us>(a), vld1q_u16(c));
}
template<> EIGEN_STRONG_INLINE Packet2i plset<Packet2i>(const int32_t& a)
{
  const int32_t c[] = {0,1};
  return vadd_s32(pset1<Packet2i>(a), vld1_s32(c));
}
template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int32_t& a)
{
  const int32_t c[] = {0,1,2,3};
  return vaddq_s32(pset1<Packet4i>(a), vld1q_s32(c));
}
template<> EIGEN_STRONG_INLINE Packet2ui plset<Packet2ui>(const uint32_t& a)
{
  const uint32_t c[] = {0,1};
  return vadd_u32(pset1<Packet2ui>(a), vld1_u32(c));
}
template<> EIGEN_STRONG_INLINE Packet4ui plset<Packet4ui>(const uint32_t& a)
{
  const uint32_t c[] = {0,1,2,3};
  return vaddq_u32(pset1<Packet4ui>(a), vld1q_u32(c));
}
template<> EIGEN_STRONG_INLINE Packet2l plset<Packet2l>(const int64_t& a)
{
  const int64_t c[] = {0,1};
  return vaddq_s64(pset1<Packet2l>(a), vld1q_s64(c));
}
template<> EIGEN_STRONG_INLINE Packet2ul plset<Packet2ul>(const uint64_t& a)
{
  const uint64_t c[] = {0,1};
  return vaddq_u64(pset1<Packet2ul>(a), vld1q_u64(c));
}

template<> EIGEN_STRONG_INLINE Packet2f padd<Packet2f>(const Packet2f& a, const Packet2f& b) { return vadd_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return vaddq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c padd<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c padd<Packet8c>(const Packet8c& a, const Packet8c& b) { return vadd_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c padd<Packet16c>(const Packet16c& a, const Packet16c& b) { return vaddq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc padd<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc padd<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vadd_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc padd<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vaddq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s padd<Packet4s>(const Packet4s& a, const Packet4s& b) { return vadd_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s padd<Packet8s>(const Packet8s& a, const Packet8s& b) { return vaddq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us padd<Packet4us>(const Packet4us& a, const Packet4us& b) { return vadd_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us padd<Packet8us>(const Packet8us& a, const Packet8us& b) { return vaddq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i padd<Packet2i>(const Packet2i& a, const Packet2i& b) { return vadd_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return vaddq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui padd<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vadd_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui padd<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vaddq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l padd<Packet2l>(const Packet2l& a, const Packet2l& b) { return vaddq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul padd<Packet2ul>(const Packet2ul& a, const Packet2ul& b) { return vaddq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f psub<Packet2f>(const Packet2f& a, const Packet2f& b) { return vsub_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return vsubq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c psub<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vsub_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c psub<Packet8c>(const Packet8c& a, const Packet8c& b) { return vsub_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c psub<Packet16c>(const Packet16c& a, const Packet16c& b) { return vsubq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc psub<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vsub_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc psub<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vsub_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc psub<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vsubq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s psub<Packet4s>(const Packet4s& a, const Packet4s& b) { return vsub_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s psub<Packet8s>(const Packet8s& a, const Packet8s& b) { return vsubq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us psub<Packet4us>(const Packet4us& a, const Packet4us& b) { return vsub_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us psub<Packet8us>(const Packet8us& a, const Packet8us& b) { return vsubq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i psub<Packet2i>(const Packet2i& a, const Packet2i& b) { return vsub_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return vsubq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui psub<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vsub_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui psub<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vsubq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l psub<Packet2l>(const Packet2l& a, const Packet2l& b) { return vsubq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul psub<Packet2ul>(const Packet2ul& a, const Packet2ul& b) { return vsubq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pxor<Packet2f>(const Packet2f& a, const Packet2f& b);
template<> EIGEN_STRONG_INLINE Packet2f paddsub<Packet2f>(const Packet2f& a, const Packet2f & b) {
  Packet2f mask = {numext::bit_cast<float>(0x80000000u), 0.0f};
  return padd(a, pxor(mask, b));
}
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b);
template<> EIGEN_STRONG_INLINE Packet4f paddsub<Packet4f>(const Packet4f& a, const Packet4f& b) {
  Packet4f mask = {numext::bit_cast<float>(0x80000000u), 0.0f, numext::bit_cast<float>(0x80000000u), 0.0f};
  return padd(a, pxor(mask, b));
}

template<> EIGEN_STRONG_INLINE Packet2f pnegate(const Packet2f& a) { return vneg_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) { return vnegq_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4c pnegate(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vneg_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pnegate(const Packet8c& a) { return vneg_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c pnegate(const Packet16c& a) { return vnegq_s8(a); }
template<> EIGEN_STRONG_INLINE Packet4s pnegate(const Packet4s& a) { return vneg_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s pnegate(const Packet8s& a) { return vnegq_s16(a); }
template<> EIGEN_STRONG_INLINE Packet2i pnegate(const Packet2i& a) { return vneg_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return vnegq_s32(a); }
template<> EIGEN_STRONG_INLINE Packet2l pnegate(const Packet2l& a) {
#if EIGEN_ARCH_ARM64
  return vnegq_s64(a);
#else
  return vcombine_s64(
      vdup_n_s64(-vgetq_lane_s64(a, 0)),
      vdup_n_s64(-vgetq_lane_s64(a, 1)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pconj(const Packet2f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4c pconj(const Packet4c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8c pconj(const Packet8c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16c pconj(const Packet16c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4uc pconj(const Packet4uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8uc pconj(const Packet8uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16uc pconj(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4s pconj(const Packet4s& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8s pconj(const Packet8s& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4us pconj(const Packet4us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8us pconj(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2i pconj(const Packet2i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2ui pconj(const Packet2ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4ui pconj(const Packet4ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2l pconj(const Packet2l& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2ul pconj(const Packet2ul& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2f pmul<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmul_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return vmulq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c pmul<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmul_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmul<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmul_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmul<Packet16c>(const Packet16c& a, const Packet16c& b) { return vmulq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmul<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmul_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmul<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmul_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmul<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vmulq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmul<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmul_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmul<Packet8s>(const Packet8s& a, const Packet8s& b) { return vmulq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmul<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmul_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmul<Packet8us>(const Packet8us& a, const Packet8us& b) { return vmulq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmul<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmul_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) { return vmulq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmul<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmul_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmul<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vmulq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmul<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
    vdup_n_s64(vgetq_lane_s64(a, 0)*vgetq_lane_s64(b, 0)),
    vdup_n_s64(vgetq_lane_s64(a, 1)*vgetq_lane_s64(b, 1)));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmul<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
    vdup_n_u64(vgetq_lane_u64(a, 0)*vgetq_lane_u64(b, 0)),
    vdup_n_u64(vgetq_lane_u64(a, 1)*vgetq_lane_u64(b, 1)));
}

template<> EIGEN_STRONG_INLINE Packet2f pdiv<Packet2f>(const Packet2f& a, const Packet2f& b)
{
#if EIGEN_ARCH_ARM64
  return vdiv_f32(a,b);
#else
  Packet2f inv, restep, div;

  // NEON does not offer a divide instruction, we have to do a reciprocal approximation
  // However NEON in contrast to other SIMD engines (AltiVec/SSE), offers
  // a reciprocal estimate AND a reciprocal step -which saves a few instructions
  // vrecpeq_f32() returns an estimate to 1/b, which we will finetune with
  // Newton-Raphson and vrecpsq_f32()
  inv = vrecpe_f32(b);

  // This returns a differential, by which we will have to multiply inv to get a better
  // approximation of 1/b.
  restep = vrecps_f32(b, inv);
  inv = vmul_f32(restep, inv);

  // Finally, multiply a by 1/b and get the wanted result of the division.
  div = vmul_f32(a, inv);

  return div;
#endif
}
template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#if EIGEN_ARCH_ARM64
  return vdivq_f32(a,b);
#else
  Packet4f inv, restep, div;

  // NEON does not offer a divide instruction, we have to do a reciprocal approximation
  // However NEON in contrast to other SIMD engines (AltiVec/SSE), offers
  // a reciprocal estimate AND a reciprocal step -which saves a few instructions
  // vrecpeq_f32() returns an estimate to 1/b, which we will finetune with
  // Newton-Raphson and vrecpsq_f32()
  inv = vrecpeq_f32(b);

  // This returns a differential, by which we will have to multiply inv to get a better
  // approximation of 1/b.
  restep = vrecpsq_f32(b, inv);
  inv = vmulq_f32(restep, inv);

  // Finally, multiply a by 1/b and get the wanted result of the division.
  div = vmulq_f32(a, inv);

  return div;
#endif
}

template<> EIGEN_STRONG_INLINE Packet4c pdiv<Packet4c>(const Packet4c& /*a*/, const Packet4c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4c>(0);
}
template<> EIGEN_STRONG_INLINE Packet8c pdiv<Packet8c>(const Packet8c& /*a*/, const Packet8c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8c>(0);
}
template<> EIGEN_STRONG_INLINE Packet16c pdiv<Packet16c>(const Packet16c& /*a*/, const Packet16c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet16c>(0);
}
template<> EIGEN_STRONG_INLINE Packet4uc pdiv<Packet4uc>(const Packet4uc& /*a*/, const Packet4uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pdiv<Packet8uc>(const Packet8uc& /*a*/, const Packet8uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet16uc pdiv<Packet16uc>(const Packet16uc& /*a*/, const Packet16uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet16uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet4s pdiv<Packet4s>(const Packet4s& /*a*/, const Packet4s& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4s>(0);
}
template<> EIGEN_STRONG_INLINE Packet8s pdiv<Packet8s>(const Packet8s& /*a*/, const Packet8s& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8s>(0);
}
template<> EIGEN_STRONG_INLINE Packet4us pdiv<Packet4us>(const Packet4us& /*a*/, const Packet4us& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4us>(0);
}
template<> EIGEN_STRONG_INLINE Packet8us pdiv<Packet8us>(const Packet8us& /*a*/, const Packet8us& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8us>(0);
}
template<> EIGEN_STRONG_INLINE Packet2i pdiv<Packet2i>(const Packet2i& /*a*/, const Packet2i& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2i>(0);
}
template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& /*a*/, const Packet4i& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4i>(0);
}
template<> EIGEN_STRONG_INLINE Packet2ui pdiv<Packet2ui>(const Packet2ui& /*a*/, const Packet2ui& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2ui>(0);
}
template<> EIGEN_STRONG_INLINE Packet4ui pdiv<Packet4ui>(const Packet4ui& /*a*/, const Packet4ui& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4ui>(0);
}
template<> EIGEN_STRONG_INLINE Packet2l pdiv<Packet2l>(const Packet2l& /*a*/, const Packet2l& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2l>(0LL);
}
template<> EIGEN_STRONG_INLINE Packet2ul pdiv<Packet2ul>(const Packet2ul& /*a*/, const Packet2ul& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2ul>(0ULL);
}


#ifdef __ARM_FEATURE_FMA
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{ return vfmaq_f32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2f pmadd(const Packet2f& a, const Packet2f& b, const Packet2f& c)
{ return vfma_f32(c,a,b); }
#else
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{
  return vmlaq_f32(c,a,b);
}
template<> EIGEN_STRONG_INLINE Packet2f pmadd(const Packet2f& a, const Packet2f& b, const Packet2f& c)
{
  return vmla_f32(c,a,b);
}
#endif

// No FMA instruction for int, so use MLA unconditionally.
template<> EIGEN_STRONG_INLINE Packet4c pmadd(const Packet4c& a, const Packet4c& b, const Packet4c& c)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmla_s8(
      vreinterpret_s8_s32(vdup_n_s32(c)),
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmadd(const Packet8c& a, const Packet8c& b, const Packet8c& c)
{ return vmla_s8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmadd(const Packet16c& a, const Packet16c& b, const Packet16c& c)
{ return vmlaq_s8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmadd(const Packet4uc& a, const Packet4uc& b, const Packet4uc& c)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmla_u8(
      vreinterpret_u8_u32(vdup_n_u32(c)),
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmadd(const Packet8uc& a, const Packet8uc& b, const Packet8uc& c)
{ return vmla_u8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmadd(const Packet16uc& a, const Packet16uc& b, const Packet16uc& c)
{ return vmlaq_u8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmadd(const Packet4s& a, const Packet4s& b, const Packet4s& c)
{ return vmla_s16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmadd(const Packet8s& a, const Packet8s& b, const Packet8s& c)
{ return vmlaq_s16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmadd(const Packet4us& a, const Packet4us& b, const Packet4us& c)
{ return vmla_u16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmadd(const Packet8us& a, const Packet8us& b, const Packet8us& c)
{ return vmlaq_u16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmadd(const Packet2i& a, const Packet2i& b, const Packet2i& c)
{ return vmla_s32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c)
{ return vmlaq_s32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmadd(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c)
{ return vmla_u32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmadd(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c)
{ return vmlaq_u32(c,a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pabsdiff<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vabd_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pabsdiff<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vabdq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c pabsdiff<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vabd_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pabsdiff<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vabd_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pabsdiff<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vabdq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pabsdiff<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vabd_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pabsdiff<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vabd_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pabsdiff<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vabdq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pabsdiff<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vabd_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pabsdiff<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vabdq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pabsdiff<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vabd_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pabsdiff<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vabdq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pabsdiff<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vabd_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pabsdiff<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vabdq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pabsdiff<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vabd_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pabsdiff<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vabdq_u32(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pmin<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmin_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) { return vminq_f32(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4f pmin<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) { return vminnmq_f32(a, b); }
template<> EIGEN_STRONG_INLINE Packet2f pmin<PropagateNumbers, Packet2f>(const Packet2f& a, const Packet2f& b) { return vminnm_f32(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4f pmin<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) { return pmin<Packet4f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2f pmin<PropagateNaN, Packet2f>(const Packet2f& a, const Packet2f& b) { return pmin<Packet2f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet4c pmin<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmin_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmin<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmin_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmin<Packet16c>(const Packet16c& a, const Packet16c& b) { return vminq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmin<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmin_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmin<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmin_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmin<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vminq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmin<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmin_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmin<Packet8s>(const Packet8s& a, const Packet8s& b) { return vminq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmin<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmin_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmin<Packet8us>(const Packet8us& a, const Packet8us& b) { return vminq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmin<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmin_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vminq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmin<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmin_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmin<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vminq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmin<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
      vdup_n_s64((std::min)(vgetq_lane_s64(a, 0), vgetq_lane_s64(b, 0))),
      vdup_n_s64((std::min)(vgetq_lane_s64(a, 1), vgetq_lane_s64(b, 1))));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmin<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
      vdup_n_u64((std::min)(vgetq_lane_u64(a, 0), vgetq_lane_u64(b, 0))),
      vdup_n_u64((std::min)(vgetq_lane_u64(a, 1), vgetq_lane_u64(b, 1))));
}

template<> EIGEN_STRONG_INLINE Packet2f pmax<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmax_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) { return vmaxq_f32(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4f pmax<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) { return vmaxnmq_f32(a, b); }
template<> EIGEN_STRONG_INLINE Packet2f pmax<PropagateNumbers, Packet2f>(const Packet2f& a, const Packet2f& b) { return vmaxnm_f32(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4f pmax<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) { return pmax<Packet4f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2f pmax<PropagateNaN, Packet2f>(const Packet2f& a, const Packet2f& b) { return pmax<Packet2f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet4c pmax<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmax_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmax<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmax_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmax<Packet16c>(const Packet16c& a, const Packet16c& b) { return vmaxq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmax<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmax_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmax<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmax_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmax<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vmaxq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmax<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmax_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmax<Packet8s>(const Packet8s& a, const Packet8s& b) { return vmaxq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmax<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmax_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmax<Packet8us>(const Packet8us& a, const Packet8us& b) { return vmaxq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmax<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmax_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vmaxq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmax<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmax_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmax<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vmaxq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmax<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
      vdup_n_s64((std::max)(vgetq_lane_s64(a, 0), vgetq_lane_s64(b, 0))),
      vdup_n_s64((std::max)(vgetq_lane_s64(a, 1), vgetq_lane_s64(b, 1))));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmax<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
      vdup_n_u64((std::max)(vgetq_lane_u64(a, 0), vgetq_lane_u64(b, 0))),
      vdup_n_u64((std::max)(vgetq_lane_u64(a, 1), vgetq_lane_u64(b, 1))));
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_le<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vcle_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_le<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vcleq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_le<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vcle_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_le<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vcle_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_le<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vcleq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_le<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vcle_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_le<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vcle_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_le<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vcleq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_le<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vcle_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_le<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vcleq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_le<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vcle_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_le<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vcleq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_le<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vcle_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_le<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vcleq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_le<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vcle_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_le<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vcleq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_le<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vcleq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) <= vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) <= vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_le<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vcleq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) <= vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) <= vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_lt<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vclt_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vcltq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_lt<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vclt_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_lt<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vclt_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_lt<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vcltq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_lt<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vclt_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_lt<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vclt_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_lt<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vcltq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_lt<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vclt_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_lt<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vcltq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_lt<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vclt_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_lt<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vcltq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_lt<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vclt_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vcltq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_lt<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vclt_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_lt<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vcltq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_lt<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vcltq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) < vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) < vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_lt<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vcltq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) < vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) < vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_eq<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vceq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vceqq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_eq<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vceq_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_eq<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vceq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_eq<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vceqq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_eq<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vceq_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_eq<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vceq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_eq<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vceqq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_eq<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vceq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_eq<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vceqq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_eq<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vceq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_eq<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vceqq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_eq<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vceq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vceqq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_eq<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vceq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_eq<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vceqq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_eq<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vceqq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) == vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) == vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_eq<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vceqq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) == vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) == vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_lt_or_nan<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vmvn_u32(vcge_f32(a,b))); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vmvnq_u32(vcgeq_f32(a,b))); }

// Logical Operations are not supported for float, so we have to reinterpret casts using NEON intrinsics
template<> EIGEN_STRONG_INLINE Packet2f pand<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vand_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vandq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pand<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a & b; }
template<> EIGEN_STRONG_INLINE Packet8c pand<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vand_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pand<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vandq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pand<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a & b; }
template<> EIGEN_STRONG_INLINE Packet8uc pand<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vand_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pand<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vandq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pand<Packet4s>(const Packet4s& a, const Packet4s& b) { return vand_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pand<Packet8s>(const Packet8s& a, const Packet8s& b) { return vandq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pand<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vand_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pand<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vandq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pand<Packet2i>(const Packet2i& a, const Packet2i& b) { return vand_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vandq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pand<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vand_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pand<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vandq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pand<Packet2l>(const Packet2l& a, const Packet2l& b) { return vandq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pand<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vandq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f por<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vorr_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vorrq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c por<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a | b; }
template<> EIGEN_STRONG_INLINE Packet8c por<Packet8c>(const Packet8c& a, const Packet8c& b) { return vorr_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c por<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vorrq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc por<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a | b; }
template<> EIGEN_STRONG_INLINE Packet8uc por<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vorr_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc por<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vorrq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s por<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vorr_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s por<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vorrq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us por<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vorr_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us por<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vorrq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i por<Packet2i>(const Packet2i& a, const Packet2i& b) { return vorr_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vorrq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui por<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vorr_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui por<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vorrq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l por<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return vorrq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul por<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vorrq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pxor<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pxor<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a ^ b; }
template<> EIGEN_STRONG_INLINE Packet8c pxor<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return veor_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pxor<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return veorq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pxor<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a ^ b; }
template<> EIGEN_STRONG_INLINE Packet8uc pxor<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return veor_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pxor<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return veorq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pxor<Packet4s>(const Packet4s& a, const Packet4s& b) { return veor_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pxor<Packet8s>(const Packet8s& a, const Packet8s& b) { return veorq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pxor<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return veor_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pxor<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return veorq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pxor<Packet2i>(const Packet2i& a, const Packet2i& b) { return veor_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return veorq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pxor<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return veor_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pxor<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return veorq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pxor<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return veorq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pxor<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return veorq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pandnot<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vbic_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vbicq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pandnot<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a & ~b; }
template<> EIGEN_STRONG_INLINE Packet8c pandnot<Packet8c>(const Packet8c& a, const Packet8c& b) { return vbic_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pandnot<Packet16c>(const Packet16c& a, const Packet16c& b) { return vbicq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pandnot<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a & ~b; }
template<> EIGEN_STRONG_INLINE Packet8uc pandnot<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vbic_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pandnot<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vbicq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pandnot<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vbic_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pandnot<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vbicq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pandnot<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vbic_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pandnot<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vbicq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pandnot<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vbic_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vbicq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pandnot<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vbic_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pandnot<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vbicq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pandnot<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return vbicq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pandnot<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vbicq_u64(a,b); }


template<int N> EIGEN_STRONG_INLINE Packet4c parithmetic_shift_right(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vshr_n_s8(vreinterpret_s8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c parithmetic_shift_right(Packet8c a) { return vshr_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16c parithmetic_shift_right(Packet16c a) { return vshrq_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4uc parithmetic_shift_right(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vshr_n_u8(vreinterpret_u8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc parithmetic_shift_right(Packet8uc a) { return vshr_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc parithmetic_shift_right(Packet16uc a) { return vshrq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s parithmetic_shift_right(Packet4s a) { return vshr_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8s parithmetic_shift_right(Packet8s a) { return vshrq_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4us parithmetic_shift_right(Packet4us a) { return vshr_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us parithmetic_shift_right(Packet8us a) { return vshrq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i parithmetic_shift_right(Packet2i a) { return vshr_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(Packet4i a) { return vshrq_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ui parithmetic_shift_right(Packet2ui a) { return vshr_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui parithmetic_shift_right(Packet4ui a) { return vshrq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l parithmetic_shift_right(Packet2l a) { return vshrq_n_s64(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ul parithmetic_shift_right(Packet2ul a) { return vshrq_n_u64(a,N); }

template<int N> EIGEN_STRONG_INLINE Packet4c plogical_shift_right(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_u8(vshr_n_u8(vreinterpret_u8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c plogical_shift_right(Packet8c a)
{ return vreinterpret_s8_u8(vshr_n_u8(vreinterpret_u8_s8(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet16c plogical_shift_right(Packet16c a)
{ return vreinterpretq_s8_u8(vshrq_n_u8(vreinterpretq_u8_s8(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4uc plogical_shift_right(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_s8(vshr_n_s8(vreinterpret_s8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc plogical_shift_right(Packet8uc a) { return vshr_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc plogical_shift_right(Packet16uc a) { return vshrq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s plogical_shift_right(Packet4s a)
{ return vreinterpret_s16_u16(vshr_n_u16(vreinterpret_u16_s16(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet8s plogical_shift_right(Packet8s a)
{ return vreinterpretq_s16_u16(vshrq_n_u16(vreinterpretq_u16_s16(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4us plogical_shift_right(Packet4us a) { return vshr_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_right(Packet8us a) { return vshrq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i plogical_shift_right(Packet2i a)
{ return vreinterpret_s32_u32(vshr_n_u32(vreinterpret_u32_s32(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right(Packet4i a)
{ return vreinterpretq_s32_u32(vshrq_n_u32(vreinterpretq_u32_s32(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet2ui plogical_shift_right(Packet2ui a) { return vshr_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_right(Packet4ui a) { return vshrq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l plogical_shift_right(Packet2l a)
{ return vreinterpretq_s64_u64(vshrq_n_u64(vreinterpretq_u64_s64(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet2ul plogical_shift_right(Packet2ul a) { return vshrq_n_u64(a,N); }

template<int N> EIGEN_STRONG_INLINE Packet4c plogical_shift_left(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vshl_n_s8(vreinterpret_s8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c plogical_shift_left(Packet8c a) { return vshl_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16c plogical_shift_left(Packet16c a) { return vshlq_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4uc plogical_shift_left(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vshl_n_u8(vreinterpret_u8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc plogical_shift_left(Packet8uc a) { return vshl_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc plogical_shift_left(Packet16uc a) { return vshlq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s plogical_shift_left(Packet4s a) { return vshl_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8s plogical_shift_left(Packet8s a) { return vshlq_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4us plogical_shift_left(Packet4us a) { return vshl_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_left(Packet8us a) { return vshlq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i plogical_shift_left(Packet2i a) { return vshl_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left(Packet4i a) { return vshlq_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ui plogical_shift_left(Packet2ui a) { return vshl_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_left(Packet4ui a) { return vshlq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l plogical_shift_left(Packet2l a) { return vshlq_n_s64(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ul plogical_shift_left(Packet2ul a) { return vshlq_n_u64(a,N); }

template<> EIGEN_STRONG_INLINE Packet2f pload<Packet2f>(const float* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c pload<Packet4c>(const int8_t* from)
{
  Packet4c res;
  memcpy(&res, from, sizeof(Packet4c));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8c pload<Packet8c>(const int8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c pload<Packet16c>(const int8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc pload<Packet4uc>(const uint8_t* from)
{
  Packet4uc res;
  memcpy(&res, from, sizeof(Packet4uc));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8uc pload<Packet8uc>(const uint8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc pload<Packet16uc>(const uint8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s pload<Packet4s>(const int16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s pload<Packet8s>(const int16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us pload<Packet4us>(const uint16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us pload<Packet8us>(const uint16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i pload<Packet2i>(const int32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui pload<Packet2ui>(const uint32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui pload<Packet4ui>(const uint32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l pload<Packet2l>(const int64_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul pload<Packet2ul>(const uint64_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f ploadu<Packet2f>(const float* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c ploadu<Packet4c>(const int8_t* from)
{
  Packet4c res;
  memcpy(&res, from, sizeof(Packet4c));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8c ploadu<Packet8c>(const int8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c ploadu<Packet16c>(const int8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc ploadu<Packet4uc>(const uint8_t* from)
{
  Packet4uc res;
  memcpy(&res, from, sizeof(Packet4uc));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8uc ploadu<Packet8uc>(const uint8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc ploadu<Packet16uc>(const uint8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s ploadu<Packet4s>(const int16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s ploadu<Packet8s>(const int16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us ploadu<Packet4us>(const uint16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us ploadu<Packet8us>(const uint16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i ploadu<Packet2i>(const int32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui ploadu<Packet2ui>(const uint32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploadu<Packet4ui>(const uint32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l ploadu<Packet2l>(const int64_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul ploadu<Packet2ul>(const uint64_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f ploaddup<Packet2f>(const float* from)
{ return vld1_dup_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from)
{ return vcombine_f32(vld1_dup_f32(from), vld1_dup_f32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet4c ploaddup<Packet4c>(const int8_t* from)
{
  const int8x8_t a = vreinterpret_s8_s32(vdup_n_s32(pload<Packet4c>(from)));
  return vget_lane_s32(vreinterpret_s32_s8(vzip_s8(a,a).val[0]), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c ploaddup<Packet8c>(const int8_t* from)
{
  const int8x8_t a = vld1_s8(from);
  return vzip_s8(a,a).val[0];
}
template<> EIGEN_STRONG_INLINE Packet16c ploaddup<Packet16c>(const int8_t* from)
{
  const int8x8_t a = vld1_s8(from);
  const int8x8x2_t b = vzip_s8(a,a);
  return vcombine_s8(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4uc ploaddup<Packet4uc>(const uint8_t* from)
{
  const uint8x8_t a = vreinterpret_u8_u32(vdup_n_u32(pload<Packet4uc>(from)));
  return vget_lane_u32(vreinterpret_u32_u8(vzip_u8(a,a).val[0]), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc ploaddup<Packet8uc>(const uint8_t* from)
{
  const uint8x8_t a = vld1_u8(from);
  return vzip_u8(a,a).val[0];
}
template<> EIGEN_STRONG_INLINE Packet16uc ploaddup<Packet16uc>(const uint8_t* from)
{
  const uint8x8_t a = vld1_u8(from);
  const uint8x8x2_t b = vzip_u8(a,a);
  return vcombine_u8(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4s ploaddup<Packet4s>(const int16_t* from)
{
  return vreinterpret_s16_u32(vzip_u32(vreinterpret_u32_s16(vld1_dup_s16(from)),
      vreinterpret_u32_s16(vld1_dup_s16(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet8s ploaddup<Packet8s>(const int16_t* from)
{
  const int16x4_t a = vld1_s16(from);
  const int16x4x2_t b = vzip_s16(a,a);
  return vcombine_s16(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4us ploaddup<Packet4us>(const uint16_t* from)
{
  return vreinterpret_u16_u32(vzip_u32(vreinterpret_u32_u16(vld1_dup_u16(from)),
      vreinterpret_u32_u16(vld1_dup_u16(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet8us ploaddup<Packet8us>(const uint16_t* from)
{
  const uint16x4_t a = vld1_u16(from);
  const uint16x4x2_t b = vzip_u16(a,a);
  return vcombine_u16(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet2i ploaddup<Packet2i>(const int32_t* from)
{ return vld1_dup_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int32_t* from)
{ return vcombine_s32(vld1_dup_s32(from), vld1_dup_s32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet2ui ploaddup<Packet2ui>(const uint32_t* from)
{ return vld1_dup_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploaddup<Packet4ui>(const uint32_t* from)
{ return vcombine_u32(vld1_dup_u32(from), vld1_dup_u32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet2l ploaddup<Packet2l>(const int64_t* from)
{ return vld1q_dup_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul ploaddup<Packet2ul>(const uint64_t* from)
{ return vld1q_dup_u64(from); }

template<> EIGEN_STRONG_INLINE Packet4f ploadquad<Packet4f>(const float* from) { return vld1q_dup_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c ploadquad<Packet4c>(const int8_t* from)
{ return vget_lane_s32(vreinterpret_s32_s8(vld1_dup_s8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8c ploadquad<Packet8c>(const int8_t* from)
{
  return vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from)),
      vreinterpret_u32_s8(vld1_dup_s8(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet16c ploadquad<Packet16c>(const int8_t* from)
{
  const int8x8_t a = vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from)),
      vreinterpret_u32_s8(vld1_dup_s8(from+1))).val[0]);
  const int8x8_t b = vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from+2)),
      vreinterpret_u32_s8(vld1_dup_s8(from+3))).val[0]);
  return vcombine_s8(a,b);
}
template<> EIGEN_STRONG_INLINE Packet4uc ploadquad<Packet4uc>(const uint8_t* from)
{ return vget_lane_u32(vreinterpret_u32_u8(vld1_dup_u8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc ploadquad<Packet8uc>(const uint8_t* from)
{
  return vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from)),
      vreinterpret_u32_u8(vld1_dup_u8(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet16uc ploadquad<Packet16uc>(const uint8_t* from)
{
  const uint8x8_t a = vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from)),
      vreinterpret_u32_u8(vld1_dup_u8(from+1))).val[0]);
  const uint8x8_t b = vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from+2)),
      vreinterpret_u32_u8(vld1_dup_u8(from+3))).val[0]);
  return vcombine_u8(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8s ploadquad<Packet8s>(const int16_t* from)
{ return vcombine_s16(vld1_dup_s16(from), vld1_dup_s16(from+1)); }
template<> EIGEN_STRONG_INLINE Packet8us ploadquad<Packet8us>(const uint16_t* from)
{ return vcombine_u16(vld1_dup_u16(from), vld1_dup_u16(from+1)); }
template<> EIGEN_STRONG_INLINE Packet4i ploadquad<Packet4i>(const int32_t* from) { return vld1q_dup_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploadquad<Packet4ui>(const uint32_t* from) { return vld1q_dup_u32(from); }

template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet2f& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet4c& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet8c& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet16c& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet4uc& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet8uc& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet16uc& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int16_t>(int16_t* to, const Packet4s& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int16_t>(int16_t* to, const Packet8s& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint16_t>(uint16_t* to, const Packet4us& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint16_t>(uint16_t* to, const Packet8us& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet2i& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet4i& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint32_t>(uint32_t* to, const Packet2ui& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint32_t>(uint32_t* to, const Packet4ui& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int64_t>(int64_t* to, const Packet2l& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s64(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint64_t>(uint64_t* to, const Packet2ul& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u64(to,from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet2f& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet4c& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet8c& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet16c& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet4uc& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet8uc& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet16uc& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int16_t>(int16_t* to, const Packet4s& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int16_t>(int16_t* to, const Packet8s& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint16_t>(uint16_t* to, const Packet4us& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint16_t>(uint16_t* to, const Packet8us& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet2i& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet4i& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint32_t>(uint32_t* to, const Packet2ui& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint32_t>(uint32_t* to, const Packet4ui& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int64_t>(int64_t* to, const Packet2l& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s64(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint64_t>(uint64_t* to, const Packet2ul& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u64(to,from); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2f pgather<float, Packet2f>(const float* from, Index stride)
{
  Packet2f res = vld1_dup_f32(from);
  res = vld1_lane_f32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  Packet4f res = vld1q_dup_f32(from);
  res = vld1q_lane_f32(from + 1*stride, res, 1);
  res = vld1q_lane_f32(from + 2*stride, res, 2);
  res = vld1q_lane_f32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4c pgather<int8_t, Packet4c>(const int8_t* from, Index stride)
{
  Packet4c res;
  for (int i = 0; i != 4; i++)
    reinterpret_cast<int8_t*>(&res)[i] = *(from + i * stride);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c pgather<int8_t, Packet8c>(const int8_t* from, Index stride)
{
  Packet8c res = vld1_dup_s8(from);
  res = vld1_lane_s8(from + 1*stride, res, 1);
  res = vld1_lane_s8(from + 2*stride, res, 2);
  res = vld1_lane_s8(from + 3*stride, res, 3);
  res = vld1_lane_s8(from + 4*stride, res, 4);
  res = vld1_lane_s8(from + 5*stride, res, 5);
  res = vld1_lane_s8(from + 6*stride, res, 6);
  res = vld1_lane_s8(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16c pgather<int8_t, Packet16c>(const int8_t* from, Index stride)
{
  Packet16c res = vld1q_dup_s8(from);
  res = vld1q_lane_s8(from + 1*stride, res, 1);
  res = vld1q_lane_s8(from + 2*stride, res, 2);
  res = vld1q_lane_s8(from + 3*stride, res, 3);
  res = vld1q_lane_s8(from + 4*stride, res, 4);
  res = vld1q_lane_s8(from + 5*stride, res, 5);
  res = vld1q_lane_s8(from + 6*stride, res, 6);
  res = vld1q_lane_s8(from + 7*stride, res, 7);
  res = vld1q_lane_s8(from + 8*stride, res, 8);
  res = vld1q_lane_s8(from + 9*stride, res, 9);
  res = vld1q_lane_s8(from + 10*stride, res, 10);
  res = vld1q_lane_s8(from + 11*stride, res, 11);
  res = vld1q_lane_s8(from + 12*stride, res, 12);
  res = vld1q_lane_s8(from + 13*stride, res, 13);
  res = vld1q_lane_s8(from + 14*stride, res, 14);
  res = vld1q_lane_s8(from + 15*stride, res, 15);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4uc pgather<uint8_t, Packet4uc>(const uint8_t* from, Index stride)
{
  Packet4uc res;
  for (int i = 0; i != 4; i++)
    reinterpret_cast<uint8_t*>(&res)[i] = *(from + i * stride);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc pgather<uint8_t, Packet8uc>(const uint8_t* from, Index stride)
{
  Packet8uc res = vld1_dup_u8(from);
  res = vld1_lane_u8(from + 1*stride, res, 1);
  res = vld1_lane_u8(from + 2*stride, res, 2);
  res = vld1_lane_u8(from + 3*stride, res, 3);
  res = vld1_lane_u8(from + 4*stride, res, 4);
  res = vld1_lane_u8(from + 5*stride, res, 5);
  res = vld1_lane_u8(from + 6*stride, res, 6);
  res = vld1_lane_u8(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16uc pgather<uint8_t, Packet16uc>(const uint8_t* from, Index stride)
{
  Packet16uc res = vld1q_dup_u8(from);
  res = vld1q_lane_u8(from + 1*stride, res, 1);
  res = vld1q_lane_u8(from + 2*stride, res, 2);
  res = vld1q_lane_u8(from + 3*stride, res, 3);
  res = vld1q_lane_u8(from + 4*stride, res, 4);
  res = vld1q_lane_u8(from + 5*stride, res, 5);
  res = vld1q_lane_u8(from + 6*stride, res, 6);
  res = vld1q_lane_u8(from + 7*stride, res, 7);
  res = vld1q_lane_u8(from + 8*stride, res, 8);
  res = vld1q_lane_u8(from + 9*stride, res, 9);
  res = vld1q_lane_u8(from + 10*stride, res, 10);
  res = vld1q_lane_u8(from + 11*stride, res, 11);
  res = vld1q_lane_u8(from + 12*stride, res, 12);
  res = vld1q_lane_u8(from + 13*stride, res, 13);
  res = vld1q_lane_u8(from + 14*stride, res, 14);
  res = vld1q_lane_u8(from + 15*stride, res, 15);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s pgather<int16_t, Packet4s>(const int16_t* from, Index stride)
{
  Packet4s res = vld1_dup_s16(from);
  res = vld1_lane_s16(from + 1*stride, res, 1);
  res = vld1_lane_s16(from + 2*stride, res, 2);
  res = vld1_lane_s16(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8s pgather<int16_t, Packet8s>(const int16_t* from, Index stride)
{
  Packet8s res = vld1q_dup_s16(from);
  res = vld1q_lane_s16(from + 1*stride, res, 1);
  res = vld1q_lane_s16(from + 2*stride, res, 2);
  res = vld1q_lane_s16(from + 3*stride, res, 3);
  res = vld1q_lane_s16(from + 4*stride, res, 4);
  res = vld1q_lane_s16(from + 5*stride, res, 5);
  res = vld1q_lane_s16(from + 6*stride, res, 6);
  res = vld1q_lane_s16(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us pgather<uint16_t, Packet4us>(const uint16_t* from, Index stride)
{
  Packet4us res = vld1_dup_u16(from);
  res = vld1_lane_u16(from + 1*stride, res, 1);
  res = vld1_lane_u16(from + 2*stride, res, 2);
  res = vld1_lane_u16(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8us pgather<uint16_t, Packet8us>(const uint16_t* from, Index stride)
{
  Packet8us res = vld1q_dup_u16(from);
  res = vld1q_lane_u16(from + 1*stride, res, 1);
  res = vld1q_lane_u16(from + 2*stride, res, 2);
  res = vld1q_lane_u16(from + 3*stride, res, 3);
  res = vld1q_lane_u16(from + 4*stride, res, 4);
  res = vld1q_lane_u16(from + 5*stride, res, 5);
  res = vld1q_lane_u16(from + 6*stride, res, 6);
  res = vld1q_lane_u16(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2i pgather<int32_t, Packet2i>(const int32_t* from, Index stride)
{
  Packet2i res = vld1_dup_s32(from);
  res = vld1_lane_s32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4i pgather<int32_t, Packet4i>(const int32_t* from, Index stride)
{
  Packet4i res = vld1q_dup_s32(from);
  res = vld1q_lane_s32(from + 1*stride, res, 1);
  res = vld1q_lane_s32(from + 2*stride, res, 2);
  res = vld1q_lane_s32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ui pgather<uint32_t, Packet2ui>(const uint32_t* from, Index stride)
{
  Packet2ui res = vld1_dup_u32(from);
  res = vld1_lane_u32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4ui pgather<uint32_t, Packet4ui>(const uint32_t* from, Index stride)
{
  Packet4ui res = vld1q_dup_u32(from);
  res = vld1q_lane_u32(from + 1*stride, res, 1);
  res = vld1q_lane_u32(from + 2*stride, res, 2);
  res = vld1q_lane_u32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2l pgather<int64_t, Packet2l>(const int64_t* from, Index stride)
{
  Packet2l res = vld1q_dup_s64(from);
  res = vld1q_lane_s64(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ul pgather<uint64_t, Packet2ul>(const uint64_t* from, Index stride)
{
  Packet2ul res = vld1q_dup_u64(from);
  res = vld1q_lane_u64(from + 1*stride, res, 1);
  return res;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<float, Packet2f>(float* to, const Packet2f& from, Index stride)
{
  vst1_lane_f32(to + stride*0, from, 0);
  vst1_lane_f32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  vst1q_lane_f32(to + stride*0, from, 0);
  vst1q_lane_f32(to + stride*1, from, 1);
  vst1q_lane_f32(to + stride*2, from, 2);
  vst1q_lane_f32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet4c>(int8_t* to, const Packet4c& from, Index stride)
{
  for (int i = 0; i != 4; i++)
    *(to + i * stride) = reinterpret_cast<const int8_t*>(&from)[i];
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet8c>(int8_t* to, const Packet8c& from, Index stride)
{
  vst1_lane_s8(to + stride*0, from, 0);
  vst1_lane_s8(to + stride*1, from, 1);
  vst1_lane_s8(to + stride*2, from, 2);
  vst1_lane_s8(to + stride*3, from, 3);
  vst1_lane_s8(to + stride*4, from, 4);
  vst1_lane_s8(to + stride*5, from, 5);
  vst1_lane_s8(to + stride*6, from, 6);
  vst1_lane_s8(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet16c>(int8_t* to, const Packet16c& from, Index stride)
{
  vst1q_lane_s8(to + stride*0, from, 0);
  vst1q_lane_s8(to + stride*1, from, 1);
  vst1q_lane_s8(to + stride*2, from, 2);
  vst1q_lane_s8(to + stride*3, from, 3);
  vst1q_lane_s8(to + stride*4, from, 4);
  vst1q_lane_s8(to + stride*5, from, 5);
  vst1q_lane_s8(to + stride*6, from, 6);
  vst1q_lane_s8(to + stride*7, from, 7);
  vst1q_lane_s8(to + stride*8, from, 8);
  vst1q_lane_s8(to + stride*9, from, 9);
  vst1q_lane_s8(to + stride*10, from, 10);
  vst1q_lane_s8(to + stride*11, from, 11);
  vst1q_lane_s8(to + stride*12, from, 12);
  vst1q_lane_s8(to + stride*13, from, 13);
  vst1q_lane_s8(to + stride*14, from, 14);
  vst1q_lane_s8(to + stride*15, from, 15);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet4uc>(uint8_t* to, const Packet4uc& from, Index stride)
{
  for (int i = 0; i != 4; i++)
    *(to + i * stride) = reinterpret_cast<const uint8_t*>(&from)[i];
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet8uc>(uint8_t* to, const Packet8uc& from, Index stride)
{
  vst1_lane_u8(to + stride*0, from, 0);
  vst1_lane_u8(to + stride*1, from, 1);
  vst1_lane_u8(to + stride*2, from, 2);
  vst1_lane_u8(to + stride*3, from, 3);
  vst1_lane_u8(to + stride*4, from, 4);
  vst1_lane_u8(to + stride*5, from, 5);
  vst1_lane_u8(to + stride*6, from, 6);
  vst1_lane_u8(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet16uc>(uint8_t* to, const Packet16uc& from, Index stride)
{
  vst1q_lane_u8(to + stride*0, from, 0);
  vst1q_lane_u8(to + stride*1, from, 1);
  vst1q_lane_u8(to + stride*2, from, 2);
  vst1q_lane_u8(to + stride*3, from, 3);
  vst1q_lane_u8(to + stride*4, from, 4);
  vst1q_lane_u8(to + stride*5, from, 5);
  vst1q_lane_u8(to + stride*6, from, 6);
  vst1q_lane_u8(to + stride*7, from, 7);
  vst1q_lane_u8(to + stride*8, from, 8);
  vst1q_lane_u8(to + stride*9, from, 9);
  vst1q_lane_u8(to + stride*10, from, 10);
  vst1q_lane_u8(to + stride*11, from, 11);
  vst1q_lane_u8(to + stride*12, from, 12);
  vst1q_lane_u8(to + stride*13, from, 13);
  vst1q_lane_u8(to + stride*14, from, 14);
  vst1q_lane_u8(to + stride*15, from, 15);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int16_t, Packet4s>(int16_t* to, const Packet4s& from, Index stride)
{
  vst1_lane_s16(to + stride*0, from, 0);
  vst1_lane_s16(to + stride*1, from, 1);
  vst1_lane_s16(to + stride*2, from, 2);
  vst1_lane_s16(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int16_t, Packet8s>(int16_t* to, const Packet8s& from, Index stride)
{
  vst1q_lane_s16(to + stride*0, from, 0);
  vst1q_lane_s16(to + stride*1, from, 1);
  vst1q_lane_s16(to + stride*2, from, 2);
  vst1q_lane_s16(to + stride*3, from, 3);
  vst1q_lane_s16(to + stride*4, from, 4);
  vst1q_lane_s16(to + stride*5, from, 5);
  vst1q_lane_s16(to + stride*6, from, 6);
  vst1q_lane_s16(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint16_t, Packet4us>(uint16_t* to, const Packet4us& from, Index stride)
{
  vst1_lane_u16(to + stride*0, from, 0);
  vst1_lane_u16(to + stride*1, from, 1);
  vst1_lane_u16(to + stride*2, from, 2);
  vst1_lane_u16(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint16_t, Packet8us>(uint16_t* to, const Packet8us& from, Index stride)
{
  vst1q_lane_u16(to + stride*0, from, 0);
  vst1q_lane_u16(to + stride*1, from, 1);
  vst1q_lane_u16(to + stride*2, from, 2);
  vst1q_lane_u16(to + stride*3, from, 3);
  vst1q_lane_u16(to + stride*4, from, 4);
  vst1q_lane_u16(to + stride*5, from, 5);
  vst1q_lane_u16(to + stride*6, from, 6);
  vst1q_lane_u16(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int32_t, Packet2i>(int32_t* to, const Packet2i& from, Index stride)
{
  vst1_lane_s32(to + stride*0, from, 0);
  vst1_lane_s32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int32_t, Packet4i>(int32_t* to, const Packet4i& from, Index stride)
{
  vst1q_lane_s32(to + stride*0, from, 0);
  vst1q_lane_s32(to + stride*1, from, 1);
  vst1q_lane_s32(to + stride*2, from, 2);
  vst1q_lane_s32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint32_t, Packet2ui>(uint32_t* to, const Packet2ui& from, Index stride)
{
  vst1_lane_u32(to + stride*0, from, 0);
  vst1_lane_u32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint32_t, Packet4ui>(uint32_t* to, const Packet4ui& from, Index stride)
{
  vst1q_lane_u32(to + stride*0, from, 0);
  vst1q_lane_u32(to + stride*1, from, 1);
  vst1q_lane_u32(to + stride*2, from, 2);
  vst1q_lane_u32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int64_t, Packet2l>(int64_t* to, const Packet2l& from, Index stride)
{
  vst1q_lane_s64(to + stride*0, from, 0);
  vst1q_lane_s64(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint64_t, Packet2ul>(uint64_t* to, const Packet2ul& from, Index stride)
{
  vst1q_lane_u64(to + stride*0, from, 0);
  vst1q_lane_u64(to + stride*1, from, 1);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int8_t>(const int8_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint8_t>(const uint8_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int16_t>(const int16_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint16_t>(const uint16_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int32_t>(const int32_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint32_t>(const uint32_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int64_t>(const int64_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint64_t>(const uint64_t* addr) { EIGEN_ARM_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE float pfirst<Packet2f>(const Packet2f& a) { return vget_lane_f32(a,0); }
template<> EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) { return vgetq_lane_f32(a,0); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet4c>(const Packet4c& a) { return static_cast<int8_t>(a & 0xff); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet8c>(const Packet8c& a) { return vget_lane_s8(a,0); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet16c>(const Packet16c& a) { return vgetq_lane_s8(a,0); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet4uc>(const Packet4uc& a) { return static_cast<uint8_t>(a & 0xff); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet8uc>(const Packet8uc& a) { return vget_lane_u8(a,0); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet16uc>(const Packet16uc& a) { return vgetq_lane_u8(a,0); }
template<> EIGEN_STRONG_INLINE int16_t pfirst<Packet4s>(const Packet4s& a) { return vget_lane_s16(a,0); }
template<> EIGEN_STRONG_INLINE int16_t pfirst<Packet8s>(const Packet8s& a) { return vgetq_lane_s16(a,0); }
template<> EIGEN_STRONG_INLINE uint16_t pfirst<Packet4us>(const Packet4us& a) { return vget_lane_u16(a,0); }
template<> EIGEN_STRONG_INLINE uint16_t pfirst<Packet8us>(const Packet8us& a) { return vgetq_lane_u16(a,0); }
template<> EIGEN_STRONG_INLINE int32_t pfirst<Packet2i>(const Packet2i& a) { return vget_lane_s32(a,0); }
template<> EIGEN_STRONG_INLINE int32_t pfirst<Packet4i>(const Packet4i& a) { return vgetq_lane_s32(a,0); }
template<> EIGEN_STRONG_INLINE uint32_t pfirst<Packet2ui>(const Packet2ui& a) { return vget_lane_u32(a,0); }
template<> EIGEN_STRONG_INLINE uint32_t pfirst<Packet4ui>(const Packet4ui& a) { return vgetq_lane_u32(a,0); }
template<> EIGEN_STRONG_INLINE int64_t pfirst<Packet2l>(const Packet2l& a) { return vgetq_lane_s64(a,0); }
template<> EIGEN_STRONG_INLINE uint64_t pfirst<Packet2ul>(const Packet2ul& a) { return vgetq_lane_u64(a,0); }

template<> EIGEN_STRONG_INLINE Packet2f preverse(const Packet2f& a) { return vrev64_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  const float32x4_t a_r64 = vrev64q_f32(a);
  return vcombine_f32(vget_high_f32(a_r64), vget_low_f32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4c preverse(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vrev64_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c preverse(const Packet8c& a) { return vrev64_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c preverse(const Packet16c& a)
{
  const int8x16_t a_r64 = vrev64q_s8(a);
  return vcombine_s8(vget_high_s8(a_r64), vget_low_s8(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4uc preverse(const Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vrev64_u8(vreinterpret_u8_u32(vdup_n_u32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc preverse(const Packet8uc& a) { return vrev64_u8(a); }
template<> EIGEN_STRONG_INLINE Packet16uc preverse(const Packet16uc& a)
{
  const uint8x16_t a_r64 = vrev64q_u8(a);
  return vcombine_u8(vget_high_u8(a_r64), vget_low_u8(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4s preverse(const Packet4s& a) { return vrev64_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s preverse(const Packet8s& a)
{
  const int16x8_t a_r64 = vrev64q_s16(a);
  return vcombine_s16(vget_high_s16(a_r64), vget_low_s16(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4us preverse(const Packet4us& a) { return vrev64_u16(a); }
template<> EIGEN_STRONG_INLINE Packet8us preverse(const Packet8us& a)
{
  const uint16x8_t a_r64 = vrev64q_u16(a);
  return vcombine_u16(vget_high_u16(a_r64), vget_low_u16(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2i preverse(const Packet2i& a) { return vrev64_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  const int32x4_t a_r64 = vrev64q_s32(a);
  return vcombine_s32(vget_high_s32(a_r64), vget_low_s32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2ui preverse(const Packet2ui& a) { return vrev64_u32(a); }
template<> EIGEN_STRONG_INLINE Packet4ui preverse(const Packet4ui& a)
{
  const uint32x4_t a_r64 = vrev64q_u32(a);
  return vcombine_u32(vget_high_u32(a_r64), vget_low_u32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2l preverse(const Packet2l& a)
{ return vcombine_s64(vget_high_s64(a), vget_low_s64(a)); }
template<> EIGEN_STRONG_INLINE Packet2ul preverse(const Packet2ul& a)
{ return vcombine_u64(vget_high_u64(a), vget_low_u64(a)); }

template<> EIGEN_STRONG_INLINE Packet2f pabs(const Packet2f& a) { return vabs_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) { return vabsq_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4c pabs<Packet4c>(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vabs_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pabs(const Packet8c& a) { return vabs_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c pabs(const Packet16c& a) { return vabsq_s8(a); }
template<> EIGEN_STRONG_INLINE Packet4uc pabs(const Packet4uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8uc pabs(const Packet8uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16uc pabs(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4s pabs(const Packet4s& a) { return vabs_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s pabs(const Packet8s& a) { return vabsq_s16(a); }
template<> EIGEN_STRONG_INLINE Packet4us pabs(const Packet4us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8us pabs(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2i pabs(const Packet2i& a) { return vabs_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) { return vabsq_s32(a); }
template<> EIGEN_STRONG_INLINE Packet2ui pabs(const Packet2ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4ui pabs(const Packet4ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2l pabs(const Packet2l& a) {
#if EIGEN_ARCH_ARM64
  return vabsq_s64(a);
#else
  return vcombine_s64(
      vdup_n_s64((std::abs)(vgetq_lane_s64(a, 0))),
      vdup_n_s64((std::abs)(vgetq_lane_s64(a, 1))));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pabs(const Packet2ul& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2f pfrexp<Packet2f>(const Packet2f& a, Packet2f& exponent)
{ return pfrexp_generic(a,exponent); }
template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent)
{ return pfrexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE Packet2f pldexp<Packet2f>(const Packet2f& a, const Packet2f& exponent)
{ return pldexp_generic(a,exponent); }
template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent)
{ return pldexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE float predux<Packet2f>(const Packet2f& a) { return vget_lane_f32(vpadd_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  const float32x2_t sum = vadd_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpadd_f32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t sum = vpadd_s8(a_dup, a_dup);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet8c>(const Packet8c& a)
{
  int8x8_t sum = vpadd_s8(a,a);
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet16c>(const Packet16c& a)
{
  int8x8_t sum = vadd_s8(vget_low_s8(a), vget_high_s8(a));
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t sum = vpadd_u8(a_dup, a_dup);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t sum = vpadd_u8(a,a);
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t sum = vadd_u8(vget_low_u8(a), vget_high_u8(a));
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux<Packet4s>(const Packet4s& a)
{
  const int16x4_t sum = vpadd_s16(a,a);
  return vget_lane_s16(vpadd_s16(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux<Packet8s>(const Packet8s& a)
{
  int16x4_t sum = vadd_s16(vget_low_s16(a), vget_high_s16(a));
  sum = vpadd_s16(sum, sum);
  sum = vpadd_s16(sum, sum);
  return vget_lane_s16(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux<Packet4us>(const Packet4us& a)
{
  const uint16x4_t sum = vpadd_u16(a,a);
  return vget_lane_u16(vpadd_u16(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux<Packet8us>(const Packet8us& a)
{
  uint16x4_t sum = vadd_u16(vget_low_u16(a), vget_high_u16(a));
  sum = vpadd_u16(sum, sum);
  sum = vpadd_u16(sum, sum);
  return vget_lane_u16(sum, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux<Packet2i>(const Packet2i& a) { return vget_lane_s32(vpadd_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux<Packet4i>(const Packet4i& a)
{
  const int32x2_t sum = vadd_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpadd_s32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux<Packet2ui>(const Packet2ui& a) { return vget_lane_u32(vpadd_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t sum = vadd_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpadd_u32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux<Packet2l>(const Packet2l& a)
{ return vgetq_lane_s64(a, 0) + vgetq_lane_s64(a, 1); }
template<> EIGEN_STRONG_INLINE uint64_t predux<Packet2ul>(const Packet2ul& a)
{ return vgetq_lane_u64(a, 0) + vgetq_lane_u64(a, 1); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4c predux_half_dowto4(const Packet8c& a)
{
  return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(a,
      vreinterpret_s8_s32(vrev64_s32(vreinterpret_s32_s8(a))))), 0);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c predux_half_dowto4(const Packet16c& a)
{ return vadd_s8(vget_high_s8(a), vget_low_s8(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4uc predux_half_dowto4(const Packet8uc& a)
{
  return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(a,
      vreinterpret_u8_u32(vrev64_u32(vreinterpret_u32_u8(a))))), 0);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc predux_half_dowto4(const Packet16uc& a)
{ return vadd_u8(vget_high_u8(a), vget_low_u8(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s predux_half_dowto4(const Packet8s& a)
{ return vadd_s16(vget_high_s16(a), vget_low_s16(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us predux_half_dowto4(const Packet8us& a)
{ return vadd_u16(vget_high_u16(a), vget_low_u16(a)); }

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(a, 0) * vget_lane_f32(a, 1); }
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{ return predux_mul(vmul_f32(vget_low_f32(a), vget_high_f32(a))); }
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet4c>(const Packet4c& a)
{
  int8x8_t prod = vreinterpret_s8_s32(vdup_n_s32(a));
  prod = vmul_s8(prod, vrev16_s8(prod));
  return vget_lane_s8(prod, 0) * vget_lane_s8(prod, 2);
}
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet8c>(const Packet8c& a)
{
  int8x8_t prod = vmul_s8(a, vrev16_s8(a));
  prod = vmul_s8(prod, vrev32_s8(prod));
  return vget_lane_s8(prod, 0) * vget_lane_s8(prod, 4);
}
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet16c>(const Packet16c& a)
{ return predux_mul(vmul_s8(vget_low_s8(a), vget_high_s8(a))); }
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet4uc>(const Packet4uc& a)
{
  uint8x8_t prod = vreinterpret_u8_u32(vdup_n_u32(a));
  prod = vmul_u8(prod, vrev16_u8(prod));
  return vget_lane_u8(prod, 0) * vget_lane_u8(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t prod = vmul_u8(a, vrev16_u8(a));
  prod = vmul_u8(prod, vrev32_u8(prod));
  return vget_lane_u8(prod, 0) * vget_lane_u8(prod, 4);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet16uc>(const Packet16uc& a)
{ return predux_mul(vmul_u8(vget_low_u8(a), vget_high_u8(a))); }
template<> EIGEN_STRONG_INLINE int16_t predux_mul<Packet4s>(const Packet4s& a)
{
  const int16x4_t prod = vmul_s16(a, vrev32_s16(a));
  return vget_lane_s16(prod, 0) * vget_lane_s16(prod, 2);
}
template<> EIGEN_STRONG_INLINE int16_t predux_mul<Packet8s>(const Packet8s& a)
{
  int16x4_t prod;

  // Get the product of a_lo * a_hi -> |a1*a5|a2*a6|a3*a7|a4*a8|
  prod = vmul_s16(vget_low_s16(a), vget_high_s16(a));
  // Swap and multiply |a1*a5*a2*a6|a3*a7*a4*a8|
  prod = vmul_s16(prod, vrev32_s16(prod));
  // Multiply |a1*a5*a2*a6*a3*a7*a4*a8|
  return vget_lane_s16(prod, 0) * vget_lane_s16(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_mul<Packet4us>(const Packet4us& a)
{
  const uint16x4_t prod = vmul_u16(a, vrev32_u16(a));
  return vget_lane_u16(prod, 0) * vget_lane_u16(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_mul<Packet8us>(const Packet8us& a)
{
  uint16x4_t prod;

  // Get the product of a_lo * a_hi -> |a1*a5|a2*a6|a3*a7|a4*a8|
  prod = vmul_u16(vget_low_u16(a), vget_high_u16(a));
  // Swap and multiply |a1*a5*a2*a6|a3*a7*a4*a8|
  prod = vmul_u16(prod, vrev32_u16(prod));
  // Multiply |a1*a5*a2*a6*a3*a7*a4*a8|
  return vget_lane_u16(prod, 0) * vget_lane_u16(prod, 2);
}
template<> EIGEN_STRONG_INLINE int32_t predux_mul<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(a, 0) * vget_lane_s32(a, 1); }
template<> EIGEN_STRONG_INLINE int32_t predux_mul<Packet4i>(const Packet4i& a)
{ return predux_mul(vmul_s32(vget_low_s32(a), vget_high_s32(a))); }
template<> EIGEN_STRONG_INLINE uint32_t predux_mul<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(a, 0) * vget_lane_u32(a, 1); }
template<> EIGEN_STRONG_INLINE uint32_t predux_mul<Packet4ui>(const Packet4ui& a)
{ return predux_mul(vmul_u32(vget_low_u32(a), vget_high_u32(a))); }
template<> EIGEN_STRONG_INLINE int64_t predux_mul<Packet2l>(const Packet2l& a)
{ return vgetq_lane_s64(a, 0) * vgetq_lane_s64(a, 1); }
template<> EIGEN_STRONG_INLINE uint64_t predux_mul<Packet2ul>(const Packet2ul& a)
{ return vgetq_lane_u64(a, 0) * vgetq_lane_u64(a, 1); }

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(vpmin_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  const float32x2_t min = vmin_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpmin_f32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t min = vpmin_s8(a_dup, a_dup);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet8c>(const Packet8c& a)
{
  int8x8_t min = vpmin_s8(a,a);
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet16c>(const Packet16c& a)
{
  int8x8_t min = vmin_s8(vget_low_s8(a), vget_high_s8(a));
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t min = vpmin_u8(a_dup, a_dup);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t min = vpmin_u8(a,a);
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t min = vmin_u8(vget_low_u8(a), vget_high_u8(a));
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_min<Packet4s>(const Packet4s& a)
{
  const int16x4_t min = vpmin_s16(a,a);
  return vget_lane_s16(vpmin_s16(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_min<Packet8s>(const Packet8s& a)
{
  int16x4_t min = vmin_s16(vget_low_s16(a), vget_high_s16(a));
  min = vpmin_s16(min, min);
  min = vpmin_s16(min, min);
  return vget_lane_s16(min, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_min<Packet4us>(const Packet4us& a)
{
  const uint16x4_t min = vpmin_u16(a,a);
  return vget_lane_u16(vpmin_u16(min, min), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_min<Packet8us>(const Packet8us& a)
{
  uint16x4_t min = vmin_u16(vget_low_u16(a), vget_high_u16(a));
  min = vpmin_u16(min, min);
  min = vpmin_u16(min, min);
  return vget_lane_u16(min, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux_min<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(vpmin_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux_min<Packet4i>(const Packet4i& a)
{
  const int32x2_t min = vmin_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpmin_s32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux_min<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(vpmin_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux_min<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t min = vmin_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpmin_u32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux_min<Packet2l>(const Packet2l& a)
{ return (std::min)(vgetq_lane_s64(a, 0), vgetq_lane_s64(a, 1)); }
template<> EIGEN_STRONG_INLINE uint64_t predux_min<Packet2ul>(const Packet2ul& a)
{ return (std::min)(vgetq_lane_u64(a, 0), vgetq_lane_u64(a, 1)); }

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(vpmax_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  const float32x2_t max = vmax_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpmax_f32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t max = vpmax_s8(a_dup, a_dup);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet8c>(const Packet8c& a)
{
  int8x8_t max = vpmax_s8(a,a);
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet16c>(const Packet16c& a)
{
  int8x8_t max = vmax_s8(vget_low_s8(a), vget_high_s8(a));
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t max = vpmax_u8(a_dup, a_dup);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t max = vpmax_u8(a,a);
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t max = vmax_u8(vget_low_u8(a), vget_high_u8(a));
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_max<Packet4s>(const Packet4s& a)
{
  const int16x4_t max = vpmax_s16(a,a);
  return vget_lane_s16(vpmax_s16(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_max<Packet8s>(const Packet8s& a)
{
  int16x4_t max = vmax_s16(vget_low_s16(a), vget_high_s16(a));
  max = vpmax_s16(max, max);
  max = vpmax_s16(max, max);
  return vget_lane_s16(max, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_max<Packet4us>(const Packet4us& a)
{
  const uint16x4_t max = vpmax_u16(a,a);
  return vget_lane_u16(vpmax_u16(max, max), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_max<Packet8us>(const Packet8us& a)
{
  uint16x4_t max = vmax_u16(vget_low_u16(a), vget_high_u16(a));
  max = vpmax_u16(max, max);
  max = vpmax_u16(max, max);
  return vget_lane_u16(max, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux_max<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(vpmax_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux_max<Packet4i>(const Packet4i& a)
{
  const int32x2_t max = vmax_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpmax_s32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux_max<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(vpmax_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux_max<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t max = vmax_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpmax_u32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux_max<Packet2l>(const Packet2l& a)
{ return (std::max)(vgetq_lane_s64(a, 0), vgetq_lane_s64(a, 1)); }
template<> EIGEN_STRONG_INLINE uint64_t predux_max<Packet2ul>(const Packet2ul& a)
{ return (std::max)(vgetq_lane_u64(a, 0), vgetq_lane_u64(a, 1)); }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  uint32x2_t tmp = vorr_u32(vget_low_u32( vreinterpretq_u32_f32(x)),
                            vget_high_u32(vreinterpretq_u32_f32(x)));
  return vget_lane_u32(vpmax_u32(tmp, tmp), 0);
}

// Helpers for ptranspose.
namespace detail {
  
template<typename Packet>
void zip_in_place(Packet& p1, Packet& p2);

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2f>(Packet2f& p1, Packet2f& p2) {
  const float32x2x2_t tmp = vzip_f32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4f>(Packet4f& p1, Packet4f& p2) {
  const float32x4x2_t tmp = vzipq_f32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8c>(Packet8c& p1, Packet8c& p2) {
  const int8x8x2_t tmp = vzip_s8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet16c>(Packet16c& p1, Packet16c& p2) {
  const int8x16x2_t tmp = vzipq_s8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8uc>(Packet8uc& p1, Packet8uc& p2) {
  const uint8x8x2_t tmp = vzip_u8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet16uc>(Packet16uc& p1, Packet16uc& p2) {
  const uint8x16x2_t tmp = vzipq_u8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2i>(Packet2i& p1, Packet2i& p2) {
  const int32x2x2_t tmp = vzip_s32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4i>(Packet4i& p1, Packet4i& p2) {
  const int32x4x2_t tmp = vzipq_s32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2ui>(Packet2ui& p1, Packet2ui& p2) {
  const uint32x2x2_t tmp = vzip_u32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4ui>(Packet4ui& p1, Packet4ui& p2) {
  const uint32x4x2_t tmp = vzipq_u32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4s>(Packet4s& p1, Packet4s& p2) {
  const int16x4x2_t tmp = vzip_s16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8s>(Packet8s& p1, Packet8s& p2) {
  const int16x8x2_t tmp = vzipq_s16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4us>(Packet4us& p1, Packet4us& p2) {
  const uint16x4x2_t tmp = vzip_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8us>(Packet8us& p1, Packet8us& p2) {
  const uint16x8x2_t tmp = vzipq_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 2>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[1]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 4>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[2]);
  zip_in_place(kernel.packet[1], kernel.packet[3]);
  zip_in_place(kernel.packet[0], kernel.packet[1]);
  zip_in_place(kernel.packet[2], kernel.packet[3]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 8>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[4]);
  zip_in_place(kernel.packet[1], kernel.packet[5]);
  zip_in_place(kernel.packet[2], kernel.packet[6]);
  zip_in_place(kernel.packet[3], kernel.packet[7]);

  zip_in_place(kernel.packet[0], kernel.packet[2]);
  zip_in_place(kernel.packet[1], kernel.packet[3]);
  zip_in_place(kernel.packet[4], kernel.packet[6]);
  zip_in_place(kernel.packet[5], kernel.packet[7]);
  
  zip_in_place(kernel.packet[0], kernel.packet[1]);
  zip_in_place(kernel.packet[2], kernel.packet[3]);
  zip_in_place(kernel.packet[4], kernel.packet[5]);
  zip_in_place(kernel.packet[6], kernel.packet[7]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 16>& kernel) {
  EIGEN_UNROLL_LOOP
  for (int i=0; i<4; ++i) {
    const int m = (1 << i);
    EIGEN_UNROLL_LOOP
    for (int j=0; j<m; ++j) {
      const int n = (1 << (3-i));
      EIGEN_UNROLL_LOOP
      for (int k=0; k<n; ++k) {
        const int idx = 2*j*n+k;
        zip_in_place(kernel.packet[idx], kernel.packet[idx + n]);
      }
    }
  }
}

} // namespace detail

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2f, 2>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4f, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4c, 4>& kernel)
{
  const int8x8_t a = vreinterpret_s8_s32(vset_lane_s32(kernel.packet[2], vdup_n_s32(kernel.packet[0]), 1));
  const int8x8_t b = vreinterpret_s8_s32(vset_lane_s32(kernel.packet[3], vdup_n_s32(kernel.packet[1]), 1));

  const int8x8x2_t zip8 = vzip_s8(a,b);
  const int16x4x2_t zip16 = vzip_s16(vreinterpret_s16_s8(zip8.val[0]), vreinterpret_s16_s8(zip8.val[1]));

  kernel.packet[0] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[0]), 0);
  kernel.packet[1] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[0]), 1);
  kernel.packet[2] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[1]), 0);
  kernel.packet[3] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[1]), 1);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8c, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8c, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 16>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4uc, 4>& kernel)
{
  const uint8x8_t a = vreinterpret_u8_u32(vset_lane_u32(kernel.packet[2], vdup_n_u32(kernel.packet[0]), 1));
  const uint8x8_t b = vreinterpret_u8_u32(vset_lane_u32(kernel.packet[3], vdup_n_u32(kernel.packet[1]), 1));

  const uint8x8x2_t zip8 = vzip_u8(a,b);
  const uint16x4x2_t zip16 = vzip_u16(vreinterpret_u16_u8(zip8.val[0]), vreinterpret_u16_u8(zip8.val[1]));

  kernel.packet[0] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[0]), 0);
  kernel.packet[1] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[0]), 1);
  kernel.packet[2] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[1]), 0);
  kernel.packet[3] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[1]), 1);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8uc, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8uc, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 16>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4s, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8s, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8s, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4us, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8us, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8us, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2i, 2>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4i, 4>& kernel) {
    detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2ui, 2>& kernel) {
  detail::zip_in_place(kernel.packet[0], kernel.packet[1]);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4ui, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2l, 2>& kernel)
{
#if EIGEN_ARCH_ARM64
  const int64x2_t tmp1 = vzip1q_s64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = vzip2q_s64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = tmp1;
#else
  const int64x1_t tmp[2][2] = {
    { vget_low_s64(kernel.packet[0]), vget_high_s64(kernel.packet[0]) },
    { vget_low_s64(kernel.packet[1]), vget_high_s64(kernel.packet[1]) }
  };

  kernel.packet[0] = vcombine_s64(tmp[0][0], tmp[1][0]);
  kernel.packet[1] = vcombine_s64(tmp[0][1], tmp[1][1]);
#endif
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2ul, 2>& kernel)
{
#if EIGEN_ARCH_ARM64
  const uint64x2_t tmp1 = vzip1q_u64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = vzip2q_u64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = tmp1;
#else
  const uint64x1_t tmp[2][2] = {
    { vget_low_u64(kernel.packet[0]), vget_high_u64(kernel.packet[0]) },
    { vget_low_u64(kernel.packet[1]), vget_high_u64(kernel.packet[1]) }
  };

  kernel.packet[0] = vcombine_u64(tmp[0][0], tmp[1][0]);
  kernel.packet[1] = vcombine_u64(tmp[0][1], tmp[1][1]);
#endif
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2f pselect( const Packet2f& mask, const Packet2f& a, const Packet2f& b)
{ return vbsl_f32(vreinterpret_u32_f32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b)
{ return vbslq_f32(vreinterpretq_u32_f32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c pselect(const Packet8c& mask, const Packet8c& a, const Packet8c& b)
{ return vbsl_s8(vreinterpret_u8_s8(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16c pselect(const Packet16c& mask, const Packet16c& a, const Packet16c& b)
{ return vbslq_s8(vreinterpretq_u8_s8(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc pselect(const Packet8uc& mask, const Packet8uc& a, const Packet8uc& b)
{ return vbsl_u8(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16uc pselect(const Packet16uc& mask, const Packet16uc& a, const Packet16uc& b)
{ return vbslq_u8(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s pselect(const Packet4s& mask, const Packet4s& a, const Packet4s& b)
{ return vbsl_s16(vreinterpret_u16_s16(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8s pselect(const Packet8s& mask, const Packet8s& a, const Packet8s& b)
{ return vbslq_s16(vreinterpretq_u16_s16(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us pselect(const Packet4us& mask, const Packet4us& a, const Packet4us& b)
{ return vbsl_u16(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8us pselect(const Packet8us& mask, const Packet8us& a, const Packet8us& b)
{ return vbslq_u16(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2i pselect(const Packet2i& mask, const Packet2i& a, const Packet2i& b)
{ return vbsl_s32(vreinterpret_u32_s32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4i pselect(const Packet4i& mask, const Packet4i& a, const Packet4i& b)
{ return vbslq_s32(vreinterpretq_u32_s32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ui pselect(const Packet2ui& mask, const Packet2ui& a, const Packet2ui& b)
{ return vbsl_u32(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4ui pselect(const Packet4ui& mask, const Packet4ui& a, const Packet4ui& b)
{ return vbslq_u32(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2l pselect(const Packet2l& mask, const Packet2l& a, const Packet2l& b)
{ return vbslq_s64(vreinterpretq_u64_s64(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ul pselect(const Packet2ul& mask, const Packet2ul& a, const Packet2ul& b)
{ return vbslq_u64(mask, a, b); }

// Use armv8 rounding intinsics if available.
#if EIGEN_ARCH_ARMV8
template<> EIGEN_STRONG_INLINE Packet2f print<Packet2f>(const Packet2f& a)
{ return vrndn_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a)
{ return vrndnq_f32(a); }

template<> EIGEN_STRONG_INLINE Packet2f pfloor<Packet2f>(const Packet2f& a)
{ return vrndm_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{ return vrndmq_f32(a); }

template<> EIGEN_STRONG_INLINE Packet2f pceil<Packet2f>(const Packet2f& a)
{ return vrndp_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{ return vrndpq_f32(a); }

#else

template<> EIGEN_STRONG_INLINE Packet4f print(const Packet4f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet4f limit = pset1<Packet4f>(static_cast<float>(1<<23));
  const Packet4f abs_a = pabs(a);
  Packet4f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet2f print(const Packet2f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet2f limit = pset1<Packet2f>(static_cast<float>(1<<23));
  const Packet2f abs_a = pabs(a);
  Packet2f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If greater, subtract one.
  Packet4f mask = pcmp_lt(a, tmp);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2f pfloor<Packet2f>(const Packet2f& a)
{
  const Packet2f cst_1 = pset1<Packet2f>(1.0f);
  Packet2f tmp  = print<Packet2f>(a);
  // If greater, subtract one.
  Packet2f mask = pcmp_lt(a, tmp);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If smaller, add one.
  Packet4f mask = pcmp_lt(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2f pceil<Packet2f>(const Packet2f& a)
{
  const Packet2f cst_1 = pset1<Packet2f>(1.0);
  Packet2f tmp  = print<Packet2f>(a);
  // If smaller, add one.
  Packet2f mask = pcmp_lt(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

#endif

/**
 * Computes the integer square root
 * @remarks The calculation is performed using an algorithm which iterates through each binary digit of the result
 *   and tests whether setting that digit to 1 would cause the square of the value to be greater than the argument
 *   value. The algorithm is described in detail here: http://ww1.microchip.com/downloads/en/AppNotes/91040a.pdf .
 */
template<> EIGEN_STRONG_INLINE Packet4uc psqrt(const Packet4uc& a) {
  uint8x8_t x = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t res = vdup_n_u8(0);
  uint8x8_t add = vdup_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x8_t temp = vorr_u8(res, add);
    res = vbsl_u8(vcge_u8(x, vmul_u8(temp, temp)), temp, res);
    add = vshr_n_u8(add, 1);
  }
  return vget_lane_u32(vreinterpret_u32_u8(res), 0);
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet8uc psqrt(const Packet8uc& a) {
  uint8x8_t res = vdup_n_u8(0);
  uint8x8_t add = vdup_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x8_t temp = vorr_u8(res, add);
    res = vbsl_u8(vcge_u8(a, vmul_u8(temp, temp)), temp, res);
    add = vshr_n_u8(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet16uc psqrt(const Packet16uc& a) {
  uint8x16_t res = vdupq_n_u8(0);
  uint8x16_t add = vdupq_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x16_t temp = vorrq_u8(res, add);
    res = vbslq_u8(vcgeq_u8(a, vmulq_u8(temp, temp)), temp, res);
    add = vshrq_n_u8(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet4us psqrt(const Packet4us& a) {
  uint16x4_t res = vdup_n_u16(0);
  uint16x4_t add = vdup_n_u16(0x80);
  for (int i = 0; i < 8; i++)
  {
    const uint16x4_t temp = vorr_u16(res, add);
    res = vbsl_u16(vcge_u16(a, vmul_u16(temp, temp)), temp, res);
    add = vshr_n_u16(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet8us psqrt(const Packet8us& a) {
  uint16x8_t res = vdupq_n_u16(0);
  uint16x8_t add = vdupq_n_u16(0x80);
  for (int i = 0; i < 8; i++)
  {
    const uint16x8_t temp = vorrq_u16(res, add);
    res = vbslq_u16(vcgeq_u16(a, vmulq_u16(temp, temp)), temp, res);
    add = vshrq_n_u16(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet2ui psqrt(const Packet2ui& a) {
  uint32x2_t res = vdup_n_u32(0);
  uint32x2_t add = vdup_n_u32(0x8000);
  for (int i = 0; i < 16; i++)
  {
    const uint32x2_t temp = vorr_u32(res, add);
    res = vbsl_u32(vcge_u32(a, vmul_u32(temp, temp)), temp, res);
    add = vshr_n_u32(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet4ui psqrt(const Packet4ui& a) {
  uint32x4_t res = vdupq_n_u32(0);
  uint32x4_t add = vdupq_n_u32(0x8000);
  for (int i = 0; i < 16; i++)
  {
    const uint32x4_t temp = vorrq_u32(res, add);
    res = vbslq_u32(vcgeq_u32(a, vmulq_u32(temp, temp)), temp, res);
    add = vshrq_n_u32(add, 1);
  }
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f prsqrt(const Packet4f& a) {
  // Compute approximate reciprocal sqrt.
  Packet4f x = vrsqrteq_f32(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmulq_f32(vrsqrtsq_f32(vmulq_f32(a, x), x), x);
  x = vmulq_f32(vrsqrtsq_f32(vmulq_f32(a, x), x), x);
  const Packet4f infinity = pset1<Packet4f>(NumTraits<float>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

template<> EIGEN_STRONG_INLINE Packet2f prsqrt(const Packet2f& a) {
  // Compute approximate reciprocal sqrt.
  Packet2f x = vrsqrte_f32(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmul_f32(vrsqrts_f32(vmul_f32(a, x), x), x);
  x = vmul_f32(vrsqrts_f32(vmul_f32(a, x), x), x);
  const Packet2f infinity = pset1<Packet2f>(NumTraits<float>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

// Unfortunately vsqrt_f32 is only available for A64.
#if EIGEN_ARCH_ARM64
template<> EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& _x){return vsqrtq_f32(_x);}
template<> EIGEN_STRONG_INLINE Packet2f psqrt(const Packet2f& _x){return vsqrt_f32(_x); }
#else
template<> EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& a) {
  const Packet4f infinity = pset1<Packet4f>(NumTraits<float>::infinity());
  const Packet4f is_zero_or_inf = por(pcmp_eq(a, pzero(a)), pcmp_eq(a, infinity));
  return pselect(is_zero_or_inf, a, pmul(a, prsqrt(a)));
}
template<> EIGEN_STRONG_INLINE Packet2f psqrt(const Packet2f& a) {
  const Packet2f infinity = pset1<Packet2f>(NumTraits<float>::infinity());
  const Packet2f is_zero_or_inf = por(pcmp_eq(a, pzero(a)), pcmp_eq(a, infinity));
  return pselect(is_zero_or_inf, a, pmul(a, prsqrt(a)));
}
#endif

//---------- bfloat16 ----------
// TODO: Add support for native armv8.6-a bfloat16_t

// TODO: Guard if we have native bfloat16 support
typedef eigen_packet_wrapper<uint16x4_t, 19> Packet4bf;

template<> struct is_arithmetic<Packet4bf> { enum { value = true }; };

template<> struct packet_traits<bfloat16> : default_packet_traits
{
  typedef Packet4bf type;
  typedef Packet4bf half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,
    HasDiv       = 1,
    HasFloor     = 1,
    HasCeil      = 1,
    HasRint      = 1,

    HasSin  = EIGEN_FAST_MATH,
    HasCos  = EIGEN_FAST_MATH,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf  = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template<> struct unpacket_traits<Packet4bf>
{
  typedef bfloat16 type;
  typedef Packet4bf half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

namespace detail {  
template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4bf>(Packet4bf& p1, Packet4bf& p2) {
  const uint16x4x2_t tmp = vzip_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}
} // namespace detail

EIGEN_STRONG_INLINE Packet4bf F32ToBf16(const Packet4f& p)
{
  // See the scalar implemention in BFloat16.h for a comprehensible explanation
  // of this fast rounding algorithm
  Packet4ui input = reinterpret_cast<Packet4ui>(p);

  // lsb = (input >> 16) & 1
  Packet4ui lsb =  vandq_u32(vshrq_n_u32(input, 16), vdupq_n_u32(1));

  // rounding_bias = 0x7fff + lsb
  Packet4ui rounding_bias = vaddq_u32(lsb, vdupq_n_u32(0x7fff));

  // input += rounding_bias
  input = vaddq_u32(input, rounding_bias);

  // input = input >> 16
  input = vshrq_n_u32(input, 16);

  // Replace float-nans by bfloat16-nans, that is 0x7fc0
  const Packet4ui bf16_nan = vdupq_n_u32(0x7fc0);
  const Packet4ui mask = vceqq_f32(p, p);
  input = vbslq_u32(mask, input, bf16_nan);

  // output = static_cast<uint16_t>(input)
  return vmovn_u32(input);
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32(const Packet4bf& p)
{
  return reinterpret_cast<Packet4f>(vshlq_n_u32(vmovl_u16(p), 16));
}

EIGEN_STRONG_INLINE Packet4bf F32MaskToBf16Mask(const Packet4f& p) {
  return vmovn_u32(vreinterpretq_u32_f32(p));
}

template<> EIGEN_STRONG_INLINE Packet4bf pset1<Packet4bf>(const bfloat16& from) {
  return pset1<Packet4us>(from.value);
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst<Packet4bf>(const Packet4bf& from) {
  return bfloat16_impl::raw_uint16_to_bfloat16(static_cast<uint16_t>(pfirst<Packet4us>(from)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pload<Packet4bf>(const bfloat16* from)
{
  return pload<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template<> EIGEN_STRONG_INLINE Packet4bf ploadu<Packet4bf>(const bfloat16* from)
{
  return ploadu<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to, const Packet4bf& from)
{
  EIGEN_DEBUG_ALIGNED_STORE vst1_u16(reinterpret_cast<uint16_t*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to, const Packet4bf& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE vst1_u16(reinterpret_cast<uint16_t*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet4bf ploaddup<Packet4bf>(const bfloat16* from)
{
  return ploaddup<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template <> EIGEN_STRONG_INLINE Packet4bf pabs(const Packet4bf& a) {
  return F32ToBf16(pabs<Packet4f>(Bf16ToF32(a)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmin<PropagateNumbers, Packet4bf>(const Packet4bf &a,
                                                                            const Packet4bf &b)
{
  return F32ToBf16(pmin<PropagateNumbers, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}
template <> EIGEN_STRONG_INLINE Packet4bf pmin<PropagateNaN, Packet4bf>(const Packet4bf &a,
                                                                        const Packet4bf &b)
{
  return F32ToBf16(pmin<PropagateNaN, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmin<Packet4bf>(const Packet4bf &a,
                                                          const Packet4bf &b)
{
  return F32ToBf16(pmin<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmax<PropagateNumbers, Packet4bf>(const Packet4bf &a,
                                                                            const Packet4bf &b)
{
  return F32ToBf16(pmax<PropagateNumbers, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}
template <> EIGEN_STRONG_INLINE Packet4bf pmax<PropagateNaN, Packet4bf>(const Packet4bf &a,
                                                                        const Packet4bf &b)
{
  return F32ToBf16(pmax<PropagateNaN, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmax<Packet4bf>(const Packet4bf &a,
                                                          const Packet4bf &b)
{
  return F32ToBf16(pmax<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf plset<Packet4bf>(const bfloat16& a)
{
  return F32ToBf16(plset<Packet4f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf por(const Packet4bf& a,const Packet4bf& b) {
  return por<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pxor(const Packet4bf& a,const Packet4bf& b) {
  return pxor<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pand(const Packet4bf& a,const Packet4bf& b) {
  return pand<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pandnot(const Packet4bf& a,const Packet4bf& b) {
  return pandnot<Packet4us>(a, b);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4bf pselect(const Packet4bf& mask, const Packet4bf& a,
                                                      const Packet4bf& b)
{
  return pselect<Packet4us>(mask, a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf print<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(print<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pfloor<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(pfloor<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pceil<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(pceil<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pconj(const Packet4bf& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4bf padd<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(padd<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf psub<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(psub<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pmul<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(pmul<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pdiv<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(pdiv<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<>
EIGEN_STRONG_INLINE Packet4bf pgather<bfloat16, Packet4bf>(const bfloat16* from, Index stride)
{
  return pgather<uint16_t, Packet4us>(reinterpret_cast<const uint16_t*>(from), stride);
}

template<>
EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet4bf>(bfloat16* to, const Packet4bf& from, Index stride)
{
  pscatter<uint16_t, Packet4us>(reinterpret_cast<uint16_t*>(to), from, stride);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_max<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_min<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_mul<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf preverse<Packet4bf>(const Packet4bf& a)
{
  return preverse<Packet4us>(a);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4bf, 4>& kernel)
{
  detail::ptranspose_impl(kernel);
}

template<> EIGEN_STRONG_INLINE Packet4bf pabsdiff<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32ToBf16(pabsdiff<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_eq<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_eq<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_lt<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_lt<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_lt_or_nan<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_lt_or_nan<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_le<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_le<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pnegate<Packet4bf>(const Packet4bf& a)
{
  return pxor<Packet4us>(a, pset1<Packet4us>(static_cast<uint16_t>(0x8000)));
}

//---------- double ----------

// Clang 3.5 in the iOS toolchain has an ICE triggered by NEON intrisics for double.
// Confirmed at least with __apple_build_version__ = 6000054.
#ifdef __apple_build_version__
// Let's hope that by the time __apple_build_version__ hits the 601* range, the bug will be fixed.
// https://gist.github.com/yamaya/2924292 suggests that the 3 first digits are only updated with
// major toolchain updates.
#define EIGEN_APPLE_DOUBLE_NEON_BUG (__apple_build_version__ < 6010000)
#else
#define EIGEN_APPLE_DOUBLE_NEON_BUG 0
#endif

#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG

// Bug 907: workaround missing declarations of the following two functions in the ADK
// Defining these functions as templates ensures that if these intrinsics are
// already defined in arm_neon.h, then our workaround doesn't cause a conflict
// and has lower priority in overload resolution.
template <typename T> uint64x2_t vreinterpretq_u64_f64(T a) { return (uint64x2_t) a; }

template <typename T> float64x2_t vreinterpretq_f64_u64(T a) { return (float64x2_t) a; }

typedef float64x2_t Packet2d;
typedef float64x1_t Packet1d;

// fuctionally equivalent to _mm_shuffle_pd in SSE (i.e. shuffle(m, n, mask) equals _mm_shuffle_pd(m,n,mask))
// Currently used in LU/arch/InverseSize4.h to enable a shared implementation
// for fast inversion of matrices of size 4.
EIGEN_STRONG_INLINE Packet2d shuffle(const Packet2d& m, const Packet2d& n, int mask)
{
  const double* a = reinterpret_cast<const double*>(&m);
  const double* b = reinterpret_cast<const double*>(&n);
  Packet2d res = {*(a + (mask & 1)), *(b + ((mask >> 1) & 1))};
  return res;
}

EIGEN_STRONG_INLINE Packet2d vec2d_swizzle2(const Packet2d& a, const Packet2d& b, int mask)
{
  return shuffle(a, b, mask);
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpacklo(const Packet2d& a,const Packet2d& b)
{
  return shuffle(a, b, 0);
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpackhi(const Packet2d& a,const Packet2d& b)
{
  return shuffle(a, b, 3);
}
#define vec2d_duplane(a, p) \
  vdupq_laneq_f64(a, p)

template<> struct packet_traits<double>  : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasDiv   = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,

    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = 0,
    HasErf  = 0
  };
};

template<> struct unpacket_traits<Packet2d>
{
  typedef double type;
  typedef Packet2d half;
  typedef Packet2l integer_packet;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double&  from) { return vdupq_n_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a)
{
  const double c[] = {0.0,1.0};
  return vaddq_f64(pset1<Packet2d>(a), vld1q_f64(c));
}

template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return vaddq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return vsubq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& , const Packet2d& );
template<> EIGEN_STRONG_INLINE Packet2d paddsub<Packet2d>(const Packet2d& a, const Packet2d& b){
  const Packet2d mask = {numext::bit_cast<double>(0x8000000000000000ull),0.0};
  return padd(a, pxor(mask, b));
}

template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return vnegq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return vmulq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return vdivq_f64(a,b); }

#ifdef __ARM_FEATURE_FMA
// See bug 936. See above comment about FMA for float.
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c)
{ return vfmaq_f64(c,a,b); }
#else
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c)
{ return vmlaq_f64(c,a,b); }
#endif

template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) { return vminq_f64(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet2d pmin<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) { return vminnmq_f64(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmax<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) { return vmaxnmq_f64(a, b); }

#endif

template<> EIGEN_STRONG_INLINE Packet2d pmin<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) { return pmin<Packet2d>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) { return vmaxq_f64(a,b); }


template<> EIGEN_STRONG_INLINE Packet2d pmax<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) { return pmax<Packet2d>(a, b); }

// Logical Operations are not supported for float, so we have to reinterpret casts using NEON intrinsics
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vandq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vorrq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vbicq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vcleq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vcltq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u32(vmvnq_u32(vreinterpretq_u32_u64(vcgeq_f64(a,b)))); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vceqq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double* from) { return vld1q_dup_f64(from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_f64(to,from); }

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_f64(to,from); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  Packet2d res = pset1<Packet2d>(0.0);
  res = vld1q_lane_f64(from + 0*stride, res, 0);
  res = vld1q_lane_f64(from + 1*stride, res, 1);
  return res;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  vst1q_lane_f64(to + stride*0, from, 0);
  vst1q_lane_f64(to + stride*1, from, 1);
}

template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_ARM_PREFETCH(addr); }

// FIXME only store the 2 first elements ?
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return vgetq_lane_f64(a,0); }

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{ return vcombine_f64(vget_high_f64(a), vget_low_f64(a)); }

template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) { return vabsq_f64(a); }

#if EIGEN_COMP_CLANG && defined(__apple_build_version__)
// workaround ICE, see bug 907
template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{ return (vget_low_f64(a) + vget_high_f64(a))[0]; }
#else
template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{ return vget_lane_f64(vget_low_f64(a) + vget_high_f64(a), 0); }
#endif

// Other reduction functions:
// mul
#if EIGEN_COMP_CLANG && defined(__apple_build_version__)
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{ return (vget_low_f64(a) * vget_high_f64(a))[0]; }
#else
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{ return vget_lane_f64(vget_low_f64(a) * vget_high_f64(a), 0); }
#endif

// min
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{ return vgetq_lane_f64(vpminq_f64(a,a), 0); }

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{ return vgetq_lane_f64(vpmaxq_f64(a,a), 0); }


EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2d, 2>& kernel)
{
  const float64x2_t tmp1 = vzip1q_f64(kernel.packet[0], kernel.packet[1]);
  const float64x2_t tmp2 = vzip2q_f64(kernel.packet[0], kernel.packet[1]);

  kernel.packet[0] = tmp1;
  kernel.packet[1] = tmp2;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2d pselect( const Packet2d& mask, const Packet2d& a, const Packet2d& b)
{ return vbslq_f64(vreinterpretq_u64_f64(mask), a, b); }

template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a)
{ return vrndnq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a)
{ return vrndmq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a)
{ return vrndpq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent)
{ return pldexp_generic(a, exponent); }

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d>(const Packet2d& a, Packet2d& exponent)
{ return pfrexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(uint64_t from)
{ return vreinterpretq_f64_u64(vdupq_n_u64(from)); }

template<> EIGEN_STRONG_INLINE Packet2d prsqrt(const Packet2d& a) {
  // Compute approximate reciprocal sqrt.
  Packet2d x = vrsqrteq_f64(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  const Packet2d infinity = pset1<Packet2d>(NumTraits<double>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

template<> EIGEN_STRONG_INLINE Packet2d psqrt(const Packet2d& _x){ return vsqrtq_f64(_x); }

#endif // EIGEN_ARCH_ARM64

// Do we have an fp16 types and supporting Neon intrinsics?
#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC
typedef float16x4_t Packet4hf;
typedef float16x8_t Packet8hf;

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet8hf type;
  typedef Packet4hf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasCmp = 1,
    HasCast = 1,
    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasAbsDiff = 0,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasInsert = 1,
    HasReduxp = 1,
    HasDiv = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasSin = 0,
    HasCos = 0,
    HasLog = 0,
    HasExp = 0,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasErf = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template <>
struct unpacket_traits<Packet4hf> {
  typedef Eigen::half type;
  typedef Packet4hf half;
  enum {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
struct unpacket_traits<Packet8hf> {
  typedef Eigen::half type;
  typedef Packet4hf half;
  enum {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf predux_half_dowto4<Packet8hf>(const Packet8hf& a) {
  return vadd_f16(vget_low_f16(a), vget_high_f16(a));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pset1<Packet8hf>(const Eigen::half& from) {
  return vdupq_n_f16(from.x);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pset1<Packet4hf>(const Eigen::half& from) {
  return vdup_n_f16(from.x);
}

template <>
EIGEN_STRONG_INLINE Packet8hf plset<Packet8hf>(const Eigen::half& a) {
  const float16_t f[] = {0, 1, 2, 3, 4, 5, 6, 7};
  Packet8hf countdown = vld1q_f16(f);
  return vaddq_f16(pset1<Packet8hf>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4hf plset<Packet4hf>(const Eigen::half& a) {
  const float16_t f[] = {0, 1, 2, 3};
  Packet4hf countdown = vld1_f16(f);
  return vadd_f16(pset1<Packet4hf>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet8hf padd<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vaddq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf padd<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vadd_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf psub<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vsubq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf psub<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vsub_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pnegate(const Packet8hf& a) {
  return vnegq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pnegate(const Packet4hf& a) {
  return vneg_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pconj(const Packet8hf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4hf pconj(const Packet4hf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmul<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vmulq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmul<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmul_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pdiv<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vdivq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pdiv<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vdiv_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmadd(const Packet8hf& a, const Packet8hf& b, const Packet8hf& c) {
  return vfmaq_f16(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmadd(const Packet4hf& a, const Packet4hf& b, const Packet4hf& c) {
  return vfma_f16(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmin<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vminq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmin<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmin_f16(a, b);
}

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4hf pmin<PropagateNumbers, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return vminnm_f16(a, b); }
template<> EIGEN_STRONG_INLINE Packet8hf pmin<PropagateNumbers, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return vminnmq_f16(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4hf pmin<PropagateNaN, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return pmin<Packet4hf>(a, b); }

template<> EIGEN_STRONG_INLINE Packet8hf pmin<PropagateNaN, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return pmin<Packet8hf>(a, b); }

template <>
EIGEN_STRONG_INLINE Packet8hf pmax<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vmaxq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmax<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmax_f16(a, b);
}

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4hf pmax<PropagateNumbers, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return vmaxnm_f16(a, b); }
template<> EIGEN_STRONG_INLINE Packet8hf pmax<PropagateNumbers, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return vmaxnmq_f16(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4hf pmax<PropagateNaN, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return pmax<Packet4hf>(a, b); }

template<> EIGEN_STRONG_INLINE Packet8hf pmax<PropagateNaN, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return pmax<Packet8hf>(a, b); }

#define EIGEN_MAKE_ARM_FP16_CMP_8(name)                                               \
  template <>                                                                         \
  EIGEN_STRONG_INLINE Packet8hf pcmp_##name(const Packet8hf& a, const Packet8hf& b) { \
    return vreinterpretq_f16_u16(vc##name##q_f16(a, b));                              \
  }

#define EIGEN_MAKE_ARM_FP16_CMP_4(name)                                               \
  template <>                                                                         \
  EIGEN_STRONG_INLINE Packet4hf pcmp_##name(const Packet4hf& a, const Packet4hf& b) { \
    return vreinterpret_f16_u16(vc##name##_f16(a, b));                                \
  }

EIGEN_MAKE_ARM_FP16_CMP_8(eq)
EIGEN_MAKE_ARM_FP16_CMP_8(lt)
EIGEN_MAKE_ARM_FP16_CMP_8(le)

EIGEN_MAKE_ARM_FP16_CMP_4(eq)
EIGEN_MAKE_ARM_FP16_CMP_4(lt)
EIGEN_MAKE_ARM_FP16_CMP_4(le)

#undef EIGEN_MAKE_ARM_FP16_CMP_8
#undef EIGEN_MAKE_ARM_FP16_CMP_4

template <>
EIGEN_STRONG_INLINE Packet8hf pcmp_lt_or_nan<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vmvnq_u16(vcgeq_f16(a, b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pcmp_lt_or_nan<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vmvn_u16(vcge_f16(a, b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf print<Packet8hf>(const Packet8hf& a)
{ return vrndnq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf print<Packet4hf>(const Packet4hf& a)
{ return vrndn_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf pfloor<Packet8hf>(const Packet8hf& a)
{ return vrndmq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf pfloor<Packet4hf>(const Packet4hf& a)
{ return vrndm_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf pceil<Packet8hf>(const Packet8hf& a)
{ return vrndpq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf pceil<Packet4hf>(const Packet4hf& a)
{ return vrndp_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf psqrt<Packet8hf>(const Packet8hf& a) {
  return vsqrtq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf psqrt<Packet4hf>(const Packet4hf& a) {
  return vsqrt_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pand<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vandq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pand<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vand_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf por<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vorrq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf por<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vorr_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pxor<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(veorq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pxor<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(veor_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pandnot<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vbicq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pandnot<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vbic_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pload<Packet8hf>(const Eigen::half* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pload<Packet4hf>(const Eigen::half* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return vld1_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploadu<Packet8hf>(const Eigen::half* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet4hf ploadu<Packet4hf>(const Eigen::half* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return vld1_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploaddup<Packet8hf>(const Eigen::half* from) {
  Packet8hf packet;
  packet[0] = from[0].x;
  packet[1] = from[0].x;
  packet[2] = from[1].x;
  packet[3] = from[1].x;
  packet[4] = from[2].x;
  packet[5] = from[2].x;
  packet[6] = from[3].x;
  packet[7] = from[3].x;
  return packet;
}

template <>
EIGEN_STRONG_INLINE Packet4hf ploaddup<Packet4hf>(const Eigen::half* from) {
  float16x4_t packet;
  float16_t* tmp;
  tmp = (float16_t*)&packet;
  tmp[0] = from[0].x;
  tmp[1] = from[0].x;
  tmp[2] = from[1].x;
  tmp[3] = from[1].x;
  return packet;
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploadquad<Packet8hf>(const Eigen::half* from) {
  Packet4hf lo, hi;
  lo = vld1_dup_f16(reinterpret_cast<const float16_t*>(from));
  hi = vld1_dup_f16(reinterpret_cast<const float16_t*>(from+1));
  return vcombine_f16(lo, hi);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pinsertfirst(const Packet8hf& a, Eigen::half b) { return vsetq_lane_f16(b.x, a, 0); }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pinsertfirst(const Packet4hf& a, Eigen::half b) { return vset_lane_f16(b.x, a, 0); }

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pselect(const Packet8hf& mask, const Packet8hf& a, const Packet8hf& b) {
  return vbslq_f16(vreinterpretq_u16_f16(mask), a, b);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pselect(const Packet4hf& mask, const Packet4hf& a, const Packet4hf& b) {
  return vbsl_f16(vreinterpret_u16_f16(mask), a, b);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pinsertlast(const Packet8hf& a, Eigen::half b) { return vsetq_lane_f16(b.x, a, 7); }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pinsertlast(const Packet4hf& a, Eigen::half b) { return vset_lane_f16(b.x, a, 3); }

template <>
EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet8hf& from) {
  EIGEN_DEBUG_ALIGNED_STORE vst1q_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet4hf& from) {
  EIGEN_DEBUG_ALIGNED_STORE vst1_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet8hf& from) {
  EIGEN_DEBUG_UNALIGNED_STORE vst1q_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet4hf& from) {
  EIGEN_DEBUG_UNALIGNED_STORE vst1_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pgather<Eigen::half, Packet8hf>(const Eigen::half* from, Index stride) {
  Packet8hf res = pset1<Packet8hf>(Eigen::half(0.f));
  res = vsetq_lane_f16(from[0 * stride].x, res, 0);
  res = vsetq_lane_f16(from[1 * stride].x, res, 1);
  res = vsetq_lane_f16(from[2 * stride].x, res, 2);
  res = vsetq_lane_f16(from[3 * stride].x, res, 3);
  res = vsetq_lane_f16(from[4 * stride].x, res, 4);
  res = vsetq_lane_f16(from[5 * stride].x, res, 5);
  res = vsetq_lane_f16(from[6 * stride].x, res, 6);
  res = vsetq_lane_f16(from[7 * stride].x, res, 7);
  return res;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pgather<Eigen::half, Packet4hf>(const Eigen::half* from, Index stride) {
  Packet4hf res = pset1<Packet4hf>(Eigen::half(0.f));
  res = vset_lane_f16(from[0 * stride].x, res, 0);
  res = vset_lane_f16(from[1 * stride].x, res, 1);
  res = vset_lane_f16(from[2 * stride].x, res, 2);
  res = vset_lane_f16(from[3 * stride].x, res, 3);
  return res;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet8hf>(Eigen::half* to, const Packet8hf& from, Index stride) {
  to[stride * 0].x = vgetq_lane_f16(from, 0);
  to[stride * 1].x = vgetq_lane_f16(from, 1);
  to[stride * 2].x = vgetq_lane_f16(from, 2);
  to[stride * 3].x = vgetq_lane_f16(from, 3);
  to[stride * 4].x = vgetq_lane_f16(from, 4);
  to[stride * 5].x = vgetq_lane_f16(from, 5);
  to[stride * 6].x = vgetq_lane_f16(from, 6);
  to[stride * 7].x = vgetq_lane_f16(from, 7);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4hf>(Eigen::half* to, const Packet4hf& from, Index stride) {
  to[stride * 0].x = vget_lane_f16(from, 0);
  to[stride * 1].x = vget_lane_f16(from, 1);
  to[stride * 2].x = vget_lane_f16(from, 2);
  to[stride * 3].x = vget_lane_f16(from, 3);
}

template <>
EIGEN_STRONG_INLINE void prefetch<Eigen::half>(const Eigen::half* addr) {
  EIGEN_ARM_PREFETCH(addr);
}

template <>
EIGEN_STRONG_INLINE Eigen::half pfirst<Packet8hf>(const Packet8hf& a) {
  float16_t x[8];
  vst1q_f16(x, a);
  Eigen::half h;
  h.x = x[0];
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4hf>(const Packet4hf& a) {
  float16_t x[4];
  vst1_f16(x, a);
  Eigen::half h;
  h.x = x[0];
  return h;
}

template<> EIGEN_STRONG_INLINE Packet8hf preverse(const Packet8hf& a) {
  float16x4_t a_lo, a_hi;
  Packet8hf a_r64;

  a_r64 = vrev64q_f16(a);
  a_lo = vget_low_f16(a_r64);
  a_hi = vget_high_f16(a_r64);
  return vcombine_f16(a_hi, a_lo);
}

template <>
EIGEN_STRONG_INLINE Packet4hf preverse<Packet4hf>(const Packet4hf& a) {
  return vrev64_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pabs<Packet8hf>(const Packet8hf& a) {
  return vabsq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pabs<Packet4hf>(const Packet4hf& a) {
  return vabs_f16(a);
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, sum;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  sum = vpadd_f16(a_lo, a_hi);
  sum = vpadd_f16(sum, sum);
  sum = vpadd_f16(sum, sum);

  Eigen::half h;
  h.x = vget_lane_f16(sum, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux<Packet4hf>(const Packet4hf& a) {
  float16x4_t sum;

  sum = vpadd_f16(a, a);
  sum = vpadd_f16(sum, sum);
  Eigen::half h;
  h.x = vget_lane_f16(sum, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, prod;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  prod = vmul_f16(a_lo, a_hi);
  prod = vmul_f16(prod, vrev64_f16(prod));

  Eigen::half h;
  h.x = vmulh_f16(vget_lane_f16(prod, 0), vget_lane_f16(prod, 1));
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet4hf>(const Packet4hf& a) {
  float16x4_t prod;
  prod = vmul_f16(a, vrev64_f16(a));
  Eigen::half h;
  h.x = vmulh_f16(vget_lane_f16(prod, 0), vget_lane_f16(prod, 1));
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_min<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, min;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  min = vpmin_f16(a_lo, a_hi);
  min = vpmin_f16(min, min);
  min = vpmin_f16(min, min);

  Eigen::half h;
  h.x = vget_lane_f16(min, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_min<Packet4hf>(const Packet4hf& a) {
  Packet4hf tmp;
  tmp = vpmin_f16(a, a);
  tmp = vpmin_f16(tmp, tmp);
  Eigen::half h;
  h.x = vget_lane_f16(tmp, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_max<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, max;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  max = vpmax_f16(a_lo, a_hi);
  max = vpmax_f16(max, max);
  max = vpmax_f16(max, max);

  Eigen::half h;
  h.x = vget_lane_f16(max, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_max<Packet4hf>(const Packet4hf& a) {
  Packet4hf tmp;
  tmp = vpmax_f16(a, a);
  tmp = vpmax_f16(tmp, tmp);
  Eigen::half h;
  h.x = vget_lane_f16(tmp, 0);
  return h;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8hf, 4>& kernel)
{
  const float16x8x2_t zip16_1 = vzipq_f16(kernel.packet[0], kernel.packet[1]);
  const float16x8x2_t zip16_2 = vzipq_f16(kernel.packet[2], kernel.packet[3]);

  const float32x4x2_t zip32_1 = vzipq_f32(vreinterpretq_f32_f16(zip16_1.val[0]), vreinterpretq_f32_f16(zip16_2.val[0]));
  const float32x4x2_t zip32_2 = vzipq_f32(vreinterpretq_f32_f16(zip16_1.val[1]), vreinterpretq_f32_f16(zip16_2.val[1]));

  kernel.packet[0] = vreinterpretq_f16_f32(zip32_1.val[0]);
  kernel.packet[1] = vreinterpretq_f16_f32(zip32_1.val[1]);
  kernel.packet[2] = vreinterpretq_f16_f32(zip32_2.val[0]);
  kernel.packet[3] = vreinterpretq_f16_f32(zip32_2.val[1]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4hf, 4>& kernel) {
  EIGEN_ALIGN16 float16x4x4_t tmp_x4;
  float16_t* tmp = (float16_t*)&kernel;
  tmp_x4 = vld4_f16(tmp);

  kernel.packet[0] = tmp_x4.val[0];
  kernel.packet[1] = tmp_x4.val[1];
  kernel.packet[2] = tmp_x4.val[2];
  kernel.packet[3] = tmp_x4.val[3];
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8hf, 8>& kernel) {
  float16x8x2_t T_1[4];

  T_1[0] = vuzpq_f16(kernel.packet[0], kernel.packet[1]);
  T_1[1] = vuzpq_f16(kernel.packet[2], kernel.packet[3]);
  T_1[2] = vuzpq_f16(kernel.packet[4], kernel.packet[5]);
  T_1[3] = vuzpq_f16(kernel.packet[6], kernel.packet[7]);

  float16x8x2_t T_2[4];
  T_2[0] = vuzpq_f16(T_1[0].val[0], T_1[1].val[0]);
  T_2[1] = vuzpq_f16(T_1[0].val[1], T_1[1].val[1]);
  T_2[2] = vuzpq_f16(T_1[2].val[0], T_1[3].val[0]);
  T_2[3] = vuzpq_f16(T_1[2].val[1], T_1[3].val[1]);

  float16x8x2_t T_3[4];
  T_3[0] = vuzpq_f16(T_2[0].val[0], T_2[2].val[0]);
  T_3[1] = vuzpq_f16(T_2[0].val[1], T_2[2].val[1]);
  T_3[2] = vuzpq_f16(T_2[1].val[0], T_2[3].val[0]);
  T_3[3] = vuzpq_f16(T_2[1].val[1], T_2[3].val[1]);

  kernel.packet[0] = T_3[0].val[0];
  kernel.packet[1] = T_3[2].val[0];
  kernel.packet[2] = T_3[1].val[0];
  kernel.packet[3] = T_3[3].val[0];
  kernel.packet[4] = T_3[0].val[1];
  kernel.packet[5] = T_3[2].val[1];
  kernel.packet[6] = T_3[1].val[1];
  kernel.packet[7] = T_3[3].val[1];
}
#endif // end EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Rasmus Munk Larsen <rmlarsen@google.com>
// Copyright (C) 2020 Antonio Sanchez <cantonios@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_NEON_H
#define EIGEN_TYPE_CASTING_NEON_H

namespace Eigen {

namespace internal {

//==============================================================================
// pcast, SrcType = float
//==============================================================================
template <>
struct type_casting_traits<float, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4f, Packet4f>(const Packet4f& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2f, Packet2f>(const Packet2f& a) {
  return a;
}

template <>
struct type_casting_traits<float, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
struct type_casting_traits<float, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
// If float64 exists, first convert to that to keep as much precision as possible.
#if EIGEN_ARCH_ARM64
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4f, Packet2l>(const Packet4f& a) {
  // Discard second half of input.
  return vcvtq_s64_f64(vcvt_f64_f32(vget_low_f32(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4f, Packet2ul>(const Packet4f& a) {
  // Discard second half of input.
  return vcvtq_u64_f64(vcvt_f64_f32(vget_low_f32(a)));
}
#else
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4f, Packet2l>(const Packet4f& a) {
  // Discard second half of input.
  return vmovl_s32(vget_low_s32(vcvtq_s32_f32(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4f, Packet2ul>(const Packet4f& a) {
  // Discard second half of input.
  return vmovl_u32(vget_low_u32(vcvtq_u32_f32(a)));
}
#endif  // EIGEN_ARCH_ARM64

template <>
struct type_casting_traits<float, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return vcvtq_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2f, Packet2i>(const Packet2f& a) {
  return vcvt_s32_f32(a);
}

template <>
struct type_casting_traits<float, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4f, Packet4ui>(const Packet4f& a) {
  return vcvtq_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2f, Packet2ui>(const Packet2f& a) {
  return vcvt_u32_f32(a);
}

template <>
struct type_casting_traits<float, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4f, Packet8s>(const Packet4f& a, const Packet4f& b) {
  return vcombine_s16(vmovn_s32(vcvtq_s32_f32(a)), vmovn_s32(vcvtq_s32_f32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2f, Packet4s>(const Packet2f& a, const Packet2f& b) {
  return vmovn_s32(vcombine_s32(vcvt_s32_f32(a), vcvt_s32_f32(b)));
}

template <>
struct type_casting_traits<float, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4f, Packet8us>(const Packet4f& a, const Packet4f& b) {
  return vcombine_u16(vmovn_u32(vcvtq_u32_f32(a)), vmovn_u32(vcvtq_u32_f32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2f, Packet4us>(const Packet2f& a, const Packet2f& b) {
  return vmovn_u32(vcombine_u32(vcvt_u32_f32(a), vcvt_u32_f32(b)));
}

template <>
struct type_casting_traits<float, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4f, Packet16c>(const Packet4f& a, const Packet4f& b, const Packet4f& c,
                                                         const Packet4f& d) {
  const int16x8_t ab_s16 = pcast<Packet4f, Packet8s>(a, b);
  const int16x8_t cd_s16 = pcast<Packet4f, Packet8s>(c, d);
  return vcombine_s8(vmovn_s16(ab_s16), vmovn_s16(cd_s16));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2f, Packet8c>(const Packet2f& a, const Packet2f& b, const Packet2f& c,
                                                       const Packet2f& d) {
  const int16x4_t ab_s16 = pcast<Packet2f, Packet4s>(a, b);
  const int16x4_t cd_s16 = pcast<Packet2f, Packet4s>(c, d);
  return vmovn_s16(vcombine_s16(ab_s16, cd_s16));
}

template <>
struct type_casting_traits<float, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4f, Packet16uc>(const Packet4f& a, const Packet4f& b, const Packet4f& c,
                                                           const Packet4f& d) {
  const uint16x8_t ab_u16 = pcast<Packet4f, Packet8us>(a, b);
  const uint16x8_t cd_u16 = pcast<Packet4f, Packet8us>(c, d);
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2f, Packet8uc>(const Packet2f& a, const Packet2f& b, const Packet2f& c,
                                                         const Packet2f& d) {
  const uint16x4_t ab_u16 = pcast<Packet2f, Packet4us>(a, b);
  const uint16x4_t cd_u16 = pcast<Packet2f, Packet4us>(c, d);
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

//==============================================================================
// pcast, SrcType = int8_t
//==============================================================================
template <>
struct type_casting_traits<numext::int8_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet16c, Packet4f>(const Packet16c& a) {
  // Discard all but first 4 bytes.
  return vcvtq_f32_s32(vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a)))));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet8c, Packet2f>(const Packet8c& a) {
  // Discard all but first 2 bytes.
  return vcvt_f32_s32(vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(a)))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet16c, Packet2l>(const Packet16c& a) {
  // Discard all but first two bytes.
  return vmovl_s32(vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a))))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet16c, Packet2ul>(const Packet16c& a) {
  return vreinterpretq_u64_s64(pcast<Packet16c, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet16c, Packet4i>(const Packet16c& a) {
  // Discard all but first 4 bytes.
  return vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a))));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet8c, Packet2i>(const Packet8c& a) {
  // Discard all but first 2 bytes.
  return vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(a))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet16c, Packet4ui>(const Packet16c& a) {
  return vreinterpretq_u32_s32(pcast<Packet16c, Packet4i>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet8c, Packet2ui>(const Packet8c& a) {
  return vreinterpret_u32_s32(pcast<Packet8c, Packet2i>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet16c, Packet8s>(const Packet16c& a) {
  // Discard second half of input.
  return vmovl_s8(vget_low_s8(a));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet8c, Packet4s>(const Packet8c& a) {
  // Discard second half of input.
  return vget_low_s16(vmovl_s8(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet16c, Packet8us>(const Packet16c& a) {
  return vreinterpretq_u16_s16(pcast<Packet16c, Packet8s>(a));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet8c, Packet4us>(const Packet8c& a) {
  return vreinterpret_u16_s16(pcast<Packet8c, Packet4s>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet16c, Packet16c>(const Packet16c& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet8c, Packet8c>(const Packet8c& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4c pcast<Packet4c, Packet4c>(const Packet4c& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet16c, Packet16uc>(const Packet16c& a) {
  return vreinterpretq_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet8c, Packet8uc>(const Packet8c& a) {
  return vreinterpret_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet4uc pcast<Packet4c, Packet4uc>(const Packet4c& a) {
  return static_cast<Packet4uc>(a);
}

//==============================================================================
// pcast, SrcType = uint8_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint8_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet16uc, Packet4f>(const Packet16uc& a) {
  // Discard all but first 4 bytes.
  return vcvtq_f32_u32(vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a)))));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet8uc, Packet2f>(const Packet8uc& a) {
  // Discard all but first 2 bytes.
  return vcvt_f32_u32(vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(a)))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet16uc, Packet2ul>(const Packet16uc& a) {
  // Discard all but first two bytes.
  return vmovl_u32(vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a))))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet16uc, Packet2l>(const Packet16uc& a) {
  return vreinterpretq_s64_u64(pcast<Packet16uc, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet16uc, Packet4ui>(const Packet16uc& a) {
  // Discard all but first 4 bytes.
  return vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a))));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet8uc, Packet2ui>(const Packet8uc& a) {
  // Discard all but first 2 bytes.
  return vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(a))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet16uc, Packet4i>(const Packet16uc& a) {
  return vreinterpretq_s32_u32(pcast<Packet16uc, Packet4ui>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet8uc, Packet2i>(const Packet8uc& a) {
  return vreinterpret_s32_u32(pcast<Packet8uc, Packet2ui>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet16uc, Packet8us>(const Packet16uc& a) {
  // Discard second half of input.
  return vmovl_u8(vget_low_u8(a));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet8uc, Packet4us>(const Packet8uc& a) {
  // Discard second half of input.
  return vget_low_u16(vmovl_u8(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet16uc, Packet8s>(const Packet16uc& a) {
  return vreinterpretq_s16_u16(pcast<Packet16uc, Packet8us>(a));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet8uc, Packet4s>(const Packet8uc& a) {
  return vreinterpret_s16_u16(pcast<Packet8uc, Packet4us>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet16uc, Packet16uc>(const Packet16uc& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet8uc, Packet8uc>(const Packet8uc& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4uc pcast<Packet4uc, Packet4uc>(const Packet4uc& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet16uc, Packet16c>(const Packet16uc& a) {
  return vreinterpretq_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet8uc, Packet8c>(const Packet8uc& a) {
  return vreinterpret_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet4c pcast<Packet4uc, Packet4c>(const Packet4uc& a) {
  return static_cast<Packet4c>(a);
}

//==============================================================================
// pcast, SrcType = int16_t
//==============================================================================
template <>
struct type_casting_traits<numext::int16_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet8s, Packet4f>(const Packet8s& a) {
  // Discard second half of input.
  return vcvtq_f32_s32(vmovl_s16(vget_low_s16(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet4s, Packet2f>(const Packet4s& a) {
  // Discard second half of input.
  return vcvt_f32_s32(vget_low_s32(vmovl_s16(a)));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet8s, Packet2l>(const Packet8s& a) {
  // Discard all but first two values.
  return vmovl_s32(vget_low_s32(vmovl_s16(vget_low_s16(a))));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet8s, Packet2ul>(const Packet8s& a) {
  return vreinterpretq_u64_s64(pcast<Packet8s, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet8s, Packet4i>(const Packet8s& a) {
  // Discard second half of input.
  return vmovl_s16(vget_low_s16(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet4s, Packet2i>(const Packet4s& a) {
  // Discard second half of input.
  return vget_low_s32(vmovl_s16(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet8s, Packet4ui>(const Packet8s& a) {
  return vreinterpretq_u32_s32(pcast<Packet8s, Packet4i>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet4s, Packet2ui>(const Packet4s& a) {
  return vreinterpret_u32_s32(pcast<Packet4s, Packet2i>(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet8s, Packet8s>(const Packet8s& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet4s, Packet4s>(const Packet4s& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet8s, Packet8us>(const Packet8s& a) {
  return vreinterpretq_u16_s16(a);
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet4s, Packet4us>(const Packet4s& a) {
  return vreinterpret_u16_s16(a);
}

template <>
struct type_casting_traits<numext::int16_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet8s, Packet16c>(const Packet8s& a, const Packet8s& b) {
  return vcombine_s8(vmovn_s16(a), vmovn_s16(b));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet4s, Packet8c>(const Packet4s& a, const Packet4s& b) {
  return vmovn_s16(vcombine_s16(a, b));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet8s, Packet16uc>(const Packet8s& a, const Packet8s& b) {
  return vcombine_u8(vmovn_u16(vreinterpretq_u16_s16(a)), vmovn_u16(vreinterpretq_u16_s16(b)));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet4s, Packet8uc>(const Packet4s& a, const Packet4s& b) {
  return vmovn_u16(vcombine_u16(vreinterpret_u16_s16(a), vreinterpret_u16_s16(b)));
}

//==============================================================================
// pcast, SrcType = uint16_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint16_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet8us, Packet4f>(const Packet8us& a) {
  // Discard second half of input.
  return vcvtq_f32_u32(vmovl_u16(vget_low_u16(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet4us, Packet2f>(const Packet4us& a) {
  // Discard second half of input.
  return vcvt_f32_u32(vget_low_u32(vmovl_u16(a)));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet8us, Packet2ul>(const Packet8us& a) {
  // Discard all but first two values.
  return vmovl_u32(vget_low_u32(vmovl_u16(vget_low_u16(a))));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet8us, Packet2l>(const Packet8us& a) {
  return vreinterpretq_s64_u64(pcast<Packet8us, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet8us, Packet4ui>(const Packet8us& a) {
  // Discard second half of input.
  return vmovl_u16(vget_low_u16(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet4us, Packet2ui>(const Packet4us& a) {
  // Discard second half of input.
  return vget_low_u32(vmovl_u16(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet8us, Packet4i>(const Packet8us& a) {
  return vreinterpretq_s32_u32(pcast<Packet8us, Packet4ui>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet4us, Packet2i>(const Packet4us& a) {
  return vreinterpret_s32_u32(pcast<Packet4us, Packet2ui>(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet8us, Packet8us>(const Packet8us& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet4us, Packet4us>(const Packet4us& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet8us, Packet8s>(const Packet8us& a) {
  return vreinterpretq_s16_u16(a);
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet4us, Packet4s>(const Packet4us& a) {
  return vreinterpret_s16_u16(a);
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet8us, Packet16uc>(const Packet8us& a, const Packet8us& b) {
  return vcombine_u8(vmovn_u16(a), vmovn_u16(b));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet4us, Packet8uc>(const Packet4us& a, const Packet4us& b) {
  return vmovn_u16(vcombine_u16(a, b));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet8us, Packet16c>(const Packet8us& a, const Packet8us& b) {
  return vreinterpretq_s8_u8(pcast<Packet8us, Packet16uc>(a, b));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet4us, Packet8c>(const Packet4us& a, const Packet4us& b) {
  return vreinterpret_s8_u8(pcast<Packet4us, Packet8uc>(a, b));
}

//==============================================================================
// pcast, SrcType = int32_t
//==============================================================================
template <>
struct type_casting_traits<numext::int32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return vcvtq_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2i, Packet2f>(const Packet2i& a) {
  return vcvt_f32_s32(a);
}

template <>
struct type_casting_traits<numext::int32_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4i, Packet2l>(const Packet4i& a) {
  // Discard second half of input.
  return vmovl_s32(vget_low_s32(a));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4i, Packet2ul>(const Packet4i& a) {
  return vreinterpretq_u64_s64(pcast<Packet4i, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int32_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4i, Packet4i>(const Packet4i& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2i, Packet2i>(const Packet2i& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4i, Packet4ui>(const Packet4i& a) {
  return vreinterpretq_u32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2i, Packet2ui>(const Packet2i& a) {
  return vreinterpret_u32_s32(a);
}

template <>
struct type_casting_traits<numext::int32_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4i, Packet8s>(const Packet4i& a, const Packet4i& b) {
  return vcombine_s16(vmovn_s32(a), vmovn_s32(b));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2i, Packet4s>(const Packet2i& a, const Packet2i& b) {
  return vmovn_s32(vcombine_s32(a, b));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4i, Packet8us>(const Packet4i& a, const Packet4i& b) {
  return vcombine_u16(vmovn_u32(vreinterpretq_u32_s32(a)), vmovn_u32(vreinterpretq_u32_s32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2i, Packet4us>(const Packet2i& a, const Packet2i& b) {
  return vmovn_u32(vreinterpretq_u32_s32(vcombine_s32(a, b)));
}

template <>
struct type_casting_traits<numext::int32_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4i, Packet16c>(const Packet4i& a, const Packet4i& b, const Packet4i& c,
                                                         const Packet4i& d) {
  const int16x8_t ab_s16 = pcast<Packet4i, Packet8s>(a, b);
  const int16x8_t cd_s16 = pcast<Packet4i, Packet8s>(c, d);
  return vcombine_s8(vmovn_s16(ab_s16), vmovn_s16(cd_s16));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2i, Packet8c>(const Packet2i& a, const Packet2i& b, const Packet2i& c,
                                                       const Packet2i& d) {
  const int16x4_t ab_s16 = vmovn_s32(vcombine_s32(a, b));
  const int16x4_t cd_s16 = vmovn_s32(vcombine_s32(c, d));
  return vmovn_s16(vcombine_s16(ab_s16, cd_s16));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4i, Packet16uc>(const Packet4i& a, const Packet4i& b, const Packet4i& c,
                                                           const Packet4i& d) {
  const uint16x8_t ab_u16 = pcast<Packet4i, Packet8us>(a, b);
  const uint16x8_t cd_u16 = pcast<Packet4i, Packet8us>(c, d);
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2i, Packet8uc>(const Packet2i& a, const Packet2i& b, const Packet2i& c,
                                                         const Packet2i& d) {
  const uint16x4_t ab_u16 = pcast<Packet2i, Packet4us>(a, b);
  const uint16x4_t cd_u16 = pcast<Packet2i, Packet4us>(c, d);
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

//==============================================================================
// pcast, SrcType = uint32_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4ui, Packet4f>(const Packet4ui& a) {
  return vcvtq_f32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2ui, Packet2f>(const Packet2ui& a) {
  return vcvt_f32_u32(a);
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4ui, Packet2ul>(const Packet4ui& a) {
  // Discard second half of input.
  return vmovl_u32(vget_low_u32(a));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4ui, Packet2l>(const Packet4ui& a) {
  return vreinterpretq_s64_u64(pcast<Packet4ui, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4ui, Packet4ui>(const Packet4ui& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2ui, Packet2ui>(const Packet2ui& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4ui, Packet4i>(const Packet4ui& a) {
  return vreinterpretq_s32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2ui, Packet2i>(const Packet2ui& a) {
  return vreinterpret_s32_u32(a);
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4ui, Packet8us>(const Packet4ui& a, const Packet4ui& b) {
  return vcombine_u16(vmovn_u32(a), vmovn_u32(b));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2ui, Packet4us>(const Packet2ui& a, const Packet2ui& b) {
  return vmovn_u32(vcombine_u32(a, b));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4ui, Packet8s>(const Packet4ui& a, const Packet4ui& b) {
  return vreinterpretq_s16_u16(pcast<Packet4ui, Packet8us>(a, b));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2ui, Packet4s>(const Packet2ui& a, const Packet2ui& b) {
  return vreinterpret_s16_u16(pcast<Packet2ui, Packet4us>(a, b));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4ui, Packet16uc>(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c,
                                                            const Packet4ui& d) {
  const uint16x8_t ab_u16 = vcombine_u16(vmovn_u32(a), vmovn_u32(b));
  const uint16x8_t cd_u16 = vcombine_u16(vmovn_u32(c), vmovn_u32(d));
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2ui, Packet8uc>(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c,
                                                          const Packet2ui& d) {
  const uint16x4_t ab_u16 = vmovn_u32(vcombine_u32(a, b));
  const uint16x4_t cd_u16 = vmovn_u32(vcombine_u32(c, d));
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4ui, Packet16c>(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c,
                                                          const Packet4ui& d) {
  return vreinterpretq_s8_u8(pcast<Packet4ui, Packet16uc>(a, b, c, d));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2ui, Packet8c>(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c,
                                                        const Packet2ui& d) {
  return vreinterpret_s8_u8(pcast<Packet2ui, Packet8uc>(a, b, c, d));
}

//==============================================================================
// pcast, SrcType = int64_t
//==============================================================================
template <>
struct type_casting_traits<numext::int64_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2l, Packet4f>(const Packet2l& a, const Packet2l& b) {
  return vcvtq_f32_s32(vcombine_s32(vmovn_s64(a), vmovn_s64(b)));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2l, Packet2l>(const Packet2l& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2l, Packet2ul>(const Packet2l& a) {
  return vreinterpretq_u64_s64(a);
}

template <>
struct type_casting_traits<numext::int64_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2l, Packet4i>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s32(vmovn_s64(a), vmovn_s64(b));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2l, Packet4ui>(const Packet2l& a, const Packet2l& b) {
  return vcombine_u32(vmovn_u64(vreinterpretq_u64_s64(a)), vmovn_u64(vreinterpretq_u64_s64(b)));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2l, Packet8s>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                       const Packet2l& d) {
  const int32x4_t ab_s32 = pcast<Packet2l, Packet4i>(a, b);
  const int32x4_t cd_s32 = pcast<Packet2l, Packet4i>(c, d);
  return vcombine_s16(vmovn_s32(ab_s32), vmovn_s32(cd_s32));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2l, Packet8us>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                         const Packet2l& d) {
  const uint32x4_t ab_u32 = pcast<Packet2l, Packet4ui>(a, b);
  const uint32x4_t cd_u32 = pcast<Packet2l, Packet4ui>(c, d);
  return vcombine_u16(vmovn_u32(ab_u32), vmovn_u32(cd_u32));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2l, Packet16c>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                         const Packet2l& d, const Packet2l& e, const Packet2l& f,
                                                         const Packet2l& g, const Packet2l& h) {
  const int16x8_t abcd_s16 = pcast<Packet2l, Packet8s>(a, b, c, d);
  const int16x8_t efgh_s16 = pcast<Packet2l, Packet8s>(e, f, g, h);
  return vcombine_s8(vmovn_s16(abcd_s16), vmovn_s16(efgh_s16));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2l, Packet16uc>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                           const Packet2l& d, const Packet2l& e, const Packet2l& f,
                                                           const Packet2l& g, const Packet2l& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2l, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2l, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

//==============================================================================
// pcast, SrcType = uint64_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint64_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2ul, Packet4f>(const Packet2ul& a, const Packet2ul& b) {
  return vcvtq_f32_u32(vcombine_u32(vmovn_u64(a), vmovn_u64(b)));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2ul, Packet2ul>(const Packet2ul& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2ul, Packet2l>(const Packet2ul& a) {
  return vreinterpretq_s64_u64(a);
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2ul, Packet4ui>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u32(vmovn_u64(a), vmovn_u64(b));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2ul, Packet4i>(const Packet2ul& a, const Packet2ul& b) {
  return vreinterpretq_s32_u32(pcast<Packet2ul, Packet4ui>(a, b));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2ul, Packet8us>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                          const Packet2ul& d) {
  const uint16x4_t ab_u16 = vmovn_u32(vcombine_u32(vmovn_u64(a), vmovn_u64(b)));
  const uint16x4_t cd_u16 = vmovn_u32(vcombine_u32(vmovn_u64(c), vmovn_u64(d)));
  return vcombine_u16(ab_u16, cd_u16);
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2ul, Packet8s>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                        const Packet2ul& d) {
  return vreinterpretq_s16_u16(pcast<Packet2ul, Packet8us>(a, b, c, d));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2ul, Packet16uc>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                            const Packet2ul& d, const Packet2ul& e, const Packet2ul& f,
                                                            const Packet2ul& g, const Packet2ul& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2ul, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2ul, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2ul, Packet16c>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                          const Packet2ul& d, const Packet2ul& e, const Packet2ul& f,
                                                          const Packet2ul& g, const Packet2ul& h) {
  return vreinterpretq_s8_u8(pcast<Packet2ul, Packet16uc>(a, b, c, d, e, f, g, h));
}

//==============================================================================
// preinterpret
//==============================================================================
template <>
EIGEN_STRONG_INLINE Packet2f preinterpret<Packet2f, Packet2i>(const Packet2i& a) {
  return vreinterpret_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f preinterpret<Packet2f, Packet2ui>(const Packet2ui& a) {
  return vreinterpret_f32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f, Packet4i>(const Packet4i& a) {
  return vreinterpretq_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f, Packet4ui>(const Packet4ui& a) {
  return vreinterpretq_f32_u32(a);
}

template <>
EIGEN_STRONG_INLINE Packet4c preinterpret<Packet4c, Packet4uc>(const Packet4uc& a) {
  return static_cast<Packet4c>(a);
}
template <>
EIGEN_STRONG_INLINE Packet8c preinterpret<Packet8c, Packet8uc>(const Packet8uc& a) {
  return vreinterpret_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet16c preinterpret<Packet16c, Packet16uc>(const Packet16uc& a) {
  return vreinterpretq_s8_u8(a);
}

template <>
EIGEN_STRONG_INLINE Packet4uc preinterpret<Packet4uc, Packet4c>(const Packet4c& a) {
  return static_cast<Packet4uc>(a);
}
template <>
EIGEN_STRONG_INLINE Packet8uc preinterpret<Packet8uc, Packet8c>(const Packet8c& a) {
  return vreinterpret_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet16uc preinterpret<Packet16uc, Packet16c>(const Packet16c& a) {
  return vreinterpretq_u8_s8(a);
}

template <>
EIGEN_STRONG_INLINE Packet4s preinterpret<Packet4s, Packet4us>(const Packet4us& a) {
  return vreinterpret_s16_u16(a);
}
template <>
EIGEN_STRONG_INLINE Packet8s preinterpret<Packet8s, Packet8us>(const Packet8us& a) {
  return vreinterpretq_s16_u16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4us preinterpret<Packet4us, Packet4s>(const Packet4s& a) {
  return vreinterpret_u16_s16(a);
}
template <>
EIGEN_STRONG_INLINE Packet8us preinterpret<Packet8us, Packet8s>(const Packet8s& a) {
  return vreinterpretq_u16_s16(a);
}

template <>
EIGEN_STRONG_INLINE Packet2i preinterpret<Packet2i, Packet2f>(const Packet2f& a) {
  return vreinterpret_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i preinterpret<Packet2i, Packet2ui>(const Packet2ui& a) {
  return vreinterpret_s32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet4f>(const Packet4f& a) {
  return vreinterpretq_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet4ui>(const Packet4ui& a) {
  return vreinterpretq_s32_u32(a);
}

template <>
EIGEN_STRONG_INLINE Packet2ui preinterpret<Packet2ui, Packet2f>(const Packet2f& a) {
  return vreinterpret_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui preinterpret<Packet2ui, Packet2i>(const Packet2i& a) {
  return vreinterpret_u32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4ui preinterpret<Packet4ui, Packet4f>(const Packet4f& a) {
  return vreinterpretq_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4ui preinterpret<Packet4ui, Packet4i>(const Packet4i& a) {
  return vreinterpretq_u32_s32(a);
}

template <>
EIGEN_STRONG_INLINE Packet2l preinterpret<Packet2l, Packet2ul>(const Packet2ul& a) {
  return vreinterpretq_s64_u64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ul preinterpret<Packet2ul, Packet2l>(const Packet2l& a) {
  return vreinterpretq_u64_s64(a);
}

#if EIGEN_ARCH_ARM64

//==============================================================================
// pcast/preinterpret, Double
//==============================================================================

template <>
struct type_casting_traits<double, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2d, Packet2d>(const Packet2d& a) {
  return a;
}

template <>
struct type_casting_traits<double, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2d, Packet4f>(const Packet2d& a, const Packet2d& b) {
  return vcombine_f32(vcvt_f32_f64(a), vcvt_f32_f64(b));
}

template <>
struct type_casting_traits<double, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2d, Packet2l>(const Packet2d& a) {
  return vcvtq_s64_f64(a);
}

template <>
struct type_casting_traits<double, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2d, Packet2ul>(const Packet2d& a) {
  return vcvtq_u64_f64(a);
}

template <>
struct type_casting_traits<double, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2d, Packet4i>(const Packet2d& a, const Packet2d& b) {
  return vcombine_s32(vmovn_s64(vcvtq_s64_f64(a)), vmovn_s64(vcvtq_s64_f64(b)));
}

template <>
struct type_casting_traits<double, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2d, Packet4ui>(const Packet2d& a, const Packet2d& b) {
  return vcombine_u32(vmovn_u64(vcvtq_u64_f64(a)), vmovn_u64(vcvtq_u64_f64(b)));
}

template <>
struct type_casting_traits<double, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2d, Packet8s>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                       const Packet2d& d) {
  const int32x4_t ab_s32 = pcast<Packet2d, Packet4i>(a, b);
  const int32x4_t cd_s32 = pcast<Packet2d, Packet4i>(c, d);
  return vcombine_s16(vmovn_s32(ab_s32), vmovn_s32(cd_s32));
}

template <>
struct type_casting_traits<double, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2d, Packet8us>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                         const Packet2d& d) {
  const uint32x4_t ab_u32 = pcast<Packet2d, Packet4ui>(a, b);
  const uint32x4_t cd_u32 = pcast<Packet2d, Packet4ui>(c, d);
  return vcombine_u16(vmovn_u32(ab_u32), vmovn_u32(cd_u32));
}

template <>
struct type_casting_traits<double, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2d, Packet16c>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                         const Packet2d& d, const Packet2d& e, const Packet2d& f,
                                                         const Packet2d& g, const Packet2d& h) {
  const int16x8_t abcd_s16 = pcast<Packet2d, Packet8s>(a, b, c, d);
  const int16x8_t efgh_s16 = pcast<Packet2d, Packet8s>(e, f, g, h);
  return vcombine_s8(vmovn_s16(abcd_s16), vmovn_s16(efgh_s16));
}

template <>
struct type_casting_traits<double, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2d, Packet16uc>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                           const Packet2d& d, const Packet2d& e, const Packet2d& f,
                                                           const Packet2d& g, const Packet2d& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2d, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2d, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

template <>
struct type_casting_traits<float, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4f, Packet2d>(const Packet4f& a) {
  // Discard second-half of input.
  return vcvt_f64_f32(vget_low_f32(a));
}

template <>
struct type_casting_traits<numext::int8_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet16c, Packet2d>(const Packet16c& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet8c, Packet2f>(vget_low_s8(a)));
}

template <>
struct type_casting_traits<numext::uint8_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet16uc, Packet2d>(const Packet16uc& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet8uc, Packet2f>(vget_low_u8(a)));
}

template <>
struct type_casting_traits<numext::int16_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet8s, Packet2d>(const Packet8s& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet4s, Packet2f>(vget_low_s16(a)));
}

template <>
struct type_casting_traits<numext::uint16_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet8us, Packet2d>(const Packet8us& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet4us, Packet2f>(vget_low_u16(a)));
}

template <>
struct type_casting_traits<numext::int32_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4i, Packet2d>(const Packet4i& a) {
  // Discard second half of input.
  return vcvtq_f64_s64(vmovl_s32(vget_low_s32(a)));
}

template <>
struct type_casting_traits<numext::uint32_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4ui, Packet2d>(const Packet4ui& a) {
  // Discard second half of input.
  return vcvtq_f64_u64(vmovl_u32(vget_low_u32(a)));
}

template <>
struct type_casting_traits<numext::int64_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2l, Packet2d>(const Packet2l& a) {
  return vcvtq_f64_s64(a);
}

template <>
struct type_casting_traits<numext::uint64_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2ul, Packet2d>(const Packet2ul& a) {
  return vcvtq_f64_u64(a);
}

template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet2l>(const Packet2l& a) {
  return vreinterpretq_f64_s64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet2ul>(const Packet2ul& a) {
  return vreinterpretq_f64_u64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2l preinterpret<Packet2l, Packet2d>(const Packet2d& a) {
  return vreinterpretq_s64_f64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ul preinterpret<Packet2ul, Packet2d>(const Packet2d& a) {
  return vreinterpretq_u64_f64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet4i>(const Packet4i& a) {
  return vreinterpretq_f64_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet2d>(const Packet2d& a) {
  return vreinterpretq_s32_f64(a);
}

#endif  // EIGEN_ARCH_ARM64

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_TYPE_CASTING_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SSE/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_SSE_H
#define EIGEN_COMPLEX_SSE_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const __m128& a) : v(a) {}
  Packet4f v;
};

// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0,
    HasBlend  = 1
  };
};
#endif

template<> struct unpacket_traits<Packet2cf> {
  typedef std::complex<float> type;
  typedef Packet2cf half;
  typedef Packet4f as_real;
  enum {
    size=2,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_sub_ps(a.v,b.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a)
{
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x80000000,0x80000000,0x80000000));
  return Packet2cf(_mm_xor_ps(a.v,mask));
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet2cf(_mm_xor_ps(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  #ifdef EIGEN_VECTORIZE_SSE3
  return Packet2cf(_mm_addsub_ps(_mm_mul_ps(_mm_moveldup_ps(a.v), b.v),
                                 _mm_mul_ps(_mm_movehdup_ps(a.v),
                                            vec4f_swizzle1(b.v, 1, 0, 3, 2))));
//   return Packet2cf(_mm_addsub_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 0, 0, 2, 2), b.v),
//                                  _mm_mul_ps(vec4f_swizzle1(a.v, 1, 1, 3, 3),
//                                             vec4f_swizzle1(b.v, 1, 0, 3, 2))));
  #else
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x00000000,0x80000000,0x00000000));
  return Packet2cf(_mm_add_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 0, 0, 2, 2), b.v),
                              _mm_xor_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 1, 1, 3, 3),
                                                    vec4f_swizzle1(b.v, 1, 0, 3, 2)), mask)));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet2cf ptrue  <Packet2cf>(const Packet2cf& a) { return Packet2cf(ptrue(Packet4f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_and_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_or_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_xor_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_andnot_ps(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf pload <Packet2cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>(&numext::real_ref(*from))); }

template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
#ifdef EIGEN_VECTORIZE_SSE3
  res.v = _mm_castpd_ps(_mm_loaddup_pd(reinterpret_cast<double const*>(&from)));
#else
  res.v = _mm_castpd_ps(_mm_load_sd(reinterpret_cast<double const*>(&from)));
  res.v = _mm_movelh_ps(res.v, res.v);
#endif
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from) { return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), Packet4f(from.v)); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), Packet4f(from.v)); }


template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  return Packet2cf(_mm_set_ps(std::imag(from[1*stride]), std::real(from[1*stride]),
                              std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  to[stride*0] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 1)));
  to[stride*1] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 3)));
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  #if EIGEN_GNUC_AT_MOST(4,3)
  // Workaround gcc 4.2 ICE - this is not performance wise ideal, but who cares...
  // This workaround also fix invalid code generation with gcc 4.3
  EIGEN_ALIGN16 std::complex<float> res[2];
  _mm_store_ps((float*)res, a.v);
  return res[0];
  #else
  std::complex<float> res;
  _mm_storel_pi((__m64*)&res, a.v);
  return res;
  #endif
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a) { return Packet2cf(_mm_castpd_ps(preverse(Packet2d(_mm_castps_pd(a.v))))); }

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  return pfirst(Packet2cf(_mm_add_ps(a.v, _mm_movehl_ps(a.v,a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  return pfirst(pmul(a, Packet2cf(_mm_movehl_ps(a.v,a.v))));
}

EIGEN_STRONG_INLINE Packet2cf pcplxflip/* <Packet2cf> */(const Packet2cf& x)
{
  return Packet2cf(vec4f_swizzle1(x.v, 1, 0, 3, 2));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for SSE3 and 4
  Packet2cf res = pmul(a, pconj(b));
  __m128 s = _mm_mul_ps(b.v,b.v);
  return Packet2cf(_mm_div_ps(res.v,_mm_add_ps(s,vec4f_swizzle1(s, 1, 0, 3, 2))));
}



//---------- double ----------
struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const __m128d& a) : v(a) {}
  Packet2d v;
};

// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet1cd> {
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum {
    size=1,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a)
{
  const __m128d mask = _mm_castsi128_pd(_mm_set_epi32(0x80000000,0x0,0x0,0x0));
  return Packet1cd(_mm_xor_pd(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  #ifdef EIGEN_VECTORIZE_SSE3
  return Packet1cd(_mm_addsub_pd(_mm_mul_pd(_mm_movedup_pd(a.v), b.v),
                                 _mm_mul_pd(vec2d_swizzle1(a.v, 1, 1),
                                            vec2d_swizzle1(b.v, 1, 0))));
  #else
  const __m128d mask = _mm_castsi128_pd(_mm_set_epi32(0x0,0x0,0x80000000,0x0));
  return Packet1cd(_mm_add_pd(_mm_mul_pd(vec2d_swizzle1(a.v, 0, 0), b.v),
                              _mm_xor_pd(_mm_mul_pd(vec2d_swizzle1(a.v, 1, 1),
                                                    vec2d_swizzle1(b.v, 1, 0)), mask)));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet1cd ptrue  <Packet1cd>(const Packet1cd& a) { return Packet1cd(ptrue(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pand   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_and_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_or_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_xor_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_andnot_pd(b.v,a.v)); }

// FIXME force unaligned load, this is a temporary fix
template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from) { return pset1<Packet1cd>(*from); }

// FIXME force unaligned store, this is a temporary fix
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, Packet2d(from.v)); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, Packet2d(from.v)); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, a.v);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for SSE3 and 4
  Packet1cd res = pmul(a,pconj(b));
  __m128d s = _mm_mul_pd(b.v,b.v);
  return Packet1cd(_mm_div_pd(res.v, _mm_add_pd(s,_mm_shuffle_pd(s, s, 0x1))));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/* <Packet1cd> */(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2cf,2>& kernel) {
  __m128d w1 = _mm_castps_pd(kernel.packet[0].v);
  __m128d w2 = _mm_castps_pd(kernel.packet[1].v);

  __m128 tmp = _mm_castpd_ps(_mm_unpackhi_pd(w1, w2));
  kernel.packet[0].v = _mm_castpd_ps(_mm_unpacklo_pd(w1, w2));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b)
{
  __m128 eq = _mm_cmpeq_ps(a.v, b.v);
  return Packet2cf(pand<Packet4f>(eq, vec4f_swizzle1(eq, 1, 0, 3, 2)));
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b)
{
  __m128d eq = _mm_cmpeq_pd(a.v, b.v);
  return Packet1cd(pand<Packet2d>(eq, vec2d_swizzle1(eq, 1, 0)));
}

template<>  EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  __m128d result = pblend<Packet2d>(ifPacket, _mm_castps_pd(thenPacket.v), _mm_castps_pd(elsePacket.v));
  return Packet2cf(_mm_castpd_ps(result));
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a) {
  return psqrt_complex<Packet1cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a) {
  return psqrt_complex<Packet2cf>(a);
}

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_COMPLEX_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SSE/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin and cos and functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_MATH_FUNCTIONS_SSE_H
#define EIGEN_MATH_FUNCTIONS_SSE_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog<Packet4f>(const Packet4f& _x) {
  return plog_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d plog<Packet2d>(const Packet2d& _x) {
  return plog_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog2<Packet4f>(const Packet4f& _x) {
  return plog2_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d plog2<Packet2d>(const Packet2d& _x) {
  return plog2_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog1p<Packet4f>(const Packet4f& _x) {
  return generic_plog1p(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexpm1<Packet4f>(const Packet4f& _x) {
  return generic_expm1(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
  return pexp_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& x)
{
  return pexp_double(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psin<Packet4f>(const Packet4f& _x)
{
  return psin_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pcos<Packet4f>(const Packet4f& _x)
{
  return pcos_float(_x);
}

#if EIGEN_FAST_MATH

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. It does not handle +inf, or denormalized numbers correctly.
// The main advantage of this approach is not just speed, but also the fact that
// it can be inlined and pipelined with other computations, further reducing its
// effective latency. This is similar to Quake3's fast inverse square root.
// For detail see here: http://www.beyond3d.com/content/articles/8/
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& _x)
{
  Packet4f minus_half_x = pmul(_x, pset1<Packet4f>(-0.5f));
  Packet4f denormal_mask = pandnot(
      pcmp_lt(_x, pset1<Packet4f>((std::numeric_limits<float>::min)())),
      pcmp_lt(_x, pzero(_x)));

  // Compute approximate reciprocal sqrt.
  Packet4f x = _mm_rsqrt_ps(_x);
  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(minus_half_x, pmul(x,x), pset1<Packet4f>(1.5f)));
  // Flush results for denormals to zero.
  return pandnot(pmul(_x,x), denormal_mask);
}

#else

template<>EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x) { return _mm_sqrt_ps(x); }

#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x) { return _mm_sqrt_pd(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16b psqrt<Packet16b>(const Packet16b& x) { return x; }

#if EIGEN_FAST_MATH

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& _x) {
  _EIGEN_DECLARE_CONST_Packet4f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet4f(minus_half, -0.5f);
  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(inf, 0x7f800000u);
  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(flt_min, 0x00800000u);

  Packet4f neg_half = pmul(_x, p4f_minus_half);

  // Identity infinite, zero, negative and denormal arguments.
  Packet4f lt_min_mask = _mm_cmplt_ps(_x, p4f_flt_min);
  Packet4f inf_mask = _mm_cmpeq_ps(_x, p4f_inf);
  Packet4f not_normal_finite_mask = _mm_or_ps(lt_min_mask, inf_mask);

  // Compute an approximate result using the rsqrt intrinsic.
  Packet4f y_approx = _mm_rsqrt_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet4f y_newton = pmul(
      y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p4f_one_point_five));

  // Select the result of the Newton-Raphson step for positive normal arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(x) = +inf if
  // x is zero or a positive denormalized float (equivalent to flushing positive
  // denormalized inputs to zero).
  return pselect<Packet4f>(not_normal_finite_mask, y_approx, y_newton);
}

#else

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x) {
  // Unfortunately we can't use the much faster mm_rsqrt_ps since it only provides an approximation.
  return _mm_div_ps(pset1<Packet4f>(1.0f), _mm_sqrt_ps(x));
}

#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x) {
  return _mm_div_pd(pset1<Packet2d>(1.0), _mm_sqrt_pd(x));
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

} // end namespace internal

namespace numext {

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sqrt(const float &x)
{
  return internal::pfirst(internal::Packet4f(_mm_sqrt_ss(_mm_set_ss(x))));
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sqrt(const double &x)
{
#if EIGEN_COMP_GNUC_STRICT
  // This works around a GCC bug generating poor code for _mm_sqrt_pd
  // See https://gitlab.com/libeigen/eigen/commit/8dca9f97e38970
  return internal::pfirst(internal::Packet2d(__builtin_ia32_sqrtsd(_mm_set_sd(x))));
#else
  return internal::pfirst(internal::Packet2d(_mm_sqrt_pd(_mm_set_sd(x))));
#endif
}

} // end namespace numex

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SSE/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_SSE_H
#define EIGEN_PACKET_MATH_SSE_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#if !defined(EIGEN_VECTORIZE_AVX) && !defined(EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS)
// 32 bits =>  8 registers
// 64 bits => 16 registers
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS (2*sizeof(void*))
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

#if ((defined EIGEN_VECTORIZE_AVX) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_MINGW) && (__GXX_ABI_VERSION < 1004)) || EIGEN_OS_QNX
// With GCC's default ABI version, a __m128 or __m256 are the same types and therefore we cannot
// have overloads for both types without linking error.
// One solution is to increase ABI version using -fabi-version=4 (or greater).
// Otherwise, we workaround this inconvenience by wrapping 128bit types into the following helper
// structure:
typedef eigen_packet_wrapper<__m128>  Packet4f;
typedef eigen_packet_wrapper<__m128d> Packet2d;
#else
typedef __m128  Packet4f;
typedef __m128d Packet2d;
#endif

typedef eigen_packet_wrapper<__m128i, 0> Packet4i;
typedef eigen_packet_wrapper<__m128i, 1> Packet16b;

template<> struct is_arithmetic<__m128>  { enum { value = true }; };
template<> struct is_arithmetic<__m128i> { enum { value = true }; };
template<> struct is_arithmetic<__m128d> { enum { value = true }; };
template<> struct is_arithmetic<Packet4i>  { enum { value = true }; };
template<> struct is_arithmetic<Packet16b>  { enum { value = true }; };

template<int p, int q, int r, int s>
struct shuffle_mask{
 enum { mask = (s)<<6|(r)<<4|(q)<<2|(p) };
};

// TODO: change the implementation of all swizzle* ops from macro to template,
#define vec4f_swizzle1(v,p,q,r,s) \
  Packet4f(_mm_castsi128_ps(_mm_shuffle_epi32( _mm_castps_si128(v), (shuffle_mask<p,q,r,s>::mask))))

#define vec4i_swizzle1(v,p,q,r,s) \
  Packet4i(_mm_shuffle_epi32( v, (shuffle_mask<p,q,r,s>::mask)))

#define vec2d_swizzle1(v,p,q) \
  Packet2d(_mm_castsi128_pd(_mm_shuffle_epi32( _mm_castpd_si128(v), (shuffle_mask<2*p,2*p+1,2*q,2*q+1>::mask))))

#define vec4f_swizzle2(a,b,p,q,r,s) \
  Packet4f(_mm_shuffle_ps( (a), (b), (shuffle_mask<p,q,r,s>::mask)))

#define vec4i_swizzle2(a,b,p,q,r,s) \
  Packet4i(_mm_castps_si128( (_mm_shuffle_ps( _mm_castsi128_ps(a), _mm_castsi128_ps(b), (shuffle_mask<p,q,r,s>::mask)))))

EIGEN_STRONG_INLINE Packet4f vec4f_movelh(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_movelh_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movehl(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_movehl_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpacklo(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_unpacklo_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpackhi(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_unpackhi_ps(a,b));
}
#define vec4f_duplane(a,p) \
  vec4f_swizzle2(a,a,p,p,p,p)

#define vec2d_swizzle2(a,b,mask) \
  Packet2d(_mm_shuffle_pd(a,b,mask))

EIGEN_STRONG_INLINE Packet2d vec2d_unpacklo(const Packet2d& a, const Packet2d& b)
{
  return Packet2d(_mm_unpacklo_pd(a,b));
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpackhi(const Packet2d& a, const Packet2d& b)
{
  return Packet2d(_mm_unpackhi_pd(a,b));
}
#define vec2d_duplane(a,p) \
  vec2d_swizzle2(a,a,(p<<1)|p)

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  const Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  const Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = pset1frombits<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  const Packet4i p4i_##NAME = pset1<Packet4i>(X)


// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasCmp  = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasNdtri = 1,
    HasExp = 1,
    HasBessel = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 1,
    HasCeil = 1,
    HasFloor = 1,
#ifdef EIGEN_VECTORIZE_SSE4_1
    HasRound = 1,
#endif
    HasRint = 1
  };
};
template <>
struct packet_traits<double> : default_packet_traits {
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 0,

    HasCmp  = 1,
    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasBlend = 1,
    HasFloor = 1,
    HasCeil = 1,
#ifdef EIGEN_VECTORIZE_SSE4_1
    HasRound = 1,
#endif
    HasRint = 1
  };
};
#endif
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,

    HasShift = 1,
    HasBlend = 1
  };
};

template<> struct packet_traits<bool> : default_packet_traits
{
  typedef Packet16b type;
  typedef Packet16b half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    HasHalfPacket = 0,
    size=16,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 0,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 0,
    HasAbs2      = 0,
    HasMin       = 0,
    HasMax       = 0,
    HasConj      = 0,
    HasSqrt      = 1
  };
};

template<> struct unpacket_traits<Packet4f> {
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet4i  integer_packet;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet2d> {
  typedef double    type;
  typedef Packet2d  half;
  enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet4i> {
  typedef int       type;
  typedef Packet4i  half;
  enum {size=4, alignment=Aligned16, vectorizable=false, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet16b> {
  typedef bool       type;
  typedef Packet16b  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

#ifndef EIGEN_VECTORIZE_AVX
template<> struct scalar_div_cost<float,true> { enum { value = 7 }; };
template<> struct scalar_div_cost<double,true> { enum { value = 8 }; };
#endif

#if EIGEN_COMP_MSVC==1500
// Workaround MSVC 9 internal compiler error.
// TODO: It has been detected with win64 builds (amd64), so let's check whether it also happens in 32bits+SSE mode
// TODO: let's check whether there does not exist a better fix, like adding a pset0() function. (it crashed on pset1(0)).
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) { return _mm_set_ps(from,from,from,from); }
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) { return _mm_set_pd(from,from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from) { return _mm_set_epi32(from,from,from,from); }
#else
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) { return _mm_set_ps1(from); }
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) { return _mm_set1_pd(from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from) { return _mm_set1_epi32(from); }
#endif
template<> EIGEN_STRONG_INLINE Packet16b pset1<Packet16b>(const bool&    from) { return _mm_set1_epi8(static_cast<char>(from)); }

template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from) { return _mm_castsi128_ps(pset1<Packet4i>(from)); }
template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(uint64_t from) { return _mm_castsi128_pd(_mm_set1_epi64x(from)); }

template<> EIGEN_STRONG_INLINE Packet4f peven_mask(const Packet4f& /*a*/) { return _mm_castsi128_ps(_mm_set_epi32(0, -1, 0, -1)); }
template<> EIGEN_STRONG_INLINE Packet4i peven_mask(const Packet4i& /*a*/) { return _mm_set_epi32(0, -1, 0, -1); }
template<> EIGEN_STRONG_INLINE Packet2d peven_mask(const Packet2d& /*a*/) { return _mm_castsi128_pd(_mm_set_epi32(0, 0, -1, -1)); }

template<> EIGEN_STRONG_INLINE Packet4f pzero(const Packet4f& /*a*/) { return _mm_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet2d pzero(const Packet2d& /*a*/) { return _mm_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet4i pzero(const Packet4i& /*a*/) { return _mm_setzero_si128(); }

// GCC generates a shufps instruction for _mm_set1_ps/_mm_load1_ps instead of the more efficient pshufd instruction.
// However, using inrinsics for pset1 makes gcc to generate crappy code in some cases (see bug 203)
// Using inline assembly is also not an option because then gcc fails to reorder properly the instructions.
// Therefore, we introduced the pload1 functions to be used in product kernels for which bug 203 does not apply.
// Also note that with AVX, we want it to generate a vbroadcastss.
#if EIGEN_COMP_GNUC_STRICT && (!defined __AVX__)
template<> EIGEN_STRONG_INLINE Packet4f pload1<Packet4f>(const float *from) {
  return vec4f_swizzle1(_mm_load_ss(from),0,0,0,0);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a) { return _mm_add_ps(pset1<Packet4f>(a), _mm_set_ps(3,2,1,0)); }
template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return _mm_add_pd(pset1<Packet2d>(a),_mm_set_pd(1,0)); }
template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int& a) { return _mm_add_epi32(pset1<Packet4i>(a),_mm_set_epi32(3,2,1,0)); }

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_add_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_add_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_add_epi32(a,b); }

template<> EIGEN_STRONG_INLINE Packet16b padd<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_or_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_sub_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_sub_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_sub_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b psub<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_xor_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b);
template<> EIGEN_STRONG_INLINE Packet4f paddsub<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#ifdef EIGEN_VECTORIZE_SSE3
  return _mm_addsub_ps(a,b);
#else
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x0,0x80000000,0x0));
  return padd(a, pxor(mask, b));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& , const Packet2d& );
template<> EIGEN_STRONG_INLINE Packet2d paddsub<Packet2d>(const Packet2d& a, const Packet2d& b) 
{
#ifdef EIGEN_VECTORIZE_SSE3  
  return _mm_addsub_pd(a,b); 
#else
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0x0,0x80000000,0x0,0x0)); 
  return padd(a, pxor(mask, b));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a)
{
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x80000000,0x80000000,0x80000000));
  return _mm_xor_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0x0,0x80000000,0x0,0x80000000));
  return _mm_xor_pd(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a)
{
  return psub(Packet4i(_mm_setr_epi32(0,0,0,0)), a);
}

template<> EIGEN_STRONG_INLINE Packet16b pnegate(const Packet16b& a)
{
  return psub(pset1<Packet16b>(false), a);
}

template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_mul_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_mul_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_mullo_epi32(a,b);
#else
  // this version is slightly faster than 4 scalar products
  return vec4i_swizzle1(
            vec4i_swizzle2(
              _mm_mul_epu32(a,b),
              _mm_mul_epu32(vec4i_swizzle1(a,1,0,3,2),
                            vec4i_swizzle1(b,1,0,3,2)),
              0,2,0,2),
            0,2,1,3);
#endif
}

template<> EIGEN_STRONG_INLINE Packet16b pmul<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_and_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_div_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_div_pd(a,b); }

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return padd(pmul(a,b), c); }
#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) { return _mm_fmadd_ps(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return _mm_fmadd_pd(a,b,c); }
#endif

#ifdef EIGEN_VECTORIZE_SSE4_1
template<> EIGEN_DEVICE_FUNC inline Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b) {
  return _mm_blendv_ps(b,a,mask);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pselect(const Packet4i& mask, const Packet4i& a, const Packet4i& b) {
  return _mm_castps_si128(_mm_blendv_ps(_mm_castsi128_ps(b),_mm_castsi128_ps(a),_mm_castsi128_ps(mask)));
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pselect(const Packet2d& mask, const Packet2d& a, const Packet2d& b) {  return _mm_blendv_pd(b,a,mask); }

template<> EIGEN_DEVICE_FUNC inline Packet16b pselect(const Packet16b& mask, const Packet16b& a, const Packet16b& b) {
  return _mm_blendv_epi8(b,a,mask);
}
#else
template<> EIGEN_DEVICE_FUNC inline Packet16b pselect(const Packet16b& mask, const Packet16b& a, const Packet16b& b) {
  Packet16b a_part = _mm_and_si128(mask, a);
  Packet16b b_part = _mm_andnot_si128(mask, b);
  return _mm_or_si128(a_part, b_part);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4i ptrue<Packet4i>(const Packet4i& a) { return _mm_cmpeq_epi32(a, a); }
template<> EIGEN_STRONG_INLINE Packet16b ptrue<Packet16b>(const Packet16b& a) { return _mm_cmpeq_epi8(a, a); }
template<> EIGEN_STRONG_INLINE Packet4f
ptrue<Packet4f>(const Packet4f& a) {
  Packet4i b = _mm_castps_si128(a);
  return _mm_castsi128_ps(_mm_cmpeq_epi32(b, b));
}
template<> EIGEN_STRONG_INLINE Packet2d
ptrue<Packet2d>(const Packet2d& a) {
  Packet4i b = _mm_castpd_si128(a);
  return _mm_castsi128_pd(_mm_cmpeq_epi32(b, b));
}


template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_and_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_and_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_and_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pand<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_and_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_or_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_or_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_or_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b por<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_or_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_xor_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_xor_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_xor_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pxor<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_xor_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_andnot_ps(b,a); }
template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_andnot_pd(b,a); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_andnot_si128(b,a); }

template<> EIGEN_STRONG_INLINE Packet4f pcmp_le(const Packet4f& a, const Packet4f& b) { return _mm_cmple_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt(const Packet4f& a, const Packet4f& b) { return _mm_cmplt_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan(const Packet4f& a, const Packet4f& b) { return _mm_cmpnge_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq(const Packet4f& a, const Packet4f& b) { return _mm_cmpeq_ps(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b) { return _mm_cmple_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b) { return _mm_cmplt_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b) { return _mm_cmpnge_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b) { return _mm_cmpeq_pd(a,b); }

template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt(const Packet4i& a, const Packet4i& b) { return _mm_cmplt_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq(const Packet4i& a, const Packet4i& b) { return _mm_cmpeq_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pcmp_eq(const Packet16b& a, const Packet16b& b) { return _mm_cmpeq_epi8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_le(const Packet4i& a, const Packet4i& b) { return por(pcmp_lt(a,b), pcmp_eq(a,b)); }

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_min_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet4f res;
  asm("vminps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet4f res = b;
  asm("minps %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm_min_ps(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_min_pd, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet2d res;
  asm("vminpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet2d res = b;
  asm("minpd %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm_min_pd(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_min_epi32(a,b);
#else
  // after some bench, this version *is* faster than a scalar implementation
  Packet4i mask = _mm_cmplt_epi32(a,b);
  return _mm_or_si128(_mm_and_si128(mask,a),_mm_andnot_si128(mask,b));
#endif
}


template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_max_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet4f res;
  asm("vmaxps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet4f res = b;
  asm("maxps %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm_max_ps(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_max_pd, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet2d res;
  asm("vmaxpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet2d res = b;
  asm("maxpd %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm_max_pd(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_max_epi32(a,b);
#else
  // after some bench, this version *is* faster than a scalar implementation
  Packet4i mask = _mm_cmpgt_epi32(a,b);
  return _mm_or_si128(_mm_and_si128(mask,a),_mm_andnot_si128(mask,b));
#endif
}

template <typename Packet, typename Op>
EIGEN_STRONG_INLINE Packet pminmax_propagate_numbers(const Packet& a, const Packet& b, Op op) {
  // In this implementation, we take advantage of the fact that pmin/pmax for SSE
  // always return a if either a or b is NaN.
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet m = op(a, b);
  return pselect<Packet>(not_nan_mask_a, m, b);
}

template <typename Packet, typename Op>
EIGEN_STRONG_INLINE Packet pminmax_propagate_nan(const Packet& a, const Packet& b, Op op) {
  // In this implementation, we take advantage of the fact that pmin/pmax for SSE
  // always return a if either a or b is NaN.
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet m = op(b, a);
  return pselect<Packet>(not_nan_mask_a, m, a);
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet4f pmin<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmin<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmax<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmax<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmin<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmin<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmax<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmax<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet2d>);
}

template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(const Packet4i& a) { return _mm_srai_epi32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right   (const Packet4i& a) { return _mm_srli_epi32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left    (const Packet4i& a) { return _mm_slli_epi32(a,N); }

template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a)
{
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF));
  return _mm_and_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF));
  return _mm_and_pd(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a)
{
  #ifdef EIGEN_VECTORIZE_SSSE3
  return _mm_abs_epi32(a);
  #else
  Packet4i aux = _mm_srai_epi32(a,31);
  return _mm_sub_epi32(_mm_xor_si128(a,aux),aux);
  #endif
}

#ifdef EIGEN_VECTORIZE_SSE4_1
template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
  // Unfortunatly _mm_round_ps doesn't have a rounding mode to implement numext::round.
  const Packet4f mask = pset1frombits<Packet4f>(0x80000000u);
  const Packet4f prev0dot5 = pset1frombits<Packet4f>(0x3EFFFFFFu);
  return _mm_round_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_set_epi64x(0x8000000000000000ull, 0x8000000000000000ull));
  const Packet2d prev0dot5 = _mm_castsi128_pd(_mm_set_epi64x(0x3FDFFFFFFFFFFFFFull, 0x3FDFFFFFFFFFFFFFull));
  return _mm_round_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a) { return _mm_round_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a) { return _mm_round_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a) { return _mm_ceil_ps(a); }
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a) { return _mm_ceil_pd(a); }

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) { return _mm_floor_ps(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return _mm_floor_pd(a); }
#else
template<> EIGEN_STRONG_INLINE Packet4f print(const Packet4f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet4f limit = pset1<Packet4f>(static_cast<float>(1<<23));
  const Packet4f abs_a = pabs(a);
  Packet4f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet2d print(const Packet2d& a) {
  // Adds and subtracts signum(a) * 2^52 to force rounding.
  const Packet2d limit = pset1<Packet2d>(static_cast<double>(1ull<<52));
  const Packet2d abs_a = pabs(a);
  Packet2d r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If greater, subtract one.
  Packet4f mask = _mm_cmpgt_ps(tmp, a);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a)
{
  const Packet2d cst_1 = pset1<Packet2d>(1.0);
  Packet2d tmp  = print<Packet2d>(a);
  // If greater, subtract one.
  Packet2d mask = _mm_cmpgt_pd(tmp, a);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If smaller, add one.
  Packet4f mask = _mm_cmplt_ps(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a)
{
  const Packet2d cst_1 = pset1<Packet2d>(1.0);
  Packet2d tmp  = print<Packet2d>(a);
  // If smaller, add one.
  Packet2d mask = _mm_cmplt_pd(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float*   from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_ps(from); }
template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double*  from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_pd(from); }
template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_si128(reinterpret_cast<const __m128i*>(from)); }
template<> EIGEN_STRONG_INLINE Packet16b pload<Packet16b>(const bool*     from) { EIGEN_DEBUG_ALIGNED_LOAD return  _mm_load_si128(reinterpret_cast<const __m128i*>(from)); }

#if EIGEN_COMP_MSVC
  template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float*  from) {
    EIGEN_DEBUG_UNALIGNED_LOAD
    #if (EIGEN_COMP_MSVC==1600)
    // NOTE Some version of MSVC10 generates bad code when using _mm_loadu_ps
    // (i.e., it does not generate an unaligned load!!
    __m128 res = _mm_loadl_pi(_mm_set1_ps(0.0f), (const __m64*)(from));
    res = _mm_loadh_pi(res, (const __m64*)(from+2));
    return res;
    #else
    return _mm_loadu_ps(from);
    #endif
  }
#else
// NOTE: with the code below, MSVC's compiler crashes!

template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_ps(from);
}
#endif

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_pd(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}
template<> EIGEN_STRONG_INLINE Packet16b ploadu<Packet16b>(const bool*     from) {
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}


template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*   from)
{
  return vec4f_swizzle1(_mm_castpd_ps(_mm_load_sd(reinterpret_cast<const double*>(from))), 0, 0, 1, 1);
}
template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*  from)
{ return pset1<Packet2d>(from[0]); }
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  Packet4i tmp;
  tmp = _mm_loadl_epi64(reinterpret_cast<const __m128i*>(from));
  return vec4i_swizzle1(tmp, 0, 0, 1, 1);
}

// Loads 8 bools from memory and returns the packet
// {b0, b0, b1, b1, b2, b2, b3, b3, b4, b4, b5, b5, b6, b6, b7, b7}
template<> EIGEN_STRONG_INLINE Packet16b ploaddup<Packet16b>(const bool*     from)
{
  __m128i tmp = _mm_castpd_si128(pload1<Packet2d>(reinterpret_cast<const double*>(from)));
  return  _mm_unpacklo_epi8(tmp, tmp);
}

// Loads 4 bools from memory and returns the packet
// {b0, b0  b0, b0, b1, b1, b1, b1, b2, b2, b2, b2, b3, b3, b3, b3}
template<> EIGEN_STRONG_INLINE Packet16b
ploadquad<Packet16b>(const bool* from) {
  __m128i tmp = _mm_castps_si128(pload1<Packet4f>(reinterpret_cast<const float*>(from)));
  tmp = _mm_unpacklo_epi8(tmp, tmp);
  return  _mm_unpacklo_epi16(tmp, tmp);
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_si128(reinterpret_cast<__m128i*>(to), from); }
template<> EIGEN_STRONG_INLINE void pstore<bool>(bool*     to, const Packet16b& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_si128(reinterpret_cast<__m128i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet4f& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*       to, const Packet4i& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from); }
template<> EIGEN_STRONG_INLINE void pstoreu<bool>(bool*     to, const Packet16b& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from); }

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
 return _mm_set_ps(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
 return _mm_set_pd(from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
 return _mm_set_epi32(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline Packet16b pgather<bool, Packet16b>(const bool* from, Index stride)
{
  return _mm_set_epi8(from[15*stride], from[14*stride], from[13*stride], from[12*stride],
                      from[11*stride], from[10*stride], from[9*stride], from[8*stride],
                      from[7*stride], from[6*stride], from[5*stride], from[4*stride],
                      from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  to[stride*0] = _mm_cvtss_f32(from);
  to[stride*1] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 1));
  to[stride*2] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 2));
  to[stride*3] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  to[stride*0] = _mm_cvtsd_f64(from);
  to[stride*1] = _mm_cvtsd_f64(_mm_shuffle_pd(from, from, 1));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  to[stride*0] = _mm_cvtsi128_si32(from);
  to[stride*1] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 1));
  to[stride*2] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 2));
  to[stride*3] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<bool, Packet16b>(bool* to, const Packet16b& from, Index stride)
{
  to[4*stride*0] = _mm_cvtsi128_si32(from);
  to[4*stride*1] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 1));
  to[4*stride*2] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 2));
  to[4*stride*3] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 3));
}


// some compilers might be tempted to perform multiple moves instead of using a vector path.
template<> EIGEN_STRONG_INLINE void pstore1<Packet4f>(float* to, const float& a)
{
  Packet4f pa = _mm_set_ss(a);
  pstore(to, Packet4f(vec4f_swizzle1(pa,0,0,0,0)));
}
// some compilers might be tempted to perform multiple moves instead of using a vector path.
template<> EIGEN_STRONG_INLINE void pstore1<Packet2d>(double* to, const double& a)
{
  Packet2d pa = _mm_set_sd(a);
  pstore(to, Packet2d(vec2d_swizzle1(pa,0,0)));
}

#if EIGEN_COMP_PGI && EIGEN_COMP_PGI < 1900
typedef const void * SsePrefetchPtrType;
#else
typedef const char * SsePrefetchPtrType;
#endif

#ifndef EIGEN_VECTORIZE_AVX
template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
#endif

#if EIGEN_COMP_MSVC_STRICT && EIGEN_OS_WIN64
// The temporary variable fixes an internal compilation error in vs <= 2008 and a wrong-result bug in vs 2010
// Direct of the struct members fixed bug #62.
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { return a.m128_f32[0]; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return a.m128d_f64[0]; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int x = _mm_cvtsi128_si32(a); return x; }
#elif EIGEN_COMP_MSVC_STRICT
// The temporary variable fixes an internal compilation error in vs <= 2008 and a wrong-result bug in vs 2010
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { float x = _mm_cvtss_f32(a); return x; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { double x = _mm_cvtsd_f64(a); return x; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int x = _mm_cvtsi128_si32(a); return x; }
#else
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { return _mm_cvtss_f32(a); }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return _mm_cvtsd_f64(a); }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { return _mm_cvtsi128_si32(a); }
#endif
template<> EIGEN_STRONG_INLINE bool   pfirst<Packet16b>(const Packet16b& a) { int x = _mm_cvtsi128_si32(a); return static_cast<bool>(x & 1); }

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a) { return _mm_shuffle_ps(a,a,0x1B); }
template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a) { return _mm_shuffle_pd(a,a,0x1); }
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a) { return _mm_shuffle_epi32(a,0x1B); }
template<> EIGEN_STRONG_INLINE Packet16b preverse(const Packet16b& a) {
#ifdef EIGEN_VECTORIZE_SSSE3
  __m128i mask = _mm_set_epi8(0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15);
  return _mm_shuffle_epi8(a, mask);
#else
  Packet16b tmp = _mm_shuffle_epi32(a, _MM_SHUFFLE(0, 1, 2, 3));
  tmp = _mm_shufflehi_epi16(_mm_shufflelo_epi16(tmp, _MM_SHUFFLE(2, 3, 0, 1)), _MM_SHUFFLE(2, 3, 0, 1));
  return _mm_or_si128(_mm_slli_epi16(tmp, 8), _mm_srli_epi16(tmp, 8));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent) {
  return pfrexp_generic(a,exponent);
}

// Extract exponent without existence of Packet2l.
template<>
EIGEN_STRONG_INLINE  
Packet2d pfrexp_generic_get_biased_exponent(const Packet2d& a) {
  const Packet2d cst_exp_mask  = pset1frombits<Packet2d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  __m128i a_expo = _mm_srli_epi64(_mm_castpd_si128(pand(a, cst_exp_mask)), 52);
  return _mm_cvtepi32_pd(vec4i_swizzle1(a_expo, 0, 2, 1, 3));
}

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d>(const Packet2d& a, Packet2d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent) {
  return pldexp_generic(a,exponent);
}

// We specialize pldexp here, since the generic implementation uses Packet2l, which is not well
// supported by SSE, and has more range than is needed for exponents.
template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet2d max_exponent = pset1<Packet2d>(2099.0);
  const Packet2d e = pmin(pmax(exponent, pnegate(max_exponent)), max_exponent);
  
  // Convert e to integer and swizzle to low-order bits.
  const Packet4i ei = vec4i_swizzle1(_mm_cvtpd_epi32(e), 0, 3, 1, 3);
  
  // Split 2^e into four factors and multiply:
  const Packet4i bias = _mm_set_epi32(0, 1023, 0, 1023);
  Packet4i b = parithmetic_shift_right<2>(ei);  // floor(e/4)
  Packet2d c = _mm_castsi128_pd(_mm_slli_epi64(padd(b, bias), 52));  // 2^b
  Packet2d out = pmul(pmul(pmul(a, c), c), c); // a * 2^(3b)
  b = psub(psub(psub(ei, b), b), b);  // e - 3b
  c = _mm_castsi128_pd(_mm_slli_epi64(padd(b, bias), 52));  // 2^(e - 3b)
  out = pmul(out, c);  // a * 2^e
  return out;
}

// with AVX, the default implementations based on pload1 are faster
#ifndef __AVX__
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec4f_swizzle1(a3, 0,0,0,0);
  a1 = vec4f_swizzle1(a3, 1,1,1,1);
  a2 = vec4f_swizzle1(a3, 2,2,2,2);
  a3 = vec4f_swizzle1(a3, 3,3,3,3);
}
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
#ifdef EIGEN_VECTORIZE_SSE3
  a0 = _mm_loaddup_pd(a+0);
  a1 = _mm_loaddup_pd(a+1);
  a2 = _mm_loaddup_pd(a+2);
  a3 = _mm_loaddup_pd(a+3);
#else
  a1 = pload<Packet2d>(a);
  a0 = vec2d_swizzle1(a1, 0,0);
  a1 = vec2d_swizzle1(a1, 1,1);
  a3 = pload<Packet2d>(a+2);
  a2 = vec2d_swizzle1(a3, 0,0);
  a3 = vec2d_swizzle1(a3, 1,1);
#endif
}
#endif

EIGEN_STRONG_INLINE void punpackp(Packet4f* vecs)
{
  vecs[1] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0x55));
  vecs[2] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0xAA));
  vecs[3] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0xFF));
  vecs[0] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0x00));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  // Disable SSE3 _mm_hadd_pd that is extremely slow on all existing Intel's architectures
  // (from Nehalem to Haswell)
// #ifdef EIGEN_VECTORIZE_SSE3
//   Packet4f tmp = _mm_add_ps(a, vec4f_swizzle1(a,2,3,2,3));
//   return pfirst<Packet4f>(_mm_hadd_ps(tmp, tmp));
// #else
  Packet4f tmp = _mm_add_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_add_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
// #endif
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  // Disable SSE3 _mm_hadd_pd that is extremely slow on all existing Intel's architectures
  // (from Nehalem to Haswell)
// #ifdef EIGEN_VECTORIZE_SSE3
//   return pfirst<Packet2d>(_mm_hadd_pd(a, a));
// #else
  return pfirst<Packet2d>(_mm_add_sd(a, _mm_unpackhi_pd(a,a)));
// #endif
}

#ifdef EIGEN_VECTORIZE_SSSE3
template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i tmp0 = _mm_hadd_epi32(a,a);
  return pfirst<Packet4i>(_mm_hadd_epi32(tmp0,tmp0));
}

#else
template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i tmp = _mm_add_epi32(a, _mm_unpackhi_epi64(a,a));
  return pfirst(tmp) + pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1));
}
#endif

template<> EIGEN_STRONG_INLINE bool predux<Packet16b>(const Packet16b& a) {
  Packet4i tmp = _mm_or_si128(a, _mm_unpackhi_epi64(a,a));
  return (pfirst(tmp) != 0) || (pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1)) != 0);
}

// Other reduction functions:


// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_mul_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_mul_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_mul_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., reusing pmul is very slow !)
  // TODO try to call _mm_mul_epu32 directly
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return  (aux[0] * aux[1]) * (aux[2] * aux[3]);
}

template<> EIGEN_STRONG_INLINE bool predux_mul<Packet16b>(const Packet16b& a) {
  Packet4i tmp = _mm_and_si128(a, _mm_unpackhi_epi64(a,a));
  return ((pfirst<Packet4i>(tmp) == 0x01010101) &&
          (pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1)) == 0x01010101));
}

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_min_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_min_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_min_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  Packet4i tmp = _mm_min_epi32(a, _mm_shuffle_epi32(a, _MM_SHUFFLE(0,0,3,2)));
  return pfirst<Packet4i>(_mm_min_epi32(tmp,_mm_shuffle_epi32(tmp, 1)));
#else
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., it does not like using std::min after the pstore !!)
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  int aux0 = aux[0]<aux[1] ? aux[0] : aux[1];
  int aux2 = aux[2]<aux[3] ? aux[2] : aux[3];
  return aux0<aux2 ? aux0 : aux2;
#endif // EIGEN_VECTORIZE_SSE4_1
}

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_max_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_max_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_max_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  Packet4i tmp = _mm_max_epi32(a, _mm_shuffle_epi32(a, _MM_SHUFFLE(0,0,3,2)));
  return pfirst<Packet4i>(_mm_max_epi32(tmp,_mm_shuffle_epi32(tmp, 1)));
#else
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., it does not like using std::min after the pstore !!)
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  int aux0 = aux[0]>aux[1] ? aux[0] : aux[1];
  int aux2 = aux[2]>aux[3] ? aux[2] : aux[3];
  return aux0>aux2 ? aux0 : aux2;
#endif // EIGEN_VECTORIZE_SSE4_1
}

// not needed yet
// template<> EIGEN_STRONG_INLINE bool predux_all(const Packet4f& x)
// {
//   return _mm_movemask_ps(x) == 0xF;
// }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  return _mm_movemask_ps(x) != 0x0;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  _MM_TRANSPOSE4_PS(kernel.packet[0], kernel.packet[1], kernel.packet[2], kernel.packet[3]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  __m128d tmp = _mm_unpackhi_pd(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = _mm_unpacklo_pd(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = tmp;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  __m128i T0 = _mm_unpacklo_epi32(kernel.packet[0], kernel.packet[1]);
  __m128i T1 = _mm_unpacklo_epi32(kernel.packet[2], kernel.packet[3]);
  __m128i T2 = _mm_unpackhi_epi32(kernel.packet[0], kernel.packet[1]);
  __m128i T3 = _mm_unpackhi_epi32(kernel.packet[2], kernel.packet[3]);

  kernel.packet[0] = _mm_unpacklo_epi64(T0, T1);
  kernel.packet[1] = _mm_unpackhi_epi64(T0, T1);
  kernel.packet[2] = _mm_unpacklo_epi64(T2, T3);
  kernel.packet[3] = _mm_unpackhi_epi64(T2, T3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16b,4>& kernel) {
  __m128i T0 =  _mm_unpacklo_epi8(kernel.packet[0], kernel.packet[1]);
  __m128i T1 =  _mm_unpackhi_epi8(kernel.packet[0], kernel.packet[1]);
  __m128i T2 =  _mm_unpacklo_epi8(kernel.packet[2], kernel.packet[3]);
  __m128i T3 =  _mm_unpackhi_epi8(kernel.packet[2], kernel.packet[3]);
  kernel.packet[0] = _mm_unpacklo_epi16(T0, T2);
  kernel.packet[1] = _mm_unpackhi_epi16(T0, T2);
  kernel.packet[2] = _mm_unpacklo_epi16(T1, T3);
  kernel.packet[3] = _mm_unpackhi_epi16(T1, T3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16b,16>& kernel) {
  // If we number the elements in the input thus:
  // kernel.packet[ 0] = {00, 01, 02, 03, 04, 05, 06, 07, 08, 09, 0a, 0b, 0c, 0d, 0e, 0f}
  // kernel.packet[ 1] = {10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 1a, 1b, 1c, 1d, 1e, 1f}
  // ...
  // kernel.packet[15] = {f0, f1, f2, f3, f4, f5, f6, f7, f8, f9, fa, fb, fc, fd, fe, ff},
  //
  // the desired output is:
  // kernel.packet[ 0] = {00, 10, 20, 30, 40, 50, 60, 70, 80, 90, a0, b0, c0, d0, e0, f0}
  // kernel.packet[ 1] = {01, 11, 21, 31, 41, 51, 61, 71, 81, 91, a1, b1, c1, d1, e1, f1}
  // ...
  // kernel.packet[15] = {0f, 1f, 2f, 3f, 4f, 5f, 6f, 7f, 8f, 9f, af, bf, cf, df, ef, ff},
  __m128i t0 =  _mm_unpacklo_epi8(kernel.packet[0], kernel.packet[1]); // 00 10 01 11 02 12 03 13 04 14 05 15 06 16 07 17
  __m128i t1 =  _mm_unpackhi_epi8(kernel.packet[0], kernel.packet[1]); // 08 18 09 19 0a 1a 0b 1b 0c 1c 0d 1d 0e 1e 0f 1f
  __m128i t2 =  _mm_unpacklo_epi8(kernel.packet[2], kernel.packet[3]); // 20 30 21 31 22 32 ...                     27 37
  __m128i t3 =  _mm_unpackhi_epi8(kernel.packet[2], kernel.packet[3]); // 28 38 29 39 2a 3a ...                     2f 3f
  __m128i t4 =  _mm_unpacklo_epi8(kernel.packet[4], kernel.packet[5]); // 40 50 41 51 42 52                         47 57
  __m128i t5 =  _mm_unpackhi_epi8(kernel.packet[4], kernel.packet[5]); // 48 58 49 59 4a 5a
  __m128i t6 =  _mm_unpacklo_epi8(kernel.packet[6], kernel.packet[7]);
  __m128i t7 =  _mm_unpackhi_epi8(kernel.packet[6], kernel.packet[7]);
  __m128i t8 =  _mm_unpacklo_epi8(kernel.packet[8], kernel.packet[9]);
  __m128i t9 =  _mm_unpackhi_epi8(kernel.packet[8], kernel.packet[9]);
  __m128i ta =  _mm_unpacklo_epi8(kernel.packet[10], kernel.packet[11]);
  __m128i tb =  _mm_unpackhi_epi8(kernel.packet[10], kernel.packet[11]);
  __m128i tc =  _mm_unpacklo_epi8(kernel.packet[12], kernel.packet[13]);
  __m128i td =  _mm_unpackhi_epi8(kernel.packet[12], kernel.packet[13]);
  __m128i te =  _mm_unpacklo_epi8(kernel.packet[14], kernel.packet[15]);
  __m128i tf =  _mm_unpackhi_epi8(kernel.packet[14], kernel.packet[15]);

  __m128i s0 =  _mm_unpacklo_epi16(t0, t2); // 00 10 20 30 01 11 21 31 02 12 22 32 03 13 23 33
  __m128i s1 =  _mm_unpackhi_epi16(t0, t2); // 04 14 24 34
  __m128i s2 =  _mm_unpacklo_epi16(t1, t3); // 08 18 28 38 ...
  __m128i s3 =  _mm_unpackhi_epi16(t1, t3); // 0c 1c 2c 3c ...
  __m128i s4 =  _mm_unpacklo_epi16(t4, t6); // 40 50 60 70 41 51 61 71 42 52 62 72 43 53 63 73
  __m128i s5 =  _mm_unpackhi_epi16(t4, t6); // 44 54 64 74 ...
  __m128i s6 =  _mm_unpacklo_epi16(t5, t7);
  __m128i s7 =  _mm_unpackhi_epi16(t5, t7);
  __m128i s8 =  _mm_unpacklo_epi16(t8, ta);
  __m128i s9 =  _mm_unpackhi_epi16(t8, ta);
  __m128i sa =  _mm_unpacklo_epi16(t9, tb);
  __m128i sb =  _mm_unpackhi_epi16(t9, tb);
  __m128i sc =  _mm_unpacklo_epi16(tc, te);
  __m128i sd =  _mm_unpackhi_epi16(tc, te);
  __m128i se =  _mm_unpacklo_epi16(td, tf);
  __m128i sf =  _mm_unpackhi_epi16(td, tf);

  __m128i u0 =  _mm_unpacklo_epi32(s0, s4); // 00 10 20 30 40 50 60 70 01 11 21 31 41 51 61 71
  __m128i u1 =  _mm_unpackhi_epi32(s0, s4); // 02 12 22 32 42 52 62 72 03 13 23 33 43 53 63 73
  __m128i u2 =  _mm_unpacklo_epi32(s1, s5);
  __m128i u3 =  _mm_unpackhi_epi32(s1, s5);
  __m128i u4 =  _mm_unpacklo_epi32(s2, s6);
  __m128i u5 =  _mm_unpackhi_epi32(s2, s6);
  __m128i u6 =  _mm_unpacklo_epi32(s3, s7);
  __m128i u7 =  _mm_unpackhi_epi32(s3, s7);
  __m128i u8 =  _mm_unpacklo_epi32(s8, sc);
  __m128i u9 =  _mm_unpackhi_epi32(s8, sc);
  __m128i ua =  _mm_unpacklo_epi32(s9, sd);
  __m128i ub =  _mm_unpackhi_epi32(s9, sd);
  __m128i uc =  _mm_unpacklo_epi32(sa, se);
  __m128i ud =  _mm_unpackhi_epi32(sa, se);
  __m128i ue =  _mm_unpacklo_epi32(sb, sf);
  __m128i uf =  _mm_unpackhi_epi32(sb, sf);

  kernel.packet[0]  = _mm_unpacklo_epi64(u0, u8);
  kernel.packet[1]  = _mm_unpackhi_epi64(u0, u8);
  kernel.packet[2]  = _mm_unpacklo_epi64(u1, u9);
  kernel.packet[3]  = _mm_unpackhi_epi64(u1, u9);
  kernel.packet[4]  = _mm_unpacklo_epi64(u2, ua);
  kernel.packet[5]  = _mm_unpackhi_epi64(u2, ua);
  kernel.packet[6]  = _mm_unpacklo_epi64(u3, ub);
  kernel.packet[7]  = _mm_unpackhi_epi64(u3, ub);
  kernel.packet[8]  = _mm_unpacklo_epi64(u4, uc);
  kernel.packet[9]  = _mm_unpackhi_epi64(u4, uc);
  kernel.packet[10] = _mm_unpacklo_epi64(u5, ud);
  kernel.packet[11] = _mm_unpackhi_epi64(u5, ud);
  kernel.packet[12] = _mm_unpacklo_epi64(u6, ue);
  kernel.packet[13] = _mm_unpackhi_epi64(u6, ue);
  kernel.packet[14] = _mm_unpacklo_epi64(u7, uf);
  kernel.packet[15] = _mm_unpackhi_epi64(u7, uf);
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  const __m128i zero = _mm_setzero_si128();
  const __m128i select = _mm_set_epi32(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m128i false_mask = _mm_cmpeq_epi32(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_epi8(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_si128(_mm_andnot_si128(false_mask, thenPacket), _mm_and_si128(false_mask, elsePacket));
#endif
}
template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  const __m128 zero = _mm_setzero_ps();
  const __m128 select = _mm_set_ps(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m128 false_mask = _mm_cmpeq_ps(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_ps(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_ps(_mm_andnot_ps(false_mask, thenPacket), _mm_and_ps(false_mask, elsePacket));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  const __m128d zero = _mm_setzero_pd();
  const __m128d select = _mm_set_pd(ifPacket.select[1], ifPacket.select[0]);
  __m128d false_mask = _mm_cmpeq_pd(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_pd(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_pd(_mm_andnot_pd(false_mask, thenPacket), _mm_and_pd(false_mask, elsePacket));
#endif
}

// Scalar path for pmadd with FMA to ensure consistency with vectorized path.
#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE float pmadd(const float& a, const float& b, const float& c) {
  return ::fmaf(a,b,c);
}
template<> EIGEN_STRONG_INLINE double pmadd(const double& a, const double& b, const double& c) {
  return ::fma(a,b,c);
}
#endif


// Packet math for Eigen::half
// Disable the following code since it's broken on too many platforms / compilers.
//#elif defined(EIGEN_VECTORIZE_SSE) && (!EIGEN_ARCH_x86_64) && (!EIGEN_COMP_MSVC)
#if 0

typedef struct {
  __m64 x;
} Packet4h;


template<> struct is_arithmetic<Packet4h> { enum { value = true }; };

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet4h type;
  // There is no half-size packet for Packet4h.
  typedef Packet4h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0,
    HasSqrt = 0,
    HasRsqrt = 0,
    HasExp = 0,
    HasLog = 0,
    HasBlend = 0
  };
};


template<> struct unpacket_traits<Packet4h> { typedef Eigen::half type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4h half; };

template<> EIGEN_STRONG_INLINE Packet4h pset1<Packet4h>(const Eigen::half& from) {
  Packet4h result;
  result.x = _mm_set1_pi16(from.x);
  return result;
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4h>(const Packet4h& from) {
  return half_impl::raw_uint16_to_half(static_cast<unsigned short>(_mm_cvtsi64_si32(from.x)));
}

template<> EIGEN_STRONG_INLINE Packet4h pconj(const Packet4h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4h padd<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha + hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h psub<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha - hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pmul<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha * hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pdiv<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha / hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pload<Packet4h>(const Eigen::half* from) {
  Packet4h result;
  result.x = _mm_cvtsi64_m64(*reinterpret_cast<const __int64_t*>(from));
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h ploadu<Packet4h>(const Eigen::half* from) {
  Packet4h result;
  result.x = _mm_cvtsi64_m64(*reinterpret_cast<const __int64_t*>(from));
  return result;
}

template<> EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet4h& from) {
  __int64_t r = _mm_cvtm64_si64(from.x);
  *(reinterpret_cast<__int64_t*>(to)) = r;
}

template<> EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet4h& from) {
  __int64_t r = _mm_cvtm64_si64(from.x);
  *(reinterpret_cast<__int64_t*>(to)) = r;
}

template<> EIGEN_STRONG_INLINE Packet4h
ploadquad<Packet4h>(const Eigen::half* from) {
  return pset1<Packet4h>(*from);
}

template<> EIGEN_STRONG_INLINE Packet4h pgather<Eigen::half, Packet4h>(const Eigen::half* from, Index stride)
{
  Packet4h result;
  result.x = _mm_set_pi16(from[3*stride].x, from[2*stride].x, from[1*stride].x, from[0*stride].x);
  return result;
}

template<> EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4h>(Eigen::half* to, const Packet4h& from, Index stride)
{
  __int64_t a = _mm_cvtm64_si64(from.x);
  to[stride*0].x = static_cast<unsigned short>(a);
  to[stride*1].x = static_cast<unsigned short>(a >> 16);
  to[stride*2].x = static_cast<unsigned short>(a >> 32);
  to[stride*3].x = static_cast<unsigned short>(a >> 48);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet4h,4>& kernel) {
  __m64 T0 = _mm_unpacklo_pi16(kernel.packet[0].x, kernel.packet[1].x);
  __m64 T1 = _mm_unpacklo_pi16(kernel.packet[2].x, kernel.packet[3].x);
  __m64 T2 = _mm_unpackhi_pi16(kernel.packet[0].x, kernel.packet[1].x);
  __m64 T3 = _mm_unpackhi_pi16(kernel.packet[2].x, kernel.packet[3].x);

  kernel.packet[0].x = _mm_unpacklo_pi32(T0, T1);
  kernel.packet[1].x = _mm_unpackhi_pi32(T0, T1);
  kernel.packet[2].x = _mm_unpacklo_pi32(T2, T3);
  kernel.packet[3].x = _mm_unpackhi_pi32(T2, T3);
}

#endif


} // end namespace internal

} // end namespace Eigen

#if EIGEN_COMP_PGI && EIGEN_COMP_PGI < 1900
// PGI++ does not define the following intrinsics in C++ mode.
static inline __m128  _mm_castpd_ps   (__m128d x) { return reinterpret_cast<__m128&>(x);  }
static inline __m128i _mm_castpd_si128(__m128d x) { return reinterpret_cast<__m128i&>(x); }
static inline __m128d _mm_castps_pd   (__m128  x) { return reinterpret_cast<__m128d&>(x); }
static inline __m128i _mm_castps_si128(__m128  x) { return reinterpret_cast<__m128i&>(x); }
static inline __m128  _mm_castsi128_ps(__m128i x) { return reinterpret_cast<__m128&>(x);  }
static inline __m128d _mm_castsi128_pd(__m128i x) { return reinterpret_cast<__m128d&>(x); }
#endif

#endif // EIGEN_PACKET_MATH_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SSE/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_SSE_H
#define EIGEN_TYPE_CASTING_SSE_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_VECTORIZE_AVX
template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<double, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 2,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<float, double> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 2
  };
};
#endif

template<> EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return _mm_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return _mm_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet2d, Packet4f>(const Packet2d& a, const Packet2d& b) {
  return _mm_shuffle_ps(_mm_cvtpd_ps(a), _mm_cvtpd_ps(b), (1 << 2) | (1 << 6));
}

template<> EIGEN_STRONG_INLINE Packet2d pcast<Packet4f, Packet2d>(const Packet4f& a) {
  // Simply discard the second half of the input
  return _mm_cvtps_pd(a);
}

template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet4f>(const Packet4f& a) {
  return _mm_castps_si128(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f,Packet4i>(const Packet4i& a) {
  return _mm_castsi128_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d,Packet4i>(const Packet4i& a) {
  return _mm_castsi128_pd(a);
}

template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet2d>(const Packet2d& a) {
  return _mm_castpd_si128(a);
}

// Disable the following code since it's broken on too many platforms / compilers.
//#elif defined(EIGEN_VECTORIZE_SSE) && (!EIGEN_ARCH_x86_64) && (!EIGEN_COMP_MSVC)
#if 0

template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4h, Packet4f>(const Packet4h& a) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  Eigen::half h = raw_uint16_to_half(static_cast<unsigned short>(a64));
  float f1 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  float f2 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  float f3 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  float f4 = static_cast<float>(h);
  return _mm_set_ps(f4, f3, f2, f1);
}

template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4h pcast<Packet4f, Packet4h>(const Packet4f& a) {
  EIGEN_ALIGN16 float aux[4];
  pstore(aux, a);
  Eigen::half h0(aux[0]);
  Eigen::half h1(aux[1]);
  Eigen::half h2(aux[2]);
  Eigen::half h3(aux[3]);

  Packet4h result;
  result.x = _mm_set_pi16(h3.x, h2.x, h1.x, h0.x);
  return result;
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SVE/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_SVE_H
#define EIGEN_MATH_FUNCTIONS_SVE_H

namespace Eigen {
namespace internal {

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf pexp<PacketXf>(const PacketXf& x) {
  return pexp_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf plog<PacketXf>(const PacketXf& x) {
  return plog_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf psin<PacketXf>(const PacketXf& x) {
  return psin_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf pcos<PacketXf>(const PacketXf& x) {
  return pcos_float(x);
}

// Hyperbolic Tangent function.
template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf ptanh<PacketXf>(const PacketXf& x) {
  return internal::generic_fast_tanh_float(x);
}
}  // end namespace internal
}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SVE/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_SVE_H
#define EIGEN_PACKET_MATH_SVE_H

namespace Eigen
{
namespace internal
{
#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32

template <typename Scalar, int SVEVectorLength>
struct sve_packet_size_selector {
  enum { size = SVEVectorLength / (sizeof(Scalar) * CHAR_BIT) };
};

/********************************* int32 **************************************/
typedef svint32_t PacketXi __attribute__((arm_sve_vector_bits(EIGEN_ARM64_SVE_VL)));

template <>
struct packet_traits<numext::int32_t> : default_packet_traits {
  typedef PacketXi type;
  typedef PacketXi half;  // Half not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = sve_packet_size_selector<numext::int32_t, EIGEN_ARM64_SVE_VL>::size,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasReduxp = 0  // Not implemented in SVE
  };
};

template <>
struct unpacket_traits<PacketXi> {
  typedef numext::int32_t type;
  typedef PacketXi half;  // Half not yet implemented
  enum {
    size = sve_packet_size_selector<numext::int32_t, EIGEN_ARM64_SVE_VL>::size,
    alignment = Aligned64,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
EIGEN_STRONG_INLINE void prefetch<numext::int32_t>(const numext::int32_t* addr)
{
  svprfw(svptrue_b32(), addr, SV_PLDL1KEEP);
}

template <>
EIGEN_STRONG_INLINE PacketXi pset1<PacketXi>(const numext::int32_t& from)
{
  return svdup_n_s32(from);
}

template <>
EIGEN_STRONG_INLINE PacketXi plset<PacketXi>(const numext::int32_t& a)
{
  numext::int32_t c[packet_traits<numext::int32_t>::size];
  for (int i = 0; i < packet_traits<numext::int32_t>::size; i++) c[i] = i;
  return svadd_s32_z(svptrue_b32(), pset1<PacketXi>(a), svld1_s32(svptrue_b32(), c));
}

template <>
EIGEN_STRONG_INLINE PacketXi padd<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svadd_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi psub<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svsub_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pnegate(const PacketXi& a)
{
  return svneg_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pconj(const PacketXi& a)
{
  return a;
}

template <>
EIGEN_STRONG_INLINE PacketXi pmul<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmul_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pdiv<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdiv_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmadd(const PacketXi& a, const PacketXi& b, const PacketXi& c)
{
  return svmla_s32_z(svptrue_b32(), c, a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmin<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmin_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmax<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmax_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_le<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmplt_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_lt<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmplt_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_eq<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmpeq_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi ptrue<PacketXi>(const PacketXi& /*a*/)
{
  return svdup_n_s32_z(svptrue_b32(), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pzero<PacketXi>(const PacketXi& /*a*/)
{
  return svdup_n_s32_z(svptrue_b32(), 0);
}

template <>
EIGEN_STRONG_INLINE PacketXi pand<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svand_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi por<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svorr_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pxor<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return sveor_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pandnot<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svbic_s32_z(svptrue_b32(), a, b);
}

template <int N>
EIGEN_STRONG_INLINE PacketXi parithmetic_shift_right(PacketXi a)
{
  return svasrd_n_s32_z(svptrue_b32(), a, N);
}

template <int N>
EIGEN_STRONG_INLINE PacketXi plogical_shift_right(PacketXi a)
{
  return svreinterpret_s32_u32(svlsr_u32_z(svptrue_b32(), svreinterpret_u32_s32(a), svdup_n_u32_z(svptrue_b32(), N)));
}

template <int N>
EIGEN_STRONG_INLINE PacketXi plogical_shift_left(PacketXi a)
{
  return svlsl_s32_z(svptrue_b32(), a, svdup_n_u32_z(svptrue_b32(), N));
}

template <>
EIGEN_STRONG_INLINE PacketXi pload<PacketXi>(const numext::int32_t* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD return svld1_s32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploadu<PacketXi>(const numext::int32_t* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD return svld1_s32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploaddup<PacketXi>(const numext::int32_t* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  return svld1_gather_u32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploadquad<PacketXi>(const numext::int32_t* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a0, a0, a1, a1, a1, a1, ...}
  return svld1_gather_u32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE void pstore<numext::int32_t>(numext::int32_t* to, const PacketXi& from)
{
  EIGEN_DEBUG_ALIGNED_STORE svst1_s32(svptrue_b32(), to, from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<numext::int32_t>(numext::int32_t* to, const PacketXi& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE svst1_s32(svptrue_b32(), to, from);
}

template <>
EIGEN_DEVICE_FUNC inline PacketXi pgather<numext::int32_t, PacketXi>(const numext::int32_t* from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  return svld1_gather_s32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<numext::int32_t, PacketXi>(numext::int32_t* to, const PacketXi& from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  svst1_scatter_s32index_s32(svptrue_b32(), to, indices, from);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t pfirst<PacketXi>(const PacketXi& a)
{
  // svlasta returns the first element if all predicate bits are 0
  return svlasta_s32(svpfalse_b(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi preverse(const PacketXi& a)
{
  return svrev_s32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pabs(const PacketXi& a)
{
  return svabs_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux<PacketXi>(const PacketXi& a)
{
  return static_cast<numext::int32_t>(svaddv_s32(svptrue_b32(), a));
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_mul<PacketXi>(const PacketXi& a)
{
  EIGEN_STATIC_ASSERT((EIGEN_ARM64_SVE_VL % 128 == 0),
                      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT);

  // Multiply the vector by its reverse
  svint32_t prod = svmul_s32_z(svptrue_b32(), a, svrev_s32(a));
  svint32_t half_prod;

  // Extract the high half of the vector. Depending on the VL more reductions need to be done
  if (EIGEN_ARM64_SVE_VL >= 2048) {
    half_prod = svtbl_s32(prod, svindex_u32(32, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 1024) {
    half_prod = svtbl_s32(prod, svindex_u32(16, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 512) {
    half_prod = svtbl_s32(prod, svindex_u32(8, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 256) {
    half_prod = svtbl_s32(prod, svindex_u32(4, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  // Last reduction
  half_prod = svtbl_s32(prod, svindex_u32(2, 1));
  prod = svmul_s32_z(svptrue_b32(), prod, half_prod);

  // The reduction is done to the first element.
  return pfirst<PacketXi>(prod);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_min<PacketXi>(const PacketXi& a)
{
  return svminv_s32(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_max<PacketXi>(const PacketXi& a)
{
  return svmaxv_s32(svptrue_b32(), a);
}

template <int N>
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<PacketXi, N>& kernel) {
  int buffer[packet_traits<numext::int32_t>::size * N] = {0};
  int i = 0;

  PacketXi stride_index = svindex_s32(0, N);

  for (i = 0; i < N; i++) {
    svst1_scatter_s32index_s32(svptrue_b32(), buffer + i, stride_index, kernel.packet[i]);
  }
  for (i = 0; i < N; i++) {
    kernel.packet[i] = svld1_s32(svptrue_b32(), buffer + i * packet_traits<numext::int32_t>::size);
  }
}

/********************************* float32 ************************************/

typedef svfloat32_t PacketXf __attribute__((arm_sve_vector_bits(EIGEN_ARM64_SVE_VL)));

template <>
struct packet_traits<float> : default_packet_traits {
  typedef PacketXf type;
  typedef PacketXf half;

  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = sve_packet_size_selector<float, EIGEN_ARM64_SVE_VL>::size,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasReduxp = 0,  // Not implemented in SVE

    HasDiv = 1,
    HasFloor = 1,

    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH
  };
};

template <>
struct unpacket_traits<PacketXf> {
  typedef float type;
  typedef PacketXf half;  // Half not yet implemented
  typedef PacketXi integer_packet;

  enum {
    size = sve_packet_size_selector<float, EIGEN_ARM64_SVE_VL>::size,
    alignment = Aligned64,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
EIGEN_STRONG_INLINE PacketXf pset1<PacketXf>(const float& from)
{
  return svdup_n_f32(from);
}

template <>
EIGEN_STRONG_INLINE PacketXf pset1frombits<PacketXf>(numext::uint32_t from)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svptrue_b32(), from));
}

template <>
EIGEN_STRONG_INLINE PacketXf plset<PacketXf>(const float& a)
{
  float c[packet_traits<float>::size];
  for (int i = 0; i < packet_traits<float>::size; i++) c[i] = i;
  return svadd_f32_z(svptrue_b32(), pset1<PacketXf>(a), svld1_f32(svptrue_b32(), c));
}

template <>
EIGEN_STRONG_INLINE PacketXf padd<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svadd_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf psub<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svsub_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pnegate(const PacketXf& a)
{
  return svneg_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf pconj(const PacketXf& a)
{
  return a;
}

template <>
EIGEN_STRONG_INLINE PacketXf pmul<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmul_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pdiv<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svdiv_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmadd(const PacketXf& a, const PacketXf& b, const PacketXf& c)
{
  return svmla_f32_z(svptrue_b32(), c, a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmin_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PropagateNaN, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return pmin<PacketXf>(a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PropagateNumbers, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svminnm_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmax_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PropagateNaN, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return pmax<PacketXf>(a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PropagateNumbers, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmaxnm_f32_z(svptrue_b32(), a, b);
}

// Float comparisons in SVE return svbool (predicate). Use svdup to set active
// lanes to 1 (0xffffffffu) and inactive lanes to 0.
template <>
EIGEN_STRONG_INLINE PacketXf pcmp_le<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmplt_f32(svptrue_b32(), a, b), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pcmp_lt<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmplt_f32(svptrue_b32(), a, b), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pcmp_eq<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmpeq_f32(svptrue_b32(), a, b), 0xffffffffu));
}

// Do a predicate inverse (svnot_b_z) on the predicate resulted from the
// greater/equal comparison (svcmpge_f32). Then fill a float vector with the
// active elements.
template <>
EIGEN_STRONG_INLINE PacketXf pcmp_lt_or_nan<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svnot_b_z(svptrue_b32(), svcmpge_f32(svptrue_b32(), a, b)), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pfloor<PacketXf>(const PacketXf& a)
{
  return svrintm_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf ptrue<PacketXf>(const PacketXf& /*a*/)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svptrue_b32(), 0xffffffffu));
}

// Logical Operations are not supported for float, so reinterpret casts
template <>
EIGEN_STRONG_INLINE PacketXf pand<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svand_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf por<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svorr_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pxor<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(sveor_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pandnot<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svbic_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pload<PacketXf>(const float* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD return svld1_f32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploadu<PacketXf>(const float* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD return svld1_f32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploaddup<PacketXf>(const float* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  return svld1_gather_u32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploadquad<PacketXf>(const float* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a0, a0, a1, a1, a1, a1, ...}
  return svld1_gather_u32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const PacketXf& from)
{
  EIGEN_DEBUG_ALIGNED_STORE svst1_f32(svptrue_b32(), to, from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const PacketXf& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE svst1_f32(svptrue_b32(), to, from);
}

template <>
EIGEN_DEVICE_FUNC inline PacketXf pgather<float, PacketXf>(const float* from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  return svld1_gather_s32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, PacketXf>(float* to, const PacketXf& from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  svst1_scatter_s32index_f32(svptrue_b32(), to, indices, from);
}

template <>
EIGEN_STRONG_INLINE float pfirst<PacketXf>(const PacketXf& a)
{
  // svlasta returns the first element if all predicate bits are 0
  return svlasta_f32(svpfalse_b(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf preverse(const PacketXf& a)
{
  return svrev_f32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXf pabs(const PacketXf& a)
{
  return svabs_f32_z(svptrue_b32(), a);
}

// TODO(tellenbach): Should this go into MathFunctions.h? If so, change for 
// all vector extensions and the generic version.
template <>
EIGEN_STRONG_INLINE PacketXf pfrexp<PacketXf>(const PacketXf& a, PacketXf& exponent)
{
  return pfrexp_generic(a, exponent);
}

template <>
EIGEN_STRONG_INLINE float predux<PacketXf>(const PacketXf& a)
{
  return svaddv_f32(svptrue_b32(), a);
}

// Other reduction functions:
// mul
// Only works for SVE Vls multiple of 128
template <>
EIGEN_STRONG_INLINE float predux_mul<PacketXf>(const PacketXf& a)
{
  EIGEN_STATIC_ASSERT((EIGEN_ARM64_SVE_VL % 128 == 0),
                      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT);
  // Multiply the vector by its reverse
  svfloat32_t prod = svmul_f32_z(svptrue_b32(), a, svrev_f32(a));
  svfloat32_t half_prod;

  // Extract the high half of the vector. Depending on the VL more reductions need to be done
  if (EIGEN_ARM64_SVE_VL >= 2048) {
    half_prod = svtbl_f32(prod, svindex_u32(32, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 1024) {
    half_prod = svtbl_f32(prod, svindex_u32(16, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 512) {
    half_prod = svtbl_f32(prod, svindex_u32(8, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 256) {
    half_prod = svtbl_f32(prod, svindex_u32(4, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  // Last reduction
  half_prod = svtbl_f32(prod, svindex_u32(2, 1));
  prod = svmul_f32_z(svptrue_b32(), prod, half_prod);

  // The reduction is done to the first element.
  return pfirst<PacketXf>(prod);
}

template <>
EIGEN_STRONG_INLINE float predux_min<PacketXf>(const PacketXf& a)
{
  return svminv_f32(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE float predux_max<PacketXf>(const PacketXf& a)
{
  return svmaxv_f32(svptrue_b32(), a);
}

template<int N>
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<PacketXf, N>& kernel)
{
  float buffer[packet_traits<float>::size * N] = {0};
  int i = 0;

  PacketXi stride_index = svindex_s32(0, N);

  for (i = 0; i < N; i++) {
    svst1_scatter_s32index_f32(svptrue_b32(), buffer + i, stride_index, kernel.packet[i]);
  }

  for (i = 0; i < N; i++) {
    kernel.packet[i] = svld1_f32(svptrue_b32(), buffer + i * packet_traits<float>::size);
  }
}

template<>
EIGEN_STRONG_INLINE PacketXf pldexp<PacketXf>(const PacketXf& a, const PacketXf& exponent)
{
  return pldexp_generic(a, exponent);
}

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_PACKET_MATH_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SVE/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_SVE_H
#define EIGEN_TYPE_CASTING_SVE_H

namespace Eigen {
namespace internal {

template <>
struct type_casting_traits<float, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
struct type_casting_traits<numext::int32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_STRONG_INLINE PacketXf pcast<PacketXi, PacketXf>(const PacketXi& a) {
  return svcvt_f32_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcast<PacketXf, PacketXi>(const PacketXf& a) {
  return svcvt_s32_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf preinterpret<PacketXf, PacketXi>(const PacketXi& a) {
  return svreinterpret_f32_s32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXi preinterpret<PacketXi, PacketXf>(const PacketXf& a) {
  return svreinterpret_s32_f32(a);
}

}  // namespace internal
}  // namespace Eigen

#endif // EIGEN_TYPE_CASTING_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/InteropHeaders.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * InteropHeaders.h
 *
 * \brief:
 *  InteropHeaders
 *
 *****************************************************************/

#ifndef EIGEN_INTEROP_HEADERS_SYCL_H
#define EIGEN_INTEROP_HEADERS_SYCL_H

namespace Eigen {

#if !defined(EIGEN_DONT_VECTORIZE_SYCL)

namespace internal {

template <int has_blend, int lengths>
struct sycl_packet_traits : default_packet_traits {
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = lengths,
    HasHalfPacket = 0,
    HasDiv = 1,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasSin = 1,
    HasCos = 1,
    HasTan = 1,
    HasASin = 1,
    HasACos = 1,
    HasATan = 1,
    HasSinh = 1,
    HasCosh = 1,
    HasTanh = 1,
    HasLGamma = 0,
    HasDiGamma = 0,
    HasZeta = 0,
    HasPolygamma = 0,
    HasErf = 0,
    HasErfc = 0,
    HasNdtri = 0,
    HasIGamma = 0,
    HasIGammac = 0,
    HasBetaInc = 0,
    HasBlend = has_blend,
    // This flag is used to indicate whether packet comparison is supported.
    // pcmp_eq, pcmp_lt and pcmp_le should be defined for it to be true.
    HasCmp = 1,
    HasMax = 1,
    HasMin = 1,
    HasMul = 1,
    HasAdd = 1,
    HasFloor = 1,
    HasRound = 1,
    HasRint = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasCeil = 1,
  };
};

#ifdef SYCL_DEVICE_ONLY
#define SYCL_PACKET_TRAITS(packet_type, has_blend, unpacket_type, lengths) \
  template <>                                                              \
  struct packet_traits<unpacket_type>                                      \
      : sycl_packet_traits<has_blend, lengths> {                           \
    typedef packet_type type;                                              \
    typedef packet_type half;                                              \
  };

SYCL_PACKET_TRAITS(cl::sycl::cl_float4, 1, float, 4)
SYCL_PACKET_TRAITS(cl::sycl::cl_float4, 1, const float, 4)
SYCL_PACKET_TRAITS(cl::sycl::cl_double2, 0, double, 2)
SYCL_PACKET_TRAITS(cl::sycl::cl_double2, 0, const double, 2)
#undef SYCL_PACKET_TRAITS

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#define SYCL_ARITHMETIC(packet_type)  \
  template <>                         \
  struct is_arithmetic<packet_type> { \
    enum { value = true };            \
  };
SYCL_ARITHMETIC(cl::sycl::cl_float4)
SYCL_ARITHMETIC(cl::sycl::cl_double2)
#undef SYCL_ARITHMETIC

#define SYCL_UNPACKET_TRAITS(packet_type, unpacket_type, lengths)        \
  template <>                                                            \
  struct unpacket_traits<packet_type> {                                  \
    typedef unpacket_type type;                                          \
    enum { size = lengths, vectorizable = true, alignment = Aligned16 }; \
    typedef packet_type half;                                            \
  };
SYCL_UNPACKET_TRAITS(cl::sycl::cl_float4, float, 4)
SYCL_UNPACKET_TRAITS(cl::sycl::cl_double2, double, 2)

#undef SYCL_UNPACKET_TRAITS
#endif

}  // end namespace internal

#endif

namespace TensorSycl {
namespace internal {

template <typename PacketReturnType, int PacketSize>
struct PacketWrapper;
// This function should never get called on the device
#ifndef SYCL_DEVICE_ONLY
template <typename PacketReturnType, int PacketSize>
struct PacketWrapper {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC static Scalar scalarize(Index, PacketReturnType &) {
    eigen_assert(false && "THERE IS NO PACKETIZE VERSION FOR  THE CHOSEN TYPE");
    abort();
  }
  EIGEN_DEVICE_FUNC static PacketReturnType convert_to_packet_type(Scalar in,
                                                                   Scalar) {
    return ::Eigen::internal::template plset<PacketReturnType>(in);
  }
  EIGEN_DEVICE_FUNC static void set_packet(PacketReturnType, Scalar *) {
    eigen_assert(false && "THERE IS NO PACKETIZE VERSION FOR  THE CHOSEN TYPE");
    abort();
  }
};

#elif defined(SYCL_DEVICE_ONLY)
template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 4> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index index, PacketReturnType &in) {
    switch (index) {
      case 0:
        return in.x();
      case 1:
        return in.y();
      case 2:
        return in.z();
      case 3:
        return in.w();
      default:
      //INDEX MUST BE BETWEEN 0 and 3.There is no abort function in SYCL kernel. so we cannot use abort here. 
      // The code will never reach here
      __builtin_unreachable();
    }
    __builtin_unreachable();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(
      Scalar in, Scalar other) {
    return PacketReturnType(in, other, other, other);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = PacketReturnType(rhs[0], rhs[1], rhs[2], rhs[3]);
  }
};

template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 1> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index, PacketReturnType &in) {
    return in;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(Scalar in,
                                                                   Scalar) {
    return PacketReturnType(in);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = rhs[0];
  }
};

template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 2> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index index, PacketReturnType &in) {
    switch (index) {
      case 0:
        return in.x();
      case 1:
        return in.y();
      default:
        //INDEX MUST BE BETWEEN 0 and 1.There is no abort function in SYCL kernel. so we cannot use abort here. 
      // The code will never reach here
        __builtin_unreachable();
    }
    __builtin_unreachable();
  }
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(
      Scalar in, Scalar other) {
    return PacketReturnType(in, other);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = PacketReturnType(rhs[0], rhs[1]);
  }
};

#endif

}  // end namespace internal
}  // end namespace TensorSycl
}  // end namespace Eigen

#endif  // EIGEN_INTEROP_HEADERS_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * MathFunctions.h
 *
 * \brief:
 *  MathFunctions
 *
 *****************************************************************/

#ifndef EIGEN_MATH_FUNCTIONS_SYCL_H
#define EIGEN_MATH_FUNCTIONS_SYCL_H
namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(SYCL_DEVICE_ONLY)
#define SYCL_PLOG(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::log(a);                                           \
  }

SYCL_PLOG(cl::sycl::cl_float4)
SYCL_PLOG(cl::sycl::cl_double2)
#undef SYCL_PLOG

#define SYCL_PLOG1P(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog1p<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::log1p(a);                                           \
  }

SYCL_PLOG1P(cl::sycl::cl_float4)
SYCL_PLOG1P(cl::sycl::cl_double2)
#undef SYCL_PLOG1P

#define SYCL_PLOG10(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog10<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::log10(a);                                           \
  }

SYCL_PLOG10(cl::sycl::cl_float4)
SYCL_PLOG10(cl::sycl::cl_double2)
#undef SYCL_PLOG10

#define SYCL_PEXP(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pexp<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::exp(a);                                           \
  }

SYCL_PEXP(cl::sycl::cl_float4)
SYCL_PEXP(cl::sycl::cl_float)
SYCL_PEXP(cl::sycl::cl_double2)
#undef SYCL_PEXP

#define SYCL_PEXPM1(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pexpm1<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::expm1(a);                                           \
  }

SYCL_PEXPM1(cl::sycl::cl_float4)
SYCL_PEXPM1(cl::sycl::cl_double2)
#undef SYCL_PEXPM1

#define SYCL_PSQRT(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psqrt<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::sqrt(a);                                           \
  }

SYCL_PSQRT(cl::sycl::cl_float4)
SYCL_PSQRT(cl::sycl::cl_double2)
#undef SYCL_PSQRT

#define SYCL_PRSQRT(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type prsqrt<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::rsqrt(a);                                           \
  }

SYCL_PRSQRT(cl::sycl::cl_float4)
SYCL_PRSQRT(cl::sycl::cl_double2)
#undef SYCL_PRSQRT

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PSIN(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psin<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::sin(a);                                           \
  }

SYCL_PSIN(cl::sycl::cl_float4)
SYCL_PSIN(cl::sycl::cl_double2)
#undef SYCL_PSIN

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PCOS(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pcos<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::cos(a);                                           \
  }

SYCL_PCOS(cl::sycl::cl_float4)
SYCL_PCOS(cl::sycl::cl_double2)
#undef SYCL_PCOS

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PTAN(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ptan<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::tan(a);                                           \
  }

SYCL_PTAN(cl::sycl::cl_float4)
SYCL_PTAN(cl::sycl::cl_double2)
#undef SYCL_PTAN

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PASIN(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pasin<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::asin(a);                                           \
  }

SYCL_PASIN(cl::sycl::cl_float4)
SYCL_PASIN(cl::sycl::cl_double2)
#undef SYCL_PASIN

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PACOS(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pacos<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::acos(a);                                           \
  }

SYCL_PACOS(cl::sycl::cl_float4)
SYCL_PACOS(cl::sycl::cl_double2)
#undef SYCL_PACOS

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PATAN(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type patan<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::atan(a);                                           \
  }

SYCL_PATAN(cl::sycl::cl_float4)
SYCL_PATAN(cl::sycl::cl_double2)
#undef SYCL_PATAN

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PSINH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psinh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::sinh(a);                                           \
  }

SYCL_PSINH(cl::sycl::cl_float4)
SYCL_PSINH(cl::sycl::cl_double2)
#undef SYCL_PSINH

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PCOSH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pcosh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::cosh(a);                                           \
  }

SYCL_PCOSH(cl::sycl::cl_float4)
SYCL_PCOSH(cl::sycl::cl_double2)
#undef SYCL_PCOSH

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PTANH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ptanh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::tanh(a);                                           \
  }

SYCL_PTANH(cl::sycl::cl_float4)
SYCL_PTANH(cl::sycl::cl_double2)
#undef SYCL_PTANH

#define SYCL_PCEIL(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pceil<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::ceil(a);                                           \
  }

SYCL_PCEIL(cl::sycl::cl_float4)
SYCL_PCEIL(cl::sycl::cl_double2)
#undef SYCL_PCEIL

#define SYCL_PROUND(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pround<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::round(a);                                           \
  }

SYCL_PROUND(cl::sycl::cl_float4)
SYCL_PROUND(cl::sycl::cl_double2)
#undef SYCL_PROUND

#define SYCL_PRINT(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type print<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::rint(a);                                           \
  }

SYCL_PRINT(cl::sycl::cl_float4)
SYCL_PRINT(cl::sycl::cl_double2)
#undef SYCL_PRINT

#define SYCL_FLOOR(packet_type)                                          \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pfloor<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::floor(a);                                           \
  }

SYCL_FLOOR(cl::sycl::cl_float4)
SYCL_FLOOR(cl::sycl::cl_double2)
#undef SYCL_FLOOR

#define SYCL_PMIN(packet_type, expr)                                   \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pmin<packet_type>( \
      const packet_type& a, const packet_type& b) {                    \
    return expr;                                                       \
  }

SYCL_PMIN(cl::sycl::cl_float4, cl::sycl::fmin(a, b))
SYCL_PMIN(cl::sycl::cl_double2, cl::sycl::fmin(a, b))
#undef SYCL_PMIN

#define SYCL_PMAX(packet_type, expr)                                   \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pmax<packet_type>( \
      const packet_type& a, const packet_type& b) {                    \
    return expr;                                                       \
  }

SYCL_PMAX(cl::sycl::cl_float4, cl::sycl::fmax(a, b))
SYCL_PMAX(cl::sycl::cl_double2, cl::sycl::fmax(a, b))
#undef SYCL_PMAX

#define SYCL_PLDEXP(packet_type)                                             \
  template <>                                                                \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pldexp(                  \
      const packet_type& a, const packet_type& exponent) {                   \
    return cl::sycl::ldexp(                                                  \
        a, exponent.template convert<cl::sycl::cl_int,                       \
                                     cl::sycl::rounding_mode::automatic>()); \
  }

SYCL_PLDEXP(cl::sycl::cl_float4)
SYCL_PLDEXP(cl::sycl::cl_double2)
#undef SYCL_PLDEXP

#endif
}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * PacketMath.h
 *
 * \brief:
 *  PacketMath
 *
 *****************************************************************/

#ifndef EIGEN_PACKET_MATH_SYCL_H
#define EIGEN_PACKET_MATH_SYCL_H
#include <type_traits>
namespace Eigen {

namespace internal {
#ifdef SYCL_DEVICE_ONLY

#define SYCL_PLOADT_RO(address_space_target)                                 \
  template <typename packet_type, int Alignment>                             \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type ploadt_ro(               \
      typename cl::sycl::multi_ptr<                                          \
          const typename unpacket_traits<packet_type>::type,                 \
          cl::sycl::access::address_space::address_space_target>::pointer_t  \
          from) {                                                            \
    typedef typename unpacket_traits<packet_type>::type scalar;              \
    typedef cl::sycl::multi_ptr<                                             \
        scalar, cl::sycl::access::address_space::address_space_target>       \
        multi_ptr;                                                           \
    auto res = packet_type(                                                  \
        static_cast<typename unpacket_traits<packet_type>::type>(0));        \
    res.load(0, multi_ptr(const_cast<typename multi_ptr::pointer_t>(from))); \
    return res;                                                              \
  }

SYCL_PLOADT_RO(global_space)
SYCL_PLOADT_RO(local_space)
#undef SYCL_PLOADT_RO
#endif

template <typename packet_type, int Alignment, typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type
ploadt_ro(const Eigen::TensorSycl::internal::RangeAccess<
          cl::sycl::access::mode::read_write, T>& from) {
  return ploadt_ro<packet_type, Alignment>(from.get_pointer());
}

#ifdef SYCL_DEVICE_ONLY
#define SYCL_PLOAD(address_space_target, Alignment, AlignedType)            \
  template <typename packet_type>                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##AlignedType(     \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    return ploadt_ro<packet_type, Alignment>(from);                         \
  }

// global space
SYCL_PLOAD(global_space, Unaligned, u)
SYCL_PLOAD(global_space, Aligned, )
// local space
SYCL_PLOAD(local_space, Unaligned, u)
SYCL_PLOAD(local_space, Aligned, )

#undef SYCL_PLOAD
#endif

#define SYCL_PLOAD(Alignment, AlignedType)                              \
  template <typename packet_type>                                       \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##AlignedType( \
      const Eigen::TensorSycl::internal::RangeAccess<                   \
          cl::sycl::access::mode::read_write,                           \
          typename unpacket_traits<packet_type>::type>                  \
          from) {                                                       \
    return ploadt_ro<packet_type, Alignment>(from);                     \
  }
SYCL_PLOAD(Unaligned, u)
SYCL_PLOAD(Aligned, )
#undef SYCL_PLOAD

#ifdef SYCL_DEVICE_ONLY
/** \internal \returns a packet version of \a *from.
 * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
#define SYCL_PLOADT(address_space_target)                                   \
  template <typename packet_type, int Alignment>                            \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type ploadt(                 \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    if (Alignment >= unpacket_traits<packet_type>::alignment)               \
      return pload<packet_type>(from);                                      \
    else                                                                    \
      return ploadu<packet_type>(from);                                     \
  }

// global space
SYCL_PLOADT(global_space)
// local space
SYCL_PLOADT(local_space)
#undef SYCL_PLOADT
#endif

template <typename packet_type, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type
ploadt(const Eigen::TensorSycl::internal::RangeAccess<
       cl::sycl::access::mode::read_write,
       typename unpacket_traits<packet_type>::type>& from) {
  return ploadt<packet_type, Alignment>(from.get_pointer());
}
#ifdef SYCL_DEVICE_ONLY

// private_space
#define SYCL_PLOADT_RO_SPECIAL(packet_type, Alignment)                 \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type                    \
  ploadt_ro<packet_type, Alignment>(                                   \
      const typename unpacket_traits<packet_type>::type* from) {       \
    typedef typename unpacket_traits<packet_type>::type scalar;        \
    auto res = packet_type(static_cast<scalar>(0));                    \
    res.template load<cl::sycl::access::address_space::private_space>( \
        0, const_cast<scalar*>(from));                                 \
    return res;                                                        \
  }

SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_float4, Aligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_double2, Aligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_float4, Unaligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_double2, Unaligned)

#define SYCL_PLOAD_SPECIAL(packet_type, alignment_type)                    \
  template <>                                                              \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##alignment_type( \
      const typename unpacket_traits<packet_type>::type* from) {           \
    typedef typename unpacket_traits<packet_type>::type scalar;            \
    auto res = packet_type(static_cast<scalar>(0));                        \
    res.template load<cl::sycl::access::address_space::private_space>(     \
        0, const_cast<scalar*>(from));                                     \
    return res;                                                            \
  }
SYCL_PLOAD_SPECIAL(cl::sycl::cl_float4, )
SYCL_PLOAD_SPECIAL(cl::sycl::cl_double2, )
SYCL_PLOAD_SPECIAL(cl::sycl::cl_float4, u)
SYCL_PLOAD_SPECIAL(cl::sycl::cl_double2, u)

#undef SYCL_PLOAD_SPECIAL

#define SYCL_PSTORE(scalar, packet_type, address_space_target, alignment)   \
  template <>                                                               \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstore##alignment(             \
      typename cl::sycl::multi_ptr<                                         \
          scalar,                                                           \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from) {                                            \
    typedef cl::sycl::multi_ptr<                                            \
        scalar, cl::sycl::access::address_space::address_space_target>      \
        multi_ptr;                                                          \
    from.store(0, multi_ptr(to));                                           \
  }

// global space
SYCL_PSTORE(float, cl::sycl::cl_float4, global_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, global_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, global_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, global_space, u)
SYCL_PSTORE(float, cl::sycl::cl_float4, local_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, local_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, local_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, local_space, u)

SYCL_PSTORE(float, cl::sycl::cl_float4, private_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, private_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, private_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, private_space, u)
#undef SYCL_PSTORE

#define SYCL_PSTORE_T(address_space_target)                                 \
  template <typename scalar, typename packet_type, int Alignment>           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(                       \
      typename cl::sycl::multi_ptr<                                         \
          scalar,                                                           \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from) {                                            \
    if (Alignment)                                                          \
      pstore(to, from);                                                     \
    else                                                                    \
      pstoreu(to, from);                                                    \
  }

SYCL_PSTORE_T(global_space)

SYCL_PSTORE_T(local_space)

#undef SYCL_PSTORE_T

#define SYCL_PSET1(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pset1<packet_type>( \
      const typename unpacket_traits<packet_type>::type& from) {        \
    return packet_type(from);                                           \
  }

// global space
SYCL_PSET1(cl::sycl::cl_float4)
SYCL_PSET1(cl::sycl::cl_double2)

#undef SYCL_PSET1

template <typename packet_type>
struct get_base_packet {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type
  get_ploaddup(sycl_multi_pointer) {}

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type
  get_pgather(sycl_multi_pointer, Index) {}
};

template <>
struct get_base_packet<cl::sycl::cl_float4> {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 get_ploaddup(
      sycl_multi_pointer from) {
    return cl::sycl::cl_float4(from[0], from[0], from[1], from[1]);
  }
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 get_pgather(
      sycl_multi_pointer from, Index stride) {
    return cl::sycl::cl_float4(from[0 * stride], from[1 * stride],
                               from[2 * stride], from[3 * stride]);
  }

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_pscatter(
      sycl_multi_pointer to, const cl::sycl::cl_float4& from, Index stride) {
    auto tmp = stride;
    to[0] = from.x();
    to[tmp] = from.y();
    to[tmp += stride] = from.z();
    to[tmp += stride] = from.w();
  }
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 set_plset(
      const float& a) {
    return cl::sycl::cl_float4(static_cast<float>(a), static_cast<float>(a + 1),
                               static_cast<float>(a + 2),
                               static_cast<float>(a + 3));
  }
};

template <>
struct get_base_packet<cl::sycl::cl_double2> {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2
  get_ploaddup(const sycl_multi_pointer from) {
    return cl::sycl::cl_double2(from[0], from[0]);
  }

  template <typename sycl_multi_pointer, typename Index>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2 get_pgather(
      const sycl_multi_pointer from, Index stride) {
    return cl::sycl::cl_double2(from[0 * stride], from[1 * stride]);
  }

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_pscatter(
      sycl_multi_pointer to, const cl::sycl::cl_double2& from, Index stride) {
    to[0] = from.x();
    to[stride] = from.y();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2 set_plset(
      const double& a) {
    return cl::sycl::cl_double2(static_cast<double>(a),
                                static_cast<double>(a + 1));
  }
};

#define SYCL_PLOAD_DUP(address_space_target)                                \
  template <typename packet_type>                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ploaddup(               \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    return get_base_packet<packet_type>::get_ploaddup(from);                \
  }

// global space
SYCL_PLOAD_DUP(global_space)
// local_space
SYCL_PLOAD_DUP(local_space)
#undef SYCL_PLOAD_DUP

#define SYCL_PLOAD_DUP_SPECILIZE(packet_type)                              \
  template <>                                                              \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ploaddup<packet_type>( \
      const typename unpacket_traits<packet_type>::type* from) {           \
    return get_base_packet<packet_type>::get_ploaddup(from);               \
  }

SYCL_PLOAD_DUP_SPECILIZE(cl::sycl::cl_float4)
SYCL_PLOAD_DUP_SPECILIZE(cl::sycl::cl_double2)

#undef SYCL_PLOAD_DUP_SPECILIZE

#define SYCL_PLSET(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type plset<packet_type>( \
      const typename unpacket_traits<packet_type>::type& a) {           \
    return get_base_packet<packet_type>::set_plset(a);                  \
  }

SYCL_PLSET(cl::sycl::cl_float4)
SYCL_PLSET(cl::sycl::cl_double2)

#undef SYCL_PLSET

#define SYCL_PGATHER(address_space_target)                                  \
  template <typename Scalar, typename packet_type>                          \
  EIGEN_DEVICE_FUNC inline packet_type pgather(                             \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from,                                                             \
      Index stride) {                                                       \
    return get_base_packet<packet_type>::get_pgather(from, stride);         \
  }

// global space
SYCL_PGATHER(global_space)
// local space
SYCL_PGATHER(local_space)

#undef SYCL_PGATHER

#define SYCL_PGATHER_SPECILIZE(scalar, packet_type)                            \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type                            \
  pgather<scalar, packet_type>(                                                \
      const typename unpacket_traits<packet_type>::type* from, Index stride) { \
    return get_base_packet<packet_type>::get_pgather(from, stride);            \
  }

SYCL_PGATHER_SPECILIZE(float, cl::sycl::cl_float4)
SYCL_PGATHER_SPECILIZE(double, cl::sycl::cl_double2)

#undef SYCL_PGATHER_SPECILIZE

#define SYCL_PSCATTER(address_space_target)                                 \
  template <typename Scalar, typename packet_type>                          \
  EIGEN_DEVICE_FUNC inline void pscatter(                                   \
      typename cl::sycl::multi_ptr<                                         \
          typename unpacket_traits<packet_type>::type,                      \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from, Index stride) {                              \
    get_base_packet<packet_type>::set_pscatter(to, from, stride);           \
  }

// global space
SYCL_PSCATTER(global_space)
// local space
SYCL_PSCATTER(local_space)

#undef SYCL_PSCATTER

#define SYCL_PSCATTER_SPECILIZE(scalar, packet_type)                        \
  template <>                                                               \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<scalar, packet_type>( \
      typename unpacket_traits<packet_type>::type * to,                     \
      const packet_type& from, Index stride) {                              \
    get_base_packet<packet_type>::set_pscatter(to, from, stride);           \
  }

SYCL_PSCATTER_SPECILIZE(float, cl::sycl::cl_float4)
SYCL_PSCATTER_SPECILIZE(double, cl::sycl::cl_double2)

#undef SYCL_PSCATTER_SPECILIZE

#define SYCL_PMAD(packet_type)                                            \
  template <>                                                             \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pmadd(                \
      const packet_type& a, const packet_type& b, const packet_type& c) { \
    return cl::sycl::mad(a, b, c);                                        \
  }

SYCL_PMAD(cl::sycl::cl_float4)
SYCL_PMAD(cl::sycl::cl_double2)
#undef SYCL_PMAD

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float pfirst<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x();
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double pfirst<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x() + a.y() + a.z() + a.w();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x() + a.y();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_max<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return cl::sycl::fmax(cl::sycl::fmax(a.x(), a.y()),
                        cl::sycl::fmax(a.z(), a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_max<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return cl::sycl::fmax(a.x(), a.y());
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_min<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return cl::sycl::fmin(cl::sycl::fmin(a.x(), a.y()),
                        cl::sycl::fmin(a.z(), a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_min<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return cl::sycl::fmin(a.x(), a.y());
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_mul<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x() * a.y() * a.z() * a.w();
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_mul<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x() * a.y();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pabs<cl::sycl::cl_float4>(const cl::sycl::cl_float4& a) {
  return cl::sycl::cl_float4(cl::sycl::fabs(a.x()), cl::sycl::fabs(a.y()),
                             cl::sycl::fabs(a.z()), cl::sycl::fabs(a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_double2
pabs<cl::sycl::cl_double2>(const cl::sycl::cl_double2& a) {
  return cl::sycl::cl_double2(cl::sycl::fabs(a.x()), cl::sycl::fabs(a.y()));
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_le(const Packet &a,
                                                          const Packet &b) {
  return ((a <= b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_lt(const Packet &a,
                                                          const Packet &b) {
  return ((a < b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_eq(const Packet &a,
                                                          const Packet &b) {
  return ((a == b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

#define SYCL_PCMP(OP, TYPE)                                                    \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE TYPE pcmp_##OP<TYPE>(const TYPE &a,    \
                                                             const TYPE &b) {  \
    return sycl_pcmp_##OP<TYPE>(a, b);                                         \
  }

SYCL_PCMP(le, cl::sycl::cl_float4)
SYCL_PCMP(lt, cl::sycl::cl_float4)
SYCL_PCMP(eq, cl::sycl::cl_float4)
SYCL_PCMP(le, cl::sycl::cl_double2)
SYCL_PCMP(lt, cl::sycl::cl_double2)
SYCL_PCMP(eq, cl::sycl::cl_double2)
#undef SYCL_PCMP

template <typename T> struct convert_to_integer;

template <> struct convert_to_integer<float> {
  using type = std::int32_t;
  using packet_type = cl::sycl::cl_int4;
};
template <> struct convert_to_integer<double> {
  using type = std::int64_t;
  using packet_type = cl::sycl::cl_long2;
};

template <typename PacketIn>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename convert_to_integer<
    typename unpacket_traits<PacketIn>::type>::packet_type
vector_as_int(const PacketIn &p) {
  return (
      p.template convert<typename convert_to_integer<
                             typename unpacket_traits<PacketIn>::type>::type,
                         cl::sycl::rounding_mode::automatic>());
}

template <typename packetOut, typename PacketIn>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packetOut
convert_vector(const PacketIn &p) {
  return (p.template convert<typename unpacket_traits<packetOut>::type,
                             cl::sycl::rounding_mode::automatic>());
}

#define SYCL_PAND(TYPE)                                                        \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pand<TYPE>(const TYPE &a,         \
                                                        const TYPE &b) {       \
    return convert_vector<TYPE>(vector_as_int(a) & vector_as_int(b));          \
  }
SYCL_PAND(cl::sycl::cl_float4)
SYCL_PAND(cl::sycl::cl_double2)
#undef SYCL_PAND

#define SYCL_POR(TYPE)                                                         \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE por<TYPE>(const TYPE &a,          \
                                                       const TYPE &b) {        \
    return convert_vector<TYPE>(vector_as_int(a) | vector_as_int(b));          \
  }

SYCL_POR(cl::sycl::cl_float4)
SYCL_POR(cl::sycl::cl_double2)
#undef SYCL_POR

#define SYCL_PXOR(TYPE)                                                        \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pxor<TYPE>(const TYPE &a,         \
                                                        const TYPE &b) {       \
    return convert_vector<TYPE>(vector_as_int(a) ^ vector_as_int(b));          \
  }

SYCL_PXOR(cl::sycl::cl_float4)
SYCL_PXOR(cl::sycl::cl_double2)
#undef SYCL_PXOR

#define SYCL_PANDNOT(TYPE)                                                     \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pandnot<TYPE>(const TYPE &a,      \
                                                           const TYPE &b) {    \
    return convert_vector<TYPE>(vector_as_int(a) & (~vector_as_int(b)));       \
  }
SYCL_PANDNOT(cl::sycl::cl_float4)
SYCL_PANDNOT(cl::sycl::cl_double2)
#undef SYCL_PANDNOT

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void ptranspose(
    PacketBlock<cl::sycl::cl_float4, 4>& kernel) {
  float tmp = kernel.packet[0].y();
  kernel.packet[0].y() = kernel.packet[1].x();
  kernel.packet[1].x() = tmp;

  tmp = kernel.packet[0].z();
  kernel.packet[0].z() = kernel.packet[2].x();
  kernel.packet[2].x() = tmp;

  tmp = kernel.packet[0].w();
  kernel.packet[0].w() = kernel.packet[3].x();
  kernel.packet[3].x() = tmp;

  tmp = kernel.packet[1].z();
  kernel.packet[1].z() = kernel.packet[2].y();
  kernel.packet[2].y() = tmp;

  tmp = kernel.packet[1].w();
  kernel.packet[1].w() = kernel.packet[3].y();
  kernel.packet[3].y() = tmp;

  tmp = kernel.packet[2].w();
  kernel.packet[2].w() = kernel.packet[3].z();
  kernel.packet[3].z() = tmp;
}

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void ptranspose(
    PacketBlock<cl::sycl::cl_double2, 2>& kernel) {
  double tmp = kernel.packet[0].y();
  kernel.packet[0].y() = kernel.packet[1].x();
  kernel.packet[1].x() = tmp;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4 pblend(
    const Selector<unpacket_traits<cl::sycl::cl_float4>::size>& ifPacket,
    const cl::sycl::cl_float4& thenPacket,
    const cl::sycl::cl_float4& elsePacket) {
  cl::sycl::cl_int4 condition(
      ifPacket.select[0] ? 0 : -1, ifPacket.select[1] ? 0 : -1,
      ifPacket.select[2] ? 0 : -1, ifPacket.select[3] ? 0 : -1);
  return cl::sycl::select(thenPacket, elsePacket, condition);
}

template <>
inline cl::sycl::cl_double2 pblend(
    const Selector<unpacket_traits<cl::sycl::cl_double2>::size>& ifPacket,
    const cl::sycl::cl_double2& thenPacket,
    const cl::sycl::cl_double2& elsePacket) {
  cl::sycl::cl_long2 condition(ifPacket.select[0] ? 0 : -1,
                               ifPacket.select[1] ? 0 : -1);
  return cl::sycl::select(thenPacket, elsePacket, condition);
}
#endif  // SYCL_DEVICE_ONLY

#define SYCL_PSTORE(alignment)                                  \
  template <typename packet_type>                               \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstore##alignment( \
      const Eigen::TensorSycl::internal::RangeAccess<           \
          cl::sycl::access::mode::read_write,                   \
          typename unpacket_traits<packet_type>::type>& to,     \
      const packet_type& from) {                                \
    pstore##alignment(to.get_pointer(), from);                  \
  }

// global space
SYCL_PSTORE()
SYCL_PSTORE(u)

#undef SYCL_PSTORE

template <typename scalar, typename packet_type, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(
    Eigen::TensorSycl::internal::RangeAccess<
        cl::sycl::access::mode::read_write,
        typename unpacket_traits<packet_type>::type>
        to,
    const packet_type& from) {
  pstoret<scalar, packet_type, Alignment>(to.get_pointer(), from);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_PACKET_MATH_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/SyclMemoryModel.h <==
/***************************************************************************
 *  Copyright (C) 2017 Codeplay Software Limited
 *  This Source Code Form is subject to the terms of the Mozilla
 *  Public License v. 2.0. If a copy of the MPL was not distributed
 *  with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
 *
 *
 *  SyclMemoryModel.h
 *
 *  Description:
 *    Interface for SYCL buffers to behave as a non-dereferenceable pointer
 *    Interface for Placeholder accessor to behave as a pointer on both host
 *    and device
 *
 * Authors:
 *
 *    Ruyman Reyes   Codeplay Software Ltd.
 *    Mehdi Goli     Codeplay Software Ltd.
 *    Vanya Yaneva   Codeplay Software Ltd.
 *
 **************************************************************************/

#if defined(EIGEN_USE_SYCL) && \
    !defined(EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H)
#define EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H

#include <CL/sycl.hpp>
#ifdef EIGEN_EXCEPTIONS
#include <stdexcept>
#endif
#include <cstddef>
#include <queue>
#include <set>
#include <unordered_map>

namespace Eigen {
namespace TensorSycl {
namespace internal {

using sycl_acc_target = cl::sycl::access::target;
using sycl_acc_mode = cl::sycl::access::mode;

/**
 * Default values for template arguments
 */
using buffer_data_type_t = uint8_t;
const sycl_acc_target default_acc_target = sycl_acc_target::global_buffer;
const sycl_acc_mode default_acc_mode = sycl_acc_mode::read_write;

/**
 * PointerMapper
 *  Associates fake pointers with buffers.
 *
 */
class PointerMapper {
 public:
  using base_ptr_t = std::intptr_t;

  /* Structure of a virtual pointer
   *
   * |================================================|
   * |               POINTER ADDRESS                  |
   * |================================================|
   */
  struct virtual_pointer_t {
    /* Type for the pointers
     */
    base_ptr_t m_contents;

    /** Conversions from virtual_pointer_t to
     * void * should just reinterpret_cast the integer number
     */
    operator void *() const { return reinterpret_cast<void *>(m_contents); }

    /**
     * Convert back to the integer number.
     */
    operator base_ptr_t() const { return m_contents; }

    /**
     * Add a certain value to the pointer to create a
     * new pointer to that offset
     */
    virtual_pointer_t operator+(size_t off) { return m_contents + off; }

    /* Numerical order for sorting pointers in containers. */
    bool operator<(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) <
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    bool operator>(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) >
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    /**
     * Numerical order for sorting pointers in containers
     */
    bool operator==(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) ==
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    /**
     * Simple forward to the equality overload.
     */
    bool operator!=(virtual_pointer_t rhs) const {
      return !(this->operator==(rhs));
    }

    /**
     * Converts a void * into a virtual pointer structure.
     * Note that this will only work if the void * was
     * already a virtual_pointer_t, but we have no way of
     * checking
     */
    virtual_pointer_t(const void *ptr)
        : m_contents(reinterpret_cast<base_ptr_t>(ptr)){};

    /**
     * Creates a virtual_pointer_t from the given integer
     * number
     */
    virtual_pointer_t(base_ptr_t u) : m_contents(u){};
  };

  /* Definition of a null pointer
   */
  const virtual_pointer_t null_virtual_ptr = nullptr;

  /**
   * Whether if a pointer is null or not.
   * A pointer is nullptr if the value is of null_virtual_ptr
   */
  static inline bool is_nullptr(virtual_pointer_t ptr) {
    return (static_cast<void *>(ptr) == nullptr);
  }

  /* basic type for all buffers
   */
  using buffer_t = cl::sycl::buffer_mem;

  /**
   * Node that stores information about a device allocation.
   * Nodes are sorted by size to organise a free list of nodes
   * that can be recovered.
   */
  struct pMapNode_t {
    buffer_t m_buffer;
    size_t m_size;
    bool m_free;

    pMapNode_t(buffer_t b, size_t size, bool f)
        : m_buffer{b}, m_size{size}, m_free{f} {
      m_buffer.set_final_data(nullptr);
    }

    bool operator<=(const pMapNode_t &rhs) { return (m_size <= rhs.m_size); }
  };

  /** Storage of the pointer / buffer tree
   */
  using pointerMap_t = std::map<virtual_pointer_t, pMapNode_t>;

  /**
   * Obtain the insertion point in the pointer map for
   * a pointer of the given size.
   * \param requiredSize Size attemted to reclaim
   */
  typename pointerMap_t::iterator get_insertion_point(size_t requiredSize) {
    typename pointerMap_t::iterator retVal;
    bool reuse = false;
    if (!m_freeList.empty()) {
      // try to re-use an existing block
      for (auto freeElem : m_freeList) {
        if (freeElem->second.m_size >= requiredSize) {
          retVal = freeElem;
          reuse = true;
          // Element is not going to be free anymore
          m_freeList.erase(freeElem);
          break;
        }
      }
    }
    if (!reuse) {
      retVal = std::prev(m_pointerMap.end());
    }
    return retVal;
  }

  /**
   * Returns an iterator to the node that stores the information
   * of the given virtual pointer from the given pointer map structure.
   * If pointer is not found, throws std::out_of_range.
   * If the pointer map structure is empty, throws std::out_of_range
   *
   * \param pMap the pointerMap_t structure storing all the pointers
   * \param virtual_pointer_ptr The virtual pointer to obtain the node of
   * \throws std::out:of_range if the pointer is not found or pMap is empty
   */
  typename pointerMap_t::iterator get_node(const virtual_pointer_t ptr) {
    if (this->count() == 0) {
      m_pointerMap.clear();
      EIGEN_THROW_X(std::out_of_range("There are no pointers allocated\n"));

    }
    if (is_nullptr(ptr)) {
      m_pointerMap.clear();
      EIGEN_THROW_X(std::out_of_range("Cannot access null pointer\n"));
    }
    // The previous element to the lower bound is the node that
    // holds this memory address
    auto node = m_pointerMap.lower_bound(ptr);
    // If the value of the pointer is not the one of the node
    // then we return the previous one
    if (node == std::end(m_pointerMap)) {
      --node;
    } else if (node->first != ptr) {
      if (node == std::begin(m_pointerMap)) {
        m_pointerMap.clear();
        EIGEN_THROW_X(
            std::out_of_range("The pointer is not registered in the map\n"));

      }
      --node;
    }

    return node;
  }

  /* get_buffer.
   * Returns a buffer from the map using the pointer address
   */
  template <typename buffer_data_type = buffer_data_type_t>
  cl::sycl::buffer<buffer_data_type, 1> get_buffer(
      const virtual_pointer_t ptr) {
    using sycl_buffer_t = cl::sycl::buffer<buffer_data_type, 1>;

    // get_node() returns a `buffer_mem`, so we need to cast it to a `buffer<>`.
    // We can do this without the `buffer_mem` being a pointer, as we
    // only declare member variables in the base class (`buffer_mem`) and not in
    // the child class (`buffer<>).
    auto node = get_node(ptr);
    eigen_assert(node->first == ptr || node->first < ptr);
    eigen_assert(ptr < static_cast<virtual_pointer_t>(node->second.m_size +
                                                      node->first));
    return *(static_cast<sycl_buffer_t *>(&node->second.m_buffer));
  }

  /**
   * @brief Returns an accessor to the buffer of the given virtual pointer
   * @param accessMode
   * @param accessTarget
   * @param ptr The virtual pointer
   */
  template <sycl_acc_mode access_mode = default_acc_mode,
            sycl_acc_target access_target = default_acc_target,
            typename buffer_data_type = buffer_data_type_t>
  cl::sycl::accessor<buffer_data_type, 1, access_mode, access_target>
  get_access(const virtual_pointer_t ptr) {
    auto buf = get_buffer<buffer_data_type>(ptr);
    return buf.template get_access<access_mode, access_target>();
  }

  /**
   * @brief Returns an accessor to the buffer of the given virtual pointer
   *        in the given command group scope
   * @param accessMode
   * @param accessTarget
   * @param ptr The virtual pointer
   * @param cgh Reference to the command group scope
   */
  template <sycl_acc_mode access_mode = default_acc_mode,
            sycl_acc_target access_target = default_acc_target,
            typename buffer_data_type = buffer_data_type_t>
  cl::sycl::accessor<buffer_data_type, 1, access_mode, access_target>
  get_access(const virtual_pointer_t ptr, cl::sycl::handler &cgh) {
    auto buf = get_buffer<buffer_data_type>(ptr);
    return buf.template get_access<access_mode, access_target>(cgh);
  }

  /*
   * Returns the offset from the base address of this pointer.
   */
  inline std::ptrdiff_t get_offset(const virtual_pointer_t ptr) {
    // The previous element to the lower bound is the node that
    // holds this memory address
    auto node = get_node(ptr);
    auto start = node->first;
    eigen_assert(start == ptr || start < ptr);
    eigen_assert(ptr < start + node->second.m_size);
    return (ptr - start);
  }

  /*
   * Returns the number of elements by which the given pointer is offset from
   * the base address.
   */
  template <typename buffer_data_type>
  inline size_t get_element_offset(const virtual_pointer_t ptr) {
    return get_offset(ptr) / sizeof(buffer_data_type);
  }

  /**
   * Constructs the PointerMapper structure.
   */
  PointerMapper(base_ptr_t baseAddress = 4096)
      : m_pointerMap{}, m_freeList{}, m_baseAddress{baseAddress} {
    if (m_baseAddress == 0) {
      EIGEN_THROW_X(std::invalid_argument("Base address cannot be zero\n"));
    }
  };

  /**
   * PointerMapper cannot be copied or moved
   */
  PointerMapper(const PointerMapper &) = delete;

  /**
   * Empty the pointer list
   */
  inline void clear() {
    m_freeList.clear();
    m_pointerMap.clear();
  }

  /* add_pointer.
   * Adds an existing pointer to the map and returns the virtual pointer id.
   */
  inline virtual_pointer_t add_pointer(const buffer_t &b) {
    return add_pointer_impl(b);
  }

  /* add_pointer.
   * Adds a pointer to the map and returns the virtual pointer id.
   */
  inline virtual_pointer_t add_pointer(buffer_t &&b) {
    return add_pointer_impl(b);
  }

  /**
   * @brief Fuses the given node with the previous nodes in the
   *        pointer map if they are free
   *
   * @param node A reference to the free node to be fused
   */
  void fuse_forward(typename pointerMap_t::iterator &node) {
    while (node != std::prev(m_pointerMap.end())) {
      // if following node is free
      // remove it and extend the current node with its size
      auto fwd_node = std::next(node);
      if (!fwd_node->second.m_free) {
        break;
      }
      auto fwd_size = fwd_node->second.m_size;
      m_freeList.erase(fwd_node);
      m_pointerMap.erase(fwd_node);

      node->second.m_size += fwd_size;
    }
  }

  /**
   * @brief Fuses the given node with the following nodes in the
   *        pointer map if they are free
   *
   * @param node A reference to the free node to be fused
   */
  void fuse_backward(typename pointerMap_t::iterator &node) {
    while (node != m_pointerMap.begin()) {
      // if previous node is free, extend it
      // with the size of the current one
      auto prev_node = std::prev(node);
      if (!prev_node->second.m_free) {
        break;
      }
      prev_node->second.m_size += node->second.m_size;

      // remove the current node
      m_freeList.erase(node);
      m_pointerMap.erase(node);

      // point to the previous node
      node = prev_node;
    }
  }

  /* remove_pointer.
   * Removes the given pointer from the map.
   * The pointer is allowed to be reused only if ReUse if true.
   */
  template <bool ReUse = true>
  void remove_pointer(const virtual_pointer_t ptr) {
    if (is_nullptr(ptr)) {
      return;
    }
    auto node = this->get_node(ptr);

    node->second.m_free = true;
    m_freeList.emplace(node);

    // Fuse the node
    // with free nodes before and after it
    fuse_forward(node);
    fuse_backward(node);

    // If after fusing the node is the last one
    // simply remove it (since it is free)
    if (node == std::prev(m_pointerMap.end())) {
      m_freeList.erase(node);
      m_pointerMap.erase(node);
    }
  }

  /* count.
   * Return the number of active pointers (i.e, pointers that
   * have been malloc but not freed).
   */
  size_t count() const { return (m_pointerMap.size() - m_freeList.size()); }

 private:
  /* add_pointer_impl.
   * Adds a pointer to the map and returns the virtual pointer id.
   * BufferT is either a const buffer_t& or a buffer_t&&.
   */
  template <class BufferT>
  virtual_pointer_t add_pointer_impl(BufferT b) {
    virtual_pointer_t retVal = nullptr;
    size_t bufSize = b.get_count();
    pMapNode_t p{b, bufSize, false};
    // If this is the first pointer:
    if (m_pointerMap.empty()) {
      virtual_pointer_t initialVal{m_baseAddress};
      m_pointerMap.emplace(initialVal, p);
      return initialVal;
    }

    auto lastElemIter = get_insertion_point(bufSize);
    // We are recovering an existing free node
    if (lastElemIter->second.m_free) {
      lastElemIter->second.m_buffer = b;
      lastElemIter->second.m_free = false;

      // If the recovered node is bigger than the inserted one
      // add a new free node with the remaining space
      if (lastElemIter->second.m_size > bufSize) {
        // create a new node with the remaining space
        auto remainingSize = lastElemIter->second.m_size - bufSize;
        pMapNode_t p2{b, remainingSize, true};

        // update size of the current node
        lastElemIter->second.m_size = bufSize;

        // add the new free node
        auto newFreePtr = lastElemIter->first + bufSize;
        auto freeNode = m_pointerMap.emplace(newFreePtr, p2).first;
        m_freeList.emplace(freeNode);
      }

      retVal = lastElemIter->first;
    } else {
      size_t lastSize = lastElemIter->second.m_size;
      retVal = lastElemIter->first + lastSize;
      m_pointerMap.emplace(retVal, p);
    }
    return retVal;
  }

  /**
   * Compare two iterators to pointer map entries according to
   * the size of the allocation on the device.
   */
  struct SortBySize {
    bool operator()(typename pointerMap_t::iterator a,
                    typename pointerMap_t::iterator b) const {
      return ((a->first < b->first) && (a->second <= b->second)) ||
             ((a->first < b->first) && (b->second <= a->second));
    }
  };

  /* Maps the pointer addresses to buffer and size pairs.
   */
  pointerMap_t m_pointerMap;

  /* List of free nodes available for re-using
   */
  std::set<typename pointerMap_t::iterator, SortBySize> m_freeList;

  /* Base address used when issuing the first virtual pointer, allows users
   * to specify alignment. Cannot be zero. */
  std::intptr_t m_baseAddress;
};

/* remove_pointer.
 * Removes the given pointer from the map.
 * The pointer is allowed to be reused only if ReUse if true.
 */
template <>
inline void PointerMapper::remove_pointer<false>(const virtual_pointer_t ptr) {
  if (is_nullptr(ptr)) {
    return;
  }
  m_pointerMap.erase(this->get_node(ptr));
}

/**
 * Malloc-like interface to the pointer-mapper.
 * Given a size, creates a byte-typed buffer and returns a
 * fake pointer to keep track of it.
 * \param size Size in bytes of the desired allocation
 * \throw cl::sycl::exception if error while creating the buffer
 */
inline void *SYCLmalloc(size_t size, PointerMapper &pMap) {
  if (size == 0) {
    return nullptr;
  }
  // Create a generic buffer of the given size
  using buffer_t = cl::sycl::buffer<buffer_data_type_t, 1>;
  auto thePointer = pMap.add_pointer(buffer_t(cl::sycl::range<1>{size}));
  // Store the buffer on the global list
  return static_cast<void *>(thePointer);
}

/**
 * Free-like interface to the pointer mapper.
 * Given a fake-pointer created with the virtual-pointer malloc,
 * destroys the buffer and remove it from the list.
 * If ReUse is false, the pointer is not added to the freeList,
 * it should be false only for sub-buffers.
 */
template <bool ReUse = true, typename PointerMapper>
inline void SYCLfree(void *ptr, PointerMapper &pMap) {
  pMap.template remove_pointer<ReUse>(ptr);
}

/**
 * Clear all the memory allocated by SYCL.
 */
template <typename PointerMapper>
inline void SYCLfreeAll(PointerMapper &pMap) {
  pMap.clear();
}

template <cl::sycl::access::mode AcMd, typename T>
struct RangeAccess {
  static const auto global_access = cl::sycl::access::target::global_buffer;
  static const auto is_place_holder = cl::sycl::access::placeholder::true_t;
  typedef T scalar_t;
  typedef scalar_t &ref_t;
  typedef typename cl::sycl::global_ptr<scalar_t>::pointer_t ptr_t;

  // the accessor type does not necessarily the same as T
  typedef cl::sycl::accessor<scalar_t, 1, AcMd, global_access, is_place_holder>
      accessor;

  typedef RangeAccess<AcMd, T> self_t;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE RangeAccess(accessor access,
                                                    size_t offset,
                                                    std::intptr_t virtual_ptr)
      : access_(access), offset_(offset), virtual_ptr_(virtual_ptr) {}

  RangeAccess(cl::sycl::buffer<scalar_t, 1> buff =
                  cl::sycl::buffer<scalar_t, 1>(cl::sycl::range<1>(1)))
      : access_{accessor{buff}}, offset_(0), virtual_ptr_(-1) {}

  // This should be only used for null constructor on the host side
  RangeAccess(std::nullptr_t) : RangeAccess() {}
  // This template parameter must be removed and scalar_t should be replaced
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptr_t get_pointer() const {
    return (access_.get_pointer().get() + offset_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator+=(Index offset) {
    offset_ += (offset);
    return *this;
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator+(Index offset) const {
    return self_t(access_, offset_ + offset, virtual_ptr_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator-(Index offset) const {
    return self_t(access_, offset_ - offset, virtual_ptr_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator-=(Index offset) {
    offset_ -= offset;
    return *this;
  }

  // THIS IS FOR NULL COMPARISON ONLY
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator==(
      const RangeAccess &lhs, std::nullptr_t) {
    return ((lhs.virtual_ptr_ == -1));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator!=(
      const RangeAccess &lhs, std::nullptr_t i) {
    return !(lhs == i);
  }

  // THIS IS FOR NULL COMPARISON ONLY
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator==(
      std::nullptr_t, const RangeAccess &rhs) {
    return ((rhs.virtual_ptr_ == -1));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator!=(
      std::nullptr_t i, const RangeAccess &rhs) {
    return !(i == rhs);
  }
  // Prefix operator (Increment and return value)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator++() {
    offset_++;
    return (*this);
  }

  // Postfix operator (Return value and increment)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator++(int i) {
    EIGEN_UNUSED_VARIABLE(i);
    self_t temp_iterator(*this);
    offset_++;
    return temp_iterator;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t get_size() const {
    return (access_.get_count() - offset_);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t get_offset() const {
    return offset_;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_offset(std::ptrdiff_t offset) {
    offset_ = offset;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator*() const {
    return *get_pointer();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator*() {
    return *get_pointer();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptr_t operator->() = delete;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator[](int x) {
    return *(get_pointer() + x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator[](int x) const {
    return *(get_pointer() + x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_t *get_virtual_pointer() const {
    return reinterpret_cast<scalar_t *>(virtual_ptr_ +
                                        (offset_ * sizeof(scalar_t)));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit operator bool() const {
    return (virtual_ptr_ != -1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator RangeAccess<AcMd, const T>() {
    return RangeAccess<AcMd, const T>(access_, offset_, virtual_ptr_);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  operator RangeAccess<AcMd, const T>() const {
    return RangeAccess<AcMd, const T>(access_, offset_, virtual_ptr_);
  }
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(
      cl::sycl::handler &cgh) const {
    cgh.require(access_);
  }

 private:
  accessor access_;
  size_t offset_;
  std::intptr_t virtual_ptr_;  // the location of the buffer in the map
};

template <cl::sycl::access::mode AcMd, typename T>
struct RangeAccess<AcMd, const T> : RangeAccess<AcMd, T> {
  typedef RangeAccess<AcMd, T> Base;
  using Base::Base;
};

}  // namespace internal
}  // namespace TensorSycl
}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TypeCasting.h
 *
 * \brief:
 *  TypeCasting
 *
 *****************************************************************/

#ifndef EIGEN_TYPE_CASTING_SYCL_H
#define EIGEN_TYPE_CASTING_SYCL_H

namespace Eigen {

namespace internal {
#ifdef SYCL_DEVICE_ONLY
template <>
struct type_casting_traits<float, int> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_int4
pcast<cl::sycl::cl_float4, cl::sycl::cl_int4>(const cl::sycl::cl_float4& a) {
  return a
      .template convert<cl::sycl::cl_int, cl::sycl::rounding_mode::automatic>();
}

template <>
struct type_casting_traits<int, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pcast<cl::sycl::cl_int4, cl::sycl::cl_float4>(const cl::sycl::cl_int4& a) {
  return a.template convert<cl::sycl::cl_float,
                            cl::sycl::rounding_mode::automatic>();
}

template <>
struct type_casting_traits<double, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pcast<cl::sycl::cl_double2, cl::sycl::cl_float4>(
    const cl::sycl::cl_double2& a, const cl::sycl::cl_double2& b) {
  auto a1 = a.template convert<cl::sycl::cl_float,
                               cl::sycl::rounding_mode::automatic>();
  auto b1 = b.template convert<cl::sycl::cl_float,
                               cl::sycl::rounding_mode::automatic>();
  return cl::sycl::float4(a1.x(), a1.y(), b1.x(), b1.y());
}

template <>
struct type_casting_traits<float, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_double2
pcast<cl::sycl::cl_float4, cl::sycl::cl_double2>(const cl::sycl::cl_float4& a) {
  // Simply discard the second half of the input
  return cl::sycl::cl_double2(a.x(), a.y());
}

#endif
}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_TYPE_CASTING_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/ZVector/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX32_ALTIVEC_H
#define EIGEN_COMPLEX32_ALTIVEC_H

namespace Eigen {

namespace internal {

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
static Packet4ui  p4ui_CONJ_XOR = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 }; //vec_mergeh((Packet4ui)p4i_ZERO, (Packet4ui)p4f_MZERO);
#endif

static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2d_ZERO_, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_ZERO_, 8);//{ 0x8000000000000000, 0x0000000000000000 };

struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}
  Packet2d v;
};

struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
  union {
    Packet4f v;
    Packet1cd cd[2];
  };
#else
  Packet4f v;
#endif
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasBlend  = 1,
    HasSetLinear = 0
  };
};


template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet2cf> { typedef std::complex<float>  type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2cf half; };
template<> struct unpacket_traits<Packet1cd> { typedef std::complex<double> type; enum {size=1, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet1cd half; };

/* Forward declaration */
EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel);

/* complex<double> first */
template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(const std::complex<double>* from, Index stride EIGEN_UNUSED)
{
  return pload<Packet1cd>(from);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to, const Packet1cd& from, Index stride EIGEN_UNUSED)
{
  pstore<std::complex<double> >(to, from);
}
template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) { return Packet1cd((Packet2d)vec_xor((Packet2d)a.v, (Packet2d)p2ul_CONJ_XOR2)); }
template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  Packet2d a_re, a_im, v1, v2;

  // Permute and multiply the real parts of a and b
  a_re = vec_perm(a.v, a.v, p16uc_PSET64_HI);
  // Get the imaginary parts of a
  a_im = vec_perm(a.v, a.v, p16uc_PSET64_LO);
  // multiply a_re * b
  v1 = vec_madd(a_re, b.v, p2d_ZERO);
  // multiply a_im * b and get the conjugate result
  v2 = vec_madd(a_im, b.v, p2d_ZERO);
  v2 = (Packet2d) vec_sld((Packet4ui)v2, (Packet4ui)v2, 8);
  v2 = (Packet2d) vec_xor((Packet2d)v2, (Packet2d) p2ul_CONJ_XOR1);

  return Packet1cd(v1 + v2);
}
template<> EIGEN_STRONG_INLINE Packet1cd pand    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_and(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por     <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_or(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_xor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_and(a.v, vec_nor(b.v,b.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>*     from) {  return pset1<Packet1cd>(*from); }
template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b) {
  Packet2d eq = vec_cmpeq (a.v, b.v);
  Packet2d tmp = { eq[1], eq[0] };
  return (Packet1cd)pand<Packet2d>(eq, tmp);
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *   addr) { EIGEN_ZVECTOR_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  std::complex<double> EIGEN_ALIGN16 res;
  pstore<std::complex<double> >(&res, a);

  return res;
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }
template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}
template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}
EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for AltiVec
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = vec_madd(b.v, b.v, p2d_ZERO_);
  return Packet1cd(pdiv(res.v, s + vec_perm(s, s, p16uc_REVERSE64)));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

/* complex<float> follows */
template<> EIGEN_STRONG_INLINE Packet2cf pload <Packet2cf>(const std::complex<float>* from)  { EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from)  { EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *     to, const Packet2cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *     to, const Packet2cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((float*)to, from.v); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> EIGEN_ALIGN16 res[2];
  pstore<std::complex<float> >(res, a);

  return res[0];
}


#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  res.cd[0] = Packet1cd(vec_ld2f((const float *)&from));
  res.cd[1] = res.cd[0];
  return res;
}
#else
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  if((std::ptrdiff_t(&from) % 16) == 0)
    res.v = pload<Packet4f>((const float *)&from);
  else
    res.v = ploadu<Packet4f>((const float *)&from);
  res.v = vec_perm(res.v, res.v, p16uc_PSET64_HI);
  return res;
}
#endif

template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  std::complex<float> EIGEN_ALIGN16 af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  return pload<Packet2cf>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  std::complex<float> EIGEN_ALIGN16 af[2];
  pstore<std::complex<float> >((std::complex<float> *) af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(padd<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(psub<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate(Packet4f(a.v))); }

template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pand<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(por<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pxor<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pandnot<Packet4f>(a.v,b.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>*      from) {  return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *     addr) { EIGEN_ZVECTOR_PREFETCH(addr); }


#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = pcmp_eq<Packet4f> (a.v, b.v);
  Packet2cf res;
  Packet2d tmp1 = { eq.v4f[0][1], eq.v4f[0][0] };
  Packet2d tmp2 = { eq.v4f[1][1], eq.v4f[1][0] };
  res.v.v4f[0] = pand<Packet2d>(eq.v4f[0], tmp1);
  res.v.v4f[1] = pand<Packet2d>(eq.v4f[1], tmp2);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  Packet2cf res;
  res.v.v4f[0] = pconj(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[0]))).v;
  res.v.v4f[1] = pconj(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[1]))).v;
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet2cf res;
  res.v.v4f[0] = pmul(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[0])), Packet1cd(reinterpret_cast<Packet2d>(b.v.v4f[0]))).v;
  res.v.v4f[1] = pmul(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[1])), Packet1cd(reinterpret_cast<Packet2d>(b.v.v4f[1]))).v;
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet2cf res;
  res.cd[0] = a.cd[1];
  res.cd[1] = a.cd[0];
  return res;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> res;
  Packet1cd b = padd<Packet1cd>(a.cd[0], a.cd[1]);
  vec_st2f(b.v, (float*)&res);
  return res;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> res;
  Packet1cd b = pmul<Packet1cd>(a.cd[0], a.cd[1]);
  vec_st2f(b.v, (float*)&res);
  return res;
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res;
  res.cd[0] = pdiv<Packet1cd>(a.cd[0], b.cd[0]);
  res.cd[1] = pdiv<Packet1cd>(a.cd[1], b.cd[1]);
  return res;
}

EIGEN_STRONG_INLINE Packet2cf pcplxflip/*<Packet2cf>*/(const Packet2cf& x)
{
  Packet2cf res;
  res.cd[0] = pcplxflip(x.cd[0]);
  res.cd[1] = pcplxflip(x.cd[1]);
  return res;
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet1cd tmp = kernel.packet[0].cd[1];
  kernel.packet[0].cd[1] = kernel.packet[1].cd[0];
  kernel.packet[1].cd[0] = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  const Selector<4> ifPacket4 = { ifPacket.select[0], ifPacket.select[0], ifPacket.select[1], ifPacket.select[1] };
  result.v = pblend<Packet4f>(ifPacket4, thenPacket.v, elsePacket.v);
  return result;
}
#else
template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = vec_cmpeq (a.v, b.v);
  Packet4f tmp = { eq[1], eq[0], eq[3], eq[2] };
  return (Packet2cf)pand<Packet4f>(eq, tmp);
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) { return Packet2cf(pxor<Packet4f>(a.v, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR))); }
template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet4f a_re, a_im, prod, prod_im;

  // Permute and multiply the real parts of a and b
  a_re = vec_perm(a.v, a.v, p16uc_PSET32_WODD);
  
  // Get the imaginary parts of a
  a_im = vec_perm(a.v, a.v, p16uc_PSET32_WEVEN);

  // multiply a_im * b and get the conjugate result
  prod_im = a_im * b.v;
  prod_im = pxor<Packet4f>(prod_im, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR));
  // permute back to a proper order
  prod_im = vec_perm(prod_im, prod_im, p16uc_COMPLEX32_REV);

  // multiply a_re * b, add prod_im
  prod = pmadd<Packet4f>(a_re, b.v, prod_im);
 
  return Packet2cf(prod);
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet4f rev_a;
  rev_a = vec_perm(a.v, a.v, p16uc_COMPLEX32_REV2);
  return Packet2cf(rev_a);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  b = vec_sld(a.v, a.v, 8);
  b = padd<Packet4f>(a.v, b);
  return pfirst<Packet2cf>(Packet2cf(b));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  Packet2cf prod;
  b = vec_sld(a.v, a.v, 8);
  prod = pmul<Packet2cf>(a, Packet2cf(b));

  return pfirst<Packet2cf>(prod);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res = pmul(a, pconj(b));
  Packet4f s = pmul<Packet4f>(b.v, b.v);
  return Packet2cf(pdiv(res.v, padd<Packet4f>(s, vec_perm(s, s, p16uc_COMPLEX32_REV))));
}

template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& x)
{
  return Packet2cf(vec_perm(x.v, x.v, p16uc_COMPLEX32_REV));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet4f tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  result.v = reinterpret_cast<Packet4f>(pblend<Packet2d>(ifPacket, reinterpret_cast<Packet2d>(thenPacket.v), reinterpret_cast<Packet2d>(elsePacket.v)));
  return result;
}
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX32_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/ZVector/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin, cos, exp, and log functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_MATH_FUNCTIONS_ALTIVEC_H
#define EIGEN_MATH_FUNCTIONS_ALTIVEC_H

namespace Eigen {

namespace internal {

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
static _EIGEN_DECLARE_CONST_Packet4f(1 , 1.0f);
static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
static _EIGEN_DECLARE_CONST_Packet4i(0x7f, 0x7f);
static _EIGEN_DECLARE_CONST_Packet4i(23, 23);

static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(inv_mant_mask, ~0x7f800000);

/* the smallest non denormalized float number */
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(min_norm_pos,  0x00800000);
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(minus_inf,     0xff800000); // -1.f/0.f
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(minus_nan,     0xffffffff);
  
/* natural logarithm computed for 4 simultaneous float
  return NaN for x <= 0
*/
static _EIGEN_DECLARE_CONST_Packet4f(cephes_SQRTHF, 0.707106781186547524f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p0, 7.0376836292E-2f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p1, - 1.1514610310E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p2, 1.1676998740E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p3, - 1.2420140846E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p4, + 1.4249322787E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p5, - 1.6668057665E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p6, + 2.0000714765E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p7, - 2.4999993993E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p8, + 3.3333331174E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q1, -2.12194440e-4f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q2, 0.693359375f);

static _EIGEN_DECLARE_CONST_Packet4f(exp_hi,  88.3762626647950f);
static _EIGEN_DECLARE_CONST_Packet4f(exp_lo, -88.3762626647949f);

static _EIGEN_DECLARE_CONST_Packet4f(cephes_LOG2EF, 1.44269504088896341f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C1, 0.693359375f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C2, -2.12194440e-4f);

static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p0, 1.9875691500E-4f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p1, 1.3981999507E-3f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p2, 8.3334519073E-3f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p3, 4.1665795894E-2f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p4, 1.6666665459E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p5, 5.0000001201E-1f);
#endif

static _EIGEN_DECLARE_CONST_Packet2d(1 , 1.0);
static _EIGEN_DECLARE_CONST_Packet2d(2 , 2.0);
static _EIGEN_DECLARE_CONST_Packet2d(half, 0.5);

static _EIGEN_DECLARE_CONST_Packet2d(exp_hi,  709.437);
static _EIGEN_DECLARE_CONST_Packet2d(exp_lo, -709.436139303);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_LOG2EF, 1.4426950408889634073599);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p0, 1.26177193074810590878e-4);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p1, 3.02994407707441961300e-2);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p2, 9.99999999999999999910e-1);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q0, 3.00198505138664455042e-6);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q1, 2.52448340349684104192e-3);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q2, 2.27265548208155028766e-1);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q3, 2.00000000000000000009e0);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C1, 0.693145751953125);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C2, 1.42860682030941723212e-6);

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& _x)
{
  Packet2d x = _x;

  Packet2d tmp, fx;
  Packet2l emm0;

  // clamp x
  x = pmax(pmin(x, p2d_exp_hi), p2d_exp_lo);
  /* express exp(x) as exp(g + n*log(2)) */
  fx = pmadd(p2d_cephes_LOG2EF, x, p2d_half);

  fx = vec_floor(fx);

  tmp = pmul(fx, p2d_cephes_exp_C1);
  Packet2d z = pmul(fx, p2d_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  Packet2d x2 = pmul(x,x);

  Packet2d px = p2d_cephes_exp_p0;
  px = pmadd(px, x2, p2d_cephes_exp_p1);
  px = pmadd(px, x2, p2d_cephes_exp_p2);
  px = pmul (px, x);

  Packet2d qx = p2d_cephes_exp_q0;
  qx = pmadd(qx, x2, p2d_cephes_exp_q1);
  qx = pmadd(qx, x2, p2d_cephes_exp_q2);
  qx = pmadd(qx, x2, p2d_cephes_exp_q3);

  x = pdiv(px,psub(qx,px));
  x = pmadd(p2d_2,x,p2d_1);

  // build 2^n
  emm0 = vec_ctsl(fx, 0);

  static const Packet2l p2l_1023 = { 1023, 1023 };
  static const Packet2ul p2ul_52 = { 52, 52 };

  emm0 = emm0 + p2l_1023;
  emm0 = emm0 << reinterpret_cast<Packet2l>(p2ul_52);

  // Altivec's max & min operators just drop silent NaNs. Check NaNs in 
  // inputs and return them unmodified.
  Packet2ul isnumber_mask = reinterpret_cast<Packet2ul>(vec_cmpeq(_x, _x));
  return vec_sel(_x, pmax(pmul(x, reinterpret_cast<Packet2d>(emm0)), _x),
                 isnumber_mask);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  Packet4f x = _x;

  Packet4f tmp, fx;
  Packet4i emm0;

  // clamp x
  x = pmax(pmin(x, p4f_exp_hi), p4f_exp_lo);

  // express exp(x) as exp(g + n*log(2))
  fx = pmadd(x, p4f_cephes_LOG2EF, p4f_half);

  fx = pfloor(fx);

  tmp = pmul(fx, p4f_cephes_exp_C1);
  Packet4f z = pmul(fx, p4f_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  z = pmul(x,x);

  Packet4f y = p4f_cephes_exp_p0;
  y = pmadd(y, x, p4f_cephes_exp_p1);
  y = pmadd(y, x, p4f_cephes_exp_p2);
  y = pmadd(y, x, p4f_cephes_exp_p3);
  y = pmadd(y, x, p4f_cephes_exp_p4);
  y = pmadd(y, x, p4f_cephes_exp_p5);
  y = pmadd(y, z, x);
  y = padd(y, p4f_1);

  // build 2^n
  emm0 = (Packet4i){ (int)fx[0], (int)fx[1], (int)fx[2], (int)fx[3] };
  emm0 = emm0 + p4i_0x7f;
  emm0 = emm0 << reinterpret_cast<Packet4i>(p4i_23);

  return pmax(pmul(y, reinterpret_cast<Packet4f>(emm0)), _x);
#else
  Packet4f res;
  res.v4f[0] = pexp<Packet2d>(_x.v4f[0]);
  res.v4f[1] = pexp<Packet2d>(_x.v4f[1]);
  return res;
#endif
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x)
{
  return vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x)
{
  Packet4f res;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  res = vec_sqrt(x);
#else
  res.v4f[0] = psqrt<Packet2d>(x.v4f[0]);
  res.v4f[1] = psqrt<Packet2d>(x.v4f[1]);
#endif
  return res;
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x) {
  return pset1<Packet2d>(1.0) / psqrt<Packet2d>(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x) {
  Packet4f res;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  res = pset1<Packet4f>(1.0) / psqrt<Packet4f>(x);
#else
  res.v4f[0] = prsqrt<Packet2d>(x.v4f[0]);
  res.v4f[1] = prsqrt<Packet2d>(x.v4f[1]);
#endif
  return res;
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/ZVector/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_ZVECTOR_H
#define EIGEN_PACKET_MATH_ZVECTOR_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 16
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS  32
#endif

typedef __vector int                 Packet4i;
typedef __vector unsigned int        Packet4ui;
typedef __vector __bool int          Packet4bi;
typedef __vector short int           Packet8i;
typedef __vector unsigned char       Packet16uc;
typedef __vector double              Packet2d;
typedef __vector unsigned long long  Packet2ul;
typedef __vector long long           Packet2l;

// Z14 has builtin support for float vectors
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
typedef __vector float               Packet4f;
#else
typedef struct {
	Packet2d  v4f[2];
} Packet4f;
#endif

typedef union {
  numext::int32_t   i[4];
  numext::uint32_t ui[4];
  numext::int64_t   l[2];
  numext::uint64_t ul[2];
  double    d[2];
  float     f[4];
  Packet4i  v4i;
  Packet4ui v4ui;
  Packet2l  v2l;
  Packet2ul v2ul;
  Packet2d  v2d;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  Packet4f  v4f;
#endif
} Packet;

// We don't want to write the same code all the time, but we need to reuse the constants
// and it doesn't really work to declare them global, so we define macros instead

#define _EIGEN_DECLARE_CONST_FAST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = reinterpret_cast<Packet4i>(vec_splat_s32(X))

#define _EIGEN_DECLARE_CONST_FAST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = reinterpret_cast<Packet2d>(vec_splat_s64(X))

#define _EIGEN_DECLARE_CONST_FAST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = reinterpret_cast<Packet2l>(vec_splat_s64(X))

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = pset1<Packet4i>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = pset1<Packet2l>(X)

// These constants are endian-agnostic
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ZERO, 0); //{ 0, 0, 0, 0,}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ONE, 1); //{ 1, 1, 1, 1}

static _EIGEN_DECLARE_CONST_FAST_Packet2d(ZERO, 0);
static _EIGEN_DECLARE_CONST_FAST_Packet2l(ZERO, 0);
static _EIGEN_DECLARE_CONST_FAST_Packet2l(ONE, 1);

static Packet2d p2d_ONE = { 1.0, 1.0 };
static Packet2d p2d_ZERO_ = { numext::bit_cast<double>0x8000000000000000ull),
                              numext::bit_cast<double>0x8000000000000000ull) };

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
#define _EIGEN_DECLARE_CONST_FAST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(vec_splat_s32(X))

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(pset1<Packet4i>(X))

static _EIGEN_DECLARE_CONST_FAST_Packet4f(ZERO, 0); //{ 0.0, 0.0, 0.0, 0.0}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS1,-1); //{ -1, -1, -1, -1}
static Packet4f p4f_MZERO = { 0x80000000, 0x80000000, 0x80000000, 0x80000000};
#endif

static Packet4i p4i_COUNTDOWN = { 0, 1, 2, 3 };
static Packet4f p4f_COUNTDOWN = { 0.0, 1.0, 2.0, 3.0 };
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet16uc>(p2d_ZERO), reinterpret_cast<Packet16uc>(p2d_ONE), 8));

static Packet16uc p16uc_PSET64_HI = { 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_DUPLICATE32_HI = { 0,1,2,3, 0,1,2,3, 4,5,6,7, 4,5,6,7 };

// Mask alignment
#define _EIGEN_MASK_ALIGNMENT	0xfffffffffffffff0

#define _EIGEN_ALIGNED_PTR(x)	((std::ptrdiff_t)(x) & _EIGEN_MASK_ALIGNMENT)

// Handle endianness properly while loading constants
// Define global static constants:

static Packet16uc p16uc_FORWARD =   { 0,1,2,3, 4,5,6,7, 8,9,10,11, 12,13,14,15 };
static Packet16uc p16uc_REVERSE32 = { 12,13,14,15, 8,9,10,11, 4,5,6,7, 0,1,2,3 };
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };

static Packet16uc p16uc_PSET32_WODD   = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN  = vec_sld(p16uc_DUPLICATE32_HI, (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
/*static Packet16uc p16uc_HALF64_0_16 = vec_sld((Packet16uc)p4i_ZERO, vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 3), 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};

static Packet16uc p16uc_PSET64_HI = (Packet16uc) vec_mergeh((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };*/
static Packet16uc p16uc_PSET64_LO = (Packet16uc) vec_mergel((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 8,9,10,11, 12,13,14,15, 8,9,10,11, 12,13,14,15 };
/*static Packet16uc p16uc_TRANSPOSE64_HI = vec_add(p16uc_PSET64_HI, p16uc_HALF64_0_16);                                         //{ 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = vec_add(p16uc_PSET64_LO, p16uc_HALF64_0_16);                                         //{ 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};*/
static Packet16uc p16uc_TRANSPOSE64_HI = { 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = { 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};

static Packet16uc p16uc_COMPLEX32_REV = vec_sld(p16uc_REVERSE32, p16uc_REVERSE32, 8);                                         //{ 4,5,6,7, 0,1,2,3, 12,13,14,15, 8,9,10,11 };

static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_FORWARD, p16uc_FORWARD, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };


#if EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_ZVECTOR_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#else
  #define EIGEN_ZVECTOR_PREFETCH(ADDR) asm( "   pfd [%[addr]]\n" :: [addr] "r" (ADDR) : "cc" );
#endif

template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = 0,
    HasCos = 0,
    HasLog = 0,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = 1,
    HasErf = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 1,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasMin  = 1,
    HasMax  = 1,
    HasAbs  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 0,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet4i> { typedef int    type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4i half; };
template<> struct unpacket_traits<Packet4f> { typedef float  type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4f half; };
template<> struct unpacket_traits<Packet2d> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2d half; };

/* Forward declaration */
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4f,4>& kernel);
 
inline std::ostream & operator <<(std::ostream & s, const Packet4i & v)
{
  Packet vt;
  vt.v4i = v;
  s << vt.i[0] << ", " << vt.i[1] << ", " << vt.i[2] << ", " << vt.i[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4ui & v)
{
  Packet vt;
  vt.v4ui = v;
  s << vt.ui[0] << ", " << vt.ui[1] << ", " << vt.ui[2] << ", " << vt.ui[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2l & v)
{
  Packet vt;
  vt.v2l = v;
  s << vt.l[0] << ", " << vt.l[1];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2ul & v)
{
  Packet vt;
  vt.v2ul = v;
  s << vt.ul[0] << ", " << vt.ul[1] ;
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2d & v)
{
  Packet vt;
  vt.v2d = v;
  s << vt.d[0] << ", " << vt.d[1];
  return s;
}

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
inline std::ostream & operator <<(std::ostream & s, const Packet4f & v)
{
  Packet vt;
  vt.v4f = v;
  s << vt.f[0] << ", " << vt.f[1] << ", " << vt.f[2] << ", " << vt.f[3];
  return s;
}
#endif

template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v4i;
}

template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v2d;
}

template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v4i = from;
}

template<> EIGEN_STRONG_INLINE void pstore<double>(double*   to, const Packet2d& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v2d = from;
}

template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from)
{
  return vec_splats(from);
}
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) {
  return vec_splats(from);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4i>(const int *a,
                      Packet4i& a0, Packet4i& a1, Packet4i& a2, Packet4i& a3)
{
  a3 = pload<Packet4i>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  a1 = pload<Packet2d>(a);
  a0 = vec_splat(a1, 0);
  a1 = vec_splat(a1, 1);
  a3 = pload<Packet2d>(a+2);
  a2 = vec_splat(a3, 0);
  a3 = vec_splat(a3, 1);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
  int EIGEN_ALIGN16 ai[4];
  ai[0] = from[0*stride];
  ai[1] = from[1*stride];
  ai[2] = from[2*stride];
  ai[3] = from[3*stride];
 return pload<Packet4i>(ai);
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  double EIGEN_ALIGN16 af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
 return pload<Packet2d>(af);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  int EIGEN_ALIGN16 ai[4];
  pstore<int>((int *)ai, from);
  to[0*stride] = ai[0];
  to[1*stride] = ai[1];
  to[2*stride] = ai[2];
  to[3*stride] = ai[3];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  double EIGEN_ALIGN16 af[2];
  pstore<double>(af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a + b); }
template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a + b); }

template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a - b); }
template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a - b); }

template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a * b); }
template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a * b); }

template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a / b); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a / b); }

template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return (-a); }
template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return (-a); }

template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return padd<Packet4i>(pmul<Packet4i>(a, b), c); }
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return vec_madd(a, b, c); }

template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int& a)    { return padd<Packet4i>(pset1<Packet4i>(a), p4i_COUNTDOWN); }
template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return padd<Packet2d>(pset1<Packet2d>(a), p2d_COUNTDOWN); }

template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_min(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_max(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_or(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_xor(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return pand<Packet4i>(a, vec_nor(b, b)); }
template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, vec_nor(b, b)); }

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a) { return vec_round(a); }
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const  Packet2d& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return vec_floor(a); }

template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int*       from) { return pload<Packet4i>(from); }
template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double*    from) { return pload<Packet2d>(from); }


template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  Packet4i p = pload<Packet4i>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*   from)
{
  Packet2d p = pload<Packet2d>(from);
  return vec_perm(p, p, p16uc_PSET64_HI);
}

template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*        to, const Packet4i& from) { pstore<int>(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<double>(double*  to, const Packet2d& from) { pstore<double>(to, from); }

template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { EIGEN_ZVECTOR_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_ZVECTOR_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int    EIGEN_ALIGN16 x[4]; pstore(x, a); return x[0]; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { double EIGEN_ALIGN16 x[2]; pstore(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  return reinterpret_cast<Packet4i>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{
  return reinterpret_cast<Packet2d>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE64));
}

template<> EIGEN_STRONG_INLINE Packet4i pabs<Packet4i>(const Packet4i& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet2d pabs<Packet2d>(const Packet2d& a) { return vec_abs(a); }

template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i b, sum;
  b   = vec_sld(a, a, 8);
  sum = padd<Packet4i>(a, b);
  b   = vec_sld(sum, sum, 4);
  sum = padd<Packet4i>(sum, b);
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  Packet2d b, sum;
  b   = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8));
  sum = padd<Packet2d>(a, b);
  return pfirst(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return aux[0] * aux[1] * aux[2] * aux[3];
}

template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst(pmul(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

// min
template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
  Packet4i b, res;
  b   = pmin<Packet4i>(a, vec_sld(a, a, 8));
  res = pmin<Packet4i>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst(pmin<Packet2d>(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

// max
template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
  Packet4i b, res;
  b = pmax<Packet4i>(a, vec_sld(a, a, 8));
  res = pmax<Packet4i>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst(pmax<Packet2d>(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  Packet4i t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  Packet4i t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  Packet4i t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  Packet4i t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  Packet2d t0 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_HI);
  Packet2d t1 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_LO);
  kernel.packet[0] = t0;
  kernel.packet[1] = t1;
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = vec_cmpeq(select, reinterpret_cast<Packet4ui>(p4i_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}


template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  Packet2ul select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2ul mask = vec_cmpeq(select, reinterpret_cast<Packet2ul>(p2l_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

/* z13 has no vector float support so we emulate that with double
   z14 has proper vector float support.
*/
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
/* Helper function to simulate a vec_splat_packet4f
 */
template<int element> EIGEN_STRONG_INLINE Packet4f vec_splat_packet4f(const Packet4f&   from)
{
  Packet4f splat;
  switch (element) {
  case 0:
    splat.v4f[0] = vec_splat(from.v4f[0], 0);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 1:
    splat.v4f[0] = vec_splat(from.v4f[0], 1);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 2:
    splat.v4f[0] = vec_splat(from.v4f[1], 0);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 3:
    splat.v4f[0] = vec_splat(from.v4f[1], 1);
    splat.v4f[1] = splat.v4f[0];
    break;
  }
  return splat;
}

template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float*   from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet4f vfrom;
  vfrom.v4f[0] = vec_ld2f(&from[0]);
  vfrom.v4f[1] = vec_ld2f(&from[2]);
  return vfrom;
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  vec_st2f(from.v4f[0], &to[0]);
  vec_st2f(from.v4f[1], &to[2]);
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&    from)
{
  Packet4f to;
  to.v4f[0] = pset1<Packet2d>(static_cast<const double&>(from));
  to.v4f[1] = to.v4f[0];
  return to;
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec_splat_packet4f<0>(a3);
  a1 = vec_splat_packet4f<1>(a3);
  a2 = vec_splat_packet4f<2>(a3);
  a3 = vec_splat_packet4f<3>(a3);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  float EIGEN_ALIGN16 ai[4];
  ai[0] = from[0*stride];
  ai[1] = from[1*stride];
  ai[2] = from[2*stride];
  ai[3] = from[3*stride];
 return pload<Packet4f>(ai);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  float EIGEN_ALIGN16 ai[4];
  pstore<float>((float *)ai, from);
  to[0*stride] = ai[0];
  to[1*stride] = ai[1];
  to[2*stride] = ai[2];
  to[3*stride] = ai[3];
}

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] + b.v4f[0];
  c.v4f[1] = a.v4f[1] + b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] - b.v4f[0];
  c.v4f[1] = a.v4f[1] - b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] * b.v4f[0];
  c.v4f[1] = a.v4f[1] * b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] / b.v4f[0];
  c.v4f[1] = a.v4f[1] / b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a)
{
  Packet4f c;
  c.v4f[0] = -a.v4f[0];
  c.v4f[1] = -a.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{
  Packet4f res;
  res.v4f[0] = vec_madd(a.v4f[0], b.v4f[0], c.v4f[0]);
  res.v4f[1] = vec_madd(a.v4f[1], b.v4f[1], c.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pmin(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pmin(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pmax(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pmax(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pand(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pand(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = por(a.v4f[0], b.v4f[0]);
  res.v4f[1] = por(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pxor(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pxor(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pandnot(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pandnot(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_round(a.v4f[0]);
  res.v4f[1] = vec_round(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const  Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_ceil(a.v4f[0]);
  res.v4f[1] = vec_ceil(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_floor(a.v4f[0]);
  res.v4f[1] = vec_floor(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*    from)
{
  Packet4f p = pload<Packet4f>(from);
  p.v4f[1] = vec_splat(p.v4f[0], 1);
  p.v4f[0] = vec_splat(p.v4f[0], 0);
  return p;
}

template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { float  EIGEN_ALIGN16 x[2]; vec_st2f(a.v4f[0], &x[0]); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  Packet4f rev;
  rev.v4f[0] = preverse<Packet2d>(a.v4f[1]);
  rev.v4f[1] = preverse<Packet2d>(a.v4f[0]);
  return rev;
}

template<> EIGEN_STRONG_INLINE Packet4f pabs<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = pabs(a.v4f[0]);
  res.v4f[1] = pabs(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet2d sum;
  sum = padd<Packet2d>(a.v4f[0], a.v4f[1]);
  double first = predux<Packet2d>(sum);
  return static_cast<float>(first);
}

template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  // Return predux_mul<Packet2d> of the subvectors product
  return static_cast<float>(pfirst(predux_mul(pmul(a.v4f[0], a.v4f[1]))));
}

template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet2d b, res;
  b   = pmin<Packet2d>(a.v4f[0], a.v4f[1]);
  res = pmin<Packet2d>(b, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(b), reinterpret_cast<Packet4i>(b), 8)));
  return static_cast<float>(pfirst(res));
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet2d b, res;
  b   = pmax<Packet2d>(a.v4f[0], a.v4f[1]);
  res = pmax<Packet2d>(b, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(b), reinterpret_cast<Packet4i>(b), 8)));
  return static_cast<float>(pfirst(res));
}

/* Split the Packet4f PacketBlock into 4 Packet2d PacketBlocks and transpose each one
 */
EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  PacketBlock<Packet2d,2> t0,t1,t2,t3;
  // copy top-left 2x2 Packet2d block
  t0.packet[0] = kernel.packet[0].v4f[0];
  t0.packet[1] = kernel.packet[1].v4f[0];

  // copy top-right 2x2 Packet2d block
  t1.packet[0] = kernel.packet[0].v4f[1];
  t1.packet[1] = kernel.packet[1].v4f[1];

  // copy bottom-left 2x2 Packet2d block
  t2.packet[0] = kernel.packet[2].v4f[0];
  t2.packet[1] = kernel.packet[3].v4f[0];

  // copy bottom-right 2x2 Packet2d block
  t3.packet[0] = kernel.packet[2].v4f[1];
  t3.packet[1] = kernel.packet[3].v4f[1];

  // Transpose all 2x2 blocks
  ptranspose(t0);
  ptranspose(t1);
  ptranspose(t2);
  ptranspose(t3);

  // Copy back transposed blocks, but exchange t1 and t2 due to transposition
  kernel.packet[0].v4f[0] = t0.packet[0];
  kernel.packet[0].v4f[1] = t2.packet[0];
  kernel.packet[1].v4f[0] = t0.packet[1];
  kernel.packet[1].v4f[1] = t2.packet[1];
  kernel.packet[2].v4f[0] = t1.packet[0];
  kernel.packet[2].v4f[1] = t3.packet[0];
  kernel.packet[3].v4f[0] = t1.packet[1];
  kernel.packet[3].v4f[1] = t3.packet[1];
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  Packet2ul select_hi = { ifPacket.select[0], ifPacket.select[1] };
  Packet2ul select_lo = { ifPacket.select[2], ifPacket.select[3] };
  Packet2ul mask_hi = vec_cmpeq(select_hi, reinterpret_cast<Packet2ul>(p2l_ONE));
  Packet2ul mask_lo = vec_cmpeq(select_lo, reinterpret_cast<Packet2ul>(p2l_ONE));
  Packet4f result;
  result.v4f[0] = vec_sel(elsePacket.v4f[0], thenPacket.v4f[0], mask_hi);
  result.v4f[1] = vec_sel(elsePacket.v4f[1], thenPacket.v4f[1], mask_lo);
  return result;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_le<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_le(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_le(a.v4f[1], b.v4f[1]);
  return res;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_lt<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_lt(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_lt(a.v4f[1], b.v4f[1]);
  return res;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_eq<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_eq(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_eq(a.v4f[1], b.v4f[1]);
  return res;
}

#else
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v4f;
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v4f = from;
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from)
{
  return vec_splats(from);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  float EIGEN_ALIGN16 af[4];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  af[2] = from[2*stride];
  af[3] = from[3*stride];
 return pload<Packet4f>(af);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  float EIGEN_ALIGN16 af[4];
  pstore<float>((float*)af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
  to[2*stride] = af[2];
  to[3*stride] = af[3];
}

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a + b); }
template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a - b); }
template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a * b); }
template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a / b); }
template<> EIGEN_STRONG_INLINE Packet4f pnegate<Packet4f>(const Packet4f& a) { return (-a); }
template<> EIGEN_STRONG_INLINE Packet4f pconj<Packet4f>  (const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4f pmadd<Packet4f>  (const Packet4f& a, const Packet4f& b, const Packet4f& c) { return vec_madd(a, b, c); }
template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>    (const Packet4f& a, const Packet4f& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_and(a, vec_nor(b, b)); }
template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f> (const Packet4f& a) { return vec_round(a); }
template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>  (const Packet4f& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f> (const Packet4f& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet4f pabs<Packet4f>   (const Packet4f& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) { float EIGEN_ALIGN16 x[4]; pstore(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from)
{
  Packet4f p = pload<Packet4f>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  return reinterpret_cast<Packet4f>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet4f b, sum;
  b   = vec_sld(a, a, 8);
  sum = padd<Packet4f>(a, b);
  b   = vec_sld(sum, sum, 4);
  sum = padd<Packet4f>(sum, b);
  return pfirst(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f prod;
  prod = pmul(a, vec_sld(a, a, 8));
  return pfirst(pmul(prod, vec_sld(prod, prod, 4)));
}

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet4f b, res;
  b   = pmin<Packet4f>(a, vec_sld(a, a, 8));
  res = pmin<Packet4f>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet4f b, res;
  b = pmax<Packet4f>(a, vec_sld(a, a, 8));
  res = pmax<Packet4f>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  Packet4f t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  Packet4f t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  Packet4f t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  Packet4f t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = vec_cmpeq(select, reinterpret_cast<Packet4ui>(p4i_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

#endif

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { EIGEN_ZVECTOR_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f> (const float* from) { return pload<Packet4f>(from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from) { pstore<float>(to, from); }
template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>  (const float& a)  { return padd<Packet4f>(pset1<Packet4f>(a), p4f_COUNTDOWN); }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_ZVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/AssignmentFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGNMENT_FUNCTORS_H
#define EIGEN_ASSIGNMENT_FUNCTORS_H

namespace Eigen {

namespace internal {
  
/** \internal
  * \brief Template functor for scalar/packet assignment
  *
  */
template<typename DstScalar,typename SrcScalar> struct assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a = b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,b); }
};

// Empty overload for void type (used by PermutationMatrix)
template<typename DstScalar> struct assign_op<DstScalar,void> {};

template<typename DstScalar,typename SrcScalar>
struct functor_traits<assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::Vectorizable && packet_traits<SrcScalar>::Vectorizable
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with addition
  *
  */
template<typename DstScalar,typename SrcScalar> struct add_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(add_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a += b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::padd(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar,typename SrcScalar>
struct functor_traits<add_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::AddCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasAdd
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with subtraction
  *
  */
template<typename DstScalar,typename SrcScalar> struct sub_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(sub_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a -= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::psub(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar,typename SrcScalar>
struct functor_traits<sub_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::AddCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasSub
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with multiplication
  *
  */
template<typename DstScalar, typename SrcScalar=DstScalar>
struct mul_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(mul_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a *= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::pmul(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar, typename SrcScalar>
struct functor_traits<mul_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::MulCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasMul
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with diviving
  *
  */
template<typename DstScalar, typename SrcScalar=DstScalar> struct div_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(div_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a /= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::pdiv(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar, typename SrcScalar>
struct functor_traits<div_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::MulCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasDiv
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with swapping
  *
  * It works as follow. For a non-vectorized evaluation loop, we have:
  *   for(i) func(A.coeffRef(i), B.coeff(i));
  * where B is a SwapWrapper expression. The trick is to make SwapWrapper::coeff behaves like a non-const coeffRef.
  * Actually, SwapWrapper might not even be needed since even if B is a plain expression, since it has to be writable
  * B.coeff already returns a const reference to the underlying scalar value.
  * 
  * The case of a vectorized loop is more tricky:
  *   for(i,j) func.assignPacket<A_Align>(&A.coeffRef(i,j), B.packet<B_Align>(i,j));
  * Here, B must be a SwapWrapper whose packet function actually returns a proxy object holding a Scalar*,
  * the actual alignment and Packet type.
  *
  */
template<typename Scalar> struct swap_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(swap_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Scalar& a, const Scalar& b) const
  {
#ifdef EIGEN_GPUCC
    // FIXME is there some kind of cuda::swap?
    Scalar t=b; const_cast<Scalar&>(b)=a; a=t;
#else
    using std::swap;
    swap(a,const_cast<Scalar&>(b));
#endif
  }
};
template<typename Scalar>
struct functor_traits<swap_assign_op<Scalar> > {
  enum {
    Cost = 3 * NumTraits<Scalar>::ReadCost,
    PacketAccess = 
    #if defined(EIGEN_VECTORIZE_AVX) && EIGEN_COMP_CLANG && (EIGEN_COMP_CLANG<800 || defined(__apple_build_version__))
    // This is a partial workaround for a bug in clang generating bad code
    // when mixing 256/512 bits loads and 128 bits moves.
    // See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=1684
    //     https://bugs.llvm.org/show_bug.cgi?id=40815
    0
    #else
    packet_traits<Scalar>::Vectorizable
    #endif
  };
};

} // namespace internal

} // namespace Eigen

#endif // EIGEN_ASSIGNMENT_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/BinaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BINARY_FUNCTORS_H
#define EIGEN_BINARY_FUNCTORS_H

namespace Eigen {

namespace internal {

//---------- associative binary functors ----------

template<typename Arg1, typename Arg2>
struct binary_op_base
{
  typedef Arg1 first_argument_type;
  typedef Arg2 second_argument_type;
};

/** \internal
  * \brief Template functor to compute the sum of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::operator+, class VectorwiseOp, DenseBase::sum()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_sum_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_sum_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sum_op)
#else
  scalar_sum_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a + b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::padd(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  { return internal::predux(a); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_sum_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::AddCost) + int(NumTraits<RhsScalar>::AddCost)) / 2, // rough estimate!
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasAdd && packet_traits<RhsScalar>::HasAdd
    // TODO vectorize mixed sum
  };
};


template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool scalar_sum_op<bool,bool>::operator() (const bool& a, const bool& b) const { return a || b; }


/** \internal
  * \brief Template functor to compute the product of two scalars
  *
  * \sa class CwiseBinaryOp, Cwise::operator*(), class VectorwiseOp, MatrixBase::redux()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_product_op  : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_product_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_product_op)
#else
  scalar_product_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a * b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pmul(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  { return internal::predux_mul(a); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_product_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::MulCost) + int(NumTraits<RhsScalar>::MulCost))/2, // rough estimate!
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasMul && packet_traits<RhsScalar>::HasMul
    // TODO vectorize mixed product
  };
};

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool scalar_product_op<bool,bool>::operator() (const bool& a, const bool& b) const { return a && b; }


/** \internal
  * \brief Template functor to compute the conjugate product of two scalars
  *
  * This is a short cut for conj(x) * y which is needed for optimization purpose; in Eigen2 support mode, this becomes x * conj(y)
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_conj_product_op  : binary_op_base<LhsScalar,RhsScalar>
{

  enum {
    Conj = NumTraits<LhsScalar>::IsComplex
  };
  
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_conj_product_op>::ReturnType result_type;
  
  EIGEN_EMPTY_STRUCT_CTOR(scalar_conj_product_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const
  { return conj_helper<LhsScalar,RhsScalar,Conj,false>().pmul(a,b); }
  
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return conj_helper<Packet,Packet,Conj,false>().pmul(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_conj_product_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = NumTraits<LhsScalar>::MulCost,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMul
  };
};

/** \internal
  * \brief Template functor to compute the min of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::cwiseMin, class VectorwiseOp, MatrixBase::minCoeff()
  */
template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct scalar_min_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_min_op>::ReturnType result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_min_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const {
    return internal::pmin<NaNPropagation>(a, b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  {
    return internal::pmin<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  {
    return internal::predux_min<NaNPropagation>(a);
  }
};

template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct functor_traits<scalar_min_op<LhsScalar,RhsScalar, NaNPropagation> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMin
  };
};

/** \internal
  * \brief Template functor to compute the max of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::cwiseMax, class VectorwiseOp, MatrixBase::maxCoeff()
  */
template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct scalar_max_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_max_op>::ReturnType result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_max_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const {
    return internal::pmax<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  {
    return internal::pmax<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  {
    return internal::predux_max<NaNPropagation>(a);
  }
};

template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct functor_traits<scalar_max_op<LhsScalar,RhsScalar, NaNPropagation> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMax
  };
};

/** \internal
  * \brief Template functors for comparison of two scalars
  * \todo Implement packet-comparisons
  */
template<typename LhsScalar, typename RhsScalar, ComparisonName cmp> struct scalar_cmp_op;

template<typename LhsScalar, typename RhsScalar, ComparisonName cmp>
struct functor_traits<scalar_cmp_op<LhsScalar,RhsScalar, cmp> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = false
  };
};

template<ComparisonName Cmp, typename LhsScalar, typename RhsScalar>
struct result_of<scalar_cmp_op<LhsScalar, RhsScalar, Cmp>(LhsScalar,RhsScalar)> {
  typedef bool type;
};


template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_EQ> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a==b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_LT> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a<b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_LE> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a<=b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_GT> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a>b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_GE> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a>=b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_UNORD> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return !(a<=b || b<=a);}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_NEQ> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a!=b;}
};

/** \internal
  * \brief Template functor to compute the hypot of two \b positive \b and \b real scalars
  *
  * \sa MatrixBase::stableNorm(), class Redux
  */
template<typename Scalar>
struct scalar_hypot_op<Scalar,Scalar> : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_hypot_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar &x, const Scalar &y) const
  {
    // This functor is used by hypotNorm only for which it is faster to first apply abs
    // on all coefficients prior to reduction through hypot.
    // This way we avoid calling abs on positive and real entries, and this also permits
    // to seamlessly handle complexes. Otherwise we would have to handle both real and complexes
    // through the same functor...
    return internal::positive_real_hypot(x,y);
  }
};
template<typename Scalar>
struct functor_traits<scalar_hypot_op<Scalar,Scalar> > {
  enum
  {
    Cost = 3 * NumTraits<Scalar>::AddCost +
           2 * NumTraits<Scalar>::MulCost +
           2 * scalar_div_cost<Scalar,false>::value,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the pow of two scalars
  * See the specification of pow in https://en.cppreference.com/w/cpp/numeric/math/pow
  */
template<typename Scalar, typename Exponent>
struct scalar_pow_op  : binary_op_base<Scalar,Exponent>
{
  typedef typename ScalarBinaryOpTraits<Scalar,Exponent,scalar_pow_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_pow_op)
#else
  scalar_pow_op() {
    typedef Scalar LhsScalar;
    typedef Exponent RhsScalar;
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif

  EIGEN_DEVICE_FUNC
  inline result_type operator() (const Scalar& a, const Exponent& b) const { return numext::pow(a, b); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  {
    return generic_pow(a,b);
  }
};

template<typename Scalar, typename Exponent>
struct functor_traits<scalar_pow_op<Scalar,Exponent> > {
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = (!NumTraits<Scalar>::IsComplex && !NumTraits<Scalar>::IsInteger &&
                    packet_traits<Scalar>::HasExp && packet_traits<Scalar>::HasLog &&
                    packet_traits<Scalar>::HasRound && packet_traits<Scalar>::HasCmp &&
                    // Temporarly disable packet access for half/bfloat16 until
                    // accuracy is improved.
                    !is_same<Scalar, half>::value && !is_same<Scalar, bfloat16>::value
                    )
  };
};

//---------- non associative binary functors ----------

/** \internal
  * \brief Template functor to compute the difference of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::operator-
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_difference_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_difference_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_difference_op)
#else
  scalar_difference_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a - b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::psub(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_difference_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::AddCost) + int(NumTraits<RhsScalar>::AddCost)) / 2,
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasSub && packet_traits<RhsScalar>::HasSub
  };
};

/** \internal
  * \brief Template functor to compute the quotient of two scalars
  *
  * \sa class CwiseBinaryOp, Cwise::operator/()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_quotient_op  : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_quotient_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_quotient_op)
#else
  scalar_quotient_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a / b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pdiv(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_quotient_op<LhsScalar,RhsScalar> > {
  typedef typename scalar_quotient_op<LhsScalar,RhsScalar>::result_type result_type;
  enum {
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasDiv && packet_traits<RhsScalar>::HasDiv,
    Cost = scalar_div_cost<result_type,PacketAccess>::value
  };
};



/** \internal
  * \brief Template functor to compute the and of two booleans
  *
  * \sa class CwiseBinaryOp, ArrayBase::operator&&
  */
struct scalar_boolean_and_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_and_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a && b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pand(a,b); }
};
template<> struct functor_traits<scalar_boolean_and_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
  * \brief Template functor to compute the or of two booleans
  *
  * \sa class CwiseBinaryOp, ArrayBase::operator||
  */
struct scalar_boolean_or_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_or_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a || b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::por(a,b); }
};
template<> struct functor_traits<scalar_boolean_or_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
 * \brief Template functor to compute the xor of two booleans
 *
 * \sa class CwiseBinaryOp, ArrayBase::operator^
 */
struct scalar_boolean_xor_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_xor_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a ^ b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pxor(a,b); }
};
template<> struct functor_traits<scalar_boolean_xor_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
  * \brief Template functor to compute the absolute difference of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::absolute_difference
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_absolute_difference_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_absolute_difference_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_absolute_difference_op)
#else
  scalar_absolute_difference_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const
  { return numext::absdiff(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pabsdiff(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_absolute_difference_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasAbsDiff
  };
};



//---------- binary functors bound to a constant, thus appearing as a unary functor ----------

// The following two classes permits to turn any binary functor into a unary one with one argument bound to a constant value.
// They are analogues to std::binder1st/binder2nd but with the following differences:
//  - they are compatible with packetOp
//  - they are portable across C++ versions (the std::binder* are deprecated in C++11)
template<typename BinaryOp> struct bind1st_op : BinaryOp {

  typedef typename BinaryOp::first_argument_type  first_argument_type;
  typedef typename BinaryOp::second_argument_type second_argument_type;
  typedef typename BinaryOp::result_type          result_type;

  EIGEN_DEVICE_FUNC explicit bind1st_op(const first_argument_type &val) : m_value(val) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const second_argument_type& b) const { return BinaryOp::operator()(m_value,b); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& b) const
  { return BinaryOp::packetOp(internal::pset1<Packet>(m_value), b); }

  first_argument_type m_value;
};
template<typename BinaryOp> struct functor_traits<bind1st_op<BinaryOp> > : functor_traits<BinaryOp> {};


template<typename BinaryOp> struct bind2nd_op : BinaryOp {

  typedef typename BinaryOp::first_argument_type  first_argument_type;
  typedef typename BinaryOp::second_argument_type second_argument_type;
  typedef typename BinaryOp::result_type          result_type;

  EIGEN_DEVICE_FUNC explicit bind2nd_op(const second_argument_type &val) : m_value(val) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const first_argument_type& a) const { return BinaryOp::operator()(a,m_value); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return BinaryOp::packetOp(a,internal::pset1<Packet>(m_value)); }

  second_argument_type m_value;
};
template<typename BinaryOp> struct functor_traits<bind2nd_op<BinaryOp> > : functor_traits<BinaryOp> {};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BINARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/NullaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NULLARY_FUNCTORS_H
#define EIGEN_NULLARY_FUNCTORS_H

namespace Eigen {

namespace internal {

template<typename Scalar>
struct scalar_constant_op {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_constant_op(const scalar_constant_op& other) : m_other(other.m_other) { }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_constant_op(const Scalar& other) : m_other(other) { }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() () const { return m_other; }
  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const PacketType packetOp() const { return internal::pset1<PacketType>(m_other); }
  const Scalar m_other;
};
template<typename Scalar>
struct functor_traits<scalar_constant_op<Scalar> >
{ enum { Cost = 0 /* as the constant value should be loaded in register only once for the whole expression */,
         PacketAccess = packet_traits<Scalar>::Vectorizable, IsRepeatable = true }; };

template<typename Scalar> struct scalar_identity_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_identity_op)
  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType row, IndexType col) const { return row==col ? Scalar(1) : Scalar(0); }
};
template<typename Scalar>
struct functor_traits<scalar_identity_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = false, IsRepeatable = true }; };

template <typename Scalar, bool IsInteger> struct linspaced_op_impl;

template <typename Scalar>
struct linspaced_op_impl<Scalar,/*IsInteger*/false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;

  EIGEN_DEVICE_FUNC linspaced_op_impl(const Scalar& low, const Scalar& high, Index num_steps) :
    m_low(low), m_high(high), m_size1(num_steps==1 ? 1 : num_steps-1), m_step(num_steps==1 ? Scalar() : Scalar((high-low)/RealScalar(num_steps-1))),
    m_flip(numext::abs(high)<numext::abs(low))
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType i) const {
    if(m_flip)
      return (i==0)? m_low : Scalar(m_high - RealScalar(m_size1-i)*m_step);
    else
      return (i==m_size1)? m_high : Scalar(m_low + RealScalar(i)*m_step);
  }

  template<typename Packet, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(IndexType i) const
  {
    // Principle:
    // [low, ..., low] + ( [step, ..., step] * ( [i, ..., i] + [0, ..., size] ) )
    if(m_flip)
    {
      Packet pi = plset<Packet>(Scalar(i-m_size1));
      Packet res = padd(pset1<Packet>(m_high), pmul(pset1<Packet>(m_step), pi));
      if (EIGEN_PREDICT_TRUE(i != 0)) return res;
      Packet mask = pcmp_lt(pset1<Packet>(0), plset<Packet>(0));
      return pselect<Packet>(mask, res, pset1<Packet>(m_low));
    }
    else
    {
      Packet pi = plset<Packet>(Scalar(i));
      Packet res = padd(pset1<Packet>(m_low), pmul(pset1<Packet>(m_step), pi));
      if(EIGEN_PREDICT_TRUE(i != m_size1-unpacket_traits<Packet>::size+1)) return res;
      Packet mask = pcmp_lt(plset<Packet>(0), pset1<Packet>(unpacket_traits<Packet>::size-1));
      return pselect<Packet>(mask, res, pset1<Packet>(m_high));
    }
  }

  const Scalar m_low;
  const Scalar m_high;
  const Index m_size1;
  const Scalar m_step;
  const bool m_flip;
};

template <typename Scalar>
struct linspaced_op_impl<Scalar,/*IsInteger*/true>
{
  EIGEN_DEVICE_FUNC linspaced_op_impl(const Scalar& low, const Scalar& high, Index num_steps) :
    m_low(low),
    m_multiplier((high-low)/convert_index<Scalar>(num_steps<=1 ? 1 : num_steps-1)),
    m_divisor(convert_index<Scalar>((high>=low?num_steps:-num_steps)+(high-low))/((numext::abs(high-low)+1)==0?1:(numext::abs(high-low)+1))),
    m_use_divisor(num_steps>1 && (numext::abs(high-low)+1)<num_steps)
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar operator() (IndexType i) const
  {
    if(m_use_divisor) return m_low + convert_index<Scalar>(i)/m_divisor;
    else              return m_low + convert_index<Scalar>(i)*m_multiplier;
  }

  const Scalar m_low;
  const Scalar m_multiplier;
  const Scalar m_divisor;
  const bool m_use_divisor;
};

// ----- Linspace functor ----------------------------------------------------------------

// Forward declaration (we default to random access which does not really give
// us a speed gain when using packet access but it allows to use the functor in
// nested expressions).
template <typename Scalar> struct linspaced_op;
template <typename Scalar> struct functor_traits< linspaced_op<Scalar> >
{
  enum
  {
    Cost = 1,
    PacketAccess =   (!NumTraits<Scalar>::IsInteger) && packet_traits<Scalar>::HasSetLinear && packet_traits<Scalar>::HasBlend,
                  /*&& ((!NumTraits<Scalar>::IsInteger) || packet_traits<Scalar>::HasDiv),*/ // <- vectorization for integer is currently disabled
    IsRepeatable = true
  };
};
template <typename Scalar> struct linspaced_op
{
  EIGEN_DEVICE_FUNC linspaced_op(const Scalar& low, const Scalar& high, Index num_steps)
    : impl((num_steps==1 ? high : low),high,num_steps)
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType i) const { return impl(i); }

  template<typename Packet,typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(IndexType i) const { return impl.template packetOp<Packet>(i); }

  // This proxy object handles the actual required temporaries and the different
  // implementations (integer vs. floating point).
  const linspaced_op_impl<Scalar,NumTraits<Scalar>::IsInteger> impl;
};

// Linear access is automatically determined from the operator() prototypes available for the given functor.
// If it exposes an operator()(i,j), then we assume the i and j coefficients are required independently
// and linear access is not possible. In all other cases, linear access is enabled.
// Users should not have to deal with this structure.
template<typename Functor> struct functor_has_linear_access { enum { ret = !has_binary_operator<Functor>::value }; };

// For unreliable compilers, let's specialize the has_*ary_operator
// helpers so that at least built-in nullary functors work fine.
#if !( (EIGEN_COMP_MSVC>1600) || (EIGEN_GNUC_AT_LEAST(4,8)) || (EIGEN_COMP_ICC>=1600))
template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 0}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 1}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 0}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 0}; };
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_NULLARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/StlFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STL_FUNCTORS_H
#define EIGEN_STL_FUNCTORS_H

namespace Eigen {

// Portable replacements for certain functors.
namespace numext {

template<typename T = void>
struct equal_to {
  typedef bool result_type;
  EIGEN_DEVICE_FUNC bool operator()(const T& lhs, const T& rhs) const {
    return lhs == rhs;
  }
};

template<typename T = void>
struct not_equal_to {
  typedef bool result_type;
  EIGEN_DEVICE_FUNC bool operator()(const T& lhs, const T& rhs) const {
    return lhs != rhs;
  }
};

}


namespace internal {

// default functor traits for STL functors:

template<typename T>
struct functor_traits<std::multiplies<T> >
{ enum { Cost = NumTraits<T>::MulCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::divides<T> >
{ enum { Cost = NumTraits<T>::MulCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::plus<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::minus<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::negate<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_or<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_and<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_not<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::greater<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::less<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::greater_equal<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::less_equal<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::equal_to<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<numext::equal_to<T> >
  : functor_traits<std::equal_to<T> > {};

template<typename T>
struct functor_traits<std::not_equal_to<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<numext::not_equal_to<T> >
  : functor_traits<std::not_equal_to<T> > {};

#if (EIGEN_COMP_CXXVER < 11)
// std::binder* are deprecated since c++11 and will be removed in c++17
template<typename T>
struct functor_traits<std::binder2nd<T> >
{ enum { Cost = functor_traits<T>::Cost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::binder1st<T> >
{ enum { Cost = functor_traits<T>::Cost, PacketAccess = false }; };
#endif

#if (EIGEN_COMP_CXXVER < 17)
// std::unary_negate is deprecated since c++17 and will be removed in c++20
template<typename T>
struct functor_traits<std::unary_negate<T> >
{ enum { Cost = 1 + functor_traits<T>::Cost, PacketAccess = false }; };

// std::binary_negate is deprecated since c++17 and will be removed in c++20
template<typename T>
struct functor_traits<std::binary_negate<T> >
{ enum { Cost = 1 + functor_traits<T>::Cost, PacketAccess = false }; };
#endif

#ifdef EIGEN_STDEXT_SUPPORT

template<typename T0,typename T1>
struct functor_traits<std::project1st<T0,T1> >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::project2nd<T0,T1> >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::select2nd<std::pair<T0,T1> > >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::select1st<std::pair<T0,T1> > >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::unary_compose<T0,T1> >
{ enum { Cost = functor_traits<T0>::Cost + functor_traits<T1>::Cost, PacketAccess = false }; };

template<typename T0,typename T1,typename T2>
struct functor_traits<std::binary_compose<T0,T1,T2> >
{ enum { Cost = functor_traits<T0>::Cost + functor_traits<T1>::Cost + functor_traits<T2>::Cost, PacketAccess = false }; };

#endif // EIGEN_STDEXT_SUPPORT

// allow to add new functors and specializations of functor_traits from outside Eigen.
// this macro is really needed because functor_traits must be specialized after it is declared but before it is used...
#ifdef EIGEN_FUNCTORS_PLUGIN
#include EIGEN_FUNCTORS_PLUGIN
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_STL_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/TernaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TERNARY_FUNCTORS_H
#define EIGEN_TERNARY_FUNCTORS_H

namespace Eigen {

namespace internal {

//---------- associative ternary functors ----------



} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TERNARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/UnaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UNARY_FUNCTORS_H
#define EIGEN_UNARY_FUNCTORS_H

namespace Eigen {

namespace internal {

/** \internal
  * \brief Template functor to compute the opposite of a scalar
  *
  * \sa class CwiseUnaryOp, MatrixBase::operator-
  */
template<typename Scalar> struct scalar_opposite_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_opposite_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return -a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pnegate(a); }
};
template<typename Scalar>
struct functor_traits<scalar_opposite_op<Scalar> >
{ enum {
    Cost = NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasNegate };
};

/** \internal
  * \brief Template functor to compute the absolute value of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::abs
  */
template<typename Scalar> struct scalar_abs_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_abs_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::abs(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pabs(a); }
};
template<typename Scalar>
struct functor_traits<scalar_abs_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasAbs
  };
};

/** \internal
  * \brief Template functor to compute the score of a scalar, to chose a pivot
  *
  * \sa class CwiseUnaryOp
  */
template<typename Scalar> struct scalar_score_coeff_op : scalar_abs_op<Scalar>
{
  typedef void Score_is_abs;
};
template<typename Scalar>
struct functor_traits<scalar_score_coeff_op<Scalar> > : functor_traits<scalar_abs_op<Scalar> > {};

/* Avoid recomputing abs when we know the score and they are the same. Not a true Eigen functor.  */
template<typename Scalar, typename=void> struct abs_knowing_score
{
  EIGEN_EMPTY_STRUCT_CTOR(abs_knowing_score)
  typedef typename NumTraits<Scalar>::Real result_type;
  template<typename Score>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a, const Score&) const { return numext::abs(a); }
};
template<typename Scalar> struct abs_knowing_score<Scalar, typename scalar_score_coeff_op<Scalar>::Score_is_abs>
{
  EIGEN_EMPTY_STRUCT_CTOR(abs_knowing_score)
  typedef typename NumTraits<Scalar>::Real result_type;
  template<typename Scal>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scal&, const result_type& a) const { return a; }
};

/** \internal
  * \brief Template functor to compute the squared absolute value of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::abs2
  */
template<typename Scalar> struct scalar_abs2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_abs2_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::abs2(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,a); }
};
template<typename Scalar>
struct functor_traits<scalar_abs2_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasAbs2 }; };

/** \internal
  * \brief Template functor to compute the conjugate of a complex value
  *
  * \sa class CwiseUnaryOp, MatrixBase::conjugate()
  */
template<typename Scalar> struct scalar_conjugate_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_conjugate_op)
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::conj(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const { return internal::pconj(a); }
};
template<typename Scalar>
struct functor_traits<scalar_conjugate_op<Scalar> >
{
  enum {
    Cost = 0,
    // Yes the cost is zero even for complexes because in most cases for which
    // the cost is used, conjugation turns to be a no-op. Some examples:
    //   cost(a*conj(b)) == cost(a*b)
    //   cost(a+conj(b)) == cost(a+b)
    //   <etc.
    // If we don't set it to zero, then:
    //   A.conjugate().lazyProduct(B.conjugate())
    // will bake its operands. We definitely don't want that!
    PacketAccess = packet_traits<Scalar>::HasConj
  };
};

/** \internal
  * \brief Template functor to compute the phase angle of a complex
  *
  * \sa class CwiseUnaryOp, Cwise::arg
  */
template<typename Scalar> struct scalar_arg_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_arg_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::arg(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::parg(a); }
};
template<typename Scalar>
struct functor_traits<scalar_arg_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::IsComplex ? 5 * NumTraits<Scalar>::MulCost : NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasArg
  };
};
/** \internal
  * \brief Template functor to cast a scalar to another type
  *
  * \sa class CwiseUnaryOp, MatrixBase::cast()
  */
template<typename Scalar, typename NewType>
struct scalar_cast_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef NewType result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const NewType operator() (const Scalar& a) const { return cast<Scalar, NewType>(a); }
};
template<typename Scalar, typename NewType>
struct functor_traits<scalar_cast_op<Scalar,NewType> >
{ enum { Cost = is_same<Scalar, NewType>::value ? 0 : NumTraits<NewType>::AddCost, PacketAccess = false }; };

/** \internal
  * \brief Template functor to arithmetically shift a scalar right by a number of bits
  *
  * \sa class CwiseUnaryOp, MatrixBase::shift_right()
  */
template<typename Scalar, int N>
struct scalar_shift_right_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_shift_right_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const
  { return a >> N; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::parithmetic_shift_right<N>(a); }
};
template<typename Scalar, int N>
struct functor_traits<scalar_shift_right_op<Scalar,N> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = packet_traits<Scalar>::HasShift }; };

/** \internal
  * \brief Template functor to logically shift a scalar left by a number of bits
  *
  * \sa class CwiseUnaryOp, MatrixBase::shift_left()
  */
template<typename Scalar, int N>
struct scalar_shift_left_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_shift_left_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const
  { return a << N; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::plogical_shift_left<N>(a); }
};
template<typename Scalar, int N>
struct functor_traits<scalar_shift_left_op<Scalar,N> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = packet_traits<Scalar>::HasShift }; };

/** \internal
  * \brief Template functor to extract the real part of a complex
  *
  * \sa class CwiseUnaryOp, MatrixBase::real()
  */
template<typename Scalar>
struct scalar_real_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_real_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const { return numext::real(a); }
};
template<typename Scalar>
struct functor_traits<scalar_real_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the imaginary part of a complex
  *
  * \sa class CwiseUnaryOp, MatrixBase::imag()
  */
template<typename Scalar>
struct scalar_imag_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_imag_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const { return numext::imag(a); }
};
template<typename Scalar>
struct functor_traits<scalar_imag_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the real part of a complex as a reference
  *
  * \sa class CwiseUnaryOp, MatrixBase::real()
  */
template<typename Scalar>
struct scalar_real_ref_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_real_ref_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type& operator() (const Scalar& a) const { return numext::real_ref(*const_cast<Scalar*>(&a)); }
};
template<typename Scalar>
struct functor_traits<scalar_real_ref_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the imaginary part of a complex as a reference
  *
  * \sa class CwiseUnaryOp, MatrixBase::imag()
  */
template<typename Scalar>
struct scalar_imag_ref_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_imag_ref_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type& operator() (const Scalar& a) const { return numext::imag_ref(*const_cast<Scalar*>(&a)); }
};
template<typename Scalar>
struct functor_traits<scalar_imag_ref_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  *
  * \brief Template functor to compute the exponential of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::exp()
  */
template<typename Scalar> struct scalar_exp_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_exp_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::exp(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pexp(a); }
};
template <typename Scalar>
struct functor_traits<scalar_exp_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasExp,
    // The following numbers are based on the AVX implementation.
#ifdef EIGEN_VECTORIZE_FMA
    // Haswell can issue 2 add/mul/madd per cycle.
    Cost =
    (sizeof(Scalar) == 4
     // float: 8 pmadd, 4 pmul, 2 padd/psub, 6 other
     ? (8 * NumTraits<Scalar>::AddCost + 6 * NumTraits<Scalar>::MulCost)
     // double: 7 pmadd, 5 pmul, 3 padd/psub, 1 div,  13 other
     : (14 * NumTraits<Scalar>::AddCost +
        6 * NumTraits<Scalar>::MulCost +
        scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value))
#else
    Cost =
    (sizeof(Scalar) == 4
     // float: 7 pmadd, 6 pmul, 4 padd/psub, 10 other
     ? (21 * NumTraits<Scalar>::AddCost + 13 * NumTraits<Scalar>::MulCost)
     // double: 7 pmadd, 5 pmul, 3 padd/psub, 1 div,  13 other
     : (23 * NumTraits<Scalar>::AddCost +
        12 * NumTraits<Scalar>::MulCost +
        scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value))
#endif
  };
};

/** \internal
  *
  * \brief Template functor to compute the exponential of a scalar - 1.
  *
  * \sa class CwiseUnaryOp, ArrayBase::expm1()
  */
template<typename Scalar> struct scalar_expm1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_expm1_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::expm1(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pexpm1(a); }
};
template <typename Scalar>
struct functor_traits<scalar_expm1_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasExpm1,
    Cost = functor_traits<scalar_exp_op<Scalar> >::Cost // TODO measure cost of expm1
  };
};

/** \internal
  *
  * \brief Template functor to compute the logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, ArrayBase::log()
  */
template<typename Scalar> struct scalar_log_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::log(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog(a); }
};
template <typename Scalar>
struct functor_traits<scalar_log_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasLog,
    Cost =
    (PacketAccess
     // The following numbers are based on the AVX implementation.
#ifdef EIGEN_VECTORIZE_FMA
     // 8 pmadd, 6 pmul, 8 padd/psub, 16 other, can issue 2 add/mul/madd per cycle.
     ? (20 * NumTraits<Scalar>::AddCost + 7 * NumTraits<Scalar>::MulCost)
#else
     // 8 pmadd, 6 pmul, 8 padd/psub, 20 other
     ? (36 * NumTraits<Scalar>::AddCost + 14 * NumTraits<Scalar>::MulCost)
#endif
     // Measured cost of std::log.
     : sizeof(Scalar)==4 ? 40 : 85)
  };
};

/** \internal
  *
  * \brief Template functor to compute the logarithm of 1 plus a scalar value
  *
  * \sa class CwiseUnaryOp, ArrayBase::log1p()
  */
template<typename Scalar> struct scalar_log1p_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log1p_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::log1p(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog1p(a); }
};
template <typename Scalar>
struct functor_traits<scalar_log1p_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasLog1p,
    Cost = functor_traits<scalar_log_op<Scalar> >::Cost // TODO measure cost of log1p
  };
};

/** \internal
  *
  * \brief Template functor to compute the base-10 logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::log10()
  */
template<typename Scalar> struct scalar_log10_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log10_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { EIGEN_USING_STD(log10) return log10(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog10(a); }
};
template<typename Scalar>
struct functor_traits<scalar_log10_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasLog10 }; };

/** \internal
  *
  * \brief Template functor to compute the base-2 logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::log2()
  */
template<typename Scalar> struct scalar_log2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log2_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return Scalar(EIGEN_LOG2E) * numext::log(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog2(a); }
};
template<typename Scalar>
struct functor_traits<scalar_log2_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasLog }; };

/** \internal
  * \brief Template functor to compute the square root of a scalar
  * \sa class CwiseUnaryOp, Cwise::sqrt()
  */
template<typename Scalar> struct scalar_sqrt_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sqrt_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sqrt(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psqrt(a); }
};
template <typename Scalar>
struct functor_traits<scalar_sqrt_op<Scalar> > {
  enum {
#if EIGEN_FAST_MATH
    // The following numbers are based on the AVX implementation.
    Cost = (sizeof(Scalar) == 8 ? 28
                                // 4 pmul, 1 pmadd, 3 other
                                : (3 * NumTraits<Scalar>::AddCost +
                                   5 * NumTraits<Scalar>::MulCost)),
#else
    // The following numbers are based on min VSQRT throughput on Haswell.
    Cost = (sizeof(Scalar) == 8 ? 28 : 14),
#endif
    PacketAccess = packet_traits<Scalar>::HasSqrt
  };
};

// Boolean specialization to eliminate -Wimplicit-conversion-floating-point-to-bool warnings.
template<> struct scalar_sqrt_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sqrt_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template <typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return a; }
};
template <>
struct functor_traits<scalar_sqrt_op<bool> > {
  enum { Cost = 1, PacketAccess = packet_traits<bool>::Vectorizable };
};

/** \internal
  * \brief Template functor to compute the reciprocal square root of a scalar
  * \sa class CwiseUnaryOp, Cwise::rsqrt()
  */
template<typename Scalar> struct scalar_rsqrt_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_rsqrt_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::rsqrt(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::prsqrt(a); }
};

template<typename Scalar>
struct functor_traits<scalar_rsqrt_op<Scalar> >
{ enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRsqrt
  };
};

/** \internal
  * \brief Template functor to compute the cosine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::cos()
  */
template<typename Scalar> struct scalar_cos_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cos_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return numext::cos(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pcos(a); }
};
template<typename Scalar>
struct functor_traits<scalar_cos_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCos
  };
};

/** \internal
  * \brief Template functor to compute the sine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::sin()
  */
template<typename Scalar> struct scalar_sin_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sin_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sin(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psin(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sin_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasSin
  };
};


/** \internal
  * \brief Template functor to compute the tan of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::tan()
  */
template<typename Scalar> struct scalar_tan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_tan_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::tan(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::ptan(a); }
};
template<typename Scalar>
struct functor_traits<scalar_tan_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasTan
  };
};

/** \internal
  * \brief Template functor to compute the arc cosine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::acos()
  */
template<typename Scalar> struct scalar_acos_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_acos_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::acos(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pacos(a); }
};
template<typename Scalar>
struct functor_traits<scalar_acos_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasACos
  };
};

/** \internal
  * \brief Template functor to compute the arc sine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::asin()
  */
template<typename Scalar> struct scalar_asin_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_asin_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::asin(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pasin(a); }
};
template<typename Scalar>
struct functor_traits<scalar_asin_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasASin
  };
};


/** \internal
  * \brief Template functor to compute the atan of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::atan()
  */
template<typename Scalar> struct scalar_atan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_atan_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::atan(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::patan(a); }
};
template<typename Scalar>
struct functor_traits<scalar_atan_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasATan
  };
};

/** \internal
  * \brief Template functor to compute the tanh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::tanh()
  */
template <typename Scalar>
struct scalar_tanh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_tanh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::tanh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& x) const { return ptanh(x); }
};

template <typename Scalar>
struct functor_traits<scalar_tanh_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasTanh,
    Cost = ( (EIGEN_FAST_MATH && is_same<Scalar,float>::value)
// The following numbers are based on the AVX implementation,
#ifdef EIGEN_VECTORIZE_FMA
                // Haswell can issue 2 add/mul/madd per cycle.
                // 9 pmadd, 2 pmul, 1 div, 2 other
                ? (2 * NumTraits<Scalar>::AddCost +
                   6 * NumTraits<Scalar>::MulCost +
                   scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value)
#else
                ? (11 * NumTraits<Scalar>::AddCost +
                   11 * NumTraits<Scalar>::MulCost +
                   scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value)
#endif
                // This number assumes a naive implementation of tanh
                : (6 * NumTraits<Scalar>::AddCost +
                   3 * NumTraits<Scalar>::MulCost +
                   2 * scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value +
                   functor_traits<scalar_exp_op<Scalar> >::Cost))
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the atanh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::atanh()
  */
template <typename Scalar>
struct scalar_atanh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_atanh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::atanh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_atanh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the sinh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::sinh()
  */
template<typename Scalar> struct scalar_sinh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sinh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sinh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psinh(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sinh_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasSinh
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the asinh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::asinh()
  */
template <typename Scalar>
struct scalar_asinh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_asinh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::asinh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_asinh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the cosh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::cosh()
  */
template<typename Scalar> struct scalar_cosh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cosh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::cosh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pcosh(a); }
};
template<typename Scalar>
struct functor_traits<scalar_cosh_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCosh
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the acosh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::acosh()
  */
template <typename Scalar>
struct scalar_acosh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_acosh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::acosh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_acosh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the inverse of a scalar
  * \sa class CwiseUnaryOp, Cwise::inverse()
  */
template<typename Scalar>
struct scalar_inverse_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_inverse_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return Scalar(1)/a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pdiv(pset1<Packet>(Scalar(1)),a); }
};
template <typename Scalar>
struct functor_traits<scalar_inverse_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasDiv,
    Cost = scalar_div_cost<Scalar, PacketAccess>::value
  };
};

/** \internal
  * \brief Template functor to compute the square of a scalar
  * \sa class CwiseUnaryOp, Cwise::square()
  */
template<typename Scalar>
struct scalar_square_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_square_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return a*a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,a); }
};
template<typename Scalar>
struct functor_traits<scalar_square_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasMul }; };

// Boolean specialization to avoid -Wint-in-bool-context warnings on GCC.
template<>
struct scalar_square_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_square_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template<typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return a; }
};
template<>
struct functor_traits<scalar_square_op<bool> >
{ enum { Cost = 0, PacketAccess = packet_traits<bool>::Vectorizable }; };

/** \internal
  * \brief Template functor to compute the cube of a scalar
  * \sa class CwiseUnaryOp, Cwise::cube()
  */
template<typename Scalar>
struct scalar_cube_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cube_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return a*a*a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,pmul(a,a)); }
};
template<typename Scalar>
struct functor_traits<scalar_cube_op<Scalar> >
{ enum { Cost = 2*NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasMul }; };

// Boolean specialization to avoid -Wint-in-bool-context warnings on GCC.
template<>
struct scalar_cube_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cube_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template<typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return a; }
};
template<>
struct functor_traits<scalar_cube_op<bool> >
{ enum { Cost = 0, PacketAccess = packet_traits<bool>::Vectorizable }; };

/** \internal
  * \brief Template functor to compute the rounded value of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::round()
  */
template<typename Scalar> struct scalar_round_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_round_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::round(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pround(a); }
};
template<typename Scalar>
struct functor_traits<scalar_round_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRound
  };
};

/** \internal
  * \brief Template functor to compute the floor of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::floor()
  */
template<typename Scalar> struct scalar_floor_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_floor_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::floor(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pfloor(a); }
};
template<typename Scalar>
struct functor_traits<scalar_floor_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasFloor
  };
};

/** \internal
  * \brief Template functor to compute the rounded (with current rounding mode)  value of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::rint()
  */
template<typename Scalar> struct scalar_rint_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_rint_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::rint(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::print(a); }
};
template<typename Scalar>
struct functor_traits<scalar_rint_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRint
  };
};

/** \internal
  * \brief Template functor to compute the ceil of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::ceil()
  */
template<typename Scalar> struct scalar_ceil_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_ceil_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::ceil(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pceil(a); }
};
template<typename Scalar>
struct functor_traits<scalar_ceil_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCeil
  };
};

/** \internal
  * \brief Template functor to compute whether a scalar is NaN
  * \sa class CwiseUnaryOp, ArrayBase::isnan()
  */
template<typename Scalar> struct scalar_isnan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isnan_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isnan(a);
#else
    return (numext::isnan)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isnan_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to check whether a scalar is +/-inf
  * \sa class CwiseUnaryOp, ArrayBase::isinf()
  */
template<typename Scalar> struct scalar_isinf_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isinf_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isinf(a);
#else
    return (numext::isinf)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isinf_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to check whether a scalar has a finite value
  * \sa class CwiseUnaryOp, ArrayBase::isfinite()
  */
template<typename Scalar> struct scalar_isfinite_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isfinite_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isfinite(a);
#else
    return (numext::isfinite)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isfinite_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the logical not of a boolean
  *
  * \sa class CwiseUnaryOp, ArrayBase::operator!
  */
template<typename Scalar> struct scalar_boolean_not_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_not_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a) const { return !a; }
};
template<typename Scalar>
struct functor_traits<scalar_boolean_not_op<Scalar> > {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the signum of a scalar
  * \sa class CwiseUnaryOp, Cwise::sign()
  */
template<typename Scalar,bool is_complex=(NumTraits<Scalar>::IsComplex!=0), bool is_integer=(NumTraits<Scalar>::IsInteger!=0) > struct scalar_sign_op;
template<typename Scalar>
struct scalar_sign_op<Scalar, false, true> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
      return Scalar( (a>Scalar(0)) - (a<Scalar(0)) );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};

template<typename Scalar>
struct scalar_sign_op<Scalar, false, false> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
    return (numext::isnan)(a) ? a : Scalar( (a>Scalar(0)) - (a<Scalar(0)) );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};

template<typename Scalar, bool is_integer>
struct scalar_sign_op<Scalar,true, is_integer> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
    typedef typename NumTraits<Scalar>::Real real_type;
    real_type aa = numext::abs(a);
    if (aa==real_type(0))
      return Scalar(0);
    aa = real_type(1)/aa;
    return Scalar(a.real()*aa, a.imag()*aa );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sign_op<Scalar> >
{ enum {
    Cost =
        NumTraits<Scalar>::IsComplex
        ? ( 8*NumTraits<Scalar>::MulCost  ) // roughly
        : ( 3*NumTraits<Scalar>::AddCost),
    PacketAccess = packet_traits<Scalar>::HasSign
  };
};

/** \internal
  * \brief Template functor to compute the logistic function of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::logistic()
  */
template <typename T>
struct scalar_logistic_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_logistic_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator()(const T& x) const {
    return packetOp(x);
  }

  template <typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(const Packet& x) const {
    const Packet one = pset1<Packet>(T(1));
    return pdiv(one, padd(one, pexp(pnegate(x))));
  }
};

#ifndef EIGEN_GPU_COMPILE_PHASE
/** \internal
  * \brief Template specialization of the logistic function for float.
  *
  *  Uses just a 9/10-degree rational interpolant which
  *  interpolates 1/(1+exp(-x)) - 0.5 up to a couple of ulps in the range
  *  [-9, 18]. Below -9 we use the more accurate approximation
  *  1/(1+exp(-x)) ~= exp(x), and above 18 the logistic function is 1 withing
  *  one ulp. The shifted logistic is interpolated because it was easier to
  *  make the fit converge.
  *
  */
template <>
struct scalar_logistic_op<float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_logistic_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator()(const float& x) const {
    return packetOp(x);
  }

  template <typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(const Packet& _x) const {
    const Packet cutoff_lower = pset1<Packet>(-9.f);
    const Packet lt_mask = pcmp_lt<Packet>(_x, cutoff_lower);
    const bool any_small = predux_any(lt_mask);

    // The upper cut-off is the smallest x for which the rational approximation evaluates to 1.
    // Choosing this value saves us a few instructions clamping the results at the end.
#ifdef EIGEN_VECTORIZE_FMA
    const Packet cutoff_upper = pset1<Packet>(15.7243833541870117f);
#else
    const Packet cutoff_upper = pset1<Packet>(15.6437711715698242f);
#endif
    const Packet x = pmin(_x, cutoff_upper);

    // The monomial coefficients of the numerator polynomial (odd).
    const Packet alpha_1 = pset1<Packet>(2.48287947061529e-01f);
    const Packet alpha_3 = pset1<Packet>(8.51377133304701e-03f);
    const Packet alpha_5 = pset1<Packet>(6.08574864600143e-05f);
    const Packet alpha_7 = pset1<Packet>(1.15627324459942e-07f);
    const Packet alpha_9 = pset1<Packet>(4.37031012579801e-11f);

    // The monomial coefficients of the denominator polynomial (even).
    const Packet beta_0 = pset1<Packet>(9.93151921023180e-01f);
    const Packet beta_2 = pset1<Packet>(1.16817656904453e-01f);
    const Packet beta_4 = pset1<Packet>(1.70198817374094e-03f);
    const Packet beta_6 = pset1<Packet>(6.29106785017040e-06f);
    const Packet beta_8 = pset1<Packet>(5.76102136993427e-09f);
    const Packet beta_10 = pset1<Packet>(6.10247389755681e-13f);

    // Since the polynomials are odd/even, we need x^2.
    const Packet x2 = pmul(x, x);

    // Evaluate the numerator polynomial p.
    Packet p = pmadd(x2, alpha_9, alpha_7);
    p = pmadd(x2, p, alpha_5);
    p = pmadd(x2, p, alpha_3);
    p = pmadd(x2, p, alpha_1);
    p = pmul(x, p);

    // Evaluate the denominator polynomial q.
    Packet q = pmadd(x2, beta_10, beta_8);
    q = pmadd(x2, q, beta_6);
    q = pmadd(x2, q, beta_4);
    q = pmadd(x2, q, beta_2);
    q = pmadd(x2, q, beta_0);
    // Divide the numerator by the denominator and shift it up.
    const Packet logistic = padd(pdiv(p, q), pset1<Packet>(0.5f));
    if (EIGEN_PREDICT_FALSE(any_small)) {
      const Packet exponential = pexp(_x);
      return pselect(lt_mask, exponential, logistic);
    } else {
      return logistic;
    }
  }
};
#endif  // #ifndef EIGEN_GPU_COMPILE_PHASE

template <typename T>
struct functor_traits<scalar_logistic_op<T> > {
  enum {
    // The cost estimate for float here here is for the common(?) case where
    // all arguments are greater than -9.
    Cost = scalar_div_cost<T, packet_traits<T>::HasDiv>::value +
           (internal::is_same<T, float>::value
                ? NumTraits<T>::AddCost * 15 + NumTraits<T>::MulCost * 11
                : NumTraits<T>::AddCost * 2 +
                      functor_traits<scalar_exp_op<T> >::Cost),
    PacketAccess =
        packet_traits<T>::HasAdd && packet_traits<T>::HasDiv &&
        (internal::is_same<T, float>::value
             ? packet_traits<T>::HasMul && packet_traits<T>::HasMax &&
                   packet_traits<T>::HasMin
             : packet_traits<T>::HasNegate && packet_traits<T>::HasExp)
  };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralBlockPanelKernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_BLOCK_PANEL_H
#define EIGEN_GENERAL_BLOCK_PANEL_H


namespace Eigen {

namespace internal {

enum GEBPPacketSizeType {
  GEBPPacketFull = 0,
  GEBPPacketHalf,
  GEBPPacketQuarter
};

template<typename _LhsScalar, typename _RhsScalar, bool _ConjLhs=false, bool _ConjRhs=false, int Arch=Architecture::Target, int _PacketSize=GEBPPacketFull>
class gebp_traits;


/** \internal \returns b if a<=0, and returns a otherwise. */
inline std::ptrdiff_t manage_caching_sizes_helper(std::ptrdiff_t a, std::ptrdiff_t b)
{
  return a<=0 ? b : a;
}

#if defined(EIGEN_DEFAULT_L1_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L1_CACHE_SIZE(val) EIGEN_DEFAULT_L1_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L1_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L1_CACHE_SIZE)

#if defined(EIGEN_DEFAULT_L2_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L2_CACHE_SIZE(val) EIGEN_DEFAULT_L2_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L2_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L2_CACHE_SIZE)

#if defined(EIGEN_DEFAULT_L3_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L3_CACHE_SIZE(val) EIGEN_DEFAULT_L3_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L3_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L3_CACHE_SIZE)
  
#if EIGEN_ARCH_i386_OR_x86_64
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(32*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(256*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(2*1024*1024);
#elif EIGEN_ARCH_PPC
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(64*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(512*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(4*1024*1024);
#else
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(16*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(512*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(512*1024);
#endif

#undef EIGEN_SET_DEFAULT_L1_CACHE_SIZE
#undef EIGEN_SET_DEFAULT_L2_CACHE_SIZE
#undef EIGEN_SET_DEFAULT_L3_CACHE_SIZE

/** \internal */
struct CacheSizes {
  CacheSizes(): m_l1(-1),m_l2(-1),m_l3(-1) {
    int l1CacheSize, l2CacheSize, l3CacheSize;
    queryCacheSizes(l1CacheSize, l2CacheSize, l3CacheSize);
    m_l1 = manage_caching_sizes_helper(l1CacheSize, defaultL1CacheSize);
    m_l2 = manage_caching_sizes_helper(l2CacheSize, defaultL2CacheSize);
    m_l3 = manage_caching_sizes_helper(l3CacheSize, defaultL3CacheSize);
  }

  std::ptrdiff_t m_l1;
  std::ptrdiff_t m_l2;
  std::ptrdiff_t m_l3;
};

/** \internal */
inline void manage_caching_sizes(Action action, std::ptrdiff_t* l1, std::ptrdiff_t* l2, std::ptrdiff_t* l3)
{
  static CacheSizes m_cacheSizes;

  if(action==SetAction)
  {
    // set the cpu cache size and cache all block sizes from a global cache size in byte
    eigen_internal_assert(l1!=0 && l2!=0);
    m_cacheSizes.m_l1 = *l1;
    m_cacheSizes.m_l2 = *l2;
    m_cacheSizes.m_l3 = *l3;
  }
  else if(action==GetAction)
  {
    eigen_internal_assert(l1!=0 && l2!=0);
    *l1 = m_cacheSizes.m_l1;
    *l2 = m_cacheSizes.m_l2;
    *l3 = m_cacheSizes.m_l3;
  }
  else
  {
    eigen_internal_assert(false);
  }
}

/* Helper for computeProductBlockingSizes.
 *
 * Given a m x k times k x n matrix product of scalar types \c LhsScalar and \c RhsScalar,
 * this function computes the blocking size parameters along the respective dimensions
 * for matrix products and related algorithms. The blocking sizes depends on various
 * parameters:
 * - the L1 and L2 cache sizes,
 * - the register level blocking sizes defined by gebp_traits,
 * - the number of scalars that fit into a packet (when vectorization is enabled).
 *
 * \sa setCpuCacheSizes */

template<typename LhsScalar, typename RhsScalar, int KcFactor, typename Index>
void evaluateProductBlockingSizesHeuristic(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  typedef gebp_traits<LhsScalar,RhsScalar> Traits;

  // Explanations:
  // Let's recall that the product algorithms form mc x kc vertical panels A' on the lhs and
  // kc x nc blocks B' on the rhs. B' has to fit into L2/L3 cache. Moreover, A' is processed
  // per mr x kc horizontal small panels where mr is the blocking size along the m dimension
  // at the register level. This small horizontal panel has to stay within L1 cache.
  std::ptrdiff_t l1, l2, l3;
  manage_caching_sizes(GetAction, &l1, &l2, &l3);
  #ifdef EIGEN_VECTORIZE_AVX512
  // We need to find a rationale for that, but without this adjustment,
  // performance with AVX512 is pretty bad, like -20% slower.
  // One reason is that with increasing packet-size, the blocking size k
  // has to become pretty small if we want that 1 lhs panel fit within L1.
  // For instance, with the 3pX4 kernel and double, the size of the lhs+rhs panels are:
  //   k*(3*64 + 4*8) Bytes, with l1=32kBytes, and k%8=0, we have k=144.
  // This is quite small for a good reuse of the accumulation registers.
  l1 *= 4;
  #endif

  if (num_threads > 1) {
    typedef typename Traits::ResScalar ResScalar;
    enum {
      kdiv = KcFactor * (Traits::mr * sizeof(LhsScalar) + Traits::nr * sizeof(RhsScalar)),
      ksub = Traits::mr * Traits::nr * sizeof(ResScalar),
      kr = 8,
      mr = Traits::mr,
      nr = Traits::nr
    };
    // Increasing k gives us more time to prefetch the content of the "C"
    // registers. However once the latency is hidden there is no point in
    // increasing the value of k, so we'll cap it at 320 (value determined
    // experimentally).
    // To avoid that k vanishes, we make k_cache at least as big as kr
    const Index k_cache = numext::maxi<Index>(kr, (numext::mini<Index>)((l1-ksub)/kdiv, 320));
    if (k_cache < k) {
      k = k_cache - (k_cache % kr);
      eigen_internal_assert(k > 0);
    }

    const Index n_cache = (l2-l1) / (nr * sizeof(RhsScalar) * k);
    const Index n_per_thread = numext::div_ceil(n, num_threads);
    if (n_cache <= n_per_thread) {
      // Don't exceed the capacity of the l2 cache.
      eigen_internal_assert(n_cache >= static_cast<Index>(nr));
      n = n_cache - (n_cache % nr);
      eigen_internal_assert(n > 0);
    } else {
      n = (numext::mini<Index>)(n, (n_per_thread + nr - 1) - ((n_per_thread + nr - 1) % nr));
    }

    if (l3 > l2) {
      // l3 is shared between all cores, so we'll give each thread its own chunk of l3.
      const Index m_cache = (l3-l2) / (sizeof(LhsScalar) * k * num_threads);
      const Index m_per_thread = numext::div_ceil(m, num_threads);
      if(m_cache < m_per_thread && m_cache >= static_cast<Index>(mr)) {
        m = m_cache - (m_cache % mr);
        eigen_internal_assert(m > 0);
      } else {
        m = (numext::mini<Index>)(m, (m_per_thread + mr - 1) - ((m_per_thread + mr - 1) % mr));
      }
    }
  }
  else {
    // In unit tests we do not want to use extra large matrices,
    // so we reduce the cache size to check the blocking strategy is not flawed
#ifdef EIGEN_DEBUG_SMALL_PRODUCT_BLOCKS
    l1 = 9*1024;
    l2 = 32*1024;
    l3 = 512*1024;
#endif

    // Early return for small problems because the computation below are time consuming for small problems.
    // Perhaps it would make more sense to consider k*n*m??
    // Note that for very tiny problem, this function should be bypassed anyway
    // because we use the coefficient-based implementation for them.
    if((numext::maxi)(k,(numext::maxi)(m,n))<48)
      return;

    typedef typename Traits::ResScalar ResScalar;
    enum {
      k_peeling = 8,
      k_div = KcFactor * (Traits::mr * sizeof(LhsScalar) + Traits::nr * sizeof(RhsScalar)),
      k_sub = Traits::mr * Traits::nr * sizeof(ResScalar)
    };

    // ---- 1st level of blocking on L1, yields kc ----

    // Blocking on the third dimension (i.e., k) is chosen so that an horizontal panel
    // of size mr x kc of the lhs plus a vertical panel of kc x nr of the rhs both fits within L1 cache.
    // We also include a register-level block of the result (mx x nr).
    // (In an ideal world only the lhs panel would stay in L1)
    // Moreover, kc has to be a multiple of 8 to be compatible with loop peeling, leading to a maximum blocking size of:
    const Index max_kc = numext::maxi<Index>(((l1-k_sub)/k_div) & (~(k_peeling-1)),1);
    const Index old_k = k;
    if(k>max_kc)
    {
      // We are really blocking on the third dimension:
      // -> reduce blocking size to make sure the last block is as large as possible
      //    while keeping the same number of sweeps over the result.
      k = (k%max_kc)==0 ? max_kc
                        : max_kc - k_peeling * ((max_kc-1-(k%max_kc))/(k_peeling*(k/max_kc+1)));

      eigen_internal_assert(((old_k/k) == (old_k/max_kc)) && "the number of sweeps has to remain the same");
    }

    // ---- 2nd level of blocking on max(L2,L3), yields nc ----

    // TODO find a reliable way to get the actual amount of cache per core to use for 2nd level blocking, that is:
    //      actual_l2 = max(l2, l3/nb_core_sharing_l3)
    // The number below is quite conservative: it is better to underestimate the cache size rather than overestimating it)
    // For instance, it corresponds to 6MB of L3 shared among 4 cores.
    #ifdef EIGEN_DEBUG_SMALL_PRODUCT_BLOCKS
    const Index actual_l2 = l3;
    #else
    const Index actual_l2 = 1572864; // == 1.5 MB
    #endif

    // Here, nc is chosen such that a block of kc x nc of the rhs fit within half of L2.
    // The second half is implicitly reserved to access the result and lhs coefficients.
    // When k<max_kc, then nc can arbitrarily growth. In practice, it seems to be fruitful
    // to limit this growth: we bound nc to growth by a factor x1.5.
    // However, if the entire lhs block fit within L1, then we are not going to block on the rows at all,
    // and it becomes fruitful to keep the packed rhs blocks in L1 if there is enough remaining space.
    Index max_nc;
    const Index lhs_bytes = m * k * sizeof(LhsScalar);
    const Index remaining_l1 = l1- k_sub - lhs_bytes;
    if(remaining_l1 >= Index(Traits::nr*sizeof(RhsScalar))*k)
    {
      // L1 blocking
      max_nc = remaining_l1 / (k*sizeof(RhsScalar));
    }
    else
    {
      // L2 blocking
      max_nc = (3*actual_l2)/(2*2*max_kc*sizeof(RhsScalar));
    }
    // WARNING Below, we assume that Traits::nr is a power of two.
    Index nc = numext::mini<Index>(actual_l2/(2*k*sizeof(RhsScalar)), max_nc) & (~(Traits::nr-1));
    if(n>nc)
    {
      // We are really blocking over the columns:
      // -> reduce blocking size to make sure the last block is as large as possible
      //    while keeping the same number of sweeps over the packed lhs.
      //    Here we allow one more sweep if this gives us a perfect match, thus the commented "-1"
      n = (n%nc)==0 ? nc
                    : (nc - Traits::nr * ((nc/*-1*/-(n%nc))/(Traits::nr*(n/nc+1))));
    }
    else if(old_k==k)
    {
      // So far, no blocking at all, i.e., kc==k, and nc==n.
      // In this case, let's perform a blocking over the rows such that the packed lhs data is kept in cache L1/L2
      // TODO: part of this blocking strategy is now implemented within the kernel itself, so the L1-based heuristic here should be obsolete.
      Index problem_size = k*n*sizeof(LhsScalar);
      Index actual_lm = actual_l2;
      Index max_mc = m;
      if(problem_size<=1024)
      {
        // problem is small enough to keep in L1
        // Let's choose m such that lhs's block fit in 1/3 of L1
        actual_lm = l1;
      }
      else if(l3!=0 && problem_size<=32768)
      {
        // we have both L2 and L3, and problem is small enough to be kept in L2
        // Let's choose m such that lhs's block fit in 1/3 of L2
        actual_lm = l2;
        max_mc = (numext::mini<Index>)(576,max_mc);
      }
      Index mc = (numext::mini<Index>)(actual_lm/(3*k*sizeof(LhsScalar)), max_mc);
      if (mc > Traits::mr) mc -= mc % Traits::mr;
      else if (mc==0) return;
      m = (m%mc)==0 ? mc
                    : (mc - Traits::mr * ((mc/*-1*/-(m%mc))/(Traits::mr*(m/mc+1))));
    }
  }
}

template <typename Index>
inline bool useSpecificBlockingSizes(Index& k, Index& m, Index& n)
{
#ifdef EIGEN_TEST_SPECIFIC_BLOCKING_SIZES
  if (EIGEN_TEST_SPECIFIC_BLOCKING_SIZES) {
    k = numext::mini<Index>(k, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_K);
    m = numext::mini<Index>(m, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_M);
    n = numext::mini<Index>(n, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_N);
    return true;
  }
#else
  EIGEN_UNUSED_VARIABLE(k)
  EIGEN_UNUSED_VARIABLE(m)
  EIGEN_UNUSED_VARIABLE(n)
#endif
  return false;
}

/** \brief Computes the blocking parameters for a m x k times k x n matrix product
  *
  * \param[in,out] k Input: the third dimension of the product. Output: the blocking size along the same dimension.
  * \param[in,out] m Input: the number of rows of the left hand side. Output: the blocking size along the same dimension.
  * \param[in,out] n Input: the number of columns of the right hand side. Output: the blocking size along the same dimension.
  *
  * Given a m x k times k x n matrix product of scalar types \c LhsScalar and \c RhsScalar,
  * this function computes the blocking size parameters along the respective dimensions
  * for matrix products and related algorithms.
  *
  * The blocking size parameters may be evaluated:
  *   - either by a heuristic based on cache sizes;
  *   - or using fixed prescribed values (for testing purposes).
  *
  * \sa setCpuCacheSizes */

template<typename LhsScalar, typename RhsScalar, int KcFactor, typename Index>
void computeProductBlockingSizes(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  if (!useSpecificBlockingSizes(k, m, n)) {
    evaluateProductBlockingSizesHeuristic<LhsScalar, RhsScalar, KcFactor, Index>(k, m, n, num_threads);
  }
}

template<typename LhsScalar, typename RhsScalar, typename Index>
inline void computeProductBlockingSizes(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  computeProductBlockingSizes<LhsScalar,RhsScalar,1,Index>(k, m, n, num_threads);
}

template <typename RhsPacket, typename RhsPacketx4, int registers_taken>
struct RhsPanelHelper {
 private:
  static const int remaining_registers = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS - registers_taken;
 public:
  typedef typename conditional<remaining_registers>=4, RhsPacketx4, RhsPacket>::type type;
};

template <typename Packet>
struct QuadPacket
{
  Packet B_0, B1, B2, B3;
  const Packet& get(const FixedInt<0>&) const { return B_0; }
  const Packet& get(const FixedInt<1>&) const { return B1; }
  const Packet& get(const FixedInt<2>&) const { return B2; }
  const Packet& get(const FixedInt<3>&) const { return B3; }
};

template <int N, typename T1, typename T2, typename T3>
struct packet_conditional { typedef T3 type; };

template <typename T1, typename T2, typename T3>
struct packet_conditional<GEBPPacketFull, T1, T2, T3> { typedef T1 type; };

template <typename T1, typename T2, typename T3>
struct packet_conditional<GEBPPacketHalf, T1, T2, T3> { typedef T2 type; };

#define PACKET_DECL_COND_PREFIX(prefix, name, packet_size)         \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<name ## Scalar>::type, \
                                      typename packet_traits<name ## Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  prefix ## name ## Packet

#define PACKET_DECL_COND(name, packet_size)                        \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<name ## Scalar>::type, \
                                      typename packet_traits<name ## Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  name ## Packet

#define PACKET_DECL_COND_SCALAR_PREFIX(prefix, packet_size)        \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<Scalar>::type, \
                                      typename packet_traits<Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<Scalar>::half>::half>::type \
  prefix ## ScalarPacket

#define PACKET_DECL_COND_SCALAR(packet_size)                       \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<Scalar>::type, \
                                      typename packet_traits<Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<Scalar>::half>::half>::type \
  ScalarPacket

/* Vectorization logic
 *  real*real: unpack rhs to constant packets, ...
 * 
 *  cd*cd : unpack rhs to (b_r,b_r), (b_i,b_i), mul to get (a_r b_r,a_i b_r) (a_r b_i,a_i b_i),
 *          storing each res packet into two packets (2x2),
 *          at the end combine them: swap the second and addsub them 
 *  cf*cf : same but with 2x4 blocks
 *  cplx*real : unpack rhs to constant packets, ...
 *  real*cplx : load lhs as (a0,a0,a1,a1), and mul as usual
 */
template<typename _LhsScalar, typename _RhsScalar, bool _ConjLhs, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits
{
public:
  typedef _LhsScalar LhsScalar;
  typedef _RhsScalar RhsScalar;
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<_LhsPacket>::vectorizable && unpacket_traits<_RhsPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,

    // register block size along the N direction must be 1 or 4
    nr = 4,

    // register block size along the M direction (currently, this one cannot be modified)
    default_mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*LhsPacketSize,
#if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD) && !defined(EIGEN_VECTORIZE_ALTIVEC) && !defined(EIGEN_VECTORIZE_VSX) \
    && ((!EIGEN_COMP_MSVC) || (EIGEN_COMP_MSVC>=1914))
    // we assume 16 registers or more
    // See bug 992, if the scalar type is not vectorizable but that EIGEN_HAS_SINGLE_INSTRUCTION_MADD is defined,
    // then using 3*LhsPacketSize triggers non-implemented paths in syrk.
    // Bug 1515: MSVC prior to v19.14 yields to register spilling.
    mr = Vectorizable ? 3*LhsPacketSize : default_mr,
#else
    mr = default_mr,
#endif
    
    LhsProgress = LhsPacketSize,
    RhsProgress = 1
  };


  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;

  typedef QuadPacket<RhsPacket> RhsPacketx4;
  typedef ResPacket AccPacket;
  
  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {
  }

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = ploadquad<RhsPacket>(b);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = pload<LhsPacketType>(a);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>(a);
  }

  template<typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    conj_helper<LhsPacketType,RhsPacketType,ConjLhs,ConjRhs> cj;
    // It would be a lot cleaner to call pmadd all the time. Unfortunately if we
    // let gcc allocate the register in which to store the result of the pmul
    // (in the case where there is no FMA) gcc fails to figure out how to avoid
    // spilling register.
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c = cj.pmadd(a,b,c);
#else
    tmp = b; tmp = cj.pmul(a,tmp); c = padd(c,tmp);
#endif
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  EIGEN_STRONG_INLINE void acc(const AccPacket& c, const ResPacket& alpha, ResPacket& r) const
  {
    r = pmadd(c,alpha,r);
  }
  
  template<typename ResPacketHalf>
  EIGEN_STRONG_INLINE void acc(const ResPacketHalf& c, const ResPacketHalf& alpha, ResPacketHalf& r) const
  {
    r = pmadd(c,alpha,r);
  }

};

template<typename RealScalar, bool _ConjLhs, int Arch, int _PacketSize>
class gebp_traits<std::complex<RealScalar>, RealScalar, _ConjLhs, false, Arch, _PacketSize>
{
public:
  typedef std::complex<RealScalar> LhsScalar;
  typedef RealScalar RhsScalar;
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = false,
    Vectorizable = unpacket_traits<_LhsPacket>::vectorizable && unpacket_traits<_RhsPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    nr = 4,
#if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD) && !defined(EIGEN_VECTORIZE_ALTIVEC) && !defined(EIGEN_VECTORIZE_VSX)
    // we assume 16 registers
    mr = 3*LhsPacketSize,
#else
    mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*LhsPacketSize,
#endif

    LhsProgress = LhsPacketSize,
    RhsProgress = 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;

  typedef QuadPacket<RhsPacket> RhsPacketx4;

  typedef ResPacket AccPacket;

  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhsQuad_impl(b,dest, typename conditional<RhsPacketSize==16,true_type,false_type>::type());
  }

  EIGEN_STRONG_INLINE void loadRhsQuad_impl(const RhsScalar* b, RhsPacket& dest, const true_type&) const
  {
    // FIXME we can do better!
    // what we want here is a ploadheight
    RhsScalar tmp[4] = {b[0],b[0],b[1],b[1]};
    dest = ploadquad<RhsPacket>(tmp);
  }

  EIGEN_STRONG_INLINE void loadRhsQuad_impl(const RhsScalar* b, RhsPacket& dest, const false_type&) const
  {
    eigen_internal_assert(RhsPacketSize<=8);
    dest = pset1<RhsPacket>(*b);
  }

  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = pload<LhsPacket>(a);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>(a);
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    madd_impl(a, b, c, tmp, typename conditional<Vectorizable,true_type,false_type>::type());
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void madd_impl(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const true_type&) const
  {
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c.v = pmadd(a.v,b,c.v);
#else
    tmp = b; tmp = pmul(a.v,tmp); c.v = padd(c.v,tmp);
#endif
  }

  EIGEN_STRONG_INLINE void madd_impl(const LhsScalar& a, const RhsScalar& b, ResScalar& c, RhsScalar& /*tmp*/, const false_type&) const
  {
    c += a * b;
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  template <typename ResPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void acc(const AccPacketType& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    conj_helper<ResPacketType,ResPacketType,ConjLhs,false> cj;
    r = cj.pmadd(c,alpha,r);
  }

protected:
};

template<typename Packet>
struct DoublePacket
{
  Packet first;
  Packet second;
};

template<typename Packet>
DoublePacket<Packet> padd(const DoublePacket<Packet> &a, const DoublePacket<Packet> &b)
{
  DoublePacket<Packet> res;
  res.first  = padd(a.first, b.first);
  res.second = padd(a.second,b.second);
  return res;
}

// note that for DoublePacket<RealPacket> the "4" in "downto4"
// corresponds to the number of complexes, so it means "8"
// it terms of real coefficients.

template<typename Packet>
const DoublePacket<Packet>&
predux_half_dowto4(const DoublePacket<Packet> &a,
                   typename enable_if<unpacket_traits<Packet>::size<=8>::type* = 0)
{
  return a;
}

template<typename Packet>
DoublePacket<typename unpacket_traits<Packet>::half>
predux_half_dowto4(const DoublePacket<Packet> &a,
                   typename enable_if<unpacket_traits<Packet>::size==16>::type* = 0)
{
  // yes, that's pretty hackish :(
  DoublePacket<typename unpacket_traits<Packet>::half> res;
  typedef std::complex<typename unpacket_traits<Packet>::type> Cplx;
  typedef typename packet_traits<Cplx>::type CplxPacket;
  res.first  = predux_half_dowto4(CplxPacket(a.first)).v;
  res.second = predux_half_dowto4(CplxPacket(a.second)).v;
  return res;
}

// same here, "quad" actually means "8" in terms of real coefficients
template<typename Scalar, typename RealPacket>
void loadQuadToDoublePacket(const Scalar* b, DoublePacket<RealPacket>& dest,
                            typename enable_if<unpacket_traits<RealPacket>::size<=8>::type* = 0)
{
  dest.first  = pset1<RealPacket>(numext::real(*b));
  dest.second = pset1<RealPacket>(numext::imag(*b));
}

template<typename Scalar, typename RealPacket>
void loadQuadToDoublePacket(const Scalar* b, DoublePacket<RealPacket>& dest,
                            typename enable_if<unpacket_traits<RealPacket>::size==16>::type* = 0)
{
  // yes, that's pretty hackish too :(
  typedef typename NumTraits<Scalar>::Real RealScalar;
  RealScalar r[4] = {numext::real(b[0]), numext::real(b[0]), numext::real(b[1]), numext::real(b[1])};
  RealScalar i[4] = {numext::imag(b[0]), numext::imag(b[0]), numext::imag(b[1]), numext::imag(b[1])};
  dest.first  = ploadquad<RealPacket>(r);
  dest.second = ploadquad<RealPacket>(i);
}


template<typename Packet> struct unpacket_traits<DoublePacket<Packet> > {
  typedef DoublePacket<typename unpacket_traits<Packet>::half> half;
};
// template<typename Packet>
// DoublePacket<Packet> pmadd(const DoublePacket<Packet> &a, const DoublePacket<Packet> &b)
// {
//   DoublePacket<Packet> res;
//   res.first  = padd(a.first, b.first);
//   res.second = padd(a.second,b.second);
//   return res;
// }

template<typename RealScalar, bool _ConjLhs, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits<std::complex<RealScalar>, std::complex<RealScalar>, _ConjLhs, _ConjRhs, Arch, _PacketSize >
{
public:
  typedef std::complex<RealScalar>  Scalar;
  typedef std::complex<RealScalar>  LhsScalar;
  typedef std::complex<RealScalar>  RhsScalar;
  typedef std::complex<RealScalar>  ResScalar;
  
  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
  PACKET_DECL_COND(Real, _PacketSize);
  PACKET_DECL_COND_SCALAR(_PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<RealPacket>::vectorizable
                && unpacket_traits<ScalarPacket>::vectorizable,
    ResPacketSize   = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<RhsScalar>::size : 1,
    RealPacketSize  = Vectorizable ? unpacket_traits<RealPacket>::size : 1,

    // FIXME: should depend on NumberOfRegisters
    nr = 4,
    mr = ResPacketSize,

    LhsProgress = ResPacketSize,
    RhsProgress = 1
  };
  
  typedef DoublePacket<RealPacket>                 DoublePacketType;

  typedef typename conditional<Vectorizable,ScalarPacket,Scalar>::type LhsPacket4Packing;
  typedef typename conditional<Vectorizable,RealPacket,  Scalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,DoublePacketType,Scalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,ScalarPacket,Scalar>::type ResPacket;
  typedef typename conditional<Vectorizable,DoublePacketType,Scalar>::type AccPacket;

  // this actualy holds 8 packets!
  typedef QuadPacket<RhsPacket> RhsPacketx4;
  
  EIGEN_STRONG_INLINE void initAcc(Scalar& p) { p = Scalar(0); }

  EIGEN_STRONG_INLINE void initAcc(DoublePacketType& p)
  {
    p.first   = pset1<RealPacket>(RealScalar(0));
    p.second  = pset1<RealPacket>(RealScalar(0));
  }

  // Scalar path
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, ScalarPacket& dest) const
  {
    dest = pset1<ScalarPacket>(*b);
  }

  // Vectorized path
  template<typename RealPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, DoublePacket<RealPacketType>& dest) const
  {
    dest.first  = pset1<RealPacketType>(numext::real(*b));
    dest.second = pset1<RealPacketType>(numext::imag(*b));
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    loadRhs(b, dest.B_0);
    loadRhs(b + 1, dest.B1);
    loadRhs(b + 2, dest.B2);
    loadRhs(b + 3, dest.B3);
  }

  // Scalar path
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, ScalarPacket& dest) const
  {
    loadRhs(b, dest);
  }

  // Vectorized path
  template<typename RealPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, DoublePacket<RealPacketType>& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const {}
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, ResPacket& dest) const
  {
    loadRhs(b,dest);
  }
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, DoublePacketType& dest) const
  {
    loadQuadToDoublePacket(b,dest);
  }

  // nothing special here
  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = pload<LhsPacket>((const typename unpacket_traits<LhsPacket>::type*)(a));
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>((const typename unpacket_traits<LhsPacketType>::type*)(a));
  }

  template<typename LhsPacketType, typename RhsPacketType, typename ResPacketType, typename TmpType, typename LaneIdType>
  EIGEN_STRONG_INLINE
  typename enable_if<!is_same<RhsPacketType,RhsPacketx4>::value>::type
  madd(const LhsPacketType& a, const RhsPacketType& b, DoublePacket<ResPacketType>& c, TmpType& /*tmp*/, const LaneIdType&) const
  {
    c.first   = padd(pmul(a,b.first), c.first);
    c.second  = padd(pmul(a,b.second),c.second);
  }

  template<typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, ResPacket& c, RhsPacket& /*tmp*/, const LaneIdType&) const
  {
    c = cj.pmadd(a,b,c);
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }
  
  EIGEN_STRONG_INLINE void acc(const Scalar& c, const Scalar& alpha, Scalar& r) const { r += alpha * c; }
  
  template<typename RealPacketType, typename ResPacketType>
  EIGEN_STRONG_INLINE void acc(const DoublePacket<RealPacketType>& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    // assemble c
    ResPacketType tmp;
    if((!ConjLhs)&&(!ConjRhs))
    {
      tmp = pcplxflip(pconj(ResPacketType(c.second)));
      tmp = padd(ResPacketType(c.first),tmp);
    }
    else if((!ConjLhs)&&(ConjRhs))
    {
      tmp = pconj(pcplxflip(ResPacketType(c.second)));
      tmp = padd(ResPacketType(c.first),tmp);
    }
    else if((ConjLhs)&&(!ConjRhs))
    {
      tmp = pcplxflip(ResPacketType(c.second));
      tmp = padd(pconj(ResPacketType(c.first)),tmp);
    }
    else if((ConjLhs)&&(ConjRhs))
    {
      tmp = pcplxflip(ResPacketType(c.second));
      tmp = psub(pconj(ResPacketType(c.first)),tmp);
    }
    
    r = pmadd(tmp,alpha,r);
  }

protected:
  conj_helper<LhsScalar,RhsScalar,ConjLhs,ConjRhs> cj;
};

template<typename RealScalar, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits<RealScalar, std::complex<RealScalar>, false, _ConjRhs, Arch, _PacketSize >
{
public:
  typedef std::complex<RealScalar>  Scalar;
  typedef RealScalar  LhsScalar;
  typedef Scalar      RhsScalar;
  typedef Scalar      ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Real, _PacketSize);
  PACKET_DECL_COND_SCALAR_PREFIX(_, _PacketSize);

#undef PACKET_DECL_COND_SCALAR_PREFIX
#undef PACKET_DECL_COND_PREFIX
#undef PACKET_DECL_COND_SCALAR
#undef PACKET_DECL_COND

  enum {
    ConjLhs = false,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<_RealPacket>::vectorizable
                && unpacket_traits<_ScalarPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    // FIXME: should depend on NumberOfRegisters
    nr = 4,
    mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*ResPacketSize,

    LhsProgress = ResPacketSize,
    RhsProgress = 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;
  typedef QuadPacket<RhsPacket> RhsPacketx4;
  typedef ResPacket AccPacket;

  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = ploaddup<LhsPacket>(a);
  }
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = ploadquad<RhsPacket>(b);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploaddup<LhsPacketType>(a);
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    madd_impl(a, b, c, tmp, typename conditional<Vectorizable,true_type,false_type>::type());
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void madd_impl(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const true_type&) const
  {
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c.v = pmadd(a,b.v,c.v);
#else
    tmp = b; tmp.v = pmul(a,tmp.v); c = padd(c,tmp);
#endif
    
  }

  EIGEN_STRONG_INLINE void madd_impl(const LhsScalar& a, const RhsScalar& b, ResScalar& c, RhsScalar& /*tmp*/, const false_type&) const
  {
    c += a * b;
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  template <typename ResPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void acc(const AccPacketType& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    conj_helper<ResPacketType,ResPacketType,false,ConjRhs> cj;
    r = cj.pmadd(alpha,c,r);
  }

protected:

};

/* optimized General packed Block * packed Panel product kernel
 *
 * Mixing type logic: C += A * B
 *  |  A  |  B  | comments
 *  |real |cplx | no vectorization yet, would require to pack A with duplication
 *  |cplx |real | easy vectorization
 */
template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target,GEBPPacketHalf> HalfTraits;
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target,GEBPPacketQuarter> QuarterTraits;
  
  typedef typename Traits::ResScalar ResScalar;
  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;
  typedef typename Traits::AccPacket AccPacket;
  typedef typename Traits::RhsPacketx4 RhsPacketx4;

  typedef typename RhsPanelHelper<RhsPacket, RhsPacketx4, 15>::type RhsPanel15;

  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename SwappedTraits::ResScalar SResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;
  typedef typename HalfTraits::AccPacket AccPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;
  typedef typename QuarterTraits::AccPacket AccPacketQuarter;

  typedef typename DataMapper::LinearMapper LinearMapper;

  enum {
    Vectorizable  = Traits::Vectorizable,
    LhsProgress   = Traits::LhsProgress,
    LhsProgressHalf      = HalfTraits::LhsProgress,
    LhsProgressQuarter   = QuarterTraits::LhsProgress,
    RhsProgress   = Traits::RhsProgress,
    RhsProgressHalf      = HalfTraits::RhsProgress,
    RhsProgressQuarter   = QuarterTraits::RhsProgress,
    ResPacketSize = Traits::ResPacketSize
  };

  EIGEN_DONT_INLINE
  void operator()(const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB,
                  Index rows, Index depth, Index cols, ResScalar alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs,
int SwappedLhsProgress = gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target>::LhsProgress>
struct last_row_process_16_packets
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename Traits::ResScalar ResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  EIGEN_STRONG_INLINE void operator()(const DataMapper& res, SwappedTraits &straits, const LhsScalar* blA,
                  const RhsScalar* blB, Index depth, const Index endk, Index i, Index j2,
                  ResScalar alpha, SAccPacket &C0)
    {
      EIGEN_UNUSED_VARIABLE(res);
      EIGEN_UNUSED_VARIABLE(straits);
      EIGEN_UNUSED_VARIABLE(blA);
      EIGEN_UNUSED_VARIABLE(blB);
      EIGEN_UNUSED_VARIABLE(depth);
      EIGEN_UNUSED_VARIABLE(endk);
      EIGEN_UNUSED_VARIABLE(i);
      EIGEN_UNUSED_VARIABLE(j2);
      EIGEN_UNUSED_VARIABLE(alpha);
      EIGEN_UNUSED_VARIABLE(C0);
    }
};


template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct last_row_process_16_packets<LhsScalar, RhsScalar, Index, DataMapper,  mr,  nr, ConjugateLhs,  ConjugateRhs, 16> {
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename Traits::ResScalar ResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  EIGEN_STRONG_INLINE void operator()(const DataMapper& res, SwappedTraits &straits, const LhsScalar* blA,
                  const RhsScalar* blB, Index depth, const Index endk, Index i, Index j2,
                  ResScalar alpha, SAccPacket &C0)
  {
    typedef typename unpacket_traits<typename unpacket_traits<SResPacket>::half>::half SResPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SLhsPacket>::half>::half SLhsPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SRhsPacket>::half>::half SRhsPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SAccPacket>::half>::half SAccPacketQuarter;

    SResPacketQuarter R = res.template gatherPacket<SResPacketQuarter>(i, j2);
    SResPacketQuarter alphav = pset1<SResPacketQuarter>(alpha);

    if (depth - endk > 0)
      {
	// We have to handle the last row(s) of the rhs, which
	// correspond to a half-packet
	SAccPacketQuarter c0 = predux_half_dowto4(predux_half_dowto4(C0));

	for (Index kk = endk; kk < depth; kk++)
	  {
	    SLhsPacketQuarter a0;
	    SRhsPacketQuarter b0;
	    straits.loadLhsUnaligned(blB, a0);
	    straits.loadRhs(blA, b0);
	    straits.madd(a0,b0,c0,b0, fix<0>);
	    blB += SwappedTraits::LhsProgress/4;
	    blA += 1;
	  }
	straits.acc(c0, alphav, R);
      }
    else
      {
	straits.acc(predux_half_dowto4(predux_half_dowto4(C0)), alphav, R);
      }
    res.scatterPacket(i, j2, R);
  }
};

template<int nr, Index LhsProgress, Index RhsProgress, typename LhsScalar, typename RhsScalar, typename ResScalar, typename AccPacket, typename LhsPacket, typename RhsPacket, typename ResPacket, typename GEBPTraits, typename LinearMapper, typename DataMapper>
struct lhs_process_one_packet
{
  typedef typename GEBPTraits::RhsPacketx4 RhsPacketx4;

  EIGEN_STRONG_INLINE void peeled_kc_onestep(Index K, const LhsScalar* blA, const RhsScalar* blB, GEBPTraits traits, LhsPacket *A0, RhsPacketx4 *rhs_panel, RhsPacket *T0, AccPacket *C0, AccPacket *C1, AccPacket *C2, AccPacket *C3)
  {
    EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1X4");
    EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!");
    traits.loadLhs(&blA[(0+1*K)*LhsProgress], *A0);
    traits.loadRhs(&blB[(0+4*K)*RhsProgress], *rhs_panel);
    traits.madd(*A0, *rhs_panel, *C0, *T0, fix<0>);
    traits.madd(*A0, *rhs_panel, *C1, *T0, fix<1>);
    traits.madd(*A0, *rhs_panel, *C2, *T0, fix<2>);
    traits.madd(*A0, *rhs_panel, *C3, *T0, fix<3>);
    #if EIGEN_GNUC_AT_LEAST(6,0) && defined(EIGEN_VECTORIZE_SSE)
    __asm__  ("" : "+x,m" (*A0));
    #endif
    EIGEN_ASM_COMMENT("end step of gebp micro kernel 1X4");
  }

  EIGEN_STRONG_INLINE void operator()(
    const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB, ResScalar alpha,
    Index peelStart, Index peelEnd, Index strideA, Index strideB, Index offsetA, Index offsetB,
    int prefetch_res_offset, Index peeled_kc, Index pk, Index cols, Index depth, Index packet_cols4)
  {
    GEBPTraits traits;

    // loops on each largest micro horizontal panel of lhs
    // (LhsProgress x depth)
    for(Index i=peelStart; i<peelEnd; i+=LhsProgress)
    {
      // loops on each largest micro vertical panel of rhs (depth * nr)
      for(Index j2=0; j2<packet_cols4; j2+=nr)
      {
        // We select a LhsProgress x nr micro block of res
        // which is entirely stored into 1 x nr registers.

        const LhsScalar* blA = &blockA[i*strideA+offsetA*(LhsProgress)];
        prefetch(&blA[0]);

        // gets res block as register
        AccPacket C0, C1, C2, C3;
        traits.initAcc(C0);
        traits.initAcc(C1);
        traits.initAcc(C2);
        traits.initAcc(C3);
        // To improve instruction pipelining, let's double the accumulation registers:
        //  even k will accumulate in C*, while odd k will accumulate in D*.
        // This trick is crutial to get good performance with FMA, otherwise it is 
        // actually faster to perform separated MUL+ADD because of a naturally
        // better instruction-level parallelism.
        AccPacket D0, D1, D2, D3;
        traits.initAcc(D0);
        traits.initAcc(D1);
        traits.initAcc(D2);
        traits.initAcc(D3);

        LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
        LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
        LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
        LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

        r0.prefetch(prefetch_res_offset);
        r1.prefetch(prefetch_res_offset);
        r2.prefetch(prefetch_res_offset);
        r3.prefetch(prefetch_res_offset);

        // performs "inner" products
        const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
        prefetch(&blB[0]);
        LhsPacket A0, A1;

        for(Index k=0; k<peeled_kc; k+=pk)
        {
          EIGEN_ASM_COMMENT("begin gebp micro kernel 1/half/quarterX4");
          RhsPacketx4 rhs_panel;
          RhsPacket T0;

          internal::prefetch(blB+(48+0));
          peeled_kc_onestep(0, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(1, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          peeled_kc_onestep(2, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(3, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          internal::prefetch(blB+(48+16));
          peeled_kc_onestep(4, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(5, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          peeled_kc_onestep(6, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(7, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);

          blB += pk*4*RhsProgress;
          blA += pk*LhsProgress;

          EIGEN_ASM_COMMENT("end gebp micro kernel 1/half/quarterX4");
        }
        C0 = padd(C0,D0);
        C1 = padd(C1,D1);
        C2 = padd(C2,D2);
        C3 = padd(C3,D3);

        // process remaining peeled loop
        for(Index k=peeled_kc; k<depth; k++)
        {
          RhsPacketx4 rhs_panel;
          RhsPacket T0;
          peeled_kc_onestep(0, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          blB += 4*RhsProgress;
          blA += LhsProgress;
        }

        ResPacket R0, R1;
        ResPacket alphav = pset1<ResPacket>(alpha);

        R0 = r0.template loadPacket<ResPacket>(0);
        R1 = r1.template loadPacket<ResPacket>(0);
        traits.acc(C0, alphav, R0);
        traits.acc(C1,  alphav, R1);
        r0.storePacket(0, R0);
        r1.storePacket(0, R1);

        R0 = r2.template loadPacket<ResPacket>(0);
        R1 = r3.template loadPacket<ResPacket>(0);
        traits.acc(C2,  alphav, R0);
        traits.acc(C3,  alphav, R1);
        r2.storePacket(0, R0);
        r3.storePacket(0, R1);
      }

      // Deal with remaining columns of the rhs
      for(Index j2=packet_cols4; j2<cols; j2++)
      {
        // One column at a time
        const LhsScalar* blA = &blockA[i*strideA+offsetA*(LhsProgress)];
        prefetch(&blA[0]);

        // gets res block as register
        AccPacket C0;
        traits.initAcc(C0);

        LinearMapper r0 = res.getLinearMapper(i, j2);

        // performs "inner" products
        const RhsScalar* blB = &blockB[j2*strideB+offsetB];
        LhsPacket A0;

        for(Index k= 0; k<peeled_kc; k+=pk)
        {
          EIGEN_ASM_COMMENT("begin gebp micro kernel 1/half/quarterX1");
          RhsPacket B_0;

#define EIGEN_GEBGP_ONESTEP(K)                                          \
	      do {                                                      \
		EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1/half/quarterX1"); \
		EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
    /* FIXME: why unaligned???? */ \
		traits.loadLhsUnaligned(&blA[(0+1*K)*LhsProgress], A0); \
		traits.loadRhs(&blB[(0+K)*RhsProgress], B_0);		\
		traits.madd(A0, B_0, C0, B_0, fix<0>);				\
		EIGEN_ASM_COMMENT("end step of gebp micro kernel 1/half/quarterX1"); \
	      } while(false);

          EIGEN_GEBGP_ONESTEP(0);
          EIGEN_GEBGP_ONESTEP(1);
          EIGEN_GEBGP_ONESTEP(2);
          EIGEN_GEBGP_ONESTEP(3);
          EIGEN_GEBGP_ONESTEP(4);
          EIGEN_GEBGP_ONESTEP(5);
          EIGEN_GEBGP_ONESTEP(6);
          EIGEN_GEBGP_ONESTEP(7);

          blB += pk*RhsProgress;
          blA += pk*LhsProgress;

          EIGEN_ASM_COMMENT("end gebp micro kernel 1/half/quarterX1");
        }

        // process remaining peeled loop
        for(Index k=peeled_kc; k<depth; k++)
        {
          RhsPacket B_0;
          EIGEN_GEBGP_ONESTEP(0);
          blB += RhsProgress;
          blA += LhsProgress;
        }
#undef EIGEN_GEBGP_ONESTEP
        ResPacket R0;
        ResPacket alphav = pset1<ResPacket>(alpha);
        R0 = r0.template loadPacket<ResPacket>(0);
        traits.acc(C0, alphav, R0);
        r0.storePacket(0, R0);
      }
    }
  }
};

template<int nr, Index LhsProgress, Index RhsProgress, typename LhsScalar, typename RhsScalar, typename ResScalar, typename AccPacket, typename LhsPacket, typename RhsPacket, typename ResPacket, typename GEBPTraits, typename LinearMapper, typename DataMapper>
struct lhs_process_fraction_of_packet : lhs_process_one_packet<nr, LhsProgress, RhsProgress, LhsScalar, RhsScalar, ResScalar, AccPacket, LhsPacket, RhsPacket, ResPacket, GEBPTraits, LinearMapper, DataMapper>
{

EIGEN_STRONG_INLINE void peeled_kc_onestep(Index K, const LhsScalar* blA, const RhsScalar* blB, GEBPTraits traits, LhsPacket *A0, RhsPacket *B_0, RhsPacket *B1, RhsPacket *B2, RhsPacket *B3, AccPacket *C0, AccPacket *C1, AccPacket *C2, AccPacket *C3)
  {
        EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1X4");
        EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!");
        traits.loadLhsUnaligned(&blA[(0+1*K)*(LhsProgress)], *A0);
        traits.broadcastRhs(&blB[(0+4*K)*RhsProgress], *B_0, *B1, *B2, *B3);
        traits.madd(*A0, *B_0, *C0, *B_0);
        traits.madd(*A0, *B1,  *C1, *B1);
        traits.madd(*A0, *B2,  *C2, *B2);
        traits.madd(*A0, *B3,  *C3, *B3);
        EIGEN_ASM_COMMENT("end step of gebp micro kernel 1X4");
  }
};

template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
EIGEN_DONT_INLINE
void gebp_kernel<LhsScalar,RhsScalar,Index,DataMapper,mr,nr,ConjugateLhs,ConjugateRhs>
  ::operator()(const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB,
               Index rows, Index depth, Index cols, ResScalar alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    Traits traits;
    SwappedTraits straits;
    
    if(strideA==-1) strideA = depth;
    if(strideB==-1) strideB = depth;
    conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
    const Index peeled_mc3 = mr>=3*Traits::LhsProgress ? (rows/(3*LhsProgress))*(3*LhsProgress) : 0;
    const Index peeled_mc2 = mr>=2*Traits::LhsProgress ? peeled_mc3+((rows-peeled_mc3)/(2*LhsProgress))*(2*LhsProgress) : 0;
    const Index peeled_mc1 = mr>=1*Traits::LhsProgress ? peeled_mc2+((rows-peeled_mc2)/(1*LhsProgress))*(1*LhsProgress) : 0;
    const Index peeled_mc_half = mr>=LhsProgressHalf ? peeled_mc1+((rows-peeled_mc1)/(LhsProgressHalf))*(LhsProgressHalf) : 0;
    const Index peeled_mc_quarter = mr>=LhsProgressQuarter ? peeled_mc_half+((rows-peeled_mc_half)/(LhsProgressQuarter))*(LhsProgressQuarter) : 0;
    enum { pk = 8 }; // NOTE Such a large peeling factor is important for large matrices (~ +5% when >1000 on Haswell)
    const Index peeled_kc  = depth & ~(pk-1);
    const int prefetch_res_offset = 32/sizeof(ResScalar);    
//     const Index depth2     = depth & ~1;

    //---------- Process 3 * LhsProgress rows at once ----------
    // This corresponds to 3*LhsProgress x nr register blocks.
    // Usually, make sense only with FMA
    if(mr>=3*Traits::LhsProgress)
    {
      // Here, the general idea is to loop on each largest micro horizontal panel of the lhs (3*Traits::LhsProgress x depth)
      // and on each largest micro vertical panel of the rhs (depth * nr).
      // Blocking sizes, i.e., 'depth' has been computed so that the micro horizontal panel of the lhs fit in L1.
      // However, if depth is too small, we can extend the number of rows of these horizontal panels.
      // This actual number of rows is computed as follow:
      const Index l1 = defaultL1CacheSize; // in Bytes, TODO, l1 should be passed to this function.
      // The max(1, ...) here is needed because we may be using blocking params larger than what our known l1 cache size
      // suggests we should be using: either because our known l1 cache size is inaccurate (e.g. on Android, we can only guess),
      // or because we are testing specific blocking sizes.
      const Index actual_panel_rows = (3*LhsProgress) * std::max<Index>(1,( (l1 - sizeof(ResScalar)*mr*nr - depth*nr*sizeof(RhsScalar)) / (depth * sizeof(LhsScalar) * 3*LhsProgress) ));
      for(Index i1=0; i1<peeled_mc3; i1+=actual_panel_rows)
      {
        const Index actual_panel_end = (std::min)(i1+actual_panel_rows, peeled_mc3);
        for(Index j2=0; j2<packet_cols4; j2+=nr)
        {
          for(Index i=i1; i<actual_panel_end; i+=3*LhsProgress)
          {
          
          // We selected a 3*Traits::LhsProgress x nr micro block of res which is entirely
          // stored into 3 x nr registers.
          
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(3*LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C1, C2,  C3,
                    C4, C5, C6,  C7,
                    C8, C9, C10, C11;
          traits.initAcc(C0);  traits.initAcc(C1);  traits.initAcc(C2);  traits.initAcc(C3);
          traits.initAcc(C4);  traits.initAcc(C5);  traits.initAcc(C6);  traits.initAcc(C7);
          traits.initAcc(C8);  traits.initAcc(C9);  traits.initAcc(C10); traits.initAcc(C11);

          LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
          LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
          LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
          LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

          r0.prefetch(0);
          r1.prefetch(0);
          r2.prefetch(0);
          r3.prefetch(0);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
          prefetch(&blB[0]);
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 3pX4");
            // 15 registers are taken (12 for acc, 2 for lhs).
            RhsPanel15 rhs_panel;
            RhsPacket T0;
            LhsPacket A2;
            #if EIGEN_COMP_GNUC_STRICT && EIGEN_ARCH_ARM64 && defined(EIGEN_VECTORIZE_NEON) && !(EIGEN_GNUC_AT_LEAST(9,0))
            // see http://eigen.tuxfamily.org/bz/show_bug.cgi?id=1633
            // without this workaround A0, A1, and A2 are loaded in the same register,
            // which is not good for pipelining
            #define EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND __asm__  ("" : "+w,m" (A0), "+w,m" (A1), "+w,m" (A2));
            #else
            #define EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND
            #endif
#define EIGEN_GEBP_ONESTEP(K)                                                     \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 3pX4");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              internal::prefetch(blA + (3 * K + 16) * LhsProgress);               \
              if (EIGEN_ARCH_ARM || EIGEN_ARCH_MIPS) {                            \
                internal::prefetch(blB + (4 * K + 16) * RhsProgress);             \
              } /* Bug 953 */                                                     \
              traits.loadLhs(&blA[(0 + 3 * K) * LhsProgress], A0);                \
              traits.loadLhs(&blA[(1 + 3 * K) * LhsProgress], A1);                \
              traits.loadLhs(&blA[(2 + 3 * K) * LhsProgress], A2);                \
              EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND \
              traits.loadRhs(blB + (0+4*K) * Traits::RhsProgress, rhs_panel);     \
              traits.madd(A0, rhs_panel, C0, T0, fix<0>);                         \
              traits.madd(A1, rhs_panel, C4, T0, fix<0>);                         \
              traits.madd(A2, rhs_panel, C8, T0, fix<0>);                         \
              traits.updateRhs(blB + (1+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C1, T0, fix<1>);                         \
              traits.madd(A1, rhs_panel, C5, T0, fix<1>);                         \
              traits.madd(A2, rhs_panel, C9, T0, fix<1>);                         \
              traits.updateRhs(blB + (2+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C2, T0, fix<2>);                         \
              traits.madd(A1, rhs_panel, C6, T0, fix<2>);                         \
              traits.madd(A2, rhs_panel, C10, T0, fix<2>);                        \
              traits.updateRhs(blB + (3+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C3, T0, fix<3>);                         \
              traits.madd(A1, rhs_panel, C7, T0, fix<3>);                         \
              traits.madd(A2, rhs_panel, C11, T0, fix<3>);                        \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 3pX4");            \
            } while (false)

            internal::prefetch(blB);
            EIGEN_GEBP_ONESTEP(0);
            EIGEN_GEBP_ONESTEP(1);
            EIGEN_GEBP_ONESTEP(2);
            EIGEN_GEBP_ONESTEP(3);
            EIGEN_GEBP_ONESTEP(4);
            EIGEN_GEBP_ONESTEP(5);
            EIGEN_GEBP_ONESTEP(6);
            EIGEN_GEBP_ONESTEP(7);

            blB += pk*4*RhsProgress;
            blA += pk*3*Traits::LhsProgress;

            EIGEN_ASM_COMMENT("end gebp micro kernel 3pX4");
          }
          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPanel15 rhs_panel;
            RhsPacket T0;
            LhsPacket A2;
            EIGEN_GEBP_ONESTEP(0);
            blB += 4*RhsProgress;
            blA += 3*Traits::LhsProgress;
          }

#undef EIGEN_GEBP_ONESTEP

          ResPacket R0, R1, R2;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r0.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C8, alphav, R2);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r0.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r1.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r1.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r1.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C1, alphav, R0);
          traits.acc(C5, alphav, R1);
          traits.acc(C9, alphav, R2);
          r1.storePacket(0 * Traits::ResPacketSize, R0);
          r1.storePacket(1 * Traits::ResPacketSize, R1);
          r1.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r2.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r2.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r2.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C2, alphav, R0);
          traits.acc(C6, alphav, R1);
          traits.acc(C10, alphav, R2);
          r2.storePacket(0 * Traits::ResPacketSize, R0);
          r2.storePacket(1 * Traits::ResPacketSize, R1);
          r2.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r3.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r3.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r3.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C3, alphav, R0);
          traits.acc(C7, alphav, R1);
          traits.acc(C11, alphav, R2);
          r3.storePacket(0 * Traits::ResPacketSize, R0);
          r3.storePacket(1 * Traits::ResPacketSize, R1);
          r3.storePacket(2 * Traits::ResPacketSize, R2);          
          }
        }

        // Deal with remaining columns of the rhs
        for(Index j2=packet_cols4; j2<cols; j2++)
        {
          for(Index i=i1; i<actual_panel_end; i+=3*LhsProgress)
          {
          // One column at a time
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(3*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C4, C8;
          traits.initAcc(C0);
          traits.initAcc(C4);
          traits.initAcc(C8);

          LinearMapper r0 = res.getLinearMapper(i, j2);
          r0.prefetch(0);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          LhsPacket A0, A1, A2;
          
          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 3pX1");
            RhsPacket B_0;
#define EIGEN_GEBGP_ONESTEP(K)                                                    \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 3pX1");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              traits.loadLhs(&blA[(0 + 3 * K) * LhsProgress], A0);                \
              traits.loadLhs(&blA[(1 + 3 * K) * LhsProgress], A1);                \
              traits.loadLhs(&blA[(2 + 3 * K) * LhsProgress], A2);                \
              traits.loadRhs(&blB[(0 + K) * RhsProgress], B_0);                   \
              traits.madd(A0, B_0, C0, B_0, fix<0>);                              \
              traits.madd(A1, B_0, C4, B_0, fix<0>);                              \
              traits.madd(A2, B_0, C8, B_0, fix<0>);                              \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 3pX1");            \
            } while (false)

            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += int(pk) * int(RhsProgress);
            blA += int(pk) * 3 * int(Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 3pX1");
          }

          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacket B_0;
            EIGEN_GEBGP_ONESTEP(0);
            blB += RhsProgress;
            blA += 3*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP
          ResPacket R0, R1, R2;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r0.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C8, alphav, R2);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r0.storePacket(2 * Traits::ResPacketSize, R2);          
          }
        }
      }
    }

    //---------- Process 2 * LhsProgress rows at once ----------
    if(mr>=2*Traits::LhsProgress)
    {
      const Index l1 = defaultL1CacheSize; // in Bytes, TODO, l1 should be passed to this function.
      // The max(1, ...) here is needed because we may be using blocking params larger than what our known l1 cache size
      // suggests we should be using: either because our known l1 cache size is inaccurate (e.g. on Android, we can only guess),
      // or because we are testing specific blocking sizes.
      Index actual_panel_rows = (2*LhsProgress) * std::max<Index>(1,( (l1 - sizeof(ResScalar)*mr*nr - depth*nr*sizeof(RhsScalar)) / (depth * sizeof(LhsScalar) * 2*LhsProgress) ));

      for(Index i1=peeled_mc3; i1<peeled_mc2; i1+=actual_panel_rows)
      {
        Index actual_panel_end = (std::min)(i1+actual_panel_rows, peeled_mc2);
        for(Index j2=0; j2<packet_cols4; j2+=nr)
        {
          for(Index i=i1; i<actual_panel_end; i+=2*LhsProgress)
          {
          
          // We selected a 2*Traits::LhsProgress x nr micro block of res which is entirely
          // stored into 2 x nr registers.
          
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(2*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C1, C2, C3,
                    C4, C5, C6, C7;
          traits.initAcc(C0); traits.initAcc(C1); traits.initAcc(C2); traits.initAcc(C3);
          traits.initAcc(C4); traits.initAcc(C5); traits.initAcc(C6); traits.initAcc(C7);

          LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
          LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
          LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
          LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

          r0.prefetch(prefetch_res_offset);
          r1.prefetch(prefetch_res_offset);
          r2.prefetch(prefetch_res_offset);
          r3.prefetch(prefetch_res_offset);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
          prefetch(&blB[0]);
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 2pX4");
            RhsPacketx4 rhs_panel;
            RhsPacket T0;

          // NOTE: the begin/end asm comments below work around bug 935!
          // but they are not enough for gcc>=6 without FMA (bug 1637)
          #if EIGEN_GNUC_AT_LEAST(6,0) && defined(EIGEN_VECTORIZE_SSE)
            #define EIGEN_GEBP_2PX4_SPILLING_WORKAROUND __asm__  ("" : [a0] "+x,m" (A0),[a1] "+x,m" (A1));
          #else
            #define EIGEN_GEBP_2PX4_SPILLING_WORKAROUND
          #endif
#define EIGEN_GEBGP_ONESTEP(K)                                            \
            do {                                                          \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 2pX4");  \
              traits.loadLhs(&blA[(0 + 2 * K) * LhsProgress], A0);        \
              traits.loadLhs(&blA[(1 + 2 * K) * LhsProgress], A1);        \
              traits.loadRhs(&blB[(0 + 4 * K) * RhsProgress], rhs_panel); \
              traits.madd(A0, rhs_panel, C0, T0, fix<0>);                 \
              traits.madd(A1, rhs_panel, C4, T0, fix<0>);                 \
              traits.madd(A0, rhs_panel, C1, T0, fix<1>);                 \
              traits.madd(A1, rhs_panel, C5, T0, fix<1>);                 \
              traits.madd(A0, rhs_panel, C2, T0, fix<2>);                 \
              traits.madd(A1, rhs_panel, C6, T0, fix<2>);                 \
              traits.madd(A0, rhs_panel, C3, T0, fix<3>);                 \
              traits.madd(A1, rhs_panel, C7, T0, fix<3>);                 \
              EIGEN_GEBP_2PX4_SPILLING_WORKAROUND                         \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 2pX4");    \
            } while (false)

            internal::prefetch(blB+(48+0));
            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            internal::prefetch(blB+(48+16));
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += pk*4*RhsProgress;
            blA += pk*(2*Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 2pX4");
          }
          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacketx4 rhs_panel;
            RhsPacket T0;
            EIGEN_GEBGP_ONESTEP(0);
            blB += 4*RhsProgress;
            blA += 2*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP

          ResPacket R0, R1, R2, R3;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r1.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R3 = r1.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C1, alphav, R2);
          traits.acc(C5, alphav, R3);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r1.storePacket(0 * Traits::ResPacketSize, R2);
          r1.storePacket(1 * Traits::ResPacketSize, R3);

          R0 = r2.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r2.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r3.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R3 = r3.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C2,  alphav, R0);
          traits.acc(C6,  alphav, R1);
          traits.acc(C3,  alphav, R2);
          traits.acc(C7,  alphav, R3);
          r2.storePacket(0 * Traits::ResPacketSize, R0);
          r2.storePacket(1 * Traits::ResPacketSize, R1);
          r3.storePacket(0 * Traits::ResPacketSize, R2);
          r3.storePacket(1 * Traits::ResPacketSize, R3);
          }
        }
      
        // Deal with remaining columns of the rhs
        for(Index j2=packet_cols4; j2<cols; j2++)
        {
          for(Index i=i1; i<actual_panel_end; i+=2*LhsProgress)
          {
          // One column at a time
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(2*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C4;
          traits.initAcc(C0);
          traits.initAcc(C4);

          LinearMapper r0 = res.getLinearMapper(i, j2);
          r0.prefetch(prefetch_res_offset);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 2pX1");
            RhsPacket B_0, B1;
        
#define EIGEN_GEBGP_ONESTEP(K) \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 2pX1");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              traits.loadLhs(&blA[(0+2*K)*LhsProgress], A0);                      \
              traits.loadLhs(&blA[(1+2*K)*LhsProgress], A1);                      \
              traits.loadRhs(&blB[(0+K)*RhsProgress], B_0);                       \
              traits.madd(A0, B_0, C0, B1, fix<0>);                               \
              traits.madd(A1, B_0, C4, B_0, fix<0>);                              \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 2pX1");            \
            } while(false)
        
            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += int(pk) * int(RhsProgress);
            blA += int(pk) * 2 * int(Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 2pX1");
          }

          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacket B_0, B1;
            EIGEN_GEBGP_ONESTEP(0);
            blB += RhsProgress;
            blA += 2*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP
          ResPacket R0, R1;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          }
        }
      }
    }
    //---------- Process 1 * LhsProgress rows at once ----------
    if(mr>=1*Traits::LhsProgress)
    {
      lhs_process_one_packet<nr, LhsProgress, RhsProgress, LhsScalar, RhsScalar, ResScalar, AccPacket, LhsPacket, RhsPacket, ResPacket, Traits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc2, peeled_mc1, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process LhsProgressHalf rows at once ----------
    if((LhsProgressHalf < LhsProgress) && mr>=LhsProgressHalf)
    {
      lhs_process_fraction_of_packet<nr, LhsProgressHalf, RhsProgressHalf, LhsScalar, RhsScalar, ResScalar, AccPacketHalf, LhsPacketHalf, RhsPacketHalf, ResPacketHalf, HalfTraits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc1, peeled_mc_half, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process LhsProgressQuarter rows at once ----------
    if((LhsProgressQuarter < LhsProgressHalf) && mr>=LhsProgressQuarter)
    {
      lhs_process_fraction_of_packet<nr, LhsProgressQuarter, RhsProgressQuarter, LhsScalar, RhsScalar, ResScalar, AccPacketQuarter, LhsPacketQuarter, RhsPacketQuarter, ResPacketQuarter, QuarterTraits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc_half, peeled_mc_quarter, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process remaining rows, 1 at once ----------
    if(peeled_mc_quarter<rows)
    {
      // loop on each panel of the rhs
      for(Index j2=0; j2<packet_cols4; j2+=nr)
      {
        // loop on each row of the lhs (1*LhsProgress x depth)
        for(Index i=peeled_mc_quarter; i<rows; i+=1)
        {
          const LhsScalar* blA = &blockA[i*strideA+offsetA];
          prefetch(&blA[0]);
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];

          // If LhsProgress is 8 or 16, it assumes that there is a
          // half or quarter packet, respectively, of the same size as
          // nr (which is currently 4) for the return type.
          const int SResPacketHalfSize = unpacket_traits<typename unpacket_traits<SResPacket>::half>::size;
          const int SResPacketQuarterSize = unpacket_traits<typename unpacket_traits<typename unpacket_traits<SResPacket>::half>::half>::size;
          if ((SwappedTraits::LhsProgress % 4) == 0 &&
              (SwappedTraits::LhsProgress<=16) &&
              (SwappedTraits::LhsProgress!=8  || SResPacketHalfSize==nr) &&
              (SwappedTraits::LhsProgress!=16 || SResPacketQuarterSize==nr))
          {
            SAccPacket C0, C1, C2, C3;
            straits.initAcc(C0);
            straits.initAcc(C1);
            straits.initAcc(C2);
            straits.initAcc(C3);

            const Index spk   = (std::max)(1,SwappedTraits::LhsProgress/4);
            const Index endk  = (depth/spk)*spk;
            const Index endk4 = (depth/(spk*4))*(spk*4);

            Index k=0;
            for(; k<endk4; k+=4*spk)
            {
              SLhsPacket A0,A1;
              SRhsPacket B_0,B_1;

              straits.loadLhsUnaligned(blB+0*SwappedTraits::LhsProgress, A0);
              straits.loadLhsUnaligned(blB+1*SwappedTraits::LhsProgress, A1);

              straits.loadRhsQuad(blA+0*spk, B_0);
              straits.loadRhsQuad(blA+1*spk, B_1);
              straits.madd(A0,B_0,C0,B_0, fix<0>);
              straits.madd(A1,B_1,C1,B_1, fix<0>);

              straits.loadLhsUnaligned(blB+2*SwappedTraits::LhsProgress, A0);
              straits.loadLhsUnaligned(blB+3*SwappedTraits::LhsProgress, A1);
              straits.loadRhsQuad(blA+2*spk, B_0);
              straits.loadRhsQuad(blA+3*spk, B_1);
              straits.madd(A0,B_0,C2,B_0, fix<0>);
              straits.madd(A1,B_1,C3,B_1, fix<0>);

              blB += 4*SwappedTraits::LhsProgress;
              blA += 4*spk;
            }
            C0 = padd(padd(C0,C1),padd(C2,C3));
            for(; k<endk; k+=spk)
            {
              SLhsPacket A0;
              SRhsPacket B_0;

              straits.loadLhsUnaligned(blB, A0);
              straits.loadRhsQuad(blA, B_0);
              straits.madd(A0,B_0,C0,B_0, fix<0>);

              blB += SwappedTraits::LhsProgress;
              blA += spk;
            }
            if(SwappedTraits::LhsProgress==8)
            {
              // Special case where we have to first reduce the accumulation register C0
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SResPacket>::half,SResPacket>::type SResPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SLhsPacket>::half,SLhsPacket>::type SLhsPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SRhsPacket>::half,SRhsPacket>::type SRhsPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SAccPacket>::half,SAccPacket>::type SAccPacketHalf;

              SResPacketHalf R = res.template gatherPacket<SResPacketHalf>(i, j2);
              SResPacketHalf alphav = pset1<SResPacketHalf>(alpha);

              if(depth-endk>0)
              {
                // We have to handle the last row of the rhs which corresponds to a half-packet
                SLhsPacketHalf a0;
                SRhsPacketHalf b0;
                straits.loadLhsUnaligned(blB, a0);
                straits.loadRhs(blA, b0);
                SAccPacketHalf c0 = predux_half_dowto4(C0);
                straits.madd(a0,b0,c0,b0, fix<0>);
                straits.acc(c0, alphav, R);
              }
              else
              {
                straits.acc(predux_half_dowto4(C0), alphav, R);
              }
              res.scatterPacket(i, j2, R);
            }
            else if (SwappedTraits::LhsProgress==16)
            {
              // Special case where we have to first reduce the
              // accumulation register C0. We specialize the block in
              // template form, so that LhsProgress < 16 paths don't
              // fail to compile
              last_row_process_16_packets<LhsScalar, RhsScalar, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs> p;
	            p(res, straits, blA, blB, depth, endk, i, j2,alpha, C0);
            }
            else
            {
              SResPacket R = res.template gatherPacket<SResPacket>(i, j2);
              SResPacket alphav = pset1<SResPacket>(alpha);
              straits.acc(C0, alphav, R);
              res.scatterPacket(i, j2, R);
            }
          }
          else // scalar path
          {
            // get a 1 x 4 res block as registers
            ResScalar C0(0), C1(0), C2(0), C3(0);

            for(Index k=0; k<depth; k++)
            {
              LhsScalar A0;
              RhsScalar B_0, B_1;

              A0 = blA[k];

              B_0 = blB[0];
              B_1 = blB[1];
              C0 = cj.pmadd(A0,B_0,C0);
              C1 = cj.pmadd(A0,B_1,C1);

              B_0 = blB[2];
              B_1 = blB[3];
              C2 = cj.pmadd(A0,B_0,C2);
              C3 = cj.pmadd(A0,B_1,C3);

              blB += 4;
            }
            res(i, j2 + 0) += alpha * C0;
            res(i, j2 + 1) += alpha * C1;
            res(i, j2 + 2) += alpha * C2;
            res(i, j2 + 3) += alpha * C3;
          }
        }
      }
      // remaining columns
      for(Index j2=packet_cols4; j2<cols; j2++)
      {
        // loop on each row of the lhs (1*LhsProgress x depth)
        for(Index i=peeled_mc_quarter; i<rows; i+=1)
        {
          const LhsScalar* blA = &blockA[i*strideA+offsetA];
          prefetch(&blA[0]);
          // gets a 1 x 1 res block as registers
          ResScalar C0(0);
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          for(Index k=0; k<depth; k++)
          {
            LhsScalar A0 = blA[k];
            RhsScalar B_0 = blB[k];
            C0 = cj.pmadd(A0, B_0, C0);
          }
          res(i, j2) += alpha * C0;
        }
      }
    }
  }


// pack a block of the lhs
// The traversal is as follow (mr==4):
//   0  4  8 12 ...
//   1  5  9 13 ...
//   2  6 10 14 ...
//   3  7 11 15 ...
//
//  16 20 24 28 ...
//  17 21 25 29 ...
//  18 22 26 30 ...
//  19 23 27 31 ...
//
//  32 33 34 35 ...
//  36 36 38 39 ...
template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  typedef typename DataMapper::LinearMapper LinearMapper;
  EIGEN_DONT_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  enum { PacketSize = unpacket_traits<Packet>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
         QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
         HasHalf = (int)HalfPacketSize < (int)PacketSize,
         HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK LHS");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  eigen_assert( ((Pack1%PacketSize)==0 && Pack1<=4*PacketSize) || (Pack1<=4) );
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index count = 0;

  const Index peeled_mc3 = Pack1>=3*PacketSize ? (rows/(3*PacketSize))*(3*PacketSize) : 0;
  const Index peeled_mc2 = Pack1>=2*PacketSize ? peeled_mc3+((rows-peeled_mc3)/(2*PacketSize))*(2*PacketSize) : 0;
  const Index peeled_mc1 = Pack1>=1*PacketSize ? peeled_mc2+((rows-peeled_mc2)/(1*PacketSize))*(1*PacketSize) : 0;
  const Index peeled_mc_half = Pack1>=HalfPacketSize ? peeled_mc1+((rows-peeled_mc1)/(HalfPacketSize))*(HalfPacketSize) : 0;
  const Index peeled_mc_quarter = Pack1>=QuarterPacketSize ? (rows/(QuarterPacketSize))*(QuarterPacketSize) : 0;
  const Index last_lhs_progress = rows > peeled_mc_quarter ? (rows - peeled_mc_quarter) & ~1 : 0;
  const Index peeled_mc0 = Pack2>=PacketSize ? peeled_mc_quarter
                         : Pack2>1 && last_lhs_progress ? (rows/last_lhs_progress)*last_lhs_progress : 0;

  Index i=0;

  // Pack 3 packets
  if(Pack1>=3*PacketSize)
  {
    for(; i<peeled_mc3; i+=3*PacketSize)
    {
      if(PanelMode) count += (3*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A, B, C;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        B = lhs.template loadPacket<Packet>(i+1*PacketSize, k);
        C = lhs.template loadPacket<Packet>(i+2*PacketSize, k);
        pstore(blockA+count, cj.pconj(A)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(B)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(C)); count+=PacketSize;
      }
      if(PanelMode) count += (3*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack 2 packets
  if(Pack1>=2*PacketSize)
  {
    for(; i<peeled_mc2; i+=2*PacketSize)
    {
      if(PanelMode) count += (2*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A, B;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        B = lhs.template loadPacket<Packet>(i+1*PacketSize, k);
        pstore(blockA+count, cj.pconj(A)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(B)); count+=PacketSize;
      }
      if(PanelMode) count += (2*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack 1 packets
  if(Pack1>=1*PacketSize)
  {
    for(; i<peeled_mc1; i+=1*PacketSize)
    {
      if(PanelMode) count += (1*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        pstore(blockA+count, cj.pconj(A));
        count+=PacketSize;
      }
      if(PanelMode) count += (1*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack half packets
  if(HasHalf && Pack1>=HalfPacketSize)
  {
    for(; i<peeled_mc_half; i+=HalfPacketSize)
    {
      if(PanelMode) count += (HalfPacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        HalfPacket A;
        A = lhs.template loadPacket<HalfPacket>(i+0*(HalfPacketSize), k);
        pstoreu(blockA+count, cj.pconj(A));
        count+=HalfPacketSize;
      }
      if(PanelMode) count += (HalfPacketSize) * (stride-offset-depth);
    }
  }
  // Pack quarter packets
  if(HasQuarter && Pack1>=QuarterPacketSize)
  {
    for(; i<peeled_mc_quarter; i+=QuarterPacketSize)
    {
      if(PanelMode) count += (QuarterPacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        QuarterPacket A;
        A = lhs.template loadPacket<QuarterPacket>(i+0*(QuarterPacketSize), k);
        pstoreu(blockA+count, cj.pconj(A));
        count+=QuarterPacketSize;
      }
      if(PanelMode) count += (QuarterPacketSize) * (stride-offset-depth);
    }
  }
  // Pack2 may be *smaller* than PacketSize—that happens for
  // products like real * complex, where we have to go half the
  // progress on the lhs in order to duplicate those operands to
  // address both real & imaginary parts on the rhs. This portion will
  // pack those half ones until they match the number expected on the
  // last peeling loop at this point (for the rhs).
  if(Pack2<PacketSize && Pack2>1)
  {
    for(; i<peeled_mc0; i+=last_lhs_progress)
    {
      if(PanelMode) count += last_lhs_progress * offset;

      for(Index k=0; k<depth; k++)
        for(Index w=0; w<last_lhs_progress; w++)
          blockA[count++] = cj(lhs(i+w, k));

      if(PanelMode) count += last_lhs_progress * (stride-offset-depth);
    }
  }
  // Pack scalars
  for(; i<rows; i++)
  {
    if(PanelMode) count += offset;
    for(Index k=0; k<depth; k++)
      blockA[count++] = cj(lhs(i, k));
    if(PanelMode) count += (stride-offset-depth);
  }
}

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  typedef typename DataMapper::LinearMapper LinearMapper;
  EIGEN_DONT_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  enum { PacketSize = unpacket_traits<Packet>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
         QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
         HasHalf = (int)HalfPacketSize < (int)PacketSize,
         HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK LHS");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index count = 0;
  bool gone_half = false, gone_quarter = false, gone_last = false;

  Index i = 0;
  int pack = Pack1;
  int psize = PacketSize;
  while(pack>0)
  {
    Index remaining_rows = rows-i;
    Index peeled_mc = gone_last ? Pack2>1 ? (rows/pack)*pack : 0 : i+(remaining_rows/pack)*pack;
    Index starting_pos = i;
    for(; i<peeled_mc; i+=pack)
    {
      if(PanelMode) count += pack * offset;

      Index k=0;
      if(pack>=psize && psize >= QuarterPacketSize)
      {
        const Index peeled_k = (depth/psize)*psize;
        for(; k<peeled_k; k+=psize)
        {
          for (Index m = 0; m < pack; m += psize)
          {
            if (psize == PacketSize) {
              PacketBlock<Packet> kernel;
              for (int p = 0; p < psize; ++p) kernel.packet[p] = lhs.template loadPacket<Packet>(i+p+m, k);
              ptranspose(kernel);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel.packet[p]));
            } else if (HasHalf && psize == HalfPacketSize) {
              gone_half = true;
              PacketBlock<HalfPacket> kernel_half;
              for (int p = 0; p < psize; ++p) kernel_half.packet[p] = lhs.template loadPacket<HalfPacket>(i+p+m, k);
              ptranspose(kernel_half);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel_half.packet[p]));
            } else if (HasQuarter && psize == QuarterPacketSize) {
              gone_quarter = true;
              PacketBlock<QuarterPacket> kernel_quarter;
              for (int p = 0; p < psize; ++p) kernel_quarter.packet[p] = lhs.template loadPacket<QuarterPacket>(i+p+m, k);
              ptranspose(kernel_quarter);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel_quarter.packet[p]));
	    }
          }
          count += psize*pack;
        }
      }

      for(; k<depth; k++)
      {
        Index w=0;
        for(; w<pack-3; w+=4)
        {
          Scalar a(cj(lhs(i+w+0, k))),
                 b(cj(lhs(i+w+1, k))),
                 c(cj(lhs(i+w+2, k))),
                 d(cj(lhs(i+w+3, k)));
          blockA[count++] = a;
          blockA[count++] = b;
          blockA[count++] = c;
          blockA[count++] = d;
        }
        if(pack%4)
          for(;w<pack;++w)
            blockA[count++] = cj(lhs(i+w, k));
      }

      if(PanelMode) count += pack * (stride-offset-depth);
    }

    pack -= psize;
    Index left = rows - i;
    if (pack <= 0) {
      if (!gone_last &&
          (starting_pos == i || left >= psize/2 || left >= psize/4) &&
          ((psize/2 == HalfPacketSize && HasHalf && !gone_half) ||
           (psize/2 == QuarterPacketSize && HasQuarter && !gone_quarter))) {
        psize /= 2;
        pack = psize;
        continue;
      }
      // Pack2 may be *smaller* than PacketSize—that happens for
      // products like real * complex, where we have to go half the
      // progress on the lhs in order to duplicate those operands to
      // address both real & imaginary parts on the rhs. This portion will
      // pack those half ones until they match the number expected on the
      // last peeling loop at this point (for the rhs).
      if (Pack2 < PacketSize && !gone_last) {
        gone_last = true;
        psize = pack = left & ~1;
      }
    }
  }

  for(; i<rows; i++)
  {
    if(PanelMode) count += offset;
    for(Index k=0; k<depth; k++)
      blockA[count++] = cj(lhs(i, k));
    if(PanelMode) count += (stride-offset-depth);
  }
}

// copy a complete panel of the rhs
// this version is optimized for column major matrices
// The traversal order is as follow: (nr==4):
//  0  1  2  3   12 13 14 15   24 27
//  4  5  6  7   16 17 18 19   25 28
//  8  9 10 11   20 21 22 23   26 29
//  .  .  .  .    .  .  .  .    .  .
template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<Scalar, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename DataMapper::LinearMapper LinearMapper;
  enum { PacketSize = packet_traits<Scalar>::size };
  EIGEN_DONT_INLINE void operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_rhs<Scalar, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK RHS COLMAJOR");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
  Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
  Index count = 0;
  const Index peeled_k = (depth/PacketSize)*PacketSize;
//   if(nr>=8)
//   {
//     for(Index j2=0; j2<packet_cols8; j2+=8)
//     {
//       // skip what we have before
//       if(PanelMode) count += 8 * offset;
//       const Scalar* b0 = &rhs[(j2+0)*rhsStride];
//       const Scalar* b1 = &rhs[(j2+1)*rhsStride];
//       const Scalar* b2 = &rhs[(j2+2)*rhsStride];
//       const Scalar* b3 = &rhs[(j2+3)*rhsStride];
//       const Scalar* b4 = &rhs[(j2+4)*rhsStride];
//       const Scalar* b5 = &rhs[(j2+5)*rhsStride];
//       const Scalar* b6 = &rhs[(j2+6)*rhsStride];
//       const Scalar* b7 = &rhs[(j2+7)*rhsStride];
//       Index k=0;
//       if(PacketSize==8) // TODO enable vectorized transposition for PacketSize==4
//       {
//         for(; k<peeled_k; k+=PacketSize) {
//           PacketBlock<Packet> kernel;
//           for (int p = 0; p < PacketSize; ++p) {
//             kernel.packet[p] = ploadu<Packet>(&rhs[(j2+p)*rhsStride+k]);
//           }
//           ptranspose(kernel);
//           for (int p = 0; p < PacketSize; ++p) {
//             pstoreu(blockB+count, cj.pconj(kernel.packet[p]));
//             count+=PacketSize;
//           }
//         }
//       }
//       for(; k<depth; k++)
//       {
//         blockB[count+0] = cj(b0[k]);
//         blockB[count+1] = cj(b1[k]);
//         blockB[count+2] = cj(b2[k]);
//         blockB[count+3] = cj(b3[k]);
//         blockB[count+4] = cj(b4[k]);
//         blockB[count+5] = cj(b5[k]);
//         blockB[count+6] = cj(b6[k]);
//         blockB[count+7] = cj(b7[k]);
//         count += 8;
//       }
//       // skip what we have after
//       if(PanelMode) count += 8 * (stride-offset-depth);
//     }
//   }

  if(nr>=4)
  {
    for(Index j2=packet_cols8; j2<packet_cols4; j2+=4)
    {
      // skip what we have before
      if(PanelMode) count += 4 * offset;
      const LinearMapper dm0 = rhs.getLinearMapper(0, j2 + 0);
      const LinearMapper dm1 = rhs.getLinearMapper(0, j2 + 1);
      const LinearMapper dm2 = rhs.getLinearMapper(0, j2 + 2);
      const LinearMapper dm3 = rhs.getLinearMapper(0, j2 + 3);

      Index k=0;
      if((PacketSize%4)==0) // TODO enable vectorized transposition for PacketSize==2 ??
      {
        for(; k<peeled_k; k+=PacketSize) {
          PacketBlock<Packet,(PacketSize%4)==0?4:PacketSize> kernel;
          kernel.packet[0           ] = dm0.template loadPacket<Packet>(k);
          kernel.packet[1%PacketSize] = dm1.template loadPacket<Packet>(k);
          kernel.packet[2%PacketSize] = dm2.template loadPacket<Packet>(k);
          kernel.packet[3%PacketSize] = dm3.template loadPacket<Packet>(k);
          ptranspose(kernel);
          pstoreu(blockB+count+0*PacketSize, cj.pconj(kernel.packet[0]));
          pstoreu(blockB+count+1*PacketSize, cj.pconj(kernel.packet[1%PacketSize]));
          pstoreu(blockB+count+2*PacketSize, cj.pconj(kernel.packet[2%PacketSize]));
          pstoreu(blockB+count+3*PacketSize, cj.pconj(kernel.packet[3%PacketSize]));
          count+=4*PacketSize;
        }
      }
      for(; k<depth; k++)
      {
        blockB[count+0] = cj(dm0(k));
        blockB[count+1] = cj(dm1(k));
        blockB[count+2] = cj(dm2(k));
        blockB[count+3] = cj(dm3(k));
        count += 4;
      }
      // skip what we have after
      if(PanelMode) count += 4 * (stride-offset-depth);
    }
  }

  // copy the remaining columns one at a time (nr==1)
  for(Index j2=packet_cols4; j2<cols; ++j2)
  {
    if(PanelMode) count += offset;
    const LinearMapper dm0 = rhs.getLinearMapper(0, j2);
    for(Index k=0; k<depth; k++)
    {
      blockB[count] = cj(dm0(k));
      count += 1;
    }
    if(PanelMode) count += (stride-offset-depth);
  }
}

// this version is optimized for row major matrices
template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<Scalar, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  typedef typename DataMapper::LinearMapper LinearMapper;
  enum { PacketSize = packet_traits<Scalar>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
		 QuarterPacketSize = unpacket_traits<QuarterPacket>::size};
  EIGEN_DONT_INLINE void operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0)
  {
    EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK RHS ROWMAJOR");
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(offset);
    eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
    const bool HasHalf = (int)HalfPacketSize < (int)PacketSize;
    const bool HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize;
    conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
    Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
    Index count = 0;

  //   if(nr>=8)
  //   {
  //     for(Index j2=0; j2<packet_cols8; j2+=8)
  //     {
  //       // skip what we have before
  //       if(PanelMode) count += 8 * offset;
  //       for(Index k=0; k<depth; k++)
  //       {
  //         if (PacketSize==8) {
  //           Packet A = ploadu<Packet>(&rhs[k*rhsStride + j2]);
  //           pstoreu(blockB+count, cj.pconj(A));
  //         } else if (PacketSize==4) {
  //           Packet A = ploadu<Packet>(&rhs[k*rhsStride + j2]);
  //           Packet B = ploadu<Packet>(&rhs[k*rhsStride + j2 + PacketSize]);
  //           pstoreu(blockB+count, cj.pconj(A));
  //           pstoreu(blockB+count+PacketSize, cj.pconj(B));
  //         } else {
  //           const Scalar* b0 = &rhs[k*rhsStride + j2];
  //           blockB[count+0] = cj(b0[0]);
  //           blockB[count+1] = cj(b0[1]);
  //           blockB[count+2] = cj(b0[2]);
  //           blockB[count+3] = cj(b0[3]);
  //           blockB[count+4] = cj(b0[4]);
  //           blockB[count+5] = cj(b0[5]);
  //           blockB[count+6] = cj(b0[6]);
  //           blockB[count+7] = cj(b0[7]);
  //         }
  //         count += 8;
  //       }
  //       // skip what we have after
  //       if(PanelMode) count += 8 * (stride-offset-depth);
  //     }
  //   }
    if(nr>=4)
    {
      for(Index j2=packet_cols8; j2<packet_cols4; j2+=4)
      {
        // skip what we have before
        if(PanelMode) count += 4 * offset;
        for(Index k=0; k<depth; k++)
        {
          if (PacketSize==4) {
            Packet A = rhs.template loadPacket<Packet>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += PacketSize;
          } else if (HasHalf && HalfPacketSize==4) {
            HalfPacket A = rhs.template loadPacket<HalfPacket>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += HalfPacketSize;
          } else if (HasQuarter && QuarterPacketSize==4) {
            QuarterPacket A = rhs.template loadPacket<QuarterPacket>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += QuarterPacketSize;
          } else {
            const LinearMapper dm0 = rhs.getLinearMapper(k, j2);
            blockB[count+0] = cj(dm0(0));
            blockB[count+1] = cj(dm0(1));
            blockB[count+2] = cj(dm0(2));
            blockB[count+3] = cj(dm0(3));
            count += 4;
          }
        }
        // skip what we have after
        if(PanelMode) count += 4 * (stride-offset-depth);
      }
    }
    // copy the remaining columns one at a time (nr==1)
    for(Index j2=packet_cols4; j2<cols; ++j2)
    {
      if(PanelMode) count += offset;
      for(Index k=0; k<depth; k++)
      {
        blockB[count] = cj(rhs(k, j2));
        count += 1;
      }
      if(PanelMode) count += stride-offset-depth;
    }
  }
};

} // end namespace internal

/** \returns the currently set level 1 cpu cache size (in bytes) used to estimate the ideal blocking size parameters.
  * \sa setCpuCacheSize */
inline std::ptrdiff_t l1CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l1;
}

/** \returns the currently set level 2 cpu cache size (in bytes) used to estimate the ideal blocking size parameters.
  * \sa setCpuCacheSize */
inline std::ptrdiff_t l2CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l2;
}

/** \returns the currently set level 3 cpu cache size (in bytes) used to estimate the ideal blocking size paramete\
rs.                                                                                                                
* \sa setCpuCacheSize */
inline std::ptrdiff_t l3CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l3;
}

/** Set the cpu L1 and L2 cache sizes (in bytes).
  * These values are use to adjust the size of the blocks
  * for the algorithms working per blocks.
  *
  * \sa computeProductBlockingSizes */
inline void setCpuCacheSizes(std::ptrdiff_t l1, std::ptrdiff_t l2, std::ptrdiff_t l3)
{
  internal::manage_caching_sizes(SetAction, &l1, &l2, &l3);
}

} // end namespace Eigen

#endif // EIGEN_GENERAL_BLOCK_PANEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_H
#define EIGEN_GENERAL_MATRIX_MATRIX_H

namespace Eigen {

namespace internal {

template<typename _LhsScalar, typename _RhsScalar> class level3_blocking;

/* Specialization for a row-major destination matrix => simple transposition of the product */
template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResInnerStride>
struct general_matrix_matrix_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride>
{
  typedef gebp_traits<RhsScalar,LhsScalar> Traits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols, Index depth,
    const LhsScalar* lhs, Index lhsStride,
    const RhsScalar* rhs, Index rhsStride,
    ResScalar* res, Index resIncr, Index resStride,
    ResScalar alpha,
    level3_blocking<RhsScalar,LhsScalar>& blocking,
    GemmParallelInfo<Index>* info = 0)
  {
    // transpose the product such that the result is column major
    general_matrix_matrix_product<Index,
      RhsScalar, RhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateRhs,
      LhsScalar, LhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateLhs,
      ColMajor,ResInnerStride>
    ::run(cols,rows,depth,rhs,rhsStride,lhs,lhsStride,res,resIncr,resStride,alpha,blocking,info);
  }
};

/*  Specialization for a col-major destination matrix
 *    => Blocking algorithm following Goto's paper */
template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResInnerStride>
struct general_matrix_matrix_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride>
{

typedef gebp_traits<LhsScalar,RhsScalar> Traits;

typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
static void run(Index rows, Index cols, Index depth,
  const LhsScalar* _lhs, Index lhsStride,
  const RhsScalar* _rhs, Index rhsStride,
  ResScalar* _res, Index resIncr, Index resStride,
  ResScalar alpha,
  level3_blocking<LhsScalar,RhsScalar>& blocking,
  GemmParallelInfo<Index>* info = 0)
{
  typedef const_blas_data_mapper<LhsScalar, Index, LhsStorageOrder> LhsMapper;
  typedef const_blas_data_mapper<RhsScalar, Index, RhsStorageOrder> RhsMapper;
  typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor,Unaligned,ResInnerStride> ResMapper;
  LhsMapper lhs(_lhs, lhsStride);
  RhsMapper rhs(_rhs, rhsStride);
  ResMapper res(_res, resStride, resIncr);

  Index kc = blocking.kc();                   // cache block size along the K direction
  Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
  Index nc = (std::min)(cols,blocking.nc());  // cache block size along the N direction

  gemm_pack_lhs<LhsScalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
  gemm_pack_rhs<RhsScalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
  gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp;

#ifdef EIGEN_HAS_OPENMP
  if(info)
  {
    // this is the parallel version!
    int tid = omp_get_thread_num();
    int threads = omp_get_num_threads();

    LhsScalar* blockA = blocking.blockA();
    eigen_internal_assert(blockA!=0);

    std::size_t sizeB = kc*nc;
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, 0);

    // For each horizontal panel of the rhs, and corresponding vertical panel of the lhs...
    for(Index k=0; k<depth; k+=kc)
    {
      const Index actual_kc = (std::min)(k+kc,depth)-k; // => rows of B', and cols of the A'

      // In order to reduce the chance that a thread has to wait for the other,
      // let's start by packing B'.
      pack_rhs(blockB, rhs.getSubMapper(k,0), actual_kc, nc);

      // Pack A_k to A' in a parallel fashion:
      // each thread packs the sub block A_k,i to A'_i where i is the thread id.

      // However, before copying to A'_i, we have to make sure that no other thread is still using it,
      // i.e., we test that info[tid].users equals 0.
      // Then, we set info[tid].users to the number of threads to mark that all other threads are going to use it.
      while(info[tid].users!=0) {}
      info[tid].users = threads;

      pack_lhs(blockA+info[tid].lhs_start*actual_kc, lhs.getSubMapper(info[tid].lhs_start,k), actual_kc, info[tid].lhs_length);

      // Notify the other threads that the part A'_i is ready to go.
      info[tid].sync = k;

      // Computes C_i += A' * B' per A'_i
      for(int shift=0; shift<threads; ++shift)
      {
        int i = (tid+shift)%threads;

        // At this point we have to make sure that A'_i has been updated by the thread i,
        // we use testAndSetOrdered to mimic a volatile access.
        // However, no need to wait for the B' part which has been updated by the current thread!
        if (shift>0) {
          while(info[i].sync!=k) {
          }
        }

        gebp(res.getSubMapper(info[i].lhs_start, 0), blockA+info[i].lhs_start*actual_kc, blockB, info[i].lhs_length, actual_kc, nc, alpha);
      }

      // Then keep going as usual with the remaining B'
      for(Index j=nc; j<cols; j+=nc)
      {
        const Index actual_nc = (std::min)(j+nc,cols)-j;

        // pack B_k,j to B'
        pack_rhs(blockB, rhs.getSubMapper(k,j), actual_kc, actual_nc);

        // C_j += A' * B'
        gebp(res.getSubMapper(0, j), blockA, blockB, rows, actual_kc, actual_nc, alpha);
      }

      // Release all the sub blocks A'_i of A' for the current thread,
      // i.e., we simply decrement the number of users by 1
      for(Index i=0; i<threads; ++i)
#if !EIGEN_HAS_CXX11_ATOMIC
        #pragma omp atomic
#endif
        info[i].users -= 1;
    }
  }
  else
#endif // EIGEN_HAS_OPENMP
  {
    EIGEN_UNUSED_VARIABLE(info);

    // this is the sequential version!
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*nc;

    ei_declare_aligned_stack_constructed_variable(LhsScalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, blocking.blockB());

    const bool pack_rhs_once = mc!=rows && kc==depth && nc==cols;

    // For each horizontal panel of the rhs, and corresponding panel of the lhs...
    for(Index i2=0; i2<rows; i2+=mc)
    {
      const Index actual_mc = (std::min)(i2+mc,rows)-i2;

      for(Index k2=0; k2<depth; k2+=kc)
      {
        const Index actual_kc = (std::min)(k2+kc,depth)-k2;

        // OK, here we have selected one horizontal panel of rhs and one vertical panel of lhs.
        // => Pack lhs's panel into a sequential chunk of memory (L2/L3 caching)
        // Note that this panel will be read as many times as the number of blocks in the rhs's
        // horizontal panel which is, in practice, a very low number.
        pack_lhs(blockA, lhs.getSubMapper(i2,k2), actual_kc, actual_mc);

        // For each kc x nc block of the rhs's horizontal panel...
        for(Index j2=0; j2<cols; j2+=nc)
        {
          const Index actual_nc = (std::min)(j2+nc,cols)-j2;

          // We pack the rhs's block into a sequential chunk of memory (L2 caching)
          // Note that this block will be read a very high number of times, which is equal to the number of
          // micro horizontal panel of the large rhs's panel (e.g., rows/12 times).
          if((!pack_rhs_once) || i2==0)
            pack_rhs(blockB, rhs.getSubMapper(k2,j2), actual_kc, actual_nc);

          // Everything is packed, we can now call the panel * block kernel:
          gebp(res.getSubMapper(i2, j2), blockA, blockB, actual_mc, actual_kc, actual_nc, alpha);
        }
      }
    }
  }
}

};

/*********************************************************************************
*  Specialization of generic_product_impl for "large" GEMM, i.e.,
*  implementation of the high level wrapper to general_matrix_matrix_product
**********************************************************************************/

template<typename Scalar, typename Index, typename Gemm, typename Lhs, typename Rhs, typename Dest, typename BlockingType>
struct gemm_functor
{
  gemm_functor(const Lhs& lhs, const Rhs& rhs, Dest& dest, const Scalar& actualAlpha, BlockingType& blocking)
    : m_lhs(lhs), m_rhs(rhs), m_dest(dest), m_actualAlpha(actualAlpha), m_blocking(blocking)
  {}

  void initParallelSession(Index num_threads) const
  {
    m_blocking.initParallel(m_lhs.rows(), m_rhs.cols(), m_lhs.cols(), num_threads);
    m_blocking.allocateA();
  }

  void operator() (Index row, Index rows, Index col=0, Index cols=-1, GemmParallelInfo<Index>* info=0) const
  {
    if(cols==-1)
      cols = m_rhs.cols();

    Gemm::run(rows, cols, m_lhs.cols(),
              &m_lhs.coeffRef(row,0), m_lhs.outerStride(),
              &m_rhs.coeffRef(0,col), m_rhs.outerStride(),
              (Scalar*)&(m_dest.coeffRef(row,col)), m_dest.innerStride(), m_dest.outerStride(),
              m_actualAlpha, m_blocking, info);
  }

  typedef typename Gemm::Traits Traits;

  protected:
    const Lhs& m_lhs;
    const Rhs& m_rhs;
    Dest& m_dest;
    Scalar m_actualAlpha;
    BlockingType& m_blocking;
};

template<int StorageOrder, typename LhsScalar, typename RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor=1,
bool FiniteAtCompileTime = MaxRows!=Dynamic && MaxCols!=Dynamic && MaxDepth != Dynamic> class gemm_blocking_space;

template<typename _LhsScalar, typename _RhsScalar>
class level3_blocking
{
    typedef _LhsScalar LhsScalar;
    typedef _RhsScalar RhsScalar;

  protected:
    LhsScalar* m_blockA;
    RhsScalar* m_blockB;

    Index m_mc;
    Index m_nc;
    Index m_kc;

  public:

    level3_blocking()
      : m_blockA(0), m_blockB(0), m_mc(0), m_nc(0), m_kc(0)
    {}

    inline Index mc() const { return m_mc; }
    inline Index nc() const { return m_nc; }
    inline Index kc() const { return m_kc; }

    inline LhsScalar* blockA() { return m_blockA; }
    inline RhsScalar* blockB() { return m_blockB; }
};

template<int StorageOrder, typename _LhsScalar, typename _RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor>
class gemm_blocking_space<StorageOrder,_LhsScalar,_RhsScalar,MaxRows, MaxCols, MaxDepth, KcFactor, true /* == FiniteAtCompileTime */>
  : public level3_blocking<
      typename conditional<StorageOrder==RowMajor,_RhsScalar,_LhsScalar>::type,
      typename conditional<StorageOrder==RowMajor,_LhsScalar,_RhsScalar>::type>
{
    enum {
      Transpose = StorageOrder==RowMajor,
      ActualRows = Transpose ? MaxCols : MaxRows,
      ActualCols = Transpose ? MaxRows : MaxCols
    };
    typedef typename conditional<Transpose,_RhsScalar,_LhsScalar>::type LhsScalar;
    typedef typename conditional<Transpose,_LhsScalar,_RhsScalar>::type RhsScalar;
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;
    enum {
      SizeA = ActualRows * MaxDepth,
      SizeB = ActualCols * MaxDepth
    };

#if EIGEN_MAX_STATIC_ALIGN_BYTES >= EIGEN_DEFAULT_ALIGN_BYTES
    EIGEN_ALIGN_MAX LhsScalar m_staticA[SizeA];
    EIGEN_ALIGN_MAX RhsScalar m_staticB[SizeB];
#else
    EIGEN_ALIGN_MAX char m_staticA[SizeA * sizeof(LhsScalar) + EIGEN_DEFAULT_ALIGN_BYTES-1];
    EIGEN_ALIGN_MAX char m_staticB[SizeB * sizeof(RhsScalar) + EIGEN_DEFAULT_ALIGN_BYTES-1];
#endif

  public:

    gemm_blocking_space(Index /*rows*/, Index /*cols*/, Index /*depth*/, Index /*num_threads*/, bool /*full_rows = false*/)
    {
      this->m_mc = ActualRows;
      this->m_nc = ActualCols;
      this->m_kc = MaxDepth;
#if EIGEN_MAX_STATIC_ALIGN_BYTES >= EIGEN_DEFAULT_ALIGN_BYTES
      this->m_blockA = m_staticA;
      this->m_blockB = m_staticB;
#else
      this->m_blockA = reinterpret_cast<LhsScalar*>((internal::UIntPtr(m_staticA) + (EIGEN_DEFAULT_ALIGN_BYTES-1)) & ~std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1));
      this->m_blockB = reinterpret_cast<RhsScalar*>((internal::UIntPtr(m_staticB) + (EIGEN_DEFAULT_ALIGN_BYTES-1)) & ~std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1));
#endif
    }

    void initParallel(Index, Index, Index, Index)
    {}

    inline void allocateA() {}
    inline void allocateB() {}
    inline void allocateAll() {}
};

template<int StorageOrder, typename _LhsScalar, typename _RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor>
class gemm_blocking_space<StorageOrder,_LhsScalar,_RhsScalar,MaxRows, MaxCols, MaxDepth, KcFactor, false>
  : public level3_blocking<
      typename conditional<StorageOrder==RowMajor,_RhsScalar,_LhsScalar>::type,
      typename conditional<StorageOrder==RowMajor,_LhsScalar,_RhsScalar>::type>
{
    enum {
      Transpose = StorageOrder==RowMajor
    };
    typedef typename conditional<Transpose,_RhsScalar,_LhsScalar>::type LhsScalar;
    typedef typename conditional<Transpose,_LhsScalar,_RhsScalar>::type RhsScalar;
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;

    Index m_sizeA;
    Index m_sizeB;

  public:

    gemm_blocking_space(Index rows, Index cols, Index depth, Index num_threads, bool l3_blocking)
    {
      this->m_mc = Transpose ? cols : rows;
      this->m_nc = Transpose ? rows : cols;
      this->m_kc = depth;

      if(l3_blocking)
      {
        computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, this->m_mc, this->m_nc, num_threads);
      }
      else  // no l3 blocking
      {
        Index n = this->m_nc;
        computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, this->m_mc, n, num_threads);
      }

      m_sizeA = this->m_mc * this->m_kc;
      m_sizeB = this->m_kc * this->m_nc;
    }

    void initParallel(Index rows, Index cols, Index depth, Index num_threads)
    {
      this->m_mc = Transpose ? cols : rows;
      this->m_nc = Transpose ? rows : cols;
      this->m_kc = depth;

      eigen_internal_assert(this->m_blockA==0 && this->m_blockB==0);
      Index m = this->m_mc;
      computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, m, this->m_nc, num_threads);
      m_sizeA = this->m_mc * this->m_kc;
      m_sizeB = this->m_kc * this->m_nc;
    }

    void allocateA()
    {
      if(this->m_blockA==0)
        this->m_blockA = aligned_new<LhsScalar>(m_sizeA);
    }

    void allocateB()
    {
      if(this->m_blockB==0)
        this->m_blockB = aligned_new<RhsScalar>(m_sizeB);
    }

    void allocateAll()
    {
      allocateA();
      allocateB();
    }

    ~gemm_blocking_space()
    {
      aligned_delete(this->m_blockA, m_sizeA);
      aligned_delete(this->m_blockB, m_sizeB);
    }
};

} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  typedef typename Lhs::Scalar LhsScalar;
  typedef typename Rhs::Scalar RhsScalar;

  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;

  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

  enum {
    MaxDepthAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(Lhs::MaxColsAtCompileTime,Rhs::MaxRowsAtCompileTime)
  };

  typedef generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode> lazyproduct;

  template<typename Dst>
  static void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=404 for a discussion and helper program
    // to determine the following heuristic.
    // EIGEN_GEMM_TO_COEFFBASED_THRESHOLD is typically defined to 20 in GeneralProduct.h,
    // unless it has been specialized by the user or for a given architecture.
    // Note that the condition rhs.rows()>0 was required because lazy product is (was?) not happy with empty inputs.
    // I'm not sure it is still required.
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::assign_op<typename Dst::Scalar,Scalar>());
    else
    {
      dst.setZero();
      scaleAndAddTo(dst, lhs, rhs, Scalar(1));
    }
  }

  template<typename Dst>
  static void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::add_assign_op<typename Dst::Scalar,Scalar>());
    else
      scaleAndAddTo(dst,lhs, rhs, Scalar(1));
  }

  template<typename Dst>
  static void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::sub_assign_op<typename Dst::Scalar,Scalar>());
    else
      scaleAndAddTo(dst, lhs, rhs, Scalar(-1));
  }

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& a_lhs, const Rhs& a_rhs, const Scalar& alpha)
  {
    eigen_assert(dst.rows()==a_lhs.rows() && dst.cols()==a_rhs.cols());
    if(a_lhs.cols()==0 || a_lhs.rows()==0 || a_rhs.cols()==0)
      return;

    if (dst.cols() == 1)
    {
      // Fallback to GEMV if either the lhs or rhs is a runtime vector
      typename Dest::ColXpr dst_vec(dst.col(0));
      return internal::generic_product_impl<Lhs,typename Rhs::ConstColXpr,DenseShape,DenseShape,GemvProduct>
        ::scaleAndAddTo(dst_vec, a_lhs, a_rhs.col(0), alpha);
    }
    else if (dst.rows() == 1)
    {
      // Fallback to GEMV if either the lhs or rhs is a runtime vector
      typename Dest::RowXpr dst_vec(dst.row(0));
      return internal::generic_product_impl<typename Lhs::ConstRowXpr,Rhs,DenseShape,DenseShape,GemvProduct>
        ::scaleAndAddTo(dst_vec, a_lhs.row(0), a_rhs, alpha);
    }

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = combine_scalar_factors(alpha, a_lhs, a_rhs);

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,LhsScalar,RhsScalar,
            Dest::MaxRowsAtCompileTime,Dest::MaxColsAtCompileTime,MaxDepthAtCompileTime> BlockingType;

    typedef internal::gemm_functor<
      Scalar, Index,
      internal::general_matrix_matrix_product<
        Index,
        LhsScalar, (ActualLhsTypeCleaned::Flags&RowMajorBit) ? RowMajor : ColMajor, bool(LhsBlasTraits::NeedToConjugate),
        RhsScalar, (ActualRhsTypeCleaned::Flags&RowMajorBit) ? RowMajor : ColMajor, bool(RhsBlasTraits::NeedToConjugate),
        (Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,
        Dest::InnerStrideAtCompileTime>,
      ActualLhsTypeCleaned, ActualRhsTypeCleaned, Dest, BlockingType> GemmFunctor;

    BlockingType blocking(dst.rows(), dst.cols(), lhs.cols(), 1, true);
    internal::parallelize_gemm<(Dest::MaxRowsAtCompileTime>32 || Dest::MaxRowsAtCompileTime==Dynamic)>
        (GemmFunctor(lhs, rhs, dst, actualAlpha, blocking), a_lhs.rows(), a_rhs.cols(), a_lhs.cols(), Dest::Flags&RowMajorBit);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H
#define EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H

namespace Eigen { 

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update;

namespace internal {

/**********************************************************************
* This file implements a general A * B product while
* evaluating only one triangular part of the product.
* This is a more general version of self adjoint product (C += A A^T)
* as the level 3 SYRK Blas routine.
**********************************************************************/

// forward declarations (defined at the end of this file)
template<typename LhsScalar, typename RhsScalar, typename Index, int mr, int nr, bool ConjLhs, bool ConjRhs, int ResInnerStride, int UpLo>
struct tribb_kernel;
  
/* Optimized matrix-matrix product evaluating only one triangular half */
template <typename Index,
          typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                              int ResStorageOrder, int ResInnerStride, int  UpLo, int Version = Specialized>
struct general_matrix_matrix_triangular_product;

// as usual if the result is row major => we transpose the product
template <typename Index, typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
                          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                          int ResInnerStride, int  UpLo, int Version>
struct general_matrix_matrix_triangular_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride,UpLo,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const LhsScalar* lhs, Index lhsStride,
                                      const RhsScalar* rhs, Index rhsStride, ResScalar* res, Index resIncr, Index resStride,
                                      const ResScalar& alpha, level3_blocking<RhsScalar,LhsScalar>& blocking)
  {
    general_matrix_matrix_triangular_product<Index,
        RhsScalar, RhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateRhs,
        LhsScalar, LhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateLhs,
        ColMajor, ResInnerStride, UpLo==Lower?Upper:Lower>
      ::run(size,depth,rhs,rhsStride,lhs,lhsStride,res,resIncr,resStride,alpha,blocking);
  }
};

template <typename Index, typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
                          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                          int ResInnerStride, int  UpLo, int Version>
struct general_matrix_matrix_triangular_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,UpLo,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const LhsScalar* _lhs, Index lhsStride,
                                      const RhsScalar* _rhs, Index rhsStride,
                                      ResScalar* _res, Index resIncr, Index resStride,
                                      const ResScalar& alpha, level3_blocking<LhsScalar,RhsScalar>& blocking)
  {
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;

    typedef const_blas_data_mapper<LhsScalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();
    Index mc = (std::min)(size,blocking.mc());

    // !!! mc must be a multiple of nr:
    if(mc > Traits::nr)
      mc = (mc/Traits::nr)*Traits::nr;

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*size;

    ei_declare_aligned_stack_constructed_variable(LhsScalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, blocking.blockB());

    gemm_pack_lhs<LhsScalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<RhsScalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
    gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp;
    tribb_kernel<LhsScalar, RhsScalar, Index, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs, ResInnerStride, UpLo> sybb;

    for(Index k2=0; k2<depth; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,depth)-k2;

      // note that the actual rhs is the transpose/adjoint of mat
      pack_rhs(blockB, rhs.getSubMapper(k2,0), actual_kc, size);

      for(Index i2=0; i2<size; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,size)-i2;

        pack_lhs(blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        // the selected actual_mc * size panel of res is split into three different part:
        //  1 - before the diagonal => processed with gebp or skipped
        //  2 - the actual_mc x actual_mc symmetric block => processed with a special kernel
        //  3 - after the diagonal => processed with gebp or skipped
        if (UpLo==Lower)
          gebp(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc,
               (std::min)(size,i2), alpha, -1, -1, 0, 0);

        sybb(_res+resStride*i2 + resIncr*i2, resIncr, resStride, blockA, blockB + actual_kc*i2, actual_mc, actual_kc, alpha);

        if (UpLo==Upper)
        {
          Index j2 = i2+actual_mc;
          gebp(res.getSubMapper(i2, j2), blockA, blockB+actual_kc*j2, actual_mc,
               actual_kc, (std::max)(Index(0), size-j2), alpha, -1, -1, 0, 0);
        }
      }
    }
  }
};

// Optimized packed Block * packed Block product kernel evaluating only one given triangular part
// This kernel is built on top of the gebp kernel:
// - the current destination block is processed per panel of actual_mc x BlockSize
//   where BlockSize is set to the minimal value allowing gebp to be as fast as possible
// - then, as usual, each panel is split into three parts along the diagonal,
//   the sub blocks above and below the diagonal are processed as usual,
//   while the triangular block overlapping the diagonal is evaluated into a
//   small temporary buffer which is then accumulated into the result using a
//   triangular traversal.
template<typename LhsScalar, typename RhsScalar, typename Index, int mr, int nr, bool ConjLhs, bool ConjRhs, int ResInnerStride, int UpLo>
struct tribb_kernel
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjLhs,ConjRhs> Traits;
  typedef typename Traits::ResScalar ResScalar;

  enum {
    BlockSize  = meta_least_common_multiple<EIGEN_PLAIN_ENUM_MAX(mr,nr),EIGEN_PLAIN_ENUM_MIN(mr,nr)>::ret
  };
  void operator()(ResScalar* _res, Index resIncr, Index resStride, const LhsScalar* blockA, const RhsScalar* blockB, Index size, Index depth, const ResScalar& alpha)
  {
    typedef blas_data_mapper<ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    typedef blas_data_mapper<ResScalar, Index, ColMajor, Unaligned> BufferMapper;
    ResMapper res(_res, resStride, resIncr);
    gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, mr, nr, ConjLhs, ConjRhs> gebp_kernel1;
    gebp_kernel<LhsScalar, RhsScalar, Index, BufferMapper, mr, nr, ConjLhs, ConjRhs> gebp_kernel2;

    Matrix<ResScalar,BlockSize,BlockSize,ColMajor> buffer((internal::constructor_without_unaligned_array_assert()));

    // let's process the block per panel of actual_mc x BlockSize,
    // again, each is split into three parts, etc.
    for (Index j=0; j<size; j+=BlockSize)
    {
      Index actualBlockSize = std::min<Index>(BlockSize,size - j);
      const RhsScalar* actual_b = blockB+j*depth;

      if(UpLo==Upper)
        gebp_kernel1(res.getSubMapper(0, j), blockA, actual_b, j, depth, actualBlockSize, alpha,
                     -1, -1, 0, 0);
      
      // selfadjoint micro block
      {
        Index i = j;
        buffer.setZero();
        // 1 - apply the kernel on the temporary buffer
        gebp_kernel2(BufferMapper(buffer.data(), BlockSize), blockA+depth*i, actual_b, actualBlockSize, depth, actualBlockSize, alpha,
                     -1, -1, 0, 0);

        // 2 - triangular accumulation
        for(Index j1=0; j1<actualBlockSize; ++j1)
        {
          typename ResMapper::LinearMapper r = res.getLinearMapper(i,j+j1);
          for(Index i1=UpLo==Lower ? j1 : 0;
              UpLo==Lower ? i1<actualBlockSize : i1<=j1; ++i1)
            r(i1) += buffer(i1,j1);
        }
      }

      if(UpLo==Lower)
      {
        Index i = j+actualBlockSize;
        gebp_kernel1(res.getSubMapper(i, j), blockA+depth*i, actual_b, size-i, 
                     depth, actualBlockSize, alpha, -1, -1, 0, 0);
      }
    }
  }
};

} // end namespace internal

// high level API

template<typename MatrixType, typename ProductType, int UpLo, bool IsOuterProduct>
struct general_product_to_triangular_selector;


template<typename MatrixType, typename ProductType, int UpLo>
struct general_product_to_triangular_selector<MatrixType,ProductType,UpLo,true>
{
  static void run(MatrixType& mat, const ProductType& prod, const typename MatrixType::Scalar& alpha, bool beta)
  {
    typedef typename MatrixType::Scalar Scalar;
    
    typedef typename internal::remove_all<typename ProductType::LhsNested>::type Lhs;
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhs;
    typedef typename internal::remove_all<ActualLhs>::type _ActualLhs;
    typename internal::add_const_on_value_type<ActualLhs>::type actualLhs = LhsBlasTraits::extract(prod.lhs());
    
    typedef typename internal::remove_all<typename ProductType::RhsNested>::type Rhs;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhs;
    typedef typename internal::remove_all<ActualRhs>::type _ActualRhs;
    typename internal::add_const_on_value_type<ActualRhs>::type actualRhs = RhsBlasTraits::extract(prod.rhs());

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(prod.lhs().derived()) * RhsBlasTraits::extractScalarFactor(prod.rhs().derived());

    if(!beta)
      mat.template triangularView<UpLo>().setZero();

    enum {
      StorageOrder = (internal::traits<MatrixType>::Flags&RowMajorBit) ? RowMajor : ColMajor,
      UseLhsDirectly = _ActualLhs::InnerStrideAtCompileTime==1,
      UseRhsDirectly = _ActualRhs::InnerStrideAtCompileTime==1
    };
    
    internal::gemv_static_vector_if<Scalar,Lhs::SizeAtCompileTime,Lhs::MaxSizeAtCompileTime,!UseLhsDirectly> static_lhs;
    ei_declare_aligned_stack_constructed_variable(Scalar, actualLhsPtr, actualLhs.size(),
      (UseLhsDirectly ? const_cast<Scalar*>(actualLhs.data()) : static_lhs.data()));
    if(!UseLhsDirectly) Map<typename _ActualLhs::PlainObject>(actualLhsPtr, actualLhs.size()) = actualLhs;
    
    internal::gemv_static_vector_if<Scalar,Rhs::SizeAtCompileTime,Rhs::MaxSizeAtCompileTime,!UseRhsDirectly> static_rhs;
    ei_declare_aligned_stack_constructed_variable(Scalar, actualRhsPtr, actualRhs.size(),
      (UseRhsDirectly ? const_cast<Scalar*>(actualRhs.data()) : static_rhs.data()));
    if(!UseRhsDirectly) Map<typename _ActualRhs::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    
    
    selfadjoint_rank1_update<Scalar,Index,StorageOrder,UpLo,
                              LhsBlasTraits::NeedToConjugate && NumTraits<Scalar>::IsComplex,
                              RhsBlasTraits::NeedToConjugate && NumTraits<Scalar>::IsComplex>
          ::run(actualLhs.size(), mat.data(), mat.outerStride(), actualLhsPtr, actualRhsPtr, actualAlpha);
  }
};

template<typename MatrixType, typename ProductType, int UpLo>
struct general_product_to_triangular_selector<MatrixType,ProductType,UpLo,false>
{
  static void run(MatrixType& mat, const ProductType& prod, const typename MatrixType::Scalar& alpha, bool beta)
  {
    typedef typename internal::remove_all<typename ProductType::LhsNested>::type Lhs;
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhs;
    typedef typename internal::remove_all<ActualLhs>::type _ActualLhs;
    typename internal::add_const_on_value_type<ActualLhs>::type actualLhs = LhsBlasTraits::extract(prod.lhs());
    
    typedef typename internal::remove_all<typename ProductType::RhsNested>::type Rhs;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhs;
    typedef typename internal::remove_all<ActualRhs>::type _ActualRhs;
    typename internal::add_const_on_value_type<ActualRhs>::type actualRhs = RhsBlasTraits::extract(prod.rhs());

    typename ProductType::Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(prod.lhs().derived()) * RhsBlasTraits::extractScalarFactor(prod.rhs().derived());

    if(!beta)
      mat.template triangularView<UpLo>().setZero();

    enum {
      IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0,
      LhsIsRowMajor = _ActualLhs::Flags&RowMajorBit ? 1 : 0,
      RhsIsRowMajor = _ActualRhs::Flags&RowMajorBit ? 1 : 0,
      SkipDiag = (UpLo&(UnitDiag|ZeroDiag))!=0
    };

    Index size = mat.cols();
    if(SkipDiag)
      size--;
    Index depth = actualLhs.cols();

    typedef internal::gemm_blocking_space<IsRowMajor ? RowMajor : ColMajor,typename Lhs::Scalar,typename Rhs::Scalar,
          MatrixType::MaxColsAtCompileTime, MatrixType::MaxColsAtCompileTime, _ActualRhs::MaxColsAtCompileTime> BlockingType;

    BlockingType blocking(size, size, depth, 1, false);

    internal::general_matrix_matrix_triangular_product<Index,
      typename Lhs::Scalar, LhsIsRowMajor ? RowMajor : ColMajor, LhsBlasTraits::NeedToConjugate,
      typename Rhs::Scalar, RhsIsRowMajor ? RowMajor : ColMajor, RhsBlasTraits::NeedToConjugate,
      IsRowMajor ? RowMajor : ColMajor, MatrixType::InnerStrideAtCompileTime, UpLo&(Lower|Upper)>
      ::run(size, depth,
            &actualLhs.coeffRef(SkipDiag&&(UpLo&Lower)==Lower ? 1 : 0,0), actualLhs.outerStride(),
            &actualRhs.coeffRef(0,SkipDiag&&(UpLo&Upper)==Upper ? 1 : 0), actualRhs.outerStride(),
            mat.data() + (SkipDiag ? (bool(IsRowMajor) != ((UpLo&Lower)==Lower) ? mat.innerStride() : mat.outerStride() ) : 0),
            mat.innerStride(), mat.outerStride(), actualAlpha, blocking);
  }
};

template<typename MatrixType, unsigned int UpLo>
template<typename ProductType>
EIGEN_DEVICE_FUNC TriangularView<MatrixType,UpLo>& TriangularViewImpl<MatrixType,UpLo,Dense>::_assignProduct(const ProductType& prod, const Scalar& alpha, bool beta)
{
  EIGEN_STATIC_ASSERT((UpLo&UnitDiag)==0, WRITING_TO_TRIANGULAR_PART_WITH_UNIT_DIAGONAL_IS_NOT_SUPPORTED);
  eigen_assert(derived().nestedExpression().rows() == prod.rows() && derived().cols() == prod.cols());

  general_product_to_triangular_selector<MatrixType, ProductType, UpLo, internal::traits<ProductType>::InnerSize==1>::run(derived().nestedExpression().const_cast_derived(), prod, alpha, beta);

  return derived();
}

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Level 3 BLAS SYRK/HERK implementation.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H
#define EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H

namespace Eigen {

namespace internal {

template <typename Index, typename Scalar, int AStorageOrder, bool ConjugateA, int ResStorageOrder, int UpLo>
struct general_matrix_matrix_rankupdate :
       general_matrix_matrix_triangular_product<
         Index,Scalar,AStorageOrder,ConjugateA,Scalar,AStorageOrder,ConjugateA,ResStorageOrder,1,UpLo,BuiltIn> {};


// try to go to BLAS specialization
#define EIGEN_BLAS_RANKUPDATE_SPECIALIZE(Scalar) \
template <typename Index, int LhsStorageOrder, bool ConjugateLhs, \
                          int RhsStorageOrder, bool ConjugateRhs, int  UpLo> \
struct general_matrix_matrix_triangular_product<Index,Scalar,LhsStorageOrder,ConjugateLhs, \
               Scalar,RhsStorageOrder,ConjugateRhs,ColMajor,1,UpLo,Specialized> { \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const Scalar* lhs, Index lhsStride, \
                          const Scalar* rhs, Index rhsStride, Scalar* res, Index resIncr, Index resStride, Scalar alpha, level3_blocking<Scalar, Scalar>& blocking) \
  { \
    if ( lhs==rhs && ((UpLo&(Lower|Upper))==UpLo) ) { \
      general_matrix_matrix_rankupdate<Index,Scalar,LhsStorageOrder,ConjugateLhs,ColMajor,UpLo> \
      ::run(size,depth,lhs,lhsStride,rhs,rhsStride,res,resStride,alpha,blocking); \
    } else { \
      general_matrix_matrix_triangular_product<Index, \
        Scalar, LhsStorageOrder, ConjugateLhs, \
        Scalar, RhsStorageOrder, ConjugateRhs, \
        ColMajor, 1, UpLo, BuiltIn> \
      ::run(size,depth,lhs,lhsStride,rhs,rhsStride,res,resIncr,resStride,alpha,blocking); \
    } \
  } \
};

EIGEN_BLAS_RANKUPDATE_SPECIALIZE(double)
EIGEN_BLAS_RANKUPDATE_SPECIALIZE(float)
// TODO handle complex cases
// EIGEN_BLAS_RANKUPDATE_SPECIALIZE(dcomplex)
// EIGEN_BLAS_RANKUPDATE_SPECIALIZE(scomplex)

// SYRK for float/double
#define EIGEN_BLAS_RANKUPDATE_R(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int AStorageOrder, bool ConjugateA, int  UpLo> \
struct general_matrix_matrix_rankupdate<Index,EIGTYPE,AStorageOrder,ConjugateA,ColMajor,UpLo> { \
  enum { \
    IsLower = (UpLo&Lower) == Lower, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((AStorageOrder==ColMajor) && ConjugateA) ? 1 : 0 \
  }; \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const EIGTYPE* lhs, Index lhsStride, \
                          const EIGTYPE* /*rhs*/, Index /*rhsStride*/, EIGTYPE* res, Index resStride, EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
  /* typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs;*/ \
\
   BlasIndex lda=convert_index<BlasIndex>(lhsStride), ldc=convert_index<BlasIndex>(resStride), n=convert_index<BlasIndex>(size), k=convert_index<BlasIndex>(depth); \
   char uplo=((IsLower) ? 'L' : 'U'), trans=((AStorageOrder==RowMajor) ? 'T':'N'); \
   EIGTYPE beta(1); \
   BLASFUNC(&uplo, &trans, &n, &k, (const BLASTYPE*)&numext::real_ref(alpha), lhs, &lda, (const BLASTYPE*)&numext::real_ref(beta), res, &ldc); \
  } \
};

// HERK for complex data
#define EIGEN_BLAS_RANKUPDATE_C(EIGTYPE, BLASTYPE, RTYPE, BLASFUNC) \
template <typename Index, int AStorageOrder, bool ConjugateA, int  UpLo> \
struct general_matrix_matrix_rankupdate<Index,EIGTYPE,AStorageOrder,ConjugateA,ColMajor,UpLo> { \
  enum { \
    IsLower = (UpLo&Lower) == Lower, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = (((AStorageOrder==ColMajor) && ConjugateA) || ((AStorageOrder==RowMajor) && !ConjugateA)) ? 1 : 0 \
  }; \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const EIGTYPE* lhs, Index lhsStride, \
                          const EIGTYPE* /*rhs*/, Index /*rhsStride*/, EIGTYPE* res, Index resStride, EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, AStorageOrder> MatrixType; \
\
   BlasIndex lda=convert_index<BlasIndex>(lhsStride), ldc=convert_index<BlasIndex>(resStride), n=convert_index<BlasIndex>(size), k=convert_index<BlasIndex>(depth); \
   char uplo=((IsLower) ? 'L' : 'U'), trans=((AStorageOrder==RowMajor) ? 'C':'N'); \
   RTYPE alpha_, beta_; \
   const EIGTYPE* a_ptr; \
\
   alpha_ = alpha.real(); \
   beta_ = 1.0; \
/* Copy with conjugation in some cases*/ \
   MatrixType a; \
   if (conjA) { \
     Map<const MatrixType, 0, OuterStride<> > mapA(lhs,n,k,OuterStride<>(lhsStride)); \
     a = mapA.conjugate(); \
     lda = a.outerStride(); \
     a_ptr = a.data(); \
   } else a_ptr=lhs; \
   BLASFUNC(&uplo, &trans, &n, &k, &alpha_, (BLASTYPE*)a_ptr, &lda, &beta_, (BLASTYPE*)res, &ldc); \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_RANKUPDATE_R(double, double, dsyrk)
EIGEN_BLAS_RANKUPDATE_R(float,  float,  ssyrk)
#else
EIGEN_BLAS_RANKUPDATE_R(double, double, dsyrk_)
EIGEN_BLAS_RANKUPDATE_R(float,  float,  ssyrk_)
#endif

// TODO hanlde complex cases
// EIGEN_BLAS_RANKUPDATE_C(dcomplex, double, double, zherk_)
// EIGEN_BLAS_RANKUPDATE_C(scomplex, float,  float, cherk_)


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   General matrix-matrix product functionality based on ?GEMM.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H
#define EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements general matrix-matrix multiplication using BLAS
* gemm function via partial specialization of
* general_matrix_matrix_product::run(..) method for float, double,
* std::complex<float> and std::complex<double> types
**********************************************************************/

// gemm specialization

#define GEMM_SPECIALIZATION(EIGTYPE, EIGPREFIX, BLASTYPE, BLASFUNC) \
template< \
  typename Index, \
  int LhsStorageOrder, bool ConjugateLhs, \
  int RhsStorageOrder, bool ConjugateRhs> \
struct general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1> \
{ \
typedef gebp_traits<EIGTYPE,EIGTYPE> Traits; \
\
static void run(Index rows, Index cols, Index depth, \
  const EIGTYPE* _lhs, Index lhsStride, \
  const EIGTYPE* _rhs, Index rhsStride, \
  EIGTYPE* res, Index resIncr, Index resStride, \
  EIGTYPE alpha, \
  level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/, \
  GemmParallelInfo<Index>* /*info = 0*/) \
{ \
  using std::conj; \
\
  EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
  eigen_assert(resIncr == 1); \
  char transa, transb; \
  BlasIndex m, n, k, lda, ldb, ldc; \
  const EIGTYPE *a, *b; \
  EIGTYPE beta(1); \
  MatrixX##EIGPREFIX a_tmp, b_tmp; \
\
/* Set transpose options */ \
  transa = (LhsStorageOrder==RowMajor) ? ((ConjugateLhs) ? 'C' : 'T') : 'N'; \
  transb = (RhsStorageOrder==RowMajor) ? ((ConjugateRhs) ? 'C' : 'T') : 'N'; \
\
/* Set m, n, k */ \
  m = convert_index<BlasIndex>(rows);  \
  n = convert_index<BlasIndex>(cols);  \
  k = convert_index<BlasIndex>(depth); \
\
/* Set lda, ldb, ldc */ \
  lda = convert_index<BlasIndex>(lhsStride); \
  ldb = convert_index<BlasIndex>(rhsStride); \
  ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
  if ((LhsStorageOrder==ColMajor) && (ConjugateLhs)) { \
    Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,m,k,OuterStride<>(lhsStride)); \
    a_tmp = lhs.conjugate(); \
    a = a_tmp.data(); \
    lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
  } else a = _lhs; \
\
  if ((RhsStorageOrder==ColMajor) && (ConjugateRhs)) { \
    Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,k,n,OuterStride<>(rhsStride)); \
    b_tmp = rhs.conjugate(); \
    b = b_tmp.data(); \
    ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
  } else b = _rhs; \
\
  BLASFUNC(&transa, &transb, &m, &n, &k, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
}};

#ifdef EIGEN_USE_MKL
GEMM_SPECIALIZATION(double,   d,  double, dgemm)
GEMM_SPECIALIZATION(float,    f,  float,  sgemm)
GEMM_SPECIALIZATION(dcomplex, cd, MKL_Complex16, zgemm)
GEMM_SPECIALIZATION(scomplex, cf, MKL_Complex8,  cgemm)
#else
GEMM_SPECIALIZATION(double,   d,  double, dgemm_)
GEMM_SPECIALIZATION(float,    f,  float,  sgemm_)
GEMM_SPECIALIZATION(dcomplex, cd, double, zgemm_)
GEMM_SPECIALIZATION(scomplex, cf, float,  cgemm_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_VECTOR_H
#define EIGEN_GENERAL_MATRIX_VECTOR_H

namespace Eigen {

namespace internal {

enum GEMVPacketSizeType {
  GEMVPacketFull = 0,
  GEMVPacketHalf,
  GEMVPacketQuarter
};

template <int N, typename T1, typename T2, typename T3>
struct gemv_packet_cond { typedef T3 type; };

template <typename T1, typename T2, typename T3>
struct gemv_packet_cond<GEMVPacketFull, T1, T2, T3> { typedef T1 type; };

template <typename T1, typename T2, typename T3>
struct gemv_packet_cond<GEMVPacketHalf, T1, T2, T3> { typedef T2 type; };

template<typename LhsScalar, typename RhsScalar, int _PacketSize=GEMVPacketFull>
class gemv_traits
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

#define PACKET_DECL_COND_PREFIX(prefix, name, packet_size)                        \
  typedef typename gemv_packet_cond<packet_size,                                  \
                                    typename packet_traits<name ## Scalar>::type, \
                                    typename packet_traits<name ## Scalar>::half, \
                                    typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  prefix ## name ## Packet

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
#undef PACKET_DECL_COND_PREFIX

public:
  enum {
        Vectorizable = unpacket_traits<_LhsPacket>::vectorizable &&
        unpacket_traits<_RhsPacket>::vectorizable &&
        int(unpacket_traits<_LhsPacket>::size)==int(unpacket_traits<_RhsPacket>::size),
        LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
        RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
        ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
};


/* Optimized col-major matrix * vector product:
 * This algorithm processes the matrix per vertical panels,
 * which are then processed horizontaly per chunck of 8*PacketSize x 1 vertical segments.
 *
 * Mixing type logic: C += alpha * A * B
 *  |  A  |  B  |alpha| comments
 *  |real |cplx |cplx | no vectorization
 *  |real |cplx |real | alpha is converted to a cplx when calling the run function, no vectorization
 *  |cplx |real |cplx | invalid, the caller has to do tmp: = A * B; C += alpha*tmp
 *  |cplx |real |real | optimal case, vectorization possible via real-cplx mul
 *
 * The same reasoning apply for the transposed case.
 */
template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
struct general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>
{
  typedef gemv_traits<LhsScalar,RhsScalar> Traits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketHalf> HalfTraits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketQuarter> QuarterTraits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;

EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE static void run(
  Index rows, Index cols,
  const LhsMapper& lhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  RhsScalar alpha);
};

template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>::run(
  Index rows, Index cols,
  const LhsMapper& alhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  RhsScalar alpha)
{
  EIGEN_UNUSED_VARIABLE(resIncr);
  eigen_internal_assert(resIncr==1);

  // The following copy tells the compiler that lhs's attributes are not modified outside this function
  // This helps GCC to generate propoer code.
  LhsMapper lhs(alhs);

  conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
  conj_helper<LhsPacket,RhsPacket,ConjugateLhs,ConjugateRhs> pcj;
  conj_helper<LhsPacketHalf,RhsPacketHalf,ConjugateLhs,ConjugateRhs> pcj_half;
  conj_helper<LhsPacketQuarter,RhsPacketQuarter,ConjugateLhs,ConjugateRhs> pcj_quarter;

  const Index lhsStride = lhs.stride();
  // TODO: for padded aligned inputs, we could enable aligned reads
  enum { LhsAlignment = Unaligned,
         ResPacketSize = Traits::ResPacketSize,
         ResPacketSizeHalf = HalfTraits::ResPacketSize,
         ResPacketSizeQuarter = QuarterTraits::ResPacketSize,
         LhsPacketSize = Traits::LhsPacketSize,
         HasHalf = (int)ResPacketSizeHalf < (int)ResPacketSize,
         HasQuarter = (int)ResPacketSizeQuarter < (int)ResPacketSizeHalf
  };

  const Index n8 = rows-8*ResPacketSize+1;
  const Index n4 = rows-4*ResPacketSize+1;
  const Index n3 = rows-3*ResPacketSize+1;
  const Index n2 = rows-2*ResPacketSize+1;
  const Index n1 = rows-1*ResPacketSize+1;
  const Index n_half = rows-1*ResPacketSizeHalf+1;
  const Index n_quarter = rows-1*ResPacketSizeQuarter+1;

  // TODO: improve the following heuristic:
  const Index block_cols = cols<128 ? cols : (lhsStride*sizeof(LhsScalar)<32000?16:4);
  ResPacket palpha = pset1<ResPacket>(alpha);
  ResPacketHalf palpha_half = pset1<ResPacketHalf>(alpha);
  ResPacketQuarter palpha_quarter = pset1<ResPacketQuarter>(alpha);

  for(Index j2=0; j2<cols; j2+=block_cols)
  {
    Index jend = numext::mini(j2+block_cols,cols);
    Index i=0;
    for(; i<n8; i+=ResPacketSize*8)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0)),
                c3 = pset1<ResPacket>(ResScalar(0)),
                c4 = pset1<ResPacket>(ResScalar(0)),
                c5 = pset1<ResPacket>(ResScalar(0)),
                c6 = pset1<ResPacket>(ResScalar(0)),
                c7 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
        c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*3,j),b0,c3);
        c4 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*4,j),b0,c4);
        c5 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*5,j),b0,c5);
        c6 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*6,j),b0,c6);
        c7 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*7,j),b0,c7);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));
      pstoreu(res+i+ResPacketSize*3, pmadd(c3,palpha,ploadu<ResPacket>(res+i+ResPacketSize*3)));
      pstoreu(res+i+ResPacketSize*4, pmadd(c4,palpha,ploadu<ResPacket>(res+i+ResPacketSize*4)));
      pstoreu(res+i+ResPacketSize*5, pmadd(c5,palpha,ploadu<ResPacket>(res+i+ResPacketSize*5)));
      pstoreu(res+i+ResPacketSize*6, pmadd(c6,palpha,ploadu<ResPacket>(res+i+ResPacketSize*6)));
      pstoreu(res+i+ResPacketSize*7, pmadd(c7,palpha,ploadu<ResPacket>(res+i+ResPacketSize*7)));
    }
    if(i<n4)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0)),
                c3 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
        c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*3,j),b0,c3);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));
      pstoreu(res+i+ResPacketSize*3, pmadd(c3,palpha,ploadu<ResPacket>(res+i+ResPacketSize*3)));

      i+=ResPacketSize*4;
    }
    if(i<n3)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));

      i+=ResPacketSize*3;
    }
    if(i<n2)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      i+=ResPacketSize*2;
    }
    if(i<n1)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      i+=ResPacketSize;
    }
    if(HasHalf && i<n_half)
    {
      ResPacketHalf c0 = pset1<ResPacketHalf>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacketHalf b0 = pset1<RhsPacketHalf>(rhs(j,0));
        c0 = pcj_half.pmadd(lhs.template load<LhsPacketHalf,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSizeHalf*0, pmadd(c0,palpha_half,ploadu<ResPacketHalf>(res+i+ResPacketSizeHalf*0)));
      i+=ResPacketSizeHalf;
    }
    if(HasQuarter && i<n_quarter)
    {
      ResPacketQuarter c0 = pset1<ResPacketQuarter>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacketQuarter b0 = pset1<RhsPacketQuarter>(rhs(j,0));
        c0 = pcj_quarter.pmadd(lhs.template load<LhsPacketQuarter,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSizeQuarter*0, pmadd(c0,palpha_quarter,ploadu<ResPacketQuarter>(res+i+ResPacketSizeQuarter*0)));
      i+=ResPacketSizeQuarter;
    }
    for(;i<rows;++i)
    {
      ResScalar c0(0);
      for(Index j=j2; j<jend; j+=1)
        c0 += cj.pmul(lhs(i,j), rhs(j,0));
      res[i] += alpha*c0;
    }
  }
}

/* Optimized row-major matrix * vector product:
 * This algorithm processes 4 rows at once that allows to both reduce
 * the number of load/stores of the result by a factor 4 and to reduce
 * the instruction dependency. Moreover, we know that all bands have the
 * same alignment pattern.
 *
 * Mixing type logic:
 *  - alpha is always a complex (or converted to a complex)
 *  - no vectorization
 */
template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
struct general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>
{
  typedef gemv_traits<LhsScalar,RhsScalar> Traits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketHalf> HalfTraits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketQuarter> QuarterTraits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;

EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE static void run(
  Index rows, Index cols,
  const LhsMapper& lhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  ResScalar alpha);
};

template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>::run(
  Index rows, Index cols,
  const LhsMapper& alhs,
  const RhsMapper& rhs,
  ResScalar* res, Index resIncr,
  ResScalar alpha)
{
  // The following copy tells the compiler that lhs's attributes are not modified outside this function
  // This helps GCC to generate propoer code.
  LhsMapper lhs(alhs);

  eigen_internal_assert(rhs.stride()==1);
  conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
  conj_helper<LhsPacket,RhsPacket,ConjugateLhs,ConjugateRhs> pcj;
  conj_helper<LhsPacketHalf,RhsPacketHalf,ConjugateLhs,ConjugateRhs> pcj_half;
  conj_helper<LhsPacketQuarter,RhsPacketQuarter,ConjugateLhs,ConjugateRhs> pcj_quarter;

  // TODO: fine tune the following heuristic. The rationale is that if the matrix is very large,
  //       processing 8 rows at once might be counter productive wrt cache.
  const Index n8 = lhs.stride()*sizeof(LhsScalar)>32000 ? 0 : rows-7;
  const Index n4 = rows-3;
  const Index n2 = rows-1;

  // TODO: for padded aligned inputs, we could enable aligned reads
  enum { LhsAlignment = Unaligned,
         ResPacketSize = Traits::ResPacketSize,
         ResPacketSizeHalf = HalfTraits::ResPacketSize,
         ResPacketSizeQuarter = QuarterTraits::ResPacketSize,
         LhsPacketSize = Traits::LhsPacketSize,
         LhsPacketSizeHalf = HalfTraits::LhsPacketSize,
         LhsPacketSizeQuarter = QuarterTraits::LhsPacketSize,
         HasHalf = (int)ResPacketSizeHalf < (int)ResPacketSize,
         HasQuarter = (int)ResPacketSizeQuarter < (int)ResPacketSizeHalf
  };

  Index i=0;
  for(; i<n8; i+=8)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0)),
              c2 = pset1<ResPacket>(ResScalar(0)),
              c3 = pset1<ResPacket>(ResScalar(0)),
              c4 = pset1<ResPacket>(ResScalar(0)),
              c5 = pset1<ResPacket>(ResScalar(0)),
              c6 = pset1<ResPacket>(ResScalar(0)),
              c7 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
      c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+2,j),b0,c2);
      c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+3,j),b0,c3);
      c4 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+4,j),b0,c4);
      c5 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+5,j),b0,c5);
      c6 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+6,j),b0,c6);
      c7 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+7,j),b0,c7);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    ResScalar cc2 = predux(c2);
    ResScalar cc3 = predux(c3);
    ResScalar cc4 = predux(c4);
    ResScalar cc5 = predux(c5);
    ResScalar cc6 = predux(c6);
    ResScalar cc7 = predux(c7);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
      cc2 += cj.pmul(lhs(i+2,j), b0);
      cc3 += cj.pmul(lhs(i+3,j), b0);
      cc4 += cj.pmul(lhs(i+4,j), b0);
      cc5 += cj.pmul(lhs(i+5,j), b0);
      cc6 += cj.pmul(lhs(i+6,j), b0);
      cc7 += cj.pmul(lhs(i+7,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
    res[(i+2)*resIncr] += alpha*cc2;
    res[(i+3)*resIncr] += alpha*cc3;
    res[(i+4)*resIncr] += alpha*cc4;
    res[(i+5)*resIncr] += alpha*cc5;
    res[(i+6)*resIncr] += alpha*cc6;
    res[(i+7)*resIncr] += alpha*cc7;
  }
  for(; i<n4; i+=4)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0)),
              c2 = pset1<ResPacket>(ResScalar(0)),
              c3 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
      c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+2,j),b0,c2);
      c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+3,j),b0,c3);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    ResScalar cc2 = predux(c2);
    ResScalar cc3 = predux(c3);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
      cc2 += cj.pmul(lhs(i+2,j), b0);
      cc3 += cj.pmul(lhs(i+3,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
    res[(i+2)*resIncr] += alpha*cc2;
    res[(i+3)*resIncr] += alpha*cc3;
  }
  for(; i<n2; i+=2)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
  }
  for(; i<rows; ++i)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0));
    ResPacketHalf c0_h = pset1<ResPacketHalf>(ResScalar(0));
    ResPacketQuarter c0_q = pset1<ResPacketQuarter>(ResScalar(0));
    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket,Unaligned>(j,0);
      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i,j),b0,c0);
    }
    ResScalar cc0 = predux(c0);
    if (HasHalf) {
      for(; j+LhsPacketSizeHalf<=cols; j+=LhsPacketSizeHalf)
        {
          RhsPacketHalf b0 = rhs.template load<RhsPacketHalf,Unaligned>(j,0);
          c0_h = pcj_half.pmadd(lhs.template load<LhsPacketHalf,LhsAlignment>(i,j),b0,c0_h);
        }
      cc0 += predux(c0_h);
    }
    if (HasQuarter) {
      for(; j+LhsPacketSizeQuarter<=cols; j+=LhsPacketSizeQuarter)
        {
          RhsPacketQuarter b0 = rhs.template load<RhsPacketQuarter,Unaligned>(j,0);
          c0_q = pcj_quarter.pmadd(lhs.template load<LhsPacketQuarter,LhsAlignment>(i,j),b0,c0_q);
        }
      cc0 += predux(c0_q);
    }
    for(; j<cols; ++j)
    {
      cc0 += cj.pmul(lhs(i,j), rhs(j,0));
    }
    res[i*resIncr] += alpha*cc0;
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   General matrix-vector product functionality based on ?GEMV.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H
#define EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements general matrix-vector multiplication using BLAS
* gemv function via partial specialization of
* general_matrix_vector_product::run(..) method for float, double,
* std::complex<float> and std::complex<double> types
**********************************************************************/

// gemv specialization

template<typename Index, typename LhsScalar, int StorageOrder, bool ConjugateLhs, typename RhsScalar, bool ConjugateRhs>
struct general_matrix_vector_product_gemv;

#define EIGEN_BLAS_GEMV_SPECIALIZE(Scalar) \
template<typename Index, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ColMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,ConjugateRhs,Specialized> { \
static void run( \
  Index rows, Index cols, \
  const const_blas_data_mapper<Scalar,Index,ColMajor> &lhs, \
  const const_blas_data_mapper<Scalar,Index,RowMajor> &rhs, \
  Scalar* res, Index resIncr, Scalar alpha) \
{ \
  if (ConjugateLhs) { \
    general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ColMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,ConjugateRhs,BuiltIn>::run( \
      rows, cols, lhs, rhs, res, resIncr, alpha); \
  } else { \
    general_matrix_vector_product_gemv<Index,Scalar,ColMajor,ConjugateLhs,Scalar,ConjugateRhs>::run( \
      rows, cols, lhs.data(), lhs.stride(), rhs.data(), rhs.stride(), res, resIncr, alpha); \
  } \
} \
}; \
template<typename Index, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,RowMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ConjugateRhs,Specialized> { \
static void run( \
  Index rows, Index cols, \
  const const_blas_data_mapper<Scalar,Index,RowMajor> &lhs, \
  const const_blas_data_mapper<Scalar,Index,ColMajor> &rhs, \
  Scalar* res, Index resIncr, Scalar alpha) \
{ \
    general_matrix_vector_product_gemv<Index,Scalar,RowMajor,ConjugateLhs,Scalar,ConjugateRhs>::run( \
      rows, cols, lhs.data(), lhs.stride(), rhs.data(), rhs.stride(), res, resIncr, alpha); \
} \
}; \

EIGEN_BLAS_GEMV_SPECIALIZE(double)
EIGEN_BLAS_GEMV_SPECIALIZE(float)
EIGEN_BLAS_GEMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_GEMV_SPECIALIZE(scomplex)

#define EIGEN_BLAS_GEMV_SPECIALIZATION(EIGTYPE,BLASTYPE,BLASFUNC) \
template<typename Index, int LhsStorageOrder, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product_gemv<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,ConjugateRhs> \
{ \
typedef Matrix<EIGTYPE,Dynamic,1,ColMajor> GEMVVector;\
\
static void run( \
  Index rows, Index cols, \
  const EIGTYPE* lhs, Index lhsStride, \
  const EIGTYPE* rhs, Index rhsIncr, \
  EIGTYPE* res, Index resIncr, EIGTYPE alpha) \
{ \
  BlasIndex m=convert_index<BlasIndex>(rows), n=convert_index<BlasIndex>(cols), \
            lda=convert_index<BlasIndex>(lhsStride), incx=convert_index<BlasIndex>(rhsIncr), incy=convert_index<BlasIndex>(resIncr); \
  const EIGTYPE beta(1); \
  const EIGTYPE *x_ptr; \
  char trans=(LhsStorageOrder==ColMajor) ? 'N' : (ConjugateLhs) ? 'C' : 'T'; \
  if (LhsStorageOrder==RowMajor) { \
    m = convert_index<BlasIndex>(cols); \
    n = convert_index<BlasIndex>(rows); \
  }\
  GEMVVector x_tmp; \
  if (ConjugateRhs) { \
    Map<const GEMVVector, 0, InnerStride<> > map_x(rhs,cols,1,InnerStride<>(incx)); \
    x_tmp=map_x.conjugate(); \
    x_ptr=x_tmp.data(); \
    incx=1; \
  } else x_ptr=rhs; \
  BLASFUNC(&trans, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)lhs, &lda, (const BLASTYPE*)x_ptr, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &incy); \
}\
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_GEMV_SPECIALIZATION(double,   double, dgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(float,    float,  sgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(dcomplex, MKL_Complex16, zgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(scomplex, MKL_Complex8 , cgemv)
#else
EIGEN_BLAS_GEMV_SPECIALIZATION(double,   double, dgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(float,    float,  sgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(dcomplex, double, zgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(scomplex, float,  cgemv_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/Parallelizer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARALLELIZER_H
#define EIGEN_PARALLELIZER_H

#if EIGEN_HAS_CXX11_ATOMIC
#include <atomic>
#endif

namespace Eigen {

namespace internal {

/** \internal */
inline void manage_multi_threading(Action action, int* v)
{
  static int m_maxThreads = -1;
  EIGEN_UNUSED_VARIABLE(m_maxThreads)

  if(action==SetAction)
  {
    eigen_internal_assert(v!=0);
    m_maxThreads = *v;
  }
  else if(action==GetAction)
  {
    eigen_internal_assert(v!=0);
    #ifdef EIGEN_HAS_OPENMP
    if(m_maxThreads>0)
      *v = m_maxThreads;
    else
      *v = omp_get_max_threads();
    #else
    *v = 1;
    #endif
  }
  else
  {
    eigen_internal_assert(false);
  }
}

}

/** Must be call first when calling Eigen from multiple threads */
inline void initParallel()
{
  int nbt;
  internal::manage_multi_threading(GetAction, &nbt);
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
}

/** \returns the max number of threads reserved for Eigen
  * \sa setNbThreads */
inline int nbThreads()
{
  int ret;
  internal::manage_multi_threading(GetAction, &ret);
  return ret;
}

/** Sets the max number of threads reserved for Eigen
  * \sa nbThreads */
inline void setNbThreads(int v)
{
  internal::manage_multi_threading(SetAction, &v);
}

namespace internal {

template<typename Index> struct GemmParallelInfo
{
  GemmParallelInfo() : sync(-1), users(0), lhs_start(0), lhs_length(0) {}

  // volatile is not enough on all architectures (see bug 1572)
  // to guarantee that when thread A says to thread B that it is
  // done with packing a block, then all writes have been really
  // carried out... C++11 memory model+atomic guarantees this.
#if EIGEN_HAS_CXX11_ATOMIC
  std::atomic<Index> sync;
  std::atomic<int> users;
#else
  Index volatile sync;
  int volatile users;
#endif

  Index lhs_start;
  Index lhs_length;
};

template<bool Condition, typename Functor, typename Index>
void parallelize_gemm(const Functor& func, Index rows, Index cols, Index depth, bool transpose)
{
  // TODO when EIGEN_USE_BLAS is defined,
  // we should still enable OMP for other scalar types
  // Without C++11, we have to disable GEMM's parallelization on
  // non x86 architectures because there volatile is not enough for our purpose.
  // See bug 1572.
#if (! defined(EIGEN_HAS_OPENMP)) || defined(EIGEN_USE_BLAS) || ((!EIGEN_HAS_CXX11_ATOMIC) && !(EIGEN_ARCH_i386_OR_x86_64))
  // FIXME the transpose variable is only needed to properly split
  // the matrix product when multithreading is enabled. This is a temporary
  // fix to support row-major destination matrices. This whole
  // parallelizer mechanism has to be redesigned anyway.
  EIGEN_UNUSED_VARIABLE(depth);
  EIGEN_UNUSED_VARIABLE(transpose);
  func(0,rows, 0,cols);
#else

  // Dynamically check whether we should enable or disable OpenMP.
  // The conditions are:
  // - the max number of threads we can create is greater than 1
  // - we are not already in a parallel code
  // - the sizes are large enough

  // compute the maximal number of threads from the size of the product:
  // This first heuristic takes into account that the product kernel is fully optimized when working with nr columns at once.
  Index size = transpose ? rows : cols;
  Index pb_max_threads = std::max<Index>(1,size / Functor::Traits::nr);

  // compute the maximal number of threads from the total amount of work:
  double work = static_cast<double>(rows) * static_cast<double>(cols) *
      static_cast<double>(depth);
  double kMinTaskSize = 50000;  // FIXME improve this heuristic.
  pb_max_threads = std::max<Index>(1, std::min<Index>(pb_max_threads, static_cast<Index>( work / kMinTaskSize ) ));

  // compute the number of threads we are going to use
  Index threads = std::min<Index>(nbThreads(), pb_max_threads);

  // if multi-threading is explicitly disabled, not useful, or if we already are in a parallel session,
  // then abort multi-threading
  // FIXME omp_get_num_threads()>1 only works for openmp, what if the user does not use openmp?
  if((!Condition) || (threads==1) || (omp_get_num_threads()>1))
    return func(0,rows, 0,cols);

  Eigen::initParallel();
  func.initParallelSession(threads);

  if(transpose)
    std::swap(rows,cols);

  ei_declare_aligned_stack_constructed_variable(GemmParallelInfo<Index>,info,threads,0);

  #pragma omp parallel num_threads(threads)
  {
    Index i = omp_get_thread_num();
    // Note that the actual number of threads might be lower than the number of request ones.
    Index actual_threads = omp_get_num_threads();

    Index blockCols = (cols / actual_threads) & ~Index(0x3);
    Index blockRows = (rows / actual_threads);
    blockRows = (blockRows/Functor::Traits::mr)*Functor::Traits::mr;

    Index r0 = i*blockRows;
    Index actualBlockRows = (i+1==actual_threads) ? rows-r0 : blockRows;

    Index c0 = i*blockCols;
    Index actualBlockCols = (i+1==actual_threads) ? cols-c0 : blockCols;

    info[i].lhs_start = r0;
    info[i].lhs_length = actualBlockRows;

    if(transpose) func(c0, actualBlockCols, 0, rows, info);
    else          func(0, rows, c0, actualBlockCols, info);
  }
#endif
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARALLELIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_MATRIX_MATRIX_H
#define EIGEN_SELFADJOINT_MATRIX_MATRIX_H

namespace Eigen { 

namespace internal {

// pack a selfadjoint block diagonal for use with the gebp_kernel
template<typename Scalar, typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs
{
  template<int BlockRows> inline
  void pack(Scalar* blockA, const const_blas_data_mapper<Scalar,Index,StorageOrder>& lhs, Index cols, Index i, Index& count)
  {
    // normal copy
    for(Index k=0; k<i; k++)
      for(Index w=0; w<BlockRows; w++)
        blockA[count++] = lhs(i+w,k);           // normal
    // symmetric copy
    Index h = 0;
    for(Index k=i; k<i+BlockRows; k++)
    {
      for(Index w=0; w<h; w++)
        blockA[count++] = numext::conj(lhs(k, i+w)); // transposed

      blockA[count++] = numext::real(lhs(k,k));   // real (diagonal)

      for(Index w=h+1; w<BlockRows; w++)
        blockA[count++] = lhs(i+w, k);          // normal
      ++h;
    }
    // transposed copy
    for(Index k=i+BlockRows; k<cols; k++)
      for(Index w=0; w<BlockRows; w++)
        blockA[count++] = numext::conj(lhs(k, i+w)); // transposed
  }
  void operator()(Scalar* blockA, const Scalar* _lhs, Index lhsStride, Index cols, Index rows)
  {
    typedef typename unpacket_traits<typename packet_traits<Scalar>::type>::half HalfPacket;
    typedef typename unpacket_traits<typename unpacket_traits<typename packet_traits<Scalar>::type>::half>::half QuarterPacket;
    enum { PacketSize = packet_traits<Scalar>::size,
           HalfPacketSize = unpacket_traits<HalfPacket>::size,
           QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
           HasHalf = (int)HalfPacketSize < (int)PacketSize,
           HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

    const_blas_data_mapper<Scalar,Index,StorageOrder> lhs(_lhs,lhsStride);
    Index count = 0;
    //Index peeled_mc3 = (rows/Pack1)*Pack1;
    
    const Index peeled_mc3 = Pack1>=3*PacketSize ? (rows/(3*PacketSize))*(3*PacketSize) : 0;
    const Index peeled_mc2 = Pack1>=2*PacketSize ? peeled_mc3+((rows-peeled_mc3)/(2*PacketSize))*(2*PacketSize) : 0;
    const Index peeled_mc1 = Pack1>=1*PacketSize ? peeled_mc2+((rows-peeled_mc2)/(1*PacketSize))*(1*PacketSize) : 0;
    const Index peeled_mc_half = Pack1>=HalfPacketSize ? peeled_mc1+((rows-peeled_mc1)/(HalfPacketSize))*(HalfPacketSize) : 0;
    const Index peeled_mc_quarter = Pack1>=QuarterPacketSize ? peeled_mc_half+((rows-peeled_mc_half)/(QuarterPacketSize))*(QuarterPacketSize) : 0;
    
    if(Pack1>=3*PacketSize)
      for(Index i=0; i<peeled_mc3; i+=3*PacketSize)
        pack<3*PacketSize>(blockA, lhs, cols, i, count);
    
    if(Pack1>=2*PacketSize)
      for(Index i=peeled_mc3; i<peeled_mc2; i+=2*PacketSize)
        pack<2*PacketSize>(blockA, lhs, cols, i, count);
    
    if(Pack1>=1*PacketSize)
      for(Index i=peeled_mc2; i<peeled_mc1; i+=1*PacketSize)
        pack<1*PacketSize>(blockA, lhs, cols, i, count);

    if(HasHalf && Pack1>=HalfPacketSize)
      for(Index i=peeled_mc1; i<peeled_mc_half; i+=HalfPacketSize)
        pack<HalfPacketSize>(blockA, lhs, cols, i, count);

    if(HasQuarter && Pack1>=QuarterPacketSize)
      for(Index i=peeled_mc_half; i<peeled_mc_quarter; i+=QuarterPacketSize)
        pack<QuarterPacketSize>(blockA, lhs, cols, i, count);

    // do the same with mr==1
    for(Index i=peeled_mc_quarter; i<rows; i++)
    {
      for(Index k=0; k<i; k++)
        blockA[count++] = lhs(i, k);                   // normal

      blockA[count++] = numext::real(lhs(i, i));       // real (diagonal)

      for(Index k=i+1; k<cols; k++)
        blockA[count++] = numext::conj(lhs(k, i));     // transposed
    }
  }
};

template<typename Scalar, typename Index, int nr, int StorageOrder>
struct symm_pack_rhs
{
  enum { PacketSize = packet_traits<Scalar>::size };
  void operator()(Scalar* blockB, const Scalar* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    Index end_k = k2 + rows;
    Index count = 0;
    const_blas_data_mapper<Scalar,Index,StorageOrder> rhs(_rhs,rhsStride);
    Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;

    // first part: normal case
    for(Index j2=0; j2<k2; j2+=nr)
    {
      for(Index k=k2; k<end_k; k++)
      {
        blockB[count+0] = rhs(k,j2+0);
        blockB[count+1] = rhs(k,j2+1);
        if (nr>=4)
        {
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
        }
        if (nr>=8)
        {
          blockB[count+4] = rhs(k,j2+4);
          blockB[count+5] = rhs(k,j2+5);
          blockB[count+6] = rhs(k,j2+6);
          blockB[count+7] = rhs(k,j2+7);
        }
        count += nr;
      }
    }

    // second part: diagonal block
    Index end8 = nr>=8 ? (std::min)(k2+rows,packet_cols8) : k2;
    if(nr>=8)
    {
      for(Index j2=k2; j2<end8; j2+=8)
      {
        // again we can split vertically in three different parts (transpose, symmetric, normal)
        // transpose
        for(Index k=k2; k<j2; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          blockB[count+4] = numext::conj(rhs(j2+4,k));
          blockB[count+5] = numext::conj(rhs(j2+5,k));
          blockB[count+6] = numext::conj(rhs(j2+6,k));
          blockB[count+7] = numext::conj(rhs(j2+7,k));
          count += 8;
        }
        // symmetric
        Index h = 0;
        for(Index k=j2; k<j2+8; k++)
        {
          // normal
          for (Index w=0 ; w<h; ++w)
            blockB[count+w] = rhs(k,j2+w);

          blockB[count+h] = numext::real(rhs(k,k));

          // transpose
          for (Index w=h+1 ; w<8; ++w)
            blockB[count+w] = numext::conj(rhs(j2+w,k));
          count += 8;
          ++h;
        }
        // normal
        for(Index k=j2+8; k<end_k; k++)
        {
          blockB[count+0] = rhs(k,j2+0);
          blockB[count+1] = rhs(k,j2+1);
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
          blockB[count+4] = rhs(k,j2+4);
          blockB[count+5] = rhs(k,j2+5);
          blockB[count+6] = rhs(k,j2+6);
          blockB[count+7] = rhs(k,j2+7);
          count += 8;
        }
      }
    }
    if(nr>=4)
    {
      for(Index j2=end8; j2<(std::min)(k2+rows,packet_cols4); j2+=4)
      {
        // again we can split vertically in three different parts (transpose, symmetric, normal)
        // transpose
        for(Index k=k2; k<j2; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          count += 4;
        }
        // symmetric
        Index h = 0;
        for(Index k=j2; k<j2+4; k++)
        {
          // normal
          for (Index w=0 ; w<h; ++w)
            blockB[count+w] = rhs(k,j2+w);

          blockB[count+h] = numext::real(rhs(k,k));

          // transpose
          for (Index w=h+1 ; w<4; ++w)
            blockB[count+w] = numext::conj(rhs(j2+w,k));
          count += 4;
          ++h;
        }
        // normal
        for(Index k=j2+4; k<end_k; k++)
        {
          blockB[count+0] = rhs(k,j2+0);
          blockB[count+1] = rhs(k,j2+1);
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
          count += 4;
        }
      }
    }

    // third part: transposed
    if(nr>=8)
    {
      for(Index j2=k2+rows; j2<packet_cols8; j2+=8)
      {
        for(Index k=k2; k<end_k; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          blockB[count+4] = numext::conj(rhs(j2+4,k));
          blockB[count+5] = numext::conj(rhs(j2+5,k));
          blockB[count+6] = numext::conj(rhs(j2+6,k));
          blockB[count+7] = numext::conj(rhs(j2+7,k));
          count += 8;
        }
      }
    }
    if(nr>=4)
    {
      for(Index j2=(std::max)(packet_cols8,k2+rows); j2<packet_cols4; j2+=4)
      {
        for(Index k=k2; k<end_k; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          count += 4;
        }
      }
    }

    // copy the remaining columns one at a time (=> the same with nr==1)
    for(Index j2=packet_cols4; j2<cols; ++j2)
    {
      // transpose
      Index half = (std::min)(end_k,j2);
      for(Index k=k2; k<half; k++)
      {
        blockB[count] = numext::conj(rhs(j2,k));
        count += 1;
      }

      if(half==j2 && half<k2+rows)
      {
        blockB[count] = numext::real(rhs(j2,j2));
        count += 1;
      }
      else
        half--;

      // normal
      for(Index k=half+1; k<k2+rows; k++)
      {
        blockB[count] = rhs(k,j2);
        count += 1;
      }
    }
  }
};

/* Optimized selfadjoint matrix * matrix (_SYMM) product built on top of
 * the general matrix matrix product.
 */
template <typename Scalar, typename Index,
          int LhsStorageOrder, bool LhsSelfAdjoint, bool ConjugateLhs,
          int RhsStorageOrder, bool RhsSelfAdjoint, bool ConjugateRhs,
          int ResStorageOrder, int ResInnerStride>
struct product_selfadjoint_matrix;

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool LhsSelfAdjoint, bool ConjugateLhs,
          int RhsStorageOrder, bool RhsSelfAdjoint, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,LhsSelfAdjoint,ConjugateLhs, RhsStorageOrder,RhsSelfAdjoint,ConjugateRhs,RowMajor,ResInnerStride>
{

  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols,
    const Scalar* lhs, Index lhsStride,
    const Scalar* rhs, Index rhsStride,
    Scalar* res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    product_selfadjoint_matrix<Scalar, Index,
      EIGEN_LOGICAL_XOR(RhsSelfAdjoint,RhsStorageOrder==RowMajor) ? ColMajor : RowMajor,
      RhsSelfAdjoint, NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(RhsSelfAdjoint,ConjugateRhs),
      EIGEN_LOGICAL_XOR(LhsSelfAdjoint,LhsStorageOrder==RowMajor) ? ColMajor : RowMajor,
      LhsSelfAdjoint, NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(LhsSelfAdjoint,ConjugateLhs),
      ColMajor,ResInnerStride>
      ::run(cols, rows,  rhs, rhsStride,  lhs, lhsStride,  res, resIncr, resStride,  alpha, blocking);
  }
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,true,ConjugateLhs, RhsStorageOrder,false,ConjugateRhs,ColMajor,ResInnerStride>
{

  static EIGEN_DONT_INLINE void run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
EIGEN_DONT_INLINE void product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,true,ConjugateLhs, RhsStorageOrder,false,ConjugateRhs,ColMajor,ResInnerStride>::run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    Index size = rows;

    typedef gebp_traits<Scalar,Scalar> Traits;

    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, (LhsStorageOrder == RowMajor) ? ColMajor : RowMajor> LhsTransposeMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    LhsTransposeMapper lhs_transpose(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    // kc must be smaller than mc
    kc = (std::min)(kc,mc);
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;
    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    symm_pack_lhs<Scalar, Index, Traits::mr, Traits::LhsProgress, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;
    gemm_pack_lhs<Scalar, Index, LhsTransposeMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder==RowMajor?ColMajor:RowMajor, true> pack_lhs_transposed;

    for(Index k2=0; k2<size; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,size)-k2;

      // we have selected one row panel of rhs and one column panel of lhs
      // pack rhs's panel into a sequential chunk of memory
      // and expand each coeff to a constant packet for further reuse
      pack_rhs(blockB, rhs.getSubMapper(k2,0), actual_kc, cols);

      // the select lhs's panel has to be split in three different parts:
      //  1 - the transposed panel above the diagonal block => transposed packed copy
      //  2 - the diagonal block => special packed copy
      //  3 - the panel below the diagonal block => generic packed copy
      for(Index i2=0; i2<k2; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,k2)-i2;
        // transposed packed copy
        pack_lhs_transposed(blockA, lhs_transpose.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
      // the block diagonal
      {
        const Index actual_mc = (std::min)(k2+kc,size)-k2;
        // symmetric packed copy
        pack_lhs(blockA, &lhs(k2,k2), lhsStride, actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(k2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }

      for(Index i2=k2+kc; i2<size; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,size)-i2;
        gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder,false>()
          (blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
    }
  }

// matrix * selfadjoint product
template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,false,ConjugateLhs, RhsStorageOrder,true,ConjugateRhs,ColMajor,ResInnerStride>
{

  static EIGEN_DONT_INLINE void run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
EIGEN_DONT_INLINE void product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,false,ConjugateLhs, RhsStorageOrder,true,ConjugateRhs,ColMajor,ResInnerStride>::run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    Index size = cols;

    typedef gebp_traits<Scalar,Scalar> Traits;

    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    ResMapper res(_res,resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;
    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    symm_pack_rhs<Scalar, Index, Traits::nr,RhsStorageOrder> pack_rhs;

    for(Index k2=0; k2<size; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,size)-k2;

      pack_rhs(blockB, _rhs, rhsStride, actual_kc, cols, k2);

      // => GEPP
      for(Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,rows)-i2;
        pack_lhs(blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
    }
  }

} // end namespace internal

/***************************************************************************
* Wrapper to product_selfadjoint_matrix
***************************************************************************/

namespace internal {
  
template<typename Lhs, int LhsMode, typename Rhs, int RhsMode>
struct selfadjoint_product_impl<Lhs,LhsMode,false,Rhs,RhsMode,false>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  
  enum {
    LhsIsUpper = (LhsMode&(Upper|Lower))==Upper,
    LhsIsSelfAdjoint = (LhsMode&SelfAdjoint)==SelfAdjoint,
    RhsIsUpper = (RhsMode&(Upper|Lower))==Upper,
    RhsIsSelfAdjoint = (RhsMode&SelfAdjoint)==SelfAdjoint
  };
  
  template<typename Dest>
  static void run(Dest &dst, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    eigen_assert(dst.rows()==a_lhs.rows() && dst.cols()==a_rhs.cols());

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(a_lhs)
                               * RhsBlasTraits::extractScalarFactor(a_rhs);

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Lhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxColsAtCompileTime,1> BlockingType;

    BlockingType blocking(lhs.rows(), rhs.cols(), lhs.cols(), 1, false);

    internal::product_selfadjoint_matrix<Scalar, Index,
      EIGEN_LOGICAL_XOR(LhsIsUpper,internal::traits<Lhs>::Flags &RowMajorBit) ? RowMajor : ColMajor, LhsIsSelfAdjoint,
      NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(LhsIsUpper,bool(LhsBlasTraits::NeedToConjugate)),
      EIGEN_LOGICAL_XOR(RhsIsUpper,internal::traits<Rhs>::Flags &RowMajorBit) ? RowMajor : ColMajor, RhsIsSelfAdjoint,
      NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(RhsIsUpper,bool(RhsBlasTraits::NeedToConjugate)),
      internal::traits<Dest>::Flags&RowMajorBit  ? RowMajor : ColMajor,
      Dest::InnerStrideAtCompileTime>
      ::run(
        lhs.rows(), rhs.cols(),                 // sizes
        &lhs.coeffRef(0,0), lhs.outerStride(),  // lhs info
        &rhs.coeffRef(0,0), rhs.outerStride(),  // rhs info
        &dst.coeffRef(0,0), dst.innerStride(), dst.outerStride(),  // result info
        actualAlpha, blocking                   // alpha
      );
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Self adjoint matrix * matrix product functionality based on ?SYMM/?HEMM.
 ********************************************************************************
*/

#ifndef EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H
#define EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {


/* Optimized selfadjoint matrix * matrix (?SYMM/?HEMM) product */

#define EIGEN_BLAS_SYMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,true,ConjugateLhs,RhsStorageOrder,false,ConjugateRhs,ColMajor,1> \
{\
\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='L', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
\
/* Set transpose options */ \
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows);  \
    n = convert_index<BlasIndex>(cols);  \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(lhsStride); \
    ldb = convert_index<BlasIndex>(rhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (LhsStorageOrder==RowMajor) uplo='U'; \
    a = _lhs; \
\
    if (RhsStorageOrder==RowMajor) { \
      Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
      b_tmp = rhs.adjoint(); \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } else b = _rhs; \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};


#define EIGEN_BLAS_HEMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,true,ConjugateLhs,RhsStorageOrder,false,ConjugateRhs,ColMajor,1> \
{\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='L', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
    Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> a_tmp; \
\
/* Set transpose options */ \
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows); \
    n = convert_index<BlasIndex>(cols); \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(lhsStride); \
    ldb = convert_index<BlasIndex>(rhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (((LhsStorageOrder==ColMajor) && ConjugateLhs) || ((LhsStorageOrder==RowMajor) && (!ConjugateLhs))) { \
      Map<const Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder>, 0, OuterStride<> > lhs(_lhs,m,m,OuterStride<>(lhsStride)); \
      a_tmp = lhs.conjugate(); \
      a = a_tmp.data(); \
      lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
    } else a = _lhs; \
    if (LhsStorageOrder==RowMajor) uplo='U'; \
\
    if (RhsStorageOrder==ColMajor && (!ConjugateRhs)) { \
       b = _rhs; } \
    else { \
      if (RhsStorageOrder==ColMajor && ConjugateRhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,m,n,OuterStride<>(rhsStride)); \
        b_tmp = rhs.conjugate(); \
      } else \
      if (ConjugateRhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
        b_tmp = rhs.adjoint(); \
      } else { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
        b_tmp = rhs.transpose(); \
      } \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMM_L(double, double, d, dsymm)
EIGEN_BLAS_SYMM_L(float, float, f, ssymm)
EIGEN_BLAS_HEMM_L(dcomplex, MKL_Complex16, cd, zhemm)
EIGEN_BLAS_HEMM_L(scomplex, MKL_Complex8, cf, chemm)
#else
EIGEN_BLAS_SYMM_L(double, double, d, dsymm_)
EIGEN_BLAS_SYMM_L(float, float, f, ssymm_)
EIGEN_BLAS_HEMM_L(dcomplex, double, cd, zhemm_)
EIGEN_BLAS_HEMM_L(scomplex, float, cf, chemm_)
#endif

/* Optimized matrix * selfadjoint matrix (?SYMM/?HEMM) product */

#define EIGEN_BLAS_SYMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,false,ConjugateLhs,RhsStorageOrder,true,ConjugateRhs,ColMajor,1> \
{\
\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='R', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
\
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows);  \
    n = convert_index<BlasIndex>(cols);  \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(rhsStride); \
    ldb = convert_index<BlasIndex>(lhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (RhsStorageOrder==RowMajor) uplo='U'; \
    a = _rhs; \
\
    if (LhsStorageOrder==RowMajor) { \
      Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(rhsStride)); \
      b_tmp = lhs.adjoint(); \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } else b = _lhs; \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};


#define EIGEN_BLAS_HEMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,false,ConjugateLhs,RhsStorageOrder,true,ConjugateRhs,ColMajor,1> \
{\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='R', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
    Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> a_tmp; \
\
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows); \
    n = convert_index<BlasIndex>(cols); \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(rhsStride); \
    ldb = convert_index<BlasIndex>(lhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (((RhsStorageOrder==ColMajor) && ConjugateRhs) || ((RhsStorageOrder==RowMajor) && (!ConjugateRhs))) { \
      Map<const Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder>, 0, OuterStride<> > rhs(_rhs,n,n,OuterStride<>(rhsStride)); \
      a_tmp = rhs.conjugate(); \
      a = a_tmp.data(); \
      lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
    } else a = _rhs; \
    if (RhsStorageOrder==RowMajor) uplo='U'; \
\
    if (LhsStorageOrder==ColMajor && (!ConjugateLhs)) { \
       b = _lhs; } \
    else { \
      if (LhsStorageOrder==ColMajor && ConjugateLhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,m,n,OuterStride<>(lhsStride)); \
        b_tmp = lhs.conjugate(); \
      } else \
      if (ConjugateLhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(lhsStride)); \
        b_tmp = lhs.adjoint(); \
      } else { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(lhsStride)); \
        b_tmp = lhs.transpose(); \
      } \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMM_R(double, double, d, dsymm)
EIGEN_BLAS_SYMM_R(float, float, f, ssymm)
EIGEN_BLAS_HEMM_R(dcomplex, MKL_Complex16, cd, zhemm)
EIGEN_BLAS_HEMM_R(scomplex, MKL_Complex8, cf, chemm)
#else
EIGEN_BLAS_SYMM_R(double, double, d, dsymm_)
EIGEN_BLAS_SYMM_R(float, float, f, ssymm_)
EIGEN_BLAS_HEMM_R(dcomplex, double, cd, zhemm_)
EIGEN_BLAS_HEMM_R(scomplex, float, cf, chemm_)
#endif
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_MATRIX_VECTOR_H
#define EIGEN_SELFADJOINT_MATRIX_VECTOR_H

namespace Eigen { 

namespace internal {

/* Optimized selfadjoint matrix * vector product:
 * This algorithm processes 2 columns at once that allows to both reduce
 * the number of load/stores of the result by a factor 2 and to reduce
 * the instruction dependency.
 */

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version=Specialized>
struct selfadjoint_matrix_vector_product;

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version>
struct selfadjoint_matrix_vector_product

{
static EIGEN_DONT_INLINE EIGEN_DEVICE_FUNC
void run(
  Index size,
  const Scalar*  lhs, Index lhsStride,
  const Scalar*  rhs,
  Scalar* res,
  Scalar alpha);
};

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version>
EIGEN_DONT_INLINE EIGEN_DEVICE_FUNC
void selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,Version>::run(
  Index size,
  const Scalar*  lhs, Index lhsStride,
  const Scalar*  rhs,
  Scalar* res,
  Scalar alpha)
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  const Index PacketSize = sizeof(Packet)/sizeof(Scalar);

  enum {
    IsRowMajor = StorageOrder==RowMajor ? 1 : 0,
    IsLower = UpLo == Lower ? 1 : 0,
    FirstTriangular = IsRowMajor == IsLower
  };

  conj_helper<Scalar,Scalar,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs,  IsRowMajor), ConjugateRhs> cj0;
  conj_helper<Scalar,Scalar,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs, !IsRowMajor), ConjugateRhs> cj1;
  conj_helper<RealScalar,Scalar,false, ConjugateRhs> cjd;

  conj_helper<Packet,Packet,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs,  IsRowMajor), ConjugateRhs> pcj0;
  conj_helper<Packet,Packet,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs, !IsRowMajor), ConjugateRhs> pcj1;

  Scalar cjAlpha = ConjugateRhs ? numext::conj(alpha) : alpha;

  Index bound = numext::maxi(Index(0), size-8) & 0xfffffffe;
  if (FirstTriangular)
    bound = size - bound;

  for (Index j=FirstTriangular ? bound : 0;
       j<(FirstTriangular ? size : bound);j+=2)
  {
    const Scalar* EIGEN_RESTRICT A0 = lhs + j*lhsStride;
    const Scalar* EIGEN_RESTRICT A1 = lhs + (j+1)*lhsStride;

    Scalar t0 = cjAlpha * rhs[j];
    Packet ptmp0 = pset1<Packet>(t0);
    Scalar t1 = cjAlpha * rhs[j+1];
    Packet ptmp1 = pset1<Packet>(t1);

    Scalar t2(0);
    Packet ptmp2 = pset1<Packet>(t2);
    Scalar t3(0);
    Packet ptmp3 = pset1<Packet>(t3);

    Index starti = FirstTriangular ? 0 : j+2;
    Index endi   = FirstTriangular ? j : size;
    Index alignedStart = (starti) + internal::first_default_aligned(&res[starti], endi-starti);
    Index alignedEnd = alignedStart + ((endi-alignedStart)/(PacketSize))*(PacketSize);

    res[j]   += cjd.pmul(numext::real(A0[j]), t0);
    res[j+1] += cjd.pmul(numext::real(A1[j+1]), t1);
    if(FirstTriangular)
    {
      res[j]   += cj0.pmul(A1[j],   t1);
      t3       += cj1.pmul(A1[j],   rhs[j]);
    }
    else
    {
      res[j+1] += cj0.pmul(A0[j+1],t0);
      t2 += cj1.pmul(A0[j+1], rhs[j+1]);
    }

    for (Index i=starti; i<alignedStart; ++i)
    {
      res[i] += cj0.pmul(A0[i], t0) + cj0.pmul(A1[i],t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
      t3 += cj1.pmul(A1[i], rhs[i]);
    }
    // Yes this an optimization for gcc 4.3 and 4.4 (=> huge speed up)
    // gcc 4.2 does this optimization automatically.
    const Scalar* EIGEN_RESTRICT a0It  = A0  + alignedStart;
    const Scalar* EIGEN_RESTRICT a1It  = A1  + alignedStart;
    const Scalar* EIGEN_RESTRICT rhsIt = rhs + alignedStart;
          Scalar* EIGEN_RESTRICT resIt = res + alignedStart;
    for (Index i=alignedStart; i<alignedEnd; i+=PacketSize)
    {
      Packet A0i = ploadu<Packet>(a0It);  a0It  += PacketSize;
      Packet A1i = ploadu<Packet>(a1It);  a1It  += PacketSize;
      Packet Bi  = ploadu<Packet>(rhsIt); rhsIt += PacketSize; // FIXME should be aligned in most cases
      Packet Xi  = pload <Packet>(resIt);

      Xi    = pcj0.pmadd(A0i,ptmp0, pcj0.pmadd(A1i,ptmp1,Xi));
      ptmp2 = pcj1.pmadd(A0i,  Bi, ptmp2);
      ptmp3 = pcj1.pmadd(A1i,  Bi, ptmp3);
      pstore(resIt,Xi); resIt += PacketSize;
    }
    for (Index i=alignedEnd; i<endi; i++)
    {
      res[i] += cj0.pmul(A0[i], t0) + cj0.pmul(A1[i],t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
      t3 += cj1.pmul(A1[i], rhs[i]);
    }

    res[j]   += alpha * (t2 + predux(ptmp2));
    res[j+1] += alpha * (t3 + predux(ptmp3));
  }
  for (Index j=FirstTriangular ? 0 : bound;j<(FirstTriangular ? bound : size);j++)
  {
    const Scalar* EIGEN_RESTRICT A0 = lhs + j*lhsStride;

    Scalar t1 = cjAlpha * rhs[j];
    Scalar t2(0);
    res[j] += cjd.pmul(numext::real(A0[j]), t1);
    for (Index i=FirstTriangular ? 0 : j+1; i<(FirstTriangular ? j : size); i++)
    {
      res[i] += cj0.pmul(A0[i], t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
    }
    res[j] += alpha * t2;
  }
}

} // end namespace internal 

/***************************************************************************
* Wrapper to product_selfadjoint_vector
***************************************************************************/

namespace internal {

template<typename Lhs, int LhsMode, typename Rhs>
struct selfadjoint_product_impl<Lhs,LhsMode,false,Rhs,0,true>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;
  
  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

  enum { LhsUpLo = LhsMode&(Upper|Lower) };

  template<typename Dest>
  static EIGEN_DEVICE_FUNC
  void run(Dest& dest, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    typedef typename Dest::Scalar ResScalar;
    typedef typename Rhs::Scalar RhsScalar;
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;
    
    eigen_assert(dest.rows()==a_lhs.rows() && dest.cols()==a_rhs.cols());

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(a_lhs)
                               * RhsBlasTraits::extractScalarFactor(a_rhs);

    enum {
      EvalToDest = (Dest::InnerStrideAtCompileTime==1),
      UseRhs = (ActualRhsTypeCleaned::InnerStrideAtCompileTime==1)
    };
    
    internal::gemv_static_vector_if<ResScalar,Dest::SizeAtCompileTime,Dest::MaxSizeAtCompileTime,!EvalToDest> static_dest;
    internal::gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!UseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                  EvalToDest ? dest.data() : static_dest.data());
                                                  
    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,rhs.size(),
        UseRhs ? const_cast<RhsScalar*>(rhs.data()) : static_rhs.data());
    
    if(!EvalToDest)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = dest.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      MappedDest(actualDestPtr, dest.size()) = dest;
    }
      
    if(!UseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = rhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, rhs.size()) = rhs;
    }
      
      
    internal::selfadjoint_matrix_vector_product<Scalar, Index, (internal::traits<ActualLhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor,
                                                int(LhsUpLo), bool(LhsBlasTraits::NeedToConjugate), bool(RhsBlasTraits::NeedToConjugate)>::run
      (
        lhs.rows(),                             // size
        &lhs.coeffRef(0,0),  lhs.outerStride(), // lhs info
        actualRhsPtr,                           // rhs info
        actualDestPtr,                          // result info
        actualAlpha                             // scale factor
      );
    
    if(!EvalToDest)
      dest = MappedDest(actualDestPtr, dest.size());
  }
};

template<typename Lhs, typename Rhs, int RhsMode>
struct selfadjoint_product_impl<Lhs,0,true,Rhs,RhsMode,false>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  enum { RhsUpLo = RhsMode&(Upper|Lower)  };

  template<typename Dest>
  static void run(Dest& dest, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    // let's simply transpose the product
    Transpose<Dest> destT(dest);
    selfadjoint_product_impl<Transpose<const Rhs>, int(RhsUpLo)==Upper ? Lower : Upper, false,
                             Transpose<const Lhs>, 0, true>::run(destT, a_rhs.transpose(), a_lhs.transpose(), alpha);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Selfadjoint matrix-vector product functionality based on ?SYMV/HEMV.
 ********************************************************************************
*/

#ifndef EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H
#define EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements selfadjoint matrix-vector multiplication using BLAS
**********************************************************************/

// symv/hemv specialization

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs>
struct selfadjoint_matrix_vector_product_symv :
  selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,BuiltIn> {};

#define EIGEN_BLAS_SYMV_SPECIALIZE(Scalar) \
template<typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs> \
struct selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,Specialized> { \
static void run( \
  Index size, const Scalar*  lhs, Index lhsStride, \
  const Scalar* _rhs, Scalar* res, Scalar alpha) { \
    enum {\
      IsColMajor = StorageOrder==ColMajor \
    }; \
    if (IsColMajor == ConjugateLhs) {\
      selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,BuiltIn>::run( \
        size, lhs, lhsStride, _rhs, res, alpha);  \
    } else {\
      selfadjoint_matrix_vector_product_symv<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs>::run( \
        size, lhs, lhsStride, _rhs, res, alpha);  \
    }\
  } \
}; \

EIGEN_BLAS_SYMV_SPECIALIZE(double)
EIGEN_BLAS_SYMV_SPECIALIZE(float)
EIGEN_BLAS_SYMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_SYMV_SPECIALIZE(scomplex)

#define EIGEN_BLAS_SYMV_SPECIALIZATION(EIGTYPE,BLASTYPE,BLASFUNC) \
template<typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs> \
struct selfadjoint_matrix_vector_product_symv<EIGTYPE,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs> \
{ \
typedef Matrix<EIGTYPE,Dynamic,1,ColMajor> SYMVVector;\
\
static void run( \
Index size, const EIGTYPE*  lhs, Index lhsStride, \
const EIGTYPE* _rhs, EIGTYPE* res, EIGTYPE alpha) \
{ \
  enum {\
    IsRowMajor = StorageOrder==RowMajor ? 1 : 0, \
    IsLower = UpLo == Lower ? 1 : 0 \
  }; \
  BlasIndex n=convert_index<BlasIndex>(size), lda=convert_index<BlasIndex>(lhsStride), incx=1, incy=1; \
  EIGTYPE beta(1); \
  const EIGTYPE *x_ptr; \
  char uplo=(IsRowMajor) ? (IsLower ? 'U' : 'L') : (IsLower ? 'L' : 'U'); \
  SYMVVector x_tmp; \
  if (ConjugateRhs) { \
    Map<const SYMVVector, 0 > map_x(_rhs,size,1); \
    x_tmp=map_x.conjugate(); \
    x_ptr=x_tmp.data(); \
  } else x_ptr=_rhs; \
  BLASFUNC(&uplo, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)lhs, &lda, (const BLASTYPE*)x_ptr, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &incy); \
}\
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMV_SPECIALIZATION(double,   double, dsymv)
EIGEN_BLAS_SYMV_SPECIALIZATION(float,    float,  ssymv)
EIGEN_BLAS_SYMV_SPECIALIZATION(dcomplex, MKL_Complex16, zhemv)
EIGEN_BLAS_SYMV_SPECIALIZATION(scomplex, MKL_Complex8,  chemv)
#else
EIGEN_BLAS_SYMV_SPECIALIZATION(double,   double, dsymv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(float,    float,  ssymv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(dcomplex, double, zhemv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(scomplex, float,  chemv_)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_PRODUCT_H
#define EIGEN_SELFADJOINT_PRODUCT_H

/**********************************************************************
* This file implements a self adjoint product: C += A A^T updating only
* half of the selfadjoint matrix C.
* It corresponds to the level 3 SYRK and level 2 SYR Blas routines.
**********************************************************************/

namespace Eigen { 


template<typename Scalar, typename Index, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update<Scalar,Index,ColMajor,UpLo,ConjLhs,ConjRhs>
{
  static void run(Index size, Scalar* mat, Index stride, const Scalar* vecX, const Scalar* vecY, const Scalar& alpha)
  {
    internal::conj_if<ConjRhs> cj;
    typedef Map<const Matrix<Scalar,Dynamic,1> > OtherMap;
    typedef typename internal::conditional<ConjLhs,typename OtherMap::ConjugateReturnType,const OtherMap&>::type ConjLhsType;
    for (Index i=0; i<size; ++i)
    {
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i+(UpLo==Lower ? i : 0), (UpLo==Lower ? size-i : (i+1)))
          += (alpha * cj(vecY[i])) * ConjLhsType(OtherMap(vecX+(UpLo==Lower ? i : 0),UpLo==Lower ? size-i : (i+1)));
    }
  }
};

template<typename Scalar, typename Index, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update<Scalar,Index,RowMajor,UpLo,ConjLhs,ConjRhs>
{
  static void run(Index size, Scalar* mat, Index stride, const Scalar* vecX, const Scalar* vecY, const Scalar& alpha)
  {
    selfadjoint_rank1_update<Scalar,Index,ColMajor,UpLo==Lower?Upper:Lower,ConjRhs,ConjLhs>::run(size,mat,stride,vecY,vecX,alpha);
  }
};

template<typename MatrixType, typename OtherType, int UpLo, bool OtherIsVector = OtherType::IsVectorAtCompileTime>
struct selfadjoint_product_selector;

template<typename MatrixType, typename OtherType, int UpLo>
struct selfadjoint_product_selector<MatrixType,OtherType,UpLo,true>
{
  static void run(MatrixType& mat, const OtherType& other, const typename MatrixType::Scalar& alpha)
  {
    typedef typename MatrixType::Scalar Scalar;
    typedef internal::blas_traits<OtherType> OtherBlasTraits;
    typedef typename OtherBlasTraits::DirectLinearAccessType ActualOtherType;
    typedef typename internal::remove_all<ActualOtherType>::type _ActualOtherType;
    typename internal::add_const_on_value_type<ActualOtherType>::type actualOther = OtherBlasTraits::extract(other.derived());

    Scalar actualAlpha = alpha * OtherBlasTraits::extractScalarFactor(other.derived());

    enum {
      StorageOrder = (internal::traits<MatrixType>::Flags&RowMajorBit) ? RowMajor : ColMajor,
      UseOtherDirectly = _ActualOtherType::InnerStrideAtCompileTime==1
    };
    internal::gemv_static_vector_if<Scalar,OtherType::SizeAtCompileTime,OtherType::MaxSizeAtCompileTime,!UseOtherDirectly> static_other;

    ei_declare_aligned_stack_constructed_variable(Scalar, actualOtherPtr, other.size(),
      (UseOtherDirectly ? const_cast<Scalar*>(actualOther.data()) : static_other.data()));
      
    if(!UseOtherDirectly)
      Map<typename _ActualOtherType::PlainObject>(actualOtherPtr, actualOther.size()) = actualOther;
    
    selfadjoint_rank1_update<Scalar,Index,StorageOrder,UpLo,
                              OtherBlasTraits::NeedToConjugate  && NumTraits<Scalar>::IsComplex,
                            (!OtherBlasTraits::NeedToConjugate) && NumTraits<Scalar>::IsComplex>
          ::run(other.size(), mat.data(), mat.outerStride(), actualOtherPtr, actualOtherPtr, actualAlpha);
  }
};

template<typename MatrixType, typename OtherType, int UpLo>
struct selfadjoint_product_selector<MatrixType,OtherType,UpLo,false>
{
  static void run(MatrixType& mat, const OtherType& other, const typename MatrixType::Scalar& alpha)
  {
    typedef typename MatrixType::Scalar Scalar;
    typedef internal::blas_traits<OtherType> OtherBlasTraits;
    typedef typename OtherBlasTraits::DirectLinearAccessType ActualOtherType;
    typedef typename internal::remove_all<ActualOtherType>::type _ActualOtherType;
    typename internal::add_const_on_value_type<ActualOtherType>::type actualOther = OtherBlasTraits::extract(other.derived());

    Scalar actualAlpha = alpha * OtherBlasTraits::extractScalarFactor(other.derived());

    enum {
      IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0,
      OtherIsRowMajor = _ActualOtherType::Flags&RowMajorBit ? 1 : 0
    };

    Index size = mat.cols();
    Index depth = actualOther.cols();

    typedef internal::gemm_blocking_space<IsRowMajor ? RowMajor : ColMajor,Scalar,Scalar,
              MatrixType::MaxColsAtCompileTime, MatrixType::MaxColsAtCompileTime, _ActualOtherType::MaxColsAtCompileTime> BlockingType;

    BlockingType blocking(size, size, depth, 1, false);


    internal::general_matrix_matrix_triangular_product<Index,
      Scalar, OtherIsRowMajor ? RowMajor : ColMajor,   OtherBlasTraits::NeedToConjugate  && NumTraits<Scalar>::IsComplex,
      Scalar, OtherIsRowMajor ? ColMajor : RowMajor, (!OtherBlasTraits::NeedToConjugate) && NumTraits<Scalar>::IsComplex,
      IsRowMajor ? RowMajor : ColMajor, MatrixType::InnerStrideAtCompileTime, UpLo>
      ::run(size, depth,
            actualOther.data(), actualOther.outerStride(), actualOther.data(), actualOther.outerStride(),
            mat.data(), mat.innerStride(), mat.outerStride(), actualAlpha, blocking);
  }
};

// high level API

template<typename MatrixType, unsigned int UpLo>
template<typename DerivedU>
EIGEN_DEVICE_FUNC SelfAdjointView<MatrixType,UpLo>& SelfAdjointView<MatrixType,UpLo>
::rankUpdate(const MatrixBase<DerivedU>& u, const Scalar& alpha)
{
  selfadjoint_product_selector<MatrixType,DerivedU,UpLo>::run(_expression().const_cast_derived(), u.derived(), alpha);

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointRank2Update.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTRANK2UPTADE_H
#define EIGEN_SELFADJOINTRANK2UPTADE_H

namespace Eigen { 

namespace internal {

/* Optimized selfadjoint matrix += alpha * uv' + conj(alpha)*vu'
 * It corresponds to the Level2 syr2 BLAS routine
 */

template<typename Scalar, typename Index, typename UType, typename VType, int UpLo>
struct selfadjoint_rank2_update_selector;

template<typename Scalar, typename Index, typename UType, typename VType>
struct selfadjoint_rank2_update_selector<Scalar,Index,UType,VType,Lower>
{
  static EIGEN_DEVICE_FUNC
  void run(Scalar* mat, Index stride, const UType& u, const VType& v, const Scalar& alpha)
  {
    const Index size = u.size();
    for (Index i=0; i<size; ++i)
    {
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i+i, size-i) +=
                        (numext::conj(alpha) * numext::conj(u.coeff(i))) * v.tail(size-i)
                      + (alpha * numext::conj(v.coeff(i))) * u.tail(size-i);
    }
  }
};

template<typename Scalar, typename Index, typename UType, typename VType>
struct selfadjoint_rank2_update_selector<Scalar,Index,UType,VType,Upper>
{
  static void run(Scalar* mat, Index stride, const UType& u, const VType& v, const Scalar& alpha)
  {
    const Index size = u.size();
    for (Index i=0; i<size; ++i)
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i, i+1) +=
                        (numext::conj(alpha)  * numext::conj(u.coeff(i))) * v.head(i+1)
                      + (alpha * numext::conj(v.coeff(i))) * u.head(i+1);
  }
};

template<bool Cond, typename T> struct conj_expr_if
  : conditional<!Cond, const T&,
      CwiseUnaryOp<scalar_conjugate_op<typename traits<T>::Scalar>,T> > {};

} // end namespace internal

template<typename MatrixType, unsigned int UpLo>
template<typename DerivedU, typename DerivedV>
EIGEN_DEVICE_FUNC SelfAdjointView<MatrixType,UpLo>& SelfAdjointView<MatrixType,UpLo>
::rankUpdate(const MatrixBase<DerivedU>& u, const MatrixBase<DerivedV>& v, const Scalar& alpha)
{
  typedef internal::blas_traits<DerivedU> UBlasTraits;
  typedef typename UBlasTraits::DirectLinearAccessType ActualUType;
  typedef typename internal::remove_all<ActualUType>::type _ActualUType;
  typename internal::add_const_on_value_type<ActualUType>::type actualU = UBlasTraits::extract(u.derived());

  typedef internal::blas_traits<DerivedV> VBlasTraits;
  typedef typename VBlasTraits::DirectLinearAccessType ActualVType;
  typedef typename internal::remove_all<ActualVType>::type _ActualVType;
  typename internal::add_const_on_value_type<ActualVType>::type actualV = VBlasTraits::extract(v.derived());

  // If MatrixType is row major, then we use the routine for lower triangular in the upper triangular case and
  // vice versa, and take the complex conjugate of all coefficients and vector entries.

  enum { IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0 };
  Scalar actualAlpha = alpha * UBlasTraits::extractScalarFactor(u.derived())
                             * numext::conj(VBlasTraits::extractScalarFactor(v.derived()));
  if (IsRowMajor)
    actualAlpha = numext::conj(actualAlpha);

  typedef typename internal::remove_all<typename internal::conj_expr_if<int(IsRowMajor) ^ int(UBlasTraits::NeedToConjugate), _ActualUType>::type>::type UType;
  typedef typename internal::remove_all<typename internal::conj_expr_if<int(IsRowMajor) ^ int(VBlasTraits::NeedToConjugate), _ActualVType>::type>::type VType;
  internal::selfadjoint_rank2_update_selector<Scalar, Index, UType, VType,
    (IsRowMajor ? int(UpLo==Upper ? Lower : Upper) : UpLo)>
    ::run(_expression().const_cast_derived().data(),_expression().outerStride(),UType(actualU),VType(actualV),actualAlpha);

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTRANK2UPTADE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_MATRIX_MATRIX_H
#define EIGEN_TRIANGULAR_MATRIX_MATRIX_H

namespace Eigen { 

namespace internal {

// template<typename Scalar, int mr, int StorageOrder, bool Conjugate, int Mode>
// struct gemm_pack_lhs_triangular
// {
//   Matrix<Scalar,mr,mr,
//   void operator()(Scalar* blockA, const EIGEN_RESTRICT Scalar* _lhs, int lhsStride, int depth, int rows)
//   {
//     conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
//     const_blas_data_mapper<Scalar, StorageOrder> lhs(_lhs,lhsStride);
//     int count = 0;
//     const int peeled_mc = (rows/mr)*mr;
//     for(int i=0; i<peeled_mc; i+=mr)
//     {
//       for(int k=0; k<depth; k++)
//         for(int w=0; w<mr; w++)
//           blockA[count++] = cj(lhs(i+w, k));
//     }
//     for(int i=peeled_mc; i<rows; i++)
//     {
//       for(int k=0; k<depth; k++)
//         blockA[count++] = cj(lhs(i, k));
//     }
//   }
// };

/* Optimized triangular matrix * matrix (_TRMM++) product built on top of
 * the general matrix matrix product.
 */
template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResStorageOrder, int ResInnerStride,
          int Version = Specialized>
struct product_triangular_matrix_matrix;

template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,LhsIsTriangular,
                                           LhsStorageOrder,ConjugateLhs,
                                           RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride,Version>
{
  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols, Index depth,
    const Scalar* lhs, Index lhsStride,
    const Scalar* rhs, Index rhsStride,
    Scalar* res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    product_triangular_matrix_matrix<Scalar, Index,
      (Mode&(UnitDiag|ZeroDiag)) | ((Mode&Upper) ? Lower : Upper),
      (!LhsIsTriangular),
      RhsStorageOrder==RowMajor ? ColMajor : RowMajor,
      ConjugateRhs,
      LhsStorageOrder==RowMajor ? ColMajor : RowMajor,
      ConjugateLhs,
      ColMajor, ResInnerStride>
      ::run(cols, rows, depth, rhs, rhsStride, lhs, lhsStride, res, resIncr, resStride, alpha, blocking);
  }
};

// implements col-major += alpha * op(triangular) * op(general)
template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,true,
                                           LhsStorageOrder,ConjugateLhs,
                                           RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>
{
  
  typedef gebp_traits<Scalar,Scalar> Traits;
  enum {
    SmallPanelWidth   = 2 * EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
    IsLower = (Mode&Lower) == Lower,
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1
  };

  static EIGEN_DONT_INLINE void run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
EIGEN_DONT_INLINE void product_triangular_matrix_matrix<Scalar,Index,Mode,true,
                                                        LhsStorageOrder,ConjugateLhs,
                                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>::run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    // strip zeros
    Index diagSize  = (std::min)(_rows,_depth);
    Index rows      = IsLower ? _rows : diagSize;
    Index depth     = IsLower ? diagSize : _depth;
    Index cols      = _cols;
    
    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    // The small panel size must not be larger than blocking size.
    // Usually this should never be the case because SmallPanelWidth^2 is very small
    // compared to L2 cache size, but let's be safe:
    Index panelWidth = (std::min)(Index(SmallPanelWidth),(std::min)(kc,mc));

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    // To work around an "error: member reference base type 'Matrix<...>
    // (Eigen::internal::constructor_without_unaligned_array_assert (*)())' is
    // not a structure or union" compilation error in nvcc (tested V8.0.61),
    // create a dummy internal::constructor_without_unaligned_array_assert
    // object to pass to the Matrix constructor.
    internal::constructor_without_unaligned_array_assert a;
    Matrix<Scalar,SmallPanelWidth,SmallPanelWidth,LhsStorageOrder> triangularBuffer(a);
    triangularBuffer.setZero();
    if((Mode&ZeroDiag)==ZeroDiag)
      triangularBuffer.diagonal().setZero();
    else
      triangularBuffer.diagonal().setOnes();

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;

    for(Index k2=IsLower ? depth : 0;
        IsLower ? k2>0 : k2<depth;
        IsLower ? k2-=kc : k2+=kc)
    {
      Index actual_kc = (std::min)(IsLower ? k2 : depth-k2, kc);
      Index actual_k2 = IsLower ? k2-actual_kc : k2;

      // align blocks with the end of the triangular part for trapezoidal lhs
      if((!IsLower)&&(k2<rows)&&(k2+actual_kc>rows))
      {
        actual_kc = rows-k2;
        k2 = k2+actual_kc-kc;
      }

      pack_rhs(blockB, rhs.getSubMapper(actual_k2,0), actual_kc, cols);

      // the selected lhs's panel has to be split in three different parts:
      //  1 - the part which is zero => skip it
      //  2 - the diagonal block => special kernel
      //  3 - the dense panel below (lower case) or above (upper case) the diagonal block => GEPP

      // the block diagonal, if any:
      if(IsLower || actual_k2<rows)
      {
        // for each small vertical panels of lhs
        for (Index k1=0; k1<actual_kc; k1+=panelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-k1, panelWidth);
          Index lengthTarget = IsLower ? actual_kc-k1-actualPanelWidth : k1;
          Index startBlock   = actual_k2+k1;
          Index blockBOffset = k1;

          // => GEBP with the micro triangular block
          // The trick is to pack this micro block while filling the opposite triangular part with zeros.
          // To this end we do an extra triangular copy to a small temporary buffer
          for (Index k=0;k<actualPanelWidth;++k)
          {
            if (SetDiag)
              triangularBuffer.coeffRef(k,k) = lhs(startBlock+k,startBlock+k);
            for (Index i=IsLower ? k+1 : 0; IsLower ? i<actualPanelWidth : i<k; ++i)
              triangularBuffer.coeffRef(i,k) = lhs(startBlock+i,startBlock+k);
          }
          pack_lhs(blockA, LhsMapper(triangularBuffer.data(), triangularBuffer.outerStride()), actualPanelWidth, actualPanelWidth);

          gebp_kernel(res.getSubMapper(startBlock, 0), blockA, blockB,
                      actualPanelWidth, actualPanelWidth, cols, alpha,
                      actualPanelWidth, actual_kc, 0, blockBOffset);

          // GEBP with remaining micro panel
          if (lengthTarget>0)
          {
            Index startTarget  = IsLower ? actual_k2+k1+actualPanelWidth : actual_k2;

            pack_lhs(blockA, lhs.getSubMapper(startTarget,startBlock), actualPanelWidth, lengthTarget);

            gebp_kernel(res.getSubMapper(startTarget, 0), blockA, blockB,
                        lengthTarget, actualPanelWidth, cols, alpha,
                        actualPanelWidth, actual_kc, 0, blockBOffset);
          }
        }
      }
      // the part below (lower case) or above (upper case) the diagonal => GEPP
      {
        Index start = IsLower ? k2 : 0;
        Index end   = IsLower ? rows : (std::min)(actual_k2,rows);
        for(Index i2=start; i2<end; i2+=mc)
        {
          const Index actual_mc = (std::min)(i2+mc,end)-i2;
          gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr,Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder,false>()
            (blockA, lhs.getSubMapper(i2, actual_k2), actual_kc, actual_mc);

          gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc,
                      actual_kc, cols, alpha, -1, -1, 0, 0);
        }
      }
    }
  }

// implements col-major += alpha * op(general) * op(triangular)
template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,false,
                                        LhsStorageOrder,ConjugateLhs,
                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>
{
  typedef gebp_traits<Scalar,Scalar> Traits;
  enum {
    SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
    IsLower = (Mode&Lower) == Lower,
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1
  };

  static EIGEN_DONT_INLINE void run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
EIGEN_DONT_INLINE void product_triangular_matrix_matrix<Scalar,Index,Mode,false,
                                                        LhsStorageOrder,ConjugateLhs,
                                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>::run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    const Index PacketBytes = packet_traits<Scalar>::size*sizeof(Scalar);
    // strip zeros
    Index diagSize  = (std::min)(_cols,_depth);
    Index rows      = _rows;
    Index depth     = IsLower ? _depth : diagSize;
    Index cols      = IsLower ? diagSize : _cols;
    
    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols+EIGEN_MAX_ALIGN_BYTES/sizeof(Scalar);

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    internal::constructor_without_unaligned_array_assert a;
    Matrix<Scalar,SmallPanelWidth,SmallPanelWidth,RhsStorageOrder> triangularBuffer(a);
    triangularBuffer.setZero();
    if((Mode&ZeroDiag)==ZeroDiag)
      triangularBuffer.diagonal().setZero();
    else
      triangularBuffer.diagonal().setOnes();

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder,false,true> pack_rhs_panel;

    for(Index k2=IsLower ? 0 : depth;
        IsLower ? k2<depth  : k2>0;
        IsLower ? k2+=kc   : k2-=kc)
    {
      Index actual_kc = (std::min)(IsLower ? depth-k2 : k2, kc);
      Index actual_k2 = IsLower ? k2 : k2-actual_kc;

      // align blocks with the end of the triangular part for trapezoidal rhs
      if(IsLower && (k2<cols) && (actual_k2+actual_kc>cols))
      {
        actual_kc = cols-k2;
        k2 = actual_k2 + actual_kc - kc;
      }

      // remaining size
      Index rs = IsLower ? (std::min)(cols,actual_k2) : cols - k2;
      // size of the triangular part
      Index ts = (IsLower && actual_k2>=cols) ? 0 : actual_kc;

      Scalar* geb = blockB+ts*ts;
      geb = geb + internal::first_aligned<PacketBytes>(geb,PacketBytes/sizeof(Scalar));

      pack_rhs(geb, rhs.getSubMapper(actual_k2,IsLower ? 0 : k2), actual_kc, rs);

      // pack the triangular part of the rhs padding the unrolled blocks with zeros
      if(ts>0)
      {
        for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
          Index actual_j2 = actual_k2 + j2;
          Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
          Index panelLength = IsLower ? actual_kc-j2-actualPanelWidth : j2;
          // general part
          pack_rhs_panel(blockB+j2*actual_kc,
                         rhs.getSubMapper(actual_k2+panelOffset, actual_j2),
                         panelLength, actualPanelWidth,
                         actual_kc, panelOffset);

          // append the triangular part via a temporary buffer
          for (Index j=0;j<actualPanelWidth;++j)
          {
            if (SetDiag)
              triangularBuffer.coeffRef(j,j) = rhs(actual_j2+j,actual_j2+j);
            for (Index k=IsLower ? j+1 : 0; IsLower ? k<actualPanelWidth : k<j; ++k)
              triangularBuffer.coeffRef(k,j) = rhs(actual_j2+k,actual_j2+j);
          }

          pack_rhs_panel(blockB+j2*actual_kc,
                         RhsMapper(triangularBuffer.data(), triangularBuffer.outerStride()),
                         actualPanelWidth, actualPanelWidth,
                         actual_kc, j2);
        }
      }

      for (Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(mc,rows-i2);
        pack_lhs(blockA, lhs.getSubMapper(i2, actual_k2), actual_kc, actual_mc);

        // triangular kernel
        if(ts>0)
        {
          for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
          {
            Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
            Index panelLength = IsLower ? actual_kc-j2 : j2+actualPanelWidth;
            Index blockOffset = IsLower ? j2 : 0;

            gebp_kernel(res.getSubMapper(i2, actual_k2 + j2),
                        blockA, blockB+j2*actual_kc,
                        actual_mc, panelLength, actualPanelWidth,
                        alpha,
                        actual_kc, actual_kc,  // strides
                        blockOffset, blockOffset);// offsets
          }
        }
        gebp_kernel(res.getSubMapper(i2, IsLower ? 0 : k2),
                    blockA, geb, actual_mc, actual_kc, rs,
                    alpha,
                    -1, -1, 0, 0);
      }
    }
  }

/***************************************************************************
* Wrapper to product_triangular_matrix_matrix
***************************************************************************/

} // end namespace internal

namespace internal {
template<int Mode, bool LhsIsTriangular, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,LhsIsTriangular,Lhs,false,Rhs,false>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &a_lhs, const Rhs &a_rhs, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar  LhsScalar;
    typedef typename Rhs::Scalar  RhsScalar;
    typedef typename Dest::Scalar Scalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;
    
    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(a_lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(a_rhs);
    Scalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Lhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxColsAtCompileTime,4> BlockingType;

    enum { IsLower = (Mode&Lower) == Lower };
    Index stripedRows  = ((!LhsIsTriangular) || (IsLower))  ? lhs.rows() : (std::min)(lhs.rows(),lhs.cols());
    Index stripedCols  = ((LhsIsTriangular)  || (!IsLower)) ? rhs.cols() : (std::min)(rhs.cols(),rhs.rows());
    Index stripedDepth = LhsIsTriangular ? ((!IsLower) ? lhs.cols() : (std::min)(lhs.cols(),lhs.rows()))
                                         : ((IsLower)  ? rhs.rows() : (std::min)(rhs.rows(),rhs.cols()));

    BlockingType blocking(stripedRows, stripedCols, stripedDepth, 1, false);

    internal::product_triangular_matrix_matrix<Scalar, Index,
      Mode, LhsIsTriangular,
      (internal::traits<ActualLhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor, LhsBlasTraits::NeedToConjugate,
      (internal::traits<ActualRhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor, RhsBlasTraits::NeedToConjugate,
      (internal::traits<Dest          >::Flags&RowMajorBit) ? RowMajor : ColMajor, Dest::InnerStrideAtCompileTime>
      ::run(
        stripedRows, stripedCols, stripedDepth,   // sizes
        &lhs.coeffRef(0,0), lhs.outerStride(),    // lhs info
        &rhs.coeffRef(0,0), rhs.outerStride(),    // rhs info
        &dst.coeffRef(0,0), dst.innerStride(), dst.outerStride(),    // result info
        actualAlpha, blocking
      );

    // Apply correction if the diagonal is unit and a scalar factor was nested:
    if ((Mode&UnitDiag)==UnitDiag)
    {
      if (LhsIsTriangular && lhs_alpha!=LhsScalar(1))
      {
        Index diagSize = (std::min)(lhs.rows(),lhs.cols());
        dst.topRows(diagSize) -= ((lhs_alpha-LhsScalar(1))*a_rhs).topRows(diagSize);
      }
      else if ((!LhsIsTriangular) && rhs_alpha!=RhsScalar(1))
      {
        Index diagSize = (std::min)(rhs.rows(),rhs.cols());
        dst.leftCols(diagSize) -= (rhs_alpha-RhsScalar(1))*a_lhs.leftCols(diagSize);
      }
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix * matrix product functionality based on ?TRMM.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H
#define EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {


template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResStorageOrder>
struct product_triangular_matrix_matrix_trmm :
       product_triangular_matrix_matrix<Scalar,Index,Mode,
          LhsIsTriangular,LhsStorageOrder,ConjugateLhs,
          RhsStorageOrder, ConjugateRhs, ResStorageOrder, 1, BuiltIn> {};


// try to go to BLAS specialization
#define EIGEN_BLAS_TRMM_SPECIALIZE(Scalar, LhsIsTriangular) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix<Scalar,Index, Mode, LhsIsTriangular, \
           LhsStorageOrder,ConjugateLhs, RhsStorageOrder,ConjugateRhs,ColMajor,1,Specialized> { \
  static inline void run(Index _rows, Index _cols, Index _depth, const Scalar* _lhs, Index lhsStride,\
    const Scalar* _rhs, Index rhsStride, Scalar* res, Index resIncr, Index resStride, Scalar alpha, level3_blocking<Scalar,Scalar>& blocking) { \
      EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
      eigen_assert(resIncr == 1); \
      product_triangular_matrix_matrix_trmm<Scalar,Index,Mode, \
        LhsIsTriangular,LhsStorageOrder,ConjugateLhs, \
        RhsStorageOrder, ConjugateRhs, ColMajor>::run( \
          _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, resStride, alpha, blocking); \
  } \
};

EIGEN_BLAS_TRMM_SPECIALIZE(double, true)
EIGEN_BLAS_TRMM_SPECIALIZE(double, false)
EIGEN_BLAS_TRMM_SPECIALIZE(dcomplex, true)
EIGEN_BLAS_TRMM_SPECIALIZE(dcomplex, false)
EIGEN_BLAS_TRMM_SPECIALIZE(float, true)
EIGEN_BLAS_TRMM_SPECIALIZE(float, false)
EIGEN_BLAS_TRMM_SPECIALIZE(scomplex, true)
EIGEN_BLAS_TRMM_SPECIALIZE(scomplex, false)

// implements col-major += alpha * op(triangular) * op(general)
#define EIGEN_BLAS_TRMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix_trmm<EIGTYPE,Index,Mode,true, \
         LhsStorageOrder,ConjugateLhs,RhsStorageOrder,ConjugateRhs,ColMajor> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((LhsStorageOrder==ColMajor) && ConjugateLhs) ? 1 : 0 \
  }; \
\
  static void run( \
    Index _rows, Index _cols, Index _depth, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE,EIGTYPE>& blocking) \
  { \
   Index diagSize  = (std::min)(_rows,_depth); \
   Index rows      = IsLower ? _rows : diagSize; \
   Index depth     = IsLower ? diagSize : _depth; \
   Index cols      = _cols; \
\
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> MatrixLhs; \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs; \
\
/* Non-square case - doesn't fit to BLAS ?TRMM. Fall to default triangular product or call BLAS ?GEMM*/ \
   if (rows != depth) { \
\
     /* FIXME handle mkl_domain_get_max_threads */ \
     /*int nthr = mkl_domain_get_max_threads(EIGEN_BLAS_DOMAIN_BLAS);*/ int nthr = 1;\
\
     if (((nthr==1) && (((std::max)(rows,depth)-diagSize)/(double)diagSize < 0.5))) { \
     /* Most likely no benefit to call TRMM or GEMM from BLAS */ \
       product_triangular_matrix_matrix<EIGTYPE,Index,Mode,true, \
       LhsStorageOrder,ConjugateLhs, RhsStorageOrder, ConjugateRhs, ColMajor, 1, BuiltIn>::run( \
           _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, 1, resStride, alpha, blocking); \
     /*std::cout << "TRMM_L: A is not square! Go to Eigen TRMM implementation!\n";*/ \
     } else { \
     /* Make sense to call GEMM */ \
       Map<const MatrixLhs, 0, OuterStride<> > lhsMap(_lhs,rows,depth,OuterStride<>(lhsStride)); \
       MatrixLhs aa_tmp=lhsMap.template triangularView<Mode>(); \
       BlasIndex aStride = convert_index<BlasIndex>(aa_tmp.outerStride()); \
       gemm_blocking_space<ColMajor,EIGTYPE,EIGTYPE,Dynamic,Dynamic,Dynamic> gemm_blocking(_rows,_cols,_depth, 1, true); \
       general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1>::run( \
       rows, cols, depth, aa_tmp.data(), aStride, _rhs, rhsStride, res, 1, resStride, alpha, gemm_blocking, 0); \
\
     /*std::cout << "TRMM_L: A is not square! Go to BLAS GEMM implementation! " << nthr<<" \n";*/ \
     } \
     return; \
   } \
   char side = 'L', transa, uplo, diag = 'N'; \
   EIGTYPE *b; \
   const EIGTYPE *a; \
   BlasIndex m, n, lda, ldb; \
\
/* Set m, n */ \
   m = convert_index<BlasIndex>(diagSize); \
   n = convert_index<BlasIndex>(cols); \
\
/* Set trans */ \
   transa = (LhsStorageOrder==RowMajor) ? ((ConjugateLhs) ? 'C' : 'T') : 'N'; \
\
/* Set b, ldb */ \
   Map<const MatrixRhs, 0, OuterStride<> > rhs(_rhs,depth,cols,OuterStride<>(rhsStride)); \
   MatrixX##EIGPREFIX b_tmp; \
\
   if (ConjugateRhs) b_tmp = rhs.conjugate(); else b_tmp = rhs; \
   b = b_tmp.data(); \
   ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
\
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (LhsStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   Map<const MatrixLhs, 0, OuterStride<> > lhs(_lhs,rows,depth,OuterStride<>(lhsStride)); \
   MatrixLhs a_tmp; \
\
   if ((conjA!=0) || (SetDiag==0)) { \
     if (conjA) a_tmp = lhs.conjugate(); else a_tmp = lhs; \
     if (IsZeroDiag) \
       a_tmp.diagonal().setZero(); \
     else if (IsUnitDiag) \
       a_tmp.diagonal().setOnes();\
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _lhs; \
     lda = convert_index<BlasIndex>(lhsStride); \
   } \
   /*std::cout << "TRMM_L: A is square! Go to BLAS TRMM implementation! \n";*/ \
/* call ?trmm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)b, &ldb); \
\
/* Add op(a_triangular)*b into res*/ \
   Map<MatrixX##EIGPREFIX, 0, OuterStride<> > res_tmp(res,rows,cols,OuterStride<>(resStride)); \
   res_tmp=res_tmp+b_tmp; \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMM_L(double, double, d, dtrmm)
EIGEN_BLAS_TRMM_L(dcomplex, MKL_Complex16, cd, ztrmm)
EIGEN_BLAS_TRMM_L(float, float, f, strmm)
EIGEN_BLAS_TRMM_L(scomplex, MKL_Complex8, cf, ctrmm)
#else
EIGEN_BLAS_TRMM_L(double, double, d, dtrmm_)
EIGEN_BLAS_TRMM_L(dcomplex, double, cd, ztrmm_)
EIGEN_BLAS_TRMM_L(float, float, f, strmm_)
EIGEN_BLAS_TRMM_L(scomplex, float, cf, ctrmm_)
#endif

// implements col-major += alpha * op(general) * op(triangular)
#define EIGEN_BLAS_TRMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix_trmm<EIGTYPE,Index,Mode,false, \
         LhsStorageOrder,ConjugateLhs,RhsStorageOrder,ConjugateRhs,ColMajor> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((RhsStorageOrder==ColMajor) && ConjugateRhs) ? 1 : 0 \
  }; \
\
  static void run( \
    Index _rows, Index _cols, Index _depth, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE,EIGTYPE>& blocking) \
  { \
   Index diagSize  = (std::min)(_cols,_depth); \
   Index rows      = _rows; \
   Index depth     = IsLower ? _depth : diagSize; \
   Index cols      = IsLower ? diagSize : _cols; \
\
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> MatrixLhs; \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs; \
\
/* Non-square case - doesn't fit to BLAS ?TRMM. Fall to default triangular product or call BLAS ?GEMM*/ \
   if (cols != depth) { \
\
     int nthr = 1 /*mkl_domain_get_max_threads(EIGEN_BLAS_DOMAIN_BLAS)*/; \
\
     if ((nthr==1) && (((std::max)(cols,depth)-diagSize)/(double)diagSize < 0.5)) { \
     /* Most likely no benefit to call TRMM or GEMM from BLAS*/ \
       product_triangular_matrix_matrix<EIGTYPE,Index,Mode,false, \
       LhsStorageOrder,ConjugateLhs, RhsStorageOrder, ConjugateRhs, ColMajor, 1, BuiltIn>::run( \
           _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, 1, resStride, alpha, blocking); \
       /*std::cout << "TRMM_R: A is not square! Go to Eigen TRMM implementation!\n";*/ \
     } else { \
     /* Make sense to call GEMM */ \
       Map<const MatrixRhs, 0, OuterStride<> > rhsMap(_rhs,depth,cols, OuterStride<>(rhsStride)); \
       MatrixRhs aa_tmp=rhsMap.template triangularView<Mode>(); \
       BlasIndex aStride = convert_index<BlasIndex>(aa_tmp.outerStride()); \
       gemm_blocking_space<ColMajor,EIGTYPE,EIGTYPE,Dynamic,Dynamic,Dynamic> gemm_blocking(_rows,_cols,_depth, 1, true); \
       general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1>::run( \
       rows, cols, depth, _lhs, lhsStride, aa_tmp.data(), aStride, res, 1, resStride, alpha, gemm_blocking, 0); \
\
     /*std::cout << "TRMM_R: A is not square! Go to BLAS GEMM implementation! " << nthr<<" \n";*/ \
     } \
     return; \
   } \
   char side = 'R', transa, uplo, diag = 'N'; \
   EIGTYPE *b; \
   const EIGTYPE *a; \
   BlasIndex m, n, lda, ldb; \
\
/* Set m, n */ \
   m = convert_index<BlasIndex>(rows); \
   n = convert_index<BlasIndex>(diagSize); \
\
/* Set trans */ \
   transa = (RhsStorageOrder==RowMajor) ? ((ConjugateRhs) ? 'C' : 'T') : 'N'; \
\
/* Set b, ldb */ \
   Map<const MatrixLhs, 0, OuterStride<> > lhs(_lhs,rows,depth,OuterStride<>(lhsStride)); \
   MatrixX##EIGPREFIX b_tmp; \
\
   if (ConjugateLhs) b_tmp = lhs.conjugate(); else b_tmp = lhs; \
   b = b_tmp.data(); \
   ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
\
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (RhsStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   Map<const MatrixRhs, 0, OuterStride<> > rhs(_rhs,depth,cols, OuterStride<>(rhsStride)); \
   MatrixRhs a_tmp; \
\
   if ((conjA!=0) || (SetDiag==0)) { \
     if (conjA) a_tmp = rhs.conjugate(); else a_tmp = rhs; \
     if (IsZeroDiag) \
       a_tmp.diagonal().setZero(); \
     else if (IsUnitDiag) \
       a_tmp.diagonal().setOnes();\
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _rhs; \
     lda = convert_index<BlasIndex>(rhsStride); \
   } \
   /*std::cout << "TRMM_R: A is square! Go to BLAS TRMM implementation! \n";*/ \
/* call ?trmm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)b, &ldb); \
\
/* Add op(a_triangular)*b into res*/ \
   Map<MatrixX##EIGPREFIX, 0, OuterStride<> > res_tmp(res,rows,cols,OuterStride<>(resStride)); \
   res_tmp=res_tmp+b_tmp; \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMM_R(double, double, d, dtrmm)
EIGEN_BLAS_TRMM_R(dcomplex, MKL_Complex16, cd, ztrmm)
EIGEN_BLAS_TRMM_R(float, float, f, strmm)
EIGEN_BLAS_TRMM_R(scomplex, MKL_Complex8, cf, ctrmm)
#else
EIGEN_BLAS_TRMM_R(double, double, d, dtrmm_)
EIGEN_BLAS_TRMM_R(dcomplex, double, cd, ztrmm_)
EIGEN_BLAS_TRMM_R(float, float, f, strmm_)
EIGEN_BLAS_TRMM_R(scomplex, float, cf, ctrmm_)
#endif
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULARMATRIXVECTOR_H
#define EIGEN_TRIANGULARMATRIXVECTOR_H

namespace Eigen {

namespace internal {

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int StorageOrder, int Version=Specialized>
struct triangular_matrix_vector_product;

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int Version>
struct triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,ColMajor,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  enum {
    IsLower = ((Mode&Lower)==Lower),
    HasUnitDiag = (Mode & UnitDiag)==UnitDiag,
    HasZeroDiag = (Mode & ZeroDiag)==ZeroDiag
  };
  static EIGEN_DONT_INLINE  void run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
                                     const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const RhsScalar& alpha);
};

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int Version>
EIGEN_DONT_INLINE void triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,ColMajor,Version>
  ::run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
        const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const RhsScalar& alpha)
  {
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    Index size = (std::min)(_rows,_cols);
    Index rows = IsLower ? _rows : (std::min)(_rows,_cols);
    Index cols = IsLower ? (std::min)(_rows,_cols) : _cols;

    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,ColMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,rows,cols,OuterStride<>(lhsStride));
    typename conj_expr_if<ConjLhs,LhsMap>::type cjLhs(lhs);

    typedef Map<const Matrix<RhsScalar,Dynamic,1>, 0, InnerStride<> > RhsMap;
    const RhsMap rhs(_rhs,cols,InnerStride<>(rhsIncr));
    typename conj_expr_if<ConjRhs,RhsMap>::type cjRhs(rhs);

    typedef Map<Matrix<ResScalar,Dynamic,1> > ResMap;
    ResMap res(_res,rows);

    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;

    for (Index pi=0; pi<size; pi+=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(PanelWidth, size-pi);
      for (Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = pi + k;
        Index s = IsLower ? ((HasUnitDiag||HasZeroDiag) ? i+1 : i ) : pi;
        Index r = IsLower ? actualPanelWidth-k : k+1;
        if ((!(HasUnitDiag||HasZeroDiag)) || (--r)>0)
          res.segment(s,r) += (alpha * cjRhs.coeff(i)) * cjLhs.col(i).segment(s,r);
        if (HasUnitDiag)
          res.coeffRef(i) += alpha * cjRhs.coeff(i);
      }
      Index r = IsLower ? rows - pi - actualPanelWidth : pi;
      if (r>0)
      {
        Index s = IsLower ? pi+actualPanelWidth : 0;
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs,BuiltIn>::run(
            r, actualPanelWidth,
            LhsMapper(&lhs.coeffRef(s,pi), lhsStride),
            RhsMapper(&rhs.coeffRef(pi), rhsIncr),
            &res.coeffRef(s), resIncr, alpha);
      }
    }
    if((!IsLower) && cols>size)
    {
      general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs>::run(
          rows, cols-size,
          LhsMapper(&lhs.coeffRef(0,size), lhsStride),
          RhsMapper(&rhs.coeffRef(size), rhsIncr),
          _res, resIncr, alpha);
    }
  }

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs,int Version>
struct triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,RowMajor,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  enum {
    IsLower = ((Mode&Lower)==Lower),
    HasUnitDiag = (Mode & UnitDiag)==UnitDiag,
    HasZeroDiag = (Mode & ZeroDiag)==ZeroDiag
  };
  static EIGEN_DONT_INLINE void run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
                                    const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const ResScalar& alpha);
};

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs,int Version>
EIGEN_DONT_INLINE void triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,RowMajor,Version>
  ::run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
        const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const ResScalar& alpha)
  {
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    Index diagSize = (std::min)(_rows,_cols);
    Index rows = IsLower ? _rows : diagSize;
    Index cols = IsLower ? diagSize : _cols;

    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,RowMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,rows,cols,OuterStride<>(lhsStride));
    typename conj_expr_if<ConjLhs,LhsMap>::type cjLhs(lhs);

    typedef Map<const Matrix<RhsScalar,Dynamic,1> > RhsMap;
    const RhsMap rhs(_rhs,cols);
    typename conj_expr_if<ConjRhs,RhsMap>::type cjRhs(rhs);

    typedef Map<Matrix<ResScalar,Dynamic,1>, 0, InnerStride<> > ResMap;
    ResMap res(_res,rows,InnerStride<>(resIncr));

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;

    for (Index pi=0; pi<diagSize; pi+=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(PanelWidth, diagSize-pi);
      for (Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = pi + k;
        Index s = IsLower ? pi  : ((HasUnitDiag||HasZeroDiag) ? i+1 : i);
        Index r = IsLower ? k+1 : actualPanelWidth-k;
        if ((!(HasUnitDiag||HasZeroDiag)) || (--r)>0)
          res.coeffRef(i) += alpha * (cjLhs.row(i).segment(s,r).cwiseProduct(cjRhs.segment(s,r).transpose())).sum();
        if (HasUnitDiag)
          res.coeffRef(i) += alpha * cjRhs.coeff(i);
      }
      Index r = IsLower ? pi : cols - pi - actualPanelWidth;
      if (r>0)
      {
        Index s = IsLower ? 0 : pi + actualPanelWidth;
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs,BuiltIn>::run(
            actualPanelWidth, r,
            LhsMapper(&lhs.coeffRef(pi,s), lhsStride),
            RhsMapper(&rhs.coeffRef(s), rhsIncr),
            &res.coeffRef(pi), resIncr, alpha);
      }
    }
    if(IsLower && rows>diagSize)
    {
      general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs>::run(
            rows-diagSize, cols,
            LhsMapper(&lhs.coeffRef(diagSize,0), lhsStride),
            RhsMapper(&rhs.coeffRef(0), rhsIncr),
            &res.coeffRef(diagSize), resIncr, alpha);
    }
  }

/***************************************************************************
* Wrapper to product_triangular_vector
***************************************************************************/

template<int Mode,int StorageOrder>
struct trmv_selector;

} // end namespace internal

namespace internal {

template<int Mode, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,true,Lhs,false,Rhs,true>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &lhs, const Rhs &rhs, const typename Dest::Scalar& alpha)
  {
    eigen_assert(dst.rows()==lhs.rows() && dst.cols()==rhs.cols());
  
    internal::trmv_selector<Mode,(int(internal::traits<Lhs>::Flags)&RowMajorBit) ? RowMajor : ColMajor>::run(lhs, rhs, dst, alpha);
  }
};

template<int Mode, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,false,Lhs,true,Rhs,false>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &lhs, const Rhs &rhs, const typename Dest::Scalar& alpha)
  {
    eigen_assert(dst.rows()==lhs.rows() && dst.cols()==rhs.cols());

    Transpose<Dest> dstT(dst);
    internal::trmv_selector<(Mode & (UnitDiag|ZeroDiag)) | ((Mode & Lower) ? Upper : Lower),
                            (int(internal::traits<Rhs>::Flags)&RowMajorBit) ? ColMajor : RowMajor>
            ::run(rhs.transpose(),lhs.transpose(), dstT, alpha);
  }
};

} // end namespace internal

namespace internal {

// TODO: find a way to factorize this piece of code with gemv_selector since the logic is exactly the same.
  
template<int Mode> struct trmv_selector<Mode,ColMajor>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar      LhsScalar;
    typedef typename Rhs::Scalar      RhsScalar;
    typedef typename Dest::Scalar     ResScalar;
    typedef typename Dest::RealScalar RealScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;

    typename internal::add_const_on_value_type<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(rhs);
    ResScalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      EvalToDestAtCompileTime = Dest::InnerStrideAtCompileTime==1,
      ComplexByReal = (NumTraits<LhsScalar>::IsComplex) && (!NumTraits<RhsScalar>::IsComplex),
      MightCannotUseDest = (Dest::InnerStrideAtCompileTime!=1) || ComplexByReal
    };

    gemv_static_vector_if<ResScalar,Dest::SizeAtCompileTime,Dest::MaxSizeAtCompileTime,MightCannotUseDest> static_dest;

    bool alphaIsCompatible = (!ComplexByReal) || (numext::imag(actualAlpha)==RealScalar(0));
    bool evalToDest = EvalToDestAtCompileTime && alphaIsCompatible;

    RhsScalar compatibleAlpha = get_factor<ResScalar,RhsScalar>::run(actualAlpha);

    ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                  evalToDest ? dest.data() : static_dest.data());

    if(!evalToDest)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = dest.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      if(!alphaIsCompatible)
      {
        MappedDest(actualDestPtr, dest.size()).setZero();
        compatibleAlpha = RhsScalar(1);
      }
      else
        MappedDest(actualDestPtr, dest.size()) = dest;
    }

    internal::triangular_matrix_vector_product
      <Index,Mode,
       LhsScalar, LhsBlasTraits::NeedToConjugate,
       RhsScalar, RhsBlasTraits::NeedToConjugate,
       ColMajor>
      ::run(actualLhs.rows(),actualLhs.cols(),
            actualLhs.data(),actualLhs.outerStride(),
            actualRhs.data(),actualRhs.innerStride(),
            actualDestPtr,1,compatibleAlpha);

    if (!evalToDest)
    {
      if(!alphaIsCompatible)
        dest += actualAlpha * MappedDest(actualDestPtr, dest.size());
      else
        dest = MappedDest(actualDestPtr, dest.size());
    }

    if ( ((Mode&UnitDiag)==UnitDiag) && (lhs_alpha!=LhsScalar(1)) )
    {
      Index diagSize = (std::min)(lhs.rows(),lhs.cols());
      dest.head(diagSize) -= (lhs_alpha-LhsScalar(1))*rhs.head(diagSize);
    }
  }
};

template<int Mode> struct trmv_selector<Mode,RowMajor>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar      LhsScalar;
    typedef typename Rhs::Scalar      RhsScalar;
    typedef typename Dest::Scalar     ResScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

    typename add_const<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename add_const<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(rhs);
    ResScalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    enum {
      DirectlyUseRhs = ActualRhsTypeCleaned::InnerStrideAtCompileTime==1
    };

    gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!DirectlyUseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,actualRhs.size(),
        DirectlyUseRhs ? const_cast<RhsScalar*>(actualRhs.data()) : static_rhs.data());

    if(!DirectlyUseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = actualRhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    }

    internal::triangular_matrix_vector_product
      <Index,Mode,
       LhsScalar, LhsBlasTraits::NeedToConjugate,
       RhsScalar, RhsBlasTraits::NeedToConjugate,
       RowMajor>
      ::run(actualLhs.rows(),actualLhs.cols(),
            actualLhs.data(),actualLhs.outerStride(),
            actualRhsPtr,1,
            dest.data(),dest.innerStride(),
            actualAlpha);

    if ( ((Mode&UnitDiag)==UnitDiag) && (lhs_alpha!=LhsScalar(1)) )
    {
      Index diagSize = (std::min)(lhs.rows(),lhs.cols());
      dest.head(diagSize) -= (lhs_alpha-LhsScalar(1))*rhs.head(diagSize);
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULARMATRIXVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix-vector product functionality based on ?TRMV.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H
#define EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements triangular matrix-vector multiplication using BLAS
**********************************************************************/

// trmv/hemv specialization

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int StorageOrder>
struct triangular_matrix_vector_product_trmv :
  triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,StorageOrder,BuiltIn> {};

#define EIGEN_BLAS_TRMV_SPECIALIZE(Scalar) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,ColMajor,Specialized> { \
 static void run(Index _rows, Index _cols, const Scalar* _lhs, Index lhsStride, \
                                     const Scalar* _rhs, Index rhsIncr, Scalar* _res, Index resIncr, Scalar alpha) { \
      triangular_matrix_vector_product_trmv<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,ColMajor>::run( \
        _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
  } \
}; \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,RowMajor,Specialized> { \
 static void run(Index _rows, Index _cols, const Scalar* _lhs, Index lhsStride, \
                                     const Scalar* _rhs, Index rhsIncr, Scalar* _res, Index resIncr, Scalar alpha) { \
      triangular_matrix_vector_product_trmv<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,RowMajor>::run( \
        _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
  } \
};

EIGEN_BLAS_TRMV_SPECIALIZE(double)
EIGEN_BLAS_TRMV_SPECIALIZE(float)
EIGEN_BLAS_TRMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_TRMV_SPECIALIZE(scomplex)

// implements col-major: res += alpha * op(triangular) * vector
#define EIGEN_BLAS_TRMV_CM(EIGTYPE, BLASTYPE, EIGPREFIX, BLASPREFIX, BLASPOSTFIX) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product_trmv<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,ColMajor> { \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper \
  }; \
 static void run(Index _rows, Index _cols, const EIGTYPE* _lhs, Index lhsStride, \
                 const EIGTYPE* _rhs, Index rhsIncr, EIGTYPE* _res, Index resIncr, EIGTYPE alpha) \
 { \
   if (ConjLhs || IsZeroDiag) { \
     triangular_matrix_vector_product<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,ColMajor,BuiltIn>::run( \
       _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
     return; \
   }\
   Index size = (std::min)(_rows,_cols); \
   Index rows = IsLower ? _rows : size; \
   Index cols = IsLower ? size : _cols; \
\
   typedef VectorX##EIGPREFIX VectorRhs; \
   EIGTYPE *x, *y;\
\
/* Set x*/ \
   Map<const VectorRhs, 0, InnerStride<> > rhs(_rhs,cols,InnerStride<>(rhsIncr)); \
   VectorRhs x_tmp; \
   if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
   x = x_tmp.data(); \
\
/* Square part handling */\
\
   char trans, uplo, diag; \
   BlasIndex m, n, lda, incx, incy; \
   EIGTYPE const *a; \
   EIGTYPE beta(1); \
\
/* Set m, n */ \
   n = convert_index<BlasIndex>(size); \
   lda = convert_index<BlasIndex>(lhsStride); \
   incx = 1; \
   incy = convert_index<BlasIndex>(resIncr); \
\
/* Set uplo, trans and diag*/ \
   trans = 'N'; \
   uplo = IsLower ? 'L' : 'U'; \
   diag = IsUnitDiag ? 'U' : 'N'; \
\
/* call ?TRMV*/ \
   BLASPREFIX##trmv##BLASPOSTFIX(&uplo, &trans, &diag, &n, (const BLASTYPE*)_lhs, &lda, (BLASTYPE*)x, &incx); \
\
/* Add op(a_tr)rhs into res*/ \
   BLASPREFIX##axpy##BLASPOSTFIX(&n, (const BLASTYPE*)&numext::real_ref(alpha),(const BLASTYPE*)x, &incx, (BLASTYPE*)_res, &incy); \
/* Non-square case - doesn't fit to BLAS ?TRMV. Fall to default triangular product*/ \
   if (size<(std::max)(rows,cols)) { \
     if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
     x = x_tmp.data(); \
     if (size<rows) { \
       y = _res + size*resIncr; \
       a = _lhs + size; \
       m = convert_index<BlasIndex>(rows-size); \
       n = convert_index<BlasIndex>(size); \
     } \
     else { \
       x += size; \
       y = _res; \
       a = _lhs + size*lda; \
       m = convert_index<BlasIndex>(size); \
       n = convert_index<BlasIndex>(cols-size); \
     } \
     BLASPREFIX##gemv##BLASPOSTFIX(&trans, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)x, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)y, &incy); \
   } \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMV_CM(double,   double, d,  d,)
EIGEN_BLAS_TRMV_CM(dcomplex, MKL_Complex16, cd, z,)
EIGEN_BLAS_TRMV_CM(float,    float,  f,  s,)
EIGEN_BLAS_TRMV_CM(scomplex, MKL_Complex8,  cf, c,)
#else
EIGEN_BLAS_TRMV_CM(double,   double, d,  d, _)
EIGEN_BLAS_TRMV_CM(dcomplex, double, cd, z, _)
EIGEN_BLAS_TRMV_CM(float,    float,  f,  s, _)
EIGEN_BLAS_TRMV_CM(scomplex, float,  cf, c, _)
#endif

// implements row-major: res += alpha * op(triangular) * vector
#define EIGEN_BLAS_TRMV_RM(EIGTYPE, BLASTYPE, EIGPREFIX, BLASPREFIX, BLASPOSTFIX) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product_trmv<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,RowMajor> { \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper \
  }; \
 static void run(Index _rows, Index _cols, const EIGTYPE* _lhs, Index lhsStride, \
                 const EIGTYPE* _rhs, Index rhsIncr, EIGTYPE* _res, Index resIncr, EIGTYPE alpha) \
 { \
   if (IsZeroDiag) { \
     triangular_matrix_vector_product<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,RowMajor,BuiltIn>::run( \
       _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
     return; \
   }\
   Index size = (std::min)(_rows,_cols); \
   Index rows = IsLower ? _rows : size; \
   Index cols = IsLower ? size : _cols; \
\
   typedef VectorX##EIGPREFIX VectorRhs; \
   EIGTYPE *x, *y;\
\
/* Set x*/ \
   Map<const VectorRhs, 0, InnerStride<> > rhs(_rhs,cols,InnerStride<>(rhsIncr)); \
   VectorRhs x_tmp; \
   if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
   x = x_tmp.data(); \
\
/* Square part handling */\
\
   char trans, uplo, diag; \
   BlasIndex m, n, lda, incx, incy; \
   EIGTYPE const *a; \
   EIGTYPE beta(1); \
\
/* Set m, n */ \
   n = convert_index<BlasIndex>(size); \
   lda = convert_index<BlasIndex>(lhsStride); \
   incx = 1; \
   incy = convert_index<BlasIndex>(resIncr); \
\
/* Set uplo, trans and diag*/ \
   trans = ConjLhs ? 'C' : 'T'; \
   uplo = IsLower ? 'U' : 'L'; \
   diag = IsUnitDiag ? 'U' : 'N'; \
\
/* call ?TRMV*/ \
   BLASPREFIX##trmv##BLASPOSTFIX(&uplo, &trans, &diag, &n, (const BLASTYPE*)_lhs, &lda, (BLASTYPE*)x, &incx); \
\
/* Add op(a_tr)rhs into res*/ \
   BLASPREFIX##axpy##BLASPOSTFIX(&n, (const BLASTYPE*)&numext::real_ref(alpha),(const BLASTYPE*)x, &incx, (BLASTYPE*)_res, &incy); \
/* Non-square case - doesn't fit to BLAS ?TRMV. Fall to default triangular product*/ \
   if (size<(std::max)(rows,cols)) { \
     if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
     x = x_tmp.data(); \
     if (size<rows) { \
       y = _res + size*resIncr; \
       a = _lhs + size*lda; \
       m = convert_index<BlasIndex>(rows-size); \
       n = convert_index<BlasIndex>(size); \
     } \
     else { \
       x += size; \
       y = _res; \
       a = _lhs + size; \
       m = convert_index<BlasIndex>(size); \
       n = convert_index<BlasIndex>(cols-size); \
     } \
     BLASPREFIX##gemv##BLASPOSTFIX(&trans, &n, &m, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)x, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)y, &incy); \
   } \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMV_RM(double,   double, d,  d,)
EIGEN_BLAS_TRMV_RM(dcomplex, MKL_Complex16, cd, z,)
EIGEN_BLAS_TRMV_RM(float,    float,  f,  s,)
EIGEN_BLAS_TRMV_RM(scomplex, MKL_Complex8,  cf, c,)
#else
EIGEN_BLAS_TRMV_RM(double,   double, d,  d,_)
EIGEN_BLAS_TRMV_RM(dcomplex, double, cd, z,_)
EIGEN_BLAS_TRMV_RM(float,    float,  f,  s,_)
EIGEN_BLAS_TRMV_RM(scomplex, float,  cf, c,_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_SOLVER_MATRIX_H
#define EIGEN_TRIANGULAR_SOLVER_MATRIX_H

namespace Eigen { 

namespace internal {

// if the rhs is row major, let's transpose the product
template <typename Scalar, typename Index, int Side, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,Side,Mode,Conjugate,TriStorageOrder,RowMajor,OtherInnerStride>
{
  static void run(
    Index size, Index cols,
    const Scalar*  tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    triangular_solve_matrix<
      Scalar, Index, Side==OnTheLeft?OnTheRight:OnTheLeft,
      (Mode&UnitDiag) | ((Mode&Upper) ? Lower : Upper),
      NumTraits<Scalar>::IsComplex && Conjugate,
      TriStorageOrder==RowMajor ? ColMajor : RowMajor, ColMajor, OtherInnerStride>
      ::run(size, cols, tri, triStride, _other, otherIncr, otherStride, blocking);
  }
};

/* Optimized triangular solver with multiple right hand side and the triangular matrix on the left
 */
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder,int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>
{
  static EIGEN_DONT_INLINE void run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking);
};
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
EIGEN_DONT_INLINE void triangular_solve_matrix<Scalar,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>::run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    Index cols = otherSize;

    typedef const_blas_data_mapper<Scalar, Index, TriStorageOrder> TriMapper;
    typedef blas_data_mapper<Scalar, Index, ColMajor, Unaligned, OtherInnerStride> OtherMapper;
    TriMapper tri(_tri, triStride);
    OtherMapper other(_other, otherStride, otherIncr);

    typedef gebp_traits<Scalar,Scalar> Traits;

    enum {
      SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
      IsLower = (Mode&Lower) == Lower
    };

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(size,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    conj_if<Conjugate> conj;
    gebp_kernel<Scalar, Scalar, Index, OtherMapper, Traits::mr, Traits::nr, Conjugate, false> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, TriMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, TriStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, OtherMapper, Traits::nr, ColMajor, false, true> pack_rhs;

    // the goal here is to subdivise the Rhs panels such that we keep some cache
    // coherence when accessing the rhs elements
    std::ptrdiff_t l1, l2, l3;
    manage_caching_sizes(GetAction, &l1, &l2, &l3);
    Index subcols = cols>0 ? l2/(4 * sizeof(Scalar) * std::max<Index>(otherStride,size)) : 0;
    subcols = std::max<Index>((subcols/Traits::nr)*Traits::nr, Traits::nr);

    for(Index k2=IsLower ? 0 : size;
        IsLower ? k2<size : k2>0;
        IsLower ? k2+=kc : k2-=kc)
    {
      const Index actual_kc = (std::min)(IsLower ? size-k2 : k2, kc);

      // We have selected and packed a big horizontal panel R1 of rhs. Let B be the packed copy of this panel,
      // and R2 the remaining part of rhs. The corresponding vertical panel of lhs is split into
      // A11 (the triangular part) and A21 the remaining rectangular part.
      // Then the high level algorithm is:
      //  - B = R1                    => general block copy (done during the next step)
      //  - R1 = A11^-1 B             => tricky part
      //  - update B from the new R1  => actually this has to be performed continuously during the above step
      //  - R2 -= A21 * B             => GEPP

      // The tricky part: compute R1 = A11^-1 B while updating B from R1
      // The idea is to split A11 into multiple small vertical panels.
      // Each panel can be split into a small triangular part T1k which is processed without optimization,
      // and the remaining small part T2k which is processed using gebp with appropriate block strides
      for(Index j2=0; j2<cols; j2+=subcols)
      {
        Index actual_cols = (std::min)(cols-j2,subcols);
        // for each small vertical panels [T1k^T, T2k^T]^T of lhs
        for (Index k1=0; k1<actual_kc; k1+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-k1, SmallPanelWidth);
          // tr solve
          for (Index k=0; k<actualPanelWidth; ++k)
          {
            // TODO write a small kernel handling this (can be shared with trsv)
            Index i  = IsLower ? k2+k1+k : k2-k1-k-1;
            Index rs = actualPanelWidth - k - 1; // remaining size
            Index s  = TriStorageOrder==RowMajor ? (IsLower ? k2+k1 : i+1)
                                                 :  IsLower ? i+1 : i-rs;

            Scalar a = (Mode & UnitDiag) ? Scalar(1) : Scalar(1)/conj(tri(i,i));
            for (Index j=j2; j<j2+actual_cols; ++j)
            {
              if (TriStorageOrder==RowMajor)
              {
                Scalar b(0);
                const Scalar* l = &tri(i,s);
                typename OtherMapper::LinearMapper r = other.getLinearMapper(s,j);
                for (Index i3=0; i3<k; ++i3)
                  b += conj(l[i3]) * r(i3);

                other(i,j) = (other(i,j) - b)*a;
              }
              else
              {
                Scalar& otherij = other(i,j);
                otherij *= a;
                Scalar b = otherij;
                typename OtherMapper::LinearMapper r = other.getLinearMapper(s,j);
                typename TriMapper::LinearMapper l = tri.getLinearMapper(s,i);
                for (Index i3=0;i3<rs;++i3)
                  r(i3) -= b * conj(l(i3));
              }
            }
          }

          Index lengthTarget = actual_kc-k1-actualPanelWidth;
          Index startBlock   = IsLower ? k2+k1 : k2-k1-actualPanelWidth;
          Index blockBOffset = IsLower ? k1 : lengthTarget;

          // update the respective rows of B from other
          pack_rhs(blockB+actual_kc*j2, other.getSubMapper(startBlock,j2), actualPanelWidth, actual_cols, actual_kc, blockBOffset);

          // GEBP
          if (lengthTarget>0)
          {
            Index startTarget  = IsLower ? k2+k1+actualPanelWidth : k2-actual_kc;

            pack_lhs(blockA, tri.getSubMapper(startTarget,startBlock), actualPanelWidth, lengthTarget);

            gebp_kernel(other.getSubMapper(startTarget,j2), blockA, blockB+actual_kc*j2, lengthTarget, actualPanelWidth, actual_cols, Scalar(-1),
                        actualPanelWidth, actual_kc, 0, blockBOffset);
          }
        }
      }
      
      // R2 -= A21 * B => GEPP
      {
        Index start = IsLower ? k2+kc : 0;
        Index end   = IsLower ? size : k2-kc;
        for(Index i2=start; i2<end; i2+=mc)
        {
          const Index actual_mc = (std::min)(mc,end-i2);
          if (actual_mc>0)
          {
            pack_lhs(blockA, tri.getSubMapper(i2, IsLower ? k2 : k2-kc), actual_kc, actual_mc);

            gebp_kernel(other.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, Scalar(-1), -1, -1, 0, 0);
          }
        }
      }
    }
  }

/* Optimized triangular solver with multiple left hand sides and the triangular matrix on the right
 */
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>
{
  static EIGEN_DONT_INLINE void run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking);
};
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
EIGEN_DONT_INLINE void triangular_solve_matrix<Scalar,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>::run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    Index rows = otherSize;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef blas_data_mapper<Scalar, Index, ColMajor, Unaligned, OtherInnerStride> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, TriStorageOrder> RhsMapper;
    LhsMapper lhs(_other, otherStride, otherIncr);
    RhsMapper rhs(_tri, triStride);

    typedef gebp_traits<Scalar,Scalar> Traits;
    enum {
      RhsStorageOrder   = TriStorageOrder,
      SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
      IsLower = (Mode&Lower) == Lower
    };

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*size;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    conj_if<Conjugate> conj;
    gebp_kernel<Scalar, Scalar, Index, LhsMapper, Traits::mr, Traits::nr, false, Conjugate> gebp_kernel;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr, RhsStorageOrder,false,true> pack_rhs_panel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, ColMajor, false, true> pack_lhs_panel;

    for(Index k2=IsLower ? size : 0;
        IsLower ? k2>0 : k2<size;
        IsLower ? k2-=kc : k2+=kc)
    {
      const Index actual_kc = (std::min)(IsLower ? k2 : size-k2, kc);
      Index actual_k2 = IsLower ? k2-actual_kc : k2 ;

      Index startPanel = IsLower ? 0 : k2+actual_kc;
      Index rs = IsLower ? actual_k2 : size - actual_k2 - actual_kc;
      Scalar* geb = blockB+actual_kc*actual_kc;

      if (rs>0) pack_rhs(geb, rhs.getSubMapper(actual_k2,startPanel), actual_kc, rs);

      // triangular packing (we only pack the panels off the diagonal,
      // neglecting the blocks overlapping the diagonal
      {
        for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
          Index actual_j2 = actual_k2 + j2;
          Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
          Index panelLength = IsLower ? actual_kc-j2-actualPanelWidth : j2;

          if (panelLength>0)
          pack_rhs_panel(blockB+j2*actual_kc,
                         rhs.getSubMapper(actual_k2+panelOffset, actual_j2),
                         panelLength, actualPanelWidth,
                         actual_kc, panelOffset);
        }
      }

      for(Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(mc,rows-i2);

        // triangular solver kernel
        {
          // for each small block of the diagonal (=> vertical panels of rhs)
          for (Index j2 = IsLower
                      ? (actual_kc - ((actual_kc%SmallPanelWidth) ? Index(actual_kc%SmallPanelWidth)
                                                                  : Index(SmallPanelWidth)))
                      : 0;
               IsLower ? j2>=0 : j2<actual_kc;
               IsLower ? j2-=SmallPanelWidth : j2+=SmallPanelWidth)
          {
            Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
            Index absolute_j2 = actual_k2 + j2;
            Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
            Index panelLength = IsLower ? actual_kc - j2 - actualPanelWidth : j2;

            // GEBP
            if(panelLength>0)
            {
              gebp_kernel(lhs.getSubMapper(i2,absolute_j2),
                          blockA, blockB+j2*actual_kc,
                          actual_mc, panelLength, actualPanelWidth,
                          Scalar(-1),
                          actual_kc, actual_kc, // strides
                          panelOffset, panelOffset); // offsets
            }

            // unblocked triangular solve
            for (Index k=0; k<actualPanelWidth; ++k)
            {
              Index j = IsLower ? absolute_j2+actualPanelWidth-k-1 : absolute_j2+k;

              typename LhsMapper::LinearMapper r = lhs.getLinearMapper(i2,j);
              for (Index k3=0; k3<k; ++k3)
              {
                Scalar b = conj(rhs(IsLower ? j+1+k3 : absolute_j2+k3,j));
                typename LhsMapper::LinearMapper a = lhs.getLinearMapper(i2,IsLower ? j+1+k3 : absolute_j2+k3);
                for (Index i=0; i<actual_mc; ++i)
                  r(i) -= a(i) * b;
              }
              if((Mode & UnitDiag)==0)
              {
                Scalar inv_rjj = RealScalar(1)/conj(rhs(j,j));
                for (Index i=0; i<actual_mc; ++i)
                  r(i) *= inv_rjj;
              }
            }

            // pack the just computed part of lhs to A
            pack_lhs_panel(blockA, lhs.getSubMapper(i2,absolute_j2),
                           actualPanelWidth, actual_mc,
                           actual_kc, j2);
          }
        }

        if (rs>0)
          gebp_kernel(lhs.getSubMapper(i2, startPanel), blockA, geb,
                      actual_mc, actual_kc, rs, Scalar(-1),
                      -1, -1, 0, 0);
      }
    }
  }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix * matrix product functionality based on ?TRMM.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H
#define EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H

namespace Eigen {

namespace internal {

// implements LeftSide op(triangular)^-1 * general
#define EIGEN_BLAS_TRSM_L(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int Mode, bool Conjugate, int TriStorageOrder> \
struct triangular_solve_matrix<EIGTYPE,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,1> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    conjA = ((TriStorageOrder==ColMajor) && Conjugate) ? 1 : 0 \
  }; \
  static void run( \
      Index size, Index otherSize, \
      const EIGTYPE* _tri, Index triStride, \
      EIGTYPE* _other, Index otherIncr, Index otherStride, level3_blocking<EIGTYPE,EIGTYPE>& /*blocking*/) \
  { \
   EIGEN_ONLY_USED_FOR_DEBUG(otherIncr); \
   eigen_assert(otherIncr == 1); \
   BlasIndex m = convert_index<BlasIndex>(size), n = convert_index<BlasIndex>(otherSize), lda, ldb; \
   char side = 'L', uplo, diag='N', transa; \
   /* Set alpha_ */ \
   EIGTYPE alpha(1); \
   ldb = convert_index<BlasIndex>(otherStride);\
\
   const EIGTYPE *a; \
/* Set trans */ \
   transa = (TriStorageOrder==RowMajor) ? ((Conjugate) ? 'C' : 'T') : 'N'; \
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (TriStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, TriStorageOrder> MatrixTri; \
   Map<const MatrixTri, 0, OuterStride<> > tri(_tri,size,size,OuterStride<>(triStride)); \
   MatrixTri a_tmp; \
\
   if (conjA) { \
     a_tmp = tri.conjugate(); \
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _tri; \
     lda = convert_index<BlasIndex>(triStride); \
   } \
   if (IsUnitDiag) diag='U'; \
/* call ?trsm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)_other, &ldb); \
 } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRSM_L(double,   double, dtrsm)
EIGEN_BLAS_TRSM_L(dcomplex, MKL_Complex16, ztrsm)
EIGEN_BLAS_TRSM_L(float,    float,  strsm)
EIGEN_BLAS_TRSM_L(scomplex, MKL_Complex8, ctrsm)
#else
EIGEN_BLAS_TRSM_L(double,   double, dtrsm_)
EIGEN_BLAS_TRSM_L(dcomplex, double, ztrsm_)
EIGEN_BLAS_TRSM_L(float,    float,  strsm_)
EIGEN_BLAS_TRSM_L(scomplex, float,  ctrsm_)
#endif

// implements RightSide general * op(triangular)^-1
#define EIGEN_BLAS_TRSM_R(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int Mode, bool Conjugate, int TriStorageOrder> \
struct triangular_solve_matrix<EIGTYPE,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,1> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    conjA = ((TriStorageOrder==ColMajor) && Conjugate) ? 1 : 0 \
  }; \
  static void run( \
      Index size, Index otherSize, \
      const EIGTYPE* _tri, Index triStride, \
      EIGTYPE* _other, Index otherIncr, Index otherStride, level3_blocking<EIGTYPE,EIGTYPE>& /*blocking*/) \
  { \
   EIGEN_ONLY_USED_FOR_DEBUG(otherIncr); \
   eigen_assert(otherIncr == 1); \
   BlasIndex m = convert_index<BlasIndex>(otherSize), n = convert_index<BlasIndex>(size), lda, ldb; \
   char side = 'R', uplo, diag='N', transa; \
   /* Set alpha_ */ \
   EIGTYPE alpha(1); \
   ldb = convert_index<BlasIndex>(otherStride);\
\
   const EIGTYPE *a; \
/* Set trans */ \
   transa = (TriStorageOrder==RowMajor) ? ((Conjugate) ? 'C' : 'T') : 'N'; \
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (TriStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, TriStorageOrder> MatrixTri; \
   Map<const MatrixTri, 0, OuterStride<> > tri(_tri,size,size,OuterStride<>(triStride)); \
   MatrixTri a_tmp; \
\
   if (conjA) { \
     a_tmp = tri.conjugate(); \
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _tri; \
     lda = convert_index<BlasIndex>(triStride); \
   } \
   if (IsUnitDiag) diag='U'; \
/* call ?trsm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)_other, &ldb); \
   /*std::cout << "TRMS_L specialization!\n";*/ \
 } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRSM_R(double,   double, dtrsm)
EIGEN_BLAS_TRSM_R(dcomplex, MKL_Complex16, ztrsm)
EIGEN_BLAS_TRSM_R(float,    float,  strsm)
EIGEN_BLAS_TRSM_R(scomplex, MKL_Complex8,  ctrsm)
#else
EIGEN_BLAS_TRSM_R(double,   double, dtrsm_)
EIGEN_BLAS_TRSM_R(dcomplex, double, ztrsm_)
EIGEN_BLAS_TRSM_R(float,    float,  strsm_)
EIGEN_BLAS_TRSM_R(scomplex, float,  ctrsm_)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularSolverVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_SOLVER_VECTOR_H
#define EIGEN_TRIANGULAR_SOLVER_VECTOR_H

namespace Eigen {

namespace internal {

template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate, int StorageOrder>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheRight, Mode, Conjugate, StorageOrder>
{
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    triangular_solve_vector<LhsScalar,RhsScalar,Index,OnTheLeft,
        ((Mode&Upper)==Upper ? Lower : Upper) | (Mode&UnitDiag),
        Conjugate,StorageOrder==RowMajor?ColMajor:RowMajor
      >::run(size, _lhs, lhsStride, rhs);
  }
};

// forward and backward substitution, row-major, rhs is a vector
template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheLeft, Mode, Conjugate, RowMajor>
{
  enum {
    IsLower = ((Mode&Lower)==Lower)
  };
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,RowMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,size,size,OuterStride<>(lhsStride));

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;

    typename internal::conditional<
                          Conjugate,
                          const CwiseUnaryOp<typename internal::scalar_conjugate_op<LhsScalar>,LhsMap>,
                          const LhsMap&>
                        ::type cjLhs(lhs);
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    for(Index pi=IsLower ? 0 : size;
        IsLower ? pi<size : pi>0;
        IsLower ? pi+=PanelWidth : pi-=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(IsLower ? size - pi : pi, PanelWidth);

      Index r = IsLower ? pi : size - pi; // remaining size
      if (r > 0)
      {
        // let's directly call the low level product function because:
        // 1 - it is faster to compile
        // 2 - it is slightly faster at runtime
        Index startRow = IsLower ? pi : pi-actualPanelWidth;
        Index startCol = IsLower ? 0 : pi;

        general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,Conjugate,RhsScalar,RhsMapper,false>::run(
          actualPanelWidth, r,
          LhsMapper(&lhs.coeffRef(startRow,startCol), lhsStride),
          RhsMapper(rhs + startCol, 1),
          rhs + startRow, 1,
          RhsScalar(-1));
      }

      for(Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = IsLower ? pi+k : pi-k-1;
        Index s = IsLower ? pi   : i+1;
        if (k>0)
          rhs[i] -= (cjLhs.row(i).segment(s,k).transpose().cwiseProduct(Map<const Matrix<RhsScalar,Dynamic,1> >(rhs+s,k))).sum();

        if((!(Mode & UnitDiag)) && numext::not_equal_strict(rhs[i],RhsScalar(0)))
          rhs[i] /= cjLhs(i,i);
      }
    }
  }
};

// forward and backward substitution, column-major, rhs is a vector
template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheLeft, Mode, Conjugate, ColMajor>
{
  enum {
    IsLower = ((Mode&Lower)==Lower)
  };
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,ColMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,size,size,OuterStride<>(lhsStride));
    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;
    typename internal::conditional<Conjugate,
                                   const CwiseUnaryOp<typename internal::scalar_conjugate_op<LhsScalar>,LhsMap>,
                                   const LhsMap&
                                  >::type cjLhs(lhs);
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;

    for(Index pi=IsLower ? 0 : size;
        IsLower ? pi<size : pi>0;
        IsLower ? pi+=PanelWidth : pi-=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(IsLower ? size - pi : pi, PanelWidth);
      Index startBlock = IsLower ? pi : pi-actualPanelWidth;
      Index endBlock = IsLower ? pi + actualPanelWidth : 0;

      for(Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = IsLower ? pi+k : pi-k-1;
        if(numext::not_equal_strict(rhs[i],RhsScalar(0)))
        {
          if(!(Mode & UnitDiag))
            rhs[i] /= cjLhs.coeff(i,i);

          Index r = actualPanelWidth - k - 1; // remaining size
          Index s = IsLower ? i+1 : i-r;
          if (r>0)
            Map<Matrix<RhsScalar,Dynamic,1> >(rhs+s,r) -= rhs[i] * cjLhs.col(i).segment(s,r);
        }
      }
      Index r = IsLower ? size - endBlock : startBlock; // remaining size
      if (r > 0)
      {
        // let's directly call the low level product function because:
        // 1 - it is faster to compile
        // 2 - it is slightly faster at runtime
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,Conjugate,RhsScalar,RhsMapper,false>::run(
            r, actualPanelWidth,
            LhsMapper(&lhs.coeffRef(endBlock,startBlock), lhsStride),
            RhsMapper(rhs+startBlock, 1),
            rhs+endBlock, 1, RhsScalar(-1));
      }
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/BlasUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLASUTIL_H
#define EIGEN_BLASUTIL_H

// This file contains many lightweight helper classes used to
// implement and control fast level 2 and level 3 BLAS-like routines.

namespace Eigen {

namespace internal {

// forward declarations
template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs=false, bool ConjugateRhs=false>
struct gebp_kernel;

template<typename Scalar, typename Index, typename DataMapper, int nr, int StorageOrder, bool Conjugate = false, bool PanelMode=false>
struct gemm_pack_rhs;

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, int StorageOrder, bool Conjugate = false, bool PanelMode = false>
struct gemm_pack_lhs;

template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResStorageOrder, int ResInnerStride>
struct general_matrix_matrix_product;

template<typename Index,
         typename LhsScalar, typename LhsMapper, int LhsStorageOrder, bool ConjugateLhs,
         typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version=Specialized>
struct general_matrix_vector_product;

template<typename From,typename To> struct get_factor {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE To run(const From& x) { return To(x); }
};

template<typename Scalar> struct get_factor<Scalar,typename NumTraits<Scalar>::Real> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE typename NumTraits<Scalar>::Real run(const Scalar& x) { return numext::real(x); }
};


template<typename Scalar, typename Index>
class BlasVectorMapper {
  public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasVectorMapper(Scalar *data) : m_data(data) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i) const {
    return m_data[i];
  }
  template <typename Packet, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet load(Index i) const {
    return ploadt<Packet, AlignmentType>(m_data + i);
  }

  template <typename Packet>
  EIGEN_DEVICE_FUNC bool aligned(Index i) const {
    return (UIntPtr(m_data+i)%sizeof(Packet))==0;
  }

  protected:
  Scalar* m_data;
};

template<typename Scalar, typename Index, int AlignmentType, int Incr=1>
class BlasLinearMapper;

template<typename Scalar, typename Index, int AlignmentType>
class BlasLinearMapper<Scalar,Index,AlignmentType>
{
public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasLinearMapper(Scalar *data, Index incr=1)
    : m_data(data)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(incr);
    eigen_assert(incr==1);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void prefetch(int i) const {
    internal::prefetch(&operator()(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar& operator()(Index i) const {
    return m_data[i];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i) const {
    return ploadt<PacketType, AlignmentType>(m_data + i);
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketType &p) const {
    pstoret<Scalar, PacketType, AlignmentType>(m_data + i, p);
  }

protected:
  Scalar *m_data;
};

// Lightweight helper class to access matrix coefficients.
template<typename Scalar, typename Index, int StorageOrder, int AlignmentType = Unaligned, int Incr = 1>
class blas_data_mapper;

// TMP to help PacketBlock store implementation.
// There's currently no known use case for PacketBlock load.
// The default implementation assumes ColMajor order.
// It always store each packet sequentially one `stride` apart.
template<typename Index, typename Scalar, typename Packet, int n, int idx, int StorageOrder>
struct PacketBlockManagement
{
  PacketBlockManagement<Index, Scalar, Packet, n, idx - 1, StorageOrder> pbm;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    pbm.store(to, stride, i, j, block);
    pstoreu<Scalar>(to + i + (j + idx)*stride, block.packet[idx]);
  }
};

// PacketBlockManagement specialization to take care of RowMajor order without ifs.
template<typename Index, typename Scalar, typename Packet, int n, int idx>
struct PacketBlockManagement<Index, Scalar, Packet, n, idx, RowMajor>
{
  PacketBlockManagement<Index, Scalar, Packet, n, idx - 1, RowMajor> pbm;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    pbm.store(to, stride, i, j, block);
    pstoreu<Scalar>(to + j + (i + idx)*stride, block.packet[idx]);
  }
};

template<typename Index, typename Scalar, typename Packet, int n, int StorageOrder>
struct PacketBlockManagement<Index, Scalar, Packet, n, -1, StorageOrder>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    EIGEN_UNUSED_VARIABLE(to);
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(block);
  }
};

template<typename Index, typename Scalar, typename Packet, int n>
struct PacketBlockManagement<Index, Scalar, Packet, n, -1, RowMajor>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    EIGEN_UNUSED_VARIABLE(to);
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(block);
  }
};

template<typename Scalar, typename Index, int StorageOrder, int AlignmentType>
class blas_data_mapper<Scalar,Index,StorageOrder,AlignmentType,1>
{
public:
  typedef BlasLinearMapper<Scalar, Index, AlignmentType> LinearMapper;
  typedef BlasVectorMapper<Scalar, Index> VectorMapper;

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE blas_data_mapper(Scalar* data, Index stride, Index incr=1)
   : m_data(data), m_stride(stride)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(incr);
    eigen_assert(incr==1);
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType>
  getSubMapper(Index i, Index j) const {
    return blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType>(&operator()(i, j), m_stride);
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    return LinearMapper(&operator()(i, j));
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE VectorMapper getVectorMapper(Index i, Index j) const {
    return VectorMapper(&operator()(i, j));
  }


  EIGEN_DEVICE_FUNC
  EIGEN_ALWAYS_INLINE Scalar& operator()(Index i, Index j) const {
    return m_data[StorageOrder==RowMajor ? j + i*m_stride : i + j*m_stride];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i, Index j) const {
    return ploadt<PacketType, AlignmentType>(&operator()(i, j));
  }

  template <typename PacketT, int AlignmentT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i, Index j) const {
    return ploadt<PacketT, AlignmentT>(&operator()(i, j));
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void scatterPacket(Index i, Index j, const SubPacket &p) const {
    pscatter<Scalar, SubPacket>(&operator()(i, j), p, m_stride);
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE SubPacket gatherPacket(Index i, Index j) const {
    return pgather<Scalar, SubPacket>(&operator()(i, j), m_stride);
  }

  EIGEN_DEVICE_FUNC const Index stride() const { return m_stride; }
  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_data; }

  EIGEN_DEVICE_FUNC Index firstAligned(Index size) const {
    if (UIntPtr(m_data)%sizeof(Scalar)) {
      return -1;
    }
    return internal::first_default_aligned(m_data, size);
  }

  template<typename SubPacket, int n>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacketBlock(Index i, Index j, const PacketBlock<SubPacket, n> &block) const {
    PacketBlockManagement<Index, Scalar, SubPacket, n, n-1, StorageOrder> pbm;
    pbm.store(m_data, m_stride, i, j, block);
  }
protected:
  Scalar* EIGEN_RESTRICT m_data;
  const Index m_stride;
};

// Implementation of non-natural increment (i.e. inner-stride != 1)
// The exposed API is not complete yet compared to the Incr==1 case
// because some features makes less sense in this case.
template<typename Scalar, typename Index, int AlignmentType, int Incr>
class BlasLinearMapper
{
public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasLinearMapper(Scalar *data,Index incr) : m_data(data), m_incr(incr) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void prefetch(int i) const {
    internal::prefetch(&operator()(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar& operator()(Index i) const {
    return m_data[i*m_incr.value()];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i) const {
    return pgather<Scalar,PacketType>(m_data + i*m_incr.value(), m_incr.value());
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketType &p) const {
    pscatter<Scalar, PacketType>(m_data + i*m_incr.value(), p, m_incr.value());
  }

protected:
  Scalar *m_data;
  const internal::variable_if_dynamic<Index,Incr> m_incr;
};

template<typename Scalar, typename Index, int StorageOrder, int AlignmentType,int Incr>
class blas_data_mapper
{
public:
  typedef BlasLinearMapper<Scalar, Index, AlignmentType,Incr> LinearMapper;

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE blas_data_mapper(Scalar* data, Index stride, Index incr) : m_data(data), m_stride(stride), m_incr(incr) {}

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE blas_data_mapper
  getSubMapper(Index i, Index j) const {
    return blas_data_mapper(&operator()(i, j), m_stride, m_incr.value());
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    return LinearMapper(&operator()(i, j), m_incr.value());
  }

  EIGEN_DEVICE_FUNC
  EIGEN_ALWAYS_INLINE Scalar& operator()(Index i, Index j) const {
    return m_data[StorageOrder==RowMajor ? j*m_incr.value() + i*m_stride : i*m_incr.value() + j*m_stride];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i, Index j) const {
    return pgather<Scalar,PacketType>(&operator()(i, j),m_incr.value());
  }

  template <typename PacketT, int AlignmentT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i, Index j) const {
    return pgather<Scalar,PacketT>(&operator()(i, j),m_incr.value());
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void scatterPacket(Index i, Index j, const SubPacket &p) const {
    pscatter<Scalar, SubPacket>(&operator()(i, j), p, m_stride);
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE SubPacket gatherPacket(Index i, Index j) const {
    return pgather<Scalar, SubPacket>(&operator()(i, j), m_stride);
  }

  // storePacketBlock_helper defines a way to access values inside the PacketBlock, this is essentially required by the Complex types.
  template<typename SubPacket, typename ScalarT, int n, int idx>
  struct storePacketBlock_helper
  {
    storePacketBlock_helper<SubPacket, ScalarT, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup, i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        ScalarT *v = &sup->operator()(i+l, j+idx);
        *v = block.packet[idx][l];
      }
    }
  };

  template<typename SubPacket, int n, int idx>
  struct storePacketBlock_helper<SubPacket, std::complex<float>, n, idx>
  {
    storePacketBlock_helper<SubPacket, std::complex<float>, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup,i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        std::complex<float> *v = &sup->operator()(i+l, j+idx);
        v->real(block.packet[idx].v[2*l+0]);
        v->imag(block.packet[idx].v[2*l+1]);
      }
    }
  };

  template<typename SubPacket, int n, int idx>
  struct storePacketBlock_helper<SubPacket, std::complex<double>, n, idx>
  {
    storePacketBlock_helper<SubPacket, std::complex<double>, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup,i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        std::complex<double> *v = &sup->operator()(i+l, j+idx);
        v->real(block.packet[idx].v[2*l+0]);
        v->imag(block.packet[idx].v[2*l+1]);
      }
    }
  };

  template<typename SubPacket, typename ScalarT, int n>
  struct storePacketBlock_helper<SubPacket, ScalarT, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };

  template<typename SubPacket, int n>
  struct storePacketBlock_helper<SubPacket, std::complex<float>, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };

  template<typename SubPacket, int n>
  struct storePacketBlock_helper<SubPacket, std::complex<double>, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };
  // This function stores a PacketBlock on m_data, this approach is really quite slow compare to Incr=1 and should be avoided when possible.
  template<typename SubPacket, int n>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacketBlock(Index i, Index j, const PacketBlock<SubPacket, n>&block) const {
    storePacketBlock_helper<SubPacket, Scalar, n, n-1> spb;
    spb.store(this, i,j,block);
  }
protected:
  Scalar* EIGEN_RESTRICT m_data;
  const Index m_stride;
  const internal::variable_if_dynamic<Index,Incr> m_incr;
};

// lightweight helper class to access matrix coefficients (const version)
template<typename Scalar, typename Index, int StorageOrder>
class const_blas_data_mapper : public blas_data_mapper<const Scalar, Index, StorageOrder> {
  public:
  EIGEN_ALWAYS_INLINE const_blas_data_mapper(const Scalar *data, Index stride) : blas_data_mapper<const Scalar, Index, StorageOrder>(data, stride) {}

  EIGEN_ALWAYS_INLINE const_blas_data_mapper<Scalar, Index, StorageOrder> getSubMapper(Index i, Index j) const {
    return const_blas_data_mapper<Scalar, Index, StorageOrder>(&(this->operator()(i, j)), this->m_stride);
  }
};


/* Helper class to analyze the factors of a Product expression.
 * In particular it allows to pop out operator-, scalar multiples,
 * and conjugate */
template<typename XprType> struct blas_traits
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef const XprType& ExtractType;
  typedef XprType _ExtractType;
  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    IsTransposed = false,
    NeedToConjugate = false,
    HasUsableDirectAccess = (    (int(XprType::Flags)&DirectAccessBit)
                              && (   bool(XprType::IsVectorAtCompileTime)
                                  || int(inner_stride_at_compile_time<XprType>::ret) == 1)
                             ) ?  1 : 0,
    HasScalarFactor = false
  };
  typedef typename conditional<bool(HasUsableDirectAccess),
    ExtractType,
    typename _ExtractType::PlainObject
    >::type DirectLinearAccessType;
  static inline EIGEN_DEVICE_FUNC ExtractType extract(const XprType& x) { return x; }
  static inline EIGEN_DEVICE_FUNC const Scalar extractScalarFactor(const XprType&) { return Scalar(1); }
};

// pop conjugate
template<typename Scalar, typename NestedXpr>
struct blas_traits<CwiseUnaryOp<scalar_conjugate_op<Scalar>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseUnaryOp<scalar_conjugate_op<Scalar>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;

  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    NeedToConjugate = Base::NeedToConjugate ? 0 : IsComplex
  };
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.nestedExpression()); }
  static inline Scalar extractScalarFactor(const XprType& x) { return conj(Base::extractScalarFactor(x.nestedExpression())); }
};

// pop scalar multiple
template<typename Scalar, typename NestedXpr, typename Plain>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline EIGEN_DEVICE_FUNC ExtractType extract(const XprType& x) { return Base::extract(x.rhs()); }
  static inline EIGEN_DEVICE_FUNC Scalar extractScalarFactor(const XprType& x)
  { return x.lhs().functor().m_other * Base::extractScalarFactor(x.rhs()); }
};
template<typename Scalar, typename NestedXpr, typename Plain>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, NestedXpr, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain> > >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseBinaryOp<scalar_product_op<Scalar>, NestedXpr, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain> > XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.lhs()); }
  static inline Scalar extractScalarFactor(const XprType& x)
  { return Base::extractScalarFactor(x.lhs()) * x.rhs().functor().m_other; }
};
template<typename Scalar, typename Plain1, typename Plain2>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain1>,
                                                            const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain2> > >
 : blas_traits<CwiseNullaryOp<scalar_constant_op<Scalar>,Plain1> >
{};

// pop opposite
template<typename Scalar, typename NestedXpr>
struct blas_traits<CwiseUnaryOp<scalar_opposite_op<Scalar>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseUnaryOp<scalar_opposite_op<Scalar>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.nestedExpression()); }
  static inline Scalar extractScalarFactor(const XprType& x)
  { return - Base::extractScalarFactor(x.nestedExpression()); }
};

// pop/push transpose
template<typename NestedXpr>
struct blas_traits<Transpose<NestedXpr> >
 : blas_traits<NestedXpr>
{
  typedef typename NestedXpr::Scalar Scalar;
  typedef blas_traits<NestedXpr> Base;
  typedef Transpose<NestedXpr> XprType;
  typedef Transpose<const typename Base::_ExtractType>  ExtractType; // const to get rid of a compile error; anyway blas traits are only used on the RHS
  typedef Transpose<const typename Base::_ExtractType> _ExtractType;
  typedef typename conditional<bool(Base::HasUsableDirectAccess),
    ExtractType,
    typename ExtractType::PlainObject
    >::type DirectLinearAccessType;
  enum {
    IsTransposed = Base::IsTransposed ? 0 : 1
  };
  static inline ExtractType extract(const XprType& x) { return ExtractType(Base::extract(x.nestedExpression())); }
  static inline Scalar extractScalarFactor(const XprType& x) { return Base::extractScalarFactor(x.nestedExpression()); }
};

template<typename T>
struct blas_traits<const T>
     : blas_traits<T>
{};

template<typename T, bool HasUsableDirectAccess=blas_traits<T>::HasUsableDirectAccess>
struct extract_data_selector {
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static const typename T::Scalar* run(const T& m)
  {
    return blas_traits<T>::extract(m).data();
  }
};

template<typename T>
struct extract_data_selector<T,false> {
  static typename T::Scalar* run(const T&) { return 0; }
};

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename T::Scalar* extract_data(const T& m)
{
  return extract_data_selector<T>::run(m);
}

/**
 * \c combine_scalar_factors extracts and multiplies factors from GEMM and GEMV products.
 * There is a specialization for booleans
 */
template<typename ResScalar, typename Lhs, typename Rhs>
struct combine_scalar_factors_impl
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static ResScalar run(const Lhs& lhs, const Rhs& rhs)
  {
    return blas_traits<Lhs>::extractScalarFactor(lhs) * blas_traits<Rhs>::extractScalarFactor(rhs);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static ResScalar run(const ResScalar& alpha, const Lhs& lhs, const Rhs& rhs)
  {
    return alpha * blas_traits<Lhs>::extractScalarFactor(lhs) * blas_traits<Rhs>::extractScalarFactor(rhs);
  }
};
template<typename Lhs, typename Rhs>
struct combine_scalar_factors_impl<bool, Lhs, Rhs>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static bool run(const Lhs& lhs, const Rhs& rhs)
  {
    return blas_traits<Lhs>::extractScalarFactor(lhs) && blas_traits<Rhs>::extractScalarFactor(rhs);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static bool run(const bool& alpha, const Lhs& lhs, const Rhs& rhs)
  {
    return alpha && blas_traits<Lhs>::extractScalarFactor(lhs) && blas_traits<Rhs>::extractScalarFactor(rhs);
  }
};

template<typename ResScalar, typename Lhs, typename Rhs>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ResScalar combine_scalar_factors(const ResScalar& alpha, const Lhs& lhs, const Rhs& rhs)
{
  return combine_scalar_factors_impl<ResScalar,Lhs,Rhs>::run(alpha, lhs, rhs);
}
template<typename ResScalar, typename Lhs, typename Rhs>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ResScalar combine_scalar_factors(const Lhs& lhs, const Rhs& rhs)
{
  return combine_scalar_factors_impl<ResScalar,Lhs,Rhs>::run(lhs, rhs);
}


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLASUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/ConfigureVectorization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2018 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONFIGURE_VECTORIZATION_H
#define EIGEN_CONFIGURE_VECTORIZATION_H

//------------------------------------------------------------------------------------------
// Static and dynamic alignment control
//
// The main purpose of this section is to define EIGEN_MAX_ALIGN_BYTES and EIGEN_MAX_STATIC_ALIGN_BYTES
// as the maximal boundary in bytes on which dynamically and statically allocated data may be alignment respectively.
// The values of EIGEN_MAX_ALIGN_BYTES and EIGEN_MAX_STATIC_ALIGN_BYTES can be specified by the user. If not,
// a default value is automatically computed based on architecture, compiler, and OS.
//
// This section also defines macros EIGEN_ALIGN_TO_BOUNDARY(N) and the shortcuts EIGEN_ALIGN{8,16,32,_MAX}
// to be used to declare statically aligned buffers.
//------------------------------------------------------------------------------------------


/* EIGEN_ALIGN_TO_BOUNDARY(n) forces data to be n-byte aligned. This is used to satisfy SIMD requirements.
 * However, we do that EVEN if vectorization (EIGEN_VECTORIZE) is disabled,
 * so that vectorization doesn't affect binary compatibility.
 *
 * If we made alignment depend on whether or not EIGEN_VECTORIZE is defined, it would be impossible to link
 * vectorized and non-vectorized code.
 * 
 * FIXME: this code can be cleaned up once we switch to proper C++11 only.
 */
#if (defined EIGEN_CUDACC)
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __align__(n)
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_HAS_ALIGNAS
  #define EIGEN_ALIGN_TO_BOUNDARY(n) alignas(n)
  #define EIGEN_ALIGNOF(x) alignof(x)
#elif EIGEN_COMP_GNUC || EIGEN_COMP_PGI || EIGEN_COMP_IBM || EIGEN_COMP_ARM
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __attribute__((aligned(n)))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_COMP_MSVC
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __declspec(align(n))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_COMP_SUNCC
  // FIXME not sure about this one:
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __attribute__((aligned(n)))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#else
  #error Please tell me what is the equivalent of alignas(n) and alignof(x) for your compiler
#endif

// If the user explicitly disable vectorization, then we also disable alignment
#if defined(EIGEN_DONT_VECTORIZE)
  #if defined(EIGEN_GPUCC)
    // GPU code is always vectorized and requires memory alignment for
    // statically allocated buffers.
    #define EIGEN_IDEAL_MAX_ALIGN_BYTES 16
  #else
    #define EIGEN_IDEAL_MAX_ALIGN_BYTES 0
  #endif
#elif defined(__AVX512F__)
  // 64 bytes static alignment is preferred only if really required
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 64
#elif defined(__AVX__)
  // 32 bytes static alignment is preferred only if really required
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 32
#else
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 16
#endif


// EIGEN_MIN_ALIGN_BYTES defines the minimal value for which the notion of explicit alignment makes sense
#define EIGEN_MIN_ALIGN_BYTES 16

// Defined the boundary (in bytes) on which the data needs to be aligned. Note
// that unless EIGEN_ALIGN is defined and not equal to 0, the data may not be
// aligned at all regardless of the value of this #define.

#if (defined(EIGEN_DONT_ALIGN_STATICALLY) || defined(EIGEN_DONT_ALIGN))  && defined(EIGEN_MAX_STATIC_ALIGN_BYTES) && EIGEN_MAX_STATIC_ALIGN_BYTES>0
#error EIGEN_MAX_STATIC_ALIGN_BYTES and EIGEN_DONT_ALIGN[_STATICALLY] are both defined with EIGEN_MAX_STATIC_ALIGN_BYTES!=0. Use EIGEN_MAX_STATIC_ALIGN_BYTES=0 as a synonym of EIGEN_DONT_ALIGN_STATICALLY.
#endif

// EIGEN_DONT_ALIGN_STATICALLY and EIGEN_DONT_ALIGN are deprecated
// They imply EIGEN_MAX_STATIC_ALIGN_BYTES=0
#if defined(EIGEN_DONT_ALIGN_STATICALLY) || defined(EIGEN_DONT_ALIGN)
  #ifdef EIGEN_MAX_STATIC_ALIGN_BYTES
    #undef EIGEN_MAX_STATIC_ALIGN_BYTES
  #endif
  #define EIGEN_MAX_STATIC_ALIGN_BYTES 0
#endif

#ifndef EIGEN_MAX_STATIC_ALIGN_BYTES

  // Try to automatically guess what is the best default value for EIGEN_MAX_STATIC_ALIGN_BYTES

  // 16 byte alignment is only useful for vectorization. Since it affects the ABI, we need to enable
  // 16 byte alignment on all platforms where vectorization might be enabled. In theory we could always
  // enable alignment, but it can be a cause of problems on some platforms, so we just disable it in
  // certain common platform (compiler+architecture combinations) to avoid these problems.
  // Only static alignment is really problematic (relies on nonstandard compiler extensions),
  // try to keep heap alignment even when we have to disable static alignment.
  #if EIGEN_COMP_GNUC && !(EIGEN_ARCH_i386_OR_x86_64 || EIGEN_ARCH_ARM_OR_ARM64 || EIGEN_ARCH_PPC || EIGEN_ARCH_IA64 || EIGEN_ARCH_MIPS)
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 1
  #elif EIGEN_ARCH_ARM_OR_ARM64 && EIGEN_COMP_GNUC_STRICT && EIGEN_GNUC_AT_MOST(4, 6)
  // Old versions of GCC on ARM, at least 4.4, were once seen to have buggy static alignment support.
  // Not sure which version fixed it, hopefully it doesn't affect 4.7, which is still somewhat in use.
  // 4.8 and newer seem definitely unaffected.
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 1
  #else
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 0
  #endif

  // static alignment is completely disabled with GCC 3, Sun Studio, and QCC/QNX
  #if !EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT \
  && !EIGEN_GCC3_OR_OLDER \
  && !EIGEN_COMP_SUNCC \
  && !EIGEN_OS_QNX
    #define EIGEN_ARCH_WANTS_STACK_ALIGNMENT 1
  #else
    #define EIGEN_ARCH_WANTS_STACK_ALIGNMENT 0
  #endif

  #if EIGEN_ARCH_WANTS_STACK_ALIGNMENT
    #define EIGEN_MAX_STATIC_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
  #else
    #define EIGEN_MAX_STATIC_ALIGN_BYTES 0
  #endif

#endif

// If EIGEN_MAX_ALIGN_BYTES is defined, then it is considered as an upper bound for EIGEN_MAX_STATIC_ALIGN_BYTES
#if defined(EIGEN_MAX_ALIGN_BYTES) && EIGEN_MAX_ALIGN_BYTES<EIGEN_MAX_STATIC_ALIGN_BYTES
#undef EIGEN_MAX_STATIC_ALIGN_BYTES
#define EIGEN_MAX_STATIC_ALIGN_BYTES EIGEN_MAX_ALIGN_BYTES
#endif

#if EIGEN_MAX_STATIC_ALIGN_BYTES==0 && !defined(EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT)
  #define EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT
#endif

// At this stage, EIGEN_MAX_STATIC_ALIGN_BYTES>0 is the true test whether we want to align arrays on the stack or not.
// It takes into account both the user choice to explicitly enable/disable alignment (by setting EIGEN_MAX_STATIC_ALIGN_BYTES)
// and the architecture config (EIGEN_ARCH_WANTS_STACK_ALIGNMENT).
// Henceforth, only EIGEN_MAX_STATIC_ALIGN_BYTES should be used.


// Shortcuts to EIGEN_ALIGN_TO_BOUNDARY
#define EIGEN_ALIGN8  EIGEN_ALIGN_TO_BOUNDARY(8)
#define EIGEN_ALIGN16 EIGEN_ALIGN_TO_BOUNDARY(16)
#define EIGEN_ALIGN32 EIGEN_ALIGN_TO_BOUNDARY(32)
#define EIGEN_ALIGN64 EIGEN_ALIGN_TO_BOUNDARY(64)
#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
#define EIGEN_ALIGN_MAX EIGEN_ALIGN_TO_BOUNDARY(EIGEN_MAX_STATIC_ALIGN_BYTES)
#else
#define EIGEN_ALIGN_MAX
#endif


// Dynamic alignment control

#if defined(EIGEN_DONT_ALIGN) && defined(EIGEN_MAX_ALIGN_BYTES) && EIGEN_MAX_ALIGN_BYTES>0
#error EIGEN_MAX_ALIGN_BYTES and EIGEN_DONT_ALIGN are both defined with EIGEN_MAX_ALIGN_BYTES!=0. Use EIGEN_MAX_ALIGN_BYTES=0 as a synonym of EIGEN_DONT_ALIGN.
#endif

#ifdef EIGEN_DONT_ALIGN
  #ifdef EIGEN_MAX_ALIGN_BYTES
    #undef EIGEN_MAX_ALIGN_BYTES
  #endif
  #define EIGEN_MAX_ALIGN_BYTES 0
#elif !defined(EIGEN_MAX_ALIGN_BYTES)
  #define EIGEN_MAX_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
#endif

#if EIGEN_IDEAL_MAX_ALIGN_BYTES > EIGEN_MAX_ALIGN_BYTES
#define EIGEN_DEFAULT_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
#else
#define EIGEN_DEFAULT_ALIGN_BYTES EIGEN_MAX_ALIGN_BYTES
#endif


#ifndef EIGEN_UNALIGNED_VECTORIZE
#define EIGEN_UNALIGNED_VECTORIZE 1
#endif

//----------------------------------------------------------------------

// if alignment is disabled, then disable vectorization. Note: EIGEN_MAX_ALIGN_BYTES is the proper check, it takes into
// account both the user's will (EIGEN_MAX_ALIGN_BYTES,EIGEN_DONT_ALIGN) and our own platform checks
#if EIGEN_MAX_ALIGN_BYTES==0
  #ifndef EIGEN_DONT_VECTORIZE
    #define EIGEN_DONT_VECTORIZE
  #endif
#endif


// The following (except #include <malloc.h> and _M_IX86_FP ??) can likely be
// removed as gcc 4.1 and msvc 2008 are not supported anyways.
#if EIGEN_COMP_MSVC
  #include <malloc.h> // for _aligned_malloc -- need it regardless of whether vectorization is enabled
  #if (EIGEN_COMP_MSVC >= 1500) // 2008 or later
    // a user reported that in 64-bit mode, MSVC doesn't care to define _M_IX86_FP.
    #if (defined(_M_IX86_FP) && (_M_IX86_FP >= 2)) || EIGEN_ARCH_x86_64
      #define EIGEN_SSE2_ON_MSVC_2008_OR_LATER
    #endif
  #endif
#else
  #if (defined __SSE2__) && ( (!EIGEN_COMP_GNUC) || EIGEN_COMP_ICC || EIGEN_GNUC_AT_LEAST(4,2) )
    #define EIGEN_SSE2_ON_NON_MSVC_BUT_NOT_OLD_GCC
  #endif
#endif

#if !(defined(EIGEN_DONT_VECTORIZE) || defined(EIGEN_GPUCC))

  #if defined (EIGEN_SSE2_ON_NON_MSVC_BUT_NOT_OLD_GCC) || defined(EIGEN_SSE2_ON_MSVC_2008_OR_LATER)

    // Defines symbols for compile-time detection of which instructions are
    // used.
    // EIGEN_VECTORIZE_YY is defined if and only if the instruction set YY is used
    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_SSE
    #define EIGEN_VECTORIZE_SSE2

    // Detect sse3/ssse3/sse4:
    // gcc and icc defines __SSE3__, ...
    // there is no way to know about this on msvc. You can define EIGEN_VECTORIZE_SSE* if you
    // want to force the use of those instructions with msvc.
    #ifdef __SSE3__
      #define EIGEN_VECTORIZE_SSE3
    #endif
    #ifdef __SSSE3__
      #define EIGEN_VECTORIZE_SSSE3
    #endif
    #ifdef __SSE4_1__
      #define EIGEN_VECTORIZE_SSE4_1
    #endif
    #ifdef __SSE4_2__
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #ifdef __AVX__
      #ifndef EIGEN_USE_SYCL 
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #ifdef __AVX2__
      #ifndef EIGEN_USE_SYCL 
        #define EIGEN_VECTORIZE_AVX2
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #if defined(__FMA__) || (EIGEN_COMP_MSVC && defined(__AVX2__))
      // MSVC does not expose a switch dedicated for FMA
      // For MSVC, AVX2 => FMA
      #define EIGEN_VECTORIZE_FMA
    #endif
    #if defined(__AVX512F__)
      #ifndef EIGEN_VECTORIZE_FMA
      #if EIGEN_COMP_GNUC
      #error Please add -mfma to your compiler flags: compiling with -mavx512f alone without SSE/AVX FMA is not supported (bug 1638).
      #else
      #error Please enable FMA in your compiler flags (e.g. -mfma): compiling with AVX512 alone without SSE/AVX FMA is not supported (bug 1638).
      #endif
      #endif
      #ifndef EIGEN_USE_SYCL
        #define EIGEN_VECTORIZE_AVX512
        #define EIGEN_VECTORIZE_AVX2
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_FMA
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
      #ifndef EIGEN_USE_SYCL
        #ifdef __AVX512DQ__
          #define EIGEN_VECTORIZE_AVX512DQ
        #endif
        #ifdef __AVX512ER__
          #define EIGEN_VECTORIZE_AVX512ER
        #endif
        #ifdef __AVX512BF16__
          #define EIGEN_VECTORIZE_AVX512BF16
        #endif
      #endif
    #endif

    // Disable AVX support on broken xcode versions
    #if defined(__apple_build_version__) && (__apple_build_version__ == 11000033 ) && ( __MAC_OS_X_VERSION_MIN_REQUIRED == 101500 )
      // A nasty bug in the clang compiler shipped with xcode in a common compilation situation
      // when XCode 11.0 and Mac deployment target macOS 10.15 is https://trac.macports.org/ticket/58776#no1
      #ifdef EIGEN_VECTORIZE_AVX
        #undef EIGEN_VECTORIZE_AVX
        #warning "Disabling AVX support: clang compiler shipped with XCode 11.[012] generates broken assembly with -macosx-version-min=10.15 and AVX enabled. "
        #ifdef EIGEN_VECTORIZE_AVX2
          #undef EIGEN_VECTORIZE_AVX2
        #endif
        #ifdef EIGEN_VECTORIZE_FMA
          #undef EIGEN_VECTORIZE_FMA
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512
          #undef EIGEN_VECTORIZE_AVX512
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512DQ
          #undef EIGEN_VECTORIZE_AVX512DQ
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512ER
          #undef EIGEN_VECTORIZE_AVX512ER
        #endif
      #endif
      // NOTE: Confirmed test failures in XCode 11.0, and XCode 11.2 with  -macosx-version-min=10.15 and AVX
      // NOTE using -macosx-version-min=10.15 with Xcode 11.0 results in runtime segmentation faults in many tests, 11.2 produce core dumps in 3 tests
      // NOTE using -macosx-version-min=10.14 produces functioning and passing tests in all cases
      // NOTE __clang_version__ "11.0.0 (clang-1100.0.33.8)"  XCode 11.0 <- Produces many segfault and core dumping tests
      //                                                                    with  -macosx-version-min=10.15 and AVX
      // NOTE __clang_version__ "11.0.0 (clang-1100.0.33.12)" XCode 11.2 <- Produces 3 core dumping tests with  
      //                                                                    -macosx-version-min=10.15 and AVX
    #endif

    // include files

    // This extern "C" works around a MINGW-w64 compilation issue
    // https://sourceforge.net/tracker/index.php?func=detail&aid=3018394&group_id=202880&atid=983354
    // In essence, intrin.h is included by windows.h and also declares intrinsics (just as emmintrin.h etc. below do).
    // However, intrin.h uses an extern "C" declaration, and g++ thus complains of duplicate declarations
    // with conflicting linkage.  The linkage for intrinsics doesn't matter, but at that stage the compiler doesn't know;
    // so, to avoid compile errors when windows.h is included after Eigen/Core, ensure intrinsics are extern "C" here too.
    // notice that since these are C headers, the extern "C" is theoretically needed anyways.
    extern "C" {
      // In theory we should only include immintrin.h and not the other *mmintrin.h header files directly.
      // Doing so triggers some issues with ICC. However old gcc versions seems to not have this file, thus:
      #if EIGEN_COMP_ICC >= 1110
        #include <immintrin.h>
      #else
        #include <mmintrin.h>
        #include <emmintrin.h>
        #include <xmmintrin.h>
        #ifdef  EIGEN_VECTORIZE_SSE3
        #include <pmmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSSE3
        #include <tmmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSE4_1
        #include <smmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSE4_2
        #include <nmmintrin.h>
        #endif
        #if defined(EIGEN_VECTORIZE_AVX) || defined(EIGEN_VECTORIZE_AVX512)
        #include <immintrin.h>
        #endif
      #endif
    } // end extern "C"

  #elif defined __VSX__

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_VSX
    #include <altivec.h>
    // We need to #undef all these ugly tokens defined in <altivec.h>
    // => use __vector instead of vector
    #undef bool
    #undef vector
    #undef pixel

  #elif defined __ALTIVEC__

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_ALTIVEC
    #include <altivec.h>
    // We need to #undef all these ugly tokens defined in <altivec.h>
    // => use __vector instead of vector
    #undef bool
    #undef vector
    #undef pixel

  #elif ((defined  __ARM_NEON) || (defined __ARM_NEON__)) && !(defined EIGEN_ARM64_USE_SVE)

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_NEON
    #include <arm_neon.h>

  // We currently require SVE to be enabled explicitly via EIGEN_ARM64_USE_SVE and
  // will not select the backend automatically
  #elif (defined __ARM_FEATURE_SVE) && (defined EIGEN_ARM64_USE_SVE)

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_SVE
    #include <arm_sve.h>

    // Since we depend on knowing SVE vector lengths at compile-time, we need
    // to ensure a fixed lengths is set
    #if defined __ARM_FEATURE_SVE_BITS
      #define EIGEN_ARM64_SVE_VL __ARM_FEATURE_SVE_BITS
    #else
#error "Eigen requires a fixed SVE lector length but EIGEN_ARM64_SVE_VL is not set."
#endif

#elif (defined __s390x__ && defined __VEC__)

#define EIGEN_VECTORIZE
#define EIGEN_VECTORIZE_ZVECTOR
#include <vecintrin.h>

#elif defined __mips_msa

// Limit MSA optimizations to little-endian CPUs for now.
// TODO: Perhaps, eventually support MSA optimizations on big-endian CPUs?
#if defined(__BYTE_ORDER__) && (__BYTE_ORDER__ == __ORDER_LITTLE_ENDIAN__)
#if defined(__LP64__)
#define EIGEN_MIPS_64
#else
#define EIGEN_MIPS_32
#endif
#define EIGEN_VECTORIZE
#define EIGEN_VECTORIZE_MSA
#include <msa.h>
#endif

#endif
#endif

// Following the Arm ACLE arm_neon.h should also include arm_fp16.h but not all
// compilers seem to follow this. We therefore include it explicitly.
// See also: https://bugs.llvm.org/show_bug.cgi?id=47955
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  #include <arm_fp16.h>
#endif

#if defined(__F16C__) && (!defined(EIGEN_GPUCC) && (!defined(EIGEN_COMP_CLANG) || EIGEN_COMP_CLANG>=380))
  // We can use the optimized fp16 to float and float to fp16 conversion routines
  #define EIGEN_HAS_FP16_C

  #if defined(EIGEN_COMP_CLANG)
    // Workaround for clang: The FP16C intrinsics for clang are included by
    // immintrin.h, as opposed to emmintrin.h as suggested by Intel:
    // https://software.intel.com/sites/landingpage/IntrinsicsGuide/#othertechs=FP16C&expand=1711
    #include <immintrin.h>
  #endif
#endif

#if defined EIGEN_CUDACC
  #define EIGEN_VECTORIZE_GPU
  #include <vector_types.h>
  #if EIGEN_CUDA_SDK_VER >= 70500
    #define EIGEN_HAS_CUDA_FP16
  #endif
#endif

#if defined(EIGEN_HAS_CUDA_FP16)
  #include <cuda_runtime_api.h>
  #include <cuda_fp16.h>
#endif

#if defined(EIGEN_HIPCC)
  #define EIGEN_VECTORIZE_GPU
  #include <hip/hip_vector_types.h>
  #define EIGEN_HAS_HIP_FP16
  #include <hip/hip_fp16.h>
#endif


/** \brief Namespace containing all symbols from the %Eigen library. */
namespace Eigen {

inline static const char *SimdInstructionSetsInUse(void) {
#if defined(EIGEN_VECTORIZE_AVX512)
  return "AVX512, FMA, AVX2, AVX, SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_AVX)
  return "AVX SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_SSE4_2)
  return "SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_SSE4_1)
  return "SSE, SSE2, SSE3, SSSE3, SSE4.1";
#elif defined(EIGEN_VECTORIZE_SSSE3)
  return "SSE, SSE2, SSE3, SSSE3";
#elif defined(EIGEN_VECTORIZE_SSE3)
  return "SSE, SSE2, SSE3";
#elif defined(EIGEN_VECTORIZE_SSE2)
  return "SSE, SSE2";
#elif defined(EIGEN_VECTORIZE_ALTIVEC)
  return "AltiVec";
#elif defined(EIGEN_VECTORIZE_VSX)
  return "VSX";
#elif defined(EIGEN_VECTORIZE_NEON)
  return "ARM NEON";
#elif defined(EIGEN_VECTORIZE_SVE)
  return "ARM SVE";
#elif defined(EIGEN_VECTORIZE_ZVECTOR)
  return "S390X ZVECTOR";
#elif defined(EIGEN_VECTORIZE_MSA)
  return "MIPS MSA";
#else
  return "None";
#endif
}

} // end namespace Eigen


#endif // EIGEN_CONFIGURE_VECTORIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/Constants.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONSTANTS_H
#define EIGEN_CONSTANTS_H

namespace Eigen {

/** This value means that a positive quantity (e.g., a size) is not known at compile-time, and that instead the value is
  * stored in some runtime variable.
  *
  * Changing the value of Dynamic breaks the ABI, as Dynamic is often used as a template parameter for Matrix.
  */
const int Dynamic = -1;

/** This value means that a signed quantity (e.g., a signed index) is not known at compile-time, and that instead its value
  * has to be specified at runtime.
  */
const int DynamicIndex = 0xffffff;

/** This value means that the increment to go from one value to another in a sequence is not constant for each step.
  */
const int UndefinedIncr = 0xfffffe;

/** This value means +Infinity; it is currently used only as the p parameter to MatrixBase::lpNorm<int>().
  * The value Infinity there means the L-infinity norm.
  */
const int Infinity = -1;

/** This value means that the cost to evaluate an expression coefficient is either very expensive or
  * cannot be known at compile time.
  *
  * This value has to be positive to (1) simplify cost computation, and (2) allow to distinguish between a very expensive and very very expensive expressions.
  * It thus must also be large enough to make sure unrolling won't happen and that sub expressions will be evaluated, but not too large to avoid overflow.
  */
const int HugeCost = 10000;

/** \defgroup flags Flags
  * \ingroup Core_Module
  *
  * These are the possible bits which can be OR'ed to constitute the flags of a matrix or
  * expression.
  *
  * It is important to note that these flags are a purely compile-time notion. They are a compile-time property of
  * an expression type, implemented as enum's. They are not stored in memory at runtime, and they do not incur any
  * runtime overhead.
  *
  * \sa MatrixBase::Flags
  */

/** \ingroup flags
  *
  * for a matrix, this means that the storage order is row-major.
  * If this bit is not set, the storage order is column-major.
  * For an expression, this determines the storage order of
  * the matrix created by evaluation of that expression.
  * \sa \blank  \ref TopicStorageOrders */
const unsigned int RowMajorBit = 0x1;

/** \ingroup flags
  * means the expression should be evaluated by the calling expression */
const unsigned int EvalBeforeNestingBit = 0x2;

/** \ingroup flags
  * \deprecated
  * means the expression should be evaluated before any assignment */
EIGEN_DEPRECATED
const unsigned int EvalBeforeAssigningBit = 0x4; // FIXME deprecated

/** \ingroup flags
  *
  * Short version: means the expression might be vectorized
  *
  * Long version: means that the coefficients can be handled by packets
  * and start at a memory location whose alignment meets the requirements
  * of the present CPU architecture for optimized packet access. In the fixed-size
  * case, there is the additional condition that it be possible to access all the
  * coefficients by packets (this implies the requirement that the size be a multiple of 16 bytes,
  * and that any nontrivial strides don't break the alignment). In the dynamic-size case,
  * there is no such condition on the total size and strides, so it might not be possible to access
  * all coeffs by packets.
  *
  * \note This bit can be set regardless of whether vectorization is actually enabled.
  *       To check for actual vectorizability, see \a ActualPacketAccessBit.
  */
const unsigned int PacketAccessBit = 0x8;

#ifdef EIGEN_VECTORIZE
/** \ingroup flags
  *
  * If vectorization is enabled (EIGEN_VECTORIZE is defined) this constant
  * is set to the value \a PacketAccessBit.
  *
  * If vectorization is not enabled (EIGEN_VECTORIZE is not defined) this constant
  * is set to the value 0.
  */
const unsigned int ActualPacketAccessBit = PacketAccessBit;
#else
const unsigned int ActualPacketAccessBit = 0x0;
#endif

/** \ingroup flags
  *
  * Short version: means the expression can be seen as 1D vector.
  *
  * Long version: means that one can access the coefficients
  * of this expression by coeff(int), and coeffRef(int) in the case of a lvalue expression. These
  * index-based access methods are guaranteed
  * to not have to do any runtime computation of a (row, col)-pair from the index, so that it
  * is guaranteed that whenever it is available, index-based access is at least as fast as
  * (row,col)-based access. Expressions for which that isn't possible don't have the LinearAccessBit.
  *
  * If both PacketAccessBit and LinearAccessBit are set, then the
  * packets of this expression can be accessed by packet(int), and writePacket(int) in the case of a
  * lvalue expression.
  *
  * Typically, all vector expressions have the LinearAccessBit, but there is one exception:
  * Product expressions don't have it, because it would be troublesome for vectorization, even when the
  * Product is a vector expression. Thus, vector Product expressions allow index-based coefficient access but
  * not index-based packet access, so they don't have the LinearAccessBit.
  */
const unsigned int LinearAccessBit = 0x10;

/** \ingroup flags
  *
  * Means the expression has a coeffRef() method, i.e. is writable as its individual coefficients are directly addressable.
  * This rules out read-only expressions.
  *
  * Note that DirectAccessBit and LvalueBit are mutually orthogonal, as there are examples of expression having one but note
  * the other:
  *   \li writable expressions that don't have a very simple memory layout as a strided array, have LvalueBit but not DirectAccessBit
  *   \li Map-to-const expressions, for example Map<const Matrix>, have DirectAccessBit but not LvalueBit
  *
  * Expressions having LvalueBit also have their coeff() method returning a const reference instead of returning a new value.
  */
const unsigned int LvalueBit = 0x20;

/** \ingroup flags
  *
  * Means that the underlying array of coefficients can be directly accessed as a plain strided array. The memory layout
  * of the array of coefficients must be exactly the natural one suggested by rows(), cols(),
  * outerStride(), innerStride(), and the RowMajorBit. This rules out expressions such as Diagonal, whose coefficients,
  * though referencable, do not have such a regular memory layout.
  *
  * See the comment on LvalueBit for an explanation of how LvalueBit and DirectAccessBit are mutually orthogonal.
  */
const unsigned int DirectAccessBit = 0x40;

/** \deprecated \ingroup flags
  *
  * means the first coefficient packet is guaranteed to be aligned.
  * An expression cannot have the AlignedBit without the PacketAccessBit flag.
  * In other words, this means we are allow to perform an aligned packet access to the first element regardless
  * of the expression kind:
  * \code
  * expression.packet<Aligned>(0);
  * \endcode
  */
EIGEN_DEPRECATED const unsigned int AlignedBit = 0x80;

const unsigned int NestByRefBit = 0x100;

/** \ingroup flags
  *
  * for an expression, this means that the storage order
  * can be either row-major or column-major.
  * The precise choice will be decided at evaluation time or when
  * combined with other expressions.
  * \sa \blank  \ref RowMajorBit, \ref TopicStorageOrders */
const unsigned int NoPreferredStorageOrderBit = 0x200;

/** \ingroup flags
  *
  * Means that the underlying coefficients can be accessed through pointers to the sparse (un)compressed storage format,
  * that is, the expression provides:
  * \code
    inline const Scalar* valuePtr() const;
    inline const Index* innerIndexPtr() const;
    inline const Index* outerIndexPtr() const;
    inline const Index* innerNonZeroPtr() const;
    \endcode
  */
const unsigned int CompressedAccessBit = 0x400;


// list of flags that are inherited by default
const unsigned int HereditaryBits = RowMajorBit
                                  | EvalBeforeNestingBit;

/** \defgroup enums Enumerations
  * \ingroup Core_Module
  *
  * Various enumerations used in %Eigen. Many of these are used as template parameters.
  */

/** \ingroup enums
  * Enum containing possible values for the \c Mode or \c UpLo parameter of
  * MatrixBase::selfadjointView() and MatrixBase::triangularView(), and selfadjoint solvers. */
enum UpLoType {
  /** View matrix as a lower triangular matrix. */
  Lower=0x1,                      
  /** View matrix as an upper triangular matrix. */
  Upper=0x2,                      
  /** %Matrix has ones on the diagonal; to be used in combination with #Lower or #Upper. */
  UnitDiag=0x4, 
  /** %Matrix has zeros on the diagonal; to be used in combination with #Lower or #Upper. */
  ZeroDiag=0x8,
  /** View matrix as a lower triangular matrix with ones on the diagonal. */
  UnitLower=UnitDiag|Lower, 
  /** View matrix as an upper triangular matrix with ones on the diagonal. */
  UnitUpper=UnitDiag|Upper,
  /** View matrix as a lower triangular matrix with zeros on the diagonal. */
  StrictlyLower=ZeroDiag|Lower, 
  /** View matrix as an upper triangular matrix with zeros on the diagonal. */
  StrictlyUpper=ZeroDiag|Upper,
  /** Used in BandMatrix and SelfAdjointView to indicate that the matrix is self-adjoint. */
  SelfAdjoint=0x10,
  /** Used to support symmetric, non-selfadjoint, complex matrices. */
  Symmetric=0x20
};

/** \ingroup enums
  * Enum for indicating whether a buffer is aligned or not. */
enum AlignmentType {
  Unaligned=0,        /**< Data pointer has no specific alignment. */
  Aligned8=8,         /**< Data pointer is aligned on a 8 bytes boundary. */
  Aligned16=16,       /**< Data pointer is aligned on a 16 bytes boundary. */
  Aligned32=32,       /**< Data pointer is aligned on a 32 bytes boundary. */
  Aligned64=64,       /**< Data pointer is aligned on a 64 bytes boundary. */
  Aligned128=128,     /**< Data pointer is aligned on a 128 bytes boundary. */
  AlignedMask=255,
  Aligned=16,         /**< \deprecated Synonym for Aligned16. */
#if EIGEN_MAX_ALIGN_BYTES==128
  AlignedMax = Aligned128
#elif EIGEN_MAX_ALIGN_BYTES==64
  AlignedMax = Aligned64
#elif EIGEN_MAX_ALIGN_BYTES==32
  AlignedMax = Aligned32
#elif EIGEN_MAX_ALIGN_BYTES==16
  AlignedMax = Aligned16
#elif EIGEN_MAX_ALIGN_BYTES==8
  AlignedMax = Aligned8
#elif EIGEN_MAX_ALIGN_BYTES==0
  AlignedMax = Unaligned
#else
#error Invalid value for EIGEN_MAX_ALIGN_BYTES
#endif
};

/** \ingroup enums
  * Enum containing possible values for the \p Direction parameter of
  * Reverse, PartialReduxExpr and VectorwiseOp. */
enum DirectionType { 
  /** For Reverse, all columns are reversed; 
    * for PartialReduxExpr and VectorwiseOp, act on columns. */
  Vertical, 
  /** For Reverse, all rows are reversed; 
    * for PartialReduxExpr and VectorwiseOp, act on rows. */
  Horizontal, 
  /** For Reverse, both rows and columns are reversed; 
    * not used for PartialReduxExpr and VectorwiseOp. */
  BothDirections 
};

/** \internal \ingroup enums
  * Enum to specify how to traverse the entries of a matrix. */
enum TraversalType {
  /** \internal Default traversal, no vectorization, no index-based access */
  DefaultTraversal,
  /** \internal No vectorization, use index-based access to have only one for loop instead of 2 nested loops */
  LinearTraversal,
  /** \internal Equivalent to a slice vectorization for fixed-size matrices having good alignment
    * and good size */
  InnerVectorizedTraversal,
  /** \internal Vectorization path using a single loop plus scalar loops for the
    * unaligned boundaries */
  LinearVectorizedTraversal,
  /** \internal Generic vectorization path using one vectorized loop per row/column with some
    * scalar loops to handle the unaligned boundaries */
  SliceVectorizedTraversal,
  /** \internal Special case to properly handle incompatible scalar types or other defecting cases*/
  InvalidTraversal,
  /** \internal Evaluate all entries at once */
  AllAtOnceTraversal
};

/** \internal \ingroup enums
  * Enum to specify whether to unroll loops when traversing over the entries of a matrix. */
enum UnrollingType {
  /** \internal Do not unroll loops. */
  NoUnrolling,
  /** \internal Unroll only the inner loop, but not the outer loop. */
  InnerUnrolling,
  /** \internal Unroll both the inner and the outer loop. If there is only one loop, 
    * because linear traversal is used, then unroll that loop. */
  CompleteUnrolling
};

/** \internal \ingroup enums
  * Enum to specify whether to use the default (built-in) implementation or the specialization. */
enum SpecializedType {
  Specialized,
  BuiltIn
};

/** \ingroup enums
  * Enum containing possible values for the \p _Options template parameter of
  * Matrix, Array and BandMatrix. */
enum StorageOptions {
  /** Storage order is column major (see \ref TopicStorageOrders). */
  ColMajor = 0,
  /** Storage order is row major (see \ref TopicStorageOrders). */
  RowMajor = 0x1,  // it is only a coincidence that this is equal to RowMajorBit -- don't rely on that
  /** Align the matrix itself if it is vectorizable fixed-size */
  AutoAlign = 0,
  /** Don't require alignment for the matrix itself (the array of coefficients, if dynamically allocated, may still be requested to be aligned) */ // FIXME --- clarify the situation
  DontAlign = 0x2
};

/** \ingroup enums
  * Enum for specifying whether to apply or solve on the left or right. */
enum SideType {
  /** Apply transformation on the left. */
  OnTheLeft = 1,
  /** Apply transformation on the right. */
  OnTheRight = 2
};

/** \ingroup enums
 * Enum for specifying NaN-propagation behavior, e.g. for coeff-wise min/max. */
enum NaNPropagationOptions {
  /**  Implementation defined behavior if NaNs are present. */
  PropagateFast = 0,
  /**  Always propagate NaNs. */
  PropagateNaN,
  /**  Always propagate not-NaNs. */
  PropagateNumbers
};

/* the following used to be written as:
 *
 *   struct NoChange_t {};
 *   namespace {
 *     EIGEN_UNUSED NoChange_t NoChange;
 *   }
 *
 * on the ground that it feels dangerous to disambiguate overloaded functions on enum/integer types.  
 * However, this leads to "variable declared but never referenced" warnings on Intel Composer XE,
 * and we do not know how to get rid of them (bug 450).
 */

enum NoChange_t   { NoChange };
enum Sequential_t { Sequential };
enum Default_t    { Default };

/** \internal \ingroup enums
  * Used in AmbiVector. */
enum AmbiVectorMode {
  IsDense         = 0,
  IsSparse
};

/** \ingroup enums
  * Used as template parameter in DenseCoeffBase and MapBase to indicate 
  * which accessors should be provided. */
enum AccessorLevels {
  /** Read-only access via a member function. */
  ReadOnlyAccessors, 
  /** Read/write access via member functions. */
  WriteAccessors, 
  /** Direct read-only access to the coefficients. */
  DirectAccessors, 
  /** Direct read/write access to the coefficients. */
  DirectWriteAccessors
};

/** \ingroup enums
  * Enum with options to give to various decompositions. */
enum DecompositionOptions {
  /** \internal Not used (meant for LDLT?). */
  Pivoting            = 0x01, 
  /** \internal Not used (meant for LDLT?). */
  NoPivoting          = 0x02, 
  /** Used in JacobiSVD to indicate that the square matrix U is to be computed. */
  ComputeFullU        = 0x04,
  /** Used in JacobiSVD to indicate that the thin matrix U is to be computed. */
  ComputeThinU        = 0x08,
  /** Used in JacobiSVD to indicate that the square matrix V is to be computed. */
  ComputeFullV        = 0x10,
  /** Used in JacobiSVD to indicate that the thin matrix V is to be computed. */
  ComputeThinV        = 0x20,
  /** Used in SelfAdjointEigenSolver and GeneralizedSelfAdjointEigenSolver to specify
    * that only the eigenvalues are to be computed and not the eigenvectors. */
  EigenvaluesOnly     = 0x40,
  /** Used in SelfAdjointEigenSolver and GeneralizedSelfAdjointEigenSolver to specify
    * that both the eigenvalues and the eigenvectors are to be computed. */
  ComputeEigenvectors = 0x80,
  /** \internal */
  EigVecMask = EigenvaluesOnly | ComputeEigenvectors,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ Ax = \lambda B x \f$. */
  Ax_lBx              = 0x100,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ ABx = \lambda x \f$. */
  ABx_lx              = 0x200,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ BAx = \lambda x \f$. */
  BAx_lx              = 0x400,
  /** \internal */
  GenEigMask = Ax_lBx | ABx_lx | BAx_lx
};

/** \ingroup enums
  * Possible values for the \p QRPreconditioner template parameter of JacobiSVD. */
enum QRPreconditioners {
  /** Do not specify what is to be done if the SVD of a non-square matrix is asked for. */
  NoQRPreconditioner,
  /** Use a QR decomposition without pivoting as the first step. */
  HouseholderQRPreconditioner,
  /** Use a QR decomposition with column pivoting as the first step. */
  ColPivHouseholderQRPreconditioner,
  /** Use a QR decomposition with full pivoting as the first step. */
  FullPivHouseholderQRPreconditioner
};

#ifdef Success
#error The preprocessor symbol 'Success' is defined, possibly by the X11 header file X.h
#endif

/** \ingroup enums
  * Enum for reporting the status of a computation. */
enum ComputationInfo {
  /** Computation was successful. */
  Success = 0,        
  /** The provided data did not satisfy the prerequisites. */
  NumericalIssue = 1, 
  /** Iterative procedure did not converge. */
  NoConvergence = 2,
  /** The inputs are invalid, or the algorithm has been improperly called.
    * When assertions are enabled, such errors trigger an assert. */
  InvalidInput = 3
};

/** \ingroup enums
  * Enum used to specify how a particular transformation is stored in a matrix.
  * \sa Transform, Hyperplane::transform(). */
enum TransformTraits {
  /** Transformation is an isometry. */
  Isometry      = 0x1,
  /** Transformation is an affine transformation stored as a (Dim+1)^2 matrix whose last row is 
    * assumed to be [0 ... 0 1]. */
  Affine        = 0x2,
  /** Transformation is an affine transformation stored as a (Dim) x (Dim+1) matrix. */
  AffineCompact = 0x10 | Affine,
  /** Transformation is a general projective transformation stored as a (Dim+1)^2 matrix. */
  Projective    = 0x20
};

/** \internal \ingroup enums
  * Enum used to choose between implementation depending on the computer architecture. */
namespace Architecture
{
  enum Type {
    Generic = 0x0,
    SSE = 0x1,
    AltiVec = 0x2,
    VSX = 0x3,
    NEON = 0x4,
    MSA = 0x5,
    SVE = 0x6,
#if defined EIGEN_VECTORIZE_SSE
    Target = SSE
#elif defined EIGEN_VECTORIZE_ALTIVEC
    Target = AltiVec
#elif defined EIGEN_VECTORIZE_VSX
    Target = VSX
#elif defined EIGEN_VECTORIZE_NEON
    Target = NEON
#elif defined EIGEN_VECTORIZE_SVE
    Target = SVE
#elif defined EIGEN_VECTORIZE_MSA
    Target = MSA
#else
    Target = Generic
#endif
  };
}

/** \internal \ingroup enums
  * Enum used as template parameter in Product and product evaluators. */
enum ProductImplType
{ DefaultProduct=0, LazyProduct, AliasFreeProduct, CoeffBasedProductMode, LazyCoeffBasedProductMode, OuterProduct, InnerProduct, GemvProduct, GemmProduct };

/** \internal \ingroup enums
  * Enum used in experimental parallel implementation. */
enum Action {GetAction, SetAction};

/** The type used to identify a dense storage. */
struct Dense {};

/** The type used to identify a general sparse storage. */
struct Sparse {};

/** The type used to identify a general solver (factored) storage. */
struct SolverStorage {};

/** The type used to identify a permutation storage. */
struct PermutationStorage {};

/** The type used to identify a permutation storage. */
struct TranspositionsStorage {};

/** The type used to identify a matrix expression */
struct MatrixXpr {};

/** The type used to identify an array expression */
struct ArrayXpr {};

// An evaluator must define its shape. By default, it can be one of the following:
struct DenseShape             { static std::string debugName() { return "DenseShape"; } };
struct SolverShape            { static std::string debugName() { return "SolverShape"; } };
struct HomogeneousShape       { static std::string debugName() { return "HomogeneousShape"; } };
struct DiagonalShape          { static std::string debugName() { return "DiagonalShape"; } };
struct BandShape              { static std::string debugName() { return "BandShape"; } };
struct TriangularShape        { static std::string debugName() { return "TriangularShape"; } };
struct SelfAdjointShape       { static std::string debugName() { return "SelfAdjointShape"; } };
struct PermutationShape       { static std::string debugName() { return "PermutationShape"; } };
struct TranspositionsShape    { static std::string debugName() { return "TranspositionsShape"; } };
struct SparseShape            { static std::string debugName() { return "SparseShape"; } };

namespace internal {

  // random access iterators based on coeff*() accessors.
struct IndexBased {};

// evaluator based on iterators to access coefficients. 
struct IteratorBased {};

/** \internal
 * Constants for comparison functors
 */
enum ComparisonName {
  cmp_EQ = 0,
  cmp_LT = 1,
  cmp_LE = 2,
  cmp_UNORD = 3,
  cmp_NEQ = 4,
  cmp_GT = 5,
  cmp_GE = 6
};
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSTANTS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/DisableStupidWarnings.h <==
#ifndef EIGEN_WARNINGS_DISABLED
#define EIGEN_WARNINGS_DISABLED

#ifdef _MSC_VER
  // 4100 - unreferenced formal parameter (occurred e.g. in aligned_allocator::destroy(pointer p))
  // 4101 - unreferenced local variable
  // 4181 - qualifier applied to reference type ignored
  // 4211 - nonstandard extension used : redefined extern to static
  // 4244 - 'argument' : conversion from 'type1' to 'type2', possible loss of data
  // 4273 - QtAlignedMalloc, inconsistent DLL linkage
  // 4324 - structure was padded due to declspec(align())
  // 4503 - decorated name length exceeded, name was truncated
  // 4512 - assignment operator could not be generated
  // 4522 - 'class' : multiple assignment operators specified
  // 4700 - uninitialized local variable 'xyz' used
  // 4714 - function marked as __forceinline not inlined
  // 4717 - 'function' : recursive on all control paths, function will cause runtime stack overflow
  // 4800 - 'type' : forcing value to bool 'true' or 'false' (performance warning)
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma warning( push )
  #endif
  #pragma warning( disable : 4100 4101 4181 4211 4244 4273 4324 4503 4512 4522 4700 4714 4717 4800)

#elif defined __INTEL_COMPILER
  // 2196 - routine is both "inline" and "noinline" ("noinline" assumed)
  //        ICC 12 generates this warning even without any inline keyword, when defining class methods 'inline' i.e. inside of class body
  //        typedef that may be a reference type.
  // 279  - controlling expression is constant
  //        ICC 12 generates this warning on assert(constant_expression_depending_on_template_params) and frankly this is a legitimate use case.
  // 1684 - conversion from pointer to same-sized integral type (potential portability problem)
  // 2259 - non-pointer conversion from "Eigen::Index={ptrdiff_t={long}}" to "int" may lose significant bits
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma warning push
  #endif
  #pragma warning disable 2196 279 1684 2259

#elif defined __clang__
  // -Wconstant-logical-operand - warning: use of logical && with constant operand; switch to bitwise & or remove constant
  //     this is really a stupid warning as it warns on compile-time expressions involving enums
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma clang diagnostic push
  #endif
  #pragma clang diagnostic ignored "-Wconstant-logical-operand"
  #if __clang_major__ >= 3 && __clang_minor__ >= 5
    #pragma clang diagnostic ignored "-Wabsolute-value"
  #endif
  #if __clang_major__ >= 10
    #pragma clang diagnostic ignored "-Wimplicit-int-float-conversion"
  #endif
  #if ( defined(__ALTIVEC__) || defined(__VSX__) ) && __cplusplus < 201103L
    // warning: generic selections are a C11-specific feature
    // ignoring warnings thrown at vec_ctf in Altivec/PacketMath.h
    #pragma clang diagnostic ignored "-Wc11-extensions"
  #endif

#elif defined __GNUC__

  #if (!defined(EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS)) &&  (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
    #pragma GCC diagnostic push
  #endif
  // g++ warns about local variables shadowing member functions, which is too strict
  #pragma GCC diagnostic ignored "-Wshadow"
  #if __GNUC__ == 4 && __GNUC_MINOR__ < 8
    // Until g++-4.7 there are warnings when comparing unsigned int vs 0, even in templated functions:
    #pragma GCC diagnostic ignored "-Wtype-limits"
  #endif
  #if __GNUC__>=6
    #pragma GCC diagnostic ignored "-Wignored-attributes"
  #endif
  #if __GNUC__==7
    // See: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89325
    #pragma GCC diagnostic ignored "-Wattributes"
  #endif
#endif

#if defined __NVCC__
  #pragma diag_suppress boolean_controlling_expr_is_constant
  // Disable the "statement is unreachable" message
  #pragma diag_suppress code_is_unreachable
  // Disable the "dynamic initialization in unreachable code" message
  #pragma diag_suppress initialization_not_reachable
  // Disable the "invalid error number" message that we get with older versions of nvcc
  #pragma diag_suppress 1222
  // Disable the "calling a __host__ function from a __host__ __device__ function is not allowed" messages (yes, there are many of them and they seem to change with every version of the compiler)
  #pragma diag_suppress 2527
  #pragma diag_suppress 2529
  #pragma diag_suppress 2651
  #pragma diag_suppress 2653
  #pragma diag_suppress 2668
  #pragma diag_suppress 2669
  #pragma diag_suppress 2670
  #pragma diag_suppress 2671
  #pragma diag_suppress 2735
  #pragma diag_suppress 2737
  #pragma diag_suppress 2739
#endif

#else
// warnings already disabled:
# ifndef EIGEN_WARNINGS_DISABLED_2
#  define EIGEN_WARNINGS_DISABLED_2
# elif defined(EIGEN_INTERNAL_DEBUGGING)
#  error "Do not include \"DisableStupidWarnings.h\" recursively more than twice!"
# endif

#endif // not EIGEN_WARNINGS_DISABLED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/ForwardDeclarations.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FORWARDDECLARATIONS_H
#define EIGEN_FORWARDDECLARATIONS_H

namespace Eigen {
namespace internal {

template<typename T> struct traits;

// here we say once and for all that traits<const T> == traits<T>
// When constness must affect traits, it has to be constness on template parameters on which T itself depends.
// For example, traits<Map<const T> > != traits<Map<T> >, but
//              traits<const Map<T> > == traits<Map<T> >
template<typename T> struct traits<const T> : traits<T> {};

template<typename Derived> struct has_direct_access
{
  enum { ret = (traits<Derived>::Flags & DirectAccessBit) ? 1 : 0 };
};

template<typename Derived> struct accessors_level
{
  enum { has_direct_access = (traits<Derived>::Flags & DirectAccessBit) ? 1 : 0,
         has_write_access = (traits<Derived>::Flags & LvalueBit) ? 1 : 0,
         value = has_direct_access ? (has_write_access ? DirectWriteAccessors : DirectAccessors)
                                   : (has_write_access ? WriteAccessors       : ReadOnlyAccessors)
  };
};

template<typename T> struct evaluator_traits;

template< typename T> struct evaluator;

} // end namespace internal

template<typename T> struct NumTraits;

template<typename Derived> struct EigenBase;
template<typename Derived> class DenseBase;
template<typename Derived> class PlainObjectBase;
template<typename Derived, int Level> class DenseCoeffsBase;

template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
#if EIGEN_GNUC_AT(3,4)
    // workaround a bug in at least gcc 3.4.6
    // the innermost ?: ternary operator is misparsed. We write it slightly
    // differently and this makes gcc 3.4.6 happy, but it's ugly.
    // The error would only show up with EIGEN_DEFAULT_TO_ROW_MAJOR is defined
    // (when EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION is RowMajor)
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : !(_Cols==1 && _Rows!=1) ?  EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION
                          : Eigen::ColMajor ),
#else
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : (_Cols==1 && _Rows!=1) ? Eigen::ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
#endif
         int _MaxRows = _Rows,
         int _MaxCols = _Cols
> class Matrix;

template<typename Derived> class MatrixBase;
template<typename Derived> class ArrayBase;

template<typename ExpressionType, unsigned int Added, unsigned int Removed> class Flagged;
template<typename ExpressionType, template <typename> class StorageBase > class NoAlias;
template<typename ExpressionType> class NestByValue;
template<typename ExpressionType> class ForceAlignedAccess;
template<typename ExpressionType> class SwapWrapper;

template<typename XprType, int BlockRows=Dynamic, int BlockCols=Dynamic, bool InnerPanel = false> class Block;
template<typename XprType, typename RowIndices, typename ColIndices> class IndexedView;
template<typename XprType, int Rows=Dynamic, int Cols=Dynamic, int Order=0> class Reshaped;

template<typename MatrixType, int Size=Dynamic> class VectorBlock;
template<typename MatrixType> class Transpose;
template<typename MatrixType> class Conjugate;
template<typename NullaryOp, typename MatrixType>         class CwiseNullaryOp;
template<typename UnaryOp,   typename MatrixType>         class CwiseUnaryOp;
template<typename ViewOp,    typename MatrixType>         class CwiseUnaryView;
template<typename BinaryOp,  typename Lhs, typename Rhs>  class CwiseBinaryOp;
template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>  class CwiseTernaryOp;
template<typename Decomposition, typename Rhstype>        class Solve;
template<typename XprType>                                class Inverse;

template<typename Lhs, typename Rhs, int Option = DefaultProduct> class Product;

template<typename Derived> class DiagonalBase;
template<typename _DiagonalVectorType> class DiagonalWrapper;
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime=SizeAtCompileTime> class DiagonalMatrix;
template<typename MatrixType, typename DiagonalType, int ProductOrder> class DiagonalProduct;
template<typename MatrixType, int Index = 0> class Diagonal;
template<int SizeAtCompileTime, int MaxSizeAtCompileTime = SizeAtCompileTime, typename IndexType=int> class PermutationMatrix;
template<int SizeAtCompileTime, int MaxSizeAtCompileTime = SizeAtCompileTime, typename IndexType=int> class Transpositions;
template<typename Derived> class PermutationBase;
template<typename Derived> class TranspositionsBase;
template<typename _IndicesType> class PermutationWrapper;
template<typename _IndicesType> class TranspositionsWrapper;

template<typename Derived,
         int Level = internal::accessors_level<Derived>::has_write_access ? WriteAccessors : ReadOnlyAccessors
> class MapBase;
template<int OuterStrideAtCompileTime, int InnerStrideAtCompileTime> class Stride;
template<int Value = Dynamic> class InnerStride;
template<int Value = Dynamic> class OuterStride;
template<typename MatrixType, int MapOptions=Unaligned, typename StrideType = Stride<0,0> > class Map;
template<typename Derived> class RefBase;
template<typename PlainObjectType, int Options = 0,
         typename StrideType = typename internal::conditional<PlainObjectType::IsVectorAtCompileTime,InnerStride<1>,OuterStride<> >::type > class Ref;

template<typename Derived> class TriangularBase;
template<typename MatrixType, unsigned int Mode> class TriangularView;
template<typename MatrixType, unsigned int Mode> class SelfAdjointView;
template<typename MatrixType> class SparseView;
template<typename ExpressionType> class WithFormat;
template<typename MatrixType> struct CommaInitializer;
template<typename Derived> class ReturnByValue;
template<typename ExpressionType> class ArrayWrapper;
template<typename ExpressionType> class MatrixWrapper;
template<typename Derived> class SolverBase;
template<typename XprType> class InnerIterator;

namespace internal {
template<typename XprType> class generic_randaccess_stl_iterator;
template<typename XprType> class pointer_based_stl_iterator;
template<typename XprType, DirectionType Direction> class subvector_stl_iterator;
template<typename XprType, DirectionType Direction> class subvector_stl_reverse_iterator;
template<typename DecompositionType> struct kernel_retval_base;
template<typename DecompositionType> struct kernel_retval;
template<typename DecompositionType> struct image_retval_base;
template<typename DecompositionType> struct image_retval;
} // end namespace internal

namespace internal {
template<typename _Scalar, int Rows=Dynamic, int Cols=Dynamic, int Supers=Dynamic, int Subs=Dynamic, int Options=0> class BandMatrix;
}

namespace internal {
template<typename Lhs, typename Rhs> struct product_type;

template<bool> struct EnableIf;

/** \internal
  * \class product_evaluator
  * Products need their own evaluator with more template arguments allowing for
  * easier partial template specializations.
  */
template< typename T,
          int ProductTag = internal::product_type<typename T::Lhs,typename T::Rhs>::ret,
          typename LhsShape = typename evaluator_traits<typename T::Lhs>::Shape,
          typename RhsShape = typename evaluator_traits<typename T::Rhs>::Shape,
          typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
          typename RhsScalar = typename traits<typename T::Rhs>::Scalar
        > struct product_evaluator;
}

template<typename Lhs, typename Rhs,
         int ProductType = internal::product_type<Lhs,Rhs>::value>
struct ProductReturnType;

// this is a workaround for sun CC
template<typename Lhs, typename Rhs> struct LazyProductReturnType;

namespace internal {

// Provides scalar/packet-wise product and product with accumulation
// with optional conjugation of the arguments.
template<typename LhsScalar, typename RhsScalar, bool ConjLhs=false, bool ConjRhs=false> struct conj_helper;

template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_sum_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_difference_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_conj_product_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar, int NaNPropagation=PropagateFast> struct scalar_min_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar, int NaNPropagation=PropagateFast> struct scalar_max_op;
template<typename Scalar> struct scalar_opposite_op;
template<typename Scalar> struct scalar_conjugate_op;
template<typename Scalar> struct scalar_real_op;
template<typename Scalar> struct scalar_imag_op;
template<typename Scalar> struct scalar_abs_op;
template<typename Scalar> struct scalar_abs2_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_absolute_difference_op;
template<typename Scalar> struct scalar_sqrt_op;
template<typename Scalar> struct scalar_rsqrt_op;
template<typename Scalar> struct scalar_exp_op;
template<typename Scalar> struct scalar_log_op;
template<typename Scalar> struct scalar_cos_op;
template<typename Scalar> struct scalar_sin_op;
template<typename Scalar> struct scalar_acos_op;
template<typename Scalar> struct scalar_asin_op;
template<typename Scalar> struct scalar_tan_op;
template<typename Scalar> struct scalar_inverse_op;
template<typename Scalar> struct scalar_square_op;
template<typename Scalar> struct scalar_cube_op;
template<typename Scalar, typename NewType> struct scalar_cast_op;
template<typename Scalar> struct scalar_random_op;
template<typename Scalar> struct scalar_constant_op;
template<typename Scalar> struct scalar_identity_op;
template<typename Scalar,bool is_complex, bool is_integer> struct scalar_sign_op;
template<typename Scalar,typename ScalarExponent> struct scalar_pow_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_hypot_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_product_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_quotient_op;

// SpecialFunctions module
template<typename Scalar> struct scalar_lgamma_op;
template<typename Scalar> struct scalar_digamma_op;
template<typename Scalar> struct scalar_erf_op;
template<typename Scalar> struct scalar_erfc_op;
template<typename Scalar> struct scalar_ndtri_op;
template<typename Scalar> struct scalar_igamma_op;
template<typename Scalar> struct scalar_igammac_op;
template<typename Scalar> struct scalar_zeta_op;
template<typename Scalar> struct scalar_betainc_op;

// Bessel functions in SpecialFunctions module
template<typename Scalar> struct scalar_bessel_i0_op;
template<typename Scalar> struct scalar_bessel_i0e_op;
template<typename Scalar> struct scalar_bessel_i1_op;
template<typename Scalar> struct scalar_bessel_i1e_op;
template<typename Scalar> struct scalar_bessel_j0_op;
template<typename Scalar> struct scalar_bessel_y0_op;
template<typename Scalar> struct scalar_bessel_j1_op;
template<typename Scalar> struct scalar_bessel_y1_op;
template<typename Scalar> struct scalar_bessel_k0_op;
template<typename Scalar> struct scalar_bessel_k0e_op;
template<typename Scalar> struct scalar_bessel_k1_op;
template<typename Scalar> struct scalar_bessel_k1e_op;


} // end namespace internal

struct IOFormat;

// Array module
template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
#if EIGEN_GNUC_AT(3,4)
    // workaround a bug in at least gcc 3.4.6
    // the innermost ?: ternary operator is misparsed. We write it slightly
    // differently and this makes gcc 3.4.6 happy, but it's ugly.
    // The error would only show up with EIGEN_DEFAULT_TO_ROW_MAJOR is defined
    // (when EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION is RowMajor)
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : !(_Cols==1 && _Rows!=1) ?  EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION
                          : Eigen::ColMajor ),
#else
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : (_Cols==1 && _Rows!=1) ? Eigen::ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
#endif
         int _MaxRows = _Rows, int _MaxCols = _Cols> class Array;
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType> class Select;
template<typename MatrixType, typename BinaryOp, int Direction> class PartialReduxExpr;
template<typename ExpressionType, int Direction> class VectorwiseOp;
template<typename MatrixType,int RowFactor,int ColFactor> class Replicate;
template<typename MatrixType, int Direction = BothDirections> class Reverse;

template<typename MatrixType> class FullPivLU;
template<typename MatrixType> class PartialPivLU;
namespace internal {
template<typename MatrixType> struct inverse_impl;
}
template<typename MatrixType> class HouseholderQR;
template<typename MatrixType> class ColPivHouseholderQR;
template<typename MatrixType> class FullPivHouseholderQR;
template<typename MatrixType> class CompleteOrthogonalDecomposition;
template<typename MatrixType> class SVDBase;
template<typename MatrixType, int QRPreconditioner = ColPivHouseholderQRPreconditioner> class JacobiSVD;
template<typename MatrixType> class BDCSVD;
template<typename MatrixType, int UpLo = Lower> class LLT;
template<typename MatrixType, int UpLo = Lower> class LDLT;
template<typename VectorsType, typename CoeffsType, int Side=OnTheLeft> class HouseholderSequence;
template<typename Scalar>     class JacobiRotation;

// Geometry module:
template<typename Derived, int _Dim> class RotationBase;
template<typename Lhs, typename Rhs> class Cross;
template<typename Derived> class QuaternionBase;
template<typename Scalar> class Rotation2D;
template<typename Scalar> class AngleAxis;
template<typename Scalar,int Dim> class Translation;
template<typename Scalar,int Dim> class AlignedBox;
template<typename Scalar, int Options = AutoAlign> class Quaternion;
template<typename Scalar,int Dim,int Mode,int _Options=AutoAlign> class Transform;
template <typename _Scalar, int _AmbientDim, int Options=AutoAlign> class ParametrizedLine;
template <typename _Scalar, int _AmbientDim, int Options=AutoAlign> class Hyperplane;
template<typename Scalar> class UniformScaling;
template<typename MatrixType,int Direction> class Homogeneous;

// Sparse module:
template<typename Derived> class SparseMatrixBase;

// MatrixFunctions module
template<typename Derived> struct MatrixExponentialReturnValue;
template<typename Derived> class MatrixFunctionReturnValue;
template<typename Derived> class MatrixSquareRootReturnValue;
template<typename Derived> class MatrixLogarithmReturnValue;
template<typename Derived> class MatrixPowerReturnValue;
template<typename Derived> class MatrixComplexPowerReturnValue;

namespace internal {
template <typename Scalar>
struct stem_function
{
  typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
  typedef ComplexScalar type(ComplexScalar, int);
};
}

} // end namespace Eigen

#endif // EIGEN_FORWARDDECLARATIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/IndexedViewHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_INDEXED_VIEW_HELPER_H
#define EIGEN_INDEXED_VIEW_HELPER_H

namespace Eigen {

namespace internal {
struct symbolic_last_tag {};
}

/** \var last
  * \ingroup Core_Module
  *
  * Can be used as a parameter to Eigen::seq and Eigen::seqN functions to symbolically reference the last element/row/columns
  * of the underlying vector or matrix once passed to DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * This symbolic placeholder supports standard arithmetic operations.
  *
  * A typical usage example would be:
  * \code
  * using namespace Eigen;
  * using Eigen::last;
  * VectorXd v(n);
  * v(seq(2,last-2)).setOnes();
  * \endcode
  *
  * \sa end
  */
static const symbolic::SymbolExpr<internal::symbolic_last_tag> last; // PLEASE use Eigen::last   instead of Eigen::placeholders::last

/** \var lastp1
  * \ingroup Core_Module
  *
  * Can be used as a parameter to Eigen::seq and Eigen::seqN functions to symbolically
  * reference the last+1 element/row/columns of the underlying vector or matrix once
  * passed to DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * This symbolic placeholder supports standard arithmetic operations.
  * It is essentially an alias to last+fix<1>.
  *
  * \sa last
  */
#ifdef EIGEN_PARSED_BY_DOXYGEN
static const auto lastp1 = last+fix<1>;
#else
// Using a FixedExpr<1> expression is important here to make sure the compiler
// can fully optimize the computation starting indices with zero overhead.
static const symbolic::AddExpr<symbolic::SymbolExpr<internal::symbolic_last_tag>,symbolic::ValueExpr<Eigen::internal::FixedInt<1> > > lastp1(last+fix<1>());
#endif

namespace internal {

 // Replace symbolic last/end "keywords" by their true runtime value
inline Index eval_expr_given_size(Index x, Index /* size */)   { return x; }

template<int N>
FixedInt<N> eval_expr_given_size(FixedInt<N> x, Index /*size*/)   { return x; }

template<typename Derived>
Index eval_expr_given_size(const symbolic::BaseExpr<Derived> &x, Index size)
{
  return x.derived().eval(last=size-1);
}

// Extract increment/step at compile time
template<typename T, typename EnableIf = void> struct get_compile_time_incr {
  enum { value = UndefinedIncr };
};

// Analogue of std::get<0>(x), but tailored for our needs.
template<typename T>
EIGEN_CONSTEXPR Index first(const T& x) EIGEN_NOEXCEPT { return x.first(); }

// IndexedViewCompatibleType/makeIndexedViewCompatible turn an arbitrary object of type T into something usable by MatrixSlice
// The generic implementation is a no-op
template<typename T,int XprSize,typename EnableIf=void>
struct IndexedViewCompatibleType {
  typedef T type;
};

template<typename T,typename Q>
const T& makeIndexedViewCompatible(const T& x, Index /*size*/, Q) { return x; }

//--------------------------------------------------------------------------------
// Handling of a single Index
//--------------------------------------------------------------------------------

struct SingleRange {
  enum {
    SizeAtCompileTime = 1
  };
  SingleRange(Index val) : m_value(val) {}
  Index operator[](Index) const { return m_value; }
  static EIGEN_CONSTEXPR Index size() EIGEN_NOEXCEPT { return 1; }
  Index first() const EIGEN_NOEXCEPT { return m_value; }
  Index m_value;
};

template<> struct get_compile_time_incr<SingleRange> {
  enum { value = 1 }; // 1 or 0 ??
};

// Turn a single index into something that looks like an array (i.e., that exposes a .size(), and operator[](int) methods)
template<typename T, int XprSize>
struct IndexedViewCompatibleType<T,XprSize,typename internal::enable_if<internal::is_integral<T>::value>::type> {
  // Here we could simply use Array, but maybe it's less work for the compiler to use
  // a simpler wrapper as SingleRange
  //typedef Eigen::Array<Index,1,1> type;
  typedef SingleRange type;
};

template<typename T, int XprSize>
struct IndexedViewCompatibleType<T, XprSize, typename enable_if<symbolic::is_symbolic<T>::value>::type> {
  typedef SingleRange type;
};


template<typename T>
typename enable_if<symbolic::is_symbolic<T>::value,SingleRange>::type
makeIndexedViewCompatible(const T& id, Index size, SpecializedType) {
  return eval_expr_given_size(id,size);
}

//--------------------------------------------------------------------------------
// Handling of all
//--------------------------------------------------------------------------------

struct all_t { all_t() {} };

// Convert a symbolic 'all' into a usable range type
template<int XprSize>
struct AllRange {
  enum { SizeAtCompileTime = XprSize };
  AllRange(Index size = XprSize) : m_size(size) {}
  EIGEN_CONSTEXPR Index operator[](Index i) const EIGEN_NOEXCEPT { return i; }
  EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_size.value(); }
  EIGEN_CONSTEXPR Index first() const EIGEN_NOEXCEPT { return 0; }
  variable_if_dynamic<Index,XprSize> m_size;
};

template<int XprSize>
struct IndexedViewCompatibleType<all_t,XprSize> {
  typedef AllRange<XprSize> type;
};

template<typename XprSizeType>
inline AllRange<get_fixed_value<XprSizeType>::value> makeIndexedViewCompatible(all_t , XprSizeType size, SpecializedType) {
  return AllRange<get_fixed_value<XprSizeType>::value>(size);
}

template<int Size> struct get_compile_time_incr<AllRange<Size> > {
  enum { value = 1 };
};

} // end namespace internal


/** \var all
  * \ingroup Core_Module
  * Can be used as a parameter to DenseBase::operator()(const RowIndices&, const ColIndices&) to index all rows or columns
  */
static const Eigen::internal::all_t all; // PLEASE use Eigen::all instead of Eigen::placeholders::all


namespace placeholders {
  typedef symbolic::SymbolExpr<internal::symbolic_last_tag> last_t;
  typedef symbolic::AddExpr<symbolic::SymbolExpr<internal::symbolic_last_tag>,symbolic::ValueExpr<Eigen::internal::FixedInt<1> > > end_t;
  typedef Eigen::internal::all_t all_t;

  EIGEN_DEPRECATED static const all_t  all  = Eigen::all;    // PLEASE use Eigen::all    instead of Eigen::placeholders::all
  EIGEN_DEPRECATED static const last_t last = Eigen::last;   // PLEASE use Eigen::last   instead of Eigen::placeholders::last
  EIGEN_DEPRECATED static const end_t  end  = Eigen::lastp1; // PLEASE use Eigen::lastp1 instead of Eigen::placeholders::end
}

} // end namespace Eigen

#endif // EIGEN_INDEXED_VIEW_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/IntegralConstant.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_INTEGRAL_CONSTANT_H
#define EIGEN_INTEGRAL_CONSTANT_H

namespace Eigen {

namespace internal {

template<int N> class FixedInt;
template<int N> class VariableAndFixedInt;

/** \internal
  * \class FixedInt
  *
  * This class embeds a compile-time integer \c N.
  *
  * It is similar to c++11 std::integral_constant<int,N> but with some additional features
  * such as:
  *  - implicit conversion to int
  *  - arithmetic and some bitwise operators: -, +, *, /, %, &, |
  *  - c++98/14 compatibility with fix<N> and fix<N>() syntax to define integral constants.
  *
  * It is strongly discouraged to directly deal with this class FixedInt. Instances are expcected to
  * be created by the user using Eigen::fix<N> or Eigen::fix<N>(). In C++98-11, the former syntax does
  * not create a FixedInt<N> instance but rather a point to function that needs to be \em cleaned-up
  * using the generic helper:
  * \code
  * internal::cleanup_index_type<T>::type
  * internal::cleanup_index_type<T,DynamicKey>::type
  * \endcode
  * where T can a FixedInt<N>, a pointer to function FixedInt<N> (*)(), or numerous other integer-like representations.
  * \c DynamicKey is either Dynamic (default) or DynamicIndex and used to identify true compile-time values.
  *
  * For convenience, you can extract the compile-time value \c N in a generic way using the following helper:
  * \code
  * internal::get_fixed_value<T,DefaultVal>::value
  * \endcode
  * that will give you \c N if T equals FixedInt<N> or FixedInt<N> (*)(), and \c DefaultVal if T does not embed any compile-time value (e.g., T==int).
  *
  * \sa fix<N>, class VariableAndFixedInt
  */
template<int N> class FixedInt
{
public:
  static const int value = N;
  EIGEN_CONSTEXPR operator int() const { return value; }
  FixedInt() {}
  FixedInt( VariableAndFixedInt<N> other) {
    #ifndef EIGEN_INTERNAL_DEBUGGING
    EIGEN_UNUSED_VARIABLE(other);
    #endif
    eigen_internal_assert(int(other)==N);
  }

  FixedInt<-N> operator-() const { return FixedInt<-N>(); }
  template<int M>
  FixedInt<N+M> operator+( FixedInt<M>) const { return FixedInt<N+M>(); }
  template<int M>
  FixedInt<N-M> operator-( FixedInt<M>) const { return FixedInt<N-M>(); }
  template<int M>
  FixedInt<N*M> operator*( FixedInt<M>) const { return FixedInt<N*M>(); }
  template<int M>
  FixedInt<N/M> operator/( FixedInt<M>) const { return FixedInt<N/M>(); }
  template<int M>
  FixedInt<N%M> operator%( FixedInt<M>) const { return FixedInt<N%M>(); }
  template<int M>
  FixedInt<N|M> operator|( FixedInt<M>) const { return FixedInt<N|M>(); }
  template<int M>
  FixedInt<N&M> operator&( FixedInt<M>) const { return FixedInt<N&M>(); }

#if EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
  // Needed in C++14 to allow fix<N>():
  FixedInt operator() () const { return *this; }

  VariableAndFixedInt<N> operator() (int val) const { return VariableAndFixedInt<N>(val); }
#else
  FixedInt ( FixedInt<N> (*)() ) {}
#endif

#if EIGEN_HAS_CXX11
  FixedInt(std::integral_constant<int,N>) {}
#endif
};

/** \internal
  * \class VariableAndFixedInt
  *
  * This class embeds both a compile-time integer \c N and a runtime integer.
  * Both values are supposed to be equal unless the compile-time value \c N has a special
  * value meaning that the runtime-value should be used. Depending on the context, this special
  * value can be either Eigen::Dynamic (for positive quantities) or Eigen::DynamicIndex (for
  * quantities that can be negative).
  *
  * It is the return-type of the function Eigen::fix<N>(int), and most of the time this is the only
  * way it is used. It is strongly discouraged to directly deal with instances of VariableAndFixedInt.
  * Indeed, in order to write generic code, it is the responsibility of the callee to properly convert
  * it to either a true compile-time quantity (i.e. a FixedInt<N>), or to a runtime quantity (e.g., an Index)
  * using the following generic helper:
  * \code
  * internal::cleanup_index_type<T>::type
  * internal::cleanup_index_type<T,DynamicKey>::type
  * \endcode
  * where T can be a template instantiation of VariableAndFixedInt or numerous other integer-like representations.
  * \c DynamicKey is either Dynamic (default) or DynamicIndex and used to identify true compile-time values.
  *
  * For convenience, you can also extract the compile-time value \c N using the following helper:
  * \code
  * internal::get_fixed_value<T,DefaultVal>::value
  * \endcode
  * that will give you \c N if T equals VariableAndFixedInt<N>, and \c DefaultVal if T does not embed any compile-time value (e.g., T==int).
  *
  * \sa fix<N>(int), class FixedInt
  */
template<int N> class VariableAndFixedInt
{
public:
  static const int value = N;
  operator int() const { return m_value; }
  VariableAndFixedInt(int val) { m_value = val; }
protected:
  int m_value;
};

template<typename T, int Default=Dynamic> struct get_fixed_value {
  static const int value = Default;
};

template<int N,int Default> struct get_fixed_value<FixedInt<N>,Default> {
  static const int value = N;
};

#if !EIGEN_HAS_CXX14
template<int N,int Default> struct get_fixed_value<FixedInt<N> (*)(),Default> {
  static const int value = N;
};
#endif

template<int N,int Default> struct get_fixed_value<VariableAndFixedInt<N>,Default> {
  static const int value = N ;
};

template<typename T, int N, int Default>
struct get_fixed_value<variable_if_dynamic<T,N>,Default> {
  static const int value = N;
};

template<typename T> EIGEN_DEVICE_FUNC Index get_runtime_value(const T &x) { return x; }
#if !EIGEN_HAS_CXX14
template<int N> EIGEN_DEVICE_FUNC Index get_runtime_value(FixedInt<N> (*)()) { return N; }
#endif

// Cleanup integer/FixedInt/VariableAndFixedInt/etc types:

// By default, no cleanup:
template<typename T, int DynamicKey=Dynamic, typename EnableIf=void> struct cleanup_index_type { typedef T type; };

// Convert any integral type (e.g., short, int, unsigned int, etc.) to Eigen::Index
template<typename T, int DynamicKey> struct cleanup_index_type<T,DynamicKey,typename internal::enable_if<internal::is_integral<T>::value>::type> { typedef Index type; };

#if !EIGEN_HAS_CXX14
// In c++98/c++11, fix<N> is a pointer to function that we better cleanup to a true FixedInt<N>:
template<int N, int DynamicKey> struct cleanup_index_type<FixedInt<N> (*)(), DynamicKey> { typedef FixedInt<N> type; };
#endif

// If VariableAndFixedInt does not match DynamicKey, then we turn it to a pure compile-time value:
template<int N, int DynamicKey> struct cleanup_index_type<VariableAndFixedInt<N>, DynamicKey> { typedef FixedInt<N> type; };
// If VariableAndFixedInt matches DynamicKey, then we turn it to a pure runtime-value (aka Index):
template<int DynamicKey> struct cleanup_index_type<VariableAndFixedInt<DynamicKey>, DynamicKey> { typedef Index type; };

#if EIGEN_HAS_CXX11
template<int N, int DynamicKey> struct cleanup_index_type<std::integral_constant<int,N>, DynamicKey> { typedef FixedInt<N> type; };
#endif

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN

#if EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
template<int N>
static const internal::FixedInt<N> fix{};
#else
template<int N>
inline internal::FixedInt<N> fix() { return internal::FixedInt<N>(); }

// The generic typename T is mandatory. Otherwise, a code like fix<N> could refer to either the function above or this next overload.
// This way a code like fix<N> can only refer to the previous function.
template<int N,typename T>
inline internal::VariableAndFixedInt<N> fix(T val) { return internal::VariableAndFixedInt<N>(internal::convert_index<int>(val)); }
#endif

#else // EIGEN_PARSED_BY_DOXYGEN

/** \var fix<N>()
  * \ingroup Core_Module
  *
  * This \em identifier permits to construct an object embedding a compile-time integer \c N.
  *
  * \tparam N the compile-time integer value
  *
  * It is typically used in conjunction with the Eigen::seq and Eigen::seqN functions to pass compile-time values to them:
  * \code
  * seqN(10,fix<4>,fix<-3>)   // <=> [10 7 4 1]
  * \endcode
  *
  * See also the function fix(int) to pass both a compile-time and runtime value.
  *
  * In c++14, it is implemented as:
  * \code
  * template<int N> static const internal::FixedInt<N> fix{};
  * \endcode
  * where internal::FixedInt<N> is an internal template class similar to
  * <a href="http://en.cppreference.com/w/cpp/types/integral_constant">\c std::integral_constant </a><tt> <int,N> </tt>
  * Here, \c fix<N> is thus an object of type \c internal::FixedInt<N>.
  *
  * In c++98/11, it is implemented as a function:
  * \code
  * template<int N> inline internal::FixedInt<N> fix();
  * \endcode
  * Here internal::FixedInt<N> is thus a pointer to function.
  *
  * If for some reason you want a true object in c++98 then you can write: \code fix<N>() \endcode which is also valid in c++14.
  *
  * \sa fix<N>(int), seq, seqN
  */
template<int N>
static const auto fix();

/** \fn fix<N>(int)
  * \ingroup Core_Module
  *
  * This function returns an object embedding both a compile-time integer \c N, and a fallback runtime value \a val.
  *
  * \tparam N the compile-time integer value
  * \param  val the fallback runtime integer value
  *
  * This function is a more general version of the \ref fix identifier/function that can be used in template code
  * where the compile-time value could turn out to actually mean "undefined at compile-time". For positive integers
  * such as a size or a dimension, this case is identified by Eigen::Dynamic, whereas runtime signed integers
  * (e.g., an increment/stride) are identified as Eigen::DynamicIndex. In such a case, the runtime value \a val
  * will be used as a fallback.
  *
  * A typical use case would be:
  * \code
  * template<typename Derived> void foo(const MatrixBase<Derived> &mat) {
  *   const int N = Derived::RowsAtCompileTime==Dynamic ? Dynamic : Derived::RowsAtCompileTime/2;
  *   const int n = mat.rows()/2;
  *   ... mat( seqN(0,fix<N>(n) ) ...;
  * }
  * \endcode
  * In this example, the function Eigen::seqN knows that the second argument is expected to be a size.
  * If the passed compile-time value N equals Eigen::Dynamic, then the proxy object returned by fix will be dissmissed, and converted to an Eigen::Index of value \c n.
  * Otherwise, the runtime-value \c n will be dissmissed, and the returned ArithmeticSequence will be of the exact same type as <tt> seqN(0,fix<N>) </tt>.
  *
  * \sa fix, seqN, class ArithmeticSequence
  */
template<int N>
static const auto fix(int val);

#endif // EIGEN_PARSED_BY_DOXYGEN

} // end namespace Eigen

#endif // EIGEN_INTEGRAL_CONSTANT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/MKL_support.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL
 *   Include file with common MKL declarations
 ********************************************************************************
*/

#ifndef EIGEN_MKL_SUPPORT_H
#define EIGEN_MKL_SUPPORT_H

#ifdef EIGEN_USE_MKL_ALL
  #ifndef EIGEN_USE_BLAS
    #define EIGEN_USE_BLAS
  #endif
  #ifndef EIGEN_USE_LAPACKE
    #define EIGEN_USE_LAPACKE
  #endif
  #ifndef EIGEN_USE_MKL_VML
    #define EIGEN_USE_MKL_VML
  #endif
#endif

#ifdef EIGEN_USE_LAPACKE_STRICT
  #define EIGEN_USE_LAPACKE
#endif

#if defined(EIGEN_USE_MKL_VML) && !defined(EIGEN_USE_MKL)
  #define EIGEN_USE_MKL
#endif


#if defined EIGEN_USE_MKL
#   if (!defined MKL_DIRECT_CALL) && (!defined EIGEN_MKL_NO_DIRECT_CALL)
#       define MKL_DIRECT_CALL
#       define MKL_DIRECT_CALL_JUST_SET
#   endif
#   include <mkl.h>
/*Check IMKL version for compatibility: < 10.3 is not usable with Eigen*/
#   ifndef INTEL_MKL_VERSION
#       undef EIGEN_USE_MKL /* INTEL_MKL_VERSION is not even defined on older versions */
#   elif INTEL_MKL_VERSION < 100305    /* the intel-mkl-103-release-notes say this was when the lapacke.h interface was added*/
#       undef EIGEN_USE_MKL
#   endif
#   ifndef EIGEN_USE_MKL
    /*If the MKL version is too old, undef everything*/
#       undef   EIGEN_USE_MKL_ALL
#       undef   EIGEN_USE_LAPACKE
#       undef   EIGEN_USE_MKL_VML
#       undef   EIGEN_USE_LAPACKE_STRICT
#       undef   EIGEN_USE_LAPACKE
#       ifdef   MKL_DIRECT_CALL_JUST_SET
#           undef MKL_DIRECT_CALL
#       endif
#   endif
#endif

#if defined EIGEN_USE_MKL

#define EIGEN_MKL_VML_THRESHOLD 128

/* MKL_DOMAIN_BLAS, etc are defined only in 10.3 update 7 */
/* MKL_BLAS, etc are not defined in 11.2 */
#ifdef MKL_DOMAIN_ALL
#define EIGEN_MKL_DOMAIN_ALL MKL_DOMAIN_ALL
#else
#define EIGEN_MKL_DOMAIN_ALL MKL_ALL
#endif

#ifdef MKL_DOMAIN_BLAS
#define EIGEN_MKL_DOMAIN_BLAS MKL_DOMAIN_BLAS
#else
#define EIGEN_MKL_DOMAIN_BLAS MKL_BLAS
#endif

#ifdef MKL_DOMAIN_FFT
#define EIGEN_MKL_DOMAIN_FFT MKL_DOMAIN_FFT
#else
#define EIGEN_MKL_DOMAIN_FFT MKL_FFT
#endif

#ifdef MKL_DOMAIN_VML
#define EIGEN_MKL_DOMAIN_VML MKL_DOMAIN_VML
#else
#define EIGEN_MKL_DOMAIN_VML MKL_VML
#endif

#ifdef MKL_DOMAIN_PARDISO
#define EIGEN_MKL_DOMAIN_PARDISO MKL_DOMAIN_PARDISO
#else
#define EIGEN_MKL_DOMAIN_PARDISO MKL_PARDISO
#endif
#endif

#if defined(EIGEN_USE_BLAS) && !defined(EIGEN_USE_MKL)
#include "../../misc/blas.h"
#endif

namespace Eigen {

typedef std::complex<double> dcomplex;
typedef std::complex<float>  scomplex;

#if defined(EIGEN_USE_MKL)
typedef MKL_INT BlasIndex;
#else
typedef int BlasIndex;
#endif

} // end namespace Eigen


#endif // EIGEN_MKL_SUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/Macros.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MACROS_H
#define EIGEN_MACROS_H

//------------------------------------------------------------------------------------------
// Eigen version and basic defaults
//------------------------------------------------------------------------------------------

#define EIGEN_WORLD_VERSION 3
#define EIGEN_MAJOR_VERSION 4
#define EIGEN_MINOR_VERSION 0

#define EIGEN_VERSION_AT_LEAST(x,y,z) (EIGEN_WORLD_VERSION>x || (EIGEN_WORLD_VERSION>=x && \
                                      (EIGEN_MAJOR_VERSION>y || (EIGEN_MAJOR_VERSION>=y && \
                                                                 EIGEN_MINOR_VERSION>=z))))

#ifdef EIGEN_DEFAULT_TO_ROW_MAJOR
#define EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION Eigen::RowMajor
#else
#define EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION Eigen::ColMajor
#endif

#ifndef EIGEN_DEFAULT_DENSE_INDEX_TYPE
#define EIGEN_DEFAULT_DENSE_INDEX_TYPE std::ptrdiff_t
#endif

// Upperbound on the C++ version to use.
// Expected values are 03, 11, 14, 17, etc.
// By default, let's use an arbitrarily large C++ version.
#ifndef EIGEN_MAX_CPP_VER
#define EIGEN_MAX_CPP_VER 99
#endif

/** Allows to disable some optimizations which might affect the accuracy of the result.
  * Such optimization are enabled by default, and set EIGEN_FAST_MATH to 0 to disable them.
  * They currently include:
  *   - single precision ArrayBase::sin() and ArrayBase::cos() for SSE and AVX vectorization.
  */
#ifndef EIGEN_FAST_MATH
#define EIGEN_FAST_MATH 1
#endif

#ifndef EIGEN_STACK_ALLOCATION_LIMIT
// 131072 == 128 KB
#define EIGEN_STACK_ALLOCATION_LIMIT 131072
#endif

//------------------------------------------------------------------------------------------
// Compiler identification, EIGEN_COMP_*
//------------------------------------------------------------------------------------------

/// \internal EIGEN_COMP_GNUC set to 1 for all compilers compatible with GCC
#ifdef __GNUC__
  #define EIGEN_COMP_GNUC (__GNUC__*10+__GNUC_MINOR__)
#else
  #define EIGEN_COMP_GNUC 0
#endif

/// \internal EIGEN_COMP_CLANG set to major+minor version (e.g., 307 for clang 3.7) if the compiler is clang
#if defined(__clang__)
  #define EIGEN_COMP_CLANG (__clang_major__*100+__clang_minor__)
#else
  #define EIGEN_COMP_CLANG 0
#endif

/// \internal EIGEN_COMP_CASTXML set to 1 if being preprocessed by CastXML
#if defined(__castxml__)
  #define EIGEN_COMP_CASTXML 1
#else
  #define EIGEN_COMP_CASTXML 0
#endif

/// \internal EIGEN_COMP_LLVM set to 1 if the compiler backend is llvm
#if defined(__llvm__)
  #define EIGEN_COMP_LLVM 1
#else
  #define EIGEN_COMP_LLVM 0
#endif

/// \internal EIGEN_COMP_ICC set to __INTEL_COMPILER if the compiler is Intel compiler, 0 otherwise
#if defined(__INTEL_COMPILER)
  #define EIGEN_COMP_ICC __INTEL_COMPILER
#else
  #define EIGEN_COMP_ICC 0
#endif

/// \internal EIGEN_COMP_MINGW set to 1 if the compiler is mingw
#if defined(__MINGW32__)
  #define EIGEN_COMP_MINGW 1
#else
  #define EIGEN_COMP_MINGW 0
#endif

/// \internal EIGEN_COMP_SUNCC set to 1 if the compiler is Solaris Studio
#if defined(__SUNPRO_CC)
  #define EIGEN_COMP_SUNCC 1
#else
  #define EIGEN_COMP_SUNCC 0
#endif

/// \internal EIGEN_COMP_MSVC set to _MSC_VER if the compiler is Microsoft Visual C++, 0 otherwise.
#if defined(_MSC_VER)
  #define EIGEN_COMP_MSVC _MSC_VER
#else
  #define EIGEN_COMP_MSVC 0
#endif

#if defined(__NVCC__)
#if defined(__CUDACC_VER_MAJOR__) && (__CUDACC_VER_MAJOR__ >= 9)
  #define EIGEN_COMP_NVCC  ((__CUDACC_VER_MAJOR__ * 10000) + (__CUDACC_VER_MINOR__ * 100))
#elif defined(__CUDACC_VER__)
  #define EIGEN_COMP_NVCC __CUDACC_VER__
#else
  #error "NVCC did not define compiler version."
#endif
#else
  #define EIGEN_COMP_NVCC 0
#endif

// For the record, here is a table summarizing the possible values for EIGEN_COMP_MSVC:
//  name        ver   MSC_VER
//  2008         9      1500
//  2010        10      1600
//  2012        11      1700
//  2013        12      1800
//  2015        14      1900
//  "15"        15      1900
//  2017-14.1   15.0    1910
//  2017-14.11  15.3    1911
//  2017-14.12  15.5    1912
//  2017-14.13  15.6    1913
//  2017-14.14  15.7    1914

/// \internal EIGEN_COMP_MSVC_LANG set to _MSVC_LANG if the compiler is Microsoft Visual C++, 0 otherwise.
#if defined(_MSVC_LANG)
  #define EIGEN_COMP_MSVC_LANG _MSVC_LANG
#else
  #define EIGEN_COMP_MSVC_LANG 0
#endif

// For the record, here is a table summarizing the possible values for EIGEN_COMP_MSVC_LANG:
// MSVC option                          Standard  MSVC_LANG
// /std:c++14 (default as of VS 2019)   C++14     201402L
// /std:c++17                           C++17     201703L
// /std:c++latest                       >C++17    >201703L

/// \internal EIGEN_COMP_MSVC_STRICT set to 1 if the compiler is really Microsoft Visual C++ and not ,e.g., ICC or clang-cl
#if EIGEN_COMP_MSVC && !(EIGEN_COMP_ICC || EIGEN_COMP_LLVM || EIGEN_COMP_CLANG)
  #define EIGEN_COMP_MSVC_STRICT _MSC_VER
#else
  #define EIGEN_COMP_MSVC_STRICT 0
#endif

/// \internal EIGEN_COMP_IBM set to xlc version if the compiler is IBM XL C++
// XLC   version
// 3.1   0x0301
// 4.5   0x0405
// 5.0   0x0500
// 12.1  0x0C01
#if defined(__IBMCPP__) || defined(__xlc__) || defined(__ibmxl__)
  #define EIGEN_COMP_IBM __xlC__
#else
  #define EIGEN_COMP_IBM 0
#endif

/// \internal EIGEN_COMP_PGI set to PGI version if the compiler is Portland Group Compiler
#if defined(__PGI)
  #define EIGEN_COMP_PGI (__PGIC__*100+__PGIC_MINOR__)
#else
  #define EIGEN_COMP_PGI 0
#endif

/// \internal EIGEN_COMP_ARM set to 1 if the compiler is ARM Compiler
#if defined(__CC_ARM) || defined(__ARMCC_VERSION)
  #define EIGEN_COMP_ARM 1
#else
  #define EIGEN_COMP_ARM 0
#endif

/// \internal EIGEN_COMP_EMSCRIPTEN set to 1 if the compiler is Emscripten Compiler
#if defined(__EMSCRIPTEN__)
  #define EIGEN_COMP_EMSCRIPTEN 1
#else
  #define EIGEN_COMP_EMSCRIPTEN 0
#endif


/// \internal EIGEN_GNUC_STRICT set to 1 if the compiler is really GCC and not a compatible compiler (e.g., ICC, clang, mingw, etc.)
#if EIGEN_COMP_GNUC && !(EIGEN_COMP_CLANG || EIGEN_COMP_ICC || EIGEN_COMP_MINGW || EIGEN_COMP_PGI || EIGEN_COMP_IBM || EIGEN_COMP_ARM || EIGEN_COMP_EMSCRIPTEN)
  #define EIGEN_COMP_GNUC_STRICT 1
#else
  #define EIGEN_COMP_GNUC_STRICT 0
#endif


#if EIGEN_COMP_GNUC
  #define EIGEN_GNUC_AT_LEAST(x,y) ((__GNUC__==x && __GNUC_MINOR__>=y) || __GNUC__>x)
  #define EIGEN_GNUC_AT_MOST(x,y)  ((__GNUC__==x && __GNUC_MINOR__<=y) || __GNUC__<x)
  #define EIGEN_GNUC_AT(x,y)       ( __GNUC__==x && __GNUC_MINOR__==y )
#else
  #define EIGEN_GNUC_AT_LEAST(x,y) 0
  #define EIGEN_GNUC_AT_MOST(x,y)  0
  #define EIGEN_GNUC_AT(x,y)       0
#endif

// FIXME: could probably be removed as we do not support gcc 3.x anymore
#if EIGEN_COMP_GNUC && (__GNUC__ <= 3)
#define EIGEN_GCC3_OR_OLDER 1
#else
#define EIGEN_GCC3_OR_OLDER 0
#endif



//------------------------------------------------------------------------------------------
// Architecture identification, EIGEN_ARCH_*
//------------------------------------------------------------------------------------------


#if defined(__x86_64__) || (defined(_M_X64) && !defined(_M_ARM64EC)) || defined(__amd64)
  #define EIGEN_ARCH_x86_64 1
#else
  #define EIGEN_ARCH_x86_64 0
#endif

#if defined(__i386__) || defined(_M_IX86) || defined(_X86_) || defined(__i386)
  #define EIGEN_ARCH_i386 1
#else
  #define EIGEN_ARCH_i386 0
#endif

#if EIGEN_ARCH_x86_64 || EIGEN_ARCH_i386
  #define EIGEN_ARCH_i386_OR_x86_64 1
#else
  #define EIGEN_ARCH_i386_OR_x86_64 0
#endif

/// \internal EIGEN_ARCH_ARM set to 1 if the architecture is ARM
#if defined(__arm__)
  #define EIGEN_ARCH_ARM 1
#else
  #define EIGEN_ARCH_ARM 0
#endif

/// \internal EIGEN_ARCH_ARM64 set to 1 if the architecture is ARM64
#if defined(__aarch64__) || defined(_M_ARM64) || defined(_M_ARM64EC)
  #define EIGEN_ARCH_ARM64 1
#else
  #define EIGEN_ARCH_ARM64 0
#endif

/// \internal EIGEN_ARCH_ARM_OR_ARM64 set to 1 if the architecture is ARM or ARM64
#if EIGEN_ARCH_ARM || EIGEN_ARCH_ARM64
  #define EIGEN_ARCH_ARM_OR_ARM64 1
#else
  #define EIGEN_ARCH_ARM_OR_ARM64 0
#endif

/// \internal EIGEN_ARCH_ARMV8 set to 1 if the architecture is armv8 or greater.
#if EIGEN_ARCH_ARM_OR_ARM64 && defined(__ARM_ARCH) && __ARM_ARCH >= 8
#define EIGEN_ARCH_ARMV8 1
#else
#define EIGEN_ARCH_ARMV8 0
#endif


/// \internal EIGEN_HAS_ARM64_FP16 set to 1 if the architecture provides an IEEE
/// compliant Arm fp16 type
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16
    #if defined(__ARM_FP16_FORMAT_IEEE)
      #define EIGEN_HAS_ARM64_FP16 1
    #else
      #define EIGEN_HAS_ARM64_FP16 0
    #endif
  #endif
#endif

/// \internal EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC set to 1 if the architecture
/// supports Neon vector intrinsics for fp16.
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC
    #if defined(__ARM_FEATURE_FP16_VECTOR_ARITHMETIC)
      #define EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC 1
    #else
      #define EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC 0
    #endif
  #endif
#endif

/// \internal EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC set to 1 if the architecture
/// supports Neon scalar intrinsics for fp16.
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC
    #if defined(__ARM_FEATURE_FP16_SCALAR_ARITHMETIC)
      #define EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC 1
    #endif
  #endif
#endif

/// \internal EIGEN_ARCH_MIPS set to 1 if the architecture is MIPS
#if defined(__mips__) || defined(__mips)
  #define EIGEN_ARCH_MIPS 1
#else
  #define EIGEN_ARCH_MIPS 0
#endif

/// \internal EIGEN_ARCH_SPARC set to 1 if the architecture is SPARC
#if defined(__sparc__) || defined(__sparc)
  #define EIGEN_ARCH_SPARC 1
#else
  #define EIGEN_ARCH_SPARC 0
#endif

/// \internal EIGEN_ARCH_IA64 set to 1 if the architecture is Intel Itanium
#if defined(__ia64__)
  #define EIGEN_ARCH_IA64 1
#else
  #define EIGEN_ARCH_IA64 0
#endif

/// \internal EIGEN_ARCH_PPC set to 1 if the architecture is PowerPC
#if defined(__powerpc__) || defined(__ppc__) || defined(_M_PPC)
  #define EIGEN_ARCH_PPC 1
#else
  #define EIGEN_ARCH_PPC 0
#endif



//------------------------------------------------------------------------------------------
// Operating system identification, EIGEN_OS_*
//------------------------------------------------------------------------------------------

/// \internal EIGEN_OS_UNIX set to 1 if the OS is a unix variant
#if defined(__unix__) || defined(__unix)
  #define EIGEN_OS_UNIX 1
#else
  #define EIGEN_OS_UNIX 0
#endif

/// \internal EIGEN_OS_LINUX set to 1 if the OS is based on Linux kernel
#if defined(__linux__)
  #define EIGEN_OS_LINUX 1
#else
  #define EIGEN_OS_LINUX 0
#endif

/// \internal EIGEN_OS_ANDROID set to 1 if the OS is Android
// note: ANDROID is defined when using ndk_build, __ANDROID__ is defined when using a standalone toolchain.
#if defined(__ANDROID__) || defined(ANDROID)
  #define EIGEN_OS_ANDROID 1
#else
  #define EIGEN_OS_ANDROID 0
#endif

/// \internal EIGEN_OS_GNULINUX set to 1 if the OS is GNU Linux and not Linux-based OS (e.g., not android)
#if defined(__gnu_linux__) && !(EIGEN_OS_ANDROID)
  #define EIGEN_OS_GNULINUX 1
#else
  #define EIGEN_OS_GNULINUX 0
#endif

/// \internal EIGEN_OS_BSD set to 1 if the OS is a BSD variant
#if defined(__FreeBSD__) || defined(__NetBSD__) || defined(__OpenBSD__) || defined(__bsdi__) || defined(__DragonFly__)
  #define EIGEN_OS_BSD 1
#else
  #define EIGEN_OS_BSD 0
#endif

/// \internal EIGEN_OS_MAC set to 1 if the OS is MacOS
#if defined(__APPLE__)
  #define EIGEN_OS_MAC 1
#else
  #define EIGEN_OS_MAC 0
#endif

/// \internal EIGEN_OS_QNX set to 1 if the OS is QNX
#if defined(__QNX__)
  #define EIGEN_OS_QNX 1
#else
  #define EIGEN_OS_QNX 0
#endif

/// \internal EIGEN_OS_WIN set to 1 if the OS is Windows based
#if defined(_WIN32)
  #define EIGEN_OS_WIN 1
#else
  #define EIGEN_OS_WIN 0
#endif

/// \internal EIGEN_OS_WIN64 set to 1 if the OS is Windows 64bits
#if defined(_WIN64)
  #define EIGEN_OS_WIN64 1
#else
  #define EIGEN_OS_WIN64 0
#endif

/// \internal EIGEN_OS_WINCE set to 1 if the OS is Windows CE
#if defined(_WIN32_WCE)
  #define EIGEN_OS_WINCE 1
#else
  #define EIGEN_OS_WINCE 0
#endif

/// \internal EIGEN_OS_CYGWIN set to 1 if the OS is Windows/Cygwin
#if defined(__CYGWIN__)
  #define EIGEN_OS_CYGWIN 1
#else
  #define EIGEN_OS_CYGWIN 0
#endif

/// \internal EIGEN_OS_WIN_STRICT set to 1 if the OS is really Windows and not some variants
#if EIGEN_OS_WIN && !( EIGEN_OS_WINCE || EIGEN_OS_CYGWIN )
  #define EIGEN_OS_WIN_STRICT 1
#else
  #define EIGEN_OS_WIN_STRICT 0
#endif

/// \internal EIGEN_OS_SUN set to __SUNPRO_C if the OS is SUN
// compiler  solaris   __SUNPRO_C
// version   studio
// 5.7       10        0x570
// 5.8       11        0x580
// 5.9       12        0x590
// 5.10	     12.1      0x5100
// 5.11	     12.2      0x5110
// 5.12	     12.3      0x5120
#if (defined(sun) || defined(__sun)) && !(defined(__SVR4) || defined(__svr4__))
  #define EIGEN_OS_SUN __SUNPRO_C
#else
  #define EIGEN_OS_SUN 0
#endif

/// \internal EIGEN_OS_SOLARIS set to 1 if the OS is Solaris
#if (defined(sun) || defined(__sun)) && (defined(__SVR4) || defined(__svr4__))
  #define EIGEN_OS_SOLARIS 1
#else
  #define EIGEN_OS_SOLARIS 0
#endif


//------------------------------------------------------------------------------------------
// Detect GPU compilers and architectures
//------------------------------------------------------------------------------------------

// NVCC is not supported as the target platform for HIPCC
// Note that this also makes EIGEN_CUDACC and EIGEN_HIPCC mutually exclusive
#if defined(__NVCC__) && defined(__HIPCC__)
  #error "NVCC as the target platform for HIPCC is currently not supported."
#endif

#if defined(__CUDACC__) && !defined(EIGEN_NO_CUDA)
  // Means the compiler is either nvcc or clang with CUDA enabled
  #define EIGEN_CUDACC __CUDACC__
#endif

#if defined(__CUDA_ARCH__) && !defined(EIGEN_NO_CUDA)
  // Means we are generating code for the device
  #define EIGEN_CUDA_ARCH __CUDA_ARCH__
#endif

#if defined(EIGEN_CUDACC)
#include <cuda.h>
  #define EIGEN_CUDA_SDK_VER (CUDA_VERSION * 10)
#else
  #define EIGEN_CUDA_SDK_VER 0
#endif

#if defined(__HIPCC__) && !defined(EIGEN_NO_HIP)
  // Means the compiler is HIPCC (analogous to EIGEN_CUDACC, but for HIP)
  #define EIGEN_HIPCC __HIPCC__

  // We need to include hip_runtime.h here because it pulls in
  // ++ hip_common.h which contains the define for  __HIP_DEVICE_COMPILE__
  // ++ host_defines.h which contains the defines for the __host__ and __device__ macros
  #include <hip/hip_runtime.h>

  #if defined(__HIP_DEVICE_COMPILE__)
    // analogous to EIGEN_CUDA_ARCH, but for HIP
    #define EIGEN_HIP_DEVICE_COMPILE __HIP_DEVICE_COMPILE__
  #endif

  // For HIP (ROCm 3.5 and higher), we need to explicitly set the launch_bounds attribute
  // value to 1024. The compiler assigns a default value of 256 when the attribute is not
  // specified. This results in failures on the HIP platform, for cases when a GPU kernel
  // without an explicit launch_bounds attribute is called with a threads_per_block value
  // greater than 256.
  //
  // This is a regression in functioanlity and is expected to be fixed within the next
  // couple of ROCm releases (compiler will go back to using 1024 value as the default)
  //
  // In the meantime, we will use a "only enabled for HIP" macro to set the launch_bounds
  // attribute.

  #define EIGEN_HIP_LAUNCH_BOUNDS_1024 __launch_bounds__(1024)

#endif

#if !defined(EIGEN_HIP_LAUNCH_BOUNDS_1024)
#define EIGEN_HIP_LAUNCH_BOUNDS_1024
#endif // !defined(EIGEN_HIP_LAUNCH_BOUNDS_1024)

// Unify CUDA/HIPCC

#if defined(EIGEN_CUDACC) || defined(EIGEN_HIPCC)
//
// If either EIGEN_CUDACC or EIGEN_HIPCC is defined, then define EIGEN_GPUCC
//
#define EIGEN_GPUCC
//
// EIGEN_HIPCC implies the HIP compiler and is used to tweak Eigen code for use in HIP kernels
// EIGEN_CUDACC implies the CUDA compiler and is used to tweak Eigen code for use in CUDA kernels
//
// In most cases the same tweaks are required to the Eigen code to enable in both the HIP and CUDA kernels.
// For those cases, the corresponding code should be guarded with
//      #if defined(EIGEN_GPUCC)
// instead of
//      #if defined(EIGEN_CUDACC) || defined(EIGEN_HIPCC)
//
// For cases where the tweak is specific to HIP, the code should be guarded with
//      #if defined(EIGEN_HIPCC)
//
// For cases where the tweak is specific to CUDA, the code should be guarded with
//      #if defined(EIGEN_CUDACC)
//
#endif

#if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIP_DEVICE_COMPILE)
//
// If either EIGEN_CUDA_ARCH or EIGEN_HIP_DEVICE_COMPILE is defined, then define EIGEN_GPU_COMPILE_PHASE
//
#define EIGEN_GPU_COMPILE_PHASE
//
// GPU compilers (HIPCC, NVCC) typically do two passes over the source code,
//   + one to compile the source for the "host" (ie CPU)
//   + another to compile the source for the "device" (ie. GPU)
//
// Code that needs to enabled only during the either the "host" or "device" compilation phase
// needs to be guarded with a macro that indicates the current compilation phase
//
// EIGEN_HIP_DEVICE_COMPILE implies the device compilation phase in HIP
// EIGEN_CUDA_ARCH implies the device compilation phase in CUDA
//
// In most cases, the "host" / "device" specific code is the same for both HIP and CUDA
// For those cases, the code should be guarded with
//       #if defined(EIGEN_GPU_COMPILE_PHASE)
// instead of
//       #if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIP_DEVICE_COMPILE)
//
// For cases where the tweak is specific to HIP, the code should be guarded with
//      #if defined(EIGEN_HIP_DEVICE_COMPILE)
//
// For cases where the tweak is specific to CUDA, the code should be guarded with
//      #if defined(EIGEN_CUDA_ARCH)
//
#endif

#if defined(EIGEN_USE_SYCL) && defined(__SYCL_DEVICE_ONLY__)
// EIGEN_USE_SYCL is a user-defined macro while __SYCL_DEVICE_ONLY__ is a compiler-defined macro.
// In most cases we want to check if both macros are defined which can be done using the define below.
#define SYCL_DEVICE_ONLY
#endif

//------------------------------------------------------------------------------------------
// Detect Compiler/Architecture/OS specific features
//------------------------------------------------------------------------------------------

#if EIGEN_GNUC_AT_MOST(4,3) && !EIGEN_COMP_CLANG
  // see bug 89
  #define EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO 0
#else
  #define EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO 1
#endif

// Cross compiler wrapper around LLVM's __has_builtin
#ifdef __has_builtin
#  define EIGEN_HAS_BUILTIN(x) __has_builtin(x)
#else
#  define EIGEN_HAS_BUILTIN(x) 0
#endif

// A Clang feature extension to determine compiler features.
// We use it to determine 'cxx_rvalue_references'
#ifndef __has_feature
# define __has_feature(x) 0
#endif

// Some old compilers do not support template specializations like:
// template<typename T,int N> void foo(const T x[N]);
#if !(   EIGEN_COMP_CLANG && (   (EIGEN_COMP_CLANG<309)                                                       \
                              || (defined(__apple_build_version__) && (__apple_build_version__ < 9000000)))  \
      || EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<49)
#define EIGEN_HAS_STATIC_ARRAY_TEMPLATE 1
#else
#define EIGEN_HAS_STATIC_ARRAY_TEMPLATE 0
#endif

// The macro EIGEN_CPLUSPLUS is a replacement for __cplusplus/_MSVC_LANG that
// works for both platforms, indicating the C++ standard version number.
//
// With MSVC, without defining /Zc:__cplusplus, the __cplusplus macro will
// report 199711L regardless of the language standard specified via /std.
// We need to rely on _MSVC_LANG instead, which is only available after
// VS2015.3.
#if EIGEN_COMP_MSVC_LANG > 0
#define EIGEN_CPLUSPLUS EIGEN_COMP_MSVC_LANG
#elif EIGEN_COMP_MSVC >= 1900
#define EIGEN_CPLUSPLUS 201103L
#elif defined(__cplusplus)
#define EIGEN_CPLUSPLUS __cplusplus
#else
#define EIGEN_CPLUSPLUS 0
#endif

// The macro EIGEN_COMP_CXXVER defines the c++ verson expected by the compiler.
// For instance, if compiling with gcc and -std=c++17, then EIGEN_COMP_CXXVER
// is defined to 17.
#if EIGEN_CPLUSPLUS > 201703L
  #define EIGEN_COMP_CXXVER 20
#elif EIGEN_CPLUSPLUS > 201402L
  #define EIGEN_COMP_CXXVER 17
#elif EIGEN_CPLUSPLUS > 201103L
  #define EIGEN_COMP_CXXVER 14
#elif EIGEN_CPLUSPLUS >= 201103L
  #define EIGEN_COMP_CXXVER 11
#else
  #define EIGEN_COMP_CXXVER 03
#endif

#ifndef EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
  #if defined(__cpp_variable_templates) && __cpp_variable_templates >= 201304 && EIGEN_MAX_CPP_VER>=14
    #define EIGEN_HAS_CXX14_VARIABLE_TEMPLATES 1
  #else
    #define EIGEN_HAS_CXX14_VARIABLE_TEMPLATES 0
  #endif
#endif


// The macros EIGEN_HAS_CXX?? defines a rough estimate of available c++ features
// but in practice we should not rely on them but rather on the availabilty of
// individual features as defined later.
// This is why there is no EIGEN_HAS_CXX17.
// FIXME: get rid of EIGEN_HAS_CXX14 and maybe even EIGEN_HAS_CXX11.
#if EIGEN_MAX_CPP_VER>=11 && EIGEN_COMP_CXXVER>=11
#define EIGEN_HAS_CXX11 1
#else
#define EIGEN_HAS_CXX11 0
#endif

#if EIGEN_MAX_CPP_VER>=14 && EIGEN_COMP_CXXVER>=14
#define EIGEN_HAS_CXX14 1
#else
#define EIGEN_HAS_CXX14 0
#endif

// Do we support r-value references?
#ifndef EIGEN_HAS_RVALUE_REFERENCES
#if EIGEN_MAX_CPP_VER>=11 && \
    (__has_feature(cxx_rvalue_references) || \
     (EIGEN_COMP_CXXVER >= 11) || (EIGEN_COMP_MSVC >= 1600))
  #define EIGEN_HAS_RVALUE_REFERENCES 1
#else
  #define EIGEN_HAS_RVALUE_REFERENCES 0
#endif
#endif

// Does the compiler support C99?
// Need to include <cmath> to make sure _GLIBCXX_USE_C99 gets defined
#include <cmath>
#ifndef EIGEN_HAS_C99_MATH
#if EIGEN_MAX_CPP_VER>=11 && \
    ((defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 199901))       \
  || (defined(__GNUC__) && defined(_GLIBCXX_USE_C99)) \
  || (defined(_LIBCPP_VERSION) && !defined(_MSC_VER)) \
  || (EIGEN_COMP_MSVC >= 1900) || defined(SYCL_DEVICE_ONLY))
  #define EIGEN_HAS_C99_MATH 1
#else
  #define EIGEN_HAS_C99_MATH 0
#endif
#endif

// Does the compiler support result_of?
// result_of was deprecated in c++17 and removed in c++ 20
#ifndef EIGEN_HAS_STD_RESULT_OF
#if EIGEN_HAS_CXX11 && EIGEN_COMP_CXXVER < 17
#define EIGEN_HAS_STD_RESULT_OF 1
#else
#define EIGEN_HAS_STD_RESULT_OF 0
#endif
#endif

// Does the compiler support std::hash?
#ifndef EIGEN_HAS_STD_HASH
// The std::hash struct is defined in C++11 but is not labelled as a __device__
// function and is not constexpr, so cannot be used on device.
#if EIGEN_HAS_CXX11 && !defined(EIGEN_GPU_COMPILE_PHASE)
#define EIGEN_HAS_STD_HASH 1
#else
#define EIGEN_HAS_STD_HASH 0
#endif
#endif  // EIGEN_HAS_STD_HASH

#ifndef EIGEN_HAS_STD_INVOKE_RESULT
#if EIGEN_MAX_CPP_VER >= 17 && EIGEN_COMP_CXXVER >= 17
#define EIGEN_HAS_STD_INVOKE_RESULT 1
#else
#define EIGEN_HAS_STD_INVOKE_RESULT 0
#endif
#endif

#ifndef EIGEN_HAS_ALIGNAS
#if EIGEN_MAX_CPP_VER>=11 && EIGEN_HAS_CXX11 &&   \
      (     __has_feature(cxx_alignas)            \
        ||  EIGEN_HAS_CXX14                       \
        || (EIGEN_COMP_MSVC >= 1800)              \
        || (EIGEN_GNUC_AT_LEAST(4,8))             \
        || (EIGEN_COMP_CLANG>=305)                \
        || (EIGEN_COMP_ICC>=1500)                 \
        || (EIGEN_COMP_PGI>=1500)                 \
        || (EIGEN_COMP_SUNCC>=0x5130))
#define EIGEN_HAS_ALIGNAS 1
#else
#define EIGEN_HAS_ALIGNAS 0
#endif
#endif

// Does the compiler support type_traits?
// - full support of type traits was added only to GCC 5.1.0.
// - 20150626 corresponds to the last release of 4.x libstdc++
#ifndef EIGEN_HAS_TYPE_TRAITS
#if EIGEN_MAX_CPP_VER>=11 && (EIGEN_HAS_CXX11 || EIGEN_COMP_MSVC >= 1700) \
  && ((!EIGEN_COMP_GNUC_STRICT) || EIGEN_GNUC_AT_LEAST(5, 1)) \
  && ((!defined(__GLIBCXX__))   || __GLIBCXX__ > 20150626)
#define EIGEN_HAS_TYPE_TRAITS 1
#define EIGEN_INCLUDE_TYPE_TRAITS
#else
#define EIGEN_HAS_TYPE_TRAITS 0
#endif
#endif

// Does the compiler support variadic templates?
#ifndef EIGEN_HAS_VARIADIC_TEMPLATES
#if EIGEN_MAX_CPP_VER>=11 && (EIGEN_COMP_CXXVER >= 11) \
  && (!defined(__NVCC__) || !EIGEN_ARCH_ARM_OR_ARM64 || (EIGEN_COMP_NVCC >= 80000) )
    // ^^ Disable the use of variadic templates when compiling with versions of nvcc older than 8.0 on ARM devices:
    //    this prevents nvcc from crashing when compiling Eigen on Tegra X1
#define EIGEN_HAS_VARIADIC_TEMPLATES 1
#elif  EIGEN_MAX_CPP_VER>=11 && (EIGEN_COMP_CXXVER >= 11) && defined(SYCL_DEVICE_ONLY)
#define EIGEN_HAS_VARIADIC_TEMPLATES 1
#else
#define EIGEN_HAS_VARIADIC_TEMPLATES 0
#endif
#endif

// Does the compiler fully support const expressions? (as in c++14)
#ifndef EIGEN_HAS_CONSTEXPR
  #if defined(EIGEN_CUDACC)
  // Const expressions are supported provided that c++11 is enabled and we're using either clang or nvcc 7.5 or above
    #if EIGEN_MAX_CPP_VER>=14 && (EIGEN_COMP_CXXVER >= 11 && (EIGEN_COMP_CLANG || EIGEN_COMP_NVCC >= 70500))
      #define EIGEN_HAS_CONSTEXPR 1
    #endif
  #elif EIGEN_MAX_CPP_VER>=14 && (__has_feature(cxx_relaxed_constexpr) || (EIGEN_COMP_CXXVER >= 14) || \
    (EIGEN_GNUC_AT_LEAST(4,8) && (EIGEN_COMP_CXXVER >= 11)) || \
    (EIGEN_COMP_CLANG >= 306 && (EIGEN_COMP_CXXVER >= 11)))
    #define EIGEN_HAS_CONSTEXPR 1
  #endif

  #ifndef EIGEN_HAS_CONSTEXPR
    #define EIGEN_HAS_CONSTEXPR 0
  #endif

#endif // EIGEN_HAS_CONSTEXPR

#if EIGEN_HAS_CONSTEXPR
#define EIGEN_CONSTEXPR constexpr
#else
#define EIGEN_CONSTEXPR
#endif

// Does the compiler support C++11 math?
// Let's be conservative and enable the default C++11 implementation only if we are sure it exists
#ifndef EIGEN_HAS_CXX11_MATH
  #if EIGEN_MAX_CPP_VER>=11 && ((EIGEN_COMP_CXXVER > 11) || (EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC)  \
      && (EIGEN_ARCH_i386_OR_x86_64) && (EIGEN_OS_GNULINUX || EIGEN_OS_WIN_STRICT || EIGEN_OS_MAC))
    #define EIGEN_HAS_CXX11_MATH 1
  #else
    #define EIGEN_HAS_CXX11_MATH 0
  #endif
#endif

// Does the compiler support proper C++11 containers?
#ifndef EIGEN_HAS_CXX11_CONTAINERS
  #if    EIGEN_MAX_CPP_VER>=11 && \
         ((EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC>=1400)))
    #define EIGEN_HAS_CXX11_CONTAINERS 1
  #else
    #define EIGEN_HAS_CXX11_CONTAINERS 0
  #endif
#endif

// Does the compiler support C++11 noexcept?
#ifndef EIGEN_HAS_CXX11_NOEXCEPT
  #if    EIGEN_MAX_CPP_VER>=11 && \
         (__has_feature(cxx_noexcept) \
      || (EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC>=1400)))
    #define EIGEN_HAS_CXX11_NOEXCEPT 1
  #else
    #define EIGEN_HAS_CXX11_NOEXCEPT 0
  #endif
#endif

#ifndef EIGEN_HAS_CXX11_ATOMIC
  #if    EIGEN_MAX_CPP_VER>=11 && \
         (__has_feature(cxx_atomic) \
      || (EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_MSVC==0 || EIGEN_COMP_MSVC >= 1700)))
    #define EIGEN_HAS_CXX11_ATOMIC 1
  #else
    #define EIGEN_HAS_CXX11_ATOMIC 0
  #endif
#endif

#ifndef EIGEN_HAS_CXX11_OVERRIDE_FINAL
  #if    EIGEN_MAX_CPP_VER>=11 && \
       (EIGEN_COMP_CXXVER >= 11 || EIGEN_COMP_MSVC >= 1700)
    #define EIGEN_HAS_CXX11_OVERRIDE_FINAL 1
  #else
    #define EIGEN_HAS_CXX11_OVERRIDE_FINAL 0
  #endif
#endif

// NOTE: the required Apple's clang version is very conservative
//       and it could be that XCode 9 works just fine.
// NOTE: the MSVC version is based on https://en.cppreference.com/w/cpp/compiler_support
//       and not tested.
#ifndef EIGEN_HAS_CXX17_OVERALIGN
#if EIGEN_MAX_CPP_VER>=17 && EIGEN_COMP_CXXVER>=17 && (                                 \
           (EIGEN_COMP_MSVC >= 1912)                                                    \
        || (EIGEN_GNUC_AT_LEAST(7,0))                                                   \
        || ((!defined(__apple_build_version__)) && (EIGEN_COMP_CLANG>=500))             \
        || (( defined(__apple_build_version__)) && (__apple_build_version__>=10000000)) \
      )
#define EIGEN_HAS_CXX17_OVERALIGN 1
#else
#define EIGEN_HAS_CXX17_OVERALIGN 0
#endif
#endif

#if defined(EIGEN_CUDACC) && EIGEN_HAS_CONSTEXPR
  // While available already with c++11, this is useful mostly starting with c++14 and relaxed constexpr rules
  #if defined(__NVCC__)
    // nvcc considers constexpr functions as __host__ __device__ with the option --expt-relaxed-constexpr
    #ifdef __CUDACC_RELAXED_CONSTEXPR__
      #define EIGEN_CONSTEXPR_ARE_DEVICE_FUNC
    #endif
  #elif defined(__clang__) && defined(__CUDA__) && __has_feature(cxx_relaxed_constexpr)
    // clang++ always considers constexpr functions as implicitly __host__ __device__
    #define EIGEN_CONSTEXPR_ARE_DEVICE_FUNC
  #endif
#endif

// Does the compiler support the __int128 and __uint128_t extensions for 128-bit
// integer arithmetic?
//
// Clang and GCC define __SIZEOF_INT128__ when these extensions are supported,
// but we avoid using them in certain cases:
//
// * Building using Clang for Windows, where the Clang runtime library has
//   128-bit support only on LP64 architectures, but Windows is LLP64.
#ifndef EIGEN_HAS_BUILTIN_INT128
#if defined(__SIZEOF_INT128__) && !(EIGEN_OS_WIN && EIGEN_COMP_CLANG)
#define EIGEN_HAS_BUILTIN_INT128 1
#else
#define EIGEN_HAS_BUILTIN_INT128 0
#endif
#endif

//------------------------------------------------------------------------------------------
// Preprocessor programming helpers
//------------------------------------------------------------------------------------------

// This macro can be used to prevent from macro expansion, e.g.:
//   std::max EIGEN_NOT_A_MACRO(a,b)
#define EIGEN_NOT_A_MACRO

#define EIGEN_DEBUG_VAR(x) std::cerr << #x << " = " << x << std::endl;

// concatenate two tokens
#define EIGEN_CAT2(a,b) a ## b
#define EIGEN_CAT(a,b) EIGEN_CAT2(a,b)

#define EIGEN_COMMA ,

// convert a token to a string
#define EIGEN_MAKESTRING2(a) #a
#define EIGEN_MAKESTRING(a) EIGEN_MAKESTRING2(a)

// EIGEN_STRONG_INLINE is a stronger version of the inline, using __forceinline on MSVC,
// but it still doesn't use GCC's always_inline. This is useful in (common) situations where MSVC needs forceinline
// but GCC is still doing fine with just inline.
#ifndef EIGEN_STRONG_INLINE
#if (EIGEN_COMP_MSVC || EIGEN_COMP_ICC) && !defined(EIGEN_GPUCC)
#define EIGEN_STRONG_INLINE __forceinline
#else
#define EIGEN_STRONG_INLINE inline
#endif
#endif

// EIGEN_ALWAYS_INLINE is the stronget, it has the effect of making the function inline and adding every possible
// attribute to maximize inlining. This should only be used when really necessary: in particular,
// it uses __attribute__((always_inline)) on GCC, which most of the time is useless and can severely harm compile times.
// FIXME with the always_inline attribute,
// gcc 3.4.x and 4.1 reports the following compilation error:
//   Eval.h:91: sorry, unimplemented: inlining failed in call to 'const Eigen::Eval<Derived> Eigen::MatrixBase<Scalar, Derived>::eval() const'
//    : function body not available
//   See also bug 1367
#if EIGEN_GNUC_AT_LEAST(4,2) && !defined(SYCL_DEVICE_ONLY)
#define EIGEN_ALWAYS_INLINE __attribute__((always_inline)) inline
#else
#define EIGEN_ALWAYS_INLINE EIGEN_STRONG_INLINE
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_DONT_INLINE __attribute__((noinline))
#elif EIGEN_COMP_MSVC
#define EIGEN_DONT_INLINE __declspec(noinline)
#else
#define EIGEN_DONT_INLINE
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_PERMISSIVE_EXPR __extension__
#else
#define EIGEN_PERMISSIVE_EXPR
#endif

// GPU stuff

// Disable some features when compiling with GPU compilers (NVCC/clang-cuda/SYCL/HIPCC)
#if defined(EIGEN_CUDACC) || defined(SYCL_DEVICE_ONLY) || defined(EIGEN_HIPCC)
  // Do not try asserts on device code
  #ifndef EIGEN_NO_DEBUG
  #define EIGEN_NO_DEBUG
  #endif

  #ifdef EIGEN_INTERNAL_DEBUGGING
  #undef EIGEN_INTERNAL_DEBUGGING
  #endif

  #ifdef EIGEN_EXCEPTIONS
  #undef EIGEN_EXCEPTIONS
  #endif
#endif

#if defined(SYCL_DEVICE_ONLY)
  #ifndef EIGEN_DONT_VECTORIZE
    #define EIGEN_DONT_VECTORIZE
  #endif
  #define EIGEN_DEVICE_FUNC __attribute__((flatten)) __attribute__((always_inline))
// All functions callable from CUDA/HIP code must be qualified with __device__
#elif defined(EIGEN_GPUCC)
    #define EIGEN_DEVICE_FUNC __host__ __device__
#else
  #define EIGEN_DEVICE_FUNC
#endif


// this macro allows to get rid of linking errors about multiply defined functions.
//  - static is not very good because it prevents definitions from different object files to be merged.
//           So static causes the resulting linked executable to be bloated with multiple copies of the same function.
//  - inline is not perfect either as it unwantedly hints the compiler toward inlining the function.
#define EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC
#define EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC inline

#ifdef NDEBUG
# ifndef EIGEN_NO_DEBUG
#  define EIGEN_NO_DEBUG
# endif
#endif

// eigen_plain_assert is where we implement the workaround for the assert() bug in GCC <= 4.3, see bug 89
#ifdef EIGEN_NO_DEBUG
  #ifdef SYCL_DEVICE_ONLY // used to silence the warning on SYCL device
    #define eigen_plain_assert(x) EIGEN_UNUSED_VARIABLE(x)
  #else
    #define eigen_plain_assert(x)
  #endif
#else
  #if EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO
    namespace Eigen {
    namespace internal {
    inline bool copy_bool(bool b) { return b; }
    }
    }
    #define eigen_plain_assert(x) assert(x)
  #else
    // work around bug 89
    #include <cstdlib>   // for abort
    #include <iostream>  // for std::cerr

    namespace Eigen {
    namespace internal {
    // trivial function copying a bool. Must be EIGEN_DONT_INLINE, so we implement it after including Eigen headers.
    // see bug 89.
    namespace {
    EIGEN_DONT_INLINE bool copy_bool(bool b) { return b; }
    }
    inline void assert_fail(const char *condition, const char *function, const char *file, int line)
    {
      std::cerr << "assertion failed: " << condition << " in function " << function << " at " << file << ":" << line << std::endl;
      abort();
    }
    }
    }
    #define eigen_plain_assert(x) \
      do { \
        if(!Eigen::internal::copy_bool(x)) \
          Eigen::internal::assert_fail(EIGEN_MAKESTRING(x), __PRETTY_FUNCTION__, __FILE__, __LINE__); \
      } while(false)
  #endif
#endif

// eigen_assert can be overridden
#ifndef eigen_assert
#define eigen_assert(x) eigen_plain_assert(x)
#endif

#ifdef EIGEN_INTERNAL_DEBUGGING
#define eigen_internal_assert(x) eigen_assert(x)
#else
#define eigen_internal_assert(x)
#endif

#ifdef EIGEN_NO_DEBUG
#define EIGEN_ONLY_USED_FOR_DEBUG(x) EIGEN_UNUSED_VARIABLE(x)
#else
#define EIGEN_ONLY_USED_FOR_DEBUG(x)
#endif

#ifndef EIGEN_NO_DEPRECATED_WARNING
  #if EIGEN_COMP_GNUC
    #define EIGEN_DEPRECATED __attribute__((deprecated))
  #elif EIGEN_COMP_MSVC
    #define EIGEN_DEPRECATED __declspec(deprecated)
  #else
    #define EIGEN_DEPRECATED
  #endif
#else
  #define EIGEN_DEPRECATED
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_UNUSED __attribute__((unused))
#else
#define EIGEN_UNUSED
#endif

// Suppresses 'unused variable' warnings.
namespace Eigen {
  namespace internal {
    template<typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ignore_unused_variable(const T&) {}
  }
}
#define EIGEN_UNUSED_VARIABLE(var) Eigen::internal::ignore_unused_variable(var);

#if !defined(EIGEN_ASM_COMMENT)
  #if EIGEN_COMP_GNUC && (EIGEN_ARCH_i386_OR_x86_64 || EIGEN_ARCH_ARM_OR_ARM64)
    #define EIGEN_ASM_COMMENT(X)  __asm__("#" X)
  #else
    #define EIGEN_ASM_COMMENT(X)
  #endif
#endif


// Acts as a barrier preventing operations involving `X` from crossing. This
// occurs, for example, in the fast rounding trick where a magic constant is
// added then subtracted, which is otherwise compiled away with -ffast-math.
//
// See bug 1674
#if !defined(EIGEN_OPTIMIZATION_BARRIER)
  #if EIGEN_COMP_GNUC
    // According to https://gcc.gnu.org/onlinedocs/gcc/Constraints.html:
    //   X: Any operand whatsoever.
    //   r: A register operand is allowed provided that it is in a general
    //      register.
    //   g: Any register, memory or immediate integer operand is allowed, except
    //      for registers that are not general registers.
    //   w: (AArch32/AArch64) Floating point register, Advanced SIMD vector
    //      register or SVE vector register.
    //   x: (SSE) Any SSE register.
    //      (AArch64) Like w, but restricted to registers 0 to 15 inclusive.
    //   v: (PowerPC) An Altivec vector register.
    //   wa:(PowerPC) A VSX register.
    //
    // "X" (uppercase) should work for all cases, though this seems to fail for
    // some versions of GCC for arm/aarch64 with
    //   "error: inconsistent operand constraints in an 'asm'"
    // Clang x86_64/arm/aarch64 seems to require "g" to support both scalars and
    // vectors, otherwise
    //   "error: non-trivial scalar-to-vector conversion, possible invalid
    //    constraint for vector type"
    //
    // GCC for ppc64le generates an internal compiler error with x/X/g.
    // GCC for AVX generates an internal compiler error with X.
    //
    // Tested on icc/gcc/clang for sse, avx, avx2, avx512dq
    //           gcc for arm, aarch64,
    //           gcc for ppc64le,
    // both vectors and scalars.
    //
    // Note that this is restricted to plain types - this will not work
    // directly for std::complex<T>, Eigen::half, Eigen::bfloat16. For these,
    // you will need to apply to the underlying POD type.
    #if EIGEN_ARCH_PPC && EIGEN_COMP_GNUC_STRICT
      // This seems to be broken on clang.  Packet4f is loaded into a single
      //   register rather than a vector, zeroing out some entries.  Integer
      //   types also generate a compile error.
      // General, Altivec, VSX.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+r,v,wa" (X));
    #elif EIGEN_ARCH_ARM_OR_ARM64
      // General, NEON.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+g,w" (X));
    #elif EIGEN_ARCH_i386_OR_x86_64
      // General, SSE.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+g,x" (X));
    #else
      // Not implemented for other architectures.
      #define EIGEN_OPTIMIZATION_BARRIER(X)
    #endif
  #else
    // Not implemented for other compilers.
    #define EIGEN_OPTIMIZATION_BARRIER(X)
  #endif
#endif

#if EIGEN_COMP_MSVC
  // NOTE MSVC often gives C4127 warnings with compiletime if statements. See bug 1362.
  // This workaround is ugly, but it does the job.
#  define EIGEN_CONST_CONDITIONAL(cond)  (void)0, cond
#else
#  define EIGEN_CONST_CONDITIONAL(cond)  cond
#endif

#ifdef EIGEN_DONT_USE_RESTRICT_KEYWORD
  #define EIGEN_RESTRICT
#endif
#ifndef EIGEN_RESTRICT
  #define EIGEN_RESTRICT __restrict
#endif


#ifndef EIGEN_DEFAULT_IO_FORMAT
#ifdef EIGEN_MAKING_DOCS
// format used in Eigen's documentation
// needed to define it here as escaping characters in CMake add_definition's argument seems very problematic.
#define EIGEN_DEFAULT_IO_FORMAT Eigen::IOFormat(3, 0, " ", "\n", "", "")
#else
#define EIGEN_DEFAULT_IO_FORMAT Eigen::IOFormat()
#endif
#endif

// just an empty macro !
#define EIGEN_EMPTY


// When compiling CUDA/HIP device code with NVCC or HIPCC
// pull in math functions from the global namespace.
// In host mode, and when device code is compiled with clang,
// use the std versions.
#if (defined(EIGEN_CUDA_ARCH) && defined(__NVCC__)) || defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_USING_STD(FUNC) using ::FUNC;
#else
  #define EIGEN_USING_STD(FUNC) using std::FUNC;
#endif

#if EIGEN_COMP_MSVC_STRICT && (EIGEN_COMP_MSVC < 1900 || (EIGEN_COMP_MSVC == 1900 && EIGEN_COMP_NVCC))
  // For older MSVC versions, as well as 1900 && CUDA 8, using the base operator is necessary,
  //   otherwise we get duplicate definition errors
  // For later MSVC versions, we require explicit operator= definition, otherwise we get
  //   use of implicitly deleted operator errors.
  // (cf Bugs 920, 1000, 1324, 2291)
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =;
#elif EIGEN_COMP_CLANG // workaround clang bug (see http://forum.kde.org/viewtopic.php?f=74&t=102653)
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) { Base::operator=(other); return *this; } \
    template <typename OtherDerived> \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const DenseBase<OtherDerived>& other) { Base::operator=(other.derived()); return *this; }
#else
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) \
    { \
      Base::operator=(other); \
      return *this; \
    }
#endif


/**
 * \internal
 * \brief Macro to explicitly define the default copy constructor.
 * This is necessary, because the implicit definition is deprecated if the copy-assignment is overridden.
 */
#if EIGEN_HAS_CXX11
#define EIGEN_DEFAULT_COPY_CONSTRUCTOR(CLASS) CLASS(const CLASS&) = default;
#else
#define EIGEN_DEFAULT_COPY_CONSTRUCTOR(CLASS)
#endif



/** \internal
 * \brief Macro to manually inherit assignment operators.
 * This is necessary, because the implicitly defined assignment operator gets deleted when a custom operator= is defined.
 * With C++11 or later this also default-implements the copy-constructor
 */
#define EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Derived)  \
    EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(Derived)

/** \internal
 * \brief Macro to manually define default constructors and destructors.
 * This is necessary when the copy constructor is re-defined.
 * For empty helper classes this should usually be protected, to avoid accidentally creating empty objects.
 *
 * Hiding the default destructor lead to problems in C++03 mode together with boost::multiprecision
 */
#if EIGEN_HAS_CXX11
#define EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(Derived)  \
    Derived() = default; \
    ~Derived() = default;
#else
#define EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(Derived)  \
    Derived() {}; \
    /* ~Derived() {}; */
#endif





/**
* Just a side note. Commenting within defines works only by documenting
* behind the object (via '!<'). Comments cannot be multi-line and thus
* we have these extra long lines. What is confusing doxygen over here is
* that we use '\' and basically have a bunch of typedefs with their
* documentation in a single line.
**/

#define EIGEN_GENERIC_PUBLIC_INTERFACE(Derived) \
  typedef typename Eigen::internal::traits<Derived>::Scalar Scalar; /*!< \brief Numeric type, e.g. float, double, int or std::complex<float>. */ \
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar; /*!< \brief The underlying numeric type for composed scalar types. \details In cases where Scalar is e.g. std::complex<T>, T were corresponding to RealScalar. */ \
  typedef typename Base::CoeffReturnType CoeffReturnType; /*!< \brief The return type for coefficient access. \details Depending on whether the object allows direct coefficient access (e.g. for a MatrixXd), this type is either 'const Scalar&' or simply 'Scalar' for objects that do not allow direct coefficient access. */ \
  typedef typename Eigen::internal::ref_selector<Derived>::type Nested; \
  typedef typename Eigen::internal::traits<Derived>::StorageKind StorageKind; \
  typedef typename Eigen::internal::traits<Derived>::StorageIndex StorageIndex; \
  enum CompileTimeTraits \
      { RowsAtCompileTime = Eigen::internal::traits<Derived>::RowsAtCompileTime, \
        ColsAtCompileTime = Eigen::internal::traits<Derived>::ColsAtCompileTime, \
        Flags = Eigen::internal::traits<Derived>::Flags, \
        SizeAtCompileTime = Base::SizeAtCompileTime, \
        MaxSizeAtCompileTime = Base::MaxSizeAtCompileTime, \
        IsVectorAtCompileTime = Base::IsVectorAtCompileTime }; \
  using Base::derived; \
  using Base::const_cast_derived;


// FIXME Maybe the EIGEN_DENSE_PUBLIC_INTERFACE could be removed as importing PacketScalar is rarely needed
#define EIGEN_DENSE_PUBLIC_INTERFACE(Derived) \
  EIGEN_GENERIC_PUBLIC_INTERFACE(Derived) \
  typedef typename Base::PacketScalar PacketScalar;


#define EIGEN_PLAIN_ENUM_MIN(a,b) (((int)a <= (int)b) ? (int)a : (int)b)
#define EIGEN_PLAIN_ENUM_MAX(a,b) (((int)a >= (int)b) ? (int)a : (int)b)

// EIGEN_SIZE_MIN_PREFER_DYNAMIC gives the min between compile-time sizes. 0 has absolute priority, followed by 1,
// followed by Dynamic, followed by other finite values. The reason for giving Dynamic the priority over
// finite values is that min(3, Dynamic) should be Dynamic, since that could be anything between 0 and 3.
#define EIGEN_SIZE_MIN_PREFER_DYNAMIC(a,b) (((int)a == 0 || (int)b == 0) ? 0 \
                           : ((int)a == 1 || (int)b == 1) ? 1 \
                           : ((int)a == Dynamic || (int)b == Dynamic) ? Dynamic \
                           : ((int)a <= (int)b) ? (int)a : (int)b)

// EIGEN_SIZE_MIN_PREFER_FIXED is a variant of EIGEN_SIZE_MIN_PREFER_DYNAMIC comparing MaxSizes. The difference is that finite values
// now have priority over Dynamic, so that min(3, Dynamic) gives 3. Indeed, whatever the actual value is
// (between 0 and 3), it is not more than 3.
#define EIGEN_SIZE_MIN_PREFER_FIXED(a,b)  (((int)a == 0 || (int)b == 0) ? 0 \
                           : ((int)a == 1 || (int)b == 1) ? 1 \
                           : ((int)a == Dynamic && (int)b == Dynamic) ? Dynamic \
                           : ((int)a == Dynamic) ? (int)b \
                           : ((int)b == Dynamic) ? (int)a \
                           : ((int)a <= (int)b) ? (int)a : (int)b)

// see EIGEN_SIZE_MIN_PREFER_DYNAMIC. No need for a separate variant for MaxSizes here.
#define EIGEN_SIZE_MAX(a,b) (((int)a == Dynamic || (int)b == Dynamic) ? Dynamic \
                           : ((int)a >= (int)b) ? (int)a : (int)b)

#define EIGEN_LOGICAL_XOR(a,b) (((a) || (b)) && !((a) && (b)))

#define EIGEN_IMPLIES(a,b) (!(a) || (b))

#if EIGEN_HAS_BUILTIN(__builtin_expect) || EIGEN_COMP_GNUC
#define EIGEN_PREDICT_FALSE(x) (__builtin_expect(x, false))
#define EIGEN_PREDICT_TRUE(x) (__builtin_expect(false || (x), true))
#else
#define EIGEN_PREDICT_FALSE(x) (x)
#define EIGEN_PREDICT_TRUE(x) (x)
#endif

// the expression type of a standard coefficient wise binary operation
#define EIGEN_CWISE_BINARY_RETURN_TYPE(LHS,RHS,OPNAME) \
    CwiseBinaryOp< \
      EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)< \
          typename internal::traits<LHS>::Scalar, \
          typename internal::traits<RHS>::Scalar \
      >, \
      const LHS, \
      const RHS \
    >

#define EIGEN_MAKE_CWISE_BINARY_OP(METHOD,OPNAME) \
  template<typename OtherDerived> \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,OPNAME) \
  (METHOD)(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
  { \
    return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,OPNAME)(derived(), other.derived()); \
  }

#define EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,TYPEA,TYPEB) \
  (Eigen::internal::has_ReturnType<Eigen::ScalarBinaryOpTraits<TYPEA,TYPEB,EIGEN_CAT(EIGEN_CAT(Eigen::internal::scalar_,OPNAME),_op)<TYPEA,TYPEB>  > >::value)

#define EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(EXPR,SCALAR,OPNAME) \
  CwiseBinaryOp<EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)<typename internal::traits<EXPR>::Scalar,SCALAR>, const EXPR, \
                const typename internal::plain_constant_type<EXPR,SCALAR>::type>

#define EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(SCALAR,EXPR,OPNAME) \
  CwiseBinaryOp<EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)<SCALAR,typename internal::traits<EXPR>::Scalar>, \
                const typename internal::plain_constant_type<EXPR,SCALAR>::type, const EXPR>

// Workaround for MSVC 2010 (see ML thread "patch with compile for for MSVC 2010")
#if EIGEN_COMP_MSVC_STRICT && (EIGEN_COMP_MSVC_STRICT<=1600)
#define EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(X) typename internal::enable_if<true,X>::type
#else
#define EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(X) X
#endif

#define EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(METHOD,OPNAME) \
  template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE \
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,typename internal::promote_scalar_arg<Scalar EIGEN_COMMA T EIGEN_COMMA EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,Scalar,T)>::type,OPNAME))\
  (METHOD)(const T& scalar) const { \
    typedef typename internal::promote_scalar_arg<Scalar,T,EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,Scalar,T)>::type PromotedT; \
    return EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,PromotedT,OPNAME)(derived(), \
           typename internal::plain_constant_type<Derived,PromotedT>::type(derived().rows(), derived().cols(), internal::scalar_constant_op<PromotedT>(scalar))); \
  }

#define EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(METHOD,OPNAME) \
  template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend \
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(typename internal::promote_scalar_arg<Scalar EIGEN_COMMA T EIGEN_COMMA EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,T,Scalar)>::type,Derived,OPNAME)) \
  (METHOD)(const T& scalar, const StorageBaseType& matrix) { \
    typedef typename internal::promote_scalar_arg<Scalar,T,EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,T,Scalar)>::type PromotedT; \
    return EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(PromotedT,Derived,OPNAME)( \
           typename internal::plain_constant_type<Derived,PromotedT>::type(matrix.derived().rows(), matrix.derived().cols(), internal::scalar_constant_op<PromotedT>(scalar)), matrix.derived()); \
  }

#define EIGEN_MAKE_SCALAR_BINARY_OP(METHOD,OPNAME) \
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(METHOD,OPNAME) \
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(METHOD,OPNAME)


#if (defined(_CPPUNWIND) || defined(__EXCEPTIONS)) && !defined(EIGEN_CUDA_ARCH) && !defined(EIGEN_EXCEPTIONS) && !defined(EIGEN_USE_SYCL) && !defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_EXCEPTIONS
#endif


#ifdef EIGEN_EXCEPTIONS
#  define EIGEN_THROW_X(X) throw X
#  define EIGEN_THROW throw
#  define EIGEN_TRY try
#  define EIGEN_CATCH(X) catch (X)
#else
#  if defined(EIGEN_CUDA_ARCH)
#    define EIGEN_THROW_X(X) asm("trap;")
#    define EIGEN_THROW asm("trap;")
#  elif defined(EIGEN_HIP_DEVICE_COMPILE)
#    define EIGEN_THROW_X(X) asm("s_trap 0")
#    define EIGEN_THROW asm("s_trap 0")
#  else
#    define EIGEN_THROW_X(X) std::abort()
#    define EIGEN_THROW std::abort()
#  endif
#  define EIGEN_TRY if (true)
#  define EIGEN_CATCH(X) else
#endif


#if EIGEN_HAS_CXX11_NOEXCEPT
#   define EIGEN_INCLUDE_TYPE_TRAITS
#   define EIGEN_NOEXCEPT noexcept
#   define EIGEN_NOEXCEPT_IF(x) noexcept(x)
#   define EIGEN_NO_THROW noexcept(true)
#   define EIGEN_EXCEPTION_SPEC(X) noexcept(false)
#else
#   define EIGEN_NOEXCEPT
#   define EIGEN_NOEXCEPT_IF(x)
#   define EIGEN_NO_THROW throw()
#   if EIGEN_COMP_MSVC || EIGEN_COMP_CXXVER>=17
      // MSVC does not support exception specifications (warning C4290),
      // and they are deprecated in c++11 anyway. This is even an error in c++17.
#     define EIGEN_EXCEPTION_SPEC(X) throw()
#   else
#     define EIGEN_EXCEPTION_SPEC(X) throw(X)
#   endif
#endif

#if EIGEN_HAS_VARIADIC_TEMPLATES
// The all function is used to enable a variadic version of eigen_assert which can take a parameter pack as its input.
namespace Eigen {
namespace internal {

inline bool all(){ return true; }

template<typename T, typename ...Ts>
bool all(T t, Ts ... ts){ return t && all(ts...); }

}
}
#endif

#if EIGEN_HAS_CXX11_OVERRIDE_FINAL
// provide override and final specifiers if they are available:
#   define EIGEN_OVERRIDE override
#   define EIGEN_FINAL final
#else
#   define EIGEN_OVERRIDE
#   define EIGEN_FINAL
#endif

// Wrapping #pragma unroll in a macro since it is required for SYCL
#if defined(SYCL_DEVICE_ONLY)
  #if defined(_MSC_VER)
    #define EIGEN_UNROLL_LOOP __pragma(unroll)
  #else
    #define EIGEN_UNROLL_LOOP _Pragma("unroll")
  #endif
#else
  #define EIGEN_UNROLL_LOOP
#endif

#endif // EIGEN_MACROS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/Memory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Kenneth Riddile <kfriddile@yahoo.com>
// Copyright (C) 2010 Hauke Heibel <hauke.heibel@gmail.com>
// Copyright (C) 2010 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2013 Pavel Holoborodko <pavel@holoborodko.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/*****************************************************************************
*** Platform checks for aligned malloc functions                           ***
*****************************************************************************/

#ifndef EIGEN_MEMORY_H
#define EIGEN_MEMORY_H

#ifndef EIGEN_MALLOC_ALREADY_ALIGNED

// Try to determine automatically if malloc is already aligned.

// On 64-bit systems, glibc's malloc returns 16-byte-aligned pointers, see:
//   http://www.gnu.org/s/libc/manual/html_node/Aligned-Memory-Blocks.html
// This is true at least since glibc 2.8.
// This leaves the question how to detect 64-bit. According to this document,
//   http://gcc.fyxm.net/summit/2003/Porting%20to%2064%20bit.pdf
// page 114, "[The] LP64 model [...] is used by all 64-bit UNIX ports" so it's indeed
// quite safe, at least within the context of glibc, to equate 64-bit with LP64.
#if defined(__GLIBC__) && ((__GLIBC__>=2 && __GLIBC_MINOR__ >= 8) || __GLIBC__>2) \
 && defined(__LP64__) && ! defined( __SANITIZE_ADDRESS__ ) && (EIGEN_DEFAULT_ALIGN_BYTES == 16)
  #define EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED 0
#endif

// FreeBSD 6 seems to have 16-byte aligned malloc
//   See http://svn.freebsd.org/viewvc/base/stable/6/lib/libc/stdlib/malloc.c?view=markup
// FreeBSD 7 seems to have 16-byte aligned malloc except on ARM and MIPS architectures
//   See http://svn.freebsd.org/viewvc/base/stable/7/lib/libc/stdlib/malloc.c?view=markup
#if defined(__FreeBSD__) && !(EIGEN_ARCH_ARM || EIGEN_ARCH_MIPS) && (EIGEN_DEFAULT_ALIGN_BYTES == 16)
  #define EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED 0
#endif

#if (EIGEN_OS_MAC && (EIGEN_DEFAULT_ALIGN_BYTES == 16))     \
 || (EIGEN_OS_WIN64 && (EIGEN_DEFAULT_ALIGN_BYTES == 16))   \
 || EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED              \
 || EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED
  #define EIGEN_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_MALLOC_ALREADY_ALIGNED 0
#endif

#endif

namespace Eigen {

namespace internal {

EIGEN_DEVICE_FUNC
inline void throw_std_bad_alloc()
{
  #ifdef EIGEN_EXCEPTIONS
    throw std::bad_alloc();
  #else
    std::size_t huge = static_cast<std::size_t>(-1);
    #if defined(EIGEN_HIPCC)
    //
    // calls to "::operator new" are to be treated as opaque function calls (i.e no inlining),
    // and as a consequence the code in the #else block triggers the hipcc warning :
    // "no overloaded function has restriction specifiers that are compatible with the ambient context"
    //
    // "throw_std_bad_alloc" has the EIGEN_DEVICE_FUNC attribute, so it seems that hipcc expects
    // the same on "operator new"
    // Reverting code back to the old version in this #if block for the hipcc compiler
    //
    new int[huge];
    #else
    void* unused = ::operator new(huge);
    EIGEN_UNUSED_VARIABLE(unused);
    #endif
  #endif
}

/*****************************************************************************
*** Implementation of handmade aligned functions                           ***
*****************************************************************************/

/* ----- Hand made implementations of aligned malloc/free and realloc ----- */

/** \internal Like malloc, but the returned pointer is guaranteed to be 16-byte aligned.
  * Fast, but wastes 16 additional bytes of memory. Does not throw any exception.
  */
EIGEN_DEVICE_FUNC inline void* handmade_aligned_malloc(std::size_t size, std::size_t alignment = EIGEN_DEFAULT_ALIGN_BYTES)
{
  eigen_assert(alignment >= sizeof(void*) && (alignment & (alignment-1)) == 0 && "Alignment must be at least sizeof(void*) and a power of 2");

  EIGEN_USING_STD(malloc)
  void *original = malloc(size+alignment);
  
  if (original == 0) return 0;
  void *aligned = reinterpret_cast<void*>((reinterpret_cast<std::size_t>(original) & ~(std::size_t(alignment-1))) + alignment);
  *(reinterpret_cast<void**>(aligned) - 1) = original;
  return aligned;
}

/** \internal Frees memory allocated with handmade_aligned_malloc */
EIGEN_DEVICE_FUNC inline void handmade_aligned_free(void *ptr)
{
  if (ptr) {
    EIGEN_USING_STD(free)
    free(*(reinterpret_cast<void**>(ptr) - 1));
  }
}

/** \internal
  * \brief Reallocates aligned memory.
  * Since we know that our handmade version is based on std::malloc
  * we can use std::realloc to implement efficient reallocation.
  */
inline void* handmade_aligned_realloc(void* ptr, std::size_t size, std::size_t = 0)
{
  if (ptr == 0) return handmade_aligned_malloc(size);
  void *original = *(reinterpret_cast<void**>(ptr) - 1);
  std::ptrdiff_t previous_offset = static_cast<char *>(ptr)-static_cast<char *>(original);
  original = std::realloc(original,size+EIGEN_DEFAULT_ALIGN_BYTES);
  if (original == 0) return 0;
  void *aligned = reinterpret_cast<void*>((reinterpret_cast<std::size_t>(original) & ~(std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1))) + EIGEN_DEFAULT_ALIGN_BYTES);
  void *previous_aligned = static_cast<char *>(original)+previous_offset;
  if(aligned!=previous_aligned)
    std::memmove(aligned, previous_aligned, size);

  *(reinterpret_cast<void**>(aligned) - 1) = original;
  return aligned;
}

/*****************************************************************************
*** Implementation of portable aligned versions of malloc/free/realloc     ***
*****************************************************************************/

#ifdef EIGEN_NO_MALLOC
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{
  eigen_assert(false && "heap allocation is forbidden (EIGEN_NO_MALLOC is defined)");
}
#elif defined EIGEN_RUNTIME_NO_MALLOC
EIGEN_DEVICE_FUNC inline bool is_malloc_allowed_impl(bool update, bool new_value = false)
{
  static bool value = true;
  if (update == 1)
    value = new_value;
  return value;
}
EIGEN_DEVICE_FUNC inline bool is_malloc_allowed() { return is_malloc_allowed_impl(false); }
EIGEN_DEVICE_FUNC inline bool set_is_malloc_allowed(bool new_value) { return is_malloc_allowed_impl(true, new_value); }
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{
  eigen_assert(is_malloc_allowed() && "heap allocation is forbidden (EIGEN_RUNTIME_NO_MALLOC is defined and g_is_malloc_allowed is false)");
}
#else
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{}
#endif

/** \internal Allocates \a size bytes. The returned pointer is guaranteed to have 16 or 32 bytes alignment depending on the requirements.
  * On allocation error, the returned pointer is null, and std::bad_alloc is thrown.
  */
EIGEN_DEVICE_FUNC inline void* aligned_malloc(std::size_t size)
{
  check_that_malloc_is_allowed();

  void *result;
  #if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED

    EIGEN_USING_STD(malloc)
    result = malloc(size);

    #if EIGEN_DEFAULT_ALIGN_BYTES==16
    eigen_assert((size<16 || (std::size_t(result)%16)==0) && "System's malloc returned an unaligned pointer. Compile with EIGEN_MALLOC_ALREADY_ALIGNED=0 to fallback to handmade aligned memory allocator.");
    #endif
  #else
    result = handmade_aligned_malloc(size);
  #endif

  if(!result && size)
    throw_std_bad_alloc();

  return result;
}

/** \internal Frees memory allocated with aligned_malloc. */
EIGEN_DEVICE_FUNC inline void aligned_free(void *ptr)
{
  #if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED

    EIGEN_USING_STD(free)
    free(ptr);

  #else
    handmade_aligned_free(ptr);
  #endif
}

/**
  * \internal
  * \brief Reallocates an aligned block of memory.
  * \throws std::bad_alloc on allocation failure
  */
inline void* aligned_realloc(void *ptr, std::size_t new_size, std::size_t old_size)
{
  EIGEN_UNUSED_VARIABLE(old_size)

  void *result;
#if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED
  result = std::realloc(ptr,new_size);
#else
  result = handmade_aligned_realloc(ptr,new_size,old_size);
#endif

  if (!result && new_size)
    throw_std_bad_alloc();

  return result;
}

/*****************************************************************************
*** Implementation of conditionally aligned functions                      ***
*****************************************************************************/

/** \internal Allocates \a size bytes. If Align is true, then the returned ptr is 16-byte-aligned.
  * On allocation error, the returned pointer is null, and a std::bad_alloc is thrown.
  */
template<bool Align> EIGEN_DEVICE_FUNC inline void* conditional_aligned_malloc(std::size_t size)
{
  return aligned_malloc(size);
}

template<> EIGEN_DEVICE_FUNC inline void* conditional_aligned_malloc<false>(std::size_t size)
{
  check_that_malloc_is_allowed();

  EIGEN_USING_STD(malloc)
  void *result = malloc(size);

  if(!result && size)
    throw_std_bad_alloc();
  return result;
}

/** \internal Frees memory allocated with conditional_aligned_malloc */
template<bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_free(void *ptr)
{
  aligned_free(ptr);
}

template<> EIGEN_DEVICE_FUNC inline void conditional_aligned_free<false>(void *ptr)
{
  EIGEN_USING_STD(free)
  free(ptr);
}

template<bool Align> inline void* conditional_aligned_realloc(void* ptr, std::size_t new_size, std::size_t old_size)
{
  return aligned_realloc(ptr, new_size, old_size);
}

template<> inline void* conditional_aligned_realloc<false>(void* ptr, std::size_t new_size, std::size_t)
{
  return std::realloc(ptr, new_size);
}

/*****************************************************************************
*** Construction/destruction of array elements                             ***
*****************************************************************************/

/** \internal Destructs the elements of an array.
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline void destruct_elements_of_array(T *ptr, std::size_t size)
{
  // always destruct an array starting from the end.
  if(ptr)
    while(size) ptr[--size].~T();
}

/** \internal Constructs the elements of an array.
  * The \a size parameter tells on how many objects to call the constructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline T* construct_elements_of_array(T *ptr, std::size_t size)
{
  std::size_t i;
  EIGEN_TRY
  {
      for (i = 0; i < size; ++i) ::new (ptr + i) T;
      return ptr;
  }
  EIGEN_CATCH(...)
  {
    destruct_elements_of_array(ptr, i);
    EIGEN_THROW;
  }
  return NULL;
}

/*****************************************************************************
*** Implementation of aligned new/delete-like functions                    ***
*****************************************************************************/

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void check_size_for_overflow(std::size_t size)
{
  if(size > std::size_t(-1) / sizeof(T))
    throw_std_bad_alloc();
}

/** \internal Allocates \a size objects of type T. The returned pointer is guaranteed to have 16 bytes alignment.
  * On allocation error, the returned pointer is undefined, but a std::bad_alloc is thrown.
  * The default constructor of T is called.
  */
template<typename T> EIGEN_DEVICE_FUNC inline T* aligned_new(std::size_t size)
{
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(aligned_malloc(sizeof(T)*size));
  EIGEN_TRY
  {
    return construct_elements_of_array(result, size);
  }
  EIGEN_CATCH(...)
  {
    aligned_free(result);
    EIGEN_THROW;
  }
  return result;
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_new(std::size_t size)
{
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(conditional_aligned_malloc<Align>(sizeof(T)*size));
  EIGEN_TRY
  {
    return construct_elements_of_array(result, size);
  }
  EIGEN_CATCH(...)
  {
    conditional_aligned_free<Align>(result);
    EIGEN_THROW;
  }
  return result;
}

/** \internal Deletes objects constructed with aligned_new
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline void aligned_delete(T *ptr, std::size_t size)
{
  destruct_elements_of_array<T>(ptr, size);
  Eigen::internal::aligned_free(ptr);
}

/** \internal Deletes objects constructed with conditional_aligned_new
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T, bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_delete(T *ptr, std::size_t size)
{
  destruct_elements_of_array<T>(ptr, size);
  conditional_aligned_free<Align>(ptr);
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_realloc_new(T* pts, std::size_t new_size, std::size_t old_size)
{
  check_size_for_overflow<T>(new_size);
  check_size_for_overflow<T>(old_size);
  if(new_size < old_size)
    destruct_elements_of_array(pts+new_size, old_size-new_size);
  T *result = reinterpret_cast<T*>(conditional_aligned_realloc<Align>(reinterpret_cast<void*>(pts), sizeof(T)*new_size, sizeof(T)*old_size));
  if(new_size > old_size)
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result+old_size, new_size-old_size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}


template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_new_auto(std::size_t size)
{
  if(size==0)
    return 0; // short-cut. Also fixes Bug 884
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(conditional_aligned_malloc<Align>(sizeof(T)*size));
  if(NumTraits<T>::RequireInitialization)
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result, size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}

template<typename T, bool Align> inline T* conditional_aligned_realloc_new_auto(T* pts, std::size_t new_size, std::size_t old_size)
{
  check_size_for_overflow<T>(new_size);
  check_size_for_overflow<T>(old_size);
  if(NumTraits<T>::RequireInitialization && (new_size < old_size))
    destruct_elements_of_array(pts+new_size, old_size-new_size);
  T *result = reinterpret_cast<T*>(conditional_aligned_realloc<Align>(reinterpret_cast<void*>(pts), sizeof(T)*new_size, sizeof(T)*old_size));
  if(NumTraits<T>::RequireInitialization && (new_size > old_size))
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result+old_size, new_size-old_size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_delete_auto(T *ptr, std::size_t size)
{
  if(NumTraits<T>::RequireInitialization)
    destruct_elements_of_array<T>(ptr, size);
  conditional_aligned_free<Align>(ptr);
}

/****************************************************************************/

/** \internal Returns the index of the first element of the array that is well aligned with respect to the requested \a Alignment.
  *
  * \tparam Alignment requested alignment in Bytes.
  * \param array the address of the start of the array
  * \param size the size of the array
  *
  * \note If no element of the array is well aligned or the requested alignment is not a multiple of a scalar,
  * the size of the array is returned. For example with SSE, the requested alignment is typically 16-bytes. If
  * packet size for the given scalar type is 1, then everything is considered well-aligned.
  *
  * \note Otherwise, if the Alignment is larger that the scalar size, we rely on the assumptions that sizeof(Scalar) is a
  * power of 2. On the other hand, we do not assume that the array address is a multiple of sizeof(Scalar), as that fails for
  * example with Scalar=double on certain 32-bit platforms, see bug #79.
  *
  * There is also the variant first_aligned(const MatrixBase&) defined in DenseCoeffsBase.h.
  * \sa first_default_aligned()
  */
template<int Alignment, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC inline Index first_aligned(const Scalar* array, Index size)
{
  const Index ScalarSize = sizeof(Scalar);
  const Index AlignmentSize = Alignment / ScalarSize;
  const Index AlignmentMask = AlignmentSize-1;

  if(AlignmentSize<=1)
  {
    // Either the requested alignment if smaller than a scalar, or it exactly match a 1 scalar
    // so that all elements of the array have the same alignment.
    return 0;
  }
  else if( (UIntPtr(array) & (sizeof(Scalar)-1)) || (Alignment%ScalarSize)!=0)
  {
    // The array is not aligned to the size of a single scalar, or the requested alignment is not a multiple of the scalar size.
    // Consequently, no element of the array is well aligned.
    return size;
  }
  else
  {
    Index first = (AlignmentSize - (Index((UIntPtr(array)/sizeof(Scalar))) & AlignmentMask)) & AlignmentMask;
    return (first < size) ? first : size;
  }
}

/** \internal Returns the index of the first element of the array that is well aligned with respect the largest packet requirement.
   * \sa first_aligned(Scalar*,Index) and first_default_aligned(DenseBase<Derived>) */
template<typename Scalar, typename Index>
EIGEN_DEVICE_FUNC inline Index first_default_aligned(const Scalar* array, Index size)
{
  typedef typename packet_traits<Scalar>::type DefaultPacketType;
  return first_aligned<unpacket_traits<DefaultPacketType>::alignment>(array, size);
}

/** \internal Returns the smallest integer multiple of \a base and greater or equal to \a size
  */
template<typename Index>
inline Index first_multiple(Index size, Index base)
{
  return ((size+base-1)/base)*base;
}

// std::copy is much slower than memcpy, so let's introduce a smart_copy which
// use memcpy on trivial types, i.e., on types that does not require an initialization ctor.
template<typename T, bool UseMemcpy> struct smart_copy_helper;

template<typename T> EIGEN_DEVICE_FUNC void smart_copy(const T* start, const T* end, T* target)
{
  smart_copy_helper<T,!NumTraits<T>::RequireInitialization>::run(start, end, target);
}

template<typename T> struct smart_copy_helper<T,true> {
  EIGEN_DEVICE_FUNC static inline void run(const T* start, const T* end, T* target)
  {
    IntPtr size = IntPtr(end)-IntPtr(start);
    if(size==0) return;
    eigen_internal_assert(start!=0 && end!=0 && target!=0);
    EIGEN_USING_STD(memcpy)
    memcpy(target, start, size);
  }
};

template<typename T> struct smart_copy_helper<T,false> {
  EIGEN_DEVICE_FUNC static inline void run(const T* start, const T* end, T* target)
  { std::copy(start, end, target); }
};

// intelligent memmove. falls back to std::memmove for POD types, uses std::copy otherwise.
template<typename T, bool UseMemmove> struct smart_memmove_helper;

template<typename T> void smart_memmove(const T* start, const T* end, T* target)
{
  smart_memmove_helper<T,!NumTraits<T>::RequireInitialization>::run(start, end, target);
}

template<typename T> struct smart_memmove_helper<T,true> {
  static inline void run(const T* start, const T* end, T* target)
  {
    IntPtr size = IntPtr(end)-IntPtr(start);
    if(size==0) return;
    eigen_internal_assert(start!=0 && end!=0 && target!=0);
    std::memmove(target, start, size);
  }
};

template<typename T> struct smart_memmove_helper<T,false> {
  static inline void run(const T* start, const T* end, T* target)
  {
    if (UIntPtr(target) < UIntPtr(start))
    {
      std::copy(start, end, target);
    }
    else
    {
      std::ptrdiff_t count = (std::ptrdiff_t(end)-std::ptrdiff_t(start)) / sizeof(T);
      std::copy_backward(start, end, target + count);
    }
  }
};

#if EIGEN_HAS_RVALUE_REFERENCES
template<typename T> EIGEN_DEVICE_FUNC T* smart_move(T* start, T* end, T* target)
{
  return std::move(start, end, target);
}
#else
template<typename T> EIGEN_DEVICE_FUNC T* smart_move(T* start, T* end, T* target)
{
  return std::copy(start, end, target);
}
#endif

/*****************************************************************************
*** Implementation of runtime stack allocation (falling back to malloc)    ***
*****************************************************************************/

// you can overwrite Eigen's default behavior regarding alloca by defining EIGEN_ALLOCA
// to the appropriate stack allocation function
#if ! defined EIGEN_ALLOCA && ! defined EIGEN_GPU_COMPILE_PHASE
  #if EIGEN_OS_LINUX || EIGEN_OS_MAC || (defined alloca)
    #define EIGEN_ALLOCA alloca
  #elif EIGEN_COMP_MSVC
    #define EIGEN_ALLOCA _alloca
  #endif
#endif

// With clang -Oz -mthumb, alloca changes the stack pointer in a way that is
// not allowed in Thumb2. -DEIGEN_STACK_ALLOCATION_LIMIT=0 doesn't work because
// the compiler still emits bad code because stack allocation checks use "<=".
// TODO: Eliminate after https://bugs.llvm.org/show_bug.cgi?id=23772
// is fixed.
#if defined(__clang__) && defined(__thumb__)
  #undef EIGEN_ALLOCA
#endif

// This helper class construct the allocated memory, and takes care of destructing and freeing the handled data
// at destruction time. In practice this helper class is mainly useful to avoid memory leak in case of exceptions.
template<typename T> class aligned_stack_memory_handler : noncopyable
{
  public:
    /* Creates a stack_memory_handler responsible for the buffer \a ptr of size \a size.
     * Note that \a ptr can be 0 regardless of the other parameters.
     * This constructor takes care of constructing/initializing the elements of the buffer if required by the scalar type T (see NumTraits<T>::RequireInitialization).
     * In this case, the buffer elements will also be destructed when this handler will be destructed.
     * Finally, if \a dealloc is true, then the pointer \a ptr is freed.
     **/
    EIGEN_DEVICE_FUNC
    aligned_stack_memory_handler(T* ptr, std::size_t size, bool dealloc)
      : m_ptr(ptr), m_size(size), m_deallocate(dealloc)
    {
      if(NumTraits<T>::RequireInitialization && m_ptr)
        Eigen::internal::construct_elements_of_array(m_ptr, size);
    }
    EIGEN_DEVICE_FUNC
    ~aligned_stack_memory_handler()
    {
      if(NumTraits<T>::RequireInitialization && m_ptr)
        Eigen::internal::destruct_elements_of_array<T>(m_ptr, m_size);
      if(m_deallocate)
        Eigen::internal::aligned_free(m_ptr);
    }
  protected:
    T* m_ptr;
    std::size_t m_size;
    bool m_deallocate;
};

#ifdef EIGEN_ALLOCA

template<typename Xpr, int NbEvaluations,
         bool MapExternalBuffer = nested_eval<Xpr,NbEvaluations>::Evaluate && Xpr::MaxSizeAtCompileTime==Dynamic
         >
struct local_nested_eval_wrapper
{
  static const bool NeedExternalBuffer = false;
  typedef typename Xpr::Scalar Scalar;
  typedef typename nested_eval<Xpr,NbEvaluations>::type ObjectType;
  ObjectType object;

  EIGEN_DEVICE_FUNC
  local_nested_eval_wrapper(const Xpr& xpr, Scalar* ptr) : object(xpr)
  {
    EIGEN_UNUSED_VARIABLE(ptr);
    eigen_internal_assert(ptr==0);
  }
};

template<typename Xpr, int NbEvaluations>
struct local_nested_eval_wrapper<Xpr,NbEvaluations,true>
{
  static const bool NeedExternalBuffer = true;
  typedef typename Xpr::Scalar Scalar;
  typedef typename plain_object_eval<Xpr>::type PlainObject;
  typedef Map<PlainObject,EIGEN_DEFAULT_ALIGN_BYTES> ObjectType;
  ObjectType object;

  EIGEN_DEVICE_FUNC
  local_nested_eval_wrapper(const Xpr& xpr, Scalar* ptr)
    : object(ptr==0 ? reinterpret_cast<Scalar*>(Eigen::internal::aligned_malloc(sizeof(Scalar)*xpr.size())) : ptr, xpr.rows(), xpr.cols()),
      m_deallocate(ptr==0)
  {
    if(NumTraits<Scalar>::RequireInitialization && object.data())
      Eigen::internal::construct_elements_of_array(object.data(), object.size());
    object = xpr;
  }

  EIGEN_DEVICE_FUNC
  ~local_nested_eval_wrapper()
  {
    if(NumTraits<Scalar>::RequireInitialization && object.data())
      Eigen::internal::destruct_elements_of_array(object.data(), object.size());
    if(m_deallocate)
      Eigen::internal::aligned_free(object.data());
  }

private:
  bool m_deallocate;
};

#endif // EIGEN_ALLOCA

template<typename T> class scoped_array : noncopyable
{
  T* m_ptr;
public:
  explicit scoped_array(std::ptrdiff_t size)
  {
    m_ptr = new T[size];
  }
  ~scoped_array()
  {
    delete[] m_ptr;
  }
  T& operator[](std::ptrdiff_t i) { return m_ptr[i]; }
  const T& operator[](std::ptrdiff_t i) const { return m_ptr[i]; }
  T* &ptr() { return m_ptr; }
  const T* ptr() const { return m_ptr; }
  operator const T*() const { return m_ptr; }
};

template<typename T> void swap(scoped_array<T> &a,scoped_array<T> &b)
{
  std::swap(a.ptr(),b.ptr());
}

} // end namespace internal

/** \internal
  *
  * The macro ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) declares, allocates,
  * and construct an aligned buffer named NAME of SIZE elements of type TYPE on the stack
  * if the size in bytes is smaller than EIGEN_STACK_ALLOCATION_LIMIT, and if stack allocation is supported by the platform
  * (currently, this is Linux, OSX and Visual Studio only). Otherwise the memory is allocated on the heap.
  * The allocated buffer is automatically deleted when exiting the scope of this declaration.
  * If BUFFER is non null, then the declared variable is simply an alias for BUFFER, and no allocation/deletion occurs.
  * Here is an example:
  * \code
  * {
  *   ei_declare_aligned_stack_constructed_variable(float,data,size,0);
  *   // use data[0] to data[size-1]
  * }
  * \endcode
  * The underlying stack allocation function can controlled with the EIGEN_ALLOCA preprocessor token.
  *
  * The macro ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) is analogue to
  * \code
  *   typename internal::nested_eval<XPRT_T,N>::type NAME(XPR);
  * \endcode
  * with the advantage of using aligned stack allocation even if the maximal size of XPR at compile time is unknown.
  * This is accomplished through alloca if this later is supported and if the required number of bytes
  * is below EIGEN_STACK_ALLOCATION_LIMIT.
  */
#ifdef EIGEN_ALLOCA

  #if EIGEN_DEFAULT_ALIGN_BYTES>0
    // We always manually re-align the result of EIGEN_ALLOCA.
    // If alloca is already aligned, the compiler should be smart enough to optimize away the re-alignment.
    #define EIGEN_ALIGNED_ALLOCA(SIZE) reinterpret_cast<void*>((internal::UIntPtr(EIGEN_ALLOCA(SIZE+EIGEN_DEFAULT_ALIGN_BYTES-1)) + EIGEN_DEFAULT_ALIGN_BYTES-1) & ~(std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1)))
  #else
    #define EIGEN_ALIGNED_ALLOCA(SIZE) EIGEN_ALLOCA(SIZE)
  #endif

  #define ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) \
    Eigen::internal::check_size_for_overflow<TYPE>(SIZE); \
    TYPE* NAME = (BUFFER)!=0 ? (BUFFER) \
               : reinterpret_cast<TYPE*>( \
                      (sizeof(TYPE)*SIZE<=EIGEN_STACK_ALLOCATION_LIMIT) ? EIGEN_ALIGNED_ALLOCA(sizeof(TYPE)*SIZE) \
                    : Eigen::internal::aligned_malloc(sizeof(TYPE)*SIZE) );  \
    Eigen::internal::aligned_stack_memory_handler<TYPE> EIGEN_CAT(NAME,_stack_memory_destructor)((BUFFER)==0 ? NAME : 0,SIZE,sizeof(TYPE)*SIZE>EIGEN_STACK_ALLOCATION_LIMIT)


  #define ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) \
    Eigen::internal::local_nested_eval_wrapper<XPR_T,N> EIGEN_CAT(NAME,_wrapper)(XPR, reinterpret_cast<typename XPR_T::Scalar*>( \
      ( (Eigen::internal::local_nested_eval_wrapper<XPR_T,N>::NeedExternalBuffer) && ((sizeof(typename XPR_T::Scalar)*XPR.size())<=EIGEN_STACK_ALLOCATION_LIMIT) ) \
        ? EIGEN_ALIGNED_ALLOCA( sizeof(typename XPR_T::Scalar)*XPR.size() ) : 0 ) ) ; \
    typename Eigen::internal::local_nested_eval_wrapper<XPR_T,N>::ObjectType NAME(EIGEN_CAT(NAME,_wrapper).object)

#else

  #define ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) \
    Eigen::internal::check_size_for_overflow<TYPE>(SIZE); \
    TYPE* NAME = (BUFFER)!=0 ? BUFFER : reinterpret_cast<TYPE*>(Eigen::internal::aligned_malloc(sizeof(TYPE)*SIZE));    \
    Eigen::internal::aligned_stack_memory_handler<TYPE> EIGEN_CAT(NAME,_stack_memory_destructor)((BUFFER)==0 ? NAME : 0,SIZE,true)


#define ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) typename Eigen::internal::nested_eval<XPR_T,N>::type NAME(XPR)

#endif


/*****************************************************************************
*** Implementation of EIGEN_MAKE_ALIGNED_OPERATOR_NEW [_IF]                ***
*****************************************************************************/

#if EIGEN_HAS_CXX17_OVERALIGN

// C++17 -> no need to bother about alignment anymore :)

#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar,Size)

#else

// HIP does not support new/delete on device.
#if EIGEN_MAX_ALIGN_BYTES!=0 && !defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void* operator new(std::size_t size, const std::nothrow_t&) EIGEN_NO_THROW { \
        EIGEN_TRY { return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); } \
        EIGEN_CATCH (...) { return 0; } \
      }
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void *operator new(std::size_t size) { \
        return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); \
      } \
      EIGEN_DEVICE_FUNC \
      void *operator new[](std::size_t size) { \
        return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); \
      } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * ptr) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * ptr) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * ptr, std::size_t /* sz */) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * ptr, std::size_t /* sz */) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      /* in-place new and delete. since (at least afaik) there is no actual   */ \
      /* memory allocated we can safely let the default implementation handle */ \
      /* this particular case. */ \
      EIGEN_DEVICE_FUNC \
      static void *operator new(std::size_t size, void *ptr) { return ::operator new(size,ptr); } \
      EIGEN_DEVICE_FUNC \
      static void *operator new[](std::size_t size, void* ptr) { return ::operator new[](size,ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * memory, void *ptr) EIGEN_NO_THROW { return ::operator delete(memory,ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * memory, void *ptr) EIGEN_NO_THROW { return ::operator delete[](memory,ptr); } \
      /* nothrow-new (returns zero instead of std::bad_alloc) */ \
      EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void operator delete(void *ptr, const std::nothrow_t&) EIGEN_NO_THROW { \
        Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); \
      } \
      typedef void eigen_aligned_operator_new_marker_type;
#else
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)
#endif

#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(true)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar,Size)                        \
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(bool(                                                             \
        ((Size)!=Eigen::Dynamic) &&                                                                    \
        (((EIGEN_MAX_ALIGN_BYTES>=16) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES  )==0)) ||    \
         ((EIGEN_MAX_ALIGN_BYTES>=32) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES/2)==0)) ||    \
         ((EIGEN_MAX_ALIGN_BYTES>=64) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES/4)==0))   )))

#endif

/****************************************************************************/

/** \class aligned_allocator
* \ingroup Core_Module
*
* \brief STL compatible allocator to use with types requiring a non standrad alignment.
*
* The memory is aligned as for dynamically aligned matrix/array types such as MatrixXd.
* By default, it will thus provide at least 16 bytes alignment and more in following cases:
*  - 32 bytes alignment if AVX is enabled.
*  - 64 bytes alignment if AVX512 is enabled.
*
* This can be controlled using the \c EIGEN_MAX_ALIGN_BYTES macro as documented
* \link TopicPreprocessorDirectivesPerformance there \endlink.
*
* Example:
* \code
* // Matrix4f requires 16 bytes alignment:
* std::map< int, Matrix4f, std::less<int>,
*           aligned_allocator<std::pair<const int, Matrix4f> > > my_map_mat4;
* // Vector3f does not require 16 bytes alignment, no need to use Eigen's allocator:
* std::map< int, Vector3f > my_map_vec3;
* \endcode
*
* \sa \blank \ref TopicStlContainers.
*/
template<class T>
class aligned_allocator : public std::allocator<T>
{
public:
  typedef std::size_t     size_type;
  typedef std::ptrdiff_t  difference_type;
  typedef T*              pointer;
  typedef const T*        const_pointer;
  typedef T&              reference;
  typedef const T&        const_reference;
  typedef T               value_type;

  template<class U>
  struct rebind
  {
    typedef aligned_allocator<U> other;
  };

  aligned_allocator() : std::allocator<T>() {}

  aligned_allocator(const aligned_allocator& other) : std::allocator<T>(other) {}

  template<class U>
  aligned_allocator(const aligned_allocator<U>& other) : std::allocator<T>(other) {}

  ~aligned_allocator() {}

  #if EIGEN_COMP_GNUC_STRICT && EIGEN_GNUC_AT_LEAST(7,0)
  // In gcc std::allocator::max_size() is bugged making gcc triggers a warning:
  // eigen/Eigen/src/Core/util/Memory.h:189:12: warning: argument 1 value '18446744073709551612' exceeds maximum object size 9223372036854775807
  // See https://gcc.gnu.org/bugzilla/show_bug.cgi?id=87544
  size_type max_size() const {
    return (std::numeric_limits<std::ptrdiff_t>::max)()/sizeof(T);
  }
  #endif

  pointer allocate(size_type num, const void* /*hint*/ = 0)
  {
    internal::check_size_for_overflow<T>(num);
    return static_cast<pointer>( internal::aligned_malloc(num * sizeof(T)) );
  }

  void deallocate(pointer p, size_type /*num*/)
  {
    internal::aligned_free(p);
  }
};

//---------- Cache sizes ----------

#if !defined(EIGEN_NO_CPUID)
#  if EIGEN_COMP_GNUC && EIGEN_ARCH_i386_OR_x86_64
#    if defined(__PIC__) && EIGEN_ARCH_i386
       // Case for x86 with PIC
#      define EIGEN_CPUID(abcd,func,id) \
         __asm__ __volatile__ ("xchgl %%ebx, %k1;cpuid; xchgl %%ebx,%k1": "=a" (abcd[0]), "=&r" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "a" (func), "c" (id));
#    elif defined(__PIC__) && EIGEN_ARCH_x86_64
       // Case for x64 with PIC. In theory this is only a problem with recent gcc and with medium or large code model, not with the default small code model.
       // However, we cannot detect which code model is used, and the xchg overhead is negligible anyway.
#      define EIGEN_CPUID(abcd,func,id) \
        __asm__ __volatile__ ("xchg{q}\t{%%}rbx, %q1; cpuid; xchg{q}\t{%%}rbx, %q1": "=a" (abcd[0]), "=&r" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "0" (func), "2" (id));
#    else
       // Case for x86_64 or x86 w/o PIC
#      define EIGEN_CPUID(abcd,func,id) \
         __asm__ __volatile__ ("cpuid": "=a" (abcd[0]), "=b" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "0" (func), "2" (id) );
#    endif
#  elif EIGEN_COMP_MSVC
#    if (EIGEN_COMP_MSVC > 1500) && EIGEN_ARCH_i386_OR_x86_64
#      define EIGEN_CPUID(abcd,func,id) __cpuidex((int*)abcd,func,id)
#    endif
#  endif
#endif

namespace internal {

#ifdef EIGEN_CPUID

inline bool cpuid_is_vendor(int abcd[4], const int vendor[3])
{
  return abcd[1]==vendor[0] && abcd[3]==vendor[1] && abcd[2]==vendor[2];
}

inline void queryCacheSizes_intel_direct(int& l1, int& l2, int& l3)
{
  int abcd[4];
  l1 = l2 = l3 = 0;
  int cache_id = 0;
  int cache_type = 0;
  do {
    abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
    EIGEN_CPUID(abcd,0x4,cache_id);
    cache_type  = (abcd[0] & 0x0F) >> 0;
    if(cache_type==1||cache_type==3) // data or unified cache
    {
      int cache_level = (abcd[0] & 0xE0) >> 5;  // A[7:5]
      int ways        = (abcd[1] & 0xFFC00000) >> 22; // B[31:22]
      int partitions  = (abcd[1] & 0x003FF000) >> 12; // B[21:12]
      int line_size   = (abcd[1] & 0x00000FFF) >>  0; // B[11:0]
      int sets        = (abcd[2]);                    // C[31:0]

      int cache_size = (ways+1) * (partitions+1) * (line_size+1) * (sets+1);

      switch(cache_level)
      {
        case 1: l1 = cache_size; break;
        case 2: l2 = cache_size; break;
        case 3: l3 = cache_size; break;
        default: break;
      }
    }
    cache_id++;
  } while(cache_type>0 && cache_id<16);
}

inline void queryCacheSizes_intel_codes(int& l1, int& l2, int& l3)
{
  int abcd[4];
  abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
  l1 = l2 = l3 = 0;
  EIGEN_CPUID(abcd,0x00000002,0);
  unsigned char * bytes = reinterpret_cast<unsigned char *>(abcd)+2;
  bool check_for_p2_core2 = false;
  for(int i=0; i<14; ++i)
  {
    switch(bytes[i])
    {
      case 0x0A: l1 = 8; break;   // 0Ah   data L1 cache, 8 KB, 2 ways, 32 byte lines
      case 0x0C: l1 = 16; break;  // 0Ch   data L1 cache, 16 KB, 4 ways, 32 byte lines
      case 0x0E: l1 = 24; break;  // 0Eh   data L1 cache, 24 KB, 6 ways, 64 byte lines
      case 0x10: l1 = 16; break;  // 10h   data L1 cache, 16 KB, 4 ways, 32 byte lines (IA-64)
      case 0x15: l1 = 16; break;  // 15h   code L1 cache, 16 KB, 4 ways, 32 byte lines (IA-64)
      case 0x2C: l1 = 32; break;  // 2Ch   data L1 cache, 32 KB, 8 ways, 64 byte lines
      case 0x30: l1 = 32; break;  // 30h   code L1 cache, 32 KB, 8 ways, 64 byte lines
      case 0x60: l1 = 16; break;  // 60h   data L1 cache, 16 KB, 8 ways, 64 byte lines, sectored
      case 0x66: l1 = 8; break;   // 66h   data L1 cache, 8 KB, 4 ways, 64 byte lines, sectored
      case 0x67: l1 = 16; break;  // 67h   data L1 cache, 16 KB, 4 ways, 64 byte lines, sectored
      case 0x68: l1 = 32; break;  // 68h   data L1 cache, 32 KB, 4 ways, 64 byte lines, sectored
      case 0x1A: l2 = 96; break;   // code and data L2 cache, 96 KB, 6 ways, 64 byte lines (IA-64)
      case 0x22: l3 = 512; break;   // code and data L3 cache, 512 KB, 4 ways (!), 64 byte lines, dual-sectored
      case 0x23: l3 = 1024; break;   // code and data L3 cache, 1024 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x25: l3 = 2048; break;   // code and data L3 cache, 2048 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x29: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x39: l2 = 128; break;   // code and data L2 cache, 128 KB, 4 ways, 64 byte lines, sectored
      case 0x3A: l2 = 192; break;   // code and data L2 cache, 192 KB, 6 ways, 64 byte lines, sectored
      case 0x3B: l2 = 128; break;   // code and data L2 cache, 128 KB, 2 ways, 64 byte lines, sectored
      case 0x3C: l2 = 256; break;   // code and data L2 cache, 256 KB, 4 ways, 64 byte lines, sectored
      case 0x3D: l2 = 384; break;   // code and data L2 cache, 384 KB, 6 ways, 64 byte lines, sectored
      case 0x3E: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 64 byte lines, sectored
      case 0x40: l2 = 0; break;   // no integrated L2 cache (P6 core) or L3 cache (P4 core)
      case 0x41: l2 = 128; break;   // code and data L2 cache, 128 KB, 4 ways, 32 byte lines
      case 0x42: l2 = 256; break;   // code and data L2 cache, 256 KB, 4 ways, 32 byte lines
      case 0x43: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 32 byte lines
      case 0x44: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 4 ways, 32 byte lines
      case 0x45: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 4 ways, 32 byte lines
      case 0x46: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 4 ways, 64 byte lines
      case 0x47: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 8 ways, 64 byte lines
      case 0x48: l2 = 3072; break;   // code and data L2 cache, 3072 KB, 12 ways, 64 byte lines
      case 0x49: if(l2!=0) l3 = 4096; else {check_for_p2_core2=true; l3 = l2 = 4096;} break;// code and data L3 cache, 4096 KB, 16 ways, 64 byte lines (P4) or L2 for core2
      case 0x4A: l3 = 6144; break;   // code and data L3 cache, 6144 KB, 12 ways, 64 byte lines
      case 0x4B: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 16 ways, 64 byte lines
      case 0x4C: l3 = 12288; break;   // code and data L3 cache, 12288 KB, 12 ways, 64 byte lines
      case 0x4D: l3 = 16384; break;   // code and data L3 cache, 16384 KB, 16 ways, 64 byte lines
      case 0x4E: l2 = 6144; break;   // code and data L2 cache, 6144 KB, 24 ways, 64 byte lines
      case 0x78: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 4 ways, 64 byte lines
      case 0x79: l2 = 128; break;   // code and data L2 cache, 128 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7A: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7B: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7C: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7D: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 8 ways, 64 byte lines
      case 0x7E: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 128 byte lines, sect. (IA-64)
      case 0x7F: l2 = 512; break;   // code and data L2 cache, 512 KB, 2 ways, 64 byte lines
      case 0x80: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 64 byte lines
      case 0x81: l2 = 128; break;   // code and data L2 cache, 128 KB, 8 ways, 32 byte lines
      case 0x82: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 32 byte lines
      case 0x83: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 32 byte lines
      case 0x84: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 32 byte lines
      case 0x85: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 8 ways, 32 byte lines
      case 0x86: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 64 byte lines
      case 0x87: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 64 byte lines
      case 0x88: l3 = 2048; break;   // code and data L3 cache, 2048 KB, 4 ways, 64 byte lines (IA-64)
      case 0x89: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 4 ways, 64 byte lines (IA-64)
      case 0x8A: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 4 ways, 64 byte lines (IA-64)
      case 0x8D: l3 = 3072; break;   // code and data L3 cache, 3072 KB, 12 ways, 128 byte lines (IA-64)

      default: break;
    }
  }
  if(check_for_p2_core2 && l2 == l3)
    l3 = 0;
  l1 *= 1024;
  l2 *= 1024;
  l3 *= 1024;
}

inline void queryCacheSizes_intel(int& l1, int& l2, int& l3, int max_std_funcs)
{
  if(max_std_funcs>=4)
    queryCacheSizes_intel_direct(l1,l2,l3);
  else if(max_std_funcs>=2)
    queryCacheSizes_intel_codes(l1,l2,l3);
  else
    l1 = l2 = l3 = 0;
}

inline void queryCacheSizes_amd(int& l1, int& l2, int& l3)
{
  int abcd[4];
  abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
  
  // First query the max supported function.
  EIGEN_CPUID(abcd,0x80000000,0);
  if(static_cast<numext::uint32_t>(abcd[0]) >= static_cast<numext::uint32_t>(0x80000006))
  {
    EIGEN_CPUID(abcd,0x80000005,0);
    l1 = (abcd[2] >> 24) * 1024; // C[31:24] = L1 size in KB
    abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
    EIGEN_CPUID(abcd,0x80000006,0);
    l2 = (abcd[2] >> 16) * 1024; // C[31;16] = l2 cache size in KB
    l3 = ((abcd[3] & 0xFFFC000) >> 18) * 512 * 1024; // D[31;18] = l3 cache size in 512KB
  }
  else
  {
    l1 = l2 = l3 = 0;
  }
}
#endif

/** \internal
 * Queries and returns the cache sizes in Bytes of the L1, L2, and L3 data caches respectively */
inline void queryCacheSizes(int& l1, int& l2, int& l3)
{
  #ifdef EIGEN_CPUID
  int abcd[4];
  const int GenuineIntel[] = {0x756e6547, 0x49656e69, 0x6c65746e};
  const int AuthenticAMD[] = {0x68747541, 0x69746e65, 0x444d4163};
  const int AMDisbetter_[] = {0x69444d41, 0x74656273, 0x21726574}; // "AMDisbetter!"

  // identify the CPU vendor
  EIGEN_CPUID(abcd,0x0,0);
  int max_std_funcs = abcd[0];
  if(cpuid_is_vendor(abcd,GenuineIntel))
    queryCacheSizes_intel(l1,l2,l3,max_std_funcs);
  else if(cpuid_is_vendor(abcd,AuthenticAMD) || cpuid_is_vendor(abcd,AMDisbetter_))
    queryCacheSizes_amd(l1,l2,l3);
  else
    // by default let's use Intel's API
    queryCacheSizes_intel(l1,l2,l3,max_std_funcs);

  // here is the list of other vendors:
//   ||cpuid_is_vendor(abcd,"VIA VIA VIA ")
//   ||cpuid_is_vendor(abcd,"CyrixInstead")
//   ||cpuid_is_vendor(abcd,"CentaurHauls")
//   ||cpuid_is_vendor(abcd,"GenuineTMx86")
//   ||cpuid_is_vendor(abcd,"TransmetaCPU")
//   ||cpuid_is_vendor(abcd,"RiseRiseRise")
//   ||cpuid_is_vendor(abcd,"Geode by NSC")
//   ||cpuid_is_vendor(abcd,"SiS SiS SiS ")
//   ||cpuid_is_vendor(abcd,"UMC UMC UMC ")
//   ||cpuid_is_vendor(abcd,"NexGenDriven")
  #else
  l1 = l2 = l3 = -1;
  #endif
}

/** \internal
 * \returns the size in Bytes of the L1 data cache */
inline int queryL1CacheSize()
{
  int l1(-1), l2, l3;
  queryCacheSizes(l1,l2,l3);
  return l1;
}

/** \internal
 * \returns the size in Bytes of the L2 or L3 cache if this later is present */
inline int queryTopLevelCacheSize()
{
  int l1, l2(-1), l3(-1);
  queryCacheSizes(l1,l2,l3);
  return (std::max)(l2,l3);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MEMORY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/Meta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_META_H
#define EIGEN_META_H

#if defined(EIGEN_GPU_COMPILE_PHASE)

 #include <cfloat>

 #if defined(EIGEN_CUDA_ARCH)
  #include <math_constants.h>
 #endif

 #if defined(EIGEN_HIP_DEVICE_COMPILE)
  #include "Eigen/src/Core/arch/HIP/hcc/math_constants.h"
  #endif

#endif

// Recent versions of ICC require <cstdint> for pointer types below.
#define EIGEN_ICC_NEEDS_CSTDINT (EIGEN_COMP_ICC>=1600 && EIGEN_COMP_CXXVER >= 11)

// Define portable (u)int{32,64} types
#if EIGEN_HAS_CXX11 || EIGEN_ICC_NEEDS_CSTDINT
#include <cstdint>
namespace Eigen {
namespace numext {
typedef std::uint8_t  uint8_t;
typedef std::int8_t   int8_t;
typedef std::uint16_t uint16_t;
typedef std::int16_t  int16_t;
typedef std::uint32_t uint32_t;
typedef std::int32_t  int32_t;
typedef std::uint64_t uint64_t;
typedef std::int64_t  int64_t;
}
}
#else
// Without c++11, all compilers able to compile Eigen also
// provide the C99 stdint.h header file.
#include <stdint.h>
namespace Eigen {
namespace numext {
typedef ::uint8_t  uint8_t;
typedef ::int8_t   int8_t;
typedef ::uint16_t uint16_t;
typedef ::int16_t  int16_t;
typedef ::uint32_t uint32_t;
typedef ::int32_t  int32_t;
typedef ::uint64_t uint64_t;
typedef ::int64_t  int64_t;
}
}
#endif

namespace Eigen {

typedef EIGEN_DEFAULT_DENSE_INDEX_TYPE DenseIndex;

/**
 * \brief The Index type as used for the API.
 * \details To change this, \c \#define the preprocessor symbol \c EIGEN_DEFAULT_DENSE_INDEX_TYPE.
 * \sa \blank \ref TopicPreprocessorDirectives, StorageIndex.
 */

typedef EIGEN_DEFAULT_DENSE_INDEX_TYPE Index;

namespace internal {

/** \internal
  * \file Meta.h
  * This file contains generic metaprogramming classes which are not specifically related to Eigen.
  * \note In case you wonder, yes we're aware that Boost already provides all these features,
  * we however don't want to add a dependency to Boost.
  */

// Only recent versions of ICC complain about using ptrdiff_t to hold pointers,
// and older versions do not provide *intptr_t types.
#if EIGEN_ICC_NEEDS_CSTDINT
typedef std::intptr_t  IntPtr;
typedef std::uintptr_t UIntPtr;
#else
typedef std::ptrdiff_t IntPtr;
typedef std::size_t UIntPtr;
#endif
#undef EIGEN_ICC_NEEDS_CSTDINT

struct true_type {  enum { value = 1 }; };
struct false_type { enum { value = 0 }; };

template<bool Condition>
struct bool_constant;

template<>
struct bool_constant<true> : true_type {};

template<>
struct bool_constant<false> : false_type {};

template<bool Condition, typename Then, typename Else>
struct conditional { typedef Then type; };

template<typename Then, typename Else>
struct conditional <false, Then, Else> { typedef Else type; };

template<typename T> struct remove_reference { typedef T type; };
template<typename T> struct remove_reference<T&> { typedef T type; };

template<typename T> struct remove_pointer { typedef T type; };
template<typename T> struct remove_pointer<T*> { typedef T type; };
template<typename T> struct remove_pointer<T*const> { typedef T type; };

template <class T> struct remove_const { typedef T type; };
template <class T> struct remove_const<const T> { typedef T type; };
template <class T> struct remove_const<const T[]> { typedef T type[]; };
template <class T, unsigned int Size> struct remove_const<const T[Size]> { typedef T type[Size]; };

template<typename T> struct remove_all { typedef T type; };
template<typename T> struct remove_all<const T>   { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T const&>  { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T&>        { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T const*>  { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T*>        { typedef typename remove_all<T>::type type; };

template<typename T> struct is_arithmetic      { enum { value = false }; };
template<> struct is_arithmetic<float>         { enum { value = true }; };
template<> struct is_arithmetic<double>        { enum { value = true }; };
template<> struct is_arithmetic<long double>   { enum { value = true }; };
template<> struct is_arithmetic<bool>          { enum { value = true }; };
template<> struct is_arithmetic<char>          { enum { value = true }; };
template<> struct is_arithmetic<signed char>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned char> { enum { value = true }; };
template<> struct is_arithmetic<signed short>  { enum { value = true }; };
template<> struct is_arithmetic<unsigned short>{ enum { value = true }; };
template<> struct is_arithmetic<signed int>    { enum { value = true }; };
template<> struct is_arithmetic<unsigned int>  { enum { value = true }; };
template<> struct is_arithmetic<signed long>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned long> { enum { value = true }; };

template<typename T, typename U> struct is_same { enum { value = 0 }; };
template<typename T> struct is_same<T,T> { enum { value = 1 }; };

template< class T >
struct is_void : is_same<void, typename remove_const<T>::type> {};

#if EIGEN_HAS_CXX11
template<> struct is_arithmetic<signed long long>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned long long> { enum { value = true }; };
using std::is_integral;
#else
template<typename T> struct is_integral               { enum { value = false }; };
template<> struct is_integral<bool>                   { enum { value = true }; };
template<> struct is_integral<char>                   { enum { value = true }; };
template<> struct is_integral<signed char>            { enum { value = true }; };
template<> struct is_integral<unsigned char>          { enum { value = true }; };
template<> struct is_integral<signed short>           { enum { value = true }; };
template<> struct is_integral<unsigned short>         { enum { value = true }; };
template<> struct is_integral<signed int>             { enum { value = true }; };
template<> struct is_integral<unsigned int>           { enum { value = true }; };
template<> struct is_integral<signed long>            { enum { value = true }; };
template<> struct is_integral<unsigned long>          { enum { value = true }; };
#if EIGEN_COMP_MSVC
template<> struct is_integral<signed __int64>         { enum { value = true }; };
template<> struct is_integral<unsigned __int64>       { enum { value = true }; };
#endif
#endif

#if EIGEN_HAS_CXX11
using std::make_unsigned;
#else
// TODO: Possibly improve this implementation of make_unsigned.
// It is currently used only by
// template<typename Scalar> struct random_default_impl<Scalar, false, true>.
template<typename> struct make_unsigned;
template<> struct make_unsigned<char>             { typedef unsigned char type; };
template<> struct make_unsigned<signed char>      { typedef unsigned char type; };
template<> struct make_unsigned<unsigned char>    { typedef unsigned char type; };
template<> struct make_unsigned<signed short>     { typedef unsigned short type; };
template<> struct make_unsigned<unsigned short>   { typedef unsigned short type; };
template<> struct make_unsigned<signed int>       { typedef unsigned int type; };
template<> struct make_unsigned<unsigned int>     { typedef unsigned int type; };
template<> struct make_unsigned<signed long>      { typedef unsigned long type; };
template<> struct make_unsigned<unsigned long>    { typedef unsigned long type; };
#if EIGEN_COMP_MSVC
template<> struct make_unsigned<signed __int64>   { typedef unsigned __int64 type; };
template<> struct make_unsigned<unsigned __int64> { typedef unsigned __int64 type; };
#endif

// Some platforms define int64_t as `long long` even for C++03, where
// `long long` is not guaranteed by the standard. In this case we are missing
// the definition for make_unsigned. If we just define it, we run into issues
// where `long long` doesn't exist in some compilers for C++03. We therefore add
// the specialization for these platforms only.
#if EIGEN_OS_MAC || EIGEN_COMP_MINGW
template<> struct make_unsigned<unsigned long long> { typedef unsigned long long type; };
template<> struct make_unsigned<long long>          { typedef unsigned long long type; };
#endif
#endif

template <typename T> struct add_const { typedef const T type; };
template <typename T> struct add_const<T&> { typedef T& type; };

template <typename T> struct is_const { enum { value = 0 }; };
template <typename T> struct is_const<T const> { enum { value = 1 }; };

template<typename T> struct add_const_on_value_type            { typedef const T type;  };
template<typename T> struct add_const_on_value_type<T&>        { typedef T const& type; };
template<typename T> struct add_const_on_value_type<T*>        { typedef T const* type; };
template<typename T> struct add_const_on_value_type<T* const>  { typedef T const* const type; };
template<typename T> struct add_const_on_value_type<T const* const>  { typedef T const* const type; };

#if EIGEN_HAS_CXX11

using std::is_convertible;

#else

template<typename From, typename To>
struct is_convertible_impl
{
private:
  struct any_conversion
  {
    template <typename T> any_conversion(const volatile T&);
    template <typename T> any_conversion(T&);
  };
  struct yes {int a[1];};
  struct no  {int a[2];};

  template<typename T>
  static yes test(T, int);

  template<typename T>
  static no  test(any_conversion, ...);

public:
  static typename internal::remove_reference<From>::type* ms_from;
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  enum { value = sizeof(test<To>(*ms_from, 0))==sizeof(yes) };
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif
};

template<typename From, typename To>
struct is_convertible
{
  enum { value = is_convertible_impl<From,To>::value };
};

template<typename T>
struct is_convertible<T,T&> { enum { value = false }; };

template<typename T>
struct is_convertible<const T,const T&> { enum { value = true }; };

#endif

/** \internal Allows to enable/disable an overload
  * according to a compile time condition.
  */
template<bool Condition, typename T=void> struct enable_if;

template<typename T> struct enable_if<true,T>
{ typedef T type; };

#if defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11
#if !defined(__FLT_EPSILON__)
#define __FLT_EPSILON__ FLT_EPSILON
#define __DBL_EPSILON__ DBL_EPSILON
#endif

namespace device {

template<typename T> struct numeric_limits
{
  EIGEN_DEVICE_FUNC
  static EIGEN_CONSTEXPR T epsilon() { return 0; }
  static T (max)() { assert(false && "Highest not supported for this type"); }
  static T (min)() { assert(false && "Lowest not supported for this type"); }
  static T infinity() { assert(false && "Infinity not supported for this type"); }
  static T quiet_NaN() { assert(false && "quiet_NaN not supported for this type"); }
};
template<> struct numeric_limits<float>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static float epsilon() { return __FLT_EPSILON__; }
  EIGEN_DEVICE_FUNC
  static float (max)() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_MAX_NORMAL_F;
  #else
    return HIPRT_MAX_NORMAL_F;
  #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static float (min)() { return FLT_MIN; }
  EIGEN_DEVICE_FUNC
  static float infinity() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_INF_F;
  #else
    return HIPRT_INF_F;
  #endif
  }
  EIGEN_DEVICE_FUNC
  static float quiet_NaN() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_NAN_F;
  #else
    return HIPRT_NAN_F;
  #endif
  }
};
template<> struct numeric_limits<double>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double epsilon() { return __DBL_EPSILON__; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double (max)() { return DBL_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double (min)() { return DBL_MIN; }
  EIGEN_DEVICE_FUNC
  static double infinity() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_INF;
  #else
    return HIPRT_INF;
  #endif
  }
  EIGEN_DEVICE_FUNC
  static double quiet_NaN() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_NAN;
  #else
    return HIPRT_NAN;
  #endif
  }
};
template<> struct numeric_limits<int>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int (max)() { return INT_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int (min)() { return INT_MIN; }
};
template<> struct numeric_limits<unsigned int>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int (max)() { return UINT_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int (min)() { return 0; }
};
template<> struct numeric_limits<long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long (max)() { return LONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long (min)() { return LONG_MIN; }
};
template<> struct numeric_limits<unsigned long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long (max)() { return ULONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long (min)() { return 0; }
};
template<> struct numeric_limits<long long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long (max)() { return LLONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long (min)() { return LLONG_MIN; }
};
template<> struct numeric_limits<unsigned long long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long (max)() { return ULLONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long (min)() { return 0; }
};
template<> struct numeric_limits<bool>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static bool epsilon() { return false; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static bool (max)() { return true; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR 
  static bool (min)() { return false; }
};

}

#endif // defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11

/** \internal
  * A base class do disable default copy ctor and copy assignment operator.
  */
class noncopyable
{
  EIGEN_DEVICE_FUNC noncopyable(const noncopyable&);
  EIGEN_DEVICE_FUNC const noncopyable& operator=(const noncopyable&);
protected:
  EIGEN_DEVICE_FUNC noncopyable() {}
  EIGEN_DEVICE_FUNC ~noncopyable() {}
};

/** \internal
  * Provides access to the number of elements in the object of as a compile-time constant expression.
  * It "returns" Eigen::Dynamic if the size cannot be resolved at compile-time (default).
  *
  * Similar to std::tuple_size, but more general.
  *
  * It currently supports:
  *  - any types T defining T::SizeAtCompileTime
  *  - plain C arrays as T[N]
  *  - std::array (c++11)
  *  - some internal types such as SingleRange and AllRange
  *
  * The second template parameter eases SFINAE-based specializations.
  */
template<typename T, typename EnableIf = void> struct array_size {
  enum { value = Dynamic };
};

template<typename T> struct array_size<T,typename internal::enable_if<((T::SizeAtCompileTime&0)==0)>::type> {
  enum { value = T::SizeAtCompileTime };
};

template<typename T, int N> struct array_size<const T (&)[N]> {
  enum { value = N };
};
template<typename T, int N> struct array_size<T (&)[N]> {
  enum { value = N };
};

#if EIGEN_HAS_CXX11
template<typename T, std::size_t N> struct array_size<const std::array<T,N> > {
  enum { value = N };
};
template<typename T, std::size_t N> struct array_size<std::array<T,N> > {
  enum { value = N };
};
#endif

/** \internal
  * Analogue of the std::size free function.
  * It returns the size of the container or view \a x of type \c T
  *
  * It currently supports:
  *  - any types T defining a member T::size() const
  *  - plain C arrays as T[N]
  *
  */
template<typename T>
EIGEN_CONSTEXPR Index size(const T& x) { return x.size(); }

template<typename T,std::size_t N>
EIGEN_CONSTEXPR Index size(const T (&) [N]) { return N; }

/** \internal
  * Convenient struct to get the result type of a nullary, unary, binary, or
  * ternary functor.
  * 
  * Pre C++11:
  * Supports both a Func::result_type member and templated
  * Func::result<Func(ArgTypes...)>::type member.
  * 
  * If none of these members is provided, then the type of the first
  * argument is returned.
  * 
  * Post C++11:
  * This uses std::result_of. However, note the `type` member removes
  * const and converts references/pointers to their corresponding value type.
  */
#if EIGEN_HAS_STD_INVOKE_RESULT
template<typename T> struct result_of;

template<typename F, typename... ArgTypes>
struct result_of<F(ArgTypes...)> {
  typedef typename std::invoke_result<F, ArgTypes...>::type type1;
  typedef typename remove_all<type1>::type type;
};
#elif EIGEN_HAS_STD_RESULT_OF
template<typename T> struct result_of {
  typedef typename std::result_of<T>::type type1;
  typedef typename remove_all<type1>::type type;
};
#else
template<typename T> struct result_of { };

struct has_none {int a[1];};
struct has_std_result_type {int a[2];};
struct has_tr1_result {int a[3];};

template<typename Func, int SizeOf>
struct nullary_result_of_select {};

template<typename Func>
struct nullary_result_of_select<Func, sizeof(has_std_result_type)> {typedef typename Func::result_type type;};

template<typename Func>
struct nullary_result_of_select<Func, sizeof(has_tr1_result)> {typedef typename Func::template result<Func()>::type type;};

template<typename Func>
struct result_of<Func()> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T()>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename nullary_result_of_select<Func, FunctorType>::type type;
};

template<typename Func, typename ArgType, int SizeOf=sizeof(has_none)>
struct unary_result_of_select {typedef typename internal::remove_all<ArgType>::type type;};

template<typename Func, typename ArgType>
struct unary_result_of_select<Func, ArgType, sizeof(has_std_result_type)> {typedef typename Func::result_type type;};

template<typename Func, typename ArgType>
struct unary_result_of_select<Func, ArgType, sizeof(has_tr1_result)> {typedef typename Func::template result<Func(ArgType)>::type type;};

template<typename Func, typename ArgType>
struct result_of<Func(ArgType)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename unary_result_of_select<Func, ArgType, FunctorType>::type type;
};

template<typename Func, typename ArgType0, typename ArgType1, int SizeOf=sizeof(has_none)>
struct binary_result_of_select {typedef typename internal::remove_all<ArgType0>::type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct binary_result_of_select<Func, ArgType0, ArgType1, sizeof(has_std_result_type)>
{typedef typename Func::result_type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct binary_result_of_select<Func, ArgType0, ArgType1, sizeof(has_tr1_result)>
{typedef typename Func::template result<Func(ArgType0,ArgType1)>::type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct result_of<Func(ArgType0,ArgType1)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType0,ArgType1)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename binary_result_of_select<Func, ArgType0, ArgType1, FunctorType>::type type;
};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2, int SizeOf=sizeof(has_none)>
struct ternary_result_of_select {typedef typename internal::remove_all<ArgType0>::type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, sizeof(has_std_result_type)>
{typedef typename Func::result_type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, sizeof(has_tr1_result)>
{typedef typename Func::template result<Func(ArgType0,ArgType1,ArgType2)>::type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct result_of<Func(ArgType0,ArgType1,ArgType2)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType0,ArgType1,ArgType2)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, FunctorType>::type type;
};

#endif

#if EIGEN_HAS_STD_INVOKE_RESULT
template<typename F, typename... ArgTypes>
struct invoke_result {
  typedef typename std::invoke_result<F, ArgTypes...>::type type1;
  typedef typename remove_all<type1>::type type;
};
#elif EIGEN_HAS_CXX11
template<typename F, typename... ArgTypes>
struct invoke_result {
  typedef typename result_of<F(ArgTypes...)>::type type1;
  typedef typename remove_all<type1>::type type;
};
#else
template<typename F, typename ArgType0 = void, typename ArgType1 = void, typename ArgType2 = void>
struct invoke_result {
  typedef typename result_of<F(ArgType0, ArgType1, ArgType2)>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F>
struct invoke_result<F, void, void, void> {
  typedef typename result_of<F()>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F, typename ArgType0>
struct invoke_result<F, ArgType0, void, void> {
  typedef typename result_of<F(ArgType0)>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F, typename ArgType0, typename ArgType1>
struct invoke_result<F, ArgType0, ArgType1, void> {
  typedef typename result_of<F(ArgType0, ArgType1)>::type type1;
  typedef typename remove_all<type1>::type type;
};
#endif

struct meta_yes { char a[1]; };
struct meta_no  { char a[2]; };

// Check whether T::ReturnType does exist
template <typename T>
struct has_ReturnType
{
  template <typename C> static meta_yes testFunctor(C const *, typename C::ReturnType const * = 0);
  template <typename C> static meta_no  testFunctor(...);

  enum { value = sizeof(testFunctor<T>(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template<typename T> const T* return_ptr();

template <typename T, typename IndexType=Index>
struct has_nullary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()())>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template <typename T, typename IndexType=Index>
struct has_unary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()(IndexType(0)))>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template <typename T, typename IndexType=Index>
struct has_binary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()(IndexType(0),IndexType(0)))>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

/** \internal In short, it computes int(sqrt(\a Y)) with \a Y an integer.
  * Usage example: \code meta_sqrt<1023>::ret \endcode
  */
template<int Y,
         int InfX = 0,
         int SupX = ((Y==1) ? 1 : Y/2),
         bool Done = ((SupX-InfX)<=1 ? true : ((SupX*SupX <= Y) && ((SupX+1)*(SupX+1) > Y))) >
                                // use ?: instead of || just to shut up a stupid gcc 4.3 warning
class meta_sqrt
{
    enum {
      MidX = (InfX+SupX)/2,
      TakeInf = MidX*MidX > Y ? 1 : 0,
      NewInf = int(TakeInf) ? InfX : int(MidX),
      NewSup = int(TakeInf) ? int(MidX) : SupX
    };
  public:
    enum { ret = meta_sqrt<Y,NewInf,NewSup>::ret };
};

template<int Y, int InfX, int SupX>
class meta_sqrt<Y, InfX, SupX, true> { public:  enum { ret = (SupX*SupX <= Y) ? SupX : InfX }; };


/** \internal Computes the least common multiple of two positive integer A and B
  * at compile-time. 
  */
template<int A, int B, int K=1, bool Done = ((A*K)%B)==0, bool Big=(A>=B)>
struct meta_least_common_multiple
{
  enum { ret = meta_least_common_multiple<A,B,K+1>::ret };
};
template<int A, int B, int K, bool Done>
struct meta_least_common_multiple<A,B,K,Done,false>
{
  enum { ret = meta_least_common_multiple<B,A,K>::ret };
};
template<int A, int B, int K>
struct meta_least_common_multiple<A,B,K,true,true>
{
  enum { ret = A*K };
};


/** \internal determines whether the product of two numeric types is allowed and what the return type is */
template<typename T, typename U> struct scalar_product_traits
{
  enum { Defined = 0 };
};

// FIXME quick workaround around current limitation of result_of
// template<typename Scalar, typename ArgType0, typename ArgType1>
// struct result_of<scalar_product_op<Scalar>(ArgType0,ArgType1)> {
// typedef typename scalar_product_traits<typename remove_all<ArgType0>::type, typename remove_all<ArgType1>::type>::ReturnType type;
// };

/** \internal Obtains a POD type suitable to use as storage for an object of a size
  * of at most Len bytes, aligned as specified by \c Align.
  */
template<unsigned Len, unsigned Align>
struct aligned_storage {
  struct type {
    EIGEN_ALIGN_TO_BOUNDARY(Align) unsigned char data[Len];
  };
};

} // end namespace internal

namespace numext {

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T> EIGEN_DEVICE_FUNC   void swap(T &a, T &b) { T tmp = b; b = a; a = tmp; }
#else
template<typename T> EIGEN_STRONG_INLINE void swap(T &a, T &b) { std::swap(a,b); }
#endif

#if defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11
using internal::device::numeric_limits;
#else
using std::numeric_limits;
#endif

// Integer division with rounding up.
// T is assumed to be an integer type with a>=0, and b>0
template<typename T>
EIGEN_DEVICE_FUNC
T div_ceil(const T &a, const T &b)
{
  return (a+b-1) / b;
}

// The aim of the following functions is to bypass -Wfloat-equal warnings
// when we really want a strict equality comparison on floating points.
template<typename X, typename Y> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const X& x,const Y& y) { return x == y; }

#if !defined(EIGEN_GPU_COMPILE_PHASE) || (!defined(EIGEN_CUDA_ARCH) && defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const float& x,const float& y) { return std::equal_to<float>()(x,y); }

template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const double& x,const double& y) { return std::equal_to<double>()(x,y); }
#endif

template<typename X, typename Y> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const X& x,const Y& y) { return x != y; }

#if !defined(EIGEN_GPU_COMPILE_PHASE) || (!defined(EIGEN_CUDA_ARCH) && defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const float& x,const float& y) { return std::not_equal_to<float>()(x,y); }

template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const double& x,const double& y) { return std::not_equal_to<double>()(x,y); }
#endif

} // end namespace numext

} // end namespace Eigen

#endif // EIGEN_META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/NonMPL2.h <==
#ifdef EIGEN_MPL2_ONLY
#error Including non-MPL2 code in EIGEN_MPL2_ONLY mode
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/ReenableStupidWarnings.h <==
#ifdef EIGEN_WARNINGS_DISABLED_2
// "DisableStupidWarnings.h" was included twice recursively: Do not reenable warnings yet!
#  undef EIGEN_WARNINGS_DISABLED_2

#elif defined(EIGEN_WARNINGS_DISABLED)
#undef EIGEN_WARNINGS_DISABLED

#ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
  #ifdef _MSC_VER
    #pragma warning( pop )
  #elif defined __INTEL_COMPILER
    #pragma warning pop
  #elif defined __clang__
    #pragma clang diagnostic pop
  #elif defined __GNUC__  &&  (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
    #pragma GCC diagnostic pop
  #endif

  #if defined __NVCC__
//    Don't reenable the diagnostic messages, as it turns out these messages need
//    to be disabled at the point of the template instantiation (i.e the user code)
//    otherwise they'll be triggered by nvcc.
//    #pragma diag_default code_is_unreachable
//    #pragma diag_default initialization_not_reachable
//    #pragma diag_default 2651
//    #pragma diag_default 2653
  #endif

#endif

#endif // EIGEN_WARNINGS_DISABLED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/ReshapedHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_RESHAPED_HELPER_H
#define EIGEN_RESHAPED_HELPER_H

namespace Eigen {

enum AutoSize_t   { AutoSize };
const int AutoOrder = 2;

namespace internal {

template<typename SizeType,typename OtherSize, int TotalSize>
struct get_compiletime_reshape_size {
  enum { value = get_fixed_value<SizeType>::value };
};

template<typename SizeType>
Index get_runtime_reshape_size(SizeType size, Index /*other*/, Index /*total*/) {
  return internal::get_runtime_value(size);
}

template<typename OtherSize, int TotalSize>
struct get_compiletime_reshape_size<AutoSize_t,OtherSize,TotalSize> {
  enum {
    other_size = get_fixed_value<OtherSize>::value,
    value = (TotalSize==Dynamic || other_size==Dynamic) ? Dynamic : TotalSize / other_size };
};

inline Index get_runtime_reshape_size(AutoSize_t /*size*/, Index other, Index total) {
  return total/other;
}

template<int Flags, int Order>
struct get_compiletime_reshape_order {
  enum { value = Order == AutoOrder ? Flags & RowMajorBit : Order };
};

}

} // end namespace Eigen

#endif // EIGEN_RESHAPED_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/StaticAssert.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STATIC_ASSERT_H
#define EIGEN_STATIC_ASSERT_H

/* Some notes on Eigen's static assertion mechanism:
 *
 *  - in EIGEN_STATIC_ASSERT(CONDITION,MSG) the parameter CONDITION must be a compile time boolean
 *    expression, and MSG an enum listed in struct internal::static_assertion<true>
 *
 *  - define EIGEN_NO_STATIC_ASSERT to disable them (and save compilation time)
 *    in that case, the static assertion is converted to the following runtime assert:
 *      eigen_assert(CONDITION && "MSG")
 *
 *  - currently EIGEN_STATIC_ASSERT can only be used in function scope
 *
 */

#ifndef EIGEN_STATIC_ASSERT
#ifndef EIGEN_NO_STATIC_ASSERT

  #if EIGEN_MAX_CPP_VER>=11 && (__has_feature(cxx_static_assert) || (EIGEN_COMP_CXXVER >= 11) || (EIGEN_COMP_MSVC >= 1600))

    // if native static_assert is enabled, let's use it
    #define EIGEN_STATIC_ASSERT(X,MSG) static_assert(X,#MSG);

  #else // not CXX0X

    namespace Eigen {

    namespace internal {

    template<bool condition>
    struct static_assertion {};

    template<>
    struct static_assertion<true>
    {
      enum {
        YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX=1,
        YOU_MIXED_VECTORS_OF_DIFFERENT_SIZES=1,
        YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES=1,
        THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE=1,
        THIS_METHOD_IS_ONLY_FOR_MATRICES_OF_A_SPECIFIC_SIZE=1,
        THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE=1,
        OUT_OF_RANGE_ACCESS=1,
        YOU_MADE_A_PROGRAMMING_MISTAKE=1,
        EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT=1,
        EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE=1,
        YOU_CALLED_A_FIXED_SIZE_METHOD_ON_A_DYNAMIC_SIZE_MATRIX_OR_VECTOR=1,
        YOU_CALLED_A_DYNAMIC_SIZE_METHOD_ON_A_FIXED_SIZE_MATRIX_OR_VECTOR=1,
        UNALIGNED_LOAD_AND_STORE_OPERATIONS_UNIMPLEMENTED_ON_ALTIVEC=1,
        THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES=1,
        FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED=1,
        NUMERIC_TYPE_MUST_BE_REAL=1,
        COEFFICIENT_WRITE_ACCESS_TO_SELFADJOINT_NOT_SUPPORTED=1,
        WRITING_TO_TRIANGULAR_PART_WITH_UNIT_DIAGONAL_IS_NOT_SUPPORTED=1,
        THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE=1,
        INVALID_MATRIX_PRODUCT=1,
        INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS=1,
        INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION=1,
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY=1,
        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES=1,
        THIS_METHOD_IS_ONLY_FOR_ROW_MAJOR_MATRICES=1,
        INVALID_MATRIX_TEMPLATE_PARAMETERS=1,
        INVALID_MATRIXBASE_TEMPLATE_PARAMETERS=1,
        BOTH_MATRICES_MUST_HAVE_THE_SAME_STORAGE_ORDER=1,
        THIS_METHOD_IS_ONLY_FOR_DIAGONAL_MATRIX=1,
        THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE=1,
        THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES=1,
        YOU_ALREADY_SPECIFIED_THIS_STRIDE=1,
        INVALID_STORAGE_ORDER_FOR_THIS_VECTOR_EXPRESSION=1,
        THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD=1,
        PACKET_ACCESS_REQUIRES_TO_HAVE_INNER_STRIDE_FIXED_TO_1=1,
        THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS=1,
        YOU_CANNOT_MIX_ARRAYS_AND_MATRICES=1,
        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION=1,
        THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY=1,
        YOU_ARE_TRYING_TO_USE_AN_INDEX_BASED_ACCESSOR_ON_AN_EXPRESSION_THAT_DOES_NOT_SUPPORT_THAT=1,
        THIS_METHOD_IS_ONLY_FOR_1x1_EXPRESSIONS=1,
        THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS=1,
        THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL=1,
        THIS_METHOD_IS_ONLY_FOR_ARRAYS_NOT_MATRICES=1,
        YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED=1,
        YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED=1,
        THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE=1,
        THE_STORAGE_ORDER_OF_BOTH_SIDES_MUST_MATCH=1,
        OBJECT_ALLOCATED_ON_STACK_IS_TOO_BIG=1,
        IMPLICIT_CONVERSION_TO_SCALAR_IS_FOR_INNER_PRODUCT_ONLY=1,
        STORAGE_LAYOUT_DOES_NOT_MATCH=1,
        EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT__INVALID_COST_VALUE=1,
        THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS=1,
        MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY=1,
        THIS_TYPE_IS_NOT_SUPPORTED=1,
        STORAGE_KIND_MUST_MATCH=1,
        STORAGE_INDEX_MUST_MATCH=1,
        CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY=1,
        SELFADJOINTVIEW_ACCEPTS_UPPER_AND_LOWER_MODE_ONLY=1,
        INVALID_TEMPLATE_PARAMETER=1,
        GPU_TENSOR_CONTRACTION_DOES_NOT_SUPPORT_OUTPUT_KERNELS=1,
        THE_ARRAY_SIZE_SHOULD_EQUAL_WITH_PACKET_SIZE=1
      };
    };

    } // end namespace internal

    } // end namespace Eigen

    // Specialized implementation for MSVC to avoid "conditional
    // expression is constant" warnings.  This implementation doesn't
    // appear to work under GCC, hence the multiple implementations.
    #if EIGEN_COMP_MSVC

      #define EIGEN_STATIC_ASSERT(CONDITION,MSG) \
        {Eigen::internal::static_assertion<bool(CONDITION)>::MSG;}

    #else
      // In some cases clang interprets bool(CONDITION) as function declaration
      #define EIGEN_STATIC_ASSERT(CONDITION,MSG) \
        if (Eigen::internal::static_assertion<static_cast<bool>(CONDITION)>::MSG) {}

    #endif

  #endif // not CXX0X

#else // EIGEN_NO_STATIC_ASSERT

  #define EIGEN_STATIC_ASSERT(CONDITION,MSG) eigen_assert((CONDITION) && #MSG);

#endif // EIGEN_NO_STATIC_ASSERT
#endif // EIGEN_STATIC_ASSERT

// static assertion failing if the type \a TYPE is not a vector type
#define EIGEN_STATIC_ASSERT_VECTOR_ONLY(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::IsVectorAtCompileTime, \
                      YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX)

// static assertion failing if the type \a TYPE is not fixed-size
#define EIGEN_STATIC_ASSERT_FIXED_SIZE(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::SizeAtCompileTime!=Eigen::Dynamic, \
                      YOU_CALLED_A_FIXED_SIZE_METHOD_ON_A_DYNAMIC_SIZE_MATRIX_OR_VECTOR)

// static assertion failing if the type \a TYPE is not dynamic-size
#define EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::SizeAtCompileTime==Eigen::Dynamic, \
                      YOU_CALLED_A_DYNAMIC_SIZE_METHOD_ON_A_FIXED_SIZE_MATRIX_OR_VECTOR)

// static assertion failing if the type \a TYPE is not a vector type of the given size
#define EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(TYPE, SIZE) \
  EIGEN_STATIC_ASSERT(TYPE::IsVectorAtCompileTime && TYPE::SizeAtCompileTime==SIZE, \
                      THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE)

// static assertion failing if the type \a TYPE is not a vector type of the given size
#define EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(TYPE, ROWS, COLS) \
  EIGEN_STATIC_ASSERT(TYPE::RowsAtCompileTime==ROWS && TYPE::ColsAtCompileTime==COLS, \
                      THIS_METHOD_IS_ONLY_FOR_MATRICES_OF_A_SPECIFIC_SIZE)

// static assertion failing if the two vector expression types are not compatible (same fixed-size or dynamic size)
#define EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(TYPE0,TYPE1) \
  EIGEN_STATIC_ASSERT( \
      (int(TYPE0::SizeAtCompileTime)==Eigen::Dynamic \
    || int(TYPE1::SizeAtCompileTime)==Eigen::Dynamic \
    || int(TYPE0::SizeAtCompileTime)==int(TYPE1::SizeAtCompileTime)),\
    YOU_MIXED_VECTORS_OF_DIFFERENT_SIZES)

#define EIGEN_PREDICATE_SAME_MATRIX_SIZE(TYPE0,TYPE1) \
     ( \
        (int(Eigen::internal::size_of_xpr_at_compile_time<TYPE0>::ret)==0 && int(Eigen::internal::size_of_xpr_at_compile_time<TYPE1>::ret)==0) \
    || (\
          (int(TYPE0::RowsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE1::RowsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE0::RowsAtCompileTime)==int(TYPE1::RowsAtCompileTime)) \
      &&  (int(TYPE0::ColsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE1::ColsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE0::ColsAtCompileTime)==int(TYPE1::ColsAtCompileTime))\
       ) \
     )

#define EIGEN_STATIC_ASSERT_NON_INTEGER(TYPE) \
    EIGEN_STATIC_ASSERT(!Eigen::NumTraits<TYPE>::IsInteger, THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES)


// static assertion failing if it is guaranteed at compile-time that the two matrix expression types have different sizes
#define EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(TYPE0,TYPE1) \
  EIGEN_STATIC_ASSERT( \
     EIGEN_PREDICATE_SAME_MATRIX_SIZE(TYPE0,TYPE1),\
    YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES)

#define EIGEN_STATIC_ASSERT_SIZE_1x1(TYPE) \
      EIGEN_STATIC_ASSERT((TYPE::RowsAtCompileTime == 1 || TYPE::RowsAtCompileTime == Eigen::Dynamic) && \
                          (TYPE::ColsAtCompileTime == 1 || TYPE::ColsAtCompileTime == Eigen::Dynamic), \
                          THIS_METHOD_IS_ONLY_FOR_1x1_EXPRESSIONS)

#define EIGEN_STATIC_ASSERT_LVALUE(Derived) \
      EIGEN_STATIC_ASSERT(Eigen::internal::is_lvalue<Derived>::value, \
                          THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY)

#define EIGEN_STATIC_ASSERT_ARRAYXPR(Derived) \
      EIGEN_STATIC_ASSERT((Eigen::internal::is_same<typename Eigen::internal::traits<Derived>::XprKind, ArrayXpr>::value), \
                          THIS_METHOD_IS_ONLY_FOR_ARRAYS_NOT_MATRICES)

#define EIGEN_STATIC_ASSERT_SAME_XPR_KIND(Derived1, Derived2) \
      EIGEN_STATIC_ASSERT((Eigen::internal::is_same<typename Eigen::internal::traits<Derived1>::XprKind, \
                                             typename Eigen::internal::traits<Derived2>::XprKind \
                                            >::value), \
                          YOU_CANNOT_MIX_ARRAYS_AND_MATRICES)

// Check that a cost value is positive, and that is stay within a reasonable range
// TODO this check could be enabled for internal debugging only
#define EIGEN_INTERNAL_CHECK_COST_VALUE(C) \
      EIGEN_STATIC_ASSERT((C)>=0 && (C)<=HugeCost*HugeCost, EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT__INVALID_COST_VALUE);

#endif // EIGEN_STATIC_ASSERT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/SymbolicIndex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SYMBOLIC_INDEX_H
#define EIGEN_SYMBOLIC_INDEX_H

namespace Eigen {

/** \namespace Eigen::symbolic
  * \ingroup Core_Module
  *
  * This namespace defines a set of classes and functions to build and evaluate symbolic expressions of scalar type Index.
  * Here is a simple example:
  *
  * \code
  * // First step, defines symbols:
  * struct x_tag {};  static const symbolic::SymbolExpr<x_tag> x;
  * struct y_tag {};  static const symbolic::SymbolExpr<y_tag> y;
  * struct z_tag {};  static const symbolic::SymbolExpr<z_tag> z;
  *
  * // Defines an expression:
  * auto expr = (x+3)/y+z;
  *
  * // And evaluate it: (c++14)
  * std::cout << expr.eval(x=6,y=3,z=-13) << "\n";
  *
  * // In c++98/11, only one symbol per expression is supported for now:
  * auto expr98 = (3-x)/2;
  * std::cout << expr98.eval(x=6) << "\n";
  * \endcode
  *
  * It is currently only used internally to define and manipulate the Eigen::last and Eigen::lastp1 symbols in Eigen::seq and Eigen::seqN.
  *
  */
namespace symbolic {

template<typename Tag> class Symbol;
template<typename Arg0> class NegateExpr;
template<typename Arg1,typename Arg2> class AddExpr;
template<typename Arg1,typename Arg2> class ProductExpr;
template<typename Arg1,typename Arg2> class QuotientExpr;

// A simple wrapper around an integral value to provide the eval method.
// We could also use a free-function symbolic_eval...
template<typename IndexType=Index>
class ValueExpr {
public:
  ValueExpr(IndexType val) : m_value(val) {}
  template<typename T>
  IndexType eval_impl(const T&) const { return m_value; }
protected:
  IndexType m_value;
};

// Specialization for compile-time value,
// It is similar to ValueExpr(N) but this version helps the compiler to generate better code.
template<int N>
class ValueExpr<internal::FixedInt<N> > {
public:
  ValueExpr() {}
  template<typename T>
  EIGEN_CONSTEXPR Index eval_impl(const T&) const { return N; }
};


/** \class BaseExpr
  * \ingroup Core_Module
  * Common base class of any symbolic expressions
  */
template<typename Derived>
class BaseExpr
{
public:
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  /** Evaluate the expression given the \a values of the symbols.
    *
    * \param values defines the values of the symbols, it can either be a SymbolValue or a std::tuple of SymbolValue
    *               as constructed by SymbolExpr::operator= operator.
    *
    */
  template<typename T>
  Index eval(const T& values) const { return derived().eval_impl(values); }

#if EIGEN_HAS_CXX14
  template<typename... Types>
  Index eval(Types&&... values) const { return derived().eval_impl(std::make_tuple(values...)); }
#endif

  NegateExpr<Derived> operator-() const { return NegateExpr<Derived>(derived()); }

  AddExpr<Derived,ValueExpr<> > operator+(Index b) const
  { return AddExpr<Derived,ValueExpr<> >(derived(),  b); }
  AddExpr<Derived,ValueExpr<> > operator-(Index a) const
  { return AddExpr<Derived,ValueExpr<> >(derived(), -a); }
  ProductExpr<Derived,ValueExpr<> > operator*(Index a) const
  { return ProductExpr<Derived,ValueExpr<> >(derived(),a); }
  QuotientExpr<Derived,ValueExpr<> > operator/(Index a) const
  { return QuotientExpr<Derived,ValueExpr<> >(derived(),a); }

  friend AddExpr<Derived,ValueExpr<> > operator+(Index a, const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<> >(b.derived(), a); }
  friend AddExpr<NegateExpr<Derived>,ValueExpr<> > operator-(Index a, const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<> >(-b.derived(), a); }
  friend ProductExpr<ValueExpr<>,Derived> operator*(Index a, const BaseExpr& b)
  { return ProductExpr<ValueExpr<>,Derived>(a,b.derived()); }
  friend QuotientExpr<ValueExpr<>,Derived> operator/(Index a, const BaseExpr& b)
  { return QuotientExpr<ValueExpr<>,Derived>(a,b.derived()); }

  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N>) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > > operator-(internal::FixedInt<N>) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > >(derived(), ValueExpr<internal::FixedInt<-N> >()); }
  template<int N>
  ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator*(internal::FixedInt<N>) const
  { return ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator/(internal::FixedInt<N>) const
  { return QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }

  template<int N>
  friend AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N>, const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > > operator-(internal::FixedInt<N>, const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > >(-b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator*(internal::FixedInt<N>, const BaseExpr& b)
  { return ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
  template<int N>
  friend QuotientExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator/(internal::FixedInt<N>, const BaseExpr& b)
  { return QuotientExpr<ValueExpr<internal::FixedInt<N> > ,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }

#if (!EIGEN_HAS_CXX14)
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N> (*)()) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > > operator-(internal::FixedInt<N> (*)()) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > >(derived(), ValueExpr<internal::FixedInt<-N> >()); }
  template<int N>
  ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator*(internal::FixedInt<N> (*)()) const
  { return ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator/(internal::FixedInt<N> (*)()) const
  { return QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }

  template<int N>
  friend AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > > operator-(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > >(-b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator*(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
  template<int N>
  friend QuotientExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator/(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return QuotientExpr<ValueExpr<internal::FixedInt<N> > ,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
#endif


  template<typename OtherDerived>
  AddExpr<Derived,OtherDerived> operator+(const BaseExpr<OtherDerived> &b) const
  { return AddExpr<Derived,OtherDerived>(derived(),  b.derived()); }

  template<typename OtherDerived>
  AddExpr<Derived,NegateExpr<OtherDerived> > operator-(const BaseExpr<OtherDerived> &b) const
  { return AddExpr<Derived,NegateExpr<OtherDerived> >(derived(), -b.derived()); }

  template<typename OtherDerived>
  ProductExpr<Derived,OtherDerived> operator*(const BaseExpr<OtherDerived> &b) const
  { return ProductExpr<Derived,OtherDerived>(derived(), b.derived()); }

  template<typename OtherDerived>
  QuotientExpr<Derived,OtherDerived> operator/(const BaseExpr<OtherDerived> &b) const
  { return QuotientExpr<Derived,OtherDerived>(derived(), b.derived()); }
};

template<typename T>
struct is_symbolic {
  // BaseExpr has no conversion ctor, so we only have to check whether T can be statically cast to its base class BaseExpr<T>.
  enum { value = internal::is_convertible<T,BaseExpr<T> >::value };
};

/** Represents the actual value of a symbol identified by its tag
  *
  * It is the return type of SymbolValue::operator=, and most of the time this is only way it is used.
  */
template<typename Tag>
class SymbolValue
{
public:
  /** Default constructor from the value \a val */
  SymbolValue(Index val) : m_value(val) {}

  /** \returns the stored value of the symbol */
  Index value() const { return m_value; }
protected:
  Index m_value;
};

/** Expression of a symbol uniquely identified by the template parameter type \c tag */
template<typename tag>
class SymbolExpr : public BaseExpr<SymbolExpr<tag> >
{
public:
  /** Alias to the template parameter \c tag */
  typedef tag Tag;

  SymbolExpr() {}

  /** Associate the value \a val to the given symbol \c *this, uniquely identified by its \c Tag.
    *
    * The returned object should be passed to ExprBase::eval() to evaluate a given expression with this specified runtime-time value.
    */
  SymbolValue<Tag> operator=(Index val) const {
    return SymbolValue<Tag>(val);
  }

  Index eval_impl(const SymbolValue<Tag> &values) const { return values.value(); }

#if EIGEN_HAS_CXX14
  // C++14 versions suitable for multiple symbols
  template<typename... Types>
  Index eval_impl(const std::tuple<Types...>& values) const { return std::get<SymbolValue<Tag> >(values).value(); }
#endif
};

template<typename Arg0>
class NegateExpr : public BaseExpr<NegateExpr<Arg0> >
{
public:
  NegateExpr(const Arg0& arg0) : m_arg0(arg0) {}

  template<typename T>
  Index eval_impl(const T& values) const { return -m_arg0.eval_impl(values); }
protected:
  Arg0 m_arg0;
};

template<typename Arg0, typename Arg1>
class AddExpr : public BaseExpr<AddExpr<Arg0,Arg1> >
{
public:
  AddExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) + m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

template<typename Arg0, typename Arg1>
class ProductExpr : public BaseExpr<ProductExpr<Arg0,Arg1> >
{
public:
  ProductExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) * m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

template<typename Arg0, typename Arg1>
class QuotientExpr : public BaseExpr<QuotientExpr<Arg0,Arg1> >
{
public:
  QuotientExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) / m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

} // end namespace symbolic

} // end namespace Eigen

#endif // EIGEN_SYMBOLIC_INDEX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/XprHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_XPRHELPER_H
#define EIGEN_XPRHELPER_H

// just a workaround because GCC seems to not really like empty structs
// FIXME: gcc 4.3 generates bad code when strict-aliasing is enabled
// so currently we simply disable this optimization for gcc 4.3
#if EIGEN_COMP_GNUC && !EIGEN_GNUC_AT(4,3)
  #define EIGEN_EMPTY_STRUCT_CTOR(X) \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE X() {} \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE X(const X& ) {}
#else
  #define EIGEN_EMPTY_STRUCT_CTOR(X)
#endif

namespace Eigen {

namespace internal {

template<typename IndexDest, typename IndexSrc>
EIGEN_DEVICE_FUNC
inline IndexDest convert_index(const IndexSrc& idx) {
  // for sizeof(IndexDest)>=sizeof(IndexSrc) compilers should be able to optimize this away:
  eigen_internal_assert(idx <= NumTraits<IndexDest>::highest() && "Index value to big for target type");
  return IndexDest(idx);
}

// true if T can be considered as an integral index (i.e., and integral type or enum)
template<typename T> struct is_valid_index_type
{
  enum { value =
#if EIGEN_HAS_TYPE_TRAITS
    internal::is_integral<T>::value || std::is_enum<T>::value
#elif EIGEN_COMP_MSVC
    internal::is_integral<T>::value || __is_enum(T)
#else
    // without C++11, we use is_convertible to Index instead of is_integral in order to treat enums as Index.
    internal::is_convertible<T,Index>::value && !internal::is_same<T,float>::value && !is_same<T,double>::value
#endif
  };
};

// true if both types are not valid index types
template<typename RowIndices, typename ColIndices>
struct valid_indexed_view_overload {
  enum { value = !(internal::is_valid_index_type<RowIndices>::value && internal::is_valid_index_type<ColIndices>::value) };
};

// promote_scalar_arg is an helper used in operation between an expression and a scalar, like:
//    expression * scalar
// Its role is to determine how the type T of the scalar operand should be promoted given the scalar type ExprScalar of the given expression.
// The IsSupported template parameter must be provided by the caller as: internal::has_ReturnType<ScalarBinaryOpTraits<ExprScalar,T,op> >::value using the proper order for ExprScalar and T.
// Then the logic is as follows:
//  - if the operation is natively supported as defined by IsSupported, then the scalar type is not promoted, and T is returned.
//  - otherwise, NumTraits<ExprScalar>::Literal is returned if T is implicitly convertible to NumTraits<ExprScalar>::Literal AND that this does not imply a float to integer conversion.
//  - otherwise, ExprScalar is returned if T is implicitly convertible to ExprScalar AND that this does not imply a float to integer conversion.
//  - In all other cases, the promoted type is not defined, and the respective operation is thus invalid and not available (SFINAE).
template<typename ExprScalar,typename T, bool IsSupported>
struct promote_scalar_arg;

template<typename S,typename T>
struct promote_scalar_arg<S,T,true>
{
  typedef T type;
};

// Recursively check safe conversion to PromotedType, and then ExprScalar if they are different.
template<typename ExprScalar,typename T,typename PromotedType,
  bool ConvertibleToLiteral = internal::is_convertible<T,PromotedType>::value,
  bool IsSafe = NumTraits<T>::IsInteger || !NumTraits<PromotedType>::IsInteger>
struct promote_scalar_arg_unsupported;

// Start recursion with NumTraits<ExprScalar>::Literal
template<typename S,typename T>
struct promote_scalar_arg<S,T,false> : promote_scalar_arg_unsupported<S,T,typename NumTraits<S>::Literal> {};

// We found a match!
template<typename S,typename T, typename PromotedType>
struct promote_scalar_arg_unsupported<S,T,PromotedType,true,true>
{
  typedef PromotedType type;
};

// No match, but no real-to-integer issues, and ExprScalar and current PromotedType are different,
// so let's try to promote to ExprScalar
template<typename ExprScalar,typename T, typename PromotedType>
struct promote_scalar_arg_unsupported<ExprScalar,T,PromotedType,false,true>
   : promote_scalar_arg_unsupported<ExprScalar,T,ExprScalar>
{};

// Unsafe real-to-integer, let's stop.
template<typename S,typename T, typename PromotedType, bool ConvertibleToLiteral>
struct promote_scalar_arg_unsupported<S,T,PromotedType,ConvertibleToLiteral,false> {};

// T is not even convertible to ExprScalar, let's stop.
template<typename S,typename T>
struct promote_scalar_arg_unsupported<S,T,S,false,true> {};

//classes inheriting no_assignment_operator don't generate a default operator=.
class no_assignment_operator
{
  private:
    no_assignment_operator& operator=(const no_assignment_operator&);
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(no_assignment_operator)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(no_assignment_operator)
};

/** \internal return the index type with the largest number of bits */
template<typename I1, typename I2>
struct promote_index_type
{
  typedef typename conditional<(sizeof(I1)<sizeof(I2)), I2, I1>::type type;
};

/** \internal If the template parameter Value is Dynamic, this class is just a wrapper around a T variable that
  * can be accessed using value() and setValue().
  * Otherwise, this class is an empty structure and value() just returns the template parameter Value.
  */
template<typename T, int Value> class variable_if_dynamic
{
  public:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(variable_if_dynamic)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamic(T v) { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    T value() { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    operator T() const { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void setValue(T v) const { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
};

template<typename T> class variable_if_dynamic<T, Dynamic>
{
    T m_value;
  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamic(T value = 0) EIGEN_NO_THROW : m_value(value) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T value() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator T() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void setValue(T value) { m_value = value; }
};

/** \internal like variable_if_dynamic but for DynamicIndex
  */
template<typename T, int Value> class variable_if_dynamicindex
{
  public:
    EIGEN_EMPTY_STRUCT_CTOR(variable_if_dynamicindex)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamicindex(T v) { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    T value() { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void setValue(T) {}
};

template<typename T> class variable_if_dynamicindex<T, DynamicIndex>
{
    T m_value;
    EIGEN_DEVICE_FUNC variable_if_dynamicindex() { eigen_assert(false); }
  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamicindex(T value) : m_value(value) {}
    EIGEN_DEVICE_FUNC T EIGEN_STRONG_INLINE value() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void setValue(T value) { m_value = value; }
};

template<typename T> struct functor_traits
{
  enum
  {
    Cost = 10,
    PacketAccess = false,
    IsRepeatable = false
  };
};

template<typename T> struct packet_traits;

template<typename T> struct unpacket_traits;

template<int Size, typename PacketType,
         bool Stop = Size==Dynamic || (Size%unpacket_traits<PacketType>::size)==0 || is_same<PacketType,typename unpacket_traits<PacketType>::half>::value>
struct find_best_packet_helper;

template< int Size, typename PacketType>
struct find_best_packet_helper<Size,PacketType,true>
{
  typedef PacketType type;
};

template<int Size, typename PacketType>
struct find_best_packet_helper<Size,PacketType,false>
{
  typedef typename find_best_packet_helper<Size,typename unpacket_traits<PacketType>::half>::type type;
};

template<typename T, int Size>
struct find_best_packet
{
  typedef typename find_best_packet_helper<Size,typename packet_traits<T>::type>::type type;
};

#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
template<int ArrayBytes, int AlignmentBytes,
         bool Match     =  bool((ArrayBytes%AlignmentBytes)==0),
         bool TryHalf   =  bool(EIGEN_MIN_ALIGN_BYTES<AlignmentBytes) >
struct compute_default_alignment_helper
{
  enum { value = 0 };
};

template<int ArrayBytes, int AlignmentBytes, bool TryHalf>
struct compute_default_alignment_helper<ArrayBytes, AlignmentBytes, true, TryHalf> // Match
{
  enum { value = AlignmentBytes };
};

template<int ArrayBytes, int AlignmentBytes>
struct compute_default_alignment_helper<ArrayBytes, AlignmentBytes, false, true> // Try-half
{
  // current packet too large, try with an half-packet
  enum { value = compute_default_alignment_helper<ArrayBytes, AlignmentBytes/2>::value };
};
#else
// If static alignment is disabled, no need to bother.
// This also avoids a division by zero in "bool Match =  bool((ArrayBytes%AlignmentBytes)==0)"
template<int ArrayBytes, int AlignmentBytes>
struct compute_default_alignment_helper
{
  enum { value = 0 };
};
#endif

template<typename T, int Size> struct compute_default_alignment {
  enum { value = compute_default_alignment_helper<Size*sizeof(T),EIGEN_MAX_STATIC_ALIGN_BYTES>::value };
};

template<typename T> struct compute_default_alignment<T,Dynamic> {
  enum { value = EIGEN_MAX_ALIGN_BYTES };
};

template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
                          ( (_Rows==1 && _Cols!=1) ? RowMajor
                          : (_Cols==1 && _Rows!=1) ? ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
         int _MaxRows = _Rows,
         int _MaxCols = _Cols
> class make_proper_matrix_type
{
    enum {
      IsColVector = _Cols==1 && _Rows!=1,
      IsRowVector = _Rows==1 && _Cols!=1,
      Options = IsColVector ? (_Options | ColMajor) & ~RowMajor
              : IsRowVector ? (_Options | RowMajor) & ~ColMajor
              : _Options
    };
  public:
    typedef Matrix<_Scalar, _Rows, _Cols, Options, _MaxRows, _MaxCols> type;
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
class compute_matrix_flags
{
    enum { row_major_bit = Options&RowMajor ? RowMajorBit : 0 };
  public:
    // FIXME currently we still have to handle DirectAccessBit at the expression level to handle DenseCoeffsBase<>
    // and then propagate this information to the evaluator's flags.
    // However, I (Gael) think that DirectAccessBit should only matter at the evaluation stage.
    enum { ret = DirectAccessBit | LvalueBit | NestByRefBit | row_major_bit };
};

template<int _Rows, int _Cols> struct size_at_compile_time
{
  enum { ret = (_Rows==Dynamic || _Cols==Dynamic) ? Dynamic : _Rows * _Cols };
};

template<typename XprType> struct size_of_xpr_at_compile_time
{
  enum { ret = size_at_compile_time<traits<XprType>::RowsAtCompileTime,traits<XprType>::ColsAtCompileTime>::ret };
};

/* plain_matrix_type : the difference from eval is that plain_matrix_type is always a plain matrix type,
 * whereas eval is a const reference in the case of a matrix
 */

template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct plain_matrix_type;
template<typename T, typename BaseClassType, int Flags> struct plain_matrix_type_dense;
template<typename T> struct plain_matrix_type<T,Dense>
{
  typedef typename plain_matrix_type_dense<T,typename traits<T>::XprKind, traits<T>::Flags>::type type;
};
template<typename T> struct plain_matrix_type<T,DiagonalShape>
{
  typedef typename T::PlainObject type;
};

template<typename T, int Flags> struct plain_matrix_type_dense<T,MatrixXpr,Flags>
{
  typedef Matrix<typename traits<T>::Scalar,
                traits<T>::RowsAtCompileTime,
                traits<T>::ColsAtCompileTime,
                AutoAlign | (Flags&RowMajorBit ? RowMajor : ColMajor),
                traits<T>::MaxRowsAtCompileTime,
                traits<T>::MaxColsAtCompileTime
          > type;
};

template<typename T, int Flags> struct plain_matrix_type_dense<T,ArrayXpr,Flags>
{
  typedef Array<typename traits<T>::Scalar,
                traits<T>::RowsAtCompileTime,
                traits<T>::ColsAtCompileTime,
                AutoAlign | (Flags&RowMajorBit ? RowMajor : ColMajor),
                traits<T>::MaxRowsAtCompileTime,
                traits<T>::MaxColsAtCompileTime
          > type;
};

/* eval : the return type of eval(). For matrices, this is just a const reference
 * in order to avoid a useless copy
 */

template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct eval;

template<typename T> struct eval<T,Dense>
{
  typedef typename plain_matrix_type<T>::type type;
//   typedef typename T::PlainObject type;
//   typedef T::Matrix<typename traits<T>::Scalar,
//                 traits<T>::RowsAtCompileTime,
//                 traits<T>::ColsAtCompileTime,
//                 AutoAlign | (traits<T>::Flags&RowMajorBit ? RowMajor : ColMajor),
//                 traits<T>::MaxRowsAtCompileTime,
//                 traits<T>::MaxColsAtCompileTime
//           > type;
};

template<typename T> struct eval<T,DiagonalShape>
{
  typedef typename plain_matrix_type<T>::type type;
};

// for matrices, no need to evaluate, just use a const reference to avoid a useless copy
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct eval<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>, Dense>
{
  typedef const Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>& type;
};

template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct eval<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>, Dense>
{
  typedef const Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>& type;
};


/* similar to plain_matrix_type, but using the evaluator's Flags */
template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct plain_object_eval;

template<typename T>
struct plain_object_eval<T,Dense>
{
  typedef typename plain_matrix_type_dense<T,typename traits<T>::XprKind, evaluator<T>::Flags>::type type;
};


/* plain_matrix_type_column_major : same as plain_matrix_type but guaranteed to be column-major
 */
template<typename T> struct plain_matrix_type_column_major
{
  enum { Rows = traits<T>::RowsAtCompileTime,
         Cols = traits<T>::ColsAtCompileTime,
         MaxRows = traits<T>::MaxRowsAtCompileTime,
         MaxCols = traits<T>::MaxColsAtCompileTime
  };
  typedef Matrix<typename traits<T>::Scalar,
                Rows,
                Cols,
                (MaxRows==1&&MaxCols!=1) ? RowMajor : ColMajor,
                MaxRows,
                MaxCols
          > type;
};

/* plain_matrix_type_row_major : same as plain_matrix_type but guaranteed to be row-major
 */
template<typename T> struct plain_matrix_type_row_major
{
  enum { Rows = traits<T>::RowsAtCompileTime,
         Cols = traits<T>::ColsAtCompileTime,
         MaxRows = traits<T>::MaxRowsAtCompileTime,
         MaxCols = traits<T>::MaxColsAtCompileTime
  };
  typedef Matrix<typename traits<T>::Scalar,
                Rows,
                Cols,
                (MaxCols==1&&MaxRows!=1) ? ColMajor : RowMajor,
                MaxRows,
                MaxCols
          > type;
};

/** \internal The reference selector for template expressions. The idea is that we don't
  * need to use references for expressions since they are light weight proxy
  * objects which should generate no copying overhead. */
template <typename T>
struct ref_selector
{
  typedef typename conditional<
    bool(traits<T>::Flags & NestByRefBit),
    T const&,
    const T
  >::type type;

  typedef typename conditional<
    bool(traits<T>::Flags & NestByRefBit),
    T &,
    T
  >::type non_const_type;
};

/** \internal Adds the const qualifier on the value-type of T2 if and only if T1 is a const type */
template<typename T1, typename T2>
struct transfer_constness
{
  typedef typename conditional<
    bool(internal::is_const<T1>::value),
    typename internal::add_const_on_value_type<T2>::type,
    T2
  >::type type;
};


// However, we still need a mechanism to detect whether an expression which is evaluated multiple time
// has to be evaluated into a temporary.
// That's the purpose of this new nested_eval helper:
/** \internal Determines how a given expression should be nested when evaluated multiple times.
  * For example, when you do a * (b+c), Eigen will determine how the expression b+c should be
  * evaluated into the bigger product expression. The choice is between nesting the expression b+c as-is, or
  * evaluating that expression b+c into a temporary variable d, and nest d so that the resulting expression is
  * a*d. Evaluating can be beneficial for example if every coefficient access in the resulting expression causes
  * many coefficient accesses in the nested expressions -- as is the case with matrix product for example.
  *
  * \tparam T the type of the expression being nested.
  * \tparam n the number of coefficient accesses in the nested expression for each coefficient access in the bigger expression.
  * \tparam PlainObject the type of the temporary if needed.
  */
template<typename T, int n, typename PlainObject = typename plain_object_eval<T>::type> struct nested_eval
{
  enum {
    ScalarReadCost = NumTraits<typename traits<T>::Scalar>::ReadCost,
    CoeffReadCost = evaluator<T>::CoeffReadCost,  // NOTE What if an evaluator evaluate itself into a temporary?
                                                  //      Then CoeffReadCost will be small (e.g., 1) but we still have to evaluate, especially if n>1.
                                                  //      This situation is already taken care by the EvalBeforeNestingBit flag, which is turned ON
                                                  //      for all evaluator creating a temporary. This flag is then propagated by the parent evaluators.
                                                  //      Another solution could be to count the number of temps?
    NAsInteger = n == Dynamic ? HugeCost : n,
    CostEval   = (NAsInteger+1) * ScalarReadCost + CoeffReadCost,
    CostNoEval = NAsInteger * CoeffReadCost,
    Evaluate = (int(evaluator<T>::Flags) & EvalBeforeNestingBit) || (int(CostEval) < int(CostNoEval))
  };

  typedef typename conditional<Evaluate, PlainObject, typename ref_selector<T>::type>::type type;
};

template<typename T>
EIGEN_DEVICE_FUNC
inline T* const_cast_ptr(const T* ptr)
{
  return const_cast<T*>(ptr);
}

template<typename Derived, typename XprKind = typename traits<Derived>::XprKind>
struct dense_xpr_base
{
  /* dense_xpr_base should only ever be used on dense expressions, thus falling either into the MatrixXpr or into the ArrayXpr cases */
};

template<typename Derived>
struct dense_xpr_base<Derived, MatrixXpr>
{
  typedef MatrixBase<Derived> type;
};

template<typename Derived>
struct dense_xpr_base<Derived, ArrayXpr>
{
  typedef ArrayBase<Derived> type;
};

template<typename Derived, typename XprKind = typename traits<Derived>::XprKind, typename StorageKind = typename traits<Derived>::StorageKind>
struct generic_xpr_base;

template<typename Derived, typename XprKind>
struct generic_xpr_base<Derived, XprKind, Dense>
{
  typedef typename dense_xpr_base<Derived,XprKind>::type type;
};

template<typename XprType, typename CastType> struct cast_return_type
{
  typedef typename XprType::Scalar CurrentScalarType;
  typedef typename remove_all<CastType>::type _CastType;
  typedef typename _CastType::Scalar NewScalarType;
  typedef typename conditional<is_same<CurrentScalarType,NewScalarType>::value,
                              const XprType&,CastType>::type type;
};

template <typename A, typename B> struct promote_storage_type;

template <typename A> struct promote_storage_type<A,A>
{
  typedef A ret;
};
template <typename A> struct promote_storage_type<A, const A>
{
  typedef A ret;
};
template <typename A> struct promote_storage_type<const A, A>
{
  typedef A ret;
};

/** \internal Specify the "storage kind" of applying a coefficient-wise
  * binary operations between two expressions of kinds A and B respectively.
  * The template parameter Functor permits to specialize the resulting storage kind wrt to
  * the functor.
  * The default rules are as follows:
  * \code
  * A      op A      -> A
  * A      op dense  -> dense
  * dense  op B      -> dense
  * sparse op dense  -> sparse
  * dense  op sparse -> sparse
  * \endcode
  */
template <typename A, typename B, typename Functor> struct cwise_promote_storage_type;

template <typename A, typename Functor>                   struct cwise_promote_storage_type<A,A,Functor>                                      { typedef A      ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Dense,Dense,Functor>                              { typedef Dense  ret; };
template <typename A, typename Functor>                   struct cwise_promote_storage_type<A,Dense,Functor>                                  { typedef Dense  ret; };
template <typename B, typename Functor>                   struct cwise_promote_storage_type<Dense,B,Functor>                                  { typedef Dense  ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Sparse,Dense,Functor>                             { typedef Sparse ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Dense,Sparse,Functor>                             { typedef Sparse ret; };

template <typename LhsKind, typename RhsKind, int LhsOrder, int RhsOrder> struct cwise_promote_storage_order {
  enum { value = LhsOrder };
};

template <typename LhsKind, int LhsOrder, int RhsOrder>   struct cwise_promote_storage_order<LhsKind,Sparse,LhsOrder,RhsOrder>                { enum { value = RhsOrder }; };
template <typename RhsKind, int LhsOrder, int RhsOrder>   struct cwise_promote_storage_order<Sparse,RhsKind,LhsOrder,RhsOrder>                { enum { value = LhsOrder }; };
template <int Order>                                      struct cwise_promote_storage_order<Sparse,Sparse,Order,Order>                       { enum { value = Order }; };


/** \internal Specify the "storage kind" of multiplying an expression of kind A with kind B.
  * The template parameter ProductTag permits to specialize the resulting storage kind wrt to
  * some compile-time properties of the product: GemmProduct, GemvProduct, OuterProduct, InnerProduct.
  * The default rules are as follows:
  * \code
  *  K * K            -> K
  *  dense * K        -> dense
  *  K * dense        -> dense
  *  diag * K         -> K
  *  K * diag         -> K
  *  Perm * K         -> K
  * K * Perm          -> K
  * \endcode
  */
template <typename A, typename B, int ProductTag> struct product_promote_storage_type;

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  A,                  ProductTag> { typedef A     ret;};
template <int ProductTag>             struct product_promote_storage_type<Dense,              Dense,              ProductTag> { typedef Dense ret;};
template <typename A, int ProductTag> struct product_promote_storage_type<A,                  Dense,              ProductTag> { typedef Dense ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<Dense,              B,                  ProductTag> { typedef Dense ret; };

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  DiagonalShape,      ProductTag> { typedef A ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<DiagonalShape,      B,                  ProductTag> { typedef B ret; };
template <int ProductTag>             struct product_promote_storage_type<Dense,              DiagonalShape,      ProductTag> { typedef Dense ret; };
template <int ProductTag>             struct product_promote_storage_type<DiagonalShape,      Dense,              ProductTag> { typedef Dense ret; };

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  PermutationStorage, ProductTag> { typedef A ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<PermutationStorage, B,                  ProductTag> { typedef B ret; };
template <int ProductTag>             struct product_promote_storage_type<Dense,              PermutationStorage, ProductTag> { typedef Dense ret; };
template <int ProductTag>             struct product_promote_storage_type<PermutationStorage, Dense,              ProductTag> { typedef Dense ret; };

/** \internal gives the plain matrix or array type to store a row/column/diagonal of a matrix type.
  * \tparam Scalar optional parameter allowing to pass a different scalar type than the one of the MatrixType.
  */
template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_row_type
{
  typedef Matrix<Scalar, 1, ExpressionType::ColsAtCompileTime,
                 int(ExpressionType::PlainObject::Options) | int(RowMajor), 1, ExpressionType::MaxColsAtCompileTime> MatrixRowType;
  typedef Array<Scalar, 1, ExpressionType::ColsAtCompileTime,
                 int(ExpressionType::PlainObject::Options) | int(RowMajor), 1, ExpressionType::MaxColsAtCompileTime> ArrayRowType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixRowType,
    ArrayRowType
  >::type type;
};

template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_col_type
{
  typedef Matrix<Scalar, ExpressionType::RowsAtCompileTime, 1,
                 ExpressionType::PlainObject::Options & ~RowMajor, ExpressionType::MaxRowsAtCompileTime, 1> MatrixColType;
  typedef Array<Scalar, ExpressionType::RowsAtCompileTime, 1,
                 ExpressionType::PlainObject::Options & ~RowMajor, ExpressionType::MaxRowsAtCompileTime, 1> ArrayColType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixColType,
    ArrayColType
  >::type type;
};

template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_diag_type
{
  enum { diag_size = EIGEN_SIZE_MIN_PREFER_DYNAMIC(ExpressionType::RowsAtCompileTime, ExpressionType::ColsAtCompileTime),
         max_diag_size = EIGEN_SIZE_MIN_PREFER_FIXED(ExpressionType::MaxRowsAtCompileTime, ExpressionType::MaxColsAtCompileTime)
  };
  typedef Matrix<Scalar, diag_size, 1, ExpressionType::PlainObject::Options & ~RowMajor, max_diag_size, 1> MatrixDiagType;
  typedef Array<Scalar, diag_size, 1, ExpressionType::PlainObject::Options & ~RowMajor, max_diag_size, 1> ArrayDiagType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixDiagType,
    ArrayDiagType
  >::type type;
};

template<typename Expr,typename Scalar = typename Expr::Scalar>
struct plain_constant_type
{
  enum { Options = (traits<Expr>::Flags&RowMajorBit)?RowMajor:0 };

  typedef Array<Scalar,  traits<Expr>::RowsAtCompileTime,   traits<Expr>::ColsAtCompileTime,
                Options, traits<Expr>::MaxRowsAtCompileTime,traits<Expr>::MaxColsAtCompileTime> array_type;

  typedef Matrix<Scalar,  traits<Expr>::RowsAtCompileTime,   traits<Expr>::ColsAtCompileTime,
                 Options, traits<Expr>::MaxRowsAtCompileTime,traits<Expr>::MaxColsAtCompileTime> matrix_type;

  typedef CwiseNullaryOp<scalar_constant_op<Scalar>, const typename conditional<is_same< typename traits<Expr>::XprKind, MatrixXpr >::value, matrix_type, array_type>::type > type;
};

template<typename ExpressionType>
struct is_lvalue
{
  enum { value = (!bool(is_const<ExpressionType>::value)) &&
                 bool(traits<ExpressionType>::Flags & LvalueBit) };
};

template<typename T> struct is_diagonal
{ enum { ret = false }; };

template<typename T> struct is_diagonal<DiagonalBase<T> >
{ enum { ret = true }; };

template<typename T> struct is_diagonal<DiagonalWrapper<T> >
{ enum { ret = true }; };

template<typename T, int S> struct is_diagonal<DiagonalMatrix<T,S> >
{ enum { ret = true }; };


template<typename T> struct is_identity
{ enum { value = false }; };

template<typename T> struct is_identity<CwiseNullaryOp<internal::scalar_identity_op<typename T::Scalar>, T> >
{ enum { value = true }; };


template<typename S1, typename S2> struct glue_shapes;
template<> struct glue_shapes<DenseShape,TriangularShape> { typedef TriangularShape type;  };

template<typename T1, typename T2>
struct possibly_same_dense {
  enum { value = has_direct_access<T1>::ret && has_direct_access<T2>::ret && is_same<typename T1::Scalar,typename T2::Scalar>::value };
};

template<typename T1, typename T2>
EIGEN_DEVICE_FUNC
bool is_same_dense(const T1 &mat1, const T2 &mat2, typename enable_if<possibly_same_dense<T1,T2>::value>::type * = 0)
{
  return (mat1.data()==mat2.data()) && (mat1.innerStride()==mat2.innerStride()) && (mat1.outerStride()==mat2.outerStride());
}

template<typename T1, typename T2>
EIGEN_DEVICE_FUNC
bool is_same_dense(const T1 &, const T2 &, typename enable_if<!possibly_same_dense<T1,T2>::value>::type * = 0)
{
  return false;
}

// Internal helper defining the cost of a scalar division for the type T.
// The default heuristic can be specialized for each scalar type and architecture.
template<typename T,bool Vectorized=false,typename EnableIf = void>
struct scalar_div_cost {
  enum { value = 8*NumTraits<T>::MulCost };
};

template<typename T,bool Vectorized>
struct scalar_div_cost<std::complex<T>, Vectorized> {
  enum { value = 2*scalar_div_cost<T>::value
               + 6*NumTraits<T>::MulCost
               + 3*NumTraits<T>::AddCost
  };
};


template<bool Vectorized>
struct scalar_div_cost<signed long,Vectorized,typename conditional<sizeof(long)==8,void,false_type>::type> { enum { value = 24 }; };
template<bool Vectorized>
struct scalar_div_cost<unsigned long,Vectorized,typename conditional<sizeof(long)==8,void,false_type>::type> { enum { value = 21 }; };


#ifdef EIGEN_DEBUG_ASSIGN
std::string demangle_traversal(int t)
{
  if(t==DefaultTraversal) return "DefaultTraversal";
  if(t==LinearTraversal) return "LinearTraversal";
  if(t==InnerVectorizedTraversal) return "InnerVectorizedTraversal";
  if(t==LinearVectorizedTraversal) return "LinearVectorizedTraversal";
  if(t==SliceVectorizedTraversal) return "SliceVectorizedTraversal";
  return "?";
}
std::string demangle_unrolling(int t)
{
  if(t==NoUnrolling) return "NoUnrolling";
  if(t==InnerUnrolling) return "InnerUnrolling";
  if(t==CompleteUnrolling) return "CompleteUnrolling";
  return "?";
}
std::string demangle_flags(int f)
{
  std::string res;
  if(f&RowMajorBit)                 res += " | RowMajor";
  if(f&PacketAccessBit)             res += " | Packet";
  if(f&LinearAccessBit)             res += " | Linear";
  if(f&LvalueBit)                   res += " | Lvalue";
  if(f&DirectAccessBit)             res += " | Direct";
  if(f&NestByRefBit)                res += " | NestByRef";
  if(f&NoPreferredStorageOrderBit)  res += " | NoPreferredStorageOrderBit";

  return res;
}
#endif

} // end namespace internal


/** \class ScalarBinaryOpTraits
  * \ingroup Core_Module
  *
  * \brief Determines whether the given binary operation of two numeric types is allowed and what the scalar return type is.
  *
  * This class permits to control the scalar return type of any binary operation performed on two different scalar types through (partial) template specializations.
  *
  * For instance, let \c U1, \c U2 and \c U3 be three user defined scalar types for which most operations between instances of \c U1 and \c U2 returns an \c U3.
  * You can let %Eigen knows that by defining:
    \code
    template<typename BinaryOp>
    struct ScalarBinaryOpTraits<U1,U2,BinaryOp> { typedef U3 ReturnType;  };
    template<typename BinaryOp>
    struct ScalarBinaryOpTraits<U2,U1,BinaryOp> { typedef U3 ReturnType;  };
    \endcode
  * You can then explicitly disable some particular operations to get more explicit error messages:
    \code
    template<>
    struct ScalarBinaryOpTraits<U1,U2,internal::scalar_max_op<U1,U2> > {};
    \endcode
  * Or customize the return type for individual operation:
    \code
    template<>
    struct ScalarBinaryOpTraits<U1,U2,internal::scalar_sum_op<U1,U2> > { typedef U1 ReturnType; };
    \endcode
  *
  * By default, the following generic combinations are supported:
  <table class="manual">
  <tr><th>ScalarA</th><th>ScalarB</th><th>BinaryOp</th><th>ReturnType</th><th>Note</th></tr>
  <tr            ><td>\c T </td><td>\c T </td><td>\c * </td><td>\c T </td><td></td></tr>
  <tr class="alt"><td>\c NumTraits<T>::Real </td><td>\c T </td><td>\c * </td><td>\c T </td><td>Only if \c NumTraits<T>::IsComplex </td></tr>
  <tr            ><td>\c T </td><td>\c NumTraits<T>::Real </td><td>\c * </td><td>\c T </td><td>Only if \c NumTraits<T>::IsComplex </td></tr>
  </table>
  *
  * \sa CwiseBinaryOp
  */
template<typename ScalarA, typename ScalarB, typename BinaryOp=internal::scalar_product_op<ScalarA,ScalarB> >
struct ScalarBinaryOpTraits
#ifndef EIGEN_PARSED_BY_DOXYGEN
  // for backward compatibility, use the hints given by the (deprecated) internal::scalar_product_traits class.
  : internal::scalar_product_traits<ScalarA,ScalarB>
#endif // EIGEN_PARSED_BY_DOXYGEN
{};

template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T,T,BinaryOp>
{
  typedef T ReturnType;
};

template <typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T, typename NumTraits<typename internal::enable_if<NumTraits<T>::IsComplex,T>::type>::Real, BinaryOp>
{
  typedef T ReturnType;
};
template <typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<typename NumTraits<typename internal::enable_if<NumTraits<T>::IsComplex,T>::type>::Real, T, BinaryOp>
{
  typedef T ReturnType;
};

// For Matrix * Permutation
template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T,void,BinaryOp>
{
  typedef T ReturnType;
};

// For Permutation * Matrix
template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<void,T,BinaryOp>
{
  typedef T ReturnType;
};

// for Permutation*Permutation
template<typename BinaryOp>
struct ScalarBinaryOpTraits<void,void,BinaryOp>
{
  typedef void ReturnType;
};

// We require Lhs and Rhs to have "compatible" scalar types.
// It is tempting to always allow mixing different types but remember that this is often impossible in the vectorized paths.
// So allowing mixing different types gives very unexpected errors when enabling vectorization, when the user tries to
// add together a float matrix and a double matrix.
#define EIGEN_CHECK_BINARY_COMPATIBILIY(BINOP,LHS,RHS) \
  EIGEN_STATIC_ASSERT((Eigen::internal::has_ReturnType<ScalarBinaryOpTraits<LHS, RHS,BINOP> >::value), \
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

} // end namespace Eigen

#endif // EIGEN_XPRHELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/ComplexEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Claire Maurice
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_EIGEN_SOLVER_H
#define EIGEN_COMPLEX_EIGEN_SOLVER_H

#include "./ComplexSchur.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class ComplexEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of general complex matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are
  * computing the eigendecomposition; this is expected to be an
  * instantiation of the Matrix class template.
  *
  * The eigenvalues and eigenvectors of a matrix \f$ A \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda v
  * \f$.  If \f$ D \f$ is a diagonal matrix with the eigenvalues on
  * the diagonal, and \f$ V \f$ is a matrix with the eigenvectors as
  * its columns, then \f$ A V = V D \f$. The matrix \f$ V \f$ is
  * almost always invertible, in which case we have \f$ A = V D V^{-1}
  * \f$. This is called the eigendecomposition.
  *
  * The main function in this class is compute(), which computes the
  * eigenvalues and eigenvectors of a given function. The
  * documentation for that function contains an example showing the
  * main features of the class.
  *
  * \sa class EigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class ComplexEigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType.
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues().
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options&(~RowMajor), MaxColsAtCompileTime, 1> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors().
      *
      * This is a square matrix with entries of type #ComplexScalar.
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().
      */
    ComplexEigenSolver()
            : m_eivec(),
              m_eivalues(),
              m_schur(),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX()
    {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa ComplexEigenSolver()
      */
    explicit ComplexEigenSolver(Index size)
            : m_eivec(size, size),
              m_eivalues(size),
              m_schur(size),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX(size, size)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed.
      *
      * This constructor calls compute() to compute the eigendecomposition.
      */
    template<typename InputType>
    explicit ComplexEigenSolver(const EigenBase<InputType>& matrix, bool computeEigenvectors = true)
            : m_eivec(matrix.rows(),matrix.cols()),
              m_eivalues(matrix.cols()),
              m_schur(matrix.rows()),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX(matrix.rows(),matrix.cols())
    {
      compute(matrix.derived(), computeEigenvectors);
    }

    /** \brief Returns the eigenvectors of given matrix.
      *
      * \returns  A const reference to the matrix whose columns are the eigenvectors.
      *
      * \pre Either the constructor
      * ComplexEigenSolver(const MatrixType& matrix, bool) or the member
      * function compute(const MatrixType& matrix, bool) has been called before
      * to compute the eigendecomposition of a matrix, and
      * \p computeEigenvectors was set to true (the default).
      *
      * This function returns a matrix whose columns are the eigenvectors. Column
      * \f$ k \f$ is an eigenvector corresponding to eigenvalue number \f$ k
      * \f$ as returned by eigenvalues().  The eigenvectors are normalized to
      * have (Euclidean) norm equal to one. The matrix returned by this
      * function is the matrix \f$ V \f$ in the eigendecomposition \f$ A = V D
      * V^{-1} \f$, if it exists.
      *
      * Example: \include ComplexEigenSolver_eigenvectors.cpp
      * Output: \verbinclude ComplexEigenSolver_eigenvectors.out
      */
    const EigenvectorType& eigenvectors() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the eigenvalues of given matrix.
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre Either the constructor
      * ComplexEigenSolver(const MatrixType& matrix, bool) or the member
      * function compute(const MatrixType& matrix, bool) has been called before
      * to compute the eigendecomposition of a matrix.
      *
      * This function returns a column vector containing the
      * eigenvalues. Eigenvalues are repeated according to their
      * algebraic multiplicity, so there are as many eigenvalues as
      * rows in the matrix. The eigenvalues are not sorted in any particular
      * order.
      *
      * Example: \include ComplexEigenSolver_eigenvalues.cpp
      * Output: \verbinclude ComplexEigenSolver_eigenvalues.out
      */
    const EigenvalueType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed.
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the complex matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to Schur form using the
      * ComplexSchur class. The Schur decomposition is then used to
      * compute the eigenvalues and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * Schur decomposition, which is \f$ O(n^3) \f$ where \f$ n \f$
      * is the size of the matrix.
      *
      * Example: \include ComplexEigenSolver_compute.cpp
      * Output: \verbinclude ComplexEigenSolver_compute.out
      */
    template<typename InputType>
    ComplexEigenSolver& compute(const EigenBase<InputType>& matrix, bool computeEigenvectors = true);

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      return m_schur.info();
    }

    /** \brief Sets the maximum number of iterations allowed. */
    ComplexEigenSolver& setMaxIterations(Index maxIters)
    {
      m_schur.setMaxIterations(maxIters);
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_schur.getMaxIterations();
    }

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }
    
    EigenvectorType m_eivec;
    EigenvalueType m_eivalues;
    ComplexSchur<MatrixType> m_schur;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
    EigenvectorType m_matX;

  private:
    void doComputeEigenvectors(RealScalar matrixnorm);
    void sortEigenvalues(bool computeEigenvectors);
};


template<typename MatrixType>
template<typename InputType>
ComplexEigenSolver<MatrixType>& 
ComplexEigenSolver<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeEigenvectors)
{
  check_template_parameters();
  
  // this code is inspired from Jampack
  eigen_assert(matrix.cols() == matrix.rows());

  // Do a complex Schur decomposition, A = U T U^*
  // The eigenvalues are on the diagonal of T.
  m_schur.compute(matrix.derived(), computeEigenvectors);

  if(m_schur.info() == Success)
  {
    m_eivalues = m_schur.matrixT().diagonal();
    if(computeEigenvectors)
      doComputeEigenvectors(m_schur.matrixT().norm());
    sortEigenvalues(computeEigenvectors);
  }

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}


template<typename MatrixType>
void ComplexEigenSolver<MatrixType>::doComputeEigenvectors(RealScalar matrixnorm)
{
  const Index n = m_eivalues.size();

  matrixnorm = numext::maxi(matrixnorm,(std::numeric_limits<RealScalar>::min)());

  // Compute X such that T = X D X^(-1), where D is the diagonal of T.
  // The matrix X is unit triangular.
  m_matX = EigenvectorType::Zero(n, n);
  for(Index k=n-1 ; k>=0 ; k--)
  {
    m_matX.coeffRef(k,k) = ComplexScalar(1.0,0.0);
    // Compute X(i,k) using the (i,k) entry of the equation X T = D X
    for(Index i=k-1 ; i>=0 ; i--)
    {
      m_matX.coeffRef(i,k) = -m_schur.matrixT().coeff(i,k);
      if(k-i-1>0)
        m_matX.coeffRef(i,k) -= (m_schur.matrixT().row(i).segment(i+1,k-i-1) * m_matX.col(k).segment(i+1,k-i-1)).value();
      ComplexScalar z = m_schur.matrixT().coeff(i,i) - m_schur.matrixT().coeff(k,k);
      if(z==ComplexScalar(0))
      {
        // If the i-th and k-th eigenvalue are equal, then z equals 0.
        // Use a small value instead, to prevent division by zero.
        numext::real_ref(z) = NumTraits<RealScalar>::epsilon() * matrixnorm;
      }
      m_matX.coeffRef(i,k) = m_matX.coeff(i,k) / z;
    }
  }

  // Compute V as V = U X; now A = U T U^* = U X D X^(-1) U^* = V D V^(-1)
  m_eivec.noalias() = m_schur.matrixU() * m_matX;
  // .. and normalize the eigenvectors
  for(Index k=0 ; k<n ; k++)
  {
    m_eivec.col(k).normalize();
  }
}


template<typename MatrixType>
void ComplexEigenSolver<MatrixType>::sortEigenvalues(bool computeEigenvectors)
{
  const Index n =  m_eivalues.size();
  for (Index i=0; i<n; i++)
  {
    Index k;
    m_eivalues.cwiseAbs().tail(n-i).minCoeff(&k);
    if (k != 0)
    {
      k += i;
      std::swap(m_eivalues[k],m_eivalues[i]);
      if(computeEigenvectors)
	m_eivec.col(i).swap(m_eivec.col(k));
    }
  }
}

} // end namespace Eigen

#endif // EIGEN_COMPLEX_EIGEN_SOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Claire Maurice
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_SCHUR_H
#define EIGEN_COMPLEX_SCHUR_H

#include "./HessenbergDecomposition.h"

namespace Eigen { 

namespace internal {
template<typename MatrixType, bool IsComplex> struct complex_schur_reduce_to_hessenberg;
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class ComplexSchur
  *
  * \brief Performs a complex Schur decomposition of a real or complex square matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are
  * computing the Schur decomposition; this is expected to be an
  * instantiation of the Matrix class template.
  *
  * Given a real or complex square matrix A, this class computes the
  * Schur decomposition: \f$ A = U T U^*\f$ where U is a unitary
  * complex matrix, and T is a complex upper triangular matrix.  The
  * diagonal of the matrix T corresponds to the eigenvalues of the
  * matrix A.
  *
  * Call the function compute() to compute the Schur decomposition of
  * a given matrix. Alternatively, you can use the 
  * ComplexSchur(const MatrixType&, bool) constructor which computes
  * the Schur decomposition at construction time. Once the
  * decomposition is computed, you can use the matrixU() and matrixT()
  * functions to retrieve the matrices U and V in the decomposition.
  *
  * \note This code is inspired from Jampack
  *
  * \sa class RealSchur, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class ComplexSchur
{
  public:
    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type \p _MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for \p _MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for the matrices in the Schur decomposition.
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of \p _MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> ComplexMatrixType;

    /** \brief Default constructor.
      *
      * \param [in] size  Positive integer, size of the matrix whose Schur decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user
      * intends to perform decompositions via compute().  The \p size
      * parameter is only used as a hint. It is not an error to give a
      * wrong \p size, but it may impair performance.
      *
      * \sa compute() for an example.
      */
    explicit ComplexSchur(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime)
      : m_matT(size,size),
        m_matU(size,size),
        m_hess(size),
        m_isInitialized(false),
        m_matUisUptodate(false),
        m_maxIters(-1)
    {}

    /** \brief Constructor; computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      *
      * This constructor calls compute() to compute the Schur decomposition.
      *
      * \sa matrixT() and matrixU() for examples.
      */
    template<typename InputType>
    explicit ComplexSchur(const EigenBase<InputType>& matrix, bool computeU = true)
      : m_matT(matrix.rows(),matrix.cols()),
        m_matU(matrix.rows(),matrix.cols()),
        m_hess(matrix.rows()),
        m_isInitialized(false),
        m_matUisUptodate(false),
        m_maxIters(-1)
    {
      compute(matrix.derived(), computeU);
    }

    /** \brief Returns the unitary matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix U.
      *
      * It is assumed that either the constructor
      * ComplexSchur(const MatrixType& matrix, bool computeU) or the
      * member function compute(const MatrixType& matrix, bool computeU)
      * has been called before to compute the Schur decomposition of a
      * matrix, and that \p computeU was set to true (the default
      * value).
      *
      * Example: \include ComplexSchur_matrixU.cpp
      * Output: \verbinclude ComplexSchur_matrixU.out
      */
    const ComplexMatrixType& matrixU() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      eigen_assert(m_matUisUptodate && "The matrix U has not been computed during the ComplexSchur decomposition.");
      return m_matU;
    }

    /** \brief Returns the triangular matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix T.
      *
      * It is assumed that either the constructor
      * ComplexSchur(const MatrixType& matrix, bool computeU) or the
      * member function compute(const MatrixType& matrix, bool computeU)
      * has been called before to compute the Schur decomposition of a
      * matrix.
      *
      * Note that this function returns a plain square matrix. If you want to reference
      * only the upper triangular part, use:
      * \code schur.matrixT().triangularView<Upper>() \endcode 
      *
      * Example: \include ComplexSchur_matrixT.cpp
      * Output: \verbinclude ComplexSchur_matrixT.out
      */
    const ComplexMatrixType& matrixT() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      return m_matT;
    }

    /** \brief Computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.

      * \returns    Reference to \c *this
      *
      * The Schur decomposition is computed by first reducing the
      * matrix to Hessenberg form using the class
      * HessenbergDecomposition. The Hessenberg matrix is then reduced
      * to triangular form by performing QR iterations with a single
      * shift. The cost of computing the Schur decomposition depends
      * on the number of iterations; as a rough guide, it may be taken
      * on the number of iterations; as a rough guide, it may be taken
      * to be \f$25n^3\f$ complex flops, or \f$10n^3\f$ complex flops
      * if \a computeU is false.
      *
      * Example: \include ComplexSchur_compute.cpp
      * Output: \verbinclude ComplexSchur_compute.out
      *
      * \sa compute(const MatrixType&, bool, Index)
      */
    template<typename InputType>
    ComplexSchur& compute(const EigenBase<InputType>& matrix, bool computeU = true);
    
    /** \brief Compute Schur decomposition from a given Hessenberg matrix
     *  \param[in] matrixH Matrix in Hessenberg form H
     *  \param[in] matrixQ orthogonal matrix Q that transform a matrix A to H : A = Q H Q^T
     *  \param computeU Computes the matriX U of the Schur vectors
     * \return Reference to \c *this
     * 
     *  This routine assumes that the matrix is already reduced in Hessenberg form matrixH
     *  using either the class HessenbergDecomposition or another mean. 
     *  It computes the upper quasi-triangular matrix T of the Schur decomposition of H
     *  When computeU is true, this routine computes the matrix U such that 
     *  A = U T U^T =  (QZ) T (QZ)^T = Q H Q^T where A is the initial matrix
     * 
     * NOTE Q is referenced if computeU is true; so, if the initial orthogonal matrix
     * is not available, the user should give an identity matrix (Q.setIdentity())
     * 
     * \sa compute(const MatrixType&, bool)
     */
    template<typename HessMatrixType, typename OrthMatrixType>
    ComplexSchur& computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU=true);

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. 
      *
      * If not specified by the user, the maximum number of iterations is m_maxIterationsPerRow times the size
      * of the matrix.
      */
    ComplexSchur& setMaxIterations(Index maxIters)
    {
      m_maxIters = maxIters;
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_maxIters;
    }

    /** \brief Maximum number of iterations per row.
      *
      * If not otherwise specified, the maximum number of iterations is this number times the size of the
      * matrix. It is currently set to 30.
      */
    static const int m_maxIterationsPerRow = 30;

  protected:
    ComplexMatrixType m_matT, m_matU;
    HessenbergDecomposition<MatrixType> m_hess;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_matUisUptodate;
    Index m_maxIters;

  private:  
    bool subdiagonalEntryIsNeglegible(Index i);
    ComplexScalar computeShift(Index iu, Index iter);
    void reduceToTriangularForm(bool computeU);
    friend struct internal::complex_schur_reduce_to_hessenberg<MatrixType, NumTraits<Scalar>::IsComplex>;
};

/** If m_matT(i+1,i) is neglegible in floating point arithmetic
  * compared to m_matT(i,i) and m_matT(j,j), then set it to zero and
  * return true, else return false. */
template<typename MatrixType>
inline bool ComplexSchur<MatrixType>::subdiagonalEntryIsNeglegible(Index i)
{
  RealScalar d = numext::norm1(m_matT.coeff(i,i)) + numext::norm1(m_matT.coeff(i+1,i+1));
  RealScalar sd = numext::norm1(m_matT.coeff(i+1,i));
  if (internal::isMuchSmallerThan(sd, d, NumTraits<RealScalar>::epsilon()))
  {
    m_matT.coeffRef(i+1,i) = ComplexScalar(0);
    return true;
  }
  return false;
}


/** Compute the shift in the current QR iteration. */
template<typename MatrixType>
typename ComplexSchur<MatrixType>::ComplexScalar ComplexSchur<MatrixType>::computeShift(Index iu, Index iter)
{
  using std::abs;
  if (iter == 10 || iter == 20) 
  {
    // exceptional shift, taken from http://www.netlib.org/eispack/comqr.f
    return abs(numext::real(m_matT.coeff(iu,iu-1))) + abs(numext::real(m_matT.coeff(iu-1,iu-2)));
  }

  // compute the shift as one of the eigenvalues of t, the 2x2
  // diagonal block on the bottom of the active submatrix
  Matrix<ComplexScalar,2,2> t = m_matT.template block<2,2>(iu-1,iu-1);
  RealScalar normt = t.cwiseAbs().sum();
  t /= normt;     // the normalization by sf is to avoid under/overflow

  ComplexScalar b = t.coeff(0,1) * t.coeff(1,0);
  ComplexScalar c = t.coeff(0,0) - t.coeff(1,1);
  ComplexScalar disc = sqrt(c*c + RealScalar(4)*b);
  ComplexScalar det = t.coeff(0,0) * t.coeff(1,1) - b;
  ComplexScalar trace = t.coeff(0,0) + t.coeff(1,1);
  ComplexScalar eival1 = (trace + disc) / RealScalar(2);
  ComplexScalar eival2 = (trace - disc) / RealScalar(2);
  RealScalar eival1_norm = numext::norm1(eival1);
  RealScalar eival2_norm = numext::norm1(eival2);
  // A division by zero can only occur if eival1==eival2==0.
  // In this case, det==0, and all we have to do is checking that eival2_norm!=0
  if(eival1_norm > eival2_norm)
    eival2 = det / eival1;
  else if(eival2_norm!=RealScalar(0))
    eival1 = det / eival2;

  // choose the eigenvalue closest to the bottom entry of the diagonal
  if(numext::norm1(eival1-t.coeff(1,1)) < numext::norm1(eival2-t.coeff(1,1)))
    return normt * eival1;
  else
    return normt * eival2;
}


template<typename MatrixType>
template<typename InputType>
ComplexSchur<MatrixType>& ComplexSchur<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeU)
{
  m_matUisUptodate = false;
  eigen_assert(matrix.cols() == matrix.rows());

  if(matrix.cols() == 1)
  {
    m_matT = matrix.derived().template cast<ComplexScalar>();
    if(computeU)  m_matU = ComplexMatrixType::Identity(1,1);
    m_info = Success;
    m_isInitialized = true;
    m_matUisUptodate = computeU;
    return *this;
  }

  internal::complex_schur_reduce_to_hessenberg<MatrixType, NumTraits<Scalar>::IsComplex>::run(*this, matrix.derived(), computeU);
  computeFromHessenberg(m_matT, m_matU, computeU);
  return *this;
}

template<typename MatrixType>
template<typename HessMatrixType, typename OrthMatrixType>
ComplexSchur<MatrixType>& ComplexSchur<MatrixType>::computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ, bool computeU)
{
  m_matT = matrixH;
  if(computeU)
    m_matU = matrixQ;
  reduceToTriangularForm(computeU);
  return *this;
}
namespace internal {

/* Reduce given matrix to Hessenberg form */
template<typename MatrixType, bool IsComplex>
struct complex_schur_reduce_to_hessenberg
{
  // this is the implementation for the case IsComplex = true
  static void run(ComplexSchur<MatrixType>& _this, const MatrixType& matrix, bool computeU)
  {
    _this.m_hess.compute(matrix);
    _this.m_matT = _this.m_hess.matrixH();
    if(computeU)  _this.m_matU = _this.m_hess.matrixQ();
  }
};

template<typename MatrixType>
struct complex_schur_reduce_to_hessenberg<MatrixType, false>
{
  static void run(ComplexSchur<MatrixType>& _this, const MatrixType& matrix, bool computeU)
  {
    typedef typename ComplexSchur<MatrixType>::ComplexScalar ComplexScalar;

    // Note: m_hess is over RealScalar; m_matT and m_matU is over ComplexScalar
    _this.m_hess.compute(matrix);
    _this.m_matT = _this.m_hess.matrixH().template cast<ComplexScalar>();
    if(computeU)  
    {
      // This may cause an allocation which seems to be avoidable
      MatrixType Q = _this.m_hess.matrixQ(); 
      _this.m_matU = Q.template cast<ComplexScalar>();
    }
  }
};

} // end namespace internal

// Reduce the Hessenberg matrix m_matT to triangular form by QR iteration.
template<typename MatrixType>
void ComplexSchur<MatrixType>::reduceToTriangularForm(bool computeU)
{  
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * m_matT.rows();

  // The matrix m_matT is divided in three parts. 
  // Rows 0,...,il-1 are decoupled from the rest because m_matT(il,il-1) is zero. 
  // Rows il,...,iu is the part we are working on (the active submatrix).
  // Rows iu+1,...,end are already brought in triangular form.
  Index iu = m_matT.cols() - 1;
  Index il;
  Index iter = 0; // number of iterations we are working on the (iu,iu) element
  Index totalIter = 0; // number of iterations for whole matrix

  while(true)
  {
    // find iu, the bottom row of the active submatrix
    while(iu > 0)
    {
      if(!subdiagonalEntryIsNeglegible(iu-1)) break;
      iter = 0;
      --iu;
    }

    // if iu is zero then we are done; the whole matrix is triangularized
    if(iu==0) break;

    // if we spent too many iterations, we give up
    iter++;
    totalIter++;
    if(totalIter > maxIters) break;

    // find il, the top row of the active submatrix
    il = iu-1;
    while(il > 0 && !subdiagonalEntryIsNeglegible(il-1))
    {
      --il;
    }

    /* perform the QR step using Givens rotations. The first rotation
       creates a bulge; the (il+2,il) element becomes nonzero. This
       bulge is chased down to the bottom of the active submatrix. */

    ComplexScalar shift = computeShift(iu, iter);
    JacobiRotation<ComplexScalar> rot;
    rot.makeGivens(m_matT.coeff(il,il) - shift, m_matT.coeff(il+1,il));
    m_matT.rightCols(m_matT.cols()-il).applyOnTheLeft(il, il+1, rot.adjoint());
    m_matT.topRows((std::min)(il+2,iu)+1).applyOnTheRight(il, il+1, rot);
    if(computeU) m_matU.applyOnTheRight(il, il+1, rot);

    for(Index i=il+1 ; i<iu ; i++)
    {
      rot.makeGivens(m_matT.coeffRef(i,i-1), m_matT.coeffRef(i+1,i-1), &m_matT.coeffRef(i,i-1));
      m_matT.coeffRef(i+1,i-1) = ComplexScalar(0);
      m_matT.rightCols(m_matT.cols()-i).applyOnTheLeft(i, i+1, rot.adjoint());
      m_matT.topRows((std::min)(i+2,iu)+1).applyOnTheRight(i, i+1, rot);
      if(computeU) m_matU.applyOnTheRight(i, i+1, rot);
    }
  }

  if(totalIter <= maxIters)
    m_info = Success;
  else
    m_info = NoConvergence;

  m_isInitialized = true;
  m_matUisUptodate = computeU;
}

} // end namespace Eigen

#endif // EIGEN_COMPLEX_SCHUR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Complex Schur needed to complex unsymmetrical eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_COMPLEX_SCHUR_LAPACKE_H
#define EIGEN_COMPLEX_SCHUR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SCHUR_COMPLEX(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, LAPACKE_PREFIX_U, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
ComplexSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
ComplexSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, bool computeU) \
{ \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> MatrixType; \
  typedef MatrixType::RealScalar RealScalar; \
  typedef std::complex<RealScalar> ComplexScalar; \
\
  eigen_assert(matrix.cols() == matrix.rows()); \
\
  m_matUisUptodate = false; \
  if(matrix.cols() == 1) \
  { \
    m_matT = matrix.derived().template cast<ComplexScalar>(); \
    if(computeU)  m_matU = ComplexMatrixType::Identity(1,1); \
      m_info = Success; \
      m_isInitialized = true; \
      m_matUisUptodate = computeU; \
      return *this; \
  } \
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), sdim, info; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobvs, sort='N'; \
  LAPACK_##LAPACKE_PREFIX_U##_SELECT1 select = 0; \
  jobvs = (computeU) ? 'V' : 'N'; \
  m_matU.resize(n, n); \
  lapack_int ldvs  = internal::convert_index<lapack_int>(m_matU.outerStride()); \
  m_matT = matrix; \
  lapack_int lda = internal::convert_index<lapack_int>(m_matT.outerStride()); \
  Matrix<EIGTYPE, Dynamic, Dynamic> w; \
  w.resize(n, 1);\
  info = LAPACKE_##LAPACKE_PREFIX##gees( matrix_order, jobvs, sort, select, n, (LAPACKE_TYPE*)m_matT.data(), lda, &sdim, (LAPACKE_TYPE*)w.data(), (LAPACKE_TYPE*)m_matU.data(), ldvs ); \
  if(info == 0) \
    m_info = Success; \
  else \
    m_info = NoConvergence; \
\
  m_isInitialized = true; \
  m_matUisUptodate = computeU; \
  return *this; \
\
}

EIGEN_LAPACKE_SCHUR_COMPLEX(dcomplex, lapack_complex_double, z, Z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(scomplex, lapack_complex_float,  c, C, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(dcomplex, lapack_complex_double, z, Z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(scomplex, lapack_complex_float,  c, C, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_COMPLEX_SCHUR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/EigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENSOLVER_H
#define EIGEN_EIGENSOLVER_H

#include "./RealSchur.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class EigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of general matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template. Currently, only real matrices are supported.
  *
  * The eigenvalues and eigenvectors of a matrix \f$ A \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda v \f$.  If
  * \f$ D \f$ is a diagonal matrix with the eigenvalues on the diagonal, and
  * \f$ V \f$ is a matrix with the eigenvectors as its columns, then \f$ A V =
  * V D \f$. The matrix \f$ V \f$ is almost always invertible, in which case we
  * have \f$ A = V D V^{-1} \f$. This is called the eigendecomposition.
  *
  * The eigenvalues and eigenvectors of a matrix may be complex, even when the
  * matrix is real. However, we can choose real matrices \f$ V \f$ and \f$ D
  * \f$ satisfying \f$ A V = V D \f$, just like the eigendecomposition, if the
  * matrix \f$ D \f$ is not required to be diagonal, but if it is allowed to
  * have blocks of the form
  * \f[ \begin{bmatrix} u & v \\ -v & u \end{bmatrix} \f]
  * (where \f$ u \f$ and \f$ v \f$ are real numbers) on the diagonal.  These
  * blocks correspond to complex eigenvalue pairs \f$ u \pm iv \f$. We call
  * this variant of the eigendecomposition the pseudo-eigendecomposition.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the 
  * EigenSolver(const MatrixType&, bool) constructor which computes the
  * eigenvalues and eigenvectors at construction time. Once the eigenvalue and
  * eigenvectors are computed, they can be retrieved with the eigenvalues() and
  * eigenvectors() functions. The pseudoEigenvalueMatrix() and
  * pseudoEigenvectors() methods allow the construction of the
  * pseudo-eigendecomposition.
  *
  * The documentation for EigenSolver(const MatrixType&, bool) contains an
  * example of the typical use of this class.
  *
  * \note The implementation is adapted from
  * <a href="http://math.nist.gov/javanumerics/jama/">JAMA</a> (public domain).
  * Their code is based on EISPACK.
  *
  * \sa MatrixBase::eigenvalues(), class ComplexEigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class EigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues(). 
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors(). 
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via EigenSolver::compute(const MatrixType&, bool).
      *
      * \sa compute() for an example.
      */
    EigenSolver() : m_eivec(), m_eivalues(), m_isInitialized(false), m_eigenvectorsOk(false), m_realSchur(), m_matT(), m_tmp() {}

    /** \brief Default constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa EigenSolver()
      */
    explicit EigenSolver(Index size)
      : m_eivec(size, size),
        m_eivalues(size),
        m_isInitialized(false),
        m_eigenvectorsOk(false),
        m_realSchur(size),
        m_matT(size, size), 
        m_tmp(size)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      *
      * This constructor calls compute() to compute the eigenvalues
      * and eigenvectors.
      *
      * Example: \include EigenSolver_EigenSolver_MatrixType.cpp
      * Output: \verbinclude EigenSolver_EigenSolver_MatrixType.out
      *
      * \sa compute()
      */
    template<typename InputType>
    explicit EigenSolver(const EigenBase<InputType>& matrix, bool computeEigenvectors = true)
      : m_eivec(matrix.rows(), matrix.cols()),
        m_eivalues(matrix.cols()),
        m_isInitialized(false),
        m_eigenvectorsOk(false),
        m_realSchur(matrix.cols()),
        m_matT(matrix.rows(), matrix.cols()), 
        m_tmp(matrix.cols())
    {
      compute(matrix.derived(), computeEigenvectors);
    }

    /** \brief Returns the eigenvectors of given matrix. 
      *
      * \returns  %Matrix whose columns are the (possibly complex) eigenvectors.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
      * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
      * eigenvectors are normalized to have (Euclidean) norm equal to one. The
      * matrix returned by this function is the matrix \f$ V \f$ in the
      * eigendecomposition \f$ A = V D V^{-1} \f$, if it exists.
      *
      * Example: \include EigenSolver_eigenvectors.cpp
      * Output: \verbinclude EigenSolver_eigenvectors.out
      *
      * \sa eigenvalues(), pseudoEigenvectors()
      */
    EigenvectorsType eigenvectors() const;

    /** \brief Returns the pseudo-eigenvectors of given matrix. 
      *
      * \returns  Const reference to matrix whose columns are the pseudo-eigenvectors.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * The real matrix \f$ V \f$ returned by this function and the
      * block-diagonal matrix \f$ D \f$ returned by pseudoEigenvalueMatrix()
      * satisfy \f$ AV = VD \f$.
      *
      * Example: \include EigenSolver_pseudoEigenvectors.cpp
      * Output: \verbinclude EigenSolver_pseudoEigenvectors.out
      *
      * \sa pseudoEigenvalueMatrix(), eigenvectors()
      */
    const MatrixType& pseudoEigenvectors() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the block-diagonal matrix in the pseudo-eigendecomposition.
      *
      * \returns  A block-diagonal matrix.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before.
      *
      * The matrix \f$ D \f$ returned by this function is real and
      * block-diagonal. The blocks on the diagonal are either 1-by-1 or 2-by-2
      * blocks of the form
      * \f$ \begin{bmatrix} u & v \\ -v & u \end{bmatrix} \f$.
      * These blocks are not sorted in any particular order.
      * The matrix \f$ D \f$ and the matrix \f$ V \f$ returned by
      * pseudoEigenvectors() satisfy \f$ AV = VD \f$.
      *
      * \sa pseudoEigenvectors() for an example, eigenvalues()
      */
    MatrixType pseudoEigenvalueMatrix() const;

    /** \brief Returns the eigenvalues of given matrix. 
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues 
      * are not sorted in any particular order.
      *
      * Example: \include EigenSolver_eigenvalues.cpp
      * Output: \verbinclude EigenSolver_eigenvalues.out
      *
      * \sa eigenvectors(), pseudoEigenvalueMatrix(),
      *     MatrixBase::eigenvalues()
      */
    const EigenvalueType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes eigendecomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the real matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If 
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to real Schur form using the RealSchur
      * class. The Schur decomposition is then used to compute the eigenvalues
      * and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * Schur decomposition, which is very approximately \f$ 25n^3 \f$
      * (where \f$ n \f$ is the size of the matrix) if \p computeEigenvectors 
      * is true, and \f$ 10n^3 \f$ if \p computeEigenvectors is false.
      *
      * This method reuses of the allocated data in the EigenSolver object.
      *
      * Example: \include EigenSolver_compute.cpp
      * Output: \verbinclude EigenSolver_compute.out
      */
    template<typename InputType>
    EigenSolver& compute(const EigenBase<InputType>& matrix, bool computeEigenvectors = true);

    /** \returns NumericalIssue if the input contains INF or NaN values or overflow occurred. Returns Success otherwise. */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. */
    EigenSolver& setMaxIterations(Index maxIters)
    {
      m_realSchur.setMaxIterations(maxIters);
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_realSchur.getMaxIterations();
    }

  private:
    void doComputeEigenvectors();

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
      EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL);
    }
    
    MatrixType m_eivec;
    EigenvalueType m_eivalues;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
    ComputationInfo m_info;
    RealSchur<MatrixType> m_realSchur;
    MatrixType m_matT;

    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;
    ColumnVectorType m_tmp;
};

template<typename MatrixType>
MatrixType EigenSolver<MatrixType>::pseudoEigenvalueMatrix() const
{
  eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
  const RealScalar precision = RealScalar(2)*NumTraits<RealScalar>::epsilon();
  Index n = m_eivalues.rows();
  MatrixType matD = MatrixType::Zero(n,n);
  for (Index i=0; i<n; ++i)
  {
    if (internal::isMuchSmallerThan(numext::imag(m_eivalues.coeff(i)), numext::real(m_eivalues.coeff(i)), precision))
      matD.coeffRef(i,i) = numext::real(m_eivalues.coeff(i));
    else
    {
      matD.template block<2,2>(i,i) <<  numext::real(m_eivalues.coeff(i)), numext::imag(m_eivalues.coeff(i)),
                                       -numext::imag(m_eivalues.coeff(i)), numext::real(m_eivalues.coeff(i));
      ++i;
    }
  }
  return matD;
}

template<typename MatrixType>
typename EigenSolver<MatrixType>::EigenvectorsType EigenSolver<MatrixType>::eigenvectors() const
{
  eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
  eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
  const RealScalar precision = RealScalar(2)*NumTraits<RealScalar>::epsilon();
  Index n = m_eivec.cols();
  EigenvectorsType matV(n,n);
  for (Index j=0; j<n; ++j)
  {
    if (internal::isMuchSmallerThan(numext::imag(m_eivalues.coeff(j)), numext::real(m_eivalues.coeff(j)), precision) || j+1==n)
    {
      // we have a real eigen value
      matV.col(j) = m_eivec.col(j).template cast<ComplexScalar>();
      matV.col(j).normalize();
    }
    else
    {
      // we have a pair of complex eigen values
      for (Index i=0; i<n; ++i)
      {
        matV.coeffRef(i,j)   = ComplexScalar(m_eivec.coeff(i,j),  m_eivec.coeff(i,j+1));
        matV.coeffRef(i,j+1) = ComplexScalar(m_eivec.coeff(i,j), -m_eivec.coeff(i,j+1));
      }
      matV.col(j).normalize();
      matV.col(j+1).normalize();
      ++j;
    }
  }
  return matV;
}

template<typename MatrixType>
template<typename InputType>
EigenSolver<MatrixType>& 
EigenSolver<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeEigenvectors)
{
  check_template_parameters();
  
  using std::sqrt;
  using std::abs;
  using numext::isfinite;
  eigen_assert(matrix.cols() == matrix.rows());

  // Reduce to real Schur form.
  m_realSchur.compute(matrix.derived(), computeEigenvectors);
  
  m_info = m_realSchur.info();

  if (m_info == Success)
  {
    m_matT = m_realSchur.matrixT();
    if (computeEigenvectors)
      m_eivec = m_realSchur.matrixU();
  
    // Compute eigenvalues from matT
    m_eivalues.resize(matrix.cols());
    Index i = 0;
    while (i < matrix.cols()) 
    {
      if (i == matrix.cols() - 1 || m_matT.coeff(i+1, i) == Scalar(0)) 
      {
        m_eivalues.coeffRef(i) = m_matT.coeff(i, i);
        if(!(isfinite)(m_eivalues.coeffRef(i)))
        {
          m_isInitialized = true;
          m_eigenvectorsOk = false;
          m_info = NumericalIssue;
          return *this;
        }
        ++i;
      }
      else
      {
        Scalar p = Scalar(0.5) * (m_matT.coeff(i, i) - m_matT.coeff(i+1, i+1));
        Scalar z;
        // Compute z = sqrt(abs(p * p + m_matT.coeff(i+1, i) * m_matT.coeff(i, i+1)));
        // without overflow
        {
          Scalar t0 = m_matT.coeff(i+1, i);
          Scalar t1 = m_matT.coeff(i, i+1);
          Scalar maxval = numext::maxi<Scalar>(abs(p),numext::maxi<Scalar>(abs(t0),abs(t1)));
          t0 /= maxval;
          t1 /= maxval;
          Scalar p0 = p/maxval;
          z = maxval * sqrt(abs(p0 * p0 + t0 * t1));
        }
        
        m_eivalues.coeffRef(i)   = ComplexScalar(m_matT.coeff(i+1, i+1) + p, z);
        m_eivalues.coeffRef(i+1) = ComplexScalar(m_matT.coeff(i+1, i+1) + p, -z);
        if(!((isfinite)(m_eivalues.coeffRef(i)) && (isfinite)(m_eivalues.coeffRef(i+1))))
        {
          m_isInitialized = true;
          m_eigenvectorsOk = false;
          m_info = NumericalIssue;
          return *this;
        }
        i += 2;
      }
    }
    
    // Compute eigenvectors.
    if (computeEigenvectors)
      doComputeEigenvectors();
  }

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;

  return *this;
}


template<typename MatrixType>
void EigenSolver<MatrixType>::doComputeEigenvectors()
{
  using std::abs;
  const Index size = m_eivec.cols();
  const Scalar eps = NumTraits<Scalar>::epsilon();

  // inefficient! this is already computed in RealSchur
  Scalar norm(0);
  for (Index j = 0; j < size; ++j)
  {
    norm += m_matT.row(j).segment((std::max)(j-1,Index(0)), size-(std::max)(j-1,Index(0))).cwiseAbs().sum();
  }
  
  // Backsubstitute to find vectors of upper triangular form
  if (norm == Scalar(0))
  {
    return;
  }

  for (Index n = size-1; n >= 0; n--)
  {
    Scalar p = m_eivalues.coeff(n).real();
    Scalar q = m_eivalues.coeff(n).imag();

    // Scalar vector
    if (q == Scalar(0))
    {
      Scalar lastr(0), lastw(0);
      Index l = n;

      m_matT.coeffRef(n,n) = Scalar(1);
      for (Index i = n-1; i >= 0; i--)
      {
        Scalar w = m_matT.coeff(i,i) - p;
        Scalar r = m_matT.row(i).segment(l,n-l+1).dot(m_matT.col(n).segment(l, n-l+1));

        if (m_eivalues.coeff(i).imag() < Scalar(0))
        {
          lastw = w;
          lastr = r;
        }
        else
        {
          l = i;
          if (m_eivalues.coeff(i).imag() == Scalar(0))
          {
            if (w != Scalar(0))
              m_matT.coeffRef(i,n) = -r / w;
            else
              m_matT.coeffRef(i,n) = -r / (eps * norm);
          }
          else // Solve real equations
          {
            Scalar x = m_matT.coeff(i,i+1);
            Scalar y = m_matT.coeff(i+1,i);
            Scalar denom = (m_eivalues.coeff(i).real() - p) * (m_eivalues.coeff(i).real() - p) + m_eivalues.coeff(i).imag() * m_eivalues.coeff(i).imag();
            Scalar t = (x * lastr - lastw * r) / denom;
            m_matT.coeffRef(i,n) = t;
            if (abs(x) > abs(lastw))
              m_matT.coeffRef(i+1,n) = (-r - w * t) / x;
            else
              m_matT.coeffRef(i+1,n) = (-lastr - y * t) / lastw;
          }

          // Overflow control
          Scalar t = abs(m_matT.coeff(i,n));
          if ((eps * t) * t > Scalar(1))
            m_matT.col(n).tail(size-i) /= t;
        }
      }
    }
    else if (q < Scalar(0) && n > 0) // Complex vector
    {
      Scalar lastra(0), lastsa(0), lastw(0);
      Index l = n-1;

      // Last vector component imaginary so matrix is triangular
      if (abs(m_matT.coeff(n,n-1)) > abs(m_matT.coeff(n-1,n)))
      {
        m_matT.coeffRef(n-1,n-1) = q / m_matT.coeff(n,n-1);
        m_matT.coeffRef(n-1,n) = -(m_matT.coeff(n,n) - p) / m_matT.coeff(n,n-1);
      }
      else
      {
        ComplexScalar cc = ComplexScalar(Scalar(0),-m_matT.coeff(n-1,n)) / ComplexScalar(m_matT.coeff(n-1,n-1)-p,q);
        m_matT.coeffRef(n-1,n-1) = numext::real(cc);
        m_matT.coeffRef(n-1,n) = numext::imag(cc);
      }
      m_matT.coeffRef(n,n-1) = Scalar(0);
      m_matT.coeffRef(n,n) = Scalar(1);
      for (Index i = n-2; i >= 0; i--)
      {
        Scalar ra = m_matT.row(i).segment(l, n-l+1).dot(m_matT.col(n-1).segment(l, n-l+1));
        Scalar sa = m_matT.row(i).segment(l, n-l+1).dot(m_matT.col(n).segment(l, n-l+1));
        Scalar w = m_matT.coeff(i,i) - p;

        if (m_eivalues.coeff(i).imag() < Scalar(0))
        {
          lastw = w;
          lastra = ra;
          lastsa = sa;
        }
        else
        {
          l = i;
          if (m_eivalues.coeff(i).imag() == RealScalar(0))
          {
            ComplexScalar cc = ComplexScalar(-ra,-sa) / ComplexScalar(w,q);
            m_matT.coeffRef(i,n-1) = numext::real(cc);
            m_matT.coeffRef(i,n) = numext::imag(cc);
          }
          else
          {
            // Solve complex equations
            Scalar x = m_matT.coeff(i,i+1);
            Scalar y = m_matT.coeff(i+1,i);
            Scalar vr = (m_eivalues.coeff(i).real() - p) * (m_eivalues.coeff(i).real() - p) + m_eivalues.coeff(i).imag() * m_eivalues.coeff(i).imag() - q * q;
            Scalar vi = (m_eivalues.coeff(i).real() - p) * Scalar(2) * q;
            if ((vr == Scalar(0)) && (vi == Scalar(0)))
              vr = eps * norm * (abs(w) + abs(q) + abs(x) + abs(y) + abs(lastw));

            ComplexScalar cc = ComplexScalar(x*lastra-lastw*ra+q*sa,x*lastsa-lastw*sa-q*ra) / ComplexScalar(vr,vi);
            m_matT.coeffRef(i,n-1) = numext::real(cc);
            m_matT.coeffRef(i,n) = numext::imag(cc);
            if (abs(x) > (abs(lastw) + abs(q)))
            {
              m_matT.coeffRef(i+1,n-1) = (-ra - w * m_matT.coeff(i,n-1) + q * m_matT.coeff(i,n)) / x;
              m_matT.coeffRef(i+1,n) = (-sa - w * m_matT.coeff(i,n) - q * m_matT.coeff(i,n-1)) / x;
            }
            else
            {
              cc = ComplexScalar(-lastra-y*m_matT.coeff(i,n-1),-lastsa-y*m_matT.coeff(i,n)) / ComplexScalar(lastw,q);
              m_matT.coeffRef(i+1,n-1) = numext::real(cc);
              m_matT.coeffRef(i+1,n) = numext::imag(cc);
            }
          }

          // Overflow control
          Scalar t = numext::maxi<Scalar>(abs(m_matT.coeff(i,n-1)),abs(m_matT.coeff(i,n)));
          if ((eps * t) * t > Scalar(1))
            m_matT.block(i, n-1, size-i, 2) /= t;

        }
      }
      
      // We handled a pair of complex conjugate eigenvalues, so need to skip them both
      n--;
    }
    else
    {
      eigen_assert(0 && "Internal bug in EigenSolver (INF or NaN has not been detected)"); // this should not happen
    }
  }

  // Back transformation to get eigenvectors of original matrix
  for (Index j = size-1; j >= 0; j--)
  {
    m_tmp.noalias() = m_eivec.leftCols(j+1) * m_matT.col(j).segment(0, j+1);
    m_eivec.col(j) = m_tmp;
  }
}

} // end namespace Eigen

#endif // EIGEN_EIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2016 Tobias Wood <tobias@spinicist.org.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERALIZEDEIGENSOLVER_H
#define EIGEN_GENERALIZEDEIGENSOLVER_H

#include "./RealQZ.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class GeneralizedEigenSolver
  *
  * \brief Computes the generalized eigenvalues and eigenvectors of a pair of general matrices
  *
  * \tparam _MatrixType the type of the matrices of which we are computing the
  * eigen-decomposition; this is expected to be an instantiation of the Matrix
  * class template. Currently, only real matrices are supported.
  *
  * The generalized eigenvalues and eigenvectors of a matrix pair \f$ A \f$ and \f$ B \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda Bv \f$.  If
  * \f$ D \f$ is a diagonal matrix with the eigenvalues on the diagonal, and
  * \f$ V \f$ is a matrix with the eigenvectors as its columns, then \f$ A V =
  * B V D \f$. The matrix \f$ V \f$ is almost always invertible, in which case we
  * have \f$ A = B V D V^{-1} \f$. This is called the generalized eigen-decomposition.
  *
  * The generalized eigenvalues and eigenvectors of a matrix pair may be complex, even when the
  * matrices are real. Moreover, the generalized eigenvalue might be infinite if the matrix B is
  * singular. To workaround this difficulty, the eigenvalues are provided as a pair of complex \f$ \alpha \f$
  * and real \f$ \beta \f$ such that: \f$ \lambda_i = \alpha_i / \beta_i \f$. If \f$ \beta_i \f$ is (nearly) zero,
  * then one can consider the well defined left eigenvalue \f$ \mu = \beta_i / \alpha_i\f$ such that:
  * \f$ \mu_i A v_i = B v_i \f$, or even \f$ \mu_i u_i^T A  = u_i^T B \f$ where \f$ u_i \f$ is
  * called the left eigenvector.
  *
  * Call the function compute() to compute the generalized eigenvalues and eigenvectors of
  * a given matrix pair. Alternatively, you can use the
  * GeneralizedEigenSolver(const MatrixType&, const MatrixType&, bool) constructor which computes the
  * eigenvalues and eigenvectors at construction time. Once the eigenvalue and
  * eigenvectors are computed, they can be retrieved with the eigenvalues() and
  * eigenvectors() functions.
  *
  * Here is an usage example of this class:
  * Example: \include GeneralizedEigenSolver.cpp
  * Output: \verbinclude GeneralizedEigenSolver.out
  *
  * \sa MatrixBase::eigenvalues(), class ComplexEigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class GeneralizedEigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of real scalar values eigenvalues as returned by betas().
      *
      * This is a column vector with entries of type #Scalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> VectorType;

    /** \brief Type for vector of complex scalar values eigenvalues as returned by alphas().
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ComplexVectorType;

    /** \brief Expression type for the eigenvalues as returned by eigenvalues().
      */
    typedef CwiseBinaryOp<internal::scalar_quotient_op<ComplexScalar,Scalar>,ComplexVectorType,VectorType> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors(). 
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via EigenSolver::compute(const MatrixType&, bool).
      *
      * \sa compute() for an example.
      */
    GeneralizedEigenSolver()
      : m_eivec(),
        m_alphas(),
        m_betas(),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ()
    {}

    /** \brief Default constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa GeneralizedEigenSolver()
      */
    explicit GeneralizedEigenSolver(Index size)
      : m_eivec(size, size),
        m_alphas(size),
        m_betas(size),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ(size),
        m_tmp(size)
    {}

    /** \brief Constructor; computes the generalized eigendecomposition of given matrix pair.
      * 
      * \param[in]  A  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  B  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are computed.
      *
      * This constructor calls compute() to compute the generalized eigenvalues
      * and eigenvectors.
      *
      * \sa compute()
      */
    GeneralizedEigenSolver(const MatrixType& A, const MatrixType& B, bool computeEigenvectors = true)
      : m_eivec(A.rows(), A.cols()),
        m_alphas(A.cols()),
        m_betas(A.cols()),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ(A.cols()),
        m_tmp(A.cols())
    {
      compute(A, B, computeEigenvectors);
    }

    /* \brief Returns the computed generalized eigenvectors.
      *
      * \returns  %Matrix whose columns are the (possibly complex) right eigenvectors.
      * i.e. the eigenvectors that solve (A - l*B)x = 0. The ordering matches the eigenvalues.
      *
      * \pre Either the constructor 
      * GeneralizedEigenSolver(const MatrixType&,const MatrixType&, bool) or the member function
      * compute(const MatrixType&, const MatrixType& bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * \sa eigenvalues()
      */
    EigenvectorsType eigenvectors() const {
      eigen_assert(m_vectorsOkay && "Eigenvectors for GeneralizedEigenSolver were not calculated.");
      return m_eivec;
    }

    /** \brief Returns an expression of the computed generalized eigenvalues.
      *
      * \returns An expression of the column vector containing the eigenvalues.
      *
      * It is a shortcut for \code this->alphas().cwiseQuotient(this->betas()); \endcode
      * Not that betas might contain zeros. It is therefore not recommended to use this function,
      * but rather directly deal with the alphas and betas vectors.
      *
      * \pre Either the constructor 
      * GeneralizedEigenSolver(const MatrixType&,const MatrixType&,bool) or the member function
      * compute(const MatrixType&,const MatrixType&,bool) has been called before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues 
      * are not sorted in any particular order.
      *
      * \sa alphas(), betas(), eigenvectors()
      */
    EigenvalueType eigenvalues() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return EigenvalueType(m_alphas,m_betas);
    }

    /** \returns A const reference to the vectors containing the alpha values
      *
      * This vector permits to reconstruct the j-th eigenvalues as alphas(i)/betas(j).
      *
      * \sa betas(), eigenvalues() */
    ComplexVectorType alphas() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return m_alphas;
    }

    /** \returns A const reference to the vectors containing the beta values
      *
      * This vector permits to reconstruct the j-th eigenvalues as alphas(i)/betas(j).
      *
      * \sa alphas(), eigenvalues() */
    VectorType betas() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return m_betas;
    }

    /** \brief Computes generalized eigendecomposition of given matrix.
      * 
      * \param[in]  A  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  B  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the real matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If 
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to real generalized Schur form using the RealQZ
      * class. The generalized Schur decomposition is then used to compute the eigenvalues
      * and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * generalized Schur decomposition.
      *
      * This method reuses of the allocated data in the GeneralizedEigenSolver object.
      */
    GeneralizedEigenSolver& compute(const MatrixType& A, const MatrixType& B, bool computeEigenvectors = true);

    ComputationInfo info() const
    {
      eigen_assert(m_valuesOkay && "EigenSolver is not initialized.");
      return m_realQZ.info();
    }

    /** Sets the maximal number of iterations allowed.
    */
    GeneralizedEigenSolver& setMaxIterations(Index maxIters)
    {
      m_realQZ.setMaxIterations(maxIters);
      return *this;
    }

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
      EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL);
    }
    
    EigenvectorsType m_eivec;
    ComplexVectorType m_alphas;
    VectorType m_betas;
    bool m_valuesOkay, m_vectorsOkay;
    RealQZ<MatrixType> m_realQZ;
    ComplexVectorType m_tmp;
};

template<typename MatrixType>
GeneralizedEigenSolver<MatrixType>&
GeneralizedEigenSolver<MatrixType>::compute(const MatrixType& A, const MatrixType& B, bool computeEigenvectors)
{
  check_template_parameters();
  
  using std::sqrt;
  using std::abs;
  eigen_assert(A.cols() == A.rows() && B.cols() == A.rows() && B.cols() == B.rows());
  Index size = A.cols();
  m_valuesOkay = false;
  m_vectorsOkay = false;
  // Reduce to generalized real Schur form:
  // A = Q S Z and B = Q T Z
  m_realQZ.compute(A, B, computeEigenvectors);
  if (m_realQZ.info() == Success)
  {
    // Resize storage
    m_alphas.resize(size);
    m_betas.resize(size);
    if (computeEigenvectors)
    {
      m_eivec.resize(size,size);
      m_tmp.resize(size);
    }

    // Aliases:
    Map<VectorType> v(reinterpret_cast<Scalar*>(m_tmp.data()), size);
    ComplexVectorType &cv = m_tmp;
    const MatrixType &mS = m_realQZ.matrixS();
    const MatrixType &mT = m_realQZ.matrixT();

    Index i = 0;
    while (i < size)
    {
      if (i == size - 1 || mS.coeff(i+1, i) == Scalar(0))
      {
        // Real eigenvalue
        m_alphas.coeffRef(i) = mS.diagonal().coeff(i);
        m_betas.coeffRef(i)  = mT.diagonal().coeff(i);
        if (computeEigenvectors)
        {
          v.setConstant(Scalar(0.0));
          v.coeffRef(i) = Scalar(1.0);
          // For singular eigenvalues do nothing more
          if(abs(m_betas.coeffRef(i)) >= (std::numeric_limits<RealScalar>::min)())
          {
            // Non-singular eigenvalue
            const Scalar alpha = real(m_alphas.coeffRef(i));
            const Scalar beta = m_betas.coeffRef(i);
            for (Index j = i-1; j >= 0; j--)
            {
              const Index st = j+1;
              const Index sz = i-j;
              if (j > 0 && mS.coeff(j, j-1) != Scalar(0))
              {
                // 2x2 block
                Matrix<Scalar, 2, 1> rhs = (alpha*mT.template block<2,Dynamic>(j-1,st,2,sz) - beta*mS.template block<2,Dynamic>(j-1,st,2,sz)) .lazyProduct( v.segment(st,sz) );
                Matrix<Scalar, 2, 2> lhs = beta * mS.template block<2,2>(j-1,j-1) - alpha * mT.template block<2,2>(j-1,j-1);
                v.template segment<2>(j-1) = lhs.partialPivLu().solve(rhs);
                j--;
              }
              else
              {
                v.coeffRef(j) = -v.segment(st,sz).transpose().cwiseProduct(beta*mS.block(j,st,1,sz) - alpha*mT.block(j,st,1,sz)).sum() / (beta*mS.coeffRef(j,j) - alpha*mT.coeffRef(j,j));
              }
            }
          }
          m_eivec.col(i).real().noalias() = m_realQZ.matrixZ().transpose() * v;
          m_eivec.col(i).real().normalize();
          m_eivec.col(i).imag().setConstant(0);
        }
        ++i;
      }
      else
      {
        // We need to extract the generalized eigenvalues of the pair of a general 2x2 block S and a positive diagonal 2x2 block T
        // Then taking beta=T_00*T_11, we can avoid any division, and alpha is the eigenvalues of A = (U^-1 * S * U) * diag(T_11,T_00):

        // T =  [a 0]
        //      [0 b]
        RealScalar a = mT.diagonal().coeff(i),
                   b = mT.diagonal().coeff(i+1);
        const RealScalar beta = m_betas.coeffRef(i) = m_betas.coeffRef(i+1) = a*b;

        // ^^ NOTE: using diagonal()(i) instead of coeff(i,i) workarounds a MSVC bug.
        Matrix<RealScalar,2,2> S2 = mS.template block<2,2>(i,i) * Matrix<Scalar,2,1>(b,a).asDiagonal();

        Scalar p = Scalar(0.5) * (S2.coeff(0,0) - S2.coeff(1,1));
        Scalar z = sqrt(abs(p * p + S2.coeff(1,0) * S2.coeff(0,1)));
        const ComplexScalar alpha = ComplexScalar(S2.coeff(1,1) + p, (beta > 0) ? z : -z);
        m_alphas.coeffRef(i)   = conj(alpha);
        m_alphas.coeffRef(i+1) = alpha;

        if (computeEigenvectors) {
          // Compute eigenvector in position (i+1) and then position (i) is just the conjugate
          cv.setZero();
          cv.coeffRef(i+1) = Scalar(1.0);
          // here, the "static_cast" workaound expression template issues.
          cv.coeffRef(i) = -(static_cast<Scalar>(beta*mS.coeffRef(i,i+1)) - alpha*mT.coeffRef(i,i+1))
                          / (static_cast<Scalar>(beta*mS.coeffRef(i,i))   - alpha*mT.coeffRef(i,i));
          for (Index j = i-1; j >= 0; j--)
          {
            const Index st = j+1;
            const Index sz = i+1-j;
            if (j > 0 && mS.coeff(j, j-1) != Scalar(0))
            {
              // 2x2 block
              Matrix<ComplexScalar, 2, 1> rhs = (alpha*mT.template block<2,Dynamic>(j-1,st,2,sz) - beta*mS.template block<2,Dynamic>(j-1,st,2,sz)) .lazyProduct( cv.segment(st,sz) );
              Matrix<ComplexScalar, 2, 2> lhs = beta * mS.template block<2,2>(j-1,j-1) - alpha * mT.template block<2,2>(j-1,j-1);
              cv.template segment<2>(j-1) = lhs.partialPivLu().solve(rhs);
              j--;
            } else {
              cv.coeffRef(j) =  cv.segment(st,sz).transpose().cwiseProduct(beta*mS.block(j,st,1,sz) - alpha*mT.block(j,st,1,sz)).sum()
                              / (alpha*mT.coeffRef(j,j) - static_cast<Scalar>(beta*mS.coeffRef(j,j)));
            }
          }
          m_eivec.col(i+1).noalias() = (m_realQZ.matrixZ().transpose() * cv);
          m_eivec.col(i+1).normalize();
          m_eivec.col(i) = m_eivec.col(i+1).conjugate();
        }
        i += 2;
      }
    }

    m_valuesOkay = true;
    m_vectorsOkay = computeEigenvectors;
  }
  return *this;
}

} // end namespace Eigen

#endif // EIGEN_GENERALIZEDEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H
#define EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H

#include "./Tridiagonalization.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class GeneralizedSelfAdjointEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of the generalized selfadjoint eigen problem
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template.
  *
  * This class solves the generalized eigenvalue problem
  * \f$ Av = \lambda Bv \f$. In this case, the matrix \f$ A \f$ should be
  * selfadjoint and the matrix \f$ B \f$ should be positive definite.
  *
  * Only the \b lower \b triangular \b part of the input matrix is referenced.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the
  * GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
  * constructor which computes the eigenvalues and eigenvectors at construction time.
  * Once the eigenvalue and eigenvectors are computed, they can be retrieved with the eigenvalues()
  * and eigenvectors() functions.
  *
  * The documentation for GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
  * contains an example of the typical use of this class.
  *
  * \sa class SelfAdjointEigenSolver, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType>
class GeneralizedSelfAdjointEigenSolver : public SelfAdjointEigenSolver<_MatrixType>
{
    typedef SelfAdjointEigenSolver<_MatrixType> Base;
  public:

    typedef _MatrixType MatrixType;

    /** \brief Default constructor for fixed-size matrices.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute(). This constructor
      * can only be used if \p _MatrixType is a fixed-size matrix; use
      * GeneralizedSelfAdjointEigenSolver(Index) for dynamic-size matrices.
      */
    GeneralizedSelfAdjointEigenSolver() : Base() {}

    /** \brief Constructor, pre-allocates memory for dynamic-size matrices.
      *
      * \param [in]  size  Positive integer, size of the matrix whose
      * eigenvalues and eigenvectors will be computed.
      *
      * This constructor is useful for dynamic-size matrices, when the user
      * intends to perform decompositions via compute(). The \p size
      * parameter is only used as a hint. It is not an error to give a wrong
      * \p size, but it may impair performance.
      *
      * \sa compute() for an example
      */
    explicit GeneralizedSelfAdjointEigenSolver(Index size)
        : Base(size)
    {}

    /** \brief Constructor; computes generalized eigendecomposition of given matrix pencil.
      *
      * \param[in]  matA  Selfadjoint matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  matB  Positive-definite matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  options A or-ed set of flags {#ComputeEigenvectors,#EigenvaluesOnly} | {#Ax_lBx,#ABx_lx,#BAx_lx}.
      *                     Default is #ComputeEigenvectors|#Ax_lBx.
      *
      * This constructor calls compute(const MatrixType&, const MatrixType&, int)
      * to compute the eigenvalues and (if requested) the eigenvectors of the
      * generalized eigenproblem \f$ Ax = \lambda B x \f$ with \a matA the
      * selfadjoint matrix \f$ A \f$ and \a matB the positive definite matrix
      * \f$ B \f$. Each eigenvector \f$ x \f$ satisfies the property
      * \f$ x^* B x = 1 \f$. The eigenvectors are computed if
      * \a options contains ComputeEigenvectors.
      *
      * In addition, the two following variants can be solved via \p options:
      * - \c ABx_lx: \f$ ABx = \lambda x \f$
      * - \c BAx_lx: \f$ BAx = \lambda x \f$
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType2.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType2.out
      *
      * \sa compute(const MatrixType&, const MatrixType&, int)
      */
    GeneralizedSelfAdjointEigenSolver(const MatrixType& matA, const MatrixType& matB,
                                      int options = ComputeEigenvectors|Ax_lBx)
      : Base(matA.cols())
    {
      compute(matA, matB, options);
    }

    /** \brief Computes generalized eigendecomposition of given matrix pencil.
      *
      * \param[in]  matA  Selfadjoint matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  matB  Positive-definite matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  options A or-ed set of flags {#ComputeEigenvectors,#EigenvaluesOnly} | {#Ax_lBx,#ABx_lx,#BAx_lx}.
      *                     Default is #ComputeEigenvectors|#Ax_lBx.
      *
      * \returns    Reference to \c *this
      *
      * According to \p options, this function computes eigenvalues and (if requested)
      * the eigenvectors of one of the following three generalized eigenproblems:
      * - \c Ax_lBx: \f$ Ax = \lambda B x \f$
      * - \c ABx_lx: \f$ ABx = \lambda x \f$
      * - \c BAx_lx: \f$ BAx = \lambda x \f$
      * with \a matA the selfadjoint matrix \f$ A \f$ and \a matB the positive definite
      * matrix \f$ B \f$.
      * In addition, each eigenvector \f$ x \f$ satisfies the property \f$ x^* B x = 1 \f$.
      *
      * The eigenvalues() function can be used to retrieve
      * the eigenvalues. If \p options contains ComputeEigenvectors, then the
      * eigenvectors are also computed and can be retrieved by calling
      * eigenvectors().
      *
      * The implementation uses LLT to compute the Cholesky decomposition
      * \f$ B = LL^* \f$ and computes the classical eigendecomposition
      * of the selfadjoint matrix \f$ L^{-1} A (L^*)^{-1} \f$ if \p options contains Ax_lBx
      * and of \f$ L^{*} A L \f$ otherwise. This solves the
      * generalized eigenproblem, because any solution of the generalized
      * eigenproblem \f$ Ax = \lambda B x \f$ corresponds to a solution
      * \f$ L^{-1} A (L^*)^{-1} (L^* x) = \lambda (L^* x) \f$ of the
      * eigenproblem for \f$ L^{-1} A (L^*)^{-1} \f$. Similar statements
      * can be made for the two other variants.
      *
      * Example: \include SelfAdjointEigenSolver_compute_MatrixType2.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_compute_MatrixType2.out
      *
      * \sa GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
      */
    GeneralizedSelfAdjointEigenSolver& compute(const MatrixType& matA, const MatrixType& matB,
                                               int options = ComputeEigenvectors|Ax_lBx);

  protected:

};


template<typename MatrixType>
GeneralizedSelfAdjointEigenSolver<MatrixType>& GeneralizedSelfAdjointEigenSolver<MatrixType>::
compute(const MatrixType& matA, const MatrixType& matB, int options)
{
  eigen_assert(matA.cols()==matA.rows() && matB.rows()==matA.rows() && matB.cols()==matB.rows());
  eigen_assert((options&~(EigVecMask|GenEigMask))==0
          && (options&EigVecMask)!=EigVecMask
          && ((options&GenEigMask)==0 || (options&GenEigMask)==Ax_lBx
           || (options&GenEigMask)==ABx_lx || (options&GenEigMask)==BAx_lx)
          && "invalid option parameter");

  bool computeEigVecs = ((options&EigVecMask)==0) || ((options&EigVecMask)==ComputeEigenvectors);

  // Compute the cholesky decomposition of matB = L L' = U'U
  LLT<MatrixType> cholB(matB);

  int type = (options&GenEigMask);
  if(type==0)
    type = Ax_lBx;

  if(type==Ax_lBx)
  {
    // compute C = inv(L) A inv(L')
    MatrixType matC = matA.template selfadjointView<Lower>();
    cholB.matrixL().template solveInPlace<OnTheLeft>(matC);
    cholB.matrixU().template solveInPlace<OnTheRight>(matC);

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly );

    // transform back the eigen vectors: evecs = inv(U) * evecs
    if(computeEigVecs)
      cholB.matrixU().solveInPlace(Base::m_eivec);
  }
  else if(type==ABx_lx)
  {
    // compute C = L' A L
    MatrixType matC = matA.template selfadjointView<Lower>();
    matC = matC * cholB.matrixL();
    matC = cholB.matrixU() * matC;

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly);

    // transform back the eigen vectors: evecs = inv(U) * evecs
    if(computeEigVecs)
      cholB.matrixU().solveInPlace(Base::m_eivec);
  }
  else if(type==BAx_lx)
  {
    // compute C = L' A L
    MatrixType matC = matA.template selfadjointView<Lower>();
    matC = matC * cholB.matrixL();
    matC = cholB.matrixU() * matC;

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly);

    // transform back the eigen vectors: evecs = L * evecs
    if(computeEigVecs)
      Base::m_eivec = cholB.matrixL() * Base::m_eivec;
  }

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/HessenbergDecomposition.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HESSENBERGDECOMPOSITION_H
#define EIGEN_HESSENBERGDECOMPOSITION_H

namespace Eigen { 

namespace internal {
  
template<typename MatrixType> struct HessenbergDecompositionMatrixHReturnType;
template<typename MatrixType>
struct traits<HessenbergDecompositionMatrixHReturnType<MatrixType> >
{
  typedef MatrixType ReturnType;
};

}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class HessenbergDecomposition
  *
  * \brief Reduces a square matrix to Hessenberg form by an orthogonal similarity transformation
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the Hessenberg decomposition
  *
  * This class performs an Hessenberg decomposition of a matrix \f$ A \f$. In
  * the real case, the Hessenberg decomposition consists of an orthogonal
  * matrix \f$ Q \f$ and a Hessenberg matrix \f$ H \f$ such that \f$ A = Q H
  * Q^T \f$. An orthogonal matrix is a matrix whose inverse equals its
  * transpose (\f$ Q^{-1} = Q^T \f$). A Hessenberg matrix has zeros below the
  * subdiagonal, so it is almost upper triangular. The Hessenberg decomposition
  * of a complex matrix is \f$ A = Q H Q^* \f$ with \f$ Q \f$ unitary (that is,
  * \f$ Q^{-1} = Q^* \f$).
  *
  * Call the function compute() to compute the Hessenberg decomposition of a
  * given matrix. Alternatively, you can use the
  * HessenbergDecomposition(const MatrixType&) constructor which computes the
  * Hessenberg decomposition at construction time. Once the decomposition is
  * computed, you can use the matrixH() and matrixQ() functions to construct
  * the matrices H and Q in the decomposition.
  *
  * The documentation for matrixH() contains an example of the typical use of
  * this class.
  *
  * \sa class ComplexSchur, class Tridiagonalization, \ref QR_Module "QR Module"
  */
template<typename _MatrixType> class HessenbergDecomposition
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      Size = MatrixType::RowsAtCompileTime,
      SizeMinusOne = Size == Dynamic ? Dynamic : Size - 1,
      Options = MatrixType::Options,
      MaxSize = MatrixType::MaxRowsAtCompileTime,
      MaxSizeMinusOne = MaxSize == Dynamic ? Dynamic : MaxSize - 1
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Type for vector of Householder coefficients.
      *
      * This is column vector with entries of type #Scalar. The length of the
      * vector is one less than the size of #MatrixType, if it is a fixed-side
      * type.
      */
    typedef Matrix<Scalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> CoeffVectorType;

    /** \brief Return type of matrixQ() */
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename CoeffVectorType::ConjugateReturnType>::type> HouseholderSequenceType;
    
    typedef internal::HessenbergDecompositionMatrixHReturnType<MatrixType> MatrixHReturnType;

    /** \brief Default constructor; the decomposition will be computed later.
      *
      * \param [in] size  The size of the matrix whose Hessenberg decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit HessenbergDecomposition(Index size = Size==Dynamic ? 2 : Size)
      : m_matrix(size,size),
        m_temp(size),
        m_isInitialized(false)
    {
      if(size>1)
        m_hCoeffs.resize(size-1);
    }

    /** \brief Constructor; computes Hessenberg decomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose Hessenberg decomposition is to be computed.
      *
      * This constructor calls compute() to compute the Hessenberg
      * decomposition.
      *
      * \sa matrixH() for an example.
      */
    template<typename InputType>
    explicit HessenbergDecomposition(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_temp(matrix.rows()),
        m_isInitialized(false)
    {
      if(matrix.rows()<2)
      {
        m_isInitialized = true;
        return;
      }
      m_hCoeffs.resize(matrix.rows()-1,1);
      _compute(m_matrix, m_hCoeffs, m_temp);
      m_isInitialized = true;
    }

    /** \brief Computes Hessenberg decomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose Hessenberg decomposition is to be computed.
      * \returns    Reference to \c *this
      *
      * The Hessenberg decomposition is computed by bringing the columns of the
      * matrix successively in the required form using Householder reflections
      * (see, e.g., Algorithm 7.4.2 in Golub \& Van Loan, <i>%Matrix
      * Computations</i>). The cost is \f$ 10n^3/3 \f$ flops, where \f$ n \f$
      * denotes the size of the given matrix.
      *
      * This method reuses of the allocated data in the HessenbergDecomposition
      * object.
      *
      * Example: \include HessenbergDecomposition_compute.cpp
      * Output: \verbinclude HessenbergDecomposition_compute.out
      */
    template<typename InputType>
    HessenbergDecomposition& compute(const EigenBase<InputType>& matrix)
    {
      m_matrix = matrix.derived();
      if(matrix.rows()<2)
      {
        m_isInitialized = true;
        return *this;
      }
      m_hCoeffs.resize(matrix.rows()-1,1);
      _compute(m_matrix, m_hCoeffs, m_temp);
      m_isInitialized = true;
      return *this;
    }

    /** \brief Returns the Householder coefficients.
      *
      * \returns a const reference to the vector of Householder coefficients
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The Householder coefficients allow the reconstruction of the matrix
      * \f$ Q \f$ in the Hessenberg decomposition from the packed data.
      *
      * \sa packedMatrix(), \ref Householder_Module "Householder module"
      */
    const CoeffVectorType& householderCoefficients() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return m_hCoeffs;
    }

    /** \brief Returns the internal representation of the decomposition
      *
      *	\returns a const reference to a matrix with the internal representation
      *	         of the decomposition.
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The returned matrix contains the following information:
      *  - the upper part and lower sub-diagonal represent the Hessenberg matrix H
      *  - the rest of the lower part contains the Householder vectors that, combined with
      *    Householder coefficients returned by householderCoefficients(),
      *    allows to reconstruct the matrix Q as
      *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
      *    Here, the matrices \f$ H_i \f$ are the Householder transformations
      *       \f$ H_i = (I - h_i v_i v_i^T) \f$
      *    where \f$ h_i \f$ is the \f$ i \f$th Householder coefficient and
      *    \f$ v_i \f$ is the Householder vector defined by
      *       \f$ v_i = [ 0, \ldots, 0, 1, M(i+2,i), \ldots, M(N-1,i) ]^T \f$
      *    with M the matrix returned by this function.
      *
      * See LAPACK for further details on this packed storage.
      *
      * Example: \include HessenbergDecomposition_packedMatrix.cpp
      * Output: \verbinclude HessenbergDecomposition_packedMatrix.out
      *
      * \sa householderCoefficients()
      */
    const MatrixType& packedMatrix() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return m_matrix;
    }

    /** \brief Reconstructs the orthogonal matrix Q in the decomposition
      *
      * \returns object representing the matrix Q
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * This function returns a light-weight object of template class
      * HouseholderSequence. You can either apply it directly to a matrix or
      * you can convert it to a matrix of type #MatrixType.
      *
      * \sa matrixH() for an example, class HouseholderSequence
      */
    HouseholderSequenceType matrixQ() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return HouseholderSequenceType(m_matrix, m_hCoeffs.conjugate())
             .setLength(m_matrix.rows() - 1)
             .setShift(1);
    }

    /** \brief Constructs the Hessenberg matrix H in the decomposition
      *
      * \returns expression object representing the matrix H
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The object returned by this function constructs the Hessenberg matrix H
      * when it is assigned to a matrix or otherwise evaluated. The matrix H is
      * constructed from the packed matrix as returned by packedMatrix(): The
      * upper part (including the subdiagonal) of the packed matrix contains
      * the matrix H. It may sometimes be better to directly use the packed
      * matrix instead of constructing the matrix H.
      *
      * Example: \include HessenbergDecomposition_matrixH.cpp
      * Output: \verbinclude HessenbergDecomposition_matrixH.out
      *
      * \sa matrixQ(), packedMatrix()
      */
    MatrixHReturnType matrixH() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return MatrixHReturnType(*this);
    }

  private:

    typedef Matrix<Scalar, 1, Size, int(Options) | int(RowMajor), 1, MaxSize> VectorType;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    static void _compute(MatrixType& matA, CoeffVectorType& hCoeffs, VectorType& temp);

  protected:
    MatrixType m_matrix;
    CoeffVectorType m_hCoeffs;
    VectorType m_temp;
    bool m_isInitialized;
};

/** \internal
  * Performs a tridiagonal decomposition of \a matA in place.
  *
  * \param matA the input selfadjoint matrix
  * \param hCoeffs returned Householder coefficients
  *
  * The result is written in the lower triangular part of \a matA.
  *
  * Implemented from Golub's "%Matrix Computations", algorithm 8.3.1.
  *
  * \sa packedMatrix()
  */
template<typename MatrixType>
void HessenbergDecomposition<MatrixType>::_compute(MatrixType& matA, CoeffVectorType& hCoeffs, VectorType& temp)
{
  eigen_assert(matA.rows()==matA.cols());
  Index n = matA.rows();
  temp.resize(n);
  for (Index i = 0; i<n-1; ++i)
  {
    // let's consider the vector v = i-th column starting at position i+1
    Index remainingSize = n-i-1;
    RealScalar beta;
    Scalar h;
    matA.col(i).tail(remainingSize).makeHouseholderInPlace(h, beta);
    matA.col(i).coeffRef(i+1) = beta;
    hCoeffs.coeffRef(i) = h;

    // Apply similarity transformation to remaining columns,
    // i.e., compute A = H A H'

    // A = H A
    matA.bottomRightCorner(remainingSize, remainingSize)
        .applyHouseholderOnTheLeft(matA.col(i).tail(remainingSize-1), h, &temp.coeffRef(0));

    // A = A H'
    matA.rightCols(remainingSize)
        .applyHouseholderOnTheRight(matA.col(i).tail(remainingSize-1), numext::conj(h), &temp.coeffRef(0));
  }
}

namespace internal {

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \brief Expression type for return value of HessenbergDecomposition::matrixH()
  *
  * \tparam MatrixType type of matrix in the Hessenberg decomposition
  *
  * Objects of this type represent the Hessenberg matrix in the Hessenberg
  * decomposition of some matrix. The object holds a reference to the
  * HessenbergDecomposition class until the it is assigned or evaluated for
  * some other reason (the reference should remain valid during the life time
  * of this object). This class is the return type of
  * HessenbergDecomposition::matrixH(); there is probably no other use for this
  * class.
  */
template<typename MatrixType> struct HessenbergDecompositionMatrixHReturnType
: public ReturnByValue<HessenbergDecompositionMatrixHReturnType<MatrixType> >
{
  public:
    /** \brief Constructor.
      *
      * \param[in] hess  Hessenberg decomposition
      */
    HessenbergDecompositionMatrixHReturnType(const HessenbergDecomposition<MatrixType>& hess) : m_hess(hess) { }

    /** \brief Hessenberg matrix in decomposition.
      *
      * \param[out] result  Hessenberg matrix in decomposition \p hess which
      *                     was passed to the constructor
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      result = m_hess.packedMatrix();
      Index n = result.rows();
      if (n>2)
        result.bottomLeftCorner(n-2, n-2).template triangularView<Lower>().setZero();
    }

    Index rows() const { return m_hess.packedMatrix().rows(); }
    Index cols() const { return m_hess.packedMatrix().cols(); }

  protected:
    const HessenbergDecomposition<MatrixType>& m_hess;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_HESSENBERGDECOMPOSITION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/MatrixBaseEigenvalues.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXBASEEIGENVALUES_H
#define EIGEN_MATRIXBASEEIGENVALUES_H

namespace Eigen { 

namespace internal {

template<typename Derived, bool IsComplex>
struct eigenvalues_selector
{
  // this is the implementation for the case IsComplex = true
  static inline typename MatrixBase<Derived>::EigenvaluesReturnType const
  run(const MatrixBase<Derived>& m)
  {
    typedef typename Derived::PlainObject PlainObject;
    PlainObject m_eval(m);
    return ComplexEigenSolver<PlainObject>(m_eval, false).eigenvalues();
  }
};

template<typename Derived>
struct eigenvalues_selector<Derived, false>
{
  static inline typename MatrixBase<Derived>::EigenvaluesReturnType const
  run(const MatrixBase<Derived>& m)
  {
    typedef typename Derived::PlainObject PlainObject;
    PlainObject m_eval(m);
    return EigenSolver<PlainObject>(m_eval, false).eigenvalues();
  }
};

} // end namespace internal

/** \brief Computes the eigenvalues of a matrix 
  * \returns Column vector containing the eigenvalues.
  *
  * \eigenvalues_module
  * This function computes the eigenvalues with the help of the EigenSolver
  * class (for real matrices) or the ComplexEigenSolver class (for complex
  * matrices). 
  *
  * The eigenvalues are repeated according to their algebraic multiplicity,
  * so there are as many eigenvalues as rows in the matrix.
  *
  * The SelfAdjointView class provides a better algorithm for selfadjoint
  * matrices.
  *
  * Example: \include MatrixBase_eigenvalues.cpp
  * Output: \verbinclude MatrixBase_eigenvalues.out
  *
  * \sa EigenSolver::eigenvalues(), ComplexEigenSolver::eigenvalues(),
  *     SelfAdjointView::eigenvalues()
  */
template<typename Derived>
inline typename MatrixBase<Derived>::EigenvaluesReturnType
MatrixBase<Derived>::eigenvalues() const
{
  return internal::eigenvalues_selector<Derived, NumTraits<Scalar>::IsComplex>::run(derived());
}

/** \brief Computes the eigenvalues of a matrix
  * \returns Column vector containing the eigenvalues.
  *
  * \eigenvalues_module
  * This function computes the eigenvalues with the help of the
  * SelfAdjointEigenSolver class.  The eigenvalues are repeated according to
  * their algebraic multiplicity, so there are as many eigenvalues as rows in
  * the matrix.
  *
  * Example: \include SelfAdjointView_eigenvalues.cpp
  * Output: \verbinclude SelfAdjointView_eigenvalues.out
  *
  * \sa SelfAdjointEigenSolver::eigenvalues(), MatrixBase::eigenvalues()
  */
template<typename MatrixType, unsigned int UpLo> 
EIGEN_DEVICE_FUNC inline typename SelfAdjointView<MatrixType, UpLo>::EigenvaluesReturnType
SelfAdjointView<MatrixType, UpLo>::eigenvalues() const
{
  PlainObject thisAsMatrix(*this);
  return SelfAdjointEigenSolver<PlainObject>(thisAsMatrix, false).eigenvalues();
}



/** \brief Computes the L2 operator norm
  * \returns Operator norm of the matrix.
  *
  * \eigenvalues_module
  * This function computes the L2 operator norm of a matrix, which is also
  * known as the spectral norm. The norm of a matrix \f$ A \f$ is defined to be
  * \f[ \|A\|_2 = \max_x \frac{\|Ax\|_2}{\|x\|_2} \f]
  * where the maximum is over all vectors and the norm on the right is the
  * Euclidean vector norm. The norm equals the largest singular value, which is
  * the square root of the largest eigenvalue of the positive semi-definite
  * matrix \f$ A^*A \f$.
  *
  * The current implementation uses the eigenvalues of \f$ A^*A \f$, as computed
  * by SelfAdjointView::eigenvalues(), to compute the operator norm of a
  * matrix.  The SelfAdjointView class provides a better algorithm for
  * selfadjoint matrices.
  *
  * Example: \include MatrixBase_operatorNorm.cpp
  * Output: \verbinclude MatrixBase_operatorNorm.out
  *
  * \sa SelfAdjointView::eigenvalues(), SelfAdjointView::operatorNorm()
  */
template<typename Derived>
inline typename MatrixBase<Derived>::RealScalar
MatrixBase<Derived>::operatorNorm() const
{
  using std::sqrt;
  typename Derived::PlainObject m_eval(derived());
  // FIXME if it is really guaranteed that the eigenvalues are already sorted,
  // then we don't need to compute a maxCoeff() here, comparing the 1st and last ones is enough.
  return sqrt((m_eval*m_eval.adjoint())
                 .eval()
		 .template selfadjointView<Lower>()
		 .eigenvalues()
		 .maxCoeff()
		 );
}

/** \brief Computes the L2 operator norm
  * \returns Operator norm of the matrix.
  *
  * \eigenvalues_module
  * This function computes the L2 operator norm of a self-adjoint matrix. For a
  * self-adjoint matrix, the operator norm is the largest eigenvalue.
  *
  * The current implementation uses the eigenvalues of the matrix, as computed
  * by eigenvalues(), to compute the operator norm of the matrix.
  *
  * Example: \include SelfAdjointView_operatorNorm.cpp
  * Output: \verbinclude SelfAdjointView_operatorNorm.out
  *
  * \sa eigenvalues(), MatrixBase::operatorNorm()
  */
template<typename MatrixType, unsigned int UpLo>
EIGEN_DEVICE_FUNC inline typename SelfAdjointView<MatrixType, UpLo>::RealScalar
SelfAdjointView<MatrixType, UpLo>::operatorNorm() const
{
  return eigenvalues().cwiseAbs().maxCoeff();
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/RealQZ.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Alexey Korepanov <kaikaikai@yandex.ru>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REAL_QZ_H
#define EIGEN_REAL_QZ_H

namespace Eigen {

  /** \eigenvalues_module \ingroup Eigenvalues_Module
   *
   *
   * \class RealQZ
   *
   * \brief Performs a real QZ decomposition of a pair of square matrices
   *
   * \tparam _MatrixType the type of the matrix of which we are computing the
   * real QZ decomposition; this is expected to be an instantiation of the
   * Matrix class template.
   *
   * Given a real square matrices A and B, this class computes the real QZ
   * decomposition: \f$ A = Q S Z \f$, \f$ B = Q T Z \f$ where Q and Z are
   * real orthogonal matrixes, T is upper-triangular matrix, and S is upper
   * quasi-triangular matrix. An orthogonal matrix is a matrix whose
   * inverse is equal to its transpose, \f$ U^{-1} = U^T \f$. A quasi-triangular
   * matrix is a block-triangular matrix whose diagonal consists of 1-by-1
   * blocks and 2-by-2 blocks where further reduction is impossible due to
   * complex eigenvalues. 
   *
   * The eigenvalues of the pencil \f$ A - z B \f$ can be obtained from
   * 1x1 and 2x2 blocks on the diagonals of S and T.
   *
   * Call the function compute() to compute the real QZ decomposition of a
   * given pair of matrices. Alternatively, you can use the 
   * RealQZ(const MatrixType& B, const MatrixType& B, bool computeQZ)
   * constructor which computes the real QZ decomposition at construction
   * time. Once the decomposition is computed, you can use the matrixS(),
   * matrixT(), matrixQ() and matrixZ() functions to retrieve the matrices
   * S, T, Q and Z in the decomposition. If computeQZ==false, some time
   * is saved by not computing matrices Q and Z.
   *
   * Example: \include RealQZ_compute.cpp
   * Output: \include RealQZ_compute.out
   *
   * \note The implementation is based on the algorithm in "Matrix Computations"
   * by Gene H. Golub and Charles F. Van Loan, and a paper "An algorithm for
   * generalized eigenvalue problems" by C.B.Moler and G.W.Stewart.
   *
   * \sa class RealSchur, class ComplexSchur, class EigenSolver, class ComplexEigenSolver
   */

  template<typename _MatrixType> class RealQZ
  {
    public:
      typedef _MatrixType MatrixType;
      enum {
        RowsAtCompileTime = MatrixType::RowsAtCompileTime,
        ColsAtCompileTime = MatrixType::ColsAtCompileTime,
        Options = MatrixType::Options,
        MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
        MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
      };
      typedef typename MatrixType::Scalar Scalar;
      typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
      typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

      typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;
      typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;

      /** \brief Default constructor.
       *
       * \param [in] size  Positive integer, size of the matrix whose QZ decomposition will be computed.
       *
       * The default constructor is useful in cases in which the user intends to
       * perform decompositions via compute().  The \p size parameter is only
       * used as a hint. It is not an error to give a wrong \p size, but it may
       * impair performance.
       *
       * \sa compute() for an example.
       */
      explicit RealQZ(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime) :
        m_S(size, size),
        m_T(size, size),
        m_Q(size, size),
        m_Z(size, size),
        m_workspace(size*2),
        m_maxIters(400),
        m_isInitialized(false),
        m_computeQZ(true)
      {}

      /** \brief Constructor; computes real QZ decomposition of given matrices
       * 
       * \param[in]  A          Matrix A.
       * \param[in]  B          Matrix B.
       * \param[in]  computeQZ  If false, A and Z are not computed.
       *
       * This constructor calls compute() to compute the QZ decomposition.
       */
      RealQZ(const MatrixType& A, const MatrixType& B, bool computeQZ = true) :
        m_S(A.rows(),A.cols()),
        m_T(A.rows(),A.cols()),
        m_Q(A.rows(),A.cols()),
        m_Z(A.rows(),A.cols()),
        m_workspace(A.rows()*2),
        m_maxIters(400),
        m_isInitialized(false),
        m_computeQZ(true)
      {
        compute(A, B, computeQZ);
      }

      /** \brief Returns matrix Q in the QZ decomposition. 
       *
       * \returns A const reference to the matrix Q.
       */
      const MatrixType& matrixQ() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        eigen_assert(m_computeQZ && "The matrices Q and Z have not been computed during the QZ decomposition.");
        return m_Q;
      }

      /** \brief Returns matrix Z in the QZ decomposition. 
       *
       * \returns A const reference to the matrix Z.
       */
      const MatrixType& matrixZ() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        eigen_assert(m_computeQZ && "The matrices Q and Z have not been computed during the QZ decomposition.");
        return m_Z;
      }

      /** \brief Returns matrix S in the QZ decomposition. 
       *
       * \returns A const reference to the matrix S.
       */
      const MatrixType& matrixS() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_S;
      }

      /** \brief Returns matrix S in the QZ decomposition. 
       *
       * \returns A const reference to the matrix S.
       */
      const MatrixType& matrixT() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_T;
      }

      /** \brief Computes QZ decomposition of given matrix. 
       * 
       * \param[in]  A          Matrix A.
       * \param[in]  B          Matrix B.
       * \param[in]  computeQZ  If false, A and Z are not computed.
       * \returns    Reference to \c *this
       */
      RealQZ& compute(const MatrixType& A, const MatrixType& B, bool computeQZ = true);

      /** \brief Reports whether previous computation was successful.
       *
       * \returns \c Success if computation was successful, \c NoConvergence otherwise.
       */
      ComputationInfo info() const
      {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_info;
      }

      /** \brief Returns number of performed QR-like iterations.
      */
      Index iterations() const
      {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_global_iter;
      }

      /** Sets the maximal number of iterations allowed to converge to one eigenvalue
       * or decouple the problem.
      */
      RealQZ& setMaxIterations(Index maxIters)
      {
        m_maxIters = maxIters;
        return *this;
      }

    private:

      MatrixType m_S, m_T, m_Q, m_Z;
      Matrix<Scalar,Dynamic,1> m_workspace;
      ComputationInfo m_info;
      Index m_maxIters;
      bool m_isInitialized;
      bool m_computeQZ;
      Scalar m_normOfT, m_normOfS;
      Index m_global_iter;

      typedef Matrix<Scalar,3,1> Vector3s;
      typedef Matrix<Scalar,2,1> Vector2s;
      typedef Matrix<Scalar,2,2> Matrix2s;
      typedef JacobiRotation<Scalar> JRs;

      void hessenbergTriangular();
      void computeNorms();
      Index findSmallSubdiagEntry(Index iu);
      Index findSmallDiagEntry(Index f, Index l);
      void splitOffTwoRows(Index i);
      void pushDownZero(Index z, Index f, Index l);
      void step(Index f, Index l, Index iter);

  }; // RealQZ

  /** \internal Reduces S and T to upper Hessenberg - triangular form */
  template<typename MatrixType>
    void RealQZ<MatrixType>::hessenbergTriangular()
    {

      const Index dim = m_S.cols();

      // perform QR decomposition of T, overwrite T with R, save Q
      HouseholderQR<MatrixType> qrT(m_T);
      m_T = qrT.matrixQR();
      m_T.template triangularView<StrictlyLower>().setZero();
      m_Q = qrT.householderQ();
      // overwrite S with Q* S
      m_S.applyOnTheLeft(m_Q.adjoint());
      // init Z as Identity
      if (m_computeQZ)
        m_Z = MatrixType::Identity(dim,dim);
      // reduce S to upper Hessenberg with Givens rotations
      for (Index j=0; j<=dim-3; j++) {
        for (Index i=dim-1; i>=j+2; i--) {
          JRs G;
          // kill S(i,j)
          if(m_S.coeff(i,j) != 0)
          {
            G.makeGivens(m_S.coeff(i-1,j), m_S.coeff(i,j), &m_S.coeffRef(i-1, j));
            m_S.coeffRef(i,j) = Scalar(0.0);
            m_S.rightCols(dim-j-1).applyOnTheLeft(i-1,i,G.adjoint());
            m_T.rightCols(dim-i+1).applyOnTheLeft(i-1,i,G.adjoint());
            // update Q
            if (m_computeQZ)
              m_Q.applyOnTheRight(i-1,i,G);
          }
          // kill T(i,i-1)
          if(m_T.coeff(i,i-1)!=Scalar(0))
          {
            G.makeGivens(m_T.coeff(i,i), m_T.coeff(i,i-1), &m_T.coeffRef(i,i));
            m_T.coeffRef(i,i-1) = Scalar(0.0);
            m_S.applyOnTheRight(i,i-1,G);
            m_T.topRows(i).applyOnTheRight(i,i-1,G);
            // update Z
            if (m_computeQZ)
              m_Z.applyOnTheLeft(i,i-1,G.adjoint());
          }
        }
      }
    }

  /** \internal Computes vector L1 norms of S and T when in Hessenberg-Triangular form already */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::computeNorms()
    {
      const Index size = m_S.cols();
      m_normOfS = Scalar(0.0);
      m_normOfT = Scalar(0.0);
      for (Index j = 0; j < size; ++j)
      {
        m_normOfS += m_S.col(j).segment(0, (std::min)(size,j+2)).cwiseAbs().sum();
        m_normOfT += m_T.row(j).segment(j, size - j).cwiseAbs().sum();
      }
    }


  /** \internal Look for single small sub-diagonal element S(res, res-1) and return res (or 0) */
  template<typename MatrixType>
    inline Index RealQZ<MatrixType>::findSmallSubdiagEntry(Index iu)
    {
      using std::abs;
      Index res = iu;
      while (res > 0)
      {
        Scalar s = abs(m_S.coeff(res-1,res-1)) + abs(m_S.coeff(res,res));
        if (s == Scalar(0.0))
          s = m_normOfS;
        if (abs(m_S.coeff(res,res-1)) < NumTraits<Scalar>::epsilon() * s)
          break;
        res--;
      }
      return res;
    }

  /** \internal Look for single small diagonal element T(res, res) for res between f and l, and return res (or f-1)  */
  template<typename MatrixType>
    inline Index RealQZ<MatrixType>::findSmallDiagEntry(Index f, Index l)
    {
      using std::abs;
      Index res = l;
      while (res >= f) {
        if (abs(m_T.coeff(res,res)) <= NumTraits<Scalar>::epsilon() * m_normOfT)
          break;
        res--;
      }
      return res;
    }

  /** \internal decouple 2x2 diagonal block in rows i, i+1 if eigenvalues are real */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::splitOffTwoRows(Index i)
    {
      using std::abs;
      using std::sqrt;
      const Index dim=m_S.cols();
      if (abs(m_S.coeff(i+1,i))==Scalar(0))
        return;
      Index j = findSmallDiagEntry(i,i+1);
      if (j==i-1)
      {
        // block of (S T^{-1})
        Matrix2s STi = m_T.template block<2,2>(i,i).template triangularView<Upper>().
          template solve<OnTheRight>(m_S.template block<2,2>(i,i));
        Scalar p = Scalar(0.5)*(STi(0,0)-STi(1,1));
        Scalar q = p*p + STi(1,0)*STi(0,1);
        if (q>=0) {
          Scalar z = sqrt(q);
          // one QR-like iteration for ABi - lambda I
          // is enough - when we know exact eigenvalue in advance,
          // convergence is immediate
          JRs G;
          if (p>=0)
            G.makeGivens(p + z, STi(1,0));
          else
            G.makeGivens(p - z, STi(1,0));
          m_S.rightCols(dim-i).applyOnTheLeft(i,i+1,G.adjoint());
          m_T.rightCols(dim-i).applyOnTheLeft(i,i+1,G.adjoint());
          // update Q
          if (m_computeQZ)
            m_Q.applyOnTheRight(i,i+1,G);

          G.makeGivens(m_T.coeff(i+1,i+1), m_T.coeff(i+1,i));
          m_S.topRows(i+2).applyOnTheRight(i+1,i,G);
          m_T.topRows(i+2).applyOnTheRight(i+1,i,G);
          // update Z
          if (m_computeQZ)
            m_Z.applyOnTheLeft(i+1,i,G.adjoint());

          m_S.coeffRef(i+1,i) = Scalar(0.0);
          m_T.coeffRef(i+1,i) = Scalar(0.0);
        }
      }
      else
      {
        pushDownZero(j,i,i+1);
      }
    }

  /** \internal use zero in T(z,z) to zero S(l,l-1), working in block f..l */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::pushDownZero(Index z, Index f, Index l)
    {
      JRs G;
      const Index dim = m_S.cols();
      for (Index zz=z; zz<l; zz++)
      {
        // push 0 down
        Index firstColS = zz>f ? (zz-1) : zz;
        G.makeGivens(m_T.coeff(zz, zz+1), m_T.coeff(zz+1, zz+1));
        m_S.rightCols(dim-firstColS).applyOnTheLeft(zz,zz+1,G.adjoint());
        m_T.rightCols(dim-zz).applyOnTheLeft(zz,zz+1,G.adjoint());
        m_T.coeffRef(zz+1,zz+1) = Scalar(0.0);
        // update Q
        if (m_computeQZ)
          m_Q.applyOnTheRight(zz,zz+1,G);
        // kill S(zz+1, zz-1)
        if (zz>f)
        {
          G.makeGivens(m_S.coeff(zz+1, zz), m_S.coeff(zz+1,zz-1));
          m_S.topRows(zz+2).applyOnTheRight(zz, zz-1,G);
          m_T.topRows(zz+1).applyOnTheRight(zz, zz-1,G);
          m_S.coeffRef(zz+1,zz-1) = Scalar(0.0);
          // update Z
          if (m_computeQZ)
            m_Z.applyOnTheLeft(zz,zz-1,G.adjoint());
        }
      }
      // finally kill S(l,l-1)
      G.makeGivens(m_S.coeff(l,l), m_S.coeff(l,l-1));
      m_S.applyOnTheRight(l,l-1,G);
      m_T.applyOnTheRight(l,l-1,G);
      m_S.coeffRef(l,l-1)=Scalar(0.0);
      // update Z
      if (m_computeQZ)
        m_Z.applyOnTheLeft(l,l-1,G.adjoint());
    }

  /** \internal QR-like iterative step for block f..l */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::step(Index f, Index l, Index iter)
    {
      using std::abs;
      const Index dim = m_S.cols();

      // x, y, z
      Scalar x, y, z;
      if (iter==10)
      {
        // Wilkinson ad hoc shift
        const Scalar
          a11=m_S.coeff(f+0,f+0), a12=m_S.coeff(f+0,f+1),
          a21=m_S.coeff(f+1,f+0), a22=m_S.coeff(f+1,f+1), a32=m_S.coeff(f+2,f+1),
          b12=m_T.coeff(f+0,f+1),
          b11i=Scalar(1.0)/m_T.coeff(f+0,f+0),
          b22i=Scalar(1.0)/m_T.coeff(f+1,f+1),
          a87=m_S.coeff(l-1,l-2),
          a98=m_S.coeff(l-0,l-1),
          b77i=Scalar(1.0)/m_T.coeff(l-2,l-2),
          b88i=Scalar(1.0)/m_T.coeff(l-1,l-1);
        Scalar ss = abs(a87*b77i) + abs(a98*b88i),
               lpl = Scalar(1.5)*ss,
               ll = ss*ss;
        x = ll + a11*a11*b11i*b11i - lpl*a11*b11i + a12*a21*b11i*b22i
          - a11*a21*b12*b11i*b11i*b22i;
        y = a11*a21*b11i*b11i - lpl*a21*b11i + a21*a22*b11i*b22i 
          - a21*a21*b12*b11i*b11i*b22i;
        z = a21*a32*b11i*b22i;
      }
      else if (iter==16)
      {
        // another exceptional shift
        x = m_S.coeff(f,f)/m_T.coeff(f,f)-m_S.coeff(l,l)/m_T.coeff(l,l) + m_S.coeff(l,l-1)*m_T.coeff(l-1,l) /
          (m_T.coeff(l-1,l-1)*m_T.coeff(l,l));
        y = m_S.coeff(f+1,f)/m_T.coeff(f,f);
        z = 0;
      }
      else if (iter>23 && !(iter%8))
      {
        // extremely exceptional shift
        x = internal::random<Scalar>(-1.0,1.0);
        y = internal::random<Scalar>(-1.0,1.0);
        z = internal::random<Scalar>(-1.0,1.0);
      }
      else
      {
        // Compute the shifts: (x,y,z,0...) = (AB^-1 - l1 I) (AB^-1 - l2 I) e1
        // where l1 and l2 are the eigenvalues of the 2x2 matrix C = U V^-1 where
        // U and V are 2x2 bottom right sub matrices of A and B. Thus:
        //  = AB^-1AB^-1 + l1 l2 I - (l1+l2)(AB^-1)
        //  = AB^-1AB^-1 + det(M) - tr(M)(AB^-1)
        // Since we are only interested in having x, y, z with a correct ratio, we have:
        const Scalar
          a11 = m_S.coeff(f,f),     a12 = m_S.coeff(f,f+1),
          a21 = m_S.coeff(f+1,f),   a22 = m_S.coeff(f+1,f+1),
                                    a32 = m_S.coeff(f+2,f+1),

          a88 = m_S.coeff(l-1,l-1), a89 = m_S.coeff(l-1,l),
          a98 = m_S.coeff(l,l-1),   a99 = m_S.coeff(l,l),

          b11 = m_T.coeff(f,f),     b12 = m_T.coeff(f,f+1),
                                    b22 = m_T.coeff(f+1,f+1),

          b88 = m_T.coeff(l-1,l-1), b89 = m_T.coeff(l-1,l),
                                    b99 = m_T.coeff(l,l);

        x = ( (a88/b88 - a11/b11)*(a99/b99 - a11/b11) - (a89/b99)*(a98/b88) + (a98/b88)*(b89/b99)*(a11/b11) ) * (b11/a21)
          + a12/b22 - (a11/b11)*(b12/b22);
        y = (a22/b22-a11/b11) - (a21/b11)*(b12/b22) - (a88/b88-a11/b11) - (a99/b99-a11/b11) + (a98/b88)*(b89/b99);
        z = a32/b22;
      }

      JRs G;

      for (Index k=f; k<=l-2; k++)
      {
        // variables for Householder reflections
        Vector2s essential2;
        Scalar tau, beta;

        Vector3s hr(x,y,z);

        // Q_k to annihilate S(k+1,k-1) and S(k+2,k-1)
        hr.makeHouseholderInPlace(tau, beta);
        essential2 = hr.template bottomRows<2>();
        Index fc=(std::max)(k-1,Index(0));  // first col to update
        m_S.template middleRows<3>(k).rightCols(dim-fc).applyHouseholderOnTheLeft(essential2, tau, m_workspace.data());
        m_T.template middleRows<3>(k).rightCols(dim-fc).applyHouseholderOnTheLeft(essential2, tau, m_workspace.data());
        if (m_computeQZ)
          m_Q.template middleCols<3>(k).applyHouseholderOnTheRight(essential2, tau, m_workspace.data());
        if (k>f)
          m_S.coeffRef(k+2,k-1) = m_S.coeffRef(k+1,k-1) = Scalar(0.0);

        // Z_{k1} to annihilate T(k+2,k+1) and T(k+2,k)
        hr << m_T.coeff(k+2,k+2),m_T.coeff(k+2,k),m_T.coeff(k+2,k+1);
        hr.makeHouseholderInPlace(tau, beta);
        essential2 = hr.template bottomRows<2>();
        {
          Index lr = (std::min)(k+4,dim); // last row to update
          Map<Matrix<Scalar,Dynamic,1> > tmp(m_workspace.data(),lr);
          // S
          tmp = m_S.template middleCols<2>(k).topRows(lr) * essential2;
          tmp += m_S.col(k+2).head(lr);
          m_S.col(k+2).head(lr) -= tau*tmp;
          m_S.template middleCols<2>(k).topRows(lr) -= (tau*tmp) * essential2.adjoint();
          // T
          tmp = m_T.template middleCols<2>(k).topRows(lr) * essential2;
          tmp += m_T.col(k+2).head(lr);
          m_T.col(k+2).head(lr) -= tau*tmp;
          m_T.template middleCols<2>(k).topRows(lr) -= (tau*tmp) * essential2.adjoint();
        }
        if (m_computeQZ)
        {
          // Z
          Map<Matrix<Scalar,1,Dynamic> > tmp(m_workspace.data(),dim);
          tmp = essential2.adjoint()*(m_Z.template middleRows<2>(k));
          tmp += m_Z.row(k+2);
          m_Z.row(k+2) -= tau*tmp;
          m_Z.template middleRows<2>(k) -= essential2 * (tau*tmp);
        }
        m_T.coeffRef(k+2,k) = m_T.coeffRef(k+2,k+1) = Scalar(0.0);

        // Z_{k2} to annihilate T(k+1,k)
        G.makeGivens(m_T.coeff(k+1,k+1), m_T.coeff(k+1,k));
        m_S.applyOnTheRight(k+1,k,G);
        m_T.applyOnTheRight(k+1,k,G);
        // update Z
        if (m_computeQZ)
          m_Z.applyOnTheLeft(k+1,k,G.adjoint());
        m_T.coeffRef(k+1,k) = Scalar(0.0);

        // update x,y,z
        x = m_S.coeff(k+1,k);
        y = m_S.coeff(k+2,k);
        if (k < l-2)
          z = m_S.coeff(k+3,k);
      } // loop over k

      // Q_{n-1} to annihilate y = S(l,l-2)
      G.makeGivens(x,y);
      m_S.applyOnTheLeft(l-1,l,G.adjoint());
      m_T.applyOnTheLeft(l-1,l,G.adjoint());
      if (m_computeQZ)
        m_Q.applyOnTheRight(l-1,l,G);
      m_S.coeffRef(l,l-2) = Scalar(0.0);

      // Z_{n-1} to annihilate T(l,l-1)
      G.makeGivens(m_T.coeff(l,l),m_T.coeff(l,l-1));
      m_S.applyOnTheRight(l,l-1,G);
      m_T.applyOnTheRight(l,l-1,G);
      if (m_computeQZ)
        m_Z.applyOnTheLeft(l,l-1,G.adjoint());
      m_T.coeffRef(l,l-1) = Scalar(0.0);
    }

  template<typename MatrixType>
    RealQZ<MatrixType>& RealQZ<MatrixType>::compute(const MatrixType& A_in, const MatrixType& B_in, bool computeQZ)
    {

      const Index dim = A_in.cols();

      eigen_assert (A_in.rows()==dim && A_in.cols()==dim 
          && B_in.rows()==dim && B_in.cols()==dim 
          && "Need square matrices of the same dimension");

      m_isInitialized = true;
      m_computeQZ = computeQZ;
      m_S = A_in; m_T = B_in;
      m_workspace.resize(dim*2);
      m_global_iter = 0;

      // entrance point: hessenberg triangular decomposition
      hessenbergTriangular();
      // compute L1 vector norms of T, S into m_normOfS, m_normOfT
      computeNorms();

      Index l = dim-1, 
            f, 
            local_iter = 0;

      while (l>0 && local_iter<m_maxIters)
      {
        f = findSmallSubdiagEntry(l);
        // now rows and columns f..l (including) decouple from the rest of the problem
        if (f>0) m_S.coeffRef(f,f-1) = Scalar(0.0);
        if (f == l) // One root found
        {
          l--;
          local_iter = 0;
        }
        else if (f == l-1) // Two roots found
        {
          splitOffTwoRows(f);
          l -= 2;
          local_iter = 0;
        }
        else // No convergence yet
        {
          // if there's zero on diagonal of T, we can isolate an eigenvalue with Givens rotations
          Index z = findSmallDiagEntry(f,l);
          if (z>=f)
          {
            // zero found
            pushDownZero(z,f,l);
          }
          else
          {
            // We are sure now that S.block(f,f, l-f+1,l-f+1) is underuced upper-Hessenberg 
            // and T.block(f,f, l-f+1,l-f+1) is invertible uper-triangular, which allows to
            // apply a QR-like iteration to rows and columns f..l.
            step(f,l, local_iter);
            local_iter++;
            m_global_iter++;
          }
        }
      }
      // check if we converged before reaching iterations limit
      m_info = (local_iter<m_maxIters) ? Success : NoConvergence;

      // For each non triangular 2x2 diagonal block of S,
      //    reduce the respective 2x2 diagonal block of T to positive diagonal form using 2x2 SVD.
      // This step is not mandatory for QZ, but it does help further extraction of eigenvalues/eigenvectors,
      // and is in par with Lapack/Matlab QZ.
      if(m_info==Success)
      {
        for(Index i=0; i<dim-1; ++i)
        {
          if(m_S.coeff(i+1, i) != Scalar(0))
          {
            JacobiRotation<Scalar> j_left, j_right;
            internal::real_2x2_jacobi_svd(m_T, i, i+1, &j_left, &j_right);

            // Apply resulting Jacobi rotations
            m_S.applyOnTheLeft(i,i+1,j_left);
            m_S.applyOnTheRight(i,i+1,j_right);
            m_T.applyOnTheLeft(i,i+1,j_left);
            m_T.applyOnTheRight(i,i+1,j_right);
            m_T(i+1,i) = m_T(i,i+1) = Scalar(0);

            if(m_computeQZ) {
              m_Q.applyOnTheRight(i,i+1,j_left.transpose());
              m_Z.applyOnTheLeft(i,i+1,j_right.transpose());
            }

            i++;
          }
        }
      }

      return *this;
    } // end compute

} // end namespace Eigen

#endif //EIGEN_REAL_QZ


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REAL_SCHUR_H
#define EIGEN_REAL_SCHUR_H

#include "./HessenbergDecomposition.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class RealSchur
  *
  * \brief Performs a real Schur decomposition of a square matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * real Schur decomposition; this is expected to be an instantiation of the
  * Matrix class template.
  *
  * Given a real square matrix A, this class computes the real Schur
  * decomposition: \f$ A = U T U^T \f$ where U is a real orthogonal matrix and
  * T is a real quasi-triangular matrix. An orthogonal matrix is a matrix whose
  * inverse is equal to its transpose, \f$ U^{-1} = U^T \f$. A quasi-triangular
  * matrix is a block-triangular matrix whose diagonal consists of 1-by-1
  * blocks and 2-by-2 blocks with complex eigenvalues. The eigenvalues of the
  * blocks on the diagonal of T are the same as the eigenvalues of the matrix
  * A, and thus the real Schur decomposition is used in EigenSolver to compute
  * the eigendecomposition of a matrix.
  *
  * Call the function compute() to compute the real Schur decomposition of a
  * given matrix. Alternatively, you can use the RealSchur(const MatrixType&, bool)
  * constructor which computes the real Schur decomposition at construction
  * time. Once the decomposition is computed, you can use the matrixU() and
  * matrixT() functions to retrieve the matrices U and T in the decomposition.
  *
  * The documentation of RealSchur(const MatrixType&, bool) contains an example
  * of the typical use of this class.
  *
  * \note The implementation is adapted from
  * <a href="http://math.nist.gov/javanumerics/jama/">JAMA</a> (public domain).
  * Their code is based on EISPACK.
  *
  * \sa class ComplexSchur, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class RealSchur
{
  public:
    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;
    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;

    /** \brief Default constructor.
      *
      * \param [in] size  Positive integer, size of the matrix whose Schur decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit RealSchur(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime)
            : m_matT(size, size),
              m_matU(size, size),
              m_workspaceVector(size),
              m_hess(size),
              m_isInitialized(false),
              m_matUisUptodate(false),
              m_maxIters(-1)
    { }

    /** \brief Constructor; computes real Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      *
      * This constructor calls compute() to compute the Schur decomposition.
      *
      * Example: \include RealSchur_RealSchur_MatrixType.cpp
      * Output: \verbinclude RealSchur_RealSchur_MatrixType.out
      */
    template<typename InputType>
    explicit RealSchur(const EigenBase<InputType>& matrix, bool computeU = true)
            : m_matT(matrix.rows(),matrix.cols()),
              m_matU(matrix.rows(),matrix.cols()),
              m_workspaceVector(matrix.rows()),
              m_hess(matrix.rows()),
              m_isInitialized(false),
              m_matUisUptodate(false),
              m_maxIters(-1)
    {
      compute(matrix.derived(), computeU);
    }

    /** \brief Returns the orthogonal matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix U.
      *
      * \pre Either the constructor RealSchur(const MatrixType&, bool) or the
      * member function compute(const MatrixType&, bool) has been called before
      * to compute the Schur decomposition of a matrix, and \p computeU was set
      * to true (the default value).
      *
      * \sa RealSchur(const MatrixType&, bool) for an example
      */
    const MatrixType& matrixU() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      eigen_assert(m_matUisUptodate && "The matrix U has not been computed during the RealSchur decomposition.");
      return m_matU;
    }

    /** \brief Returns the quasi-triangular matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix T.
      *
      * \pre Either the constructor RealSchur(const MatrixType&, bool) or the
      * member function compute(const MatrixType&, bool) has been called before
      * to compute the Schur decomposition of a matrix.
      *
      * \sa RealSchur(const MatrixType&, bool) for an example
      */
    const MatrixType& matrixT() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      return m_matT;
    }
  
    /** \brief Computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      * \returns    Reference to \c *this
      *
      * The Schur decomposition is computed by first reducing the matrix to
      * Hessenberg form using the class HessenbergDecomposition. The Hessenberg
      * matrix is then reduced to triangular form by performing Francis QR
      * iterations with implicit double shift. The cost of computing the Schur
      * decomposition depends on the number of iterations; as a rough guide, it
      * may be taken to be \f$25n^3\f$ flops if \a computeU is true and
      * \f$10n^3\f$ flops if \a computeU is false.
      *
      * Example: \include RealSchur_compute.cpp
      * Output: \verbinclude RealSchur_compute.out
      *
      * \sa compute(const MatrixType&, bool, Index)
      */
    template<typename InputType>
    RealSchur& compute(const EigenBase<InputType>& matrix, bool computeU = true);

    /** \brief Computes Schur decomposition of a Hessenberg matrix H = Z T Z^T
     *  \param[in] matrixH Matrix in Hessenberg form H
     *  \param[in] matrixQ orthogonal matrix Q that transform a matrix A to H : A = Q H Q^T
     *  \param computeU Computes the matriX U of the Schur vectors
     * \return Reference to \c *this
     * 
     *  This routine assumes that the matrix is already reduced in Hessenberg form matrixH
     *  using either the class HessenbergDecomposition or another mean. 
     *  It computes the upper quasi-triangular matrix T of the Schur decomposition of H
     *  When computeU is true, this routine computes the matrix U such that 
     *  A = U T U^T =  (QZ) T (QZ)^T = Q H Q^T where A is the initial matrix
     * 
     * NOTE Q is referenced if computeU is true; so, if the initial orthogonal matrix
     * is not available, the user should give an identity matrix (Q.setIdentity())
     * 
     * \sa compute(const MatrixType&, bool)
     */
    template<typename HessMatrixType, typename OrthMatrixType>
    RealSchur& computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU);
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. 
      *
      * If not specified by the user, the maximum number of iterations is m_maxIterationsPerRow times the size
      * of the matrix.
      */
    RealSchur& setMaxIterations(Index maxIters)
    {
      m_maxIters = maxIters;
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_maxIters;
    }

    /** \brief Maximum number of iterations per row.
      *
      * If not otherwise specified, the maximum number of iterations is this number times the size of the
      * matrix. It is currently set to 40.
      */
    static const int m_maxIterationsPerRow = 40;

  private:
    
    MatrixType m_matT;
    MatrixType m_matU;
    ColumnVectorType m_workspaceVector;
    HessenbergDecomposition<MatrixType> m_hess;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_matUisUptodate;
    Index m_maxIters;

    typedef Matrix<Scalar,3,1> Vector3s;

    Scalar computeNormOfT();
    Index findSmallSubdiagEntry(Index iu, const Scalar& considerAsZero);
    void splitOffTwoRows(Index iu, bool computeU, const Scalar& exshift);
    void computeShift(Index iu, Index iter, Scalar& exshift, Vector3s& shiftInfo);
    void initFrancisQRStep(Index il, Index iu, const Vector3s& shiftInfo, Index& im, Vector3s& firstHouseholderVector);
    void performFrancisQRStep(Index il, Index im, Index iu, bool computeU, const Vector3s& firstHouseholderVector, Scalar* workspace);
};


template<typename MatrixType>
template<typename InputType>
RealSchur<MatrixType>& RealSchur<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeU)
{
  const Scalar considerAsZero = (std::numeric_limits<Scalar>::min)();

  eigen_assert(matrix.cols() == matrix.rows());
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * matrix.rows();

  Scalar scale = matrix.derived().cwiseAbs().maxCoeff();
  if(scale<considerAsZero)
  {
    m_matT.setZero(matrix.rows(),matrix.cols());
    if(computeU)
      m_matU.setIdentity(matrix.rows(),matrix.cols());
    m_info = Success;
    m_isInitialized = true;
    m_matUisUptodate = computeU;
    return *this;
  }

  // Step 1. Reduce to Hessenberg form
  m_hess.compute(matrix.derived()/scale);

  // Step 2. Reduce to real Schur form
  // Note: we copy m_hess.matrixQ() into m_matU here and not in computeFromHessenberg
  //       to be able to pass our working-space buffer for the Householder to Dense evaluation.
  m_workspaceVector.resize(matrix.cols());
  if(computeU)
    m_hess.matrixQ().evalTo(m_matU, m_workspaceVector);
  computeFromHessenberg(m_hess.matrixH(), m_matU, computeU);

  m_matT *= scale;
  
  return *this;
}
template<typename MatrixType>
template<typename HessMatrixType, typename OrthMatrixType>
RealSchur<MatrixType>& RealSchur<MatrixType>::computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU)
{
  using std::abs;

  m_matT = matrixH;
  m_workspaceVector.resize(m_matT.cols());
  if(computeU && !internal::is_same_dense(m_matU,matrixQ))
    m_matU = matrixQ;
  
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * matrixH.rows();
  Scalar* workspace = &m_workspaceVector.coeffRef(0);

  // The matrix m_matT is divided in three parts. 
  // Rows 0,...,il-1 are decoupled from the rest because m_matT(il,il-1) is zero. 
  // Rows il,...,iu is the part we are working on (the active window).
  // Rows iu+1,...,end are already brought in triangular form.
  Index iu = m_matT.cols() - 1;
  Index iter = 0;      // iteration count for current eigenvalue
  Index totalIter = 0; // iteration count for whole matrix
  Scalar exshift(0);   // sum of exceptional shifts
  Scalar norm = computeNormOfT();
  // sub-diagonal entries smaller than considerAsZero will be treated as zero.
  // We use eps^2 to enable more precision in small eigenvalues.
  Scalar considerAsZero = numext::maxi<Scalar>( norm * numext::abs2(NumTraits<Scalar>::epsilon()),
                                                (std::numeric_limits<Scalar>::min)() );

  if(norm!=Scalar(0))
  {
    while (iu >= 0)
    {
      Index il = findSmallSubdiagEntry(iu,considerAsZero);

      // Check for convergence
      if (il == iu) // One root found
      {
        m_matT.coeffRef(iu,iu) = m_matT.coeff(iu,iu) + exshift;
        if (iu > 0)
          m_matT.coeffRef(iu, iu-1) = Scalar(0);
        iu--;
        iter = 0;
      }
      else if (il == iu-1) // Two roots found
      {
        splitOffTwoRows(iu, computeU, exshift);
        iu -= 2;
        iter = 0;
      }
      else // No convergence yet
      {
        // The firstHouseholderVector vector has to be initialized to something to get rid of a silly GCC warning (-O1 -Wall -DNDEBUG )
        Vector3s firstHouseholderVector = Vector3s::Zero(), shiftInfo;
        computeShift(iu, iter, exshift, shiftInfo);
        iter = iter + 1;
        totalIter = totalIter + 1;
        if (totalIter > maxIters) break;
        Index im;
        initFrancisQRStep(il, iu, shiftInfo, im, firstHouseholderVector);
        performFrancisQRStep(il, im, iu, computeU, firstHouseholderVector, workspace);
      }
    }
  }
  if(totalIter <= maxIters)
    m_info = Success;
  else
    m_info = NoConvergence;

  m_isInitialized = true;
  m_matUisUptodate = computeU;
  return *this;
}

/** \internal Computes and returns vector L1 norm of T */
template<typename MatrixType>
inline typename MatrixType::Scalar RealSchur<MatrixType>::computeNormOfT()
{
  const Index size = m_matT.cols();
  // FIXME to be efficient the following would requires a triangular reduxion code
  // Scalar norm = m_matT.upper().cwiseAbs().sum() 
  //               + m_matT.bottomLeftCorner(size-1,size-1).diagonal().cwiseAbs().sum();
  Scalar norm(0);
  for (Index j = 0; j < size; ++j)
    norm += m_matT.col(j).segment(0, (std::min)(size,j+2)).cwiseAbs().sum();
  return norm;
}

/** \internal Look for single small sub-diagonal element and returns its index */
template<typename MatrixType>
inline Index RealSchur<MatrixType>::findSmallSubdiagEntry(Index iu, const Scalar& considerAsZero)
{
  using std::abs;
  Index res = iu;
  while (res > 0)
  {
    Scalar s = abs(m_matT.coeff(res-1,res-1)) + abs(m_matT.coeff(res,res));

    s = numext::maxi<Scalar>(s * NumTraits<Scalar>::epsilon(), considerAsZero);
    
    if (abs(m_matT.coeff(res,res-1)) <= s)
      break;
    res--;
  }
  return res;
}

/** \internal Update T given that rows iu-1 and iu decouple from the rest. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::splitOffTwoRows(Index iu, bool computeU, const Scalar& exshift)
{
  using std::sqrt;
  using std::abs;
  const Index size = m_matT.cols();

  // The eigenvalues of the 2x2 matrix [a b; c d] are 
  // trace +/- sqrt(discr/4) where discr = tr^2 - 4*det, tr = a + d, det = ad - bc
  Scalar p = Scalar(0.5) * (m_matT.coeff(iu-1,iu-1) - m_matT.coeff(iu,iu));
  Scalar q = p * p + m_matT.coeff(iu,iu-1) * m_matT.coeff(iu-1,iu);   // q = tr^2 / 4 - det = discr/4
  m_matT.coeffRef(iu,iu) += exshift;
  m_matT.coeffRef(iu-1,iu-1) += exshift;

  if (q >= Scalar(0)) // Two real eigenvalues
  {
    Scalar z = sqrt(abs(q));
    JacobiRotation<Scalar> rot;
    if (p >= Scalar(0))
      rot.makeGivens(p + z, m_matT.coeff(iu, iu-1));
    else
      rot.makeGivens(p - z, m_matT.coeff(iu, iu-1));

    m_matT.rightCols(size-iu+1).applyOnTheLeft(iu-1, iu, rot.adjoint());
    m_matT.topRows(iu+1).applyOnTheRight(iu-1, iu, rot);
    m_matT.coeffRef(iu, iu-1) = Scalar(0); 
    if (computeU)
      m_matU.applyOnTheRight(iu-1, iu, rot);
  }

  if (iu > 1) 
    m_matT.coeffRef(iu-1, iu-2) = Scalar(0);
}

/** \internal Form shift in shiftInfo, and update exshift if an exceptional shift is performed. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::computeShift(Index iu, Index iter, Scalar& exshift, Vector3s& shiftInfo)
{
  using std::sqrt;
  using std::abs;
  shiftInfo.coeffRef(0) = m_matT.coeff(iu,iu);
  shiftInfo.coeffRef(1) = m_matT.coeff(iu-1,iu-1);
  shiftInfo.coeffRef(2) = m_matT.coeff(iu,iu-1) * m_matT.coeff(iu-1,iu);

  // Wilkinson's original ad hoc shift
  if (iter == 10)
  {
    exshift += shiftInfo.coeff(0);
    for (Index i = 0; i <= iu; ++i)
      m_matT.coeffRef(i,i) -= shiftInfo.coeff(0);
    Scalar s = abs(m_matT.coeff(iu,iu-1)) + abs(m_matT.coeff(iu-1,iu-2));
    shiftInfo.coeffRef(0) = Scalar(0.75) * s;
    shiftInfo.coeffRef(1) = Scalar(0.75) * s;
    shiftInfo.coeffRef(2) = Scalar(-0.4375) * s * s;
  }

  // MATLAB's new ad hoc shift
  if (iter == 30)
  {
    Scalar s = (shiftInfo.coeff(1) - shiftInfo.coeff(0)) / Scalar(2.0);
    s = s * s + shiftInfo.coeff(2);
    if (s > Scalar(0))
    {
      s = sqrt(s);
      if (shiftInfo.coeff(1) < shiftInfo.coeff(0))
        s = -s;
      s = s + (shiftInfo.coeff(1) - shiftInfo.coeff(0)) / Scalar(2.0);
      s = shiftInfo.coeff(0) - shiftInfo.coeff(2) / s;
      exshift += s;
      for (Index i = 0; i <= iu; ++i)
        m_matT.coeffRef(i,i) -= s;
      shiftInfo.setConstant(Scalar(0.964));
    }
  }
}

/** \internal Compute index im at which Francis QR step starts and the first Householder vector. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::initFrancisQRStep(Index il, Index iu, const Vector3s& shiftInfo, Index& im, Vector3s& firstHouseholderVector)
{
  using std::abs;
  Vector3s& v = firstHouseholderVector; // alias to save typing

  for (im = iu-2; im >= il; --im)
  {
    const Scalar Tmm = m_matT.coeff(im,im);
    const Scalar r = shiftInfo.coeff(0) - Tmm;
    const Scalar s = shiftInfo.coeff(1) - Tmm;
    v.coeffRef(0) = (r * s - shiftInfo.coeff(2)) / m_matT.coeff(im+1,im) + m_matT.coeff(im,im+1);
    v.coeffRef(1) = m_matT.coeff(im+1,im+1) - Tmm - r - s;
    v.coeffRef(2) = m_matT.coeff(im+2,im+1);
    if (im == il) {
      break;
    }
    const Scalar lhs = m_matT.coeff(im,im-1) * (abs(v.coeff(1)) + abs(v.coeff(2)));
    const Scalar rhs = v.coeff(0) * (abs(m_matT.coeff(im-1,im-1)) + abs(Tmm) + abs(m_matT.coeff(im+1,im+1)));
    if (abs(lhs) < NumTraits<Scalar>::epsilon() * rhs)
      break;
  }
}

/** \internal Perform a Francis QR step involving rows il:iu and columns im:iu. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::performFrancisQRStep(Index il, Index im, Index iu, bool computeU, const Vector3s& firstHouseholderVector, Scalar* workspace)
{
  eigen_assert(im >= il);
  eigen_assert(im <= iu-2);

  const Index size = m_matT.cols();

  for (Index k = im; k <= iu-2; ++k)
  {
    bool firstIteration = (k == im);

    Vector3s v;
    if (firstIteration)
      v = firstHouseholderVector;
    else
      v = m_matT.template block<3,1>(k,k-1);

    Scalar tau, beta;
    Matrix<Scalar, 2, 1> ess;
    v.makeHouseholder(ess, tau, beta);
    
    if (beta != Scalar(0)) // if v is not zero
    {
      if (firstIteration && k > il)
        m_matT.coeffRef(k,k-1) = -m_matT.coeff(k,k-1);
      else if (!firstIteration)
        m_matT.coeffRef(k,k-1) = beta;

      // These Householder transformations form the O(n^3) part of the algorithm
      m_matT.block(k, k, 3, size-k).applyHouseholderOnTheLeft(ess, tau, workspace);
      m_matT.block(0, k, (std::min)(iu,k+3) + 1, 3).applyHouseholderOnTheRight(ess, tau, workspace);
      if (computeU)
        m_matU.block(0, k, size, 3).applyHouseholderOnTheRight(ess, tau, workspace);
    }
  }

  Matrix<Scalar, 2, 1> v = m_matT.template block<2,1>(iu-1, iu-2);
  Scalar tau, beta;
  Matrix<Scalar, 1, 1> ess;
  v.makeHouseholder(ess, tau, beta);

  if (beta != Scalar(0)) // if v is not zero
  {
    m_matT.coeffRef(iu-1, iu-2) = beta;
    m_matT.block(iu-1, iu-1, 2, size-iu+1).applyHouseholderOnTheLeft(ess, tau, workspace);
    m_matT.block(0, iu-1, iu+1, 2).applyHouseholderOnTheRight(ess, tau, workspace);
    if (computeU)
      m_matU.block(0, iu-1, size, 2).applyHouseholderOnTheRight(ess, tau, workspace);
  }

  // clean up pollution due to round-off errors
  for (Index i = im+2; i <= iu; ++i)
  {
    m_matT.coeffRef(i,i-2) = Scalar(0);
    if (i > im+2)
      m_matT.coeffRef(i,i-3) = Scalar(0);
  }
}

} // end namespace Eigen

#endif // EIGEN_REAL_SCHUR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Real Schur needed to real unsymmetrical eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_REAL_SCHUR_LAPACKE_H
#define EIGEN_REAL_SCHUR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SCHUR_REAL(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, LAPACKE_PREFIX_U, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
RealSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
RealSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, bool computeU) \
{ \
  eigen_assert(matrix.cols() == matrix.rows()); \
\
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), sdim, info; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobvs, sort='N'; \
  LAPACK_##LAPACKE_PREFIX_U##_SELECT2 select = 0; \
  jobvs = (computeU) ? 'V' : 'N'; \
  m_matU.resize(n, n); \
  lapack_int ldvs  = internal::convert_index<lapack_int>(m_matU.outerStride()); \
  m_matT = matrix; \
  lapack_int lda = internal::convert_index<lapack_int>(m_matT.outerStride()); \
  Matrix<EIGTYPE, Dynamic, Dynamic> wr, wi; \
  wr.resize(n, 1); wi.resize(n, 1); \
  info = LAPACKE_##LAPACKE_PREFIX##gees( matrix_order, jobvs, sort, select, n, (LAPACKE_TYPE*)m_matT.data(), lda, &sdim, (LAPACKE_TYPE*)wr.data(), (LAPACKE_TYPE*)wi.data(), (LAPACKE_TYPE*)m_matU.data(), ldvs ); \
  if(info == 0) \
    m_info = Success; \
  else \
    m_info = NoConvergence; \
\
  m_isInitialized = true; \
  m_matUisUptodate = computeU; \
  return *this; \
\
}

EIGEN_LAPACKE_SCHUR_REAL(double,   double, d, D, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(float,    float,  s, S, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(double,   double, d, D, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(float,    float,  s, S, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_REAL_SCHUR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTEIGENSOLVER_H
#define EIGEN_SELFADJOINTEIGENSOLVER_H

#include "./Tridiagonalization.h"

namespace Eigen { 

template<typename _MatrixType>
class GeneralizedSelfAdjointEigenSolver;

namespace internal {
template<typename SolverType,int Size,bool IsComplex> struct direct_selfadjoint_eigenvalues;

template<typename MatrixType, typename DiagType, typename SubDiagType>
EIGEN_DEVICE_FUNC
ComputationInfo computeFromTridiagonal_impl(DiagType& diag, SubDiagType& subdiag, const Index maxIterations, bool computeEigenvectors, MatrixType& eivec);
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class SelfAdjointEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of selfadjoint matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template.
  *
  * A matrix \f$ A \f$ is selfadjoint if it equals its adjoint. For real
  * matrices, this means that the matrix is symmetric: it equals its
  * transpose. This class computes the eigenvalues and eigenvectors of a
  * selfadjoint matrix. These are the scalars \f$ \lambda \f$ and vectors
  * \f$ v \f$ such that \f$ Av = \lambda v \f$.  The eigenvalues of a
  * selfadjoint matrix are always real. If \f$ D \f$ is a diagonal matrix with
  * the eigenvalues on the diagonal, and \f$ V \f$ is a matrix with the
  * eigenvectors as its columns, then \f$ A = V D V^{-1} \f$. This is called the
  * eigendecomposition.
  *
  * For a selfadjoint matrix, \f$ V \f$ is unitary, meaning its inverse is equal
  * to its adjoint, \f$ V^{-1} = V^{\dagger} \f$. If \f$ A \f$ is real, then
  * \f$ V \f$ is also real and therefore orthogonal, meaning its inverse is
  * equal to its transpose, \f$ V^{-1} = V^T \f$.
  *
  * The algorithm exploits the fact that the matrix is selfadjoint, making it
  * faster and more accurate than the general purpose eigenvalue algorithms
  * implemented in EigenSolver and ComplexEigenSolver.
  *
  * Only the \b lower \b triangular \b part of the input matrix is referenced.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the
  * SelfAdjointEigenSolver(const MatrixType&, int) constructor which computes
  * the eigenvalues and eigenvectors at construction time. Once the eigenvalue
  * and eigenvectors are computed, they can be retrieved with the eigenvalues()
  * and eigenvectors() functions.
  *
  * The documentation for SelfAdjointEigenSolver(const MatrixType&, int)
  * contains an example of the typical use of this class.
  *
  * To solve the \em generalized eigenvalue problem \f$ Av = \lambda Bv \f$ and
  * the likes, see the class GeneralizedSelfAdjointEigenSolver.
  *
  * \sa MatrixBase::eigenvalues(), class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class SelfAdjointEigenSolver
{
  public:

    typedef _MatrixType MatrixType;
    enum {
      Size = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
    /** \brief Scalar type for matrices of type \p _MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    
    typedef Matrix<Scalar,Size,Size,ColMajor,MaxColsAtCompileTime,MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Real scalar type for \p _MatrixType.
      *
      * This is just \c Scalar if #Scalar is real (e.g., \c float or
      * \c double), and the type of the real part of \c Scalar if #Scalar is
      * complex.
      */
    typedef typename NumTraits<Scalar>::Real RealScalar;
    
    friend struct internal::direct_selfadjoint_eigenvalues<SelfAdjointEigenSolver,Size,NumTraits<Scalar>::IsComplex>;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues().
      *
      * This is a column vector with entries of type #RealScalar.
      * The length of the vector is the size of \p _MatrixType.
      */
    typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVectorType;
    typedef Tridiagonalization<MatrixType> TridiagonalizationType;
    typedef typename TridiagonalizationType::SubDiagonalType SubDiagonalType;

    /** \brief Default constructor for fixed-size matrices.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute(). This constructor
      * can only be used if \p _MatrixType is a fixed-size matrix; use
      * SelfAdjointEigenSolver(Index) for dynamic-size matrices.
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver.out
      */
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver()
        : m_eivec(),
          m_eivalues(),
          m_subdiag(),
          m_hcoeffs(),
          m_info(InvalidInput),
          m_isInitialized(false),
          m_eigenvectorsOk(false)
    { }

    /** \brief Constructor, pre-allocates memory for dynamic-size matrices.
      *
      * \param [in]  size  Positive integer, size of the matrix whose
      * eigenvalues and eigenvectors will be computed.
      *
      * This constructor is useful for dynamic-size matrices, when the user
      * intends to perform decompositions via compute(). The \p size
      * parameter is only used as a hint. It is not an error to give a wrong
      * \p size, but it may impair performance.
      *
      * \sa compute() for an example
      */
    EIGEN_DEVICE_FUNC
    explicit SelfAdjointEigenSolver(Index size)
        : m_eivec(size, size),
          m_eivalues(size),
          m_subdiag(size > 1 ? size - 1 : 1),
          m_hcoeffs(size > 1 ? size - 1 : 1),
          m_isInitialized(false),
          m_eigenvectorsOk(false)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose eigendecomposition is to
      *    be computed. Only the lower triangular part of the matrix is referenced.
      * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      *
      * This constructor calls compute(const MatrixType&, int) to compute the
      * eigenvalues of the matrix \p matrix. The eigenvectors are computed if
      * \p options equals #ComputeEigenvectors.
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType.out
      *
      * \sa compute(const MatrixType&, int)
      */
    template<typename InputType>
    EIGEN_DEVICE_FUNC
    explicit SelfAdjointEigenSolver(const EigenBase<InputType>& matrix, int options = ComputeEigenvectors)
      : m_eivec(matrix.rows(), matrix.cols()),
        m_eivalues(matrix.cols()),
        m_subdiag(matrix.rows() > 1 ? matrix.rows() - 1 : 1),
        m_hcoeffs(matrix.cols() > 1 ? matrix.cols() - 1 : 1),
        m_isInitialized(false),
        m_eigenvectorsOk(false)
    {
      compute(matrix.derived(), options);
    }

    /** \brief Computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose eigendecomposition is to
      *    be computed. Only the lower triangular part of the matrix is referenced.
      * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of \p matrix.  The eigenvalues()
      * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
      * then the eigenvectors are also computed and can be retrieved by
      * calling eigenvectors().
      *
      * This implementation uses a symmetric QR algorithm. The matrix is first
      * reduced to tridiagonal form using the Tridiagonalization class. The
      * tridiagonal matrix is then brought to diagonal form with implicit
      * symmetric QR steps with Wilkinson shift. Details can be found in
      * Section 8.3 of Golub \& Van Loan, <i>%Matrix Computations</i>.
      *
      * The cost of the computation is about \f$ 9n^3 \f$ if the eigenvectors
      * are required and \f$ 4n^3/3 \f$ if they are not required.
      *
      * This method reuses the memory in the SelfAdjointEigenSolver object that
      * was allocated when the object was constructed, if the size of the
      * matrix does not change.
      *
      * Example: \include SelfAdjointEigenSolver_compute_MatrixType.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_compute_MatrixType.out
      *
      * \sa SelfAdjointEigenSolver(const MatrixType&, int)
      */
    template<typename InputType>
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver& compute(const EigenBase<InputType>& matrix, int options = ComputeEigenvectors);
    
    /** \brief Computes eigendecomposition of given matrix using a closed-form algorithm
      *
      * This is a variant of compute(const MatrixType&, int options) which
      * directly solves the underlying polynomial equation.
      * 
      * Currently only 2x2 and 3x3 matrices for which the sizes are known at compile time are supported (e.g., Matrix3d).
      * 
      * This method is usually significantly faster than the QR iterative algorithm
      * but it might also be less accurate. It is also worth noting that
      * for 3x3 matrices it involves trigonometric operations which are
      * not necessarily available for all scalar types.
      * 
      * For the 3x3 case, we observed the following worst case relative error regarding the eigenvalues:
      *   - double: 1e-8
      *   - float:  1e-3
      *
      * \sa compute(const MatrixType&, int options)
      */
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver& computeDirect(const MatrixType& matrix, int options = ComputeEigenvectors);

    /**
      *\brief Computes the eigen decomposition from a tridiagonal symmetric matrix
      *
      * \param[in] diag The vector containing the diagonal of the matrix.
      * \param[in] subdiag The subdiagonal of the matrix.
      * \param[in] options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      * \returns Reference to \c *this
      *
      * This function assumes that the matrix has been reduced to tridiagonal form.
      *
      * \sa compute(const MatrixType&, int) for more information
      */
    SelfAdjointEigenSolver& computeFromTridiagonal(const RealVectorType& diag, const SubDiagonalType& subdiag , int options=ComputeEigenvectors);

    /** \brief Returns the eigenvectors of given matrix.
      *
      * \returns  A const reference to the matrix whose columns are the eigenvectors.
      *
      * \pre The eigenvectors have been computed before.
      *
      * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
      * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
      * eigenvectors are normalized to have (Euclidean) norm equal to one. If
      * this object was used to solve the eigenproblem for the selfadjoint
      * matrix \f$ A \f$, then the matrix returned by this function is the
      * matrix \f$ V \f$ in the eigendecomposition \f$ A = V D V^{-1} \f$.
      *
      * For a selfadjoint matrix, \f$ V \f$ is unitary, meaning its inverse is equal
      * to its adjoint, \f$ V^{-1} = V^{\dagger} \f$. If \f$ A \f$ is real, then
      * \f$ V \f$ is also real and therefore orthogonal, meaning its inverse is
      * equal to its transpose, \f$ V^{-1} = V^T \f$.
      *
      * Example: \include SelfAdjointEigenSolver_eigenvectors.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_eigenvectors.out
      *
      * \sa eigenvalues()
      */
    EIGEN_DEVICE_FUNC
    const EigenvectorsType& eigenvectors() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the eigenvalues of given matrix.
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre The eigenvalues have been computed before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues
      * are sorted in increasing order.
      *
      * Example: \include SelfAdjointEigenSolver_eigenvalues.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_eigenvalues.out
      *
      * \sa eigenvectors(), MatrixBase::eigenvalues()
      */
    EIGEN_DEVICE_FUNC
    const RealVectorType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes the positive-definite square root of the matrix.
      *
      * \returns the positive-definite square root of the matrix
      *
      * \pre The eigenvalues and eigenvectors of a positive-definite matrix
      * have been computed before.
      *
      * The square root of a positive-definite matrix \f$ A \f$ is the
      * positive-definite matrix whose square equals \f$ A \f$. This function
      * uses the eigendecomposition \f$ A = V D V^{-1} \f$ to compute the
      * square root as \f$ A^{1/2} = V D^{1/2} V^{-1} \f$.
      *
      * Example: \include SelfAdjointEigenSolver_operatorSqrt.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_operatorSqrt.out
      *
      * \sa operatorInverseSqrt(), <a href="unsupported/group__MatrixFunctions__Module.html">MatrixFunctions Module</a>
      */
    EIGEN_DEVICE_FUNC
    MatrixType operatorSqrt() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec * m_eivalues.cwiseSqrt().asDiagonal() * m_eivec.adjoint();
    }

    /** \brief Computes the inverse square root of the matrix.
      *
      * \returns the inverse positive-definite square root of the matrix
      *
      * \pre The eigenvalues and eigenvectors of a positive-definite matrix
      * have been computed before.
      *
      * This function uses the eigendecomposition \f$ A = V D V^{-1} \f$ to
      * compute the inverse square root as \f$ V D^{-1/2} V^{-1} \f$. This is
      * cheaper than first computing the square root with operatorSqrt() and
      * then its inverse with MatrixBase::inverse().
      *
      * Example: \include SelfAdjointEigenSolver_operatorInverseSqrt.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_operatorInverseSqrt.out
      *
      * \sa operatorSqrt(), MatrixBase::inverse(), <a href="unsupported/group__MatrixFunctions__Module.html">MatrixFunctions Module</a>
      */
    EIGEN_DEVICE_FUNC
    MatrixType operatorInverseSqrt() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec * m_eivalues.cwiseInverse().cwiseSqrt().asDiagonal() * m_eivec.adjoint();
    }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    EIGEN_DEVICE_FUNC
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      return m_info;
    }

    /** \brief Maximum number of iterations.
      *
      * The algorithm terminates if it does not converge within m_maxIterations * n iterations, where n
      * denotes the size of the matrix. This value is currently set to 30 (copied from LAPACK).
      */
    static const int m_maxIterations = 30;

  protected:
    static EIGEN_DEVICE_FUNC
    void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }
    
    EigenvectorsType m_eivec;
    RealVectorType m_eivalues;
    typename TridiagonalizationType::SubDiagonalType m_subdiag;
    typename TridiagonalizationType::CoeffVectorType m_hcoeffs;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
};

namespace internal {
/** \internal
  *
  * \eigenvalues_module \ingroup Eigenvalues_Module
  *
  * Performs a QR step on a tridiagonal symmetric matrix represented as a
  * pair of two vectors \a diag and \a subdiag.
  *
  * \param diag the diagonal part of the input selfadjoint tridiagonal matrix
  * \param subdiag the sub-diagonal part of the input selfadjoint tridiagonal matrix
  * \param start starting index of the submatrix to work on
  * \param end last+1 index of the submatrix to work on
  * \param matrixQ pointer to the column-major matrix holding the eigenvectors, can be 0
  * \param n size of the input matrix
  *
  * For compilation efficiency reasons, this procedure does not use eigen expression
  * for its arguments.
  *
  * Implemented from Golub's "Matrix Computations", algorithm 8.3.2:
  * "implicit symmetric QR step with Wilkinson shift"
  */
template<int StorageOrder,typename RealScalar, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC
static void tridiagonal_qr_step(RealScalar* diag, RealScalar* subdiag, Index start, Index end, Scalar* matrixQ, Index n);
}

template<typename MatrixType>
template<typename InputType>
EIGEN_DEVICE_FUNC
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::compute(const EigenBase<InputType>& a_matrix, int options)
{
  check_template_parameters();
  
  const InputType &matrix(a_matrix.derived());
  
  EIGEN_USING_STD(abs);
  eigen_assert(matrix.cols() == matrix.rows());
  eigen_assert((options&~(EigVecMask|GenEigMask))==0
          && (options&EigVecMask)!=EigVecMask
          && "invalid option parameter");
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
  Index n = matrix.cols();
  m_eivalues.resize(n,1);

  if(n==1)
  {
    m_eivec = matrix;
    m_eivalues.coeffRef(0,0) = numext::real(m_eivec.coeff(0,0));
    if(computeEigenvectors)
      m_eivec.setOnes(n,n);
    m_info = Success;
    m_isInitialized = true;
    m_eigenvectorsOk = computeEigenvectors;
    return *this;
  }

  // declare some aliases
  RealVectorType& diag = m_eivalues;
  EigenvectorsType& mat = m_eivec;

  // map the matrix coefficients to [-1:1] to avoid over- and underflow.
  mat = matrix.template triangularView<Lower>();
  RealScalar scale = mat.cwiseAbs().maxCoeff();
  if(scale==RealScalar(0)) scale = RealScalar(1);
  mat.template triangularView<Lower>() /= scale;
  m_subdiag.resize(n-1);
  m_hcoeffs.resize(n-1);
  internal::tridiagonalization_inplace(mat, diag, m_subdiag, m_hcoeffs, computeEigenvectors);

  m_info = internal::computeFromTridiagonal_impl(diag, m_subdiag, m_maxIterations, computeEigenvectors, m_eivec);
  
  // scale back the eigen values
  m_eivalues *= scale;

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}

template<typename MatrixType>
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::computeFromTridiagonal(const RealVectorType& diag, const SubDiagonalType& subdiag , int options)
{
  //TODO : Add an option to scale the values beforehand
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;

  m_eivalues = diag;
  m_subdiag = subdiag;
  if (computeEigenvectors)
  {
    m_eivec.setIdentity(diag.size(), diag.size());
  }
  m_info = internal::computeFromTridiagonal_impl(m_eivalues, m_subdiag, m_maxIterations, computeEigenvectors, m_eivec);

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}

namespace internal {
/**
  * \internal
  * \brief Compute the eigendecomposition from a tridiagonal matrix
  *
  * \param[in,out] diag : On input, the diagonal of the matrix, on output the eigenvalues
  * \param[in,out] subdiag : The subdiagonal part of the matrix (entries are modified during the decomposition)
  * \param[in] maxIterations : the maximum number of iterations
  * \param[in] computeEigenvectors : whether the eigenvectors have to be computed or not
  * \param[out] eivec : The matrix to store the eigenvectors if computeEigenvectors==true. Must be allocated on input.
  * \returns \c Success or \c NoConvergence
  */
template<typename MatrixType, typename DiagType, typename SubDiagType>
EIGEN_DEVICE_FUNC
ComputationInfo computeFromTridiagonal_impl(DiagType& diag, SubDiagType& subdiag, const Index maxIterations, bool computeEigenvectors, MatrixType& eivec)
{
  ComputationInfo info;
  typedef typename MatrixType::Scalar Scalar;

  Index n = diag.size();
  Index end = n-1;
  Index start = 0;
  Index iter = 0; // total number of iterations
  
  typedef typename DiagType::RealScalar RealScalar;
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
  const RealScalar precision_inv = RealScalar(1)/NumTraits<RealScalar>::epsilon();
  while (end>0)
  {
    for (Index i = start; i<end; ++i) {
      if (numext::abs(subdiag[i]) < considerAsZero) {
        subdiag[i] = RealScalar(0);
      } else {
        // abs(subdiag[i]) <= epsilon * sqrt(abs(diag[i]) + abs(diag[i+1]))
        // Scaled to prevent underflows.
        const RealScalar scaled_subdiag = precision_inv * subdiag[i];
        if (scaled_subdiag * scaled_subdiag <= (numext::abs(diag[i])+numext::abs(diag[i+1]))) {
          subdiag[i] = RealScalar(0);
        }
      }
    }

    // find the largest unreduced block at the end of the matrix.
    while (end>0 && subdiag[end-1]==RealScalar(0))
    {
      end--;
    }
    if (end<=0)
      break;

    // if we spent too many iterations, we give up
    iter++;
    if(iter > maxIterations * n) break;

    start = end - 1;
    while (start>0 && subdiag[start-1]!=0)
      start--;

    internal::tridiagonal_qr_step<MatrixType::Flags&RowMajorBit ? RowMajor : ColMajor>(diag.data(), subdiag.data(), start, end, computeEigenvectors ? eivec.data() : (Scalar*)0, n);
  }
  if (iter <= maxIterations * n)
    info = Success;
  else
    info = NoConvergence;

  // Sort eigenvalues and corresponding vectors.
  // TODO make the sort optional ?
  // TODO use a better sort algorithm !!
  if (info == Success)
  {
    for (Index i = 0; i < n-1; ++i)
    {
      Index k;
      diag.segment(i,n-i).minCoeff(&k);
      if (k > 0)
      {
        numext::swap(diag[i], diag[k+i]);
        if(computeEigenvectors)
          eivec.col(i).swap(eivec.col(k+i));
      }
    }
  }
  return info;
}
  
template<typename SolverType,int Size,bool IsComplex> struct direct_selfadjoint_eigenvalues
{
  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& eig, const typename SolverType::MatrixType& A, int options)
  { eig.compute(A,options); }
};

template<typename SolverType> struct direct_selfadjoint_eigenvalues<SolverType,3,false>
{
  typedef typename SolverType::MatrixType MatrixType;
  typedef typename SolverType::RealVectorType VectorType;
  typedef typename SolverType::Scalar Scalar;
  typedef typename SolverType::EigenvectorsType EigenvectorsType;
  

  /** \internal
   * Computes the roots of the characteristic polynomial of \a m.
   * For numerical stability m.trace() should be near zero and to avoid over- or underflow m should be normalized.
   */
  EIGEN_DEVICE_FUNC
  static inline void computeRoots(const MatrixType& m, VectorType& roots)
  {
    EIGEN_USING_STD(sqrt)
    EIGEN_USING_STD(atan2)
    EIGEN_USING_STD(cos)
    EIGEN_USING_STD(sin)
    const Scalar s_inv3 = Scalar(1)/Scalar(3);
    const Scalar s_sqrt3 = sqrt(Scalar(3));

    // The characteristic equation is x^3 - c2*x^2 + c1*x - c0 = 0.  The
    // eigenvalues are the roots to this equation, all guaranteed to be
    // real-valued, because the matrix is symmetric.
    Scalar c0 = m(0,0)*m(1,1)*m(2,2) + Scalar(2)*m(1,0)*m(2,0)*m(2,1) - m(0,0)*m(2,1)*m(2,1) - m(1,1)*m(2,0)*m(2,0) - m(2,2)*m(1,0)*m(1,0);
    Scalar c1 = m(0,0)*m(1,1) - m(1,0)*m(1,0) + m(0,0)*m(2,2) - m(2,0)*m(2,0) + m(1,1)*m(2,2) - m(2,1)*m(2,1);
    Scalar c2 = m(0,0) + m(1,1) + m(2,2);

    // Construct the parameters used in classifying the roots of the equation
    // and in solving the equation for the roots in closed form.
    Scalar c2_over_3 = c2*s_inv3;
    Scalar a_over_3 = (c2*c2_over_3 - c1)*s_inv3;
    a_over_3 = numext::maxi(a_over_3, Scalar(0));

    Scalar half_b = Scalar(0.5)*(c0 + c2_over_3*(Scalar(2)*c2_over_3*c2_over_3 - c1));

    Scalar q = a_over_3*a_over_3*a_over_3 - half_b*half_b;
    q = numext::maxi(q, Scalar(0));

    // Compute the eigenvalues by solving for the roots of the polynomial.
    Scalar rho = sqrt(a_over_3);
    Scalar theta = atan2(sqrt(q),half_b)*s_inv3;  // since sqrt(q) > 0, atan2 is in [0, pi] and theta is in [0, pi/3]
    Scalar cos_theta = cos(theta);
    Scalar sin_theta = sin(theta);
    // roots are already sorted, since cos is monotonically decreasing on [0, pi]
    roots(0) = c2_over_3 - rho*(cos_theta + s_sqrt3*sin_theta); // == 2*rho*cos(theta+2pi/3)
    roots(1) = c2_over_3 - rho*(cos_theta - s_sqrt3*sin_theta); // == 2*rho*cos(theta+ pi/3)
    roots(2) = c2_over_3 + Scalar(2)*rho*cos_theta;
  }

  EIGEN_DEVICE_FUNC
  static inline bool extract_kernel(MatrixType& mat, Ref<VectorType> res, Ref<VectorType> representative)
  {
    EIGEN_USING_STD(abs);
    EIGEN_USING_STD(sqrt);
    Index i0;
    // Find non-zero column i0 (by construction, there must exist a non zero coefficient on the diagonal):
    mat.diagonal().cwiseAbs().maxCoeff(&i0);
    // mat.col(i0) is a good candidate for an orthogonal vector to the current eigenvector,
    // so let's save it:
    representative = mat.col(i0);
    Scalar n0, n1;
    VectorType c0, c1;
    n0 = (c0 = representative.cross(mat.col((i0+1)%3))).squaredNorm();
    n1 = (c1 = representative.cross(mat.col((i0+2)%3))).squaredNorm();
    if(n0>n1) res = c0/sqrt(n0);
    else      res = c1/sqrt(n1);

    return true;
  }

  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& solver, const MatrixType& mat, int options)
  {
    eigen_assert(mat.cols() == 3 && mat.cols() == mat.rows());
    eigen_assert((options&~(EigVecMask|GenEigMask))==0
            && (options&EigVecMask)!=EigVecMask
            && "invalid option parameter");
    bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
    
    EigenvectorsType& eivecs = solver.m_eivec;
    VectorType& eivals = solver.m_eivalues;
  
    // Shift the matrix to the mean eigenvalue and map the matrix coefficients to [-1:1] to avoid over- and underflow.
    Scalar shift = mat.trace() / Scalar(3);
    // TODO Avoid this copy. Currently it is necessary to suppress bogus values when determining maxCoeff and for computing the eigenvectors later
    MatrixType scaledMat = mat.template selfadjointView<Lower>();
    scaledMat.diagonal().array() -= shift;
    Scalar scale = scaledMat.cwiseAbs().maxCoeff();
    if(scale > 0) scaledMat /= scale;   // TODO for scale==0 we could save the remaining operations

    // compute the eigenvalues
    computeRoots(scaledMat,eivals);

    // compute the eigenvectors
    if(computeEigenvectors)
    {
      if((eivals(2)-eivals(0))<=Eigen::NumTraits<Scalar>::epsilon())
      {
        // All three eigenvalues are numerically the same
        eivecs.setIdentity();
      }
      else
      {
        MatrixType tmp;
        tmp = scaledMat;

        // Compute the eigenvector of the most distinct eigenvalue
        Scalar d0 = eivals(2) - eivals(1);
        Scalar d1 = eivals(1) - eivals(0);
        Index k(0), l(2);
        if(d0 > d1)
        {
          numext::swap(k,l);
          d0 = d1;
        }

        // Compute the eigenvector of index k
        {
          tmp.diagonal().array () -= eivals(k);
          // By construction, 'tmp' is of rank 2, and its kernel corresponds to the respective eigenvector.
          extract_kernel(tmp, eivecs.col(k), eivecs.col(l));
        }

        // Compute eigenvector of index l
        if(d0<=2*Eigen::NumTraits<Scalar>::epsilon()*d1)
        {
          // If d0 is too small, then the two other eigenvalues are numerically the same,
          // and thus we only have to ortho-normalize the near orthogonal vector we saved above.
          eivecs.col(l) -= eivecs.col(k).dot(eivecs.col(l))*eivecs.col(l);
          eivecs.col(l).normalize();
        }
        else
        {
          tmp = scaledMat;
          tmp.diagonal().array () -= eivals(l);

          VectorType dummy;
          extract_kernel(tmp, eivecs.col(l), dummy);
        }

        // Compute last eigenvector from the other two
        eivecs.col(1) = eivecs.col(2).cross(eivecs.col(0)).normalized();
      }
    }

    // Rescale back to the original size.
    eivals *= scale;
    eivals.array() += shift;
    
    solver.m_info = Success;
    solver.m_isInitialized = true;
    solver.m_eigenvectorsOk = computeEigenvectors;
  }
};

// 2x2 direct eigenvalues decomposition, code from Hauke Heibel
template<typename SolverType> 
struct direct_selfadjoint_eigenvalues<SolverType,2,false>
{
  typedef typename SolverType::MatrixType MatrixType;
  typedef typename SolverType::RealVectorType VectorType;
  typedef typename SolverType::Scalar Scalar;
  typedef typename SolverType::EigenvectorsType EigenvectorsType;
  
  EIGEN_DEVICE_FUNC
  static inline void computeRoots(const MatrixType& m, VectorType& roots)
  {
    EIGEN_USING_STD(sqrt);
    const Scalar t0 = Scalar(0.5) * sqrt( numext::abs2(m(0,0)-m(1,1)) + Scalar(4)*numext::abs2(m(1,0)));
    const Scalar t1 = Scalar(0.5) * (m(0,0) + m(1,1));
    roots(0) = t1 - t0;
    roots(1) = t1 + t0;
  }
  
  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& solver, const MatrixType& mat, int options)
  {
    EIGEN_USING_STD(sqrt);
    EIGEN_USING_STD(abs);
    
    eigen_assert(mat.cols() == 2 && mat.cols() == mat.rows());
    eigen_assert((options&~(EigVecMask|GenEigMask))==0
            && (options&EigVecMask)!=EigVecMask
            && "invalid option parameter");
    bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
    
    EigenvectorsType& eivecs = solver.m_eivec;
    VectorType& eivals = solver.m_eivalues;
  
    // Shift the matrix to the mean eigenvalue and map the matrix coefficients to [-1:1] to avoid over- and underflow.
    Scalar shift = mat.trace() / Scalar(2);
    MatrixType scaledMat = mat;
    scaledMat.coeffRef(0,1) = mat.coeff(1,0);
    scaledMat.diagonal().array() -= shift;
    Scalar scale = scaledMat.cwiseAbs().maxCoeff();
    if(scale > Scalar(0))
      scaledMat /= scale;

    // Compute the eigenvalues
    computeRoots(scaledMat,eivals);

    // compute the eigen vectors
    if(computeEigenvectors)
    {
      if((eivals(1)-eivals(0))<=abs(eivals(1))*Eigen::NumTraits<Scalar>::epsilon())
      {
        eivecs.setIdentity();
      }
      else
      {
        scaledMat.diagonal().array () -= eivals(1);
        Scalar a2 = numext::abs2(scaledMat(0,0));
        Scalar c2 = numext::abs2(scaledMat(1,1));
        Scalar b2 = numext::abs2(scaledMat(1,0));
        if(a2>c2)
        {
          eivecs.col(1) << -scaledMat(1,0), scaledMat(0,0);
          eivecs.col(1) /= sqrt(a2+b2);
        }
        else
        {
          eivecs.col(1) << -scaledMat(1,1), scaledMat(1,0);
          eivecs.col(1) /= sqrt(c2+b2);
        }

        eivecs.col(0) << eivecs.col(1).unitOrthogonal();
      }
    }

    // Rescale back to the original size.
    eivals *= scale;
    eivals.array() += shift;

    solver.m_info = Success;
    solver.m_isInitialized = true;
    solver.m_eigenvectorsOk = computeEigenvectors;
  }
};

}

template<typename MatrixType>
EIGEN_DEVICE_FUNC
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::computeDirect(const MatrixType& matrix, int options)
{
  internal::direct_selfadjoint_eigenvalues<SelfAdjointEigenSolver,Size,NumTraits<Scalar>::IsComplex>::run(*this,matrix,options);
  return *this;
}

namespace internal {

// Francis implicit QR step.
template<int StorageOrder,typename RealScalar, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC
static void tridiagonal_qr_step(RealScalar* diag, RealScalar* subdiag, Index start, Index end, Scalar* matrixQ, Index n)
{
  // Wilkinson Shift.
  RealScalar td = (diag[end-1] - diag[end])*RealScalar(0.5);
  RealScalar e = subdiag[end-1];
  // Note that thanks to scaling, e^2 or td^2 cannot overflow, however they can still
  // underflow thus leading to inf/NaN values when using the following commented code:
  //   RealScalar e2 = numext::abs2(subdiag[end-1]);
  //   RealScalar mu = diag[end] - e2 / (td + (td>0 ? 1 : -1) * sqrt(td*td + e2));
  // This explain the following, somewhat more complicated, version:
  RealScalar mu = diag[end];
  if(td==RealScalar(0)) {
    mu -= numext::abs(e);
  } else if (e != RealScalar(0)) {
    const RealScalar e2 = numext::abs2(e);
    const RealScalar h = numext::hypot(td,e);
    if(e2 == RealScalar(0)) {
      mu -= e / ((td + (td>RealScalar(0) ? h : -h)) / e);
    } else {
      mu -= e2 / (td + (td>RealScalar(0) ? h : -h)); 
    }
  }

  RealScalar x = diag[start] - mu;
  RealScalar z = subdiag[start];
  // If z ever becomes zero, the Givens rotation will be the identity and
  // z will stay zero for all future iterations.
  for (Index k = start; k < end && z != RealScalar(0); ++k)
  {
    JacobiRotation<RealScalar> rot;
    rot.makeGivens(x, z);

    // do T = G' T G
    RealScalar sdk = rot.s() * diag[k] + rot.c() * subdiag[k];
    RealScalar dkp1 = rot.s() * subdiag[k] + rot.c() * diag[k+1];

    diag[k] = rot.c() * (rot.c() * diag[k] - rot.s() * subdiag[k]) - rot.s() * (rot.c() * subdiag[k] - rot.s() * diag[k+1]);
    diag[k+1] = rot.s() * sdk + rot.c() * dkp1;
    subdiag[k] = rot.c() * sdk - rot.s() * dkp1;
    
    if (k > start)
      subdiag[k - 1] = rot.c() * subdiag[k-1] - rot.s() * z;

    // "Chasing the bulge" to return to triangular form.
    x = subdiag[k];
    if (k < end - 1)
    {
      z = -rot.s() * subdiag[k+1];
      subdiag[k + 1] = rot.c() * subdiag[k+1];
    }
    
    // apply the givens rotation to the unit matrix Q = Q * G
    if (matrixQ)
    {
      // FIXME if StorageOrder == RowMajor this operation is not very efficient
      Map<Matrix<Scalar,Dynamic,Dynamic,StorageOrder> > q(matrixQ,n,n);
      q.applyOnTheRight(k,k+1,rot);
    }
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Self-adjoint eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_SAEIGENSOLVER_LAPACKE_H
#define EIGEN_SAEIGENSOLVER_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, EIGCOLROW ) \
template<> template<typename InputType> inline \
SelfAdjointEigenSolver<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
SelfAdjointEigenSolver<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, int options) \
{ \
  eigen_assert(matrix.cols() == matrix.rows()); \
  eigen_assert((options&~(EigVecMask|GenEigMask))==0 \
          && (options&EigVecMask)!=EigVecMask \
          && "invalid option parameter"); \
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors; \
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), lda, info; \
  m_eivalues.resize(n,1); \
  m_subdiag.resize(n-1); \
  m_eivec = matrix; \
\
  if(n==1) \
  { \
    m_eivalues.coeffRef(0,0) = numext::real(m_eivec.coeff(0,0)); \
    if(computeEigenvectors) m_eivec.setOnes(n,n); \
    m_info = Success; \
    m_isInitialized = true; \
    m_eigenvectorsOk = computeEigenvectors; \
    return *this; \
  } \
\
  lda = internal::convert_index<lapack_int>(m_eivec.outerStride()); \
  char jobz, uplo='L'/*, range='A'*/; \
  jobz = computeEigenvectors ? 'V' : 'N'; \
\
  info = LAPACKE_##LAPACKE_NAME( LAPACK_COL_MAJOR, jobz, uplo, n, (LAPACKE_TYPE*)m_eivec.data(), lda, (LAPACKE_RTYPE*)m_eivalues.data() ); \
  m_info = (info==0) ? Success : NoConvergence; \
  m_isInitialized = true; \
  m_eigenvectorsOk = computeEigenvectors; \
  return *this; \
}

#define EIGEN_LAPACKE_EIG_SELFADJ(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME )              \
        EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, ColMajor )  \
        EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, RowMajor ) 

EIGEN_LAPACKE_EIG_SELFADJ(double,   double,                double, dsyev)
EIGEN_LAPACKE_EIG_SELFADJ(float,    float,                 float,  ssyev)
EIGEN_LAPACKE_EIG_SELFADJ(dcomplex, lapack_complex_double, double, zheev)
EIGEN_LAPACKE_EIG_SELFADJ(scomplex, lapack_complex_float,  float,  cheev)

} // end namespace Eigen

#endif // EIGEN_SAEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/Tridiagonalization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIDIAGONALIZATION_H
#define EIGEN_TRIDIAGONALIZATION_H

namespace Eigen {

namespace internal {

template<typename MatrixType> struct TridiagonalizationMatrixTReturnType;
template<typename MatrixType>
struct traits<TridiagonalizationMatrixTReturnType<MatrixType> >
  : public traits<typename MatrixType::PlainObject>
{
  typedef typename MatrixType::PlainObject ReturnType; // FIXME shall it be a BandMatrix?
  enum { Flags = 0 };
};

template<typename MatrixType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& matA, CoeffVectorType& hCoeffs);
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class Tridiagonalization
  *
  * \brief Tridiagonal decomposition of a selfadjoint matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * tridiagonal decomposition; this is expected to be an instantiation of the
  * Matrix class template.
  *
  * This class performs a tridiagonal decomposition of a selfadjoint matrix \f$ A \f$ such that:
  * \f$ A = Q T Q^* \f$ where \f$ Q \f$ is unitary and \f$ T \f$ a real symmetric tridiagonal matrix.
  *
  * A tridiagonal matrix is a matrix which has nonzero elements only on the
  * main diagonal and the first diagonal below and above it. The Hessenberg
  * decomposition of a selfadjoint matrix is in fact a tridiagonal
  * decomposition. This class is used in SelfAdjointEigenSolver to compute the
  * eigenvalues and eigenvectors of a selfadjoint matrix.
  *
  * Call the function compute() to compute the tridiagonal decomposition of a
  * given matrix. Alternatively, you can use the Tridiagonalization(const MatrixType&)
  * constructor which computes the tridiagonal Schur decomposition at
  * construction time. Once the decomposition is computed, you can use the
  * matrixQ() and matrixT() functions to retrieve the matrices Q and T in the
  * decomposition.
  *
  * The documentation of Tridiagonalization(const MatrixType&) contains an
  * example of the typical use of this class.
  *
  * \sa class HessenbergDecomposition, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class Tridiagonalization
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    enum {
      Size = MatrixType::RowsAtCompileTime,
      SizeMinusOne = Size == Dynamic ? Dynamic : (Size > 1 ? Size - 1 : 1),
      Options = MatrixType::Options,
      MaxSize = MatrixType::MaxRowsAtCompileTime,
      MaxSizeMinusOne = MaxSize == Dynamic ? Dynamic : (MaxSize > 1 ? MaxSize - 1 : 1)
    };

    typedef Matrix<Scalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> CoeffVectorType;
    typedef typename internal::plain_col_type<MatrixType, RealScalar>::type DiagonalType;
    typedef Matrix<RealScalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> SubDiagonalType;
    typedef typename internal::remove_all<typename MatrixType::RealReturnType>::type MatrixTypeRealView;
    typedef internal::TridiagonalizationMatrixTReturnType<MatrixTypeRealView> MatrixTReturnType;

    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
              typename internal::add_const_on_value_type<typename Diagonal<const MatrixType>::RealReturnType>::type,
              const Diagonal<const MatrixType>
            >::type DiagonalReturnType;

    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
              typename internal::add_const_on_value_type<typename Diagonal<const MatrixType, -1>::RealReturnType>::type,
              const Diagonal<const MatrixType, -1>
            >::type SubDiagonalReturnType;

    /** \brief Return type of matrixQ() */
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename CoeffVectorType::ConjugateReturnType>::type> HouseholderSequenceType;

    /** \brief Default constructor.
      *
      * \param [in]  size  Positive integer, size of the matrix whose tridiagonal
      * decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit Tridiagonalization(Index size = Size==Dynamic ? 2 : Size)
      : m_matrix(size,size),
        m_hCoeffs(size > 1 ? size-1 : 1),
        m_isInitialized(false)
    {}

    /** \brief Constructor; computes tridiagonal decomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose tridiagonal decomposition
      * is to be computed.
      *
      * This constructor calls compute() to compute the tridiagonal decomposition.
      *
      * Example: \include Tridiagonalization_Tridiagonalization_MatrixType.cpp
      * Output: \verbinclude Tridiagonalization_Tridiagonalization_MatrixType.out
      */
    template<typename InputType>
    explicit Tridiagonalization(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_hCoeffs(matrix.cols() > 1 ? matrix.cols()-1 : 1),
        m_isInitialized(false)
    {
      internal::tridiagonalization_inplace(m_matrix, m_hCoeffs);
      m_isInitialized = true;
    }

    /** \brief Computes tridiagonal decomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose tridiagonal decomposition
      * is to be computed.
      * \returns    Reference to \c *this
      *
      * The tridiagonal decomposition is computed by bringing the columns of
      * the matrix successively in the required form using Householder
      * reflections. The cost is \f$ 4n^3/3 \f$ flops, where \f$ n \f$ denotes
      * the size of the given matrix.
      *
      * This method reuses of the allocated data in the Tridiagonalization
      * object, if the size of the matrix does not change.
      *
      * Example: \include Tridiagonalization_compute.cpp
      * Output: \verbinclude Tridiagonalization_compute.out
      */
    template<typename InputType>
    Tridiagonalization& compute(const EigenBase<InputType>& matrix)
    {
      m_matrix = matrix.derived();
      m_hCoeffs.resize(matrix.rows()-1, 1);
      internal::tridiagonalization_inplace(m_matrix, m_hCoeffs);
      m_isInitialized = true;
      return *this;
    }

    /** \brief Returns the Householder coefficients.
      *
      * \returns a const reference to the vector of Householder coefficients
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * The Householder coefficients allow the reconstruction of the matrix
      * \f$ Q \f$ in the tridiagonal decomposition from the packed data.
      *
      * Example: \include Tridiagonalization_householderCoefficients.cpp
      * Output: \verbinclude Tridiagonalization_householderCoefficients.out
      *
      * \sa packedMatrix(), \ref Householder_Module "Householder module"
      */
    inline CoeffVectorType householderCoefficients() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return m_hCoeffs;
    }

    /** \brief Returns the internal representation of the decomposition
      *
      *	\returns a const reference to a matrix with the internal representation
      *	         of the decomposition.
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * The returned matrix contains the following information:
      *  - the strict upper triangular part is equal to the input matrix A.
      *  - the diagonal and lower sub-diagonal represent the real tridiagonal
      *    symmetric matrix T.
      *  - the rest of the lower part contains the Householder vectors that,
      *    combined with Householder coefficients returned by
      *    householderCoefficients(), allows to reconstruct the matrix Q as
      *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
      *    Here, the matrices \f$ H_i \f$ are the Householder transformations
      *       \f$ H_i = (I - h_i v_i v_i^T) \f$
      *    where \f$ h_i \f$ is the \f$ i \f$th Householder coefficient and
      *    \f$ v_i \f$ is the Householder vector defined by
      *       \f$ v_i = [ 0, \ldots, 0, 1, M(i+2,i), \ldots, M(N-1,i) ]^T \f$
      *    with M the matrix returned by this function.
      *
      * See LAPACK for further details on this packed storage.
      *
      * Example: \include Tridiagonalization_packedMatrix.cpp
      * Output: \verbinclude Tridiagonalization_packedMatrix.out
      *
      * \sa householderCoefficients()
      */
    inline const MatrixType& packedMatrix() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return m_matrix;
    }

    /** \brief Returns the unitary matrix Q in the decomposition
      *
      * \returns object representing the matrix Q
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * This function returns a light-weight object of template class
      * HouseholderSequence. You can either apply it directly to a matrix or
      * you can convert it to a matrix of type #MatrixType.
      *
      * \sa Tridiagonalization(const MatrixType&) for an example,
      *     matrixT(), class HouseholderSequence
      */
    HouseholderSequenceType matrixQ() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return HouseholderSequenceType(m_matrix, m_hCoeffs.conjugate())
             .setLength(m_matrix.rows() - 1)
             .setShift(1);
    }

    /** \brief Returns an expression of the tridiagonal matrix T in the decomposition
      *
      * \returns expression object representing the matrix T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * Currently, this function can be used to extract the matrix T from internal
      * data and copy it to a dense matrix object. In most cases, it may be
      * sufficient to directly use the packed matrix or the vector expressions
      * returned by diagonal() and subDiagonal() instead of creating a new
      * dense copy matrix with this function.
      *
      * \sa Tridiagonalization(const MatrixType&) for an example,
      * matrixQ(), packedMatrix(), diagonal(), subDiagonal()
      */
    MatrixTReturnType matrixT() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return MatrixTReturnType(m_matrix.real());
    }

    /** \brief Returns the diagonal of the tridiagonal matrix T in the decomposition.
      *
      * \returns expression representing the diagonal of T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * Example: \include Tridiagonalization_diagonal.cpp
      * Output: \verbinclude Tridiagonalization_diagonal.out
      *
      * \sa matrixT(), subDiagonal()
      */
    DiagonalReturnType diagonal() const;

    /** \brief Returns the subdiagonal of the tridiagonal matrix T in the decomposition.
      *
      * \returns expression representing the subdiagonal of T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * \sa diagonal() for an example, matrixT()
      */
    SubDiagonalReturnType subDiagonal() const;

  protected:

    MatrixType m_matrix;
    CoeffVectorType m_hCoeffs;
    bool m_isInitialized;
};

template<typename MatrixType>
typename Tridiagonalization<MatrixType>::DiagonalReturnType
Tridiagonalization<MatrixType>::diagonal() const
{
  eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
  return m_matrix.diagonal().real();
}

template<typename MatrixType>
typename Tridiagonalization<MatrixType>::SubDiagonalReturnType
Tridiagonalization<MatrixType>::subDiagonal() const
{
  eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
  return m_matrix.template diagonal<-1>().real();
}

namespace internal {

/** \internal
  * Performs a tridiagonal decomposition of the selfadjoint matrix \a matA in-place.
  *
  * \param[in,out] matA On input the selfadjoint matrix. Only the \b lower triangular part is referenced.
  *                     On output, the strict upper part is left unchanged, and the lower triangular part
  *                     represents the T and Q matrices in packed format has detailed below.
  * \param[out]    hCoeffs returned Householder coefficients (see below)
  *
  * On output, the tridiagonal selfadjoint matrix T is stored in the diagonal
  * and lower sub-diagonal of the matrix \a matA.
  * The unitary matrix Q is represented in a compact way as a product of
  * Householder reflectors \f$ H_i \f$ such that:
  *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
  * The Householder reflectors are defined as
  *       \f$ H_i = (I - h_i v_i v_i^T) \f$
  * where \f$ h_i = hCoeffs[i]\f$ is the \f$ i \f$th Householder coefficient and
  * \f$ v_i \f$ is the Householder vector defined by
  *       \f$ v_i = [ 0, \ldots, 0, 1, matA(i+2,i), \ldots, matA(N-1,i) ]^T \f$.
  *
  * Implemented from Golub's "Matrix Computations", algorithm 8.3.1.
  *
  * \sa Tridiagonalization::packedMatrix()
  */
template<typename MatrixType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& matA, CoeffVectorType& hCoeffs)
{
  using numext::conj;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  Index n = matA.rows();
  eigen_assert(n==matA.cols());
  eigen_assert(n==hCoeffs.size()+1 || n==1);

  for (Index i = 0; i<n-1; ++i)
  {
    Index remainingSize = n-i-1;
    RealScalar beta;
    Scalar h;
    matA.col(i).tail(remainingSize).makeHouseholderInPlace(h, beta);

    // Apply similarity transformation to remaining columns,
    // i.e., A = H A H' where H = I - h v v' and v = matA.col(i).tail(n-i-1)
    matA.col(i).coeffRef(i+1) = 1;

    hCoeffs.tail(n-i-1).noalias() = (matA.bottomRightCorner(remainingSize,remainingSize).template selfadjointView<Lower>()
                                  * (conj(h) * matA.col(i).tail(remainingSize)));

    hCoeffs.tail(n-i-1) += (conj(h)*RealScalar(-0.5)*(hCoeffs.tail(remainingSize).dot(matA.col(i).tail(remainingSize)))) * matA.col(i).tail(n-i-1);

    matA.bottomRightCorner(remainingSize, remainingSize).template selfadjointView<Lower>()
      .rankUpdate(matA.col(i).tail(remainingSize), hCoeffs.tail(remainingSize), Scalar(-1));

    matA.col(i).coeffRef(i+1) = beta;
    hCoeffs.coeffRef(i) = h;
  }
}

// forward declaration, implementation at the end of this file
template<typename MatrixType,
         int Size=MatrixType::ColsAtCompileTime,
         bool IsComplex=NumTraits<typename MatrixType::Scalar>::IsComplex>
struct tridiagonalization_inplace_selector;

/** \brief Performs a full tridiagonalization in place
  *
  * \param[in,out]  mat  On input, the selfadjoint matrix whose tridiagonal
  *    decomposition is to be computed. Only the lower triangular part referenced.
  *    The rest is left unchanged. On output, the orthogonal matrix Q
  *    in the decomposition if \p extractQ is true.
  * \param[out]  diag  The diagonal of the tridiagonal matrix T in the
  *    decomposition.
  * \param[out]  subdiag  The subdiagonal of the tridiagonal matrix T in
  *    the decomposition.
  * \param[in]  extractQ  If true, the orthogonal matrix Q in the
  *    decomposition is computed and stored in \p mat.
  *
  * Computes the tridiagonal decomposition of the selfadjoint matrix \p mat in place
  * such that \f$ mat = Q T Q^* \f$ where \f$ Q \f$ is unitary and \f$ T \f$ a real
  * symmetric tridiagonal matrix.
  *
  * The tridiagonal matrix T is passed to the output parameters \p diag and \p subdiag. If
  * \p extractQ is true, then the orthogonal matrix Q is passed to \p mat. Otherwise the lower
  * part of the matrix \p mat is destroyed.
  *
  * The vectors \p diag and \p subdiag are not resized. The function
  * assumes that they are already of the correct size. The length of the
  * vector \p diag should equal the number of rows in \p mat, and the
  * length of the vector \p subdiag should be one left.
  *
  * This implementation contains an optimized path for 3-by-3 matrices
  * which is especially useful for plane fitting.
  *
  * \note Currently, it requires two temporary vectors to hold the intermediate
  * Householder coefficients, and to reconstruct the matrix Q from the Householder
  * reflectors.
  *
  * Example (this uses the same matrix as the example in
  *    Tridiagonalization::Tridiagonalization(const MatrixType&)):
  *    \include Tridiagonalization_decomposeInPlace.cpp
  * Output: \verbinclude Tridiagonalization_decomposeInPlace.out
  *
  * \sa class Tridiagonalization
  */
template<typename MatrixType, typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag,
                                CoeffVectorType& hcoeffs, bool extractQ)
{
  eigen_assert(mat.cols()==mat.rows() && diag.size()==mat.rows() && subdiag.size()==mat.rows()-1);
  tridiagonalization_inplace_selector<MatrixType>::run(mat, diag, subdiag, hcoeffs, extractQ);
}

/** \internal
  * General full tridiagonalization
  */
template<typename MatrixType, int Size, bool IsComplex>
struct tridiagonalization_inplace_selector
{
  typedef typename Tridiagonalization<MatrixType>::CoeffVectorType CoeffVectorType;
  typedef typename Tridiagonalization<MatrixType>::HouseholderSequenceType HouseholderSequenceType;
  template<typename DiagonalType, typename SubDiagonalType>
  static EIGEN_DEVICE_FUNC
      void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag, CoeffVectorType& hCoeffs, bool extractQ)
  {
    tridiagonalization_inplace(mat, hCoeffs);
    diag = mat.diagonal().real();
    subdiag = mat.template diagonal<-1>().real();
    if(extractQ)
      mat = HouseholderSequenceType(mat, hCoeffs.conjugate())
            .setLength(mat.rows() - 1)
            .setShift(1);
  }
};

/** \internal
  * Specialization for 3x3 real matrices.
  * Especially useful for plane fitting.
  */
template<typename MatrixType>
struct tridiagonalization_inplace_selector<MatrixType,3,false>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;

  template<typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
  static void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag, CoeffVectorType&, bool extractQ)
  {
    using std::sqrt;
    const RealScalar tol = (std::numeric_limits<RealScalar>::min)();
    diag[0] = mat(0,0);
    RealScalar v1norm2 = numext::abs2(mat(2,0));
    if(v1norm2 <= tol)
    {
      diag[1] = mat(1,1);
      diag[2] = mat(2,2);
      subdiag[0] = mat(1,0);
      subdiag[1] = mat(2,1);
      if (extractQ)
        mat.setIdentity();
    }
    else
    {
      RealScalar beta = sqrt(numext::abs2(mat(1,0)) + v1norm2);
      RealScalar invBeta = RealScalar(1)/beta;
      Scalar m01 = mat(1,0) * invBeta;
      Scalar m02 = mat(2,0) * invBeta;
      Scalar q = RealScalar(2)*m01*mat(2,1) + m02*(mat(2,2) - mat(1,1));
      diag[1] = mat(1,1) + m02*q;
      diag[2] = mat(2,2) - m02*q;
      subdiag[0] = beta;
      subdiag[1] = mat(2,1) - m01 * q;
      if (extractQ)
      {
        mat << 1,   0,    0,
               0, m01,  m02,
               0, m02, -m01;
      }
    }
  }
};

/** \internal
  * Trivial specialization for 1x1 matrices
  */
template<typename MatrixType, bool IsComplex>
struct tridiagonalization_inplace_selector<MatrixType,1,IsComplex>
{
  typedef typename MatrixType::Scalar Scalar;

  template<typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
  static EIGEN_DEVICE_FUNC
  void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType&, CoeffVectorType&, bool extractQ)
  {
    diag(0,0) = numext::real(mat(0,0));
    if(extractQ)
      mat(0,0) = Scalar(1);
  }
};

/** \internal
  * \eigenvalues_module \ingroup Eigenvalues_Module
  *
  * \brief Expression type for return value of Tridiagonalization::matrixT()
  *
  * \tparam MatrixType type of underlying dense matrix
  */
template<typename MatrixType> struct TridiagonalizationMatrixTReturnType
: public ReturnByValue<TridiagonalizationMatrixTReturnType<MatrixType> >
{
  public:
    /** \brief Constructor.
      *
      * \param[in] mat The underlying dense matrix
      */
    TridiagonalizationMatrixTReturnType(const MatrixType& mat) : m_matrix(mat) { }

    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      result.setZero();
      result.template diagonal<1>() = m_matrix.template diagonal<-1>().conjugate();
      result.diagonal() = m_matrix.diagonal();
      result.template diagonal<-1>() = m_matrix.template diagonal<-1>();
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

  protected:
    typename MatrixType::Nested m_matrix;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIDIAGONALIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/AlignedBox.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// Function void Eigen::AlignedBox::transform(const Transform& transform)
// is provided under the following license agreement:
//
// Software License Agreement (BSD License)
//
// Copyright (c) 2011-2014, Willow Garage, Inc.
// Copyright (c) 2014-2015, Open Source Robotics Foundation
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions
// are met:
//
//  * Redistributions of source code must retain the above copyright
//    notice, this list of conditions and the following disclaimer.
//  * Redistributions in binary form must reproduce the above
//    copyright notice, this list of conditions and the following
//    disclaimer in the documentation and/or other materials provided
//    with the distribution.
//  * Neither the name of Open Source Robotics Foundation nor the names of its
//    contributors may be used to endorse or promote products derived
//    from this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS
// FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE
// COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT,
// INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
// BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
// LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
// CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT
// LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN
// ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
// POSSIBILITY OF SUCH DAMAGE.

#ifndef EIGEN_ALIGNEDBOX_H
#define EIGEN_ALIGNEDBOX_H

namespace Eigen {

/** \geometry_module \ingroup Geometry_Module
  *
  *
  * \class AlignedBox
  *
  * \brief An axis aligned box
  *
  * \tparam _Scalar the type of the scalar coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  *
  * This class represents an axis aligned box as a pair of the minimal and maximal corners.
  * \warning The result of most methods is undefined when applied to an empty box. You can check for empty boxes using isEmpty().
  * \sa alignedboxtypedefs
  */
template <typename _Scalar, int _AmbientDim>
class AlignedBox
{
public:
EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim)
  enum { AmbientDimAtCompileTime = _AmbientDim };
  typedef _Scalar                                   Scalar;
  typedef NumTraits<Scalar>                         ScalarTraits;
  typedef Eigen::Index                              Index; ///< \deprecated since Eigen 3.3
  typedef typename ScalarTraits::Real               RealScalar;
  typedef typename ScalarTraits::NonInteger         NonInteger;
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1>  VectorType;
  typedef CwiseBinaryOp<internal::scalar_sum_op<Scalar>, const VectorType, const VectorType> VectorTypeSum;

  /** Define constants to name the corners of a 1D, 2D or 3D axis aligned bounding box */
  enum CornerType
  {
    /** 1D names @{ */
    Min=0, Max=1,
    /** @} */

    /** Identifier for 2D corner @{ */
    BottomLeft=0, BottomRight=1,
    TopLeft=2, TopRight=3,
    /** @} */

    /** Identifier for 3D corner  @{ */
    BottomLeftFloor=0, BottomRightFloor=1,
    TopLeftFloor=2, TopRightFloor=3,
    BottomLeftCeil=4, BottomRightCeil=5,
    TopLeftCeil=6, TopRightCeil=7
    /** @} */
  };


  /** Default constructor initializing a null box. */
  EIGEN_DEVICE_FUNC inline AlignedBox()
  { if (EIGEN_CONST_CONDITIONAL(AmbientDimAtCompileTime!=Dynamic)) setEmpty(); }

  /** Constructs a null box with \a _dim the dimension of the ambient space. */
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(Index _dim) : m_min(_dim), m_max(_dim)
  { setEmpty(); }

  /** Constructs a box with extremities \a _min and \a _max.
   * \warning If either component of \a _min is larger than the same component of \a _max, the constructed box is empty. */
  template<typename OtherVectorType1, typename OtherVectorType2>
  EIGEN_DEVICE_FUNC inline AlignedBox(const OtherVectorType1& _min, const OtherVectorType2& _max) : m_min(_min), m_max(_max) {}

  /** Constructs a box containing a single point \a p. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(const MatrixBase<Derived>& p) : m_min(p), m_max(m_min)
  { }

  EIGEN_DEVICE_FUNC ~AlignedBox() {}

  /** \returns the dimension in which the box holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return AmbientDimAtCompileTime==Dynamic ? m_min.size() : Index(AmbientDimAtCompileTime); }

  /** \deprecated use isEmpty() */
  EIGEN_DEVICE_FUNC inline bool isNull() const { return isEmpty(); }

  /** \deprecated use setEmpty() */
  EIGEN_DEVICE_FUNC inline void setNull() { setEmpty(); }

  /** \returns true if the box is empty.
   * \sa setEmpty */
  EIGEN_DEVICE_FUNC inline bool isEmpty() const { return (m_min.array() > m_max.array()).any(); }

  /** Makes \c *this an empty box.
   * \sa isEmpty */
  EIGEN_DEVICE_FUNC inline void setEmpty()
  {
    m_min.setConstant( ScalarTraits::highest() );
    m_max.setConstant( ScalarTraits::lowest() );
  }

  /** \returns the minimal corner */
  EIGEN_DEVICE_FUNC inline const VectorType& (min)() const { return m_min; }
  /** \returns a non const reference to the minimal corner */
  EIGEN_DEVICE_FUNC inline VectorType& (min)() { return m_min; }
  /** \returns the maximal corner */
  EIGEN_DEVICE_FUNC inline const VectorType& (max)() const { return m_max; }
  /** \returns a non const reference to the maximal corner */
  EIGEN_DEVICE_FUNC inline VectorType& (max)() { return m_max; }

  /** \returns the center of the box */
  EIGEN_DEVICE_FUNC inline const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(VectorTypeSum, RealScalar, quotient)
  center() const
  { return (m_min+m_max)/RealScalar(2); }

  /** \returns the lengths of the sides of the bounding box.
    * Note that this function does not get the same
    * result for integral or floating scalar types: see
    */
  EIGEN_DEVICE_FUNC inline const CwiseBinaryOp< internal::scalar_difference_op<Scalar,Scalar>, const VectorType, const VectorType> sizes() const
  { return m_max - m_min; }

  /** \returns the volume of the bounding box */
  EIGEN_DEVICE_FUNC inline Scalar volume() const
  { return sizes().prod(); }

  /** \returns an expression for the bounding box diagonal vector
    * if the length of the diagonal is needed: diagonal().norm()
    * will provide it.
    */
  EIGEN_DEVICE_FUNC inline CwiseBinaryOp< internal::scalar_difference_op<Scalar,Scalar>, const VectorType, const VectorType> diagonal() const
  { return sizes(); }

  /** \returns the vertex of the bounding box at the corner defined by
    * the corner-id corner. It works only for a 1D, 2D or 3D bounding box.
    * For 1D bounding boxes corners are named by 2 enum constants:
    * BottomLeft and BottomRight.
    * For 2D bounding boxes, corners are named by 4 enum constants:
    * BottomLeft, BottomRight, TopLeft, TopRight.
    * For 3D bounding boxes, the following names are added:
    * BottomLeftCeil, BottomRightCeil, TopLeftCeil, TopRightCeil.
    */
  EIGEN_DEVICE_FUNC inline VectorType corner(CornerType corner) const
  {
    EIGEN_STATIC_ASSERT(_AmbientDim <= 3, THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE);

    VectorType res;

    Index mult = 1;
    for(Index d=0; d<dim(); ++d)
    {
      if( mult & corner ) res[d] = m_max[d];
      else                res[d] = m_min[d];
      mult *= 2;
    }
    return res;
  }

  /** \returns a random point inside the bounding box sampled with
   * a uniform distribution */
  EIGEN_DEVICE_FUNC inline VectorType sample() const
  {
    VectorType r(dim());
    for(Index d=0; d<dim(); ++d)
    {
      if(!ScalarTraits::IsInteger)
      {
        r[d] = m_min[d] + (m_max[d]-m_min[d])
             * internal::random<Scalar>(Scalar(0), Scalar(1));
      }
      else
        r[d] = internal::random(m_min[d], m_max[d]);
    }
    return r;
  }

  /** \returns true if the point \a p is inside the box \c *this. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline bool contains(const MatrixBase<Derived>& p) const
  {
    typename internal::nested_eval<Derived,2>::type p_n(p.derived());
    return (m_min.array()<=p_n.array()).all() && (p_n.array()<=m_max.array()).all();
  }

  /** \returns true if the box \a b is entirely inside the box \c *this. */
  EIGEN_DEVICE_FUNC inline bool contains(const AlignedBox& b) const
  { return (m_min.array()<=(b.min)().array()).all() && ((b.max)().array()<=m_max.array()).all(); }

  /** \returns true if the box \a b is intersecting the box \c *this.
   * \sa intersection, clamp */
  EIGEN_DEVICE_FUNC inline bool intersects(const AlignedBox& b) const
  { return (m_min.array()<=(b.max)().array()).all() && ((b.min)().array()<=m_max.array()).all(); }

  /** Extends \c *this such that it contains the point \a p and returns a reference to \c *this.
   * \sa extend(const AlignedBox&) */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox& extend(const MatrixBase<Derived>& p)
  {
    typename internal::nested_eval<Derived,2>::type p_n(p.derived());
    m_min = m_min.cwiseMin(p_n);
    m_max = m_max.cwiseMax(p_n);
    return *this;
  }

  /** Extends \c *this such that it contains the box \a b and returns a reference to \c *this.
   * \sa merged, extend(const MatrixBase&) */
  EIGEN_DEVICE_FUNC inline AlignedBox& extend(const AlignedBox& b)
  {
    m_min = m_min.cwiseMin(b.m_min);
    m_max = m_max.cwiseMax(b.m_max);
    return *this;
  }

  /** Clamps \c *this by the box \a b and returns a reference to \c *this.
   * \note If the boxes don't intersect, the resulting box is empty.
   * \sa intersection(), intersects() */
  EIGEN_DEVICE_FUNC inline AlignedBox& clamp(const AlignedBox& b)
  {
    m_min = m_min.cwiseMax(b.m_min);
    m_max = m_max.cwiseMin(b.m_max);
    return *this;
  }

  /** Returns an AlignedBox that is the intersection of \a b and \c *this
   * \note If the boxes don't intersect, the resulting box is empty.
   * \sa intersects(), clamp, contains()  */
  EIGEN_DEVICE_FUNC inline AlignedBox intersection(const AlignedBox& b) const
  {return AlignedBox(m_min.cwiseMax(b.m_min), m_max.cwiseMin(b.m_max)); }

  /** Returns an AlignedBox that is the union of \a b and \c *this.
   * \note Merging with an empty box may result in a box bigger than \c *this.
   * \sa extend(const AlignedBox&) */
  EIGEN_DEVICE_FUNC inline AlignedBox merged(const AlignedBox& b) const
  { return AlignedBox(m_min.cwiseMin(b.m_min), m_max.cwiseMax(b.m_max)); }

  /** Translate \c *this by the vector \a t and returns a reference to \c *this. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox& translate(const MatrixBase<Derived>& a_t)
  {
    const typename internal::nested_eval<Derived,2>::type t(a_t.derived());
    m_min += t;
    m_max += t;
    return *this;
  }

  /** \returns a copy of \c *this translated by the vector \a t. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox translated(const MatrixBase<Derived>& a_t) const
  {
    AlignedBox result(m_min, m_max);
    result.translate(a_t);
    return result;
  }

  /** \returns the squared distance between the point \a p and the box \c *this,
    * and zero if \a p is inside the box.
    * \sa exteriorDistance(const MatrixBase&), squaredExteriorDistance(const AlignedBox&)
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Scalar squaredExteriorDistance(const MatrixBase<Derived>& p) const;

  /** \returns the squared distance between the boxes \a b and \c *this,
    * and zero if the boxes intersect.
    * \sa exteriorDistance(const AlignedBox&), squaredExteriorDistance(const MatrixBase&)
    */
  EIGEN_DEVICE_FUNC inline Scalar squaredExteriorDistance(const AlignedBox& b) const;

  /** \returns the distance between the point \a p and the box \c *this,
    * and zero if \a p is inside the box.
    * \sa squaredExteriorDistance(const MatrixBase&), exteriorDistance(const AlignedBox&)
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline NonInteger exteriorDistance(const MatrixBase<Derived>& p) const
  { EIGEN_USING_STD(sqrt) return sqrt(NonInteger(squaredExteriorDistance(p))); }

  /** \returns the distance between the boxes \a b and \c *this,
    * and zero if the boxes intersect.
    * \sa squaredExteriorDistance(const AlignedBox&), exteriorDistance(const MatrixBase&)
    */
  EIGEN_DEVICE_FUNC inline NonInteger exteriorDistance(const AlignedBox& b) const
  { EIGEN_USING_STD(sqrt) return sqrt(NonInteger(squaredExteriorDistance(b))); }

  /**
   * Specialization of transform for pure translation.
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline void transform(
      const typename Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>::TranslationType& translation)
  {
    this->translate(translation);
  }

  /**
   * Transforms this box by \a transform and recomputes it to
   * still be an axis-aligned box.
   *
   * \note This method is provided under BSD license (see the top of this file).
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline void transform(const Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>& transform)
  {
    // Only Affine and Isometry transforms are currently supported.
    EIGEN_STATIC_ASSERT(Mode == Affine || Mode == AffineCompact || Mode == Isometry, THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS);

    // Method adapted from FCL src/shape/geometric_shapes_utility.cpp#computeBV<AABB, Box>(...)
    // https://github.com/flexible-collision-library/fcl/blob/fcl-0.4/src/shape/geometric_shapes_utility.cpp#L292
    //
    // Here's a nice explanation why it works: https://zeuxcg.org/2010/10/17/aabb-from-obb-with-component-wise-abs/

    // two times rotated extent
    const VectorType rotated_extent_2 = transform.linear().cwiseAbs() * sizes();
    // two times new center
    const VectorType rotated_center_2 = transform.linear() * (this->m_max + this->m_min) +
        Scalar(2) * transform.translation();

    this->m_max = (rotated_center_2 + rotated_extent_2) / Scalar(2);
    this->m_min = (rotated_center_2 - rotated_extent_2) / Scalar(2);
  }

  /**
   * \returns a copy of \c *this transformed by \a transform and recomputed to
   * still be an axis-aligned box.
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC AlignedBox transformed(const Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>& transform) const
  {
    AlignedBox result(m_min, m_max);
    result.transform(transform);
    return result;
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<AlignedBox,
           AlignedBox<NewScalarType,AmbientDimAtCompileTime> >::type cast() const
  {
    return typename internal::cast_return_type<AlignedBox,
                    AlignedBox<NewScalarType,AmbientDimAtCompileTime> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(const AlignedBox<OtherScalarType,AmbientDimAtCompileTime>& other)
  {
    m_min = (other.min)().template cast<Scalar>();
    m_max = (other.max)().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const AlignedBox& other, const RealScalar& prec = ScalarTraits::dummy_precision()) const
  { return m_min.isApprox(other.m_min, prec) && m_max.isApprox(other.m_max, prec); }

protected:

  VectorType m_min, m_max;
};



template<typename Scalar,int AmbientDim>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Scalar AlignedBox<Scalar,AmbientDim>::squaredExteriorDistance(const MatrixBase<Derived>& a_p) const
{
  typename internal::nested_eval<Derived,2*AmbientDim>::type p(a_p.derived());
  Scalar dist2(0);
  Scalar aux;
  for (Index k=0; k<dim(); ++k)
  {
    if( m_min[k] > p[k] )
    {
      aux = m_min[k] - p[k];
      dist2 += aux*aux;
    }
    else if( p[k] > m_max[k] )
    {
      aux = p[k] - m_max[k];
      dist2 += aux*aux;
    }
  }
  return dist2;
}

template<typename Scalar,int AmbientDim>
EIGEN_DEVICE_FUNC inline Scalar AlignedBox<Scalar,AmbientDim>::squaredExteriorDistance(const AlignedBox& b) const
{
  Scalar dist2(0);
  Scalar aux;
  for (Index k=0; k<dim(); ++k)
  {
    if( m_min[k] > b.m_max[k] )
    {
      aux = m_min[k] - b.m_max[k];
      dist2 += aux*aux;
    }
    else if( b.m_min[k] > m_max[k] )
    {
      aux = b.m_min[k] - m_max[k];
      dist2 += aux*aux;
    }
  }
  return dist2;
}

/** \defgroup alignedboxtypedefs Global aligned box typedefs
  *
  * \ingroup Geometry_Module
  *
  * Eigen defines several typedef shortcuts for most common aligned box types.
  *
  * The general patterns are the following:
  *
  * \c AlignedBoxSizeType where \c Size can be \c 1, \c 2,\c 3,\c 4 for fixed size boxes or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double.
  *
  * For example, \c AlignedBox3d is a fixed-size 3x3 aligned box type of doubles, and \c AlignedBoxXf is a dynamic-size aligned box of floats.
  *
  * \sa class AlignedBox
  */

#define EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)    \
/** \ingroup alignedboxtypedefs */                                 \
typedef AlignedBox<Type, Size>   AlignedBox##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 1, 1) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Dynamic, X)

EIGEN_MAKE_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(double,               d)

#undef EIGEN_MAKE_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_TYPEDEFS

} // end namespace Eigen

#endif // EIGEN_ALIGNEDBOX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/AngleAxis.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ANGLEAXIS_H
#define EIGEN_ANGLEAXIS_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class AngleAxis
  *
  * \brief Represents a 3D rotation as a rotation angle around an arbitrary 3D axis
  *
  * \param _Scalar the scalar type, i.e., the type of the coefficients.
  *
  * \warning When setting up an AngleAxis object, the axis vector \b must \b be \b normalized.
  *
  * The following two typedefs are provided for convenience:
  * \li \c AngleAxisf for \c float
  * \li \c AngleAxisd for \c double
  *
  * Combined with MatrixBase::Unit{X,Y,Z}, AngleAxis can be used to easily
  * mimic Euler-angles. Here is an example:
  * \include AngleAxis_mimic_euler.cpp
  * Output: \verbinclude AngleAxis_mimic_euler.out
  *
  * \note This class is not aimed to be used to store a rotation transformation,
  * but rather to make easier the creation of other rotation (Quaternion, rotation Matrix)
  * and transformation objects.
  *
  * \sa class Quaternion, class Transform, MatrixBase::UnitX()
  */

namespace internal {
template<typename _Scalar> struct traits<AngleAxis<_Scalar> >
{
  typedef _Scalar Scalar;
};
}

template<typename _Scalar>
class AngleAxis : public RotationBase<AngleAxis<_Scalar>,3>
{
  typedef RotationBase<AngleAxis<_Scalar>,3> Base;

public:

  using Base::operator*;

  enum { Dim = 3 };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Matrix<Scalar,3,3> Matrix3;
  typedef Matrix<Scalar,3,1> Vector3;
  typedef Quaternion<Scalar> QuaternionType;

protected:

  Vector3 m_axis;
  Scalar m_angle;

public:

  /** Default constructor without initialization. */
  EIGEN_DEVICE_FUNC AngleAxis() {}
  /** Constructs and initialize the angle-axis rotation from an \a angle in radian
    * and an \a axis which \b must \b be \b normalized.
    *
    * \warning If the \a axis vector is not normalized, then the angle-axis object
    *          represents an invalid rotation. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC 
  inline AngleAxis(const Scalar& angle, const MatrixBase<Derived>& axis) : m_axis(axis), m_angle(angle) {}
  /** Constructs and initialize the angle-axis rotation from a quaternion \a q.
    * This function implicitly normalizes the quaternion \a q.
    */
  template<typename QuatDerived> 
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const QuaternionBase<QuatDerived>& q) { *this = q; }
  /** Constructs and initialize the angle-axis rotation from a 3x3 rotation matrix. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const MatrixBase<Derived>& m) { *this = m; }

  /** \returns the value of the rotation angle in radian */
  EIGEN_DEVICE_FUNC Scalar angle() const { return m_angle; }
  /** \returns a read-write reference to the stored angle in radian */
  EIGEN_DEVICE_FUNC Scalar& angle() { return m_angle; }

  /** \returns the rotation axis */
  EIGEN_DEVICE_FUNC const Vector3& axis() const { return m_axis; }
  /** \returns a read-write reference to the stored rotation axis.
    *
    * \warning The rotation axis must remain a \b unit vector.
    */
  EIGEN_DEVICE_FUNC Vector3& axis() { return m_axis; }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline QuaternionType operator* (const AngleAxis& other) const
  { return QuaternionType(*this) * QuaternionType(other); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline QuaternionType operator* (const QuaternionType& other) const
  { return QuaternionType(*this) * other; }

  /** Concatenates two rotations */
  friend EIGEN_DEVICE_FUNC inline QuaternionType operator* (const QuaternionType& a, const AngleAxis& b)
  { return a * QuaternionType(b); }

  /** \returns the inverse rotation, i.e., an angle-axis with opposite rotation angle */
  EIGEN_DEVICE_FUNC AngleAxis inverse() const
  { return AngleAxis(-m_angle, m_axis); }

  template<class QuatDerived>
  EIGEN_DEVICE_FUNC AngleAxis& operator=(const QuaternionBase<QuatDerived>& q);
  template<typename Derived>
  EIGEN_DEVICE_FUNC AngleAxis& operator=(const MatrixBase<Derived>& m);

  template<typename Derived>
  EIGEN_DEVICE_FUNC AngleAxis& fromRotationMatrix(const MatrixBase<Derived>& m);
  EIGEN_DEVICE_FUNC Matrix3 toRotationMatrix(void) const;

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<AngleAxis,AngleAxis<NewScalarType> >::type cast() const
  { return typename internal::cast_return_type<AngleAxis,AngleAxis<NewScalarType> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const AngleAxis<OtherScalarType>& other)
  {
    m_axis = other.axis().template cast<Scalar>();
    m_angle = Scalar(other.angle());
  }

  EIGEN_DEVICE_FUNC static inline const AngleAxis Identity() { return AngleAxis(Scalar(0), Vector3::UnitX()); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const AngleAxis& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_axis.isApprox(other.m_axis, prec) && internal::isApprox(m_angle,other.m_angle, prec); }
};

/** \ingroup Geometry_Module
  * single precision angle-axis type */
typedef AngleAxis<float> AngleAxisf;
/** \ingroup Geometry_Module
  * double precision angle-axis type */
typedef AngleAxis<double> AngleAxisd;

/** Set \c *this from a \b unit quaternion.
  *
  * The resulting axis is normalized, and the computed angle is in the [0,pi] range.
  * 
  * This function implicitly normalizes the quaternion \a q.
  */
template<typename Scalar>
template<typename QuatDerived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::operator=(const QuaternionBase<QuatDerived>& q)
{
  EIGEN_USING_STD(atan2)
  EIGEN_USING_STD(abs)
  Scalar n = q.vec().norm();
  if(n<NumTraits<Scalar>::epsilon())
    n = q.vec().stableNorm();

  if (n != Scalar(0))
  {
    m_angle = Scalar(2)*atan2(n, abs(q.w()));
    if(q.w() < Scalar(0))
      n = -n;
    m_axis  = q.vec() / n;
  }
  else
  {
    m_angle = Scalar(0);
    m_axis << Scalar(1), Scalar(0), Scalar(0);
  }
  return *this;
}

/** Set \c *this from a 3x3 rotation matrix \a mat.
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::operator=(const MatrixBase<Derived>& mat)
{
  // Since a direct conversion would not be really faster,
  // let's use the robust Quaternion implementation:
  return *this = QuaternionType(mat);
}

/**
* \brief Sets \c *this from a 3x3 rotation matrix.
**/
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::fromRotationMatrix(const MatrixBase<Derived>& mat)
{
  return *this = QuaternionType(mat);
}

/** Constructs and \returns an equivalent 3x3 rotation matrix.
  */
template<typename Scalar>
typename AngleAxis<Scalar>::Matrix3
EIGEN_DEVICE_FUNC AngleAxis<Scalar>::toRotationMatrix(void) const
{
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  Matrix3 res;
  Vector3 sin_axis  = sin(m_angle) * m_axis;
  Scalar c = cos(m_angle);
  Vector3 cos1_axis = (Scalar(1)-c) * m_axis;

  Scalar tmp;
  tmp = cos1_axis.x() * m_axis.y();
  res.coeffRef(0,1) = tmp - sin_axis.z();
  res.coeffRef(1,0) = tmp + sin_axis.z();

  tmp = cos1_axis.x() * m_axis.z();
  res.coeffRef(0,2) = tmp + sin_axis.y();
  res.coeffRef(2,0) = tmp - sin_axis.y();

  tmp = cos1_axis.y() * m_axis.z();
  res.coeffRef(1,2) = tmp - sin_axis.x();
  res.coeffRef(2,1) = tmp + sin_axis.x();

  res.diagonal() = (cos1_axis.cwiseProduct(m_axis)).array() + c;

  return res;
}

} // end namespace Eigen

#endif // EIGEN_ANGLEAXIS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/EulerAngles.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLES_H
#define EIGEN_EULERANGLES_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  *
  * \returns the Euler-angles of the rotation matrix \c *this using the convention defined by the triplet (\a a0,\a a1,\a a2)
  *
  * Each of the three parameters \a a0,\a a1,\a a2 represents the respective rotation axis as an integer in {0,1,2}.
  * For instance, in:
  * \code Vector3f ea = mat.eulerAngles(2, 0, 2); \endcode
  * "2" represents the z axis and "0" the x axis, etc. The returned angles are such that
  * we have the following equality:
  * \code
  * mat == AngleAxisf(ea[0], Vector3f::UnitZ())
  *      * AngleAxisf(ea[1], Vector3f::UnitX())
  *      * AngleAxisf(ea[2], Vector3f::UnitZ()); \endcode
  * This corresponds to the right-multiply conventions (with right hand side frames).
  * 
  * The returned angles are in the ranges [0:pi]x[-pi:pi]x[-pi:pi].
  * 
  * \sa class AngleAxis
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Matrix<typename MatrixBase<Derived>::Scalar,3,1>
MatrixBase<Derived>::eulerAngles(Index a0, Index a1, Index a2) const
{
  EIGEN_USING_STD(atan2)
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  /* Implemented from Graphics Gems IV */
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Derived,3,3)

  Matrix<Scalar,3,1> res;
  typedef Matrix<typename Derived::Scalar,2,1> Vector2;

  const Index odd = ((a0+1)%3 == a1) ? 0 : 1;
  const Index i = a0;
  const Index j = (a0 + 1 + odd)%3;
  const Index k = (a0 + 2 - odd)%3;
  
  if (a0==a2)
  {
    res[0] = atan2(coeff(j,i), coeff(k,i));
    if((odd && res[0]<Scalar(0)) || ((!odd) && res[0]>Scalar(0)))
    {
      if(res[0] > Scalar(0)) {
        res[0] -= Scalar(EIGEN_PI);
      }
      else {
        res[0] += Scalar(EIGEN_PI);
      }
      Scalar s2 = Vector2(coeff(j,i), coeff(k,i)).norm();
      res[1] = -atan2(s2, coeff(i,i));
    }
    else
    {
      Scalar s2 = Vector2(coeff(j,i), coeff(k,i)).norm();
      res[1] = atan2(s2, coeff(i,i));
    }
    
    // With a=(0,1,0), we have i=0; j=1; k=2, and after computing the first two angles,
    // we can compute their respective rotation, and apply its inverse to M. Since the result must
    // be a rotation around x, we have:
    //
    //  c2  s1.s2 c1.s2                   1  0   0 
    //  0   c1    -s1       *    M    =   0  c3  s3
    //  -s2 s1.c2 c1.c2                   0 -s3  c3
    //
    //  Thus:  m11.c1 - m21.s1 = c3  &   m12.c1 - m22.s1 = s3
    
    Scalar s1 = sin(res[0]);
    Scalar c1 = cos(res[0]);
    res[2] = atan2(c1*coeff(j,k)-s1*coeff(k,k), c1*coeff(j,j) - s1 * coeff(k,j));
  } 
  else
  {
    res[0] = atan2(coeff(j,k), coeff(k,k));
    Scalar c2 = Vector2(coeff(i,i), coeff(i,j)).norm();
    if((odd && res[0]<Scalar(0)) || ((!odd) && res[0]>Scalar(0))) {
      if(res[0] > Scalar(0)) {
        res[0] -= Scalar(EIGEN_PI);
      }
      else {
        res[0] += Scalar(EIGEN_PI);
      }
      res[1] = atan2(-coeff(i,k), -c2);
    }
    else
      res[1] = atan2(-coeff(i,k), c2);
    Scalar s1 = sin(res[0]);
    Scalar c1 = cos(res[0]);
    res[2] = atan2(s1*coeff(k,i)-c1*coeff(j,i), c1*coeff(j,j) - s1 * coeff(k,j));
  }
  if (!odd)
    res = -res;
  
  return res;
}

} // end namespace Eigen

#endif // EIGEN_EULERANGLES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Homogeneous.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOMOGENEOUS_H
#define EIGEN_HOMOGENEOUS_H

namespace Eigen {

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Homogeneous
  *
  * \brief Expression of one (or a set of) homogeneous vector(s)
  *
  * \param MatrixType the type of the object in which we are making homogeneous
  *
  * This class represents an expression of one (or a set of) homogeneous vector(s).
  * It is the return type of MatrixBase::homogeneous() and most of the time
  * this is the only way it is used.
  *
  * \sa MatrixBase::homogeneous()
  */

namespace internal {

template<typename MatrixType,int Direction>
struct traits<Homogeneous<MatrixType,Direction> >
 : traits<MatrixType>
{
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsPlusOne = (MatrixType::RowsAtCompileTime != Dynamic) ?
                  int(MatrixType::RowsAtCompileTime) + 1 : Dynamic,
    ColsPlusOne = (MatrixType::ColsAtCompileTime != Dynamic) ?
                  int(MatrixType::ColsAtCompileTime) + 1 : Dynamic,
    RowsAtCompileTime = Direction==Vertical  ?  RowsPlusOne : MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = Direction==Horizontal ? ColsPlusOne : MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    TmpFlags = _MatrixTypeNested::Flags & HereditaryBits,
    Flags = ColsAtCompileTime==1 ? (TmpFlags & ~RowMajorBit)
          : RowsAtCompileTime==1 ? (TmpFlags | RowMajorBit)
          : TmpFlags
  };
};

template<typename MatrixType,typename Lhs> struct homogeneous_left_product_impl;
template<typename MatrixType,typename Rhs> struct homogeneous_right_product_impl;

} // end namespace internal

template<typename MatrixType,int _Direction> class Homogeneous
  : public MatrixBase<Homogeneous<MatrixType,_Direction> >, internal::no_assignment_operator
{
  public:

    typedef MatrixType NestedExpression;
    enum { Direction = _Direction };

    typedef MatrixBase<Homogeneous> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Homogeneous)

    EIGEN_DEVICE_FUNC explicit inline Homogeneous(const MatrixType& matrix)
      : m_matrix(matrix)
    {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows() + (int(Direction)==Vertical   ? 1 : 0); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols() + (int(Direction)==Horizontal ? 1 : 0); }

    EIGEN_DEVICE_FUNC const NestedExpression& nestedExpression() const { return m_matrix; }

    template<typename Rhs>
    EIGEN_DEVICE_FUNC inline const Product<Homogeneous,Rhs>
    operator* (const MatrixBase<Rhs>& rhs) const
    {
      eigen_assert(int(Direction)==Horizontal);
      return Product<Homogeneous,Rhs>(*this,rhs.derived());
    }

    template<typename Lhs> friend
    EIGEN_DEVICE_FUNC inline const Product<Lhs,Homogeneous>
    operator* (const MatrixBase<Lhs>& lhs, const Homogeneous& rhs)
    {
      eigen_assert(int(Direction)==Vertical);
      return Product<Lhs,Homogeneous>(lhs.derived(),rhs);
    }

    template<typename Scalar, int Dim, int Mode, int Options> friend
    EIGEN_DEVICE_FUNC inline const Product<Transform<Scalar,Dim,Mode,Options>, Homogeneous >
    operator* (const Transform<Scalar,Dim,Mode,Options>& lhs, const Homogeneous& rhs)
    {
      eigen_assert(int(Direction)==Vertical);
      return Product<Transform<Scalar,Dim,Mode,Options>, Homogeneous>(lhs,rhs);
    }

    template<typename Func>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::result_of<Func(Scalar,Scalar)>::type
    redux(const Func& func) const
    {
      return func(m_matrix.redux(func), Scalar(1));
    }

  protected:
    typename MatrixType::Nested m_matrix;
};

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a vector expression that is one longer than the vector argument, with the value 1 symbolically appended as the last coefficient.
  *
  * This can be used to convert affine coordinates to homogeneous coordinates.
  *
  * \only_for_vectors
  *
  * Example: \include MatrixBase_homogeneous.cpp
  * Output: \verbinclude MatrixBase_homogeneous.out
  *
  * \sa VectorwiseOp::homogeneous(), class Homogeneous
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::HomogeneousReturnType
MatrixBase<Derived>::homogeneous() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return HomogeneousReturnType(derived());
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns an expression where the value 1 is symbolically appended as the final coefficient to each column (or row) of the matrix.
  *
  * This can be used to convert affine coordinates to homogeneous coordinates.
  *
  * Example: \include VectorwiseOp_homogeneous.cpp
  * Output: \verbinclude VectorwiseOp_homogeneous.out
  *
  * \sa MatrixBase::homogeneous(), class Homogeneous */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC inline Homogeneous<ExpressionType,Direction>
VectorwiseOp<ExpressionType,Direction>::homogeneous() const
{
  return HomogeneousReturnType(_expression());
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \brief homogeneous normalization
  *
  * \returns a vector expression of the N-1 first coefficients of \c *this divided by that last coefficient.
  *
  * This can be used to convert homogeneous coordinates to affine coordinates.
  *
  * It is essentially a shortcut for:
  * \code
    this->head(this->size()-1)/this->coeff(this->size()-1);
    \endcode
  *
  * Example: \include MatrixBase_hnormalized.cpp
  * Output: \verbinclude MatrixBase_hnormalized.out
  *
  * \sa VectorwiseOp::hnormalized() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const typename MatrixBase<Derived>::HNormalizedReturnType
MatrixBase<Derived>::hnormalized() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return ConstStartMinusOne(derived(),0,0,
    ColsAtCompileTime==1?size()-1:1,
    ColsAtCompileTime==1?1:size()-1) / coeff(size()-1);
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \brief column or row-wise homogeneous normalization
  *
  * \returns an expression of the first N-1 coefficients of each column (or row) of \c *this divided by the last coefficient of each column (or row).
  *
  * This can be used to convert homogeneous coordinates to affine coordinates.
  *
  * It is conceptually equivalent to calling MatrixBase::hnormalized() to each column (or row) of \c *this.
  *
  * Example: \include DirectionWise_hnormalized.cpp
  * Output: \verbinclude DirectionWise_hnormalized.out
  *
  * \sa MatrixBase::hnormalized() */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC inline const typename VectorwiseOp<ExpressionType,Direction>::HNormalizedReturnType
VectorwiseOp<ExpressionType,Direction>::hnormalized() const
{
  return HNormalized_Block(_expression(),0,0,
      Direction==Vertical   ? _expression().rows()-1 : _expression().rows(),
      Direction==Horizontal ? _expression().cols()-1 : _expression().cols()).cwiseQuotient(
      Replicate<HNormalized_Factors,
                Direction==Vertical   ? HNormalized_SizeMinusOne : 1,
                Direction==Horizontal ? HNormalized_SizeMinusOne : 1>
        (HNormalized_Factors(_expression(),
          Direction==Vertical    ? _expression().rows()-1:0,
          Direction==Horizontal  ? _expression().cols()-1:0,
          Direction==Vertical    ? 1 : _expression().rows(),
          Direction==Horizontal  ? 1 : _expression().cols()),
         Direction==Vertical   ? _expression().rows()-1 : 1,
         Direction==Horizontal ? _expression().cols()-1 : 1));
}

namespace internal {

template<typename MatrixOrTransformType>
struct take_matrix_for_product
{
  typedef MatrixOrTransformType type;
  EIGEN_DEVICE_FUNC static const type& run(const type &x) { return x; }
};

template<typename Scalar, int Dim, int Mode,int Options>
struct take_matrix_for_product<Transform<Scalar, Dim, Mode, Options> >
{
  typedef Transform<Scalar, Dim, Mode, Options> TransformType;
  typedef typename internal::add_const<typename TransformType::ConstAffinePart>::type type;
  EIGEN_DEVICE_FUNC static type run (const TransformType& x) { return x.affine(); }
};

template<typename Scalar, int Dim, int Options>
struct take_matrix_for_product<Transform<Scalar, Dim, Projective, Options> >
{
  typedef Transform<Scalar, Dim, Projective, Options> TransformType;
  typedef typename TransformType::MatrixType type;
  EIGEN_DEVICE_FUNC static const type& run (const TransformType& x) { return x.matrix(); }
};

template<typename MatrixType,typename Lhs>
struct traits<homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs> >
{
  typedef typename take_matrix_for_product<Lhs>::type LhsMatrixType;
  typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;
  typedef typename remove_all<LhsMatrixType>::type LhsMatrixTypeCleaned;
  typedef typename make_proper_matrix_type<
                 typename traits<MatrixTypeCleaned>::Scalar,
                 LhsMatrixTypeCleaned::RowsAtCompileTime,
                 MatrixTypeCleaned::ColsAtCompileTime,
                 MatrixTypeCleaned::PlainObject::Options,
                 LhsMatrixTypeCleaned::MaxRowsAtCompileTime,
                 MatrixTypeCleaned::MaxColsAtCompileTime>::type ReturnType;
};

template<typename MatrixType,typename Lhs>
struct homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs>
  : public ReturnByValue<homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs> >
{
  typedef typename traits<homogeneous_left_product_impl>::LhsMatrixType LhsMatrixType;
  typedef typename remove_all<LhsMatrixType>::type LhsMatrixTypeCleaned;
  typedef typename remove_all<typename LhsMatrixTypeCleaned::Nested>::type LhsMatrixTypeNested;
  EIGEN_DEVICE_FUNC homogeneous_left_product_impl(const Lhs& lhs, const MatrixType& rhs)
    : m_lhs(take_matrix_for_product<Lhs>::run(lhs)),
      m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> EIGEN_DEVICE_FUNC void evalTo(Dest& dst) const
  {
    // FIXME investigate how to allow lazy evaluation of this product when possible
    dst = Block<const LhsMatrixTypeNested,
              LhsMatrixTypeNested::RowsAtCompileTime,
              LhsMatrixTypeNested::ColsAtCompileTime==Dynamic?Dynamic:LhsMatrixTypeNested::ColsAtCompileTime-1>
            (m_lhs,0,0,m_lhs.rows(),m_lhs.cols()-1) * m_rhs;
    dst += m_lhs.col(m_lhs.cols()-1).rowwise()
            .template replicate<MatrixType::ColsAtCompileTime>(m_rhs.cols());
  }

  typename LhsMatrixTypeCleaned::Nested m_lhs;
  typename MatrixType::Nested m_rhs;
};

template<typename MatrixType,typename Rhs>
struct traits<homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs> >
{
  typedef typename make_proper_matrix_type<typename traits<MatrixType>::Scalar,
                 MatrixType::RowsAtCompileTime,
                 Rhs::ColsAtCompileTime,
                 MatrixType::PlainObject::Options,
                 MatrixType::MaxRowsAtCompileTime,
                 Rhs::MaxColsAtCompileTime>::type ReturnType;
};

template<typename MatrixType,typename Rhs>
struct homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs>
  : public ReturnByValue<homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs> >
{
  typedef typename remove_all<typename Rhs::Nested>::type RhsNested;
  EIGEN_DEVICE_FUNC homogeneous_right_product_impl(const MatrixType& lhs, const Rhs& rhs)
    : m_lhs(lhs), m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> EIGEN_DEVICE_FUNC void evalTo(Dest& dst) const
  {
    // FIXME investigate how to allow lazy evaluation of this product when possible
    dst = m_lhs * Block<const RhsNested,
                        RhsNested::RowsAtCompileTime==Dynamic?Dynamic:RhsNested::RowsAtCompileTime-1,
                        RhsNested::ColsAtCompileTime>
            (m_rhs,0,0,m_rhs.rows()-1,m_rhs.cols());
    dst += m_rhs.row(m_rhs.rows()-1).colwise()
            .template replicate<MatrixType::RowsAtCompileTime>(m_lhs.rows());
  }

  typename MatrixType::Nested m_lhs;
  typename Rhs::Nested m_rhs;
};

template<typename ArgType,int Direction>
struct evaluator_traits<Homogeneous<ArgType,Direction> >
{
  typedef typename storage_kind_to_evaluator_kind<typename ArgType::StorageKind>::Kind Kind;
  typedef HomogeneousShape Shape;
};

template<> struct AssignmentKind<DenseShape,HomogeneousShape> { typedef Dense2Dense Kind; };


template<typename ArgType,int Direction>
struct unary_evaluator<Homogeneous<ArgType,Direction>, IndexBased>
  : evaluator<typename Homogeneous<ArgType,Direction>::PlainObject >
{
  typedef Homogeneous<ArgType,Direction> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& op)
    : Base(), m_temp(op)
  {
    ::new (static_cast<Base*>(this)) Base(m_temp);
  }

protected:
  PlainObject m_temp;
};

// dense = homogeneous
template< typename DstXprType, typename ArgType, typename Scalar>
struct Assignment<DstXprType, Homogeneous<ArgType,Vertical>, internal::assign_op<Scalar,typename ArgType::Scalar>, Dense2Dense>
{
  typedef Homogeneous<ArgType,Vertical> SrcXprType;
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename ArgType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst.template topRows<ArgType::RowsAtCompileTime>(src.nestedExpression().rows()) = src.nestedExpression();
    dst.row(dst.rows()-1).setOnes();
  }
};

// dense = homogeneous
template< typename DstXprType, typename ArgType, typename Scalar>
struct Assignment<DstXprType, Homogeneous<ArgType,Horizontal>, internal::assign_op<Scalar,typename ArgType::Scalar>, Dense2Dense>
{
  typedef Homogeneous<ArgType,Horizontal> SrcXprType;
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename ArgType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst.template leftCols<ArgType::ColsAtCompileTime>(src.nestedExpression().cols()) = src.nestedExpression();
    dst.col(dst.cols()-1).setOnes();
  }
};

template<typename LhsArg, typename Rhs, int ProductTag>
struct generic_product_impl<Homogeneous<LhsArg,Horizontal>, Rhs, HomogeneousShape, DenseShape, ProductTag>
{
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const Homogeneous<LhsArg,Horizontal>& lhs, const Rhs& rhs)
  {
    homogeneous_right_product_impl<Homogeneous<LhsArg,Horizontal>, Rhs>(lhs.nestedExpression(), rhs).evalTo(dst);
  }
};

template<typename Lhs,typename Rhs>
struct homogeneous_right_product_refactoring_helper
{
  enum {
    Dim  = Lhs::ColsAtCompileTime,
    Rows = Lhs::RowsAtCompileTime
  };
  typedef typename Rhs::template ConstNRowsBlockXpr<Dim>::Type          LinearBlockConst;
  typedef typename remove_const<LinearBlockConst>::type                 LinearBlock;
  typedef typename Rhs::ConstRowXpr                                     ConstantColumn;
  typedef Replicate<const ConstantColumn,Rows,1>                        ConstantBlock;
  typedef Product<Lhs,LinearBlock,LazyProduct>                          LinearProduct;
  typedef CwiseBinaryOp<internal::scalar_sum_op<typename Lhs::Scalar,typename Rhs::Scalar>, const LinearProduct, const ConstantBlock> Xpr;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, HomogeneousShape, DenseShape>
 : public evaluator<typename homogeneous_right_product_refactoring_helper<typename Lhs::NestedExpression,Rhs>::Xpr>
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef homogeneous_right_product_refactoring_helper<typename Lhs::NestedExpression,Rhs> helper;
  typedef typename helper::ConstantBlock ConstantBlock;
  typedef typename helper::Xpr RefactoredXpr;
  typedef evaluator<RefactoredXpr> Base;

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(  xpr.lhs().nestedExpression() .lazyProduct(  xpr.rhs().template topRows<helper::Dim>(xpr.lhs().nestedExpression().cols()) )
            + ConstantBlock(xpr.rhs().row(xpr.rhs().rows()-1),xpr.lhs().rows(), 1) )
  {}
};

template<typename Lhs, typename RhsArg, int ProductTag>
struct generic_product_impl<Lhs, Homogeneous<RhsArg,Vertical>, DenseShape, HomogeneousShape, ProductTag>
{
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const Lhs& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    homogeneous_left_product_impl<Homogeneous<RhsArg,Vertical>, Lhs>(lhs, rhs.nestedExpression()).evalTo(dst);
  }
};

// TODO: the following specialization is to address a regression from 3.2 to 3.3
// In the future, this path should be optimized.
template<typename Lhs, typename RhsArg, int ProductTag>
struct generic_product_impl<Lhs, Homogeneous<RhsArg,Vertical>, TriangularShape, HomogeneousShape, ProductTag>
{
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    dst.noalias() = lhs * rhs.eval();
  }
};

template<typename Lhs,typename Rhs>
struct homogeneous_left_product_refactoring_helper
{
  enum {
    Dim = Rhs::RowsAtCompileTime,
    Cols = Rhs::ColsAtCompileTime
  };
  typedef typename Lhs::template ConstNColsBlockXpr<Dim>::Type          LinearBlockConst;
  typedef typename remove_const<LinearBlockConst>::type                 LinearBlock;
  typedef typename Lhs::ConstColXpr                                     ConstantColumn;
  typedef Replicate<const ConstantColumn,1,Cols>                        ConstantBlock;
  typedef Product<LinearBlock,Rhs,LazyProduct>                          LinearProduct;
  typedef CwiseBinaryOp<internal::scalar_sum_op<typename Lhs::Scalar,typename Rhs::Scalar>, const LinearProduct, const ConstantBlock> Xpr;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, DenseShape, HomogeneousShape>
 : public evaluator<typename homogeneous_left_product_refactoring_helper<Lhs,typename Rhs::NestedExpression>::Xpr>
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef homogeneous_left_product_refactoring_helper<Lhs,typename Rhs::NestedExpression> helper;
  typedef typename helper::ConstantBlock ConstantBlock;
  typedef typename helper::Xpr RefactoredXpr;
  typedef evaluator<RefactoredXpr> Base;

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(   xpr.lhs().template leftCols<helper::Dim>(xpr.rhs().nestedExpression().rows()) .lazyProduct( xpr.rhs().nestedExpression() )
            + ConstantBlock(xpr.lhs().col(xpr.lhs().cols()-1),1,xpr.rhs().cols()) )
  {}
};

template<typename Scalar, int Dim, int Mode,int Options, typename RhsArg, int ProductTag>
struct generic_product_impl<Transform<Scalar,Dim,Mode,Options>, Homogeneous<RhsArg,Vertical>, DenseShape, HomogeneousShape, ProductTag>
{
  typedef Transform<Scalar,Dim,Mode,Options> TransformType;
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const TransformType& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    homogeneous_left_product_impl<Homogeneous<RhsArg,Vertical>, TransformType>(lhs, rhs.nestedExpression()).evalTo(dst);
  }
};

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, HomogeneousShape>
  : public permutation_matrix_product<ExpressionType, Side, Transposed, DenseShape>
{};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_HOMOGENEOUS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Hyperplane.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HYPERPLANE_H
#define EIGEN_HYPERPLANE_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Hyperplane
  *
  * \brief A hyperplane
  *
  * A hyperplane is an affine subspace of dimension n-1 in a space of dimension n.
  * For example, a hyperplane in a plane is a line; a hyperplane in 3-space is a plane.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  *             Notice that the dimension of the hyperplane is _AmbientDim-1.
  *
  * This class represents an hyperplane as the zero set of the implicit equation
  * \f$ n \cdot x + d = 0 \f$ where \f$ n \f$ is a unit normal vector of the plane (linear part)
  * and \f$ d \f$ is the distance (offset) to the origin.
  */
template <typename _Scalar, int _AmbientDim, int _Options>
class Hyperplane
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim==Dynamic ? Dynamic : _AmbientDim+1)
  enum {
    AmbientDimAtCompileTime = _AmbientDim,
    Options = _Options
  };
  typedef _Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1> VectorType;
  typedef Matrix<Scalar,Index(AmbientDimAtCompileTime)==Dynamic
                        ? Dynamic
                        : Index(AmbientDimAtCompileTime)+1,1,Options> Coefficients;
  typedef Block<Coefficients,AmbientDimAtCompileTime,1> NormalReturnType;
  typedef const Block<const Coefficients,AmbientDimAtCompileTime,1> ConstNormalReturnType;

  /** Default constructor without initialization */
  EIGEN_DEVICE_FUNC inline Hyperplane() {}
  
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC Hyperplane(const Hyperplane<Scalar,AmbientDimAtCompileTime,OtherOptions>& other)
   : m_coeffs(other.coeffs())
  {}

  /** Constructs a dynamic-size hyperplane with \a _dim the dimension
    * of the ambient space */
  EIGEN_DEVICE_FUNC inline explicit Hyperplane(Index _dim) : m_coeffs(_dim+1) {}

  /** Construct a plane from its normal \a n and a point \a e onto the plane.
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline Hyperplane(const VectorType& n, const VectorType& e)
    : m_coeffs(n.size()+1)
  {
    normal() = n;
    offset() = -n.dot(e);
  }

  /** Constructs a plane from its normal \a n and distance to the origin \a d
    * such that the algebraic equation of the plane is \f$ n \cdot x + d = 0 \f$.
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline Hyperplane(const VectorType& n, const Scalar& d)
    : m_coeffs(n.size()+1)
  {
    normal() = n;
    offset() = d;
  }

  /** Constructs a hyperplane passing through the two points. If the dimension of the ambient space
    * is greater than 2, then there isn't uniqueness, so an arbitrary choice is made.
    */
  EIGEN_DEVICE_FUNC static inline Hyperplane Through(const VectorType& p0, const VectorType& p1)
  {
    Hyperplane result(p0.size());
    result.normal() = (p1 - p0).unitOrthogonal();
    result.offset() = -p0.dot(result.normal());
    return result;
  }

  /** Constructs a hyperplane passing through the three points. The dimension of the ambient space
    * is required to be exactly 3.
    */
  EIGEN_DEVICE_FUNC static inline Hyperplane Through(const VectorType& p0, const VectorType& p1, const VectorType& p2)
  {
    EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 3)
    Hyperplane result(p0.size());
    VectorType v0(p2 - p0), v1(p1 - p0);
    result.normal() = v0.cross(v1);
    RealScalar norm = result.normal().norm();
    if(norm <= v0.norm() * v1.norm() * NumTraits<RealScalar>::epsilon())
    {
      Matrix<Scalar,2,3> m; m << v0.transpose(), v1.transpose();
      JacobiSVD<Matrix<Scalar,2,3> > svd(m, ComputeFullV);
      result.normal() = svd.matrixV().col(2);
    }
    else
      result.normal() /= norm;
    result.offset() = -p0.dot(result.normal());
    return result;
  }

  /** Constructs a hyperplane passing through the parametrized line \a parametrized.
    * If the dimension of the ambient space is greater than 2, then there isn't uniqueness,
    * so an arbitrary choice is made.
    */
  // FIXME to be consistent with the rest this could be implemented as a static Through function ??
  EIGEN_DEVICE_FUNC explicit Hyperplane(const ParametrizedLine<Scalar, AmbientDimAtCompileTime>& parametrized)
  {
    normal() = parametrized.direction().unitOrthogonal();
    offset() = -parametrized.origin().dot(normal());
  }

  EIGEN_DEVICE_FUNC ~Hyperplane() {}

  /** \returns the dimension in which the plane holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return AmbientDimAtCompileTime==Dynamic ? m_coeffs.size()-1 : Index(AmbientDimAtCompileTime); }

  /** normalizes \c *this */
  EIGEN_DEVICE_FUNC void normalize(void)
  {
    m_coeffs /= normal().norm();
  }

  /** \returns the signed distance between the plane \c *this and a point \a p.
    * \sa absDistance()
    */
  EIGEN_DEVICE_FUNC inline Scalar signedDistance(const VectorType& p) const { return normal().dot(p) + offset(); }

  /** \returns the absolute distance between the plane \c *this and a point \a p.
    * \sa signedDistance()
    */
  EIGEN_DEVICE_FUNC inline Scalar absDistance(const VectorType& p) const { return numext::abs(signedDistance(p)); }

  /** \returns the projection of a point \a p onto the plane \c *this.
    */
  EIGEN_DEVICE_FUNC inline VectorType projection(const VectorType& p) const { return p - signedDistance(p) * normal(); }

  /** \returns a constant reference to the unit normal vector of the plane, which corresponds
    * to the linear part of the implicit equation.
    */
  EIGEN_DEVICE_FUNC inline ConstNormalReturnType normal() const { return ConstNormalReturnType(m_coeffs,0,0,dim(),1); }

  /** \returns a non-constant reference to the unit normal vector of the plane, which corresponds
    * to the linear part of the implicit equation.
    */
  EIGEN_DEVICE_FUNC inline NormalReturnType normal() { return NormalReturnType(m_coeffs,0,0,dim(),1); }

  /** \returns the distance to the origin, which is also the "constant term" of the implicit equation
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline const Scalar& offset() const { return m_coeffs.coeff(dim()); }

  /** \returns a non-constant reference to the distance to the origin, which is also the constant part
    * of the implicit equation */
  EIGEN_DEVICE_FUNC inline Scalar& offset() { return m_coeffs(dim()); }

  /** \returns a constant reference to the coefficients c_i of the plane equation:
    * \f$ c_0*x_0 + ... + c_{d-1}*x_{d-1} + c_d = 0 \f$
    */
  EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs; }

  /** \returns a non-constant reference to the coefficients c_i of the plane equation:
    * \f$ c_0*x_0 + ... + c_{d-1}*x_{d-1} + c_d = 0 \f$
    */
  EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs; }

  /** \returns the intersection of *this with \a other.
    *
    * \warning The ambient space must be a plane, i.e. have dimension 2, so that \c *this and \a other are lines.
    *
    * \note If \a other is approximately parallel to *this, this method will return any point on *this.
    */
  EIGEN_DEVICE_FUNC VectorType intersection(const Hyperplane& other) const
  {
    EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 2)
    Scalar det = coeffs().coeff(0) * other.coeffs().coeff(1) - coeffs().coeff(1) * other.coeffs().coeff(0);
    // since the line equations ax+by=c are normalized with a^2+b^2=1, the following tests
    // whether the two lines are approximately parallel.
    if(internal::isMuchSmallerThan(det, Scalar(1)))
    {   // special case where the two lines are approximately parallel. Pick any point on the first line.
        if(numext::abs(coeffs().coeff(1))>numext::abs(coeffs().coeff(0)))
            return VectorType(coeffs().coeff(1), -coeffs().coeff(2)/coeffs().coeff(1)-coeffs().coeff(0));
        else
            return VectorType(-coeffs().coeff(2)/coeffs().coeff(0)-coeffs().coeff(1), coeffs().coeff(0));
    }
    else
    {   // general case
        Scalar invdet = Scalar(1) / det;
        return VectorType(invdet*(coeffs().coeff(1)*other.coeffs().coeff(2)-other.coeffs().coeff(1)*coeffs().coeff(2)),
                          invdet*(other.coeffs().coeff(0)*coeffs().coeff(2)-coeffs().coeff(0)*other.coeffs().coeff(2)));
    }
  }

  /** Applies the transformation matrix \a mat to \c *this and returns a reference to \c *this.
    *
    * \param mat the Dim x Dim transformation matrix
    * \param traits specifies whether the matrix \a mat represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    */
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline Hyperplane& transform(const MatrixBase<XprType>& mat, TransformTraits traits = Affine)
  {
    if (traits==Affine)
    {
      normal() = mat.inverse().transpose() * normal();
      m_coeffs /= normal().norm();
    }
    else if (traits==Isometry)
      normal() = mat * normal();
    else
    {
      eigen_assert(0 && "invalid traits value in Hyperplane::transform()");
    }
    return *this;
  }

  /** Applies the transformation \a t to \c *this and returns a reference to \c *this.
    *
    * \param t the transformation of dimension Dim
    * \param traits specifies whether the transformation \a t represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    *               Other kind of transformations are not supported.
    */
  template<int TrOptions>
  EIGEN_DEVICE_FUNC inline Hyperplane& transform(const Transform<Scalar,AmbientDimAtCompileTime,Affine,TrOptions>& t,
                                TransformTraits traits = Affine)
  {
    transform(t.linear(), traits);
    offset() -= normal().dot(t.translation());
    return *this;
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Hyperplane,
           Hyperplane<NewScalarType,AmbientDimAtCompileTime,Options> >::type cast() const
  {
    return typename internal::cast_return_type<Hyperplane,
                    Hyperplane<NewScalarType,AmbientDimAtCompileTime,Options> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType,int OtherOptions>
  EIGEN_DEVICE_FUNC inline explicit Hyperplane(const Hyperplane<OtherScalarType,AmbientDimAtCompileTime,OtherOptions>& other)
  { m_coeffs = other.coeffs().template cast<Scalar>(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC bool isApprox(const Hyperplane<Scalar,AmbientDimAtCompileTime,OtherOptions>& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_coeffs.isApprox(other.m_coeffs, prec); }

protected:

  Coefficients m_coeffs;
};

} // end namespace Eigen

#endif // EIGEN_HYPERPLANE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/OrthoMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORTHOMETHODS_H
#define EIGEN_ORTHOMETHODS_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns the cross product of \c *this and \a other
  *
  * Here is a very good explanation of cross-product: http://xkcd.com/199/
  * 
  * With complex numbers, the cross product is implemented as
  * \f$ (\mathbf{a}+i\mathbf{b}) \times (\mathbf{c}+i\mathbf{d}) = (\mathbf{a} \times \mathbf{c} - \mathbf{b} \times \mathbf{d}) - i(\mathbf{a} \times \mathbf{d} - \mathbf{b} \times \mathbf{c})\f$
  * 
  * \sa MatrixBase::cross3()
  */
template<typename Derived>
template<typename OtherDerived>
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename MatrixBase<Derived>::template cross_product_return_type<OtherDerived>::type
#else
typename MatrixBase<Derived>::PlainObject
#endif
MatrixBase<Derived>::cross(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Derived,3)
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,3)

  // Note that there is no need for an expression here since the compiler
  // optimize such a small temporary very well (even within a complex expression)
  typename internal::nested_eval<Derived,2>::type lhs(derived());
  typename internal::nested_eval<OtherDerived,2>::type rhs(other.derived());
  return typename cross_product_return_type<OtherDerived>::type(
    numext::conj(lhs.coeff(1) * rhs.coeff(2) - lhs.coeff(2) * rhs.coeff(1)),
    numext::conj(lhs.coeff(2) * rhs.coeff(0) - lhs.coeff(0) * rhs.coeff(2)),
    numext::conj(lhs.coeff(0) * rhs.coeff(1) - lhs.coeff(1) * rhs.coeff(0))
  );
}

namespace internal {

template< int Arch,typename VectorLhs,typename VectorRhs,
          typename Scalar = typename VectorLhs::Scalar,
          bool Vectorizable = bool((VectorLhs::Flags&VectorRhs::Flags)&PacketAccessBit)>
struct cross3_impl {
  EIGEN_DEVICE_FUNC static inline typename internal::plain_matrix_type<VectorLhs>::type
  run(const VectorLhs& lhs, const VectorRhs& rhs)
  {
    return typename internal::plain_matrix_type<VectorLhs>::type(
      numext::conj(lhs.coeff(1) * rhs.coeff(2) - lhs.coeff(2) * rhs.coeff(1)),
      numext::conj(lhs.coeff(2) * rhs.coeff(0) - lhs.coeff(0) * rhs.coeff(2)),
      numext::conj(lhs.coeff(0) * rhs.coeff(1) - lhs.coeff(1) * rhs.coeff(0)),
      0
    );
  }
};

}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns the cross product of \c *this and \a other using only the x, y, and z coefficients
  *
  * The size of \c *this and \a other must be four. This function is especially useful
  * when using 4D vectors instead of 3D ones to get advantage of SSE/AltiVec vectorization.
  *
  * \sa MatrixBase::cross()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::cross3(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Derived,4)
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,4)

  typedef typename internal::nested_eval<Derived,2>::type DerivedNested;
  typedef typename internal::nested_eval<OtherDerived,2>::type OtherDerivedNested;
  DerivedNested lhs(derived());
  OtherDerivedNested rhs(other.derived());

  return internal::cross3_impl<Architecture::Target,
                        typename internal::remove_all<DerivedNested>::type,
                        typename internal::remove_all<OtherDerivedNested>::type>::run(lhs,rhs);
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a matrix expression of the cross product of each column or row
  * of the referenced expression with the \a other vector.
  *
  * The referenced matrix must have one dimension equal to 3.
  * The result matrix has the same dimensions than the referenced one.
  *
  * \sa MatrixBase::cross() */
template<typename ExpressionType, int Direction>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC 
const typename VectorwiseOp<ExpressionType,Direction>::CrossReturnType
VectorwiseOp<ExpressionType,Direction>::cross(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,3)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  
  typename internal::nested_eval<ExpressionType,2>::type mat(_expression());
  typename internal::nested_eval<OtherDerived,2>::type vec(other.derived());

  CrossReturnType res(_expression().rows(),_expression().cols());
  if(Direction==Vertical)
  {
    eigen_assert(CrossReturnType::RowsAtCompileTime==3 && "the matrix must have exactly 3 rows");
    res.row(0) = (mat.row(1) * vec.coeff(2) - mat.row(2) * vec.coeff(1)).conjugate();
    res.row(1) = (mat.row(2) * vec.coeff(0) - mat.row(0) * vec.coeff(2)).conjugate();
    res.row(2) = (mat.row(0) * vec.coeff(1) - mat.row(1) * vec.coeff(0)).conjugate();
  }
  else
  {
    eigen_assert(CrossReturnType::ColsAtCompileTime==3 && "the matrix must have exactly 3 columns");
    res.col(0) = (mat.col(1) * vec.coeff(2) - mat.col(2) * vec.coeff(1)).conjugate();
    res.col(1) = (mat.col(2) * vec.coeff(0) - mat.col(0) * vec.coeff(2)).conjugate();
    res.col(2) = (mat.col(0) * vec.coeff(1) - mat.col(1) * vec.coeff(0)).conjugate();
  }
  return res;
}

namespace internal {

template<typename Derived, int Size = Derived::SizeAtCompileTime>
struct unitOrthogonal_selector
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  typedef typename traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Matrix<Scalar,2,1> Vector2;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  {
    VectorType perp = VectorType::Zero(src.size());
    Index maxi = 0;
    Index sndi = 0;
    src.cwiseAbs().maxCoeff(&maxi);
    if (maxi==0)
      sndi = 1;
    RealScalar invnm = RealScalar(1)/(Vector2() << src.coeff(sndi),src.coeff(maxi)).finished().norm();
    perp.coeffRef(maxi) = -numext::conj(src.coeff(sndi)) * invnm;
    perp.coeffRef(sndi) =  numext::conj(src.coeff(maxi)) * invnm;

    return perp;
   }
};

template<typename Derived>
struct unitOrthogonal_selector<Derived,3>
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  typedef typename traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  {
    VectorType perp;
    /* Let us compute the crossed product of *this with a vector
     * that is not too close to being colinear to *this.
     */

    /* unless the x and y coords are both close to zero, we can
     * simply take ( -y, x, 0 ) and normalize it.
     */
    if((!isMuchSmallerThan(src.x(), src.z()))
    || (!isMuchSmallerThan(src.y(), src.z())))
    {
      RealScalar invnm = RealScalar(1)/src.template head<2>().norm();
      perp.coeffRef(0) = -numext::conj(src.y())*invnm;
      perp.coeffRef(1) = numext::conj(src.x())*invnm;
      perp.coeffRef(2) = 0;
    }
    /* if both x and y are close to zero, then the vector is close
     * to the z-axis, so it's far from colinear to the x-axis for instance.
     * So we take the crossed product with (1,0,0) and normalize it.
     */
    else
    {
      RealScalar invnm = RealScalar(1)/src.template tail<2>().norm();
      perp.coeffRef(0) = 0;
      perp.coeffRef(1) = -numext::conj(src.z())*invnm;
      perp.coeffRef(2) = numext::conj(src.y())*invnm;
    }

    return perp;
   }
};

template<typename Derived>
struct unitOrthogonal_selector<Derived,2>
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  { return VectorType(-numext::conj(src.y()), numext::conj(src.x())).normalized(); }
};

} // end namespace internal

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a unit vector which is orthogonal to \c *this
  *
  * The size of \c *this must be at least 2. If the size is exactly 2,
  * then the returned vector is a counter clock wise rotation of \c *this, i.e., (-y,x).normalized().
  *
  * \sa cross()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::unitOrthogonal() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return internal::unitOrthogonal_selector<Derived>::run(derived());
}

} // end namespace Eigen

#endif // EIGEN_ORTHOMETHODS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/ParametrizedLine.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARAMETRIZEDLINE_H
#define EIGEN_PARAMETRIZEDLINE_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class ParametrizedLine
  *
  * \brief A parametrized line
  *
  * A parametrized line is defined by an origin point \f$ \mathbf{o} \f$ and a unit
  * direction vector \f$ \mathbf{d} \f$ such that the line corresponds to
  * the set \f$ l(t) = \mathbf{o} + t \mathbf{d} \f$, \f$ t \in \mathbf{R} \f$.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  */
template <typename _Scalar, int _AmbientDim, int _Options>
class ParametrizedLine
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim)
  enum {
    AmbientDimAtCompileTime = _AmbientDim,
    Options = _Options
  };
  typedef _Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1,Options> VectorType;

  /** Default constructor without initialization */
  EIGEN_DEVICE_FUNC inline ParametrizedLine() {}
  
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC ParametrizedLine(const ParametrizedLine<Scalar,AmbientDimAtCompileTime,OtherOptions>& other)
   : m_origin(other.origin()), m_direction(other.direction())
  {}

  /** Constructs a dynamic-size line with \a _dim the dimension
    * of the ambient space */
  EIGEN_DEVICE_FUNC inline explicit ParametrizedLine(Index _dim) : m_origin(_dim), m_direction(_dim) {}

  /** Initializes a parametrized line of direction \a direction and origin \a origin.
    * \warning the vector direction is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC ParametrizedLine(const VectorType& origin, const VectorType& direction)
    : m_origin(origin), m_direction(direction) {}

  template <int OtherOptions>
  EIGEN_DEVICE_FUNC explicit ParametrizedLine(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane);

  /** Constructs a parametrized line going from \a p0 to \a p1. */
  EIGEN_DEVICE_FUNC static inline ParametrizedLine Through(const VectorType& p0, const VectorType& p1)
  { return ParametrizedLine(p0, (p1-p0).normalized()); }

  EIGEN_DEVICE_FUNC ~ParametrizedLine() {}

  /** \returns the dimension in which the line holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return m_direction.size(); }

  EIGEN_DEVICE_FUNC const VectorType& origin() const { return m_origin; }
  EIGEN_DEVICE_FUNC VectorType& origin() { return m_origin; }

  EIGEN_DEVICE_FUNC const VectorType& direction() const { return m_direction; }
  EIGEN_DEVICE_FUNC VectorType& direction() { return m_direction; }

  /** \returns the squared distance of a point \a p to its projection onto the line \c *this.
    * \sa distance()
    */
  EIGEN_DEVICE_FUNC RealScalar squaredDistance(const VectorType& p) const
  {
    VectorType diff = p - origin();
    return (diff - direction().dot(diff) * direction()).squaredNorm();
  }
  /** \returns the distance of a point \a p to its projection onto the line \c *this.
    * \sa squaredDistance()
    */
  EIGEN_DEVICE_FUNC RealScalar distance(const VectorType& p) const { EIGEN_USING_STD(sqrt) return sqrt(squaredDistance(p)); }

  /** \returns the projection of a point \a p onto the line \c *this. */
  EIGEN_DEVICE_FUNC VectorType projection(const VectorType& p) const
  { return origin() + direction().dot(p-origin()) * direction(); }

  EIGEN_DEVICE_FUNC VectorType pointAt(const Scalar& t) const;
  
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC Scalar intersectionParameter(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;
 
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC Scalar intersection(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;
  
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC VectorType intersectionPoint(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;

  /** Applies the transformation matrix \a mat to \c *this and returns a reference to \c *this.
    *
    * \param mat the Dim x Dim transformation matrix
    * \param traits specifies whether the matrix \a mat represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    */
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline ParametrizedLine& transform(const MatrixBase<XprType>& mat, TransformTraits traits = Affine)
  {
    if (traits==Affine)
      direction() = (mat * direction()).normalized();
    else if (traits==Isometry)
      direction() = mat * direction();
    else
    {
      eigen_assert(0 && "invalid traits value in ParametrizedLine::transform()");
    }
    origin() = mat * origin();
    return *this;
  }

  /** Applies the transformation \a t to \c *this and returns a reference to \c *this.
    *
    * \param t the transformation of dimension Dim
    * \param traits specifies whether the transformation \a t represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    *               Other kind of transformations are not supported.
    */
  template<int TrOptions>
  EIGEN_DEVICE_FUNC inline ParametrizedLine& transform(const Transform<Scalar,AmbientDimAtCompileTime,Affine,TrOptions>& t,
                                                       TransformTraits traits = Affine)
  {
    transform(t.linear(), traits);
    origin() += t.translation();
    return *this;
  }

/** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<ParametrizedLine,
           ParametrizedLine<NewScalarType,AmbientDimAtCompileTime,Options> >::type cast() const
  {
    return typename internal::cast_return_type<ParametrizedLine,
                    ParametrizedLine<NewScalarType,AmbientDimAtCompileTime,Options> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType,int OtherOptions>
  EIGEN_DEVICE_FUNC inline explicit ParametrizedLine(const ParametrizedLine<OtherScalarType,AmbientDimAtCompileTime,OtherOptions>& other)
  {
    m_origin = other.origin().template cast<Scalar>();
    m_direction = other.direction().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const ParametrizedLine& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_origin.isApprox(other.m_origin, prec) && m_direction.isApprox(other.m_direction, prec); }

protected:

  VectorType m_origin, m_direction;
};

/** Constructs a parametrized line from a 2D hyperplane
  *
  * \warning the ambient space must have dimension 2 such that the hyperplane actually describes a line
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline ParametrizedLine<_Scalar, _AmbientDim,_Options>::ParametrizedLine(const Hyperplane<_Scalar, _AmbientDim,OtherOptions>& hyperplane)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 2)
  direction() = hyperplane.normal().unitOrthogonal();
  origin() = -hyperplane.normal()*hyperplane.offset();
}

/** \returns the point at \a t along this line
  */
template <typename _Scalar, int _AmbientDim, int _Options>
EIGEN_DEVICE_FUNC inline typename ParametrizedLine<_Scalar, _AmbientDim,_Options>::VectorType
ParametrizedLine<_Scalar, _AmbientDim,_Options>::pointAt(const _Scalar& t) const
{
  return origin() + (direction()*t); 
}

/** \returns the parameter value of the intersection between \c *this and the given \a hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline _Scalar ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersectionParameter(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return -(hyperplane.offset()+hyperplane.normal().dot(origin()))
          / hyperplane.normal().dot(direction());
}


/** \deprecated use intersectionParameter()
  * \returns the parameter value of the intersection between \c *this and the given \a hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline _Scalar ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersection(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return intersectionParameter(hyperplane);
}

/** \returns the point of the intersection between \c *this and the given hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline typename ParametrizedLine<_Scalar, _AmbientDim,_Options>::VectorType
ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersectionPoint(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return pointAt(intersectionParameter(hyperplane));
}

} // end namespace Eigen

#endif // EIGEN_PARAMETRIZEDLINE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Quaternion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Mathieu Gautier <mathieu.gautier@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QUATERNION_H
#define EIGEN_QUATERNION_H
namespace Eigen { 


/***************************************************************************
* Definition of QuaternionBase<Derived>
* The implementation is at the end of the file
***************************************************************************/

namespace internal {
template<typename Other,
         int OtherRows=Other::RowsAtCompileTime,
         int OtherCols=Other::ColsAtCompileTime>
struct quaternionbase_assign_impl;
}

/** \geometry_module \ingroup Geometry_Module
  * \class QuaternionBase
  * \brief Base class for quaternion expressions
  * \tparam Derived derived type (CRTP)
  * \sa class Quaternion
  */
template<class Derived>
class QuaternionBase : public RotationBase<Derived, 3>
{
 public:
  typedef RotationBase<Derived, 3> Base;

  using Base::operator*;
  using Base::derived;

  typedef typename internal::traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::traits<Derived>::Coefficients Coefficients;
  typedef typename Coefficients::CoeffReturnType CoeffReturnType;
  typedef typename internal::conditional<bool(internal::traits<Derived>::Flags&LvalueBit),
                                        Scalar&, CoeffReturnType>::type NonConstCoeffReturnType;


  enum {
    Flags = Eigen::internal::traits<Derived>::Flags
  };

 // typedef typename Matrix<Scalar,4,1> Coefficients;
  /** the type of a 3D vector */
  typedef Matrix<Scalar,3,1> Vector3;
  /** the equivalent rotation matrix type */
  typedef Matrix<Scalar,3,3> Matrix3;
  /** the equivalent angle-axis type */
  typedef AngleAxis<Scalar> AngleAxisType;



  /** \returns the \c x coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType x() const { return this->derived().coeffs().coeff(0); }
  /** \returns the \c y coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType y() const { return this->derived().coeffs().coeff(1); }
  /** \returns the \c z coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType z() const { return this->derived().coeffs().coeff(2); }
  /** \returns the \c w coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType w() const { return this->derived().coeffs().coeff(3); }

  /** \returns a reference to the \c x coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType x() { return this->derived().coeffs().x(); }
  /** \returns a reference to the \c y coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType y() { return this->derived().coeffs().y(); }
  /** \returns a reference to the \c z coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType z() { return this->derived().coeffs().z(); }
  /** \returns a reference to the \c w coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType w() { return this->derived().coeffs().w(); }

  /** \returns a read-only vector expression of the imaginary part (x,y,z) */
  EIGEN_DEVICE_FUNC inline const VectorBlock<const Coefficients,3> vec() const { return coeffs().template head<3>(); }

  /** \returns a vector expression of the imaginary part (x,y,z) */
  EIGEN_DEVICE_FUNC inline VectorBlock<Coefficients,3> vec() { return coeffs().template head<3>(); }

  /** \returns a read-only vector expression of the coefficients (x,y,z,w) */
  EIGEN_DEVICE_FUNC inline const typename internal::traits<Derived>::Coefficients& coeffs() const { return derived().coeffs(); }

  /** \returns a vector expression of the coefficients (x,y,z,w) */
  EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Coefficients& coeffs() { return derived().coeffs(); }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE QuaternionBase<Derived>& operator=(const QuaternionBase<Derived>& other);
  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const QuaternionBase<OtherDerived>& other);

// disabled this copy operator as it is giving very strange compilation errors when compiling
// test_stdvector with GCC 4.4.2. This looks like a GCC bug though, so feel free to re-enable it if it's
// useful; however notice that we already have the templated operator= above and e.g. in MatrixBase
// we didn't have to add, in addition to templated operator=, such a non-templated copy operator.
//  Derived& operator=(const QuaternionBase& other)
//  { return operator=<Derived>(other); }

  EIGEN_DEVICE_FUNC Derived& operator=(const AngleAxisType& aa);
  template<class OtherDerived> EIGEN_DEVICE_FUNC Derived& operator=(const MatrixBase<OtherDerived>& m);

  /** \returns a quaternion representing an identity rotation
    * \sa MatrixBase::Identity()
    */
  EIGEN_DEVICE_FUNC static inline Quaternion<Scalar> Identity() { return Quaternion<Scalar>(Scalar(1), Scalar(0), Scalar(0), Scalar(0)); }

  /** \sa QuaternionBase::Identity(), MatrixBase::setIdentity()
    */
  EIGEN_DEVICE_FUNC inline QuaternionBase& setIdentity() { coeffs() << Scalar(0), Scalar(0), Scalar(0), Scalar(1); return *this; }

  /** \returns the squared norm of the quaternion's coefficients
    * \sa QuaternionBase::norm(), MatrixBase::squaredNorm()
    */
  EIGEN_DEVICE_FUNC inline Scalar squaredNorm() const { return coeffs().squaredNorm(); }

  /** \returns the norm of the quaternion's coefficients
    * \sa QuaternionBase::squaredNorm(), MatrixBase::norm()
    */
  EIGEN_DEVICE_FUNC inline Scalar norm() const { return coeffs().norm(); }

  /** Normalizes the quaternion \c *this
    * \sa normalized(), MatrixBase::normalize() */
  EIGEN_DEVICE_FUNC inline void normalize() { coeffs().normalize(); }
  /** \returns a normalized copy of \c *this
    * \sa normalize(), MatrixBase::normalized() */
  EIGEN_DEVICE_FUNC inline Quaternion<Scalar> normalized() const { return Quaternion<Scalar>(coeffs().normalized()); }

    /** \returns the dot product of \c *this and \a other
    * Geometrically speaking, the dot product of two unit quaternions
    * corresponds to the cosine of half the angle between the two rotations.
    * \sa angularDistance()
    */
  template<class OtherDerived> EIGEN_DEVICE_FUNC inline Scalar dot(const QuaternionBase<OtherDerived>& other) const { return coeffs().dot(other.coeffs()); }

  template<class OtherDerived> EIGEN_DEVICE_FUNC Scalar angularDistance(const QuaternionBase<OtherDerived>& other) const;

  /** \returns an equivalent 3x3 rotation matrix */
  EIGEN_DEVICE_FUNC inline Matrix3 toRotationMatrix() const;

  /** \returns the quaternion which transform \a a into \a b through a rotation */
  template<typename Derived1, typename Derived2>
  EIGEN_DEVICE_FUNC Derived& setFromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b);

  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion<Scalar> operator* (const QuaternionBase<OtherDerived>& q) const;
  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator*= (const QuaternionBase<OtherDerived>& q);

  /** \returns the quaternion describing the inverse rotation */
  EIGEN_DEVICE_FUNC Quaternion<Scalar> inverse() const;

  /** \returns the conjugated quaternion */
  EIGEN_DEVICE_FUNC Quaternion<Scalar> conjugate() const;

  template<class OtherDerived> EIGEN_DEVICE_FUNC Quaternion<Scalar> slerp(const Scalar& t, const QuaternionBase<OtherDerived>& other) const;

  /** \returns true if each coefficients of \c *this and \a other are all exactly equal.
    * \warning When using floating point scalar values you probably should rather use a
    *          fuzzy comparison such as isApprox()
    * \sa isApprox(), operator!= */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC inline bool operator==(const QuaternionBase<OtherDerived>& other) const
  { return coeffs() == other.coeffs(); }

  /** \returns true if at least one pair of coefficients of \c *this and \a other are not exactly equal to each other.
    * \warning When using floating point scalar values you probably should rather use a
    *          fuzzy comparison such as isApprox()
    * \sa isApprox(), operator== */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC inline bool operator!=(const QuaternionBase<OtherDerived>& other) const
  { return coeffs() != other.coeffs(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC bool isApprox(const QuaternionBase<OtherDerived>& other, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
  { return coeffs().isApprox(other.coeffs(), prec); }

  /** return the result vector of \a v through the rotation*/
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Vector3 _transformVector(const Vector3& v) const;

  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Derived,Quaternion<NewScalarType> >::type cast() const;

  #else

  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline
  typename internal::enable_if<internal::is_same<Scalar,NewScalarType>::value,const Derived&>::type cast() const
  {
    return derived();
  }

  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline
  typename internal::enable_if<!internal::is_same<Scalar,NewScalarType>::value,Quaternion<NewScalarType> >::type cast() const
  {
    return Quaternion<NewScalarType>(coeffs().template cast<NewScalarType>());
  }
  #endif

#ifndef EIGEN_NO_IO
  friend std::ostream& operator<<(std::ostream& s, const QuaternionBase<Derived>& q) {
    s << q.x() << "i + " << q.y() << "j + " << q.z() << "k" << " + " << q.w();
    return s;
  }
#endif

#ifdef EIGEN_QUATERNIONBASE_PLUGIN
# include EIGEN_QUATERNIONBASE_PLUGIN
#endif
protected:
  EIGEN_DEFAULT_COPY_CONSTRUCTOR(QuaternionBase)
  EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(QuaternionBase)
};

/***************************************************************************
* Definition/implementation of Quaternion<Scalar>
***************************************************************************/

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Quaternion
  *
  * \brief The quaternion class used to represent 3D orientations and rotations
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _Options controls the memory alignment of the coefficients. Can be \# AutoAlign or \# DontAlign. Default is AutoAlign.
  *
  * This class represents a quaternion \f$ w+xi+yj+zk \f$ that is a convenient representation of
  * orientations and rotations of objects in three dimensions. Compared to other representations
  * like Euler angles or 3x3 matrices, quaternions offer the following advantages:
  * \li \b compact storage (4 scalars)
  * \li \b efficient to compose (28 flops),
  * \li \b stable spherical interpolation
  *
  * The following two typedefs are provided for convenience:
  * \li \c Quaternionf for \c float
  * \li \c Quaterniond for \c double
  *
  * \warning Operations interpreting the quaternion as rotation have undefined behavior if the quaternion is not normalized.
  *
  * \sa  class AngleAxis, class Transform
  */

namespace internal {
template<typename _Scalar,int _Options>
struct traits<Quaternion<_Scalar,_Options> >
{
  typedef Quaternion<_Scalar,_Options> PlainObject;
  typedef _Scalar Scalar;
  typedef Matrix<_Scalar,4,1,_Options> Coefficients;
  enum{
    Alignment = internal::traits<Coefficients>::Alignment,
    Flags = LvalueBit
  };
};
}

template<typename _Scalar, int _Options>
class Quaternion : public QuaternionBase<Quaternion<_Scalar,_Options> >
{
public:
  typedef QuaternionBase<Quaternion<_Scalar,_Options> > Base;
  enum { NeedsAlignment = internal::traits<Quaternion>::Alignment>0 };

  typedef _Scalar Scalar;

  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Quaternion)
  using Base::operator*=;

  typedef typename internal::traits<Quaternion>::Coefficients Coefficients;
  typedef typename Base::AngleAxisType AngleAxisType;

  /** Default constructor leaving the quaternion uninitialized. */
  EIGEN_DEVICE_FUNC inline Quaternion() {}

  /** Constructs and initializes the quaternion \f$ w+xi+yj+zk \f$ from
    * its four coefficients \a w, \a x, \a y and \a z.
    *
    * \warning Note the order of the arguments: the real \a w coefficient first,
    * while internally the coefficients are stored in the following order:
    * [\c x, \c y, \c z, \c w]
    */
  EIGEN_DEVICE_FUNC inline Quaternion(const Scalar& w, const Scalar& x, const Scalar& y, const Scalar& z) : m_coeffs(x, y, z, w){}

  /** Constructs and initialize a quaternion from the array data */
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const Scalar* data) : m_coeffs(data) {}

  /** Copy constructor */
  template<class Derived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion(const QuaternionBase<Derived>& other) { this->Base::operator=(other); }

  /** Constructs and initializes a quaternion from the angle-axis \a aa */
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const AngleAxisType& aa) { *this = aa; }

  /** Constructs and initializes a quaternion from either:
    *  - a rotation matrix expression,
    *  - a 4D vector expression representing quaternion coefficients.
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const MatrixBase<Derived>& other) { *this = other; }

  /** Explicit copy constructor with scalar conversion */
  template<typename OtherScalar, int OtherOptions>
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const Quaternion<OtherScalar, OtherOptions>& other)
  { m_coeffs = other.coeffs().template cast<Scalar>(); }

#if EIGEN_HAS_RVALUE_REFERENCES
  // We define a copy constructor, which means we don't get an implicit move constructor or assignment operator.
  /** Default move constructor */
  EIGEN_DEVICE_FUNC inline Quaternion(Quaternion&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
    : m_coeffs(std::move(other.coeffs()))
  {}

  /** Default move assignment operator */
  EIGEN_DEVICE_FUNC Quaternion& operator=(Quaternion&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
  {
    m_coeffs = std::move(other.coeffs());
    return *this;
  }
#endif

  EIGEN_DEVICE_FUNC static Quaternion UnitRandom();

  template<typename Derived1, typename Derived2>
  EIGEN_DEVICE_FUNC static Quaternion FromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b);

  EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs;}
  EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs;}

  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(bool(NeedsAlignment))
  
#ifdef EIGEN_QUATERNION_PLUGIN
# include EIGEN_QUATERNION_PLUGIN
#endif

protected:
  Coefficients m_coeffs;
  
#ifndef EIGEN_PARSED_BY_DOXYGEN
    static EIGEN_STRONG_INLINE void _check_template_params()
    {
      EIGEN_STATIC_ASSERT( (_Options & DontAlign) == _Options,
        INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }
#endif
};

/** \ingroup Geometry_Module
  * single precision quaternion type */
typedef Quaternion<float> Quaternionf;
/** \ingroup Geometry_Module
  * double precision quaternion type */
typedef Quaternion<double> Quaterniond;

/***************************************************************************
* Specialization of Map<Quaternion<Scalar>>
***************************************************************************/

namespace internal {
  template<typename _Scalar, int _Options>
  struct traits<Map<Quaternion<_Scalar>, _Options> > : traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> >
  {
    typedef Map<Matrix<_Scalar,4,1>, _Options> Coefficients;
  };
}

namespace internal {
  template<typename _Scalar, int _Options>
  struct traits<Map<const Quaternion<_Scalar>, _Options> > : traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> >
  {
    typedef Map<const Matrix<_Scalar,4,1>, _Options> Coefficients;
    typedef traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> > TraitsBase;
    enum {
      Flags = TraitsBase::Flags & ~LvalueBit
    };
  };
}

/** \ingroup Geometry_Module
  * \brief Quaternion expression mapping a constant memory buffer
  *
  * \tparam _Scalar the type of the Quaternion coefficients
  * \tparam _Options see class Map
  *
  * This is a specialization of class Map for Quaternion. This class allows to view
  * a 4 scalar memory buffer as an Eigen's Quaternion object.
  *
  * \sa class Map, class Quaternion, class QuaternionBase
  */
template<typename _Scalar, int _Options>
class Map<const Quaternion<_Scalar>, _Options >
  : public QuaternionBase<Map<const Quaternion<_Scalar>, _Options> >
{
  public:
    typedef QuaternionBase<Map<const Quaternion<_Scalar>, _Options> > Base;

    typedef _Scalar Scalar;
    typedef typename internal::traits<Map>::Coefficients Coefficients;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)
    using Base::operator*=;

    /** Constructs a Mapped Quaternion object from the pointer \a coeffs
      *
      * The pointer \a coeffs must reference the four coefficients of Quaternion in the following order:
      * \code *coeffs == {x, y, z, w} \endcode
      *
      * If the template parameter _Options is set to #Aligned, then the pointer coeffs must be aligned. */
    EIGEN_DEVICE_FUNC explicit EIGEN_STRONG_INLINE Map(const Scalar* coeffs) : m_coeffs(coeffs) {}

    EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs;}

  protected:
    const Coefficients m_coeffs;
};

/** \ingroup Geometry_Module
  * \brief Expression of a quaternion from a memory buffer
  *
  * \tparam _Scalar the type of the Quaternion coefficients
  * \tparam _Options see class Map
  *
  * This is a specialization of class Map for Quaternion. This class allows to view
  * a 4 scalar memory buffer as an Eigen's  Quaternion object.
  *
  * \sa class Map, class Quaternion, class QuaternionBase
  */
template<typename _Scalar, int _Options>
class Map<Quaternion<_Scalar>, _Options >
  : public QuaternionBase<Map<Quaternion<_Scalar>, _Options> >
{
  public:
    typedef QuaternionBase<Map<Quaternion<_Scalar>, _Options> > Base;

    typedef _Scalar Scalar;
    typedef typename internal::traits<Map>::Coefficients Coefficients;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)
    using Base::operator*=;

    /** Constructs a Mapped Quaternion object from the pointer \a coeffs
      *
      * The pointer \a coeffs must reference the four coefficients of Quaternion in the following order:
      * \code *coeffs == {x, y, z, w} \endcode
      *
      * If the template parameter _Options is set to #Aligned, then the pointer coeffs must be aligned. */
    EIGEN_DEVICE_FUNC explicit EIGEN_STRONG_INLINE Map(Scalar* coeffs) : m_coeffs(coeffs) {}

    EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs; }
    EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs; }

  protected:
    Coefficients m_coeffs;
};

/** \ingroup Geometry_Module
  * Map an unaligned array of single precision scalars as a quaternion */
typedef Map<Quaternion<float>, 0>         QuaternionMapf;
/** \ingroup Geometry_Module
  * Map an unaligned array of double precision scalars as a quaternion */
typedef Map<Quaternion<double>, 0>        QuaternionMapd;
/** \ingroup Geometry_Module
  * Map a 16-byte aligned array of single precision scalars as a quaternion */
typedef Map<Quaternion<float>, Aligned>   QuaternionMapAlignedf;
/** \ingroup Geometry_Module
  * Map a 16-byte aligned array of double precision scalars as a quaternion */
typedef Map<Quaternion<double>, Aligned>  QuaternionMapAlignedd;

/***************************************************************************
* Implementation of QuaternionBase methods
***************************************************************************/

// Generic Quaternion * Quaternion product
// This product can be specialized for a given architecture via the Arch template argument.
namespace internal {
template<int Arch, class Derived1, class Derived2, typename Scalar> struct quat_product
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Quaternion<Scalar> run(const QuaternionBase<Derived1>& a, const QuaternionBase<Derived2>& b){
    return Quaternion<Scalar>
    (
      a.w() * b.w() - a.x() * b.x() - a.y() * b.y() - a.z() * b.z(),
      a.w() * b.x() + a.x() * b.w() + a.y() * b.z() - a.z() * b.y(),
      a.w() * b.y() + a.y() * b.w() + a.z() * b.x() - a.x() * b.z(),
      a.w() * b.z() + a.z() * b.w() + a.x() * b.y() - a.y() * b.x()
    );
  }
};
}

/** \returns the concatenation of two rotations as a quaternion-quaternion product */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::operator* (const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<typename Derived::Scalar, typename OtherDerived::Scalar>::value),
   YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  return internal::quat_product<Architecture::Target, Derived, OtherDerived,
                         typename internal::traits<Derived>::Scalar>::run(*this, other);
}

/** \sa operator*(Quaternion) */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator*= (const QuaternionBase<OtherDerived>& other)
{
  derived() = derived() * other.derived();
  return derived();
}

/** Rotation of a vector by a quaternion.
  * \remarks If the quaternion is used to rotate several points (>1)
  * then it is much more efficient to first convert it to a 3x3 Matrix.
  * Comparison of the operation cost for n transformations:
  *   - Quaternion2:    30n
  *   - Via a Matrix3: 24 + 15n
  */
template <class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename QuaternionBase<Derived>::Vector3
QuaternionBase<Derived>::_transformVector(const Vector3& v) const
{
    // Note that this algorithm comes from the optimization by hand
    // of the conversion to a Matrix followed by a Matrix/Vector product.
    // It appears to be much faster than the common algorithm found
    // in the literature (30 versus 39 flops). It also requires two
    // Vector3 as temporaries.
    Vector3 uv = this->vec().cross(v);
    uv += uv;
    return v + this->w() * uv + this->vec().cross(uv);
}

template<class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE QuaternionBase<Derived>& QuaternionBase<Derived>::operator=(const QuaternionBase<Derived>& other)
{
  coeffs() = other.coeffs();
  return derived();
}

template<class Derived>
template<class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator=(const QuaternionBase<OtherDerived>& other)
{
  coeffs() = other.coeffs();
  return derived();
}

/** Set \c *this from an angle-axis \a aa and returns a reference to \c *this
  */
template<class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator=(const AngleAxisType& aa)
{
  EIGEN_USING_STD(cos)
  EIGEN_USING_STD(sin)
  Scalar ha = Scalar(0.5)*aa.angle(); // Scalar(0.5) to suppress precision loss warnings
  this->w() = cos(ha);
  this->vec() = sin(ha) * aa.axis();
  return derived();
}

/** Set \c *this from the expression \a xpr:
  *   - if \a xpr is a 4x1 vector, then \a xpr is assumed to be a quaternion
  *   - if \a xpr is a 3x3 matrix, then \a xpr is assumed to be rotation matrix
  *     and \a xpr is converted to a quaternion
  */

template<class Derived>
template<class MatrixDerived>
EIGEN_DEVICE_FUNC inline Derived& QuaternionBase<Derived>::operator=(const MatrixBase<MatrixDerived>& xpr)
{
  EIGEN_STATIC_ASSERT((internal::is_same<typename Derived::Scalar, typename MatrixDerived::Scalar>::value),
   YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  internal::quaternionbase_assign_impl<MatrixDerived>::run(*this, xpr.derived());
  return derived();
}

/** Convert the quaternion to a 3x3 rotation matrix. The quaternion is required to
  * be normalized, otherwise the result is undefined.
  */
template<class Derived>
EIGEN_DEVICE_FUNC inline typename QuaternionBase<Derived>::Matrix3
QuaternionBase<Derived>::toRotationMatrix(void) const
{
  // NOTE if inlined, then gcc 4.2 and 4.4 get rid of the temporary (not gcc 4.3 !!)
  // if not inlined then the cost of the return by value is huge ~ +35%,
  // however, not inlining this function is an order of magnitude slower, so
  // it has to be inlined, and so the return by value is not an issue
  Matrix3 res;

  const Scalar tx  = Scalar(2)*this->x();
  const Scalar ty  = Scalar(2)*this->y();
  const Scalar tz  = Scalar(2)*this->z();
  const Scalar twx = tx*this->w();
  const Scalar twy = ty*this->w();
  const Scalar twz = tz*this->w();
  const Scalar txx = tx*this->x();
  const Scalar txy = ty*this->x();
  const Scalar txz = tz*this->x();
  const Scalar tyy = ty*this->y();
  const Scalar tyz = tz*this->y();
  const Scalar tzz = tz*this->z();

  res.coeffRef(0,0) = Scalar(1)-(tyy+tzz);
  res.coeffRef(0,1) = txy-twz;
  res.coeffRef(0,2) = txz+twy;
  res.coeffRef(1,0) = txy+twz;
  res.coeffRef(1,1) = Scalar(1)-(txx+tzz);
  res.coeffRef(1,2) = tyz-twx;
  res.coeffRef(2,0) = txz-twy;
  res.coeffRef(2,1) = tyz+twx;
  res.coeffRef(2,2) = Scalar(1)-(txx+tyy);

  return res;
}

/** Sets \c *this to be a quaternion representing a rotation between
  * the two arbitrary vectors \a a and \a b. In other words, the built
  * rotation represent a rotation sending the line of direction \a a
  * to the line of direction \a b, both lines passing through the origin.
  *
  * \returns a reference to \c *this.
  *
  * Note that the two input vectors do \b not have to be normalized, and
  * do not need to have the same norm.
  */
template<class Derived>
template<typename Derived1, typename Derived2>
EIGEN_DEVICE_FUNC inline Derived& QuaternionBase<Derived>::setFromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b)
{
  EIGEN_USING_STD(sqrt)
  Vector3 v0 = a.normalized();
  Vector3 v1 = b.normalized();
  Scalar c = v1.dot(v0);

  // if dot == -1, vectors are nearly opposites
  // => accurately compute the rotation axis by computing the
  //    intersection of the two planes. This is done by solving:
  //       x^T v0 = 0
  //       x^T v1 = 0
  //    under the constraint:
  //       ||x|| = 1
  //    which yields a singular value problem
  if (c < Scalar(-1)+NumTraits<Scalar>::dummy_precision())
  {
    c = numext::maxi(c,Scalar(-1));
    Matrix<Scalar,2,3> m; m << v0.transpose(), v1.transpose();
    JacobiSVD<Matrix<Scalar,2,3> > svd(m, ComputeFullV);
    Vector3 axis = svd.matrixV().col(2);

    Scalar w2 = (Scalar(1)+c)*Scalar(0.5);
    this->w() = sqrt(w2);
    this->vec() = axis * sqrt(Scalar(1) - w2);
    return derived();
  }
  Vector3 axis = v0.cross(v1);
  Scalar s = sqrt((Scalar(1)+c)*Scalar(2));
  Scalar invs = Scalar(1)/s;
  this->vec() = axis * invs;
  this->w() = s * Scalar(0.5);

  return derived();
}

/** \returns a random unit quaternion following a uniform distribution law on SO(3)
  *
  * \note The implementation is based on http://planning.cs.uiuc.edu/node198.html
  */
template<typename Scalar, int Options>
EIGEN_DEVICE_FUNC Quaternion<Scalar,Options> Quaternion<Scalar,Options>::UnitRandom()
{
  EIGEN_USING_STD(sqrt)
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  const Scalar u1 = internal::random<Scalar>(0, 1),
               u2 = internal::random<Scalar>(0, 2*EIGEN_PI),
               u3 = internal::random<Scalar>(0, 2*EIGEN_PI);
  const Scalar a = sqrt(Scalar(1) - u1),
               b = sqrt(u1);
  return Quaternion (a * sin(u2), a * cos(u2), b * sin(u3), b * cos(u3));
}


/** Returns a quaternion representing a rotation between
  * the two arbitrary vectors \a a and \a b. In other words, the built
  * rotation represent a rotation sending the line of direction \a a
  * to the line of direction \a b, both lines passing through the origin.
  *
  * \returns resulting quaternion
  *
  * Note that the two input vectors do \b not have to be normalized, and
  * do not need to have the same norm.
  */
template<typename Scalar, int Options>
template<typename Derived1, typename Derived2>
EIGEN_DEVICE_FUNC Quaternion<Scalar,Options> Quaternion<Scalar,Options>::FromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b)
{
    Quaternion quat;
    quat.setFromTwoVectors(a, b);
    return quat;
}


/** \returns the multiplicative inverse of \c *this
  * Note that in most cases, i.e., if you simply want the opposite rotation,
  * and/or the quaternion is normalized, then it is enough to use the conjugate.
  *
  * \sa QuaternionBase::conjugate()
  */
template <class Derived>
EIGEN_DEVICE_FUNC inline Quaternion<typename internal::traits<Derived>::Scalar> QuaternionBase<Derived>::inverse() const
{
  // FIXME should this function be called multiplicativeInverse and conjugate() be called inverse() or opposite()  ??
  Scalar n2 = this->squaredNorm();
  if (n2 > Scalar(0))
    return Quaternion<Scalar>(conjugate().coeffs() / n2);
  else
  {
    // return an invalid result to flag the error
    return Quaternion<Scalar>(Coefficients::Zero());
  }
}

// Generic conjugate of a Quaternion
namespace internal {
template<int Arch, class Derived, typename Scalar> struct quat_conj
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Quaternion<Scalar> run(const QuaternionBase<Derived>& q){
    return Quaternion<Scalar>(q.w(),-q.x(),-q.y(),-q.z());
  }
};
}
                         
/** \returns the conjugate of the \c *this which is equal to the multiplicative inverse
  * if the quaternion is normalized.
  * The conjugate of a quaternion represents the opposite rotation.
  *
  * \sa Quaternion2::inverse()
  */
template <class Derived>
EIGEN_DEVICE_FUNC inline Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::conjugate() const
{
  return internal::quat_conj<Architecture::Target, Derived,
                         typename internal::traits<Derived>::Scalar>::run(*this);
                         
}

/** \returns the angle (in radian) between two rotations
  * \sa dot()
  */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar
QuaternionBase<Derived>::angularDistance(const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_USING_STD(atan2)
  Quaternion<Scalar> d = (*this) * other.conjugate();
  return Scalar(2) * atan2( d.vec().norm(), numext::abs(d.w()) );
}

 
    
/** \returns the spherical linear interpolation between the two quaternions
  * \c *this and \a other at the parameter \a t in [0;1].
  * 
  * This represents an interpolation for a constant motion between \c *this and \a other,
  * see also http://en.wikipedia.org/wiki/Slerp.
  */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::slerp(const Scalar& t, const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_USING_STD(acos)
  EIGEN_USING_STD(sin)
  const Scalar one = Scalar(1) - NumTraits<Scalar>::epsilon();
  Scalar d = this->dot(other);
  Scalar absD = numext::abs(d);

  Scalar scale0;
  Scalar scale1;

  if(absD>=one)
  {
    scale0 = Scalar(1) - t;
    scale1 = t;
  }
  else
  {
    // theta is the angle between the 2 quaternions
    Scalar theta = acos(absD);
    Scalar sinTheta = sin(theta);

    scale0 = sin( ( Scalar(1) - t ) * theta) / sinTheta;
    scale1 = sin( ( t * theta) ) / sinTheta;
  }
  if(d<Scalar(0)) scale1 = -scale1;

  return Quaternion<Scalar>(scale0 * coeffs() + scale1 * other.coeffs());
}

namespace internal {

// set from a rotation matrix
template<typename Other>
struct quaternionbase_assign_impl<Other,3,3>
{
  typedef typename Other::Scalar Scalar;
  template<class Derived> EIGEN_DEVICE_FUNC static inline void run(QuaternionBase<Derived>& q, const Other& a_mat)
  {
    const typename internal::nested_eval<Other,2>::type mat(a_mat);
    EIGEN_USING_STD(sqrt)
    // This algorithm comes from  "Quaternion Calculus and Fast Animation",
    // Ken Shoemake, 1987 SIGGRAPH course notes
    Scalar t = mat.trace();
    if (t > Scalar(0))
    {
      t = sqrt(t + Scalar(1.0));
      q.w() = Scalar(0.5)*t;
      t = Scalar(0.5)/t;
      q.x() = (mat.coeff(2,1) - mat.coeff(1,2)) * t;
      q.y() = (mat.coeff(0,2) - mat.coeff(2,0)) * t;
      q.z() = (mat.coeff(1,0) - mat.coeff(0,1)) * t;
    }
    else
    {
      Index i = 0;
      if (mat.coeff(1,1) > mat.coeff(0,0))
        i = 1;
      if (mat.coeff(2,2) > mat.coeff(i,i))
        i = 2;
      Index j = (i+1)%3;
      Index k = (j+1)%3;

      t = sqrt(mat.coeff(i,i)-mat.coeff(j,j)-mat.coeff(k,k) + Scalar(1.0));
      q.coeffs().coeffRef(i) = Scalar(0.5) * t;
      t = Scalar(0.5)/t;
      q.w() = (mat.coeff(k,j)-mat.coeff(j,k))*t;
      q.coeffs().coeffRef(j) = (mat.coeff(j,i)+mat.coeff(i,j))*t;
      q.coeffs().coeffRef(k) = (mat.coeff(k,i)+mat.coeff(i,k))*t;
    }
  }
};

// set from a vector of coefficients assumed to be a quaternion
template<typename Other>
struct quaternionbase_assign_impl<Other,4,1>
{
  typedef typename Other::Scalar Scalar;
  template<class Derived> EIGEN_DEVICE_FUNC static inline void run(QuaternionBase<Derived>& q, const Other& vec)
  {
    q.coeffs() = vec;
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_QUATERNION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Rotation2D.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ROTATION2D_H
#define EIGEN_ROTATION2D_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Rotation2D
  *
  * \brief Represents a rotation/orientation in a 2 dimensional space.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  *
  * This class is equivalent to a single scalar representing a counter clock wise rotation
  * as a single angle in radian. It provides some additional features such as the automatic
  * conversion from/to a 2x2 rotation matrix. Moreover this class aims to provide a similar
  * interface to Quaternion in order to facilitate the writing of generic algorithms
  * dealing with rotations.
  *
  * \sa class Quaternion, class Transform
  */

namespace internal {

template<typename _Scalar> struct traits<Rotation2D<_Scalar> >
{
  typedef _Scalar Scalar;
};
} // end namespace internal

template<typename _Scalar>
class Rotation2D : public RotationBase<Rotation2D<_Scalar>,2>
{
  typedef RotationBase<Rotation2D<_Scalar>,2> Base;

public:

  using Base::operator*;

  enum { Dim = 2 };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Matrix<Scalar,2,1> Vector2;
  typedef Matrix<Scalar,2,2> Matrix2;

protected:

  Scalar m_angle;

public:

  /** Construct a 2D counter clock wise rotation from the angle \a a in radian. */
  EIGEN_DEVICE_FUNC explicit inline Rotation2D(const Scalar& a) : m_angle(a) {}
  
  /** Default constructor wihtout initialization. The represented rotation is undefined. */
  EIGEN_DEVICE_FUNC Rotation2D() {}

  /** Construct a 2D rotation from a 2x2 rotation matrix \a mat.
    *
    * \sa fromRotationMatrix()
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC explicit Rotation2D(const MatrixBase<Derived>& m)
  {
    fromRotationMatrix(m.derived());
  }

  /** \returns the rotation angle */
  EIGEN_DEVICE_FUNC inline Scalar angle() const { return m_angle; }

  /** \returns a read-write reference to the rotation angle */
  EIGEN_DEVICE_FUNC inline Scalar& angle() { return m_angle; }
  
  /** \returns the rotation angle in [0,2pi] */
  EIGEN_DEVICE_FUNC inline Scalar smallestPositiveAngle() const {
    Scalar tmp = numext::fmod(m_angle,Scalar(2*EIGEN_PI));
    return tmp<Scalar(0) ? tmp + Scalar(2*EIGEN_PI) : tmp;
  }
  
  /** \returns the rotation angle in [-pi,pi] */
  EIGEN_DEVICE_FUNC inline Scalar smallestAngle() const {
    Scalar tmp = numext::fmod(m_angle,Scalar(2*EIGEN_PI));
    if(tmp>Scalar(EIGEN_PI))       tmp -= Scalar(2*EIGEN_PI);
    else if(tmp<-Scalar(EIGEN_PI)) tmp += Scalar(2*EIGEN_PI);
    return tmp;
  }

  /** \returns the inverse rotation */
  EIGEN_DEVICE_FUNC inline Rotation2D inverse() const { return Rotation2D(-m_angle); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline Rotation2D operator*(const Rotation2D& other) const
  { return Rotation2D(m_angle + other.m_angle); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline Rotation2D& operator*=(const Rotation2D& other)
  { m_angle += other.m_angle; return *this; }

  /** Applies the rotation to a 2D vector */
  EIGEN_DEVICE_FUNC Vector2 operator* (const Vector2& vec) const
  { return toRotationMatrix() * vec; }
  
  template<typename Derived>
  EIGEN_DEVICE_FUNC Rotation2D& fromRotationMatrix(const MatrixBase<Derived>& m);
  EIGEN_DEVICE_FUNC Matrix2 toRotationMatrix() const;

  /** Set \c *this from a 2x2 rotation matrix \a mat.
    * In other words, this function extract the rotation angle from the rotation matrix.
    *
    * This method is an alias for fromRotationMatrix()
    *
    * \sa fromRotationMatrix()
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC Rotation2D& operator=(const  MatrixBase<Derived>& m)
  { return fromRotationMatrix(m.derived()); }

  /** \returns the spherical interpolation between \c *this and \a other using
    * parameter \a t. It is in fact equivalent to a linear interpolation.
    */
  EIGEN_DEVICE_FUNC inline Rotation2D slerp(const Scalar& t, const Rotation2D& other) const
  {
    Scalar dist = Rotation2D(other.m_angle-m_angle).smallestAngle();
    return Rotation2D(m_angle + dist*t);
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Rotation2D,Rotation2D<NewScalarType> >::type cast() const
  { return typename internal::cast_return_type<Rotation2D,Rotation2D<NewScalarType> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Rotation2D(const Rotation2D<OtherScalarType>& other)
  {
    m_angle = Scalar(other.angle());
  }

  EIGEN_DEVICE_FUNC static inline Rotation2D Identity() { return Rotation2D(0); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Rotation2D& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return internal::isApprox(m_angle,other.m_angle, prec); }
  
};

/** \ingroup Geometry_Module
  * single precision 2D rotation type */
typedef Rotation2D<float> Rotation2Df;
/** \ingroup Geometry_Module
  * double precision 2D rotation type */
typedef Rotation2D<double> Rotation2Dd;

/** Set \c *this from a 2x2 rotation matrix \a mat.
  * In other words, this function extract the rotation angle
  * from the rotation matrix.
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC Rotation2D<Scalar>& Rotation2D<Scalar>::fromRotationMatrix(const MatrixBase<Derived>& mat)
{
  EIGEN_USING_STD(atan2)
  EIGEN_STATIC_ASSERT(Derived::RowsAtCompileTime==2 && Derived::ColsAtCompileTime==2,YOU_MADE_A_PROGRAMMING_MISTAKE)
  m_angle = atan2(mat.coeff(1,0), mat.coeff(0,0));
  return *this;
}

/** Constructs and \returns an equivalent 2x2 rotation matrix.
  */
template<typename Scalar>
typename Rotation2D<Scalar>::Matrix2
EIGEN_DEVICE_FUNC Rotation2D<Scalar>::toRotationMatrix(void) const
{
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  Scalar sinA = sin(m_angle);
  Scalar cosA = cos(m_angle);
  return (Matrix2() << cosA, -sinA, sinA, cosA).finished();
}

} // end namespace Eigen

#endif // EIGEN_ROTATION2D_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/RotationBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ROTATIONBASE_H
#define EIGEN_ROTATIONBASE_H

namespace Eigen { 

// forward declaration
namespace internal {
template<typename RotationDerived, typename MatrixType, bool IsVector=MatrixType::IsVectorAtCompileTime>
struct rotation_base_generic_product_selector;
}

/** \class RotationBase
  *
  * \brief Common base class for compact rotation representations
  *
  * \tparam Derived is the derived type, i.e., a rotation type
  * \tparam _Dim the dimension of the space
  */
template<typename Derived, int _Dim>
class RotationBase
{
  public:
    enum { Dim = _Dim };
    /** the scalar type of the coefficients */
    typedef typename internal::traits<Derived>::Scalar Scalar;

    /** corresponding linear transformation matrix type */
    typedef Matrix<Scalar,Dim,Dim> RotationMatrixType;
    typedef Matrix<Scalar,Dim,1> VectorType;

  public:
    EIGEN_DEVICE_FUNC inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC inline Derived& derived() { return *static_cast<Derived*>(this); }

    /** \returns an equivalent rotation matrix */
    EIGEN_DEVICE_FUNC inline RotationMatrixType toRotationMatrix() const { return derived().toRotationMatrix(); }

    /** \returns an equivalent rotation matrix 
      * This function is added to be conform with the Transform class' naming scheme.
      */
    EIGEN_DEVICE_FUNC inline RotationMatrixType matrix() const { return derived().toRotationMatrix(); }

    /** \returns the inverse rotation */
    EIGEN_DEVICE_FUNC inline Derived inverse() const { return derived().inverse(); }

    /** \returns the concatenation of the rotation \c *this with a translation \a t */
    EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Isometry> operator*(const Translation<Scalar,Dim>& t) const
    { return Transform<Scalar,Dim,Isometry>(*this) * t; }

    /** \returns the concatenation of the rotation \c *this with a uniform scaling \a s */
    EIGEN_DEVICE_FUNC inline RotationMatrixType operator*(const UniformScaling<Scalar>& s) const
    { return toRotationMatrix() * s.factor(); }

    /** \returns the concatenation of the rotation \c *this with a generic expression \a e
      * \a e can be:
      *  - a DimxDim linear transformation matrix
      *  - a DimxDim diagonal matrix (axis aligned scaling)
      *  - a vector of size Dim
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::rotation_base_generic_product_selector<Derived,OtherDerived,OtherDerived::IsVectorAtCompileTime>::ReturnType
    operator*(const EigenBase<OtherDerived>& e) const
    { return internal::rotation_base_generic_product_selector<Derived,OtherDerived>::run(derived(), e.derived()); }

    /** \returns the concatenation of a linear transformation \a l with the rotation \a r */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC inline RotationMatrixType operator*(const EigenBase<OtherDerived>& l, const Derived& r)
    { return l.derived() * r.toRotationMatrix(); }

    /** \returns the concatenation of a scaling \a l with the rotation \a r */
    EIGEN_DEVICE_FUNC friend inline Transform<Scalar,Dim,Affine> operator*(const DiagonalMatrix<Scalar,Dim>& l, const Derived& r)
    { 
      Transform<Scalar,Dim,Affine> res(r);
      res.linear().applyOnTheLeft(l);
      return res;
    }

    /** \returns the concatenation of the rotation \c *this with a transformation \a t */
    template<int Mode, int Options>
    EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode> operator*(const Transform<Scalar,Dim,Mode,Options>& t) const
    { return toRotationMatrix() * t; }

    template<typename OtherVectorType>
    EIGEN_DEVICE_FUNC inline VectorType _transformVector(const OtherVectorType& v) const
    { return toRotationMatrix() * v; }
};

namespace internal {

// implementation of the generic product rotation * matrix
template<typename RotationDerived, typename MatrixType>
struct rotation_base_generic_product_selector<RotationDerived,MatrixType,false>
{
  enum { Dim = RotationDerived::Dim };
  typedef Matrix<typename RotationDerived::Scalar,Dim,Dim> ReturnType;
  EIGEN_DEVICE_FUNC static inline ReturnType run(const RotationDerived& r, const MatrixType& m)
  { return r.toRotationMatrix() * m; }
};

template<typename RotationDerived, typename Scalar, int Dim, int MaxDim>
struct rotation_base_generic_product_selector< RotationDerived, DiagonalMatrix<Scalar,Dim,MaxDim>, false >
{
  typedef Transform<Scalar,Dim,Affine> ReturnType;
  EIGEN_DEVICE_FUNC static inline ReturnType run(const RotationDerived& r, const DiagonalMatrix<Scalar,Dim,MaxDim>& m)
  {
    ReturnType res(r);
    res.linear() *= m;
    return res;
  }
};

template<typename RotationDerived,typename OtherVectorType>
struct rotation_base_generic_product_selector<RotationDerived,OtherVectorType,true>
{
  enum { Dim = RotationDerived::Dim };
  typedef Matrix<typename RotationDerived::Scalar,Dim,1> ReturnType;
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE ReturnType run(const RotationDerived& r, const OtherVectorType& v)
  {
    return r._transformVector(v);
  }
};

} // end namespace internal

/** \geometry_module
  *
  * \brief Constructs a Dim x Dim rotation matrix from the rotation \a r
  */
template<typename _Scalar, int _Rows, int _Cols, int _Storage, int _MaxRows, int _MaxCols>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>
::Matrix(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
{
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Matrix,int(OtherDerived::Dim),int(OtherDerived::Dim))
  *this = r.toRotationMatrix();
}

/** \geometry_module
  *
  * \brief Set a Dim x Dim rotation matrix from the rotation \a r
  */
template<typename _Scalar, int _Rows, int _Cols, int _Storage, int _MaxRows, int _MaxCols>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>&
Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>
::operator=(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
{
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Matrix,int(OtherDerived::Dim),int(OtherDerived::Dim))
  return *this = r.toRotationMatrix();
}

namespace internal {

/** \internal
  *
  * Helper function to return an arbitrary rotation object to a rotation matrix.
  *
  * \tparam Scalar the numeric type of the matrix coefficients
  * \tparam Dim the dimension of the current space
  *
  * It returns a Dim x Dim fixed size matrix.
  *
  * Default specializations are provided for:
  *   - any scalar type (2D),
  *   - any matrix expression,
  *   - any type based on RotationBase (e.g., Quaternion, AngleAxis, Rotation2D)
  *
  * Currently toRotationMatrix is only used by Transform.
  *
  * \sa class Transform, class Rotation2D, class Quaternion, class AngleAxis
  */
template<typename Scalar, int Dim>
EIGEN_DEVICE_FUNC static inline Matrix<Scalar,2,2> toRotationMatrix(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Dim==2,YOU_MADE_A_PROGRAMMING_MISTAKE)
  return Rotation2D<Scalar>(s).toRotationMatrix();
}

template<typename Scalar, int Dim, typename OtherDerived>
EIGEN_DEVICE_FUNC static inline Matrix<Scalar,Dim,Dim> toRotationMatrix(const RotationBase<OtherDerived,Dim>& r)
{
  return r.toRotationMatrix();
}

template<typename Scalar, int Dim, typename OtherDerived>
EIGEN_DEVICE_FUNC static inline const MatrixBase<OtherDerived>& toRotationMatrix(const MatrixBase<OtherDerived>& mat)
{
  EIGEN_STATIC_ASSERT(OtherDerived::RowsAtCompileTime==Dim && OtherDerived::ColsAtCompileTime==Dim,
    YOU_MADE_A_PROGRAMMING_MISTAKE)
  return mat;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ROTATIONBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Scaling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SCALING_H
#define EIGEN_SCALING_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class UniformScaling
  *
  * \brief Represents a generic uniform scaling transformation
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients.
  *
  * This class represent a uniform scaling transformation. It is the return
  * type of Scaling(Scalar), and most of the time this is the only way it
  * is used. In particular, this class is not aimed to be used to store a scaling transformation,
  * but rather to make easier the constructions and updates of Transform objects.
  *
  * To represent an axis aligned scaling, use the DiagonalMatrix class.
  *
  * \sa Scaling(), class DiagonalMatrix, MatrixBase::asDiagonal(), class Translation, class Transform
  */

namespace internal
{
  // This helper helps nvcc+MSVC to properly parse this file.
  // See bug 1412.
  template <typename Scalar, int Dim, int Mode>
  struct uniformscaling_times_affine_returntype
  {
    enum
    {
      NewMode = int(Mode) == int(Isometry) ? Affine : Mode
    };
    typedef Transform <Scalar, Dim, NewMode> type;
  };
}

template<typename _Scalar>
class UniformScaling
{
public:
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;

protected:

  Scalar m_factor;

public:

  /** Default constructor without initialization. */
  UniformScaling() {}
  /** Constructs and initialize a uniform scaling transformation */
  explicit inline UniformScaling(const Scalar& s) : m_factor(s) {}

  inline const Scalar& factor() const { return m_factor; }
  inline Scalar& factor() { return m_factor; }

  /** Concatenates two uniform scaling */
  inline UniformScaling operator* (const UniformScaling& other) const
  { return UniformScaling(m_factor * other.factor()); }

  /** Concatenates a uniform scaling and a translation */
  template<int Dim>
  inline Transform<Scalar,Dim,Affine> operator* (const Translation<Scalar,Dim>& t) const;

  /** Concatenates a uniform scaling and an affine transformation */
  template<int Dim, int Mode, int Options>
  inline typename
	internal::uniformscaling_times_affine_returntype<Scalar,Dim,Mode>::type
	operator* (const Transform<Scalar, Dim, Mode, Options>& t) const
  {
    typename internal::uniformscaling_times_affine_returntype<Scalar,Dim,Mode>::type res = t;
    res.prescale(factor());
    return res;
  }

  /** Concatenates a uniform scaling and a linear transformation matrix */
  // TODO returns an expression
  template<typename Derived>
  inline typename Eigen::internal::plain_matrix_type<Derived>::type operator* (const MatrixBase<Derived>& other) const
  { return other * m_factor; }

  template<typename Derived,int Dim>
  inline Matrix<Scalar,Dim,Dim> operator*(const RotationBase<Derived,Dim>& r) const
  { return r.toRotationMatrix() * m_factor; }

  /** \returns the inverse scaling */
  inline UniformScaling inverse() const
  { return UniformScaling(Scalar(1)/m_factor); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  inline UniformScaling<NewScalarType> cast() const
  { return UniformScaling<NewScalarType>(NewScalarType(m_factor)); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  inline explicit UniformScaling(const UniformScaling<OtherScalarType>& other)
  { m_factor = Scalar(other.factor()); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  bool isApprox(const UniformScaling& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return internal::isApprox(m_factor, other.factor(), prec); }

};

/** \addtogroup Geometry_Module */
//@{

/** Concatenates a linear transformation matrix and a uniform scaling
  * \relates UniformScaling
  */
// NOTE this operator is defined in MatrixBase and not as a friend function
// of UniformScaling to fix an internal crash of Intel's ICC
template<typename Derived,typename Scalar>
EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,Scalar,product)
operator*(const MatrixBase<Derived>& matrix, const UniformScaling<Scalar>& s)
{ return matrix.derived() * s.factor(); }

/** Constructs a uniform scaling from scale factor \a s */
inline UniformScaling<float> Scaling(float s) { return UniformScaling<float>(s); }
/** Constructs a uniform scaling from scale factor \a s */
inline UniformScaling<double> Scaling(double s) { return UniformScaling<double>(s); }
/** Constructs a uniform scaling from scale factor \a s */
template<typename RealScalar>
inline UniformScaling<std::complex<RealScalar> > Scaling(const std::complex<RealScalar>& s)
{ return UniformScaling<std::complex<RealScalar> >(s); }

/** Constructs a 2D axis aligned scaling */
template<typename Scalar>
inline DiagonalMatrix<Scalar,2> Scaling(const Scalar& sx, const Scalar& sy)
{ return DiagonalMatrix<Scalar,2>(sx, sy); }
/** Constructs a 3D axis aligned scaling */
template<typename Scalar>
inline DiagonalMatrix<Scalar,3> Scaling(const Scalar& sx, const Scalar& sy, const Scalar& sz)
{ return DiagonalMatrix<Scalar,3>(sx, sy, sz); }

/** Constructs an axis aligned scaling expression from vector expression \a coeffs
  * This is an alias for coeffs.asDiagonal()
  */
template<typename Derived>
inline const DiagonalWrapper<const Derived> Scaling(const MatrixBase<Derived>& coeffs)
{ return coeffs.asDiagonal(); }

/** \deprecated */
typedef DiagonalMatrix<float, 2> AlignedScaling2f;
/** \deprecated */
typedef DiagonalMatrix<double,2> AlignedScaling2d;
/** \deprecated */
typedef DiagonalMatrix<float, 3> AlignedScaling3f;
/** \deprecated */
typedef DiagonalMatrix<double,3> AlignedScaling3d;
//@}

template<typename Scalar>
template<int Dim>
inline Transform<Scalar,Dim,Affine>
UniformScaling<Scalar>::operator* (const Translation<Scalar,Dim>& t) const
{
  Transform<Scalar,Dim,Affine> res;
  res.matrix().setZero();
  res.linear().diagonal().fill(factor());
  res.translation() = factor() * t.vector();
  res(Dim,Dim) = Scalar(1);
  return res;
}

} // end namespace Eigen

#endif // EIGEN_SCALING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Transform.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSFORM_H
#define EIGEN_TRANSFORM_H

namespace Eigen {

namespace internal {

template<typename Transform>
struct transform_traits
{
  enum
  {
    Dim = Transform::Dim,
    HDim = Transform::HDim,
    Mode = Transform::Mode,
    IsProjective = (int(Mode)==int(Projective))
  };
};

template< typename TransformType,
          typename MatrixType,
          int Case = transform_traits<TransformType>::IsProjective ? 0
                   : int(MatrixType::RowsAtCompileTime) == int(transform_traits<TransformType>::HDim) ? 1
                   : 2,
          int RhsCols = MatrixType::ColsAtCompileTime>
struct transform_right_product_impl;

template< typename Other,
          int Mode,
          int Options,
          int Dim,
          int HDim,
          int OtherRows=Other::RowsAtCompileTime,
          int OtherCols=Other::ColsAtCompileTime>
struct transform_left_product_impl;

template< typename Lhs,
          typename Rhs,
          bool AnyProjective =
            transform_traits<Lhs>::IsProjective ||
            transform_traits<Rhs>::IsProjective>
struct transform_transform_product_impl;

template< typename Other,
          int Mode,
          int Options,
          int Dim,
          int HDim,
          int OtherRows=Other::RowsAtCompileTime,
          int OtherCols=Other::ColsAtCompileTime>
struct transform_construct_from_matrix;

template<typename TransformType> struct transform_take_affine_part;

template<typename _Scalar, int _Dim, int _Mode, int _Options>
struct traits<Transform<_Scalar,_Dim,_Mode,_Options> >
{
  typedef _Scalar Scalar;
  typedef Eigen::Index StorageIndex;
  typedef Dense StorageKind;
  enum {
    Dim1 = _Dim==Dynamic ? _Dim : _Dim + 1,
    RowsAtCompileTime = _Mode==Projective ? Dim1 : _Dim,
    ColsAtCompileTime = Dim1,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    Flags = 0
  };
};

template<int Mode> struct transform_make_affine;

} // end namespace internal

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Transform
  *
  * \brief Represents an homogeneous transformation in a N dimensional space
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _Dim the dimension of the space
  * \tparam _Mode the type of the transformation. Can be:
  *              - #Affine: the transformation is stored as a (Dim+1)^2 matrix,
  *                         where the last row is assumed to be [0 ... 0 1].
  *              - #AffineCompact: the transformation is stored as a (Dim)x(Dim+1) matrix.
  *              - #Projective: the transformation is stored as a (Dim+1)^2 matrix
  *                             without any assumption.
  *              - #Isometry: same as #Affine with the additional assumption that
  *                           the linear part represents a rotation. This assumption is exploited
  *                           to speed up some functions such as inverse() and rotation().
  * \tparam _Options has the same meaning as in class Matrix. It allows to specify DontAlign and/or RowMajor.
  *                  These Options are passed directly to the underlying matrix type.
  *
  * The homography is internally represented and stored by a matrix which
  * is available through the matrix() method. To understand the behavior of
  * this class you have to think a Transform object as its internal
  * matrix representation. The chosen convention is right multiply:
  *
  * \code v' = T * v \endcode
  *
  * Therefore, an affine transformation matrix M is shaped like this:
  *
  * \f$ \left( \begin{array}{cc}
  * linear & translation\\
  * 0 ... 0 & 1
  * \end{array} \right) \f$
  *
  * Note that for a projective transformation the last row can be anything,
  * and then the interpretation of different parts might be slightly different.
  *
  * However, unlike a plain matrix, the Transform class provides many features
  * simplifying both its assembly and usage. In particular, it can be composed
  * with any other transformations (Transform,Translation,RotationBase,DiagonalMatrix)
  * and can be directly used to transform implicit homogeneous vectors. All these
  * operations are handled via the operator*. For the composition of transformations,
  * its principle consists to first convert the right/left hand sides of the product
  * to a compatible (Dim+1)^2 matrix and then perform a pure matrix product.
  * Of course, internally, operator* tries to perform the minimal number of operations
  * according to the nature of each terms. Likewise, when applying the transform
  * to points, the latters are automatically promoted to homogeneous vectors
  * before doing the matrix product. The conventions to homogeneous representations
  * are performed as follow:
  *
  * \b Translation t (Dim)x(1):
  * \f$ \left( \begin{array}{cc}
  * I & t \\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Rotation R (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * R & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *<!--
  * \b Linear \b Matrix L (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * L & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Affine \b Matrix A (Dim)x(Dim+1):
  * \f$ \left( \begin{array}{c}
  * A\\
  * 0\,...\,0\,1
  * \end{array} \right) \f$
  *-->
  * \b Scaling \b DiagonalMatrix S (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * S & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Column \b point v (Dim)x(1):
  * \f$ \left( \begin{array}{c}
  * v\\
  * 1
  * \end{array} \right) \f$
  *
  * \b Set \b of \b column \b points V1...Vn (Dim)x(n):
  * \f$ \left( \begin{array}{ccc}
  * v_1 & ... & v_n\\
  * 1 & ... & 1
  * \end{array} \right) \f$
  *
  * The concatenation of a Transform object with any kind of other transformation
  * always returns a Transform object.
  *
  * A little exception to the "as pure matrix product" rule is the case of the
  * transformation of non homogeneous vectors by an affine transformation. In
  * that case the last matrix row can be ignored, and the product returns non
  * homogeneous vectors.
  *
  * Since, for instance, a Dim x Dim matrix is interpreted as a linear transformation,
  * it is not possible to directly transform Dim vectors stored in a Dim x Dim matrix.
  * The solution is either to use a Dim x Dynamic matrix or explicitly request a
  * vector transformation by making the vector homogeneous:
  * \code
  * m' = T * m.colwise().homogeneous();
  * \endcode
  * Note that there is zero overhead.
  *
  * Conversion methods from/to Qt's QMatrix and QTransform are available if the
  * preprocessor token EIGEN_QT_SUPPORT is defined.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_TRANSFORM_PLUGIN.
  *
  * \sa class Matrix, class Quaternion
  */
template<typename _Scalar, int _Dim, int _Mode, int _Options>
class Transform
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Dim==Dynamic ? Dynamic : (_Dim+1)*(_Dim+1))
  enum {
    Mode = _Mode,
    Options = _Options,
    Dim = _Dim,     ///< space dimension in which the transformation holds
    HDim = _Dim+1,  ///< size of a respective homogeneous vector
    Rows = int(Mode)==(AffineCompact) ? Dim : HDim
  };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Eigen::Index StorageIndex;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  /** type of the matrix used to represent the transformation */
  typedef typename internal::make_proper_matrix_type<Scalar,Rows,HDim,Options>::type MatrixType;
  /** constified MatrixType */
  typedef const MatrixType ConstMatrixType;
  /** type of the matrix used to represent the linear part of the transformation */
  typedef Matrix<Scalar,Dim,Dim,Options> LinearMatrixType;
  /** type of read/write reference to the linear part of the transformation */
  typedef Block<MatrixType,Dim,Dim,int(Mode)==(AffineCompact) && (int(Options)&RowMajor)==0> LinearPart;
  /** type of read reference to the linear part of the transformation */
  typedef const Block<ConstMatrixType,Dim,Dim,int(Mode)==(AffineCompact) && (int(Options)&RowMajor)==0> ConstLinearPart;
  /** type of read/write reference to the affine part of the transformation */
  typedef typename internal::conditional<int(Mode)==int(AffineCompact),
                              MatrixType&,
                              Block<MatrixType,Dim,HDim> >::type AffinePart;
  /** type of read reference to the affine part of the transformation */
  typedef typename internal::conditional<int(Mode)==int(AffineCompact),
                              const MatrixType&,
                              const Block<const MatrixType,Dim,HDim> >::type ConstAffinePart;
  /** type of a vector */
  typedef Matrix<Scalar,Dim,1> VectorType;
  /** type of a read/write reference to the translation part of the rotation */
  typedef Block<MatrixType,Dim,1,!(internal::traits<MatrixType>::Flags & RowMajorBit)> TranslationPart;
  /** type of a read reference to the translation part of the rotation */
  typedef const Block<ConstMatrixType,Dim,1,!(internal::traits<MatrixType>::Flags & RowMajorBit)> ConstTranslationPart;
  /** corresponding translation type */
  typedef Translation<Scalar,Dim> TranslationType;

  // this intermediate enum is needed to avoid an ICE with gcc 3.4 and 4.0
  enum { TransformTimeDiagonalMode = ((Mode==int(Isometry))?Affine:int(Mode)) };
  /** The return type of the product between a diagonal matrix and a transform */
  typedef Transform<Scalar,Dim,TransformTimeDiagonalMode> TransformTimeDiagonalReturnType;

protected:

  MatrixType m_matrix;

public:

  /** Default constructor without initialization of the meaningful coefficients.
    * If Mode==Affine or Mode==Isometry, then the last row is set to [0 ... 0 1] */
  EIGEN_DEVICE_FUNC inline Transform()
  {
    check_template_params();
    internal::transform_make_affine<(int(Mode)==Affine || int(Mode)==Isometry) ? Affine : AffineCompact>::run(m_matrix);
  }

  EIGEN_DEVICE_FUNC inline explicit Transform(const TranslationType& t)
  {
    check_template_params();
    *this = t;
  }
  EIGEN_DEVICE_FUNC inline explicit Transform(const UniformScaling<Scalar>& s)
  {
    check_template_params();
    *this = s;
  }
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit Transform(const RotationBase<Derived, Dim>& r)
  {
    check_template_params();
    *this = r;
  }

  typedef internal::transform_take_affine_part<Transform> take_affine_part;

  /** Constructs and initializes a transformation from a Dim^2 or a (Dim+1)^2 matrix. */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline explicit Transform(const EigenBase<OtherDerived>& other)
  {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar,typename OtherDerived::Scalar>::value),
      YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY);

    check_template_params();
    internal::transform_construct_from_matrix<OtherDerived,Mode,Options,Dim,HDim>::run(this, other.derived());
  }

  /** Set \c *this from a Dim^2 or (Dim+1)^2 matrix. */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline Transform& operator=(const EigenBase<OtherDerived>& other)
  {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar,typename OtherDerived::Scalar>::value),
      YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY);

    internal::transform_construct_from_matrix<OtherDerived,Mode,Options,Dim,HDim>::run(this, other.derived());
    return *this;
  }

  template<int OtherOptions>
  EIGEN_DEVICE_FUNC inline Transform(const Transform<Scalar,Dim,Mode,OtherOptions>& other)
  {
    check_template_params();
    // only the options change, we can directly copy the matrices
    m_matrix = other.matrix();
  }

  template<int OtherMode,int OtherOptions>
  EIGEN_DEVICE_FUNC inline Transform(const Transform<Scalar,Dim,OtherMode,OtherOptions>& other)
  {
    check_template_params();
    // prevent conversions as:
    // Affine | AffineCompact | Isometry = Projective
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(OtherMode==int(Projective), Mode==int(Projective)),
                        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION)

    // prevent conversions as:
    // Isometry = Affine | AffineCompact
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(OtherMode==int(Affine)||OtherMode==int(AffineCompact), Mode!=int(Isometry)),
                        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION)

    enum { ModeIsAffineCompact = Mode == int(AffineCompact),
           OtherModeIsAffineCompact = OtherMode == int(AffineCompact)
    };

    if(EIGEN_CONST_CONDITIONAL(ModeIsAffineCompact == OtherModeIsAffineCompact))
    {
      // We need the block expression because the code is compiled for all
      // combinations of transformations and will trigger a compile time error
      // if one tries to assign the matrices directly
      m_matrix.template block<Dim,Dim+1>(0,0) = other.matrix().template block<Dim,Dim+1>(0,0);
      makeAffine();
    }
    else if(EIGEN_CONST_CONDITIONAL(OtherModeIsAffineCompact))
    {
      typedef typename Transform<Scalar,Dim,OtherMode,OtherOptions>::MatrixType OtherMatrixType;
      internal::transform_construct_from_matrix<OtherMatrixType,Mode,Options,Dim,HDim>::run(this, other.matrix());
    }
    else
    {
      // here we know that Mode == AffineCompact and OtherMode != AffineCompact.
      // if OtherMode were Projective, the static assert above would already have caught it.
      // So the only possibility is that OtherMode == Affine
      linear() = other.linear();
      translation() = other.translation();
    }
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC Transform(const ReturnByValue<OtherDerived>& other)
  {
    check_template_params();
    other.evalTo(*this);
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC Transform& operator=(const ReturnByValue<OtherDerived>& other)
  {
    other.evalTo(*this);
    return *this;
  }

  #ifdef EIGEN_QT_SUPPORT
  inline Transform(const QMatrix& other);
  inline Transform& operator=(const QMatrix& other);
  inline QMatrix toQMatrix(void) const;
  inline Transform(const QTransform& other);
  inline Transform& operator=(const QTransform& other);
  inline QTransform toQTransform(void) const;
  #endif

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return int(Mode)==int(Projective) ? m_matrix.cols() : (m_matrix.cols()-1); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

  /** shortcut for m_matrix(row,col);
    * \sa MatrixBase::operator(Index,Index) const */
  EIGEN_DEVICE_FUNC inline Scalar operator() (Index row, Index col) const { return m_matrix(row,col); }
  /** shortcut for m_matrix(row,col);
    * \sa MatrixBase::operator(Index,Index) */
  EIGEN_DEVICE_FUNC inline Scalar& operator() (Index row, Index col) { return m_matrix(row,col); }

  /** \returns a read-only expression of the transformation matrix */
  EIGEN_DEVICE_FUNC inline const MatrixType& matrix() const { return m_matrix; }
  /** \returns a writable expression of the transformation matrix */
  EIGEN_DEVICE_FUNC inline MatrixType& matrix() { return m_matrix; }

  /** \returns a read-only expression of the linear part of the transformation */
  EIGEN_DEVICE_FUNC inline ConstLinearPart linear() const { return ConstLinearPart(m_matrix,0,0); }
  /** \returns a writable expression of the linear part of the transformation */
  EIGEN_DEVICE_FUNC inline LinearPart linear() { return LinearPart(m_matrix,0,0); }

  /** \returns a read-only expression of the Dim x HDim affine part of the transformation */
  EIGEN_DEVICE_FUNC inline ConstAffinePart affine() const { return take_affine_part::run(m_matrix); }
  /** \returns a writable expression of the Dim x HDim affine part of the transformation */
  EIGEN_DEVICE_FUNC inline AffinePart affine() { return take_affine_part::run(m_matrix); }

  /** \returns a read-only expression of the translation vector of the transformation */
  EIGEN_DEVICE_FUNC inline ConstTranslationPart translation() const { return ConstTranslationPart(m_matrix,0,Dim); }
  /** \returns a writable expression of the translation vector of the transformation */
  EIGEN_DEVICE_FUNC inline TranslationPart translation() { return TranslationPart(m_matrix,0,Dim); }

  /** \returns an expression of the product between the transform \c *this and a matrix expression \a other.
    *
    * The right-hand-side \a other can be either:
    * \li an homogeneous vector of size Dim+1,
    * \li a set of homogeneous vectors of size Dim+1 x N,
    * \li a transformation matrix of size Dim+1 x Dim+1.
    *
    * Moreover, if \c *this represents an affine transformation (i.e., Mode!=Projective), then \a other can also be:
    * \li a point of size Dim (computes: \code this->linear() * other + this->translation()\endcode),
    * \li a set of N points as a Dim x N matrix (computes: \code (this->linear() * other).colwise() + this->translation()\endcode),
    *
    * In all cases, the return type is a matrix or vector of same sizes as the right-hand-side \a other.
    *
    * If you want to interpret \a other as a linear or affine transformation, then first convert it to a Transform<> type,
    * or do your own cooking.
    *
    * Finally, if you want to apply Affine transformations to vectors, then explicitly apply the linear part only:
    * \code
    * Affine3f A;
    * Vector3f v1, v2;
    * v2 = A.linear() * v1;
    * \endcode
    *
    */
  // note: this function is defined here because some compilers cannot find the respective declaration
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename internal::transform_right_product_impl<Transform, OtherDerived>::ResultType
  operator * (const EigenBase<OtherDerived> &other) const
  { return internal::transform_right_product_impl<Transform, OtherDerived>::run(*this,other.derived()); }

  /** \returns the product expression of a transformation matrix \a a times a transform \a b
    *
    * The left hand side \a other can be either:
    * \li a linear transformation matrix of size Dim x Dim,
    * \li an affine transformation matrix of size Dim x Dim+1,
    * \li a general transformation matrix of size Dim+1 x Dim+1.
    */
  template<typename OtherDerived> friend
  EIGEN_DEVICE_FUNC inline const typename internal::transform_left_product_impl<OtherDerived,Mode,Options,_Dim,_Dim+1>::ResultType
    operator * (const EigenBase<OtherDerived> &a, const Transform &b)
  { return internal::transform_left_product_impl<OtherDerived,Mode,Options,Dim,HDim>::run(a.derived(),b); }

  /** \returns The product expression of a transform \a a times a diagonal matrix \a b
    *
    * The rhs diagonal matrix is interpreted as an affine scaling transformation. The
    * product results in a Transform of the same type (mode) as the lhs only if the lhs
    * mode is no isometry. In that case, the returned transform is an affinity.
    */
  template<typename DiagonalDerived>
  EIGEN_DEVICE_FUNC inline const TransformTimeDiagonalReturnType
    operator * (const DiagonalBase<DiagonalDerived> &b) const
  {
    TransformTimeDiagonalReturnType res(*this);
    res.linearExt() *= b;
    return res;
  }

  /** \returns The product expression of a diagonal matrix \a a times a transform \a b
    *
    * The lhs diagonal matrix is interpreted as an affine scaling transformation. The
    * product results in a Transform of the same type (mode) as the lhs only if the lhs
    * mode is no isometry. In that case, the returned transform is an affinity.
    */
  template<typename DiagonalDerived>
  EIGEN_DEVICE_FUNC friend inline TransformTimeDiagonalReturnType
    operator * (const DiagonalBase<DiagonalDerived> &a, const Transform &b)
  {
    TransformTimeDiagonalReturnType res;
    res.linear().noalias() = a*b.linear();
    res.translation().noalias() = a*b.translation();
    if (EIGEN_CONST_CONDITIONAL(Mode!=int(AffineCompact)))
      res.matrix().row(Dim) = b.matrix().row(Dim);
    return res;
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline Transform& operator*=(const EigenBase<OtherDerived>& other) { return *this = *this * other; }

  /** Concatenates two transformations */
  EIGEN_DEVICE_FUNC inline const Transform operator * (const Transform& other) const
  {
    return internal::transform_transform_product_impl<Transform,Transform>::run(*this,other);
  }

  #if EIGEN_COMP_ICC
private:
  // this intermediate structure permits to workaround a bug in ICC 11:
  //   error: template instantiation resulted in unexpected function type of "Eigen::Transform<double, 3, 32, 0>
  //             (const Eigen::Transform<double, 3, 2, 0> &) const"
  //  (the meaning of a name may have changed since the template declaration -- the type of the template is:
  // "Eigen::internal::transform_transform_product_impl<Eigen::Transform<double, 3, 32, 0>,
  //     Eigen::Transform<double, 3, Mode, Options>, <expression>>::ResultType (const Eigen::Transform<double, 3, Mode, Options> &) const")
  //
  template<int OtherMode,int OtherOptions> struct icc_11_workaround
  {
    typedef internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> > ProductType;
    typedef typename ProductType::ResultType ResultType;
  };

public:
  /** Concatenates two different transformations */
  template<int OtherMode,int OtherOptions>
  inline typename icc_11_workaround<OtherMode,OtherOptions>::ResultType
    operator * (const Transform<Scalar,Dim,OtherMode,OtherOptions>& other) const
  {
    typedef typename icc_11_workaround<OtherMode,OtherOptions>::ProductType ProductType;
    return ProductType::run(*this,other);
  }
  #else
  /** Concatenates two different transformations */
  template<int OtherMode,int OtherOptions>
  EIGEN_DEVICE_FUNC inline typename internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> >::ResultType
    operator * (const Transform<Scalar,Dim,OtherMode,OtherOptions>& other) const
  {
    return internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> >::run(*this,other);
  }
  #endif

  /** \sa MatrixBase::setIdentity() */
  EIGEN_DEVICE_FUNC void setIdentity() { m_matrix.setIdentity(); }

  /**
   * \brief Returns an identity transformation.
   * \todo In the future this function should be returning a Transform expression.
   */
  EIGEN_DEVICE_FUNC static const Transform Identity()
  {
    return Transform(MatrixType::Identity());
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& scale(const MatrixBase<OtherDerived> &other);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& prescale(const MatrixBase<OtherDerived> &other);

  EIGEN_DEVICE_FUNC inline Transform& scale(const Scalar& s);
  EIGEN_DEVICE_FUNC inline Transform& prescale(const Scalar& s);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& translate(const MatrixBase<OtherDerived> &other);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& pretranslate(const MatrixBase<OtherDerived> &other);

  template<typename RotationType>
  EIGEN_DEVICE_FUNC
  inline Transform& rotate(const RotationType& rotation);

  template<typename RotationType>
  EIGEN_DEVICE_FUNC
  inline Transform& prerotate(const RotationType& rotation);

  EIGEN_DEVICE_FUNC Transform& shear(const Scalar& sx, const Scalar& sy);
  EIGEN_DEVICE_FUNC Transform& preshear(const Scalar& sx, const Scalar& sy);

  EIGEN_DEVICE_FUNC inline Transform& operator=(const TranslationType& t);

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const TranslationType& t) { return translate(t.vector()); }

  EIGEN_DEVICE_FUNC inline Transform operator*(const TranslationType& t) const;

  EIGEN_DEVICE_FUNC
  inline Transform& operator=(const UniformScaling<Scalar>& t);

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const UniformScaling<Scalar>& s) { return scale(s.factor()); }

  EIGEN_DEVICE_FUNC
  inline TransformTimeDiagonalReturnType operator*(const UniformScaling<Scalar>& s) const
  {
    TransformTimeDiagonalReturnType res = *this;
    res.scale(s.factor());
    return res;
  }

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const DiagonalMatrix<Scalar,Dim>& s) { linearExt() *= s; return *this; }

  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform& operator=(const RotationBase<Derived,Dim>& r);
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform& operator*=(const RotationBase<Derived,Dim>& r) { return rotate(r.toRotationMatrix()); }
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform operator*(const RotationBase<Derived,Dim>& r) const;

  typedef typename internal::conditional<int(Mode)==Isometry,ConstLinearPart,const LinearMatrixType>::type RotationReturnType;
  EIGEN_DEVICE_FUNC RotationReturnType rotation() const;

  template<typename RotationMatrixType, typename ScalingMatrixType>
  EIGEN_DEVICE_FUNC
  void computeRotationScaling(RotationMatrixType *rotation, ScalingMatrixType *scaling) const;
  template<typename ScalingMatrixType, typename RotationMatrixType>
  EIGEN_DEVICE_FUNC
  void computeScalingRotation(ScalingMatrixType *scaling, RotationMatrixType *rotation) const;

  template<typename PositionDerived, typename OrientationType, typename ScaleDerived>
  EIGEN_DEVICE_FUNC
  Transform& fromPositionOrientationScale(const MatrixBase<PositionDerived> &position,
    const OrientationType& orientation, const MatrixBase<ScaleDerived> &scale);

  EIGEN_DEVICE_FUNC
  inline Transform inverse(TransformTraits traits = (TransformTraits)Mode) const;

  /** \returns a const pointer to the column major internal matrix */
  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_matrix.data(); }
  /** \returns a non-const pointer to the column major internal matrix */
  EIGEN_DEVICE_FUNC Scalar* data() { return m_matrix.data(); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Transform,Transform<NewScalarType,Dim,Mode,Options> >::type cast() const
  { return typename internal::cast_return_type<Transform,Transform<NewScalarType,Dim,Mode,Options> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Transform(const Transform<OtherScalarType,Dim,Mode,Options>& other)
  {
    check_template_params();
    m_matrix = other.matrix().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Transform& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_matrix.isApprox(other.m_matrix, prec); }

  /** Sets the last row to [0 ... 0 1]
    */
  EIGEN_DEVICE_FUNC void makeAffine()
  {
    internal::transform_make_affine<int(Mode)>::run(m_matrix);
  }

  /** \internal
    * \returns the Dim x Dim linear part if the transformation is affine,
    *          and the HDim x Dim part for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,Dim> linearExt()
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,Dim>(0,0); }
  /** \internal
    * \returns the Dim x Dim linear part if the transformation is affine,
    *          and the HDim x Dim part for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline const Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,Dim> linearExt() const
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,Dim>(0,0); }

  /** \internal
    * \returns the translation part if the transformation is affine,
    *          and the last column for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,1> translationExt()
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,1>(0,Dim); }
  /** \internal
    * \returns the translation part if the transformation is affine,
    *          and the last column for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline const Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,1> translationExt() const
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,1>(0,Dim); }


  #ifdef EIGEN_TRANSFORM_PLUGIN
  #include EIGEN_TRANSFORM_PLUGIN
  #endif

protected:
  #ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void check_template_params()
    {
      EIGEN_STATIC_ASSERT((Options & (DontAlign|RowMajor)) == Options, INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }
  #endif

};

/** \ingroup Geometry_Module */
typedef Transform<float,2,Isometry> Isometry2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Isometry> Isometry3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Isometry> Isometry2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Isometry> Isometry3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,Affine> Affine2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Affine> Affine3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Affine> Affine2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Affine> Affine3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,AffineCompact> AffineCompact2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,AffineCompact> AffineCompact3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,AffineCompact> AffineCompact2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,AffineCompact> AffineCompact3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,Projective> Projective2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Projective> Projective3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Projective> Projective2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Projective> Projective3d;

/**************************
*** Optional QT support ***
**************************/

#ifdef EIGEN_QT_SUPPORT
/** Initializes \c *this from a QMatrix assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>::Transform(const QMatrix& other)
{
  check_template_params();
  *this = other;
}

/** Set \c *this from a QMatrix assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const QMatrix& other)
{
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy();
  else
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy(),
                0, 0, 1;
  return *this;
}

/** \returns a QMatrix from \c *this assuming the dimension is 2.
  *
  * \warning this conversion might loss data if \c *this is not affine
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
QMatrix Transform<Scalar,Dim,Mode,Options>::toQMatrix(void) const
{
  check_template_params();
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  return QMatrix(m_matrix.coeff(0,0), m_matrix.coeff(1,0),
                 m_matrix.coeff(0,1), m_matrix.coeff(1,1),
                 m_matrix.coeff(0,2), m_matrix.coeff(1,2));
}

/** Initializes \c *this from a QTransform assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>::Transform(const QTransform& other)
{
  check_template_params();
  *this = other;
}

/** Set \c *this from a QTransform assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const QTransform& other)
{
  check_template_params();
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy();
  else
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy(),
                other.m13(), other.m23(), other.m33();
  return *this;
}

/** \returns a QTransform from \c *this assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
QTransform Transform<Scalar,Dim,Mode,Options>::toQTransform(void) const
{
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    return QTransform(m_matrix.coeff(0,0), m_matrix.coeff(1,0),
                      m_matrix.coeff(0,1), m_matrix.coeff(1,1),
                      m_matrix.coeff(0,2), m_matrix.coeff(1,2));
  else
    return QTransform(m_matrix.coeff(0,0), m_matrix.coeff(1,0), m_matrix.coeff(2,0),
                      m_matrix.coeff(0,1), m_matrix.coeff(1,1), m_matrix.coeff(2,1),
                      m_matrix.coeff(0,2), m_matrix.coeff(1,2), m_matrix.coeff(2,2));
}
#endif

/*********************
*** Procedural API ***
*********************/

/** Applies on the right the non uniform scale transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \sa prescale()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::scale(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  linearExt().noalias() = (linearExt() * other.asDiagonal());
  return *this;
}

/** Applies on the right a uniform scale of a factor \a c to \c *this
  * and returns a reference to \c *this.
  * \sa prescale(Scalar)
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::scale(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  linearExt() *= s;
  return *this;
}

/** Applies on the left the non uniform scale transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \sa scale()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::prescale(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  affine().noalias() = (other.asDiagonal() * affine());
  return *this;
}

/** Applies on the left a uniform scale of a factor \a c to \c *this
  * and returns a reference to \c *this.
  * \sa scale(Scalar)
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::prescale(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  m_matrix.template topRows<Dim>() *= s;
  return *this;
}

/** Applies on the right the translation matrix represented by the vector \a other
  * to \c *this and returns a reference to \c *this.
  * \sa pretranslate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::translate(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  translationExt() += linearExt() * other;
  return *this;
}

/** Applies on the left the translation matrix represented by the vector \a other
  * to \c *this and returns a reference to \c *this.
  * \sa translate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::pretranslate(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  if(EIGEN_CONST_CONDITIONAL(int(Mode)==int(Projective)))
    affine() += other * m_matrix.row(Dim);
  else
    translation() += other;
  return *this;
}

/** Applies on the right the rotation represented by the rotation \a rotation
  * to \c *this and returns a reference to \c *this.
  *
  * The template parameter \a RotationType is the type of the rotation which
  * must be known by internal::toRotationMatrix<>.
  *
  * Natively supported types includes:
  *   - any scalar (2D),
  *   - a Dim x Dim matrix expression,
  *   - a Quaternion (3D),
  *   - a AngleAxis (3D)
  *
  * This mechanism is easily extendable to support user types such as Euler angles,
  * or a pair of Quaternion for 4D rotations.
  *
  * \sa rotate(Scalar), class Quaternion, class AngleAxis, prerotate(RotationType)
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationType>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::rotate(const RotationType& rotation)
{
  linearExt() *= internal::toRotationMatrix<Scalar,Dim>(rotation);
  return *this;
}

/** Applies on the left the rotation represented by the rotation \a rotation
  * to \c *this and returns a reference to \c *this.
  *
  * See rotate() for further details.
  *
  * \sa rotate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationType>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::prerotate(const RotationType& rotation)
{
  m_matrix.template block<Dim,HDim>(0,0) = internal::toRotationMatrix<Scalar,Dim>(rotation)
                                         * m_matrix.template block<Dim,HDim>(0,0);
  return *this;
}

/** Applies on the right the shear transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \warning 2D only.
  * \sa preshear()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::shear(const Scalar& sx, const Scalar& sy)
{
  EIGEN_STATIC_ASSERT(int(Dim)==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  VectorType tmp = linear().col(0)*sy + linear().col(1);
  linear() << linear().col(0) + linear().col(1)*sx, tmp;
  return *this;
}

/** Applies on the left the shear transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \warning 2D only.
  * \sa shear()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::preshear(const Scalar& sx, const Scalar& sy)
{
  EIGEN_STATIC_ASSERT(int(Dim)==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  m_matrix.template block<Dim,HDim>(0,0) = LinearMatrixType(1, sx, sy, 1) * m_matrix.template block<Dim,HDim>(0,0);
  return *this;
}

/******************************************************
*** Scaling, Translation and Rotation compatibility ***
******************************************************/

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const TranslationType& t)
{
  linear().setIdentity();
  translation() = t.vector();
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options> Transform<Scalar,Dim,Mode,Options>::operator*(const TranslationType& t) const
{
  Transform res = *this;
  res.translate(t.vector());
  return res;
}

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const UniformScaling<Scalar>& s)
{
  m_matrix.setZero();
  linear().diagonal().fill(s.factor());
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const RotationBase<Derived,Dim>& r)
{
  linear() = internal::toRotationMatrix<Scalar,Dim>(r);
  translation().setZero();
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options> Transform<Scalar,Dim,Mode,Options>::operator*(const RotationBase<Derived,Dim>& r) const
{
  Transform res = *this;
  res.rotate(r.derived());
  return res;
}

/************************
*** Special functions ***
************************/

namespace internal {
template<int Mode> struct transform_rotation_impl {
  template<typename TransformType>
  EIGEN_DEVICE_FUNC static inline
  const typename TransformType::LinearMatrixType run(const TransformType& t)
  {
    typedef typename TransformType::LinearMatrixType LinearMatrixType;
    LinearMatrixType result;
    t.computeRotationScaling(&result, (LinearMatrixType*)0);
    return result;
  }
};
template<> struct transform_rotation_impl<Isometry> {
  template<typename TransformType>
  EIGEN_DEVICE_FUNC static inline
  typename TransformType::ConstLinearPart run(const TransformType& t)
  {
    return t.linear();
  }
};
}
/** \returns the rotation part of the transformation
  *
  * If Mode==Isometry, then this method is an alias for linear(),
  * otherwise it calls computeRotationScaling() to extract the rotation
  * through a SVD decomposition.
  *
  * \svd_module
  *
  * \sa computeRotationScaling(), computeScalingRotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC
typename Transform<Scalar,Dim,Mode,Options>::RotationReturnType
Transform<Scalar,Dim,Mode,Options>::rotation() const
{
  return internal::transform_rotation_impl<Mode>::run(*this);
}


/** decomposes the linear part of the transformation as a product rotation x scaling, the scaling being
  * not necessarily positive.
  *
  * If either pointer is zero, the corresponding computation is skipped.
  *
  *
  *
  * \svd_module
  *
  * \sa computeScalingRotation(), rotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationMatrixType, typename ScalingMatrixType>
EIGEN_DEVICE_FUNC void Transform<Scalar,Dim,Mode,Options>::computeRotationScaling(RotationMatrixType *rotation, ScalingMatrixType *scaling) const
{
  // Note that JacobiSVD is faster than BDCSVD for small matrices.
  JacobiSVD<LinearMatrixType> svd(linear(), ComputeFullU | ComputeFullV);

  Scalar x = (svd.matrixU() * svd.matrixV().adjoint()).determinant() < Scalar(0) ? Scalar(-1) : Scalar(1); // so x has absolute value 1
  VectorType sv(svd.singularValues());
  sv.coeffRef(Dim-1) *= x;
  if(scaling) *scaling = svd.matrixV() * sv.asDiagonal() * svd.matrixV().adjoint();
  if(rotation)
  {
    LinearMatrixType m(svd.matrixU());
    m.col(Dim-1) *= x;
    *rotation = m * svd.matrixV().adjoint();
  }
}

/** decomposes the linear part of the transformation as a product scaling x rotation, the scaling being
  * not necessarily positive.
  *
  * If either pointer is zero, the corresponding computation is skipped.
  *
  *
  *
  * \svd_module
  *
  * \sa computeRotationScaling(), rotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename ScalingMatrixType, typename RotationMatrixType>
EIGEN_DEVICE_FUNC void Transform<Scalar,Dim,Mode,Options>::computeScalingRotation(ScalingMatrixType *scaling, RotationMatrixType *rotation) const
{
  // Note that JacobiSVD is faster than BDCSVD for small matrices.
  JacobiSVD<LinearMatrixType> svd(linear(), ComputeFullU | ComputeFullV);

  Scalar x = (svd.matrixU() * svd.matrixV().adjoint()).determinant() < Scalar(0) ? Scalar(-1) : Scalar(1); // so x has absolute value 1
  VectorType sv(svd.singularValues());
  sv.coeffRef(Dim-1) *= x;
  if(scaling) *scaling = svd.matrixU() * sv.asDiagonal() * svd.matrixU().adjoint();
  if(rotation)
  {
    LinearMatrixType m(svd.matrixU());
    m.col(Dim-1) *= x;
    *rotation = m * svd.matrixV().adjoint();
  }
}

/** Convenient method to set \c *this from a position, orientation and scale
  * of a 3D object.
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename PositionDerived, typename OrientationType, typename ScaleDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::fromPositionOrientationScale(const MatrixBase<PositionDerived> &position,
  const OrientationType& orientation, const MatrixBase<ScaleDerived> &scale)
{
  linear() = internal::toRotationMatrix<Scalar,Dim>(orientation);
  linear() *= scale.asDiagonal();
  translation() = position;
  makeAffine();
  return *this;
}

namespace internal {

template<int Mode>
struct transform_make_affine
{
  template<typename MatrixType>
  EIGEN_DEVICE_FUNC static void run(MatrixType &mat)
  {
    static const int Dim = MatrixType::ColsAtCompileTime-1;
    mat.template block<1,Dim>(Dim,0).setZero();
    mat.coeffRef(Dim,Dim) = typename MatrixType::Scalar(1);
  }
};

template<>
struct transform_make_affine<AffineCompact>
{
  template<typename MatrixType> EIGEN_DEVICE_FUNC static void run(MatrixType &) { }
};

// selector needed to avoid taking the inverse of a 3x4 matrix
template<typename TransformType, int Mode=TransformType::Mode>
struct projective_transform_inverse
{
  EIGEN_DEVICE_FUNC static inline void run(const TransformType&, TransformType&)
  {}
};

template<typename TransformType>
struct projective_transform_inverse<TransformType, Projective>
{
  EIGEN_DEVICE_FUNC static inline void run(const TransformType& m, TransformType& res)
  {
    res.matrix() = m.matrix().inverse();
  }
};

} // end namespace internal


/**
  *
  * \returns the inverse transformation according to some given knowledge
  * on \c *this.
  *
  * \param hint allows to optimize the inversion process when the transformation
  * is known to be not a general transformation (optional). The possible values are:
  *  - #Projective if the transformation is not necessarily affine, i.e., if the
  *    last row is not guaranteed to be [0 ... 0 1]
  *  - #Affine if the last row can be assumed to be [0 ... 0 1]
  *  - #Isometry if the transformation is only a concatenations of translations
  *    and rotations.
  *  The default is the template class parameter \c Mode.
  *
  * \warning unless \a traits is always set to NoShear or NoScaling, this function
  * requires the generic inverse method of MatrixBase defined in the LU module. If
  * you forget to include this module, then you will get hard to debug linking errors.
  *
  * \sa MatrixBase::inverse()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>
Transform<Scalar,Dim,Mode,Options>::inverse(TransformTraits hint) const
{
  Transform res;
  if (hint == Projective)
  {
    internal::projective_transform_inverse<Transform>::run(*this, res);
  }
  else
  {
    if (hint == Isometry)
    {
      res.matrix().template topLeftCorner<Dim,Dim>() = linear().transpose();
    }
    else if(hint&Affine)
    {
      res.matrix().template topLeftCorner<Dim,Dim>() = linear().inverse();
    }
    else
    {
      eigen_assert(false && "Invalid transform traits in Transform::Inverse");
    }
    // translation and remaining parts
    res.matrix().template topRightCorner<Dim,1>()
      = - res.matrix().template topLeftCorner<Dim,Dim>() * translation();
    res.makeAffine(); // we do need this, because in the beginning res is uninitialized
  }
  return res;
}

namespace internal {

/*****************************************************
*** Specializations of take affine part            ***
*****************************************************/

template<typename TransformType> struct transform_take_affine_part {
  typedef typename TransformType::MatrixType MatrixType;
  typedef typename TransformType::AffinePart AffinePart;
  typedef typename TransformType::ConstAffinePart ConstAffinePart;
  static inline AffinePart run(MatrixType& m)
  { return m.template block<TransformType::Dim,TransformType::HDim>(0,0); }
  static inline ConstAffinePart run(const MatrixType& m)
  { return m.template block<TransformType::Dim,TransformType::HDim>(0,0); }
};

template<typename Scalar, int Dim, int Options>
struct transform_take_affine_part<Transform<Scalar,Dim,AffineCompact, Options> > {
  typedef typename Transform<Scalar,Dim,AffineCompact,Options>::MatrixType MatrixType;
  static inline MatrixType& run(MatrixType& m) { return m; }
  static inline const MatrixType& run(const MatrixType& m) { return m; }
};

/*****************************************************
*** Specializations of construct from matrix       ***
*****************************************************/

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, Dim,Dim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  {
    transform->linear() = other;
    transform->translation().setZero();
    transform->makeAffine();
  }
};

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, Dim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  {
    transform->affine() = other;
    transform->makeAffine();
  }
};

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, HDim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  { transform->matrix() = other; }
};

template<typename Other, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, AffineCompact,Options,Dim,HDim, HDim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,AffineCompact,Options> *transform, const Other& other)
  { transform->matrix() = other.template block<Dim,HDim>(0,0); }
};

/**********************************************************
***   Specializations of operator* with rhs EigenBase   ***
**********************************************************/

template<int LhsMode,int RhsMode>
struct transform_product_result
{
  enum
  {
    Mode =
      (LhsMode == (int)Projective    || RhsMode == (int)Projective    ) ? Projective :
      (LhsMode == (int)Affine        || RhsMode == (int)Affine        ) ? Affine :
      (LhsMode == (int)AffineCompact || RhsMode == (int)AffineCompact ) ? AffineCompact :
      (LhsMode == (int)Isometry      || RhsMode == (int)Isometry      ) ? Isometry : Projective
  };
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 0, RhsCols>
{
  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    return T.matrix() * other;
  }
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 1, RhsCols>
{
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    OtherCols = MatrixType::ColsAtCompileTime
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==HDim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    typedef Block<ResultType, Dim, OtherCols, int(MatrixType::RowsAtCompileTime)==Dim> TopLeftLhs;

    ResultType res(other.rows(),other.cols());
    TopLeftLhs(res, 0, 0, Dim, other.cols()).noalias() = T.affine() * other;
    res.row(OtherRows-1) = other.row(OtherRows-1);

    return res;
  }
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 2, RhsCols>
{
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    OtherCols = MatrixType::ColsAtCompileTime
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==Dim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    typedef Block<ResultType, Dim, OtherCols, true> TopLeftLhs;
    ResultType res(Replicate<typename TransformType::ConstTranslationPart, 1, OtherCols>(T.translation(),1,other.cols()));
    TopLeftLhs(res, 0, 0, Dim, other.cols()).noalias() += T.linear() * other;

    return res;
  }
};

template< typename TransformType, typename MatrixType >
struct transform_right_product_impl< TransformType, MatrixType, 2, 1> // rhs is a vector of size Dim
{
  typedef typename TransformType::MatrixType TransformMatrix;
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    WorkingRows = EIGEN_PLAIN_ENUM_MIN(TransformMatrix::RowsAtCompileTime,HDim)
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==Dim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    Matrix<typename ResultType::Scalar, Dim+1, 1> rhs;
    rhs.template head<Dim>() = other; rhs[Dim] = typename ResultType::Scalar(1);
    Matrix<typename ResultType::Scalar, WorkingRows, 1> res(T.matrix() * rhs);
    return res.template head<Dim>();
  }
};

/**********************************************************
***   Specializations of operator* with lhs EigenBase   ***
**********************************************************/

// generic HDim x HDim matrix * T => Projective
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, HDim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef Transform<typename Other::Scalar,Dim,Projective,Options> ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  { return ResultType(other * tr.matrix()); }
};

// generic HDim x HDim matrix * AffineCompact => Projective
template<typename Other, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,AffineCompact,Options,Dim,HDim, HDim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,AffineCompact,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef Transform<typename Other::Scalar,Dim,Projective,Options> ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.matrix().noalias() = other.template block<HDim,Dim>(0,0) * tr.matrix();
    res.matrix().col(Dim) += other.col(Dim);
    return res;
  }
};

// affine matrix * T
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, Dim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.affine().noalias() = other * tr.matrix();
    res.matrix().row(Dim) = tr.matrix().row(Dim);
    return res;
  }
};

// affine matrix * AffineCompact
template<typename Other, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,AffineCompact,Options,Dim,HDim, Dim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,AffineCompact,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.matrix().noalias() = other.template block<Dim,Dim>(0,0) * tr.matrix();
    res.translation() += other.col(Dim);
    return res;
  }
};

// linear matrix * T
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, Dim,Dim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other, const TransformType& tr)
  {
    TransformType res;
    if(Mode!=int(AffineCompact))
      res.matrix().row(Dim) = tr.matrix().row(Dim);
    res.matrix().template topRows<Dim>().noalias()
      = other * tr.matrix().template topRows<Dim>();
    return res;
  }
};

/**********************************************************
*** Specializations of operator* with another Transform ***
**********************************************************/

template<typename Scalar, int Dim, int LhsMode, int LhsOptions, int RhsMode, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,LhsMode,LhsOptions>,Transform<Scalar,Dim,RhsMode,RhsOptions>,false >
{
  enum { ResultMode = transform_product_result<LhsMode,RhsMode>::Mode };
  typedef Transform<Scalar,Dim,LhsMode,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,RhsMode,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,ResultMode,LhsOptions> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res;
    res.linear() = lhs.linear() * rhs.linear();
    res.translation() = lhs.linear() * rhs.translation() + lhs.translation();
    res.makeAffine();
    return res;
  }
};

template<typename Scalar, int Dim, int LhsMode, int LhsOptions, int RhsMode, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,LhsMode,LhsOptions>,Transform<Scalar,Dim,RhsMode,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,LhsMode,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,RhsMode,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    return ResultType( lhs.matrix() * rhs.matrix() );
  }
};

template<typename Scalar, int Dim, int LhsOptions, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,AffineCompact,LhsOptions>,Transform<Scalar,Dim,Projective,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,AffineCompact,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,Projective,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res;
    res.matrix().template topRows<Dim>() = lhs.matrix() * rhs.matrix();
    res.matrix().row(Dim) = rhs.matrix().row(Dim);
    return res;
  }
};

template<typename Scalar, int Dim, int LhsOptions, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,Projective,LhsOptions>,Transform<Scalar,Dim,AffineCompact,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,Projective,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,AffineCompact,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res(lhs.matrix().template leftCols<Dim>() * rhs.matrix());
    res.matrix().col(Dim) += lhs.matrix().col(Dim);
    return res;
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRANSFORM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Translation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSLATION_H
#define EIGEN_TRANSLATION_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Translation
  *
  * \brief Represents a translation transformation
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients.
  * \tparam _Dim the  dimension of the space, can be a compile time value or Dynamic
  *
  * \note This class is not aimed to be used to store a translation transformation,
  * but rather to make easier the constructions and updates of Transform objects.
  *
  * \sa class Scaling, class Transform
  */
template<typename _Scalar, int _Dim>
class Translation
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Dim)
  /** dimension of the space */
  enum { Dim = _Dim };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  /** corresponding vector type */
  typedef Matrix<Scalar,Dim,1> VectorType;
  /** corresponding linear transformation matrix type */
  typedef Matrix<Scalar,Dim,Dim> LinearMatrixType;
  /** corresponding affine transformation type */
  typedef Transform<Scalar,Dim,Affine> AffineTransformType;
  /** corresponding isometric transformation type */
  typedef Transform<Scalar,Dim,Isometry> IsometryTransformType;

protected:

  VectorType m_coeffs;

public:

  /** Default constructor without initialization. */
  EIGEN_DEVICE_FUNC Translation() {}
  /**  */
  EIGEN_DEVICE_FUNC inline Translation(const Scalar& sx, const Scalar& sy)
  {
    eigen_assert(Dim==2);
    m_coeffs.x() = sx;
    m_coeffs.y() = sy;
  }
  /**  */
  EIGEN_DEVICE_FUNC inline Translation(const Scalar& sx, const Scalar& sy, const Scalar& sz)
  {
    eigen_assert(Dim==3);
    m_coeffs.x() = sx;
    m_coeffs.y() = sy;
    m_coeffs.z() = sz;
  }
  /** Constructs and initialize the translation transformation from a vector of translation coefficients */
  EIGEN_DEVICE_FUNC explicit inline Translation(const VectorType& vector) : m_coeffs(vector) {}

  /** \brief Returns the x-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar x() const { return m_coeffs.x(); }
  /** \brief Returns the y-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar y() const { return m_coeffs.y(); }
  /** \brief Returns the z-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar z() const { return m_coeffs.z(); }

  /** \brief Returns the x-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& x() { return m_coeffs.x(); }
  /** \brief Returns the y-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& y() { return m_coeffs.y(); }
  /** \brief Returns the z-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& z() { return m_coeffs.z(); }

  EIGEN_DEVICE_FUNC const VectorType& vector() const { return m_coeffs; }
  EIGEN_DEVICE_FUNC VectorType& vector() { return m_coeffs; }

  EIGEN_DEVICE_FUNC const VectorType& translation() const { return m_coeffs; }
  EIGEN_DEVICE_FUNC VectorType& translation() { return m_coeffs; }

  /** Concatenates two translation */
  EIGEN_DEVICE_FUNC inline Translation operator* (const Translation& other) const
  { return Translation(m_coeffs + other.m_coeffs); }

  /** Concatenates a translation and a uniform scaling */
  EIGEN_DEVICE_FUNC inline AffineTransformType operator* (const UniformScaling<Scalar>& other) const;

  /** Concatenates a translation and a linear transformation */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline AffineTransformType operator* (const EigenBase<OtherDerived>& linear) const;

  /** Concatenates a translation and a rotation */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline IsometryTransformType operator*(const RotationBase<Derived,Dim>& r) const
  { return *this * IsometryTransformType(r); }

  /** \returns the concatenation of a linear transformation \a l with the translation \a t */
  // its a nightmare to define a templated friend function outside its declaration
  template<typename OtherDerived> friend
  EIGEN_DEVICE_FUNC inline AffineTransformType operator*(const EigenBase<OtherDerived>& linear, const Translation& t)
  {
    AffineTransformType res;
    res.matrix().setZero();
    res.linear() = linear.derived();
    res.translation() = linear.derived() * t.m_coeffs;
    res.matrix().row(Dim).setZero();
    res(Dim,Dim) = Scalar(1);
    return res;
  }

  /** Concatenates a translation and a transformation */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode> operator* (const Transform<Scalar,Dim,Mode,Options>& t) const
  {
    Transform<Scalar,Dim,Mode> res = t;
    res.pretranslate(m_coeffs);
    return res;
  }

  /** Applies translation to vector */
  template<typename Derived>
  inline typename internal::enable_if<Derived::IsVectorAtCompileTime,VectorType>::type
  operator* (const MatrixBase<Derived>& vec) const
  { return m_coeffs + vec.derived(); }

  /** \returns the inverse translation (opposite) */
  Translation inverse() const { return Translation(-m_coeffs); }

  static const Translation Identity() { return Translation(VectorType::Zero()); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Translation,Translation<NewScalarType,Dim> >::type cast() const
  { return typename internal::cast_return_type<Translation,Translation<NewScalarType,Dim> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Translation(const Translation<OtherScalarType,Dim>& other)
  { m_coeffs = other.vector().template cast<Scalar>(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Translation& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_coeffs.isApprox(other.m_coeffs, prec); }

};

/** \addtogroup Geometry_Module */
//@{
typedef Translation<float, 2> Translation2f;
typedef Translation<double,2> Translation2d;
typedef Translation<float, 3> Translation3f;
typedef Translation<double,3> Translation3d;
//@}

template<typename Scalar, int Dim>
EIGEN_DEVICE_FUNC inline typename Translation<Scalar,Dim>::AffineTransformType
Translation<Scalar,Dim>::operator* (const UniformScaling<Scalar>& other) const
{
  AffineTransformType res;
  res.matrix().setZero();
  res.linear().diagonal().fill(other.factor());
  res.translation() = m_coeffs;
  res(Dim,Dim) = Scalar(1);
  return res;
}

template<typename Scalar, int Dim>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline typename Translation<Scalar,Dim>::AffineTransformType
Translation<Scalar,Dim>::operator* (const EigenBase<OtherDerived>& linear) const
{
  AffineTransformType res;
  res.matrix().setZero();
  res.linear() = linear.derived();
  res.translation() = m_coeffs;
  res.matrix().row(Dim).setZero();
  res(Dim,Dim) = Scalar(1);
  return res;
}

} // end namespace Eigen

#endif // EIGEN_TRANSLATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Umeyama.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMEYAMA_H
#define EIGEN_UMEYAMA_H

// This file requires the user to include 
// * Eigen/Core
// * Eigen/LU 
// * Eigen/SVD
// * Eigen/Array

namespace Eigen { 

#ifndef EIGEN_PARSED_BY_DOXYGEN

// These helpers are required since it allows to use mixed types as parameters
// for the Umeyama. The problem with mixed parameters is that the return type
// cannot trivially be deduced when float and double types are mixed.
namespace internal {

// Compile time return type deduction for different MatrixBase types.
// Different means here different alignment and parameters but the same underlying
// real scalar type.
template<typename MatrixType, typename OtherMatrixType>
struct umeyama_transform_matrix_type
{
  enum {
    MinRowsAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(MatrixType::RowsAtCompileTime, OtherMatrixType::RowsAtCompileTime),

    // When possible we want to choose some small fixed size value since the result
    // is likely to fit on the stack. So here, EIGEN_SIZE_MIN_PREFER_DYNAMIC is not what we want.
    HomogeneousDimension = int(MinRowsAtCompileTime) == Dynamic ? Dynamic : int(MinRowsAtCompileTime)+1
  };

  typedef Matrix<typename traits<MatrixType>::Scalar,
    HomogeneousDimension,
    HomogeneousDimension,
    AutoAlign | (traits<MatrixType>::Flags & RowMajorBit ? RowMajor : ColMajor),
    HomogeneousDimension,
    HomogeneousDimension
  > type;
};

}

#endif

/**
* \geometry_module \ingroup Geometry_Module
*
* \brief Returns the transformation between two point sets.
*
* The algorithm is based on:
* "Least-squares estimation of transformation parameters between two point patterns",
* Shinji Umeyama, PAMI 1991, DOI: 10.1109/34.88573
*
* It estimates parameters \f$ c, \mathbf{R}, \f$ and \f$ \mathbf{t} \f$ such that
* \f{align*}
*   \frac{1}{n} \sum_{i=1}^n \vert\vert y_i - (c\mathbf{R}x_i + \mathbf{t}) \vert\vert_2^2
* \f}
* is minimized.
*
* The algorithm is based on the analysis of the covariance matrix
* \f$ \Sigma_{\mathbf{x}\mathbf{y}} \in \mathbb{R}^{d \times d} \f$
* of the input point sets \f$ \mathbf{x} \f$ and \f$ \mathbf{y} \f$ where 
* \f$d\f$ is corresponding to the dimension (which is typically small).
* The analysis is involving the SVD having a complexity of \f$O(d^3)\f$
* though the actual computational effort lies in the covariance
* matrix computation which has an asymptotic lower bound of \f$O(dm)\f$ when 
* the input point sets have dimension \f$d \times m\f$.
*
* Currently the method is working only for floating point matrices.
*
* \todo Should the return type of umeyama() become a Transform?
*
* \param src Source points \f$ \mathbf{x} = \left( x_1, \hdots, x_n \right) \f$.
* \param dst Destination points \f$ \mathbf{y} = \left( y_1, \hdots, y_n \right) \f$.
* \param with_scaling Sets \f$ c=1 \f$ when <code>false</code> is passed.
* \return The homogeneous transformation 
* \f{align*}
*   T = \begin{bmatrix} c\mathbf{R} & \mathbf{t} \\ \mathbf{0} & 1 \end{bmatrix}
* \f}
* minimizing the residual above. This transformation is always returned as an 
* Eigen::Matrix.
*/
template <typename Derived, typename OtherDerived>
typename internal::umeyama_transform_matrix_type<Derived, OtherDerived>::type
umeyama(const MatrixBase<Derived>& src, const MatrixBase<OtherDerived>& dst, bool with_scaling = true)
{
  typedef typename internal::umeyama_transform_matrix_type<Derived, OtherDerived>::type TransformationMatrixType;
  typedef typename internal::traits<TransformationMatrixType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;

  EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename internal::traits<OtherDerived>::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  enum { Dimension = EIGEN_SIZE_MIN_PREFER_DYNAMIC(Derived::RowsAtCompileTime, OtherDerived::RowsAtCompileTime) };

  typedef Matrix<Scalar, Dimension, 1> VectorType;
  typedef Matrix<Scalar, Dimension, Dimension> MatrixType;
  typedef typename internal::plain_matrix_type_row_major<Derived>::type RowMajorMatrixType;

  const Index m = src.rows(); // dimension
  const Index n = src.cols(); // number of measurements

  // required for demeaning ...
  const RealScalar one_over_n = RealScalar(1) / static_cast<RealScalar>(n);

  // computation of mean
  const VectorType src_mean = src.rowwise().sum() * one_over_n;
  const VectorType dst_mean = dst.rowwise().sum() * one_over_n;

  // demeaning of src and dst points
  const RowMajorMatrixType src_demean = src.colwise() - src_mean;
  const RowMajorMatrixType dst_demean = dst.colwise() - dst_mean;

  // Eq. (36)-(37)
  const Scalar src_var = src_demean.rowwise().squaredNorm().sum() * one_over_n;

  // Eq. (38)
  const MatrixType sigma = one_over_n * dst_demean * src_demean.transpose();

  JacobiSVD<MatrixType> svd(sigma, ComputeFullU | ComputeFullV);

  // Initialize the resulting transformation with an identity matrix...
  TransformationMatrixType Rt = TransformationMatrixType::Identity(m+1,m+1);

  // Eq. (39)
  VectorType S = VectorType::Ones(m);

  if  ( svd.matrixU().determinant() * svd.matrixV().determinant() < 0 )
    S(m-1) = -1;

  // Eq. (40) and (43)
  Rt.block(0,0,m,m).noalias() = svd.matrixU() * S.asDiagonal() * svd.matrixV().transpose();

  if (with_scaling)
  {
    // Eq. (42)
    const Scalar c = Scalar(1)/src_var * svd.singularValues().dot(S);

    // Eq. (41)
    Rt.col(m).head(m) = dst_mean;
    Rt.col(m).head(m).noalias() -= c*Rt.topLeftCorner(m,m)*src_mean;
    Rt.block(0,0,m,m) *= c;
  }
  else
  {
    Rt.col(m).head(m) = dst_mean;
    Rt.col(m).head(m).noalias() -= Rt.topLeftCorner(m,m)*src_mean;
  }

  return Rt;
}

} // end namespace Eigen

#endif // EIGEN_UMEYAMA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/arch/Geometry_SIMD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Rohit Garg <rpg.314@gmail.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GEOMETRY_SIMD_H
#define EIGEN_GEOMETRY_SIMD_H

namespace Eigen { 

namespace internal {

template<class Derived, class OtherDerived>
struct quat_product<Architecture::Target, Derived, OtherDerived, float>
{
  enum {
    AAlignment = traits<Derived>::Alignment,
    BAlignment = traits<OtherDerived>::Alignment,
    ResAlignment = traits<Quaternion<float> >::Alignment
  };
  static inline Quaternion<float> run(const QuaternionBase<Derived>& _a, const QuaternionBase<OtherDerived>& _b)
  {
    evaluator<typename Derived::Coefficients> ae(_a.coeffs());
    evaluator<typename OtherDerived::Coefficients> be(_b.coeffs());
    Quaternion<float> res;
    const float neg_zero = numext::bit_cast<float>(0x80000000u);
    const float arr[4] = {0.f, 0.f, 0.f, neg_zero};
    const Packet4f mask = ploadu<Packet4f>(arr);
    Packet4f a = ae.template packet<AAlignment,Packet4f>(0);
    Packet4f b = be.template packet<BAlignment,Packet4f>(0);
    Packet4f s1 = pmul(vec4f_swizzle1(a,1,2,0,2),vec4f_swizzle1(b,2,0,1,2));
    Packet4f s2 = pmul(vec4f_swizzle1(a,3,3,3,1),vec4f_swizzle1(b,0,1,2,1));
    pstoret<float,Packet4f,ResAlignment>(
              &res.x(),
              padd(psub(pmul(a,vec4f_swizzle1(b,3,3,3,3)),
                                    pmul(vec4f_swizzle1(a,2,0,1,0),
                                               vec4f_swizzle1(b,1,2,0,0))),
                         pxor(mask,padd(s1,s2))));
    
    return res;
  }
};

template<class Derived>
struct quat_conj<Architecture::Target, Derived, float>
{
  enum {
    ResAlignment = traits<Quaternion<float> >::Alignment
  };
  static inline Quaternion<float> run(const QuaternionBase<Derived>& q)
  {
    evaluator<typename Derived::Coefficients> qe(q.coeffs());
    Quaternion<float> res;
    const float neg_zero = numext::bit_cast<float>(0x80000000u);
    const float arr[4] = {neg_zero, neg_zero, neg_zero,0.f};
    const Packet4f mask = ploadu<Packet4f>(arr);
    pstoret<float,Packet4f,ResAlignment>(&res.x(), pxor(mask, qe.template packet<traits<Derived>::Alignment,Packet4f>(0)));
    return res;
  }
};


template<typename VectorLhs,typename VectorRhs>
struct cross3_impl<Architecture::Target,VectorLhs,VectorRhs,float,true>
{
  enum {
    ResAlignment = traits<typename plain_matrix_type<VectorLhs>::type>::Alignment
  };
  static inline typename plain_matrix_type<VectorLhs>::type
  run(const VectorLhs& lhs, const VectorRhs& rhs)
  {
    evaluator<VectorLhs> lhs_eval(lhs);
    evaluator<VectorRhs> rhs_eval(rhs);
    Packet4f a = lhs_eval.template packet<traits<VectorLhs>::Alignment,Packet4f>(0);
    Packet4f b = rhs_eval.template packet<traits<VectorRhs>::Alignment,Packet4f>(0);
    Packet4f mul1 = pmul(vec4f_swizzle1(a,1,2,0,3),vec4f_swizzle1(b,2,0,1,3));
    Packet4f mul2 = pmul(vec4f_swizzle1(a,2,0,1,3),vec4f_swizzle1(b,1,2,0,3));
    typename plain_matrix_type<VectorLhs>::type res;
    pstoret<float,Packet4f,ResAlignment>(&res.x(),psub(mul1,mul2));
    return res;
  }
};



#if (defined EIGEN_VECTORIZE_SSE) || (EIGEN_ARCH_ARM64)

template<class Derived, class OtherDerived>
struct quat_product<Architecture::Target, Derived, OtherDerived, double>
{
  enum {
    BAlignment = traits<OtherDerived>::Alignment,
    ResAlignment = traits<Quaternion<double> >::Alignment
  };

  static inline Quaternion<double> run(const QuaternionBase<Derived>& _a, const QuaternionBase<OtherDerived>& _b)
  {
  Quaternion<double> res;

  evaluator<typename Derived::Coefficients> ae(_a.coeffs());
  evaluator<typename OtherDerived::Coefficients> be(_b.coeffs());

  const double* a = _a.coeffs().data();
  Packet2d b_xy = be.template packet<BAlignment,Packet2d>(0);
  Packet2d b_zw = be.template packet<BAlignment,Packet2d>(2);
  Packet2d a_xx = pset1<Packet2d>(a[0]);
  Packet2d a_yy = pset1<Packet2d>(a[1]);
  Packet2d a_zz = pset1<Packet2d>(a[2]);
  Packet2d a_ww = pset1<Packet2d>(a[3]);

  // two temporaries:
  Packet2d t1, t2;

  /*
   * t1 = ww*xy + yy*zw
   * t2 = zz*xy - xx*zw
   * res.xy = t1 +/- swap(t2)
   */
  t1 = padd(pmul(a_ww, b_xy), pmul(a_yy, b_zw));
  t2 = psub(pmul(a_zz, b_xy), pmul(a_xx, b_zw));
  pstoret<double,Packet2d,ResAlignment>(&res.x(), paddsub(t1, preverse(t2)));
  
  /*
   * t1 = ww*zw - yy*xy
   * t2 = zz*zw + xx*xy
   * res.zw = t1 -/+ swap(t2) = swap( swap(t1) +/- t2)
   */
  t1 = psub(pmul(a_ww, b_zw), pmul(a_yy, b_xy));
  t2 = padd(pmul(a_zz, b_zw), pmul(a_xx, b_xy));
  pstoret<double,Packet2d,ResAlignment>(&res.z(), preverse(paddsub(preverse(t1), t2)));

  return res;
}
};

template<class Derived>
struct quat_conj<Architecture::Target, Derived, double>
{
  enum {
    ResAlignment = traits<Quaternion<double> >::Alignment
  };
  static inline Quaternion<double> run(const QuaternionBase<Derived>& q)
  {
    evaluator<typename Derived::Coefficients> qe(q.coeffs());
    Quaternion<double> res;
    const double neg_zero = numext::bit_cast<double>(0x8000000000000000ull);
    const double arr1[2] = {neg_zero, neg_zero};
    const double arr2[2] = {neg_zero,  0.0};
    const Packet2d mask0 = ploadu<Packet2d>(arr1);
    const Packet2d mask2 = ploadu<Packet2d>(arr2);
    pstoret<double,Packet2d,ResAlignment>(&res.x(), pxor(mask0, qe.template packet<traits<Derived>::Alignment,Packet2d>(0)));
    pstoret<double,Packet2d,ResAlignment>(&res.z(), pxor(mask2, qe.template packet<traits<Derived>::Alignment,Packet2d>(2)));
    return res;
  }
};

#endif // end EIGEN_VECTORIZE_SSE_OR_EIGEN_ARCH_ARM64

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GEOMETRY_SIMD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Householder/BlockHouseholder.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Vincent Lejeune
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLOCK_HOUSEHOLDER_H
#define EIGEN_BLOCK_HOUSEHOLDER_H

// This file contains some helper function to deal with block householder reflectors

namespace Eigen { 

namespace internal {
  
/** \internal */
// template<typename TriangularFactorType,typename VectorsType,typename CoeffsType>
// void make_block_householder_triangular_factor(TriangularFactorType& triFactor, const VectorsType& vectors, const CoeffsType& hCoeffs)
// {
//   typedef typename VectorsType::Scalar Scalar;
//   const Index nbVecs = vectors.cols();
//   eigen_assert(triFactor.rows() == nbVecs && triFactor.cols() == nbVecs && vectors.rows()>=nbVecs);
// 
//   for(Index i = 0; i < nbVecs; i++)
//   {
//     Index rs = vectors.rows() - i;
//     // Warning, note that hCoeffs may alias with vectors.
//     // It is then necessary to copy it before modifying vectors(i,i). 
//     typename CoeffsType::Scalar h = hCoeffs(i);
//     // This hack permits to pass trough nested Block<> and Transpose<> expressions.
//     Scalar *Vii_ptr = const_cast<Scalar*>(vectors.data() + vectors.outerStride()*i + vectors.innerStride()*i);
//     Scalar Vii = *Vii_ptr;
//     *Vii_ptr = Scalar(1);
//     triFactor.col(i).head(i).noalias() = -h * vectors.block(i, 0, rs, i).adjoint()
//                                        * vectors.col(i).tail(rs);
//     *Vii_ptr = Vii;
//     // FIXME add .noalias() once the triangular product can work inplace
//     triFactor.col(i).head(i) = triFactor.block(0,0,i,i).template triangularView<Upper>()
//                              * triFactor.col(i).head(i);
//     triFactor(i,i) = hCoeffs(i);
//   }
// }

/** \internal */
// This variant avoid modifications in vectors
template<typename TriangularFactorType,typename VectorsType,typename CoeffsType>
void make_block_householder_triangular_factor(TriangularFactorType& triFactor, const VectorsType& vectors, const CoeffsType& hCoeffs)
{
  const Index nbVecs = vectors.cols();
  eigen_assert(triFactor.rows() == nbVecs && triFactor.cols() == nbVecs && vectors.rows()>=nbVecs);

  for(Index i = nbVecs-1; i >=0 ; --i)
  {
    Index rs = vectors.rows() - i - 1;
    Index rt = nbVecs-i-1;

    if(rt>0)
    {
      triFactor.row(i).tail(rt).noalias() = -hCoeffs(i) * vectors.col(i).tail(rs).adjoint()
                                                        * vectors.bottomRightCorner(rs, rt).template triangularView<UnitLower>();
            
      // FIXME use the following line with .noalias() once the triangular product can work inplace
      // triFactor.row(i).tail(rt) = triFactor.row(i).tail(rt) * triFactor.bottomRightCorner(rt,rt).template triangularView<Upper>();
      for(Index j=nbVecs-1; j>i; --j)
      {
        typename TriangularFactorType::Scalar z = triFactor(i,j);
        triFactor(i,j) = z * triFactor(j,j);
        if(nbVecs-j-1>0)
          triFactor.row(i).tail(nbVecs-j-1) += z * triFactor.row(j).tail(nbVecs-j-1);
      }
      
    }
    triFactor(i,i) = hCoeffs(i);
  }
}

/** \internal
  * if forward then perform   mat = H0 * H1 * H2 * mat
  * otherwise perform         mat = H2 * H1 * H0 * mat
  */
template<typename MatrixType,typename VectorsType,typename CoeffsType>
void apply_block_householder_on_the_left(MatrixType& mat, const VectorsType& vectors, const CoeffsType& hCoeffs, bool forward)
{
  enum { TFactorSize = MatrixType::ColsAtCompileTime };
  Index nbVecs = vectors.cols();
  Matrix<typename MatrixType::Scalar, TFactorSize, TFactorSize, RowMajor> T(nbVecs,nbVecs);
  
  if(forward) make_block_householder_triangular_factor(T, vectors, hCoeffs);
  else        make_block_householder_triangular_factor(T, vectors, hCoeffs.conjugate());  
  const TriangularView<const VectorsType, UnitLower> V(vectors);

  // A -= V T V^* A
  Matrix<typename MatrixType::Scalar,VectorsType::ColsAtCompileTime,MatrixType::ColsAtCompileTime,
         (VectorsType::MaxColsAtCompileTime==1 && MatrixType::MaxColsAtCompileTime!=1)?RowMajor:ColMajor,
         VectorsType::MaxColsAtCompileTime,MatrixType::MaxColsAtCompileTime> tmp = V.adjoint() * mat;
  // FIXME add .noalias() once the triangular product can work inplace
  if(forward) tmp = T.template triangularView<Upper>()           * tmp;
  else        tmp = T.template triangularView<Upper>().adjoint() * tmp;
  mat.noalias() -= V * tmp;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLOCK_HOUSEHOLDER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Householder/Householder.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_H
#define EIGEN_HOUSEHOLDER_H

namespace Eigen { 

namespace internal {
template<int n> struct decrement_size
{
  enum {
    ret = n==Dynamic ? n : n-1
  };
};
}

/** Computes the elementary reflector H such that:
  * \f$ H *this = [ beta 0 ... 0]^T \f$
  * where the transformation H is:
  * \f$ H = I - tau v v^*\f$
  * and the vector v is:
  * \f$ v^T = [1 essential^T] \f$
  *
  * The essential part of the vector \c v is stored in *this.
  * 
  * On output:
  * \param tau the scaling factor of the Householder transformation
  * \param beta the result of H * \c *this
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::applyHouseholderOnTheLeft(),
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::makeHouseholderInPlace(Scalar& tau, RealScalar& beta)
{
  VectorBlock<Derived, internal::decrement_size<Base::SizeAtCompileTime>::ret> essentialPart(derived(), 1, size()-1);
  makeHouseholder(essentialPart, tau, beta);
}

/** Computes the elementary reflector H such that:
  * \f$ H *this = [ beta 0 ... 0]^T \f$
  * where the transformation H is:
  * \f$ H = I - tau v v^*\f$
  * and the vector v is:
  * \f$ v^T = [1 essential^T] \f$
  *
  * On output:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param beta the result of H * \c *this
  *
  * \sa MatrixBase::makeHouseholderInPlace(), MatrixBase::applyHouseholderOnTheLeft(),
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::makeHouseholder(
  EssentialPart& essential,
  Scalar& tau,
  RealScalar& beta) const
{
  using std::sqrt;
  using numext::conj;
  
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(EssentialPart)
  VectorBlock<const Derived, EssentialPart::SizeAtCompileTime> tail(derived(), 1, size()-1);
  
  RealScalar tailSqNorm = size()==1 ? RealScalar(0) : tail.squaredNorm();
  Scalar c0 = coeff(0);
  const RealScalar tol = (std::numeric_limits<RealScalar>::min)();

  if(tailSqNorm <= tol && numext::abs2(numext::imag(c0))<=tol)
  {
    tau = RealScalar(0);
    beta = numext::real(c0);
    essential.setZero();
  }
  else
  {
    beta = sqrt(numext::abs2(c0) + tailSqNorm);
    if (numext::real(c0)>=RealScalar(0))
      beta = -beta;
    essential = tail / (c0 - beta);
    tau = conj((beta - c0) / beta);
  }
}

/** Apply the elementary reflector H given by
  * \f$ H = I - tau v v^*\f$
  * with
  * \f$ v^T = [1 essential^T] \f$
  * from the left to a vector or matrix.
  *
  * On input:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param workspace a pointer to working space with at least
  *                  this->cols() entries
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::makeHouseholderInPlace(), 
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::applyHouseholderOnTheLeft(
  const EssentialPart& essential,
  const Scalar& tau,
  Scalar* workspace)
{
  if(rows() == 1)
  {
    *this *= Scalar(1)-tau;
  }
  else if(tau!=Scalar(0))
  {
    Map<typename internal::plain_row_type<PlainObject>::type> tmp(workspace,cols());
    Block<Derived, EssentialPart::SizeAtCompileTime, Derived::ColsAtCompileTime> bottom(derived(), 1, 0, rows()-1, cols());
    tmp.noalias() = essential.adjoint() * bottom;
    tmp += this->row(0);
    this->row(0) -= tau * tmp;
    bottom.noalias() -= tau * essential * tmp;
  }
}

/** Apply the elementary reflector H given by
  * \f$ H = I - tau v v^*\f$
  * with
  * \f$ v^T = [1 essential^T] \f$
  * from the right to a vector or matrix.
  *
  * On input:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param workspace a pointer to working space with at least
  *                  this->rows() entries
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::makeHouseholderInPlace(), 
  *     MatrixBase::applyHouseholderOnTheLeft()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::applyHouseholderOnTheRight(
  const EssentialPart& essential,
  const Scalar& tau,
  Scalar* workspace)
{
  if(cols() == 1)
  {
    *this *= Scalar(1)-tau;
  }
  else if(tau!=Scalar(0))
  {
    Map<typename internal::plain_col_type<PlainObject>::type> tmp(workspace,rows());
    Block<Derived, Derived::RowsAtCompileTime, EssentialPart::SizeAtCompileTime> right(derived(), 0, 1, rows(), cols()-1);
    tmp.noalias() = right * essential;
    tmp += this->col(0);
    this->col(0) -= tau * tmp;
    right.noalias() -= tau * tmp * essential.adjoint();
  }
}

} // end namespace Eigen

#endif // EIGEN_HOUSEHOLDER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Householder/HouseholderSequence.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_SEQUENCE_H
#define EIGEN_HOUSEHOLDER_SEQUENCE_H

namespace Eigen {

/** \ingroup Householder_Module
  * \householder_module
  * \class HouseholderSequence
  * \brief Sequence of Householder reflections acting on subspaces with decreasing size
  * \tparam VectorsType type of matrix containing the Householder vectors
  * \tparam CoeffsType  type of vector containing the Householder coefficients
  * \tparam Side        either OnTheLeft (the default) or OnTheRight
  *
  * This class represents a product sequence of Householder reflections where the first Householder reflection
  * acts on the whole space, the second Householder reflection leaves the one-dimensional subspace spanned by
  * the first unit vector invariant, the third Householder reflection leaves the two-dimensional subspace
  * spanned by the first two unit vectors invariant, and so on up to the last reflection which leaves all but
  * one dimensions invariant and acts only on the last dimension. Such sequences of Householder reflections
  * are used in several algorithms to zero out certain parts of a matrix. Indeed, the methods
  * HessenbergDecomposition::matrixQ(), Tridiagonalization::matrixQ(), HouseholderQR::householderQ(),
  * and ColPivHouseholderQR::householderQ() all return a %HouseholderSequence.
  *
  * More precisely, the class %HouseholderSequence represents an \f$ n \times n \f$ matrix \f$ H \f$ of the
  * form \f$ H = \prod_{i=0}^{n-1} H_i \f$ where the i-th Householder reflection is \f$ H_i = I - h_i v_i
  * v_i^* \f$. The i-th Householder coefficient \f$ h_i \f$ is a scalar and the i-th Householder vector \f$
  * v_i \f$ is a vector of the form
  * \f[
  * v_i = [\underbrace{0, \ldots, 0}_{i-1\mbox{ zeros}}, 1, \underbrace{*, \ldots,*}_{n-i\mbox{ arbitrary entries}} ].
  * \f]
  * The last \f$ n-i \f$ entries of \f$ v_i \f$ are called the essential part of the Householder vector.
  *
  * Typical usages are listed below, where H is a HouseholderSequence:
  * \code
  * A.applyOnTheRight(H);             // A = A * H
  * A.applyOnTheLeft(H);              // A = H * A
  * A.applyOnTheRight(H.adjoint());   // A = A * H^*
  * A.applyOnTheLeft(H.adjoint());    // A = H^* * A
  * MatrixXd Q = H;                   // conversion to a dense matrix
  * \endcode
  * In addition to the adjoint, you can also apply the inverse (=adjoint), the transpose, and the conjugate operators.
  *
  * See the documentation for HouseholderSequence(const VectorsType&, const CoeffsType&) for an example.
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */

namespace internal {

template<typename VectorsType, typename CoeffsType, int Side>
struct traits<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
  typedef typename VectorsType::Scalar Scalar;
  typedef typename VectorsType::StorageIndex StorageIndex;
  typedef typename VectorsType::StorageKind StorageKind;
  enum {
    RowsAtCompileTime = Side==OnTheLeft ? traits<VectorsType>::RowsAtCompileTime
                                        : traits<VectorsType>::ColsAtCompileTime,
    ColsAtCompileTime = RowsAtCompileTime,
    MaxRowsAtCompileTime = Side==OnTheLeft ? traits<VectorsType>::MaxRowsAtCompileTime
                                           : traits<VectorsType>::MaxColsAtCompileTime,
    MaxColsAtCompileTime = MaxRowsAtCompileTime,
    Flags = 0
  };
};

struct HouseholderSequenceShape {};

template<typename VectorsType, typename CoeffsType, int Side>
struct evaluator_traits<HouseholderSequence<VectorsType,CoeffsType,Side> >
  : public evaluator_traits_base<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
  typedef HouseholderSequenceShape Shape;
};

template<typename VectorsType, typename CoeffsType, int Side>
struct hseq_side_dependent_impl
{
  typedef Block<const VectorsType, Dynamic, 1> EssentialVectorType;
  typedef HouseholderSequence<VectorsType, CoeffsType, OnTheLeft> HouseholderSequenceType;
  static EIGEN_DEVICE_FUNC inline const EssentialVectorType essentialVector(const HouseholderSequenceType& h, Index k)
  {
    Index start = k+1+h.m_shift;
    return Block<const VectorsType,Dynamic,1>(h.m_vectors, start, k, h.rows()-start, 1);
  }
};

template<typename VectorsType, typename CoeffsType>
struct hseq_side_dependent_impl<VectorsType, CoeffsType, OnTheRight>
{
  typedef Transpose<Block<const VectorsType, 1, Dynamic> > EssentialVectorType;
  typedef HouseholderSequence<VectorsType, CoeffsType, OnTheRight> HouseholderSequenceType;
  static inline const EssentialVectorType essentialVector(const HouseholderSequenceType& h, Index k)
  {
    Index start = k+1+h.m_shift;
    return Block<const VectorsType,1,Dynamic>(h.m_vectors, k, start, 1, h.rows()-start).transpose();
  }
};

template<typename OtherScalarType, typename MatrixType> struct matrix_type_times_scalar_type
{
  typedef typename ScalarBinaryOpTraits<OtherScalarType, typename MatrixType::Scalar>::ReturnType
    ResultScalar;
  typedef Matrix<ResultScalar, MatrixType::RowsAtCompileTime, MatrixType::ColsAtCompileTime,
                 0, MatrixType::MaxRowsAtCompileTime, MatrixType::MaxColsAtCompileTime> Type;
};

} // end namespace internal

template<typename VectorsType, typename CoeffsType, int Side> class HouseholderSequence
  : public EigenBase<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
    typedef typename internal::hseq_side_dependent_impl<VectorsType,CoeffsType,Side>::EssentialVectorType EssentialVectorType;

  public:
    enum {
      RowsAtCompileTime = internal::traits<HouseholderSequence>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<HouseholderSequence>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<HouseholderSequence>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<HouseholderSequence>::MaxColsAtCompileTime
    };
    typedef typename internal::traits<HouseholderSequence>::Scalar Scalar;

    typedef HouseholderSequence<
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename VectorsType::ConjugateReturnType>::type,
        VectorsType>::type,
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename CoeffsType::ConjugateReturnType>::type,
        CoeffsType>::type,
      Side
    > ConjugateReturnType;

    typedef HouseholderSequence<
      VectorsType,
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename CoeffsType::ConjugateReturnType>::type,
        CoeffsType>::type,
      Side
    > AdjointReturnType;

    typedef HouseholderSequence<
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename VectorsType::ConjugateReturnType>::type,
        VectorsType>::type,
      CoeffsType,
      Side
    > TransposeReturnType;

    typedef HouseholderSequence<
      typename internal::add_const<VectorsType>::type,
      typename internal::add_const<CoeffsType>::type,
      Side
    > ConstHouseholderSequence;

    /** \brief Constructor.
      * \param[in]  v      %Matrix containing the essential parts of the Householder vectors
      * \param[in]  h      Vector containing the Householder coefficients
      *
      * Constructs the Householder sequence with coefficients given by \p h and vectors given by \p v. The
      * i-th Householder coefficient \f$ h_i \f$ is given by \p h(i) and the essential part of the i-th
      * Householder vector \f$ v_i \f$ is given by \p v(k,i) with \p k > \p i (the subdiagonal part of the
      * i-th column). If \p v has fewer columns than rows, then the Householder sequence contains as many
      * Householder reflections as there are columns.
      *
      * \note The %HouseholderSequence object stores \p v and \p h by reference.
      *
      * Example: \include HouseholderSequence_HouseholderSequence.cpp
      * Output: \verbinclude HouseholderSequence_HouseholderSequence.out
      *
      * \sa setLength(), setShift()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence(const VectorsType& v, const CoeffsType& h)
      : m_vectors(v), m_coeffs(h), m_reverse(false), m_length(v.diagonalSize()),
        m_shift(0)
    {
    }

    /** \brief Copy constructor. */
    EIGEN_DEVICE_FUNC
    HouseholderSequence(const HouseholderSequence& other)
      : m_vectors(other.m_vectors),
        m_coeffs(other.m_coeffs),
        m_reverse(other.m_reverse),
        m_length(other.m_length),
        m_shift(other.m_shift)
    {
    }

    /** \brief Number of rows of transformation viewed as a matrix.
      * \returns Number of rows
      * \details This equals the dimension of the space that the transformation acts on.
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return Side==OnTheLeft ? m_vectors.rows() : m_vectors.cols(); }

    /** \brief Number of columns of transformation viewed as a matrix.
      * \returns Number of columns
      * \details This equals the dimension of the space that the transformation acts on.
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return rows(); }

    /** \brief Essential part of a Householder vector.
      * \param[in]  k  Index of Householder reflection
      * \returns    Vector containing non-trivial entries of k-th Householder vector
      *
      * This function returns the essential part of the Householder vector \f$ v_i \f$. This is a vector of
      * length \f$ n-i \f$ containing the last \f$ n-i \f$ entries of the vector
      * \f[
      * v_i = [\underbrace{0, \ldots, 0}_{i-1\mbox{ zeros}}, 1, \underbrace{*, \ldots,*}_{n-i\mbox{ arbitrary entries}} ].
      * \f]
      * The index \f$ i \f$ equals \p k + shift(), corresponding to the k-th column of the matrix \p v
      * passed to the constructor.
      *
      * \sa setShift(), shift()
      */
    EIGEN_DEVICE_FUNC
    const EssentialVectorType essentialVector(Index k) const
    {
      eigen_assert(k >= 0 && k < m_length);
      return internal::hseq_side_dependent_impl<VectorsType,CoeffsType,Side>::essentialVector(*this, k);
    }

    /** \brief %Transpose of the Householder sequence. */
    TransposeReturnType transpose() const
    {
      return TransposeReturnType(m_vectors.conjugate(), m_coeffs)
              .setReverseFlag(!m_reverse)
              .setLength(m_length)
              .setShift(m_shift);
    }

    /** \brief Complex conjugate of the Householder sequence. */
    ConjugateReturnType conjugate() const
    {
      return ConjugateReturnType(m_vectors.conjugate(), m_coeffs.conjugate())
             .setReverseFlag(m_reverse)
             .setLength(m_length)
             .setShift(m_shift);
    }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstHouseholderSequence>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstHouseholderSequence>::type ReturnType;
      return ReturnType(m_vectors.template conjugateIf<Cond>(), m_coeffs.template conjugateIf<Cond>());
    }

    /** \brief Adjoint (conjugate transpose) of the Householder sequence. */
    AdjointReturnType adjoint() const
    {
      return AdjointReturnType(m_vectors, m_coeffs.conjugate())
              .setReverseFlag(!m_reverse)
              .setLength(m_length)
              .setShift(m_shift);
    }

    /** \brief Inverse of the Householder sequence (equals the adjoint). */
    AdjointReturnType inverse() const { return adjoint(); }

    /** \internal */
    template<typename DestType>
    inline EIGEN_DEVICE_FUNC
    void evalTo(DestType& dst) const
    {
      Matrix<Scalar, DestType::RowsAtCompileTime, 1,
             AutoAlign|ColMajor, DestType::MaxRowsAtCompileTime, 1> workspace(rows());
      evalTo(dst, workspace);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    EIGEN_DEVICE_FUNC
    void evalTo(Dest& dst, Workspace& workspace) const
    {
      workspace.resize(rows());
      Index vecs = m_length;
      if(internal::is_same_dense(dst,m_vectors))
      {
        // in-place
        dst.diagonal().setOnes();
        dst.template triangularView<StrictlyUpper>().setZero();
        for(Index k = vecs-1; k >= 0; --k)
        {
          Index cornerSize = rows() - k - m_shift;
          if(m_reverse)
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheRight(essentialVector(k), m_coeffs.coeff(k), workspace.data());
          else
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheLeft(essentialVector(k), m_coeffs.coeff(k), workspace.data());

          // clear the off diagonal vector
          dst.col(k).tail(rows()-k-1).setZero();
        }
        // clear the remaining columns if needed
        for(Index k = 0; k<cols()-vecs ; ++k)
          dst.col(k).tail(rows()-k-1).setZero();
      }
      else if(m_length>BlockSize)
      {
        dst.setIdentity(rows(), rows());
        if(m_reverse)
          applyThisOnTheLeft(dst,workspace,true);
        else
          applyThisOnTheLeft(dst,workspace,true);
      }
      else
      {
        dst.setIdentity(rows(), rows());
        for(Index k = vecs-1; k >= 0; --k)
        {
          Index cornerSize = rows() - k - m_shift;
          if(m_reverse)
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheRight(essentialVector(k), m_coeffs.coeff(k), workspace.data());
          else
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheLeft(essentialVector(k), m_coeffs.coeff(k), workspace.data());
        }
      }
    }

    /** \internal */
    template<typename Dest> inline void applyThisOnTheRight(Dest& dst) const
    {
      Matrix<Scalar,1,Dest::RowsAtCompileTime,RowMajor,1,Dest::MaxRowsAtCompileTime> workspace(dst.rows());
      applyThisOnTheRight(dst, workspace);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    inline void applyThisOnTheRight(Dest& dst, Workspace& workspace) const
    {
      workspace.resize(dst.rows());
      for(Index k = 0; k < m_length; ++k)
      {
        Index actual_k = m_reverse ? m_length-k-1 : k;
        dst.rightCols(rows()-m_shift-actual_k)
           .applyHouseholderOnTheRight(essentialVector(actual_k), m_coeffs.coeff(actual_k), workspace.data());
      }
    }

    /** \internal */
    template<typename Dest> inline void applyThisOnTheLeft(Dest& dst, bool inputIsIdentity = false) const
    {
      Matrix<Scalar,1,Dest::ColsAtCompileTime,RowMajor,1,Dest::MaxColsAtCompileTime> workspace;
      applyThisOnTheLeft(dst, workspace, inputIsIdentity);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    inline void applyThisOnTheLeft(Dest& dst, Workspace& workspace, bool inputIsIdentity = false) const
    {
      if(inputIsIdentity && m_reverse)
        inputIsIdentity = false;
      // if the entries are large enough, then apply the reflectors by block
      if(m_length>=BlockSize && dst.cols()>1)
      {
        // Make sure we have at least 2 useful blocks, otherwise it is point-less:
        Index blockSize = m_length<Index(2*BlockSize) ? (m_length+1)/2 : Index(BlockSize);
        for(Index i = 0; i < m_length; i+=blockSize)
        {
          Index end = m_reverse ? (std::min)(m_length,i+blockSize) : m_length-i;
          Index k = m_reverse ? i : (std::max)(Index(0),end-blockSize);
          Index bs = end-k;
          Index start = k + m_shift;

          typedef Block<typename internal::remove_all<VectorsType>::type,Dynamic,Dynamic> SubVectorsType;
          SubVectorsType sub_vecs1(m_vectors.const_cast_derived(), Side==OnTheRight ? k : start,
                                                                   Side==OnTheRight ? start : k,
                                                                   Side==OnTheRight ? bs : m_vectors.rows()-start,
                                                                   Side==OnTheRight ? m_vectors.cols()-start : bs);
          typename internal::conditional<Side==OnTheRight, Transpose<SubVectorsType>, SubVectorsType&>::type sub_vecs(sub_vecs1);

          Index dstStart = dst.rows()-rows()+m_shift+k;
          Index dstRows  = rows()-m_shift-k;
          Block<Dest,Dynamic,Dynamic> sub_dst(dst,
                                              dstStart,
                                              inputIsIdentity ? dstStart : 0,
                                              dstRows,
                                              inputIsIdentity ? dstRows : dst.cols());
          apply_block_householder_on_the_left(sub_dst, sub_vecs, m_coeffs.segment(k, bs), !m_reverse);
        }
      }
      else
      {
        workspace.resize(dst.cols());
        for(Index k = 0; k < m_length; ++k)
        {
          Index actual_k = m_reverse ? k : m_length-k-1;
          Index dstStart = rows()-m_shift-actual_k;
          dst.bottomRightCorner(dstStart, inputIsIdentity ? dstStart : dst.cols())
            .applyHouseholderOnTheLeft(essentialVector(actual_k), m_coeffs.coeff(actual_k), workspace.data());
        }
      }
    }

    /** \brief Computes the product of a Householder sequence with a matrix.
      * \param[in]  other  %Matrix being multiplied.
      * \returns    Expression object representing the product.
      *
      * This function computes \f$ HM \f$ where \f$ H \f$ is the Householder sequence represented by \p *this
      * and \f$ M \f$ is the matrix \p other.
      */
    template<typename OtherDerived>
    typename internal::matrix_type_times_scalar_type<Scalar, OtherDerived>::Type operator*(const MatrixBase<OtherDerived>& other) const
    {
      typename internal::matrix_type_times_scalar_type<Scalar, OtherDerived>::Type
        res(other.template cast<typename internal::matrix_type_times_scalar_type<Scalar,OtherDerived>::ResultScalar>());
      applyThisOnTheLeft(res, internal::is_identity<OtherDerived>::value && res.rows()==res.cols());
      return res;
    }

    template<typename _VectorsType, typename _CoeffsType, int _Side> friend struct internal::hseq_side_dependent_impl;

    /** \brief Sets the length of the Householder sequence.
      * \param [in]  length  New value for the length.
      *
      * By default, the length \f$ n \f$ of the Householder sequence \f$ H = H_0 H_1 \ldots H_{n-1} \f$ is set
      * to the number of columns of the matrix \p v passed to the constructor, or the number of rows if that
      * is smaller. After this function is called, the length equals \p length.
      *
      * \sa length()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence& setLength(Index length)
    {
      m_length = length;
      return *this;
    }

    /** \brief Sets the shift of the Householder sequence.
      * \param [in]  shift  New value for the shift.
      *
      * By default, a %HouseholderSequence object represents \f$ H = H_0 H_1 \ldots H_{n-1} \f$ and the i-th
      * column of the matrix \p v passed to the constructor corresponds to the i-th Householder
      * reflection. After this function is called, the object represents \f$ H = H_{\mathrm{shift}}
      * H_{\mathrm{shift}+1} \ldots H_{n-1} \f$ and the i-th column of \p v corresponds to the (shift+i)-th
      * Householder reflection.
      *
      * \sa shift()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence& setShift(Index shift)
    {
      m_shift = shift;
      return *this;
    }

    EIGEN_DEVICE_FUNC
    Index length() const { return m_length; }  /**< \brief Returns the length of the Householder sequence. */

    EIGEN_DEVICE_FUNC
    Index shift() const { return m_shift; }    /**< \brief Returns the shift of the Householder sequence. */

    /* Necessary for .adjoint() and .conjugate() */
    template <typename VectorsType2, typename CoeffsType2, int Side2> friend class HouseholderSequence;

  protected:

    /** \internal
      * \brief Sets the reverse flag.
      * \param [in]  reverse  New value of the reverse flag.
      *
      * By default, the reverse flag is not set. If the reverse flag is set, then this object represents
      * \f$ H^r = H_{n-1} \ldots H_1 H_0 \f$ instead of \f$ H = H_0 H_1 \ldots H_{n-1} \f$.
      * \note For real valued HouseholderSequence this is equivalent to transposing \f$ H \f$.
      *
      * \sa reverseFlag(), transpose(), adjoint()
      */
    HouseholderSequence& setReverseFlag(bool reverse)
    {
      m_reverse = reverse;
      return *this;
    }

    bool reverseFlag() const { return m_reverse; }     /**< \internal \brief Returns the reverse flag. */

    typename VectorsType::Nested m_vectors;
    typename CoeffsType::Nested m_coeffs;
    bool m_reverse;
    Index m_length;
    Index m_shift;
    enum { BlockSize = 48 };
};

/** \brief Computes the product of a matrix with a Householder sequence.
  * \param[in]  other  %Matrix being multiplied.
  * \param[in]  h      %HouseholderSequence being multiplied.
  * \returns    Expression object representing the product.
  *
  * This function computes \f$ MH \f$ where \f$ M \f$ is the matrix \p other and \f$ H \f$ is the
  * Householder sequence represented by \p h.
  */
template<typename OtherDerived, typename VectorsType, typename CoeffsType, int Side>
typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::Type operator*(const MatrixBase<OtherDerived>& other, const HouseholderSequence<VectorsType,CoeffsType,Side>& h)
{
  typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::Type
    res(other.template cast<typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::ResultScalar>());
  h.applyThisOnTheRight(res);
  return res;
}

/** \ingroup Householder_Module \householder_module
  * \brief Convenience function for constructing a Householder sequence.
  * \returns A HouseholderSequence constructed from the specified arguments.
  */
template<typename VectorsType, typename CoeffsType>
HouseholderSequence<VectorsType,CoeffsType> householderSequence(const VectorsType& v, const CoeffsType& h)
{
  return HouseholderSequence<VectorsType,CoeffsType,OnTheLeft>(v, h);
}

/** \ingroup Householder_Module \householder_module
  * \brief Convenience function for constructing a Householder sequence.
  * \returns A HouseholderSequence constructed from the specified arguments.
  * \details This function differs from householderSequence() in that the template argument \p OnTheSide of
  * the constructed HouseholderSequence is set to OnTheRight, instead of the default OnTheLeft.
  */
template<typename VectorsType, typename CoeffsType>
HouseholderSequence<VectorsType,CoeffsType,OnTheRight> rightHouseholderSequence(const VectorsType& v, const CoeffsType& h)
{
  return HouseholderSequence<VectorsType,CoeffsType,OnTheRight>(v, h);
}

} // end namespace Eigen

#endif // EIGEN_HOUSEHOLDER_SEQUENCE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BasicPreconditioners.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BASIC_PRECONDITIONERS_H
#define EIGEN_BASIC_PRECONDITIONERS_H

namespace Eigen {

/** \ingroup IterativeLinearSolvers_Module
  * \brief A preconditioner based on the digonal entries
  *
  * This class allows to approximately solve for A.x = b problems assuming A is a diagonal matrix.
  * In other words, this preconditioner neglects all off diagonal entries and, in Eigen's language, solves for:
    \code
    A.diagonal().asDiagonal() . x = b
    \endcode
  *
  * \tparam _Scalar the type of the scalar.
  *
  * \implsparsesolverconcept
  *
  * This preconditioner is suitable for both selfadjoint and general problems.
  * The diagonal entries are pre-inverted and stored into a dense vector.
  *
  * \note A variant that has yet to be implemented would attempt to preserve the norm of each column.
  *
  * \sa class LeastSquareDiagonalPreconditioner, class ConjugateGradient
  */
template <typename _Scalar>
class DiagonalPreconditioner
{
    typedef _Scalar Scalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
  public:
    typedef typename Vector::StorageIndex StorageIndex;
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

    DiagonalPreconditioner() : m_isInitialized(false) {}

    template<typename MatType>
    explicit DiagonalPreconditioner(const MatType& mat) : m_invdiag(mat.cols())
    {
      compute(mat);
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_invdiag.size(); }
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_invdiag.size(); }

    template<typename MatType>
    DiagonalPreconditioner& analyzePattern(const MatType& )
    {
      return *this;
    }

    template<typename MatType>
    DiagonalPreconditioner& factorize(const MatType& mat)
    {
      m_invdiag.resize(mat.cols());
      for(int j=0; j<mat.outerSize(); ++j)
      {
        typename MatType::InnerIterator it(mat,j);
        while(it && it.index()!=j) ++it;
        if(it && it.index()==j && it.value()!=Scalar(0))
          m_invdiag(j) = Scalar(1)/it.value();
        else
          m_invdiag(j) = Scalar(1);
      }
      m_isInitialized = true;
      return *this;
    }

    template<typename MatType>
    DiagonalPreconditioner& compute(const MatType& mat)
    {
      return factorize(mat);
    }

    /** \internal */
    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_invdiag.array() * b.array() ;
    }

    template<typename Rhs> inline const Solve<DiagonalPreconditioner, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "DiagonalPreconditioner is not initialized.");
      eigen_assert(m_invdiag.size()==b.rows()
                && "DiagonalPreconditioner::solve(): invalid number of rows of the right hand side matrix b");
      return Solve<DiagonalPreconditioner, Rhs>(*this, b.derived());
    }

    ComputationInfo info() { return Success; }

  protected:
    Vector m_invdiag;
    bool m_isInitialized;
};

/** \ingroup IterativeLinearSolvers_Module
  * \brief Jacobi preconditioner for LeastSquaresConjugateGradient
  *
  * This class allows to approximately solve for A' A x  = A' b problems assuming A' A is a diagonal matrix.
  * In other words, this preconditioner neglects all off diagonal entries and, in Eigen's language, solves for:
    \code
    (A.adjoint() * A).diagonal().asDiagonal() * x = b
    \endcode
  *
  * \tparam _Scalar the type of the scalar.
  *
  * \implsparsesolverconcept
  *
  * The diagonal entries are pre-inverted and stored into a dense vector.
  *
  * \sa class LeastSquaresConjugateGradient, class DiagonalPreconditioner
  */
template <typename _Scalar>
class LeastSquareDiagonalPreconditioner : public DiagonalPreconditioner<_Scalar>
{
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef DiagonalPreconditioner<_Scalar> Base;
    using Base::m_invdiag;
  public:

    LeastSquareDiagonalPreconditioner() : Base() {}

    template<typename MatType>
    explicit LeastSquareDiagonalPreconditioner(const MatType& mat) : Base()
    {
      compute(mat);
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& analyzePattern(const MatType& )
    {
      return *this;
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& factorize(const MatType& mat)
    {
      // Compute the inverse squared-norm of each column of mat
      m_invdiag.resize(mat.cols());
      if(MatType::IsRowMajor)
      {
        m_invdiag.setZero();
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          for(typename MatType::InnerIterator it(mat,j); it; ++it)
            m_invdiag(it.index()) += numext::abs2(it.value());
        }
        for(Index j=0; j<mat.cols(); ++j)
          if(numext::real(m_invdiag(j))>RealScalar(0))
            m_invdiag(j) = RealScalar(1)/numext::real(m_invdiag(j));
      }
      else
      {
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          RealScalar sum = mat.col(j).squaredNorm();
          if(sum>RealScalar(0))
            m_invdiag(j) = RealScalar(1)/sum;
          else
            m_invdiag(j) = RealScalar(1);
        }
      }
      Base::m_isInitialized = true;
      return *this;
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& compute(const MatType& mat)
    {
      return factorize(mat);
    }

    ComputationInfo info() { return Success; }

  protected:
};

/** \ingroup IterativeLinearSolvers_Module
  * \brief A naive preconditioner which approximates any matrix as the identity matrix
  *
  * \implsparsesolverconcept
  *
  * \sa class DiagonalPreconditioner
  */
class IdentityPreconditioner
{
  public:

    IdentityPreconditioner() {}

    template<typename MatrixType>
    explicit IdentityPreconditioner(const MatrixType& ) {}

    template<typename MatrixType>
    IdentityPreconditioner& analyzePattern(const MatrixType& ) { return *this; }

    template<typename MatrixType>
    IdentityPreconditioner& factorize(const MatrixType& ) { return *this; }

    template<typename MatrixType>
    IdentityPreconditioner& compute(const MatrixType& ) { return *this; }

    template<typename Rhs>
    inline const Rhs& solve(const Rhs& b) const { return b; }

    ComputationInfo info() { return Success; }
};

} // end namespace Eigen

#endif // EIGEN_BASIC_PRECONDITIONERS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BiCGSTAB.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BICGSTAB_H
#define EIGEN_BICGSTAB_H

namespace Eigen { 

namespace internal {

/** \internal Low-level bi conjugate gradient stabilized algorithm
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  * \return false in the case of numerical issue, for example a break down of BiCGSTAB. 
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
bool bicgstab(const MatrixType& mat, const Rhs& rhs, Dest& x,
              const Preconditioner& precond, Index& iters,
              typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  RealScalar tol = tol_error;
  Index maxIters = iters;

  Index n = mat.cols();
  VectorType r  = rhs - mat * x;
  VectorType r0 = r;
  
  RealScalar r0_sqnorm = r0.squaredNorm();
  RealScalar rhs_sqnorm = rhs.squaredNorm();
  if(rhs_sqnorm == 0)
  {
    x.setZero();
    return true;
  }
  Scalar rho    = 1;
  Scalar alpha  = 1;
  Scalar w      = 1;
  
  VectorType v = VectorType::Zero(n), p = VectorType::Zero(n);
  VectorType y(n),  z(n);
  VectorType kt(n), ks(n);

  VectorType s(n), t(n);

  RealScalar tol2 = tol*tol*rhs_sqnorm;
  RealScalar eps2 = NumTraits<Scalar>::epsilon()*NumTraits<Scalar>::epsilon();
  Index i = 0;
  Index restarts = 0;

  while ( r.squaredNorm() > tol2 && i<maxIters )
  {
    Scalar rho_old = rho;

    rho = r0.dot(r);
    if (abs(rho) < eps2*r0_sqnorm)
    {
      // The new residual vector became too orthogonal to the arbitrarily chosen direction r0
      // Let's restart with a new r0:
      r  = rhs - mat * x;
      r0 = r;
      rho = r0_sqnorm = r.squaredNorm();
      if(restarts++ == 0)
        i = 0;
    }
    Scalar beta = (rho/rho_old) * (alpha / w);
    p = r + beta * (p - w * v);
    
    y = precond.solve(p);
    
    v.noalias() = mat * y;

    alpha = rho / r0.dot(v);
    s = r - alpha * v;

    z = precond.solve(s);
    t.noalias() = mat * z;

    RealScalar tmp = t.squaredNorm();
    if(tmp>RealScalar(0))
      w = t.dot(s) / tmp;
    else
      w = Scalar(0);
    x += alpha * y + w * z;
    r = s - w * t;
    ++i;
  }
  tol_error = sqrt(r.squaredNorm()/rhs_sqnorm);
  iters = i;
  return true; 
}

}

template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class BiCGSTAB;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<BiCGSTAB<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A bi conjugate gradient stabilized solver for sparse square problems
  *
  * This class allows to solve for A.x = b sparse linear problems using a bi conjugate gradient
  * stabilized algorithm. The vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  * 
  * \b Performance: when using sparse matrices, best performance is achied for a row-major sparse matrix format.
  * Moreover, in this case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
  * \include BiCGSTAB_simple.cpp
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * BiCGSTAB can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, typename _Preconditioner>
class BiCGSTAB : public IterativeSolverBase<BiCGSTAB<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<BiCGSTAB> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  BiCGSTAB() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit BiCGSTAB(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~BiCGSTAB() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {    
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    
    bool ret = internal::bicgstab(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error);

    m_info = (!ret) ? NumericalIssue
           : m_error <= Base::m_tolerance ? Success
           : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_BICGSTAB_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/ConjugateGradient.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONJUGATE_GRADIENT_H
#define EIGEN_CONJUGATE_GRADIENT_H

namespace Eigen { 

namespace internal {

/** \internal Low-level conjugate gradient algorithm
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
EIGEN_DONT_INLINE
void conjugate_gradient(const MatrixType& mat, const Rhs& rhs, Dest& x,
                        const Preconditioner& precond, Index& iters,
                        typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  
  RealScalar tol = tol_error;
  Index maxIters = iters;
  
  Index n = mat.cols();

  VectorType residual = rhs - mat * x; //initial residual

  RealScalar rhsNorm2 = rhs.squaredNorm();
  if(rhsNorm2 == 0) 
  {
    x.setZero();
    iters = 0;
    tol_error = 0;
    return;
  }
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar threshold = numext::maxi(RealScalar(tol*tol*rhsNorm2),considerAsZero);
  RealScalar residualNorm2 = residual.squaredNorm();
  if (residualNorm2 < threshold)
  {
    iters = 0;
    tol_error = sqrt(residualNorm2 / rhsNorm2);
    return;
  }

  VectorType p(n);
  p = precond.solve(residual);      // initial search direction

  VectorType z(n), tmp(n);
  RealScalar absNew = numext::real(residual.dot(p));  // the square of the absolute value of r scaled by invM
  Index i = 0;
  while(i < maxIters)
  {
    tmp.noalias() = mat * p;                    // the bottleneck of the algorithm

    Scalar alpha = absNew / p.dot(tmp);         // the amount we travel on dir
    x += alpha * p;                             // update solution
    residual -= alpha * tmp;                    // update residual
    
    residualNorm2 = residual.squaredNorm();
    if(residualNorm2 < threshold)
      break;
    
    z = precond.solve(residual);                // approximately solve for "A z = residual"

    RealScalar absOld = absNew;
    absNew = numext::real(residual.dot(z));     // update the absolute value of r
    RealScalar beta = absNew / absOld;          // calculate the Gram-Schmidt value used to create the new search direction
    p = z + beta * p;                           // update search direction
    i++;
  }
  tol_error = sqrt(residualNorm2 / rhsNorm2);
  iters = i;
}

}

template< typename _MatrixType, int _UpLo=Lower,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class ConjugateGradient;

namespace internal {

template< typename _MatrixType, int _UpLo, typename _Preconditioner>
struct traits<ConjugateGradient<_MatrixType,_UpLo,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A conjugate gradient solver for sparse (or dense) self-adjoint problems
  *
  * This class allows to solve for A.x = b linear problems using an iterative conjugate gradient algorithm.
  * The matrix A must be selfadjoint. The matrix A and the vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the matrix A, can be a dense or a sparse matrix.
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower,
  *               \c Upper, or \c Lower|Upper in which the full matrix entries will be considered.
  *               Default is \c Lower, best performance is \c Lower|Upper.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  * 
  * \b Performance: Even though the default value of \c _UpLo is \c Lower, significantly higher performance is
  * achieved when using a complete matrix and \b Lower|Upper as the \a _UpLo template parameter. Moreover, in this
  * case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
    \code
    int n = 10000;
    VectorXd x(n), b(n);
    SparseMatrix<double> A(n,n);
    // fill A and b
    ConjugateGradient<SparseMatrix<double>, Lower|Upper> cg;
    cg.compute(A);
    x = cg.solve(b);
    std::cout << "#iterations:     " << cg.iterations() << std::endl;
    std::cout << "estimated error: " << cg.error()      << std::endl;
    // update b, and solve again
    x = cg.solve(b);
    \endcode
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * ConjugateGradient can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class LeastSquaresConjugateGradient, class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, int _UpLo, typename _Preconditioner>
class ConjugateGradient : public IterativeSolverBase<ConjugateGradient<_MatrixType,_UpLo,_Preconditioner> >
{
  typedef IterativeSolverBase<ConjugateGradient> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

  enum {
    UpLo = _UpLo
  };

public:

  /** Default constructor. */
  ConjugateGradient() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit ConjugateGradient(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~ConjugateGradient() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    typedef typename Base::MatrixWrapper MatrixWrapper;
    typedef typename Base::ActualMatrixType ActualMatrixType;
    enum {
      TransposeInput  =   (!MatrixWrapper::MatrixFree)
                      &&  (UpLo==(Lower|Upper))
                      &&  (!MatrixType::IsRowMajor)
                      &&  (!NumTraits<Scalar>::IsComplex)
    };
    typedef typename internal::conditional<TransposeInput,Transpose<const ActualMatrixType>, ActualMatrixType const&>::type RowMajorWrapper;
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(MatrixWrapper::MatrixFree,UpLo==(Lower|Upper)),MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY);
    typedef typename internal::conditional<UpLo==(Lower|Upper),
                                           RowMajorWrapper,
                                           typename MatrixWrapper::template ConstSelfAdjointViewReturnType<UpLo>::Type
                                          >::type SelfAdjointWrapper;

    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;

    RowMajorWrapper row_mat(matrix());
    internal::conjugate_gradient(SelfAdjointWrapper(row_mat), b, x, Base::m_preconditioner, m_iterations, m_error);
    m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_CONJUGATE_GRADIENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteCholesky.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_CHOlESKY_H
#define EIGEN_INCOMPLETE_CHOlESKY_H

#include <vector>
#include <list>

namespace Eigen {
/**
  * \brief Modified Incomplete Cholesky with dual threshold
  *
  * References : C-J. Lin and J. J. Moré, Incomplete Cholesky Factorizations with
  *              Limited memory, SIAM J. Sci. Comput.  21(1), pp. 24-45, 1999
  *
  * \tparam Scalar the scalar type of the input matrices
  * \tparam _UpLo The triangular part that will be used for the computations. It can be Lower
    *               or Upper. Default is Lower.
  * \tparam _OrderingType The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<int>,
  *                       unless EIGEN_MPL2_ONLY is defined, in which case the default is NaturalOrdering<int>.
  *
  * \implsparsesolverconcept
  *
  * It performs the following incomplete factorization: \f$ S P A P' S \approx L L' \f$
  * where L is a lower triangular factor, S is a diagonal scaling matrix, and P is a
  * fill-in reducing permutation as computed by the ordering method.
  *
  * \b Shifting \b strategy: Let \f$ B = S P A P' S \f$  be the scaled matrix on which the factorization is carried out,
  * and \f$ \beta \f$ be the minimum value of the diagonal. If \f$ \beta > 0 \f$ then, the factorization is directly performed
  * on the matrix B. Otherwise, the factorization is performed on the shifted matrix \f$ B + (\sigma+|\beta| I \f$ where
  * \f$ \sigma \f$ is the initial shift value as returned and set by setInitialShift() method. The default value is \f$ \sigma = 10^{-3} \f$.
  * If the factorization fails, then the shift in doubled until it succeed or a maximum of ten attempts. If it still fails, as returned by
  * the info() method, then you can either increase the initial shift, or better use another preconditioning technique.
  *
  */
template <typename Scalar, int _UpLo = Lower, typename _OrderingType = AMDOrdering<int> >
class IncompleteCholesky : public SparseSolverBase<IncompleteCholesky<Scalar,_UpLo,_OrderingType> >
{
  protected:
    typedef SparseSolverBase<IncompleteCholesky<Scalar,_UpLo,_OrderingType> > Base;
    using Base::m_isInitialized;
  public:
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef _OrderingType OrderingType;
    typedef typename OrderingType::PermutationType PermutationType;
    typedef typename PermutationType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> FactorType;
    typedef Matrix<Scalar,Dynamic,1> VectorSx;
    typedef Matrix<RealScalar,Dynamic,1> VectorRx;
    typedef Matrix<StorageIndex,Dynamic, 1> VectorIx;
    typedef std::vector<std::list<StorageIndex> > VectorList;
    enum { UpLo = _UpLo };
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };
  public:

    /** Default constructor leaving the object in a partly non-initialized stage.
      *
      * You must call compute() or the pair analyzePattern()/factorize() to make it valid.
      *
      * \sa IncompleteCholesky(const MatrixType&)
      */
    IncompleteCholesky() : m_initialShift(1e-3),m_analysisIsOk(false),m_factorizationIsOk(false) {}

    /** Constructor computing the incomplete factorization for the given matrix \a matrix.
      */
    template<typename MatrixType>
    IncompleteCholesky(const MatrixType& matrix) : m_initialShift(1e-3),m_analysisIsOk(false),m_factorizationIsOk(false)
    {
      compute(matrix);
    }

    /** \returns number of rows of the factored matrix */
    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_L.rows(); }

    /** \returns number of columns of the factored matrix */
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_L.cols(); }


    /** \brief Reports whether previous computation was successful.
      *
      * It triggers an assertion if \c *this has not been initialized through the respective constructor,
      * or a call to compute() or analyzePattern().
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "IncompleteCholesky is not initialized.");
      return m_info;
    }

    /** \brief Set the initial shift parameter \f$ \sigma \f$.
      */
    void setInitialShift(RealScalar shift) { m_initialShift = shift; }

    /** \brief Computes the fill reducing permutation vector using the sparsity pattern of \a mat
      */
    template<typename MatrixType>
    void analyzePattern(const MatrixType& mat)
    {
      OrderingType ord;
      PermutationType pinv;
      ord(mat.template selfadjointView<UpLo>(), pinv);
      if(pinv.size()>0) m_perm = pinv.inverse();
      else              m_perm.resize(0);
      m_L.resize(mat.rows(), mat.cols());
      m_analysisIsOk = true;
      m_isInitialized = true;
      m_info = Success;
    }

    /** \brief Performs the numerical factorization of the input matrix \a mat
      *
      * The method analyzePattern() or compute() must have been called beforehand
      * with a matrix having the same pattern.
      *
      * \sa compute(), analyzePattern()
      */
    template<typename MatrixType>
    void factorize(const MatrixType& mat);

    /** Computes or re-computes the incomplete Cholesky factorization of the input matrix \a mat
      *
      * It is a shortcut for a sequential call to the analyzePattern() and factorize() methods.
      *
      * \sa analyzePattern(), factorize()
      */
    template<typename MatrixType>
    void compute(const MatrixType& mat)
    {
      analyzePattern(mat);
      factorize(mat);
    }

    // internal
    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      eigen_assert(m_factorizationIsOk && "factorize() should be called first");
      if (m_perm.rows() == b.rows())  x = m_perm * b;
      else                            x = b;
      x = m_scale.asDiagonal() * x;
      x = m_L.template triangularView<Lower>().solve(x);
      x = m_L.adjoint().template triangularView<Upper>().solve(x);
      x = m_scale.asDiagonal() * x;
      if (m_perm.rows() == b.rows())
        x = m_perm.inverse() * x;
    }

    /** \returns the sparse lower triangular factor L */
    const FactorType& matrixL() const { eigen_assert("m_factorizationIsOk"); return m_L; }

    /** \returns a vector representing the scaling factor S */
    const VectorRx& scalingS() const { eigen_assert("m_factorizationIsOk"); return m_scale; }

    /** \returns the fill-in reducing permutation P (can be empty for a natural ordering) */
    const PermutationType& permutationP() const { eigen_assert("m_analysisIsOk"); return m_perm; }

  protected:
    FactorType m_L;              // The lower part stored in CSC
    VectorRx m_scale;            // The vector for scaling the matrix
    RealScalar m_initialShift;   // The initial shift parameter
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    ComputationInfo m_info;
    PermutationType m_perm;

  private:
    inline void updateList(Ref<const VectorIx> colPtr, Ref<VectorIx> rowIdx, Ref<VectorSx> vals, const Index& col, const Index& jk, VectorIx& firstElt, VectorList& listCol);
};

// Based on the following paper:
//   C-J. Lin and J. J. Moré, Incomplete Cholesky Factorizations with
//   Limited memory, SIAM J. Sci. Comput.  21(1), pp. 24-45, 1999
//   http://ftp.mcs.anl.gov/pub/tech_reports/reports/P682.pdf
template<typename Scalar, int _UpLo, typename OrderingType>
template<typename _MatrixType>
void IncompleteCholesky<Scalar,_UpLo, OrderingType>::factorize(const _MatrixType& mat)
{
  using std::sqrt;
  eigen_assert(m_analysisIsOk && "analyzePattern() should be called first");

  // Dropping strategy : Keep only the p largest elements per column, where p is the number of elements in the column of the original matrix. Other strategies will be added

  // Apply the fill-reducing permutation computed in analyzePattern()
  if (m_perm.rows() == mat.rows() ) // To detect the null permutation
  {
    // The temporary is needed to make sure that the diagonal entry is properly sorted
    FactorType tmp(mat.rows(), mat.cols());
    tmp = mat.template selfadjointView<_UpLo>().twistedBy(m_perm);
    m_L.template selfadjointView<Lower>() = tmp.template selfadjointView<Lower>();
  }
  else
  {
    m_L.template selfadjointView<Lower>() = mat.template selfadjointView<_UpLo>();
  }

  Index n = m_L.cols();
  Index nnz = m_L.nonZeros();
  Map<VectorSx> vals(m_L.valuePtr(), nnz);         //values
  Map<VectorIx> rowIdx(m_L.innerIndexPtr(), nnz);  //Row indices
  Map<VectorIx> colPtr( m_L.outerIndexPtr(), n+1); // Pointer to the beginning of each row
  VectorIx firstElt(n-1); // for each j, points to the next entry in vals that will be used in the factorization
  VectorList listCol(n);  // listCol(j) is a linked list of columns to update column j
  VectorSx col_vals(n);   // Store a  nonzero values in each column
  VectorIx col_irow(n);   // Row indices of nonzero elements in each column
  VectorIx col_pattern(n);
  col_pattern.fill(-1);
  StorageIndex col_nnz;


  // Computes the scaling factors
  m_scale.resize(n);
  m_scale.setZero();
  for (Index j = 0; j < n; j++)
    for (Index k = colPtr[j]; k < colPtr[j+1]; k++)
    {
      m_scale(j) += numext::abs2(vals(k));
      if(rowIdx[k]!=j)
        m_scale(rowIdx[k]) += numext::abs2(vals(k));
    }

  m_scale = m_scale.cwiseSqrt().cwiseSqrt();

  for (Index j = 0; j < n; ++j)
    if(m_scale(j)>(std::numeric_limits<RealScalar>::min)())
      m_scale(j) = RealScalar(1)/m_scale(j);
    else
      m_scale(j) = 1;

  // TODO disable scaling if not needed, i.e., if it is roughly uniform? (this will make solve() faster)

  // Scale and compute the shift for the matrix
  RealScalar mindiag = NumTraits<RealScalar>::highest();
  for (Index j = 0; j < n; j++)
  {
    for (Index k = colPtr[j]; k < colPtr[j+1]; k++)
      vals[k] *= (m_scale(j)*m_scale(rowIdx[k]));
    eigen_internal_assert(rowIdx[colPtr[j]]==j && "IncompleteCholesky: only the lower triangular part must be stored");
    mindiag = numext::mini(numext::real(vals[colPtr[j]]), mindiag);
  }

  FactorType L_save = m_L;

  RealScalar shift = 0;
  if(mindiag <= RealScalar(0.))
    shift = m_initialShift - mindiag;

  m_info = NumericalIssue;

  // Try to perform the incomplete factorization using the current shift
  int iter = 0;
  do
  {
    // Apply the shift to the diagonal elements of the matrix
    for (Index j = 0; j < n; j++)
      vals[colPtr[j]] += shift;

    // jki version of the Cholesky factorization
    Index j=0;
    for (; j < n; ++j)
    {
      // Left-looking factorization of the j-th column
      // First, load the j-th column into col_vals
      Scalar diag = vals[colPtr[j]];  // It is assumed that only the lower part is stored
      col_nnz = 0;
      for (Index i = colPtr[j] + 1; i < colPtr[j+1]; i++)
      {
        StorageIndex l = rowIdx[i];
        col_vals(col_nnz) = vals[i];
        col_irow(col_nnz) = l;
        col_pattern(l) = col_nnz;
        col_nnz++;
      }
      {
        typename std::list<StorageIndex>::iterator k;
        // Browse all previous columns that will update column j
        for(k = listCol[j].begin(); k != listCol[j].end(); k++)
        {
          Index jk = firstElt(*k); // First element to use in the column
          eigen_internal_assert(rowIdx[jk]==j);
          Scalar v_j_jk = numext::conj(vals[jk]);

          jk += 1;
          for (Index i = jk; i < colPtr[*k+1]; i++)
          {
            StorageIndex l = rowIdx[i];
            if(col_pattern[l]<0)
            {
              col_vals(col_nnz) = vals[i] * v_j_jk;
              col_irow[col_nnz] = l;
              col_pattern(l) = col_nnz;
              col_nnz++;
            }
            else
              col_vals(col_pattern[l]) -= vals[i] * v_j_jk;
          }
          updateList(colPtr,rowIdx,vals, *k, jk, firstElt, listCol);
        }
      }

      // Scale the current column
      if(numext::real(diag) <= 0)
      {
        if(++iter>=10)
          return;

        // increase shift
        shift = numext::maxi(m_initialShift,RealScalar(2)*shift);
        // restore m_L, col_pattern, and listCol
        vals = Map<const VectorSx>(L_save.valuePtr(), nnz);
        rowIdx = Map<const VectorIx>(L_save.innerIndexPtr(), nnz);
        colPtr = Map<const VectorIx>(L_save.outerIndexPtr(), n+1);
        col_pattern.fill(-1);
        for(Index i=0; i<n; ++i)
          listCol[i].clear();

        break;
      }

      RealScalar rdiag = sqrt(numext::real(diag));
      vals[colPtr[j]] = rdiag;
      for (Index k = 0; k<col_nnz; ++k)
      {
        Index i = col_irow[k];
        //Scale
        col_vals(k) /= rdiag;
        //Update the remaining diagonals with col_vals
        vals[colPtr[i]] -= numext::abs2(col_vals(k));
      }
      // Select the largest p elements
      // p is the original number of elements in the column (without the diagonal)
      Index p = colPtr[j+1] - colPtr[j] - 1 ;
      Ref<VectorSx> cvals = col_vals.head(col_nnz);
      Ref<VectorIx> cirow = col_irow.head(col_nnz);
      internal::QuickSplit(cvals,cirow, p);
      // Insert the largest p elements in the matrix
      Index cpt = 0;
      for (Index i = colPtr[j]+1; i < colPtr[j+1]; i++)
      {
        vals[i] = col_vals(cpt);
        rowIdx[i] = col_irow(cpt);
        // restore col_pattern:
        col_pattern(col_irow(cpt)) = -1;
        cpt++;
      }
      // Get the first smallest row index and put it after the diagonal element
      Index jk = colPtr(j)+1;
      updateList(colPtr,rowIdx,vals,j,jk,firstElt,listCol);
    }

    if(j==n)
    {
      m_factorizationIsOk = true;
      m_info = Success;
    }
  } while(m_info!=Success);
}

template<typename Scalar, int _UpLo, typename OrderingType>
inline void IncompleteCholesky<Scalar,_UpLo, OrderingType>::updateList(Ref<const VectorIx> colPtr, Ref<VectorIx> rowIdx, Ref<VectorSx> vals, const Index& col, const Index& jk, VectorIx& firstElt, VectorList& listCol)
{
  if (jk < colPtr(col+1) )
  {
    Index p = colPtr(col+1) - jk;
    Index minpos;
    rowIdx.segment(jk,p).minCoeff(&minpos);
    minpos += jk;
    if (rowIdx(minpos) != rowIdx(jk))
    {
      //Swap
      std::swap(rowIdx(jk),rowIdx(minpos));
      std::swap(vals(jk),vals(minpos));
    }
    firstElt(col) = internal::convert_index<StorageIndex,Index>(jk);
    listCol[rowIdx(jk)].push_back(internal::convert_index<StorageIndex,Index>(col));
  }
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteLUT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_LUT_H
#define EIGEN_INCOMPLETE_LUT_H


namespace Eigen {

namespace internal {

/** \internal
  * Compute a quick-sort split of a vector
  * On output, the vector row is permuted such that its elements satisfy
  * abs(row(i)) >= abs(row(ncut)) if i<ncut
  * abs(row(i)) <= abs(row(ncut)) if i>ncut
  * \param row The vector of values
  * \param ind The array of index for the elements in @p row
  * \param ncut  The number of largest elements to keep
  **/
template <typename VectorV, typename VectorI>
Index QuickSplit(VectorV &row, VectorI &ind, Index ncut)
{
  typedef typename VectorV::RealScalar RealScalar;
  using std::swap;
  using std::abs;
  Index mid;
  Index n = row.size(); /* length of the vector */
  Index first, last ;

  ncut--; /* to fit the zero-based indices */
  first = 0;
  last = n-1;
  if (ncut < first || ncut > last ) return 0;

  do {
    mid = first;
    RealScalar abskey = abs(row(mid));
    for (Index j = first + 1; j <= last; j++) {
      if ( abs(row(j)) > abskey) {
        ++mid;
        swap(row(mid), row(j));
        swap(ind(mid), ind(j));
      }
    }
    /* Interchange for the pivot element */
    swap(row(mid), row(first));
    swap(ind(mid), ind(first));

    if (mid > ncut) last = mid - 1;
    else if (mid < ncut ) first = mid + 1;
  } while (mid != ncut );

  return 0; /* mid is equal to ncut */
}

}// end namespace internal

/** \ingroup IterativeLinearSolvers_Module
  * \class IncompleteLUT
  * \brief Incomplete LU factorization with dual-threshold strategy
  *
  * \implsparsesolverconcept
  *
  * During the numerical factorization, two dropping rules are used :
  *  1) any element whose magnitude is less than some tolerance is dropped.
  *    This tolerance is obtained by multiplying the input tolerance @p droptol
  *    by the average magnitude of all the original elements in the current row.
  *  2) After the elimination of the row, only the @p fill largest elements in
  *    the L part and the @p fill largest elements in the U part are kept
  *    (in addition to the diagonal element ). Note that @p fill is computed from
  *    the input parameter @p fillfactor which is used the ratio to control the fill_in
  *    relatively to the initial number of nonzero elements.
  *
  * The two extreme cases are when @p droptol=0 (to keep all the @p fill*2 largest elements)
  * and when @p fill=n/2 with @p droptol being different to zero.
  *
  * References : Yousef Saad, ILUT: A dual threshold incomplete LU factorization,
  *              Numerical Linear Algebra with Applications, 1(4), pp 387-402, 1994.
  *
  * NOTE : The following implementation is derived from the ILUT implementation
  * in the SPARSKIT package, Copyright (C) 2005, the Regents of the University of Minnesota
  *  released under the terms of the GNU LGPL:
  *    http://www-users.cs.umn.edu/~saad/software/SPARSKIT/README
  * However, Yousef Saad gave us permission to relicense his ILUT code to MPL2.
  * See the Eigen mailing list archive, thread: ILUT, date: July 8, 2012:
  *   http://listengine.tuxfamily.org/lists.tuxfamily.org/eigen/2012/07/msg00064.html
  * alternatively, on GMANE:
  *   http://comments.gmane.org/gmane.comp.lib.eigen/3302
  */
template <typename _Scalar, typename _StorageIndex = int>
class IncompleteLUT : public SparseSolverBase<IncompleteLUT<_Scalar, _StorageIndex> >
{
  protected:
    typedef SparseSolverBase<IncompleteLUT> Base;
    using Base::m_isInitialized;
  public:
    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef SparseMatrix<Scalar,RowMajor,StorageIndex> FactorType;

    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

  public:

    IncompleteLUT()
      : m_droptol(NumTraits<Scalar>::dummy_precision()), m_fillfactor(10),
        m_analysisIsOk(false), m_factorizationIsOk(false)
    {}

    template<typename MatrixType>
    explicit IncompleteLUT(const MatrixType& mat, const RealScalar& droptol=NumTraits<Scalar>::dummy_precision(), int fillfactor = 10)
      : m_droptol(droptol),m_fillfactor(fillfactor),
        m_analysisIsOk(false),m_factorizationIsOk(false)
    {
      eigen_assert(fillfactor != 0);
      compute(mat);
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }

    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "IncompleteLUT is not initialized.");
      return m_info;
    }

    template<typename MatrixType>
    void analyzePattern(const MatrixType& amat);

    template<typename MatrixType>
    void factorize(const MatrixType& amat);

    /**
      * Compute an incomplete LU factorization with dual threshold on the matrix mat
      * No pivoting is done in this version
      *
      **/
    template<typename MatrixType>
    IncompleteLUT& compute(const MatrixType& amat)
    {
      analyzePattern(amat);
      factorize(amat);
      return *this;
    }

    void setDroptol(const RealScalar& droptol);
    void setFillfactor(int fillfactor);

    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_Pinv * b;
      x = m_lu.template triangularView<UnitLower>().solve(x);
      x = m_lu.template triangularView<Upper>().solve(x);
      x = m_P * x;
    }

protected:

    /** keeps off-diagonal entries; drops diagonal entries */
    struct keep_diag {
      inline bool operator() (const Index& row, const Index& col, const Scalar&) const
      {
        return row!=col;
      }
    };

protected:

    FactorType m_lu;
    RealScalar m_droptol;
    int m_fillfactor;
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    ComputationInfo m_info;
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_P;     // Fill-reducing permutation
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_Pinv;  // Inverse permutation
};

/**
 * Set control parameter droptol
 *  \param droptol   Drop any element whose magnitude is less than this tolerance
 **/
template<typename Scalar, typename StorageIndex>
void IncompleteLUT<Scalar,StorageIndex>::setDroptol(const RealScalar& droptol)
{
  this->m_droptol = droptol;
}

/**
 * Set control parameter fillfactor
 * \param fillfactor  This is used to compute the  number @p fill_in of largest elements to keep on each row.
 **/
template<typename Scalar, typename StorageIndex>
void IncompleteLUT<Scalar,StorageIndex>::setFillfactor(int fillfactor)
{
  this->m_fillfactor = fillfactor;
}

template <typename Scalar, typename StorageIndex>
template<typename _MatrixType>
void IncompleteLUT<Scalar,StorageIndex>::analyzePattern(const _MatrixType& amat)
{
  // Compute the Fill-reducing permutation
  // Since ILUT does not perform any numerical pivoting,
  // it is highly preferable to keep the diagonal through symmetric permutations.
  // To this end, let's symmetrize the pattern and perform AMD on it.
  SparseMatrix<Scalar,ColMajor, StorageIndex> mat1 = amat;
  SparseMatrix<Scalar,ColMajor, StorageIndex> mat2 = amat.transpose();
  // FIXME for a matrix with nearly symmetric pattern, mat2+mat1 is the appropriate choice.
  //       on the other hand for a really non-symmetric pattern, mat2*mat1 should be preferred...
  SparseMatrix<Scalar,ColMajor, StorageIndex> AtA = mat2 + mat1;
  AMDOrdering<StorageIndex> ordering;
  ordering(AtA,m_P);
  m_Pinv  = m_P.inverse(); // cache the inverse permutation
  m_analysisIsOk = true;
  m_factorizationIsOk = false;
  m_isInitialized = true;
}

template <typename Scalar, typename StorageIndex>
template<typename _MatrixType>
void IncompleteLUT<Scalar,StorageIndex>::factorize(const _MatrixType& amat)
{
  using std::sqrt;
  using std::swap;
  using std::abs;
  using internal::convert_index;

  eigen_assert((amat.rows() == amat.cols()) && "The factorization should be done on a square matrix");
  Index n = amat.cols();  // Size of the matrix
  m_lu.resize(n,n);
  // Declare Working vectors and variables
  Vector u(n) ;     // real values of the row -- maximum size is n --
  VectorI ju(n);   // column position of the values in u -- maximum size  is n
  VectorI jr(n);   // Indicate the position of the nonzero elements in the vector u -- A zero location is indicated by -1

  // Apply the fill-reducing permutation
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  SparseMatrix<Scalar,RowMajor, StorageIndex> mat;
  mat = amat.twistedBy(m_Pinv);

  // Initialization
  jr.fill(-1);
  ju.fill(0);
  u.fill(0);

  // number of largest elements to keep in each row:
  Index fill_in = (amat.nonZeros()*m_fillfactor)/n + 1;
  if (fill_in > n) fill_in = n;

  // number of largest nonzero elements to keep in the L and the U part of the current row:
  Index nnzL = fill_in/2;
  Index nnzU = nnzL;
  m_lu.reserve(n * (nnzL + nnzU + 1));

  // global loop over the rows of the sparse matrix
  for (Index ii = 0; ii < n; ii++)
  {
    // 1 - copy the lower and the upper part of the row i of mat in the working vector u

    Index sizeu = 1; // number of nonzero elements in the upper part of the current row
    Index sizel = 0; // number of nonzero elements in the lower part of the current row
    ju(ii)    = convert_index<StorageIndex>(ii);
    u(ii)     = 0;
    jr(ii)    = convert_index<StorageIndex>(ii);
    RealScalar rownorm = 0;

    typename FactorType::InnerIterator j_it(mat, ii); // Iterate through the current row ii
    for (; j_it; ++j_it)
    {
      Index k = j_it.index();
      if (k < ii)
      {
        // copy the lower part
        ju(sizel) = convert_index<StorageIndex>(k);
        u(sizel) = j_it.value();
        jr(k) = convert_index<StorageIndex>(sizel);
        ++sizel;
      }
      else if (k == ii)
      {
        u(ii) = j_it.value();
      }
      else
      {
        // copy the upper part
        Index jpos = ii + sizeu;
        ju(jpos) = convert_index<StorageIndex>(k);
        u(jpos) = j_it.value();
        jr(k) = convert_index<StorageIndex>(jpos);
        ++sizeu;
      }
      rownorm += numext::abs2(j_it.value());
    }

    // 2 - detect possible zero row
    if(rownorm==0)
    {
      m_info = NumericalIssue;
      return;
    }
    // Take the 2-norm of the current row as a relative tolerance
    rownorm = sqrt(rownorm);

    // 3 - eliminate the previous nonzero rows
    Index jj = 0;
    Index len = 0;
    while (jj < sizel)
    {
      // In order to eliminate in the correct order,
      // we must select first the smallest column index among  ju(jj:sizel)
      Index k;
      Index minrow = ju.segment(jj,sizel-jj).minCoeff(&k); // k is relative to the segment
      k += jj;
      if (minrow != ju(jj))
      {
        // swap the two locations
        Index j = ju(jj);
        swap(ju(jj), ju(k));
        jr(minrow) = convert_index<StorageIndex>(jj);
        jr(j) = convert_index<StorageIndex>(k);
        swap(u(jj), u(k));
      }
      // Reset this location
      jr(minrow) = -1;

      // Start elimination
      typename FactorType::InnerIterator ki_it(m_lu, minrow);
      while (ki_it && ki_it.index() < minrow) ++ki_it;
      eigen_internal_assert(ki_it && ki_it.col()==minrow);
      Scalar fact = u(jj) / ki_it.value();

      // drop too small elements
      if(abs(fact) <= m_droptol)
      {
        jj++;
        continue;
      }

      // linear combination of the current row ii and the row minrow
      ++ki_it;
      for (; ki_it; ++ki_it)
      {
        Scalar prod = fact * ki_it.value();
        Index j     = ki_it.index();
        Index jpos  = jr(j);
        if (jpos == -1) // fill-in element
        {
          Index newpos;
          if (j >= ii) // dealing with the upper part
          {
            newpos = ii + sizeu;
            sizeu++;
            eigen_internal_assert(sizeu<=n);
          }
          else // dealing with the lower part
          {
            newpos = sizel;
            sizel++;
            eigen_internal_assert(sizel<=ii);
          }
          ju(newpos) = convert_index<StorageIndex>(j);
          u(newpos) = -prod;
          jr(j) = convert_index<StorageIndex>(newpos);
        }
        else
          u(jpos) -= prod;
      }
      // store the pivot element
      u(len)  = fact;
      ju(len) = convert_index<StorageIndex>(minrow);
      ++len;

      jj++;
    } // end of the elimination on the row ii

    // reset the upper part of the pointer jr to zero
    for(Index k = 0; k <sizeu; k++) jr(ju(ii+k)) = -1;

    // 4 - partially sort and insert the elements in the m_lu matrix

    // sort the L-part of the row
    sizel = len;
    len = (std::min)(sizel, nnzL);
    typename Vector::SegmentReturnType ul(u.segment(0, sizel));
    typename VectorI::SegmentReturnType jul(ju.segment(0, sizel));
    internal::QuickSplit(ul, jul, len);

    // store the largest m_fill elements of the L part
    m_lu.startVec(ii);
    for(Index k = 0; k < len; k++)
      m_lu.insertBackByOuterInnerUnordered(ii,ju(k)) = u(k);

    // store the diagonal element
    // apply a shifting rule to avoid zero pivots (we are doing an incomplete factorization)
    if (u(ii) == Scalar(0))
      u(ii) = sqrt(m_droptol) * rownorm;
    m_lu.insertBackByOuterInnerUnordered(ii, ii) = u(ii);

    // sort the U-part of the row
    // apply the dropping rule first
    len = 0;
    for(Index k = 1; k < sizeu; k++)
    {
      if(abs(u(ii+k)) > m_droptol * rownorm )
      {
        ++len;
        u(ii + len)  = u(ii + k);
        ju(ii + len) = ju(ii + k);
      }
    }
    sizeu = len + 1; // +1 to take into account the diagonal element
    len = (std::min)(sizeu, nnzU);
    typename Vector::SegmentReturnType uu(u.segment(ii+1, sizeu-1));
    typename VectorI::SegmentReturnType juu(ju.segment(ii+1, sizeu-1));
    internal::QuickSplit(uu, juu, len);

    // store the largest elements of the U part
    for(Index k = ii + 1; k < ii + len; k++)
      m_lu.insertBackByOuterInnerUnordered(ii,ju(k)) = u(k);
  }
  m_lu.finalize();
  m_lu.makeCompressed();

  m_factorizationIsOk = true;
  m_info = Success;
}

} // end namespace Eigen

#endif // EIGEN_INCOMPLETE_LUT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IterativeSolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVE_SOLVER_BASE_H
#define EIGEN_ITERATIVE_SOLVER_BASE_H

namespace Eigen {

namespace internal {

template<typename MatrixType>
struct is_ref_compatible_impl
{
private:
  template <typename T0>
  struct any_conversion
  {
    template <typename T> any_conversion(const volatile T&);
    template <typename T> any_conversion(T&);
  };
  struct yes {int a[1];};
  struct no  {int a[2];};

  template<typename T>
  static yes test(const Ref<const T>&, int);
  template<typename T>
  static no  test(any_conversion<T>, ...);

public:
  static MatrixType ms_from;
  enum { value = sizeof(test<MatrixType>(ms_from, 0))==sizeof(yes) };
};

template<typename MatrixType>
struct is_ref_compatible
{
  enum { value = is_ref_compatible_impl<typename remove_all<MatrixType>::type>::value };
};

template<typename MatrixType, bool MatrixFree = !internal::is_ref_compatible<MatrixType>::value>
class generic_matrix_wrapper;

// We have an explicit matrix at hand, compatible with Ref<>
template<typename MatrixType>
class generic_matrix_wrapper<MatrixType,false>
{
public:
  typedef Ref<const MatrixType> ActualMatrixType;
  template<int UpLo> struct ConstSelfAdjointViewReturnType {
    typedef typename ActualMatrixType::template ConstSelfAdjointViewReturnType<UpLo>::Type Type;
  };

  enum {
    MatrixFree = false
  };

  generic_matrix_wrapper()
    : m_dummy(0,0), m_matrix(m_dummy)
  {}

  template<typename InputType>
  generic_matrix_wrapper(const InputType &mat)
    : m_matrix(mat)
  {}

  const ActualMatrixType& matrix() const
  {
    return m_matrix;
  }

  template<typename MatrixDerived>
  void grab(const EigenBase<MatrixDerived> &mat)
  {
    m_matrix.~Ref<const MatrixType>();
    ::new (&m_matrix) Ref<const MatrixType>(mat.derived());
  }

  void grab(const Ref<const MatrixType> &mat)
  {
    if(&(mat.derived()) != &m_matrix)
    {
      m_matrix.~Ref<const MatrixType>();
      ::new (&m_matrix) Ref<const MatrixType>(mat);
    }
  }

protected:
  MatrixType m_dummy; // used to default initialize the Ref<> object
  ActualMatrixType m_matrix;
};

// MatrixType is not compatible with Ref<> -> matrix-free wrapper
template<typename MatrixType>
class generic_matrix_wrapper<MatrixType,true>
{
public:
  typedef MatrixType ActualMatrixType;
  template<int UpLo> struct ConstSelfAdjointViewReturnType
  {
    typedef ActualMatrixType Type;
  };

  enum {
    MatrixFree = true
  };

  generic_matrix_wrapper()
    : mp_matrix(0)
  {}

  generic_matrix_wrapper(const MatrixType &mat)
    : mp_matrix(&mat)
  {}

  const ActualMatrixType& matrix() const
  {
    return *mp_matrix;
  }

  void grab(const MatrixType &mat)
  {
    mp_matrix = &mat;
  }

protected:
  const ActualMatrixType *mp_matrix;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief Base class for linear iterative solvers
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename Derived>
class IterativeSolverBase : public SparseSolverBase<Derived>
{
protected:
  typedef SparseSolverBase<Derived> Base;
  using Base::m_isInitialized;

public:
  typedef typename internal::traits<Derived>::MatrixType MatrixType;
  typedef typename internal::traits<Derived>::Preconditioner Preconditioner;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::RealScalar RealScalar;

  enum {
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };

public:

  using Base::derived;

  /** Default constructor. */
  IterativeSolverBase()
  {
    init();
  }

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    *
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit IterativeSolverBase(const EigenBase<MatrixDerived>& A)
    : m_matrixWrapper(A.derived())
  {
    init();
    compute(matrix());
  }

  ~IterativeSolverBase() {}

  /** Initializes the iterative solver for the sparsity pattern of the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly calls analyzePattern on the preconditioner. In the future
    * we might, for instance, implement column reordering for faster matrix vector products.
    */
  template<typename MatrixDerived>
  Derived& analyzePattern(const EigenBase<MatrixDerived>& A)
  {
    grab(A.derived());
    m_preconditioner.analyzePattern(matrix());
    m_isInitialized = true;
    m_analysisIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** Initializes the iterative solver with the numerical values of the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly calls factorize on the preconditioner.
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  Derived& factorize(const EigenBase<MatrixDerived>& A)
  {
    eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
    grab(A.derived());
    m_preconditioner.factorize(matrix());
    m_factorizationIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** Initializes the iterative solver with the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly initializes/computes the preconditioner. In the future
    * we might, for instance, implement column reordering for faster matrix vector products.
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  Derived& compute(const EigenBase<MatrixDerived>& A)
  {
    grab(A.derived());
    m_preconditioner.compute(matrix());
    m_isInitialized = true;
    m_analysisIsOk = true;
    m_factorizationIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** \internal */
  EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return matrix().rows(); }

  /** \internal */
  EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return matrix().cols(); }

  /** \returns the tolerance threshold used by the stopping criteria.
    * \sa setTolerance()
    */
  RealScalar tolerance() const { return m_tolerance; }

  /** Sets the tolerance threshold used by the stopping criteria.
    *
    * This value is used as an upper bound to the relative residual error: |Ax-b|/|b|.
    * The default value is the machine precision given by NumTraits<Scalar>::epsilon()
    */
  Derived& setTolerance(const RealScalar& tolerance)
  {
    m_tolerance = tolerance;
    return derived();
  }

  /** \returns a read-write reference to the preconditioner for custom configuration. */
  Preconditioner& preconditioner() { return m_preconditioner; }

  /** \returns a read-only reference to the preconditioner. */
  const Preconditioner& preconditioner() const { return m_preconditioner; }

  /** \returns the max number of iterations.
    * It is either the value set by setMaxIterations or, by default,
    * twice the number of columns of the matrix.
    */
  Index maxIterations() const
  {
    return (m_maxIterations<0) ? 2*matrix().cols() : m_maxIterations;
  }

  /** Sets the max number of iterations.
    * Default is twice the number of columns of the matrix.
    */
  Derived& setMaxIterations(Index maxIters)
  {
    m_maxIterations = maxIters;
    return derived();
  }

  /** \returns the number of iterations performed during the last solve */
  Index iterations() const
  {
    eigen_assert(m_isInitialized && "ConjugateGradient is not initialized.");
    return m_iterations;
  }

  /** \returns the tolerance error reached during the last solve.
    * It is a close approximation of the true relative residual error |Ax-b|/|b|.
    */
  RealScalar error() const
  {
    eigen_assert(m_isInitialized && "ConjugateGradient is not initialized.");
    return m_error;
  }

  /** \returns the solution x of \f$ A x = b \f$ using the current decomposition of A
    * and \a x0 as an initial solution.
    *
    * \sa solve(), compute()
    */
  template<typename Rhs,typename Guess>
  inline const SolveWithGuess<Derived, Rhs, Guess>
  solveWithGuess(const MatrixBase<Rhs>& b, const Guess& x0) const
  {
    eigen_assert(m_isInitialized && "Solver is not initialized.");
    eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
    return SolveWithGuess<Derived, Rhs, Guess>(derived(), b.derived(), x0);
  }

  /** \returns Success if the iterations converged, and NoConvergence otherwise. */
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "IterativeSolverBase is not initialized.");
    return m_info;
  }

  /** \internal */
  template<typename Rhs, typename DestDerived>
  void _solve_with_guess_impl(const Rhs& b, SparseMatrixBase<DestDerived> &aDest) const
  {
    eigen_assert(rows()==b.rows());

    Index rhsCols = b.cols();
    Index size = b.rows();
    DestDerived& dest(aDest.derived());
    typedef typename DestDerived::Scalar DestScalar;
    Eigen::Matrix<DestScalar,Dynamic,1> tb(size);
    Eigen::Matrix<DestScalar,Dynamic,1> tx(cols());
    // We do not directly fill dest because sparse expressions have to be free of aliasing issue.
    // For non square least-square problems, b and dest might not have the same size whereas they might alias each-other.
    typename DestDerived::PlainObject tmp(cols(),rhsCols);
    ComputationInfo global_info = Success;
    for(Index k=0; k<rhsCols; ++k)
    {
      tb = b.col(k);
      tx = dest.col(k);
      derived()._solve_vector_with_guess_impl(tb,tx);
      tmp.col(k) = tx.sparseView(0);

      // The call to _solve_vector_with_guess_impl updates m_info, so if it failed for a previous column
      // we need to restore it to the worst value.
      if(m_info==NumericalIssue)
        global_info = NumericalIssue;
      else if(m_info==NoConvergence)
        global_info = NoConvergence;
    }
    m_info = global_info;
    dest.swap(tmp);
  }

  template<typename Rhs, typename DestDerived>
  typename internal::enable_if<Rhs::ColsAtCompileTime!=1 && DestDerived::ColsAtCompileTime!=1>::type
  _solve_with_guess_impl(const Rhs& b, MatrixBase<DestDerived> &aDest) const
  {
    eigen_assert(rows()==b.rows());

    Index rhsCols = b.cols();
    DestDerived& dest(aDest.derived());
    ComputationInfo global_info = Success;
    for(Index k=0; k<rhsCols; ++k)
    {
      typename DestDerived::ColXpr xk(dest,k);
      typename Rhs::ConstColXpr bk(b,k);
      derived()._solve_vector_with_guess_impl(bk,xk);

      // The call to _solve_vector_with_guess updates m_info, so if it failed for a previous column
      // we need to restore it to the worst value.
      if(m_info==NumericalIssue)
        global_info = NumericalIssue;
      else if(m_info==NoConvergence)
        global_info = NoConvergence;
    }
    m_info = global_info;
  }

  template<typename Rhs, typename DestDerived>
  typename internal::enable_if<Rhs::ColsAtCompileTime==1 || DestDerived::ColsAtCompileTime==1>::type
  _solve_with_guess_impl(const Rhs& b, MatrixBase<DestDerived> &dest) const
  {
    derived()._solve_vector_with_guess_impl(b,dest.derived());
  }

  /** \internal default initial guess = 0 */
  template<typename Rhs,typename Dest>
  void _solve_impl(const Rhs& b, Dest& x) const
  {
    x.setZero();
    derived()._solve_with_guess_impl(b,x);
  }

protected:
  void init()
  {
    m_isInitialized = false;
    m_analysisIsOk = false;
    m_factorizationIsOk = false;
    m_maxIterations = -1;
    m_tolerance = NumTraits<Scalar>::epsilon();
  }

  typedef internal::generic_matrix_wrapper<MatrixType> MatrixWrapper;
  typedef typename MatrixWrapper::ActualMatrixType ActualMatrixType;

  const ActualMatrixType& matrix() const
  {
    return m_matrixWrapper.matrix();
  }

  template<typename InputType>
  void grab(const InputType &A)
  {
    m_matrixWrapper.grab(A);
  }

  MatrixWrapper m_matrixWrapper;
  Preconditioner m_preconditioner;

  Index m_maxIterations;
  RealScalar m_tolerance;

  mutable RealScalar m_error;
  mutable Index m_iterations;
  mutable ComputationInfo m_info;
  mutable bool m_analysisIsOk, m_factorizationIsOk;
};

} // end namespace Eigen

#endif // EIGEN_ITERATIVE_SOLVER_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/LeastSquareConjugateGradient.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H
#define EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H

namespace Eigen { 

namespace internal {

/** \internal Low-level conjugate gradient algorithm for least-square problems
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of A'Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
EIGEN_DONT_INLINE
void least_square_conjugate_gradient(const MatrixType& mat, const Rhs& rhs, Dest& x,
                                     const Preconditioner& precond, Index& iters,
                                     typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  
  RealScalar tol = tol_error;
  Index maxIters = iters;
  
  Index m = mat.rows(), n = mat.cols();

  VectorType residual        = rhs - mat * x;
  VectorType normal_residual = mat.adjoint() * residual;

  RealScalar rhsNorm2 = (mat.adjoint()*rhs).squaredNorm();
  if(rhsNorm2 == 0) 
  {
    x.setZero();
    iters = 0;
    tol_error = 0;
    return;
  }
  RealScalar threshold = tol*tol*rhsNorm2;
  RealScalar residualNorm2 = normal_residual.squaredNorm();
  if (residualNorm2 < threshold)
  {
    iters = 0;
    tol_error = sqrt(residualNorm2 / rhsNorm2);
    return;
  }
  
  VectorType p(n);
  p = precond.solve(normal_residual);                         // initial search direction

  VectorType z(n), tmp(m);
  RealScalar absNew = numext::real(normal_residual.dot(p));  // the square of the absolute value of r scaled by invM
  Index i = 0;
  while(i < maxIters)
  {
    tmp.noalias() = mat * p;

    Scalar alpha = absNew / tmp.squaredNorm();      // the amount we travel on dir
    x += alpha * p;                                 // update solution
    residual -= alpha * tmp;                        // update residual
    normal_residual = mat.adjoint() * residual;     // update residual of the normal equation
    
    residualNorm2 = normal_residual.squaredNorm();
    if(residualNorm2 < threshold)
      break;
    
    z = precond.solve(normal_residual);             // approximately solve for "A'A z = normal_residual"

    RealScalar absOld = absNew;
    absNew = numext::real(normal_residual.dot(z));  // update the absolute value of r
    RealScalar beta = absNew / absOld;              // calculate the Gram-Schmidt value used to create the new search direction
    p = z + beta * p;                               // update search direction
    i++;
  }
  tol_error = sqrt(residualNorm2 / rhsNorm2);
  iters = i;
}

}

template< typename _MatrixType,
          typename _Preconditioner = LeastSquareDiagonalPreconditioner<typename _MatrixType::Scalar> >
class LeastSquaresConjugateGradient;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<LeastSquaresConjugateGradient<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A conjugate gradient solver for sparse (or dense) least-square problems
  *
  * This class allows to solve for A x = b linear problems using an iterative conjugate gradient algorithm.
  * The matrix A can be non symmetric and rectangular, but the matrix A' A should be positive-definite to guaranty stability.
  * Otherwise, the SparseLU or SparseQR classes might be preferable.
  * The matrix A and the vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is LeastSquareDiagonalPreconditioner
  *
  * \implsparsesolverconcept
  * 
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
    \code
    int m=1000000, n = 10000;
    VectorXd x(n), b(m);
    SparseMatrix<double> A(m,n);
    // fill A and b
    LeastSquaresConjugateGradient<SparseMatrix<double> > lscg;
    lscg.compute(A);
    x = lscg.solve(b);
    std::cout << "#iterations:     " << lscg.iterations() << std::endl;
    std::cout << "estimated error: " << lscg.error()      << std::endl;
    // update b, and solve again
    x = lscg.solve(b);
    \endcode
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * \sa class ConjugateGradient, SparseLU, SparseQR
  */
template< typename _MatrixType, typename _Preconditioner>
class LeastSquaresConjugateGradient : public IterativeSolverBase<LeastSquaresConjugateGradient<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<LeastSquaresConjugateGradient> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  LeastSquaresConjugateGradient() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit LeastSquaresConjugateGradient(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~LeastSquaresConjugateGradient() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;

    internal::least_square_conjugate_gradient(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error);
    m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
  }

};

} // end namespace Eigen

#endif // EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/SolveWithGuess.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVEWITHGUESS_H
#define EIGEN_SOLVEWITHGUESS_H

namespace Eigen {

template<typename Decomposition, typename RhsType, typename GuessType> class SolveWithGuess;

/** \class SolveWithGuess
  * \ingroup IterativeLinearSolvers_Module
  *
  * \brief Pseudo expression representing a solving operation
  *
  * \tparam Decomposition the type of the matrix or decomposion object
  * \tparam Rhstype the type of the right-hand side
  *
  * This class represents an expression of A.solve(B)
  * and most of the time this is the only way it is used.
  *
  */
namespace internal {


template<typename Decomposition, typename RhsType, typename GuessType>
struct traits<SolveWithGuess<Decomposition, RhsType, GuessType> >
  : traits<Solve<Decomposition,RhsType> >
{};

}


template<typename Decomposition, typename RhsType, typename GuessType>
class SolveWithGuess : public internal::generic_xpr_base<SolveWithGuess<Decomposition,RhsType,GuessType>, MatrixXpr, typename internal::traits<RhsType>::StorageKind>::type
{
public:
  typedef typename internal::traits<SolveWithGuess>::Scalar Scalar;
  typedef typename internal::traits<SolveWithGuess>::PlainObject PlainObject;
  typedef typename internal::generic_xpr_base<SolveWithGuess<Decomposition,RhsType,GuessType>, MatrixXpr, typename internal::traits<RhsType>::StorageKind>::type Base;
  typedef typename internal::ref_selector<SolveWithGuess>::type Nested;

  SolveWithGuess(const Decomposition &dec, const RhsType &rhs, const GuessType &guess)
    : m_dec(dec), m_rhs(rhs), m_guess(guess)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  Index rows() const EIGEN_NOEXCEPT { return m_dec.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  EIGEN_DEVICE_FUNC const Decomposition& dec()   const { return m_dec; }
  EIGEN_DEVICE_FUNC const RhsType&       rhs()   const { return m_rhs; }
  EIGEN_DEVICE_FUNC const GuessType&     guess() const { return m_guess; }

protected:
  const Decomposition &m_dec;
  const RhsType       &m_rhs;
  const GuessType     &m_guess;

private:
  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

namespace internal {

// Evaluator of SolveWithGuess -> eval into a temporary
template<typename Decomposition, typename RhsType, typename GuessType>
struct evaluator<SolveWithGuess<Decomposition,RhsType, GuessType> >
  : public evaluator<typename SolveWithGuess<Decomposition,RhsType,GuessType>::PlainObject>
{
  typedef SolveWithGuess<Decomposition,RhsType,GuessType> SolveType;
  typedef typename SolveType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  evaluator(const SolveType& solve)
    : m_result(solve.rows(), solve.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    m_result = solve.guess();
    solve.dec()._solve_with_guess_impl(solve.rhs(), m_result);
  }

protected:
  PlainObject m_result;
};

// Specialization for "dst = dec.solveWithGuess(rhs)"
// NOTE we need to specialize it for Dense2Dense to avoid ambiguous specialization error and a Sparse2Sparse specialization must exist somewhere
template<typename DstXprType, typename DecType, typename RhsType, typename GuessType, typename Scalar>
struct Assignment<DstXprType, SolveWithGuess<DecType,RhsType,GuessType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef SolveWithGuess<DecType,RhsType,GuessType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst = src.guess();
    src.dec()._solve_with_guess_impl(src.rhs(), dst/*, src.guess()*/);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVEWITHGUESS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Jacobi/Jacobi.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBI_H
#define EIGEN_JACOBI_H

namespace Eigen {

/** \ingroup Jacobi_Module
  * \jacobi_module
  * \class JacobiRotation
  * \brief Rotation given by a cosine-sine pair.
  *
  * This class represents a Jacobi or Givens rotation.
  * This is a 2D rotation in the plane \c J of angle \f$ \theta \f$ defined by
  * its cosine \c c and sine \c s as follow:
  * \f$ J = \left ( \begin{array}{cc} c & \overline s \\ -s  & \overline c \end{array} \right ) \f$
  *
  * You can apply the respective counter-clockwise rotation to a column vector \c v by
  * applying its adjoint on the left: \f$ v = J^* v \f$ that translates to the following Eigen code:
  * \code
  * v.applyOnTheLeft(J.adjoint());
  * \endcode
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar> class JacobiRotation
{
  public:
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** Default constructor without any initialization. */
    EIGEN_DEVICE_FUNC
    JacobiRotation() {}

    /** Construct a planar rotation from a cosine-sine pair (\a c, \c s). */
    EIGEN_DEVICE_FUNC
    JacobiRotation(const Scalar& c, const Scalar& s) : m_c(c), m_s(s) {}

    EIGEN_DEVICE_FUNC Scalar& c() { return m_c; }
    EIGEN_DEVICE_FUNC Scalar c() const { return m_c; }
    EIGEN_DEVICE_FUNC Scalar& s() { return m_s; }
    EIGEN_DEVICE_FUNC Scalar s() const { return m_s; }

    /** Concatenates two planar rotation */
    EIGEN_DEVICE_FUNC
    JacobiRotation operator*(const JacobiRotation& other)
    {
      using numext::conj;
      return JacobiRotation(m_c * other.m_c - conj(m_s) * other.m_s,
                            conj(m_c * conj(other.m_s) + conj(m_s) * conj(other.m_c)));
    }

    /** Returns the transposed transformation */
    EIGEN_DEVICE_FUNC
    JacobiRotation transpose() const { using numext::conj; return JacobiRotation(m_c, -conj(m_s)); }

    /** Returns the adjoint transformation */
    EIGEN_DEVICE_FUNC
    JacobiRotation adjoint() const { using numext::conj; return JacobiRotation(conj(m_c), -m_s); }

    template<typename Derived>
    EIGEN_DEVICE_FUNC
    bool makeJacobi(const MatrixBase<Derived>&, Index p, Index q);
    EIGEN_DEVICE_FUNC
    bool makeJacobi(const RealScalar& x, const Scalar& y, const RealScalar& z);

    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r=0);

  protected:
    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::true_type);
    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::false_type);

    Scalar m_c, m_s;
};

/** Makes \c *this as a Jacobi rotation \a J such that applying \a J on both the right and left sides of the selfadjoint 2x2 matrix
  * \f$ B = \left ( \begin{array}{cc} x & y \\ \overline y & z \end{array} \right )\f$ yields a diagonal matrix \f$ A = J^* B J \f$
  *
  * \sa MatrixBase::makeJacobi(const MatrixBase<Derived>&, Index, Index), MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
bool JacobiRotation<Scalar>::makeJacobi(const RealScalar& x, const Scalar& y, const RealScalar& z)
{
  using std::sqrt;
  using std::abs;

  RealScalar deno = RealScalar(2)*abs(y);
  if(deno < (std::numeric_limits<RealScalar>::min)())
  {
    m_c = Scalar(1);
    m_s = Scalar(0);
    return false;
  }
  else
  {
    RealScalar tau = (x-z)/deno;
    RealScalar w = sqrt(numext::abs2(tau) + RealScalar(1));
    RealScalar t;
    if(tau>RealScalar(0))
    {
      t = RealScalar(1) / (tau + w);
    }
    else
    {
      t = RealScalar(1) / (tau - w);
    }
    RealScalar sign_t = t > RealScalar(0) ? RealScalar(1) : RealScalar(-1);
    RealScalar n = RealScalar(1) / sqrt(numext::abs2(t)+RealScalar(1));
    m_s = - sign_t * (numext::conj(y) / abs(y)) * abs(t) * n;
    m_c = n;
    return true;
  }
}

/** Makes \c *this as a Jacobi rotation \c J such that applying \a J on both the right and left sides of the 2x2 selfadjoint matrix
  * \f$ B = \left ( \begin{array}{cc} \text{this}_{pp} & \text{this}_{pq} \\ (\text{this}_{pq})^* & \text{this}_{qq} \end{array} \right )\f$ yields
  * a diagonal matrix \f$ A = J^* B J \f$
  *
  * Example: \include Jacobi_makeJacobi.cpp
  * Output: \verbinclude Jacobi_makeJacobi.out
  *
  * \sa JacobiRotation::makeJacobi(RealScalar, Scalar, RealScalar), MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC
inline bool JacobiRotation<Scalar>::makeJacobi(const MatrixBase<Derived>& m, Index p, Index q)
{
  return makeJacobi(numext::real(m.coeff(p,p)), m.coeff(p,q), numext::real(m.coeff(q,q)));
}

/** Makes \c *this as a Givens rotation \c G such that applying \f$ G^* \f$ to the left of the vector
  * \f$ V = \left ( \begin{array}{c} p \\ q \end{array} \right )\f$ yields:
  * \f$ G^* V = \left ( \begin{array}{c} r \\ 0 \end{array} \right )\f$.
  *
  * The value of \a r is returned if \a r is not null (the default is null).
  * Also note that G is built such that the cosine is always real.
  *
  * Example: \include Jacobi_makeGivens.cpp
  * Output: \verbinclude Jacobi_makeGivens.out
  *
  * This function implements the continuous Givens rotation generation algorithm
  * found in Anderson (2000), Discontinuous Plane Rotations and the Symmetric Eigenvalue Problem.
  * LAPACK Working Note 150, University of Tennessee, UT-CS-00-454, December 4, 2000.
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r)
{
  makeGivens(p, q, r, typename internal::conditional<NumTraits<Scalar>::IsComplex, internal::true_type, internal::false_type>::type());
}


// specialization for complexes
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::true_type)
{
  using std::sqrt;
  using std::abs;
  using numext::conj;

  if(q==Scalar(0))
  {
    m_c = numext::real(p)<0 ? Scalar(-1) : Scalar(1);
    m_s = 0;
    if(r) *r = m_c * p;
  }
  else if(p==Scalar(0))
  {
    m_c = 0;
    m_s = -q/abs(q);
    if(r) *r = abs(q);
  }
  else
  {
    RealScalar p1 = numext::norm1(p);
    RealScalar q1 = numext::norm1(q);
    if(p1>=q1)
    {
      Scalar ps = p / p1;
      RealScalar p2 = numext::abs2(ps);
      Scalar qs = q / p1;
      RealScalar q2 = numext::abs2(qs);

      RealScalar u = sqrt(RealScalar(1) + q2/p2);
      if(numext::real(p)<RealScalar(0))
        u = -u;

      m_c = Scalar(1)/u;
      m_s = -qs*conj(ps)*(m_c/p2);
      if(r) *r = p * u;
    }
    else
    {
      Scalar ps = p / q1;
      RealScalar p2 = numext::abs2(ps);
      Scalar qs = q / q1;
      RealScalar q2 = numext::abs2(qs);

      RealScalar u = q1 * sqrt(p2 + q2);
      if(numext::real(p)<RealScalar(0))
        u = -u;

      p1 = abs(p);
      ps = p/p1;
      m_c = p1/u;
      m_s = -conj(ps) * (q/u);
      if(r) *r = ps * u;
    }
  }
}

// specialization for reals
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::false_type)
{
  using std::sqrt;
  using std::abs;
  if(q==Scalar(0))
  {
    m_c = p<Scalar(0) ? Scalar(-1) : Scalar(1);
    m_s = Scalar(0);
    if(r) *r = abs(p);
  }
  else if(p==Scalar(0))
  {
    m_c = Scalar(0);
    m_s = q<Scalar(0) ? Scalar(1) : Scalar(-1);
    if(r) *r = abs(q);
  }
  else if(abs(p) > abs(q))
  {
    Scalar t = q/p;
    Scalar u = sqrt(Scalar(1) + numext::abs2(t));
    if(p<Scalar(0))
      u = -u;
    m_c = Scalar(1)/u;
    m_s = -t * m_c;
    if(r) *r = p * u;
  }
  else
  {
    Scalar t = p/q;
    Scalar u = sqrt(Scalar(1) + numext::abs2(t));
    if(q<Scalar(0))
      u = -u;
    m_s = -Scalar(1)/u;
    m_c = -t * m_s;
    if(r) *r = q * u;
  }

}

/****************************************************************************************
*   Implementation of MatrixBase methods
****************************************************************************************/

namespace internal {
/** \jacobi_module
  * Applies the clock wise 2D rotation \a j to the set of 2D vectors of coordinates \a x and \a y:
  * \f$ \left ( \begin{array}{cc} x \\ y \end{array} \right )  =  J \left ( \begin{array}{cc} x \\ y \end{array} \right ) \f$
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename VectorX, typename VectorY, typename OtherScalar>
EIGEN_DEVICE_FUNC
void apply_rotation_in_the_plane(DenseBase<VectorX>& xpr_x, DenseBase<VectorY>& xpr_y, const JacobiRotation<OtherScalar>& j);
}

/** \jacobi_module
  * Applies the rotation in the plane \a j to the rows \a p and \a q of \c *this, i.e., it computes B = J * B,
  * with \f$ B = \left ( \begin{array}{cc} \text{*this.row}(p) \\ \text{*this.row}(q) \end{array} \right ) \f$.
  *
  * \sa class JacobiRotation, MatrixBase::applyOnTheRight(), internal::apply_rotation_in_the_plane()
  */
template<typename Derived>
template<typename OtherScalar>
EIGEN_DEVICE_FUNC
inline void MatrixBase<Derived>::applyOnTheLeft(Index p, Index q, const JacobiRotation<OtherScalar>& j)
{
  RowXpr x(this->row(p));
  RowXpr y(this->row(q));
  internal::apply_rotation_in_the_plane(x, y, j);
}

/** \ingroup Jacobi_Module
  * Applies the rotation in the plane \a j to the columns \a p and \a q of \c *this, i.e., it computes B = B * J
  * with \f$ B = \left ( \begin{array}{cc} \text{*this.col}(p) & \text{*this.col}(q) \end{array} \right ) \f$.
  *
  * \sa class JacobiRotation, MatrixBase::applyOnTheLeft(), internal::apply_rotation_in_the_plane()
  */
template<typename Derived>
template<typename OtherScalar>
EIGEN_DEVICE_FUNC
inline void MatrixBase<Derived>::applyOnTheRight(Index p, Index q, const JacobiRotation<OtherScalar>& j)
{
  ColXpr x(this->col(p));
  ColXpr y(this->col(q));
  internal::apply_rotation_in_the_plane(x, y, j.transpose());
}

namespace internal {

template<typename Scalar, typename OtherScalar,
         int SizeAtCompileTime, int MinAlignment, bool Vectorizable>
struct apply_rotation_in_the_plane_selector
{
  static EIGEN_DEVICE_FUNC
  inline void run(Scalar *x, Index incrx, Scalar *y, Index incry, Index size, OtherScalar c, OtherScalar s)
  {
    for(Index i=0; i<size; ++i)
    {
      Scalar xi = *x;
      Scalar yi = *y;
      *x =  c * xi + numext::conj(s) * yi;
      *y = -s * xi + numext::conj(c) * yi;
      x += incrx;
      y += incry;
    }
  }
};

template<typename Scalar, typename OtherScalar,
         int SizeAtCompileTime, int MinAlignment>
struct apply_rotation_in_the_plane_selector<Scalar,OtherScalar,SizeAtCompileTime,MinAlignment,true /* vectorizable */>
{
  static inline void run(Scalar *x, Index incrx, Scalar *y, Index incry, Index size, OtherScalar c, OtherScalar s)
  {
    enum {
      PacketSize = packet_traits<Scalar>::size,
      OtherPacketSize = packet_traits<OtherScalar>::size
    };
    typedef typename packet_traits<Scalar>::type Packet;
    typedef typename packet_traits<OtherScalar>::type OtherPacket;

    /*** dynamic-size vectorized paths ***/
    if(SizeAtCompileTime == Dynamic && ((incrx==1 && incry==1) || PacketSize == 1))
    {
      // both vectors are sequentially stored in memory => vectorization
      enum { Peeling = 2 };

      Index alignedStart = internal::first_default_aligned(y, size);
      Index alignedEnd = alignedStart + ((size-alignedStart)/PacketSize)*PacketSize;

      const OtherPacket pc = pset1<OtherPacket>(c);
      const OtherPacket ps = pset1<OtherPacket>(s);
      conj_helper<OtherPacket,Packet,NumTraits<OtherScalar>::IsComplex,false> pcj;
      conj_helper<OtherPacket,Packet,false,false> pm;

      for(Index i=0; i<alignedStart; ++i)
      {
        Scalar xi = x[i];
        Scalar yi = y[i];
        x[i] =  c * xi + numext::conj(s) * yi;
        y[i] = -s * xi + numext::conj(c) * yi;
      }

      Scalar* EIGEN_RESTRICT px = x + alignedStart;
      Scalar* EIGEN_RESTRICT py = y + alignedStart;

      if(internal::first_default_aligned(x, size)==alignedStart)
      {
        for(Index i=alignedStart; i<alignedEnd; i+=PacketSize)
        {
          Packet xi = pload<Packet>(px);
          Packet yi = pload<Packet>(py);
          pstore(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstore(py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
          px += PacketSize;
          py += PacketSize;
        }
      }
      else
      {
        Index peelingEnd = alignedStart + ((size-alignedStart)/(Peeling*PacketSize))*(Peeling*PacketSize);
        for(Index i=alignedStart; i<peelingEnd; i+=Peeling*PacketSize)
        {
          Packet xi   = ploadu<Packet>(px);
          Packet xi1  = ploadu<Packet>(px+PacketSize);
          Packet yi   = pload <Packet>(py);
          Packet yi1  = pload <Packet>(py+PacketSize);
          pstoreu(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstoreu(px+PacketSize, padd(pm.pmul(pc,xi1),pcj.pmul(ps,yi1)));
          pstore (py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
          pstore (py+PacketSize, psub(pcj.pmul(pc,yi1),pm.pmul(ps,xi1)));
          px += Peeling*PacketSize;
          py += Peeling*PacketSize;
        }
        if(alignedEnd!=peelingEnd)
        {
          Packet xi = ploadu<Packet>(x+peelingEnd);
          Packet yi = pload <Packet>(y+peelingEnd);
          pstoreu(x+peelingEnd, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstore (y+peelingEnd, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
        }
      }

      for(Index i=alignedEnd; i<size; ++i)
      {
        Scalar xi = x[i];
        Scalar yi = y[i];
        x[i] =  c * xi + numext::conj(s) * yi;
        y[i] = -s * xi + numext::conj(c) * yi;
      }
    }

    /*** fixed-size vectorized path ***/
    else if(SizeAtCompileTime != Dynamic && MinAlignment>0) // FIXME should be compared to the required alignment
    {
      const OtherPacket pc = pset1<OtherPacket>(c);
      const OtherPacket ps = pset1<OtherPacket>(s);
      conj_helper<OtherPacket,Packet,NumTraits<OtherPacket>::IsComplex,false> pcj;
      conj_helper<OtherPacket,Packet,false,false> pm;
      Scalar* EIGEN_RESTRICT px = x;
      Scalar* EIGEN_RESTRICT py = y;
      for(Index i=0; i<size; i+=PacketSize)
      {
        Packet xi = pload<Packet>(px);
        Packet yi = pload<Packet>(py);
        pstore(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
        pstore(py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
        px += PacketSize;
        py += PacketSize;
      }
    }

    /*** non-vectorized path ***/
    else
    {
      apply_rotation_in_the_plane_selector<Scalar,OtherScalar,SizeAtCompileTime,MinAlignment,false>::run(x,incrx,y,incry,size,c,s);
    }
  }
};

template<typename VectorX, typename VectorY, typename OtherScalar>
EIGEN_DEVICE_FUNC
void /*EIGEN_DONT_INLINE*/ apply_rotation_in_the_plane(DenseBase<VectorX>& xpr_x, DenseBase<VectorY>& xpr_y, const JacobiRotation<OtherScalar>& j)
{
  typedef typename VectorX::Scalar Scalar;
  const bool Vectorizable =    (int(VectorX::Flags) & int(VectorY::Flags) & PacketAccessBit)
                            && (int(packet_traits<Scalar>::size) == int(packet_traits<OtherScalar>::size));

  eigen_assert(xpr_x.size() == xpr_y.size());
  Index size = xpr_x.size();
  Index incrx = xpr_x.derived().innerStride();
  Index incry = xpr_y.derived().innerStride();

  Scalar* EIGEN_RESTRICT x = &xpr_x.derived().coeffRef(0);
  Scalar* EIGEN_RESTRICT y = &xpr_y.derived().coeffRef(0);

  OtherScalar c = j.c();
  OtherScalar s = j.s();
  if (c==OtherScalar(1) && s==OtherScalar(0))
    return;

  apply_rotation_in_the_plane_selector<
    Scalar,OtherScalar,
    VectorX::SizeAtCompileTime,
    EIGEN_PLAIN_ENUM_MIN(evaluator<VectorX>::Alignment, evaluator<VectorY>::Alignment),
    Vectorizable>::run(x,incrx,y,incry,size,c,s);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_JACOBI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/KLUSupport/KLUSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Kyle Macfarlan <kyle.macfarlan@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KLUSUPPORT_H
#define EIGEN_KLUSUPPORT_H

namespace Eigen {

/* TODO extract L, extract U, compute det, etc... */

/** \ingroup KLUSupport_Module
  * \brief A sparse LU factorization and solver based on KLU
  *
  * This class allows to solve for A.X = B sparse linear problems via a LU factorization
  * using the KLU library. The sparse matrix A must be squared and full rank.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class UmfPackLU, class SparseLU
  */


inline int klu_solve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, double B [ ], klu_common *Common, double) {
   return klu_solve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), B, Common);
}

inline int klu_solve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, std::complex<double>B[], klu_common *Common, std::complex<double>) {
   return klu_z_solve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), &numext::real_ref(B[0]), Common);
}

inline int klu_tsolve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, double B[], klu_common *Common, double) {
   return klu_tsolve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), B, Common);
}

inline int klu_tsolve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, std::complex<double>B[], klu_common *Common, std::complex<double>) {
   return klu_z_tsolve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), &numext::real_ref(B[0]), 0, Common);
}

inline klu_numeric* klu_factor(int Ap [ ], int Ai [ ], double Ax [ ], klu_symbolic *Symbolic, klu_common *Common, double) {
   return klu_factor(Ap, Ai, Ax, Symbolic, Common);
}

inline klu_numeric* klu_factor(int Ap[], int Ai[], std::complex<double> Ax[], klu_symbolic *Symbolic, klu_common *Common, std::complex<double>) {
   return klu_z_factor(Ap, Ai, &numext::real_ref(Ax[0]), Symbolic, Common);
}


template<typename _MatrixType>
class KLU : public SparseSolverBase<KLU<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<KLU<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef SparseMatrix<Scalar> LUMatrixType;
    typedef SparseMatrix<Scalar,ColMajor,int> KLUMatrixType;
    typedef Ref<const KLUMatrixType, StandardCompressedFormat> KLUMatrixRef;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    KLU()
      : m_dummy(0,0), mp_matrix(m_dummy)
    {
      init();
    }

    template<typename InputMatrixType>
    explicit KLU(const InputMatrixType& matrix)
      : mp_matrix(matrix)
    {
      init();
      compute(matrix);
    }

    ~KLU()
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic,&m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric,&m_common);
    }

    EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return mp_matrix.rows(); }
    EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return mp_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
#if 0 // not implemented yet
    inline const LUMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_l;
    }

    inline const LUMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_q;
    }
#endif
    /** Computes the sparse Cholesky decomposition of \a matrix
     *  Note that the matrix should be column-major, and in compressed format for best performance.
     *  \sa SparseMatrix::makeCompressed().
     */
    template<typename InputMatrixType>
    void compute(const InputMatrixType& matrix)
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic, &m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric, &m_common);
      grab(matrix.derived());
      analyzePattern_impl();
      factorize_impl();
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize(), compute()
      */
    template<typename InputMatrixType>
    void analyzePattern(const InputMatrixType& matrix)
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic, &m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric, &m_common);

      grab(matrix.derived());

      analyzePattern_impl();
    }


    /** Provides access to the control settings array used by KLU.
      *
      * See KLU documentation for details.
      */
    inline const klu_common& kluCommon() const
    {
      return m_common;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See KLU documentation for details.
      */
    inline klu_common& kluCommon()
    {
      return m_common;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the pattern anylysis has been performed.
      *
      * \sa analyzePattern(), compute()
      */
    template<typename InputMatrixType>
    void factorize(const InputMatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "KLU: you must first call analyzePattern()");
      if(m_numeric)
        klu_free_numeric(&m_numeric,&m_common);

      grab(matrix.derived());

      factorize_impl();
    }

    /** \internal */
    template<typename BDerived,typename XDerived>
    bool _solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const;

#if 0 // not implemented yet
    Scalar determinant() const;

    void extractData() const;
#endif

  protected:

    void init()
    {
      m_info                  = InvalidInput;
      m_isInitialized         = false;
      m_numeric               = 0;
      m_symbolic              = 0;
      m_extractedDataAreDirty = true;

      klu_defaults(&m_common);
    }

    void analyzePattern_impl()
    {
      m_info = InvalidInput;
      m_analysisIsOk = false;
      m_factorizationIsOk = false;
      m_symbolic = klu_analyze(internal::convert_index<int>(mp_matrix.rows()),
                                     const_cast<StorageIndex*>(mp_matrix.outerIndexPtr()), const_cast<StorageIndex*>(mp_matrix.innerIndexPtr()),
                                     &m_common);
      if (m_symbolic) {
         m_isInitialized = true;
         m_info = Success;
         m_analysisIsOk = true;
         m_extractedDataAreDirty = true;
      }
    }

    void factorize_impl()
    {

      m_numeric = klu_factor(const_cast<StorageIndex*>(mp_matrix.outerIndexPtr()), const_cast<StorageIndex*>(mp_matrix.innerIndexPtr()), const_cast<Scalar*>(mp_matrix.valuePtr()),
                                    m_symbolic, &m_common, Scalar());


      m_info = m_numeric ? Success : NumericalIssue;
      m_factorizationIsOk = m_numeric ? 1 : 0;
      m_extractedDataAreDirty = true;
    }

    template<typename MatrixDerived>
    void grab(const EigenBase<MatrixDerived> &A)
    {
      mp_matrix.~KLUMatrixRef();
      ::new (&mp_matrix) KLUMatrixRef(A.derived());
    }

    void grab(const KLUMatrixRef &A)
    {
      if(&(A.derived()) != &mp_matrix)
      {
        mp_matrix.~KLUMatrixRef();
        ::new (&mp_matrix) KLUMatrixRef(A);
      }
    }

    // cached data to reduce reallocation, etc.
#if 0 // not implemented yet
    mutable LUMatrixType m_l;
    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;
#endif

    KLUMatrixType m_dummy;
    KLUMatrixRef mp_matrix;

    klu_numeric* m_numeric;
    klu_symbolic* m_symbolic;
    klu_common m_common;
    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;

  private:
    KLU(const KLU& ) { }
};

#if 0 // not implemented yet
template<typename MatrixType>
void KLU<MatrixType>::extractData() const
{
  if (m_extractedDataAreDirty)
  {
     eigen_assert(false && "KLU: extractData Not Yet Implemented");

    // get size of the data
    int lnz, unz, rows, cols, nz_udiag;
    umfpack_get_lunz(&lnz, &unz, &rows, &cols, &nz_udiag, m_numeric, Scalar());

    // allocate data
    m_l.resize(rows,(std::min)(rows,cols));
    m_l.resizeNonZeros(lnz);

    m_u.resize((std::min)(rows,cols),cols);
    m_u.resizeNonZeros(unz);

    m_p.resize(rows);
    m_q.resize(cols);

    // extract
    umfpack_get_numeric(m_l.outerIndexPtr(), m_l.innerIndexPtr(), m_l.valuePtr(),
                        m_u.outerIndexPtr(), m_u.innerIndexPtr(), m_u.valuePtr(),
                        m_p.data(), m_q.data(), 0, 0, 0, m_numeric);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename KLU<MatrixType>::Scalar KLU<MatrixType>::determinant() const
{
  eigen_assert(false && "KLU: extractData Not Yet Implemented");
  return Scalar();
}
#endif

template<typename MatrixType>
template<typename BDerived,typename XDerived>
bool KLU<MatrixType>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const
{
  Index rhsCols = b.cols();
  EIGEN_STATIC_ASSERT((XDerived::Flags&RowMajorBit)==0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  x = b;
  int info = klu_solve(m_symbolic, m_numeric, b.rows(), rhsCols, x.const_cast_derived().data(), const_cast<klu_common*>(&m_common), Scalar());

  m_info = info!=0 ? Success : NumericalIssue;
  return true;
}

} // end namespace Eigen

#endif // EIGEN_KLUSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/Determinant.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DETERMINANT_H
#define EIGEN_DETERMINANT_H

namespace Eigen { 

namespace internal {

template<typename Derived>
EIGEN_DEVICE_FUNC
inline const typename Derived::Scalar bruteforce_det3_helper
(const MatrixBase<Derived>& matrix, int a, int b, int c)
{
  return matrix.coeff(0,a)
         * (matrix.coeff(1,b) * matrix.coeff(2,c) - matrix.coeff(1,c) * matrix.coeff(2,b));
}

template<typename Derived,
         int DeterminantType = Derived::RowsAtCompileTime
> struct determinant_impl
{
  static inline typename traits<Derived>::Scalar run(const Derived& m)
  {
    if(Derived::ColsAtCompileTime==Dynamic && m.rows()==0)
      return typename traits<Derived>::Scalar(1);
    return m.partialPivLu().determinant();
  }
};

template<typename Derived> struct determinant_impl<Derived, 1>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return m.coeff(0,0);
  }
};

template<typename Derived> struct determinant_impl<Derived, 2>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return m.coeff(0,0) * m.coeff(1,1) - m.coeff(1,0) * m.coeff(0,1);
  }
};

template<typename Derived> struct determinant_impl<Derived, 3>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return bruteforce_det3_helper(m,0,1,2)
          - bruteforce_det3_helper(m,1,0,2)
          + bruteforce_det3_helper(m,2,0,1);
  }
};

template<typename Derived> struct determinant_impl<Derived, 4>
{
  typedef typename traits<Derived>::Scalar Scalar;
  static EIGEN_DEVICE_FUNC
  Scalar run(const Derived& m)
  {
    Scalar d2_01 = det2(m, 0, 1);
    Scalar d2_02 = det2(m, 0, 2);
    Scalar d2_03 = det2(m, 0, 3);
    Scalar d2_12 = det2(m, 1, 2);
    Scalar d2_13 = det2(m, 1, 3);
    Scalar d2_23 = det2(m, 2, 3);
    Scalar d3_0 = det3(m, 1,d2_23, 2,d2_13, 3,d2_12);
    Scalar d3_1 = det3(m, 0,d2_23, 2,d2_03, 3,d2_02);
    Scalar d3_2 = det3(m, 0,d2_13, 1,d2_03, 3,d2_01);
    Scalar d3_3 = det3(m, 0,d2_12, 1,d2_02, 2,d2_01);
    return internal::pmadd(-m(0,3),d3_0, m(1,3)*d3_1) +
           internal::pmadd(-m(2,3),d3_2, m(3,3)*d3_3);
  }
protected:
  static EIGEN_DEVICE_FUNC
  Scalar det2(const Derived& m, Index i0, Index i1)
  {
    return m(i0,0) * m(i1,1) - m(i1,0) * m(i0,1);
  }

  static EIGEN_DEVICE_FUNC
  Scalar det3(const Derived& m, Index i0, const Scalar& d0, Index i1, const Scalar& d1, Index i2, const Scalar& d2)
  {
    return internal::pmadd(m(i0,2), d0, internal::pmadd(-m(i1,2), d1, m(i2,2)*d2));
  }
};

} // end namespace internal

/** \lu_module
  *
  * \returns the determinant of this matrix
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
inline typename internal::traits<Derived>::Scalar MatrixBase<Derived>::determinant() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::nested_eval<Derived,Base::RowsAtCompileTime>::type Nested;
  return internal::determinant_impl<typename internal::remove_all<Nested>::type>::run(derived());
}

} // end namespace Eigen

#endif // EIGEN_DETERMINANT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/FullPivLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LU_H
#define EIGEN_LU_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<FullPivLU<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup LU_Module
  *
  * \class FullPivLU
  *
  * \brief LU decomposition of a matrix with complete pivoting, and related features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LU decomposition
  *
  * This class represents a LU decomposition of any matrix, with complete pivoting: the matrix A is
  * decomposed as \f$ A = P^{-1} L U Q^{-1} \f$ where L is unit-lower-triangular, U is
  * upper-triangular, and P and Q are permutation matrices. This is a rank-revealing LU
  * decomposition. The eigenvalues (diagonal coefficients) of U are sorted in such a way that any
  * zeros are at the end.
  *
  * This decomposition provides the generic approach to solving systems of linear equations, computing
  * the rank, invertibility, inverse, kernel, and determinant.
  *
  * This LU decomposition is very stable and well tested with large matrices. However there are use cases where the SVD
  * decomposition is inherently more stable and/or flexible. For example, when computing the kernel of a matrix,
  * working with the SVD allows to select the smallest singular values of the matrix, something that
  * the LU decomposition doesn't see.
  *
  * The data of the LU decomposition can be directly accessed through the methods matrixLU(),
  * permutationP(), permutationQ().
  *
  * As an example, here is how the original matrix can be retrieved:
  * \include class_FullPivLU.cpp
  * Output: \verbinclude class_FullPivLU.out
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::fullPivLu(), MatrixBase::determinant(), MatrixBase::inverse()
  */
template<typename _MatrixType> class FullPivLU
  : public SolverBase<FullPivLU<_MatrixType> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<FullPivLU> Base;
    friend class SolverBase<FullPivLU>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(FullPivLU)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename internal::plain_row_type<MatrixType, StorageIndex>::type IntRowVectorType;
    typedef typename internal::plain_col_type<MatrixType, StorageIndex>::type IntColVectorType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationQType;
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationPType;
    typedef typename MatrixType::PlainObject PlainObject;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LU::compute(const MatrixType&).
      */
    FullPivLU();

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa FullPivLU()
      */
    FullPivLU(Index rows, Index cols);

    /** Constructor.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *               It is required to be nonzero.
      */
    template<typename InputType>
    explicit FullPivLU(const EigenBase<InputType>& matrix);

    /** \brief Constructs a LU factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa FullPivLU(const EigenBase&)
      */
    template<typename InputType>
    explicit FullPivLU(EigenBase<InputType>& matrix);

    /** Computes the LU decomposition of the given matrix.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *               It is required to be nonzero.
      *
      * \returns a reference to *this
      */
    template<typename InputType>
    FullPivLU& compute(const EigenBase<InputType>& matrix) {
      m_lu = matrix.derived();
      computeInPlace();
      return *this;
    }

    /** \returns the LU decomposition matrix: the upper-triangular part is U, the
      * unit-lower-triangular part is L (at least for square matrices; in the non-square
      * case, special care is needed, see the documentation of class FullPivLU).
      *
      * \sa matrixL(), matrixU()
      */
    inline const MatrixType& matrixLU() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_lu;
    }

    /** \returns the number of nonzero pivots in the LU decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of U.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    /** \returns the permutation matrix P
      *
      * \sa permutationQ()
      */
    EIGEN_DEVICE_FUNC inline const PermutationPType& permutationP() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_p;
    }

    /** \returns the permutation matrix Q
      *
      * \sa permutationP()
      */
    inline const PermutationQType& permutationQ() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_q;
    }

    /** \returns the kernel of the matrix, also called its null-space. The columns of the returned matrix
      * will form a basis of the kernel.
      *
      * \note If the kernel has dimension zero, then the returned matrix is a column-vector filled with zeros.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      *
      * Example: \include FullPivLU_kernel.cpp
      * Output: \verbinclude FullPivLU_kernel.out
      *
      * \sa image()
      */
    inline const internal::kernel_retval<FullPivLU> kernel() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return internal::kernel_retval<FullPivLU>(*this);
    }

    /** \returns the image of the matrix, also called its column-space. The columns of the returned matrix
      * will form a basis of the image (column-space).
      *
      * \param originalMatrix the original matrix, of which *this is the LU decomposition.
      *                       The reason why it is needed to pass it here, is that this allows
      *                       a large optimization, as otherwise this method would need to reconstruct it
      *                       from the LU decomposition.
      *
      * \note If the image has dimension zero, then the returned matrix is a column-vector filled with zeros.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      *
      * Example: \include FullPivLU_image.cpp
      * Output: \verbinclude FullPivLU_image.out
      *
      * \sa kernel()
      */
    inline const internal::image_retval<FullPivLU>
      image(const MatrixType& originalMatrix) const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return internal::image_retval<FullPivLU>(*this, originalMatrix);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \return a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the LU decomposition.
      *
      * \param b the right-hand-side of the equation to solve. Can be a vector or a matrix,
      *          the only requirement in order for the equation to make sense is that
      *          b.rows()==A.rows(), where A is the matrix of which *this is the LU decomposition.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      * \note_about_using_kernel_to_study_multiple_solutions
      *
      * Example: \include FullPivLU_solve.cpp
      * Output: \verbinclude FullPivLU_solve.out
      *
      * \sa TriangularView::solve(), kernel(), inverse()
      */
    template<typename Rhs>
    inline const Solve<FullPivLU, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns an estimate of the reciprocal condition number of the matrix of which \c *this is
        the LU decomposition.
      */
    inline RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the determinant of the matrix of which
      * *this is the LU decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the LU decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note For fixed-size matrices of size up to 4, MatrixBase::determinant() offers
      *       optimized paths.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      *
      * \sa MatrixBase::determinant()
      */
    typename internal::traits<MatrixType>::Scalar determinant() const;

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * LU decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    FullPivLU& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code lu.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    FullPivLU& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
          : NumTraits<Scalar>::epsilon() * RealScalar(m_lu.diagonalSize());
    }

    /** \returns the rank of the matrix of which *this is the LU decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "LU is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_lu.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the LU decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the LU decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the LU decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the LU decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return isInjective() && (m_lu.rows() == m_lu.cols());
    }

    /** \returns the inverse of the matrix of which *this is the LU decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      *
      * \sa MatrixBase::inverse()
      */
    inline const Inverse<FullPivLU> inverse() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      eigen_assert(m_lu.rows() == m_lu.cols() && "You can't take the inverse of a non-square matrix!");
      return Inverse<FullPivLU>(*this);
    }

    MatrixType reconstructedMatrix() const;

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_lu;
    PermutationPType m_p;
    PermutationQType m_q;
    IntColVectorType m_rowsTranspositions;
    IntRowVectorType m_colsTranspositions;
    Index m_nonzero_pivots;
    RealScalar m_l1_norm;
    RealScalar m_maxpivot, m_prescribedThreshold;
    signed char m_det_pq;
    bool m_isInitialized, m_usePrescribedThreshold;
};

template<typename MatrixType>
FullPivLU<MatrixType>::FullPivLU()
  : m_isInitialized(false), m_usePrescribedThreshold(false)
{
}

template<typename MatrixType>
FullPivLU<MatrixType>::FullPivLU(Index rows, Index cols)
  : m_lu(rows, cols),
    m_p(rows),
    m_q(cols),
    m_rowsTranspositions(rows),
    m_colsTranspositions(cols),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
}

template<typename MatrixType>
template<typename InputType>
FullPivLU<MatrixType>::FullPivLU(const EigenBase<InputType>& matrix)
  : m_lu(matrix.rows(), matrix.cols()),
    m_p(matrix.rows()),
    m_q(matrix.cols()),
    m_rowsTranspositions(matrix.rows()),
    m_colsTranspositions(matrix.cols()),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
  compute(matrix.derived());
}

template<typename MatrixType>
template<typename InputType>
FullPivLU<MatrixType>::FullPivLU(EigenBase<InputType>& matrix)
  : m_lu(matrix.derived()),
    m_p(matrix.rows()),
    m_q(matrix.cols()),
    m_rowsTranspositions(matrix.rows()),
    m_colsTranspositions(matrix.cols()),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
  computeInPlace();
}

template<typename MatrixType>
void FullPivLU<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the permutations are stored as int indices, so just to be sure:
  eigen_assert(m_lu.rows()<=NumTraits<int>::highest() && m_lu.cols()<=NumTraits<int>::highest());

  m_l1_norm = m_lu.cwiseAbs().colwise().sum().maxCoeff();

  const Index size = m_lu.diagonalSize();
  const Index rows = m_lu.rows();
  const Index cols = m_lu.cols();

  // will store the transpositions, before we accumulate them at the end.
  // can't accumulate on-the-fly because that will be done in reverse order for the rows.
  m_rowsTranspositions.resize(m_lu.rows());
  m_colsTranspositions.resize(m_lu.cols());
  Index number_of_transpositions = 0; // number of NONTRIVIAL transpositions, i.e. m_rowsTranspositions[i]!=i

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for(Index k = 0; k < size; ++k)
  {
    // First, we need to find the pivot.

    // biggest coefficient in the remaining bottom-right corner (starting at row k, col k)
    Index row_of_biggest_in_corner, col_of_biggest_in_corner;
    typedef internal::scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;
    Score biggest_in_corner;
    biggest_in_corner = m_lu.bottomRightCorner(rows-k, cols-k)
                        .unaryExpr(Scoring())
                        .maxCoeff(&row_of_biggest_in_corner, &col_of_biggest_in_corner);
    row_of_biggest_in_corner += k; // correct the values! since they were computed in the corner,
    col_of_biggest_in_corner += k; // need to add k to them.

    if(biggest_in_corner==Score(0))
    {
      // before exiting, make sure to initialize the still uninitialized transpositions
      // in a sane state without destroying what we already have.
      m_nonzero_pivots = k;
      for(Index i = k; i < size; ++i)
      {
        m_rowsTranspositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_colsTranspositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
      }
      break;
    }

    RealScalar abs_pivot = internal::abs_knowing_score<Scalar>()(m_lu(row_of_biggest_in_corner, col_of_biggest_in_corner), biggest_in_corner);
    if(abs_pivot > m_maxpivot) m_maxpivot = abs_pivot;

    // Now that we've found the pivot, we need to apply the row/col swaps to
    // bring it to the location (k,k).

    m_rowsTranspositions.coeffRef(k) = internal::convert_index<StorageIndex>(row_of_biggest_in_corner);
    m_colsTranspositions.coeffRef(k) = internal::convert_index<StorageIndex>(col_of_biggest_in_corner);
    if(k != row_of_biggest_in_corner) {
      m_lu.row(k).swap(m_lu.row(row_of_biggest_in_corner));
      ++number_of_transpositions;
    }
    if(k != col_of_biggest_in_corner) {
      m_lu.col(k).swap(m_lu.col(col_of_biggest_in_corner));
      ++number_of_transpositions;
    }

    // Now that the pivot is at the right location, we update the remaining
    // bottom-right corner by Gaussian elimination.

    if(k<rows-1)
      m_lu.col(k).tail(rows-k-1) /= m_lu.coeff(k,k);
    if(k<size-1)
      m_lu.block(k+1,k+1,rows-k-1,cols-k-1).noalias() -= m_lu.col(k).tail(rows-k-1) * m_lu.row(k).tail(cols-k-1);
  }

  // the main loop is over, we still have to accumulate the transpositions to find the
  // permutations P and Q

  m_p.setIdentity(rows);
  for(Index k = size-1; k >= 0; --k)
    m_p.applyTranspositionOnTheRight(k, m_rowsTranspositions.coeff(k));

  m_q.setIdentity(cols);
  for(Index k = 0; k < size; ++k)
    m_q.applyTranspositionOnTheRight(k, m_colsTranspositions.coeff(k));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;

  m_isInitialized = true;
}

template<typename MatrixType>
typename internal::traits<MatrixType>::Scalar FullPivLU<MatrixType>::determinant() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  eigen_assert(m_lu.rows() == m_lu.cols() && "You can't take the determinant of a non-square matrix!");
  return Scalar(m_det_pq) * Scalar(m_lu.diagonal().prod());
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: \f$ P^{-1} L U Q^{-1} \f$.
 * This function is provided for debug purposes. */
template<typename MatrixType>
MatrixType FullPivLU<MatrixType>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  const Index smalldim = (std::min)(m_lu.rows(), m_lu.cols());
  // LU
  MatrixType res(m_lu.rows(),m_lu.cols());
  // FIXME the .toDenseMatrix() should not be needed...
  res = m_lu.leftCols(smalldim)
            .template triangularView<UnitLower>().toDenseMatrix()
      * m_lu.topRows(smalldim)
            .template triangularView<Upper>().toDenseMatrix();

  // P^{-1}(LU)
  res = m_p.inverse() * res;

  // (P^{-1}LU)Q^{-1}
  res = res * m_q.inverse();

  return res;
}

/********* Implementation of kernel() **************************************************/

namespace internal {
template<typename _MatrixType>
struct kernel_retval<FullPivLU<_MatrixType> >
  : kernel_retval_base<FullPivLU<_MatrixType> >
{
  EIGEN_MAKE_KERNEL_HELPERS(FullPivLU<_MatrixType>)

  enum { MaxSmallDimAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(
            MatrixType::MaxColsAtCompileTime,
            MatrixType::MaxRowsAtCompileTime)
  };

  template<typename Dest> void evalTo(Dest& dst) const
  {
    using std::abs;
    const Index cols = dec().matrixLU().cols(), dimker = cols - rank();
    if(dimker == 0)
    {
      // The Kernel is just {0}, so it doesn't have a basis properly speaking, but let's
      // avoid crashing/asserting as that depends on floating point calculations. Let's
      // just return a single column vector filled with zeros.
      dst.setZero();
      return;
    }

    /* Let us use the following lemma:
      *
      * Lemma: If the matrix A has the LU decomposition PAQ = LU,
      * then Ker A = Q(Ker U).
      *
      * Proof: trivial: just keep in mind that P, Q, L are invertible.
      */

    /* Thus, all we need to do is to compute Ker U, and then apply Q.
      *
      * U is upper triangular, with eigenvalues sorted so that any zeros appear at the end.
      * Thus, the diagonal of U ends with exactly
      * dimKer zero's. Let us use that to construct dimKer linearly
      * independent vectors in Ker U.
      */

    Matrix<Index, Dynamic, 1, 0, MaxSmallDimAtCompileTime, 1> pivots(rank());
    RealScalar premultiplied_threshold = dec().maxPivot() * dec().threshold();
    Index p = 0;
    for(Index i = 0; i < dec().nonzeroPivots(); ++i)
      if(abs(dec().matrixLU().coeff(i,i)) > premultiplied_threshold)
        pivots.coeffRef(p++) = i;
    eigen_internal_assert(p == rank());

    // we construct a temporaty trapezoid matrix m, by taking the U matrix and
    // permuting the rows and cols to bring the nonnegligible pivots to the top of
    // the main diagonal. We need that to be able to apply our triangular solvers.
    // FIXME when we get triangularView-for-rectangular-matrices, this can be simplified
    Matrix<typename MatrixType::Scalar, Dynamic, Dynamic, MatrixType::Options,
           MaxSmallDimAtCompileTime, MatrixType::MaxColsAtCompileTime>
      m(dec().matrixLU().block(0, 0, rank(), cols));
    for(Index i = 0; i < rank(); ++i)
    {
      if(i) m.row(i).head(i).setZero();
      m.row(i).tail(cols-i) = dec().matrixLU().row(pivots.coeff(i)).tail(cols-i);
    }
    m.block(0, 0, rank(), rank());
    m.block(0, 0, rank(), rank()).template triangularView<StrictlyLower>().setZero();
    for(Index i = 0; i < rank(); ++i)
      m.col(i).swap(m.col(pivots.coeff(i)));

    // ok, we have our trapezoid matrix, we can apply the triangular solver.
    // notice that the math behind this suggests that we should apply this to the
    // negative of the RHS, but for performance we just put the negative sign elsewhere, see below.
    m.topLeftCorner(rank(), rank())
     .template triangularView<Upper>().solveInPlace(
        m.topRightCorner(rank(), dimker)
      );

    // now we must undo the column permutation that we had applied!
    for(Index i = rank()-1; i >= 0; --i)
      m.col(i).swap(m.col(pivots.coeff(i)));

    // see the negative sign in the next line, that's what we were talking about above.
    for(Index i = 0; i < rank(); ++i) dst.row(dec().permutationQ().indices().coeff(i)) = -m.row(i).tail(dimker);
    for(Index i = rank(); i < cols; ++i) dst.row(dec().permutationQ().indices().coeff(i)).setZero();
    for(Index k = 0; k < dimker; ++k) dst.coeffRef(dec().permutationQ().indices().coeff(rank()+k), k) = Scalar(1);
  }
};

/***** Implementation of image() *****************************************************/

template<typename _MatrixType>
struct image_retval<FullPivLU<_MatrixType> >
  : image_retval_base<FullPivLU<_MatrixType> >
{
  EIGEN_MAKE_IMAGE_HELPERS(FullPivLU<_MatrixType>)

  enum { MaxSmallDimAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(
            MatrixType::MaxColsAtCompileTime,
            MatrixType::MaxRowsAtCompileTime)
  };

  template<typename Dest> void evalTo(Dest& dst) const
  {
    using std::abs;
    if(rank() == 0)
    {
      // The Image is just {0}, so it doesn't have a basis properly speaking, but let's
      // avoid crashing/asserting as that depends on floating point calculations. Let's
      // just return a single column vector filled with zeros.
      dst.setZero();
      return;
    }

    Matrix<Index, Dynamic, 1, 0, MaxSmallDimAtCompileTime, 1> pivots(rank());
    RealScalar premultiplied_threshold = dec().maxPivot() * dec().threshold();
    Index p = 0;
    for(Index i = 0; i < dec().nonzeroPivots(); ++i)
      if(abs(dec().matrixLU().coeff(i,i)) > premultiplied_threshold)
        pivots.coeffRef(p++) = i;
    eigen_internal_assert(p == rank());

    for(Index i = 0; i < rank(); ++i)
      dst.col(i) = originalMatrix().col(dec().permutationQ().indices().coeff(pivots.coeff(i)));
  }
};

/***** Implementation of solve() *****************************************************/

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void FullPivLU<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  /* The decomposition PAQ = LU can be rewritten as A = P^{-1} L U Q^{-1}.
  * So we proceed as follows:
  * Step 1: compute c = P * rhs.
  * Step 2: replace c by the solution x to Lx = c. Exists because L is invertible.
  * Step 3: replace c by the solution x to Ux = c. May or may not exist.
  * Step 4: result = Q * c;
  */

  const Index rows = this->rows(),
              cols = this->cols(),
              nonzero_pivots = this->rank();
  const Index smalldim = (std::min)(rows, cols);

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs.rows(), rhs.cols());

  // Step 1
  c = permutationP() * rhs;

  // Step 2
  m_lu.topLeftCorner(smalldim,smalldim)
      .template triangularView<UnitLower>()
      .solveInPlace(c.topRows(smalldim));
  if(rows>cols)
    c.bottomRows(rows-cols) -= m_lu.bottomRows(rows-cols) * c.topRows(cols);

  // Step 3
  m_lu.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(nonzero_pivots));

  // Step 4
  for(Index i = 0; i < nonzero_pivots; ++i)
    dst.row(permutationQ().indices().coeff(i)) = c.row(i);
  for(Index i = nonzero_pivots; i < m_lu.cols(); ++i)
    dst.row(permutationQ().indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void FullPivLU<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  /* The decomposition PAQ = LU can be rewritten as A = P^{-1} L U Q^{-1},
   * and since permutations are real and unitary, we can write this
   * as   A^T = Q U^T L^T P,
   * So we proceed as follows:
   * Step 1: compute c = Q^T rhs.
   * Step 2: replace c by the solution x to U^T x = c. May or may not exist.
   * Step 3: replace c by the solution x to L^T x = c.
   * Step 4: result = P^T c.
   * If Conjugate is true, replace "^T" by "^*" above.
   */

  const Index rows = this->rows(), cols = this->cols(),
    nonzero_pivots = this->rank();
  const Index smalldim = (std::min)(rows, cols);

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs.rows(), rhs.cols());

  // Step 1
  c = permutationQ().inverse() * rhs;

  // Step 2
  m_lu.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .transpose()
      .template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(nonzero_pivots));

  // Step 3
  m_lu.topLeftCorner(smalldim, smalldim)
      .template triangularView<UnitLower>()
      .transpose()
      .template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(smalldim));

  // Step 4
  PermutationPType invp = permutationP().inverse().eval();
  for(Index i = 0; i < smalldim; ++i)
    dst.row(invp.indices().coeff(i)) = c.row(i);
  for(Index i = smalldim; i < rows; ++i)
    dst.row(invp.indices().coeff(i)).setZero();
}

#endif

namespace internal {


/***** Implementation of inverse() *****************************************************/
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<FullPivLU<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename FullPivLU<MatrixType>::Scalar>, Dense2Dense>
{
  typedef FullPivLU<MatrixType> LuType;
  typedef Inverse<LuType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename MatrixType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};
} // end namespace internal

/******* MatrixBase methods *****************************************************************/

/** \lu_module
  *
  * \return the full-pivoting LU decomposition of \c *this.
  *
  * \sa class FullPivLU
  */
template<typename Derived>
inline const FullPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::fullPivLu() const
{
  return FullPivLU<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_LU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/InverseImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INVERSE_IMPL_H
#define EIGEN_INVERSE_IMPL_H

namespace Eigen { 

namespace internal {

/**********************************
*** General case implementation ***
**********************************/

template<typename MatrixType, typename ResultType, int Size = MatrixType::RowsAtCompileTime>
struct compute_inverse
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    result = matrix.partialPivLu().inverse();
  }
};

template<typename MatrixType, typename ResultType, int Size = MatrixType::RowsAtCompileTime>
struct compute_inverse_and_det_with_check { /* nothing! general case not supported. */ };

/****************************
*** Size 1 implementation ***
****************************/

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename MatrixType::Scalar Scalar;
    internal::evaluator<MatrixType> matrixEval(matrix);
    result.coeffRef(0,0) = Scalar(1) / matrixEval.coeff(0,0);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& result,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    determinant = matrix.coeff(0,0);
    invertible = abs(determinant) > absDeterminantThreshold;
    if(invertible) result.coeffRef(0,0) = typename ResultType::Scalar(1) / determinant;
  }
};

/****************************
*** Size 2 implementation ***
****************************/

template<typename MatrixType, typename ResultType>
EIGEN_DEVICE_FUNC 
inline void compute_inverse_size2_helper(
    const MatrixType& matrix, const typename ResultType::Scalar& invdet,
    ResultType& result)
{
  typename ResultType::Scalar temp = matrix.coeff(0,0);
  result.coeffRef(0,0) =  matrix.coeff(1,1) * invdet;
  result.coeffRef(1,0) = -matrix.coeff(1,0) * invdet;
  result.coeffRef(0,1) = -matrix.coeff(0,1) * invdet;
  result.coeffRef(1,1) =  temp * invdet;
}

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 2>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename ResultType::Scalar Scalar;
    const Scalar invdet = typename MatrixType::Scalar(1) / matrix.determinant();
    compute_inverse_size2_helper(matrix, invdet, result);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 2>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    typedef typename ResultType::Scalar Scalar;
    determinant = matrix.determinant();
    invertible = abs(determinant) > absDeterminantThreshold;
    if(!invertible) return;
    const Scalar invdet = Scalar(1) / determinant;
    compute_inverse_size2_helper(matrix, invdet, inverse);
  }
};

/****************************
*** Size 3 implementation ***
****************************/

template<typename MatrixType, int i, int j>
EIGEN_DEVICE_FUNC 
inline typename MatrixType::Scalar cofactor_3x3(const MatrixType& m)
{
  enum {
    i1 = (i+1) % 3,
    i2 = (i+2) % 3,
    j1 = (j+1) % 3,
    j2 = (j+2) % 3
  };
  return m.coeff(i1, j1) * m.coeff(i2, j2)
       - m.coeff(i1, j2) * m.coeff(i2, j1);
}

template<typename MatrixType, typename ResultType>
EIGEN_DEVICE_FUNC
inline void compute_inverse_size3_helper(
    const MatrixType& matrix,
    const typename ResultType::Scalar& invdet,
    const Matrix<typename ResultType::Scalar,3,1>& cofactors_col0,
    ResultType& result)
{
  // Compute cofactors in a way that avoids aliasing issues.
  typedef typename ResultType::Scalar Scalar;
  const Scalar c01 = cofactor_3x3<MatrixType,0,1>(matrix) * invdet;
  const Scalar c11 = cofactor_3x3<MatrixType,1,1>(matrix) * invdet;
  const Scalar c02 = cofactor_3x3<MatrixType,0,2>(matrix) * invdet;
  result.coeffRef(1,2) =  cofactor_3x3<MatrixType,2,1>(matrix) * invdet;
  result.coeffRef(2,1) =  cofactor_3x3<MatrixType,1,2>(matrix) * invdet;
  result.coeffRef(2,2) =  cofactor_3x3<MatrixType,2,2>(matrix) * invdet;
  result.coeffRef(1,0) =  c01;
  result.coeffRef(1,1) =  c11;
  result.coeffRef(2,0) =  c02;  
  result.row(0) = cofactors_col0 * invdet;
}

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 3>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename ResultType::Scalar Scalar;
    Matrix<typename MatrixType::Scalar,3,1> cofactors_col0;
    cofactors_col0.coeffRef(0) =  cofactor_3x3<MatrixType,0,0>(matrix);
    cofactors_col0.coeffRef(1) =  cofactor_3x3<MatrixType,1,0>(matrix);
    cofactors_col0.coeffRef(2) =  cofactor_3x3<MatrixType,2,0>(matrix);
    const Scalar det = (cofactors_col0.cwiseProduct(matrix.col(0))).sum();
    const Scalar invdet = Scalar(1) / det;
    compute_inverse_size3_helper(matrix, invdet, cofactors_col0, result);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 3>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    typedef typename ResultType::Scalar Scalar;
    Matrix<Scalar,3,1> cofactors_col0;
    cofactors_col0.coeffRef(0) =  cofactor_3x3<MatrixType,0,0>(matrix);
    cofactors_col0.coeffRef(1) =  cofactor_3x3<MatrixType,1,0>(matrix);
    cofactors_col0.coeffRef(2) =  cofactor_3x3<MatrixType,2,0>(matrix);
    determinant = (cofactors_col0.cwiseProduct(matrix.col(0))).sum();
    invertible = Eigen::numext::abs(determinant) > absDeterminantThreshold;
    if(!invertible) return;
    const Scalar invdet = Scalar(1) / determinant;
    compute_inverse_size3_helper(matrix, invdet, cofactors_col0, inverse);
  }
};

/****************************
*** Size 4 implementation ***
****************************/

template<typename Derived>
EIGEN_DEVICE_FUNC 
inline const typename Derived::Scalar general_det3_helper
(const MatrixBase<Derived>& matrix, int i1, int i2, int i3, int j1, int j2, int j3)
{
  return matrix.coeff(i1,j1)
         * (matrix.coeff(i2,j2) * matrix.coeff(i3,j3) - matrix.coeff(i2,j3) * matrix.coeff(i3,j2));
}

template<typename MatrixType, int i, int j>
EIGEN_DEVICE_FUNC 
inline typename MatrixType::Scalar cofactor_4x4(const MatrixType& matrix)
{
  enum {
    i1 = (i+1) % 4,
    i2 = (i+2) % 4,
    i3 = (i+3) % 4,
    j1 = (j+1) % 4,
    j2 = (j+2) % 4,
    j3 = (j+3) % 4
  };
  return general_det3_helper(matrix, i1, i2, i3, j1, j2, j3)
       + general_det3_helper(matrix, i2, i3, i1, j1, j2, j3)
       + general_det3_helper(matrix, i3, i1, i2, j1, j2, j3);
}

template<int Arch, typename Scalar, typename MatrixType, typename ResultType>
struct compute_inverse_size4
{
  EIGEN_DEVICE_FUNC
  static void run(const MatrixType& matrix, ResultType& result)
  {
    result.coeffRef(0,0) =  cofactor_4x4<MatrixType,0,0>(matrix);
    result.coeffRef(1,0) = -cofactor_4x4<MatrixType,0,1>(matrix);
    result.coeffRef(2,0) =  cofactor_4x4<MatrixType,0,2>(matrix);
    result.coeffRef(3,0) = -cofactor_4x4<MatrixType,0,3>(matrix);
    result.coeffRef(0,2) =  cofactor_4x4<MatrixType,2,0>(matrix);
    result.coeffRef(1,2) = -cofactor_4x4<MatrixType,2,1>(matrix);
    result.coeffRef(2,2) =  cofactor_4x4<MatrixType,2,2>(matrix);
    result.coeffRef(3,2) = -cofactor_4x4<MatrixType,2,3>(matrix);
    result.coeffRef(0,1) = -cofactor_4x4<MatrixType,1,0>(matrix);
    result.coeffRef(1,1) =  cofactor_4x4<MatrixType,1,1>(matrix);
    result.coeffRef(2,1) = -cofactor_4x4<MatrixType,1,2>(matrix);
    result.coeffRef(3,1) =  cofactor_4x4<MatrixType,1,3>(matrix);
    result.coeffRef(0,3) = -cofactor_4x4<MatrixType,3,0>(matrix);
    result.coeffRef(1,3) =  cofactor_4x4<MatrixType,3,1>(matrix);
    result.coeffRef(2,3) = -cofactor_4x4<MatrixType,3,2>(matrix);
    result.coeffRef(3,3) =  cofactor_4x4<MatrixType,3,3>(matrix);
    result /= (matrix.col(0).cwiseProduct(result.row(0).transpose())).sum();
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 4>
 : compute_inverse_size4<Architecture::Target, typename MatrixType::Scalar,
                            MatrixType, ResultType>
{
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 4>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    determinant = matrix.determinant();
    invertible = abs(determinant) > absDeterminantThreshold;
    if(invertible && extract_data(matrix) != extract_data(inverse)) {
      compute_inverse<MatrixType, ResultType>::run(matrix, inverse);
    }
    else if(invertible) {
      MatrixType matrix_t = matrix;
      compute_inverse<MatrixType, ResultType>::run(matrix_t, inverse);
    }
  }
};

/*************************
*** MatrixBase methods ***
*************************/

} // end namespace internal

namespace internal {

// Specialization for "dense = dense_xpr.inverse()"
template<typename DstXprType, typename XprType>
struct Assignment<DstXprType, Inverse<XprType>, internal::assign_op<typename DstXprType::Scalar,typename XprType::Scalar>, Dense2Dense>
{
  typedef Inverse<XprType> SrcXprType;
  EIGEN_DEVICE_FUNC
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename XprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    const int Size = EIGEN_PLAIN_ENUM_MIN(XprType::ColsAtCompileTime,DstXprType::ColsAtCompileTime);
    EIGEN_ONLY_USED_FOR_DEBUG(Size);
    eigen_assert(( (Size<=1) || (Size>4) || (extract_data(src.nestedExpression())!=extract_data(dst)))
              && "Aliasing problem detected in inverse(), you need to do inverse().eval() here.");

    typedef typename internal::nested_eval<XprType,XprType::ColsAtCompileTime>::type  ActualXprType;
    typedef typename internal::remove_all<ActualXprType>::type                        ActualXprTypeCleanded;
    
    ActualXprType actual_xpr(src.nestedExpression());
    
    compute_inverse<ActualXprTypeCleanded, DstXprType>::run(actual_xpr, dst);
  }
};

  
} // end namespace internal

/** \lu_module
  *
  * \returns the matrix inverse of this matrix.
  *
  * For small fixed sizes up to 4x4, this method uses cofactors.
  * In the general case, this method uses class PartialPivLU.
  *
  * \note This matrix must be invertible, otherwise the result is undefined. If you need an
  * invertibility check, do the following:
  * \li for fixed sizes up to 4x4, use computeInverseAndDetWithCheck().
  * \li for the general case, use class FullPivLU.
  *
  * Example: \include MatrixBase_inverse.cpp
  * Output: \verbinclude MatrixBase_inverse.out
  *
  * \sa computeInverseAndDetWithCheck()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
inline const Inverse<Derived> MatrixBase<Derived>::inverse() const
{
  EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsInteger,THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES)
  eigen_assert(rows() == cols());
  return Inverse<Derived>(derived());
}

/** \lu_module
  *
  * Computation of matrix inverse and determinant, with invertibility check.
  *
  * This is only for fixed-size square matrices of size up to 4x4.
  *
  * Notice that it will trigger a copy of input matrix when trying to do the inverse in place.
  *
  * \param inverse Reference to the matrix in which to store the inverse.
  * \param determinant Reference to the variable in which to store the determinant.
  * \param invertible Reference to the bool variable in which to store whether the matrix is invertible.
  * \param absDeterminantThreshold Optional parameter controlling the invertibility check.
  *                                The matrix will be declared invertible if the absolute value of its
  *                                determinant is greater than this threshold.
  *
  * Example: \include MatrixBase_computeInverseAndDetWithCheck.cpp
  * Output: \verbinclude MatrixBase_computeInverseAndDetWithCheck.out
  *
  * \sa inverse(), computeInverseWithCheck()
  */
template<typename Derived>
template<typename ResultType>
inline void MatrixBase<Derived>::computeInverseAndDetWithCheck(
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible,
    const RealScalar& absDeterminantThreshold
  ) const
{
  // i'd love to put some static assertions there, but SFINAE means that they have no effect...
  eigen_assert(rows() == cols());
  // for 2x2, it's worth giving a chance to avoid evaluating.
  // for larger sizes, evaluating has negligible cost and limits code size.
  typedef typename internal::conditional<
    RowsAtCompileTime == 2,
    typename internal::remove_all<typename internal::nested_eval<Derived, 2>::type>::type,
    PlainObject
  >::type MatrixType;
  internal::compute_inverse_and_det_with_check<MatrixType, ResultType>::run
    (derived(), absDeterminantThreshold, inverse, determinant, invertible);
}

/** \lu_module
  *
  * Computation of matrix inverse, with invertibility check.
  *
  * This is only for fixed-size square matrices of size up to 4x4.
  *
  * Notice that it will trigger a copy of input matrix when trying to do the inverse in place.
  *
  * \param inverse Reference to the matrix in which to store the inverse.
  * \param invertible Reference to the bool variable in which to store whether the matrix is invertible.
  * \param absDeterminantThreshold Optional parameter controlling the invertibility check.
  *                                The matrix will be declared invertible if the absolute value of its
  *                                determinant is greater than this threshold.
  *
  * Example: \include MatrixBase_computeInverseWithCheck.cpp
  * Output: \verbinclude MatrixBase_computeInverseWithCheck.out
  *
  * \sa inverse(), computeInverseAndDetWithCheck()
  */
template<typename Derived>
template<typename ResultType>
inline void MatrixBase<Derived>::computeInverseWithCheck(
    ResultType& inverse,
    bool& invertible,
    const RealScalar& absDeterminantThreshold
  ) const
{
  Scalar determinant;
  // i'd love to put some static assertions there, but SFINAE means that they have no effect...
  eigen_assert(rows() == cols());
  computeInverseAndDetWithCheck(inverse,determinant,invertible,absDeterminantThreshold);
}

} // end namespace Eigen

#endif // EIGEN_INVERSE_IMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/PartialPivLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIALLU_H
#define EIGEN_PARTIALLU_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<PartialPivLU<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  typedef traits<_MatrixType> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit,
    CoeffReadCost = Dynamic
  };
};

template<typename T,typename Derived>
struct enable_if_ref;
// {
//   typedef Derived type;
// };

template<typename T,typename Derived>
struct enable_if_ref<Ref<T>,Derived> {
  typedef Derived type;
};

} // end namespace internal

/** \ingroup LU_Module
  *
  * \class PartialPivLU
  *
  * \brief LU decomposition of a matrix with partial pivoting, and related features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LU decomposition
  *
  * This class represents a LU decomposition of a \b square \b invertible matrix, with partial pivoting: the matrix A
  * is decomposed as A = PLU where L is unit-lower-triangular, U is upper-triangular, and P
  * is a permutation matrix.
  *
  * Typically, partial pivoting LU decomposition is only considered numerically stable for square invertible
  * matrices. Thus LAPACK's dgesv and dgesvx require the matrix to be square and invertible. The present class
  * does the same. It will assert that the matrix is square, but it won't (actually it can't) check that the
  * matrix is invertible: it is your task to check that you only use this decomposition on invertible matrices.
  *
  * The guaranteed safe alternative, working for all matrices, is the full pivoting LU decomposition, provided
  * by class FullPivLU.
  *
  * This is \b not a rank-revealing LU decomposition. Many features are intentionally absent from this class,
  * such as rank computation. If you need these features, use class FullPivLU.
  *
  * This LU decomposition is suitable to invert invertible matrices. It is what MatrixBase::inverse() uses
  * in the general case.
  * On the other hand, it is \b not suitable to determine whether a given matrix is invertible.
  *
  * The data of the LU decomposition can be directly accessed through the methods matrixLU(), permutationP().
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::partialPivLu(), MatrixBase::determinant(), MatrixBase::inverse(), MatrixBase::computeInverse(), class FullPivLU
  */
template<typename _MatrixType> class PartialPivLU
  : public SolverBase<PartialPivLU<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<PartialPivLU> Base;
    friend class SolverBase<PartialPivLU>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(PartialPivLU)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationType;
    typedef Transpositions<RowsAtCompileTime, MaxRowsAtCompileTime> TranspositionType;
    typedef typename MatrixType::PlainObject PlainObject;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via PartialPivLU::compute(const MatrixType&).
      */
    PartialPivLU();

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa PartialPivLU()
      */
    explicit PartialPivLU(Index size);

    /** Constructor.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *
      * \warning The matrix should have full rank (e.g. if it's square, it should be invertible).
      * If you need to deal with non-full rank, use class FullPivLU instead.
      */
    template<typename InputType>
    explicit PartialPivLU(const EigenBase<InputType>& matrix);

    /** Constructor for \link InplaceDecomposition inplace decomposition \endlink
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *
      * \warning The matrix should have full rank (e.g. if it's square, it should be invertible).
      * If you need to deal with non-full rank, use class FullPivLU instead.
      */
    template<typename InputType>
    explicit PartialPivLU(EigenBase<InputType>& matrix);

    template<typename InputType>
    PartialPivLU& compute(const EigenBase<InputType>& matrix) {
      m_lu = matrix.derived();
      compute();
      return *this;
    }

    /** \returns the LU decomposition matrix: the upper-triangular part is U, the
      * unit-lower-triangular part is L (at least for square matrices; in the non-square
      * case, special care is needed, see the documentation of class FullPivLU).
      *
      * \sa matrixL(), matrixU()
      */
    inline const MatrixType& matrixLU() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return m_lu;
    }

    /** \returns the permutation matrix P.
      */
    inline const PermutationType& permutationP() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return m_p;
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method returns the solution x to the equation Ax=b, where A is the matrix of which
      * *this is the LU decomposition.
      *
      * \param b the right-hand-side of the equation to solve. Can be a vector or a matrix,
      *          the only requirement in order for the equation to make sense is that
      *          b.rows()==A.rows(), where A is the matrix of which *this is the LU decomposition.
      *
      * \returns the solution.
      *
      * Example: \include PartialPivLU_solve.cpp
      * Output: \verbinclude PartialPivLU_solve.out
      *
      * Since this PartialPivLU class assumes anyway that the matrix A is invertible, the solution
      * theoretically exists and is unique regardless of b.
      *
      * \sa TriangularView::solve(), inverse(), computeInverse()
      */
    template<typename Rhs>
    inline const Solve<PartialPivLU, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns an estimate of the reciprocal condition number of the matrix of which \c *this is
        the LU decomposition.
      */
    inline RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the inverse of the matrix of which *this is the LU decomposition.
      *
      * \warning The matrix being decomposed here is assumed to be invertible. If you need to check for
      *          invertibility, use class FullPivLU instead.
      *
      * \sa MatrixBase::inverse(), LU::inverse()
      */
    inline const Inverse<PartialPivLU> inverse() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return Inverse<PartialPivLU>(*this);
    }

    /** \returns the determinant of the matrix of which
      * *this is the LU decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the LU decomposition has already been computed.
      *
      * \note For fixed-size matrices of size up to 4, MatrixBase::determinant() offers
      *       optimized paths.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      *
      * \sa MatrixBase::determinant()
      */
    Scalar determinant() const;

    MatrixType reconstructedMatrix() const;

    EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }
    EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    void _solve_impl(const RhsType &rhs, DstType &dst) const {
     /* The decomposition PA = LU can be rewritten as A = P^{-1} L U.
      * So we proceed as follows:
      * Step 1: compute c = Pb.
      * Step 2: replace c by the solution x to Lx = c.
      * Step 3: replace c by the solution x to Ux = c.
      */

      // Step 1
      dst = permutationP() * rhs;

      // Step 2
      m_lu.template triangularView<UnitLower>().solveInPlace(dst);

      // Step 3
      m_lu.template triangularView<Upper>().solveInPlace(dst);
    }

    template<bool Conjugate, typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const {
     /* The decomposition PA = LU can be rewritten as A^T = U^T L^T P.
      * So we proceed as follows:
      * Step 1: compute c as the solution to L^T c = b
      * Step 2: replace c by the solution x to U^T x = c.
      * Step 3: update  c = P^-1 c.
      */

      eigen_assert(rhs.rows() == m_lu.cols());

      // Step 1
      dst = m_lu.template triangularView<Upper>().transpose()
                .template conjugateIf<Conjugate>().solve(rhs);
      // Step 2
      m_lu.template triangularView<UnitLower>().transpose()
          .template conjugateIf<Conjugate>().solveInPlace(dst);
      // Step 3
      dst = permutationP().transpose() * dst;
    }
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void compute();

    MatrixType m_lu;
    PermutationType m_p;
    TranspositionType m_rowsTranspositions;
    RealScalar m_l1_norm;
    signed char m_det_p;
    bool m_isInitialized;
};

template<typename MatrixType>
PartialPivLU<MatrixType>::PartialPivLU()
  : m_lu(),
    m_p(),
    m_rowsTranspositions(),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
}

template<typename MatrixType>
PartialPivLU<MatrixType>::PartialPivLU(Index size)
  : m_lu(size, size),
    m_p(size),
    m_rowsTranspositions(size),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
}

template<typename MatrixType>
template<typename InputType>
PartialPivLU<MatrixType>::PartialPivLU(const EigenBase<InputType>& matrix)
  : m_lu(matrix.rows(),matrix.cols()),
    m_p(matrix.rows()),
    m_rowsTranspositions(matrix.rows()),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
  compute(matrix.derived());
}

template<typename MatrixType>
template<typename InputType>
PartialPivLU<MatrixType>::PartialPivLU(EigenBase<InputType>& matrix)
  : m_lu(matrix.derived()),
    m_p(matrix.rows()),
    m_rowsTranspositions(matrix.rows()),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
  compute();
}

namespace internal {

/** \internal This is the blocked version of fullpivlu_unblocked() */
template<typename Scalar, int StorageOrder, typename PivIndex, int SizeAtCompileTime=Dynamic>
struct partial_lu_impl
{
  static const int UnBlockedBound = 16;
  static const bool UnBlockedAtCompileTime = SizeAtCompileTime!=Dynamic && SizeAtCompileTime<=UnBlockedBound;
  static const int ActualSizeAtCompileTime = UnBlockedAtCompileTime ? SizeAtCompileTime : Dynamic;
  // Remaining rows and columns at compile-time:
  static const int RRows = SizeAtCompileTime==2 ? 1 : Dynamic;
  static const int RCols = SizeAtCompileTime==2 ? 1 : Dynamic;
  typedef Matrix<Scalar, ActualSizeAtCompileTime, ActualSizeAtCompileTime, StorageOrder> MatrixType;
  typedef Ref<MatrixType> MatrixTypeRef;
  typedef Ref<Matrix<Scalar, Dynamic, Dynamic, StorageOrder> > BlockType;
  typedef typename MatrixType::RealScalar RealScalar;

  /** \internal performs the LU decomposition in-place of the matrix \a lu
    * using an unblocked algorithm.
    *
    * In addition, this function returns the row transpositions in the
    * vector \a row_transpositions which must have a size equal to the number
    * of columns of the matrix \a lu, and an integer \a nb_transpositions
    * which returns the actual number of transpositions.
    *
    * \returns The index of the first pivot which is exactly zero if any, or a negative number otherwise.
    */
  static Index unblocked_lu(MatrixTypeRef& lu, PivIndex* row_transpositions, PivIndex& nb_transpositions)
  {
    typedef scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;
    const Index rows = lu.rows();
    const Index cols = lu.cols();
    const Index size = (std::min)(rows,cols);
    // For small compile-time matrices it is worth processing the last row separately:
    //  speedup: +100% for 2x2, +10% for others.
    const Index endk = UnBlockedAtCompileTime ? size-1 : size;
    nb_transpositions = 0;
    Index first_zero_pivot = -1;
    for(Index k = 0; k < endk; ++k)
    {
      int rrows = internal::convert_index<int>(rows-k-1);
      int rcols = internal::convert_index<int>(cols-k-1);

      Index row_of_biggest_in_col;
      Score biggest_in_corner
        = lu.col(k).tail(rows-k).unaryExpr(Scoring()).maxCoeff(&row_of_biggest_in_col);
      row_of_biggest_in_col += k;

      row_transpositions[k] = PivIndex(row_of_biggest_in_col);

      if(biggest_in_corner != Score(0))
      {
        if(k != row_of_biggest_in_col)
        {
          lu.row(k).swap(lu.row(row_of_biggest_in_col));
          ++nb_transpositions;
        }

        lu.col(k).tail(fix<RRows>(rrows)) /= lu.coeff(k,k);
      }
      else if(first_zero_pivot==-1)
      {
        // the pivot is exactly zero, we record the index of the first pivot which is exactly 0,
        // and continue the factorization such we still have A = PLU
        first_zero_pivot = k;
      }

      if(k<rows-1)
        lu.bottomRightCorner(fix<RRows>(rrows),fix<RCols>(rcols)).noalias() -= lu.col(k).tail(fix<RRows>(rrows)) * lu.row(k).tail(fix<RCols>(rcols));
    }

    // special handling of the last entry
    if(UnBlockedAtCompileTime)
    {
      Index k = endk;
      row_transpositions[k] = PivIndex(k);
      if (Scoring()(lu(k, k)) == Score(0) && first_zero_pivot == -1)
        first_zero_pivot = k;
    }

    return first_zero_pivot;
  }

  /** \internal performs the LU decomposition in-place of the matrix represented
    * by the variables \a rows, \a cols, \a lu_data, and \a lu_stride using a
    * recursive, blocked algorithm.
    *
    * In addition, this function returns the row transpositions in the
    * vector \a row_transpositions which must have a size equal to the number
    * of columns of the matrix \a lu, and an integer \a nb_transpositions
    * which returns the actual number of transpositions.
    *
    * \returns The index of the first pivot which is exactly zero if any, or a negative number otherwise.
    *
    * \note This very low level interface using pointers, etc. is to:
    *   1 - reduce the number of instantiations to the strict minimum
    *   2 - avoid infinite recursion of the instantiations with Block<Block<Block<...> > >
    */
  static Index blocked_lu(Index rows, Index cols, Scalar* lu_data, Index luStride, PivIndex* row_transpositions, PivIndex& nb_transpositions, Index maxBlockSize=256)
  {
    MatrixTypeRef lu = MatrixType::Map(lu_data,rows, cols, OuterStride<>(luStride));

    const Index size = (std::min)(rows,cols);

    // if the matrix is too small, no blocking:
    if(UnBlockedAtCompileTime || size<=UnBlockedBound)
    {
      return unblocked_lu(lu, row_transpositions, nb_transpositions);
    }

    // automatically adjust the number of subdivisions to the size
    // of the matrix so that there is enough sub blocks:
    Index blockSize;
    {
      blockSize = size/8;
      blockSize = (blockSize/16)*16;
      blockSize = (std::min)((std::max)(blockSize,Index(8)), maxBlockSize);
    }

    nb_transpositions = 0;
    Index first_zero_pivot = -1;
    for(Index k = 0; k < size; k+=blockSize)
    {
      Index bs = (std::min)(size-k,blockSize); // actual size of the block
      Index trows = rows - k - bs; // trailing rows
      Index tsize = size - k - bs; // trailing size

      // partition the matrix:
      //                          A00 | A01 | A02
      // lu  = A_0 | A_1 | A_2 =  A10 | A11 | A12
      //                          A20 | A21 | A22
      BlockType A_0 = lu.block(0,0,rows,k);
      BlockType A_2 = lu.block(0,k+bs,rows,tsize);
      BlockType A11 = lu.block(k,k,bs,bs);
      BlockType A12 = lu.block(k,k+bs,bs,tsize);
      BlockType A21 = lu.block(k+bs,k,trows,bs);
      BlockType A22 = lu.block(k+bs,k+bs,trows,tsize);

      PivIndex nb_transpositions_in_panel;
      // recursively call the blocked LU algorithm on [A11^T A21^T]^T
      // with a very small blocking size:
      Index ret = blocked_lu(trows+bs, bs, &lu.coeffRef(k,k), luStride,
                   row_transpositions+k, nb_transpositions_in_panel, 16);
      if(ret>=0 && first_zero_pivot==-1)
        first_zero_pivot = k+ret;

      nb_transpositions += nb_transpositions_in_panel;
      // update permutations and apply them to A_0
      for(Index i=k; i<k+bs; ++i)
      {
        Index piv = (row_transpositions[i] += internal::convert_index<PivIndex>(k));
        A_0.row(i).swap(A_0.row(piv));
      }

      if(trows)
      {
        // apply permutations to A_2
        for(Index i=k;i<k+bs; ++i)
          A_2.row(i).swap(A_2.row(row_transpositions[i]));

        // A12 = A11^-1 A12
        A11.template triangularView<UnitLower>().solveInPlace(A12);

        A22.noalias() -= A21 * A12;
      }
    }
    return first_zero_pivot;
  }
};

/** \internal performs the LU decomposition with partial pivoting in-place.
  */
template<typename MatrixType, typename TranspositionType>
void partial_lu_inplace(MatrixType& lu, TranspositionType& row_transpositions, typename TranspositionType::StorageIndex& nb_transpositions)
{
  // Special-case of zero matrix.
  if (lu.rows() == 0 || lu.cols() == 0) {
    nb_transpositions = 0;
    return;
  }
  eigen_assert(lu.cols() == row_transpositions.size());
  eigen_assert(row_transpositions.size() < 2 || (&row_transpositions.coeffRef(1)-&row_transpositions.coeffRef(0)) == 1);

  partial_lu_impl
    < typename MatrixType::Scalar, MatrixType::Flags&RowMajorBit?RowMajor:ColMajor,
      typename TranspositionType::StorageIndex,
      EIGEN_SIZE_MIN_PREFER_FIXED(MatrixType::RowsAtCompileTime,MatrixType::ColsAtCompileTime)>
    ::blocked_lu(lu.rows(), lu.cols(), &lu.coeffRef(0,0), lu.outerStride(), &row_transpositions.coeffRef(0), nb_transpositions);
}

} // end namespace internal

template<typename MatrixType>
void PartialPivLU<MatrixType>::compute()
{
  check_template_parameters();

  // the row permutation is stored as int indices, so just to be sure:
  eigen_assert(m_lu.rows()<NumTraits<int>::highest());

  if(m_lu.cols()>0)
    m_l1_norm = m_lu.cwiseAbs().colwise().sum().maxCoeff();
  else
    m_l1_norm = RealScalar(0);

  eigen_assert(m_lu.rows() == m_lu.cols() && "PartialPivLU is only for square (and moreover invertible) matrices");
  const Index size = m_lu.rows();

  m_rowsTranspositions.resize(size);

  typename TranspositionType::StorageIndex nb_transpositions;
  internal::partial_lu_inplace(m_lu, m_rowsTranspositions, nb_transpositions);
  m_det_p = (nb_transpositions%2) ? -1 : 1;

  m_p = m_rowsTranspositions;

  m_isInitialized = true;
}

template<typename MatrixType>
typename PartialPivLU<MatrixType>::Scalar PartialPivLU<MatrixType>::determinant() const
{
  eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
  return Scalar(m_det_p) * m_lu.diagonal().prod();
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: P^{-1} L U.
 * This function is provided for debug purpose. */
template<typename MatrixType>
MatrixType PartialPivLU<MatrixType>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  // LU
  MatrixType res = m_lu.template triangularView<UnitLower>().toDenseMatrix()
                 * m_lu.template triangularView<Upper>();

  // P^{-1}(LU)
  res = m_p.inverse() * res;

  return res;
}

/***** Implementation details *****************************************************/

namespace internal {

/***** Implementation of inverse() *****************************************************/
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<PartialPivLU<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename PartialPivLU<MatrixType>::Scalar>, Dense2Dense>
{
  typedef PartialPivLU<MatrixType> LuType;
  typedef Inverse<LuType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename LuType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};
} // end namespace internal

/******** MatrixBase methods *******/

/** \lu_module
  *
  * \return the partial-pivoting LU decomposition of \c *this.
  *
  * \sa class PartialPivLU
  */
template<typename Derived>
inline const PartialPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::partialPivLu() const
{
  return PartialPivLU<PlainObject>(eval());
}

/** \lu_module
  *
  * Synonym of partialPivLu().
  *
  * \return the partial-pivoting LU decomposition of \c *this.
  *
  * \sa class PartialPivLU
  */
template<typename Derived>
inline const PartialPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::lu() const
{
  return PartialPivLU<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_PARTIALLU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/PartialPivLU_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *     LU decomposition with partial pivoting based on LAPACKE_?getrf function.
 ********************************************************************************
*/

#ifndef EIGEN_PARTIALLU_LAPACK_H
#define EIGEN_PARTIALLU_LAPACK_H

namespace Eigen { 

namespace internal {

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_LU_PARTPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX) \
template<int StorageOrder> \
struct partial_lu_impl<EIGTYPE, StorageOrder, lapack_int> \
{ \
  /* \internal performs the LU decomposition in-place of the matrix represented */ \
  static lapack_int blocked_lu(Index rows, Index cols, EIGTYPE* lu_data, Index luStride, lapack_int* row_transpositions, lapack_int& nb_transpositions, lapack_int maxBlockSize=256) \
  { \
    EIGEN_UNUSED_VARIABLE(maxBlockSize);\
    lapack_int matrix_order, first_zero_pivot; \
    lapack_int m, n, lda, *ipiv, info; \
    EIGTYPE* a; \
/* Set up parameters for ?getrf */ \
    matrix_order = StorageOrder==RowMajor ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    lda = convert_index<lapack_int>(luStride); \
    a = lu_data; \
    ipiv = row_transpositions; \
    m = convert_index<lapack_int>(rows); \
    n = convert_index<lapack_int>(cols); \
    nb_transpositions = 0; \
\
    info = LAPACKE_##LAPACKE_PREFIX##getrf( matrix_order, m, n, (LAPACKE_TYPE*)a, lda, ipiv ); \
\
    for(int i=0;i<m;i++) { ipiv[i]--; if (ipiv[i]!=i) nb_transpositions++; } \
\
    eigen_assert(info >= 0); \
/* something should be done with nb_transpositions */ \
\
    first_zero_pivot = info; \
    return first_zero_pivot; \
  } \
};

EIGEN_LAPACKE_LU_PARTPIV(double, double, d)
EIGEN_LAPACKE_LU_PARTPIV(float, float, s)
EIGEN_LAPACKE_LU_PARTPIV(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_LU_PARTPIV(scomplex, lapack_complex_float,  c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARTIALLU_LAPACK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/arch/InverseSize4.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2001 Intel Corporation
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
//
// The algorithm below is a reimplementation of former \src\LU\Inverse_SSE.h using PacketMath.
// inv(M) = M#/|M|, where inv(M), M# and |M| denote the inverse of M,
// adjugate of M and determinant of M respectively. M# is computed block-wise
// using specific formulae. For proof, see:
// https://lxjk.github.io/2017/09/03/Fast-4x4-Matrix-Inverse-with-SSE-SIMD-Explained.html
// Variable names are adopted from \src\LU\Inverse_SSE.h.
//
// The SSE code for the 4x4 float and double matrix inverse in former (deprecated) \src\LU\Inverse_SSE.h
// comes from the following Intel's library:
// http://software.intel.com/en-us/articles/optimized-matrix-library-for-use-with-the-intel-pentiumr-4-processors-sse2-instructions/
//
// Here is the respective copyright and license statement:
//
//   Copyright (c) 2001 Intel Corporation.
//
// Permition is granted to use, copy, distribute and prepare derivative works
// of this library for any purpose and without fee, provided, that the above
// copyright notice and this statement appear in all copies.
// Intel makes no representations about the suitability of this software for
// any purpose, and specifically disclaims all warranties.
// See LEGAL.TXT for all the legal information.
//
// TODO: Unify implementations of different data types (i.e. float and double).
#ifndef EIGEN_INVERSE_SIZE_4_H
#define EIGEN_INVERSE_SIZE_4_H

namespace Eigen
{
namespace internal
{
template <typename MatrixType, typename ResultType>
struct compute_inverse_size4<Architecture::Target, float, MatrixType, ResultType>
{
  enum
  {
    MatrixAlignment = traits<MatrixType>::Alignment,
    ResultAlignment = traits<ResultType>::Alignment,
    StorageOrdersMatch = (MatrixType::Flags & RowMajorBit) == (ResultType::Flags & RowMajorBit)
  };
  typedef typename conditional<(MatrixType::Flags & LinearAccessBit), MatrixType const &, typename MatrixType::PlainObject>::type ActualMatrixType;

  static void run(const MatrixType &mat, ResultType &result)
  {
    ActualMatrixType matrix(mat);

    const float* data = matrix.data();
    const Index stride = matrix.innerStride();
    Packet4f _L1 = ploadt<Packet4f,MatrixAlignment>(data);
    Packet4f _L2 = ploadt<Packet4f,MatrixAlignment>(data + stride*4);
    Packet4f _L3 = ploadt<Packet4f,MatrixAlignment>(data + stride*8);
    Packet4f _L4 = ploadt<Packet4f,MatrixAlignment>(data + stride*12);

    // Four 2x2 sub-matrices of the input matrix
    // input = [[A, B],
    //          [C, D]]
    Packet4f A, B, C, D;

    if (!StorageOrdersMatch)
    {
      A = vec4f_unpacklo(_L1, _L2);
      B = vec4f_unpacklo(_L3, _L4);
      C = vec4f_unpackhi(_L1, _L2);
      D = vec4f_unpackhi(_L3, _L4);
    }
    else
    {
      A = vec4f_movelh(_L1, _L2);
      B = vec4f_movehl(_L2, _L1);
      C = vec4f_movelh(_L3, _L4);
      D = vec4f_movehl(_L4, _L3);
    }

    Packet4f AB, DC;

    // AB = A# * B, where A# denotes the adjugate of A, and * denotes matrix product.
    AB = pmul(vec4f_swizzle2(A, A, 3, 3, 0, 0), B);
    AB = psub(AB, pmul(vec4f_swizzle2(A, A, 1, 1, 2, 2), vec4f_swizzle2(B, B, 2, 3, 0, 1)));

    // DC = D#*C
    DC = pmul(vec4f_swizzle2(D, D, 3, 3, 0, 0), C);
    DC = psub(DC, pmul(vec4f_swizzle2(D, D, 1, 1, 2, 2), vec4f_swizzle2(C, C, 2, 3, 0, 1)));

    // determinants of the sub-matrices
    Packet4f dA, dB, dC, dD;

    dA = pmul(vec4f_swizzle2(A, A, 3, 3, 1, 1), A);
    dA = psub(dA, vec4f_movehl(dA, dA));

    dB = pmul(vec4f_swizzle2(B, B, 3, 3, 1, 1), B);
    dB = psub(dB, vec4f_movehl(dB, dB));

    dC = pmul(vec4f_swizzle2(C, C, 3, 3, 1, 1), C);
    dC = psub(dC, vec4f_movehl(dC, dC));

    dD = pmul(vec4f_swizzle2(D, D, 3, 3, 1, 1), D);
    dD = psub(dD, vec4f_movehl(dD, dD));

    Packet4f d, d1, d2;

    d = pmul(vec4f_swizzle2(DC, DC, 0, 2, 1, 3), AB);
    d = padd(d, vec4f_movehl(d, d));
    d = padd(d, vec4f_swizzle2(d, d, 1, 0, 0, 0));
    d1 = pmul(dA, dD);
    d2 = pmul(dB, dC);

    // determinant of the input matrix, det = |A||D| + |B||C| - trace(A#*B*D#*C)
    Packet4f det = vec4f_duplane(psub(padd(d1, d2), d), 0);

    // reciprocal of the determinant of the input matrix, rd = 1/det
    Packet4f rd = pdiv(pset1<Packet4f>(1.0f), det);

    // Four sub-matrices of the inverse
    Packet4f iA, iB, iC, iD;

    // iD = D*|A| - C*A#*B
    iD = pmul(vec4f_swizzle2(C, C, 0, 0, 2, 2), vec4f_movelh(AB, AB));
    iD = padd(iD, pmul(vec4f_swizzle2(C, C, 1, 1, 3, 3), vec4f_movehl(AB, AB)));
    iD = psub(pmul(D, vec4f_duplane(dA, 0)), iD);

    // iA = A*|D| - B*D#*C
    iA = pmul(vec4f_swizzle2(B, B, 0, 0, 2, 2), vec4f_movelh(DC, DC));
    iA = padd(iA, pmul(vec4f_swizzle2(B, B, 1, 1, 3, 3), vec4f_movehl(DC, DC)));
    iA = psub(pmul(A, vec4f_duplane(dD, 0)), iA);

    // iB = C*|B| - D * (A#B)# = C*|B| - D*B#*A
    iB = pmul(D, vec4f_swizzle2(AB, AB, 3, 0, 3, 0));
    iB = psub(iB, pmul(vec4f_swizzle2(D, D, 1, 0, 3, 2), vec4f_swizzle2(AB, AB, 2, 1, 2, 1)));
    iB = psub(pmul(C, vec4f_duplane(dB, 0)), iB);

    // iC = B*|C| - A * (D#C)# = B*|C| - A*C#*D
    iC = pmul(A, vec4f_swizzle2(DC, DC, 3, 0, 3, 0));
    iC = psub(iC, pmul(vec4f_swizzle2(A, A, 1, 0, 3, 2), vec4f_swizzle2(DC, DC, 2, 1, 2, 1)));
    iC = psub(pmul(B, vec4f_duplane(dC, 0)), iC);

    const float sign_mask[4] = {0.0f, numext::bit_cast<float>(0x80000000u), numext::bit_cast<float>(0x80000000u), 0.0f};
    const Packet4f p4f_sign_PNNP = ploadu<Packet4f>(sign_mask);
    rd = pxor(rd, p4f_sign_PNNP);
    iA = pmul(iA, rd);
    iB = pmul(iB, rd);
    iC = pmul(iC, rd);
    iD = pmul(iD, rd);

    Index res_stride = result.outerStride();
    float *res = result.data();

    pstoret<float, Packet4f, ResultAlignment>(res + 0, vec4f_swizzle2(iA, iB, 3, 1, 3, 1));
    pstoret<float, Packet4f, ResultAlignment>(res + res_stride, vec4f_swizzle2(iA, iB, 2, 0, 2, 0));
    pstoret<float, Packet4f, ResultAlignment>(res + 2 * res_stride, vec4f_swizzle2(iC, iD, 3, 1, 3, 1));
    pstoret<float, Packet4f, ResultAlignment>(res + 3 * res_stride, vec4f_swizzle2(iC, iD, 2, 0, 2, 0));
  }
};

#if !(defined EIGEN_VECTORIZE_NEON && !(EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG))
// same algorithm as above, except that each operand is split into
// halves for two registers to hold.
template <typename MatrixType, typename ResultType>
struct compute_inverse_size4<Architecture::Target, double, MatrixType, ResultType>
{
  enum
  {
    MatrixAlignment = traits<MatrixType>::Alignment,
    ResultAlignment = traits<ResultType>::Alignment,
    StorageOrdersMatch = (MatrixType::Flags & RowMajorBit) == (ResultType::Flags & RowMajorBit)
  };
  typedef typename conditional<(MatrixType::Flags & LinearAccessBit),
                               MatrixType const &,
                               typename MatrixType::PlainObject>::type
      ActualMatrixType;

  static void run(const MatrixType &mat, ResultType &result)
  {
    ActualMatrixType matrix(mat);

    // Four 2x2 sub-matrices of the input matrix, each is further divided into upper and lower
    // row e.g. A1, upper row of A, A2, lower row of A
    // input = [[A, B],  =  [[[A1, [B1,
    //          [C, D]]        A2], B2]],
    //                       [[C1, [D1,
    //                         C2], D2]]]

    Packet2d A1, A2, B1, B2, C1, C2, D1, D2;

    const double* data = matrix.data();
    const Index stride = matrix.innerStride();
    if (StorageOrdersMatch)
    {
      A1 = ploadt<Packet2d,MatrixAlignment>(data + stride*0);
      B1 = ploadt<Packet2d,MatrixAlignment>(data + stride*2);
      A2 = ploadt<Packet2d,MatrixAlignment>(data + stride*4);
      B2 = ploadt<Packet2d,MatrixAlignment>(data + stride*6);
      C1 = ploadt<Packet2d,MatrixAlignment>(data + stride*8);
      D1 = ploadt<Packet2d,MatrixAlignment>(data + stride*10);
      C2 = ploadt<Packet2d,MatrixAlignment>(data + stride*12);
      D2 = ploadt<Packet2d,MatrixAlignment>(data + stride*14);
    }
    else
    {
      Packet2d temp;
      A1 = ploadt<Packet2d,MatrixAlignment>(data + stride*0);
      C1 = ploadt<Packet2d,MatrixAlignment>(data + stride*2);
      A2 = ploadt<Packet2d,MatrixAlignment>(data + stride*4);
      C2 = ploadt<Packet2d,MatrixAlignment>(data + stride*6);
      temp = A1;
      A1 = vec2d_unpacklo(A1, A2);
      A2 = vec2d_unpackhi(temp, A2);

      temp = C1;
      C1 = vec2d_unpacklo(C1, C2);
      C2 = vec2d_unpackhi(temp, C2);

      B1 = ploadt<Packet2d,MatrixAlignment>(data + stride*8);
      D1 = ploadt<Packet2d,MatrixAlignment>(data + stride*10);
      B2 = ploadt<Packet2d,MatrixAlignment>(data + stride*12);
      D2 = ploadt<Packet2d,MatrixAlignment>(data + stride*14);

      temp = B1;
      B1 = vec2d_unpacklo(B1, B2);
      B2 = vec2d_unpackhi(temp, B2);

      temp = D1;
      D1 = vec2d_unpacklo(D1, D2);
      D2 = vec2d_unpackhi(temp, D2);
    }

    // determinants of the sub-matrices
    Packet2d dA, dB, dC, dD;

    dA = vec2d_swizzle2(A2, A2, 1);
    dA = pmul(A1, dA);
    dA = psub(dA, vec2d_duplane(dA, 1));

    dB = vec2d_swizzle2(B2, B2, 1);
    dB = pmul(B1, dB);
    dB = psub(dB, vec2d_duplane(dB, 1));

    dC = vec2d_swizzle2(C2, C2, 1);
    dC = pmul(C1, dC);
    dC = psub(dC, vec2d_duplane(dC, 1));

    dD = vec2d_swizzle2(D2, D2, 1);
    dD = pmul(D1, dD);
    dD = psub(dD, vec2d_duplane(dD, 1));

    Packet2d DC1, DC2, AB1, AB2;

    // AB = A# * B, where A# denotes the adjugate of A, and * denotes matrix product.
    AB1 = pmul(B1, vec2d_duplane(A2, 1));
    AB2 = pmul(B2, vec2d_duplane(A1, 0));
    AB1 = psub(AB1, pmul(B2, vec2d_duplane(A1, 1)));
    AB2 = psub(AB2, pmul(B1, vec2d_duplane(A2, 0)));

    // DC = D#*C
    DC1 = pmul(C1, vec2d_duplane(D2, 1));
    DC2 = pmul(C2, vec2d_duplane(D1, 0));
    DC1 = psub(DC1, pmul(C2, vec2d_duplane(D1, 1)));
    DC2 = psub(DC2, pmul(C1, vec2d_duplane(D2, 0)));

    Packet2d d1, d2;

    // determinant of the input matrix, det = |A||D| + |B||C| - trace(A#*B*D#*C)
    Packet2d det;

    // reciprocal of the determinant of the input matrix, rd = 1/det
    Packet2d rd;

    d1 = pmul(AB1, vec2d_swizzle2(DC1, DC2, 0));
    d2 = pmul(AB2, vec2d_swizzle2(DC1, DC2, 3));
    rd = padd(d1, d2);
    rd = padd(rd, vec2d_duplane(rd, 1));

    d1 = pmul(dA, dD);
    d2 = pmul(dB, dC);

    det = padd(d1, d2);
    det = psub(det, rd);
    det = vec2d_duplane(det, 0);
    rd = pdiv(pset1<Packet2d>(1.0), det);

    // rows of four sub-matrices of the inverse
    Packet2d iA1, iA2, iB1, iB2, iC1, iC2, iD1, iD2;

    // iD = D*|A| - C*A#*B
    iD1 = pmul(AB1, vec2d_duplane(C1, 0));
    iD2 = pmul(AB1, vec2d_duplane(C2, 0));
    iD1 = padd(iD1, pmul(AB2, vec2d_duplane(C1, 1)));
    iD2 = padd(iD2, pmul(AB2, vec2d_duplane(C2, 1)));
    dA = vec2d_duplane(dA, 0);
    iD1 = psub(pmul(D1, dA), iD1);
    iD2 = psub(pmul(D2, dA), iD2);

    // iA = A*|D| - B*D#*C
    iA1 = pmul(DC1, vec2d_duplane(B1, 0));
    iA2 = pmul(DC1, vec2d_duplane(B2, 0));
    iA1 = padd(iA1, pmul(DC2, vec2d_duplane(B1, 1)));
    iA2 = padd(iA2, pmul(DC2, vec2d_duplane(B2, 1)));
    dD = vec2d_duplane(dD, 0);
    iA1 = psub(pmul(A1, dD), iA1);
    iA2 = psub(pmul(A2, dD), iA2);

    // iB = C*|B| - D * (A#B)# = C*|B| - D*B#*A
    iB1 = pmul(D1, vec2d_swizzle2(AB2, AB1, 1));
    iB2 = pmul(D2, vec2d_swizzle2(AB2, AB1, 1));
    iB1 = psub(iB1, pmul(vec2d_swizzle2(D1, D1, 1), vec2d_swizzle2(AB2, AB1, 2)));
    iB2 = psub(iB2, pmul(vec2d_swizzle2(D2, D2, 1), vec2d_swizzle2(AB2, AB1, 2)));
    dB = vec2d_duplane(dB, 0);
    iB1 = psub(pmul(C1, dB), iB1);
    iB2 = psub(pmul(C2, dB), iB2);

    // iC = B*|C| - A * (D#C)# = B*|C| - A*C#*D
    iC1 = pmul(A1, vec2d_swizzle2(DC2, DC1, 1));
    iC2 = pmul(A2, vec2d_swizzle2(DC2, DC1, 1));
    iC1 = psub(iC1, pmul(vec2d_swizzle2(A1, A1, 1), vec2d_swizzle2(DC2, DC1, 2)));
    iC2 = psub(iC2, pmul(vec2d_swizzle2(A2, A2, 1), vec2d_swizzle2(DC2, DC1, 2)));
    dC = vec2d_duplane(dC, 0);
    iC1 = psub(pmul(B1, dC), iC1);
    iC2 = psub(pmul(B2, dC), iC2);

    const double sign_mask1[2] = {0.0, numext::bit_cast<double>(0x8000000000000000ull)};
    const double sign_mask2[2] = {numext::bit_cast<double>(0x8000000000000000ull), 0.0};
    const Packet2d sign_PN = ploadu<Packet2d>(sign_mask1);
    const Packet2d sign_NP = ploadu<Packet2d>(sign_mask2);
    d1 = pxor(rd, sign_PN);
    d2 = pxor(rd, sign_NP);

    Index res_stride = result.outerStride();
    double *res = result.data();
    pstoret<double, Packet2d, ResultAlignment>(res + 0, pmul(vec2d_swizzle2(iA2, iA1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + res_stride, pmul(vec2d_swizzle2(iA2, iA1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2, pmul(vec2d_swizzle2(iB2, iB1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + res_stride + 2, pmul(vec2d_swizzle2(iB2, iB1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2 * res_stride, pmul(vec2d_swizzle2(iC2, iC1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + 3 * res_stride, pmul(vec2d_swizzle2(iC2, iC1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2 * res_stride + 2, pmul(vec2d_swizzle2(iD2, iD1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + 3 * res_stride + 2, pmul(vec2d_swizzle2(iD2, iD1, 0), d2));
  }
};
#endif
} // namespace internal
} // namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/MetisSupport/MetisSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
#ifndef METIS_SUPPORT_H
#define METIS_SUPPORT_H

namespace Eigen {
/**
 * Get the fill-reducing ordering from the METIS package
 * 
 * If A is the original matrix and Ap is the permuted matrix, 
 * the fill-reducing permutation is defined as follows :
 * Row (column) i of A is the matperm(i) row (column) of Ap. 
 * WARNING: As computed by METIS, this corresponds to the vector iperm (instead of perm)
 */
template <typename StorageIndex>
class MetisOrdering
{
public:
  typedef PermutationMatrix<Dynamic,Dynamic,StorageIndex> PermutationType;
  typedef Matrix<StorageIndex,Dynamic,1> IndexVector; 
  
  template <typename MatrixType>
  void get_symmetrized_graph(const MatrixType& A)
  {
    Index m = A.cols(); 
    eigen_assert((A.rows() == A.cols()) && "ONLY FOR SQUARED MATRICES");
    // Get the transpose of the input matrix 
    MatrixType At = A.transpose(); 
    // Get the number of nonzeros elements in each row/col of At+A
    Index TotNz = 0; 
    IndexVector visited(m); 
    visited.setConstant(-1); 
    for (StorageIndex j = 0; j < m; j++)
    {
      // Compute the union structure of of A(j,:) and At(j,:)
      visited(j) = j; // Do not include the diagonal element
      // Get the nonzeros in row/column j of A
      for (typename MatrixType::InnerIterator it(A, j); it; ++it)
      {
        Index idx = it.index(); // Get the row index (for column major) or column index (for row major)
        if (visited(idx) != j ) 
        {
          visited(idx) = j; 
          ++TotNz; 
        }
      }
      //Get the nonzeros in row/column j of At
      for (typename MatrixType::InnerIterator it(At, j); it; ++it)
      {
        Index idx = it.index(); 
        if(visited(idx) != j)
        {
          visited(idx) = j; 
          ++TotNz; 
        }
      }
    }
    // Reserve place for A + At
    m_indexPtr.resize(m+1);
    m_innerIndices.resize(TotNz); 

    // Now compute the real adjacency list of each column/row 
    visited.setConstant(-1); 
    StorageIndex CurNz = 0; 
    for (StorageIndex j = 0; j < m; j++)
    {
      m_indexPtr(j) = CurNz; 
      
      visited(j) = j; // Do not include the diagonal element
      // Add the pattern of row/column j of A to A+At
      for (typename MatrixType::InnerIterator it(A,j); it; ++it)
      {
        StorageIndex idx = it.index(); // Get the row index (for column major) or column index (for row major)
        if (visited(idx) != j ) 
        {
          visited(idx) = j; 
          m_innerIndices(CurNz) = idx; 
          CurNz++; 
        }
      }
      //Add the pattern of row/column j of At to A+At
      for (typename MatrixType::InnerIterator it(At, j); it; ++it)
      {
        StorageIndex idx = it.index(); 
        if(visited(idx) != j)
        {
          visited(idx) = j; 
          m_innerIndices(CurNz) = idx; 
          ++CurNz; 
        }
      }
    }
    m_indexPtr(m) = CurNz;    
  }
  
  template <typename MatrixType>
  void operator() (const MatrixType& A, PermutationType& matperm)
  {
     StorageIndex m = internal::convert_index<StorageIndex>(A.cols()); // must be StorageIndex, because it is passed by address to METIS
     IndexVector perm(m),iperm(m); 
    // First, symmetrize the matrix graph. 
     get_symmetrized_graph(A); 
     int output_error;
     
     // Call the fill-reducing routine from METIS 
     output_error = METIS_NodeND(&m, m_indexPtr.data(), m_innerIndices.data(), NULL, NULL, perm.data(), iperm.data());
     
    if(output_error != METIS_OK) 
    {
      //FIXME The ordering interface should define a class of possible errors 
     std::cerr << "ERROR WHILE CALLING THE METIS PACKAGE \n"; 
     return; 
    }
    
    // Get the fill-reducing permutation 
    //NOTE:  If Ap is the permuted matrix then perm and iperm vectors are defined as follows 
    // Row (column) i of Ap is the perm(i) row(column) of A, and row (column) i of A is the iperm(i) row(column) of Ap
    
     matperm.resize(m);
     for (int j = 0; j < m; j++)
       matperm.indices()(iperm(j)) = j;
   
  }
  
  protected:
    IndexVector m_indexPtr; // Pointer to the adjacenccy list of each row/column
    IndexVector m_innerIndices; // Adjacency list 
};

}// end namespace eigen 
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/OrderingMethods/Amd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*
NOTE: this routine has been adapted from the CSparse library:

Copyright (c) 2006, Timothy A. Davis.
http://www.suitesparse.com

The author of CSparse, Timothy A. Davis., has executed a license with Google LLC
to permit distribution of this code and derivative works as part of Eigen under
the Mozilla Public License v. 2.0, as stated at the top of this file.
*/

#ifndef EIGEN_SPARSE_AMD_H
#define EIGEN_SPARSE_AMD_H

namespace Eigen { 

namespace internal {
  
template<typename T> inline T amd_flip(const T& i) { return -i-2; }
template<typename T> inline T amd_unflip(const T& i) { return i<0 ? amd_flip(i) : i; }
template<typename T0, typename T1> inline bool amd_marked(const T0* w, const T1& j) { return w[j]<0; }
template<typename T0, typename T1> inline void amd_mark(const T0* w, const T1& j) { return w[j] = amd_flip(w[j]); }

/* clear w */
template<typename StorageIndex>
static StorageIndex cs_wclear (StorageIndex mark, StorageIndex lemax, StorageIndex *w, StorageIndex n)
{
  StorageIndex k;
  if(mark < 2 || (mark + lemax < 0))
  {
    for(k = 0; k < n; k++)
      if(w[k] != 0)
        w[k] = 1;
    mark = 2;
  }
  return (mark);     /* at this point, w[0..n-1] < mark holds */
}

/* depth-first search and postorder of a tree rooted at node j */
template<typename StorageIndex>
StorageIndex cs_tdfs(StorageIndex j, StorageIndex k, StorageIndex *head, const StorageIndex *next, StorageIndex *post, StorageIndex *stack)
{
  StorageIndex i, p, top = 0;
  if(!head || !next || !post || !stack) return (-1);    /* check inputs */
  stack[0] = j;                 /* place j on the stack */
  while (top >= 0)                /* while (stack is not empty) */
  {
    p = stack[top];           /* p = top of stack */
    i = head[p];              /* i = youngest child of p */
    if(i == -1)
    {
      top--;                 /* p has no unordered children left */
      post[k++] = p;        /* node p is the kth postordered node */
    }
    else
    {
      head[p] = next[i];   /* remove i from children of p */
      stack[++top] = i;     /* start dfs on child node i */
    }
  }
  return k;
}


/** \internal
  * \ingroup OrderingMethods_Module 
  * Approximate minimum degree ordering algorithm.
  *
  * \param[in] C the input selfadjoint matrix stored in compressed column major format.
  * \param[out] perm the permutation P reducing the fill-in of the input matrix \a C
  *
  * Note that the input matrix \a C must be complete, that is both the upper and lower parts have to be stored, as well as the diagonal entries.
  * On exit the values of C are destroyed */
template<typename Scalar, typename StorageIndex>
void minimum_degree_ordering(SparseMatrix<Scalar,ColMajor,StorageIndex>& C, PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm)
{
  using std::sqrt;
  
  StorageIndex d, dk, dext, lemax = 0, e, elenk, eln, i, j, k, k1,
                k2, k3, jlast, ln, dense, nzmax, mindeg = 0, nvi, nvj, nvk, mark, wnvi,
                ok, nel = 0, p, p1, p2, p3, p4, pj, pk, pk1, pk2, pn, q, t, h;
  
  StorageIndex n = StorageIndex(C.cols());
  dense = std::max<StorageIndex> (16, StorageIndex(10 * sqrt(double(n))));   /* find dense threshold */
  dense = (std::min)(n-2, dense);
  
  StorageIndex cnz = StorageIndex(C.nonZeros());
  perm.resize(n+1);
  t = cnz + cnz/5 + 2*n;                 /* add elbow room to C */
  C.resizeNonZeros(t);
  
  // get workspace
  ei_declare_aligned_stack_constructed_variable(StorageIndex,W,8*(n+1),0);
  StorageIndex* len     = W;
  StorageIndex* nv      = W +   (n+1);
  StorageIndex* next    = W + 2*(n+1);
  StorageIndex* head    = W + 3*(n+1);
  StorageIndex* elen    = W + 4*(n+1);
  StorageIndex* degree  = W + 5*(n+1);
  StorageIndex* w       = W + 6*(n+1);
  StorageIndex* hhead   = W + 7*(n+1);
  StorageIndex* last    = perm.indices().data();                              /* use P as workspace for last */
  
  /* --- Initialize quotient graph ---------------------------------------- */
  StorageIndex* Cp = C.outerIndexPtr();
  StorageIndex* Ci = C.innerIndexPtr();
  for(k = 0; k < n; k++)
    len[k] = Cp[k+1] - Cp[k];
  len[n] = 0;
  nzmax = t;
  
  for(i = 0; i <= n; i++)
  {
    head[i]   = -1;                     // degree list i is empty
    last[i]   = -1;
    next[i]   = -1;
    hhead[i]  = -1;                     // hash list i is empty 
    nv[i]     = 1;                      // node i is just one node
    w[i]      = 1;                      // node i is alive
    elen[i]   = 0;                      // Ek of node i is empty
    degree[i] = len[i];                 // degree of node i
  }
  mark = internal::cs_wclear<StorageIndex>(0, 0, w, n);         /* clear w */
  
  /* --- Initialize degree lists ------------------------------------------ */
  for(i = 0; i < n; i++)
  {
    bool has_diag = false;
    for(p = Cp[i]; p<Cp[i+1]; ++p)
      if(Ci[p]==i)
      {
        has_diag = true;
        break;
      }
   
    d = degree[i];
    if(d == 1 && has_diag)           /* node i is empty */
    {
      elen[i] = -2;                 /* element i is dead */
      nel++;
      Cp[i] = -1;                   /* i is a root of assembly tree */
      w[i] = 0;
    }
    else if(d > dense || !has_diag)  /* node i is dense or has no structural diagonal element */
    {
      nv[i] = 0;                    /* absorb i into element n */
      elen[i] = -1;                 /* node i is dead */
      nel++;
      Cp[i] = amd_flip (n);
      nv[n]++;
    }
    else
    {
      if(head[d] != -1) last[head[d]] = i;
      next[i] = head[d];           /* put node i in degree list d */
      head[d] = i;
    }
  }
  
  elen[n] = -2;                         /* n is a dead element */
  Cp[n] = -1;                           /* n is a root of assembly tree */
  w[n] = 0;                             /* n is a dead element */
  
  while (nel < n)                         /* while (selecting pivots) do */
  {
    /* --- Select node of minimum approximate degree -------------------- */
    for(k = -1; mindeg < n && (k = head[mindeg]) == -1; mindeg++) {}
    if(next[k] != -1) last[next[k]] = -1;
    head[mindeg] = next[k];          /* remove k from degree list */
    elenk = elen[k];                  /* elenk = |Ek| */
    nvk = nv[k];                      /* # of nodes k represents */
    nel += nvk;                        /* nv[k] nodes of A eliminated */
    
    /* --- Garbage collection ------------------------------------------- */
    if(elenk > 0 && cnz + mindeg >= nzmax)
    {
      for(j = 0; j < n; j++)
      {
        if((p = Cp[j]) >= 0)      /* j is a live node or element */
        {
          Cp[j] = Ci[p];          /* save first entry of object */
          Ci[p] = amd_flip (j);    /* first entry is now amd_flip(j) */
        }
      }
      for(q = 0, p = 0; p < cnz; ) /* scan all of memory */
      {
        if((j = amd_flip (Ci[p++])) >= 0)  /* found object j */
        {
          Ci[q] = Cp[j];       /* restore first entry of object */
          Cp[j] = q++;          /* new pointer to object j */
          for(k3 = 0; k3 < len[j]-1; k3++) Ci[q++] = Ci[p++];
        }
      }
      cnz = q;                       /* Ci[cnz...nzmax-1] now free */
    }
    
    /* --- Construct new element ---------------------------------------- */
    dk = 0;
    nv[k] = -nvk;                     /* flag k as in Lk */
    p = Cp[k];
    pk1 = (elenk == 0) ? p : cnz;      /* do in place if elen[k] == 0 */
    pk2 = pk1;
    for(k1 = 1; k1 <= elenk + 1; k1++)
    {
      if(k1 > elenk)
      {
        e = k;                     /* search the nodes in k */
        pj = p;                    /* list of nodes starts at Ci[pj]*/
        ln = len[k] - elenk;      /* length of list of nodes in k */
      }
      else
      {
        e = Ci[p++];              /* search the nodes in e */
        pj = Cp[e];
        ln = len[e];              /* length of list of nodes in e */
      }
      for(k2 = 1; k2 <= ln; k2++)
      {
        i = Ci[pj++];
        if((nvi = nv[i]) <= 0) continue; /* node i dead, or seen */
        dk += nvi;                 /* degree[Lk] += size of node i */
        nv[i] = -nvi;             /* negate nv[i] to denote i in Lk*/
        Ci[pk2++] = i;            /* place i in Lk */
        if(next[i] != -1) last[next[i]] = last[i];
        if(last[i] != -1)         /* remove i from degree list */
        {
          next[last[i]] = next[i];
        }
        else
        {
          head[degree[i]] = next[i];
        }
      }
      if(e != k)
      {
        Cp[e] = amd_flip (k);      /* absorb e into k */
        w[e] = 0;                 /* e is now a dead element */
      }
    }
    if(elenk != 0) cnz = pk2;         /* Ci[cnz...nzmax] is free */
    degree[k] = dk;                   /* external degree of k - |Lk\i| */
    Cp[k] = pk1;                      /* element k is in Ci[pk1..pk2-1] */
    len[k] = pk2 - pk1;
    elen[k] = -2;                     /* k is now an element */
    
    /* --- Find set differences ----------------------------------------- */
    mark = internal::cs_wclear<StorageIndex>(mark, lemax, w, n);  /* clear w if necessary */
    for(pk = pk1; pk < pk2; pk++)    /* scan 1: find |Le\Lk| */
    {
      i = Ci[pk];
      if((eln = elen[i]) <= 0) continue;/* skip if elen[i] empty */
      nvi = -nv[i];                      /* nv[i] was negated */
      wnvi = mark - nvi;
      for(p = Cp[i]; p <= Cp[i] + eln - 1; p++)  /* scan Ei */
      {
        e = Ci[p];
        if(w[e] >= mark)
        {
          w[e] -= nvi;          /* decrement |Le\Lk| */
        }
        else if(w[e] != 0)        /* ensure e is a live element */
        {
          w[e] = degree[e] + wnvi; /* 1st time e seen in scan 1 */
        }
      }
    }
    
    /* --- Degree update ------------------------------------------------ */
    for(pk = pk1; pk < pk2; pk++)    /* scan2: degree update */
    {
      i = Ci[pk];                   /* consider node i in Lk */
      p1 = Cp[i];
      p2 = p1 + elen[i] - 1;
      pn = p1;
      for(h = 0, d = 0, p = p1; p <= p2; p++)    /* scan Ei */
      {
        e = Ci[p];
        if(w[e] != 0)             /* e is an unabsorbed element */
        {
          dext = w[e] - mark;   /* dext = |Le\Lk| */
          if(dext > 0)
          {
            d += dext;         /* sum up the set differences */
            Ci[pn++] = e;     /* keep e in Ei */
            h += e;            /* compute the hash of node i */
          }
          else
          {
            Cp[e] = amd_flip (k);  /* aggressive absorb. e->k */
            w[e] = 0;             /* e is a dead element */
          }
        }
      }
      elen[i] = pn - p1 + 1;        /* elen[i] = |Ei| */
      p3 = pn;
      p4 = p1 + len[i];
      for(p = p2 + 1; p < p4; p++) /* prune edges in Ai */
      {
        j = Ci[p];
        if((nvj = nv[j]) <= 0) continue; /* node j dead or in Lk */
        d += nvj;                  /* degree(i) += |j| */
        Ci[pn++] = j;             /* place j in node list of i */
        h += j;                    /* compute hash for node i */
      }
      if(d == 0)                     /* check for mass elimination */
      {
        Cp[i] = amd_flip (k);      /* absorb i into k */
        nvi = -nv[i];
        dk -= nvi;                 /* |Lk| -= |i| */
        nvk += nvi;                /* |k| += nv[i] */
        nel += nvi;
        nv[i] = 0;
        elen[i] = -1;             /* node i is dead */
      }
      else
      {
        degree[i] = std::min<StorageIndex> (degree[i], d);   /* update degree(i) */
        Ci[pn] = Ci[p3];         /* move first node to end */
        Ci[p3] = Ci[p1];         /* move 1st el. to end of Ei */
        Ci[p1] = k;               /* add k as 1st element in of Ei */
        len[i] = pn - p1 + 1;     /* new len of adj. list of node i */
        h %= n;                    /* finalize hash of i */
        next[i] = hhead[h];      /* place i in hash bucket */
        hhead[h] = i;
        last[i] = h;      /* save hash of i in last[i] */
      }
    }                                   /* scan2 is done */
    degree[k] = dk;                   /* finalize |Lk| */
    lemax = std::max<StorageIndex>(lemax, dk);
    mark = internal::cs_wclear<StorageIndex>(mark+lemax, lemax, w, n);    /* clear w */
    
    /* --- Supernode detection ------------------------------------------ */
    for(pk = pk1; pk < pk2; pk++)
    {
      i = Ci[pk];
      if(nv[i] >= 0) continue;         /* skip if i is dead */
      h = last[i];                      /* scan hash bucket of node i */
      i = hhead[h];
      hhead[h] = -1;                    /* hash bucket will be empty */
      for(; i != -1 && next[i] != -1; i = next[i], mark++)
      {
        ln = len[i];
        eln = elen[i];
        for(p = Cp[i]+1; p <= Cp[i] + ln-1; p++) w[Ci[p]] = mark;
        jlast = i;
        for(j = next[i]; j != -1; ) /* compare i with all j */
        {
          ok = (len[j] == ln) && (elen[j] == eln);
          for(p = Cp[j] + 1; ok && p <= Cp[j] + ln - 1; p++)
          {
            if(w[Ci[p]] != mark) ok = 0;    /* compare i and j*/
          }
          if(ok)                     /* i and j are identical */
          {
            Cp[j] = amd_flip (i);  /* absorb j into i */
            nv[i] += nv[j];
            nv[j] = 0;
            elen[j] = -1;         /* node j is dead */
            j = next[j];          /* delete j from hash bucket */
            next[jlast] = j;
          }
          else
          {
            jlast = j;             /* j and i are different */
            j = next[j];
          }
        }
      }
    }
    
    /* --- Finalize new element------------------------------------------ */
    for(p = pk1, pk = pk1; pk < pk2; pk++)   /* finalize Lk */
    {
      i = Ci[pk];
      if((nvi = -nv[i]) <= 0) continue;/* skip if i is dead */
      nv[i] = nvi;                      /* restore nv[i] */
      d = degree[i] + dk - nvi;         /* compute external degree(i) */
      d = std::min<StorageIndex> (d, n - nel - nvi);
      if(head[d] != -1) last[head[d]] = i;
      next[i] = head[d];               /* put i back in degree list */
      last[i] = -1;
      head[d] = i;
      mindeg = std::min<StorageIndex> (mindeg, d);       /* find new minimum degree */
      degree[i] = d;
      Ci[p++] = i;                      /* place i in Lk */
    }
    nv[k] = nvk;                      /* # nodes absorbed into k */
    if((len[k] = p-pk1) == 0)         /* length of adj list of element k*/
    {
      Cp[k] = -1;                   /* k is a root of the tree */
      w[k] = 0;                     /* k is now a dead element */
    }
    if(elenk != 0) cnz = p;           /* free unused space in Lk */
  }
  
  /* --- Postordering ----------------------------------------------------- */
  for(i = 0; i < n; i++) Cp[i] = amd_flip (Cp[i]);/* fix assembly tree */
  for(j = 0; j <= n; j++) head[j] = -1;
  for(j = n; j >= 0; j--)              /* place unordered nodes in lists */
  {
    if(nv[j] > 0) continue;          /* skip if j is an element */
    next[j] = head[Cp[j]];          /* place j in list of its parent */
    head[Cp[j]] = j;
  }
  for(e = n; e >= 0; e--)              /* place elements in lists */
  {
    if(nv[e] <= 0) continue;         /* skip unless e is an element */
    if(Cp[e] != -1)
    {
      next[e] = head[Cp[e]];      /* place e in list of its parent */
      head[Cp[e]] = e;
    }
  }
  for(k = 0, i = 0; i <= n; i++)       /* postorder the assembly tree */
  {
    if(Cp[i] == -1) k = internal::cs_tdfs<StorageIndex>(i, k, head, next, perm.indices().data(), w);
  }
  
  perm.indices().conservativeResize(n);
}

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_AMD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/OrderingMethods/Eigen_Colamd.h <==
// // This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire Nuentsa Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is modified from the colamd/symamd library. The copyright is below

//   The authors of the code itself are Stefan I. Larimore and Timothy A.
//   Davis (davis@cise.ufl.edu), University of Florida.  The algorithm was
//   developed in collaboration with John Gilbert, Xerox PARC, and Esmond
//   Ng, Oak Ridge National Laboratory.
//
//     Date:
//
//   September 8, 2003.  Version 2.3.
//
//     Acknowledgements:
//
//   This work was supported by the National Science Foundation, under
//   grants DMS-9504974 and DMS-9803599.
//
//     Notice:
//
//   Copyright (c) 1998-2003 by the University of Florida.
//   All Rights Reserved.
//
//   THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
//   EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
//
//   Permission is hereby granted to use, copy, modify, and/or distribute
//   this program, provided that the Copyright, this License, and the
//   Availability of the original version is retained on all copies and made
//   accessible to the end-user of any code or package that includes COLAMD
//   or any modified version of COLAMD.
//
//     Availability:
//
//   The colamd/symamd library is available at
//
//       http://www.suitesparse.com


#ifndef EIGEN_COLAMD_H
#define EIGEN_COLAMD_H

namespace internal {

namespace Colamd {

/* Ensure that debugging is turned off: */
#ifndef COLAMD_NDEBUG
#define COLAMD_NDEBUG
#endif /* NDEBUG */


/* ========================================================================== */
/* === Knob and statistics definitions ====================================== */
/* ========================================================================== */

/* size of the knobs [ ] array.  Only knobs [0..1] are currently used. */
const int NKnobs = 20;

/* number of output statistics.  Only stats [0..6] are currently used. */
const int NStats = 20;

/* Indices into knobs and stats array. */
enum KnobsStatsIndex {
  /* knobs [0] and stats [0]: dense row knob and output statistic. */
  DenseRow = 0,

  /* knobs [1] and stats [1]: dense column knob and output statistic. */
  DenseCol = 1,

  /* stats [2]: memory defragmentation count output statistic */
  DefragCount = 2,

  /* stats [3]: colamd status:  zero OK, > 0 warning or notice, < 0 error */
  Status = 3,

  /* stats [4..6]: error info, or info on jumbled columns */
  Info1 = 4,
  Info2 = 5,
  Info3 = 6
};

/* error codes returned in stats [3]: */
enum Status {
  Ok = 0,
  OkButJumbled = 1,
  ErrorANotPresent = -1,
  ErrorPNotPresent = -2,
  ErrorNrowNegative = -3,
  ErrorNcolNegative = -4,
  ErrorNnzNegative = -5,
  ErrorP0Nonzero = -6,
  ErrorATooSmall = -7,
  ErrorColLengthNegative = -8,
  ErrorRowIndexOutOfBounds = -9,
  ErrorOutOfMemory = -10,
  ErrorInternalError = -999
};
/* ========================================================================== */
/* === Definitions ========================================================== */
/* ========================================================================== */

template <typename IndexType>
IndexType ones_complement(const IndexType r) {
  return (-(r)-1);
}

/* -------------------------------------------------------------------------- */
const int Empty = -1;

/* Row and column status */
enum RowColumnStatus {
  Alive = 0,
  Dead = -1
};

/* Column status */
enum ColumnStatus {
  DeadPrincipal = -1,
  DeadNonPrincipal = -2
};

/* ========================================================================== */
/* === Colamd reporting mechanism =========================================== */
/* ========================================================================== */

// == Row and Column structures ==
template <typename IndexType>
struct ColStructure
{
  IndexType start ;   /* index for A of first row in this column, or Dead */
  /* if column is dead */
  IndexType length ;  /* number of rows in this column */
  union
  {
    IndexType thickness ; /* number of original columns represented by this */
    /* col, if the column is alive */
    IndexType parent ;  /* parent in parent tree super-column structure, if */
    /* the column is dead */
  } shared1 ;
  union
  {
    IndexType score ; /* the score used to maintain heap, if col is alive */
    IndexType order ; /* pivot ordering of this column, if col is dead */
  } shared2 ;
  union
  {
    IndexType headhash ;  /* head of a hash bucket, if col is at the head of */
    /* a degree list */
    IndexType hash ;  /* hash value, if col is not in a degree list */
    IndexType prev ;  /* previous column in degree list, if col is in a */
    /* degree list (but not at the head of a degree list) */
  } shared3 ;
  union
  {
    IndexType degree_next ; /* next column, if col is in a degree list */
    IndexType hash_next ;   /* next column, if col is in a hash list */
  } shared4 ;

  inline bool is_dead() const { return start < Alive; }

  inline bool is_alive() const { return start >= Alive; }

  inline bool is_dead_principal() const { return start == DeadPrincipal; }

  inline void kill_principal() { start = DeadPrincipal; }

  inline void kill_non_principal() { start = DeadNonPrincipal; }

};

template <typename IndexType>
struct RowStructure
{
  IndexType start ;   /* index for A of first col in this row */
  IndexType length ;  /* number of principal columns in this row */
  union
  {
    IndexType degree ;  /* number of principal & non-principal columns in row */
    IndexType p ;   /* used as a row pointer in init_rows_cols () */
  } shared1 ;
  union
  {
    IndexType mark ;  /* for computing set differences and marking dead rows*/
    IndexType first_column ;/* first column in row (used in garbage collection) */
  } shared2 ;

  inline bool is_dead() const { return shared2.mark < Alive; }

  inline bool is_alive() const { return shared2.mark >= Alive; }

  inline void kill() { shared2.mark = Dead; }

};

/* ========================================================================== */
/* === Colamd recommended memory size ======================================= */
/* ========================================================================== */

/*
  The recommended length Alen of the array A passed to colamd is given by
  the COLAMD_RECOMMENDED (nnz, n_row, n_col) macro.  It returns -1 if any
  argument is negative.  2*nnz space is required for the row and column
  indices of the matrix. colamd_c (n_col) + colamd_r (n_row) space is
  required for the Col and Row arrays, respectively, which are internal to
  colamd.  An additional n_col space is the minimal amount of "elbow room",
  and nnz/5 more space is recommended for run time efficiency.

  This macro is not needed when using symamd.

  Explicit typecast to IndexType added Sept. 23, 2002, COLAMD version 2.2, to avoid
  gcc -pedantic warning messages.
*/
template <typename IndexType>
inline IndexType colamd_c(IndexType n_col)
{ return IndexType( ((n_col) + 1) * sizeof (ColStructure<IndexType>) / sizeof (IndexType) ) ; }

template <typename IndexType>
inline IndexType  colamd_r(IndexType n_row)
{ return IndexType(((n_row) + 1) * sizeof (RowStructure<IndexType>) / sizeof (IndexType)); }

// Prototypes of non-user callable routines
template <typename IndexType>
static IndexType init_rows_cols (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> col [], IndexType A [], IndexType p [], IndexType stats[NStats] );

template <typename IndexType>
static void init_scoring (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType head [], double knobs[NKnobs], IndexType *p_n_row2, IndexType *p_n_col2, IndexType *p_max_deg);

template <typename IndexType>
static IndexType find_ordering (IndexType n_row, IndexType n_col, IndexType Alen, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType head [], IndexType n_col2, IndexType max_deg, IndexType pfree);

template <typename IndexType>
static void order_children (IndexType n_col, ColStructure<IndexType> Col [], IndexType p []);

template <typename IndexType>
static void detect_super_cols (ColStructure<IndexType> Col [], IndexType A [], IndexType head [], IndexType row_start, IndexType row_length ) ;

template <typename IndexType>
static IndexType garbage_collection (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType *pfree) ;

template <typename IndexType>
static inline  IndexType clear_mark (IndexType n_row, RowStructure<IndexType> Row [] ) ;

/* === No debugging ========================================================= */

#define COLAMD_DEBUG0(params) ;
#define COLAMD_DEBUG1(params) ;
#define COLAMD_DEBUG2(params) ;
#define COLAMD_DEBUG3(params) ;
#define COLAMD_DEBUG4(params) ;

#define COLAMD_ASSERT(expression) ((void) 0)


/**
 * \brief Returns the recommended value of Alen
 *
 * Returns recommended value of Alen for use by colamd.
 * Returns -1 if any input argument is negative.
 * The use of this routine or macro is optional.
 * Note that the macro uses its arguments   more than once,
 * so be careful for side effects, if you pass expressions as arguments to COLAMD_RECOMMENDED.
 *
 * \param nnz nonzeros in A
 * \param n_row number of rows in A
 * \param n_col number of columns in A
 * \return recommended value of Alen for use by colamd
 */
template <typename IndexType>
inline IndexType recommended ( IndexType nnz, IndexType n_row, IndexType n_col)
{
  if ((nnz) < 0 || (n_row) < 0 || (n_col) < 0)
    return (-1);
  else
    return (2 * (nnz) + colamd_c (n_col) + colamd_r (n_row) + (n_col) + ((nnz) / 5));
}

/**
 * \brief set default parameters  The use of this routine is optional.
 *
 * Colamd: rows with more than (knobs [DenseRow] * n_col)
 * entries are removed prior to ordering.  Columns with more than
 * (knobs [DenseCol] * n_row) entries are removed prior to
 * ordering, and placed last in the output column ordering.
 *
 * DenseRow and DenseCol are defined as 0 and 1,
 * respectively, in colamd.h.  Default values of these two knobs
 * are both 0.5.  Currently, only knobs [0] and knobs [1] are
 * used, but future versions may use more knobs.  If so, they will
 * be properly set to their defaults by the future version of
 * colamd_set_defaults, so that the code that calls colamd will
 * not need to change, assuming that you either use
 * colamd_set_defaults, or pass a (double *) NULL pointer as the
 * knobs array to colamd or symamd.
 *
 * \param knobs parameter settings for colamd
 */

static inline void set_defaults(double knobs[NKnobs])
{
  /* === Local variables ================================================== */

  int i ;

  if (!knobs)
  {
    return ;      /* no knobs to initialize */
  }
  for (i = 0 ; i < NKnobs ; i++)
  {
    knobs [i] = 0 ;
  }
  knobs [Colamd::DenseRow] = 0.5 ;  /* ignore rows over 50% dense */
  knobs [Colamd::DenseCol] = 0.5 ;  /* ignore columns over 50% dense */
}

/**
 * \brief  Computes a column ordering using the column approximate minimum degree ordering
 *
 * Computes a column ordering (Q) of A such that P(AQ)=LU or
 * (AQ)'AQ=LL' have less fill-in and require fewer floating point
 * operations than factorizing the unpermuted matrix A or A'A,
 * respectively.
 *
 *
 * \param n_row number of rows in A
 * \param n_col number of columns in A
 * \param Alen, size of the array A
 * \param A row indices of the matrix, of size ALen
 * \param p column pointers of A, of size n_col+1
 * \param knobs parameter settings for colamd
 * \param stats colamd output statistics and error codes
 */
template <typename IndexType>
static bool compute_ordering(IndexType n_row, IndexType n_col, IndexType Alen, IndexType *A, IndexType *p, double knobs[NKnobs], IndexType stats[NStats])
{
  /* === Local variables ================================================== */

  IndexType i ;     /* loop index */
  IndexType nnz ;     /* nonzeros in A */
  IndexType Row_size ;    /* size of Row [], in integers */
  IndexType Col_size ;    /* size of Col [], in integers */
  IndexType need ;      /* minimum required length of A */
  Colamd::RowStructure<IndexType> *Row ;   /* pointer into A of Row [0..n_row] array */
  Colamd::ColStructure<IndexType> *Col ;   /* pointer into A of Col [0..n_col] array */
  IndexType n_col2 ;    /* number of non-dense, non-empty columns */
  IndexType n_row2 ;    /* number of non-dense, non-empty rows */
  IndexType ngarbage ;    /* number of garbage collections performed */
  IndexType max_deg ;   /* maximum row degree */
  double default_knobs [NKnobs] ; /* default knobs array */


  /* === Check the input arguments ======================================== */

  if (!stats)
  {
    COLAMD_DEBUG0 (("colamd: stats not present\n")) ;
    return (false) ;
  }
  for (i = 0 ; i < NStats ; i++)
  {
    stats [i] = 0 ;
  }
  stats [Colamd::Status] = Colamd::Ok ;
  stats [Colamd::Info1] = -1 ;
  stats [Colamd::Info2] = -1 ;

  if (!A)   /* A is not present */
  {
    stats [Colamd::Status] = Colamd::ErrorANotPresent ;
    COLAMD_DEBUG0 (("colamd: A not present\n")) ;
    return (false) ;
  }

  if (!p)   /* p is not present */
  {
    stats [Colamd::Status] = Colamd::ErrorPNotPresent ;
    COLAMD_DEBUG0 (("colamd: p not present\n")) ;
    return (false) ;
  }

  if (n_row < 0)  /* n_row must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNrowNegative ;
    stats [Colamd::Info1] = n_row ;
    COLAMD_DEBUG0 (("colamd: nrow negative %d\n", n_row)) ;
    return (false) ;
  }

  if (n_col < 0)  /* n_col must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNcolNegative ;
    stats [Colamd::Info1] = n_col ;
    COLAMD_DEBUG0 (("colamd: ncol negative %d\n", n_col)) ;
    return (false) ;
  }

  nnz = p [n_col] ;
  if (nnz < 0)  /* nnz must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNnzNegative ;
    stats [Colamd::Info1] = nnz ;
    COLAMD_DEBUG0 (("colamd: number of entries negative %d\n", nnz)) ;
    return (false) ;
  }

  if (p [0] != 0)
  {
    stats [Colamd::Status] = Colamd::ErrorP0Nonzero ;
    stats [Colamd::Info1] = p [0] ;
    COLAMD_DEBUG0 (("colamd: p[0] not zero %d\n", p [0])) ;
    return (false) ;
  }

  /* === If no knobs, set default knobs =================================== */

  if (!knobs)
  {
    set_defaults (default_knobs) ;
    knobs = default_knobs ;
  }

  /* === Allocate the Row and Col arrays from array A ===================== */

  Col_size = colamd_c (n_col) ;
  Row_size = colamd_r (n_row) ;
  need = 2*nnz + n_col + Col_size + Row_size ;

  if (need > Alen)
  {
    /* not enough space in array A to perform the ordering */
    stats [Colamd::Status] = Colamd::ErrorATooSmall ;
    stats [Colamd::Info1] = need ;
    stats [Colamd::Info2] = Alen ;
    COLAMD_DEBUG0 (("colamd: Need Alen >= %d, given only Alen = %d\n", need,Alen));
    return (false) ;
  }

  Alen -= Col_size + Row_size ;
  Col = (ColStructure<IndexType> *) &A [Alen] ;
  Row = (RowStructure<IndexType> *) &A [Alen + Col_size] ;

  /* === Construct the row and column data structures ===================== */

  if (!Colamd::init_rows_cols (n_row, n_col, Row, Col, A, p, stats))
  {
    /* input matrix is invalid */
    COLAMD_DEBUG0 (("colamd: Matrix invalid\n")) ;
    return (false) ;
  }

  /* === Initialize scores, kill dense rows/columns ======================= */

  Colamd::init_scoring (n_row, n_col, Row, Col, A, p, knobs,
		&n_row2, &n_col2, &max_deg) ;

  /* === Order the supercolumns =========================================== */

  ngarbage = Colamd::find_ordering (n_row, n_col, Alen, Row, Col, A, p,
			    n_col2, max_deg, 2*nnz) ;

  /* === Order the non-principal columns ================================== */

  Colamd::order_children (n_col, Col, p) ;

  /* === Return statistics in stats ======================================= */

  stats [Colamd::DenseRow] = n_row - n_row2 ;
  stats [Colamd::DenseCol] = n_col - n_col2 ;
  stats [Colamd::DefragCount] = ngarbage ;
  COLAMD_DEBUG0 (("colamd: done.\n")) ;
  return (true) ;
}

/* ========================================================================== */
/* === NON-USER-CALLABLE ROUTINES: ========================================== */
/* ========================================================================== */

/* There are no user-callable routines beyond this point in the file */

/* ========================================================================== */
/* === init_rows_cols ======================================================= */
/* ========================================================================== */

/*
  Takes the column form of the matrix in A and creates the row form of the
  matrix.  Also, row and column attributes are stored in the Col and Row
  structs.  If the columns are un-sorted or contain duplicate row indices,
  this routine will also sort and remove duplicate row indices from the
  column form of the matrix.  Returns false if the matrix is invalid,
  true otherwise.  Not user-callable.
*/
template <typename IndexType>
static IndexType init_rows_cols  /* returns true if OK, or false otherwise */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* row indices of A, of size Alen */
    IndexType p [],     /* pointers to columns in A, of size n_col+1 */
    IndexType stats [NStats]  /* colamd statistics */
    )
{
  /* === Local variables ================================================== */

  IndexType col ;     /* a column index */
  IndexType row ;     /* a row index */
  IndexType *cp ;     /* a column pointer */
  IndexType *cp_end ;   /* a pointer to the end of a column */
  IndexType *rp ;     /* a row pointer */
  IndexType *rp_end ;   /* a pointer to the end of a row */
  IndexType last_row ;    /* previous row */

  /* === Initialize columns, and check column pointers ==================== */

  for (col = 0 ; col < n_col ; col++)
  {
    Col [col].start = p [col] ;
    Col [col].length = p [col+1] - p [col] ;

    if ((Col [col].length) < 0) // extra parentheses to work-around gcc bug 10200
    {
      /* column pointers must be non-decreasing */
      stats [Colamd::Status] = Colamd::ErrorColLengthNegative ;
      stats [Colamd::Info1] = col ;
      stats [Colamd::Info2] = Col [col].length ;
      COLAMD_DEBUG0 (("colamd: col %d length %d < 0\n", col, Col [col].length)) ;
      return (false) ;
    }

    Col [col].shared1.thickness = 1 ;
    Col [col].shared2.score = 0 ;
    Col [col].shared3.prev = Empty ;
    Col [col].shared4.degree_next = Empty ;
  }

  /* p [0..n_col] no longer needed, used as "head" in subsequent routines */

  /* === Scan columns, compute row degrees, and check row indices ========= */

  stats [Info3] = 0 ;  /* number of duplicate or unsorted row indices*/

  for (row = 0 ; row < n_row ; row++)
  {
    Row [row].length = 0 ;
    Row [row].shared2.mark = -1 ;
  }

  for (col = 0 ; col < n_col ; col++)
  {
    last_row = -1 ;

    cp = &A [p [col]] ;
    cp_end = &A [p [col+1]] ;

    while (cp < cp_end)
    {
      row = *cp++ ;

      /* make sure row indices within range */
      if (row < 0 || row >= n_row)
      {
	stats [Colamd::Status] = Colamd::ErrorRowIndexOutOfBounds ;
	stats [Colamd::Info1] = col ;
	stats [Colamd::Info2] = row ;
	stats [Colamd::Info3] = n_row ;
	COLAMD_DEBUG0 (("colamd: row %d col %d out of bounds\n", row, col)) ;
	return (false) ;
      }

      if (row <= last_row || Row [row].shared2.mark == col)
      {
	/* row index are unsorted or repeated (or both), thus col */
	/* is jumbled.  This is a notice, not an error condition. */
	stats [Colamd::Status] = Colamd::OkButJumbled ;
	stats [Colamd::Info1] = col ;
	stats [Colamd::Info2] = row ;
	(stats [Colamd::Info3]) ++ ;
	COLAMD_DEBUG1 (("colamd: row %d col %d unsorted/duplicate\n",row,col));
      }

      if (Row [row].shared2.mark != col)
      {
	Row [row].length++ ;
      }
      else
      {
	/* this is a repeated entry in the column, */
	/* it will be removed */
	Col [col].length-- ;
      }

      /* mark the row as having been seen in this column */
      Row [row].shared2.mark = col ;

      last_row = row ;
    }
  }

  /* === Compute row pointers ============================================= */

  /* row form of the matrix starts directly after the column */
  /* form of matrix in A */
  Row [0].start = p [n_col] ;
  Row [0].shared1.p = Row [0].start ;
  Row [0].shared2.mark = -1 ;
  for (row = 1 ; row < n_row ; row++)
  {
    Row [row].start = Row [row-1].start + Row [row-1].length ;
    Row [row].shared1.p = Row [row].start ;
    Row [row].shared2.mark = -1 ;
  }

  /* === Create row form ================================================== */

  if (stats [Status] == OkButJumbled)
  {
    /* if cols jumbled, watch for repeated row indices */
    for (col = 0 ; col < n_col ; col++)
    {
      cp = &A [p [col]] ;
      cp_end = &A [p [col+1]] ;
      while (cp < cp_end)
      {
	row = *cp++ ;
	if (Row [row].shared2.mark != col)
	{
	  A [(Row [row].shared1.p)++] = col ;
	  Row [row].shared2.mark = col ;
	}
      }
    }
  }
  else
  {
    /* if cols not jumbled, we don't need the mark (this is faster) */
    for (col = 0 ; col < n_col ; col++)
    {
      cp = &A [p [col]] ;
      cp_end = &A [p [col+1]] ;
      while (cp < cp_end)
      {
	A [(Row [*cp++].shared1.p)++] = col ;
      }
    }
  }

  /* === Clear the row marks and set row degrees ========================== */

  for (row = 0 ; row < n_row ; row++)
  {
    Row [row].shared2.mark = 0 ;
    Row [row].shared1.degree = Row [row].length ;
  }

  /* === See if we need to re-create columns ============================== */

  if (stats [Status] == OkButJumbled)
  {
    COLAMD_DEBUG0 (("colamd: reconstructing column form, matrix jumbled\n")) ;


    /* === Compute col pointers ========================================= */

    /* col form of the matrix starts at A [0]. */
    /* Note, we may have a gap between the col form and the row */
    /* form if there were duplicate entries, if so, it will be */
    /* removed upon the first garbage collection */
    Col [0].start = 0 ;
    p [0] = Col [0].start ;
    for (col = 1 ; col < n_col ; col++)
    {
      /* note that the lengths here are for pruned columns, i.e. */
      /* no duplicate row indices will exist for these columns */
      Col [col].start = Col [col-1].start + Col [col-1].length ;
      p [col] = Col [col].start ;
    }

    /* === Re-create col form =========================================== */

    for (row = 0 ; row < n_row ; row++)
    {
      rp = &A [Row [row].start] ;
      rp_end = rp + Row [row].length ;
      while (rp < rp_end)
      {
	A [(p [*rp++])++] = row ;
      }
    }
  }

  /* === Done.  Matrix is not (or no longer) jumbled ====================== */

  return (true) ;
}


/* ========================================================================== */
/* === init_scoring ========================================================= */
/* ========================================================================== */

/*
  Kills dense or empty columns and rows, calculates an initial score for
  each column, and places all columns in the degree lists.  Not user-callable.
*/
template <typename IndexType>
static void init_scoring
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* column form and row form of A */
    IndexType head [],    /* of size n_col+1 */
    double knobs [NKnobs],/* parameters */
    IndexType *p_n_row2,    /* number of non-dense, non-empty rows */
    IndexType *p_n_col2,    /* number of non-dense, non-empty columns */
    IndexType *p_max_deg    /* maximum row degree */
    )
{
  /* === Local variables ================================================== */

  IndexType c ;     /* a column index */
  IndexType r, row ;    /* a row index */
  IndexType *cp ;     /* a column pointer */
  IndexType deg ;     /* degree of a row or column */
  IndexType *cp_end ;   /* a pointer to the end of a column */
  IndexType *new_cp ;   /* new column pointer */
  IndexType col_length ;    /* length of pruned column */
  IndexType score ;     /* current column score */
  IndexType n_col2 ;    /* number of non-dense, non-empty columns */
  IndexType n_row2 ;    /* number of non-dense, non-empty rows */
  IndexType dense_row_count ; /* remove rows with more entries than this */
  IndexType dense_col_count ; /* remove cols with more entries than this */
  IndexType min_score ;   /* smallest column score */
  IndexType max_deg ;   /* maximum row degree */
  IndexType next_col ;    /* Used to add to degree list.*/


  /* === Extract knobs ==================================================== */

  dense_row_count = numext::maxi(IndexType(0), numext::mini(IndexType(knobs [Colamd::DenseRow] * n_col), n_col)) ;
  dense_col_count = numext::maxi(IndexType(0), numext::mini(IndexType(knobs [Colamd::DenseCol] * n_row), n_row)) ;
  COLAMD_DEBUG1 (("colamd: densecount: %d %d\n", dense_row_count, dense_col_count)) ;
  max_deg = 0 ;
  n_col2 = n_col ;
  n_row2 = n_row ;

  /* === Kill empty columns =============================================== */

  /* Put the empty columns at the end in their natural order, so that LU */
  /* factorization can proceed as far as possible. */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    deg = Col [c].length ;
    if (deg == 0)
    {
      /* this is a empty column, kill and order it last */
      Col [c].shared2.order = --n_col2 ;
      Col[c].kill_principal() ;
    }
  }
  COLAMD_DEBUG1 (("colamd: null columns killed: %d\n", n_col - n_col2)) ;

  /* === Kill dense columns =============================================== */

  /* Put the dense columns at the end, in their natural order */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* skip any dead columns */
    if (Col[c].is_dead())
    {
      continue ;
    }
    deg = Col [c].length ;
    if (deg > dense_col_count)
    {
      /* this is a dense column, kill and order it last */
      Col [c].shared2.order = --n_col2 ;
      /* decrement the row degrees */
      cp = &A [Col [c].start] ;
      cp_end = cp + Col [c].length ;
      while (cp < cp_end)
      {
	Row [*cp++].shared1.degree-- ;
      }
      Col[c].kill_principal() ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense and null columns killed: %d\n", n_col - n_col2)) ;

  /* === Kill dense and empty rows ======================================== */

  for (r = 0 ; r < n_row ; r++)
  {
    deg = Row [r].shared1.degree ;
    COLAMD_ASSERT (deg >= 0 && deg <= n_col) ;
    if (deg > dense_row_count || deg == 0)
    {
      /* kill a dense or empty row */
      Row[r].kill() ;
      --n_row2 ;
    }
    else
    {
      /* keep track of max degree of remaining rows */
      max_deg = numext::maxi(max_deg, deg) ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense and null rows killed: %d\n", n_row - n_row2)) ;

  /* === Compute initial column scores ==================================== */

  /* At this point the row degrees are accurate.  They reflect the number */
  /* of "live" (non-dense) columns in each row.  No empty rows exist. */
  /* Some "live" columns may contain only dead rows, however.  These are */
  /* pruned in the code below. */

  /* now find the initial matlab score for each column */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* skip dead column */
    if (Col[c].is_dead())
    {
      continue ;
    }
    score = 0 ;
    cp = &A [Col [c].start] ;
    new_cp = cp ;
    cp_end = cp + Col [c].length ;
    while (cp < cp_end)
    {
      /* get a row */
      row = *cp++ ;
      /* skip if dead */
      if (Row[row].is_dead())
      {
	continue ;
      }
      /* compact the column */
      *new_cp++ = row ;
      /* add row's external degree */
      score += Row [row].shared1.degree - 1 ;
      /* guard against integer overflow */
      score = numext::mini(score, n_col) ;
    }
    /* determine pruned column length */
    col_length = (IndexType) (new_cp - &A [Col [c].start]) ;
    if (col_length == 0)
    {
      /* a newly-made null column (all rows in this col are "dense" */
      /* and have already been killed) */
      COLAMD_DEBUG2 (("Newly null killed: %d\n", c)) ;
      Col [c].shared2.order = --n_col2 ;
      Col[c].kill_principal() ;
    }
    else
    {
      /* set column length and set score */
      COLAMD_ASSERT (score >= 0) ;
      COLAMD_ASSERT (score <= n_col) ;
      Col [c].length = col_length ;
      Col [c].shared2.score = score ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense, null, and newly-null columns killed: %d\n",
		  n_col-n_col2)) ;

  /* At this point, all empty rows and columns are dead.  All live columns */
  /* are "clean" (containing no dead rows) and simplicial (no supercolumns */
  /* yet).  Rows may contain dead columns, but all live rows contain at */
  /* least one live column. */

  /* === Initialize degree lists ========================================== */


  /* clear the hash buckets */
  for (c = 0 ; c <= n_col ; c++)
  {
    head [c] = Empty ;
  }
  min_score = n_col ;
  /* place in reverse order, so low column indices are at the front */
  /* of the lists.  This is to encourage natural tie-breaking */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* only add principal columns to degree lists */
    if (Col[c].is_alive())
    {
      COLAMD_DEBUG4 (("place %d score %d minscore %d ncol %d\n",
		      c, Col [c].shared2.score, min_score, n_col)) ;

      /* === Add columns score to DList =============================== */

      score = Col [c].shared2.score ;

      COLAMD_ASSERT (min_score >= 0) ;
      COLAMD_ASSERT (min_score <= n_col) ;
      COLAMD_ASSERT (score >= 0) ;
      COLAMD_ASSERT (score <= n_col) ;
      COLAMD_ASSERT (head [score] >= Empty) ;

      /* now add this column to dList at proper score location */
      next_col = head [score] ;
      Col [c].shared3.prev = Empty ;
      Col [c].shared4.degree_next = next_col ;

      /* if there already was a column with the same score, set its */
      /* previous pointer to this new column */
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = c ;
      }
      head [score] = c ;

      /* see if this score is less than current min */
      min_score = numext::mini(min_score, score) ;


    }
  }


  /* === Return number of remaining columns, and max row degree =========== */

  *p_n_col2 = n_col2 ;
  *p_n_row2 = n_row2 ;
  *p_max_deg = max_deg ;
}


/* ========================================================================== */
/* === find_ordering ======================================================== */
/* ========================================================================== */

/*
  Order the principal columns of the supercolumn form of the matrix
  (no supercolumns on input).  Uses a minimum approximate column minimum
  degree ordering method.  Not user-callable.
*/
template <typename IndexType>
static IndexType find_ordering /* return the number of garbage collections */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    IndexType Alen,     /* size of A, 2*nnz + n_col or larger */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* column form and row form of A */
    IndexType head [],    /* of size n_col+1 */
    IndexType n_col2,     /* Remaining columns to order */
    IndexType max_deg,    /* Maximum row degree */
    IndexType pfree     /* index of first free slot (2*nnz on entry) */
    )
{
  /* === Local variables ================================================== */

  IndexType k ;     /* current pivot ordering step */
  IndexType pivot_col ;   /* current pivot column */
  IndexType *cp ;     /* a column pointer */
  IndexType *rp ;     /* a row pointer */
  IndexType pivot_row ;   /* current pivot row */
  IndexType *new_cp ;   /* modified column pointer */
  IndexType *new_rp ;   /* modified row pointer */
  IndexType pivot_row_start ; /* pointer to start of pivot row */
  IndexType pivot_row_degree ;  /* number of columns in pivot row */
  IndexType pivot_row_length ;  /* number of supercolumns in pivot row */
  IndexType pivot_col_score ; /* score of pivot column */
  IndexType needed_memory ;   /* free space needed for pivot row */
  IndexType *cp_end ;   /* pointer to the end of a column */
  IndexType *rp_end ;   /* pointer to the end of a row */
  IndexType row ;     /* a row index */
  IndexType col ;     /* a column index */
  IndexType max_score ;   /* maximum possible score */
  IndexType cur_score ;   /* score of current column */
  unsigned int hash ;   /* hash value for supernode detection */
  IndexType head_column ;   /* head of hash bucket */
  IndexType first_col ;   /* first column in hash bucket */
  IndexType tag_mark ;    /* marker value for mark array */
  IndexType row_mark ;    /* Row [row].shared2.mark */
  IndexType set_difference ;  /* set difference size of row with pivot row */
  IndexType min_score ;   /* smallest column score */
  IndexType col_thickness ;   /* "thickness" (no. of columns in a supercol) */
  IndexType max_mark ;    /* maximum value of tag_mark */
  IndexType pivot_col_thickness ; /* number of columns represented by pivot col */
  IndexType prev_col ;    /* Used by Dlist operations. */
  IndexType next_col ;    /* Used by Dlist operations. */
  IndexType ngarbage ;    /* number of garbage collections performed */


  /* === Initialization and clear mark ==================================== */

  max_mark = INT_MAX - n_col ;  /* INT_MAX defined in <limits.h> */
  tag_mark = Colamd::clear_mark (n_row, Row) ;
  min_score = 0 ;
  ngarbage = 0 ;
  COLAMD_DEBUG1 (("colamd: Ordering, n_col2=%d\n", n_col2)) ;

  /* === Order the columns ================================================ */

  for (k = 0 ; k < n_col2 ; /* 'k' is incremented below */)
  {

    /* === Select pivot column, and order it ============================ */

    /* make sure degree list isn't empty */
    COLAMD_ASSERT (min_score >= 0) ;
    COLAMD_ASSERT (min_score <= n_col) ;
    COLAMD_ASSERT (head [min_score] >= Empty) ;

    /* get pivot column from head of minimum degree list */
    while (min_score < n_col && head [min_score] == Empty)
    {
      min_score++ ;
    }
    pivot_col = head [min_score] ;
    COLAMD_ASSERT (pivot_col >= 0 && pivot_col <= n_col) ;
    next_col = Col [pivot_col].shared4.degree_next ;
    head [min_score] = next_col ;
    if (next_col != Empty)
    {
      Col [next_col].shared3.prev = Empty ;
    }

    COLAMD_ASSERT (Col[pivot_col].is_alive()) ;
    COLAMD_DEBUG3 (("Pivot col: %d\n", pivot_col)) ;

    /* remember score for defrag check */
    pivot_col_score = Col [pivot_col].shared2.score ;

    /* the pivot column is the kth column in the pivot order */
    Col [pivot_col].shared2.order = k ;

    /* increment order count by column thickness */
    pivot_col_thickness = Col [pivot_col].shared1.thickness ;
    k += pivot_col_thickness ;
    COLAMD_ASSERT (pivot_col_thickness > 0) ;

    /* === Garbage_collection, if necessary ============================= */

    needed_memory = numext::mini(pivot_col_score, n_col - k) ;
    if (pfree + needed_memory >= Alen)
    {
      pfree = Colamd::garbage_collection (n_row, n_col, Row, Col, A, &A [pfree]) ;
      ngarbage++ ;
      /* after garbage collection we will have enough */
      COLAMD_ASSERT (pfree + needed_memory < Alen) ;
      /* garbage collection has wiped out the Row[].shared2.mark array */
      tag_mark = Colamd::clear_mark (n_row, Row) ;

    }

    /* === Compute pivot row pattern ==================================== */

    /* get starting location for this new merged row */
    pivot_row_start = pfree ;

    /* initialize new row counts to zero */
    pivot_row_degree = 0 ;

    /* tag pivot column as having been visited so it isn't included */
    /* in merged pivot row */
    Col [pivot_col].shared1.thickness = -pivot_col_thickness ;

    /* pivot row is the union of all rows in the pivot column pattern */
    cp = &A [Col [pivot_col].start] ;
    cp_end = cp + Col [pivot_col].length ;
    while (cp < cp_end)
    {
      /* get a row */
      row = *cp++ ;
      COLAMD_DEBUG4 (("Pivot col pattern %d %d\n", Row[row].is_alive(), row)) ;
      /* skip if row is dead */
      if (Row[row].is_dead())
      {
	continue ;
      }
      rp = &A [Row [row].start] ;
      rp_end = rp + Row [row].length ;
      while (rp < rp_end)
      {
	/* get a column */
	col = *rp++ ;
	/* add the column, if alive and untagged */
	col_thickness = Col [col].shared1.thickness ;
	if (col_thickness > 0 && Col[col].is_alive())
	{
	  /* tag column in pivot row */
	  Col [col].shared1.thickness = -col_thickness ;
	  COLAMD_ASSERT (pfree < Alen) ;
	  /* place column in pivot row */
	  A [pfree++] = col ;
	  pivot_row_degree += col_thickness ;
	}
      }
    }

    /* clear tag on pivot column */
    Col [pivot_col].shared1.thickness = pivot_col_thickness ;
    max_deg = numext::maxi(max_deg, pivot_row_degree) ;


    /* === Kill all rows used to construct pivot row ==================== */

    /* also kill pivot row, temporarily */
    cp = &A [Col [pivot_col].start] ;
    cp_end = cp + Col [pivot_col].length ;
    while (cp < cp_end)
    {
      /* may be killing an already dead row */
      row = *cp++ ;
      COLAMD_DEBUG3 (("Kill row in pivot col: %d\n", row)) ;
      Row[row].kill() ;
    }

    /* === Select a row index to use as the new pivot row =============== */

    pivot_row_length = pfree - pivot_row_start ;
    if (pivot_row_length > 0)
    {
      /* pick the "pivot" row arbitrarily (first row in col) */
      pivot_row = A [Col [pivot_col].start] ;
      COLAMD_DEBUG3 (("Pivotal row is %d\n", pivot_row)) ;
    }
    else
    {
      /* there is no pivot row, since it is of zero length */
      pivot_row = Empty ;
      COLAMD_ASSERT (pivot_row_length == 0) ;
    }
    COLAMD_ASSERT (Col [pivot_col].length > 0 || pivot_row_length == 0) ;

    /* === Approximate degree computation =============================== */

    /* Here begins the computation of the approximate degree.  The column */
    /* score is the sum of the pivot row "length", plus the size of the */
    /* set differences of each row in the column minus the pattern of the */
    /* pivot row itself.  The column ("thickness") itself is also */
    /* excluded from the column score (we thus use an approximate */
    /* external degree). */

    /* The time taken by the following code (compute set differences, and */
    /* add them up) is proportional to the size of the data structure */
    /* being scanned - that is, the sum of the sizes of each column in */
    /* the pivot row.  Thus, the amortized time to compute a column score */
    /* is proportional to the size of that column (where size, in this */
    /* context, is the column "length", or the number of row indices */
    /* in that column).  The number of row indices in a column is */
    /* monotonically non-decreasing, from the length of the original */
    /* column on input to colamd. */

    /* === Compute set differences ====================================== */

    COLAMD_DEBUG3 (("** Computing set differences phase. **\n")) ;

    /* pivot row is currently dead - it will be revived later. */

    COLAMD_DEBUG3 (("Pivot row: ")) ;
    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      col = *rp++ ;
      COLAMD_ASSERT (Col[col].is_alive() && col != pivot_col) ;
      COLAMD_DEBUG3 (("Col: %d\n", col)) ;

      /* clear tags used to construct pivot row pattern */
      col_thickness = -Col [col].shared1.thickness ;
      COLAMD_ASSERT (col_thickness > 0) ;
      Col [col].shared1.thickness = col_thickness ;

      /* === Remove column from degree list =========================== */

      cur_score = Col [col].shared2.score ;
      prev_col = Col [col].shared3.prev ;
      next_col = Col [col].shared4.degree_next ;
      COLAMD_ASSERT (cur_score >= 0) ;
      COLAMD_ASSERT (cur_score <= n_col) ;
      COLAMD_ASSERT (cur_score >= Empty) ;
      if (prev_col == Empty)
      {
	head [cur_score] = next_col ;
      }
      else
      {
	Col [prev_col].shared4.degree_next = next_col ;
      }
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = prev_col ;
      }

      /* === Scan the column ========================================== */

      cp = &A [Col [col].start] ;
      cp_end = cp + Col [col].length ;
      while (cp < cp_end)
      {
	/* get a row */
	row = *cp++ ;
	/* skip if dead */
	if (Row[row].is_dead())
	{
	  continue ;
	}
  row_mark = Row [row].shared2.mark ;
	COLAMD_ASSERT (row != pivot_row) ;
	set_difference = row_mark - tag_mark ;
	/* check if the row has been seen yet */
	if (set_difference < 0)
	{
	  COLAMD_ASSERT (Row [row].shared1.degree <= max_deg) ;
	  set_difference = Row [row].shared1.degree ;
	}
	/* subtract column thickness from this row's set difference */
	set_difference -= col_thickness ;
	COLAMD_ASSERT (set_difference >= 0) ;
	/* absorb this row if the set difference becomes zero */
	if (set_difference == 0)
	{
	  COLAMD_DEBUG3 (("aggressive absorption. Row: %d\n", row)) ;
	  Row[row].kill() ;
	}
	else
	{
	  /* save the new mark */
	  Row [row].shared2.mark = set_difference + tag_mark ;
	}
      }
    }


    /* === Add up set differences for each column ======================= */

    COLAMD_DEBUG3 (("** Adding set differences phase. **\n")) ;

    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      /* get a column */
      col = *rp++ ;
      COLAMD_ASSERT (Col[col].is_alive() && col != pivot_col) ;
      hash = 0 ;
      cur_score = 0 ;
      cp = &A [Col [col].start] ;
      /* compact the column */
      new_cp = cp ;
      cp_end = cp + Col [col].length ;

      COLAMD_DEBUG4 (("Adding set diffs for Col: %d.\n", col)) ;

      while (cp < cp_end)
      {
	/* get a row */
	row = *cp++ ;
	COLAMD_ASSERT(row >= 0 && row < n_row) ;
	/* skip if dead */
	if (Row [row].is_dead())
	{
	  continue ;
	}
  row_mark = Row [row].shared2.mark ;
	COLAMD_ASSERT (row_mark > tag_mark) ;
	/* compact the column */
	*new_cp++ = row ;
	/* compute hash function */
	hash += row ;
	/* add set difference */
	cur_score += row_mark - tag_mark ;
	/* integer overflow... */
	cur_score = numext::mini(cur_score, n_col) ;
      }

      /* recompute the column's length */
      Col [col].length = (IndexType) (new_cp - &A [Col [col].start]) ;

      /* === Further mass elimination ================================= */

      if (Col [col].length == 0)
      {
	COLAMD_DEBUG4 (("further mass elimination. Col: %d\n", col)) ;
	/* nothing left but the pivot row in this column */
	Col[col].kill_principal() ;
	pivot_row_degree -= Col [col].shared1.thickness ;
	COLAMD_ASSERT (pivot_row_degree >= 0) ;
	/* order it */
	Col [col].shared2.order = k ;
	/* increment order count by column thickness */
	k += Col [col].shared1.thickness ;
      }
      else
      {
	/* === Prepare for supercolumn detection ==================== */

	COLAMD_DEBUG4 (("Preparing supercol detection for Col: %d.\n", col)) ;

	/* save score so far */
	Col [col].shared2.score = cur_score ;

	/* add column to hash table, for supercolumn detection */
	hash %= n_col + 1 ;

	COLAMD_DEBUG4 ((" Hash = %d, n_col = %d.\n", hash, n_col)) ;
	COLAMD_ASSERT (hash <= n_col) ;

	head_column = head [hash] ;
	if (head_column > Empty)
	{
	  /* degree list "hash" is non-empty, use prev (shared3) of */
	  /* first column in degree list as head of hash bucket */
	  first_col = Col [head_column].shared3.headhash ;
	  Col [head_column].shared3.headhash = col ;
	}
	else
	{
	  /* degree list "hash" is empty, use head as hash bucket */
	  first_col = - (head_column + 2) ;
	  head [hash] = - (col + 2) ;
	}
	Col [col].shared4.hash_next = first_col ;

	/* save hash function in Col [col].shared3.hash */
	Col [col].shared3.hash = (IndexType) hash ;
	COLAMD_ASSERT (Col[col].is_alive()) ;
      }
    }

    /* The approximate external column degree is now computed.  */

    /* === Supercolumn detection ======================================== */

    COLAMD_DEBUG3 (("** Supercolumn detection phase. **\n")) ;

    Colamd::detect_super_cols (Col, A, head, pivot_row_start, pivot_row_length) ;

    /* === Kill the pivotal column ====================================== */

    Col[pivot_col].kill_principal() ;

    /* === Clear mark =================================================== */

    tag_mark += (max_deg + 1) ;
    if (tag_mark >= max_mark)
    {
      COLAMD_DEBUG2 (("clearing tag_mark\n")) ;
      tag_mark = Colamd::clear_mark (n_row, Row) ;
    }

    /* === Finalize the new pivot row, and column scores ================ */

    COLAMD_DEBUG3 (("** Finalize scores phase. **\n")) ;

    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    /* compact the pivot row */
    new_rp = rp ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      col = *rp++ ;
      /* skip dead columns */
      if (Col[col].is_dead())
      {
	continue ;
      }
      *new_rp++ = col ;
      /* add new pivot row to column */
      A [Col [col].start + (Col [col].length++)] = pivot_row ;

      /* retrieve score so far and add on pivot row's degree. */
      /* (we wait until here for this in case the pivot */
      /* row's degree was reduced due to mass elimination). */
      cur_score = Col [col].shared2.score + pivot_row_degree ;

      /* calculate the max possible score as the number of */
      /* external columns minus the 'k' value minus the */
      /* columns thickness */
      max_score = n_col - k - Col [col].shared1.thickness ;

      /* make the score the external degree of the union-of-rows */
      cur_score -= Col [col].shared1.thickness ;

      /* make sure score is less or equal than the max score */
      cur_score = numext::mini(cur_score, max_score) ;
      COLAMD_ASSERT (cur_score >= 0) ;

      /* store updated score */
      Col [col].shared2.score = cur_score ;

      /* === Place column back in degree list ========================= */

      COLAMD_ASSERT (min_score >= 0) ;
      COLAMD_ASSERT (min_score <= n_col) ;
      COLAMD_ASSERT (cur_score >= 0) ;
      COLAMD_ASSERT (cur_score <= n_col) ;
      COLAMD_ASSERT (head [cur_score] >= Empty) ;
      next_col = head [cur_score] ;
      Col [col].shared4.degree_next = next_col ;
      Col [col].shared3.prev = Empty ;
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = col ;
      }
      head [cur_score] = col ;

      /* see if this score is less than current min */
      min_score = numext::mini(min_score, cur_score) ;

    }

    /* === Resurrect the new pivot row ================================== */

    if (pivot_row_degree > 0)
    {
      /* update pivot row length to reflect any cols that were killed */
      /* during super-col detection and mass elimination */
      Row [pivot_row].start  = pivot_row_start ;
      Row [pivot_row].length = (IndexType) (new_rp - &A[pivot_row_start]) ;
      Row [pivot_row].shared1.degree = pivot_row_degree ;
      Row [pivot_row].shared2.mark = 0 ;
      /* pivot row is no longer dead */
    }
  }

  /* === All principal columns have now been ordered ====================== */

  return (ngarbage) ;
}


/* ========================================================================== */
/* === order_children ======================================================= */
/* ========================================================================== */

/*
  The find_ordering routine has ordered all of the principal columns (the
  representatives of the supercolumns).  The non-principal columns have not
  yet been ordered.  This routine orders those columns by walking up the
  parent tree (a column is a child of the column which absorbed it).  The
  final permutation vector is then placed in p [0 ... n_col-1], with p [0]
  being the first column, and p [n_col-1] being the last.  It doesn't look
  like it at first glance, but be assured that this routine takes time linear
  in the number of columns.  Although not immediately obvious, the time
  taken by this routine is O (n_col), that is, linear in the number of
  columns.  Not user-callable.
*/
template <typename IndexType>
static inline  void order_children
(
  /* === Parameters ======================================================= */

  IndexType n_col,      /* number of columns of A */
  ColStructure<IndexType> Col [],    /* of size n_col+1 */
  IndexType p []      /* p [0 ... n_col-1] is the column permutation*/
  )
{
  /* === Local variables ================================================== */

  IndexType i ;     /* loop counter for all columns */
  IndexType c ;     /* column index */
  IndexType parent ;    /* index of column's parent */
  IndexType order ;     /* column's order */

  /* === Order each non-principal column ================================== */

  for (i = 0 ; i < n_col ; i++)
  {
    /* find an un-ordered non-principal column */
    COLAMD_ASSERT (col_is_dead(Col, i)) ;
    if (!Col[i].is_dead_principal() && Col [i].shared2.order == Empty)
    {
      parent = i ;
      /* once found, find its principal parent */
      do
      {
	parent = Col [parent].shared1.parent ;
      } while (!Col[parent].is_dead_principal()) ;

      /* now, order all un-ordered non-principal columns along path */
      /* to this parent.  collapse tree at the same time */
      c = i ;
      /* get order of parent */
      order = Col [parent].shared2.order ;

      do
      {
	COLAMD_ASSERT (Col [c].shared2.order == Empty) ;

	/* order this column */
	Col [c].shared2.order = order++ ;
	/* collaps tree */
	Col [c].shared1.parent = parent ;

	/* get immediate parent of this column */
	c = Col [c].shared1.parent ;

	/* continue until we hit an ordered column.  There are */
	/* guaranteed not to be anymore unordered columns */
	/* above an ordered column */
      } while (Col [c].shared2.order == Empty) ;

      /* re-order the super_col parent to largest order for this group */
      Col [parent].shared2.order = order ;
    }
  }

  /* === Generate the permutation ========================================= */

  for (c = 0 ; c < n_col ; c++)
  {
    p [Col [c].shared2.order] = c ;
  }
}


/* ========================================================================== */
/* === detect_super_cols ==================================================== */
/* ========================================================================== */

/*
  Detects supercolumns by finding matches between columns in the hash buckets.
  Check amongst columns in the set A [row_start ... row_start + row_length-1].
  The columns under consideration are currently *not* in the degree lists,
  and have already been placed in the hash buckets.

  The hash bucket for columns whose hash function is equal to h is stored
  as follows:

  if head [h] is >= 0, then head [h] contains a degree list, so:

  head [h] is the first column in degree bucket h.
  Col [head [h]].headhash gives the first column in hash bucket h.

  otherwise, the degree list is empty, and:

  -(head [h] + 2) is the first column in hash bucket h.

  For a column c in a hash bucket, Col [c].shared3.prev is NOT a "previous
  column" pointer.  Col [c].shared3.hash is used instead as the hash number
  for that column.  The value of Col [c].shared4.hash_next is the next column
  in the same hash bucket.

  Assuming no, or "few" hash collisions, the time taken by this routine is
  linear in the sum of the sizes (lengths) of each column whose score has
  just been computed in the approximate degree computation.
  Not user-callable.
*/
template <typename IndexType>
static void detect_super_cols
(
  /* === Parameters ======================================================= */

  ColStructure<IndexType> Col [],    /* of size n_col+1 */
  IndexType A [],     /* row indices of A */
  IndexType head [],    /* head of degree lists and hash buckets */
  IndexType row_start,    /* pointer to set of columns to check */
  IndexType row_length    /* number of columns to check */
)
{
  /* === Local variables ================================================== */

  IndexType hash ;      /* hash value for a column */
  IndexType *rp ;     /* pointer to a row */
  IndexType c ;     /* a column index */
  IndexType super_c ;   /* column index of the column to absorb into */
  IndexType *cp1 ;      /* column pointer for column super_c */
  IndexType *cp2 ;      /* column pointer for column c */
  IndexType length ;    /* length of column super_c */
  IndexType prev_c ;    /* column preceding c in hash bucket */
  IndexType i ;     /* loop counter */
  IndexType *rp_end ;   /* pointer to the end of the row */
  IndexType col ;     /* a column index in the row to check */
  IndexType head_column ;   /* first column in hash bucket or degree list */
  IndexType first_col ;   /* first column in hash bucket */

  /* === Consider each column in the row ================================== */

  rp = &A [row_start] ;
  rp_end = rp + row_length ;
  while (rp < rp_end)
  {
    col = *rp++ ;
    if (Col[col].is_dead())
    {
      continue ;
    }

    /* get hash number for this column */
    hash = Col [col].shared3.hash ;
    COLAMD_ASSERT (hash <= n_col) ;

    /* === Get the first column in this hash bucket ===================== */

    head_column = head [hash] ;
    if (head_column > Empty)
    {
      first_col = Col [head_column].shared3.headhash ;
    }
    else
    {
      first_col = - (head_column + 2) ;
    }

    /* === Consider each column in the hash bucket ====================== */

    for (super_c = first_col ; super_c != Empty ;
	 super_c = Col [super_c].shared4.hash_next)
    {
      COLAMD_ASSERT (Col [super_c].is_alive()) ;
      COLAMD_ASSERT (Col [super_c].shared3.hash == hash) ;
      length = Col [super_c].length ;

      /* prev_c is the column preceding column c in the hash bucket */
      prev_c = super_c ;

      /* === Compare super_c with all columns after it ================ */

      for (c = Col [super_c].shared4.hash_next ;
	   c != Empty ; c = Col [c].shared4.hash_next)
      {
	COLAMD_ASSERT (c != super_c) ;
	COLAMD_ASSERT (Col[c].is_alive()) ;
	COLAMD_ASSERT (Col [c].shared3.hash == hash) ;

	/* not identical if lengths or scores are different */
	if (Col [c].length != length ||
	    Col [c].shared2.score != Col [super_c].shared2.score)
	{
	  prev_c = c ;
	  continue ;
	}

	/* compare the two columns */
	cp1 = &A [Col [super_c].start] ;
	cp2 = &A [Col [c].start] ;

	for (i = 0 ; i < length ; i++)
	{
	  /* the columns are "clean" (no dead rows) */
	  COLAMD_ASSERT ( cp1->is_alive() );
	  COLAMD_ASSERT ( cp2->is_alive() );
	  /* row indices will same order for both supercols, */
	  /* no gather scatter necessary */
	  if (*cp1++ != *cp2++)
	  {
	    break ;
	  }
	}

	/* the two columns are different if the for-loop "broke" */
	if (i != length)
	{
	  prev_c = c ;
	  continue ;
	}

	/* === Got it!  two columns are identical =================== */

	COLAMD_ASSERT (Col [c].shared2.score == Col [super_c].shared2.score) ;

	Col [super_c].shared1.thickness += Col [c].shared1.thickness ;
	Col [c].shared1.parent = super_c ;
	Col[c].kill_non_principal() ;
	/* order c later, in order_children() */
	Col [c].shared2.order = Empty ;
	/* remove c from hash bucket */
	Col [prev_c].shared4.hash_next = Col [c].shared4.hash_next ;
      }
    }

    /* === Empty this hash bucket ======================================= */

    if (head_column > Empty)
    {
      /* corresponding degree list "hash" is not empty */
      Col [head_column].shared3.headhash = Empty ;
    }
    else
    {
      /* corresponding degree list "hash" is empty */
      head [hash] = Empty ;
    }
  }
}


/* ========================================================================== */
/* === garbage_collection =================================================== */
/* ========================================================================== */

/*
  Defragments and compacts columns and rows in the workspace A.  Used when
  all available memory has been used while performing row merging.  Returns
  the index of the first free position in A, after garbage collection.  The
  time taken by this routine is linear is the size of the array A, which is
  itself linear in the number of nonzeros in the input matrix.
  Not user-callable.
*/
template <typename IndexType>
static IndexType garbage_collection  /* returns the new value of pfree */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows */
    IndexType n_col,      /* number of columns */
    RowStructure<IndexType> Row [],    /* row info */
    ColStructure<IndexType> Col [],    /* column info */
    IndexType A [],     /* A [0 ... Alen-1] holds the matrix */
    IndexType *pfree      /* &A [0] ... pfree is in use */
    )
{
  /* === Local variables ================================================== */

  IndexType *psrc ;     /* source pointer */
  IndexType *pdest ;    /* destination pointer */
  IndexType j ;     /* counter */
  IndexType r ;     /* a row index */
  IndexType c ;     /* a column index */
  IndexType length ;    /* length of a row or column */

  /* === Defragment the columns =========================================== */

  pdest = &A[0] ;
  for (c = 0 ; c < n_col ; c++)
  {
    if (Col[c].is_alive())
    {
      psrc = &A [Col [c].start] ;

      /* move and compact the column */
      COLAMD_ASSERT (pdest <= psrc) ;
      Col [c].start = (IndexType) (pdest - &A [0]) ;
      length = Col [c].length ;
      for (j = 0 ; j < length ; j++)
      {
	r = *psrc++ ;
	if (Row[r].is_alive())
	{
	  *pdest++ = r ;
	}
      }
      Col [c].length = (IndexType) (pdest - &A [Col [c].start]) ;
    }
  }

  /* === Prepare to defragment the rows =================================== */

  for (r = 0 ; r < n_row ; r++)
  {
    if (Row[r].is_alive())
    {
      if (Row [r].length == 0)
      {
        /* this row is of zero length.  cannot compact it, so kill it */
        COLAMD_DEBUG3 (("Defrag row kill\n")) ;
        Row[r].kill() ;
      }
      else
      {
        /* save first column index in Row [r].shared2.first_column */
        psrc = &A [Row [r].start] ;
        Row [r].shared2.first_column = *psrc ;
        COLAMD_ASSERT (Row[r].is_alive()) ;
        /* flag the start of the row with the one's complement of row */
        *psrc = ones_complement(r) ;

      }
    }
  }

  /* === Defragment the rows ============================================== */

  psrc = pdest ;
  while (psrc < pfree)
  {
    /* find a negative number ... the start of a row */
    if (*psrc++ < 0)
    {
      psrc-- ;
      /* get the row index */
      r = ones_complement(*psrc) ;
      COLAMD_ASSERT (r >= 0 && r < n_row) ;
      /* restore first column index */
      *psrc = Row [r].shared2.first_column ;
      COLAMD_ASSERT (Row[r].is_alive()) ;

      /* move and compact the row */
      COLAMD_ASSERT (pdest <= psrc) ;
      Row [r].start = (IndexType) (pdest - &A [0]) ;
      length = Row [r].length ;
      for (j = 0 ; j < length ; j++)
      {
	c = *psrc++ ;
	if (Col[c].is_alive())
	{
	  *pdest++ = c ;
	}
      }
      Row [r].length = (IndexType) (pdest - &A [Row [r].start]) ;

    }
  }
  /* ensure we found all the rows */
  COLAMD_ASSERT (debug_rows == 0) ;

  /* === Return the new value of pfree ==================================== */

  return ((IndexType) (pdest - &A [0])) ;
}


/* ========================================================================== */
/* === clear_mark =========================================================== */
/* ========================================================================== */

/*
  Clears the Row [].shared2.mark array, and returns the new tag_mark.
  Return value is the new tag_mark.  Not user-callable.
*/
template <typename IndexType>
static inline  IndexType clear_mark  /* return the new value for tag_mark */
  (
      /* === Parameters ======================================================= */

    IndexType n_row,    /* number of rows in A */
    RowStructure<IndexType> Row [] /* Row [0 ... n_row-1].shared2.mark is set to zero */
    )
{
  /* === Local variables ================================================== */

  IndexType r ;

  for (r = 0 ; r < n_row ; r++)
  {
    if (Row[r].is_alive())
    {
      Row [r].shared2.mark = 0 ;
    }
  }
  return (1) ;
}

} // namespace Colamd

} // namespace internal
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/OrderingMethods/Ordering.h <==
 
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012  Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORDERING_H
#define EIGEN_ORDERING_H

namespace Eigen {
  
#include "Eigen_Colamd.h"

namespace internal {
    
/** \internal
  * \ingroup OrderingMethods_Module
  * \param[in] A the input non-symmetric matrix
  * \param[out] symmat the symmetric pattern A^T+A from the input matrix \a A.
  * FIXME: The values should not be considered here
  */
template<typename MatrixType> 
void ordering_helper_at_plus_a(const MatrixType& A, MatrixType& symmat)
{
  MatrixType C;
  C = A.transpose(); // NOTE: Could be  costly
  for (int i = 0; i < C.rows(); i++) 
  {
      for (typename MatrixType::InnerIterator it(C, i); it; ++it)
        it.valueRef() = typename MatrixType::Scalar(0);
  }
  symmat = C + A;
}
    
}

/** \ingroup OrderingMethods_Module
  * \class AMDOrdering
  *
  * Functor computing the \em approximate \em minimum \em degree ordering
  * If the matrix is not structurally symmetric, an ordering of A^T+A is computed
  * \tparam  StorageIndex The type of indices of the matrix 
  * \sa COLAMDOrdering
  */
template <typename StorageIndex>
class AMDOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    
    /** Compute the permutation vector from a sparse matrix
     * This routine is much faster if the input matrix is column-major     
     */
    template <typename MatrixType>
    void operator()(const MatrixType& mat, PermutationType& perm)
    {
      // Compute the symmetric pattern
      SparseMatrix<typename MatrixType::Scalar, ColMajor, StorageIndex> symm;
      internal::ordering_helper_at_plus_a(mat,symm); 
    
      // Call the AMD routine 
      //m_mat.prune(keep_diag());
      internal::minimum_degree_ordering(symm, perm);
    }
    
    /** Compute the permutation with a selfadjoint matrix */
    template <typename SrcType, unsigned int SrcUpLo> 
    void operator()(const SparseSelfAdjointView<SrcType, SrcUpLo>& mat, PermutationType& perm)
    { 
      SparseMatrix<typename SrcType::Scalar, ColMajor, StorageIndex> C; C = mat;
      
      // Call the AMD routine 
      // m_mat.prune(keep_diag()); //Remove the diagonal elements 
      internal::minimum_degree_ordering(C, perm);
    }
};

/** \ingroup OrderingMethods_Module
  * \class NaturalOrdering
  *
  * Functor computing the natural ordering (identity)
  * 
  * \note Returns an empty permutation matrix
  * \tparam  StorageIndex The type of indices of the matrix 
  */
template <typename StorageIndex>
class NaturalOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    
    /** Compute the permutation vector from a column-major sparse matrix */
    template <typename MatrixType>
    void operator()(const MatrixType& /*mat*/, PermutationType& perm)
    {
      perm.resize(0); 
    }
    
};

/** \ingroup OrderingMethods_Module
  * \class COLAMDOrdering
  *
  * \tparam  StorageIndex The type of indices of the matrix 
  * 
  * Functor computing the \em column \em approximate \em minimum \em degree ordering 
  * The matrix should be in column-major and \b compressed format (see SparseMatrix::makeCompressed()).
  */
template<typename StorageIndex>
class COLAMDOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType; 
    typedef Matrix<StorageIndex, Dynamic, 1> IndexVector;
    
    /** Compute the permutation vector \a perm form the sparse matrix \a mat
      * \warning The input sparse matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      */
    template <typename MatrixType>
    void operator() (const MatrixType& mat, PermutationType& perm)
    {
      eigen_assert(mat.isCompressed() && "COLAMDOrdering requires a sparse matrix in compressed mode. Call .makeCompressed() before passing it to COLAMDOrdering");
      
      StorageIndex m = StorageIndex(mat.rows());
      StorageIndex n = StorageIndex(mat.cols());
      StorageIndex nnz = StorageIndex(mat.nonZeros());
      // Get the recommended value of Alen to be used by colamd
      StorageIndex Alen = internal::Colamd::recommended(nnz, m, n); 
      // Set the default parameters
      double knobs [internal::Colamd::NKnobs]; 
      StorageIndex stats [internal::Colamd::NStats];
      internal::Colamd::set_defaults(knobs);
      
      IndexVector p(n+1), A(Alen); 
      for(StorageIndex i=0; i <= n; i++)   p(i) = mat.outerIndexPtr()[i];
      for(StorageIndex i=0; i < nnz; i++)  A(i) = mat.innerIndexPtr()[i];
      // Call Colamd routine to compute the ordering 
      StorageIndex info = internal::Colamd::compute_ordering(m, n, Alen, A.data(), p.data(), knobs, stats); 
      EIGEN_UNUSED_VARIABLE(info);
      eigen_assert( info && "COLAMD failed " );
      
      perm.resize(n);
      for (StorageIndex i = 0; i < n; i++) perm.indices()(p(i)) = i;
    }
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/PaStiXSupport/PaStiXSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PASTIXSUPPORT_H
#define EIGEN_PASTIXSUPPORT_H

namespace Eigen { 

#if defined(DCOMPLEX)
  #define PASTIX_COMPLEX  COMPLEX
  #define PASTIX_DCOMPLEX DCOMPLEX
#else
  #define PASTIX_COMPLEX  std::complex<float>
  #define PASTIX_DCOMPLEX std::complex<double>
#endif

/** \ingroup PaStiXSupport_Module
  * \brief Interface to the PaStix solver
  * 
  * This class is used to solve the linear systems A.X = B via the PaStix library. 
  * The matrix can be either real or complex, symmetric or not.
  *
  * \sa TutorialSparseDirectSolvers
  */
template<typename _MatrixType, bool IsStrSym = false> class PastixLU;
template<typename _MatrixType, int Options> class PastixLLT;
template<typename _MatrixType, int Options> class PastixLDLT;

namespace internal
{
    
  template<class Pastix> struct pastix_traits;

  template<typename _MatrixType>
  struct pastix_traits< PastixLU<_MatrixType> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pastix_traits< PastixLLT<_MatrixType,Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pastix_traits< PastixLDLT<_MatrixType,Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, float *vals, int *perm, int * invp, float *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    s_pastix(pastix_data, pastix_comm, n, ptr, idx, vals, perm, invp, x, nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, double *vals, int *perm, int * invp, double *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    d_pastix(pastix_data, pastix_comm, n, ptr, idx, vals, perm, invp, x, nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, std::complex<float> *vals, int *perm, int * invp, std::complex<float> *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    c_pastix(pastix_data, pastix_comm, n, ptr, idx, reinterpret_cast<PASTIX_COMPLEX*>(vals), perm, invp, reinterpret_cast<PASTIX_COMPLEX*>(x), nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, std::complex<double> *vals, int *perm, int * invp, std::complex<double> *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    z_pastix(pastix_data, pastix_comm, n, ptr, idx, reinterpret_cast<PASTIX_DCOMPLEX*>(vals), perm, invp, reinterpret_cast<PASTIX_DCOMPLEX*>(x), nbrhs, iparm, dparm); 
  }

  // Convert the matrix  to Fortran-style Numbering
  template <typename MatrixType>
  void c_to_fortran_numbering (MatrixType& mat)
  {
    if ( !(mat.outerIndexPtr()[0]) ) 
    { 
      int i;
      for(i = 0; i <= mat.rows(); ++i)
        ++mat.outerIndexPtr()[i];
      for(i = 0; i < mat.nonZeros(); ++i)
        ++mat.innerIndexPtr()[i];
    }
  }
  
  // Convert to C-style Numbering
  template <typename MatrixType>
  void fortran_to_c_numbering (MatrixType& mat)
  {
    // Check the Numbering
    if ( mat.outerIndexPtr()[0] == 1 ) 
    { // Convert to C-style numbering
      int i;
      for(i = 0; i <= mat.rows(); ++i)
        --mat.outerIndexPtr()[i];
      for(i = 0; i < mat.nonZeros(); ++i)
        --mat.innerIndexPtr()[i];
    }
  }
}

// This is the base class to interface with PaStiX functions. 
// Users should not used this class directly. 
template <class Derived>
class PastixBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    
    typedef typename internal::pastix_traits<Derived>::MatrixType _MatrixType;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef SparseMatrix<Scalar, ColMajor> ColSpMatrix;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:
    
    PastixBase() : m_initisOk(false), m_analysisIsOk(false), m_factorizationIsOk(false), m_pastixdata(0), m_size(0)
    {
      init();
    }
    
    ~PastixBase() 
    {
      clean();
    }
    
    template<typename Rhs,typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &x) const;
    
    /** Returns a reference to the integer vector IPARM of PaStiX parameters
      * to modify the default parameters. 
      * The statistics related to the different phases of factorization and solve are saved here as well
      * \sa analyzePattern() factorize()
      */
    Array<StorageIndex,IPARM_SIZE,1>& iparm()
    {
      return m_iparm; 
    }
    
    /** Return a reference to a particular index parameter of the IPARM vector 
     * \sa iparm()
     */
    
    int& iparm(int idxparam)
    {
      return m_iparm(idxparam);
    }
    
     /** Returns a reference to the double vector DPARM of PaStiX parameters 
      * The statistics related to the different phases of factorization and solve are saved here as well
      * \sa analyzePattern() factorize()
      */
    Array<double,DPARM_SIZE,1>& dparm()
    {
      return m_dparm; 
    }
    
    
    /** Return a reference to a particular index parameter of the DPARM vector 
     * \sa dparm()
     */
    double& dparm(int idxparam)
    {
      return m_dparm(idxparam);
    }
    
    inline Index cols() const { return m_size; }
    inline Index rows() const { return m_size; }
    
     /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the PaStiX reports a problem
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
  protected:

    // Initialize the Pastix data structure, check the matrix
    void init(); 
    
    // Compute the ordering and the symbolic factorization
    void analyzePattern(ColSpMatrix& mat);
    
    // Compute the numerical factorization
    void factorize(ColSpMatrix& mat);
    
    // Free all the data allocated by Pastix
    void clean()
    {
      eigen_assert(m_initisOk && "The Pastix structure should be allocated first"); 
      m_iparm(IPARM_START_TASK) = API_TASK_CLEAN;
      m_iparm(IPARM_END_TASK) = API_TASK_CLEAN;
      internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, 0, 0, 0, (Scalar*)0,
                             m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
    }
    
    void compute(ColSpMatrix& mat);
    
    int m_initisOk; 
    int m_analysisIsOk;
    int m_factorizationIsOk;
    mutable ComputationInfo m_info; 
    mutable pastix_data_t *m_pastixdata; // Data structure for pastix
    mutable int m_comm; // The MPI communicator identifier
    mutable Array<int,IPARM_SIZE,1> m_iparm; // integer vector for the input parameters
    mutable Array<double,DPARM_SIZE,1> m_dparm; // Scalar vector for the input parameters
    mutable Matrix<StorageIndex,Dynamic,1> m_perm;  // Permutation vector
    mutable Matrix<StorageIndex,Dynamic,1> m_invp;  // Inverse permutation vector
    mutable int m_size; // Size of the matrix 
}; 

 /** Initialize the PaStiX data structure. 
   *A first call to this function fills iparm and dparm with the default PaStiX parameters
   * \sa iparm() dparm()
   */
template <class Derived>
void PastixBase<Derived>::init()
{
  m_size = 0; 
  m_iparm.setZero(IPARM_SIZE);
  m_dparm.setZero(DPARM_SIZE);
  
  m_iparm(IPARM_MODIFY_PARAMETER) = API_NO;
  pastix(&m_pastixdata, MPI_COMM_WORLD,
         0, 0, 0, 0,
         0, 0, 0, 1, m_iparm.data(), m_dparm.data());
  
  m_iparm[IPARM_MATRIX_VERIFICATION] = API_NO;
  m_iparm[IPARM_VERBOSE]             = API_VERBOSE_NOT;
  m_iparm[IPARM_ORDERING]            = API_ORDER_SCOTCH;
  m_iparm[IPARM_INCOMPLETE]          = API_NO;
  m_iparm[IPARM_OOC_LIMIT]           = 2000;
  m_iparm[IPARM_RHS_MAKING]          = API_RHS_B;
  m_iparm(IPARM_MATRIX_VERIFICATION) = API_NO;
  
  m_iparm(IPARM_START_TASK) = API_TASK_INIT;
  m_iparm(IPARM_END_TASK) = API_TASK_INIT;
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, 0, 0, 0, (Scalar*)0,
                         0, 0, 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER)) {
    m_info = InvalidInput;
    m_initisOk = false;
  }
  else { 
    m_info = Success;
    m_initisOk = true;
  }
}

template <class Derived>
void PastixBase<Derived>::compute(ColSpMatrix& mat)
{
  eigen_assert(mat.rows() == mat.cols() && "The input matrix should be squared");
  
  analyzePattern(mat);  
  factorize(mat);
  
  m_iparm(IPARM_MATRIX_VERIFICATION) = API_NO;
}


template <class Derived>
void PastixBase<Derived>::analyzePattern(ColSpMatrix& mat)
{                         
  eigen_assert(m_initisOk && "The initialization of PaSTiX failed");
  
  // clean previous calls
  if(m_size>0)
    clean();
  
  m_size = internal::convert_index<int>(mat.rows());
  m_perm.resize(m_size);
  m_invp.resize(m_size);
  
  m_iparm(IPARM_START_TASK) = API_TASK_ORDERING;
  m_iparm(IPARM_END_TASK) = API_TASK_ANALYSE;
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, m_size, mat.outerIndexPtr(), mat.innerIndexPtr(),
               mat.valuePtr(), m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER))
  {
    m_info = NumericalIssue;
    m_analysisIsOk = false;
  }
  else
  { 
    m_info = Success;
    m_analysisIsOk = true;
  }
}

template <class Derived>
void PastixBase<Derived>::factorize(ColSpMatrix& mat)
{
//   if(&m_cpyMat != &mat) m_cpyMat = mat;
  eigen_assert(m_analysisIsOk && "The analysis phase should be called before the factorization phase");
  m_iparm(IPARM_START_TASK) = API_TASK_NUMFACT;
  m_iparm(IPARM_END_TASK) = API_TASK_NUMFACT;
  m_size = internal::convert_index<int>(mat.rows());
  
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, m_size, mat.outerIndexPtr(), mat.innerIndexPtr(),
               mat.valuePtr(), m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER))
  {
    m_info = NumericalIssue;
    m_factorizationIsOk = false;
    m_isInitialized = false;
  }
  else
  {
    m_info = Success;
    m_factorizationIsOk = true;
    m_isInitialized = true;
  }
}

/* Solve the system */
template<typename Base>
template<typename Rhs,typename Dest>
bool PastixBase<Base>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &x) const
{
  eigen_assert(m_isInitialized && "The matrix should be factorized first");
  EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                     THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  int rhs = 1;
  
  x = b; /* on return, x is overwritten by the computed solution */
  
  for (int i = 0; i < b.cols(); i++){
    m_iparm[IPARM_START_TASK]          = API_TASK_SOLVE;
    m_iparm[IPARM_END_TASK]            = API_TASK_REFINE;
  
    internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, internal::convert_index<int>(x.rows()), 0, 0, 0,
                           m_perm.data(), m_invp.data(), &x(0, i), rhs, m_iparm.data(), m_dparm.data());
  }
  
  // Check the returned error
  m_info = m_iparm(IPARM_ERROR_NUMBER)==0 ? Success : NumericalIssue;
  
  return m_iparm(IPARM_ERROR_NUMBER)==0;
}

/** \ingroup PaStiXSupport_Module
  * \class PastixLU
  * \brief Sparse direct LU solver based on PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B with a supernodal LU 
  * factorization in the PaStiX library. The matrix A should be squared and nonsingular
  * PaStiX requires that the matrix A has a symmetric structural pattern. 
  * This interface can symmetrize the input matrix otherwise. 
  * The vectors or matrices X and B can be either dense or sparse.
  * 
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam IsStrSym Indicates if the input matrix has a symmetric pattern, default is false
  * NOTE : Note that if the analysis and factorization phase are called separately, 
  * the input matrix will be symmetrized at each call, hence it is advised to 
  * symmetrize the matrix in a end-user program and set \p IsStrSym to true
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  * 
  */
template<typename _MatrixType, bool IsStrSym>
class PastixLU : public PastixBase< PastixLU<_MatrixType> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLU<MatrixType> > Base;
    typedef typename Base::ColSpMatrix ColSpMatrix;
    typedef typename MatrixType::StorageIndex StorageIndex;
    
  public:
    PastixLU() : Base()
    {
      init();
    }
    
    explicit PastixLU(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }
    /** Compute the LU supernodal factorization of \p matrix. 
      * iparm and dparm can be used to tune the PaStiX parameters. 
      * see the PaStiX user's manual
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      m_structureIsUptodate = false;
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }
    /** Compute the LU symbolic factorization of \p matrix using its sparsity pattern. 
      * Several ordering methods can be used at this step. See the PaStiX user's manual. 
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      m_structureIsUptodate = false;
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }

    /** Compute the LU supernodal factorization of \p matrix
      * WARNING The matrix \p matrix should have the same structural pattern 
      * as the same used in the analysis phase.
      * \sa analyzePattern()
      */ 
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }
  protected:
    
    void init()
    {
      m_structureIsUptodate = false;
      m_iparm(IPARM_SYM) = API_SYM_NO;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LU;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      if(IsStrSym)
        out = matrix;
      else
      {
        if(!m_structureIsUptodate)
        {
          // update the transposed structure
          m_transposedStructure = matrix.transpose();
          
          // Set the elements of the matrix to zero 
          for (Index j=0; j<m_transposedStructure.outerSize(); ++j) 
            for(typename ColSpMatrix::InnerIterator it(m_transposedStructure, j); it; ++it)
              it.valueRef() = 0.0;

          m_structureIsUptodate = true;
        }
        
        out = m_transposedStructure + matrix;
      }
      internal::c_to_fortran_numbering(out);
    }
    
    using Base::m_iparm;
    using Base::m_dparm;
    
    ColSpMatrix m_transposedStructure;
    bool m_structureIsUptodate;
};

/** \ingroup PaStiXSupport_Module
  * \class PastixLLT
  * \brief A sparse direct supernodal Cholesky (LLT) factorization and solver based on the PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B via a LL^T supernodal Cholesky factorization
  * available in the PaStiX library. The matrix A should be symmetric and positive definite
  * WARNING Selfadjoint complex matrices are not supported in the current version of PaStiX
  * The vectors or matrices X and B can be either dense or sparse
  * 
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo The part of the matrix to use : Lower or Upper. The default is Lower as required by PaStiX
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo>
class PastixLLT : public PastixBase< PastixLLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLLT<MatrixType, _UpLo> > Base;
    typedef typename Base::ColSpMatrix ColSpMatrix;
    
  public:
    enum { UpLo = _UpLo };
    PastixLLT() : Base()
    {
      init();
    }
    
    explicit PastixLLT(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }

    /** Compute the L factor of the LL^T supernodal factorization of \p matrix 
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }

     /** Compute the LL^T symbolic factorization of \p matrix using its sparsity pattern
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }
      /** Compute the LL^T supernodal numerical factorization of \p matrix 
        * \sa analyzePattern()
        */
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }
  protected:
    using Base::m_iparm;
    
    void init()
    {
      m_iparm(IPARM_SYM) = API_SYM_YES;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LLT;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      out.resize(matrix.rows(), matrix.cols());
      // Pastix supports only lower, column-major matrices 
      out.template selfadjointView<Lower>() = matrix.template selfadjointView<UpLo>();
      internal::c_to_fortran_numbering(out);
    }
};

/** \ingroup PaStiXSupport_Module
  * \class PastixLDLT
  * \brief A sparse direct supernodal Cholesky (LLT) factorization and solver based on the PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B via a LDL^T supernodal Cholesky factorization
  * available in the PaStiX library. The matrix A should be symmetric and positive definite
  * WARNING Selfadjoint complex matrices are not supported in the current version of PaStiX
  * The vectors or matrices X and B can be either dense or sparse
  * 
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo The part of the matrix to use : Lower or Upper. The default is Lower as required by PaStiX
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLDLT
  */
template<typename _MatrixType, int _UpLo>
class PastixLDLT : public PastixBase< PastixLDLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLDLT<MatrixType, _UpLo> > Base; 
    typedef typename Base::ColSpMatrix ColSpMatrix;
    
  public:
    enum { UpLo = _UpLo };
    PastixLDLT():Base()
    {
      init();
    }
    
    explicit PastixLDLT(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }

    /** Compute the L and D factors of the LDL^T factorization of \p matrix 
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }

    /** Compute the LDL^T symbolic factorization of \p matrix using its sparsity pattern
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    { 
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }
    /** Compute the LDL^T supernodal numerical factorization of \p matrix 
      * 
      */
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }

  protected:
    using Base::m_iparm;
    
    void init()
    {
      m_iparm(IPARM_SYM) = API_SYM_YES;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LDLT;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      // Pastix supports only lower, column-major matrices 
      out.resize(matrix.rows(), matrix.cols());
      out.template selfadjointView<Lower>() = matrix.template selfadjointView<UpLo>();
      internal::c_to_fortran_numbering(out);
    }
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/PardisoSupport/PardisoSupport.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL PARDISO
 ********************************************************************************
*/

#ifndef EIGEN_PARDISOSUPPORT_H
#define EIGEN_PARDISOSUPPORT_H

namespace Eigen { 

template<typename _MatrixType> class PardisoLU;
template<typename _MatrixType, int Options=Upper> class PardisoLLT;
template<typename _MatrixType, int Options=Upper> class PardisoLDLT;

namespace internal
{
  template<typename IndexType>
  struct pardiso_run_selector
  {
    static IndexType run( _MKL_DSS_HANDLE_t pt, IndexType maxfct, IndexType mnum, IndexType type, IndexType phase, IndexType n, void *a,
                      IndexType *ia, IndexType *ja, IndexType *perm, IndexType nrhs, IndexType *iparm, IndexType msglvl, void *b, void *x)
    {
      IndexType error = 0;
      ::pardiso(pt, &maxfct, &mnum, &type, &phase, &n, a, ia, ja, perm, &nrhs, iparm, &msglvl, b, x, &error);
      return error;
    }
  };
  template<>
  struct pardiso_run_selector<long long int>
  {
    typedef long long int IndexType;
    static IndexType run( _MKL_DSS_HANDLE_t pt, IndexType maxfct, IndexType mnum, IndexType type, IndexType phase, IndexType n, void *a,
                      IndexType *ia, IndexType *ja, IndexType *perm, IndexType nrhs, IndexType *iparm, IndexType msglvl, void *b, void *x)
    {
      IndexType error = 0;
      ::pardiso_64(pt, &maxfct, &mnum, &type, &phase, &n, a, ia, ja, perm, &nrhs, iparm, &msglvl, b, x, &error);
      return error;
    }
  };

  template<class Pardiso> struct pardiso_traits;

  template<typename _MatrixType>
  struct pardiso_traits< PardisoLU<_MatrixType> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pardiso_traits< PardisoLLT<_MatrixType, Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pardiso_traits< PardisoLDLT<_MatrixType, Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;    
  };

} // end namespace internal

template<class Derived>
class PardisoImpl : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
    
    typedef internal::pardiso_traits<Derived> Traits;
  public:
    using Base::_solve_impl;
    
    typedef typename Traits::MatrixType MatrixType;
    typedef typename Traits::Scalar Scalar;
    typedef typename Traits::RealScalar RealScalar;
    typedef typename Traits::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,RowMajor,StorageIndex> SparseMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef Matrix<StorageIndex, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<StorageIndex, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef Array<StorageIndex,64,1,DontAlign> ParameterType;
    enum {
      ScalarIsComplex = NumTraits<Scalar>::IsComplex,
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

    PardisoImpl()
      : m_analysisIsOk(false), m_factorizationIsOk(false)
    {
      eigen_assert((sizeof(StorageIndex) >= sizeof(_INTEGER_t) && sizeof(StorageIndex) <= 8) && "Non-supported index type");
      m_iparm.setZero();
      m_msglvl = 0; // No output
      m_isInitialized = false;
    }

    ~PardisoImpl()
    {
      pardisoRelease();
    }

    inline Index cols() const { return m_size; }
    inline Index rows() const { return m_size; }
  
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** \warning for advanced usage only.
      * \returns a reference to the parameter array controlling PARDISO.
      * See the PARDISO manual to know how to use it. */
    ParameterType& pardisoParameterArray()
    {
      return m_iparm;
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    Derived& analyzePattern(const MatrixType& matrix);
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    Derived& factorize(const MatrixType& matrix);

    Derived& compute(const MatrixType& matrix);

    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;

  protected:
    void pardisoRelease()
    {
      if(m_isInitialized) // Factorization ran at least once
      {
        internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, -1, internal::convert_index<StorageIndex>(m_size),0, 0, 0, m_perm.data(), 0,
                                                          m_iparm.data(), m_msglvl, NULL, NULL);
        m_isInitialized = false;
      }
    }

    void pardisoInit(int type)
    {
      m_type = type;
      bool symmetric = std::abs(m_type) < 10;
      m_iparm[0] = 1;   // No solver default
      m_iparm[1] = 2;   // use Metis for the ordering
      m_iparm[2] = 0;   // Reserved. Set to zero. (??Numbers of processors, value of OMP_NUM_THREADS??)
      m_iparm[3] = 0;   // No iterative-direct algorithm
      m_iparm[4] = 0;   // No user fill-in reducing permutation
      m_iparm[5] = 0;   // Write solution into x, b is left unchanged
      m_iparm[6] = 0;   // Not in use
      m_iparm[7] = 2;   // Max numbers of iterative refinement steps
      m_iparm[8] = 0;   // Not in use
      m_iparm[9] = 13;  // Perturb the pivot elements with 1E-13
      m_iparm[10] = symmetric ? 0 : 1; // Use nonsymmetric permutation and scaling MPS
      m_iparm[11] = 0;  // Not in use
      m_iparm[12] = symmetric ? 0 : 1;  // Maximum weighted matching algorithm is switched-off (default for symmetric).
                                        // Try m_iparm[12] = 1 in case of inappropriate accuracy
      m_iparm[13] = 0;  // Output: Number of perturbed pivots
      m_iparm[14] = 0;  // Not in use
      m_iparm[15] = 0;  // Not in use
      m_iparm[16] = 0;  // Not in use
      m_iparm[17] = -1; // Output: Number of nonzeros in the factor LU
      m_iparm[18] = -1; // Output: Mflops for LU factorization
      m_iparm[19] = 0;  // Output: Numbers of CG Iterations
      
      m_iparm[20] = 0;  // 1x1 pivoting
      m_iparm[26] = 0;  // No matrix checker
      m_iparm[27] = (sizeof(RealScalar) == 4) ? 1 : 0;
      m_iparm[34] = 1;  // C indexing
      m_iparm[36] = 0;  // CSR
      m_iparm[59] = 0;  // 0 - In-Core ; 1 - Automatic switch between In-Core and Out-of-Core modes ; 2 - Out-of-Core
      
      memset(m_pt, 0, sizeof(m_pt));
    }

  protected:
    // cached data to reduce reallocation, etc.
    
    void manageErrorCode(Index error) const
    {
      switch(error)
      {
        case 0:
          m_info = Success;
          break;
        case -4:
        case -7:
          m_info = NumericalIssue;
          break;
        default:
          m_info = InvalidInput;
      }
    }

    mutable SparseMatrixType m_matrix;
    mutable ComputationInfo m_info;
    bool m_analysisIsOk, m_factorizationIsOk;
    StorageIndex m_type, m_msglvl;
    mutable void *m_pt[64];
    mutable ParameterType m_iparm;
    mutable IntColVectorType m_perm;
    Index m_size;
    
};

template<class Derived>
Derived& PardisoImpl<Derived>::compute(const MatrixType& a)
{
  m_size = a.rows();
  eigen_assert(a.rows() == a.cols());

  pardisoRelease();
  m_perm.setZero(m_size);
  derived().getMatrix(a);
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 12, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  manageErrorCode(error);
  m_analysisIsOk = true;
  m_factorizationIsOk = true;
  m_isInitialized = true;
  return derived();
}

template<class Derived>
Derived& PardisoImpl<Derived>::analyzePattern(const MatrixType& a)
{
  m_size = a.rows();
  eigen_assert(m_size == a.cols());

  pardisoRelease();
  m_perm.setZero(m_size);
  derived().getMatrix(a);
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 11, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  
  manageErrorCode(error);
  m_analysisIsOk = true;
  m_factorizationIsOk = false;
  m_isInitialized = true;
  return derived();
}

template<class Derived>
Derived& PardisoImpl<Derived>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  eigen_assert(m_size == a.rows() && m_size == a.cols());
  
  derived().getMatrix(a);

  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 22, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  
  manageErrorCode(error);
  m_factorizationIsOk = true;
  return derived();
}

template<class Derived>
template<typename BDerived,typename XDerived>
void PardisoImpl<Derived>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived>& x) const
{
  if(m_iparm[0] == 0) // Factorization was not computed
  {
    m_info = InvalidInput;
    return;
  }

  //Index n = m_matrix.rows();
  Index nrhs = Index(b.cols());
  eigen_assert(m_size==b.rows());
  eigen_assert(((MatrixBase<BDerived>::Flags & RowMajorBit) == 0 || nrhs == 1) && "Row-major right hand sides are not supported");
  eigen_assert(((MatrixBase<XDerived>::Flags & RowMajorBit) == 0 || nrhs == 1) && "Row-major matrices of unknowns are not supported");
  eigen_assert(((nrhs == 1) || b.outerStride() == b.rows()));


//  switch (transposed) {
//    case SvNoTrans    : m_iparm[11] = 0 ; break;
//    case SvTranspose  : m_iparm[11] = 2 ; break;
//    case SvAdjoint    : m_iparm[11] = 1 ; break;
//    default:
//      //std::cerr << "Eigen: transposition  option \"" << transposed << "\" not supported by the PARDISO backend\n";
//      m_iparm[11] = 0;
//  }

  Scalar* rhs_ptr = const_cast<Scalar*>(b.derived().data());
  Matrix<Scalar,Dynamic,Dynamic,ColMajor> tmp;
  
  // Pardiso cannot solve in-place
  if(rhs_ptr == x.derived().data())
  {
    tmp = b;
    rhs_ptr = tmp.data();
  }
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 33, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), internal::convert_index<StorageIndex>(nrhs), m_iparm.data(), m_msglvl,
                                                            rhs_ptr, x.derived().data());

  manageErrorCode(error);
}


/** \ingroup PardisoSupport_Module
  * \class PardisoLU
  * \brief A sparse direct LU factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a direct LU factorization
  * using the Intel MKL PARDISO library. The sparse matrix A must be squared and invertible.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename MatrixType>
class PardisoLU : public PardisoImpl< PardisoLU<MatrixType> >
{
  protected:
    typedef PardisoImpl<PardisoLU> Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLU<MatrixType> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;

    using Base::compute;
    using Base::solve;

    PardisoLU()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 13 : 11);
    }

    explicit PardisoLU(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 13 : 11);
      compute(matrix);
    }
  protected:
    void getMatrix(const MatrixType& matrix)
    {
      m_matrix = matrix;
      m_matrix.makeCompressed();
    }
};

/** \ingroup PardisoSupport_Module
  * \class PardisoLLT
  * \brief A sparse direct Cholesky (LLT) factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a LL^T Cholesky factorization
  * using the Intel MKL PARDISO library. The sparse matrix A must be selfajoint and positive definite.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo can be any bitwise combination of Upper, Lower. The default is Upper, meaning only the upper triangular part has to be used.
  *         Upper|Lower can be used to tell both triangular parts can be used as input.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLLT
  */
template<typename MatrixType, int _UpLo>
class PardisoLLT : public PardisoImpl< PardisoLLT<MatrixType,_UpLo> >
{
  protected:
    typedef PardisoImpl< PardisoLLT<MatrixType,_UpLo> > Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLLT<MatrixType,_UpLo> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { UpLo = _UpLo };
    using Base::compute;

    PardisoLLT()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 4 : 2);
    }

    explicit PardisoLLT(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 4 : 2);
      compute(matrix);
    }
    
  protected:
    
    void getMatrix(const MatrixType& matrix)
    {
      // PARDISO supports only upper, row-major matrices
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> p_null;
      m_matrix.resize(matrix.rows(), matrix.cols());
      m_matrix.template selfadjointView<Upper>() = matrix.template selfadjointView<UpLo>().twistedBy(p_null);
      m_matrix.makeCompressed();
    }
};

/** \ingroup PardisoSupport_Module
  * \class PardisoLDLT
  * \brief A sparse direct Cholesky (LDLT) factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a LDL^T Cholesky factorization
  * using the Intel MKL PARDISO library. The sparse matrix A is assumed to be selfajoint and positive definite.
  * For complex matrices, A can also be symmetric only, see the \a Options template parameter.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam Options can be any bitwise combination of Upper, Lower, and Symmetric. The default is Upper, meaning only the upper triangular part has to be used.
  *         Symmetric can be used for symmetric, non-selfadjoint complex matrices, the default being to assume a selfadjoint matrix.
  *         Upper|Lower can be used to tell both triangular parts can be used as input.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLDLT
  */
template<typename MatrixType, int Options>
class PardisoLDLT : public PardisoImpl< PardisoLDLT<MatrixType,Options> >
{
  protected:
    typedef PardisoImpl< PardisoLDLT<MatrixType,Options> > Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLDLT<MatrixType,Options> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    using Base::compute;
    enum { UpLo = Options&(Upper|Lower) };

    PardisoLDLT()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? ( bool(Options&Symmetric) ? 6 : -4 ) : -2);
    }

    explicit PardisoLDLT(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? ( bool(Options&Symmetric) ? 6 : -4 ) : -2);
      compute(matrix);
    }
    
    void getMatrix(const MatrixType& matrix)
    {
      // PARDISO supports only upper, row-major matrices
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> p_null;
      m_matrix.resize(matrix.rows(), matrix.cols());
      m_matrix.template selfadjointView<Upper>() = matrix.template selfadjointView<UpLo>().twistedBy(p_null);
      m_matrix.makeCompressed();
    }
};

} // end namespace Eigen

#endif // EIGEN_PARDISOSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COLPIVOTINGHOUSEHOLDERQR_H
#define EIGEN_COLPIVOTINGHOUSEHOLDERQR_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<ColPivHouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup QR_Module
  *
  * \class ColPivHouseholderQR
  *
  * \brief Householder rank-revealing QR decomposition of a matrix with column-pivoting
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a rank-revealing QR decomposition of a matrix \b A into matrices \b P, \b Q and \b R
  * such that
  * \f[
  *  \mathbf{A} \, \mathbf{P} = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b P is a permutation matrix, \b Q a unitary matrix and \b R an
  * upper triangular matrix.
  *
  * This decomposition performs column pivoting in order to be rank-revealing and improve
  * numerical stability. It is slower than HouseholderQR, and faster than FullPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::colPivHouseholderQr()
  */
template<typename _MatrixType> class ColPivHouseholderQR
        : public SolverBase<ColPivHouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<ColPivHouseholderQR> Base;
    friend class SolverBase<ColPivHouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(ColPivHouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationType;
    typedef typename internal::plain_row_type<MatrixType, Index>::type IntRowVectorType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef typename internal::plain_row_type<MatrixType, RealScalar>::type RealRowVectorType;
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename HCoeffsType::ConjugateReturnType>::type> HouseholderSequenceType;
    typedef typename MatrixType::PlainObject PlainObject;

  private:

    typedef typename PermutationType::StorageIndex PermIndexType;

  public:

    /**
    * \brief Default Constructor.
    *
    * The default constructor is useful in cases in which the user intends to
    * perform decompositions via ColPivHouseholderQR::compute(const MatrixType&).
    */
    ColPivHouseholderQR()
      : m_qr(),
        m_hCoeffs(),
        m_colsPermutation(),
        m_colsTranspositions(),
        m_temp(),
        m_colNormsUpdated(),
        m_colNormsDirect(),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa ColPivHouseholderQR()
      */
    ColPivHouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_colsPermutation(PermIndexType(cols)),
        m_colsTranspositions(cols),
        m_temp(cols),
        m_colNormsUpdated(cols),
        m_colNormsDirect(cols),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      *
      * \code
      * ColPivHouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      *
      * \sa compute()
      */
    template<typename InputType>
    explicit ColPivHouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_colsPermutation(PermIndexType(matrix.cols())),
        m_colsTranspositions(matrix.cols()),
        m_temp(matrix.cols()),
        m_colNormsUpdated(matrix.cols()),
        m_colNormsDirect(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa ColPivHouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit ColPivHouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_colsPermutation(PermIndexType(matrix.cols())),
        m_colsTranspositions(matrix.cols()),
        m_temp(matrix.cols()),
        m_colNormsUpdated(matrix.cols()),
        m_colNormsDirect(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the QR decomposition, if any exists.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include ColPivHouseholderQR_solve.cpp
      * Output: \verbinclude ColPivHouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<ColPivHouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    HouseholderSequenceType householderQ() const;
    HouseholderSequenceType matrixQ() const
    {
      return householderQ();
    }

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      */
    const MatrixType& matrixQR() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_qr;
    }

    /** \returns a reference to the matrix where the result Householder QR is stored
     * \warning The strict lower part of this matrix contains internal values.
     * Only the upper triangular part should be referenced. To get it, use
     * \code matrixR().template triangularView<Upper>() \endcode
     * For rank-deficient matrices, use
     * \code
     * matrixR().topLeftCorner(rank(), rank()).template triangularView<Upper>()
     * \endcode
     */
    const MatrixType& matrixR() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_qr;
    }

    template<typename InputType>
    ColPivHouseholderQR& compute(const EigenBase<InputType>& matrix);

    /** \returns a const reference to the column permutation matrix */
    const PermutationType& colsPermutation() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_colsPermutation;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    /** \returns the rank of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the QR decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return isInjective() && isSurjective();
    }

    /** \returns the inverse of the matrix of which *this is the QR decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      */
    inline const Inverse<ColPivHouseholderQR> inverse() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return Inverse<ColPivHouseholderQR>(*this);
    }

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }

    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      *
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * QR decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    ColPivHouseholderQR& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code qr.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    ColPivHouseholderQR& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
                                      : NumTraits<Scalar>::epsilon() * RealScalar(m_qr.diagonalSize());
    }

    /** \returns the number of nonzero pivots in the QR decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of R.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    /** \brief Reports whether the QR factorization was successful.
      *
      * \note This function always returns \c Success. It is provided for compatibility
      * with other factorization routines.
      * \returns \c Success
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return Success;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    friend class CompleteOrthogonalDecomposition<MatrixType>;

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    PermutationType m_colsPermutation;
    IntRowVectorType m_colsTranspositions;
    RowVectorType m_temp;
    RealRowVectorType m_colNormsUpdated;
    RealRowVectorType m_colNormsDirect;
    bool m_isInitialized, m_usePrescribedThreshold;
    RealScalar m_prescribedThreshold, m_maxpivot;
    Index m_nonzero_pivots;
    Index m_det_pq;
};

template<typename MatrixType>
typename MatrixType::RealScalar ColPivHouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar ColPivHouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class ColPivHouseholderQR, ColPivHouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
template<typename InputType>
ColPivHouseholderQR<MatrixType>& ColPivHouseholderQR<MatrixType>::compute(const EigenBase<InputType>& matrix)
{
  m_qr = matrix.derived();
  computeInPlace();
  return *this;
}

template<typename MatrixType>
void ColPivHouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the column permutation is stored as int indices, so just to be sure:
  eigen_assert(m_qr.cols()<=NumTraits<int>::highest());

  using std::abs;

  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = m_qr.diagonalSize();

  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  m_colsTranspositions.resize(m_qr.cols());
  Index number_of_transpositions = 0;

  m_colNormsUpdated.resize(cols);
  m_colNormsDirect.resize(cols);
  for (Index k = 0; k < cols; ++k) {
    // colNormsDirect(k) caches the most recent directly computed norm of
    // column k.
    m_colNormsDirect.coeffRef(k) = m_qr.col(k).norm();
    m_colNormsUpdated.coeffRef(k) = m_colNormsDirect.coeffRef(k);
  }

  RealScalar threshold_helper =  numext::abs2<RealScalar>(m_colNormsUpdated.maxCoeff() * NumTraits<RealScalar>::epsilon()) / RealScalar(rows);
  RealScalar norm_downdate_threshold = numext::sqrt(NumTraits<RealScalar>::epsilon());

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for(Index k = 0; k < size; ++k)
  {
    // first, we look up in our table m_colNormsUpdated which column has the biggest norm
    Index biggest_col_index;
    RealScalar biggest_col_sq_norm = numext::abs2(m_colNormsUpdated.tail(cols-k).maxCoeff(&biggest_col_index));
    biggest_col_index += k;

    // Track the number of meaningful pivots but do not stop the decomposition to make
    // sure that the initial matrix is properly reproduced. See bug 941.
    if(m_nonzero_pivots==size && biggest_col_sq_norm < threshold_helper * RealScalar(rows-k))
      m_nonzero_pivots = k;

    // apply the transposition to the columns
    m_colsTranspositions.coeffRef(k) = biggest_col_index;
    if(k != biggest_col_index) {
      m_qr.col(k).swap(m_qr.col(biggest_col_index));
      std::swap(m_colNormsUpdated.coeffRef(k), m_colNormsUpdated.coeffRef(biggest_col_index));
      std::swap(m_colNormsDirect.coeffRef(k), m_colNormsDirect.coeffRef(biggest_col_index));
      ++number_of_transpositions;
    }

    // generate the householder vector, store it below the diagonal
    RealScalar beta;
    m_qr.col(k).tail(rows-k).makeHouseholderInPlace(m_hCoeffs.coeffRef(k), beta);

    // apply the householder transformation to the diagonal coefficient
    m_qr.coeffRef(k,k) = beta;

    // remember the maximum absolute value of diagonal coefficients
    if(abs(beta) > m_maxpivot) m_maxpivot = abs(beta);

    // apply the householder transformation
    m_qr.bottomRightCorner(rows-k, cols-k-1)
        .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), m_hCoeffs.coeffRef(k), &m_temp.coeffRef(k+1));

    // update our table of norms of the columns
    for (Index j = k + 1; j < cols; ++j) {
      // The following implements the stable norm downgrade step discussed in
      // http://www.netlib.org/lapack/lawnspdf/lawn176.pdf
      // and used in LAPACK routines xGEQPF and xGEQP3.
      // See lines 278-297 in http://www.netlib.org/lapack/explore-html/dc/df4/sgeqpf_8f_source.html
      if (m_colNormsUpdated.coeffRef(j) != RealScalar(0)) {
        RealScalar temp = abs(m_qr.coeffRef(k, j)) / m_colNormsUpdated.coeffRef(j);
        temp = (RealScalar(1) + temp) * (RealScalar(1) - temp);
        temp = temp <  RealScalar(0) ? RealScalar(0) : temp;
        RealScalar temp2 = temp * numext::abs2<RealScalar>(m_colNormsUpdated.coeffRef(j) /
                                                           m_colNormsDirect.coeffRef(j));
        if (temp2 <= norm_downdate_threshold) {
          // The updated norm has become too inaccurate so re-compute the column
          // norm directly.
          m_colNormsDirect.coeffRef(j) = m_qr.col(j).tail(rows - k - 1).norm();
          m_colNormsUpdated.coeffRef(j) = m_colNormsDirect.coeffRef(j);
        } else {
          m_colNormsUpdated.coeffRef(j) *= numext::sqrt(temp);
        }
      }
    }
  }

  m_colsPermutation.setIdentity(PermIndexType(cols));
  for(PermIndexType k = 0; k < size/*m_nonzero_pivots*/; ++k)
    m_colsPermutation.applyTranspositionOnTheRight(k, PermIndexType(m_colsTranspositions.coeff(k)));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;
  m_isInitialized = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void ColPivHouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index nonzero_pivots = nonzeroPivots();

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs);

  c.applyOnTheLeft(householderQ().setLength(nonzero_pivots).adjoint() );

  m_qr.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(nonzero_pivots));

  for(Index i = 0; i < nonzero_pivots; ++i) dst.row(m_colsPermutation.indices().coeff(i)) = c.row(i);
  for(Index i = nonzero_pivots; i < cols(); ++i) dst.row(m_colsPermutation.indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void ColPivHouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index nonzero_pivots = nonzeroPivots();

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(m_colsPermutation.transpose()*rhs);

  m_qr.topLeftCorner(nonzero_pivots, nonzero_pivots)
        .template triangularView<Upper>()
        .transpose().template conjugateIf<Conjugate>()
        .solveInPlace(c.topRows(nonzero_pivots));

  dst.topRows(nonzero_pivots) = c.topRows(nonzero_pivots);
  dst.bottomRows(rows()-nonzero_pivots).setZero();

  dst.applyOnTheLeft(householderQ().setLength(nonzero_pivots).template conjugateIf<!Conjugate>() );
}
#endif

namespace internal {

template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<ColPivHouseholderQR<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename ColPivHouseholderQR<MatrixType>::Scalar>, Dense2Dense>
{
  typedef ColPivHouseholderQR<MatrixType> QrType;
  typedef Inverse<QrType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename QrType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};

} // end namespace internal

/** \returns the matrix Q as a sequence of householder transformations.
  * You can extract the meaningful part only by using:
  * \code qr.householderQ().setLength(qr.nonzeroPivots()) \endcode*/
template<typename MatrixType>
typename ColPivHouseholderQR<MatrixType>::HouseholderSequenceType ColPivHouseholderQR<MatrixType>
  ::householderQ() const
{
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  return HouseholderSequenceType(m_qr, m_hCoeffs.conjugate());
}

/** \return the column-pivoting Householder QR decomposition of \c *this.
  *
  * \sa class ColPivHouseholderQR
  */
template<typename Derived>
const ColPivHouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::colPivHouseholderQr() const
{
  return ColPivHouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_COLPIVOTINGHOUSEHOLDERQR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Householder QR decomposition of a matrix with column pivoting based on
 *    LAPACKE_?geqp3 function.
 ********************************************************************************
*/

#ifndef EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H
#define EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_QR_COLPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
ColPivHouseholderQR<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> >& \
ColPivHouseholderQR<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> >::compute( \
              const EigenBase<InputType>& matrix) \
\
{ \
  using std::abs; \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> MatrixType; \
  typedef MatrixType::RealScalar RealScalar; \
  Index rows = matrix.rows();\
  Index cols = matrix.cols();\
\
  m_qr = matrix;\
  Index size = m_qr.diagonalSize();\
  m_hCoeffs.resize(size);\
\
  m_colsTranspositions.resize(cols);\
  /*Index number_of_transpositions = 0;*/ \
\
  m_nonzero_pivots = 0; \
  m_maxpivot = RealScalar(0);\
  m_colsPermutation.resize(cols); \
  m_colsPermutation.indices().setZero(); \
\
  lapack_int lda = internal::convert_index<lapack_int,Index>(m_qr.outerStride()); \
  lapack_int matrix_order = LAPACKE_COLROW; \
  LAPACKE_##LAPACKE_PREFIX##geqp3( matrix_order, internal::convert_index<lapack_int,Index>(rows), internal::convert_index<lapack_int,Index>(cols), \
                              (LAPACKE_TYPE*)m_qr.data(), lda, (lapack_int*)m_colsPermutation.indices().data(), (LAPACKE_TYPE*)m_hCoeffs.data()); \
  m_isInitialized = true; \
  m_maxpivot=m_qr.diagonal().cwiseAbs().maxCoeff(); \
  m_hCoeffs.adjointInPlace(); \
  RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold(); \
  lapack_int *perm = m_colsPermutation.indices().data(); \
  for(Index i=0;i<size;i++) { \
    m_nonzero_pivots += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);\
  } \
  for(Index i=0;i<cols;i++) perm[i]--;\
\
  /*m_det_pq = (number_of_transpositions%2) ? -1 : 1;  // TODO: It's not needed now; fix upon availability in Eigen */ \
\
  return *this; \
}

EIGEN_LAPACKE_QR_COLPIV(double,   double,        d, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(float,    float,         s, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(dcomplex, lapack_complex_double, z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(scomplex, lapack_complex_float,  c, ColMajor, LAPACK_COL_MAJOR)

EIGEN_LAPACKE_QR_COLPIV(double,   double,        d, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(float,    float,         s, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(dcomplex, lapack_complex_double, z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(scomplex, lapack_complex_float,  c, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/CompleteOrthogonalDecomposition.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H
#define EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H

namespace Eigen {

namespace internal {
template <typename _MatrixType>
struct traits<CompleteOrthogonalDecomposition<_MatrixType> >
    : traits<_MatrixType> {
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

}  // end namespace internal

/** \ingroup QR_Module
  *
  * \class CompleteOrthogonalDecomposition
  *
  * \brief Complete orthogonal decomposition (COD) of a matrix.
  *
  * \param MatrixType the type of the matrix of which we are computing the COD.
  *
  * This class performs a rank-revealing complete orthogonal decomposition of a
  * matrix  \b A into matrices \b P, \b Q, \b T, and \b Z such that
  * \f[
  *  \mathbf{A} \, \mathbf{P} = \mathbf{Q} \,
  *                     \begin{bmatrix} \mathbf{T} &  \mathbf{0} \\
  *                                     \mathbf{0} & \mathbf{0} \end{bmatrix} \, \mathbf{Z}
  * \f]
  * by using Householder transformations. Here, \b P is a permutation matrix,
  * \b Q and \b Z are unitary matrices and \b T an upper triangular matrix of
  * size rank-by-rank. \b A may be rank deficient.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::completeOrthogonalDecomposition()
  */
template <typename _MatrixType> class CompleteOrthogonalDecomposition
          : public SolverBase<CompleteOrthogonalDecomposition<_MatrixType> >
{
 public:
  typedef _MatrixType MatrixType;
  typedef SolverBase<CompleteOrthogonalDecomposition> Base;

  template<typename Derived>
  friend struct internal::solve_assertion;

  EIGEN_GENERIC_PUBLIC_INTERFACE(CompleteOrthogonalDecomposition)
  enum {
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };
  typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
  typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime>
      PermutationType;
  typedef typename internal::plain_row_type<MatrixType, Index>::type
      IntRowVectorType;
  typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
  typedef typename internal::plain_row_type<MatrixType, RealScalar>::type
      RealRowVectorType;
  typedef HouseholderSequence<
      MatrixType, typename internal::remove_all<
                      typename HCoeffsType::ConjugateReturnType>::type>
      HouseholderSequenceType;
  typedef typename MatrixType::PlainObject PlainObject;

 private:
  typedef typename PermutationType::Index PermIndexType;

 public:
  /**
   * \brief Default Constructor.
   *
   * The default constructor is useful in cases in which the user intends to
   * perform decompositions via
   * \c CompleteOrthogonalDecomposition::compute(const* MatrixType&).
   */
  CompleteOrthogonalDecomposition() : m_cpqr(), m_zCoeffs(), m_temp() {}

  /** \brief Default Constructor with memory preallocation
   *
   * Like the default constructor but with preallocation of the internal data
   * according to the specified problem \a size.
   * \sa CompleteOrthogonalDecomposition()
   */
  CompleteOrthogonalDecomposition(Index rows, Index cols)
      : m_cpqr(rows, cols), m_zCoeffs((std::min)(rows, cols)), m_temp(cols) {}

  /** \brief Constructs a complete orthogonal decomposition from a given
   * matrix.
   *
   * This constructor computes the complete orthogonal decomposition of the
   * matrix \a matrix by calling the method compute(). The default
   * threshold for rank determination will be used. It is a short cut for:
   *
   * \code
   * CompleteOrthogonalDecomposition<MatrixType> cod(matrix.rows(),
   *                                                 matrix.cols());
   * cod.setThreshold(Default);
   * cod.compute(matrix);
   * \endcode
   *
   * \sa compute()
   */
  template <typename InputType>
  explicit CompleteOrthogonalDecomposition(const EigenBase<InputType>& matrix)
      : m_cpqr(matrix.rows(), matrix.cols()),
        m_zCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_temp(matrix.cols())
  {
    compute(matrix.derived());
  }

  /** \brief Constructs a complete orthogonal decomposition from a given matrix
    *
    * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
    *
    * \sa CompleteOrthogonalDecomposition(const EigenBase&)
    */
  template<typename InputType>
  explicit CompleteOrthogonalDecomposition(EigenBase<InputType>& matrix)
    : m_cpqr(matrix.derived()),
      m_zCoeffs((std::min)(matrix.rows(), matrix.cols())),
      m_temp(matrix.cols())
  {
    computeInPlace();
  } 

  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** This method computes the minimum-norm solution X to a least squares
   * problem \f[\mathrm{minimize} \|A X - B\|, \f] where \b A is the matrix of
   * which \c *this is the complete orthogonal decomposition.
   *
   * \param b the right-hand sides of the problem to solve.
   *
   * \returns a solution.
   *
   */
  template <typename Rhs>
  inline const Solve<CompleteOrthogonalDecomposition, Rhs> solve(
      const MatrixBase<Rhs>& b) const;
  #endif

  HouseholderSequenceType householderQ(void) const;
  HouseholderSequenceType matrixQ(void) const { return m_cpqr.householderQ(); }

  /** \returns the matrix \b Z.
   */
  MatrixType matrixZ() const {
    MatrixType Z = MatrixType::Identity(m_cpqr.cols(), m_cpqr.cols());
    applyZOnTheLeftInPlace<false>(Z);
    return Z;
  }

  /** \returns a reference to the matrix where the complete orthogonal
   * decomposition is stored
   */
  const MatrixType& matrixQTZ() const { return m_cpqr.matrixQR(); }

  /** \returns a reference to the matrix where the complete orthogonal
   * decomposition is stored.
   * \warning The strict lower part and \code cols() - rank() \endcode right
   * columns of this matrix contains internal values.
   * Only the upper triangular part should be referenced. To get it, use
   * \code matrixT().template triangularView<Upper>() \endcode
   * For rank-deficient matrices, use
   * \code
   * matrixR().topLeftCorner(rank(), rank()).template triangularView<Upper>()
   * \endcode
   */
  const MatrixType& matrixT() const { return m_cpqr.matrixQR(); }

  template <typename InputType>
  CompleteOrthogonalDecomposition& compute(const EigenBase<InputType>& matrix) {
    // Compute the column pivoted QR factorization A P = Q R.
    m_cpqr.compute(matrix);
    computeInPlace();
    return *this;
  }

  /** \returns a const reference to the column permutation matrix */
  const PermutationType& colsPermutation() const {
    return m_cpqr.colsPermutation();
  }

  /** \returns the absolute value of the determinant of the matrix of which
   * *this is the complete orthogonal decomposition. It has only linear
   * complexity (that is, O(n) where n is the dimension of the square matrix)
   * as the complete orthogonal decomposition has already been computed.
   *
   * \note This is only for square matrices.
   *
   * \warning a determinant can be very big or small, so for matrices
   * of large enough dimension, there is a risk of overflow/underflow.
   * One way to work around that is to use logAbsDeterminant() instead.
   *
   * \sa logAbsDeterminant(), MatrixBase::determinant()
   */
  typename MatrixType::RealScalar absDeterminant() const;

  /** \returns the natural log of the absolute value of the determinant of the
   * matrix of which *this is the complete orthogonal decomposition. It has
   * only linear complexity (that is, O(n) where n is the dimension of the
   * square matrix) as the complete orthogonal decomposition has already been
   * computed.
   *
   * \note This is only for square matrices.
   *
   * \note This method is useful to work around the risk of overflow/underflow
   * that's inherent to determinant computation.
   *
   * \sa absDeterminant(), MatrixBase::determinant()
   */
  typename MatrixType::RealScalar logAbsDeterminant() const;

  /** \returns the rank of the matrix of which *this is the complete orthogonal
   * decomposition.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline Index rank() const { return m_cpqr.rank(); }

  /** \returns the dimension of the kernel of the matrix of which *this is the
   * complete orthogonal decomposition.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline Index dimensionOfKernel() const { return m_cpqr.dimensionOfKernel(); }

  /** \returns true if the matrix of which *this is the decomposition represents
   * an injective linear map, i.e. has trivial kernel; false otherwise.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isInjective() const { return m_cpqr.isInjective(); }

  /** \returns true if the matrix of which *this is the decomposition represents
   * a surjective linear map; false otherwise.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isSurjective() const { return m_cpqr.isSurjective(); }

  /** \returns true if the matrix of which *this is the complete orthogonal
   * decomposition is invertible.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isInvertible() const { return m_cpqr.isInvertible(); }

  /** \returns the pseudo-inverse of the matrix of which *this is the complete
   * orthogonal decomposition.
   * \warning: Do not compute \c this->pseudoInverse()*rhs to solve a linear systems.
   * It is more efficient and numerically stable to call \c this->solve(rhs).
   */
  inline const Inverse<CompleteOrthogonalDecomposition> pseudoInverse() const
  {
    eigen_assert(m_cpqr.m_isInitialized && "CompleteOrthogonalDecomposition is not initialized.");
    return Inverse<CompleteOrthogonalDecomposition>(*this);
  }

  inline Index rows() const { return m_cpqr.rows(); }
  inline Index cols() const { return m_cpqr.cols(); }

  /** \returns a const reference to the vector of Householder coefficients used
   * to represent the factor \c Q.
   *
   * For advanced uses only.
   */
  inline const HCoeffsType& hCoeffs() const { return m_cpqr.hCoeffs(); }

  /** \returns a const reference to the vector of Householder coefficients
   * used to represent the factor \c Z.
   *
   * For advanced uses only.
   */
  const HCoeffsType& zCoeffs() const { return m_zCoeffs; }

  /** Allows to prescribe a threshold to be used by certain methods, such as
   * rank(), who need to determine when pivots are to be considered nonzero.
   * Most be called before calling compute().
   *
   * When it needs to get the threshold value, Eigen calls threshold(). By
   * default, this uses a formula to automatically determine a reasonable
   * threshold. Once you have called the present method
   * setThreshold(const RealScalar&), your value is used instead.
   *
   * \param threshold The new value to use as the threshold.
   *
   * A pivot will be considered nonzero if its absolute value is strictly
   * greater than
   *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
   * where maxpivot is the biggest pivot.
   *
   * If you want to come back to the default behavior, call
   * setThreshold(Default_t)
   */
  CompleteOrthogonalDecomposition& setThreshold(const RealScalar& threshold) {
    m_cpqr.setThreshold(threshold);
    return *this;
  }

  /** Allows to come back to the default behavior, letting Eigen use its default
   * formula for determining the threshold.
   *
   * You should pass the special object Eigen::Default as parameter here.
   * \code qr.setThreshold(Eigen::Default); \endcode
   *
   * See the documentation of setThreshold(const RealScalar&).
   */
  CompleteOrthogonalDecomposition& setThreshold(Default_t) {
    m_cpqr.setThreshold(Default);
    return *this;
  }

  /** Returns the threshold that will be used by certain methods such as rank().
   *
   * See the documentation of setThreshold(const RealScalar&).
   */
  RealScalar threshold() const { return m_cpqr.threshold(); }

  /** \returns the number of nonzero pivots in the complete orthogonal
   * decomposition. Here nonzero is meant in the exact sense, not in a
   * fuzzy sense. So that notion isn't really intrinsically interesting,
   * but it is still useful when implementing algorithms.
   *
   * \sa rank()
   */
  inline Index nonzeroPivots() const { return m_cpqr.nonzeroPivots(); }

  /** \returns the absolute value of the biggest pivot, i.e. the biggest
   *          diagonal coefficient of R.
   */
  inline RealScalar maxPivot() const { return m_cpqr.maxPivot(); }

  /** \brief Reports whether the complete orthogonal decomposition was
   * successful.
   *
   * \note This function always returns \c Success. It is provided for
   * compatibility
   * with other factorization routines.
   * \returns \c Success
   */
  ComputationInfo info() const {
    eigen_assert(m_cpqr.m_isInitialized && "Decomposition is not initialized.");
    return Success;
  }

#ifndef EIGEN_PARSED_BY_DOXYGEN
  template <typename RhsType, typename DstType>
  void _solve_impl(const RhsType& rhs, DstType& dst) const;

  template<bool Conjugate, typename RhsType, typename DstType>
  void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
#endif

 protected:
  static void check_template_parameters() {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
  }

  template<bool Transpose_, typename Rhs>
  void _check_solve_assertion(const Rhs& b) const {
      EIGEN_ONLY_USED_FOR_DEBUG(b);
      eigen_assert(m_cpqr.m_isInitialized && "CompleteOrthogonalDecomposition is not initialized.");
      eigen_assert((Transpose_?derived().cols():derived().rows())==b.rows() && "CompleteOrthogonalDecomposition::solve(): invalid number of rows of the right hand side matrix b");
  }

  void computeInPlace();

  /** Overwrites \b rhs with \f$ \mathbf{Z} * \mathbf{rhs} \f$ or
   *  \f$ \mathbf{\overline Z} * \mathbf{rhs} \f$ if \c Conjugate 
   *  is set to \c true.
   */
  template <bool Conjugate, typename Rhs>
  void applyZOnTheLeftInPlace(Rhs& rhs) const;

  /** Overwrites \b rhs with \f$ \mathbf{Z}^* * \mathbf{rhs} \f$.
   */
  template <typename Rhs>
  void applyZAdjointOnTheLeftInPlace(Rhs& rhs) const;

  ColPivHouseholderQR<MatrixType> m_cpqr;
  HCoeffsType m_zCoeffs;
  RowVectorType m_temp;
};

template <typename MatrixType>
typename MatrixType::RealScalar
CompleteOrthogonalDecomposition<MatrixType>::absDeterminant() const {
  return m_cpqr.absDeterminant();
}

template <typename MatrixType>
typename MatrixType::RealScalar
CompleteOrthogonalDecomposition<MatrixType>::logAbsDeterminant() const {
  return m_cpqr.logAbsDeterminant();
}

/** Performs the complete orthogonal decomposition of the given matrix \a
 * matrix. The result of the factorization is stored into \c *this, and a
 * reference to \c *this is returned.
 *
 * \sa class CompleteOrthogonalDecomposition,
 * CompleteOrthogonalDecomposition(const MatrixType&)
 */
template <typename MatrixType>
void CompleteOrthogonalDecomposition<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the column permutation is stored as int indices, so just to be sure:
  eigen_assert(m_cpqr.cols() <= NumTraits<int>::highest());

  const Index rank = m_cpqr.rank();
  const Index cols = m_cpqr.cols();
  const Index rows = m_cpqr.rows();
  m_zCoeffs.resize((std::min)(rows, cols));
  m_temp.resize(cols);

  if (rank < cols) {
    // We have reduced the (permuted) matrix to the form
    //   [R11 R12]
    //   [ 0  R22]
    // where R11 is r-by-r (r = rank) upper triangular, R12 is
    // r-by-(n-r), and R22 is empty or the norm of R22 is negligible.
    // We now compute the complete orthogonal decomposition by applying
    // Householder transformations from the right to the upper trapezoidal
    // matrix X = [R11 R12] to zero out R12 and obtain the factorization
    // [R11 R12] = [T11 0] * Z, where T11 is r-by-r upper triangular and
    // Z = Z(0) * Z(1) ... Z(r-1) is an n-by-n orthogonal matrix.
    // We store the data representing Z in R12 and m_zCoeffs.
    for (Index k = rank - 1; k >= 0; --k) {
      if (k != rank - 1) {
        // Given the API for Householder reflectors, it is more convenient if
        // we swap the leading parts of columns k and r-1 (zero-based) to form
        // the matrix X_k = [X(0:k, k), X(0:k, r:n)]
        m_cpqr.m_qr.col(k).head(k + 1).swap(
            m_cpqr.m_qr.col(rank - 1).head(k + 1));
      }
      // Construct Householder reflector Z(k) to zero out the last row of X_k,
      // i.e. choose Z(k) such that
      // [X(k, k), X(k, r:n)] * Z(k) = [beta, 0, .., 0].
      RealScalar beta;
      m_cpqr.m_qr.row(k)
          .tail(cols - rank + 1)
          .makeHouseholderInPlace(m_zCoeffs(k), beta);
      m_cpqr.m_qr(k, rank - 1) = beta;
      if (k > 0) {
        // Apply Z(k) to the first k rows of X_k
        m_cpqr.m_qr.topRightCorner(k, cols - rank + 1)
            .applyHouseholderOnTheRight(
                m_cpqr.m_qr.row(k).tail(cols - rank).adjoint(), m_zCoeffs(k),
                &m_temp(0));
      }
      if (k != rank - 1) {
        // Swap X(0:k,k) back to its proper location.
        m_cpqr.m_qr.col(k).head(k + 1).swap(
            m_cpqr.m_qr.col(rank - 1).head(k + 1));
      }
    }
  }
}

template <typename MatrixType>
template <bool Conjugate, typename Rhs>
void CompleteOrthogonalDecomposition<MatrixType>::applyZOnTheLeftInPlace(
    Rhs& rhs) const {
  const Index cols = this->cols();
  const Index nrhs = rhs.cols();
  const Index rank = this->rank();
  Matrix<typename Rhs::Scalar, Dynamic, 1> temp((std::max)(cols, nrhs));
  for (Index k = rank-1; k >= 0; --k) {
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
    rhs.middleRows(rank - 1, cols - rank + 1)
        .applyHouseholderOnTheLeft(
            matrixQTZ().row(k).tail(cols - rank).transpose().template conjugateIf<!Conjugate>(), zCoeffs().template conjugateIf<Conjugate>()(k),
            &temp(0));
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
  }
}

template <typename MatrixType>
template <typename Rhs>
void CompleteOrthogonalDecomposition<MatrixType>::applyZAdjointOnTheLeftInPlace(
    Rhs& rhs) const {
  const Index cols = this->cols();
  const Index nrhs = rhs.cols();
  const Index rank = this->rank();
  Matrix<typename Rhs::Scalar, Dynamic, 1> temp((std::max)(cols, nrhs));
  for (Index k = 0; k < rank; ++k) {
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
    rhs.middleRows(rank - 1, cols - rank + 1)
        .applyHouseholderOnTheLeft(
            matrixQTZ().row(k).tail(cols - rank).adjoint(), zCoeffs()(k),
            &temp(0));
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
  }
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template <typename _MatrixType>
template <typename RhsType, typename DstType>
void CompleteOrthogonalDecomposition<_MatrixType>::_solve_impl(
    const RhsType& rhs, DstType& dst) const {
  const Index rank = this->rank();
  if (rank == 0) {
    dst.setZero();
    return;
  }

  // Compute c = Q^* * rhs
  typename RhsType::PlainObject c(rhs);
  c.applyOnTheLeft(matrixQ().setLength(rank).adjoint());

  // Solve T z = c(1:rank, :)
  dst.topRows(rank) = matrixT()
                          .topLeftCorner(rank, rank)
                          .template triangularView<Upper>()
                          .solve(c.topRows(rank));

  const Index cols = this->cols();
  if (rank < cols) {
    // Compute y = Z^* * [ z ]
    //                   [ 0 ]
    dst.bottomRows(cols - rank).setZero();
    applyZAdjointOnTheLeftInPlace(dst);
  }

  // Undo permutation to get x = P^{-1} * y.
  dst = colsPermutation() * dst;
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void CompleteOrthogonalDecomposition<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index rank = this->rank();

  if (rank == 0) {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(colsPermutation().transpose()*rhs);

  if (rank < cols()) {
    applyZOnTheLeftInPlace<!Conjugate>(c);
  }

  matrixT().topLeftCorner(rank, rank)
           .template triangularView<Upper>()
           .transpose().template conjugateIf<Conjugate>()
           .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(rows()-rank).setZero();

  dst.applyOnTheLeft(householderQ().setLength(rank).template conjugateIf<!Conjugate>() );
}
#endif

namespace internal {

template<typename MatrixType>
struct traits<Inverse<CompleteOrthogonalDecomposition<MatrixType> > >
  : traits<typename Transpose<typename MatrixType::PlainObject>::PlainObject>
{
  enum { Flags = 0 };
};

template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<CompleteOrthogonalDecomposition<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename CompleteOrthogonalDecomposition<MatrixType>::Scalar>, Dense2Dense>
{
  typedef CompleteOrthogonalDecomposition<MatrixType> CodType;
  typedef Inverse<CodType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename CodType::Scalar> &)
  {
    typedef Matrix<typename CodType::Scalar, CodType::RowsAtCompileTime, CodType::RowsAtCompileTime, 0, CodType::MaxRowsAtCompileTime, CodType::MaxRowsAtCompileTime> IdentityMatrixType;
    dst = src.nestedExpression().solve(IdentityMatrixType::Identity(src.cols(), src.cols()));
  }
};

} // end namespace internal

/** \returns the matrix Q as a sequence of householder transformations */
template <typename MatrixType>
typename CompleteOrthogonalDecomposition<MatrixType>::HouseholderSequenceType
CompleteOrthogonalDecomposition<MatrixType>::householderQ() const {
  return m_cpqr.householderQ();
}

/** \return the complete orthogonal decomposition of \c *this.
  *
  * \sa class CompleteOrthogonalDecomposition
  */
template <typename Derived>
const CompleteOrthogonalDecomposition<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::completeOrthogonalDecomposition() const {
  return CompleteOrthogonalDecomposition<PlainObject>(eval());
}

}  // end namespace Eigen

#endif  // EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/FullPivHouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H
#define EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H

namespace Eigen { 

namespace internal {

template<typename _MatrixType> struct traits<FullPivHouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

template<typename MatrixType> struct FullPivHouseholderQRMatrixQReturnType;

template<typename MatrixType>
struct traits<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
{
  typedef typename MatrixType::PlainObject ReturnType;
};

} // end namespace internal

/** \ingroup QR_Module
  *
  * \class FullPivHouseholderQR
  *
  * \brief Householder rank-revealing QR decomposition of a matrix with full pivoting
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a rank-revealing QR decomposition of a matrix \b A into matrices \b P, \b P', \b Q and \b R
  * such that 
  * \f[
  *  \mathbf{P} \, \mathbf{A} \, \mathbf{P}' = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b P and \b P' are permutation matrices, \b Q a unitary matrix 
  * and \b R an upper triangular matrix.
  *
  * This decomposition performs a very prudent full pivoting in order to be rank-revealing and achieve optimal
  * numerical stability. The trade-off is that it is slower than HouseholderQR and ColPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::fullPivHouseholderQr()
  */
template<typename _MatrixType> class FullPivHouseholderQR
        : public SolverBase<FullPivHouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<FullPivHouseholderQR> Base;
    friend class SolverBase<FullPivHouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(FullPivHouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef internal::FullPivHouseholderQRMatrixQReturnType<MatrixType> MatrixQReturnType;
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef Matrix<StorageIndex, 1,
                   EIGEN_SIZE_MIN_PREFER_DYNAMIC(ColsAtCompileTime,RowsAtCompileTime), RowMajor, 1,
                   EIGEN_SIZE_MIN_PREFER_FIXED(MaxColsAtCompileTime,MaxRowsAtCompileTime)> IntDiagSizeVectorType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef typename internal::plain_col_type<MatrixType>::type ColVectorType;
    typedef typename MatrixType::PlainObject PlainObject;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via FullPivHouseholderQR::compute(const MatrixType&).
      */
    FullPivHouseholderQR()
      : m_qr(),
        m_hCoeffs(),
        m_rows_transpositions(),
        m_cols_transpositions(),
        m_cols_permutation(),
        m_temp(),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa FullPivHouseholderQR()
      */
    FullPivHouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_rows_transpositions((std::min)(rows,cols)),
        m_cols_transpositions((std::min)(rows,cols)),
        m_cols_permutation(cols),
        m_temp(cols),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      * 
      * \code
      * FullPivHouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      * 
      * \sa compute()
      */
    template<typename InputType>
    explicit FullPivHouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_rows_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_permutation(matrix.cols()),
        m_temp(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa FullPivHouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit FullPivHouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_rows_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_permutation(matrix.cols()),
        m_temp(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * \c *this is the QR decomposition.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns the exact or least-square solution if the rank is greater or equal to the number of columns of A,
      * and an arbitrary solution otherwise.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include FullPivHouseholderQR_solve.cpp
      * Output: \verbinclude FullPivHouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<FullPivHouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns Expression object representing the matrix Q
      */
    MatrixQReturnType matrixQ(void) const;

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      */
    const MatrixType& matrixQR() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_qr;
    }

    template<typename InputType>
    FullPivHouseholderQR& compute(const EigenBase<InputType>& matrix);

    /** \returns a const reference to the column permutation matrix */
    const PermutationType& colsPermutation() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_cols_permutation;
    }

    /** \returns a const reference to the vector of indices representing the rows transpositions */
    const IntDiagSizeVectorType& rowsTranspositions() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_rows_transpositions;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    /** \returns the rank of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the QR decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return isInjective() && isSurjective();
    }

    /** \returns the inverse of the matrix of which *this is the QR decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      */
    inline const Inverse<FullPivHouseholderQR> inverse() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return Inverse<FullPivHouseholderQR>(*this);
    }

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }
    
    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      * 
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * QR decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    FullPivHouseholderQR& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code qr.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    FullPivHouseholderQR& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
                                      : NumTraits<Scalar>::epsilon() * RealScalar(m_qr.diagonalSize());
    }

    /** \returns the number of nonzero pivots in the QR decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of U.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    IntDiagSizeVectorType m_rows_transpositions;
    IntDiagSizeVectorType m_cols_transpositions;
    PermutationType m_cols_permutation;
    RowVectorType m_temp;
    bool m_isInitialized, m_usePrescribedThreshold;
    RealScalar m_prescribedThreshold, m_maxpivot;
    Index m_nonzero_pivots;
    RealScalar m_precision;
    Index m_det_pq;
};

template<typename MatrixType>
typename MatrixType::RealScalar FullPivHouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar FullPivHouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class FullPivHouseholderQR, FullPivHouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
template<typename InputType>
FullPivHouseholderQR<MatrixType>& FullPivHouseholderQR<MatrixType>::compute(const EigenBase<InputType>& matrix)
{
  m_qr = matrix.derived();
  computeInPlace();
  return *this;
}

template<typename MatrixType>
void FullPivHouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();

  using std::abs;
  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = (std::min)(rows,cols);

  
  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  m_precision = NumTraits<Scalar>::epsilon() * RealScalar(size);

  m_rows_transpositions.resize(size);
  m_cols_transpositions.resize(size);
  Index number_of_transpositions = 0;

  RealScalar biggest(0);

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for (Index k = 0; k < size; ++k)
  {
    Index row_of_biggest_in_corner, col_of_biggest_in_corner;
    typedef internal::scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;

    Score score = m_qr.bottomRightCorner(rows-k, cols-k)
                      .unaryExpr(Scoring())
                      .maxCoeff(&row_of_biggest_in_corner, &col_of_biggest_in_corner);
    row_of_biggest_in_corner += k;
    col_of_biggest_in_corner += k;
    RealScalar biggest_in_corner = internal::abs_knowing_score<Scalar>()(m_qr(row_of_biggest_in_corner, col_of_biggest_in_corner), score);
    if(k==0) biggest = biggest_in_corner;

    // if the corner is negligible, then we have less than full rank, and we can finish early
    if(internal::isMuchSmallerThan(biggest_in_corner, biggest, m_precision))
    {
      m_nonzero_pivots = k;
      for(Index i = k; i < size; i++)
      {
        m_rows_transpositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_cols_transpositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_hCoeffs.coeffRef(i) = Scalar(0);
      }
      break;
    }

    m_rows_transpositions.coeffRef(k) = internal::convert_index<StorageIndex>(row_of_biggest_in_corner);
    m_cols_transpositions.coeffRef(k) = internal::convert_index<StorageIndex>(col_of_biggest_in_corner);
    if(k != row_of_biggest_in_corner) {
      m_qr.row(k).tail(cols-k).swap(m_qr.row(row_of_biggest_in_corner).tail(cols-k));
      ++number_of_transpositions;
    }
    if(k != col_of_biggest_in_corner) {
      m_qr.col(k).swap(m_qr.col(col_of_biggest_in_corner));
      ++number_of_transpositions;
    }

    RealScalar beta;
    m_qr.col(k).tail(rows-k).makeHouseholderInPlace(m_hCoeffs.coeffRef(k), beta);
    m_qr.coeffRef(k,k) = beta;

    // remember the maximum absolute value of diagonal coefficients
    if(abs(beta) > m_maxpivot) m_maxpivot = abs(beta);

    m_qr.bottomRightCorner(rows-k, cols-k-1)
        .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), m_hCoeffs.coeffRef(k), &m_temp.coeffRef(k+1));
  }

  m_cols_permutation.setIdentity(cols);
  for(Index k = 0; k < size; ++k)
    m_cols_permutation.applyTranspositionOnTheRight(k, m_cols_transpositions.coeff(k));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;
  m_isInitialized = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void FullPivHouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index l_rank = rank();

  // FIXME introduce nonzeroPivots() and use it here. and more generally,
  // make the same improvements in this dec as in FullPivLU.
  if(l_rank==0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs);

  Matrix<typename RhsType::Scalar,1,RhsType::ColsAtCompileTime> temp(rhs.cols());
  for (Index k = 0; k < l_rank; ++k)
  {
    Index remainingSize = rows()-k;
    c.row(k).swap(c.row(m_rows_transpositions.coeff(k)));
    c.bottomRightCorner(remainingSize, rhs.cols())
      .applyHouseholderOnTheLeft(m_qr.col(k).tail(remainingSize-1),
                               m_hCoeffs.coeff(k), &temp.coeffRef(0));
  }

  m_qr.topLeftCorner(l_rank, l_rank)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(l_rank));

  for(Index i = 0; i < l_rank; ++i) dst.row(m_cols_permutation.indices().coeff(i)) = c.row(i);
  for(Index i = l_rank; i < cols(); ++i) dst.row(m_cols_permutation.indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void FullPivHouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index l_rank = rank();

  if(l_rank == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(m_cols_permutation.transpose()*rhs);

  m_qr.topLeftCorner(l_rank, l_rank)
         .template triangularView<Upper>()
         .transpose().template conjugateIf<Conjugate>()
         .solveInPlace(c.topRows(l_rank));

  dst.topRows(l_rank) = c.topRows(l_rank);
  dst.bottomRows(rows()-l_rank).setZero();

  Matrix<Scalar, 1, DstType::ColsAtCompileTime> temp(dst.cols());
  const Index size = (std::min)(rows(), cols());
  for (Index k = size-1; k >= 0; --k)
  {
    Index remainingSize = rows()-k;

    dst.bottomRightCorner(remainingSize, dst.cols())
       .applyHouseholderOnTheLeft(m_qr.col(k).tail(remainingSize-1).template conjugateIf<!Conjugate>(),
                                  m_hCoeffs.template conjugateIf<Conjugate>().coeff(k), &temp.coeffRef(0));

    dst.row(k).swap(dst.row(m_rows_transpositions.coeff(k)));
  }
}
#endif

namespace internal {
  
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<FullPivHouseholderQR<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename FullPivHouseholderQR<MatrixType>::Scalar>, Dense2Dense>
{
  typedef FullPivHouseholderQR<MatrixType> QrType;
  typedef Inverse<QrType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename QrType::Scalar> &)
  {    
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};

/** \ingroup QR_Module
  *
  * \brief Expression type for return value of FullPivHouseholderQR::matrixQ()
  *
  * \tparam MatrixType type of underlying dense matrix
  */
template<typename MatrixType> struct FullPivHouseholderQRMatrixQReturnType
  : public ReturnByValue<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
{
public:
  typedef typename FullPivHouseholderQR<MatrixType>::IntDiagSizeVectorType IntDiagSizeVectorType;
  typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
  typedef Matrix<typename MatrixType::Scalar, 1, MatrixType::RowsAtCompileTime, RowMajor, 1,
                 MatrixType::MaxRowsAtCompileTime> WorkVectorType;

  FullPivHouseholderQRMatrixQReturnType(const MatrixType&       qr,
                                        const HCoeffsType&      hCoeffs,
                                        const IntDiagSizeVectorType& rowsTranspositions)
    : m_qr(qr),
      m_hCoeffs(hCoeffs),
      m_rowsTranspositions(rowsTranspositions)
  {}

  template <typename ResultType>
  void evalTo(ResultType& result) const
  {
    const Index rows = m_qr.rows();
    WorkVectorType workspace(rows);
    evalTo(result, workspace);
  }

  template <typename ResultType>
  void evalTo(ResultType& result, WorkVectorType& workspace) const
  {
    using numext::conj;
    // compute the product H'_0 H'_1 ... H'_n-1,
    // where H_k is the k-th Householder transformation I - h_k v_k v_k'
    // and v_k is the k-th Householder vector [1,m_qr(k+1,k), m_qr(k+2,k), ...]
    const Index rows = m_qr.rows();
    const Index cols = m_qr.cols();
    const Index size = (std::min)(rows, cols);
    workspace.resize(rows);
    result.setIdentity(rows, rows);
    for (Index k = size-1; k >= 0; k--)
    {
      result.block(k, k, rows-k, rows-k)
            .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), conj(m_hCoeffs.coeff(k)), &workspace.coeffRef(k));
      result.row(k).swap(result.row(m_rowsTranspositions.coeff(k)));
    }
  }

  Index rows() const { return m_qr.rows(); }
  Index cols() const { return m_qr.rows(); }

protected:
  typename MatrixType::Nested m_qr;
  typename HCoeffsType::Nested m_hCoeffs;
  typename IntDiagSizeVectorType::Nested m_rowsTranspositions;
};

// template<typename MatrixType>
// struct evaluator<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
//  : public evaluator<ReturnByValue<FullPivHouseholderQRMatrixQReturnType<MatrixType> > >
// {};

} // end namespace internal

template<typename MatrixType>
inline typename FullPivHouseholderQR<MatrixType>::MatrixQReturnType FullPivHouseholderQR<MatrixType>::matrixQ() const
{
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  return MatrixQReturnType(m_qr, m_hCoeffs, m_rows_transpositions);
}

/** \return the full-pivoting Householder QR decomposition of \c *this.
  *
  * \sa class FullPivHouseholderQR
  */
template<typename Derived>
const FullPivHouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::fullPivHouseholderQr() const
{
  return FullPivHouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/HouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010 Vincent Lejeune
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QR_H
#define EIGEN_QR_H

namespace Eigen { 

namespace internal {
template<typename _MatrixType> struct traits<HouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup QR_Module
  *
  *
  * \class HouseholderQR
  *
  * \brief Householder QR decomposition of a matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a QR decomposition of a matrix \b A into matrices \b Q and \b R
  * such that 
  * \f[
  *  \mathbf{A} = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b Q a unitary matrix and \b R an upper triangular matrix.
  * The result is stored in a compact way compatible with LAPACK.
  *
  * Note that no pivoting is performed. This is \b not a rank-revealing decomposition.
  * If you want that feature, use FullPivHouseholderQR or ColPivHouseholderQR instead.
  *
  * This Householder QR decomposition is faster, but less numerically stable and less feature-full than
  * FullPivHouseholderQR or ColPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::householderQr()
  */
template<typename _MatrixType> class HouseholderQR
        : public SolverBase<HouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<HouseholderQR> Base;
    friend class SolverBase<HouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(HouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef Matrix<Scalar, RowsAtCompileTime, RowsAtCompileTime, (MatrixType::Flags&RowMajorBit) ? RowMajor : ColMajor, MaxRowsAtCompileTime, MaxRowsAtCompileTime> MatrixQType;
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename HCoeffsType::ConjugateReturnType>::type> HouseholderSequenceType;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via HouseholderQR::compute(const MatrixType&).
      */
    HouseholderQR() : m_qr(), m_hCoeffs(), m_temp(), m_isInitialized(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa HouseholderQR()
      */
    HouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_temp(cols),
        m_isInitialized(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      * 
      * \code
      * HouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      * 
      * \sa compute()
      */
    template<typename InputType>
    explicit HouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_temp(matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }


    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when
      * \c MatrixType is a Eigen::Ref.
      *
      * \sa HouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit HouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_temp(matrix.cols()),
        m_isInitialized(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the QR decomposition, if any exists.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include HouseholderQR_solve.cpp
      * Output: \verbinclude HouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<HouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** This method returns an expression of the unitary matrix Q as a sequence of Householder transformations.
      *
      * The returned expression can directly be used to perform matrix products. It can also be assigned to a dense Matrix object.
      * Here is an example showing how to recover the full or thin matrix Q, as well as how to perform matrix products using operator*:
      *
      * Example: \include HouseholderQR_householderQ.cpp
      * Output: \verbinclude HouseholderQR_householderQ.out
      */
    HouseholderSequenceType householderQ() const
    {
      eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
      return HouseholderSequenceType(m_qr, m_hCoeffs.conjugate());
    }

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      * in a LAPACK-compatible way.
      */
    const MatrixType& matrixQR() const
    {
        eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
        return m_qr;
    }

    template<typename InputType>
    HouseholderQR& compute(const EigenBase<InputType>& matrix) {
      m_qr = matrix.derived();
      computeInPlace();
      return *this;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }

    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      * 
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    RowVectorType m_temp;
    bool m_isInitialized;
};

template<typename MatrixType>
typename MatrixType::RealScalar HouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar HouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

namespace internal {

/** \internal */
template<typename MatrixQR, typename HCoeffs>
void householder_qr_inplace_unblocked(MatrixQR& mat, HCoeffs& hCoeffs, typename MatrixQR::Scalar* tempData = 0)
{
  typedef typename MatrixQR::Scalar Scalar;
  typedef typename MatrixQR::RealScalar RealScalar;
  Index rows = mat.rows();
  Index cols = mat.cols();
  Index size = (std::min)(rows,cols);

  eigen_assert(hCoeffs.size() == size);

  typedef Matrix<Scalar,MatrixQR::ColsAtCompileTime,1> TempType;
  TempType tempVector;
  if(tempData==0)
  {
    tempVector.resize(cols);
    tempData = tempVector.data();
  }

  for(Index k = 0; k < size; ++k)
  {
    Index remainingRows = rows - k;
    Index remainingCols = cols - k - 1;

    RealScalar beta;
    mat.col(k).tail(remainingRows).makeHouseholderInPlace(hCoeffs.coeffRef(k), beta);
    mat.coeffRef(k,k) = beta;

    // apply H to remaining part of m_qr from the left
    mat.bottomRightCorner(remainingRows, remainingCols)
        .applyHouseholderOnTheLeft(mat.col(k).tail(remainingRows-1), hCoeffs.coeffRef(k), tempData+k+1);
  }
}

/** \internal */
template<typename MatrixQR, typename HCoeffs,
  typename MatrixQRScalar = typename MatrixQR::Scalar,
  bool InnerStrideIsOne = (MatrixQR::InnerStrideAtCompileTime == 1 && HCoeffs::InnerStrideAtCompileTime == 1)>
struct householder_qr_inplace_blocked
{
  // This is specialized for LAPACK-supported Scalar types in HouseholderQR_LAPACKE.h
  static void run(MatrixQR& mat, HCoeffs& hCoeffs, Index maxBlockSize=32,
      typename MatrixQR::Scalar* tempData = 0)
  {
    typedef typename MatrixQR::Scalar Scalar;
    typedef Block<MatrixQR,Dynamic,Dynamic> BlockType;

    Index rows = mat.rows();
    Index cols = mat.cols();
    Index size = (std::min)(rows, cols);

    typedef Matrix<Scalar,Dynamic,1,ColMajor,MatrixQR::MaxColsAtCompileTime,1> TempType;
    TempType tempVector;
    if(tempData==0)
    {
      tempVector.resize(cols);
      tempData = tempVector.data();
    }

    Index blockSize = (std::min)(maxBlockSize,size);

    Index k = 0;
    for (k = 0; k < size; k += blockSize)
    {
      Index bs = (std::min)(size-k,blockSize);  // actual size of the block
      Index tcols = cols - k - bs;              // trailing columns
      Index brows = rows-k;                     // rows of the block

      // partition the matrix:
      //        A00 | A01 | A02
      // mat  = A10 | A11 | A12
      //        A20 | A21 | A22
      // and performs the qr dec of [A11^T A12^T]^T
      // and update [A21^T A22^T]^T using level 3 operations.
      // Finally, the algorithm continue on A22

      BlockType A11_21 = mat.block(k,k,brows,bs);
      Block<HCoeffs,Dynamic,1> hCoeffsSegment = hCoeffs.segment(k,bs);

      householder_qr_inplace_unblocked(A11_21, hCoeffsSegment, tempData);

      if(tcols)
      {
        BlockType A21_22 = mat.block(k,k+bs,brows,tcols);
        apply_block_householder_on_the_left(A21_22,A11_21,hCoeffsSegment, false); // false == backward
      }
    }
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void HouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index rank = (std::min)(rows(), cols());

  typename RhsType::PlainObject c(rhs);

  c.applyOnTheLeft(householderQ().setLength(rank).adjoint() );

  m_qr.topLeftCorner(rank, rank)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(cols()-rank).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void HouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index rank = (std::min)(rows(), cols());

  typename RhsType::PlainObject c(rhs);

  m_qr.topLeftCorner(rank, rank)
      .template triangularView<Upper>()
      .transpose().template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(rows()-rank).setZero();

  dst.applyOnTheLeft(householderQ().setLength(rank).template conjugateIf<!Conjugate>() );
}
#endif

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class HouseholderQR, HouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
void HouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();
  
  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = (std::min)(rows,cols);

  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  internal::householder_qr_inplace_blocked<MatrixType, HCoeffsType>::run(m_qr, m_hCoeffs, 48, m_temp.data());

  m_isInitialized = true;
}

/** \return the Householder QR decomposition of \c *this.
  *
  * \sa class HouseholderQR
  */
template<typename Derived>
const HouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::householderQr() const
{
  return HouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_QR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/HouseholderQR_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Householder QR decomposition of a matrix w/o pivoting based on
 *    LAPACKE_?geqrf function.
 ********************************************************************************
*/

#ifndef EIGEN_QR_LAPACKE_H
#define EIGEN_QR_LAPACKE_H

namespace Eigen { 

namespace internal {

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_QR_NOPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX) \
template<typename MatrixQR, typename HCoeffs> \
struct householder_qr_inplace_blocked<MatrixQR, HCoeffs, EIGTYPE, true> \
{ \
  static void run(MatrixQR& mat, HCoeffs& hCoeffs, Index = 32, \
      typename MatrixQR::Scalar* = 0) \
  { \
    lapack_int m = (lapack_int) mat.rows(); \
    lapack_int n = (lapack_int) mat.cols(); \
    lapack_int lda = (lapack_int) mat.outerStride(); \
    lapack_int matrix_order = (MatrixQR::IsRowMajor) ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    LAPACKE_##LAPACKE_PREFIX##geqrf( matrix_order, m, n, (LAPACKE_TYPE*)mat.data(), lda, (LAPACKE_TYPE*)hCoeffs.data()); \
    hCoeffs.adjointInPlace(); \
  } \
};

EIGEN_LAPACKE_QR_NOPIV(double, double, d)
EIGEN_LAPACKE_QR_NOPIV(float, float, s)
EIGEN_LAPACKE_QR_NOPIV(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_QR_NOPIV(scomplex, lapack_complex_float, c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_QR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SPQRSupport/SuiteSparseQRSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUITESPARSEQRSUPPORT_H
#define EIGEN_SUITESPARSEQRSUPPORT_H

namespace Eigen {
  
  template<typename MatrixType> class SPQR; 
  template<typename SPQRType> struct SPQRMatrixQReturnType; 
  template<typename SPQRType> struct SPQRMatrixQTransposeReturnType; 
  template <typename SPQRType, typename Derived> struct SPQR_QProduct;
  namespace internal {
    template <typename SPQRType> struct traits<SPQRMatrixQReturnType<SPQRType> >
    {
      typedef typename SPQRType::MatrixType ReturnType;
    };
    template <typename SPQRType> struct traits<SPQRMatrixQTransposeReturnType<SPQRType> >
    {
      typedef typename SPQRType::MatrixType ReturnType;
    };
    template <typename SPQRType, typename Derived> struct traits<SPQR_QProduct<SPQRType, Derived> >
    {
      typedef typename Derived::PlainObject ReturnType;
    };
  } // End namespace internal
  
/**
  * \ingroup SPQRSupport_Module
  * \class SPQR
  * \brief Sparse QR factorization based on SuiteSparseQR library
  *
  * This class is used to perform a multithreaded and multifrontal rank-revealing QR decomposition
  * of sparse matrices. The result is then used to solve linear leasts_square systems.
  * Clearly, a QR factorization is returned such that A*P = Q*R where :
  *
  * P is the column permutation. Use colsPermutation() to get it.
  *
  * Q is the orthogonal matrix represented as Householder reflectors.
  * Use matrixQ() to get an expression and matrixQ().transpose() to get the transpose.
  * You can then apply it to a vector.
  *
  * R is the sparse triangular factor. Use matrixQR() to get it as SparseMatrix.
  * NOTE : The Index type of R is always SuiteSparse_long. You can get it with SPQR::Index
  *
  * \tparam _MatrixType The type of the sparse matrix A, must be a column-major SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  *
  */
template<typename _MatrixType>
class SPQR : public SparseSolverBase<SPQR<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<SPQR<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef SuiteSparse_long StorageIndex ;
    typedef SparseMatrix<Scalar, ColMajor, StorageIndex> MatrixType;
    typedef Map<PermutationMatrix<Dynamic, Dynamic, StorageIndex> > PermutationType;
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };
  public:
    SPQR() 
      : m_analysisIsOk(false),
        m_factorizationIsOk(false),
        m_isRUpToDate(false),
        m_ordering(SPQR_ORDERING_DEFAULT),
        m_allow_tol(SPQR_DEFAULT_TOL),
        m_tolerance (NumTraits<Scalar>::epsilon()),
        m_cR(0),
        m_E(0),
        m_H(0),
        m_HPinv(0),
        m_HTau(0),
        m_useDefaultThreshold(true)
    { 
      cholmod_l_start(&m_cc);
    }
    
    explicit SPQR(const _MatrixType& matrix)
      : m_analysisIsOk(false),
        m_factorizationIsOk(false),
        m_isRUpToDate(false),
        m_ordering(SPQR_ORDERING_DEFAULT),
        m_allow_tol(SPQR_DEFAULT_TOL),
        m_tolerance (NumTraits<Scalar>::epsilon()),
        m_cR(0),
        m_E(0),
        m_H(0),
        m_HPinv(0),
        m_HTau(0),
        m_useDefaultThreshold(true)
    {
      cholmod_l_start(&m_cc);
      compute(matrix);
    }
    
    ~SPQR()
    {
      SPQR_free();
      cholmod_l_finish(&m_cc);
    }
    void SPQR_free()
    {
      cholmod_l_free_sparse(&m_H, &m_cc);
      cholmod_l_free_sparse(&m_cR, &m_cc);
      cholmod_l_free_dense(&m_HTau, &m_cc);
      std::free(m_E);
      std::free(m_HPinv);
    }

    void compute(const _MatrixType& matrix)
    {
      if(m_isInitialized) SPQR_free();

      MatrixType mat(matrix);
      
      /* Compute the default threshold as in MatLab, see:
       * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
       * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011, Page 8:3 
       */
      RealScalar pivotThreshold = m_tolerance;
      if(m_useDefaultThreshold) 
      {
        RealScalar max2Norm = 0.0;
        for (int j = 0; j < mat.cols(); j++) max2Norm = numext::maxi(max2Norm, mat.col(j).norm());
        if(max2Norm==RealScalar(0))
          max2Norm = RealScalar(1);
        pivotThreshold = 20 * (mat.rows() + mat.cols()) * max2Norm * NumTraits<RealScalar>::epsilon();
      }
      cholmod_sparse A; 
      A = viewAsCholmod(mat);
      m_rows = matrix.rows();
      Index col = matrix.cols();
      m_rank = SuiteSparseQR<Scalar>(m_ordering, pivotThreshold, col, &A, 
                             &m_cR, &m_E, &m_H, &m_HPinv, &m_HTau, &m_cc);

      if (!m_cR)
      {
        m_info = NumericalIssue;
        m_isInitialized = false;
        return;
      }
      m_info = Success;
      m_isInitialized = true;
      m_isRUpToDate = false;
    }
    /** 
     * Get the number of rows of the input matrix and the Q matrix
     */
    inline Index rows() const {return m_rows; }
    
    /** 
     * Get the number of columns of the input matrix. 
     */
    inline Index cols() const { return m_cR->ncol; }
    
    template<typename Rhs, typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_isInitialized && " The QR factorization should be computed first, call compute()");
      eigen_assert(b.cols()==1 && "This method is for vectors only");

      //Compute Q^T * b
      typename Dest::PlainObject y, y2;
      y = matrixQ().transpose() * b;
      
      // Solves with the triangular matrix R
      Index rk = this->rank();
      y2 = y;
      y.resize((std::max)(cols(),Index(y.rows())),y.cols());
      y.topRows(rk) = this->matrixR().topLeftCorner(rk, rk).template triangularView<Upper>().solve(y2.topRows(rk));

      // Apply the column permutation 
      // colsPermutation() performs a copy of the permutation,
      // so let's apply it manually:
      for(Index i = 0; i < rk; ++i) dest.row(m_E[i]) = y.row(i);
      for(Index i = rk; i < cols(); ++i) dest.row(m_E[i]).setZero();
      
//       y.bottomRows(y.rows()-rk).setZero();
//       dest = colsPermutation() * y.topRows(cols());
      
      m_info = Success;
    }
    
    /** \returns the sparse triangular factor R. It is a sparse matrix
     */
    const MatrixType matrixR() const
    {
      eigen_assert(m_isInitialized && " The QR factorization should be computed first, call compute()");
      if(!m_isRUpToDate) {
        m_R = viewAsEigen<Scalar,ColMajor, typename MatrixType::StorageIndex>(*m_cR);
        m_isRUpToDate = true;
      }
      return m_R;
    }
    /// Get an expression of the matrix Q
    SPQRMatrixQReturnType<SPQR> matrixQ() const
    {
      return SPQRMatrixQReturnType<SPQR>(*this);
    }
    /// Get the permutation that was applied to columns of A
    PermutationType colsPermutation() const
    { 
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return PermutationType(m_E, m_cR->ncol);
    }
    /**
     * Gets the rank of the matrix. 
     * It should be equal to matrixQR().cols if the matrix is full-rank
     */
    Index rank() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_cc.SPQR_istat[4];
    }
    /// Set the fill-reducing ordering method to be used
    void setSPQROrdering(int ord) { m_ordering = ord;}
    /// Set the tolerance tol to treat columns with 2-norm < =tol as zero
    void setPivotThreshold(const RealScalar& tol)
    {
      m_useDefaultThreshold = false;
      m_tolerance = tol;
    }
    
    /** \returns a pointer to the SPQR workspace */
    cholmod_common *cholmodCommon() const { return &m_cc; }
    
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the sparse QR can not be computed
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
  protected:
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    mutable bool m_isRUpToDate;
    mutable ComputationInfo m_info;
    int m_ordering; // Ordering method to use, see SPQR's manual
    int m_allow_tol; // Allow to use some tolerance during numerical factorization.
    RealScalar m_tolerance; // treat columns with 2-norm below this tolerance as zero
    mutable cholmod_sparse *m_cR; // The sparse R factor in cholmod format
    mutable MatrixType m_R; // The sparse matrix R in Eigen format
    mutable StorageIndex *m_E; // The permutation applied to columns
    mutable cholmod_sparse *m_H;  //The householder vectors
    mutable StorageIndex *m_HPinv; // The row permutation of H
    mutable cholmod_dense *m_HTau; // The Householder coefficients
    mutable Index m_rank; // The rank of the matrix
    mutable cholmod_common m_cc; // Workspace and parameters
    bool m_useDefaultThreshold;     // Use default threshold
    Index m_rows;
    template<typename ,typename > friend struct SPQR_QProduct;
};

template <typename SPQRType, typename Derived>
struct SPQR_QProduct : ReturnByValue<SPQR_QProduct<SPQRType,Derived> >
{
  typedef typename SPQRType::Scalar Scalar;
  typedef typename SPQRType::StorageIndex StorageIndex;
  //Define the constructor to get reference to argument types
  SPQR_QProduct(const SPQRType& spqr, const Derived& other, bool transpose) : m_spqr(spqr),m_other(other),m_transpose(transpose) {}
  
  inline Index rows() const { return m_transpose ? m_spqr.rows() : m_spqr.cols(); }
  inline Index cols() const { return m_other.cols(); }
  // Assign to a vector
  template<typename ResType>
  void evalTo(ResType& res) const
  {
    cholmod_dense y_cd;
    cholmod_dense *x_cd; 
    int method = m_transpose ? SPQR_QTX : SPQR_QX; 
    cholmod_common *cc = m_spqr.cholmodCommon();
    y_cd = viewAsCholmod(m_other.const_cast_derived());
    x_cd = SuiteSparseQR_qmult<Scalar>(method, m_spqr.m_H, m_spqr.m_HTau, m_spqr.m_HPinv, &y_cd, cc);
    res = Matrix<Scalar,ResType::RowsAtCompileTime,ResType::ColsAtCompileTime>::Map(reinterpret_cast<Scalar*>(x_cd->x), x_cd->nrow, x_cd->ncol);
    cholmod_l_free_dense(&x_cd, cc);
  }
  const SPQRType& m_spqr; 
  const Derived& m_other; 
  bool m_transpose; 
  
};
template<typename SPQRType>
struct SPQRMatrixQReturnType{
  
  SPQRMatrixQReturnType(const SPQRType& spqr) : m_spqr(spqr) {}
  template<typename Derived>
  SPQR_QProduct<SPQRType, Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SPQR_QProduct<SPQRType,Derived>(m_spqr,other.derived(),false);
  }
  SPQRMatrixQTransposeReturnType<SPQRType> adjoint() const
  {
    return SPQRMatrixQTransposeReturnType<SPQRType>(m_spqr);
  }
  // To use for operations with the transpose of Q
  SPQRMatrixQTransposeReturnType<SPQRType> transpose() const
  {
    return SPQRMatrixQTransposeReturnType<SPQRType>(m_spqr);
  }
  const SPQRType& m_spqr;
};

template<typename SPQRType>
struct SPQRMatrixQTransposeReturnType{
  SPQRMatrixQTransposeReturnType(const SPQRType& spqr) : m_spqr(spqr) {}
  template<typename Derived>
  SPQR_QProduct<SPQRType,Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SPQR_QProduct<SPQRType,Derived>(m_spqr,other.derived(), true);
  }
  const SPQRType& m_spqr;
};

}// End namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/BDCSVD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
// 
// We used the "A Divide-And-Conquer Algorithm for the Bidiagonal SVD"
// research report written by Ming Gu and Stanley C.Eisenstat
// The code variable names correspond to the names they used in their 
// report
//
// Copyright (C) 2013 Gauthier Brun <brun.gauthier@gmail.com>
// Copyright (C) 2013 Nicolas Carre <nicolas.carre@ensimag.fr>
// Copyright (C) 2013 Jean Ceccato <jean.ceccato@ensimag.fr>
// Copyright (C) 2013 Pierre Zoppitelli <pierre.zoppitelli@ensimag.fr>
// Copyright (C) 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2014-2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BDCSVD_H
#define EIGEN_BDCSVD_H
// #define EIGEN_BDCSVD_DEBUG_VERBOSE
// #define EIGEN_BDCSVD_SANITY_CHECKS

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
#undef eigen_internal_assert
#define eigen_internal_assert(X) assert(X);
#endif

namespace Eigen {

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
IOFormat bdcsvdfmt(8, 0, ", ", "\n", "  [", "]");
#endif
  
template<typename _MatrixType> class BDCSVD;

namespace internal {

template<typename _MatrixType> 
struct traits<BDCSVD<_MatrixType> >
        : traits<_MatrixType>
{
  typedef _MatrixType MatrixType;
};  

} // end namespace internal
  
  
/** \ingroup SVD_Module
 *
 *
 * \class BDCSVD
 *
 * \brief class Bidiagonal Divide and Conquer SVD
 *
 * \tparam _MatrixType the type of the matrix of which we are computing the SVD decomposition
 *
 * This class first reduces the input matrix to bi-diagonal form using class UpperBidiagonalization,
 * and then performs a divide-and-conquer diagonalization. Small blocks are diagonalized using class JacobiSVD.
 * You can control the switching size with the setSwitchSize() method, default is 16.
 * For small matrice (<16), it is thus preferable to directly use JacobiSVD. For larger ones, BDCSVD is highly
 * recommended and can several order of magnitude faster.
 *
 * \warning this algorithm is unlikely to provide accurate result when compiled with unsafe math optimizations.
 * For instance, this concerns Intel's compiler (ICC), which performs such optimization by default unless
 * you compile with the \c -fp-model \c precise option. Likewise, the \c -ffast-math option of GCC or clang will
 * significantly degrade the accuracy.
 *
 * \sa class JacobiSVD
 */
template<typename _MatrixType> 
class BDCSVD : public SVDBase<BDCSVD<_MatrixType> >
{
  typedef SVDBase<BDCSVD> Base;
    
public:
  using Base::rows;
  using Base::cols;
  using Base::computeU;
  using Base::computeV;
  
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  typedef typename NumTraits<RealScalar>::Literal Literal;
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime, 
    ColsAtCompileTime = MatrixType::ColsAtCompileTime, 
    DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime, ColsAtCompileTime), 
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime, 
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime, 
    MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime, MaxColsAtCompileTime), 
    MatrixOptions = MatrixType::Options
  };

  typedef typename Base::MatrixUType MatrixUType;
  typedef typename Base::MatrixVType MatrixVType;
  typedef typename Base::SingularValuesType SingularValuesType;
  
  typedef Matrix<Scalar, Dynamic, Dynamic, ColMajor> MatrixX;
  typedef Matrix<RealScalar, Dynamic, Dynamic, ColMajor> MatrixXr;
  typedef Matrix<RealScalar, Dynamic, 1> VectorType;
  typedef Array<RealScalar, Dynamic, 1> ArrayXr;
  typedef Array<Index,1,Dynamic> ArrayXi;
  typedef Ref<ArrayXr> ArrayRef;
  typedef Ref<ArrayXi> IndicesRef;

  /** \brief Default Constructor.
   *
   * The default constructor is useful in cases in which the user intends to
   * perform decompositions via BDCSVD::compute(const MatrixType&).
   */
  BDCSVD() : m_algoswap(16), m_isTranspose(false), m_compU(false), m_compV(false), m_numIters(0)
  {}


  /** \brief Default Constructor with memory preallocation
   *
   * Like the default constructor but with preallocation of the internal data
   * according to the specified problem size.
   * \sa BDCSVD()
   */
  BDCSVD(Index rows, Index cols, unsigned int computationOptions = 0)
    : m_algoswap(16), m_numIters(0)
  {
    allocate(rows, cols, computationOptions);
  }

  /** \brief Constructor performing the decomposition of given matrix.
   *
   * \param matrix the matrix to decompose
   * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
   *                           By default, none is computed. This is a bit - field, the possible bits are #ComputeFullU, #ComputeThinU, 
   *                           #ComputeFullV, #ComputeThinV.
   *
   * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
   * available with the (non - default) FullPivHouseholderQR preconditioner.
   */
  BDCSVD(const MatrixType& matrix, unsigned int computationOptions = 0)
    : m_algoswap(16), m_numIters(0)
  {
    compute(matrix, computationOptions);
  }

  ~BDCSVD() 
  {
  }
  
  /** \brief Method performing the decomposition of given matrix using custom options.
   *
   * \param matrix the matrix to decompose
   * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
   *                           By default, none is computed. This is a bit - field, the possible bits are #ComputeFullU, #ComputeThinU, 
   *                           #ComputeFullV, #ComputeThinV.
   *
   * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
   * available with the (non - default) FullPivHouseholderQR preconditioner.
   */
  BDCSVD& compute(const MatrixType& matrix, unsigned int computationOptions);

  /** \brief Method performing the decomposition of given matrix using current options.
   *
   * \param matrix the matrix to decompose
   *
   * This method uses the current \a computationOptions, as already passed to the constructor or to compute(const MatrixType&, unsigned int).
   */
  BDCSVD& compute(const MatrixType& matrix)
  {
    return compute(matrix, this->m_computationOptions);
  }

  void setSwitchSize(int s) 
  {
    eigen_assert(s>3 && "BDCSVD the size of the algo switch has to be greater than 3");
    m_algoswap = s;
  }
 
private:
  void allocate(Index rows, Index cols, unsigned int computationOptions);
  void divide(Index firstCol, Index lastCol, Index firstRowW, Index firstColW, Index shift);
  void computeSVDofM(Index firstCol, Index n, MatrixXr& U, VectorType& singVals, MatrixXr& V);
  void computeSingVals(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef& perm, VectorType& singVals, ArrayRef shifts, ArrayRef mus);
  void perturbCol0(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef& perm, const VectorType& singVals, const ArrayRef& shifts, const ArrayRef& mus, ArrayRef zhat);
  void computeSingVecs(const ArrayRef& zhat, const ArrayRef& diag, const IndicesRef& perm, const VectorType& singVals, const ArrayRef& shifts, const ArrayRef& mus, MatrixXr& U, MatrixXr& V);
  void deflation43(Index firstCol, Index shift, Index i, Index size);
  void deflation44(Index firstColu , Index firstColm, Index firstRowW, Index firstColW, Index i, Index j, Index size);
  void deflation(Index firstCol, Index lastCol, Index k, Index firstRowW, Index firstColW, Index shift);
  template<typename HouseholderU, typename HouseholderV, typename NaiveU, typename NaiveV>
  void copyUV(const HouseholderU &householderU, const HouseholderV &householderV, const NaiveU &naiveU, const NaiveV &naivev);
  void structured_update(Block<MatrixXr,Dynamic,Dynamic> A, const MatrixXr &B, Index n1);
  static RealScalar secularEq(RealScalar x, const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const ArrayRef& diagShifted, RealScalar shift);

protected:
  MatrixXr m_naiveU, m_naiveV;
  MatrixXr m_computed;
  Index m_nRec;
  ArrayXr m_workspace;
  ArrayXi m_workspaceI;
  int m_algoswap;
  bool m_isTranspose, m_compU, m_compV;
  
  using Base::m_singularValues;
  using Base::m_diagSize;
  using Base::m_computeFullU;
  using Base::m_computeFullV;
  using Base::m_computeThinU;
  using Base::m_computeThinV;
  using Base::m_matrixU;
  using Base::m_matrixV;
  using Base::m_info;
  using Base::m_isInitialized;
  using Base::m_nonzeroSingularValues;

public:  
  int m_numIters;
}; //end class BDCSVD


// Method to allocate and initialize matrix and attributes
template<typename MatrixType>
void BDCSVD<MatrixType>::allocate(Eigen::Index rows, Eigen::Index cols, unsigned int computationOptions)
{
  m_isTranspose = (cols > rows);

  if (Base::allocate(rows, cols, computationOptions))
    return;
  
  m_computed = MatrixXr::Zero(m_diagSize + 1, m_diagSize );
  m_compU = computeV();
  m_compV = computeU();
  if (m_isTranspose)
    std::swap(m_compU, m_compV);
  
  if (m_compU) m_naiveU = MatrixXr::Zero(m_diagSize + 1, m_diagSize + 1 );
  else         m_naiveU = MatrixXr::Zero(2, m_diagSize + 1 );
  
  if (m_compV) m_naiveV = MatrixXr::Zero(m_diagSize, m_diagSize);
  
  m_workspace.resize((m_diagSize+1)*(m_diagSize+1)*3);
  m_workspaceI.resize(3*m_diagSize);
}// end allocate

template<typename MatrixType>
BDCSVD<MatrixType>& BDCSVD<MatrixType>::compute(const MatrixType& matrix, unsigned int computationOptions) 
{
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "\n\n\n======================================================================================================================\n\n\n";
#endif
  allocate(matrix.rows(), matrix.cols(), computationOptions);
  using std::abs;

  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  
  //**** step -1 - If the problem is too small, directly falls back to JacobiSVD and return
  if(matrix.cols() < m_algoswap)
  {
    // FIXME this line involves temporaries
    JacobiSVD<MatrixType> jsvd(matrix,computationOptions);
    m_isInitialized = true;
    m_info = jsvd.info();
    if (m_info == Success || m_info == NoConvergence) {
      if(computeU()) m_matrixU = jsvd.matrixU();
      if(computeV()) m_matrixV = jsvd.matrixV();
      m_singularValues = jsvd.singularValues();
      m_nonzeroSingularValues = jsvd.nonzeroSingularValues();
    }
    return *this;
  }
  
  //**** step 0 - Copy the input matrix and apply scaling to reduce over/under-flows
  RealScalar scale = matrix.cwiseAbs().template maxCoeff<PropagateNaN>();
  if (!(numext::isfinite)(scale)) {
    m_isInitialized = true;
    m_info = InvalidInput;
    return *this;
  }

  if(scale==Literal(0)) scale = Literal(1);
  MatrixX copy;
  if (m_isTranspose) copy = matrix.adjoint()/scale;
  else               copy = matrix/scale;
  
  //**** step 1 - Bidiagonalization
  // FIXME this line involves temporaries
  internal::UpperBidiagonalization<MatrixX> bid(copy);

  //**** step 2 - Divide & Conquer
  m_naiveU.setZero();
  m_naiveV.setZero();
  // FIXME this line involves a temporary matrix
  m_computed.topRows(m_diagSize) = bid.bidiagonal().toDenseMatrix().transpose();
  m_computed.template bottomRows<1>().setZero();
  divide(0, m_diagSize - 1, 0, 0, 0);
  if (m_info != Success && m_info != NoConvergence) {
    m_isInitialized = true;
    return *this;
  }
    
  //**** step 3 - Copy singular values and vectors
  for (int i=0; i<m_diagSize; i++)
  {
    RealScalar a = abs(m_computed.coeff(i, i));
    m_singularValues.coeffRef(i) = a * scale;
    if (a<considerZero)
    {
      m_nonzeroSingularValues = i;
      m_singularValues.tail(m_diagSize - i - 1).setZero();
      break;
    }
    else if (i == m_diagSize - 1)
    {
      m_nonzeroSingularValues = i + 1;
      break;
    }
  }

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
//   std::cout << "m_naiveU\n" << m_naiveU << "\n\n";
//   std::cout << "m_naiveV\n" << m_naiveV << "\n\n";
#endif
  if(m_isTranspose) copyUV(bid.householderV(), bid.householderU(), m_naiveV, m_naiveU);
  else              copyUV(bid.householderU(), bid.householderV(), m_naiveU, m_naiveV);

  m_isInitialized = true;
  return *this;
}// end compute


template<typename MatrixType>
template<typename HouseholderU, typename HouseholderV, typename NaiveU, typename NaiveV>
void BDCSVD<MatrixType>::copyUV(const HouseholderU &householderU, const HouseholderV &householderV, const NaiveU &naiveU, const NaiveV &naiveV)
{
  // Note exchange of U and V: m_matrixU is set from m_naiveV and vice versa
  if (computeU())
  {
    Index Ucols = m_computeThinU ? m_diagSize : householderU.cols();
    m_matrixU = MatrixX::Identity(householderU.cols(), Ucols);
    m_matrixU.topLeftCorner(m_diagSize, m_diagSize) = naiveV.template cast<Scalar>().topLeftCorner(m_diagSize, m_diagSize);
    householderU.applyThisOnTheLeft(m_matrixU); // FIXME this line involves a temporary buffer
  }
  if (computeV())
  {
    Index Vcols = m_computeThinV ? m_diagSize : householderV.cols();
    m_matrixV = MatrixX::Identity(householderV.cols(), Vcols);
    m_matrixV.topLeftCorner(m_diagSize, m_diagSize) = naiveU.template cast<Scalar>().topLeftCorner(m_diagSize, m_diagSize);
    householderV.applyThisOnTheLeft(m_matrixV); // FIXME this line involves a temporary buffer
  }
}

/** \internal
  * Performs A = A * B exploiting the special structure of the matrix A. Splitting A as:
  *  A = [A1]
  *      [A2]
  * such that A1.rows()==n1, then we assume that at least half of the columns of A1 and A2 are zeros.
  * We can thus pack them prior to the the matrix product. However, this is only worth the effort if the matrix is large
  * enough.
  */
template<typename MatrixType>
void BDCSVD<MatrixType>::structured_update(Block<MatrixXr,Dynamic,Dynamic> A, const MatrixXr &B, Index n1)
{
  Index n = A.rows();
  if(n>100)
  {
    // If the matrices are large enough, let's exploit the sparse structure of A by
    // splitting it in half (wrt n1), and packing the non-zero columns.
    Index n2 = n - n1;
    Map<MatrixXr> A1(m_workspace.data()      , n1, n);
    Map<MatrixXr> A2(m_workspace.data()+ n1*n, n2, n);
    Map<MatrixXr> B1(m_workspace.data()+  n*n, n,  n);
    Map<MatrixXr> B2(m_workspace.data()+2*n*n, n,  n);
    Index k1=0, k2=0;
    for(Index j=0; j<n; ++j)
    {
      if( (A.col(j).head(n1).array()!=Literal(0)).any() )
      {
        A1.col(k1) = A.col(j).head(n1);
        B1.row(k1) = B.row(j);
        ++k1;
      }
      if( (A.col(j).tail(n2).array()!=Literal(0)).any() )
      {
        A2.col(k2) = A.col(j).tail(n2);
        B2.row(k2) = B.row(j);
        ++k2;
      }
    }
  
    A.topRows(n1).noalias()    = A1.leftCols(k1) * B1.topRows(k1);
    A.bottomRows(n2).noalias() = A2.leftCols(k2) * B2.topRows(k2);
  }
  else
  {
    Map<MatrixXr,Aligned> tmp(m_workspace.data(),n,n);
    tmp.noalias() = A*B;
    A = tmp;
  }
}

// The divide algorithm is done "in place", we are always working on subsets of the same matrix. The divide methods takes as argument the 
// place of the submatrix we are currently working on.

//@param firstCol : The Index of the first column of the submatrix of m_computed and for m_naiveU;
//@param lastCol : The Index of the last column of the submatrix of m_computed and for m_naiveU; 
// lastCol + 1 - firstCol is the size of the submatrix.
//@param firstRowW : The Index of the first row of the matrix W that we are to change. (see the reference paper section 1 for more information on W)
//@param firstRowW : Same as firstRowW with the column.
//@param shift : Each time one takes the left submatrix, one must add 1 to the shift. Why? Because! We actually want the last column of the U submatrix 
// to become the first column (*coeff) and to shift all the other columns to the right. There are more details on the reference paper.
template<typename MatrixType>
void BDCSVD<MatrixType>::divide(Eigen::Index firstCol, Eigen::Index lastCol, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index shift)
{
  // requires rows = cols + 1;
  using std::pow;
  using std::sqrt;
  using std::abs;
  const Index n = lastCol - firstCol + 1;
  const Index k = n/2;
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar alphaK;
  RealScalar betaK; 
  RealScalar r0; 
  RealScalar lambda, phi, c0, s0;
  VectorType l, f;
  // We use the other algorithm which is more efficient for small 
  // matrices.
  if (n < m_algoswap)
  {
    // FIXME this line involves temporaries
    JacobiSVD<MatrixXr> b(m_computed.block(firstCol, firstCol, n + 1, n), ComputeFullU | (m_compV ? ComputeFullV : 0));
    m_info = b.info();
    if (m_info != Success && m_info != NoConvergence) return;
    if (m_compU)
      m_naiveU.block(firstCol, firstCol, n + 1, n + 1).real() = b.matrixU();
    else 
    {
      m_naiveU.row(0).segment(firstCol, n + 1).real() = b.matrixU().row(0);
      m_naiveU.row(1).segment(firstCol, n + 1).real() = b.matrixU().row(n);
    }
    if (m_compV) m_naiveV.block(firstRowW, firstColW, n, n).real() = b.matrixV();
    m_computed.block(firstCol + shift, firstCol + shift, n + 1, n).setZero();
    m_computed.diagonal().segment(firstCol + shift, n) = b.singularValues().head(n);
    return;
  }
  // We use the divide and conquer algorithm
  alphaK =  m_computed(firstCol + k, firstCol + k);
  betaK = m_computed(firstCol + k + 1, firstCol + k);
  // The divide must be done in that order in order to have good results. Divide change the data inside the submatrices
  // and the divide of the right submatrice reads one column of the left submatrice. That's why we need to treat the 
  // right submatrix before the left one. 
  divide(k + 1 + firstCol, lastCol, k + 1 + firstRowW, k + 1 + firstColW, shift);
  if (m_info != Success && m_info != NoConvergence) return;
  divide(firstCol, k - 1 + firstCol, firstRowW, firstColW + 1, shift + 1);
  if (m_info != Success && m_info != NoConvergence) return;

  if (m_compU)
  {
    lambda = m_naiveU(firstCol + k, firstCol + k);
    phi = m_naiveU(firstCol + k + 1, lastCol + 1);
  } 
  else 
  {
    lambda = m_naiveU(1, firstCol + k);
    phi = m_naiveU(0, lastCol + 1);
  }
  r0 = sqrt((abs(alphaK * lambda) * abs(alphaK * lambda)) + abs(betaK * phi) * abs(betaK * phi));
  if (m_compU)
  {
    l = m_naiveU.row(firstCol + k).segment(firstCol, k);
    f = m_naiveU.row(firstCol + k + 1).segment(firstCol + k + 1, n - k - 1);
  } 
  else 
  {
    l = m_naiveU.row(1).segment(firstCol, k);
    f = m_naiveU.row(0).segment(firstCol + k + 1, n - k - 1);
  }
  if (m_compV) m_naiveV(firstRowW+k, firstColW) = Literal(1);
  if (r0<considerZero)
  {
    c0 = Literal(1);
    s0 = Literal(0);
  }
  else
  {
    c0 = alphaK * lambda / r0;
    s0 = betaK * phi / r0;
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  if (m_compU)
  {
    MatrixXr q1 (m_naiveU.col(firstCol + k).segment(firstCol, k + 1));     
    // we shiftW Q1 to the right
    for (Index i = firstCol + k - 1; i >= firstCol; i--) 
      m_naiveU.col(i + 1).segment(firstCol, k + 1) = m_naiveU.col(i).segment(firstCol, k + 1);
    // we shift q1 at the left with a factor c0
    m_naiveU.col(firstCol).segment( firstCol, k + 1) = (q1 * c0);
    // last column = q1 * - s0
    m_naiveU.col(lastCol + 1).segment(firstCol, k + 1) = (q1 * ( - s0));
    // first column = q2 * s0
    m_naiveU.col(firstCol).segment(firstCol + k + 1, n - k) = m_naiveU.col(lastCol + 1).segment(firstCol + k + 1, n - k) * s0; 
    // q2 *= c0
    m_naiveU.col(lastCol + 1).segment(firstCol + k + 1, n - k) *= c0;
  } 
  else 
  {
    RealScalar q1 = m_naiveU(0, firstCol + k);
    // we shift Q1 to the right
    for (Index i = firstCol + k - 1; i >= firstCol; i--) 
      m_naiveU(0, i + 1) = m_naiveU(0, i);
    // we shift q1 at the left with a factor c0
    m_naiveU(0, firstCol) = (q1 * c0);
    // last column = q1 * - s0
    m_naiveU(0, lastCol + 1) = (q1 * ( - s0));
    // first column = q2 * s0
    m_naiveU(1, firstCol) = m_naiveU(1, lastCol + 1) *s0; 
    // q2 *= c0
    m_naiveU(1, lastCol + 1) *= c0;
    m_naiveU.row(1).segment(firstCol + 1, k).setZero();
    m_naiveU.row(0).segment(firstCol + k + 1, n - k - 1).setZero();
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  m_computed(firstCol + shift, firstCol + shift) = r0;
  m_computed.col(firstCol + shift).segment(firstCol + shift + 1, k) = alphaK * l.transpose().real();
  m_computed.col(firstCol + shift).segment(firstCol + shift + k + 1, n - k - 1) = betaK * f.transpose().real();

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  ArrayXr tmp1 = (m_computed.block(firstCol+shift, firstCol+shift, n, n)).jacobiSvd().singularValues();
#endif
  // Second part: try to deflate singular values in combined matrix
  deflation(firstCol, lastCol, k, firstRowW, firstColW, shift);
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  ArrayXr tmp2 = (m_computed.block(firstCol+shift, firstCol+shift, n, n)).jacobiSvd().singularValues();
  std::cout << "\n\nj1 = " << tmp1.transpose().format(bdcsvdfmt) << "\n";
  std::cout << "j2 = " << tmp2.transpose().format(bdcsvdfmt) << "\n\n";
  std::cout << "err:      " << ((tmp1-tmp2).abs()>1e-12*tmp2.abs()).transpose() << "\n";
  static int count = 0;
  std::cout << "# " << ++count << "\n\n";
  assert((tmp1-tmp2).matrix().norm() < 1e-14*tmp2.matrix().norm());
//   assert(count<681);
//   assert(((tmp1-tmp2).abs()<1e-13*tmp2.abs()).all());
#endif
  
  // Third part: compute SVD of combined matrix
  MatrixXr UofSVD, VofSVD;
  VectorType singVals;
  computeSVDofM(firstCol + shift, n, UofSVD, singVals, VofSVD);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(UofSVD.allFinite());
  assert(VofSVD.allFinite());
#endif
  
  if (m_compU)
    structured_update(m_naiveU.block(firstCol, firstCol, n + 1, n + 1), UofSVD, (n+2)/2);
  else
  {
    Map<Matrix<RealScalar,2,Dynamic>,Aligned> tmp(m_workspace.data(),2,n+1);
    tmp.noalias() = m_naiveU.middleCols(firstCol, n+1) * UofSVD;
    m_naiveU.middleCols(firstCol, n + 1) = tmp;
  }
  
  if (m_compV)  structured_update(m_naiveV.block(firstRowW, firstColW, n, n), VofSVD, (n+1)/2);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  m_computed.block(firstCol + shift, firstCol + shift, n, n).setZero();
  m_computed.block(firstCol + shift, firstCol + shift, n, n).diagonal() = singVals;
}// end divide

// Compute SVD of m_computed.block(firstCol, firstCol, n + 1, n); this block only has non-zeros in
// the first column and on the diagonal and has undergone deflation, so diagonal is in increasing
// order except for possibly the (0,0) entry. The computed SVD is stored U, singVals and V, except
// that if m_compV is false, then V is not computed. Singular values are sorted in decreasing order.
//
// TODO Opportunities for optimization: better root finding algo, better stopping criterion, better
// handling of round-off errors, be consistent in ordering
// For instance, to solve the secular equation using FMM, see http://www.stat.uchicago.edu/~lekheng/courses/302/classics/greengard-rokhlin.pdf
template <typename MatrixType>
void BDCSVD<MatrixType>::computeSVDofM(Eigen::Index firstCol, Eigen::Index n, MatrixXr& U, VectorType& singVals, MatrixXr& V)
{
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  using std::abs;
  ArrayRef col0 = m_computed.col(firstCol).segment(firstCol, n);
  m_workspace.head(n) =  m_computed.block(firstCol, firstCol, n, n).diagonal();
  ArrayRef diag = m_workspace.head(n);
  diag(0) = Literal(0);

  // Allocate space for singular values and vectors
  singVals.resize(n);
  U.resize(n+1, n+1);
  if (m_compV) V.resize(n, n);

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  if (col0.hasNaN() || diag.hasNaN())
    std::cout << "\n\nHAS NAN\n\n";
#endif
  
  // Many singular values might have been deflated, the zero ones have been moved to the end,
  // but others are interleaved and we must ignore them at this stage.
  // To this end, let's compute a permutation skipping them:
  Index actual_n = n;
  while(actual_n>1 && diag(actual_n-1)==Literal(0)) {--actual_n; eigen_internal_assert(col0(actual_n)==Literal(0)); }
  Index m = 0; // size of the deflated problem
  for(Index k=0;k<actual_n;++k)
    if(abs(col0(k))>considerZero)
      m_workspaceI(m++) = k;
  Map<ArrayXi> perm(m_workspaceI.data(),m);
  
  Map<ArrayXr> shifts(m_workspace.data()+1*n, n);
  Map<ArrayXr> mus(m_workspace.data()+2*n, n);
  Map<ArrayXr> zhat(m_workspace.data()+3*n, n);

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "computeSVDofM using:\n";
  std::cout << "  z: " << col0.transpose() << "\n";
  std::cout << "  d: " << diag.transpose() << "\n";
#endif
  
  // Compute singVals, shifts, and mus
  computeSingVals(col0, diag, perm, singVals, shifts, mus);
  
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "  j:        " << (m_computed.block(firstCol, firstCol, n, n)).jacobiSvd().singularValues().transpose().reverse() << "\n\n";
  std::cout << "  sing-val: " << singVals.transpose() << "\n";
  std::cout << "  mu:       " << mus.transpose() << "\n";
  std::cout << "  shift:    " << shifts.transpose() << "\n";
  
  {
    std::cout << "\n\n    mus:    " << mus.head(actual_n).transpose() << "\n\n";
    std::cout << "    check1 (expect0) : " << ((singVals.array()-(shifts+mus)) / singVals.array()).head(actual_n).transpose() << "\n\n";
    assert((((singVals.array()-(shifts+mus)) / singVals.array()).head(actual_n) >= 0).all());
    std::cout << "    check2 (>0)      : " << ((singVals.array()-diag) / singVals.array()).head(actual_n).transpose() << "\n\n";
    assert((((singVals.array()-diag) / singVals.array()).head(actual_n) >= 0).all());
  }
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(singVals.allFinite());
  assert(mus.allFinite());
  assert(shifts.allFinite());
#endif
  
  // Compute zhat
  perturbCol0(col0, diag, perm, singVals, shifts, mus, zhat);
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "  zhat: " << zhat.transpose() << "\n";
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(zhat.allFinite());
#endif
  
  computeSingVecs(zhat, diag, perm, singVals, shifts, mus, U, V);
  
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "U^T U: " << (U.transpose() * U - MatrixXr(MatrixXr::Identity(U.cols(),U.cols()))).norm() << "\n";
  std::cout << "V^T V: " << (V.transpose() * V - MatrixXr(MatrixXr::Identity(V.cols(),V.cols()))).norm() << "\n";
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
  assert(U.allFinite());
  assert(V.allFinite());
//   assert((U.transpose() * U - MatrixXr(MatrixXr::Identity(U.cols(),U.cols()))).norm() < 100*NumTraits<RealScalar>::epsilon() * n);
//   assert((V.transpose() * V - MatrixXr(MatrixXr::Identity(V.cols(),V.cols()))).norm() < 100*NumTraits<RealScalar>::epsilon() * n);
#endif
  
  // Because of deflation, the singular values might not be completely sorted.
  // Fortunately, reordering them is a O(n) problem
  for(Index i=0; i<actual_n-1; ++i)
  {
    if(singVals(i)>singVals(i+1))
    {
      using std::swap;
      swap(singVals(i),singVals(i+1));
      U.col(i).swap(U.col(i+1));
      if(m_compV) V.col(i).swap(V.col(i+1));
    }
  }

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  {
    bool singular_values_sorted = (((singVals.segment(1,actual_n-1)-singVals.head(actual_n-1))).array() >= 0).all();
    if(!singular_values_sorted)
      std::cout << "Singular values are not sorted: " << singVals.segment(1,actual_n).transpose() << "\n";
    assert(singular_values_sorted);
  }
#endif
  
  // Reverse order so that singular values in increased order
  // Because of deflation, the zeros singular-values are already at the end
  singVals.head(actual_n).reverseInPlace();
  U.leftCols(actual_n).rowwise().reverseInPlace();
  if (m_compV) V.leftCols(actual_n).rowwise().reverseInPlace();
  
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  JacobiSVD<MatrixXr> jsvd(m_computed.block(firstCol, firstCol, n, n) );
  std::cout << "  * j:        " << jsvd.singularValues().transpose() << "\n\n";
  std::cout << "  * sing-val: " << singVals.transpose() << "\n";
//   std::cout << "  * err:      " << ((jsvd.singularValues()-singVals)>1e-13*singVals.norm()).transpose() << "\n";
#endif
}

template <typename MatrixType>
typename BDCSVD<MatrixType>::RealScalar BDCSVD<MatrixType>::secularEq(RealScalar mu, const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const ArrayRef& diagShifted, RealScalar shift)
{
  Index m = perm.size();
  RealScalar res = Literal(1);
  for(Index i=0; i<m; ++i)
  {
    Index j = perm(i);
    // The following expression could be rewritten to involve only a single division,
    // but this would make the expression more sensitive to overflow.
    res += (col0(j) / (diagShifted(j) - mu)) * (col0(j) / (diag(j) + shift + mu));
  }
  return res;

}

template <typename MatrixType>
void BDCSVD<MatrixType>::computeSingVals(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm,
                                         VectorType& singVals, ArrayRef shifts, ArrayRef mus)
{
  using std::abs;
  using std::swap;
  using std::sqrt;

  Index n = col0.size();
  Index actual_n = n;
  // Note that here actual_n is computed based on col0(i)==0 instead of diag(i)==0 as above
  // because 1) we have diag(i)==0 => col0(i)==0 and 2) if col0(i)==0, then diag(i) is already a singular value.
  while(actual_n>1 && col0(actual_n-1)==Literal(0)) --actual_n;

  for (Index k = 0; k < n; ++k)
  {
    if (col0(k) == Literal(0) || actual_n==1)
    {
      // if col0(k) == 0, then entry is deflated, so singular value is on diagonal
      // if actual_n==1, then the deflated problem is already diagonalized
      singVals(k) = k==0 ? col0(0) : diag(k);
      mus(k) = Literal(0);
      shifts(k) = k==0 ? col0(0) : diag(k);
      continue;
    } 

    // otherwise, use secular equation to find singular value
    RealScalar left = diag(k);
    RealScalar right; // was: = (k != actual_n-1) ? diag(k+1) : (diag(actual_n-1) + col0.matrix().norm());
    if(k==actual_n-1)
      right = (diag(actual_n-1) + col0.matrix().norm());
    else
    {
      // Skip deflated singular values,
      // recall that at this stage we assume that z[j]!=0 and all entries for which z[j]==0 have been put aside.
      // This should be equivalent to using perm[]
      Index l = k+1;
      while(col0(l)==Literal(0)) { ++l; eigen_internal_assert(l<actual_n); }
      right = diag(l);
    }

    // first decide whether it's closer to the left end or the right end
    RealScalar mid = left + (right-left) / Literal(2);
    RealScalar fMid = secularEq(mid, col0, diag, perm, diag, Literal(0));
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
    std::cout << "right-left = " << right-left << "\n";
//     std::cout << "fMid = " << fMid << " " << secularEq(mid-left, col0, diag, perm, ArrayXr(diag-left), left)
//                            << " " << secularEq(mid-right, col0, diag, perm, ArrayXr(diag-right), right)   << "\n";
    std::cout << "     = " << secularEq(left+RealScalar(0.000001)*(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.1)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.2)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.3)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.4)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.49)    *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.5)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.51)    *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.6)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.7)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.8)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.9)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.999999)*(right-left), col0, diag, perm, diag, 0) << "\n";
#endif
    RealScalar shift = (k == actual_n-1 || fMid > Literal(0)) ? left : right;
    
    // measure everything relative to shift
    Map<ArrayXr> diagShifted(m_workspace.data()+4*n, n);
    diagShifted = diag - shift;

    if(k!=actual_n-1)
    {
      // check that after the shift, f(mid) is still negative:
      RealScalar midShifted = (right - left) / RealScalar(2);
      if(shift==right)
        midShifted = -midShifted;
      RealScalar fMidShifted = secularEq(midShifted, col0, diag, perm, diagShifted, shift);
      if(fMidShifted>0)
      {
        // fMid was erroneous, fix it:
        shift =  fMidShifted > Literal(0) ? left : right;
        diagShifted = diag - shift;
      }
    }
    
    // initial guess
    RealScalar muPrev, muCur;
    if (shift == left)
    {
      muPrev = (right - left) * RealScalar(0.1);
      if (k == actual_n-1) muCur = right - left;
      else                 muCur = (right - left) * RealScalar(0.5);
    }
    else
    {
      muPrev = -(right - left) * RealScalar(0.1);
      muCur = -(right - left) * RealScalar(0.5);
    }

    RealScalar fPrev = secularEq(muPrev, col0, diag, perm, diagShifted, shift);
    RealScalar fCur = secularEq(muCur, col0, diag, perm, diagShifted, shift);
    if (abs(fPrev) < abs(fCur))
    {
      swap(fPrev, fCur);
      swap(muPrev, muCur);
    }

    // rational interpolation: fit a function of the form a / mu + b through the two previous
    // iterates and use its zero to compute the next iterate
    bool useBisection = fPrev*fCur>Literal(0);
    while (fCur!=Literal(0) && abs(muCur - muPrev) > Literal(8) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(abs(muCur), abs(muPrev)) && abs(fCur - fPrev)>NumTraits<RealScalar>::epsilon() && !useBisection)
    {
      ++m_numIters;

      // Find a and b such that the function f(mu) = a / mu + b matches the current and previous samples.
      RealScalar a = (fCur - fPrev) / (Literal(1)/muCur - Literal(1)/muPrev);
      RealScalar b = fCur - a / muCur;
      // And find mu such that f(mu)==0:
      RealScalar muZero = -a/b;
      RealScalar fZero = secularEq(muZero, col0, diag, perm, diagShifted, shift);

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      assert((numext::isfinite)(fZero));
#endif
      
      muPrev = muCur;
      fPrev = fCur;
      muCur = muZero;
      fCur = fZero;
      
      if (shift == left  && (muCur < Literal(0) || muCur > right - left)) useBisection = true;
      if (shift == right && (muCur < -(right - left) || muCur > Literal(0))) useBisection = true;
      if (abs(fCur)>abs(fPrev)) useBisection = true;
    }

    // fall back on bisection method if rational interpolation did not work
    if (useBisection)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "useBisection for k = " << k << ", actual_n = " << actual_n << "\n";
#endif
      RealScalar leftShifted, rightShifted;
      if (shift == left)
      {
        // to avoid overflow, we must have mu > max(real_min, |z(k)|/sqrt(real_max)),
        // the factor 2 is to be more conservative
        leftShifted = numext::maxi<RealScalar>( (std::numeric_limits<RealScalar>::min)(), Literal(2) * abs(col0(k)) / sqrt((std::numeric_limits<RealScalar>::max)()) );

        // check that we did it right:
        eigen_internal_assert( (numext::isfinite)( (col0(k)/leftShifted)*(col0(k)/(diag(k)+shift+leftShifted)) ) );
        // I don't understand why the case k==0 would be special there:
        // if (k == 0) rightShifted = right - left; else
        rightShifted = (k==actual_n-1) ? right : ((right - left) * RealScalar(0.51)); // theoretically we can take 0.5, but let's be safe
      }
      else
      {
        leftShifted = -(right - left) * RealScalar(0.51);
        if(k+1<n)
          rightShifted = -numext::maxi<RealScalar>( (std::numeric_limits<RealScalar>::min)(), abs(col0(k+1)) / sqrt((std::numeric_limits<RealScalar>::max)()) );
        else
          rightShifted = -(std::numeric_limits<RealScalar>::min)();
      }

      RealScalar fLeft = secularEq(leftShifted, col0, diag, perm, diagShifted, shift);
      eigen_internal_assert(fLeft<Literal(0));

#if defined EIGEN_INTERNAL_DEBUGGING || defined EIGEN_BDCSVD_SANITY_CHECKS
      RealScalar fRight = secularEq(rightShifted, col0, diag, perm, diagShifted, shift);
#endif

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      if(!(numext::isfinite)(fLeft))
        std::cout << "f(" << leftShifted << ") =" << fLeft << " ; " << left << " " << shift << " " << right << "\n";
      assert((numext::isfinite)(fLeft));

      if(!(numext::isfinite)(fRight))
        std::cout << "f(" << rightShifted << ") =" << fRight << " ; " << left << " " << shift << " " << right << "\n";
      // assert((numext::isfinite)(fRight));
#endif
    
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      if(!(fLeft * fRight<0))
      {
        std::cout << "f(leftShifted) using  leftShifted=" << leftShifted << " ;  diagShifted(1:10):" << diagShifted.head(10).transpose()  << "\n ; "
                  << "left==shift=" << bool(left==shift) << " ; left-shift = " << (left-shift) << "\n";
        std::cout << "k=" << k << ", " <<  fLeft << " * " << fRight << " == " << fLeft * fRight << "  ;  "
                  << "[" << left << " .. " << right << "] -> [" << leftShifted << " " << rightShifted << "], shift=" << shift
                  << " ,  f(right)=" << secularEq(0,     col0, diag, perm, diagShifted, shift)
                           << " == " << secularEq(right, col0, diag, perm, diag, 0) << " == " << fRight << "\n";
      }
#endif
      eigen_internal_assert(fLeft * fRight < Literal(0));

      if(fLeft<Literal(0))
      {
        while (rightShifted - leftShifted > Literal(2) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(abs(leftShifted), abs(rightShifted)))
        {
          RealScalar midShifted = (leftShifted + rightShifted) / Literal(2);
          fMid = secularEq(midShifted, col0, diag, perm, diagShifted, shift);
          eigen_internal_assert((numext::isfinite)(fMid));

          if (fLeft * fMid < Literal(0))
          {
            rightShifted = midShifted;
          }
          else
          {
            leftShifted = midShifted;
            fLeft = fMid;
          }
        }
        muCur = (leftShifted + rightShifted) / Literal(2);
      }
      else 
      {
        // We have a problem as shifting on the left or right give either a positive or negative value
        // at the middle of [left,right]...
        // Instead fo abbording or entering an infinite loop,
        // let's just use the middle as the estimated zero-crossing:
        muCur = (right - left) * RealScalar(0.5);
        if(shift == right)
          muCur = -muCur;
      }
    }
      
    singVals[k] = shift + muCur;
    shifts[k] = shift;
    mus[k] = muCur;

#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
    if(k+1<n)
      std::cout << "found " << singVals[k] << " == " << shift << " + " << muCur << " from " << diag(k) << " .. "  << diag(k+1) << "\n";
#endif
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
    assert(k==0 || singVals[k]>=singVals[k-1]);
    assert(singVals[k]>=diag(k));
#endif

    // perturb singular value slightly if it equals diagonal entry to avoid division by zero later
    // (deflation is supposed to avoid this from happening)
    // - this does no seem to be necessary anymore -
//     if (singVals[k] == left) singVals[k] *= 1 + NumTraits<RealScalar>::epsilon();
//     if (singVals[k] == right) singVals[k] *= 1 - NumTraits<RealScalar>::epsilon();
  }
}


// zhat is perturbation of col0 for which singular vectors can be computed stably (see Section 3.1)
template <typename MatrixType>
void BDCSVD<MatrixType>::perturbCol0
   (const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const VectorType& singVals,
    const ArrayRef& shifts, const ArrayRef& mus, ArrayRef zhat)
{
  using std::sqrt;
  Index n = col0.size();
  Index m = perm.size();
  if(m==0)
  {
    zhat.setZero();
    return;
  }
  Index lastIdx = perm(m-1);
  // The offset permits to skip deflated entries while computing zhat
  for (Index k = 0; k < n; ++k)
  {
    if (col0(k) == Literal(0)) // deflated
      zhat(k) = Literal(0);
    else
    {
      // see equation (3.6)
      RealScalar dk = diag(k);
      RealScalar prod = (singVals(lastIdx) + dk) * (mus(lastIdx) + (shifts(lastIdx) - dk));
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      if(prod<0) {
        std::cout << "k = " << k << " ;  z(k)=" << col0(k) << ", diag(k)=" << dk << "\n";
        std::cout << "prod = " << "(" << singVals(lastIdx) << " + " << dk << ") * (" << mus(lastIdx) << " + (" << shifts(lastIdx) << " - " << dk << "))" << "\n";
        std::cout << "     = " << singVals(lastIdx) + dk << " * " << mus(lastIdx) + (shifts(lastIdx) - dk) <<  "\n";
      }
      assert(prod>=0);
#endif

      for(Index l = 0; l<m; ++l)
      {
        Index i = perm(l);
        if(i!=k)
        {
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          if(i>=k && (l==0 || l-1>=m))
          {
            std::cout << "Error in perturbCol0\n";
            std::cout << "  " << k << "/" << n << " "  << l << "/" << m << " " << i << "/" << n << " ; " << col0(k) << " " << diag(k) << " "  <<  "\n";
            std::cout << "  " <<diag(i) << "\n";
            Index j = (i<k /*|| l==0*/) ? i : perm(l-1);
            std::cout << "  " << "j=" << j << "\n";
          }
#endif
          Index j = i<k ? i : perm(l-1);
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          if(!(dk!=Literal(0) || diag(i)!=Literal(0)))
          {
            std::cout << "k=" << k << ", i=" << i << ", l=" << l << ", perm.size()=" << perm.size() << "\n";
          }
          assert(dk!=Literal(0) || diag(i)!=Literal(0));
#endif
          prod *= ((singVals(j)+dk) / ((diag(i)+dk))) * ((mus(j)+(shifts(j)-dk)) / ((diag(i)-dk)));
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          assert(prod>=0);
#endif
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
          if(i!=k && numext::abs(((singVals(j)+dk)*(mus(j)+(shifts(j)-dk)))/((diag(i)+dk)*(diag(i)-dk)) - 1) > 0.9 )
            std::cout << "     " << ((singVals(j)+dk)*(mus(j)+(shifts(j)-dk)))/((diag(i)+dk)*(diag(i)-dk)) << " == (" << (singVals(j)+dk) << " * " << (mus(j)+(shifts(j)-dk))
                       << ") / (" << (diag(i)+dk) << " * " << (diag(i)-dk) << ")\n";
#endif
        }
      }
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "zhat(" << k << ") =  sqrt( " << prod << ")  ;  " << (singVals(lastIdx) + dk) << " * " << mus(lastIdx) + shifts(lastIdx) << " - " << dk << "\n";
#endif
      RealScalar tmp = sqrt(prod);
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      assert((numext::isfinite)(tmp));
#endif
      zhat(k) = col0(k) > Literal(0) ? RealScalar(tmp) : RealScalar(-tmp);
    }
  }
}

// compute singular vectors
template <typename MatrixType>
void BDCSVD<MatrixType>::computeSingVecs
   (const ArrayRef& zhat, const ArrayRef& diag, const IndicesRef &perm, const VectorType& singVals,
    const ArrayRef& shifts, const ArrayRef& mus, MatrixXr& U, MatrixXr& V)
{
  Index n = zhat.size();
  Index m = perm.size();
  
  for (Index k = 0; k < n; ++k)
  {
    if (zhat(k) == Literal(0))
    {
      U.col(k) = VectorType::Unit(n+1, k);
      if (m_compV) V.col(k) = VectorType::Unit(n, k);
    }
    else
    {
      U.col(k).setZero();
      for(Index l=0;l<m;++l)
      {
        Index i = perm(l);
        U(i,k) = zhat(i)/(((diag(i) - shifts(k)) - mus(k)) )/( (diag(i) + singVals[k]));
      }
      U(n,k) = Literal(0);
      U.col(k).normalize();
    
      if (m_compV)
      {
        V.col(k).setZero();
        for(Index l=1;l<m;++l)
        {
          Index i = perm(l);
          V(i,k) = diag(i) * zhat(i) / (((diag(i) - shifts(k)) - mus(k)) )/( (diag(i) + singVals[k]));
        }
        V(0,k) = Literal(-1);
        V.col(k).normalize();
      }
    }
  }
  U.col(n) = VectorType::Unit(n+1, n);
}


// page 12_13
// i >= 1, di almost null and zi non null.
// We use a rotation to zero out zi applied to the left of M
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation43(Eigen::Index firstCol, Eigen::Index shift, Eigen::Index i, Eigen::Index size)
{
  using std::abs;
  using std::sqrt;
  using std::pow;
  Index start = firstCol + shift;
  RealScalar c = m_computed(start, start);
  RealScalar s = m_computed(start+i, start);
  RealScalar r = numext::hypot(c,s);
  if (r == Literal(0))
  {
    m_computed(start+i, start+i) = Literal(0);
    return;
  }
  m_computed(start,start) = r;  
  m_computed(start+i, start) = Literal(0);
  m_computed(start+i, start+i) = Literal(0);
  
  JacobiRotation<RealScalar> J(c/r,-s/r);
  if (m_compU)  m_naiveU.middleRows(firstCol, size+1).applyOnTheRight(firstCol, firstCol+i, J);
  else          m_naiveU.applyOnTheRight(firstCol, firstCol+i, J);
}// end deflation 43


// page 13
// i,j >= 1, i!=j and |di - dj| < epsilon * norm2(M)
// We apply two rotations to have zj = 0;
// TODO deflation44 is still broken and not properly tested
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation44(Eigen::Index firstColu , Eigen::Index firstColm, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index i, Eigen::Index j, Eigen::Index size)
{
  using std::abs;
  using std::sqrt;
  using std::conj;
  using std::pow;
  RealScalar c = m_computed(firstColm+i, firstColm);
  RealScalar s = m_computed(firstColm+j, firstColm);
  RealScalar r = sqrt(numext::abs2(c) + numext::abs2(s));
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "deflation 4.4: " << i << "," << j << " -> " << c << " " << s << " " << r << " ; "
    << m_computed(firstColm + i-1, firstColm)  << " "
    << m_computed(firstColm + i, firstColm)  << " "
    << m_computed(firstColm + i+1, firstColm) << " "
    << m_computed(firstColm + i+2, firstColm) << "\n";
  std::cout << m_computed(firstColm + i-1, firstColm + i-1)  << " "
    << m_computed(firstColm + i, firstColm+i)  << " "
    << m_computed(firstColm + i+1, firstColm+i+1) << " "
    << m_computed(firstColm + i+2, firstColm+i+2) << "\n";
#endif
  if (r==Literal(0))
  {
    m_computed(firstColm + i, firstColm + i) = m_computed(firstColm + j, firstColm + j);
    return;
  }
  c/=r;
  s/=r;
  m_computed(firstColm + i, firstColm) = r;
  m_computed(firstColm + j, firstColm + j) = m_computed(firstColm + i, firstColm + i);
  m_computed(firstColm + j, firstColm) = Literal(0);

  JacobiRotation<RealScalar> J(c,-s);
  if (m_compU)  m_naiveU.middleRows(firstColu, size+1).applyOnTheRight(firstColu + i, firstColu + j, J);
  else          m_naiveU.applyOnTheRight(firstColu+i, firstColu+j, J);
  if (m_compV)  m_naiveV.middleRows(firstRowW, size).applyOnTheRight(firstColW + i, firstColW + j, J);
}// end deflation 44


// acts on block from (firstCol+shift, firstCol+shift) to (lastCol+shift, lastCol+shift) [inclusive]
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation(Eigen::Index firstCol, Eigen::Index lastCol, Eigen::Index k, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index shift)
{
  using std::sqrt;
  using std::abs;
  const Index length = lastCol + 1 - firstCol;
  
  Block<MatrixXr,Dynamic,1> col0(m_computed, firstCol+shift, firstCol+shift, length, 1);
  Diagonal<MatrixXr> fulldiag(m_computed);
  VectorBlock<Diagonal<MatrixXr>,Dynamic> diag(fulldiag, firstCol+shift, length);
  
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar maxDiag = diag.tail((std::max)(Index(1),length-1)).cwiseAbs().maxCoeff();
  RealScalar epsilon_strict = numext::maxi<RealScalar>(considerZero,NumTraits<RealScalar>::epsilon() * maxDiag);
  RealScalar epsilon_coarse = Literal(8) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(col0.cwiseAbs().maxCoeff(), maxDiag);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif

#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE  
  std::cout << "\ndeflate:" << diag.head(k+1).transpose() << "  |  " << diag.segment(k+1,length-k-1).transpose() << "\n";
#endif
  
  //condition 4.1
  if (diag(0) < epsilon_coarse)
  { 
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
    std::cout << "deflation 4.1, because " << diag(0) << " < " << epsilon_coarse << "\n";
#endif
    diag(0) = epsilon_coarse;
  }

  //condition 4.2
  for (Index i=1;i<length;++i)
    if (abs(col0(i)) < epsilon_strict)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "deflation 4.2, set z(" << i << ") to zero because " << abs(col0(i)) << " < " << epsilon_strict << "  (diag(" << i << ")=" << diag(i) << ")\n";
#endif
      col0(i) = Literal(0);
    }

  //condition 4.3
  for (Index i=1;i<length; i++)
    if (diag(i) < epsilon_coarse)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "deflation 4.3, cancel z(" << i << ")=" << col0(i) << " because diag(" << i << ")=" << diag(i) << " < " << epsilon_coarse << "\n";
#endif
      deflation43(firstCol, shift, i, length);
    }

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "to be sorted: " << diag.transpose() << "\n\n";
  std::cout << "            : " << col0.transpose() << "\n\n";
#endif
  {
    // Check for total deflation
    // If we have a total deflation, then we have to consider col0(0)==diag(0) as a singular value during sorting
    bool total_deflation = (col0.tail(length-1).array()<considerZero).all();
    
    // Sort the diagonal entries, since diag(1:k-1) and diag(k:length) are already sorted, let's do a sorted merge.
    // First, compute the respective permutation.
    Index *permutation = m_workspaceI.data();
    {
      permutation[0] = 0;
      Index p = 1;
      
      // Move deflated diagonal entries at the end.
      for(Index i=1; i<length; ++i)
        if(abs(diag(i))<considerZero)
          permutation[p++] = i;
        
      Index i=1, j=k+1;
      for( ; p < length; ++p)
      {
             if (i > k)             permutation[p] = j++;
        else if (j >= length)       permutation[p] = i++;
        else if (diag(i) < diag(j)) permutation[p] = j++;
        else                        permutation[p] = i++;
      }
    }
    
    // If we have a total deflation, then we have to insert diag(0) at the right place
    if(total_deflation)
    {
      for(Index i=1; i<length; ++i)
      {
        Index pi = permutation[i];
        if(abs(diag(pi))<considerZero || diag(0)<diag(pi))
          permutation[i-1] = permutation[i];
        else
        {
          permutation[i-1] = 0;
          break;
        }
      }
    }
    
    // Current index of each col, and current column of each index
    Index *realInd = m_workspaceI.data()+length;
    Index *realCol = m_workspaceI.data()+2*length;
    
    for(int pos = 0; pos< length; pos++)
    {
      realCol[pos] = pos;
      realInd[pos] = pos;
    }
    
    for(Index i = total_deflation?0:1; i < length; i++)
    {
      const Index pi = permutation[length - (total_deflation ? i+1 : i)];
      const Index J = realCol[pi];
      
      using std::swap;
      // swap diagonal and first column entries:
      swap(diag(i), diag(J));
      if(i!=0 && J!=0) swap(col0(i), col0(J));

      // change columns
      if (m_compU) m_naiveU.col(firstCol+i).segment(firstCol, length + 1).swap(m_naiveU.col(firstCol+J).segment(firstCol, length + 1));
      else         m_naiveU.col(firstCol+i).segment(0, 2)                .swap(m_naiveU.col(firstCol+J).segment(0, 2));
      if (m_compV) m_naiveV.col(firstColW + i).segment(firstRowW, length).swap(m_naiveV.col(firstColW + J).segment(firstRowW, length));

      //update real pos
      const Index realI = realInd[i];
      realCol[realI] = J;
      realCol[pi] = i;
      realInd[J] = realI;
      realInd[i] = pi;
    }
  }
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "sorted: " << diag.transpose().format(bdcsvdfmt) << "\n";
  std::cout << "      : " << col0.transpose() << "\n\n";
#endif
    
  //condition 4.4
  {
    Index i = length-1;
    while(i>0 && (abs(diag(i))<considerZero || abs(col0(i))<considerZero)) --i;
    for(; i>1;--i)
       if( (diag(i) - diag(i-1)) < NumTraits<RealScalar>::epsilon()*maxDiag )
      {
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
        std::cout << "deflation 4.4 with i = " << i << " because " << diag(i) << " - " << diag(i-1) << " == " << (diag(i) - diag(i-1)) << " < " << NumTraits<RealScalar>::epsilon()*/*diag(i)*/maxDiag << "\n";
#endif
        eigen_internal_assert(abs(diag(i) - diag(i-1))<epsilon_coarse && " diagonal entries are not properly sorted");
        deflation44(firstCol, firstCol + shift, firstRowW, firstColW, i-1, i, length);
      }
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  for(Index j=2;j<length;++j)
    assert(diag(j-1)<=diag(j) || abs(diag(j))<considerZero);
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
}//end deflation

/** \svd_module
  *
  * \return the singular value decomposition of \c *this computed by Divide & Conquer algorithm
  *
  * \sa class BDCSVD
  */
template<typename Derived>
BDCSVD<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::bdcSvd(unsigned int computationOptions) const
{
  return BDCSVD<PlainObject>(*this, computationOptions);
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/JacobiSVD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBISVD_H
#define EIGEN_JACOBISVD_H

namespace Eigen { 

namespace internal {
// forward declaration (needed by ICC)
// the empty body is required by MSVC
template<typename MatrixType, int QRPreconditioner,
         bool IsComplex = NumTraits<typename MatrixType::Scalar>::IsComplex>
struct svd_precondition_2x2_block_to_be_real {};

/*** QR preconditioners (R-SVD)
 ***
 *** Their role is to reduce the problem of computing the SVD to the case of a square matrix.
 *** This approach, known as R-SVD, is an optimization for rectangular-enough matrices, and is a requirement for
 *** JacobiSVD which by itself is only able to work on square matrices.
 ***/

enum { PreconditionIfMoreColsThanRows, PreconditionIfMoreRowsThanCols };

template<typename MatrixType, int QRPreconditioner, int Case>
struct qr_preconditioner_should_do_anything
{
  enum { a = MatrixType::RowsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime <= MatrixType::RowsAtCompileTime,
         b = MatrixType::RowsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime != Dynamic &&
             MatrixType::RowsAtCompileTime <= MatrixType::ColsAtCompileTime,
         ret = !( (QRPreconditioner == NoQRPreconditioner) ||
                  (Case == PreconditionIfMoreColsThanRows && bool(a)) ||
                  (Case == PreconditionIfMoreRowsThanCols && bool(b)) )
  };
};

template<typename MatrixType, int QRPreconditioner, int Case,
         bool DoAnything = qr_preconditioner_should_do_anything<MatrixType, QRPreconditioner, Case>::ret
> struct qr_preconditioner_impl {};

template<typename MatrixType, int QRPreconditioner, int Case>
class qr_preconditioner_impl<MatrixType, QRPreconditioner, Case, false>
{
public:
  void allocate(const JacobiSVD<MatrixType, QRPreconditioner>&) {}
  bool run(JacobiSVD<MatrixType, QRPreconditioner>&, const MatrixType&)
  {
    return false;
  }
};

/*** preconditioner using FullPivHouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, FullPivHouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime
  };
  typedef Matrix<Scalar, 1, RowsAtCompileTime, RowMajor, 1, MaxRowsAtCompileTime> WorkspaceType;

  void allocate(const JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
  }

  bool run(JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.matrixQ().evalTo(svd.m_matrixU, m_workspace);
      if(svd.computeV()) svd.m_matrixV = m_qr.colsPermutation();
      return true;
    }
    return false;
  }
private:
  typedef FullPivHouseholderQR<MatrixType> QRType;
  QRType m_qr;
  WorkspaceType m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, FullPivHouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    m_adjoint.resize(svd.cols(), svd.rows());
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.matrixQ().evalTo(svd.m_matrixV, m_workspace);
      if(svd.computeU()) svd.m_matrixU = m_qr.colsPermutation();
      return true;
    }
    else return false;
  }
private:
  typedef FullPivHouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** preconditioner using ColPivHouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, ColPivHouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  void allocate(const JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
    else if (svd.m_computeThinU) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.householderQ().evalTo(svd.m_matrixU, m_workspace);
      else if(svd.m_computeThinU)
      {
        svd.m_matrixU.setIdentity(matrix.rows(), matrix.cols());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixU, m_workspace);
      }
      if(svd.computeV()) svd.m_matrixV = m_qr.colsPermutation();
      return true;
    }
    return false;
  }

private:
  typedef ColPivHouseholderQR<MatrixType> QRType;
  QRType m_qr;
  typename internal::plain_col_type<MatrixType>::type m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, ColPivHouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
    else if (svd.m_computeThinV) m_workspace.resize(svd.rows());
    m_adjoint.resize(svd.cols(), svd.rows());
  }

  bool run(JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);

      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.householderQ().evalTo(svd.m_matrixV, m_workspace);
      else if(svd.m_computeThinV)
      {
        svd.m_matrixV.setIdentity(matrix.cols(), matrix.rows());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixV, m_workspace);
      }
      if(svd.computeU()) svd.m_matrixU = m_qr.colsPermutation();
      return true;
    }
    else return false;
  }

private:
  typedef ColPivHouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** preconditioner using HouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, HouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  void allocate(const JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
    else if (svd.m_computeThinU) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.householderQ().evalTo(svd.m_matrixU, m_workspace);
      else if(svd.m_computeThinU)
      {
        svd.m_matrixU.setIdentity(matrix.rows(), matrix.cols());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixU, m_workspace);
      }
      if(svd.computeV()) svd.m_matrixV.setIdentity(matrix.cols(), matrix.cols());
      return true;
    }
    return false;
  }
private:
  typedef HouseholderQR<MatrixType> QRType;
  QRType m_qr;
  typename internal::plain_col_type<MatrixType>::type m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, HouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
    else if (svd.m_computeThinV) m_workspace.resize(svd.rows());
    m_adjoint.resize(svd.cols(), svd.rows());
  }

  bool run(JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);

      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.householderQ().evalTo(svd.m_matrixV, m_workspace);
      else if(svd.m_computeThinV)
      {
        svd.m_matrixV.setIdentity(matrix.cols(), matrix.rows());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixV, m_workspace);
      }
      if(svd.computeU()) svd.m_matrixU.setIdentity(matrix.rows(), matrix.rows());
      return true;
    }
    else return false;
  }

private:
  typedef HouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** 2x2 SVD implementation
 ***
 *** JacobiSVD consists in performing a series of 2x2 SVD subproblems
 ***/

template<typename MatrixType, int QRPreconditioner>
struct svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner, false>
{
  typedef JacobiSVD<MatrixType, QRPreconditioner> SVD;
  typedef typename MatrixType::RealScalar RealScalar;
  static bool run(typename SVD::WorkMatrixType&, SVD&, Index, Index, RealScalar&) { return true; }
};

template<typename MatrixType, int QRPreconditioner>
struct svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner, true>
{
  typedef JacobiSVD<MatrixType, QRPreconditioner> SVD;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  static bool run(typename SVD::WorkMatrixType& work_matrix, SVD& svd, Index p, Index q, RealScalar& maxDiagEntry)
  {
    using std::sqrt;
    using std::abs;
    Scalar z;
    JacobiRotation<Scalar> rot;
    RealScalar n = sqrt(numext::abs2(work_matrix.coeff(p,p)) + numext::abs2(work_matrix.coeff(q,p)));

    const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
    const RealScalar precision = NumTraits<Scalar>::epsilon();

    if(n==0)
    {
      // make sure first column is zero
      work_matrix.coeffRef(p,p) = work_matrix.coeffRef(q,p) = Scalar(0);

      if(abs(numext::imag(work_matrix.coeff(p,q)))>considerAsZero)
      {
        // work_matrix.coeff(p,q) can be zero if work_matrix.coeff(q,p) is not zero but small enough to underflow when computing n
        z = abs(work_matrix.coeff(p,q)) / work_matrix.coeff(p,q);
        work_matrix.row(p) *= z;
        if(svd.computeU()) svd.m_matrixU.col(p) *= conj(z);
      }
      if(abs(numext::imag(work_matrix.coeff(q,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(q,q)) / work_matrix.coeff(q,q);
        work_matrix.row(q) *= z;
        if(svd.computeU()) svd.m_matrixU.col(q) *= conj(z);
      }
      // otherwise the second row is already zero, so we have nothing to do.
    }
    else
    {
      rot.c() = conj(work_matrix.coeff(p,p)) / n;
      rot.s() = work_matrix.coeff(q,p) / n;
      work_matrix.applyOnTheLeft(p,q,rot);
      if(svd.computeU()) svd.m_matrixU.applyOnTheRight(p,q,rot.adjoint());
      if(abs(numext::imag(work_matrix.coeff(p,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(p,q)) / work_matrix.coeff(p,q);
        work_matrix.col(q) *= z;
        if(svd.computeV()) svd.m_matrixV.col(q) *= z;
      }
      if(abs(numext::imag(work_matrix.coeff(q,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(q,q)) / work_matrix.coeff(q,q);
        work_matrix.row(q) *= z;
        if(svd.computeU()) svd.m_matrixU.col(q) *= conj(z);
      }
    }

    // update largest diagonal entry
    maxDiagEntry = numext::maxi<RealScalar>(maxDiagEntry,numext::maxi<RealScalar>(abs(work_matrix.coeff(p,p)), abs(work_matrix.coeff(q,q))));
    // and check whether the 2x2 block is already diagonal
    RealScalar threshold = numext::maxi<RealScalar>(considerAsZero, precision * maxDiagEntry);
    return abs(work_matrix.coeff(p,q))>threshold || abs(work_matrix.coeff(q,p)) > threshold;
  }
};

template<typename _MatrixType, int QRPreconditioner> 
struct traits<JacobiSVD<_MatrixType,QRPreconditioner> >
        : traits<_MatrixType>
{
  typedef _MatrixType MatrixType;
};

} // end namespace internal

/** \ingroup SVD_Module
  *
  *
  * \class JacobiSVD
  *
  * \brief Two-sided Jacobi SVD decomposition of a rectangular matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the SVD decomposition
  * \tparam QRPreconditioner this optional parameter allows to specify the type of QR decomposition that will be used internally
  *                        for the R-SVD step for non-square matrices. See discussion of possible values below.
  *
  * SVD decomposition consists in decomposing any n-by-p matrix \a A as a product
  *   \f[ A = U S V^* \f]
  * where \a U is a n-by-n unitary, \a V is a p-by-p unitary, and \a S is a n-by-p real positive matrix which is zero outside of its main diagonal;
  * the diagonal entries of S are known as the \em singular \em values of \a A and the columns of \a U and \a V are known as the left
  * and right \em singular \em vectors of \a A respectively.
  *
  * Singular values are always sorted in decreasing order.
  *
  * This JacobiSVD decomposition computes only the singular values by default. If you want \a U or \a V, you need to ask for them explicitly.
  *
  * You can ask for only \em thin \a U or \a V to be computed, meaning the following. In case of a rectangular n-by-p matrix, letting \a m be the
  * smaller value among \a n and \a p, there are only \a m singular vectors; the remaining columns of \a U and \a V do not correspond to actual
  * singular vectors. Asking for \em thin \a U or \a V means asking for only their \a m first columns to be formed. So \a U is then a n-by-m matrix,
  * and \a V is then a p-by-m matrix. Notice that thin \a U and \a V are all you need for (least squares) solving.
  *
  * Here's an example demonstrating basic usage:
  * \include JacobiSVD_basic.cpp
  * Output: \verbinclude JacobiSVD_basic.out
  *
  * This JacobiSVD class is a two-sided Jacobi R-SVD decomposition, ensuring optimal reliability and accuracy. The downside is that it's slower than
  * bidiagonalizing SVD algorithms for large square matrices; however its complexity is still \f$ O(n^2p) \f$ where \a n is the smaller dimension and
  * \a p is the greater dimension, meaning that it is still of the same order of complexity as the faster bidiagonalizing R-SVD algorithms.
  * In particular, like any R-SVD, it takes advantage of non-squareness in that its complexity is only linear in the greater dimension.
  *
  * If the input matrix has inf or nan coefficients, the result of the computation is undefined, but the computation is guaranteed to
  * terminate in finite (and reasonable) time.
  *
  * The possible values for QRPreconditioner are:
  * \li ColPivHouseholderQRPreconditioner is the default. In practice it's very safe. It uses column-pivoting QR.
  * \li FullPivHouseholderQRPreconditioner, is the safest and slowest. It uses full-pivoting QR.
  *     Contrary to other QRs, it doesn't allow computing thin unitaries.
  * \li HouseholderQRPreconditioner is the fastest, and less safe and accurate than the pivoting variants. It uses non-pivoting QR.
  *     This is very similar in safety and accuracy to the bidiagonalization process used by bidiagonalizing SVD algorithms (since bidiagonalization
  *     is inherently non-pivoting). However the resulting SVD is still more reliable than bidiagonalizing SVDs because the Jacobi-based iterarive
  *     process is more reliable than the optimized bidiagonal SVD iterations.
  * \li NoQRPreconditioner allows not to use a QR preconditioner at all. This is useful if you know that you will only be computing
  *     JacobiSVD decompositions of square matrices. Non-square matrices require a QR preconditioner. Using this option will result in
  *     faster compilation and smaller executable code. It won't significantly speed up computation, since JacobiSVD is always checking
  *     if QR preconditioning is needed before applying it anyway.
  *
  * \sa MatrixBase::jacobiSvd()
  */
template<typename _MatrixType, int QRPreconditioner> class JacobiSVD
 : public SVDBase<JacobiSVD<_MatrixType,QRPreconditioner> >
{
    typedef SVDBase<JacobiSVD> Base;
  public:

    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime),
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
      MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime,MaxColsAtCompileTime),
      MatrixOptions = MatrixType::Options
    };

    typedef typename Base::MatrixUType MatrixUType;
    typedef typename Base::MatrixVType MatrixVType;
    typedef typename Base::SingularValuesType SingularValuesType;
    
    typedef typename internal::plain_row_type<MatrixType>::type RowType;
    typedef typename internal::plain_col_type<MatrixType>::type ColType;
    typedef Matrix<Scalar, DiagSizeAtCompileTime, DiagSizeAtCompileTime,
                   MatrixOptions, MaxDiagSizeAtCompileTime, MaxDiagSizeAtCompileTime>
            WorkMatrixType;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via JacobiSVD::compute(const MatrixType&).
      */
    JacobiSVD()
    {}


    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem size.
      * \sa JacobiSVD()
      */
    JacobiSVD(Index rows, Index cols, unsigned int computationOptions = 0)
    {
      allocate(rows, cols, computationOptions);
    }

    /** \brief Constructor performing the decomposition of given matrix.
     *
     * \param matrix the matrix to decompose
     * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
     *                           By default, none is computed. This is a bit-field, the possible bits are #ComputeFullU, #ComputeThinU,
     *                           #ComputeFullV, #ComputeThinV.
     *
     * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
     * available with the (non-default) FullPivHouseholderQR preconditioner.
     */
    explicit JacobiSVD(const MatrixType& matrix, unsigned int computationOptions = 0)
    {
      compute(matrix, computationOptions);
    }

    /** \brief Method performing the decomposition of given matrix using custom options.
     *
     * \param matrix the matrix to decompose
     * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
     *                           By default, none is computed. This is a bit-field, the possible bits are #ComputeFullU, #ComputeThinU,
     *                           #ComputeFullV, #ComputeThinV.
     *
     * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
     * available with the (non-default) FullPivHouseholderQR preconditioner.
     */
    JacobiSVD& compute(const MatrixType& matrix, unsigned int computationOptions);

    /** \brief Method performing the decomposition of given matrix using current options.
     *
     * \param matrix the matrix to decompose
     *
     * This method uses the current \a computationOptions, as already passed to the constructor or to compute(const MatrixType&, unsigned int).
     */
    JacobiSVD& compute(const MatrixType& matrix)
    {
      return compute(matrix, m_computationOptions);
    }

    using Base::computeU;
    using Base::computeV;
    using Base::rows;
    using Base::cols;
    using Base::rank;

  private:
    void allocate(Index rows, Index cols, unsigned int computationOptions);

  protected:
    using Base::m_matrixU;
    using Base::m_matrixV;
    using Base::m_singularValues;
    using Base::m_info;
    using Base::m_isInitialized;
    using Base::m_isAllocated;
    using Base::m_usePrescribedThreshold;
    using Base::m_computeFullU;
    using Base::m_computeThinU;
    using Base::m_computeFullV;
    using Base::m_computeThinV;
    using Base::m_computationOptions;
    using Base::m_nonzeroSingularValues;
    using Base::m_rows;
    using Base::m_cols;
    using Base::m_diagSize;
    using Base::m_prescribedThreshold;
    WorkMatrixType m_workMatrix;

    template<typename __MatrixType, int _QRPreconditioner, bool _IsComplex>
    friend struct internal::svd_precondition_2x2_block_to_be_real;
    template<typename __MatrixType, int _QRPreconditioner, int _Case, bool _DoAnything>
    friend struct internal::qr_preconditioner_impl;

    internal::qr_preconditioner_impl<MatrixType, QRPreconditioner, internal::PreconditionIfMoreColsThanRows> m_qr_precond_morecols;
    internal::qr_preconditioner_impl<MatrixType, QRPreconditioner, internal::PreconditionIfMoreRowsThanCols> m_qr_precond_morerows;
    MatrixType m_scaledMatrix;
};

template<typename MatrixType, int QRPreconditioner>
void JacobiSVD<MatrixType, QRPreconditioner>::allocate(Eigen::Index rows, Eigen::Index cols, unsigned int computationOptions)
{
  eigen_assert(rows >= 0 && cols >= 0);

  if (m_isAllocated &&
      rows == m_rows &&
      cols == m_cols &&
      computationOptions == m_computationOptions)
  {
    return;
  }

  m_rows = rows;
  m_cols = cols;
  m_info = Success;
  m_isInitialized = false;
  m_isAllocated = true;
  m_computationOptions = computationOptions;
  m_computeFullU = (computationOptions & ComputeFullU) != 0;
  m_computeThinU = (computationOptions & ComputeThinU) != 0;
  m_computeFullV = (computationOptions & ComputeFullV) != 0;
  m_computeThinV = (computationOptions & ComputeThinV) != 0;
  eigen_assert(!(m_computeFullU && m_computeThinU) && "JacobiSVD: you can't ask for both full and thin U");
  eigen_assert(!(m_computeFullV && m_computeThinV) && "JacobiSVD: you can't ask for both full and thin V");
  eigen_assert(EIGEN_IMPLIES(m_computeThinU || m_computeThinV, MatrixType::ColsAtCompileTime==Dynamic) &&
              "JacobiSVD: thin U and V are only available when your matrix has a dynamic number of columns.");
  if (QRPreconditioner == FullPivHouseholderQRPreconditioner)
  {
      eigen_assert(!(m_computeThinU || m_computeThinV) &&
              "JacobiSVD: can't compute thin U or thin V with the FullPivHouseholderQR preconditioner. "
              "Use the ColPivHouseholderQR preconditioner instead.");
  }
  m_diagSize = (std::min)(m_rows, m_cols);
  m_singularValues.resize(m_diagSize);
  if(RowsAtCompileTime==Dynamic)
    m_matrixU.resize(m_rows, m_computeFullU ? m_rows
                            : m_computeThinU ? m_diagSize
                            : 0);
  if(ColsAtCompileTime==Dynamic)
    m_matrixV.resize(m_cols, m_computeFullV ? m_cols
                            : m_computeThinV ? m_diagSize
                            : 0);
  m_workMatrix.resize(m_diagSize, m_diagSize);
  
  if(m_cols>m_rows)   m_qr_precond_morecols.allocate(*this);
  if(m_rows>m_cols)   m_qr_precond_morerows.allocate(*this);
  if(m_rows!=m_cols)  m_scaledMatrix.resize(rows,cols);
}

template<typename MatrixType, int QRPreconditioner>
JacobiSVD<MatrixType, QRPreconditioner>&
JacobiSVD<MatrixType, QRPreconditioner>::compute(const MatrixType& matrix, unsigned int computationOptions)
{
  using std::abs;
  allocate(matrix.rows(), matrix.cols(), computationOptions);

  // currently we stop when we reach precision 2*epsilon as the last bit of precision can require an unreasonable number of iterations,
  // only worsening the precision of U and V as we accumulate more rotations
  const RealScalar precision = RealScalar(2) * NumTraits<Scalar>::epsilon();

  // limit for denormal numbers to be considered zero in order to avoid infinite loops (see bug 286)
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  // Scaling factor to reduce over/under-flows
  RealScalar scale = matrix.cwiseAbs().template maxCoeff<PropagateNaN>();
  if (!(numext::isfinite)(scale)) {
    m_isInitialized = true;
    m_info = InvalidInput;
    return *this;
  }
  if(scale==RealScalar(0)) scale = RealScalar(1);
  
  /*** step 1. The R-SVD step: we use a QR decomposition to reduce to the case of a square matrix */

  if(m_rows!=m_cols)
  {
    m_scaledMatrix = matrix / scale;
    m_qr_precond_morecols.run(*this, m_scaledMatrix);
    m_qr_precond_morerows.run(*this, m_scaledMatrix);
  }
  else
  {
    m_workMatrix = matrix.block(0,0,m_diagSize,m_diagSize) / scale;
    if(m_computeFullU) m_matrixU.setIdentity(m_rows,m_rows);
    if(m_computeThinU) m_matrixU.setIdentity(m_rows,m_diagSize);
    if(m_computeFullV) m_matrixV.setIdentity(m_cols,m_cols);
    if(m_computeThinV) m_matrixV.setIdentity(m_cols, m_diagSize);
  }

  /*** step 2. The main Jacobi SVD iteration. ***/
  RealScalar maxDiagEntry = m_workMatrix.cwiseAbs().diagonal().maxCoeff();

  bool finished = false;
  while(!finished)
  {
    finished = true;

    // do a sweep: for all index pairs (p,q), perform SVD of the corresponding 2x2 sub-matrix

    for(Index p = 1; p < m_diagSize; ++p)
    {
      for(Index q = 0; q < p; ++q)
      {
        // if this 2x2 sub-matrix is not diagonal already...
        // notice that this comparison will evaluate to false if any NaN is involved, ensuring that NaN's don't
        // keep us iterating forever. Similarly, small denormal numbers are considered zero.
        RealScalar threshold = numext::maxi<RealScalar>(considerAsZero, precision * maxDiagEntry);
        if(abs(m_workMatrix.coeff(p,q))>threshold || abs(m_workMatrix.coeff(q,p)) > threshold)
        {
          finished = false;
          // perform SVD decomposition of 2x2 sub-matrix corresponding to indices p,q to make it diagonal
          // the complex to real operation returns true if the updated 2x2 block is not already diagonal
          if(internal::svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner>::run(m_workMatrix, *this, p, q, maxDiagEntry))
          {
            JacobiRotation<RealScalar> j_left, j_right;
            internal::real_2x2_jacobi_svd(m_workMatrix, p, q, &j_left, &j_right);

            // accumulate resulting Jacobi rotations
            m_workMatrix.applyOnTheLeft(p,q,j_left);
            if(computeU()) m_matrixU.applyOnTheRight(p,q,j_left.transpose());

            m_workMatrix.applyOnTheRight(p,q,j_right);
            if(computeV()) m_matrixV.applyOnTheRight(p,q,j_right);

            // keep track of the largest diagonal coefficient
            maxDiagEntry = numext::maxi<RealScalar>(maxDiagEntry,numext::maxi<RealScalar>(abs(m_workMatrix.coeff(p,p)), abs(m_workMatrix.coeff(q,q))));
          }
        }
      }
    }
  }

  /*** step 3. The work matrix is now diagonal, so ensure it's positive so its diagonal entries are the singular values ***/

  for(Index i = 0; i < m_diagSize; ++i)
  {
    // For a complex matrix, some diagonal coefficients might note have been
    // treated by svd_precondition_2x2_block_to_be_real, and the imaginary part
    // of some diagonal entry might not be null.
    if(NumTraits<Scalar>::IsComplex && abs(numext::imag(m_workMatrix.coeff(i,i)))>considerAsZero)
    {
      RealScalar a = abs(m_workMatrix.coeff(i,i));
      m_singularValues.coeffRef(i) = abs(a);
      if(computeU()) m_matrixU.col(i) *= m_workMatrix.coeff(i,i)/a;
    }
    else
    {
      // m_workMatrix.coeff(i,i) is already real, no difficulty:
      RealScalar a = numext::real(m_workMatrix.coeff(i,i));
      m_singularValues.coeffRef(i) = abs(a);
      if(computeU() && (a<RealScalar(0))) m_matrixU.col(i) = -m_matrixU.col(i);
    }
  }
  
  m_singularValues *= scale;

  /*** step 4. Sort singular values in descending order and compute the number of nonzero singular values ***/

  m_nonzeroSingularValues = m_diagSize;
  for(Index i = 0; i < m_diagSize; i++)
  {
    Index pos;
    RealScalar maxRemainingSingularValue = m_singularValues.tail(m_diagSize-i).maxCoeff(&pos);
    if(maxRemainingSingularValue == RealScalar(0))
    {
      m_nonzeroSingularValues = i;
      break;
    }
    if(pos)
    {
      pos += i;
      std::swap(m_singularValues.coeffRef(i), m_singularValues.coeffRef(pos));
      if(computeU()) m_matrixU.col(pos).swap(m_matrixU.col(i));
      if(computeV()) m_matrixV.col(pos).swap(m_matrixV.col(i));
    }
  }

  m_isInitialized = true;
  return *this;
}

/** \svd_module
  *
  * \return the singular value decomposition of \c *this computed by two-sided
  * Jacobi transformations.
  *
  * \sa class JacobiSVD
  */
template<typename Derived>
JacobiSVD<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::jacobiSvd(unsigned int computationOptions) const
{
  return JacobiSVD<PlainObject>(*this, computationOptions);
}

} // end namespace Eigen

#endif // EIGEN_JACOBISVD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/JacobiSVD_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Singular Value Decomposition - SVD.
 ********************************************************************************
*/

#ifndef EIGEN_JACOBISVD_LAPACKE_H
#define EIGEN_JACOBISVD_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SVD(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_PREFIX, EIGCOLROW, LAPACKE_COLROW) \
template<> inline \
JacobiSVD<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>, ColPivHouseholderQRPreconditioner>& \
JacobiSVD<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>, ColPivHouseholderQRPreconditioner>::compute(const Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>& matrix, unsigned int computationOptions) \
{ \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> MatrixType; \
  /*typedef MatrixType::Scalar Scalar;*/ \
  /*typedef MatrixType::RealScalar RealScalar;*/ \
  allocate(matrix.rows(), matrix.cols(), computationOptions); \
\
  /*const RealScalar precision = RealScalar(2) * NumTraits<Scalar>::epsilon();*/ \
  m_nonzeroSingularValues = m_diagSize; \
\
  lapack_int lda = internal::convert_index<lapack_int>(matrix.outerStride()), ldu, ldvt; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobu, jobvt; \
  LAPACKE_TYPE *u, *vt, dummy; \
  jobu  = (m_computeFullU) ? 'A' : (m_computeThinU) ? 'S' : 'N'; \
  jobvt = (m_computeFullV) ? 'A' : (m_computeThinV) ? 'S' : 'N'; \
  if (computeU()) { \
    ldu  = internal::convert_index<lapack_int>(m_matrixU.outerStride()); \
    u    = (LAPACKE_TYPE*)m_matrixU.data(); \
  } else { ldu=1; u=&dummy; }\
  MatrixType localV; \
  lapack_int vt_rows = (m_computeFullV) ? internal::convert_index<lapack_int>(m_cols) : (m_computeThinV) ? internal::convert_index<lapack_int>(m_diagSize) : 1; \
  if (computeV()) { \
    localV.resize(vt_rows, m_cols); \
    ldvt  = internal::convert_index<lapack_int>(localV.outerStride()); \
    vt   = (LAPACKE_TYPE*)localV.data(); \
  } else { ldvt=1; vt=&dummy; }\
  Matrix<LAPACKE_RTYPE, Dynamic, Dynamic> superb; superb.resize(m_diagSize, 1); \
  MatrixType m_temp; m_temp = matrix; \
  LAPACKE_##LAPACKE_PREFIX##gesvd( matrix_order, jobu, jobvt, internal::convert_index<lapack_int>(m_rows), internal::convert_index<lapack_int>(m_cols), (LAPACKE_TYPE*)m_temp.data(), lda, (LAPACKE_RTYPE*)m_singularValues.data(), u, ldu, vt, ldvt, superb.data()); \
  if (computeV()) m_matrixV = localV.adjoint(); \
 /* for(int i=0;i<m_diagSize;i++) if (m_singularValues.coeffRef(i) < precision) { m_nonzeroSingularValues--; m_singularValues.coeffRef(i)=RealScalar(0);}*/ \
  m_isInitialized = true; \
  return *this; \
}

EIGEN_LAPACKE_SVD(double,   double,                double, d, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(float,    float,                 float , s, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(dcomplex, lapack_complex_double, double, z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(scomplex, lapack_complex_float,  float , c, ColMajor, LAPACK_COL_MAJOR)

EIGEN_LAPACKE_SVD(double,   double,                double, d, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(float,    float,                 float , s, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(dcomplex, lapack_complex_double, double, z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(scomplex, lapack_complex_float,  float , c, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_JACOBISVD_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/SVDBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Copyright (C) 2013 Gauthier Brun <brun.gauthier@gmail.com>
// Copyright (C) 2013 Nicolas Carre <nicolas.carre@ensimag.fr>
// Copyright (C) 2013 Jean Ceccato <jean.ceccato@ensimag.fr>
// Copyright (C) 2013 Pierre Zoppitelli <pierre.zoppitelli@ensimag.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SVDBASE_H
#define EIGEN_SVDBASE_H

namespace Eigen {

namespace internal {
template<typename Derived> struct traits<SVDBase<Derived> >
 : traits<Derived>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};
}

/** \ingroup SVD_Module
 *
 *
 * \class SVDBase
 *
 * \brief Base class of SVD algorithms
 *
 * \tparam Derived the type of the actual SVD decomposition
 *
 * SVD decomposition consists in decomposing any n-by-p matrix \a A as a product
 *   \f[ A = U S V^* \f]
 * where \a U is a n-by-n unitary, \a V is a p-by-p unitary, and \a S is a n-by-p real positive matrix which is zero outside of its main diagonal;
 * the diagonal entries of S are known as the \em singular \em values of \a A and the columns of \a U and \a V are known as the left
 * and right \em singular \em vectors of \a A respectively.
 *
 * Singular values are always sorted in decreasing order.
 *
 * 
 * You can ask for only \em thin \a U or \a V to be computed, meaning the following. In case of a rectangular n-by-p matrix, letting \a m be the
 * smaller value among \a n and \a p, there are only \a m singular vectors; the remaining columns of \a U and \a V do not correspond to actual
 * singular vectors. Asking for \em thin \a U or \a V means asking for only their \a m first columns to be formed. So \a U is then a n-by-m matrix,
 * and \a V is then a p-by-m matrix. Notice that thin \a U and \a V are all you need for (least squares) solving.
 * 
 * The status of the computation can be retrived using the \a info() method. Unless \a info() returns \a Success, the results should be not
 * considered well defined.
 *  
 * If the input matrix has inf or nan coefficients, the result of the computation is undefined, and \a info() will return \a InvalidInput, but the computation is guaranteed to
 * terminate in finite (and reasonable) time.
 * \sa class BDCSVD, class JacobiSVD
 */
template<typename Derived> class SVDBase
 : public SolverBase<SVDBase<Derived> >
{
public: 
   
  template<typename Derived_>
  friend struct internal::solve_assertion;

  typedef typename internal::traits<Derived>::MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  typedef typename Eigen::internal::traits<SVDBase>::StorageIndex StorageIndex;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime),
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime,MaxColsAtCompileTime),
    MatrixOptions = MatrixType::Options
  };

  typedef Matrix<Scalar, RowsAtCompileTime, RowsAtCompileTime, MatrixOptions, MaxRowsAtCompileTime, MaxRowsAtCompileTime> MatrixUType;
  typedef Matrix<Scalar, ColsAtCompileTime, ColsAtCompileTime, MatrixOptions, MaxColsAtCompileTime, MaxColsAtCompileTime> MatrixVType;
  typedef typename internal::plain_diag_type<MatrixType, RealScalar>::type SingularValuesType;
  
  Derived& derived() { return *static_cast<Derived*>(this); }
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  /** \returns the \a U matrix.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p,
   * the U matrix is n-by-n if you asked for \link Eigen::ComputeFullU ComputeFullU \endlink, and is n-by-m if you asked for \link Eigen::ComputeThinU ComputeThinU \endlink.
   *
   * The \a m first columns of \a U are the left singular vectors of the matrix being decomposed.
   *
   * This method asserts that you asked for \a U to be computed.
   */
  const MatrixUType& matrixU() const
  {
    _check_compute_assertions();
    eigen_assert(computeU() && "This SVD decomposition didn't compute U. Did you ask for it?");
    return m_matrixU;
  }

  /** \returns the \a V matrix.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p,
   * the V matrix is p-by-p if you asked for \link Eigen::ComputeFullV ComputeFullV \endlink, and is p-by-m if you asked for \link Eigen::ComputeThinV ComputeThinV \endlink.
   *
   * The \a m first columns of \a V are the right singular vectors of the matrix being decomposed.
   *
   * This method asserts that you asked for \a V to be computed.
   */
  const MatrixVType& matrixV() const
  {
    _check_compute_assertions();
    eigen_assert(computeV() && "This SVD decomposition didn't compute V. Did you ask for it?");
    return m_matrixV;
  }

  /** \returns the vector of singular values.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p, the
   * returned vector has size \a m.  Singular values are always sorted in decreasing order.
   */
  const SingularValuesType& singularValues() const
  {
    _check_compute_assertions();
    return m_singularValues;
  }

  /** \returns the number of singular values that are not exactly 0 */
  Index nonzeroSingularValues() const
  {
    _check_compute_assertions();
    return m_nonzeroSingularValues;
  }
  
  /** \returns the rank of the matrix of which \c *this is the SVD.
    *
    * \note This method has to determine which singular values should be considered nonzero.
    *       For that, it uses the threshold value that you can control by calling
    *       setThreshold(const RealScalar&).
    */
  inline Index rank() const
  {
    using std::abs;
    _check_compute_assertions();
    if(m_singularValues.size()==0) return 0;
    RealScalar premultiplied_threshold = numext::maxi<RealScalar>(m_singularValues.coeff(0) * threshold(), (std::numeric_limits<RealScalar>::min)());
    Index i = m_nonzeroSingularValues-1;
    while(i>=0 && m_singularValues.coeff(i) < premultiplied_threshold) --i;
    return i+1;
  }
  
  /** Allows to prescribe a threshold to be used by certain methods, such as rank() and solve(),
    * which need to determine when singular values are to be considered nonzero.
    * This is not used for the SVD decomposition itself.
    *
    * When it needs to get the threshold value, Eigen calls threshold().
    * The default is \c NumTraits<Scalar>::epsilon()
    *
    * \param threshold The new value to use as the threshold.
    *
    * A singular value will be considered nonzero if its value is strictly greater than
    *  \f$ \vert singular value \vert \leqslant threshold \times \vert max singular value \vert \f$.
    *
    * If you want to come back to the default behavior, call setThreshold(Default_t)
    */
  Derived& setThreshold(const RealScalar& threshold)
  {
    m_usePrescribedThreshold = true;
    m_prescribedThreshold = threshold;
    return derived();
  }

  /** Allows to come back to the default behavior, letting Eigen use its default formula for
    * determining the threshold.
    *
    * You should pass the special object Eigen::Default as parameter here.
    * \code svd.setThreshold(Eigen::Default); \endcode
    *
    * See the documentation of setThreshold(const RealScalar&).
    */
  Derived& setThreshold(Default_t)
  {
    m_usePrescribedThreshold = false;
    return derived();
  }

  /** Returns the threshold that will be used by certain methods such as rank().
    *
    * See the documentation of setThreshold(const RealScalar&).
    */
  RealScalar threshold() const
  {
    eigen_assert(m_isInitialized || m_usePrescribedThreshold);
    // this temporary is needed to workaround a MSVC issue
    Index diagSize = (std::max<Index>)(1,m_diagSize);
    return m_usePrescribedThreshold ? m_prescribedThreshold
                                    : RealScalar(diagSize)*NumTraits<Scalar>::epsilon();
  }

  /** \returns true if \a U (full or thin) is asked for in this SVD decomposition */
  inline bool computeU() const { return m_computeFullU || m_computeThinU; }
  /** \returns true if \a V (full or thin) is asked for in this SVD decomposition */
  inline bool computeV() const { return m_computeFullV || m_computeThinV; }

  inline Index rows() const { return m_rows; }
  inline Index cols() const { return m_cols; }
  
  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** \returns a (least squares) solution of \f$ A x = b \f$ using the current SVD decomposition of A.
    *
    * \param b the right-hand-side of the equation to solve.
    *
    * \note Solving requires both U and V to be computed. Thin U and V are enough, there is no need for full U or V.
    *
    * \note SVD solving is implicitly least-squares. Thus, this method serves both purposes of exact solving and least-squares solving.
    * In other words, the returned solution is guaranteed to minimize the Euclidean norm \f$ \Vert A x - b \Vert \f$.
    */
  template<typename Rhs>
  inline const Solve<Derived, Rhs>
  solve(const MatrixBase<Rhs>& b) const;
  #endif


  /** \brief Reports whether previous computation was successful.
   *
   * \returns \c Success if computation was successful.
   */
  EIGEN_DEVICE_FUNC
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "SVD is not initialized.");
    return m_info;
  }

  #ifndef EIGEN_PARSED_BY_DOXYGEN
  template<typename RhsType, typename DstType>
  void _solve_impl(const RhsType &rhs, DstType &dst) const;

  template<bool Conjugate, typename RhsType, typename DstType>
  void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
  #endif

protected:

  static void check_template_parameters()
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
  }

  void _check_compute_assertions() const {
    eigen_assert(m_isInitialized && "SVD is not initialized.");
  }

  template<bool Transpose_, typename Rhs>
  void _check_solve_assertion(const Rhs& b) const {
      EIGEN_ONLY_USED_FOR_DEBUG(b);
      _check_compute_assertions();
      eigen_assert(computeU() && computeV() && "SVDBase::solve(): Both unitaries U and V are required to be computed (thin unitaries suffice).");
      eigen_assert((Transpose_?cols():rows())==b.rows() && "SVDBase::solve(): invalid number of rows of the right hand side matrix b");
  }

  // return true if already allocated
  bool allocate(Index rows, Index cols, unsigned int computationOptions) ;

  MatrixUType m_matrixU;
  MatrixVType m_matrixV;
  SingularValuesType m_singularValues;
  ComputationInfo m_info;
  bool m_isInitialized, m_isAllocated, m_usePrescribedThreshold;
  bool m_computeFullU, m_computeThinU;
  bool m_computeFullV, m_computeThinV;
  unsigned int m_computationOptions;
  Index m_nonzeroSingularValues, m_rows, m_cols, m_diagSize;
  RealScalar m_prescribedThreshold;

  /** \brief Default Constructor.
   *
   * Default constructor of SVDBase
   */
  SVDBase()
    : m_info(Success),
      m_isInitialized(false),
      m_isAllocated(false),
      m_usePrescribedThreshold(false),
      m_computeFullU(false),
      m_computeThinU(false),
      m_computeFullV(false),
      m_computeThinV(false),
      m_computationOptions(0),
      m_rows(-1), m_cols(-1), m_diagSize(0)
  {
    check_template_parameters();
  }


};

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename Derived>
template<typename RhsType, typename DstType>
void SVDBase<Derived>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  // A = U S V^*
  // So A^{-1} = V S^{-1} U^*

  Matrix<typename RhsType::Scalar, Dynamic, RhsType::ColsAtCompileTime, 0, MatrixType::MaxRowsAtCompileTime, RhsType::MaxColsAtCompileTime> tmp;
  Index l_rank = rank();
  tmp.noalias() =  m_matrixU.leftCols(l_rank).adjoint() * rhs;
  tmp = m_singularValues.head(l_rank).asDiagonal().inverse() * tmp;
  dst = m_matrixV.leftCols(l_rank) * tmp;
}

template<typename Derived>
template<bool Conjugate, typename RhsType, typename DstType>
void SVDBase<Derived>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  // A = U S V^*
  // So  A^{-*} = U S^{-1} V^*
  // And A^{-T} = U_conj S^{-1} V^T
  Matrix<typename RhsType::Scalar, Dynamic, RhsType::ColsAtCompileTime, 0, MatrixType::MaxRowsAtCompileTime, RhsType::MaxColsAtCompileTime> tmp;
  Index l_rank = rank();

  tmp.noalias() =  m_matrixV.leftCols(l_rank).transpose().template conjugateIf<Conjugate>() * rhs;
  tmp = m_singularValues.head(l_rank).asDiagonal().inverse() * tmp;
  dst = m_matrixU.template conjugateIf<!Conjugate>().leftCols(l_rank) * tmp;
}
#endif

template<typename MatrixType>
bool SVDBase<MatrixType>::allocate(Index rows, Index cols, unsigned int computationOptions)
{
  eigen_assert(rows >= 0 && cols >= 0);

  if (m_isAllocated &&
      rows == m_rows &&
      cols == m_cols &&
      computationOptions == m_computationOptions)
  {
    return true;
  }

  m_rows = rows;
  m_cols = cols;
  m_info = Success;
  m_isInitialized = false;
  m_isAllocated = true;
  m_computationOptions = computationOptions;
  m_computeFullU = (computationOptions & ComputeFullU) != 0;
  m_computeThinU = (computationOptions & ComputeThinU) != 0;
  m_computeFullV = (computationOptions & ComputeFullV) != 0;
  m_computeThinV = (computationOptions & ComputeThinV) != 0;
  eigen_assert(!(m_computeFullU && m_computeThinU) && "SVDBase: you can't ask for both full and thin U");
  eigen_assert(!(m_computeFullV && m_computeThinV) && "SVDBase: you can't ask for both full and thin V");
  eigen_assert(EIGEN_IMPLIES(m_computeThinU || m_computeThinV, MatrixType::ColsAtCompileTime==Dynamic) &&
	       "SVDBase: thin U and V are only available when your matrix has a dynamic number of columns.");

  m_diagSize = (std::min)(m_rows, m_cols);
  m_singularValues.resize(m_diagSize);
  if(RowsAtCompileTime==Dynamic)
    m_matrixU.resize(m_rows, m_computeFullU ? m_rows : m_computeThinU ? m_diagSize : 0);
  if(ColsAtCompileTime==Dynamic)
    m_matrixV.resize(m_cols, m_computeFullV ? m_cols : m_computeThinV ? m_diagSize : 0);

  return false;
}

}// end namespace

#endif // EIGEN_SVDBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/UpperBidiagonalization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BIDIAGONALIZATION_H
#define EIGEN_BIDIAGONALIZATION_H

namespace Eigen { 

namespace internal {
// UpperBidiagonalization will probably be replaced by a Bidiagonalization class, don't want to make it stable API.
// At the same time, it's useful to keep for now as it's about the only thing that is testing the BandMatrix class.

template<typename _MatrixType> class UpperBidiagonalization
{
  public:

    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      ColsAtCompileTimeMinusOne = internal::decrement_size<ColsAtCompileTime>::ret
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    typedef Matrix<Scalar, 1, ColsAtCompileTime> RowVectorType;
    typedef Matrix<Scalar, RowsAtCompileTime, 1> ColVectorType;
    typedef BandMatrix<RealScalar, ColsAtCompileTime, ColsAtCompileTime, 1, 0, RowMajor> BidiagonalType;
    typedef Matrix<Scalar, ColsAtCompileTime, 1> DiagVectorType;
    typedef Matrix<Scalar, ColsAtCompileTimeMinusOne, 1> SuperDiagVectorType;
    typedef HouseholderSequence<
              const MatrixType,
              const typename internal::remove_all<typename Diagonal<const MatrixType,0>::ConjugateReturnType>::type
            > HouseholderUSequenceType;
    typedef HouseholderSequence<
              const typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type,
              Diagonal<const MatrixType,1>,
              OnTheRight
            > HouseholderVSequenceType;
    
    /**
    * \brief Default Constructor.
    *
    * The default constructor is useful in cases in which the user intends to
    * perform decompositions via Bidiagonalization::compute(const MatrixType&).
    */
    UpperBidiagonalization() : m_householder(), m_bidiagonal(), m_isInitialized(false) {}

    explicit UpperBidiagonalization(const MatrixType& matrix)
      : m_householder(matrix.rows(), matrix.cols()),
        m_bidiagonal(matrix.cols(), matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix);
    }
    
    UpperBidiagonalization& compute(const MatrixType& matrix);
    UpperBidiagonalization& computeUnblocked(const MatrixType& matrix);
    
    const MatrixType& householder() const { return m_householder; }
    const BidiagonalType& bidiagonal() const { return m_bidiagonal; }
    
    const HouseholderUSequenceType householderU() const
    {
      eigen_assert(m_isInitialized && "UpperBidiagonalization is not initialized.");
      return HouseholderUSequenceType(m_householder, m_householder.diagonal().conjugate());
    }

    const HouseholderVSequenceType householderV() // const here gives nasty errors and i'm lazy
    {
      eigen_assert(m_isInitialized && "UpperBidiagonalization is not initialized.");
      return HouseholderVSequenceType(m_householder.conjugate(), m_householder.const_derived().template diagonal<1>())
             .setLength(m_householder.cols()-1)
             .setShift(1);
    }
    
  protected:
    MatrixType m_householder;
    BidiagonalType m_bidiagonal;
    bool m_isInitialized;
};

// Standard upper bidiagonalization without fancy optimizations
// This version should be faster for small matrix size
template<typename MatrixType>
void upperbidiagonalization_inplace_unblocked(MatrixType& mat,
                                              typename MatrixType::RealScalar *diagonal,
                                              typename MatrixType::RealScalar *upper_diagonal,
                                              typename MatrixType::Scalar* tempData = 0)
{
  typedef typename MatrixType::Scalar Scalar;

  Index rows = mat.rows();
  Index cols = mat.cols();

  typedef Matrix<Scalar,Dynamic,1,ColMajor,MatrixType::MaxRowsAtCompileTime,1> TempType;
  TempType tempVector;
  if(tempData==0)
  {
    tempVector.resize(rows);
    tempData = tempVector.data();
  }

  for (Index k = 0; /* breaks at k==cols-1 below */ ; ++k)
  {
    Index remainingRows = rows - k;
    Index remainingCols = cols - k - 1;

    // construct left householder transform in-place in A
    mat.col(k).tail(remainingRows)
       .makeHouseholderInPlace(mat.coeffRef(k,k), diagonal[k]);
    // apply householder transform to remaining part of A on the left
    mat.bottomRightCorner(remainingRows, remainingCols)
       .applyHouseholderOnTheLeft(mat.col(k).tail(remainingRows-1), mat.coeff(k,k), tempData);

    if(k == cols-1) break;

    // construct right householder transform in-place in mat
    mat.row(k).tail(remainingCols)
       .makeHouseholderInPlace(mat.coeffRef(k,k+1), upper_diagonal[k]);
    // apply householder transform to remaining part of mat on the left
    mat.bottomRightCorner(remainingRows-1, remainingCols)
       .applyHouseholderOnTheRight(mat.row(k).tail(remainingCols-1).adjoint(), mat.coeff(k,k+1), tempData);
  }
}

/** \internal
  * Helper routine for the block reduction to upper bidiagonal form.
  *
  * Let's partition the matrix A:
  * 
  *      | A00 A01 |
  *  A = |         |
  *      | A10 A11 |
  *
  * This function reduces to bidiagonal form the left \c rows x \a blockSize vertical panel [A00/A10]
  * and the \a blockSize x \c cols horizontal panel [A00 A01] of the matrix \a A. The bottom-right block A11
  * is updated using matrix-matrix products:
  *   A22 -= V * Y^T - X * U^T
  * where V and U contains the left and right Householder vectors. U and V are stored in A10, and A01
  * respectively, and the update matrices X and Y are computed during the reduction.
  * 
  */
template<typename MatrixType>
void upperbidiagonalization_blocked_helper(MatrixType& A,
                                           typename MatrixType::RealScalar *diagonal,
                                           typename MatrixType::RealScalar *upper_diagonal,
                                           Index bs,
                                           Ref<Matrix<typename MatrixType::Scalar, Dynamic, Dynamic,
                                                      traits<MatrixType>::Flags & RowMajorBit> > X,
                                           Ref<Matrix<typename MatrixType::Scalar, Dynamic, Dynamic,
                                                      traits<MatrixType>::Flags & RowMajorBit> > Y)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef typename NumTraits<RealScalar>::Literal Literal;
  enum { StorageOrder = traits<MatrixType>::Flags & RowMajorBit };
  typedef InnerStride<int(StorageOrder) == int(ColMajor) ? 1 : Dynamic> ColInnerStride;
  typedef InnerStride<int(StorageOrder) == int(ColMajor) ? Dynamic : 1> RowInnerStride;
  typedef Ref<Matrix<Scalar, Dynamic, 1>, 0, ColInnerStride>    SubColumnType;
  typedef Ref<Matrix<Scalar, 1, Dynamic>, 0, RowInnerStride>    SubRowType;
  typedef Ref<Matrix<Scalar, Dynamic, Dynamic, StorageOrder > > SubMatType;
  
  Index brows = A.rows();
  Index bcols = A.cols();

  Scalar tau_u, tau_u_prev(0), tau_v;

  for(Index k = 0; k < bs; ++k)
  {
    Index remainingRows = brows - k;
    Index remainingCols = bcols - k - 1;

    SubMatType X_k1( X.block(k,0, remainingRows,k) );
    SubMatType V_k1( A.block(k,0, remainingRows,k) );

    // 1 - update the k-th column of A
    SubColumnType v_k = A.col(k).tail(remainingRows);
          v_k -= V_k1 * Y.row(k).head(k).adjoint();
    if(k) v_k -= X_k1 * A.col(k).head(k);
    
    // 2 - construct left Householder transform in-place
    v_k.makeHouseholderInPlace(tau_v, diagonal[k]);
       
    if(k+1<bcols)
    {
      SubMatType Y_k  ( Y.block(k+1,0, remainingCols, k+1) );
      SubMatType U_k1 ( A.block(0,k+1, k,remainingCols) );
      
      // this eases the application of Householder transforAions
      // A(k,k) will store tau_v later
      A(k,k) = Scalar(1);

      // 3 - Compute y_k^T = tau_v * ( A^T*v_k - Y_k-1*V_k-1^T*v_k - U_k-1*X_k-1^T*v_k )
      {
        SubColumnType y_k( Y.col(k).tail(remainingCols) );
        
        // let's use the beginning of column k of Y as a temporary vector
        SubColumnType tmp( Y.col(k).head(k) );
        y_k.noalias()  = A.block(k,k+1, remainingRows,remainingCols).adjoint() * v_k; // bottleneck
        tmp.noalias()  = V_k1.adjoint()  * v_k;
        y_k.noalias() -= Y_k.leftCols(k) * tmp;
        tmp.noalias()  = X_k1.adjoint()  * v_k;
        y_k.noalias() -= U_k1.adjoint()  * tmp;
        y_k *= numext::conj(tau_v);
      }

      // 4 - update k-th row of A (it will become u_k)
      SubRowType u_k( A.row(k).tail(remainingCols) );
      u_k = u_k.conjugate();
      {
        u_k -= Y_k * A.row(k).head(k+1).adjoint();
        if(k) u_k -= U_k1.adjoint() * X.row(k).head(k).adjoint();
      }

      // 5 - construct right Householder transform in-place
      u_k.makeHouseholderInPlace(tau_u, upper_diagonal[k]);

      // this eases the application of Householder transformations
      // A(k,k+1) will store tau_u later
      A(k,k+1) = Scalar(1);

      // 6 - Compute x_k = tau_u * ( A*u_k - X_k-1*U_k-1^T*u_k - V_k*Y_k^T*u_k )
      {
        SubColumnType x_k ( X.col(k).tail(remainingRows-1) );
        
        // let's use the beginning of column k of X as a temporary vectors
        // note that tmp0 and tmp1 overlaps
        SubColumnType tmp0 ( X.col(k).head(k) ),
                      tmp1 ( X.col(k).head(k+1) );
                    
        x_k.noalias()   = A.block(k+1,k+1, remainingRows-1,remainingCols) * u_k.transpose(); // bottleneck
        tmp0.noalias()  = U_k1 * u_k.transpose();
        x_k.noalias()  -= X_k1.bottomRows(remainingRows-1) * tmp0;
        tmp1.noalias()  = Y_k.adjoint() * u_k.transpose();
        x_k.noalias()  -= A.block(k+1,0, remainingRows-1,k+1) * tmp1;
        x_k *= numext::conj(tau_u);
        tau_u = numext::conj(tau_u);
        u_k = u_k.conjugate();
      }

      if(k>0) A.coeffRef(k-1,k) = tau_u_prev;
      tau_u_prev = tau_u;
    }
    else
      A.coeffRef(k-1,k) = tau_u_prev;

    A.coeffRef(k,k) = tau_v;
  }
  
  if(bs<bcols)
    A.coeffRef(bs-1,bs) = tau_u_prev;

  // update A22
  if(bcols>bs && brows>bs)
  {
    SubMatType A11( A.bottomRightCorner(brows-bs,bcols-bs) );
    SubMatType A10( A.block(bs,0, brows-bs,bs) );
    SubMatType A01( A.block(0,bs, bs,bcols-bs) );
    Scalar tmp = A01(bs-1,0);
    A01(bs-1,0) = Literal(1);
    A11.noalias() -= A10 * Y.topLeftCorner(bcols,bs).bottomRows(bcols-bs).adjoint();
    A11.noalias() -= X.topLeftCorner(brows,bs).bottomRows(brows-bs) * A01;
    A01(bs-1,0) = tmp;
  }
}

/** \internal
  *
  * Implementation of a block-bidiagonal reduction.
  * It is based on the following paper:
  *   The Design of a Parallel Dense Linear Algebra Software Library: Reduction to Hessenberg, Tridiagonal, and Bidiagonal Form.
  *   by Jaeyoung Choi, Jack J. Dongarra, David W. Walker. (1995)
  *   section 3.3
  */
template<typename MatrixType, typename BidiagType>
void upperbidiagonalization_inplace_blocked(MatrixType& A, BidiagType& bidiagonal,
                                            Index maxBlockSize=32,
                                            typename MatrixType::Scalar* /*tempData*/ = 0)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef Block<MatrixType,Dynamic,Dynamic> BlockType;

  Index rows = A.rows();
  Index cols = A.cols();
  Index size = (std::min)(rows, cols);

  // X and Y are work space
  enum { StorageOrder = traits<MatrixType>::Flags & RowMajorBit };
  Matrix<Scalar,
         MatrixType::RowsAtCompileTime,
         Dynamic,
         StorageOrder,
         MatrixType::MaxRowsAtCompileTime> X(rows,maxBlockSize);
  Matrix<Scalar,
         MatrixType::ColsAtCompileTime,
         Dynamic,
         StorageOrder,
         MatrixType::MaxColsAtCompileTime> Y(cols,maxBlockSize);
  Index blockSize = (std::min)(maxBlockSize,size);

  Index k = 0;
  for(k = 0; k < size; k += blockSize)
  {
    Index bs = (std::min)(size-k,blockSize);  // actual size of the block
    Index brows = rows - k;                   // rows of the block
    Index bcols = cols - k;                   // columns of the block

    // partition the matrix A:
    // 
    //      | A00 A01 A02 |
    //      |             |
    // A  = | A10 A11 A12 |
    //      |             |
    //      | A20 A21 A22 |
    //
    // where A11 is a bs x bs diagonal block,
    // and let:
    //      | A11 A12 |
    //  B = |         |
    //      | A21 A22 |

    BlockType B = A.block(k,k,brows,bcols);
    
    // This stage performs the bidiagonalization of A11, A21, A12, and updating of A22.
    // Finally, the algorithm continue on the updated A22.
    //
    // However, if B is too small, or A22 empty, then let's use an unblocked strategy
    if(k+bs==cols || bcols<48) // somewhat arbitrary threshold
    {
      upperbidiagonalization_inplace_unblocked(B,
                                               &(bidiagonal.template diagonal<0>().coeffRef(k)),
                                               &(bidiagonal.template diagonal<1>().coeffRef(k)),
                                               X.data()
                                              );
      break; // We're done
    }
    else
    {
      upperbidiagonalization_blocked_helper<BlockType>( B,
                                                        &(bidiagonal.template diagonal<0>().coeffRef(k)),
                                                        &(bidiagonal.template diagonal<1>().coeffRef(k)),
                                                        bs,
                                                        X.topLeftCorner(brows,bs),
                                                        Y.topLeftCorner(bcols,bs)
                                                      );
    }
  }
}

template<typename _MatrixType>
UpperBidiagonalization<_MatrixType>& UpperBidiagonalization<_MatrixType>::computeUnblocked(const _MatrixType& matrix)
{
  Index rows = matrix.rows();
  Index cols = matrix.cols();
  EIGEN_ONLY_USED_FOR_DEBUG(cols);

  eigen_assert(rows >= cols && "UpperBidiagonalization is only for Arices satisfying rows>=cols.");

  m_householder = matrix;

  ColVectorType temp(rows);

  upperbidiagonalization_inplace_unblocked(m_householder,
                                           &(m_bidiagonal.template diagonal<0>().coeffRef(0)),
                                           &(m_bidiagonal.template diagonal<1>().coeffRef(0)),
                                           temp.data());

  m_isInitialized = true;
  return *this;
}

template<typename _MatrixType>
UpperBidiagonalization<_MatrixType>& UpperBidiagonalization<_MatrixType>::compute(const _MatrixType& matrix)
{
  Index rows = matrix.rows();
  Index cols = matrix.cols();
  EIGEN_ONLY_USED_FOR_DEBUG(rows);
  EIGEN_ONLY_USED_FOR_DEBUG(cols);

  eigen_assert(rows >= cols && "UpperBidiagonalization is only for Arices satisfying rows>=cols.");

  m_householder = matrix;
  upperbidiagonalization_inplace_blocked(m_householder, m_bidiagonal);
            
  m_isInitialized = true;
  return *this;
}

#if 0
/** \return the Householder QR decomposition of \c *this.
  *
  * \sa class Bidiagonalization
  */
template<typename Derived>
const UpperBidiagonalization<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::bidiagonalization() const
{
  return UpperBidiagonalization<PlainObject>(eval());
}
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BIDIAGONALIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SIMPLICIAL_CHOLESKY_H
#define EIGEN_SIMPLICIAL_CHOLESKY_H

namespace Eigen { 

enum SimplicialCholeskyMode {
  SimplicialCholeskyLLT,
  SimplicialCholeskyLDLT
};

namespace internal {
  template<typename CholMatrixType, typename InputMatrixType>
  struct simplicial_cholesky_grab_input {
    typedef CholMatrixType const * ConstCholMatrixPtr;
    static void run(const InputMatrixType& input, ConstCholMatrixPtr &pmat, CholMatrixType &tmp)
    {
      tmp = input;
      pmat = &tmp;
    }
  };
  
  template<typename MatrixType>
  struct simplicial_cholesky_grab_input<MatrixType,MatrixType> {
    typedef MatrixType const * ConstMatrixPtr;
    static void run(const MatrixType& input, ConstMatrixPtr &pmat, MatrixType &/*tmp*/)
    {
      pmat = &input;
    }
  };
} // end namespace internal

/** \ingroup SparseCholesky_Module
  * \brief A base class for direct sparse Cholesky factorizations
  *
  * This is a base class for LL^T and LDL^T Cholesky factorizations of sparse matrices that are
  * selfadjoint and positive definite. These factorizations allow for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam Derived the type of the derived class, that is the actual factorization type.
  *
  */
template<typename Derived>
class SimplicialCholeskyBase : public SparseSolverBase<Derived>
{
    typedef SparseSolverBase<Derived> Base;
    using Base::m_isInitialized;
    
  public:
    typedef typename internal::traits<Derived>::MatrixType MatrixType;
    typedef typename internal::traits<Derived>::OrderingType OrderingType;
    enum { UpLo = internal::traits<Derived>::UpLo };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef CholMatrixType const * ConstCholMatrixPtr;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:
    
    using Base::derived;

    /** Default constructor */
    SimplicialCholeskyBase()
      : m_info(Success),
        m_factorizationIsOk(false),
        m_analysisIsOk(false),
        m_shiftOffset(0),
        m_shiftScale(1)
    {}

    explicit SimplicialCholeskyBase(const MatrixType& matrix)
      : m_info(Success),
        m_factorizationIsOk(false),
        m_analysisIsOk(false),
        m_shiftOffset(0),
        m_shiftScale(1)
    {
      derived().compute(matrix);
    }

    ~SimplicialCholeskyBase()
    {
    }

    Derived& derived() { return *static_cast<Derived*>(this); }
    const Derived& derived() const { return *static_cast<const Derived*>(this); }
    
    inline Index cols() const { return m_matrix.cols(); }
    inline Index rows() const { return m_matrix.rows(); }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
    /** \returns the permutation P
      * \sa permutationPinv() */
    const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& permutationP() const
    { return m_P; }
    
    /** \returns the inverse P^-1 of the permutation P
      * \sa permutationP() */
    const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& permutationPinv() const
    { return m_Pinv; }

    /** Sets the shift parameters that will be used to adjust the diagonal coefficients during the numerical factorization.
      *
      * During the numerical factorization, the diagonal coefficients are transformed by the following linear model:\n
      * \c d_ii = \a offset + \a scale * \c d_ii
      *
      * The default is the identity transformation with \a offset=0, and \a scale=1.
      *
      * \returns a reference to \c *this.
      */
    Derived& setShift(const RealScalar& offset, const RealScalar& scale = 1)
    {
      m_shiftOffset = offset;
      m_shiftScale = scale;
      return derived();
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Stream>
    void dumpMemory(Stream& s)
    {
      int total = 0;
      s << "  L:        " << ((total+=(m_matrix.cols()+1) * sizeof(int) + m_matrix.nonZeros()*(sizeof(int)+sizeof(Scalar))) >> 20) << "Mb" << "\n";
      s << "  diag:     " << ((total+=m_diag.size() * sizeof(Scalar)) >> 20) << "Mb" << "\n";
      s << "  tree:     " << ((total+=m_parent.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  nonzeros: " << ((total+=m_nonZerosPerCol.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  perm:     " << ((total+=m_P.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  perm^-1:  " << ((total+=m_Pinv.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  TOTAL:    " << (total>> 20) << "Mb" << "\n";
    }

    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      eigen_assert(m_matrix.rows()==b.rows());

      if(m_info!=Success)
        return;

      if(m_P.size()>0)
        dest = m_P * b;
      else
        dest = b;

      if(m_matrix.nonZeros()>0) // otherwise L==I
        derived().matrixL().solveInPlace(dest);

      if(m_diag.size()>0)
        dest = m_diag.asDiagonal().inverse() * dest;

      if (m_matrix.nonZeros()>0) // otherwise U==I
        derived().matrixU().solveInPlace(dest);

      if(m_P.size()>0)
        dest = m_Pinv * dest;
    }
    
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(derived(), b, dest);
    }

#endif // EIGEN_PARSED_BY_DOXYGEN

  protected:
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    template<bool DoLDLT>
    void compute(const MatrixType& matrix)
    {
      eigen_assert(matrix.rows()==matrix.cols());
      Index size = matrix.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      ordering(matrix, pmat, tmp);
      analyzePattern_preordered(*pmat, DoLDLT);
      factorize_preordered<DoLDLT>(*pmat);
    }
    
    template<bool DoLDLT>
    void factorize(const MatrixType& a)
    {
      eigen_assert(a.rows()==a.cols());
      Index size = a.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      
      if(m_P.size() == 0 && (int(UpLo) & int(Upper)) == Upper)
      {
        // If there is no ordering, try to directly use the input matrix without any copy
        internal::simplicial_cholesky_grab_input<CholMatrixType,MatrixType>::run(a, pmat, tmp);
      }
      else
      {
        tmp.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>().twistedBy(m_P);
        pmat = &tmp;
      }
      
      factorize_preordered<DoLDLT>(*pmat);
    }

    template<bool DoLDLT>
    void factorize_preordered(const CholMatrixType& a);

    void analyzePattern(const MatrixType& a, bool doLDLT)
    {
      eigen_assert(a.rows()==a.cols());
      Index size = a.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      ordering(a, pmat, tmp);
      analyzePattern_preordered(*pmat,doLDLT);
    }
    void analyzePattern_preordered(const CholMatrixType& a, bool doLDLT);
    
    void ordering(const MatrixType& a, ConstCholMatrixPtr &pmat, CholMatrixType& ap);

    /** keeps off-diagonal entries; drops diagonal entries */
    struct keep_diag {
      inline bool operator() (const Index& row, const Index& col, const Scalar&) const
      {
        return row!=col;
      }
    };

    mutable ComputationInfo m_info;
    bool m_factorizationIsOk;
    bool m_analysisIsOk;
    
    CholMatrixType m_matrix;
    VectorType m_diag;                                // the diagonal coefficients (LDLT mode)
    VectorI m_parent;                                 // elimination tree
    VectorI m_nonZerosPerCol;
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_P;     // the permutation
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_Pinv;  // the inverse permutation

    RealScalar m_shiftOffset;
    RealScalar m_shiftScale;
};

template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialLLT;
template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialLDLT;
template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialCholesky;

namespace internal {

template<typename _MatrixType, int _UpLo, typename _Ordering> struct traits<SimplicialLLT<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
  typedef typename MatrixType::Scalar                         Scalar;
  typedef typename MatrixType::StorageIndex                   StorageIndex;
  typedef SparseMatrix<Scalar, ColMajor, StorageIndex>        CholMatrixType;
  typedef TriangularView<const CholMatrixType, Eigen::Lower>  MatrixL;
  typedef TriangularView<const typename CholMatrixType::AdjointReturnType, Eigen::Upper>   MatrixU;
  static inline MatrixL getL(const CholMatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const CholMatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename _MatrixType,int _UpLo, typename _Ordering> struct traits<SimplicialLDLT<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
  typedef typename MatrixType::Scalar                             Scalar;
  typedef typename MatrixType::StorageIndex                       StorageIndex;
  typedef SparseMatrix<Scalar, ColMajor, StorageIndex>            CholMatrixType;
  typedef TriangularView<const CholMatrixType, Eigen::UnitLower>  MatrixL;
  typedef TriangularView<const typename CholMatrixType::AdjointReturnType, Eigen::UnitUpper> MatrixU;
  static inline MatrixL getL(const CholMatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const CholMatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename _MatrixType, int _UpLo, typename _Ordering> struct traits<SimplicialCholesky<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
};

}

/** \ingroup SparseCholesky_Module
  * \class SimplicialLLT
  * \brief A direct sparse LLT Cholesky factorizations
  *
  * This class provides a LL^T Cholesky factorizations of sparse matrices that are
  * selfadjoint and positive definite. The factorization allows for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  * \tparam _Ordering The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<>
  *
  * \implsparsesolverconcept
  *
  * \sa class SimplicialLDLT, class AMDOrdering, class NaturalOrdering
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialLLT : public SimplicialCholeskyBase<SimplicialLLT<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialLLT> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,Index> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialLLT> Traits;
    typedef typename Traits::MatrixL  MatrixL;
    typedef typename Traits::MatrixU  MatrixU;
public:
    /** Default constructor */
    SimplicialLLT() : Base() {}
    /** Constructs and performs the LLT factorization of \a matrix */
    explicit SimplicialLLT(const MatrixType& matrix)
        : Base(matrix) {}

    /** \returns an expression of the factor L */
    inline const MatrixL matrixL() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LLT not factorized");
        return Traits::getL(Base::m_matrix);
    }

    /** \returns an expression of the factor U (= L^*) */
    inline const MatrixU matrixU() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LLT not factorized");
        return Traits::getU(Base::m_matrix);
    }
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialLLT& compute(const MatrixType& matrix)
    {
      Base::template compute<false>(matrix);
      return *this;
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, false);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      Base::template factorize<false>(a);
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      Scalar detL = Base::m_matrix.diagonal().prod();
      return numext::abs2(detL);
    }
};

/** \ingroup SparseCholesky_Module
  * \class SimplicialLDLT
  * \brief A direct sparse LDLT Cholesky factorizations without square root.
  *
  * This class provides a LDL^T Cholesky factorizations without square root of sparse matrices that are
  * selfadjoint and positive definite. The factorization allows for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  * \tparam _Ordering The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<>
  *
  * \implsparsesolverconcept
  *
  * \sa class SimplicialLLT, class AMDOrdering, class NaturalOrdering
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialLDLT : public SimplicialCholeskyBase<SimplicialLDLT<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialLDLT> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialLDLT> Traits;
    typedef typename Traits::MatrixL  MatrixL;
    typedef typename Traits::MatrixU  MatrixU;
public:
    /** Default constructor */
    SimplicialLDLT() : Base() {}

    /** Constructs and performs the LLT factorization of \a matrix */
    explicit SimplicialLDLT(const MatrixType& matrix)
        : Base(matrix) {}

    /** \returns a vector expression of the diagonal D */
    inline const VectorType vectorD() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Base::m_diag;
    }
    /** \returns an expression of the factor L */
    inline const MatrixL matrixL() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Traits::getL(Base::m_matrix);
    }

    /** \returns an expression of the factor U (= L^*) */
    inline const MatrixU matrixU() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Traits::getU(Base::m_matrix);
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialLDLT& compute(const MatrixType& matrix)
    {
      Base::template compute<true>(matrix);
      return *this;
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, true);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      Base::template factorize<true>(a);
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      return Base::m_diag.prod();
    }
};

/** \deprecated use SimplicialLDLT or class SimplicialLLT
  * \ingroup SparseCholesky_Module
  * \class SimplicialCholesky
  *
  * \sa class SimplicialLDLT, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialCholesky : public SimplicialCholeskyBase<SimplicialCholesky<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialCholesky> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialCholesky> Traits;
    typedef internal::traits<SimplicialLDLT<MatrixType,UpLo> > LDLTTraits;
    typedef internal::traits<SimplicialLLT<MatrixType,UpLo>  > LLTTraits;
  public:
    SimplicialCholesky() : Base(), m_LDLT(true) {}

    explicit SimplicialCholesky(const MatrixType& matrix)
      : Base(), m_LDLT(true)
    {
      compute(matrix);
    }

    SimplicialCholesky& setMode(SimplicialCholeskyMode mode)
    {
      switch(mode)
      {
      case SimplicialCholeskyLLT:
        m_LDLT = false;
        break;
      case SimplicialCholeskyLDLT:
        m_LDLT = true;
        break;
      default:
        break;
      }

      return *this;
    }

    inline const VectorType vectorD() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial Cholesky not factorized");
        return Base::m_diag;
    }
    inline const CholMatrixType rawMatrix() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial Cholesky not factorized");
        return Base::m_matrix;
    }
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialCholesky& compute(const MatrixType& matrix)
    {
      if(m_LDLT)
        Base::template compute<true>(matrix);
      else
        Base::template compute<false>(matrix);
      return *this;
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, m_LDLT);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      if(m_LDLT)
        Base::template factorize<true>(a);
      else
        Base::template factorize<false>(a);
    }

    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(Base::m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      eigen_assert(Base::m_matrix.rows()==b.rows());

      if(Base::m_info!=Success)
        return;

      if(Base::m_P.size()>0)
        dest = Base::m_P * b;
      else
        dest = b;

      if(Base::m_matrix.nonZeros()>0) // otherwise L==I
      {
        if(m_LDLT)
          LDLTTraits::getL(Base::m_matrix).solveInPlace(dest);
        else
          LLTTraits::getL(Base::m_matrix).solveInPlace(dest);
      }

      if(Base::m_diag.size()>0)
        dest = Base::m_diag.real().asDiagonal().inverse() * dest;

      if (Base::m_matrix.nonZeros()>0) // otherwise I==I
      {
        if(m_LDLT)
          LDLTTraits::getU(Base::m_matrix).solveInPlace(dest);
        else
          LLTTraits::getU(Base::m_matrix).solveInPlace(dest);
      }

      if(Base::m_P.size()>0)
        dest = Base::m_Pinv * dest;
    }
    
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(*this, b, dest);
    }
    
    Scalar determinant() const
    {
      if(m_LDLT)
      {
        return Base::m_diag.prod();
      }
      else
      {
        Scalar detL = Diagonal<const CholMatrixType>(Base::m_matrix).prod();
        return numext::abs2(detL);
      }
    }
    
  protected:
    bool m_LDLT;
};

template<typename Derived>
void SimplicialCholeskyBase<Derived>::ordering(const MatrixType& a, ConstCholMatrixPtr &pmat, CholMatrixType& ap)
{
  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();
  pmat = &ap;
  // Note that ordering methods compute the inverse permutation
  if(!internal::is_same<OrderingType,NaturalOrdering<Index> >::value)
  {
    {
      CholMatrixType C;
      C = a.template selfadjointView<UpLo>();
      
      OrderingType ordering;
      ordering(C,m_Pinv);
    }

    if(m_Pinv.size()>0) m_P = m_Pinv.inverse();
    else                m_P.resize(0);
    
    ap.resize(size,size);
    ap.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>().twistedBy(m_P);
  }
  else
  {
    m_Pinv.resize(0);
    m_P.resize(0);
    if(int(UpLo)==int(Lower) || MatrixType::IsRowMajor)
    {
      // we have to transpose the lower part to to the upper one
      ap.resize(size,size);
      ap.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>();
    }
    else
      internal::simplicial_cholesky_grab_input<CholMatrixType,MatrixType>::run(a, pmat, ap);
  }  
}

} // end namespace Eigen

#endif // EIGEN_SIMPLICIAL_CHOLESKY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*
NOTE: these functions have been adapted from the LDL library:

LDL Copyright (c) 2005 by Timothy A. Davis.  All Rights Reserved.

The author of LDL, Timothy A. Davis., has executed a license with Google LLC
to permit distribution of this code and derivative works as part of Eigen under
the Mozilla Public License v. 2.0, as stated at the top of this file.
 */

#ifndef EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H
#define EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H

namespace Eigen {

template<typename Derived>
void SimplicialCholeskyBase<Derived>::analyzePattern_preordered(const CholMatrixType& ap, bool doLDLT)
{
  const StorageIndex size = StorageIndex(ap.rows());
  m_matrix.resize(size, size);
  m_parent.resize(size);
  m_nonZerosPerCol.resize(size);

  ei_declare_aligned_stack_constructed_variable(StorageIndex, tags, size, 0);

  for(StorageIndex k = 0; k < size; ++k)
  {
    /* L(k,:) pattern: all nodes reachable in etree from nz in A(0:k-1,k) */
    m_parent[k] = -1;             /* parent of k is not yet known */
    tags[k] = k;                  /* mark node k as visited */
    m_nonZerosPerCol[k] = 0;      /* count of nonzeros in column k of L */
    for(typename CholMatrixType::InnerIterator it(ap,k); it; ++it)
    {
      StorageIndex i = it.index();
      if(i < k)
      {
        /* follow path from i to root of etree, stop at flagged node */
        for(; tags[i] != k; i = m_parent[i])
        {
          /* find parent of i if not yet determined */
          if (m_parent[i] == -1)
            m_parent[i] = k;
          m_nonZerosPerCol[i]++;        /* L (k,i) is nonzero */
          tags[i] = k;                  /* mark i as visited */
        }
      }
    }
  }

  /* construct Lp index array from m_nonZerosPerCol column counts */
  StorageIndex* Lp = m_matrix.outerIndexPtr();
  Lp[0] = 0;
  for(StorageIndex k = 0; k < size; ++k)
    Lp[k+1] = Lp[k] + m_nonZerosPerCol[k] + (doLDLT ? 0 : 1);

  m_matrix.resizeNonZeros(Lp[size]);

  m_isInitialized     = true;
  m_info              = Success;
  m_analysisIsOk      = true;
  m_factorizationIsOk = false;
}


template<typename Derived>
template<bool DoLDLT>
void SimplicialCholeskyBase<Derived>::factorize_preordered(const CholMatrixType& ap)
{
  using std::sqrt;

  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  eigen_assert(ap.rows()==ap.cols());
  eigen_assert(m_parent.size()==ap.rows());
  eigen_assert(m_nonZerosPerCol.size()==ap.rows());

  const StorageIndex size = StorageIndex(ap.rows());
  const StorageIndex* Lp = m_matrix.outerIndexPtr();
  StorageIndex* Li = m_matrix.innerIndexPtr();
  Scalar* Lx = m_matrix.valuePtr();

  ei_declare_aligned_stack_constructed_variable(Scalar, y, size, 0);
  ei_declare_aligned_stack_constructed_variable(StorageIndex,  pattern, size, 0);
  ei_declare_aligned_stack_constructed_variable(StorageIndex,  tags, size, 0);

  bool ok = true;
  m_diag.resize(DoLDLT ? size : 0);

  for(StorageIndex k = 0; k < size; ++k)
  {
    // compute nonzero pattern of kth row of L, in topological order
    y[k] = Scalar(0);                     // Y(0:k) is now all zero
    StorageIndex top = size;               // stack for pattern is empty
    tags[k] = k;                    // mark node k as visited
    m_nonZerosPerCol[k] = 0;        // count of nonzeros in column k of L
    for(typename CholMatrixType::InnerIterator it(ap,k); it; ++it)
    {
      StorageIndex i = it.index();
      if(i <= k)
      {
        y[i] += numext::conj(it.value());            /* scatter A(i,k) into Y (sum duplicates) */
        Index len;
        for(len = 0; tags[i] != k; i = m_parent[i])
        {
          pattern[len++] = i;     /* L(k,i) is nonzero */
          tags[i] = k;            /* mark i as visited */
        }
        while(len > 0)
          pattern[--top] = pattern[--len];
      }
    }

    /* compute numerical values kth row of L (a sparse triangular solve) */

    RealScalar d = numext::real(y[k]) * m_shiftScale + m_shiftOffset;    // get D(k,k), apply the shift function, and clear Y(k)
    y[k] = Scalar(0);
    for(; top < size; ++top)
    {
      Index i = pattern[top];       /* pattern[top:n-1] is pattern of L(:,k) */
      Scalar yi = y[i];             /* get and clear Y(i) */
      y[i] = Scalar(0);

      /* the nonzero entry L(k,i) */
      Scalar l_ki;
      if(DoLDLT)
        l_ki = yi / numext::real(m_diag[i]);
      else
        yi = l_ki = yi / Lx[Lp[i]];

      Index p2 = Lp[i] + m_nonZerosPerCol[i];
      Index p;
      for(p = Lp[i] + (DoLDLT ? 0 : 1); p < p2; ++p)
        y[Li[p]] -= numext::conj(Lx[p]) * yi;
      d -= numext::real(l_ki * numext::conj(yi));
      Li[p] = k;                          /* store L(k,i) in column form of L */
      Lx[p] = l_ki;
      ++m_nonZerosPerCol[i];              /* increment count of nonzeros in col i */
    }
    if(DoLDLT)
    {
      m_diag[k] = d;
      if(d == RealScalar(0))
      {
        ok = false;                         /* failure, D(k,k) is zero */
        break;
      }
    }
    else
    {
      Index p = Lp[k] + m_nonZerosPerCol[k]++;
      Li[p] = k ;                /* store L(k,k) = sqrt (d) in column k */
      if(d <= RealScalar(0)) {
        ok = false;              /* failure, matrix is not positive definite */
        break;
      }
      Lx[p] = sqrt(d) ;
    }
  }

  m_info = ok ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

} // end namespace Eigen

#endif // EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/AmbiVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AMBIVECTOR_H
#define EIGEN_AMBIVECTOR_H

namespace Eigen { 

namespace internal {

/** \internal
  * Hybrid sparse/dense vector class designed for intensive read-write operations.
  *
  * See BasicSparseLLT and SparseProduct for usage examples.
  */
template<typename _Scalar, typename _StorageIndex>
class AmbiVector
{
  public:
    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    explicit AmbiVector(Index size)
      : m_buffer(0), m_zero(0), m_size(0), m_end(0), m_allocatedSize(0), m_allocatedElements(0), m_mode(-1)
    {
      resize(size);
    }

    void init(double estimatedDensity);
    void init(int mode);

    Index nonZeros() const;

    /** Specifies a sub-vector to work on */
    void setBounds(Index start, Index end) { m_start = convert_index(start); m_end = convert_index(end); }

    void setZero();

    void restart();
    Scalar& coeffRef(Index i);
    Scalar& coeff(Index i);

    class Iterator;

    ~AmbiVector() { delete[] m_buffer; }

    void resize(Index size)
    {
      if (m_allocatedSize < size)
        reallocate(size);
      m_size = convert_index(size);
    }

    StorageIndex size() const { return m_size; }

  protected:
    StorageIndex convert_index(Index idx)
    {
      return internal::convert_index<StorageIndex>(idx);
    }

    void reallocate(Index size)
    {
      // if the size of the matrix is not too large, let's allocate a bit more than needed such
      // that we can handle dense vector even in sparse mode.
      delete[] m_buffer;
      if (size<1000)
      {
        Index allocSize = (size * sizeof(ListEl) + sizeof(Scalar) - 1)/sizeof(Scalar);
        m_allocatedElements = convert_index((allocSize*sizeof(Scalar))/sizeof(ListEl));
        m_buffer = new Scalar[allocSize];
      }
      else
      {
        m_allocatedElements = convert_index((size*sizeof(Scalar))/sizeof(ListEl));
        m_buffer = new Scalar[size];
      }
      m_size = convert_index(size);
      m_start = 0;
      m_end = m_size;
    }

    void reallocateSparse()
    {
      Index copyElements = m_allocatedElements;
      m_allocatedElements = (std::min)(StorageIndex(m_allocatedElements*1.5),m_size);
      Index allocSize = m_allocatedElements * sizeof(ListEl);
      allocSize = (allocSize + sizeof(Scalar) - 1)/sizeof(Scalar);
      Scalar* newBuffer = new Scalar[allocSize];
      std::memcpy(newBuffer,  m_buffer,  copyElements * sizeof(ListEl));
      delete[] m_buffer;
      m_buffer = newBuffer;
    }

  protected:
    // element type of the linked list
    struct ListEl
    {
      StorageIndex next;
      StorageIndex index;
      Scalar value;
    };

    // used to store data in both mode
    Scalar* m_buffer;
    Scalar m_zero;
    StorageIndex m_size;
    StorageIndex m_start;
    StorageIndex m_end;
    StorageIndex m_allocatedSize;
    StorageIndex m_allocatedElements;
    StorageIndex m_mode;

    // linked list mode
    StorageIndex m_llStart;
    StorageIndex m_llCurrent;
    StorageIndex m_llSize;
};

/** \returns the number of non zeros in the current sub vector */
template<typename _Scalar,typename _StorageIndex>
Index AmbiVector<_Scalar,_StorageIndex>::nonZeros() const
{
  if (m_mode==IsSparse)
    return m_llSize;
  else
    return m_end - m_start;
}

template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::init(double estimatedDensity)
{
  if (estimatedDensity>0.1)
    init(IsDense);
  else
    init(IsSparse);
}

template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::init(int mode)
{
  m_mode = mode;
  // This is only necessary in sparse mode, but we set these unconditionally to avoid some maybe-uninitialized warnings
  // if (m_mode==IsSparse)
  {
    m_llSize = 0;
    m_llStart = -1;
  }
}

/** Must be called whenever we might perform a write access
  * with an index smaller than the previous one.
  *
  * Don't worry, this function is extremely cheap.
  */
template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::restart()
{
  m_llCurrent = m_llStart;
}

/** Set all coefficients of current subvector to zero */
template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::setZero()
{
  if (m_mode==IsDense)
  {
    for (Index i=m_start; i<m_end; ++i)
      m_buffer[i] = Scalar(0);
  }
  else
  {
    eigen_assert(m_mode==IsSparse);
    m_llSize = 0;
    m_llStart = -1;
  }
}

template<typename _Scalar,typename _StorageIndex>
_Scalar& AmbiVector<_Scalar,_StorageIndex>::coeffRef(Index i)
{
  if (m_mode==IsDense)
    return m_buffer[i];
  else
  {
    ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_buffer);
    // TODO factorize the following code to reduce code generation
    eigen_assert(m_mode==IsSparse);
    if (m_llSize==0)
    {
      // this is the first element
      m_llStart = 0;
      m_llCurrent = 0;
      ++m_llSize;
      llElements[0].value = Scalar(0);
      llElements[0].index = convert_index(i);
      llElements[0].next = -1;
      return llElements[0].value;
    }
    else if (i<llElements[m_llStart].index)
    {
      // this is going to be the new first element of the list
      ListEl& el = llElements[m_llSize];
      el.value = Scalar(0);
      el.index = convert_index(i);
      el.next = m_llStart;
      m_llStart = m_llSize;
      ++m_llSize;
      m_llCurrent = m_llStart;
      return el.value;
    }
    else
    {
      StorageIndex nextel = llElements[m_llCurrent].next;
      eigen_assert(i>=llElements[m_llCurrent].index && "you must call restart() before inserting an element with lower or equal index");
      while (nextel >= 0 && llElements[nextel].index<=i)
      {
        m_llCurrent = nextel;
        nextel = llElements[nextel].next;
      }

      if (llElements[m_llCurrent].index==i)
      {
        // the coefficient already exists and we found it !
        return llElements[m_llCurrent].value;
      }
      else
      {
        if (m_llSize>=m_allocatedElements)
        {
          reallocateSparse();
          llElements = reinterpret_cast<ListEl*>(m_buffer);
        }
        eigen_internal_assert(m_llSize<m_allocatedElements && "internal error: overflow in sparse mode");
        // let's insert a new coefficient
        ListEl& el = llElements[m_llSize];
        el.value = Scalar(0);
        el.index = convert_index(i);
        el.next = llElements[m_llCurrent].next;
        llElements[m_llCurrent].next = m_llSize;
        ++m_llSize;
        return el.value;
      }
    }
  }
}

template<typename _Scalar,typename _StorageIndex>
_Scalar& AmbiVector<_Scalar,_StorageIndex>::coeff(Index i)
{
  if (m_mode==IsDense)
    return m_buffer[i];
  else
  {
    ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_buffer);
    eigen_assert(m_mode==IsSparse);
    if ((m_llSize==0) || (i<llElements[m_llStart].index))
    {
      return m_zero;
    }
    else
    {
      Index elid = m_llStart;
      while (elid >= 0 && llElements[elid].index<i)
        elid = llElements[elid].next;

      if (llElements[elid].index==i)
        return llElements[m_llCurrent].value;
      else
        return m_zero;
    }
  }
}

/** Iterator over the nonzero coefficients */
template<typename _Scalar,typename _StorageIndex>
class AmbiVector<_Scalar,_StorageIndex>::Iterator
{
  public:
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** Default constructor
      * \param vec the vector on which we iterate
      * \param epsilon the minimal value used to prune zero coefficients.
      * In practice, all coefficients having a magnitude smaller than \a epsilon
      * are skipped.
      */
    explicit Iterator(const AmbiVector& vec, const RealScalar& epsilon = 0)
      : m_vector(vec)
    {
      using std::abs;
      m_epsilon = epsilon;
      m_isDense = m_vector.m_mode==IsDense;
      if (m_isDense)
      {
        m_currentEl = 0;   // this is to avoid a compilation warning
        m_cachedValue = 0; // this is to avoid a compilation warning
        m_cachedIndex = m_vector.m_start-1;
        ++(*this);
      }
      else
      {
        ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_vector.m_buffer);
        m_currentEl = m_vector.m_llStart;
        while (m_currentEl>=0 && abs(llElements[m_currentEl].value)<=m_epsilon)
          m_currentEl = llElements[m_currentEl].next;
        if (m_currentEl<0)
        {
          m_cachedValue = 0; // this is to avoid a compilation warning
          m_cachedIndex = -1;
        }
        else
        {
          m_cachedIndex = llElements[m_currentEl].index;
          m_cachedValue = llElements[m_currentEl].value;
        }
      }
    }

    StorageIndex index() const { return m_cachedIndex; }
    Scalar value() const { return m_cachedValue; }

    operator bool() const { return m_cachedIndex>=0; }

    Iterator& operator++()
    {
      using std::abs;
      if (m_isDense)
      {
        do {
          ++m_cachedIndex;
        } while (m_cachedIndex<m_vector.m_end && abs(m_vector.m_buffer[m_cachedIndex])<=m_epsilon);
        if (m_cachedIndex<m_vector.m_end)
          m_cachedValue = m_vector.m_buffer[m_cachedIndex];
        else
          m_cachedIndex=-1;
      }
      else
      {
        ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_vector.m_buffer);
        do {
          m_currentEl = llElements[m_currentEl].next;
        } while (m_currentEl>=0 && abs(llElements[m_currentEl].value)<=m_epsilon);
        if (m_currentEl<0)
        {
          m_cachedIndex = -1;
        }
        else
        {
          m_cachedIndex = llElements[m_currentEl].index;
          m_cachedValue = llElements[m_currentEl].value;
        }
      }
      return *this;
    }

  protected:
    const AmbiVector& m_vector; // the target vector
    StorageIndex m_currentEl;   // the current element in sparse/linked-list mode
    RealScalar m_epsilon;       // epsilon used to prune zero coefficients
    StorageIndex m_cachedIndex; // current coordinate
    Scalar m_cachedValue;       // current value
    bool m_isDense;             // mode of the vector
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_AMBIVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/CompressedStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPRESSED_STORAGE_H
#define EIGEN_COMPRESSED_STORAGE_H

namespace Eigen { 

namespace internal {

/** \internal
  * Stores a sparse set of values as a list of values and a list of indices.
  *
  */
template<typename _Scalar,typename _StorageIndex>
class CompressedStorage
{
  public:

    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;

  protected:

    typedef typename NumTraits<Scalar>::Real RealScalar;

  public:

    CompressedStorage()
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {}

    explicit CompressedStorage(Index size)
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {
      resize(size);
    }

    CompressedStorage(const CompressedStorage& other)
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {
      *this = other;
    }

    CompressedStorage& operator=(const CompressedStorage& other)
    {
      resize(other.size());
      if(other.size()>0)
      {
        internal::smart_copy(other.m_values,  other.m_values  + m_size, m_values);
        internal::smart_copy(other.m_indices, other.m_indices + m_size, m_indices);
      }
      return *this;
    }

    void swap(CompressedStorage& other)
    {
      std::swap(m_values, other.m_values);
      std::swap(m_indices, other.m_indices);
      std::swap(m_size, other.m_size);
      std::swap(m_allocatedSize, other.m_allocatedSize);
    }

    ~CompressedStorage()
    {
      delete[] m_values;
      delete[] m_indices;
    }

    void reserve(Index size)
    {
      Index newAllocatedSize = m_size + size;
      if (newAllocatedSize > m_allocatedSize)
        reallocate(newAllocatedSize);
    }

    void squeeze()
    {
      if (m_allocatedSize>m_size)
        reallocate(m_size);
    }

    void resize(Index size, double reserveSizeFactor = 0)
    {
      if (m_allocatedSize<size)
      {
        Index realloc_size = (std::min<Index>)(NumTraits<StorageIndex>::highest(),  size + Index(reserveSizeFactor*double(size)));
        if(realloc_size<size)
          internal::throw_std_bad_alloc();
        reallocate(realloc_size);
      }
      m_size = size;
    }

    void append(const Scalar& v, Index i)
    {
      Index id = m_size;
      resize(m_size+1, 1);
      m_values[id] = v;
      m_indices[id] = internal::convert_index<StorageIndex>(i);
    }

    inline Index size() const { return m_size; }
    inline Index allocatedSize() const { return m_allocatedSize; }
    inline void clear() { m_size = 0; }

    const Scalar* valuePtr() const { return m_values; }
    Scalar* valuePtr() { return m_values; }
    const StorageIndex* indexPtr() const { return m_indices; }
    StorageIndex* indexPtr() { return m_indices; }

    inline Scalar& value(Index i) { eigen_internal_assert(m_values!=0); return m_values[i]; }
    inline const Scalar& value(Index i) const { eigen_internal_assert(m_values!=0); return m_values[i]; }

    inline StorageIndex& index(Index i) { eigen_internal_assert(m_indices!=0); return m_indices[i]; }
    inline const StorageIndex& index(Index i) const { eigen_internal_assert(m_indices!=0); return m_indices[i]; }

    /** \returns the largest \c k such that for all \c j in [0,k) index[\c j]\<\a key */
    inline Index searchLowerIndex(Index key) const
    {
      return searchLowerIndex(0, m_size, key);
    }

    /** \returns the largest \c k in [start,end) such that for all \c j in [start,k) index[\c j]\<\a key */
    inline Index searchLowerIndex(Index start, Index end, Index key) const
    {
      while(end>start)
      {
        Index mid = (end+start)>>1;
        if (m_indices[mid]<key)
          start = mid+1;
        else
          end = mid;
      }
      return start;
    }

    /** \returns the stored value at index \a key
      * If the value does not exist, then the value \a defaultValue is returned without any insertion. */
    inline Scalar at(Index key, const Scalar& defaultValue = Scalar(0)) const
    {
      if (m_size==0)
        return defaultValue;
      else if (key==m_indices[m_size-1])
        return m_values[m_size-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)
      const Index id = searchLowerIndex(0,m_size-1,key);
      return ((id<m_size) && (m_indices[id]==key)) ? m_values[id] : defaultValue;
    }

    /** Like at(), but the search is performed in the range [start,end) */
    inline Scalar atInRange(Index start, Index end, Index key, const Scalar &defaultValue = Scalar(0)) const
    {
      if (start>=end)
        return defaultValue;
      else if (end>start && key==m_indices[end-1])
        return m_values[end-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)
      const Index id = searchLowerIndex(start,end-1,key);
      return ((id<end) && (m_indices[id]==key)) ? m_values[id] : defaultValue;
    }

    /** \returns a reference to the value at index \a key
      * If the value does not exist, then the value \a defaultValue is inserted
      * such that the keys are sorted. */
    inline Scalar& atWithInsertion(Index key, const Scalar& defaultValue = Scalar(0))
    {
      Index id = searchLowerIndex(0,m_size,key);
      if (id>=m_size || m_indices[id]!=key)
      {
        if (m_allocatedSize<m_size+1)
        {
          m_allocatedSize = 2*(m_size+1);
          internal::scoped_array<Scalar> newValues(m_allocatedSize);
          internal::scoped_array<StorageIndex> newIndices(m_allocatedSize);

          // copy first chunk
          internal::smart_copy(m_values,  m_values +id, newValues.ptr());
          internal::smart_copy(m_indices, m_indices+id, newIndices.ptr());

          // copy the rest
          if(m_size>id)
          {
            internal::smart_copy(m_values +id,  m_values +m_size, newValues.ptr() +id+1);
            internal::smart_copy(m_indices+id,  m_indices+m_size, newIndices.ptr()+id+1);
          }
          std::swap(m_values,newValues.ptr());
          std::swap(m_indices,newIndices.ptr());
        }
        else if(m_size>id)
        {
          internal::smart_memmove(m_values +id, m_values +m_size, m_values +id+1);
          internal::smart_memmove(m_indices+id, m_indices+m_size, m_indices+id+1);
        }
        m_size++;
        m_indices[id] = internal::convert_index<StorageIndex>(key);
        m_values[id] = defaultValue;
      }
      return m_values[id];
    }

    void moveChunk(Index from, Index to, Index chunkSize)
    {
      eigen_internal_assert(to+chunkSize <= m_size);
      if(to>from && from+chunkSize>to)
      {
        // move backward
        internal::smart_memmove(m_values+from,  m_values+from+chunkSize,  m_values+to);
        internal::smart_memmove(m_indices+from, m_indices+from+chunkSize, m_indices+to);
      }
      else
      {
        internal::smart_copy(m_values+from,  m_values+from+chunkSize,  m_values+to);
        internal::smart_copy(m_indices+from, m_indices+from+chunkSize, m_indices+to);
      }
    }

    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      Index k = 0;
      Index n = size();
      for (Index i=0; i<n; ++i)
      {
        if (!internal::isMuchSmallerThan(value(i), reference, epsilon))
        {
          value(k) = value(i);
          index(k) = index(i);
          ++k;
        }
      }
      resize(k,0);
    }

  protected:

    inline void reallocate(Index size)
    {
      #ifdef EIGEN_SPARSE_COMPRESSED_STORAGE_REALLOCATE_PLUGIN
        EIGEN_SPARSE_COMPRESSED_STORAGE_REALLOCATE_PLUGIN
      #endif
      eigen_internal_assert(size!=m_allocatedSize);
      internal::scoped_array<Scalar> newValues(size);
      internal::scoped_array<StorageIndex> newIndices(size);
      Index copySize = (std::min)(size, m_size);
      if (copySize>0) {
        internal::smart_copy(m_values, m_values+copySize, newValues.ptr());
        internal::smart_copy(m_indices, m_indices+copySize, newIndices.ptr());
      }
      std::swap(m_values,newValues.ptr());
      std::swap(m_indices,newIndices.ptr());
      m_allocatedSize = size;
    }

  protected:
    Scalar* m_values;
    StorageIndex* m_indices;
    Index m_size;
    Index m_allocatedSize;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPRESSED_STORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/ConservativeSparseSparseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H
#define EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H

namespace Eigen {

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType>
static void conservative_sparse_sparse_product_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res, bool sortedInsertion = false)
{
  typedef typename remove_all<Lhs>::type::Scalar LhsScalar;
  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  typedef typename remove_all<ResultType>::type::Scalar ResScalar;

  // make sure to call innerSize/outerSize since we fake the storage order.
  Index rows = lhs.innerSize();
  Index cols = rhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  ei_declare_aligned_stack_constructed_variable(bool,   mask,     rows, 0);
  ei_declare_aligned_stack_constructed_variable(ResScalar, values,   rows, 0);
  ei_declare_aligned_stack_constructed_variable(Index,  indices,  rows, 0);

  std::memset(mask,0,sizeof(bool)*rows);

  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);

  // estimate the number of non zero entries
  // given a rhs column containing Y non zeros, we assume that the respective Y columns
  // of the lhs differs in average of one non zeros, thus the number of non zeros for
  // the product of a rhs column with the lhs is X+Y where X is the average number of non zero
  // per column of the lhs.
  // Therefore, we have nnz(lhs*rhs) = nnz(lhs) + nnz(rhs)
  Index estimated_nnz_prod = lhsEval.nonZerosEstimate() + rhsEval.nonZerosEstimate();

  res.setZero();
  res.reserve(Index(estimated_nnz_prod));
  // we compute each column of the result, one after the other
  for (Index j=0; j<cols; ++j)
  {

    res.startVec(j);
    Index nnz = 0;
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      RhsScalar y = rhsIt.value();
      Index k = rhsIt.index();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, k); lhsIt; ++lhsIt)
      {
        Index i = lhsIt.index();
        LhsScalar x = lhsIt.value();
        if(!mask[i])
        {
          mask[i] = true;
          values[i] = x * y;
          indices[nnz] = i;
          ++nnz;
        }
        else
          values[i] += x * y;
      }
    }
    if(!sortedInsertion)
    {
      // unordered insertion
      for(Index k=0; k<nnz; ++k)
      {
        Index i = indices[k];
        res.insertBackByOuterInnerUnordered(j,i) = values[i];
        mask[i] = false;
      }
    }
    else
    {
      // alternative ordered insertion code:
      const Index t200 = rows/11; // 11 == (log2(200)*1.39)
      const Index t = (rows*100)/139;

      // FIXME reserve nnz non zeros
      // FIXME implement faster sorting algorithms for very small nnz
      // if the result is sparse enough => use a quick sort
      // otherwise => loop through the entire vector
      // In order to avoid to perform an expensive log2 when the
      // result is clearly very sparse we use a linear bound up to 200.
      if((nnz<200 && nnz<t200) || nnz * numext::log2(int(nnz)) < t)
      {
        if(nnz>1) std::sort(indices,indices+nnz);
        for(Index k=0; k<nnz; ++k)
        {
          Index i = indices[k];
          res.insertBackByOuterInner(j,i) = values[i];
          mask[i] = false;
        }
      }
      else
      {
        // dense path
        for(Index i=0; i<rows; ++i)
        {
          if(mask[i])
          {
            mask[i] = false;
            res.insertBackByOuterInner(j,i) = values[i];
          }
        }
      }
    }
  }
  res.finalize();
}


} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = (traits<Lhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int RhsStorageOrder = (traits<Rhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int ResStorageOrder = (traits<ResultType>::Flags&RowMajorBit) ? RowMajor : ColMajor>
struct conservative_sparse_sparse_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,ColMajor>
{
  typedef typename remove_all<Lhs>::type LhsCleaned;
  typedef typename LhsCleaned::Scalar Scalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrixAux;
    typedef typename sparse_eval<ColMajorMatrixAux,ResultType::RowsAtCompileTime,ResultType::ColsAtCompileTime,ColMajorMatrixAux::Flags>::type ColMajorMatrix;

    // If the result is tall and thin (in the extreme case a column vector)
    // then it is faster to sort the coefficients inplace instead of transposing twice.
    // FIXME, the following heuristic is probably not very good.
    if(lhs.rows()>rhs.cols())
    {
      ColMajorMatrix resCol(lhs.rows(),rhs.cols());
      // perform sorted insertion
      internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrix>(lhs, rhs, resCol, true);
      res = resCol.markAsRValue();
    }
    else
    {
      ColMajorMatrixAux resCol(lhs.rows(),rhs.cols());
      // resort to transpose to sort the entries
      internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrixAux>(lhs, rhs, resCol, false);
      RowMajorMatrix resRow(resCol);
      res = resRow.markAsRValue();
    }
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRhs;
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRes;
    RowMajorRhs rhsRow = rhs;
    RowMajorRes resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<RowMajorRhs,Lhs,RowMajorRes>(rhsRow, lhs, resRow);
    res = resRow;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorLhs;
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRes;
    RowMajorLhs lhsRow = lhs;
    RowMajorRes resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,RowMajorLhs,RowMajorRes>(rhs, lhsRow, resRow);
    res = resRow;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    RowMajorMatrix resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,Lhs,RowMajorMatrix>(rhs, lhs, resRow);
    res = resRow;
  }
};


template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,RowMajor>
{
  typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrix;
    ColMajorMatrix resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrix>(lhs, rhs, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorLhs;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRes;
    ColMajorLhs lhsCol = lhs;
    ColMajorRes resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<ColMajorLhs,Rhs,ColMajorRes>(lhsCol, rhs, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRhs;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRes;
    ColMajorRhs rhsCol = rhs;
    ColMajorRes resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Lhs,ColMajorRhs,ColMajorRes>(lhs, rhsCol, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrix;
    RowMajorMatrix resRow(lhs.rows(),rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,Lhs,RowMajorMatrix>(rhs, lhs, resRow);
    // sort the non zeros:
    ColMajorMatrix resCol(resRow);
    res = resCol;
  }
};

} // end namespace internal


namespace internal {

template<typename Lhs, typename Rhs, typename ResultType>
static void sparse_sparse_to_dense_product_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res)
{
  typedef typename remove_all<Lhs>::type::Scalar LhsScalar;
  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  Index cols = rhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);

  for (Index j=0; j<cols; ++j)
  {
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      RhsScalar y = rhsIt.value();
      Index k = rhsIt.index();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, k); lhsIt; ++lhsIt)
      {
        Index i = lhsIt.index();
        LhsScalar x = lhsIt.value();
        res.coeffRef(i,j) += x * y;
      }
    }
  }
}


} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = (traits<Lhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int RhsStorageOrder = (traits<Rhs>::Flags&RowMajorBit) ? RowMajor : ColMajor>
struct sparse_sparse_to_dense_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    internal::sparse_sparse_to_dense_product_impl<Lhs,Rhs,ResultType>(lhs, rhs, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorLhs;
    ColMajorLhs lhsCol(lhs);
    internal::sparse_sparse_to_dense_product_impl<ColMajorLhs,Rhs,ResultType>(lhsCol, rhs, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRhs;
    ColMajorRhs rhsCol(rhs);
    internal::sparse_sparse_to_dense_product_impl<Lhs,ColMajorRhs,ResultType>(lhs, rhsCol, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    Transpose<ResultType> trRes(res);
    internal::sparse_sparse_to_dense_product_impl<Rhs,Lhs,Transpose<ResultType> >(rhs, lhs, trRes);
  }
};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/MappedSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAPPED_SPARSEMATRIX_H
#define EIGEN_MAPPED_SPARSEMATRIX_H

namespace Eigen {

/** \deprecated Use Map<SparseMatrix<> >
  * \class MappedSparseMatrix
  *
  * \brief Sparse matrix
  *
  * \param _Scalar the scalar type, i.e. the type of the coefficients
  *
  * See http://www.netlib.org/linalg/html_templates/node91.html for details on the storage scheme.
  *
  */
namespace internal {
template<typename _Scalar, int _Flags, typename _StorageIndex>
struct traits<MappedSparseMatrix<_Scalar, _Flags, _StorageIndex> > : traits<SparseMatrix<_Scalar, _Flags, _StorageIndex> >
{};
} // end namespace internal

template<typename _Scalar, int _Flags, typename _StorageIndex>
class MappedSparseMatrix
  : public Map<SparseMatrix<_Scalar, _Flags, _StorageIndex> >
{
    typedef Map<SparseMatrix<_Scalar, _Flags, _StorageIndex> > Base;

  public:
    
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::Scalar Scalar;

    inline MappedSparseMatrix(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr, StorageIndex* innerIndexPtr, Scalar* valuePtr, StorageIndex* innerNonZeroPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZeroPtr)
    {}

    /** Empty destructor */
    inline ~MappedSparseMatrix() {}
};

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<MappedSparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator<SparseCompressedBase<MappedSparseMatrix<_Scalar,_Options,_StorageIndex> > >
{
  typedef MappedSparseMatrix<_Scalar,_Options,_StorageIndex> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_MAPPED_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseAssign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEASSIGN_H
#define EIGEN_SPARSEASSIGN_H

namespace Eigen { 

template<typename Derived>    
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator=(const EigenBase<OtherDerived> &other)
{
  internal::call_assignment_no_alias(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  // TODO use the evaluator mechanism
  other.evalTo(derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
inline Derived& SparseMatrixBase<Derived>::operator=(const SparseMatrixBase<OtherDerived>& other)
{
  // by default sparse evaluation do not alias, so we can safely bypass the generic call_assignment routine
  internal::Assignment<Derived,OtherDerived,internal::assign_op<Scalar,typename OtherDerived::Scalar> >
          ::run(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
inline Derived& SparseMatrixBase<Derived>::operator=(const Derived& other)
{
  internal::call_assignment_no_alias(derived(), other.derived());
  return derived();
}

namespace internal {

template<>
struct storage_kind_to_evaluator_kind<Sparse> {
  typedef IteratorBased Kind;
};

template<>
struct storage_kind_to_shape<Sparse> {
  typedef SparseShape Shape;
};

struct Sparse2Sparse {};
struct Sparse2Dense  {};

template<> struct AssignmentKind<SparseShape, SparseShape>           { typedef Sparse2Sparse Kind; };
template<> struct AssignmentKind<SparseShape, SparseTriangularShape> { typedef Sparse2Sparse Kind; };
template<> struct AssignmentKind<DenseShape,  SparseShape>           { typedef Sparse2Dense  Kind; };
template<> struct AssignmentKind<DenseShape,  SparseTriangularShape> { typedef Sparse2Dense  Kind; };


template<typename DstXprType, typename SrcXprType>
void assign_sparse_to_sparse(DstXprType &dst, const SrcXprType &src)
{
  typedef typename DstXprType::Scalar Scalar;
  typedef internal::evaluator<DstXprType> DstEvaluatorType;
  typedef internal::evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  const bool transpose = (DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit);
  const Index outerEvaluationSize = (SrcEvaluatorType::Flags&RowMajorBit) ? src.rows() : src.cols();
  if ((!transpose) && src.isRValue())
  {
    // eval without temporary
    dst.resize(src.rows(), src.cols());
    dst.setZero();
    dst.reserve((std::min)(src.rows()*src.cols(), (std::max)(src.rows(),src.cols())*2));
    for (Index j=0; j<outerEvaluationSize; ++j)
    {
      dst.startVec(j);
      for (typename SrcEvaluatorType::InnerIterator it(srcEvaluator, j); it; ++it)
      {
        Scalar v = it.value();
        dst.insertBackByOuterInner(j,it.index()) = v;
      }
    }
    dst.finalize();
  }
  else
  {
    // eval through a temporary
    eigen_assert(( ((internal::traits<DstXprType>::SupportedAccessPatterns & OuterRandomAccessPattern)==OuterRandomAccessPattern) ||
              (!((DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit)))) &&
              "the transpose operation is supposed to be handled in SparseMatrix::operator=");

    enum { Flip = (DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit) };

    
    DstXprType temp(src.rows(), src.cols());

    temp.reserve((std::min)(src.rows()*src.cols(), (std::max)(src.rows(),src.cols())*2));
    for (Index j=0; j<outerEvaluationSize; ++j)
    {
      temp.startVec(j);
      for (typename SrcEvaluatorType::InnerIterator it(srcEvaluator, j); it; ++it)
      {
        Scalar v = it.value();
        temp.insertBackByOuterInner(Flip?it.index():j,Flip?j:it.index()) = v;
      }
    }
    temp.finalize();

    dst = temp.markAsRValue();
  }
}

// Generic Sparse to Sparse assignment
template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Sparse2Sparse>
{
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    assign_sparse_to_sparse(dst.derived(), src.derived());
  }
};

// Generic Sparse to Dense assignment
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, Sparse2Dense, Weak>
{
  static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    if(internal::is_same<Functor,internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> >::value)
      dst.setZero();
    
    internal::evaluator<SrcXprType> srcEval(src);
    resize_if_allowed(dst, src, func);
    internal::evaluator<DstXprType> dstEval(dst);
    
    const Index outerEvaluationSize = (internal::evaluator<SrcXprType>::Flags&RowMajorBit) ? src.rows() : src.cols();
    for (Index j=0; j<outerEvaluationSize; ++j)
      for (typename internal::evaluator<SrcXprType>::InnerIterator i(srcEval,j); i; ++i)
        func.assignCoeff(dstEval.coeffRef(i.row(),i.col()), i.value());
  }
};

// Specialization for dense ?= dense +/- sparse and dense ?= sparse +/- dense
template<typename DstXprType, typename Func1, typename Func2>
struct assignment_from_dense_op_sparse
{
  template<typename SrcXprType, typename InitialFunc>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const InitialFunc& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_DENSE_OP_SPARSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_DENSE_OP_SPARSE_PLUGIN
    #endif

    call_assignment_no_alias(dst, src.lhs(), Func1());
    call_assignment_no_alias(dst, src.rhs(), Func2());
  }

  // Specialization for dense1 = sparse + dense2; -> dense1 = dense2; dense1 += sparse;
  template<typename Lhs, typename Rhs, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type
  run(DstXprType &dst, const CwiseBinaryOp<internal::scalar_sum_op<Scalar,Scalar>, const Lhs, const Rhs> &src,
      const internal::assign_op<typename DstXprType::Scalar,Scalar>& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_ADD_DENSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_ADD_DENSE_PLUGIN
    #endif

    // Apply the dense matrix first, then the sparse one.
    call_assignment_no_alias(dst, src.rhs(), Func1());
    call_assignment_no_alias(dst, src.lhs(), Func2());
  }

  // Specialization for dense1 = sparse - dense2; -> dense1 = -dense2; dense1 += sparse;
  template<typename Lhs, typename Rhs, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type
  run(DstXprType &dst, const CwiseBinaryOp<internal::scalar_difference_op<Scalar,Scalar>, const Lhs, const Rhs> &src,
      const internal::assign_op<typename DstXprType::Scalar,Scalar>& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_SUB_DENSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_SUB_DENSE_PLUGIN
    #endif

    // Apply the dense matrix first, then the sparse one.
    call_assignment_no_alias(dst, -src.rhs(), Func1());
    call_assignment_no_alias(dst,  src.lhs(), add_assign_op<typename DstXprType::Scalar,typename Lhs::Scalar>());
  }
};

#define EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(ASSIGN_OP,BINOP,ASSIGN_OP2) \
  template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar> \
  struct Assignment<DstXprType, CwiseBinaryOp<internal::BINOP<Scalar,Scalar>, const Lhs, const Rhs>, internal::ASSIGN_OP<typename DstXprType::Scalar,Scalar>, \
                    Sparse2Dense, \
                    typename internal::enable_if<   internal::is_same<typename internal::evaluator_traits<Lhs>::Shape,DenseShape>::value \
                                                 || internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type> \
    : assignment_from_dense_op_sparse<DstXprType, internal::ASSIGN_OP<typename DstXprType::Scalar,typename Lhs::Scalar>, internal::ASSIGN_OP2<typename DstXprType::Scalar,typename Rhs::Scalar> > \
  {}

EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(assign_op,    scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(add_assign_op,scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(sub_assign_op,scalar_sum_op,sub_assign_op);

EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(assign_op,    scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(add_assign_op,scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(sub_assign_op,scalar_difference_op,add_assign_op);


// Specialization for "dst = dec.solve(rhs)"
// NOTE we need to specialize it for Sparse2Sparse to avoid ambiguous specialization error
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<DecType,RhsType>, internal::assign_op<Scalar,Scalar>, Sparse2Sparse>
{
  typedef Solve<DecType,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec()._solve_impl(src.rhs(), dst);
  }
};

struct Diagonal2Sparse {};

template<> struct AssignmentKind<SparseShape,DiagonalShape> { typedef Diagonal2Sparse Kind; };

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Diagonal2Sparse>
{
  typedef typename DstXprType::StorageIndex StorageIndex;
  typedef typename DstXprType::Scalar Scalar;

  template<int Options, typename AssignFunc>
  static void run(SparseMatrix<Scalar,Options,StorageIndex> &dst, const SrcXprType &src, const AssignFunc &func)
  { dst.assignDiagonal(src.diagonal(), func); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() = src.diagonal(); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() += src.diagonal(); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() -= src.diagonal(); }
};
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSEASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_BLOCK_H
#define EIGEN_SPARSE_BLOCK_H

namespace Eigen {

// Subset of columns or rows
template<typename XprType, int BlockRows, int BlockCols>
class BlockImpl<XprType,BlockRows,BlockCols,true,Sparse>
  : public SparseMatrixBase<Block<XprType,BlockRows,BlockCols,true> >
{
    typedef typename internal::remove_all<typename XprType::Nested>::type _MatrixTypeNested;
    typedef Block<XprType, BlockRows, BlockCols, true> BlockType;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
protected:
    enum { OuterSize = IsRowMajor ? BlockRows : BlockCols };
    typedef SparseMatrixBase<BlockType> Base;
    using Base::convert_index;
public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)

    inline BlockImpl(XprType& xpr, Index i)
      : m_matrix(xpr), m_outerStart(convert_index(i)), m_outerSize(OuterSize)
    {}

    inline BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_outerStart(convert_index(IsRowMajor ? startRow : startCol)), m_outerSize(convert_index(IsRowMajor ? blockRows : blockCols))
    {}

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

    Index nonZeros() const
    {
      typedef internal::evaluator<XprType> EvaluatorType;
      EvaluatorType matEval(m_matrix);
      Index nnz = 0;
      Index end = m_outerStart + m_outerSize.value();
      for(Index j=m_outerStart; j<end; ++j)
        for(typename EvaluatorType::InnerIterator it(matEval, j); it; ++it)
          ++nnz;
      return nnz;
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(IsRowMajor ? m_outerStart : index, IsRowMajor ? index :  m_outerStart);
    }

    inline const XprType& nestedExpression() const { return m_matrix; }
    inline XprType& nestedExpression() { return m_matrix; }
    Index startRow() const { return IsRowMajor ? m_outerStart : 0; }
    Index startCol() const { return IsRowMajor ? 0 : m_outerStart; }
    Index blockRows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    Index blockCols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    typename internal::ref_selector<XprType>::non_const_type m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, OuterSize> m_outerSize;

  protected:
    // Disable assignment with clear error message.
    // Note that simply removing operator= yields compilation errors with ICC+MSVC
    template<typename T>
    BlockImpl& operator=(const T&)
    {
      EIGEN_STATIC_ASSERT(sizeof(T)==0, THIS_SPARSE_BLOCK_SUBEXPRESSION_IS_READ_ONLY);
      return *this;
    }
};


/***************************************************************************
* specialization for SparseMatrix
***************************************************************************/

namespace internal {

template<typename SparseMatrixType, int BlockRows, int BlockCols>
class sparse_matrix_block_impl
  : public SparseCompressedBase<Block<SparseMatrixType,BlockRows,BlockCols,true> >
{
    typedef typename internal::remove_all<typename SparseMatrixType::Nested>::type _MatrixTypeNested;
    typedef Block<SparseMatrixType, BlockRows, BlockCols, true> BlockType;
    typedef SparseCompressedBase<Block<SparseMatrixType,BlockRows,BlockCols,true> > Base;
    using Base::convert_index;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)
protected:
    typedef typename Base::IndexVector IndexVector;
    enum { OuterSize = IsRowMajor ? BlockRows : BlockCols };
public:

    inline sparse_matrix_block_impl(SparseMatrixType& xpr, Index i)
      : m_matrix(xpr), m_outerStart(convert_index(i)), m_outerSize(OuterSize)
    {}

    inline sparse_matrix_block_impl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_outerStart(convert_index(IsRowMajor ? startRow : startCol)), m_outerSize(convert_index(IsRowMajor ? blockRows : blockCols))
    {}

    template<typename OtherDerived>
    inline BlockType& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      typedef typename internal::remove_all<typename SparseMatrixType::Nested>::type _NestedMatrixType;
      _NestedMatrixType& matrix = m_matrix;
      // This assignment is slow if this vector set is not empty
      // and/or it is not at the end of the nonzeros of the underlying matrix.

      // 1 - eval to a temporary to avoid transposition and/or aliasing issues
      Ref<const SparseMatrix<Scalar, IsRowMajor ? RowMajor : ColMajor, StorageIndex> > tmp(other.derived());
      eigen_internal_assert(tmp.outerSize()==m_outerSize.value());

      // 2 - let's check whether there is enough allocated memory
      Index nnz           = tmp.nonZeros();
      Index start         = m_outerStart==0 ? 0 : m_matrix.outerIndexPtr()[m_outerStart]; // starting position of the current block
      Index end           = m_matrix.outerIndexPtr()[m_outerStart+m_outerSize.value()]; // ending position of the current block
      Index block_size    = end - start;                                                // available room in the current block
      Index tail_size     = m_matrix.outerIndexPtr()[m_matrix.outerSize()] - end;

      Index free_size     = m_matrix.isCompressed()
                          ? Index(matrix.data().allocatedSize()) + block_size
                          : block_size;

      Index tmp_start = tmp.outerIndexPtr()[0];

      bool update_trailing_pointers = false;
      if(nnz>free_size)
      {
        // realloc manually to reduce copies
        typename SparseMatrixType::Storage newdata(m_matrix.data().allocatedSize() - block_size + nnz);

        internal::smart_copy(m_matrix.valuePtr(),       m_matrix.valuePtr() + start,      newdata.valuePtr());
        internal::smart_copy(m_matrix.innerIndexPtr(),  m_matrix.innerIndexPtr() + start, newdata.indexPtr());

        internal::smart_copy(tmp.valuePtr() + tmp_start,      tmp.valuePtr() + tmp_start + nnz,       newdata.valuePtr() + start);
        internal::smart_copy(tmp.innerIndexPtr() + tmp_start, tmp.innerIndexPtr() + tmp_start + nnz,  newdata.indexPtr() + start);

        internal::smart_copy(matrix.valuePtr()+end,       matrix.valuePtr()+end + tail_size,      newdata.valuePtr()+start+nnz);
        internal::smart_copy(matrix.innerIndexPtr()+end,  matrix.innerIndexPtr()+end + tail_size, newdata.indexPtr()+start+nnz);

        newdata.resize(m_matrix.outerIndexPtr()[m_matrix.outerSize()] - block_size + nnz);

        matrix.data().swap(newdata);

        update_trailing_pointers = true;
      }
      else
      {
        if(m_matrix.isCompressed() && nnz!=block_size)
        {
          // no need to realloc, simply copy the tail at its respective position and insert tmp
          matrix.data().resize(start + nnz + tail_size);

          internal::smart_memmove(matrix.valuePtr()+end,      matrix.valuePtr() + end+tail_size,      matrix.valuePtr() + start+nnz);
          internal::smart_memmove(matrix.innerIndexPtr()+end, matrix.innerIndexPtr() + end+tail_size, matrix.innerIndexPtr() + start+nnz);

          update_trailing_pointers = true;
        }

        internal::smart_copy(tmp.valuePtr() + tmp_start,      tmp.valuePtr() + tmp_start + nnz,       matrix.valuePtr() + start);
        internal::smart_copy(tmp.innerIndexPtr() + tmp_start, tmp.innerIndexPtr() + tmp_start + nnz,  matrix.innerIndexPtr() + start);
      }

      // update outer index pointers and innerNonZeros
      if(IsVectorAtCompileTime)
      {
        if(!m_matrix.isCompressed())
          matrix.innerNonZeroPtr()[m_outerStart] = StorageIndex(nnz);
        matrix.outerIndexPtr()[m_outerStart] = StorageIndex(start);
      }
      else
      {
        StorageIndex p = StorageIndex(start);
        for(Index k=0; k<m_outerSize.value(); ++k)
        {
          StorageIndex nnz_k = internal::convert_index<StorageIndex>(tmp.innerVector(k).nonZeros());
          if(!m_matrix.isCompressed())
            matrix.innerNonZeroPtr()[m_outerStart+k] = nnz_k;
          matrix.outerIndexPtr()[m_outerStart+k] = p;
          p += nnz_k;
        }
      }

      if(update_trailing_pointers)
      {
        StorageIndex offset = internal::convert_index<StorageIndex>(nnz - block_size);
        for(Index k = m_outerStart + m_outerSize.value(); k<=matrix.outerSize(); ++k)
        {
          matrix.outerIndexPtr()[k] += offset;
        }
      }

      return derived();
    }

    inline BlockType& operator=(const BlockType& other)
    {
      return operator=<BlockType>(other);
    }

    inline const Scalar* valuePtr() const
    { return m_matrix.valuePtr(); }
    inline Scalar* valuePtr()
    { return m_matrix.valuePtr(); }

    inline const StorageIndex* innerIndexPtr() const
    { return m_matrix.innerIndexPtr(); }
    inline StorageIndex* innerIndexPtr()
    { return m_matrix.innerIndexPtr(); }

    inline const StorageIndex* outerIndexPtr() const
    { return m_matrix.outerIndexPtr() + m_outerStart; }
    inline StorageIndex* outerIndexPtr()
    { return m_matrix.outerIndexPtr() + m_outerStart; }

    inline const StorageIndex* innerNonZeroPtr() const
    { return isCompressed() ? 0 : (m_matrix.innerNonZeroPtr()+m_outerStart); }
    inline StorageIndex* innerNonZeroPtr()
    { return isCompressed() ? 0 : (m_matrix.innerNonZeroPtr()+m_outerStart); }

    bool isCompressed() const { return m_matrix.innerNonZeroPtr()==0; }

    inline Scalar& coeffRef(Index row, Index col)
    {
      return m_matrix.coeffRef(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(IsRowMajor ? m_outerStart : index, IsRowMajor ? index :  m_outerStart);
    }

    const Scalar& lastCoeff() const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(sparse_matrix_block_impl);
      eigen_assert(Base::nonZeros()>0);
      if(m_matrix.isCompressed())
        return m_matrix.valuePtr()[m_matrix.outerIndexPtr()[m_outerStart+1]-1];
      else
        return m_matrix.valuePtr()[m_matrix.outerIndexPtr()[m_outerStart]+m_matrix.innerNonZeroPtr()[m_outerStart]-1];
    }

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

    inline const SparseMatrixType& nestedExpression() const { return m_matrix; }
    inline SparseMatrixType& nestedExpression() { return m_matrix; }
    Index startRow() const { return IsRowMajor ? m_outerStart : 0; }
    Index startCol() const { return IsRowMajor ? 0 : m_outerStart; }
    Index blockRows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    Index blockCols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    typename internal::ref_selector<SparseMatrixType>::non_const_type m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, OuterSize> m_outerSize;

};

} // namespace internal

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
class BlockImpl<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true,Sparse>
  : public internal::sparse_matrix_block_impl<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols>
{
public:
  typedef _StorageIndex StorageIndex;
  typedef SparseMatrix<_Scalar, _Options, _StorageIndex> SparseMatrixType;
  typedef internal::sparse_matrix_block_impl<SparseMatrixType,BlockRows,BlockCols> Base;
  inline BlockImpl(SparseMatrixType& xpr, Index i)
    : Base(xpr, i)
  {}

  inline BlockImpl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
    : Base(xpr, startRow, startCol, blockRows, blockCols)
  {}

  using Base::operator=;
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
class BlockImpl<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true,Sparse>
  : public internal::sparse_matrix_block_impl<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols>
{
public:
  typedef _StorageIndex StorageIndex;
  typedef const SparseMatrix<_Scalar, _Options, _StorageIndex> SparseMatrixType;
  typedef internal::sparse_matrix_block_impl<SparseMatrixType,BlockRows,BlockCols> Base;
  inline BlockImpl(SparseMatrixType& xpr, Index i)
    : Base(xpr, i)
  {}

  inline BlockImpl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
    : Base(xpr, startRow, startCol, blockRows, blockCols)
  {}

  using Base::operator=;
private:
  template<typename Derived> BlockImpl(const SparseMatrixBase<Derived>& xpr, Index i);
  template<typename Derived> BlockImpl(const SparseMatrixBase<Derived>& xpr);
};

//----------

/** Generic implementation of sparse Block expression.
  * Real-only.
  */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl<XprType,BlockRows,BlockCols,InnerPanel,Sparse>
  : public SparseMatrixBase<Block<XprType,BlockRows,BlockCols,InnerPanel> >, internal::no_assignment_operator
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef SparseMatrixBase<BlockType> Base;
    using Base::convert_index;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)

    typedef typename internal::remove_all<typename XprType::Nested>::type _MatrixTypeNested;

    /** Column or Row constructor
      */
    inline BlockImpl(XprType& xpr, Index i)
      : m_matrix(xpr),
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? convert_index(i) : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? convert_index(i) : 0),
        m_blockRows(BlockRows==1 ? 1 : xpr.rows()),
        m_blockCols(BlockCols==1 ? 1 : xpr.cols())
    {}

    /** Dynamic-size constructor
      */
    inline BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_startRow(convert_index(startRow)), m_startCol(convert_index(startCol)), m_blockRows(convert_index(blockRows)), m_blockCols(convert_index(blockCols))
    {}

    inline Index rows() const { return m_blockRows.value(); }
    inline Index cols() const { return m_blockCols.value(); }

    inline Scalar& coeffRef(Index row, Index col)
    {
      return m_matrix.coeffRef(row + m_startRow.value(), col + m_startCol.value());
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + m_startRow.value(), col + m_startCol.value());
    }

    inline Scalar& coeffRef(Index index)
    {
      return m_matrix.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                               m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    inline const XprType& nestedExpression() const { return m_matrix; }
    inline XprType& nestedExpression() { return m_matrix; }
    Index startRow() const { return m_startRow.value(); }
    Index startCol() const { return m_startCol.value(); }
    Index blockRows() const { return m_blockRows.value(); }
    Index blockCols() const { return m_blockCols.value(); }

  protected:
//     friend class internal::GenericSparseBlockInnerIteratorImpl<XprType,BlockRows,BlockCols,InnerPanel>;
    friend struct internal::unary_evaluator<Block<XprType,BlockRows,BlockCols,InnerPanel>, internal::IteratorBased, Scalar >;

    Index nonZeros() const { return Dynamic; }

    typename internal::ref_selector<XprType>::non_const_type m_matrix;
    const internal::variable_if_dynamic<Index, XprType::RowsAtCompileTime == 1 ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<Index, XprType::ColsAtCompileTime == 1 ? 0 : Dynamic> m_startCol;
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_blockRows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_blockCols;

  protected:
    // Disable assignment with clear error message.
    // Note that simply removing operator= yields compilation errors with ICC+MSVC
    template<typename T>
    BlockImpl& operator=(const T&)
    {
      EIGEN_STATIC_ASSERT(sizeof(T)==0, THIS_SPARSE_BLOCK_SUBEXPRESSION_IS_READ_ONLY);
      return *this;
    }

};

namespace internal {

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased >
 : public evaluator_base<Block<ArgType,BlockRows,BlockCols,InnerPanel> >
{
    class InnerVectorInnerIterator;
    class OuterVectorInnerIterator;
  public:
    typedef Block<ArgType,BlockRows,BlockCols,InnerPanel> XprType;
    typedef typename XprType::StorageIndex StorageIndex;
    typedef typename XprType::Scalar Scalar;

    enum {
      IsRowMajor = XprType::IsRowMajor,

      OuterVector =  (BlockCols==1 && ArgType::IsRowMajor)
                    | // FIXME | instead of || to please GCC 4.4.0 stupid warning "suggest parentheses around &&".
                      // revert to || as soon as not needed anymore.
                     (BlockRows==1 && !ArgType::IsRowMajor),

      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };

    typedef typename internal::conditional<OuterVector,OuterVectorInnerIterator,InnerVectorInnerIterator>::type InnerIterator;

    explicit unary_evaluator(const XprType& op)
      : m_argImpl(op.nestedExpression()), m_block(op)
    {}

    inline Index nonZerosEstimate() const {
      const Index nnz = m_block.nonZeros();
      if(nnz < 0) {
        // Scale the non-zero estimate for the underlying expression linearly with block size.
        // Return zero if the underlying block is empty.
        const Index nested_sz = m_block.nestedExpression().size();        
        return nested_sz == 0 ? 0 : m_argImpl.nonZerosEstimate() * m_block.size() / nested_sz;
      }
      return nnz;
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator EvalIterator;

    evaluator<ArgType> m_argImpl;
    const XprType &m_block;
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
class unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased>::InnerVectorInnerIterator
 : public EvalIterator
{
  // NOTE MSVC fails to compile if we don't explicitely "import" IsRowMajor from unary_evaluator
  //      because the base class EvalIterator has a private IsRowMajor enum too. (bug #1786)
  // NOTE We cannot call it IsRowMajor because it would shadow unary_evaluator::IsRowMajor
  enum { XprIsRowMajor = unary_evaluator::IsRowMajor };
  const XprType& m_block;
  Index m_end;
public:

  EIGEN_STRONG_INLINE InnerVectorInnerIterator(const unary_evaluator& aEval, Index outer)
    : EvalIterator(aEval.m_argImpl, outer + (XprIsRowMajor ? aEval.m_block.startRow() : aEval.m_block.startCol())),
      m_block(aEval.m_block),
      m_end(XprIsRowMajor ? aEval.m_block.startCol()+aEval.m_block.blockCols() : aEval.m_block.startRow()+aEval.m_block.blockRows())
  {
    while( (EvalIterator::operator bool()) && (EvalIterator::index() < (XprIsRowMajor ? m_block.startCol() : m_block.startRow())) )
      EvalIterator::operator++();
  }

  inline StorageIndex index() const { return EvalIterator::index() - convert_index<StorageIndex>(XprIsRowMajor ? m_block.startCol() : m_block.startRow()); }
  inline Index outer()  const { return EvalIterator::outer() - (XprIsRowMajor ? m_block.startRow() : m_block.startCol()); }
  inline Index row()    const { return EvalIterator::row()   - m_block.startRow(); }
  inline Index col()    const { return EvalIterator::col()   - m_block.startCol(); }

  inline operator bool() const { return EvalIterator::operator bool() && EvalIterator::index() < m_end; }
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
class unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased>::OuterVectorInnerIterator
{
  // NOTE see above
  enum { XprIsRowMajor = unary_evaluator::IsRowMajor };
  const unary_evaluator& m_eval;
  Index m_outerPos;
  const Index m_innerIndex;
  Index m_end;
  EvalIterator m_it;
public:

  EIGEN_STRONG_INLINE OuterVectorInnerIterator(const unary_evaluator& aEval, Index outer)
    : m_eval(aEval),
      m_outerPos( (XprIsRowMajor ? aEval.m_block.startCol() : aEval.m_block.startRow()) ),
      m_innerIndex(XprIsRowMajor ? aEval.m_block.startRow() : aEval.m_block.startCol()),
      m_end(XprIsRowMajor ? aEval.m_block.startCol()+aEval.m_block.blockCols() : aEval.m_block.startRow()+aEval.m_block.blockRows()),
      m_it(m_eval.m_argImpl, m_outerPos)
  {
    EIGEN_UNUSED_VARIABLE(outer);
    eigen_assert(outer==0);

    while(m_it && m_it.index() < m_innerIndex) ++m_it;
    if((!m_it) || (m_it.index()!=m_innerIndex))
      ++(*this);
  }

  inline StorageIndex index() const { return convert_index<StorageIndex>(m_outerPos - (XprIsRowMajor ? m_eval.m_block.startCol() : m_eval.m_block.startRow())); }
  inline Index outer()  const { return 0; }
  inline Index row()    const { return XprIsRowMajor ? 0 : index(); }
  inline Index col()    const { return XprIsRowMajor ? index() : 0; }

  inline Scalar value() const { return m_it.value(); }
  inline Scalar& valueRef() { return m_it.valueRef(); }

  inline OuterVectorInnerIterator& operator++()
  {
    // search next non-zero entry
    while(++m_outerPos<m_end)
    {
      // Restart iterator at the next inner-vector:
      m_it.~EvalIterator();
      ::new (&m_it) EvalIterator(m_eval.m_argImpl, m_outerPos);
      // search for the key m_innerIndex in the current outer-vector
      while(m_it && m_it.index() < m_innerIndex) ++m_it;
      if(m_it && m_it.index()==m_innerIndex) break;
    }
    return *this;
  }

  inline operator bool() const { return m_outerPos < m_end; }
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
struct unary_evaluator<Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true>, IteratorBased>
  : evaluator<SparseCompressedBase<Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> > >
{
  typedef Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  explicit unary_evaluator(const XprType &xpr) : Base(xpr) {}
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
struct unary_evaluator<Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true>, IteratorBased>
  : evaluator<SparseCompressedBase<Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> > >
{
  typedef Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  explicit unary_evaluator(const XprType &xpr) : Base(xpr) {}
};

} // end namespace internal


} // end namespace Eigen

#endif // EIGEN_SPARSE_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseColEtree.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/* 
 
 * NOTE: This file is the modified version of sp_coletree.c file in SuperLU 
 
 * -- SuperLU routine (version 3.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * August 1, 2008
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSE_COLETREE_H
#define SPARSE_COLETREE_H

namespace Eigen {

namespace internal {

/** Find the root of the tree/set containing the vertex i : Use Path halving */ 
template<typename Index, typename IndexVector>
Index etree_find (Index i, IndexVector& pp)
{
  Index p = pp(i); // Parent 
  Index gp = pp(p); // Grand parent 
  while (gp != p) 
  {
    pp(i) = gp; // Parent pointer on find path is changed to former grand parent
    i = gp; 
    p = pp(i);
    gp = pp(p);
  }
  return p; 
}

/** Compute the column elimination tree of a sparse matrix
  * \param mat The matrix in column-major format. 
  * \param parent The elimination tree
  * \param firstRowElt The column index of the first element in each row
  * \param perm The permutation to apply to the column of \b mat
  */
template <typename MatrixType, typename IndexVector>
int coletree(const MatrixType& mat, IndexVector& parent, IndexVector& firstRowElt, typename MatrixType::StorageIndex *perm=0)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  StorageIndex nc = convert_index<StorageIndex>(mat.cols()); // Number of columns
  StorageIndex m = convert_index<StorageIndex>(mat.rows());
  StorageIndex diagSize = (std::min)(nc,m);
  IndexVector root(nc); // root of subtree of etree 
  root.setZero();
  IndexVector pp(nc); // disjoint sets 
  pp.setZero(); // Initialize disjoint sets 
  parent.resize(mat.cols());
  //Compute first nonzero column in each row 
  firstRowElt.resize(m);
  firstRowElt.setConstant(nc);
  firstRowElt.segment(0, diagSize).setLinSpaced(diagSize, 0, diagSize-1);
  bool found_diag;
  for (StorageIndex col = 0; col < nc; col++)
  {
    StorageIndex pcol = col;
    if(perm) pcol  = perm[col];
    for (typename MatrixType::InnerIterator it(mat, pcol); it; ++it)
    { 
      Index row = it.row();
      firstRowElt(row) = (std::min)(firstRowElt(row), col);
    }
  }
  /* Compute etree by Liu's algorithm for symmetric matrices,
          except use (firstRowElt[r],c) in place of an edge (r,c) of A.
    Thus each row clique in A'*A is replaced by a star
    centered at its first vertex, which has the same fill. */
  StorageIndex rset, cset, rroot;
  for (StorageIndex col = 0; col < nc; col++) 
  {
    found_diag = col>=m;
    pp(col) = col; 
    cset = col; 
    root(cset) = col; 
    parent(col) = nc; 
    /* The diagonal element is treated here even if it does not exist in the matrix
     * hence the loop is executed once more */ 
    StorageIndex pcol = col;
    if(perm) pcol  = perm[col];
    for (typename MatrixType::InnerIterator it(mat, pcol); it||!found_diag; ++it)
    { //  A sequence of interleaved find and union is performed 
      Index i = col;
      if(it) i = it.index();
      if (i == col) found_diag = true;
      
      StorageIndex row = firstRowElt(i);
      if (row >= col) continue; 
      rset = internal::etree_find(row, pp); // Find the name of the set containing row
      rroot = root(rset);
      if (rroot != col) 
      {
        parent(rroot) = col; 
        pp(cset) = rset; 
        cset = rset; 
        root(cset) = col; 
      }
    }
  }
  return 0;  
}

/** 
  * Depth-first search from vertex n.  No recursion.
  * This routine was contributed by Cédric Doucet, CEDRAT Group, Meylan, France.
*/
template <typename IndexVector>
void nr_etdfs (typename IndexVector::Scalar n, IndexVector& parent, IndexVector& first_kid, IndexVector& next_kid, IndexVector& post, typename IndexVector::Scalar postnum)
{
  typedef typename IndexVector::Scalar StorageIndex;
  StorageIndex current = n, first, next;
  while (postnum != n) 
  {
    // No kid for the current node
    first = first_kid(current);
    
    // no kid for the current node
    if (first == -1) 
    {
      // Numbering this node because it has no kid 
      post(current) = postnum++;
      
      // looking for the next kid 
      next = next_kid(current); 
      while (next == -1) 
      {
        // No more kids : back to the parent node
        current = parent(current); 
        // numbering the parent node 
        post(current) = postnum++;
        
        // Get the next kid 
        next = next_kid(current); 
      }
      // stopping criterion 
      if (postnum == n+1) return; 
      
      // Updating current node 
      current = next; 
    }
    else 
    {
      current = first; 
    }
  }
}


/**
  * \brief Post order a tree 
  * \param n the number of nodes
  * \param parent Input tree
  * \param post postordered tree
  */
template <typename IndexVector>
void treePostorder(typename IndexVector::Scalar n, IndexVector& parent, IndexVector& post)
{
  typedef typename IndexVector::Scalar StorageIndex;
  IndexVector first_kid, next_kid; // Linked list of children 
  StorageIndex postnum; 
  // Allocate storage for working arrays and results 
  first_kid.resize(n+1); 
  next_kid.setZero(n+1);
  post.setZero(n+1);
  
  // Set up structure describing children
  first_kid.setConstant(-1); 
  for (StorageIndex v = n-1; v >= 0; v--) 
  {
    StorageIndex dad = parent(v);
    next_kid(v) = first_kid(dad); 
    first_kid(dad) = v; 
  }
  
  // Depth-first search from dummy root vertex #n
  postnum = 0; 
  internal::nr_etdfs(n, parent, first_kid, next_kid, post, postnum);
}

} // end namespace internal

} // end namespace Eigen

#endif // SPARSE_COLETREE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseCompressedBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_COMPRESSED_BASE_H
#define EIGEN_SPARSE_COMPRESSED_BASE_H

namespace Eigen { 

template<typename Derived> class SparseCompressedBase;
  
namespace internal {

template<typename Derived>
struct traits<SparseCompressedBase<Derived> > : traits<Derived>
{};

} // end namespace internal

/** \ingroup SparseCore_Module
  * \class SparseCompressedBase
  * \brief Common base class for sparse [compressed]-{row|column}-storage format.
  *
  * This class defines the common interface for all derived classes implementing the compressed sparse storage format, such as:
  *  - SparseMatrix
  *  - Ref<SparseMatrixType,Options>
  *  - Map<SparseMatrixType>
  *
  */
template<typename Derived>
class SparseCompressedBase
  : public SparseMatrixBase<Derived>
{
  public:
    typedef SparseMatrixBase<Derived> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseCompressedBase)
    using Base::operator=;
    using Base::IsRowMajor;
    
    class InnerIterator;
    class ReverseInnerIterator;
    
  protected:
    typedef typename Base::IndexVector IndexVector;
    Eigen::Map<IndexVector> innerNonZeros() { return Eigen::Map<IndexVector>(innerNonZeroPtr(), isCompressed()?0:derived().outerSize()); }
    const  Eigen::Map<const IndexVector> innerNonZeros() const { return Eigen::Map<const IndexVector>(innerNonZeroPtr(), isCompressed()?0:derived().outerSize()); }
        
  public:
    
    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const
    {
      if(Derived::IsVectorAtCompileTime && outerIndexPtr()==0)
        return derived().nonZeros();
      else if(isCompressed())
        return outerIndexPtr()[derived().outerSize()]-outerIndexPtr()[0];
      else if(derived().outerSize()==0)
        return 0;
      else
        return innerNonZeros().sum();
    }
    
    /** \returns a const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline const Scalar* valuePtr() const { return derived().valuePtr(); }
    /** \returns a non-const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline Scalar* valuePtr() { return derived().valuePtr(); }

    /** \returns a const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline const StorageIndex* innerIndexPtr() const { return derived().innerIndexPtr(); }
    /** \returns a non-const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline StorageIndex* innerIndexPtr() { return derived().innerIndexPtr(); }

    /** \returns a const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 for SparseVector
      * \sa valuePtr(), innerIndexPtr() */
    inline const StorageIndex* outerIndexPtr() const { return derived().outerIndexPtr(); }
    /** \returns a non-const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 for SparseVector
      * \sa valuePtr(), innerIndexPtr() */
    inline StorageIndex* outerIndexPtr() { return derived().outerIndexPtr(); }

    /** \returns a const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline const StorageIndex* innerNonZeroPtr() const { return derived().innerNonZeroPtr(); }
    /** \returns a non-const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline StorageIndex* innerNonZeroPtr() { return derived().innerNonZeroPtr(); }
    
    /** \returns whether \c *this is in compressed form. */
    inline bool isCompressed() const { return innerNonZeroPtr()==0; }

    /** \returns a read-only view of the stored coefficients as a 1D array expression.
      *
      * \warning this method is for \b compressed \b storage \b only, and it will trigger an assertion otherwise.
      *
      * \sa valuePtr(), isCompressed() */
    const Map<const Array<Scalar,Dynamic,1> > coeffs() const { eigen_assert(isCompressed()); return Array<Scalar,Dynamic,1>::Map(valuePtr(),nonZeros()); }

    /** \returns a read-write view of the stored coefficients as a 1D array expression
      *
      * \warning this method is for \b compressed \b storage \b only, and it will trigger an assertion otherwise.
      *
      * Here is an example:
      * \include SparseMatrix_coeffs.cpp
      * and the output is:
      * \include SparseMatrix_coeffs.out
      *
      * \sa valuePtr(), isCompressed() */
    Map<Array<Scalar,Dynamic,1> > coeffs() { eigen_assert(isCompressed()); return Array<Scalar,Dynamic,1>::Map(valuePtr(),nonZeros()); }

  protected:
    /** Default constructor. Do nothing. */
    SparseCompressedBase() {}

    /** \internal return the index of the coeff at (row,col) or just before if it does not exist.
      * This is an analogue of std::lower_bound.
      */
    internal::LowerBoundIndex lower_bound(Index row, Index col) const
    {
      eigen_internal_assert(row>=0 && row<this->rows() && col>=0 && col<this->cols());

      const Index outer = Derived::IsRowMajor ? row : col;
      const Index inner = Derived::IsRowMajor ? col : row;

      Index start = this->outerIndexPtr()[outer];
      Index end = this->isCompressed() ? this->outerIndexPtr()[outer+1] : this->outerIndexPtr()[outer] + this->innerNonZeroPtr()[outer];
      eigen_assert(end>=start && "you are using a non finalized sparse matrix or written coefficient does not exist");
      internal::LowerBoundIndex p;
      p.value = std::lower_bound(this->innerIndexPtr()+start, this->innerIndexPtr()+end,inner) - this->innerIndexPtr();
      p.found = (p.value<end) && (this->innerIndexPtr()[p.value]==inner);
      return p;
    }

    friend struct internal::evaluator<SparseCompressedBase<Derived> >;

  private:
    template<typename OtherDerived> explicit SparseCompressedBase(const SparseCompressedBase<OtherDerived>&);
};

template<typename Derived>
class SparseCompressedBase<Derived>::InnerIterator
{
  public:
    InnerIterator()
      : m_values(0), m_indices(0), m_outer(0), m_id(0), m_end(0)
    {}

    InnerIterator(const InnerIterator& other)
      : m_values(other.m_values), m_indices(other.m_indices), m_outer(other.m_outer), m_id(other.m_id), m_end(other.m_end)
    {}

    InnerIterator& operator=(const InnerIterator& other)
    {
      m_values = other.m_values;
      m_indices = other.m_indices;
      const_cast<OuterType&>(m_outer).setValue(other.m_outer.value());
      m_id = other.m_id;
      m_end = other.m_end;
      return *this;
    }

    InnerIterator(const SparseCompressedBase& mat, Index outer)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(outer)
    {
      if(Derived::IsVectorAtCompileTime && mat.outerIndexPtr()==0)
      {
        m_id = 0;
        m_end = mat.nonZeros();
      }
      else
      {
        m_id = mat.outerIndexPtr()[outer];
        if(mat.isCompressed())
          m_end = mat.outerIndexPtr()[outer+1];
        else
          m_end = m_id + mat.innerNonZeroPtr()[outer];
      }
    }

    explicit InnerIterator(const SparseCompressedBase& mat)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(0), m_id(0), m_end(mat.nonZeros())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    explicit InnerIterator(const internal::CompressedStorage<Scalar,StorageIndex>& data)
      : m_values(data.valuePtr()), m_indices(data.indexPtr()), m_outer(0), m_id(0), m_end(data.size())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    inline InnerIterator& operator++() { m_id++; return *this; }
    inline InnerIterator& operator+=(Index i) { m_id += i ; return *this; }

    inline InnerIterator operator+(Index i) 
    { 
        InnerIterator result = *this;
        result += i;
        return result;
    }

    inline const Scalar& value() const { return m_values[m_id]; }
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_values[m_id]); }

    inline StorageIndex index() const { return m_indices[m_id]; }
    inline Index outer() const { return m_outer.value(); }
    inline Index row() const { return IsRowMajor ? m_outer.value() : index(); }
    inline Index col() const { return IsRowMajor ? index() : m_outer.value(); }

    inline operator bool() const { return (m_id < m_end); }

  protected:
    const Scalar* m_values;
    const StorageIndex* m_indices;
    typedef internal::variable_if_dynamic<Index,Derived::IsVectorAtCompileTime?0:Dynamic> OuterType;
    const OuterType m_outer;
    Index m_id;
    Index m_end;
  private:
    // If you get here, then you're not using the right InnerIterator type, e.g.:
    //   SparseMatrix<double,RowMajor> A;
    //   SparseMatrix<double>::InnerIterator it(A,0);
    template<typename T> InnerIterator(const SparseMatrixBase<T>&, Index outer);
};

template<typename Derived>
class SparseCompressedBase<Derived>::ReverseInnerIterator
{
  public:
    ReverseInnerIterator(const SparseCompressedBase& mat, Index outer)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(outer)
    {
      if(Derived::IsVectorAtCompileTime && mat.outerIndexPtr()==0)
      {
        m_start = 0;
        m_id = mat.nonZeros();
      }
      else
      {
        m_start = mat.outerIndexPtr()[outer];
        if(mat.isCompressed())
          m_id = mat.outerIndexPtr()[outer+1];
        else
          m_id = m_start + mat.innerNonZeroPtr()[outer];
      }
    }

    explicit ReverseInnerIterator(const SparseCompressedBase& mat)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(0), m_start(0), m_id(mat.nonZeros())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    explicit ReverseInnerIterator(const internal::CompressedStorage<Scalar,StorageIndex>& data)
      : m_values(data.valuePtr()), m_indices(data.indexPtr()), m_outer(0), m_start(0), m_id(data.size())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    inline ReverseInnerIterator& operator--() { --m_id; return *this; }
    inline ReverseInnerIterator& operator-=(Index i) { m_id -= i; return *this; }

    inline ReverseInnerIterator operator-(Index i) 
    {
        ReverseInnerIterator result = *this;
        result -= i;
        return result;
    }

    inline const Scalar& value() const { return m_values[m_id-1]; }
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_values[m_id-1]); }

    inline StorageIndex index() const { return m_indices[m_id-1]; }
    inline Index outer() const { return m_outer.value(); }
    inline Index row() const { return IsRowMajor ? m_outer.value() : index(); }
    inline Index col() const { return IsRowMajor ? index() : m_outer.value(); }

    inline operator bool() const { return (m_id > m_start); }

  protected:
    const Scalar* m_values;
    const StorageIndex* m_indices;
    typedef internal::variable_if_dynamic<Index,Derived::IsVectorAtCompileTime?0:Dynamic> OuterType;
    const OuterType m_outer;
    Index m_start;
    Index m_id;
};

namespace internal {

template<typename Derived>
struct evaluator<SparseCompressedBase<Derived> >
  : evaluator_base<Derived>
{
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::InnerIterator InnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    Flags = Derived::Flags
  };
  
  evaluator() : m_matrix(0), m_zero(0)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  explicit evaluator(const Derived &mat) : m_matrix(&mat), m_zero(0)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_matrix->nonZeros();
  }
  
  operator Derived&() { return m_matrix->const_cast_derived(); }
  operator const Derived&() const { return *m_matrix; }
  
  typedef typename DenseCoeffsBase<Derived,ReadOnlyAccessors>::CoeffReturnType CoeffReturnType;
  const Scalar& coeff(Index row, Index col) const
  {
    Index p = find(row,col);

    if(p==Dynamic)
      return m_zero;
    else
      return m_matrix->const_cast_derived().valuePtr()[p];
  }

  Scalar& coeffRef(Index row, Index col)
  {
    Index p = find(row,col);
    eigen_assert(p!=Dynamic && "written coefficient does not exist");
    return m_matrix->const_cast_derived().valuePtr()[p];
  }

protected:

  Index find(Index row, Index col) const
  {
    internal::LowerBoundIndex p = m_matrix->lower_bound(row,col);
    return p.found ? p.value : Dynamic;
  }

  const Derived *m_matrix;
  const Scalar m_zero;
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_COMPRESSED_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_CWISE_BINARY_OP_H
#define EIGEN_SPARSE_CWISE_BINARY_OP_H

namespace Eigen { 

// Here we have to handle 3 cases:
//  1 - sparse op dense
//  2 - dense op sparse
//  3 - sparse op sparse
// We also need to implement a 4th iterator for:
//  4 - dense op dense
// Finally, we also need to distinguish between the product and other operations :
//                configuration      returned mode
//  1 - sparse op dense    product      sparse
//                         generic      dense
//  2 - dense op sparse    product      sparse
//                         generic      dense
//  3 - sparse op sparse   product      sparse
//                         generic      sparse
//  4 - dense op dense     product      dense
//                         generic      dense
//
// TODO to ease compiler job, we could specialize product/quotient with a scalar
//      and fallback to cwise-unary evaluator using bind1st_op and bind2nd_op.

template<typename BinaryOp, typename Lhs, typename Rhs>
class CwiseBinaryOpImpl<BinaryOp, Lhs, Rhs, Sparse>
  : public SparseMatrixBase<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  public:
    typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> Derived;
    typedef SparseMatrixBase<Derived> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Derived)
    CwiseBinaryOpImpl()
    {
      EIGEN_STATIC_ASSERT((
                (!internal::is_same<typename internal::traits<Lhs>::StorageKind,
                                    typename internal::traits<Rhs>::StorageKind>::value)
            ||  ((internal::evaluator<Lhs>::Flags&RowMajorBit) == (internal::evaluator<Rhs>::Flags&RowMajorBit))),
            THE_STORAGE_ORDER_OF_BOTH_SIDES_MUST_MATCH);
    }
};

namespace internal {

  
// Generic "sparse OP sparse"
template<typename XprType> struct binary_sparse_evaluator;

template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IteratorBased, IteratorBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Lhs>::InnerIterator  LhsIterator;
  typedef typename evaluator<Rhs>::InnerIterator  RhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor)
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      if (m_lhsIter && m_rhsIter && (m_lhsIter.index() == m_rhsIter.index()))
      {
        m_id = m_lhsIter.index();
        m_value = m_functor(m_lhsIter.value(), m_rhsIter.value());
        ++m_lhsIter;
        ++m_rhsIter;
      }
      else if (m_lhsIter && (!m_rhsIter || (m_lhsIter.index() < m_rhsIter.index())))
      {
        m_id = m_lhsIter.index();
        m_value = m_functor(m_lhsIter.value(), Scalar(0));
        ++m_lhsIter;
      }
      else if (m_rhsIter && (!m_lhsIter || (m_lhsIter.index() > m_rhsIter.index())))
      {
        m_id = m_rhsIter.index();
        m_value = m_functor(Scalar(0), m_rhsIter.value());
        ++m_rhsIter;
      }
      else
      {
        m_value = Scalar(0); // this is to avoid a compilation warning
        m_id = -1;
      }
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return Lhs::IsRowMajor ? m_lhsIter.row() : index(); }
    EIGEN_STRONG_INLINE Index col() const { return Lhs::IsRowMajor ? index() : m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id>=0; }

  protected:
    LhsIterator m_lhsIter;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_lhsImpl.nonZerosEstimate() + m_rhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
};

// dense op sparse
template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IndexBased, IteratorBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Rhs>::InnerIterator  RhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(Rhs::Flags)&RowMajorBit)==RowMajorBit };
  public:

    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsEval(aEval.m_lhsImpl), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor), m_value(0), m_id(-1), m_innerSize(aEval.m_expr.rhs().innerSize())
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_id;
      if(m_id<m_innerSize)
      {
        Scalar lhsVal = m_lhsEval.coeff(IsRowMajor?m_rhsIter.outer():m_id,
                                        IsRowMajor?m_id:m_rhsIter.outer());
        if(m_rhsIter && m_rhsIter.index()==m_id)
        {
          m_value = m_functor(lhsVal, m_rhsIter.value());
          ++m_rhsIter;
        }
        else
          m_value = m_functor(lhsVal, Scalar(0));
      }

      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { eigen_internal_assert(m_id<m_innerSize); return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_rhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return IsRowMajor ? m_rhsIter.outer() : m_id; }
    EIGEN_STRONG_INLINE Index col() const { return IsRowMajor ? m_id : m_rhsIter.outer(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id<m_innerSize; }

  protected:
    const evaluator<Lhs> &m_lhsEval;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
    StorageIndex m_innerSize;
  };


  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };

  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()),
      m_rhsImpl(xpr.rhs()),
      m_expr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  inline Index nonZerosEstimate() const {
    return m_expr.size();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
  const XprType &m_expr;
};

// sparse op dense
template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IteratorBased, IndexBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Lhs>::InnerIterator  LhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(Lhs::Flags)&RowMajorBit)==RowMajorBit };
  public:

    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsEval(aEval.m_rhsImpl), m_functor(aEval.m_functor), m_value(0), m_id(-1), m_innerSize(aEval.m_expr.lhs().innerSize())
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_id;
      if(m_id<m_innerSize)
      {
        Scalar rhsVal = m_rhsEval.coeff(IsRowMajor?m_lhsIter.outer():m_id,
                                        IsRowMajor?m_id:m_lhsIter.outer());
        if(m_lhsIter && m_lhsIter.index()==m_id)
        {
          m_value = m_functor(m_lhsIter.value(), rhsVal);
          ++m_lhsIter;
        }
        else
          m_value = m_functor(Scalar(0),rhsVal);
      }

      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { eigen_internal_assert(m_id<m_innerSize); return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return IsRowMajor ? m_lhsIter.outer() : m_id; }
    EIGEN_STRONG_INLINE Index col() const { return IsRowMajor ? m_id : m_lhsIter.outer(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id<m_innerSize; }

  protected:
    LhsIterator m_lhsIter;
    const evaluator<Rhs> &m_rhsEval;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
    StorageIndex m_innerSize;
  };


  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };

  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()),
      m_rhsImpl(xpr.rhs()),
      m_expr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  inline Index nonZerosEstimate() const {
    return m_expr.size();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
  const XprType &m_expr;
};

template<typename T,
         typename LhsKind   = typename evaluator_traits<typename T::Lhs>::Kind,
         typename RhsKind   = typename evaluator_traits<typename T::Rhs>::Kind,
         typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
         typename RhsScalar = typename traits<typename T::Rhs>::Scalar> struct sparse_conjunction_evaluator;

// "sparse .* sparse"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IteratorBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "dense .* sparse"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IndexBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "sparse .* dense"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse ./ dense"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse && sparse"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IteratorBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "dense && sparse"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IndexBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "sparse && dense"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse ^ sparse"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IteratorBased, IteratorBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef typename evaluator<LhsArg>::InnerIterator  LhsIterator;
  typedef typename evaluator<RhsArg>::InnerIterator  RhsIterator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor)
    {
      while (m_lhsIter && m_rhsIter && (m_lhsIter.index() != m_rhsIter.index()))
      {
        if (m_lhsIter.index() < m_rhsIter.index())
          ++m_lhsIter;
        else
          ++m_rhsIter;
      }
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_lhsIter;
      ++m_rhsIter;
      while (m_lhsIter && m_rhsIter && (m_lhsIter.index() != m_rhsIter.index()))
      {
        if (m_lhsIter.index() < m_rhsIter.index())
          ++m_lhsIter;
        else
          ++m_rhsIter;
      }
      return *this;
    }
    
    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(m_lhsIter.value(), m_rhsIter.value()); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_lhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_lhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return (m_lhsIter && m_rhsIter); }

  protected:
    LhsIterator m_lhsIter;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return (std::min)(m_lhsImpl.nonZerosEstimate(), m_rhsImpl.nonZerosEstimate());
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

// "dense ^ sparse"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IndexBased, IteratorBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef evaluator<LhsArg> LhsEvaluator;
  typedef typename evaluator<RhsArg>::InnerIterator  RhsIterator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(RhsArg::Flags)&RowMajorBit)==RowMajorBit };

  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsEval(aEval.m_lhsImpl), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor), m_outer(outer)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_rhsIter;
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const
    { return m_functor(m_lhsEval.coeff(IsRowMajor?m_outer:m_rhsIter.index(),IsRowMajor?m_rhsIter.index():m_outer), m_rhsIter.value()); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_rhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_rhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_rhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_rhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_rhsIter; }
    
  protected:
    const LhsEvaluator &m_lhsEval;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    const Index m_outer;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_rhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

// "sparse ^ dense"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IteratorBased, IndexBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef typename evaluator<LhsArg>::InnerIterator LhsIterator;
  typedef evaluator<RhsArg> RhsEvaluator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(LhsArg::Flags)&RowMajorBit)==RowMajorBit };

  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsEval(aEval.m_rhsImpl), m_functor(aEval.m_functor), m_outer(outer)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_lhsIter;
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const
    { return m_functor(m_lhsIter.value(),
                       m_rhsEval.coeff(IsRowMajor?m_outer:m_lhsIter.index(),IsRowMajor?m_lhsIter.index():m_outer)); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_lhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_lhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_lhsIter; }
    
  protected:
    LhsIterator m_lhsIter;
    const evaluator<RhsArg> &m_rhsEval;
    const BinaryOp& m_functor;
    const Index m_outer;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_lhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

}

/***************************************************************************
* Implementation of SparseMatrixBase and SparseCwise functions/operators
***************************************************************************/

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator+=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator-=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE Derived &
SparseMatrixBase<Derived>::operator-=(const SparseMatrixBase<OtherDerived> &other)
{
  return derived() = derived() - other.derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE Derived &
SparseMatrixBase<Derived>::operator+=(const SparseMatrixBase<OtherDerived>& other)
{
  return derived() = derived() + other.derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator+=(const DiagonalBase<OtherDerived>& other)
{
  call_assignment_no_alias(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator-=(const DiagonalBase<OtherDerived>& other)
{
  call_assignment_no_alias(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}
    
template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE const typename SparseMatrixBase<Derived>::template CwiseProductDenseReturnType<OtherDerived>::Type
SparseMatrixBase<Derived>::cwiseProduct(const MatrixBase<OtherDerived> &other) const
{
  return typename CwiseProductDenseReturnType<OtherDerived>::Type(derived(), other.derived());
}

template<typename DenseDerived, typename SparseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_sum_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>
operator+(const MatrixBase<DenseDerived> &a, const SparseMatrixBase<SparseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_sum_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>(a.derived(), b.derived());
}

template<typename SparseDerived, typename DenseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_sum_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>
operator+(const SparseMatrixBase<SparseDerived> &a, const MatrixBase<DenseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_sum_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>(a.derived(), b.derived());
}

template<typename DenseDerived, typename SparseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_difference_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>
operator-(const MatrixBase<DenseDerived> &a, const SparseMatrixBase<SparseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_difference_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>(a.derived(), b.derived());
}

template<typename SparseDerived, typename DenseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_difference_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>
operator-(const SparseMatrixBase<SparseDerived> &a, const MatrixBase<DenseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_difference_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>(a.derived(), b.derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_CWISE_BINARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseUnaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_CWISE_UNARY_OP_H
#define EIGEN_SPARSE_CWISE_UNARY_OP_H

namespace Eigen { 

namespace internal {
  
template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>
  : public evaluator_base<CwiseUnaryOp<UnaryOp,ArgType> >
{
  public:
    typedef CwiseUnaryOp<UnaryOp, ArgType> XprType;

    class InnerIterator;
    
    enum {
      CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) : m_functor(op.functor()), m_argImpl(op.nestedExpression())
    {
      EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
      EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
    }
    
    inline Index nonZerosEstimate() const {
      return m_argImpl.nonZerosEstimate();
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
    
    const UnaryOp m_functor;
    evaluator<ArgType> m_argImpl;
};

template<typename UnaryOp, typename ArgType>
class unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::InnerIterator
    : public unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::EvalIterator
{
  protected:
    typedef typename XprType::Scalar Scalar;
    typedef typename unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::EvalIterator Base;
  public:

    EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
      : Base(unaryOp.m_argImpl,outer), m_functor(unaryOp.m_functor)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    { Base::operator++(); return *this; }

    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(Base::value()); }

  protected:
    const UnaryOp m_functor;
  private:
    Scalar& valueRef();
};

template<typename ViewOp, typename ArgType>
struct unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>
  : public evaluator_base<CwiseUnaryView<ViewOp,ArgType> >
{
  public:
    typedef CwiseUnaryView<ViewOp, ArgType> XprType;

    class InnerIterator;
    
    enum {
      CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<ViewOp>::Cost),
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) : m_functor(op.functor()), m_argImpl(op.nestedExpression())
    {
      EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<ViewOp>::Cost);
      EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
    
    const ViewOp m_functor;
    evaluator<ArgType> m_argImpl;
};

template<typename ViewOp, typename ArgType>
class unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::InnerIterator
    : public unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::EvalIterator
{
  protected:
    typedef typename XprType::Scalar Scalar;
    typedef typename unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::EvalIterator Base;
  public:

    EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
      : Base(unaryOp.m_argImpl,outer), m_functor(unaryOp.m_functor)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    { Base::operator++(); return *this; }

    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(Base::value()); }
    EIGEN_STRONG_INLINE Scalar& valueRef() { return m_functor(Base::valueRef()); }

  protected:
    const ViewOp m_functor;
};

} // end namespace internal

template<typename Derived>
EIGEN_STRONG_INLINE Derived&
SparseMatrixBase<Derived>::operator*=(const Scalar& other)
{
  typedef typename internal::evaluator<Derived>::InnerIterator EvalIterator;
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (EvalIterator i(thisEval,j); i; ++i)
      i.valueRef() *= other;
  return derived();
}

template<typename Derived>
EIGEN_STRONG_INLINE Derived&
SparseMatrixBase<Derived>::operator/=(const Scalar& other)
{
  typedef typename internal::evaluator<Derived>::InnerIterator EvalIterator;
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (EvalIterator i(thisEval,j); i; ++i)
      i.valueRef() /= other;
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_CWISE_UNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseDenseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEDENSEPRODUCT_H
#define EIGEN_SPARSEDENSEPRODUCT_H

namespace Eigen { 

namespace internal {

template <> struct product_promote_storage_type<Sparse,Dense, OuterProduct> { typedef Sparse ret; };
template <> struct product_promote_storage_type<Dense,Sparse, OuterProduct> { typedef Sparse ret; };

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType,
         typename AlphaType,
         int LhsStorageOrder = ((SparseLhsType::Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor,
         bool ColPerCol = ((DenseRhsType::Flags&RowMajorBit)==0) || DenseRhsType::ColsAtCompileTime==1>
struct sparse_time_dense_product_impl;

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, RowMajor, true>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef typename evaluator<Lhs>::InnerIterator LhsInnerIterator;
  typedef evaluator<Lhs> LhsEval;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    LhsEval lhsEval(lhs);
    
    Index n = lhs.outerSize();
#ifdef EIGEN_HAS_OPENMP
    Eigen::initParallel();
    Index threads = Eigen::nbThreads();
#endif
    
    for(Index c=0; c<rhs.cols(); ++c)
    {
#ifdef EIGEN_HAS_OPENMP
      // This 20000 threshold has been found experimentally on 2D and 3D Poisson problems.
      // It basically represents the minimal amount of work to be done to be worth it.
      if(threads>1 && lhsEval.nonZerosEstimate() > 20000)
      {
        #pragma omp parallel for schedule(dynamic,(n+threads*4-1)/(threads*4)) num_threads(threads)
        for(Index i=0; i<n; ++i)
          processRow(lhsEval,rhs,res,alpha,i,c);
      }
      else
#endif
      {
        for(Index i=0; i<n; ++i)
          processRow(lhsEval,rhs,res,alpha,i,c);
      }
    }
  }
  
  static void processRow(const LhsEval& lhsEval, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha, Index i, Index col)
  {
    typename Res::Scalar tmp(0);
    for(LhsInnerIterator it(lhsEval,i); it ;++it)
      tmp += it.value() * rhs.coeff(it.index(),col);
    res.coeffRef(i,col) += alpha * tmp;
  }
  
};

// FIXME: what is the purpose of the following specialization? Is it for the BlockedSparse format?
// -> let's disable it for now as it is conflicting with generic scalar*matrix and matrix*scalar operators
// template<typename T1, typename T2/*, int _Options, typename _StrideType*/>
// struct ScalarBinaryOpTraits<T1, Ref<T2/*, _Options, _StrideType*/> >
// {
//   enum {
//     Defined = 1
//   };
//   typedef typename CwiseUnaryOp<scalar_multiple2_op<T1, typename T2::Scalar>, T2>::PlainObject ReturnType;
// };

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType, typename AlphaType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, AlphaType, ColMajor, true>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef evaluator<Lhs> LhsEval;
  typedef typename LhsEval::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
  {
    LhsEval lhsEval(lhs);
    for(Index c=0; c<rhs.cols(); ++c)
    {
      for(Index j=0; j<lhs.outerSize(); ++j)
      {
//        typename Res::Scalar rhs_j = alpha * rhs.coeff(j,c);
        typename ScalarBinaryOpTraits<AlphaType, typename Rhs::Scalar>::ReturnType rhs_j(alpha * rhs.coeff(j,c));
        for(LhsInnerIterator it(lhsEval,j); it ;++it)
          res.coeffRef(it.index(),c) += it.value() * rhs_j;
      }
    }
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, RowMajor, false>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef evaluator<Lhs> LhsEval;
  typedef typename LhsEval::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    Index n = lhs.rows();
    LhsEval lhsEval(lhs);

#ifdef EIGEN_HAS_OPENMP
    Eigen::initParallel();
    Index threads = Eigen::nbThreads();
    // This 20000 threshold has been found experimentally on 2D and 3D Poisson problems.
    // It basically represents the minimal amount of work to be done to be worth it.
    if(threads>1 && lhsEval.nonZerosEstimate()*rhs.cols() > 20000)
    {
      #pragma omp parallel for schedule(dynamic,(n+threads*4-1)/(threads*4)) num_threads(threads)
      for(Index i=0; i<n; ++i)
        processRow(lhsEval,rhs,res,alpha,i);
    }
    else
#endif
    {
      for(Index i=0; i<n; ++i)
        processRow(lhsEval, rhs, res, alpha, i);
    }
  }

  static void processRow(const LhsEval& lhsEval, const DenseRhsType& rhs, Res& res, const typename Res::Scalar& alpha, Index i)
  {
    typename Res::RowXpr res_i(res.row(i));
    for(LhsInnerIterator it(lhsEval,i); it ;++it)
      res_i += (alpha*it.value()) * rhs.row(it.index());
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, ColMajor, false>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef typename evaluator<Lhs>::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    evaluator<Lhs> lhsEval(lhs);
    for(Index j=0; j<lhs.outerSize(); ++j)
    {
      typename Rhs::ConstRowXpr rhs_j(rhs.row(j));
      for(LhsInnerIterator it(lhsEval,j); it ;++it)
        res.row(it.index()) += (alpha*it.value()) * rhs_j;
    }
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType,typename AlphaType>
inline void sparse_time_dense_product(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
{
  sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, AlphaType>::run(lhs, rhs, res, alpha);
}

} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, DenseShape, ProductType>
 : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,SparseShape,DenseShape,ProductType> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    typedef typename nested_eval<Lhs,((Rhs::Flags&RowMajorBit)==0) ? 1 : Rhs::ColsAtCompileTime>::type LhsNested;
    typedef typename nested_eval<Rhs,((Lhs::Flags&RowMajorBit)==0) ? 1 : Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::sparse_time_dense_product(lhsNested, rhsNested, dst, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseTriangularShape, DenseShape, ProductType>
  : generic_product_impl<Lhs, Rhs, SparseShape, DenseShape, ProductType>
{};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, DenseShape, SparseShape, ProductType>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,SparseShape,ProductType> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  template<typename Dst>
  static void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    typedef typename nested_eval<Lhs,((Rhs::Flags&RowMajorBit)==0) ? Dynamic : 1>::type LhsNested;
    typedef typename nested_eval<Rhs,((Lhs::Flags&RowMajorBit)==RowMajorBit) ? 1 : Lhs::RowsAtCompileTime>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    
    // transpose everything
    Transpose<Dst> dstT(dst);
    internal::sparse_time_dense_product(rhsNested.transpose(), lhsNested.transpose(), dstT, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, DenseShape, SparseTriangularShape, ProductType>
  : generic_product_impl<Lhs, Rhs, DenseShape, SparseShape, ProductType>
{};

template<typename LhsT, typename RhsT, bool NeedToTranspose>
struct sparse_dense_outer_product_evaluator
{
protected:
  typedef typename conditional<NeedToTranspose,RhsT,LhsT>::type Lhs1;
  typedef typename conditional<NeedToTranspose,LhsT,RhsT>::type ActualRhs;
  typedef Product<LhsT,RhsT,DefaultProduct> ProdXprType;
  
  // if the actual left-hand side is a dense vector,
  // then build a sparse-view so that we can seamlessly iterate over it.
  typedef typename conditional<is_same<typename internal::traits<Lhs1>::StorageKind,Sparse>::value,
            Lhs1, SparseView<Lhs1> >::type ActualLhs;
  typedef typename conditional<is_same<typename internal::traits<Lhs1>::StorageKind,Sparse>::value,
            Lhs1 const&, SparseView<Lhs1> >::type LhsArg;
            
  typedef evaluator<ActualLhs> LhsEval;
  typedef evaluator<ActualRhs> RhsEval;
  typedef typename evaluator<ActualLhs>::InnerIterator LhsIterator;
  typedef typename ProdXprType::Scalar Scalar;
  
public:
  enum {
    Flags = NeedToTranspose ? RowMajorBit : 0,
    CoeffReadCost = HugeCost
  };
  
  class InnerIterator : public LhsIterator
  {
  public:
    InnerIterator(const sparse_dense_outer_product_evaluator &xprEval, Index outer)
      : LhsIterator(xprEval.m_lhsXprImpl, 0),
        m_outer(outer),
        m_empty(false),
        m_factor(get(xprEval.m_rhsXprImpl, outer, typename internal::traits<ActualRhs>::StorageKind() ))
    {}
    
    EIGEN_STRONG_INLINE Index outer() const { return m_outer; }
    EIGEN_STRONG_INLINE Index row()   const { return NeedToTranspose ? m_outer : LhsIterator::index(); }
    EIGEN_STRONG_INLINE Index col()   const { return NeedToTranspose ? LhsIterator::index() : m_outer; }

    EIGEN_STRONG_INLINE Scalar value() const { return LhsIterator::value() * m_factor; }
    EIGEN_STRONG_INLINE operator bool() const { return LhsIterator::operator bool() && (!m_empty); }
    
  protected:
    Scalar get(const RhsEval &rhs, Index outer, Dense = Dense()) const
    {
      return rhs.coeff(outer);
    }
    
    Scalar get(const RhsEval &rhs, Index outer, Sparse = Sparse())
    {
      typename RhsEval::InnerIterator it(rhs, outer);
      if (it && it.index()==0 && it.value()!=Scalar(0))
        return it.value();
      m_empty = true;
      return Scalar(0);
    }
    
    Index m_outer;
    bool m_empty;
    Scalar m_factor;
  };
  
  sparse_dense_outer_product_evaluator(const Lhs1 &lhs, const ActualRhs &rhs)
     : m_lhs(lhs), m_lhsXprImpl(m_lhs), m_rhsXprImpl(rhs)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  // transpose case
  sparse_dense_outer_product_evaluator(const ActualRhs &rhs, const Lhs1 &lhs)
     : m_lhs(lhs), m_lhsXprImpl(m_lhs), m_rhsXprImpl(rhs)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
    
protected:
  const LhsArg m_lhs;
  evaluator<ActualLhs> m_lhsXprImpl;
  evaluator<ActualRhs> m_rhsXprImpl;
};

// sparse * dense outer product
template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, OuterProduct, SparseShape, DenseShape>
  : sparse_dense_outer_product_evaluator<Lhs,Rhs, Lhs::IsRowMajor>
{
  typedef sparse_dense_outer_product_evaluator<Lhs,Rhs, Lhs::IsRowMajor> Base;
  
  typedef Product<Lhs, Rhs> XprType;
  typedef typename XprType::PlainObject PlainObject;

  explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs())
  {}
  
};

template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, OuterProduct, DenseShape, SparseShape>
  : sparse_dense_outer_product_evaluator<Lhs,Rhs, Rhs::IsRowMajor>
{
  typedef sparse_dense_outer_product_evaluator<Lhs,Rhs, Rhs::IsRowMajor> Base;
  
  typedef Product<Lhs, Rhs> XprType;
  typedef typename XprType::PlainObject PlainObject;

  explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs())
  {}
  
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSEDENSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseDiagonalProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_DIAGONAL_PRODUCT_H
#define EIGEN_SPARSE_DIAGONAL_PRODUCT_H

namespace Eigen { 

// The product of a diagonal matrix with a sparse matrix can be easily
// implemented using expression template.
// We have two consider very different cases:
// 1 - diag * row-major sparse
//     => each inner vector <=> scalar * sparse vector product
//     => so we can reuse CwiseUnaryOp::InnerIterator
// 2 - diag * col-major sparse
//     => each inner vector <=> densevector * sparse vector cwise product
//     => again, we can reuse specialization of CwiseBinaryOp::InnerIterator
//        for that particular case
// The two other cases are symmetric.

namespace internal {

enum {
  SDP_AsScalarProduct,
  SDP_AsCwiseProduct
};
  
template<typename SparseXprType, typename DiagonalCoeffType, int SDP_Tag>
struct sparse_diagonal_product_evaluator;

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, ProductTag, DiagonalShape, SparseShape>
  : public sparse_diagonal_product_evaluator<Rhs, typename Lhs::DiagonalVectorType, Rhs::Flags&RowMajorBit?SDP_AsScalarProduct:SDP_AsCwiseProduct>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  enum { CoeffReadCost = HugeCost, Flags = Rhs::Flags&RowMajorBit, Alignment = 0 }; // FIXME CoeffReadCost & Flags
  
  typedef sparse_diagonal_product_evaluator<Rhs, typename Lhs::DiagonalVectorType, Rhs::Flags&RowMajorBit?SDP_AsScalarProduct:SDP_AsCwiseProduct> Base;
  explicit product_evaluator(const XprType& xpr) : Base(xpr.rhs(), xpr.lhs().diagonal()) {}
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, ProductTag, SparseShape, DiagonalShape>
  : public sparse_diagonal_product_evaluator<Lhs, Transpose<const typename Rhs::DiagonalVectorType>, Lhs::Flags&RowMajorBit?SDP_AsCwiseProduct:SDP_AsScalarProduct>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  enum { CoeffReadCost = HugeCost, Flags = Lhs::Flags&RowMajorBit, Alignment = 0 }; // FIXME CoeffReadCost & Flags
  
  typedef sparse_diagonal_product_evaluator<Lhs, Transpose<const typename Rhs::DiagonalVectorType>, Lhs::Flags&RowMajorBit?SDP_AsCwiseProduct:SDP_AsScalarProduct> Base;
  explicit product_evaluator(const XprType& xpr) : Base(xpr.lhs(), xpr.rhs().diagonal().transpose()) {}
};

template<typename SparseXprType, typename DiagonalCoeffType>
struct sparse_diagonal_product_evaluator<SparseXprType, DiagonalCoeffType, SDP_AsScalarProduct>
{
protected:
  typedef typename evaluator<SparseXprType>::InnerIterator SparseXprInnerIterator;
  typedef typename SparseXprType::Scalar Scalar;
  
public:
  class InnerIterator : public SparseXprInnerIterator
  {
  public:
    InnerIterator(const sparse_diagonal_product_evaluator &xprEval, Index outer)
      : SparseXprInnerIterator(xprEval.m_sparseXprImpl, outer),
        m_coeff(xprEval.m_diagCoeffImpl.coeff(outer))
    {}
    
    EIGEN_STRONG_INLINE Scalar value() const { return m_coeff * SparseXprInnerIterator::value(); }
  protected:
    typename DiagonalCoeffType::Scalar m_coeff;
  };
  
  sparse_diagonal_product_evaluator(const SparseXprType &sparseXpr, const DiagonalCoeffType &diagCoeff)
    : m_sparseXprImpl(sparseXpr), m_diagCoeffImpl(diagCoeff)
  {}

  Index nonZerosEstimate() const { return m_sparseXprImpl.nonZerosEstimate(); }
    
protected:
  evaluator<SparseXprType> m_sparseXprImpl;
  evaluator<DiagonalCoeffType> m_diagCoeffImpl;
};


template<typename SparseXprType, typename DiagCoeffType>
struct sparse_diagonal_product_evaluator<SparseXprType, DiagCoeffType, SDP_AsCwiseProduct>
{
  typedef typename SparseXprType::Scalar Scalar;
  typedef typename SparseXprType::StorageIndex StorageIndex;
  
  typedef typename nested_eval<DiagCoeffType,SparseXprType::IsRowMajor ? SparseXprType::RowsAtCompileTime
                                                                       : SparseXprType::ColsAtCompileTime>::type DiagCoeffNested;
  
  class InnerIterator
  {
    typedef typename evaluator<SparseXprType>::InnerIterator SparseXprIter;
  public:
    InnerIterator(const sparse_diagonal_product_evaluator &xprEval, Index outer)
      : m_sparseIter(xprEval.m_sparseXprEval, outer), m_diagCoeffNested(xprEval.m_diagCoeffNested)
    {}
    
    inline Scalar value() const { return m_sparseIter.value() * m_diagCoeffNested.coeff(index()); }
    inline StorageIndex index() const  { return m_sparseIter.index(); }
    inline Index outer() const  { return m_sparseIter.outer(); }
    inline Index col() const    { return SparseXprType::IsRowMajor ? m_sparseIter.index() : m_sparseIter.outer(); }
    inline Index row() const    { return SparseXprType::IsRowMajor ? m_sparseIter.outer() : m_sparseIter.index(); }
    
    EIGEN_STRONG_INLINE InnerIterator& operator++() { ++m_sparseIter; return *this; }
    inline operator bool() const  { return m_sparseIter; }
    
  protected:
    SparseXprIter m_sparseIter;
    DiagCoeffNested m_diagCoeffNested;
  };
  
  sparse_diagonal_product_evaluator(const SparseXprType &sparseXpr, const DiagCoeffType &diagCoeff)
    : m_sparseXprEval(sparseXpr), m_diagCoeffNested(diagCoeff)
  {}

  Index nonZerosEstimate() const { return m_sparseXprEval.nonZerosEstimate(); }
    
protected:
  evaluator<SparseXprType> m_sparseXprEval;
  DiagCoeffNested m_diagCoeffNested;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_DIAGONAL_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseDot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_DOT_H
#define EIGEN_SPARSE_DOT_H

namespace Eigen { 

template<typename Derived>
template<typename OtherDerived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::dot(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(size() == other.size());
  eigen_assert(other.size()>0 && "you are using a non initialized vector");

  internal::evaluator<Derived> thisEval(derived());
  typename internal::evaluator<Derived>::InnerIterator i(thisEval, 0);
  Scalar res(0);
  while (i)
  {
    res += numext::conj(i.value()) * other.coeff(i.index());
    ++i;
  }
  return res;
}

template<typename Derived>
template<typename OtherDerived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::dot(const SparseMatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(size() == other.size());

  internal::evaluator<Derived> thisEval(derived());
  typename internal::evaluator<Derived>::InnerIterator i(thisEval, 0);
  
  internal::evaluator<OtherDerived>  otherEval(other.derived());
  typename internal::evaluator<OtherDerived>::InnerIterator j(otherEval, 0);

  Scalar res(0);
  while (i && j)
  {
    if (i.index()==j.index())
    {
      res += numext::conj(i.value()) * j.value();
      ++i; ++j;
    }
    else if (i.index()<j.index())
      ++i;
    else
      ++j;
  }
  return res;
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::squaredNorm() const
{
  return numext::real((*this).cwiseAbs2().sum());
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::norm() const
{
  using std::sqrt;
  return sqrt(squaredNorm());
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::blueNorm() const
{
  return internal::blueNorm_impl(*this);
}
} // end namespace Eigen

#endif // EIGEN_SPARSE_DOT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseFuzzy.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_FUZZY_H
#define EIGEN_SPARSE_FUZZY_H

namespace Eigen {
  
template<typename Derived>
template<typename OtherDerived>
bool SparseMatrixBase<Derived>::isApprox(const SparseMatrixBase<OtherDerived>& other, const RealScalar &prec) const
{
  const typename internal::nested_eval<Derived,2,PlainObject>::type actualA(derived());
  typename internal::conditional<bool(IsRowMajor)==bool(OtherDerived::IsRowMajor),
    const typename internal::nested_eval<OtherDerived,2,PlainObject>::type,
    const PlainObject>::type actualB(other.derived());

  return (actualA - actualB).squaredNorm() <= prec * prec * numext::mini(actualA.squaredNorm(), actualB.squaredNorm());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_FUZZY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseMap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MAP_H
#define EIGEN_SPARSE_MAP_H

namespace Eigen {

namespace internal {

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct traits<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    Flags = TraitsBase::Flags & (~NestByRefBit)
  };
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct traits<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    Flags = TraitsBase::Flags & (~ (NestByRefBit | LvalueBit))
  };
};

} // end namespace internal

template<typename Derived,
         int Level = internal::accessors_level<Derived>::has_write_access ? WriteAccessors : ReadOnlyAccessors
> class SparseMapBase;

/** \ingroup SparseCore_Module
  * class SparseMapBase
  * \brief Common base class for Map and Ref instance of sparse matrix and vector.
  */
template<typename Derived>
class SparseMapBase<Derived,ReadOnlyAccessors>
  : public SparseCompressedBase<Derived>
{
  public:
    typedef SparseCompressedBase<Derived> Base;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { IsRowMajor = Base::IsRowMajor };
    using Base::operator=;
  protected:
    
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         Scalar *, const Scalar *>::type ScalarPointer;
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         StorageIndex *, const StorageIndex *>::type IndexPointer;

    Index   m_outerSize;
    Index   m_innerSize;
    Array<StorageIndex,2,1>  m_zero_nnz;
    IndexPointer  m_outerIndex;
    IndexPointer  m_innerIndices;
    ScalarPointer m_values;
    IndexPointer  m_innerNonZeros;

  public:

    /** \copydoc SparseMatrixBase::rows() */
    inline Index rows() const { return IsRowMajor ? m_outerSize : m_innerSize; }
    /** \copydoc SparseMatrixBase::cols() */
    inline Index cols() const { return IsRowMajor ? m_innerSize : m_outerSize; }
    /** \copydoc SparseMatrixBase::innerSize() */
    inline Index innerSize() const { return m_innerSize; }
    /** \copydoc SparseMatrixBase::outerSize() */
    inline Index outerSize() const { return m_outerSize; }
    /** \copydoc SparseCompressedBase::nonZeros */
    inline Index nonZeros() const { return m_zero_nnz[1]; }
    
    /** \copydoc SparseCompressedBase::isCompressed */
    bool isCompressed() const { return m_innerNonZeros==0; }

    //----------------------------------------
    // direct access interface
    /** \copydoc SparseMatrix::valuePtr */
    inline const Scalar* valuePtr() const { return m_values; }
    /** \copydoc SparseMatrix::innerIndexPtr */
    inline const StorageIndex* innerIndexPtr() const { return m_innerIndices; }
    /** \copydoc SparseMatrix::outerIndexPtr */
    inline const StorageIndex* outerIndexPtr() const { return m_outerIndex; }
    /** \copydoc SparseMatrix::innerNonZeroPtr */
    inline const StorageIndex* innerNonZeroPtr() const { return m_innerNonZeros; }
    //----------------------------------------

    /** \copydoc SparseMatrix::coeff */
    inline Scalar coeff(Index row, Index col) const
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = m_outerIndex[outer];
      Index end = isCompressed() ? m_outerIndex[outer+1] : start + m_innerNonZeros[outer];
      if (start==end)
        return Scalar(0);
      else if (end>0 && inner==m_innerIndices[end-1])
        return m_values[end-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)

      const StorageIndex* r = std::lower_bound(&m_innerIndices[start],&m_innerIndices[end-1],inner);
      const Index id = r-&m_innerIndices[0];
      return ((*r==inner) && (id<end)) ? m_values[id] : Scalar(0);
    }

    inline SparseMapBase(Index rows, Index cols, Index nnz, IndexPointer outerIndexPtr, IndexPointer innerIndexPtr,
                              ScalarPointer valuePtr, IndexPointer innerNonZerosPtr = 0)
      : m_outerSize(IsRowMajor?rows:cols), m_innerSize(IsRowMajor?cols:rows), m_zero_nnz(0,internal::convert_index<StorageIndex>(nnz)), m_outerIndex(outerIndexPtr),
        m_innerIndices(innerIndexPtr), m_values(valuePtr), m_innerNonZeros(innerNonZerosPtr)
    {}

    // for vectors
    inline SparseMapBase(Index size, Index nnz, IndexPointer innerIndexPtr, ScalarPointer valuePtr)
      : m_outerSize(1), m_innerSize(size), m_zero_nnz(0,internal::convert_index<StorageIndex>(nnz)), m_outerIndex(m_zero_nnz.data()),
        m_innerIndices(innerIndexPtr), m_values(valuePtr), m_innerNonZeros(0)
    {}

    /** Empty destructor */
    inline ~SparseMapBase() {}

  protected:
    inline SparseMapBase() {}
};

/** \ingroup SparseCore_Module
  * class SparseMapBase
  * \brief Common base class for writable Map and Ref instance of sparse matrix and vector.
  */
template<typename Derived>
class SparseMapBase<Derived,WriteAccessors>
  : public SparseMapBase<Derived,ReadOnlyAccessors>
{
    typedef MapBase<Derived, ReadOnlyAccessors> ReadOnlyMapBase;
    
  public:
    typedef SparseMapBase<Derived, ReadOnlyAccessors> Base;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { IsRowMajor = Base::IsRowMajor };
    
    using Base::operator=;

  public:
    
    //----------------------------------------
    // direct access interface
    using Base::valuePtr;
    using Base::innerIndexPtr;
    using Base::outerIndexPtr;
    using Base::innerNonZeroPtr;
    /** \copydoc SparseMatrix::valuePtr */
    inline Scalar* valuePtr()              { return Base::m_values; }
    /** \copydoc SparseMatrix::innerIndexPtr */
    inline StorageIndex* innerIndexPtr()   { return Base::m_innerIndices; }
    /** \copydoc SparseMatrix::outerIndexPtr */
    inline StorageIndex* outerIndexPtr()   { return Base::m_outerIndex; }
    /** \copydoc SparseMatrix::innerNonZeroPtr */
    inline StorageIndex* innerNonZeroPtr() { return Base::m_innerNonZeros; }
    //----------------------------------------

    /** \copydoc SparseMatrix::coeffRef */
    inline Scalar& coeffRef(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = Base::m_outerIndex[outer];
      Index end = Base::isCompressed() ? Base::m_outerIndex[outer+1] : start + Base::m_innerNonZeros[outer];
      eigen_assert(end>=start && "you probably called coeffRef on a non finalized matrix");
      eigen_assert(end>start && "coeffRef cannot be called on a zero coefficient");
      StorageIndex* r = std::lower_bound(&Base::m_innerIndices[start],&Base::m_innerIndices[end],inner);
      const Index id = r - &Base::m_innerIndices[0];
      eigen_assert((*r==inner) && (id<end) && "coeffRef cannot be called on a zero coefficient");
      return const_cast<Scalar*>(Base::m_values)[id];
    }
    
    inline SparseMapBase(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr, StorageIndex* innerIndexPtr,
                         Scalar* valuePtr, StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}

    // for vectors
    inline SparseMapBase(Index size, Index nnz, StorageIndex* innerIndexPtr, Scalar* valuePtr)
      : Base(size, nnz, innerIndexPtr, valuePtr)
    {}

    /** Empty destructor */
    inline ~SparseMapBase() {}

  protected:
    inline SparseMapBase() {}
};

/** \ingroup SparseCore_Module
  *
  * \brief Specialization of class Map for SparseMatrix-like storage.
  *
  * \tparam SparseMatrixType the equivalent sparse matrix type of the referenced data, it must be a template instance of class SparseMatrix.
  *
  * \sa class Map, class SparseMatrix, class Ref<SparseMatrixType,Options>
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public SparseMapBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
#else
template<typename SparseMatrixType>
class Map<SparseMatrixType>
  : public SparseMapBase<Derived,WriteAccessors>
#endif
{
  public:
    typedef SparseMapBase<Map> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Map)
    enum { IsRowMajor = Base::IsRowMajor };

  public:

    /** Constructs a read-write Map to a sparse matrix of size \a rows x \a cols, containing \a nnz non-zero coefficients,
      * stored as a sparse format as defined by the pointers \a outerIndexPtr, \a innerIndexPtr, and \a valuePtr.
      * If the optional parameter \a innerNonZerosPtr is the null pointer, then a standard compressed format is assumed.
      *
      * This constructor is available only if \c SparseMatrixType is non-const.
      *
      * More details on the expected storage schemes are given in the \ref TutorialSparse "manual pages".
      */
    inline Map(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr,
               StorageIndex* innerIndexPtr, Scalar* valuePtr, StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}
#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** Empty destructor */
    inline ~Map() {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public SparseMapBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
  public:
    typedef SparseMapBase<Map> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Map)
    enum { IsRowMajor = Base::IsRowMajor };

  public:
#endif
    /** This is the const version of the above constructor.
      *
      * This constructor is available only if \c SparseMatrixType is const, e.g.:
      * \code Map<const SparseMatrix<double> >  \endcode
      */
    inline Map(Index rows, Index cols, Index nnz, const StorageIndex* outerIndexPtr,
               const StorageIndex* innerIndexPtr, const Scalar* valuePtr, const StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}

    /** Empty destructor */
    inline ~Map() {}
};

namespace internal {

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEMATRIX_H
#define EIGEN_SPARSEMATRIX_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  *
  * \class SparseMatrix
  *
  * \brief A versatible sparse matrix representation
  *
  * This class implements a more versatile variants of the common \em compressed row/column storage format.
  * Each colmun's (resp. row) non zeros are stored as a pair of value with associated row (resp. colmiun) index.
  * All the non zeros are stored in a single large buffer. Unlike the \em compressed format, there might be extra
  * space in between the nonzeros of two successive colmuns (resp. rows) such that insertion of new non-zero
  * can be done with limited memory reallocation and copies.
  *
  * A call to the function makeCompressed() turns the matrix into the standard \em compressed format
  * compatible with many library.
  *
  * More details on this storage sceheme are given in the \ref TutorialSparse "manual pages".
  *
  * \tparam _Scalar the scalar type, i.e. the type of the coefficients
  * \tparam _Options Union of bit flags controlling the storage scheme. Currently the only possibility
  *                 is ColMajor or RowMajor. The default is 0 which means column-major.
  * \tparam _StorageIndex the type of the indices. It has to be a \b signed type (e.g., short, int, std::ptrdiff_t). Default is \c int.
  *
  * \warning In %Eigen 3.2, the undocumented type \c SparseMatrix::Index was improperly defined as the storage index type (e.g., int),
  *          whereas it is now (starting from %Eigen 3.3) deprecated and always defined as Eigen::Index.
  *          Codes making use of \c SparseMatrix::Index, might thus likely have to be changed to use \c SparseMatrix::StorageIndex instead.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEMATRIX_PLUGIN.
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<SparseMatrix<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = _Options | NestByRefBit | LvalueBit | CompressedAccessBit,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};

template<typename _Scalar, int _Options, typename _StorageIndex, int DiagIndex>
struct traits<Diagonal<SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
{
  typedef SparseMatrix<_Scalar, _Options, _StorageIndex> MatrixType;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;

  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef _StorageIndex StorageIndex;
  typedef MatrixXpr XprKind;

  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = 1,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = 1,
    Flags = LvalueBit
  };
};

template<typename _Scalar, int _Options, typename _StorageIndex, int DiagIndex>
struct traits<Diagonal<const SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
 : public traits<Diagonal<SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
{
  enum {
    Flags = 0
  };
};

} // end namespace internal

template<typename _Scalar, int _Options, typename _StorageIndex>
class SparseMatrix
  : public SparseCompressedBase<SparseMatrix<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseCompressedBase<SparseMatrix> Base;
    using Base::convert_index;
    friend class SparseVector<_Scalar,0,_StorageIndex>;
    template<typename, typename, typename, typename, typename>
    friend struct internal::Assignment;
  public:
    using Base::isCompressed;
    using Base::nonZeros;
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseMatrix)
    using Base::operator+=;
    using Base::operator-=;

    typedef MappedSparseMatrix<Scalar,Flags> Map;
    typedef Diagonal<SparseMatrix> DiagonalReturnType;
    typedef Diagonal<const SparseMatrix> ConstDiagonalReturnType;
    typedef typename Base::InnerIterator InnerIterator;
    typedef typename Base::ReverseInnerIterator ReverseInnerIterator;
    

    using Base::IsRowMajor;
    typedef internal::CompressedStorage<Scalar,StorageIndex> Storage;
    enum {
      Options = _Options
    };

    typedef typename Base::IndexVector IndexVector;
    typedef typename Base::ScalarVector ScalarVector;
  protected:
    typedef SparseMatrix<Scalar,(Flags&~RowMajorBit)|(IsRowMajor?RowMajorBit:0)> TransposedSparseMatrix;

    Index m_outerSize;
    Index m_innerSize;
    StorageIndex* m_outerIndex;
    StorageIndex* m_innerNonZeros;     // optional, if null then the data is compressed
    Storage m_data;

  public:
    
    /** \returns the number of rows of the matrix */
    inline Index rows() const { return IsRowMajor ? m_outerSize : m_innerSize; }
    /** \returns the number of columns of the matrix */
    inline Index cols() const { return IsRowMajor ? m_innerSize : m_outerSize; }

    /** \returns the number of rows (resp. columns) of the matrix if the storage order column major (resp. row major) */
    inline Index innerSize() const { return m_innerSize; }
    /** \returns the number of columns (resp. rows) of the matrix if the storage order column major (resp. row major) */
    inline Index outerSize() const { return m_outerSize; }
    
    /** \returns a const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline const Scalar* valuePtr() const { return m_data.valuePtr(); }
    /** \returns a non-const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline Scalar* valuePtr() { return m_data.valuePtr(); }

    /** \returns a const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline const StorageIndex* innerIndexPtr() const { return m_data.indexPtr(); }
    /** \returns a non-const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline StorageIndex* innerIndexPtr() { return m_data.indexPtr(); }

    /** \returns a const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), innerIndexPtr() */
    inline const StorageIndex* outerIndexPtr() const { return m_outerIndex; }
    /** \returns a non-const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), innerIndexPtr() */
    inline StorageIndex* outerIndexPtr() { return m_outerIndex; }

    /** \returns a const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline const StorageIndex* innerNonZeroPtr() const { return m_innerNonZeros; }
    /** \returns a non-const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline StorageIndex* innerNonZeroPtr() { return m_innerNonZeros; }

    /** \internal */
    inline Storage& data() { return m_data; }
    /** \internal */
    inline const Storage& data() const { return m_data; }

    /** \returns the value of the matrix at position \a i, \a j
      * This function returns Scalar(0) if the element is an explicit \em zero */
    inline Scalar coeff(Index row, Index col) const
    {
      eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
      
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      Index end = m_innerNonZeros ? m_outerIndex[outer] + m_innerNonZeros[outer] : m_outerIndex[outer+1];
      return m_data.atInRange(m_outerIndex[outer], end, StorageIndex(inner));
    }

    /** \returns a non-const reference to the value of the matrix at position \a i, \a j
      *
      * If the element does not exist then it is inserted via the insert(Index,Index) function
      * which itself turns the matrix into a non compressed form if that was not the case.
      *
      * This is a O(log(nnz_j)) operation (binary search) plus the cost of insert(Index,Index)
      * function if the element does not already exist.
      */
    inline Scalar& coeffRef(Index row, Index col)
    {
      eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
      
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = m_outerIndex[outer];
      Index end = m_innerNonZeros ? m_outerIndex[outer] + m_innerNonZeros[outer] : m_outerIndex[outer+1];
      eigen_assert(end>=start && "you probably called coeffRef on a non finalized matrix");
      if(end<=start)
        return insert(row,col);
      const Index p = m_data.searchLowerIndex(start,end-1,StorageIndex(inner));
      if((p<end) && (m_data.index(p)==inner))
        return m_data.value(p);
      else
        return insert(row,col);
    }

    /** \returns a reference to a novel non zero coefficient with coordinates \a row x \a col.
      * The non zero coefficient must \b not already exist.
      *
      * If the matrix \c *this is in compressed mode, then \c *this is turned into uncompressed
      * mode while reserving room for 2 x this->innerSize() non zeros if reserve(Index) has not been called earlier.
      * In this case, the insertion procedure is optimized for a \e sequential insertion mode where elements are assumed to be
      * inserted by increasing outer-indices.
      * 
      * If that's not the case, then it is strongly recommended to either use a triplet-list to assemble the matrix, or to first
      * call reserve(const SizesType &) to reserve the appropriate number of non-zero elements per inner vector.
      *
      * Assuming memory has been appropriately reserved, this function performs a sorted insertion in O(1)
      * if the elements of each inner vector are inserted in increasing inner index order, and in O(nnz_j) for a random insertion.
      *
      */
    Scalar& insert(Index row, Index col);

  public:

    /** Removes all non zeros but keep allocated memory
      *
      * This function does not free the currently allocated memory. To release as much as memory as possible,
      * call \code mat.data().squeeze(); \endcode after resizing it.
      * 
      * \sa resize(Index,Index), data()
      */
    inline void setZero()
    {
      m_data.clear();
      memset(m_outerIndex, 0, (m_outerSize+1)*sizeof(StorageIndex));
      if(m_innerNonZeros)
        memset(m_innerNonZeros, 0, (m_outerSize)*sizeof(StorageIndex));
    }

    /** Preallocates \a reserveSize non zeros.
      *
      * Precondition: the matrix must be in compressed mode. */
    inline void reserve(Index reserveSize)
    {
      eigen_assert(isCompressed() && "This function does not make sense in non compressed mode.");
      m_data.reserve(reserveSize);
    }
    
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** Preallocates \a reserveSize[\c j] non zeros for each column (resp. row) \c j.
      *
      * This function turns the matrix in non-compressed mode.
      * 
      * The type \c SizesType must expose the following interface:
        \code
        typedef value_type;
        const value_type& operator[](i) const;
        \endcode
      * for \c i in the [0,this->outerSize()[ range.
      * Typical choices include std::vector<int>, Eigen::VectorXi, Eigen::VectorXi::Constant, etc.
      */
    template<class SizesType>
    inline void reserve(const SizesType& reserveSizes);
    #else
    template<class SizesType>
    inline void reserve(const SizesType& reserveSizes, const typename SizesType::value_type& enableif =
    #if (!EIGEN_COMP_MSVC) || (EIGEN_COMP_MSVC>=1500) // MSVC 2005 fails to compile with this typename
        typename
    #endif
        SizesType::value_type())
    {
      EIGEN_UNUSED_VARIABLE(enableif);
      reserveInnerVectors(reserveSizes);
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN
  protected:
    template<class SizesType>
    inline void reserveInnerVectors(const SizesType& reserveSizes)
    {
      if(isCompressed())
      {
        Index totalReserveSize = 0;
        // turn the matrix into non-compressed mode
        m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
        if (!m_innerNonZeros) internal::throw_std_bad_alloc();
        
        // temporarily use m_innerSizes to hold the new starting points.
        StorageIndex* newOuterIndex = m_innerNonZeros;
        
        StorageIndex count = 0;
        for(Index j=0; j<m_outerSize; ++j)
        {
          newOuterIndex[j] = count;
          count += reserveSizes[j] + (m_outerIndex[j+1]-m_outerIndex[j]);
          totalReserveSize += reserveSizes[j];
        }
        m_data.reserve(totalReserveSize);
        StorageIndex previousOuterIndex = m_outerIndex[m_outerSize];
        for(Index j=m_outerSize-1; j>=0; --j)
        {
          StorageIndex innerNNZ = previousOuterIndex - m_outerIndex[j];
          for(Index i=innerNNZ-1; i>=0; --i)
          {
            m_data.index(newOuterIndex[j]+i) = m_data.index(m_outerIndex[j]+i);
            m_data.value(newOuterIndex[j]+i) = m_data.value(m_outerIndex[j]+i);
          }
          previousOuterIndex = m_outerIndex[j];
          m_outerIndex[j] = newOuterIndex[j];
          m_innerNonZeros[j] = innerNNZ;
        }
        if(m_outerSize>0)
          m_outerIndex[m_outerSize] = m_outerIndex[m_outerSize-1] + m_innerNonZeros[m_outerSize-1] + reserveSizes[m_outerSize-1];
        
        m_data.resize(m_outerIndex[m_outerSize]);
      }
      else
      {
        StorageIndex* newOuterIndex = static_cast<StorageIndex*>(std::malloc((m_outerSize+1)*sizeof(StorageIndex)));
        if (!newOuterIndex) internal::throw_std_bad_alloc();
        
        StorageIndex count = 0;
        for(Index j=0; j<m_outerSize; ++j)
        {
          newOuterIndex[j] = count;
          StorageIndex alreadyReserved = (m_outerIndex[j+1]-m_outerIndex[j]) - m_innerNonZeros[j];
          StorageIndex toReserve = std::max<StorageIndex>(reserveSizes[j], alreadyReserved);
          count += toReserve + m_innerNonZeros[j];
        }
        newOuterIndex[m_outerSize] = count;
        
        m_data.resize(count);
        for(Index j=m_outerSize-1; j>=0; --j)
        {
          Index offset = newOuterIndex[j] - m_outerIndex[j];
          if(offset>0)
          {
            StorageIndex innerNNZ = m_innerNonZeros[j];
            for(Index i=innerNNZ-1; i>=0; --i)
            {
              m_data.index(newOuterIndex[j]+i) = m_data.index(m_outerIndex[j]+i);
              m_data.value(newOuterIndex[j]+i) = m_data.value(m_outerIndex[j]+i);
            }
          }
        }
        
        std::swap(m_outerIndex, newOuterIndex);
        std::free(newOuterIndex);
      }
      
    }
  public:

    //--- low level purely coherent filling ---

    /** \internal
      * \returns a reference to the non zero coefficient at position \a row, \a col assuming that:
      * - the nonzero does not already exist
      * - the new coefficient is the last one according to the storage order
      *
      * Before filling a given inner vector you must call the statVec(Index) function.
      *
      * After an insertion session, you should call the finalize() function.
      *
      * \sa insert, insertBackByOuterInner, startVec */
    inline Scalar& insertBack(Index row, Index col)
    {
      return insertBackByOuterInner(IsRowMajor?row:col, IsRowMajor?col:row);
    }

    /** \internal
      * \sa insertBack, startVec */
    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      eigen_assert(Index(m_outerIndex[outer+1]) == m_data.size() && "Invalid ordered insertion (invalid outer index)");
      eigen_assert( (m_outerIndex[outer+1]-m_outerIndex[outer]==0 || m_data.index(m_data.size()-1)<inner) && "Invalid ordered insertion (invalid inner index)");
      Index p = m_outerIndex[outer+1];
      ++m_outerIndex[outer+1];
      m_data.append(Scalar(0), inner);
      return m_data.value(p);
    }

    /** \internal
      * \warning use it only if you know what you are doing */
    inline Scalar& insertBackByOuterInnerUnordered(Index outer, Index inner)
    {
      Index p = m_outerIndex[outer+1];
      ++m_outerIndex[outer+1];
      m_data.append(Scalar(0), inner);
      return m_data.value(p);
    }

    /** \internal
      * \sa insertBack, insertBackByOuterInner */
    inline void startVec(Index outer)
    {
      eigen_assert(m_outerIndex[outer]==Index(m_data.size()) && "You must call startVec for each inner vector sequentially");
      eigen_assert(m_outerIndex[outer+1]==0 && "You must call startVec for each inner vector sequentially");
      m_outerIndex[outer+1] = m_outerIndex[outer];
    }

    /** \internal
      * Must be called after inserting a set of non zero entries using the low level compressed API.
      */
    inline void finalize()
    {
      if(isCompressed())
      {
        StorageIndex size = internal::convert_index<StorageIndex>(m_data.size());
        Index i = m_outerSize;
        // find the last filled column
        while (i>=0 && m_outerIndex[i]==0)
          --i;
        ++i;
        while (i<=m_outerSize)
        {
          m_outerIndex[i] = size;
          ++i;
        }
      }
    }

    //---

    template<typename InputIterators>
    void setFromTriplets(const InputIterators& begin, const InputIterators& end);

    template<typename InputIterators,typename DupFunctor>
    void setFromTriplets(const InputIterators& begin, const InputIterators& end, DupFunctor dup_func);

    void sumupDuplicates() { collapseDuplicates(internal::scalar_sum_op<Scalar,Scalar>()); }

    template<typename DupFunctor>
    void collapseDuplicates(DupFunctor dup_func = DupFunctor());

    //---
    
    /** \internal
      * same as insert(Index,Index) except that the indices are given relative to the storage order */
    Scalar& insertByOuterInner(Index j, Index i)
    {
      return insert(IsRowMajor ? j : i, IsRowMajor ? i : j);
    }

    /** Turns the matrix into the \em compressed format.
      */
    void makeCompressed()
    {
      if(isCompressed())
        return;
      
      eigen_internal_assert(m_outerIndex!=0 && m_outerSize>0);
      
      Index oldStart = m_outerIndex[1];
      m_outerIndex[1] = m_innerNonZeros[0];
      for(Index j=1; j<m_outerSize; ++j)
      {
        Index nextOldStart = m_outerIndex[j+1];
        Index offset = oldStart - m_outerIndex[j];
        if(offset>0)
        {
          for(Index k=0; k<m_innerNonZeros[j]; ++k)
          {
            m_data.index(m_outerIndex[j]+k) = m_data.index(oldStart+k);
            m_data.value(m_outerIndex[j]+k) = m_data.value(oldStart+k);
          }
        }
        m_outerIndex[j+1] = m_outerIndex[j] + m_innerNonZeros[j];
        oldStart = nextOldStart;
      }
      std::free(m_innerNonZeros);
      m_innerNonZeros = 0;
      m_data.resize(m_outerIndex[m_outerSize]);
      m_data.squeeze();
    }

    /** Turns the matrix into the uncompressed mode */
    void uncompress()
    {
      if(m_innerNonZeros != 0)
        return; 
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      for (Index i = 0; i < m_outerSize; i++)
      {
        m_innerNonZeros[i] = m_outerIndex[i+1] - m_outerIndex[i]; 
      }
    }

    /** Suppresses all nonzeros which are \b much \b smaller \b than \a reference under the tolerance \a epsilon */
    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      prune(default_prunning_func(reference,epsilon));
    }
    
    /** Turns the matrix into compressed format, and suppresses all nonzeros which do not satisfy the predicate \a keep.
      * The functor type \a KeepFunc must implement the following function:
      * \code
      * bool operator() (const Index& row, const Index& col, const Scalar& value) const;
      * \endcode
      * \sa prune(Scalar,RealScalar)
      */
    template<typename KeepFunc>
    void prune(const KeepFunc& keep = KeepFunc())
    {
      // TODO optimize the uncompressed mode to avoid moving and allocating the data twice
      makeCompressed();

      StorageIndex k = 0;
      for(Index j=0; j<m_outerSize; ++j)
      {
        Index previousStart = m_outerIndex[j];
        m_outerIndex[j] = k;
        Index end = m_outerIndex[j+1];
        for(Index i=previousStart; i<end; ++i)
        {
          if(keep(IsRowMajor?j:m_data.index(i), IsRowMajor?m_data.index(i):j, m_data.value(i)))
          {
            m_data.value(k) = m_data.value(i);
            m_data.index(k) = m_data.index(i);
            ++k;
          }
        }
      }
      m_outerIndex[m_outerSize] = k;
      m_data.resize(k,0);
    }

    /** Resizes the matrix to a \a rows x \a cols matrix leaving old values untouched.
      *
      * If the sizes of the matrix are decreased, then the matrix is turned to \b uncompressed-mode
      * and the storage of the out of bounds coefficients is kept and reserved.
      * Call makeCompressed() to pack the entries and squeeze extra memory.
      *
      * \sa reserve(), setZero(), makeCompressed()
      */
    void conservativeResize(Index rows, Index cols) 
    {
      // No change
      if (this->rows() == rows && this->cols() == cols) return;
      
      // If one dimension is null, then there is nothing to be preserved
      if(rows==0 || cols==0) return resize(rows,cols);

      Index innerChange = IsRowMajor ? cols - this->cols() : rows - this->rows();
      Index outerChange = IsRowMajor ? rows - this->rows() : cols - this->cols();
      StorageIndex newInnerSize = convert_index(IsRowMajor ? cols : rows);

      // Deals with inner non zeros
      if (m_innerNonZeros)
      {
        // Resize m_innerNonZeros
        StorageIndex *newInnerNonZeros = static_cast<StorageIndex*>(std::realloc(m_innerNonZeros, (m_outerSize + outerChange) * sizeof(StorageIndex)));
        if (!newInnerNonZeros) internal::throw_std_bad_alloc();
        m_innerNonZeros = newInnerNonZeros;
        
        for(Index i=m_outerSize; i<m_outerSize+outerChange; i++)          
          m_innerNonZeros[i] = 0;
      } 
      else if (innerChange < 0) 
      {
        // Inner size decreased: allocate a new m_innerNonZeros
        m_innerNonZeros = static_cast<StorageIndex*>(std::malloc((m_outerSize + outerChange) * sizeof(StorageIndex)));
        if (!m_innerNonZeros) internal::throw_std_bad_alloc();
        for(Index i = 0; i < m_outerSize + (std::min)(outerChange, Index(0)); i++)
          m_innerNonZeros[i] = m_outerIndex[i+1] - m_outerIndex[i];
        for(Index i = m_outerSize; i < m_outerSize + outerChange; i++)
          m_innerNonZeros[i] = 0;
      }
      
      // Change the m_innerNonZeros in case of a decrease of inner size
      if (m_innerNonZeros && innerChange < 0)
      {
        for(Index i = 0; i < m_outerSize + (std::min)(outerChange, Index(0)); i++)
        {
          StorageIndex &n = m_innerNonZeros[i];
          StorageIndex start = m_outerIndex[i];
          while (n > 0 && m_data.index(start+n-1) >= newInnerSize) --n; 
        }
      }
      
      m_innerSize = newInnerSize;

      // Re-allocate outer index structure if necessary
      if (outerChange == 0)
        return;
          
      StorageIndex *newOuterIndex = static_cast<StorageIndex*>(std::realloc(m_outerIndex, (m_outerSize + outerChange + 1) * sizeof(StorageIndex)));
      if (!newOuterIndex) internal::throw_std_bad_alloc();
      m_outerIndex = newOuterIndex;
      if (outerChange > 0)
      {
        StorageIndex lastIdx = m_outerSize == 0 ? 0 : m_outerIndex[m_outerSize];
        for(Index i=m_outerSize; i<m_outerSize+outerChange+1; i++)          
          m_outerIndex[i] = lastIdx; 
      }
      m_outerSize += outerChange;
    }
    
    /** Resizes the matrix to a \a rows x \a cols matrix and initializes it to zero.
      * 
      * This function does not free the currently allocated memory. To release as much as memory as possible,
      * call \code mat.data().squeeze(); \endcode after resizing it.
      * 
      * \sa reserve(), setZero()
      */
    void resize(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      m_innerSize = IsRowMajor ? cols : rows;
      m_data.clear();
      if (m_outerSize != outerSize || m_outerSize==0)
      {
        std::free(m_outerIndex);
        m_outerIndex = static_cast<StorageIndex*>(std::malloc((outerSize + 1) * sizeof(StorageIndex)));
        if (!m_outerIndex) internal::throw_std_bad_alloc();
        
        m_outerSize = outerSize;
      }
      if(m_innerNonZeros)
      {
        std::free(m_innerNonZeros);
        m_innerNonZeros = 0;
      }
      memset(m_outerIndex, 0, (m_outerSize+1)*sizeof(StorageIndex));
    }

    /** \internal
      * Resize the nonzero vector to \a size */
    void resizeNonZeros(Index size)
    {
      m_data.resize(size);
    }

    /** \returns a const expression of the diagonal coefficients. */
    const ConstDiagonalReturnType diagonal() const { return ConstDiagonalReturnType(*this); }
    
    /** \returns a read-write expression of the diagonal coefficients.
      * \warning If the diagonal entries are written, then all diagonal
      * entries \b must already exist, otherwise an assertion will be raised.
      */
    DiagonalReturnType diagonal() { return DiagonalReturnType(*this); }

    /** Default constructor yielding an empty \c 0 \c x \c 0 matrix */
    inline SparseMatrix()
      : m_outerSize(-1), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      resize(0, 0);
    }

    /** Constructs a \a rows \c x \a cols empty matrix */
    inline SparseMatrix(Index rows, Index cols)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      resize(rows, cols);
    }

    /** Constructs a sparse matrix from the sparse expression \a other */
    template<typename OtherDerived>
    inline SparseMatrix(const SparseMatrixBase<OtherDerived>& other)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      check_template_parameters();
      const bool needToTranspose = (Flags & RowMajorBit) != (internal::evaluator<OtherDerived>::Flags & RowMajorBit);
      if (needToTranspose)
        *this = other.derived();
      else
      {
        #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
          EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        #endif
        internal::call_assignment_no_alias(*this, other.derived());
      }
    }
    
    /** Constructs a sparse matrix from the sparse selfadjoint view \a other */
    template<typename OtherDerived, unsigned int UpLo>
    inline SparseMatrix(const SparseSelfAdjointView<OtherDerived, UpLo>& other)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      Base::operator=(other);
    }

    /** Copy constructor (it performs a deep copy) */
    inline SparseMatrix(const SparseMatrix& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    SparseMatrix(const ReturnByValue<OtherDerived>& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      initAssignment(other);
      other.evalTo(*this);
    }
    
    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    explicit SparseMatrix(const DiagonalBase<OtherDerived>& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** Swaps the content of two sparse matrices of the same type.
      * This is a fast operation that simply swaps the underlying pointers and parameters. */
    inline void swap(SparseMatrix& other)
    {
      //EIGEN_DBG_SPARSE(std::cout << "SparseMatrix:: swap\n");
      std::swap(m_outerIndex, other.m_outerIndex);
      std::swap(m_innerSize, other.m_innerSize);
      std::swap(m_outerSize, other.m_outerSize);
      std::swap(m_innerNonZeros, other.m_innerNonZeros);
      m_data.swap(other.m_data);
    }

    /** Sets *this to the identity matrix.
      * This function also turns the matrix into compressed mode, and drop any reserved memory. */
    inline void setIdentity()
    {
      eigen_assert(rows() == cols() && "ONLY FOR SQUARED MATRICES");
      this->m_data.resize(rows());
      Eigen::Map<IndexVector>(this->m_data.indexPtr(), rows()).setLinSpaced(0, StorageIndex(rows()-1));
      Eigen::Map<ScalarVector>(this->m_data.valuePtr(), rows()).setOnes();
      Eigen::Map<IndexVector>(this->m_outerIndex, rows()+1).setLinSpaced(0, StorageIndex(rows()));
      std::free(m_innerNonZeros);
      m_innerNonZeros = 0;
    }
    inline SparseMatrix& operator=(const SparseMatrix& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else if(this!=&other)
      {
        #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
          EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        #endif
        initAssignment(other);
        if(other.isCompressed())
        {
          internal::smart_copy(other.m_outerIndex, other.m_outerIndex + m_outerSize + 1, m_outerIndex);
          m_data = other.m_data;
        }
        else
        {
          Base::operator=(other);
        }
      }
      return *this;
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename OtherDerived>
    inline SparseMatrix& operator=(const EigenBase<OtherDerived>& other)
    { return Base::operator=(other.derived()); }

    template<typename Lhs, typename Rhs>
    inline SparseMatrix& operator=(const Product<Lhs,Rhs,AliasFreeProduct>& other);
#endif // EIGEN_PARSED_BY_DOXYGEN

    template<typename OtherDerived>
    EIGEN_DONT_INLINE SparseMatrix& operator=(const SparseMatrixBase<OtherDerived>& other);

    friend std::ostream & operator << (std::ostream & s, const SparseMatrix& m)
    {
      EIGEN_DBG_SPARSE(
        s << "Nonzero entries:\n";
        if(m.isCompressed())
        {
          for (Index i=0; i<m.nonZeros(); ++i)
            s << "(" << m.m_data.value(i) << "," << m.m_data.index(i) << ") ";
        }
        else
        {
          for (Index i=0; i<m.outerSize(); ++i)
          {
            Index p = m.m_outerIndex[i];
            Index pe = m.m_outerIndex[i]+m.m_innerNonZeros[i];
            Index k=p;
            for (; k<pe; ++k) {
              s << "(" << m.m_data.value(k) << "," << m.m_data.index(k) << ") ";
            }
            for (; k<m.m_outerIndex[i+1]; ++k) {
              s << "(_,_) ";
            }
          }
        }
        s << std::endl;
        s << std::endl;
        s << "Outer pointers:\n";
        for (Index i=0; i<m.outerSize(); ++i) {
          s << m.m_outerIndex[i] << " ";
        }
        s << " $" << std::endl;
        if(!m.isCompressed())
        {
          s << "Inner non zeros:\n";
          for (Index i=0; i<m.outerSize(); ++i) {
            s << m.m_innerNonZeros[i] << " ";
          }
          s << " $" << std::endl;
        }
        s << std::endl;
      );
      s << static_cast<const SparseMatrixBase<SparseMatrix>&>(m);
      return s;
    }

    /** Destructor */
    inline ~SparseMatrix()
    {
      std::free(m_outerIndex);
      std::free(m_innerNonZeros);
    }

    /** Overloaded for performance */
    Scalar sum() const;
    
#   ifdef EIGEN_SPARSEMATRIX_PLUGIN
#     include EIGEN_SPARSEMATRIX_PLUGIN
#   endif

protected:

    template<typename Other>
    void initAssignment(const Other& other)
    {
      resize(other.rows(), other.cols());
      if(m_innerNonZeros)
      {
        std::free(m_innerNonZeros);
        m_innerNonZeros = 0;
      }
    }

    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_DONT_INLINE Scalar& insertCompressed(Index row, Index col);

    /** \internal
      * A vector object that is equal to 0 everywhere but v at the position i */
    class SingletonVector
    {
        StorageIndex m_index;
        StorageIndex m_value;
      public:
        typedef StorageIndex value_type;
        SingletonVector(Index i, Index v)
          : m_index(convert_index(i)), m_value(convert_index(v))
        {}

        StorageIndex operator[](Index i) const { return i==m_index ? m_value : 0; }
    };

    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_DONT_INLINE Scalar& insertUncompressed(Index row, Index col);

public:
    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_STRONG_INLINE Scalar& insertBackUncompressed(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      eigen_assert(!isCompressed());
      eigen_assert(m_innerNonZeros[outer]<=(m_outerIndex[outer+1] - m_outerIndex[outer]));

      Index p = m_outerIndex[outer] + m_innerNonZeros[outer]++;
      m_data.index(p) = convert_index(inner);
      return (m_data.value(p) = Scalar(0));
    }
protected:
    struct IndexPosPair {
      IndexPosPair(Index a_i, Index a_p) : i(a_i), p(a_p) {}
      Index i;
      Index p;
    };

    /** \internal assign \a diagXpr to the diagonal of \c *this
      * There are different strategies:
      *   1 - if *this is overwritten (Func==assign_op) or *this is empty, then we can work treat *this as a dense vector expression.
      *   2 - otherwise, for each diagonal coeff,
      *     2.a - if it already exists, then we update it,
      *     2.b - otherwise, if *this is uncompressed and that the current inner-vector has empty room for at least 1 element, then we perform an in-place insertion.
      *     2.c - otherwise, we'll have to reallocate and copy everything, so instead of doing so for each new element, it is recorded in a std::vector.
      *   3 - at the end, if some entries failed to be inserted in-place, then we alloc a new buffer, copy each chunk at the right position, and insert the new elements.
      * 
      * TODO: some piece of code could be isolated and reused for a general in-place update strategy.
      * TODO: if we start to defer the insertion of some elements (i.e., case 2.c executed once),
      *       then it *might* be better to disable case 2.b since they will have to be copied anyway.
      */
    template<typename DiagXpr, typename Func>
    void assignDiagonal(const DiagXpr diagXpr, const Func& assignFunc)
    {
      Index n = diagXpr.size();

      const bool overwrite = internal::is_same<Func, internal::assign_op<Scalar,Scalar> >::value;
      if(overwrite)
      {
        if((this->rows()!=n) || (this->cols()!=n))
          this->resize(n, n);
      }

      if(m_data.size()==0 || overwrite)
      {
        typedef Array<StorageIndex,Dynamic,1> ArrayXI;  
        this->makeCompressed();
        this->resizeNonZeros(n);
        Eigen::Map<ArrayXI>(this->innerIndexPtr(), n).setLinSpaced(0,StorageIndex(n)-1);
        Eigen::Map<ArrayXI>(this->outerIndexPtr(), n+1).setLinSpaced(0,StorageIndex(n));
        Eigen::Map<Array<Scalar,Dynamic,1> > values = this->coeffs();
        values.setZero();
        internal::call_assignment_no_alias(values, diagXpr, assignFunc);
      }
      else
      {
        bool isComp = isCompressed();
        internal::evaluator<DiagXpr> diaEval(diagXpr);
        std::vector<IndexPosPair> newEntries;

        // 1 - try in-place update and record insertion failures
        for(Index i = 0; i<n; ++i)
        {
          internal::LowerBoundIndex lb = this->lower_bound(i,i);
          Index p = lb.value;
          if(lb.found)
          {
            // the coeff already exists
            assignFunc.assignCoeff(m_data.value(p), diaEval.coeff(i));
          }
          else if((!isComp) && m_innerNonZeros[i] < (m_outerIndex[i+1]-m_outerIndex[i]))
          {
            // non compressed mode with local room for inserting one element
            m_data.moveChunk(p, p+1, m_outerIndex[i]+m_innerNonZeros[i]-p);
            m_innerNonZeros[i]++;
            m_data.value(p) = Scalar(0);
            m_data.index(p) = StorageIndex(i);
            assignFunc.assignCoeff(m_data.value(p), diaEval.coeff(i));
          }
          else
          {
            // defer insertion
            newEntries.push_back(IndexPosPair(i,p));
          }
        }
        // 2 - insert deferred entries
        Index n_entries = Index(newEntries.size());
        if(n_entries>0)
        {
          Storage newData(m_data.size()+n_entries);
          Index prev_p = 0;
          Index prev_i = 0;
          for(Index k=0; k<n_entries;++k)
          {
            Index i = newEntries[k].i;
            Index p = newEntries[k].p;
            internal::smart_copy(m_data.valuePtr()+prev_p, m_data.valuePtr()+p, newData.valuePtr()+prev_p+k);
            internal::smart_copy(m_data.indexPtr()+prev_p, m_data.indexPtr()+p, newData.indexPtr()+prev_p+k);
            for(Index j=prev_i;j<i;++j)
              m_outerIndex[j+1] += k;
            if(!isComp)
              m_innerNonZeros[i]++;
            prev_p = p;
            prev_i = i;
            newData.value(p+k) = Scalar(0);
            newData.index(p+k) = StorageIndex(i);
            assignFunc.assignCoeff(newData.value(p+k), diaEval.coeff(i));
          }
          {
            internal::smart_copy(m_data.valuePtr()+prev_p, m_data.valuePtr()+m_data.size(), newData.valuePtr()+prev_p+n_entries);
            internal::smart_copy(m_data.indexPtr()+prev_p, m_data.indexPtr()+m_data.size(), newData.indexPtr()+prev_p+n_entries);
            for(Index j=prev_i+1;j<=m_outerSize;++j)
              m_outerIndex[j] += n_entries;
          }
          m_data.swap(newData);
        }
      }
    }

private:
  static void check_template_parameters()
  {
    EIGEN_STATIC_ASSERT(NumTraits<StorageIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE);
    EIGEN_STATIC_ASSERT((Options&(ColMajor|RowMajor))==Options,INVALID_MATRIX_TEMPLATE_PARAMETERS);
  }

  struct default_prunning_func {
    default_prunning_func(const Scalar& ref, const RealScalar& eps) : reference(ref), epsilon(eps) {}
    inline bool operator() (const Index&, const Index&, const Scalar& value) const
    {
      return !internal::isMuchSmallerThan(value, reference, epsilon);
    }
    Scalar reference;
    RealScalar epsilon;
  };
};

namespace internal {

template<typename InputIterator, typename SparseMatrixType, typename DupFunctor>
void set_from_triplets(const InputIterator& begin, const InputIterator& end, SparseMatrixType& mat, DupFunctor dup_func)
{
  enum { IsRowMajor = SparseMatrixType::IsRowMajor };
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::StorageIndex StorageIndex;
  SparseMatrix<Scalar,IsRowMajor?ColMajor:RowMajor,StorageIndex> trMat(mat.rows(),mat.cols());

  if(begin!=end)
  {
    // pass 1: count the nnz per inner-vector
    typename SparseMatrixType::IndexVector wi(trMat.outerSize());
    wi.setZero();
    for(InputIterator it(begin); it!=end; ++it)
    {
      eigen_assert(it->row()>=0 && it->row()<mat.rows() && it->col()>=0 && it->col()<mat.cols());
      wi(IsRowMajor ? it->col() : it->row())++;
    }

    // pass 2: insert all the elements into trMat
    trMat.reserve(wi);
    for(InputIterator it(begin); it!=end; ++it)
      trMat.insertBackUncompressed(it->row(),it->col()) = it->value();

    // pass 3:
    trMat.collapseDuplicates(dup_func);
  }

  // pass 4: transposed copy -> implicit sorting
  mat = trMat;
}

}


/** Fill the matrix \c *this with the list of \em triplets defined by the iterator range \a begin - \a end.
  *
  * A \em triplet is a tuple (i,j,value) defining a non-zero element.
  * The input list of triplets does not have to be sorted, and can contains duplicated elements.
  * In any case, the result is a \b sorted and \b compressed sparse matrix where the duplicates have been summed up.
  * This is a \em O(n) operation, with \em n the number of triplet elements.
  * The initial contents of \c *this is destroyed.
  * The matrix \c *this must be properly resized beforehand using the SparseMatrix(Index,Index) constructor,
  * or the resize(Index,Index) method. The sizes are not extracted from the triplet list.
  *
  * The \a InputIterators value_type must provide the following interface:
  * \code
  * Scalar value() const; // the value
  * Scalar row() const;   // the row index i
  * Scalar col() const;   // the column index j
  * \endcode
  * See for instance the Eigen::Triplet template class.
  *
  * Here is a typical usage example:
  * \code
    typedef Triplet<double> T;
    std::vector<T> tripletList;
    tripletList.reserve(estimation_of_entries);
    for(...)
    {
      // ...
      tripletList.push_back(T(i,j,v_ij));
    }
    SparseMatrixType m(rows,cols);
    m.setFromTriplets(tripletList.begin(), tripletList.end());
    // m is ready to go!
  * \endcode
  *
  * \warning The list of triplets is read multiple times (at least twice). Therefore, it is not recommended to define
  * an abstract iterator over a complex data-structure that would be expensive to evaluate. The triplets should rather
  * be explicitly stored into a std::vector for instance.
  */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename InputIterators>
void SparseMatrix<Scalar,_Options,_StorageIndex>::setFromTriplets(const InputIterators& begin, const InputIterators& end)
{
  internal::set_from_triplets<InputIterators, SparseMatrix<Scalar,_Options,_StorageIndex> >(begin, end, *this, internal::scalar_sum_op<Scalar,Scalar>());
}

/** The same as setFromTriplets but when duplicates are met the functor \a dup_func is applied:
  * \code
  * value = dup_func(OldValue, NewValue)
  * \endcode 
  * Here is a C++11 example keeping the latest entry only:
  * \code
  * mat.setFromTriplets(triplets.begin(), triplets.end(), [] (const Scalar&,const Scalar &b) { return b; });
  * \endcode
  */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename InputIterators,typename DupFunctor>
void SparseMatrix<Scalar,_Options,_StorageIndex>::setFromTriplets(const InputIterators& begin, const InputIterators& end, DupFunctor dup_func)
{
  internal::set_from_triplets<InputIterators, SparseMatrix<Scalar,_Options,_StorageIndex>, DupFunctor>(begin, end, *this, dup_func);
}

/** \internal */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename DupFunctor>
void SparseMatrix<Scalar,_Options,_StorageIndex>::collapseDuplicates(DupFunctor dup_func)
{
  eigen_assert(!isCompressed());
  // TODO, in practice we should be able to use m_innerNonZeros for that task
  IndexVector wi(innerSize());
  wi.fill(-1);
  StorageIndex count = 0;
  // for each inner-vector, wi[inner_index] will hold the position of first element into the index/value buffers
  for(Index j=0; j<outerSize(); ++j)
  {
    StorageIndex start   = count;
    Index oldEnd  = m_outerIndex[j]+m_innerNonZeros[j];
    for(Index k=m_outerIndex[j]; k<oldEnd; ++k)
    {
      Index i = m_data.index(k);
      if(wi(i)>=start)
      {
        // we already meet this entry => accumulate it
        m_data.value(wi(i)) = dup_func(m_data.value(wi(i)), m_data.value(k));
      }
      else
      {
        m_data.value(count) = m_data.value(k);
        m_data.index(count) = m_data.index(k);
        wi(i) = count;
        ++count;
      }
    }
    m_outerIndex[j] = start;
  }
  m_outerIndex[m_outerSize] = count;

  // turn the matrix into compressed form
  std::free(m_innerNonZeros);
  m_innerNonZeros = 0;
  m_data.resize(m_outerIndex[m_outerSize]);
}

template<typename Scalar, int _Options, typename _StorageIndex>
template<typename OtherDerived>
EIGEN_DONT_INLINE SparseMatrix<Scalar,_Options,_StorageIndex>& SparseMatrix<Scalar,_Options,_StorageIndex>::operator=(const SparseMatrixBase<OtherDerived>& other)
{
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
    EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
  #endif
      
  const bool needToTranspose = (Flags & RowMajorBit) != (internal::evaluator<OtherDerived>::Flags & RowMajorBit);
  if (needToTranspose)
  {
    #ifdef EIGEN_SPARSE_TRANSPOSED_COPY_PLUGIN
      EIGEN_SPARSE_TRANSPOSED_COPY_PLUGIN
    #endif
    // two passes algorithm:
    //  1 - compute the number of coeffs per dest inner vector
    //  2 - do the actual copy/eval
    // Since each coeff of the rhs has to be evaluated twice, let's evaluate it if needed
    typedef typename internal::nested_eval<OtherDerived,2,typename internal::plain_matrix_type<OtherDerived>::type >::type OtherCopy;
    typedef typename internal::remove_all<OtherCopy>::type _OtherCopy;
    typedef internal::evaluator<_OtherCopy> OtherCopyEval;
    OtherCopy otherCopy(other.derived());
    OtherCopyEval otherCopyEval(otherCopy);

    SparseMatrix dest(other.rows(),other.cols());
    Eigen::Map<IndexVector> (dest.m_outerIndex,dest.outerSize()).setZero();

    // pass 1
    // FIXME the above copy could be merged with that pass
    for (Index j=0; j<otherCopy.outerSize(); ++j)
      for (typename OtherCopyEval::InnerIterator it(otherCopyEval, j); it; ++it)
        ++dest.m_outerIndex[it.index()];

    // prefix sum
    StorageIndex count = 0;
    IndexVector positions(dest.outerSize());
    for (Index j=0; j<dest.outerSize(); ++j)
    {
      StorageIndex tmp = dest.m_outerIndex[j];
      dest.m_outerIndex[j] = count;
      positions[j] = count;
      count += tmp;
    }
    dest.m_outerIndex[dest.outerSize()] = count;
    // alloc
    dest.m_data.resize(count);
    // pass 2
    for (StorageIndex j=0; j<otherCopy.outerSize(); ++j)
    {
      for (typename OtherCopyEval::InnerIterator it(otherCopyEval, j); it; ++it)
      {
        Index pos = positions[it.index()]++;
        dest.m_data.index(pos) = j;
        dest.m_data.value(pos) = it.value();
      }
    }
    this->swap(dest);
    return *this;
  }
  else
  {
    if(other.isRValue())
    {
      initAssignment(other.derived());
    }
    // there is no special optimization
    return Base::operator=(other.derived());
  }
}

template<typename _Scalar, int _Options, typename _StorageIndex>
typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insert(Index row, Index col)
{
  eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
  
  const Index outer = IsRowMajor ? row : col;
  const Index inner = IsRowMajor ? col : row;
  
  if(isCompressed())
  {
    if(nonZeros()==0)
    {
      // reserve space if not already done
      if(m_data.allocatedSize()==0)
        m_data.reserve(2*m_innerSize);
      
      // turn the matrix into non-compressed mode
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      if(!m_innerNonZeros) internal::throw_std_bad_alloc();
      
      memset(m_innerNonZeros, 0, (m_outerSize)*sizeof(StorageIndex));
      
      // pack all inner-vectors to the end of the pre-allocated space
      // and allocate the entire free-space to the first inner-vector
      StorageIndex end = convert_index(m_data.allocatedSize());
      for(Index j=1; j<=m_outerSize; ++j)
        m_outerIndex[j] = end;
    }
    else
    {
      // turn the matrix into non-compressed mode
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      if(!m_innerNonZeros) internal::throw_std_bad_alloc();
      for(Index j=0; j<m_outerSize; ++j)
        m_innerNonZeros[j] = m_outerIndex[j+1]-m_outerIndex[j];
    }
  }
  
  // check whether we can do a fast "push back" insertion
  Index data_end = m_data.allocatedSize();
  
  // First case: we are filling a new inner vector which is packed at the end.
  // We assume that all remaining inner-vectors are also empty and packed to the end.
  if(m_outerIndex[outer]==data_end)
  {
    eigen_internal_assert(m_innerNonZeros[outer]==0);
    
    // pack previous empty inner-vectors to end of the used-space
    // and allocate the entire free-space to the current inner-vector.
    StorageIndex p = convert_index(m_data.size());
    Index j = outer;
    while(j>=0 && m_innerNonZeros[j]==0)
      m_outerIndex[j--] = p;
    
    // push back the new element
    ++m_innerNonZeros[outer];
    m_data.append(Scalar(0), inner);
    
    // check for reallocation
    if(data_end != m_data.allocatedSize())
    {
      // m_data has been reallocated
      //  -> move remaining inner-vectors back to the end of the free-space
      //     so that the entire free-space is allocated to the current inner-vector.
      eigen_internal_assert(data_end < m_data.allocatedSize());
      StorageIndex new_end = convert_index(m_data.allocatedSize());
      for(Index k=outer+1; k<=m_outerSize; ++k)
        if(m_outerIndex[k]==data_end)
          m_outerIndex[k] = new_end;
    }
    return m_data.value(p);
  }
  
  // Second case: the next inner-vector is packed to the end
  // and the current inner-vector end match the used-space.
  if(m_outerIndex[outer+1]==data_end && m_outerIndex[outer]+m_innerNonZeros[outer]==m_data.size())
  {
    eigen_internal_assert(outer+1==m_outerSize || m_innerNonZeros[outer+1]==0);
    
    // add space for the new element
    ++m_innerNonZeros[outer];
    m_data.resize(m_data.size()+1);
    
    // check for reallocation
    if(data_end != m_data.allocatedSize())
    {
      // m_data has been reallocated
      //  -> move remaining inner-vectors back to the end of the free-space
      //     so that the entire free-space is allocated to the current inner-vector.
      eigen_internal_assert(data_end < m_data.allocatedSize());
      StorageIndex new_end = convert_index(m_data.allocatedSize());
      for(Index k=outer+1; k<=m_outerSize; ++k)
        if(m_outerIndex[k]==data_end)
          m_outerIndex[k] = new_end;
    }
    
    // and insert it at the right position (sorted insertion)
    Index startId = m_outerIndex[outer];
    Index p = m_outerIndex[outer]+m_innerNonZeros[outer]-1;
    while ( (p > startId) && (m_data.index(p-1) > inner) )
    {
      m_data.index(p) = m_data.index(p-1);
      m_data.value(p) = m_data.value(p-1);
      --p;
    }
    
    m_data.index(p) = convert_index(inner);
    return (m_data.value(p) = Scalar(0));
  }
  
  if(m_data.size() != m_data.allocatedSize())
  {
    // make sure the matrix is compatible to random un-compressed insertion:
    m_data.resize(m_data.allocatedSize());
    this->reserveInnerVectors(Array<StorageIndex,Dynamic,1>::Constant(m_outerSize, 2));
  }
  
  return insertUncompressed(row,col);
}
    
template<typename _Scalar, int _Options, typename _StorageIndex>
EIGEN_DONT_INLINE typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insertUncompressed(Index row, Index col)
{
  eigen_assert(!isCompressed());

  const Index outer = IsRowMajor ? row : col;
  const StorageIndex inner = convert_index(IsRowMajor ? col : row);

  Index room = m_outerIndex[outer+1] - m_outerIndex[outer];
  StorageIndex innerNNZ = m_innerNonZeros[outer];
  if(innerNNZ>=room)
  {
    // this inner vector is full, we need to reallocate the whole buffer :(
    reserve(SingletonVector(outer,std::max<StorageIndex>(2,innerNNZ)));
  }

  Index startId = m_outerIndex[outer];
  Index p = startId + m_innerNonZeros[outer];
  while ( (p > startId) && (m_data.index(p-1) > inner) )
  {
    m_data.index(p) = m_data.index(p-1);
    m_data.value(p) = m_data.value(p-1);
    --p;
  }
  eigen_assert((p<=startId || m_data.index(p-1)!=inner) && "you cannot insert an element that already exists, you must call coeffRef to this end");

  m_innerNonZeros[outer]++;

  m_data.index(p) = inner;
  return (m_data.value(p) = Scalar(0));
}

template<typename _Scalar, int _Options, typename _StorageIndex>
EIGEN_DONT_INLINE typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insertCompressed(Index row, Index col)
{
  eigen_assert(isCompressed());

  const Index outer = IsRowMajor ? row : col;
  const Index inner = IsRowMajor ? col : row;

  Index previousOuter = outer;
  if (m_outerIndex[outer+1]==0)
  {
    // we start a new inner vector
    while (previousOuter>=0 && m_outerIndex[previousOuter]==0)
    {
      m_outerIndex[previousOuter] = convert_index(m_data.size());
      --previousOuter;
    }
    m_outerIndex[outer+1] = m_outerIndex[outer];
  }

  // here we have to handle the tricky case where the outerIndex array
  // starts with: [ 0 0 0 0 0 1 ...] and we are inserted in, e.g.,
  // the 2nd inner vector...
  bool isLastVec = (!(previousOuter==-1 && m_data.size()!=0))
                && (std::size_t(m_outerIndex[outer+1]) == m_data.size());

  std::size_t startId = m_outerIndex[outer];
  // FIXME let's make sure sizeof(long int) == sizeof(std::size_t)
  std::size_t p = m_outerIndex[outer+1];
  ++m_outerIndex[outer+1];

  double reallocRatio = 1;
  if (m_data.allocatedSize()<=m_data.size())
  {
    // if there is no preallocated memory, let's reserve a minimum of 32 elements
    if (m_data.size()==0)
    {
      m_data.reserve(32);
    }
    else
    {
      // we need to reallocate the data, to reduce multiple reallocations
      // we use a smart resize algorithm based on the current filling ratio
      // in addition, we use double to avoid integers overflows
      double nnzEstimate = double(m_outerIndex[outer])*double(m_outerSize)/double(outer+1);
      reallocRatio = (nnzEstimate-double(m_data.size()))/double(m_data.size());
      // furthermore we bound the realloc ratio to:
      //   1) reduce multiple minor realloc when the matrix is almost filled
      //   2) avoid to allocate too much memory when the matrix is almost empty
      reallocRatio = (std::min)((std::max)(reallocRatio,1.5),8.);
    }
  }
  m_data.resize(m_data.size()+1,reallocRatio);

  if (!isLastVec)
  {
    if (previousOuter==-1)
    {
      // oops wrong guess.
      // let's correct the outer offsets
      for (Index k=0; k<=(outer+1); ++k)
        m_outerIndex[k] = 0;
      Index k=outer+1;
      while(m_outerIndex[k]==0)
        m_outerIndex[k++] = 1;
      while (k<=m_outerSize && m_outerIndex[k]!=0)
        m_outerIndex[k++]++;
      p = 0;
      --k;
      k = m_outerIndex[k]-1;
      while (k>0)
      {
        m_data.index(k) = m_data.index(k-1);
        m_data.value(k) = m_data.value(k-1);
        k--;
      }
    }
    else
    {
      // we are not inserting into the last inner vec
      // update outer indices:
      Index j = outer+2;
      while (j<=m_outerSize && m_outerIndex[j]!=0)
        m_outerIndex[j++]++;
      --j;
      // shift data of last vecs:
      Index k = m_outerIndex[j]-1;
      while (k>=Index(p))
      {
        m_data.index(k) = m_data.index(k-1);
        m_data.value(k) = m_data.value(k-1);
        k--;
      }
    }
  }

  while ( (p > startId) && (m_data.index(p-1) > inner) )
  {
    m_data.index(p) = m_data.index(p-1);
    m_data.value(p) = m_data.value(p-1);
    --p;
  }

  m_data.index(p) = inner;
  return (m_data.value(p) = Scalar(0));
}

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<SparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator<SparseCompressedBase<SparseMatrix<_Scalar,_Options,_StorageIndex> > >
{
  typedef evaluator<SparseCompressedBase<SparseMatrix<_Scalar,_Options,_StorageIndex> > > Base;
  typedef SparseMatrix<_Scalar,_Options,_StorageIndex> SparseMatrixType;
  evaluator() : Base() {}
  explicit evaluator(const SparseMatrixType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseMatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEMATRIXBASE_H
#define EIGEN_SPARSEMATRIXBASE_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  *
  * \class SparseMatrixBase
  *
  * \brief Base class of any sparse matrices or sparse expressions
  *
  * \tparam Derived is the derived type, e.g. a sparse matrix type, or an expression, etc.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEMATRIXBASE_PLUGIN.
  */
template<typename Derived> class SparseMatrixBase
  : public EigenBase<Derived>
{
  public:

    typedef typename internal::traits<Derived>::Scalar Scalar;
    
    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc.
      *
      * It is an alias for the Scalar type */
    typedef Scalar value_type;
    
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;

    /** The integer type used to \b store indices within a SparseMatrix.
      * For a \c SparseMatrix<Scalar,Options,IndexType> it an alias of the third template parameter \c IndexType. */
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    typedef typename internal::add_const_on_value_type_if_arithmetic<
                         typename internal::packet_traits<Scalar>::type
                     >::type PacketReturnType;

    typedef SparseMatrixBase StorageBaseType;

    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    
    template<typename OtherDerived>
    Derived& operator=(const EigenBase<OtherDerived> &other);

    enum {

      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxRowsAtCompileTime = RowsAtCompileTime,
      MaxColsAtCompileTime = ColsAtCompileTime,

      MaxSizeAtCompileTime = (internal::size_at_compile_time<MaxRowsAtCompileTime,
                                                      MaxColsAtCompileTime>::ret),

      IsVectorAtCompileTime = RowsAtCompileTime == 1 || ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
          * columns is known at compile-time to be equal to 1. Indeed, in that case,
          * we are dealing with a column-vector (if there is only one column) or with
          * a row-vector (if there is only one row). */

      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2,
        /**< This value is equal to Tensor::NumDimensions, i.e. 0 for scalars, 1 for vectors,
         * and 2 for matrices.
         */

      Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
          * constructed from this one. See the \ref flags "list of flags".
          */

      IsRowMajor = Flags&RowMajorBit ? 1 : 0,
      
      InnerSizeAtCompileTime = int(IsVectorAtCompileTime) ? int(SizeAtCompileTime)
                             : int(IsRowMajor) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),

      #ifndef EIGEN_PARSED_BY_DOXYGEN
      _HasDirectAccess = (int(Flags)&DirectAccessBit) ? 1 : 0 // workaround sunCC
      #endif
    };

    /** \internal the return type of MatrixBase::adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, Eigen::Transpose<const Derived> >,
                        Transpose<const Derived>
                     >::type AdjointReturnType;
    typedef Transpose<Derived> TransposeReturnType;
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;

    // FIXME storage order do not match evaluator storage order
    typedef SparseMatrix<Scalar, Flags&RowMajorBit ? RowMajor : ColMajor, StorageIndex> PlainObject;

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is the "real scalar" type; if the \a Scalar type is already real numbers
      * (e.g. int, float or double) then \a RealScalar is just the same as \a Scalar. If
      * \a Scalar is \a std::complex<T> then RealScalar is \a T.
      *
      * \sa class NumTraits
      */
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** \internal the return type of coeff()
      */
    typedef typename internal::conditional<_HasDirectAccess, const Scalar&, Scalar>::type CoeffReturnType;

    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,Matrix<Scalar,Dynamic,Dynamic> > ConstantReturnType;

    /** type of the equivalent dense matrix */
    typedef Matrix<Scalar,RowsAtCompileTime,ColsAtCompileTime> DenseMatrixType;
    /** type of the equivalent square matrix */
    typedef Matrix<Scalar,EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime),
                          EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime)> SquareMatrixType;

    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    inline Derived& derived() { return *static_cast<Derived*>(this); }
    inline Derived& const_cast_derived() const
    { return *static_cast<Derived*>(const_cast<SparseMatrixBase*>(this)); }

    typedef EigenBase<Derived> Base;

#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::SparseMatrixBase
#ifdef EIGEN_PARSED_BY_DOXYGEN
#define EIGEN_DOC_UNARY_ADDONS(METHOD,OP)           /** <p>This method does not change the sparsity of \c *this: the OP is applied to explicitly stored coefficients only. \sa SparseCompressedBase::coeffs() </p> */
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL      /** <p> \warning This method returns a read-only expression for any sparse matrices. \sa \ref TutorialSparse_SubMatrices "Sparse block operations" </p> */
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND) /** <p> \warning This method returns a read-write expression for COND sparse matrices only. Otherwise, the returned expression is read-only. \sa \ref TutorialSparse_SubMatrices "Sparse block operations" </p> */
#else
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND)
#endif
#   include "../plugins/CommonCwiseUnaryOps.h"
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   include "../plugins/BlockMethods.h"
#   ifdef EIGEN_SPARSEMATRIXBASE_PLUGIN
#     include EIGEN_SPARSEMATRIXBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS
#undef EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#undef EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF

    /** \returns the number of rows. \sa cols() */
    inline Index rows() const { return derived().rows(); }
    /** \returns the number of columns. \sa rows() */
    inline Index cols() const { return derived().cols(); }
    /** \returns the number of coefficients, which is \a rows()*cols().
      * \sa rows(), cols(). */
    inline Index size() const { return rows() * cols(); }
    /** \returns true if either the number of rows or the number of columns is equal to 1.
      * In other words, this function returns
      * \code rows()==1 || cols()==1 \endcode
      * \sa rows(), cols(), IsVectorAtCompileTime. */
    inline bool isVector() const { return rows()==1 || cols()==1; }
    /** \returns the size of the storage major dimension,
      * i.e., the number of columns for a columns major matrix, and the number of rows otherwise */
    Index outerSize() const { return (int(Flags)&RowMajorBit) ? this->rows() : this->cols(); }
    /** \returns the size of the inner dimension according to the storage order,
      * i.e., the number of rows for a columns major matrix, and the number of cols otherwise */
    Index innerSize() const { return (int(Flags)&RowMajorBit) ? this->cols() : this->rows(); }

    bool isRValue() const { return m_isRValue; }
    Derived& markAsRValue() { m_isRValue = true; return derived(); }

    SparseMatrixBase() : m_isRValue(false) { /* TODO check flags */ }

    
    template<typename OtherDerived>
    Derived& operator=(const ReturnByValue<OtherDerived>& other);

    template<typename OtherDerived>
    inline Derived& operator=(const SparseMatrixBase<OtherDerived>& other);

    inline Derived& operator=(const Derived& other);

  protected:

    template<typename OtherDerived>
    inline Derived& assign(const OtherDerived& other);

    template<typename OtherDerived>
    inline void assignGeneric(const OtherDerived& other);

  public:

    friend std::ostream & operator << (std::ostream & s, const SparseMatrixBase& m)
    {
      typedef typename Derived::Nested Nested;
      typedef typename internal::remove_all<Nested>::type NestedCleaned;

      if (Flags&RowMajorBit)
      {
        Nested nm(m.derived());
        internal::evaluator<NestedCleaned> thisEval(nm);
        for (Index row=0; row<nm.outerSize(); ++row)
        {
          Index col = 0;
          for (typename internal::evaluator<NestedCleaned>::InnerIterator it(thisEval, row); it; ++it)
          {
            for ( ; col<it.index(); ++col)
              s << "0 ";
            s << it.value() << " ";
            ++col;
          }
          for ( ; col<m.cols(); ++col)
            s << "0 ";
          s << std::endl;
        }
      }
      else
      {
        Nested nm(m.derived());
        internal::evaluator<NestedCleaned> thisEval(nm);
        if (m.cols() == 1) {
          Index row = 0;
          for (typename internal::evaluator<NestedCleaned>::InnerIterator it(thisEval, 0); it; ++it)
          {
            for ( ; row<it.index(); ++row)
              s << "0" << std::endl;
            s << it.value() << std::endl;
            ++row;
          }
          for ( ; row<m.rows(); ++row)
            s << "0" << std::endl;
        }
        else
        {
          SparseMatrix<Scalar, RowMajorBit, StorageIndex> trans = m;
          s << static_cast<const SparseMatrixBase<SparseMatrix<Scalar, RowMajorBit, StorageIndex> >&>(trans);
        }
      }
      return s;
    }

    template<typename OtherDerived>
    Derived& operator+=(const SparseMatrixBase<OtherDerived>& other);
    template<typename OtherDerived>
    Derived& operator-=(const SparseMatrixBase<OtherDerived>& other);
    
    template<typename OtherDerived>
    Derived& operator+=(const DiagonalBase<OtherDerived>& other);
    template<typename OtherDerived>
    Derived& operator-=(const DiagonalBase<OtherDerived>& other);

    template<typename OtherDerived>
    Derived& operator+=(const EigenBase<OtherDerived> &other);
    template<typename OtherDerived>
    Derived& operator-=(const EigenBase<OtherDerived> &other);

    Derived& operator*=(const Scalar& other);
    Derived& operator/=(const Scalar& other);

    template<typename OtherDerived> struct CwiseProductDenseReturnType {
      typedef CwiseBinaryOp<internal::scalar_product_op<typename ScalarBinaryOpTraits<
                                                          typename internal::traits<Derived>::Scalar,
                                                          typename internal::traits<OtherDerived>::Scalar
                                                        >::ReturnType>,
                            const Derived,
                            const OtherDerived
                          > Type;
    };

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE const typename CwiseProductDenseReturnType<OtherDerived>::Type
    cwiseProduct(const MatrixBase<OtherDerived> &other) const;

    // sparse * diagonal
    template<typename OtherDerived>
    const Product<Derived,OtherDerived>
    operator*(const DiagonalBase<OtherDerived> &other) const
    { return Product<Derived,OtherDerived>(derived(), other.derived()); }

    // diagonal * sparse
    template<typename OtherDerived> friend
    const Product<OtherDerived,Derived>
    operator*(const DiagonalBase<OtherDerived> &lhs, const SparseMatrixBase& rhs)
    { return Product<OtherDerived,Derived>(lhs.derived(), rhs.derived()); }
    
    // sparse * sparse
    template<typename OtherDerived>
    const Product<Derived,OtherDerived,AliasFreeProduct>
    operator*(const SparseMatrixBase<OtherDerived> &other) const;
    
    // sparse * dense
    template<typename OtherDerived>
    const Product<Derived,OtherDerived>
    operator*(const MatrixBase<OtherDerived> &other) const
    { return Product<Derived,OtherDerived>(derived(), other.derived()); }
    
    // dense * sparse
    template<typename OtherDerived> friend
    const Product<OtherDerived,Derived>
    operator*(const MatrixBase<OtherDerived> &lhs, const SparseMatrixBase& rhs)
    { return Product<OtherDerived,Derived>(lhs.derived(), rhs.derived()); }
    
     /** \returns an expression of P H P^-1 where H is the matrix represented by \c *this */
    SparseSymmetricPermutationProduct<Derived,Upper|Lower> twistedBy(const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm) const
    {
      return SparseSymmetricPermutationProduct<Derived,Upper|Lower>(derived(), perm);
    }

    template<typename OtherDerived>
    Derived& operator*=(const SparseMatrixBase<OtherDerived>& other);

    template<int Mode>
    inline const TriangularView<const Derived, Mode> triangularView() const;
    
    template<unsigned int UpLo> struct SelfAdjointViewReturnType { typedef SparseSelfAdjointView<Derived, UpLo> Type; };
    template<unsigned int UpLo> struct ConstSelfAdjointViewReturnType { typedef const SparseSelfAdjointView<const Derived, UpLo> Type; };

    template<unsigned int UpLo> inline 
    typename ConstSelfAdjointViewReturnType<UpLo>::Type selfadjointView() const;
    template<unsigned int UpLo> inline
    typename SelfAdjointViewReturnType<UpLo>::Type selfadjointView();

    template<typename OtherDerived> Scalar dot(const MatrixBase<OtherDerived>& other) const;
    template<typename OtherDerived> Scalar dot(const SparseMatrixBase<OtherDerived>& other) const;
    RealScalar squaredNorm() const;
    RealScalar norm()  const;
    RealScalar blueNorm() const;

    TransposeReturnType transpose() { return TransposeReturnType(derived()); }
    const ConstTransposeReturnType transpose() const { return ConstTransposeReturnType(derived()); }
    const AdjointReturnType adjoint() const { return AdjointReturnType(transpose()); }

    DenseMatrixType toDense() const
    {
      return DenseMatrixType(derived());
    }

    template<typename OtherDerived>
    bool isApprox(const SparseMatrixBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    template<typename OtherDerived>
    bool isApprox(const MatrixBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
    { return toDense().isApprox(other,prec); }

    /** \returns the matrix or vector obtained by evaluating this expression.
      *
      * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
      * a const reference, in order to avoid a useless copy.
      */
    inline const typename internal::eval<Derived>::type eval() const
    { return typename internal::eval<Derived>::type(derived()); }

    Scalar sum() const;
    
    inline const SparseView<Derived>
    pruned(const Scalar& reference = Scalar(0), const RealScalar& epsilon = NumTraits<Scalar>::dummy_precision()) const;

  protected:

    bool m_isRValue;

    static inline StorageIndex convert_index(const Index idx) {
      return internal::convert_index<StorageIndex>(idx);
    }
  private:
    template<typename Dest> void evalTo(Dest &) const;
};

} // end namespace Eigen

#endif // EIGEN_SPARSEMATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparsePermutation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_PERMUTATION_H
#define EIGEN_SPARSE_PERMUTATION_H

// This file implements sparse * permutation products

namespace Eigen { 

namespace internal {

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, SparseShape>
{
    typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
    typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

    typedef typename MatrixTypeCleaned::Scalar Scalar;
    typedef typename MatrixTypeCleaned::StorageIndex StorageIndex;

    enum {
      SrcStorageOrder = MatrixTypeCleaned::Flags&RowMajorBit ? RowMajor : ColMajor,
      MoveOuter = SrcStorageOrder==RowMajor ? Side==OnTheLeft : Side==OnTheRight
    };
    
    typedef typename internal::conditional<MoveOuter,
        SparseMatrix<Scalar,SrcStorageOrder,StorageIndex>,
        SparseMatrix<Scalar,int(SrcStorageOrder)==RowMajor?ColMajor:RowMajor,StorageIndex> >::type ReturnType;

    template<typename Dest,typename PermutationType>
    static inline void run(Dest& dst, const PermutationType& perm, const ExpressionType& xpr)
    {
      MatrixType mat(xpr);
      if(MoveOuter)
      {
        SparseMatrix<Scalar,SrcStorageOrder,StorageIndex> tmp(mat.rows(), mat.cols());
        Matrix<StorageIndex,Dynamic,1> sizes(mat.outerSize());
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          Index jp = perm.indices().coeff(j);
          sizes[((Side==OnTheLeft) ^ Transposed) ? jp : j] = StorageIndex(mat.innerVector(((Side==OnTheRight) ^ Transposed) ? jp : j).nonZeros());
        }
        tmp.reserve(sizes);
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          Index jp = perm.indices().coeff(j);
          Index jsrc = ((Side==OnTheRight) ^ Transposed) ? jp : j;
          Index jdst = ((Side==OnTheLeft) ^ Transposed) ? jp : j;
          for(typename MatrixTypeCleaned::InnerIterator it(mat,jsrc); it; ++it)
            tmp.insertByOuterInner(jdst,it.index()) = it.value();
        }
        dst = tmp;
      }
      else
      {
        SparseMatrix<Scalar,int(SrcStorageOrder)==RowMajor?ColMajor:RowMajor,StorageIndex> tmp(mat.rows(), mat.cols());
        Matrix<StorageIndex,Dynamic,1> sizes(tmp.outerSize());
        sizes.setZero();
        PermutationMatrix<Dynamic,Dynamic,StorageIndex> perm_cpy;
        if((Side==OnTheLeft) ^ Transposed)
          perm_cpy = perm;
        else
          perm_cpy = perm.transpose();

        for(Index j=0; j<mat.outerSize(); ++j)
          for(typename MatrixTypeCleaned::InnerIterator it(mat,j); it; ++it)
            sizes[perm_cpy.indices().coeff(it.index())]++;
        tmp.reserve(sizes);
        for(Index j=0; j<mat.outerSize(); ++j)
          for(typename MatrixTypeCleaned::InnerIterator it(mat,j); it; ++it)
            tmp.insertByOuterInner(perm_cpy.indices().coeff(it.index()),j) = it.value();
        dst = tmp;
      }
    }
};

}

namespace internal {

template <int ProductTag> struct product_promote_storage_type<Sparse,             PermutationStorage, ProductTag> { typedef Sparse ret; };
template <int ProductTag> struct product_promote_storage_type<PermutationStorage, Sparse,             ProductTag> { typedef Sparse ret; };

// TODO, the following two overloads are only needed to define the right temporary type through 
// typename traits<permutation_sparse_matrix_product<Rhs,Lhs,OnTheRight,false> >::ReturnType
// whereas it should be correctly handled by traits<Product<> >::PlainObject

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, AliasFreeProduct>, ProductTag, PermutationShape, SparseShape>
  : public evaluator<typename permutation_matrix_product<Rhs,OnTheLeft,false,SparseShape>::ReturnType>
{
  typedef Product<Lhs, Rhs, AliasFreeProduct> XprType;
  typedef typename permutation_matrix_product<Rhs,OnTheLeft,false,SparseShape>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, Rhs, PermutationShape, SparseShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, AliasFreeProduct>, ProductTag, SparseShape, PermutationShape >
  : public evaluator<typename permutation_matrix_product<Lhs,OnTheRight,false,SparseShape>::ReturnType>
{
  typedef Product<Lhs, Rhs, AliasFreeProduct> XprType;
  typedef typename permutation_matrix_product<Lhs,OnTheRight,false,SparseShape>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, Rhs, SparseShape, PermutationShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

/** \returns the matrix with the permutation applied to the columns
  */
template<typename SparseDerived, typename PermDerived>
inline const Product<SparseDerived, PermDerived, AliasFreeProduct>
operator*(const SparseMatrixBase<SparseDerived>& matrix, const PermutationBase<PermDerived>& perm)
{ return Product<SparseDerived, PermDerived, AliasFreeProduct>(matrix.derived(), perm.derived()); }

/** \returns the matrix with the permutation applied to the rows
  */
template<typename SparseDerived, typename PermDerived>
inline const Product<PermDerived, SparseDerived, AliasFreeProduct>
operator*( const PermutationBase<PermDerived>& perm, const SparseMatrixBase<SparseDerived>& matrix)
{ return  Product<PermDerived, SparseDerived, AliasFreeProduct>(perm.derived(), matrix.derived()); }


/** \returns the matrix with the inverse permutation applied to the columns.
  */
template<typename SparseDerived, typename PermutationType>
inline const Product<SparseDerived, Inverse<PermutationType>, AliasFreeProduct>
operator*(const SparseMatrixBase<SparseDerived>& matrix, const InverseImpl<PermutationType, PermutationStorage>& tperm)
{
  return Product<SparseDerived, Inverse<PermutationType>, AliasFreeProduct>(matrix.derived(), tperm.derived());
}

/** \returns the matrix with the inverse permutation applied to the rows.
  */
template<typename SparseDerived, typename PermutationType>
inline const Product<Inverse<PermutationType>, SparseDerived, AliasFreeProduct>
operator*(const InverseImpl<PermutationType,PermutationStorage>& tperm, const SparseMatrixBase<SparseDerived>& matrix)
{
  return Product<Inverse<PermutationType>, SparseDerived, AliasFreeProduct>(tperm.derived(), matrix.derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_SELFADJOINTVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEPRODUCT_H
#define EIGEN_SPARSEPRODUCT_H

namespace Eigen { 

/** \returns an expression of the product of two sparse matrices.
  * By default a conservative product preserving the symbolic non zeros is performed.
  * The automatic pruning of the small values can be achieved by calling the pruned() function
  * in which case a totally different product algorithm is employed:
  * \code
  * C = (A*B).pruned();             // suppress numerical zeros (exact)
  * C = (A*B).pruned(ref);
  * C = (A*B).pruned(ref,epsilon);
  * \endcode
  * where \c ref is a meaningful non zero reference value.
  * */
template<typename Derived>
template<typename OtherDerived>
inline const Product<Derived,OtherDerived,AliasFreeProduct>
SparseMatrixBase<Derived>::operator*(const SparseMatrixBase<OtherDerived> &other) const
{
  return Product<Derived,OtherDerived,AliasFreeProduct>(derived(), other.derived());
}

namespace internal {

// sparse * sparse
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    evalTo(dst, lhs, rhs, typename evaluator_traits<Dest>::Shape());
  }

  // dense += sparse * sparse
  template<typename Dest,typename ActualLhs>
  static void addTo(Dest& dst, const ActualLhs& lhs, const Rhs& rhs, typename enable_if<is_same<typename evaluator_traits<Dest>::Shape,DenseShape>::value,int*>::type* = 0)
  {
    typedef typename nested_eval<ActualLhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::sparse_sparse_to_dense_product_selector<typename remove_all<LhsNested>::type,
                                                      typename remove_all<RhsNested>::type, Dest>::run(lhsNested,rhsNested,dst);
  }

  // dense -= sparse * sparse
  template<typename Dest>
  static void subTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, typename enable_if<is_same<typename evaluator_traits<Dest>::Shape,DenseShape>::value,int*>::type* = 0)
  {
    addTo(dst, -lhs, rhs);
  }

protected:

  // sparse = sparse * sparse
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, SparseShape)
  {
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::conservative_sparse_sparse_product_selector<typename remove_all<LhsNested>::type,
                                                          typename remove_all<RhsNested>::type, Dest>::run(lhsNested,rhsNested,dst);
  }

  // dense = sparse * sparse
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, DenseShape)
  {
    dst.setZero();
    addTo(dst, lhs, rhs);
  }
};

// sparse * sparse-triangular
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, SparseTriangularShape, ProductType>
 : public generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{};

// sparse-triangular * sparse
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseTriangularShape, SparseShape, ProductType>
 : public generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{};

// dense = sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    generic_product_impl<Lhs, Rhs>::evalTo(dst,src.lhs(),src.rhs());
  }
};

// dense += sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::add_assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    generic_product_impl<Lhs, Rhs>::addTo(dst,src.lhs(),src.rhs());
  }
};

// dense -= sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::sub_assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    generic_product_impl<Lhs, Rhs>::subTo(dst,src.lhs(),src.rhs());
  }
};

template<typename Lhs, typename Rhs, int Options>
struct unary_evaluator<SparseView<Product<Lhs, Rhs, Options> >, IteratorBased>
 : public evaluator<typename Product<Lhs, Rhs, DefaultProduct>::PlainObject>
{
  typedef SparseView<Product<Lhs, Rhs, Options> > XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  explicit unary_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    using std::abs;
    ::new (static_cast<Base*>(this)) Base(m_result);
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(xpr.nestedExpression().lhs());
    RhsNested rhsNested(xpr.nestedExpression().rhs());

    internal::sparse_sparse_product_with_pruning_selector<typename remove_all<LhsNested>::type,
                                                          typename remove_all<RhsNested>::type, PlainObject>::run(lhsNested,rhsNested,m_result,
                                                                                                                  abs(xpr.reference())*xpr.epsilon());
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

// sparse matrix = sparse-product (can be sparse*sparse, sparse*perm, etc.)
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename Lhs, typename Rhs>
SparseMatrix<Scalar,_Options,_StorageIndex>& SparseMatrix<Scalar,_Options,_StorageIndex>::operator=(const Product<Lhs,Rhs,AliasFreeProduct>& src)
{
  // std::cout << "in Assignment : " << DstOptions << "\n";
  SparseMatrix dst(src.rows(),src.cols());
  internal::generic_product_impl<Lhs, Rhs>::evalTo(dst,src.lhs(),src.rhs());
  this->swap(dst);
  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SPARSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseRedux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEREDUX_H
#define EIGEN_SPARSEREDUX_H

namespace Eigen { 

template<typename Derived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  Scalar res(0);
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (typename internal::evaluator<Derived>::InnerIterator iter(thisEval,j); iter; ++iter)
      res += iter.value();
  return res;
}

template<typename _Scalar, int _Options, typename _Index>
typename internal::traits<SparseMatrix<_Scalar,_Options,_Index> >::Scalar
SparseMatrix<_Scalar,_Options,_Index>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  if(this->isCompressed())
    return Matrix<Scalar,1,Dynamic>::Map(m_data.valuePtr(), m_data.size()).sum();
  else
    return Base::sum();
}

template<typename _Scalar, int _Options, typename _Index>
typename internal::traits<SparseVector<_Scalar,_Options, _Index> >::Scalar
SparseVector<_Scalar,_Options,_Index>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  return Matrix<Scalar,1,Dynamic>::Map(m_data.valuePtr(), m_data.size()).sum();
}

} // end namespace Eigen

#endif // EIGEN_SPARSEREDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseRef.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_REF_H
#define EIGEN_SPARSE_REF_H

namespace Eigen {

enum {
  StandardCompressedFormat = 2 /**< used by Ref<SparseMatrix> to specify whether the input storage must be in standard compressed form */
};
  
namespace internal {

template<typename Derived> class SparseRefBase;

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  enum {
    Options = _Options,
    Flags = traits<PlainObjectType>::Flags | CompressedAccessBit | NestByRefBit
  };

  template<typename Derived> struct match {
    enum {
      StorageOrderMatch = PlainObjectType::IsVectorAtCompileTime || Derived::IsVectorAtCompileTime || ((PlainObjectType::Flags&RowMajorBit)==(Derived::Flags&RowMajorBit)),
      MatchAtCompileTime = (Derived::Flags&CompressedAccessBit) && StorageOrderMatch
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };
  
};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
{
  enum {
    Flags = (traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >::Flags | CompressedAccessBit | NestByRefBit) & ~LvalueBit
  };
};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<SparseVector<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseVector<MatScalar,MatOptions,MatIndex> PlainObjectType;
  enum {
    Options = _Options,
    Flags = traits<PlainObjectType>::Flags | CompressedAccessBit | NestByRefBit
  };

  template<typename Derived> struct match {
    enum {
      MatchAtCompileTime = (Derived::Flags&CompressedAccessBit) && Derived::IsVectorAtCompileTime
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };

};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
{
  enum {
    Flags = (traits<SparseVector<MatScalar,MatOptions,MatIndex> >::Flags | CompressedAccessBit | NestByRefBit) & ~LvalueBit
  };
};

template<typename Derived>
struct traits<SparseRefBase<Derived> > : public traits<Derived> {};

template<typename Derived> class SparseRefBase
  : public SparseMapBase<Derived>
{
public:

  typedef SparseMapBase<Derived> Base;
  EIGEN_SPARSE_PUBLIC_INTERFACE(SparseRefBase)

  SparseRefBase()
    : Base(RowsAtCompileTime==Dynamic?0:RowsAtCompileTime,ColsAtCompileTime==Dynamic?0:ColsAtCompileTime, 0, 0, 0, 0, 0)
  {}
  
protected:

  template<typename Expression>
  void construct(Expression& expr)
  {
    if(expr.outerIndexPtr()==0)
      ::new (static_cast<Base*>(this)) Base(expr.size(), expr.nonZeros(), expr.innerIndexPtr(), expr.valuePtr());
    else
      ::new (static_cast<Base*>(this)) Base(expr.rows(), expr.cols(), expr.nonZeros(), expr.outerIndexPtr(), expr.innerIndexPtr(), expr.valuePtr(), expr.innerNonZeroPtr());
  }
};

} // namespace internal


/** 
  * \ingroup SparseCore_Module
  *
  * \brief A sparse matrix expression referencing an existing sparse expression
  *
  * \tparam SparseMatrixType the equivalent sparse matrix type of the referenced data, it must be a template instance of class SparseMatrix.
  * \tparam Options specifies whether the a standard compressed format is required \c Options is  \c #StandardCompressedFormat, or \c 0.
  *                The default is \c 0.
  *
  * \sa class Ref
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType >
  : public internal::SparseRefBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType > >
#else
template<typename SparseMatrixType, int Options>
class Ref<SparseMatrixType, Options>
  : public SparseMapBase<Derived,WriteAccessors> // yes, that's weird to use Derived here, but that works!
#endif
{
    typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
    typedef internal::traits<Ref> Traits;
    template<int OtherOptions>
    inline Ref(const SparseMatrix<MatScalar,OtherOptions,MatIndex>& expr);
    template<int OtherOptions>
    inline Ref(const MappedSparseMatrix<MatScalar,OtherOptions,MatIndex>& expr);
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)


    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<int OtherOptions>
    inline Ref(SparseMatrix<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseMatrix<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.derived());
    }
    
    template<int OtherOptions>
    inline Ref(MappedSparseMatrix<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseMatrix<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.derived());
    }
    
    template<typename Derived>
    inline Ref(const SparseCompressedBase<Derived>& expr)
    #else
    /** Implicit constructor from any sparse expression (2D matrix or 1D vector) */
    template<typename Derived>
    inline Ref(SparseCompressedBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.const_cast_derived());
    }
};

// this is the const ref version
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public internal::SparseRefBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
    typedef SparseMatrix<MatScalar,MatOptions,MatIndex> TPlainObjectType;
    typedef internal::traits<Ref> Traits;
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    inline Ref(const SparseMatrixBase<Derived>& expr) : m_hasCopy(false)
    {
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    inline Ref(const Ref& other) : Base(other), m_hasCopy(false) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    inline Ref(const RefBase<OtherRef>& other) : m_hasCopy(false) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

    ~Ref() {
      if(m_hasCopy) {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        obj->~TPlainObjectType();
      }
    }

  protected:

    template<typename Expression>
    void construct(const Expression& expr,internal::true_type)
    {
      if((Options & int(StandardCompressedFormat)) && (!expr.isCompressed()))
      {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        ::new (obj) TPlainObjectType(expr);
        m_hasCopy = true;
        Base::construct(*obj);
      }
      else
      {
        Base::construct(expr);
      }
    }

    template<typename Expression>
    void construct(const Expression& expr, internal::false_type)
    {
      TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
      ::new (obj) TPlainObjectType(expr);
      m_hasCopy = true;
      Base::construct(*obj);
    }

  protected:
    typename internal::aligned_storage<sizeof(TPlainObjectType), EIGEN_ALIGNOF(TPlainObjectType)>::type m_storage;
    bool m_hasCopy;
};



/**
  * \ingroup SparseCore_Module
  *
  * \brief A sparse vector expression referencing an existing sparse vector expression
  *
  * \tparam SparseVectorType the equivalent sparse vector type of the referenced data, it must be a template instance of class SparseVector.
  *
  * \sa class Ref
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType >
  : public internal::SparseRefBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType > >
#else
template<typename SparseVectorType>
class Ref<SparseVectorType>
  : public SparseMapBase<Derived,WriteAccessors>
#endif
{
    typedef SparseVector<MatScalar,MatOptions,MatIndex> PlainObjectType;
    typedef internal::traits<Ref> Traits;
    template<int OtherOptions>
    inline Ref(const SparseVector<MatScalar,OtherOptions,MatIndex>& expr);
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<int OtherOptions>
    inline Ref(SparseVector<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseVector<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      Base::construct(expr.derived());
    }

    template<typename Derived>
    inline Ref(const SparseCompressedBase<Derived>& expr)
    #else
    /** Implicit constructor from any 1D sparse vector expression */
    template<typename Derived>
    inline Ref(SparseCompressedBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      Base::construct(expr.const_cast_derived());
    }
};

// this is the const ref version
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public internal::SparseRefBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
    typedef SparseVector<MatScalar,MatOptions,MatIndex> TPlainObjectType;
    typedef internal::traits<Ref> Traits;
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    inline Ref(const SparseMatrixBase<Derived>& expr) : m_hasCopy(false)
    {
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    inline Ref(const Ref& other) : Base(other), m_hasCopy(false) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    inline Ref(const RefBase<OtherRef>& other) : m_hasCopy(false) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

    ~Ref() {
      if(m_hasCopy) {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        obj->~TPlainObjectType();
      }
    }

  protected:

    template<typename Expression>
    void construct(const Expression& expr,internal::true_type)
    {
      Base::construct(expr);
    }

    template<typename Expression>
    void construct(const Expression& expr, internal::false_type)
    {
      TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
      ::new (obj) TPlainObjectType(expr);
      m_hasCopy = true;
      Base::construct(*obj);
    }

  protected:
    typename internal::aligned_storage<sizeof(TPlainObjectType), EIGEN_ALIGNOF(TPlainObjectType)>::type m_storage;
    bool m_hasCopy;
};

namespace internal {

// FIXME shall we introduce a general evaluatior_ref that we can specialize for any sparse object once, and thus remove this copy-pasta thing...

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseSelfAdjointView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_SELFADJOINTVIEW_H
#define EIGEN_SPARSE_SELFADJOINTVIEW_H

namespace Eigen { 
  
/** \ingroup SparseCore_Module
  * \class SparseSelfAdjointView
  *
  * \brief Pseudo expression to manipulate a triangular sparse matrix as a selfadjoint matrix.
  *
  * \param MatrixType the type of the dense matrix storing the coefficients
  * \param Mode can be either \c #Lower or \c #Upper
  *
  * This class is an expression of a sefladjoint matrix from a triangular part of a matrix
  * with given dense storage of the coefficients. It is the return type of MatrixBase::selfadjointView()
  * and most of the time this is the only way that it is used.
  *
  * \sa SparseMatrixBase::selfadjointView()
  */
namespace internal {
  
template<typename MatrixType, unsigned int Mode>
struct traits<SparseSelfAdjointView<MatrixType,Mode> > : traits<MatrixType> {
};

template<int SrcMode,int DstMode,typename MatrixType,int DestOrder>
void permute_symm_to_symm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm = 0);

template<int Mode,typename MatrixType,int DestOrder>
void permute_symm_to_fullsymm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm = 0);

}

template<typename MatrixType, unsigned int _Mode> class SparseSelfAdjointView
  : public EigenBase<SparseSelfAdjointView<MatrixType,_Mode> >
{
  public:
    
    enum {
      Mode = _Mode,
      TransposeMode = ((Mode & Upper) ? Lower : 0) | ((Mode & Lower) ? Upper : 0),
      RowsAtCompileTime = internal::traits<SparseSelfAdjointView>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<SparseSelfAdjointView>::ColsAtCompileTime
    };

    typedef EigenBase<SparseSelfAdjointView> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<MatrixTypeNested>::type _MatrixTypeNested;
    
    explicit inline SparseSelfAdjointView(MatrixType& matrix) : m_matrix(matrix)
    {
      eigen_assert(rows()==cols() && "SelfAdjointView is only for squared matrices");
    }

    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }

    /** \internal \returns a reference to the nested matrix */
    const _MatrixTypeNested& matrix() const { return m_matrix; }
    typename internal::remove_reference<MatrixTypeNested>::type& matrix() { return m_matrix; }

    /** \returns an expression of the matrix product between a sparse self-adjoint matrix \c *this and a sparse matrix \a rhs.
      *
      * Note that there is no algorithmic advantage of performing such a product compared to a general sparse-sparse matrix product.
      * Indeed, the SparseSelfadjointView operand is first copied into a temporary SparseMatrix before computing the product.
      */
    template<typename OtherDerived>
    Product<SparseSelfAdjointView, OtherDerived>
    operator*(const SparseMatrixBase<OtherDerived>& rhs) const
    {
      return Product<SparseSelfAdjointView, OtherDerived>(*this, rhs.derived());
    }

    /** \returns an expression of the matrix product between a sparse matrix \a lhs and a sparse self-adjoint matrix \a rhs.
      *
      * Note that there is no algorithmic advantage of performing such a product compared to a general sparse-sparse matrix product.
      * Indeed, the SparseSelfadjointView operand is first copied into a temporary SparseMatrix before computing the product.
      */
    template<typename OtherDerived> friend
    Product<OtherDerived, SparseSelfAdjointView>
    operator*(const SparseMatrixBase<OtherDerived>& lhs, const SparseSelfAdjointView& rhs)
    {
      return Product<OtherDerived, SparseSelfAdjointView>(lhs.derived(), rhs);
    }
    
    /** Efficient sparse self-adjoint matrix times dense vector/matrix product */
    template<typename OtherDerived>
    Product<SparseSelfAdjointView,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<SparseSelfAdjointView,OtherDerived>(*this, rhs.derived());
    }

    /** Efficient dense vector/matrix times sparse self-adjoint matrix product */
    template<typename OtherDerived> friend
    Product<OtherDerived,SparseSelfAdjointView>
    operator*(const MatrixBase<OtherDerived>& lhs, const SparseSelfAdjointView& rhs)
    {
      return Product<OtherDerived,SparseSelfAdjointView>(lhs.derived(), rhs);
    }

    /** Perform a symmetric rank K update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha ( u u^* ) \f$ where \a u is a vector or matrix.
      *
      * \returns a reference to \c *this
      *
      * To perform \f$ this = this + \alpha ( u^* u ) \f$ you can simply
      * call this function with u.adjoint().
      */
    template<typename DerivedU>
    SparseSelfAdjointView& rankUpdate(const SparseMatrixBase<DerivedU>& u, const Scalar& alpha = Scalar(1));
    
    /** \returns an expression of P H P^-1 */
    // TODO implement twists in a more evaluator friendly fashion
    SparseSymmetricPermutationProduct<_MatrixTypeNested,Mode> twistedBy(const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm) const
    {
      return SparseSymmetricPermutationProduct<_MatrixTypeNested,Mode>(m_matrix, perm);
    }

    template<typename SrcMatrixType,int SrcMode>
    SparseSelfAdjointView& operator=(const SparseSymmetricPermutationProduct<SrcMatrixType,SrcMode>& permutedMatrix)
    {
      internal::call_assignment_no_alias_no_transpose(*this, permutedMatrix);
      return *this;
    }

    SparseSelfAdjointView& operator=(const SparseSelfAdjointView& src)
    {
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> pnull;
      return *this = src.twistedBy(pnull);
    }

    // Since we override the copy-assignment operator, we need to explicitly re-declare the copy-constructor
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(SparseSelfAdjointView)

    template<typename SrcMatrixType,unsigned int SrcMode>
    SparseSelfAdjointView& operator=(const SparseSelfAdjointView<SrcMatrixType,SrcMode>& src)
    {
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> pnull;
      return *this = src.twistedBy(pnull);
    }
    
    void resize(Index rows, Index cols)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(rows);
      EIGEN_ONLY_USED_FOR_DEBUG(cols);
      eigen_assert(rows == this->rows() && cols == this->cols()
                && "SparseSelfadjointView::resize() does not actually allow to resize.");
    }
    
  protected:

    MatrixTypeNested m_matrix;
    //mutable VectorI m_countPerRow;
    //mutable VectorI m_countPerCol;
  private:
    template<typename Dest> void evalTo(Dest &) const;
};

/***************************************************************************
* Implementation of SparseMatrixBase methods
***************************************************************************/

template<typename Derived>
template<unsigned int UpLo>
typename SparseMatrixBase<Derived>::template ConstSelfAdjointViewReturnType<UpLo>::Type SparseMatrixBase<Derived>::selfadjointView() const
{
  return SparseSelfAdjointView<const Derived, UpLo>(derived());
}

template<typename Derived>
template<unsigned int UpLo>
typename SparseMatrixBase<Derived>::template SelfAdjointViewReturnType<UpLo>::Type SparseMatrixBase<Derived>::selfadjointView()
{
  return SparseSelfAdjointView<Derived, UpLo>(derived());
}

/***************************************************************************
* Implementation of SparseSelfAdjointView methods
***************************************************************************/

template<typename MatrixType, unsigned int Mode>
template<typename DerivedU>
SparseSelfAdjointView<MatrixType,Mode>&
SparseSelfAdjointView<MatrixType,Mode>::rankUpdate(const SparseMatrixBase<DerivedU>& u, const Scalar& alpha)
{
  SparseMatrix<Scalar,(MatrixType::Flags&RowMajorBit)?RowMajor:ColMajor> tmp = u * u.adjoint();
  if(alpha==Scalar(0))
    m_matrix = tmp.template triangularView<Mode>();
  else
    m_matrix += alpha * tmp.template triangularView<Mode>();

  return *this;
}

namespace internal {
  
// TODO currently a selfadjoint expression has the form SelfAdjointView<.,.>
//      in the future selfadjoint-ness should be defined by the expression traits
//      such that Transpose<SelfAdjointView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<SparseSelfAdjointView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SparseSelfAdjointShape Shape;
};

struct SparseSelfAdjoint2Sparse {};

template<> struct AssignmentKind<SparseShape,SparseSelfAdjointShape> { typedef SparseSelfAdjoint2Sparse Kind; };
template<> struct AssignmentKind<SparseSelfAdjointShape,SparseShape> { typedef Sparse2Sparse Kind; };

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, SparseSelfAdjoint2Sparse>
{
  typedef typename DstXprType::StorageIndex StorageIndex;
  typedef internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> AssignOpType;

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src, const AssignOpType&/*func*/)
  {
    internal::permute_symm_to_fullsymm<SrcXprType::Mode>(src.matrix(), dst);
  }

  // FIXME: the handling of += and -= in sparse matrices should be cleanup so that next two overloads could be reduced to:
  template<typename DestScalar,int StorageOrder,typename AssignFunc>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src, const AssignFunc& func)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    call_assignment_no_alias_no_transpose(dst, tmp, func);
  }

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src,
                  const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>& /* func */)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    dst += tmp;
  }

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src,
                  const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>& /* func */)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    dst -= tmp;
  }
  
  template<typename DestScalar>
  static void run(DynamicSparseMatrix<DestScalar,ColMajor,StorageIndex>& dst, const SrcXprType &src, const AssignOpType&/*func*/)
  {
    // TODO directly evaluate into dst;
    SparseMatrix<DestScalar,ColMajor,StorageIndex> tmp(dst.rows(),dst.cols());
    internal::permute_symm_to_fullsymm<SrcXprType::Mode>(src.matrix(), tmp);
    dst = tmp;
  }
};

} // end namespace internal

/***************************************************************************
* Implementation of sparse self-adjoint time dense matrix
***************************************************************************/

namespace internal {

template<int Mode, typename SparseLhsType, typename DenseRhsType, typename DenseResType, typename AlphaType>
inline void sparse_selfadjoint_time_dense_product(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
{
  EIGEN_ONLY_USED_FOR_DEBUG(alpha);
  
  typedef typename internal::nested_eval<SparseLhsType,DenseRhsType::MaxColsAtCompileTime>::type SparseLhsTypeNested;
  typedef typename internal::remove_all<SparseLhsTypeNested>::type SparseLhsTypeNestedCleaned;
  typedef evaluator<SparseLhsTypeNestedCleaned> LhsEval;
  typedef typename LhsEval::InnerIterator LhsIterator;
  typedef typename SparseLhsType::Scalar LhsScalar;
  
  enum {
    LhsIsRowMajor = (LhsEval::Flags&RowMajorBit)==RowMajorBit,
    ProcessFirstHalf =
              ((Mode&(Upper|Lower))==(Upper|Lower))
          || ( (Mode&Upper) && !LhsIsRowMajor)
          || ( (Mode&Lower) && LhsIsRowMajor),
    ProcessSecondHalf = !ProcessFirstHalf
  };
  
  SparseLhsTypeNested lhs_nested(lhs);
  LhsEval lhsEval(lhs_nested);

  // work on one column at once
  for (Index k=0; k<rhs.cols(); ++k)
  {
    for (Index j=0; j<lhs.outerSize(); ++j)
    {
      LhsIterator i(lhsEval,j);
      // handle diagonal coeff
      if (ProcessSecondHalf)
      {
        while (i && i.index()<j) ++i;
        if(i && i.index()==j)
        {
          res.coeffRef(j,k) += alpha * i.value() * rhs.coeff(j,k);
          ++i;
        }
      }

      // premultiplied rhs for scatters
      typename ScalarBinaryOpTraits<AlphaType, typename DenseRhsType::Scalar>::ReturnType rhs_j(alpha*rhs(j,k));
      // accumulator for partial scalar product
      typename DenseResType::Scalar res_j(0);
      for(; (ProcessFirstHalf ? i && i.index() < j : i) ; ++i)
      {
        LhsScalar lhs_ij = i.value();
        if(!LhsIsRowMajor) lhs_ij = numext::conj(lhs_ij);
        res_j += lhs_ij * rhs.coeff(i.index(),k);
        res(i.index(),k) += numext::conj(lhs_ij) * rhs_j;
      }
      res.coeffRef(j,k) += alpha * res_j;

      // handle diagonal coeff
      if (ProcessFirstHalf && i && (i.index()==j))
        res.coeffRef(j,k) += alpha * i.value() * rhs.coeff(j,k);
    }
  }
}


template<typename LhsView, typename Rhs, int ProductType>
struct generic_product_impl<LhsView, Rhs, SparseSelfAdjointShape, DenseShape, ProductType>
: generic_product_impl_base<LhsView, Rhs, generic_product_impl<LhsView, Rhs, SparseSelfAdjointShape, DenseShape, ProductType> >
{
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const LhsView& lhsView, const Rhs& rhs, const typename Dest::Scalar& alpha)
  {
    typedef typename LhsView::_MatrixTypeNested Lhs;
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhsView.matrix());
    RhsNested rhsNested(rhs);
    
    internal::sparse_selfadjoint_time_dense_product<LhsView::Mode>(lhsNested, rhsNested, dst, alpha);
  }
};

template<typename Lhs, typename RhsView, int ProductType>
struct generic_product_impl<Lhs, RhsView, DenseShape, SparseSelfAdjointShape, ProductType>
: generic_product_impl_base<Lhs, RhsView, generic_product_impl<Lhs, RhsView, DenseShape, SparseSelfAdjointShape, ProductType> >
{
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const RhsView& rhsView, const typename Dest::Scalar& alpha)
  {
    typedef typename RhsView::_MatrixTypeNested Rhs;
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhsView.matrix());
    
    // transpose everything
    Transpose<Dest> dstT(dst);
    internal::sparse_selfadjoint_time_dense_product<RhsView::TransposeMode>(rhsNested.transpose(), lhsNested.transpose(), dstT, alpha);
  }
};

// NOTE: these two overloads are needed to evaluate the sparse selfadjoint view into a full sparse matrix
// TODO: maybe the copy could be handled by generic_product_impl so that these overloads would not be needed anymore

template<typename LhsView, typename Rhs, int ProductTag>
struct product_evaluator<Product<LhsView, Rhs, DefaultProduct>, ProductTag, SparseSelfAdjointShape, SparseShape>
  : public evaluator<typename Product<typename Rhs::PlainObject, Rhs, DefaultProduct>::PlainObject>
{
  typedef Product<LhsView, Rhs, DefaultProduct> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  product_evaluator(const XprType& xpr)
    : m_lhs(xpr.lhs()), m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<typename Rhs::PlainObject, Rhs, SparseShape, SparseShape, ProductTag>::evalTo(m_result, m_lhs, xpr.rhs());
  }
  
protected:
  typename Rhs::PlainObject m_lhs;
  PlainObject m_result;
};

template<typename Lhs, typename RhsView, int ProductTag>
struct product_evaluator<Product<Lhs, RhsView, DefaultProduct>, ProductTag, SparseShape, SparseSelfAdjointShape>
  : public evaluator<typename Product<Lhs, typename Lhs::PlainObject, DefaultProduct>::PlainObject>
{
  typedef Product<Lhs, RhsView, DefaultProduct> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  product_evaluator(const XprType& xpr)
    : m_rhs(xpr.rhs()), m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, typename Lhs::PlainObject, SparseShape, SparseShape, ProductTag>::evalTo(m_result, xpr.lhs(), m_rhs);
  }
  
protected:
  typename Lhs::PlainObject m_rhs;
  PlainObject m_result;
};

} // namespace internal

/***************************************************************************
* Implementation of symmetric copies and permutations
***************************************************************************/
namespace internal {

template<int Mode,typename MatrixType,int DestOrder>
void permute_symm_to_fullsymm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::Scalar Scalar;
  typedef SparseMatrix<Scalar,DestOrder,StorageIndex> Dest;
  typedef Matrix<StorageIndex,Dynamic,1> VectorI;
  typedef evaluator<MatrixType> MatEval;
  typedef typename evaluator<MatrixType>::InnerIterator MatIterator;
  
  MatEval matEval(mat);
  Dest& dest(_dest.derived());
  enum {
    StorageOrderMatch = int(Dest::IsRowMajor) == int(MatrixType::IsRowMajor)
  };
  
  Index size = mat.rows();
  VectorI count;
  count.resize(size);
  count.setZero();
  dest.resize(size,size);
  for(Index j = 0; j<size; ++j)
  {
    Index jp = perm ? perm[j] : j;
    for(MatIterator it(matEval,j); it; ++it)
    {
      Index i = it.index();
      Index r = it.row();
      Index c = it.col();
      Index ip = perm ? perm[i] : i;
      if(Mode==int(Upper|Lower))
        count[StorageOrderMatch ? jp : ip]++;
      else if(r==c)
        count[ip]++;
      else if(( Mode==Lower && r>c) || ( Mode==Upper && r<c))
      {
        count[ip]++;
        count[jp]++;
      }
    }
  }
  Index nnz = count.sum();
  
  // reserve space
  dest.resizeNonZeros(nnz);
  dest.outerIndexPtr()[0] = 0;
  for(Index j=0; j<size; ++j)
    dest.outerIndexPtr()[j+1] = dest.outerIndexPtr()[j] + count[j];
  for(Index j=0; j<size; ++j)
    count[j] = dest.outerIndexPtr()[j];
  
  // copy data
  for(StorageIndex j = 0; j<size; ++j)
  {
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = internal::convert_index<StorageIndex>(it.index());
      Index r = it.row();
      Index c = it.col();
      
      StorageIndex jp = perm ? perm[j] : j;
      StorageIndex ip = perm ? perm[i] : i;
      
      if(Mode==int(Upper|Lower))
      {
        Index k = count[StorageOrderMatch ? jp : ip]++;
        dest.innerIndexPtr()[k] = StorageOrderMatch ? ip : jp;
        dest.valuePtr()[k] = it.value();
      }
      else if(r==c)
      {
        Index k = count[ip]++;
        dest.innerIndexPtr()[k] = ip;
        dest.valuePtr()[k] = it.value();
      }
      else if(( (Mode&Lower)==Lower && r>c) || ( (Mode&Upper)==Upper && r<c))
      {
        if(!StorageOrderMatch)
          std::swap(ip,jp);
        Index k = count[jp]++;
        dest.innerIndexPtr()[k] = ip;
        dest.valuePtr()[k] = it.value();
        k = count[ip]++;
        dest.innerIndexPtr()[k] = jp;
        dest.valuePtr()[k] = numext::conj(it.value());
      }
    }
  }
}

template<int _SrcMode,int _DstMode,typename MatrixType,int DstOrder>
void permute_symm_to_symm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DstOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::Scalar Scalar;
  SparseMatrix<Scalar,DstOrder,StorageIndex>& dest(_dest.derived());
  typedef Matrix<StorageIndex,Dynamic,1> VectorI;
  typedef evaluator<MatrixType> MatEval;
  typedef typename evaluator<MatrixType>::InnerIterator MatIterator;

  enum {
    SrcOrder = MatrixType::IsRowMajor ? RowMajor : ColMajor,
    StorageOrderMatch = int(SrcOrder) == int(DstOrder),
    DstMode = DstOrder==RowMajor ? (_DstMode==Upper ? Lower : Upper) : _DstMode,
    SrcMode = SrcOrder==RowMajor ? (_SrcMode==Upper ? Lower : Upper) : _SrcMode
  };

  MatEval matEval(mat);
  
  Index size = mat.rows();
  VectorI count(size);
  count.setZero();
  dest.resize(size,size);
  for(StorageIndex j = 0; j<size; ++j)
  {
    StorageIndex jp = perm ? perm[j] : j;
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = it.index();
      if((int(SrcMode)==int(Lower) && i<j) || (int(SrcMode)==int(Upper) && i>j))
        continue;
                  
      StorageIndex ip = perm ? perm[i] : i;
      count[int(DstMode)==int(Lower) ? (std::min)(ip,jp) : (std::max)(ip,jp)]++;
    }
  }
  dest.outerIndexPtr()[0] = 0;
  for(Index j=0; j<size; ++j)
    dest.outerIndexPtr()[j+1] = dest.outerIndexPtr()[j] + count[j];
  dest.resizeNonZeros(dest.outerIndexPtr()[size]);
  for(Index j=0; j<size; ++j)
    count[j] = dest.outerIndexPtr()[j];
  
  for(StorageIndex j = 0; j<size; ++j)
  {
    
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = it.index();
      if((int(SrcMode)==int(Lower) && i<j) || (int(SrcMode)==int(Upper) && i>j))
        continue;
                  
      StorageIndex jp = perm ? perm[j] : j;
      StorageIndex ip = perm? perm[i] : i;
      
      Index k = count[int(DstMode)==int(Lower) ? (std::min)(ip,jp) : (std::max)(ip,jp)]++;
      dest.innerIndexPtr()[k] = int(DstMode)==int(Lower) ? (std::max)(ip,jp) : (std::min)(ip,jp);
      
      if(!StorageOrderMatch) std::swap(ip,jp);
      if( ((int(DstMode)==int(Lower) && ip<jp) || (int(DstMode)==int(Upper) && ip>jp)))
        dest.valuePtr()[k] = numext::conj(it.value());
      else
        dest.valuePtr()[k] = it.value();
    }
  }
}

}

// TODO implement twists in a more evaluator friendly fashion

namespace internal {

template<typename MatrixType, int Mode>
struct traits<SparseSymmetricPermutationProduct<MatrixType,Mode> > : traits<MatrixType> {
};

}

template<typename MatrixType,int Mode>
class SparseSymmetricPermutationProduct
  : public EigenBase<SparseSymmetricPermutationProduct<MatrixType,Mode> >
{
  public:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    enum {
      RowsAtCompileTime = internal::traits<SparseSymmetricPermutationProduct>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<SparseSymmetricPermutationProduct>::ColsAtCompileTime
    };
  protected:
    typedef PermutationMatrix<Dynamic,Dynamic,StorageIndex> Perm;
  public:
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef typename MatrixType::Nested MatrixTypeNested;
    typedef typename internal::remove_all<MatrixTypeNested>::type NestedExpression;
    
    SparseSymmetricPermutationProduct(const MatrixType& mat, const Perm& perm)
      : m_matrix(mat), m_perm(perm)
    {}
    
    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }
        
    const NestedExpression& matrix() const { return m_matrix; }
    const Perm& perm() const { return m_perm; }
    
  protected:
    MatrixTypeNested m_matrix;
    const Perm& m_perm;

};

namespace internal {
  
template<typename DstXprType, typename MatrixType, int Mode, typename Scalar>
struct Assignment<DstXprType, SparseSymmetricPermutationProduct<MatrixType,Mode>, internal::assign_op<Scalar,typename MatrixType::Scalar>, Sparse2Sparse>
{
  typedef SparseSymmetricPermutationProduct<MatrixType,Mode> SrcXprType;
  typedef typename DstXprType::StorageIndex DstIndex;
  template<int Options>
  static void run(SparseMatrix<Scalar,Options,DstIndex> &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename MatrixType::Scalar> &)
  {
    // internal::permute_symm_to_fullsymm<Mode>(m_matrix,_dest,m_perm.indices().data());
    SparseMatrix<Scalar,(Options&RowMajor)==RowMajor ? ColMajor : RowMajor, DstIndex> tmp;
    internal::permute_symm_to_fullsymm<Mode>(src.matrix(),tmp,src.perm().indices().data());
    dst = tmp;
  }
  
  template<typename DestType,unsigned int DestMode>
  static void run(SparseSelfAdjointView<DestType,DestMode>& dst, const SrcXprType &src, const internal::assign_op<Scalar,typename MatrixType::Scalar> &)
  {
    internal::permute_symm_to_symm<Mode,DestMode>(src.matrix(),dst.matrix(),src.perm().indices().data());
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_SELFADJOINTVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseSolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSESOLVERBASE_H
#define EIGEN_SPARSESOLVERBASE_H

namespace Eigen { 

namespace internal {

  /** \internal
  * Helper functions to solve with a sparse right-hand-side and result.
  * The rhs is decomposed into small vertical panels which are solved through dense temporaries.
  */
template<typename Decomposition, typename Rhs, typename Dest>
typename enable_if<Rhs::ColsAtCompileTime!=1 && Dest::ColsAtCompileTime!=1>::type
solve_sparse_through_dense_panels(const Decomposition &dec, const Rhs& rhs, Dest &dest)
{
  EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  typedef typename Dest::Scalar DestScalar;
  // we process the sparse rhs per block of NbColsAtOnce columns temporarily stored into a dense matrix.
  static const Index NbColsAtOnce = 4;
  Index rhsCols = rhs.cols();
  Index size = rhs.rows();
  // the temporary matrices do not need more columns than NbColsAtOnce:
  Index tmpCols = (std::min)(rhsCols, NbColsAtOnce); 
  Eigen::Matrix<DestScalar,Dynamic,Dynamic> tmp(size,tmpCols);
  Eigen::Matrix<DestScalar,Dynamic,Dynamic> tmpX(size,tmpCols);
  for(Index k=0; k<rhsCols; k+=NbColsAtOnce)
  {
    Index actualCols = std::min<Index>(rhsCols-k, NbColsAtOnce);
    tmp.leftCols(actualCols) = rhs.middleCols(k,actualCols);
    tmpX.leftCols(actualCols) = dec.solve(tmp.leftCols(actualCols));
    dest.middleCols(k,actualCols) = tmpX.leftCols(actualCols).sparseView();
  }
}

// Overload for vector as rhs
template<typename Decomposition, typename Rhs, typename Dest>
typename enable_if<Rhs::ColsAtCompileTime==1 || Dest::ColsAtCompileTime==1>::type
solve_sparse_through_dense_panels(const Decomposition &dec, const Rhs& rhs, Dest &dest)
{
  typedef typename Dest::Scalar DestScalar;
  Index size = rhs.rows();
  Eigen::Matrix<DestScalar,Dynamic,1> rhs_dense(rhs);
  Eigen::Matrix<DestScalar,Dynamic,1> dest_dense(size);
  dest_dense = dec.solve(rhs_dense);
  dest = dest_dense.sparseView();
}

} // end namespace internal

/** \class SparseSolverBase
  * \ingroup SparseCore_Module
  * \brief A base class for sparse solvers
  *
  * \tparam Derived the actual type of the solver.
  *
  */
template<typename Derived>
class SparseSolverBase : internal::noncopyable
{
  public:

    /** Default constructor */
    SparseSolverBase()
      : m_isInitialized(false)
    {}

    ~SparseSolverBase()
    {}

    Derived& derived() { return *static_cast<Derived*>(this); }
    const Derived& derived() const { return *static_cast<const Derived*>(this); }
    
    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "Solver is not initialized.");
      eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
      return Solve<Derived, Rhs>(derived(), b.derived());
    }
    
    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const SparseMatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "Solver is not initialized.");
      eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
      return Solve<Derived, Rhs>(derived(), b.derived());
    }
    
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal default implementation of solving with a sparse rhs */
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(derived(), b.derived(), dest.derived());
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN

  protected:
    
    mutable bool m_isInitialized;
};

} // end namespace Eigen

#endif // EIGEN_SPARSESOLVERBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseSparseProductWithPruning.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H
#define EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H

namespace Eigen { 

namespace internal {


// perform a pseudo in-place sparse * sparse product assuming all matrices are col major
template<typename Lhs, typename Rhs, typename ResultType>
static void sparse_sparse_product_with_pruning_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res, const typename ResultType::RealScalar& tolerance)
{
  // return sparse_sparse_product_with_pruning_impl2(lhs,rhs,res);

  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  typedef typename remove_all<ResultType>::type::Scalar ResScalar;
  typedef typename remove_all<Lhs>::type::StorageIndex StorageIndex;

  // make sure to call innerSize/outerSize since we fake the storage order.
  Index rows = lhs.innerSize();
  Index cols = rhs.outerSize();
  //Index size = lhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  // allocate a temporary buffer
  AmbiVector<ResScalar,StorageIndex> tempVector(rows);

  // mimics a resizeByInnerOuter:
  if(ResultType::IsRowMajor)
    res.resize(cols, rows);
  else
    res.resize(rows, cols);
  
  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);
  
  // estimate the number of non zero entries
  // given a rhs column containing Y non zeros, we assume that the respective Y columns
  // of the lhs differs in average of one non zeros, thus the number of non zeros for
  // the product of a rhs column with the lhs is X+Y where X is the average number of non zero
  // per column of the lhs.
  // Therefore, we have nnz(lhs*rhs) = nnz(lhs) + nnz(rhs)
  Index estimated_nnz_prod = lhsEval.nonZerosEstimate() + rhsEval.nonZerosEstimate();

  res.reserve(estimated_nnz_prod);
  double ratioColRes = double(estimated_nnz_prod)/(double(lhs.rows())*double(rhs.cols()));
  for (Index j=0; j<cols; ++j)
  {
    // FIXME:
    //double ratioColRes = (double(rhs.innerVector(j).nonZeros()) + double(lhs.nonZeros())/double(lhs.cols()))/double(lhs.rows());
    // let's do a more accurate determination of the nnz ratio for the current column j of res
    tempVector.init(ratioColRes);
    tempVector.setZero();
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      // FIXME should be written like this: tmp += rhsIt.value() * lhs.col(rhsIt.index())
      tempVector.restart();
      RhsScalar x = rhsIt.value();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, rhsIt.index()); lhsIt; ++lhsIt)
      {
        tempVector.coeffRef(lhsIt.index()) += lhsIt.value() * x;
      }
    }
    res.startVec(j);
    for (typename AmbiVector<ResScalar,StorageIndex>::Iterator it(tempVector,tolerance); it; ++it)
      res.insertBackByOuterInner(j,it.index()) = it.value();
  }
  res.finalize();
}

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = traits<Lhs>::Flags&RowMajorBit,
  int RhsStorageOrder = traits<Rhs>::Flags&RowMajorBit,
  int ResStorageOrder = traits<ResultType>::Flags&RowMajorBit>
struct sparse_sparse_product_with_pruning_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typename remove_all<ResultType>::type _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Lhs,Rhs,ResultType>(lhs, rhs, _res, tolerance);
    res.swap(_res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    // we need a col-major matrix to hold the result
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> SparseTemporaryType;
    SparseTemporaryType _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Lhs,Rhs,SparseTemporaryType>(lhs, rhs, _res, tolerance);
    res = _res;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    // let's transpose the product to get a column x column product
    typename remove_all<ResultType>::type _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Rhs,Lhs,ResultType>(rhs, lhs, _res, tolerance);
    res.swap(_res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixLhs;
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixRhs;
    ColMajorMatrixLhs colLhs(lhs);
    ColMajorMatrixRhs colRhs(rhs);
    internal::sparse_sparse_product_with_pruning_impl<ColMajorMatrixLhs,ColMajorMatrixRhs,ResultType>(colLhs, colRhs, res, tolerance);

    // let's transpose the product to get a column x column product
//     typedef SparseMatrix<typename ResultType::Scalar> SparseTemporaryType;
//     SparseTemporaryType _res(res.cols(), res.rows());
//     sparse_sparse_product_with_pruning_impl<Rhs,Lhs,SparseTemporaryType>(rhs, lhs, _res);
//     res = _res.transpose();
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,RowMajor,typename Lhs::StorageIndex> RowMajorMatrixLhs;
    RowMajorMatrixLhs rowLhs(lhs);
    sparse_sparse_product_with_pruning_selector<RowMajorMatrixLhs,Rhs,ResultType,RowMajor,RowMajor>(rowLhs,rhs,res,tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Rhs::Scalar,RowMajor,typename Lhs::StorageIndex> RowMajorMatrixRhs;
    RowMajorMatrixRhs rowRhs(rhs);
    sparse_sparse_product_with_pruning_selector<Lhs,RowMajorMatrixRhs,ResultType,RowMajor,RowMajor,RowMajor>(lhs,rowRhs,res,tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixRhs;
    ColMajorMatrixRhs colRhs(rhs);
    internal::sparse_sparse_product_with_pruning_impl<Lhs,ColMajorMatrixRhs,ResultType>(lhs, colRhs, res, tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixLhs;
    ColMajorMatrixLhs colLhs(lhs);
    internal::sparse_sparse_product_with_pruning_impl<ColMajorMatrixLhs,Rhs,ResultType>(colLhs, rhs, res, tolerance);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseTranspose.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSETRANSPOSE_H
#define EIGEN_SPARSETRANSPOSE_H

namespace Eigen { 

namespace internal {
  template<typename MatrixType,int CompressedAccess=int(MatrixType::Flags&CompressedAccessBit)>
  class SparseTransposeImpl
    : public SparseMatrixBase<Transpose<MatrixType> >
  {};
  
  template<typename MatrixType>
  class SparseTransposeImpl<MatrixType,CompressedAccessBit>
    : public SparseCompressedBase<Transpose<MatrixType> >
  {
    typedef SparseCompressedBase<Transpose<MatrixType> > Base;
  public:
    using Base::derived;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;

    inline Index nonZeros() const { return derived().nestedExpression().nonZeros(); }
    
    inline const Scalar* valuePtr() const { return derived().nestedExpression().valuePtr(); }
    inline const StorageIndex* innerIndexPtr() const { return derived().nestedExpression().innerIndexPtr(); }
    inline const StorageIndex* outerIndexPtr() const { return derived().nestedExpression().outerIndexPtr(); }
    inline const StorageIndex* innerNonZeroPtr() const { return derived().nestedExpression().innerNonZeroPtr(); }

    inline Scalar* valuePtr() { return derived().nestedExpression().valuePtr(); }
    inline StorageIndex* innerIndexPtr() { return derived().nestedExpression().innerIndexPtr(); }
    inline StorageIndex* outerIndexPtr() { return derived().nestedExpression().outerIndexPtr(); }
    inline StorageIndex* innerNonZeroPtr() { return derived().nestedExpression().innerNonZeroPtr(); }
  };
}
  
template<typename MatrixType> class TransposeImpl<MatrixType,Sparse>
  : public internal::SparseTransposeImpl<MatrixType>
{
  protected:
    typedef internal::SparseTransposeImpl<MatrixType> Base;
};

namespace internal {
  
template<typename ArgType>
struct unary_evaluator<Transpose<ArgType>, IteratorBased>
  : public evaluator_base<Transpose<ArgType> >
{
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
  public:
    typedef Transpose<ArgType> XprType;
    
    inline Index nonZerosEstimate() const {
      return m_argImpl.nonZerosEstimate();
    }

    class InnerIterator : public EvalIterator
    {
    public:
      EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
        : EvalIterator(unaryOp.m_argImpl,outer)
      {}
      
      Index row() const { return EvalIterator::col(); }
      Index col() const { return EvalIterator::row(); }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) :m_argImpl(op.nestedExpression()) {}

  protected:
    evaluator<ArgType> m_argImpl;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSETRANSPOSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseTriangularView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_TRIANGULARVIEW_H
#define EIGEN_SPARSE_TRIANGULARVIEW_H

namespace Eigen {

/** \ingroup SparseCore_Module
  *
  * \brief Base class for a triangular part in a \b sparse matrix
  *
  * This class is an abstract base class of class TriangularView, and objects of type TriangularViewImpl cannot be instantiated.
  * It extends class TriangularView with additional methods which are available for sparse expressions only.
  *
  * \sa class TriangularView, SparseMatrixBase::triangularView()
  */
template<typename MatrixType, unsigned int Mode> class TriangularViewImpl<MatrixType,Mode,Sparse>
  : public SparseMatrixBase<TriangularView<MatrixType,Mode> >
{
    enum { SkipFirst = ((Mode&Lower) && !(MatrixType::Flags&RowMajorBit))
                    || ((Mode&Upper) &&  (MatrixType::Flags&RowMajorBit)),
           SkipLast = !SkipFirst,
           SkipDiag = (Mode&ZeroDiag) ? 1 : 0,
           HasUnitDiag = (Mode&UnitDiag) ? 1 : 0
    };
    
    typedef TriangularView<MatrixType,Mode> TriangularViewType;
    
  protected:
    // dummy solve function to make TriangularView happy.
    void solve() const;

    typedef SparseMatrixBase<TriangularViewType> Base;
  public:
    
    EIGEN_SPARSE_PUBLIC_INTERFACE(TriangularViewType)
    
    typedef typename MatrixType::Nested MatrixTypeNested;
    typedef typename internal::remove_reference<MatrixTypeNested>::type MatrixTypeNestedNonRef;
    typedef typename internal::remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;

    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _solve_impl(const RhsType &rhs, DstType &dst) const {
      if(!(internal::is_same<RhsType,DstType>::value && internal::extract_data(dst) == internal::extract_data(rhs)))
        dst = rhs;
      this->solveInPlace(dst);
    }

    /** Applies the inverse of \c *this to the dense vector or matrix \a other, "in-place" */
    template<typename OtherDerived> void solveInPlace(MatrixBase<OtherDerived>& other) const;

    /** Applies the inverse of \c *this to the sparse vector or matrix \a other, "in-place" */
    template<typename OtherDerived> void solveInPlace(SparseMatrixBase<OtherDerived>& other) const;
  
};

namespace internal {

template<typename ArgType, unsigned int Mode>
struct unary_evaluator<TriangularView<ArgType,Mode>, IteratorBased>
 : evaluator_base<TriangularView<ArgType,Mode> >
{
  typedef TriangularView<ArgType,Mode> XprType;
  
protected:
  
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename evaluator<ArgType>::InnerIterator EvalIterator;
  
  enum { SkipFirst = ((Mode&Lower) && !(ArgType::Flags&RowMajorBit))
                    || ((Mode&Upper) &&  (ArgType::Flags&RowMajorBit)),
         SkipLast = !SkipFirst,
         SkipDiag = (Mode&ZeroDiag) ? 1 : 0,
         HasUnitDiag = (Mode&UnitDiag) ? 1 : 0
  };
  
public:
  
  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = XprType::Flags
  };
    
  explicit unary_evaluator(const XprType &xpr) : m_argImpl(xpr.nestedExpression()), m_arg(xpr.nestedExpression()) {}
  
  inline Index nonZerosEstimate() const {
    return m_argImpl.nonZerosEstimate();
  }
  
  class InnerIterator : public EvalIterator
  {
      typedef EvalIterator Base;
    public:

      EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& xprEval, Index outer)
        : Base(xprEval.m_argImpl,outer), m_returnOne(false), m_containsDiag(Base::outer()<xprEval.m_arg.innerSize())
      {
        if(SkipFirst)
        {
          while((*this) && ((HasUnitDiag||SkipDiag)  ? this->index()<=outer : this->index()<outer))
            Base::operator++();
          if(HasUnitDiag)
            m_returnOne = m_containsDiag;
        }
        else if(HasUnitDiag && ((!Base::operator bool()) || Base::index()>=Base::outer()))
        {
          if((!SkipFirst) && Base::operator bool())
            Base::operator++();
          m_returnOne = m_containsDiag;
        }
      }

      EIGEN_STRONG_INLINE InnerIterator& operator++()
      {
        if(HasUnitDiag && m_returnOne)
          m_returnOne = false;
        else
        {
          Base::operator++();
          if(HasUnitDiag && (!SkipFirst) && ((!Base::operator bool()) || Base::index()>=Base::outer()))
          {
            if((!SkipFirst) && Base::operator bool())
              Base::operator++();
            m_returnOne = m_containsDiag;
          }
        }
        return *this;
      }
      
      EIGEN_STRONG_INLINE operator bool() const
      {
        if(HasUnitDiag && m_returnOne)
          return true;
        if(SkipFirst) return  Base::operator bool();
        else
        {
          if (SkipDiag) return (Base::operator bool() && this->index() < this->outer());
          else return (Base::operator bool() && this->index() <= this->outer());
        }
      }

//       inline Index row() const { return (ArgType::Flags&RowMajorBit ? Base::outer() : this->index()); }
//       inline Index col() const { return (ArgType::Flags&RowMajorBit ? this->index() : Base::outer()); }
      inline StorageIndex index() const
      {
        if(HasUnitDiag && m_returnOne)  return internal::convert_index<StorageIndex>(Base::outer());
        else                            return Base::index();
      }
      inline Scalar value() const
      {
        if(HasUnitDiag && m_returnOne)  return Scalar(1);
        else                            return Base::value();
      }

    protected:
      bool m_returnOne;
      bool m_containsDiag;
    private:
      Scalar& valueRef();
  };
  
protected:
  evaluator<ArgType> m_argImpl;
  const ArgType& m_arg;
};

} // end namespace internal

template<typename Derived>
template<int Mode>
inline const TriangularView<const Derived, Mode>
SparseMatrixBase<Derived>::triangularView() const
{
  return TriangularView<const Derived, Mode>(derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_TRIANGULARVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEUTIL_H
#define EIGEN_SPARSEUTIL_H

namespace Eigen { 

#ifdef NDEBUG
#define EIGEN_DBG_SPARSE(X)
#else
#define EIGEN_DBG_SPARSE(X) X
#endif

#define EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename OtherDerived> \
EIGEN_STRONG_INLINE Derived& operator Op(const Eigen::SparseMatrixBase<OtherDerived>& other) \
{ \
  return Base::operator Op(other.derived()); \
} \
EIGEN_STRONG_INLINE Derived& operator Op(const Derived& other) \
{ \
  return Base::operator Op(other); \
}

#define EIGEN_SPARSE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename Other> \
EIGEN_STRONG_INLINE Derived& operator Op(const Other& scalar) \
{ \
  return Base::operator Op(scalar); \
}

#define EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATORS(Derived) \
EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(Derived, =)


#define EIGEN_SPARSE_PUBLIC_INTERFACE(Derived) \
  EIGEN_GENERIC_PUBLIC_INTERFACE(Derived)

  
const int CoherentAccessPattern     = 0x1;
const int InnerRandomAccessPattern  = 0x2 | CoherentAccessPattern;
const int OuterRandomAccessPattern  = 0x4 | CoherentAccessPattern;
const int RandomAccessPattern       = 0x8 | OuterRandomAccessPattern | InnerRandomAccessPattern;

template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class SparseMatrix;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class DynamicSparseMatrix;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class SparseVector;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class MappedSparseMatrix;

template<typename MatrixType, unsigned int UpLo>  class SparseSelfAdjointView;
template<typename Lhs, typename Rhs>              class SparseDiagonalProduct;
template<typename MatrixType> class SparseView;

template<typename Lhs, typename Rhs>        class SparseSparseProduct;
template<typename Lhs, typename Rhs>        class SparseTimeDenseProduct;
template<typename Lhs, typename Rhs>        class DenseTimeSparseProduct;
template<typename Lhs, typename Rhs, bool Transpose> class SparseDenseOuterProduct;

template<typename Lhs, typename Rhs> struct SparseSparseProductReturnType;
template<typename Lhs, typename Rhs,
         int InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(internal::traits<Lhs>::ColsAtCompileTime,internal::traits<Rhs>::RowsAtCompileTime)> struct DenseSparseProductReturnType;
         
template<typename Lhs, typename Rhs,
         int InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(internal::traits<Lhs>::ColsAtCompileTime,internal::traits<Rhs>::RowsAtCompileTime)> struct SparseDenseProductReturnType;
template<typename MatrixType,int UpLo> class SparseSymmetricPermutationProduct;

namespace internal {

template<typename T,int Rows,int Cols,int Flags> struct sparse_eval;

template<typename T> struct eval<T,Sparse>
  : sparse_eval<T, traits<T>::RowsAtCompileTime,traits<T>::ColsAtCompileTime,traits<T>::Flags>
{};

template<typename T,int Cols,int Flags> struct sparse_eval<T,1,Cols,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
  public:
    typedef SparseVector<_Scalar, RowMajor, _StorageIndex> type;
};

template<typename T,int Rows,int Flags> struct sparse_eval<T,Rows,1,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
  public:
    typedef SparseVector<_Scalar, ColMajor, _StorageIndex> type;
};

// TODO this seems almost identical to plain_matrix_type<T, Sparse>
template<typename T,int Rows,int Cols,int Flags> struct sparse_eval {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
    enum { _Options = ((Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor };
  public:
    typedef SparseMatrix<_Scalar, _Options, _StorageIndex> type;
};

template<typename T,int Flags> struct sparse_eval<T,1,1,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
  public:
    typedef Matrix<_Scalar, 1, 1> type;
};

template<typename T> struct plain_matrix_type<T,Sparse>
{
  typedef typename traits<T>::Scalar _Scalar;
  typedef typename traits<T>::StorageIndex _StorageIndex;
  enum { _Options = ((evaluator<T>::Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor };
  public:
    typedef SparseMatrix<_Scalar, _Options, _StorageIndex> type;
};

template<typename T>
struct plain_object_eval<T,Sparse>
  : sparse_eval<T, traits<T>::RowsAtCompileTime,traits<T>::ColsAtCompileTime, evaluator<T>::Flags>
{};

template<typename Decomposition, typename RhsType>
struct solve_traits<Decomposition,RhsType,Sparse>
{
  typedef typename sparse_eval<RhsType, RhsType::RowsAtCompileTime, RhsType::ColsAtCompileTime,traits<RhsType>::Flags>::type PlainObject;
};

template<typename Derived>
struct generic_xpr_base<Derived, MatrixXpr, Sparse>
{
  typedef SparseMatrixBase<Derived> type;
};

struct SparseTriangularShape  { static std::string debugName() { return "SparseTriangularShape"; } };
struct SparseSelfAdjointShape { static std::string debugName() { return "SparseSelfAdjointShape"; } };

template<> struct glue_shapes<SparseShape,SelfAdjointShape> { typedef SparseSelfAdjointShape type;  };
template<> struct glue_shapes<SparseShape,TriangularShape > { typedef SparseTriangularShape  type;  };

// return type of SparseCompressedBase::lower_bound;
struct LowerBoundIndex {
  LowerBoundIndex() : value(-1), found(false) {}
  LowerBoundIndex(Index val, bool ok) : value(val), found(ok) {}
  Index value;
  bool found;
};

} // end namespace internal

/** \ingroup SparseCore_Module
  *
  * \class Triplet
  *
  * \brief A small structure to hold a non zero as a triplet (i,j,value).
  *
  * \sa SparseMatrix::setFromTriplets()
  */
template<typename Scalar, typename StorageIndex=typename SparseMatrix<Scalar>::StorageIndex >
class Triplet
{
public:
  Triplet() : m_row(0), m_col(0), m_value(0) {}

  Triplet(const StorageIndex& i, const StorageIndex& j, const Scalar& v = Scalar(0))
    : m_row(i), m_col(j), m_value(v)
  {}

  /** \returns the row index of the element */
  const StorageIndex& row() const { return m_row; }

  /** \returns the column index of the element */
  const StorageIndex& col() const { return m_col; }

  /** \returns the value of the element */
  const Scalar& value() const { return m_value; }
protected:
  StorageIndex m_row, m_col;
  Scalar m_value;
};

} // end namespace Eigen

#endif // EIGEN_SPARSEUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEVECTOR_H
#define EIGEN_SPARSEVECTOR_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  * \class SparseVector
  *
  * \brief a sparse vector class
  *
  * \tparam _Scalar the scalar type, i.e. the type of the coefficients
  *
  * See http://www.netlib.org/linalg/html_templates/node91.html for details on the storage scheme.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEVECTOR_PLUGIN.
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<SparseVector<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    IsColVector = (_Options & RowMajorBit) ? 0 : 1,

    RowsAtCompileTime = IsColVector ? Dynamic : 1,
    ColsAtCompileTime = IsColVector ? 1 : Dynamic,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    Flags = _Options | NestByRefBit | LvalueBit | (IsColVector ? 0 : RowMajorBit) | CompressedAccessBit,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};

// Sparse-Vector-Assignment kinds:
enum {
  SVA_RuntimeSwitch,
  SVA_Inner,
  SVA_Outer
};

template< typename Dest, typename Src,
          int AssignmentKind = !bool(Src::IsVectorAtCompileTime) ? SVA_RuntimeSwitch
                             : Src::InnerSizeAtCompileTime==1 ? SVA_Outer
                             : SVA_Inner>
struct sparse_vector_assign_selector;

}

template<typename _Scalar, int _Options, typename _StorageIndex>
class SparseVector
  : public SparseCompressedBase<SparseVector<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseCompressedBase<SparseVector> Base;
    using Base::convert_index;
  public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseVector)
    EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(SparseVector, +=)
    EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(SparseVector, -=)
    
    typedef internal::CompressedStorage<Scalar,StorageIndex> Storage;
    enum { IsColVector = internal::traits<SparseVector>::IsColVector };
    
    enum {
      Options = _Options
    };
    
    EIGEN_STRONG_INLINE Index rows() const { return IsColVector ? m_size : 1; }
    EIGEN_STRONG_INLINE Index cols() const { return IsColVector ? 1 : m_size; }
    EIGEN_STRONG_INLINE Index innerSize() const { return m_size; }
    EIGEN_STRONG_INLINE Index outerSize() const { return 1; }

    EIGEN_STRONG_INLINE const Scalar* valuePtr() const { return m_data.valuePtr(); }
    EIGEN_STRONG_INLINE Scalar* valuePtr() { return m_data.valuePtr(); }

    EIGEN_STRONG_INLINE const StorageIndex* innerIndexPtr() const { return m_data.indexPtr(); }
    EIGEN_STRONG_INLINE StorageIndex* innerIndexPtr() { return m_data.indexPtr(); }

    inline const StorageIndex* outerIndexPtr() const { return 0; }
    inline StorageIndex* outerIndexPtr() { return 0; }
    inline const StorageIndex* innerNonZeroPtr() const { return 0; }
    inline StorageIndex* innerNonZeroPtr() { return 0; }
    
    /** \internal */
    inline Storage& data() { return m_data; }
    /** \internal */
    inline const Storage& data() const { return m_data; }

    inline Scalar coeff(Index row, Index col) const
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      return coeff(IsColVector ? row : col);
    }
    inline Scalar coeff(Index i) const
    {
      eigen_assert(i>=0 && i<m_size);
      return m_data.at(StorageIndex(i));
    }

    inline Scalar& coeffRef(Index row, Index col)
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      return coeffRef(IsColVector ? row : col);
    }

    /** \returns a reference to the coefficient value at given index \a i
      * This operation involes a log(rho*size) binary search. If the coefficient does not
      * exist yet, then a sorted insertion into a sequential buffer is performed.
      *
      * This insertion might be very costly if the number of nonzeros above \a i is large.
      */
    inline Scalar& coeffRef(Index i)
    {
      eigen_assert(i>=0 && i<m_size);

      return m_data.atWithInsertion(StorageIndex(i));
    }

  public:

    typedef typename Base::InnerIterator InnerIterator;
    typedef typename Base::ReverseInnerIterator ReverseInnerIterator;

    inline void setZero() { m_data.clear(); }

    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const  { return m_data.size(); }

    inline void startVec(Index outer)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
    }

    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
      return insertBack(inner);
    }
    inline Scalar& insertBack(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }
    
    Scalar& insertBackByOuterInnerUnordered(Index outer, Index inner)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
      return insertBackUnordered(inner);
    }
    inline Scalar& insertBackUnordered(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }

    inline Scalar& insert(Index row, Index col)
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      
      Index inner = IsColVector ? row : col;
      Index outer = IsColVector ? col : row;
      EIGEN_ONLY_USED_FOR_DEBUG(outer);
      eigen_assert(outer==0);
      return insert(inner);
    }
    Scalar& insert(Index i)
    {
      eigen_assert(i>=0 && i<m_size);
      
      Index startId = 0;
      Index p = Index(m_data.size()) - 1;
      // TODO smart realloc
      m_data.resize(p+2,1);

      while ( (p >= startId) && (m_data.index(p) > i) )
      {
        m_data.index(p+1) = m_data.index(p);
        m_data.value(p+1) = m_data.value(p);
        --p;
      }
      m_data.index(p+1) = convert_index(i);
      m_data.value(p+1) = 0;
      return m_data.value(p+1);
    }

    /**
      */
    inline void reserve(Index reserveSize) { m_data.reserve(reserveSize); }


    inline void finalize() {}

    /** \copydoc SparseMatrix::prune(const Scalar&,const RealScalar&) */
    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      m_data.prune(reference,epsilon);
    }

    /** Resizes the sparse vector to \a rows x \a cols
      *
      * This method is provided for compatibility with matrices.
      * For a column vector, \a cols must be equal to 1.
      * For a row vector, \a rows must be equal to 1.
      *
      * \sa resize(Index)
      */
    void resize(Index rows, Index cols)
    {
      eigen_assert((IsColVector ? cols : rows)==1 && "Outer dimension must equal 1");
      resize(IsColVector ? rows : cols);
    }

    /** Resizes the sparse vector to \a newSize
      * This method deletes all entries, thus leaving an empty sparse vector
      *
      * \sa  conservativeResize(), setZero() */
    void resize(Index newSize)
    {
      m_size = newSize;
      m_data.clear();
    }

    /** Resizes the sparse vector to \a newSize, while leaving old values untouched.
      *
      * If the size of the vector is decreased, then the storage of the out-of bounds coefficients is kept and reserved.
      * Call .data().squeeze() to free extra memory.
      *
      * \sa reserve(), setZero()
      */
    void conservativeResize(Index newSize)
    {
      if (newSize < m_size)
      {
        Index i = 0;
        while (i<m_data.size() && m_data.index(i)<newSize) ++i;
        m_data.resize(i);
      }
      m_size = newSize;
    }

    void resizeNonZeros(Index size) { m_data.resize(size); }

    inline SparseVector() : m_size(0) { check_template_parameters(); resize(0); }

    explicit inline SparseVector(Index size) : m_size(0) { check_template_parameters(); resize(size); }

    inline SparseVector(Index rows, Index cols) : m_size(0) { check_template_parameters(); resize(rows,cols); }

    template<typename OtherDerived>
    inline SparseVector(const SparseMatrixBase<OtherDerived>& other)
      : m_size(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      check_template_parameters();
      *this = other.derived();
    }

    inline SparseVector(const SparseVector& other)
      : Base(other), m_size(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** Swaps the values of \c *this and \a other.
      * Overloaded for performance: this version performs a \em shallow swap by swapping pointers and attributes only.
      * \sa SparseMatrixBase::swap()
      */
    inline void swap(SparseVector& other)
    {
      std::swap(m_size, other.m_size);
      m_data.swap(other.m_data);
    }

    template<int OtherOptions>
    inline void swap(SparseMatrix<Scalar,OtherOptions,StorageIndex>& other)
    {
      eigen_assert(other.outerSize()==1);
      std::swap(m_size, other.m_innerSize);
      m_data.swap(other.m_data);
    }

    inline SparseVector& operator=(const SparseVector& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else
      {
        resize(other.size());
        m_data = other.m_data;
      }
      return *this;
    }

    template<typename OtherDerived>
    inline SparseVector& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      SparseVector tmp(other.size());
      internal::sparse_vector_assign_selector<SparseVector,OtherDerived>::run(tmp,other.derived());
      this->swap(tmp);
      return *this;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Lhs, typename Rhs>
    inline SparseVector& operator=(const SparseSparseProduct<Lhs,Rhs>& product)
    {
      return Base::operator=(product);
    }
    #endif

    friend std::ostream & operator << (std::ostream & s, const SparseVector& m)
    {
      for (Index i=0; i<m.nonZeros(); ++i)
        s << "(" << m.m_data.value(i) << "," << m.m_data.index(i) << ") ";
      s << std::endl;
      return s;
    }

    /** Destructor */
    inline ~SparseVector() {}

    /** Overloaded for performance */
    Scalar sum() const;

  public:

    /** \internal \deprecated use setZero() and reserve() */
    EIGEN_DEPRECATED void startFill(Index reserve)
    {
      setZero();
      m_data.reserve(reserve);
    }

    /** \internal \deprecated use insertBack(Index,Index) */
    EIGEN_DEPRECATED Scalar& fill(Index r, Index c)
    {
      eigen_assert(r==0 || c==0);
      return fill(IsColVector ? r : c);
    }

    /** \internal \deprecated use insertBack(Index) */
    EIGEN_DEPRECATED Scalar& fill(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }

    /** \internal \deprecated use insert(Index,Index) */
    EIGEN_DEPRECATED Scalar& fillrand(Index r, Index c)
    {
      eigen_assert(r==0 || c==0);
      return fillrand(IsColVector ? r : c);
    }

    /** \internal \deprecated use insert(Index) */
    EIGEN_DEPRECATED Scalar& fillrand(Index i)
    {
      return insert(i);
    }

    /** \internal \deprecated use finalize() */
    EIGEN_DEPRECATED void endFill() {}
    
    // These two functions were here in the 3.1 release, so let's keep them in case some code rely on them.
    /** \internal \deprecated use data() */
    EIGEN_DEPRECATED Storage& _data() { return m_data; }
    /** \internal \deprecated use data() */
    EIGEN_DEPRECATED const Storage& _data() const { return m_data; }
    
#   ifdef EIGEN_SPARSEVECTOR_PLUGIN
#     include EIGEN_SPARSEVECTOR_PLUGIN
#   endif

protected:
  
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT(NumTraits<StorageIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE);
      EIGEN_STATIC_ASSERT((_Options&(ColMajor|RowMajor))==Options,INVALID_MATRIX_TEMPLATE_PARAMETERS);
    }
    
    Storage m_data;
    Index m_size;
};

namespace internal {

template<typename _Scalar, int _Options, typename _Index>
struct evaluator<SparseVector<_Scalar,_Options,_Index> >
  : evaluator_base<SparseVector<_Scalar,_Options,_Index> >
{
  typedef SparseVector<_Scalar,_Options,_Index> SparseVectorType;
  typedef evaluator_base<SparseVectorType> Base;
  typedef typename SparseVectorType::InnerIterator InnerIterator;
  typedef typename SparseVectorType::ReverseInnerIterator ReverseInnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<_Scalar>::ReadCost,
    Flags = SparseVectorType::Flags
  };

  evaluator() : Base() {}
  
  explicit evaluator(const SparseVectorType &mat) : m_matrix(&mat)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_matrix->nonZeros();
  }
  
  operator SparseVectorType&() { return m_matrix->const_cast_derived(); }
  operator const SparseVectorType&() const { return *m_matrix; }
  
  const SparseVectorType *m_matrix;
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_Inner> {
  static void run(Dest& dst, const Src& src) {
    eigen_internal_assert(src.innerSize()==src.size());
    typedef internal::evaluator<Src> SrcEvaluatorType;
    SrcEvaluatorType srcEval(src);
    for(typename SrcEvaluatorType::InnerIterator it(srcEval, 0); it; ++it)
      dst.insert(it.index()) = it.value();
  }
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_Outer> {
  static void run(Dest& dst, const Src& src) {
    eigen_internal_assert(src.outerSize()==src.size());
    typedef internal::evaluator<Src> SrcEvaluatorType;
    SrcEvaluatorType srcEval(src);
    for(Index i=0; i<src.size(); ++i)
    {
      typename SrcEvaluatorType::InnerIterator it(srcEval, i);
      if(it)
        dst.insert(i) = it.value();
    }
  }
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_RuntimeSwitch> {
  static void run(Dest& dst, const Src& src) {
    if(src.outerSize()==1)  sparse_vector_assign_selector<Dest,Src,SVA_Inner>::run(dst, src);
    else                    sparse_vector_assign_selector<Dest,Src,SVA_Outer>::run(dst, src);
  }
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSEVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Daniel Lowengrub <lowdanie@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEVIEW_H
#define EIGEN_SPARSEVIEW_H

namespace Eigen { 

namespace internal {

template<typename MatrixType>
struct traits<SparseView<MatrixType> > : traits<MatrixType>
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  enum {
    Flags = int(traits<MatrixType>::Flags) & (RowMajorBit)
  };
};

} // end namespace internal

/** \ingroup SparseCore_Module
  * \class SparseView
  *
  * \brief Expression of a dense or sparse matrix with zero or too small values removed
  *
  * \tparam MatrixType the type of the object of which we are removing the small entries
  *
  * This class represents an expression of a given dense or sparse matrix with
  * entries smaller than \c reference * \c epsilon are removed.
  * It is the return type of MatrixBase::sparseView() and SparseMatrixBase::pruned()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::sparseView(), SparseMatrixBase::pruned()
  */
template<typename MatrixType>
class SparseView : public SparseMatrixBase<SparseView<MatrixType> >
{
  typedef typename MatrixType::Nested MatrixTypeNested;
  typedef typename internal::remove_all<MatrixTypeNested>::type _MatrixTypeNested;
  typedef SparseMatrixBase<SparseView > Base;
public:
  EIGEN_SPARSE_PUBLIC_INTERFACE(SparseView)
  typedef typename internal::remove_all<MatrixType>::type NestedExpression;

  explicit SparseView(const MatrixType& mat, const Scalar& reference = Scalar(0),
                      const RealScalar &epsilon = NumTraits<Scalar>::dummy_precision())
    : m_matrix(mat), m_reference(reference), m_epsilon(epsilon) {}

  inline Index rows() const { return m_matrix.rows(); }
  inline Index cols() const { return m_matrix.cols(); }

  inline Index innerSize() const { return m_matrix.innerSize(); }
  inline Index outerSize() const { return m_matrix.outerSize(); }
  
  /** \returns the nested expression */
  const typename internal::remove_all<MatrixTypeNested>::type&
  nestedExpression() const { return m_matrix; }
  
  Scalar reference() const { return m_reference; }
  RealScalar epsilon() const { return m_epsilon; }
  
protected:
  MatrixTypeNested m_matrix;
  Scalar m_reference;
  RealScalar m_epsilon;
};

namespace internal {

// TODO find a way to unify the two following variants
// This is tricky because implementing an inner iterator on top of an IndexBased evaluator is
// not easy because the evaluators do not expose the sizes of the underlying expression.
  
template<typename ArgType>
struct unary_evaluator<SparseView<ArgType>, IteratorBased>
  : public evaluator_base<SparseView<ArgType> >
{
    typedef typename evaluator<ArgType>::InnerIterator EvalIterator;
  public:
    typedef SparseView<ArgType> XprType;
    
    class InnerIterator : public EvalIterator
    {
      protected:
        typedef typename XprType::Scalar Scalar;
      public:

        EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& sve, Index outer)
          : EvalIterator(sve.m_argImpl,outer), m_view(sve.m_view)
        {
          incrementToNonZero();
        }

        EIGEN_STRONG_INLINE InnerIterator& operator++()
        {
          EvalIterator::operator++();
          incrementToNonZero();
          return *this;
        }

        using EvalIterator::value;

      protected:
        const XprType &m_view;

      private:
        void incrementToNonZero()
        {
          while((bool(*this)) && internal::isMuchSmallerThan(value(), m_view.reference(), m_view.epsilon()))
          {
            EvalIterator::operator++();
          }
        }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_view(xpr) {}

  protected:
    evaluator<ArgType> m_argImpl;
    const XprType &m_view;
};

template<typename ArgType>
struct unary_evaluator<SparseView<ArgType>, IndexBased>
  : public evaluator_base<SparseView<ArgType> >
{
  public:
    typedef SparseView<ArgType> XprType;
  protected:
    enum { IsRowMajor = (XprType::Flags&RowMajorBit)==RowMajorBit };
    typedef typename XprType::Scalar Scalar;
    typedef typename XprType::StorageIndex StorageIndex;
  public:
    
    class InnerIterator
    {
      public:

        EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& sve, Index outer)
          : m_sve(sve), m_inner(0), m_outer(outer), m_end(sve.m_view.innerSize())
        {
          incrementToNonZero();
        }

        EIGEN_STRONG_INLINE InnerIterator& operator++()
        {
          m_inner++;
          incrementToNonZero();
          return *this;
        }

        EIGEN_STRONG_INLINE Scalar value() const
        {
          return (IsRowMajor) ? m_sve.m_argImpl.coeff(m_outer, m_inner)
                              : m_sve.m_argImpl.coeff(m_inner, m_outer);
        }

        EIGEN_STRONG_INLINE StorageIndex index() const { return m_inner; }
        inline Index row() const { return IsRowMajor ? m_outer : index(); }
        inline Index col() const { return IsRowMajor ? index() : m_outer; }

        EIGEN_STRONG_INLINE operator bool() const { return m_inner < m_end && m_inner>=0; }

      protected:
        const unary_evaluator &m_sve;
        Index m_inner;
        const Index m_outer;
        const Index m_end;

      private:
        void incrementToNonZero()
        {
          while((bool(*this)) && internal::isMuchSmallerThan(value(), m_sve.m_view.reference(), m_sve.m_view.epsilon()))
          {
            m_inner++;
          }
        }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_view(xpr) {}

  protected:
    evaluator<ArgType> m_argImpl;
    const XprType &m_view;
};

} // end namespace internal

/** \ingroup SparseCore_Module
  *
  * \returns a sparse expression of the dense expression \c *this with values smaller than
  * \a reference * \a epsilon removed.
  *
  * This method is typically used when prototyping to convert a quickly assembled dense Matrix \c D to a SparseMatrix \c S:
  * \code
  * MatrixXd D(n,m);
  * SparseMatrix<double> S;
  * S = D.sparseView();             // suppress numerical zeros (exact)
  * S = D.sparseView(reference);
  * S = D.sparseView(reference,epsilon);
  * \endcode
  * where \a reference is a meaningful non zero reference value,
  * and \a epsilon is a tolerance factor defaulting to NumTraits<Scalar>::dummy_precision().
  *
  * \sa SparseMatrixBase::pruned(), class SparseView */
template<typename Derived>
const SparseView<Derived> MatrixBase<Derived>::sparseView(const Scalar& reference,
                                                          const typename NumTraits<Scalar>::Real& epsilon) const
{
  return SparseView<Derived>(derived(), reference, epsilon);
}

/** \returns an expression of \c *this with values smaller than
  * \a reference * \a epsilon removed.
  *
  * This method is typically used in conjunction with the product of two sparse matrices
  * to automatically prune the smallest values as follows:
  * \code
  * C = (A*B).pruned();             // suppress numerical zeros (exact)
  * C = (A*B).pruned(ref);
  * C = (A*B).pruned(ref,epsilon);
  * \endcode
  * where \c ref is a meaningful non zero reference value.
  * */
template<typename Derived>
const SparseView<Derived>
SparseMatrixBase<Derived>::pruned(const Scalar& reference,
                                  const RealScalar& epsilon) const
{
  return SparseView<Derived>(derived(), reference, epsilon);
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/TriangularSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSETRIANGULARSOLVER_H
#define EIGEN_SPARSETRIANGULARSOLVER_H

namespace Eigen { 

namespace internal {

template<typename Lhs, typename Rhs, int Mode,
  int UpLo = (Mode & Lower)
           ? Lower
           : (Mode & Upper)
           ? Upper
           : -1,
  int StorageOrder = int(traits<Lhs>::Flags) & RowMajorBit>
struct sparse_solve_triangular_selector;

// forward substitution, row-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Lower,RowMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=0; i<lhs.rows(); ++i)
      {
        Scalar tmp = other.coeff(i,col);
        Scalar lastVal(0);
        Index lastIndex = 0;
        for(LhsIterator it(lhsEval, i); it; ++it)
        {
          lastVal = it.value();
          lastIndex = it.index();
          if(lastIndex==i)
            break;
          tmp -= lastVal * other.coeff(lastIndex,col);
        }
        if (Mode & UnitDiag)
          other.coeffRef(i,col) = tmp;
        else
        {
          eigen_assert(lastIndex==i);
          other.coeffRef(i,col) = tmp/lastVal;
        }
      }
    }
  }
};

// backward substitution, row-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Upper,RowMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=lhs.rows()-1 ; i>=0 ; --i)
      {
        Scalar tmp = other.coeff(i,col);
        Scalar l_ii(0);
        LhsIterator it(lhsEval, i);
        while(it && it.index()<i)
          ++it;
        if(!(Mode & UnitDiag))
        {
          eigen_assert(it && it.index()==i);
          l_ii = it.value();
          ++it;
        }
        else if (it && it.index() == i)
          ++it;
        for(; it; ++it)
        {
          tmp -= it.value() * other.coeff(it.index(),col);
        }

        if (Mode & UnitDiag)  other.coeffRef(i,col) = tmp;
        else                  other.coeffRef(i,col) = tmp/l_ii;
      }
    }
  }
};

// forward substitution, col-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Lower,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=0; i<lhs.cols(); ++i)
      {
        Scalar& tmp = other.coeffRef(i,col);
        if (tmp!=Scalar(0)) // optimization when other is actually sparse
        {
          LhsIterator it(lhsEval, i);
          while(it && it.index()<i)
            ++it;
          if(!(Mode & UnitDiag))
          {
            eigen_assert(it && it.index()==i);
            tmp /= it.value();
          }
          if (it && it.index()==i)
            ++it;
          for(; it; ++it)
            other.coeffRef(it.index(), col) -= tmp * it.value();
        }
      }
    }
  }
};

// backward substitution, col-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Upper,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=lhs.cols()-1; i>=0; --i)
      {
        Scalar& tmp = other.coeffRef(i,col);
        if (tmp!=Scalar(0)) // optimization when other is actually sparse
        {
          if(!(Mode & UnitDiag))
          {
            // TODO replace this by a binary search. make sure the binary search is safe for partially sorted elements
            LhsIterator it(lhsEval, i);
            while(it && it.index()!=i)
              ++it;
            eigen_assert(it && it.index()==i);
            other.coeffRef(i,col) /= it.value();
          }
          LhsIterator it(lhsEval, i);
          for(; it && it.index()<i; ++it)
            other.coeffRef(it.index(), col) -= tmp * it.value();
        }
      }
    }
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN

template<typename ExpressionType,unsigned int Mode>
template<typename OtherDerived>
void TriangularViewImpl<ExpressionType,Mode,Sparse>::solveInPlace(MatrixBase<OtherDerived>& other) const
{
  eigen_assert(derived().cols() == derived().rows() && derived().cols() == other.rows());
  eigen_assert((!(Mode & ZeroDiag)) && bool(Mode & (Upper|Lower)));

  enum { copy = internal::traits<OtherDerived>::Flags & RowMajorBit };

  typedef typename internal::conditional<copy,
    typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
  OtherCopy otherCopy(other.derived());

  internal::sparse_solve_triangular_selector<ExpressionType, typename internal::remove_reference<OtherCopy>::type, Mode>::run(derived().nestedExpression(), otherCopy);

  if (copy)
    other = otherCopy;
}
#endif

// pure sparse path

namespace internal {

template<typename Lhs, typename Rhs, int Mode,
  int UpLo = (Mode & Lower)
           ? Lower
           : (Mode & Upper)
           ? Upper
           : -1,
  int StorageOrder = int(Lhs::Flags) & (RowMajorBit)>
struct sparse_solve_triangular_sparse_selector;

// forward substitution, col-major
template<typename Lhs, typename Rhs, int Mode, int UpLo>
struct sparse_solve_triangular_sparse_selector<Lhs,Rhs,Mode,UpLo,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef typename promote_index_type<typename traits<Lhs>::StorageIndex,
                                      typename traits<Rhs>::StorageIndex>::type StorageIndex;
  static void run(const Lhs& lhs, Rhs& other)
  {
    const bool IsLower = (UpLo==Lower);
    AmbiVector<Scalar,StorageIndex> tempVector(other.rows()*2);
    tempVector.setBounds(0,other.rows());

    Rhs res(other.rows(), other.cols());
    res.reserve(other.nonZeros());

    for(Index col=0 ; col<other.cols() ; ++col)
    {
      // FIXME estimate number of non zeros
      tempVector.init(.99/*float(other.col(col).nonZeros())/float(other.rows())*/);
      tempVector.setZero();
      tempVector.restart();
      for (typename Rhs::InnerIterator rhsIt(other, col); rhsIt; ++rhsIt)
      {
        tempVector.coeffRef(rhsIt.index()) = rhsIt.value();
      }

      for(Index i=IsLower?0:lhs.cols()-1;
          IsLower?i<lhs.cols():i>=0;
          i+=IsLower?1:-1)
      {
        tempVector.restart();
        Scalar& ci = tempVector.coeffRef(i);
        if (ci!=Scalar(0))
        {
          // find
          typename Lhs::InnerIterator it(lhs, i);
          if(!(Mode & UnitDiag))
          {
            if (IsLower)
            {
              eigen_assert(it.index()==i);
              ci /= it.value();
            }
            else
              ci /= lhs.coeff(i,i);
          }
          tempVector.restart();
          if (IsLower)
          {
            if (it.index()==i)
              ++it;
            for(; it; ++it)
              tempVector.coeffRef(it.index()) -= ci * it.value();
          }
          else
          {
            for(; it && it.index()<i; ++it)
              tempVector.coeffRef(it.index()) -= ci * it.value();
          }
        }
      }


      Index count = 0;
      // FIXME compute a reference value to filter zeros
      for (typename AmbiVector<Scalar,StorageIndex>::Iterator it(tempVector/*,1e-12*/); it; ++it)
      {
        ++ count;
//         std::cerr << "fill " << it.index() << ", " << col << "\n";
//         std::cout << it.value() << "  ";
        // FIXME use insertBack
        res.insert(it.index(), col) = it.value();
      }
//       std::cout << "tempVector.nonZeros() == " << int(count) << " / " << (other.rows()) << "\n";
    }
    res.finalize();
    other = res.markAsRValue();
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename ExpressionType,unsigned int Mode>
template<typename OtherDerived>
void TriangularViewImpl<ExpressionType,Mode,Sparse>::solveInPlace(SparseMatrixBase<OtherDerived>& other) const
{
  eigen_assert(derived().cols() == derived().rows() && derived().cols() == other.rows());
  eigen_assert( (!(Mode & ZeroDiag)) && bool(Mode & (Upper|Lower)));

//   enum { copy = internal::traits<OtherDerived>::Flags & RowMajorBit };

//   typedef typename internal::conditional<copy,
//     typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
//   OtherCopy otherCopy(other.derived());

  internal::sparse_solve_triangular_sparse_selector<ExpressionType, OtherDerived, Mode>::run(derived().nestedExpression(), other.derived());

//   if (copy)
//     other = otherCopy;
}
#endif

} // end namespace Eigen

#endif // EIGEN_SPARSETRIANGULARSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPARSE_LU_H
#define EIGEN_SPARSE_LU_H

namespace Eigen {

template <typename _MatrixType, typename _OrderingType = COLAMDOrdering<typename _MatrixType::StorageIndex> > class SparseLU;
template <typename MappedSparseMatrixType> struct SparseLUMatrixLReturnType;
template <typename MatrixLType, typename MatrixUType> struct SparseLUMatrixUReturnType;

template <bool Conjugate,class SparseLUType>
class SparseLUTransposeView : public SparseSolverBase<SparseLUTransposeView<Conjugate,SparseLUType> >
{
protected:
  typedef SparseSolverBase<SparseLUTransposeView<Conjugate,SparseLUType> > APIBase;
  using APIBase::m_isInitialized;
public:
  typedef typename SparseLUType::Scalar Scalar;
  typedef typename SparseLUType::StorageIndex StorageIndex;
  typedef typename SparseLUType::MatrixType MatrixType;
  typedef typename SparseLUType::OrderingType OrderingType;

  enum {
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };

  SparseLUTransposeView() : m_sparseLU(NULL) {}
  SparseLUTransposeView(const SparseLUTransposeView& view) {
    this->m_sparseLU = view.m_sparseLU;
  }
  void setIsInitialized(const bool isInitialized) {this->m_isInitialized = isInitialized;}
  void setSparseLU(SparseLUType* sparseLU) {m_sparseLU = sparseLU;}
  using APIBase::_solve_impl;
  template<typename Rhs, typename Dest>
  bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &X_base) const
  {
    Dest& X(X_base.derived());
    eigen_assert(m_sparseLU->info() == Success && "The matrix should be factorized first");
    EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);


    // this ugly const_cast_derived() helps to detect aliasing when applying the permutations
    for(Index j = 0; j < B.cols(); ++j){
      X.col(j) = m_sparseLU->colsPermutation() * B.const_cast_derived().col(j);
    }
    //Forward substitution with transposed or adjoint of U
    m_sparseLU->matrixU().template solveTransposedInPlace<Conjugate>(X);

    //Backward substitution with transposed or adjoint of L
    m_sparseLU->matrixL().template solveTransposedInPlace<Conjugate>(X);

    // Permute back the solution
    for (Index j = 0; j < B.cols(); ++j)
      X.col(j) = m_sparseLU->rowsPermutation().transpose() * X.col(j);
    return true;
  }
  inline Index rows() const { return m_sparseLU->rows(); }
  inline Index cols() const { return m_sparseLU->cols(); }

private:
  SparseLUType *m_sparseLU;
  SparseLUTransposeView& operator=(const SparseLUTransposeView&);
};


/** \ingroup SparseLU_Module
  * \class SparseLU
  * 
  * \brief Sparse supernodal LU factorization for general matrices
  * 
  * This class implements the supernodal LU factorization for general matrices.
  * It uses the main techniques from the sequential SuperLU package 
  * (http://crd-legacy.lbl.gov/~xiaoye/SuperLU/). It handles transparently real 
  * and complex arithmetic with single and double precision, depending on the 
  * scalar type of your input matrix. 
  * The code has been optimized to provide BLAS-3 operations during supernode-panel updates. 
  * It benefits directly from the built-in high-performant Eigen BLAS routines. 
  * Moreover, when the size of a supernode is very small, the BLAS calls are avoided to 
  * enable a better optimization from the compiler. For best performance, 
  * you should compile it with NDEBUG flag to avoid the numerous bounds checking on vectors. 
  * 
  * An important parameter of this class is the ordering method. It is used to reorder the columns 
  * (and eventually the rows) of the matrix to reduce the number of new elements that are created during 
  * numerical factorization. The cheapest method available is COLAMD. 
  * See  \link OrderingMethods_Module the OrderingMethods module \endlink for the list of 
  * built-in and external ordering methods. 
  *
  * Simple example with key steps 
  * \code
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A;
  * SparseLU<SparseMatrix<double>, COLAMDOrdering<int> >   solver;
  * // fill A and b;
  * // Compute the ordering permutation vector from the structural pattern of A
  * solver.analyzePattern(A); 
  * // Compute the numerical factorization 
  * solver.factorize(A); 
  * //Use the factors to solve the linear system 
  * x = solver.solve(b); 
  * \endcode
  * 
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * 
  * \note Unlike the initial SuperLU implementation, there is no step to equilibrate the matrix. 
  * For badly scaled matrices, this step can be useful to reduce the pivoting during factorization. 
  * If this is the case for your matrices, you can try the basic scaling method at
  *  "unsupported/Eigen/src/IterativeSolvers/Scaling.h"
  * 
  * \tparam _MatrixType The type of the sparse matrix. It must be a column-major SparseMatrix<>
  * \tparam _OrderingType The ordering method to use, either AMD, COLAMD or METIS. Default is COLMAD
  *
  * \implsparsesolverconcept
  * 
  * \sa \ref TutorialSparseSolverConcept
  * \sa \ref OrderingMethods_Module
  */
template <typename _MatrixType, typename _OrderingType>
class SparseLU : public SparseSolverBase<SparseLU<_MatrixType,_OrderingType> >, public internal::SparseLUImpl<typename _MatrixType::Scalar, typename _MatrixType::StorageIndex>
{
  protected:
    typedef SparseSolverBase<SparseLU<_MatrixType,_OrderingType> > APIBase;
    using APIBase::m_isInitialized;
  public:
    using APIBase::_solve_impl;
    
    typedef _MatrixType MatrixType; 
    typedef _OrderingType OrderingType;
    typedef typename MatrixType::Scalar Scalar; 
    typedef typename MatrixType::RealScalar RealScalar; 
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> NCMatrix;
    typedef internal::MappedSuperNodalMatrix<Scalar, StorageIndex> SCMatrix;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    typedef internal::SparseLUImpl<Scalar, StorageIndex> Base;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:

    SparseLU():m_lastError(""),m_Ustore(0,0,0,0,0,0),m_symmetricmode(false),m_diagpivotthresh(1.0),m_detPermR(1)
    {
      initperfvalues(); 
    }
    explicit SparseLU(const MatrixType& matrix)
      : m_lastError(""),m_Ustore(0,0,0,0,0,0),m_symmetricmode(false),m_diagpivotthresh(1.0),m_detPermR(1)
    {
      initperfvalues(); 
      compute(matrix);
    }
    
    ~SparseLU()
    {
      // Free all explicit dynamic pointers 
    }
    
    void analyzePattern (const MatrixType& matrix);
    void factorize (const MatrixType& matrix);
    void simplicialfactorize(const MatrixType& matrix);
    
    /**
      * Compute the symbolic and numeric factorization of the input sparse matrix.
      * The input matrix should be in column-major storage. 
      */
    void compute (const MatrixType& matrix)
    {
      // Analyze 
      analyzePattern(matrix); 
      //Factorize
      factorize(matrix);
    } 

    /** \returns an expression of the transposed of the factored matrix.
      *
      * A typical usage is to solve for the transposed problem A^T x = b:
      * \code
      * solver.compute(A);
      * x = solver.transpose().solve(b);
      * \endcode
      *
      * \sa adjoint(), solve()
      */
    const SparseLUTransposeView<false,SparseLU<_MatrixType,_OrderingType> > transpose()
    {
      SparseLUTransposeView<false,  SparseLU<_MatrixType,_OrderingType> > transposeView;
      transposeView.setSparseLU(this);
      transposeView.setIsInitialized(this->m_isInitialized);
      return transposeView;
    }


    /** \returns an expression of the adjoint of the factored matrix
      *
      * A typical usage is to solve for the adjoint problem A' x = b:
      * \code
      * solver.compute(A);
      * x = solver.adjoint().solve(b);
      * \endcode
      *
      * For real scalar types, this function is equivalent to transpose().
      *
      * \sa transpose(), solve()
      */
    const SparseLUTransposeView<true, SparseLU<_MatrixType,_OrderingType> > adjoint()
    {
      SparseLUTransposeView<true,  SparseLU<_MatrixType,_OrderingType> > adjointView;
      adjointView.setSparseLU(this);
      adjointView.setIsInitialized(this->m_isInitialized);
      return adjointView;
    }
    
    inline Index rows() const { return m_mat.rows(); }
    inline Index cols() const { return m_mat.cols(); }
    /** Indicate that the pattern of the input matrix is symmetric */
    void isSymmetric(bool sym)
    {
      m_symmetricmode = sym;
    }
    
    /** \returns an expression of the matrix L, internally stored as supernodes
      * The only operation available with this expression is the triangular solve
      * \code
      * y = b; matrixL().solveInPlace(y);
      * \endcode
      */
    SparseLUMatrixLReturnType<SCMatrix> matrixL() const
    {
      return SparseLUMatrixLReturnType<SCMatrix>(m_Lstore);
    }
    /** \returns an expression of the matrix U,
      * The only operation available with this expression is the triangular solve
      * \code
      * y = b; matrixU().solveInPlace(y);
      * \endcode
      */
    SparseLUMatrixUReturnType<SCMatrix,MappedSparseMatrix<Scalar,ColMajor,StorageIndex> > matrixU() const
    {
      return SparseLUMatrixUReturnType<SCMatrix, MappedSparseMatrix<Scalar,ColMajor,StorageIndex> >(m_Lstore, m_Ustore);
    }

    /**
      * \returns a reference to the row matrix permutation \f$ P_r \f$ such that \f$P_r A P_c^T = L U\f$
      * \sa colsPermutation()
      */
    inline const PermutationType& rowsPermutation() const
    {
      return m_perm_r;
    }
    /**
      * \returns a reference to the column matrix permutation\f$ P_c^T \f$ such that \f$P_r A P_c^T = L U\f$
      * \sa rowsPermutation()
      */
    inline const PermutationType& colsPermutation() const
    {
      return m_perm_c;
    }
    /** Set the threshold used for a diagonal entry to be an acceptable pivot. */
    void setPivotThreshold(const RealScalar& thresh)
    {
      m_diagpivotthresh = thresh; 
    }

#ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns the solution X of \f$ A X = B \f$ using the current decomposition of A.
      *
      * \warning the destination matrix X in X = this->solve(B) must be colmun-major.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<SparseLU, Rhs> solve(const MatrixBase<Rhs>& B) const;
#endif // EIGEN_PARSED_BY_DOXYGEN
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the LU factorization reports a problem, zero diagonal for instance
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
    /**
      * \returns A string describing the type of error
      */
    std::string lastErrorMessage() const
    {
      return m_lastError; 
    }

    template<typename Rhs, typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &X_base) const
    {
      Dest& X(X_base.derived());
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first");
      EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
      
      // Permute the right hand side to form X = Pr*B
      // on return, X is overwritten by the computed solution
      X.resize(B.rows(),B.cols());

      // this ugly const_cast_derived() helps to detect aliasing when applying the permutations
      for(Index j = 0; j < B.cols(); ++j)
        X.col(j) = rowsPermutation() * B.const_cast_derived().col(j);
      
      //Forward substitution with L
      this->matrixL().solveInPlace(X);
      this->matrixU().solveInPlace(X);
      
      // Permute back the solution 
      for (Index j = 0; j < B.cols(); ++j)
        X.col(j) = colsPermutation().inverse() * X.col(j);
      
      return true; 
    }
    
    /**
      * \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), signDeterminant()
      */
    Scalar absDeterminant()
    {
      using std::abs;
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Scalar det = Scalar(1.);
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            det *= abs(it.value());
            break;
          }
        }
      }
      return det;
    }

    /** \returns the natural log of the absolute value of the determinant of the matrix
      * of which **this is the QR decomposition
      *
      * \note This method is useful to work around the risk of overflow/underflow that's
      * inherent to the determinant computation.
      *
      * \sa absDeterminant(), signDeterminant()
      */
    Scalar logAbsDeterminant() const
    {
      using std::log;
      using std::abs;

      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      Scalar det = Scalar(0.);
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.row() < j) continue;
          if(it.row() == j)
          {
            det += log(abs(it.value()));
            break;
          }
        }
      }
      return det;
    }

    /** \returns A number representing the sign of the determinant
      *
      * \sa absDeterminant(), logAbsDeterminant()
      */
    Scalar signDeterminant()
    {
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Index det = 1;
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            if(it.value()<0)
              det = -det;
            else if(it.value()==0)
              return 0;
            break;
          }
        }
      }
      return det * m_detPermR * m_detPermC;
    }
    
    /** \returns The determinant of the matrix.
      *
      * \sa absDeterminant(), logAbsDeterminant()
      */
    Scalar determinant()
    {
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Scalar det = Scalar(1.);
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            det *= it.value();
            break;
          }
        }
      }
      return (m_detPermR * m_detPermC) > 0 ? det : -det;
    }

    Index nnzL() const { return m_nnzL; };
    Index nnzU() const { return m_nnzU; };

  protected:
    // Functions 
    void initperfvalues()
    {
      m_perfv.panel_size = 16;
      m_perfv.relax = 1; 
      m_perfv.maxsuper = 128; 
      m_perfv.rowblk = 16; 
      m_perfv.colblk = 8; 
      m_perfv.fillfactor = 20;  
    }
      
    // Variables 
    mutable ComputationInfo m_info;
    bool m_factorizationIsOk;
    bool m_analysisIsOk;
    std::string m_lastError;
    NCMatrix m_mat; // The input (permuted ) matrix 
    SCMatrix m_Lstore; // The lower triangular matrix (supernodal)
    MappedSparseMatrix<Scalar,ColMajor,StorageIndex> m_Ustore; // The upper triangular matrix
    PermutationType m_perm_c; // Column permutation 
    PermutationType m_perm_r ; // Row permutation
    IndexVector m_etree; // Column elimination tree 
    
    typename Base::GlobalLU_t m_glu; 
                               
    // SparseLU options 
    bool m_symmetricmode;
    // values for performance 
    internal::perfvalues m_perfv;
    RealScalar m_diagpivotthresh; // Specifies the threshold used for a diagonal entry to be an acceptable pivot
    Index m_nnzL, m_nnzU; // Nonzeros in L and U factors
    Index m_detPermR, m_detPermC; // Determinants of the permutation matrices
  private:
    // Disable copy constructor 
    SparseLU (const SparseLU& );
}; // End class SparseLU



// Functions needed by the anaysis phase
/** 
  * Compute the column permutation to minimize the fill-in
  * 
  *  - Apply this permutation to the input matrix - 
  * 
  *  - Compute the column elimination tree on the permuted matrix 
  * 
  *  - Postorder the elimination tree and the column permutation
  * 
  */
template <typename MatrixType, typename OrderingType>
void SparseLU<MatrixType, OrderingType>::analyzePattern(const MatrixType& mat)
{
  
  //TODO  It is possible as in SuperLU to compute row and columns scaling vectors to equilibrate the matrix mat.
  
  // Firstly, copy the whole input matrix. 
  m_mat = mat;
  
  // Compute fill-in ordering
  OrderingType ord; 
  ord(m_mat,m_perm_c);
  
  // Apply the permutation to the column of the input  matrix
  if (m_perm_c.size())
  {
    m_mat.uncompress(); //NOTE: The effect of this command is only to create the InnerNonzeros pointers. FIXME : This vector is filled but not subsequently used.  
    // Then, permute only the column pointers
    ei_declare_aligned_stack_constructed_variable(StorageIndex,outerIndexPtr,mat.cols()+1,mat.isCompressed()?const_cast<StorageIndex*>(mat.outerIndexPtr()):0);
    
    // If the input matrix 'mat' is uncompressed, then the outer-indices do not match the ones of m_mat, and a copy is thus needed.
    if(!mat.isCompressed()) 
      IndexVector::Map(outerIndexPtr, mat.cols()+1) = IndexVector::Map(m_mat.outerIndexPtr(),mat.cols()+1);
    
    // Apply the permutation and compute the nnz per column.
    for (Index i = 0; i < mat.cols(); i++)
    {
      m_mat.outerIndexPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i];
      m_mat.innerNonZeroPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i+1] - outerIndexPtr[i];
    }
  }
  
  // Compute the column elimination tree of the permuted matrix 
  IndexVector firstRowElt;
  internal::coletree(m_mat, m_etree,firstRowElt); 
     
  // In symmetric mode, do not do postorder here
  if (!m_symmetricmode) {
    IndexVector post, iwork; 
    // Post order etree
    internal::treePostorder(StorageIndex(m_mat.cols()), m_etree, post); 
      
   
    // Renumber etree in postorder 
    Index m = m_mat.cols(); 
    iwork.resize(m+1);
    for (Index i = 0; i < m; ++i) iwork(post(i)) = post(m_etree(i));
    m_etree = iwork;
    
    // Postmultiply A*Pc by post, i.e reorder the matrix according to the postorder of the etree
    PermutationType post_perm(m); 
    for (Index i = 0; i < m; i++) 
      post_perm.indices()(i) = post(i); 
        
    // Combine the two permutations : postorder the permutation for future use
    if(m_perm_c.size()) {
      m_perm_c = post_perm * m_perm_c;
    }
    
  } // end postordering 
  
  m_analysisIsOk = true; 
}

// Functions needed by the numerical factorization phase


/** 
  *  - Numerical factorization 
  *  - Interleaved with the symbolic factorization 
  * On exit,  info is 
  * 
  *    = 0: successful factorization
  * 
  *    > 0: if info = i, and i is
  * 
  *       <= A->ncol: U(i,i) is exactly zero. The factorization has
  *          been completed, but the factor U is exactly singular,
  *          and division by zero will occur if it is used to solve a
  *          system of equations.
  * 
  *       > A->ncol: number of bytes allocated when memory allocation
  *         failure occurred, plus A->ncol. If lwork = -1, it is
  *         the estimated amount of space needed, plus A->ncol.  
  */
template <typename MatrixType, typename OrderingType>
void SparseLU<MatrixType, OrderingType>::factorize(const MatrixType& matrix)
{
  using internal::emptyIdxLU;
  eigen_assert(m_analysisIsOk && "analyzePattern() should be called first"); 
  eigen_assert((matrix.rows() == matrix.cols()) && "Only for squared matrices");
  
  m_isInitialized = true;
  
  // Apply the column permutation computed in analyzepattern()
  //   m_mat = matrix * m_perm_c.inverse(); 
  m_mat = matrix;
  if (m_perm_c.size()) 
  {
    m_mat.uncompress(); //NOTE: The effect of this command is only to create the InnerNonzeros pointers.
    //Then, permute only the column pointers
    const StorageIndex * outerIndexPtr;
    if (matrix.isCompressed()) outerIndexPtr = matrix.outerIndexPtr();
    else
    {
      StorageIndex* outerIndexPtr_t = new StorageIndex[matrix.cols()+1];
      for(Index i = 0; i <= matrix.cols(); i++) outerIndexPtr_t[i] = m_mat.outerIndexPtr()[i];
      outerIndexPtr = outerIndexPtr_t;
    }
    for (Index i = 0; i < matrix.cols(); i++)
    {
      m_mat.outerIndexPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i];
      m_mat.innerNonZeroPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i+1] - outerIndexPtr[i];
    }
    if(!matrix.isCompressed()) delete[] outerIndexPtr;
  } 
  else 
  { //FIXME This should not be needed if the empty permutation is handled transparently
    m_perm_c.resize(matrix.cols());
    for(StorageIndex i = 0; i < matrix.cols(); ++i) m_perm_c.indices()(i) = i;
  }
  
  Index m = m_mat.rows();
  Index n = m_mat.cols();
  Index nnz = m_mat.nonZeros();
  Index maxpanel = m_perfv.panel_size * m;
  // Allocate working storage common to the factor routines
  Index lwork = 0;
  Index info = Base::memInit(m, n, nnz, lwork, m_perfv.fillfactor, m_perfv.panel_size, m_glu); 
  if (info) 
  {
    m_lastError = "UNABLE TO ALLOCATE WORKING MEMORY\n\n" ;
    m_factorizationIsOk = false;
    return ; 
  }
  
  // Set up pointers for integer working arrays 
  IndexVector segrep(m); segrep.setZero();
  IndexVector parent(m); parent.setZero();
  IndexVector xplore(m); xplore.setZero();
  IndexVector repfnz(maxpanel);
  IndexVector panel_lsub(maxpanel);
  IndexVector xprune(n); xprune.setZero();
  IndexVector marker(m*internal::LUNoMarker); marker.setZero();
  
  repfnz.setConstant(-1); 
  panel_lsub.setConstant(-1);
  
  // Set up pointers for scalar working arrays 
  ScalarVector dense; 
  dense.setZero(maxpanel);
  ScalarVector tempv; 
  tempv.setZero(internal::LUnumTempV(m, m_perfv.panel_size, m_perfv.maxsuper, /*m_perfv.rowblk*/m) );
  
  // Compute the inverse of perm_c
  PermutationType iperm_c(m_perm_c.inverse()); 
  
  // Identify initial relaxed snodes
  IndexVector relax_end(n);
  if ( m_symmetricmode == true ) 
    Base::heap_relax_snode(n, m_etree, m_perfv.relax, marker, relax_end);
  else
    Base::relax_snode(n, m_etree, m_perfv.relax, marker, relax_end);
  
  
  m_perm_r.resize(m); 
  m_perm_r.indices().setConstant(-1);
  marker.setConstant(-1);
  m_detPermR = 1; // Record the determinant of the row permutation
  
  m_glu.supno(0) = emptyIdxLU; m_glu.xsup.setConstant(0);
  m_glu.xsup(0) = m_glu.xlsub(0) = m_glu.xusub(0) = m_glu.xlusup(0) = Index(0);
  
  // Work on one 'panel' at a time. A panel is one of the following :
  //  (a) a relaxed supernode at the bottom of the etree, or
  //  (b) panel_size contiguous columns, <panel_size> defined by the user
  Index jcol; 
  Index pivrow; // Pivotal row number in the original row matrix
  Index nseg1; // Number of segments in U-column above panel row jcol
  Index nseg; // Number of segments in each U-column 
  Index irep; 
  Index i, k, jj; 
  for (jcol = 0; jcol < n; )
  {
    // Adjust panel size so that a panel won't overlap with the next relaxed snode. 
    Index panel_size = m_perfv.panel_size; // upper bound on panel width
    for (k = jcol + 1; k < (std::min)(jcol+panel_size, n); k++)
    {
      if (relax_end(k) != emptyIdxLU) 
      {
        panel_size = k - jcol; 
        break; 
      }
    }
    if (k == n) 
      panel_size = n - jcol; 
      
    // Symbolic outer factorization on a panel of columns 
    Base::panel_dfs(m, panel_size, jcol, m_mat, m_perm_r.indices(), nseg1, dense, panel_lsub, segrep, repfnz, xprune, marker, parent, xplore, m_glu); 
    
    // Numeric sup-panel updates in topological order 
    Base::panel_bmod(m, panel_size, jcol, nseg1, dense, tempv, segrep, repfnz, m_glu); 
    
    // Sparse LU within the panel, and below the panel diagonal 
    for ( jj = jcol; jj< jcol + panel_size; jj++) 
    {
      k = (jj - jcol) * m; // Column index for w-wide arrays 
      
      nseg = nseg1; // begin after all the panel segments
      //Depth-first-search for the current column
      VectorBlock<IndexVector> panel_lsubk(panel_lsub, k, m);
      VectorBlock<IndexVector> repfnz_k(repfnz, k, m); 
      info = Base::column_dfs(m, jj, m_perm_r.indices(), m_perfv.maxsuper, nseg, panel_lsubk, segrep, repfnz_k, xprune, marker, parent, xplore, m_glu); 
      if ( info ) 
      {
        m_lastError =  "UNABLE TO EXPAND MEMORY IN COLUMN_DFS() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      // Numeric updates to this column 
      VectorBlock<ScalarVector> dense_k(dense, k, m); 
      VectorBlock<IndexVector> segrep_k(segrep, nseg1, m-nseg1); 
      info = Base::column_bmod(jj, (nseg - nseg1), dense_k, tempv, segrep_k, repfnz_k, jcol, m_glu); 
      if ( info ) 
      {
        m_lastError = "UNABLE TO EXPAND MEMORY IN COLUMN_BMOD() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Copy the U-segments to ucol(*)
      info = Base::copy_to_ucol(jj, nseg, segrep, repfnz_k ,m_perm_r.indices(), dense_k, m_glu); 
      if ( info ) 
      {
        m_lastError = "UNABLE TO EXPAND MEMORY IN COPY_TO_UCOL() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Form the L-segment 
      info = Base::pivotL(jj, m_diagpivotthresh, m_perm_r.indices(), iperm_c.indices(), pivrow, m_glu);
      if ( info ) 
      {
        m_lastError = "THE MATRIX IS STRUCTURALLY SINGULAR ... ZERO COLUMN AT ";
        std::ostringstream returnInfo;
        returnInfo << info; 
        m_lastError += returnInfo.str();
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Update the determinant of the row permutation matrix
      // FIXME: the following test is not correct, we should probably take iperm_c into account and pivrow is not directly the row pivot.
      if (pivrow != jj) m_detPermR = -m_detPermR;

      // Prune columns (0:jj-1) using column jj
      Base::pruneL(jj, m_perm_r.indices(), pivrow, nseg, segrep, repfnz_k, xprune, m_glu); 
      
      // Reset repfnz for this column 
      for (i = 0; i < nseg; i++)
      {
        irep = segrep(i); 
        repfnz_k(irep) = emptyIdxLU; 
      }
    } // end SparseLU within the panel  
    jcol += panel_size;  // Move to the next panel
  } // end for -- end elimination 
  
  m_detPermR = m_perm_r.determinant();
  m_detPermC = m_perm_c.determinant();
  
  // Count the number of nonzeros in factors 
  Base::countnz(n, m_nnzL, m_nnzU, m_glu); 
  // Apply permutation  to the L subscripts 
  Base::fixupL(n, m_perm_r.indices(), m_glu);
  
  // Create supernode matrix L 
  m_Lstore.setInfos(m, n, m_glu.lusup, m_glu.xlusup, m_glu.lsub, m_glu.xlsub, m_glu.supno, m_glu.xsup); 
  // Create the column major upper sparse matrix  U; 
  new (&m_Ustore) MappedSparseMatrix<Scalar, ColMajor, StorageIndex> ( m, n, m_nnzU, m_glu.xusub.data(), m_glu.usub.data(), m_glu.ucol.data() );
  
  m_info = Success;
  m_factorizationIsOk = true;
}

template<typename MappedSupernodalType>
struct SparseLUMatrixLReturnType : internal::no_assignment_operator
{
  typedef typename MappedSupernodalType::Scalar Scalar;
  explicit SparseLUMatrixLReturnType(const MappedSupernodalType& mapL) : m_mapL(mapL)
  { }
  Index rows() const { return m_mapL.rows(); }
  Index cols() const { return m_mapL.cols(); }
  template<typename Dest>
  void solveInPlace( MatrixBase<Dest> &X) const
  {
    m_mapL.solveInPlace(X);
  }
  template<bool Conjugate, typename Dest>
  void solveTransposedInPlace( MatrixBase<Dest> &X) const
  {
    m_mapL.template solveTransposedInPlace<Conjugate>(X);
  }

  const MappedSupernodalType& m_mapL;
};

template<typename MatrixLType, typename MatrixUType>
struct SparseLUMatrixUReturnType : internal::no_assignment_operator
{
  typedef typename MatrixLType::Scalar Scalar;
  SparseLUMatrixUReturnType(const MatrixLType& mapL, const MatrixUType& mapU)
  : m_mapL(mapL),m_mapU(mapU)
  { }
  Index rows() const { return m_mapL.rows(); }
  Index cols() const { return m_mapL.cols(); }

  template<typename Dest>   void solveInPlace(MatrixBase<Dest> &X) const
  {
    Index nrhs = X.cols();
    Index n    = X.rows();
    // Backward solve with U
    for (Index k = m_mapL.nsuper(); k >= 0; k--)
    {
      Index fsupc = m_mapL.supToCol()[k];
      Index lda = m_mapL.colIndexPtr()[fsupc+1] - m_mapL.colIndexPtr()[fsupc]; // leading dimension
      Index nsupc = m_mapL.supToCol()[k+1] - fsupc;
      Index luptr = m_mapL.colIndexPtr()[fsupc];

      if (nsupc == 1)
      {
        for (Index j = 0; j < nrhs; j++)
        {
          X(fsupc, j) /= m_mapL.valuePtr()[luptr];
        }
      }
      else
      {
        // FIXME: the following lines should use Block expressions and not Map!
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(m_mapL.valuePtr()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X.coeffRef(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        U = A.template triangularView<Upper>().solve(U);
      }

      for (Index j = 0; j < nrhs; ++j)
      {
        for (Index jcol = fsupc; jcol < fsupc + nsupc; jcol++)
        {
          typename MatrixUType::InnerIterator it(m_mapU, jcol);
          for ( ; it; ++it)
          {
            Index irow = it.index();
            X(irow, j) -= X(jcol, j) * it.value();
          }
        }
      }
    } // End For U-solve
  }

  template<bool Conjugate, typename Dest>   void solveTransposedInPlace(MatrixBase<Dest> &X) const
  {
    using numext::conj;
    Index nrhs = X.cols();
    Index n    = X.rows();
    // Forward solve with U
    for (Index k = 0; k <=  m_mapL.nsuper(); k++)
    {
      Index fsupc = m_mapL.supToCol()[k];
      Index lda = m_mapL.colIndexPtr()[fsupc+1] - m_mapL.colIndexPtr()[fsupc]; // leading dimension
      Index nsupc = m_mapL.supToCol()[k+1] - fsupc;
      Index luptr = m_mapL.colIndexPtr()[fsupc];

      for (Index j = 0; j < nrhs; ++j)
      {
        for (Index jcol = fsupc; jcol < fsupc + nsupc; jcol++)
        {
          typename MatrixUType::InnerIterator it(m_mapU, jcol);
          for ( ; it; ++it)
          {
            Index irow = it.index();
            X(jcol, j) -= X(irow, j) * (Conjugate? conj(it.value()): it.value());
          }
        }
      }
      if (nsupc == 1)
      {
        for (Index j = 0; j < nrhs; j++)
        {
          X(fsupc, j) /= (Conjugate? conj(m_mapL.valuePtr()[luptr]) : m_mapL.valuePtr()[luptr]);
        }
      }
      else
      {
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(m_mapL.valuePtr()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        if(Conjugate)
          U = A.adjoint().template triangularView<Lower>().solve(U);
        else
          U = A.transpose().template triangularView<Lower>().solve(U);
      }
    }// End For U-solve
  }


  const MatrixLType& m_mapL;
  const MatrixUType& m_mapU;
};

} // End namespace Eigen 

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLUImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
#ifndef SPARSELU_IMPL_H
#define SPARSELU_IMPL_H

namespace Eigen {
namespace internal {
  
/** \ingroup SparseLU_Module
  * \class SparseLUImpl
  * Base class for sparseLU
  */
template <typename Scalar, typename StorageIndex>
class SparseLUImpl
{
  public:
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector; 
    typedef Matrix<Scalar,Dynamic,Dynamic,ColMajor> ScalarMatrix;
    typedef Map<ScalarMatrix, 0,  OuterStride<> > MappedMatrixBlock;
    typedef typename ScalarVector::RealScalar RealScalar; 
    typedef Ref<Matrix<Scalar,Dynamic,1> > BlockScalarVector;
    typedef Ref<Matrix<StorageIndex,Dynamic,1> > BlockIndexVector;
    typedef LU_GlobalLU_t<IndexVector, ScalarVector> GlobalLU_t; 
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> MatrixType; 
    
  protected:
     template <typename VectorType>
     Index expand(VectorType& vec, Index& length, Index nbElts, Index keep_prev, Index& num_expansions);
     Index memInit(Index m, Index n, Index annz, Index lwork, Index fillratio, Index panel_size,  GlobalLU_t& glu); 
     template <typename VectorType>
     Index memXpand(VectorType& vec, Index& maxlen, Index nbElts, MemType memtype, Index& num_expansions);
     void heap_relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end); 
     void relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end); 
     Index snode_dfs(const Index jcol, const Index kcol,const MatrixType& mat,  IndexVector& xprune, IndexVector& marker, GlobalLU_t& glu); 
     Index snode_bmod (const Index jcol, const Index fsupc, ScalarVector& dense, GlobalLU_t& glu);
     Index pivotL(const Index jcol, const RealScalar& diagpivotthresh, IndexVector& perm_r, IndexVector& iperm_c, Index& pivrow, GlobalLU_t& glu);
     template <typename Traits>
     void dfs_kernel(const StorageIndex jj, IndexVector& perm_r,
                    Index& nseg, IndexVector& panel_lsub, IndexVector& segrep,
                    Ref<IndexVector> repfnz_col, IndexVector& xprune, Ref<IndexVector> marker, IndexVector& parent,
                    IndexVector& xplore, GlobalLU_t& glu, Index& nextl_col, Index krow, Traits& traits);
     void panel_dfs(const Index m, const Index w, const Index jcol, MatrixType& A, IndexVector& perm_r, Index& nseg, ScalarVector& dense, IndexVector& panel_lsub, IndexVector& segrep, IndexVector& repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu);
    
     void panel_bmod(const Index m, const Index w, const Index jcol, const Index nseg, ScalarVector& dense, ScalarVector& tempv, IndexVector& segrep, IndexVector& repfnz, GlobalLU_t& glu);
     Index column_dfs(const Index m, const Index jcol, IndexVector& perm_r, Index maxsuper, Index& nseg,  BlockIndexVector lsub_col, IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu);
     Index column_bmod(const Index jcol, const Index nseg, BlockScalarVector dense, ScalarVector& tempv, BlockIndexVector segrep, BlockIndexVector repfnz, Index fpanelc, GlobalLU_t& glu); 
     Index copy_to_ucol(const Index jcol, const Index nseg, IndexVector& segrep, BlockIndexVector repfnz ,IndexVector& perm_r, BlockScalarVector dense, GlobalLU_t& glu); 
     void pruneL(const Index jcol, const IndexVector& perm_r, const Index pivrow, const Index nseg, const IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, GlobalLU_t& glu);
     void countnz(const Index n, Index& nnzL, Index& nnzU, GlobalLU_t& glu); 
     void fixupL(const Index n, const IndexVector& perm_r, GlobalLU_t& glu); 
     
     template<typename , typename >
     friend struct column_dfs_traits;
}; 

} // end namespace internal
} // namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Memory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]memory.c files in SuperLU 
 
 * -- SuperLU routine (version 3.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * August 1, 2008
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef EIGEN_SPARSELU_MEMORY
#define EIGEN_SPARSELU_MEMORY

namespace Eigen {
namespace internal {
  
enum { LUNoMarker = 3 };
enum {emptyIdxLU = -1};
inline Index LUnumTempV(Index& m, Index& w, Index& t, Index& b)
{
  return (std::max)(m, (t+b)*w);
}

template< typename Scalar>
inline Index LUTempSpace(Index&m, Index& w)
{
  return (2*w + 4 + LUNoMarker) * m * sizeof(Index) + (w + 1) * m * sizeof(Scalar);
}




/** 
  * Expand the existing storage to accommodate more fill-ins
  * \param vec Valid pointer to the vector to allocate or expand
  * \param[in,out] length  At input, contain the current length of the vector that is to be increased. At output, length of the newly allocated vector
  * \param[in] nbElts Current number of elements in the factors
  * \param keep_prev  1: use length  and do not expand the vector; 0: compute new_len and expand
  * \param[in,out] num_expansions Number of times the memory has been expanded
  */
template <typename Scalar, typename StorageIndex>
template <typename VectorType>
Index  SparseLUImpl<Scalar,StorageIndex>::expand(VectorType& vec, Index& length, Index nbElts, Index keep_prev, Index& num_expansions) 
{
  
  float alpha = 1.5; // Ratio of the memory increase 
  Index new_len; // New size of the allocated memory
  
  if(num_expansions == 0 || keep_prev) 
    new_len = length ; // First time allocate requested
  else 
    new_len = (std::max)(length+1,Index(alpha * length));
  
  VectorType old_vec; // Temporary vector to hold the previous values   
  if (nbElts > 0 )
    old_vec = vec.segment(0,nbElts); 
  
  //Allocate or expand the current vector
#ifdef EIGEN_EXCEPTIONS
  try
#endif
  {
    vec.resize(new_len); 
  }
#ifdef EIGEN_EXCEPTIONS
  catch(std::bad_alloc& )
#else
  if(!vec.size())
#endif
  {
    if (!num_expansions)
    {
      // First time to allocate from LUMemInit()
      // Let LUMemInit() deals with it.
      return -1;
    }
    if (keep_prev)
    {
      // In this case, the memory length should not not be reduced
      return new_len;
    }
    else 
    {
      // Reduce the size and increase again 
      Index tries = 0; // Number of attempts
      do 
      {
        alpha = (alpha + 1)/2;
        new_len = (std::max)(length+1,Index(alpha * length));
#ifdef EIGEN_EXCEPTIONS
        try
#endif
        {
          vec.resize(new_len); 
        }
#ifdef EIGEN_EXCEPTIONS
        catch(std::bad_alloc& )
#else
        if (!vec.size())
#endif
        {
          tries += 1; 
          if ( tries > 10) return new_len; 
        }
      } while (!vec.size());
    }
  }
  //Copy the previous values to the newly allocated space 
  if (nbElts > 0)
    vec.segment(0, nbElts) = old_vec;   
   
  
  length  = new_len;
  if(num_expansions) ++num_expansions;
  return 0; 
}

/**
 * \brief  Allocate various working space for the numerical factorization phase.
 * \param m number of rows of the input matrix 
 * \param n number of columns 
 * \param annz number of initial nonzeros in the matrix 
 * \param lwork  if lwork=-1, this routine returns an estimated size of the required memory
 * \param glu persistent data to facilitate multiple factors : will be deleted later ??
 * \param fillratio estimated ratio of fill in the factors
 * \param panel_size Size of a panel
 * \return an estimated size of the required memory if lwork = -1; otherwise, return the size of actually allocated memory when allocation failed, and 0 on success
 * \note Unlike SuperLU, this routine does not support successive factorization with the same pattern and the same row permutation
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::memInit(Index m, Index n, Index annz, Index lwork, Index fillratio, Index panel_size,  GlobalLU_t& glu)
{
  Index& num_expansions = glu.num_expansions; //No memory expansions so far
  num_expansions = 0;
  glu.nzumax = glu.nzlumax = (std::min)(fillratio * (annz+1) / n, m) * n; // estimated number of nonzeros in U 
  glu.nzlmax = (std::max)(Index(4), fillratio) * (annz+1) / 4; // estimated  nnz in L factor
  // Return the estimated size to the user if necessary
  Index tempSpace;
  tempSpace = (2*panel_size + 4 + LUNoMarker) * m * sizeof(Index) + (panel_size + 1) * m * sizeof(Scalar);
  if (lwork == emptyIdxLU) 
  {
    Index estimated_size;
    estimated_size = (5 * n + 5) * sizeof(Index)  + tempSpace
                    + (glu.nzlmax + glu.nzumax) * sizeof(Index) + (glu.nzlumax+glu.nzumax) *  sizeof(Scalar) + n; 
    return estimated_size;
  }
  
  // Setup the required space 
  
  // First allocate Integer pointers for L\U factors
  glu.xsup.resize(n+1);
  glu.supno.resize(n+1);
  glu.xlsub.resize(n+1);
  glu.xlusup.resize(n+1);
  glu.xusub.resize(n+1);

  // Reserve memory for L/U factors
  do 
  {
    if(     (expand<ScalarVector>(glu.lusup, glu.nzlumax, 0, 0, num_expansions)<0)
        ||  (expand<ScalarVector>(glu.ucol,  glu.nzumax,  0, 0, num_expansions)<0)
        ||  (expand<IndexVector> (glu.lsub,  glu.nzlmax,  0, 0, num_expansions)<0)
        ||  (expand<IndexVector> (glu.usub,  glu.nzumax,  0, 1, num_expansions)<0) )
    {
      //Reduce the estimated size and retry
      glu.nzlumax /= 2;
      glu.nzumax /= 2;
      glu.nzlmax /= 2;
      if (glu.nzlumax < annz ) return glu.nzlumax; 
    }
  } while (!glu.lusup.size() || !glu.ucol.size() || !glu.lsub.size() || !glu.usub.size());
  
  ++num_expansions;
  return 0;
  
} // end LuMemInit

/** 
 * \brief Expand the existing storage 
 * \param vec vector to expand 
 * \param[in,out] maxlen On input, previous size of vec (Number of elements to copy ). on output, new size
 * \param nbElts current number of elements in the vector.
 * \param memtype Type of the element to expand
 * \param num_expansions Number of expansions 
 * \return 0 on success, > 0 size of the memory allocated so far
 */
template <typename Scalar, typename StorageIndex>
template <typename VectorType>
Index SparseLUImpl<Scalar,StorageIndex>::memXpand(VectorType& vec, Index& maxlen, Index nbElts, MemType memtype, Index& num_expansions)
{
  Index failed_size; 
  if (memtype == USUB)
     failed_size = this->expand<VectorType>(vec, maxlen, nbElts, 1, num_expansions);
  else
    failed_size = this->expand<VectorType>(vec, maxlen, nbElts, 0, num_expansions);

  if (failed_size)
    return failed_size; 
  
  return 0 ;  
}

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_SPARSELU_MEMORY


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Structs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 * NOTE: This file comes from a partly modified version of files slu_[s,d,c,z]defs.h
 * -- SuperLU routine (version 4.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November, 2010
 * 
 * Global data structures used in LU factorization -
 * 
 *   nsuper: #supernodes = nsuper + 1, numbered [0, nsuper].
 *   (xsup,supno): supno[i] is the supernode no to which i belongs;
 *  xsup(s) points to the beginning of the s-th supernode.
 *  e.g.   supno 0 1 2 2 3 3 3 4 4 4 4 4   (n=12)
 *          xsup 0 1 2 4 7 12
 *  Note: dfs will be performed on supernode rep. relative to the new 
 *        row pivoting ordering
 *
 *   (xlsub,lsub): lsub[*] contains the compressed subscript of
 *  rectangular supernodes; xlsub[j] points to the starting
 *  location of the j-th column in lsub[*]. Note that xlsub 
 *  is indexed by column.
 *  Storage: original row subscripts
 *
 *      During the course of sparse LU factorization, we also use
 *  (xlsub,lsub) for the purpose of symmetric pruning. For each
 *  supernode {s,s+1,...,t=s+r} with first column s and last
 *  column t, the subscript set
 *    lsub[j], j=xlsub[s], .., xlsub[s+1]-1
 *  is the structure of column s (i.e. structure of this supernode).
 *  It is used for the storage of numerical values.
 *  Furthermore,
 *    lsub[j], j=xlsub[t], .., xlsub[t+1]-1
 *  is the structure of the last column t of this supernode.
 *  It is for the purpose of symmetric pruning. Therefore, the
 *  structural subscripts can be rearranged without making physical
 *  interchanges among the numerical values.
 *
 *  However, if the supernode has only one column, then we
 *  only keep one set of subscripts. For any subscript interchange
 *  performed, similar interchange must be done on the numerical
 *  values.
 *
 *  The last column structures (for pruning) will be removed
 *  after the numercial LU factorization phase.
 *
 *   (xlusup,lusup): lusup[*] contains the numerical values of the
 *  rectangular supernodes; xlusup[j] points to the starting
 *  location of the j-th column in storage vector lusup[*]
 *  Note: xlusup is indexed by column.
 *  Each rectangular supernode is stored by column-major
 *  scheme, consistent with Fortran 2-dim array storage.
 *
 *   (xusub,ucol,usub): ucol[*] stores the numerical values of
 *  U-columns outside the rectangular supernodes. The row
 *  subscript of nonzero ucol[k] is stored in usub[k].
 *  xusub[i] points to the starting location of column i in ucol.
 *  Storage: new row subscripts; that is subscripts of PA.
 */

#ifndef EIGEN_LU_STRUCTS
#define EIGEN_LU_STRUCTS
namespace Eigen {
namespace internal {
  
typedef enum {LUSUP, UCOL, LSUB, USUB, LLVL, ULVL} MemType; 

template <typename IndexVector, typename ScalarVector>
struct LU_GlobalLU_t {
  typedef typename IndexVector::Scalar StorageIndex; 
  IndexVector xsup; //First supernode column ... xsup(s) points to the beginning of the s-th supernode
  IndexVector supno; // Supernode number corresponding to this column (column to supernode mapping)
  ScalarVector  lusup; // nonzero values of L ordered by columns 
  IndexVector lsub; // Compressed row indices of L rectangular supernodes. 
  IndexVector xlusup; // pointers to the beginning of each column in lusup
  IndexVector xlsub; // pointers to the beginning of each column in lsub
  Index   nzlmax; // Current max size of lsub
  Index   nzlumax; // Current max size of lusup
  ScalarVector  ucol; // nonzero values of U ordered by columns 
  IndexVector usub; // row indices of U columns in ucol
  IndexVector xusub; // Pointers to the beginning of each column of U in ucol 
  Index   nzumax; // Current max size of ucol
  Index   n; // Number of columns in the matrix  
  Index   num_expansions; 
};

// Values to set for performance
struct perfvalues {
  Index panel_size; // a panel consists of at most <panel_size> consecutive columns
  Index relax; // To control degree of relaxing supernodes. If the number of nodes (columns) 
                // in a subtree of the elimination tree is less than relax, this subtree is considered 
                // as one supernode regardless of the row structures of those columns
  Index maxsuper; // The maximum size for a supernode in complete LU
  Index rowblk; // The minimum row dimension for 2-D blocking to be used;
  Index colblk; // The minimum column dimension for 2-D blocking to be used;
  Index fillfactor; // The estimated fills factors for L and U, compared with A
}; 

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_LU_STRUCTS


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_SupernodalMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_SUPERNODAL_MATRIX_H
#define EIGEN_SPARSELU_SUPERNODAL_MATRIX_H

namespace Eigen {
namespace internal {

/** \ingroup SparseLU_Module
 * \brief a class to manipulate the L supernodal factor from the SparseLU factorization
 * 
 * This class  contain the data to easily store 
 * and manipulate the supernodes during the factorization and solution phase of Sparse LU. 
 * Only the lower triangular matrix has supernodes.
 * 
 * NOTE : This class corresponds to the SCformat structure in SuperLU
 * 
 */
/* TODO
 * InnerIterator as for sparsematrix 
 * SuperInnerIterator to iterate through all supernodes 
 * Function for triangular solve
 */
template <typename _Scalar, typename _StorageIndex>
class MappedSuperNodalMatrix
{
  public:
    typedef _Scalar Scalar; 
    typedef _StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
  public:
    MappedSuperNodalMatrix()
    {
      
    }
    MappedSuperNodalMatrix(Index m, Index n,  ScalarVector& nzval, IndexVector& nzval_colptr, IndexVector& rowind,
             IndexVector& rowind_colptr, IndexVector& col_to_sup, IndexVector& sup_to_col )
    {
      setInfos(m, n, nzval, nzval_colptr, rowind, rowind_colptr, col_to_sup, sup_to_col);
    }
    
    ~MappedSuperNodalMatrix()
    {
      
    }
    /**
     * Set appropriate pointers for the lower triangular supernodal matrix
     * These infos are available at the end of the numerical factorization
     * FIXME This class will be modified such that it can be use in the course 
     * of the factorization.
     */
    void setInfos(Index m, Index n, ScalarVector& nzval, IndexVector& nzval_colptr, IndexVector& rowind,
             IndexVector& rowind_colptr, IndexVector& col_to_sup, IndexVector& sup_to_col )
    {
      m_row = m;
      m_col = n; 
      m_nzval = nzval.data(); 
      m_nzval_colptr = nzval_colptr.data(); 
      m_rowind = rowind.data(); 
      m_rowind_colptr = rowind_colptr.data(); 
      m_nsuper = col_to_sup(n); 
      m_col_to_sup = col_to_sup.data(); 
      m_sup_to_col = sup_to_col.data(); 
    }
    
    /**
     * Number of rows
     */
    Index rows() const { return m_row; }
    
    /**
     * Number of columns
     */
    Index cols() const { return m_col; }
    
    /**
     * Return the array of nonzero values packed by column
     * 
     * The size is nnz
     */
    Scalar* valuePtr() {  return m_nzval; }
    
    const Scalar* valuePtr() const 
    {
      return m_nzval; 
    }
    /**
     * Return the pointers to the beginning of each column in \ref valuePtr()
     */
    StorageIndex* colIndexPtr()
    {
      return m_nzval_colptr; 
    }
    
    const StorageIndex* colIndexPtr() const
    {
      return m_nzval_colptr; 
    }
    
    /**
     * Return the array of compressed row indices of all supernodes
     */
    StorageIndex* rowIndex()  { return m_rowind; }
    
    const StorageIndex* rowIndex() const
    {
      return m_rowind; 
    }
    
    /**
     * Return the location in \em rowvaluePtr() which starts each column
     */
    StorageIndex* rowIndexPtr() { return m_rowind_colptr; }
    
    const StorageIndex* rowIndexPtr() const
    {
      return m_rowind_colptr; 
    }
    
    /** 
     * Return the array of column-to-supernode mapping 
     */
    StorageIndex* colToSup()  { return m_col_to_sup; }
    
    const StorageIndex* colToSup() const
    {
      return m_col_to_sup;       
    }
    /**
     * Return the array of supernode-to-column mapping
     */
    StorageIndex* supToCol() { return m_sup_to_col; }
    
    const StorageIndex* supToCol() const
    {
      return m_sup_to_col;
    }
    
    /**
     * Return the number of supernodes
     */
    Index nsuper() const
    {
      return m_nsuper; 
    }
    
    class InnerIterator; 
    template<typename Dest>
    void solveInPlace( MatrixBase<Dest>&X) const;
    template<bool Conjugate, typename Dest>
    void solveTransposedInPlace( MatrixBase<Dest>&X) const;

    
      
      
    
  protected:
    Index m_row; // Number of rows
    Index m_col; // Number of columns
    Index m_nsuper; // Number of supernodes
    Scalar* m_nzval; //array of nonzero values packed by column
    StorageIndex* m_nzval_colptr; //nzval_colptr[j] Stores the location in nzval[] which starts column j
    StorageIndex* m_rowind; // Array of compressed row indices of rectangular supernodes
    StorageIndex* m_rowind_colptr; //rowind_colptr[j] stores the location in rowind[] which starts column j
    StorageIndex* m_col_to_sup; // col_to_sup[j] is the supernode number to which column j belongs
    StorageIndex* m_sup_to_col; //sup_to_col[s] points to the starting column of the s-th supernode
    
  private :
};

/**
  * \brief InnerIterator class to iterate over nonzero values of the current column in the supernodal matrix L
  * 
  */
template<typename Scalar, typename StorageIndex>
class MappedSuperNodalMatrix<Scalar,StorageIndex>::InnerIterator
{
  public:
     InnerIterator(const MappedSuperNodalMatrix& mat, Index outer)
      : m_matrix(mat),
        m_outer(outer),
        m_supno(mat.colToSup()[outer]),
        m_idval(mat.colIndexPtr()[outer]),
        m_startidval(m_idval),
        m_endidval(mat.colIndexPtr()[outer+1]),
        m_idrow(mat.rowIndexPtr()[mat.supToCol()[mat.colToSup()[outer]]]),
        m_endidrow(mat.rowIndexPtr()[mat.supToCol()[mat.colToSup()[outer]]+1])
    {}
    inline InnerIterator& operator++()
    { 
      m_idval++; 
      m_idrow++;
      return *this;
    }
    inline Scalar value() const { return m_matrix.valuePtr()[m_idval]; }
    
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_matrix.valuePtr()[m_idval]); }
    
    inline Index index() const { return m_matrix.rowIndex()[m_idrow]; }
    inline Index row() const { return index(); }
    inline Index col() const { return m_outer; }
    
    inline Index supIndex() const { return m_supno; }
    
    inline operator bool() const 
    { 
      return ( (m_idval < m_endidval) && (m_idval >= m_startidval)
                && (m_idrow < m_endidrow) );
    }
    
  protected:
    const MappedSuperNodalMatrix& m_matrix; // Supernodal lower triangular matrix 
    const Index m_outer;                    // Current column 
    const Index m_supno;                    // Current SuperNode number
    Index m_idval;                          // Index to browse the values in the current column
    const Index m_startidval;               // Start of the column value
    const Index m_endidval;                 // End of the column value
    Index m_idrow;                          // Index to browse the row indices 
    Index m_endidrow;                       // End index of row indices of the current column
};

/**
 * \brief Solve with the supernode triangular matrix
 * 
 */
template<typename Scalar, typename Index_>
template<typename Dest>
void MappedSuperNodalMatrix<Scalar,Index_>::solveInPlace( MatrixBase<Dest>&X) const
{
    /* Explicit type conversion as the Index type of MatrixBase<Dest> may be wider than Index */
//    eigen_assert(X.rows() <= NumTraits<Index>::highest());
//    eigen_assert(X.cols() <= NumTraits<Index>::highest());
    Index n    = int(X.rows());
    Index nrhs = Index(X.cols());
    const Scalar * Lval = valuePtr();                 // Nonzero values 
    Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor> work(n, nrhs);     // working vector
    work.setZero();
    for (Index k = 0; k <= nsuper(); k ++)
    {
      Index fsupc = supToCol()[k];                    // First column of the current supernode 
      Index istart = rowIndexPtr()[fsupc];            // Pointer index to the subscript of the current column
      Index nsupr = rowIndexPtr()[fsupc+1] - istart;  // Number of rows in the current supernode
      Index nsupc = supToCol()[k+1] - fsupc;          // Number of columns in the current supernode
      Index nrow = nsupr - nsupc;                     // Number of rows in the non-diagonal part of the supernode
      Index irow;                                     //Current index row
      
      if (nsupc == 1 )
      {
        for (Index j = 0; j < nrhs; j++)
        {
          InnerIterator it(*this, fsupc);
          ++it; // Skip the diagonal element
          for (; it; ++it)
          {
            irow = it.row();
            X(irow, j) -= X(fsupc, j) * it.value();
          }
        }
      }
      else
      {
        // The supernode has more than one column 
        Index luptr = colIndexPtr()[fsupc]; 
        Index lda = colIndexPtr()[fsupc+1] - luptr;
        
        // Triangular solve 
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(Lval[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        U = A.template triangularView<UnitLower>().solve(U); 
        
        // Matrix-vector product 
        new (&A) Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > ( &(Lval[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
        work.topRows(nrow).noalias() = A * U;
        
        //Begin Scatter 
        for (Index j = 0; j < nrhs; j++)
        {
          Index iptr = istart + nsupc; 
          for (Index i = 0; i < nrow; i++)
          {
            irow = rowIndex()[iptr]; 
            X(irow, j) -= work(i, j); // Scatter operation
            work(i, j) = Scalar(0); 
            iptr++;
          }
        }
      }
    } 
}

template<typename Scalar, typename Index_>
template<bool Conjugate, typename Dest>
void MappedSuperNodalMatrix<Scalar,Index_>::solveTransposedInPlace( MatrixBase<Dest>&X) const
{
    using numext::conj;
  Index n    = int(X.rows());
  Index nrhs = Index(X.cols());
  const Scalar * Lval = valuePtr();                 // Nonzero values
  Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor> work(n, nrhs);     // working vector
  work.setZero();
  for (Index k = nsuper(); k >= 0; k--)
  {
    Index fsupc = supToCol()[k];                    // First column of the current supernode
    Index istart = rowIndexPtr()[fsupc];            // Pointer index to the subscript of the current column
    Index nsupr = rowIndexPtr()[fsupc+1] - istart;  // Number of rows in the current supernode
    Index nsupc = supToCol()[k+1] - fsupc;          // Number of columns in the current supernode
    Index nrow = nsupr - nsupc;                     // Number of rows in the non-diagonal part of the supernode
    Index irow;                                     //Current index row

    if (nsupc == 1 )
    {
      for (Index j = 0; j < nrhs; j++)
      {
        InnerIterator it(*this, fsupc);
        ++it; // Skip the diagonal element
        for (; it; ++it)
        {
          irow = it.row();
          X(fsupc,j) -= X(irow, j) * (Conjugate?conj(it.value()):it.value());
        }
      }
    }
    else
    {
      // The supernode has more than one column
      Index luptr = colIndexPtr()[fsupc];
      Index lda = colIndexPtr()[fsupc+1] - luptr;

      //Begin Gather
      for (Index j = 0; j < nrhs; j++)
      {
        Index iptr = istart + nsupc;
        for (Index i = 0; i < nrow; i++)
        {
          irow = rowIndex()[iptr];
          work.topRows(nrow)(i,j)= X(irow,j); // Gather operation
          iptr++;
        }
      }

      // Matrix-vector product with transposed submatrix
      Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(Lval[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
      Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
      if(Conjugate)
        U = U - A.adjoint() * work.topRows(nrow);
      else
        U = U - A.transpose() * work.topRows(nrow);

      // Triangular solve (of transposed diagonal block)
      new (&A) Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > ( &(Lval[luptr]), nsupc, nsupc, OuterStride<>(lda) );
      if(Conjugate)
        U = A.adjoint().template triangularView<UnitUpper>().solve(U);
      else
        U = A.transpose().template triangularView<UnitUpper>().solve(U);

    }

  }
}


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSELU_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Utils.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPARSELU_UTILS_H
#define EIGEN_SPARSELU_UTILS_H

namespace Eigen {
namespace internal {

/**
 * \brief Count Nonzero elements in the factors
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::countnz(const Index n, Index& nnzL, Index& nnzU, GlobalLU_t& glu)
{
 nnzL = 0; 
 nnzU = (glu.xusub)(n); 
 Index nsuper = (glu.supno)(n); 
 Index jlen; 
 Index i, j, fsupc;
 if (n <= 0 ) return; 
 // For each supernode
 for (i = 0; i <= nsuper; i++)
 {
   fsupc = glu.xsup(i); 
   jlen = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
   
   for (j = fsupc; j < glu.xsup(i+1); j++)
   {
     nnzL += jlen; 
     nnzU += j - fsupc + 1; 
     jlen--; 
   }
 }
}

/**
 * \brief Fix up the data storage lsub for L-subscripts. 
 * 
 * It removes the subscripts sets for structural pruning, 
 * and applies permutation to the remaining subscripts
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::fixupL(const Index n, const IndexVector& perm_r, GlobalLU_t& glu)
{
  Index fsupc, i, j, k, jstart; 
  
  StorageIndex nextl = 0; 
  Index nsuper = (glu.supno)(n); 
  
  // For each supernode 
  for (i = 0; i <= nsuper; i++)
  {
    fsupc = glu.xsup(i); 
    jstart = glu.xlsub(fsupc); 
    glu.xlsub(fsupc) = nextl; 
    for (j = jstart; j < glu.xlsub(fsupc + 1); j++)
    {
      glu.lsub(nextl) = perm_r(glu.lsub(j)); // Now indexed into P*A
      nextl++;
    }
    for (k = fsupc+1; k < glu.xsup(i+1); k++)
      glu.xlsub(k) = nextl; // other columns in supernode i
  }
  
  glu.xlsub(n) = nextl; 
}

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_SPARSELU_UTILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of xcolumn_bmod.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COLUMN_BMOD_H
#define SPARSELU_COLUMN_BMOD_H

namespace Eigen {

namespace internal {
/**
 * \brief Performs numeric block updates (sup-col) in topological order
 * 
 * \param jcol current column to update
 * \param nseg Number of segments in the U part
 * \param dense Store the full representation of the column
 * \param tempv working array 
 * \param segrep segment representative ...
 * \param repfnz ??? First nonzero column in each row ???  ...
 * \param fpanelc First column in the current panel
 * \param glu Global LU data. 
 * \return 0 - successful return 
 *         > 0 - number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::column_bmod(const Index jcol, const Index nseg, BlockScalarVector dense, ScalarVector& tempv,
                                                     BlockIndexVector segrep, BlockIndexVector repfnz, Index fpanelc, GlobalLU_t& glu)
{
  Index  jsupno, k, ksub, krep, ksupno; 
  Index lptr, nrow, isub, irow, nextlu, new_next, ufirst; 
  Index fsupc, nsupc, nsupr, luptr, kfnz, no_zeros; 
  /* krep = representative of current k-th supernode
    * fsupc =  first supernodal column
    * nsupc = number of columns in a supernode
    * nsupr = number of rows in a supernode
    * luptr = location of supernodal LU-block in storage
    * kfnz = first nonz in the k-th supernodal segment
    * no_zeros = no lf leading zeros in a supernodal U-segment
    */
  
  jsupno = glu.supno(jcol);
  // For each nonzero supernode segment of U[*,j] in topological order 
  k = nseg - 1; 
  Index d_fsupc; // distance between the first column of the current panel and the 
               // first column of the current snode
  Index fst_col; // First column within small LU update
  Index segsize; 
  for (ksub = 0; ksub < nseg; ksub++)
  {
    krep = segrep(k); k--; 
    ksupno = glu.supno(krep); 
    if (jsupno != ksupno )
    {
      // outside the rectangular supernode 
      fsupc = glu.xsup(ksupno); 
      fst_col = (std::max)(fsupc, fpanelc); 
      
      // Distance from the current supernode to the current panel; 
      // d_fsupc = 0 if fsupc > fpanelc
      d_fsupc = fst_col - fsupc; 
      
      luptr = glu.xlusup(fst_col) + d_fsupc; 
      lptr = glu.xlsub(fsupc) + d_fsupc; 
      
      kfnz = repfnz(krep); 
      kfnz = (std::max)(kfnz, fpanelc); 
      
      segsize = krep - kfnz + 1; 
      nsupc = krep - fst_col + 1; 
      nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
      nrow = nsupr - d_fsupc - nsupc;
      Index lda = glu.xlusup(fst_col+1) - glu.xlusup(fst_col);
      
      
      // Perform a triangular solver and block update, 
      // then scatter the result of sup-col update to dense
      no_zeros = kfnz - fst_col; 
      if(segsize==1)
        LU_kernel_bmod<1>::run(segsize, dense, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
      else
        LU_kernel_bmod<Dynamic>::run(segsize, dense, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
    } // end if jsupno 
  } // end for each segment
  
  // Process the supernodal portion of  L\U[*,j]
  nextlu = glu.xlusup(jcol); 
  fsupc = glu.xsup(jsupno);
  
  // copy the SPA dense into L\U[*,j]
  Index mem; 
  new_next = nextlu + glu.xlsub(fsupc + 1) - glu.xlsub(fsupc); 
  Index offset = internal::first_multiple<Index>(new_next, internal::packet_traits<Scalar>::size) - new_next;
  if(offset)
    new_next += offset;
  while (new_next > glu.nzlumax )
  {
    mem = memXpand<ScalarVector>(glu.lusup, glu.nzlumax, nextlu, LUSUP, glu.num_expansions);  
    if (mem) return mem; 
  }
  
  for (isub = glu.xlsub(fsupc); isub < glu.xlsub(fsupc+1); isub++)
  {
    irow = glu.lsub(isub);
    glu.lusup(nextlu) = dense(irow);
    dense(irow) = Scalar(0.0); 
    ++nextlu; 
  }
  
  if(offset)
  {
    glu.lusup.segment(nextlu,offset).setZero();
    nextlu += offset;
  }
  glu.xlusup(jcol + 1) = StorageIndex(nextlu);  // close L\U(*,jcol); 
  
  /* For more updates within the panel (also within the current supernode),
   * should start from the first column of the panel, or the first column
   * of the supernode, whichever is bigger. There are two cases:
   *  1) fsupc < fpanelc, then fst_col <-- fpanelc
   *  2) fsupc >= fpanelc, then fst_col <-- fsupc
   */
  fst_col = (std::max)(fsupc, fpanelc); 
  
  if (fst_col  < jcol)
  {
    // Distance between the current supernode and the current panel
    // d_fsupc = 0 if fsupc >= fpanelc
    d_fsupc = fst_col - fsupc; 
    
    lptr = glu.xlsub(fsupc) + d_fsupc; 
    luptr = glu.xlusup(fst_col) + d_fsupc; 
    nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); // leading dimension
    nsupc = jcol - fst_col; // excluding jcol 
    nrow = nsupr - d_fsupc - nsupc; 
    
    // points to the beginning of jcol in snode L\U(jsupno) 
    ufirst = glu.xlusup(jcol) + d_fsupc; 
    Index lda = glu.xlusup(jcol+1) - glu.xlusup(jcol);
    MappedMatrixBlock A( &(glu.lusup.data()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
    VectorBlock<ScalarVector> u(glu.lusup, ufirst, nsupc); 
    u = A.template triangularView<UnitLower>().solve(u); 
    
    new (&A) MappedMatrixBlock ( &(glu.lusup.data()[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
    VectorBlock<ScalarVector> l(glu.lusup, ufirst+nsupc, nrow); 
    l.noalias() -= A * u;
    
  } // End if fst_col
  return 0; 
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_COLUMN_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_dfs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]column_dfs.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COLUMN_DFS_H
#define SPARSELU_COLUMN_DFS_H

template <typename Scalar, typename StorageIndex> class SparseLUImpl;
namespace Eigen {

namespace internal {

template<typename IndexVector, typename ScalarVector>
struct column_dfs_traits : no_assignment_operator
{
  typedef typename ScalarVector::Scalar Scalar;
  typedef typename IndexVector::Scalar StorageIndex;
  column_dfs_traits(Index jcol, Index& jsuper, typename SparseLUImpl<Scalar, StorageIndex>::GlobalLU_t& glu, SparseLUImpl<Scalar, StorageIndex>& luImpl)
   : m_jcol(jcol), m_jsuper_ref(jsuper), m_glu(glu), m_luImpl(luImpl)
 {}
  bool update_segrep(Index /*krep*/, Index /*jj*/)
  {
    return true;
  }
  void mem_expand(IndexVector& lsub, Index& nextl, Index chmark)
  {
    if (nextl >= m_glu.nzlmax)
      m_luImpl.memXpand(lsub, m_glu.nzlmax, nextl, LSUB, m_glu.num_expansions); 
    if (chmark != (m_jcol-1)) m_jsuper_ref = emptyIdxLU;
  }
  enum { ExpandMem = true };
  
  Index m_jcol;
  Index& m_jsuper_ref;
  typename SparseLUImpl<Scalar, StorageIndex>::GlobalLU_t& m_glu;
  SparseLUImpl<Scalar, StorageIndex>& m_luImpl;
};


/**
 * \brief Performs a symbolic factorization on column jcol and decide the supernode boundary
 * 
 * A supernode representative is the last column of a supernode.
 * The nonzeros in U[*,j] are segments that end at supernodes representatives. 
 * The routine returns a list of the supernodal representatives 
 * in topological order of the dfs that generates them. 
 * The location of the first nonzero in each supernodal segment 
 * (supernodal entry location) is also returned. 
 * 
 * \param m number of rows in the matrix
 * \param jcol Current column 
 * \param perm_r Row permutation
 * \param maxsuper  Maximum number of column allowed in a supernode
 * \param [in,out] nseg Number of segments in current U[*,j] - new segments appended
 * \param lsub_col defines the rhs vector to start the dfs
 * \param [in,out] segrep Segment representatives - new segments appended 
 * \param repfnz  First nonzero location in each row
 * \param xprune 
 * \param marker  marker[i] == jj, if i was visited during dfs of current column jj;
 * \param parent
 * \param xplore working array
 * \param glu global LU data 
 * \return 0 success
 *         > 0 number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::column_dfs(const Index m, const Index jcol, IndexVector& perm_r, Index maxsuper, Index& nseg,
                                                    BlockIndexVector lsub_col, IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune,
                                                    IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu)
{
  
  Index jsuper = glu.supno(jcol); 
  Index nextl = glu.xlsub(jcol); 
  VectorBlock<IndexVector> marker2(marker, 2*m, m); 
  
  
  column_dfs_traits<IndexVector, ScalarVector> traits(jcol, jsuper, glu, *this);
  
  // For each nonzero in A(*,jcol) do dfs 
  for (Index k = 0; ((k < m) ? lsub_col[k] != emptyIdxLU : false) ; k++)
  {
    Index krow = lsub_col(k); 
    lsub_col(k) = emptyIdxLU; 
    Index kmark = marker2(krow); 
    
    // krow was visited before, go to the next nonz; 
    if (kmark == jcol) continue;
    
    dfs_kernel(StorageIndex(jcol), perm_r, nseg, glu.lsub, segrep, repfnz, xprune, marker2, parent,
                   xplore, glu, nextl, krow, traits);
  } // for each nonzero ... 
  
  Index fsupc;
  StorageIndex nsuper = glu.supno(jcol);
  StorageIndex jcolp1 = StorageIndex(jcol) + 1;
  Index jcolm1 = jcol - 1;
  
  // check to see if j belongs in the same supernode as j-1
  if ( jcol == 0 )
  { // Do nothing for column 0 
    nsuper = glu.supno(0) = 0 ;
  }
  else 
  {
    fsupc = glu.xsup(nsuper); 
    StorageIndex jptr = glu.xlsub(jcol); // Not yet compressed
    StorageIndex jm1ptr = glu.xlsub(jcolm1); 
    
    // Use supernodes of type T2 : see SuperLU paper
    if ( (nextl-jptr != jptr-jm1ptr-1) ) jsuper = emptyIdxLU;
    
    // Make sure the number of columns in a supernode doesn't
    // exceed threshold
    if ( (jcol - fsupc) >= maxsuper) jsuper = emptyIdxLU; 
    
    /* If jcol starts a new supernode, reclaim storage space in
     * glu.lsub from previous supernode. Note we only store 
     * the subscript set of the first and last columns of 
     * a supernode. (first for num values, last for pruning)
     */
    if (jsuper == emptyIdxLU)
    { // starts a new supernode 
      if ( (fsupc < jcolm1-1) ) 
      { // >= 3 columns in nsuper
        StorageIndex ito = glu.xlsub(fsupc+1);
        glu.xlsub(jcolm1) = ito; 
        StorageIndex istop = ito + jptr - jm1ptr; 
        xprune(jcolm1) = istop; // initialize xprune(jcol-1)
        glu.xlsub(jcol) = istop; 
        
        for (StorageIndex ifrom = jm1ptr; ifrom < nextl; ++ifrom, ++ito)
          glu.lsub(ito) = glu.lsub(ifrom); 
        nextl = ito;  // = istop + length(jcol)
      }
      nsuper++; 
      glu.supno(jcol) = nsuper; 
    } // if a new supernode 
  } // end else:  jcol > 0
  
  // Tidy up the pointers before exit
  glu.xsup(nsuper+1) = jcolp1; 
  glu.supno(jcolp1) = nsuper; 
  xprune(jcol) = StorageIndex(nextl);  // Initialize upper bound for pruning
  glu.xlsub(jcolp1) = StorageIndex(nextl); 
  
  return 0; 
}

} // end namespace internal

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_copy_to_ucol.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]copy_to_ucol.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COPY_TO_UCOL_H
#define SPARSELU_COPY_TO_UCOL_H

namespace Eigen {
namespace internal {

/**
 * \brief Performs numeric block updates (sup-col) in topological order
 * 
 * \param jcol current column to update
 * \param nseg Number of segments in the U part
 * \param segrep segment representative ...
 * \param repfnz First nonzero column in each row  ...
 * \param perm_r Row permutation 
 * \param dense Store the full representation of the column
 * \param glu Global LU data. 
 * \return 0 - successful return 
 *         > 0 - number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::copy_to_ucol(const Index jcol, const Index nseg, IndexVector& segrep,
                                                      BlockIndexVector repfnz ,IndexVector& perm_r, BlockScalarVector dense, GlobalLU_t& glu)
{  
  Index ksub, krep, ksupno; 
    
  Index jsupno = glu.supno(jcol);
  
  // For each nonzero supernode segment of U[*,j] in topological order 
  Index k = nseg - 1, i; 
  StorageIndex nextu = glu.xusub(jcol); 
  Index kfnz, isub, segsize; 
  Index new_next,irow; 
  Index fsupc, mem; 
  for (ksub = 0; ksub < nseg; ksub++)
  {
    krep = segrep(k); k--; 
    ksupno = glu.supno(krep); 
    if (jsupno != ksupno ) // should go into ucol(); 
    {
      kfnz = repfnz(krep); 
      if (kfnz != emptyIdxLU)
      { // Nonzero U-segment 
        fsupc = glu.xsup(ksupno); 
        isub = glu.xlsub(fsupc) + kfnz - fsupc; 
        segsize = krep - kfnz + 1; 
        new_next = nextu + segsize; 
        while (new_next > glu.nzumax) 
        {
          mem = memXpand<ScalarVector>(glu.ucol, glu.nzumax, nextu, UCOL, glu.num_expansions); 
          if (mem) return mem; 
          mem = memXpand<IndexVector>(glu.usub, glu.nzumax, nextu, USUB, glu.num_expansions); 
          if (mem) return mem; 
          
        }
        
        for (i = 0; i < segsize; i++)
        {
          irow = glu.lsub(isub); 
          glu.usub(nextu) = perm_r(irow); // Unlike the L part, the U part is stored in its final order
          glu.ucol(nextu) = dense(irow); 
          dense(irow) = Scalar(0.0); 
          nextu++;
          isub++;
        }
        
      } // end nonzero U-segment 
      
    } // end if jsupno 
    
  } // end for each segment
  glu.xusub(jcol + 1) = nextu; // close U(*,jcol)
  return 0; 
}

} // namespace internal
} // end namespace Eigen

#endif // SPARSELU_COPY_TO_UCOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_gemm_kernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_GEMM_KERNEL_H
#define EIGEN_SPARSELU_GEMM_KERNEL_H

namespace Eigen {

namespace internal {


/** \internal
  * A general matrix-matrix product kernel optimized for the SparseLU factorization.
  *  - A, B, and C must be column major
  *  - lda and ldc must be multiples of the respective packet size
  *  - C must have the same alignment as A
  */
template<typename Scalar>
EIGEN_DONT_INLINE
void sparselu_gemm(Index m, Index n, Index d, const Scalar* A, Index lda, const Scalar* B, Index ldb, Scalar* C, Index ldc)
{
  using namespace Eigen::internal;
  
  typedef typename packet_traits<Scalar>::type Packet;
  enum {
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    PacketSize = packet_traits<Scalar>::size,
    PM = 8,                             // peeling in M
    RN = 2,                             // register blocking
    RK = NumberOfRegisters>=16 ? 4 : 2, // register blocking
    BM = 4096/sizeof(Scalar),           // number of rows of A-C per chunk
    SM = PM*PacketSize                  // step along M
  };
  Index d_end = (d/RK)*RK;    // number of columns of A (rows of B) suitable for full register blocking
  Index n_end = (n/RN)*RN;    // number of columns of B-C suitable for processing RN columns at once
  Index i0 = internal::first_default_aligned(A,m);
  
  eigen_internal_assert(((lda%PacketSize)==0) && ((ldc%PacketSize)==0) && (i0==internal::first_default_aligned(C,m)));
  
  // handle the non aligned rows of A and C without any optimization:
  for(Index i=0; i<i0; ++i)
  {
    for(Index j=0; j<n; ++j)
    {
      Scalar c = C[i+j*ldc];
      for(Index k=0; k<d; ++k)
        c += B[k+j*ldb] * A[i+k*lda];
      C[i+j*ldc] = c;
    }
  }
  // process the remaining rows per chunk of BM rows
  for(Index ib=i0; ib<m; ib+=BM)
  {
    Index actual_b = std::min<Index>(BM, m-ib);                 // actual number of rows
    Index actual_b_end1 = (actual_b/SM)*SM;                   // actual number of rows suitable for peeling
    Index actual_b_end2 = (actual_b/PacketSize)*PacketSize;   // actual number of rows suitable for vectorization
    
    // Let's process two columns of B-C at once
    for(Index j=0; j<n_end; j+=RN)
    {
      const Scalar* Bc0 = B+(j+0)*ldb;
      const Scalar* Bc1 = B+(j+1)*ldb;
      
      for(Index k=0; k<d_end; k+=RK)
      {
        
        // load and expand a RN x RK block of B
        Packet b00, b10, b20, b30, b01, b11, b21, b31;
                  { b00 = pset1<Packet>(Bc0[0]); }
                  { b10 = pset1<Packet>(Bc0[1]); }
        if(RK==4) { b20 = pset1<Packet>(Bc0[2]); }
        if(RK==4) { b30 = pset1<Packet>(Bc0[3]); }
                  { b01 = pset1<Packet>(Bc1[0]); }
                  { b11 = pset1<Packet>(Bc1[1]); }
        if(RK==4) { b21 = pset1<Packet>(Bc1[2]); }
        if(RK==4) { b31 = pset1<Packet>(Bc1[3]); }
        
        Packet a0, a1, a2, a3, c0, c1, t0, t1;
        
        const Scalar* A0 = A+ib+(k+0)*lda;
        const Scalar* A1 = A+ib+(k+1)*lda;
        const Scalar* A2 = A+ib+(k+2)*lda;
        const Scalar* A3 = A+ib+(k+3)*lda;
        
        Scalar* C0 = C+ib+(j+0)*ldc;
        Scalar* C1 = C+ib+(j+1)*ldc;
        
                  a0 = pload<Packet>(A0);
                  a1 = pload<Packet>(A1);
        if(RK==4)
        {
          a2 = pload<Packet>(A2);
          a3 = pload<Packet>(A3);
        }
        else
        {
          // workaround "may be used uninitialized in this function" warning
          a2 = a3 = a0;
        }
        
#define KMADD(c, a, b, tmp) {tmp = b; tmp = pmul(a,tmp); c = padd(c,tmp);}
#define WORK(I)  \
                     c0 = pload<Packet>(C0+i+(I)*PacketSize);    \
                     c1 = pload<Packet>(C1+i+(I)*PacketSize);    \
                     KMADD(c0, a0, b00, t0)                      \
                     KMADD(c1, a0, b01, t1)                      \
                     a0 = pload<Packet>(A0+i+(I+1)*PacketSize);  \
                     KMADD(c0, a1, b10, t0)                      \
                     KMADD(c1, a1, b11, t1)                      \
                     a1 = pload<Packet>(A1+i+(I+1)*PacketSize);  \
          if(RK==4){ KMADD(c0, a2, b20, t0)                     }\
          if(RK==4){ KMADD(c1, a2, b21, t1)                     }\
          if(RK==4){ a2 = pload<Packet>(A2+i+(I+1)*PacketSize); }\
          if(RK==4){ KMADD(c0, a3, b30, t0)                     }\
          if(RK==4){ KMADD(c1, a3, b31, t1)                     }\
          if(RK==4){ a3 = pload<Packet>(A3+i+(I+1)*PacketSize); }\
                     pstore(C0+i+(I)*PacketSize, c0);            \
                     pstore(C1+i+(I)*PacketSize, c1)
        
        // process rows of A' - C' with aggressive vectorization and peeling 
        for(Index i=0; i<actual_b_end1; i+=PacketSize*8)
        {
          EIGEN_ASM_COMMENT("SPARSELU_GEMML_KERNEL1");
                    prefetch((A0+i+(5)*PacketSize));
                    prefetch((A1+i+(5)*PacketSize));
          if(RK==4) prefetch((A2+i+(5)*PacketSize));
          if(RK==4) prefetch((A3+i+(5)*PacketSize));

          WORK(0);
          WORK(1);
          WORK(2);
          WORK(3);
          WORK(4);
          WORK(5);
          WORK(6);
          WORK(7);
        }
        // process the remaining rows with vectorization only
        for(Index i=actual_b_end1; i<actual_b_end2; i+=PacketSize)
        {
          WORK(0);
        }
#undef WORK
        // process the remaining rows without vectorization
        for(Index i=actual_b_end2; i<actual_b; ++i)
        {
          if(RK==4)
          {
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1]+A2[i]*Bc0[2]+A3[i]*Bc0[3];
            C1[i] += A0[i]*Bc1[0]+A1[i]*Bc1[1]+A2[i]*Bc1[2]+A3[i]*Bc1[3];
          }
          else
          {
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1];
            C1[i] += A0[i]*Bc1[0]+A1[i]*Bc1[1];
          }
        }
        
        Bc0 += RK;
        Bc1 += RK;
      } // peeled loop on k
    } // peeled loop on the columns j
    // process the last column (we now perform a matrix-vector product)
    if((n-n_end)>0)
    {
      const Scalar* Bc0 = B+(n-1)*ldb;
      
      for(Index k=0; k<d_end; k+=RK)
      {
        
        // load and expand a 1 x RK block of B
        Packet b00, b10, b20, b30;
                  b00 = pset1<Packet>(Bc0[0]);
                  b10 = pset1<Packet>(Bc0[1]);
        if(RK==4) b20 = pset1<Packet>(Bc0[2]);
        if(RK==4) b30 = pset1<Packet>(Bc0[3]);
        
        Packet a0, a1, a2, a3, c0, t0/*, t1*/;
        
        const Scalar* A0 = A+ib+(k+0)*lda;
        const Scalar* A1 = A+ib+(k+1)*lda;
        const Scalar* A2 = A+ib+(k+2)*lda;
        const Scalar* A3 = A+ib+(k+3)*lda;
        
        Scalar* C0 = C+ib+(n_end)*ldc;
        
                  a0 = pload<Packet>(A0);
                  a1 = pload<Packet>(A1);
        if(RK==4)
        {
          a2 = pload<Packet>(A2);
          a3 = pload<Packet>(A3);
        }
        else
        {
          // workaround "may be used uninitialized in this function" warning
          a2 = a3 = a0;
        }
        
#define WORK(I) \
                   c0 = pload<Packet>(C0+i+(I)*PacketSize);     \
                   KMADD(c0, a0, b00, t0)                       \
                   a0 = pload<Packet>(A0+i+(I+1)*PacketSize);   \
                   KMADD(c0, a1, b10, t0)                       \
                   a1 = pload<Packet>(A1+i+(I+1)*PacketSize);   \
        if(RK==4){ KMADD(c0, a2, b20, t0)                      }\
        if(RK==4){ a2 = pload<Packet>(A2+i+(I+1)*PacketSize);  }\
        if(RK==4){ KMADD(c0, a3, b30, t0)                      }\
        if(RK==4){ a3 = pload<Packet>(A3+i+(I+1)*PacketSize);  }\
                   pstore(C0+i+(I)*PacketSize, c0);
        
        // aggressive vectorization and peeling
        for(Index i=0; i<actual_b_end1; i+=PacketSize*8)
        {
          EIGEN_ASM_COMMENT("SPARSELU_GEMML_KERNEL2");
          WORK(0);
          WORK(1);
          WORK(2);
          WORK(3);
          WORK(4);
          WORK(5);
          WORK(6);
          WORK(7);
        }
        // vectorization only
        for(Index i=actual_b_end1; i<actual_b_end2; i+=PacketSize)
        {
          WORK(0);
        }
        // remaining scalars
        for(Index i=actual_b_end2; i<actual_b; ++i)
        {
          if(RK==4) 
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1]+A2[i]*Bc0[2]+A3[i]*Bc0[3];
          else
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1];
        }
        
        Bc0 += RK;
#undef WORK
      }
    }
    
    // process the last columns of A, corresponding to the last rows of B
    Index rd = d-d_end;
    if(rd>0)
    {
      for(Index j=0; j<n; ++j)
      {
        enum {
          Alignment = PacketSize>1 ? Aligned : 0
        };
        typedef Map<Matrix<Scalar,Dynamic,1>, Alignment > MapVector;
        typedef Map<const Matrix<Scalar,Dynamic,1>, Alignment > ConstMapVector;
        if(rd==1)       MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b);
        
        else if(rd==2)  MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b)
                                                        + B[1+d_end+j*ldb] * ConstMapVector(A+(d_end+1)*lda+ib, actual_b);
        
        else            MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b)
                                                        + B[1+d_end+j*ldb] * ConstMapVector(A+(d_end+1)*lda+ib, actual_b)
                                                        + B[2+d_end+j*ldb] * ConstMapVector(A+(d_end+2)*lda+ib, actual_b);
      }
    }
  
  } // blocking on the rows of A and C
}
#undef KMADD

} // namespace internal

} // namespace Eigen

#endif // EIGEN_SPARSELU_GEMM_KERNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_heap_relax_snode.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* This file is a modified version of heap_relax_snode.c file in SuperLU
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef SPARSELU_HEAP_RELAX_SNODE_H
#define SPARSELU_HEAP_RELAX_SNODE_H

namespace Eigen {
namespace internal {

/** 
 * \brief Identify the initial relaxed supernodes
 * 
 * This routine applied to a symmetric elimination tree. 
 * It assumes that the matrix has been reordered according to the postorder of the etree
 * \param n The number of columns
 * \param et elimination tree 
 * \param relax_columns Maximum number of columns allowed in a relaxed snode 
 * \param descendants Number of descendants of each node in the etree
 * \param relax_end last column in a supernode
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::heap_relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end)
{
  
  // The etree may not be postordered, but its heap ordered  
  IndexVector post;
  internal::treePostorder(StorageIndex(n), et, post); // Post order etree
  IndexVector inv_post(n+1); 
  for (StorageIndex i = 0; i < n+1; ++i) inv_post(post(i)) = i; // inv_post = post.inverse()???
  
  // Renumber etree in postorder 
  IndexVector iwork(n);
  IndexVector et_save(n+1);
  for (Index i = 0; i < n; ++i)
  {
    iwork(post(i)) = post(et(i));
  }
  et_save = et; // Save the original etree
  et = iwork; 
  
  // compute the number of descendants of each node in the etree
  relax_end.setConstant(emptyIdxLU);
  Index j, parent; 
  descendants.setZero();
  for (j = 0; j < n; j++) 
  {
    parent = et(j);
    if (parent != n) // not the dummy root
      descendants(parent) += descendants(j) + 1;
  }
  // Identify the relaxed supernodes by postorder traversal of the etree
  Index snode_start; // beginning of a snode 
  StorageIndex k;
  Index nsuper_et_post = 0; // Number of relaxed snodes in postordered etree 
  Index nsuper_et = 0; // Number of relaxed snodes in the original etree 
  StorageIndex l; 
  for (j = 0; j < n; )
  {
    parent = et(j);
    snode_start = j; 
    while ( parent != n && descendants(parent) < relax_columns ) 
    {
      j = parent; 
      parent = et(j);
    }
    // Found a supernode in postordered etree, j is the last column 
    ++nsuper_et_post;
    k = StorageIndex(n);
    for (Index i = snode_start; i <= j; ++i)
      k = (std::min)(k, inv_post(i));
    l = inv_post(j);
    if ( (l - k) == (j - snode_start) )  // Same number of columns in the snode
    {
      // This is also a supernode in the original etree
      relax_end(k) = l; // Record last column 
      ++nsuper_et; 
    }
    else 
    {
      for (Index i = snode_start; i <= j; ++i) 
      {
        l = inv_post(i);
        if (descendants(i) == 0) 
        {
          relax_end(l) = l;
          ++nsuper_et;
        }
      }
    }
    j++;
    // Search for a new leaf
    while (descendants(j) != 0 && j < n) j++;
  } // End postorder traversal of the etree
  
  // Recover the original etree
  et = et_save; 
}

} // end namespace internal

} // end namespace Eigen
#endif // SPARSELU_HEAP_RELAX_SNODE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_kernel_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef SPARSELU_KERNEL_BMOD_H
#define SPARSELU_KERNEL_BMOD_H

namespace Eigen {
namespace internal {
  
template <int SegSizeAtCompileTime> struct LU_kernel_bmod
{
  /** \internal
    * \brief Performs numeric block updates from a given supernode to a single column
    *
    * \param segsize Size of the segment (and blocks ) to use for updates
    * \param[in,out] dense Packed values of the original matrix
    * \param tempv temporary vector to use for updates
    * \param lusup array containing the supernodes
    * \param lda Leading dimension in the supernode
    * \param nrow Number of rows in the rectangular part of the supernode
    * \param lsub compressed row subscripts of supernodes
    * \param lptr pointer to the first column of the current supernode in lsub
    * \param no_zeros Number of nonzeros elements before the diagonal part of the supernode
    */
  template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
  static EIGEN_DONT_INLINE void run(const Index segsize, BlockScalarVector& dense, ScalarVector& tempv, ScalarVector& lusup, Index& luptr, const Index lda,
                                    const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros);
};

template <int SegSizeAtCompileTime>
template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
EIGEN_DONT_INLINE void LU_kernel_bmod<SegSizeAtCompileTime>::run(const Index segsize, BlockScalarVector& dense, ScalarVector& tempv, ScalarVector& lusup, Index& luptr, const Index lda,
                                                                  const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros)
{
  typedef typename ScalarVector::Scalar Scalar;
  // First, copy U[*,j] segment from dense(*) to tempv(*)
  // The result of triangular solve is in tempv[*]; 
    // The result of matric-vector update is in dense[*]
  Index isub = lptr + no_zeros; 
  Index i;
  Index irow;
  for (i = 0; i < ((SegSizeAtCompileTime==Dynamic)?segsize:SegSizeAtCompileTime); i++)
  {
    irow = lsub(isub); 
    tempv(i) = dense(irow); 
    ++isub; 
  }
  // Dense triangular solve -- start effective triangle
  luptr += lda * no_zeros + no_zeros; 
  // Form Eigen matrix and vector 
  Map<Matrix<Scalar,SegSizeAtCompileTime,SegSizeAtCompileTime, ColMajor>, 0, OuterStride<> > A( &(lusup.data()[luptr]), segsize, segsize, OuterStride<>(lda) );
  Map<Matrix<Scalar,SegSizeAtCompileTime,1> > u(tempv.data(), segsize);
  
  u = A.template triangularView<UnitLower>().solve(u); 
  
  // Dense matrix-vector product y <-- B*x 
  luptr += segsize;
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  Index ldl = internal::first_multiple(nrow, PacketSize);
  Map<Matrix<Scalar,Dynamic,SegSizeAtCompileTime, ColMajor>, 0, OuterStride<> > B( &(lusup.data()[luptr]), nrow, segsize, OuterStride<>(lda) );
  Index aligned_offset = internal::first_default_aligned(tempv.data()+segsize, PacketSize);
  Index aligned_with_B_offset = (PacketSize-internal::first_default_aligned(B.data(), PacketSize))%PacketSize;
  Map<Matrix<Scalar,Dynamic,1>, 0, OuterStride<> > l(tempv.data()+segsize+aligned_offset+aligned_with_B_offset, nrow, OuterStride<>(ldl) );
  
  l.setZero();
  internal::sparselu_gemm<Scalar>(l.rows(), l.cols(), B.cols(), B.data(), B.outerStride(), u.data(), u.outerStride(), l.data(), l.outerStride());
  
  // Scatter tempv[] into SPA dense[] as a temporary storage 
  isub = lptr + no_zeros;
  for (i = 0; i < ((SegSizeAtCompileTime==Dynamic)?segsize:SegSizeAtCompileTime); i++)
  {
    irow = lsub(isub++); 
    dense(irow) = tempv(i);
  }
  
  // Scatter l into SPA dense[]
  for (i = 0; i < nrow; i++)
  {
    irow = lsub(isub++); 
    dense(irow) -= l(i);
  } 
}

template <> struct LU_kernel_bmod<1>
{
  template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
  static EIGEN_DONT_INLINE void run(const Index /*segsize*/, BlockScalarVector& dense, ScalarVector& /*tempv*/, ScalarVector& lusup, Index& luptr,
                                    const Index lda, const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros);
};


template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
EIGEN_DONT_INLINE void LU_kernel_bmod<1>::run(const Index /*segsize*/, BlockScalarVector& dense, ScalarVector& /*tempv*/, ScalarVector& lusup, Index& luptr,
                                              const Index lda, const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros)
{
  typedef typename ScalarVector::Scalar Scalar;
  typedef typename IndexVector::Scalar StorageIndex;
  Scalar f = dense(lsub(lptr + no_zeros));
  luptr += lda * no_zeros + no_zeros + 1;
  const Scalar* a(lusup.data() + luptr);
  const StorageIndex*  irow(lsub.data()+lptr + no_zeros + 1);
  Index i = 0;
  for (; i+1 < nrow; i+=2)
  {
    Index i0 = *(irow++);
    Index i1 = *(irow++);
    Scalar a0 = *(a++);
    Scalar a1 = *(a++);
    Scalar d0 = dense.coeff(i0);
    Scalar d1 = dense.coeff(i1);
    d0 -= f*a0;
    d1 -= f*a1;
    dense.coeffRef(i0) = d0;
    dense.coeffRef(i1) = d1;
  }
  if(i<nrow)
    dense.coeffRef(*(irow++)) -= f * *(a++);
}

} // end namespace internal

} // end namespace Eigen
#endif // SPARSELU_KERNEL_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]panel_bmod.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PANEL_BMOD_H
#define SPARSELU_PANEL_BMOD_H

namespace Eigen {
namespace internal {

/**
 * \brief Performs numeric block updates (sup-panel) in topological order.
 * 
 * Before entering this routine, the original nonzeros in the panel
 * were already copied into the spa[m,w]
 * 
 * \param m number of rows in the matrix
 * \param w Panel size
 * \param jcol Starting  column of the panel
 * \param nseg Number of segments in the U part
 * \param dense Store the full representation of the panel 
 * \param tempv working array 
 * \param segrep segment representative... first row in the segment
 * \param repfnz First nonzero rows
 * \param glu Global LU data. 
 * 
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::panel_bmod(const Index m, const Index w, const Index jcol, 
                                            const Index nseg, ScalarVector& dense, ScalarVector& tempv,
                                            IndexVector& segrep, IndexVector& repfnz, GlobalLU_t& glu)
{
  
  Index ksub,jj,nextl_col; 
  Index fsupc, nsupc, nsupr, nrow; 
  Index krep, kfnz; 
  Index lptr; // points to the row subscripts of a supernode 
  Index luptr; // ...
  Index segsize,no_zeros ; 
  // For each nonz supernode segment of U[*,j] in topological order
  Index k = nseg - 1; 
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  
  for (ksub = 0; ksub < nseg; ksub++)
  { // For each updating supernode
    /* krep = representative of current k-th supernode
     * fsupc =  first supernodal column
     * nsupc = number of columns in a supernode
     * nsupr = number of rows in a supernode
     */
    krep = segrep(k); k--; 
    fsupc = glu.xsup(glu.supno(krep)); 
    nsupc = krep - fsupc + 1; 
    nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
    nrow = nsupr - nsupc; 
    lptr = glu.xlsub(fsupc); 
    
    // loop over the panel columns to detect the actual number of columns and rows
    Index u_rows = 0;
    Index u_cols = 0;
    for (jj = jcol; jj < jcol + w; jj++)
    {
      nextl_col = (jj-jcol) * m; 
      VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
      
      kfnz = repfnz_col(krep); 
      if ( kfnz == emptyIdxLU ) 
        continue; // skip any zero segment
      
      segsize = krep - kfnz + 1;
      u_cols++;
      u_rows = (std::max)(segsize,u_rows);
    }
    
    if(nsupc >= 2)
    { 
      Index ldu = internal::first_multiple<Index>(u_rows, PacketSize);
      Map<ScalarMatrix, Aligned,  OuterStride<> > U(tempv.data(), u_rows, u_cols, OuterStride<>(ldu));
      
      // gather U
      Index u_col = 0;
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        luptr = glu.xlusup(fsupc);    
        no_zeros = kfnz - fsupc; 
        
        Index isub = lptr + no_zeros;
        Index off = u_rows-segsize;
        for (Index i = 0; i < off; i++) U(i,u_col) = 0;
        for (Index i = 0; i < segsize; i++)
        {
          Index irow = glu.lsub(isub); 
          U(i+off,u_col) = dense_col(irow); 
          ++isub; 
        }
        u_col++;
      }
      // solve U = A^-1 U
      luptr = glu.xlusup(fsupc);
      Index lda = glu.xlusup(fsupc+1) - glu.xlusup(fsupc);
      no_zeros = (krep - u_rows + 1) - fsupc;
      luptr += lda * no_zeros + no_zeros;
      MappedMatrixBlock A(glu.lusup.data()+luptr, u_rows, u_rows, OuterStride<>(lda) );
      U = A.template triangularView<UnitLower>().solve(U);
      
      // update
      luptr += u_rows;
      MappedMatrixBlock B(glu.lusup.data()+luptr, nrow, u_rows, OuterStride<>(lda) );
      eigen_assert(tempv.size()>w*ldu + nrow*w + 1);
      
      Index ldl = internal::first_multiple<Index>(nrow, PacketSize);
      Index offset = (PacketSize-internal::first_default_aligned(B.data(), PacketSize)) % PacketSize;
      MappedMatrixBlock L(tempv.data()+w*ldu+offset, nrow, u_cols, OuterStride<>(ldl));
      
      L.setZero();
      internal::sparselu_gemm<Scalar>(L.rows(), L.cols(), B.cols(), B.data(), B.outerStride(), U.data(), U.outerStride(), L.data(), L.outerStride());
      
      // scatter U and L
      u_col = 0;
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        no_zeros = kfnz - fsupc; 
        Index isub = lptr + no_zeros;
        
        Index off = u_rows-segsize;
        for (Index i = 0; i < segsize; i++)
        {
          Index irow = glu.lsub(isub++); 
          dense_col(irow) = U.coeff(i+off,u_col);
          U.coeffRef(i+off,u_col) = 0;
        }
        
        // Scatter l into SPA dense[]
        for (Index i = 0; i < nrow; i++)
        {
          Index irow = glu.lsub(isub++); 
          dense_col(irow) -= L.coeff(i,u_col);
          L.coeffRef(i,u_col) = 0;
        }
        u_col++;
      }
    }
    else // level 2 only
    {
      // Sequence through each column in the panel
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        luptr = glu.xlusup(fsupc);
        
        Index lda = glu.xlusup(fsupc+1)-glu.xlusup(fsupc);// nsupr
        
        // Perform a trianglar solve and block update, 
        // then scatter the result of sup-col update to dense[]
        no_zeros = kfnz - fsupc; 
              if(segsize==1)  LU_kernel_bmod<1>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else  if(segsize==2)  LU_kernel_bmod<2>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else  if(segsize==3)  LU_kernel_bmod<3>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else                  LU_kernel_bmod<Dynamic>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros); 
      } // End for each column in the panel 
    }
    
  } // End for each updating supernode
} // end panel bmod

} // end namespace internal

} // end namespace Eigen

#endif // SPARSELU_PANEL_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_dfs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]panel_dfs.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PANEL_DFS_H
#define SPARSELU_PANEL_DFS_H

namespace Eigen {

namespace internal {
  
template<typename IndexVector>
struct panel_dfs_traits
{
  typedef typename IndexVector::Scalar StorageIndex;
  panel_dfs_traits(Index jcol, StorageIndex* marker)
    : m_jcol(jcol), m_marker(marker)
  {}
  bool update_segrep(Index krep, StorageIndex jj)
  {
    if(m_marker[krep]<m_jcol)
    {
      m_marker[krep] = jj; 
      return true;
    }
    return false;
  }
  void mem_expand(IndexVector& /*glu.lsub*/, Index /*nextl*/, Index /*chmark*/) {}
  enum { ExpandMem = false };
  Index m_jcol;
  StorageIndex* m_marker;
};


template <typename Scalar, typename StorageIndex>
template <typename Traits>
void SparseLUImpl<Scalar,StorageIndex>::dfs_kernel(const StorageIndex jj, IndexVector& perm_r,
                   Index& nseg, IndexVector& panel_lsub, IndexVector& segrep,
                   Ref<IndexVector> repfnz_col, IndexVector& xprune, Ref<IndexVector> marker, IndexVector& parent,
                   IndexVector& xplore, GlobalLU_t& glu,
                   Index& nextl_col, Index krow, Traits& traits
                  )
{
  
  StorageIndex kmark = marker(krow);
      
  // For each unmarked krow of jj
  marker(krow) = jj; 
  StorageIndex kperm = perm_r(krow); 
  if (kperm == emptyIdxLU ) {
    // krow is in L : place it in structure of L(*, jj)
    panel_lsub(nextl_col++) = StorageIndex(krow);  // krow is indexed into A
    
    traits.mem_expand(panel_lsub, nextl_col, kmark);
  }
  else 
  {
    // krow is in U : if its supernode-representative krep
    // has been explored, update repfnz(*)
    // krep = supernode representative of the current row
    StorageIndex krep = glu.xsup(glu.supno(kperm)+1) - 1; 
    // First nonzero element in the current column:
    StorageIndex myfnz = repfnz_col(krep); 
    
    if (myfnz != emptyIdxLU )
    {
      // Representative visited before
      if (myfnz > kperm ) repfnz_col(krep) = kperm; 
      
    }
    else 
    {
      // Otherwise, perform dfs starting at krep
      StorageIndex oldrep = emptyIdxLU; 
      parent(krep) = oldrep; 
      repfnz_col(krep) = kperm; 
      StorageIndex xdfs =  glu.xlsub(krep); 
      Index maxdfs = xprune(krep); 
      
      StorageIndex kpar;
      do 
      {
        // For each unmarked kchild of krep
        while (xdfs < maxdfs) 
        {
          StorageIndex kchild = glu.lsub(xdfs); 
          xdfs++; 
          StorageIndex chmark = marker(kchild); 
          
          if (chmark != jj ) 
          {
            marker(kchild) = jj; 
            StorageIndex chperm = perm_r(kchild); 
            
            if (chperm == emptyIdxLU) 
            {
              // case kchild is in L: place it in L(*, j)
              panel_lsub(nextl_col++) = kchild;
              traits.mem_expand(panel_lsub, nextl_col, chmark);
            }
            else
            {
              // case kchild is in U :
              // chrep = its supernode-rep. If its rep has been explored, 
              // update its repfnz(*)
              StorageIndex chrep = glu.xsup(glu.supno(chperm)+1) - 1; 
              myfnz = repfnz_col(chrep); 
              
              if (myfnz != emptyIdxLU) 
              { // Visited before 
                if (myfnz > chperm) 
                  repfnz_col(chrep) = chperm; 
              }
              else 
              { // Cont. dfs at snode-rep of kchild
                xplore(krep) = xdfs; 
                oldrep = krep; 
                krep = chrep; // Go deeper down G(L)
                parent(krep) = oldrep; 
                repfnz_col(krep) = chperm; 
                xdfs = glu.xlsub(krep); 
                maxdfs = xprune(krep); 
                
              } // end if myfnz != -1
            } // end if chperm == -1 
                
          } // end if chmark !=jj
        } // end while xdfs < maxdfs
        
        // krow has no more unexplored nbrs :
        //    Place snode-rep krep in postorder DFS, if this 
        //    segment is seen for the first time. (Note that 
        //    "repfnz(krep)" may change later.)
        //    Baktrack dfs to its parent
        if(traits.update_segrep(krep,jj))
        //if (marker1(krep) < jcol )
        {
          segrep(nseg) = krep; 
          ++nseg; 
          //marker1(krep) = jj; 
        }
        
        kpar = parent(krep); // Pop recursion, mimic recursion 
        if (kpar == emptyIdxLU) 
          break; // dfs done 
        krep = kpar; 
        xdfs = xplore(krep); 
        maxdfs = xprune(krep); 

      } while (kpar != emptyIdxLU); // Do until empty stack 
      
    } // end if (myfnz = -1)

  } // end if (kperm == -1)   
}

/**
 * \brief Performs a symbolic factorization on a panel of columns [jcol, jcol+w)
 * 
 * A supernode representative is the last column of a supernode.
 * The nonzeros in U[*,j] are segments that end at supernodes representatives
 * 
 * The routine returns a list of the supernodal representatives 
 * in topological order of the dfs that generates them. This list is 
 * a superset of the topological order of each individual column within 
 * the panel.
 * The location of the first nonzero in each supernodal segment 
 * (supernodal entry location) is also returned. Each column has 
 * a separate list for this purpose. 
 * 
 * Two markers arrays are used for dfs :
 *    marker[i] == jj, if i was visited during dfs of current column jj;
 *    marker1[i] >= jcol, if i was visited by earlier columns in this panel; 
 * 
 * \param[in] m number of rows in the matrix
 * \param[in] w Panel size
 * \param[in] jcol Starting  column of the panel
 * \param[in] A Input matrix in column-major storage
 * \param[in] perm_r Row permutation
 * \param[out] nseg Number of U segments
 * \param[out] dense Accumulate the column vectors of the panel
 * \param[out] panel_lsub Subscripts of the row in the panel 
 * \param[out] segrep Segment representative i.e first nonzero row of each segment
 * \param[out] repfnz First nonzero location in each row
 * \param[out] xprune The pruned elimination tree
 * \param[out] marker work vector
 * \param  parent The elimination tree
 * \param xplore work vector
 * \param glu The global data structure
 * 
 */

template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::panel_dfs(const Index m, const Index w, const Index jcol, MatrixType& A, IndexVector& perm_r, Index& nseg, ScalarVector& dense, IndexVector& panel_lsub, IndexVector& segrep, IndexVector& repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu)
{
  Index nextl_col; // Next available position in panel_lsub[*,jj] 
  
  // Initialize pointers 
  VectorBlock<IndexVector> marker1(marker, m, m); 
  nseg = 0; 
  
  panel_dfs_traits<IndexVector> traits(jcol, marker1.data());
  
  // For each column in the panel 
  for (StorageIndex jj = StorageIndex(jcol); jj < jcol + w; jj++) 
  {
    nextl_col = (jj - jcol) * m; 
    
    VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero location in each row
    VectorBlock<ScalarVector> dense_col(dense,nextl_col, m); // Accumulate a column vector here
    
    
    // For each nnz in A[*, jj] do depth first search
    for (typename MatrixType::InnerIterator it(A, jj); it; ++it)
    {
      Index krow = it.row(); 
      dense_col(krow) = it.value();
      
      StorageIndex kmark = marker(krow); 
      if (kmark == jj) 
        continue; // krow visited before, go to the next nonzero
      
      dfs_kernel(jj, perm_r, nseg, panel_lsub, segrep, repfnz_col, xprune, marker, parent,
                   xplore, glu, nextl_col, krow, traits);
    }// end for nonzeros in column jj
    
  } // end for column jj
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PANEL_DFS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pivotL.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of xpivotL.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PIVOTL_H
#define SPARSELU_PIVOTL_H

namespace Eigen {
namespace internal {
  
/**
 * \brief Performs the numerical pivotin on the current column of L, and the CDIV operation.
 * 
 * Pivot policy :
 * (1) Compute thresh = u * max_(i>=j) abs(A_ij);
 * (2) IF user specifies pivot row k and abs(A_kj) >= thresh THEN
 *           pivot row = k;
 *       ELSE IF abs(A_jj) >= thresh THEN
 *           pivot row = j;
 *       ELSE
 *           pivot row = m;
 * 
 *   Note: If you absolutely want to use a given pivot order, then set u=0.0.
 * 
 * \param jcol The current column of L
 * \param diagpivotthresh diagonal pivoting threshold
 * \param[in,out] perm_r Row permutation (threshold pivoting)
 * \param[in] iperm_c column permutation - used to finf diagonal of Pc*A*Pc'
 * \param[out] pivrow  The pivot row
 * \param glu Global LU data
 * \return 0 if success, i > 0 if U(i,i) is exactly zero 
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::pivotL(const Index jcol, const RealScalar& diagpivotthresh, IndexVector& perm_r, IndexVector& iperm_c, Index& pivrow, GlobalLU_t& glu)
{
  
  Index fsupc = (glu.xsup)((glu.supno)(jcol)); // First column in the supernode containing the column jcol
  Index nsupc = jcol - fsupc; // Number of columns in the supernode portion, excluding jcol; nsupc >=0
  Index lptr = glu.xlsub(fsupc); // pointer to the starting location of the row subscripts for this supernode portion
  Index nsupr = glu.xlsub(fsupc+1) - lptr; // Number of rows in the supernode
  Index lda = glu.xlusup(fsupc+1) - glu.xlusup(fsupc); // leading dimension
  Scalar* lu_sup_ptr = &(glu.lusup.data()[glu.xlusup(fsupc)]); // Start of the current supernode
  Scalar* lu_col_ptr = &(glu.lusup.data()[glu.xlusup(jcol)]); // Start of jcol in the supernode
  StorageIndex* lsub_ptr = &(glu.lsub.data()[lptr]); // Start of row indices of the supernode
  
  // Determine the largest abs numerical value for partial pivoting 
  Index diagind = iperm_c(jcol); // diagonal index 
  RealScalar pivmax(-1.0);
  Index pivptr = nsupc; 
  Index diag = emptyIdxLU; 
  RealScalar rtemp;
  Index isub, icol, itemp, k; 
  for (isub = nsupc; isub < nsupr; ++isub) {
    using std::abs;
    rtemp = abs(lu_col_ptr[isub]);
    if (rtemp > pivmax) {
      pivmax = rtemp; 
      pivptr = isub;
    } 
    if (lsub_ptr[isub] == diagind) diag = isub;
  }
  
  // Test for singularity
  if ( pivmax <= RealScalar(0.0) ) {
    // if pivmax == -1, the column is structurally empty, otherwise it is only numerically zero
    pivrow = pivmax < RealScalar(0.0) ? diagind : lsub_ptr[pivptr];
    perm_r(pivrow) = StorageIndex(jcol);
    return (jcol+1);
  }
  
  RealScalar thresh = diagpivotthresh * pivmax; 
  
  // Choose appropriate pivotal element 
  
  {
    // Test if the diagonal element can be used as a pivot (given the threshold value)
    if (diag >= 0 ) 
    {
      // Diagonal element exists
      using std::abs;
      rtemp = abs(lu_col_ptr[diag]);
      if (rtemp != RealScalar(0.0) && rtemp >= thresh) pivptr = diag;
    }
    pivrow = lsub_ptr[pivptr];
  }
  
  // Record pivot row
  perm_r(pivrow) = StorageIndex(jcol);
  // Interchange row subscripts
  if (pivptr != nsupc )
  {
    std::swap( lsub_ptr[pivptr], lsub_ptr[nsupc] );
    // Interchange numerical values as well, for the two rows in the whole snode
    // such that L is indexed the same way as A
    for (icol = 0; icol <= nsupc; icol++)
    {
      itemp = pivptr + icol * lda; 
      std::swap(lu_sup_ptr[itemp], lu_sup_ptr[nsupc + icol * lda]);
    }
  }
  // cdiv operations
  Scalar temp = Scalar(1.0) / lu_col_ptr[nsupc];
  for (k = nsupc+1; k < nsupr; k++)
    lu_col_ptr[k] *= temp; 
  return 0;
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PIVOTL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pruneL.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]pruneL.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PRUNEL_H
#define SPARSELU_PRUNEL_H

namespace Eigen {
namespace internal {

/**
 * \brief Prunes the L-structure.
 *
 * It prunes the L-structure  of supernodes whose L-structure contains the current pivot row "pivrow"
 * 
 * 
 * \param jcol The current column of L
 * \param[in] perm_r Row permutation
 * \param[out] pivrow  The pivot row
 * \param nseg Number of segments
 * \param segrep 
 * \param repfnz
 * \param[out] xprune 
 * \param glu Global LU data
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::pruneL(const Index jcol, const IndexVector& perm_r, const Index pivrow, const Index nseg,
                                               const IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, GlobalLU_t& glu)
{
  // For each supernode-rep irep in U(*,j]
  Index jsupno = glu.supno(jcol); 
  Index i,irep,irep1; 
  bool movnum, do_prune = false; 
  Index kmin = 0, kmax = 0, minloc, maxloc,krow; 
  for (i = 0; i < nseg; i++)
  {
    irep = segrep(i); 
    irep1 = irep + 1; 
    do_prune = false; 
    
    // Don't prune with a zero U-segment 
    if (repfnz(irep) == emptyIdxLU) continue; 
    
    // If a snode overlaps with the next panel, then the U-segment
    // is fragmented into two parts -- irep and irep1. We should let 
    // pruning occur at the rep-column in irep1s snode. 
    if (glu.supno(irep) == glu.supno(irep1) ) continue; // don't prune 
    
    // If it has not been pruned & it has a nonz in row L(pivrow,i)
    if (glu.supno(irep) != jsupno )
    {
      if ( xprune (irep) >= glu.xlsub(irep1) )
      {
        kmin = glu.xlsub(irep);
        kmax = glu.xlsub(irep1) - 1; 
        for (krow = kmin; krow <= kmax; krow++)
        {
          if (glu.lsub(krow) == pivrow) 
          {
            do_prune = true; 
            break; 
          }
        }
      }
      
      if (do_prune) 
      {
        // do a quicksort-type partition
        // movnum=true means that the num values have to be exchanged
        movnum = false; 
        if (irep == glu.xsup(glu.supno(irep)) ) // Snode of size 1 
          movnum = true; 
        
        while (kmin <= kmax)
        {
          if (perm_r(glu.lsub(kmax)) == emptyIdxLU)
            kmax--; 
          else if ( perm_r(glu.lsub(kmin)) != emptyIdxLU)
            kmin++;
          else 
          {
            // kmin below pivrow (not yet pivoted), and kmax
            // above pivrow: interchange the two suscripts
            std::swap(glu.lsub(kmin), glu.lsub(kmax)); 
            
            // If the supernode has only one column, then we 
            // only keep one set of subscripts. For any subscript
            // intercnahge performed, similar interchange must be 
            // done on the numerical values. 
            if (movnum) 
            {
              minloc = glu.xlusup(irep) + ( kmin - glu.xlsub(irep) ); 
              maxloc = glu.xlusup(irep) + ( kmax - glu.xlsub(irep) ); 
              std::swap(glu.lusup(minloc), glu.lusup(maxloc)); 
            }
            kmin++;
            kmax--;
          }
        } // end while 
        
        xprune(irep) = StorageIndex(kmin);  //Pruning 
      } // end if do_prune 
    } // end pruning 
  } // End for each U-segment
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PRUNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_relax_snode.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* This file is a modified version of heap_relax_snode.c file in SuperLU
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef SPARSELU_RELAX_SNODE_H
#define SPARSELU_RELAX_SNODE_H

namespace Eigen {

namespace internal {
 
/** 
 * \brief Identify the initial relaxed supernodes
 * 
 * This routine is applied to a column elimination tree. 
 * It assumes that the matrix has been reordered according to the postorder of the etree
 * \param n  the number of columns
 * \param et elimination tree 
 * \param relax_columns Maximum number of columns allowed in a relaxed snode 
 * \param descendants Number of descendants of each node in the etree
 * \param relax_end last column in a supernode
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end)
{
  
  // compute the number of descendants of each node in the etree
  Index parent; 
  relax_end.setConstant(emptyIdxLU);
  descendants.setZero();
  for (Index j = 0; j < n; j++) 
  {
    parent = et(j);
    if (parent != n) // not the dummy root
      descendants(parent) += descendants(j) + 1;
  }
  // Identify the relaxed supernodes by postorder traversal of the etree
  Index snode_start; // beginning of a snode 
  for (Index j = 0; j < n; )
  {
    parent = et(j);
    snode_start = j; 
    while ( parent != n && descendants(parent) < relax_columns ) 
    {
      j = parent; 
      parent = et(j);
    }
    // Found a supernode in postordered etree, j is the last column 
    relax_end(snode_start) = StorageIndex(j); // Record last column
    j++;
    // Search for a new leaf
    while (descendants(j) != 0 && j < n) j++;
  } // End postorder traversal of the etree
  
}

} // end namespace internal

} // end namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseQR/SparseQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012-2013 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_QR_H
#define EIGEN_SPARSE_QR_H

namespace Eigen {

template<typename MatrixType, typename OrderingType> class SparseQR;
template<typename SparseQRType> struct SparseQRMatrixQReturnType;
template<typename SparseQRType> struct SparseQRMatrixQTransposeReturnType;
template<typename SparseQRType, typename Derived> struct SparseQR_QProduct;
namespace internal {
  template <typename SparseQRType> struct traits<SparseQRMatrixQReturnType<SparseQRType> >
  {
    typedef typename SparseQRType::MatrixType ReturnType;
    typedef typename ReturnType::StorageIndex StorageIndex;
    typedef typename ReturnType::StorageKind StorageKind;
    enum {
      RowsAtCompileTime = Dynamic,
      ColsAtCompileTime = Dynamic
    };
  };
  template <typename SparseQRType> struct traits<SparseQRMatrixQTransposeReturnType<SparseQRType> >
  {
    typedef typename SparseQRType::MatrixType ReturnType;
  };
  template <typename SparseQRType, typename Derived> struct traits<SparseQR_QProduct<SparseQRType, Derived> >
  {
    typedef typename Derived::PlainObject ReturnType;
  };
} // End namespace internal

/**
  * \ingroup SparseQR_Module
  * \class SparseQR
  * \brief Sparse left-looking QR factorization with numerical column pivoting
  * 
  * This class implements a left-looking QR decomposition of sparse matrices
  * with numerical column pivoting.
  * When a column has a norm less than a given tolerance
  * it is implicitly permuted to the end. The QR factorization thus obtained is 
  * given by A*P = Q*R where R is upper triangular or trapezoidal. 
  * 
  * P is the column permutation which is the product of the fill-reducing and the
  * numerical permutations. Use colsPermutation() to get it.
  * 
  * Q is the orthogonal matrix represented as products of Householder reflectors. 
  * Use matrixQ() to get an expression and matrixQ().adjoint() to get the adjoint.
  * You can then apply it to a vector.
  * 
  * R is the sparse triangular or trapezoidal matrix. The later occurs when A is rank-deficient.
  * matrixR().topLeftCorner(rank(), rank()) always returns a triangular factor of full rank.
  * 
  * \tparam _MatrixType The type of the sparse matrix A, must be a column-major SparseMatrix<>
  * \tparam _OrderingType The fill-reducing ordering method. See the \link OrderingMethods_Module 
  *  OrderingMethods \endlink module for the list of built-in and external ordering methods.
  * 
  * \implsparsesolverconcept
  *
  * The numerical pivoting strategy and default threshold are the same as in SuiteSparse QR, and
  * detailed in the following paper:
  * <i>
  * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
  * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011.
  * </i>
  * Even though it is qualified as "rank-revealing", this strategy might fail for some 
  * rank deficient problems. When this class is used to solve linear or least-square problems
  * it is thus strongly recommended to check the accuracy of the computed solution. If it
  * failed, it usually helps to increase the threshold with setPivotThreshold.
  * 
  * \warning The input sparse matrix A must be in compressed mode (see SparseMatrix::makeCompressed()).
  * \warning For complex matrices matrixQ().transpose() will actually return the adjoint matrix.
  * 
  */
template<typename _MatrixType, typename _OrderingType>
class SparseQR : public SparseSolverBase<SparseQR<_MatrixType,_OrderingType> >
{
  protected:
    typedef SparseSolverBase<SparseQR<_MatrixType,_OrderingType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef _OrderingType OrderingType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> QRMatrixType;
    typedef Matrix<StorageIndex, Dynamic, 1> IndexVector;
    typedef Matrix<Scalar, Dynamic, 1> ScalarVector;
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:
    SparseQR () :  m_analysisIsok(false), m_lastError(""), m_useDefaultThreshold(true),m_isQSorted(false),m_isEtreeOk(false)
    { }
    
    /** Construct a QR factorization of the matrix \a mat.
      * 
      * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      * 
      * \sa compute()
      */
    explicit SparseQR(const MatrixType& mat) : m_analysisIsok(false), m_lastError(""), m_useDefaultThreshold(true),m_isQSorted(false),m_isEtreeOk(false)
    {
      compute(mat);
    }
    
    /** Computes the QR factorization of the sparse matrix \a mat.
      * 
      * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      * 
      * \sa analyzePattern(), factorize()
      */
    void compute(const MatrixType& mat)
    {
      analyzePattern(mat);
      factorize(mat);
    }
    void analyzePattern(const MatrixType& mat);
    void factorize(const MatrixType& mat);
    
    /** \returns the number of rows of the represented matrix. 
      */
    inline Index rows() const { return m_pmat.rows(); }
    
    /** \returns the number of columns of the represented matrix. 
      */
    inline Index cols() const { return m_pmat.cols();}
    
    /** \returns a const reference to the \b sparse upper triangular matrix R of the QR factorization.
      * \warning The entries of the returned matrix are not sorted. This means that using it in algorithms
      *          expecting sorted entries will fail. This include random coefficient accesses (SpaseMatrix::coeff()),
      *          and coefficient-wise operations. Matrix products and triangular solves are fine though.
      *
      * To sort the entries, you can assign it to a row-major matrix, and if a column-major matrix
      * is required, you can copy it again:
      * \code
      * SparseMatrix<double>          R  = qr.matrixR();  // column-major, not sorted!
      * SparseMatrix<double,RowMajor> Rr = qr.matrixR();  // row-major, sorted
      * SparseMatrix<double>          Rc = Rr;            // column-major, sorted
      * \endcode
      */
    const QRMatrixType& matrixR() const { return m_R; }
    
    /** \returns the number of non linearly dependent columns as determined by the pivoting threshold.
      *
      * \sa setPivotThreshold()
      */
    Index rank() const
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      return m_nonzeropivots; 
    }
    
    /** \returns an expression of the matrix Q as products of sparse Householder reflectors.
    * The common usage of this function is to apply it to a dense matrix or vector
    * \code
    * VectorXd B1, B2;
    * // Initialize B1
    * B2 = matrixQ() * B1;
    * \endcode
    *
    * To get a plain SparseMatrix representation of Q:
    * \code
    * SparseMatrix<double> Q;
    * Q = SparseQR<SparseMatrix<double> >(A).matrixQ();
    * \endcode
    * Internally, this call simply performs a sparse product between the matrix Q
    * and a sparse identity matrix. However, due to the fact that the sparse
    * reflectors are stored unsorted, two transpositions are needed to sort
    * them before performing the product.
    */
    SparseQRMatrixQReturnType<SparseQR> matrixQ() const 
    { return SparseQRMatrixQReturnType<SparseQR>(*this); }
    
    /** \returns a const reference to the column permutation P that was applied to A such that A*P = Q*R
      * It is the combination of the fill-in reducing permutation and numerical column pivoting.
      */
    const PermutationType& colsPermutation() const
    { 
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_outputPerm_c;
    }
    
    /** \returns A string describing the type of error.
      * This method is provided to ease debugging, not to handle errors.
      */
    std::string lastErrorMessage() const { return m_lastError; }
    
    /** \internal */
    template<typename Rhs, typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");

      Index rank = this->rank();
      
      // Compute Q^* * b;
      typename Dest::PlainObject y, b;
      y = this->matrixQ().adjoint() * B;
      b = y;
      
      // Solve with the triangular matrix R
      y.resize((std::max<Index>)(cols(),y.rows()),y.cols());
      y.topRows(rank) = this->matrixR().topLeftCorner(rank, rank).template triangularView<Upper>().solve(b.topRows(rank));
      y.bottomRows(y.rows()-rank).setZero();
      
      // Apply the column permutation
      if (m_perm_c.size())  dest = colsPermutation() * y.topRows(cols());
      else                  dest = y.topRows(cols());
      
      m_info = Success;
      return true;
    }

    /** Sets the threshold that is used to determine linearly dependent columns during the factorization.
      *
      * In practice, if during the factorization the norm of the column that has to be eliminated is below
      * this threshold, then the entire column is treated as zero, and it is moved at the end.
      */
    void setPivotThreshold(const RealScalar& threshold)
    {
      m_useDefaultThreshold = false;
      m_threshold = threshold;
    }
    
    /** \returns the solution X of \f$ A X = B \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<SparseQR, Rhs> solve(const MatrixBase<Rhs>& B) const 
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");
      return Solve<SparseQR, Rhs>(*this, B.derived());
    }
    template<typename Rhs>
    inline const Solve<SparseQR, Rhs> solve(const SparseMatrixBase<Rhs>& B) const
    {
          eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
          eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");
          return Solve<SparseQR, Rhs>(*this, B.derived());
    }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the QR factorization reports a numerical problem
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }


    /** \internal */
    inline void _sort_matrix_Q()
    {
      if(this->m_isQSorted) return;
      // The matrix Q is sorted during the transposition
      SparseMatrix<Scalar, RowMajor, Index> mQrm(this->m_Q);
      this->m_Q = mQrm;
      this->m_isQSorted = true;
    }

    
  protected:
    bool m_analysisIsok;
    bool m_factorizationIsok;
    mutable ComputationInfo m_info;
    std::string m_lastError;
    QRMatrixType m_pmat;            // Temporary matrix
    QRMatrixType m_R;               // The triangular factor matrix
    QRMatrixType m_Q;               // The orthogonal reflectors
    ScalarVector m_hcoeffs;         // The Householder coefficients
    PermutationType m_perm_c;       // Fill-reducing  Column  permutation
    PermutationType m_pivotperm;    // The permutation for rank revealing
    PermutationType m_outputPerm_c; // The final column permutation
    RealScalar m_threshold;         // Threshold to determine null Householder reflections
    bool m_useDefaultThreshold;     // Use default threshold
    Index m_nonzeropivots;          // Number of non zero pivots found
    IndexVector m_etree;            // Column elimination tree
    IndexVector m_firstRowElt;      // First element in each row
    bool m_isQSorted;               // whether Q is sorted or not
    bool m_isEtreeOk;               // whether the elimination tree match the initial input matrix
    
    template <typename, typename > friend struct SparseQR_QProduct;
    
};

/** \brief Preprocessing step of a QR factorization 
  * 
  * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
  * 
  * In this step, the fill-reducing permutation is computed and applied to the columns of A
  * and the column elimination tree is computed as well. Only the sparsity pattern of \a mat is exploited.
  * 
  * \note In this step it is assumed that there is no empty row in the matrix \a mat.
  */
template <typename MatrixType, typename OrderingType>
void SparseQR<MatrixType,OrderingType>::analyzePattern(const MatrixType& mat)
{
  eigen_assert(mat.isCompressed() && "SparseQR requires a sparse matrix in compressed mode. Call .makeCompressed() before passing it to SparseQR");
  // Copy to a column major matrix if the input is rowmajor
  typename internal::conditional<MatrixType::IsRowMajor,QRMatrixType,const MatrixType&>::type matCpy(mat);
  // Compute the column fill reducing ordering
  OrderingType ord; 
  ord(matCpy, m_perm_c); 
  Index n = mat.cols();
  Index m = mat.rows();
  Index diagSize = (std::min)(m,n);
  
  if (!m_perm_c.size())
  {
    m_perm_c.resize(n);
    m_perm_c.indices().setLinSpaced(n, 0,StorageIndex(n-1));
  }
  
  // Compute the column elimination tree of the permuted matrix
  m_outputPerm_c = m_perm_c.inverse();
  internal::coletree(matCpy, m_etree, m_firstRowElt, m_outputPerm_c.indices().data());
  m_isEtreeOk = true;
  
  m_R.resize(m, n);
  m_Q.resize(m, diagSize);
  
  // Allocate space for nonzero elements: rough estimation
  m_R.reserve(2*mat.nonZeros()); //FIXME Get a more accurate estimation through symbolic factorization with the etree
  m_Q.reserve(2*mat.nonZeros());
  m_hcoeffs.resize(diagSize);
  m_analysisIsok = true;
}

/** \brief Performs the numerical QR factorization of the input matrix
  * 
  * The function SparseQR::analyzePattern(const MatrixType&) must have been called beforehand with
  * a matrix having the same sparsity pattern than \a mat.
  * 
  * \param mat The sparse column-major matrix
  */
template <typename MatrixType, typename OrderingType>
void SparseQR<MatrixType,OrderingType>::factorize(const MatrixType& mat)
{
  using std::abs;
  
  eigen_assert(m_analysisIsok && "analyzePattern() should be called before this step");
  StorageIndex m = StorageIndex(mat.rows());
  StorageIndex n = StorageIndex(mat.cols());
  StorageIndex diagSize = (std::min)(m,n);
  IndexVector mark((std::max)(m,n)); mark.setConstant(-1);  // Record the visited nodes
  IndexVector Ridx(n), Qidx(m);                             // Store temporarily the row indexes for the current column of R and Q
  Index nzcolR, nzcolQ;                                     // Number of nonzero for the current column of R and Q
  ScalarVector tval(m);                                     // The dense vector used to compute the current column
  RealScalar pivotThreshold = m_threshold;
  
  m_R.setZero();
  m_Q.setZero();
  m_pmat = mat;
  if(!m_isEtreeOk)
  {
    m_outputPerm_c = m_perm_c.inverse();
    internal::coletree(m_pmat, m_etree, m_firstRowElt, m_outputPerm_c.indices().data());
    m_isEtreeOk = true;
  }

  m_pmat.uncompress(); // To have the innerNonZeroPtr allocated
  
  // Apply the fill-in reducing permutation lazily:
  {
    // If the input is row major, copy the original column indices,
    // otherwise directly use the input matrix
    // 
    IndexVector originalOuterIndicesCpy;
    const StorageIndex *originalOuterIndices = mat.outerIndexPtr();
    if(MatrixType::IsRowMajor)
    {
      originalOuterIndicesCpy = IndexVector::Map(m_pmat.outerIndexPtr(),n+1);
      originalOuterIndices = originalOuterIndicesCpy.data();
    }
    
    for (int i = 0; i < n; i++)
    {
      Index p = m_perm_c.size() ? m_perm_c.indices()(i) : i;
      m_pmat.outerIndexPtr()[p] = originalOuterIndices[i]; 
      m_pmat.innerNonZeroPtr()[p] = originalOuterIndices[i+1] - originalOuterIndices[i]; 
    }
  }
  
  /* Compute the default threshold as in MatLab, see:
   * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
   * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011, Page 8:3 
   */
  if(m_useDefaultThreshold) 
  {
    RealScalar max2Norm = 0.0;
    for (int j = 0; j < n; j++) max2Norm = numext::maxi(max2Norm, m_pmat.col(j).norm());
    if(max2Norm==RealScalar(0))
      max2Norm = RealScalar(1);
    pivotThreshold = 20 * (m + n) * max2Norm * NumTraits<RealScalar>::epsilon();
  }
  
  // Initialize the numerical permutation
  m_pivotperm.setIdentity(n);
  
  StorageIndex nonzeroCol = 0; // Record the number of valid pivots
  m_Q.startVec(0);

  // Left looking rank-revealing QR factorization: compute a column of R and Q at a time
  for (StorageIndex col = 0; col < n; ++col)
  {
    mark.setConstant(-1);
    m_R.startVec(col);
    mark(nonzeroCol) = col;
    Qidx(0) = nonzeroCol;
    nzcolR = 0; nzcolQ = 1;
    bool found_diag = nonzeroCol>=m;
    tval.setZero(); 
    
    // Symbolic factorization: find the nonzero locations of the column k of the factors R and Q, i.e.,
    // all the nodes (with indexes lower than rank) reachable through the column elimination tree (etree) rooted at node k.
    // Note: if the diagonal entry does not exist, then its contribution must be explicitly added,
    // thus the trick with found_diag that permits to do one more iteration on the diagonal element if this one has not been found.
    for (typename QRMatrixType::InnerIterator itp(m_pmat, col); itp || !found_diag; ++itp)
    {
      StorageIndex curIdx = nonzeroCol;
      if(itp) curIdx = StorageIndex(itp.row());
      if(curIdx == nonzeroCol) found_diag = true;
      
      // Get the nonzeros indexes of the current column of R
      StorageIndex st = m_firstRowElt(curIdx); // The traversal of the etree starts here
      if (st < 0 )
      {
        m_lastError = "Empty row found during numerical factorization";
        m_info = InvalidInput;
        return;
      }

      // Traverse the etree 
      Index bi = nzcolR;
      for (; mark(st) != col; st = m_etree(st))
      {
        Ridx(nzcolR) = st;  // Add this row to the list,
        mark(st) = col;     // and mark this row as visited
        nzcolR++;
      }

      // Reverse the list to get the topological ordering
      Index nt = nzcolR-bi;
      for(Index i = 0; i < nt/2; i++) std::swap(Ridx(bi+i), Ridx(nzcolR-i-1));
       
      // Copy the current (curIdx,pcol) value of the input matrix
      if(itp) tval(curIdx) = itp.value();
      else    tval(curIdx) = Scalar(0);
      
      // Compute the pattern of Q(:,k)
      if(curIdx > nonzeroCol && mark(curIdx) != col ) 
      {
        Qidx(nzcolQ) = curIdx;  // Add this row to the pattern of Q,
        mark(curIdx) = col;     // and mark it as visited
        nzcolQ++;
      }
    }

    // Browse all the indexes of R(:,col) in reverse order
    for (Index i = nzcolR-1; i >= 0; i--)
    {
      Index curIdx = Ridx(i);
      
      // Apply the curIdx-th householder vector to the current column (temporarily stored into tval)
      Scalar tdot(0);
      
      // First compute q' * tval
      tdot = m_Q.col(curIdx).dot(tval);

      tdot *= m_hcoeffs(curIdx);
      
      // Then update tval = tval - q * tau
      // FIXME: tval -= tdot * m_Q.col(curIdx) should amount to the same (need to check/add support for efficient "dense ?= sparse")
      for (typename QRMatrixType::InnerIterator itq(m_Q, curIdx); itq; ++itq)
        tval(itq.row()) -= itq.value() * tdot;

      // Detect fill-in for the current column of Q
      if(m_etree(Ridx(i)) == nonzeroCol)
      {
        for (typename QRMatrixType::InnerIterator itq(m_Q, curIdx); itq; ++itq)
        {
          StorageIndex iQ = StorageIndex(itq.row());
          if (mark(iQ) != col)
          {
            Qidx(nzcolQ++) = iQ;  // Add this row to the pattern of Q,
            mark(iQ) = col;       // and mark it as visited
          }
        }
      }
    } // End update current column
    
    Scalar tau = RealScalar(0);
    RealScalar beta = 0;
    
    if(nonzeroCol < diagSize)
    {
      // Compute the Householder reflection that eliminate the current column
      // FIXME this step should call the Householder module.
      Scalar c0 = nzcolQ ? tval(Qidx(0)) : Scalar(0);
      
      // First, the squared norm of Q((col+1):m, col)
      RealScalar sqrNorm = 0.;
      for (Index itq = 1; itq < nzcolQ; ++itq) sqrNorm += numext::abs2(tval(Qidx(itq)));
      if(sqrNorm == RealScalar(0) && numext::imag(c0) == RealScalar(0))
      {
        beta = numext::real(c0);
        tval(Qidx(0)) = 1;
      }
      else
      {
        using std::sqrt;
        beta = sqrt(numext::abs2(c0) + sqrNorm);
        if(numext::real(c0) >= RealScalar(0))
          beta = -beta;
        tval(Qidx(0)) = 1;
        for (Index itq = 1; itq < nzcolQ; ++itq)
          tval(Qidx(itq)) /= (c0 - beta);
        tau = numext::conj((beta-c0) / beta);
          
      }
    }

    // Insert values in R
    for (Index  i = nzcolR-1; i >= 0; i--)
    {
      Index curIdx = Ridx(i);
      if(curIdx < nonzeroCol) 
      {
        m_R.insertBackByOuterInnerUnordered(col, curIdx) = tval(curIdx);
        tval(curIdx) = Scalar(0.);
      }
    }

    if(nonzeroCol < diagSize && abs(beta) >= pivotThreshold)
    {
      m_R.insertBackByOuterInner(col, nonzeroCol) = beta;
      // The householder coefficient
      m_hcoeffs(nonzeroCol) = tau;
      // Record the householder reflections
      for (Index itq = 0; itq < nzcolQ; ++itq)
      {
        Index iQ = Qidx(itq);
        m_Q.insertBackByOuterInnerUnordered(nonzeroCol,iQ) = tval(iQ);
        tval(iQ) = Scalar(0.);
      }
      nonzeroCol++;
      if(nonzeroCol<diagSize)
        m_Q.startVec(nonzeroCol);
    }
    else
    {
      // Zero pivot found: move implicitly this column to the end
      for (Index j = nonzeroCol; j < n-1; j++) 
        std::swap(m_pivotperm.indices()(j), m_pivotperm.indices()[j+1]);
      
      // Recompute the column elimination tree
      internal::coletree(m_pmat, m_etree, m_firstRowElt, m_pivotperm.indices().data());
      m_isEtreeOk = false;
    }
  }
  
  m_hcoeffs.tail(diagSize-nonzeroCol).setZero();
  
  // Finalize the column pointers of the sparse matrices R and Q
  m_Q.finalize();
  m_Q.makeCompressed();
  m_R.finalize();
  m_R.makeCompressed();
  m_isQSorted = false;

  m_nonzeropivots = nonzeroCol;
  
  if(nonzeroCol<n)
  {
    // Permute the triangular factor to put the 'dead' columns to the end
    QRMatrixType tempR(m_R);
    m_R = tempR * m_pivotperm;
    
    // Update the column permutation
    m_outputPerm_c = m_outputPerm_c * m_pivotperm;
  }
  
  m_isInitialized = true; 
  m_factorizationIsok = true;
  m_info = Success;
}

template <typename SparseQRType, typename Derived>
struct SparseQR_QProduct : ReturnByValue<SparseQR_QProduct<SparseQRType, Derived> >
{
  typedef typename SparseQRType::QRMatrixType MatrixType;
  typedef typename SparseQRType::Scalar Scalar;
  // Get the references 
  SparseQR_QProduct(const SparseQRType& qr, const Derived& other, bool transpose) : 
  m_qr(qr),m_other(other),m_transpose(transpose) {}
  inline Index rows() const { return m_qr.matrixQ().rows(); }
  inline Index cols() const { return m_other.cols(); }
  
  // Assign to a vector
  template<typename DesType>
  void evalTo(DesType& res) const
  {
    Index m = m_qr.rows();
    Index n = m_qr.cols();
    Index diagSize = (std::min)(m,n);
    res = m_other;
    if (m_transpose)
    {
      eigen_assert(m_qr.m_Q.rows() == m_other.rows() && "Non conforming object sizes");
      //Compute res = Q' * other column by column
      for(Index j = 0; j < res.cols(); j++){
        for (Index k = 0; k < diagSize; k++)
        {
          Scalar tau = Scalar(0);
          tau = m_qr.m_Q.col(k).dot(res.col(j));
          if(tau==Scalar(0)) continue;
          tau = tau * m_qr.m_hcoeffs(k);
          res.col(j) -= tau * m_qr.m_Q.col(k);
        }
      }
    }
    else
    {
      eigen_assert(m_qr.matrixQ().cols() == m_other.rows() && "Non conforming object sizes");

      res.conservativeResize(rows(), cols());

      // Compute res = Q * other column by column
      for(Index j = 0; j < res.cols(); j++)
      {
        Index start_k = internal::is_identity<Derived>::value ? numext::mini(j,diagSize-1) : diagSize-1;
        for (Index k = start_k; k >=0; k--)
        {
          Scalar tau = Scalar(0);
          tau = m_qr.m_Q.col(k).dot(res.col(j));
          if(tau==Scalar(0)) continue;
          tau = tau * numext::conj(m_qr.m_hcoeffs(k));
          res.col(j) -= tau * m_qr.m_Q.col(k);
        }
      }
    }
  }
  
  const SparseQRType& m_qr;
  const Derived& m_other;
  bool m_transpose; // TODO this actually means adjoint
};

template<typename SparseQRType>
struct SparseQRMatrixQReturnType : public EigenBase<SparseQRMatrixQReturnType<SparseQRType> >
{  
  typedef typename SparseQRType::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,Dynamic> DenseMatrix;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic
  };
  explicit SparseQRMatrixQReturnType(const SparseQRType& qr) : m_qr(qr) {}
  template<typename Derived>
  SparseQR_QProduct<SparseQRType, Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SparseQR_QProduct<SparseQRType,Derived>(m_qr,other.derived(),false);
  }
  // To use for operations with the adjoint of Q
  SparseQRMatrixQTransposeReturnType<SparseQRType> adjoint() const
  {
    return SparseQRMatrixQTransposeReturnType<SparseQRType>(m_qr);
  }
  inline Index rows() const { return m_qr.rows(); }
  inline Index cols() const { return m_qr.rows(); }
  // To use for operations with the transpose of Q FIXME this is the same as adjoint at the moment
  SparseQRMatrixQTransposeReturnType<SparseQRType> transpose() const
  {
    return SparseQRMatrixQTransposeReturnType<SparseQRType>(m_qr);
  }
  const SparseQRType& m_qr;
};

// TODO this actually represents the adjoint of Q
template<typename SparseQRType>
struct SparseQRMatrixQTransposeReturnType
{
  explicit SparseQRMatrixQTransposeReturnType(const SparseQRType& qr) : m_qr(qr) {}
  template<typename Derived>
  SparseQR_QProduct<SparseQRType,Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SparseQR_QProduct<SparseQRType,Derived>(m_qr,other.derived(), true);
  }
  const SparseQRType& m_qr;
};

namespace internal {
  
template<typename SparseQRType>
struct evaluator_traits<SparseQRMatrixQReturnType<SparseQRType> >
{
  typedef typename SparseQRType::MatrixType MatrixType;
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SparseShape Shape;
};

template< typename DstXprType, typename SparseQRType>
struct Assignment<DstXprType, SparseQRMatrixQReturnType<SparseQRType>, internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>, Sparse2Sparse>
{
  typedef SparseQRMatrixQReturnType<SparseQRType> SrcXprType;
  typedef typename DstXprType::Scalar Scalar;
  typedef typename DstXprType::StorageIndex StorageIndex;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &/*func*/)
  {
    typename DstXprType::PlainObject idMat(src.rows(), src.cols());
    idMat.setIdentity();
    // Sort the sparse householder reflectors if needed
    const_cast<SparseQRType *>(&src.m_qr)->_sort_matrix_Q();
    dst = SparseQR_QProduct<SparseQRType, DstXprType>(src.m_qr, idMat, false);
  }
};

template< typename DstXprType, typename SparseQRType>
struct Assignment<DstXprType, SparseQRMatrixQReturnType<SparseQRType>, internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>, Sparse2Dense>
{
  typedef SparseQRMatrixQReturnType<SparseQRType> SrcXprType;
  typedef typename DstXprType::Scalar Scalar;
  typedef typename DstXprType::StorageIndex StorageIndex;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &/*func*/)
  {
    dst = src.m_qr.matrixQ() * DstXprType::Identity(src.m_qr.rows(), src.m_qr.rows());
  }
};

} // end namespace internal

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/StlSupport/StdDeque.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDDEQUE_H
#define EIGEN_STDDEQUE_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::deque such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_DEQUE_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class deque<__VA_ARGS__, std::allocator<__VA_ARGS__> >           \
    : public deque<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef deque<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > deque_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef deque_base::allocator_type allocator_type; \
    typedef deque_base::size_type size_type;  \
    typedef deque_base::iterator iterator;  \
    explicit deque(const allocator_type& a = allocator_type()) : deque_base(a) {}  \
    template<typename InputIterator> \
    deque(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : deque_base(first, last, a) {} \
    deque(const deque& c) : deque_base(c) {}  \
    explicit deque(size_type num, const value_type& val = value_type()) : deque_base(num, val) {} \
    deque(iterator start_, iterator end_) : deque_base(start_, end_) {}  \
    deque& operator=(const deque& x) {  \
      deque_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// check whether we really need the std::deque specialization
#if !EIGEN_HAS_CXX11_CONTAINERS && !(defined(_GLIBCXX_DEQUE) && (!EIGEN_GNUC_AT_LEAST(4,1))) /* Note that before gcc-4.1 we already have: std::deque::resize(size_type,const T&). */

namespace std {

#define EIGEN_STD_DEQUE_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename deque_base::allocator_type allocator_type; \
    typedef typename deque_base::size_type size_type;  \
    typedef typename deque_base::iterator iterator;  \
    typedef typename deque_base::const_iterator const_iterator;  \
    explicit deque(const allocator_type& a = allocator_type()) : deque_base(a) {}  \
    template<typename InputIterator> \
    deque(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : deque_base(first, last, a) {} \
    deque(const deque& c) : deque_base(c) {}  \
    explicit deque(size_type num, const value_type& val = value_type()) : deque_base(num, val) {} \
    deque(iterator start_, iterator end_) : deque_base(start_, end_) {}  \
    deque& operator=(const deque& x) {  \
      deque_base::operator=(x);  \
      return *this;  \
    }

  template<typename T>
  class deque<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public deque<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                   Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
{
  typedef deque<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > deque_base;
  EIGEN_STD_DEQUE_SPECIALIZATION_BODY

  void resize(size_type new_size)
  { resize(new_size, T()); }

#if defined(_DEQUE_)
  // workaround MSVC std::deque implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (deque_base::size() < new_size)
      deque_base::_Insert_n(deque_base::end(), new_size - deque_base::size(), x);
    else if (new_size < deque_base::size())
      deque_base::erase(deque_base::begin() + new_size, deque_base::end());
  }
  void push_back(const value_type& x)
  { deque_base::push_back(x); } 
  void push_front(const value_type& x)
  { deque_base::push_front(x); }
  using deque_base::insert;  
  iterator insert(const_iterator position, const value_type& x)
  { return deque_base::insert(position,x); }
  void insert(const_iterator position, size_type new_size, const value_type& x)
  { deque_base::insert(position, new_size, x); }
#else
  // default implementation which should always work.
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < deque_base::size())
      deque_base::erase(deque_base::begin() + new_size, deque_base::end());
    else if (new_size > deque_base::size())
      deque_base::insert(deque_base::end(), new_size - deque_base::size(), x);
  }
#endif
  };
}

#endif // check whether specialization is actually required

#endif // EIGEN_STDDEQUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/StlSupport/StdList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDLIST_H
#define EIGEN_STDLIST_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::list such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_LIST_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class list<__VA_ARGS__, std::allocator<__VA_ARGS__> >           \
    : public list<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef list<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > list_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef list_base::allocator_type allocator_type; \
    typedef list_base::size_type size_type;  \
    typedef list_base::iterator iterator;  \
    explicit list(const allocator_type& a = allocator_type()) : list_base(a) {}  \
    template<typename InputIterator> \
    list(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : list_base(first, last, a) {} \
    list(const list& c) : list_base(c) {}  \
    explicit list(size_type num, const value_type& val = value_type()) : list_base(num, val) {} \
    list(iterator start_, iterator end_) : list_base(start_, end_) {}  \
    list& operator=(const list& x) {  \
      list_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// check whether we really need the std::list specialization
#if !EIGEN_HAS_CXX11_CONTAINERS && !(defined(_GLIBCXX_LIST) && (!EIGEN_GNUC_AT_LEAST(4,1))) /* Note that before gcc-4.1 we already have: std::list::resize(size_type,const T&). */

namespace std
{

#define EIGEN_STD_LIST_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename list_base::allocator_type allocator_type; \
    typedef typename list_base::size_type size_type;  \
    typedef typename list_base::iterator iterator;  \
    typedef typename list_base::const_iterator const_iterator;  \
    explicit list(const allocator_type& a = allocator_type()) : list_base(a) {}  \
    template<typename InputIterator> \
    list(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : list_base(first, last, a) {} \
    list(const list& c) : list_base(c) {}  \
    explicit list(size_type num, const value_type& val = value_type()) : list_base(num, val) {} \
    list(iterator start_, iterator end_) : list_base(start_, end_) {}  \
    list& operator=(const list& x) {  \
    list_base::operator=(x);  \
    return *this; \
  }

  template<typename T>
  class list<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public list<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                  Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
  {
    typedef list<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                 Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > list_base;
    EIGEN_STD_LIST_SPECIALIZATION_BODY

    void resize(size_type new_size)
    { resize(new_size, T()); }

    void resize(size_type new_size, const value_type& x)
    {
      if (list_base::size() < new_size)
        list_base::insert(list_base::end(), new_size - list_base::size(), x);
      else
        while (new_size < list_base::size()) list_base::pop_back();
    }

#if defined(_LIST_)
    // workaround MSVC std::list implementation
    void push_back(const value_type& x)
    { list_base::push_back(x); } 
    using list_base::insert;  
    iterator insert(const_iterator position, const value_type& x)
    { return list_base::insert(position,x); }
    void insert(const_iterator position, size_type new_size, const value_type& x)
    { list_base::insert(position, new_size, x); }
#endif
  };
}

#endif // check whether specialization is actually required

#endif // EIGEN_STDLIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/StlSupport/StdVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDVECTOR_H
#define EIGEN_STDVECTOR_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::vector such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class vector<__VA_ARGS__, std::allocator<__VA_ARGS__> >  \
    : public vector<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef vector<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > vector_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef vector_base::allocator_type allocator_type; \
    typedef vector_base::size_type size_type;  \
    typedef vector_base::iterator iterator;  \
    explicit vector(const allocator_type& a = allocator_type()) : vector_base(a) {}  \
    template<typename InputIterator> \
    vector(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : vector_base(first, last, a) {} \
    vector(const vector& c) : vector_base(c) {}  \
    explicit vector(size_type num, const value_type& val = value_type()) : vector_base(num, val) {} \
    vector(iterator start_, iterator end_) : vector_base(start_, end_) {}  \
    vector& operator=(const vector& x) {  \
      vector_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// Don't specialize if containers are implemented according to C++11
#if !EIGEN_HAS_CXX11_CONTAINERS

namespace std {

#define EIGEN_STD_VECTOR_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename vector_base::allocator_type allocator_type; \
    typedef typename vector_base::size_type size_type;  \
    typedef typename vector_base::iterator iterator;  \
    typedef typename vector_base::const_iterator const_iterator;  \
    explicit vector(const allocator_type& a = allocator_type()) : vector_base(a) {}  \
    template<typename InputIterator> \
    vector(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : vector_base(first, last, a) {} \
    vector(const vector& c) : vector_base(c) {}  \
    explicit vector(size_type num, const value_type& val = value_type()) : vector_base(num, val) {} \
    vector(iterator start_, iterator end_) : vector_base(start_, end_) {}  \
    vector& operator=(const vector& x) {  \
      vector_base::operator=(x);  \
      return *this;  \
    }

  template<typename T>
  class vector<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public vector<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                    Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
{
  typedef vector<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                 Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > vector_base;
  EIGEN_STD_VECTOR_SPECIALIZATION_BODY

  void resize(size_type new_size)
  { resize(new_size, T()); }

#if defined(_VECTOR_)
  // workaround MSVC std::vector implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (vector_base::size() < new_size)
      vector_base::_Insert_n(vector_base::end(), new_size - vector_base::size(), x);
    else if (new_size < vector_base::size())
      vector_base::erase(vector_base::begin() + new_size, vector_base::end());
  }
  void push_back(const value_type& x)
  { vector_base::push_back(x); } 
  using vector_base::insert;  
  iterator insert(const_iterator position, const value_type& x)
  { return vector_base::insert(position,x); }
  void insert(const_iterator position, size_type new_size, const value_type& x)
  { vector_base::insert(position, new_size, x); }
#elif defined(_GLIBCXX_VECTOR) && (!(EIGEN_GNUC_AT_LEAST(4,1)))
  /* Note that before gcc-4.1 we already have: std::vector::resize(size_type,const T&).
   * However, this specialization is still needed to make the above EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION trick to work. */
  void resize(size_type new_size, const value_type& x)
  {
    vector_base::resize(new_size,x);
  }
#elif defined(_GLIBCXX_VECTOR) && EIGEN_GNUC_AT_LEAST(4,2)
  // workaround GCC std::vector implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < vector_base::size())
      vector_base::_M_erase_at_end(this->_M_impl._M_start + new_size);
    else
      vector_base::insert(vector_base::end(), new_size - vector_base::size(), x);
  }
#else
  // either GCC 4.1 or non-GCC
  // default implementation which should always work.
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < vector_base::size())
      vector_base::erase(vector_base::begin() + new_size, vector_base::end());
    else if (new_size > vector_base::size())
      vector_base::insert(vector_base::end(), new_size - vector_base::size(), x);
  }
#endif
  };
}
#endif // !EIGEN_HAS_CXX11_CONTAINERS


#endif // EIGEN_STDVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/StlSupport/details.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STL_DETAILS_H
#define EIGEN_STL_DETAILS_H

#ifndef EIGEN_ALIGNED_ALLOCATOR
  #define EIGEN_ALIGNED_ALLOCATOR Eigen::aligned_allocator
#endif

namespace Eigen {

  // This one is needed to prevent reimplementing the whole std::vector.
  template <class T>
  class aligned_allocator_indirection : public EIGEN_ALIGNED_ALLOCATOR<T>
  {
  public:
    typedef std::size_t     size_type;
    typedef std::ptrdiff_t  difference_type;
    typedef T*              pointer;
    typedef const T*        const_pointer;
    typedef T&              reference;
    typedef const T&        const_reference;
    typedef T               value_type;

    template<class U>
    struct rebind
    {
      typedef aligned_allocator_indirection<U> other;
    };

    aligned_allocator_indirection() {}
    aligned_allocator_indirection(const aligned_allocator_indirection& ) : EIGEN_ALIGNED_ALLOCATOR<T>() {}
    aligned_allocator_indirection(const EIGEN_ALIGNED_ALLOCATOR<T>& ) {}
    template<class U>
    aligned_allocator_indirection(const aligned_allocator_indirection<U>& ) {}
    template<class U>
    aligned_allocator_indirection(const EIGEN_ALIGNED_ALLOCATOR<U>& ) {}
    ~aligned_allocator_indirection() {}
  };

#if EIGEN_COMP_MSVC

  // sometimes, MSVC detects, at compile time, that the argument x
  // in std::vector::resize(size_t s,T x) won't be aligned and generate an error
  // even if this function is never called. Whence this little wrapper.
#define EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T) \
  typename Eigen::internal::conditional< \
    Eigen::internal::is_arithmetic<T>::value, \
    T, \
    Eigen::internal::workaround_msvc_stl_support<T> \
  >::type

  namespace internal {
  template<typename T> struct workaround_msvc_stl_support : public T
  {
    inline workaround_msvc_stl_support() : T() {}
    inline workaround_msvc_stl_support(const T& other) : T(other) {}
    inline operator T& () { return *static_cast<T*>(this); }
    inline operator const T& () const { return *static_cast<const T*>(this); }
    template<typename OtherT>
    inline T& operator=(const OtherT& other)
    { T::operator=(other); return *this; }
    inline workaround_msvc_stl_support& operator=(const workaround_msvc_stl_support& other)
    { T::operator=(other); return *this; }
  };
  }

#else

#define EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T) T

#endif

}

#endif // EIGEN_STL_DETAILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SuperLUSupport/SuperLUSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUPERLUSUPPORT_H
#define EIGEN_SUPERLUSUPPORT_H

namespace Eigen {

#if defined(SUPERLU_MAJOR_VERSION) && (SUPERLU_MAJOR_VERSION >= 5)
#define DECL_GSSVX(PREFIX,FLOATTYPE,KEYTYPE)		\
    extern "C" {                                                                                          \
      extern void PREFIX##gssvx(superlu_options_t *, SuperMatrix *, int *, int *, int *,                  \
                                char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,           \
                                void *, int, SuperMatrix *, SuperMatrix *,                                \
                                FLOATTYPE *, FLOATTYPE *, FLOATTYPE *, FLOATTYPE *,                       \
                                GlobalLU_t *, mem_usage_t *, SuperLUStat_t *, int *);                     \
    }                                                                                                     \
    inline float SuperLU_gssvx(superlu_options_t *options, SuperMatrix *A,                                \
         int *perm_c, int *perm_r, int *etree, char *equed,                                               \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                                      \
         SuperMatrix *U, void *work, int lwork,                                                           \
         SuperMatrix *B, SuperMatrix *X,                                                                  \
         FLOATTYPE *recip_pivot_growth,                                                                   \
         FLOATTYPE *rcond, FLOATTYPE *ferr, FLOATTYPE *berr,                                              \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                                      \
    mem_usage_t mem_usage;                                                                                \
    GlobalLU_t gLU;                                                                                       \
    PREFIX##gssvx(options, A, perm_c, perm_r, etree, equed, R, C, L,                                      \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                                 \
         ferr, berr, &gLU, &mem_usage, stats, info);                                                      \
    return mem_usage.for_lu; /* bytes used by the factor storage */                                       \
  }
#else // version < 5.0
#define DECL_GSSVX(PREFIX,FLOATTYPE,KEYTYPE)		\
    extern "C" {                                                                                          \
      extern void PREFIX##gssvx(superlu_options_t *, SuperMatrix *, int *, int *, int *,                  \
                                char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,           \
                                void *, int, SuperMatrix *, SuperMatrix *,                                \
                                FLOATTYPE *, FLOATTYPE *, FLOATTYPE *, FLOATTYPE *,                       \
                                mem_usage_t *, SuperLUStat_t *, int *);                                   \
    }                                                                                                     \
    inline float SuperLU_gssvx(superlu_options_t *options, SuperMatrix *A,                                \
         int *perm_c, int *perm_r, int *etree, char *equed,                                               \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                                      \
         SuperMatrix *U, void *work, int lwork,                                                           \
         SuperMatrix *B, SuperMatrix *X,                                                                  \
         FLOATTYPE *recip_pivot_growth,                                                                   \
         FLOATTYPE *rcond, FLOATTYPE *ferr, FLOATTYPE *berr,                                              \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                                      \
    mem_usage_t mem_usage;                                                                                \
    PREFIX##gssvx(options, A, perm_c, perm_r, etree, equed, R, C, L,                                      \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                                 \
         ferr, berr, &mem_usage, stats, info);                                                            \
    return mem_usage.for_lu; /* bytes used by the factor storage */                                       \
  }
#endif

DECL_GSSVX(s,float,float)
DECL_GSSVX(c,float,std::complex<float>)
DECL_GSSVX(d,double,double)
DECL_GSSVX(z,double,std::complex<double>)

#ifdef MILU_ALPHA
#define EIGEN_SUPERLU_HAS_ILU
#endif

#ifdef EIGEN_SUPERLU_HAS_ILU

// similarly for the incomplete factorization using gsisx
#define DECL_GSISX(PREFIX,FLOATTYPE,KEYTYPE)                                                    \
    extern "C" {                                                                                \
      extern void PREFIX##gsisx(superlu_options_t *, SuperMatrix *, int *, int *, int *,        \
                         char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,        \
                         void *, int, SuperMatrix *, SuperMatrix *, FLOATTYPE *, FLOATTYPE *,   \
                         mem_usage_t *, SuperLUStat_t *, int *);                        \
    }                                                                                           \
    inline float SuperLU_gsisx(superlu_options_t *options, SuperMatrix *A,                      \
         int *perm_c, int *perm_r, int *etree, char *equed,                                     \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                            \
         SuperMatrix *U, void *work, int lwork,                                                 \
         SuperMatrix *B, SuperMatrix *X,                                                        \
         FLOATTYPE *recip_pivot_growth,                                                         \
         FLOATTYPE *rcond,                                                                      \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                            \
    mem_usage_t mem_usage;                                                              \
    PREFIX##gsisx(options, A, perm_c, perm_r, etree, equed, R, C, L,                            \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                       \
         &mem_usage, stats, info);                                                              \
    return mem_usage.for_lu; /* bytes used by the factor storage */                             \
  }

DECL_GSISX(s,float,float)
DECL_GSISX(c,float,std::complex<float>)
DECL_GSISX(d,double,double)
DECL_GSISX(z,double,std::complex<double>)

#endif

template<typename MatrixType>
struct SluMatrixMapHelper;

/** \internal
  *
  * A wrapper class for SuperLU matrices. It supports only compressed sparse matrices
  * and dense matrices. Supernodal and other fancy format are not supported by this wrapper.
  *
  * This wrapper class mainly aims to avoids the need of dynamic allocation of the storage structure.
  */
struct SluMatrix : SuperMatrix
{
  SluMatrix()
  {
    Store = &storage;
  }

  SluMatrix(const SluMatrix& other)
    : SuperMatrix(other)
  {
    Store = &storage;
    storage = other.storage;
  }

  SluMatrix& operator=(const SluMatrix& other)
  {
    SuperMatrix::operator=(static_cast<const SuperMatrix&>(other));
    Store = &storage;
    storage = other.storage;
    return *this;
  }

  struct
  {
    union {int nnz;int lda;};
    void *values;
    int *innerInd;
    int *outerInd;
  } storage;

  void setStorageType(Stype_t t)
  {
    Stype = t;
    if (t==SLU_NC || t==SLU_NR || t==SLU_DN)
      Store = &storage;
    else
    {
      eigen_assert(false && "storage type not supported");
      Store = 0;
    }
  }

  template<typename Scalar>
  void setScalarType()
  {
    if (internal::is_same<Scalar,float>::value)
      Dtype = SLU_S;
    else if (internal::is_same<Scalar,double>::value)
      Dtype = SLU_D;
    else if (internal::is_same<Scalar,std::complex<float> >::value)
      Dtype = SLU_C;
    else if (internal::is_same<Scalar,std::complex<double> >::value)
      Dtype = SLU_Z;
    else
    {
      eigen_assert(false && "Scalar type not supported by SuperLU");
    }
  }

  template<typename MatrixType>
  static SluMatrix Map(MatrixBase<MatrixType>& _mat)
  {
    MatrixType& mat(_mat.derived());
    eigen_assert( ((MatrixType::Flags&RowMajorBit)!=RowMajorBit) && "row-major dense matrices are not supported by SuperLU");
    SluMatrix res;
    res.setStorageType(SLU_DN);
    res.setScalarType<typename MatrixType::Scalar>();
    res.Mtype     = SLU_GE;

    res.nrow      = internal::convert_index<int>(mat.rows());
    res.ncol      = internal::convert_index<int>(mat.cols());

    res.storage.lda       = internal::convert_index<int>(MatrixType::IsVectorAtCompileTime ? mat.size() : mat.outerStride());
    res.storage.values    = (void*)(mat.data());
    return res;
  }

  template<typename MatrixType>
  static SluMatrix Map(SparseMatrixBase<MatrixType>& a_mat)
  {
    MatrixType &mat(a_mat.derived());
    SluMatrix res;
    if ((MatrixType::Flags&RowMajorBit)==RowMajorBit)
    {
      res.setStorageType(SLU_NR);
      res.nrow      = internal::convert_index<int>(mat.cols());
      res.ncol      = internal::convert_index<int>(mat.rows());
    }
    else
    {
      res.setStorageType(SLU_NC);
      res.nrow      = internal::convert_index<int>(mat.rows());
      res.ncol      = internal::convert_index<int>(mat.cols());
    }

    res.Mtype       = SLU_GE;

    res.storage.nnz       = internal::convert_index<int>(mat.nonZeros());
    res.storage.values    = mat.valuePtr();
    res.storage.innerInd  = mat.innerIndexPtr();
    res.storage.outerInd  = mat.outerIndexPtr();

    res.setScalarType<typename MatrixType::Scalar>();

    // FIXME the following is not very accurate
    if (int(MatrixType::Flags) & int(Upper))
      res.Mtype = SLU_TRU;
    if (int(MatrixType::Flags) & int(Lower))
      res.Mtype = SLU_TRL;

    eigen_assert(((int(MatrixType::Flags) & int(SelfAdjoint))==0) && "SelfAdjoint matrix shape not supported by SuperLU");

    return res;
  }
};

template<typename Scalar, int Rows, int Cols, int Options, int MRows, int MCols>
struct SluMatrixMapHelper<Matrix<Scalar,Rows,Cols,Options,MRows,MCols> >
{
  typedef Matrix<Scalar,Rows,Cols,Options,MRows,MCols> MatrixType;
  static void run(MatrixType& mat, SluMatrix& res)
  {
    eigen_assert( ((Options&RowMajor)!=RowMajor) && "row-major dense matrices is not supported by SuperLU");
    res.setStorageType(SLU_DN);
    res.setScalarType<Scalar>();
    res.Mtype     = SLU_GE;

    res.nrow      = mat.rows();
    res.ncol      = mat.cols();

    res.storage.lda       = mat.outerStride();
    res.storage.values    = mat.data();
  }
};

template<typename Derived>
struct SluMatrixMapHelper<SparseMatrixBase<Derived> >
{
  typedef Derived MatrixType;
  static void run(MatrixType& mat, SluMatrix& res)
  {
    if ((MatrixType::Flags&RowMajorBit)==RowMajorBit)
    {
      res.setStorageType(SLU_NR);
      res.nrow      = mat.cols();
      res.ncol      = mat.rows();
    }
    else
    {
      res.setStorageType(SLU_NC);
      res.nrow      = mat.rows();
      res.ncol      = mat.cols();
    }

    res.Mtype       = SLU_GE;

    res.storage.nnz       = mat.nonZeros();
    res.storage.values    = mat.valuePtr();
    res.storage.innerInd  = mat.innerIndexPtr();
    res.storage.outerInd  = mat.outerIndexPtr();

    res.setScalarType<typename MatrixType::Scalar>();

    // FIXME the following is not very accurate
    if (MatrixType::Flags & Upper)
      res.Mtype = SLU_TRU;
    if (MatrixType::Flags & Lower)
      res.Mtype = SLU_TRL;

    eigen_assert(((MatrixType::Flags & SelfAdjoint)==0) && "SelfAdjoint matrix shape not supported by SuperLU");
  }
};

namespace internal {

template<typename MatrixType>
SluMatrix asSluMatrix(MatrixType& mat)
{
  return SluMatrix::Map(mat);
}

/** View a Super LU matrix as an Eigen expression */
template<typename Scalar, int Flags, typename Index>
MappedSparseMatrix<Scalar,Flags,Index> map_superlu(SluMatrix& sluMat)
{
  eigen_assert(((Flags&RowMajor)==RowMajor && sluMat.Stype == SLU_NR)
         || ((Flags&ColMajor)==ColMajor && sluMat.Stype == SLU_NC));

  Index outerSize = (Flags&RowMajor)==RowMajor ? sluMat.ncol : sluMat.nrow;

  return MappedSparseMatrix<Scalar,Flags,Index>(
    sluMat.nrow, sluMat.ncol, sluMat.storage.outerInd[outerSize],
    sluMat.storage.outerInd, sluMat.storage.innerInd, reinterpret_cast<Scalar*>(sluMat.storage.values) );
}

} // end namespace internal

/** \ingroup SuperLUSupport_Module
  * \class SuperLUBase
  * \brief The base class for the direct and incomplete LU factorization of SuperLU
  */
template<typename _MatrixType, typename Derived>
class SuperLUBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;    
    typedef Map<PermutationMatrix<Dynamic,Dynamic,int> > PermutationMap;
    typedef SparseMatrix<Scalar> LUMatrixType;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    SuperLUBase() {}

    ~SuperLUBase()
    {
      clearFactors();
    }
    
    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }
    
    /** \returns a reference to the Super LU option object to configure the  Super LU algorithms. */
    inline superlu_options_t& options() { return m_sluOptions; }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    void compute(const MatrixType& matrix)
    {
      derived().analyzePattern(matrix);
      derived().factorize(matrix);
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& /*matrix*/)
    {
      m_isInitialized = true;
      m_info = Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
    }
    
    template<typename Stream>
    void dumpMemory(Stream& /*s*/)
    {}
    
  protected:
    
    void initFactorization(const MatrixType& a)
    {
      set_default_options(&this->m_sluOptions);
      
      const Index size = a.rows();
      m_matrix = a;

      m_sluA = internal::asSluMatrix(m_matrix);
      clearFactors();

      m_p.resize(size);
      m_q.resize(size);
      m_sluRscale.resize(size);
      m_sluCscale.resize(size);
      m_sluEtree.resize(size);

      // set empty B and X
      m_sluB.setStorageType(SLU_DN);
      m_sluB.setScalarType<Scalar>();
      m_sluB.Mtype          = SLU_GE;
      m_sluB.storage.values = 0;
      m_sluB.nrow           = 0;
      m_sluB.ncol           = 0;
      m_sluB.storage.lda    = internal::convert_index<int>(size);
      m_sluX                = m_sluB;
      
      m_extractedDataAreDirty = true;
    }
    
    void init()
    {
      m_info = InvalidInput;
      m_isInitialized = false;
      m_sluL.Store = 0;
      m_sluU.Store = 0;
    }
    
    void extractData() const;

    void clearFactors()
    {
      if(m_sluL.Store)
        Destroy_SuperNode_Matrix(&m_sluL);
      if(m_sluU.Store)
        Destroy_CompCol_Matrix(&m_sluU);

      m_sluL.Store = 0;
      m_sluU.Store = 0;

      memset(&m_sluL,0,sizeof m_sluL);
      memset(&m_sluU,0,sizeof m_sluU);
    }

    // cached data to reduce reallocation, etc.
    mutable LUMatrixType m_l;
    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;

    mutable LUMatrixType m_matrix;  // copy of the factorized matrix
    mutable SluMatrix m_sluA;
    mutable SuperMatrix m_sluL, m_sluU;
    mutable SluMatrix m_sluB, m_sluX;
    mutable SuperLUStat_t m_sluStat;
    mutable superlu_options_t m_sluOptions;
    mutable std::vector<int> m_sluEtree;
    mutable Matrix<RealScalar,Dynamic,1> m_sluRscale, m_sluCscale;
    mutable Matrix<RealScalar,Dynamic,1> m_sluFerr, m_sluBerr;
    mutable char m_sluEqued;

    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;
    
  private:
    SuperLUBase(SuperLUBase& ) { }
};


/** \ingroup SuperLUSupport_Module
  * \class SuperLU
  * \brief A sparse direct LU factorization and solver based on the SuperLU library
  *
  * This class allows to solve for A.X = B sparse linear problems via a direct LU factorization
  * using the SuperLU library. The sparse matrix A must be squared and invertible. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \warning This class is only for the 4.x versions of SuperLU. The 3.x and 5.x versions are not supported.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename _MatrixType>
class SuperLU : public SuperLUBase<_MatrixType,SuperLU<_MatrixType> >
{
  public:
    typedef SuperLUBase<_MatrixType,SuperLU> Base;
    typedef _MatrixType MatrixType;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::IntRowVectorType IntRowVectorType;
    typedef typename Base::IntColVectorType IntColVectorType;   
    typedef typename Base::PermutationMap PermutationMap;
    typedef typename Base::LUMatrixType LUMatrixType;
    typedef TriangularView<LUMatrixType, Lower|UnitDiag>  LMatrixType;
    typedef TriangularView<LUMatrixType,  Upper>          UMatrixType;

  public:
    using Base::_solve_impl;

    SuperLU() : Base() { init(); }

    explicit SuperLU(const MatrixType& matrix) : Base()
    {
      init();
      Base::compute(matrix);
    }

    ~SuperLU()
    {
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      m_info = InvalidInput;
      m_isInitialized = false;
      Base::analyzePattern(matrix);
    }
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix);
    
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;
    
    inline const LMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_l;
    }

    inline const UMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_q;
    }
    
    Scalar determinant() const;
    
  protected:
    
    using Base::m_matrix;
    using Base::m_sluOptions;
    using Base::m_sluA;
    using Base::m_sluB;
    using Base::m_sluX;
    using Base::m_p;
    using Base::m_q;
    using Base::m_sluEtree;
    using Base::m_sluEqued;
    using Base::m_sluRscale;
    using Base::m_sluCscale;
    using Base::m_sluL;
    using Base::m_sluU;
    using Base::m_sluStat;
    using Base::m_sluFerr;
    using Base::m_sluBerr;
    using Base::m_l;
    using Base::m_u;
    
    using Base::m_analysisIsOk;
    using Base::m_factorizationIsOk;
    using Base::m_extractedDataAreDirty;
    using Base::m_isInitialized;
    using Base::m_info;
    
    void init()
    {
      Base::init();
      
      set_default_options(&this->m_sluOptions);
      m_sluOptions.PrintStat        = NO;
      m_sluOptions.ConditionNumber  = NO;
      m_sluOptions.Trans            = NOTRANS;
      m_sluOptions.ColPerm          = COLAMD;
    }
    
    
  private:
    SuperLU(SuperLU& ) { }
};

template<typename MatrixType>
void SuperLU<MatrixType>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  if(!m_analysisIsOk)
  {
    m_info = InvalidInput;
    return;
  }
  
  this->initFactorization(a);
  
  m_sluOptions.ColPerm = COLAMD;
  int info = 0;
  RealScalar recip_pivot_growth, rcond;
  RealScalar ferr, berr;

  StatInit(&m_sluStat);
  SuperLU_gssvx(&m_sluOptions, &m_sluA, m_q.data(), m_p.data(), &m_sluEtree[0],
                &m_sluEqued, &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &ferr, &berr,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);

  m_extractedDataAreDirty = true;

  // FIXME how to better check for errors ???
  m_info = info == 0 ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

template<typename MatrixType>
template<typename Rhs,typename Dest>
void SuperLU<MatrixType>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest>& x) const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  const Index rhsCols = b.cols();
  eigen_assert(m_matrix.rows()==b.rows());

  m_sluOptions.Trans = NOTRANS;
  m_sluOptions.Fact = FACTORED;
  m_sluOptions.IterRefine = NOREFINE;
  

  m_sluFerr.resize(rhsCols);
  m_sluBerr.resize(rhsCols);
  
  Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b);
  Ref<const Matrix<typename Dest::Scalar,Dynamic,Dynamic,ColMajor> > x_ref(x);
  
  m_sluB = SluMatrix::Map(b_ref.const_cast_derived());
  m_sluX = SluMatrix::Map(x_ref.const_cast_derived());
  
  typename Rhs::PlainObject b_cpy;
  if(m_sluEqued!='N')
  {
    b_cpy = b;
    m_sluB = SluMatrix::Map(b_cpy.const_cast_derived());  
  }

  StatInit(&m_sluStat);
  int info = 0;
  RealScalar recip_pivot_growth, rcond;
  SuperLU_gssvx(&m_sluOptions, &m_sluA,
                m_q.data(), m_p.data(),
                &m_sluEtree[0], &m_sluEqued,
                &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluFerr[0], &m_sluBerr[0],
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);
  
  if(x.derived().data() != x_ref.data())
    x = x_ref;
  
  m_info = info==0 ? Success : NumericalIssue;
}

// the code of this extractData() function has been adapted from the SuperLU's Matlab support code,
//
//  Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
//
//  THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
//  EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
//
template<typename MatrixType, typename Derived>
void SuperLUBase<MatrixType,Derived>::extractData() const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for extracting factors, you must first call either compute() or analyzePattern()/factorize()");
  if (m_extractedDataAreDirty)
  {
    int         upper;
    int         fsupc, istart, nsupr;
    int         lastl = 0, lastu = 0;
    SCformat    *Lstore = static_cast<SCformat*>(m_sluL.Store);
    NCformat    *Ustore = static_cast<NCformat*>(m_sluU.Store);
    Scalar      *SNptr;

    const Index size = m_matrix.rows();
    m_l.resize(size,size);
    m_l.resizeNonZeros(Lstore->nnz);
    m_u.resize(size,size);
    m_u.resizeNonZeros(Ustore->nnz);

    int* Lcol = m_l.outerIndexPtr();
    int* Lrow = m_l.innerIndexPtr();
    Scalar* Lval = m_l.valuePtr();

    int* Ucol = m_u.outerIndexPtr();
    int* Urow = m_u.innerIndexPtr();
    Scalar* Uval = m_u.valuePtr();

    Ucol[0] = 0;
    Ucol[0] = 0;

    /* for each supernode */
    for (int k = 0; k <= Lstore->nsuper; ++k)
    {
      fsupc   = L_FST_SUPC(k);
      istart  = L_SUB_START(fsupc);
      nsupr   = L_SUB_START(fsupc+1) - istart;
      upper   = 1;

      /* for each column in the supernode */
      for (int j = fsupc; j < L_FST_SUPC(k+1); ++j)
      {
        SNptr = &((Scalar*)Lstore->nzval)[L_NZ_START(j)];

        /* Extract U */
        for (int i = U_NZ_START(j); i < U_NZ_START(j+1); ++i)
        {
          Uval[lastu] = ((Scalar*)Ustore->nzval)[i];
          /* Matlab doesn't like explicit zero. */
          if (Uval[lastu] != 0.0)
            Urow[lastu++] = U_SUB(i);
        }
        for (int i = 0; i < upper; ++i)
        {
          /* upper triangle in the supernode */
          Uval[lastu] = SNptr[i];
          /* Matlab doesn't like explicit zero. */
          if (Uval[lastu] != 0.0)
            Urow[lastu++] = L_SUB(istart+i);
        }
        Ucol[j+1] = lastu;

        /* Extract L */
        Lval[lastl] = 1.0; /* unit diagonal */
        Lrow[lastl++] = L_SUB(istart + upper - 1);
        for (int i = upper; i < nsupr; ++i)
        {
          Lval[lastl] = SNptr[i];
          /* Matlab doesn't like explicit zero. */
          if (Lval[lastl] != 0.0)
            Lrow[lastl++] = L_SUB(istart+i);
        }
        Lcol[j+1] = lastl;

        ++upper;
      } /* for j ... */

    } /* for k ... */

    // squeeze the matrices :
    m_l.resizeNonZeros(lastl);
    m_u.resizeNonZeros(lastu);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename SuperLU<MatrixType>::Scalar SuperLU<MatrixType>::determinant() const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for computing the determinant, you must first call either compute() or analyzePattern()/factorize()");
  
  if (m_extractedDataAreDirty)
    this->extractData();

  Scalar det = Scalar(1);
  for (int j=0; j<m_u.cols(); ++j)
  {
    if (m_u.outerIndexPtr()[j+1]-m_u.outerIndexPtr()[j] > 0)
    {
      int lastId = m_u.outerIndexPtr()[j+1]-1;
      eigen_assert(m_u.innerIndexPtr()[lastId]<=j);
      if (m_u.innerIndexPtr()[lastId]==j)
        det *= m_u.valuePtr()[lastId];
    }
  }
  if(PermutationMap(m_p.data(),m_p.size()).determinant()*PermutationMap(m_q.data(),m_q.size()).determinant()<0)
    det = -det;
  if(m_sluEqued!='N')
    return det/m_sluRscale.prod()/m_sluCscale.prod();
  else
    return det;
}

#ifdef EIGEN_PARSED_BY_DOXYGEN
#define EIGEN_SUPERLU_HAS_ILU
#endif

#ifdef EIGEN_SUPERLU_HAS_ILU

/** \ingroup SuperLUSupport_Module
  * \class SuperILU
  * \brief A sparse direct \b incomplete LU factorization and solver based on the SuperLU library
  *
  * This class allows to solve for an approximate solution of A.X = B sparse linear problems via an incomplete LU factorization
  * using the SuperLU library. This class is aimed to be used as a preconditioner of the iterative linear solvers.
  *
  * \warning This class is only for the 4.x versions of SuperLU. The 3.x and 5.x versions are not supported.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class IncompleteLUT, class ConjugateGradient, class BiCGSTAB
  */

template<typename _MatrixType>
class SuperILU : public SuperLUBase<_MatrixType,SuperILU<_MatrixType> >
{
  public:
    typedef SuperLUBase<_MatrixType,SuperILU> Base;
    typedef _MatrixType MatrixType;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;

  public:
    using Base::_solve_impl;

    SuperILU() : Base() { init(); }

    SuperILU(const MatrixType& matrix) : Base()
    {
      init();
      Base::compute(matrix);
    }

    ~SuperILU()
    {
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      Base::analyzePattern(matrix);
    }
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix);
    
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;
    #endif // EIGEN_PARSED_BY_DOXYGEN
    
  protected:
    
    using Base::m_matrix;
    using Base::m_sluOptions;
    using Base::m_sluA;
    using Base::m_sluB;
    using Base::m_sluX;
    using Base::m_p;
    using Base::m_q;
    using Base::m_sluEtree;
    using Base::m_sluEqued;
    using Base::m_sluRscale;
    using Base::m_sluCscale;
    using Base::m_sluL;
    using Base::m_sluU;
    using Base::m_sluStat;
    using Base::m_sluFerr;
    using Base::m_sluBerr;
    using Base::m_l;
    using Base::m_u;
    
    using Base::m_analysisIsOk;
    using Base::m_factorizationIsOk;
    using Base::m_extractedDataAreDirty;
    using Base::m_isInitialized;
    using Base::m_info;

    void init()
    {
      Base::init();
      
      ilu_set_default_options(&m_sluOptions);
      m_sluOptions.PrintStat        = NO;
      m_sluOptions.ConditionNumber  = NO;
      m_sluOptions.Trans            = NOTRANS;
      m_sluOptions.ColPerm          = MMD_AT_PLUS_A;
      
      // no attempt to preserve column sum
      m_sluOptions.ILU_MILU = SILU;
      // only basic ILU(k) support -- no direct control over memory consumption
      // better to use ILU_DropRule = DROP_BASIC | DROP_AREA
      // and set ILU_FillFactor to max memory growth
      m_sluOptions.ILU_DropRule = DROP_BASIC;
      m_sluOptions.ILU_DropTol = NumTraits<Scalar>::dummy_precision()*10;
    }
    
  private:
    SuperILU(SuperILU& ) { }
};

template<typename MatrixType>
void SuperILU<MatrixType>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  if(!m_analysisIsOk)
  {
    m_info = InvalidInput;
    return;
  }
  
  this->initFactorization(a);

  int info = 0;
  RealScalar recip_pivot_growth, rcond;

  StatInit(&m_sluStat);
  SuperLU_gsisx(&m_sluOptions, &m_sluA, m_q.data(), m_p.data(), &m_sluEtree[0],
                &m_sluEqued, &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);

  // FIXME how to better check for errors ???
  m_info = info == 0 ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatrixType>
template<typename Rhs,typename Dest>
void SuperILU<MatrixType>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest>& x) const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  const int rhsCols = b.cols();
  eigen_assert(m_matrix.rows()==b.rows());

  m_sluOptions.Trans = NOTRANS;
  m_sluOptions.Fact = FACTORED;
  m_sluOptions.IterRefine = NOREFINE;

  m_sluFerr.resize(rhsCols);
  m_sluBerr.resize(rhsCols);
  
  Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b);
  Ref<const Matrix<typename Dest::Scalar,Dynamic,Dynamic,ColMajor> > x_ref(x);
  
  m_sluB = SluMatrix::Map(b_ref.const_cast_derived());
  m_sluX = SluMatrix::Map(x_ref.const_cast_derived());

  typename Rhs::PlainObject b_cpy;
  if(m_sluEqued!='N')
  {
    b_cpy = b;
    m_sluB = SluMatrix::Map(b_cpy.const_cast_derived());  
  }
  
  int info = 0;
  RealScalar recip_pivot_growth, rcond;

  StatInit(&m_sluStat);
  SuperLU_gsisx(&m_sluOptions, &m_sluA,
                m_q.data(), m_p.data(),
                &m_sluEtree[0], &m_sluEqued,
                &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);
  
  if(x.derived().data() != x_ref.data())
    x = x_ref;

  m_info = info==0 ? Success : NumericalIssue;
}
#endif

#endif

} // end namespace Eigen

#endif // EIGEN_SUPERLUSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/UmfPackSupport/UmfPackSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMFPACKSUPPORT_H
#define EIGEN_UMFPACKSUPPORT_H

// for compatibility with super old version of umfpack,
// not sure this is really needed, but this is harmless.
#ifndef SuiteSparse_long
#ifdef UF_long
#define SuiteSparse_long UF_long
#else
#error neither SuiteSparse_long nor UF_long are defined
#endif
#endif

namespace Eigen {

/* TODO extract L, extract U, compute det, etc... */

// generic double/complex<double> wrapper functions:


 // Defaults
inline void umfpack_defaults(double control[UMFPACK_CONTROL], double, int)
{ umfpack_di_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], std::complex<double>, int)
{ umfpack_zi_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], double, SuiteSparse_long)
{ umfpack_dl_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_defaults(control); }

// Report info
inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], double, int)
{ umfpack_di_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], std::complex<double>, int)
{ umfpack_zi_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], double, SuiteSparse_long)
{ umfpack_dl_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_info(control, info);}

// Report status
inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, double, int)
{ umfpack_di_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, std::complex<double>, int)
{ umfpack_zi_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, double, SuiteSparse_long)
{ umfpack_dl_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_status(control, status);}

// report control
inline void umfpack_report_control(double control[UMFPACK_CONTROL], double, int)
{ umfpack_di_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], std::complex<double>, int)
{ umfpack_zi_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], double, SuiteSparse_long)
{ umfpack_dl_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_control(control);}

// Free numeric
inline void umfpack_free_numeric(void **Numeric, double, int)
{ umfpack_di_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, std::complex<double>, int)
{ umfpack_zi_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, double, SuiteSparse_long)
{ umfpack_dl_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_free_numeric(Numeric); *Numeric = 0; }

// Free symbolic
inline void umfpack_free_symbolic(void **Symbolic, double, int)
{ umfpack_di_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, std::complex<double>, int)
{ umfpack_zi_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, double, SuiteSparse_long)
{ umfpack_dl_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_free_symbolic(Symbolic); *Symbolic = 0; }

// Symbolic
inline int umfpack_symbolic(int n_row,int n_col,
                            const int Ap[], const int Ai[], const double Ax[], void **Symbolic,
                            const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_di_symbolic(n_row,n_col,Ap,Ai,Ax,Symbolic,Control,Info);
}

inline int umfpack_symbolic(int n_row,int n_col,
                            const int Ap[], const int Ai[], const std::complex<double> Ax[], void **Symbolic,
                            const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_zi_symbolic(n_row,n_col,Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Control,Info);
}
inline SuiteSparse_long umfpack_symbolic( SuiteSparse_long n_row,SuiteSparse_long n_col,
                                          const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[], void **Symbolic,
                                          const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_dl_symbolic(n_row,n_col,Ap,Ai,Ax,Symbolic,Control,Info);
}

inline SuiteSparse_long umfpack_symbolic( SuiteSparse_long n_row,SuiteSparse_long n_col,
                                          const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[], void **Symbolic,
                                          const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_zl_symbolic(n_row,n_col,Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Control,Info);
}

// Numeric
inline int umfpack_numeric( const int Ap[], const int Ai[], const double Ax[],
                            void *Symbolic, void **Numeric,
                            const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_di_numeric(Ap,Ai,Ax,Symbolic,Numeric,Control,Info);
}

inline int umfpack_numeric( const int Ap[], const int Ai[], const std::complex<double> Ax[],
                            void *Symbolic, void **Numeric,
                            const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_zi_numeric(Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Numeric,Control,Info);
}
inline SuiteSparse_long umfpack_numeric(const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[],
                                        void *Symbolic, void **Numeric,
                                        const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_dl_numeric(Ap,Ai,Ax,Symbolic,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_numeric(const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[],
                                        void *Symbolic, void **Numeric,
                                        const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_zl_numeric(Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Numeric,Control,Info);
}

// solve
inline int umfpack_solve( int sys, const int Ap[], const int Ai[], const double Ax[],
                          double X[], const double B[], void *Numeric,
                          const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_di_solve(sys,Ap,Ai,Ax,X,B,Numeric,Control,Info);
}

inline int umfpack_solve( int sys, const int Ap[], const int Ai[], const std::complex<double> Ax[],
                          std::complex<double> X[], const std::complex<double> B[], void *Numeric,
                          const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_zi_solve(sys,Ap,Ai,&numext::real_ref(Ax[0]),0,&numext::real_ref(X[0]),0,&numext::real_ref(B[0]),0,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_solve(int sys, const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[],
                                      double X[], const double B[], void *Numeric,
                                      const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_dl_solve(sys,Ap,Ai,Ax,X,B,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_solve(int sys, const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[],
                                      std::complex<double> X[], const std::complex<double> B[], void *Numeric,
                                      const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_zl_solve(sys,Ap,Ai,&numext::real_ref(Ax[0]),0,&numext::real_ref(X[0]),0,&numext::real_ref(B[0]),0,Numeric,Control,Info);
}

// Get Lunz
inline int umfpack_get_lunz(int *lnz, int *unz, int *n_row, int *n_col, int *nz_udiag, void *Numeric, double)
{
  return umfpack_di_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline int umfpack_get_lunz(int *lnz, int *unz, int *n_row, int *n_col, int *nz_udiag, void *Numeric, std::complex<double>)
{
  return umfpack_zi_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline SuiteSparse_long umfpack_get_lunz( SuiteSparse_long *lnz, SuiteSparse_long *unz, SuiteSparse_long *n_row, SuiteSparse_long *n_col,
                                          SuiteSparse_long *nz_udiag, void *Numeric, double)
{
  return umfpack_dl_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline SuiteSparse_long umfpack_get_lunz( SuiteSparse_long *lnz, SuiteSparse_long *unz, SuiteSparse_long *n_row, SuiteSparse_long *n_col,
                                          SuiteSparse_long *nz_udiag, void *Numeric, std::complex<double>)
{
  return umfpack_zl_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

// Get Numeric
inline int umfpack_get_numeric(int Lp[], int Lj[], double Lx[], int Up[], int Ui[], double Ux[],
                               int P[], int Q[], double Dx[], int *do_recip, double Rs[], void *Numeric)
{
  return umfpack_di_get_numeric(Lp,Lj,Lx,Up,Ui,Ux,P,Q,Dx,do_recip,Rs,Numeric);
}

inline int umfpack_get_numeric(int Lp[], int Lj[], std::complex<double> Lx[], int Up[], int Ui[], std::complex<double> Ux[],
                               int P[], int Q[], std::complex<double> Dx[], int *do_recip, double Rs[], void *Numeric)
{
  double& lx0_real = numext::real_ref(Lx[0]);
  double& ux0_real = numext::real_ref(Ux[0]);
  double& dx0_real = numext::real_ref(Dx[0]);
  return umfpack_zi_get_numeric(Lp,Lj,Lx?&lx0_real:0,0,Up,Ui,Ux?&ux0_real:0,0,P,Q,
                                Dx?&dx0_real:0,0,do_recip,Rs,Numeric);
}
inline SuiteSparse_long umfpack_get_numeric(SuiteSparse_long Lp[], SuiteSparse_long Lj[], double Lx[], SuiteSparse_long Up[], SuiteSparse_long Ui[], double Ux[],
                                            SuiteSparse_long P[], SuiteSparse_long Q[], double Dx[], SuiteSparse_long *do_recip, double Rs[], void *Numeric)
{
  return umfpack_dl_get_numeric(Lp,Lj,Lx,Up,Ui,Ux,P,Q,Dx,do_recip,Rs,Numeric);
}

inline SuiteSparse_long umfpack_get_numeric(SuiteSparse_long Lp[], SuiteSparse_long Lj[], std::complex<double> Lx[], SuiteSparse_long Up[], SuiteSparse_long Ui[], std::complex<double> Ux[],
                                            SuiteSparse_long P[], SuiteSparse_long Q[], std::complex<double> Dx[], SuiteSparse_long *do_recip, double Rs[], void *Numeric)
{
  double& lx0_real = numext::real_ref(Lx[0]);
  double& ux0_real = numext::real_ref(Ux[0]);
  double& dx0_real = numext::real_ref(Dx[0]);
  return umfpack_zl_get_numeric(Lp,Lj,Lx?&lx0_real:0,0,Up,Ui,Ux?&ux0_real:0,0,P,Q,
                                Dx?&dx0_real:0,0,do_recip,Rs,Numeric);
}

// Get Determinant
inline int umfpack_get_determinant(double *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], int)
{
  return umfpack_di_get_determinant(Mx,Ex,NumericHandle,User_Info);
}

inline int umfpack_get_determinant(std::complex<double> *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], int)
{
  double& mx_real = numext::real_ref(*Mx);
  return umfpack_zi_get_determinant(&mx_real,0,Ex,NumericHandle,User_Info);
}

inline SuiteSparse_long umfpack_get_determinant(double *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], SuiteSparse_long)
{
  return umfpack_dl_get_determinant(Mx,Ex,NumericHandle,User_Info);
}

inline SuiteSparse_long umfpack_get_determinant(std::complex<double> *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], SuiteSparse_long)
{
  double& mx_real = numext::real_ref(*Mx);
  return umfpack_zl_get_determinant(&mx_real,0,Ex,NumericHandle,User_Info);
}


/** \ingroup UmfPackSupport_Module
  * \brief A sparse LU factorization and solver based on UmfPack
  *
  * This class allows to solve for A.X = B sparse linear problems via a LU factorization
  * using the UmfPack library. The sparse matrix A must be squared and full rank.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename _MatrixType>
class UmfPackLU : public SparseSolverBase<UmfPackLU<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<UmfPackLU<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef SparseMatrix<Scalar> LUMatrixType;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> UmfpackMatrixType;
    typedef Ref<const UmfpackMatrixType, StandardCompressedFormat> UmfpackMatrixRef;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    typedef Array<double, UMFPACK_CONTROL, 1> UmfpackControl;
    typedef Array<double, UMFPACK_INFO, 1> UmfpackInfo;

    UmfPackLU()
      : m_dummy(0,0), mp_matrix(m_dummy)
    {
      init();
    }

    template<typename InputMatrixType>
    explicit UmfPackLU(const InputMatrixType& matrix)
      : mp_matrix(matrix)
    {
      init();
      compute(matrix);
    }

    ~UmfPackLU()
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(), StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(), StorageIndex());
    }

    inline Index rows() const { return mp_matrix.rows(); }
    inline Index cols() const { return mp_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    inline const LUMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_l;
    }

    inline const LUMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_q;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix
     *  Note that the matrix should be column-major, and in compressed format for best performance.
     *  \sa SparseMatrix::makeCompressed().
     */
    template<typename InputMatrixType>
    void compute(const InputMatrixType& matrix)
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(),StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());
      grab(matrix.derived());
      analyzePattern_impl();
      factorize_impl();
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize(), compute()
      */
    template<typename InputMatrixType>
    void analyzePattern(const InputMatrixType& matrix)
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(),StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());

      grab(matrix.derived());

      analyzePattern_impl();
    }

    /** Provides the return status code returned by UmfPack during the numeric
      * factorization.
      *
      * \sa factorize(), compute()
      */
    inline int umfpackFactorizeReturncode() const
    {
      eigen_assert(m_numeric && "UmfPackLU: you must first call factorize()");
      return m_fact_errorCode;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See UMFPACK documentation for details.
      */
    inline const UmfpackControl& umfpackControl() const
    {
      return m_control;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See UMFPACK documentation for details.
      */
    inline UmfpackControl& umfpackControl()
    {
      return m_control;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the pattern anylysis has been performed.
      *
      * \sa analyzePattern(), compute()
      */
    template<typename InputMatrixType>
    void factorize(const InputMatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      if(m_numeric)
        umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());

      grab(matrix.derived());

      factorize_impl();
    }

    /** Prints the current UmfPack control settings.
      *
      * \sa umfpackControl()
      */
    void printUmfpackControl()
    {
      umfpack_report_control(m_control.data(), Scalar(),StorageIndex());
    }

    /** Prints statistics collected by UmfPack.
      *
      * \sa analyzePattern(), compute()
      */
    void printUmfpackInfo()
    {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      umfpack_report_info(m_control.data(), m_umfpackInfo.data(), Scalar(),StorageIndex());
    }

    /** Prints the status of the previous factorization operation performed by UmfPack (symbolic or numerical factorization).
      *
      * \sa analyzePattern(), compute()
      */
    void printUmfpackStatus() {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      umfpack_report_status(m_control.data(), m_fact_errorCode, Scalar(),StorageIndex());
    }

    /** \internal */
    template<typename BDerived,typename XDerived>
    bool _solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const;

    Scalar determinant() const;

    void extractData() const;

  protected:

    void init()
    {
      m_info                  = InvalidInput;
      m_isInitialized         = false;
      m_numeric               = 0;
      m_symbolic              = 0;
      m_extractedDataAreDirty = true;

      umfpack_defaults(m_control.data(), Scalar(),StorageIndex());
    }

    void analyzePattern_impl()
    {
      m_fact_errorCode = umfpack_symbolic(internal::convert_index<StorageIndex>(mp_matrix.rows()),
                                          internal::convert_index<StorageIndex>(mp_matrix.cols()),
                                          mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                          &m_symbolic, m_control.data(), m_umfpackInfo.data());

      m_isInitialized = true;
      m_info = m_fact_errorCode ? InvalidInput : Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
      m_extractedDataAreDirty = true;
    }

    void factorize_impl()
    {

      m_fact_errorCode = umfpack_numeric(mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                         m_symbolic, &m_numeric, m_control.data(), m_umfpackInfo.data());

      m_info = m_fact_errorCode == UMFPACK_OK ? Success : NumericalIssue;
      m_factorizationIsOk = true;
      m_extractedDataAreDirty = true;
    }

    template<typename MatrixDerived>
    void grab(const EigenBase<MatrixDerived> &A)
    {
      mp_matrix.~UmfpackMatrixRef();
      ::new (&mp_matrix) UmfpackMatrixRef(A.derived());
    }

    void grab(const UmfpackMatrixRef &A)
    {
      if(&(A.derived()) != &mp_matrix)
      {
        mp_matrix.~UmfpackMatrixRef();
        ::new (&mp_matrix) UmfpackMatrixRef(A);
      }
    }

    // cached data to reduce reallocation, etc.
    mutable LUMatrixType m_l;
    StorageIndex m_fact_errorCode;
    UmfpackControl m_control;
    mutable UmfpackInfo m_umfpackInfo;

    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;

    UmfpackMatrixType m_dummy;
    UmfpackMatrixRef mp_matrix;

    void* m_numeric;
    void* m_symbolic;

    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;

  private:
    UmfPackLU(const UmfPackLU& ) { }
};


template<typename MatrixType>
void UmfPackLU<MatrixType>::extractData() const
{
  if (m_extractedDataAreDirty)
  {
    // get size of the data
    StorageIndex lnz, unz, rows, cols, nz_udiag;
    umfpack_get_lunz(&lnz, &unz, &rows, &cols, &nz_udiag, m_numeric, Scalar());

    // allocate data
    m_l.resize(rows,(std::min)(rows,cols));
    m_l.resizeNonZeros(lnz);

    m_u.resize((std::min)(rows,cols),cols);
    m_u.resizeNonZeros(unz);

    m_p.resize(rows);
    m_q.resize(cols);

    // extract
    umfpack_get_numeric(m_l.outerIndexPtr(), m_l.innerIndexPtr(), m_l.valuePtr(),
                        m_u.outerIndexPtr(), m_u.innerIndexPtr(), m_u.valuePtr(),
                        m_p.data(), m_q.data(), 0, 0, 0, m_numeric);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename UmfPackLU<MatrixType>::Scalar UmfPackLU<MatrixType>::determinant() const
{
  Scalar det;
  umfpack_get_determinant(&det, 0, m_numeric, 0, StorageIndex());
  return det;
}

template<typename MatrixType>
template<typename BDerived,typename XDerived>
bool UmfPackLU<MatrixType>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const
{
  Index rhsCols = b.cols();
  eigen_assert((BDerived::Flags&RowMajorBit)==0 && "UmfPackLU backend does not support non col-major rhs yet");
  eigen_assert((XDerived::Flags&RowMajorBit)==0 && "UmfPackLU backend does not support non col-major result yet");
  eigen_assert(b.derived().data() != x.derived().data() && " Umfpack does not support inplace solve");

  Scalar* x_ptr = 0;
  Matrix<Scalar,Dynamic,1> x_tmp;
  if(x.innerStride()!=1)
  {
    x_tmp.resize(x.rows());
    x_ptr = x_tmp.data();
  }
  for (int j=0; j<rhsCols; ++j)
  {
    if(x.innerStride()==1)
      x_ptr = &x.col(j).coeffRef(0);
    StorageIndex errorCode = umfpack_solve(UMFPACK_A,
                                mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                x_ptr, &b.const_cast_derived().col(j).coeffRef(0),
                                m_numeric, m_control.data(), m_umfpackInfo.data());
    if(x.innerStride()!=1)
      x.col(j) = x_tmp;
    if (errorCode!=0)
      return false;
  }

  return true;
}

} // end namespace Eigen

#endif // EIGEN_UMFPACKSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/Image.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MISC_IMAGE_H
#define EIGEN_MISC_IMAGE_H

namespace Eigen { 

namespace internal {

/** \class image_retval_base
  *
  */
template<typename DecompositionType>
struct traits<image_retval_base<DecompositionType> >
{
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef Matrix<
    typename MatrixType::Scalar,
    MatrixType::RowsAtCompileTime, // the image is a subspace of the destination space, whose
                                   // dimension is the number of rows of the original matrix
    Dynamic,                       // we don't know at compile time the dimension of the image (the rank)
    MatrixType::Options,
    MatrixType::MaxRowsAtCompileTime, // the image matrix will consist of columns from the original matrix,
    MatrixType::MaxColsAtCompileTime  // so it has the same number of rows and at most as many columns.
  > ReturnType;
};

template<typename _DecompositionType> struct image_retval_base
 : public ReturnByValue<image_retval_base<_DecompositionType> >
{
  typedef _DecompositionType DecompositionType;
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef ReturnByValue<image_retval_base> Base;

  image_retval_base(const DecompositionType& dec, const MatrixType& originalMatrix)
    : m_dec(dec), m_rank(dec.rank()),
      m_cols(m_rank == 0 ? 1 : m_rank),
      m_originalMatrix(originalMatrix)
  {}

  inline Index rows() const { return m_dec.rows(); }
  inline Index cols() const { return m_cols; }
  inline Index rank() const { return m_rank; }
  inline const DecompositionType& dec() const { return m_dec; }
  inline const MatrixType& originalMatrix() const { return m_originalMatrix; }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    static_cast<const image_retval<DecompositionType>*>(this)->evalTo(dst);
  }

  protected:
    const DecompositionType& m_dec;
    Index m_rank, m_cols;
    const MatrixType& m_originalMatrix;
};

} // end namespace internal

#define EIGEN_MAKE_IMAGE_HELPERS(DecompositionType) \
  typedef typename DecompositionType::MatrixType MatrixType; \
  typedef typename MatrixType::Scalar Scalar; \
  typedef typename MatrixType::RealScalar RealScalar; \
  typedef Eigen::internal::image_retval_base<DecompositionType> Base; \
  using Base::dec; \
  using Base::originalMatrix; \
  using Base::rank; \
  using Base::rows; \
  using Base::cols; \
  image_retval(const DecompositionType& dec, const MatrixType& originalMatrix) \
    : Base(dec, originalMatrix) {}

} // end namespace Eigen

#endif // EIGEN_MISC_IMAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/Kernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MISC_KERNEL_H
#define EIGEN_MISC_KERNEL_H

namespace Eigen { 

namespace internal {

/** \class kernel_retval_base
  *
  */
template<typename DecompositionType>
struct traits<kernel_retval_base<DecompositionType> >
{
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef Matrix<
    typename MatrixType::Scalar,
    MatrixType::ColsAtCompileTime, // the number of rows in the "kernel matrix"
                                   // is the number of cols of the original matrix
                                   // so that the product "matrix * kernel = zero" makes sense
    Dynamic,                       // we don't know at compile-time the dimension of the kernel
    MatrixType::Options,
    MatrixType::MaxColsAtCompileTime, // see explanation for 2nd template parameter
    MatrixType::MaxColsAtCompileTime // the kernel is a subspace of the domain space,
                                     // whose dimension is the number of columns of the original matrix
  > ReturnType;
};

template<typename _DecompositionType> struct kernel_retval_base
 : public ReturnByValue<kernel_retval_base<_DecompositionType> >
{
  typedef _DecompositionType DecompositionType;
  typedef ReturnByValue<kernel_retval_base> Base;

  explicit kernel_retval_base(const DecompositionType& dec)
    : m_dec(dec),
      m_rank(dec.rank()),
      m_cols(m_rank==dec.cols() ? 1 : dec.cols() - m_rank)
  {}

  inline Index rows() const { return m_dec.cols(); }
  inline Index cols() const { return m_cols; }
  inline Index rank() const { return m_rank; }
  inline const DecompositionType& dec() const { return m_dec; }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    static_cast<const kernel_retval<DecompositionType>*>(this)->evalTo(dst);
  }

  protected:
    const DecompositionType& m_dec;
    Index m_rank, m_cols;
};

} // end namespace internal

#define EIGEN_MAKE_KERNEL_HELPERS(DecompositionType) \
  typedef typename DecompositionType::MatrixType MatrixType; \
  typedef typename MatrixType::Scalar Scalar; \
  typedef typename MatrixType::RealScalar RealScalar; \
  typedef Eigen::internal::kernel_retval_base<DecompositionType> Base; \
  using Base::dec; \
  using Base::rank; \
  using Base::rows; \
  using Base::cols; \
  kernel_retval(const DecompositionType& dec) : Base(dec) {}

} // end namespace Eigen

#endif // EIGEN_MISC_KERNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/RealSvd2x2.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REALSVD2X2_H
#define EIGEN_REALSVD2X2_H

namespace Eigen {

namespace internal {

template<typename MatrixType, typename RealScalar, typename Index>
void real_2x2_jacobi_svd(const MatrixType& matrix, Index p, Index q,
                         JacobiRotation<RealScalar> *j_left,
                         JacobiRotation<RealScalar> *j_right)
{
  using std::sqrt;
  using std::abs;
  Matrix<RealScalar,2,2> m;
  m << numext::real(matrix.coeff(p,p)), numext::real(matrix.coeff(p,q)),
       numext::real(matrix.coeff(q,p)), numext::real(matrix.coeff(q,q));
  JacobiRotation<RealScalar> rot1;
  RealScalar t = m.coeff(0,0) + m.coeff(1,1);
  RealScalar d = m.coeff(1,0) - m.coeff(0,1);

  if(abs(d) < (std::numeric_limits<RealScalar>::min)())
  {
    rot1.s() = RealScalar(0);
    rot1.c() = RealScalar(1);
  }
  else
  {
    // If d!=0, then t/d cannot overflow because the magnitude of the
    // entries forming d are not too small compared to the ones forming t.
    RealScalar u = t / d;
    RealScalar tmp = sqrt(RealScalar(1) + numext::abs2(u));
    rot1.s() = RealScalar(1) / tmp;
    rot1.c() = u / tmp;
  }
  m.applyOnTheLeft(0,1,rot1);
  j_right->makeJacobi(m,0,1);
  *j_left = rot1 * j_right->transpose();
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_REALSVD2X2_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/blas.h <==
#ifndef BLAS_H
#define BLAS_H

#ifdef __cplusplus
extern "C"
{
#endif

#define BLASFUNC(FUNC) FUNC##_

#ifdef __WIN64__
typedef long long BLASLONG;
typedef unsigned long long BLASULONG;
#else
typedef long BLASLONG;
typedef unsigned long BLASULONG;
#endif

int    BLASFUNC(xerbla)(const char *, int *info, int);

float  BLASFUNC(sdot)  (int *, float  *, int *, float  *, int *);
float  BLASFUNC(sdsdot)(int *, float  *,        float  *, int *, float  *, int *);

double BLASFUNC(dsdot) (int *, float  *, int *, float  *, int *);
double BLASFUNC(ddot)  (int *, double *, int *, double *, int *);
double BLASFUNC(qdot)  (int *, double *, int *, double *, int *);

int  BLASFUNC(cdotuw)  (int *, float  *, int *, float  *, int *, float*);
int  BLASFUNC(cdotcw)  (int *, float  *, int *, float  *, int *, float*);
int  BLASFUNC(zdotuw)  (int *, double  *, int *, double  *, int *, double*);
int  BLASFUNC(zdotcw)  (int *, double  *, int *, double  *, int *, double*);

int    BLASFUNC(saxpy) (const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(daxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(qaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(caxpy) (const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(zaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(xaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(caxpyc)(const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(zaxpyc)(const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(xaxpyc)(const int *, const double *, const double *, const int *, double *, const int *);

int    BLASFUNC(scopy) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(dcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(qcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(ccopy) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(zcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(xcopy) (int *, double *, int *, double *, int *);

int    BLASFUNC(sswap) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(dswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(qswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(cswap) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(zswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(xswap) (int *, double *, int *, double *, int *);

float  BLASFUNC(sasum) (int *, float  *, int *);
float  BLASFUNC(scasum)(int *, float  *, int *);
double BLASFUNC(dasum) (int *, double *, int *);
double BLASFUNC(qasum) (int *, double *, int *);
double BLASFUNC(dzasum)(int *, double *, int *);
double BLASFUNC(qxasum)(int *, double *, int *);

int    BLASFUNC(isamax)(int *, float  *, int *);
int    BLASFUNC(idamax)(int *, double *, int *);
int    BLASFUNC(iqamax)(int *, double *, int *);
int    BLASFUNC(icamax)(int *, float  *, int *);
int    BLASFUNC(izamax)(int *, double *, int *);
int    BLASFUNC(ixamax)(int *, double *, int *);

int    BLASFUNC(ismax) (int *, float  *, int *);
int    BLASFUNC(idmax) (int *, double *, int *);
int    BLASFUNC(iqmax) (int *, double *, int *);
int    BLASFUNC(icmax) (int *, float  *, int *);
int    BLASFUNC(izmax) (int *, double *, int *);
int    BLASFUNC(ixmax) (int *, double *, int *);

int    BLASFUNC(isamin)(int *, float  *, int *);
int    BLASFUNC(idamin)(int *, double *, int *);
int    BLASFUNC(iqamin)(int *, double *, int *);
int    BLASFUNC(icamin)(int *, float  *, int *);
int    BLASFUNC(izamin)(int *, double *, int *);
int    BLASFUNC(ixamin)(int *, double *, int *);

int    BLASFUNC(ismin)(int *, float  *, int *);
int    BLASFUNC(idmin)(int *, double *, int *);
int    BLASFUNC(iqmin)(int *, double *, int *);
int    BLASFUNC(icmin)(int *, float  *, int *);
int    BLASFUNC(izmin)(int *, double *, int *);
int    BLASFUNC(ixmin)(int *, double *, int *);

float  BLASFUNC(samax) (int *, float  *, int *);
double BLASFUNC(damax) (int *, double *, int *);
double BLASFUNC(qamax) (int *, double *, int *);
float  BLASFUNC(scamax)(int *, float  *, int *);
double BLASFUNC(dzamax)(int *, double *, int *);
double BLASFUNC(qxamax)(int *, double *, int *);

float  BLASFUNC(samin) (int *, float  *, int *);
double BLASFUNC(damin) (int *, double *, int *);
double BLASFUNC(qamin) (int *, double *, int *);
float  BLASFUNC(scamin)(int *, float  *, int *);
double BLASFUNC(dzamin)(int *, double *, int *);
double BLASFUNC(qxamin)(int *, double *, int *);

float  BLASFUNC(smax)  (int *, float  *, int *);
double BLASFUNC(dmax)  (int *, double *, int *);
double BLASFUNC(qmax)  (int *, double *, int *);
float  BLASFUNC(scmax) (int *, float  *, int *);
double BLASFUNC(dzmax) (int *, double *, int *);
double BLASFUNC(qxmax) (int *, double *, int *);

float  BLASFUNC(smin)  (int *, float  *, int *);
double BLASFUNC(dmin)  (int *, double *, int *);
double BLASFUNC(qmin)  (int *, double *, int *);
float  BLASFUNC(scmin) (int *, float  *, int *);
double BLASFUNC(dzmin) (int *, double *, int *);
double BLASFUNC(qxmin) (int *, double *, int *);

int    BLASFUNC(sscal) (int *,  float  *, float  *, int *);
int    BLASFUNC(dscal) (int *,  double *, double *, int *);
int    BLASFUNC(qscal) (int *,  double *, double *, int *);
int    BLASFUNC(cscal) (int *,  float  *, float  *, int *);
int    BLASFUNC(zscal) (int *,  double *, double *, int *);
int    BLASFUNC(xscal) (int *,  double *, double *, int *);
int    BLASFUNC(csscal)(int *,  float  *, float  *, int *);
int    BLASFUNC(zdscal)(int *,  double *, double *, int *);
int    BLASFUNC(xqscal)(int *,  double *, double *, int *);

float  BLASFUNC(snrm2) (int *, float  *, int *);
float  BLASFUNC(scnrm2)(int *, float  *, int *);

double BLASFUNC(dnrm2) (int *, double *, int *);
double BLASFUNC(qnrm2) (int *, double *, int *);
double BLASFUNC(dznrm2)(int *, double *, int *);
double BLASFUNC(qxnrm2)(int *, double *, int *);

int    BLASFUNC(srot)  (int *, float  *, int *, float  *, int *, float  *, float  *);
int    BLASFUNC(drot)  (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(qrot)  (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(csrot) (int *, float  *, int *, float  *, int *, float  *, float  *);
int    BLASFUNC(zdrot) (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(xqrot) (int *, double *, int *, double *, int *, double *, double *);

int    BLASFUNC(srotg) (float  *, float  *, float  *, float  *);
int    BLASFUNC(drotg) (double *, double *, double *, double *);
int    BLASFUNC(qrotg) (double *, double *, double *, double *);
int    BLASFUNC(crotg) (float  *, float  *, float  *, float  *);
int    BLASFUNC(zrotg) (double *, double *, double *, double *);
int    BLASFUNC(xrotg) (double *, double *, double *, double *);

int    BLASFUNC(srotmg)(float  *, float  *, float  *, float  *, float  *);
int    BLASFUNC(drotmg)(double *, double *, double *, double *, double *);

int    BLASFUNC(srotm) (int *, float  *, int *, float  *, int *, float  *);
int    BLASFUNC(drotm) (int *, double *, int *, double *, int *, double *);
int    BLASFUNC(qrotm) (int *, double *, int *, double *, int *, double *);

/* Level 2 routines */

int BLASFUNC(sger)(int *,    int *, float *,  float *, int *,
		   float *,  int *, float *,  int *);
int BLASFUNC(dger)(int *,    int *, double *, double *, int *,
		   double *, int *, double *, int *);
int BLASFUNC(qger)(int *,    int *, double *, double *, int *,
		   double *, int *, double *, int *);
int BLASFUNC(cgeru)(int *,    int *, float *,  float *, int *,
		    float *,  int *, float *,  int *);
int BLASFUNC(cgerc)(int *,    int *, float *,  float *, int *,
		    float *,  int *, float *,  int *);
int BLASFUNC(zgeru)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(zgerc)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(xgeru)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(xgerc)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);

int BLASFUNC(sgemv)(const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cgemv)(const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(strsv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrsv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(ztrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(stpsv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(dtpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(qtpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(ctpsv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(ztpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(xtpsv) (char *, char *, char *, int *, double *, double *, int *);

int BLASFUNC(strmv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrmv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(ztrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(stpmv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(dtpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(qtpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(ctpmv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(ztpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(xtpmv) (char *, char *, char *, int *, double *, double *, int *);

int BLASFUNC(stbmv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(dtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(qtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(ctbmv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(ztbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(xtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);

int BLASFUNC(stbsv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(dtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(qtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(ctbsv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(ztbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(xtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);

int BLASFUNC(ssymv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(sspmv) (char *, int *, float  *, float *,
		     float  *, int *, float *, float *, int *);
int BLASFUNC(dspmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);
int BLASFUNC(qspmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);

int BLASFUNC(ssyr) (const char *, const int *, const float   *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dsyr) (const char *, const int *, const double  *, const double *, const int *, double *, const int *);
int BLASFUNC(qsyr) (const char *, const int *, const double  *, const double *, const int *, double *, const int *);

int BLASFUNC(ssyr2) (const char *, const int *, const float   *, const float  *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(csyr2) (const char *, const int *, const float   *, const float  *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(zsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(sspr) (char *, int *, float   *, float  *, int *,
		    float  *);
int BLASFUNC(dspr) (char *, int *, double  *, double *, int *,
		    double *);
int BLASFUNC(qspr) (char *, int *, double  *, double *, int *,
		    double *);

int BLASFUNC(sspr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(dspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(qspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(cspr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(zspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(xspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);

int BLASFUNC(cher) (char *, int *, float   *, float  *, int *,
		    float  *, int *);
int BLASFUNC(zher) (char *, int *, double  *, double *, int *,
		    double *, int *);
int BLASFUNC(xher) (char *, int *, double  *, double *, int *,
		    double *, int *);

int BLASFUNC(chpr) (char *, int *, float   *, float  *, int *, float  *);
int BLASFUNC(zhpr) (char *, int *, double  *, double *, int *, double *);
int BLASFUNC(xhpr) (char *, int *, double  *, double *, int *, double *);

int BLASFUNC(cher2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *, int *);
int BLASFUNC(zher2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *, int *);
int BLASFUNC(xher2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *, int *);

int BLASFUNC(chpr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(zhpr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(xhpr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);

int BLASFUNC(chemv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zhemv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xhemv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(chpmv) (char *, int *, float  *, float *,
		     float  *, int *, float *, float *, int *);
int BLASFUNC(zhpmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);
int BLASFUNC(xhpmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);

int BLASFUNC(snorm)(char *, int *, int *, float  *, int *);
int BLASFUNC(dnorm)(char *, int *, int *, double *, int *);
int BLASFUNC(cnorm)(char *, int *, int *, float  *, int *);
int BLASFUNC(znorm)(char *, int *, int *, double *, int *);

int BLASFUNC(sgbmv)(char *, int *, int *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(dgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(qgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(cgbmv)(char *, int *, int *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

int BLASFUNC(ssbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(dsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(qsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(csbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

int BLASFUNC(chbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zhbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xhbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

/* Level 3 routines */

int BLASFUNC(sgemm)(const char *, const char *, const int *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cgemm)(const char *, const char *, const int *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(cgemm3m)(char *, char *, int *, int *, int *, float *,
	   float  *, int *, float  *, int *, float  *, float  *, int *);
int BLASFUNC(zgemm3m)(char *, char *, int *, int *, int *, double *,
	   double *, int *, double *, int *, double *, double *, int *);
int BLASFUNC(xgemm3m)(char *, char *, int *, int *, int *, double *,
	   double *, int *, double *, int *, double *, double *, int *);

int BLASFUNC(sge2mm)(char *, char *, char *, int *, int *,
		     float *, float  *, int *, float  *, int *,
		     float *, float  *, int *);
int BLASFUNC(dge2mm)(char *, char *, char *, int *, int *,
		     double *, double  *, int *, double  *, int *,
		     double *, double  *, int *);
int BLASFUNC(cge2mm)(char *, char *, char *, int *, int *,
		     float *, float  *, int *, float  *, int *,
		     float *, float  *, int *);
int BLASFUNC(zge2mm)(char *, char *, char *, int *, int *,
		     double *, double  *, int *, double  *, int *,
		     double *, double  *, int *);

int BLASFUNC(strsm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(dtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(ztrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);

int BLASFUNC(strmm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(dtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(ztrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);

int BLASFUNC(ssymm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(csymm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(csymm3m)(char *, char *, int *, int *, float  *, float  *, int *, float  *, int *, float  *, float  *, int *);
int BLASFUNC(zsymm3m)(char *, char *, int *, int *, double *, double *, int *, double *, int *, double *, double *, int *);
int BLASFUNC(xsymm3m)(char *, char *, int *, int *, double *, double *, int *, double *, int *, double *, double *, int *);

int BLASFUNC(ssyrk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(csyrk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(ssyr2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(qsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(csyr2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(xsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);

int BLASFUNC(chemm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zhemm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xhemm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(chemm3m)(char *, char *, int *, int *, float  *, float  *, int *,
	   float  *, int *, float  *, float  *, int *);
int BLASFUNC(zhemm3m)(char *, char *, int *, int *, double *, double *, int *,
	   double *, int *, double *, double *, int *);
int BLASFUNC(xhemm3m)(char *, char *, int *, int *, double *, double *, int *,
	   double *, int *, double *, double *, int *);

int BLASFUNC(cherk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zherk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xherk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(cher2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zher2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xher2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cher2m)(const char *, const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zher2m)(const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(xher2m)(const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);


#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/lapack.h <==
#ifndef LAPACK_H
#define LAPACK_H

#include "blas.h"

#ifdef __cplusplus
extern "C"
{
#endif

int BLASFUNC(csymv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);


int BLASFUNC(cspmv) (char *, int *, float  *, float *,
         float  *, int *, float *, float *, int *);
int BLASFUNC(zspmv) (char *, int *, double  *, double *,
         double  *, int *, double *, double *, int *);
int BLASFUNC(xspmv) (char *, int *, double  *, double *,
         double  *, int *, double *, double *, int *);

int BLASFUNC(csyr) (char *, int *, float   *, float  *, int *,
        float  *, int *);
int BLASFUNC(zsyr) (char *, int *, double  *, double *, int *,
        double *, int *);
int BLASFUNC(xsyr) (char *, int *, double  *, double *, int *,
        double *, int *);

int BLASFUNC(cspr) (char *, int *, float   *, float  *, int *,
        float  *);
int BLASFUNC(zspr) (char *, int *, double  *, double *, int *,
        double *);
int BLASFUNC(xspr) (char *, int *, double  *, double *, int *,
        double *);

int BLASFUNC(sgemt)(char *, int *, int *, float  *, float  *, int *,
        float  *, int *);
int BLASFUNC(dgemt)(char *, int *, int *, double *, double *, int *,
        double *, int *);
int BLASFUNC(cgemt)(char *, int *, int *, float  *, float  *, int *,
        float  *, int *);
int BLASFUNC(zgemt)(char *, int *, int *, double *, double *, int *,
        double *, int *);

int BLASFUNC(sgema)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(dgema)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);
int BLASFUNC(cgema)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(zgema)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);

int BLASFUNC(sgems)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(dgems)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);
int BLASFUNC(cgems)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(zgems)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);

int BLASFUNC(sgetf2)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(dgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(qgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(cgetf2)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(zgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(xgetf2)(int *, int *, double *, int *, int *, int *);

int BLASFUNC(sgetrf)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(dgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(qgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(cgetrf)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(zgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(xgetrf)(int *, int *, double *, int *, int *, int *);

int BLASFUNC(slaswp)(int *, float  *, int *, int *, int *, int *, int *);
int BLASFUNC(dlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(qlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(claswp)(int *, float  *, int *, int *, int *, int *, int *);
int BLASFUNC(zlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(xlaswp)(int *, double *, int *, int *, int *, int *, int *);

int BLASFUNC(sgetrs)(char *, int *, int *, float  *, int *, int *, float  *, int *, int *);
int BLASFUNC(dgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(qgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(cgetrs)(char *, int *, int *, float  *, int *, int *, float  *, int *, int *);
int BLASFUNC(zgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(xgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);

int BLASFUNC(sgesv)(int *, int *, float  *, int *, int *, float *, int *, int *);
int BLASFUNC(dgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(qgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(cgesv)(int *, int *, float  *, int *, int *, float *, int *, int *);
int BLASFUNC(zgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(xgesv)(int *, int *, double *, int *, int *, double*, int *, int *);

int BLASFUNC(spotf2)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotf2)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotf2)(char *, int *, double *, int *, int *);

int BLASFUNC(spotrf)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotrf)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotrf)(char *, int *, double *, int *, int *);

int BLASFUNC(slauu2)(char *, int *, float  *, int *, int *);
int BLASFUNC(dlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(qlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(clauu2)(char *, int *, float  *, int *, int *);
int BLASFUNC(zlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(xlauu2)(char *, int *, double *, int *, int *);

int BLASFUNC(slauum)(char *, int *, float  *, int *, int *);
int BLASFUNC(dlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(qlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(clauum)(char *, int *, float  *, int *, int *);
int BLASFUNC(zlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(xlauum)(char *, int *, double *, int *, int *);

int BLASFUNC(strti2)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(dtrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(qtrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(ctrti2)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(ztrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(xtrti2)(char *, char *, int *, double *, int *, int *);

int BLASFUNC(strtri)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(dtrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(qtrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(ctrtri)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(ztrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(xtrtri)(char *, char *, int *, double *, int *, int *);

int BLASFUNC(spotri)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotri)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotri)(char *, int *, double *, int *, int *);

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/lapacke_mangling.h <==
#ifndef LAPACK_HEADER_INCLUDED
#define LAPACK_HEADER_INCLUDED

#ifndef LAPACK_GLOBAL
#if defined(LAPACK_GLOBAL_PATTERN_LC) || defined(ADD_)
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname##_
#elif defined(LAPACK_GLOBAL_PATTERN_UC) || defined(UPPER)
#define LAPACK_GLOBAL(lcname,UCNAME)  UCNAME
#elif defined(LAPACK_GLOBAL_PATTERN_MC) || defined(NOCHANGE)
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname
#else
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname##_
#endif
#endif

#endif



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/ArrayCwiseBinaryOps.h <==

/** \returns an expression of the coefficient wise product of \c *this and \a other
  *
  * \sa MatrixBase::cwiseProduct
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)
operator*(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)(derived(), other.derived());
}

/** \returns an expression of the coefficient wise quotient of \c *this and \a other
  *
  * \sa MatrixBase::cwiseQuotient
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_quotient_op<Scalar,typename OtherDerived::Scalar>, const Derived, const OtherDerived>
operator/(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_quotient_op<Scalar,typename OtherDerived::Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of \c *this and \a other
  *
  * Example: \include Cwise_min.cpp
  * Output: \verbinclude Cwise_min.out
  *
  * \sa max()
  */
EIGEN_MAKE_CWISE_BINARY_OP(min,min)

/** \returns an expression of the coefficient-wise min of \c *this and scalar \a other
  *
  * \sa max()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
min
#else
(min)
#endif
(const Scalar &other) const
{
  return (min)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise max of \c *this and \a other
  *
  * Example: \include Cwise_max.cpp
  * Output: \verbinclude Cwise_max.out
  *
  * \sa min()
  */
EIGEN_MAKE_CWISE_BINARY_OP(max,max)

/** \returns an expression of the coefficient-wise max of \c *this and scalar \a other
  *
  * \sa min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
max
#else
(max)
#endif
(const Scalar &other) const
{
  return (max)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise absdiff of \c *this and \a other
  *
  * Example: \include Cwise_absolute_difference.cpp
  * Output: \verbinclude Cwise_absolute_difference.out
  *
  * \sa absolute_difference()
  */
EIGEN_MAKE_CWISE_BINARY_OP(absolute_difference,absolute_difference)

/** \returns an expression of the coefficient-wise absolute_difference of \c *this and scalar \a other
  *
  * \sa absolute_difference()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_absolute_difference_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
absolute_difference
#else
(absolute_difference)
#endif
(const Scalar &other) const
{
  return (absolute_difference)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise power of \c *this to the given array of \a exponents.
  *
  * This function computes the coefficient-wise power.
  *
  * Example: \include Cwise_array_power_array.cpp
  * Output: \verbinclude Cwise_array_power_array.out
  */
EIGEN_MAKE_CWISE_BINARY_OP(pow,pow)

#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(pow,pow)
#else
/** \returns an expression of the coefficients of \c *this rasied to the constant power \a exponent
  *
  * \tparam T is the scalar type of \a exponent. It must be compatible with the scalar type of the given expression.
  *
  * This function computes the coefficient-wise power. The function MatrixBase::pow() in the
  * unsupported module MatrixFunctions computes the matrix power.
  *
  * Example: \include Cwise_pow.cpp
  * Output: \verbinclude Cwise_pow.out
  *
  * \sa ArrayBase::pow(ArrayBase), square(), cube(), exp(), log()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_pow_op<Scalar,T>,Derived,Constant<T> > pow(const T& exponent) const;
#endif


// TODO code generating macros could be moved to Macros.h and could include generation of documentation
#define EIGEN_MAKE_CWISE_COMP_OP(OP, COMPARATOR) \
template<typename OtherDerived> \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_cmp_op<Scalar, typename OtherDerived::Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const OtherDerived> \
OP(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
{ \
  return CwiseBinaryOp<internal::scalar_cmp_op<Scalar, typename OtherDerived::Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const OtherDerived>(derived(), other.derived()); \
}\
typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> > Cmp ## COMPARATOR ## ReturnType; \
typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar, internal::cmp_ ## COMPARATOR>, const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject>, const Derived > RCmp ## COMPARATOR ## ReturnType; \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Cmp ## COMPARATOR ## ReturnType \
OP(const Scalar& s) const { \
  return this->OP(Derived::PlainObject::Constant(rows(), cols(), s)); \
} \
EIGEN_DEVICE_FUNC friend EIGEN_STRONG_INLINE const RCmp ## COMPARATOR ## ReturnType \
OP(const Scalar& s, const EIGEN_CURRENT_STORAGE_BASE_CLASS<Derived>& d) { \
  return Derived::PlainObject::Constant(d.rows(), d.cols(), s).OP(d); \
}

#define EIGEN_MAKE_CWISE_COMP_R_OP(OP, R_OP, RCOMPARATOR) \
template<typename OtherDerived> \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_cmp_op<typename OtherDerived::Scalar, Scalar, internal::cmp_##RCOMPARATOR>, const OtherDerived, const Derived> \
OP(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
{ \
  return CwiseBinaryOp<internal::scalar_cmp_op<typename OtherDerived::Scalar, Scalar, internal::cmp_##RCOMPARATOR>, const OtherDerived, const Derived>(other.derived(), derived()); \
} \
EIGEN_DEVICE_FUNC \
inline const RCmp ## RCOMPARATOR ## ReturnType \
OP(const Scalar& s) const { \
  return Derived::PlainObject::Constant(rows(), cols(), s).R_OP(*this); \
} \
friend inline const Cmp ## RCOMPARATOR ## ReturnType \
OP(const Scalar& s, const Derived& d) { \
  return d.R_OP(Derived::PlainObject::Constant(d.rows(), d.cols(), s)); \
}



/** \returns an expression of the coefficient-wise \< operator of *this and \a other
  *
  * Example: \include Cwise_less.cpp
  * Output: \verbinclude Cwise_less.out
  *
  * \sa all(), any(), operator>(), operator<=()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator<, LT)

/** \returns an expression of the coefficient-wise \<= operator of *this and \a other
  *
  * Example: \include Cwise_less_equal.cpp
  * Output: \verbinclude Cwise_less_equal.out
  *
  * \sa all(), any(), operator>=(), operator<()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator<=, LE)

/** \returns an expression of the coefficient-wise \> operator of *this and \a other
  *
  * Example: \include Cwise_greater.cpp
  * Output: \verbinclude Cwise_greater.out
  *
  * \sa all(), any(), operator>=(), operator<()
  */
EIGEN_MAKE_CWISE_COMP_R_OP(operator>, operator<, LT)

/** \returns an expression of the coefficient-wise \>= operator of *this and \a other
  *
  * Example: \include Cwise_greater_equal.cpp
  * Output: \verbinclude Cwise_greater_equal.out
  *
  * \sa all(), any(), operator>(), operator<=()
  */
EIGEN_MAKE_CWISE_COMP_R_OP(operator>=, operator<=, LE)

/** \returns an expression of the coefficient-wise == operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include Cwise_equal_equal.cpp
  * Output: \verbinclude Cwise_equal_equal.out
  *
  * \sa all(), any(), isApprox(), isMuchSmallerThan()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator==, EQ)

/** \returns an expression of the coefficient-wise != operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include Cwise_not_equal.cpp
  * Output: \verbinclude Cwise_not_equal.out
  *
  * \sa all(), any(), isApprox(), isMuchSmallerThan()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator!=, NEQ)


#undef EIGEN_MAKE_CWISE_COMP_OP
#undef EIGEN_MAKE_CWISE_COMP_R_OP

// scalar addition
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator+,sum)
#else
/** \returns an expression of \c *this with each coeff incremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  *
  * Example: \include Cwise_plus.cpp
  * Output: \verbinclude Cwise_plus.out
  *
  * \sa operator+=(), operator-()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_sum_op<Scalar,T>,Derived,Constant<T> > operator+(const T& scalar) const;
/** \returns an expression of \a expr with each coeff incremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_sum_op<T,Scalar>,Constant<T>,Derived> operator+(const T& scalar, const StorageBaseType& expr);
#endif

#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator-,difference)
#else
/** \returns an expression of \c *this with each coeff decremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  *
  * Example: \include Cwise_minus.cpp
  * Output: \verbinclude Cwise_minus.out
  *
  * \sa operator+=(), operator-()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_difference_op<Scalar,T>,Derived,Constant<T> > operator-(const T& scalar) const;
/** \returns an expression of the constant matrix of value \a scalar decremented by the coefficients of \a expr
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_difference_op<T,Scalar>,Constant<T>,Derived> operator-(const T& scalar, const StorageBaseType& expr);
#endif


#ifndef EIGEN_PARSED_BY_DOXYGEN
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(operator/,quotient)
#else
  /**
    * \brief Component-wise division of the scalar \a s by array elements of \a a.
    *
    * \tparam Scalar is the scalar type of \a x. It must be compatible with the scalar type of the given array expression (\c Derived::Scalar).
    */
  template<typename T> friend
  inline const CwiseBinaryOp<internal::scalar_quotient_op<T,Scalar>,Constant<T>,Derived>
  operator/(const T& s,const StorageBaseType& a);
#endif

/** \returns an expression of the coefficient-wise ^ operator of *this and \a other
 *
 * \warning this operator is for expression of bool only.
 *
 * Example: \include Cwise_boolean_xor.cpp
 * Output: \verbinclude Cwise_boolean_xor.out
 *
 * \sa operator&&(), select()
 */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>
operator^(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>(derived(),other.derived());
}

// NOTE disabled until we agree on argument order
#if 0
/** \cpp11 \returns an expression of the coefficient-wise polygamma function.
  *
  * \specialfunctions_module
  *
  * It returns the \a n -th derivative of the digamma(psi) evaluated at \c *this.
  *
  * \warning Be careful with the order of the parameters: x.polygamma(n) is equivalent to polygamma(n,x)
  *
  * \sa Eigen::polygamma()
  */
template<typename DerivedN>
inline const CwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const DerivedN, const Derived>
polygamma(const EIGEN_CURRENT_STORAGE_BASE_CLASS<DerivedN> &n) const
{
  return CwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const DerivedN, const Derived>(n.derived(), this->derived());
}
#endif

/** \returns an expression of the coefficient-wise zeta function.
  *
  * \specialfunctions_module
  *
  * It returns the Riemann zeta function of two arguments \c *this and \a q:
  *
  * \param q is the shift, it must be > 0
  *
  * \note *this is the exponent, it must be > 1.
  * \note This function supports only float and double scalar types. To support other scalar types, the user has
  * to provide implementations of zeta(T,T) for any scalar type T to be supported.
  *
  * This method is an alias for zeta(*this,q);
  *
  * \sa Eigen::zeta()
  */
template<typename DerivedQ>
inline const CwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const DerivedQ>
zeta(const EIGEN_CURRENT_STORAGE_BASE_CLASS<DerivedQ> &q) const
{
  return CwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const DerivedQ>(this->derived(), q.derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/ArrayCwiseUnaryOps.h <==


typedef CwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived> AbsReturnType;
typedef CwiseUnaryOp<internal::scalar_arg_op<Scalar>, const Derived> ArgReturnType;
typedef CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const Derived> Abs2ReturnType;
typedef CwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived> SqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_rsqrt_op<Scalar>, const Derived> RsqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived> SignReturnType;
typedef CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived> InverseReturnType;
typedef CwiseUnaryOp<internal::scalar_boolean_not_op<Scalar>, const Derived> BooleanNotReturnType;

typedef CwiseUnaryOp<internal::scalar_exp_op<Scalar>, const Derived> ExpReturnType;
typedef CwiseUnaryOp<internal::scalar_expm1_op<Scalar>, const Derived> Expm1ReturnType;
typedef CwiseUnaryOp<internal::scalar_log_op<Scalar>, const Derived> LogReturnType;
typedef CwiseUnaryOp<internal::scalar_log1p_op<Scalar>, const Derived> Log1pReturnType;
typedef CwiseUnaryOp<internal::scalar_log10_op<Scalar>, const Derived> Log10ReturnType;
typedef CwiseUnaryOp<internal::scalar_log2_op<Scalar>, const Derived> Log2ReturnType;
typedef CwiseUnaryOp<internal::scalar_cos_op<Scalar>, const Derived> CosReturnType;
typedef CwiseUnaryOp<internal::scalar_sin_op<Scalar>, const Derived> SinReturnType;
typedef CwiseUnaryOp<internal::scalar_tan_op<Scalar>, const Derived> TanReturnType;
typedef CwiseUnaryOp<internal::scalar_acos_op<Scalar>, const Derived> AcosReturnType;
typedef CwiseUnaryOp<internal::scalar_asin_op<Scalar>, const Derived> AsinReturnType;
typedef CwiseUnaryOp<internal::scalar_atan_op<Scalar>, const Derived> AtanReturnType;
typedef CwiseUnaryOp<internal::scalar_tanh_op<Scalar>, const Derived> TanhReturnType;
typedef CwiseUnaryOp<internal::scalar_logistic_op<Scalar>, const Derived> LogisticReturnType;
typedef CwiseUnaryOp<internal::scalar_sinh_op<Scalar>, const Derived> SinhReturnType;
#if EIGEN_HAS_CXX11_MATH
typedef CwiseUnaryOp<internal::scalar_atanh_op<Scalar>, const Derived> AtanhReturnType;
typedef CwiseUnaryOp<internal::scalar_asinh_op<Scalar>, const Derived> AsinhReturnType;
typedef CwiseUnaryOp<internal::scalar_acosh_op<Scalar>, const Derived> AcoshReturnType;
#endif
typedef CwiseUnaryOp<internal::scalar_cosh_op<Scalar>, const Derived> CoshReturnType;
typedef CwiseUnaryOp<internal::scalar_square_op<Scalar>, const Derived> SquareReturnType;
typedef CwiseUnaryOp<internal::scalar_cube_op<Scalar>, const Derived> CubeReturnType;
typedef CwiseUnaryOp<internal::scalar_round_op<Scalar>, const Derived> RoundReturnType;
typedef CwiseUnaryOp<internal::scalar_rint_op<Scalar>, const Derived> RintReturnType;
typedef CwiseUnaryOp<internal::scalar_floor_op<Scalar>, const Derived> FloorReturnType;
typedef CwiseUnaryOp<internal::scalar_ceil_op<Scalar>, const Derived> CeilReturnType;
typedef CwiseUnaryOp<internal::scalar_isnan_op<Scalar>, const Derived> IsNaNReturnType;
typedef CwiseUnaryOp<internal::scalar_isinf_op<Scalar>, const Derived> IsInfReturnType;
typedef CwiseUnaryOp<internal::scalar_isfinite_op<Scalar>, const Derived> IsFiniteReturnType;

/** \returns an expression of the coefficient-wise absolute value of \c *this
  *
  * Example: \include Cwise_abs.cpp
  * Output: \verbinclude Cwise_abs.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_abs">Math functions</a>, abs2()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const AbsReturnType
abs() const
{
  return AbsReturnType(derived());
}

/** \returns an expression of the coefficient-wise phase angle of \c *this
  *
  * Example: \include Cwise_arg.cpp
  * Output: \verbinclude Cwise_arg.out
  *
  * \sa abs()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const ArgReturnType
arg() const
{
  return ArgReturnType(derived());
}

/** \returns an expression of the coefficient-wise squared absolute value of \c *this
  *
  * Example: \include Cwise_abs2.cpp
  * Output: \verbinclude Cwise_abs2.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_abs2">Math functions</a>, abs(), square()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const Abs2ReturnType
abs2() const
{
  return Abs2ReturnType(derived());
}

/** \returns an expression of the coefficient-wise exponential of *this.
  *
  * This function computes the coefficient-wise exponential. The function MatrixBase::exp() in the
  * unsupported module MatrixFunctions computes the matrix exponential.
  *
  * Example: \include Cwise_exp.cpp
  * Output: \verbinclude Cwise_exp.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_exp">Math functions</a>, pow(), log(), sin(), cos()
  */
EIGEN_DEVICE_FUNC
inline const ExpReturnType
exp() const
{
  return ExpReturnType(derived());
}

/** \returns an expression of the coefficient-wise exponential of *this minus 1.
  *
  * In exact arithmetic, \c x.expm1() is equivalent to \c x.exp() - 1,
  * however, with finite precision, this function is much more accurate when \c x is close to zero.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_expm1">Math functions</a>, exp()
  */
EIGEN_DEVICE_FUNC
inline const Expm1ReturnType
expm1() const
{
  return Expm1ReturnType(derived());
}

/** \returns an expression of the coefficient-wise logarithm of *this.
  *
  * This function computes the coefficient-wise logarithm. The function MatrixBase::log() in the
  * unsupported module MatrixFunctions computes the matrix logarithm.
  *
  * Example: \include Cwise_log.cpp
  * Output: \verbinclude Cwise_log.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const LogReturnType
log() const
{
  return LogReturnType(derived());
}

/** \returns an expression of the coefficient-wise logarithm of 1 plus \c *this.
  *
  * In exact arithmetic, \c x.log() is equivalent to \c (x+1).log(),
  * however, with finite precision, this function is much more accurate when \c x is close to zero.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log1p">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const Log1pReturnType
log1p() const
{
  return Log1pReturnType(derived());
}

/** \returns an expression of the coefficient-wise base-10 logarithm of *this.
  *
  * This function computes the coefficient-wise base-10 logarithm.
  *
  * Example: \include Cwise_log10.cpp
  * Output: \verbinclude Cwise_log10.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log10">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const Log10ReturnType
log10() const
{
  return Log10ReturnType(derived());
}

/** \returns an expression of the coefficient-wise base-2 logarithm of *this.
  *
  * This function computes the coefficient-wise base-2 logarithm.
  *
  */
EIGEN_DEVICE_FUNC
inline const Log2ReturnType
log2() const
{
  return Log2ReturnType(derived());
}

/** \returns an expression of the coefficient-wise square root of *this.
  *
  * This function computes the coefficient-wise square root. The function MatrixBase::sqrt() in the
  * unsupported module MatrixFunctions computes the matrix square root.
  *
  * Example: \include Cwise_sqrt.cpp
  * Output: \verbinclude Cwise_sqrt.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sqrt">Math functions</a>, pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const SqrtReturnType
sqrt() const
{
  return SqrtReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse square root of *this.
  *
  * This function computes the coefficient-wise inverse square root.
  *
  * Example: \include Cwise_sqrt.cpp
  * Output: \verbinclude Cwise_sqrt.out
  *
  * \sa pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const RsqrtReturnType
rsqrt() const
{
  return RsqrtReturnType(derived());
}

/** \returns an expression of the coefficient-wise signum of *this.
  *
  * This function computes the coefficient-wise signum.
  *
  * Example: \include Cwise_sign.cpp
  * Output: \verbinclude Cwise_sign.out
  *
  * \sa pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const SignReturnType
sign() const
{
  return SignReturnType(derived());
}


/** \returns an expression of the coefficient-wise cosine of *this.
  *
  * This function computes the coefficient-wise cosine. The function MatrixBase::cos() in the
  * unsupported module MatrixFunctions computes the matrix cosine.
  *
  * Example: \include Cwise_cos.cpp
  * Output: \verbinclude Cwise_cos.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cos">Math functions</a>, sin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const CosReturnType
cos() const
{
  return CosReturnType(derived());
}


/** \returns an expression of the coefficient-wise sine of *this.
  *
  * This function computes the coefficient-wise sine. The function MatrixBase::sin() in the
  * unsupported module MatrixFunctions computes the matrix sine.
  *
  * Example: \include Cwise_sin.cpp
  * Output: \verbinclude Cwise_sin.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sin">Math functions</a>, cos(), asin()
  */
EIGEN_DEVICE_FUNC
inline const SinReturnType
sin() const
{
  return SinReturnType(derived());
}

/** \returns an expression of the coefficient-wise tan of *this.
  *
  * Example: \include Cwise_tan.cpp
  * Output: \verbinclude Cwise_tan.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_tan">Math functions</a>, cos(), sin()
  */
EIGEN_DEVICE_FUNC
inline const TanReturnType
tan() const
{
  return TanReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc tan of *this.
  *
  * Example: \include Cwise_atan.cpp
  * Output: \verbinclude Cwise_atan.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_atan">Math functions</a>, tan(), asin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const AtanReturnType
atan() const
{
  return AtanReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc cosine of *this.
  *
  * Example: \include Cwise_acos.cpp
  * Output: \verbinclude Cwise_acos.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_acos">Math functions</a>, cos(), asin()
  */
EIGEN_DEVICE_FUNC
inline const AcosReturnType
acos() const
{
  return AcosReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc sine of *this.
  *
  * Example: \include Cwise_asin.cpp
  * Output: \verbinclude Cwise_asin.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_asin">Math functions</a>, sin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const AsinReturnType
asin() const
{
  return AsinReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic tan of *this.
  *
  * Example: \include Cwise_tanh.cpp
  * Output: \verbinclude Cwise_tanh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_tanh">Math functions</a>, tan(), sinh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const TanhReturnType
tanh() const
{
  return TanhReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic sin of *this.
  *
  * Example: \include Cwise_sinh.cpp
  * Output: \verbinclude Cwise_sinh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sinh">Math functions</a>, sin(), tanh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const SinhReturnType
sinh() const
{
  return SinhReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic cos of *this.
  *
  * Example: \include Cwise_cosh.cpp
  * Output: \verbinclude Cwise_cosh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cosh">Math functions</a>, tanh(), sinh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const CoshReturnType
cosh() const
{
  return CoshReturnType(derived());
}

#if EIGEN_HAS_CXX11_MATH
/** \returns an expression of the coefficient-wise inverse hyperbolic tan of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_atanh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AtanhReturnType
atanh() const
{
  return AtanhReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse hyperbolic sin of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_asinh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AsinhReturnType
asinh() const
{
  return AsinhReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse hyperbolic cos of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_acosh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AcoshReturnType
acosh() const
{
  return AcoshReturnType(derived());
}
#endif

/** \returns an expression of the coefficient-wise logistic of *this.
  */
EIGEN_DEVICE_FUNC
inline const LogisticReturnType
logistic() const
{
  return LogisticReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse of *this.
  *
  * Example: \include Cwise_inverse.cpp
  * Output: \verbinclude Cwise_inverse.out
  *
  * \sa operator/(), operator*()
  */
EIGEN_DEVICE_FUNC
inline const InverseReturnType
inverse() const
{
  return InverseReturnType(derived());
}

/** \returns an expression of the coefficient-wise square of *this.
  *
  * Example: \include Cwise_square.cpp
  * Output: \verbinclude Cwise_square.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_squareE">Math functions</a>, abs2(), cube(), pow()
  */
EIGEN_DEVICE_FUNC
inline const SquareReturnType
square() const
{
  return SquareReturnType(derived());
}

/** \returns an expression of the coefficient-wise cube of *this.
  *
  * Example: \include Cwise_cube.cpp
  * Output: \verbinclude Cwise_cube.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cube">Math functions</a>, square(), pow()
  */
EIGEN_DEVICE_FUNC
inline const CubeReturnType
cube() const
{
  return CubeReturnType(derived());
}

/** \returns an expression of the coefficient-wise rint of *this.
  *
  * Example: \include Cwise_rint.cpp
  * Output: \verbinclude Cwise_rint.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_rint">Math functions</a>, ceil(), floor()
  */
EIGEN_DEVICE_FUNC
inline const RintReturnType
rint() const
{
  return RintReturnType(derived());
}

/** \returns an expression of the coefficient-wise round of *this.
  *
  * Example: \include Cwise_round.cpp
  * Output: \verbinclude Cwise_round.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_round">Math functions</a>, ceil(), floor()
  */
EIGEN_DEVICE_FUNC
inline const RoundReturnType
round() const
{
  return RoundReturnType(derived());
}

/** \returns an expression of the coefficient-wise floor of *this.
  *
  * Example: \include Cwise_floor.cpp
  * Output: \verbinclude Cwise_floor.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_floor">Math functions</a>, ceil(), round()
  */
EIGEN_DEVICE_FUNC
inline const FloorReturnType
floor() const
{
  return FloorReturnType(derived());
}

/** \returns an expression of the coefficient-wise ceil of *this.
  *
  * Example: \include Cwise_ceil.cpp
  * Output: \verbinclude Cwise_ceil.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_ceil">Math functions</a>, floor(), round()
  */
EIGEN_DEVICE_FUNC
inline const CeilReturnType
ceil() const
{
  return CeilReturnType(derived());
}

template<int N> struct ShiftRightXpr {
  typedef CwiseUnaryOp<internal::scalar_shift_right_op<Scalar, N>, const Derived> Type;
};

/** \returns an expression of \c *this with the \a Scalar type arithmetically
  * shifted right by \a N bit positions.
  *
  * The template parameter \a N specifies the number of bit positions to shift.
  * 
  * \sa shiftLeft()
  */
template<int N>
EIGEN_DEVICE_FUNC
typename ShiftRightXpr<N>::Type
shiftRight() const
{
  return typename ShiftRightXpr<N>::Type(derived());
}


template<int N> struct ShiftLeftXpr {
  typedef CwiseUnaryOp<internal::scalar_shift_left_op<Scalar, N>, const Derived> Type;
};

/** \returns an expression of \c *this with the \a Scalar type logically
  * shifted left by \a N bit positions.
  *
  * The template parameter \a N specifies the number of bit positions to shift.
  *
  * \sa shiftRight()
  */
template<int N>
EIGEN_DEVICE_FUNC
typename ShiftLeftXpr<N>::Type
shiftLeft() const
{
  return typename ShiftLeftXpr<N>::Type(derived());
}

/** \returns an expression of the coefficient-wise isnan of *this.
  *
  * Example: \include Cwise_isNaN.cpp
  * Output: \verbinclude Cwise_isNaN.out
  *
  * \sa isfinite(), isinf()
  */
EIGEN_DEVICE_FUNC
inline const IsNaNReturnType
isNaN() const
{
  return IsNaNReturnType(derived());
}

/** \returns an expression of the coefficient-wise isinf of *this.
  *
  * Example: \include Cwise_isInf.cpp
  * Output: \verbinclude Cwise_isInf.out
  *
  * \sa isnan(), isfinite()
  */
EIGEN_DEVICE_FUNC
inline const IsInfReturnType
isInf() const
{
  return IsInfReturnType(derived());
}

/** \returns an expression of the coefficient-wise isfinite of *this.
  *
  * Example: \include Cwise_isFinite.cpp
  * Output: \verbinclude Cwise_isFinite.out
  *
  * \sa isnan(), isinf()
  */
EIGEN_DEVICE_FUNC
inline const IsFiniteReturnType
isFinite() const
{
  return IsFiniteReturnType(derived());
}

/** \returns an expression of the coefficient-wise ! operator of *this
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_not.cpp
  * Output: \verbinclude Cwise_boolean_not.out
  *
  * \sa operator!=()
  */
EIGEN_DEVICE_FUNC
inline const BooleanNotReturnType
operator!() const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return BooleanNotReturnType(derived());
}


// --- SpecialFunctions module ---

typedef CwiseUnaryOp<internal::scalar_lgamma_op<Scalar>, const Derived> LgammaReturnType;
typedef CwiseUnaryOp<internal::scalar_digamma_op<Scalar>, const Derived> DigammaReturnType;
typedef CwiseUnaryOp<internal::scalar_erf_op<Scalar>, const Derived> ErfReturnType;
typedef CwiseUnaryOp<internal::scalar_erfc_op<Scalar>, const Derived> ErfcReturnType;
typedef CwiseUnaryOp<internal::scalar_ndtri_op<Scalar>, const Derived> NdtriReturnType;

/** \cpp11 \returns an expression of the coefficient-wise ln(|gamma(*this)|).
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of lgamma(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_lgamma">Math functions</a>, digamma()
  */
EIGEN_DEVICE_FUNC
inline const LgammaReturnType
lgamma() const
{
  return LgammaReturnType(derived());
}

/** \returns an expression of the coefficient-wise digamma (psi, derivative of lgamma).
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types. To support other scalar types,
  * the user has to provide implementations of digamma(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_digamma">Math functions</a>, Eigen::digamma(), Eigen::polygamma(), lgamma()
  */
EIGEN_DEVICE_FUNC
inline const DigammaReturnType
digamma() const
{
  return DigammaReturnType(derived());
}

/** \cpp11 \returns an expression of the coefficient-wise Gauss error
  * function of *this.
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of erf(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_erf">Math functions</a>, erfc()
  */
EIGEN_DEVICE_FUNC
inline const ErfReturnType
erf() const
{
  return ErfReturnType(derived());
}

/** \cpp11 \returns an expression of the coefficient-wise Complementary error
  * function of *this.
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of erfc(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_erfc">Math functions</a>, erf()
  */
EIGEN_DEVICE_FUNC
inline const ErfcReturnType
erfc() const
{
  return ErfcReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse of the CDF of the Normal distribution function
  * function of *this.
  *
  * \specialfunctions_module
  * 
  * In other words, considering `x = ndtri(y)`, it returns the argument, x, for which the area under the
  * Gaussian probability density function (integrated from minus infinity to x) is equal to y.
  *
  * \note This function supports only float and double scalar types. To support other scalar types,
  * the user has to provide implementations of ndtri(T) for any scalar type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_ndtri">Math functions</a>
  */
EIGEN_DEVICE_FUNC
inline const NdtriReturnType
ndtri() const
{
  return NdtriReturnType(derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/BlockMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARSED_BY_DOXYGEN

/// \internal expression type of a column */
typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, 1, !IsRowMajor> ColXpr;
typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, 1, !IsRowMajor> ConstColXpr;
/// \internal expression type of a row */
typedef Block<Derived, 1, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> RowXpr;
typedef const Block<const Derived, 1, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> ConstRowXpr;
/// \internal expression type of a block of whole columns */
typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, Dynamic, !IsRowMajor> ColsBlockXpr;
typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, Dynamic, !IsRowMajor> ConstColsBlockXpr;
/// \internal expression type of a block of whole rows */
typedef Block<Derived, Dynamic, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> RowsBlockXpr;
typedef const Block<const Derived, Dynamic, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> ConstRowsBlockXpr;
/// \internal expression type of a block of whole columns */
template<int N> struct NColsBlockXpr { typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, N, !IsRowMajor> Type; };
template<int N> struct ConstNColsBlockXpr { typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, N, !IsRowMajor> Type; };
/// \internal expression type of a block of whole rows */
template<int N> struct NRowsBlockXpr { typedef Block<Derived, N, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> Type; };
template<int N> struct ConstNRowsBlockXpr { typedef const Block<const Derived, N, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> Type; };
/// \internal expression of a block */
typedef Block<Derived> BlockXpr;
typedef const Block<const Derived> ConstBlockXpr;
/// \internal expression of a block of fixed sizes */
template<int Rows, int Cols> struct FixedBlockXpr { typedef Block<Derived,Rows,Cols> Type; };
template<int Rows, int Cols> struct ConstFixedBlockXpr { typedef Block<const Derived,Rows,Cols> Type; };

typedef VectorBlock<Derived> SegmentReturnType;
typedef const VectorBlock<const Derived> ConstSegmentReturnType;
template<int Size> struct FixedSegmentReturnType { typedef VectorBlock<Derived, Size> Type; };
template<int Size> struct ConstFixedSegmentReturnType { typedef const VectorBlock<const Derived, Size> Type; };

/// \internal inner-vector
typedef Block<Derived,IsRowMajor?1:Dynamic,IsRowMajor?Dynamic:1,true>       InnerVectorReturnType;
typedef Block<const Derived,IsRowMajor?1:Dynamic,IsRowMajor?Dynamic:1,true> ConstInnerVectorReturnType;

/// \internal set of inner-vectors
typedef Block<Derived,Dynamic,Dynamic,true> InnerVectorsReturnType;
typedef Block<const Derived,Dynamic,Dynamic,true> ConstInnerVectorsReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of a block in \c *this with either dynamic or fixed sizes.
///
/// \param  startRow  the first row in the block
/// \param  startCol  the first column in the block
/// \param  blockRows number of rows in the block, specified at either run-time or compile-time
/// \param  blockCols number of columns in the block, specified at either run-time or compile-time
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example using runtime (aka dynamic) sizes: \include MatrixBase_block_int_int_int_int.cpp
/// Output: \verbinclude MatrixBase_block_int_int_int_int.out
///
/// \newin{3.4}:
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. In the later case, \c n plays the role of a runtime fallback value in case \c N equals Eigen::Dynamic.
/// Here is an example with a fixed number of rows \c NRows and dynamic number of columns \c cols:
/// \code
/// mat.block(i,j,fix<NRows>,cols)
/// \endcode
///
/// This function thus fully covers the features offered by the following overloads block<NRows,NCols>(Index, Index),
/// and block<NRows,NCols>(Index, Index, Index, Index) that are thus obsolete. Indeed, this generic version avoids
/// redundancy, it preserves the argument order, and prevents the need to rely on the template keyword in templated code.
///
/// but with less redundancy and more consistency as it does not modify the argument order
/// and seamlessly enable hybrid fixed/dynamic sizes.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size matrix, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block, fix, fix<N>(int)
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
block(Index startRow, Index startCol, NRowsType blockRows, NColsType blockCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type(
            derived(), startRow, startCol, internal::get_runtime_value(blockRows), internal::get_runtime_value(blockCols));
}

/// This is the const version of block(Index,Index,NRowsType,NColsType)
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
block(Index startRow, Index startCol, NRowsType blockRows, NColsType blockCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type(
            derived(), startRow, startCol, internal::get_runtime_value(blockRows), internal::get_runtime_value(blockCols));
}



/// \returns a expression of a top-right corner of \c *this with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example with dynamic sizes: \include MatrixBase_topRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_topRightCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
topRightCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(cCols), internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of topRightCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
topRightCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(cCols), internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size top-right corner of \c *this.
///
/// \tparam CRows the number of rows in the corner
/// \tparam CCols the number of columns in the corner
///
/// Example: \include MatrixBase_template_int_int_topRightCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topRightCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block, block<int,int>(Index,Index)
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topRightCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - CCols);
}

/// This is the const version of topRightCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topRightCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - CCols);
}

/// \returns an expression of a top-right corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_topRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topRightCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topRightCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - cCols, cRows, cCols);
}

/// This is the const version of topRightCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topRightCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - cCols, cRows, cCols);
}



/// \returns an expression of a top-left corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_topLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_topLeftCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
topLeftCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of topLeftCorner(Index, Index).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
topLeftCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size top-left corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_topLeftCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topLeftCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topLeftCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0);
}

/// This is the const version of topLeftCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topLeftCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0);
}

/// \returns an expression of a top-left corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_topLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topLeftCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topLeftCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0, cRows, cCols);
}

/// This is the const version of topLeftCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topLeftCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0, cRows, cCols);
}



/// \returns an expression of a bottom-right corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_bottomRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_bottomRightCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
bottomRightCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), cols() - internal::get_runtime_value(cCols),
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of bottomRightCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
bottomRightCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), cols() - internal::get_runtime_value(cCols),
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size bottom-right corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_bottomRightCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomRightCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomRightCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, cols() - CCols);
}

/// This is the const version of bottomRightCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomRightCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, cols() - CCols);
}

/// \returns an expression of a bottom-right corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_bottomRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomRightCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomRightCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, cols() - cCols, cRows, cCols);
}

/// This is the const version of bottomRightCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomRightCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, cols() - cCols, cRows, cCols);
}



/// \returns an expression of a bottom-left corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_bottomLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_bottomLeftCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
bottomLeftCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), 0,
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of bottomLeftCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename ConstFixedBlockXpr<...,...>::Type
#endif
bottomLeftCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), 0,
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size bottom-left corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_bottomLeftCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomLeftCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomLeftCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, 0);
}

/// This is the const version of bottomLeftCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomLeftCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, 0);
}

/// \returns an expression of a bottom-left corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_bottomLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomLeftCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomLeftCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, 0, cRows, cCols);
}

/// This is the const version of bottomLeftCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomLeftCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, 0, cRows, cCols);
}



/// \returns a block consisting of the top rows of \c *this.
///
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include MatrixBase_topRows_int.cpp
/// Output: \verbinclude MatrixBase_topRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
topRows(NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of topRows(NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
topRows(NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of the top rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_topRows.cpp
/// Output: \verbinclude MatrixBase_template_int_topRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type topRows(Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), 0, 0, n, cols());
}

/// This is the const version of topRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type topRows(Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), 0, 0, n, cols());
}



/// \returns a block consisting of the bottom rows of \c *this.
///
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include MatrixBase_bottomRows_int.cpp
/// Output: \verbinclude MatrixBase_bottomRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
bottomRows(NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(n), 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of bottomRows(NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
bottomRows(NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(n), 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of the bottom rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_bottomRows.cpp
/// Output: \verbinclude MatrixBase_template_int_bottomRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type bottomRows(Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), rows() - n, 0, n, cols());
}

/// This is the const version of bottomRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type bottomRows(Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), rows() - n, 0, n, cols());
}



/// \returns a block consisting of a range of rows of \c *this.
///
/// \param startRow the index of the first row in the block
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include DenseBase_middleRows_int.cpp
/// Output: \verbinclude DenseBase_middleRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
middleRows(Index startRow, NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), startRow, 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of middleRows(Index,NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
middleRows(Index startRow, NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), startRow, 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of a range of rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param startRow the index of the first row in the block
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include DenseBase_template_int_middleRows.cpp
/// Output: \verbinclude DenseBase_template_int_middleRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type middleRows(Index startRow, Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), startRow, 0, n, cols());
}

/// This is the const version of middleRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type middleRows(Index startRow, Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), startRow, 0, n, cols());
}



/// \returns a block consisting of the left columns of \c *this.
///
/// \param n the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_leftCols_int.cpp
/// Output: \verbinclude MatrixBase_leftCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
leftCols(NColsType n)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, rows(), internal::get_runtime_value(n));
}

/// This is the const version of leftCols(NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
leftCols(NColsType n) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, rows(), internal::get_runtime_value(n));
}

/// \returns a block consisting of the left columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_leftCols.cpp
/// Output: \verbinclude MatrixBase_template_int_leftCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type leftCols(Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, 0, rows(), n);
}

/// This is the const version of leftCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type leftCols(Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, 0, rows(), n);
}



/// \returns a block consisting of the right columns of \c *this.
///
/// \param n the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_rightCols_int.cpp
/// Output: \verbinclude MatrixBase_rightCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
rightCols(NColsType n)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(n), rows(), internal::get_runtime_value(n));
}

/// This is the const version of rightCols(NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
rightCols(NColsType n) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(n), rows(), internal::get_runtime_value(n));
}

/// \returns a block consisting of the right columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_rightCols.cpp
/// Output: \verbinclude MatrixBase_template_int_rightCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type rightCols(Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, cols() - n, rows(), n);
}

/// This is the const version of rightCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type rightCols(Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, cols() - n, rows(), n);
}



/// \returns a block consisting of a range of columns of \c *this.
///
/// \param startCol the index of the first column in the block
/// \param numCols the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include DenseBase_middleCols_int.cpp
/// Output: \verbinclude DenseBase_middleCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
middleCols(Index startCol, NColsType numCols)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, startCol, rows(), internal::get_runtime_value(numCols));
}

/// This is the const version of middleCols(Index,NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
middleCols(Index startCol, NColsType numCols) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, startCol, rows(), internal::get_runtime_value(numCols));
}

/// \returns a block consisting of a range of columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param startCol the index of the first column in the block
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include DenseBase_template_int_middleCols.cpp
/// Output: \verbinclude DenseBase_template_int_middleCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type middleCols(Index startCol, Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, startCol, rows(), n);
}

/// This is the const version of middleCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type middleCols(Index startCol, Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, startCol, rows(), n);
}



/// \returns a fixed-size expression of a block of \c *this.
///
/// The template parameters \a NRows and \a NCols are the number of
/// rows and columns in the block.
///
/// \param startRow the first row in the block
/// \param startCol the first column in the block
///
/// Example: \include MatrixBase_block_int_int.cpp
/// Output: \verbinclude MatrixBase_block_int_int.out
///
/// \note The usage of of this overload is discouraged from %Eigen 3.4, better used the generic
/// block(Index,Index,NRowsType,NColsType), here is the one-to-one equivalence:
/// \code
/// mat.template block<NRows,NCols>(i,j)  <-->  mat.block(i,j,fix<NRows>,fix<NCols>)
/// \endcode
///
/// \note since block is a templated member, the keyword template has to be used
/// if the matrix type is also a template parameter: \code m.template block<3,3>(1,1); \endcode
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol)
{
  return typename FixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol);
}

/// This is the const version of block<>(Index, Index). */
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol) const
{
  return typename ConstFixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol);
}

/// \returns an expression of a block of \c *this.
///
/// \tparam NRows number of rows in block as specified at compile-time
/// \tparam NCols number of columns in block as specified at compile-time
/// \param  startRow  the first row in the block
/// \param  startCol  the first column in the block
/// \param  blockRows number of rows in block as specified at run-time
/// \param  blockCols number of columns in block as specified at run-time
///
/// This function is mainly useful for blocks where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a blockRows should equal \a NRows unless
/// \a NRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_block_int_int_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_block_int_int_int_int.out
///
/// \note The usage of of this overload is discouraged from %Eigen 3.4, better used the generic
/// block(Index,Index,NRowsType,NColsType), here is the one-to-one complete equivalence:
/// \code
/// mat.template block<NRows,NCols>(i,j,rows,cols)     <-->  mat.block(i,j,fix<NRows>(rows),fix<NCols>(cols))
/// \endcode
/// If we known that, e.g., NRows==Dynamic and NCols!=Dynamic, then the equivalence becomes:
/// \code
/// mat.template block<Dynamic,NCols>(i,j,rows,NCols)  <-->  mat.block(i,j,rows,fix<NCols>)
/// \endcode
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol,
                                                  Index blockRows, Index blockCols)
{
  return typename FixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol, blockRows, blockCols);
}

/// This is the const version of block<>(Index, Index, Index, Index).
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol,
                                                              Index blockRows, Index blockCols) const
{
  return typename ConstFixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol, blockRows, blockCols);
}

/// \returns an expression of the \a i-th column of \c *this. Note that the numbering starts at 0.
///
/// Example: \include MatrixBase_col.cpp
/// Output: \verbinclude MatrixBase_col.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
/**
  * \sa row(), class Block */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ColXpr col(Index i)
{
  return ColXpr(derived(), i);
}

/// This is the const version of col().
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ConstColXpr col(Index i) const
{
  return ConstColXpr(derived(), i);
}

/// \returns an expression of the \a i-th row of \c *this. Note that the numbering starts at 0.
///
/// Example: \include MatrixBase_row.cpp
/// Output: \verbinclude MatrixBase_row.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
/**
  * \sa col(), class Block */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
RowXpr row(Index i)
{
  return RowXpr(derived(), i);
}

/// This is the const version of row(). */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ConstRowXpr row(Index i) const
{
  return ConstRowXpr(derived(), i);
}

/// \returns an expression of a segment (i.e. a vector block) in \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param start the first coefficient in the segment
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_segment_int_int.cpp
/// Output: \verbinclude MatrixBase_segment_int_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa block(Index,Index,NRowsType,NColsType), fix<N>, fix<N>(int), class Block
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
segment(Index start, NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), start, internal::get_runtime_value(n));
}


/// This is the const version of segment(Index,NType).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
segment(Index start, NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), start, internal::get_runtime_value(n));
}

/// \returns an expression of the first coefficients of \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_start_int.cpp
/// Output: \verbinclude MatrixBase_start_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa class Block, block(Index,Index)
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
head(NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
              (derived(), 0, internal::get_runtime_value(n));
}

/// This is the const version of head(NType).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
head(NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), 0, internal::get_runtime_value(n));
}

/// \returns an expression of a last coefficients of \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_end_int.cpp
/// Output: \verbinclude MatrixBase_end_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa class Block, block(Index,Index)
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
tail(NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), this->size() - internal::get_runtime_value(n), internal::get_runtime_value(n));
}

/// This is the const version of tail(Index).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
tail(NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), this->size() - internal::get_runtime_value(n), internal::get_runtime_value(n));
}

/// \returns a fixed-size expression of a segment (i.e. a vector block) in \c *this
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param start the index of the first element in the segment
/// \param n the number of coefficients in the segment as specified at compile-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_segment.cpp
/// Output: \verbinclude MatrixBase_template_int_segment.out
///
/// \sa segment(Index,NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type segment(Index start, Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), start, n);
}

/// This is the const version of segment<int>(Index).
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type segment(Index start, Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), start, n);
}

/// \returns a fixed-size expression of the first coefficients of \c *this.
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param  n the number of coefficients in the segment as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_start.cpp
/// Output: \verbinclude MatrixBase_template_int_start.out
///
/// \sa head(NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type head(Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), 0, n);
}

/// This is the const version of head<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type head(Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), 0, n);
}

/// \returns a fixed-size expression of the last coefficients of \c *this.
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param  n the number of coefficients in the segment as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_end.cpp
/// Output: \verbinclude MatrixBase_template_int_end.out
///
/// \sa tail(NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type tail(Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), size() - n);
}

/// This is the const version of tail<int>.
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type tail(Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), size() - n);
}

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major).
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
InnerVectorReturnType innerVector(Index outer)
{ return InnerVectorReturnType(derived(), outer); }

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major). Read-only.
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const ConstInnerVectorReturnType innerVector(Index outer) const
{ return ConstInnerVectorReturnType(derived(), outer); }

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major).
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
InnerVectorsReturnType
innerVectors(Index outerStart, Index outerSize)
{
  return Block<Derived,Dynamic,Dynamic,true>(derived(),
                                             IsRowMajor ? outerStart : 0, IsRowMajor ? 0 : outerStart,
                                             IsRowMajor ? outerSize : rows(), IsRowMajor ? cols() : outerSize);

}

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major). Read-only.
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const ConstInnerVectorsReturnType
innerVectors(Index outerStart, Index outerSize) const
{
  return Block<const Derived,Dynamic,Dynamic,true>(derived(),
                                                  IsRowMajor ? outerStart : 0, IsRowMajor ? 0 : outerStart,
                                                  IsRowMajor ? outerSize : rows(), IsRowMajor ? cols() : outerSize);

}

/** \returns the i-th subvector (column or vector) according to the \c Direction
  * \sa subVectors()
  */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename internal::conditional<Direction==Vertical,ColXpr,RowXpr>::type
subVector(Index i)
{
  return typename internal::conditional<Direction==Vertical,ColXpr,RowXpr>::type(derived(),i);
}

/** This is the const version of subVector(Index) */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename internal::conditional<Direction==Vertical,ConstColXpr,ConstRowXpr>::type
subVector(Index i) const
{
  return typename internal::conditional<Direction==Vertical,ConstColXpr,ConstRowXpr>::type(derived(),i);
}

/** \returns the number of subvectors (rows or columns) in the direction \c Direction
  * \sa subVector(Index)
  */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
Index subVectors() const
{ return (Direction==Vertical)?cols():rows(); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/CommonCwiseBinaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing common coefficient wise functions.

/** \returns an expression of the difference of \c *this and \a other
  *
  * \note If you want to substract a given scalar from all coefficients, see Cwise::operator-().
  *
  * \sa class CwiseBinaryOp, operator-=()
  */
EIGEN_MAKE_CWISE_BINARY_OP(operator-,difference)

/** \returns an expression of the sum of \c *this and \a other
  *
  * \note If you want to add a given scalar to all coefficients, see Cwise::operator+().
  *
  * \sa class CwiseBinaryOp, operator+=()
  */
EIGEN_MAKE_CWISE_BINARY_OP(operator+,sum)

/** \returns an expression of a custom coefficient-wise operator \a func of *this and \a other
  *
  * The template parameter \a CustomBinaryOp is the type of the functor
  * of the custom operator (see class CwiseBinaryOp for an example)
  *
  * Here is an example illustrating the use of custom functors:
  * \include class_CwiseBinaryOp.cpp
  * Output: \verbinclude class_CwiseBinaryOp.out
  *
  * \sa class CwiseBinaryOp, operator+(), operator-(), cwiseProduct()
  */
template<typename CustomBinaryOp, typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>
binaryExpr(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other, const CustomBinaryOp& func = CustomBinaryOp()) const
{
  return CwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>(derived(), other.derived(), func);
}


#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator*,product)
#else
/** \returns an expression of \c *this scaled by the scalar factor \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_product_op<Scalar,T>,Derived,Constant<T> > operator*(const T& scalar) const;
/** \returns an expression of \a expr scaled by the scalar factor \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_product_op<T,Scalar>,Constant<T>,Derived> operator*(const T& scalar, const StorageBaseType& expr);
#endif



#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(operator/,quotient)
#else
/** \returns an expression of \c *this divided by the scalar value \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_quotient_op<Scalar,T>,Derived,Constant<T> > operator/(const T& scalar) const;
#endif

/** \returns an expression of the coefficient-wise boolean \b and operator of \c *this and \a other
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_and.cpp
  * Output: \verbinclude Cwise_boolean_and.out
  *
  * \sa operator||(), select()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>
operator&&(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>(derived(),other.derived());
}

/** \returns an expression of the coefficient-wise boolean \b or operator of \c *this and \a other
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_or.cpp
  * Output: \verbinclude Cwise_boolean_or.out
  *
  * \sa operator&&(), select()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>
operator||(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>(derived(),other.derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/CommonCwiseUnaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing common coefficient wise functions.

#ifndef EIGEN_PARSED_BY_DOXYGEN

/** \internal the return type of conjugate() */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    const CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, const Derived>,
                    const Derived&
                  >::type ConjugateReturnType;
/** \internal the return type of real() const */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    const CwiseUnaryOp<internal::scalar_real_op<Scalar>, const Derived>,
                    const Derived&
                  >::type RealReturnType;
/** \internal the return type of real() */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    CwiseUnaryView<internal::scalar_real_ref_op<Scalar>, Derived>,
                    Derived&
                  >::type NonConstRealReturnType;
/** \internal the return type of imag() const */
typedef CwiseUnaryOp<internal::scalar_imag_op<Scalar>, const Derived> ImagReturnType;
/** \internal the return type of imag() */
typedef CwiseUnaryView<internal::scalar_imag_ref_op<Scalar>, Derived> NonConstImagReturnType;

typedef CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const Derived> NegativeReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of the opposite of \c *this
///
EIGEN_DOC_UNARY_ADDONS(operator-,opposite)
///
EIGEN_DEVICE_FUNC
inline const NegativeReturnType
operator-() const { return NegativeReturnType(derived()); }


template<class NewType> struct CastXpr { typedef typename internal::cast_return_type<Derived,const CwiseUnaryOp<internal::scalar_cast_op<Scalar, NewType>, const Derived> >::type Type; };

/// \returns an expression of \c *this with the \a Scalar type casted to
/// \a NewScalar.
///
/// The template parameter \a NewScalar is the type we are casting the scalars to.
///
EIGEN_DOC_UNARY_ADDONS(cast,conversion function)
///
/// \sa class CwiseUnaryOp
///
template<typename NewType>
EIGEN_DEVICE_FUNC
typename CastXpr<NewType>::Type
cast() const
{
  return typename CastXpr<NewType>::Type(derived());
}

/// \returns an expression of the complex conjugate of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(conjugate,complex conjugate)
///
/// \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_conj">Math functions</a>, MatrixBase::adjoint()
EIGEN_DEVICE_FUNC
inline ConjugateReturnType
conjugate() const
{
  return ConjugateReturnType(derived());
}

/// \returns an expression of the complex conjugate of \c *this if Cond==true, returns derived() otherwise.
///
EIGEN_DOC_UNARY_ADDONS(conjugate,complex conjugate)
///
/// \sa conjugate()
template<bool Cond>
EIGEN_DEVICE_FUNC
inline typename internal::conditional<Cond,ConjugateReturnType,const Derived&>::type
conjugateIf() const
{
  typedef typename internal::conditional<Cond,ConjugateReturnType,const Derived&>::type ReturnType;
  return ReturnType(derived());
}

/// \returns a read-only expression of the real part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(real,real part function)
///
/// \sa imag()
EIGEN_DEVICE_FUNC
inline RealReturnType
real() const { return RealReturnType(derived()); }

/// \returns an read-only expression of the imaginary part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(imag,imaginary part function)
///
/// \sa real()
EIGEN_DEVICE_FUNC
inline const ImagReturnType
imag() const { return ImagReturnType(derived()); }

/// \brief Apply a unary operator coefficient-wise
/// \param[in]  func  Functor implementing the unary operator
/// \tparam  CustomUnaryOp Type of \a func
/// \returns An expression of a custom coefficient-wise unary operator \a func of *this
///
/// The function \c ptr_fun() from the C++ standard library can be used to make functors out of normal functions.
///
/// Example:
/// \include class_CwiseUnaryOp_ptrfun.cpp
/// Output: \verbinclude class_CwiseUnaryOp_ptrfun.out
///
/// Genuine functors allow for more possibilities, for instance it may contain a state.
///
/// Example:
/// \include class_CwiseUnaryOp.cpp
/// Output: \verbinclude class_CwiseUnaryOp.out
///
EIGEN_DOC_UNARY_ADDONS(unaryExpr,unary function)
///
/// \sa unaryViewExpr, binaryExpr, class CwiseUnaryOp
///
template<typename CustomUnaryOp>
EIGEN_DEVICE_FUNC
inline const CwiseUnaryOp<CustomUnaryOp, const Derived>
unaryExpr(const CustomUnaryOp& func = CustomUnaryOp()) const
{
  return CwiseUnaryOp<CustomUnaryOp, const Derived>(derived(), func);
}

/// \returns an expression of a custom coefficient-wise unary operator \a func of *this
///
/// The template parameter \a CustomUnaryOp is the type of the functor
/// of the custom unary operator.
///
/// Example:
/// \include class_CwiseUnaryOp.cpp
/// Output: \verbinclude class_CwiseUnaryOp.out
///
EIGEN_DOC_UNARY_ADDONS(unaryViewExpr,unary function)
///
/// \sa unaryExpr, binaryExpr class CwiseUnaryOp
///
template<typename CustomViewOp>
EIGEN_DEVICE_FUNC
inline const CwiseUnaryView<CustomViewOp, const Derived>
unaryViewExpr(const CustomViewOp& func = CustomViewOp()) const
{
  return CwiseUnaryView<CustomViewOp, const Derived>(derived(), func);
}

/// \returns a non const expression of the real part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(real,real part function)
///
/// \sa imag()
EIGEN_DEVICE_FUNC
inline NonConstRealReturnType
real() { return NonConstRealReturnType(derived()); }

/// \returns a non const expression of the imaginary part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(imag,imaginary part function)
///
/// \sa real()
EIGEN_DEVICE_FUNC
inline NonConstImagReturnType
imag() { return NonConstImagReturnType(derived()); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/IndexedViewMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if !defined(EIGEN_PARSED_BY_DOXYGEN)

// This file is automatically included twice to generate const and non-const versions

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#define EIGEN_INDEXED_VIEW_METHOD_CONST const
#define EIGEN_INDEXED_VIEW_METHOD_TYPE  ConstIndexedViewType
#else
#define EIGEN_INDEXED_VIEW_METHOD_CONST
#define EIGEN_INDEXED_VIEW_METHOD_TYPE IndexedViewType
#endif

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
protected:

// define some aliases to ease readability

template<typename Indices>
struct IvcRowType : public internal::IndexedViewCompatibleType<Indices,RowsAtCompileTime> {};

template<typename Indices>
struct IvcColType : public internal::IndexedViewCompatibleType<Indices,ColsAtCompileTime> {};

template<typename Indices>
struct IvcType : public internal::IndexedViewCompatibleType<Indices,SizeAtCompileTime> {};

typedef typename internal::IndexedViewCompatibleType<Index,1>::type IvcIndex;

template<typename Indices>
typename IvcRowType<Indices>::type
ivcRow(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,RowsAtCompileTime>(derived().rows()),Specialized);
}

template<typename Indices>
typename IvcColType<Indices>::type
ivcCol(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,ColsAtCompileTime>(derived().cols()),Specialized);
}

template<typename Indices>
typename IvcColType<Indices>::type
ivcSize(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,SizeAtCompileTime>(derived().size()),Specialized);
}

public:

#endif

template<typename RowIndices, typename ColIndices>
struct EIGEN_INDEXED_VIEW_METHOD_TYPE {
  typedef IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,
                      typename IvcRowType<RowIndices>::type,
                      typename IvcColType<ColIndices>::type> type;
};

// This is the generic version

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsIndexedView,
  typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type >::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type
            (derived(), ivcRow(rowIndices), ivcCol(colIndices));
}

// The following overload returns a Block<> object

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsBlock,
  typename internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::BlockType>::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  typedef typename internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::BlockType BlockType;
  typename IvcRowType<RowIndices>::type actualRowIndices = ivcRow(rowIndices);
  typename IvcColType<ColIndices>::type actualColIndices = ivcCol(colIndices);
  return BlockType(derived(),
                   internal::first(actualRowIndices),
                   internal::first(actualColIndices),
                   internal::size(actualRowIndices),
                   internal::size(actualColIndices));
}

// The following overload returns a Scalar

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsScalar,
  CoeffReturnType >::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return Base::operator()(internal::eval_expr_given_size(rowIndices,rows()),internal::eval_expr_given_size(colIndices,cols()));
}

#if EIGEN_HAS_STATIC_ARRAY_TEMPLATE

// The following three overloads are needed to handle raw Index[N] arrays.

template<typename RowIndicesT, std::size_t RowIndicesN, typename ColIndices>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],typename IvcColType<ColIndices>::type>
operator()(const RowIndicesT (&rowIndices)[RowIndicesN], const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],typename IvcColType<ColIndices>::type>
                    (derived(), rowIndices, ivcCol(colIndices));
}

template<typename RowIndices, typename ColIndicesT, std::size_t ColIndicesN>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcRowType<RowIndices>::type, const ColIndicesT (&)[ColIndicesN]>
operator()(const RowIndices& rowIndices, const ColIndicesT (&colIndices)[ColIndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcRowType<RowIndices>::type,const ColIndicesT (&)[ColIndicesN]>
                    (derived(), ivcRow(rowIndices), colIndices);
}

template<typename RowIndicesT, std::size_t RowIndicesN, typename ColIndicesT, std::size_t ColIndicesN>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN], const ColIndicesT (&)[ColIndicesN]>
operator()(const RowIndicesT (&rowIndices)[RowIndicesN], const ColIndicesT (&colIndices)[ColIndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],const ColIndicesT (&)[ColIndicesN]>
                    (derived(), rowIndices, colIndices);
}

#endif // EIGEN_HAS_STATIC_ARRAY_TEMPLATE

// Overloads for 1D vectors/arrays

template<typename Indices>
typename internal::enable_if<
  IsRowMajor && (!(internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1 || internal::is_valid_index_type<Indices>::value)),
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,typename IvcType<Indices>::type> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,typename IvcType<Indices>::type>
            (derived(), IvcIndex(0), ivcCol(indices));
}

template<typename Indices>
typename internal::enable_if<
  (!IsRowMajor) && (!(internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1 || internal::is_valid_index_type<Indices>::value)),
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcType<Indices>::type,IvcIndex> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcType<Indices>::type,IvcIndex>
            (derived(), ivcRow(indices), IvcIndex(0));
}

template<typename Indices>
typename internal::enable_if<
  (internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1) && (!internal::is_valid_index_type<Indices>::value) && (!symbolic::is_symbolic<Indices>::value),
  VectorBlock<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,internal::array_size<Indices>::value> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  typename IvcType<Indices>::type actualIndices = ivcSize(indices);
  return VectorBlock<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,internal::array_size<Indices>::value>
            (derived(), internal::first(actualIndices), internal::size(actualIndices));
}

template<typename IndexType>
typename internal::enable_if<symbolic::is_symbolic<IndexType>::value, CoeffReturnType >::type
operator()(const IndexType& id) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return Base::operator()(internal::eval_expr_given_size(id,size()));
}

#if EIGEN_HAS_STATIC_ARRAY_TEMPLATE

template<typename IndicesT, std::size_t IndicesN>
typename internal::enable_if<IsRowMajor,
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,const IndicesT (&)[IndicesN]> >::type
operator()(const IndicesT (&indices)[IndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,const IndicesT (&)[IndicesN]>
            (derived(), IvcIndex(0), indices);
}

template<typename IndicesT, std::size_t IndicesN>
typename internal::enable_if<!IsRowMajor,
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const IndicesT (&)[IndicesN],IvcIndex> >::type
operator()(const IndicesT (&indices)[IndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const IndicesT (&)[IndicesN],IvcIndex>
            (derived(), indices, IvcIndex(0));
}

#endif // EIGEN_HAS_STATIC_ARRAY_TEMPLATE

#undef EIGEN_INDEXED_VIEW_METHOD_CONST
#undef EIGEN_INDEXED_VIEW_METHOD_TYPE

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#define EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#include "IndexedViewMethods.h"
#undef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#endif

#else // EIGEN_PARSED_BY_DOXYGEN

/**
  * \returns a generic submatrix view defined by the rows and columns indexed \a rowIndices and \a colIndices respectively.
  *
  * Each parameter must either be:
  *  - An integer indexing a single row or column
  *  - Eigen::all indexing the full set of respective rows or columns in increasing order
  *  - An ArithmeticSequence as returned by the Eigen::seq and Eigen::seqN functions
  *  - Any %Eigen's vector/array of integers or expressions
  *  - Plain C arrays: \c int[N]
  *  - And more generally any type exposing the following two member functions:
  * \code
  * <integral type> operator[](<integral type>) const;
  * <integral type> size() const;
  * \endcode
  * where \c <integral \c type>  stands for any integer type compatible with Eigen::Index (i.e. \c std::ptrdiff_t).
  *
  * The last statement implies compatibility with \c std::vector, \c std::valarray, \c std::array, many of the Range-v3's ranges, etc.
  *
  * If the submatrix can be represented using a starting position \c (i,j) and positive sizes \c (rows,columns), then this
  * method will returns a Block object after extraction of the relevant information from the passed arguments. This is the case
  * when all arguments are either:
  *  - An integer
  *  - Eigen::all
  *  - An ArithmeticSequence with compile-time increment strictly equal to 1, as returned by Eigen::seq(a,b), and Eigen::seqN(a,N).
  *
  * Otherwise a more general IndexedView<Derived,RowIndices',ColIndices'> object will be returned, after conversion of the inputs
  * to more suitable types \c RowIndices' and \c ColIndices'.
  *
  * For 1D vectors and arrays, you better use the operator()(const Indices&) overload, which behave the same way but taking a single parameter.
  *
  * See also this <a href="https://stackoverflow.com/questions/46110917/eigen-replicate-items-along-one-dimension-without-useless-allocations">question</a> and its answer for an example of how to duplicate coefficients.
  *
  * \sa operator()(const Indices&), class Block, class IndexedView, DenseBase::block(Index,Index,Index,Index)
  */
template<typename RowIndices, typename ColIndices>
IndexedView_or_Block
operator()(const RowIndices& rowIndices, const ColIndices& colIndices);

/** This is an overload of operator()(const RowIndices&, const ColIndices&) for 1D vectors or arrays
  *
  * \only_for_vectors
  */
template<typename Indices>
IndexedView_or_VectorBlock
operator()(const Indices& indices);

#endif  // EIGEN_PARSED_BY_DOXYGEN


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/MatrixCwiseBinaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing matrix specifics coefficient wise functions.

/** \returns an expression of the Schur product (coefficient wise product) of *this and \a other
  *
  * Example: \include MatrixBase_cwiseProduct.cpp
  * Output: \verbinclude MatrixBase_cwiseProduct.out
  *
  * \sa class CwiseBinaryOp, cwiseAbs2
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)
cwiseProduct(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise == operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include MatrixBase_cwiseEqual.cpp
  * Output: \verbinclude MatrixBase_cwiseEqual.out
  *
  * \sa cwiseNotEqual(), isApprox(), isMuchSmallerThan()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<numext::equal_to<Scalar>, const Derived, const OtherDerived>
cwiseEqual(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<numext::equal_to<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise != operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include MatrixBase_cwiseNotEqual.cpp
  * Output: \verbinclude MatrixBase_cwiseNotEqual.out
  *
  * \sa cwiseEqual(), isApprox(), isMuchSmallerThan()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<numext::not_equal_to<Scalar>, const Derived, const OtherDerived>
cwiseNotEqual(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<numext::not_equal_to<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of *this and \a other
  *
  * Example: \include MatrixBase_cwiseMin.cpp
  * Output: \verbinclude MatrixBase_cwiseMin.out
  *
  * \sa class CwiseBinaryOp, max()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const OtherDerived>
cwiseMin(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of *this and scalar \a other
  *
  * \sa class CwiseBinaryOp, min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const ConstantReturnType>
cwiseMin(const Scalar &other) const
{
  return cwiseMin(Derived::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise max of *this and \a other
  *
  * Example: \include MatrixBase_cwiseMax.cpp
  * Output: \verbinclude MatrixBase_cwiseMax.out
  *
  * \sa class CwiseBinaryOp, min()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const OtherDerived>
cwiseMax(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise max of *this and scalar \a other
  *
  * \sa class CwiseBinaryOp, min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const ConstantReturnType>
cwiseMax(const Scalar &other) const
{
  return cwiseMax(Derived::Constant(rows(), cols(), other));
}


/** \returns an expression of the coefficient-wise quotient of *this and \a other
  *
  * Example: \include MatrixBase_cwiseQuotient.cpp
  * Output: \verbinclude MatrixBase_cwiseQuotient.out
  *
  * \sa class CwiseBinaryOp, cwiseProduct(), cwiseInverse()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>
cwiseQuotient(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar,internal::cmp_EQ>, const Derived, const ConstantReturnType> CwiseScalarEqualReturnType;

/** \returns an expression of the coefficient-wise == operator of \c *this and a scalar \a s
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * \sa cwiseEqual(const MatrixBase<OtherDerived> &) const
  */
EIGEN_DEVICE_FUNC
inline const CwiseScalarEqualReturnType
cwiseEqual(const Scalar& s) const
{
  return CwiseScalarEqualReturnType(derived(), Derived::Constant(rows(), cols(), s), internal::scalar_cmp_op<Scalar,Scalar,internal::cmp_EQ>());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/MatrixCwiseUnaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is included into the body of the base classes supporting matrix specific coefficient-wise functions.
// This include MatrixBase and SparseMatrixBase.


typedef CwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived> CwiseAbsReturnType;
typedef CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const Derived> CwiseAbs2ReturnType;
typedef CwiseUnaryOp<internal::scalar_arg_op<Scalar>, const Derived> CwiseArgReturnType;
typedef CwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived> CwiseSqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived> CwiseSignReturnType;
typedef CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived> CwiseInverseReturnType;

/// \returns an expression of the coefficient-wise absolute value of \c *this
///
/// Example: \include MatrixBase_cwiseAbs.cpp
/// Output: \verbinclude MatrixBase_cwiseAbs.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseAbs,absolute value)
///
/// \sa cwiseAbs2()
///
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseAbsReturnType
cwiseAbs() const { return CwiseAbsReturnType(derived()); }

/// \returns an expression of the coefficient-wise squared absolute value of \c *this
///
/// Example: \include MatrixBase_cwiseAbs2.cpp
/// Output: \verbinclude MatrixBase_cwiseAbs2.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseAbs2,squared absolute value)
///
/// \sa cwiseAbs()
///
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseAbs2ReturnType
cwiseAbs2() const { return CwiseAbs2ReturnType(derived()); }

/// \returns an expression of the coefficient-wise square root of *this.
///
/// Example: \include MatrixBase_cwiseSqrt.cpp
/// Output: \verbinclude MatrixBase_cwiseSqrt.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseSqrt,square-root)
///
/// \sa cwisePow(), cwiseSquare()
///
EIGEN_DEVICE_FUNC
inline const CwiseSqrtReturnType
cwiseSqrt() const { return CwiseSqrtReturnType(derived()); }

/// \returns an expression of the coefficient-wise signum of *this.
///
/// Example: \include MatrixBase_cwiseSign.cpp
/// Output: \verbinclude MatrixBase_cwiseSign.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseSign,sign function)
///
EIGEN_DEVICE_FUNC
inline const CwiseSignReturnType
cwiseSign() const { return CwiseSignReturnType(derived()); }


/// \returns an expression of the coefficient-wise inverse of *this.
///
/// Example: \include MatrixBase_cwiseInverse.cpp
/// Output: \verbinclude MatrixBase_cwiseInverse.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseInverse,inverse)
///
/// \sa cwiseProduct()
///
EIGEN_DEVICE_FUNC
inline const CwiseInverseReturnType
cwiseInverse() const { return CwiseInverseReturnType(derived()); }

/// \returns an expression of the coefficient-wise phase angle of \c *this
///
/// Example: \include MatrixBase_cwiseArg.cpp
/// Output: \verbinclude MatrixBase_cwiseArg.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseArg,arg)

EIGEN_DEVICE_FUNC
inline const CwiseArgReturnType
cwiseArg() const { return CwiseArgReturnType(derived()); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/ReshapedMethods.h <==

#ifdef EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of \c *this with reshaped sizes.
///
/// \param nRows the number of rows in the reshaped expression, specified at either run-time or compile-time, or AutoSize
/// \param nCols the number of columns in the reshaped expression, specified at either run-time or compile-time, or AutoSize
/// \tparam Order specifies whether the coefficients should be processed in column-major-order (ColMajor), in row-major-order (RowMajor),
///               or follows the \em natural order of the nested expression (AutoOrder). The default is ColMajor.
/// \tparam NRowsType the type of the value handling the number of rows, typically Index.
/// \tparam NColsType the type of the value handling the number of columns, typically Index.
///
/// Dynamic size example: \include MatrixBase_reshaped_int_int.cpp
/// Output: \verbinclude MatrixBase_reshaped_int_int.out
///
/// The number of rows \a nRows and columns \a nCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. In the later case, \c n plays the role of a runtime fallback value in case \c N equals Eigen::Dynamic.
/// Here is an example with a fixed number of rows and columns:
/// \include MatrixBase_reshaped_fixed.cpp
/// Output: \verbinclude MatrixBase_reshaped_fixed.out
///
/// Finally, one of the sizes parameter can be automatically deduced from the other one by passing AutoSize as in the following example:
/// \include MatrixBase_reshaped_auto.cpp
/// Output: \verbinclude MatrixBase_reshaped_auto.out
/// AutoSize does preserve compile-time sizes when possible, i.e., when the sizes of the input are known at compile time \b and
/// that the other size is passed at compile-time using Eigen::fix<N> as above.
///
/// \sa class Reshaped, fix, fix<N>(int)
///
template<int Order = ColMajor, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<Derived,...>
reshaped(NRowsType nRows, NColsType nCols);

/// This is the const version of reshaped(NRowsType,NColsType).
template<int Order = ColMajor, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline const Reshaped<const Derived,...>
reshaped(NRowsType nRows, NColsType nCols) const;

/// \returns an expression of \c *this with columns (or rows) stacked to a linear column vector
///
/// \tparam Order specifies whether the coefficients should be processed in column-major-order (ColMajor), in row-major-order (RowMajor),
///               or follows the \em natural order of the nested expression (AutoOrder). The default is ColMajor.
///
/// This overloads is essentially a shortcut for `A.reshaped<Order>(AutoSize,fix<1>)`.
///
/// - If `Order==ColMajor` (the default), then it returns a column-vector from the stacked columns of \c *this.
/// - If `Order==RowMajor`, then it returns a column-vector from the stacked rows of \c *this.
/// - If `Order==AutoOrder`, then it returns a column-vector with elements stacked following the storage order of \c *this.
///   This mode is the recommended one when the particular ordering of the element is not relevant.
///
/// Example:
/// \include MatrixBase_reshaped_to_vector.cpp
/// Output: \verbinclude MatrixBase_reshaped_to_vector.out
///
/// If you want more control, you can still fall back to reshaped(NRowsType,NColsType).
///
/// \sa reshaped(NRowsType,NColsType), class Reshaped
///
template<int Order = ColMajor>
EIGEN_DEVICE_FUNC
inline Reshaped<Derived,...>
reshaped();

/// This is the const version of reshaped().
template<int Order = ColMajor>
EIGEN_DEVICE_FUNC
inline const Reshaped<const Derived,...>
reshaped() const;

#else

// This file is automatically included twice to generate const and non-const versions

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS
#define EIGEN_RESHAPED_METHOD_CONST const
#else
#define EIGEN_RESHAPED_METHOD_CONST
#endif

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS

// This part is included once

#endif

template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value>
reshaped(NRowsType nRows, NColsType nCols) EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                  internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value>
                (derived(),
                 internal::get_runtime_reshape_size(nRows,internal::get_runtime_value(nCols),size()),
                 internal::get_runtime_reshape_size(nCols,internal::get_runtime_value(nRows),size()));
}

template<int Order, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_order<Flags,Order>::value>
reshaped(NRowsType nRows, NColsType nCols) EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                  internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_order<Flags,Order>::value>
                (derived(),
                 internal::get_runtime_reshape_size(nRows,internal::get_runtime_value(nCols),size()),
                 internal::get_runtime_reshape_size(nCols,internal::get_runtime_value(nRows),size()));
}

// Views as linear vectors

EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,SizeAtCompileTime,1>
reshaped() EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,SizeAtCompileTime,1>(derived(),size(),1);
}

template<int Order>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived, SizeAtCompileTime, 1,
                internal::get_compiletime_reshape_order<Flags,Order>::value>
reshaped() EIGEN_RESHAPED_METHOD_CONST
{
  EIGEN_STATIC_ASSERT(Order==RowMajor || Order==ColMajor || Order==AutoOrder, INVALID_TEMPLATE_PARAMETER);
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived, SizeAtCompileTime, 1,
                  internal::get_compiletime_reshape_order<Flags,Order>::value>
                (derived(), size(), 1);
}

#undef EIGEN_RESHAPED_METHOD_CONST

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS
#define EIGEN_RESHAPED_METHOD_2ND_PASS
#include "ReshapedMethods.h"
#undef EIGEN_RESHAPED_METHOD_2ND_PASS
#endif

#endif // EIGEN_PARSED_BY_DOXYGEN


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/AdolcForward <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ADLOC_FORWARD
#define EIGEN_ADLOC_FORWARD

//--------------------------------------------------------------------------------
//
// This file provides support for adolc's adouble type in forward mode.
// ADOL-C is a C++ automatic differentiation library,
// see https://projects.coin-or.org/ADOL-C for more information.
//
// Note that the maximal number of directions is controlled by
// the preprocessor token NUMBER_DIRECTIONS. The default is 2.
//
//--------------------------------------------------------------------------------

#define ADOLC_TAPELESS
#ifndef NUMBER_DIRECTIONS
# define NUMBER_DIRECTIONS 2
#endif
#include <adolc/adtl.h>

// adolc defines some very stupid macros:
#if defined(malloc)
# undef malloc
#endif

#if defined(calloc)
# undef calloc
#endif

#if defined(realloc)
# undef realloc
#endif

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup AdolcForward_Module Adolc forward module
  * This module provides support for adolc's adouble type in forward mode.
  * ADOL-C is a C++ automatic differentiation library,
  * see https://projects.coin-or.org/ADOL-C for more information.
  * It mainly consists in:
  *  - a struct Eigen::NumTraits<adtl::adouble> specialization
  *  - overloads of internal::* math function for adtl::adouble type.
  *
  * Note that the maximal number of directions is controlled by
  * the preprocessor token NUMBER_DIRECTIONS. The default is 2.
  *
  * \code
  * #include <unsupported/Eigen/AdolcSupport>
  * \endcode
  */
  //@{

} // namespace Eigen

// Eigen's require a few additional functions which must be defined in the same namespace
// than the custom scalar type own namespace
namespace adtl {

inline const adouble& conj(const adouble& x)  { return x; }
inline const adouble& real(const adouble& x)  { return x; }
inline adouble imag(const adouble&)    { return 0.; }
inline adouble abs(const adouble&  x)  { return fabs(x); }
inline adouble abs2(const adouble& x)  { return x*x; }

inline bool (isinf)(const adouble& x) { return (Eigen::numext::isinf)(x.getValue()); }
inline bool (isnan)(const adouble& x) { return (Eigen::numext::isnan)(x.getValue()); }

}

namespace Eigen {

template<> struct NumTraits<adtl::adouble>
    : NumTraits<double>
{
  typedef adtl::adouble Real;
  typedef adtl::adouble NonInteger;
  typedef adtl::adouble Nested;
  enum {
    IsComplex = 0,
    IsInteger = 0,
    IsSigned = 1,
    RequireInitialization = 1,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };
};

template<typename Functor> class AdolcForwardJacobian : public Functor
{
  typedef adtl::adouble ActiveScalar;
public:

  AdolcForwardJacobian() : Functor() {}
  AdolcForwardJacobian(const Functor& f) : Functor(f) {}

  // forward constructors
  template<typename T0>
  AdolcForwardJacobian(const T0& a0) : Functor(a0) {}
  template<typename T0, typename T1>
  AdolcForwardJacobian(const T0& a0, const T1& a1) : Functor(a0, a1) {}
  template<typename T0, typename T1, typename T2>
  AdolcForwardJacobian(const T0& a0, const T1& a1, const T1& a2) : Functor(a0, a1, a2) {}

  typedef typename Functor::InputType InputType;
  typedef typename Functor::ValueType ValueType;
  typedef typename Functor::JacobianType JacobianType;

  typedef Matrix<ActiveScalar, InputType::SizeAtCompileTime, 1> ActiveInput;
  typedef Matrix<ActiveScalar, ValueType::SizeAtCompileTime, 1> ActiveValue;

  void operator() (const InputType& x, ValueType* v, JacobianType* _jac) const
  {
    eigen_assert(v!=0);
    if (!_jac)
    {
      Functor::operator()(x, v);
      return;
    }

    JacobianType& jac = *_jac;

    ActiveInput ax = x.template cast<ActiveScalar>();
    ActiveValue av(jac.rows());

    for (int j=0; j<jac.cols(); j++)
      for (int i=0; i<jac.cols(); i++)
        ax[i].setADValue(j, i==j ? 1 : 0);

    Functor::operator()(ax, &av);

    for (int i=0; i<jac.rows(); i++)
    {
      (*v)[i] = av[i].getValue();
      for (int j=0; j<jac.cols(); j++)
        jac.coeffRef(i,j) = av[i].getADValue(j);
    }
  }
protected:

};

//@}

}

#endif // EIGEN_ADLOC_FORWARD


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/AlignedVector3 <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ALIGNED_VECTOR3
#define EIGEN_ALIGNED_VECTOR3

#include "../../Eigen/Geometry"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup AlignedVector3_Module Aligned vector3 module
  *
  * \code
  * #include <unsupported/Eigen/AlignedVector3>
  * \endcode
  */
  //@{


/** \class AlignedVector3
  *
  * \brief A vectorization friendly 3D vector
  *
  * This class represents a 3D vector internally using a 4D vector
  * such that vectorization can be seamlessly enabled. Of course,
  * the same result can be achieved by directly using a 4D vector.
  * This class makes this process simpler.
  *
  */
// TODO specialize Cwise
template<typename _Scalar> class AlignedVector3;

namespace internal {
template<typename _Scalar> struct traits<AlignedVector3<_Scalar> >
  : traits<Matrix<_Scalar,3,1,0,4,1> >
{
};
}

template<typename _Scalar> class AlignedVector3
  : public MatrixBase<AlignedVector3<_Scalar> >
{
    typedef Matrix<_Scalar,4,1> CoeffType;
    CoeffType m_coeffs;
  public:

    typedef MatrixBase<AlignedVector3<_Scalar> > Base;	
    EIGEN_DENSE_PUBLIC_INTERFACE(AlignedVector3)
    using Base::operator*;

    inline Index rows() const { return 3; }
    inline Index cols() const { return 1; }
    
    Scalar* data() { return m_coeffs.data(); }
    const Scalar* data() const { return m_coeffs.data(); }
    Index innerStride() const { return 1; }
    Index outerStride() const { return 3; }

    inline const Scalar& coeff(Index row, Index col) const
    { return m_coeffs.coeff(row, col); }

    inline Scalar& coeffRef(Index row, Index col)
    { return m_coeffs.coeffRef(row, col); }

    inline const Scalar& coeff(Index index) const
    { return m_coeffs.coeff(index); }

    inline Scalar& coeffRef(Index index)
    { return m_coeffs.coeffRef(index);}


    inline AlignedVector3()
    {}

    inline AlignedVector3(const Scalar& x, const Scalar& y, const Scalar& z)
      : m_coeffs(x, y, z, Scalar(0))
    {}

    inline AlignedVector3(const AlignedVector3& other)
      : Base(), m_coeffs(other.m_coeffs)
    {}

    template<typename XprType, int Size=XprType::SizeAtCompileTime>
    struct generic_assign_selector {};

    template<typename XprType> struct generic_assign_selector<XprType,4>
    {
      inline static void run(AlignedVector3& dest, const XprType& src)
      {
        dest.m_coeffs = src;
      }
    };

    template<typename XprType> struct generic_assign_selector<XprType,3>
    {
      inline static void run(AlignedVector3& dest, const XprType& src)
      {
        dest.m_coeffs.template head<3>() = src;
        dest.m_coeffs.w() = Scalar(0);
      }
    };

    template<typename Derived>
    inline AlignedVector3(const MatrixBase<Derived>& other)
    {
      generic_assign_selector<Derived>::run(*this,other.derived());
    }

    inline AlignedVector3& operator=(const AlignedVector3& other)
    { m_coeffs = other.m_coeffs; return *this; }

    template <typename Derived>
    inline AlignedVector3& operator=(const MatrixBase<Derived>& other)
    {
      generic_assign_selector<Derived>::run(*this,other.derived());
      return *this;
    }

    inline AlignedVector3 operator+(const AlignedVector3& other) const
    { return AlignedVector3(m_coeffs + other.m_coeffs); }

    inline AlignedVector3& operator+=(const AlignedVector3& other)
    { m_coeffs += other.m_coeffs; return *this; }

    inline AlignedVector3 operator-(const AlignedVector3& other) const
    { return AlignedVector3(m_coeffs - other.m_coeffs); }

    inline AlignedVector3 operator-() const
    { return AlignedVector3(-m_coeffs); }

    inline AlignedVector3 operator-=(const AlignedVector3& other)
    { m_coeffs -= other.m_coeffs; return *this; }

    inline AlignedVector3 operator*(const Scalar& s) const
    { return AlignedVector3(m_coeffs * s); }

    inline friend AlignedVector3 operator*(const Scalar& s,const AlignedVector3& vec)
    { return AlignedVector3(s * vec.m_coeffs); }

    inline AlignedVector3& operator*=(const Scalar& s)
    { m_coeffs *= s; return *this; }

    inline AlignedVector3 operator/(const Scalar& s) const
    { return AlignedVector3(m_coeffs / s); }

    inline AlignedVector3& operator/=(const Scalar& s)
    { m_coeffs /= s; return *this; }

    inline Scalar dot(const AlignedVector3& other) const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      eigen_assert(other.m_coeffs.w()==Scalar(0));
      return m_coeffs.dot(other.m_coeffs);
    }

    inline void normalize()
    {
      m_coeffs /= norm();
    }

    inline AlignedVector3 normalized() const
    {
      return AlignedVector3(m_coeffs / norm());
    }

    inline Scalar sum() const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      return m_coeffs.sum();
    }

    inline Scalar squaredNorm() const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      return m_coeffs.squaredNorm();
    }

    inline Scalar norm() const
    {
      using std::sqrt;
      return sqrt(squaredNorm());
    }

    inline AlignedVector3 cross(const AlignedVector3& other) const
    {
      return AlignedVector3(m_coeffs.cross3(other.m_coeffs));
    }

    template<typename Derived>
    inline bool isApprox(const MatrixBase<Derived>& other, const RealScalar& eps=NumTraits<Scalar>::dummy_precision()) const
    {
      return m_coeffs.template head<3>().isApprox(other,eps);
    }
    
    CoeffType& coeffs() { return m_coeffs; }
    const CoeffType& coeffs() const { return m_coeffs; }
};

namespace internal {

template<typename _Scalar>
struct eval<AlignedVector3<_Scalar>, Dense>
{
 typedef const AlignedVector3<_Scalar>& type;
};

template<typename Scalar>
struct evaluator<AlignedVector3<Scalar> >
  : evaluator<Matrix<Scalar,4,1> >
{
  typedef AlignedVector3<Scalar> XprType;
  typedef evaluator<Matrix<Scalar,4,1> > Base;
  
  evaluator(const XprType &m) : Base(m.coeffs()) {}  
};

}

//@}

}

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ALIGNED_VECTOR3


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/ArpackSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARPACKSUPPORT_MODULE_H
#define EIGEN_ARPACKSUPPORT_MODULE_H

#include "../../Eigen/Core"

/** \defgroup ArpackSupport_Module Arpack support module
  *
  * This module provides a wrapper to Arpack, a library for sparse eigenvalue decomposition.
  *
  * \code
  * #include <Eigen/ArpackSupport>
  * \endcode
  */

#include "../../Eigen/SparseCholesky"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"
#include "src/Eigenvalues/ArpackSelfAdjointEigenSolver.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ARPACKSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/AutoDiff <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_MODULE
#define EIGEN_AUTODIFF_MODULE

namespace Eigen {

/**
  * \defgroup AutoDiff_Module Auto Diff module
  *
  * This module features forward automatic differentation via a simple
  * templated scalar type wrapper AutoDiffScalar.
  *
  * Warning : this should NOT be confused with numerical differentiation, which
  * is a different method and has its own module in Eigen : \ref NumericalDiff_Module.
  *
  * \code
  * #include <unsupported/Eigen/AutoDiff>
  * \endcode
  */
//@{

}
#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"


#include "src/AutoDiff/AutoDiffScalar.h"
// #include "src/AutoDiff/AutoDiffVector.h"
#include "src/AutoDiff/AutoDiffJacobian.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"



namespace Eigen {
//@}
}

#endif // EIGEN_AUTODIFF_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/BVH <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BVH_MODULE_H
#define EIGEN_BVH_MODULE_H

#include "../../Eigen/Core"
#include "../../Eigen/Geometry"
#include "../../Eigen/StdVector"
#include <algorithm>
#include <queue>

namespace Eigen {

/**
  * \defgroup BVH_Module BVH module
  * \brief This module provides generic bounding volume hierarchy algorithms
  * and reference tree implementations.
  *
  *
  * \code
  * #include <unsupported/Eigen/BVH>
  * \endcode
  *
  * A bounding volume hierarchy (BVH) can accelerate many geometric queries.  This module provides a generic implementation
  * of the two basic algorithms over a BVH: intersection of a query object against all objects in the hierarchy and minimization
  * of a function over the objects in the hierarchy.  It also provides intersection and minimization over a cartesian product of
  * two BVH's.  A BVH accelerates intersection by using the fact that if a query object does not intersect a volume, then it cannot
  * intersect any object contained in that volume.  Similarly, a BVH accelerates minimization because the minimum of a function
  * over a volume is no greater than the minimum of a function over any object contained in it.
  *
  * Some sample queries that can be written in terms of intersection are:
  *   - Determine all points where a ray intersects a triangle mesh
  *   - Given a set of points, determine which are contained in a query sphere
  *   - Given a set of spheres, determine which contain the query point
  *   - Given a set of disks, determine if any is completely contained in a query rectangle (represent each 2D disk as a point \f$(x,y,r)\f$
  *     in 3D and represent the rectangle as a pyramid based on the original rectangle and shrinking in the \f$r\f$ direction)
  *   - Given a set of points, count how many pairs are \f$d\pm\epsilon\f$ apart (done by looking at the cartesian product of the set
  *     of points with itself)
  *
  * Some sample queries that can be written in terms of function minimization over a set of objects are:
  *   - Find the intersection between a ray and a triangle mesh closest to the ray origin (function is infinite off the ray)
  *   - Given a polyline and a query point, determine the closest point on the polyline to the query
  *   - Find the diameter of a point cloud (done by looking at the cartesian product and using negative distance as the function)
  *   - Determine how far two meshes are from colliding (this is also a cartesian product query)
  *
  * This implementation decouples the basic algorithms both from the type of hierarchy (and the types of the bounding volumes) and
  * from the particulars of the query.  To enable abstraction from the BVH, the BVH is required to implement a generic mechanism
  * for traversal.  To abstract from the query, the query is responsible for keeping track of results.
  *
  * To be used in the algorithms, a hierarchy must implement the following traversal mechanism (see KdBVH for a sample implementation): \code
      typedef Volume  //the type of bounding volume
      typedef Object  //the type of object in the hierarchy
      typedef Index   //a reference to a node in the hierarchy--typically an int or a pointer
      typedef VolumeIterator //an iterator type over node children--returns Index
      typedef ObjectIterator //an iterator over object (leaf) children--returns const Object &
      Index getRootIndex() const //returns the index of the hierarchy root
      const Volume &getVolume(Index index) const //returns the bounding volume of the node at given index
      void getChildren(Index index, VolumeIterator &outVBegin, VolumeIterator &outVEnd,
                      ObjectIterator &outOBegin, ObjectIterator &outOEnd) const
      //getChildren takes a node index and makes [outVBegin, outVEnd) range over its node children
      //and [outOBegin, outOEnd) range over its object children
    \endcode
  *
  * To use the hierarchy, call BVIntersect or BVMinimize, passing it a BVH (or two, for cartesian product) and a minimizer or intersector.
  * For an intersection query on a single BVH, the intersector encapsulates the query and must provide two functions:
  * \code
      bool intersectVolume(const Volume &volume) //returns true if the query intersects the volume
      bool intersectObject(const Object &object) //returns true if the intersection search should terminate immediately
    \endcode
  * The guarantee that BVIntersect provides is that intersectObject will be called on every object whose bounding volume
  * intersects the query (but possibly on other objects too) unless the search is terminated prematurely.  It is the
  * responsibility of the intersectObject function to keep track of the results in whatever manner is appropriate.
  * The cartesian product intersection and the BVMinimize queries are similar--see their individual documentation.
  *
  * The following is a simple but complete example for how to use the BVH to accelerate the search for a closest red-blue point pair:
  * \include BVH_Example.cpp
  * Output: \verbinclude BVH_Example.out
  */
}

//@{

#include "src/BVH/BVAlgorithms.h"
#include "src/BVH/KdBVH.h"

//@}

#endif // EIGEN_BVH_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CMakeLists.txt <==
set(Eigen_HEADERS 
  AdolcForward
  AlignedVector3
  ArpackSupport
  AutoDiff
  BVH
  EulerAngles
  FFT
  IterativeSolvers 
  KroneckerProduct
  LevenbergMarquardt
  MatrixFunctions 
  MoreVectorization
  MPRealSupport
  NonLinearOptimization
  NumericalDiff
  OpenGLSupport
  Polynomials
  Skyline 
  SparseExtra
  SpecialFunctions
  Splines
  )

install(FILES
  ${Eigen_HEADERS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen COMPONENT Devel
  )

install(DIRECTORY src DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen COMPONENT Devel FILES_MATCHING PATTERN "*.h")

add_subdirectory(CXX11)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/CMakeLists.txt <==
set(Eigen_CXX11_HEADERS Tensor TensorSymmetry ThreadPool)

install(FILES
  ${Eigen_CXX11_HEADERS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/CXX11 COMPONENT Devel
  )

install(DIRECTORY src DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/CXX11 COMPONENT Devel FILES_MATCHING PATTERN "*.h")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/Tensor <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

//#ifndef EIGEN_CXX11_TENSOR_MODULE
//#define EIGEN_CXX11_TENSOR_MODULE

#include "../../../Eigen/Core"

#if EIGEN_HAS_CXX11

#include "../SpecialFunctions"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"
#include "src/util/CXX11Meta.h"
#include "src/util/MaxSizeVector.h"

/** \defgroup CXX11_Tensor_Module Tensor Module
  *
  * This module provides a Tensor class for storing arbitrarily indexed
  * objects.
  *
  * \code
  * #include <Eigen/CXX11/Tensor>
  * \endcode
  *
  * Much of the documentation can be found \ref eigen_tensors "here".
  */

#include <atomic>
#include <chrono>
#include <cmath>
#include <cstddef>
#include <cstring>
#include <random>
#include <thread>

#if defined(EIGEN_USE_THREADS) || defined(EIGEN_USE_SYCL)
#include "ThreadPool"
#endif

#ifdef EIGEN_USE_GPU
  #include <iostream>
  #if defined(EIGEN_USE_HIP)
    #include <hip/hip_runtime.h>
  #else
    #include <cuda_runtime.h>
  #endif
#endif

#include "src/Tensor/TensorMacros.h"
#include "src/Tensor/TensorForwardDeclarations.h"
#include "src/Tensor/TensorMeta.h"
#include "src/Tensor/TensorFunctors.h"
#include "src/Tensor/TensorCostModel.h"
#include "src/Tensor/TensorDeviceDefault.h"
#include "src/Tensor/TensorDeviceThreadPool.h"
#include "src/Tensor/TensorDeviceGpu.h"
#ifndef gpu_assert
#define gpu_assert(x)
#endif
#include "src/Tensor/TensorDeviceSycl.h"
#include "src/Tensor/TensorIndexList.h"
#include "src/Tensor/TensorDimensionList.h"
#include "src/Tensor/TensorDimensions.h"
#include "src/Tensor/TensorInitializer.h"
#include "src/Tensor/TensorTraits.h"
#include "src/Tensor/TensorRandom.h"
#include "src/Tensor/TensorUInt128.h"
#include "src/Tensor/TensorIntDiv.h"
#include "src/Tensor/TensorGlobalFunctions.h"

#include "src/Tensor/TensorBase.h"
#include "src/Tensor/TensorBlock.h"

#include "src/Tensor/TensorEvaluator.h"
#include "src/Tensor/TensorExpr.h"
#include "src/Tensor/TensorReduction.h"
#include "src/Tensor/TensorReductionGpu.h"
#include "src/Tensor/TensorArgMax.h"
#include "src/Tensor/TensorConcatenation.h"
#include "src/Tensor/TensorContractionMapper.h"
#include "src/Tensor/TensorContractionBlocking.h"
#include "src/Tensor/TensorContraction.h"
#include "src/Tensor/TensorContractionThreadPool.h"
#include "src/Tensor/TensorContractionGpu.h"
#include "src/Tensor/TensorConversion.h"
#include "src/Tensor/TensorConvolution.h"
#include "src/Tensor/TensorFFT.h"
#include "src/Tensor/TensorPatch.h"
#include "src/Tensor/TensorImagePatch.h"
#include "src/Tensor/TensorVolumePatch.h"
#include "src/Tensor/TensorBroadcasting.h"
#include "src/Tensor/TensorChipping.h"
#include "src/Tensor/TensorInflation.h"
#include "src/Tensor/TensorLayoutSwap.h"
#include "src/Tensor/TensorMorphing.h"
#include "src/Tensor/TensorPadding.h"
#include "src/Tensor/TensorReverse.h"
#include "src/Tensor/TensorShuffling.h"
#include "src/Tensor/TensorStriding.h"
#include "src/Tensor/TensorCustomOp.h"
#include "src/Tensor/TensorEvalTo.h"
#include "src/Tensor/TensorForcedEval.h"
#include "src/Tensor/TensorGenerator.h"
#include "src/Tensor/TensorAssign.h"
#include "src/Tensor/TensorScan.h"
#include "src/Tensor/TensorTrace.h"

#ifdef EIGEN_USE_SYCL
#include "src/Tensor/TensorReductionSycl.h"
#include "src/Tensor/TensorConvolutionSycl.h"
#include "src/Tensor/TensorContractionSycl.h"
#include "src/Tensor/TensorScanSycl.h"
#endif

#include "src/Tensor/TensorExecutor.h"
#include "src/Tensor/TensorDevice.h"

#include "src/Tensor/TensorStorage.h"
#include "src/Tensor/Tensor.h"
#include "src/Tensor/TensorFixedSize.h"
#include "src/Tensor/TensorMap.h"
#include "src/Tensor/TensorRef.h"

#include "src/Tensor/TensorIO.h"

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif  // EIGEN_HAS_CXX11
//#endif // EIGEN_CXX11_TENSOR_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/TensorSymmetry <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_MODULE
#define EIGEN_CXX11_TENSORSYMMETRY_MODULE

#include "Tensor"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/util/CXX11Meta.h"

/** \defgroup CXX11_TensorSymmetry_Module Tensor Symmetry Module
  *
  * This module provides a classes that allow for the definition of
  * symmetries w.r.t. tensor indices.
  *
  * Including this module will implicitly include the Tensor module.
  *
  * \code
  * #include <Eigen/TensorSymmetry>
  * \endcode
  */

#include "src/TensorSymmetry/util/TemplateGroupTheory.h"
#include "src/TensorSymmetry/Symmetry.h"
#include "src/TensorSymmetry/StaticSymmetry.h"
#include "src/TensorSymmetry/DynamicSymmetry.h"

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CXX11_TENSORSYMMETRY_MODULE

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/ThreadPool <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_MODULE
#define EIGEN_CXX11_THREADPOOL_MODULE

#include "../../../Eigen/Core"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"

/** \defgroup CXX11_ThreadPool_Module C++11 ThreadPool Module
  *
  * This module provides 2 threadpool implementations
  *  - a simple reference implementation
  *  - a faster non blocking implementation
  *
  * This module requires C++11.
  *
  * \code
  * #include <Eigen/CXX11/ThreadPool>
  * \endcode
  */


// The code depends on CXX11, so only include the module if the
// compiler supports it.
#if (EIGEN_COMP_CXXVER >= 11)
#include <cstddef>
#include <cstring>
#include <time.h>

#include <vector>
#include <atomic>
#include <condition_variable>
#include <deque>
#include <mutex>
#include <thread>
#include <functional>
#include <memory>
#include <utility>

// There are non-parenthesized calls to "max" in the  <unordered_map> header,
// which trigger a check in test/main.h causing compilation to fail.
// We work around the check here by removing the check for max in
// the case where we have to emulate thread_local.
#ifdef max
#undef max
#endif
#include <unordered_map>

#include "src/util/CXX11Meta.h"
#include "src/util/MaxSizeVector.h"

#include "src/ThreadPool/ThreadLocal.h"
#include "src/ThreadPool/ThreadYield.h"
#include "src/ThreadPool/ThreadCancel.h"
#include "src/ThreadPool/EventCount.h"
#include "src/ThreadPool/RunQueue.h"
#include "src/ThreadPool/ThreadPoolInterface.h"
#include "src/ThreadPool/ThreadEnvironment.h"
#include "src/ThreadPool/Barrier.h"
#include "src/ThreadPool/NonBlockingThreadPool.h"

#endif

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CXX11_THREADPOOL_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/README.md <==
# Eigen Tensors {#eigen_tensors}

Tensors are multidimensional arrays of elements. Elements are typically scalars,
but more complex types such as strings are also supported.

## Tensor Classes

You can manipulate a tensor with one of the following classes.  They all are in
the namespace `::Eigen.`


### Class Tensor<data_type, rank>

This is the class to use to create a tensor and allocate memory for it.  The
class is templatized with the tensor datatype, such as float or int, and the
tensor rank.  The rank is the number of dimensions, for example rank 2 is a
matrix.

Tensors of this class are resizable.  For example, if you assign a tensor of a
different size to a Tensor, that tensor is resized to match its new value.

#### Constructor Tensor<data_type, rank>(size0, size1, ...)

Constructor for a Tensor.  The constructor must be passed `rank` integers
indicating the sizes of the instance along each of the the `rank`
dimensions.

    // Create a tensor of rank 3 of sizes 2, 3, 4.  This tensor owns
    // memory to hold 24 floating point values (24 = 2 x 3 x 4).
    Tensor<float, 3> t_3d(2, 3, 4);

    // Resize t_3d by assigning a tensor of different sizes, but same rank.
    t_3d = Tensor<float, 3>(3, 4, 3);

#### Constructor Tensor<data_type, rank>(size_array)

Constructor where the sizes for the constructor are specified as an array of
values instead of an explicitly list of parameters.  The array type to use is
`Eigen::array<Eigen::Index>`.  The array can be constructed automatically
from an initializer list.

    // Create a tensor of strings of rank 2 with sizes 5, 7.
    Tensor<string, 2> t_2d({5, 7});


### Class TensorFixedSize<data_type, Sizes<size0, size1, ...>>

Class to use for tensors of fixed size, where the size is known at compile
time.  Fixed sized tensors can provide very fast computations because all their
dimensions are known by the compiler.  FixedSize tensors are not resizable.

If the total number of elements in a fixed size tensor is small enough the
tensor data is held onto the stack and does not cause heap allocation and free.

    // Create a 4 x 3 tensor of floats.
    TensorFixedSize<float, Sizes<4, 3>> t_4x3;

### Class TensorMap<Tensor<data_type, rank>>

This is the class to use to create a tensor on top of memory allocated and
owned by another part of your code.  It allows to view any piece of allocated
memory as a Tensor.  Instances of this class do not own the memory where the
data are stored.

A TensorMap is not resizable because it does not own the memory where its data
are stored.

#### Constructor TensorMap<Tensor<data_type, rank>>(data, size0, size1, ...)

Constructor for a Tensor.  The constructor must be passed a pointer to the
storage for the data, and "rank" size attributes.  The storage has to be
large enough to hold all the data.

    // Map a tensor of ints on top of stack-allocated storage.
    int storage[128];  // 2 x 4 x 2 x 8 = 128
    TensorMap<Tensor<int, 4>> t_4d(storage, 2, 4, 2, 8);

    // The same storage can be viewed as a different tensor.
    // You can also pass the sizes as an array.
    TensorMap<Tensor<int, 2>> t_2d(storage, 16, 8);

    // You can also map fixed-size tensors.  Here we get a 1d view of
    // the 2d fixed-size tensor.
    TensorFixedSize<float, Sizes<4, 3>> t_4x3;
    TensorMap<Tensor<float, 1>> t_12(t_4x3.data(), 12);


#### Class TensorRef

See Assigning to a TensorRef below.

## Accessing Tensor Elements

#### <data_type> tensor(index0, index1...)

Return the element at position `(index0, index1...)` in tensor
`tensor`.  You must pass as many parameters as the rank of `tensor`.
The expression can be used as an l-value to set the value of the element at the
specified position.  The value returned is of the datatype of the tensor.

    // Set the value of the element at position (0, 1, 0);
    Tensor<float, 3> t_3d(2, 3, 4);
    t_3d(0, 1, 0) = 12.0f;

    // Initialize all elements to random values.
    for (int i = 0; i < 2; ++i) {
      for (int j = 0; j < 3; ++j) {
        for (int k = 0; k < 4; ++k) {
          t_3d(i, j, k) = ...some random value...;
        }
      }
    }

    // Print elements of a tensor.
    for (int i = 0; i < 2; ++i) {
      LOG(INFO) << t_3d(i, 0, 0);
    }


## TensorLayout

The tensor library supports 2 layouts: `ColMajor` (the default) and
`RowMajor`.  Only the default column major layout is currently fully
supported, and it is therefore not recommended to attempt to use the row major
layout at the moment.

The layout of a tensor is optionally specified as part of its type. If not
specified explicitly column major is assumed.

    Tensor<float, 3, ColMajor> col_major;  // equivalent to Tensor<float, 3>
    TensorMap<Tensor<float, 3, RowMajor> > row_major(data, ...);

All the arguments to an expression must use the same layout. Attempting to mix
different layouts will result in a compilation error.

It is possible to change the layout of a tensor or an expression using the
`swap_layout()` method.  Note that this will also reverse the order of the
dimensions.

    Tensor<float, 2, ColMajor> col_major(2, 4);
    Tensor<float, 2, RowMajor> row_major(2, 4);

    Tensor<float, 2> col_major_result = col_major;  // ok, layouts match
    Tensor<float, 2> col_major_result = row_major;  // will not compile

    // Simple layout swap
    col_major_result = row_major.swap_layout();
    eigen_assert(col_major_result.dimension(0) == 4);
    eigen_assert(col_major_result.dimension(1) == 2);

    // Swap the layout and preserve the order of the dimensions
    array<int, 2> shuffle(1, 0);
    col_major_result = row_major.swap_layout().shuffle(shuffle);
    eigen_assert(col_major_result.dimension(0) == 2);
    eigen_assert(col_major_result.dimension(1) == 4);


## Tensor Operations

The Eigen Tensor library provides a vast library of operations on Tensors:
numerical operations such as addition and multiplication, geometry operations
such as slicing and shuffling, etc.  These operations are available as methods
of the Tensor classes, and in some cases as operator overloads.  For example
the following code computes the elementwise addition of two tensors:

    Tensor<float, 3> t1(2, 3, 4);
    ...set some values in t1...
    Tensor<float, 3> t2(2, 3, 4);
    ...set some values in t2...
    // Set t3 to the element wise sum of t1 and t2
    Tensor<float, 3> t3 = t1 + t2;

While the code above looks easy enough, it is important to understand that the
expression `t1 + t2` is not actually adding the values of the tensors.  The
expression instead constructs a "tensor operator" object of the class
TensorCwiseBinaryOp<scalar_sum>, which has references to the tensors
`t1` and `t2`.  This is a small C++ object that knows how to add
`t1` and `t2`.  It is only when the value of the expression is assigned
to the tensor `t3` that the addition is actually performed.  Technically,
this happens through the overloading of `operator=()` in the Tensor class.

This mechanism for computing tensor expressions allows for lazy evaluation and
optimizations which are what make the tensor library very fast.

Of course, the tensor operators do nest, and the expression `t1 + t2 * 0.3f`
is actually represented with the (approximate) tree of operators:

    TensorCwiseBinaryOp<scalar_sum>(t1, TensorCwiseUnaryOp<scalar_mul>(t2, 0.3f))


### Tensor Operations and C++ "auto"

Because Tensor operations create tensor operators, the C++ `auto` keyword
does not have its intuitive meaning.  Consider these 2 lines of code:

    Tensor<float, 3> t3 = t1 + t2;
    auto t4 = t1 + t2;

In the first line we allocate the tensor `t3` and it will contain the
result of the addition of `t1` and `t2`.  In the second line, `t4`
is actually the tree of tensor operators that will compute the addition of
`t1` and `t2`.  In fact, `t4` is *not* a tensor and you cannot get
the values of its elements:

    Tensor<float, 3> t3 = t1 + t2;
    cout << t3(0, 0, 0);  // OK prints the value of t1(0, 0, 0) + t2(0, 0, 0)

    auto t4 = t1 + t2;
    cout << t4(0, 0, 0);  // Compilation error!

When you use `auto` you do not get a Tensor as a result but instead a
non-evaluated expression.  So only use `auto` to delay evaluation.

Unfortunately, there is no single underlying concrete type for holding
non-evaluated expressions, hence you have to use auto in the case when you do
want to hold non-evaluated expressions.

When you need the results of set of tensor computations you have to assign the
result to a Tensor that will be capable of holding onto them.  This can be
either a normal Tensor, a fixed size Tensor, or a TensorMap on an existing
piece of memory.  All the following will work:

    auto t4 = t1 + t2;

    Tensor<float, 3> result = t4;  // Could also be: result(t4);
    cout << result(0, 0, 0);

    TensorMap<float, 4> result(<a float* with enough space>, <size0>, ...) = t4;
    cout << result(0, 0, 0);

    TensorFixedSize<float, Sizes<size0, ...>> result = t4;
    cout << result(0, 0, 0);

Until you need the results, you can keep the operation around, and even reuse
it for additional operations.  As long as you keep the expression as an
operation, no computation is performed.

    // One way to compute exp((t1 + t2) * 0.2f);
    auto t3 = t1 + t2;
    auto t4 = t3 * 0.2f;
    auto t5 = t4.exp();
    Tensor<float, 3> result = t5;

    // Another way, exactly as efficient as the previous one:
    Tensor<float, 3> result = ((t1 + t2) * 0.2f).exp();

### Controlling When Expression are Evaluated

There are several ways to control when expressions are evaluated:

*   Assignment to a Tensor, TensorFixedSize, or TensorMap.
*   Use of the eval() method.
*   Assignment to a TensorRef.

#### Assigning to a Tensor, TensorFixedSize, or TensorMap.

The most common way to evaluate an expression is to assign it to a Tensor.  In
the example below, the `auto` declarations make the intermediate values
"Operations", not Tensors, and do not cause the expressions to be evaluated.
The assignment to the Tensor `result` causes the evaluation of all the
operations.

    auto t3 = t1 + t2;             // t3 is an Operation.
    auto t4 = t3 * 0.2f;           // t4 is an Operation.
    auto t5 = t4.exp();            // t5 is an Operation.
    Tensor<float, 3> result = t5;  // The operations are evaluated.

If you know the ranks and sizes of the Operation value you can assign the
Operation to a TensorFixedSize instead of a Tensor, which is a bit more
efficient.

    // We know that the result is a 4x4x2 tensor!
    TensorFixedSize<float, Sizes<4, 4, 2>> result = t5;

Simiarly, assigning an expression to a TensorMap causes its evaluation.  Like
tensors of type TensorFixedSize, TensorMaps cannot be resized so they have to
have the rank and sizes of the expression that are assigned to them.

#### Calling eval().

When you compute large composite expressions, you sometimes want to tell Eigen
that an intermediate value in the expression tree is worth evaluating ahead of
time.  This is done by inserting a call to the `eval()` method of the
expression Operation.

    // The previous example could have been written:
    Tensor<float, 3> result = ((t1 + t2) * 0.2f).exp();

    // If you want to compute (t1 + t2) once ahead of time you can write:
    Tensor<float, 3> result = ((t1 + t2).eval() * 0.2f).exp();

Semantically, calling `eval()` is equivalent to materializing the value of
the expression in a temporary Tensor of the right size.  The code above in
effect does:

    // .eval() knows the size!
    TensorFixedSize<float, Sizes<4, 4, 2>> tmp = t1 + t2;
    Tensor<float, 3> result = (tmp * 0.2f).exp();

Note that the return value of `eval()` is itself an Operation, so the
following code does not do what you may think:

    // Here t3 is an evaluation Operation.  t3 has not been evaluated yet.
    auto t3 = (t1 + t2).eval();

    // You can use t3 in another expression.  Still no evaluation.
    auto t4 = (t3 * 0.2f).exp();

    // The value is evaluated when you assign the Operation to a Tensor, using
    // an intermediate tensor to represent t3.x
    Tensor<float, 3> result = t4;

While in the examples above calling `eval()` does not make a difference in
performance, in other cases it can make a huge difference.  In the expression
below the `broadcast()` expression causes the `X.maximum()` expression
to be evaluated many times:

    Tensor<...> X ...;
    Tensor<...> Y = ((X - X.maximum(depth_dim).reshape(dims2d).broadcast(bcast))
                     * beta).exp();

Inserting a call to `eval()` between the `maximum()` and
`reshape()` calls guarantees that maximum() is only computed once and
greatly speeds-up execution:

    Tensor<...> Y =
      ((X - X.maximum(depth_dim).eval().reshape(dims2d).broadcast(bcast))
        * beta).exp();

In the other example below, the tensor `Y` is both used in the expression
and its assignment.  This is an aliasing problem and if the evaluation is not
done in the right order Y will be updated incrementally during the evaluation
resulting in bogus results:

     Tensor<...> Y ...;
     Y = Y / (Y.sum(depth_dim).reshape(dims2d).broadcast(bcast));

Inserting a call to `eval()` between the `sum()` and `reshape()`
expressions ensures that the sum is computed before any updates to `Y` are
done.

     Y = Y / (Y.sum(depth_dim).eval().reshape(dims2d).broadcast(bcast));

Note that an eval around the full right hand side expression is not needed
because the generated has to compute the i-th value of the right hand side
before assigning it to the left hand side.

However, if you were assigning the expression value to a shuffle of `Y`
then you would need to force an eval for correctness by adding an `eval()`
call for the right hand side:

     Y.shuffle(...) =
        (Y / (Y.sum(depth_dim).eval().reshape(dims2d).broadcast(bcast))).eval();


#### Assigning to a TensorRef.

If you need to access only a few elements from the value of an expression you
can avoid materializing the value in a full tensor by using a TensorRef.

A TensorRef is a small wrapper class for any Eigen Operation.  It provides
overloads for the `()` operator that let you access individual values in
the expression.  TensorRef is convenient, because the Operation themselves do
not provide a way to access individual elements.

    // Create a TensorRef for the expression.  The expression is not
    // evaluated yet.
    TensorRef<Tensor<float, 3> > ref = ((t1 + t2) * 0.2f).exp();

    // Use "ref" to access individual elements.  The expression is evaluated
    // on the fly.
    float at_0 = ref(0, 0, 0);
    cout << ref(0, 1, 0);

Only use TensorRef when you need a subset of the values of the expression.
TensorRef only computes the values you access.  However note that if you are
going to access all the values it will be much faster to materialize the
results in a Tensor first.

In some cases, if the full Tensor result would be very large, you may save
memory by accessing it as a TensorRef.  But not always.  So don't count on it.


### Controlling How Expressions Are Evaluated

The tensor library provides several implementations of the various operations
such as contractions and convolutions.  The implementations are optimized for
different environments: single threaded on CPU, multi threaded on CPU, or on a
GPU using cuda.  Additional implementations may be added later.

You can choose which implementation to use with the `device()` call.  If
you do not choose an implementation explicitly the default implementation that
uses a single thread on the CPU is used.

The default implementation has been optimized for recent Intel CPUs, taking
advantage of SSE, AVX, and FMA instructions.  Work is ongoing to tune the
library on ARM CPUs.  Note that you need to pass compiler-dependent flags
to enable the use of SSE, AVX, and other instructions.

For example, the following code adds two tensors using the default
single-threaded CPU implementation:

    Tensor<float, 2> a(30, 40);
    Tensor<float, 2> b(30, 40);
    Tensor<float, 2> c = a + b;

To choose a different implementation you have to insert a `device()` call
before the assignment of the result.  For technical C++ reasons this requires
that the Tensor for the result be declared on its own.  This means that you
have to know the size of the result.

    Eigen::Tensor<float, 2> c(30, 40);
    c.device(...) = a + b;

The call to `device()` must be the last call on the left of the operator=.

You must pass to the `device()` call an Eigen device object.  There are
presently three devices you can use: DefaultDevice, ThreadPoolDevice and
GpuDevice.


#### Evaluating With the DefaultDevice

This is exactly the same as not inserting a `device()` call.

    DefaultDevice my_device;
    c.device(my_device) = a + b;

#### Evaluating with a Thread Pool

    // Create the Eigen ThreadPool
    Eigen::ThreadPool pool(8 /* number of threads in pool */)

    // Create the Eigen ThreadPoolDevice.
    Eigen::ThreadPoolDevice my_device(&pool, 4 /* number of threads to use */);

    // Now just use the device when evaluating expressions.
    Eigen::Tensor<float, 2> c(30, 50);
    c.device(my_device) = a.contract(b, dot_product_dims);


#### Evaluating On GPU

This is presently a bit more complicated than just using a thread pool device.
You need to create a GPU device but you also need to explicitly allocate the
memory for tensors with cuda.


## API Reference

### Datatypes

In the documentation of the tensor methods and Operation we mention datatypes
that are tensor-type specific:

#### <Tensor-Type>::Dimensions

Acts like an array of ints.  Has an `int size` attribute, and can be
indexed like an array to access individual values.  Used to represent the
dimensions of a tensor.  See `dimensions()`.

#### <Tensor-Type>::Index

Acts like an `int`.  Used for indexing tensors along their dimensions.  See
`operator()`, `dimension()`, and `size()`.

#### <Tensor-Type>::Scalar

Represents the datatype of individual tensor elements.  For example, for a
`Tensor<float>`, `Scalar` is the type `float`.  See
`setConstant()`.

#### <Operation>

We use this pseudo type to indicate that a tensor Operation is returned by a
method.  We indicate in the text the type and dimensions of the tensor that the
Operation returns after evaluation.

The Operation will have to be evaluated, for example by assigning it to a
tensor, before you can access the values of the resulting tensor.  You can also
access the values through a TensorRef.


## Built-in Tensor Methods

These are usual C++ methods that act on tensors immediately.  They are not
Operations which provide delayed evaluation of their results.  Unless specified
otherwise, all the methods listed below are available on all tensor classes:
Tensor, TensorFixedSize, and TensorMap.

## Metadata

### int NumDimensions

Constant value indicating the number of dimensions of a Tensor.  This is also
known as the tensor "rank".

      Eigen::Tensor<float, 2> a(3, 4);
      cout << "Dims " << a.NumDimensions;
      => Dims 2

### Dimensions dimensions()

Returns an array-like object representing the dimensions of the tensor.
The actual type of the `dimensions()` result is `<Tensor-Type>::``Dimensions`.

    Eigen::Tensor<float, 2> a(3, 4);
    const Eigen::Tensor<float, 2>::Dimensions& d = a.dimensions();
    cout << "Dim size: " << d.size << ", dim 0: " << d[0]
         << ", dim 1: " << d[1];
    => Dim size: 2, dim 0: 3, dim 1: 4

If you use a C++11 compiler, you can use `auto` to simplify the code:

    const auto& d = a.dimensions();
    cout << "Dim size: " << d.size << ", dim 0: " << d[0]
         << ", dim 1: " << d[1];
    => Dim size: 2, dim 0: 3, dim 1: 4

### Index dimension(Index n)

Returns the n-th dimension of the tensor.  The actual type of the
`dimension()` result is `<Tensor-Type>::``Index`, but you can
always use it like an int.

      Eigen::Tensor<float, 2> a(3, 4);
      int dim1 = a.dimension(1);
      cout << "Dim 1: " << dim1;
      => Dim 1: 4

### Index size()

Returns the total number of elements in the tensor.  This is the product of all
the tensor dimensions.  The actual type of the `size()` result is
`<Tensor-Type>::``Index`, but you can always use it like an int.

    Eigen::Tensor<float, 2> a(3, 4);
    cout << "Size: " << a.size();
    => Size: 12


### Getting Dimensions From An Operation

A few operations provide `dimensions()` directly,
e.g. `TensorReslicingOp`.  Most operations defer calculating dimensions
until the operation is being evaluated.  If you need access to the dimensions
of a deferred operation, you can wrap it in a TensorRef (see Assigning to a
TensorRef above), which provides `dimensions()` and `dimension()` as
above.

TensorRef can also wrap the plain Tensor types, so this is a useful idiom in
templated contexts where the underlying object could be either a raw Tensor
or some deferred operation (e.g. a slice of a Tensor).  In this case, the
template code can wrap the object in a TensorRef and reason about its
dimensionality while remaining agnostic to the underlying type.


## Constructors

### Tensor

Creates a tensor of the specified size. The number of arguments must be equal
to the rank of the tensor. The content of the tensor is not initialized.

    Eigen::Tensor<float, 2> a(3, 4);
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4

### TensorFixedSize

Creates a tensor of the specified size. The number of arguments in the Sizes<>
template parameter determines the rank of the tensor. The content of the tensor
is not initialized.

    Eigen::TensorFixedSize<float, Sizes<3, 4>> a;
    cout << "Rank: " << a.rank() << endl;
    => Rank: 2
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4

### TensorMap

Creates a tensor mapping an existing array of data. The data must not be freed
until the TensorMap is discarded, and the size of the data must be large enough
to accommodate the coefficients of the tensor.

    float data[] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11};
    Eigen::TensorMap<Tensor<float, 2>> a(data, 3, 4);
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4
    cout << "a(1, 2): " << a(1, 2) << endl;
    => a(1, 2): 7


## Contents Initialization

When a new Tensor or a new TensorFixedSize are created, memory is allocated to
hold all the tensor elements, but the memory is not initialized.  Similarly,
when a new TensorMap is created on top of non-initialized memory the memory its
contents are not initialized.

You can use one of the methods below to initialize the tensor memory.  These
have an immediate effect on the tensor and return the tensor itself as a
result.  These are not tensor Operations which delay evaluation.

### <Tensor-Type> setConstant(const Scalar& val)

Sets all elements of the tensor to the constant value `val`.  `Scalar`
is the type of data stored in the tensor.  You can pass any value that is
convertible to that type.

Returns the tensor itself in case you want to chain another call.

    a.setConstant(12.3f);
    cout << "Constant: " << endl << a << endl << endl;
    =>
    Constant:
    12.3 12.3 12.3 12.3
    12.3 12.3 12.3 12.3
    12.3 12.3 12.3 12.3

Note that `setConstant()` can be used on any tensor where the element type
has a copy constructor and an `operator=()`:

    Eigen::Tensor<string, 2> a(2, 3);
    a.setConstant("yolo");
    cout << "String tensor: " << endl << a << endl << endl;
    =>
    String tensor:
    yolo yolo yolo
    yolo yolo yolo


### <Tensor-Type> setZero()

Fills the tensor with zeros.  Equivalent to `setConstant(Scalar(0))`.
Returns the tensor itself in case you want to chain another call.

    a.setZero();
    cout << "Zeros: " << endl << a << endl << endl;
    =>
    Zeros:
    0 0 0 0
    0 0 0 0
    0 0 0 0


### <Tensor-Type> setValues({..initializer_list})

Fills the tensor with explicit values specified in a std::initializer_list.
The type of the initializer list depends on the type and rank of the tensor.

If the tensor has rank N, the initializer list must be nested N times.  The
most deeply nested lists must contains P scalars of the Tensor type where P is
the size of the last dimension of the Tensor.

For example, for a `TensorFixedSize<float, 2, 3>` the initializer list must
contains 2 lists of 3 floats each.

`setValues()` returns the tensor itself in case you want to chain another
call.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setValues({{0.0f, 1.0f, 2.0f}, {3.0f, 4.0f, 5.0f}});
    cout << "a" << endl << a << endl << endl;
    =>
    a
    0 1 2
    3 4 5

If a list is too short, the corresponding elements of the tensor will not be
changed.  This is valid at each level of nesting.  For example the following
code only sets the values of the first row of the tensor.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setConstant(1000);
    a.setValues({{10, 20, 30}});
    cout << "a" << endl << a << endl << endl;
    =>
    a
    10   20   30
    1000 1000 1000

### <Tensor-Type> setRandom()

Fills the tensor with random values.  Returns the tensor itself in case you
want to chain another call.

    a.setRandom();
    cout << "Random: " << endl << a << endl << endl;
    =>
    Random:
      0.680375    0.59688  -0.329554    0.10794
     -0.211234   0.823295   0.536459 -0.0452059
      0.566198  -0.604897  -0.444451   0.257742

You can customize `setRandom()` by providing your own random number
generator as a template argument:

    a.setRandom<MyRandomGenerator>();

Here, `MyRandomGenerator` must be a struct with the following member
functions, where Scalar and Index are the same as `<Tensor-Type>::``Scalar`
and `<Tensor-Type>::``Index`.

See `struct UniformRandomGenerator` in TensorFunctors.h for an example.

    // Custom number generator for use with setRandom().
    struct MyRandomGenerator {
      // Default and copy constructors. Both are needed
      MyRandomGenerator() { }
      MyRandomGenerator(const MyRandomGenerator& ) { }

      // Return a random value to be used.  "element_location" is the
      // location of the entry to set in the tensor, it can typically
      // be ignored.
      Scalar operator()(Eigen::DenseIndex element_location,
                        Eigen::DenseIndex /*unused*/ = 0) const {
        return <randomly generated value of type T>;
      }

      // Same as above but generates several numbers at a time.
      typename internal::packet_traits<Scalar>::type packetOp(
          Eigen::DenseIndex packet_location, Eigen::DenseIndex /*unused*/ = 0) const {
        return <a packet of randomly generated values>;
      }
    };

You can also use one of the 2 random number generators that are part of the
tensor library:
*   UniformRandomGenerator
*   NormalRandomGenerator


## Data Access

The Tensor, TensorFixedSize, and TensorRef classes provide the following
accessors to access the tensor coefficients:

    const Scalar& operator()(const array<Index, NumIndices>& indices)
    const Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)
    Scalar& operator()(const array<Index, NumIndices>& indices)
    Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)

The number of indices must be equal to the rank of the tensor. Moreover, these
accessors are not available on tensor expressions. In order to access the
values of a tensor expression, the expression must either be evaluated or
wrapped in a TensorRef.


### Scalar* data() and const Scalar* data() const

Returns a pointer to the storage for the tensor.  The pointer is const if the
tensor was const.  This allows direct access to the data.  The layout of the
data depends on the tensor layout: RowMajor or ColMajor.

This access is usually only needed for special cases, for example when mixing
Eigen Tensor code with other libraries.

Scalar is the type of data stored in the tensor.

    Eigen::Tensor<float, 2> a(3, 4);
    float* a_data = a.data();
    a_data[0] = 123.45f;
    cout << "a(0, 0): " << a(0, 0);
    => a(0, 0): 123.45


## Tensor Operations

All the methods documented below return non evaluated tensor `Operations`.
These can be chained: you can apply another Tensor Operation to the value
returned by the method.

The chain of Operation is evaluated lazily, typically when it is assigned to a
tensor.  See "Controlling when Expression are Evaluated" for more details about
their evaluation.

### <Operation> constant(const Scalar& val)

Returns a tensor of the same type and dimensions as the original tensor but
where all elements have the value `val`.

This is useful, for example, when you want to add or subtract a constant from a
tensor, or multiply every element of a tensor by a scalar.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = a + a.constant(2.0f);
    Eigen::Tensor<float, 2> c = b * b.constant(0.2f);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    cout << "c" << endl << c << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    3 3 3
    3 3 3

    c
    0.6 0.6 0.6
    0.6 0.6 0.6

### <Operation> random()

Returns a tensor of the same type and dimensions as the current tensor
but where all elements have random values.

This is for example useful to add random values to an existing tensor.
The generation of random values can be customized in the same manner
as for `setRandom()`.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = a + a.random();
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    1.68038   1.5662  1.82329
    0.788766  1.59688 0.395103


## Unary Element Wise Operations

All these operations take a single input tensor as argument and return a tensor
of the same type and dimensions as the tensor to which they are applied.  The
requested operations are applied to each element independently.

### <Operation> operator-()

Returns a tensor of the same type and dimensions as the original tensor
containing the opposite values of the original tensor.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = -a;
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    -1 -1 -1
    -1 -1 -1

### <Operation> sqrt()

Returns a tensor of the same type and dimensions as the original tensor
containing the square roots of the original tensor.

### <Operation> rsqrt()

Returns a tensor of the same type and dimensions as the original tensor
containing the inverse square roots of the original tensor.

### <Operation> square()

Returns a tensor of the same type and dimensions as the original tensor
containing the squares of the original tensor values.

### <Operation> inverse()

Returns a tensor of the same type and dimensions as the original tensor
containing the inverse of the original tensor values.

### <Operation> exp()

Returns a tensor of the same type and dimensions as the original tensor
containing the exponential of the original tensor.

### <Operation> log()

Returns a tensor of the same type and dimensions as the original tensor
containing the natural logarithms of the original tensor.

### <Operation> abs()

Returns a tensor of the same type and dimensions as the original tensor
containing the absolute values of the original tensor.

### <Operation> pow(Scalar exponent)

Returns a tensor of the same type and dimensions as the original tensor
containing the coefficients of the original tensor to the power of the
exponent.

The type of the exponent, Scalar, is always the same as the type of the
tensor coefficients.  For example, only integer exponents can be used in
conjuntion with tensors of integer values.

You can use cast() to lift this restriction.  For example this computes
cubic roots of an int Tensor:

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 1, 8}, {27, 64, 125}});
    Eigen::Tensor<double, 2> b = a.cast<double>().pow(1.0 / 3.0);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    0   1   8
    27  64 125

    b
    0 1 2
    3 4 5

### <Operation>  operator * (Scalar scale)

Multiplies all the coefficients of the input tensor by the provided scale.

### <Operation>  cwiseMax(Scalar threshold)
TODO

### <Operation>  cwiseMin(Scalar threshold)
TODO

### <Operation>  unaryExpr(const CustomUnaryOp& func)
TODO


## Binary Element Wise Operations

These operations take two input tensors as arguments. The 2 input tensors should
be of the same type and dimensions. The result is a tensor of the same
dimensions as the tensors to which they are applied, and unless otherwise
specified it is also of the same type. The requested operations are applied to
each pair of elements independently.

### <Operation> operator+(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise sums of the inputs.

### <Operation> operator-(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise differences of the inputs.

### <Operation> operator*(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise products of the inputs.

### <Operation> operator/(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise quotients of the inputs.

This operator is not supported for integer types.

### <Operation> cwiseMax(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise maximums of the inputs.

### <Operation> cwiseMin(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise mimimums of the inputs.

### <Operation> Logical operators

The following logical operators are supported as well:

*   operator&&(const OtherDerived& other)
*   operator||(const OtherDerived& other)
*   operator<(const OtherDerived& other)
*   operator<=(const OtherDerived& other)
*   operator>(const OtherDerived& other)
*   operator>=(const OtherDerived& other)
*   operator==(const OtherDerived& other)
*   operator!=(const OtherDerived& other)

They all return a tensor of boolean values.


## Selection (select(const ThenDerived& thenTensor, const ElseDerived& elseTensor)

Selection is a coefficient-wise ternary operator that is the tensor equivalent
to the if-then-else operation.

    Tensor<bool, 3> if = ...;
    Tensor<float, 3> then = ...;
    Tensor<float, 3> else = ...;
    Tensor<float, 3> result = if.select(then, else);

The 3 arguments must be of the same dimensions, which will also be the dimension
of the result.  The 'if' tensor must be of type boolean, the 'then' and the
'else' tensor must be of the same type, which will also be the type of the
result.

Each coefficient in the result is equal to the corresponding coefficient in the
'then' tensor if the corresponding value in the 'if' tensor is true. If not, the
resulting coefficient will come from the 'else' tensor.


## Contraction

Tensor *contractions* are a generalization of the matrix product to the
multidimensional case.

    // Create 2 matrices using tensors of rank 2
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {6, 5, 4}});
    Eigen::Tensor<int, 2> b(3, 2);
    b.setValues({{1, 2}, {4, 5}, {5, 6}});

    // Compute the traditional matrix product
    Eigen::array<Eigen::IndexPair<int>, 1> product_dims = { Eigen::IndexPair<int>(1, 0) };
    Eigen::Tensor<int, 2> AB = a.contract(b, product_dims);

    // Compute the product of the transpose of the matrices
    Eigen::array<Eigen::IndexPair<int>, 1> transposed_product_dims = { Eigen::IndexPair<int>(0, 1) };
    Eigen::Tensor<int, 2> AtBt = a.contract(b, transposed_product_dims);

    // Contraction to scalar value using a double contraction.
    // First coordinate of both tensors are contracted as well as both second coordinates, i.e., this computes the sum of the squares of the elements.
    Eigen::array<Eigen::IndexPair<int>, 2> double_contraction_product_dims = { Eigen::IndexPair<int>(0, 0), Eigen::IndexPair<int>(1, 1) };
    Eigen::Tensor<int, 0> AdoubleContractedA = a.contract(a, double_contraction_product_dims);

    // Extracting the scalar value of the tensor contraction for further usage
    int value = AdoubleContractedA(0);

## Reduction Operations

A *Reduction* operation returns a tensor with fewer dimensions than the
original tensor.  The values in the returned tensor are computed by applying a
*reduction operator* to slices of values from the original tensor.  You specify
the dimensions along which the slices are made.

The Eigen Tensor library provides a set of predefined reduction operators such
as `maximum()` and `sum()` and lets you define additional operators by
implementing a few methods from a reductor template.

### Reduction Dimensions

All reduction operations take a single parameter of type
`<TensorType>::``Dimensions` which can always be specified as an array of
ints.  These are called the "reduction dimensions."  The values are the indices
of the dimensions of the input tensor over which the reduction is done.  The
parameter can have at most as many element as the rank of the input tensor;
each element must be less than the tensor rank, as it indicates one of the
dimensions to reduce.

Each dimension of the input tensor should occur at most once in the reduction
dimensions as the implementation does not remove duplicates.

The order of the values in the reduction dimensions does not affect the
results, but the code may execute faster if you list the dimensions in
increasing order.

Example: Reduction along one dimension.

    // Create a tensor of 2 dimensions
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {6, 5, 4}});
    // Reduce it along the second dimension (1)...
    Eigen::array<int, 1> dims({1 /* dimension to reduce */});
    // ...using the "maximum" operator.
    // The result is a tensor with one dimension.  The size of
    // that dimension is the same as the first (non-reduced) dimension of a.
    Eigen::Tensor<int, 1> b = a.maximum(dims);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 2 3
    6 5 4

    b
    3
    6

Example: Reduction along two dimensions.

    Eigen::Tensor<float, 3, Eigen::ColMajor> a(2, 3, 4);
    a.setValues({{{0.0f, 1.0f, 2.0f, 3.0f},
                  {7.0f, 6.0f, 5.0f, 4.0f},
                  {8.0f, 9.0f, 10.0f, 11.0f}},
                 {{12.0f, 13.0f, 14.0f, 15.0f},
                  {19.0f, 18.0f, 17.0f, 16.0f},
                  {20.0f, 21.0f, 22.0f, 23.0f}}});
    // The tensor a has 3 dimensions.  We reduce along the
    // first 2, resulting in a tensor with a single dimension
    // of size 4 (the last dimension of a.)
    // Note that we pass the array of reduction dimensions
    // directly to the maximum() call.
    Eigen::Tensor<float, 1, Eigen::ColMajor> b =
        a.maximum(Eigen::array<int, 2>({0, 1}));
    cout << "b" << endl << b << endl << endl;
    =>
    b
    20
    21
    22
    23

#### Reduction along all dimensions

As a special case, if you pass no parameter to a reduction operation the
original tensor is reduced along *all* its dimensions.  The result is a
scalar, represented as a zero-dimension tensor.

    Eigen::Tensor<float, 3> a(2, 3, 4);
    a.setValues({{{0.0f, 1.0f, 2.0f, 3.0f},
                  {7.0f, 6.0f, 5.0f, 4.0f},
                  {8.0f, 9.0f, 10.0f, 11.0f}},
                 {{12.0f, 13.0f, 14.0f, 15.0f},
                  {19.0f, 18.0f, 17.0f, 16.0f},
                  {20.0f, 21.0f, 22.0f, 23.0f}}});
    // Reduce along all dimensions using the sum() operator.
    Eigen::Tensor<float, 0> b = a.sum();
    cout << "b" << endl << b << endl << endl;
    =>
    b
    276


### <Operation> sum(const Dimensions& new_dims)
### <Operation> sum()

Reduce a tensor using the sum() operator.  The resulting values
are the sum of the reduced values.

### <Operation> mean(const Dimensions& new_dims)
### <Operation> mean()

Reduce a tensor using the mean() operator.  The resulting values
are the mean of the reduced values.

### <Operation> maximum(const Dimensions& new_dims)
### <Operation> maximum()

Reduce a tensor using the maximum() operator.  The resulting values are the
largest of the reduced values.

### <Operation> minimum(const Dimensions& new_dims)
### <Operation> minimum()

Reduce a tensor using the minimum() operator.  The resulting values
are the smallest of the reduced values.

### <Operation> prod(const Dimensions& new_dims)
### <Operation> prod()

Reduce a tensor using the prod() operator.  The resulting values
are the product of the reduced values.

### <Operation> all(const Dimensions& new_dims)
### <Operation> all()
Reduce a tensor using the all() operator.  Casts tensor to bool and then checks
whether all elements are true.  Runs through all elements rather than
short-circuiting, so may be significantly inefficient.

### <Operation> any(const Dimensions& new_dims)
### <Operation> any()
Reduce a tensor using the any() operator.  Casts tensor to bool and then checks
whether any element is true.  Runs through all elements rather than
short-circuiting, so may be significantly inefficient.


### <Operation> reduce(const Dimensions& new_dims, const Reducer& reducer)

Reduce a tensor using a user-defined reduction operator.  See `SumReducer`
in TensorFunctors.h for information on how to implement a reduction operator.


## Trace

A *Trace* operation returns a tensor with fewer dimensions than the original
tensor. It returns a tensor whose elements are the sum of the elements of the
original tensor along the main diagonal for a list of specified dimensions, the
"trace dimensions". Similar to the `Reduction Dimensions`, the trace dimensions
are passed as an input parameter to the operation, are of type `<TensorType>::``Dimensions`
, and have the same requirements when passed as an input parameter. In addition,
the trace dimensions must have the same size.

Example: Trace along 2 dimensions.

    // Create a tensor of 3 dimensions
    Eigen::Tensor<int, 3> a(2, 2, 3);
    a.setValues({{{1, 2, 3}, {4, 5, 6}}, {{7, 8, 9}, {10, 11, 12}}});
    // Specify the dimensions along which the trace will be computed.
    // In this example, the trace can only be computed along the dimensions
    // with indices 0 and 1
    Eigen::array<int, 2> dims({0, 1});
    // The output tensor contains all but the trace dimensions.
    Tensor<int, 1> a_trace = a.trace(dims);
    cout << "a_trace:" << endl;
    cout << a_trace << endl;
    =>
    a_trace:
    11
    13
    15


### <Operation> trace(const Dimensions& new_dims)
### <Operation> trace()

As a special case, if no parameter is passed to the operation, trace is computed
along *all* dimensions of the input tensor.

Example: Trace along all dimensions.

    // Create a tensor of 3 dimensions, with all dimensions having the same size.
    Eigen::Tensor<int, 3> a(3, 3, 3);
    a.setValues({{{1, 2, 3}, {4, 5, 6}, {7, 8, 9}},
                {{10, 11, 12}, {13, 14, 15}, {16, 17, 18}},
                {{19, 20, 21}, {22, 23, 24}, {25, 26, 27}}});
    // Result is a zero dimension tensor
    Tensor<int, 0> a_trace = a.trace();
    cout<<"a_trace:"<<endl;
    cout<<a_trace<<endl;
    =>
    a_trace:
    42


## Scan Operations

A *Scan* operation returns a tensor with the same dimensions as the original
tensor. The operation performs an inclusive scan along the specified
axis, which means it computes a running total along the axis for a given
reduction operation.
If the reduction operation corresponds to summation, then this computes the
prefix sum of the tensor along the given axis.

Example:
dd a comment to this line

    // Create a tensor of 2 dimensions
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {4, 5, 6}});
    // Scan it along the second dimension (1) using summation
    Eigen::Tensor<int, 2> b = a.cumsum(1);
    // The result is a tensor with the same size as the input
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 2 3
    4 5 6

    b
    1  3  6
    4  9 15

### <Operation> cumsum(const Index& axis)

Perform a scan by summing consecutive entries.

### <Operation> cumprod(const Index& axis)

Perform a scan by multiplying consecutive entries.


## Convolutions

### <Operation> convolve(const Kernel& kernel, const Dimensions& dims)

Returns a tensor that is the output of the convolution of the input tensor with the kernel,
along the specified dimensions of the input tensor. The dimension size for dimensions of the output tensor
which were part of the convolution will be reduced by the formula:
output_dim_size = input_dim_size - kernel_dim_size + 1 (requires: input_dim_size >= kernel_dim_size).
The dimension sizes for dimensions that were not part of the convolution will remain the same.
Performance of the convolution can depend on the length of the stride(s) of the input tensor dimension(s) along which the
convolution is computed (the first dimension has the shortest stride for ColMajor, whereas RowMajor's shortest stride is
for the last dimension).

    // Compute convolution along the second and third dimension.
    Tensor<float, 4, DataLayout> input(3, 3, 7, 11);
    Tensor<float, 2, DataLayout> kernel(2, 2);
    Tensor<float, 4, DataLayout> output(3, 2, 6, 11);
    input.setRandom();
    kernel.setRandom();

    Eigen::array<ptrdiff_t, 2> dims({1, 2});  // Specify second and third dimension for convolution.
    output = input.convolve(kernel, dims);

    for (int i = 0; i < 3; ++i) {
      for (int j = 0; j < 2; ++j) {
        for (int k = 0; k < 6; ++k) {
          for (int l = 0; l < 11; ++l) {
            const float result = output(i,j,k,l);
            const float expected = input(i,j+0,k+0,l) * kernel(0,0) +
                                   input(i,j+1,k+0,l) * kernel(1,0) +
                                   input(i,j+0,k+1,l) * kernel(0,1) +
                                   input(i,j+1,k+1,l) * kernel(1,1);
            VERIFY_IS_APPROX(result, expected);
          }
        }
      }
    }


## Geometrical Operations

These operations return a Tensor with different dimensions than the original
Tensor.  They can be used to access slices of tensors, see them with different
dimensions, or pad tensors with additional data.

### <Operation> reshape(const Dimensions& new_dims)

Returns a view of the input tensor that has been reshaped to the specified
new dimensions.  The argument new_dims is an array of Index values.  The
rank of the resulting tensor is equal to the number of elements in new_dims.

The product of all the sizes in the new dimension array must be equal to
the number of elements in the input tensor.

    // Increase the rank of the input tensor by introducing a new dimension
    // of size 1.
    Tensor<float, 2> input(7, 11);
    array<int, 3> three_dims{{7, 11, 1}};
    Tensor<float, 3> result = input.reshape(three_dims);

    // Decrease the rank of the input tensor by merging 2 dimensions;
    array<int, 1> one_dim{{7 * 11}};
    Tensor<float, 1> result = input.reshape(one_dim);

This operation does not move any data in the input tensor, so the resulting
contents of a reshaped Tensor depend on the data layout of the original Tensor.

For example this is what happens when you `reshape()` a 2D ColMajor tensor
to one dimension:

    Eigen::Tensor<float, 2, Eigen::ColMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 1> one_dim({3 * 2});
    Eigen::Tensor<float, 1, Eigen::ColMajor> b = a.reshape(one_dim);
    cout << "b" << endl << b << endl;
    =>
    b
      0
    300
    100
    400
    200
    500

This is what happens when the 2D Tensor is RowMajor:

    Eigen::Tensor<float, 2, Eigen::RowMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 1> one_dim({3 * 2});
    Eigen::Tensor<float, 1, Eigen::RowMajor> b = a.reshape(one_dim);
    cout << "b" << endl << b << endl;
    =>
    b
      0
    100
    200
    300
    400
    500

The reshape operation is a lvalue. In other words, it can be used on the left
side of the assignment operator.

The previous example can be rewritten as follow:

    Eigen::Tensor<float, 2, Eigen::ColMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 2> two_dim({2, 3});
    Eigen::Tensor<float, 1, Eigen::ColMajor> b(6);
    b.reshape(two_dim) = a;
    cout << "b" << endl << b << endl;
    =>
    b
      0
    300
    100
    400
    200
    500

Note that "b" itself was not reshaped but that instead the assignment is done to
the reshape view of b.


### <Operation> shuffle(const Shuffle& shuffle)

Returns a copy of the input tensor whose dimensions have been
reordered according to the specified permutation. The argument shuffle
is an array of Index values. Its size is the rank of the input
tensor. It must contain a permutation of 0, 1, ..., rank - 1. The i-th
dimension of the output tensor equals to the size of the shuffle[i]-th
dimension of the input tensor. For example:

    // Shuffle all dimensions to the left by 1.
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output = input.shuffle({1, 2, 0})

    eigen_assert(output.dimension(0) == 30);
    eigen_assert(output.dimension(1) == 50);
    eigen_assert(output.dimension(2) == 20);

Indices into the output tensor are shuffled accordingly to formulate
indices into the input tensor. For example, one can assert in the above
code snippet that:

    eigen_assert(output(3, 7, 11) == input(11, 3, 7));

In general, one can assert that

    eigen_assert(output(..., indices[shuffle[i]], ...) ==
                 input(..., indices[i], ...))

The shuffle operation results in a lvalue, which means that it can be assigned
to. In other words, it can be used on the left side of the assignment operator.

Let's rewrite the previous example to take advantage of this feature:

    // Shuffle all dimensions to the left by 1.
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output(30, 50, 20);
    output.shuffle({2, 0, 1}) = input;


### <Operation> stride(const Strides& strides)

Returns a view of the input tensor that strides (skips stride-1
elements) along each of the dimensions.  The argument strides is an
array of Index values.  The dimensions of the resulting tensor are
ceil(input_dimensions[i] / strides[i]).

For example this is what happens when you `stride()` a 2D tensor:

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}, {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<Eigen::DenseIndex, 2> strides({3, 2});
    Eigen::Tensor<int, 2> b = a.stride(strides);
    cout << "b" << endl << b << endl;
    =>
    b
       0   200
     900  1100

It is possible to assign a tensor to a stride:
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output(40, 90, 200);
    output.stride({2, 3, 4}) = input;


### <Operation> slice(const StartIndices& offsets, const Sizes& extents)

Returns a sub-tensor of the given tensor. For each dimension i, the slice is
made of the coefficients stored between offset[i] and offset[i] + extents[i] in
the input tensor.

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                 {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<int, 2> offsets = {1, 0};
    Eigen::array<int, 2> extents = {2, 2};
    Eigen::Tensor<int, 1> slice = a.slice(offsets, extents);
    cout << "a" << endl << a << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    cout << "slice" << endl << slice << endl;
    =>
    slice
     300   400
     600   700


### <Operation> chip(const Index offset, const Index dim)

A chip is a special kind of slice. It is the subtensor at the given offset in
the dimension dim. The returned tensor has one fewer dimension than the input
tensor: the dimension dim is removed.

For example, a matrix chip would be either a row or a column of the input
matrix.

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                 {600, 700, 800}, {900, 1000, 1100}});
    Eigen::Tensor<int, 1> row_3 = a.chip(2, 0);
    Eigen::Tensor<int, 1> col_2 = a.chip(1, 1);
    cout << "a" << endl << a << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    cout << "row_3" << endl << row_3 << endl;
    =>
    row_3
       600   700   800
    cout << "col_2" << endl << col_2 << endl;
    =>
    col_2
       100   400   700    1000

It is possible to assign values to a tensor chip since the chip operation is a
lvalue. For example:

    Eigen::Tensor<int, 1> a(3);
    a.setValues({{100, 200, 300}});
    Eigen::Tensor<int, 2> b(2, 3);
    b.setZero();
    b.chip(0, 0) = a;
    cout << "a" << endl << a << endl;
    =>
    a
     100
     200
     300
    cout << "b" << endl << b << endl;
    =>
    b
       100   200   300
         0     0     0


### <Operation> reverse(const ReverseDimensions& reverse)

Returns a view of the input tensor that reverses the order of the coefficients
along a subset of the dimensions.  The argument reverse is an array of boolean
values that indicates whether or not the order of the coefficients should be
reversed along each of the dimensions.  This operation preserves the dimensions
of the input tensor.

For example this is what happens when you `reverse()` the first dimension
of a 2D tensor:

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<bool, 2> reverse({true, false});
    Eigen::Tensor<int, 2> b = a.reverse(reverse);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    b
     900  1000  1100
     600   700   800
     300   400   500
       0   100   200


### <Operation> broadcast(const Broadcast& broadcast)

Returns a view of the input tensor in which the input is replicated one to many
times.
The broadcast argument specifies how many copies of the input tensor need to be
made in each of the dimensions.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}});
    Eigen::array<int, 2> bcast({3, 2});
    Eigen::Tensor<int, 2> b = a.broadcast(bcast);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
    b
       0   100   200    0   100   200
     300   400   500  300   400   500
       0   100   200    0   100   200
     300   400   500  300   400   500
       0   100   200    0   100   200
     300   400   500  300   400   500

### <Operation> concatenate(const OtherDerived& other, Axis axis)

TODO

### <Operation>  pad(const PaddingDimensions& padding)

Returns a view of the input tensor in which the input is padded with zeros.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}});
    Eigen::array<pair<int, int>, 2> paddings;
    paddings[0] = make_pair(0, 1);
    paddings[1] = make_pair(2, 3);
    Eigen::Tensor<int, 2> b = a.pad(paddings);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
    b
       0     0     0    0
       0     0     0    0
       0   100   200    0
     300   400   500    0
       0     0     0    0
       0     0     0    0
       0     0     0    0


### <Operation>  extract_patches(const PatchDims& patch_dims)

Returns a tensor of coefficient patches extracted from the input tensor, where
each patch is of dimension specified by 'patch_dims'. The returned tensor has
one greater dimension than the input tensor, which is used to index each patch.
The patch index in the output tensor depends on the data layout of the input
tensor: the patch index is the last dimension ColMajor layout, and the first
dimension in RowMajor layout.

For example, given the following input tensor:

    Eigen::Tensor<float, 2, DataLayout> tensor(3,4);
    tensor.setValues({{0.0f, 1.0f, 2.0f, 3.0f},
                      {4.0f, 5.0f, 6.0f, 7.0f},
                      {8.0f, 9.0f, 10.0f, 11.0f}});

    cout << "tensor: " << endl << tensor << endl;
    =>
    tensor:
     0   1   2   3
     4   5   6   7
     8   9  10  11

Six 2x2 patches can be extracted and indexed using the following code:

    Eigen::Tensor<float, 3, DataLayout> patch;
    Eigen::array<ptrdiff_t, 2> patch_dims;
    patch_dims[0] = 2;
    patch_dims[1] = 2;
    patch = tensor.extract_patches(patch_dims);
    for (int k = 0; k < 6; ++k) {
      cout << "patch index: " << k << endl;
      for (int i = 0; i < 2; ++i) {
    	for (int j = 0; j < 2; ++j) {
    	  if (DataLayout == ColMajor) {
    		cout << patch(i, j, k) << " ";
    	  } else {
    		cout << patch(k, i, j) << " ";
    	  }
    	}
    	cout << endl;
      }
    }

This code results in the following output when the data layout is ColMajor:

    patch index: 0
    0 1
    4 5
    patch index: 1
    4 5
    8 9
    patch index: 2
    1 2
    5 6
    patch index: 3
    5 6
    9 10
    patch index: 4
    2 3
    6 7
    patch index: 5
    6 7
    10 11

This code results in the following output when the data layout is RowMajor:
(NOTE: the set of patches is the same as in ColMajor, but are indexed differently).

    patch index: 0
    0 1
    4 5
    patch index: 1
    1 2
    5 6
    patch index: 2
    2 3
    6 7
    patch index: 3
    4 5
    8 9
    patch index: 4
    5 6
    9 10
    patch index: 5
    6 7
    10 11

### <Operation>  extract_image_patches(const Index patch_rows, const Index patch_cols, const Index row_stride, const Index col_stride, const PaddingType padding_type)

Returns a tensor of coefficient image patches extracted from the input tensor,
which is expected to have dimensions ordered as follows (depending on the data
layout of the input tensor, and the number of additional dimensions 'N'):

*) ColMajor
1st dimension: channels (of size d)
2nd dimension: rows (of size r)
3rd dimension: columns (of size c)
4th-Nth dimension: time (for video) or batch (for bulk processing).

*) RowMajor (reverse order of ColMajor)
1st-Nth dimension: time (for video) or batch (for bulk processing).
N+1'th dimension: columns (of size c)
N+2'th dimension: rows (of size r)
N+3'th dimension: channels (of size d)

The returned tensor has one greater dimension than the input tensor, which is
used to index each patch. The patch index in the output tensor depends on the
data layout of the input tensor: the patch index is the 4'th dimension in
ColMajor layout, and the 4'th from the last dimension in RowMajor layout.

For example, given the following input tensor with the following dimension
sizes:
 *) depth:   2
 *) rows:    3
 *) columns: 5
 *) batch:   7

    Tensor<float, 4> tensor(2,3,5,7);
    Tensor<float, 4, RowMajor> tensor_row_major = tensor.swap_layout();

2x2 image patches can be extracted and indexed using the following code:

*) 2D patch: ColMajor (patch indexed by second-to-last dimension)

    Tensor<float, 5> twod_patch;
    twod_patch = tensor.extract_image_patches<2, 2>();
    // twod_patch.dimension(0) == 2
    // twod_patch.dimension(1) == 2
    // twod_patch.dimension(2) == 2
    // twod_patch.dimension(3) == 3*5
    // twod_patch.dimension(4) == 7

*) 2D patch: RowMajor (patch indexed by the second dimension)

    Tensor<float, 5, RowMajor> twod_patch_row_major;
    twod_patch_row_major = tensor_row_major.extract_image_patches<2, 2>();
    // twod_patch_row_major.dimension(0) == 7
    // twod_patch_row_major.dimension(1) == 3*5
    // twod_patch_row_major.dimension(2) == 2
    // twod_patch_row_major.dimension(3) == 2
    // twod_patch_row_major.dimension(4) == 2

## Special Operations

### <Operation> cast<T>()

Returns a tensor of type T with the same dimensions as the original tensor.
The returned tensor contains the values of the original tensor converted to
type T.

    Eigen::Tensor<float, 2> a(2, 3);
    Eigen::Tensor<int, 2> b = a.cast<int>();

This can be useful for example if you need to do element-wise division of
Tensors of integers.  This is not currently supported by the Tensor library
but you can easily cast the tensors to floats to do the division:

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 1, 2}, {3, 4, 5}});
    Eigen::Tensor<int, 2> b =
        (a.cast<float>() / a.constant(2).cast<float>()).cast<int>();
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    0 1 2
    3 4 5

    b
    0 0 1
    1 2 2


### <Operation>     eval()

TODO


## Representation of scalar values

Scalar values are often represented by tensors of size 1 and rank 0.For example
Tensor<T, N>::maximum() currently returns a Tensor<T, 0>. Similarly, the inner
product of 2 1d tensors (through contractions) returns a 0d tensor.

## Limitations

*   The number of tensor dimensions is currently limited to 250 when using a
    compiler that supports cxx11. It is limited to only 5 for older compilers.
*   The IndexList class requires a cxx11 compliant compiler. You can use an
    array of indices instead if you don't have access to a modern compiler.
*   On GPUs only floating point values are properly tested and optimized for.
*   Complex and integer values are known to be broken on GPUs. If you try to use
    them you'll most likely end up triggering a static assertion failure such as
    EIGEN_STATIC_ASSERT(packetSize > 1, YOU_MADE_A_PROGRAMMING_MISTAKE)




==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/Tensor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_H

namespace Eigen {

/** \class Tensor
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor class.
  *
  * The %Tensor class is the work-horse for all \em dense tensors within Eigen.
  *
  * The %Tensor class encompasses only dynamic-size objects so far.
  *
  * The first two template parameters are required:
  * \tparam Scalar_  Numeric type, e.g. float, double, int or `std::complex<float>`.
  *                 User defined scalar types are supported as well (see \ref user_defined_scalars "here").
  * \tparam NumIndices_ Number of indices (i.e. rank of the tensor)
  *
  * The remaining template parameters are optional -- in most cases you don't have to worry about them.
  * \tparam Options_  A combination of either \b #RowMajor or \b #ColMajor, and of either
  *                 \b #AutoAlign or \b #DontAlign.
  *                 The former controls \ref TopicStorageOrders "storage order", and defaults to column-major. The latter controls alignment, which is required
  *                 for vectorization. It defaults to aligning tensors. Note that tensors currently do not support any operations that profit from vectorization.
  *                 Support for such operations (i.e. adding two tensors etc.) is planned.
  *
  * You can access elements of tensors using normal subscripting:
  *
  * \code
  * Eigen::Tensor<double, 4> t(10, 10, 10, 10);
  * t(0, 1, 2, 3) = 42.0;
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_TENSOR_PLUGIN.
  *
  * <i><b>Some notes:</b></i>
  *
  * <dl>
  * <dt><b>Relation to other parts of Eigen:</b></dt>
  * <dd>The midterm development goal for this class is to have a similar hierarchy as Eigen uses for matrices, so that
  * taking blocks or using tensors in expressions is easily possible, including an interface with the vector/matrix code
  * by providing .asMatrix() and .asVector() (or similar) methods for rank 2 and 1 tensors. However, currently, the %Tensor
  * class does not provide any of these features and is only available as a stand-alone class that just allows for
  * coefficient access. Also, when fixed-size tensors are implemented, the number of template arguments is likely to
  * change dramatically.</dd>
  * </dl>
  *
  * \ref TopicStorageOrders
  */

template<typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
class Tensor : public TensorBase<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  public:
    typedef Tensor<Scalar_, NumIndices_, Options_, IndexType_> Self;
    typedef TensorBase<Tensor<Scalar_, NumIndices_, Options_, IndexType_> > Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<Self>::StorageKind StorageKind;
    typedef typename internal::traits<Self>::Index Index;
    typedef Scalar_ Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    enum {
      IsAligned = bool(EIGEN_MAX_ALIGN_BYTES>0) & !(Options_&DontAlign),
      Layout = Options_ & RowMajor ? RowMajor : ColMajor,
      CoordAccess = true,
      RawAccess = true
    };

    static const int Options = Options_;
    static const int NumIndices = NumIndices_;
    typedef DSizes<Index, NumIndices_> Dimensions;

  protected:
    TensorStorage<Scalar, Dimensions, Options> m_storage;

#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices>
    struct isOfNormalIndex{
      static const bool is_array = internal::is_base_of<array<Index, NumIndices>, CustomIndices>::value;
      static const bool is_int = NumTraits<CustomIndices>::IsInteger;
      static const bool value = is_array | is_int;
    };
#endif

  public:
    // Metadata
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         rank()                   const { return NumIndices; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         dimension(std::size_t n) const { return m_storage.dimensions()[n]; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions&             dimensions()             const { return m_storage.dimensions(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         size()                   const { return m_storage.size(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar                        *data()                        { return m_storage.data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar                  *data()                  const { return m_storage.data(); }

    // This makes EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    // work, because that uses base().coeffRef() - and we don't yet
    // implement a similar class hierarchy
    inline Self& base()             { return *this; }
    inline const Self& base() const { return *this; }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeff(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(const array<Index, NumIndices>& indices) const
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(CustomIndices& indices) const
    {
        return coeff(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline Scalar& coeffRef(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
             >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(CustomIndices& indices)
    {
        return coeffRef(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline const Scalar& operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return this->operator()(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1) const
    {
      return coeff(array<Index, 2>(i0, i1));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2) const
    {
      return coeff(array<Index, 3>(i0, i1, i2));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      return coeff(array<Index, 4>(i0, i1, i2, i3));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      return coeff(array<Index, 5>(i0, i1, i2, i3, i4));
    }
#endif

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(CustomIndices& indices) const
    {
        return coeff(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(const array<Index, NumIndices>& indices) const
    {
      return coeff(indices);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return coeff(index);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator[](Index index) const
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead.
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline Scalar& operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return operator()(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1)
    {
      return coeffRef(array<Index, 2>(i0, i1));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2)
    {
      return coeffRef(array<Index, 3>(i0, i1, i2));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      return coeffRef(array<Index, 4>(i0, i1, i2, i3));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      return coeffRef(array<Index, 5>(i0, i1, i2, i3, i4));
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(const array<Index, NumIndices>& indices)
    {
      return coeffRef(indices);
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(CustomIndices& indices)
    {
      return coeffRef(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeffRef();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator[](Index index)
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor()
      : m_storage()
    {
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const Self& other)
      : m_storage(other.m_storage)
    {
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index firstDimension, IndexTypes... otherDimensions)
        : m_storage(firstDimension, otherDimensions...)
    {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#else
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit Tensor(Index dim1)
      : m_storage(dim1, array<Index, 1>(dim1))
    {
      EIGEN_STATIC_ASSERT(1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2)
      : m_storage(dim1*dim2, array<Index, 2>(dim1, dim2))
    {
      EIGEN_STATIC_ASSERT(2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3)
      : m_storage(dim1*dim2*dim3, array<Index, 3>(dim1, dim2, dim3))
    {
      EIGEN_STATIC_ASSERT(3 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3, Index dim4)
      : m_storage(dim1*dim2*dim3*dim4, array<Index, 4>(dim1, dim2, dim3, dim4))
    {
      EIGEN_STATIC_ASSERT(4 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3, Index dim4, Index dim5)
      : m_storage(dim1*dim2*dim3*dim4*dim5, array<Index, 5>(dim1, dim2, dim3, dim4, dim5))
    {
      EIGEN_STATIC_ASSERT(5 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#endif

    /** Normal Dimension */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit Tensor(const array<Index, NumIndices>& dimensions)
        : m_storage(internal::array_prod(dimensions), dimensions)
    {
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const TensorBase<OtherDerived, ReadOnlyAccessors>& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const TensorBase<OtherDerived, WriteAccessors>& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    #if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(Self&& other)
      : m_storage(std::move(other.m_storage))
    {
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(Self&& other)
    {
      m_storage = std::move(other.m_storage);
      return *this;
    }
    #endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(const Tensor& other)
    {
      typedef TensorAssignOp<Tensor, const Tensor> Assign;
      Assign assign(*this, other);
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return *this;
    }
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(const OtherDerived& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other);
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return *this;
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    void resize(Index firstDimension, IndexTypes... otherDimensions)
    {
      // The number of dimensions used to resize a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      resize(array<Index, NumIndices>{{firstDimension, otherDimensions...}});
    }
#endif

    /** Normal Dimension */
    EIGEN_DEVICE_FUNC void resize(const array<Index, NumIndices>& dimensions)
    {
      int i;
      Index size = Index(1);
      for (i = 0; i < NumIndices; i++) {
        internal::check_rows_cols_for_overflow<Dynamic>::run(size, dimensions[i]);
        size *= dimensions[i];
      }
      #ifdef EIGEN_INITIALIZE_COEFFS
        bool size_changed = size != this->size();
        m_storage.resize(size, dimensions);
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #else
        m_storage.resize(size, dimensions);
      #endif
    }

    // Why this overload, DSizes is derived from array ??? //
    EIGEN_DEVICE_FUNC void resize(const DSizes<Index, NumIndices>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = dimensions[i];
      }
      resize(dims);
    }

    EIGEN_DEVICE_FUNC
    void resize()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      // Nothing to do: rank 0 tensors have fixed size
    }

#ifdef EIGEN_HAS_INDEX_LIST
    template <typename FirstType, typename... OtherTypes>
    EIGEN_DEVICE_FUNC
    void resize(const Eigen::IndexList<FirstType, OtherTypes...>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#endif

    /** Custom Dimension */
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomDimension,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomDimension>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(CustomDimension& dimensions)
    {
      resize(internal::customIndices2Array<Index,NumIndices>(dimensions));
    }
#endif

#ifndef EIGEN_EMULATE_CXX11_META_H
    template <typename std::ptrdiff_t... Indices>
    EIGEN_DEVICE_FUNC
    void resize(const Sizes<Indices...>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#else
    template <std::size_t V1, std::size_t V2, std::size_t V3, std::size_t V4, std::size_t V5>
    EIGEN_DEVICE_FUNC
    void resize(const Sizes<V1, V2, V3, V4, V5>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#endif

  protected:

    bool checkIndexRange(const array<Index, NumIndices>& indices) const
    {
      using internal::array_apply_and_reduce;
      using internal::array_zip_and_reduce;
      using internal::greater_equal_zero_op;
      using internal::logical_and_op;
      using internal::lesser_op;

      return
        // check whether the indices are all >= 0
        array_apply_and_reduce<logical_and_op, greater_equal_zero_op>(indices) &&
        // check whether the indices fit in the dimensions
        array_zip_and_reduce<logical_and_op, lesser_op>(indices, m_storage.dimensions());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index linearizedIndex(const array<Index, NumIndices>& indices) const
    {
      if (Options&RowMajor) {
        return m_storage.dimensions().IndexOfRowMajor(indices);
      } else {
        return m_storage.dimensions().IndexOfColMajor(indices);
      }
    }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorArgMax.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//                    Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H
#define EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H

namespace Eigen {
namespace internal {

/** \class TensorIndexTuple
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor + Index Tuple class.
  *
  *
  */
template<typename XprType>
struct traits<TensorIndexTupleOp<XprType> > : public traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef Tuple<Index, typename XprTraits::Scalar> Scalar;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
};

template<typename XprType>
struct eval<TensorIndexTupleOp<XprType>, Eigen::Dense>
{
  typedef const TensorIndexTupleOp<XprType>EIGEN_DEVICE_REF type;
};

template<typename XprType>
struct nested<TensorIndexTupleOp<XprType>, 1,
              typename eval<TensorIndexTupleOp<XprType> >::type>
{
  typedef TensorIndexTupleOp<XprType> type;
};

}  // end namespace internal

template<typename XprType>
class TensorIndexTupleOp : public TensorBase<TensorIndexTupleOp<XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename Eigen::internal::nested<TensorIndexTupleOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::Index Index;
  typedef Tuple<Index, typename XprType::CoeffReturnType> CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIndexTupleOp(const XprType& expr)
      : m_xpr(expr) {}

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

// Eval as rvalue
template<typename ArgType, typename Device>
struct TensorEvaluator<const TensorIndexTupleOp<ArgType>, Device>
{
  typedef TensorIndexTupleOp<ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  static const int NumDims = internal::array_size<Dimensions>::value;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess = /*TensorEvaluator<ArgType, Device>::PacketAccess*/ false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device) { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return CoeffReturnType(index, m_impl.coeff(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, 1);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
};

namespace internal {

/** \class TensorTupleIndex
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Converts to Tensor<Tuple<Index, Scalar> > and reduces to Tensor<Index>.
  *
  */
template<typename ReduceOp, typename Dims, typename XprType>
struct traits<TensorTupleReducerOp<ReduceOp, Dims, XprType> > : public traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef Index Scalar;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
};

template<typename ReduceOp, typename Dims, typename XprType>
struct eval<TensorTupleReducerOp<ReduceOp, Dims, XprType>, Eigen::Dense>
{
  typedef const TensorTupleReducerOp<ReduceOp, Dims, XprType>EIGEN_DEVICE_REF type;
};

template<typename ReduceOp, typename Dims, typename XprType>
struct nested<TensorTupleReducerOp<ReduceOp, Dims, XprType>, 1,
              typename eval<TensorTupleReducerOp<ReduceOp, Dims, XprType> >::type>
{
  typedef TensorTupleReducerOp<ReduceOp, Dims, XprType> type;
};

}  // end namespace internal

template<typename ReduceOp, typename Dims, typename XprType>
class TensorTupleReducerOp : public TensorBase<TensorTupleReducerOp<ReduceOp, Dims, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename Eigen::internal::nested<TensorTupleReducerOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::Index Index;
  typedef Index CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorTupleReducerOp(const XprType& expr,
                                                          const ReduceOp& reduce_op,
                                                          const Index return_dim,
                                                          const Dims& reduce_dims)
      : m_xpr(expr), m_reduce_op(reduce_op), m_return_dim(return_dim), m_reduce_dims(reduce_dims) {}

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_xpr; }

  EIGEN_DEVICE_FUNC
  const ReduceOp& reduce_op() const { return m_reduce_op; }

  EIGEN_DEVICE_FUNC
  const Dims& reduce_dims() const { return m_reduce_dims; }

  EIGEN_DEVICE_FUNC
  Index return_dim() const { return m_return_dim; }

  protected:
    typename XprType::Nested m_xpr;
    const ReduceOp m_reduce_op;
    const Index m_return_dim;
    const Dims m_reduce_dims;
};

// Eval as rvalue
template<typename ReduceOp, typename Dims, typename ArgType, typename Device>
struct TensorEvaluator<const TensorTupleReducerOp<ReduceOp, Dims, ArgType>, Device>
{
  typedef TensorTupleReducerOp<ReduceOp, Dims, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename TensorIndexTupleOp<ArgType>::CoeffReturnType TupleType;
  typedef typename TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device>::Dimensions Dimensions;
  typedef typename TensorEvaluator<const TensorIndexTupleOp<ArgType> , Device>::Dimensions InputDimensions;
  static const int NumDims = internal::array_size<InputDimensions>::value;
  typedef array<Index, NumDims> StrideDims;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<TupleType, Device> TupleStorageMem;

  enum {
    IsAligned         = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess      = /*TensorEvaluator<ArgType, Device>::PacketAccess*/ false,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_orig_impl(op.expression(), device),
        m_impl(op.expression().index_tuples().reduce(op.reduce_dims(), op.reduce_op()), device),
        m_return_dim(op.return_dim())
  {
    gen_strides(m_orig_impl.dimensions(), m_strides);
    if (Layout == static_cast<int>(ColMajor)) {
      const Index total_size = internal::array_prod(m_orig_impl.dimensions());
      m_stride_mod = (m_return_dim < NumDims - 1) ? m_strides[m_return_dim + 1] : total_size;
    } else {
      const Index total_size = internal::array_prod(m_orig_impl.dimensions());
      m_stride_mod = (m_return_dim > 0) ? m_strides[m_return_dim - 1] : total_size;
    }    
    // If m_return_dim is not a valid index, returns 1 or this can crash on Windows.
    m_stride_div = ((m_return_dim >= 0) &&
                    (m_return_dim < static_cast<Index>(m_strides.size())))
                   ? m_strides[m_return_dim] : 1;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    const TupleType v = m_impl.coeff(index);
    return (m_return_dim < 0) ? v.first : (v.first % m_stride_mod) / m_stride_div;
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }
#ifdef EIGEN_USE_SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_orig_impl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost = 1.0 +
        (m_return_dim < 0 ? 0.0 : (TensorOpCost::ModCost<Index>() + TensorOpCost::DivCost<Index>()));
    return m_orig_impl.costPerCoeff(vectorized) +
           m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, compute_cost);
  }

 private:
  EIGEN_DEVICE_FUNC void gen_strides(const InputDimensions& dims, StrideDims& strides) {
    if (m_return_dim < 0) {
      return;  // Won't be using the strides.
    }
    eigen_assert(m_return_dim < NumDims &&
                 "Asking to convert index to a dimension outside of the rank");

    // Calculate m_stride_div and m_stride_mod, which are used to
    // calculate the value of an index w.r.t. the m_return_dim.
    if (Layout == static_cast<int>(ColMajor)) {
      strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        strides[i] = strides[i-1] * dims[i-1];
      }
    } else {
      strides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        strides[i] = strides[i+1] * dims[i+1];
      }
    }
  }

 protected:
  TensorEvaluator<const TensorIndexTupleOp<ArgType>, Device> m_orig_impl;
  TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device> m_impl;
  const Index m_return_dim;
  StrideDims m_strides;
  Index m_stride_mod;
  Index m_stride_div;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorAssign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H
#define EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H

namespace Eigen {

/** \class TensorAssign
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor assignment class.
  *
  * This class is represents the assignment of the values resulting from the evaluation of
  * the rhs expression to the memory locations denoted by the lhs expression.
  */
namespace internal {
template<typename LhsXprType, typename RhsXprType>
struct traits<TensorAssignOp<LhsXprType, RhsXprType> >
{
  typedef typename LhsXprType::Scalar Scalar;
  typedef typename traits<LhsXprType>::StorageKind StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const std::size_t NumDimensions = internal::traits<LhsXprType>::NumDimensions;
  static const int Layout = internal::traits<LhsXprType>::Layout;
  typedef typename traits<LhsXprType>::PointerType PointerType;

  enum {
    Flags = 0
  };
};

template<typename LhsXprType, typename RhsXprType>
struct eval<TensorAssignOp<LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorAssignOp<LhsXprType, RhsXprType>& type;
};

template<typename LhsXprType, typename RhsXprType>
struct nested<TensorAssignOp<LhsXprType, RhsXprType>, 1, typename eval<TensorAssignOp<LhsXprType, RhsXprType> >::type>
{
  typedef TensorAssignOp<LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename LhsXprType, typename RhsXprType>
class TensorAssignOp : public TensorBase<TensorAssignOp<LhsXprType, RhsXprType> >
{
  public:
  typedef typename Eigen::internal::traits<TensorAssignOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename LhsXprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorAssignOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorAssignOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorAssignOp>::Index Index;

  static const int NumDims = Eigen::internal::traits<TensorAssignOp>::NumDimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorAssignOp(LhsXprType& lhs, const RhsXprType& rhs)
      : m_lhs_xpr(lhs), m_rhs_xpr(rhs) {}

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return *((typename internal::remove_all<typename LhsXprType::Nested>::type*)&m_lhs_xpr); }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename internal::remove_all<typename LhsXprType::Nested>::type& m_lhs_xpr;
    const typename internal::remove_all<typename RhsXprType::Nested>::type& m_rhs_xpr;
};


template<typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorAssignOp<LeftArgType, RightArgType>, Device>
{
  typedef TensorAssignOp<LeftArgType, RightArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename TensorEvaluator<RightArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  static const int NumDims = XprType::NumDims;

  enum {
    IsAligned         = int(TensorEvaluator<LeftArgType, Device>::IsAligned) &
                        int(TensorEvaluator<RightArgType, Device>::IsAligned),
    PacketAccess      = int(TensorEvaluator<LeftArgType, Device>::PacketAccess) &
                        int(TensorEvaluator<RightArgType, Device>::PacketAccess),
    BlockAccess       = int(TensorEvaluator<LeftArgType, Device>::BlockAccess) &
                        int(TensorEvaluator<RightArgType, Device>::BlockAccess),
    PreferBlockAccess = int(TensorEvaluator<LeftArgType, Device>::PreferBlockAccess) |
                        int(TensorEvaluator<RightArgType, Device>::PreferBlockAccess),
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = TensorEvaluator<LeftArgType, Device>::RawAccess
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const RightArgType, Device>::TensorBlock
      RightTensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const Device& device) :
      m_leftImpl(op.lhsExpression(), device),
      m_rightImpl(op.rhsExpression(), device)
  {
    EIGEN_STATIC_ASSERT(
        (static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) ==
         static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout)),
        YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // The dimensions of the lhs and the rhs tensors should be equal to prevent
    // overflows and ensure the result is fully initialized.
    // TODO: use left impl instead if right impl dimensions are known at compile time.
    return m_rightImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    eigen_assert(dimensions_match(m_leftImpl.dimensions(), m_rightImpl.dimensions()));
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    // If the lhs provides raw access to its storage area (i.e. if m_leftImpl.data() returns a non
    // null value), attempt to evaluate the rhs expression in place. Returns true iff in place
    // evaluation isn't supported and the caller still needs to manually assign the values generated
    // by the rhs to the lhs.
    return m_rightImpl.evalSubExprsIfNeeded(m_leftImpl.data());
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(
          m_leftImpl.data(), [done](bool need_assign) { done(need_assign); });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalScalar(Index i) {
    m_leftImpl.coeffRef(i) = m_rightImpl.coeff(i);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalPacket(Index i) {

    const int LhsStoreMode = TensorEvaluator<LeftArgType, Device>::IsAligned ? Aligned : Unaligned;
    const int RhsLoadMode = TensorEvaluator<RightArgType, Device>::IsAligned ? Aligned : Unaligned;
    m_leftImpl.template writePacket<LhsStoreMode>(i, m_rightImpl.template packet<RhsLoadMode>(i));
  }
  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_leftImpl.coeff(index);
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const
  {
    return m_leftImpl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // We assume that evalPacket or evalScalar is called to perform the
    // assignment and account for the cost of the write here, but reduce left
    // cost by one load because we are using m_leftImpl.coeffRef.
    TensorOpCost left = m_leftImpl.costPerCoeff(vectorized);
    return m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(
               numext::maxi(0.0, left.bytes_loaded() - sizeof(CoeffReturnType)),
               left.bytes_stored(), left.compute_cycles()) +
           TensorOpCost(0, sizeof(CoeffReturnType), 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::merge(
        m_leftImpl.getResourceRequirements(),
        m_rightImpl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalBlock(
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    if (TensorEvaluator<LeftArgType, Device>::RawAccess &&
        m_leftImpl.data() != NULL) {
      // If destination has raw data access, we pass it as a potential
      // destination for a block descriptor evaluation.
      desc.template AddDestinationBuffer<Layout>(
          /*dst_base=*/m_leftImpl.data() + desc.offset(),
          /*dst_strides=*/internal::strides<Layout>(m_leftImpl.dimensions()));
    }

    RightTensorBlock block = m_rightImpl.block(desc, scratch, /*root_of_expr_ast=*/true);
    // If block was evaluated into a destination, there is no need to do assignment.
    if (block.kind() != internal::TensorBlockKind::kMaterializedInOutput) {
      m_leftImpl.writeBlock(desc, block);
    }
    block.cleanup();
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_leftImpl.data(); }

 private:
  TensorEvaluator<LeftArgType, Device> m_leftImpl;
  TensorEvaluator<RightArgType, Device> m_rightImpl;
};

}


#endif // EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BASE_H
#define EIGEN_CXX11_TENSOR_TENSOR_BASE_H

// clang-format off

namespace Eigen {

/** \class TensorBase
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor base class.
  *
  * This class is the common parent of the Tensor and TensorMap class, thus
  * making it possible to use either class interchangeably in expressions.
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
// FIXME Doxygen does not like the inheritance with different template parameters
// Since there is no doxygen documentation inside, we disable it for now
template<typename Derived>
class TensorBase<Derived, ReadOnlyAccessors>
{
  public:
    typedef internal::traits<Derived> DerivedTraits;
    typedef typename DerivedTraits::Scalar Scalar;
    typedef typename DerivedTraits::Index Index;
    typedef typename internal::remove_const<Scalar>::type CoeffReturnType;
    static const int NumDimensions = DerivedTraits::NumDimensions;

    // Generic nullary operation support.
    template <typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<CustomNullaryOp, const Derived>
    nullaryExpr(const CustomNullaryOp& func) const {
      return TensorCwiseNullaryOp<CustomNullaryOp, const Derived>(derived(), func);
    }

    // Coefficient-wise nullary operators
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived>
    constant(const Scalar& value) const {
      return nullaryExpr(internal::scalar_constant_op<Scalar>(value));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<internal::UniformRandomGenerator<Scalar>, const Derived>
    random() const {
      return nullaryExpr(internal::UniformRandomGenerator<Scalar>());
    }
    template <typename RandomGenerator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<RandomGenerator, const Derived>
    random(const RandomGenerator& gen = RandomGenerator()) const {
      return nullaryExpr(gen);
    }

    // Tensor generation
    template <typename Generator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorGeneratorOp<Generator, const Derived>
    generate(const Generator& generator) const {
      return TensorGeneratorOp<Generator, const Derived>(derived(), generator);
    }

    // Generic unary operation support.
    template <typename CustomUnaryOp> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<CustomUnaryOp, const Derived>
    unaryExpr(const CustomUnaryOp& func) const {
      return TensorCwiseUnaryOp<CustomUnaryOp, const Derived>(derived(), func);
    }

    // Coefficient-wise unary operators
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const Derived>
    operator-() const {
      return unaryExpr(internal::scalar_opposite_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived>
    sqrt() const {
      return unaryExpr(internal::scalar_sqrt_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived>
    sign() const {
      return unaryExpr(internal::scalar_sign_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_rsqrt_op<Scalar>, const Derived>
    rsqrt() const {
      return unaryExpr(internal::scalar_rsqrt_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_square_op<Scalar>, const Derived>
    square() const {
      return unaryExpr(internal::scalar_square_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_cube_op<Scalar>, const Derived>
    cube() const {
      return unaryExpr(internal::scalar_cube_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived>
    inverse() const {
      return unaryExpr(internal::scalar_inverse_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_tanh_op<Scalar>, const Derived>
    tanh() const {
      return unaryExpr(internal::scalar_tanh_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_lgamma_op<Scalar>, const Derived>
    lgamma() const {
      return unaryExpr(internal::scalar_lgamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_digamma_op<Scalar>, const Derived>
    digamma() const {
      return unaryExpr(internal::scalar_digamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i0_op<Scalar>, const Derived>
    bessel_i0() const {
      return unaryExpr(internal::scalar_bessel_i0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i0e_op<Scalar>, const Derived>
    bessel_i0e() const {
      return unaryExpr(internal::scalar_bessel_i0e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i1_op<Scalar>, const Derived>
    bessel_i1() const {
      return unaryExpr(internal::scalar_bessel_i1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i1e_op<Scalar>, const Derived>
    bessel_i1e() const {
      return unaryExpr(internal::scalar_bessel_i1e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_j0_op<Scalar>, const Derived>
    bessel_j0() const {
      return unaryExpr(internal::scalar_bessel_j0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_y0_op<Scalar>, const Derived>
    bessel_y0() const {
      return unaryExpr(internal::scalar_bessel_y0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_j1_op<Scalar>, const Derived>
    bessel_j1() const {
      return unaryExpr(internal::scalar_bessel_j1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_y1_op<Scalar>, const Derived>
    bessel_y1() const {
      return unaryExpr(internal::scalar_bessel_y1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k0_op<Scalar>, const Derived>
    bessel_k0() const {
      return unaryExpr(internal::scalar_bessel_k0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k0e_op<Scalar>, const Derived>
    bessel_k0e() const {
      return unaryExpr(internal::scalar_bessel_k0e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k1_op<Scalar>, const Derived>
    bessel_k1() const {
      return unaryExpr(internal::scalar_bessel_k1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k1e_op<Scalar>, const Derived>
    bessel_k1e() const {
      return unaryExpr(internal::scalar_bessel_k1e_op<Scalar>());
    }

    // igamma(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igamma_op<Scalar>, const Derived, const OtherDerived>
    igamma(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igamma_op<Scalar>());
    }

    // igamma_der_a(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igamma_der_a_op<Scalar>, const Derived, const OtherDerived>
    igamma_der_a(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igamma_der_a_op<Scalar>());
    }

    // gamma_sample_der_alpha(alpha = this, sample = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_gamma_sample_der_alpha_op<Scalar>, const Derived, const OtherDerived>
    gamma_sample_der_alpha(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_gamma_sample_der_alpha_op<Scalar>());
    }

    // igammac(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igammac_op<Scalar>, const Derived, const OtherDerived>
    igammac(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igammac_op<Scalar>());
    }

    // zeta(x = this, q = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const OtherDerived>
    zeta(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_zeta_op<Scalar>());
    }

    // polygamma(n = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const Derived, const OtherDerived>
    polygamma(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_polygamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_erf_op<Scalar>, const Derived>
    erf() const {
      return unaryExpr(internal::scalar_erf_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_erfc_op<Scalar>, const Derived>
    erfc() const {
      return unaryExpr(internal::scalar_erfc_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_ndtri_op<Scalar>, const Derived>
    ndtri() const {
      return unaryExpr(internal::scalar_ndtri_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_logistic_op<Scalar>, const Derived>
    sigmoid() const {
      return unaryExpr(internal::scalar_logistic_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_exp_op<Scalar>, const Derived>
    exp() const {
      return unaryExpr(internal::scalar_exp_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_expm1_op<Scalar>, const Derived>
    expm1() const {
      return unaryExpr(internal::scalar_expm1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log_op<Scalar>, const Derived>
    log() const {
      return unaryExpr(internal::scalar_log_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log1p_op<Scalar>, const Derived>
    log1p() const {
      return unaryExpr(internal::scalar_log1p_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log2_op<Scalar>, const Derived>
    log2() const {
      return unaryExpr(internal::scalar_log2_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived>
    abs() const {
      return unaryExpr(internal::scalar_abs_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_clamp_op<Scalar>, const Derived>
    clip(Scalar min, Scalar max) const {
      return unaryExpr(internal::scalar_clamp_op<Scalar>(min, max));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const typename internal::conditional<NumTraits<CoeffReturnType>::IsComplex,
                                                             TensorCwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, const Derived>,
                                                             Derived>::type
    conjugate() const {
      return choose(Cond<NumTraits<CoeffReturnType>::IsComplex>(), unaryExpr(internal::scalar_conjugate_op<Scalar>()), derived());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_pow_op<Scalar,Scalar> >, const Derived>
    pow(Scalar exponent) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_pow_op<Scalar,Scalar> >(exponent));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_real_op<Scalar>, const Derived>
    real() const {
      return unaryExpr(internal::scalar_real_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_imag_op<Scalar>, const Derived>
    imag() const {
      return unaryExpr(internal::scalar_imag_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_sum_op<Scalar,Scalar> >, const Derived>
    operator+ (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_sum_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_sum_op<Scalar> >, const Derived>
    operator+ (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_sum_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_difference_op<Scalar,Scalar> >, const Derived>
    operator- (Scalar rhs) const {
      EIGEN_STATIC_ASSERT((NumTraits<Scalar>::IsSigned || internal::is_same<Scalar, const std::complex<float> >::value), YOU_MADE_A_PROGRAMMING_MISTAKE);
      return unaryExpr(internal::bind2nd_op<internal::scalar_difference_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_difference_op<Scalar> >, const Derived>
    operator- (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_difference_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_product_op<Scalar,Scalar> >, const Derived>
    operator* (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_product_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_product_op<Scalar> >, const Derived>
    operator* (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_product_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_quotient_op<Scalar,Scalar> >, const Derived>
    operator/ (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_quotient_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_quotient_op<Scalar> >, const Derived>
    operator/ (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_quotient_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_mod_op<Scalar>, const Derived>
    operator% (Scalar rhs) const {
      EIGEN_STATIC_ASSERT(NumTraits<Scalar>::IsInteger, YOU_MADE_A_PROGRAMMING_MISTAKE_TRY_MOD);
      return unaryExpr(internal::scalar_mod_op<Scalar>(rhs));
    }

    template <int NanPropagation=PropagateFast>
    EIGEN_DEVICE_FUNC
        EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar,NanPropagation>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    cwiseMax(Scalar threshold) const {
      return cwiseMax<NanPropagation>(constant(threshold));
    }

    template <int NanPropagation=PropagateFast>
    EIGEN_DEVICE_FUNC
        EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar,NanPropagation>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    cwiseMin(Scalar threshold) const {
      return cwiseMin<NanPropagation>(constant(threshold));
    }

    template<typename NewType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const typename internal::conditional<internal::is_same<NewType, CoeffReturnType>::value,
                                                             Derived,
                                                             TensorConversionOp<NewType, const Derived> >::type
    cast() const {
      return choose(Cond<internal::is_same<NewType, CoeffReturnType>::value>(), derived(), TensorConversionOp<NewType, const Derived>(derived()));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_round_op<Scalar>, const Derived>
    round() const {
      return unaryExpr(internal::scalar_round_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_rint_op<Scalar>, const Derived>
    rint() const {
      return unaryExpr(internal::scalar_rint_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_ceil_op<Scalar>, const Derived>
    ceil() const {
      return unaryExpr(internal::scalar_ceil_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_floor_op<Scalar>, const Derived>
    floor() const {
      return unaryExpr(internal::scalar_floor_op<Scalar>());
    }

    // Generic binary operation support.
    template <typename CustomBinaryOp, typename OtherDerived> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>
    binaryExpr(const OtherDerived& other, const CustomBinaryOp& func) const {
      return TensorCwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>(derived(), other, func);
    }

    // Coefficient-wise binary operators.
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_sum_op<Scalar>, const Derived, const OtherDerived>
    operator+(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_sum_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_difference_op<Scalar>, const Derived, const OtherDerived>
    operator-(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_difference_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_product_op<Scalar>, const Derived, const OtherDerived>
    operator*(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_product_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>
    operator/(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_quotient_op<Scalar>());
    }

  template<int NaNPropagation=PropagateFast, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      const TensorCwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar, NaNPropagation>, const Derived, const OtherDerived>
    cwiseMax(const OtherDerived& other) const {
    return binaryExpr(other.derived(), internal::scalar_max_op<Scalar,Scalar, NaNPropagation>());
    }

  template<int NaNPropagation=PropagateFast, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar, NaNPropagation>, const Derived, const OtherDerived>
    cwiseMin(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_min_op<Scalar,Scalar, NaNPropagation>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>
    operator&&(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_and_op());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>
    operator||(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_or_op());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>
    operator^(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_xor_op());
    }

    // Comparisons and tests.
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>, const Derived, const OtherDerived>
    operator<(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>, const Derived, const OtherDerived>
    operator<=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>, const Derived, const OtherDerived>
    operator>(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>, const Derived, const OtherDerived>
    operator>=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>, const Derived, const OtherDerived>
    operator==(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>, const Derived, const OtherDerived>
    operator!=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>());
    }

    // comparisons and tests for Scalars
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator<(Scalar threshold) const {
      return operator<(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator<=(Scalar threshold) const {
      return operator<=(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator>(Scalar threshold) const {
      return operator>(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator>=(Scalar threshold) const {
      return operator>=(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator==(Scalar threshold) const {
      return operator==(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator!=(Scalar threshold) const {
      return operator!=(constant(threshold));
    }

    // Checks
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isnan_op<Scalar>, const Derived>
    (isnan)() const {
      return unaryExpr(internal::scalar_isnan_op<Scalar>());
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isinf_op<Scalar>, const Derived>
    (isinf)() const {
      return unaryExpr(internal::scalar_isinf_op<Scalar>());
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isfinite_op<Scalar>, const Derived>
    (isfinite)() const {
      return unaryExpr(internal::scalar_isfinite_op<Scalar>());
    }

    // Coefficient-wise ternary operators.
    template<typename ThenDerived, typename ElseDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSelectOp<const Derived, const ThenDerived, const ElseDerived>
    select(const ThenDerived& thenTensor, const ElseDerived& elseTensor) const {
      return TensorSelectOp<const Derived, const ThenDerived, const ElseDerived>(derived(), thenTensor.derived(), elseTensor.derived());
    }

    // Contractions.
    typedef Eigen::IndexPair<Index> DimensionPair;

    template<typename OtherDerived, typename Dimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const NoOpOutputKernel>
    contract(const OtherDerived& other, const Dimensions& dims) const {
      return TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const NoOpOutputKernel>(derived(), other.derived(), dims);
    }

    template<typename OtherDerived, typename Dimensions, typename OutputKernel> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const OutputKernel>
    contract(const OtherDerived& other, const Dimensions& dims, const OutputKernel& output_kernel) const {
      return TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const OutputKernel>(derived(), other.derived(), dims, output_kernel);
    }

    // Convolutions.
    template<typename KernelDerived, typename Dimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConvolutionOp<const Dimensions, const Derived, const KernelDerived>
    convolve(const KernelDerived& kernel, const Dimensions& dims) const {
      return TensorConvolutionOp<const Dimensions, const Derived, const KernelDerived>(derived(), kernel.derived(), dims);
    }

    // Fourier transforms
    template <int FFTDataType, int FFTDirection, typename FFT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorFFTOp<const FFT, const Derived, FFTDataType, FFTDirection>
    fft(const FFT& dims) const {
      return TensorFFTOp<const FFT, const Derived, FFTDataType, FFTDirection>(derived(), dims);
    }

    // Scan.
    typedef TensorScanOp<internal::SumReducer<CoeffReturnType>, const Derived> TensorScanSumOp;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanSumOp
    cumsum(const Index& axis, bool exclusive = false) const {
      return TensorScanSumOp(derived(), axis, exclusive);
    }

    typedef TensorScanOp<internal::ProdReducer<CoeffReturnType>, const Derived> TensorScanProdOp;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanProdOp
    cumprod(const Index& axis, bool exclusive = false) const {
      return TensorScanProdOp(derived(), axis, exclusive);
    }

    template <typename Reducer>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanOp<Reducer, const Derived>
    scan(const Index& axis, const Reducer& reducer, bool exclusive = false) const {
      return TensorScanOp<Reducer, const Derived>(derived(), axis, exclusive, reducer);
    }

    // Reductions.
    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::SumReducer<CoeffReturnType>, const Dims, const Derived>
    sum(const Dims& dims) const {
      return TensorReductionOp<internal::SumReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::SumReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::SumReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    sum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::SumReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::SumReducer<CoeffReturnType>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const Dims, const Derived>
    mean(const Dims& dims) const {
      return TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::MeanReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    mean() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MeanReducer<CoeffReturnType>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const Dims, const Derived>
    prod(const Dims& dims) const {
      return TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::ProdReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    prod() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::ProdReducer<CoeffReturnType>());
    }

    template <typename Dims,int NanPropagation=PropagateFast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>
    maximum(const Dims& dims) const {
      return TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>(derived(), dims, internal::MaxReducer<CoeffReturnType,NanPropagation>());
    }

    template <int NanPropagation=PropagateFast>
    const TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>
    maximum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MaxReducer<CoeffReturnType,NanPropagation>());
    }

    template <typename Dims,int NanPropagation=PropagateFast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>
    minimum(const Dims& dims) const {
      return TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>(derived(), dims, internal::MinReducer<CoeffReturnType,NanPropagation>());
    }

    template <int NanPropagation=PropagateFast>
    const TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>
    minimum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MinReducer<CoeffReturnType,NanPropagation>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::AndReducer, const Dims, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    all(const Dims& dims) const {
      return cast<bool>().reduce(dims, internal::AndReducer());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::AndReducer, const DimensionList<Index, NumDimensions>, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    all() const {
      DimensionList<Index, NumDimensions> in_dims;
      return cast<bool>().reduce(in_dims, internal::AndReducer());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::OrReducer, const Dims, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    any(const Dims& dims) const {
      return cast<bool>().reduce(dims, internal::OrReducer());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::OrReducer, const DimensionList<Index, NumDimensions>, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    any() const {
      DimensionList<Index, NumDimensions> in_dims;
      return cast<bool>().reduce(in_dims, internal::OrReducer());
    }

   EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, NumDimensions>, const Derived>
    argmax() const {
      array<Index, NumDimensions> in_dims;
      for (Index d = 0; d < NumDimensions; ++d) in_dims[d] = d;
      return TensorTupleReducerOp<
        internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, NumDimensions>,
        const Derived>(derived(), internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >(), -1, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, NumDimensions>, const Derived>
    argmin() const {
      array<Index, NumDimensions> in_dims;
      for (Index d = 0; d < NumDimensions; ++d) in_dims[d] = d;
      return TensorTupleReducerOp<
        internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, NumDimensions>,
        const Derived>(derived(), internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >(), -1, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, 1>, const Derived>
    argmax(const Index return_dim) const {
      array<Index, 1> in_dims;
      in_dims[0] = return_dim;
      return TensorTupleReducerOp<
        internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, 1>,
        const Derived>(derived(), internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >(), return_dim, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, 1>, const Derived>
    argmin(const Index return_dim) const {
      array<Index, 1> in_dims;
      in_dims[0] = return_dim;
      return TensorTupleReducerOp<
        internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, 1>,
        const Derived>(derived(), internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >(), return_dim, in_dims);
    }

    template <typename Reducer, typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<Reducer, const Dims, const Derived>
    reduce(const Dims& dims, const Reducer& reducer) const {
      return TensorReductionOp<Reducer, const Dims, const Derived>(derived(), dims, reducer);
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTraceOp<const Dims, const Derived>
    trace(const Dims& dims) const {
      return TensorTraceOp<const Dims, const Derived>(derived(), dims);
    }

    const TensorTraceOp<const DimensionList<Index, NumDimensions>, const Derived>
    trace() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorTraceOp<const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims);
    }

    template <typename Broadcast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorBroadcastingOp<const Broadcast, const Derived>
    broadcast(const Broadcast& bcast) const {
      return TensorBroadcastingOp<const Broadcast, const Derived>(derived(), bcast);
    }

    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConcatenationOp<Axis, const Derived, const OtherDerived>
    concatenate(const OtherDerived& other, Axis axis) const {
      return TensorConcatenationOp<Axis, const Derived, const OtherDerived>(derived(), other.derived(), axis);
    }

    template <typename PatchDims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPatchOp<const PatchDims, const Derived>
    extract_patches(const PatchDims& patch_dims) const {
      return TensorPatchOp<const PatchDims, const Derived>(derived(), patch_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorImagePatchOp<Dynamic, Dynamic, const Derived>
    extract_image_patches(const Index patch_rows = 1, const Index patch_cols = 1,
                          const Index row_stride = 1, const Index col_stride = 1,
                          const Index in_row_stride = 1, const Index in_col_stride = 1,
                          const PaddingType padding_type = PADDING_SAME, const Scalar padding_value = Scalar(0)) const {
      return TensorImagePatchOp<Dynamic, Dynamic, const Derived>(derived(), patch_rows, patch_cols, row_stride, col_stride,
                                                                 in_row_stride, in_col_stride, 1, 1, padding_type, padding_value);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorImagePatchOp<Dynamic, Dynamic, const Derived>
    extract_image_patches(const Index patch_rows, const Index patch_cols,
                          const Index row_stride, const Index col_stride,
                          const Index in_row_stride, const Index in_col_stride,
                          const Index row_inflate_stride, const Index col_inflate_stride,
                          const Index padding_top, const Index padding_bottom,
                          const Index padding_left,const Index padding_right,
                          const Scalar padding_value) const {
      return TensorImagePatchOp<Dynamic, Dynamic, const Derived>(derived(), patch_rows, patch_cols, row_stride, col_stride,
                                                                 in_row_stride, in_col_stride, row_inflate_stride, col_inflate_stride,
                                                                 padding_top, padding_bottom, padding_left, padding_right, padding_value);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>
    extract_volume_patches(const Index patch_planes, const Index patch_rows, const Index patch_cols,
                           const Index plane_stride = 1, const Index row_stride = 1, const Index col_stride = 1,
                           const PaddingType padding_type = PADDING_SAME, const Scalar padding_value = Scalar(0)) const {
      return TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>(derived(), patch_planes, patch_rows, patch_cols, plane_stride, row_stride, col_stride, 1, 1, 1, 1, 1, 1, padding_type, padding_value);
    }


    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>
    extract_volume_patches(const Index patch_planes, const Index patch_rows, const Index patch_cols,
                           const Index plane_stride, const Index row_stride, const Index col_stride,
                           const Index plane_inflate_stride, const Index row_inflate_stride, const Index col_inflate_stride,
                           const Index padding_top_z, const Index padding_bottom_z,
                           const Index padding_top, const Index padding_bottom,
                           const Index padding_left, const Index padding_right, const Scalar padding_value = Scalar(0)) const {
      return TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>(derived(), patch_planes, patch_rows, patch_cols, plane_stride, row_stride, col_stride, 1, 1, 1, plane_inflate_stride, row_inflate_stride, col_inflate_stride, padding_top_z, padding_bottom_z, padding_top, padding_bottom, padding_left, padding_right, padding_value);
    }

    // Morphing operators.
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorLayoutSwapOp<const Derived>
    swap_layout() const {
      return TensorLayoutSwapOp<const Derived>(derived());
    }
    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReshapingOp<const NewDimensions, const Derived>
    reshape(const NewDimensions& newDimensions) const {
      return TensorReshapingOp<const NewDimensions, const Derived>(derived(), newDimensions);
    }
    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSlicingOp<const StartIndices, const Sizes, const Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) const {
      return TensorSlicingOp<const StartIndices, const Sizes, const Derived>(derived(), startIndices, sizes);
    }
    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, const Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) const {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                const Derived>(derived(), startIndices, stopIndices, strides);
    }
    template <Index DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<DimId, const Derived>
    chip(const Index offset) const {
      return TensorChippingOp<DimId, const Derived>(derived(), offset, DimId);
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<Dynamic, const Derived>
    chip(const Index offset, const Index dim) const {
      return TensorChippingOp<Dynamic, const Derived>(derived(), offset, dim);
    }
    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReverseOp<const ReverseDimensions, const Derived>
    reverse(const ReverseDimensions& rev) const {
      return TensorReverseOp<const ReverseDimensions, const Derived>(derived(), rev);
    }
    template <typename PaddingDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPaddingOp<const PaddingDimensions, const Derived>
    pad(const PaddingDimensions& padding) const {
      return TensorPaddingOp<const PaddingDimensions, const Derived>(derived(), padding, internal::scalar_cast_op<int, Scalar>()(0));
    }
    template <typename PaddingDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPaddingOp<const PaddingDimensions, const Derived>
    pad(const PaddingDimensions& padding, const Scalar padding_value) const {
      return TensorPaddingOp<const PaddingDimensions, const Derived>(derived(), padding, padding_value);
    }
    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorShufflingOp<const Shuffle, const Derived>
    shuffle(const Shuffle& shfl) const {
      return TensorShufflingOp<const Shuffle, const Derived>(derived(), shfl);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingOp<const Strides, const Derived>
    stride(const Strides& strides) const {
      return TensorStridingOp<const Strides, const Derived>(derived(), strides);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorInflationOp<const Strides, const Derived>
    inflate(const Strides& strides) const {
      return TensorInflationOp<const Strides, const Derived>(derived(), strides);
    }

    // Returns a tensor containing index/value tuples
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorIndexTupleOp<const Derived>
    index_tuples() const {
      return TensorIndexTupleOp<const Derived>(derived());
    }

    // Support for custom unary and binary operations
    template <typename CustomUnaryFunc>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCustomUnaryOp<const CustomUnaryFunc, const Derived> customOp(const CustomUnaryFunc& op) const {
      return TensorCustomUnaryOp<const CustomUnaryFunc, const Derived>(derived(), op);
    }
    template <typename OtherDerived, typename CustomBinaryFunc>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCustomBinaryOp<const CustomBinaryFunc, const Derived, const OtherDerived> customOp(const OtherDerived& other, const CustomBinaryFunc& op) const {
      return TensorCustomBinaryOp<const CustomBinaryFunc, const Derived, const OtherDerived>(derived(), other, op);
    }

    // Force the evaluation of the expression.
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorForcedEvalOp<const Derived> eval() const {
      return TensorForcedEvalOp<const Derived>(derived());
    }

  protected:
    template <typename Scalar, int NumIndices, int Options, typename IndexType> friend class Tensor;
    template <typename Scalar, typename Dimensions, int Option, typename IndexTypes> friend class TensorFixedSize;
    // the Eigen:: prefix is required to workaround a compilation issue with nvcc 9.0
    template <typename OtherDerived, int AccessLevel> friend class Eigen::TensorBase;
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Derived& derived() const { return *static_cast<const Derived*>(this); }
};

template<typename Derived, int AccessLevel = internal::accessors_level<Derived>::value>
class TensorBase : public TensorBase<Derived, ReadOnlyAccessors> {
 public:
    typedef TensorBase<Derived, ReadOnlyAccessors> Base;
    typedef internal::traits<Derived> DerivedTraits;
    typedef typename DerivedTraits::Scalar Scalar;
    typedef typename DerivedTraits::Index Index;
    typedef Scalar CoeffReturnType;
    static const int NumDimensions = DerivedTraits::NumDimensions;

    template <typename Scalar, int NumIndices, int Options, typename IndexType> friend class Tensor;
    template <typename Scalar, typename Dimensions, int Option, typename IndexTypes> friend class TensorFixedSize;
    // the Eigen:: prefix is required to workaround a compilation issue with nvcc 9.0
    template <typename OtherDerived, int OtherAccessLevel> friend class Eigen::TensorBase;

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setZero() {
      return setConstant(Scalar(0));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setConstant(const Scalar& val) {
      return derived() = this->constant(val);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setRandom() {
      return derived() = this->random();
    }
    template <typename RandomGenerator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setRandom() {
      return derived() = this->template random<RandomGenerator>();
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setValues(
        const typename internal::Initializer<Derived, NumDimensions>::InitList& vals) {
      TensorEvaluator<Derived, DefaultDevice> eval(derived(), DefaultDevice());
      internal::initialize_tensor<Derived, NumDimensions>(eval, vals);
      return derived();
    }
#endif  // EIGEN_HAS_VARIADIC_TEMPLATES

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const OtherDerived& other) {
      return derived() = derived() + other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const OtherDerived& other) {
      return derived() = derived() - other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const OtherDerived& other) {
      return derived() = derived() * other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const OtherDerived& other) {
      return derived() = derived() / other.derived();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorLayoutSwapOp<const Derived>
    swap_layout() const {
      return TensorLayoutSwapOp<const Derived>(derived());
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorLayoutSwapOp<Derived>
    swap_layout() {
      return TensorLayoutSwapOp<Derived>(derived());
    }

    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConcatenationOp<const Axis, const Derived, const OtherDerived>
    concatenate(const OtherDerived& other, const Axis& axis) const {
      return TensorConcatenationOp<const Axis, const Derived, const OtherDerived>(derived(), other, axis);
    }
    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorConcatenationOp<const Axis, Derived, OtherDerived>
    concatenate(const OtherDerived& other, const Axis& axis) {
      return TensorConcatenationOp<const Axis, Derived, OtherDerived>(derived(), other, axis);
    }

    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReshapingOp<const NewDimensions, const Derived>
    reshape(const NewDimensions& newDimensions) const {
      return TensorReshapingOp<const NewDimensions, const Derived>(derived(), newDimensions);
    }
    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReshapingOp<const NewDimensions, Derived>
    reshape(const NewDimensions& newDimensions) {
      return TensorReshapingOp<const NewDimensions, Derived>(derived(), newDimensions);
    }

    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSlicingOp<const StartIndices, const Sizes, const Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) const {
      return TensorSlicingOp<const StartIndices, const Sizes, const Derived>(derived(), startIndices, sizes);
    }
    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorSlicingOp<const StartIndices, const Sizes, Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) {
      return TensorSlicingOp<const StartIndices, const Sizes, Derived>(derived(), startIndices, sizes);
    }

    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, const Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) const {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                const Derived>(derived(), startIndices, stopIndices, strides);
    }
    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                Derived>(derived(), startIndices, stopIndices, strides);
    }

    template <DenseIndex DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<DimId, const Derived>
    chip(const Index offset) const {
      return TensorChippingOp<DimId, const Derived>(derived(), offset, DimId);
    }
    template <Index DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorChippingOp<DimId, Derived>
    chip(const Index offset) {
      return TensorChippingOp<DimId, Derived>(derived(), offset, DimId);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<Dynamic, const Derived>
    chip(const Index offset, const Index dim) const {
      return TensorChippingOp<Dynamic, const Derived>(derived(), offset, dim);
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorChippingOp<Dynamic, Derived>
    chip(const Index offset, const Index dim) {
      return TensorChippingOp<Dynamic, Derived>(derived(), offset, dim);
    }

    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReverseOp<const ReverseDimensions, const Derived>
    reverse(const ReverseDimensions& rev) const {
      return TensorReverseOp<const ReverseDimensions, const Derived>(derived(), rev);
    }
    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReverseOp<const ReverseDimensions, Derived>
    reverse(const ReverseDimensions& rev) {
      return TensorReverseOp<const ReverseDimensions, Derived>(derived(), rev);
    }

    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorShufflingOp<const Shuffle, const Derived>
    shuffle(const Shuffle& shfl) const {
      return TensorShufflingOp<const Shuffle, const Derived>(derived(), shfl);
    }
    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorShufflingOp<const Shuffle, Derived>
    shuffle(const Shuffle& shfl) {
      return TensorShufflingOp<const Shuffle, Derived>(derived(), shfl);
    }

    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingOp<const Strides, const Derived>
    stride(const Strides& strides) const {
      return TensorStridingOp<const Strides, const Derived>(derived(), strides);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorStridingOp<const Strides, Derived>
    stride(const Strides& strides) {
      return TensorStridingOp<const Strides, Derived>(derived(), strides);
    }

    // Select the device on which to evaluate the expression.
    template <typename DeviceType>
    TensorDevice<Derived, DeviceType> device(const DeviceType& dev) {
      return TensorDevice<Derived, DeviceType>(dev, derived());
    }

    // Select the async device on which to evaluate the expression.
    template <typename DeviceType, typename DoneCallback>
    TensorAsyncDevice<Derived, DeviceType, DoneCallback> device(const DeviceType& dev, DoneCallback done) {
      return TensorAsyncDevice<Derived, DeviceType, DoneCallback>(dev, derived(), std::move(done));
    }

 protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TensorBase)
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TensorBase)

    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const OtherDerived& other)
    {
      typedef TensorAssignOp<Derived, const OtherDerived> Assign;
      Assign assign(derived(), other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return derived();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& derived() { return *static_cast<Derived*>(this); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Derived& derived() const { return *static_cast<const Derived*>(this); }
};
#endif // EIGEN_PARSED_BY_DOXYGEN
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H
#define EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H

namespace Eigen {
namespace internal {

// -------------------------------------------------------------------------- //
// Forward declarations for templates defined below.
template <typename Scalar, typename IndexType, int NumDims, int Layout>
class TensorBlockIO;

// -------------------------------------------------------------------------- //
// Helper function to compute strides for densely stored buffer of given
// dimensions.

// TODO(ezhulenev): We compute strides 1000 times in different evaluators, use
// this function instead everywhere.
template <int Layout, typename IndexType, int NumDims>
EIGEN_ALWAYS_INLINE DSizes<IndexType, NumDims> strides(
    const DSizes<IndexType, NumDims>& dimensions) {
  DSizes<IndexType, NumDims> strides;
  if (NumDims == 0) return strides;

  // TODO(ezhulenev): Use templates to unroll this loop (similar to
  // h_array_reduce in CXX11meta.h)? Benchmark it.
  if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
    strides[0] = 1;
    for (int i = 1; i < NumDims; ++i) {
      strides[i] = strides[i - 1] * dimensions[i - 1];
    }
  } else {
    strides[NumDims - 1] = 1;
    for (int i = NumDims - 2; i >= 0; --i) {
      strides[i] = strides[i + 1] * dimensions[i + 1];
    }
  }

  return strides;
}

template <int Layout, typename IndexType, size_t NumDims>
EIGEN_ALWAYS_INLINE DSizes<IndexType, NumDims> strides(
    const Eigen::array<IndexType, NumDims>& dimensions) {
  return strides<Layout>(DSizes<IndexType, NumDims>(dimensions));
}

template <int Layout, std::ptrdiff_t... Indices>
EIGEN_STRONG_INLINE DSizes<std::ptrdiff_t, sizeof...(Indices)> strides(
    const Sizes<Indices...>& sizes) {
  return strides<Layout>(DSizes<std::ptrdiff_t, sizeof...(Indices)>(sizes));
}

// -------------------------------------------------------------------------- //

// Tensor block shape type defines what are the shape preference for the blocks
// extracted from the larger tensor.
//
// Example: blocks of 100 elements from the large 100x100 tensor:
// - tensor: 100x100
// - target_block_size: 100
//
// TensorBlockShapeType:
//  - kUniformAllDims: 100 blocks of size 10x10
//  - kSkewedInnerDims: 100 blocks of size 100x1 (or 1x100 depending on a column
//                      or row major layout)
enum class TensorBlockShapeType { kUniformAllDims, kSkewedInnerDims };

struct TensorBlockResourceRequirements {
  TensorBlockShapeType shape_type;  // target block shape
  size_t size;                      // target block size
  TensorOpCost cost_per_coeff;      // cost of computing a single block element

#ifdef EIGEN_HIPCC
  // For HIPCC, we need to explicitly declare as a "device fun", the constructor
  // which is implicitly invoked in the "merge" / "any" routines. else HIPCC
  // errors out complaining about the lack of a matching constructor
  EIGEN_DEVICE_FUNC
  TensorBlockResourceRequirements(TensorBlockShapeType shape_type_, size_t size_,
				  TensorOpCost cost_)
    : shape_type(shape_type_), size(size_), cost_per_coeff(cost_)
  {}
#endif

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements withShapeAndSize(
      TensorBlockShapeType shape_type, size_t size_in_bytes,
      TensorOpCost cost) {
    const size_t size = numext::maxi(size_t(1), size_in_bytes / sizeof(Scalar));
    return {shape_type, size, cost};
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements withShapeAndSize(
      TensorBlockShapeType shape_type, size_t size_in_bytes) {
    // This default cost per coefficient is valid for most materialized tensor
    // block evaluation implementations, because they typically just read
    // coefficients from the underlying tensor storage, and write to the tensor
    // block buffer (scratch or destination memory, reads and writes have linear
    // access pattern). We ignore the fixed cost of block evaluation, because in
    // practice it should negligible.
    //
    // Lazy block evaluation adds the cost of calling a functor for each
    // coefficient.
    //
    // All non-trivial block evaluation implementations must provide their own
    // cost approximation (e.g. shuffling inner dimension has a much higher cost
    // because it reads memory randomly, although the total number of moved
    // bytes is the same).
    return withShapeAndSize<Scalar>(shape_type, size_in_bytes,
                                    {/*bytes_loaded=*/sizeof(Scalar),
                                     /*bytes_stored=*/sizeof(Scalar),
                                     /*compute_cycles=*/0});
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements skewed(
      size_t size_in_bytes) {
    return withShapeAndSize<Scalar>(TensorBlockShapeType::kSkewedInnerDims,
                                    size_in_bytes);
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements uniform(
      size_t size_in_bytes) {
    return withShapeAndSize<Scalar>(TensorBlockShapeType::kUniformAllDims,
                                    size_in_bytes);
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockResourceRequirements
  merge(const TensorBlockResourceRequirements& lhs,
        const TensorBlockResourceRequirements& rhs) {
    return {merge(lhs.shape_type, rhs.shape_type),           // shape_type
            merge(lhs.size, rhs.size),                       // size
            merge(lhs.cost_per_coeff, rhs.cost_per_coeff)};  // cost_per_coeff
  }

  EIGEN_DEVICE_FUNC TensorBlockResourceRequirements& addCostPerCoeff(
      TensorOpCost cost) {
    cost_per_coeff += cost;
    return *this;
  }

  // This is a resource requirement that should be returned from expressions
  // that do not have any block evaluation preference (e.g. default tensor
  // expression with raw buffer access).
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockResourceRequirements any() {
    return {TensorBlockShapeType::kUniformAllDims, 1, {0, 0, 0}};
  }

 private:
  using Requirements = TensorBlockResourceRequirements;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE size_t merge(size_t lhs_size, size_t rhs_size) {
    return numext::maxi(lhs_size, rhs_size);
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockShapeType
  merge(TensorBlockShapeType lhs, TensorBlockShapeType rhs) {
    return (lhs == TensorBlockShapeType::kSkewedInnerDims ||
            rhs == TensorBlockShapeType::kSkewedInnerDims)
               ? TensorBlockShapeType::kSkewedInnerDims
               : TensorBlockShapeType::kUniformAllDims;
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorOpCost merge(TensorOpCost lhs_cost,
                                                TensorOpCost rhs_cost) {
    return lhs_cost + rhs_cost;
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockDescriptor specifies a block offset within a tensor and the block
// sizes along each of the tensor dimensions.

template <int NumDims, typename IndexType = Eigen::Index>
class TensorBlockDescriptor {
 public:
  typedef DSizes<IndexType, NumDims> Dimensions;

  // If we evaluate a Tensor assignment, and expression on the left, already has
  // a memory buffer, then we might do performance optimization, and evaluate
  // the root expression directly into the final output memory. Some time it's
  // possible to reuse it for materializing subexpressions inside an expression
  // tree, to to avoid dynamic memory allocation.
  //
  // The pointer type of the underlying storage is erased, because passing
  // Scalar type through all the expression evaluation layers is way too many
  // templates. In practice destination buffer type should always match the
  // evaluated expression scalar type.
  class DestinationBuffer {
   public:
    enum DestinationBufferKind : int {
      // The above explicit specification of "int" as the enum basetype is
      // needed to get around a HIPCC link error ("the field type is not
      // amp-compatible")
      // which is issued for class members with the enum type.
      // TODO(rocm):
      // remove the "int" basetype once HIPCC has been fixed to not error out
      // in the above scenario.

      // Destination buffer is not defined (`m_data` == nullptr).
      kEmpty,

      // Tensor block defined by an owning tensor block descriptor can fit
      // contiguously into the destination buffer. In this case it's safe to
      // materialize tensor block in the destination buffer, wrap it in a
      // TensorMap, and use to build Eigen expression on top of it.
      kContiguous,

      // Destination buffer strides do not match strides of the contiguously
      // stored block, and it's impossible to define a TensorMap over this
      // buffer. However if we are evaluating a root of an expression tree, we
      // still can materialize an output into this destination, because we can
      // guarantee that no one will ever access it through block API.
      //
      // In theory it is possible to build valid TensorStriding<TensorMap>
      // expression on top of this destination buffer, however it has
      // inefficient coeff/packet access, and defeats the purpose of fast block
      // evaluation API.
      kStrided
    };

    template <typename Scalar>
    Scalar* data() const {
      eigen_assert(m_data_type_size == sizeof(Scalar));
      return static_cast<Scalar*>(m_data);
    }

    const Dimensions& strides() const { return m_strides; }
    const DestinationBufferKind& kind() const { return m_kind; }

   private:
    friend class TensorBlockDescriptor;

    DestinationBuffer() : m_data(NULL), m_data_type_size(0), m_kind(kEmpty) {}

    template <typename Scalar>
    DestinationBuffer(Scalar* data, const Dimensions& strides,
                      DestinationBufferKind kind)
        : m_data(static_cast<void*>(data)),
          m_data_type_size(sizeof(Scalar)),
          m_strides(strides),
          m_kind(kind) {}

    template <int Layout, typename Scalar>
    static DestinationBuffer make(const TensorBlockDescriptor& desc,
                                  Scalar* data, const Dimensions& strides) {
      return DestinationBuffer(data, strides, kind<Layout>(desc, strides));
    }

    template <int Layout>
    static DestinationBufferKind kind(const TensorBlockDescriptor& desc,
                                      const Dimensions& strides) {
      const Dimensions& desc_dims = desc.dimensions();
      const Dimensions& desc_strides = internal::strides<Layout>(desc_dims);
      for (int i = 0; i < NumDims; ++i) {
        if (desc_dims[i] == 1) continue;
        if (desc_strides[i] != strides[i]) return kStrided;
      }
      return kContiguous;
    }

    // Storage pointer is type erased, to reduce template bloat, but we still
    // keep the size of the underlying element type for error checking.
    void* m_data;
    size_t m_data_type_size;

    // Destination buffer dimensions always match the dimensions of a tensor
    // block descriptor it belongs to, however strides might be different.
    Dimensions m_strides;

    DestinationBufferKind m_kind;
  };

  TensorBlockDescriptor(const IndexType offset, const Dimensions& dimensions,
                        const DestinationBuffer& destination)
      : m_offset(offset),
        m_dimensions(dimensions),
        m_destination(destination) {}

  TensorBlockDescriptor(const IndexType offset, const Dimensions& dimensions)
      : m_offset(offset),
        m_dimensions(dimensions),
        m_destination(DestinationBuffer()) {}

  IndexType offset() const { return m_offset; }
  const Dimensions& dimensions() const { return m_dimensions; }
  IndexType dimension(int index) const { return m_dimensions[index]; }
  IndexType size() const { return array_prod<IndexType>(m_dimensions); }

  const DestinationBuffer& destination() const { return m_destination; }

  template <int Layout, typename Scalar>
  void AddDestinationBuffer(Scalar* dst_base, const Dimensions& dst_strides) {
    eigen_assert(dst_base != NULL);
    m_destination =
        DestinationBuffer::template make<Layout>(*this, dst_base, dst_strides);
  }

  template <int Layout, typename Scalar, typename DstStridesIndexType>
  void AddDestinationBuffer(
      Scalar* dst_base,
      const DSizes<DstStridesIndexType, NumDims>& dst_strides) {
    // DSizes constructor will do index type promotion if it's safe.
    AddDestinationBuffer<Layout>(dst_base, Dimensions(dst_strides));
  }

  TensorBlockDescriptor& DropDestinationBuffer() {
    m_destination.m_data = NULL;
    m_destination.m_kind = DestinationBuffer::kEmpty;
    return *this;
  }

  bool HasDestinationBuffer() const {
    return m_destination.kind() != DestinationBuffer::kEmpty;
  }

  // Returns a copy of `*this` with updated offset.
  TensorBlockDescriptor WithOffset(IndexType offset) const {
    return TensorBlockDescriptor(offset, m_dimensions, m_destination);
  }

 private:
  // Offset and dimensions are immutable after construction. Block descriptor
  // can only be mutated by adding or dropping destination.
  const IndexType m_offset;
  const Dimensions m_dimensions;
  DestinationBuffer m_destination;
};

// -------------------------------------------------------------------------- //
// TensorBlockMapper is responsible for iterating over the blocks of a tensor.

template <int NumDims, int Layout, typename IndexType = Eigen::Index>
class TensorBlockMapper {
  typedef TensorBlockDescriptor<NumDims, IndexType> BlockDescriptor;

 public:
  typedef DSizes<IndexType, NumDims> Dimensions;

  TensorBlockMapper() = default;
  TensorBlockMapper(const DSizes<IndexType, NumDims>& dimensions,
                    const TensorBlockResourceRequirements& requirements)
      : m_tensor_dimensions(dimensions), m_requirements(requirements) {
    // Compute block dimensions and the total number of blocks.
    InitializeBlockDimensions();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType blockCount() const {
    return m_total_block_count;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType blockTotalSize() const {
    return m_block_dimensions.TotalSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const DSizes<IndexType, NumDims>&
  blockDimensions() const {
    return m_block_dimensions;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockDescriptor
  blockDescriptor(IndexType block_index) const {
    static const bool isColMajor = Layout == static_cast<int>(ColMajor);

    IndexType offset = 0;
    DSizes<IndexType, NumDims> dimensions;

    if (NumDims == 0) return BlockDescriptor(offset, dimensions);

    // Iterate outer -> inner dimensions.
    for (int i = NumDims - 1; i >= 0; --i) {
      const int dim = isColMajor ? i : NumDims - i - 1;

      const IndexType idx = block_index / m_block_strides[dim];
      block_index -= idx * m_block_strides[dim];

      const IndexType coord = idx * m_block_dimensions[dim];
      dimensions[dim] = numext::mini(m_tensor_dimensions[dim] - coord,
                                     m_block_dimensions[dim]);
      offset += coord * m_tensor_strides[dim];
    }

    return {offset, dimensions};
  }

 private:
  void InitializeBlockDimensions() {
    // Requested block shape and size.
    const TensorBlockShapeType shape_type = m_requirements.shape_type;
    IndexType target_block_size =
        numext::maxi<IndexType>(1, static_cast<IndexType>(m_requirements.size));

    IndexType tensor_size = m_tensor_dimensions.TotalSize();

    // Corner case: one of the dimensions is zero. Logic below is too complex
    // to handle this case on a general basis, just use unit block size.
    // Note: we must not yield blocks with zero dimensions (recipe for
    // overflows/underflows, divisions by zero and NaNs later).
    if (tensor_size == 0) {
      for (int i = 0; i < NumDims; ++i) {
        m_block_dimensions[i] = 1;
      }
      m_total_block_count = 0;
      return;
    }

    // If tensor fits into a target block size, evaluate it as a single block.
    if (tensor_size <= target_block_size) {
      m_block_dimensions = m_tensor_dimensions;
      m_total_block_count = 1;
      // The only valid block index is `0`, and in this case we do not need
      // to compute real strides for tensor or blocks (see blockDescriptor).
      for (int i = 0; i < NumDims; ++i) {
        m_tensor_strides[i] = 0;
        m_block_strides[i] = 1;
      }
      return;
    }

    static const bool isColMajor = Layout == static_cast<int>(ColMajor);

    // Block shape skewed towards inner dimension.
    if (shape_type == TensorBlockShapeType::kSkewedInnerDims) {
      IndexType coeff_to_allocate = target_block_size;

      for (int i = 0; i < NumDims; ++i) {
        const int dim = isColMajor ? i : NumDims - i - 1;
        m_block_dimensions[dim] =
            numext::mini(coeff_to_allocate, m_tensor_dimensions[dim]);
        coeff_to_allocate = divup(
            coeff_to_allocate,
            numext::maxi(static_cast<IndexType>(1), m_block_dimensions[dim]));
      }
      eigen_assert(coeff_to_allocate == 1);

    } else if (shape_type == TensorBlockShapeType::kUniformAllDims) {
      // Tensor will not fit within 'target_block_size' budget: calculate tensor
      // block dimension sizes based on "square" dimension size target.
      const IndexType dim_size_target = convert_index<IndexType>(
          std::pow(static_cast<float>(target_block_size),
                   1.0f / static_cast<float>(m_block_dimensions.rank())));

      for (int i = 0; i < NumDims; ++i) {
        // TODO(andydavis) Adjust the inner most 'block_dim_size' to make it
        // a multiple of the packet size. Note that reducing
        // 'block_dim_size' in this manner can increase the number of
        // blocks, and so will amplify any per-block overhead.
        m_block_dimensions[i] =
            numext::mini(dim_size_target, m_tensor_dimensions[i]);
      }

      // Add any un-allocated coefficients to inner dimension(s).
      IndexType total_size = m_block_dimensions.TotalSize();
      for (int i = 0; i < NumDims; ++i) {
        const int dim = isColMajor ? i : NumDims - i - 1;

        if (m_block_dimensions[dim] < m_tensor_dimensions[dim]) {
          const IndexType total_size_other_dims =
              total_size / m_block_dimensions[dim];
          const IndexType alloc_avail =
              divup<IndexType>(target_block_size, total_size_other_dims);
          if (alloc_avail == m_block_dimensions[dim]) {
            // Insufficient excess coefficients to allocate.
            break;
          }
          m_block_dimensions[dim] =
              numext::mini(m_tensor_dimensions[dim], alloc_avail);
          total_size = total_size_other_dims * m_block_dimensions[dim];
        }
      }

    } else {
      eigen_assert(false);  // unknown block shape
    }

    eigen_assert(m_block_dimensions.TotalSize() >=
                 numext::mini<IndexType>(target_block_size,
                                         m_tensor_dimensions.TotalSize()));

    // Calculate block counts by dimension and total block count.
    DSizes<IndexType, NumDims> block_count;
    for (int i = 0; i < NumDims; ++i) {
      block_count[i] = divup(m_tensor_dimensions[i], m_block_dimensions[i]);
    }
    m_total_block_count = array_prod(block_count);

    // Calculate block strides (used for enumerating blocks).
    m_tensor_strides = strides<Layout>(m_tensor_dimensions);
    m_block_strides = strides<Layout>(block_count);
  }

  DSizes<IndexType, NumDims> m_tensor_dimensions;
  TensorBlockResourceRequirements m_requirements;

  DSizes<IndexType, NumDims> m_block_dimensions;
  IndexType m_total_block_count;

  DSizes<IndexType, NumDims> m_tensor_strides;
  DSizes<IndexType, NumDims> m_block_strides;
};

// -------------------------------------------------------------------------- //
// TensorBlockScratchAllocator is responsible for allocating temporary buffers
// for block evaluation (output or input block materialization). Given that
// Eigen expression traversal order is deterministic, all temporary allocations
// are happening in the same order, and usually have exactly the same size.
// Scratch allocator keeps a trace of all dynamic allocations, and after the
// first block evaluation is completed, we should be able to reuse all the
// temporary buffers for the next block evaluation.

template <typename Device>
class TensorBlockScratchAllocator {
 public:
  explicit TensorBlockScratchAllocator(const Device& device)
      : m_device(device), m_allocation_index(0) {}

  ~TensorBlockScratchAllocator() {
    for (size_t i = 0; i < m_allocations.size(); ++i) {
      m_device.deallocate(m_allocations[i].ptr);
    }
  }

  void* allocate(size_t size) {
    // TODO(ezhulenev): Remove when replaced with inlined vector.
    if (m_allocations.capacity() == 0) m_allocations.reserve(8);

    // Check if we already have an existing allocation att current index.
    const int num_allocations = static_cast<int>(m_allocations.size());
    const bool has_allocation = m_allocation_index < num_allocations;

    // Allocation index can't be larger than the number of allocations.
    eigen_assert(m_allocation_index <= num_allocations);

    // If we have existing allocation, and its size is larger or equal to
    // requested size, we do nothing.

    // If current allocation can't fit requested size, we deallocate it, and
    // replace with a larger allocation.
    if (has_allocation && m_allocations[m_allocation_index].size < size) {
      m_device.deallocate(m_allocations[m_allocation_index].ptr);
      m_allocations[m_allocation_index].ptr = m_device.allocate(size);
      m_allocations[m_allocation_index].size = size;
    }

    // Make a new allocation if we don't have and existing one.
    if (!has_allocation) {
      Allocation allocation;
      allocation.ptr = m_device.allocate(size);
      allocation.size = size;
      m_allocations.push_back(allocation);
    }

    eigen_assert(m_allocations[m_allocation_index].ptr != NULL);
    eigen_assert(m_allocations[m_allocation_index].size >= size);

    return m_allocations[m_allocation_index++].ptr;
  }

  void reset() { m_allocation_index = 0; }

 private:
  struct Allocation {
    void* ptr;
    size_t size;
  };

  const Device& m_device;
  int m_allocation_index;
  // TODO(ezhulenev): This should be an inlined vector.
  std::vector<Allocation> m_allocations;
};

// -------------------------------------------------------------------------- //
// TensorBlockKind represents all possible block kinds, that can be produced by
// TensorEvaluator::evalBlock function.
enum TensorBlockKind {
  // Tensor block that is a lazy expression that must be assigned to a
  // destination using TensorBlockAssign.
  kExpr,

  // Tensor block that is a view into a memory buffer owned by an underlying
  // Tensor expression (e.g. it can be a view into a Tensor buffer).
  kView,

  // Tensor block that was materialized in a scratch memory buffer, allocated
  // with TensorBlockScratchAllocator. This block must be copied to a
  // destination, similar to a block of `kExpr` type.
  kMaterializedInScratch,

  // Tensor block that was materialized directly into the final output memory
  // buffer. For example if the left side of an assignment is a Tensor, we can
  // directly materialize the block in the destination memory.
  //
  // If strides in the output buffer do not match tensor block strides, the
  // Tensor expression will be invalid, and should not be used by
  // TensorBlockAssign or for constructing another block expression.
  kMaterializedInOutput
};

// -------------------------------------------------------------------------- //
// TensorBlockNotImplemented should be used to defined TensorBlock typedef in
// TensorEvaluators that do not support block evaluation.

class TensorBlockNotImplemented {
 public:
  typedef void XprType;
};

// -------------------------------------------------------------------------- //
// XprScalar extracts Scalar type from the Eigen expressions (if expression type
// is not void). It's required to be able to define lazy block expression for
// argument types, that do not support block evaluation.

template <typename XprType>
struct XprScalar {
  typedef typename XprType::Scalar type;
};
template <>
struct XprScalar<void> {
  typedef void type;
};

// -------------------------------------------------------------------------- //
// TensorMaterializedBlock is a fully evaluated block of the original tensor,
// and XprType is just a TensorMap over the data. This block type is typically
// used to materialize blocks of tensor expressions, that can't be efficiently
// represented as lazy Tensor expressions with fast coeff/packet operations,
// e.g. we materialize all broadcasts into evaluated blocks.
//
// TensorMaterializedBlock does not own its memory buffer, it's either a memory
// buffer that backs the original expression (e.g. block is just a view into a
// Tensor), or a memory buffer allocated with scratch allocator, and in this
// case the scratch allocator will deallocate it at the end of block based
// expression execution.
//
// If the block was evaluated directly into the output buffer, and strides in
// the output buffer do not match block strides, the TensorMap expression will
// be invalid, and should never be used in block assignment or any other tensor
// expression.

template <typename Scalar, int NumDims, int Layout,
          typename IndexType = Eigen::Index>
class TensorMaterializedBlock {
 public:
  typedef DSizes<IndexType, NumDims> Dimensions;
  typedef TensorMap<const Tensor<Scalar, NumDims, Layout> > XprType;

  TensorMaterializedBlock(TensorBlockKind kind, const Scalar* data,
                          const Dimensions& dimensions, bool valid_expr = true)
      : m_kind(kind),
        m_data(data),
        m_dimensions(dimensions),
        m_expr(m_data, m_dimensions),
        m_valid_expr(valid_expr) {
    eigen_assert(m_kind == internal::TensorBlockKind::kView ||
                 m_kind == internal::TensorBlockKind::kMaterializedInScratch ||
                 m_kind == internal::TensorBlockKind::kMaterializedInOutput);
  }

  TensorBlockKind kind() const { return m_kind; }
  // NOTE(ezhulenev): Returning XprType by value like in other block types
  // causes asan failures. The theory is that XprType::Nested doesn't work
  // properly for TensorMap.
  const XprType& expr() const {
    eigen_assert(m_valid_expr);
    return m_expr;
  }
  const Scalar* data() const { return m_data; }
  void cleanup() {}

  typedef internal::TensorBlockDescriptor<NumDims, IndexType> TensorBlockDesc;

  // TensorMaterializedBlock can be backed by different types of storage:
  //
  //   (1) Contiguous block of memory allocated with scratch allocator.
  //   (2) Contiguous block of memory reused from tensor block descriptor
  //       destination buffer.
  //   (3) Strided block of memory reused from tensor block descriptor
  //       destination buffer.
  //
  class Storage {
   public:
    Scalar* data() const { return m_data; }
    const Dimensions& dimensions() const { return m_dimensions; }
    const Dimensions& strides() const { return m_strides; }

    TensorMaterializedBlock AsTensorMaterializedBlock() const {
      return TensorMaterializedBlock(
          m_materialized_in_output
              ? internal::TensorBlockKind::kMaterializedInOutput
              : internal::TensorBlockKind::kMaterializedInScratch,
          m_data, m_dimensions, !m_strided_storage);
    }

   private:
    friend class TensorMaterializedBlock;

    Storage(Scalar* data, const Dimensions& dimensions,
            const Dimensions& strides, bool materialized_in_output,
            bool strided_storage)
        : m_data(data),
          m_dimensions(dimensions),
          m_strides(strides),
          m_materialized_in_output(materialized_in_output),
          m_strided_storage(strided_storage) {}

    Scalar* m_data;
    Dimensions m_dimensions;
    Dimensions m_strides;
    bool m_materialized_in_output;
    bool m_strided_storage;
  };

  // Creates a storage for materialized block either from the block descriptor
  // destination buffer, or allocates a new buffer with scratch allocator.
  template <typename TensorBlockScratch>
  EIGEN_STRONG_INLINE static Storage prepareStorage(
      TensorBlockDesc& desc, TensorBlockScratch& scratch,
      bool allow_strided_storage = false) {
    // Try to reuse destination as an output block buffer.
    typedef typename TensorBlockDesc::DestinationBuffer DestinationBuffer;

    if (desc.destination().kind() == DestinationBuffer::kContiguous) {
      Scalar* buffer = desc.destination().template data<Scalar>();
      desc.DropDestinationBuffer();
      return Storage(buffer, desc.dimensions(),
                     internal::strides<Layout>(desc.dimensions()),
                     /*materialized_in_output=*/true,
                     /*strided_storage=*/false);

    } else if (desc.destination().kind() == DestinationBuffer::kStrided &&
               allow_strided_storage) {
      Scalar* buffer = desc.destination().template data<Scalar>();
      desc.DropDestinationBuffer();
      return Storage(buffer, desc.dimensions(), desc.destination().strides(),
                     /*materialized_in_output=*/true, /*strided_storage=*/true);

    } else {
      void* mem = scratch.allocate(desc.size() * sizeof(Scalar));
      return Storage(static_cast<Scalar*>(mem), desc.dimensions(),
                     internal::strides<Layout>(desc.dimensions()),
                     /*materialized_in_output=*/false,
                     /*strided_storage=*/false);
    }
  }

  // Creates a materialized block for the given descriptor from a memory buffer.
  template <typename DataDimensions, typename TensorBlockScratch>
  EIGEN_STRONG_INLINE static TensorMaterializedBlock materialize(
      const Scalar* data, const DataDimensions& data_dims,
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    eigen_assert(array_size<DataDimensions>::value == desc.dimensions().size());

    // If a tensor block dimensions covers a contiguous block of the underlying
    // memory, we can skip block buffer memory allocation, and construct a block
    // from existing `data` memory buffer.
    //
    // Example: (RowMajor layout)
    //   data_dims:          [11, 12, 13, 14]
    //   desc.dimensions():  [1,   1,  3, 14]
    //
    // In this case we can construct a TensorBlock starting at
    // `data + desc.offset()`, with a `desc.dimensions()` block sizes.
    static const bool is_col_major = Layout == ColMajor;

    // Find out how many inner dimensions have a matching size.
    int num_matching_inner_dims = 0;
    for (int i = 0; i < NumDims; ++i) {
      int dim = is_col_major ? i : NumDims - i - 1;
      if (data_dims[dim] != desc.dimensions()[dim]) break;
      ++num_matching_inner_dims;
    }

    // All the outer dimensions must be of size `1`, except a single dimension
    // before the matching inner dimension (`3` in the example above).
    bool can_use_direct_access = true;
    for (int i = num_matching_inner_dims + 1; i < NumDims; ++i) {
      int dim = is_col_major ? i : NumDims - i - 1;
      if (desc.dimension(dim) != 1) {
        can_use_direct_access = false;
        break;
      }
    }

    if (can_use_direct_access) {
      const Scalar* block_start = data + desc.offset();
      return TensorMaterializedBlock(internal::TensorBlockKind::kView,
                                     block_start, desc.dimensions());

    } else {
      // Reuse destination buffer or allocate new buffer with scratch allocator.
      const Storage storage = prepareStorage(desc, scratch);

      typedef internal::TensorBlockIO<Scalar, IndexType, NumDims, Layout>
          TensorBlockIO;
      typedef typename TensorBlockIO::Dst TensorBlockIODst;
      typedef typename TensorBlockIO::Src TensorBlockIOSrc;

      TensorBlockIOSrc src(internal::strides<Layout>(Dimensions(data_dims)),
                           data, desc.offset());
      TensorBlockIODst dst(storage.dimensions(), storage.strides(),
                           storage.data());

      TensorBlockIO::Copy(dst, src);
      return storage.AsTensorMaterializedBlock();
    }
  }

 private:
  TensorBlockKind m_kind;
  const Scalar* m_data;
  Dimensions m_dimensions;
  XprType m_expr;
  bool m_valid_expr;
};

// -------------------------------------------------------------------------- //
// TensorCwiseUnaryBlock is a lazy tensor expression block that applies UnaryOp
// functor to the blocks produced by the underlying Tensor expression.

template <typename UnaryOp, typename ArgTensorBlock>
class TensorCwiseUnaryBlock {
  static const bool NoArgBlockAccess =
      internal::is_void<typename ArgTensorBlock::XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      TensorCwiseUnaryOp<UnaryOp, const typename ArgTensorBlock::XprType> >::
      type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorCwiseUnaryBlock(const ArgTensorBlock& arg_block, const UnaryOp& functor)
      : m_arg_block(arg_block), m_functor(functor) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }

  XprType expr() const { return XprType(m_arg_block.expr(), m_functor); }
  const Scalar* data() const { return NULL; }
  void cleanup() { m_arg_block.cleanup(); }

 private:
  ArgTensorBlock m_arg_block;
  UnaryOp m_functor;
};

// -------------------------------------------------------------------------- //
// TensorCwiseUnaryBlock is a lazy tensor expression block that applies BinaryOp
// functor to the blocks produced by the underlying Tensor expression.

template <typename BinaryOp, typename LhsTensorBlock, typename RhsTensorBlock>
class TensorCwiseBinaryBlock {
  static const bool NoArgBlockAccess =
      internal::is_void<typename LhsTensorBlock::XprType>::value ||
      internal::is_void<typename RhsTensorBlock::XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      TensorCwiseBinaryOp<BinaryOp, const typename LhsTensorBlock::XprType,
                          const typename RhsTensorBlock::XprType> >::type
      XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorCwiseBinaryBlock(const LhsTensorBlock& left_block,
                         const RhsTensorBlock& right_block,
                         const BinaryOp& functor)
      : m_left_block(left_block),
        m_right_block(right_block),
        m_functor(functor) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }

  XprType expr() const {
    return XprType(m_left_block.expr(), m_right_block.expr(), m_functor);
  }

  const Scalar* data() const { return NULL; }

  void cleanup() {
    m_left_block.cleanup();
    m_right_block.cleanup();
  }

 private:
  LhsTensorBlock m_left_block;
  RhsTensorBlock m_right_block;
  BinaryOp m_functor;
};

// -------------------------------------------------------------------------- //
// TensorUnaryExprBlock is a lazy tensor expression block that can construct
// an arbitrary tensor expression from a block of the underlying type (this is a
// generalization of the TensorCwiseUnaryBlock for arbitrary expressions).

template <typename BlockFactory, typename ArgTensorBlock>
class TensorUnaryExprBlock {
  typedef typename ArgTensorBlock::XprType ArgXprType;
  static const bool NoArgBlockAccess = internal::is_void<ArgXprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      typename BlockFactory::template XprType<ArgXprType>::type>::type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorUnaryExprBlock(const ArgTensorBlock& arg_block,
                       const BlockFactory& factory)
      : m_arg_block(arg_block), m_factory(factory) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }
  XprType expr() const { return m_factory.expr(m_arg_block.expr()); }
  const Scalar* data() const { return NULL; }
  void cleanup() { m_arg_block.cleanup(); }

 private:
  ArgTensorBlock m_arg_block;
  BlockFactory m_factory;
};

// -------------------------------------------------------------------------- //
// TensorTernaryExprBlock is a lazy tensor expression block that can construct
// an arbitrary tensor expression from three blocks of the underlying type.

template <typename BlockFactory, typename Arg1TensorBlock,
          typename Arg2TensorBlock, typename Arg3TensorBlock>
class TensorTernaryExprBlock {
  typedef typename Arg1TensorBlock::XprType Arg1XprType;
  typedef typename Arg2TensorBlock::XprType Arg2XprType;
  typedef typename Arg3TensorBlock::XprType Arg3XprType;

  static const bool NoArgBlockAccess = internal::is_void<Arg1XprType>::value ||
                                       internal::is_void<Arg2XprType>::value ||
                                       internal::is_void<Arg3XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      typename BlockFactory::template XprType<Arg1XprType, Arg2XprType,
                                              Arg3XprType>::type>::type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorTernaryExprBlock(const Arg1TensorBlock& arg1_block,
                         const Arg2TensorBlock& arg2_block,
                         const Arg3TensorBlock& arg3_block,
                         const BlockFactory& factory)
      : m_arg1_block(arg1_block),
        m_arg2_block(arg2_block),
        m_arg3_block(arg3_block),
        m_factory(factory) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }
  XprType expr() const {
    return m_factory.expr(m_arg1_block.expr(), m_arg2_block.expr(),
                          m_arg3_block.expr());
  }
  const Scalar* data() const { return NULL; }
  void cleanup() {
    m_arg1_block.cleanup();
    m_arg2_block.cleanup();
    m_arg3_block.cleanup();
  }

 private:
  Arg1TensorBlock m_arg1_block;
  Arg2TensorBlock m_arg2_block;
  Arg3TensorBlock m_arg3_block;
  BlockFactory m_factory;
};

// -------------------------------------------------------------------------- //
// StridedLinearBufferCopy provides a method to copy data between two linear
// buffers with different strides, with optimized paths for scatter/gather.

template <typename Scalar, typename IndexType>
class StridedLinearBufferCopy {
  typedef typename packet_traits<Scalar>::type Packet;
  enum {
    Vectorizable = packet_traits<Scalar>::Vectorizable,
    PacketSize = packet_traits<Scalar>::size
  };

 public:
  // Specifying linear copy kind statically gives ~30% speedup for small sizes.
  enum class Kind {
    Linear = 0,       // src_stride == 1 && dst_stride == 1
    Scatter = 1,      // src_stride == 1 && dst_stride != 1
    FillLinear = 2,   // src_stride == 0 && dst_stride == 1
    FillScatter = 3,  // src_stride == 0 && dst_stride != 1
    Gather = 4,       // dst_stride == 1
    Random = 5        // everything else
  };

  struct Dst {
    Dst(IndexType o, IndexType s, Scalar* d) : offset(o), stride(s), data(d) {}

    IndexType offset;
    IndexType stride;
    Scalar* data;
  };

  struct Src {
    Src(IndexType o, IndexType s, const Scalar* d)
        : offset(o), stride(s), data(d) {}

    IndexType offset;
    IndexType stride;
    const Scalar* data;
  };

  template <typename StridedLinearBufferCopy::Kind kind>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(const Dst& dst,
                                                        const Src& src,
                                                        const size_t count) {
    Run<kind>(count, dst.offset, dst.stride, dst.data, src.offset, src.stride,
              src.data);
  }

 private:
  template <typename StridedLinearBufferCopy::Kind kind>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const IndexType count, const IndexType dst_offset,
      const IndexType dst_stride, Scalar* EIGEN_RESTRICT dst_data,
      const IndexType src_offset, const IndexType src_stride,
      const Scalar* EIGEN_RESTRICT src_data) {
    const Scalar* src = &src_data[src_offset];
    Scalar* dst = &dst_data[dst_offset];

    if (!Vectorizable) {
      for (Index i = 0; i < count; ++i) {
        dst[i * dst_stride] = src[i * src_stride];
      }
      return;
    }

    const IndexType vectorized_size = count - PacketSize;
    IndexType i = 0;

    if (kind == StridedLinearBufferCopy::Kind::Linear) {
      // ******************************************************************** //
      // Linear copy from `src` to `dst`.
      const IndexType unrolled_size = count - 4 * PacketSize;
      eigen_assert(src_stride == 1 && dst_stride == 1);
      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          Packet p = ploadu<Packet>(src + i + j * PacketSize);
          pstoreu<Scalar, Packet>(dst + i + j * PacketSize, p);
        }
      }
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = ploadu<Packet>(src + i);
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = src[i];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Scatter) {
      // Scatter from `src` to `dst`.
      eigen_assert(src_stride == 1 && dst_stride != 1);
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = ploadu<Packet>(src + i);
        pscatter<Scalar, Packet>(dst + i * dst_stride, p, dst_stride);
      }
      for (; i < count; ++i) {
        dst[i * dst_stride] = src[i];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::FillLinear) {
      // Fill `dst` with value at `*src`.
      eigen_assert(src_stride == 0 && dst_stride == 1);
      const IndexType unrolled_size = count - 4 * PacketSize;
      Packet p = pload1<Packet>(src);
      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          pstoreu<Scalar, Packet>(dst + i + j * PacketSize, p);
        }
      }
      for (; i <= vectorized_size; i += PacketSize) {
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = *src;
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::FillScatter) {
      // Scatter `*src` into `dst`.
      eigen_assert(src_stride == 0 && dst_stride != 1);
      Packet p = pload1<Packet>(src);
      for (; i <= vectorized_size; i += PacketSize) {
        pscatter<Scalar, Packet>(dst + i * dst_stride, p, dst_stride);
      }
      for (; i < count; ++i) {
        dst[i * dst_stride] = *src;
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Gather) {
      // Gather from `src` into `dst`.
      eigen_assert(dst_stride == 1);
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = pgather<Scalar, Packet>(src + i * src_stride, src_stride);
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = src[i * src_stride];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Random) {
      // Random.
      for (; i < count; ++i) {
        dst[i * dst_stride] = src[i * src_stride];
      }
    } else {
      eigen_assert(false);
    }
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockIO copies data from `src` tensor block, to the `dst` tensor block.
// It's possible to specify src->dst dimension mapping for the copy operation.
// Dimensions of `dst` specify how many elements have to be copied, for the
// `src` we need to know only stride to navigate through source memory buffer.

template <typename Scalar, typename IndexType, int NumDims, int Layout>
class TensorBlockIO {
  static const bool IsColMajor = (Layout == ColMajor);

  typedef StridedLinearBufferCopy<Scalar, IndexType> LinCopy;

 public:
  typedef DSizes<IndexType, NumDims> Dimensions;
  typedef DSizes<int, NumDims> DimensionsMap;

  struct Dst {
    Dst(const Dimensions& dst_dims, const Dimensions& dst_strides, Scalar* dst,
        IndexType dst_offset = 0)
        : dims(dst_dims), strides(dst_strides), data(dst), offset(dst_offset) {}

    Dimensions dims;
    Dimensions strides;
    Scalar* data;
    IndexType offset;
  };

  struct Src {
    Src(const Dimensions& src_strides, const Scalar* src,
        IndexType src_offset = 0)
        : strides(src_strides), data(src), offset(src_offset) {}

    Dimensions strides;
    const Scalar* data;
    IndexType offset;
  };

  // Copies data to `dst` from `src`, using provided dimensions mapping:
  //
  //   src_dimension_index = dst_to_src_dim_map[dst_dimension_index]
  //
  // Returns the number of copied elements.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType Copy(
      const Dst& dst, const Src& src, const DimensionsMap& dst_to_src_dim_map) {
    // Copy single scalar value from `src` to `dst`.
    if (NumDims == 0) {
      *(dst.data + dst.offset) = *(src.data + src.offset);
      return 1;
    }

    // Both `dst` and `src` must have contiguous innermost dimension. We also
    // accept the special case with stride '0', because it's used as a trick to
    // implement broadcasting.
    {
      int inner_dim = IsColMajor ? 0 : NumDims - 1;
      EIGEN_UNUSED_VARIABLE(inner_dim);
      eigen_assert(dst.strides[inner_dim] == 1 || dst.strides[inner_dim] == 0);
      eigen_assert(src.strides[inner_dim] == 1 || src.strides[inner_dim] == 0);
    }

    // Give a shorter name to `dst_to_src_dim_map`.
    const DimensionsMap& dim_map = dst_to_src_dim_map;

    // Do not squeeze reordered inner dimensions.
    int num_squeezable_dims = NumSqueezableInnerDims(dim_map);

    // NOTE: We find the innermost dimension (contiguous in memory) in the dst
    // block, and we write data linearly into that dimension, reading it from
    // the src. If dimensions are reordered, we might end up reading data from
    // the src with `stride != 1`.
    //
    // NOTE: Random-Read/Linear-Write can be up to ~2X faster than
    // Linear-Read/Random-Write: https://stackoverflow.com/a/54935680

    // Find the innermost dimension in the dst whose size is not 1. This is the
    // effective inner dim.
    int num_size_one_inner_dims = 0;
    for (int i = 0; i < num_squeezable_dims; ++i) {
      const int dst_dim = IsColMajor ? i : NumDims - i - 1;
      if (dst.dims[dst_dim] != 1) break;
      num_size_one_inner_dims++;
    }

    // If all dimensions are of size 1, just copy a scalar from `src` to `dst`.
    if (num_size_one_inner_dims == NumDims) {
      *(dst.data + dst.offset) = *(src.data + src.offset);
      return 1;
    }

    // Outermost dimension in the dst with `stride == 1` (contiguous in memory).
    const int dst_stride1_dim = IsColMajor
                                    ? num_size_one_inner_dims
                                    : NumDims - num_size_one_inner_dims - 1;

    // Dimension in the src that corresponds to the dst innermost dimension.
    const int src_dim_for_dst_stride1_dim =
        NumDims == 0 ? 1 : dim_map[dst_stride1_dim];

    // Size of the innermost dimension (length of contiguous blocks of memory).
    IndexType dst_inner_dim_size = NumDims == 0 ? 1 : dst.dims[dst_stride1_dim];

    // Squeeze multiple inner dims into one if they are contiguous in `dst` and
    // `src` memory, so we can do less linear copy calls.
    for (int i = num_size_one_inner_dims + 1; i < num_squeezable_dims; ++i) {
      const int dst_dim = IsColMajor ? i : NumDims - i - 1;
      const IndexType dst_stride = dst.strides[dst_dim];
      const IndexType src_stride = src.strides[dim_map[dst_dim]];
      if (dst_inner_dim_size == dst_stride && dst_stride == src_stride) {
        dst_inner_dim_size *= dst.dims[dst_dim];
        ++num_size_one_inner_dims;
      } else {
        break;
      }
    }

    // Setup strides to read data from `src` and write to `dst`.
    IndexType input_offset = src.offset;
    IndexType output_offset = dst.offset;
    IndexType input_stride =
        NumDims == 0 ? 1 : src.strides[src_dim_for_dst_stride1_dim];
    IndexType output_stride = NumDims == 0 ? 1 : dst.strides[dst_stride1_dim];

    const int at_least_1_dim = NumDims <= 1 ? 1 : NumDims - 1;
    array<BlockIteratorState, at_least_1_dim> it;

    // Initialize block iterator state. Squeeze away any dimension of size 1.
    int idx = 0;  // currently initialized iterator state index
    for (int i = num_size_one_inner_dims; i < NumDims - 1; ++i) {
      const int dst_dim = IsColMajor ? i + 1 : NumDims - i - 2;
      if (dst.dims[dst_dim] == 1) continue;

      it[idx].size = dst.dims[dst_dim];
      it[idx].input_stride = src.strides[dim_map[dst_dim]];
      it[idx].output_stride = dst.strides[dst_dim];

      it[idx].input_span = it[idx].input_stride * (it[idx].size - 1);
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);

      idx++;
    }

    // Iterate copying data from src to dst.
    const IndexType block_total_size = NumDims == 0 ? 1 : dst.dims.TotalSize();

#define COPY_INNER_DIM(KIND)                                           \
  IndexType num_copied = 0;                                            \
  for (num_copied = 0; num_copied < block_total_size;                  \
       num_copied += dst_inner_dim_size) {                             \
    LinCopy::template Run<KIND>(                                       \
        typename LinCopy::Dst(output_offset, output_stride, dst.data), \
        typename LinCopy::Src(input_offset, input_stride, src.data),   \
        dst_inner_dim_size);                                           \
                                                                       \
    for (int j = 0; j < idx; ++j) {                                    \
      if (++it[j].count < it[j].size) {                                \
        input_offset += it[j].input_stride;                            \
        output_offset += it[j].output_stride;                          \
        break;                                                         \
      }                                                                \
      it[j].count = 0;                                                 \
      input_offset -= it[j].input_span;                                \
      output_offset -= it[j].output_span;                              \
    }                                                                  \
  }                                                                    \
  return num_copied;

    if (input_stride == 1 && output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::Linear);
    } else if (input_stride == 1 && output_stride != 1) {
      COPY_INNER_DIM(LinCopy::Kind::Scatter);
    } else if (input_stride == 0 && output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::FillLinear);
    } else if (input_stride == 0 && output_stride != 1) {
      COPY_INNER_DIM(LinCopy::Kind::FillScatter);
    } else if (output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::Gather);
    } else {
      COPY_INNER_DIM(LinCopy::Kind::Random);
    }

#undef COPY_INNER_DIM
  }

  // Copy from `src` to `dst` with an identity src->dst dimension map. Returns
  // the number of copied elements.
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexType Copy(const Dst& dst,
                                                              const Src& src) {
    DimensionsMap dst_to_src_map;
    for (int i = 0; i < NumDims; ++i) dst_to_src_map[i] = i;
    return Copy(dst, src, dst_to_src_map);
  }

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : size(0),
          count(0),
          input_stride(0),
          output_stride(0),
          input_span(0),
          output_span(0) {}

    IndexType size;
    IndexType count;
    IndexType input_stride;
    IndexType output_stride;
    IndexType input_span;
    IndexType output_span;
  };

  // Compute how many inner dimensions it's allowed to squeeze when doing IO
  // between two tensor blocks. It's safe to squeeze inner dimensions, only
  // if they are not reordered.
  static int NumSqueezableInnerDims(const DimensionsMap& dim_map) {
    int num_squeezable_dims = 0;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      if (dim_map[dim] != dim) break;
      num_squeezable_dims++;
    }
    return num_squeezable_dims;
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockAssignment assigns a block expression of type `TensorBlockExpr` to
// a Tensor block defined by `desc`, backed by a memory buffer at `target`.
//
// Currently there is no way to write from a Tensor expression to a block of
// memory, if dimensions are reordered. If you need to do that, you should
// materialize a Tensor block expression into a memory buffer, and then use
// TensorBlockIO to copy data between two memory buffers with a custom
// `target->src` dimension map (see definition above).
//
// Also currently the innermost dimension of `target` must have a stride '1'
// (contiguous in memory). This restriction could be lifted with a `pscatter`,
// but in practice it's never needed, and there is a similar TensorBlockIO
// workaround for that.
//
// TODO(ezhulenev): TensorBlockAssignment is a special case of TensorBlockIO
// where `src` is a tensor expression. Explore if it is possible to rewrite IO
// to use expressions instead of pointers, and after that TensorBlockAssignment
// will become an alias to IO.
template <typename Scalar, int NumDims, typename TensorBlockExpr,
          typename IndexType = Eigen::Index>
class TensorBlockAssignment {
  // We will use coeff/packet path to evaluate block expressions.
  typedef TensorEvaluator<const TensorBlockExpr, DefaultDevice>
      TensorBlockEvaluator;

  typedef DSizes<IndexType, NumDims> Dimensions;

  enum {
    Vectorizable = packet_traits<Scalar>::Vectorizable,
    PacketSize = packet_traits<Scalar>::size
  };

  template <bool Vectorizable, typename Evaluator>
  struct InnerDimAssign {
    EIGEN_ALWAYS_INLINE static void Run(Scalar* target, IndexType count,
                                        const Evaluator& eval,
                                        IndexType eval_offset) {
      for (IndexType i = 0; i < count; ++i) {
        target[i] = eval.coeff(eval_offset + i);
      }
    }
  };

  template <typename Evaluator>
  struct InnerDimAssign<true, Evaluator> {
    EIGEN_ALWAYS_INLINE static void Run(Scalar* target, IndexType count,
                                        const Evaluator& eval,
                                        IndexType eval_offset) {
      typedef typename packet_traits<Scalar>::type Packet;

      const IndexType unrolled_size = count - 4 * PacketSize;
      const IndexType vectorized_size = count - PacketSize;
      IndexType i = 0;

      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          const IndexType idx = eval_offset + i + j * PacketSize;
          Packet p = eval.template packet<Unaligned>(idx);
          pstoreu<Scalar>(target + i + j * PacketSize, p);
        }
      }

      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = eval.template packet<Unaligned>(eval_offset + i);
        pstoreu<Scalar>(target + i, p);
      }

      for (; i < count; ++i) {
        target[i] = eval.coeff(eval_offset + i);
      }
    }
  };

 public:
  struct Target {
    Target(const Dimensions& target_dims, const Dimensions& target_strides,
           Scalar* target_data, IndexType target_offset = 0)
        : dims(target_dims),
          strides(target_strides),
          data(target_data),
          offset(target_offset) {}

    Dimensions dims;
    Dimensions strides;
    Scalar* data;
    IndexType offset;
  };

  static Target target(const Dimensions& target_dims,
                       const Dimensions& target_strides, Scalar* target_data,
                       IndexType target_offset = 0) {
    return Target(target_dims, target_strides, target_data, target_offset);
  }

  template <typename TargetDimsIndexType, typename TargetStridesIndexType>
  static Target target(
      const DSizes<TargetDimsIndexType, NumDims>& target_dims,
      const DSizes<TargetStridesIndexType, NumDims>& target_strides,
      Scalar* target_data, IndexType target_offset = 0) {
    // DSizes constructor will do index type promotion if it's safe.
    return Target(Dimensions(target_dims), Dimensions(target_strides),
                  target_data, target_offset);
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Target& target, const TensorBlockExpr& expr) {
    // Prepare evaluator for block expression.
    DefaultDevice default_device;
    TensorBlockEvaluator eval(expr, default_device);

    // Tensor block expression dimension should match destination dimensions.
    eigen_assert(dimensions_match(target.dims, eval.dimensions()));

    static const int Layout = TensorBlockEvaluator::Layout;
    static const bool is_col_major = Layout == ColMajor;

    // Initialize output inner dimension size based on a layout.
    const IndexType output_size = NumDims == 0 ? 1 : target.dims.TotalSize();
    const int inner_dim_idx = is_col_major ? 0 : NumDims - 1;
    IndexType output_inner_dim_size = target.dims[inner_dim_idx];

    // Target inner dimension stride must be '1'.
    eigen_assert(target.strides[inner_dim_idx] == 1);

    // Squeeze multiple inner dims into one if they are contiguous in `target`.
    IndexType num_squeezed_dims = 0;
    for (Index i = 1; i < NumDims; ++i) {
      const Index dim = is_col_major ? i : NumDims - i - 1;
      const IndexType target_stride = target.strides[dim];

      if (output_inner_dim_size == target_stride) {
        output_inner_dim_size *= target.dims[dim];
        num_squeezed_dims++;
      } else {
        break;
      }
    }

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;

    int idx = 0;  // currently initialized iterator state index
    for (Index i = num_squeezed_dims; i < NumDims - 1; ++i) {
      const Index dim = is_col_major ? i + 1 : NumDims - i - 2;

      it[idx].count = 0;
      it[idx].size = target.dims[dim];
      it[idx].output_stride = target.strides[dim];
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);
      idx++;
    }

    // We read block expression from the beginning, and start writing data to
    // `target` at given offset.
    IndexType input_offset = 0;
    IndexType output_offset = target.offset;

    // Iterate copying data from `eval` to `target`.
    for (IndexType i = 0; i < output_size; i += output_inner_dim_size) {
      // Assign to `target` at current offset.
      InnerDimAssign<Vectorizable && TensorBlockEvaluator::PacketAccess,
                     TensorBlockEvaluator>::Run(target.data + output_offset,
                                                output_inner_dim_size, eval,
                                                input_offset);

      // Move input offset forward by the number of assigned coefficients.
      input_offset += output_inner_dim_size;

      // Update index.
      for (int j = 0; j < idx; ++j) {
        if (++it[j].count < it[j].size) {
          output_offset += it[j].output_stride;
          break;
        }
        it[j].count = 0;
        output_offset -= it[j].output_span;
      }
    }
  }

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : count(0), size(0), output_stride(0), output_span(0) {}

    IndexType count;
    IndexType size;
    IndexType output_stride;
    IndexType output_span;
  };
};

// -------------------------------------------------------------------------- //

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBroadcasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H
#define EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H

namespace Eigen {

/** \class TensorBroadcasting
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor broadcasting class.
  *
  *
  */
namespace internal {
template<typename Broadcast, typename XprType>
struct traits<TensorBroadcastingOp<Broadcast, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Broadcast, typename XprType>
struct eval<TensorBroadcastingOp<Broadcast, XprType>, Eigen::Dense>
{
  typedef const TensorBroadcastingOp<Broadcast, XprType> EIGEN_DEVICE_REF type;
};

template<typename Broadcast, typename XprType>
struct nested<TensorBroadcastingOp<Broadcast, XprType>, 1, typename eval<TensorBroadcastingOp<Broadcast, XprType> >::type>
{
  typedef TensorBroadcastingOp<Broadcast, XprType> type;
};

template <typename Dims>
struct is_input_scalar {
  static const bool value = false;
};
template <>
struct is_input_scalar<Sizes<> > {
  static const bool value = true;
};
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices>
struct is_input_scalar<Sizes<Indices...> > {
  static const bool value = (Sizes<Indices...>::total_size == 1);
};
#endif

}  // end namespace internal



template<typename Broadcast, typename XprType>
class TensorBroadcastingOp : public TensorBase<TensorBroadcastingOp<Broadcast, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorBroadcastingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBroadcastingOp(const XprType& expr, const Broadcast& broadcast)
      : m_xpr(expr), m_broadcast(broadcast) {}

    EIGEN_DEVICE_FUNC
    const Broadcast& broadcast() const { return m_broadcast; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Broadcast m_broadcast;
};


// Eval as rvalue
template<typename Broadcast, typename ArgType, typename Device>
struct TensorEvaluator<const TensorBroadcastingOp<Broadcast, ArgType>, Device>
{
  typedef TensorBroadcastingOp<Broadcast, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  protected: //  all the non-static fields must have the same access control, otherwise the TensorEvaluator wont be standard layout;
  bool isCopy, nByOne, oneByN;
  public:
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  // We do block based broadcasting using a trick with 2x tensor rank and 0
  // strides. See block method implementation for details.
  typedef DSizes<Index, 2 * NumDims> BroadcastDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
 typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : isCopy(false), nByOne(false), oneByN(false),
        m_device(device), m_broadcast(op.broadcast()), m_impl(op.expression(), device)
  {

    // The broadcasting op doesn't change the rank of the tensor. One can't broadcast a scalar
    // and store the result in a scalar. Instead one should reshape the scalar into a a N-D
    // tensor with N >= 1 of 1 element first and then broadcast.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    const InputDimensions& input_dims = m_impl.dimensions();
    isCopy = true;
    for (int i = 0; i < NumDims; ++i) {
      eigen_assert(input_dims[i] > 0);
      m_dimensions[i] = input_dims[i] * m_broadcast[i];
      if (m_broadcast[i] != 1) {
        isCopy = false;
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
    } else {
      m_inputStrides[NumDims-1] = 1;
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims-2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
      }
    }

    if (input_dims[0] == 1) {
      oneByN = true;
      for (int i = 1; i < NumDims; ++i) {
        if (m_broadcast[i] != 1) {
          oneByN = false;
          break;
        }
      }
    } else if (input_dims[NumDims-1] == 1) {
      nByOne = true;
      for (int i = 0; i < NumDims-1; ++i) {
        if (m_broadcast[i] != 1) {
          nByOne = false;
          break;
        }
      }
    }

    // Handle special format like NCHW, its input shape is '[1, N..., 1]' and
    // broadcast shape is '[N, 1..., N]'
    if (!oneByN && !nByOne) {
      if (input_dims[0] == 1 && input_dims[NumDims-1] == 1 && NumDims > 2) {
        nByOne = true;
        oneByN = true;
        for (int i = 1; i < NumDims-1; ++i) {
          if (m_broadcast[i] != 1) {
            nByOne = false;
            oneByN = false;
            break;
          }
        }
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffReturnType coeff(Index index) const
  {
    if (internal::is_input_scalar<typename internal::remove_all<InputDimensions>::type>::value) {
      return m_impl.coeff(0);
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      if (isCopy) {
        return m_impl.coeff(index);
      } else {
        return coeffColMajor(index);
      }
    } else {
      if (isCopy) {
        return m_impl.coeff(index);
      } else {
        return coeffRowMajor(index);
      }
    }
  }

  // TODO: attempt to speed this up. The integer divisions and modulo are slow
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index indexColMajor(Index index) const {
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    if (internal::index_statically_eq<Broadcast>(0, 1)) {
      eigen_assert(index < m_impl.dimensions()[0]);
      inputIndex += index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(0, 1)) {
        eigen_assert(index % m_impl.dimensions()[0] == 0);
      } else {
        inputIndex += (index % m_impl.dimensions()[0]);
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeffColMajor(Index index) const
  {
    return m_impl.coeff(indexColMajor(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index indexRowMajor(Index index) const {
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    if (internal::index_statically_eq<Broadcast>(NumDims - 1, 1)) {
      eigen_assert(index < m_impl.dimensions()[NumDims - 1]);
      inputIndex += index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(NumDims - 1, 1)) {
        eigen_assert(index % m_impl.dimensions()[NumDims - 1] == 0);
      } else {
        inputIndex += (index % m_impl.dimensions()[NumDims - 1]);
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeffRowMajor(Index index) const
  {
    return m_impl.coeff(indexRowMajor(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketReturnType packet(Index index) const
  {
    if (internal::is_input_scalar<typename internal::remove_all<InputDimensions>::type>::value) {
      return internal::pset1<PacketReturnType>(m_impl.coeff(0));
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      if (isCopy) {
        #ifdef EIGEN_GPU_COMPILE_PHASE
        // See PR 437: on NVIDIA P100 and K20m we observed a x3-4 speed up by enforcing
        // unaligned loads here. The reason is unclear though.
        return m_impl.template packet<Unaligned>(index);
        #else
        return m_impl.template packet<LoadMode>(index);
        #endif
      } else if (oneByN && !nByOne) {
        return packetNByOne<LoadMode>(index);
      } else if (!oneByN && nByOne) {
        return packetOneByN<LoadMode>(index);
      } else if (oneByN && nByOne) {
        return packetOneByNByOne<LoadMode>(index);
      } else {
        return packetColMajor<LoadMode>(index);
      }
    } else {
      if (isCopy) {
        #ifdef EIGEN_GPU_COMPILE_PHASE
        // See above.
        return m_impl.template packet<Unaligned>(index);
        #else
        return m_impl.template packet<LoadMode>(index);
        #endif
      } else if (oneByN && !nByOne) {
        return packetOneByN<LoadMode>(index);
      } else if (!oneByN && nByOne) {
        return packetNByOne<LoadMode>(index);
      } else if (oneByN && nByOne) {
        return packetOneByNByOne<LoadMode>(index);
      } else {
        return packetRowMajor<LoadMode>(index);
      }
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetOneByNByOne
  (Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    Index startDim, endDim;
    Index inputIndex, outputOffset, batchedIndex;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      startDim = NumDims - 1;
      endDim = 1;
    } else {
      startDim = 0;
      endDim = NumDims - 2;
    }

    batchedIndex = index % m_outputStrides[startDim];
    inputIndex   = batchedIndex / m_outputStrides[endDim];
    outputOffset = batchedIndex % m_outputStrides[endDim];

    if (outputOffset + PacketSize <= m_outputStrides[endDim]) {
      values[0] = m_impl.coeff(inputIndex);
      return internal::pload1<PacketReturnType>(values);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0, cur = 0; i < PacketSize; ++i, ++cur) {
        if (outputOffset + cur < m_outputStrides[endDim]) {
          values[i] = m_impl.coeff(inputIndex);
        } else {
          ++inputIndex;
          inputIndex = (inputIndex == m_inputStrides[startDim] ? 0 : inputIndex);
          values[i] = m_impl.coeff(inputIndex);
          outputOffset = 0;
          cur = 0;
        }
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetOneByN(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index dim, inputIndex;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      dim = NumDims - 1;
    } else {
      dim = 0;
    }

    inputIndex = index % m_inputStrides[dim];
    if (inputIndex + PacketSize <= m_inputStrides[dim]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        if (inputIndex > m_inputStrides[dim]-1) {
          inputIndex = 0;
        }
        values[i] = m_impl.coeff(inputIndex++);
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetNByOne(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    Index dim, inputIndex, outputOffset;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      dim = 1;
    } else {
      dim = NumDims - 2;
    }

    inputIndex   = index / m_outputStrides[dim];
    outputOffset = index % m_outputStrides[dim];
    if (outputOffset + PacketSize <= m_outputStrides[dim]) {
      values[0] = m_impl.coeff(inputIndex);
      return internal::pload1<PacketReturnType>(values);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0, cur = 0; i < PacketSize; ++i, ++cur) {
        if (outputOffset + cur < m_outputStrides[dim]) {
          values[i] = m_impl.coeff(inputIndex);
        } else {
          values[i] = m_impl.coeff(++inputIndex);
          outputOffset = 0;
          cur = 0;
        }
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  // Ignore the LoadMode and always use unaligned loads since we can't guarantee
  // the alignment at compile time.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetColMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index originalIndex = index;

    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    Index innermostLoc;
    if (internal::index_statically_eq<Broadcast>(0, 1)) {
      eigen_assert(index < m_impl.dimensions()[0]);
      innermostLoc = index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(0, 1)) {
        eigen_assert(index % m_impl.dimensions()[0] == 0);
        innermostLoc = 0;
      } else {
        innermostLoc = index % m_impl.dimensions()[0];
      }
    }
    inputIndex += innermostLoc;

    // Todo: this could be extended to the second dimension if we're not
    // broadcasting alongside the first dimension, and so on.
    if (innermostLoc + PacketSize <= m_impl.dimensions()[0]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndex);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize; ++i) {
        if (innermostLoc + i < m_impl.dimensions()[0]) {
          values[i] = m_impl.coeff(inputIndex+i);
        } else {
          values[i] = coeffColMajor(originalIndex+i);
        }
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetRowMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index originalIndex = index;

    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    Index innermostLoc;
    if (internal::index_statically_eq<Broadcast>(NumDims-1, 1)) {
      eigen_assert(index < m_impl.dimensions()[NumDims-1]);
      innermostLoc = index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(NumDims-1, 1)) {
        eigen_assert(index % m_impl.dimensions()[NumDims-1] == 0);
        innermostLoc = 0;
      } else {
        innermostLoc = index % m_impl.dimensions()[NumDims-1];
      }
    }
    inputIndex += innermostLoc;

    // Todo: this could be extended to the second dimension if we're not
    // broadcasting alongside the first dimension, and so on.
    if (innermostLoc + PacketSize <= m_impl.dimensions()[NumDims-1]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndex);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize; ++i) {
        if (innermostLoc + i < m_impl.dimensions()[NumDims-1]) {
          values[i] = m_impl.coeff(inputIndex+i);
        } else {
          values[i] = coeffRowMajor(originalIndex+i);
        }
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    double compute_cost = TensorOpCost::AddCost<Index>();
    if (!isCopy && NumDims > 0) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        compute_cost += TensorOpCost::DivCost<Index>();
        if (internal::index_statically_eq<Broadcast>(i, 1)) {
          compute_cost +=
              TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
        } else {
          if (!internal::index_statically_eq<InputDimensions>(i, 1)) {
            compute_cost += TensorOpCost::MulCost<Index>() +
                            TensorOpCost::ModCost<Index>() +
                            TensorOpCost::AddCost<Index>();
          }
        }
        compute_cost +=
            TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
      }
    }
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    // TODO(wuke): Targeting L1 size is 30% faster than targeting L{-1} on large
    // tensors. But this might need further tuning.
    const size_t target_size = m_device.firstLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        m_impl.getResourceRequirements(),
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    BlockBroadcastingParams params = blockBroadcastingParams(desc);

    if (params.inner_dim_size == 0 || params.bcast_dim_size == 0) {
      return emptyBlock();
    }

    // Prepare storage for the materialized broadcasting result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);
    ScalarNoConst* materialized_output = block_storage.data();

    // We potentially will need to materialize input blocks.
    size_t materialized_input_size = 0;
    ScalarNoConst* materialized_input = NULL;

    // Initialize block broadcating iterator state for outer dimensions (outer
    // with regard to bcast dimension). Dimension in this array are always in
    // inner_most -> outer_most order (col major layout).
    array<BlockBroadcastingIteratorState, NumDims> it;
    int idx = 0;

    for (int i = params.inner_dim_count + 1; i < NumDims; ++i) {
      const Index dim = IsColMajor ? i : NumDims - 1 - i;
      it[idx].size = params.output_dims[dim];
      it[idx].count = 0;
      it[idx].output_stride = m_outputStrides[dim];
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);
      idx++;
    }

    // Write output into the beginning of `materialized_output`.
    Index output_offset = 0;

    // We will fill output block by broadcasting along the bcast dim, and
    // iterating over outer dimension.
    const Index output_size = NumDims == 0 ? 1 : params.output_dims.TotalSize();

    for (Index num_output_coeffs = 0; num_output_coeffs < output_size;) {
      ScalarNoConst* bcast_output = materialized_output + num_output_coeffs;
      Index bcast_offset = desc.offset() + output_offset;

      // Broadcast along the bcast dimension.
      num_output_coeffs += BroadcastBlockAlongBcastDim(
          params, bcast_offset, scratch, bcast_output, &materialized_input,
          &materialized_input_size);

      // Switch to the next outer dimension.
      for (int j = 0; j < idx; ++j) {
        if (++it[j].count < it[j].size) {
          output_offset += it[j].output_stride;
          break;
        }
        it[j].count = 0;
        output_offset -= it[j].output_span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

  Broadcast functor() const { return m_broadcast; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(
      cl::sycl::handler& cgh) const {
    m_impl.bind(cgh);
  }
#endif
 private:
  static const bool IsColMajor =
      static_cast<int>(Layout) == static_cast<int>(ColMajor);

  // We will build a general case block broadcasting on top of broadcasting
  // primitive that will do broadcasting only for the inner dimension(s) along
  // the first dimension smaller than the input size (it's called `bcast_dim`).
  //
  // Example:
  //           dim:  0  1  2   (ColMajor)
  //    input size: [9, 3, 6]
  //    block size: [9, 2, 6]
  //
  // We will compute broadcasted block by iterating over the outer dimensions
  // before `bcast_dim` (only dimension `2` in this example) and computing
  // broadcasts along the `bcast_dim` (dimension `1` in this example).

  // BlockBroadcastingParams holds precomputed parameters for broadcasting a
  // single block along the broadcasting dimension. Sizes and strides along the
  // `bcast_dim` might be invalid, they will be adjusted later in
  // `BroadcastBlockAlongBcastDim`.
  struct BlockBroadcastingParams {
    Dimensions input_dims;      // input expression dimensions
    Dimensions output_dims;     // output block sizes
    Dimensions output_strides;  // output block strides

    int inner_dim_count;   // count inner dimensions matching in size
    int bcast_dim;         // broadcasting dimension index
    Index bcast_dim_size;  // broadcasting dimension size
    Index inner_dim_size;  // inner dimensions size

    // Block sizes and strides for the input block where all dimensions before
    // `bcast_dim` are equal to `1`.
    Dimensions input_block_sizes;
    Dimensions input_block_strides;

    // Block sizes and strides for blocks with extra dimensions and strides `0`.
    BroadcastDimensions bcast_block_sizes;
    BroadcastDimensions bcast_block_strides;
    BroadcastDimensions bcast_input_strides;
  };

  struct BlockBroadcastingIteratorState {
    Index size;
    Index count;
    Index output_stride;
    Index output_span;
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlockBroadcastingParams
  blockBroadcastingParams(TensorBlockDesc& desc) const {
    BlockBroadcastingParams params;

    params.input_dims = Dimensions(m_impl.dimensions());

    // Output block sizes and strides.
    params.output_dims = desc.dimensions();
    params.output_strides = internal::strides<Layout>(params.output_dims);

    // Find the broadcasting dimension (first dimension with output size smaller
    // that the input size).
    params.bcast_dim = 0;
    params.bcast_dim_size = 1;
    params.inner_dim_size = 1;

    // Count the number of inner dimensions that have the same size in the block
    // and in the broadcast expression.
    params.inner_dim_count = 0;

    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;

      if (params.output_dims[dim] == m_dimensions[dim]) {
        params.inner_dim_size *= params.output_dims[dim];
        ++params.inner_dim_count;
        continue;
      }

      // First non-matching dimension is the broadcasting dimension.
      eigen_assert(params.output_dims[dim] < m_dimensions[dim]);
      params.bcast_dim = dim;
      params.bcast_dim_size = params.output_dims[dim];
      break;
    }

    // Calculate the input block size for looking into the input.
    for (int i = 0; i < params.inner_dim_count; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      params.input_block_sizes[dim] = params.input_dims[dim];
    }
    for (int i = params.inner_dim_count; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      params.input_block_sizes[dim] = 1;
    }
    params.input_block_strides =
        internal::strides<Layout>(params.input_block_sizes);

    // Broadcast with the 0-stride trick: Create 1 extra dim for each
    // broadcast, set the input stride to 0.
    //
    // When ColMajor:
    //
    // - bcast_block_sizes:
    //   [d_0, b_0, d_1, b_1, ...]
    //
    // - bcast_block_strides:
    //   [output_block_strides[0], output_block_strides[0] * d_0,
    //    output_block_strides[1], output_block_strides[1] * d_1,
    //   ...]
    //
    // - bcast_input_strides:
    //   [input_block_strides[0], 0,
    //    input_block_strides[1], 0,
    //   ...].
    //
    for (int i = 0; i < params.inner_dim_count; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;

      const int copy_dim = IsColMajor ? 2 * i : 2 * NumDims - 2 * i - 1;
      const int broadcast_dim = IsColMajor ? copy_dim + 1 : copy_dim - 1;

      params.bcast_block_sizes[copy_dim] = params.input_dims[dim];
      params.bcast_block_sizes[broadcast_dim] = m_broadcast[dim];
      params.bcast_block_strides[copy_dim] = params.output_strides[dim];
      params.bcast_block_strides[broadcast_dim] =
          params.output_strides[dim] * params.input_dims[dim];
      params.bcast_input_strides[copy_dim] = params.input_block_strides[dim];
      params.bcast_input_strides[broadcast_dim] = 0;
    }

    for (int i = 2 * params.inner_dim_count; i < 2 * NumDims; ++i) {
      const int dim = IsColMajor ? i : 2 * NumDims - i - 1;
      params.bcast_block_sizes[dim] = 1;
      params.bcast_block_strides[dim] = 0;
      params.bcast_input_strides[dim] = 0;
    }

    return params;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock emptyBlock() const {
    DSizes<Index, NumDims> dimensions;
    for (int i = 0; i < NumDims; ++i) dimensions[i] = 0;
    return TensorBlock(internal::TensorBlockKind::kView, NULL, dimensions);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index BroadcastBlockAlongBcastDim(
      BlockBroadcastingParams params, Index bcast_offset,
      TensorBlockScratch& scratch, ScalarNoConst* materialized_output,
      ScalarNoConst** materialized_input,
      size_t* materialized_input_size) const {
    if (params.bcast_dim_size == 1) {
      // We just need one block read using the ready-set values above.
      return BroadcastBlock(
          params.input_block_sizes, params.input_block_strides,
          params.bcast_block_sizes, params.bcast_block_strides,
          params.bcast_input_strides, bcast_offset, 0, scratch,
          materialized_output, materialized_input, materialized_input_size);

    } else if (params.input_dims[params.bcast_dim] == 1) {
      // Broadcast bcast dimension (< NumDims) by bcast_dim_size.
      const int broadcast_bcast_dim =
          IsColMajor ? 2 * params.inner_dim_count + 1
                     : 2 * NumDims - 2 * params.inner_dim_count - 2;

      params.bcast_block_sizes[broadcast_bcast_dim] = params.bcast_dim_size;
      params.bcast_input_strides[broadcast_bcast_dim] = 0;
      params.bcast_block_strides[broadcast_bcast_dim] =
          params.output_strides[params.bcast_dim];

      return BroadcastBlock(
          params.input_block_sizes, params.input_block_strides,
          params.bcast_block_sizes, params.bcast_block_strides,
          params.bcast_input_strides, bcast_offset, 0, scratch,
          materialized_output, materialized_input, materialized_input_size);

    } else {
      // Keep track of the total number of the coefficients written to the
      // output block.
      Index num_output_coeffs = 0;

      // The general case. Let's denote the output block as
      //
      //   x[..., a:a+bcast_dim_size, :, ..., :]
      //
      // where a:a+bcast_dim_size is a slice on the bcast_dim dimension
      // (< NumDims). We need to split the a:a+bcast_dim_size into possibly 3
      // sub-blocks:
      //
      // (1) a:b, where b is the smallest multiple of
      //     input_dims[bcast_dim_start] in [a, a+bcast_dim_size].
      //
      // (2) b:c, where c is the largest multiple of input_dims[bcast_dim_start]
      //     in [a, a+bcast_dim_size].
      //
      // (3) c:a+bcast_dim_size .
      //
      // Or, when b and c do not exist, we just need to process the whole block
      // together.

      // Find a.
      const Index bcast_dim_left_index =
          bcast_offset / m_outputStrides[params.bcast_dim];

      // Find b and c.
      const Index input_bcast_dim_size = params.input_dims[params.bcast_dim];

      // First multiple after a. This is b when <= bcast_dim_left_index +
      // bcast_dim_size.
      const Index first_multiple =
          divup<Index>(bcast_dim_left_index, input_bcast_dim_size) *
          input_bcast_dim_size;

      if (first_multiple <= bcast_dim_left_index + params.bcast_dim_size) {
        // b exists, so does c. Find it.
        const Index last_multiple =
            (bcast_dim_left_index + params.bcast_dim_size) /
            input_bcast_dim_size * input_bcast_dim_size;
        const int copy_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count
                       : 2 * NumDims - 2 * params.inner_dim_count - 1;
        const int broadcast_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count + 1
                       : 2 * NumDims - 2 * params.inner_dim_count - 2;

        if (first_multiple > bcast_dim_left_index) {
          const Index head_size = first_multiple - bcast_dim_left_index;
          params.input_block_sizes[params.bcast_dim] = head_size;
          params.bcast_block_sizes[copy_bcast_dim] = head_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] = 1;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, 0, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
        if (first_multiple < last_multiple) {
          params.input_block_sizes[params.bcast_dim] = input_bcast_dim_size;
          params.bcast_block_sizes[copy_bcast_dim] = input_bcast_dim_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] =
              (last_multiple - first_multiple) / input_bcast_dim_size;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];
          const Index offset = (first_multiple - bcast_dim_left_index) *
                               m_outputStrides[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, offset, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
        if (last_multiple < bcast_dim_left_index + params.bcast_dim_size) {
          const Index tail_size =
              bcast_dim_left_index + params.bcast_dim_size - last_multiple;
          params.input_block_sizes[params.bcast_dim] = tail_size;
          params.bcast_block_sizes[copy_bcast_dim] = tail_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] = 1;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];
          const Index offset = (last_multiple - bcast_dim_left_index) *
                               m_outputStrides[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, offset, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
      } else {
        // b and c do not exist.
        const int copy_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count
                       : 2 * NumDims - 2 * params.inner_dim_count - 1;
        params.input_block_sizes[params.bcast_dim] = params.bcast_dim_size;
        params.bcast_block_sizes[copy_bcast_dim] = params.bcast_dim_size;
        params.bcast_input_strides[copy_bcast_dim] =
            params.input_block_strides[params.bcast_dim];
        params.bcast_block_strides[copy_bcast_dim] =
            params.output_strides[params.bcast_dim];

        num_output_coeffs += BroadcastBlock(
            params.input_block_sizes, params.input_block_strides,
            params.bcast_block_sizes, params.bcast_block_strides,
            params.bcast_input_strides, bcast_offset, 0, scratch,
            materialized_output, materialized_input, materialized_input_size);
      }

      return num_output_coeffs;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index BroadcastBlock(
      const Dimensions& input_block_sizes,
      const Dimensions& input_block_strides,
      const BroadcastDimensions& bcast_block_sizes,
      const BroadcastDimensions& bcast_block_strides,
      const BroadcastDimensions& bcast_input_strides, Index bcast_offset,
      Index offset, TensorBlockScratch& scratch,
      ScalarNoConst* materialized_output, ScalarNoConst** materialized_input,
      size_t* materialized_input_size) const {
    // ---------------------------------------------------------------------- //
    // Tensor block descriptor for reading block from the input.
    const Index input_offset = bcast_offset + offset;
    TensorBlockDesc input_desc(
        IsColMajor ? indexColMajor(input_offset) : indexRowMajor(input_offset),
        input_block_sizes);

    ArgTensorBlock input_block = m_impl.block(input_desc, scratch);

    // ---------------------------------------------------------------------- //
    // Materialize input block into a temporary memory buffer only if it's not
    // already available in the arg block.
    const ScalarNoConst* input_buffer = NULL;

    if (input_block.data() != NULL) {
      // Input block already has raw data, there is no need to materialize it.
      input_buffer = input_block.data();

    } else {
      // Otherwise we have to do block assignment into a temporary buffer.

      // Maybe reuse previously allocated buffer, or allocate a new one with a
      // scratch allocator.
      const size_t input_total_size = input_block_sizes.TotalSize();
      if (*materialized_input == NULL ||
          *materialized_input_size < input_total_size) {
        *materialized_input_size = input_total_size;
        void* mem = scratch.allocate(*materialized_input_size * sizeof(Scalar));
        *materialized_input = static_cast<ScalarNoConst*>(mem);
      }

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumDims, typename ArgTensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(input_block_sizes, input_block_strides,
                                        *materialized_input),
          input_block.expr());

      input_buffer = *materialized_input;
    }

    // ---------------------------------------------------------------------- //
    // Copy data from materialized input block to the materialized output, using
    // given broadcast strides (strides with zeroes).
    typedef internal::TensorBlockIO<ScalarNoConst, Index, 2 * NumDims, Layout>
        TensorBlockIO;

    typename TensorBlockIO::Src src(bcast_input_strides, input_buffer);
    typename TensorBlockIO::Dst dst(bcast_block_sizes, bcast_block_strides,
                                      materialized_output + offset);

    return TensorBlockIO::Copy(dst, src);
  }

protected:
  const Device EIGEN_DEVICE_REF m_device;
  const typename internal::remove_reference<Broadcast>::type m_broadcast;
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorChipping.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H
#define EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H

namespace Eigen {

/** \class TensorKChippingReshaping
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A chip is a thin slice, corresponding to a column or a row in a 2-d tensor.
  *
  *
  */

namespace internal {
template<DenseIndex DimId, typename XprType>
struct traits<TensorChippingOp<DimId, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<DenseIndex DimId, typename XprType>
struct eval<TensorChippingOp<DimId, XprType>, Eigen::Dense>
{
  typedef const TensorChippingOp<DimId, XprType> EIGEN_DEVICE_REF type;
};

template<DenseIndex DimId, typename XprType>
struct nested<TensorChippingOp<DimId, XprType>, 1, typename eval<TensorChippingOp<DimId, XprType> >::type>
{
  typedef TensorChippingOp<DimId, XprType> type;
};

template <DenseIndex DimId>
struct DimensionId
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DimensionId(DenseIndex dim) {
    EIGEN_UNUSED_VARIABLE(dim);
    eigen_assert(dim == DimId);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex actualDim() const {
    return DimId;
  }
};
template <>
struct DimensionId<Dynamic>
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DimensionId(DenseIndex dim) : actual_dim(dim) {
    eigen_assert(dim >= 0);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex actualDim() const {
    return actual_dim;
  }
 private:
  const DenseIndex actual_dim;
};


}  // end namespace internal



template<DenseIndex DimId, typename XprType>
class TensorChippingOp : public TensorBase<TensorChippingOp<DimId, XprType> >
{
  public:
    typedef TensorBase<TensorChippingOp<DimId, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorChippingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorChippingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorChippingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorChippingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorChippingOp(const XprType& expr, const Index offset, const Index dim)
        : m_xpr(expr), m_offset(offset), m_dim(dim) {
    }

    EIGEN_DEVICE_FUNC
    const Index offset() const { return m_offset; }
    EIGEN_DEVICE_FUNC
    const Index dim() const { return m_dim.actualDim(); }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorChippingOp)

  protected:
    typename XprType::Nested m_xpr;
    const Index m_offset;
    const internal::DimensionId<DimId> m_dim;
};


// Eval as rvalue
template<DenseIndex DimId, typename ArgType, typename Device>
struct TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device>
{
  typedef TensorChippingOp<DimId, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims-1;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets.
    IsAligned         = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    // Chipping of outer-most dimension is a trivial operation, because we can
    // read and write directly from the underlying tensor using single offset.
    IsOuterChipping   = (static_cast<int>(Layout) == ColMajor && DimId == NumInputDims - 1) ||
                        (static_cast<int>(Layout) == RowMajor && DimId == 0),
    // Chipping inner-most dimension.
    IsInnerChipping   = (static_cast<int>(Layout) == ColMajor && DimId == 0) ||
                        (static_cast<int>(Layout) == RowMajor && DimId == NumInputDims - 1),
    // Prefer block access if the underlying expression prefers it, otherwise
    // only if chipping is not trivial.
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess ||
                        !IsOuterChipping,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef internal::TensorBlockDescriptor<NumInputDims, Index>
      ArgTensorBlockDesc;
  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_dim(op.dim()), m_device(device)
  {
    EIGEN_STATIC_ASSERT((NumInputDims >= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(NumInputDims > m_dim.actualDim());

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    eigen_assert(op.offset() < input_dims[m_dim.actualDim()]);

    int j = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (i != m_dim.actualDim()) {
        m_dimensions[j] = input_dims[i];
        ++j;
      }
    }

    m_stride = 1;
    m_inputStride = 1;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < m_dim.actualDim(); ++i) {
        m_stride *= input_dims[i];
        m_inputStride *= input_dims[i];
      }
    } else {
      for (int i = NumInputDims-1; i > m_dim.actualDim(); --i) {
        m_stride *= input_dims[i];
        m_inputStride *= input_dims[i];
      }
    }
    m_inputStride *= input_dims[m_dim.actualDim()];
    m_inputOffset = m_stride * op.offset();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(srcCoeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(m_stride == 1);
      Index inputIndex = index * m_inputStride + m_inputOffset;
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = m_impl.coeff(inputIndex);
        inputIndex += m_inputStride;
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    } else if (isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer division.
      eigen_assert(m_stride > index);
      return m_impl.template packet<LoadMode>(index + m_inputOffset);
    } else {
      const Index idx = index / m_stride;
      const Index rem = index - idx * m_stride;
      if (rem + PacketSize <= m_stride) {
        Index inputIndex = idx * m_inputStride + m_inputOffset + rem;
        return m_impl.template packet<LoadMode>(inputIndex);
      } else {
        // Cross the stride boundary. Fallback to slow path.
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
       EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = coeff(index);
          ++index;
        }
        PacketReturnType rslt = internal::pload<PacketReturnType>(values);
        return rslt;
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    double cost = 0;
    if ((static_cast<int>(Layout) == static_cast<int>(ColMajor) &&
         m_dim.actualDim() == 0) ||
        (static_cast<int>(Layout) == static_cast<int>(RowMajor) &&
         m_dim.actualDim() == NumInputDims - 1)) {
      cost += TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
    } else if ((static_cast<int>(Layout) == static_cast<int>(ColMajor) &&
                m_dim.actualDim() == NumInputDims - 1) ||
               (static_cast<int>(Layout) == static_cast<int>(RowMajor) &&
                m_dim.actualDim() == 0)) {
      cost += TensorOpCost::AddCost<Index>();
    } else {
      cost += 3 * TensorOpCost::MulCost<Index>() + TensorOpCost::DivCost<Index>() +
              3 * TensorOpCost::AddCost<Index>();
    }

    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool root_of_expr_ast = false) const {
    const Index chip_dim = m_dim.actualDim();

    DSizes<Index, NumInputDims> input_block_dims;
    for (int i = 0; i < NumInputDims; ++i) {
      input_block_dims[i]
            = i < chip_dim ? desc.dimension(i)
            : i > chip_dim ? desc.dimension(i - 1)
            : 1;
    }

    ArgTensorBlockDesc arg_desc(srcCoeff(desc.offset()), input_block_dims);

    // Try to reuse destination buffer for materializing argument block.
    if (desc.HasDestinationBuffer()) {
      DSizes<Index, NumInputDims> arg_destination_strides;
      for (int i = 0; i < NumInputDims; ++i) {
      arg_destination_strides[i]
            = i < chip_dim ? desc.destination().strides()[i]
            : i > chip_dim ? desc.destination().strides()[i - 1]
            : 0; // for dimensions of size `1` stride should never be used.
      }

      arg_desc.template AddDestinationBuffer<Layout>(
          desc.destination().template data<ScalarNoConst>(),
          arg_destination_strides);
    }

    ArgTensorBlock arg_block = m_impl.block(arg_desc, scratch, root_of_expr_ast);
    if (!arg_desc.HasDestinationBuffer()) desc.DropDestinationBuffer();

    if (arg_block.data() != NULL) {
      // Forward argument block buffer if possible.
      return TensorBlock(arg_block.kind(), arg_block.data(),
                           desc.dimensions());

    } else {
      // Assign argument block expression to a buffer.

      // Prepare storage for the materialized chipping result.
      const typename TensorBlock::Storage block_storage =
          TensorBlock::prepareStorage(desc, scratch);

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumInputDims, typename ArgTensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              arg_desc.dimensions(),
              internal::strides<Layout>(arg_desc.dimensions()),
              block_storage.data()),
          arg_block.expr());

      return block_storage.AsTensorMaterializedBlock();
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    typename Storage::Type result = constCast(m_impl.data());
    if (isOuterChipping() && result) {
      return result + m_inputOffset;
    } else {
      return NULL;
    }
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex;
    if (isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(m_stride == 1);
      inputIndex = index * m_inputStride + m_inputOffset;
    } else if (isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer
      // division.
      eigen_assert(m_stride > index);
      inputIndex = index + m_inputOffset;
    } else {
      const Index idx = index / m_stride;
      inputIndex = idx * m_inputStride + m_inputOffset;
      index -= idx * m_stride;
      inputIndex += index;
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool isInnerChipping() const {
    return IsInnerChipping ||
           (static_cast<int>(Layout) == ColMajor && m_dim.actualDim() == 0) ||
           (static_cast<int>(Layout) == RowMajor && m_dim.actualDim() == NumInputDims - 1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool isOuterChipping() const {
    return IsOuterChipping ||
           (static_cast<int>(Layout) == ColMajor && m_dim.actualDim() == NumInputDims-1) ||
           (static_cast<int>(Layout) == RowMajor && m_dim.actualDim() == 0);
  }

  Dimensions m_dimensions;
  Index m_stride;
  Index m_inputOffset;
  Index m_inputStride;
  TensorEvaluator<ArgType, Device> m_impl;
  const internal::DimensionId<DimId> m_dim;
  const Device EIGEN_DEVICE_REF m_device;
};


// Eval as lvalue
template<DenseIndex DimId, typename ArgType, typename Device>
struct TensorEvaluator<TensorChippingOp<DimId, ArgType>, Device>
  : public TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device> Base;
  typedef TensorChippingOp<DimId, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims-1;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned     = false,
    PacketAccess  = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess   = TensorEvaluator<ArgType, Device>::RawAccess,
    Layout        = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess     = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)

    if (this->isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(this->m_stride == 1);
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
      Index inputIndex = index * this->m_inputStride + this->m_inputOffset;
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        this->m_impl.coeffRef(inputIndex) = values[i];
        inputIndex += this->m_inputStride;
      }
    } else if (this->isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer division.
      eigen_assert(this->m_stride > index);
      this->m_impl.template writePacket<StoreMode>(index + this->m_inputOffset, x);
    } else {
      const Index idx = index / this->m_stride;
      const Index rem = index - idx * this->m_stride;
      if (rem + PacketSize <= this->m_stride) {
        const Index inputIndex = idx * this->m_inputStride + this->m_inputOffset + rem;
        this->m_impl.template writePacket<StoreMode>(inputIndex, x);
      } else {
        // Cross stride boundary. Fallback to slow path.
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
        internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
        EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          this->coeffRef(index) = values[i];
          ++index;
        }
      }
    }
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(this->m_impl.data() != NULL);

    const Index chip_dim = this->m_dim.actualDim();

    DSizes<Index, NumInputDims> input_block_dims;
    for (int i = 0; i < NumInputDims; ++i) {
      input_block_dims[i] = i < chip_dim ? desc.dimension(i)
                          : i > chip_dim ? desc.dimension(i - 1)
                          : 1;
    }

    typedef TensorReshapingOp<const DSizes<Index, NumInputDims>,
                              const typename TensorBlock::XprType>
        TensorBlockExpr;

    typedef internal::TensorBlockAssignment<Scalar, NumInputDims,
                                            TensorBlockExpr, Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(
            input_block_dims,
            internal::strides<Layout>(this->m_impl.dimensions()),
            this->m_impl.data(), this->srcCoeff(desc.offset())),
        block.expr().reshape(input_block_dims));
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConcatenation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H

namespace Eigen {

/** \class TensorConcatenationOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor concatenation class.
  *
  *
  */
namespace internal {
template<typename Axis, typename LhsXprType, typename RhsXprType>
struct traits<TensorConcatenationOp<Axis, LhsXprType, RhsXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename promote_storage_type<typename LhsXprType::Scalar,
                                        typename RhsXprType::Scalar>::ret Scalar;
  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<LhsXprType>::NumDimensions;
  static const int Layout = traits<LhsXprType>::Layout;
  enum { Flags = 0 };
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                               typename traits<LhsXprType>::PointerType, typename traits<RhsXprType>::PointerType>::type PointerType;
};

template<typename Axis, typename LhsXprType, typename RhsXprType>
struct eval<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorConcatenationOp<Axis, LhsXprType, RhsXprType>& type;
};

template<typename Axis, typename LhsXprType, typename RhsXprType>
struct nested<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, 1, typename eval<TensorConcatenationOp<Axis, LhsXprType, RhsXprType> >::type>
{
  typedef TensorConcatenationOp<Axis, LhsXprType, RhsXprType> type;
};

}  // end namespace internal


template<typename Axis, typename LhsXprType, typename RhsXprType>
class TensorConcatenationOp : public TensorBase<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, WriteAccessors> Base;
    typedef typename internal::traits<TensorConcatenationOp>::Scalar Scalar;
    typedef typename internal::traits<TensorConcatenationOp>::StorageKind StorageKind;
    typedef typename internal::traits<TensorConcatenationOp>::Index Index;
    typedef typename internal::nested<TensorConcatenationOp>::type Nested;
    typedef typename internal::promote_storage_type<typename LhsXprType::CoeffReturnType,
                                                    typename RhsXprType::CoeffReturnType>::ret CoeffReturnType;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConcatenationOp(const LhsXprType& lhs, const RhsXprType& rhs, Axis axis)
        : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_axis(axis) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return m_lhs_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

    EIGEN_DEVICE_FUNC const Axis& axis() const { return m_axis; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorConcatenationOp)
  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const Axis m_axis;
};


// Eval as rvalue
template<typename Axis, typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
{
  typedef TensorConcatenationOp<Axis, LeftArgType, RightArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<LeftArgType, Device>::Dimensions>::value;
  static const int RightNumDims = internal::array_size<typename TensorEvaluator<RightArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<LeftArgType, Device>::PacketAccess &&
                        TensorEvaluator<RightArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<LeftArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<RightArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_leftImpl(op.lhsExpression(), device), m_rightImpl(op.rhsExpression(), device), m_axis(op.axis())
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout) || NumDims == 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumDims == RightNumDims), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    eigen_assert(0 <= m_axis && m_axis < NumDims);
    const Dimensions& lhs_dims = m_leftImpl.dimensions();
    const Dimensions& rhs_dims = m_rightImpl.dimensions();
    {
      int i = 0;
      for (; i < m_axis; ++i) {
        eigen_assert(lhs_dims[i] > 0);
        eigen_assert(lhs_dims[i] == rhs_dims[i]);
        m_dimensions[i] = lhs_dims[i];
      }
      eigen_assert(lhs_dims[i] > 0);  // Now i == m_axis.
      eigen_assert(rhs_dims[i] > 0);
      m_dimensions[i] = lhs_dims[i] + rhs_dims[i];
      for (++i; i < NumDims; ++i) {
        eigen_assert(lhs_dims[i] > 0);
        eigen_assert(lhs_dims[i] == rhs_dims[i]);
        m_dimensions[i] = lhs_dims[i];
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_leftStrides[0] = 1;
      m_rightStrides[0] = 1;
      m_outputStrides[0] = 1;

      for (int j = 1; j < NumDims; ++j) {
        m_leftStrides[j] = m_leftStrides[j-1] * lhs_dims[j-1];
        m_rightStrides[j] = m_rightStrides[j-1] * rhs_dims[j-1];
        m_outputStrides[j] = m_outputStrides[j-1] * m_dimensions[j-1];
      }
    } else {
      m_leftStrides[NumDims - 1] = 1;
      m_rightStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims - 1] = 1;

      for (int j = NumDims - 2; j >= 0; --j) {
        m_leftStrides[j] = m_leftStrides[j+1] * lhs_dims[j+1];
        m_rightStrides[j] = m_rightStrides[j+1] * rhs_dims[j+1];
        m_outputStrides[j] = m_outputStrides[j+1] * m_dimensions[j+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  // TODO(phli): Add short-circuit memcpy evaluation if underlying data are linear?
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType)
  {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup()
  {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  // TODO(phli): attempt to speed this up. The integer divisions and modulo are slow.
  // See CL/76180724 comments for more ideas.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Collect dimension-wise indices (subs).
    array<Index, NumDims> subs;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        subs[i] = index / m_outputStrides[i];
        index -= subs[i] * m_outputStrides[i];
      }
      subs[0] = index;
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        subs[i] = index / m_outputStrides[i];
        index -= subs[i] * m_outputStrides[i];
      }
      subs[NumDims - 1] = index;
    }

    const Dimensions& left_dims = m_leftImpl.dimensions();
    if (subs[m_axis] < left_dims[m_axis]) {
      Index left_index;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        left_index = subs[0];
        EIGEN_UNROLL_LOOP
        for (int i = 1; i < NumDims; ++i) {
          left_index += (subs[i] % left_dims[i]) * m_leftStrides[i];
        }
      } else {
        left_index = subs[NumDims - 1];
        EIGEN_UNROLL_LOOP
        for (int i = NumDims - 2; i >= 0; --i) {
          left_index += (subs[i] % left_dims[i]) * m_leftStrides[i];
        }
      }
      return m_leftImpl.coeff(left_index);
    } else {
      subs[m_axis] -= left_dims[m_axis];
      const Dimensions& right_dims = m_rightImpl.dimensions();
      Index right_index;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        right_index = subs[0];
        EIGEN_UNROLL_LOOP
        for (int i = 1; i < NumDims; ++i) {
          right_index += (subs[i] % right_dims[i]) * m_rightStrides[i];
        }
      } else {
        right_index = subs[NumDims - 1];
        EIGEN_UNROLL_LOOP
        for (int i = NumDims - 2; i >= 0; --i) {
          right_index += (subs[i] % right_dims[i]) * m_rightStrides[i];
        }
      }
      return m_rightImpl.coeff(right_index);
    }
  }

  // TODO(phli): Add a real vectorization.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + packetSize - 1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < packetSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                           2 * TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>() +
                                           TensorOpCost::ModCost<Index>());
    const double lhs_size = m_leftImpl.dimensions().TotalSize();
    const double rhs_size = m_rightImpl.dimensions().TotalSize();
    return (lhs_size / (lhs_size + rhs_size)) *
               m_leftImpl.costPerCoeff(vectorized) +
           (rhs_size / (lhs_size + rhs_size)) *
               m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
  #endif

  protected:
    Dimensions m_dimensions;
    array<Index, NumDims> m_outputStrides;
    array<Index, NumDims> m_leftStrides;
    array<Index, NumDims> m_rightStrides;
    TensorEvaluator<LeftArgType, Device> m_leftImpl;
    TensorEvaluator<RightArgType, Device> m_rightImpl;
    const Axis m_axis;
};

// Eval as lvalue
template<typename Axis, typename LeftArgType, typename RightArgType, typename Device>
  struct TensorEvaluator<TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
  : public TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
{
  typedef TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device> Base;
  typedef TensorConcatenationOp<Axis, LeftArgType, RightArgType> XprType;
  typedef typename Base::Dimensions Dimensions;
  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<LeftArgType, Device>::PacketAccess &&
                        TensorEvaluator<RightArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<LeftArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<RightArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(XprType& op, const Device& device)
    : Base(op, device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(Layout) == static_cast<int>(ColMajor)), YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    // Collect dimension-wise indices (subs).
    array<Index, Base::NumDims> subs;
    for (int i = Base::NumDims - 1; i > 0; --i) {
      subs[i] = index / this->m_outputStrides[i];
      index -= subs[i] * this->m_outputStrides[i];
    }
    subs[0] = index;

    const Dimensions& left_dims = this->m_leftImpl.dimensions();
    if (subs[this->m_axis] < left_dims[this->m_axis]) {
      Index left_index = subs[0];
      for (int i = 1; i < Base::NumDims; ++i) {
        left_index += (subs[i] % left_dims[i]) * this->m_leftStrides[i];
      }
      return this->m_leftImpl.coeffRef(left_index);
    } else {
      subs[this->m_axis] -= left_dims[this->m_axis];
      const Dimensions& right_dims = this->m_rightImpl.dimensions();
      Index right_index = subs[0];
      for (int i = 1; i < Base::NumDims; ++i) {
        right_index += (subs[i] % right_dims[i]) * this->m_rightStrides[i];
      }
      return this->m_rightImpl.coeffRef(right_index);
    }
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + packetSize - 1 < this->dimensions().TotalSize());

    EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    for (int i = 0; i < packetSize; ++i) {
      coeffRef(index+i) = values[i];
    }
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContraction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H

namespace Eigen {

/** \class TensorContraction
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor contraction class.
  *
  *
  */
namespace internal {

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct traits<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename gebp_traits<typename remove_const<typename LhsXprType::Scalar>::type,
                               typename remove_const<typename RhsXprType::Scalar>::type>::ResScalar Scalar;

  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;

  // From NumDims below.
  static const int NumDimensions = traits<LhsXprType>::NumDimensions + traits<RhsXprType>::NumDimensions - 2 * array_size<Dimensions>::value;
  static const int Layout = traits<LhsXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                               typename traits<LhsXprType>::PointerType,
                               typename traits<RhsXprType>::PointerType>::type
      PointerType;

  enum {
    Flags = 0
  };
};

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct eval<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>, Eigen::Dense>
{
  typedef const TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>& type;
};

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct nested<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>, 1, typename eval<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> >::type>
{
  typedef TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> type;
};

template<typename Indices_, typename LeftArgType_, typename RightArgType_, typename OutputKernelType_, typename Device_>
struct traits<TensorEvaluator<const TensorContractionOp<Indices_, LeftArgType_, RightArgType_, OutputKernelType_>, Device_> > {
  typedef Indices_ Indices;
  typedef LeftArgType_ LeftArgType;
  typedef RightArgType_ RightArgType;
  typedef OutputKernelType_ OutputKernelType;
  typedef Device_ Device;

  // From NumDims below.
  static const int NumDimensions = traits<LeftArgType_>::NumDimensions + traits<RightArgType_>::NumDimensions - 2 * array_size<Indices_>::value;
};

// Helper class to allocate and deallocate temporary memory for packed buffers.
template <typename LhsScalar, typename RhsScalar>
struct TensorContractionBlockMemAllocator {
  typedef void* BlockMemHandle;

  template <typename Device>
  EIGEN_DEVICE_FUNC static BlockMemHandle allocate(Device& d, const Index bm,
                                                   const Index bk,
                                                   const Index bn,
                                                   LhsScalar** lhs_block,
                                                   RhsScalar** rhs_block) {
    eigen_assert(lhs_block);
    eigen_assert(rhs_block);
    BlockSizes sz = ComputeLhsRhsBlockSizes(bm, bk, bn);
    char* block_mem = static_cast<char*>(d.allocate(sz.lhs_size + sz.rhs_size));
    eigen_assert(block_mem);
    *lhs_block = reinterpret_cast<LhsScalar*>(block_mem);
    *rhs_block = reinterpret_cast<RhsScalar*>(block_mem + sz.lhs_size);
    return block_mem;
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static BlockMemHandle allocateSlices(
      Device& d, const Index bm, const Index bk, const Index bn,
      const Index num_lhs, const Index num_rhs, const Index num_slices,
      std::vector<LhsScalar*>* lhs_blocks,
      std::vector<RhsScalar*>* rhs_blocks) {
    eigen_assert(num_slices > 0);
    eigen_assert(num_lhs >= 0 && num_rhs >= 0);
    eigen_assert(num_lhs == 0 || lhs_blocks);
    eigen_assert(num_rhs == 0 || rhs_blocks);
    BlockSizes sz = ComputeLhsRhsBlockSizes(bm, bk, bn);
    void* block_mem = d.allocate(
        (num_lhs * sz.lhs_size + num_rhs * sz.rhs_size) * num_slices);
    eigen_assert(block_mem);
    char* mem = static_cast<char*>(block_mem);

    for (Index x = 0; x < num_slices; x++) {
      if (num_lhs > 0) lhs_blocks[x].resize(num_lhs);
      for (Index m = 0; m < num_lhs; m++) {
        lhs_blocks[x][m] = reinterpret_cast<LhsScalar*>(mem);
        mem += sz.lhs_size;
      }
      if (num_rhs > 0) rhs_blocks[x].resize(num_rhs);
      for (Index n = 0; n < num_rhs; n++) {
        rhs_blocks[x][n] = reinterpret_cast<RhsScalar*>(mem);
        mem += sz.rhs_size;
      }
    }

    return block_mem;
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static void deallocate(Device& d, BlockMemHandle handle) {
    d.deallocate(handle);
  }

 private:
  struct BlockSizes {
    Index lhs_size;
    Index rhs_size;
  };
  EIGEN_DEVICE_FUNC static BlockSizes ComputeLhsRhsBlockSizes(const Index bm,
                                                              const Index bk,
                                                              const Index bn) {
    Index align = numext::maxi(EIGEN_MAX_ALIGN_BYTES, 1);
    BlockSizes sz;
    sz.lhs_size = divup<Index>(bm * bk * sizeof(LhsScalar), align) * align;
    sz.rhs_size = divup<Index>(bn * bk * sizeof(RhsScalar), align) * align;
    return sz;
  }
};

// WARNING: In this code we assume that Lhs and Rhs tensor expressions are in
// ColMajor storage order. This property is guaranteed by the
// TensorContractionOp evaluator. TensorContractionKernel specifies how we pack
// blocks of Lhs and Rhs tensor expressions, and how we invoke matrix
// multiplication for these blocks. Default tensor contraction uses
// gemm_pack_rhs, gemm_pack_lhs and gebp_kernel from Eigen Core (see
// GeneralBlocPanelKernel.h for details).
//
// By specializing contraction kernels we can use other low level libraries to
// perform matrix multiplication, and still rely on Eigen contraction evaluator.
// This also includes full support in TensorContractionThreadPool, assuming that
// underlying gemm do not use it's own threading.
//
// - ResScalar/LhsScalar/RhsScalar - scalar type for the result of
//   multiplication, lhs tensor and rhs tensor respectively.
//
// - StorageIndex - index type for the tensor expressions. In practice almost
//   always is Eigen::Index.
//
// - OutputMapper provides access to the memory of the output matrix. In
//   practice it's always column major blas_data_mapper (it must be of ResScalar
//   type).
//
// - LhsMapper/RhsMapper similarly to blas_data_mapper provide a two dimensional
//   view into the Lhs/Rhs tensor expressions. In practice it's
//   TensorContractionInputMapper, or some specialization of it based on the
//   type of tensor expression (e.g. TensorImagePatchOp has optimized input
//   mapper).
template <typename ResScalar, typename LhsScalar, typename RhsScalar,
    typename StorageIndex, typename OutputMapper, typename LhsMapper,
    typename RhsMapper>
struct TensorContractionKernel {
  // True if `invoke()` supports `beta` in `C <- alpha * A * B + beta * C`
  // (otherwise beta should be always equal to 1).
  enum { HasBeta = false };

  EIGEN_DEVICE_FUNC
  TensorContractionKernel(StorageIndex m_, StorageIndex k_, StorageIndex n_,
                          StorageIndex bm_, StorageIndex bk_, StorageIndex bn_)
      : m(m_), k(k_), n(n_), bm(bm_), bk(bk_), bn(bn_) {}

  // Pack blocks of Lhs and Rhs into contiguous blocks in memory.
  typedef LhsScalar* LhsBlock;
  typedef RhsScalar* RhsBlock;

  // Packed Lhs/Rhs block memory allocator.
  typedef TensorContractionBlockMemAllocator<LhsScalar, RhsScalar>
      BlockMemAllocator;
  typedef typename BlockMemAllocator::BlockMemHandle BlockMemHandle;

  typedef typename internal::gebp_traits<LhsScalar, RhsScalar> Traits;

  typedef internal::gemm_pack_lhs<
      LhsScalar, StorageIndex, typename LhsMapper::SubMapper, Traits::mr,
      Traits::LhsProgress, typename Traits::LhsPacket4Packing, ColMajor>
      LhsPacker;

  typedef internal::gemm_pack_rhs<RhsScalar, StorageIndex,
                                  typename RhsMapper::SubMapper, Traits::nr,
                                  ColMajor>
      RhsPacker;

  typedef internal::gebp_kernel<LhsScalar, RhsScalar, StorageIndex,
                                OutputMapper, Traits::mr, Traits::nr,
      /*ConjugateLhs*/ false, /*ConjugateRhs*/ false>
      GebpKernel;

  template <typename Device>
  EIGEN_DEVICE_FUNC BlockMemHandle allocate(Device& d, LhsBlock* lhs_block,
                                            RhsBlock* rhs_block) {
    return BlockMemAllocator::allocate(d, bm, bk, bn, lhs_block, rhs_block);
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC BlockMemHandle allocateSlices(
      Device& d, const StorageIndex num_lhs, const StorageIndex num_rhs,
      const StorageIndex num_slices, std::vector<LhsBlock>* lhs_blocks,
      std::vector<RhsBlock>* rhs_blocks) {
    return BlockMemAllocator::allocateSlices(
        d, bm, bk, bn, num_lhs, num_rhs, num_slices, lhs_blocks, rhs_blocks);
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static void deallocate(Device& d, BlockMemHandle handle) {
    BlockMemAllocator::deallocate(d, handle);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void packLhs(
      LhsBlock* lhsBlock, const typename LhsMapper::SubMapper& data_mapper,
      const StorageIndex depth, const StorageIndex rows) {
    LhsPacker()(*lhsBlock, data_mapper, depth, rows, /*stride*/ 0,
        /*offset*/ 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void packRhs(
      RhsBlock* rhsBlock, const typename RhsMapper::SubMapper& data_mapper,
      const StorageIndex depth, const StorageIndex cols) {
    RhsPacker()(*rhsBlock, data_mapper, depth, cols);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void invoke(
      const OutputMapper& output_mapper, const LhsBlock& lhsBlock,
      const RhsBlock& rhsBlock, const StorageIndex rows,
      const StorageIndex depth, const StorageIndex cols,
      const ResScalar alpha, const ResScalar beta) {
    // Default GEBP kernel does not support beta.
    eigen_assert(beta == ResScalar(1));
    static const int kComputeStrideFromBlockDimensions = -1;
    GebpKernel()(output_mapper, lhsBlock, rhsBlock, rows, depth, cols, alpha,
        /*strideA*/ kComputeStrideFromBlockDimensions,
        /*strideB*/ kComputeStrideFromBlockDimensions,
        /*offsetA*/ 0, /*offsetB*/ 0);
  }

 private:
  // These are dimensions of the original Tensors, and selected block sizes. The
  // actual block sizes passed to all function above might be smaller because of
  // the partial blocks at the end.
  const StorageIndex m;
  const StorageIndex k;
  const StorageIndex n;
  const StorageIndex bm;
  const StorageIndex bk;
  const StorageIndex bn;
};

}  // end namespace internal

// Tensor contraction params that should enable to get from output matrix
// 2-dimensional coordinates to the output tensor dimensions.
struct TensorContractionParams {
  // TensorContraction evaluator assumes that both tensors are in ColMajor
  // layout, if tensors are in RowMajor evaluator swap lhs with rhs.
  bool swapped_arguments;
};

// Output kernel allows to fuse operations into the tensor contraction.
//
// Examples:
//   1. Elementwise Relu transformation following Conv2D.
//   2. AddBias to the Conv2D output channels dimension.
//
// The NoOpOutputKernel implements an output kernel that does absolutely nothing.
struct NoOpOutputKernel {
  /**
   * Tensor contraction evaluator calls this kernel after finishing each block
   * of output matrix. Output blocks belong to the 2-dimensional output tensor.
   *
   * TensorContractionParams contains contraction dimensions information
   * required to map output 2-d space into the expected output tensor space
   * (potentially higher dimensional).
   *
   * \param[in] output_mapper Access to output tensor memory
   * \param[in] params   Tensor contraction parameters
   * \param[in] i        Index of a first row available through output_mapper
   * \param[in] j        Index of a first column available through output_mapper
   * \param[in] num_rows Number of available rows
   * \param[in] num_cols Number of available columns
   */
  template <typename Index, typename Scalar>
  EIGEN_ALWAYS_INLINE void operator()(
      const internal::blas_data_mapper<Scalar, Index, ColMajor>& output_mapper,
      const TensorContractionParams& params, Index i,
      Index j, Index num_rows, Index num_cols) const {
    EIGEN_UNUSED_VARIABLE(output_mapper);
    EIGEN_UNUSED_VARIABLE(params);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(num_rows);
    EIGEN_UNUSED_VARIABLE(num_cols);
  }
};

template<typename Indices, typename LhsXprType, typename RhsXprType, typename OutputKernelType = const NoOpOutputKernel>
class TensorContractionOp : public TensorBase<TensorContractionOp<Indices, LhsXprType, RhsXprType, OutputKernelType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorContractionOp>::Scalar Scalar;
  typedef typename internal::gebp_traits<typename LhsXprType::CoeffReturnType,
                                         typename RhsXprType::CoeffReturnType>::ResScalar CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorContractionOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorContractionOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorContractionOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionOp(
      const LhsXprType& lhs, const RhsXprType& rhs, const Indices& dims,
      const OutputKernelType& output_kernel = OutputKernelType())
      : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_indices(dims),
        m_output_kernel(output_kernel) {}

  EIGEN_DEVICE_FUNC
  const Indices& indices() const { return m_indices; }

  /** \returns the nested expressions */
  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename LhsXprType::Nested>::type&
  lhsExpression() const { return m_lhs_xpr; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename RhsXprType::Nested>::type&
  rhsExpression() const { return m_rhs_xpr; }

  EIGEN_DEVICE_FUNC
  const OutputKernelType& outputKernel() const { return m_output_kernel; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const Indices m_indices;
    const OutputKernelType m_output_kernel;
};


template<typename Derived>
struct TensorContractionEvaluatorBase : internal::no_assignment_operator
{
  typedef typename internal::traits<Derived>::Indices Indices;
  typedef typename internal::traits<Derived>::LeftArgType LeftArgType;
  typedef typename internal::traits<Derived>::RightArgType RightArgType;
  typedef typename internal::traits<Derived>::OutputKernelType OutputKernelType;
  typedef typename internal::traits<Derived>::Device Device;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = false,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluatorType;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluatorType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;
  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  typedef DSizes<Index, NumDims> Dimensions;

  EIGEN_STRONG_INLINE
  TensorContractionEvaluatorBase(const XprType& op, const Device& device)
      : m_leftImpl(choose(Cond<static_cast<int>(Layout) == static_cast<int>(ColMajor)>(),
                          op.lhsExpression(), op.rhsExpression()), device),
        m_rightImpl(choose(Cond<static_cast<int>(Layout) == static_cast<int>(ColMajor)>(),
                           op.rhsExpression(), op.lhsExpression()), device),
        m_device(device),
        m_output_kernel(op.outputKernel()),
        m_result(NULL) {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) ==
         static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);


    DSizes<Index, LDims> eval_left_dims;
    DSizes<Index, RDims> eval_right_dims;
    array<IndexPair<Index>, ContractDims> eval_op_indices;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // For ColMajor, we keep using the existing dimensions
      for (int i = 0; i < LDims; i++) {
        eval_left_dims[i] = m_leftImpl.dimensions()[i];
      }
      for (int i = 0; i < RDims; i++) {
        eval_right_dims[i] = m_rightImpl.dimensions()[i];
      }
      // We keep the pairs of contracting indices.
      for (int i = 0; i < ContractDims; i++) {
        eval_op_indices[i].first = op.indices()[i].first;
        eval_op_indices[i].second = op.indices()[i].second;
      }
    } else {
      // For RowMajor, we need to reverse the existing dimensions
      for (int i = 0; i < LDims; i++) {
        eval_left_dims[i] = m_leftImpl.dimensions()[LDims - i - 1];
      }
      for (int i = 0; i < RDims; i++) {
        eval_right_dims[i] = m_rightImpl.dimensions()[RDims - i - 1];
      }
      // We need to flip all the pairs of contracting indices as well as
      // reversing the dimensions.
      for (int i = 0; i < ContractDims; i++) {
        eval_op_indices[i].first = LDims - 1 - op.indices()[ContractDims - 1 - i].second;
        eval_op_indices[i].second = RDims - 1 - op.indices()[ContractDims - 1 - i].first;
      }
    }

    // Check for duplicate axes and make sure the first index in eval_op_indices
    // is increasing. Using O(n^2) sorting is OK since ContractDims is small
    for (int i = 0; i < ContractDims; i++) {
      for (int j = i + 1; j < ContractDims; j++) {
        eigen_assert(eval_op_indices[j].first != eval_op_indices[i].first &&
                     eval_op_indices[j].second != eval_op_indices[i].second &&
                     "contraction axes should be unique");
        if (eval_op_indices[j].first < eval_op_indices[i].first) {
          numext::swap(eval_op_indices[j], eval_op_indices[i]);
        }
      }
    }

    array<Index, LDims> lhs_strides;
    lhs_strides[0] = 1;
    for (int i = 0; i < LDims-1; ++i) {
      lhs_strides[i+1] = lhs_strides[i] * eval_left_dims[i];
    }

    array<Index, RDims> rhs_strides;
    rhs_strides[0] = 1;
    for (int i = 0; i < RDims-1; ++i) {
      rhs_strides[i+1] = rhs_strides[i] * eval_right_dims[i];
    }

    if (m_i_strides.size() > 0) m_i_strides[0] = 1;
    if (m_j_strides.size() > 0) m_j_strides[0] = 1;
    if (m_k_strides.size() > 0) m_k_strides[0] = 1;

    m_i_size = 1;
    m_j_size = 1;
    m_k_size = 1;

    // To compute the dimension, we simply concatenate the non-contracting
    // dimensions of the left and then the right tensor. Additionally, we also
    // compute the strides corresponding to the left non-contracting
    // dimensions and right non-contracting dimensions.
    m_lhs_inner_dim_contiguous = true;
    int dim_idx = 0;
    Index nocontract_idx = 0;

    for (int i = 0; i < LDims; i++) {
      // find if we are contracting on index i of left tensor
      bool contracting = false;
      for (int j = 0; j < ContractDims; j++) {
        if (eval_op_indices[j].first == i) {
          contracting = true;
          break;
        }
      }
      if (!contracting) {
        // add dimension size to output dimensions
        m_dimensions[dim_idx] = eval_left_dims[i];
        m_left_nocontract_strides[nocontract_idx] = lhs_strides[i];
        if (dim_idx != i) {
          m_lhs_inner_dim_contiguous = false;
        }
        if (nocontract_idx+1 < internal::array_size<left_nocontract_t>::value) {
          m_i_strides[nocontract_idx+1] =
              m_i_strides[nocontract_idx] * eval_left_dims[i];
        } else {
          m_i_size = m_i_strides[nocontract_idx] * eval_left_dims[i];
        }
        dim_idx++;
        nocontract_idx++;
      }
    }

    nocontract_idx = 0;
    for (int i = 0; i < RDims; i++) {
      bool contracting = false;
      // find if we are contracting on index i of right tensor
      for (int j = 0; j < ContractDims; j++) {
        if (eval_op_indices[j].second == i) {
          contracting = true;
          break;
        }
      }
      if (!contracting) {
        m_dimensions[dim_idx] = eval_right_dims[i];
        if (nocontract_idx+1 < internal::array_size<right_nocontract_t>::value) {
          m_j_strides[nocontract_idx+1] =
              m_j_strides[nocontract_idx] * eval_right_dims[i];
        } else {
          m_j_size = m_j_strides[nocontract_idx] * eval_right_dims[i];
        }
        m_right_nocontract_strides[nocontract_idx] = rhs_strides[i];
        dim_idx++;
        nocontract_idx++;
      }
    }

    // Now compute the strides corresponding to the contracting dimensions. We
    // assumed above that non-contracting axes are represented in the same order
    // in the matrix as they are in the tensor. This is not the case for
    // contracting axes. As the contracting axes must be of the same size in
    // each tensor, we'll only look at the first tensor here.
    m_rhs_inner_dim_contiguous = true;
    m_rhs_inner_dim_reordered = false;
    for (int i = 0; i < ContractDims; i++) {
      Index left = eval_op_indices[i].first;
      Index right = eval_op_indices[i].second;

      Index size = eval_left_dims[left];
      eigen_assert(size == eval_right_dims[right] &&
                   "Contraction axes must be same size");

      if (i+1 < static_cast<int>(internal::array_size<contract_t>::value)) {
        m_k_strides[i+1] = m_k_strides[i] * size;
      } else {
        m_k_size = m_k_strides[i] * size;
      }
      m_left_contracting_strides[i] = lhs_strides[left];
      m_right_contracting_strides[i] = rhs_strides[right];

      if (i > 0 && right < eval_op_indices[i-1].second) {
        m_rhs_inner_dim_reordered = true;
      }
      if (right != i) {
        m_rhs_inner_dim_contiguous = false;
      }
    }

    // If the layout is RowMajor, we need to reverse the m_dimensions
    if (static_cast<int>(Layout) == static_cast<int>(RowMajor)) {
      for (int i = 0, j = NumDims - 1; i < j; i++, j--) {
        numext::swap(m_dimensions[i], m_dimensions[j]);
      }
    }

    // A set of parameters that will allow output kernel to get from output
    // tensor dimensions (i, j) into the original tensor dimensions.
    // TODO(ezhulenev): Add parameters required to infer output tensor index for
    // more complex contractions than 2x2 on internal dimension.
    m_tensor_contraction_params.swapped_arguments = static_cast<int>(Layout) == RowMajor;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.allocate(dimensions().TotalSize() * sizeof(Scalar)));
      evalTo(m_result);
      return true;
    }
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done, dest](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(nullptr, [this, done, dest](bool) {
        if (dest) {
          evalToAsync(dest, [done]() { done(false); });
        } else {
          m_result = static_cast<EvaluatorPointerType>(
              m_device.allocate(dimensions().TotalSize() * sizeof(Scalar)));
          evalToAsync(m_result, [done]() { done(true); });
        }
      });
    });
  }
#endif  // EIGEN_USE_THREADS

#ifndef TENSOR_CONTRACTION_DISPATCH
#define TENSOR_CONTRACTION_DISPATCH(METHOD, ALIGNMENT, ARGS) \
  if (this->m_lhs_inner_dim_contiguous) {                    \
    if (this->m_rhs_inner_dim_contiguous) {                  \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<true, true, true, ALIGNMENT> ARGS;            \
      } else {                                               \
        METHOD<true, true, false, ALIGNMENT> ARGS;           \
      }                                                      \
    } else {                                                 \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<true, false, true, ALIGNMENT> ARGS;           \
      } else {                                               \
        METHOD<true, false, false, ALIGNMENT> ARGS;          \
      }                                                      \
    }                                                        \
  } else {                                                   \
    if (this->m_rhs_inner_dim_contiguous) {                  \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<false, true, true, ALIGNMENT> ARGS;           \
      } else {                                               \
        METHOD<false, true, false, ALIGNMENT> ARGS;          \
      }                                                      \
    } else {                                                 \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<false, false, true, ALIGNMENT> ARGS;          \
      } else {                                               \
        METHOD<false, false, false, ALIGNMENT> ARGS;         \
      }                                                      \
    }                                                        \
  }
#endif

#ifndef TENSOR_CONTRACTION_ASYNC_DISPATCH
#define TENSOR_CONTRACTION_ASYNC_DISPATCH(METHOD, DONE, ALIGNMENT, ARGS, FN) \
  if (this->m_lhs_inner_dim_contiguous) {                                    \
    if (this->m_rhs_inner_dim_contiguous) {                                  \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, true, true, true, ALIGNMENT> ARGS)->FN;            \
      } else {                                                               \
        (new METHOD<DONE, true, true, false, ALIGNMENT> ARGS)->FN;           \
      }                                                                      \
    } else {                                                                 \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, true, false, true, ALIGNMENT> ARGS)->FN;           \
      } else {                                                               \
        (new METHOD<DONE, true, false, false, ALIGNMENT> ARGS)->FN;          \
      }                                                                      \
    }                                                                        \
  } else {                                                                   \
    if (this->m_rhs_inner_dim_contiguous) {                                  \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, false, true, true, ALIGNMENT> ARGS)->FN;           \
      } else {                                                               \
        (new METHOD<DONE, false, true, false, ALIGNMENT> ARGS)->FN;          \
      }                                                                      \
    } else {                                                                 \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, false, false, true, ALIGNMENT> ARGS)->FN;          \
      } else {                                                               \
        (new METHOD<DONE, false, false, false, ALIGNMENT> ARGS)->FN;         \
      }                                                                      \
    }                                                                        \
  }
#endif

  EIGEN_DEVICE_FUNC void evalTo(Scalar* buffer) const {
   static_cast<const Derived*>(this)->template evalProduct<Unaligned>(buffer);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalToCallback>
  void evalToAsync(Scalar* buffer, EvalToCallback done) const {
    static_cast<const Derived*>(this)
        ->template evalProductAsync<EvalToCallback, Unaligned>(buffer,
                                                               std::move(done));
  }
#endif  // EIGEN_USE_THREADS

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
            bool rhs_inner_dim_reordered, int Alignment>
  void evalProductSequential(Scalar* buffer) const {
    if (this->m_j_size == 1) {
      this->template evalGemv<lhs_inner_dim_contiguous,
                              rhs_inner_dim_contiguous, rhs_inner_dim_reordered,
                              Alignment>(buffer);
    } else {
      this->template evalGemm<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous,
                              rhs_inner_dim_reordered, Alignment>(buffer);
    }
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
  void evalGemv(Scalar* buffer) const {
    const Index rows = m_i_size;
    const Index cols = m_k_size;

    typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
    typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;
    typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
    typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;
    const Index lhs_packet_size = internal::unpacket_traits<typename LeftEvaluator::PacketReturnType>::size;
    const Index rhs_packet_size = internal::unpacket_traits<typename RightEvaluator::PacketReturnType>::size;
    const int lhs_alignment = LeftEvaluator::IsAligned ? Aligned : Unaligned;
    const int rhs_alignment = RightEvaluator::IsAligned ? Aligned : Unaligned;
    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, lhs_packet_size,
                                                   lhs_inner_dim_contiguous,
                                                   false, lhs_alignment> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, rhs_packet_size,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, rhs_alignment> RhsMapper;

    LhsMapper lhs(m_leftImpl, m_left_nocontract_strides, m_i_strides,
                  m_left_contracting_strides, m_k_strides);
    RhsMapper rhs(m_rightImpl, m_right_nocontract_strides, m_j_strides,
                  m_right_contracting_strides, m_k_strides);

    const Scalar alpha(1);
    const Index resIncr(1);

    // zero out the result buffer (which must be of size at least rows * sizeof(Scalar)
    m_device.memset(buffer, 0, rows * sizeof(Scalar));

    internal::general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,false,RhsScalar,RhsMapper,false>::run(
        rows, cols, lhs, rhs,
        buffer, resIncr, alpha);

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;
    m_output_kernel(OutputMapper(buffer, rows), m_tensor_contraction_params,
                    static_cast<Index>(0), static_cast<Index>(0), rows,
                    static_cast<Index>(1));
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
  void evalGemm(Scalar* buffer) const {
    // columns in left side, rows in right side
    const Index k = this->m_k_size;
    this->template evalGemmPartial<lhs_inner_dim_contiguous,
                                   rhs_inner_dim_contiguous,
                                   rhs_inner_dim_reordered,
                                   Alignment, true>(buffer, 0, k, 1);
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
      bool rhs_inner_dim_reordered, int Alignment>
  EIGEN_DEVICE_FUNC void evalGemmPartialWithoutOutputKernel(
      Scalar* buffer, Index k_start, Index k_end, int num_threads) const {
    evalGemmPartial<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous,
                    rhs_inner_dim_reordered, Alignment,
        /*use_output_kernel*/ false>(buffer, k_start, k_end,
                                     num_threads);
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment, bool use_output_kernel>
  EIGEN_DEVICE_FUNC void evalGemmPartial(Scalar* buffer, Index k_start, Index k_end, int num_threads) const {
    eigen_assert(k_end >= k_start && k_start >= 0 && k_end <= this->m_k_size);
    // columns in slice on left side, rows on right side
    const Index k_slice = k_end - k_start;

    // rows in left side
    const Index m = this->m_i_size;

    // columns in right side
    const Index n = this->m_j_size;

    // define data mappers for Lhs and Rhs
    typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
    typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;

    typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
    typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

    const Index lhs_packet_size = internal::unpacket_traits<typename LeftEvaluator::PacketReturnType>::size;
    const Index rhs_packet_size = internal::unpacket_traits<typename RightEvaluator::PacketReturnType>::size;

    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, lhs_packet_size,
                                                   lhs_inner_dim_contiguous,
                                                   false, Unaligned> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, rhs_packet_size,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned> RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;

    typedef internal::TensorContractionKernel<
        Scalar, LhsScalar, RhsScalar, Index, OutputMapper, LhsMapper, RhsMapper>
        TensorContractionKernel;

    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

    OutputMapper output(buffer, m);

    // Sizes of the blocks to load in cache. See the Goto paper for details.
    internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar,
                                        Index, internal::ShardByCol>
        blocking(k_slice, m, n, num_threads);
    const Index kc = blocking.kc();
    const Index mc = numext::mini(m, blocking.mc());
    const Index nc = numext::mini(n, blocking.nc());

    typedef typename TensorContractionKernel::LhsBlock LhsBlock;
    typedef typename TensorContractionKernel::RhsBlock RhsBlock;

    LhsBlock blockA;
    RhsBlock blockB;

    TensorContractionKernel kernel(m, k_slice, n, mc, kc, nc);

    typedef typename TensorContractionKernel::BlockMemHandle BlockMemHandle;
    const BlockMemHandle packed_mem =
        kernel.allocate(this->m_device, &blockA, &blockB);

    // If a contraction kernel does not support beta, explicitly initialize
    // output buffer with zeroes.
    if (!TensorContractionKernel::HasBeta) {
      this->m_device.memset(buffer, 0, m * n * sizeof(Scalar));
    }

    for(Index i2=0; i2<m; i2+=mc)
    {
      const Index actual_mc = numext::mini(i2+mc,m)-i2;
      for (Index k2 = k_start; k2 < k_end; k2 += kc) {
        // make sure we don't overshoot right edge of left matrix, then pack vertical panel
        const Index actual_kc = numext::mini(k2 + kc, k_end) - k2;
        kernel.packLhs(&blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        // If kernel supports beta, there is no need to initialize output
        // buffer with zeroes.
        const Scalar alpha = Scalar(1);
        const Scalar beta = (TensorContractionKernel::HasBeta && k2 == k_start)
                                ? Scalar(0)
                                : Scalar(1);

        // series of horizontal blocks
        for (Index j2 = 0; j2 < n; j2 += nc) {
          // make sure we don't overshoot right edge of right matrix, then pack block
          const Index actual_nc = numext::mini(j2 + nc, n) - j2;
          kernel.packRhs(&blockB, rhs.getSubMapper(k2, j2), actual_kc,
                         actual_nc);

          // call gebp (matrix kernel)
          // The parameters here are copied from Eigen's GEMM implementation
          const OutputMapper output_mapper = output.getSubMapper(i2, j2);
          kernel.invoke(output_mapper, blockA, blockB, actual_mc, actual_kc,
                        actual_nc, alpha, beta);

          // We are done with this [i2, j2] output block.
          if (use_output_kernel && k2 + kc >= k_end) {
            m_output_kernel(output_mapper, m_tensor_contraction_params, i2, j2,
                            actual_mc, actual_nc);
          }
        }
      }
    }

    kernel.deallocate(this->m_device, packed_mem);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();

    if (m_result != NULL) {
      m_device.deallocate(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return m_result; }

protected:
  Dimensions m_dimensions;

  contract_t m_k_strides;
  contract_t m_left_contracting_strides;
  contract_t m_right_contracting_strides;

  bool m_lhs_inner_dim_contiguous;
  bool m_rhs_inner_dim_contiguous;
  bool m_rhs_inner_dim_reordered;

  left_nocontract_t m_i_strides;
  right_nocontract_t m_j_strides;
  left_nocontract_t m_left_nocontract_strides;
  right_nocontract_t m_right_nocontract_strides;

  Index m_i_size;
  Index m_j_size;
  Index m_k_size;

  TensorContractionParams m_tensor_contraction_params;

  TensorEvaluator<EvalLeftArgType, Device> m_leftImpl;
  TensorEvaluator<EvalRightArgType, Device> m_rightImpl;
  const Device EIGEN_DEVICE_REF m_device;
  OutputKernelType m_output_kernel;
  EvaluatorPointerType m_result;
};


// evaluator for default device
template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType, typename Device>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> :
    public TensorContractionEvaluatorBase<
      TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> > {
  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  // Could we use NumDimensions here?
  typedef DSizes<Index, NumDims> Dimensions;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device) { }

  template <int Alignment>
  void evalProduct(Scalar* buffer) const {
    TENSOR_CONTRACTION_DISPATCH(this->template evalProductSequential, Alignment, (buffer));
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionBlocking.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H


namespace Eigen {
namespace internal {

enum {
  ShardByRow = 0,
  ShardByCol = 1
};


// Default Blocking Strategy
template<typename ResScalar, typename LhsScalar, typename RhsScalar, typename StorageIndex, int ShardingType = ShardByCol>
class TensorContractionBlocking {
 public:

 /*
   adding EIGEN_DEVICE_FUNC unconditionally to 'TensorContractionBlocking' constructor in `TensorContractionBlocking.h`
     requires adding EIGEN_DEVICE_FUNC to `computeProductBlockingSizes` in `GeneralBlockPanelKernel.h`
     which in turn, requires adding EIGEN_DEVICE_FUNC to `evaluateProductBlockingSizesHeuristic` in `GeneralBlockPanelKernel.h`
     which in turn, requires adding EIGEN_DEVICE_FUNC to `manage_caching_sizes` in `GeneralBlockPanelKernel.h`
     (else HIPCC will error out)

   However adding EIGEN_DEVICE_FUNC to `manage_caching_sizes` in `GeneralBlockPanelKernel.h`
   results in NVCC erroring out with the following error

   ../Eigen/src/Core/products/GeneralBlockPanelKernel.h(57): error #2901:
      dynamic initialization is not supported for function-scope static variables within a __device__/__global__ function
 */

  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
 TensorContractionBlocking(StorageIndex k, StorageIndex m, StorageIndex n, StorageIndex num_threads = 1) :
      kc_(k), mc_(m), nc_(n)
  {
    if (ShardingType == ShardByCol) {
      computeProductBlockingSizes<LhsScalar, RhsScalar, 1>(kc_, mc_, nc_, num_threads);
    }
    else {
      computeProductBlockingSizes<LhsScalar, RhsScalar, 1>(kc_, nc_, mc_, num_threads);
    }

    const int rhs_packet_size = internal::packet_traits<RhsScalar>::size;
    kc_ = (rhs_packet_size <= 8 || kc_ <= rhs_packet_size) ?
      kc_ : (kc_ / rhs_packet_size) * rhs_packet_size;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex kc() const { return kc_; }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex mc() const { return mc_; }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex nc() const { return nc_; }

 private:
  StorageIndex kc_;
  StorageIndex mc_;
  StorageIndex nc_;
};

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorContractionGpu.h file"
#endif

#include "TensorContractionGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014-2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2015 Navdeep Jaitly <ndjaitly@google.com>
// Copyright (C) 2014 Eric Martin <eric@ericmart.in>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H

#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)

namespace Eigen {

template<typename Scalar, typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool needs_edge_check>
__device__ EIGEN_STRONG_INLINE void
EigenContractionKernelInternal(const LhsMapper lhs, const RhsMapper rhs,
                               const OutputMapper output, Scalar* lhs_shmem, Scalar* rhs_shmem,
                       const Index m_size, const Index n_size, const Index k_size) {

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  // declare and initialize 64 registers for output 8x8 block

  // prefetch registers
  Scalar lhs_pf0;
  Scalar lhs_pf1;
  Scalar lhs_pf2;
  Scalar lhs_pf3;
  Scalar lhs_pf4;
  Scalar lhs_pf5;
  Scalar lhs_pf6;
  Scalar lhs_pf7;

  Scalar rhs_pf0;
  Scalar rhs_pf1;
  Scalar rhs_pf2;
  Scalar rhs_pf3;
  Scalar rhs_pf4;
  Scalar rhs_pf5;
  Scalar rhs_pf6;
  Scalar rhs_pf7;

  // shared memory is formatted
  // (contract idx in block, nocontract idx in block, block idx)
  // where block idx is column major. This transposition limits the number of
  // bank conflicts when reading the LHS. The core idea is that since the contracting
  // index is shared by both sides, then the contracting index should be in threadIdx.x.

  // On the LHS, we pad each row inside of each block with an extra element. This makes
  // each block 8 rows of 9 elements, which is 72 elements. This gives no bank conflicts
  // on writes and very few 2-way conflicts on reads. There is an 8x8 grid of these blocks.

  // On the RHS we just add 8 padding elements to the end of each block. This gives no bank
  // conflicts on writes and also none on reads.

  // storage indices
  const Index lhs_store_idx_base = threadIdx.y * 72 + threadIdx.x * 9 + threadIdx.z;
  const Index rhs_store_idx_base = threadIdx.y * 72 + threadIdx.z * 8 + threadIdx.x;

  const Index lhs_store_idx_0 = lhs_store_idx_base + 576 * 0;
  const Index lhs_store_idx_1 = lhs_store_idx_base + 576 * 1;
  const Index lhs_store_idx_2 = lhs_store_idx_base + 576 * 2;
  const Index lhs_store_idx_3 = lhs_store_idx_base + 576 * 3;
  const Index lhs_store_idx_4 = lhs_store_idx_base + 576 * 4;
  const Index lhs_store_idx_5 = lhs_store_idx_base + 576 * 5;
  const Index lhs_store_idx_6 = lhs_store_idx_base + 576 * 6;
  const Index lhs_store_idx_7 = lhs_store_idx_base + 576 * 7;

  const Index rhs_store_idx_0 = rhs_store_idx_base + 576 * 0;
  const Index rhs_store_idx_1 = rhs_store_idx_base + 576 * 1;
  const Index rhs_store_idx_2 = rhs_store_idx_base + 576 * 2;
  const Index rhs_store_idx_3 = rhs_store_idx_base + 576 * 3;
  const Index rhs_store_idx_4 = rhs_store_idx_base + 576 * 4;
  const Index rhs_store_idx_5 = rhs_store_idx_base + 576 * 5;
  const Index rhs_store_idx_6 = rhs_store_idx_base + 576 * 6;
  const Index rhs_store_idx_7 = rhs_store_idx_base + 576 * 7;

  // in the loading code, the following variables are important:
  // threadIdx.x: the vertical position in an 8x8 block
  // threadIdx.y: the vertical index of the 8x8 block in the grid
  // threadIdx.z: the horizontal position in an 8x8 block
  // k: the horizontal index of the 8x8 block in the grid
  //
  // The k parameter is implicit (it was the loop counter for a loop that went
  // from 0 to <8, but now that loop is unrolled in the below code.

  const Index load_idx_vert = threadIdx.x + 8 * threadIdx.y;
  const Index lhs_vert = base_m + load_idx_vert;

#define prefetchIntoRegisters(base_k)                           \
  {                                                             \
    lhs_pf0 = conv(0);                                          \
    lhs_pf1 = conv(0);                                          \
    lhs_pf2 = conv(0);                                          \
    lhs_pf3 = conv(0);                                          \
    lhs_pf4 = conv(0);                                          \
    lhs_pf5 = conv(0);                                          \
    lhs_pf6 = conv(0);                                          \
    lhs_pf7 = conv(0);                                          \
                                                                \
    rhs_pf0 = conv(0);                                          \
    rhs_pf1 = conv(0);                                          \
    rhs_pf2 = conv(0);                                          \
    rhs_pf3 = conv(0);                                          \
    rhs_pf4 = conv(0);                                          \
    rhs_pf5 = conv(0);                                          \
    rhs_pf6 = conv(0);                                          \
    rhs_pf7 = conv(0);                                          \
                                                                \
    if (!needs_edge_check || lhs_vert < m_size) {               \
      const Index lhs_horiz_0 = base_k + threadIdx.z + 0 * 8;   \
      const Index lhs_horiz_1 = base_k + threadIdx.z + 1 * 8;   \
      const Index lhs_horiz_2 = base_k + threadIdx.z + 2 * 8;   \
      const Index lhs_horiz_3 = base_k + threadIdx.z + 3 * 8;   \
      const Index lhs_horiz_4 = base_k + threadIdx.z + 4 * 8;   \
      const Index lhs_horiz_5 = base_k + threadIdx.z + 5 * 8;   \
      const Index lhs_horiz_6 = base_k + threadIdx.z + 6 * 8;   \
      const Index lhs_horiz_7 = base_k + threadIdx.z + 7 * 8;   \
                                                                \
      if (!needs_edge_check || lhs_horiz_7 < k_size) {          \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
        lhs_pf6 = lhs(lhs_vert, lhs_horiz_6);                   \
        lhs_pf7 = lhs(lhs_vert, lhs_horiz_7);                   \
      } else if (lhs_horiz_6 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
        lhs_pf6 = lhs(lhs_vert, lhs_horiz_6);                   \
      } else if (lhs_horiz_5 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
      } else if (lhs_horiz_4 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
      } else if (lhs_horiz_3 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
      } else if (lhs_horiz_2 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
      } else if (lhs_horiz_1 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
      } else if (lhs_horiz_0 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
      }                                                         \
    }                                                           \
                                                                \
    const Index rhs_vert = base_k + load_idx_vert;              \
    if (!needs_edge_check || rhs_vert < k_size) {               \
      const Index rhs_horiz_0 = base_n + threadIdx.z + 0 * 8;   \
      const Index rhs_horiz_1 = base_n + threadIdx.z + 1 * 8;   \
      const Index rhs_horiz_2 = base_n + threadIdx.z + 2 * 8;   \
      const Index rhs_horiz_3 = base_n + threadIdx.z + 3 * 8;   \
      const Index rhs_horiz_4 = base_n + threadIdx.z + 4 * 8;   \
      const Index rhs_horiz_5 = base_n + threadIdx.z + 5 * 8;   \
      const Index rhs_horiz_6 = base_n + threadIdx.z + 6 * 8;   \
      const Index rhs_horiz_7 = base_n + threadIdx.z + 7 * 8;   \
                                                                \
      if (rhs_horiz_7 < n_size) {                               \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
        rhs_pf6 = rhs(rhs_vert, rhs_horiz_6);                   \
        rhs_pf7 = rhs(rhs_vert, rhs_horiz_7);                   \
      } else if (rhs_horiz_6 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
        rhs_pf6 = rhs(rhs_vert, rhs_horiz_6);                   \
      } else if (rhs_horiz_5 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
      } else if (rhs_horiz_4 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
      } else if (rhs_horiz_3 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
      } else if (rhs_horiz_2 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
      } else if (rhs_horiz_1 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
      } else if (rhs_horiz_0 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
      }                                                         \
    }                                                           \
  }                                                             \

#define writeRegToShmem(_)                      \
  lhs_shmem[lhs_store_idx_0] = lhs_pf0;         \
  rhs_shmem[rhs_store_idx_0] = rhs_pf0;         \
                                                \
  lhs_shmem[lhs_store_idx_1] = lhs_pf1;         \
  rhs_shmem[rhs_store_idx_1] = rhs_pf1;         \
                                                \
  lhs_shmem[lhs_store_idx_2] = lhs_pf2;         \
  rhs_shmem[rhs_store_idx_2] = rhs_pf2;         \
                                                \
  lhs_shmem[lhs_store_idx_3] = lhs_pf3;         \
  rhs_shmem[rhs_store_idx_3] = rhs_pf3;         \
                                                \
  lhs_shmem[lhs_store_idx_4] = lhs_pf4;         \
  rhs_shmem[rhs_store_idx_4] = rhs_pf4;         \
                                                \
  lhs_shmem[lhs_store_idx_5] = lhs_pf5;         \
  rhs_shmem[rhs_store_idx_5] = rhs_pf5;         \
                                                \
  lhs_shmem[lhs_store_idx_6] = lhs_pf6;         \
  rhs_shmem[rhs_store_idx_6] = rhs_pf6;         \
                                                \
  lhs_shmem[lhs_store_idx_7] = lhs_pf7;         \
  rhs_shmem[rhs_store_idx_7] = rhs_pf7;         \

  // declare and initialize result array
#define res(i, j) _res_##i##j
#define initResultRow(i)                        \
  Scalar res(i, 0) = conv(0);                   \
  Scalar res(i, 1) = conv(0);                   \
  Scalar res(i, 2) = conv(0);                   \
  Scalar res(i, 3) = conv(0);                   \
  Scalar res(i, 4) = conv(0);                   \
  Scalar res(i, 5) = conv(0);                   \
  Scalar res(i, 6) = conv(0);                   \
  Scalar res(i, 7) = conv(0);                   \

  internal::scalar_cast_op<int, Scalar> conv;
  initResultRow(0);
  initResultRow(1);
  initResultRow(2);
  initResultRow(3);
  initResultRow(4);
  initResultRow(5);
  initResultRow(6);
  initResultRow(7);
#undef initResultRow

  for (Index base_k = 0; base_k < k_size; base_k += 64) {
    // wait for previous iteration to finish with shmem. Despite common sense,
    // the code is a bit faster with this here then at bottom of loop
    __syncthreads();

    prefetchIntoRegisters(base_k);
    writeRegToShmem();

    #undef prefetchIntoRegisters
    #undef writeRegToShmem

    // wait for shared mem packing to be done before starting computation
    __syncthreads();

    // compute 8x8 matrix product by outer product. This involves packing one column
    // of LHS and one row of RHS into registers (takes 16 registers).

#define lcol(i) _lcol##i
    Scalar lcol(0);
    Scalar lcol(1);
    Scalar lcol(2);
    Scalar lcol(3);
    Scalar lcol(4);
    Scalar lcol(5);
    Scalar lcol(6);
    Scalar lcol(7);

#define rrow(j) _rrow##j
    Scalar rrow(0);
    Scalar rrow(1);
    Scalar rrow(2);
    Scalar rrow(3);
    Scalar rrow(4);
    Scalar rrow(5);
    Scalar rrow(6);
    Scalar rrow(7);

    // Now x corresponds to k, y to m, and z to n
    const Scalar* lhs_block = &lhs_shmem[threadIdx.x + 9 * threadIdx.y];
    const Scalar* rhs_block = &rhs_shmem[threadIdx.x + 8 * threadIdx.z];

#define lhs_element(i, j) lhs_block[72 * ((i) + 8 * (j))]
#define rhs_element(i, j) rhs_block[72 * ((i) + 8 * (j))]

#define loadData(i, j)                          \
    lcol(0) = lhs_element(0, j);               \
    rrow(0) = rhs_element(i, 0);               \
    lcol(1) = lhs_element(1, j);               \
    rrow(1) = rhs_element(i, 1);               \
    lcol(2) = lhs_element(2, j);               \
    rrow(2) = rhs_element(i, 2);               \
    lcol(3) = lhs_element(3, j);               \
    rrow(3) = rhs_element(i, 3);               \
    lcol(4) = lhs_element(4, j);               \
    rrow(4) = rhs_element(i, 4);               \
    lcol(5) = lhs_element(5, j);               \
    rrow(5) = rhs_element(i, 5);               \
    lcol(6) = lhs_element(6, j);               \
    rrow(6) = rhs_element(i, 6);               \
    lcol(7) = lhs_element(7, j);               \
    rrow(7) = rhs_element(i, 7);               \

#define computeCol(j)                           \
    res(0, j) += lcol(0) * rrow(j);             \
    res(1, j) += lcol(1) * rrow(j);             \
    res(2, j) += lcol(2) * rrow(j);             \
    res(3, j) += lcol(3) * rrow(j);             \
    res(4, j) += lcol(4) * rrow(j);             \
    res(5, j) += lcol(5) * rrow(j);             \
    res(6, j) += lcol(6) * rrow(j);             \
    res(7, j) += lcol(7) * rrow(j);             \

#define computePass(i)                          \
    loadData(i, i);                             \
                                                \
    computeCol(0);                              \
    computeCol(1);                              \
    computeCol(2);                              \
    computeCol(3);                              \
    computeCol(4);                              \
    computeCol(5);                              \
    computeCol(6);                              \
    computeCol(7);                              \

    computePass(0);
    computePass(1);
    computePass(2);
    computePass(3);
    computePass(4);
    computePass(5);
    computePass(6);
    computePass(7);

#undef lcol
#undef rrow
#undef lhs_element
#undef rhs_element
#undef loadData
#undef computeCol
#undef computePass
  } // end loop over k

  // we've now iterated over all of the large (ie width 64) k blocks and
  // accumulated results in registers. At this point thread (x, y, z) contains
  // the sum across all big k blocks of the product of little k block of index (x, y)
  // with block of index (y, z). To compute the final output, we need to reduce
  // the 8 threads over y by summation.
#if defined(EIGEN_HIPCC) || (defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000)
#define shuffleInc(i, j, mask) res(i, j) += __shfl_xor(res(i, j), mask)
#else
#define shuffleInc(i, j, mask) res(i, j) += __shfl_xor_sync(0xFFFFFFFF, res(i, j), mask)
#endif

#define reduceRow(i, mask)                      \
  shuffleInc(i, 0, mask);                       \
  shuffleInc(i, 1, mask);                       \
  shuffleInc(i, 2, mask);                       \
  shuffleInc(i, 3, mask);                       \
  shuffleInc(i, 4, mask);                       \
  shuffleInc(i, 5, mask);                       \
  shuffleInc(i, 6, mask);                       \
  shuffleInc(i, 7, mask);                       \

#define reduceMatrix(mask)                      \
  reduceRow(0, mask);                           \
  reduceRow(1, mask);                           \
  reduceRow(2, mask);                           \
  reduceRow(3, mask);                           \
  reduceRow(4, mask);                           \
  reduceRow(5, mask);                           \
  reduceRow(6, mask);                           \
  reduceRow(7, mask);                           \

  // actually perform the reduction, now each thread of index (_, y, z)
  // contains the correct values in its registers that belong in the output
  // block
  reduceMatrix(1);
  reduceMatrix(2);
  reduceMatrix(4);

#undef shuffleInc
#undef reduceRow
#undef reduceMatrix

  // now we need to copy the 64 values into main memory. We can't split work
  // among threads because all variables are in registers. There's 2 ways
  // to do this:
  // (1) have 1 thread do 64 writes from registers into global memory
  // (2) have 1 thread do 64 writes into shared memory, and then 8 threads
  //     each do 8 writes into global memory. We can just overwrite the shared
  //     memory from the problem we just solved.
  // (2) is slightly faster than (1) due to less branching and more ILP

  // TODO: won't yield much gain, but could just use currently unused shared mem
  //       and then we won't have to sync
  // wait for shared mem to be out of use
  __syncthreads();

#define writeResultShmem(i, j)                                          \
  lhs_shmem[i + 8 * threadIdx.y + 64 * threadIdx.z + 512 * j] = res(i, j); \

#define writeRow(i)                             \
  writeResultShmem(i, 0);                       \
  writeResultShmem(i, 1);                       \
  writeResultShmem(i, 2);                       \
  writeResultShmem(i, 3);                       \
  writeResultShmem(i, 4);                       \
  writeResultShmem(i, 5);                       \
  writeResultShmem(i, 6);                       \
  writeResultShmem(i, 7);                       \

  if (threadIdx.x == 0) {
    writeRow(0);
    writeRow(1);
    writeRow(2);
    writeRow(3);
    writeRow(4);
    writeRow(5);
    writeRow(6);
    writeRow(7);
  }
#undef writeResultShmem
#undef writeRow

  const int max_i_write = numext::mini((int)((m_size - base_m - threadIdx.y + 7) / 8), 8);
  const int max_j_write = numext::mini((int)((n_size - base_n - threadIdx.z + 7) / 8), 8);

  if (threadIdx.x < max_i_write) {
    if (max_j_write == 8) {
      // TODO: can i trade bank conflicts for coalesced writes?
      Scalar val0 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 0];
      Scalar val1 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 1];
      Scalar val2 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 2];
      Scalar val3 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 3];
      Scalar val4 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 4];
      Scalar val5 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 5];
      Scalar val6 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 6];
      Scalar val7 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 7];

      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 0) = val0;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 1) = val1;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 2) = val2;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 3) = val3;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 4) = val4;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 5) = val5;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 6) = val6;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 7) = val7;
    } else {
#pragma unroll 7
      for (int j = 0; j < max_j_write; j++) {
        Scalar val = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * j];
        output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * j) = val;
      }
    }
  }
#undef res
}


template<typename Scalar, typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(512, 1)
#else
__launch_bounds__(512)
#endif
EigenContractionKernel(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ Scalar lhs_shmem[72 * 64];
  __shared__ Scalar rhs_shmem[72 * 64];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  if (base_m + 63 < m_size && base_n + 63 < n_size) {
    EigenContractionKernelInternal<Scalar, Index, LhsMapper, RhsMapper, OutputMapper, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size);
  } else {
    EigenContractionKernelInternal<Scalar, Index, LhsMapper, RhsMapper, OutputMapper, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size);
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool CHECK_LHS_BOUNDARY,
         bool CHECK_RHS_BOUNDARY>
__device__ __forceinline__ void
EigenFloatContractionKernelInternal16x16(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output, float2 lhs_shmem2[][16],
                       float2 rhs_shmem2[][8], const Index m_size,
                       const Index n_size, const Index k_size,
                       const Index base_m, const Index base_n) {

  // prefetch registers
  float4 lhs_pf0, rhs_pf0;

  float4 results[4];
  for (int i=0; i < 4; i++) {
    results[i].x = results[i].y = results[i].z = results[i].w = 0;
  }

#define prefetch_lhs(reg, row, col)                            \
    if (!CHECK_LHS_BOUNDARY) {                                 \
      if (col < k_size) {                                      \
        reg =lhs.template loadPacket<float4,Unaligned>(row, col);     \
      }                                                        \
    } else {                                                   \
      if (col < k_size) {                                      \
        if (row + 3 < m_size) {                                \
          reg =lhs.template loadPacket<float4,Unaligned>(row, col);   \
        } else if (row + 2 < m_size) {                         \
          reg.x =lhs(row + 0, col);                            \
          reg.y =lhs(row + 1, col);                            \
          reg.z =lhs(row + 2, col);                            \
        } else if (row + 1 < m_size) {                         \
          reg.x =lhs(row + 0, col);                            \
          reg.y =lhs(row + 1, col);                            \
        } else if (row  < m_size) {                            \
          reg.x =lhs(row + 0, col);                            \
        }                                                      \
      }                                                        \
    }							       \

  Index lhs_vert = base_m+threadIdx.x*4;

  for (Index k = 0; k < k_size; k += 16) {

    lhs_pf0 = internal::pset1<float4>(0);
    rhs_pf0 = internal::pset1<float4>(0);

    Index lhs_horiz = threadIdx.y+k;
    prefetch_lhs(lhs_pf0, lhs_vert, lhs_horiz)

    Index rhs_vert = k+(threadIdx.x%4)*4;
    Index rhs_horiz0 = (threadIdx.x>>2)+threadIdx.y*4+base_n;

    if (!CHECK_RHS_BOUNDARY) {
      if ((rhs_vert + 3) < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
      } else if (rhs_vert + 2 < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
      } else if (rhs_vert + 1 < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
      } else if (rhs_vert  < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
      }
    } else {
      if (rhs_horiz0 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        } else if ((rhs_vert + 2) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        } else if ((rhs_vert + 1) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        } else if (rhs_vert  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        }
      }
    }
    float x1, x2 ;
    // the following can be a bitwise operation..... some day.
    if((threadIdx.x%8) < 4) {
      x1 = rhs_pf0.y;
      x2 = rhs_pf0.w;
    } else {
      x1 = rhs_pf0.x;
      x2 = rhs_pf0.z;
    }
    #if defined(EIGEN_HIPCC) || (defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000)
    x1 = __shfl_xor(x1, 4);
    x2 = __shfl_xor(x2, 4);
    #else
    x1 = __shfl_xor_sync(0xFFFFFFFF, x1, 4);
    x2 = __shfl_xor_sync(0xFFFFFFFF, x2, 4);
    #endif
    if((threadIdx.x%8) < 4) {
      rhs_pf0.y = x1;
      rhs_pf0.w = x2;
    } else {
      rhs_pf0.x = x1;
      rhs_pf0.z = x2;
    }

    // We have 64 features.
    // Row 0 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 0, 1.
    // Row 1 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 2, 3.
    // ...
    // Row 31 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 62, 63
    // Row 32 -> times (2, 6, 10, 14, 3, 7, 11, 15) for features 0, 1
    // ...
    rhs_shmem2[(threadIdx.x>>3)+ threadIdx.y*2][threadIdx.x%8] = make_float2(rhs_pf0.x, rhs_pf0.y);
    rhs_shmem2[(threadIdx.x>>3)+ threadIdx.y*2+32][threadIdx.x%8] = make_float2(rhs_pf0.z, rhs_pf0.w);

    // Row 0 (time 0) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // Row 1 (time 1) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // ...
    // Row 15 (time 15) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // Row 16 (time 0) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63)
    // ...

    lhs_shmem2[threadIdx.y][threadIdx.x] = make_float2(lhs_pf0.x, lhs_pf0.y);
    lhs_shmem2[threadIdx.y+16][threadIdx.x] = make_float2(lhs_pf0.z, lhs_pf0.w);


#define add_vals(fl1, fl2, fr1, fr2)\
    results[0].x += fl1.x * fr1.x;\
    results[0].y += fl1.y * fr1.x;\
    results[0].z += fl2.x * fr1.x;\
    results[0].w += fl2.y * fr1.x;\
\
    results[1].x += fl1.x * fr1.y;\
    results[1].y += fl1.y * fr1.y;\
    results[1].z += fl2.x * fr1.y;\
    results[1].w += fl2.y * fr1.y;\
\
    results[2].x += fl1.x * fr2.x;\
    results[2].y += fl1.y * fr2.x;\
    results[2].z += fl2.x * fr2.x;\
    results[2].w += fl2.y * fr2.x;\
\
    results[3].x += fl1.x * fr2.y;\
    results[3].y += fl1.y * fr2.y;\
    results[3].z += fl2.x * fr2.y;\
    results[3].w += fl2.y * fr2.y;\

    __syncthreads();

    // Do the multiplies.
    #pragma unroll
    for (int koff = 0; koff < 16; koff ++) {
      // 32 x threads.
      float2 fl1 = lhs_shmem2[koff][threadIdx.x];
      float2 fl2 = lhs_shmem2[koff + 16][threadIdx.x];

      int start_feature = threadIdx.y * 4;
      float2 fr1 = rhs_shmem2[(start_feature>>1) + 32*((koff%4)/2)][koff/4 + (koff%2)*4];
      float2 fr2 = rhs_shmem2[(start_feature>>1) + 1 + 32*((koff%4)/2)][koff/4 + (koff%2)*4];

      add_vals(fl1, fl2, fr1, fr2)
    }
    __syncthreads();
  }

#undef prefetch_lhs
#undef add_vals

  Index horiz_base = threadIdx.y*4+base_n;
  if (!CHECK_LHS_BOUNDARY && !CHECK_RHS_BOUNDARY) {
    for (int i = 0; i < 4; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }
  } else if (!CHECK_RHS_BOUNDARY) {
    // CHECK LHS
    if (lhs_vert + 3 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    } else if (lhs_vert + 2 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
      }
    } else if (lhs_vert + 1 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
      }
    } else if (lhs_vert  < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
      }
    }
  } else if (!CHECK_LHS_BOUNDARY) {
    // CHECK RHS
    /*
    int ncols_rem = fminf(n_size- horiz_base, 4);
    for (int i = 0; i < ncols_rem; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }*/
    for (int i = 0; i < 4; i++) {
      if (horiz_base+i < n_size) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
       }
    }
  } else {
    // CHECK both boundaries.
    for (int i = 0; i < 4; i++) {
      if (horiz_base+i < n_size) {
        if (lhs_vert < m_size)
          output(lhs_vert, horiz_base + i) = results[i].x;
        if (lhs_vert + 1 < m_size)
          output(lhs_vert + 1, horiz_base + i) = results[i].y;
        if (lhs_vert + 2 < m_size)
          output(lhs_vert + 2, horiz_base + i) = results[i].z;
        if (lhs_vert + 3 < m_size)
          output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool CHECK_LHS_BOUNDARY,
         bool CHECK_RHS_BOUNDARY>
__device__ __forceinline__ void
EigenFloatContractionKernelInternal(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output, float2 lhs_shmem2[][32],
                       float2 rhs_shmem2[][8], const Index m_size,
                       const Index n_size, const Index k_size,
                       const Index base_m, const Index base_n) {

  // prefetch registers
  float4 lhs_pf0, lhs_pf1, lhs_pf2, lhs_pf3;
  float4 rhs_pf0, rhs_pf1;

  float4 results[8];
  for (int i=0; i < 8; i++) {
    results[i].x = results[i].y = results[i].z = results[i].w = 0;
  }

  Index lhs_vert = base_m+threadIdx.x*4+(threadIdx.y%4)*32;
  for (Index k = 0; k < k_size; k += 32) {
    lhs_pf0 = internal::pset1<float4>(0);
    lhs_pf1 = internal::pset1<float4>(0);
    lhs_pf2 = internal::pset1<float4>(0);
    lhs_pf3 = internal::pset1<float4>(0);

    rhs_pf0 = internal::pset1<float4>(0);
    rhs_pf1 = internal::pset1<float4>(0);

     if (!CHECK_LHS_BOUNDARY) {
      if ((threadIdx.y/4+k+24) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
        lhs_pf3 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+24));
      } else if ((threadIdx.y/4+k+16) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
      } else if ((threadIdx.y/4+k+8) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
      } else if ((threadIdx.y/4+k) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
      }
    } else {
      // just CHECK_LHS_BOUNDARY
      if (lhs_vert + 3 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
          lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
          lhs_pf3 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
          lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        }
      } else if (lhs_vert + 2 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf2.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
          lhs_pf3.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+24));
          lhs_pf3.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf2.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
        }
      } else if (lhs_vert + 1 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
          lhs_pf3.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
        }
      } else if (lhs_vert < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
        }
      }
    }
    __syncthreads();
    Index rhs_vert = k+threadIdx.x*4;
    Index rhs_horiz0 = threadIdx.y*2+base_n;
    Index rhs_horiz1 = threadIdx.y*2+1+base_n;
    if (!CHECK_RHS_BOUNDARY) {
      if ((rhs_vert + 3) < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        rhs_pf1 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz1);
      } else if (rhs_vert + 2 < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
        rhs_pf1.z = rhs(rhs_vert + 2, rhs_horiz1);
      } else if (rhs_vert + 1 < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
      } else if (rhs_vert  < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
      }
    } else {
      if (rhs_horiz1 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
          rhs_pf1 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz1);
        } else if (rhs_vert + 2 < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
          rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
          rhs_pf1.z = rhs(rhs_vert + 2, rhs_horiz1);
        } else if (k+threadIdx.x*4 + 1 < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
          rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
        } else if (k+threadIdx.x*4  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        }
      } else if (rhs_horiz0 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        } else if ((rhs_vert + 2) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        } else if ((rhs_vert + 1) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        } else if (rhs_vert  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        }
      }
    }
    __syncthreads();
    // Loaded. Do computation
    // Row 0 -> times (0, 4, 8, .. 28) for features 0, 1.
    // Row 1 -> times (0, 4, 8, .. 28) for features 2, 3.
    // ..
    // Row 31 -> times (0, 4, 8, .. 28) for features 62, 63
    rhs_shmem2[threadIdx.y][threadIdx.x] = make_float2(rhs_pf0.x, rhs_pf1.x);
    // Row 32 -> times (1, 5, 9, .. 29) for features 0, 1.
    // Row 33 -> times (1, 5, 9, .. 29) for features 2, 3.
    // ..
    rhs_shmem2[threadIdx.y+32][threadIdx.x] = make_float2(rhs_pf0.y, rhs_pf1.y);
    // Row 64 -> times (2, 6, 10, .. 30) for features 0, 1.
    // Row 65 -> times (2, 6, 10, .. 30) for features 2, 3.
    rhs_shmem2[threadIdx.y+64][threadIdx.x] = make_float2(rhs_pf0.z, rhs_pf1.z);
    // Row 96 -> times (3, 7, 11, .. 31) for features 0, 1.
    // Row 97 -> times (3, 7, 11, .. 31) for features 2, 3.
    rhs_shmem2[threadIdx.y+96][threadIdx.x] = make_float2(rhs_pf0.w, rhs_pf1.w);

    // LHS.
    // Row 0 (time 0) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61) .. (124, 125)
    // Row 1 (time 1) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61) .. (124, 125)
    // ...
    // Row 8 (time 0) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63) .. (126, 127)
    // Row 15 (time 7) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63) .. (126, 127)


#define add_vals(a_feat1, a_feat2, f1, f2, f3, f4)\
      results[0].x += a_feat1.x * f1.x;\
      results[1].x += a_feat1.x * f1.y;\
      results[2].x += a_feat1.x * f2.x;\
      results[3].x += a_feat1.x * f2.y;\
      results[4].x += a_feat1.x * f3.x;\
      results[5].x += a_feat1.x * f3.y;\
      results[6].x += a_feat1.x * f4.x;\
      results[7].x += a_feat1.x * f4.y;\
\
      results[0].y += a_feat1.y * f1.x;\
      results[1].y += a_feat1.y * f1.y;\
      results[2].y += a_feat1.y * f2.x;\
      results[3].y += a_feat1.y * f2.y;\
      results[4].y += a_feat1.y * f3.x;\
      results[5].y += a_feat1.y * f3.y;\
      results[6].y += a_feat1.y * f4.x;\
      results[7].y += a_feat1.y * f4.y;\
\
      results[0].z += a_feat2.x * f1.x;\
      results[1].z += a_feat2.x * f1.y;\
      results[2].z += a_feat2.x * f2.x;\
      results[3].z += a_feat2.x * f2.y;\
      results[4].z += a_feat2.x * f3.x;\
      results[5].z += a_feat2.x * f3.y;\
      results[6].z += a_feat2.x * f4.x;\
      results[7].z += a_feat2.x * f4.y;\
\
      results[0].w += a_feat2.y * f1.x;\
      results[1].w += a_feat2.y * f1.y;\
      results[2].w += a_feat2.y * f2.x;\
      results[3].w += a_feat2.y * f2.y;\
      results[4].w += a_feat2.y * f3.x;\
      results[5].w += a_feat2.y * f3.y;\
      results[6].w += a_feat2.y * f4.x;\
      results[7].w += a_feat2.y * f4.y;\

    lhs_shmem2[threadIdx.y/4][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf0.x, lhs_pf0.y);
    lhs_shmem2[threadIdx.y/4+8][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf1.x, lhs_pf1.y);
    lhs_shmem2[threadIdx.y/4+16][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf2.x, lhs_pf2.y);
    lhs_shmem2[threadIdx.y/4+24][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf3.x, lhs_pf3.y);

    lhs_shmem2[threadIdx.y/4 + 32][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf0.z, lhs_pf0.w);
    lhs_shmem2[threadIdx.y/4 + 40][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf1.z, lhs_pf1.w);
    lhs_shmem2[threadIdx.y/4 + 48][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf2.z, lhs_pf2.w);
    lhs_shmem2[threadIdx.y/4 + 56][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf3.z, lhs_pf3.w);

    __syncthreads();

    // Do the multiplies.
    #pragma unroll
    for (int koff = 0; koff < 32; koff ++) {
      float2 a3 = lhs_shmem2[koff][threadIdx.x + (threadIdx.y % 4) * 8];
      float2 a4 = lhs_shmem2[koff + 32][threadIdx.x + (threadIdx.y % 4) * 8];

      // first feature is at (threadIdx.y/4) * 8 last is at start + 8.
      int start_feature = (threadIdx.y / 4) * 8;

      float2 br1 = rhs_shmem2[start_feature/2 +     (koff % 4) * 32][koff/4];
      float2 br2 = rhs_shmem2[start_feature/2 + 1 + (koff % 4) * 32][koff/4];
      float2 br3 = rhs_shmem2[start_feature/2 + 2 + (koff % 4) * 32][koff/4];
      float2 br4 = rhs_shmem2[start_feature/2 + 3 + (koff % 4) * 32][koff/4];

      add_vals(a3, a4, br1, br2, br3, br4)
    }
    __syncthreads();
  } // end loop over k

  __syncthreads();
  Index horiz_base = (threadIdx.y/4)*8+base_n;
  if (!CHECK_LHS_BOUNDARY && !CHECK_RHS_BOUNDARY) {
    for (int i = 0; i < 8; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }
  } else if (!CHECK_RHS_BOUNDARY) {
    if (lhs_vert + 3 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    } else if (lhs_vert + 2 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
      }
    } else if (lhs_vert + 1 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
      }
    } else if (lhs_vert  < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
      }
    }
  } else if (!CHECK_LHS_BOUNDARY) {
    // CHECK BOUNDARY_B
    for (int i = 0; i < 8; i++) {
      if (horiz_base + i < n_size) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  } else {
    // CHECK both boundaries.
    for (int i = 0; i < 8; i++) {
      if (horiz_base + i < n_size) {
        if (lhs_vert < m_size)
          output(lhs_vert, horiz_base + i) = results[i].x;
        if (lhs_vert + 1 < m_size)
          output(lhs_vert + 1, horiz_base + i) = results[i].y;
        if (lhs_vert + 2 < m_size)
          output(lhs_vert + 2, horiz_base + i) = results[i].z;
        if (lhs_vert + 3 < m_size)
          output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(256, 1)
#else
__launch_bounds__(256)
#endif
EigenFloatContractionKernel(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ float2 lhs_shmem[64*32];
  __shared__ float2 rhs_shmem[128*8];

  typedef float2 LHS_MEM[64][32];
  typedef float2 RHS_MEM[128][8];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 128 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  bool check_rhs = (base_n + 63) >= n_size;
  bool check_lhs128 = (base_m + 127) >= m_size;

  if (!check_rhs) {
    if (!check_lhs128) {
      // >= 128 rows left
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, false, false>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, true, false>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    }
  } else {
    if (!check_lhs128) {
      // >= 128 rows left
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, false, true>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, true, true>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    }
  }
}

template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(256, 1)
#else
__launch_bounds__(256)
#endif
EigenFloatContractionKernel16x16(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ float2 lhs_shmem[32][16];
  __shared__ float2 rhs_shmem[64][8];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  if (base_m + 63 < m_size) {
    if (base_n + 63 < n_size) {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, false, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, false, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    }
  } else {
    if (base_n + 63 < n_size) {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, true, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, true, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    }
  }
}


template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, GpuDevice> :
    public TensorContractionEvaluatorBase<TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, GpuDevice> > {

  typedef GpuDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, GpuDevice>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, LDims> left_dim_mapper_t;
  typedef array<Index, RDims> right_dim_mapper_t;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<Index, NumDims> Dimensions;

  // typedefs needed in evalTo
  typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
  typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

  typedef typename LeftEvaluator::Dimensions LeftDimensions;
  typedef typename RightEvaluator::Dimensions RightDimensions;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device)
  {
    EIGEN_STATIC_ASSERT( (internal::is_same<OutputKernelType, const NoOpOutputKernel>::value),
                          GPU_TENSOR_CONTRACTION_DOES_NOT_SUPPORT_OUTPUT_KERNELS);
  }

  // We need to redefine this method to make nvcc happy
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar* data) {
    this->m_leftImpl.evalSubExprsIfNeeded(NULL);
    this->m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalTo(data);
      return false;
    } else {
      this->m_result = static_cast<Scalar *>(this->m_device.allocate(this->dimensions().TotalSize() * sizeof(Scalar)));
      evalTo(this->m_result);
      return true;
    }
  }

  void evalTo(Scalar* buffer) const {
    if (this->m_lhs_inner_dim_contiguous) {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, true, true, Unaligned>(buffer);
        }
        else {
          evalTyped<true, true, false, Unaligned>(buffer);
        }
      }
      else {
       if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, false, true, Unaligned>(buffer);
        }
        else {
          evalTyped<true, false, false, Unaligned>(buffer);
        }
      }
    }
    else {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, true, true, Unaligned>(buffer);
        }
        else {
          evalTyped<false, true, false, Unaligned>(buffer);
        }
      }
      else {
       if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, false, true, Unaligned>(buffer);
        }
        else {
          evalTyped<false, false, false, Unaligned>(buffer);
        }
      }
    }
  }

  template <typename LhsScalar, typename RhsScalar, typename Index, typename LhsMapper, typename RhsMapper, typename OutputMapper> struct LaunchKernels {
    static void Run(const LhsMapper& lhs, const RhsMapper& rhs, const OutputMapper& output, Index m, Index n, Index k, const GpuDevice& device) {
    const Index m_blocks = (m + 63) / 64;
    const Index n_blocks = (n + 63) / 64;
    const dim3 num_blocks(m_blocks, n_blocks, 1);
    const dim3 block_size(8, 8, 8);
    LAUNCH_GPU_KERNEL((EigenContractionKernel<Scalar, Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
    }
  };

  template <typename Index, typename LhsMapper, typename RhsMapper, typename OutputMapper> struct LaunchKernels<float, float, Index, LhsMapper, RhsMapper, OutputMapper> {
    static void Run(const LhsMapper& lhs, const RhsMapper& rhs, const OutputMapper& output, Index m, Index n, Index k, const GpuDevice& device) {
      if (m < 768 || n < 768) {
        const Index m_blocks = (m + 63) / 64;
        const Index n_blocks = (n + 63) / 64;
        const dim3 num_blocks(m_blocks, n_blocks, 1);
        const dim3 block_size(16, 16, 1);
        LAUNCH_GPU_KERNEL((EigenFloatContractionKernel16x16<Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
      } else {
        const Index m_blocks = (m + 127) / 128;
        const Index n_blocks = (n + 63) / 64;
        const dim3 num_blocks(m_blocks, n_blocks, 1);
        const dim3 block_size(8, 32, 1);
        LAUNCH_GPU_KERNEL((EigenFloatContractionKernel<Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
      }
    }
  };

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  void evalTyped(Scalar* buffer) const {
    // columns in left side, rows in right side
    const Index k = this->m_k_size;
    EIGEN_UNUSED_VARIABLE(k)

    // rows in left side
    const Index m = this->m_i_size;

    // columns in right side
    const Index n = this->m_j_size;

    // zero out the result buffer (which must be of size at least m * n * sizeof(Scalar)
    this->m_device.memset(buffer, 0, m * n * sizeof(Scalar));

    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, 4,
                                                   lhs_inner_dim_contiguous,
                                                   false, Unaligned> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, 4,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned> RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;


    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

    OutputMapper output(buffer, m);

#if defined(EIGEN_USE_HIP)
    setGpuSharedMemConfig(hipSharedMemBankSizeEightByte);
#else
    setGpuSharedMemConfig(cudaSharedMemBankSizeEightByte);
#endif

    LaunchKernels<LhsScalar, RhsScalar, Index, LhsMapper, RhsMapper, OutputMapper>::Run(lhs, rhs, output,  m, n, k, this->m_device);
  }
};

} // end namespace Eigen

#endif // EIGEN_USE_GPU and EIGEN_GPUCC
#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionMapper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H

namespace Eigen {

namespace internal {

enum {
  Rhs = 0,
  Lhs = 1
};

/*
 * Implementation of the Eigen blas_data_mapper class for tensors.
 */
/// The make pointer class is used by sycl in order to build the mapper class on the device. For other platform the default make pointer is used which
/// is scalar * for CoeffLoader.
template <typename Tensor, bool HasRawAccess, template <class> class MakePointer_ = MakePointer>
struct CoeffLoader;

template <typename Scalar, typename Index, int side, typename Tensor,
          typename nocontract_t, typename contract_t, int packet_size,
          bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment,
          template <class> class MakePointer_ = MakePointer>
class BaseTensorContractionMapper;

template <typename Tensor, bool HasRawAccess, template <class> class MakePointer_>
struct CoeffLoader {
  enum {
    DirectOffsets = false
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffLoader(const Tensor& tensor) : m_tensor(tensor) { }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index) {
    eigen_assert(false && "unsupported");
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename MakePointer_<const typename Tensor::Scalar>::Type
  data() const {
    eigen_assert(false && "unsupported");
    return NULL;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename Tensor::Scalar coeff(typename Tensor::Index index) const { return m_tensor.coeff(index); }

 template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
 typename Tensor::PacketReturnType packet(typename Tensor::Index index) const
  {
    return m_tensor.template packet<LoadMode>(index);
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_tensor.bind(cgh);
  }
  #endif

 private:
  const Tensor m_tensor;
};

template <typename Tensor, template <class> class MakePointer_>
struct CoeffLoader<Tensor, true, MakePointer_> {
  enum {
    DirectOffsets = true
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffLoader(const Tensor& tensor) : m_data(tensor.data()) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index offset) {
    m_data += offset;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename MakePointer_<const typename Tensor::Scalar>::Type
  data() const {
    return m_data;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename Tensor::Scalar coeff(typename Tensor::Index index) const { return loadConstant(m_data+index); }

 template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
 typename Tensor::PacketReturnType packet(typename Tensor::Index index) const
  {
    return internal::ploadt_ro<typename Tensor::PacketReturnType, LoadMode>(m_data + index);
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
  #endif
 private:
  typedef typename Tensor::Scalar Scalar;

  typename MakePointer_<const Scalar>::Type m_data;
};

template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size, bool inner_dim_contiguous, int Alignment, template <class> class MakePointer_ = MakePointer>
class SimpleTensorContractionMapper {
  public:
  EIGEN_DEVICE_FUNC
  SimpleTensorContractionMapper(const Tensor& tensor,
                                const nocontract_t& nocontract_strides,
                                const nocontract_t& ij_strides,
                                const contract_t& contract_strides,
                                const contract_t& k_strides) :
      m_tensor(tensor),
      m_nocontract_strides(nocontract_strides),
      m_ij_strides(ij_strides),
      m_contract_strides(contract_strides),
      m_k_strides(k_strides) { }

  enum {
    DirectOffsets = CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>::DirectOffsets
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index offset) {
    m_tensor.offsetBuffer(offset);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE void prefetch(Index /*i*/) { }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Scalar operator()(Index row) const {
    // column major assumption
    return operator()(row, 0);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Scalar operator()(Index row, Index col) const {
    return m_tensor.coeff(computeIndex(row, col));
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index computeIndex(Index row, Index col) const {
    const bool left = (side == Lhs);
    EIGEN_UNUSED_VARIABLE(left); // annoying bug in g++8.1: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=85963
    Index nocontract_val = left ? row : col;
    Index linidx = 0;
    EIGEN_UNROLL_LOOP
    for (int i = static_cast<int>(array_size<nocontract_t>::value) - 1; i > 0; i--) {
      const Index idx = nocontract_val / m_ij_strides[i];
      linidx += idx * m_nocontract_strides[i];
      nocontract_val -= idx * m_ij_strides[i];
    }
    if (array_size<typename Tensor::Dimensions>::value > array_size<contract_t>::value) {
      if (side == Lhs && inner_dim_contiguous) {
        eigen_assert(m_nocontract_strides[0] == 1);
        linidx += nocontract_val;
      } else {
        linidx += nocontract_val * m_nocontract_strides[0];
      }
    }

    Index contract_val = left ? col : row;
    if(array_size<contract_t>::value > 0) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<contract_t>::value) - 1; i > 0; i--) {
        const Index idx = contract_val / m_k_strides[i];
        linidx += idx * m_contract_strides[i];
        contract_val -= idx * m_k_strides[i];
      }

      if (side == Rhs && inner_dim_contiguous) {
        eigen_assert(m_contract_strides[0] == 1);
        linidx += contract_val;
      } else {
        linidx += contract_val * m_contract_strides[0];
      }
    }

    return linidx;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE IndexPair<Index> computeIndexPair(Index row, Index col, const Index distance) const {
    const bool left = (side == Lhs);
    EIGEN_UNUSED_VARIABLE(left); // annoying bug in g++8.1: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=85963
    Index nocontract_val[2] = {left ? row : col, left ? row + distance : col};
    Index linidx[2] = {0, 0};
    if (array_size<typename Tensor::Dimensions>::value > array_size<contract_t>::value) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<nocontract_t>::value) - 1; i > 0; i--) {
        const Index idx0 = nocontract_val[0] / m_ij_strides[i];
        const Index idx1 = nocontract_val[1] / m_ij_strides[i];
        linidx[0] += idx0 * m_nocontract_strides[i];
        linidx[1] += idx1 * m_nocontract_strides[i];
        nocontract_val[0] -= idx0 * m_ij_strides[i];
        nocontract_val[1] -= idx1 * m_ij_strides[i];
      }
      if (side == Lhs && inner_dim_contiguous) {
        eigen_assert(m_nocontract_strides[0] == 1);
        linidx[0] += nocontract_val[0];
        linidx[1] += nocontract_val[1];
      } else {
        linidx[0] += nocontract_val[0] * m_nocontract_strides[0];
        linidx[1] += nocontract_val[1] * m_nocontract_strides[0];
      }
    }

    Index contract_val[2] = {left ? col : row, left ? col : row + distance};
    if (array_size<contract_t>::value> 0) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<contract_t>::value) - 1; i > 0; i--) {
        const Index idx0 = contract_val[0] / m_k_strides[i];
        const Index idx1 = contract_val[1] / m_k_strides[i];
        linidx[0] += idx0 * m_contract_strides[i];
        linidx[1] += idx1 * m_contract_strides[i];
        contract_val[0] -= idx0 * m_k_strides[i];
        contract_val[1] -= idx1 * m_k_strides[i];
      }

      if (side == Rhs && inner_dim_contiguous) {
        eigen_assert(m_contract_strides[0] == 1);
        linidx[0] += contract_val[0];
        linidx[1] += contract_val[1];
      } else {
        linidx[0] += contract_val[0] * m_contract_strides[0];
        linidx[1] += contract_val[1] * m_contract_strides[0];
      }
    }
    return IndexPair<Index>(linidx[0], linidx[1]);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index firstAligned(Index size) const {
    // Only claim alignment when we can compute the actual stride (ie when we're
    // dealing with the lhs with inner_dim_contiguous. This is because the
    // matrix-vector product relies on the stride when dealing with aligned inputs.
    return (Alignment == Aligned) && (side == Lhs) && inner_dim_contiguous ? 0 : size;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index stride() const {
    return ((side == Lhs) && inner_dim_contiguous && array_size<contract_t>::value > 0) ? m_contract_strides[0] : 1;
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_tensor.bind(cgh);
  }
  #endif

  const CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>& tensor() const {
    return m_tensor;
  }

  const nocontract_t& nocontract_strides() const {
    return m_nocontract_strides;
  }
  const nocontract_t& ij_strides() const { return m_ij_strides; }
  const contract_t& contract_strides() const { return m_contract_strides; }
  const contract_t& k_strides() const { return m_k_strides; }

 protected:
  CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_> m_tensor;
  const nocontract_t m_nocontract_strides;
  const nocontract_t m_ij_strides;
  const contract_t m_contract_strides;
  const contract_t m_k_strides;
};

template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size, bool inner_dim_contiguous,
         bool inner_dim_reordered, int Alignment, template <class> class MakePointer_>
class BaseTensorContractionMapper : public SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, Alignment, MakePointer_>
{
 public:
  typedef SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, Alignment, MakePointer_> ParentMapper;

  EIGEN_DEVICE_FUNC
  BaseTensorContractionMapper(const Tensor& tensor,
                              const nocontract_t& nocontract_strides,
                              const nocontract_t& ij_strides,
                              const contract_t& contract_strides,
                              const contract_t& k_strides) :
  ParentMapper(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketT>::size==packet_size,PacketT>::type
  load(Index i, Index j) const
  {
    // whole method makes column major assumption

    // don't need to add offsets for now (because operator handles that)
    // current code assumes packet size must be a multiple of 2
    EIGEN_STATIC_ASSERT(packet_size % 2 == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);

    if (Tensor::PacketAccess && inner_dim_contiguous && !inner_dim_reordered) {
      const Index index = this->computeIndex(i, j);
      eigen_assert(this->computeIndex(i+packet_size-1, j) == index + packet_size-1);
      return this->m_tensor.template packet<AlignmentType>(index);
    }

    const IndexPair<Index> indexPair = this->computeIndexPair(i, j, packet_size - 1);
    const Index first = indexPair.first;
    const Index lastIdx = indexPair.second;

    // We can always do optimized packet reads from left hand side right now, because
    // the vertical matrix dimension on the left hand side is never contracting.
    // On the right hand side we need to check if the contracting dimensions may have
    // been shuffled first.
    if (Tensor::PacketAccess &&
        (side == Lhs || internal::array_size<contract_t>::value <= 1 || !inner_dim_reordered) &&
        (lastIdx - first) == (packet_size - 1)) {

      return this->m_tensor.template packet<AlignmentType>(first);
    }

    EIGEN_ALIGN_MAX Scalar data[packet_size];

    data[0] = this->m_tensor.coeff(first);
    EIGEN_UNROLL_LOOP
    for (Index k = 1; k < packet_size - 1; k += 2) {
      const IndexPair<Index> internal_pair = this->computeIndexPair(i + k, j, 1);
      data[k] = this->m_tensor.coeff(internal_pair.first);
      data[k + 1] = this->m_tensor.coeff(internal_pair.second);
    }
    data[packet_size - 1] = this->m_tensor.coeff(lastIdx);

    return pload<PacketT>(data);
  }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketT>::size!=packet_size,PacketT>::type
  load(Index i, Index j) const
  {
    const Index requested_packet_size = internal::unpacket_traits<PacketT>::size;
    EIGEN_ALIGN_MAX Scalar data[requested_packet_size];

    const IndexPair<Index> indexPair = this->computeIndexPair(i, j, requested_packet_size - 1);
    const Index first = indexPair.first;
    const Index lastIdx = indexPair.second;

    data[0] = this->m_tensor.coeff(first);
    for (Index k = 1; k < requested_packet_size - 1; k += 2) {
      const IndexPair<Index> internal_pair = this->computeIndexPair(i + k, j, 1);
      data[k] = this->m_tensor.coeff(internal_pair.first);
      data[k + 1] = this->m_tensor.coeff(internal_pair.second);
    }
    data[requested_packet_size - 1] = this->m_tensor.coeff(lastIdx);

    return pload<PacketT>(data);
  }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT loadPacket(Index i, Index j) const {
    return this->load<PacketT,AlignmentType>(i,j);
  }
};


template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         bool inner_dim_contiguous,
         bool inner_dim_reordered, int Alignment, template <class> class MakePointer_>
class BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_>
  : public SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, Alignment, MakePointer_>
{
 public:
  typedef SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, Alignment, MakePointer_> ParentMapper;

  EIGEN_DEVICE_FUNC
  BaseTensorContractionMapper(const Tensor& tensor,
                              const nocontract_t& nocontract_strides,
                              const nocontract_t& ij_strides,
                              const contract_t& contract_strides,
                              const contract_t& k_strides) :
  ParentMapper(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  template <typename PacketT,int> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT loadPacket(Index i, Index j) const {
    EIGEN_ALIGN_MAX Scalar data[1];
    data[0] = this->m_tensor.coeff(this->computeIndex(i, j));
    return pload<PacketT>(data);
  }
  template <typename PacketT,int> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT load(Index i, Index j) const {
    EIGEN_ALIGN_MAX Scalar data[1];
    data[0] = this->m_tensor.coeff(this->computeIndex(i, j));
    return pload<PacketT>(data);
  }
};


template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size,
         bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment, template <class> class MakePointer_=MakePointer>
class TensorContractionSubMapper {
 public:

  typedef BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> ParentMapper;
  typedef TensorContractionSubMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> Self;
  typedef Self LinearMapper;

  enum {
    // We can use direct offsets iff the parent mapper supports then and we can compute the strides.
    // TODO: we should also enable direct offsets for the Rhs case.
    UseDirectOffsets = ParentMapper::DirectOffsets && (side == Lhs) && inner_dim_contiguous && (array_size<contract_t>::value > 0)
  };

  EIGEN_DEVICE_FUNC TensorContractionSubMapper(const ParentMapper& base_mapper, Index vert_offset, Index horiz_offset)
      : m_base_mapper(base_mapper), m_vert_offset(vert_offset), m_horiz_offset(horiz_offset) {
    // Bake the offsets into the buffer used by the base mapper whenever possible. This avoids the need to recompute
    // this offset every time we attempt to access a coefficient.
    if (UseDirectOffsets) {
      Index stride = m_base_mapper.stride();
      m_base_mapper.offsetBuffer(vert_offset + horiz_offset * stride);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i) const {
    if (UseDirectOffsets) {
      return m_base_mapper(i, 0);
    }
    return m_base_mapper(i + m_vert_offset, m_horiz_offset);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper(i, j);
    }
    return m_base_mapper(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template loadPacket<PacketT,Alignment>(i, 0);
    }
    return m_base_mapper.template loadPacket<PacketT,Alignment>(i + m_vert_offset, m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template loadPacket<PacketT,Alignment>(i, j);
    }
    return m_base_mapper.template loadPacket<PacketT,Alignment>(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template load<PacketT,AlignmentType>(i, j);
    }
    return m_base_mapper.template loadPacket<PacketT,AlignmentType>(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketT& p) const {
    if (UseDirectOffsets) {
      m_base_mapper.storePacket(i, 0, p);
    }
    m_base_mapper.storePacket(i + m_vert_offset, m_horiz_offset, p);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    if (UseDirectOffsets) {
      return LinearMapper(m_base_mapper, i, j);
    }
    return LinearMapper(m_base_mapper, i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i) const {
    EIGEN_STATIC_ASSERT((internal::is_same<PacketT, PacketT>::value), YOU_MADE_A_PROGRAMMING_MISTAKE);
    const int ActualAlignment = (AlignmentType == Aligned) && (Alignment == Aligned) ? Aligned : Unaligned;
    if (UseDirectOffsets) {
     return m_base_mapper.template loadPacket<PacketT,ActualAlignment>(i, 0);
    }
    return m_base_mapper.template loadPacket<PacketT,ActualAlignment>(i + m_vert_offset, m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool aligned(Index) const {
    return false;
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_base_mapper.bind(cgh);
  }
  #endif

  const ParentMapper& base_mapper() const { return m_base_mapper; }
  Index vert_offset() const { return m_vert_offset; }
  Index horiz_offset() const { return m_horiz_offset; }

 private:
  ParentMapper m_base_mapper;
  const Index m_vert_offset;
  const Index m_horiz_offset;
};


template<typename Scalar_, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size,
         bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment,  template <class> class MakePointer_=MakePointer>
class TensorContractionInputMapper
  : public BaseTensorContractionMapper<Scalar_, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> {

 public:
  typedef Scalar_ Scalar;
  typedef BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> Base;
  typedef TensorContractionSubMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> SubMapper;
  typedef SubMapper VectorMapper;

  EIGEN_DEVICE_FUNC TensorContractionInputMapper(const Tensor& tensor,
                               const nocontract_t& nocontract_strides,
                               const nocontract_t& ij_strides,
                               const contract_t& contract_strides,
                               const contract_t& k_strides)
      : Base(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE SubMapper getSubMapper(Index i, Index j) const {
    return SubMapper(*this, i, j);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE VectorMapper getVectorMapper(Index i, Index j) const {
    return VectorMapper(*this, i, j);
  }
  
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>& get_tensor() const {
    return Base::m_tensor;
  }
};


template <typename T> struct TensorContractionInputMapperTrait;

template<typename Scalar_, typename Index_, int side_,
         typename Tensor_,
         typename nocontract_t_, typename contract_t_,
         int packet_size_,
         bool inner_dim_contiguous_, bool inner_dim_reordered_, int Alignment_,  template <class> class MakePointer_>
struct TensorContractionInputMapperTrait<TensorContractionInputMapper<Scalar_, Index_, side_, Tensor_, 
                                                    nocontract_t_, contract_t_, packet_size_, inner_dim_contiguous_, 
                                                    inner_dim_reordered_, Alignment_, MakePointer_> > {

      typedef Tensor_ XprType;
      static const bool  inner_dim_contiguous = inner_dim_contiguous_;
      static const bool  inner_dim_reordered = inner_dim_reordered_;
  };  


}  // end namespace internal
}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla Public License v. 2.0. If a copy of the MPL was not
// distributed with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorContractionSycl.h
 *
 * \brief:
 *  TensorContractionSycl.h, provides various tensor contraction kernel for SYCL backend
 *
 *****************************************************************/

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H

namespace Eigen {

namespace TensorSycl {
namespace internal {

#ifndef EIGEN_SYCL_DISABLE_GEMV
/*!
 * \brief TVPanelSize, a template class used for setting the panel size required for launching General TensorVector
 * contraction kernel on various hardware devices.
 *
 * \tparam Scalar: determines the element type of the tensor/vector
 *
 * \tparam StorageIndex  determines the Index type.
 *
 * \tparam NCWindow: determines the number of non-contracting element to be process by each work-group
 *
 * \tparam CFactor: determines the number of contracting element to be process by each thread
 *
 * \tparam NCFactor: determines the number of non-contracting element to be process by each thread
 */
template <typename Scalar, typename StorageIndex, StorageIndex NCWindow, StorageIndex CFactor, StorageIndex NCFactor>
struct TVPanelSize {
  // LocalThreadSizeC: determines total number of thread per workgroup for the contracting dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeC = EIGEN_SYCL_LOCAL_THREAD_DIM0;
  // LocalThreadSizeNC: determines total number of thread per workgroup for the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeNC = EIGEN_SYCL_LOCAL_THREAD_DIM1;
  // TileSizeDimNC: determines the tile size for the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimNC = NCWindow / NCFactor;
  // TileSizeDimC: determines the tile size for the contracting dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimC = CFactor * LocalThreadSizeNC * LocalThreadSizeC;
  // WorkLoadPerThreadNC : determines workload per thread for loading the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadNC = TileSizeDimNC / LocalThreadSizeNC;
  // WorkLoadPerThreadC: determines workload per thread for loading the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadC = TileSizeDimC / LocalThreadSizeC;
  // BC : determines if supporting bank conflict is required
  static EIGEN_CONSTEXPR bool BC = false;
};
#endif

/*!
 * \brief TTPanelSize, a template class used for setting the panel size required for launching General Tensor Tensor
 contraction kernel on various hardware devices.
 *
 * \tparam Scalar: determines the element type of the tensor
 *
 * \tparam StorageIndex: determines the Index type.
 *
 * \tparam REG_SIZE_M: determines workload per thread for loading the M dimension This can be varied based on the
 available register on a chosen device(can be controlled by EIGEN_SYCL_REG_M macro).
 *
 * \tparam REG_SIZE_N: determines workload per thread for loading the N dimension This can be varied based on the
 available register on a chosen device(can be controlled by EIGEN_SYCL_REG_N macro).
 *
 * \tparam TSDK: determines Tile size for dimension K. The packet size is assumed to be considered
 */

template <typename Scalar, typename StorageIndex, StorageIndex REG_SIZE_M, StorageIndex REG_SIZE_N, StorageIndex TSDK>
struct TTPanelSize {
  // TileSizeDimK: determines Tile size for dimension K. The packet size is assumed to be considered
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimK = TSDK;
  // WorkLoadPerThreadM : determines workload per thread for loading the M dimension This can be varied based on the
  // available register on a chosen device(can be controlled by EIGEN_SYCL_REG_M macro//
#ifndef EIGEN_SYCL_REG_M
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadM = REG_SIZE_M;
#else
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadM = EIGEN_SYCL_REG_M;
#endif
// WorkLoadPerThreadN : determines workload per thread for loading the N dimension This can be varied based on the
// available register on a chosen device(can be controlled by EIGEN_SYCL_REG_N macro
#ifndef EIGEN_SYCL_REG_N
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadN = REG_SIZE_N;
#else
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadN = EIGEN_SYCL_REG_N;
#endif
  // LocalThreadSizeM: determines total number of thread per workgroup for the m dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeM = EIGEN_SYCL_LOCAL_THREAD_DIM0;
  // LocalThreadSizeN: determines total number of thread per workgroup for the n dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeN = EIGEN_SYCL_LOCAL_THREAD_DIM1;
  // TileSizeDimM: determines the tile size for the m dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimM = LocalThreadSizeM * WorkLoadPerThreadM;
  // TileSizeDimN: determines the tile size for the n dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimN = LocalThreadSizeN * WorkLoadPerThreadN;
  // LoadPerThreadLhs: determines workload per thread for loading Lhs Tensor. This must be divisable by packetsize
  static EIGEN_CONSTEXPR StorageIndex LoadPerThreadLhs =
      ((TileSizeDimK * WorkLoadPerThreadM * WorkLoadPerThreadN) / (TileSizeDimN));
  // LoadPerThreadRhs: determines workload per thread for loading Rhs Tensor. This must be divisable by packetsize
  static EIGEN_CONSTEXPR StorageIndex LoadPerThreadRhs =
      ((TileSizeDimK * WorkLoadPerThreadM * WorkLoadPerThreadN) / (TileSizeDimM));
  // BC : determines if supporting bank conflict is required
  static EIGEN_CONSTEXPR bool BC = true;
  // DoubleBuffer: determines if double buffering technique should be used (This can be disabled by
  // EIGEN_SYCL_DISABLE_DOUBLE_BUFFER macro when the device doesnot have sufficient  local memory)
  static EIGEN_CONSTEXPR bool DoubleBuffer =
#ifdef EIGEN_SYCL_DISABLE_DOUBLE_BUFFER
      false;
#else
      true;
#endif
};

/* !
 * \brief contraction_type: an enum class representing the Tensor Contraction implementation algorithm. This is used to
 * specialize the contraction algorithm based on device support for dedicated local memory.
 */
enum class contraction_type { local, no_local };
/* !
 * \brief data_source an enum class determining the location of the data in a memory hierarchy (global, local, private).
 */
enum class data_source { global_mem, local_mem, private_mem };

/*!
 * \brief read, a template function used for loading the data from global
 memory. This function is used to guarantee coalesced and vectorized load whenever possible
 *
 * \tparam PacketLoad: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \param is_coalesced_layout: determines whether or not the Tensor data in a memory can be access coalesced and
 vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
 contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
 when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam TensorMapper: determines the input tensor mapper type
 *
 * \tparam StorageIndex: determines the Index type

 * \param tensorMapper: is the input tensor
 *
 * \param NCIndex: is the non-contracting dim index
 *
 * \param CIndex is the contracting dim index
 *
 * \param ld: is the leading dimension of the flattened tensor
 */
template <bool PacketLoad, bool is_coalesced_layout, bool, typename PacketType, typename TensorMapper,
          typename StorageIndex>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<PacketLoad, PacketType>::type read(
    const TensorMapper &tensorMapper, const StorageIndex &NCIndex, const StorageIndex &CIndex, const StorageIndex &ld) {
  const StorageIndex row = (is_coalesced_layout) ? NCIndex : CIndex;
  const StorageIndex col = (is_coalesced_layout) ? CIndex : NCIndex;
  return tensorMapper.get_tensor().template packet<Unaligned>(row + (col * ld));
}

/*!
 * \brief read, special overload of read function, when the read access is not vectorized
 *
 * \tparam PacketLoad: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \param is_coalesced_layout: determines whether or not the Tensor data in a memory can be access coalesced and
  vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
  contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
  when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \tparam PacketType: determines the type of packet
 *
 * \tparam TensorMapper: determines the input tensor mapper type
 *
 * \tparam StorageIndex: determines the Index type

 * \param tensorMapper: is the input tensor
 *
 * \param NCIndex: is the non-contracting dim index
 *
 * \param CIndex: is the contracting dim index
 */
template <bool PacketLoad, bool, bool IsRhs, typename PacketType, typename TensorMapper, typename StorageIndex>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!PacketLoad, PacketType>::type read(
    const TensorMapper &tensorMapper, const StorageIndex &NCIndex, const StorageIndex &CIndex, const StorageIndex &) {
  const StorageIndex row = (IsRhs) ? CIndex : NCIndex;
  const StorageIndex col = (IsRhs) ? NCIndex : CIndex;
  return tensorMapper(row, col);
}

/*!
 * \brief write, a template function used for storing the data to local memory. This function is used to guarantee
 * coalesced and vectorized store whenever possible.
 *
 * \tparam StorageIndex: determines the Index type
 *
 * \param ld is the leading dimension of the local memory. ld is a compile time value for the local memory
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 *
 * \param CIndex is the contracting dim index
 */

template <typename StorageIndex, StorageIndex ld, data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename ::Eigen::internal::enable_if<dt != data_source::global_mem, void>::type
    write(PacketType &packet_data, DataScalar ptr) {
  EIGEN_CONSTEXPR int PacketSize = Eigen::internal::unpacket_traits<PacketType>::size;
  EIGEN_UNROLL_LOOP
  for (int i = 0; i < PacketSize; i++) {
    *ptr = PacketWrapper<PacketType, PacketSize>::scalarize(i, packet_data);
    ptr += ld;
  }
}

/*!
 * \brief Overloading the write function for storing the data to global memory, when vectorization enabled This function
 * is used to guarantee coalesced and vectorized store whenever possible.
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 */

template <data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<
    Eigen::internal::unpacket_traits<PacketType>::size != 1 && dt == data_source::global_mem, void>::type
write(PacketType &packet_data, DataScalar *ptr) {
  ::Eigen::internal::pstoreu<DataScalar, PacketType>(ptr, packet_data);
}

/*!
 * \brief Overloading the write function for storing the data to global memory, when vectorization is disabled.
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 */
template <data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<
    Eigen::internal::unpacket_traits<PacketType>::size == 1 && dt == data_source::global_mem, void>::type
write(PacketType &packet_data, DataScalar *ptr) {
  *ptr = packet_data;
}

/*!
 * \brief check_boundary: is used to check the edge condition for non-internal blocks.
 *
 * \tparam is_internal: determines if the block is internal
 */
template <bool is_internal>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool check_boundary(bool) {
  return true;
}

/*!
 * \brief check_boundary: specialization of the check_boundary for non-internal blocks.
 *
 * \param cond: true when the data is in range. Otherwise false
 */
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool check_boundary<false>(bool cond) {
  return cond;
}

/*!
 * \brief BlockProperties is a template class that provides different characteristic of a block of each Tensor processed
 * by each workgroup.
 *
 * \tparam is_transposed: iff true, determines whether or not the block of the Tensor is transposed
 *
 * \tparam packet_load_: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam OutType: determines the type of each element for this block of tensor. If packet load is true, it will be
 * packetType; Otherwise it will be scalar Type
 *
 * \param elements_per_access determines the size of each element based on OutType
 *
 * \param is_coalesced_layout  determines whether or not the Tensor data in a memory can be access coalesced and
 * vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
 * contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
 * when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \param nc_stride determines the stride of non-contracting dimension to access the next adjustment element within the
 * Tensor Block for each workgroup
 *
 * \param c_stride  determines the stride of contracting dimension to access the next adjustment element within the
 * Tensor Block for each workgroup
 */
template <bool is_transposed, bool is_rhs_, bool packet_load_, typename PacketType>
struct BlockProperties {
  static EIGEN_CONSTEXPR bool packet_load = packet_load_;
  typedef typename Eigen::internal::unpacket_traits<PacketType>::type OutScalar;
  static EIGEN_CONSTEXPR bool is_rhs = is_rhs_;
  typedef typename Eigen::internal::conditional<packet_load, PacketType, OutScalar>::type OutType;
  static EIGEN_CONSTEXPR int elements_per_access = Eigen::internal::unpacket_traits<OutType>::size;
  static EIGEN_CONSTEXPR bool is_coalesced_layout = !(is_transposed ^ is_rhs);
  static EIGEN_CONSTEXPR int nc_stride = (is_coalesced_layout ? elements_per_access : 1);
  static EIGEN_CONSTEXPR int c_stride = (is_coalesced_layout ? 1 : elements_per_access);
};

/*!
 * \brief ThreadProperties is a template class that provides each thread's properties within a workgroup.  Please see
 * the sycl-1.2.1 specification (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for the workgroup,
 * work-items
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \param linearLocalThreadId: determines the linearized location of a thread within a work-group
 *
 * \param kGroupId: determines the logical group id in a k dimension of the flattened tensor. It will be > 1 when
 * tall/skinny algorithm is used
 *
 * \param mGroupOffset: determines the logical start position of all thread within a workgroup for the m dimension of
 * the flattened tensor.
 *
 * \param kGroupOffset determines the logical start position of all thread within a workgroup for the k dimension of the
 * flattened tensor. It will be > 1 when tall/skinny algorithm is used.
 *
 * \param mLocalOffset: determines the logical start position of each thread within a workgroup for the m dimension of a
 * flattened tensor. The position determines the distance of each thread within the workgroup from each other
 * independent from their global position.
 *
 * \param nLocalOffset: determines the logical start position of each thread within a workgroup for the n dimension of a
 * flattened tensor. The position determines the distance of each thread within the workgroup from each other
 * independent from their global position.
 *
 * \param mGlobalOffset: determines the logical start position of each thread a thread for the m dimension on a
 * flattened tensor
 *
 * \param nGlobalOffset: determines the logical start position of each thread a thread for the n dimension on a
 * flattened tensor
 *
 * \param kSize : determine the number of the k elements of the flattened Tensor to be processed by each thread for the
 * given tensor block. This is !=K dimension of Flattened Tensor when Tall/Skinny matrix is used.
 *
 * \param is_internal : this will determined if the thread within the work-group computes an internal block of tensor or
 * the edge blocks. When it is internal, there is no need to check the boundaries and all the if stantement can be
 * resolve by compiler.
 */
template <typename StorageIndex>
struct ThreadProperties {
  const StorageIndex linearLocalThreadId;
  const StorageIndex kGroupId;
  const StorageIndex mGroupOffset;
  const StorageIndex nGroupOffset;
  const StorageIndex kGroupOffset;
  const StorageIndex mLocalOffset;
  const StorageIndex nLocalOffset;
  const StorageIndex mGlobalOffset;
  const StorageIndex nGlobalOffset;
  StorageIndex kSize;
  const bool is_internal;
  // this is used to adjust the last block
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ThreadProperties(
      const StorageIndex linearLocalThreadId_, const StorageIndex kGroupId_, const StorageIndex mGroupOffset_,
      const StorageIndex nGroupOffset_, const StorageIndex kGroupOffset_, const StorageIndex mLocalOffset_,
      const StorageIndex nLocalOffset_, const StorageIndex mGlobalOffset_, const StorageIndex nGlobalOffset_,
      StorageIndex kSize_, const bool is_internal_)
      : linearLocalThreadId(linearLocalThreadId_),
        kGroupId(kGroupId_),
        mGroupOffset(mGroupOffset_),
        nGroupOffset(nGroupOffset_),
        kGroupOffset(kGroupOffset_),
        mLocalOffset(mLocalOffset_),
        nLocalOffset(nLocalOffset_),
        mGlobalOffset(mGlobalOffset_),
        nGlobalOffset(nGlobalOffset_),
        kSize(kSize_),
        is_internal(is_internal_) {}
};

/*!
 * \brief TensorContractionKernel is a template class that provides Tensor -Tensor contraction operation.
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam LhsScalar: determines the left-hand-side scalar type
 *
 * \tparam RhsScalar: determines the right-hand-side scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam LhsMapper determines the tensor contraction mapper type for left-hand-side matrix
 *
 * \tparam RhsMapper determines the tensor contraction mapper type for right-hand-side matrix
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Properties: determines the Contraction Panel properties
 *
 * \tparam TripleDim: determines the M, K, N dimensions for the flatten tensors in order to treat them as a matrix
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \tparam input_mapper_properties : determine if the input tensors are matrix. If they are matrix, special memory
 access is used to guarantee that always the memory access are coalesced.
 *
 * \tptaram IsFinal : determine if this is the final kernel. If so, the result will be written in a final output.
 Otherwise, the result of contraction will be written iin a temporary buffer. This is the case when Tall/Skinny
 contraction is used. So in this case, a final reduction step is required to compute final output.

 * \tparam contraction_tp: it is an enum value representing whether the local memroy/no local memory implementation of
 the algorithm to be used
 *
 * \param scratch: local memory containing tiles of LHS and RHS tensors for each work-group
 *
 * \param lhs: determines the left-hand-side flattened tensor (tensor mapper)
 *
 * \param rhs: determines the right-hand-side flattened tensor (tensor mapper)
 *
 * \param out_res: determines the output tensor containing the contraction result
 *
 * \param groupSizeM: a logical number determining the number of work-group for m dimension
 *
 * \param groupSizeN: a logical number determining the number of work-group for n dimension
 *
 * \param numTiles: determines total number of tiles on the k dimension
 *
 * \param TripleDim: determines the M, K, N dimensions for the flatten tensors in order to treat them as a matrix
 */
template <typename OutScalar, typename LhsScalar, typename RhsScalar, typename OutAccessor, typename LhsMapper,
          typename RhsMapper, typename StorageIndex, typename Properties, typename TripleDim, bool Vectorizable,
          typename input_mapper_properties, bool IsFinal, contraction_type contraction_tp>
class TensorContractionKernel {
 public:
  typedef typename Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketReturnType
      PacketReturnType;
  static EIGEN_CONSTEXPR int PacketSize =
      Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketSize;
  static EIGEN_CONSTEXPR bool is_lhs_transposed =
      !::Eigen::internal::TensorContractionInputMapperTrait<LhsMapper>::inner_dim_contiguous;
  static EIGEN_CONSTEXPR bool is_rhs_transposed =
      !::Eigen::internal::TensorContractionInputMapperTrait<RhsMapper>::inner_dim_contiguous;

  typedef BlockProperties<is_lhs_transposed, false, input_mapper_properties::is_lhs_matrix && Vectorizable,
                          PacketReturnType>
      LHSBlockProperties;

  typedef BlockProperties<is_rhs_transposed, true, input_mapper_properties::is_rhs_matrix && Vectorizable,
                          PacketReturnType>
      RHSBlockProperties;

  static EIGEN_CONSTEXPR StorageIndex NStride =
      contraction_tp == contraction_type::local ? Properties::WorkLoadPerThreadN : RHSBlockProperties::nc_stride;

  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;
  typedef cl::sycl::multi_ptr<OutScalar, cl::sycl::access::address_space::local_space> local_ptr;
  typedef OutScalar * /*cl::sycl::multi_ptr<OutScalar, cl::sycl::access::address_space::private_space>*/ private_ptr;
  typedef
      typename ::Eigen::internal::conditional<contraction_tp == contraction_type::local, local_ptr, private_ptr>::type
          tile_ptr;
  static EIGEN_CONSTEXPR StorageIndex LSDL = contraction_tp == contraction_type::local
                                                 ? Properties::TileSizeDimM + Properties::BC
                                                 : Properties::WorkLoadPerThreadM;
  static EIGEN_CONSTEXPR StorageIndex LSDR = contraction_tp == contraction_type::local
                                                 ? Properties::TileSizeDimN + Properties::BC
                                                 : Properties::WorkLoadPerThreadN;
  static EIGEN_CONSTEXPR StorageIndex LocalOffset = Properties::LocalThreadSizeM * Properties::LocalThreadSizeN;

  /**
   * \brief MemHolder this is a place holder struct for creating memory hierarchy in SYCL. Inside SYCL kernel it is not
   * allowed to have dynamic memory allocation. While the local memory is created outside of the kernel and passed to
   * the kernel as an accessor, the private memory can only allowed to be allocated statically. Since we are abstracting
   * the TiledMemory for both local and private memory, the MemHolder structs is used as a helper to abstract out
   * different type of memory needed when local/no_local memory computation is called.
   *
   * \tparam contraction_type: it is an enum value representing whether the local memroy/no local memory implementation
   of the algorithm to be used
   * \tparam the private memory size
   * \param ptr the tile memory pointer type
   */
  template <contraction_type, StorageIndex>
  struct MemHolder {
    tile_ptr ptr;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE MemHolder(local_ptr block_start_ptr) : ptr(block_start_ptr) {}
  };
  /**
   * \brief specialization of memHolder class when no local memory kernel is used.
   */
  template <StorageIndex MemSize>
  struct MemHolder<contraction_type::no_local, MemSize> {
    OutScalar ptr[MemSize] = {OutScalar{0}};
  };
  /**
   * \brief TiledMemory: contains required memory pointer for loading  each tile of the TensorContraction panel from
   * global memory to local/private memory when local/no_local algorithm used.
   *
   * \param lhs_scratch_extract : determines the LHS tile memory. It is either private or local memory based on the
   * selected contraction_type.
   *
   * \param rhs_scratch_extract : determines the RHS tile memory. It is either private or local memory based on the
   * selected contraction_type.
   *
   * \param lhs_extract_index: determins the position of each thread on a local memory for lhs input. When private
   * memory is used this is set to zero as this is not applicable in case of private memory.
   *
   * \param rhs_extract_index: determins the position of each thread on a local memory for rhs input. When private
   * memory is used this is set to zero as this is not applicable in case of private memory.
   *
   * \param lhs_scratch_compute : determines the  location to load for computation for lhs_local memory. This is the
   * same as lhs_scratch_extract for private memory.
   *
   * \param rhs_scratch_compute : determines the  location to load for computation for rhs_local memory. This is the
   * same as rhs_scratch_extract for private memory.
   */
  struct TiledMemory {
    MemHolder<contraction_tp, Properties::WorkLoadPerThreadM * Properties::TileSizeDimK> lhs_scratch_extract;
    MemHolder<contraction_tp, Properties::WorkLoadPerThreadN * Properties::TileSizeDimK> rhs_scratch_extract;
    tile_ptr lhs_scratch_ptr_compute;
    tile_ptr rhs_scratch_ptr_compute;
    const std::pair<StorageIndex, StorageIndex> lhs_extract_index;
    const std::pair<StorageIndex, StorageIndex> rhs_extract_index;
    template <contraction_type tp = contraction_tp>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TiledMemory(const ThreadProperties<StorageIndex> &, local_ptr,
                typename ::Eigen::internal::enable_if<tp == contraction_type::no_local>::type * = 0)
        : lhs_scratch_extract{},
          rhs_scratch_extract{},
          lhs_scratch_ptr_compute(lhs_scratch_extract.ptr),
          rhs_scratch_ptr_compute(rhs_scratch_extract.ptr),
          lhs_extract_index(std::pair<StorageIndex, StorageIndex>(StorageIndex{0}, StorageIndex{0})),
          rhs_extract_index(std::pair<StorageIndex, StorageIndex>(StorageIndex{0}, StorageIndex{0})) {}

    template <contraction_type tp = contraction_tp>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TiledMemory(const ThreadProperties<StorageIndex> &thread_properties, local_ptr block_start_ptr,
                typename ::Eigen::internal::enable_if<tp == contraction_type::local>::type * = 0)
        : lhs_scratch_extract{block_start_ptr},
          rhs_scratch_extract{lhs_scratch_extract.ptr +
                              ((Properties::DoubleBuffer + 1) * LSDL * Properties::TileSizeDimK)},
          lhs_scratch_ptr_compute(lhs_scratch_extract.ptr + thread_properties.mLocalOffset),
          rhs_scratch_ptr_compute(rhs_scratch_extract.ptr + thread_properties.nLocalOffset),
          lhs_extract_index(
              local_id_extract<LHSBlockProperties, Properties::TileSizeDimM>(thread_properties.linearLocalThreadId)),
          rhs_extract_index(
              local_id_extract<RHSBlockProperties, Properties::TileSizeDimN>(thread_properties.linearLocalThreadId)) {}
  };

  Scratch scratch;
  const LhsMapper lhs;
  const RhsMapper rhs;
  OutAccessor out_res;
  const StorageIndex groupSizeM;
  const StorageIndex groupSizeN;
  const StorageIndex numTiles;
  const TripleDim triple_dim;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionKernel(Scratch scratch_, const LhsMapper lhs_,
                                                                const RhsMapper rhs_, OutAccessor out_res_,
                                                                const StorageIndex groupSizeM_,
                                                                const StorageIndex groupSizeN_,
                                                                const StorageIndex numTiles_,
                                                                const TripleDim triple_dim_)
      : scratch(scratch_),
        lhs(lhs_),
        rhs(rhs_),
        out_res(out_res_),
        groupSizeM(groupSizeM_),
        groupSizeN(groupSizeN_),
        numTiles(numTiles_),
        triple_dim(triple_dim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionKernel(Scratch scratch_, const LhsMapper lhs_,
                                                                const RhsMapper rhs_, OutAccessor out_res_,
                                                                const StorageIndex groupSizeM_,
                                                                const StorageIndex numTiles_,
                                                                const TripleDim triple_dim_)
      : TensorContractionKernel(scratch_, lhs_, rhs_, out_res_, groupSizeM_, 1, numTiles_, triple_dim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const StorageIndex linearLocalThreadId = itemID.get_local_id(0);
    const StorageIndex nLocalThreadId = linearLocalThreadId / Properties::LocalThreadSizeM;
    const StorageIndex mLocalThreadId = linearLocalThreadId % Properties::LocalThreadSizeM;
    const StorageIndex mGroupId = itemID.get_group(0) % groupSizeM;
    const StorageIndex tmp = itemID.get_group(0) / groupSizeM;
    const StorageIndex nGroupId = IsFinal ? tmp : tmp % groupSizeN;
    const StorageIndex kGroupId = IsFinal ? 0 : tmp / groupSizeN;
    const StorageIndex mGroupOffset = mGroupId * Properties::TileSizeDimM;
    const StorageIndex nGroupOffset = nGroupId * Properties::TileSizeDimN;
    const StorageIndex mLocalOffset = PacketSize * mLocalThreadId;
    const StorageIndex nLocalOffset = NStride * nLocalThreadId;
    const StorageIndex mGlobalOffset = mGroupOffset + mLocalOffset;
    const StorageIndex nGlobalOffset = nGroupOffset + nLocalOffset;

    const StorageIndex kSizePerWG = IsFinal ? triple_dim.K : numTiles * Properties::TileSizeDimK;
    StorageIndex kGroupOffset = kGroupId * kSizePerWG;
    const bool is_internal = triple_dim.M - mGroupOffset >= Properties::TileSizeDimM &&
                             triple_dim.N - nGroupOffset >= Properties::TileSizeDimN &&
                             triple_dim.K - kGroupOffset >= kSizePerWG;
    // this is used to adjust the last block
    StorageIndex kSize = IsFinal ? triple_dim.K : std::min(kSizePerWG, triple_dim.K - kGroupOffset);
    // This is used to find out the lats K offset so that kGroupOffset -kSize can compute the coffset for loading to
    // tile
    kGroupOffset += kSize;

    auto thread_properties =
        ThreadProperties<StorageIndex>(linearLocalThreadId, kGroupId, mGroupOffset, nGroupOffset, kGroupOffset,
                                       mLocalOffset, nLocalOffset, mGlobalOffset, nGlobalOffset, kSize, is_internal);

    auto out_ptr = out_res.get_pointer() + (IsFinal ? 0 : thread_properties.kGroupId * triple_dim.M * triple_dim.N);

    (thread_properties.is_internal) ? compute_panel<true>(itemID, thread_properties, out_ptr)
                                    : compute_panel<false>(itemID, thread_properties, out_ptr);
  }
  // The compute block computes the contraction operation private block for each thread and store the resutl in the
  // privateRes memory of Each computation the compute block function is independent of local and no local concepts as
  // it only compute the block on each thread's private memory space
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_block_per_tile(OutScalar *lhs_block_ptr, OutScalar *rhs_block_ptr,
                                                                    PacketReturnType *privateRes) {
    StorageIndex idx = 0;
    EIGEN_CONSTEXPR StorageIndex lhs_stride =
        contraction_tp == contraction_type::local ? (PacketSize * Properties::LocalThreadSizeM) : 1;
    EIGEN_UNROLL_LOOP
    for (StorageIndex wLPTN = 0; wLPTN < Properties::WorkLoadPerThreadN; wLPTN++) {
      auto rhsPacket = PacketReturnType{*(rhs_block_ptr + wLPTN)};
      StorageIndex lhs_index = 0;
      EIGEN_UNROLL_LOOP
      for (StorageIndex wLPTM = 0; wLPTM < Properties::WorkLoadPerThreadM / PacketSize; wLPTM++) {
        PacketReturnType lhsPack{};
        Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, PacketSize>::set_packet(lhsPack,
                                                                                             lhs_block_ptr + lhs_index);
        privateRes[idx] = ::Eigen::internal::pmadd(lhsPack, rhsPacket, privateRes[idx]);

        lhs_index += lhs_stride;
        idx++;
      }
    }
  }
  // The store function write the computed contraction operation in the private memory of each thread to the global
  // memory. The store function is independent of local and no local concepts s that it can be abstract out in the base
  // class.
  template <bool is_internal_block, StorageIndex PrivateNStride, typename OutPtr>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void store(OutPtr *out_ptr, PacketReturnType *privateRes,
                                                   StorageIndex mGlobalOffset, StorageIndex nGlobalOffset) {
    auto chk_bound = [&](const StorageIndex &mIndex, const StorageIndex &nIndex) EIGEN_DEVICE_FUNC {
      return (mIndex + PacketSize - 1 < triple_dim.M && nGlobalOffset + nIndex < triple_dim.N);
    };
    // when local memory is not used M and N are both accessed in a coalesced way. However, when local memory is
    // available the k*N is transposed in the local to N*K therefore, each blocks operates on blockId*
    // WorkLoadPerThreadN slice of N
    EIGEN_CONSTEXPR StorageIndex GlobalNStride =
        contraction_tp == contraction_type::local ? 1 : Properties::LocalThreadSizeN;
    EIGEN_UNROLL_LOOP
    for (StorageIndex wLPTN = 0; wLPTN < Properties::WorkLoadPerThreadN / PrivateNStride; wLPTN++) {
      // output leading dimension
      StorageIndex outputLD = 0;
      // When local memory is used the PrivateNstride is always 1 because the coalesed access on N is loaded into Local
      // memory and extracting from local to global is the same as no transposed version. However, when local memory is
      // not used and RHS is transposed we packetize the load for RHS.
      EIGEN_UNROLL_LOOP
      for (StorageIndex nId = 0; nId < PrivateNStride; nId++) {
        StorageIndex globalRow = mGlobalOffset;
        EIGEN_UNROLL_LOOP
        for (StorageIndex wLPTM = 0; wLPTM < Properties::WorkLoadPerThreadM / PacketSize; wLPTM++) {
          PacketReturnType privetOut = privateRes[wLPTM];
          if (check_boundary<is_internal_block>(chk_bound(globalRow, nId))) {
            // Store the final results in C. The C matrix has always M as a first StorageIndex and N as a second
            // StorageIndex Therefore it is always coalesced layout
            write<data_source::global_mem>(privetOut, out_ptr + outputLD + globalRow);
          } else {
            EIGEN_UNROLL_LOOP
            for (StorageIndex mId = 0; mId < PacketSize; mId++) {
              StorageIndex mOffset = globalRow + mId;
              if (mOffset < triple_dim.M && (nGlobalOffset + nId < triple_dim.N)) {
                out_ptr[mOffset + outputLD] =
                    Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, PacketSize>::scalarize(mId, privetOut);
              }
            }
          }
          globalRow += (PacketSize * Properties::LocalThreadSizeM);
        }
        outputLD += triple_dim.M;
        privateRes += Properties::WorkLoadPerThreadM / PacketSize;
      }
      out_ptr += (GlobalNStride * outputLD);

      nGlobalOffset += (PrivateNStride * GlobalNStride);
    }
  }
  // when no local memory is used the following extract_block will be enabled
  template <typename InputBlockProperties, bool is_internal_block, typename Input, typename PrivateReg,
            contraction_type contract_tp = contraction_tp>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<contract_tp == contraction_type::no_local>::type
      extract_block(const Input &inpt, PrivateReg private_ptr, const std::pair<StorageIndex, StorageIndex> &,
                    const StorageIndex &ncOffset, const StorageIndex cOffset) {
    EIGEN_CONSTEXPR StorageIndex LocalThreadSizeNC =
        InputBlockProperties::is_rhs ? Properties::LocalThreadSizeN : Properties::LocalThreadSizeM;
    EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadNC =
        InputBlockProperties::is_rhs ? Properties::WorkLoadPerThreadN : Properties::WorkLoadPerThreadM;
    const StorageIndex &NC = InputBlockProperties::is_rhs ? triple_dim.N : triple_dim.M;

    auto chk_bound = [&](const StorageIndex &CIndex, const StorageIndex &NCIndex) EIGEN_DEVICE_FUNC {
      return ((CIndex + InputBlockProperties::c_stride - 1 < triple_dim.K) &&
              (NCIndex + InputBlockProperties::nc_stride - 1 < NC));
    };
    const StorageIndex ld = InputBlockProperties::is_coalesced_layout ? NC : triple_dim.K;
    StorageIndex cIndex = cOffset;

    EIGEN_UNROLL_LOOP
    for (StorageIndex cId = 0; cId < Properties::TileSizeDimK / InputBlockProperties::c_stride; cId++) {
      StorageIndex ncIndex = ncOffset;
      EIGEN_UNROLL_LOOP
      for (StorageIndex ncId = 0; ncId < WorkLoadPerThreadNC / InputBlockProperties::nc_stride; ncId++) {
        if (check_boundary<is_internal_block>(chk_bound(cIndex, ncIndex))) {
          auto val =
              read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                   InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, ncIndex, cIndex, ld);

          write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : WorkLoadPerThreadNC),
                data_source::private_mem>(val, private_ptr);
        } else {
          EIGEN_UNROLL_LOOP
          for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
            const StorageIndex ncInd = ncIndex + (InputBlockProperties::is_coalesced_layout ? i : 0);
            const StorageIndex cInd = cIndex + (InputBlockProperties::is_coalesced_layout ? 0 : i);
            OutScalar val =
                (ncInd < NC && cInd < triple_dim.K)
                    ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                          inpt, ncInd, cInd, ld)
                    : OutScalar(0);
            write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : WorkLoadPerThreadNC),
                  data_source::private_mem>(
                val, private_ptr + (InputBlockProperties::is_coalesced_layout ? i : 0) +
                         ((InputBlockProperties::is_coalesced_layout ? 0 : i) * WorkLoadPerThreadNC));
          }
        }

        // if it is lhs we have to load it packetised when the packet size is > 1, because the output is coalesced. So
        // even if M is not accessed in a coalesced mode, we have to load packet_size number of m per thread.
        ncIndex = (!InputBlockProperties::is_rhs && InputBlockProperties::nc_stride == 1 && PacketSize != 1)
                      ? ncOffset + (ncId + 1) % PacketSize + ((ncId + 1) / PacketSize) * LocalThreadSizeNC
                      : (ncIndex + InputBlockProperties::nc_stride * LocalThreadSizeNC);
        private_ptr += InputBlockProperties::nc_stride;
      }
      // the previous for loop ( private_ptr += (ncId * nc_stride)) has already moved ptr with one WorkLoadPerThreadNC
      private_ptr += (InputBlockProperties::c_stride - 1) * WorkLoadPerThreadNC;
      cIndex += InputBlockProperties::c_stride;
    }
  }
  template <typename InputBlockProperties, StorageIndex TileSizeDimNC>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::pair<StorageIndex, StorageIndex> local_id_extract(
      const StorageIndex &linearLocalThreadId) {
    const StorageIndex localThreadNC =
        (InputBlockProperties::is_coalesced_layout)
            ? linearLocalThreadId % (TileSizeDimNC / InputBlockProperties::nc_stride)
            : linearLocalThreadId / (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    const StorageIndex localThreadC =
        (InputBlockProperties::is_coalesced_layout)
            ? linearLocalThreadId / (TileSizeDimNC / InputBlockProperties::nc_stride)
            : linearLocalThreadId % (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    return std::pair<StorageIndex, StorageIndex>(localThreadNC, localThreadC);
  }

  template <bool db = Properties::DoubleBuffer, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<db && ctp == contraction_type::local>::type
      sync_mem(const cl::sycl::nd_item<1> &, bool &db_offset) noexcept {
    db_offset = !db_offset;
  }

  template <bool db = Properties::DoubleBuffer, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<!db && ctp == contraction_type::local>::type
      sync_mem(const cl::sycl::nd_item<1> &itemID, bool &) noexcept {
    itemID.barrier(cl::sycl::access::fence_space::local_space);
  }

  template <contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<ctp == contraction_type::no_local>::type
      sync_mem(const cl::sycl::nd_item<1> &, bool &) noexcept {
    return;
  }

  template <bool need_sync, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<need_sync && ctp == contraction_type::no_local>::type
      sync_thread(const cl::sycl::nd_item<1> &
#ifdef EIGEN_SYCL_ARM_GPU_CACHE_OPTIMISATION
                      itemID
#endif
                  ) noexcept {
#ifdef EIGEN_SYCL_ARM_GPU_CACHE_OPTIMISATION
    itemID.barrier(cl::sycl::access::fence_spacce::local_space);
#else
    return;
#endif
  }
  template <bool need_sync, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<need_sync && ctp == contraction_type::local>::type
      sync_thread(const cl::sycl::nd_item<1> &itemID) {
    itemID.barrier(cl::sycl::access::fence_space::local_space);
  }
  template <bool need_sync>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!need_sync>::type sync_thread(
      const cl::sycl::nd_item<1> &) {
    return;
  }

  template <bool is_internal_block>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_tile_per_panel(const cl::sycl::nd_item<1> &itemID,
                                                                    ThreadProperties<StorageIndex> &thread_properties,
                                                                    TiledMemory &tiled_input_block,
                                                                    PacketReturnType *privateRes, bool &db_offset) {
    // Tiling the Rhs block from global to local memory
    extract_block<RHSBlockProperties, is_internal_block>(
        rhs, tiled_input_block.rhs_scratch_extract.ptr + (db_offset * Properties::TileSizeDimK * LSDR),
        tiled_input_block.rhs_extract_index,
        contraction_tp == contraction_type::local ? thread_properties.nGroupOffset : thread_properties.nGlobalOffset,
        thread_properties.kGroupOffset - thread_properties.kSize);

    sync_thread<contraction_tp == contraction_type::no_local>(itemID);

    // Tiling the Lhs block from global to local memory
    extract_block<LHSBlockProperties, is_internal_block>(
        lhs, tiled_input_block.lhs_scratch_extract.ptr + (db_offset * LSDL * Properties::TileSizeDimK),
        tiled_input_block.lhs_extract_index,
        contraction_tp == contraction_type::local ? thread_properties.mGroupOffset : thread_properties.mGlobalOffset,
        thread_properties.kGroupOffset - thread_properties.kSize);

    // itemID.barrier(cl::sycl::access::fence_space::local_space);
    sync_thread<contraction_tp == contraction_type::local>(itemID);
    // switch to compute mede
    StorageIndex lhs_offset = (db_offset * LSDL * Properties::TileSizeDimK);
    StorageIndex rhs_offset = (db_offset * Properties::TileSizeDimK * LSDR);
    // Loop over the values of a single tile
    for (StorageIndex k = 0; k < Properties::TileSizeDimK; k++) {
      compute_block_per_tile(tiled_input_block.lhs_scratch_ptr_compute + lhs_offset,
                             tiled_input_block.rhs_scratch_ptr_compute + rhs_offset, privateRes);
      lhs_offset += LSDL;
      rhs_offset += LSDR;
    }
    // computing the K index for the next tile
    thread_properties.kSize -= Properties::TileSizeDimK;
    sync_mem(itemID, db_offset);
  }

  // when local memory is available the following compute_panel will be enabled
  template <bool is_internal_block, typename OutPtr>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_panel(const cl::sycl::nd_item<1> &itemID,
                                                           ThreadProperties<StorageIndex> &thread_properties,
                                                           OutPtr out_ptr) {
    auto tiled_input_block = TiledMemory{thread_properties, scratch.get_pointer()};
    // Allocate register space
    PacketReturnType privateRes[Properties::WorkLoadPerThreadM * Properties::WorkLoadPerThreadN / PacketSize] = {
        PacketReturnType{0}};
    bool db_offset = 0;

    while (thread_properties.kSize >= Properties::TileSizeDimK) {
      compute_tile_per_panel<is_internal_block>(itemID, thread_properties, tiled_input_block, privateRes, db_offset);
    }
    if (thread_properties.kSize > 0) {
      compute_tile_per_panel<false>(itemID, thread_properties, tiled_input_block, privateRes, db_offset);
    }

    // Storing the final results in the output
    store<is_internal_block,
          contraction_tp == contraction_type::local ? static_cast<StorageIndex>(1) : RHSBlockProperties::nc_stride>(
        out_ptr + thread_properties.nGlobalOffset * triple_dim.M, privateRes, thread_properties.mGlobalOffset,
        thread_properties.nGlobalOffset);
  }
  // When local memory is available the following extract_block will be enabled
  template <typename InputBlockProperties, bool is_internal_block, typename Input, typename Local,
            contraction_type contract_tp = contraction_tp>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<contract_tp == contraction_type::local>::type
      extract_block(const Input &inpt, Local local_ptr, const std::pair<StorageIndex, StorageIndex>& local_index,
                    const StorageIndex &ncOffset, const StorageIndex cOffset) {
    EIGEN_CONSTEXPR StorageIndex TileSizeDimNC =
        InputBlockProperties::is_rhs ? Properties::TileSizeDimN : Properties::TileSizeDimM;
    EIGEN_CONSTEXPR StorageIndex LoadPerThread =
        InputBlockProperties::is_rhs ? Properties::LoadPerThreadRhs : Properties::LoadPerThreadLhs;
    EIGEN_CONSTEXPR StorageIndex LSD = InputBlockProperties::is_rhs ? LSDR : LSDL;
    static_assert(((LocalOffset % (TileSizeDimNC / InputBlockProperties::nc_stride) == 0) &&
                   (LocalOffset % (Properties::TileSizeDimK / InputBlockProperties::c_stride) == 0)),
                  " LocalOffset must be divisable by stride");
    const StorageIndex &NC = InputBlockProperties::is_rhs ? triple_dim.N : triple_dim.M;
    StorageIndex localThreadNC = local_index.first;
    StorageIndex localThreadC = local_index.second;
    auto chk_bound = [&](const StorageIndex &CIndex, const StorageIndex &NCIndex) EIGEN_DEVICE_FUNC {
      return ((CIndex + InputBlockProperties::c_stride - 1 < triple_dim.K) &&
              (NCIndex + InputBlockProperties::nc_stride - 1 < NC));
    };
    EIGEN_UNROLL_LOOP
    for (StorageIndex lPT = 0; lPT < LoadPerThread / InputBlockProperties::elements_per_access; lPT++) {
      const StorageIndex CIndex = cOffset + (InputBlockProperties::c_stride * localThreadC);
      const StorageIndex NCIndex = ncOffset + (InputBlockProperties::nc_stride * localThreadNC);
      const StorageIndex ld = InputBlockProperties::is_coalesced_layout ? NC : triple_dim.K;
      if (check_boundary<is_internal_block>(chk_bound(CIndex, NCIndex))) {
        auto val =
            read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                 InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, NCIndex, CIndex, ld);
        write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : LSD), data_source::local_mem>(
            val, local_ptr + (InputBlockProperties::nc_stride * localThreadNC) +
                     (InputBlockProperties::c_stride * localThreadC * LSD));
      } else {
        EIGEN_UNROLL_LOOP
        for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
          const StorageIndex nCInd = NCIndex + (InputBlockProperties::is_coalesced_layout ? i : 0);
          const StorageIndex cInd = CIndex + (InputBlockProperties::is_coalesced_layout ? 0 : i);
          OutScalar val =
              (nCInd < NC && cInd < triple_dim.K)
                  ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                        inpt, nCInd, cInd, ld)
                  : OutScalar(0);

          write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : LSD), data_source::local_mem>(
              val, local_ptr + (InputBlockProperties::nc_stride * localThreadNC) +
                       (InputBlockProperties::is_coalesced_layout ? i : 0) +
                       ((InputBlockProperties::c_stride * localThreadC +
                         (InputBlockProperties::is_coalesced_layout ? 0 : i)) *
                        LSD));
        }
      }
      localThreadNC += (InputBlockProperties::is_coalesced_layout)
                           ? LocalOffset % (TileSizeDimNC / InputBlockProperties::nc_stride)
                           : LocalOffset / (Properties::TileSizeDimK / InputBlockProperties::c_stride);
      localThreadC += (InputBlockProperties::is_coalesced_layout)
                          ? LocalOffset / (TileSizeDimNC / InputBlockProperties::nc_stride)
                          : LocalOffset % (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    }
  }
};

#ifndef EIGEN_SYCL_DISABLE_GEMV

/*!
 * \brief GeneralVectorTensor is a template class that provides Tensor -vector contraction operation, which is a special
 * case of Tensor Tensor contraction.
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 * (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam VectorMapper: determines the tensor contraction mapper for the vector input (can be lhs or rhs)
 *
 * \tparam TensorMapper: determines the tensor contraction mapper for the tensor input (can be lhs or rhs)
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Properties: determines the Contraction Panel properties
 *
 * \tparam KFactor: determines the number of elements in K dimension in a Tile
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \tparam is_lhs_vec: determines whether lhs is a vector or rhs is a vector
 *
 * \tparam IsFinal: determine if this is the final kernel. If so, the result will be written in a final output.
 * Otherwise, the result of contraction will be written iin a temporary buffer.
 *
 * \param scratch: determines the local memory containing the vector block for each work-group
 *
 * \param vec: determines the vector input (tensor mapper)
 *
 * \param mat: determines the tensor input (tensor mapper)
 *
 * \param out_res: determines the output vector containing the contraction result
 *
 * \param nonContractGroupSize: a logical number determining the number of work-group for non-contracting dimension
 *
 * \param nonContractDim: determines the size of non contracting dimension for the flattened tensor
 *
 * \param contractDim: determines the size of non contracting dimension for the flattened tensor
 *
 */
template <typename OutScalar, typename OutAccessor, typename VectorMapper, typename TensorMapper, typename StorageIndex,
          typename Properties, StorageIndex KFactor, bool Vectorizable, bool is_lhs_vec, bool IsFinal>
struct GeneralVectorTensor {
  typedef typename Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketReturnType
      PacketReturnType;
  static EIGEN_CONSTEXPR int PacketSize =
      Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketSize;
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;

  static EIGEN_CONSTEXPR StorageIndex OutScratchOffset =
      KFactor * Properties::LocalThreadSizeC * Properties::LocalThreadSizeNC;

  // Since the access layout for a vector can always be coalesced, when LHS is a vector, we pass false and false to make
  // sure that the !^ is true When RHS is a vector, we pass true and true to make sure that the !^ is true.
  typedef BlockProperties<is_lhs_vec ? false : true, is_lhs_vec ? false : true, Vectorizable, PacketReturnType>
      VecBlockProperties;

  Scratch scratch;
  const VectorMapper vec;
  const TensorMapper mat;
  OutAccessor out_res;
  const StorageIndex nonContractGroupSize;
  const StorageIndex nonContractDim;
  const StorageIndex contractDim;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE GeneralVectorTensor(Scratch scratch_, const VectorMapper vec_,
                                                            const TensorMapper mat_, OutAccessor out_res_,
                                                            const StorageIndex nonContractGroupSize_,
                                                            const StorageIndex nonContractDim_,
                                                            const StorageIndex contractDim_)
      : scratch(scratch_),
        vec(vec_),
        mat(mat_),
        out_res(out_res_),
        nonContractGroupSize(nonContractGroupSize_),
        nonContractDim(nonContractDim_),
        contractDim(contractDim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto scratch_ptr = scratch.get_pointer();
    const StorageIndex linearLocalThreadId = itemID.get_local_id(0);
    StorageIndex nonContractId = is_lhs_vec ? linearLocalThreadId / Properties::LocalThreadSizeC
                                            : linearLocalThreadId % Properties::LocalThreadSizeNC;
    StorageIndex contractId = is_lhs_vec ? linearLocalThreadId % Properties::LocalThreadSizeC
                                         : linearLocalThreadId / Properties::LocalThreadSizeNC;
    const StorageIndex cGroupSize = itemID.get_group_range(0) / nonContractGroupSize;
    const StorageIndex nonContractGroupId =
        is_lhs_vec ? itemID.get_group(0) / cGroupSize : itemID.get_group(0) % nonContractGroupSize;
    const StorageIndex contractGroupId =
        is_lhs_vec ? itemID.get_group(0) % cGroupSize : itemID.get_group(0) / nonContractGroupSize;
    auto out_ptr = out_res.get_pointer() + (IsFinal ? 0 : contractGroupId * nonContractDim);

    const StorageIndex nonContractGroupOffset = nonContractGroupId * Properties::TileSizeDimNC;
    const StorageIndex contractGroupOffset = contractGroupId * Properties::TileSizeDimC;
    auto outScratchIndex = nonContractId + contractId * Properties::LocalThreadSizeNC;
    const StorageIndex globalNonContractDimOffset = nonContractGroupOffset + nonContractId;
    const StorageIndex globalContractDimOffset = contractGroupOffset + contractId;
    auto local_output = scratch_ptr + OutScratchOffset;
    const bool is_internal = nonContractDim - nonContractGroupOffset >= Properties::TileSizeDimNC &&
                             contractDim - contractGroupOffset >= Properties::TileSizeDimC;
    is_internal
        ? compute_panel<true>(itemID, vec, mat, local_output, out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
                              scratch_ptr, contractGroupOffset,
#endif
                              nonContractGroupOffset, linearLocalThreadId, contractDim, nonContractDim, contractId,
                              nonContractId, globalContractDimOffset, globalNonContractDimOffset, outScratchIndex)
        : compute_panel<false>(itemID, vec, mat, local_output, out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
                               scratch_ptr, contractGroupOffset,
#endif
                               nonContractGroupOffset, linearLocalThreadId, contractDim, nonContractDim, contractId,
                               nonContractId, globalContractDimOffset, globalNonContractDimOffset, outScratchIndex);
  }
  template <bool is_internal_block, typename OutPtr>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_panel(
      const cl::sycl::nd_item<1> &itemID, const VectorMapper &vec, const TensorMapper &mat, OutScalar *local_output,
      OutPtr out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      OutScalar *scratch_ptr, const StorageIndex contractGroupOffset,
#endif
      const StorageIndex nonContractGroupOffset, const StorageIndex linearLocalThreadId, StorageIndex contractDim,
      StorageIndex nonContractDim, StorageIndex contractId, StorageIndex nonContractId,
      StorageIndex globalContractDimOffset, StorageIndex globalNonContractDimOffset, StorageIndex outScratchIndex) {
    OutScalar outScalar[Properties::WorkLoadPerThreadNC] = {OutScalar(0)};
    // Reading the vector
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
    const StorageIndex vectorOffset = contractGroupOffset + linearLocalThreadId;
    extract_block<VecBlockProperties, is_internal_block, KFactor,
                  Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC>(vec, scratch_ptr, linearLocalThreadId,
                                                                                vectorOffset, contractDim);

    itemID.barrier(cl::sycl::access::fence_space::local_space);
    auto in_scratch_ptr = scratch_ptr + contractId;
#endif

    StorageIndex privateOffsetC = 0;
    EIGEN_UNROLL_LOOP
    for (StorageIndex i = 0; i < Properties::WorkLoadPerThreadC; i++) {
      StorageIndex privateOffsetNC = 0;
      bool contract_conds = ((globalContractDimOffset + privateOffsetC) < contractDim);
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      auto vecScalar = *in_scratch_ptr;
#else
      auto vecScalar = (check_boundary<is_internal_block>(contract_conds))
                           ? vec(is_lhs_vec ? StorageIndex(0) : globalContractDimOffset + privateOffsetC,
                                 is_lhs_vec ? globalContractDimOffset + privateOffsetC : StorageIndex(0))
                           : OutScalar(0);
#endif
      EIGEN_UNROLL_LOOP
      for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
        auto matScalar = (check_boundary<is_internal_block>(
                             contract_conds && ((globalNonContractDimOffset + privateOffsetNC) < nonContractDim)))
                             ? mat(is_lhs_vec ? globalContractDimOffset + privateOffsetC
                                              : globalNonContractDimOffset + privateOffsetNC,
                                   is_lhs_vec ? globalNonContractDimOffset + privateOffsetNC
                                              : globalContractDimOffset + privateOffsetC)
                             : OutScalar(0);

        outScalar[j] = cl::sycl::mad(matScalar, vecScalar, outScalar[j]);
        privateOffsetNC += Properties::LocalThreadSizeNC;
      }
      privateOffsetC += Properties::LocalThreadSizeC;
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      in_scratch_ptr += Properties::LocalThreadSizeC;
#endif
    }

    auto out_scratch_ptr = local_output + outScratchIndex;
    // Each block of 16*16 element in shared memory should reduce to 16*1
    EIGEN_UNROLL_LOOP
    for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
      *out_scratch_ptr = outScalar[j];

      out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
    }
    if (is_lhs_vec) {
      nonContractId = linearLocalThreadId % Properties::LocalThreadSizeNC;
      contractId = linearLocalThreadId / Properties::LocalThreadSizeNC;
      outScratchIndex = nonContractId + contractId * Properties::LocalThreadSizeNC;
    }

    out_scratch_ptr = local_output + outScratchIndex;
    EIGEN_UNROLL_LOOP
    for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
      EIGEN_UNROLL_LOOP
      for (StorageIndex offset = Properties::LocalThreadSizeC >> 1; offset > 0; offset >>= 1) {
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (contractId < offset) {
          StorageIndex myNeigbourId = (Properties::LocalThreadSizeNC * offset);
          *out_scratch_ptr += out_scratch_ptr[myNeigbourId];
        }
      }
      // moving to next 16 by 16 block
      out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
    }

    if (contractId == 0) {
      out_scratch_ptr = local_output + nonContractId;
      StorageIndex global_final_offset = nonContractGroupOffset + nonContractId;
      out_ptr += global_final_offset;
      EIGEN_UNROLL_LOOP
      for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
        if (check_boundary<is_internal_block>(global_final_offset < nonContractDim)) {
          auto res = *out_scratch_ptr;

          *out_ptr = res;
          out_ptr += Properties::LocalThreadSizeNC;
        }
        // moving to next 16 by 16 block to ge the next 16 reduced elements
        out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
        if (!(is_internal_block)) global_final_offset += Properties::LocalThreadSizeNC;
      }
    }
  }

  template <typename InputBlockProperties, bool is_internal_block, int CFactor, int GroupSize, typename Input,
            typename Local>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void extract_block(const Input &inpt, Local *local_ptr,
                                                                  const StorageIndex &linearLocalThreadId,
                                                                  const StorageIndex &cOffset, const StorageIndex &C) {
    local_ptr += InputBlockProperties::c_stride * linearLocalThreadId;
    StorageIndex cIndex = cOffset;
    for (StorageIndex cId = 0; cId < CFactor / InputBlockProperties::c_stride; cId++) {
      if (check_boundary<is_internal_block>(cIndex + InputBlockProperties::c_stride - 1 < C)) {
        auto val = read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                        InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, StorageIndex(0),
                                                                                              cIndex, StorageIndex(1));
        write<StorageIndex, 1, data_source::local_mem>(val, local_ptr);
      } else {
        EIGEN_UNROLL_LOOP
        for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
          OutScalar val =
              (cIndex + i < C)
                  ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                        inpt, StorageIndex(0), cIndex + i, StorageIndex(1))
                  : OutScalar(0);
          write<StorageIndex, 1, data_source::local_mem>(val, local_ptr + i);
        }
      }
      local_ptr += InputBlockProperties::c_stride * GroupSize;
      cIndex += InputBlockProperties::c_stride * GroupSize;
    }
  }
};
#endif

#ifndef EIGEN_SYCL_DISABLE_SCALAR

/*!
 * \brief GeneralScalarContraction is a template class that provides the scalar value of Tensor -Tensor contraction
 * operation, when all the dimensions are contracting dimensions. This Kernel reduces two tensors to an scalar
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam LhsScalar: determines the left-hand-side scalar type
 *
 * \tparam RhsScalar: determines the right-hand-side scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 * (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam LhsMapper: determines the tensor contraction mapper type for left-hand-side matrix
 *
 * \tparam RhsMapper: determines the tensor contraction mapper type for right-hand-side matrix
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \param scratch: local memory containing tiles of LHS and RHS tensors for each work-group
 *
 * \param lhs: determines the left-hand-side flattened tensor (tensor mapper)
 *
 * \param rhs: determines the right-hand-side flattened tensor (tensor mapper)
 *
 * \param out_res: determines the output tensor containing the contraction result
 *
 * \param rng: determins the total input data size
 */
template <typename OutScalar, typename LhsScalar, typename RhsScalar, typename OutAccessor, typename LhsMapper,
          typename RhsMapper, typename StorageIndex, bool Vectorizable>
struct GeneralScalarContraction {
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;
  Scratch scratch;
  const LhsMapper lhs;
  const RhsMapper rhs;
  OutAccessor out_res;
  const StorageIndex rng;

  EIGEN_DEVICE_FUNC
  GeneralScalarContraction(Scratch scratch_, const LhsMapper lhs_, const RhsMapper rhs_, OutAccessor out_res_,
                           const StorageIndex rng_)
      : scratch(scratch_), lhs(lhs_), rhs(rhs_), out_res(out_res_), rng(rng_) {}

  EIGEN_DEVICE_FUNC void operator()(cl::sycl::nd_item<1> itemID) {
    auto out_ptr = out_res.get_pointer();
    auto scratch_ptr = scratch.get_pointer().get();

    StorageIndex globalid = itemID.get_global_id(0);
    StorageIndex localid = itemID.get_local_id(0);
    OutScalar accumulator = OutScalar(0);
    for (StorageIndex i = globalid; i < rng; i += itemID.get_global_range(0)) {
      accumulator = cl::sycl::mad(lhs(0, i), rhs(i, 0), accumulator);
    }
    auto out_scratch_ptr = scratch_ptr + localid;
    *out_scratch_ptr = accumulator;
    for (StorageIndex offset = itemID.get_local_range(0) >> 1; offset > 0; offset >>= 1) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        *out_scratch_ptr = (accumulator += out_scratch_ptr[offset]);
      }
    }
    if (localid == 0) {
      out_ptr[itemID.get_group(0)] = accumulator;
    }
  }
};
#endif

}  // namespace internal
}  // namespace TensorSycl

template <typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>,
                       Eigen::SyclDevice>
    : public TensorContractionEvaluatorBase<TensorEvaluator<
          const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Eigen::SyclDevice>> {
  static_assert(std::is_same<OutputKernelType, const NoOpOutputKernel>::value,
                "SYCL tensor contraction does not support output kernels.");

  typedef Eigen::SyclDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;
  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index StorageIndex;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Base::Storage Storage;
  typedef typename Base::EvaluatorPointerType EvaluatorPointerType;
  struct TripleDim {
    const StorageIndex M;
    const StorageIndex N;
    const StorageIndex K;
    TripleDim(const StorageIndex M_, const StorageIndex N_, const StorageIndex K_) : M(M_), N(N_), K(K_) {}
  };
  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
  };

  static EIGEN_CONSTEXPR int LDims = Base::LDims;
  static EIGEN_CONSTEXPR int RDims = Base::RDims;
  static EIGEN_CONSTEXPR int ContractDims = Base::ContractDims;

  typedef array<StorageIndex, LDims> left_dim_mapper_t;
  typedef array<StorageIndex, RDims> right_dim_mapper_t;

  typedef array<StorageIndex, ContractDims> contract_t;
  typedef array<StorageIndex, LDims - ContractDims> left_nocontract_t;
  typedef array<StorageIndex, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<StorageIndex, NumDims> Dimensions;

  typedef TensorEvaluator<typename Base::EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<typename Base::EvalRightArgType, Device> RightEvaluator;
  typedef typename Eigen::internal::remove_const<typename LeftEvaluator::CoeffReturnType>::type LhsScalar;
  typedef typename Eigen::internal::remove_const<typename RightEvaluator::CoeffReturnType>::type RhsScalar;

  typedef typename LeftEvaluator::Dimensions LeftDimensions;
  typedef typename RightEvaluator::Dimensions RightDimensions;

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered>
  struct input_mapper_propertis {
    static EIGEN_CONSTEXPR bool is_lhs_matrix = (LDims == 2 && ContractDims == 1) || lhs_inner_dim_contiguous;
    static EIGEN_CONSTEXPR bool is_rhs_matrix =
        (RDims == 2 && ContractDims == 1) || (rhs_inner_dim_contiguous && !rhs_inner_dim_reordered);
  };

  TensorEvaluator(const XprType &op, const Device &device) : Base(op, device) {}

  // We need to redefine this method to make nvcc happy
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(typename Base::EvaluatorPointerType data) {
    this->m_leftImpl.evalSubExprsIfNeeded(NULL);
    this->m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (!data) {
      this->m_result = this->m_device.get(
          static_cast<Scalar *>(this->m_device.allocate_temp(this->dimensions().TotalSize() * sizeof(Scalar))));
      data = this->m_result;
    }
    evalToSycl(data);
    return (this->m_result != NULL);
  }
  const Eigen::SyclDevice &device() const { return this->m_device; }
  void evalToSycl(typename Base::EvaluatorPointerType buffer) const {
    if (this->m_lhs_inner_dim_contiguous) {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, true, true, Unaligned>(buffer);
        } else {
          evalTyped<true, true, false, Unaligned>(buffer);
        }
      } else {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, false, true, Unaligned>(buffer);
        } else {
          evalTyped<true, false, false, Unaligned>(buffer);
        }
      }
    } else {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, true, true, Unaligned>(buffer);
        } else {
          evalTyped<false, true, false, Unaligned>(buffer);
        }
      } else {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, false, true, Unaligned>(buffer);
        } else {
          evalTyped<false, false, false, Unaligned>(buffer);
        }
      }
    }
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  void evalTyped(typename Base::EvaluatorPointerType buffer) const {
    const auto triple_dim = TripleDim{this->m_i_size, this->m_j_size, this->m_k_size};
    typedef internal::TensorContractionInputMapper<
        LhsScalar, StorageIndex, internal::Lhs, LeftEvaluator, left_nocontract_t, contract_t,
        PacketType<CoeffReturnType, Device>::size, lhs_inner_dim_contiguous, false, Unaligned, MakeSYCLPointer>
        LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, StorageIndex, internal::Rhs, RightEvaluator,
                                                   right_nocontract_t, contract_t,
                                                   PacketType<CoeffReturnType, Device>::size, rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned, MakeSYCLPointer>
        RhsMapper;

    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

#ifndef EIGEN_SYCL_DISABLE_SCALAR
    if (triple_dim.M == 1 && triple_dim.N == 1) {
      launchSC(buffer, lhs, rhs, triple_dim.K);
    } else
#endif
#ifndef EIGEN_SYCL_DISABLE_GEMV
        if (triple_dim.M != 1 && triple_dim.N == 1) {
      LaunchVT<false>(buffer, rhs, lhs, triple_dim.M, triple_dim.K);
    } else if (triple_dim.M == 1 && triple_dim.N != 1) {
      LaunchVT<true>(buffer, lhs, rhs, triple_dim.N, triple_dim.K);
    } else  // This is equivalent of if (m!=1 && n!=1)
#endif
    {
      typedef input_mapper_propertis<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous, rhs_inner_dim_reordered>
          inpt_mapper_properties;
#ifndef EIGEN_SYCL_DISABLE_SKINNY
      bool skinny = false;
      auto platform_name = this->device().getPlatformName();
      // This is based on empirical calculation for AMD r9-nano and Fiji
      if (platform_name.find("AMD") == 0) {
        skinny = (triple_dim.M < triple_dim.K || triple_dim.N < triple_dim.K) &&
                 ((triple_dim.M < 1024 && triple_dim.N < 1024) ||
                  (uint64_t(triple_dim.M * triple_dim.N) < uint64_t(triple_dim.K)));
      } else {
        skinny = (((std::max(triple_dim.K, triple_dim.N) / std::min(triple_dim.K, triple_dim.N)) > 100) ||
                  ((std::max(triple_dim.K, triple_dim.M) / std::min(triple_dim.K, triple_dim.M)) > 100) ||
                  ((std::max(triple_dim.N, triple_dim.M) / std::min(triple_dim.N, triple_dim.M)) > 100));
      }
      if (skinny)
        adjustTT<true, inpt_mapper_properties>(buffer, lhs, rhs, triple_dim);
      else
#endif  // EIGEN_SYCL_DISABLE_SKINNY
        adjustTT<false, inpt_mapper_properties>(buffer, lhs, rhs, triple_dim);
    }
  }

  template <bool skinny, typename input_mapper_properties, typename LhsMapper, typename RhsMapper>
  void EIGEN_ALWAYS_INLINE adjustTT(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                                    const TripleDim &triple_dim) const {
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
    if (device().has_local_memory()) {
      typedef TensorSycl::internal::TTPanelSize<CoeffReturnType, StorageIndex, 4, 4, 16> PanelParameters;
      launchTT<TensorSycl::internal::contraction_type::local, skinny, input_mapper_properties, PanelParameters>(
          buffer, lhs, rhs, triple_dim);
    }
#endif
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF
    if (!(device().has_local_memory())) {
      typedef TensorSycl::internal::TTPanelSize<CoeffReturnType, StorageIndex, 4, 4, 4> PanelParameters;
      launchTT<TensorSycl::internal::contraction_type::no_local, skinny, input_mapper_properties, PanelParameters>(
          buffer, lhs, rhs, triple_dim);
    }
#endif
  }

  template <TensorSycl::internal::contraction_type ct, bool skinny, typename input_mapper_properties,
            typename Properties, typename LhsMapper, typename RhsMapper>
  void launchTT(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                const TripleDim &triple_dim) const {
    const StorageIndex roundUpM = Eigen::TensorSycl::internal::roundUp(triple_dim.M, Properties::TileSizeDimM);
    const StorageIndex roundUpN = Eigen::TensorSycl::internal::roundUp(triple_dim.N, Properties::TileSizeDimN);
    const StorageIndex groupSizeM = roundUpM / Properties::TileSizeDimM;
    const StorageIndex groupSizeN = roundUpN / Properties::TileSizeDimN;

    const StorageIndex roundUpK = Eigen::TensorSycl::internal::roundUp(triple_dim.K, Properties::TileSizeDimK);
    StorageIndex totalTilesK = roundUpK / Properties::TileSizeDimK;
    StorageIndex groupSizeK =
        skinny
            ? std::max(std::min(totalTilesK,
                                (StorageIndex)(device().getPowerOfTwo(device().getNumSyclMultiProcessors(), true) * 4) /
                                    (groupSizeM * groupSizeN)),
                       StorageIndex(1))
            : StorageIndex(1);

    const StorageIndex numTilesPerGroup = Eigen::TensorSycl::internal::roundUp(totalTilesK, groupSizeK) / groupSizeK;

    const StorageIndex totalGroupSize = groupSizeM * groupSizeN * groupSizeK;

    const StorageIndex localRange = Properties::LocalThreadSizeM * Properties::LocalThreadSizeN;
    const StorageIndex globalRange = totalGroupSize * localRange;

    const StorageIndex scratchSize = (ct == TensorSycl::internal::contraction_type::local)
                                         ? ((Properties::DoubleBuffer + 1) *
                                            (Properties::TileSizeDimM + Properties::BC) * (Properties::TileSizeDimK)) +
                                               ((Properties::DoubleBuffer + 1) * (Properties::TileSizeDimK) *
                                                (Properties::TileSizeDimN + Properties::BC))
                                         : StorageIndex(1);

    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (groupSizeK == 1) {
      typedef TensorSycl::internal::TensorContractionKernel<CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType,
                                                            LhsMapper, RhsMapper, StorageIndex, Properties, TripleDim,
                                                            PacketAccess, input_mapper_properties, true, ct>
          ContractKernelName;
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          lhs, rhs, buffer, thread_range, scratchSize, groupSizeM, groupSizeN, numTilesPerGroup, triple_dim);
    } else {
      typedef TensorSycl::internal::TensorContractionKernel<CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType,
                                                            LhsMapper, RhsMapper, StorageIndex, Properties, TripleDim,
                                                            PacketAccess, input_mapper_properties, false, ct>
          ContractKernelName;
      CoeffReturnType *temp_pointer = static_cast<CoeffReturnType *>(
          device().allocate_temp(triple_dim.M * triple_dim.N * groupSizeK * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);

      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          lhs, rhs, tmp_global_accessor, thread_range, scratchSize, groupSizeM, groupSizeN, numTilesPerGroup,
          triple_dim);

      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      auto op = Op();
      typedef TensorSycl::internal::SecondStepPartialReduction<CoeffReturnType, StorageIndex, EvaluatorPointerType,
                                                               EvaluatorPointerType, Op>
          ReductionKernel;

      device().template unary_kernel_launcher<CoeffReturnType, ReductionKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(StorageIndex(
                                    Eigen::TensorSycl::internal::roundUp(triple_dim.M * triple_dim.N, localRange))),
                                cl::sycl::range<1>(localRange)),
          StorageIndex(1), op, StorageIndex(triple_dim.M * triple_dim.N), groupSizeK);

      device().deallocate_temp(temp_pointer);
    }
  }

#ifndef EIGEN_SYCL_DISABLE_GEMV
  template <bool is_lhs_vec, typename VectorMapper, typename TensorMapper, typename StorageIndex>
  void EIGEN_ALWAYS_INLINE LaunchVT(EvaluatorPointerType buffer, const VectorMapper &vec, const TensorMapper &mat,
                                    StorageIndex NC, StorageIndex C) const {
    const StorageIndex nonContractDim = NC;
    EIGEN_CONSTEXPR StorageIndex NCFactor = 1;
    EIGEN_CONSTEXPR StorageIndex CFactor = 1;
    EIGEN_CONSTEXPR StorageIndex NCWindow = 16;
    typedef Eigen::TensorSycl::internal::TVPanelSize<CoeffReturnType, StorageIndex, NCWindow, CFactor, NCFactor>
        Properties;
    const StorageIndex roundUpC = Eigen::TensorSycl::internal::roundUp(C, Properties::TileSizeDimC);
    const StorageIndex cNumGroups = roundUpC / (Properties::LocalThreadSizeC * Properties::WorkLoadPerThreadC);
    const StorageIndex roundUpNC = Eigen::TensorSycl::internal::roundUp(nonContractDim, Properties::TileSizeDimNC);
    const StorageIndex nCNumGroups = roundUpNC / (Properties::LocalThreadSizeNC * Properties::WorkLoadPerThreadNC);
    const StorageIndex globalRange =
        (roundUpNC / (Properties::WorkLoadPerThreadNC)) * (roundUpC / (Properties::WorkLoadPerThreadC));
    const StorageIndex localRange = Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC;
    const StorageIndex scratchSize =
        (Properties::WorkLoadPerThreadNC + CFactor) * Properties::LocalThreadSizeC * Properties::LocalThreadSizeNC;
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (cNumGroups > 1) {
      typedef Eigen::TensorSycl::internal::GeneralVectorTensor<CoeffReturnType, EvaluatorPointerType, VectorMapper,
                                                               TensorMapper, StorageIndex, Properties, CFactor, false,
                                                               is_lhs_vec, false>
          ContractKernelName;
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(device().allocate_temp(nonContractDim * cNumGroups * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);

      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          vec, mat, tmp_global_accessor, thread_range, scratchSize, nCNumGroups, nonContractDim, C);

      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      typedef TensorSycl::internal::SecondStepPartialReduction<CoeffReturnType, StorageIndex, EvaluatorPointerType,
                                                               EvaluatorPointerType, Op>
          ReductionKernel;

      device().template unary_kernel_launcher<CoeffReturnType, ReductionKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(Eigen::TensorSycl::internal::roundUp(nonContractDim, localRange)),
                                cl::sycl::range<1>(localRange)),
          StorageIndex(1), Op(), nonContractDim, cNumGroups);

      device().deallocate_temp(temp_pointer);
    } else {
      typedef Eigen::TensorSycl::internal::GeneralVectorTensor<CoeffReturnType, EvaluatorPointerType, VectorMapper,
                                                               TensorMapper, StorageIndex, Properties, CFactor, false,
                                                               is_lhs_vec, true>
          ContractKernelName;
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          vec, mat, buffer, thread_range, scratchSize, nCNumGroups, nonContractDim, C);
    }
  }
#endif

#ifndef EIGEN_SYCL_DISABLE_SCALAR
  template <typename LhsMapper, typename RhsMapper>
  EIGEN_ALWAYS_INLINE void launchSC(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                                    StorageIndex K) const {
    EIGEN_STATIC_ASSERT(!((EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1) &
                          (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 - 1)),
                        "The Local thread size must be a power of 2 for the reduction "
                        "operation");
    EIGEN_CONSTEXPR StorageIndex local_range = EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1;

    // Here we force the code not to be more than 2-step reduction: Our empirical research shows that if each thread
    // reduces at least 512 elementss individually, we get better performance.
    const StorageIndex num_work_group = ((K + (512 * local_range - 1)) / (512 * local_range) > 1 ? local_range : 1);
    const StorageIndex global_range = num_work_group * local_range;

    typedef Eigen::TensorSycl::internal::GeneralScalarContraction<
        CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType, LhsMapper, RhsMapper, StorageIndex, false>
        ContractKernelName;
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
    if (num_work_group > 1) {
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(device().allocate_temp(num_work_group * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(lhs, rhs, tmp_global_accessor,
                                                                                    thread_range, local_range, K);
      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      typedef TensorSycl::internal::SecondStepFullReducer<CoeffReturnType, Op, EvaluatorPointerType,
                                                          EvaluatorPointerType, StorageIndex, local_range>
          GenericRKernel;
      device().template unary_kernel_launcher<CoeffReturnType, GenericRKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(local_range), cl::sycl::range<1>(local_range)), local_range, Op());

      device().deallocate_temp(temp_pointer);
    } else {
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(lhs, rhs, buffer, thread_range,
                                                                                    local_range, K);
    }
  }
#endif

  EIGEN_STRONG_INLINE void cleanup() {
    this->m_leftImpl.cleanup();
    this->m_rightImpl.cleanup();

    if (this->m_result) {
      this->m_device.deallocate_temp(this->m_result);
      this->m_result = NULL;
    }
  }
  // The placeholder accessors must bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    this->m_leftImpl.bind(cgh);
    this->m_rightImpl.bind(cgh);
    this->m_result.bind(cgh);
  }
};
}  // namespace Eigen
#endif  // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H

// evaluator for thread pool device
#ifdef EIGEN_USE_THREADS

namespace Eigen {

template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, ThreadPoolDevice> :
    public TensorContractionEvaluatorBase<TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, ThreadPoolDevice> > {

  typedef ThreadPoolDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, LDims> left_dim_mapper_t;
  typedef array<Index, RDims> right_dim_mapper_t;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<Index, NumDims> Dimensions;

  // typedefs needed in evalTo
  typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
  typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;
  typedef typename internal::gebp_traits<LhsScalar, RhsScalar> Traits;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device) {}

  template <int Alignment>
  void evalProduct(Scalar* buffer) const {
    evalProductImpl<NoCallback, Alignment>(buffer, NoCallback());
  }

  template <typename EvalToCallback, int Alignment>
  void evalProductAsync(Scalar* buffer, EvalToCallback done) const {
    evalProductImpl<EvalToCallback, Alignment>(buffer, std::move(done));
  }

  template <typename DoneCallback, int Alignment>
  void evalProductImpl(Scalar* buffer, DoneCallback done) const {
    // This function computes a lot of heuristics in multiple steps, and it
    // also has multiple exit points. To keep it sane, readable and all in one
    // place, sync/async execution decision is made at runtime at the very end.
    //
    // (1) In sync mode we allocate Context on the stack, submit computations
    //     to the device thread pool, and block on a barrier until it is
    //     completed.
    //
    // (2) In async mode we allocate Context on the heap, and after all tasks
    //     are finished, we call provided the done callback, and delete a
    //     context from the heap.
    //
    // (*) EvalParallelContext & EvalShardedByInnerDimContext owns all the state
    // and temporary buffers, requried for executing the tensor contraction.
    // They are responsible for cleaning it up after contraction is done.
    static const bool IsEvalInSyncMode =
        std::is_same<DoneCallback, NoCallback>::value;

    const Index m = this->m_i_size;
    const Index n = this->m_j_size;
    const Index k = this->m_k_size;
    if (m == 0 || n == 0 || k == 0) return;

    // Compute a set of algorithm parameters:
    // - kernel block sizes (bm, bn, bk)
    // - task grain sizes (number of kernels executed per task: gm, gn)
    // - number of threads
    // - sharding by row/column
    // - parallel packing or first lhs then rhs
    // and some derived parameters:
    // - number of tasks (nm, nn, nk)
    // - number of kernels (nm0, nn0)
    // Unfortunately, all these parameters are tightly interdependent.
    // So in some cases we first compute approximate values, then compute other
    // values based on these approximations and then refine the approximations.

    // There are lots of heuristics here. There is some reasoning behind them,
    // but ultimately they are just tuned on contraction benchmarks for
    // different input configurations, thread counts and instruction sets.
    // So feel free to question any of them.

    // Compute whether we want to shard by row or by column.
    // This is a first approximation, it will be refined later. Since we don't
    // know number of threads yet we use 2, because what's we are most
    // interested in at this point is whether it makes sense to use
    // parallelization at all or not.
    bool shard_by_col = shardByCol(m, n, 2);

    // First approximation of kernel blocking sizes.
    // Again, we don't know number of threads yet, so we use 2.
    Index bm, bn, bk;
    if (shard_by_col) {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByCol>
          blocking(k, m, n, 2);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    } else {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByRow>
          blocking(k, m, n, 2);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    }

    // Compute optimal number of threads.
    // Note: we use bk instead of k here because we are interested in amount of
    // _parallelizable_ computations, and computations are not parallelizable
    // across k dimension.
    const TensorOpCost cost =
        contractionCost(m, n, bm, bn, bk, shard_by_col, false);
    int num_threads = TensorCostModel<ThreadPoolDevice>::numThreads(
        static_cast<double>(n) * m, cost, this->m_device.numThreads());
    int num_threads_by_k = numThreadsInnerDim(m, n, k);
    if (shardByInnerDim(m, n, k, num_threads, num_threads_by_k)) {
      // We are in the scenario where it is more effective to shard by the
      // inner dimension.
      if (IsEvalInSyncMode) {
        EvalShardedByInnerDimContext<DoneCallback> ctx(
            this, num_threads_by_k, buffer, m, n, k, std::move(done));
        ctx.template run<Alignment>();
      } else {
        auto* ctx = new EvalShardedByInnerDimContext<DoneCallback>(
            this, num_threads_by_k, buffer, m, n, k, std::move(done));
        ctx->template runAsync<Alignment>();
      }

      return;
    }

    // TODO(dvyukov): this is a stop-gap to prevent regressions while the cost
    // model is not tuned. Remove this when the cost model is tuned.
    if (n == 1) num_threads = 1;

    if (num_threads == 1) {
      TENSOR_CONTRACTION_DISPATCH(this->template evalProductSequential,
                                  Unaligned, (buffer));
      if (!IsEvalInSyncMode) done();
      return;
    }

    // Now that we know number of threads, recalculate sharding and blocking.
    shard_by_col = shardByCol(m, n, num_threads);
    if (shard_by_col) {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByCol>
          blocking(k, m, n, num_threads);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    } else {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByRow>
          blocking(k, m, n, num_threads);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    }

    // Number of kernels for each dimension.
    Index nm0 = divup(m, bm);
    Index nn0 = divup(n, bn);
    Index nk = divup(k, bk);

    // Calculate task grain size (number of kernels executed per task).
    // This task size coarsening serves two purposes:
    // 1. It reduces per-task overheads including synchronization overheads.
    // 2. It allows to use caches better (reuse the same packed rhs in several
    // consecutive kernels).
    Index gm = 1;
    Index gn = 1;
    // If we are sharding by column, then we prefer to reduce rows first.
    if (shard_by_col) {
      gm = coarsenM(m, n, bm, bn, bk, gn, num_threads, shard_by_col);
      gn = coarsenN(m, n, bm, bn, bk, gm, num_threads, shard_by_col);
    } else {
      gn = coarsenN(m, n, bm, bn, bk, gm, num_threads, shard_by_col);
      gm = coarsenM(m, n, bm, bn, bk, gn, num_threads, shard_by_col);
    }
    // Number of tasks in each dimension.
    Index nm = divup(nm0, gm);
    Index nn = divup(nn0, gn);

    // If there is enough concurrency in the sharding dimension, we choose not
    // to paralellize by the other dimension, and execute all kernels in sync
    // mode. This reduces parallelism from the nm x nn down to nn
    // (shard_by_col==true) or nm (shard_by_col==false).
    const Index sharding_dim_tasks = shard_by_col ? nn : nm;
    const int num_worker_threads = this->m_device.numThreadsInPool();

    // With small number of threads we want to make sure that we do not reduce
    // parallelism too much. With large number of threads we trade maximum
    // parallelism for better memory locality.
    const float oversharding_factor =
        num_worker_threads <= 4  ? 8.0 :
        num_worker_threads <= 8  ? 4.0 :
        num_worker_threads <= 16 ? 2.0 :
        num_worker_threads <= 32 ? 1.0 :
        num_worker_threads <= 64 ? 0.8 : /* num_worker_threads > 64 */ 0.6;

    const bool parallelize_by_sharding_dim_only =
        sharding_dim_tasks >= oversharding_factor * num_worker_threads;

    // Last by not least, decide whether we want to issue both lhs and rhs
    // packing in parallel; or issue lhs packing first, and then issue rhs
    // packing when lhs packing completes (for !shard_by_col lhs and rhs are
    // swapped). Parallel packing allows more parallelism (for both packing and
    // kernels), while sequential packing provides better locality (once
    // a thread finishes rhs packing it proceed to kernels with that rhs).
    // First, we are interested in parallel packing if there are few tasks.
    bool parallel_pack = num_threads >= nm * nn;
    // Also do parallel packing if all data fits into L2$.
    if (m * bk * Index(sizeof(LhsScalar)) + n * bk * Index(sizeof(RhsScalar)) <=
        l2CacheSize() * num_threads)
      parallel_pack = true;
    // But don't do it if we will use each rhs only once. Locality seems to be
    // more important in this case.
    if ((shard_by_col ? nm : nn) == 1) parallel_pack = false;
    // Also don't get in the way of parallelize_by_sharding_dim_only
    // optimization.
    if (parallelize_by_sharding_dim_only) parallel_pack = false;

    // TODO(ezhulnev): With if contexpr we don't need SyncEvalParallelContext.
    if (IsEvalInSyncMode) {
#define CONTEXT_ARGS                                                        \
  (this, num_threads, buffer, m, n, k, bm, bn, bk, nm, nn, nk, gm, gn, nm0, \
   nn0, shard_by_col, parallel_pack, parallelize_by_sharding_dim_only,      \
   NoCallback())                                                            \
      .run()
      TENSOR_CONTRACTION_DISPATCH(SyncEvalParallelContext, Alignment,
                                  CONTEXT_ARGS);
#undef CONTEXT_ARGS

    } else {
#define CONTEXT_ARGS                                                        \
  (this, num_threads, buffer, m, n, k, bm, bn, bk, nm, nn, nk, gm, gn, nm0, \
   nn0, shard_by_col, parallel_pack, parallelize_by_sharding_dim_only,      \
   std::move(done))
      TENSOR_CONTRACTION_ASYNC_DISPATCH(EvalParallelContext, DoneCallback,
                                        Alignment, CONTEXT_ARGS, run());
#undef CONTEXT_ARGS
    }
  }

  // ------------------------------------------------------------------------ //

  // Dummy struct to represent an empty DoneCallback.

  struct NoCallback {
    void operator()() {
      eigen_assert(false && "NoCallback should never be called");
    }
  };

  // ------------------------------------------------------------------------ //

  template <typename DoneCallback, typename Context>
  class EvalParallelNotification;

  // Synchronous evaluation notification that blocks caller thread in Wait().
  template <typename Context>
  class EvalParallelNotification<NoCallback, Context> {
   public:
    EvalParallelNotification(Context*, NoCallback) {}
    void Notify() { done_.Notify(); }
    void Wait() { done_.Wait(); }
   private:
    Eigen::Notification done_;
  };

  // Asynchronous evaluation notification that does not block in Wait().
  template <typename DoneCallback, typename Context>
  class EvalParallelNotification {
   public:
    EvalParallelNotification(Context* ctx, DoneCallback done)
        : ctx_(ctx), done_(std::move(done)) {}

    void Notify() {
      // Make a copy of done callback, because it will be destructed when we
      // will delete context in the next line (EvalParallelNotification is a
      // data member of EvalParallelContext class).
      DoneCallback done_copy = std::move(done_);

      // Delete parallel evaluation context.
      delete ctx_;

      // Now safely call the done callback.
      done_copy();
    }

    void Wait() {}

   private:
    Context* ctx_;
    DoneCallback done_;
  };

  // Context orchestrates sync/async parallel contraction evaluation. When it is
  // executed in asynchronous mode, it owns all the shared state that might be
  // accessible by block packing and kernel tasks.

  template <typename DoneCallback, bool lhs_inner_dim_contiguous,
            bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered,
            int Alignment>
  class EvalParallelContext {
   public:
    typedef internal::TensorContractionInputMapper<
        LhsScalar, Index, internal::Lhs, LeftEvaluator, left_nocontract_t,
        contract_t, internal::packet_traits<LhsScalar>::size,
        lhs_inner_dim_contiguous, false, Unaligned>
        LhsMapper;
    typedef internal::TensorContractionInputMapper<
        RhsScalar, Index, internal::Rhs, RightEvaluator, right_nocontract_t,
        contract_t, internal::packet_traits<RhsScalar>::size,
        rhs_inner_dim_contiguous, rhs_inner_dim_reordered, Unaligned>
        RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;

    typedef internal::TensorContractionKernel<
        Scalar, LhsScalar, RhsScalar, Index, OutputMapper, LhsMapper, RhsMapper>
        TensorContractionKernel;

    typedef typename TensorContractionKernel::LhsBlock LhsBlock;
    typedef typename TensorContractionKernel::RhsBlock RhsBlock;
    typedef typename TensorContractionKernel::BlockMemHandle BlockMemHandle;

    EvalParallelContext(const Self* self, int num_threads, Scalar* buffer,
                        Index tm, Index tn, Index tk, Index bm, Index bn,
                        Index bk, Index nm, Index nn, Index nk, Index gm,
                        Index gn, Index nm0, Index nn0, bool shard_by_col,
                        bool parallel_pack,
                        bool parallelize_by_sharding_dim_only,
                        DoneCallback done)
        : created_by_thread_id_(std::this_thread::get_id()),
          done_(this, std::move(done)),
          device_(self->m_device),
          lhs_(self->m_leftImpl, self->m_left_nocontract_strides,
               self->m_i_strides, self->m_left_contracting_strides,
               self->m_k_strides),
          rhs_(self->m_rightImpl, self->m_right_nocontract_strides,
               self->m_j_strides, self->m_right_contracting_strides,
               self->m_k_strides),
          buffer_(buffer),
          output_(buffer, tm),
          output_kernel_(self->m_output_kernel),
          tensor_contraction_params_(self->m_tensor_contraction_params),
          num_threads_(num_threads),
          shard_by_col_(shard_by_col),
          parallel_pack_(parallel_pack),
          parallelize_by_sharding_dim_only_(parallelize_by_sharding_dim_only),
          m_(tm),
          n_(tn),
          k_(tk),
          bm_(bm),
          bn_(bn),
          bk_(bk),
          nm_(nm),
          nn_(nn),
          nk_(nk),
          gm_(gm),
          gn_(gn),
          nm0_(nm0),
          nn0_(nn0),
          kernel_(m_, k_, n_, bm_, bk_, bn_),
          num_thread_local_allocations_(0),
          // We reserve 2X more capacity for a thread local values, than the
          // number of threads in the pool to efficiently handle task stealing
          // by threads that are not managed by the pool.
          thread_local_capacity(2 * (parallelize_by_sharding_dim_only_
                                         ? device_.numThreadsInPool()
                                         : 0)),
          // We will use only one of the Lhs/Rhs thread local storage depending
          // on the shard_by_col value and we parallelize by sharding dim ONLY.
          lhs_thread_local_blocks_(shard_by_col_ ? 0 : thread_local_capacity,
                                   {*this}, {*this}),
          rhs_thread_local_blocks_(shard_by_col_ ? thread_local_capacity : 0,
                                   {*this}, {*this}) {
      // These two options are mutually exclusive.
      eigen_assert(!(parallel_pack && parallelize_by_sharding_dim_only));

      for (Index x = 0; x < P; x++) {
        // Normal number of notifications for k slice switch is
        // nm_ + nn_ + nm_ * nn_. However, first P - 1 slices will receive only
        // nm_ + nn_ notifications, because they will not receive notifications
        // from preceding kernels.
        state_switch_[x] =
            x == 0
                ? 1
                : (parallel_pack_ ? nn_ + nm_ : (shard_by_col_ ? nn_ : nm_)) +
                      (x == P - 1 ? nm_ * nn_ : 0);
        state_packing_ready_[x] =
            parallel_pack_ ? 0 : (shard_by_col_ ? nm_ : nn_);
        state_kernel_[x] = new std::atomic<uint8_t>*[nm_];
        for (Index m = 0; m < nm_; m++) {
          state_kernel_[x][m] = new std::atomic<uint8_t>[nn_];
          // Kernels generally receive 3 notifications (previous kernel + 2
          // packing), but the first slice won't get notifications from previous
          // kernels.
          for (Index n = 0; n < nn_; n++)
            state_kernel_[x][m][n].store(
                (x == 0 ? 0 : 1) + (parallel_pack_ ? 2 : 1),
                std::memory_order_relaxed);
        }
      }

      // Allocate memory for packed rhs/lhs matrices.
      packed_mem_ = kernel_.allocateSlices(            //
          device_,                                     //
          /*num_lhs=*/nm0_,                            //
          /*num_rhs=*/nn0_,                            //
          /*num_slices=*/std::min<Index>(nk_, P - 1),  //
          packed_lhs_, packed_rhs_);

      if (parallelize_by_sharding_dim_only_) {
        const int num_worker_threads = device_.numThreadsInPool();

        if (shard_by_col) {
          can_use_thread_local_packed_ = new std::atomic<bool>[nn_];
          for (int i = 0; i < nn_; ++i)
            can_use_thread_local_packed_[i].store(true,
                                                  std::memory_order_relaxed);

          Index num_blocks = num_worker_threads * gn_;
          thread_local_pre_alocated_mem_ = kernel_.allocateSlices(  //
              device_,                                              //
              /*num_lhs=*/0,                                        //
              /*num_rhs=*/num_blocks,                               //
              /*num_slices=*/1,                                     //
              /*lhs_blocks=*/nullptr, &rhs_thread_local_pre_allocated_);

        } else {
          can_use_thread_local_packed_ = new std::atomic<bool>[nm_];
          for (int i = 0; i < nm_; ++i)
            can_use_thread_local_packed_[i].store(true,
                                                  std::memory_order_relaxed);

          Index num_blocks = num_worker_threads * gm_;
          thread_local_pre_alocated_mem_ = kernel_.allocateSlices(  //
              device_,                                              //
              /*num_lhs=*/num_blocks,                               //
              /*num_rhs=*/0,                                        //
              /*num_slices=*/1, &lhs_thread_local_pre_allocated_,   //
              /*rhs_blocks=*/nullptr);
        }
      }
    }

    ~EvalParallelContext() {
      for (Index x = 0; x < P; x++) {
        for (Index m = 0; m < nm_; m++) delete[] state_kernel_[x][m];
        delete[] state_kernel_[x];
      }
      kernel_.deallocate(device_, packed_mem_);
      if (parallelize_by_sharding_dim_only_) {
        kernel_.deallocate(device_, thread_local_pre_alocated_mem_);
        delete[] can_use_thread_local_packed_;
      }
    }

    void run() {
      // Kick off packing of the first slice.
      signal_switch(0, 1);

      // Wait for overall completion.
      //
      // If parallel evaluation is executed in async mode, this is a no-op, and
      // Wait() will return immediately. In synchronous mode it will block the
      // caller thread until it will receive notification from last task.
      //
      // In async mode, last task when completed will call done callback from
      // the same thread, and will delete this context.
      //
      // TODO(dvyukov): This wait can lead to deadlock if contraction is
      // evaluated in synchronous mode. If nthreads contractions are
      // concurrently submitted from worker threads, this wait will block all
      // worker threads and the system will deadlock.
      done_.Wait();
    }

   private:
    std::thread::id created_by_thread_id_;

    // This notification is specialized on the type of DoneCallback and can be
    // blocking or non-blocking.
    EvalParallelNotification<DoneCallback, EvalParallelContext> done_;

    const Device& device_;
    LhsMapper lhs_;
    RhsMapper rhs_;
    Scalar* const buffer_;
    OutputMapper output_;
    OutputKernelType output_kernel_;
    TensorContractionParams tensor_contraction_params_;
    const int num_threads_;
    const bool shard_by_col_;
    const bool parallel_pack_;
    const bool parallelize_by_sharding_dim_only_;
    // Matrix sizes.
    const Index m_;
    const Index n_;
    const Index k_;
    // Block sizes.
    const Index bm_;
    const Index bn_;
    const Index bk_;
    // Number of tasks.
    const Index nm_;
    const Index nn_;
    const Index nk_;
    // Task grain sizes (number of kernels executed per task).
    const Index gm_;
    const Index gn_;
    // Number of blocks (this is different from ni_/nn_ because of task size
    // coarsening).
    const Index nm0_;
    const Index nn0_;
    // Tensor contraction kernel.
    TensorContractionKernel kernel_;

    // Parallelization strategy.
    //
    // Blocks related to the same k block can run in parallel because they write
    // to different output blocks. So we parallelize within k slices, this
    // gives us parallelism level of m x n. Before we can start any kernels
    // related to k-th slice, we need to issue m lhs packing tasks and n rhs
    // packing tasks.
    //
    // However, there is a bottleneck when we are finishing kernels for k-th
    // slice (at the very end there is only 1 runnable kernel). To mitigate this
    // bottleneck we allow kernels from k-th and k+1-th slices to run in
    // parallel. Note that (m, n, k) and (m, n, k+1) kernels write to the same
    // output block, so they must not run in parallel.
    //
    // This gives us the following dependency graph.
    // On each k slice we have m x n kernel tasks, m lhs paking tasks and n rhs
    // packing tasks.
    // Kernel (m, n, k) can start when:
    //  - kernel (m, n, k-1) has finished
    //  - lhs packing (m, k) has finished
    //  - rhs packing (n, k) has finished
    // Lhs/rhs packing can start when:
    //  - all k-1 packing has finished (artificially imposed to limit amount of
    //  parallel packing)
    //
    // On top of that we limit runnable tasks to two consecutive k slices.
    // This is done to limit amount of memory we need for packed lhs/rhs
    // (for each k slice we need m*bk + n*bk memory in packed_lhs_/packed_rhs_).
    //
    // state_switch_ tracks when we are ready to switch to the next k slice.
    // state_kernel_[m][n] tracks when we are ready to kick off kernel (m, n).
    // These variable are rolling over 3 consecutive k slices: first two we are
    // actively executing + one to track completion of kernels in the second
    // slice.
    static const Index P = 3;

    // Handle to the allocated temporary storage for Lhs/Rhs blocks.
    BlockMemHandle packed_mem_;
    std::vector<LhsBlock> packed_lhs_[P - 1];
    std::vector<RhsBlock> packed_rhs_[P - 1];

    // If we choose to parallelize only by the sharding dimension, each thread
    // will have it's own "thead local" (not a c++ thread local storage) memory
    // for packed_lhs or packed_rhs (shard_by_col = false of true). This memory
    // can't be passed to a kernel that might execute on a different thread.
    //
    // In practice when we are ready to pack memory for the sharding dimension
    // (rhs if shard_by_col==true) of the K-th slice, all kernels for K-1 slice
    // already computed (99% of the time), and we can pack data into the thread
    // local storage, and guarantee that all the kernels will be executed
    // immediately in the same thread. This significantly increases L1 cache hit
    // ratio and reduces pressure on the memory bus.
    //
    // It's still possible that kernel for the K-th slice will be ready before
    // completion of the K-1 kernel, so we have to allocate "global" packed_lhs_
    // and packed_rhs_ to allow kernels to be executed later on a thread
    // different from the thread that was used for packing.

    // Handle for pre-allocated thread local memory buffers.
    BlockMemHandle thread_local_pre_alocated_mem_;

    // Only one of these will be initialized depending on shard_by_col value
    // (the size will be `num_worker_threads * num_grains_in_the_sharding_dim`).
    std::vector<LhsBlock> lhs_thread_local_pre_allocated_;
    std::vector<RhsBlock> rhs_thread_local_pre_allocated_;

    // How many thread local blocks were already allocated.
    std::atomic<int> num_thread_local_allocations_;
    const int thread_local_capacity;

    // We will use pre-allocated Lhs/Rhs blocks defined above, if the number of
    // unique threads in a system is below or equal to the number of threads in
    // a thread pool. We will fallback on dynamic memory allocation after that.

    // ThreadLocalBlocks is a container for Lhs or Rhs thread local buffers. Its
    // size is equal to the grain size in Lhs/Rhs sharding dimension.
    template <typename BlockType>
    class ThreadLocalBlocks {
     public:
      ThreadLocalBlocks() = default;

      ThreadLocalBlocks(BlockType* base, size_t grain_size)
          : is_pre_allocated_(true),
            thread_local_pre_allocated_base_(base),
            grain_size_(grain_size) {}

      ThreadLocalBlocks(BlockMemHandle mem_handle,
                        std::vector<BlockType> blocks)
          : is_pre_allocated_(false),
            mem_handle_(std::move(mem_handle)),
            blocks_(std::move(blocks)) {}

      BlockType& block(int grain_index) {
        eigen_assert(grain_index >= 0);
        eigen_assert(static_cast<size_t>(grain_index) < size());
        return is_pre_allocated_ ? thread_local_pre_allocated_base_[grain_index]
                                 : blocks_[grain_index];
      }

      void Release(EvalParallelContext& ctx) const {
        if (!is_pre_allocated_) {
          ctx.kernel_.deallocate(ctx.device_, mem_handle_);
        }
      }

      size_t size() const {
        return is_pre_allocated_ ? grain_size_ : blocks_.size();
      }

     private:
      bool is_pre_allocated_;

      // Reuse pre-allocated thread local buffers.
      BlockType* thread_local_pre_allocated_base_ = nullptr;
      size_t grain_size_ = 0;

      // These will be initialized only if `is_pre_allocated == false`.
      BlockMemHandle mem_handle_{};
      std::vector<BlockType> blocks_;
    };

    // ThreadLocalBlocksInitialize callable does custom thread local blocks
    // initialization, and will reuse pre-allocated buffers if possible, or will
    // dynamically allocate new memory.
    //
    // Lhs/Rhs blocks might be of the same type, so we have to pass explicitly
    // for what side do we plan to do block allocation.
    template <typename BlockType, bool is_rhs>
    class ThreadLocalBlocksInitialize {
      static constexpr bool kIsLhs =
          !is_rhs && std::is_same<BlockType, LhsBlock>::value;
      static const bool kIsRhs =
          is_rhs && std::is_same<BlockType, RhsBlock>::value;
      static_assert(kIsLhs || kIsRhs, "Unkown block type");

      using Blocks = ThreadLocalBlocks<BlockType>;

     public:
      ThreadLocalBlocksInitialize(EvalParallelContext& ctx)
          : ctx_(ctx),
            num_worker_threads_(ctx_.device_.numThreadsInPool()) {}

      void operator()(Blocks& blocks) {
        const int n = ctx_.num_thread_local_allocations_.fetch_add(
            1, std::memory_order_relaxed);

        if (n >= num_worker_threads_) {
          ThreadLocalBlocksAllocator<is_rhs>::allocate(ctx_, blocks);
        } else {
          ThreadLocalBlocksAllocator<is_rhs>::reuse(ctx_, n, blocks);
        }
      }

     private:
      // NOTE(ezhulenev): Without 'if constexpr' we have to put calls to
      // TensorContractionKernel::allocateSlices into template specializations.
      // Also explicit specializations are not allowed at class scope in C++03,
      // EvalCtx type parameter is just a workaround for that limitation.
      template <bool pack_rhs, typename EvalCtx = EvalParallelContext>
      struct ThreadLocalBlocksAllocator;

      template <typename EvalCtx>
      struct ThreadLocalBlocksAllocator</*pack_rhs=*/true, EvalCtx> {
        static void allocate(EvalCtx& ctx, Blocks& blocks) {
          std::vector<RhsBlock> rhs_blocks;
          BlockMemHandle mem_handle = ctx.kernel_.allocateSlices(
              ctx.device_,
              /*num_lhs=*/0,
              /*num_rhs=*/ctx.gn_,
              /*num_slices=*/1,
              /*lhs_blocks=*/nullptr, /*rhs_blocks=*/&rhs_blocks);

          blocks = ThreadLocalBlocks<RhsBlock>(std::move(mem_handle),
                                               std::move(rhs_blocks));
        }

        static void reuse(EvalCtx& ctx, int index, Blocks& blocks) {
          RhsBlock* ptr = &ctx.rhs_thread_local_pre_allocated_[ctx.gn_ * index];
          blocks = ThreadLocalBlocks<RhsBlock>(ptr, ctx.gn_);
        }
      };

      template <typename EvalCtx>
      struct ThreadLocalBlocksAllocator</*pack_rhs=*/false, EvalCtx> {
        static void allocate(EvalCtx& ctx, Blocks& blocks) {
          std::vector<LhsBlock> lhs_blocks;
          BlockMemHandle mem_handle = ctx.kernel_.allocateSlices(
              ctx.device_,
              /*num_lhs=*/ctx.gm_,
              /*num_rhs=*/0,
              /*num_slices=*/1,
              /*lhs_blocks=*/&lhs_blocks, /*rhs_blocks=*/nullptr);

          blocks = ThreadLocalBlocks<LhsBlock>(std::move(mem_handle),
                                               std::move(lhs_blocks));
        }

        static void reuse(EvalCtx& ctx, int index, Blocks& blocks) {
          LhsBlock* ptr = &ctx.lhs_thread_local_pre_allocated_[ctx.gm_ * index];
          blocks = ThreadLocalBlocks<LhsBlock>(ptr, ctx.gm_);
        }
      };

      EvalParallelContext& ctx_;
      const int num_worker_threads_;
    };

    template <typename BlockType>
    class ThreadLocalBlocksRelease {
     public:
      using Blocks = ThreadLocalBlocks<BlockType>;
      ThreadLocalBlocksRelease(EvalParallelContext& ctx) : ctx_(ctx) {}
      void operator()(Blocks& blocks) { blocks.Release(ctx_); }

     private:
      EvalParallelContext& ctx_;
    };

    // ThreadLocalBlocks initialization callables.
    using ThreadLocalLhsInit =
        ThreadLocalBlocksInitialize<LhsBlock, /*is_rhs=*/false>;
    using ThreadLocalRhsInit =
        ThreadLocalBlocksInitialize<RhsBlock, /*is_rhs=*/true>;

    // ThreadLocalBlocks release callables.
    using ThreadLocalLhsRelease = ThreadLocalBlocksRelease<LhsBlock>;
    using ThreadLocalRhsRelease = ThreadLocalBlocksRelease<RhsBlock>;

    // Thread local containers for Lhs/Rhs block packs. In practice only one of
    // them will be used, depending on the shard_by_col value.
    Eigen::ThreadLocal<ThreadLocalBlocks<LhsBlock>, ThreadLocalLhsInit,
                       ThreadLocalLhsRelease>
        lhs_thread_local_blocks_;
    Eigen::ThreadLocal<ThreadLocalBlocks<RhsBlock>, ThreadLocalRhsInit,
                       ThreadLocalRhsRelease>
        rhs_thread_local_blocks_;

    // After a particular shard for Kth slice missed thread local execution
    // opportunity (K-1 slice didn't complete kernels execution), we can no
    // longer schedule K+1 and following slices in thread local mode, because
    // there is no more guarantee that previous kernels were executed
    // sequentially in the same thread (size is nn_ or nm_).
    std::atomic<bool>* can_use_thread_local_packed_;

    std::atomic<uint8_t>** state_kernel_[P];
    // state_switch_ is frequently modified by worker threads, while other
    // fields are read-only after constructor. Let's move it to a separate cache
    // line to reduce cache-coherency traffic.
    char pad_[128];
    std::atomic<Index> state_packing_ready_[P];
    std::atomic<Index> state_switch_[P];

    LhsBlock& packed_lhs(Index m, Index k, Index m1, bool use_thread_local) {
      if (use_thread_local) {
        eigen_assert(!shard_by_col_);
        ThreadLocalBlocks<LhsBlock>& blocks = lhs_thread_local_blocks_.local();

        Index grain_index = m1 - m * gm_;
        return blocks.block(internal::convert_index<int>(grain_index)); // FIXME better make ThreadLocalBlocks use Eigen::Index?
      } else {
        return packed_lhs_[k % (P - 1)][m1];
      }
    }

    RhsBlock& packed_rhs(Index n, Index k, Index n1, bool use_thread_local) {
      if (use_thread_local) {
        eigen_assert(shard_by_col_);
        ThreadLocalBlocks<RhsBlock>& blocks = rhs_thread_local_blocks_.local();

        Index grain_index = n1 - n * gn_;
        return blocks.block(internal::convert_index<int>(grain_index)); // FIXME better make ThreadLocalBlocks use Eigen::Index?
      } else {
        return packed_rhs_[k % (P - 1)][n1];
      }
    }

    // In following two methods (pack_lhs and pack_rhs), if we know for sure
    // that we'll be able to immediately call a kernel with packed data, and do
    // not submit it to the thread pool, we can use thread local memory for
    // packed data.
    //
    // We can only reliably check it if we are running all kernels in sync mode
    // (parallelize only by sharding dim). If kernel for m==0 (n==0) is ready to
    // run, it's guaranteed that all kernels with larger values of m (n) are
    // also ready, because we execute them in the same order for all K slices.

    void pack_lhs(Index m, Index k) {
      bool use_thread_local = false;

      if (parallelize_by_sharding_dim_only_ && !shard_by_col_ &&
          can_use_thread_local_packed_[m].load(std::memory_order_relaxed)) {
        if (state_kernel_[k % P][m][0].load(std::memory_order_relaxed) == 1) {
          use_thread_local = true;
        } else {
          // If we can't guarantee that all kernels in `k` slice will be
          // executed sequentially in current thread, it's no longer safe to use
          // thread local memory in following slices along the k dimensions.
          eigen_assert(k > 0);
          can_use_thread_local_packed_[m].store(false,
                                                std::memory_order_relaxed);
        }
      }

      const Index mend = m * gm_ + gm(m);
      for (Index m1 = m * gm_; m1 < mend; m1++)
        kernel_.packLhs(&packed_lhs(m, k, m1, use_thread_local),
                        lhs_.getSubMapper(m1 * bm_, k * bk_), bk(k), bm(m1));

      if (!parallel_pack_ && shard_by_col_) {
        assert(!use_thread_local);
        signal_packing(k);
      } else {
        signal_switch(k + 1);
        for (Index n = nn_ - 1; n >= 0; n--) {
          bool sync = parallelize_by_sharding_dim_only_ || n == 0;
          signal_kernel(m, n, k, sync, use_thread_local);
        }
      }
    }

    void pack_rhs(Index n, Index k) {
      bool use_thread_local = false;

      if (parallelize_by_sharding_dim_only_ && shard_by_col_ &&
          can_use_thread_local_packed_[n].load(std::memory_order_relaxed)) {
        if (state_kernel_[k % P][0][n].load(std::memory_order_relaxed) == 1) {
          use_thread_local = true;
        } else {
          // If we can't guarantee that all kernels in `k` slice will be
          // executed sequentially in current thread, it's no longer safe to use
          // thread local memory in followig slices along the k dimensions.
          eigen_assert(k > 0);
          can_use_thread_local_packed_[n].store(false,
                                                std::memory_order_relaxed);
        }
      }

      const Index nend = n * gn_ + gn(n);
      for (Index n1 = n * gn_; n1 < nend; n1++) {
        if (!TensorContractionKernel::HasBeta && k == 0) {
          // Zero the output memory in parallel, only if contraction kernel does
          // not support `beta`. Otherwise we will pass beta 0.0 to the first
          // call to the `TensorContractionKernel::invoke()`.
          //
          // On 10000x2x10000 mm zeroing can easily take half of time. Zero (bn
          // x m) row. Safe to do here because all kernels that will write to
          // this memory depend on completion of this task. Note: don't call
          // device_.memset() here. device_.memset() blocks on thread pool
          // worker thread, which can lead to underutilization and deadlocks.
          memset(buffer_ + n1 * bn_ * m_, 0, bn(n1) * m_ * sizeof(Scalar));
        }
        kernel_.packRhs(&packed_rhs(n, k, n1, use_thread_local),
                        rhs_.getSubMapper(k * bk_, n1 * bn_), bk(k), bn(n1));
      }

      if (parallel_pack_ || shard_by_col_) {
        signal_switch(k + 1);
        for (Index m = nm_ - 1; m >= 0; m--) {
          bool sync = parallelize_by_sharding_dim_only_ || m == 0;
          signal_kernel(m, n, k, sync, use_thread_local);
        }
      } else {
        assert(!use_thread_local);
        signal_packing(k);
      }
    }

    void kernel(Index m, Index n, Index k, bool use_thread_local) {
      // Note: order of iteration matters here. Iteration over m is innermost
      // because we want to reuse the same packed rhs in consecutive tasks
      // (rhs fits into L2$ while lhs only into L3$).
      const Index nend = n * gn_ + gn(n);
      const Index mend = m * gm_ + gm(m);

      // NOTE: output = alpha * LHS * RHS + beta * output.
      const Scalar alpha = Scalar(1);
      const Scalar beta =
          (TensorContractionKernel::HasBeta && k == 0) ? Scalar(0) : Scalar(1);

      if (shard_by_col_) {
        for (Index n1 = n * gn_; n1 < nend; n1++) {
          for (Index m1 = m * gm_; m1 < mend; m1++) {
            const auto output_mapper = output_.getSubMapper(m1 * bm_, n1 * bn_);
            kernel_.invoke(
                output_mapper,
                packed_lhs(m, k, m1, !shard_by_col_ && use_thread_local),
                packed_rhs(n, k, n1, shard_by_col_ && use_thread_local), bm(m1),
                bk(k), bn(n1), alpha, beta);

            // We are done with the last task for the [m1, n1] block.
            if (k + 1 == nk_) {
              output_kernel_(output_mapper, tensor_contraction_params_,
                             m1 * bm_, n1 * bn_, bm(m1), bn(n1));
            }
          }
        }
      } else {
        for (Index m1 = m * gm_; m1 < mend; m1++)
          for (Index n1 = n * gn_; n1 < nend; n1++) {
            const auto output_mapper = output_.getSubMapper(m1 * bm_, n1 * bn_);
            kernel_.invoke(
                output_mapper,
                packed_lhs(m, k, m1, !shard_by_col_ && use_thread_local),
                packed_rhs(n, k, n1, shard_by_col_ && use_thread_local), bm(m1),
                bk(k), bn(n1), alpha, beta);

            // We are done with the last task for the [m1, n1] block.
            if (k + 1 == nk_) {
              output_kernel_(output_mapper, tensor_contraction_params_,
                             m1 * bm_, n1 * bn_, bm(m1), bn(n1));
            }
          }
      }
      signal_kernel(m, n, k + 1, /*sync=*/false, /*use_thread_local=*/false);
      signal_switch(k + 2);
    }

    void signal_packing(Index k) {
      eigen_assert(!parallel_pack_);
      Index s = state_packing_ready_[k % P].fetch_sub(1);
      eigen_assert(s > 0);
      if (s != 1) return;
      state_packing_ready_[k % P] = shard_by_col_ ? nm_ : nn_;
      enqueue_packing(k, shard_by_col_);
    }

    void signal_kernel(Index m, Index n, Index k, bool sync,
                       bool use_thread_local) {
      std::atomic<uint8_t>* state = &state_kernel_[k % P][m][n];
      Index s = state->load();
      eigen_assert(s > 0);
      if (s != 1 && state->fetch_sub(1) != 1) {
        eigen_assert(!use_thread_local);
        return;
      }
      state->store(parallel_pack_ ? 3 : 2, std::memory_order_relaxed);
      if (sync) {
        kernel(m, n, k, use_thread_local);
      } else {
        eigen_assert(!use_thread_local);
        device_.enqueueNoNotification(
            [=]() { kernel(m, n, k, use_thread_local); });
      }
    }

    void signal_switch(Index k, Index v = 1) {
      Index s = state_switch_[k % P].fetch_sub(v);
      eigen_assert(s >= v);
      if (s != v) return;

      // Ready to switch to the next k slice.
      // Reset counter for the next iteration.
      state_switch_[k % P] =
          (parallel_pack_ ? nm_ + nn_ : (shard_by_col_ ? nn_ : nm_)) +
          nm_ * nn_;
      if (k < nk_) {
        // Issue lhs/rhs packing. Their completion will in turn kick off
        // kernels.
        if (parallel_pack_) {
          enqueue_packing(k, !shard_by_col_);
          enqueue_packing(k, shard_by_col_);
        } else if (shard_by_col_) {
          enqueue_packing(k, false);
        } else {
          enqueue_packing(k, true);
        }

        // Termination handling.
        // Because kernel completion signals k + 2 switch, we need to finish nk
        // + 2 slices without issuing any tasks on nk + 1 slice. So here we
        // pretend that all nk + 1 packing tasks just finish instantly; so that
        // nk + 2 switch only waits for completion of nk kernels.
      } else if (k == nk_) {
        signal_switch(k + 1,
                      parallel_pack_ ? nm_ + nn_ : (shard_by_col_ ? nn_ : nm_));
      } else {
        done_.Notify();
      }
    }

    // Enqueue all rhs/lhs packing for k-th slice.
    void enqueue_packing(Index k, bool rhs) {
      enqueue_packing_helper(0, rhs ? nn_ : nm_, k, rhs);
    }

    void enqueue_packing_helper(Index start, Index end, Index k, bool rhs) {
      if (end - start == 1) {
        if (rhs)
          pack_rhs(start, k);
        else
          pack_lhs(start, k);
      } else {
        while (end - start > 1) {
          Index mid = (start + end) / 2;
          device_.enqueueNoNotification(
              [=]() { enqueue_packing_helper(mid, end, k, rhs); });
          end = mid;
        }

        // Decide if we want to run first packing task (start == 0) in
        // async mode if we parallelize only by sharding dim:
        // (1) pack_lhs and pack_rhs call signal_switch before completing
        //     all calls to signal_kernel, which in sync mode might lead
        //     to the execution of the first kernel of the k+1 slice, before
        //     completing a call to the last kernel of the k slice.
        // (2) all pack tasks for sharded dim must be executed in a thread
        //     pool to get pre-allocated thead local buffers.
        bool pack_async =
          (start == 0) &&
          (parallelize_by_sharding_dim_only_&& shard_by_col_ == rhs) &&
          (k > 0 || std::this_thread::get_id() == created_by_thread_id_);

        if (pack_async) {
          device_.enqueueNoNotification(
              [=]() { enqueue_packing_helper(start, end, k, rhs); });
        } else {
          enqueue_packing_helper(start, end, k, rhs);
        }
      }
    }

    // Block sizes with accounting for potentially incomplete last block.
    Index bm(Index m) const { return m + 1 < nm0_ ? bm_ : m_ + bm_ - bm_ * nm0_; }
    Index bn(Index n) const { return n + 1 < nn0_ ? bn_ : n_ + bn_ - bn_ * nn0_; }
    Index bk(Index k) const { return k + 1 < nk_ ? bk_ : k_ + bk_ - bk_ * nk_; }
    // Task grain sizes accounting for potentially incomplete last task.
    Index gm(Index m) const { return m + 1 < nm_ ? gm_ : nm0_ + gm_ - gm_ * nm_; }
    Index gn(Index n) const { return n + 1 < nn_ ? gn_ : nn0_ + gn_ - gn_ * nn_; }

    EvalParallelContext(const EvalParallelContext&) = delete;
    void operator=(const EvalParallelContext&) = delete;
  };

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
            bool rhs_inner_dim_reordered, int Alignment>
  using SyncEvalParallelContext =
      EvalParallelContext<NoCallback, lhs_inner_dim_contiguous,
                          rhs_inner_dim_contiguous, rhs_inner_dim_reordered,
                          Alignment>;

  // ------------------------------------------------------------------------ //

  // EvalShardedByInnerDimContext orchestrates sync/async contraction
  // evaluation, when we shard by inner dimension. When it is executed in
  // asynchronous mode, it owns all the shared state that might be accessible by
  // block processing tasks.

  template <typename DoneCallback>
  struct EvalShardedByInnerDimContext {
    EvalShardedByInnerDimContext(const Self* self, int num_threads,
                                 Scalar* result_buffer,
                                 Index m_size, Index n_size, Index k_size,
                                 DoneCallback done_callback)
        : evaluator(self),
          m_lhs_inner_dim_contiguous(evaluator->m_lhs_inner_dim_contiguous),
          m_rhs_inner_dim_contiguous(evaluator->m_rhs_inner_dim_contiguous),
          m_rhs_inner_dim_reordered(evaluator->m_rhs_inner_dim_reordered),
          result(result_buffer),
          m(m_size),
          n(n_size),
          k(k_size),
          done(std::move(done_callback)),
          buffer_size_bytes(m * n * sizeof(Scalar)),
          block_size(blockSize(k, num_threads)),
          num_blocks(divup<Index>(k, block_size)),
          num_pending_blocks(internal::convert_index<int>(num_blocks)),
          l0_ranges(divup<Index>(num_blocks, l0_size)),
          l0_state(l0_ranges),
          block_buffers(num_blocks) {
      // Keep count of pending gemm tasks for each l0 range.
      for (int i = 0; i < l0_ranges; ++i) {
        const Index num_pending_tasks = actualRangeSize(l0_ranges, l0_size, i);
        l0_state.emplace_back(internal::convert_index<int>(num_pending_tasks));
      }

      // Allocate temporary buffers for each block.
      for (Index block_idx = 0; block_idx < num_blocks; ++block_idx) {
        Scalar* buf = block_idx == 0
                          ? result
                          : static_cast<Scalar*>(evaluator->m_device.allocate(
                                buffer_size_bytes));
        block_buffers.emplace_back(buf);
      }
    }

    ~EvalShardedByInnerDimContext() {
      for (Index i = 1; i < num_blocks; ++i) {
        evaluator->m_device.deallocate(block_buffers[i]);
      }
    }

    template <int Alignment>
    void run() {
      Barrier barrier(internal::convert_index<int>(num_blocks));
      eval<Alignment>(barrier, 0, num_blocks);
      barrier.Wait();

      // Aggregate partial sums from l0 ranges.
      aggregateL0Blocks<Alignment>();

      // Apply output kernel.
      applyOutputKernel();
    }

    template <int Alignment>
    void runAsync() {
      evalAsync<Alignment>(0, num_blocks);
    }

   private:
    // The underlying GEMM kernel assumes that k is a multiple of
    // the packet size and subtle breakage occurs if this is violated.
    static const Index packet_size = internal::packet_traits<RhsScalar>::size;

    const Self* evaluator;  // TensorContraction evaluator

    // These fields required fromTENSOR_CONTRACTION_DISPATCH macro.
    bool m_lhs_inner_dim_contiguous;
    bool m_rhs_inner_dim_contiguous;
    bool m_rhs_inner_dim_reordered;

    Scalar* result;

    Index m;
    Index n;
    Index k;

    DoneCallback done;

    // ----------------------------------------------------------------------//
    // Algorithm parameters.

    // We will compute partial results into the buffers of this size.
    Index buffer_size_bytes;

    Index block_size;
    Index num_blocks;

    // Keep track of pending tasks when evaluate in async mode.
    std::atomic<int> num_pending_blocks;

    // We compute partial gemm results in parallel, and to get the final result
    // we need to add them all together. For the large number of threads (>= 48)
    // this adds a very expensive sequential step at the end.
    //
    // We split the [0, num_blocks) into small ranges, and when a task for the
    // block finishes its partial gemm computation, it checks if it was the last
    // gemm in the range, and if so, it will add all blocks of the range.
    //
    // After all tasks done, we need to add only these pre-aggregated blocks.

    // For now we use just a single level of ranges to compute pre-aggregated
    // partial sums, but in general we can use more layers to compute tree
    // aggregation in parallel and reduce the size of the sequential step.
    //
    // TODO(ezhulenev): Add multilevel tree aggregation? Probably will make
    // sense only if number of threads >= ~128?
    static const Index l0_size = 4;
    Index l0_ranges;

    // Keep count of pending gemm tasks for each l0 range.
    MaxSizeVector<std::atomic<int>> l0_state;  // [0, l0_ranges)

    // Buffers allocated for each temporary block computation.
    MaxSizeVector<Scalar*> block_buffers;  // [0, num_blocks)

    template <int Alignment>
    void processBlock(Index block_idx, Index begin, Index end) {
      Scalar* buf = block_buffers[block_idx];

      TENSOR_CONTRACTION_DISPATCH(
          evaluator->template evalGemmPartialWithoutOutputKernel, Alignment,
          (buf, begin, end,
           /*num_threads=*/internal::convert_index<int>(num_blocks)));

      // Check if it was the last task in l0 range.
      const Index l0_index = block_idx / l0_size;
      const int v = l0_state[l0_index].fetch_sub(1);
      eigen_assert(v >= 1);

      // If we processed the last block of the range, we can aggregate all
      // partial results into the first block of the range.
      if (v == 1) {
        const Index rng_size = actualRangeSize(l0_ranges, l0_size, l0_index);
        const Index dst_block_idx = l0_index * l0_size;

        if (rng_size == l0_size) {
          addAllToBuffer<Alignment>(
              m * n,
              /*src_buf0=*/block_buffers[dst_block_idx + 1],
              /*src_buf1=*/block_buffers[dst_block_idx + 2],
              /*src_buf2=*/block_buffers[dst_block_idx + 3],
              /*dst_buf= */ block_buffers[dst_block_idx]);
        } else {
          // Aggregate blocks of potentially incomplete last range.
          for (int i = 1; i < rng_size; ++i) {
            addToBuffer<Alignment>(m * n,
                                   /*src_buf=*/block_buffers[dst_block_idx + i],
                                   /*dst_buf=*/block_buffers[dst_block_idx]);
          }
        }
      }
    }

    // Aggregate partial sums from l0 ranges.
    template <int Alignment>
    void aggregateL0Blocks() const {
      Index l0_index = 1;

      for (; l0_index + 2 < l0_ranges; l0_index += 3) {
        addAllToBuffer<Alignment>(
            m * n,
            /*src_buf0=*/block_buffers[(l0_index + 0) * l0_size],
            /*src_buf1=*/block_buffers[(l0_index + 1) * l0_size],
            /*src_buf2=*/block_buffers[(l0_index + 2) * l0_size],
            /*dst_buf= */ block_buffers[0]);
      }

      for (; l0_index < l0_ranges; ++l0_index) {
        addToBuffer<Alignment>(m * n, block_buffers[l0_index * l0_size],
                               block_buffers[0]);
      }
    }

    void applyOutputKernel() const {
      typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;
      evaluator->m_output_kernel(
          OutputMapper(result, m), evaluator->m_tensor_contraction_params,
          static_cast<Eigen::Index>(0), static_cast<Eigen::Index>(0), m, n);
    }

    // Compute block size with accounting for potentially incomplete last block.
    Index actualBlockSize(Index block_idx) const {
      return block_idx + 1 < num_blocks
                 ? block_size
                 : k + block_size - block_size * num_blocks;
    };

    // Compute range size with accounting for potentially incomplete last range.
    Index actualRangeSize(Index num_ranges, Index range_size,
                          Index range_idx) const {
      eigen_assert(range_idx < num_ranges);
      return range_idx + 1 < num_ranges
                 ? range_size
                 : num_blocks + range_size - range_size * num_ranges;
    };

    template <int Alignment>
    EIGEN_STRONG_INLINE static void addToBuffer(size_t n, const Scalar* src_buf,
                                                Scalar* tgt_buf) {
      const int output_packet_size =
          internal::unpacket_traits<PacketReturnType>::size;
      size_t i = 0;
      const size_t num_packets = n / output_packet_size;
      for (; i < output_packet_size * num_packets; i += output_packet_size) {
        const PacketReturnType src_val =
            internal::pload<PacketReturnType>(src_buf + i);
        const PacketReturnType tgt_val =
            internal::ploadt<PacketReturnType, Alignment>(tgt_buf + i);
        const PacketReturnType sum = internal::padd(src_val, tgt_val);
        internal::pstoret<Scalar, PacketReturnType, Alignment>(tgt_buf + i,
                                                               sum);
      }
      for (; i < n; ++i) {
        tgt_buf[i] += src_buf[i];
      }
    }

    template <int Alignment>
    EIGEN_STRONG_INLINE static void addAllToBuffer(size_t n,
                                                   const Scalar* src_buf0,
                                                   const Scalar* src_buf1,
                                                   const Scalar* src_buf2,
                                                   Scalar* dst_buf) {
      using ::Eigen::internal::padd;
      using ::Eigen::internal::pload;
      using ::Eigen::internal::ploadt;
      using ::Eigen::internal::pstoret;

      const int output_packet_size =
          internal::unpacket_traits<PacketReturnType>::size;

      size_t i = 0;
      const size_t num_packets = n / output_packet_size;
      for (; i < output_packet_size * num_packets; i += output_packet_size) {
        const auto src_val0 = pload<PacketReturnType>(src_buf0 + i);
        const auto src_val1 = pload<PacketReturnType>(src_buf1 + i);
        const auto src_val2 = pload<PacketReturnType>(src_buf2 + i);

        const auto dst_val = ploadt<PacketReturnType, Alignment>(dst_buf + i);
        const auto sum =
            padd(padd(dst_val, src_val0), padd(src_val1, src_val2));

        pstoret<Scalar, PacketReturnType, Alignment>(dst_buf + i, sum);
      }
      for (; i < n; ++i) {
        dst_buf[i] += src_buf0[i] + src_buf1[i] + src_buf2[i];
      }
    }

    template <int Alignment>
    void eval(Barrier& barrier, Index start_block_idx, Index end_block_idx) {
      while (end_block_idx - start_block_idx > 1) {
        Index mid_block_idx = (start_block_idx + end_block_idx) / 2;
        evaluator->m_device.enqueueNoNotification(
            [this, &barrier, mid_block_idx, end_block_idx]() {
              eval<Alignment>(barrier, mid_block_idx, end_block_idx);
            });
        end_block_idx = mid_block_idx;
      }

      Index block_idx = start_block_idx;
      Index block_start = block_idx * block_size;
      Index block_end = block_start + actualBlockSize(block_idx);

      processBlock<Alignment>(block_idx, block_start, block_end);
      barrier.Notify();
    }

    template <int Alignment>
    void evalAsync(Index start_block_idx, Index end_block_idx) {
      while (end_block_idx - start_block_idx > 1) {
        Index mid_block_idx = (start_block_idx + end_block_idx) / 2;
        evaluator->m_device.enqueueNoNotification(
            [this, mid_block_idx, end_block_idx]() {
              evalAsync<Alignment>(mid_block_idx, end_block_idx);
            });
        end_block_idx = mid_block_idx;
      }

      Index block_idx = start_block_idx;

      Index block_start = block_idx * block_size;
      Index block_end = block_start + actualBlockSize(block_idx);

      processBlock<Alignment>(block_idx, block_start, block_end);

      int v = num_pending_blocks.fetch_sub(1);
      eigen_assert(v >= 1);

      if (v == 1) {
        // Aggregate partial sums from l0 ranges.
        aggregateL0Blocks<Alignment>();

        // Apply output kernel.
        applyOutputKernel();

        // NOTE: If we call `done` callback before deleting this (context),
        // it might deallocate Self* pointer captured by context, and we'll
        // fail in destructor trying to deallocate temporary buffers.

        // Move done call back from context before it will be destructed.
        DoneCallback done_copy = std::move(done);

        // We are confident that we are the last one who touches context.
        delete this;

        // Now safely call the done callback.
        done_copy();
      }
    }

    // Cost model doesn't capture well the cost associated with constructing
    // tensor contraction mappers and computing loop bounds in gemm_pack_lhs
    // and gemm_pack_rhs, so we specify minimum desired block size.
    static Index blockSize(Index k, int num_threads) {
      const auto round_up = [=](Index index) -> Index {
        const Index kmultiple = packet_size <= 8 ? 8 : packet_size;
        return divup<Index>(index, kmultiple) * kmultiple;
      };

      const Index target_block_size = round_up(divup<Index>(k, num_threads));
      const Index desired_min_block_size = 12 * packet_size;

      return numext::mini<Index>(
          k, numext::maxi<Index>(desired_min_block_size, target_block_size));
    }

    EvalShardedByInnerDimContext(const EvalShardedByInnerDimContext&) = delete;
    void operator=(const EvalShardedByInnerDimContext&) = delete;
  };

  // ------------------------------------------------------------------------ //

  // Below are the function used by evalProductImpl heuristics, trying to select
  // optimcal parameters for parallelization algorithm.

  // Decide whether we want to shard m x n contraction by columns or by rows.
  static bool shardByCol(Index m, Index n, Index num_threads) {
    // Note: we are comparing both n and m against Traits::nr, it is not
    // a mistake. We are trying to figure out how both n and m will fit into
    // the main sharding dimension.

    // Sharding by column is the default
    // ... unless there is enough data for vectorization over rows
    if (m / num_threads >= Traits::nr &&
        // and not enough data for vectorization over columns
        (n / num_threads < Traits::nr ||
         // ... or barely enough data for vectorization over columns,
         // but it is not evenly dividable across threads
         (n / num_threads < 4 * Traits::nr &&
          (n % (num_threads * Traits::nr)) != 0 &&
          // ... and it is evenly dividable across threads for rows
          ((m % (num_threads * Traits::nr)) == 0 ||
           // .. or it is not evenly dividable for both dimensions but
           // there is much more data over rows so that corner effects are
           // mitigated.
           (m / n >= 6)))))
      return false;
    // Wait, or if matrices are just substantially prolonged over the other
    // dimension.
    if (n / num_threads < 16 * Traits::nr && m > n * 32) return false;
    return true;
  }

  Index coarsenM(Index m, Index n, Index bm, Index bn, Index bk, Index gn,
                 int num_threads, bool shard_by_col) const {
    Index gm = 1;
    Index gm1 = 1;
    Index nm0 = divup(m, bm);
    Index nm1 = nm0;
    for (;;) {
      // Find the next candidate for m grain size. It needs to result in
      // different number of blocks. E.g. if we have 10 kernels, we want to try
      // 5 and 10, but not 6, 7, 8 and 9.
      while (gm1 <= nm0 && nm1 == divup(nm0, gm1)) gm1++;
      if (gm1 > nm0) break;
      // Check the candidate.
      int res = checkGrain(m, n, bm, bn, bk, gm1, gn, gm, gn, num_threads,
                           shard_by_col);
      if (res < 0) break;
      nm1 = divup(nm0, gm1);
      if (res == 0) continue;
      // Commit new grain size.
      gm = gm1;
    }
    return gm;
  }

  Index coarsenN(Index m, Index n, Index bm, Index bn, Index bk, Index gm,
                 int num_threads, bool shard_by_col) const {
    Index gn = 1;
    Index gn1 = 1;
    Index nn0 = divup(n, bn);
    Index nn1 = nn0;
    for (;;) {
      while (gn1 <= nn0 && nn1 == divup(nn0, gn1)) gn1++;
      if (gn1 > nn0) break;
      int res = checkGrain(m, n, bm, bn, bk, gm, gn1, gm, gn, num_threads,
                           shard_by_col);
      if (res < 0) break;
      nn1 = divup(nn0, gn1);
      if (res == 0) continue;
      gn = gn1;
    }
    return gn;
  }

  // checkGrain checks whether grain (gm, gn) is suitable and is better than
  // (oldgm, oldgn).
  int checkGrain(Index m, Index n, Index bm, Index bn, Index bk, Index gm,
                 Index gn, Index oldgm, Index oldgn, int num_threads,
                 bool shard_by_col) const {
    const TensorOpCost cost =
        contractionCost(bm * gm, bn * gn, bm, bn, bk, shard_by_col, true);
    double taskSize = TensorCostModel<ThreadPoolDevice>::taskSize(
        static_cast<double>(bm) * gm * bn * gn, cost);
    // If the task is too small, then we agree on it regardless of anything
    // else. Otherwise synchronization overheads will dominate.
    if (taskSize < 1) return 1;
    // If it is too large, then we reject it and all larger tasks.
    if (taskSize > 2) return -1;
    // Now we are in presumably good task size range.
    // The main deciding factor here is parallelism. Consider that we have 12
    // kernels and 4 threads. Grains of 2, 3 and 4 all yield good task sizes.
    // But 2/4 yield 6/3 tasks, which gives us parallelism of 0.75 (at most 3/4
    // of cores will be busy). While grain size 3 gives us 4 tasks, which gives
    // us parallelism of 1 (we can load all cores).
    Index nm0 = divup(m, bm);
    Index nn0 = divup(n, bn);
    Index new_tasks = divup(nm0, gm) * divup(nn0, gn);
    double new_parallelism = static_cast<double>(new_tasks) /
                             (divup<int>(new_tasks, num_threads) * num_threads);
    Index old_tasks = divup(nm0, oldgm) * divup(nn0, oldgn);
    double old_parallelism = static_cast<double>(old_tasks) /
                             (divup<int>(old_tasks, num_threads) * num_threads);
    if (new_parallelism > old_parallelism || new_parallelism == 1) return 1;
    return 0;
  }

  TensorOpCost contractionCost(Index m, Index n, Index bm, Index bn, Index bk,
                               bool shard_by_col, bool prepacked) const {
    const int packed_size = std::min<int>(PacketType<LhsScalar, Device>::size,
                                          PacketType<RhsScalar, Device>::size);
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    const double kd = static_cast<double>(bk);
    double compute_bandwidth = computeBandwidth(false, bm, bn, bk);
    // Computations.
    TensorOpCost cost = TensorOpCost(0, 0, kd * compute_bandwidth, true, packed_size);
    // Output stores.
    cost += TensorOpCost(0, sizeof(CoeffReturnType), 0, true, output_packet_size);
    if (prepacked) {
      // Packing and kernels are executed in different tasks. When we calculate
      // task grain size we look only at kernel cost assuming that kernel
      // is more expensive than packing.
      return cost;
    }
    // Lhs/rhs loads + computations.
    TensorOpCost lhsCost = this->m_leftImpl.costPerCoeff(true) * (kd / n);
    TensorOpCost rhsCost = this->m_rightImpl.costPerCoeff(true) * (kd / m);
    // Lhs packing memory cost does not contribute considerably to overall
    // execution time because lhs is prefetched early and accessed sequentially.
    if (shard_by_col)
      lhsCost.dropMemoryCost();
    else
      rhsCost.dropMemoryCost();
    return cost + lhsCost + rhsCost;
  }

  // Decide whether we want to shard m x k x n contraction over the inner
  // (contraction) dimension (k).
  static bool shardByInnerDim(Index m, Index n, Index k, int num_threads,
                              int num_threads_by_k) {
    std::ptrdiff_t bufsize = m * n * sizeof(Scalar);
    bool shard_by_k = false;
    if (n == 1 ||                // If mat*vec or...
        num_threads_by_k < 2 ||  // running single threaded or...
        num_threads_by_k <
            num_threads ||  // sharding by k gives less parallelism or...
        bufsize > l3CacheSize() / num_threads_by_k ||  // need more buffer space
        // than L3 cache or...
        k / num_threads_by_k < 2 * Traits::nr) {  // k per thread is tiny.
      shard_by_k = false;
    } else if (numext::maxi(m, n) / num_threads <
                   Traits::nr ||  // both other dimensions are tiny or...
               // k per thread is not small and...
               (k / num_threads_by_k > 8 * Traits::nr &&
                // one of the outer dimensions is tiny or sharding by k offers
                // more parallelism.
                (numext::mini(m, n) < 2 * Traits::nr ||
                 num_threads_by_k > num_threads))) {
      shard_by_k = true;
    }
    return shard_by_k;
  }

  TensorOpCost contractionCostPerInnerDim(Index m, Index n, Index k) const {
    // Compute cost.
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    TensorOpCost cost(0, 0, (computeBandwidth(true, m, n, k) * m) * n, true, output_packet_size);
    // Output stores.
    cost += TensorOpCost(0, sizeof(CoeffReturnType), 0, true, output_packet_size);
    TensorOpCost lhsCost = this->m_leftImpl.costPerCoeff(true) * m;
    TensorOpCost rhsCost = this->m_rightImpl.costPerCoeff(true) * n;
    // Since the inner gemm kernel is always sharded by column, the lhs
    // load cost is negligible.
    lhsCost.dropMemoryCost();
    return cost + lhsCost + rhsCost;
  }

  int numThreadsInnerDim(Index m, Index n, Index k) const {
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    TensorOpCost cost = contractionCostPerInnerDim(m, n, k);
    double total_parallel_cost =
        TensorCostModel<ThreadPoolDevice>::totalCost(k, cost);
    // Cost of reduction step accumulating the m*n per-thread buffers into the
    // result.
    double reduction_cost = TensorCostModel<ThreadPoolDevice>::totalCost(
        m * n, TensorOpCost(2, 1, 1, true, output_packet_size));
    int num_threads = 1;
    double min_cost = total_parallel_cost;
    double kPerThreadOverHead = 3000;
    double kFixedOverHead = 100000;
    for (int nt = 2; nt <= this->m_device.numThreads(); nt += 2) {
      double sequential_cost =
          kFixedOverHead + nt * (reduction_cost + kPerThreadOverHead);
      double parallel_cost = total_parallel_cost / nt + sequential_cost;
      if (parallel_cost < min_cost) {
        num_threads = nt;
        min_cost = parallel_cost;
      }
    }
    return num_threads;
  }

  double computeBandwidth(bool shard_by_col, Index bm, Index bn,
                          Index bk) const {
    // Peak VFMA bandwidth is 0.5. However if we have not enough data for
    // vectorization bandwidth drops. The 4.0 and 2.0 bandwidth is determined
    // experimentally.
    double computeBandwidth =
        bk == 1 ? 4.0
                : (shard_by_col ? bn : bm) < Traits::nr ||
                          (shard_by_col ? bm : bn) < Traits::mr
                      ? 2.0
                      : 0.5;
#ifndef EIGEN_VECTORIZE_FMA
    // Bandwidth of all of VFMA/MULPS/ADDPS is 0.5 on latest Intel processors.
    // However for MULPS/ADDPS we have dependent sequence of 2 such
    // instructions,
    // so overall bandwidth is 1.0.
    if (computeBandwidth == 0.5) computeBandwidth = 1.0;
#endif
    return computeBandwidth;
  }

};

} // end namespace Eigen

#endif  // EIGEN_USE_THREADS
#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConversion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H

namespace Eigen {

/** \class TensorConversionOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor conversion class. This class makes it possible to vectorize
  * type casting operations when the number of scalars per packet in the source
  * and the destination type differ
  */
namespace internal {
template<typename TargetType, typename XprType>
struct traits<TensorConversionOp<TargetType, XprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef TargetType Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = traits<XprType>::Layout;
  enum { Flags = 0 };
  typedef typename TypeConversion<Scalar, typename traits<XprType>::PointerType>::type PointerType;
};

template<typename TargetType, typename XprType>
struct eval<TensorConversionOp<TargetType, XprType>, Eigen::Dense>
{
  typedef const TensorConversionOp<TargetType, XprType>& type;
};

template<typename TargetType, typename XprType>
struct nested<TensorConversionOp<TargetType, XprType>, 1, typename eval<TensorConversionOp<TargetType, XprType> >::type>
{
  typedef TensorConversionOp<TargetType, XprType> type;
};

}  // end namespace internal


template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket, int SrcCoeffRatio, int TgtCoeffRatio>
struct PacketConverter;

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 1, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    return internal::pcast<SrcPacket, TgtPacket>(m_impl.template packet<LoadMode>(index));
  }

 private:
  const TensorEvaluator& m_impl;
};


template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 2, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 4, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + SrcPacketSize);
    SrcPacket src3 = m_impl.template packet<LoadMode>(index + 2 * SrcPacketSize);
    SrcPacket src4 = m_impl.template packet<LoadMode>(index + 3 * SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2, src3, src4);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 8, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + 1 * SrcPacketSize);
    SrcPacket src3 = m_impl.template packet<LoadMode>(index + 2 * SrcPacketSize);
    SrcPacket src4 = m_impl.template packet<LoadMode>(index + 3 * SrcPacketSize);
    SrcPacket src5 = m_impl.template packet<LoadMode>(index + 4 * SrcPacketSize);
    SrcPacket src6 = m_impl.template packet<LoadMode>(index + 5 * SrcPacketSize);
    SrcPacket src7 = m_impl.template packet<LoadMode>(index + 6 * SrcPacketSize);
    SrcPacket src8 = m_impl.template packet<LoadMode>(index + 7 * SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2, src3, src4, src5, src6, src7, src8);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket, int TgtCoeffRatio>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 1, TgtCoeffRatio> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl), m_maxIndex(impl.dimensions().TotalSize()) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;
    // Only call m_impl.packet() when we have direct access to the underlying data. This
    // ensures that we don't compute the subexpression twice. We may however load some
    // coefficients twice, but in practice this doesn't negatively impact performance.
    if (m_impl.data() && (index + SrcPacketSize < m_maxIndex)) {
      // Force unaligned memory loads since we can't ensure alignment anymore
      return internal::pcast<SrcPacket, TgtPacket>(m_impl.template packet<Unaligned>(index));
    } else {
      const int TgtPacketSize = internal::unpacket_traits<TgtPacket>::size;
      typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
      typedef typename internal::unpacket_traits<TgtPacket>::type TgtType;
      internal::scalar_cast_op<SrcType, TgtType> converter;
      EIGEN_ALIGN_MAX typename internal::unpacket_traits<TgtPacket>::type values[TgtPacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < TgtPacketSize; ++i) {
        values[i] = converter(m_impl.coeff(index+i));
      }
      TgtPacket rslt = internal::pload<TgtPacket>(values);
      return rslt;
    }
  }

 private:
  const TensorEvaluator& m_impl;
  const typename TensorEvaluator::Index m_maxIndex;
};

template<typename TargetType, typename XprType>
class TensorConversionOp : public TensorBase<TensorConversionOp<TargetType, XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename internal::traits<TensorConversionOp>::Scalar Scalar;
    typedef typename internal::traits<TensorConversionOp>::StorageKind StorageKind;
    typedef typename internal::traits<TensorConversionOp>::Index Index;
    typedef typename internal::nested<TensorConversionOp>::type Nested;
    typedef Scalar CoeffReturnType;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConversionOp(const XprType& xpr)
        : m_xpr(xpr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

template <bool SameType, typename Eval, typename EvalPointerType> struct ConversionSubExprEval {
  static EIGEN_STRONG_INLINE bool run(Eval& impl, EvalPointerType) {
    impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
};

template <typename Eval, typename EvalPointerType> struct ConversionSubExprEval<true, Eval, EvalPointerType> {
  static EIGEN_STRONG_INLINE bool run(Eval& impl, EvalPointerType data) {
    return impl.evalSubExprsIfNeeded(data);
  }
};

#ifdef EIGEN_USE_THREADS
template <bool SameType, typename Eval, typename EvalPointerType,
          typename EvalSubExprsCallback>
struct ConversionSubExprEvalAsync {
  static EIGEN_STRONG_INLINE void run(Eval& impl, EvalPointerType, EvalSubExprsCallback done) {
    impl.evalSubExprsIfNeededAsync(nullptr, std::move(done));
  }
};

template <typename Eval, typename EvalPointerType,
          typename EvalSubExprsCallback>
struct ConversionSubExprEvalAsync<true, Eval, EvalPointerType,
                                  EvalSubExprsCallback> {
  static EIGEN_STRONG_INLINE void run(Eval& impl, EvalPointerType data, EvalSubExprsCallback done) {
    impl.evalSubExprsIfNeededAsync(data, std::move(done));
  }
};
#endif

namespace internal {

template <typename SrcType, typename TargetType, bool IsSameT>
struct CoeffConv {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetType run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    internal::scalar_cast_op<SrcType, TargetType> converter;
    return converter(impl.coeff(index));
  }
};

template <typename SrcType, typename TargetType>
struct CoeffConv<SrcType, TargetType, true> {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetType run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    return impl.coeff(index);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode, bool ActuallyVectorize, bool IsSameT>
struct PacketConv {
  typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;

  static const int PacketSize = internal::unpacket_traits<TargetPacket>::size;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    internal::scalar_cast_op<SrcType, TargetType> converter;
    EIGEN_ALIGN_MAX typename internal::remove_const<TargetType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = converter(impl.coeff(index+i));
    }
    TargetPacket rslt = internal::pload<TargetPacket>(values);
    return rslt;
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode, bool IsSameT>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, true, IsSameT> {
  typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    const int SrcCoeffRatio = internal::type_casting_traits<SrcType, TargetType>::SrcCoeffRatio;
    const int TgtCoeffRatio = internal::type_casting_traits<SrcType, TargetType>::TgtCoeffRatio;
    PacketConverter<TensorEvaluator<ArgType, Device>, SrcPacket, TargetPacket,
                    SrcCoeffRatio, TgtCoeffRatio> converter(impl);
    return converter.template packet<LoadMode>(index);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, /*ActuallyVectorize=*/false, /*IsSameT=*/true> {
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;
  static const int PacketSize = internal::unpacket_traits<TargetPacket>::size;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    EIGEN_ALIGN_MAX typename internal::remove_const<TargetType>::type values[PacketSize];
    for (int i = 0; i < PacketSize; ++i) values[i] = impl.coeff(index+i);
    return internal::pload<TargetPacket>(values);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, /*ActuallyVectorize=*/true, /*IsSameT=*/true> {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    return impl.template packet<LoadMode>(index);
  }
};

}  // namespace internal

// Eval as rvalue
template<typename TargetType, typename ArgType, typename Device>
struct TensorEvaluator<const TensorConversionOp<TargetType, ArgType>, Device>
{
  typedef TensorConversionOp<TargetType, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef TargetType Scalar;
  typedef TargetType CoeffReturnType;
  typedef typename internal::remove_all<typename internal::traits<ArgType>::Scalar>::type SrcType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename PacketType<SrcType, Device>::type PacketSourceType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  static const bool IsSameType = internal::is_same<TargetType, SrcType>::value;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      =
    #ifndef EIGEN_USE_SYCL
                        true,
    #else
                        TensorEvaluator<ArgType, Device>::PacketAccess &
                        internal::type_casting_traits<SrcType, TargetType>::VectorizedCast,
    #endif
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  struct TensorConversionOpBlockFactory {
    template <typename ArgXprType>
    struct XprType {
      typedef TensorConversionOp<TargetType, const ArgXprType> type;
    };

    template <typename ArgXprType>
    typename XprType<ArgXprType>::type expr(const ArgXprType& expr) const {
      return typename XprType<ArgXprType>::type(expr);
    }
  };

  typedef internal::TensorUnaryExprBlock<TensorConversionOpBlockFactory,
                                         ArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_impl(op.expression(), device)
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data)
  {
    return ConversionSubExprEval<IsSameType, TensorEvaluator<ArgType, Device>, EvaluatorPointerType>::run(m_impl, data);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType data, EvalSubExprsCallback done) {
    ConversionSubExprEvalAsync<IsSameType, TensorEvaluator<ArgType, Device>,
                               EvaluatorPointerType,
        EvalSubExprsCallback>::run(m_impl, data, std::move(done));
  }
#endif

  EIGEN_STRONG_INLINE void cleanup()
  {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return internal::CoeffConv<SrcType, TargetType, IsSameType>::run(m_impl,index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType
  packet(Index index) const {
    // If we are not going to do the cast, we just need to check that base
    // TensorEvaluator has packet access. Otherwise we also need to make sure,
    // that we have an implementation of vectorized cast.
    const bool Vectorizable =
        IsSameType
        ? TensorEvaluator<ArgType, Device>::PacketAccess
        : int(TensorEvaluator<ArgType, Device>::PacketAccess) &
          int(internal::type_casting_traits<SrcType, TargetType>::VectorizedCast);

    return internal::PacketConv<PacketSourceType, PacketReturnType, LoadMode,
                                Vectorizable, IsSameType>::run(m_impl, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double cast_cost = TensorOpCost::CastCost<SrcType, TargetType>();
    if (vectorized) {
      const double SrcCoeffRatio =
          internal::type_casting_traits<SrcType, TargetType>::SrcCoeffRatio;
      const double TgtCoeffRatio =
          internal::type_casting_traits<SrcType, TargetType>::TgtCoeffRatio;
      return m_impl.costPerCoeff(vectorized) * (SrcCoeffRatio / PacketSize) +
          TensorOpCost(0, 0, TgtCoeffRatio * (cast_cost / PacketSize));
    } else {
      return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, cast_cost);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return m_impl.getResourceRequirements();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    return TensorBlock(m_impl.block(desc, scratch),
                         TensorConversionOpBlockFactory());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  /// required by sycl in order to extract the sycl accessor
  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolution.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H

namespace Eigen {

/** \class TensorConvolution
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor convolution class.
  *
  *
  */
namespace internal {

template <typename Index, typename InputDims, int NumKernelDims, int Layout>
class IndexMapper {
 public:
  IndexMapper(const InputDims& input_dims, const array<Index, NumKernelDims>& kernel_dims,
              const array<Index, NumKernelDims>& indices) {

    array<Index, NumDims> dimensions = input_dims;
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = indices[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      dimensions[index] = result_dim;
    }

    array<Index, NumDims> inputStrides;
    array<Index, NumDims> outputStrides;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      inputStrides[0] = 1;
      outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        inputStrides[i] = inputStrides[i-1] * input_dims[i-1];
        outputStrides[i] = outputStrides[i-1] * dimensions[i-1];
      }
    } else {
      inputStrides[NumDims - 1] = 1;
      outputStrides[NumDims - 1] = 1;
      for (int i = static_cast<int>(NumDims) - 2; i >= 0; --i) {
        inputStrides[i] = inputStrides[i + 1] * input_dims[i + 1];
        outputStrides[i] = outputStrides[i + 1] * dimensions[i + 1];
      }
    }

    array<Index, NumDims> gpuInputDimensions;
    array<Index, NumDims> gpuOutputDimensions;
    array<Index, NumDims> tmp = dimensions;
    array<Index, NumDims> ordering;
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = i + offset;
      ordering[index] = indices[i];
      tmp[indices[i]] = -1;
      gpuInputDimensions[index] = input_dims[indices[i]];
      gpuOutputDimensions[index] = dimensions[indices[i]];
    }

    int written = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                      ? NumKernelDims
                      : 0;
    for (int i = 0; i < NumDims; ++i) {
      if (tmp[i] >= 0) {
        ordering[written] = i;
        gpuInputDimensions[written] = input_dims[i];
        gpuOutputDimensions[written] = dimensions[i];
        ++written;
      }
    }

    for (int i = 0; i < NumDims; ++i) {
      m_inputStrides[i] = inputStrides[ordering[i]];
      m_outputStrides[i] = outputStrides[ordering[i]];
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumDims; ++i) {
        if (i > NumKernelDims) {
          m_gpuInputStrides[i] =
              m_gpuInputStrides[i - 1] * gpuInputDimensions[i - 1];
          m_gpuOutputStrides[i] =
              m_gpuOutputStrides[i - 1] * gpuOutputDimensions[i - 1];
        } else {
          m_gpuInputStrides[i] = 1;
          m_gpuOutputStrides[i] = 1;
        }
      }
    } else {
      for (int i = NumDims - 1; i >= 0; --i) {
        if (static_cast<size_t>(i + 1) < offset) {
          m_gpuInputStrides[i] =
              m_gpuInputStrides[i + 1] * gpuInputDimensions[i + 1];
          m_gpuOutputStrides[i] =
              m_gpuOutputStrides[i + 1] * gpuOutputDimensions[i + 1];
        } else {
          m_gpuInputStrides[i] = 1;
          m_gpuOutputStrides[i] = 1;
        }
      }
    }
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputPlaneToTensorInputOffset(Index p) const {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int d = NumDims - 1; d > NumKernelDims; --d) {
        const Index idx = p / m_gpuInputStrides[d];
        inputIndex += idx * m_inputStrides[d];
        p -= idx * m_gpuInputStrides[d];
      }
      inputIndex += p * m_inputStrides[NumKernelDims];
    } else {
      std::ptrdiff_t limit = 0;
      if (NumKernelDims < NumDims) {
        limit = NumDims - NumKernelDims - 1;
      }
      for (int d = 0; d < limit; ++d) {
        const Index idx = p / m_gpuInputStrides[d];
        inputIndex += idx * m_inputStrides[d];
        p -= idx * m_gpuInputStrides[d];
      }
      inputIndex += p * m_inputStrides[limit];
    }
    return inputIndex;
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputPlaneToTensorOutputOffset(Index p) const {
    Index outputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int d = NumDims - 1; d > NumKernelDims; --d) {
        const Index idx = p / m_gpuOutputStrides[d];
        outputIndex += idx * m_outputStrides[d];
        p -= idx * m_gpuOutputStrides[d];
      }
      outputIndex += p * m_outputStrides[NumKernelDims];
    } else {
      std::ptrdiff_t limit = 0;
      if (NumKernelDims < NumDims) {
        limit = NumDims - NumKernelDims - 1;
      }
      for (int d = 0; d < limit; ++d) {
        const Index idx = p / m_gpuOutputStrides[d];
        outputIndex += idx * m_outputStrides[d];
        p -= idx * m_gpuOutputStrides[d];
      }
      outputIndex += p * m_outputStrides[limit];
    }
    return outputIndex;
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i, Index j) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset] + j * m_inputStrides[offset + 1];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i, Index j) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset] + j * m_outputStrides[offset + 1];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i, Index j, Index k) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset] + j * m_inputStrides[offset + 1] +
           k * m_inputStrides[offset + 2];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i, Index j, Index k) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset] + j * m_outputStrides[offset + 1] +
           k * m_outputStrides[offset + 2];
  }

 private:
  static const int NumDims = internal::array_size<InputDims>::value;
  array<Index, NumDims> m_inputStrides;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_gpuInputStrides;
  array<Index, NumDims> m_gpuOutputStrides;
};



template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct traits<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename promote_storage_type<typename InputXprType::Scalar,
                                        typename KernelXprType::Scalar>::ret Scalar;
  typedef typename promote_storage_type<typename traits<InputXprType>::StorageKind,
                                        typename traits<KernelXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<InputXprType>::Index,
                                      typename traits<KernelXprType>::Index>::type Index;
  typedef typename InputXprType::Nested LhsNested;
  typedef typename KernelXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<InputXprType>::NumDimensions;
  static const int Layout = traits<InputXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename InputXprType::Scalar, Scalar>::val,
  typename traits<InputXprType>::PointerType, typename traits<KernelXprType>::PointerType>::type PointerType;

  enum {
    Flags = 0
  };
};

template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct eval<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>, Eigen::Dense>
{
  typedef const TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>& type;
};

template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct nested<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>, 1, typename eval<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> >::type>
{
  typedef TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> type;
};

}  // end namespace internal



template<typename Indices, typename InputXprType, typename KernelXprType>
class TensorConvolutionOp : public TensorBase<TensorConvolutionOp<Indices, InputXprType, KernelXprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::promote_storage_type<typename InputXprType::CoeffReturnType,
                                                  typename KernelXprType::CoeffReturnType>::ret CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorConvolutionOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConvolutionOp(const InputXprType& input, const KernelXprType& kernel, const Indices& dims)
      : m_input_xpr(input), m_kernel_xpr(kernel), m_indices(dims) {}

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Indices& indices() const { return m_indices; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename InputXprType::Nested>::type&
    inputExpression() const { return m_input_xpr; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename KernelXprType::Nested>::type&
    kernelExpression() const { return m_kernel_xpr; }

  protected:
    typename InputXprType::Nested m_input_xpr;
    typename KernelXprType::Nested m_kernel_xpr;
    const Indices m_indices;
};


template<typename Indices, typename InputArgType, typename KernelArgType, typename Device>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, Device>
{
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims = internal::array_size<typename TensorEvaluator<InputArgType, Device>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = int(TensorEvaluator<InputArgType, Device>::IsAligned) & int(TensorEvaluator<KernelArgType, Device>::IsAligned),
    PacketAccess = int(TensorEvaluator<InputArgType, Device>::PacketAccess) & int(TensorEvaluator<KernelArgType, Device>::PacketAccess),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_inputImpl(op.inputExpression(), device), m_kernelImpl(op.kernelExpression(), device), m_kernelArg(op.kernelExpression()), m_kernel(NULL), m_local_kernel(false), m_device(device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<KernelArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, Device>::Dimensions& input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, Device>::Dimensions& kernel_dims = m_kernelImpl.dimensions();

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStride[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStride[i] = m_inputStride[i - 1] * input_dims[i - 1];
      }
    } else {
      m_inputStride[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStride[i] = m_inputStride[i + 1] * input_dims[i + 1];
      }
    }

    m_dimensions = m_inputImpl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumKernelDims; ++i) {
        const Index index = op.indices()[i];
        const Index input_dim = input_dims[index];
        const Index kernel_dim = kernel_dims[i];
        const Index result_dim = input_dim - kernel_dim + 1;
        m_dimensions[index] = result_dim;
        if (i > 0) {
          m_kernelStride[i] = m_kernelStride[i - 1] * kernel_dims[i - 1];
        } else {
          m_kernelStride[0] = 1;
        }
        m_indexStride[i] = m_inputStride[index];
      }

      m_outputStride[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStride[i] = m_outputStride[i - 1] * m_dimensions[i - 1];
      }
    } else {
      for (int i = NumKernelDims - 1; i >= 0; --i) {
        const Index index = op.indices()[i];
        const Index input_dim = input_dims[index];
        const Index kernel_dim = kernel_dims[i];
        const Index result_dim = input_dim - kernel_dim + 1;
        m_dimensions[index] = result_dim;
        if (i < NumKernelDims - 1) {
          m_kernelStride[i] = m_kernelStride[i + 1] * kernel_dims[i + 1];
        } else {
          m_kernelStride[NumKernelDims - 1] = 1;
        }
        m_indexStride[i] = m_inputStride[index];
      }

      m_outputStride[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStride[i] = m_outputStride[i + 1] * m_dimensions[i + 1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar*) {
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    preloadKernel();
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_local_kernel) {
      m_device.deallocate((void*)m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }

  void evalTo(typename XprType::Scalar* buffer) {
    evalSubExprsIfNeeded(NULL);
    for (int i = 0; i < dimensions().TotalSize(); ++i) {
      buffer[i] += coeff(i);
    }
    cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    CoeffReturnType result = CoeffReturnType(0);
    convolve(firstInput(index), 0, NumKernelDims-1, result);
    return result;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(const Index index) const
  {
    Index indices[2] = {index, index+PacketSize-1};
    Index startInputs[2] = {0, 0};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_outputStride[i];
        const Index idx1 = indices[1] / m_outputStride[i];
        startInputs[0] += idx0 * m_inputStride[i];
        startInputs[1] += idx1 * m_inputStride[i];
        indices[0] -= idx0 * m_outputStride[i];
        indices[1] -= idx1 * m_outputStride[i];
      }
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_outputStride[i];
        const Index idx1 = indices[1] / m_outputStride[i];
        startInputs[0] += idx0 * m_inputStride[i];
        startInputs[1] += idx1 * m_inputStride[i];
        indices[0] -= idx0 * m_outputStride[i];
        indices[1] -= idx1 * m_outputStride[i];
      }
    }
    startInputs[0] += indices[0];
    startInputs[1] += indices[1];

    if (startInputs[1]-startInputs[0] == PacketSize-1) {
      PacketReturnType result = internal::pset1<PacketReturnType>(0);
      convolvePacket(startInputs[0], 0, NumKernelDims-1, result);
      return result;
    } else {
      EIGEN_ALIGN_MAX Scalar data[PacketSize];
      data[0] = Scalar(0);
      convolve(startInputs[0], 0, NumKernelDims-1, data[0]);
      for (int i = 1; i < PacketSize-1; ++i) {
        data[i] = Scalar(0);
        convolve(firstInput(index+i), 0, NumKernelDims-1, data[i]);
      }
      data[PacketSize-1] = Scalar(0);
      convolve(startInputs[1], 0, NumKernelDims-1, data[PacketSize-1]);
      return internal::pload<PacketReturnType>(data);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost =
        TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() +
         TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) +
                          m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized,
                                       PacketSize));
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

 private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStride[i];
        startInput += idx * m_inputStride[i];
        index -= idx * m_outputStride[i];
      }
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStride[i];
        startInput += idx * m_inputStride[i];
        index -= idx * m_outputStride[i];
      }
    }
    startInput += index;
    return startInput;
  }

  EIGEN_DEVICE_FUNC void convolve(Index firstIndex, Index firstKernel, int DimIndex, CoeffReturnType& accum) const {
    for (int j = 0; j < m_kernelImpl.dimensions()[DimIndex]; ++j) {
      const Index input = firstIndex + j * m_indexStride[DimIndex];
      const Index kernel = firstKernel + j * m_kernelStride[DimIndex];
      if (DimIndex > 0) {
        convolve(input, kernel, DimIndex-1, accum);
      } else {
        accum += m_inputImpl.coeff(input) * m_kernel[kernel];
      }
    }
  }

  template <typename Packet>
  EIGEN_DEVICE_FUNC void convolvePacket(Index firstIndex, Index firstKernel, int DimIndex, Packet& accum) const {
    for (int j = 0; j < m_kernelImpl.dimensions()[DimIndex]; ++j) {
      const Index input = firstIndex + j * m_indexStride[DimIndex];
      const Index kernel = firstKernel + j * m_kernelStride[DimIndex];
      if (DimIndex > 0) {
        convolvePacket(input, kernel, DimIndex-1, accum);
      } else {
        accum = internal::pmadd<Packet>(m_inputImpl.template packet<Unaligned>(input), internal::pset1<Packet>(m_kernel[kernel]), accum);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    const Scalar* in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      size_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      Scalar* local = (Scalar*)m_device.allocate_temp(kernel_sz);
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(local, m_kernelArg);
      const bool Vectorize = internal::IsVectorizable<Device, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, Device, Vectorize>::run(evalToTmp, m_device);

      m_kernel = local;
      m_local_kernel = true;
    }
  }

  array<Index, NumDims> m_inputStride;
  array<Index, NumDims> m_outputStride;

  array<Index, NumKernelDims> m_indexStride;
  array<Index, NumKernelDims> m_kernelStride;
  TensorEvaluator<InputArgType, Device> m_inputImpl;
  TensorEvaluator<KernelArgType, Device> m_kernelImpl;
  Dimensions m_dimensions;

  KernelArgType m_kernelArg;
  const Scalar* m_kernel;
  bool m_local_kernel;
  const Device EIGEN_DEVICE_REF m_device;
};




// Use an optimized implementation of the evaluation code for GPUs whenever possible.
#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)

template <int StaticKernelSize>
struct GetKernelSize {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int operator() (const int /*kernelSize*/) const {
    return StaticKernelSize;
  }
};
template <>
struct GetKernelSize<Dynamic> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int operator() (const int kernelSize) const {
    return kernelSize;
  }
};

template <typename InputEvaluator, typename Index, typename InputDims,
          int StaticKernelSize>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel1D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 1, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const int numPlanes, const int numX,
    const int maxX, const int kernelSize, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + GetKernelSize<StaticKernelSize>()(kernelSize);
  const int num_x_output = last_x - first_x + 1;

  const int first_plane = blockIdx.y * blockDim.y;
  const int plane_stride = blockDim.y * gridDim.y;

  for (int p = first_plane + threadIdx.y; p < numPlanes; p += plane_stride) {
    // Load inputs to shared memory
    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = threadIdx.y * num_x_input;
    #pragma unroll
    for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
      const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x);
      s[i + plane_kernel_offset] = eval.coeff(tensor_index);
    }

    __syncthreads();

    // Compute the convolution
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    #pragma unroll
    for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
      const int kernel_offset = plane_kernel_offset + i;
      float result = 0.0f;
      #pragma unroll
      for (int k = 0; k < GetKernelSize<StaticKernelSize>()(kernelSize); ++k) {
        result += s[k + kernel_offset] * kernel[k];
      }
      const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x);
      buffer[tensor_index] = result;
    }
    __syncthreads();
  }
};

template <typename InputEvaluator, typename Index, typename InputDims,
          int StaticKernelSizeX, int StaticKernelSizeY>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel2D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 2, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const int numPlanes, const int numX,
    const int maxX, const int numY, const int maxY, const int kernelSizeX,
    const int kernelSizeY, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + GetKernelSize<StaticKernelSizeX>()(kernelSizeX);
  const int num_x_output = last_x - first_x + 1;

  const int first_y = blockIdx.y * maxY;
  const int last_y = (first_y + maxY < numY ? first_y + maxY : numY) - 1;
  const int num_y_input = last_y - first_y + GetKernelSize<StaticKernelSizeY>()(kernelSizeY);
  const int num_y_output = last_y - first_y + 1;

  const int first_plane = blockIdx.z * blockDim.z;
  const int plane_stride = blockDim.z * gridDim.z;

  for (int p = first_plane + threadIdx.z; p < numPlanes; p += plane_stride) {

    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = threadIdx.z * num_y_input;

    // Load inputs to shared memory
    #pragma unroll
    for (int j = threadIdx.y; j < num_y_input; j += blockDim.y) {
      const int input_offset = num_x_input * (j + plane_kernel_offset);
      #pragma unroll
      for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
        const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x, j+first_y);
        s[i + input_offset] = eval.coeff(tensor_index);
      }
    }

    __syncthreads();

    // Convolution
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    #pragma unroll
    for (int j = threadIdx.y; j < num_y_output; j += blockDim.y) {
      #pragma unroll
      for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
        float result = 0.0f;
        #pragma unroll
        for (int l = 0; l < GetKernelSize<StaticKernelSizeY>()(kernelSizeY); ++l) {
          const int kernel_offset = kernelSizeX * l;
          const int input_offset = i + num_x_input * (j + l + plane_kernel_offset);
          #pragma unroll
          for (int k = 0; k < GetKernelSize<StaticKernelSizeX>()(kernelSizeX); ++k) {
            result += s[k + input_offset] * kernel[k + kernel_offset];
          }
        }
        const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x, j+first_y);
        buffer[tensor_index] = result;
      }
    }

    __syncthreads();
  }
};

template <typename InputEvaluator, typename Index, typename InputDims>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel3D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 3, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const size_t numPlanes, const size_t numX,
    const size_t maxX, const size_t numY, const size_t maxY, const size_t numZ,
    const size_t maxZ, const size_t kernelSizeX, const size_t kernelSizeY,
    const size_t kernelSizeZ, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  // Load inputs to shared memory
  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + kernelSizeX;

  const int first_y = blockIdx.y * maxY;
  const int last_y = (first_y + maxY < numY ? first_y + maxY : numY) - 1;
  const int num_y_input = last_y - first_y + kernelSizeY;

  const int first_z = blockIdx.z * maxZ;
  const int last_z = (first_z + maxZ < numZ ? first_z + maxZ : numZ) - 1;
  const int num_z_input = last_z - first_z + kernelSizeZ;

  for (int p = 0; p < numPlanes; ++p) {

    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = 0;

    for (int k = threadIdx.z; k < num_z_input; k += blockDim.z) {
      for (int j = threadIdx.y; j < num_y_input; j += blockDim.y) {
        for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
          const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x, j+first_y, k+first_z);
          s[i + num_x_input * (j + num_y_input * (k + plane_kernel_offset))] = eval.coeff(tensor_index);
        }
      }
    }

    __syncthreads();

    // Convolution
    const int num_z_output = last_z - first_z + 1;
    const int num_y_output = last_y - first_y + 1;
    const int num_x_output = last_x - first_x + 1;
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    for (int k = threadIdx.z; k < num_z_output; k += blockDim.z) {
      for (int j = threadIdx.y; j < num_y_output; j += blockDim.y) {
        for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
          float result = 0.0f;
          for (int n = 0; n < kernelSizeZ; ++n) {
            for (int m = 0; m < kernelSizeY; ++m) {
              for (int l = 0; l < kernelSizeX; ++l) {
                result += s[i + l + num_x_input * (j + m + num_y_input * (k + n + plane_kernel_offset))] * kernel[l + kernelSizeX * (m + kernelSizeY * n)];
              }
            }
          }
          const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x, j+first_y, k+first_z);
          buffer[tensor_index] = result;
        }
      }
    }
    __syncthreads();
  }
};



template<typename Indices, typename InputArgType, typename KernelArgType>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, GpuDevice>
{
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims =  internal::array_size<typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename TensorEvaluator<KernelArgType, GpuDevice>::Dimensions KernelDimensions;

  enum {
    IsAligned = TensorEvaluator<InputArgType, GpuDevice>::IsAligned & TensorEvaluator<KernelArgType, GpuDevice>::IsAligned,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, GpuDevice>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const GpuDevice& device)
      : m_inputImpl(op.inputExpression(), device), m_kernelImpl(op.kernelExpression(), device), m_kernelArg(op.kernelExpression()), m_indices(op.indices()), m_buf(NULL), m_kernel(NULL), m_local_kernel(false), m_device(device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, GpuDevice>::Layout) == static_cast<int>(TensorEvaluator<KernelArgType, GpuDevice>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions& input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, GpuDevice>::Dimensions& kernel_dims = m_kernelImpl.dimensions();

    m_dimensions = m_inputImpl.dimensions();
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = op.indices()[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      m_dimensions[index] = result_dim;
    }
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, GpuDevice>::type PacketReturnType;
  typedef typename InputArgType::Scalar Scalar;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar* data) {
    preloadKernel();
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      executeEval(data);
      return false;
    } else {
      m_buf = (Scalar*)m_device.allocate(dimensions().TotalSize() * sizeof(Scalar));
      executeEval(m_buf);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_buf) {
      m_device.deallocate(m_buf);
      m_buf = NULL;
    }
    if (m_local_kernel) {
      m_device.deallocate((void*)m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }

  EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    const Scalar* in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      size_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      Scalar* local = (Scalar*)m_device.allocate(kernel_sz);
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(local, m_kernelArg);
      const bool PacketAccess = internal::IsVectorizable<GpuDevice, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, GpuDevice, PacketAccess>::run(evalToTmp, m_device);

      m_kernel = local;
      m_local_kernel = true;
    }
  }

  static unsigned int ceil(unsigned int num, unsigned int denom) {
    const unsigned int rounded_toward_zero = num / denom;
    if (num > rounded_toward_zero * denom) {
      return rounded_toward_zero + 1;
    }
    return rounded_toward_zero;
  }

  void executeEval(Scalar* data) const {
    typedef typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions InputDims;

    const int maxSharedMem = m_device.sharedMemPerBlock();
    const int maxThreadsPerBlock = m_device.maxGpuThreadsPerBlock();
    const int maxBlocksPerProcessor = m_device.maxGpuThreadsPerMultiProcessor() / maxThreadsPerBlock;
    const int numMultiProcessors = m_device.getNumGpuMultiProcessors();
    const int warpSize = 32;

    switch (NumKernelDims) {
      case 1: {
        const int kernel_size = m_kernelImpl.dimensions().TotalSize();

        const int numX = dimensions()[m_indices[0]];
        const int numP = dimensions().TotalSize() / numX;
        int maxX;
        dim3 block_size;

        const int single_stride_dim =
            static_cast<int>(Layout) == static_cast<int>(ColMajor)
                ? 0
                : m_inputImpl.dimensions().rank() - 1;
        if (m_indices[0] == single_stride_dim) {
          // Maximum the reuse
          const int inner_dim = ((maxSharedMem / (sizeof(Scalar)) - kernel_size + 1 + 31) / 32) * 32;
          maxX = numext::mini<int>(inner_dim, numX);
          const int maxP = numext::mini<int>(maxSharedMem / ((kernel_size - 1 + maxX) * sizeof(Scalar)), numP);
          block_size.x = numext::mini(maxThreadsPerBlock, maxX);
          block_size.y = numext::mini<int>(maxThreadsPerBlock / block_size.x, maxP);
        }
        else {
          // Read as much as possible alongside the inner most dimension, that is the plane
          const int inner_dim = maxSharedMem / ((warpSize + kernel_size) * sizeof(Scalar));
          const int maxP = numext::mini<int>(inner_dim, numP);
          maxX = numext::mini<int>(maxSharedMem / (inner_dim * sizeof(Scalar)) - kernel_size + 1, numX);

          block_size.x = numext::mini(warpSize, maxX);
          block_size.y = numext::mini<int>(maxThreadsPerBlock/block_size.x, maxP);
        }

        const int shared_mem = block_size.y * (maxX + kernel_size - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        const int num_x_blocks = ceil(numX, maxX);
        const int blocksPerProcessor = numext::mini(maxBlocksPerProcessor, maxSharedMem / shared_mem);
        const int num_y_blocks = ceil(numMultiProcessors * blocksPerProcessor, num_x_blocks);

        dim3 num_blocks(num_x_blocks, numext::mini<int>(num_y_blocks, ceil(numP, block_size.y)));


        //cout << "launching 1D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " maxX: " << maxX << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;

        const array<Index, 1> indices(m_indices[0]);
        const array<Index, 1> kernel_dims(m_kernelImpl.dimensions()[0]);
        internal::IndexMapper<Index, InputDims, 1, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);
        switch(kernel_size) {
          case 4: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, 4, data);
            break;
          }
          case 7: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, 7, data);
            break;
          }
          default: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, kernel_size, data);
          }
        }
        break;
      }

      case 2: {
        const int idxX =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 1;
        const int idxY =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 0;
        const int kernel_size_x = m_kernelImpl.dimensions()[idxX];
        const int kernel_size_y = m_kernelImpl.dimensions()[idxY];

        const int numX = dimensions()[m_indices[idxX]];
        const int numY = dimensions()[m_indices[idxY]];
        const int numP = dimensions().TotalSize() / (numX*numY);

        const float scaling_factor = sqrtf(static_cast<float>(maxSharedMem) / (sizeof(Scalar) * kernel_size_y * kernel_size_x));

        // Snap maxX to warp size
        int inner_dim = ((static_cast<int>(scaling_factor * kernel_size_x) - kernel_size_x + 1 + 32) / 32) * 32;
        const int maxX = numext::mini<int>(inner_dim, numX);
        const int maxY = numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1)) - kernel_size_y + 1, numY);
        const int maxP = numext::mini<int>(maxSharedMem / ((kernel_size_x - 1 + maxX) * (kernel_size_y - 1 + maxY) * sizeof(Scalar)), numP);

        dim3 block_size;
        block_size.x = numext::mini(1024, maxX);
        block_size.y = numext::mini<int>(1024/block_size.x, maxY);
        block_size.z = numext::mini<int>(1024/(block_size.x*block_size.y), maxP);

        const int shared_mem = block_size.z * (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        const int num_x_blocks = ceil(numX, maxX);
        const int num_y_blocks = ceil(numY, maxY);
        const int blocksPerProcessor = numext::mini(maxBlocksPerProcessor, maxSharedMem / shared_mem);
        const int num_z_blocks = ceil(numMultiProcessors * blocksPerProcessor, num_x_blocks * num_y_blocks);

        dim3 num_blocks(num_x_blocks, num_y_blocks, numext::mini<int>(num_z_blocks, ceil(numP, block_size.z)));


        //cout << "launching 2D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y  << " block_size.z: " << block_size.z << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " num_blocks.z: " << num_blocks.z << " maxX: " << maxX << " maxY: " << maxY << " maxP: " << maxP << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;

        const array<Index, 2> indices(m_indices[idxX], m_indices[idxY]);
        const array<Index, 2> kernel_dims(m_kernelImpl.dimensions()[idxX],
                                          m_kernelImpl.dimensions()[idxY]);
        internal::IndexMapper<Index, InputDims, 2, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);
        switch (kernel_size_x) {
          case 4: {
            switch (kernel_size_y) {
              case 7: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4, 7>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 4, 7, data);
                break;
              }
              default: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 4, kernel_size_y, data);
                break;
              }
            }
            break;
          }
          case 7: {
            switch (kernel_size_y) {
              case 4: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7, 4>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 7, 4, data);
                break;
              }
              default: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 7, kernel_size_y, data);
                break;
              }
            }
            break;
          }
          default: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, Dynamic, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, kernel_size_x, kernel_size_y, data);
            break;
          }
        }
        break;
      }

      case 3: {
        const int idxX =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 2;
        const int idxY =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 1;
        const int idxZ =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 2 : 0;

        const int kernel_size_x = m_kernelImpl.dimensions()[idxX];
        const int kernel_size_y = m_kernelImpl.dimensions()[idxY];
        const int kernel_size_z = m_kernelImpl.dimensions()[idxZ];

        const int numX = dimensions()[m_indices[idxX]];
        const int numY = dimensions()[m_indices[idxY]];
        const int numZ = dimensions()[m_indices[idxZ]];
        const int numP = dimensions().TotalSize() / (numX*numY*numZ);

        const int maxX = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * kernel_size_y * kernel_size_z) - kernel_size_x + 1, numX));
        const int maxY = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1) * kernel_size_z) - kernel_size_y + 1, numY));
        const int maxZ = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1)) - kernel_size_z + 1, numZ));

        dim3 block_size;
        block_size.x = numext::mini(32, maxX);
        block_size.y = numext::mini(32, maxY);
        block_size.z = numext::mini<int>(1024/(block_size.x*block_size.y), maxZ);
        dim3 num_blocks(ceil(numX, maxX), ceil(numY, maxY), ceil(numZ, maxZ));

        const int shared_mem = (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1) * (maxZ + kernel_size_z - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        //cout << "launching 3D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y  << " block_size.z: " << block_size.z << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " num_blocks.z: " << num_blocks.z  << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;
        const array<Index, 3> indices(m_indices[idxX], m_indices[idxY],
                                      m_indices[idxZ]);
        const array<Index, 3> kernel_dims(m_kernelImpl.dimensions()[idxX],
                                          m_kernelImpl.dimensions()[idxY],
                                          m_kernelImpl.dimensions()[idxZ]);
        internal::IndexMapper<Index, InputDims, 3, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);

        LAUNCH_GPU_KERNEL((EigenConvolutionKernel3D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, numZ, maxZ, kernel_size_x, kernel_size_y, kernel_size_z, data);
        break;
      }

      default: {
        EIGEN_STATIC_ASSERT((NumKernelDims >= 1 && NumKernelDims <= 3), THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    eigen_assert(m_buf);
    eigen_assert(index < m_dimensions.TotalSize());
    return m_buf[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(const Index index) const
  {
    eigen_assert(m_buf);
    eigen_assert(index < m_dimensions.TotalSize());
    return internal::ploadt<PacketReturnType, LoadMode>(m_buf+index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): FIXME: For now, this is just a copy of the CPU cost
    // model.
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost =
        TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() +
         TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) +
                          m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized,
                                       PacketSize));
  }

 private:
  // No assignment (copies are needed by the kernels)
  TensorEvaluator& operator = (const TensorEvaluator&);

  TensorEvaluator<InputArgType, GpuDevice> m_inputImpl;
  TensorEvaluator<KernelArgType, GpuDevice> m_kernelImpl;
  KernelArgType m_kernelArg;
  Indices m_indices;
  Dimensions m_dimensions;
  Scalar* m_buf;
  const Scalar* m_kernel;
  bool m_local_kernel;

  const GpuDevice& m_device;
};
#endif


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolutionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>

//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_SYCL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_SYCL_H

namespace Eigen {

/** \class TensorConvolution
 * \ingroup CXX11_Tensor_Module
 *
 * \brief Tensor convolution class.
 *
 *
 */

enum class convolution_type { CONV1D, CONV2D, CONV3D };
template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor, convolution_type Conv_Dim>
struct EigenConvolutionKernel;
template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV1D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 1, Evaluator::Layout> indexMapper;
  const size_t kernelSize;
  const cl::sycl::range<2> input_range;
  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 1, Evaluator::Layout> indexMapper_,
                         const size_t kernelSize_, const cl::sycl::range<2> input_range_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernelSize(kernelSize_),
        input_range(input_range_) {}

  template <typename BooleanDim2>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim2 boolean_check) {
    return (boolean_check[0] && boolean_check[1]);
  }
  void operator()(cl::sycl::nd_item<2> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    // the required row to be calculated for the for each plane in shered memory
    const size_t num_input = (itemID.get_local_range()[0] + kernelSize - 1);
    const size_t plane_kernel_offset = itemID.get_local_id(1) * num_input;
    const size_t input_offset = itemID.get_group(0) * itemID.get_local_range()[0];
    const size_t plane_tensor_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(itemID.get_global_id(1));
    /// fill the shared memory
    for (size_t i = itemID.get_local_id(0); i < num_input; i += itemID.get_local_range()[0]) {
      const size_t local_index = i + plane_kernel_offset;
      const size_t tensor_index =
          plane_tensor_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i + input_offset);

      local_acc[local_index] =
          (((i + input_offset) < (input_range[0] + kernelSize - 1)) && itemID.get_global_id(1) < input_range[1])
              ? device_evaluator.coeff(tensor_index)
              : CoeffReturnType(0);
    }

    itemID.barrier(cl::sycl::access::fence_space::local_space);

    // calculate the convolution // output start x
    const size_t first_output_start = itemID.get_group(0) * (itemID.get_local_range()[0]);
    if (boundary_check(itemID.get_global_id() < input_range)) {
      CoeffReturnType result = static_cast<CoeffReturnType>(0);
      const size_t index = plane_kernel_offset + itemID.get_local_id(0);
      for (size_t k = 0; k < kernelSize; ++k) {
        result += (local_acc[k + index] * kernel_ptr[k]);
      }
      const size_t tensor_index =
          indexMapper.mapGpuOutputPlaneToTensorOutputOffset(itemID.get_global_id(1)) +
          indexMapper.mapGpuOutputKernelToTensorOutputOffset(itemID.get_local_id(0) + first_output_start);
      buffer_ptr[tensor_index] = result;
    }
  }
};

template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV2D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 2, Evaluator::Layout> indexMapper;
  const cl::sycl::range<2> kernel_size;
  const cl::sycl::range<3> input_range;
  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 2, Evaluator::Layout> indexMapper_,
                         const cl::sycl::range<2> kernel_size_, const cl::sycl::range<3> input_range_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernel_size(kernel_size_),
        input_range(input_range_) {}
  template <typename BooleanDim3>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim3 boolean_check) {
    return (boolean_check[0] && boolean_check[1] && boolean_check[2]);
  }

  void operator()(cl::sycl::nd_item<3> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    // the required row to be calculated for the for each plane in shered memory
    const auto num_input = cl::sycl::range<2>{
        (cl::sycl::range<2>(itemID.get_local_range()[0], itemID.get_local_range()[1]) + kernel_size - 1)};

    const size_t plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(itemID.get_global_id(2));
    const size_t plane_kernel_offset = itemID.get_local_id(2) * num_input[1];

    const auto input_offset = cl::sycl::range<2>{itemID.get_group(0) * itemID.get_local_range()[0],
                                                 itemID.get_group(1) * itemID.get_local_range()[1]};
      
    // fill the local memory
    bool in_range_dim2 = itemID.get_global_id(2) < input_range[2];
    for (size_t j = itemID.get_local_id(1); j < num_input[1]; j += itemID.get_local_range()[1]) {
      const size_t local_input_offset = num_input[0] * (j + plane_kernel_offset);
      bool in_range_dim1 = ((j + input_offset[1]) < (input_range[1] + kernel_size[1] - 1)); 
      for (size_t i = itemID.get_local_id(0); i < num_input[0]; i += itemID.get_local_range()[0]) {
        const size_t local_index = i + local_input_offset;
        const size_t tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(
                                                             i + input_offset[0], j + input_offset[1]);
        local_acc[local_index] = (((i + input_offset[0]) < (input_range[0] + kernel_size[0] - 1)) &&
                                  in_range_dim1 && in_range_dim2)
                                     ? device_evaluator.coeff(tensor_index)
                                     : CoeffReturnType(0);
      }
    }

    itemID.barrier(cl::sycl::access::fence_space::local_space);

    // output offset start for each thread
    const auto output_offset = cl::sycl::range<2>{itemID.get_group(0) * itemID.get_local_range()[0],
                                                  itemID.get_group(1) * itemID.get_local_range()[1]};

    if (boundary_check(itemID.get_global_id() < input_range)) {
      CoeffReturnType result = static_cast<CoeffReturnType>(0);

      for (size_t j = 0; j < kernel_size[1]; j++) {
        size_t kernel_offset = kernel_size[0] * j;
        const size_t index =
            (num_input[0] * (plane_kernel_offset + j + itemID.get_local_id(1))) + itemID.get_local_id(0);
        for (size_t i = 0; i < kernel_size[0]; i++) {
          result += (local_acc[i + index] * kernel_ptr[i + kernel_offset]);
        }
      }
      const size_t tensor_index =
          indexMapper.mapGpuOutputPlaneToTensorOutputOffset(itemID.get_global_id(2)) +
          indexMapper.mapGpuOutputKernelToTensorOutputOffset(itemID.get_local_id(0) + output_offset[0],
                                                             itemID.get_local_id(1) + output_offset[1]);

      buffer_ptr[tensor_index] = result;
    }
  }
};

template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV3D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 3, Evaluator::Layout> indexMapper;
  const cl::sycl::range<3> kernel_size;
  const cl::sycl::range<3> input_range;
  const size_t numP;

  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 3, Evaluator::Layout> indexMapper_,
                         const cl::sycl::range<3> kernel_size_, const cl::sycl::range<3> input_range_,
                         const size_t numP_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernel_size(kernel_size_),
        input_range(input_range_),
        numP(numP_) {}
  template <typename BooleanDim3>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim3 boolean_check) {
    return (boolean_check[0] && boolean_check[1] && boolean_check[2]);
  }
  void operator()(cl::sycl::nd_item<3> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    const auto num_input = cl::sycl::range<3>{itemID.get_local_range() + kernel_size - 1};

    const auto input_offset = cl::sycl::range<3>{itemID.get_group().get_id() * itemID.get_local_range()};

    const auto output_offset =
          cl::sycl::range<3>{itemID.get_group().get_id() * itemID.get_local_range() + itemID.get_local_id()};

    for (size_t p = 0; p < numP; p++) {
      /// fill the shared memory
      const size_t plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
      for (size_t k = itemID.get_local_id(2); k < num_input[2]; k += itemID.get_local_range()[2]) {
        size_t local_index_dim2 = num_input[0] * num_input[1] * k;
        bool cond_k_dim = (k + input_offset[2] < (input_range[2] + kernel_size[2] - 1));
        for (size_t j = itemID.get_local_id(1); j < num_input[1]; j += itemID.get_local_range()[1]) {
          bool cond_j_dim = cond_k_dim && (j + input_offset[1] < (input_range[1] + kernel_size[1] - 1));
          size_t local_index_dim1 = (num_input[0] * j)  + local_index_dim2;
          for (size_t i = itemID.get_local_id(0); i < num_input[0]; i += itemID.get_local_range()[0]) {
            bool conds = cond_j_dim && (i + input_offset[0] < (input_range[0] + kernel_size[0] - 1));
            const size_t local_index = local_index_dim1 + i;
            const size_t tensor_index =
                plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(
                                         i + input_offset[0], j + input_offset[1], k + input_offset[2]);
            local_acc[local_index] = conds ? device_evaluator.coeff(tensor_index) : CoeffReturnType(0);
          }
        }
      }
      itemID.barrier(cl::sycl::access::fence_space::local_space);

      // calculate the convolution

      if (boundary_check(itemID.get_global_id() < input_range)) {
        CoeffReturnType result = static_cast<CoeffReturnType>(0);
        for (size_t k = 0; k < kernel_size[2]; k++) {
          for (size_t j = 0; j < kernel_size[1]; j++) {
            for (size_t i = 0; i < kernel_size[0]; i++) {
              const size_t kernel_index = i + kernel_size[0] * (j + kernel_size[1] * k);
              const size_t local_index =
                  ((i + itemID.get_local_id(0)) +
                   num_input[0] * ((j + itemID.get_local_id(1)) + num_input[1] * (k + itemID.get_local_id(2))));

              result += (local_acc[local_index] * kernel_ptr[kernel_index]);
            }
          }
        }
        const size_t tensor_index =
            indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p) +
            indexMapper.mapGpuOutputKernelToTensorOutputOffset(output_offset[0], output_offset[1], output_offset[2]);
        buffer_ptr[tensor_index] = result;
      }

      itemID.barrier(cl::sycl::access::fence_space::local_space);
    }
  }
};

template <typename Indices, typename InputArgType, typename KernelArgType>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, Eigen::SyclDevice> {
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims =
      internal::array_size<typename TensorEvaluator<InputArgType, Eigen::SyclDevice>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Dimensions KernelDimensions;
  typedef const Eigen::SyclDevice Device;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Eigen::SyclDevice>::type PacketReturnType;
  typedef typename InputArgType::Scalar Scalar;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Eigen::SyclDevice> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<const CoeffReturnType, Eigen::SyclDevice> KernelStorage;

  enum {
    IsAligned = TensorEvaluator<InputArgType, Eigen::SyclDevice>::IsAligned &
                TensorEvaluator<KernelArgType, Eigen::SyclDevice>::IsAligned,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, Eigen::SyclDevice>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType &op, const Eigen::SyclDevice &device)
      : m_inputImpl(op.inputExpression(), device),
        m_kernelArg(op.kernelExpression()),
        m_kernelImpl(op.kernelExpression(), device),
        m_indices(op.indices()),
        m_buf(NULL),
        m_kernel(NULL),
        m_local_kernel(false),
        m_device(device) {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, Eigen::SyclDevice>::Layout) ==
                         static_cast<int>(TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Layout)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, Eigen::SyclDevice>::Dimensions &input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Dimensions &kernel_dims =
        m_kernelImpl.dimensions();

    m_dimensions = m_inputImpl.dimensions();
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = op.indices()[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      m_dimensions[index] = result_dim;
    }
  }

  EIGEN_DEVICE_FUNC const Dimensions &dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    preloadKernel();
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      executeEval(data);
      return false;
    } else {
      m_buf = (EvaluatorPointerType)m_device.get(
          (Scalar *)m_device.allocate_temp(dimensions().TotalSize() * sizeof(Scalar)));
      executeEval(m_buf);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_buf) {
      m_device.deallocate_temp(m_buf);
      m_buf = NULL;
    }
    if (m_local_kernel) {
      m_device.deallocate_temp(m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }
  /// used by sycl in order to build the sycl buffer
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Device &device() const { return m_device; }
  /// used by sycl in order to build the sycl buffer
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return m_buf; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    typename KernelStorage::Type in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      ptrdiff_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      EvaluatorPointerType local = (EvaluatorPointerType)m_device.get((Scalar *)m_device.allocate_temp(kernel_sz));
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(m_device.get(local), m_kernelArg);
      const bool PacketAccess = internal::IsVectorizable<Eigen::SyclDevice, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, Eigen::SyclDevice, PacketAccess>::run(evalToTmp, m_device);
      m_kernel = local;
      m_local_kernel = true;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void executeEval(EvaluatorPointerType data) const {
    typedef TensorEvaluator<InputArgType, Eigen::SyclDevice> InputEvaluator;
    typedef typename InputEvaluator::Dimensions InputDims;
    switch (NumKernelDims) {
      case 1: {
        const size_t numX = dimensions()[m_indices[0]];
        const size_t numP = dimensions().TotalSize() / numX;
        const auto input_dim = std::array<size_t, 2>{numX, numP};
        auto global_range = cl::sycl::range<2>{};
        auto local_range = cl::sycl::range<2>{};
        const size_t kernel_size = m_kernelImpl.dimensions().TotalSize();

        m_device.parallel_for_setup(input_dim, global_range, local_range);
        const size_t local_memory_size = (local_range[0] + kernel_size - 1) * (local_range[1]);
        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        const array<Index, 1> indices{{m_indices[0]}};
        const array<Index, 1> kernel_dims{{m_kernelImpl.dimensions()[0]}};
        internal::IndexMapper<Index, InputDims, 1, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);

        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV1D>
            ConvKernel;

        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<2>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<2>(input_dim[0], input_dim[1]));
        break;
      }

      case 2: {
        auto kernel_index = std::array<size_t, 2>{static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 1,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 0};
        auto kernel_size = cl::sycl::range<2>{(size_t)m_kernelImpl.dimensions()[kernel_index[0]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[1]]};
        const size_t numX = dimensions()[m_indices[kernel_index[0]]];
        const size_t numY = dimensions()[m_indices[kernel_index[1]]];
        const size_t numP = dimensions().TotalSize() / (numX * numY);
        auto input_dim = std::array<size_t, 3>{numX, numY, numP};

        auto global_range = cl::sycl::range<3>{};
        auto local_range = cl::sycl::range<3>{};

        m_device.parallel_for_setup(input_dim, global_range, local_range);

        const size_t local_memory_size =
            (local_range[0] + kernel_size[0] - 1) * (local_range[1] + kernel_size[1] - 1) * local_range[2];
        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        const array<Index, 2> indices{{m_indices[kernel_index[0]], m_indices[kernel_index[1]]}};
        const array<Index, 2> kernel_dims{
            {m_kernelImpl.dimensions()[kernel_index[0]], m_kernelImpl.dimensions()[kernel_index[1]]}};
        internal::IndexMapper<Index, InputDims, 2, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);
        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV2D>
            ConvKernel;
        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<3>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<3>{input_dim[0], input_dim[1], input_dim[2]});
        break;
      }

      case 3: {
        auto kernel_index = std::array<size_t, 3>{static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 2,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 1,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 2 : 0};

        auto kernel_size = cl::sycl::range<3>{(size_t)m_kernelImpl.dimensions()[kernel_index[0]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[1]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[2]]};

        const size_t numX = dimensions()[m_indices[kernel_index[0]]];
        const size_t numY = dimensions()[m_indices[kernel_index[1]]];
        const size_t numZ = dimensions()[m_indices[kernel_index[2]]];
        auto input_dim = std::array<size_t, 3>{numX, numY, numZ};
        const size_t numP = dimensions().TotalSize() / (numX * numY * numZ);

        const array<Index, 3> indices{
            {m_indices[kernel_index[0]], m_indices[kernel_index[1]], m_indices[kernel_index[2]]}};
        const array<Index, 3> kernel_dims{{m_kernelImpl.dimensions()[kernel_index[0]],
                                           m_kernelImpl.dimensions()[kernel_index[1]],
                                           m_kernelImpl.dimensions()[kernel_index[2]]}};

        internal::IndexMapper<Index, InputDims, 3, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);

        auto global_range = cl::sycl::range<3>{};
        auto local_range = cl::sycl::range<3>{};

        m_device.parallel_for_setup(input_dim, global_range, local_range);
        auto local_memory_range = (local_range + kernel_size - 1);
        const size_t local_memory_size = local_memory_range[0] * local_memory_range[1] * local_memory_range[2];

        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV3D>
            ConvKernel;
        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<3>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<3>(input_dim[0], input_dim[1], input_dim[2]), numP);
        break;
      }

      default: {
        EIGEN_STATIC_ASSERT((NumKernelDims >= 1 && NumKernelDims <= 3),
                            THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_buf != NULL);
    eigen_assert(index < m_dimensions.TotalSize());
    return m_buf[index];
  }

  template <int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(const Index index) const {
    eigen_assert(m_buf != NULL);
    eigen_assert(index < m_dimensions.TotalSize());
    return internal::ploadt<PacketReturnType, LoadMode>(m_buf + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): FIXME: For now, this is just a copy of the CPU cost
    // model.
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost = TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() + TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) + m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized, PacketSize));
  }
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_kernelImpl.bind(cgh);
    m_inputImpl.bind(cgh);
    m_buf.bind(cgh);
    m_kernel.bind(cgh);
  }

 private:
  // No assignment (copies are needed by the kernels)
  TensorEvaluator &operator=(const TensorEvaluator &);
  TensorEvaluator<InputArgType, Eigen::SyclDevice> m_inputImpl;
  KernelArgType m_kernelArg;
  TensorEvaluator<KernelArgType, Eigen::SyclDevice> m_kernelImpl;
  Indices m_indices;
  Dimensions m_dimensions;
  EvaluatorPointerType m_buf;
  typename KernelStorage::Type m_kernel;
  bool m_local_kernel;
  const Eigen::SyclDevice EIGEN_DEVICE_REF m_device;
};  // namespace Eigen

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCostModel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H
#define EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H

namespace Eigen {

/** \class TensorEvaluator
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A cost model used to limit the number of threads used for evaluating
  * tensor expression.
  *
  */

// Class storing the cost of evaluating a tensor expression in terms of the
// estimated number of operand bytes loads, bytes stored, and compute cycles.
class TensorOpCost {
 public:
  // TODO(rmlarsen): Fix the scalar op costs in Eigen proper. Even a simple
  // model based on minimal reciprocal throughput numbers from Intel or
  // Agner Fog's tables would be better than what is there now.
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int MulCost() {
    return internal::functor_traits<
        internal::scalar_product_op<ArgType, ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int AddCost() {
    return internal::functor_traits<internal::scalar_sum_op<ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int DivCost() {
    return internal::functor_traits<
        internal::scalar_quotient_op<ArgType, ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int ModCost() {
    return internal::functor_traits<internal::scalar_mod_op<ArgType> >::Cost;
  }
  template <typename SrcType, typename TargetType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int CastCost() {
    return internal::functor_traits<
        internal::scalar_cast_op<SrcType, TargetType> >::Cost;
  }

  EIGEN_DEVICE_FUNC
  TensorOpCost() : bytes_loaded_(0), bytes_stored_(0), compute_cycles_(0) {}
  EIGEN_DEVICE_FUNC
  TensorOpCost(double bytes_loaded, double bytes_stored, double compute_cycles)
      : bytes_loaded_(bytes_loaded),
        bytes_stored_(bytes_stored),
        compute_cycles_(compute_cycles) {}

  EIGEN_DEVICE_FUNC
  TensorOpCost(double bytes_loaded, double bytes_stored, double compute_cycles,
               bool vectorized, double packet_size)
      : bytes_loaded_(bytes_loaded),
        bytes_stored_(bytes_stored),
        compute_cycles_(vectorized ? compute_cycles / packet_size
                                   : compute_cycles) {
    eigen_assert(bytes_loaded >= 0 && (numext::isfinite)(bytes_loaded));
    eigen_assert(bytes_stored >= 0 && (numext::isfinite)(bytes_stored));
    eigen_assert(compute_cycles >= 0 && (numext::isfinite)(compute_cycles));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bytes_loaded() const {
    return bytes_loaded_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bytes_stored() const {
    return bytes_stored_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double compute_cycles() const {
    return compute_cycles_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double total_cost(
      double load_cost, double store_cost, double compute_cost) const {
    return load_cost * bytes_loaded_ + store_cost * bytes_stored_ +
           compute_cost * compute_cycles_;
  }

  // Drop memory access component. Intended for cases when memory accesses are
  // sequential or are completely masked by computations.
  EIGEN_DEVICE_FUNC void dropMemoryCost() {
    bytes_loaded_ = 0;
    bytes_stored_ = 0;
  }

  // TODO(rmlarsen): Define min in terms of total cost, not elementwise.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost cwiseMin(
      const TensorOpCost& rhs) const {
    double bytes_loaded = numext::mini(bytes_loaded_, rhs.bytes_loaded());
    double bytes_stored = numext::mini(bytes_stored_, rhs.bytes_stored());
    double compute_cycles = numext::mini(compute_cycles_, rhs.compute_cycles());
    return TensorOpCost(bytes_loaded, bytes_stored, compute_cycles);
  }

  // TODO(rmlarsen): Define max in terms of total cost, not elementwise.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost cwiseMax(
      const TensorOpCost& rhs) const {
    double bytes_loaded = numext::maxi(bytes_loaded_, rhs.bytes_loaded());
    double bytes_stored = numext::maxi(bytes_stored_, rhs.bytes_stored());
    double compute_cycles = numext::maxi(compute_cycles_, rhs.compute_cycles());
    return TensorOpCost(bytes_loaded, bytes_stored, compute_cycles);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost& operator+=(
      const TensorOpCost& rhs) {
    bytes_loaded_ += rhs.bytes_loaded();
    bytes_stored_ += rhs.bytes_stored();
    compute_cycles_ += rhs.compute_cycles();
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost& operator*=(double rhs) {
    bytes_loaded_ *= rhs;
    bytes_stored_ *= rhs;
    compute_cycles_ *= rhs;
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator+(
      TensorOpCost lhs, const TensorOpCost& rhs) {
    lhs += rhs;
    return lhs;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator*(
      TensorOpCost lhs, double rhs) {
    lhs *= rhs;
    return lhs;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator*(
      double lhs, TensorOpCost rhs) {
    rhs *= lhs;
    return rhs;
  }

  friend std::ostream& operator<<(std::ostream& os, const TensorOpCost& tc) {
    return os << "[bytes_loaded = " << tc.bytes_loaded()
              << ", bytes_stored = " << tc.bytes_stored()
              << ", compute_cycles = " << tc.compute_cycles() << "]";
  }

 private:
  double bytes_loaded_;
  double bytes_stored_;
  double compute_cycles_;
};

// TODO(rmlarsen): Implement a policy that chooses an "optimal" number of theads
// in [1:max_threads] instead of just switching multi-threading off for small
// work units.
template <typename Device>
class TensorCostModel {
 public:
  // Scaling from Eigen compute cost to device cycles.
  static const int kDeviceCyclesPerComputeCycle = 1;

 // Costs in device cycles.
  static const int kStartupCycles = 100000;
  static const int kPerThreadCycles = 100000;
  static const int kTaskSize = 40000;

  // Returns the number of threads in [1:max_threads] to use for
  // evaluating an expression with the given output size and cost per
  // coefficient.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int numThreads(
      double output_size, const TensorOpCost& cost_per_coeff, int max_threads) {
    double cost = totalCost(output_size, cost_per_coeff);
    double threads = (cost - kStartupCycles) / kPerThreadCycles + 0.9;
    // Make sure we don't invoke undefined behavior when we convert to an int.
    threads = numext::mini<double>(threads, GenericNumTraits<int>::highest());
    return numext::mini(max_threads,
                        numext::maxi<int>(1, static_cast<int>(threads)));
  }

  // taskSize assesses parallel task size.
  // Value of 1.0 means ideal parallel task size. Values < 1.0 mean that task
  // granularity needs to be increased to mitigate parallelization overheads.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double taskSize(
      double output_size, const TensorOpCost& cost_per_coeff) {
    return totalCost(output_size, cost_per_coeff) / kTaskSize;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double totalCost(
      double output_size, const TensorOpCost& cost_per_coeff) {
    // Cost of memory fetches from L2 cache. 64 is typical cache line size.
    // 11 is L2 cache latency on Haswell.
    // We don't know whether data is in L1, L2 or L3. But we are most interested
    // in single-threaded computational time around 100us-10ms (smaller time
    // is too small for parallelization, larger time is not interesting
    // either because we are probably using all available threads already).
    // And for the target time range, L2 seems to be what matters. Data set
    // fitting into L1 is too small to take noticeable time. Data set fitting
    // only into L3 presumably will take more than 10ms to load and process.
    const double kLoadCycles = 1.0 / 64 * 11;
    const double kStoreCycles = 1.0 / 64 * 11;
    // Scaling from Eigen compute cost to device cycles.
    return output_size *
        cost_per_coeff.total_cost(kLoadCycles, kStoreCycles,
                                  kDeviceCyclesPerComputeCycle);
  }
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCustomOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H
#define EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H

namespace Eigen {

/** \class TensorCustomUnaryOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor custom class.
  *
  *
  */
namespace internal {
template<typename CustomUnaryFunc, typename XprType>
struct traits<TensorCustomUnaryOp<CustomUnaryFunc, XprType> >
{
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::StorageKind StorageKind;
  typedef typename XprType::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = traits<XprType>::Layout;
  typedef typename traits<XprType>::PointerType PointerType;
};

template<typename CustomUnaryFunc, typename XprType>
struct eval<TensorCustomUnaryOp<CustomUnaryFunc, XprType>, Eigen::Dense>
{
  typedef const TensorCustomUnaryOp<CustomUnaryFunc, XprType>EIGEN_DEVICE_REF type;
};

template<typename CustomUnaryFunc, typename XprType>
struct nested<TensorCustomUnaryOp<CustomUnaryFunc, XprType> >
{
  typedef TensorCustomUnaryOp<CustomUnaryFunc, XprType> type;
};

}  // end namespace internal



template<typename CustomUnaryFunc, typename XprType>
class TensorCustomUnaryOp : public TensorBase<TensorCustomUnaryOp<CustomUnaryFunc, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename internal::traits<TensorCustomUnaryOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorCustomUnaryOp>::type Nested;
  typedef typename internal::traits<TensorCustomUnaryOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorCustomUnaryOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCustomUnaryOp(const XprType& expr, const CustomUnaryFunc& func)
      : m_expr(expr), m_func(func) {}

  EIGEN_DEVICE_FUNC
  const CustomUnaryFunc& func() const { return m_func; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_expr; }

  protected:
    typename XprType::Nested m_expr;
    const CustomUnaryFunc m_func;
};


// Eval as rvalue
template<typename CustomUnaryFunc, typename XprType, typename Device>
struct TensorEvaluator<const TensorCustomUnaryOp<CustomUnaryFunc, XprType>, Device>
{
  typedef TensorCustomUnaryOp<CustomUnaryFunc, XprType> ArgType;
  typedef typename internal::traits<ArgType>::Index Index;
  static const int NumDims = internal::traits<ArgType>::NumDimensions;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename ArgType::Scalar>::type Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<XprType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const ArgType& op, const Device& device)
      : m_op(op), m_device(device), m_result(NULL)
  {
    m_dimensions = op.func().dimensions(op.expression());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.get( (CoeffReturnType*)
          m_device.allocate_temp(dimensions().TotalSize() * sizeof(Scalar))));
      evalTo(m_result);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_result) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): Extend CustomOp API to return its cost estimate.
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_result.bind(cgh);
  }
#endif

 protected:
  void evalTo(EvaluatorPointerType data) {
    TensorMap<Tensor<CoeffReturnType, NumDims, Layout, Index> > result(m_device.get(data), m_dimensions);
    m_op.func().eval(m_op.expression(), result, m_device);
  }

  Dimensions m_dimensions;
  const ArgType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_result;
};



/** \class TensorCustomBinaryOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor custom class.
  *
  *
  */
namespace internal {
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct traits<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> >
{
  typedef typename internal::promote_storage_type<typename LhsXprType::Scalar,
                                                  typename RhsXprType::Scalar>::ret Scalar;
  typedef typename internal::promote_storage_type<typename LhsXprType::CoeffReturnType,
                                                  typename RhsXprType::CoeffReturnType>::ret CoeffReturnType;
  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<LhsXprType>::NumDimensions;
  static const int Layout = traits<LhsXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                                typename traits<LhsXprType>::PointerType, typename traits<RhsXprType>::PointerType>::type PointerType;
};

template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct eval<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>& type;
};

template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct nested<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> >
{
  typedef TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
class TensorCustomBinaryOp : public TensorBase<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, ReadOnlyAccessors>
{
  public:
  typedef typename internal::traits<TensorCustomBinaryOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::traits<TensorCustomBinaryOp>::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorCustomBinaryOp>::type Nested;
  typedef typename internal::traits<TensorCustomBinaryOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorCustomBinaryOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCustomBinaryOp(const LhsXprType& lhs, const RhsXprType& rhs, const CustomBinaryFunc& func)

      : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_func(func) {}

  EIGEN_DEVICE_FUNC
  const CustomBinaryFunc& func() const { return m_func; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename LhsXprType::Nested>::type&
  lhsExpression() const { return m_lhs_xpr; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename RhsXprType::Nested>::type&
  rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const CustomBinaryFunc m_func;
};


// Eval as rvalue
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType, typename Device>
struct TensorEvaluator<const TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, Device>
{
  typedef TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> XprType;
  typedef typename internal::traits<XprType>::Index Index;
  static const int NumDims = internal::traits<XprType>::NumDimensions;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<LhsXprType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_op(op), m_device(device), m_result(NULL)
  {
    m_dimensions = op.func().dimensions(op.lhsExpression(), op.rhsExpression());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.get( (CoeffReturnType*)
        m_device.allocate_temp(dimensions().TotalSize() * sizeof(CoeffReturnType))));
      evalTo(m_result);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_result != NULL) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): Extend CustomOp API to return its cost estimate.
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_result.bind(cgh);
  }
#endif

 protected:
  void evalTo(EvaluatorPointerType data) {
    TensorMap<Tensor<CoeffReturnType, NumDims, Layout> > result(m_device.get(data), m_dimensions);
    m_op.func().eval(m_op.lhsExpression(), m_op.rhsExpression(), result, m_device);
  }

  Dimensions m_dimensions;
  const XprType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_result;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDevice.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H

namespace Eigen {

/** \class TensorDevice
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Pseudo expression providing an operator = that will evaluate its argument
  * on the specified computing 'device' (GPU, thread pool, ...)
  *
  * Example:
  *    C.device(EIGEN_GPU) = A + B;
  *
  * Todo: operator *= and /=.
  */

template <typename ExpressionType, typename DeviceType> class TensorDevice {
  public:
    TensorDevice(const DeviceType& device, ExpressionType& expression) : m_device(device), m_expression(expression) {}

    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TensorDevice)

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator=(const OtherDerived& other) {
      typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
      Assign assign(m_expression, other);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator+=(const OtherDerived& other) {
      typedef typename OtherDerived::Scalar Scalar;
      typedef TensorCwiseBinaryOp<internal::scalar_sum_op<Scalar>, const ExpressionType, const OtherDerived> Sum;
      Sum sum(m_expression, other);
      typedef TensorAssignOp<ExpressionType, const Sum> Assign;
      Assign assign(m_expression, sum);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator-=(const OtherDerived& other) {
      typedef typename OtherDerived::Scalar Scalar;
      typedef TensorCwiseBinaryOp<internal::scalar_difference_op<Scalar>, const ExpressionType, const OtherDerived> Difference;
      Difference difference(m_expression, other);
      typedef TensorAssignOp<ExpressionType, const Difference> Assign;
      Assign assign(m_expression, difference);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

  protected:
    const DeviceType& m_device;
    ExpressionType& m_expression;
};

/** \class TensorAsyncDevice
 * \ingroup CXX11_Tensor_Module
 *
 * \brief Pseudo expression providing an operator = that will evaluate its
 * argument asynchronously on the specified device. Currently only
 * ThreadPoolDevice implements proper asynchronous execution, while the default
 * and GPU devices just run the expression synchronously and call m_done() on
 * completion..
 *
 * Example:
 *    auto done = []() { ... expression evaluation done ... };
 *    C.device(thread_pool_device, std::move(done)) = A + B;
 */

template <typename ExpressionType, typename DeviceType, typename DoneCallback>
class TensorAsyncDevice {
 public:
  TensorAsyncDevice(const DeviceType& device, ExpressionType& expression,
                    DoneCallback done)
      : m_device(device), m_expression(expression), m_done(std::move(done)) {}

  template <typename OtherDerived>
  EIGEN_STRONG_INLINE TensorAsyncDevice& operator=(const OtherDerived& other) {
    typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
    typedef internal::TensorExecutor<const Assign, DeviceType> Executor;

    Assign assign(m_expression, other);
    Executor::run(assign, m_device);
    m_done();

    return *this;
  }

 protected:
  const DeviceType& m_device;
  ExpressionType& m_expression;
  DoneCallback m_done;
};


#ifdef EIGEN_USE_THREADS
template <typename ExpressionType, typename DoneCallback>
class TensorAsyncDevice<ExpressionType, ThreadPoolDevice, DoneCallback> {
 public:
  TensorAsyncDevice(const ThreadPoolDevice& device, ExpressionType& expression,
                    DoneCallback done)
      : m_device(device), m_expression(expression), m_done(std::move(done)) {}

  template <typename OtherDerived>
  EIGEN_STRONG_INLINE TensorAsyncDevice& operator=(const OtherDerived& other) {
    typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
    typedef internal::TensorAsyncExecutor<const Assign, ThreadPoolDevice, DoneCallback> Executor;

    // WARNING: After assignment 'm_done' callback will be in undefined state.
    Assign assign(m_expression, other);
    Executor::runAsync(assign, m_device, std::move(m_done));

    return *this;
  }

 protected:
  const ThreadPoolDevice& m_device;
  ExpressionType& m_expression;
  DoneCallback m_done;
};
#endif

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorDeviceGpu.h file"
#endif

#include "TensorDeviceGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceDefault.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H


namespace Eigen {

// Default device for the machine (typically a single cpu core)
struct DefaultDevice {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return internal::aligned_malloc(num_bytes);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    internal::aligned_free(buffer);
  }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return allocate(num_bytes);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    deallocate(buffer);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
    ::memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
    ::memset(buffer, c, n);
  }
  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const { 
    return data;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t numThreads() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE)
    // Running on the host CPU
    return 1;
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return 64;
#else
    // Running on a CUDA device
    return 32;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
    // Running on the host CPU
    return l1CacheSize();
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return 48*1024; // FIXME : update this number for HIP
#else
    // Running on a CUDA device, return the amount of shared memory available.
    return 48*1024;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
    // Running single threaded on the host CPU
    return l3CacheSize();
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return firstLevelCacheSize(); // FIXME : update this number for HIP
#else
    // Running on a CUDA device
    return firstLevelCacheSize();
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int majorDeviceVersion() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE)
    // Running single threaded on the host CPU
    // Should return an enum that encodes the ISA supported by the CPU
    return 1;
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    // return 1 as major for HIP
    return 1;
#else
    // Running on a CUDA device
    return EIGEN_CUDA_ARCH / 100;
#endif
  }
};

}  // namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_GPU) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H

// This header file container defines fo gpu* macros which will resolve to
// their equivalent hip* or cuda* versions depending on the compiler in use
// A separate header (included at the end of this file) will undefine all 
#include "TensorGpuHipCudaDefines.h"

namespace Eigen {

static const int kGpuScratchSize = 1024;

// This defines an interface that GPUDevice can take to use
// HIP / CUDA streams underneath.
class StreamInterface {
 public:
  virtual ~StreamInterface() {}

  virtual const gpuStream_t& stream() const = 0;
  virtual const gpuDeviceProp_t& deviceProperties() const = 0;

  // Allocate memory on the actual device where the computation will run
  virtual void* allocate(size_t num_bytes) const = 0;
  virtual void deallocate(void* buffer) const = 0;

  // Return a scratchpad buffer of size 1k
  virtual void* scratchpad() const = 0;

  // Return a semaphore. The semaphore is initially initialized to 0, and
  // each kernel using it is responsible for resetting to 0 upon completion
  // to maintain the invariant that the semaphore is always equal to 0 upon
  // each kernel start.
  virtual unsigned int* semaphore() const = 0;
};

class GpuDeviceProperties {
 public:
  GpuDeviceProperties() : 
      initialized_(false), first_(true), device_properties_(nullptr) {}
 
  ~GpuDeviceProperties() {
    if (device_properties_) {
      delete[] device_properties_;
    }
  }
  
  EIGEN_STRONG_INLINE const gpuDeviceProp_t& get(int device) const {
    return device_properties_[device];
  }

  EIGEN_STRONG_INLINE bool isInitialized() const {
    return initialized_;
  }

  void initialize() {
    if (!initialized_) {
      // Attempts to ensure proper behavior in the case of multiple threads
      // calling this function simultaneously. This would be trivial to
      // implement if we could use std::mutex, but unfortunately mutex don't
      // compile with nvcc, so we resort to atomics and thread fences instead.
      // Note that if the caller uses a compiler that doesn't support c++11 we
      // can't ensure that the initialization is thread safe.
      if (first_.exchange(false)) {
        // We're the first thread to reach this point.
        int num_devices;
        gpuError_t status = gpuGetDeviceCount(&num_devices);
        if (status != gpuSuccess) {
          std::cerr << "Failed to get the number of GPU devices: "
                    << gpuGetErrorString(status)
                    << std::endl;
          gpu_assert(status == gpuSuccess);
        }
        device_properties_ = new gpuDeviceProp_t[num_devices];
        for (int i = 0; i < num_devices; ++i) {
          status = gpuGetDeviceProperties(&device_properties_[i], i);
          if (status != gpuSuccess) {
            std::cerr << "Failed to initialize GPU device #"
                      << i
                      << ": "
                      << gpuGetErrorString(status)
                      << std::endl;
            gpu_assert(status == gpuSuccess);
          }
        }

        std::atomic_thread_fence(std::memory_order_release);
        initialized_ = true;
      } else {
        // Wait for the other thread to inititialize the properties.
        while (!initialized_) {
          std::atomic_thread_fence(std::memory_order_acquire);
          std::this_thread::sleep_for(std::chrono::milliseconds(1000));
        }
      }
    }
  }

 private:
  volatile bool initialized_;
  std::atomic<bool> first_;
  gpuDeviceProp_t* device_properties_;
};

EIGEN_ALWAYS_INLINE const GpuDeviceProperties& GetGpuDeviceProperties() {
  static GpuDeviceProperties* deviceProperties = new GpuDeviceProperties();
  if (!deviceProperties->isInitialized()) {
    deviceProperties->initialize();
  }
  return *deviceProperties;
}

EIGEN_ALWAYS_INLINE const gpuDeviceProp_t& GetGpuDeviceProperties(int device) {
  return GetGpuDeviceProperties().get(device);
}

static const gpuStream_t default_stream = gpuStreamDefault;

class GpuStreamDevice : public StreamInterface {
 public:
  // Use the default stream on the current device
  GpuStreamDevice() : stream_(&default_stream), scratch_(NULL), semaphore_(NULL) {
    gpuGetDevice(&device_);
  }
  // Use the default stream on the specified device
  GpuStreamDevice(int device) : stream_(&default_stream), device_(device), scratch_(NULL), semaphore_(NULL) {}
  // Use the specified stream. Note that it's the
  // caller responsibility to ensure that the stream can run on
  // the specified device. If no device is specified the code
  // assumes that the stream is associated to the current gpu device.
  GpuStreamDevice(const gpuStream_t* stream, int device = -1)
      : stream_(stream), device_(device), scratch_(NULL), semaphore_(NULL) {
    if (device < 0) {
      gpuGetDevice(&device_);
    } else {
      int num_devices;
      gpuError_t err = gpuGetDeviceCount(&num_devices);
      EIGEN_UNUSED_VARIABLE(err)
      gpu_assert(err == gpuSuccess);
      gpu_assert(device < num_devices);
      device_ = device;
    }
  }

  virtual ~GpuStreamDevice() {
    if (scratch_) {
      deallocate(scratch_);
    }
  }

  const gpuStream_t& stream() const { return *stream_; }
  const gpuDeviceProp_t& deviceProperties() const {
    return GetGpuDeviceProperties(device_);
  }
  virtual void* allocate(size_t num_bytes) const {
    gpuError_t err = gpuSetDevice(device_);
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
    void* result;
    err = gpuMalloc(&result, num_bytes);
    gpu_assert(err == gpuSuccess);
    gpu_assert(result != NULL);
    return result;
  }
  virtual void deallocate(void* buffer) const {
    gpuError_t err = gpuSetDevice(device_);
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
    gpu_assert(buffer != NULL);
    err = gpuFree(buffer);
    gpu_assert(err == gpuSuccess);
  }

  virtual void* scratchpad() const {
    if (scratch_ == NULL) {
      scratch_ = allocate(kGpuScratchSize + sizeof(unsigned int));
    }
    return scratch_;
  }

  virtual unsigned int* semaphore() const {
    if (semaphore_ == NULL) {
      char* scratch = static_cast<char*>(scratchpad()) + kGpuScratchSize;
      semaphore_ = reinterpret_cast<unsigned int*>(scratch);
      gpuError_t err = gpuMemsetAsync(semaphore_, 0, sizeof(unsigned int), *stream_);
      EIGEN_UNUSED_VARIABLE(err)
      gpu_assert(err == gpuSuccess);
    }
    return semaphore_;
  }

 private:
  const gpuStream_t* stream_;
  int device_;
  mutable void* scratch_;
  mutable unsigned int* semaphore_;
};

struct GpuDevice {
  // The StreamInterface is not owned: the caller is
  // responsible for its initialization and eventual destruction.
  explicit GpuDevice(const StreamInterface* stream) : stream_(stream), max_blocks_(INT_MAX) {
    eigen_assert(stream);
  }
  explicit GpuDevice(const StreamInterface* stream, int num_blocks) : stream_(stream), max_blocks_(num_blocks) {
    eigen_assert(stream);
  }
  // TODO(bsteiner): This is an internal API, we should not expose it.
  EIGEN_STRONG_INLINE const gpuStream_t& stream() const {
    return stream_->stream();
  }

  EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return stream_->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    stream_->deallocate(buffer);
  }

  EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return stream_->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    stream_->deallocate(buffer);
  }

  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const { 
    return data;
  }

  EIGEN_STRONG_INLINE void* scratchpad() const {
    return stream_->scratchpad();
  }

  EIGEN_STRONG_INLINE unsigned int* semaphore() const {
    return stream_->semaphore();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuMemcpyAsync(dst, src, n, gpuMemcpyDeviceToDevice,
                                      stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
#else
    EIGEN_UNUSED_VARIABLE(dst);
    EIGEN_UNUSED_VARIABLE(src);
    EIGEN_UNUSED_VARIABLE(n);
    eigen_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    gpuError_t err =
        gpuMemcpyAsync(dst, src, n, gpuMemcpyHostToDevice, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
  }

  EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    gpuError_t err =
        gpuMemcpyAsync(dst, src, n, gpuMemcpyDeviceToHost, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuMemsetAsync(buffer, c, n, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
#else
  eigen_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE size_t numThreads() const {
    // FIXME
    return 32;
  }

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
    // FIXME
    return 48*1024;
  }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // We won't try to take advantage of the l2 cache for the time being, and
    // there is no l3 cache on hip/cuda devices.
    return firstLevelCacheSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void synchronize() const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuStreamSynchronize(stream_->stream());
    if (err != gpuSuccess) {
      std::cerr << "Error detected in GPU stream: "
                << gpuGetErrorString(err)
                << std::endl;
      gpu_assert(err == gpuSuccess);
    }
#else
    gpu_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE int getNumGpuMultiProcessors() const {
    return stream_->deviceProperties().multiProcessorCount;
  }
  EIGEN_STRONG_INLINE int maxGpuThreadsPerBlock() const {
    return stream_->deviceProperties().maxThreadsPerBlock;
  }
  EIGEN_STRONG_INLINE int maxGpuThreadsPerMultiProcessor() const {
    return stream_->deviceProperties().maxThreadsPerMultiProcessor;
  }
  EIGEN_STRONG_INLINE int sharedMemPerBlock() const {
    return stream_->deviceProperties().sharedMemPerBlock;
  }
  EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    return stream_->deviceProperties().major;
  }
  EIGEN_STRONG_INLINE int minorDeviceVersion() const {
    return stream_->deviceProperties().minor;
  }

  EIGEN_STRONG_INLINE int maxBlocks() const {
    return max_blocks_;
  }

  // This function checks if the GPU runtime recorded an error for the
  // underlying stream device.
  inline bool ok() const {
#ifdef EIGEN_GPUCC
    gpuError_t error = gpuStreamQuery(stream_->stream());
    return (error == gpuSuccess) || (error == gpuErrorNotReady);
#else
    return false;
#endif
  }

 private:
  const StreamInterface* stream_;
  int max_blocks_;
};

#if defined(EIGEN_HIPCC)

#define LAUNCH_GPU_KERNEL(kernel, gridsize, blocksize, sharedmem, device, ...)             \
  hipLaunchKernelGGL(kernel, dim3(gridsize), dim3(blocksize), (sharedmem), (device).stream(), __VA_ARGS__); \
  gpu_assert(hipGetLastError() == hipSuccess);

#else
 
#define LAUNCH_GPU_KERNEL(kernel, gridsize, blocksize, sharedmem, device, ...)             \
  (kernel) <<< (gridsize), (blocksize), (sharedmem), (device).stream() >>> (__VA_ARGS__);   \
  gpu_assert(cudaGetLastError() == cudaSuccess);

#endif
 
// FIXME: Should be device and kernel specific.
#ifdef EIGEN_GPUCC
static EIGEN_DEVICE_FUNC inline void setGpuSharedMemConfig(gpuSharedMemConfig config) {
#ifndef EIGEN_GPU_COMPILE_PHASE
  gpuError_t status = gpuDeviceSetSharedMemConfig(config);
  EIGEN_UNUSED_VARIABLE(status)
  gpu_assert(status == gpuSuccess);
#else
  EIGEN_UNUSED_VARIABLE(config)
#endif
}
#endif

}  // end namespace Eigen

// undefine all the gpu* macros we defined at the beginning of the file
#include "TensorGpuHipCudaUndefines.h"

#endif  // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>

//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_SYCL) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H
#include <unordered_set>

namespace Eigen {

namespace TensorSycl {
namespace internal {

/// Cache all the device information needed
struct SyclDeviceInfo {
  SyclDeviceInfo(cl::sycl::queue queue)
      : local_mem_type(
            queue.get_device()
                .template get_info<cl::sycl::info::device::local_mem_type>()),
        max_work_item_sizes(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_work_item_sizes>()),
        max_mem_alloc_size(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_mem_alloc_size>()),
        max_compute_units(queue.get_device()
                              .template get_info<
                                  cl::sycl::info::device::max_compute_units>()),
        max_work_group_size(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_work_group_size>()),
        local_mem_size(
            queue.get_device()
                .template get_info<cl::sycl::info::device::local_mem_size>()),
        platform_name(queue.get_device()
                          .get_platform()
                          .template get_info<cl::sycl::info::platform::name>()),
        device_name(queue.get_device()
                        .template get_info<cl::sycl::info::device::name>()),
        device_vendor(
            queue.get_device()
                .template get_info<cl::sycl::info::device::vendor>()) {}

  cl::sycl::info::local_mem_type local_mem_type;
  cl::sycl::id<3> max_work_item_sizes;
  unsigned long max_mem_alloc_size;
  unsigned long max_compute_units;
  unsigned long max_work_group_size;
  size_t local_mem_size;
  std::string platform_name;
  std::string device_name;
  std::string device_vendor;
};

}  // end namespace internal
}  // end namespace TensorSycl

typedef TensorSycl::internal::buffer_data_type_t buffer_scalar_t;
// All devices (even AMD CPU with intel OpenCL runtime) that support OpenCL and
// can consume SPIR or SPIRV can use the Eigen SYCL backend and consequently
// TensorFlow via the Eigen SYCL Backend.
EIGEN_STRONG_INLINE auto get_sycl_supported_devices()
    -> decltype(cl::sycl::device::get_devices()) {
#ifdef EIGEN_SYCL_USE_DEFAULT_SELECTOR
  return {cl::sycl::device(cl::sycl::default_selector())};
#else
  std::vector<cl::sycl::device> supported_devices;
  auto platform_list = cl::sycl::platform::get_platforms();
  for (const auto &platform : platform_list) {
    auto device_list = platform.get_devices();
    auto platform_name =
        platform.template get_info<cl::sycl::info::platform::name>();
    std::transform(platform_name.begin(), platform_name.end(),
                   platform_name.begin(), ::tolower);
    for (const auto &device : device_list) {
      auto vendor = device.template get_info<cl::sycl::info::device::vendor>();
      std::transform(vendor.begin(), vendor.end(), vendor.begin(), ::tolower);
      bool unsupported_condition =
          (device.is_cpu() && platform_name.find("amd") != std::string::npos &&
           vendor.find("apu") == std::string::npos) ||
          (platform_name.find("experimental") != std::string::npos) ||
          device.is_host();
      if (!unsupported_condition) {
        supported_devices.push_back(device);
      }
    }
  }
  return supported_devices;
#endif
}

class QueueInterface {
 public:
  /// Creating device by using cl::sycl::selector or cl::sycl::device.
  template <typename DeviceOrSelector>
  explicit QueueInterface(
      const DeviceOrSelector &dev_or_sel, cl::sycl::async_handler handler,
      unsigned num_threads = std::thread::hardware_concurrency())
      : m_queue(dev_or_sel, handler),
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
        m_prog(m_queue.get_context(), get_sycl_supported_devices()),
#endif
        m_thread_pool(num_threads),
        m_device_info(m_queue) {
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
    m_prog.build_with_kernel_type<DeviceOrSelector>();
    auto f = [&](cl::sycl::handler &cgh) {
      cgh.single_task<DeviceOrSelector>(m_prog.get_kernel<DeviceOrSelector>(),
                                        [=]() {})
    };
    EIGEN_SYCL_TRY_CATCH(m_queue.submit(f));
#endif
  }

  template <typename DeviceOrSelector>
  explicit QueueInterface(
      const DeviceOrSelector &dev_or_sel,
      unsigned num_threads = std::thread::hardware_concurrency())
      : QueueInterface(dev_or_sel,
                       [this](cl::sycl::exception_list l) {
                         this->exception_caught_ = this->sycl_async_handler(l);
                       },
                       num_threads) {}

#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  EIGEN_STRONG_INLINE cl::sycl::program &program() const { return m_prog; }
#endif

  /// Attach an existing buffer to the pointer map, Eigen will not reuse it
  EIGEN_STRONG_INLINE void *attach_buffer(
      cl::sycl::buffer<buffer_scalar_t, 1> &buf) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return static_cast<void *>(pMapper.add_pointer(buf));
  }

  /// Detach previously attached buffer
  EIGEN_STRONG_INLINE void detach_buffer(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfree<false>(p, pMapper);
  }

  /// Allocating device pointer. This pointer is actually an 8 bytes host
  /// pointer used as key to access the sycl device buffer. The reason is that
  /// we cannot use device buffer as a pointer as a m_data in Eigen leafNode
  /// expressions. So we create a key pointer to be used in Eigen expression
  /// construction. When we convert the Eigen construction into the sycl
  /// construction we use this pointer as a key in our buffer_map and we make
  /// sure that we dedicate only one buffer only for this pointer. The device
  /// pointer would be deleted by calling deallocate function.
  EIGEN_STRONG_INLINE void *allocate(size_t num_bytes) const {
#if EIGEN_MAX_ALIGN_BYTES > 0
    size_t align = num_bytes % EIGEN_MAX_ALIGN_BYTES;
    if (align > 0) {
      num_bytes += EIGEN_MAX_ALIGN_BYTES - align;
    }
#endif
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
  }

  EIGEN_STRONG_INLINE void *allocate_temp(size_t num_bytes) const {
#if EIGEN_MAX_ALIGN_BYTES > 0
    size_t align = num_bytes % EIGEN_MAX_ALIGN_BYTES;
    if (align > 0) {
      num_bytes += EIGEN_MAX_ALIGN_BYTES - align;
    }
#endif
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    if (scratch_buffers.empty()) {
      return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
      ;
    } else {
      for (auto it = scratch_buffers.begin(); it != scratch_buffers.end();) {
        auto buff = pMapper.get_buffer(*it);
        if (buff.get_size() >= num_bytes) {
          auto ptr = *it;
          scratch_buffers.erase(it);
          return ptr;
        } else {
          ++it;
        }
      }
      return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
    }
#else
    return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
#endif
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<
      cl::sycl::access::mode::read_write, data_t>
  get(data_t *data) const {
    return get_range_accessor<cl::sycl::access::mode::read_write, data_t>(data);
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE data_t *get(
      TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write,
                                        data_t>
          data) const {
    return static_cast<data_t *>(data.get_virtual_pointer());
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.insert(p);
#else
    TensorSycl::internal::SYCLfree(p, pMapper);
#endif
  }
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE void deallocate_temp(
      const TensorSycl::internal::RangeAccess<AcMd, T> &p) const {
    deallocate_temp(p.get_virtual_pointer());
  }

  /// This is used to deallocate the device pointer. p is used as a key inside
  /// the map to find the device buffer and delete it.
  EIGEN_STRONG_INLINE void deallocate(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfree(p, pMapper);
  }

  EIGEN_STRONG_INLINE void deallocate_all() const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfreeAll(pMapper);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.clear();
#endif
  }

  /// The memcpyHostToDevice is used to copy the data from host to device
  /// The destination pointer could be deleted before the copy happend which is
  /// why a callback function is needed. By default if none is provided, the
  /// function is blocking.
  EIGEN_STRONG_INLINE void memcpyHostToDevice(
      void *dst, const void *src, size_t n,
      std::function<void()> callback) const {
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    static const auto global_access = cl::sycl::access::target::global_buffer;
    typedef cl::sycl::accessor<buffer_scalar_t, 1, write_mode, global_access>
        write_accessor;
    if (n == 0) {
      if (callback) callback();
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      write_accessor dst_acc = get_range_accessor<write_mode>(cgh, dst, n);
      buffer_scalar_t const *ptr = static_cast<buffer_scalar_t const *>(src);
      auto non_deleter = [](buffer_scalar_t const *) {};
      std::shared_ptr<const buffer_scalar_t> s_ptr(ptr, non_deleter);
      cgh.copy(s_ptr, dst_acc);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    synchronize_and_callback(e, callback);
  }

  /// The memcpyDeviceToHost is used to copy the data from device to host.
  /// The source pointer could be deleted before the copy happend which is
  /// why a callback function is needed. By default if none is provided, the
  /// function is blocking.
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(
      void *dst, const void *src, size_t n,
      std::function<void()> callback) const {
    static const auto read_mode = cl::sycl::access::mode::read;
    static const auto global_access = cl::sycl::access::target::global_buffer;
    typedef cl::sycl::accessor<buffer_scalar_t, 1, read_mode, global_access>
        read_accessor;
    if (n == 0) {
      if (callback) callback();
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      read_accessor src_acc = get_range_accessor<read_mode>(cgh, src, n);
      buffer_scalar_t *ptr = static_cast<buffer_scalar_t *>(dst);
      auto non_deleter = [](buffer_scalar_t *) {};
      std::shared_ptr<buffer_scalar_t> s_ptr(ptr, non_deleter);
      cgh.copy(src_acc, s_ptr);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    synchronize_and_callback(e, callback);
  }

  /// The memcpy function.
  /// No callback is required here as both arguments are on the device
  /// and SYCL can handle the dependency.
  EIGEN_STRONG_INLINE void memcpy(void *dst, const void *src, size_t n) const {
    static const auto read_mode = cl::sycl::access::mode::read;
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    if (n == 0) {
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      auto src_acc = get_range_accessor<read_mode>(cgh, src, n);
      auto dst_acc = get_range_accessor<write_mode>(cgh, dst, n);
      cgh.copy(src_acc, dst_acc);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    async_synchronize(e);
  }

  /// the memset function.
  /// No callback is required here as both arguments are on the device
  /// and SYCL can handle the dependency.
  EIGEN_STRONG_INLINE void memset(void *data, int c, size_t n) const {
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    if (n == 0) {
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      auto dst_acc = get_range_accessor<write_mode>(cgh, data, n);
      // The cast to uint8_t is here to match the behaviour of the standard
      // memset. The cast to buffer_scalar_t is needed to match the type of the
      // accessor (in case buffer_scalar_t is not uint8_t)
      cgh.fill(dst_acc, static_cast<buffer_scalar_t>(static_cast<uint8_t>(c)));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    async_synchronize(e);
  }

  /// Get a range accessor to the virtual pointer's device memory. This range
  /// accessor will allow access to the memory from the pointer to the end of
  /// the buffer.
  ///
  /// NOTE: Inside a kernel the range accessor will always be indexed from the
  /// start of the buffer, so the offset in the accessor is only used by
  /// methods like handler::copy and will not be available inside a kernel.
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<AcMd, T>
  get_range_accessor(const void *ptr) const {
    static const auto global_access = cl::sycl::access::target::global_buffer;
    static const auto is_place_holder = cl::sycl::access::placeholder::true_t;
    typedef TensorSycl::internal::RangeAccess<AcMd, T> ret_type;
    typedef const TensorSycl::internal::buffer_data_type_t *internal_ptr_t;

    std::lock_guard<std::mutex> lock(pmapper_mutex_);

    auto original_buffer = pMapper.get_buffer(ptr);
    const ptrdiff_t offset = pMapper.get_offset(ptr);
    const ptrdiff_t typed_offset = offset / sizeof(T);
    eigen_assert(typed_offset >= 0);
    const auto typed_size = original_buffer.get_size() / sizeof(T);
    auto buffer = original_buffer.template reinterpret<
        typename Eigen::internal::remove_const<T>::type>(
        cl::sycl::range<1>(typed_size));
    const ptrdiff_t size = buffer.get_count() - typed_offset;
    eigen_assert(size >= 0);
    typedef cl::sycl::accessor<typename Eigen::internal::remove_const<T>::type,
                               1, AcMd, global_access, is_place_holder>
        placeholder_accessor_t;
    const auto start_ptr = static_cast<internal_ptr_t>(ptr) - offset;
    return ret_type(placeholder_accessor_t(buffer, cl::sycl::range<1>(size),
                                           cl::sycl::id<1>(typed_offset)),
                    static_cast<size_t>(typed_offset),
                    reinterpret_cast<std::intptr_t>(start_ptr));
  }

  /// Get a range accessor to the virtual pointer's device memory with a
  /// specified size.
  template <cl::sycl::access::mode AcMd, typename Index>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_range_accessor(cl::sycl::handler &cgh, const void *ptr,
                     const Index n_bytes) const {
    static const auto global_access = cl::sycl::access::target::global_buffer;
    eigen_assert(n_bytes >= 0);
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    auto buffer = pMapper.get_buffer(ptr);
    const ptrdiff_t offset = pMapper.get_offset(ptr);
    eigen_assert(offset >= 0);
    eigen_assert(offset + n_bytes <= buffer.get_size());
    return buffer.template get_access<AcMd, global_access>(
        cgh, cl::sycl::range<1>(n_bytes), cl::sycl::id<1>(offset));
  }

  /// Creation of sycl accessor for a buffer. This function first tries to find
  /// the buffer in the buffer_map. If found it gets the accessor from it, if
  /// not, the function then adds an entry by creating a sycl buffer for that
  /// particular pointer.
  template <cl::sycl::access::mode AcMd>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_sycl_accessor(cl::sycl::handler &cgh, const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_buffer(ptr)
        .template get_access<AcMd, cl::sycl::access::target::global_buffer>(
            cgh);
  }

  EIGEN_STRONG_INLINE cl::sycl::buffer<buffer_scalar_t, 1> get_sycl_buffer(
      const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_buffer(ptr);
  }

  EIGEN_STRONG_INLINE ptrdiff_t get_offset(const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_offset(ptr);
  }

  template <typename OutScalar, typename sycl_kernel, typename Lhs,
            typename Rhs, typename OutPtr, typename Range, typename Index,
            typename... T>
  EIGEN_ALWAYS_INLINE void binary_kernel_launcher(const Lhs &lhs,
                                                  const Rhs &rhs, OutPtr outptr,
                                                  Range thread_range,
                                                  Index scratchSize,
                                                  T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      lhs.bind(cgh);
      rhs.bind(cgh);
      outptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, lhs, rhs, outptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }

  template <typename OutScalar, typename sycl_kernel, typename InPtr,
            typename OutPtr, typename Range, typename Index, typename... T>
  EIGEN_ALWAYS_INLINE void unary_kernel_launcher(const InPtr &inptr,
                                                 OutPtr &outptr,
                                                 Range thread_range,
                                                 Index scratchSize,
                                                 T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      inptr.bind(cgh);
      outptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, inptr, outptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }

    template <typename OutScalar, typename sycl_kernel, typename InPtr,
           typename Range, typename Index, typename... T>
  EIGEN_ALWAYS_INLINE void nullary_kernel_launcher(const InPtr &inptr,
                                                 Range thread_range,
                                                 Index scratchSize,
                                                 T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      inptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, inptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }


  EIGEN_STRONG_INLINE void synchronize() const {
#ifdef EIGEN_EXCEPTIONS
    m_queue.wait_and_throw();
#else
    m_queue.wait();
#endif
  }


  EIGEN_STRONG_INLINE void async_synchronize(cl::sycl::event e) const {
    set_latest_event(e);
#ifndef EIGEN_SYCL_ASYNC_EXECUTION
    synchronize();
#endif
  }

  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(Index n, Index &tileSize,
                                              Index &rng, Index &GRange) const {
    tileSize = static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    tileSize = std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                           EIGEN_SYCL_LOCAL_THREAD_DIM1),
                        static_cast<Index>(tileSize));
    rng = n;
    if (rng == 0) rng = static_cast<Index>(1);
    GRange = rng;
    if (tileSize > GRange)
      tileSize = GRange;
    else if (GRange > tileSize) {
      Index xMode = static_cast<Index>(GRange % tileSize);
      if (xMode != 0) GRange += static_cast<Index>(tileSize - xMode);
    }
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 2> &input_dim, cl::sycl::range<2> &global_range,
      cl::sycl::range<2> &local_range) const {
    std::array<Index, 2> input_range = input_dim;
    Index max_workgroup_Size =
        static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    max_workgroup_Size =
        std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                    EIGEN_SYCL_LOCAL_THREAD_DIM1),
                 static_cast<Index>(max_workgroup_Size));
    Index pow_of_2 = static_cast<Index>(std::log2(max_workgroup_Size));
    local_range[1] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 2)));
    input_range[1] = input_dim[1];
    if (input_range[1] == 0) input_range[1] = static_cast<Index>(1);
    global_range[1] = input_range[1];
    if (local_range[1] > global_range[1])
      local_range[1] = global_range[1];
    else if (global_range[1] > local_range[1]) {
      Index xMode = static_cast<Index>(global_range[1] % local_range[1]);
      if (xMode != 0)
        global_range[1] += static_cast<Index>(local_range[1] - xMode);
    }
    local_range[0] = static_cast<Index>(max_workgroup_Size / local_range[1]);
    input_range[0] = input_dim[0];
    if (input_range[0] == 0) input_range[0] = static_cast<Index>(1);
    global_range[0] = input_range[0];
    if (local_range[0] > global_range[0])
      local_range[0] = global_range[0];
    else if (global_range[0] > local_range[0]) {
      Index xMode = static_cast<Index>(global_range[0] % local_range[0]);
      if (xMode != 0)
        global_range[0] += static_cast<Index>(local_range[0] - xMode);
    }
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 3> &input_dim, cl::sycl::range<3> &global_range,
      cl::sycl::range<3> &local_range) const {
    std::array<Index, 3> input_range = input_dim;
    Index max_workgroup_Size =
        static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    max_workgroup_Size =
        std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                    EIGEN_SYCL_LOCAL_THREAD_DIM1),
                 static_cast<Index>(max_workgroup_Size));
    Index pow_of_2 = static_cast<Index>(std::log2(max_workgroup_Size));
    local_range[2] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 3)));
    input_range[2] = input_dim[2];
    if (input_range[2] == 0) input_range[1] = static_cast<Index>(1);
    global_range[2] = input_range[2];
    if (local_range[2] > global_range[2])
      local_range[2] = global_range[2];
    else if (global_range[2] > local_range[2]) {
      Index xMode = static_cast<Index>(global_range[2] % local_range[2]);
      if (xMode != 0)
        global_range[2] += static_cast<Index>(local_range[2] - xMode);
    }
    pow_of_2 = static_cast<Index>(
        std::log2(static_cast<Index>(max_workgroup_Size / local_range[2])));
    local_range[1] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 2)));
    input_range[1] = input_dim[1];
    if (input_range[1] == 0) input_range[1] = static_cast<Index>(1);
    global_range[1] = input_range[1];
    if (local_range[1] > global_range[1])
      local_range[1] = global_range[1];
    else if (global_range[1] > local_range[1]) {
      Index xMode = static_cast<Index>(global_range[1] % local_range[1]);
      if (xMode != 0)
        global_range[1] += static_cast<Index>(local_range[1] - xMode);
    }
    local_range[0] = static_cast<Index>(max_workgroup_Size /
                                        (local_range[1] * local_range[2]));
    input_range[0] = input_dim[0];
    if (input_range[0] == 0) input_range[0] = static_cast<Index>(1);
    global_range[0] = input_range[0];
    if (local_range[0] > global_range[0])
      local_range[0] = global_range[0];
    else if (global_range[0] > local_range[0]) {
      Index xMode = static_cast<Index>(global_range[0] % local_range[0]);
      if (xMode != 0)
        global_range[0] += static_cast<Index>(local_range[0] - xMode);
    }
  }

  EIGEN_STRONG_INLINE bool has_local_memory() const {
#if !defined(EIGEN_SYCL_LOCAL_MEM) && defined(EIGEN_SYCL_NO_LOCAL_MEM)
    return false;
#elif defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)
    return true;
#else
    return m_device_info.local_mem_type ==
           cl::sycl::info::local_mem_type::local;
#endif
  }

  EIGEN_STRONG_INLINE unsigned long max_buffer_size() const {
    return m_device_info.max_mem_alloc_size;
  }

  EIGEN_STRONG_INLINE unsigned long getNumSyclMultiProcessors() const {
    return m_device_info.max_compute_units;
  }

  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerBlock() const {
    return m_device_info.max_work_group_size;
  }

  EIGEN_STRONG_INLINE cl::sycl::id<3> maxWorkItemSizes() const {
    return m_device_info.max_work_item_sizes;
  }

  /// No need for sycl it should act the same as CPU version
  EIGEN_STRONG_INLINE int majorDeviceVersion() const { return 1; }

  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerMultiProcessor() const {
    // OpenCL doesnot have such concept
    return 2;
  }

  EIGEN_STRONG_INLINE size_t sharedMemPerBlock() const {
    return m_device_info.local_mem_size;
  }

  // This function returns the nearest power of 2 Work-group size which is <=
  // maximum device workgroup size.
  EIGEN_STRONG_INLINE size_t getNearestPowerOfTwoWorkGroupSize() const {
    return getPowerOfTwo(m_device_info.max_work_group_size, false);
  }

  EIGEN_STRONG_INLINE std::string getPlatformName() const {
    return m_device_info.platform_name;
  }

  EIGEN_STRONG_INLINE std::string getDeviceName() const {
    return m_device_info.device_name;
  }

  EIGEN_STRONG_INLINE std::string getDeviceVendor() const {
    return m_device_info.device_vendor;
  }

  // This function returns the nearest power of 2
  // if roundup is true returns result>=wgsize
  // else it return result <= wgsize
  EIGEN_STRONG_INLINE size_t getPowerOfTwo(size_t wGSize, bool roundUp) const {
    if (roundUp) --wGSize;
    wGSize |= (wGSize >> 1);
    wGSize |= (wGSize >> 2);
    wGSize |= (wGSize >> 4);
    wGSize |= (wGSize >> 8);
    wGSize |= (wGSize >> 16);
#if EIGEN_ARCH_x86_64 || EIGEN_ARCH_ARM64 || EIGEN_OS_WIN64
    wGSize |= (wGSize >> 32);
#endif
    return ((!roundUp) ? (wGSize - (wGSize >> 1)) : ++wGSize);
  }

  EIGEN_STRONG_INLINE cl::sycl::queue &sycl_queue() const { return m_queue; }

  // This function checks if the runtime recorded an error for the
  // underlying stream device.
  EIGEN_STRONG_INLINE bool ok() const {
    if (!exception_caught_) {
      synchronize();
    }
    return !exception_caught_;
  }

  EIGEN_STRONG_INLINE cl::sycl::event get_latest_event() const {
#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
    std::lock_guard<std::mutex> lock(event_mutex_);
    return latest_events_[std::this_thread::get_id()];
#else
    eigen_assert(false);
    return cl::sycl::event();
#endif
  }

  // destructor
  ~QueueInterface() {
    pMapper.clear();
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.clear();
#endif
  }

 protected:
  EIGEN_STRONG_INLINE void set_latest_event(cl::sycl::event e) const {
#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
    std::lock_guard<std::mutex> lock(event_mutex_);
    latest_events_[std::this_thread::get_id()] = e;
#else
    EIGEN_UNUSED_VARIABLE(e);
#endif
  }

  void synchronize_and_callback(cl::sycl::event e,
                                const std::function<void()> &callback) const {
    set_latest_event(e);
    if (callback) {
      auto callback_ = [=]() {
#ifdef EIGEN_EXCEPTIONS
        cl::sycl::event(e).wait_and_throw();
#else
        cl::sycl::event(e).wait();
#endif
        callback();
      };
      m_thread_pool.Schedule(std::move(callback_));
    } else {
#ifdef EIGEN_EXCEPTIONS
      m_queue.wait_and_throw();
#else
      m_queue.wait();
#endif
    }
  }

  bool sycl_async_handler(cl::sycl::exception_list exceptions) const {
    bool exception_caught = false;
    for (const auto &e : exceptions) {
      if (e) {
        exception_caught = true;
        EIGEN_THROW_X(e);
      }
    }
    return exception_caught;
  }

  /// class members:
  bool exception_caught_ = false;

  mutable std::mutex pmapper_mutex_;

#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
  mutable std::mutex event_mutex_;
  mutable std::unordered_map<std::thread::id, cl::sycl::event> latest_events_;
#endif

  /// std::map is the container used to make sure that we create only one buffer
  /// per pointer. The lifespan of the buffer now depends on the lifespan of
  /// SyclDevice. If a non-read-only pointer is needed to be accessed on the
  /// host we should manually deallocate it.
  mutable TensorSycl::internal::PointerMapper pMapper;
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
  mutable std::unordered_set<void *> scratch_buffers;
#endif
  /// sycl queue
  mutable cl::sycl::queue m_queue;
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  mutable cl::sycl::program m_prog;
#endif

  /// The thread pool is used to wait on events and call callbacks
  /// asynchronously
  mutable Eigen::ThreadPool m_thread_pool;

  const TensorSycl::internal::SyclDeviceInfo m_device_info;
};

struct SyclDeviceBase {
  /// QueueInterface is not owned. it is the caller's responsibility to destroy
  /// it
  const QueueInterface *m_queue_stream;
  explicit SyclDeviceBase(const QueueInterface *queue_stream)
      : m_queue_stream(queue_stream) {}
  EIGEN_STRONG_INLINE const QueueInterface *queue_stream() const {
    return m_queue_stream;
  }
};

// Here is a sycl device struct which accept the sycl queue interface
// as an input
struct SyclDevice : public SyclDeviceBase {
  explicit SyclDevice(const QueueInterface *queue_stream)
      : SyclDeviceBase(queue_stream) {}

  // this is the accessor used to construct the evaluator
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<AcMd, T>
  get_range_accessor(const void *ptr) const {
    return queue_stream()->template get_range_accessor<AcMd, T>(ptr);
  }

  // get sycl accessor
  template <cl::sycl::access::mode AcMd>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_sycl_accessor(cl::sycl::handler &cgh, const void *ptr) const {
    return queue_stream()->template get_sycl_accessor<AcMd>(cgh, ptr);
  }

  /// Accessing the created sycl device buffer for the device pointer
  EIGEN_STRONG_INLINE cl::sycl::buffer<buffer_scalar_t, 1> get_sycl_buffer(
      const void *ptr) const {
    return queue_stream()->get_sycl_buffer(ptr);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(Index n, Index &tileSize,
                                              Index &rng, Index &GRange) const {
    queue_stream()->parallel_for_setup(n, tileSize, rng, GRange);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 2> &input_dim, cl::sycl::range<2> &global_range,
      cl::sycl::range<2> &local_range) const {
    queue_stream()->parallel_for_setup(input_dim, global_range, local_range);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 3> &input_dim, cl::sycl::range<3> &global_range,
      cl::sycl::range<3> &local_range) const {
    queue_stream()->parallel_for_setup(input_dim, global_range, local_range);
  }

  /// allocate device memory
  EIGEN_STRONG_INLINE void *allocate(size_t num_bytes) const {
    return queue_stream()->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void *allocate_temp(size_t num_bytes) const {
    return queue_stream()->allocate_temp(num_bytes);
  }

  /// deallocate device memory
  EIGEN_STRONG_INLINE void deallocate(void *p) const {
    queue_stream()->deallocate(p);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void *buffer) const {
    queue_stream()->deallocate_temp(buffer);
  }
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE void deallocate_temp(
      const TensorSycl::internal::RangeAccess<AcMd, T> &buffer) const {
    queue_stream()->deallocate_temp(buffer);
  }
  EIGEN_STRONG_INLINE void deallocate_all() const {
    queue_stream()->deallocate_all();
  }

  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<
      cl::sycl::access::mode::read_write, data_t>
  get(data_t *data) const {
    return queue_stream()->get(data);
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE data_t *get(
      TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write,
                                        data_t>
          data) const {
    return queue_stream()->get(data);
  }

  /// attach existing buffer
  EIGEN_STRONG_INLINE void *attach_buffer(
      cl::sycl::buffer<buffer_scalar_t, 1> &buf) const {
    return queue_stream()->attach_buffer(buf);
  }
  /// detach buffer
  EIGEN_STRONG_INLINE void detach_buffer(void *p) const {
    queue_stream()->detach_buffer(p);
  }
  EIGEN_STRONG_INLINE ptrdiff_t get_offset(const void *ptr) const {
    return queue_stream()->get_offset(ptr);
  }

  // some runtime conditions that can be applied here
  EIGEN_STRONG_INLINE bool isDeviceSuitable() const { return true; }

  /// memcpyHostToDevice
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpyHostToDevice(
      Index *dst, const Index *src, size_t n,
      std::function<void()> callback = {}) const {
    queue_stream()->memcpyHostToDevice(dst, src, n, callback);
  }
  /// memcpyDeviceToHost
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(
      void *dst, const Index *src, size_t n,
      std::function<void()> callback = {}) const {
    queue_stream()->memcpyDeviceToHost(dst, src, n, callback);
  }
  /// the memcpy function
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpy(void *dst, const Index *src, size_t n) const {
    queue_stream()->memcpy(dst, src, n);
  }
  /// the memset function
  EIGEN_STRONG_INLINE void memset(void *data, int c, size_t n) const {
    queue_stream()->memset(data, c, n);
  }
  /// returning the sycl queue
  EIGEN_STRONG_INLINE cl::sycl::queue &sycl_queue() const {
    return queue_stream()->sycl_queue();
  }
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  EIGEN_STRONG_INLINE cl::sycl::program &program() const {
    return queue_stream()->program();
  }
#endif

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const { return 48 * 1024; }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // We won't try to take advantage of the l2 cache for the time being, and
    // there is no l3 cache on sycl devices.
    return firstLevelCacheSize();
  }
  EIGEN_STRONG_INLINE unsigned long getNumSyclMultiProcessors() const {
    return queue_stream()->getNumSyclMultiProcessors();
  }
  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerBlock() const {
    return queue_stream()->maxSyclThreadsPerBlock();
  }
  EIGEN_STRONG_INLINE cl::sycl::id<3> maxWorkItemSizes() const {
    return queue_stream()->maxWorkItemSizes();
  }
  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerMultiProcessor() const {
    // OpenCL doesnot have such concept
    return queue_stream()->maxSyclThreadsPerMultiProcessor();
  }
  EIGEN_STRONG_INLINE size_t sharedMemPerBlock() const {
    return queue_stream()->sharedMemPerBlock();
  }
  EIGEN_STRONG_INLINE size_t getNearestPowerOfTwoWorkGroupSize() const {
    return queue_stream()->getNearestPowerOfTwoWorkGroupSize();
  }

  EIGEN_STRONG_INLINE size_t getPowerOfTwo(size_t val, bool roundUp) const {
    return queue_stream()->getPowerOfTwo(val, roundUp);
  }
  /// No need for sycl it should act the same as CPU version
  EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    return queue_stream()->majorDeviceVersion();
  }

  EIGEN_STRONG_INLINE void synchronize() const {
    queue_stream()->synchronize();
  }
  EIGEN_STRONG_INLINE void async_synchronize(
      cl::sycl::event e = cl::sycl::event()) const {
    queue_stream()->async_synchronize(e);
  }
  EIGEN_STRONG_INLINE cl::sycl::event get_latest_event() const {
    return queue_stream()->get_latest_event();
  }

  // This function checks if the runtime recorded an error for the
  // underlying stream device.
  EIGEN_STRONG_INLINE bool ok() const { return queue_stream()->ok(); }

  EIGEN_STRONG_INLINE bool has_local_memory() const {
    return queue_stream()->has_local_memory();
  }
  EIGEN_STRONG_INLINE long max_buffer_size() const {
    return queue_stream()->max_buffer_size();
  }
  EIGEN_STRONG_INLINE std::string getPlatformName() const {
    return queue_stream()->getPlatformName();
  }
  EIGEN_STRONG_INLINE std::string getDeviceName() const {
    return queue_stream()->getDeviceName();
  }
  EIGEN_STRONG_INLINE std::string getDeviceVendor() const {
    return queue_stream()->getDeviceVendor();
  }
  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void binary_kernel_launcher(T... var) const {
    queue_stream()->template binary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }
  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void unary_kernel_launcher(T... var) const {
    queue_stream()->template unary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }

  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void nullary_kernel_launcher(T... var) const {
    queue_stream()->template nullary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }
};
}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_THREADS) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H

namespace Eigen {

// Runs an arbitrary function and then calls Notify() on the passed in
// Notification.
template <typename Function, typename... Args> struct FunctionWrapperWithNotification
{
  static void run(Notification* n, Function f, Args... args) {
    f(args...);
    if (n) {
      n->Notify();
    }
  }
};

template <typename Function, typename... Args> struct FunctionWrapperWithBarrier
{
  static void run(Barrier* b, Function f, Args... args) {
    f(args...);
    if (b) {
      b->Notify();
    }
  }
};

template <typename SyncType>
static EIGEN_STRONG_INLINE void wait_until_ready(SyncType* n) {
  if (n) {
    n->Wait();
  }
}

// An abstract interface to a device specific memory allocator.
class Allocator {
 public:
  virtual ~Allocator() {}
  virtual void* allocate(size_t num_bytes) const = 0;
  virtual void deallocate(void* buffer) const = 0;
};

// Build a thread pool device on top the an existing pool of threads.
struct ThreadPoolDevice {
  // The ownership of the thread pool remains with the caller.
  ThreadPoolDevice(ThreadPoolInterface* pool, int num_cores, Allocator* allocator = nullptr)
      : pool_(pool), num_threads_(num_cores), allocator_(allocator) { }

  EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return allocator_ ? allocator_->allocate(num_bytes)
        : internal::aligned_malloc(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    if (allocator_) {
      allocator_->deallocate(buffer);
    } else {
      internal::aligned_free(buffer);
    }
  }

    EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    deallocate(buffer);
  }

  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const {
    return data;
  }

  EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
#ifdef __ANDROID__
    ::memcpy(dst, src, n);
#else
    // TODO(rmlarsen): Align blocks on cache lines.
    // We have observed that going beyond 4 threads usually just wastes
    // CPU cycles due to the threads competing for memory bandwidth, so we
    // statically schedule at most 4 block copies here.
    const size_t kMinBlockSize = 32768;
    const size_t num_threads = CostModel::numThreads(n, TensorOpCost(1.0, 1.0, 0), 4);
    if (n <= kMinBlockSize || num_threads < 2) {
      ::memcpy(dst, src, n);
    } else {
      const char* src_ptr = static_cast<const char*>(src);
      char* dst_ptr = static_cast<char*>(dst);
      const size_t blocksize = (n + (num_threads - 1)) / num_threads;
      Barrier barrier(static_cast<int>(num_threads - 1));
      // Launch the last 3 blocks on worker threads.
      for (size_t i = 1; i < num_threads; ++i) {
        enqueue_with_barrier(&barrier, [n, i, src_ptr, dst_ptr, blocksize] {
          ::memcpy(dst_ptr + i * blocksize, src_ptr + i * blocksize,
                   numext::mini(blocksize, n - (i * blocksize)));
        });
      }
      // Launch the first block on the main thread.
      ::memcpy(dst_ptr, src_ptr, blocksize);
      barrier.Wait();
    }
#endif
  }
  EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }

  EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
    ::memset(buffer, c, n);
  }

  EIGEN_STRONG_INLINE int numThreads() const {
    return num_threads_;
  }

  // Number of theads available in the underlying thread pool. This number can
  // be different from the value returned by numThreads().
  EIGEN_STRONG_INLINE int numThreadsInPool() const {
    return pool_->NumThreads();
  }

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
    return l1CacheSize();
  }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // The l3 cache size is shared between all the cores.
    return l3CacheSize() / num_threads_;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    // Should return an enum that encodes the ISA supported by the CPU
    return 1;
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE Notification* enqueue(Function&& f,
                                            Args&&... args) const {
    Notification* n = new Notification();
    pool_->Schedule(
        std::bind(&FunctionWrapperWithNotification<Function, Args...>::run, n,
                  std::move(f), args...));
    return n;
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE void enqueue_with_barrier(Barrier* b, Function&& f,
                                                Args&&... args) const {
    pool_->Schedule(
        std::bind(&FunctionWrapperWithBarrier<Function, Args...>::run, b,
                  std::move(f), args...));
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE void enqueueNoNotification(Function&& f,
                                                 Args&&... args) const {
    if (sizeof...(args) > 0) {
      pool_->Schedule(std::bind(std::move(f), args...));
    } else {
      pool_->Schedule(std::move(f));
    }
  }

  // Returns a logical thread index between 0 and pool_->NumThreads() - 1 if
  // called from one of the threads in pool_. Returns -1 otherwise.
  EIGEN_STRONG_INLINE int currentThreadId() const {
    return pool_->CurrentThreadId();
  }

  // WARNING: This function is synchronous and will block the calling thread.
  //
  // Synchronous parallelFor executes f with [0, n) arguments in parallel and
  // waits for completion. F accepts a half-open interval [first, last). Block
  // size is chosen based on the iteration cost and resulting parallel
  // efficiency. If block_align is not nullptr, it is called to round up the
  // block size.
  void parallelFor(Index n, const TensorOpCost& cost,
                   std::function<Index(Index)> block_align,
                   std::function<void(Index, Index)> f) const {
    if (EIGEN_PREDICT_FALSE(n <= 0)){
      return;
    // Compute small problems directly in the caller thread.
    } else if (n == 1 || numThreads() == 1 ||
               CostModel::numThreads(n, cost, static_cast<int>(numThreads())) == 1) {
      f(0, n);
      return;
    }

    // Compute block size and total count of blocks.
    ParallelForBlock block = CalculateParallelForBlock(n, cost, block_align);

    // Recursively divide size into halves until we reach block_size.
    // Division code rounds mid to block_size, so we are guaranteed to get
    // block_count leaves that do actual computations.
    Barrier barrier(static_cast<unsigned int>(block.count));
    std::function<void(Index, Index)> handleRange;
    handleRange = [=, &handleRange, &barrier, &f](Index firstIdx,
                                                  Index lastIdx) {
      while (lastIdx - firstIdx > block.size) {
        // Split into halves and schedule the second half on a different thread.
        const Index midIdx = firstIdx + divup((lastIdx - firstIdx) / 2, block.size) * block.size;
        pool_->Schedule([=, &handleRange]() { handleRange(midIdx, lastIdx); });
        lastIdx = midIdx;
      }
      // Single block or less, execute directly.
      f(firstIdx, lastIdx);
      barrier.Notify();
    };

    if (block.count <= numThreads()) {
      // Avoid a thread hop by running the root of the tree and one block on the
      // main thread.
      handleRange(0, n);
    } else {
      // Execute the root in the thread pool to avoid running work on more than
      // numThreads() threads.
      pool_->Schedule([=, &handleRange]() { handleRange(0, n); });
    }

    barrier.Wait();
  }

  // Convenience wrapper for parallelFor that does not align blocks.
  void parallelFor(Index n, const TensorOpCost& cost,
                   std::function<void(Index, Index)> f) const {
    parallelFor(n, cost, nullptr, std::move(f));
  }

  // WARNING: This function is asynchronous and will not block the calling thread.
  //
  // Asynchronous parallelFor executes f with [0, n) arguments in parallel
  // without waiting for completion. When the last block finished, it will call
  // 'done' callback. F accepts a half-open interval [first, last). Block size
  // is chosen based on the iteration cost and resulting parallel efficiency. If
  // block_align is not nullptr, it is called to round up the block size.
  void parallelForAsync(Index n, const TensorOpCost& cost,
                        std::function<Index(Index)> block_align,
                        std::function<void(Index, Index)> f,
                        std::function<void()> done) const {
    // Compute small problems directly in the caller thread.
    if (n <= 1 || numThreads() == 1 ||
        CostModel::numThreads(n, cost, static_cast<int>(numThreads())) == 1) {
      f(0, n);
      done();
      return;
    }

    // Compute block size and total count of blocks.
    ParallelForBlock block = CalculateParallelForBlock(n, cost, block_align);

    ParallelForAsyncContext* const ctx =
        new ParallelForAsyncContext(block.count, std::move(f), std::move(done));

    // Recursively divide size into halves until we reach block_size.
    // Division code rounds mid to block_size, so we are guaranteed to get
    // block_count leaves that do actual computations.
    ctx->handle_range = [this, ctx, block](Index firstIdx, Index lastIdx) {
      while (lastIdx - firstIdx > block.size) {
        // Split into halves and schedule the second half on a different thread.
        const Index midIdx = firstIdx + divup((lastIdx - firstIdx) / 2, block.size) * block.size;
        pool_->Schedule(
            [ctx, midIdx, lastIdx]() { ctx->handle_range(midIdx, lastIdx); });
        lastIdx = midIdx;
      }

      // Single block or less, execute directly.
      ctx->f(firstIdx, lastIdx);

      // Delete async context if it was the last block.
      if (ctx->count.fetch_sub(1) == 1) delete ctx;
    };

    if (block.count <= numThreads()) {
      // Avoid a thread hop by running the root of the tree and one block on the
      // main thread.
      ctx->handle_range(0, n);
    } else {
      // Execute the root in the thread pool to avoid running work on more than
      // numThreads() threads.
      pool_->Schedule([ctx, n]() { ctx->handle_range(0, n); });
    }
  }

  // Convenience wrapper for parallelForAsync that does not align blocks.
  void parallelForAsync(Index n, const TensorOpCost& cost,
                        std::function<void(Index, Index)> f,
                        std::function<void()> done) const {
    parallelForAsync(n, cost, nullptr, std::move(f), std::move(done));
  }

  // Thread pool accessor.
  ThreadPoolInterface* getPool() const { return pool_; }

  // Allocator accessor.
  Allocator* allocator() const { return allocator_; }

 private:
  typedef TensorCostModel<ThreadPoolDevice> CostModel;

  // For parallelForAsync we must keep passed in closures on the heap, and
  // delete them only after `done` callback finished.
  struct ParallelForAsyncContext {
    ParallelForAsyncContext(Index block_count,
                            std::function<void(Index, Index)> block_f,
                            std::function<void()> done_callback)
        : count(block_count),
          f(std::move(block_f)),
          done(std::move(done_callback)) {}
    ~ParallelForAsyncContext() { done(); }

    std::atomic<Index> count;
    std::function<void(Index, Index)> f;
    std::function<void()> done;

    std::function<void(Index, Index)> handle_range;
  };

  struct ParallelForBlock {
    Index size;   // block size
    Index count;  // number of blocks
  };

  // Calculates block size based on (1) the iteration cost and (2) parallel
  // efficiency. We want blocks to be not too small to mitigate parallelization
  // overheads; not too large to mitigate tail effect and potential load
  // imbalance and we also want number of blocks to be evenly dividable across
  // threads.
  ParallelForBlock CalculateParallelForBlock(
      const Index n, const TensorOpCost& cost,
      std::function<Index(Index)> block_align) const {
    const double block_size_f = 1.0 / CostModel::taskSize(1, cost);
    const Index max_oversharding_factor = 4;
    Index block_size = numext::mini(
        n, numext::maxi<Index>(
               divup<Index>(n, max_oversharding_factor * numThreads()),
               block_size_f));
    const Index max_block_size = numext::mini(n, 2 * block_size);

    if (block_align) {
      Index new_block_size = block_align(block_size);
      eigen_assert(new_block_size >= block_size);
      block_size = numext::mini(n, new_block_size);
    }

    Index block_count = divup(n, block_size);

    // Calculate parallel efficiency as fraction of total CPU time used for
    // computations:
    double max_efficiency =
        static_cast<double>(block_count) /
        (divup<int>(block_count, numThreads()) * numThreads());

    // Now try to increase block size up to max_block_size as long as it
    // doesn't decrease parallel efficiency.
    for (Index prev_block_count = block_count;
         max_efficiency < 1.0 && prev_block_count > 1;) {
      // This is the next block size that divides size into a smaller number
      // of blocks than the current block_size.
      Index coarser_block_size = divup(n, prev_block_count - 1);
      if (block_align) {
        Index new_block_size = block_align(coarser_block_size);
        eigen_assert(new_block_size >= coarser_block_size);
        coarser_block_size = numext::mini(n, new_block_size);
      }
      if (coarser_block_size > max_block_size) {
        break;  // Reached max block size. Stop.
      }
      // Recalculate parallel efficiency.
      const Index coarser_block_count = divup(n, coarser_block_size);
      eigen_assert(coarser_block_count < prev_block_count);
      prev_block_count = coarser_block_count;
      const double coarser_efficiency =
          static_cast<double>(coarser_block_count) /
          (divup<int>(coarser_block_count, numThreads()) * numThreads());
      if (coarser_efficiency + 0.01 >= max_efficiency) {
        // Taking it.
        block_size = coarser_block_size;
        block_count = coarser_block_count;
        if (max_efficiency < coarser_efficiency) {
          max_efficiency = coarser_efficiency;
        }
      }
    }

    return {block_size, block_count};
  }

  ThreadPoolInterface* pool_;
  int num_threads_;
  Allocator* allocator_;
};


}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensionList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H
#define EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H

namespace Eigen {

/** \internal
  *
  * \class TensorDimensionList
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Special case of tensor index list used to list all the dimensions of a tensor of rank n.
  *
  * \sa Tensor
  */

template <typename Index, std::size_t Rank> struct DimensionList {
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  const Index operator[] (const Index i) const { return i; }
};

namespace internal {

template<typename Index, std::size_t Rank> struct array_size<DimensionList<Index, Rank> > {
  static const size_t value = Rank;
};
template<typename Index, std::size_t Rank> struct array_size<const DimensionList<Index, Rank> > {
  static const size_t value = Rank;
};

template<DenseIndex n, typename Index, std::size_t Rank> const Index array_get(DimensionList<Index, Rank>&) {
  return n;
}
template<DenseIndex n, typename Index, std::size_t Rank> const Index array_get(const DimensionList<Index, Rank>&) {
  return n;
}


#if EIGEN_HAS_CONSTEXPR
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex) {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex) {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<DimensionList<Index, Rank> > {
  static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i == value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i == value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i != value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<const DimensionList<Index, Rank> > {
  static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i != value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i > value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i > value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i < value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i < value;
  }
};

#else
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run(const DenseIndex) {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run(const DenseIndex) {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex){
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
#endif

}  // end namespace internal
}  // end namespace Eigen


#endif // EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H


namespace Eigen {

/** \internal
  *
  * \class TensorDimensions
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Set of classes used to encode and store the dimensions of a Tensor.
  *
  * The Sizes class encodes as part of the type the number of dimensions and the
  * sizes corresponding to each dimension. It uses no storage space since it is
  * entirely known at compile time.
  * The DSizes class is its dynamic sibling: the number of dimensions is known
  * at compile time but the sizes are set during execution.
  *
  * \sa Tensor
  */

// Boilerplate code
namespace internal {

template<std::ptrdiff_t n, typename Dimension> struct dget {
  static const std::ptrdiff_t value = get<n, Dimension>::value;
};


template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct fixed_size_tensor_index_linearization_helper
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(array<Index, NumIndices> const& indices,
                          const Dimensions& dimensions)
  {
    return array_get<RowMajor ? n - 1 : (NumIndices - n)>(indices) +
        dget<RowMajor ? n - 1 : (NumIndices - n), Dimensions>::value *
        fixed_size_tensor_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct fixed_size_tensor_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(array<Index, NumIndices> const&, const Dimensions&)
  {
    return 0;
  }
};

template<typename Index, std::ptrdiff_t n>
struct fixed_size_tensor_index_extraction_helper
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(const Index index,
                          const Dimensions& dimensions)
  {
    const Index mult = (index == n-1) ? 1 : 0;
    return array_get<n-1>(dimensions) * mult +
        fixed_size_tensor_index_extraction_helper<Index, n - 1>::run(index, dimensions);
  }
};

template<typename Index>
struct fixed_size_tensor_index_extraction_helper<Index, 0>
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(const Index,
                          const Dimensions&)
  {
    return 0;
  }
  };

}  // end namespace internal


// Fixed size
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices>
struct Sizes {
  typedef internal::numeric_list<std::ptrdiff_t, Indices...> Base;
  const Base t = Base();
  static const std::ptrdiff_t total_size = internal::arg_prod(Indices...);
  static const ptrdiff_t count = Base::count;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t rank() const {
    return Base::count;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t TotalSize() {
    return internal::arg_prod(Indices...);
  }

  EIGEN_DEVICE_FUNC Sizes() { }
  template <typename DenseIndex>
  explicit EIGEN_DEVICE_FUNC Sizes(const array<DenseIndex, Base::count>& /*indices*/) {
    // todo: add assertion
  }
#if EIGEN_HAS_VARIADIC_TEMPLATES
  template <typename... DenseIndex> EIGEN_DEVICE_FUNC Sizes(DenseIndex...) { }
  explicit EIGEN_DEVICE_FUNC Sizes(std::initializer_list<std::ptrdiff_t> /*l*/) {
    // todo: add assertion
  }
#endif

  template <typename T> Sizes& operator = (const T& /*other*/) {
    // add assertion failure if the size of other is different
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t operator[] (const std::ptrdiff_t index) const {
    return internal::fixed_size_tensor_index_extraction_helper<std::ptrdiff_t, Base::count>::run(index, t);
  }

  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfColMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, false>::run(indices, t);
  }
  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfRowMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, true>::run(indices, t);
  }
};

namespace internal {
template <typename std::ptrdiff_t... Indices>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_prod(const Sizes<Indices...>&) {
  return Sizes<Indices...>::total_size;
}
}

#else

template <std::ptrdiff_t n>
struct non_zero_size {
  typedef internal::type2val<std::ptrdiff_t, n> type;
};
template <>
struct non_zero_size<0> {
  typedef internal::null_type type;
};

template <std::ptrdiff_t V1=0, std::ptrdiff_t V2=0, std::ptrdiff_t V3=0, std::ptrdiff_t V4=0, std::ptrdiff_t V5=0> struct Sizes {
  typedef typename internal::make_type_list<typename non_zero_size<V1>::type, typename non_zero_size<V2>::type, typename non_zero_size<V3>::type, typename non_zero_size<V4>::type, typename non_zero_size<V5>::type >::type Base;
  static const std::ptrdiff_t count = Base::count;
  static const std::ptrdiff_t total_size = internal::arg_prod<Base>::value;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptrdiff_t rank() const {
    return count;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptrdiff_t TotalSize() {
    return internal::arg_prod<Base>::value;
  }

  Sizes() { }
  template <typename DenseIndex>
  explicit Sizes(const array<DenseIndex, Base::count>& /*indices*/) {
    // todo: add assertion
  }
  template <typename T> Sizes& operator = (const T& /*other*/) {
    // add assertion failure if the size of other is different
    return *this;
  }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  template <typename... DenseIndex> Sizes(DenseIndex... /*indices*/) { }
  explicit Sizes(std::initializer_list<std::ptrdiff_t>) {
    // todo: add assertion
  }
#else
  EIGEN_DEVICE_FUNC explicit Sizes(const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex) {
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index operator[] (const Index index) const {
    switch (index) {
      case 0:
        return internal::get<0, Base>::value;
      case 1:
        return internal::get<1, Base>::value;
      case 2:
        return internal::get<2, Base>::value;
      case 3:
        return internal::get<3, Base>::value;
      case 4:
        return internal::get<4, Base>::value;
      default:
        eigen_assert(false && "index overflow");
        return static_cast<Index>(-1);
    }
  }

  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfColMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, false>::run(indices, *reinterpret_cast<const Base*>(this));
  }
  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfRowMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, true>::run(indices, *reinterpret_cast<const Base*>(this));
  }
};

namespace internal {
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_prod(const Sizes<V1, V2, V3, V4, V5>&) {
  return Sizes<V1, V2, V3, V4, V5>::total_size;
}
}

#endif

// Boilerplate
namespace internal {
template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct tensor_index_linearization_helper
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, array<Index, NumIndices> const& dimensions)
  {
    return array_get<RowMajor ? n : (NumIndices - n - 1)>(indices) +
      array_get<RowMajor ? n : (NumIndices - n - 1)>(dimensions) *
        tensor_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct tensor_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, array<Index, NumIndices> const&)
  {
    return array_get<RowMajor ? 0 : NumIndices - 1>(indices);
  }
};
}  // end namespace internal



// Dynamic size
template <typename DenseIndex, int NumDims>
struct DSizes : array<DenseIndex, NumDims> {
  typedef array<DenseIndex, NumDims> Base;
  static const int count = NumDims;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rank() const {
    return NumDims;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex TotalSize() const {
    return (NumDims == 0) ? 1 : internal::array_prod(*static_cast<const Base*>(this));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DSizes() {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = 0;
    }
  }
  EIGEN_DEVICE_FUNC explicit DSizes(const array<DenseIndex, NumDims>& a) : Base(a) { }

  EIGEN_DEVICE_FUNC explicit DSizes(const DenseIndex i0) {
    eigen_assert(NumDims == 1);
    (*this)[0] = i0;
  }

  EIGEN_DEVICE_FUNC DSizes(const DimensionList<DenseIndex, NumDims>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }

  // Enable DSizes index type promotion only if we are promoting to the
  // larger type, e.g. allow to promote dimensions of type int to long.
  template<typename OtherIndex>
  EIGEN_DEVICE_FUNC
  explicit DSizes(const array<OtherIndex, NumDims>& other,
                  // Default template parameters require c++11.
                  typename internal::enable_if<
                     internal::is_same<
                         DenseIndex,
                         typename internal::promote_index_type<
                             DenseIndex,
                             OtherIndex
                         >::type
                     >::value, void*>::type = 0) {
    for (int i = 0; i < NumDims; ++i) {
      (*this)[i] = static_cast<DenseIndex>(other[i]);
    }
  }

#ifdef EIGEN_HAS_INDEX_LIST
  template <typename FirstType, typename... OtherTypes>
  EIGEN_DEVICE_FUNC
  explicit DSizes(const Eigen::IndexList<FirstType, OtherTypes...>& dimensions) {
    for (int i = 0; i < dimensions.count; ++i) {
      (*this)[i] = dimensions[i];
    }
  }
#endif

#ifndef EIGEN_EMULATE_CXX11_META_H
  template <typename std::ptrdiff_t... Indices>
  EIGEN_DEVICE_FUNC DSizes(const Sizes<Indices...>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }
#else
  template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5>
  EIGEN_DEVICE_FUNC DSizes(const Sizes<V1, V2, V3, V4, V5>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }
#endif

#if EIGEN_HAS_VARIADIC_TEMPLATES
  template<typename... IndexTypes> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE explicit DSizes(DenseIndex firstDimension, DenseIndex secondDimension, IndexTypes... otherDimensions) : Base({{firstDimension, secondDimension, otherDimensions...}}) {
    EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 2 == NumDims, YOU_MADE_A_PROGRAMMING_MISTAKE)
  }
#else
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1) {
    eigen_assert(NumDims == 2);
    (*this)[0] = i0;
    (*this)[1] = i1;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2) {
    eigen_assert(NumDims == 3);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2, const DenseIndex i3) {
    eigen_assert(NumDims == 4);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
    (*this)[3] = i3;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2, const DenseIndex i3, const DenseIndex i4) {
    eigen_assert(NumDims == 5);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
    (*this)[3] = i3;
    (*this)[4] = i4;
  }
#endif

  EIGEN_DEVICE_FUNC DSizes& operator = (const array<DenseIndex, NumDims>& other) {
    *static_cast<Base*>(this) = other;
    return *this;
  }

  // A constexpr would be so much better here
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex IndexOfColMajor(const array<DenseIndex, NumDims>& indices) const {
    return internal::tensor_index_linearization_helper<DenseIndex, NumDims, NumDims - 1, false>::run(indices, *static_cast<const Base*>(this));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex IndexOfRowMajor(const array<DenseIndex, NumDims>& indices) const {
    return internal::tensor_index_linearization_helper<DenseIndex, NumDims, NumDims - 1, true>::run(indices, *static_cast<const Base*>(this));
  }
};

template <typename IndexType, int NumDims>
std::ostream& operator<<(std::ostream& os,
                         const DSizes<IndexType, NumDims>& dims) {
  os << "[";
  for (int i = 0; i < NumDims; ++i) {
    if (i > 0) os << ", ";
    os << dims[i];
  }
  os << "]";
  return os;
}

// Boilerplate
namespace internal {
template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct tensor_vsize_index_linearization_helper
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, std::vector<DenseIndex> const& dimensions)
  {
    return array_get<RowMajor ? n : (NumIndices - n - 1)>(indices) +
      array_get<RowMajor ? n : (NumIndices - n - 1)>(dimensions) *
        tensor_vsize_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct tensor_vsize_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, std::vector<DenseIndex> const&)
  {
    return array_get<RowMajor ? 0 : NumIndices - 1>(indices);
  }
};
}  // end namespace internal


namespace internal {

template <typename DenseIndex, int NumDims> struct array_size<const DSizes<DenseIndex, NumDims> > {
  static const ptrdiff_t value = NumDims;
};
template <typename DenseIndex, int NumDims> struct array_size<DSizes<DenseIndex, NumDims> > {
  static const ptrdiff_t value = NumDims;
};
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices> struct array_size<const Sizes<Indices...> > {
static const std::ptrdiff_t value = Sizes<Indices...>::count;
};
template <typename std::ptrdiff_t... Indices> struct array_size<Sizes<Indices...> > {
static const std::ptrdiff_t value = Sizes<Indices...>::count;
};
template <std::ptrdiff_t n, typename std::ptrdiff_t... Indices> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<Indices...>&) {
  return get<n, internal::numeric_list<std::ptrdiff_t, Indices...> >::value;
}
template <std::ptrdiff_t n> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<>&) {
  eigen_assert(false && "should never be called");
  return -1;
}
#else
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> struct array_size<const Sizes<V1,V2,V3,V4,V5> > {
  static const ptrdiff_t value = Sizes<V1,V2,V3,V4,V5>::count;
};
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> struct array_size<Sizes<V1,V2,V3,V4,V5> > {
  static const ptrdiff_t value = Sizes<V1,V2,V3,V4,V5>::count;
};
template <std::ptrdiff_t n, std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<V1,V2,V3,V4,V5>&) {
  return get<n, typename Sizes<V1,V2,V3,V4,V5>::Base>::value;
}

#endif


template <typename Dims1, typename Dims2, ptrdiff_t n, ptrdiff_t m>
struct sizes_match_below_dim {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1&, Dims2&) {
    return false;
  }
};
template <typename Dims1, typename Dims2, ptrdiff_t n>
struct sizes_match_below_dim<Dims1, Dims2, n, n> {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1& dims1, Dims2& dims2) {
    return (array_get<n-1>(dims1) == array_get<n-1>(dims2)) &&
        sizes_match_below_dim<Dims1, Dims2, n-1, n-1>::run(dims1, dims2);
  }
};
template <typename Dims1, typename Dims2>
struct sizes_match_below_dim<Dims1, Dims2, 0, 0> {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1&, Dims2&) {
    return true;
  }
};

} // end namespace internal


template <typename Dims1, typename Dims2>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool dimensions_match(Dims1 dims1, Dims2 dims2) {
  return internal::sizes_match_below_dim<Dims1, Dims2, internal::array_size<Dims1>::value, internal::array_size<Dims2>::value>::run(dims1, dims2);
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvalTo.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H
#define EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H

namespace Eigen {

/** \class TensorForcedEval
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename XprType, template <class> class MakePointer_>
struct traits<TensorEvalToOp<XprType, MakePointer_> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename MakePointer_<Scalar>::Type PointerType;

  enum {
    Flags = 0
  };
  template <class T>
  struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;


  };
};

template<typename XprType, template <class> class MakePointer_>
struct eval<TensorEvalToOp<XprType, MakePointer_>, Eigen::Dense>
{
  typedef const TensorEvalToOp<XprType, MakePointer_>& type;
};

template<typename XprType, template <class> class MakePointer_>
struct nested<TensorEvalToOp<XprType, MakePointer_>, 1, typename eval<TensorEvalToOp<XprType, MakePointer_> >::type>
{
  typedef TensorEvalToOp<XprType, MakePointer_> type;
};

}  // end namespace internal




template<typename XprType, template <class> class MakePointer_>
class TensorEvalToOp : public TensorBase<TensorEvalToOp<XprType, MakePointer_>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorEvalToOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename MakePointer_<CoeffReturnType>::Type PointerType;
  typedef typename Eigen::internal::nested<TensorEvalToOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorEvalToOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorEvalToOp>::Index Index;

  static const int NumDims = Eigen::internal::traits<TensorEvalToOp>::NumDimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorEvalToOp(PointerType buffer, const XprType& expr)
      : m_xpr(expr), m_buffer(buffer) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_DEVICE_FUNC PointerType buffer() const { return m_buffer; }

  protected:
    typename XprType::Nested m_xpr;
    PointerType m_buffer;
};



template<typename ArgType, typename Device, template <class> class MakePointer_>
struct TensorEvaluator<const TensorEvalToOp<ArgType, MakePointer_>, Device>
{
  typedef TensorEvalToOp<ArgType, MakePointer_> XprType;
  typedef typename ArgType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef typename XprType::Index Index;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = true,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = true
  };

  static const int NumDims = internal::traits<ArgType>::NumDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef internal::TensorBlockAssignment<
      CoeffReturnType, NumDims, typename ArgTensorBlock::XprType, Index>
      TensorBlockAssignment;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_buffer(device.get(op.buffer())), m_expression(op.expression()){}


  EIGEN_STRONG_INLINE ~TensorEvaluator() {
  }


  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType scalar) {
    EIGEN_UNUSED_VARIABLE(scalar);
    eigen_assert(scalar == NULL);
    return m_impl.evalSubExprsIfNeeded(m_buffer);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType scalar, EvalSubExprsCallback done) {
    EIGEN_UNUSED_VARIABLE(scalar);
    eigen_assert(scalar == NULL);
    m_impl.evalSubExprsIfNeededAsync(m_buffer, std::move(done));
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalScalar(Index i) {
    m_buffer[i] = m_impl.coeff(i);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalPacket(Index i) {
    internal::pstoret<CoeffReturnType, PacketReturnType, Aligned>(m_buffer + i, m_impl.template packet<TensorEvaluator<ArgType, Device>::IsAligned ? Aligned : Unaligned>(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return m_impl.getResourceRequirements();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalBlock(
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    // Add `m_buffer` as destination buffer to the block descriptor.
    desc.template AddDestinationBuffer<Layout>(
        /*dst_base=*/m_buffer + desc.offset(),
        /*dst_strides=*/internal::strides<Layout>(m_impl.dimensions()));

    ArgTensorBlock block =
        m_impl.block(desc, scratch, /*root_of_expr_ast=*/true);

    // If block was evaluated into a destination buffer, there is no need to do
    // an assignment.
    if (block.kind() != internal::TensorBlockKind::kMaterializedInOutput) {
      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              desc.dimensions(), internal::strides<Layout>(m_impl.dimensions()),
              m_buffer, desc.offset()),
          block.expr());
    }
    block.cleanup();
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_buffer[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_buffer + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // We assume that evalPacket or evalScalar is called to perform the
    // assignment and account for the cost of the write here.
    return m_impl.costPerCoeff(vectorized) +
        TensorOpCost(0, sizeof(CoeffReturnType), 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_buffer; }
  ArgType expression() const { return m_expression; }
  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_buffer.bind(cgh);
  }
  #endif


 private:
  TensorEvaluator<ArgType, Device> m_impl;
  EvaluatorPointerType m_buffer;
  const ArgType m_expression;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H

namespace Eigen {

/** \class TensorEvaluator
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor evaluator classes.
  *
  * These classes are responsible for the evaluation of the tensor expression.
  *
  * TODO: add support for more types of expressions, in particular expressions
  * leading to lvalues (slicing, reshaping, etc...)
  */

// Generic evaluator
template<typename Derived, typename Device>
struct TensorEvaluator
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef Derived XprType;
  static const int PacketSize =  PacketType<CoeffReturnType, Device>::size;
  typedef typename internal::traits<Derived>::template MakePointer<Scalar>::Type TensorPointerType;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  // NumDimensions is -1 for variable dim tensors
  static const int NumCoords = internal::traits<Derived>::NumDimensions > 0 ?
                               internal::traits<Derived>::NumDimensions : 0;

  enum {
    IsAligned          = Derived::IsAligned,
    PacketAccess       = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess        = internal::is_arithmetic<typename internal::remove_const<Scalar>::type>::value,
    PreferBlockAccess  = false,
    Layout             = Derived::Layout,
    CoordAccess        = NumCoords > 0,
    RawAccess          = true
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumCoords, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumCoords,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const Derived& m, const Device& device)
      : m_data(device.get((const_cast<TensorPointerType>(m.data())))),
        m_dims(m.dimensions()),
        m_device(device)
  { }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dims; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType dest) {
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization && dest) {
      m_device.memcpy((void*)(m_device.get(dest)), m_device.get(m_data), m_dims.TotalSize() * sizeof(Scalar));
      return false;
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    // TODO(ezhulenev): ThreadPoolDevice memcpy is blockign operation.
    done(evalSubExprsIfNeeded(dest));
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_data != NULL);
    return m_data[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index) {
    eigen_assert(m_data != NULL);
    return m_data[index];
  }

  template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_data + index);
  }

  // Return a packet starting at `index` where `umask` specifies which elements
  // have to be loaded. Type/size of mask depends on PacketReturnType, e.g. for
  // Packet16f, `umask` is of type uint16_t and if a bit is 1, corresponding
  // float element will be loaded, otherwise 0 will be loaded.
  // Function has been templatized to enable Sfinae.
  template <typename PacketReturnTypeT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketReturnTypeT>::masked_load_available, PacketReturnTypeT>::type
  partialPacket(Index index, typename internal::unpacket_traits<PacketReturnTypeT>::mask_t umask) const
  {
    return internal::ploadu<PacketReturnTypeT>(m_data + index, umask);
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    return internal::pstoret<Scalar, PacketReturnType, StoreMode>(m_data + index, x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(const array<DenseIndex, NumCoords>& coords) const {
    eigen_assert(m_data != NULL);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return m_data[m_dims.IndexOfColMajor(coords)];
    } else {
      return m_data[m_dims.IndexOfRowMajor(coords)];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType&
  coeffRef(const array<DenseIndex, NumCoords>& coords) {
    eigen_assert(m_data != NULL);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return m_data[m_dims.IndexOfColMajor(coords)];
    } else {
      return m_data[m_dims.IndexOfRowMajor(coords)];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_data != NULL);
    return TensorBlock::materialize(m_data, m_dims, desc, scratch);
  }

  template<typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(m_data != NULL);

    typedef typename TensorBlock::XprType TensorBlockExpr;
    typedef internal::TensorBlockAssignment<Scalar, NumCoords, TensorBlockExpr,
                                            Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(desc.dimensions(),
                                  internal::strides<Layout>(m_dims), m_data,
                                  desc.offset()),
        block.expr());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif
 protected:
  EvaluatorPointerType m_data;
  Dimensions m_dims;
  const Device EIGEN_DEVICE_REF m_device;
};

namespace {
template <typename T> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T loadConstant(const T* address) {
  return *address;
}
// Use the texture cache on CUDA devices whenever possible
#if defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 350
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float loadConstant(const float* address) {
  return __ldg(address);
}
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double loadConstant(const double* address) {
  return __ldg(address);
}
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
Eigen::half loadConstant(const Eigen::half* address) {
  return Eigen::half(half_impl::raw_uint16_to_half(__ldg(&address->x)));
}
#endif
#ifdef EIGEN_USE_SYCL
// overload of load constant should be implemented here based on range access
template <cl::sycl::access::mode AcMd, typename T>
T &loadConstant(const Eigen::TensorSycl::internal::RangeAccess<AcMd, T> &address) {
  return *address;
}
#endif
}


// Default evaluator for rvalues
template<typename Derived, typename Device>
struct TensorEvaluator<const Derived, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef const Derived XprType;
  typedef typename internal::traits<Derived>::template MakePointer<const Scalar>::Type TensorPointerType;
  typedef StorageMemory<const Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  // NumDimensions is -1 for variable dim tensors
  static const int NumCoords = internal::traits<Derived>::NumDimensions > 0 ?
                               internal::traits<Derived>::NumDimensions : 0;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned         = Derived::IsAligned,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = internal::is_arithmetic<ScalarNoConst>::value,
    PreferBlockAccess = false,
    Layout            = Derived::Layout,
    CoordAccess       = NumCoords > 0,
    RawAccess         = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumCoords, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumCoords,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const Derived& m, const Device& device)
      : m_data(device.get(m.data())), m_dims(m.dimensions()), m_device(device)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dims; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization && data) {
      m_device.memcpy((void*)(m_device.get(data)),m_device.get(m_data), m_dims.TotalSize() * sizeof(Scalar));
      return false;
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    // TODO(ezhulenev): ThreadPoolDevice memcpy is a blockign operation.
    done(evalSubExprsIfNeeded(dest));
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_data != NULL);
    return loadConstant(m_data+index);
  }

  template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    return internal::ploadt_ro<PacketReturnType, LoadMode>(m_data + index);
  }

  // Return a packet starting at `index` where `umask` specifies which elements
  // have to be loaded. Type/size of mask depends on PacketReturnType, e.g. for
  // Packet16f, `umask` is of type uint16_t and if a bit is 1, corresponding
  // float element will be loaded, otherwise 0 will be loaded.
  // Function has been templatized to enable Sfinae.
  template <typename PacketReturnTypeT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketReturnTypeT>::masked_load_available, PacketReturnTypeT>::type
  partialPacket(Index index, typename internal::unpacket_traits<PacketReturnTypeT>::mask_t umask) const
  {
    return internal::ploadu<PacketReturnTypeT>(m_data + index, umask);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(const array<DenseIndex, NumCoords>& coords) const {
    eigen_assert(m_data != NULL);
    const Index index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_dims.IndexOfColMajor(coords)
                        : m_dims.IndexOfRowMajor(coords);
    return loadConstant(m_data+index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_data != NULL);
    return TensorBlock::materialize(m_data, m_dims, desc, scratch);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif
 protected:
  EvaluatorPointerType m_data;
  Dimensions m_dims;
  const Device EIGEN_DEVICE_REF m_device;
};




// -------------------- CwiseNullaryOp --------------------

template<typename NullaryOp, typename ArgType, typename Device>
struct TensorEvaluator<const TensorCwiseNullaryOp<NullaryOp, ArgType>, Device>
{
  typedef TensorCwiseNullaryOp<NullaryOp, ArgType> XprType;

  TensorEvaluator(const XprType& op, const Device& device)
      : m_functor(op.functor()), m_argImpl(op.nestedExpression(), device), m_wrapper()
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = true,
    PacketAccess = internal::functor_traits<NullaryOp>::PacketAccess
    #ifdef EIGEN_USE_SYCL
    &&  (PacketType<CoeffReturnType, Device>::size >1)
    #endif
    ,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_argImpl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) { return true; }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    done(true);
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_wrapper(m_functor, index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_wrapper.template packetOp<PacketReturnType, Index>(m_functor, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC  EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_argImpl.bind(cgh);
  }
#endif

 private:
  const NullaryOp m_functor;
  TensorEvaluator<ArgType, Device> m_argImpl;
  const internal::nullary_wrapper<CoeffReturnType,NullaryOp> m_wrapper;
};



// -------------------- CwiseUnaryOp --------------------

template<typename UnaryOp, typename ArgType, typename Device>
struct TensorEvaluator<const TensorCwiseUnaryOp<UnaryOp, ArgType>, Device>
{
  typedef TensorCwiseUnaryOp<UnaryOp, ArgType> XprType;

  enum {
    IsAligned          = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess       = int(TensorEvaluator<ArgType, Device>::PacketAccess) &
                         int(internal::functor_traits<UnaryOp>::PacketAccess),
    BlockAccess        = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess  = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout             = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess        = false,  // to be implemented
    RawAccess          = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_device(device),
      m_functor(op.functor()),
      m_argImpl(op.nestedExpression(), device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef internal::TensorCwiseUnaryBlock<UnaryOp, ArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_argImpl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_argImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_argImpl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_argImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_argImpl.coeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_argImpl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<UnaryOp>::Cost;
    return m_argImpl.costPerCoeff(vectorized) +
        TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const double functor_cost = internal::functor_traits<UnaryOp>::Cost;
    return m_argImpl.getResourceRequirements().addCostPerCoeff(
        {0, 0, functor_cost / PacketSize});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    return TensorBlock(m_argImpl.block(desc, scratch), m_functor);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const{
    m_argImpl.bind(cgh);
  }
#endif


 private:
  const Device EIGEN_DEVICE_REF m_device;
  const UnaryOp m_functor;
  TensorEvaluator<ArgType, Device> m_argImpl;
};


// -------------------- CwiseBinaryOp --------------------

template<typename BinaryOp, typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorCwiseBinaryOp<BinaryOp, LeftArgType, RightArgType>, Device>
{
  typedef TensorCwiseBinaryOp<BinaryOp, LeftArgType, RightArgType> XprType;

  enum {
    IsAligned         = int(TensorEvaluator<LeftArgType, Device>::IsAligned) &
                        int(TensorEvaluator<RightArgType, Device>::IsAligned),
    PacketAccess      = int(TensorEvaluator<LeftArgType, Device>::PacketAccess) &
                        int(TensorEvaluator<RightArgType, Device>::PacketAccess) &
                        int(internal::functor_traits<BinaryOp>::PacketAccess),
    BlockAccess       = int(TensorEvaluator<LeftArgType, Device>::BlockAccess) &
                        int(TensorEvaluator<RightArgType, Device>::BlockAccess),
    PreferBlockAccess = int(TensorEvaluator<LeftArgType, Device>::PreferBlockAccess) |
                        int(TensorEvaluator<RightArgType, Device>::PreferBlockAccess),
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_device(device),
      m_functor(op.functor()),
      m_leftImpl(op.lhsExpression(), device),
      m_rightImpl(op.rhsExpression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout) || internal::traits<XprType>::NumDimensions <= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(dimensions_match(m_leftImpl.dimensions(), m_rightImpl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<LeftArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int NumDims = internal::array_size<
      typename TensorEvaluator<LeftArgType, Device>::Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const LeftArgType, Device>::TensorBlock
      LeftTensorBlock;
  typedef typename TensorEvaluator<const RightArgType, Device>::TensorBlock
      RightTensorBlock;

  typedef internal::TensorCwiseBinaryBlock<BinaryOp, LeftTensorBlock,
                                           RightTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use right impl instead if right impl dimensions are known at compile time.
    return m_leftImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    // TODO(ezhulenev): Evaluate two expression in parallel?
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(nullptr,
                                            [done](bool) { done(true); });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_leftImpl.coeff(index), m_rightImpl.coeff(index));
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_leftImpl.template packet<LoadMode>(index), m_rightImpl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<BinaryOp>::Cost;
    return m_leftImpl.costPerCoeff(vectorized) +
           m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const double functor_cost = internal::functor_traits<BinaryOp>::Cost;
    return internal::TensorBlockResourceRequirements::merge(
               m_leftImpl.getResourceRequirements(),
               m_rightImpl.getResourceRequirements())
        .addCostPerCoeff({0, 0, functor_cost / PacketSize});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    desc.DropDestinationBuffer();
    return TensorBlock(m_leftImpl.block(desc, scratch),
                         m_rightImpl.block(desc, scratch), m_functor);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
  #endif
 private:
  const Device EIGEN_DEVICE_REF m_device;
  const BinaryOp m_functor;
  TensorEvaluator<LeftArgType, Device> m_leftImpl;
  TensorEvaluator<RightArgType, Device> m_rightImpl;
};

// -------------------- CwiseTernaryOp --------------------

template<typename TernaryOp, typename Arg1Type, typename Arg2Type, typename Arg3Type, typename Device>
struct TensorEvaluator<const TensorCwiseTernaryOp<TernaryOp, Arg1Type, Arg2Type, Arg3Type>, Device>
{
  typedef TensorCwiseTernaryOp<TernaryOp, Arg1Type, Arg2Type, Arg3Type> XprType;

  enum {
    IsAligned = TensorEvaluator<Arg1Type, Device>::IsAligned & TensorEvaluator<Arg2Type, Device>::IsAligned & TensorEvaluator<Arg3Type, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<Arg1Type, Device>::PacketAccess &&
                        TensorEvaluator<Arg2Type, Device>::PacketAccess &&
                        TensorEvaluator<Arg3Type, Device>::PacketAccess &&
                        internal::functor_traits<TernaryOp>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<Arg1Type, Device>::PreferBlockAccess ||
                        TensorEvaluator<Arg2Type, Device>::PreferBlockAccess ||
                        TensorEvaluator<Arg3Type, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<Arg1Type, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_functor(op.functor()),
      m_arg1Impl(op.arg1Expression(), device),
      m_arg2Impl(op.arg2Expression(), device),
      m_arg3Impl(op.arg3Expression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<Arg1Type, Device>::Layout) == static_cast<int>(TensorEvaluator<Arg3Type, Device>::Layout) || internal::traits<XprType>::NumDimensions <= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);

    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg2Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg3Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::Index,
                         typename internal::traits<Arg2Type>::Index>::value),
                        STORAGE_INDEX_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::Index,
                         typename internal::traits<Arg3Type>::Index>::value),
                        STORAGE_INDEX_MUST_MATCH)

    eigen_assert(dimensions_match(m_arg1Impl.dimensions(), m_arg2Impl.dimensions()) && dimensions_match(m_arg1Impl.dimensions(), m_arg3Impl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<Arg1Type, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use arg2 or arg3 dimensions if they are known at compile time.
    return m_arg1Impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_arg1Impl.evalSubExprsIfNeeded(NULL);
    m_arg2Impl.evalSubExprsIfNeeded(NULL);
    m_arg3Impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_arg1Impl.cleanup();
    m_arg2Impl.cleanup();
    m_arg3Impl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_arg1Impl.coeff(index), m_arg2Impl.coeff(index), m_arg3Impl.coeff(index));
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_arg1Impl.template packet<LoadMode>(index),
                              m_arg2Impl.template packet<LoadMode>(index),
                              m_arg3Impl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<TernaryOp>::Cost;
    return m_arg1Impl.costPerCoeff(vectorized) +
           m_arg2Impl.costPerCoeff(vectorized) +
           m_arg3Impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_arg1Impl.bind(cgh);
    m_arg2Impl.bind(cgh);
    m_arg3Impl.bind(cgh);
  }
#endif

 private:
  const TernaryOp m_functor;
  TensorEvaluator<Arg1Type, Device> m_arg1Impl;
  TensorEvaluator<Arg2Type, Device> m_arg2Impl;
  TensorEvaluator<Arg3Type, Device> m_arg3Impl;
};


// -------------------- SelectOp --------------------

template<typename IfArgType, typename ThenArgType, typename ElseArgType, typename Device>
struct TensorEvaluator<const TensorSelectOp<IfArgType, ThenArgType, ElseArgType>, Device>
{
  typedef TensorSelectOp<IfArgType, ThenArgType, ElseArgType> XprType;
  typedef typename XprType::Scalar Scalar;

  enum {
    IsAligned         = TensorEvaluator<ThenArgType, Device>::IsAligned &
                        TensorEvaluator<ElseArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ThenArgType, Device>::PacketAccess &
                        TensorEvaluator<ElseArgType, Device>::PacketAccess &
                        PacketType<Scalar, Device>::HasBlend,
    BlockAccess       = TensorEvaluator<IfArgType, Device>::BlockAccess &&
                        TensorEvaluator<ThenArgType, Device>::BlockAccess &&
                        TensorEvaluator<ElseArgType, Device>::BlockAccess,
    PreferBlockAccess = TensorEvaluator<IfArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<ThenArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<ElseArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<IfArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_condImpl(op.ifExpression(), device),
      m_thenImpl(op.thenExpression(), device),
      m_elseImpl(op.elseExpression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<IfArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<ThenArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<IfArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<ElseArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(dimensions_match(m_condImpl.dimensions(), m_thenImpl.dimensions()));
    eigen_assert(dimensions_match(m_thenImpl.dimensions(), m_elseImpl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<IfArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
    typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const IfArgType, Device>::TensorBlock
      IfArgTensorBlock;
  typedef typename TensorEvaluator<const ThenArgType, Device>::TensorBlock
      ThenArgTensorBlock;
  typedef typename TensorEvaluator<const ElseArgType, Device>::TensorBlock
      ElseArgTensorBlock;

  struct TensorSelectOpBlockFactory {
    template <typename IfArgXprType, typename ThenArgXprType, typename ElseArgXprType>
    struct XprType {
      typedef TensorSelectOp<const IfArgXprType, const ThenArgXprType, const ElseArgXprType> type;
    };

    template <typename IfArgXprType, typename ThenArgXprType, typename ElseArgXprType>
    typename XprType<IfArgXprType, ThenArgXprType, ElseArgXprType>::type expr(
        const IfArgXprType& if_expr, const ThenArgXprType& then_expr, const ElseArgXprType& else_expr) const {
      return typename XprType<IfArgXprType, ThenArgXprType, ElseArgXprType>::type(if_expr, then_expr, else_expr);
    }
  };

  typedef internal::TensorTernaryExprBlock<TensorSelectOpBlockFactory,
                                           IfArgTensorBlock, ThenArgTensorBlock,
                                           ElseArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use then or else impl instead if they happen to be known at compile time.
    return m_condImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_condImpl.evalSubExprsIfNeeded(NULL);
    m_thenImpl.evalSubExprsIfNeeded(NULL);
    m_elseImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_condImpl.evalSubExprsIfNeeded(nullptr, [this, done](bool) {
      m_thenImpl.evalSubExprsIfNeeded(nullptr, [this, done](bool) {
        m_elseImpl.evalSubExprsIfNeeded(nullptr, [done](bool) { done(true); });
      });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_condImpl.cleanup();
    m_thenImpl.cleanup();
    m_elseImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_condImpl.coeff(index) ? m_thenImpl.coeff(index) : m_elseImpl.coeff(index);
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const
  {
     internal::Selector<PacketSize> select;
     EIGEN_UNROLL_LOOP
     for (Index i = 0; i < PacketSize; ++i) {
       select.select[i] = m_condImpl.coeff(index+i);
     }
     return internal::pblend(select,
                             m_thenImpl.template packet<LoadMode>(index),
                             m_elseImpl.template packet<LoadMode>(index));

  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return m_condImpl.costPerCoeff(vectorized) +
           m_thenImpl.costPerCoeff(vectorized)
        .cwiseMax(m_elseImpl.costPerCoeff(vectorized));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    auto then_req = m_thenImpl.getResourceRequirements();
    auto else_req = m_elseImpl.getResourceRequirements();

    auto merged_req =
        internal::TensorBlockResourceRequirements::merge(then_req, else_req);
    merged_req.cost_per_coeff =
        then_req.cost_per_coeff.cwiseMax(else_req.cost_per_coeff);

    return internal::TensorBlockResourceRequirements::merge(
        m_condImpl.getResourceRequirements(), merged_req);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // It's unsafe to pass destination buffer to underlying expressions, because
    // output might be aliased with one of the inputs.
    desc.DropDestinationBuffer();

    return TensorBlock(
        m_condImpl.block(desc, scratch), m_thenImpl.block(desc, scratch),
        m_elseImpl.block(desc, scratch), TensorSelectOpBlockFactory());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
 // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_condImpl.bind(cgh);
    m_thenImpl.bind(cgh);
    m_elseImpl.bind(cgh);
  }
#endif
 private:
  TensorEvaluator<IfArgType, Device> m_condImpl;
  TensorEvaluator<ThenArgType, Device> m_thenImpl;
  TensorEvaluator<ElseArgType, Device> m_elseImpl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExecutor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H

namespace Eigen {

/**
 * \class TensorExecutor
 * \ingroup CXX11_Tensor_Module
 *
 * \brief The tensor executor class.
 *
 * This class is responsible for launch the evaluation of the expression on
 * the specified computing device.
 *
 * @tparam Vectorizable can use packet math (SSE/AVX/etc... registers and
 *                      instructions)
 * @tparam Tiling       can use block based tensor evaluation
 *                      (see TensorBlock.h)
 */
namespace internal {

/**
 * Evaluating TensorBroadcastingOp via coefficient of packet path is extremely
 * expensive. If expression has at least one broadcast op in it, and it supports
 * block based evaluation, we always prefer it, even for the small tensors. For
 * all other tileable ops, block evaluation overhead for small tensors (fits
 * into L1) is too large, and we fallback on vectorized evaluation.
 */

// TODO(ezhulenev): Add specializations for all other types of Tensor ops.

template<typename Expression>
struct ExpressionHasTensorBroadcastingOp {
  enum { value = false };
};

template<typename LhsXprType, typename RhsXprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorAssignOp<LhsXprType, RhsXprType> > {
  enum { value = ExpressionHasTensorBroadcastingOp<RhsXprType>::value };
};

template<typename UnaryOp, typename XprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorCwiseUnaryOp<UnaryOp, XprType> > {
  enum { value = ExpressionHasTensorBroadcastingOp<XprType>::value };
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> > {
  enum {
    value = ExpressionHasTensorBroadcastingOp<LhsXprType>::value ||
        ExpressionHasTensorBroadcastingOp<RhsXprType>::value
  };
};

template<typename Broadcast, typename XprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorBroadcastingOp<Broadcast, XprType> > {
  enum { value = true };
};

// -------------------------------------------------------------------------- //

/**
 * Default strategy: the expression is evaluated sequentially with a single cpu
 * thread, without vectorization and block evaluation.
 */
template <typename Expression, typename Device, bool Vectorizable,
          TiledEvaluation Tiling>
class TensorExecutor {
 public:
  typedef typename Expression::Index StorageIndex;

  // Including `unsupported/Eigen/CXX11/Tensor` in different translation units
  // with/without `EIGEN_USE_THREADS` or `EIGEN_USE_GPU` is a potential ODR
  // violation. If this template is instantiated with a non-default device, it
  // means that this header file was included without defining
  // `EIGEN_USE_THREADS`, `EIGEN_USE_GPU` or `EIGEN_USE_SYCL`.
  static_assert(std::is_same<Device, DefaultDevice>::value,
                "Default executor instantiated with non-default device. "
                "You must #define EIGEN_USE_THREADS, EIGEN_USE_GPU or "
                "EIGEN_USE_SYCL before including Eigen headers.");

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const Device& device = Device()) {
    TensorEvaluator<Expression, Device> evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      for (StorageIndex i = 0; i < size; ++i) {
        evaluator.evalScalar(i);
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Default async execution strategy is not implemented. Currently it's only
 * available for ThreadPoolDevice (see definition below).
 */
template <typename Expression, typename Device, typename DoneCallback,
          bool Vectorizable, TiledEvaluation Tiling>
class TensorAsyncExecutor {};

/**
 * Process all the data with a single cpu thread, using vectorized instructions.
 */
template <typename Expression>
class TensorExecutor<Expression, DefaultDevice, /*Vectorizable=*/true,
                     /*Tiling=*/TiledEvaluation::Off> {
 public:
  typedef typename Expression::Index StorageIndex;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(
      const Expression& expr, const DefaultDevice& device = DefaultDevice()) {
    TensorEvaluator<Expression, DefaultDevice> evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      const int PacketSize = unpacket_traits<typename TensorEvaluator<
          Expression, DefaultDevice>::PacketReturnType>::size;

      // Give compiler a strong possibility to unroll the loop. But don't insist
      // on unrolling, because if the function is expensive compiler should not
      // unroll the loop at the expense of inlining.
      const StorageIndex UnrolledSize =
          (size / (4 * PacketSize)) * 4 * PacketSize;
      for (StorageIndex i = 0; i < UnrolledSize; i += 4 * PacketSize) {
        for (StorageIndex j = 0; j < 4; j++) {
          evaluator.evalPacket(i + j * PacketSize);
        }
      }
      const StorageIndex VectorizedSize = (size / PacketSize) * PacketSize;
      for (StorageIndex i = UnrolledSize; i < VectorizedSize; i += PacketSize) {
        evaluator.evalPacket(i);
      }
      for (StorageIndex i = VectorizedSize; i < size; ++i) {
        evaluator.evalScalar(i);
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Process all the data with a single cpu thread, using blocks of data. By
 * sizing a block to fit L1 cache we get better cache performance.
 */
template <typename Expression, bool Vectorizable>
class TensorExecutor<Expression, DefaultDevice, Vectorizable,
                     /*Tiling=*/TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  typedef TensorEvaluator<Expression, DefaultDevice> Evaluator;
  typedef typename traits<Expression>::Index StorageIndex;

  static const int NumDims = traits<Expression>::NumDimensions;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                         const DefaultDevice& device = DefaultDevice()) {
    typedef TensorBlockMapper<NumDims, Evaluator::Layout, StorageIndex>
        TensorBlockMapper;

    typedef internal::TensorBlockDescriptor<NumDims, StorageIndex>
        TensorBlockDesc;
    typedef internal::TensorBlockScratchAllocator<DefaultDevice>
        TensorBlockScratch;

    Evaluator evaluator(expr, device);

    // TODO(ezhulenev): Do not use tiling for small tensors?
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);

    if (needs_assign) {
      // Query expression tree for desired block size/shape.
      const TensorBlockResourceRequirements requirements =
          evaluator.getResourceRequirements();

      const TensorBlockMapper block_mapper(
          typename TensorBlockDesc::Dimensions(evaluator.dimensions()),
          requirements);

      // Share scratch memory allocator between all blocks.
      TensorBlockScratch scratch(device);

      const StorageIndex total_block_count = block_mapper.blockCount();
      for (StorageIndex i = 0; i < total_block_count; ++i) {
        TensorBlockDesc desc = block_mapper.blockDescriptor(i);
        evaluator.evalBlock(desc, scratch);
        scratch.reset();
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Multicore strategy: the index space is partitioned and each partition is
 * executed on a single core.
 *
 * (1) TensorExecutor will submit work to the ThreadPoolDevice managed thread
 *     pool, and will block the caller thread until all tasks are finished.
 *
 * (2) TensorAsyncExecutor is a non-blocking version, that will submit work to
 *     the ThreadPoolDevice managed thread pool, and will return immediately.
 *     It will call 'done' callback after all tasks are finished.
 */
#ifdef EIGEN_USE_THREADS

template <typename TensorBlockMapper>
struct TensorExecutorTilingContext {
  TensorExecutorTilingContext() = default;
  TensorExecutorTilingContext(const TensorBlockMapper& b_mapper,
                              const TensorOpCost& b_cost, size_t b_aligned_size)
      : block_mapper(b_mapper),
        cost(b_cost),
        aligned_blocksize(b_aligned_size) {}

  TensorBlockMapper block_mapper;  // navigate through blocks
  TensorOpCost cost;               // cost of computing a single block
  size_t aligned_blocksize;        // block size after memory alignment
};

// Computes a block evaluation parameters, and allocates temporary memory buffer
// for blocks. See TensorExecutor/TensorAsyncExecutor (Tiling=On) below.
template <typename Evaluator, typename TensorBlockMapper, bool Vectorizable>
TensorExecutorTilingContext<TensorBlockMapper> GetTensorExecutorTilingContext(
    const Evaluator& evaluator) {
  // Query expression tree for desired block size/shape.
  TensorBlockResourceRequirements requirements =
      evaluator.getResourceRequirements();

  // Update target block size based on cost model.
  double taskSize = TensorCostModel<ThreadPoolDevice>::taskSize(
      1, requirements.cost_per_coeff);
  requirements.size = static_cast<size_t>(1.0 / taskSize);

  TensorBlockMapper block_mapper(
      typename TensorBlockMapper::Dimensions(evaluator.dimensions()),
      requirements);

  size_t block_size = block_mapper.blockTotalSize();
  const size_t align = numext::maxi(EIGEN_MAX_ALIGN_BYTES, 1);
  const size_t aligned_blocksize =
      align *
      divup<size_t>(block_size * sizeof(typename Evaluator::Scalar), align);

  return {block_mapper, requirements.cost_per_coeff * block_size,
          aligned_blocksize};
}

template <typename Evaluator, typename StorageIndex, bool Vectorizable>
struct EvalRange {
  static void run(Evaluator* evaluator_in, const StorageIndex firstIdx,
                  const StorageIndex lastIdx) {
    Evaluator evaluator = *evaluator_in;
    eigen_assert(lastIdx >= firstIdx);
    for (StorageIndex i = firstIdx; i < lastIdx; ++i) {
      evaluator.evalScalar(i);
    }
  }

  static StorageIndex alignBlockSize(StorageIndex size) { return size; }
};

template <typename Evaluator, typename StorageIndex>
struct EvalRange<Evaluator, StorageIndex, /*Vectorizable*/ true> {
  static const int PacketSize =
      unpacket_traits<typename Evaluator::PacketReturnType>::size;

  static void run(Evaluator* evaluator_in, const StorageIndex firstIdx,
                  const StorageIndex lastIdx) {
    Evaluator evaluator = *evaluator_in;
    eigen_assert(lastIdx >= firstIdx);
    StorageIndex i = firstIdx;
    if (lastIdx - firstIdx >= PacketSize) {
      eigen_assert(firstIdx % PacketSize == 0);
      StorageIndex last_chunk_offset = lastIdx - 4 * PacketSize;
      // Give compiler a strong possibility to unroll the loop. But don't insist
      // on unrolling, because if the function is expensive compiler should not
      // unroll the loop at the expense of inlining.
      for (; i <= last_chunk_offset; i += 4 * PacketSize) {
        for (StorageIndex j = 0; j < 4; j++) {
          evaluator.evalPacket(i + j * PacketSize);
        }
      }
      last_chunk_offset = lastIdx - PacketSize;
      for (; i <= last_chunk_offset; i += PacketSize) {
        evaluator.evalPacket(i);
      }
    }
    for (; i < lastIdx; ++i) {
      evaluator.evalScalar(i);
    }
  }

  static StorageIndex alignBlockSize(StorageIndex size) {
    // Align block size to packet size and account for unrolling in run above.
    if (size >= 16 * PacketSize) {
      return (size + 4 * PacketSize - 1) & ~(4 * PacketSize - 1);
    }
    // Aligning to 4 * PacketSize would increase block size by more than 25%.
    return (size + PacketSize - 1) & ~(PacketSize - 1);
  }
};

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, ThreadPoolDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;

  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                         const ThreadPoolDevice& device) {
    typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
    typedef EvalRange<Evaluator, StorageIndex, Vectorizable> EvalRange;

    Evaluator evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      device.parallelFor(size, evaluator.costPerCoeff(Vectorizable),
                         EvalRange::alignBlockSize,
                         [&evaluator](StorageIndex firstIdx, StorageIndex lastIdx) {
                           EvalRange::run(&evaluator, firstIdx, lastIdx);
                         });
    }
    evaluator.cleanup();
  }
};

template <typename Expression, bool Vectorizable>
class TensorExecutor<Expression, ThreadPoolDevice, Vectorizable,
                     /*Tiling=*/TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Index IndexType;
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  static const int NumDims = traits<Expression>::NumDimensions;

  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
  typedef TensorBlockMapper<NumDims, Evaluator::Layout, IndexType> BlockMapper;
  typedef TensorExecutorTilingContext<BlockMapper> TilingContext;

  typedef internal::TensorBlockDescriptor<NumDims, IndexType>
      TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<ThreadPoolDevice>
      TensorBlockScratch;

  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const ThreadPoolDevice& device) {
    Evaluator evaluator(expr, device);

    const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
    if (needs_assign) {
      const TilingContext tiling =
          internal::GetTensorExecutorTilingContext<Evaluator, BlockMapper,
                                                   Vectorizable>(evaluator);

      auto eval_block = [&device, &evaluator, &tiling](IndexType firstBlockIdx,
                                                       IndexType lastBlockIdx) {
        TensorBlockScratch scratch(device);

        for (IndexType block_idx = firstBlockIdx; block_idx < lastBlockIdx;
             ++block_idx) {
          TensorBlockDesc desc = tiling.block_mapper.blockDescriptor(block_idx);
          evaluator.evalBlock(desc, scratch);
          scratch.reset();
        }
      };

      // Evaluate small expressions directly as a single block.
      if (tiling.block_mapper.blockCount() == 1) {
        TensorBlockScratch scratch(device);
        TensorBlockDesc desc(0, tiling.block_mapper.blockDimensions());
        evaluator.evalBlock(desc, scratch);
      } else {
        device.parallelFor(tiling.block_mapper.blockCount(), tiling.cost,
                           eval_block);
      }
    }
    evaluator.cleanup();
  }
};

template <typename Expression, typename DoneCallback, bool Vectorizable,
          TiledEvaluation Tiling>
class TensorAsyncExecutor<Expression, ThreadPoolDevice, DoneCallback,
                          Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;
  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;

  static EIGEN_STRONG_INLINE void runAsync(const Expression& expr,
                                           const ThreadPoolDevice& device,
                                           DoneCallback done) {
    TensorAsyncExecutorContext* const ctx =
        new TensorAsyncExecutorContext(expr, device, std::move(done));

    const auto on_eval_subexprs = [ctx, &device](bool need_assign) -> void {
      if (!need_assign) {
        delete ctx;
        return;
      }

      typedef EvalRange<Evaluator, StorageIndex, Vectorizable> EvalRange;
      const StorageIndex size = array_prod(ctx->evaluator.dimensions());
      device.parallelForAsync(
          size, ctx->evaluator.costPerCoeff(Vectorizable),
          EvalRange::alignBlockSize,
          [ctx](StorageIndex firstIdx, StorageIndex lastIdx) {
            EvalRange::run(&ctx->evaluator, firstIdx, lastIdx);
          },
          [ctx]() { delete ctx; });
    };

    ctx->evaluator.evalSubExprsIfNeededAsync(nullptr, on_eval_subexprs);
  }

 private:
  struct TensorAsyncExecutorContext {
    TensorAsyncExecutorContext(const Expression& expr,
                               const ThreadPoolDevice& thread_pool,
                               DoneCallback done)
        : evaluator(expr, thread_pool), on_done(std::move(done)) {}

    ~TensorAsyncExecutorContext() {
      evaluator.cleanup();
      on_done();
    }

    Evaluator evaluator;

   private:
    DoneCallback on_done;
  };
};

template <typename Expression, typename DoneCallback, bool Vectorizable>
class TensorAsyncExecutor<Expression, ThreadPoolDevice, DoneCallback,
                          Vectorizable, /*Tileable*/ TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Index IndexType;
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  static const int NumDims = traits<Expression>::NumDimensions;

  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
  typedef TensorBlockMapper<NumDims, Evaluator::Layout, IndexType> BlockMapper;
  typedef TensorExecutorTilingContext<BlockMapper> TilingContext;

  typedef internal::TensorBlockDescriptor<NumDims, IndexType> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<ThreadPoolDevice>
      TensorBlockScratch;

  static EIGEN_STRONG_INLINE void runAsync(const Expression& expr,
                                           const ThreadPoolDevice& device,
                                           DoneCallback done) {

    TensorAsyncExecutorContext* const ctx =
        new TensorAsyncExecutorContext(expr, device, std::move(done));

    const auto on_eval_subexprs = [ctx](bool need_assign) -> void {
      if (!need_assign) {
        delete ctx;
        return;
      }

      ctx->tiling = internal::GetTensorExecutorTilingContext<
          Evaluator, BlockMapper, Vectorizable>(ctx->evaluator);

      auto eval_block = [ctx](IndexType firstBlockIdx, IndexType lastBlockIdx) {
        TensorBlockScratch scratch(ctx->device);

        for (IndexType block_idx = firstBlockIdx; block_idx < lastBlockIdx;
             ++block_idx) {
          TensorBlockDesc desc =
              ctx->tiling.block_mapper.blockDescriptor(block_idx);
          ctx->evaluator.evalBlock(desc, scratch);
          scratch.reset();
        }
      };

      // Evaluate small expressions directly as a single block.
      if (ctx->tiling.block_mapper.blockCount() == 1) {
        TensorBlockScratch scratch(ctx->device);
        TensorBlockDesc desc(0, ctx->tiling.block_mapper.blockDimensions());
        ctx->evaluator.evalBlock(desc, scratch);
        delete ctx;
      } else {
        ctx->device.parallelForAsync(ctx->tiling.block_mapper.blockCount(),
                                     ctx->tiling.cost, eval_block,
                                     [ctx]() { delete ctx; });
      }
    };

    ctx->evaluator.evalSubExprsIfNeededAsync(nullptr, on_eval_subexprs);
  }

 private:
  struct TensorAsyncExecutorContext {
    TensorAsyncExecutorContext(const Expression& expr,
                               const ThreadPoolDevice& thread_pool,
                               DoneCallback done)
        : device(thread_pool),
          evaluator(expr, thread_pool),
          on_done(std::move(done)) {}

    ~TensorAsyncExecutorContext() {
      evaluator.cleanup();
      on_done();
    }

    const ThreadPoolDevice& device;
    Evaluator evaluator;
    TilingContext tiling;

   private:
    DoneCallback on_done;
  };
};

#endif  // EIGEN_USE_THREADS

// GPU: the evaluation of the expression is offloaded to a GPU.
#if defined(EIGEN_USE_GPU)

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, GpuDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;
  static void run(const Expression& expr, const GpuDevice& device);
};

#if defined(EIGEN_GPUCC)
template <typename Evaluator, typename StorageIndex, bool Vectorizable>
struct EigenMetaKernelEval {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  void run(Evaluator& eval, StorageIndex firstIdx, StorageIndex lastIdx, StorageIndex step_size) {
    for (StorageIndex i = firstIdx; i < lastIdx; i += step_size) {
      eval.evalScalar(i);
    }
  }
};

template <typename Evaluator, typename StorageIndex>
struct EigenMetaKernelEval<Evaluator, StorageIndex, true> {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  void run(Evaluator& eval, StorageIndex firstIdx, StorageIndex lastIdx, StorageIndex step_size) {
    const StorageIndex PacketSize = unpacket_traits<typename Evaluator::PacketReturnType>::size;
    const StorageIndex vectorized_size = (lastIdx / PacketSize) * PacketSize;
    const StorageIndex vectorized_step_size = step_size * PacketSize;

    // Use the vector path
    for (StorageIndex i = firstIdx * PacketSize; i < vectorized_size;
         i += vectorized_step_size) {
      eval.evalPacket(i);
    }
    for (StorageIndex i = vectorized_size + firstIdx; i < lastIdx; i += step_size) {
      eval.evalScalar(i);
    }
  }
};

template <typename Evaluator, typename StorageIndex>
__global__ void
__launch_bounds__(1024)
EigenMetaKernel(Evaluator eval, StorageIndex size) {

  const StorageIndex first_index = blockIdx.x * blockDim.x + threadIdx.x;
  const StorageIndex step_size = blockDim.x * gridDim.x;

  const bool vectorizable = Evaluator::PacketAccess & Evaluator::IsAligned;
  EigenMetaKernelEval<Evaluator, StorageIndex, vectorizable>::run(eval, first_index, size, step_size);
}

/*static*/
template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
EIGEN_STRONG_INLINE void TensorExecutor<Expression, GpuDevice, Vectorizable, Tiling>::run(
    const Expression& expr, const GpuDevice& device) {
  TensorEvaluator<Expression, GpuDevice> evaluator(expr, device);
  const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
  if (needs_assign) {

    const int block_size = device.maxGpuThreadsPerBlock();
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const StorageIndex size = array_prod(evaluator.dimensions());
    // Create a least one block to ensure we won't crash when tensorflow calls with tensors of size 0.
    const int num_blocks = numext::maxi<int>(numext::mini<int>(max_blocks, divup<int>(size, block_size)), 1);

    LAUNCH_GPU_KERNEL(
        (EigenMetaKernel<TensorEvaluator<Expression, GpuDevice>, StorageIndex>),
        num_blocks, block_size, 0, device, evaluator, size);
  }
  evaluator.cleanup();
}

#endif  // EIGEN_GPUCC
#endif  // EIGEN_USE_GPU

// SYCL Executor policy
#ifdef EIGEN_USE_SYCL

template <typename Evaluator>
struct ExecExprFunctorKernel {
  typedef typename Evaluator::Index Index;
  Evaluator evaluator;
  const Index range;
  template <typename Scratch>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ExecExprFunctorKernel(
      const Scratch, Evaluator evaluator_, const Index range_)
      : evaluator(evaluator_), range(range_) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void operator()(
      cl::sycl::nd_item<1> itemID) {
    compute(itemID);
  }
  template <bool is_vec = Evaluator::PacketAccess>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename std::enable_if<!is_vec>::type
  compute(const cl::sycl::nd_item<1>& itemID) {
    Index gId = static_cast<Index>(itemID.get_global_linear_id());
    Index total_threads = itemID.get_global_range(0);

    for (Index i = gId; i < range; i += total_threads) {
      evaluator.evalScalar(i);
    }
  }
  template <bool is_vec = Evaluator::PacketAccess>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename std::enable_if<is_vec>::type
  compute(const cl::sycl::nd_item<1>& itemID) {
    const Index vectorizedRange =
        (range / Evaluator::PacketSize) * Evaluator::PacketSize;
    Index gId = static_cast<Index>(itemID.get_global_linear_id());
    const Index step = Evaluator::PacketSize * itemID.get_global_range(0);
    const Index start = Evaluator::PacketSize * gId;
    for (Index i = start; i < vectorizedRange; i += step) {
      evaluator.evalPacket(i);
    }
    gId += vectorizedRange;
    for (Index i = gId; i < range; i += itemID.get_global_range(0)) {
      evaluator.evalScalar(i);
    }
  }
};

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, Eigen::SyclDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index Index;
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const Eigen::SyclDevice& dev) {
    typedef Eigen::TensorEvaluator<Expression, Eigen::SyclDevice> Evaluator;
    Evaluator evaluator(expr, dev);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      Index range, GRange, tileSize;
      Index total_size = ::Eigen::internal::array_prod(evaluator.dimensions());
      total_size = (total_size == 0) ? 1 : total_size;
      const int PacketSize =
          Eigen::PacketType<typename Evaluator::CoeffReturnType,
                            Eigen::SyclDevice>::size;
      Index vectorizable_threads = static_cast<Index>(total_size / PacketSize);
      dev.parallel_for_setup(vectorizable_threads, tileSize, range, GRange);
      range = total_size;

      dev.template nullary_kernel_launcher<
          typename Evaluator::CoeffReturnType,
          ExecExprFunctorKernel<Evaluator> >(
          evaluator,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(GRange),
                                cl::sycl::range<1>(tileSize)),
          Index(1), range);
    }
    evaluator.cleanup();
  }
};

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExpr.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EXPR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EXPR_H

namespace Eigen {

/** \class TensorExpr
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor expression classes.
  *
  * The TensorCwiseNullaryOp class applies a nullary operators to an expression.
  * This is typically used to generate constants.
  *
  * The TensorCwiseUnaryOp class represents an expression where a unary operator
  * (e.g. cwiseSqrt) is applied to an expression.
  *
  * The TensorCwiseBinaryOp class represents an expression where a binary
  * operator (e.g. addition) is applied to a lhs and a rhs expression.
  *
  */
namespace internal {
template<typename NullaryOp, typename XprType>
struct traits<TensorCwiseNullaryOp<NullaryOp, XprType> >
    : traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
  enum {
    Flags = 0
  };
};

}  // end namespace internal



template<typename NullaryOp, typename XprType>
class TensorCwiseNullaryOp : public TensorBase<TensorCwiseNullaryOp<NullaryOp, XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef TensorCwiseNullaryOp<NullaryOp, XprType> Nested;
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseNullaryOp(const XprType& xpr, const NullaryOp& func = NullaryOp())
        : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    nestedExpression() const { return m_xpr; }

    EIGEN_DEVICE_FUNC
    const NullaryOp& functor() const { return m_functor; }

  protected:
    typename XprType::Nested m_xpr;
    const NullaryOp m_functor;
};



namespace internal {
template<typename UnaryOp, typename XprType>
struct traits<TensorCwiseUnaryOp<UnaryOp, XprType> >
    : traits<XprType>
{
  // TODO(phli): Add InputScalar, InputPacket.  Check references to
  // current Scalar/Packet to see if the intent is Input or Output.
  typedef typename result_of<UnaryOp(typename XprType::Scalar)>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar, 
                                  typename XprTraits::PointerType
                                  >::type 
                                  PointerType;
};

template<typename UnaryOp, typename XprType>
struct eval<TensorCwiseUnaryOp<UnaryOp, XprType>, Eigen::Dense>
{
  typedef const TensorCwiseUnaryOp<UnaryOp, XprType>& type;
};

template<typename UnaryOp, typename XprType>
struct nested<TensorCwiseUnaryOp<UnaryOp, XprType>, 1, typename eval<TensorCwiseUnaryOp<UnaryOp, XprType> >::type>
{
  typedef TensorCwiseUnaryOp<UnaryOp, XprType> type;
};

}  // end namespace internal



template<typename UnaryOp, typename XprType>
class TensorCwiseUnaryOp : public TensorBase<TensorCwiseUnaryOp<UnaryOp, XprType>, ReadOnlyAccessors>
{
  public:
    // TODO(phli): Add InputScalar, InputPacket.  Check references to
    // current Scalar/Packet to see if the intent is Input or Output.
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseUnaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseUnaryOp(const XprType& xpr, const UnaryOp& func = UnaryOp())
      : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const UnaryOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    nestedExpression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const UnaryOp m_functor;
};


namespace internal {
template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct traits<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs
  // are different.
  // TODO(phli): Add Lhs/RhsScalar, Lhs/RhsPacket.  Check references to
  // current Scalar/Packet to see if the intent is Inputs or Output.
  typedef typename result_of<
      BinaryOp(typename LhsXprType::Scalar,
               typename RhsXprType::Scalar)>::type Scalar;
  typedef traits<LhsXprType> XprTraits;
  typedef typename promote_storage_type<
      typename traits<LhsXprType>::StorageKind,
      typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<
      typename traits<LhsXprType>::Index,
      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar,
                                  typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                                                      typename traits<LhsXprType>::PointerType,
                                                      typename traits<RhsXprType>::PointerType>::type
                                  >::type 
                                  PointerType;
  enum {
    Flags = 0
  };
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct eval<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>& type;
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct nested<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, 1, typename eval<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> >::type>
{
  typedef TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
class TensorCwiseBinaryOp : public TensorBase<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, ReadOnlyAccessors>
{
  public:
    // TODO(phli): Add Lhs/RhsScalar, Lhs/RhsPacket.  Check references to
    // current Scalar/Packet to see if the intent is Inputs or Output.
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseBinaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseBinaryOp(const LhsXprType& lhs, const RhsXprType& rhs, const BinaryOp& func = BinaryOp())
        : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const BinaryOp& functor() const { return m_functor; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return m_lhs_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const BinaryOp m_functor;
};


namespace internal {
template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct traits<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> >
{
  // Type promotion to handle the case where the types of the args are different.
  typedef typename result_of<
      TernaryOp(typename Arg1XprType::Scalar,
                typename Arg2XprType::Scalar,
                typename Arg3XprType::Scalar)>::type Scalar;
  typedef traits<Arg1XprType> XprTraits;
  typedef typename traits<Arg1XprType>::StorageKind StorageKind;
  typedef typename traits<Arg1XprType>::Index Index;
  typedef typename Arg1XprType::Nested Arg1Nested;
  typedef typename Arg2XprType::Nested Arg2Nested;
  typedef typename Arg3XprType::Nested Arg3Nested;
  typedef typename remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename remove_reference<Arg3Nested>::type _Arg3Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar,
                                  typename conditional<Pointer_type_promotion<typename Arg2XprType::Scalar, Scalar>::val,
                                                      typename traits<Arg2XprType>::PointerType,
                                                      typename traits<Arg3XprType>::PointerType>::type
                                  >::type 
                                  PointerType;
  enum {
    Flags = 0
  };
};

template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct eval<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, Eigen::Dense>
{
  typedef const TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>& type;
};

template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct nested<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, 1, typename eval<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> >::type>
{
  typedef TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> type;
};

}  // end namespace internal



template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
class TensorCwiseTernaryOp : public TensorBase<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseTernaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseTernaryOp(const Arg1XprType& arg1, const Arg2XprType& arg2, const Arg3XprType& arg3, const TernaryOp& func = TernaryOp())
        : m_arg1_xpr(arg1), m_arg2_xpr(arg2), m_arg3_xpr(arg3), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const TernaryOp& functor() const { return m_functor; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg1XprType::Nested>::type&
    arg1Expression() const { return m_arg1_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg2XprType::Nested>::type&
    arg2Expression() const { return m_arg2_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg3XprType::Nested>::type&
    arg3Expression() const { return m_arg3_xpr; }

  protected:
    typename Arg1XprType::Nested m_arg1_xpr;
    typename Arg2XprType::Nested m_arg2_xpr;
    typename Arg3XprType::Nested m_arg3_xpr;
    const TernaryOp m_functor;
};


namespace internal {
template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct traits<TensorSelectOp<IfXprType, ThenXprType, ElseXprType> >
    : traits<ThenXprType>
{
  typedef typename traits<ThenXprType>::Scalar Scalar;
  typedef traits<ThenXprType> XprTraits;
  typedef typename promote_storage_type<typename traits<ThenXprType>::StorageKind,
                                        typename traits<ElseXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<ElseXprType>::Index,
                                      typename traits<ThenXprType>::Index>::type Index;
  typedef typename IfXprType::Nested IfNested;
  typedef typename ThenXprType::Nested ThenNested;
  typedef typename ElseXprType::Nested ElseNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename conditional<Pointer_type_promotion<typename ThenXprType::Scalar, Scalar>::val,
                               typename traits<ThenXprType>::PointerType,
                               typename traits<ElseXprType>::PointerType>::type PointerType;
};

template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct eval<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, Eigen::Dense>
{
  typedef const TensorSelectOp<IfXprType, ThenXprType, ElseXprType>& type;
};

template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct nested<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, 1, typename eval<TensorSelectOp<IfXprType, ThenXprType, ElseXprType> >::type>
{
  typedef TensorSelectOp<IfXprType, ThenXprType, ElseXprType> type;
};

}  // end namespace internal


template<typename IfXprType, typename ThenXprType, typename ElseXprType>
class TensorSelectOp : public TensorBase<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorSelectOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::promote_storage_type<typename ThenXprType::CoeffReturnType,
                                                    typename ElseXprType::CoeffReturnType>::ret CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorSelectOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorSelectOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorSelectOp>::Index Index;

    EIGEN_DEVICE_FUNC
    TensorSelectOp(const IfXprType& a_condition,
                   const ThenXprType& a_then,
                   const ElseXprType& a_else)
      : m_condition(a_condition), m_then(a_then), m_else(a_else)
    { }

    EIGEN_DEVICE_FUNC
    const IfXprType& ifExpression() const { return m_condition; }

    EIGEN_DEVICE_FUNC
    const ThenXprType& thenExpression() const { return m_then; }

    EIGEN_DEVICE_FUNC
    const ElseXprType& elseExpression() const { return m_else; }

  protected:
    typename IfXprType::Nested m_condition;
    typename ThenXprType::Nested m_then;
    typename ElseXprType::Nested m_else;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EXPR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFFT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Jianwei Cui <thucjw@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FFT_H
#define EIGEN_CXX11_TENSOR_TENSOR_FFT_H

namespace Eigen {

/** \class TensorFFT
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor FFT class.
  *
  * TODO:
  * Vectorize the Cooley Tukey and the Bluestein algorithm
  * Add support for multithreaded evaluation
  * Improve the performance on GPU
  */

template <bool NeedUprade> struct MakeComplex {
  template <typename T>
  EIGEN_DEVICE_FUNC
  T operator() (const T& val) const { return val; }
};

template <> struct MakeComplex<true> {
  template <typename T>
  EIGEN_DEVICE_FUNC
  std::complex<T> operator() (const T& val) const { return std::complex<T>(val, 0); }
};

template <> struct MakeComplex<false> {
  template <typename T>
  EIGEN_DEVICE_FUNC
  std::complex<T> operator() (const std::complex<T>& val) const { return val; }
};

template <int ResultType> struct PartOf {
  template <typename T> T operator() (const T& val) const { return val; }
};

template <> struct PartOf<RealPart> {
  template <typename T> T operator() (const std::complex<T>& val) const { return val.real(); }
};

template <> struct PartOf<ImagPart> {
  template <typename T> T operator() (const std::complex<T>& val) const { return val.imag(); }
};

namespace internal {
template <typename FFT, typename XprType, int FFTResultType, int FFTDir>
struct traits<TensorFFTOp<FFT, XprType, FFTResultType, FFTDir> > : public traits<XprType> {
  typedef traits<XprType> XprTraits;
  typedef typename NumTraits<typename XprTraits::Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename XprTraits::Scalar InputScalar;
  typedef typename conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename traits<XprType>::PointerType PointerType;
};

template <typename FFT, typename XprType, int FFTResultType, int FFTDirection>
struct eval<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>, Eigen::Dense> {
  typedef const TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>& type;
};

template <typename FFT, typename XprType, int FFTResultType, int FFTDirection>
struct nested<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>, 1, typename eval<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection> >::type> {
  typedef TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection> type;
};

}  // end namespace internal

template <typename FFT, typename XprType, int FFTResultType, int FFTDir>
class TensorFFTOp : public TensorBase<TensorFFTOp<FFT, XprType, FFTResultType, FFTDir>, ReadOnlyAccessors> {
 public:
  typedef typename Eigen::internal::traits<TensorFFTOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename internal::conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef OutputScalar CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorFFTOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorFFTOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorFFTOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorFFTOp(const XprType& expr, const FFT& fft)
      : m_xpr(expr), m_fft(fft) {}

  EIGEN_DEVICE_FUNC
  const FFT& fft() const { return m_fft; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type& expression() const {
    return m_xpr;
  }

 protected:
  typename XprType::Nested m_xpr;
  const FFT m_fft;
};

// Eval as rvalue
template <typename FFT, typename ArgType, typename Device, int FFTResultType, int FFTDir>
struct TensorEvaluator<const TensorFFTOp<FFT, ArgType, FFTResultType, FFTDir>, Device> {
  typedef TensorFFTOp<FFT, ArgType, FFTResultType, FFTDir> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  typedef internal::traits<XprType> XprTraits;
  typedef typename XprTraits::Scalar InputScalar;
  typedef typename internal::conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef OutputScalar CoeffReturnType;
  typedef typename PacketType<OutputScalar, Device>::type PacketReturnType;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;
    typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = true,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device) : m_fft(op.fft()), m_impl(op.expression(), device), m_data(NULL), m_device(device) {
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      eigen_assert(input_dims[i] > 0);
      m_dimensions[i] = input_dims[i];
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i - 1] * m_dimensions[i - 1];
      }
    } else {
      m_strides[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i + 1] * m_dimensions[i + 1];
      }
    }
    m_size = m_dimensions.TotalSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_dimensions;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalToBuf(data);
      return false;
    } else {
      m_data = (EvaluatorPointerType)m_device.get((CoeffReturnType*)(m_device.allocate_temp(sizeof(CoeffReturnType) * m_size)));
      evalToBuf(m_data);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_data) {
      m_device.deallocate(m_data);
      m_data = NULL;
    }
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffReturnType coeff(Index index) const {
    return m_data[index];
  }

  template <int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketReturnType
  packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_data + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif

 private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalToBuf(EvaluatorPointerType data) {
    const bool write_to_out = internal::is_same<OutputScalar, ComplexScalar>::value;
    ComplexScalar* buf = write_to_out ? (ComplexScalar*)data : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * m_size);

    for (Index i = 0; i < m_size; ++i) {
      buf[i] = MakeComplex<internal::is_same<InputScalar, RealScalar>::value>()(m_impl.coeff(i));
    }

    for (size_t i = 0; i < m_fft.size(); ++i) {
      Index dim = m_fft[i];
      eigen_assert(dim >= 0 && dim < NumDims);
      Index line_len = m_dimensions[dim];
      eigen_assert(line_len >= 1);
      ComplexScalar* line_buf = (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * line_len);
      const bool is_power_of_two = isPowerOfTwo(line_len);
      const Index good_composite = is_power_of_two ? 0 : findGoodComposite(line_len);
      const Index log_len = is_power_of_two ? getLog2(line_len) : getLog2(good_composite);

      ComplexScalar* a = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * good_composite);
      ComplexScalar* b = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * good_composite);
      ComplexScalar* pos_j_base_powered = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * (line_len + 1));
      if (!is_power_of_two) {
        // Compute twiddle factors
        //   t_n = exp(sqrt(-1) * pi * n^2 / line_len)
        // for n = 0, 1,..., line_len-1.
        // For n > 2 we use the recurrence t_n = t_{n-1}^2 / t_{n-2} * t_1^2

        // The recurrence is correct in exact arithmetic, but causes
        // numerical issues for large transforms, especially in
        // single-precision floating point.
        //
        // pos_j_base_powered[0] = ComplexScalar(1, 0);
        // if (line_len > 1) {
        //   const ComplexScalar pos_j_base = ComplexScalar(
        //       numext::cos(M_PI / line_len), numext::sin(M_PI / line_len));
        //   pos_j_base_powered[1] = pos_j_base;
        //   if (line_len > 2) {
        //     const ComplexScalar pos_j_base_sq = pos_j_base * pos_j_base;
        //     for (int i = 2; i < line_len + 1; ++i) {
        //       pos_j_base_powered[i] = pos_j_base_powered[i - 1] *
        //           pos_j_base_powered[i - 1] /
        //           pos_j_base_powered[i - 2] *
        //           pos_j_base_sq;
        //     }
        //   }
        // }
        // TODO(rmlarsen): Find a way to use Eigen's vectorized sin
        // and cosine functions here.
        for (int j = 0; j < line_len + 1; ++j) {
          double arg = ((EIGEN_PI * j) * j) / line_len;
          std::complex<double> tmp(numext::cos(arg), numext::sin(arg));
          pos_j_base_powered[j] = static_cast<ComplexScalar>(tmp);
        }
      }

      for (Index partial_index = 0; partial_index < m_size / line_len; ++partial_index) {
        const Index base_offset = getBaseOffsetFromIndex(partial_index, dim);

        // get data into line_buf
        const Index stride = m_strides[dim];
        if (stride == 1) {
          m_device.memcpy(line_buf, &buf[base_offset], line_len*sizeof(ComplexScalar));
        } else {
          Index offset = base_offset;
          for (int j = 0; j < line_len; ++j, offset += stride) {
            line_buf[j] = buf[offset];
          }
        }

        // process the line
        if (is_power_of_two) {
          processDataLineCooleyTukey(line_buf, line_len, log_len);
        }
        else {
          processDataLineBluestein(line_buf, line_len, good_composite, log_len, a, b, pos_j_base_powered);
        }

        // write back
        if (FFTDir == FFT_FORWARD && stride == 1) {
          m_device.memcpy(&buf[base_offset], line_buf, line_len*sizeof(ComplexScalar));
        } else {
          Index offset = base_offset;
          const ComplexScalar div_factor =  ComplexScalar(1.0 / line_len, 0);
          for (int j = 0; j < line_len; ++j, offset += stride) {
             buf[offset] = (FFTDir == FFT_FORWARD) ? line_buf[j] : line_buf[j] * div_factor;
          }
        }
      }
      m_device.deallocate(line_buf);
      if (!is_power_of_two) {
        m_device.deallocate(a);
        m_device.deallocate(b);
        m_device.deallocate(pos_j_base_powered);
      }
    }

    if(!write_to_out) {
      for (Index i = 0; i < m_size; ++i) {
        data[i] = PartOf<FFTResultType>()(buf[i]);
      }
      m_device.deallocate(buf);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static bool isPowerOfTwo(Index x) {
    eigen_assert(x > 0);
    return !(x & (x - 1));
  }

  // The composite number for padding, used in Bluestein's FFT algorithm
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Index findGoodComposite(Index n) {
    Index i = 2;
    while (i < 2 * n - 1) i *= 2;
    return i;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Index getLog2(Index m) {
    Index log2m = 0;
    while (m >>= 1) log2m++;
    return log2m;
  }

  // Call Cooley Tukey algorithm directly, data length must be power of 2
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void processDataLineCooleyTukey(ComplexScalar* line_buf, Index line_len, Index log_len) {
    eigen_assert(isPowerOfTwo(line_len));
    scramble_FFT(line_buf, line_len);
    compute_1D_Butterfly<FFTDir>(line_buf, line_len, log_len);
  }

  // Call Bluestein's FFT algorithm, m is a good composite number greater than (2 * n - 1), used as the padding length
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void processDataLineBluestein(ComplexScalar* line_buf, Index line_len, Index good_composite, Index log_len, ComplexScalar* a, ComplexScalar* b, const ComplexScalar* pos_j_base_powered) {
    Index n = line_len;
    Index m = good_composite;
    ComplexScalar* data = line_buf;

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        a[i] = data[i] * numext::conj(pos_j_base_powered[i]);
      }
      else {
        a[i] = data[i] * pos_j_base_powered[i];
      }
    }
    for (Index i = n; i < m; ++i) {
      a[i] = ComplexScalar(0, 0);
    }

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        b[i] = pos_j_base_powered[i];
      }
      else {
        b[i] = numext::conj(pos_j_base_powered[i]);
      }
    }
    for (Index i = n; i < m - n; ++i) {
      b[i] = ComplexScalar(0, 0);
    }
    for (Index i = m - n; i < m; ++i) {
      if(FFTDir == FFT_FORWARD) {
        b[i] = pos_j_base_powered[m-i];
      }
      else {
        b[i] = numext::conj(pos_j_base_powered[m-i]);
      }
    }

    scramble_FFT(a, m);
    compute_1D_Butterfly<FFT_FORWARD>(a, m, log_len);

    scramble_FFT(b, m);
    compute_1D_Butterfly<FFT_FORWARD>(b, m, log_len);

    for (Index i = 0; i < m; ++i) {
      a[i] *= b[i];
    }

    scramble_FFT(a, m);
    compute_1D_Butterfly<FFT_REVERSE>(a, m, log_len);

    //Do the scaling after ifft
    for (Index i = 0; i < m; ++i) {
      a[i] /= m;
    }

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        data[i] = a[i] * numext::conj(pos_j_base_powered[i]);
      }
      else {
        data[i] = a[i] * pos_j_base_powered[i];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void scramble_FFT(ComplexScalar* data, Index n) {
    eigen_assert(isPowerOfTwo(n));
    Index j = 1;
    for (Index i = 1; i < n; ++i){
      if (j > i) {
        std::swap(data[j-1], data[i-1]);
      }
      Index m = n >> 1;
      while (m >= 2 && j > m) {
        j -= m;
        m >>= 1;
      }
      j += m;
    }
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_2(ComplexScalar* data) {
    ComplexScalar tmp = data[1];
    data[1] = data[0] - data[1];
    data[0] += tmp;
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_4(ComplexScalar* data) {
    ComplexScalar tmp[4];
    tmp[0] = data[0] + data[1];
    tmp[1] = data[0] - data[1];
    tmp[2] = data[2] + data[3];
    if (Dir == FFT_FORWARD) {
      tmp[3] = ComplexScalar(0.0, -1.0) * (data[2] - data[3]);
    } else {
      tmp[3] = ComplexScalar(0.0, 1.0) * (data[2] - data[3]);
    }
    data[0] = tmp[0] + tmp[2];
    data[1] = tmp[1] + tmp[3];
    data[2] = tmp[0] - tmp[2];
    data[3] = tmp[1] - tmp[3];
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_8(ComplexScalar* data) {
    ComplexScalar tmp_1[8];
    ComplexScalar tmp_2[8];

    tmp_1[0] = data[0] + data[1];
    tmp_1[1] = data[0] - data[1];
    tmp_1[2] = data[2] + data[3];
    if (Dir == FFT_FORWARD) {
      tmp_1[3] = (data[2] - data[3]) * ComplexScalar(0, -1);
    } else {
      tmp_1[3] = (data[2] - data[3]) * ComplexScalar(0, 1);
    }
    tmp_1[4] = data[4] + data[5];
    tmp_1[5] = data[4] - data[5];
    tmp_1[6] = data[6] + data[7];
    if (Dir == FFT_FORWARD) {
      tmp_1[7] = (data[6] - data[7]) * ComplexScalar(0, -1);
    } else {
      tmp_1[7] = (data[6] - data[7]) * ComplexScalar(0, 1);
    }
    tmp_2[0] = tmp_1[0] + tmp_1[2];
    tmp_2[1] = tmp_1[1] + tmp_1[3];
    tmp_2[2] = tmp_1[0] - tmp_1[2];
    tmp_2[3] = tmp_1[1] - tmp_1[3];
    tmp_2[4] = tmp_1[4] + tmp_1[6];
// SQRT2DIV2 = sqrt(2)/2
#define SQRT2DIV2 0.7071067811865476
    if (Dir == FFT_FORWARD) {
      tmp_2[5] = (tmp_1[5] + tmp_1[7]) * ComplexScalar(SQRT2DIV2, -SQRT2DIV2);
      tmp_2[6] = (tmp_1[4] - tmp_1[6]) * ComplexScalar(0, -1);
      tmp_2[7] = (tmp_1[5] - tmp_1[7]) * ComplexScalar(-SQRT2DIV2, -SQRT2DIV2);
    } else {
      tmp_2[5] = (tmp_1[5] + tmp_1[7]) * ComplexScalar(SQRT2DIV2, SQRT2DIV2);
      tmp_2[6] = (tmp_1[4] - tmp_1[6]) * ComplexScalar(0, 1);
      tmp_2[7] = (tmp_1[5] - tmp_1[7]) * ComplexScalar(-SQRT2DIV2, SQRT2DIV2);
    }
    data[0] = tmp_2[0] + tmp_2[4];
    data[1] = tmp_2[1] + tmp_2[5];
    data[2] = tmp_2[2] + tmp_2[6];
    data[3] = tmp_2[3] + tmp_2[7];
    data[4] = tmp_2[0] - tmp_2[4];
    data[5] = tmp_2[1] - tmp_2[5];
    data[6] = tmp_2[2] - tmp_2[6];
    data[7] = tmp_2[3] - tmp_2[7];
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_1D_merge(
      ComplexScalar* data, Index n, Index n_power_of_2) {
    // Original code:
    // RealScalar wtemp = std::sin(M_PI/n);
    // RealScalar wpi =  -std::sin(2 * M_PI/n);
    const RealScalar wtemp = m_sin_PI_div_n_LUT[n_power_of_2];
    const RealScalar wpi = (Dir == FFT_FORWARD)
                               ? m_minus_sin_2_PI_div_n_LUT[n_power_of_2]
                               : -m_minus_sin_2_PI_div_n_LUT[n_power_of_2];

    const ComplexScalar wp(wtemp, wpi);
    const ComplexScalar wp_one = wp + ComplexScalar(1, 0);
    const ComplexScalar wp_one_2 = wp_one * wp_one;
    const ComplexScalar wp_one_3 = wp_one_2 * wp_one;
    const ComplexScalar wp_one_4 = wp_one_3 * wp_one;
    const Index n2 = n / 2;
    ComplexScalar w(1.0, 0.0);
    for (Index i = 0; i < n2; i += 4) {
       ComplexScalar temp0(data[i + n2] * w);
       ComplexScalar temp1(data[i + 1 + n2] * w * wp_one);
       ComplexScalar temp2(data[i + 2 + n2] * w * wp_one_2);
       ComplexScalar temp3(data[i + 3 + n2] * w * wp_one_3);
       w = w * wp_one_4;

       data[i + n2] = data[i] - temp0;
       data[i] += temp0;

       data[i + 1 + n2] = data[i + 1] - temp1;
       data[i + 1] += temp1;

       data[i + 2 + n2] = data[i + 2] - temp2;
       data[i + 2] += temp2;

       data[i + 3 + n2] = data[i + 3] - temp3;
       data[i + 3] += temp3;
    }
  }

 template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_1D_Butterfly(
      ComplexScalar* data, Index n, Index n_power_of_2) {
    eigen_assert(isPowerOfTwo(n));
    if (n > 8) {
      compute_1D_Butterfly<Dir>(data, n / 2, n_power_of_2 - 1);
      compute_1D_Butterfly<Dir>(data + n / 2, n / 2, n_power_of_2 - 1);
      butterfly_1D_merge<Dir>(data, n, n_power_of_2);
    } else if (n == 8) {
      butterfly_8<Dir>(data);
    } else if (n == 4) {
      butterfly_4<Dir>(data);
    } else if (n == 2) {
      butterfly_2<Dir>(data);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index getBaseOffsetFromIndex(Index index, Index omitted_dim) const {
    Index result = 0;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > omitted_dim; --i) {
        const Index partial_m_stride = m_strides[i] / m_dimensions[omitted_dim];
        const Index idx = index / partial_m_stride;
        index -= idx * partial_m_stride;
        result += idx * m_strides[i];
      }
      result += index;
    }
    else {
      for (Index i = 0; i < omitted_dim; ++i) {
        const Index partial_m_stride = m_strides[i] / m_dimensions[omitted_dim];
        const Index idx = index / partial_m_stride;
        index -= idx * partial_m_stride;
        result += idx * m_strides[i];
      }
      result += index;
    }
    // Value of index_coords[omitted_dim] is not determined to this step
    return result;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index getIndexFromOffset(Index base, Index omitted_dim, Index offset) const {
    Index result = base + offset * m_strides[omitted_dim] ;
    return result;
  }

 protected:
  Index m_size;
  const FFT EIGEN_DEVICE_REF m_fft;
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  TensorEvaluator<ArgType, Device> m_impl;
  EvaluatorPointerType m_data;
  const Device EIGEN_DEVICE_REF m_device;

  // This will support a maximum FFT size of 2^32 for each dimension
  // m_sin_PI_div_n_LUT[i] = (-2) * std::sin(M_PI / std::pow(2,i)) ^ 2;
  const RealScalar m_sin_PI_div_n_LUT[32] = {
    RealScalar(0.0),
    RealScalar(-2),
    RealScalar(-0.999999999999999),
    RealScalar(-0.292893218813453),
    RealScalar(-0.0761204674887130),
    RealScalar(-0.0192147195967696),
    RealScalar(-0.00481527332780311),
    RealScalar(-0.00120454379482761),
    RealScalar(-3.01181303795779e-04),
    RealScalar(-7.52981608554592e-05),
    RealScalar(-1.88247173988574e-05),
    RealScalar(-4.70619042382852e-06),
    RealScalar(-1.17654829809007e-06),
    RealScalar(-2.94137117780840e-07),
    RealScalar(-7.35342821488550e-08),
    RealScalar(-1.83835707061916e-08),
    RealScalar(-4.59589268710903e-09),
    RealScalar(-1.14897317243732e-09),
    RealScalar(-2.87243293150586e-10),
    RealScalar( -7.18108232902250e-11),
    RealScalar(-1.79527058227174e-11),
    RealScalar(-4.48817645568941e-12),
    RealScalar(-1.12204411392298e-12),
    RealScalar(-2.80511028480785e-13),
    RealScalar(-7.01277571201985e-14),
    RealScalar(-1.75319392800498e-14),
    RealScalar(-4.38298482001247e-15),
    RealScalar(-1.09574620500312e-15),
    RealScalar(-2.73936551250781e-16),
    RealScalar(-6.84841378126949e-17),
    RealScalar(-1.71210344531737e-17),
    RealScalar(-4.28025861329343e-18)
  };

  // m_minus_sin_2_PI_div_n_LUT[i] = -std::sin(2 * M_PI / std::pow(2,i));
  const RealScalar m_minus_sin_2_PI_div_n_LUT[32] = {
    RealScalar(0.0),
    RealScalar(0.0),
    RealScalar(-1.00000000000000e+00),
    RealScalar(-7.07106781186547e-01),
    RealScalar(-3.82683432365090e-01),
    RealScalar(-1.95090322016128e-01),
    RealScalar(-9.80171403295606e-02),
    RealScalar(-4.90676743274180e-02),
    RealScalar(-2.45412285229123e-02),
    RealScalar(-1.22715382857199e-02),
    RealScalar(-6.13588464915448e-03),
    RealScalar(-3.06795676296598e-03),
    RealScalar(-1.53398018628477e-03),
    RealScalar(-7.66990318742704e-04),
    RealScalar(-3.83495187571396e-04),
    RealScalar(-1.91747597310703e-04),
    RealScalar(-9.58737990959773e-05),
    RealScalar(-4.79368996030669e-05),
    RealScalar(-2.39684498084182e-05),
    RealScalar(-1.19842249050697e-05),
    RealScalar(-5.99211245264243e-06),
    RealScalar(-2.99605622633466e-06),
    RealScalar(-1.49802811316901e-06),
    RealScalar(-7.49014056584716e-07),
    RealScalar(-3.74507028292384e-07),
    RealScalar(-1.87253514146195e-07),
    RealScalar(-9.36267570730981e-08),
    RealScalar(-4.68133785365491e-08),
    RealScalar(-2.34066892682746e-08),
    RealScalar(-1.17033446341373e-08),
    RealScalar(-5.85167231706864e-09),
    RealScalar(-2.92583615853432e-09)
  };
};

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_FFT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFixedSize.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H
#define EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H

namespace Eigen {

/** \class TensorFixedSize
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The fixed sized version of the tensor class.
  *
  * The fixed sized equivalent of
  * Eigen::Tensor<float, 3> t(3, 5, 7);
  * is
  * Eigen::TensorFixedSize<float, Sizes<3,5,7>> t;
  */

template<typename Scalar_, typename Dimensions_, int Options_, typename IndexType>
class TensorFixedSize : public TensorBase<TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> >
{
  public:
    typedef TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> Self;
    typedef TensorBase<TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> > Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<Self>::StorageKind StorageKind;
    typedef typename internal::traits<Self>::Index Index;
    typedef Scalar_ Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    static const int Options = Options_;

    enum {
      IsAligned = bool(EIGEN_MAX_ALIGN_BYTES>0),
      PacketAccess = (internal::packet_traits<Scalar>::size > 1),
      BlockAccess = false,
      PreferBlockAccess = false,
      Layout = Options_ & RowMajor ? RowMajor : ColMajor,
      CoordAccess = true,
      RawAccess = true
    };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  typedef Dimensions_ Dimensions;
  static const std::size_t NumIndices = Dimensions::count;

  protected:
  TensorStorage<Scalar, Dimensions, Options> m_storage;

  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    rank()                   const { return NumIndices; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    dimension(std::size_t n) const { return m_storage.dimensions()[n]; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions&        dimensions()             const { return m_storage.dimensions(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    size()                   const { return m_storage.size(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar                   *data()                        { return m_storage.data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar             *data()                  const { return m_storage.data(); }

    // This makes EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    // work, because that uses base().coeffRef() - and we don't yet
    // implement a similar class hierarchy
    inline Self& base()             { return *this; }
    inline const Self& base() const { return *this; }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index firstIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeff(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(const array<Index, NumIndices>& indices) const
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }


#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index firstIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(Index firstIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return this->operator()(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1) const
    {
      if (Options&RowMajor) {
        const Index index = i1 + i0 * m_storage.dimensions()[1];
        return m_storage.data()[index];
      } else {
        const Index index = i0 + i1 * m_storage.dimensions()[0];
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2) const
    {
      if (Options&RowMajor) {
         const Index index = i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0);
         return m_storage.data()[index];
      } else {
         const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * i2);
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      if (Options&RowMajor) {
        const Index index = i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * i3));
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      if (Options&RowMajor) {
        const Index index = i4 + m_storage.dimensions()[4] * (i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0)));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * (i3 + m_storage.dimensions()[3] * i4)));
        return m_storage.data()[index];
      }
    }
#endif


    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(const array<Index, NumIndices>& indices) const
    {
      eigen_assert(checkIndexRange(indices));
      return coeff(indices);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return coeff(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator[](Index index) const
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead.
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return operator()(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1)
    {
       if (Options&RowMajor) {
         const Index index = i1 + i0 * m_storage.dimensions()[1];
        return m_storage.data()[index];
      } else {
        const Index index = i0 + i1 * m_storage.dimensions()[0];
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2)
    {
       if (Options&RowMajor) {
         const Index index = i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0);
        return m_storage.data()[index];
      } else {
         const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * i2);
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      if (Options&RowMajor) {
        const Index index = i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * i3));
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      if (Options&RowMajor) {
        const Index index = i4 + m_storage.dimensions()[4] * (i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0)));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * (i3 + m_storage.dimensions()[3] * i4)));
        return m_storage.data()[index];
      }
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(const array<Index, NumIndices>& indices)
    {
      eigen_assert(checkIndexRange(indices));
      return coeffRef(indices);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeffRef();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator[](Index index)
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize()
      : m_storage()
    {
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const Self& other)
      : m_storage(other.m_storage)
    {
    }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorFixedSize(Self&& other)
      : m_storage(other.m_storage)
    {
    }
#endif

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const TensorBase<OtherDerived, ReadOnlyAccessors>& other)
    {
      typedef TensorAssignOp<TensorFixedSize, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const TensorBase<OtherDerived, WriteAccessors>& other)
    {
      typedef TensorAssignOp<TensorFixedSize, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    // FIXME: check that the dimensions of other match the dimensions of *this.
    // Unfortunately this isn't possible yet when the rhs is an expression.
    EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(TensorFixedSize)


  protected:
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE bool checkIndexRange(const array<Index, NumIndices>& /*indices*/) const
    {
      using internal::array_apply_and_reduce;
      using internal::array_zip_and_reduce;
      using internal::greater_equal_zero_op;
      using internal::logical_and_op;
      using internal::lesser_op;

      return true;
        // check whether the indices are all >= 0
          /*       array_apply_and_reduce<logical_and_op, greater_equal_zero_op>(indices) &&
        // check whether the indices fit in the dimensions
        array_zip_and_reduce<logical_and_op, lesser_op>(indices, m_storage.dimensions());*/
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index linearizedIndex(const array<Index, NumIndices>& indices) const
    {
      if (Options&RowMajor) {
        return m_storage.dimensions().IndexOfRowMajor(indices);
      } else {
        return m_storage.dimensions().IndexOfColMajor(indices);
      }
    }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForcedEval.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H
#define EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H

namespace Eigen {

/** \class TensorForcedEval
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename XprType>
struct traits<TensorForcedEvalOp<XprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

  enum {
    Flags = 0
  };
};

template<typename XprType>
struct eval<TensorForcedEvalOp<XprType>, Eigen::Dense>
{
  typedef const TensorForcedEvalOp<XprType>& type;
};

template<typename XprType>
struct nested<TensorForcedEvalOp<XprType>, 1, typename eval<TensorForcedEvalOp<XprType> >::type>
{
  typedef TensorForcedEvalOp<XprType> type;
};

}  // end namespace internal



template<typename XprType>
class TensorForcedEvalOp : public TensorBase<TensorForcedEvalOp<XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorForcedEvalOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorForcedEvalOp(const XprType& expr)
      : m_xpr(expr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

namespace internal {
template <typename Device, typename CoeffReturnType>
struct non_integral_type_placement_new{
  template <typename StorageType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(Index numValues, StorageType m_buffer) {
   // Initialize non-trivially constructible types.
    if (!internal::is_arithmetic<CoeffReturnType>::value) {
      for (Index i = 0; i < numValues; ++i) new (m_buffer + i) CoeffReturnType();
    }
}
};

// SYCL does not support non-integral types 
// having new (m_buffer + i) CoeffReturnType() causes the following compiler error for SYCL Devices 
// no matching function for call to 'operator new'
template <typename CoeffReturnType>
struct non_integral_type_placement_new<Eigen::SyclDevice, CoeffReturnType> {
  template <typename StorageType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(Index, StorageType) {
}
};
} // end namespace internal

template<typename ArgType_, typename Device>
struct TensorEvaluator<const TensorForcedEvalOp<ArgType_>, Device>
{
  typedef const typename internal::remove_all<ArgType_>::type ArgType;
  typedef TensorForcedEvalOp<ArgType> XprType;
  typedef typename ArgType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = internal::is_arithmetic<CoeffReturnType>::value,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = true
  };

  static const int NumDims = internal::traits<ArgType>::NumDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_op(op.expression()),
      m_device(device), m_buffer(NULL)
  { }

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    const Index numValues =  internal::array_prod(m_impl.dimensions());
    m_buffer = m_device.get((CoeffReturnType*)m_device.allocate_temp(numValues * sizeof(CoeffReturnType)));

   internal::non_integral_type_placement_new<Device, CoeffReturnType>()(numValues, m_buffer);

    typedef TensorEvalToOp< const typename internal::remove_const<ArgType>::type > EvalTo;
    EvalTo evalToTmp(m_device.get(m_buffer), m_op);

    internal::TensorExecutor<
        const EvalTo, typename internal::remove_const<Device>::type,
        /*Vectorizable=*/internal::IsVectorizable<Device, const ArgType>::value,
        /*Tiling=*/internal::IsTileable<Device, const ArgType>::value>::
        run(evalToTmp, m_device);

    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    const Index numValues = internal::array_prod(m_impl.dimensions());
    m_buffer = m_device.get((CoeffReturnType*)m_device.allocate_temp(
        numValues * sizeof(CoeffReturnType)));
    typedef TensorEvalToOp<const typename internal::remove_const<ArgType>::type>
        EvalTo;
    EvalTo evalToTmp(m_device.get(m_buffer), m_op);

    auto on_done = std::bind([](EvalSubExprsCallback done_) { done_(true); },
                             std::move(done));
    internal::TensorAsyncExecutor<
        const EvalTo, typename internal::remove_const<Device>::type,
        decltype(on_done),
        /*Vectorizable=*/internal::IsVectorizable<Device, const ArgType>::value,
        /*Tiling=*/internal::IsTileable<Device, const ArgType>::value>::
        runAsync(evalToTmp, m_device, std::move(on_done));
  }
#endif

  EIGEN_STRONG_INLINE void cleanup() {
    m_device.deallocate_temp(m_buffer);
    m_buffer = NULL;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_buffer[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_buffer + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_buffer != NULL);
    return TensorBlock::materialize(m_buffer, m_impl.dimensions(), desc, scratch);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  EvaluatorPointerType data() const { return m_buffer; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_buffer.bind(cgh);
    m_impl.bind(cgh);
  }
#endif
 private:
  TensorEvaluator<ArgType, Device> m_impl;
  const ArgType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_buffer;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForwardDeclarations.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H

namespace Eigen {

// MakePointer class is used as a container of the address space of the pointer
// on the host and on the device. From the host side it generates the T* pointer
// and when EIGEN_USE_SYCL is used it construct a buffer with a map_allocator to
// T* m_data on the host. It is always called on the device.
// Specialisation of MakePointer class for creating the sycl buffer with
// map_allocator.
template<typename T> struct MakePointer {
  typedef T* Type;
  typedef const T* ConstType;
};

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T* constCast(const T* data) {
  return const_cast<T*>(data);
}

// The StorageMemory class is a container of the device specific pointer
// used for refering to a Pointer on TensorEvaluator class. While the TensorExpression
// is a device-agnostic type and need MakePointer class for type conversion,
// the TensorEvaluator class can be specialized for a device, hence it is possible
// to construct different types of temproray storage memory in TensorEvaluator
// for different devices by specializing the following StorageMemory class.
template<typename T, typename device> struct StorageMemory: MakePointer <T> {};

namespace internal{
template<typename A, typename B> struct Pointer_type_promotion {
  static const bool val=false;
};
template<typename A> struct Pointer_type_promotion<A, A> {
  static const bool val = true;
};
template<typename A, typename B> struct TypeConversion {
  typedef A* type;
};
}


template<typename PlainObjectType, int Options_ = Unaligned, template <class> class MakePointer_ = MakePointer> class TensorMap;
template<typename Scalar_, int NumIndices_, int Options_ = 0, typename IndexType = DenseIndex> class Tensor;
template<typename Scalar_, typename Dimensions, int Options_ = 0, typename IndexType = DenseIndex> class TensorFixedSize;
template<typename PlainObjectType> class TensorRef;
template<typename Derived, int AccessLevel> class TensorBase;

template<typename NullaryOp, typename PlainObjectType> class TensorCwiseNullaryOp;
template<typename UnaryOp, typename XprType> class TensorCwiseUnaryOp;
template<typename BinaryOp, typename LeftXprType, typename RightXprType> class TensorCwiseBinaryOp;
template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType> class TensorCwiseTernaryOp;
template<typename IfXprType, typename ThenXprType, typename ElseXprType> class TensorSelectOp;
template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_ = MakePointer > class TensorReductionOp;
template<typename XprType> class TensorIndexTupleOp;
template<typename ReduceOp, typename Dims, typename XprType> class TensorTupleReducerOp;
template<typename Axis, typename LeftXprType, typename RightXprType> class TensorConcatenationOp;
template<typename Dimensions, typename LeftXprType, typename RightXprType, typename OutputKernelType> class TensorContractionOp;
template<typename TargetType, typename XprType> class TensorConversionOp;
template<typename Dimensions, typename InputXprType, typename KernelXprType> class TensorConvolutionOp;
template<typename FFT, typename XprType, int FFTDataType, int FFTDirection> class TensorFFTOp;
template<typename PatchDim, typename XprType> class TensorPatchOp;
template<DenseIndex Rows, DenseIndex Cols, typename XprType> class TensorImagePatchOp;
template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType> class TensorVolumePatchOp;
template<typename Broadcast, typename XprType> class TensorBroadcastingOp;
template<DenseIndex DimId, typename XprType> class TensorChippingOp;
template<typename NewDimensions, typename XprType> class TensorReshapingOp;
template<typename XprType> class TensorLayoutSwapOp;
template<typename StartIndices, typename Sizes, typename XprType> class TensorSlicingOp;
template<typename ReverseDimensions, typename XprType> class TensorReverseOp;
template<typename PaddingDimensions, typename XprType> class TensorPaddingOp;
template<typename Shuffle, typename XprType> class TensorShufflingOp;
template<typename Strides, typename XprType> class TensorStridingOp;
template<typename StartIndices, typename StopIndices, typename Strides, typename XprType> class TensorStridingSlicingOp;
template<typename Strides, typename XprType> class TensorInflationOp;
template<typename Generator, typename XprType> class TensorGeneratorOp;
template<typename LeftXprType, typename RightXprType> class TensorAssignOp;
template<typename Op, typename XprType> class TensorScanOp;
template<typename Dims, typename XprType> class TensorTraceOp;

template<typename CustomUnaryFunc, typename XprType> class TensorCustomUnaryOp;
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType> class TensorCustomBinaryOp;

template<typename XprType, template <class> class MakePointer_ = MakePointer> class TensorEvalToOp;
template<typename XprType> class TensorForcedEvalOp;

template<typename ExpressionType, typename DeviceType> class TensorDevice;
template<typename ExpressionType, typename DeviceType, typename DoneCallback> class TensorAsyncDevice;
template<typename Derived, typename Device> struct TensorEvaluator;

struct NoOpOutputKernel;

struct DefaultDevice;
struct ThreadPoolDevice;
struct GpuDevice;
struct SyclDevice;

#ifdef EIGEN_USE_SYCL

template <typename T> struct MakeSYCLPointer {
  typedef Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T> Type;
};

template <typename T>
EIGEN_STRONG_INLINE const Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T>&
constCast(const Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T>& data) {
  return data;
}

template <typename T>
struct StorageMemory<T, SyclDevice> : MakeSYCLPointer<T> {};
template <typename T>
struct StorageMemory<T, const SyclDevice> : StorageMemory<T, SyclDevice> {};

namespace TensorSycl {
namespace internal{
template <typename Evaluator, typename Op> class GenericNondeterministicReducer;
}
}
#endif


enum FFTResultType {
  RealPart = 0,
  ImagPart = 1,
  BothParts = 2
};

enum FFTDirection {
    FFT_FORWARD = 0,
    FFT_REVERSE = 1
};


namespace internal {

template <typename Device, typename Expression>
struct IsVectorizable {
  static const bool value = TensorEvaluator<Expression, Device>::PacketAccess;
};

template <typename Expression>
struct IsVectorizable<GpuDevice, Expression> {
  static const bool value = TensorEvaluator<Expression, GpuDevice>::PacketAccess &&
                            TensorEvaluator<Expression, GpuDevice>::IsAligned;
};

// Tiled evaluation strategy.
enum TiledEvaluation {
  Off = 0,    // tiled evaluation is not supported
  On = 1,     // still work in progress (see TensorBlock.h)
};

template <typename Device, typename Expression>
struct IsTileable {
  // Check that block evaluation is supported and it's a preferred option (at
  // least one sub-expression has much faster block evaluation, e.g.
  // broadcasting).
  static const bool BlockAccess =
      TensorEvaluator<Expression, Device>::BlockAccess &&
      TensorEvaluator<Expression, Device>::PreferBlockAccess;

  static const TiledEvaluation value =
      BlockAccess ? TiledEvaluation::On : TiledEvaluation::Off;
};

template <typename Expression, typename Device,
          bool Vectorizable      = IsVectorizable<Device, Expression>::value,
          TiledEvaluation Tiling = IsTileable<Device, Expression>::value>
class TensorExecutor;

template <typename Expression, typename Device, typename DoneCallback,
          bool Vectorizable = IsVectorizable<Device, Expression>::value,
          TiledEvaluation Tiling = IsTileable<Device, Expression>::value>
class TensorAsyncExecutor;


}  // end namespace internal

}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H
#define EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H

namespace Eigen {
namespace internal {


/** \internal
 * \brief Template functor to compute the modulo between an array and a scalar.
 */
template <typename Scalar>
struct scalar_mod_op {
  EIGEN_DEVICE_FUNC scalar_mod_op(const Scalar& divisor) : m_divisor(divisor) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator() (const Scalar& a) const { return a % m_divisor; }
  const Scalar m_divisor;
};
template <typename Scalar>
struct functor_traits<scalar_mod_op<Scalar> >
{ enum { Cost = scalar_div_cost<Scalar,false>::value, PacketAccess = false }; };


/** \internal
 * \brief Template functor to compute the modulo between 2 arrays.
 */
template <typename Scalar>
struct scalar_mod2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_mod2_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator() (const Scalar& a, const Scalar& b) const { return a % b; }
};
template <typename Scalar>
struct functor_traits<scalar_mod2_op<Scalar> >
{ enum { Cost = scalar_div_cost<Scalar,false>::value, PacketAccess = false }; };

template <typename Scalar>
struct scalar_fmod_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_fmod_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar
  operator()(const Scalar& a, const Scalar& b) const {
    return numext::fmod(a, b);
  }
};
template <typename Scalar>
struct functor_traits<scalar_fmod_op<Scalar> > {
  enum { Cost = 13,  // Reciprocal throughput of FPREM on Haswell.
         PacketAccess = false };
};

template<typename Reducer, typename Device>
struct reducer_traits {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};

// Standard reduction functors
template <typename T> struct SumReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    internal::scalar_sum_op<T> sum_op;
    *accum = sum_op(*accum, t);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    (*accum) = padd<Packet>(*accum, p);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(0);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_sum_op<T> sum_op;
    return sum_op(saccum, predux(vaccum));
  }
};

template <typename T, typename Device>
struct reducer_traits<SumReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasAdd,
    IsStateful = false,
    IsExactlyAssociative = NumTraits<T>::IsInteger
  };
};

template <typename T> struct MeanReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  MeanReducer() : scalarCount_(0), packetCount_(0) { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) {
    internal::scalar_sum_op<T> sum_op;
    *accum = sum_op(*accum, t);
    scalarCount_++;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) {
    (*accum) = padd<Packet>(*accum, p);
    packetCount_++;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(0);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    internal::scalar_quotient_op<T> quotient_op;
    return quotient_op(accum, T(scalarCount_));
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return pdiv(vaccum, pset1<Packet>(T(packetCount_)));
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_sum_op<T> sum_op;
    internal::scalar_quotient_op<T> quotient_op;
    return quotient_op(
        sum_op(saccum, predux(vaccum)),
        T(scalarCount_ + packetCount_ * unpacket_traits<Packet>::size));
  }

  protected:
    DenseIndex scalarCount_;
    DenseIndex packetCount_;
};

template <typename T, typename Device>
struct reducer_traits<MeanReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasAdd &&
                   PacketType<T, Device>::HasDiv && !NumTraits<T>::IsInteger,
    IsStateful = true,
    IsExactlyAssociative = NumTraits<T>::IsInteger
  };
};


template <typename T, bool IsMax = true, bool IsInteger = true>
struct MinMaxBottomValue {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::lowest();
  }
};
template <typename T>
struct MinMaxBottomValue<T, true, false> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return -Eigen::NumTraits<T>::infinity();
  }
};
template <typename T>
struct MinMaxBottomValue<T, false, true> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::highest();
  }
};
template <typename T>
struct MinMaxBottomValue<T, false, false> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::infinity();
  }
};


template <typename T, int NaNPropagation=PropagateFast> struct MaxReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    *accum = op(t, *accum);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    (*accum) = op.packetOp(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return MinMaxBottomValue<T, /*IsMax=*/true, Eigen::NumTraits<T>::IsInteger>::bottom_value();
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    return op(saccum, op.predux(vaccum));
  }
};

template <typename T, typename Device, int NaNPropagation>
    struct reducer_traits<MaxReducer<T, NaNPropagation>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasMax,
    IsStateful = false,
    IsExactlyAssociative = (NaNPropagation!=PropagateFast)
  };
};

template <typename T, int NaNPropagation=PropagateFast> struct MinReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    *accum = op(t, *accum);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    (*accum) = op.packetOp(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return MinMaxBottomValue<T, /*IsMax=*/false, Eigen::NumTraits<T>::IsInteger>::bottom_value();
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    return op(saccum, op.predux(vaccum));
  }
};

template <typename T, typename Device, int NaNPropagation>
    struct reducer_traits<MinReducer<T, NaNPropagation>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasMin,
    IsStateful = false,
    IsExactlyAssociative = (NaNPropagation!=PropagateFast)
  };
};

template <typename T> struct ProdReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    internal::scalar_product_op<T> prod_op;
    (*accum) = prod_op(*accum, t);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    (*accum) = pmul<Packet>(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(1);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_product_op<T> prod_op;
    return prod_op(saccum, predux_mul(vaccum));
  }
};

template <typename T, typename Device>
struct reducer_traits<ProdReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::MulCost,
    PacketAccess = PacketType<T, Device>::HasMul,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


struct AndReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(bool t, bool* accum) const {
    *accum = *accum && t;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool initialize() const {
    return true;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool finalize(bool accum) const {
    return accum;
  }
};

template <typename Device>
struct reducer_traits<AndReducer, Device> {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


struct OrReducer {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(bool t, bool* accum) const {
    *accum = *accum || t;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool initialize() const {
    return false;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool finalize(bool accum) const {
    return accum;
  }
};

template <typename Device>
struct reducer_traits<OrReducer, Device> {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};

// Argmin/Argmax reducers.  Returns the first occurrence if multiple locations
// contain the same min/max value.
template <typename T> struct ArgMaxTupleReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    if (t.second < accum->second) {
      return;
    } else if (t.second > accum->second || accum->first > t.first ) {
      *accum = t;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return T(0, NumTraits<typename T::second_type>::lowest());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T& accum) const {
    return accum;
  }
};

template <typename T, typename Device>
struct reducer_traits<ArgMaxTupleReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


template <typename T> struct ArgMinTupleReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T& t, T* accum) const {
    if (t.second > accum->second) {
      return;
    } else if (t.second < accum->second || accum->first > t.first) {
      *accum = t;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return T(0, NumTraits<typename T::second_type>::highest());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T& accum) const {
    return accum;
  }
};

template <typename T, typename Device>
struct reducer_traits<ArgMinTupleReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


template <typename T, typename Index, size_t NumDims>
class GaussianGenerator {
 public:
  static const bool PacketAccess = false;

  EIGEN_DEVICE_FUNC GaussianGenerator(const array<T, NumDims>& means,
                                      const array<T, NumDims>& std_devs)
      : m_means(means)
  {
    EIGEN_UNROLL_LOOP
    for (size_t i = 0; i < NumDims; ++i) {
      m_two_sigmas[i] = std_devs[i] * std_devs[i] * 2;
    }
  }

  EIGEN_DEVICE_FUNC T operator()(const array<Index, NumDims>& coordinates) const {
    T tmp = T(0);
    EIGEN_UNROLL_LOOP
    for (size_t i = 0; i < NumDims; ++i) {
      T offset = coordinates[i] - m_means[i];
      tmp += offset * offset / m_two_sigmas[i];
    }
    return numext::exp(-tmp);
  }

 private:
  array<T, NumDims> m_means;
  array<T, NumDims> m_two_sigmas;
};

template <typename T, typename Index, size_t NumDims>
struct functor_traits<GaussianGenerator<T, Index, NumDims> > {
  enum {
    Cost = NumDims * (2 * NumTraits<T>::AddCost + NumTraits<T>::MulCost +
                      functor_traits<scalar_quotient_op<T, T> >::Cost) +
           functor_traits<scalar_exp_op<T> >::Cost,
    PacketAccess = GaussianGenerator<T, Index, NumDims>::PacketAccess
  };
};

template <typename Scalar>
struct scalar_clamp_op {
  EIGEN_DEVICE_FUNC inline scalar_clamp_op(const Scalar& _min, const Scalar& _max) : m_min(_min), m_max(_max) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar
  operator()(const Scalar& x) const {
    return numext::mini(numext::maxi(x, m_min), m_max);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet
  packetOp(const Packet& x) const {
    return internal::pmin(internal::pmax(x, pset1<Packet>(m_min)), pset1<Packet>(m_max));
  }
  const Scalar m_min;
  const Scalar m_max;
};
template<typename Scalar>
struct functor_traits<scalar_clamp_op<Scalar> >
{ enum { Cost = 2 * NumTraits<Scalar>::AddCost, PacketAccess = (packet_traits<Scalar>::HasMin && packet_traits<Scalar>::HasMax)}; };

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGenerator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H

namespace Eigen {

/** \class TensorGeneratorOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor generator class.
  *
  *
  */
namespace internal {
template<typename Generator, typename XprType>
struct traits<TensorGeneratorOp<Generator, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Generator, typename XprType>
struct eval<TensorGeneratorOp<Generator, XprType>, Eigen::Dense>
{
  typedef const TensorGeneratorOp<Generator, XprType>& type;
};

template<typename Generator, typename XprType>
struct nested<TensorGeneratorOp<Generator, XprType>, 1, typename eval<TensorGeneratorOp<Generator, XprType> >::type>
{
  typedef TensorGeneratorOp<Generator, XprType> type;
};

}  // end namespace internal



template<typename Generator, typename XprType>
class TensorGeneratorOp : public TensorBase<TensorGeneratorOp<Generator, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorGeneratorOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorGeneratorOp(const XprType& expr, const Generator& generator)
      : m_xpr(expr), m_generator(generator) {}

    EIGEN_DEVICE_FUNC
    const Generator& generator() const { return m_generator; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Generator m_generator;
};


// Eval as rvalue
template<typename Generator, typename ArgType, typename Device>
struct TensorEvaluator<const TensorGeneratorOp<Generator, ArgType>, Device>
{
  typedef TensorGeneratorOp<Generator, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  static const int NumDims = internal::array_size<Dimensions>::value;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = true,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef internal::TensorIntDivisor<Index> IndexDivisor;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      :  m_device(device), m_generator(op.generator())
  {
    TensorEvaluator<ArgType, Device> argImpl(op.expression(), device);
    m_dimensions = argImpl.dimensions();

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i - 1] * m_dimensions[i - 1];
        if (m_strides[i] != 0) m_fast_strides[i] = IndexDivisor(m_strides[i]);
      }
    } else {
      m_strides[NumDims - 1] = 1;
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i + 1] * m_dimensions[i + 1];
        if (m_strides[i] != 0) m_fast_strides[i] = IndexDivisor(m_strides[i]);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    array<Index, NumDims> coords;
    extract_coordinates(index, coords);
    return m_generator(coords);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+packetSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[packetSize];
    for (int i = 0; i < packetSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.firstLevelCacheSize();
    // TODO(ezhulenev): Generator should have a cost.
    return internal::TensorBlockResourceRequirements::skewed<Scalar>(
        target_size);
  }

  struct BlockIteratorState {
    Index stride;
    Index span;
    Index size;
    Index count;
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    static const bool is_col_major =
        static_cast<int>(Layout) == static_cast<int>(ColMajor);

    // Compute spatial coordinates for the first block element.
    array<Index, NumDims> coords;
    extract_coordinates(desc.offset(), coords);
    array<Index, NumDims> initial_coords = coords;

    // Offset in the output block buffer.
    Index offset = 0;

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = is_col_major ? i : NumDims - 1 - i;
      it[i].size = desc.dimension(dim);
      it[i].stride = i == 0 ? 1 : (it[i - 1].size * it[i - 1].stride);
      it[i].span = it[i].stride * (it[i].size - 1);
      it[i].count = 0;
    }
    eigen_assert(it[0].stride == 1);

    // Prepare storage for the materialized generator result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);

    CoeffReturnType* block_buffer = block_storage.data();

    static const int packet_size = PacketType<CoeffReturnType, Device>::size;

    static const int inner_dim = is_col_major ? 0 : NumDims - 1;
    const Index inner_dim_size = it[0].size;
    const Index inner_dim_vectorized = inner_dim_size - packet_size;

    while (it[NumDims - 1].count < it[NumDims - 1].size) {
      Index i = 0;
      // Generate data for the vectorized part of the inner-most dimension.
      for (; i <= inner_dim_vectorized; i += packet_size) {
        for (Index j = 0; j < packet_size; ++j) {
          array<Index, NumDims> j_coords = coords;  // Break loop dependence.
          j_coords[inner_dim] += j;
          *(block_buffer + offset + i + j) = m_generator(j_coords);
        }
        coords[inner_dim] += packet_size;
      }
      // Finalize non-vectorized part of the inner-most dimension.
      for (; i < inner_dim_size; ++i) {
        *(block_buffer + offset + i) = m_generator(coords);
        coords[inner_dim]++;
      }
      coords[inner_dim] = initial_coords[inner_dim];

      // For the 1d tensor we need to generate only one inner-most dimension.
      if (NumDims == 1) break;

      // Update offset.
      for (i = 1; i < NumDims; ++i) {
        if (++it[i].count < it[i].size) {
          offset += it[i].stride;
          coords[is_col_major ? i : NumDims - 1 - i]++;
          break;
        }
        if (i != NumDims - 1) it[i].count = 0;
        coords[is_col_major ? i : NumDims - 1 - i] =
            initial_coords[is_col_major ? i : NumDims - 1 - i];
        offset -= it[i].span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool) const {
    // TODO(rmlarsen): This is just a placeholder. Define interface to make
    // generators return their cost.
    return TensorOpCost(0, 0, TensorOpCost::AddCost<Scalar>() +
                                  TensorOpCost::MulCost<Scalar>());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType  data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler&) const {}
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void extract_coordinates(Index index, array<Index, NumDims>& coords) const {
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fast_strides[i];
        index -= idx * m_strides[i];
        coords[i] = idx;
      }
      coords[0] = index;
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fast_strides[i];
        index -= idx * m_strides[i];
        coords[i] = idx;
      }
      coords[NumDims-1] = index;
    }
  }

  const Device EIGEN_DEVICE_REF m_device;
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  array<IndexDivisor, NumDims> m_fast_strides;
  Generator m_generator;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGlobalFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H

namespace Eigen {

/** \cpp11 \returns an expression of the coefficient-wise betainc(\a x, \a a, \a b) to the given tensors.
 *
 * This function computes the regularized incomplete beta function (integral).
 *
 */
template <typename ADerived, typename BDerived, typename XDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const
    TensorCwiseTernaryOp<internal::scalar_betainc_op<typename XDerived::Scalar>,
                         const ADerived, const BDerived, const XDerived>
    betainc(const ADerived& a, const BDerived& b, const XDerived& x) {
  return TensorCwiseTernaryOp<
      internal::scalar_betainc_op<typename XDerived::Scalar>, const ADerived,
      const BDerived, const XDerived>(
      a, b, x, internal::scalar_betainc_op<typename XDerived::Scalar>());
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaDefines.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Deven Desai <deven.desai.amd@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_GPU) && !defined(EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H)
#define EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H

// Note that we are using EIGEN_USE_HIP here instead of EIGEN_HIPCC...this is by design
// There is code in the Tensorflow codebase that will define EIGEN_USE_GPU,  but
// for some reason gets sent to the gcc/host compiler instead of the gpu/nvcc/hipcc compiler
// When compiling such files, gcc will end up trying to pick up the CUDA headers by 
// default (see the code within "unsupported/Eigen/CXX11/Tensor" that is guarded by EIGEN_USE_GPU)
// This will obviously not work when trying to compile tensorflow on a system with no CUDA
// To work around this issue for HIP systems (and leave the default behaviour intact), the
// HIP tensorflow build defines EIGEN_USE_HIP when compiling all source files, and 
// "unsupported/Eigen/CXX11/Tensor" has been updated to use HIP header when EIGEN_USE_HIP is
// defined. In continuation of that requirement, the guard here needs to be EIGEN_USE_HIP as well

#if defined(EIGEN_USE_HIP)

#define gpuStream_t hipStream_t
#define gpuDeviceProp_t hipDeviceProp_t
#define gpuError_t hipError_t
#define gpuSuccess hipSuccess
#define gpuErrorNotReady hipErrorNotReady
#define gpuGetDeviceCount hipGetDeviceCount
#define gpuGetLastError hipGetLastError
#define gpuPeekAtLastError hipPeekAtLastError
#define gpuGetErrorName hipGetErrorName
#define gpuGetErrorString hipGetErrorString
#define gpuGetDeviceProperties hipGetDeviceProperties
#define gpuStreamDefault hipStreamDefault
#define gpuGetDevice hipGetDevice
#define gpuSetDevice hipSetDevice
#define gpuMalloc hipMalloc
#define gpuFree hipFree
#define gpuMemsetAsync hipMemsetAsync
#define gpuMemcpyAsync hipMemcpyAsync
#define gpuMemcpyDeviceToDevice hipMemcpyDeviceToDevice
#define gpuMemcpyDeviceToHost hipMemcpyDeviceToHost
#define gpuMemcpyHostToDevice hipMemcpyHostToDevice
#define gpuStreamQuery hipStreamQuery
#define gpuSharedMemConfig hipSharedMemConfig
#define gpuDeviceSetSharedMemConfig hipDeviceSetSharedMemConfig
#define gpuStreamSynchronize hipStreamSynchronize
#define gpuDeviceSynchronize hipDeviceSynchronize
#define gpuMemcpy hipMemcpy

#else

#define gpuStream_t cudaStream_t
#define gpuDeviceProp_t cudaDeviceProp
#define gpuError_t cudaError_t
#define gpuSuccess cudaSuccess
#define gpuErrorNotReady cudaErrorNotReady
#define gpuGetDeviceCount cudaGetDeviceCount
#define gpuGetLastError cudaGetLastError
#define gpuPeekAtLastError cudaPeekAtLastError
#define gpuGetErrorName cudaGetErrorName
#define gpuGetErrorString cudaGetErrorString
#define gpuGetDeviceProperties cudaGetDeviceProperties
#define gpuStreamDefault cudaStreamDefault
#define gpuGetDevice cudaGetDevice
#define gpuSetDevice cudaSetDevice
#define gpuMalloc cudaMalloc
#define gpuFree cudaFree
#define gpuMemsetAsync cudaMemsetAsync
#define gpuMemcpyAsync cudaMemcpyAsync
#define gpuMemcpyDeviceToDevice cudaMemcpyDeviceToDevice
#define gpuMemcpyDeviceToHost cudaMemcpyDeviceToHost
#define gpuMemcpyHostToDevice cudaMemcpyHostToDevice
#define gpuStreamQuery cudaStreamQuery
#define gpuSharedMemConfig cudaSharedMemConfig
#define gpuDeviceSetSharedMemConfig cudaDeviceSetSharedMemConfig
#define gpuStreamSynchronize cudaStreamSynchronize
#define gpuDeviceSynchronize cudaDeviceSynchronize
#define gpuMemcpy cudaMemcpy

#endif

// gpu_assert can be overridden
#ifndef gpu_assert

#if defined(EIGEN_HIP_DEVICE_COMPILE)
// HIPCC do not support the use of assert on the GPU side.
#define gpu_assert(COND)
#else
#define gpu_assert(COND) assert(COND)
#endif

#endif // gpu_assert

#endif  // EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaUndefines.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Deven Desai <deven.desai.amd@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H)

#ifndef EIGEN_PERMANENTLY_ENABLE_GPU_HIP_CUDA_DEFINES

#undef gpuStream_t
#undef gpuDeviceProp_t 
#undef gpuError_t
#undef gpuSuccess
#undef gpuErrorNotReady
#undef gpuGetDeviceCount
#undef gpuGetErrorString
#undef gpuGetDeviceProperties
#undef gpuStreamDefault
#undef gpuGetDevice
#undef gpuSetDevice
#undef gpuMalloc
#undef gpuFree
#undef gpuMemsetAsync
#undef gpuMemcpyAsync
#undef gpuMemcpyDeviceToDevice
#undef gpuMemcpyDeviceToHost
#undef gpuMemcpyHostToDevice
#undef gpuStreamQuery
#undef gpuSharedMemConfig
#undef gpuDeviceSetSharedMemConfig
#undef gpuStreamSynchronize
#undef gpuDeviceSynchronize
#undef gpuMemcpy

#endif // EIGEN_PERMANENTLY_ENABLE_GPU_HIP_CUDA_DEFINES

#undef EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H

#endif // EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_IO_H
#define EIGEN_CXX11_TENSOR_TENSOR_IO_H

namespace Eigen {

namespace internal {

// Print the tensor as a 2d matrix
template <typename Tensor, int Rank>
struct TensorPrinter {
  static void run (std::ostream& os, const Tensor& tensor) {
    typedef typename internal::remove_const<typename Tensor::Scalar>::type Scalar;
    typedef typename Tensor::Index Index;
    const Index total_size = internal::array_prod(tensor.dimensions());
    if (total_size > 0) {
      const Index first_dim = Eigen::internal::array_get<0>(tensor.dimensions());
      static const int layout = Tensor::Layout;
      Map<const Array<Scalar, Dynamic, Dynamic, layout> > matrix(const_cast<Scalar*>(tensor.data()), first_dim, total_size/first_dim);
      os << matrix;
    }
  }
};


// Print the tensor as a vector
template <typename Tensor>
struct TensorPrinter<Tensor, 1> {
  static void run (std::ostream& os, const Tensor& tensor) {
    typedef typename internal::remove_const<typename Tensor::Scalar>::type Scalar;
    typedef typename Tensor::Index Index;
    const Index total_size = internal::array_prod(tensor.dimensions());
    if (total_size > 0) {
      Map<const Array<Scalar, Dynamic, 1> > array(const_cast<Scalar*>(tensor.data()), total_size);
      os << array;
    }
  }
};


// Print the tensor as a scalar
template <typename Tensor>
struct TensorPrinter<Tensor, 0> {
  static void run (std::ostream& os, const Tensor& tensor) {
    os << tensor.coeff(0);
  }
};
}

template <typename T>
std::ostream& operator << (std::ostream& os, const TensorBase<T, ReadOnlyAccessors>& expr) {
  typedef TensorEvaluator<const TensorForcedEvalOp<const T>, DefaultDevice> Evaluator;
  typedef typename Evaluator::Dimensions Dimensions;

  // Evaluate the expression if needed
  TensorForcedEvalOp<const T> eval = expr.eval();
  Evaluator tensor(eval, DefaultDevice());
  tensor.evalSubExprsIfNeeded(NULL);

  // Print the result
  static const int rank = internal::array_size<Dimensions>::value;
  internal::TensorPrinter<Evaluator, rank>::run(os, tensor);

  // Cleanup.
  tensor.cleanup();
  return os;
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorImagePatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H

namespace Eigen {

/** \class TensorImagePatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Patch extraction specialized for image processing.
  * This assumes that the input has a least 3 dimensions ordered as follow:
  *  1st dimension: channels (of size d)
  *  2nd dimension: rows (of size r)
  *  3rd dimension: columns (of size c)
  *  There can be additional dimensions such as time (for video) or batch (for
  * bulk processing after the first 3.
  * Calling the image patch code with patch_rows and patch_cols is equivalent
  * to calling the regular patch extraction code with parameters d, patch_rows,
  * patch_cols, and 1 for all the additional dimensions.
  */
namespace internal {

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct traits<TensorImagePatchOp<Rows, Cols, XprType> > : public traits<XprType>
{
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct eval<TensorImagePatchOp<Rows, Cols, XprType>, Eigen::Dense>
{
  typedef const TensorImagePatchOp<Rows, Cols, XprType>& type;
};

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct nested<TensorImagePatchOp<Rows, Cols, XprType>, 1, typename eval<TensorImagePatchOp<Rows, Cols, XprType> >::type>
{
  typedef TensorImagePatchOp<Rows, Cols, XprType> type;
};

template <typename Self, bool Vectorizable>
struct ImagePatchCopyOp {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename Self::Impl Impl;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Self& self, const Index num_coeff_to_copy, const Index dst_index,
      Scalar* dst_data, const Index src_index) {
    const Impl& impl = self.impl();
    for (Index i = 0; i < num_coeff_to_copy; ++i) {
      dst_data[dst_index + i] = impl.coeff(src_index + i);
    }
  }
};

template <typename Self>
struct ImagePatchCopyOp<Self, true> {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename Self::Impl Impl;
  typedef typename packet_traits<Scalar>::type Packet;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Self& self, const Index num_coeff_to_copy, const Index dst_index,
      Scalar* dst_data, const Index src_index) {
    const Impl& impl = self.impl();
    const Index packet_size = internal::unpacket_traits<Packet>::size;
    const Index vectorized_size =
        (num_coeff_to_copy / packet_size) * packet_size;
    for (Index i = 0; i < vectorized_size; i += packet_size) {
      Packet p = impl.template packet<Unaligned>(src_index + i);
      internal::pstoret<Scalar, Packet, Unaligned>(dst_data + dst_index + i, p);
    }
    for (Index i = vectorized_size; i < num_coeff_to_copy; ++i) {
      dst_data[dst_index + i] = impl.coeff(src_index + i);
    }
  }
};

template <typename Self>
struct ImagePatchPaddingOp {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename packet_traits<Scalar>::type Packet;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Index num_coeff_to_pad, const Scalar padding_value,
      const Index dst_index, Scalar* dst_data) {
    const Index packet_size = internal::unpacket_traits<Packet>::size;
    const Packet padded_packet = internal::pset1<Packet>(padding_value);
    const Index vectorized_size =
        (num_coeff_to_pad / packet_size) * packet_size;
    for (Index i = 0; i < vectorized_size; i += packet_size) {
      internal::pstoret<Scalar, Packet, Unaligned>(dst_data + dst_index + i,
                                                   padded_packet);
    }
    for (Index i = vectorized_size; i < num_coeff_to_pad; ++i) {
      dst_data[dst_index + i] = padding_value;
    }
  }
};

}  // end namespace internal

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
class TensorImagePatchOp : public TensorBase<TensorImagePatchOp<Rows, Cols, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorImagePatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorImagePatchOp(const XprType& expr, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           PaddingType padding_type, Scalar padding_value)
                                                           : m_xpr(expr), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(false), m_padding_top(0), m_padding_bottom(0), m_padding_left(0), m_padding_right(0),
                                                           m_padding_type(padding_type), m_padding_value(padding_value) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorImagePatchOp(const XprType& expr, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           DenseIndex padding_top, DenseIndex padding_bottom,
                                                           DenseIndex padding_left, DenseIndex padding_right,
                                                           Scalar padding_value)
                                                           : m_xpr(expr), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(true), m_padding_top(padding_top), m_padding_bottom(padding_bottom),
                                                           m_padding_left(padding_left), m_padding_right(padding_right),
                                                           m_padding_type(PADDING_VALID), m_padding_value(padding_value) {}


    EIGEN_DEVICE_FUNC
    DenseIndex patch_rows() const { return m_patch_rows; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_cols() const { return m_patch_cols; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_strides() const { return m_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_strides() const { return m_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_row_strides() const { return m_in_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_col_strides() const { return m_in_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_inflate_strides() const { return m_row_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_inflate_strides() const { return m_col_inflate_strides; }
    EIGEN_DEVICE_FUNC
    bool padding_explicit() const { return m_padding_explicit; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top() const { return m_padding_top; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom() const { return m_padding_bottom; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_left() const { return m_padding_left; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_right() const { return m_padding_right; }
    EIGEN_DEVICE_FUNC
    PaddingType padding_type() const { return m_padding_type; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const DenseIndex m_patch_rows;
    const DenseIndex m_patch_cols;
    const DenseIndex m_row_strides;
    const DenseIndex m_col_strides;
    const DenseIndex m_in_row_strides;
    const DenseIndex m_in_col_strides;
    const DenseIndex m_row_inflate_strides;
    const DenseIndex m_col_inflate_strides;
    const bool m_padding_explicit;
    const DenseIndex m_padding_top;
    const DenseIndex m_padding_bottom;
    const DenseIndex m_padding_left;
    const DenseIndex m_padding_right;
    const PaddingType m_padding_type;
    const Scalar m_padding_value;
};

// Eval as rvalue
template<DenseIndex Rows, DenseIndex Cols, typename ArgType, typename Device>
struct TensorEvaluator<const TensorImagePatchOp<Rows, Cols, ArgType>, Device>
{
  typedef TensorImagePatchOp<Rows, Cols, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef TensorEvaluator<const TensorImagePatchOp<Rows, Cols, ArgType>,
                          Device> Self;
  typedef TensorEvaluator<ArgType, Device> Impl;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator( const XprType& op, const Device& device)
      : m_device(device), m_impl(op.expression(), device)
  {
    EIGEN_STATIC_ASSERT((NumDims >= 4), YOU_MADE_A_PROGRAMMING_MISTAKE);

    m_paddingValue = op.padding_value();

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    // Caches a few variables.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputDepth = input_dims[0];
      m_inputRows = input_dims[1];
      m_inputCols = input_dims[2];
    } else {
      m_inputDepth = input_dims[NumInputDims-1];
      m_inputRows = input_dims[NumInputDims-2];
      m_inputCols = input_dims[NumInputDims-3];
    }

    m_row_strides = op.row_strides();
    m_col_strides = op.col_strides();

    // Input strides and effective input/patch size
    m_in_row_strides = op.in_row_strides();
    m_in_col_strides = op.in_col_strides();
    m_row_inflate_strides = op.row_inflate_strides();
    m_col_inflate_strides = op.col_inflate_strides();
    // The "effective" input rows and input cols are the input rows and cols
    // after inflating them with zeros.
    // For examples, a 2x3 matrix with row_inflate_strides and
    // col_inflate_strides of 2 comes from:
    //   A B C
    //   D E F
    //
    // to a matrix is 3 x 5:
    //
    //   A . B . C
    //   . . . . .
    //   D . E . F

    m_input_rows_eff = (m_inputRows - 1) * m_row_inflate_strides + 1;
    m_input_cols_eff = (m_inputCols - 1) * m_col_inflate_strides + 1;
    m_patch_rows_eff = op.patch_rows() + (op.patch_rows() - 1) * (m_in_row_strides - 1);
    m_patch_cols_eff = op.patch_cols() + (op.patch_cols() - 1) * (m_in_col_strides - 1);

    if (op.padding_explicit()) {
      m_outputRows = numext::ceil((m_input_rows_eff + op.padding_top() + op.padding_bottom() - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
      m_outputCols = numext::ceil((m_input_cols_eff + op.padding_left() + op.padding_right() - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
      m_rowPaddingTop = op.padding_top();
      m_colPaddingLeft = op.padding_left();
    } else {
      // Computing padding from the type
      switch (op.padding_type()) {
        case PADDING_VALID:
          m_outputRows = numext::ceil((m_input_rows_eff - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil((m_input_cols_eff - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
          // Calculate the padding
          m_rowPaddingTop = numext::maxi<Index>(0, ((m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff) / 2);
          m_colPaddingLeft = numext::maxi<Index>(0, ((m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff) / 2);
          break;
        case PADDING_SAME:
          m_outputRows = numext::ceil(m_input_rows_eff / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil(m_input_cols_eff / static_cast<float>(m_col_strides));
          // Calculate the padding
          m_rowPaddingTop = ((m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff) / 2;
          m_colPaddingLeft = ((m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff) / 2;
          // The padding size calculation for PADDING_SAME has been updated to
          // be consistent with how TensorFlow extracts its paddings.
          m_rowPaddingTop = numext::maxi<Index>(0, m_rowPaddingTop);
          m_colPaddingLeft = numext::maxi<Index>(0, m_colPaddingLeft);
          break;
        default:
          eigen_assert(false && "unexpected padding");
          m_outputCols=0; // silence the uninitialised warning;
          m_outputRows=0; //// silence the uninitialised warning;
      }
    }
    eigen_assert(m_outputRows > 0);
    eigen_assert(m_outputCols > 0);

    // Dimensions for result of extraction.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // ColMajor
      // 0: depth
      // 1: patch_rows
      // 2: patch_cols
      // 3: number of patches
      // 4 and beyond: anything else (such as batch).
      m_dimensions[0] = input_dims[0];
      m_dimensions[1] = op.patch_rows();
      m_dimensions[2] = op.patch_cols();
      m_dimensions[3] = m_outputRows * m_outputCols;
      for (int i = 4; i < NumDims; ++i) {
        m_dimensions[i] = input_dims[i-1];
      }
    } else {
      // RowMajor
      // NumDims-1: depth
      // NumDims-2: patch_rows
      // NumDims-3: patch_cols
      // NumDims-4: number of patches
      // NumDims-5 and beyond: anything else (such as batch).
      m_dimensions[NumDims-1] = input_dims[NumInputDims-1];
      m_dimensions[NumDims-2] = op.patch_rows();
      m_dimensions[NumDims-3] = op.patch_cols();
      m_dimensions[NumDims-4] = m_outputRows * m_outputCols;
      for (int i = NumDims-5; i >= 0; --i) {
        m_dimensions[i] = input_dims[i];
      }
    }

    // Strides for moving the patch in various dimensions.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_colStride = m_dimensions[1];
      m_patchStride = m_colStride * m_dimensions[2] * m_dimensions[0];
      m_otherStride = m_patchStride * m_dimensions[3];
    } else {
      m_colStride = m_dimensions[NumDims-2];
      m_patchStride = m_colStride * m_dimensions[NumDims-3] * m_dimensions[NumDims-1];
      m_otherStride = m_patchStride * m_dimensions[NumDims-4];
    }

    // Strides for navigating through the input tensor.
    m_rowInputStride = m_inputDepth;
    m_colInputStride = m_inputDepth * m_inputRows;
    m_patchInputStride = m_inputDepth * m_inputRows * m_inputCols;

    // Fast representations of different variables.
    m_fastOtherStride = internal::TensorIntDivisor<Index>(m_otherStride);
    m_fastPatchStride = internal::TensorIntDivisor<Index>(m_patchStride);
    m_fastColStride = internal::TensorIntDivisor<Index>(m_colStride);
    m_fastInflateRowStride = internal::TensorIntDivisor<Index>(m_row_inflate_strides);
    m_fastInflateColStride = internal::TensorIntDivisor<Index>(m_col_inflate_strides);
    m_fastInputColsEff = internal::TensorIntDivisor<Index>(m_input_cols_eff);

    // Number of patches in the width dimension.
    m_fastOutputRows = internal::TensorIntDivisor<Index>(m_outputRows);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[0]);
    } else {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[NumDims-1]);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Patch index corresponding to the passed in index.
    const Index patchIndex = index / m_fastPatchStride;
    // Find the offset of the element wrt the location of the first element.
    const Index patchOffset = (index - patchIndex * m_patchStride) / m_fastOutputDepth;

    // Other ways to index this element.
    const Index otherIndex = (NumDims == 4) ? 0 : index / m_fastOtherStride;
    const Index patch2DIndex = (NumDims == 4) ? patchIndex : (index - otherIndex * m_otherStride) / m_fastPatchStride;

    // Calculate col index in the input original tensor.
    const Index colIndex = patch2DIndex / m_fastOutputRows;
    const Index colOffset = patchOffset / m_fastColStride;
    const Index inputCol = colIndex * m_col_strides + colOffset * m_in_col_strides - m_colPaddingLeft;
    const Index origInputCol = (m_col_inflate_strides == 1) ? inputCol : ((inputCol >= 0) ? (inputCol / m_fastInflateColStride) : 0);
    if (inputCol < 0 || inputCol >= m_input_cols_eff ||
        ((m_col_inflate_strides != 1) && (inputCol != origInputCol * m_col_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate row index in the original input tensor.
    const Index rowIndex = patch2DIndex - colIndex * m_outputRows;
    const Index rowOffset = patchOffset - colOffset * m_colStride;
    const Index inputRow = rowIndex * m_row_strides + rowOffset * m_in_row_strides - m_rowPaddingTop;
    const Index origInputRow = (m_row_inflate_strides == 1) ? inputRow : ((inputRow >= 0) ? (inputRow / m_fastInflateRowStride) : 0);
    if (inputRow < 0 || inputRow >= m_input_rows_eff ||
        ((m_row_inflate_strides != 1) && (inputRow != origInputRow * m_row_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
    const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];

    const Index inputIndex = depth + origInputRow * m_rowInputStride + origInputCol * m_colInputStride + otherIndex * m_patchInputStride;
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (m_in_row_strides != 1 || m_in_col_strides != 1 || m_row_inflate_strides != 1 || m_col_inflate_strides != 1) {
      return packetWithPossibleZero(index);
    }

    const Index indices[2] = {index, index + PacketSize - 1};
    const Index patchIndex = indices[0] / m_fastPatchStride;
    if (patchIndex != indices[1] / m_fastPatchStride) {
      return packetWithPossibleZero(index);
    }
    const Index otherIndex = (NumDims == 4) ? 0 : indices[0] / m_fastOtherStride;
    eigen_assert(otherIndex == indices[1] / m_fastOtherStride);

    // Find the offset of the element wrt the location of the first element.
    const Index patchOffsets[2] = {(indices[0] - patchIndex * m_patchStride) / m_fastOutputDepth,
                                   (indices[1] - patchIndex * m_patchStride) / m_fastOutputDepth};

    const Index patch2DIndex = (NumDims == 4) ? patchIndex : (indices[0] - otherIndex * m_otherStride) / m_fastPatchStride;
    eigen_assert(patch2DIndex == (indices[1] - otherIndex * m_otherStride) / m_fastPatchStride);

    const Index colIndex = patch2DIndex / m_fastOutputRows;
    const Index colOffsets[2] = {patchOffsets[0] / m_fastColStride, patchOffsets[1] / m_fastColStride};

    // Calculate col indices in the original input tensor.
    const Index inputCols[2] = {colIndex * m_col_strides + colOffsets[0] -
      m_colPaddingLeft, colIndex * m_col_strides + colOffsets[1] - m_colPaddingLeft};
    if (inputCols[1] < 0 || inputCols[0] >= m_inputCols) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputCols[0] == inputCols[1]) {
      const Index rowIndex = patch2DIndex - colIndex * m_outputRows;
      const Index rowOffsets[2] = {patchOffsets[0] - colOffsets[0]*m_colStride, patchOffsets[1] - colOffsets[1]*m_colStride};
      eigen_assert(rowOffsets[0] <= rowOffsets[1]);
      // Calculate col indices in the original input tensor.
      const Index inputRows[2] = {rowIndex * m_row_strides + rowOffsets[0] -
        m_rowPaddingTop, rowIndex * m_row_strides + rowOffsets[1] - m_rowPaddingTop};

      if (inputRows[1] < 0 || inputRows[0] >= m_inputRows) {
        return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
      }

      if (inputRows[0] >= 0 && inputRows[1] < m_inputRows) {
        // no padding
        const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
        const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];
        const Index inputIndex = depth + inputRows[0] * m_rowInputStride + inputCols[0] * m_colInputStride + otherIndex * m_patchInputStride;
        return m_impl.template packet<Unaligned>(inputIndex);
      }
    }

    return packetWithPossibleZero(index);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowPaddingTop() const { return m_rowPaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colPaddingLeft() const { return m_colPaddingLeft; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputRows() const { return m_outputRows; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputCols() const { return m_outputCols; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userRowStride() const { return m_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userColStride() const { return m_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInRowStride() const { return m_in_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInColStride() const { return m_in_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowInflateStride() const { return m_row_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colInflateStride() const { return m_col_inflate_strides; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // We conservatively estimate the cost for the code path where the computed
    // index is inside the original image and
    // TensorEvaluator<ArgType, Device>::CoordAccess is false.
    const double compute_cost = 3 * TensorOpCost::DivCost<Index>() +
                                6 * TensorOpCost::MulCost<Index>() +
                                8 * TensorOpCost::MulCost<Index>();
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;

  Index m_otherStride;
  Index m_patchStride;
  Index m_colStride;
  Index m_row_strides;
  Index m_col_strides;

  Index m_in_row_strides;
  Index m_in_col_strides;
  Index m_row_inflate_strides;
  Index m_col_inflate_strides;

  Index m_input_rows_eff;
  Index m_input_cols_eff;
  Index m_patch_rows_eff;
  Index m_patch_cols_eff;

  internal::TensorIntDivisor<Index> m_fastOtherStride;
  internal::TensorIntDivisor<Index> m_fastPatchStride;
  internal::TensorIntDivisor<Index> m_fastColStride;
  internal::TensorIntDivisor<Index> m_fastInflateRowStride;
  internal::TensorIntDivisor<Index> m_fastInflateColStride;
  internal::TensorIntDivisor<Index> m_fastInputColsEff;

  Index m_rowInputStride;
  Index m_colInputStride;
  Index m_patchInputStride;

  Index m_inputDepth;
  Index m_inputRows;
  Index m_inputCols;

  Index m_outputRows;
  Index m_outputCols;

  Index m_rowPaddingTop;
  Index m_colPaddingLeft;

  internal::TensorIntDivisor<Index> m_fastOutputRows;
  internal::TensorIntDivisor<Index> m_fastOutputDepth;

  Scalar m_paddingValue;

  const Device EIGEN_DEVICE_REF m_device;
  TensorEvaluator<ArgType, Device> m_impl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIndexList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H
#define EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H


#if EIGEN_HAS_CONSTEXPR && EIGEN_HAS_VARIADIC_TEMPLATES

#define EIGEN_HAS_INDEX_LIST

namespace Eigen {

/** \internal
  *
  * \class TensorIndexList
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Set of classes used to encode a set of Tensor dimensions/indices.
  *
  * The indices in the list can be known at compile time or at runtime. A mix
  * of static and dynamic indices can also be provided if needed. The tensor
  * code will attempt to take advantage of the indices that are known at
  * compile time to optimize the code it generates.
  *
  * This functionality requires a c++11 compliant compiler. If your compiler
  * is older you need to use arrays of indices instead.
  *
  * Several examples are provided in the cxx11_tensor_index_list.cpp file.
  *
  * \sa Tensor
  */

template <Index n>
struct type2index {
  static const Index value = n;
  EIGEN_DEVICE_FUNC constexpr operator Index() const { return n; }
  EIGEN_DEVICE_FUNC void set(Index val) {
    eigen_assert(val == n);
  }
};

// This can be used with IndexPairList to get compile-time constant pairs,
// such as IndexPairList<type2indexpair<1,2>, type2indexpair<3,4>>().
template <Index f, Index s>
struct type2indexpair {
  static const Index first = f;
  static const Index second = s;

  constexpr EIGEN_DEVICE_FUNC operator IndexPair<Index>() const {
    return IndexPair<Index>(f, s);
  }

  EIGEN_DEVICE_FUNC void set(const IndexPair<Index>& val) {
    eigen_assert(val.first == f);
    eigen_assert(val.second == s);
  }
};


template<Index n> struct NumTraits<type2index<n> >
{
  typedef Index Real;
  enum {
    IsComplex = 0,
    RequireInitialization = false,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };

  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real epsilon() { return 0; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real dummy_precision() { return 0; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real highest() { return n; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real lowest() { return n; }
};

namespace internal {
template <typename T>
EIGEN_DEVICE_FUNC void update_value(T& val, Index new_val) {
  val = internal::convert_index<T>(new_val);
}
template <Index n>
EIGEN_DEVICE_FUNC void update_value(type2index<n>& val, Index new_val) {
  val.set(new_val);
}

template <typename T>
EIGEN_DEVICE_FUNC void update_value(T& val, IndexPair<Index> new_val) {
  val = new_val;
}
template <Index f, Index s>
EIGEN_DEVICE_FUNC void update_value(type2indexpair<f, s>& val, IndexPair<Index> new_val) {
  val.set(new_val);
}


template <typename T>
struct is_compile_time_constant {
  static constexpr bool value = false;
};

template <Index idx>
struct is_compile_time_constant<type2index<idx> > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<const type2index<idx> > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<type2index<idx>& > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<const type2index<idx>& > {
  static constexpr bool value = true;
};

template <Index f, Index s>
struct is_compile_time_constant<type2indexpair<f, s> > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<const type2indexpair<f, s> > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<type2indexpair<f, s>& > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<const type2indexpair<f, s>& > {
  static constexpr bool value = true;
};


template<typename... T>
struct IndexTuple;

template<typename T, typename... O>
struct IndexTuple<T, O...> {
  EIGEN_DEVICE_FUNC constexpr IndexTuple() : head(), others() { }
  EIGEN_DEVICE_FUNC constexpr IndexTuple(const T& v, const O... o) : head(v), others(o...) { }

  constexpr static int count = 1 + sizeof...(O);
  T head;
  IndexTuple<O...> others;
  typedef T Head;
  typedef IndexTuple<O...> Other;
};

template<typename T>
  struct IndexTuple<T> {
  EIGEN_DEVICE_FUNC constexpr IndexTuple() : head() { }
  EIGEN_DEVICE_FUNC constexpr IndexTuple(const T& v) : head(v) { }

  constexpr static int count = 1;
  T head;
  typedef T Head;
};


template<int N, typename... T>
struct IndexTupleExtractor;

template<int N, typename T, typename... O>
struct IndexTupleExtractor<N, T, O...> {

  typedef typename IndexTupleExtractor<N-1, O...>::ValType ValType;

  EIGEN_DEVICE_FUNC static constexpr ValType& get_val(IndexTuple<T, O...>& val) {
    return IndexTupleExtractor<N-1, O...>::get_val(val.others);
  }

  EIGEN_DEVICE_FUNC static constexpr const ValType& get_val(const IndexTuple<T, O...>& val) {
    return IndexTupleExtractor<N-1, O...>::get_val(val.others);
  }
  template <typename V>
  EIGEN_DEVICE_FUNC static void set_val(IndexTuple<T, O...>& val, V& new_val) {
    IndexTupleExtractor<N-1, O...>::set_val(val.others, new_val);
  }

};

template<typename T, typename... O>
  struct IndexTupleExtractor<0, T, O...> {

  typedef T ValType;

  EIGEN_DEVICE_FUNC static constexpr ValType& get_val(IndexTuple<T, O...>& val) {
    return val.head;
  }
  EIGEN_DEVICE_FUNC static constexpr const ValType& get_val(const IndexTuple<T, O...>& val) {
    return val.head;
  }
  template <typename V>
  EIGEN_DEVICE_FUNC static void set_val(IndexTuple<T, O...>& val, V& new_val) {
    val.head = new_val;
  }
};



template <int N, typename T, typename... O>
EIGEN_DEVICE_FUNC constexpr typename IndexTupleExtractor<N, T, O...>::ValType& array_get(IndexTuple<T, O...>& tuple) {
  return IndexTupleExtractor<N, T, O...>::get_val(tuple);
}
template <int N, typename T, typename... O>
EIGEN_DEVICE_FUNC constexpr const typename IndexTupleExtractor<N, T, O...>::ValType& array_get(const IndexTuple<T, O...>& tuple) {
  return IndexTupleExtractor<N, T, O...>::get_val(tuple);
}
template <typename T, typename... O>
  struct array_size<IndexTuple<T, O...> > {
  static const size_t value = IndexTuple<T, O...>::count;
};
template <typename T, typename... O>
  struct array_size<const IndexTuple<T, O...> > {
  static const size_t value = IndexTuple<T, O...>::count;
};




template <Index Idx, typename ValueT>
struct tuple_coeff {
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr ValueT get(const Index i, const IndexTuple<T...>& t) {
    //    return array_get<Idx>(t) * (i == Idx) + tuple_coeff<Idx-1>::get(i, t) * (i != Idx);
    return (i == Idx ? array_get<Idx>(t) : tuple_coeff<Idx-1, ValueT>::get(i, t));
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static void set(const Index i, IndexTuple<T...>& t, const ValueT& value) {
    if (i == Idx) {
      update_value(array_get<Idx>(t), value);
    } else {
      tuple_coeff<Idx-1, ValueT>::set(i, t, value);
    }
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool value_known_statically(const Index i, const IndexTuple<T...>& t) {
    return ((i == Idx) & is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value) ||
        tuple_coeff<Idx-1, ValueT>::value_known_statically(i, t);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_known_statically(const IndexTuple<T...>& t) {
    return is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
        tuple_coeff<Idx-1, ValueT>::values_up_to_known_statically(t);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_statically_known_to_increase(const IndexTuple<T...>& t) {
    return is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
           is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
           array_get<Idx>(t) > array_get<Idx-1>(t) &&
           tuple_coeff<Idx-1, ValueT>::values_up_to_statically_known_to_increase(t);
  }
};

template <typename ValueT>
struct tuple_coeff<0, ValueT> {
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr ValueT get(const Index /*i*/, const IndexTuple<T...>& t) {
    //  eigen_assert (i == 0);  // gcc fails to compile assertions in constexpr
    return array_get<0>(t)/* * (i == 0)*/;
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static void set(const Index i, IndexTuple<T...>& t, const ValueT value) {
    eigen_assert (i == 0);
    update_value(array_get<0>(t), value);
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool value_known_statically(const Index i, const IndexTuple<T...>&) {
    return is_compile_time_constant<typename IndexTupleExtractor<0, T...>::ValType>::value && (i == 0);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_known_statically(const IndexTuple<T...>&) {
    return is_compile_time_constant<typename IndexTupleExtractor<0, T...>::ValType>::value;
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_statically_known_to_increase(const IndexTuple<T...>&) {
    return true;
  }
};
}  // namespace internal



template<typename FirstType, typename... OtherTypes>
struct IndexList : internal::IndexTuple<FirstType, OtherTypes...> {
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr Index operator[] (const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr Index get(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC void set(const Index i, const Index value) {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::set(i, *this, value);
  }

  EIGEN_DEVICE_FUNC constexpr IndexList(const internal::IndexTuple<FirstType, OtherTypes...>& other) : internal::IndexTuple<FirstType, OtherTypes...>(other) { }
  EIGEN_DEVICE_FUNC constexpr IndexList(FirstType& first, OtherTypes... other) : internal::IndexTuple<FirstType, OtherTypes...>(first, other...) { }
  EIGEN_DEVICE_FUNC constexpr IndexList() : internal::IndexTuple<FirstType, OtherTypes...>() { }

  EIGEN_DEVICE_FUNC constexpr bool value_known_statically(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::value_known_statically(i, *this);
  }
  EIGEN_DEVICE_FUNC constexpr bool all_values_known_statically() const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::values_up_to_known_statically(*this);
  }

  EIGEN_DEVICE_FUNC constexpr bool values_statically_known_to_increase() const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::values_up_to_statically_known_to_increase(*this);
  }
};

template <typename FirstType, typename... OtherTypes>
std::ostream& operator<<(std::ostream& os,
                         const IndexList<FirstType, OtherTypes...>& dims) {
  os << "[";
  for (size_t i = 0; i < 1 + sizeof...(OtherTypes); ++i) {
    if (i > 0) os << ", ";
    os << dims[i];
  }
  os << "]";
  return os;
}

template<typename FirstType, typename... OtherTypes>
constexpr IndexList<FirstType, OtherTypes...> make_index_list(FirstType val1, OtherTypes... other_vals) {
  return IndexList<FirstType, OtherTypes...>(val1, other_vals...);
}


template<typename FirstType, typename... OtherTypes>
struct IndexPairList : internal::IndexTuple<FirstType, OtherTypes...> {
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr IndexPair<Index> operator[] (const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, IndexPair<Index>>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC void set(const Index i, const IndexPair<Index> value) {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...>>::value-1, IndexPair<Index> >::set(i, *this, value);
  }

  EIGEN_DEVICE_FUNC  constexpr IndexPairList(const internal::IndexTuple<FirstType, OtherTypes...>& other) : internal::IndexTuple<FirstType, OtherTypes...>(other) { }
  EIGEN_DEVICE_FUNC  constexpr IndexPairList() : internal::IndexTuple<FirstType, OtherTypes...>() { }

  EIGEN_DEVICE_FUNC constexpr bool value_known_statically(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::value_known_statically(i, *this);
  }
};

namespace internal {

template<typename FirstType, typename... OtherTypes>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index array_prod(const IndexList<FirstType, OtherTypes...>& sizes) {
  Index result = 1;
  EIGEN_UNROLL_LOOP
  for (size_t i = 0; i < array_size<IndexList<FirstType, OtherTypes...> >::value; ++i) {
    result *= sizes[i];
  }
  return result;
}

template<typename FirstType, typename... OtherTypes> struct array_size<IndexList<FirstType, OtherTypes...> > {
  static const size_t value = array_size<IndexTuple<FirstType, OtherTypes...> >::value;
};
template<typename FirstType, typename... OtherTypes> struct array_size<const IndexList<FirstType, OtherTypes...> > {
  static const size_t value = array_size<IndexTuple<FirstType, OtherTypes...> >::value;
};

template<typename FirstType, typename... OtherTypes> struct array_size<IndexPairList<FirstType, OtherTypes...> > {
  static const size_t value = std::tuple_size<std::tuple<FirstType, OtherTypes...> >::value;
};
template<typename FirstType, typename... OtherTypes> struct array_size<const IndexPairList<FirstType, OtherTypes...> > {
  static const size_t value = std::tuple_size<std::tuple<FirstType, OtherTypes...> >::value;
};

template<Index N, typename FirstType, typename... OtherTypes> EIGEN_DEVICE_FUNC constexpr Index array_get(IndexList<FirstType, OtherTypes...>& a) {
  return IndexTupleExtractor<N, FirstType, OtherTypes...>::get_val(a);
}
template<Index N, typename FirstType, typename... OtherTypes> EIGEN_DEVICE_FUNC constexpr Index array_get(const IndexList<FirstType, OtherTypes...>& a) {
  return IndexTupleExtractor<N, FirstType, OtherTypes...>::get_val(a);
}

template <typename T>
struct index_known_statically_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_known_statically_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_known_statically_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i);
  }
};


template <typename T>
struct all_indices_known_statically_impl {
  static constexpr bool run() {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct all_indices_known_statically_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return IndexList<FirstType, OtherTypes...>().all_values_known_statically();
  }
};

template <typename FirstType, typename... OtherTypes>
struct all_indices_known_statically_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return IndexList<FirstType, OtherTypes...>().all_values_known_statically();
  }
};


template <typename T>
struct indices_statically_known_to_increase_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
  struct indices_statically_known_to_increase_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return Eigen::IndexList<FirstType, OtherTypes...>().values_statically_known_to_increase();
  }
};

template <typename FirstType, typename... OtherTypes>
  struct indices_statically_known_to_increase_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return Eigen::IndexList<FirstType, OtherTypes...>().values_statically_known_to_increase();
  }
};


template <typename Tx>
struct index_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_eq_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_eq_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) == value);
  }
};


template <typename T>
struct index_statically_ne_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_ne_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) != value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_ne_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) != value);
  }
};


template <typename T>
struct index_statically_gt_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_gt_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) > value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_gt_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) > value);
  }
};



template <typename T>
struct index_statically_lt_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_lt_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) < value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_lt_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) < value);
  }
};



template <typename Tx>
struct index_pair_first_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_first_statically_eq_impl<IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).first == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_first_statically_eq_impl<const IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).first == value);
  }
};



template <typename Tx>
struct index_pair_second_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_second_statically_eq_impl<IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).second == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_second_statically_eq_impl<const IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).second == value);
  }
};


}  // end namespace internal
}  // end namespace Eigen

#else

namespace Eigen {
namespace internal {

template <typename T>
struct index_known_statically_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const Index) {
    return false;
  }
};

template <typename T>
struct all_indices_known_statically_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return false;
  }
};

template <typename T>
struct indices_statically_known_to_increase_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return false;
  }
};

template <typename T>
struct index_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_ne_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_gt_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_lt_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename Tx>
struct index_pair_first_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename Tx>
struct index_pair_second_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};



}  // end namespace internal
}  // end namespace Eigen

#endif


namespace Eigen {
namespace internal {
template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_known_statically(Index i) {
  return index_known_statically_impl<T>::run(i);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool all_indices_known_statically() {
  return all_indices_known_statically_impl<T>::run();
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool indices_statically_known_to_increase() {
  return indices_statically_known_to_increase_impl<T>::run();
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_eq(Index i, Index value) {
  return index_statically_eq_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_ne(Index i, Index value) {
  return index_statically_ne_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_gt(Index i, Index value) {
  return index_statically_gt_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_lt(Index i, Index value) {
  return index_statically_lt_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_pair_first_statically_eq(Index i, Index value) {
  return index_pair_first_statically_eq_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_pair_second_statically_eq(Index i, Index value) {
  return index_pair_second_statically_eq_impl<T>::run(i, value);
}

}  // end namespace internal
}  // end namespace Eigen


#endif // EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInflation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Ke Yang <yangke@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H
#define EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H

namespace Eigen {

/** \class TensorInflation
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor inflation class.
  *
  *
  */
namespace internal {
template<typename Strides, typename XprType>
struct traits<TensorInflationOp<Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Strides, typename XprType>
struct eval<TensorInflationOp<Strides, XprType>, Eigen::Dense>
{
  typedef const TensorInflationOp<Strides, XprType>& type;
};

template<typename Strides, typename XprType>
struct nested<TensorInflationOp<Strides, XprType>, 1, typename eval<TensorInflationOp<Strides, XprType> >::type>
{
  typedef TensorInflationOp<Strides, XprType> type;
};

}  // end namespace internal

template<typename Strides, typename XprType>
class TensorInflationOp : public TensorBase<TensorInflationOp<Strides, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorInflationOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorInflationOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorInflationOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorInflationOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorInflationOp(const XprType& expr, const Strides& strides)
      : m_xpr(expr), m_strides(strides) {}

    EIGEN_DEVICE_FUNC
    const Strides& strides() const { return m_strides; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Strides m_strides;
};

// Eval as rvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorInflationOp<Strides, ArgType>, Device>
{
  typedef TensorInflationOp<Strides, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_strides(op.strides())
  {
    m_dimensions = m_impl.dimensions();
    // Expand each dimension to the inflated dimension.
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] = (m_dimensions[i] - 1) * op.strides()[i] + 1;
    }

    // Remember the strides for fast division.
    for (int i = 0; i < NumDims; ++i) {
      m_fastStrides[i] = internal::TensorIntDivisor<Index>(m_strides[i]);
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_outputStrides[0] = 1;
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
      }
    } else {  // RowMajor
      m_outputStrides[NumDims-1] = 1;
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  // Computes the input index given the output index. Returns true if the output
  // index doesn't fall into a hole.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool getInputIndex(Index index, Index* inputIndex) const
  {
    eigen_assert(index < dimensions().TotalSize());
    *inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        if (idx != idx / m_fastStrides[i] * m_strides[i]) {
          return false;
        }
        *inputIndex += idx / m_strides[i] * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (index != index / m_fastStrides[0] * m_strides[0]) {
        return false;
      }
      *inputIndex += index / m_strides[0];
      return true;
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        if (idx != idx / m_fastStrides[i] * m_strides[i]) {
          return false;
        }
        *inputIndex += idx / m_strides[i] * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (index != index / m_fastStrides[NumDims-1] * m_strides[NumDims-1]) {
        return false;
      }
      *inputIndex += index / m_strides[NumDims - 1];
    }
    return true;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    Index inputIndex = 0;
    if (getInputIndex(index, &inputIndex)) {
     return m_impl.coeff(inputIndex);
    } else {
     return Scalar(0);
    }
  }

  // TODO(yangke): optimize this function so that we can detect and produce
  // all-zero packets
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (3 * TensorOpCost::DivCost<Index>() +
                                           3 * TensorOpCost::MulCost<Index>() +
                                           2 * TensorOpCost::AddCost<Index>());
    const double input_size = m_impl.dimensions().TotalSize();
    const double output_size = m_dimensions.TotalSize();
    if (output_size == 0)
      return TensorOpCost();
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(sizeof(CoeffReturnType) * input_size / output_size, 0,
                        compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  const Strides m_strides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastStrides;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInitializer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H
#define EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H

#if EIGEN_HAS_VARIADIC_TEMPLATES

#include <initializer_list>

namespace Eigen {

/** \class TensorInitializer
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Helper template to initialize Tensors from std::initializer_lists.
  */
namespace internal {

template <typename Derived, int N>
struct Initializer {
  typedef std::initializer_list<
    typename Initializer<Derived, N - 1>::InitList> InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>* indices,
                  const InitList& vals) {
    int i = 0;
    for (const auto& v : vals) {
      (*indices)[traits<Derived>::NumDimensions - N] = i++;
      Initializer<Derived, N - 1>::run(tensor, indices, v);
    }
  }
};

template <typename Derived>
struct Initializer<Derived, 1> {
  typedef std::initializer_list<typename traits<Derived>::Scalar> InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>* indices,
                  const InitList& vals) {
    int i = 0;
    // There is likely a faster way to do that than iterating.
    for (const auto& v : vals) {
      (*indices)[traits<Derived>::NumDimensions - 1] = i++;
      tensor.coeffRef(*indices) = v;
    }
  }
};

template <typename Derived>
struct Initializer<Derived, 0> {
  typedef typename traits<Derived>::Scalar InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>*,
                  const InitList& v) {
    tensor.coeffRef(0) = v;
  }
};


template <typename Derived, int N>
void initialize_tensor(TensorEvaluator<Derived, DefaultDevice>& tensor,
                       const typename Initializer<Derived, traits<Derived>::NumDimensions>::InitList& vals) {
  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions> indices;
  Initializer<Derived, traits<Derived>::NumDimensions>::run(tensor, &indices, vals);
}

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_HAS_VARIADIC_TEMPLATES

#endif  // EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIntDiv.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H
#define EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H


namespace Eigen {

/** \internal
  *
  * \class TensorIntDiv
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Fast integer division by a constant.
  *
  * See the paper from Granlund and Montgomery for explanation.
  *   (at https://doi.org/10.1145/773473.178249)
  *
  * \sa Tensor
  */

namespace internal {

namespace {

  // Note: result is undefined if val == 0
  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  typename internal::enable_if<sizeof(T)==4,int>::type count_leading_zeros(const T val)
  {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return __clz(val);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::clz(val);
#elif EIGEN_COMP_MSVC
    unsigned long index;
    _BitScanReverse(&index, val);
    return 31 - index;
#else
    EIGEN_STATIC_ASSERT(sizeof(unsigned long long) == 8, YOU_MADE_A_PROGRAMMING_MISTAKE);
    return __builtin_clz(static_cast<uint32_t>(val));
#endif
  }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  typename internal::enable_if<sizeof(T)==8,int>::type count_leading_zeros(const T val)
  {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return __clzll(val);
#elif defined(SYCL_DEVICE_ONLY)
    return static_cast<int>(cl::sycl::clz(val));
#elif EIGEN_COMP_MSVC && EIGEN_ARCH_x86_64
    unsigned long index;
    _BitScanReverse64(&index, val);
    return 63 - index;
#elif EIGEN_COMP_MSVC
    // MSVC's _BitScanReverse64 is not available for 32bits builds.
    unsigned int lo = (unsigned int)(val&0xffffffff);
    unsigned int hi = (unsigned int)((val>>32)&0xffffffff);
    int n;
    if(hi==0)
      n = 32 + count_leading_zeros<unsigned int>(lo);
    else
      n = count_leading_zeros<unsigned int>(hi);
    return n;
#else
    EIGEN_STATIC_ASSERT(sizeof(unsigned long long) == 8, YOU_MADE_A_PROGRAMMING_MISTAKE);
    return __builtin_clzll(static_cast<uint64_t>(val));
#endif
  }

  template <typename T>
  struct UnsignedTraits {
    typedef typename conditional<sizeof(T) == 8, uint64_t, uint32_t>::type type;
  };

  template <typename T>
  struct DividerTraits {
    typedef typename UnsignedTraits<T>::type type;
    static const int N = sizeof(T) * 8;
  };

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint32_t muluh(const uint32_t a, const T b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
    return __umulhi(a, b);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::mul_hi(a, static_cast<uint32_t>(b));
#else
    return (static_cast<uint64_t>(a) * b) >> 32;
#endif
  }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint64_t muluh(const uint64_t a, const T b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
    return __umul64hi(a, b);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::mul_hi(a, static_cast<uint64_t>(b));
#elif EIGEN_HAS_BUILTIN_INT128
    __uint128_t v = static_cast<__uint128_t>(a) * static_cast<__uint128_t>(b);
    return static_cast<uint64_t>(v >> 64);
#else
    return (TensorUInt128<static_val<0>, uint64_t>(a) * TensorUInt128<static_val<0>, uint64_t>(b)).upper();
#endif
  }

  template <int N, typename T>
  struct DividerHelper {
    static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint32_t computeMultiplier(const int log_div, const T divider) {
      EIGEN_STATIC_ASSERT(N == 32, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return static_cast<uint32_t>((static_cast<uint64_t>(1) << (N+log_div)) / divider - (static_cast<uint64_t>(1) << N) + 1);
    }
  };

  template <typename T>
  struct DividerHelper<64, T> {
    static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint64_t computeMultiplier(const int log_div, const T divider) {
#if EIGEN_HAS_BUILTIN_INT128 && !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
      return static_cast<uint64_t>((static_cast<__uint128_t>(1) << (64+log_div)) / static_cast<__uint128_t>(divider) - (static_cast<__uint128_t>(1) << 64) + 1);
#else
      const uint64_t shift = 1ULL << log_div;
      TensorUInt128<uint64_t, uint64_t> result = TensorUInt128<uint64_t, static_val<0> >(shift, 0) / TensorUInt128<static_val<0>, uint64_t>(divider)
                                               - TensorUInt128<static_val<1>, static_val<0> >(1, 0)
                                               + TensorUInt128<static_val<0>, static_val<1> >(1);
      return static_cast<uint64_t>(result);
#endif
    }
  };
}


template <typename T, bool div_gt_one = false>
struct TensorIntDivisor {
 public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor() {
    multiplier = 0;
    shift1 = 0;
    shift2 = 0;
  }

  // Must have 0 < divider < 2^31. This is relaxed to
  // 0 < divider < 2^63 when using 64-bit indices on platforms that support
  // the __uint128_t type.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor(const T divider) {
    const int N = DividerTraits<T>::N;
    eigen_assert(static_cast<typename UnsignedTraits<T>::type>(divider) < NumTraits<UnsignedType>::highest()/2);
    eigen_assert(divider > 0);

    // fast ln2
    const int leading_zeros = count_leading_zeros(static_cast<UnsignedType>(divider));
    int log_div = N - leading_zeros;
    // if divider is a power of two then log_div is 1 more than it should be.
    if ((static_cast<typename UnsignedTraits<T>::type>(1) << (log_div-1)) == static_cast<typename UnsignedTraits<T>::type>(divider))
      log_div--;

    multiplier = DividerHelper<N, T>::computeMultiplier(log_div, divider);
    shift1 = log_div > 1 ? 1 : log_div;
    shift2 = log_div > 1 ? log_div-1 : 0;
  }

  // Must have 0 <= numerator. On platforms that don't support the __uint128_t
  // type numerator should also be less than 2^32-1.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T divide(const T numerator) const {
    eigen_assert(static_cast<typename UnsignedTraits<T>::type>(numerator) < NumTraits<UnsignedType>::highest()/2);
    //eigen_assert(numerator >= 0); // this is implicitly asserted by the line above

    UnsignedType t1 = muluh(multiplier, numerator);
    UnsignedType t = (static_cast<UnsignedType>(numerator) - t1) >> shift1;
    return (t1 + t) >> shift2;
  }

 private:
  typedef typename DividerTraits<T>::type UnsignedType;
  UnsignedType multiplier;
  int32_t shift1;
  int32_t shift2;
};


// Optimized version for signed 32 bit integers.
// Derived from Hacker's Delight.
// Only works for divisors strictly greater than one
template <>
class TensorIntDivisor<int32_t, true> {
 public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor() {
    magic = 0;
    shift = 0;
  }
  // Must have 2 <= divider
  EIGEN_DEVICE_FUNC TensorIntDivisor(int32_t divider)  {
    eigen_assert(divider >= 2);
    calcMagic(divider);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE int divide(const int32_t n) const {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return (__umulhi(magic, n) >> shift);
#elif defined(SYCL_DEVICE_ONLY)
    return (cl::sycl::mul_hi(magic, static_cast<uint32_t>(n)) >> shift);
#else
    uint64_t v = static_cast<uint64_t>(magic) * static_cast<uint64_t>(n);
    return (static_cast<uint32_t>(v >> 32) >> shift);
#endif
  }

private:
  // Compute the magic numbers. See Hacker's Delight section 10 for an in
  // depth explanation.
  EIGEN_DEVICE_FUNC void calcMagic(int32_t d) {
   const unsigned two31 = 0x80000000;     // 2**31.
   unsigned ad = d;
   unsigned t = two31 + (ad >> 31);
   unsigned anc = t - 1 - t%ad;     // Absolute value of nc.
   int p = 31;                      // Init. p.
   unsigned q1 = two31/anc;         // Init. q1 = 2**p/|nc|.
   unsigned r1 = two31 - q1*anc;    // Init. r1 = rem(2**p, |nc|).
   unsigned q2 = two31/ad;          // Init. q2 = 2**p/|d|.
   unsigned r2 = two31 - q2*ad;     // Init. r2 = rem(2**p, |d|).
   unsigned delta = 0;
   do {
      p = p + 1;
      q1 = 2*q1;           // Update q1 = 2**p/|nc|.
      r1 = 2*r1;           // Update r1 = rem(2**p, |nc|).
      if (r1 >= anc) {     // (Must be an unsigned
         q1 = q1 + 1;      // comparison here).
         r1 = r1 - anc;}
      q2 = 2*q2;           // Update q2 = 2**p/|d|.
      r2 = 2*r2;           // Update r2 = rem(2**p, |d|).
      if (r2 >= ad) {      // (Must be an unsigned
         q2 = q2 + 1;      // comparison here).
         r2 = r2 - ad;}
      delta = ad - r2;
   } while (q1 < delta || (q1 == delta && r1 == 0));

   magic = (unsigned)(q2 + 1);
   shift = p - 32;
  }

  uint32_t magic;
  int32_t shift;
};


template <typename T, bool div_gt_one>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator / (const T& numerator, const TensorIntDivisor<T, div_gt_one>& divisor) {
  return divisor.divide(numerator);
}


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorLayoutSwap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H
#define EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H

namespace Eigen {

/** \class TensorLayoutSwap
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Swap the layout from col-major to row-major, or row-major
  * to col-major, and invert the order of the dimensions.
  *
  * Beware: the dimensions are reversed by this operation. If you want to
  * preserve the ordering of the dimensions, you need to combine this
  * operation with a shuffle.
  *
  * \example:
  * Tensor<float, 2, ColMajor> input(2, 4);
  * Tensor<float, 2, RowMajor> output = input.swap_layout();
  * eigen_assert(output.dimension(0) == 4);
  * eigen_assert(output.dimension(1) == 2);
  *
  * array<int, 2> shuffle(1, 0);
  * output = input.swap_layout().shuffle(shuffle);
  * eigen_assert(output.dimension(0) == 2);
  * eigen_assert(output.dimension(1) == 4);
  *
  */
namespace internal {
template<typename XprType>
struct traits<TensorLayoutSwapOp<XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = (traits<XprType>::Layout == ColMajor) ? RowMajor : ColMajor;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename XprType>
struct eval<TensorLayoutSwapOp<XprType>, Eigen::Dense>
{
  typedef const TensorLayoutSwapOp<XprType>& type;
};

template<typename XprType>
struct nested<TensorLayoutSwapOp<XprType>, 1, typename eval<TensorLayoutSwapOp<XprType> >::type>
{
  typedef TensorLayoutSwapOp<XprType> type;
};

}  // end namespace internal



template<typename XprType>
class TensorLayoutSwapOp : public TensorBase<TensorLayoutSwapOp<XprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorLayoutSwapOp<XprType>, WriteAccessors> Base;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorLayoutSwapOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorLayoutSwapOp(const XprType& expr)
        : m_xpr(expr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorLayoutSwapOp)
  protected:
    typename XprType::Nested m_xpr;
};


// Eval as rvalue
template<typename ArgType, typename Device>
struct TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device>
{
  typedef TensorLayoutSwapOp<ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = (static_cast<int>(TensorEvaluator<ArgType, Device>::Layout) == static_cast<int>(ColMajor)) ? RowMajor : ColMajor,
    CoordAccess = false,  // to be implemented
    RawAccess = TensorEvaluator<ArgType, Device>::RawAccess
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    for(int i = 0; i < NumDims; ++i) {
      m_dimensions[i] = m_impl.dimensions()[NumDims-1-i];
    }
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    return m_impl.evalSubExprsIfNeeded(data);
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_impl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const {
    return constCast(m_impl.data());
  }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
  Dimensions m_dimensions;
};


// Eval as lvalue
template<typename ArgType, typename Device>
  struct TensorEvaluator<TensorLayoutSwapOp<ArgType>, Device>
  : public TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device>
{
  typedef TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device> Base;
  typedef TensorLayoutSwapOp<ArgType> XprType;

  enum {
    IsAligned = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = (static_cast<int>(TensorEvaluator<ArgType, Device>::Layout) == static_cast<int>(ColMajor)) ? RowMajor : ColMajor,
    CoordAccess = false  // to be implemented
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(index);
  }
  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    this->m_impl.template writePacket<StoreMode>(index, x);
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMacros.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_META_MACROS_H
#define EIGEN_CXX11_TENSOR_TENSOR_META_MACROS_H


/** use this macro in sfinae selection in templated functions
 *
 *   template<typename T,
 *            typename std::enable_if< isBanana<T>::value , int >::type = 0
 *   >
 *   void foo(){}
 *
 *   becomes =>
 *
 *   template<typename TopoType,
 *           SFINAE_ENABLE_IF( isBanana<T>::value )
 *   >
 *   void foo(){}
 */

// SFINAE requires variadic templates
#if !defined(EIGEN_GPUCC)
#if EIGEN_HAS_VARIADIC_TEMPLATES
  // SFINAE doesn't work for gcc <= 4.7
  #ifdef EIGEN_COMP_GNUC
    #if EIGEN_GNUC_AT_LEAST(4,8)
      #define EIGEN_HAS_SFINAE
    #endif
  #else
    #define EIGEN_HAS_SFINAE
  #endif
#endif
#endif

#define EIGEN_SFINAE_ENABLE_IF( __condition__ ) \
    typename internal::enable_if< ( __condition__ ) , int >::type = 0

// Define a macro to use a reference on the host but a value on the device
#if defined(SYCL_DEVICE_ONLY)
  #define EIGEN_DEVICE_REF
#else
  #define EIGEN_DEVICE_REF &
#endif

// Define a macro for catching SYCL exceptions if exceptions are enabled
#define EIGEN_SYCL_TRY_CATCH(X) \
  do { \
    EIGEN_TRY {X;} \
    EIGEN_CATCH(const cl::sycl::exception& e) { \
      EIGEN_THROW_X(std::runtime_error("SYCL exception at " + \
                                       std::string(__FILE__) + ":" + \
                                       std::to_string(__LINE__) + "\n" + \
                                       e.what())); \
    } \
  } while (false)

// Define a macro if local memory flags are unset or one of them is set
// Setting both flags is the same as unsetting them
#if (!defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)) || \
     (defined(EIGEN_SYCL_LOCAL_MEM) &&  defined(EIGEN_SYCL_NO_LOCAL_MEM))
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON 1
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF 1
#elif defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON 1
#elif !defined(EIGEN_SYCL_LOCAL_MEM) && defined(EIGEN_SYCL_NO_LOCAL_MEM)
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF 1
#endif

#if EIGEN_COMP_CLANG // workaround clang bug (see http://forum.kde.org/viewtopic.php?f=74&t=102653)
  #define EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) { Base::operator=(other); return *this; } \
    template <typename OtherDerived> \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const OtherDerived& other) { Base::operator=(other); return *this; }
#else
  #define EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived)
#endif

/** \internal
 * \brief Macro to manually inherit assignment operators.
 * This is necessary, because the implicitly defined assignment operator gets deleted when a custom operator= is defined.
 * This also inherits template<OtherDerived> operator=(const OtherDerived&) assignments.
 * With C++11 or later this also default-implements the copy-constructor
 */
#define EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(Derived)  \
    EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(Derived)

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_MAP_H
#define EIGEN_CXX11_TENSOR_TENSOR_MAP_H

namespace Eigen {

// FIXME use proper doxygen documentation (e.g. \tparam MakePointer_)

/** \class TensorMap
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A tensor expression mapping an existing array of data.
  *
  */
/// `template <class> class MakePointer_` is added to convert the host pointer to the device pointer.
/// It is added due to the fact that for our device compiler `T*` is not allowed.
/// If we wanted to use the same Evaluator functions we have to convert that type to our pointer `T`.
/// This is done through our `MakePointer_` class. By default the Type in the `MakePointer_<T>` is `T*` .
/// Therefore, by adding the default value, we managed to convert the type and it does not break any
/// existing code as its default value is `T*`.
template<typename PlainObjectType, int Options_, template <class> class MakePointer_> class TensorMap : public TensorBase<TensorMap<PlainObjectType, Options_, MakePointer_> >
{
  public:
    typedef TensorMap<PlainObjectType, Options_, MakePointer_> Self;
    typedef TensorBase<TensorMap<PlainObjectType, Options_, MakePointer_> > Base;
  #ifdef EIGEN_USE_SYCL
    typedef  typename Eigen::internal::remove_reference<typename Eigen::internal::nested<Self>::type>::type Nested;
  #else
     typedef typename Eigen::internal::nested<Self>::type Nested;
  #endif
   typedef typename internal::traits<PlainObjectType>::StorageKind StorageKind;
    typedef typename internal::traits<PlainObjectType>::Index Index;
    typedef typename internal::traits<PlainObjectType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename PlainObjectType::Base::CoeffReturnType CoeffReturnType;

    typedef typename MakePointer_<Scalar>::Type PointerType;
    typedef typename MakePointer_<Scalar>::ConstType PointerConstType;

    // WARN: PointerType still can be a pointer to const (const Scalar*), for
    // example in TensorMap<Tensor<const Scalar, ...>> expression. This type of
    // expression should be illegal, but adding this restriction is not possible
    // in practice (see https://bitbucket.org/eigen/eigen/pull-requests/488).
    typedef typename internal::conditional<
        bool(internal::is_lvalue<PlainObjectType>::value),
        PointerType,      // use simple pointer in lvalue expressions
        PointerConstType  // use const pointer in rvalue expressions
        >::type StoragePointerType;

    // If TensorMap was constructed over rvalue expression (e.g. const Tensor),
    // we should return a reference to const from operator() (and others), even
    // if TensorMap itself is not const.
    typedef typename internal::conditional<
        bool(internal::is_lvalue<PlainObjectType>::value),
        Scalar&,
        const Scalar&
        >::type StorageRefType;

    static const int Options = Options_;

    static const Index NumIndices = PlainObjectType::NumIndices;
    typedef typename PlainObjectType::Dimensions Dimensions;

    enum {
      IsAligned = ((int(Options_)&Aligned)==Aligned),
      Layout = PlainObjectType::Layout,
      CoordAccess = true,
      RawAccess = true
    };

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr) : m_data(dataPtr), m_dimensions() {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((0 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index firstDimension, IndexTypes... otherDimensions) : m_data(dataPtr), m_dimensions(firstDimension, otherDimensions...) {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((sizeof...(otherDimensions) + 1 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index firstDimension) : m_data(dataPtr), m_dimensions(firstDimension) {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((1 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2) : m_data(dataPtr), m_dimensions(dim1, dim2) {
      EIGEN_STATIC_ASSERT(2 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3) {
      EIGEN_STATIC_ASSERT(3 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3, Index dim4) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3, dim4) {
      EIGEN_STATIC_ASSERT(4 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3, Index dim4, Index dim5) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3, dim4, dim5) {
      EIGEN_STATIC_ASSERT(5 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#endif

   EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, const array<Index, NumIndices>& dimensions)
      : m_data(dataPtr), m_dimensions(dimensions)
    { }

    template <typename Dimensions>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, const Dimensions& dimensions)
      : m_data(dataPtr), m_dimensions(dimensions)
    { }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(PlainObjectType& tensor)
      : m_data(tensor.data()), m_dimensions(tensor.dimensions())
    { }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rank() const { return m_dimensions.rank(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index dimension(Index n) const { return m_dimensions[n]; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index size() const { return m_dimensions.TotalSize(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StoragePointerType data() { return m_data; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StoragePointerType data() const { return m_data; }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(const array<Index, NumIndices>& indices) const
    {
      //      eigen_assert(checkIndexRange(indices));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(indices);
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(indices);
        return m_data[index];
      }
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return m_data[0];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_data[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      eigen_assert(internal::all((Eigen::NumTraits<Index>::highest() >= otherIndices)...));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      }
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i1 + i0 * m_dimensions[1];
        return m_data[index];
      } else {
        const Index index = i0 + i1 * m_dimensions[0];
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2) const
    {
      if (PlainObjectType::Options&RowMajor) {
         const Index index = i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0);
         return m_data[index];
      } else {
         const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * i2);
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * i3));
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i4 + m_dimensions[4] * (i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0)));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * (i3 + m_dimensions[3] * i4)));
        return m_data[index];
      }
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(const array<Index, NumIndices>& indices)
    {
      //      eigen_assert(checkIndexRange(indices));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(indices);
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(indices);
        return m_data[index];
      }
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return m_data[0];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_data[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      static_assert(sizeof...(otherIndices) + 2 == NumIndices || NumIndices == Dynamic, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
       eigen_assert(internal::all((Eigen::NumTraits<Index>::highest() >= otherIndices)...));
      const std::size_t NumDims = sizeof...(otherIndices) + 2;
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(array<Index, NumDims>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(array<Index, NumDims>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      }
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1)
    {
       if (PlainObjectType::Options&RowMajor) {
         const Index index = i1 + i0 * m_dimensions[1];
        return m_data[index];
      } else {
        const Index index = i0 + i1 * m_dimensions[0];
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2)
    {
       if (PlainObjectType::Options&RowMajor) {
         const Index index = i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0);
        return m_data[index];
      } else {
         const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * i2);
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3)
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * i3));
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i4 + m_dimensions[4] * (i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0)));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * (i3 + m_dimensions[3] * i4)));
        return m_data[index];
      }
    }
#endif

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorMap)

  private:
    StoragePointerType m_data;
    Dimensions m_dimensions;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMeta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_META_H
#define EIGEN_CXX11_TENSOR_TENSOR_META_H

namespace Eigen {

template<bool cond> struct Cond {};

template<typename T1, typename T2> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
const T1& choose(Cond<true>, const T1& first, const T2&) {
  return first;
}

template<typename T1, typename T2> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
const T2& choose(Cond<false>, const T1&, const T2& second) {
  return second;
}


template <typename T, typename X, typename Y>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T divup(const X x, const Y y) {
  return static_cast<T>((x + y - 1) / y);
}

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T divup(const T x, const T y) {
  return static_cast<T>((x + y - 1) / y);
}

template <size_t n> struct max_n_1 {
  static const size_t size = n;
};
template <> struct max_n_1<0> {
  static const size_t size = 1;
};


// Default packet types
template <typename Scalar, typename Device>
struct PacketType : internal::packet_traits<Scalar> {
  typedef typename internal::packet_traits<Scalar>::type type;
};

// For CUDA packet types when using a GpuDevice
#if defined(EIGEN_USE_GPU) && defined(EIGEN_HAS_GPU_FP16)

typedef ulonglong2 Packet4h2;
template<>
struct PacketType<half, GpuDevice> {
  typedef Packet4h2 type;
  static const int size = 8;
  enum {
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasNegate = 1,
    HasAbs    = 1,
    HasArg    = 0,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 0,
    HasSetLinear = 0,
    HasBlend  = 0,

    HasDiv    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasExp    = 1,
    HasExpm1  = 0,
    HasLog    = 1,
    HasLog1p  = 0,
    HasLog10  = 0,
    HasPow    = 1,
  };
};
#endif

#if defined(EIGEN_USE_SYCL)

namespace TensorSycl {
namespace internal {

template <typename Index, Index A, Index B> struct PlusOp {
  static constexpr Index Value = A + B;
};

template <typename Index, Index A, Index B> struct DivOp {
  static constexpr Index Value = A / B;
};

template <typename Index, Index start, Index end, Index step,
          template <class Indx, Indx...> class StepOp>
struct static_for {
  template <typename UnaryOperator>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void loop(UnaryOperator op) {
    op(start);
    static_for<Index, StepOp<Index, start, step>::Value, end, step,
               StepOp>::loop(op);
  }
};
template <typename Index, Index end, Index step,
          template <class Indx, Indx...> class StepOp>
struct static_for<Index, end, end, step, StepOp> {
  template <typename UnaryOperator>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void loop(UnaryOperator) {}
};

template <typename OutScalar, typename Device, bool Vectorizable>
struct Vectorise {
  static const int PacketSize = 1;
  typedef OutScalar PacketReturnType;
};

template <typename OutScalar, typename Device>
struct Vectorise<OutScalar, Device, true> {
  static const int PacketSize = Eigen::PacketType<OutScalar, Device>::size;
  typedef typename Eigen::PacketType<OutScalar, Device>::type PacketReturnType;
};

static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index roundUp(Index x, Index y) {
  return ((((x) + (y)-1) / (y)) * (y));
}

} // namespace internal
} // namespace TensorSycl

template <>
  struct PacketType<half, SyclDevice> {
  typedef half type;
  static const int size = 1;
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasArg    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0,
    HasBlend  = 0
  };
};
template <typename Scalar>
struct PacketType<Scalar, SyclDevice> : internal::default_packet_traits {
  typedef Scalar type;
  typedef Scalar half;
  enum {
    Vectorizable = 0,
    size = 1,
    AlignedOnScalar = 0,
    HasHalfPacket = 0
  };
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0
  };

};

template <typename Scalar>
struct PacketType<Scalar, const SyclDevice> : PacketType<Scalar, SyclDevice>{};

#ifndef EIGEN_DONT_VECTORIZE_SYCL
#define PACKET_TYPE(CVQual, Type, val, lengths, DEV)\
template<> struct PacketType<CVQual Type, DEV> : internal::sycl_packet_traits<val, lengths> \
{\
  typedef typename internal::packet_traits<Type>::type type;\
  typedef typename internal::packet_traits<Type>::half half;\
};


PACKET_TYPE(const, float, 1, 4, SyclDevice)
PACKET_TYPE(, float, 1, 4, SyclDevice)
PACKET_TYPE(const, float, 1, 4, const SyclDevice)
PACKET_TYPE(, float, 1, 4, const SyclDevice)

PACKET_TYPE(const, double, 0, 2, SyclDevice)
PACKET_TYPE(, double, 0, 2, SyclDevice)
PACKET_TYPE(const, double, 0, 2, const SyclDevice)
PACKET_TYPE(, double, 0, 2, const SyclDevice)
#undef PACKET_TYPE

template<> struct PacketType<half, const SyclDevice>: PacketType<half, SyclDevice>{};
template<> struct PacketType<const half, const SyclDevice>: PacketType<half, SyclDevice>{};
#endif
#endif

// Tuple mimics std::pair but works on e.g. nvcc.
template <typename U, typename V> struct Tuple {
 public:
  U first;
  V second;

  typedef U first_type;
  typedef V second_type;

  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Tuple() : first(), second() {}

  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Tuple(const U& f, const V& s) : first(f), second(s) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void swap(Tuple& rhs) {
    using numext::swap;
    swap(first, rhs.first);
    swap(second, rhs.second);
  }
};

template <typename U, typename V>
EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
bool operator==(const Tuple<U, V>& x, const Tuple<U, V>& y) {
  return (x.first == y.first && x.second == y.second);
}

template <typename U, typename V>
EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
bool operator!=(const Tuple<U, V>& x, const Tuple<U, V>& y) {
  return !(x == y);
}


// Can't use std::pairs on cuda devices
template <typename Idx> struct IndexPair {
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexPair() : first(0), second(0) {}
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexPair(Idx f, Idx s) : first(f), second(s) {}

  EIGEN_DEVICE_FUNC void set(IndexPair<Idx> val) {
    first = val.first;
    second = val.second;
  }

  Idx first;
  Idx second;
};


#ifdef EIGEN_HAS_SFINAE
namespace internal {

  template<typename IndexType, typename Index, Index... Is>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, sizeof...(Is)> customIndices2Array(IndexType& idx, numeric_list<Index, Is...>) {
    return { idx[Is]... };
  }
  template<typename IndexType, typename Index>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, 0> customIndices2Array(IndexType&, numeric_list<Index>) {
    return array<Index, 0>();
  }

  /** Make an array (for index/dimensions) out of a custom index */
  template<typename Index, std::size_t NumIndices, typename IndexType>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, NumIndices> customIndices2Array(IndexType& idx) {
    return customIndices2Array(idx, typename gen_numeric_list<Index, NumIndices>::type{});
  }


  template <typename B, typename D>
  struct is_base_of
  {

    typedef char (&yes)[1];
    typedef char (&no)[2];

    template <typename BB, typename DD>
    struct Host
    {
      operator BB*() const;
      operator DD*();
    };

    template<typename T>
    static yes check(D*, T);
    static no check(B*, int);

    static const bool value = sizeof(check(Host<B,D>(), int())) == sizeof(yes);
  };

}
#endif



}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMorphing.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H
#define EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H

namespace Eigen {

/** \class TensorReshaping
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename NewDimensions, typename XprType>
struct traits<TensorReshapingOp<NewDimensions, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<NewDimensions>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename NewDimensions, typename XprType>
struct eval<TensorReshapingOp<NewDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorReshapingOp<NewDimensions, XprType>EIGEN_DEVICE_REF type;
};

template<typename NewDimensions, typename XprType>
struct nested<TensorReshapingOp<NewDimensions, XprType>, 1, typename eval<TensorReshapingOp<NewDimensions, XprType> >::type>
{
  typedef TensorReshapingOp<NewDimensions, XprType> type;
};

}  // end namespace internal



template<typename NewDimensions, typename XprType>
class TensorReshapingOp : public TensorBase<TensorReshapingOp<NewDimensions, XprType>, WriteAccessors>
{
  public:
  typedef TensorBase<TensorReshapingOp<NewDimensions, XprType>, WriteAccessors> Base;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::Scalar Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorReshapingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorReshapingOp(const XprType& expr, const NewDimensions& dims)
      : m_xpr(expr), m_dims(dims) {}

    EIGEN_DEVICE_FUNC
    const NewDimensions& dimensions() const { return m_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorReshapingOp)

  protected:
    typename XprType::Nested m_xpr;
    const NewDimensions m_dims;
};


// Eval as rvalue
template<typename NewDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device>
{
  typedef TensorReshapingOp<NewDimensions, ArgType> XprType;
  typedef NewDimensions Dimensions;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<typename internal::remove_const<CoeffReturnType>::type, Device> ConstCastStorage;

  static const int NumOutputDims = internal::array_size<Dimensions>::value;
  static const int NumInputDims  = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;

  enum ReshapingKind {
    // We do not use layout information to determine reshaping kind.
    // Depending on the layout `N` can be inner or outer dimension.
    OneByN = 0,  // expr.reshape(1, N)
    NByOne = 1,  // expr.reshape(N, 1)
    Runtime = 2  // Reshape dimensions are dynamic (specified at runtime).
  };

  // clang-format off
  static const ReshapingKind kind =
#if defined(EIGEN_HAS_INDEX_LIST)
        (NumOutputDims == 2 && internal::index_statically_eq<NewDimensions>(/*index=*/0, /*value=*/1)) ? OneByN
      : (NumOutputDims == 2 && internal::index_statically_eq<NewDimensions>(/*index=*/1, /*value=*/1)) ? NByOne
      : Runtime;
#else
        Runtime;
#endif
  // clang-format on

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    // For trivial reshapes with raw access to underlying data we will provide
    // zero overhead block access.
    // TODO(ezhulenev): Consider adding block access without raw access?
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess &&
                        NumInputDims > 0 && NumOutputDims > 0,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = TensorEvaluator<ArgType, Device>::RawAccess
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumOutputDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef
      typename internal::TensorMaterializedBlock<ScalarNoConst, NumOutputDims,
                                                 Layout, Index>
          TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_dimensions(op.dimensions())
  {
    // The total size of the reshaped tensor must be equal to the total size
    // of the input tensor.
    eigen_assert(internal::array_prod(m_impl.dimensions()) == internal::array_prod(op.dimensions()));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType data, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(data, std::move(done));
  }
#endif

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    return m_impl.evalSubExprsIfNeeded(data);
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_impl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  // required in block(OutputTensorBlock* output_block) const
  // For C++03 compatibility this must be defined outside the method
  struct BlockIteratorState {
    Index stride;
    Index span;
    Index size;
    Index count;
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    eigen_assert(m_impl.data() != NULL);
    eigen_assert((kind == Runtime) ||
                 (kind == OneByN && desc.dimensions()[0] == 1) ||
                 (kind == NByOne && desc.dimensions()[1] == 1));

    if (kind == OneByN || kind == NByOne) {
      // We can guarantee at compile time that block is just a contiguous slice
      // of the underlying expression memory buffer.
      return TensorBlock(internal::TensorBlockKind::kView,
                           m_impl.data() + desc.offset(), desc.dimensions());
    } else {
      // This will do additional runtime checks, and in the end it might be also
      // a view, or it might be a block materialized in the temporary buffer.
      return TensorBlock::materialize(m_impl.data(), m_dimensions, desc,
                                        scratch);
    }
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const {
    return constCast(m_impl.data());
  }

  EIGEN_DEVICE_FUNC const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
  #endif
 protected:
  TensorEvaluator<ArgType, Device> m_impl;
  NewDimensions m_dimensions;
};


// Eval as lvalue
template<typename NewDimensions, typename ArgType, typename Device>
  struct TensorEvaluator<TensorReshapingOp<NewDimensions, ArgType>, Device>
  : public TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device>

{
  typedef TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device> Base;
  typedef TensorReshapingOp<NewDimensions, ArgType> XprType;
  typedef NewDimensions Dimensions;

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = TensorEvaluator<ArgType, Device>::RawAccess
  };

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<TensorEvaluator::NumOutputDims, Index>
      TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(index);
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    this->m_impl.template writePacket<StoreMode>(index, x);
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(this->m_impl.data() != NULL);

    typedef typename TensorBlock::XprType TensorBlockExpr;
    typedef internal::TensorBlockAssignment<
        Scalar, TensorEvaluator::NumOutputDims, TensorBlockExpr, Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(desc.dimensions(),
                                  internal::strides<Layout>(this->dimensions()),
                                  this->m_impl.data(), desc.offset()),
        block.expr());
  }
};


/** \class TensorSlicing
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor slicing class.
  *
  *
  */
namespace internal {
template<typename StartIndices, typename Sizes, typename XprType>
struct traits<TensorSlicingOp<StartIndices, Sizes, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<StartIndices>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename StartIndices, typename Sizes, typename XprType>
struct eval<TensorSlicingOp<StartIndices, Sizes, XprType>, Eigen::Dense>
{
  typedef const TensorSlicingOp<StartIndices, Sizes, XprType>EIGEN_DEVICE_REF type;
};

template<typename StartIndices, typename Sizes, typename XprType>
struct nested<TensorSlicingOp<StartIndices, Sizes, XprType>, 1, typename eval<TensorSlicingOp<StartIndices, Sizes, XprType> >::type>
{
  typedef TensorSlicingOp<StartIndices, Sizes, XprType> type;
};

}  // end namespace internal



template<typename StartIndices, typename Sizes, typename XprType>
class TensorSlicingOp : public TensorBase<TensorSlicingOp<StartIndices, Sizes, XprType> >
{
  public:
  typedef TensorBase<TensorSlicingOp<StartIndices, Sizes, XprType> > Base;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorSlicingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSlicingOp(const XprType& expr, const StartIndices& indices, const Sizes& sizes)
      : m_xpr(expr), m_indices(indices), m_sizes(sizes) {}

    EIGEN_DEVICE_FUNC
    const StartIndices& startIndices() const { return m_indices; }
    EIGEN_DEVICE_FUNC
    const Sizes& sizes() const { return m_sizes; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorSlicingOp)

  protected:
    typename XprType::Nested m_xpr;
    const StartIndices m_indices;
    const Sizes m_sizes;
};


// Fixme: figure out the exact threshold
namespace {
template <typename Index, typename Device, bool BlockAccess> struct MemcpyTriggerForSlicing {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const Device& device) : threshold_(2 * device.numThreads()) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index total, Index contiguous) const {
    const bool prefer_block_evaluation = BlockAccess && total > 32*1024;
    return !prefer_block_evaluation && contiguous > threshold_;
  }

 private:
  Index threshold_;
};

// It is very expensive to start the memcpy kernel on GPU: we therefore only
// use it for large copies.
#ifdef EIGEN_USE_GPU
template <typename Index, bool BlockAccess> struct MemcpyTriggerForSlicing<Index, GpuDevice, BlockAccess>  {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const GpuDevice&) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index, Index contiguous) const { return contiguous > 4*1024*1024; }
};
#endif

// It is very expensive to start the memcpy kernel on GPU: we therefore only
// use it for large copies.
#ifdef EIGEN_USE_SYCL
template <typename Index, bool BlockAccess> struct MemcpyTriggerForSlicing<Index, Eigen::SyclDevice, BlockAccess>  {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const SyclDevice&) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index, Index contiguous) const { return contiguous > 4*1024*1024; }
};
#endif

}

// Eval as rvalue
template<typename StartIndices, typename Sizes, typename ArgType, typename Device>
struct TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
{
  typedef TensorSlicingOp<StartIndices, Sizes, ArgType> XprType;
  static const int NumDims = internal::array_size<Sizes>::value;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Sizes Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef StorageMemory<typename internal::remove_const<CoeffReturnType>::type, Device> ConstCastStorage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets and sizes.
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess &&
                        // FIXME: Temporary workaround for bug in slicing of bool tensors.
                        !internal::is_same<typename internal::remove_const<Scalar>::type, bool>::value,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  // Tensor slicing does not change the block type.
  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_device(device), m_dimensions(op.sizes()), m_offsets(op.startIndices())
  {
    m_is_identity = true;
    for (int i = 0; i < internal::array_size<Dimensions>::value; ++i) {
      eigen_assert(m_impl.dimensions()[i] >=
                   op.sizes()[i] + op.startIndices()[i]);
      if (m_impl.dimensions()[i] != op.sizes()[i] ||
          op.startIndices()[i] != 0) {
        m_is_identity = false;
      }
    }

    // No strides for scalars.
    if (NumDims == 0) return;

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const Sizes& output_dims = op.sizes();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
      }

     // Don't initialize m_fastOutputStrides[0] since it won't ever be accessed.
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * output_dims[i-1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    } else {
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
      }

     // Don't initialize m_fastOutputStrides[NumDims-1] since it won't ever be accessed.
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * output_dims[i+1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization
        && data && m_impl.data()) {
      Index contiguous_values = 1;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        for (int i = 0; i < NumDims; ++i) {
          contiguous_values *= dimensions()[i];
          if (dimensions()[i] != m_impl.dimensions()[i]) {
            break;
          }
        }
      } else {
        for (int i = NumDims-1; i >= 0; --i) {
          contiguous_values *= dimensions()[i];
          if (dimensions()[i] != m_impl.dimensions()[i]) {
            break;
          }
        }
      }
      // Use memcpy if it's going to be faster than using the regular evaluation.
      const MemcpyTriggerForSlicing<Index, Device, BlockAccess> trigger(m_device);
      if (trigger(internal::array_prod(dimensions()), contiguous_values)) {
        EvaluatorPointerType src = (EvaluatorPointerType)m_impl.data();
        for (Index i = 0; i < internal::array_prod(dimensions()); i += contiguous_values) {
          Index offset = srcCoeff(i);
          m_device.memcpy((void*)(m_device.get(data + i)), m_device.get(src+offset), contiguous_values * sizeof(Scalar));
        }
        return false;
      }
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType /*data*/, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+packetSize-1 < internal::array_prod(dimensions()));

    if (m_is_identity) {
      return m_impl.template packet<LoadMode>(index);
    }

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + packetSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_fastOutputStrides[i];
        const Index idx1 = indices[1] / m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + m_offsets[i]) * m_inputStrides[i];
        inputIndices[1] += (idx1 + m_offsets[i]) * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + m_offsets[0]);
      inputIndices[1] += (indices[1] + m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_fastOutputStrides[i];
        const Index idx1 = indices[1] / m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + m_offsets[i]) * m_inputStrides[i];
        inputIndices[1] += (idx1 + m_offsets[i]) * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + m_offsets[NumDims-1]);
      inputIndices[1] += (indices[1] + m_offsets[NumDims-1]);
    }
    if (inputIndices[1] - inputIndices[0] == packetSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[packetSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[packetSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < packetSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, m_is_identity ? 1 : NumDims);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    TensorBlockDesc arg_desc = desc.WithOffset(srcCoeff(desc.offset()));
    TensorBlock block = m_impl.block(arg_desc, scratch);
    if (!arg_desc.HasDestinationBuffer()) desc.DropDestinationBuffer();
    return block;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    typename Storage::Type result = constCast(m_impl.data());
    if (result) {
      Index offset = 0;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        for (int i = 0; i < NumDims; ++i) {
          if (m_dimensions[i] != m_impl.dimensions()[i]) {
            offset += m_offsets[i] * m_inputStrides[i];
            for (int j = i+1; j < NumDims; ++j) {
              if (m_dimensions[j] > 1) {
                return NULL;
              }
              offset += m_offsets[j] * m_inputStrides[j];
            }
            break;
          }
        }
      } else {
        for (int i = NumDims - 1; i >= 0; --i) {
          if (m_dimensions[i] != m_impl.dimensions()[i]) {
            offset += m_offsets[i] * m_inputStrides[i];
            for (int j = i-1; j >= 0; --j) {
              if (m_dimensions[j] > 1) {
                return NULL;
              }
              offset += m_offsets[j] * m_inputStrides[j];
            }
            break;
          }
        }
      }
      return result + offset;
    }
    return NULL;
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += (idx + m_offsets[i]) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += (index + m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += (idx + m_offsets[i]) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += (index + m_offsets[NumDims-1]);
    }
    return inputIndex;
  }

  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  Dimensions m_dimensions;
  bool m_is_identity;
  const StartIndices m_offsets;
};


// Eval as lvalue
template<typename StartIndices, typename Sizes, typename ArgType, typename Device>
struct TensorEvaluator<TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
  : public TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device> Base;
  typedef TensorSlicingOp<StartIndices, Sizes, ArgType> XprType;
  static const int NumDims = internal::array_size<Sizes>::value;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Sizes Dimensions;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = (NumDims == 1) & TensorEvaluator<ArgType, Device>::RawAccess
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    if (this->m_is_identity) {
      return this->m_impl.coeffRef(index);
    } else {
      return this->m_impl.coeffRef(this->srcCoeff(index));
    }
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    if (this->m_is_identity) {
      this->m_impl.template writePacket<StoreMode>(index, x);
      return;
    }

    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + packetSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / this->m_fastOutputStrides[i];
        const Index idx1 = indices[1] / this->m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + this->m_offsets[i]) * this->m_inputStrides[i];
        inputIndices[1] += (idx1 + this->m_offsets[i]) * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + this->m_offsets[0]);
      inputIndices[1] += (indices[1] + this->m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / this->m_fastOutputStrides[i];
        const Index idx1 = indices[1] / this->m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + this->m_offsets[i]) * this->m_inputStrides[i];
        inputIndices[1] += (idx1 + this->m_offsets[i]) * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + this->m_offsets[NumDims-1]);
      inputIndices[1] += (indices[1] + this->m_offsets[NumDims-1]);
    }
    if (inputIndices[1] - inputIndices[0] == packetSize - 1) {
      this->m_impl.template writePacket<StoreMode>(inputIndices[0], x);
    }
    else {
      EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
      internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
      this->m_impl.coeffRef(inputIndices[0]) = values[0];
      this->m_impl.coeffRef(inputIndices[1]) = values[packetSize-1];
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < packetSize-1; ++i) {
        this->coeffRef(index+i) = values[i];
      }
    }
  }

  template<typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    TensorBlockDesc arg_desc = desc.WithOffset(this->srcCoeff(desc.offset()));
    this->m_impl.writeBlock(arg_desc, block);
  }
};

namespace internal {
template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct traits<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<StartIndices>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct eval<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>, Eigen::Dense>
{
  typedef const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>EIGEN_DEVICE_REF type;
};

template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct nested<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>, 1, typename eval<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> >::type>
{
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> type;
};

}  // end namespace internal


template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
class TensorStridingSlicingOp : public TensorBase<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> >
{
  public:
  typedef TensorBase<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> > Base;
  typedef typename internal::traits<TensorStridingSlicingOp>::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorStridingSlicingOp>::type Nested;
  typedef typename internal::traits<TensorStridingSlicingOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorStridingSlicingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorStridingSlicingOp(
    const XprType& expr, const StartIndices& startIndices,
    const StopIndices& stopIndices, const Strides& strides)
      : m_xpr(expr), m_startIndices(startIndices), m_stopIndices(stopIndices),
        m_strides(strides) {}

    EIGEN_DEVICE_FUNC
    const StartIndices& startIndices() const { return m_startIndices; }
    EIGEN_DEVICE_FUNC
    const StartIndices& stopIndices() const { return m_stopIndices; }
    EIGEN_DEVICE_FUNC
    const StartIndices& strides() const { return m_strides; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorStridingSlicingOp)

  protected:
    typename XprType::Nested m_xpr;
    const StartIndices m_startIndices;
    const StopIndices m_stopIndices;
    const Strides m_strides;
};

// Eval as rvalue
template<typename StartIndices, typename StopIndices, typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
{
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType> XprType;
  static const int NumDims = internal::array_size<Strides>::value;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef Strides Dimensions;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets and sizes.
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_device(device),
        m_strides(op.strides())
  {
    // Handle degenerate intervals by gracefully clamping and allowing m_dimensions to be zero
    DSizes<Index, NumDims> startIndicesClamped, stopIndicesClamped;
    for (ptrdiff_t i = 0; i < internal::array_size<Dimensions>::value; ++i) {
      eigen_assert(m_strides[i] != 0 && "0 stride is invalid");
      if (m_strides[i] > 0) {
        startIndicesClamped[i] =
            clamp(op.startIndices()[i], 0, m_impl.dimensions()[i]);
        stopIndicesClamped[i] =
            clamp(op.stopIndices()[i], 0, m_impl.dimensions()[i]);
      } else {
        /* implies m_strides[i] < 0 by assert */
        startIndicesClamped[i] =
            clamp(op.startIndices()[i], -1, m_impl.dimensions()[i] - 1);
        stopIndicesClamped[i] =
            clamp(op.stopIndices()[i], -1, m_impl.dimensions()[i] - 1);
      }
      m_startIndices[i] = startIndicesClamped[i];
    }

    typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
    const InputDimensions& input_dims = m_impl.dimensions();

    // compute output tensor shape
    m_is_identity = true;
    for (int i = 0; i < NumDims; i++) {
      Index interval = stopIndicesClamped[i] - startIndicesClamped[i];
      if (interval == 0 || ((interval < 0) != (m_strides[i] < 0))) {
        m_dimensions[i] = 0;
      } else {
        m_dimensions[i] =
            (interval / m_strides[i]) + (interval % m_strides[i] != 0 ? 1 : 0);
        eigen_assert(m_dimensions[i] >= 0);
      }
      if (m_strides[i] != 1 || interval != m_impl.dimensions()[i]) {
        m_is_identity = false;
      }
    }

    Strides output_dims = m_dimensions;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = m_strides[0];
      m_offsets[0] = startIndicesClamped[0];
      Index previousDimProduct = 1;
      for (int i = 1; i < NumDims; ++i) {
        previousDimProduct *= input_dims[i-1];
        m_inputStrides[i] = previousDimProduct * m_strides[i];
        m_offsets[i] = startIndicesClamped[i] * previousDimProduct;
      }

      // Don't initialize m_fastOutputStrides[0] since it won't ever be accessed.
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * output_dims[i-1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    } else {
      m_inputStrides[NumDims-1] = m_strides[NumDims-1];
      m_offsets[NumDims-1] = startIndicesClamped[NumDims-1];
      Index previousDimProduct = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        previousDimProduct *= input_dims[i+1];
        m_inputStrides[i] = previousDimProduct * m_strides[i];
        m_offsets[i] = startIndicesClamped[i] * previousDimProduct;
      }

      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * output_dims[i+1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }


  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, m_is_identity ? 1 : NumDims);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    return NULL;
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i >= 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i] + m_offsets[i];
        index -= idx * m_outputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i] + m_offsets[i];
        index -= idx * m_outputStrides[i];
      }
    }
    return inputIndex;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index clamp(Index value, Index min, Index max) {
#ifndef SYCL_DEVICE_ONLY
    return numext::maxi(min, numext::mini(max,value));
#else
    return cl::sycl::clamp(value, min, max);
#endif
  }

  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  bool m_is_identity;
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  DSizes<Index, NumDims> m_startIndices; // clamped startIndices
  DSizes<Index, NumDims> m_dimensions;
  DSizes<Index, NumDims> m_offsets; // offset in a flattened shape
  const Strides m_strides;
};

// Eval as lvalue
template<typename StartIndices, typename StopIndices, typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
  : public TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device> Base;
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType> XprType;
  static const int NumDims = internal::array_size<Strides>::value;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = TensorEvaluator<ArgType, Device>::CoordAccess,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Strides Dimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    if (this->m_is_identity) {
      return this->m_impl.coeffRef(index);
    } else {
      return this->m_impl.coeffRef(this->srcCoeff(index));
    }
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPadding.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_PADDING_H
#define EIGEN_CXX11_TENSOR_TENSOR_PADDING_H

namespace Eigen {

/** \class TensorPadding
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor padding class.
  * At the moment only padding with a constant value is supported.
  *
  */
namespace internal {
template<typename PaddingDimensions, typename XprType>
struct traits<TensorPaddingOp<PaddingDimensions, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename PaddingDimensions, typename XprType>
struct eval<TensorPaddingOp<PaddingDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorPaddingOp<PaddingDimensions, XprType>& type;
};

template<typename PaddingDimensions, typename XprType>
struct nested<TensorPaddingOp<PaddingDimensions, XprType>, 1, typename eval<TensorPaddingOp<PaddingDimensions, XprType> >::type>
{
  typedef TensorPaddingOp<PaddingDimensions, XprType> type;
};

}  // end namespace internal



template<typename PaddingDimensions, typename XprType>
class TensorPaddingOp : public TensorBase<TensorPaddingOp<PaddingDimensions, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorPaddingOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorPaddingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorPaddingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorPaddingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorPaddingOp(const XprType& expr, const PaddingDimensions& padding_dims, const Scalar padding_value)
      : m_xpr(expr), m_padding_dims(padding_dims), m_padding_value(padding_value) {}

    EIGEN_DEVICE_FUNC
    const PaddingDimensions& padding() const { return m_padding_dims; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const PaddingDimensions m_padding_dims;
    const Scalar m_padding_value;
};


// Eval as rvalue
template<typename PaddingDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorPaddingOp<PaddingDimensions, ArgType>, Device>
{
  typedef TensorPaddingOp<PaddingDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<PaddingDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = true,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_padding(op.padding()), m_paddingValue(op.padding_value()), m_device(device)
  {
    // The padding op doesn't change the rank of the tensor. Directly padding a scalar would lead
    // to a vector, which doesn't make sense. Instead one should reshape the scalar into a vector
    // of 1 element first and then pad.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Compute dimensions
    m_dimensions = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] += m_padding[i].first + m_padding[i].second;
    }
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
      m_outputStrides[NumDims] = m_outputStrides[NumDims-1] * m_dimensions[NumDims-1];
    } else {
      m_inputStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_outputStrides[i+1] = m_outputStrides[i+2] * m_dimensions[i+1];
      }
      m_outputStrides[0] = m_outputStrides[1] * m_dimensions[0];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    eigen_assert(index < dimensions().TotalSize());
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        if (isPaddingAtIndexForDim(idx, i)) {
          return m_paddingValue;
        }
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (isPaddingAtIndexForDim(index, 0)) {
        return m_paddingValue;
      }
      inputIndex += (index - m_padding[0].first);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i+1];
        if (isPaddingAtIndexForDim(idx, i)) {
          return m_paddingValue;
        }
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i+1];
      }
      if (isPaddingAtIndexForDim(index, NumDims-1)) {
        return m_paddingValue;
      }
      inputIndex += (index - m_padding[NumDims-1].first);
    }
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return packetColMajor(index);
    }
    return packetRowMajor(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    TensorOpCost cost = m_impl.costPerCoeff(vectorized);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims; ++i)
        updateCostPerDimension(cost, i, i == 0);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i >= 0; --i)
        updateCostPerDimension(cost, i, i == NumDims - 1);
    }
    return cost;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // If one of the dimensions is zero, return empty block view.
    if (desc.size() == 0) {
      return TensorBlock(internal::TensorBlockKind::kView, NULL,
                           desc.dimensions());
    }

    static const bool IsColMajor = Layout == static_cast<int>(ColMajor);
    const int inner_dim_idx = IsColMajor ? 0 : NumDims - 1;

    Index offset = desc.offset();

    // Compute offsets in the output tensor corresponding to the desc.offset().
    DSizes<Index, NumDims> output_offsets;
    for (int i = NumDims - 1; i > 0; --i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      const int stride_dim = IsColMajor ? dim : dim + 1;
      output_offsets[dim] = offset / m_outputStrides[stride_dim];
      offset -= output_offsets[dim] * m_outputStrides[stride_dim];
    }
    output_offsets[inner_dim_idx] = offset;

    // Offsets in the input corresponding to output offsets.
    DSizes<Index, NumDims> input_offsets = output_offsets;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      input_offsets[dim] = input_offsets[dim] - m_padding[dim].first;
    }

    // Compute offset in the input buffer (at this point it might be illegal and
    // point outside of the input buffer, because we don't check for negative
    // offsets, it will be autocorrected in the block iteration loop below).
    Index input_offset = 0;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      input_offset += input_offsets[dim] * m_inputStrides[dim];
    }

    // Destination buffer and scratch buffer both indexed from 0 and have the
    // same dimensions as the requested block (for destination buffer this
    // property is guaranteed by `desc.destination()`).
    Index output_offset = 0;
    const DSizes<Index, NumDims> output_strides =
        internal::strides<Layout>(desc.dimensions());

    // NOTE(ezhulenev): We initialize bock iteration state for `NumDims - 1`
    // dimensions, skipping innermost dimension. In theory it should be possible
    // to squeeze matching innermost dimensions, however in practice that did
    // not show any improvements in benchmarks. Also in practice first outer
    // dimension usually has padding, and will prevent squeezing.

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims - 1> it;
    for (int i = 0; i < NumDims - 1; ++i) {
      const int dim = IsColMajor ? i + 1 : NumDims - i - 2;
      it[i].count = 0;
      it[i].size = desc.dimension(dim);

      it[i].input_stride = m_inputStrides[dim];
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      it[i].output_stride = output_strides[dim];
      it[i].output_span = it[i].output_stride * (it[i].size - 1);
    }

    const Index input_inner_dim_size =
        static_cast<Index>(m_impl.dimensions()[inner_dim_idx]);

    // Total output size.
    const Index output_size = desc.size();

    // We will fill inner dimension of this size in the output. It might be
    // larger than the inner dimension in the input, so we might have to pad
    // before/after we copy values from the input inner dimension.
    const Index output_inner_dim_size = desc.dimension(inner_dim_idx);

    // How many values to fill with padding BEFORE reading from the input inner
    // dimension.
    const Index output_inner_pad_before_size =
        input_offsets[inner_dim_idx] < 0
            ? numext::mini(numext::abs(input_offsets[inner_dim_idx]),
                           output_inner_dim_size)
            : 0;

    // How many values we can actually copy from the input inner dimension.
    const Index output_inner_copy_size = numext::mini(
        // Want to copy from input.
        (output_inner_dim_size - output_inner_pad_before_size),
        // Can copy from input.
        numext::maxi(input_inner_dim_size - (input_offsets[inner_dim_idx] +
                                             output_inner_pad_before_size),
                     Index(0)));

    eigen_assert(output_inner_copy_size >= 0);

    // How many values to fill with padding AFTER reading from the input inner
    // dimension.
    const Index output_inner_pad_after_size =
        (output_inner_dim_size - output_inner_copy_size -
         output_inner_pad_before_size);

    // Sanity check, sum of all sizes must be equal to the output size.
    eigen_assert(output_inner_dim_size ==
                 (output_inner_pad_before_size + output_inner_copy_size +
                  output_inner_pad_after_size));

    // Keep track of current coordinates and padding in the output.
    DSizes<Index, NumDims> output_coord = output_offsets;
    DSizes<Index, NumDims> output_padded;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
    }

    typedef internal::StridedLinearBufferCopy<ScalarNoConst, Index> LinCopy;

    // Prepare storage for the materialized padding result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);

    // TODO(ezhulenev): Squeeze multiple non-padded inner dimensions into a
    // single logical inner dimension.

    // When possible we squeeze writes for the innermost (only if non-padded)
    // dimension with the first padded dimension. This allows to reduce the
    // number of calls to LinCopy and better utilize vector instructions.
    const bool squeeze_writes =
        NumDims > 1 &&
        // inner dimension is not padded
        (input_inner_dim_size == m_dimensions[inner_dim_idx]) &&
        // and equal to the block inner dimension
        (input_inner_dim_size == output_inner_dim_size);

    const int squeeze_dim = IsColMajor ? inner_dim_idx + 1 : inner_dim_idx - 1;

    // Maximum coordinate on a squeeze dimension that we can write to.
    const Index squeeze_max_coord =
        squeeze_writes ? numext::mini(
                             // max non-padded element in the input
                             static_cast<Index>(m_dimensions[squeeze_dim] -
                                                m_padding[squeeze_dim].second),
                             // max element in the output buffer
                             static_cast<Index>(output_offsets[squeeze_dim] +
                                                desc.dimension(squeeze_dim)))
                       : static_cast<Index>(0);

    // Iterate copying data from `m_impl.data()` to the output buffer.
    for (Index size = 0; size < output_size;) {
      // Detect if we are in the padded region (exclude innermost dimension).
      bool is_padded = false;
      for (int j = 1; j < NumDims; ++j) {
        const int dim = IsColMajor ? j : NumDims - j - 1;
        is_padded = output_padded[dim];
        if (is_padded) break;
      }

      if (is_padded) {
        // Fill single innermost dimension with padding value.
        size += output_inner_dim_size;

        LinCopy::template Run<LinCopy::Kind::FillLinear>(
            typename LinCopy::Dst(output_offset, 1, block_storage.data()),
            typename LinCopy::Src(0, 0, &m_paddingValue),
            output_inner_dim_size);


      } else if (squeeze_writes) {
        // Squeeze multiple reads from innermost dimensions.
        const Index squeeze_num = squeeze_max_coord - output_coord[squeeze_dim];
        size += output_inner_dim_size * squeeze_num;

        // Copy `squeeze_num` inner dimensions from input to output.
        LinCopy::template Run<LinCopy::Kind::Linear>(
            typename LinCopy::Dst(output_offset, 1, block_storage.data()),
            typename LinCopy::Src(input_offset, 1, m_impl.data()),
            output_inner_dim_size * squeeze_num);

        // Update iteration state for only `squeeze_num - 1` processed inner
        // dimensions, because we have another iteration state update at the end
        // of the loop that will update iteration state for the last inner
        // processed dimension.
        it[0].count += (squeeze_num - 1);
        input_offset += it[0].input_stride * (squeeze_num - 1);
        output_offset += it[0].output_stride * (squeeze_num - 1);
        output_coord[squeeze_dim] += (squeeze_num - 1);

      } else {
        // Single read from innermost dimension.
        size += output_inner_dim_size;

        {  // Fill with padding before copying from input inner dimension.
          const Index out = output_offset;

          LinCopy::template Run<LinCopy::Kind::FillLinear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(0, 0, &m_paddingValue),
              output_inner_pad_before_size);
        }

        {  // Copy data from input inner dimension.
          const Index out = output_offset + output_inner_pad_before_size;
          const Index in = input_offset + output_inner_pad_before_size;

          eigen_assert(output_inner_copy_size == 0 || m_impl.data() != NULL);

          LinCopy::template Run<LinCopy::Kind::Linear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(in, 1, m_impl.data()),
              output_inner_copy_size);
        }

        {  // Fill with padding after copying from input inner dimension.
          const Index out = output_offset + output_inner_pad_before_size +
                            output_inner_copy_size;

          LinCopy::template Run<LinCopy::Kind::FillLinear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(0, 0, &m_paddingValue),
              output_inner_pad_after_size);
        }
      }

      for (int j = 0; j < NumDims - 1; ++j) {
        const int dim = IsColMajor ? j + 1 : NumDims - j - 2;

        if (++it[j].count < it[j].size) {
          input_offset += it[j].input_stride;
          output_offset += it[j].output_stride;
          output_coord[dim] += 1;
          output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
          break;
        }
        it[j].count = 0;
        input_offset -= it[j].input_span;
        output_offset -= it[j].output_span;
        output_coord[dim] -= it[j].size - 1;
        output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : count(0),
          size(0),
          input_stride(0),
          input_span(0),
          output_stride(0),
          output_span(0) {}

    Index count;
    Index size;
    Index input_stride;
    Index input_span;
    Index output_stride;
    Index output_span;
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isPaddingAtIndexForDim(
      Index index, int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return (!internal::index_pair_first_statically_eq<PaddingDimensions>(dim_index, 0) &&
            index < m_padding[dim_index].first) ||
        (!internal::index_pair_second_statically_eq<PaddingDimensions>(dim_index, 0) &&
         index >= m_dimensions[dim_index] - m_padding[dim_index].second);
#else
    return (index < m_padding[dim_index].first) ||
           (index >= m_dimensions[dim_index] - m_padding[dim_index].second);
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isLeftPaddingCompileTimeZero(
      int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return internal::index_pair_first_statically_eq<PaddingDimensions>(dim_index, 0);
#else
    EIGEN_UNUSED_VARIABLE(dim_index);
    return false;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isRightPaddingCompileTimeZero(
      int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return internal::index_pair_second_statically_eq<PaddingDimensions>(dim_index, 0);
#else
    EIGEN_UNUSED_VARIABLE(dim_index);
    return false;
#endif
  }


  void updateCostPerDimension(TensorOpCost& cost, int i, bool first) const {
    const double in = static_cast<double>(m_impl.dimensions()[i]);
    const double out = in + m_padding[i].first + m_padding[i].second;
    if (out == 0)
      return;
    const double reduction = in / out;
    cost *= reduction;
    if (first) {
      cost += TensorOpCost(0, 0, 2 * TensorOpCost::AddCost<Index>() +
                    reduction * (1 * TensorOpCost::AddCost<Index>()));
    } else {
      cost += TensorOpCost(0, 0, 2 * TensorOpCost::AddCost<Index>() +
                                 2 * TensorOpCost::MulCost<Index>() +
                    reduction * (2 * TensorOpCost::MulCost<Index>() +
                                 1 * TensorOpCost::DivCost<Index>()));
    }
  }

 protected:

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetColMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index initialIndex = index;
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index firstIdx = index;
      const Index lastIdx = index + PacketSize - 1;
      const Index lastPaddedLeft = m_padding[i].first * m_outputStrides[i];
      const Index firstPaddedRight = (m_dimensions[i] - m_padding[i].second) * m_outputStrides[i];
      const Index lastPaddedRight = m_outputStrides[i+1];

      if (!isLeftPaddingCompileTimeZero(i) && lastIdx < lastPaddedLeft) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if (!isRightPaddingCompileTimeZero(i) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if ((isLeftPaddingCompileTimeZero(i) && isRightPaddingCompileTimeZero(i)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
        // all the coefficient are between the 2 padding zones.
        const Index idx = index / m_outputStrides[i];
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      else {
        // Every other case
        return packetWithPossibleZero(initialIndex);
      }
    }

    const Index lastIdx = index + PacketSize - 1;
    const Index firstIdx = index;
    const Index lastPaddedLeft = m_padding[0].first;
    const Index firstPaddedRight = (m_dimensions[0] - m_padding[0].second);
    const Index lastPaddedRight = m_outputStrides[1];

    if (!isLeftPaddingCompileTimeZero(0) && lastIdx < lastPaddedLeft) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if (!isRightPaddingCompileTimeZero(0) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if ((isLeftPaddingCompileTimeZero(0) && isRightPaddingCompileTimeZero(0)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
      // all the coefficient are between the 2 padding zones.
      inputIndex += (index - m_padding[0].first);
      return m_impl.template packet<Unaligned>(inputIndex);
    }
    // Every other case
    return packetWithPossibleZero(initialIndex);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetRowMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index initialIndex = index;
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index firstIdx = index;
      const Index lastIdx = index + PacketSize - 1;
      const Index lastPaddedLeft = m_padding[i].first * m_outputStrides[i+1];
      const Index firstPaddedRight = (m_dimensions[i] - m_padding[i].second) * m_outputStrides[i+1];
      const Index lastPaddedRight = m_outputStrides[i];

      if (!isLeftPaddingCompileTimeZero(i) && lastIdx < lastPaddedLeft) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if (!isRightPaddingCompileTimeZero(i) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if ((isLeftPaddingCompileTimeZero(i) && isRightPaddingCompileTimeZero(i)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
        // all the coefficient are between the 2 padding zones.
        const Index idx = index / m_outputStrides[i+1];
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i+1];
      }
      else {
        // Every other case
        return packetWithPossibleZero(initialIndex);
      }
    }

    const Index lastIdx = index + PacketSize - 1;
    const Index firstIdx = index;
    const Index lastPaddedLeft = m_padding[NumDims-1].first;
    const Index firstPaddedRight = (m_dimensions[NumDims-1] - m_padding[NumDims-1].second);
    const Index lastPaddedRight = m_outputStrides[NumDims-1];

    if (!isLeftPaddingCompileTimeZero(NumDims-1) && lastIdx < lastPaddedLeft) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if (!isRightPaddingCompileTimeZero(NumDims-1) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if ((isLeftPaddingCompileTimeZero(NumDims-1) && isRightPaddingCompileTimeZero(NumDims-1)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
      // all the coefficient are between the 2 padding zones.
      inputIndex += (index - m_padding[NumDims-1].first);
      return m_impl.template packet<Unaligned>(inputIndex);
    }
    // Every other case
    return packetWithPossibleZero(initialIndex);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;
  array<Index, NumDims+1> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  PaddingDimensions m_padding;

  Scalar m_paddingValue;

  const Device EIGEN_DEVICE_REF m_device;
};




} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_PADDING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_PATCH_H

namespace Eigen {

/** \class TensorPatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor patch class.
  *
  *
  */
namespace internal {
template<typename PatchDim, typename XprType>
struct traits<TensorPatchOp<PatchDim, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename PatchDim, typename XprType>
struct eval<TensorPatchOp<PatchDim, XprType>, Eigen::Dense>
{
  typedef const TensorPatchOp<PatchDim, XprType>& type;
};

template<typename PatchDim, typename XprType>
struct nested<TensorPatchOp<PatchDim, XprType>, 1, typename eval<TensorPatchOp<PatchDim, XprType> >::type>
{
  typedef TensorPatchOp<PatchDim, XprType> type;
};

}  // end namespace internal



template<typename PatchDim, typename XprType>
class TensorPatchOp : public TensorBase<TensorPatchOp<PatchDim, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorPatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorPatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorPatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorPatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorPatchOp(const XprType& expr, const PatchDim& patch_dims)
      : m_xpr(expr), m_patch_dims(patch_dims) {}

    EIGEN_DEVICE_FUNC
    const PatchDim& patch_dims() const { return m_patch_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const PatchDim m_patch_dims;
};


// Eval as rvalue
template<typename PatchDim, typename ArgType, typename Device>
struct TensorEvaluator<const TensorPatchOp<PatchDim, ArgType>, Device>
{
  typedef TensorPatchOp<PatchDim, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;


  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
 };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    Index num_patches = 1;
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const PatchDim& patch_dims = op.patch_dims();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumDims-1; ++i) {
        m_dimensions[i] = patch_dims[i];
        num_patches *= (input_dims[i] - patch_dims[i] + 1);
      }
      m_dimensions[NumDims-1] = num_patches;

      m_inputStrides[0] = 1;
      m_patchStrides[0] = 1;
      for (int i = 1; i < NumDims-1; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_patchStrides[i] = m_patchStrides[i-1] * (input_dims[i-1] - patch_dims[i-1] + 1);
      }
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
    } else {
      for (int i = 0; i < NumDims-1; ++i) {
        m_dimensions[i+1] = patch_dims[i];
        num_patches *= (input_dims[i] - patch_dims[i] + 1);
      }
      m_dimensions[0] = num_patches;

      m_inputStrides[NumDims-2] = 1;
      m_patchStrides[NumDims-2] = 1;
      for (int i = NumDims-3; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_patchStrides[i] = m_patchStrides[i+1] * (input_dims[i+1] - patch_dims[i+1] + 1);
      }
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims-2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    Index output_stride_index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? NumDims - 1 : 0;
    // Find the location of the first element of the patch.
    Index patchIndex = index / m_outputStrides[output_stride_index];
    // Find the offset of the element wrt the location of the first element.
    Index patchOffset = index - patchIndex * m_outputStrides[output_stride_index];
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i > 0; --i) {
        const Index patchIdx = patchIndex / m_patchStrides[i];
        patchIndex -= patchIdx * m_patchStrides[i];
        const Index offsetIdx = patchOffset / m_outputStrides[i];
        patchOffset -= offsetIdx * m_outputStrides[i];
        inputIndex += (patchIdx + offsetIdx) * m_inputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 2; ++i) {
        const Index patchIdx = patchIndex / m_patchStrides[i];
        patchIndex -= patchIdx * m_patchStrides[i];
        const Index offsetIdx = patchOffset / m_outputStrides[i+1];
        patchOffset -= offsetIdx * m_outputStrides[i+1];
        inputIndex += (patchIdx + offsetIdx) * m_inputStrides[i];
      }
    }
    inputIndex += (patchIndex + patchOffset);
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index output_stride_index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? NumDims - 1 : 0;
    Index indices[2] = {index, index + PacketSize - 1};
    Index patchIndices[2] = {indices[0] / m_outputStrides[output_stride_index],
                             indices[1] / m_outputStrides[output_stride_index]};
    Index patchOffsets[2] = {indices[0] - patchIndices[0] * m_outputStrides[output_stride_index],
                             indices[1] - patchIndices[1] * m_outputStrides[output_stride_index]};

    Index inputIndices[2] = {0, 0};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i > 0; --i) {
        const Index patchIdx[2] = {patchIndices[0] / m_patchStrides[i],
                                   patchIndices[1] / m_patchStrides[i]};
        patchIndices[0] -= patchIdx[0] * m_patchStrides[i];
        patchIndices[1] -= patchIdx[1] * m_patchStrides[i];

        const Index offsetIdx[2] = {patchOffsets[0] / m_outputStrides[i],
                                    patchOffsets[1] / m_outputStrides[i]};
        patchOffsets[0] -= offsetIdx[0] * m_outputStrides[i];
        patchOffsets[1] -= offsetIdx[1] * m_outputStrides[i];

        inputIndices[0] += (patchIdx[0] + offsetIdx[0]) * m_inputStrides[i];
        inputIndices[1] += (patchIdx[1] + offsetIdx[1]) * m_inputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 2; ++i) {
        const Index patchIdx[2] = {patchIndices[0] / m_patchStrides[i],
                                   patchIndices[1] / m_patchStrides[i]};
        patchIndices[0] -= patchIdx[0] * m_patchStrides[i];
        patchIndices[1] -= patchIdx[1] * m_patchStrides[i];

        const Index offsetIdx[2] = {patchOffsets[0] / m_outputStrides[i+1],
                                    patchOffsets[1] / m_outputStrides[i+1]};
        patchOffsets[0] -= offsetIdx[0] * m_outputStrides[i+1];
        patchOffsets[1] -= offsetIdx[1] * m_outputStrides[i+1];

        inputIndices[0] += (patchIdx[0] + offsetIdx[0]) * m_inputStrides[i];
        inputIndices[1] += (patchIdx[1] + offsetIdx[1]) * m_inputStrides[i];
      }
    }
    inputIndices[0] += (patchIndices[0] + patchOffsets[0]);
    inputIndices[1] += (patchIndices[1] + patchOffsets[1]);

    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX CoeffReturnType values[PacketSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[PacketSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (TensorOpCost::DivCost<Index>() +
                                           TensorOpCost::MulCost<Index>() +
                                           2 * TensorOpCost::AddCost<Index>());
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh); 
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims-1> m_inputStrides;
  array<Index, NumDims-1> m_patchStrides;

  TensorEvaluator<ArgType, Device> m_impl;

};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRandom.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Mehdi Goli <eigen@codeplay.com> Codeplay Software Ltd.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H
#define EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H

namespace Eigen {
namespace internal {

namespace {

EIGEN_DEVICE_FUNC uint64_t get_random_seed() {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  // We don't support 3d kernels since we currently only use 1 and
  // 2d kernels.
  gpu_assert(threadIdx.z == 0);
  return blockIdx.x * blockDim.x + threadIdx.x 
         + gridDim.x * blockDim.x * (blockIdx.y * blockDim.y + threadIdx.y);
#else
  // Rely on Eigen's random implementation.
  return random<uint64_t>();
#endif
}

static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE unsigned PCG_XSH_RS_generator(uint64_t* state, uint64_t stream) {
  // TODO: Unify with the implementation in the non blocking thread pool.
  uint64_t current = *state;
  // Update the internal state
  *state = current * 6364136223846793005ULL + (stream << 1 | 1);
  // Generate the random output (using the PCG-XSH-RS scheme)
  return static_cast<unsigned>((current ^ (current >> 22)) >> (22 + (current >> 61)));
}

static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE uint64_t PCG_XSH_RS_state(uint64_t seed) {
  seed = seed ? seed : get_random_seed();
  return seed * 6364136223846793005ULL + 0xda3e39cb94b95bdbULL;
}

}  // namespace


template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
T RandomToTypeUniform(uint64_t* state, uint64_t stream) {
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  return static_cast<T>(rnd);
}


template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Eigen::half RandomToTypeUniform<Eigen::half>(uint64_t* state, uint64_t stream) {
  // Generate 10 random bits for the mantissa, merge with exponent.
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  const uint16_t half_bits = static_cast<uint16_t>(rnd & 0x3ffu) | (static_cast<uint16_t>(15) << 10);
  Eigen::half result = Eigen::numext::bit_cast<Eigen::half>(half_bits);
  // Return the final result
  return result - Eigen::half(1.0f);
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Eigen::bfloat16 RandomToTypeUniform<Eigen::bfloat16>(uint64_t* state, uint64_t stream) {

  // Generate 7 random bits for the mantissa, merge with exponent.
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  const uint16_t half_bits = static_cast<uint16_t>(rnd & 0x7fu) | (static_cast<uint16_t>(127) << 7);
  Eigen::bfloat16 result = Eigen::numext::bit_cast<Eigen::bfloat16>(half_bits);
  // Return the final result
  return result - Eigen::bfloat16(1.0f);
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float RandomToTypeUniform<float>(uint64_t* state, uint64_t stream) {
  typedef union {
    uint32_t raw;
    float fp;
  } internal;
  internal result;
  // Generate 23 random bits for the mantissa mantissa
  const unsigned rnd = PCG_XSH_RS_generator(state, stream);
  result.raw = rnd & 0x7fffffu;
  // Set the exponent
  result.raw |= (static_cast<uint32_t>(127) << 23);
  // Return the final result
  return result.fp - 1.0f;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double RandomToTypeUniform<double>(uint64_t* state, uint64_t stream) {
  typedef union {
    uint64_t raw;
    double dp;
  } internal;
  internal result;
  result.raw = 0;
  // Generate 52 random bits for the mantissa
  // First generate the upper 20 bits
  unsigned rnd1 = PCG_XSH_RS_generator(state, stream) & 0xfffffu;
  // The generate the lower 32 bits
  unsigned rnd2 = PCG_XSH_RS_generator(state, stream);
  result.raw = (static_cast<uint64_t>(rnd1) << 32) | rnd2;
  // Set the exponent
  result.raw |= (static_cast<uint64_t>(1023) << 52);
  // Return the final result
  return result.dp - 1.0;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<float> RandomToTypeUniform<std::complex<float> >(uint64_t* state, uint64_t stream) {
  return std::complex<float>(RandomToTypeUniform<float>(state, stream),
                             RandomToTypeUniform<float>(state, stream));
}
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<double> RandomToTypeUniform<std::complex<double> >(uint64_t* state, uint64_t stream) {
  return std::complex<double>(RandomToTypeUniform<double>(state, stream),
                              RandomToTypeUniform<double>(state, stream));
}

template <typename T> class UniformRandomGenerator {
 public:
  static const bool PacketAccess = true;

  // Uses the given "seed" if non-zero, otherwise uses a random seed.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE UniformRandomGenerator(
      uint64_t seed = 0) {
    m_state = PCG_XSH_RS_state(seed);
    #ifdef EIGEN_USE_SYCL
    // In SYCL it is not possible to build PCG_XSH_RS_state in one step.
    // Therefor, we need two step to initializate the m_state.
    // IN SYCL, the constructor of the functor is s called on the CPU
    // and we get the clock seed here from the CPU. However, This seed is
    //the same for all the thread. As unlike CUDA, the thread.ID, BlockID, etc is not a global function.
    // and only  available on the Operator() function (which is called on the GPU).
    // Thus for CUDA (((CLOCK  + global_thread_id)* 6364136223846793005ULL) + 0xda3e39cb94b95bdbULL) is passed to each thread
    // but for SYCL ((CLOCK * 6364136223846793005ULL) + 0xda3e39cb94b95bdbULL) is passed to each thread and each thread adds
    // the  (global_thread_id* 6364136223846793005ULL) for itself only once, in order to complete the construction
    // similar to CUDA Therefore, the thread Id injection is not available at this stage.
    //However when the operator() is called the thread ID will be avilable. So inside the opeator,
    // we add the thrreadID, BlockId,... (which is equivalent of i)
    //to the seed and construct the unique m_state per thead similar to cuda.
    m_exec_once =false;
   #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE UniformRandomGenerator(
      const UniformRandomGenerator& other) {
    m_state = other.m_state;
    #ifdef EIGEN_USE_SYCL
     m_exec_once =other.m_exec_once;
    #endif
  }

  template<typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T operator()(Index i) const {
    #ifdef EIGEN_USE_SYCL
      if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      // The (i * 6364136223846793005ULL) is the remaining part of the PCG_XSH_RS_state on the GPU side
       m_state += (i * 6364136223846793005ULL);
       m_exec_once =true;
      }
    #endif
    T result = RandomToTypeUniform<T>(&m_state, i);
    return result;
  }

  template<typename Packet, typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(Index i) const {
    const int packetSize = internal::unpacket_traits<Packet>::size;
    EIGEN_ALIGN_MAX T values[packetSize];
      #ifdef EIGEN_USE_SYCL
      if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
       m_state += (i * 6364136223846793005ULL);
       m_exec_once =true;
      }
    #endif
    EIGEN_UNROLL_LOOP
    for (int j = 0; j < packetSize; ++j) {
      values[j] = RandomToTypeUniform<T>(&m_state, i);
    }
    return internal::pload<Packet>(values);
  }

 private:
  mutable uint64_t m_state;
  #ifdef EIGEN_USE_SYCL
  mutable bool m_exec_once;
  #endif
};

template <typename Scalar>
struct functor_traits<UniformRandomGenerator<Scalar> > {
  enum {
    // Rough estimate for floating point, multiplied by ceil(sizeof(T) / sizeof(float)).
    Cost = 12 * NumTraits<Scalar>::AddCost *
           ((sizeof(Scalar) + sizeof(float) - 1) / sizeof(float)),
    PacketAccess = UniformRandomGenerator<Scalar>::PacketAccess
  };
};



template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
T RandomToTypeNormal(uint64_t* state, uint64_t stream) {
  // Use the ratio of uniform method to generate numbers following a normal
  // distribution. See for example Numerical Recipes chapter 7.3.9 for the
  // details.
  T u, v, q;
  do {
    u = RandomToTypeUniform<T>(state, stream);
    v = T(1.7156) * (RandomToTypeUniform<T>(state, stream) - T(0.5));
    const T x = u - T(0.449871);
    const T y = numext::abs(v) + T(0.386595);
    q = x*x + y * (T(0.196)*y - T(0.25472)*x);
  } while (q > T(0.27597) &&
           (q > T(0.27846) || v*v > T(-4) * numext::log(u) * u*u));

  return v/u;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<float> RandomToTypeNormal<std::complex<float> >(uint64_t* state, uint64_t stream) {
  return std::complex<float>(RandomToTypeNormal<float>(state, stream),
                             RandomToTypeNormal<float>(state, stream));
}
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<double> RandomToTypeNormal<std::complex<double> >(uint64_t* state, uint64_t stream) {
  return std::complex<double>(RandomToTypeNormal<double>(state, stream),
                              RandomToTypeNormal<double>(state, stream));
}


template <typename T> class NormalRandomGenerator {
 public:
  static const bool PacketAccess = true;

  // Uses the given "seed" if non-zero, otherwise uses a random seed.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE NormalRandomGenerator(uint64_t seed = 0) {
    m_state = PCG_XSH_RS_state(seed);
    #ifdef EIGEN_USE_SYCL
    // In SYCL it is not possible to build PCG_XSH_RS_state in one step.
    // Therefor, we need two steps to initializate the m_state.
    // IN SYCL, the constructor of the functor is s called on the CPU
    // and we get the clock seed here from the CPU. However, This seed is
    //the same for all the thread. As unlike CUDA, the thread.ID, BlockID, etc is not a global function.
    // and only  available on the Operator() function (which is called on the GPU).
    // Therefore, the thread Id injection is not available at this stage. However when the operator()
    //is called the thread ID will be avilable. So inside the opeator,
    // we add the thrreadID, BlockId,... (which is equivalent of i)
    //to the seed and construct the unique m_state per thead similar to cuda.
    m_exec_once =false;
   #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE NormalRandomGenerator(
      const NormalRandomGenerator& other) {
    m_state = other.m_state;
#ifdef EIGEN_USE_SYCL
    m_exec_once=other.m_exec_once;
#endif
  }

 template<typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T operator()(Index i) const {
    #ifdef EIGEN_USE_SYCL
    if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      m_state += (i * 6364136223846793005ULL);
      m_exec_once =true;
    }
    #endif
    T result = RandomToTypeNormal<T>(&m_state, i);
    return result;
  }

  template<typename Packet, typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(Index i) const {
    const int packetSize = internal::unpacket_traits<Packet>::size;
    EIGEN_ALIGN_MAX T values[packetSize];
    #ifdef EIGEN_USE_SYCL
    if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      m_state += (i * 6364136223846793005ULL);
      m_exec_once =true;
    }
    #endif
    EIGEN_UNROLL_LOOP
    for (int j = 0; j < packetSize; ++j) {
      values[j] = RandomToTypeNormal<T>(&m_state, i);
    }
    return internal::pload<Packet>(values);
  }

 private:
  mutable uint64_t m_state;
   #ifdef EIGEN_USE_SYCL
  mutable bool m_exec_once;
  #endif
};


template <typename Scalar>
struct functor_traits<NormalRandomGenerator<Scalar> > {
  enum {
    // On average, we need to generate about 3 random numbers
    // 15 mul, 8 add, 1.5 logs
    Cost = 3 * functor_traits<UniformRandomGenerator<Scalar> >::Cost +
           15 * NumTraits<Scalar>::AddCost + 8 * NumTraits<Scalar>::AddCost +
           3 * functor_traits<scalar_log_op<Scalar> >::Cost / 2,
    PacketAccess = NormalRandomGenerator<Scalar>::PacketAccess
  };
};


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReduction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2016 Mehdi Goli, Codeplay Software Ltd <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H

// clang is incompatible with the CUDA syntax wrt making a kernel a class friend,
// so we'll use a macro to make clang happy.
#ifndef KERNEL_FRIEND
#if defined(__clang__) && (defined(__CUDA__) || defined(__HIP__))
#define KERNEL_FRIEND friend __global__ EIGEN_HIP_LAUNCH_BOUNDS_1024
#else
#define KERNEL_FRIEND friend
#endif
#endif


namespace Eigen {


/** \class TensorReduction
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reduction class.
  *
  */

namespace internal {
  template<typename Op, typename Dims, typename XprType,template <class> class MakePointer_ >
  struct traits<TensorReductionOp<Op, Dims, XprType, MakePointer_> >
 : traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::Scalar Scalar;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

  template <class T> struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;
  };
};

template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_>
struct eval<TensorReductionOp<Op, Dims, XprType, MakePointer_>, Eigen::Dense>
{
  typedef const TensorReductionOp<Op, Dims, XprType, MakePointer_>& type;
};

template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_>
struct nested<TensorReductionOp<Op, Dims, XprType, MakePointer_>, 1, typename eval<TensorReductionOp<Op, Dims, XprType, MakePointer_> >::type>
{
  typedef TensorReductionOp<Op, Dims, XprType, MakePointer_> type;
};


template <typename OutputDims> struct DimInitializer {
  template <typename InputDims, typename ReducedDims> EIGEN_DEVICE_FUNC
  static void run(const InputDims& input_dims,
                  const array<bool, internal::array_size<InputDims>::value>& reduced,
                  OutputDims* output_dims, ReducedDims* reduced_dims) {
    const int NumInputDims = internal::array_size<InputDims>::value;
    int outputIndex = 0;
    int reduceIndex = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (reduced[i]) {
        (*reduced_dims)[reduceIndex] = input_dims[i];
        ++reduceIndex;
      } else {
        (*output_dims)[outputIndex] = input_dims[i];
        ++outputIndex;
      }
    }
  }
};

template <> struct DimInitializer<Sizes<> > {
  template <typename InputDims, typename Index, size_t Rank> EIGEN_DEVICE_FUNC
  static void run(const InputDims& input_dims, const array<bool, Rank>&,
                  Sizes<>*, array<Index, Rank>* reduced_dims) {
    const int NumInputDims = internal::array_size<InputDims>::value;
    for (int i = 0; i < NumInputDims; ++i) {
      (*reduced_dims)[i] = input_dims[i];
    }
  }
};


template <typename ReducedDims, int NumTensorDims, int Layout>
struct are_inner_most_dims {
  static const bool value = false;
};
template <typename ReducedDims, int NumTensorDims, int Layout>
struct preserve_inner_most_dims {
  static const bool value = false;
};

#if EIGEN_HAS_CONSTEXPR && EIGEN_HAS_VARIADIC_TEMPLATES
template <typename ReducedDims, int NumTensorDims>
struct are_inner_most_dims<ReducedDims, NumTensorDims, ColMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_eq<ReducedDims>(0, 0);
  static const bool tmp3 = index_statically_eq<ReducedDims>(array_size<ReducedDims>::value-1, array_size<ReducedDims>::value-1);
  static const bool value = tmp1 & tmp2 & tmp3;
};
template <typename ReducedDims, int NumTensorDims>
struct are_inner_most_dims<ReducedDims, NumTensorDims, RowMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_eq<ReducedDims>(0, NumTensorDims - array_size<ReducedDims>::value);
  static const bool tmp3 = index_statically_eq<ReducedDims>(array_size<ReducedDims>::value - 1, NumTensorDims - 1);
  static const bool value = tmp1 & tmp2 & tmp3;

};
template <typename ReducedDims, int NumTensorDims>
struct preserve_inner_most_dims<ReducedDims, NumTensorDims, ColMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_gt<ReducedDims>(0, 0);
  static const bool value = tmp1 & tmp2;

};
template <typename ReducedDims, int NumTensorDims>
struct preserve_inner_most_dims<ReducedDims, NumTensorDims, RowMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_lt<ReducedDims>(array_size<ReducedDims>::value - 1, NumTensorDims - 1);
  static const bool value = tmp1 & tmp2;
};
#endif


template <int DimIndex, typename Self, typename Op>
struct GenericDimReducer {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::CoeffReturnType* accum) {
    EIGEN_STATIC_ASSERT((DimIndex > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    for (int j = 0; j < self.m_reducedDims[DimIndex]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[DimIndex];
      GenericDimReducer<DimIndex-1, Self, Op>::reduce(self, input, reducer, accum);
    }
  }
};
template <typename Self, typename Op>
struct GenericDimReducer<0, Self, Op> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::CoeffReturnType* accum) {
    for (int j = 0; j < self.m_reducedDims[0]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[0];
      reducer.reduce(self.m_impl.coeff(input), accum);
    }
  }
};
template <typename Self, typename Op>
struct GenericDimReducer<-1, Self, Op> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index index, Op& reducer, typename Self::CoeffReturnType* accum) {
    reducer.reduce(self.m_impl.coeff(index), accum);
  }
};

template <typename Self, typename Op, bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess),
          bool UseTreeReduction = (!Self::ReducerTraits::IsStateful &&
                                   !Self::ReducerTraits::IsExactlyAssociative)>
struct InnerMostDimReducer {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType reduce(const Self& self, typename Self::Index firstIndex, typename Self::Index numValuesToReduce, Op& reducer) {
    typename Self::CoeffReturnType accum = reducer.initialize();
    for (typename Self::Index j = 0; j < numValuesToReduce; ++j) {
      reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
    }
    return reducer.finalize(accum);
  }
};

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, true, false> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType reduce(const Self& self, typename Self::Index firstIndex, typename Self::Index numValuesToReduce, Op& reducer) {
    const typename Self::Index packetSize = internal::unpacket_traits<typename Self::PacketReturnType>::size;
    const typename Self::Index VectorizedSize = (numValuesToReduce / packetSize) * packetSize;
    typename Self::PacketReturnType paccum = reducer.template initializePacket<typename Self::PacketReturnType>();
    for (typename Self::Index j = 0; j < VectorizedSize; j += packetSize) {
      reducer.reducePacket(self.m_impl.template packet<Unaligned>(firstIndex + j), &paccum);
    }
    typename Self::CoeffReturnType accum = reducer.initialize();
    for (typename Self::Index j = VectorizedSize; j < numValuesToReduce; ++j) {
      reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
    }
    return reducer.finalizeBoth(accum, paccum);
  }
};

#if !defined(EIGEN_HIPCC) 
static const int kLeafSize = 1024;

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, false, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType
  reduce(const Self& self, typename Self::Index firstIndex,
         typename Self::Index numValuesToReduce, Op& reducer) {
    typename Self::CoeffReturnType accum = reducer.initialize();
    if (numValuesToReduce > kLeafSize) {
      const typename Self::Index half = numValuesToReduce / 2;
      reducer.reduce(reduce(self, firstIndex, half, reducer), &accum);
      reducer.reduce(
          reduce(self, firstIndex + half, numValuesToReduce - half, reducer),
          &accum);
    } else {
      for (typename Self::Index j = 0; j < numValuesToReduce; ++j) {
        reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
      }
    }
    return reducer.finalize(accum);
  }
};

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, true, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType
  reduce(const Self& self, typename Self::Index firstIndex,
         typename Self::Index numValuesToReduce, Op& reducer) {
    const typename Self::Index packetSize =
        internal::unpacket_traits<typename Self::PacketReturnType>::size;
    typename Self::CoeffReturnType accum = reducer.initialize();
    if (numValuesToReduce > packetSize * kLeafSize) {
      // Make sure the split point is aligned on a packet boundary.
      const typename Self::Index split =
          packetSize *
          divup(firstIndex + divup(numValuesToReduce, typename Self::Index(2)),
                packetSize);
      const typename Self::Index num_left =
          numext::mini(split - firstIndex, numValuesToReduce);
      reducer.reduce(reduce(self, firstIndex, num_left, reducer), &accum);
      if (num_left < numValuesToReduce) {
        reducer.reduce(
            reduce(self, split, numValuesToReduce - num_left, reducer), &accum);
      }
      return reducer.finalize(accum);
    } else {
      const typename Self::Index UnrollSize =
          (numValuesToReduce / (2*packetSize)) * 2*packetSize;
      const typename Self::Index VectorizedSize =
          (numValuesToReduce / packetSize) * packetSize;
      typename Self::PacketReturnType paccum =
          reducer.template initializePacket<typename Self::PacketReturnType>();
      typename Self::PacketReturnType paccum2 =
          reducer.template initializePacket<typename Self::PacketReturnType>();
      for (typename Self::Index j = 0; j < UnrollSize; j += packetSize * 2) {
        reducer.reducePacket(
            self.m_impl.template packet<Unaligned>(firstIndex + j), &paccum);
        reducer.reducePacket(
            self.m_impl.template packet<Unaligned>(firstIndex + j + packetSize),
            &paccum2);
      }
      for (typename Self::Index j = UnrollSize; j < VectorizedSize; j+= packetSize) {
        reducer.reducePacket(self.m_impl.template packet<Unaligned>(
                                 firstIndex + j), &paccum);
      }
      reducer.reducePacket(paccum2, &paccum);
      for (typename Self::Index j = VectorizedSize; j < numValuesToReduce;
           ++j) {
        reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
      }
      return reducer.finalizeBoth(accum, paccum);
    }
  }
};
#endif
 
template <int DimIndex, typename Self, typename Op, bool vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct InnerMostDimPreserver {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self&, typename Self::Index, Op&, typename Self::PacketReturnType*) {
    eigen_assert(false && "should never be called");
  }
};

template <int DimIndex, typename Self, typename Op>
struct InnerMostDimPreserver<DimIndex, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::PacketReturnType* accum) {
    EIGEN_STATIC_ASSERT((DimIndex > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    for (typename Self::Index j = 0; j < self.m_reducedDims[DimIndex]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[DimIndex];
      InnerMostDimPreserver<DimIndex-1, Self, Op>::reduce(self, input, reducer, accum);
    }
  }
};

template <typename Self, typename Op>
struct InnerMostDimPreserver<0, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::PacketReturnType* accum) {
    for (typename Self::Index j = 0; j < self.m_reducedDims[0]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[0];
      reducer.reducePacket(self.m_impl.template packet<Unaligned>(input), accum);
    }
  }
};
template <typename Self, typename Op>
struct InnerMostDimPreserver<-1, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self&, typename Self::Index, Op&, typename Self::PacketReturnType*) {
    eigen_assert(false && "should never be called");
  }
};

// Default full reducer
template <typename Self, typename Op, typename Device, bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct FullReducer {
  static const bool HasOptimizedImplementation = false;

  static EIGEN_DEVICE_FUNC void run(const Self& self, Op& reducer, const Device&, typename Self::EvaluatorPointerType output) {
    const typename Self::Index num_coeffs = array_prod(self.m_impl.dimensions());
    *output = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(self, 0, num_coeffs, reducer);
  }
};


#ifdef EIGEN_USE_THREADS
// Multithreaded full reducers
template <typename Self, typename Op,
          bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct FullReducerShard {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(const Self& self, typename Self::Index firstIndex,
                  typename Self::Index numValuesToReduce, Op& reducer,
                  typename Self::CoeffReturnType* output) {
    *output = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(
        self, firstIndex, numValuesToReduce, reducer);
  }
};

// Multithreaded full reducer
template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, ThreadPoolDevice, Vectorizable> {
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful;
  static const Index PacketSize =
      unpacket_traits<typename Self::PacketReturnType>::size;

  // launch one reducer per thread and accumulate the result.
  static void run(const Self& self, Op& reducer, const ThreadPoolDevice& device,
                  typename Self::CoeffReturnType* output) {
    typedef typename Self::Index Index;
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    if (num_coeffs == 0) {
      *output = reducer.finalize(reducer.initialize());
      return;
    }
    const TensorOpCost cost =
        self.m_impl.costPerCoeff(Vectorizable) +
        TensorOpCost(0, 0, internal::functor_traits<Op>::Cost, Vectorizable,
                     PacketSize);
    const int num_threads = TensorCostModel<ThreadPoolDevice>::numThreads(
        num_coeffs, cost, device.numThreads());
    if (num_threads == 1) {
      *output =
          InnerMostDimReducer<Self, Op, Vectorizable>::reduce(self, 0, num_coeffs, reducer);
      return;
    }
    const Index blocksize =
        std::floor<Index>(static_cast<float>(num_coeffs) / num_threads);
    const Index numblocks = blocksize > 0 ? num_coeffs / blocksize : 0;
    eigen_assert(num_coeffs >= numblocks * blocksize);

    Barrier barrier(internal::convert_index<unsigned int>(numblocks));
    MaxSizeVector<typename Self::CoeffReturnType> shards(numblocks, reducer.initialize());
    for (Index i = 0; i < numblocks; ++i) {
      device.enqueue_with_barrier(&barrier, &FullReducerShard<Self, Op, Vectorizable>::run,
                                  self, i * blocksize, blocksize, reducer,
                                  &shards[i]);
    }
    typename Self::CoeffReturnType finalShard;
    if (numblocks * blocksize < num_coeffs) {
      finalShard = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(
          self, numblocks * blocksize, num_coeffs - numblocks * blocksize,
          reducer);
    } else {
      finalShard = reducer.initialize();
    }
    barrier.Wait();

    for (Index i = 0; i < numblocks; ++i) {
      reducer.reduce(shards[i], &finalShard);
    }
    *output = reducer.finalize(finalShard);
  }
};

#endif


// Default inner reducer
template <typename Self, typename Op, typename Device>
struct InnerReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};

// Default outer reducer
template <typename Self, typename Op, typename Device>
struct OuterReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};

#ifdef EIGEN_USE_SYCL
// Default Generic reducer
template <typename Self, typename Op, typename Device>
struct GenericReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};
#endif

#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
template <int B, int N, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernel(R, const S, I_, typename S::CoeffReturnType*, unsigned int*);


#if defined(EIGEN_HAS_GPU_FP16)
template <typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitFullReduxKernelHalfFloat(R, const S, I_, internal::packet_traits<half>::type*);
template <int B, int N, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernelHalfFloat(R, const S, I_, half*, internal::packet_traits<half>::type*);
template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernelHalfFloat(R, const S, I_, I_, half*);

#endif

template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);

template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void OuterReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);
#endif

/**
 * For SYCL, the return type of the reduction is deduced from the initialize method of the given Op.
 * This allows the reduction to have a different type for the accumulator than the input data type.
 * If this is the case, the functor needs to have two reduce method: one for reducing an element of the input
 * with the accumulator and the other for reducing two accumulators.
 * Such a reducer can be useful for instance when the accumulator is a boolean or a bitset that checks for
 * some properties of the input.
 */
template <typename Op, typename CoeffReturnType>
struct ReductionReturnType {
#if defined(EIGEN_USE_SYCL)
  typedef typename remove_const<decltype(std::declval<Op>().initialize())>::type type;
#else
  typedef typename remove_const<CoeffReturnType>::type type;
#endif
};

}  // end namespace internal


template <typename Op, typename Dims, typename XprType,  template <class> class MakePointer_>
class TensorReductionOp : public TensorBase<TensorReductionOp<Op, Dims, XprType, MakePointer_>, ReadOnlyAccessors> {
  public:
    typedef typename Eigen::internal::traits<TensorReductionOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorReductionOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorReductionOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorReductionOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReductionOp(const XprType& expr, const Dims& dims) : m_expr(expr), m_dims(dims)
    { }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReductionOp(const XprType& expr, const Dims& dims, const Op& reducer) : m_expr(expr), m_dims(dims), m_reducer(reducer)
    { }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const XprType& expression() const { return m_expr; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Dims& dims() const { return m_dims; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Op& reducer() const { return m_reducer; }

  protected:
    typename XprType::Nested m_expr;
    const Dims m_dims;
    const Op m_reducer;
};

template<typename ArgType, typename Device>
struct TensorReductionEvaluatorBase;

// Eval as rvalue
template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_, typename Device>
struct TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device>
{
  typedef internal::reducer_traits<Op, Device> ReducerTraits;
  typedef Dims ReducedDims;
  typedef TensorReductionOp<Op, Dims, ArgType, MakePointer_> XprType;
  typedef typename XprType::Index Index;
  typedef ArgType ChildType;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  static const int NumInputDims = internal::array_size<InputDimensions>::value;
  static const int NumReducedDims = internal::array_size<Dims>::value;
  static const int NumOutputDims = NumInputDims - NumReducedDims;
  typedef typename internal::conditional<NumOutputDims==0, Sizes<>, DSizes<Index, NumOutputDims> >::type Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> Self;
  static const bool InputPacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess;
  typedef typename internal::ReductionReturnType<Op, typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const Index PacketSize = PacketType<CoeffReturnType, Device>::size;

  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

    // Subset of strides of the input tensor for the non-reduced dimensions.
  // Indexed by output dimensions.
  static const int NumPreservedStrides = max_n_1<NumOutputDims>::size;

  enum {
    IsAligned = false,
    PacketAccess = Self::InputPacketAccess && ReducerTraits::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = true,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  static const bool ReducingInnerMostDims = internal::are_inner_most_dims<Dims, NumInputDims, Layout>::value;
  static const bool PreservingInnerMostDims = internal::preserve_inner_most_dims<Dims, NumInputDims, Layout>::value;
  static const bool RunningFullReduction = (NumOutputDims==0);

  EIGEN_STRONG_INLINE TensorReductionEvaluatorBase(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_reducer(op.reducer()), m_result(NULL), m_device(device)
  {
    EIGEN_STATIC_ASSERT((NumInputDims >= NumReducedDims), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((!ReducingInnerMostDims | !PreservingInnerMostDims | (NumReducedDims == NumInputDims)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Build the bitmap indicating if an input dimension is reduced or not.
    for (int i = 0; i < NumInputDims; ++i) {
      m_reduced[i] = false;
    }
    for (int i = 0; i < NumReducedDims; ++i) {
      eigen_assert(op.dims()[i] >= 0);
      eigen_assert(op.dims()[i] < NumInputDims);
      m_reduced[op.dims()[i]] = true;
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    internal::DimInitializer<Dimensions>::run(input_dims, m_reduced, &m_dimensions, &m_reducedDims);

    // Precompute output strides.
    if (NumOutputDims > 0) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        m_outputStrides[0] = 1;
        for (int i = 1; i < NumOutputDims; ++i) {
          m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
          m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i]);
        }
      } else {
        m_outputStrides[NumOutputDims - 1] = 1;
        for (int i = NumOutputDims - 2; i >= 0; --i) {
          m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
          m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i]);
        }
      }
    }

    // Precompute input strides.
    if (NumInputDims > 0) {
      array<Index, NumInputDims> input_strides;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        input_strides[0] = 1;
        for (int i = 1; i < NumInputDims; ++i) {
          input_strides[i] = input_strides[i-1] * input_dims[i-1];
        }
      } else {
        input_strides.back() = 1;
        for (int i = NumInputDims - 2; i >= 0; --i) {
          input_strides[i] = input_strides[i + 1] * input_dims[i + 1];
        }
      }

      int outputIndex = 0;
      int reduceIndex = 0;
      for (int i = 0; i < NumInputDims; ++i) {
        if (m_reduced[i]) {
          m_reducedStrides[reduceIndex] = input_strides[i];
          ++reduceIndex;
        } else {
          m_preservedStrides[outputIndex] = input_strides[i];
          m_output_to_input_dim_map[outputIndex] = i;
          ++outputIndex;
        }
      }
    }

    // Special case for full reductions
    if (NumOutputDims == 0) {
      m_preservedStrides[0] = internal::array_prod(input_dims);
    }

    m_numValuesToReduce =
        NumOutputDims == 0
            ? internal::array_prod(input_dims)
            : (static_cast<int>(Layout) == static_cast<int>(ColMajor))
                  ? m_preservedStrides[0]
                  : m_preservedStrides[NumOutputDims - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE
  bool evalSubExprsIfNeededCommon(EvaluatorPointerType data) {
    // Use the FullReducer if possible.
    if ((RunningFullReduction && RunningOnSycl) ||(RunningFullReduction &&
        internal::FullReducer<Self, Op, Device>::HasOptimizedImplementation &&
        ((RunningOnGPU && (m_device.majorDeviceVersion() >= 3)) ||
         !RunningOnGPU))) {
      bool need_assign = false;
      if (!data) {
        m_result = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType))));
        data = m_result;
        need_assign = true;
      }
      Op reducer(m_reducer);
      internal::FullReducer<Self, Op, Device>::run(*this, reducer, m_device, data);
      return need_assign;
    }

    // Attempt to use an optimized reduction.
    else if ((RunningOnGPU && (m_device.majorDeviceVersion() >= 3)) || (RunningOnSycl)) {
      bool reducing_inner_dims = true;
      for (int i = 0; i < NumReducedDims; ++i) {
        if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
          reducing_inner_dims &= m_reduced[i];
        } else {
          reducing_inner_dims &= m_reduced[NumInputDims - 1 - i];
        }
      }
      if (internal::InnerReducer<Self, Op, Device>::HasOptimizedImplementation &&
          (reducing_inner_dims || ReducingInnerMostDims)) {
        const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
        const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
        if (!data) {
          if ((num_coeffs_to_preserve < 1024 && num_values_to_reduce > num_coeffs_to_preserve && num_values_to_reduce > 128) || (RunningOnSycl)) {
            data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
            m_result = data;
          }
          else {
            return true;
          }
        }
        Op reducer(m_reducer);
        // For SYCL this if always return false
        if (internal::InnerReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve)) {
          if (m_result) {
            m_device.deallocate_temp(m_result);
            m_result = NULL;
          }
          return true;
        } else {
          return (m_result != NULL);
        }
      }

      bool preserving_inner_dims = true;
      for (int i = 0; i < NumReducedDims; ++i) {
        if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
          preserving_inner_dims &= m_reduced[NumInputDims - 1 - i];
        } else {
          preserving_inner_dims &= m_reduced[i];
        }
      }
      if (internal::OuterReducer<Self, Op, Device>::HasOptimizedImplementation &&
          preserving_inner_dims) {
        const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
        const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
        if (!data) {
          if ((num_coeffs_to_preserve < 1024 && num_values_to_reduce > num_coeffs_to_preserve && num_values_to_reduce > 32) || (RunningOnSycl)) {
            data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
            m_result = data;
          }
          else {
            return true;
          }
        }
        Op reducer(m_reducer);
        // For SYCL this if always return false
        if (internal::OuterReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve)) {
          if (m_result) {
            m_device.deallocate_temp(m_result);
            m_result = NULL;
          }
          return true;
        } else {
          return (m_result != NULL);
        }
      }
      #if defined(EIGEN_USE_SYCL)
      // If there is no Optimised version for SYCL, the reduction expression 
      // must break into two subexpression and use the SYCL generic Reducer on the device.
      if(RunningOnSycl) {
         const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
         const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
         if (!data) {
           data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
           m_result = data;
         }
         Op reducer(m_reducer);
         internal::GenericReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve);
         return (m_result != NULL);
       }
      #endif
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE
      void
      evalSubExprsIfNeededAsync(EvaluatorPointerType data,
                                EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(NULL, [this, data, done](bool) {
      done(evalSubExprsIfNeededCommon(data));
    });
  }
#endif

  EIGEN_STRONG_INLINE
  bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return evalSubExprsIfNeededCommon(data);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
    if (m_result) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (( RunningFullReduction || RunningOnGPU) && m_result ) {
      return *(m_result + index);
    }
    Op reducer(m_reducer);
    if (ReducingInnerMostDims || RunningFullReduction) {
      const Index num_values_to_reduce =
        (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_preservedStrides[0] : m_preservedStrides[NumPreservedStrides - 1];
      return internal::InnerMostDimReducer<Self, Op>::reduce(*this, firstInput(index),
                                                             num_values_to_reduce, reducer);
    } else {
      typename Self::CoeffReturnType accum = reducer.initialize();
      internal::GenericDimReducer<NumReducedDims-1, Self, Op>::reduce(*this, firstInput(index), reducer, &accum);
      return reducer.finalize(accum);
    }
  }

  // TODO(bsteiner): provide a more efficient implementation.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + PacketSize - 1 < Index(internal::array_prod(dimensions())));

    if (RunningOnGPU && m_result) {
      return internal::pload<PacketReturnType>(m_result + index);
    }

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    if (ReducingInnerMostDims) {
      const Index num_values_to_reduce =
        (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_preservedStrides[0] : m_preservedStrides[NumPreservedStrides - 1];
      const Index firstIndex = firstInput(index);
      for (Index i = 0; i < PacketSize; ++i) {
        Op reducer(m_reducer);
        values[i] = internal::InnerMostDimReducer<Self, Op>::reduce(*this, firstIndex + i * num_values_to_reduce,
                                                                    num_values_to_reduce, reducer);
      }
    } else if (PreservingInnerMostDims) {
      const Index firstIndex = firstInput(index);
      const int innermost_dim = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? 0 : NumOutputDims - 1;
      // TBD: extend this the the n innermost dimensions that we preserve.
      if (((firstIndex % m_dimensions[innermost_dim]) + PacketSize - 1) < m_dimensions[innermost_dim]) {
        Op reducer(m_reducer);
        typename Self::PacketReturnType accum = reducer.template initializePacket<typename Self::PacketReturnType>();
        internal::InnerMostDimPreserver<NumReducedDims-1, Self, Op>::reduce(*this, firstIndex, reducer, &accum);
        return reducer.finalizePacket(accum);
      } else {
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = coeff(index + i);
        }
      }
    } else {
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = coeff(index + i);
      }
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  // Must be called after evalSubExprsIfNeeded().
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    if (RunningFullReduction && m_result) {
      return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
    } else {
      const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
      const double compute_cost = num_values_to_reduce * internal::functor_traits<Op>::Cost;
      return m_impl.costPerCoeff(vectorized) * num_values_to_reduce +
          TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
    }
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }
  EIGEN_DEVICE_FUNC const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }
  EIGEN_DEVICE_FUNC const Device& device() const { return m_device; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_result.bind(cgh);
  }
#endif

  private:
  template <int, typename, typename> friend struct internal::GenericDimReducer;
  template <typename, typename, bool, bool> friend struct internal::InnerMostDimReducer;
  template <int, typename, typename, bool> friend struct internal::InnerMostDimPreserver;
  template <typename S, typename O, typename D, bool V> friend struct internal::FullReducer;
#ifdef EIGEN_USE_THREADS
  template <typename S, typename O, bool V> friend struct internal::FullReducerShard;
#endif
#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
  template <int B, int N, typename S, typename R, typename I_> KERNEL_FRIEND void internal::FullReductionKernel(R, const S, I_, typename S::CoeffReturnType*, unsigned int*);
#if defined(EIGEN_HAS_GPU_FP16)
  template <typename S, typename R, typename I_> KERNEL_FRIEND void internal::ReductionInitFullReduxKernelHalfFloat(R, const S, I_, internal::packet_traits<Eigen::half>::type*);
  template <int B, int N, typename S, typename R, typename I_> KERNEL_FRIEND void internal::FullReductionKernelHalfFloat(R, const S, I_, half*, internal::packet_traits<Eigen::half>::type*);
  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::InnerReductionKernelHalfFloat(R, const S, I_, I_, half*);
#endif
  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::InnerReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);

  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::OuterReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);
#endif

#if defined(EIGEN_USE_SYCL)
 template < typename Evaluator_, typename Op__> friend class TensorSycl::internal::GenericNondeterministicReducer;
 // SYCL need the Generic reducer for the case the recution algorithm is neither inner, outer, and full reducer
 template <typename, typename, typename> friend struct internal::GenericReducer;
#endif


  template <typename S, typename O, typename D> friend struct internal::InnerReducer;

  struct BlockIteratorState {
    Index input_dim;
    Index output_size;
    Index output_count;
  };

  // Returns the Index in the input tensor of the first value that needs to be
  // used to compute the reduction at output index "index".
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    if (ReducingInnerMostDims) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        return index * m_preservedStrides[0];
      } else {
        return index * m_preservedStrides[NumPreservedStrides - 1];
      }
    }
    // TBD: optimize the case where we preserve the innermost dimensions.
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumOutputDims - 1; i > 0; --i) {
        // This is index_i in the output tensor.
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (PreservingInnerMostDims) {
        eigen_assert(m_preservedStrides[0] == 1);
        startInput += index;
      } else {
        startInput += index * m_preservedStrides[0];
      }
    } else {
      for (int i = 0; i < NumOutputDims - 1; ++i) {
        // This is index_i in the output tensor.
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (PreservingInnerMostDims) {
        eigen_assert(m_preservedStrides[NumPreservedStrides - 1] == 1);
        startInput += index;
      } else {
        startInput += index * m_preservedStrides[NumPreservedStrides - 1];
      }
    }
    return startInput;
  }

  // Bitmap indicating if an input dimension is reduced or not.
  array<bool, NumInputDims> m_reduced;
  // Dimensions of the output of the operation.
  Dimensions m_dimensions;
  // Precomputed strides for the output tensor.
  array<Index, NumOutputDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumOutputDims> m_fastOutputStrides;
  array<Index, NumPreservedStrides> m_preservedStrides;
  // Map from output to input dimension index.
  array<Index, NumOutputDims> m_output_to_input_dim_map;
  // How many values go into each reduction
  Index m_numValuesToReduce;

  // Subset of strides of the input tensor for the reduced dimensions.
  // Indexed by reduced dimensions.
  array<Index, NumReducedDims> m_reducedStrides;
  // Size of the input dimensions that are reduced.
  // Indexed by reduced dimensions.
  array<Index, NumReducedDims> m_reducedDims;

  // Evaluator for the input expression.
  TensorEvaluator<ArgType, Device> m_impl;

  // Operation to apply for computing the reduction.
  Op m_reducer;

  // For full reductions
#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
  static const bool RunningOnGPU = internal::is_same<Device, Eigen::GpuDevice>::value;
  static const bool RunningOnSycl = false;
#elif defined(EIGEN_USE_SYCL)
static const bool RunningOnSycl = internal::is_same<typename internal::remove_all<Device>::type, Eigen::SyclDevice>::value;
static const bool RunningOnGPU = false;
#else
  static const bool RunningOnGPU = false;
  static const bool RunningOnSycl = false;
#endif
  EvaluatorPointerType m_result;

  const Device EIGEN_DEVICE_REF m_device;
};

template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_, typename Device>
struct TensorEvaluator<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device>
: public TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> {
  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> Base;
  EIGEN_STRONG_INLINE TensorEvaluator(const typename Base::XprType& op, const Device& device) : Base(op, device){}
};


template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_>
struct TensorEvaluator<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice>
: public TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice> {

  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice> Base;
  EIGEN_STRONG_INLINE TensorEvaluator(const typename Base::XprType& op, const Eigen::SyclDevice& device) : Base(op, device){}
  // The coeff function in the base the recursive method which is not an standard layout and cannot be used in the SYCL kernel
  //Therefore the coeff function should be overridden by for SYCL kernel
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Base::CoeffReturnType coeff(typename Base::Index index) const {
    return *(this->data() + index);
  }
  // The packet function in the base the recursive method which is not an standard layout and cannot be used in the SYCL kernel
  //Therefore the packet function should be overridden by for SYCL kernel
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Base::PacketReturnType packet(typename Base::Index index) const {
    return internal::pload<typename Base::PacketReturnType>(this->data() + index);
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorReductionGpu.h file"
#endif

#include "TensorReductionGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H
#define EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H

namespace Eigen {
namespace internal {


#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)
// Full reducers for GPU, don't vectorize for now

// Reducer function that enables multiple gpu thread to safely accumulate at the same
// output address. It basically reads the current value of the output variable, and
// attempts to update it with the new value. If in the meantime another gpu thread
// updated the content of the output address it will try again.
template <typename T, typename R>
__device__ EIGEN_ALWAYS_INLINE void atomicReduce(T* output, T accum, R& reducer) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  if (sizeof(T) == 4)
  {
    unsigned int oldval = *reinterpret_cast<unsigned int*>(output);
    unsigned int newval = oldval;
    reducer.reduce(accum, reinterpret_cast<T*>(&newval));
    if (newval == oldval) {
      return;
    }
    unsigned int readback;
    while ((readback = atomicCAS((unsigned int*)output, oldval, newval)) != oldval) {
      oldval = readback;
      newval = oldval;
      reducer.reduce(accum, reinterpret_cast<T*>(&newval));
      if (newval == oldval) {
        return;
      }
    }
  }
  else if (sizeof(T) == 8) {
    unsigned long long oldval = *reinterpret_cast<unsigned long long*>(output);
    unsigned long long newval = oldval;
    reducer.reduce(accum, reinterpret_cast<T*>(&newval));
    if (newval == oldval) {
      return;
    }
    unsigned long long readback;
    while ((readback = atomicCAS((unsigned long long*)output, oldval, newval)) != oldval) {
      oldval = readback;
      newval = oldval;
      reducer.reduce(accum, reinterpret_cast<T*>(&newval));
      if (newval == oldval) {
        return;
      }
    }
  }
  else {
    gpu_assert(0 && "Wordsize not supported");
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}

// We extend atomicExch to support extra data types
template <typename Type>
__device__ inline Type atomicExchCustom(Type* address, Type val) {
  return atomicExch(address, val);
}

template <>
__device__ inline double atomicExchCustom(double* address, double val) {
  unsigned long long int* address_as_ull = reinterpret_cast<unsigned long long int*>(address);
  return __longlong_as_double(atomicExch(address_as_ull, __double_as_longlong(val)));
}

#ifdef EIGEN_HAS_GPU_FP16
template <typename R>
__device__ inline void atomicReduce(half2* output, half2 accum, R& reducer) {
  unsigned int oldval = *reinterpret_cast<unsigned int*>(output);
  unsigned int newval = oldval;
  reducer.reducePacket(accum, reinterpret_cast<half2*>(&newval));
  if (newval == oldval) {
    return;
  }
  unsigned int readback;
  while ((readback = atomicCAS((unsigned int*)output, oldval, newval)) != oldval) {
    oldval = readback;
    newval = oldval;
    reducer.reducePacket(accum, reinterpret_cast<half2*>(&newval));
    if (newval == oldval) {
      return;
    }
  }
}
// reduction should be associative since reduction is not atomic in wide vector but atomic in half2 operations
template <typename R>
__device__ inline void atomicReduce(Packet4h2* output, Packet4h2 accum, R& reducer) {
  half2* houtput=reinterpret_cast<half2*>(output);
  half2* haccum=reinterpret_cast<half2*>(&accum);
  for(int i=0;i<4;++i){
    atomicReduce(houtput+i,*(haccum+i),reducer);
  }
}
#endif  // EIGEN_HAS_GPU_FP16

template <>
__device__ inline void atomicReduce(float* output, float accum, SumReducer<float>&) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  atomicAdd(output, accum);
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}


template <typename CoeffType, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitKernel(const CoeffType val, Index num_preserved_coeffs, CoeffType* output) {
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  const Index num_threads = blockDim.x * gridDim.x;
  for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
    output[i] = val;
  }
}


template <int BlockSize, int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernel(Reducer reducer, const Self input, Index num_coeffs,
                                    typename Self::CoeffReturnType* output, unsigned int* semaphore) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  // Initialize the output value
  const Index first_index = blockIdx.x * BlockSize * NumPerThread + threadIdx.x;
  if (gridDim.x == 1) {
    if (first_index == 0) {
      *output = reducer.initialize();
    }
  }
  else {
    if (threadIdx.x == 0) {
      unsigned int block = atomicCAS(semaphore, 0u, 1u);
      if (block == 0) {
        // We're the first block to run, initialize the output value
        atomicExchCustom(output, reducer.initialize());
        __threadfence();
        atomicExch(semaphore, 2u);
      }
      else {
        // Wait for the first block to initialize the output value.
        // Use atomicCAS here to ensure that the reads aren't cached
        unsigned int val;
        do {
          val = atomicCAS(semaphore, 2u, 2u);
        }
        while (val < 2u);
      }
    }
  }

  __syncthreads();

  eigen_assert(gridDim.x == 1 || *semaphore >= 2u);

  typename Self::CoeffReturnType accum = reducer.initialize();
  Index max_iter = numext::mini<Index>(num_coeffs - first_index, NumPerThread*BlockSize);
  for (Index i = 0; i < max_iter; i+=BlockSize) {
    const Index index = first_index + i;
    eigen_assert(index < num_coeffs);
    typename Self::CoeffReturnType val = input.m_impl.coeff(index);
    reducer.reduce(val, &accum);
  }

#pragma unroll
  for (int offset = warpSize/2; offset > 0; offset /= 2) {
  #if defined(EIGEN_HIPCC)
    // use std::is_floating_point to determine the type of reduced_val 
    // This is needed because when Type == double, hipcc will give a "call to __shfl_down is ambguous" error 
    // and list the float and int versions of __shfl_down as the candidate functions. 
    if (std::is_floating_point<typename Self::CoeffReturnType>::value) {
      reducer.reduce(__shfl_down(static_cast<float>(accum), offset, warpSize), &accum);
    } else {
      reducer.reduce(__shfl_down(static_cast<int>(accum), offset, warpSize), &accum);
    }
  #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    reducer.reduce(__shfl_down(accum, offset, warpSize), &accum);
  #else
    reducer.reduce(__shfl_down_sync(0xFFFFFFFF, accum, offset, warpSize), &accum);
  #endif
  }

  if ((threadIdx.x & (warpSize - 1)) == 0) {
    atomicReduce(output, accum, reducer);
  }

  if (gridDim.x > 1 && threadIdx.x == 0) {
    // Let the last block reset the semaphore
    atomicInc(semaphore, gridDim.x + 1);
#if defined(EIGEN_HIPCC)
    __threadfence_system();
#endif
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}


#ifdef EIGEN_HAS_GPU_FP16
template <typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitFullReduxKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs,
                                                      packet_traits<Eigen::half>::type* scratch) {
  eigen_assert(blockDim.x == 1);
  eigen_assert(gridDim.x == 1);
  typedef packet_traits<Eigen::half>::type packet_type;
  Index packet_remainder =
      num_coeffs % Index(unpacket_traits<packet_type>::size);
  if (packet_remainder != 0) {
    half2* h2scratch = reinterpret_cast<half2*>(scratch);
    for (Index i = num_coeffs - packet_remainder; i + 2 <= num_coeffs; i += 2) {
      *h2scratch =
          __halves2half2(input.m_impl.coeff(i), input.m_impl.coeff(i + 1));
      h2scratch++;
    }
    if ((num_coeffs & 1) != 0) {
      half lastCoeff = input.m_impl.coeff(num_coeffs - 1);
      *h2scratch = __halves2half2(lastCoeff, reducer.initialize());
    }
  } else {
    *scratch = reducer.template initializePacket<packet_type>();
  }
}

template <typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs, half* output) {
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  const Index num_threads = blockDim.x * gridDim.x;
  typedef typename packet_traits<Eigen::half>::type PacketType;

  const Index num_packets =
      num_coeffs / Index(unpacket_traits<PacketType>::size);
  PacketType* p_output = reinterpret_cast<PacketType*>(output);
  for (Index i = thread_id; i < num_packets; i += num_threads) {
    p_output[i] = reducer.template initializePacket<PacketType>();
  }
  Index packet_remainder =
      num_coeffs % Index(unpacket_traits<PacketType>::size);
  if (thread_id < packet_remainder) {
    output[num_coeffs - packet_remainder + thread_id] = reducer.initialize();
  }
}

template <int BlockSize, int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs,
                                    half* output, packet_traits<Eigen::half>::type* scratch) {
  typedef typename packet_traits<Eigen::half>::type PacketType;
  const int packet_width = unpacket_traits<PacketType>::size;
  eigen_assert(NumPerThread % packet_width == 0);
  const Index first_index =
      blockIdx.x * BlockSize * NumPerThread + packet_width * threadIdx.x;

  // Initialize the output value if it wasn't initialized by the ReductionInitKernel

  if (gridDim.x == 1) {
    if (first_index == 0) {
      int rem = num_coeffs % packet_width;
      if (rem != 0) {
        half2* p_scratch = reinterpret_cast<half2*>(scratch);
        *scratch = reducer.template initializePacket<PacketType>();
        for (int i = 0; i < rem / 2; i++) {
          *p_scratch = __halves2half2(
              input.m_impl.coeff(num_coeffs - packet_width + 2 * i),
              input.m_impl.coeff(num_coeffs - packet_width + 2 * i + 1));
          p_scratch++;
        }
        if ((num_coeffs & 1) != 0) {
          half last = input.m_impl.coeff(num_coeffs - 1);
          *p_scratch = __halves2half2(last, reducer.initialize());
        }
      } else {
        *scratch = reducer.template initializePacket<PacketType>();
      }
    }
    __syncthreads();
  }

  PacketType accum = reducer.template initializePacket<PacketType>();
  const Index max_iter =
      numext::mini<Index>((num_coeffs - first_index) / packet_width,
                          NumPerThread * BlockSize / packet_width);
  for (Index i = 0; i < max_iter; i += BlockSize) {
    const Index index = first_index + packet_width * i;
    eigen_assert(index + packet_width < num_coeffs);
    PacketType val = input.m_impl.template packet<Unaligned>(index);
    reducer.reducePacket(val, &accum);
  }

#pragma unroll
  for (int offset = warpSize/2; offset > 0; offset /= 2) {
  #if defined(EIGEN_HIPCC)
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      // FIXME : remove this workaround once we have native half/half2 support for __shfl_down
      union { int i; half2 h; } wka_in, wka_out;
      wka_in.h = hacc[i];
      wka_out.i = __shfl_down(wka_in.i, offset, warpSize);
      hr[i] = wka_out.h;
    }
    reducer.reducePacket(r1, &accum);
  #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      hr[i] = __shfl_down(hacc[i], offset, warpSize);
    }
    reducer.reducePacket(r1, &accum);
  #else
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      hr[i] = __shfl_down_sync(0xFFFFFFFF, hacc[i], (unsigned)offset, warpSize);
    }
    reducer.reducePacket(r1, &accum);

  #endif
  }

  if ((threadIdx.x & (warpSize - 1)) == 0) {
    atomicReduce(scratch, accum, reducer);
  }

  __syncthreads();
  half2* rv1 = reinterpret_cast<half2*>(scratch);
  if (packet_width > 2) {
    reducer.reducePacket(rv1[2], rv1);
    reducer.reducePacket(rv1[3], rv1 + 1);
    reducer.reducePacket(rv1[1], rv1);
  }
  if (gridDim.x == 1) {
    if (first_index == 0) {
      half tmp = __low2half(*rv1);
      reducer.reduce(__high2half(*rv1), &tmp);
      *output = tmp;
    }
  }
}

template <typename Op>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionCleanupKernelHalfFloat(Op reducer, half* output, packet_traits<Eigen::half>::type* scratch) {
  eigen_assert(threadIdx.x == 1);
  half2* pscratch = reinterpret_cast<half2*>(scratch);
  half tmp = __float2half(0.f);
  typedef packet_traits<Eigen::half>::type packet_type;
  for (int i = 0; i < unpacket_traits<packet_type>::size; i += 2) {
    reducer.reduce(__low2half(*pscratch), &tmp);
    reducer.reduce(__high2half(*pscratch), &tmp);
    pscratch++;
  }
  *output = tmp;
}

#endif // EIGEN_HAS_GPU_FP16

template <typename Self, typename Op, typename OutputType, bool PacketAccess, typename Enabled = void>
struct FullReductionLauncher {
  static void run(const Self&, Op&, const GpuDevice&, OutputType*, typename Self::Index) {
    gpu_assert(false && "Should only be called on doubles, floats and half floats");
  }
};

// Specialization for float and double
template <typename Self, typename Op, typename OutputType, bool PacketAccess>
struct FullReductionLauncher<
    Self, Op, OutputType, PacketAccess,
    typename internal::enable_if<
      internal::is_same<float, OutputType>::value ||
      internal::is_same<double, OutputType>::value,
    void>::type> {
  static void run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs) {

    typedef typename Self::Index Index;
    const int block_size = 256;
    const int num_per_thread = 128;
    const int num_blocks = divup<int>(num_coeffs, block_size * num_per_thread);

    unsigned int* semaphore = NULL;
    if (num_blocks > 1) {
      semaphore = device.semaphore();
    }

    LAUNCH_GPU_KERNEL((FullReductionKernel<block_size, num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs, output, semaphore);
  }
};

#ifdef EIGEN_HAS_GPU_FP16
template <typename Self, typename Op>
struct FullReductionLauncher<Self, Op, Eigen::half, false> {
  static void run(const Self&, Op&, const GpuDevice&, half*, typename Self::Index) {
    gpu_assert(false && "Should not be called since there is no packet accessor");
  }
};

template <typename Self, typename Op>
struct FullReductionLauncher<Self, Op, Eigen::half, true> {
  static void run(const Self& self, Op& reducer, const GpuDevice& device, half* output, typename Self::Index num_coeffs) {
    typedef typename Self::Index Index;
    typedef typename packet_traits<Eigen::half>::type PacketType;

    const int block_size = 256;
    const int num_per_thread = 128;
    const int num_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    PacketType* scratch = static_cast<PacketType*>(device.scratchpad());
    // half2* scratch = static_cast<half2*>(device.scratchpad());

    if (num_blocks > 1) {
      // We initialize the output and the scrathpad outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      LAUNCH_GPU_KERNEL((ReductionInitFullReduxKernelHalfFloat<Self, Op, Index>),
                         1, 1, 0, device, reducer, self, num_coeffs, scratch);
    }

    LAUNCH_GPU_KERNEL((FullReductionKernelHalfFloat<block_size, num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs, output, scratch);

    if (num_blocks > 1) {
      LAUNCH_GPU_KERNEL((ReductionCleanupKernelHalfFloat<Op>),
                         1, 1, 0, device, reducer, output, scratch);
    }
  }
};
#endif // EIGEN_HAS_GPU_FP16


template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, GpuDevice, Vectorizable> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple cases
  // of doubles, floats and half floats
#ifdef EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
      (internal::is_same<typename Self::CoeffReturnType, float>::value ||
       internal::is_same<typename Self::CoeffReturnType, double>::value ||
       (internal::is_same<typename Self::CoeffReturnType, Eigen::half>::value && reducer_traits<Op, GpuDevice>::PacketAccess));
#else // EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                 internal::is_same<typename Self::CoeffReturnType, double>::value);
#endif // EIGEN_HAS_GPU_FP16

  template <typename OutputType>
  static void run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output) {
    gpu_assert(HasOptimizedImplementation && "Should only be called on doubles, floats or half floats");
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    // Don't crash when we're called with an input tensor of size 0.
    if (num_coeffs == 0) {
      return;
    }

    FullReductionLauncher<Self, Op, OutputType, reducer_traits<Op, GpuDevice>::PacketAccess>::run(self, reducer, device, output, num_coeffs);
  }
};


template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernel(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                         typename Self::CoeffReturnType* output) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  typedef typename Self::CoeffReturnType Type;
  eigen_assert(blockDim.y == 1);
  eigen_assert(blockDim.z == 1);
  eigen_assert(gridDim.y == 1);
  eigen_assert(gridDim.z == 1);

  const int unroll_times = 16;
  eigen_assert(NumPerThread % unroll_times == 0);

  const Index input_col_blocks = divup<Index>(num_coeffs_to_reduce, blockDim.x * NumPerThread);
  const Index num_input_blocks = input_col_blocks * num_preserved_coeffs;

  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;

  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  for (Index i = blockIdx.x; i < num_input_blocks; i += gridDim.x) {
    const Index row = i / input_col_blocks;

    if (row < num_preserved_coeffs) {
      const Index col_block = i % input_col_blocks;
      const Index col_begin = col_block * blockDim.x * NumPerThread + threadIdx.x;

      Type reduced_val = reducer.initialize();

      for (Index j = 0; j < NumPerThread; j += unroll_times) {
        const Index last_col = col_begin + blockDim.x * (j + unroll_times - 1);
        if (last_col >= num_coeffs_to_reduce) {
          for (Index col = col_begin + blockDim.x * j; col < num_coeffs_to_reduce; col += blockDim.x) {
            const Type val = input.m_impl.coeff(row * num_coeffs_to_reduce + col);
            reducer.reduce(val, &reduced_val);
          }
          break;
        } else {
          // Faster version of the loop with no branches after unrolling.
#pragma unroll
          for (int k = 0; k < unroll_times; ++k) {
            const Index col = col_begin + blockDim.x * (j + k);
            reducer.reduce(input.m_impl.coeff(row * num_coeffs_to_reduce + col), &reduced_val);
          }
        }
      }

#pragma unroll
      for (int offset = warpSize/2; offset > 0; offset /= 2) {
      #if defined(EIGEN_HIPCC)
        // use std::is_floating_point to determine the type of reduced_val 
       // This is needed because when Type == double, hipcc will give a "call to __shfl_down is ambguous" error 
       // and list the float and int versions of __shfl_down as the candidate functions. 
        if (std::is_floating_point<Type>::value) {
          reducer.reduce(__shfl_down(static_cast<float>(reduced_val), offset), &reduced_val);
        } else {
          reducer.reduce(__shfl_down(static_cast<int>(reduced_val), offset), &reduced_val);
        }
      #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
        reducer.reduce(__shfl_down(reduced_val, offset), &reduced_val);
      #else
        reducer.reduce(__shfl_down_sync(0xFFFFFFFF, reduced_val, offset), &reduced_val);
      #endif
      }

      if ((threadIdx.x & (warpSize - 1)) == 0) {
        atomicReduce(&(output[row]), reduced_val, reducer);
      }
    }
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}

#ifdef EIGEN_HAS_GPU_FP16

template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                              half* output) {
  eigen_assert(blockDim.y == 1);
  eigen_assert(blockDim.z == 1);
  eigen_assert(gridDim.y == 1);
  eigen_assert(gridDim.z == 1);

  typedef typename packet_traits<Eigen::half>::type PacketType;
  const int packet_width = unpacket_traits<PacketType>::size;
  const int unroll_times = 16 / packet_width;
  eigen_assert(NumPerThread % unroll_times == 0);
  eigen_assert(unroll_times % 2 == 0);

  const Index input_col_blocks = divup<Index>(num_coeffs_to_reduce, blockDim.x * NumPerThread * 2);
  const Index num_input_blocks = divup<Index>(input_col_blocks * num_preserved_coeffs, 2);

  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;

  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    Index i = packet_width * thread_id;
    for (; i + packet_width <= num_preserved_coeffs;
         i += packet_width * num_threads) {
      PacketType* poutput = reinterpret_cast<PacketType*>(output + i);
      *poutput = reducer.template initializePacket<PacketType>();
    }
    if (i < num_preserved_coeffs) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  for (Index i = blockIdx.x; i < num_input_blocks; i += gridDim.x) {
    const Index row = 2 * (i / input_col_blocks);  // everybody takes 2 rows

    if (row + 1 < num_preserved_coeffs) {
      const Index col_block = i % input_col_blocks;
      const Index col_begin =
          packet_width * (col_block * blockDim.x * NumPerThread + threadIdx.x);

      PacketType reduced_val1 = reducer.template initializePacket<PacketType>();
      PacketType reduced_val2 = reducer.template initializePacket<PacketType>();

      for (Index j = 0; j < NumPerThread; j += unroll_times) {
        const Index last_col =
            col_begin + blockDim.x * (j + unroll_times - 1) * packet_width;
        if (last_col >= num_coeffs_to_reduce) {
          Index col = col_begin + blockDim.x * j;
          for (; col + packet_width <= num_coeffs_to_reduce;
               col += blockDim.x) {
            const PacketType val1 = input.m_impl.template packet<Unaligned>(
                row * num_coeffs_to_reduce + col);
            reducer.reducePacket(val1, &reduced_val1);
            const PacketType val2 = input.m_impl.template packet<Unaligned>(
                (row + 1) * num_coeffs_to_reduce + col);
            reducer.reducePacket(val2, &reduced_val2);
          }
          if (col < num_coeffs_to_reduce) {
            PacketType r1 = reducer.template initializePacket<PacketType>();
            PacketType r2 = reducer.template initializePacket<PacketType>();
            half2* hr1 = reinterpret_cast<half2*>(&r1);
            half2* hr2 = reinterpret_cast<half2*>(&r2);
            while (col + 1 < num_coeffs_to_reduce) {
              *hr1 = __halves2half2(
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col),
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col + 1));
              *hr2 = __halves2half2(
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col),
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col +
                                     1));
              hr1++;
              hr2++;
              col += 2;
            }
            if (col < num_coeffs_to_reduce) {
              // Peel;
              const half last1 =
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col);
              *hr1 = __halves2half2(last1, reducer.initialize());
              const half last2 =
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col);
              *hr2 = __halves2half2(last2, reducer.initialize());
            }
            reducer.reducePacket(r1, &reduced_val1);
            reducer.reducePacket(r2, &reduced_val2);
          }
          break;
        } else {
          // Faster version of the loop with no branches after unrolling.
#pragma unroll
          for (int k = 0; k < unroll_times; ++k) {
            const Index col = col_begin + blockDim.x * (j + k) * packet_width;
            reducer.reducePacket(input.m_impl.template packet<Unaligned>(
                                     row * num_coeffs_to_reduce + col),
                                 &reduced_val1);
            reducer.reducePacket(input.m_impl.template packet<Unaligned>(
                                     (row + 1) * num_coeffs_to_reduce + col),
                                 &reduced_val2);
          }
        }
      }

#pragma unroll
      for (int offset = warpSize/2; offset > 0; offset /= 2) {
      #if defined(EIGEN_HIPCC)
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
	  // FIXME : remove this workaround once we have native half/half2 support for __shfl_down
	  union { int i; half2 h; } wka_in1, wka_out1;
	  wka_in1.h = rv1[i];
	  wka_out1.i = __shfl_down(wka_in1.i, offset, warpSize);
	  hr1[i] = wka_out1.h;

	  union { int i; half2 h; } wka_in2, wka_out2;
	  wka_in2.h = rv2[i];
	  wka_out2.i = __shfl_down(wka_in2.i, offset, warpSize);
	  hr2[i] = wka_out2.h;
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);
      #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
          hr1[i] = __shfl_down(rv1[i], offset, warpSize);
          hr2[i] = __shfl_down(rv2[i], offset, warpSize);
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);
      #else
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rr1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rr2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
          hr1[i] =
              __shfl_down_sync(0xFFFFFFFF, rr1[i], (unsigned)offset, warpSize);
          hr2[i] =
              __shfl_down_sync(0xFFFFFFFF, rr2[i], (unsigned)offset, warpSize);
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);

      #endif
      }
      half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
      half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
      half2 val;
      if (packet_width > 2) {
        reducer.reducePacket(rv1[2], rv1);
        reducer.reducePacket(rv1[3], rv1 + 1);
        reducer.reducePacket(rv1[1], rv1);
        reducer.reducePacket(rv2[2], rv2);
        reducer.reducePacket(rv2[3], rv2 + 1);
        reducer.reducePacket(rv2[1], rv2);
      }
      half val1 = __low2half(*rv1);
      reducer.reduce(__high2half(*rv1), &val1);
      half val2 = __low2half(*rv2);
      reducer.reduce(__high2half(*rv2), &val2);
      val = __halves2half2(val1, val2);
      if ((threadIdx.x & (warpSize - 1)) == 0) {
        half* loc = output + row;
        atomicReduce((half2*)loc, val, reducer);
      }
    }
  }
}

#endif // EIGEN_HAS_GPU_FP16

template <typename Self, typename Op, typename OutputType, bool PacketAccess, typename Enabled = void>
struct InnerReductionLauncher {
  static EIGEN_DEVICE_FUNC bool run(const Self&, Op&, const GpuDevice&, OutputType*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should only be called to reduce doubles, floats and half floats on a gpu device");
    return true;
  }
};

// Specialization for float and double
template <typename Self, typename Op, typename OutputType, bool PacketAccess>
struct InnerReductionLauncher<
  Self, Op, OutputType, PacketAccess,
  typename internal::enable_if<
    internal::is_same<float, OutputType>::value ||
    internal::is_same<double, OutputType>::value,
  void>::type> {
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = 256;
    const int num_per_thread = 128;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      const int dyn_blocks = divup<int>(num_preserved_vals, 1024);
      const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / 1024;
      const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);
      LAUNCH_GPU_KERNEL((ReductionInitKernel<OutputType, Index>),
                         num_blocks, 1024, 0, device, reducer.initialize(),
                         num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((InnerReductionKernel<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};

#ifdef EIGEN_HAS_GPU_FP16
template <typename Self, typename Op>
struct InnerReductionLauncher<Self, Op, Eigen::half, false> {
  static bool run(const Self&, Op&, const GpuDevice&, half*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should not be called since there is no packet accessor");
    return true;
  }
};

template <typename Self, typename Op>
struct InnerReductionLauncher<Self, Op, Eigen::half, true> {
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, half* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    if (num_preserved_vals % 2 != 0) {
      // Not supported yet, revert to the slower code path
      return true;
    }

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = /*256*/128;
    const int num_per_thread = /*128*/64;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      LAUNCH_GPU_KERNEL((ReductionInitKernelHalfFloat<Self, Op, Index>),
                         1, 1, 0, device, reducer, self, num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((InnerReductionKernelHalfFloat<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};
#endif // EIGEN_HAS_GPU_FP16


template <typename Self, typename Op>
struct InnerReducer<Self, Op, GpuDevice> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple case
  // of floats and half floats.
#ifdef EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
      (internal::is_same<typename Self::CoeffReturnType, float>::value ||
       internal::is_same<typename Self::CoeffReturnType, double>::value ||
       (internal::is_same<typename Self::CoeffReturnType, Eigen::half>::value && reducer_traits<Op, GpuDevice>::PacketAccess));
#else // EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                 (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                  internal::is_same<typename Self::CoeffReturnType, double>::value);
#endif // EIGEN_HAS_GPU_FP16

  template <typename OutputType>
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    gpu_assert(HasOptimizedImplementation && "Should only be called on doubles, floats or half floats");
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    // Don't crash when we're called with an input tensor of size 0.
    if (num_coeffs == 0) {
      return true;
    }
    // It's faster to use the usual code.
    if (num_coeffs_to_reduce <= 128) {
      return true;
    }

    return InnerReductionLauncher<Self, Op, OutputType, reducer_traits<Op, GpuDevice>::PacketAccess>::run(self, reducer, device, output, num_coeffs_to_reduce, num_preserved_vals);
  }
};

template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void OuterReductionKernel(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                     typename Self::CoeffReturnType* output) {
  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  // Do the reduction.
  const Index max_iter = num_preserved_coeffs * divup<Index>(num_coeffs_to_reduce, NumPerThread);
  for (Index i = thread_id; i < max_iter; i += num_threads) {
    const Index input_col = i % num_preserved_coeffs;
    const Index input_row = (i / num_preserved_coeffs) * NumPerThread;
    typename Self::CoeffReturnType reduced_val = reducer.initialize();
    const Index max_row = numext::mini(input_row + NumPerThread, num_coeffs_to_reduce);
    for (Index j = input_row; j < max_row; j++) {
      typename Self::CoeffReturnType val = input.m_impl.coeff(j * num_preserved_coeffs + input_col);
      reducer.reduce(val, &reduced_val);
    }
    atomicReduce(&(output[input_col]), reduced_val, reducer);
  }
}


template <typename Self, typename Op>
struct OuterReducer<Self, Op, GpuDevice> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple case
  // of floats.
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                 (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                  internal::is_same<typename Self::CoeffReturnType, double>::value);
  template <typename Device, typename OutputType>
  static
    #if !defined(EIGEN_HIPCC)
    // FIXME :  leaving this EIGEN_DEVICE_FUNC in, results in the following runtime error
    //          (in the cxx11_tensor_reduction_gpu test)
    //
    // terminate called after throwing an instance of 'std::runtime_error'
    //   what():  No device code available for function: _ZN5Eigen8internal20OuterReductionKernelIL...
    //
    // don't know why this happens (and why is it a runtime error instead of a compile time error)
    //
    // this will be fixed by HIP PR#457
    EIGEN_DEVICE_FUNC
    #endif
    bool run(const Self&, Op&, const Device&, OutputType*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should only be called to reduce doubles or floats on a gpu device");
    return true;
  }

  static bool run(const Self& self, Op& reducer, const GpuDevice& device, float* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    // It's faster to use the usual code.
    if (num_coeffs_to_reduce <= 32) {
      return true;
    }

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = 256;
    const int num_per_thread = 16;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs in the reduction kernel itself when we don't have to worry
      // about race conditions between multiple thread blocks.
      const int dyn_blocks = divup<int>(num_preserved_vals, 1024);
      const int max_blocks = device.getNumGpuMultiProcessors() *
                             device.maxGpuThreadsPerMultiProcessor() / 1024;
      const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);
      LAUNCH_GPU_KERNEL((ReductionInitKernel<float, Index>),
                         num_blocks, 1024, 0, device, reducer.initialize(),
                         num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((OuterReductionKernel<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};

#endif // defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorReductionSycl.h
 *
 * \brief:
 *  This is the specialization of the reduction operation. Two phase reduction approach 
 * is used since the GPU does not have Global Synchronization for global memory among 
 * different work-group/thread block. To solve the problem, we need to create two kernels 
 * to reduce the data, where the first kernel reduce the data locally and each local 
 * workgroup/thread-block save the input data into global memory. In the second phase (global reduction)
 * one work-group uses one work-group/thread-block to reduces the intermediate data into one single element. 
 * Here is an NVIDIA presentation explaining the optimized two phase reduction algorithm on GPU:
 * https://developer.download.nvidia.com/assets/cuda/files/reduction.pdf
 *
 *****************************************************************/

#ifndef UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP
#define UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP
namespace Eigen {
namespace TensorSycl {
namespace internal {

template <typename Op, typename CoeffReturnType, typename Index, bool Vectorizable>
struct OpDefiner {
  typedef typename Vectorise<CoeffReturnType, Eigen::SyclDevice, Vectorizable>::PacketReturnType PacketReturnType;
  typedef Op type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Op &op) { return op; }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType finalise_op(const PacketReturnType &accumulator,
                                                                            const Index &) {
    return accumulator;
  }
};

template <typename CoeffReturnType, typename Index>
struct OpDefiner<Eigen::internal::MeanReducer<CoeffReturnType>, CoeffReturnType, Index, false> {
  typedef Eigen::internal::SumReducer<CoeffReturnType> type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Eigen::internal::MeanReducer<CoeffReturnType> &) {
    return type();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType finalise_op(const CoeffReturnType &accumulator,
                                                                           const Index &scale) {
    ::Eigen::internal::scalar_quotient_op<CoeffReturnType> quotient_op;
    return quotient_op(accumulator, CoeffReturnType(scale));
  }
};

template <typename CoeffReturnType, typename Index>
struct OpDefiner<Eigen::internal::MeanReducer<CoeffReturnType>, CoeffReturnType, Index, true> {
  typedef typename Vectorise<CoeffReturnType, Eigen::SyclDevice, true>::PacketReturnType PacketReturnType;
  typedef Eigen::internal::SumReducer<CoeffReturnType> type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Eigen::internal::MeanReducer<CoeffReturnType> &) {
    return type();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType finalise_op(const PacketReturnType &accumulator,
                                                                            const Index &scale) {
    return ::Eigen::internal::pdiv(accumulator, ::Eigen::internal::pset1<PacketReturnType>(CoeffReturnType(scale)));
  }
};

template <typename CoeffReturnType, typename OpType, typename InputAccessor, typename OutputAccessor, typename Index,
          Index local_range>
struct SecondStepFullReducer {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  typedef OpDefiner<OpType, CoeffReturnType, Index, true> OpDef;
  typedef typename OpDef::type Op;
  LocalAccessor scratch;
  InputAccessor aI;
  OutputAccessor outAcc;
  Op op;
  SecondStepFullReducer(LocalAccessor scratch_, InputAccessor aI_, OutputAccessor outAcc_, OpType op_)
      : scratch(scratch_), aI(aI_), outAcc(outAcc_), op(OpDef::get_op(op_)) {}

  void operator()(cl::sycl::nd_item<1> itemID) {
    // Our empirical research shows that the best performance will be achieved
    // when there is only one element per thread to reduce in the second step.
    // in this step the second step reduction time is almost negligible.
    // Hence, in the second step of reduction the input size is fixed to the
    // local size, thus, there is only one element read per thread. The
    // algorithm must be changed if the number of reduce per thread in the
    // second step is greater than 1. Otherwise, the result will be wrong.
    const Index localid = itemID.get_local_id(0);
    auto aInPtr = aI.get_pointer() + localid;
    auto aOutPtr = outAcc.get_pointer();
    CoeffReturnType *scratchptr = scratch.get_pointer();
    CoeffReturnType accumulator = *aInPtr;

    scratchptr[localid] = op.finalize(accumulator);
    for (Index offset = itemID.get_local_range(0) / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.reduce(scratchptr[localid + offset], &accumulator);
        scratchptr[localid] = op.finalize(accumulator);
      }
    }
    if (localid == 0) *aOutPtr = op.finalize(accumulator);
  }
};

// Full reduction first phase. In this version the vectorization is true and the reduction accept 
// any generic reducerOp  e.g( max, min, sum, mean, iamax, iamin, etc ). 
template <typename Evaluator, typename OpType, typename Evaluator::Index local_range>
class FullReductionKernelFunctor {
 public:
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, typename Evaluator::CoeffReturnType, Index,
                    (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
      OpDef;

  typedef typename OpDef::type Op;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::PacketReturnType PacketReturnType;
  typedef
      typename ::Eigen::internal::conditional<(Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess),
                                              PacketReturnType, CoeffReturnType>::type OutType;
  typedef cl::sycl::accessor<OutType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  LocalAccessor scratch;
  Evaluator evaluator;
  EvaluatorPointerType final_output;
  Index rng;
  Op op;

  FullReductionKernelFunctor(LocalAccessor scratch_, Evaluator evaluator_, EvaluatorPointerType final_output_,
                             Index rng_, OpType op_)
      : scratch(scratch_), evaluator(evaluator_), final_output(final_output_), rng(rng_), op(OpDef::get_op(op_)) {}

  void operator()(cl::sycl::nd_item<1> itemID) { compute_reduction(itemID); }

  template <bool Vect = (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<Vect>::type compute_reduction(
      const cl::sycl::nd_item<1> &itemID) {
    auto output_ptr = final_output.get_pointer();
    Index VectorizedRange = (rng / Evaluator::PacketSize) * Evaluator::PacketSize;
    Index globalid = itemID.get_global_id(0);
    Index localid = itemID.get_local_id(0);
    Index step = Evaluator::PacketSize * itemID.get_global_range(0);
    Index start = Evaluator::PacketSize * globalid;
    // vectorizable parts
    PacketReturnType packetAccumulator = op.template initializePacket<PacketReturnType>();
    for (Index i = start; i < VectorizedRange; i += step) {
      op.template reducePacket<PacketReturnType>(evaluator.impl().template packet<Unaligned>(i), &packetAccumulator);
    }
    globalid += VectorizedRange;
    // non vectorizable parts
    for (Index i = globalid; i < rng; i += itemID.get_global_range(0)) {
      op.template reducePacket<PacketReturnType>(
          ::Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, Evaluator::PacketSize>::convert_to_packet_type(
              evaluator.impl().coeff(i), op.initialize()),
          &packetAccumulator);
    }
    scratch[localid] = packetAccumulator =
        OpDef::finalise_op(op.template finalizePacket<PacketReturnType>(packetAccumulator), rng);
    // reduction parts // Local size is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = local_range / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.template reducePacket<PacketReturnType>(scratch[localid + offset], &packetAccumulator);
        scratch[localid] = op.template finalizePacket<PacketReturnType>(packetAccumulator);
      }
    }
    if (localid == 0) {
      output_ptr[itemID.get_group(0)] =
          op.finalizeBoth(op.initialize(), op.template finalizePacket<PacketReturnType>(packetAccumulator));
    }
  }

  template <bool Vect = (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!Vect>::type compute_reduction(
      const cl::sycl::nd_item<1> &itemID) {
    auto output_ptr = final_output.get_pointer();
    Index globalid = itemID.get_global_id(0);
    Index localid = itemID.get_local_id(0);
    // vectorizable parts
    CoeffReturnType accumulator = op.initialize();
    // non vectorizable parts
    for (Index i = globalid; i < rng; i += itemID.get_global_range(0)) {
      op.reduce(evaluator.impl().coeff(i), &accumulator);
    }
    scratch[localid] = accumulator = OpDef::finalise_op(op.finalize(accumulator), rng);

    // reduction parts. the local size is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = local_range / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.reduce(scratch[localid + offset], &accumulator);
        scratch[localid] = op.finalize(accumulator);
      }
    }
    if (localid == 0) {
      output_ptr[itemID.get_group(0)] = op.finalize(accumulator);
    }
  }
};

template <typename Evaluator, typename OpType>
class GenericNondeterministicReducer {
 public:
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, CoeffReturnType, Index, false> OpDef;
  typedef typename OpDef::type Op;
  template <typename Scratch>
  GenericNondeterministicReducer(Scratch, Evaluator evaluator_, EvaluatorPointerType output_accessor_, OpType functor_,
                       Index range_, Index num_values_to_reduce_)
      : evaluator(evaluator_),
        output_accessor(output_accessor_),
        functor(OpDef::get_op(functor_)),
        range(range_),
        num_values_to_reduce(num_values_to_reduce_) {}

  void operator()(cl::sycl::nd_item<1> itemID) {
    auto output_accessor_ptr = output_accessor.get_pointer();
    /// const cast added as a naive solution to solve the qualifier drop error
    Index globalid = static_cast<Index>(itemID.get_global_linear_id());
    if (globalid < range) {
      CoeffReturnType accum = functor.initialize();
      Eigen::internal::GenericDimReducer<Evaluator::NumReducedDims - 1, Evaluator, Op>::reduce(
          evaluator, evaluator.firstInput(globalid), functor, &accum);
      output_accessor_ptr[globalid] = OpDef::finalise_op(functor.finalize(accum), num_values_to_reduce);
    }
  }

 private:
  Evaluator evaluator;
  EvaluatorPointerType output_accessor;
  Op functor;
  Index range;
  Index num_values_to_reduce;
};

enum class reduction_dim { inner_most, outer_most };
// default is preserver
template <typename Evaluator, typename OpType, typename PannelParameters, reduction_dim rt>
struct PartialReductionKernel {
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, CoeffReturnType, Index, false> OpDef;
  typedef typename OpDef::type Op;
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      ScratchAcc;
  ScratchAcc scratch;
  Evaluator evaluator;
  EvaluatorPointerType output_accessor;
  Op op;
  const Index preserve_elements_num_groups;
  const Index reduce_elements_num_groups;
  const Index num_coeffs_to_preserve;
  const Index num_coeffs_to_reduce;

  PartialReductionKernel(ScratchAcc scratch_, Evaluator evaluator_, EvaluatorPointerType output_accessor_, OpType op_,
                         const Index preserve_elements_num_groups_, const Index reduce_elements_num_groups_,
                         const Index num_coeffs_to_preserve_, const Index num_coeffs_to_reduce_)
      : scratch(scratch_),
        evaluator(evaluator_),
        output_accessor(output_accessor_),
        op(OpDef::get_op(op_)),
        preserve_elements_num_groups(preserve_elements_num_groups_),
        reduce_elements_num_groups(reduce_elements_num_groups_),
        num_coeffs_to_preserve(num_coeffs_to_preserve_),
        num_coeffs_to_reduce(num_coeffs_to_reduce_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void element_wise_reduce(Index globalRId, Index globalPId,
                                                                 CoeffReturnType &accumulator) {
    if (globalPId >= num_coeffs_to_preserve) {
      return;
    }
    Index global_offset = rt == reduction_dim::outer_most ? globalPId + (globalRId * num_coeffs_to_preserve)
                                                          : globalRId + (globalPId * num_coeffs_to_reduce);
    Index localOffset = globalRId;

    const Index per_thread_local_stride = PannelParameters::LocalThreadSizeR * reduce_elements_num_groups;
    const Index per_thread_global_stride =
        rt == reduction_dim::outer_most ? num_coeffs_to_preserve * per_thread_local_stride : per_thread_local_stride;
    for (Index i = globalRId; i < num_coeffs_to_reduce; i += per_thread_local_stride) {
      op.reduce(evaluator.impl().coeff(global_offset), &accumulator);
      localOffset += per_thread_local_stride;
      global_offset += per_thread_global_stride;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const Index linearLocalThreadId = itemID.get_local_id(0);
    Index pLocalThreadId = rt == reduction_dim::outer_most ? linearLocalThreadId % PannelParameters::LocalThreadSizeP
                                                           : linearLocalThreadId / PannelParameters::LocalThreadSizeR;
    Index rLocalThreadId = rt == reduction_dim::outer_most ? linearLocalThreadId / PannelParameters::LocalThreadSizeP
                                                           : linearLocalThreadId % PannelParameters::LocalThreadSizeR;
    const Index pGroupId = rt == reduction_dim::outer_most ? itemID.get_group(0) % preserve_elements_num_groups
                                                           : itemID.get_group(0) / reduce_elements_num_groups;
    const Index rGroupId = rt == reduction_dim::outer_most ? itemID.get_group(0) / preserve_elements_num_groups
                                                           : itemID.get_group(0) % reduce_elements_num_groups;

    Index globalPId = pGroupId * PannelParameters::LocalThreadSizeP + pLocalThreadId;
    const Index globalRId = rGroupId * PannelParameters::LocalThreadSizeR + rLocalThreadId;
    auto scratchPtr = scratch.get_pointer().get();
    auto outPtr =
        output_accessor.get_pointer() + (reduce_elements_num_groups > 1 ? rGroupId * num_coeffs_to_preserve : 0);
    CoeffReturnType accumulator = op.initialize();

    element_wise_reduce(globalRId, globalPId, accumulator);

    accumulator = OpDef::finalise_op(op.finalize(accumulator), num_coeffs_to_reduce);
    scratchPtr[pLocalThreadId + rLocalThreadId * (PannelParameters::LocalThreadSizeP + PannelParameters::BC)] =
        accumulator;
    if (rt == reduction_dim::inner_most) {
      pLocalThreadId = linearLocalThreadId % PannelParameters::LocalThreadSizeP;
      rLocalThreadId = linearLocalThreadId / PannelParameters::LocalThreadSizeP;
      globalPId = pGroupId * PannelParameters::LocalThreadSizeP + pLocalThreadId;
    }

    /* Apply the reduction operation between the current local
     * id and the one on the other half of the vector. */
    auto out_scratch_ptr =
        scratchPtr + (pLocalThreadId + (rLocalThreadId * (PannelParameters::LocalThreadSizeP + PannelParameters::BC)));
    itemID.barrier(cl::sycl::access::fence_space::local_space);
    if (rt == reduction_dim::inner_most) {
      accumulator = *out_scratch_ptr;
    }
    // The Local LocalThreadSizeR is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = PannelParameters::LocalThreadSizeR >> 1; offset > 0; offset >>= 1) {
      if (rLocalThreadId < offset) {
        op.reduce(out_scratch_ptr[(PannelParameters::LocalThreadSizeP + PannelParameters::BC) * offset], &accumulator);
        // The result has already been divided for mean reducer in the
        // previous reduction so no need to divide furthermore
        *out_scratch_ptr = op.finalize(accumulator);
      }
      /* All threads collectively read from global memory into local.
       * The barrier ensures all threads' IO is resolved before
       * execution continues (strictly speaking, all threads within
       * a single work-group - there is no co-ordination between
       * work-groups, only work-items). */
      itemID.barrier(cl::sycl::access::fence_space::local_space);
    }

    if (rLocalThreadId == 0 && (globalPId < num_coeffs_to_preserve)) {
      outPtr[globalPId] = op.finalize(accumulator);
    }
  }
};

template <typename OutScalar, typename Index, typename InputAccessor, typename OutputAccessor, typename OpType>
struct SecondStepPartialReduction {
  typedef OpDefiner<OpType, OutScalar, Index, false> OpDef;
  typedef typename OpDef::type Op;
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      ScratchAccessor;
  InputAccessor input_accessor;
  OutputAccessor output_accessor;
  Op op;
  const Index num_coeffs_to_preserve;
  const Index num_coeffs_to_reduce;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE SecondStepPartialReduction(ScratchAccessor, InputAccessor input_accessor_,
                                                                   OutputAccessor output_accessor_, OpType op_,
                                                                   const Index num_coeffs_to_preserve_,
                                                                   const Index num_coeffs_to_reduce_)
      : input_accessor(input_accessor_),
        output_accessor(output_accessor_),
        op(OpDef::get_op(op_)),
        num_coeffs_to_preserve(num_coeffs_to_preserve_),
        num_coeffs_to_reduce(num_coeffs_to_reduce_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const Index globalId = itemID.get_global_id(0);

    if (globalId >= num_coeffs_to_preserve) return;

    auto in_ptr = input_accessor.get_pointer() + globalId;

    OutScalar accumulator = op.initialize();
// num_coeffs_to_reduce is not bigger that 256
    for (Index i = 0; i < num_coeffs_to_reduce; i++) {
      op.reduce(*in_ptr, &accumulator);
      in_ptr += num_coeffs_to_preserve;
    }
    output_accessor.get_pointer()[globalId] = op.finalize(accumulator);
  }
};  // namespace internal

template <typename Index, Index LTP, Index LTR, bool BC_>
struct ReductionPannel {
  static EIGEN_CONSTEXPR Index LocalThreadSizeP = LTP;
  static EIGEN_CONSTEXPR Index LocalThreadSizeR = LTR;
  static EIGEN_CONSTEXPR bool BC = BC_;
};

template <typename Self, typename Op, TensorSycl::internal::reduction_dim rt>
struct PartialReducerLauncher {
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::Storage Storage;
  typedef typename Self::Index Index;
  typedef ReductionPannel<typename Self::Index, EIGEN_SYCL_LOCAL_THREAD_DIM0, EIGEN_SYCL_LOCAL_THREAD_DIM1, true>
      PannelParameters;

  typedef PartialReductionKernel<Self, Op, PannelParameters, rt> SyclReducerKerneType;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev, EvaluatorPointerType output,
                  Index num_coeffs_to_reduce, Index num_coeffs_to_preserve) {
    Index roundUpP = roundUp(num_coeffs_to_preserve, PannelParameters::LocalThreadSizeP);

    // getPowerOfTwo makes sure local range is power of 2 and <=
    // maxSyclThreadPerBlock this will help us to avoid extra check on the
    // kernel
    static_assert(!((PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR) &
                    (PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR - 1)),
                  "The Local thread size must be a power of 2 for the reduction "
                  "operation");

    EIGEN_CONSTEXPR Index localRange = PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR;
    // In this step, we force the code not to be more than 2-step reduction:
    // Our empirical research shows that if each thread reduces at least 64
    // elemnts individually, we get better performance. However, this can change
    // on different platforms. In this step we force the code not to be
    // morthan step reduction: Our empirical research shows that for inner_most
    // dim reducer, it is better to have 8 group in a reduce dimension for sizes
    // > 1024 to achieve the best performance.
    const Index reductionPerThread = 64;
    Index cu = dev.getPowerOfTwo(dev.getNumSyclMultiProcessors(), true);
    const Index pNumGroups = roundUpP / PannelParameters::LocalThreadSizeP;
    Index rGroups = (cu + pNumGroups - 1) / pNumGroups;
    const Index rNumGroups = num_coeffs_to_reduce > reductionPerThread * localRange ? std::min(rGroups, localRange) : 1;
    const Index globalRange = pNumGroups * rNumGroups * localRange;

    EIGEN_CONSTEXPR Index scratchSize =
        PannelParameters::LocalThreadSizeR * (PannelParameters::LocalThreadSizeP + PannelParameters::BC);
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (rNumGroups > 1) {
      CoeffReturnType *temp_pointer = static_cast<CoeffReturnType *>(
          dev.allocate_temp(num_coeffs_to_preserve * rNumGroups * sizeof(CoeffReturnType)));
      EvaluatorPointerType temp_accessor = dev.get(temp_pointer);
      dev.template unary_kernel_launcher<CoeffReturnType, SyclReducerKerneType>(
          self, temp_accessor, thread_range, scratchSize, reducer, pNumGroups, rNumGroups, num_coeffs_to_preserve,
          num_coeffs_to_reduce);

      typedef SecondStepPartialReduction<CoeffReturnType, Index, EvaluatorPointerType, EvaluatorPointerType, Op>
          SecondStepPartialReductionKernel;

      dev.template unary_kernel_launcher<CoeffReturnType, SecondStepPartialReductionKernel>(
          temp_accessor, output,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(pNumGroups * localRange), cl::sycl::range<1>(localRange)), Index(1),
          reducer, num_coeffs_to_preserve, rNumGroups);

      self.device().deallocate_temp(temp_pointer);
    } else {
      dev.template unary_kernel_launcher<CoeffReturnType, SyclReducerKerneType>(
          self, output, thread_range, scratchSize, reducer, pNumGroups, rNumGroups, num_coeffs_to_preserve,
          num_coeffs_to_reduce);
    }
    return false;
  }
};
}  // namespace internal
}  // namespace TensorSycl

namespace internal {

template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, Eigen::SyclDevice, Vectorizable> {
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;
  static EIGEN_CONSTEXPR int PacketSize = Self::PacketAccess ? Self::PacketSize : 1;
  static void run(const Self &self, Op &reducer, const Eigen::SyclDevice &dev, EvaluatorPointerType data) {
    typedef typename conditional<Self::PacketAccess, typename Self::PacketReturnType, CoeffReturnType>::type OutType;
    static_assert(!((EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1) &
                    (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 - 1)),
                  "The Local thread size must be a power of 2 for the reduction "
                  "operation");
    EIGEN_CONSTEXPR Index local_range = EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1;

    typename Self::Index inputSize = self.impl().dimensions().TotalSize();
    // In this step we force the code not to be more than 2-step reduction:
    // Our empirical research shows that if each thread reduces at least 512
    // elemnts individually, we get better performance.
    const Index reductionPerThread = 2048;
    // const Index num_work_group =
    Index reductionGroup = dev.getPowerOfTwo(
        (inputSize + (reductionPerThread * local_range - 1)) / (reductionPerThread * local_range), true);
    const Index num_work_group = std::min(reductionGroup, local_range);
    // 1
    // ? local_range
    // : 1);
    const Index global_range = num_work_group * local_range;

    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
    typedef TensorSycl::internal::FullReductionKernelFunctor<Self, Op, local_range> reduction_kernel_t;
    if (num_work_group > 1) {
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(dev.allocate_temp(num_work_group * sizeof(CoeffReturnType)));
      typename Self::EvaluatorPointerType tmp_global_accessor = dev.get(temp_pointer);
      dev.template unary_kernel_launcher<OutType, reduction_kernel_t>(self, tmp_global_accessor, thread_range,
                                                                      local_range, inputSize, reducer);

      typedef TensorSycl::internal::SecondStepFullReducer<CoeffReturnType, Op, EvaluatorPointerType,
                                                          EvaluatorPointerType, Index, local_range>
          GenericRKernel;
      dev.template unary_kernel_launcher<CoeffReturnType, GenericRKernel>(
          tmp_global_accessor, data,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(num_work_group), cl::sycl::range<1>(num_work_group)), num_work_group,
          reducer);

      dev.deallocate_temp(temp_pointer);
    } else {
      dev.template unary_kernel_launcher<OutType, reduction_kernel_t>(self, data, thread_range, local_range, inputSize,
                                                                      reducer);
    }
  }
};
// vectorizable inner_most most dim preserver
// col reduction
template <typename Self, typename Op>
struct OuterReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_coeffs_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    return ::Eigen::TensorSycl::internal::PartialReducerLauncher<
        Self, Op, ::Eigen::TensorSycl::internal::reduction_dim::outer_most>::run(self, reducer, dev, output,
                                                                                 num_coeffs_to_reduce,
                                                                                 num_coeffs_to_preserve);
  }
};
// row reduction
template <typename Self, typename Op>
struct InnerReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_coeffs_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    return ::Eigen::TensorSycl::internal::PartialReducerLauncher<
        Self, Op, ::Eigen::TensorSycl::internal::reduction_dim::inner_most>::run(self, reducer, dev, output,
                                                                                 num_coeffs_to_reduce,
                                                                                 num_coeffs_to_preserve);
  }
};

// ArmgMax uses this kernel for partial reduction//
// TODO(@mehdi.goli) come up with a better kernel
// generic partial reduction
template <typename Self, typename Op>
struct GenericReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = false;
  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_values_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    typename Self::Index range, GRange, tileSize;
    dev.parallel_for_setup(num_coeffs_to_preserve, tileSize, range, GRange);

    dev.template unary_kernel_launcher<typename Self::CoeffReturnType,
                                       TensorSycl::internal::GenericNondeterministicReducer<Self, Op>>(
        self, output, cl::sycl::nd_range<1>(cl::sycl::range<1>(GRange), cl::sycl::range<1>(tileSize)), Index(1),
        reducer, range, (num_values_to_reduce != 0) ? num_values_to_reduce : static_cast<Index>(1));
    return false;
  }
};

}  // namespace internal
}  // namespace Eigen

#endif  // UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRef.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REF_H
#define EIGEN_CXX11_TENSOR_TENSOR_REF_H

namespace Eigen {

namespace internal {

template <typename Dimensions, typename Scalar>
class TensorLazyBaseEvaluator {
 public:
  TensorLazyBaseEvaluator() : m_refcount(0) { }
  virtual ~TensorLazyBaseEvaluator() { }

  EIGEN_DEVICE_FUNC virtual const Dimensions& dimensions() const = 0;
  EIGEN_DEVICE_FUNC virtual const Scalar* data() const = 0;

  EIGEN_DEVICE_FUNC virtual const Scalar coeff(DenseIndex index) const = 0;
  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex index) = 0;

  void incrRefCount() { ++m_refcount; }
  void decrRefCount() { --m_refcount; }
  int refCount() const { return m_refcount; }

 private:
  // No copy, no assignment;
  TensorLazyBaseEvaluator(const TensorLazyBaseEvaluator& other);
  TensorLazyBaseEvaluator& operator = (const TensorLazyBaseEvaluator& other);

  int m_refcount;
};


template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluatorReadOnly : public TensorLazyBaseEvaluator<Dimensions, typename TensorEvaluator<Expr, Device>::Scalar> {
 public:
  //  typedef typename TensorEvaluator<Expr, Device>::Dimensions Dimensions;
  typedef typename TensorEvaluator<Expr, Device>::Scalar Scalar;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef  TensorEvaluator<Expr, Device> EvalType;

  TensorLazyEvaluatorReadOnly(const Expr& expr, const Device& device) : m_impl(expr, device), m_dummy(Scalar(0)) {
    m_dims = m_impl.dimensions();
    m_impl.evalSubExprsIfNeeded(NULL);
  }
  virtual ~TensorLazyEvaluatorReadOnly() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC virtual const Dimensions& dimensions() const {
    return m_dims;
  }
  EIGEN_DEVICE_FUNC virtual const Scalar* data() const {
    return m_impl.data();
  }

  EIGEN_DEVICE_FUNC virtual const Scalar coeff(DenseIndex index) const {
    return m_impl.coeff(index);
  }
  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex /*index*/) {
    eigen_assert(false && "can't reference the coefficient of a rvalue");
    return m_dummy;
  };

 protected:
  TensorEvaluator<Expr, Device> m_impl;
  Dimensions m_dims;
  Scalar m_dummy;
};

template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluatorWritable : public TensorLazyEvaluatorReadOnly<Dimensions, Expr, Device> {
 public:
  typedef TensorLazyEvaluatorReadOnly<Dimensions, Expr, Device> Base;
  typedef typename Base::Scalar Scalar;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  TensorLazyEvaluatorWritable(const Expr& expr, const Device& device) : Base(expr, device) {
  }
  virtual ~TensorLazyEvaluatorWritable() {
  }

  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex index) {
    return this->m_impl.coeffRef(index);
  }
};

template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluator : public internal::conditional<bool(internal::is_lvalue<Expr>::value),
                            TensorLazyEvaluatorWritable<Dimensions, Expr, Device>,
                            TensorLazyEvaluatorReadOnly<Dimensions, const Expr, Device> >::type {
 public:
  typedef typename internal::conditional<bool(internal::is_lvalue<Expr>::value),
                                         TensorLazyEvaluatorWritable<Dimensions, Expr, Device>,
                                         TensorLazyEvaluatorReadOnly<Dimensions, const Expr, Device> >::type Base;
  typedef typename Base::Scalar Scalar;

  TensorLazyEvaluator(const Expr& expr, const Device& device) : Base(expr, device) {
  }
  virtual ~TensorLazyEvaluator() {
  }
};

}  // namespace internal


/** \class TensorRef
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A reference to a tensor expression
  * The expression will be evaluated lazily (as much as possible).
  *
  */
template<typename PlainObjectType> class TensorRef : public TensorBase<TensorRef<PlainObjectType> >
{
  public:
    typedef TensorRef<PlainObjectType> Self;
    typedef typename PlainObjectType::Base Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<PlainObjectType>::StorageKind StorageKind;
    typedef typename internal::traits<PlainObjectType>::Index Index;
    typedef typename internal::traits<PlainObjectType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;
    typedef Scalar* PointerType;
    typedef PointerType PointerArgType;

    static const Index NumIndices = PlainObjectType::NumIndices;
    typedef typename PlainObjectType::Dimensions Dimensions;

    enum {
      IsAligned = false,
      PacketAccess = false,
      BlockAccess = false,
      PreferBlockAccess = false,
      Layout = PlainObjectType::Layout,
      CoordAccess = false,  // to be implemented
      RawAccess = false
    };

    //===- Tensor block evaluation strategy (see TensorBlock.h) -----------===//
    typedef internal::TensorBlockNotImplemented TensorBlock;
    //===------------------------------------------------------------------===//

    EIGEN_STRONG_INLINE TensorRef() : m_evaluator(NULL) {
    }

    template <typename Expression>
    EIGEN_STRONG_INLINE TensorRef(const Expression& expr) : m_evaluator(new internal::TensorLazyEvaluator<Dimensions, Expression, DefaultDevice>(expr, DefaultDevice())) {
      m_evaluator->incrRefCount();
    }

    template <typename Expression>
    EIGEN_STRONG_INLINE TensorRef& operator = (const Expression& expr) {
      unrefEvaluator();
      m_evaluator = new internal::TensorLazyEvaluator<Dimensions, Expression, DefaultDevice>(expr, DefaultDevice());
      m_evaluator->incrRefCount();
      return *this;
    }

    ~TensorRef() {
      unrefEvaluator();
    }

    TensorRef(const TensorRef& other) : m_evaluator(other.m_evaluator) {
      eigen_assert(m_evaluator->refCount() > 0);
      m_evaluator->incrRefCount();
    }

    TensorRef& operator = (const TensorRef& other) {
      if (this != &other) {
        unrefEvaluator();
        m_evaluator = other.m_evaluator;
        eigen_assert(m_evaluator->refCount() > 0);
        m_evaluator->incrRefCount();
      }
      return *this;
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rank() const { return m_evaluator->dimensions().size(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index dimension(Index n) const { return m_evaluator->dimensions()[n]; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_evaluator->dimensions(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index size() const { return m_evaluator->dimensions().TotalSize(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar* data() const { return m_evaluator->data(); }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index index) const
    {
      return m_evaluator->coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index firstIndex, IndexTypes... otherIndices) const
    {
      const std::size_t num_indices = (sizeof...(otherIndices) + 1);
      const array<Index, num_indices> indices{{firstIndex, otherIndices...}};
      return coeff(indices);
    }
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index firstIndex, IndexTypes... otherIndices)
    {
      const std::size_t num_indices = (sizeof...(otherIndices) + 1);
      const array<Index, num_indices> indices{{firstIndex, otherIndices...}};
      return coeffRef(indices);
    }
#else

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1) const
    {
      array<Index, 2> indices;
      indices[0] = i0;
      indices[1] = i1;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2) const
    {
      array<Index, 3> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      array<Index, 4> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      array<Index, 5> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      indices[4] = i4;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1)
    {
      array<Index, 2> indices;
      indices[0] = i0;
      indices[1] = i1;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1, Index i2)
    {
      array<Index, 3> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      array<Index, 4> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      array<Index, 5> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      indices[4] = i4;
      return coeffRef(indices);
    }
#endif

    template <std::size_t NumIndices> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar coeff(const array<Index, NumIndices>& indices) const
    {
      const Dimensions& dims = this->dimensions();
      Index index = 0;
      if (PlainObjectType::Options & RowMajor) {
        index += indices[0];
        for (size_t i = 1; i < NumIndices; ++i) {
          index = index * dims[i] + indices[i];
        }
      } else {
        index += indices[NumIndices-1];
        for (int i = NumIndices-2; i >= 0; --i) {
          index = index * dims[i] + indices[i];
        }
      }
      return m_evaluator->coeff(index);
    }
    template <std::size_t NumIndices> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      const Dimensions& dims = this->dimensions();
      Index index = 0;
      if (PlainObjectType::Options & RowMajor) {
        index += indices[0];
        for (size_t i = 1; i < NumIndices; ++i) {
          index = index * dims[i] + indices[i];
        }
      } else {
        index += indices[NumIndices-1];
        for (int i = NumIndices-2; i >= 0; --i) {
          index = index * dims[i] + indices[i];
        }
      }
      return m_evaluator->coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar coeff(Index index) const
    {
      return m_evaluator->coeff(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      return m_evaluator->coeffRef(index);
    }

  private:
    EIGEN_STRONG_INLINE void unrefEvaluator() {
      if (m_evaluator) {
        m_evaluator->decrRefCount();
        if (m_evaluator->refCount() == 0) {
          delete m_evaluator;
        }
      }
    }

  internal::TensorLazyBaseEvaluator<Dimensions, Scalar>* m_evaluator;
};


// evaluator for rvalues
template<typename Derived, typename Device>
struct TensorEvaluator<const TensorRef<Derived>, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorRef<Derived>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const TensorRef<Derived>& m, const Device&)
      : m_ref(m)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_ref.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_ref.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return m_ref.coeffRef(index);
  }

  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_ref.data(); }

 protected:
  TensorRef<Derived> m_ref;
};


// evaluator for lvalues
template<typename Derived, typename Device>
struct TensorEvaluator<TensorRef<Derived>, Device> : public TensorEvaluator<const TensorRef<Derived>, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;

  typedef TensorEvaluator<const TensorRef<Derived>, Device> Base;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(TensorRef<Derived>& m, const Device& d) : Base(m, d)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return this->m_ref.coeffRef(index);
  }
};



} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Navdeep Jaitly <ndjaitly@google.com>
//                    Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H
#define EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H
namespace Eigen {

/** \class TensorReverse
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reverse elements class.
  *
  */
namespace internal {
template<typename ReverseDimensions, typename XprType>
struct traits<TensorReverseOp<ReverseDimensions,
                              XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename ReverseDimensions, typename XprType>
struct eval<TensorReverseOp<ReverseDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorReverseOp<ReverseDimensions, XprType>& type;
};

template<typename ReverseDimensions, typename XprType>
struct nested<TensorReverseOp<ReverseDimensions, XprType>, 1,
            typename eval<TensorReverseOp<ReverseDimensions, XprType> >::type>
{
  typedef TensorReverseOp<ReverseDimensions, XprType> type;
};

}  // end namespace internal

template<typename ReverseDimensions, typename XprType>
class TensorReverseOp : public TensorBase<TensorReverseOp<ReverseDimensions,
                                          XprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorReverseOp<ReverseDimensions, XprType>, WriteAccessors>Base;
    typedef typename Eigen::internal::traits<TensorReverseOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorReverseOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorReverseOp>::StorageKind
                                                                      StorageKind;
    typedef typename Eigen::internal::traits<TensorReverseOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorReverseOp(
      const XprType& expr, const ReverseDimensions& reverse_dims)
      : m_xpr(expr), m_reverse_dims(reverse_dims) { }

    EIGEN_DEVICE_FUNC
    const ReverseDimensions& reverse() const { return m_reverse_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorReverseOp)


  protected:
    typename XprType::Nested m_xpr;
    const ReverseDimensions m_reverse_dims;
};

// Eval as rvalue
template<typename ReverseDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>, Device>
{
  typedef TensorReverseOp<ReverseDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<ReverseDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = NumDims > 0,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef internal::TensorIntDivisor<Index> IndexDivisor;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_reverse(op.reverse()),
        m_device(device)
  {
    // Reversing a scalar isn't supported yet. It would be a no-op anyway.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Compute strides
    m_dimensions = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i-1] * m_dimensions[i-1];
        if (m_strides[i] > 0) m_fastStrides[i] = IndexDivisor(m_strides[i]);
      }
    } else {
      m_strides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i+1] * m_dimensions[i+1];
        if (m_strides[i] > 0) m_fastStrides[i] = IndexDivisor(m_strides[i]);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index reverseIndex(
      Index index) const {
    eigen_assert(index < dimensions().TotalSize());
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        Index idx = index / m_fastStrides[i];
        index -= idx * m_strides[i];
        if (m_reverse[i]) {
          idx = m_dimensions[i] - idx - 1;
        }
        inputIndex += idx * m_strides[i] ;
      }
      if (m_reverse[0]) {
        inputIndex += (m_dimensions[0] - index - 1);
      } else {
        inputIndex += index;
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        Index idx = index / m_fastStrides[i];
        index -= idx * m_strides[i];
        if (m_reverse[i]) {
          idx = m_dimensions[i] - idx - 1;
        }
        inputIndex += idx * m_strides[i] ;
      }
      if (m_reverse[NumDims-1]) {
        inputIndex += (m_dimensions[NumDims-1] - index - 1);
      } else {
        inputIndex += index;
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(
      Index index) const  {
    return m_impl.coeff(reverseIndex(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    // TODO(ndjaitly): write a better packing routine that uses
    // local structure.
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type
                                                            values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    // Block evaluation reads underlying memory in reverse order, and default
    // cost model does not properly catch this in bytes stored/loaded.
    return internal::TensorBlockResourceRequirements::skewed<Scalar>(
               target_size)
        .addCostPerCoeff({0, 0, 24});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // TODO(ezhulenev): If underlying tensor expression supports and prefers
    // block evaluation we must use it. Currently we use coeff and packet
    // access into the underlying tensor expression.
    // static const bool useBlockAccessForArgType =
    //     TensorEvaluator<ArgType, Device>::BlockAccess &&
    //     TensorEvaluator<ArgType, Device>::PreferBlockAccess;

    static const bool isColMajor =
        static_cast<int>(Layout) == static_cast<int>(ColMajor);

    static const Index inner_dim_idx = isColMajor ? 0 : NumDims - 1;
    const bool inner_dim_reversed = m_reverse[inner_dim_idx];

    // Offset in the output block.
    Index block_offset = 0;

    // Offset in the input Tensor.
    Index input_offset = reverseIndex(desc.offset());

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = isColMajor ? i : NumDims - 1 - i;
      it[i].size = desc.dimension(dim);
      it[i].count = 0;
      it[i].reverse = m_reverse[dim];

      it[i].block_stride =
          i == 0 ? 1 : (it[i - 1].size * it[i - 1].block_stride);
      it[i].block_span = it[i].block_stride * (it[i].size - 1);

      it[i].input_stride = m_strides[dim];
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      if (it[i].reverse) {
        it[i].input_stride = -1 * it[i].input_stride;
        it[i].input_span = -1 * it[i].input_span;
      }
    }

    // If multiple inner dimensions have the same reverse flag, check if we can
    // merge them into a single virtual inner dimension.
    int effective_inner_dim = 0;
    for (int i = 1; i < NumDims; ++i) {
      if (it[i].reverse != it[effective_inner_dim].reverse) break;
      if (it[i].block_stride != it[effective_inner_dim].size) break;
      if (it[i].block_stride != numext::abs(it[i].input_stride)) break;

      it[i].size = it[effective_inner_dim].size * it[i].size;

      it[i].block_stride = 1;
      it[i].input_stride = (inner_dim_reversed ? -1 : 1);

      it[i].block_span = it[i].block_stride * (it[i].size - 1);
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      effective_inner_dim = i;
    }

    eigen_assert(it[effective_inner_dim].block_stride == 1);
    eigen_assert(it[effective_inner_dim].input_stride ==
                 (inner_dim_reversed ? -1 : 1));

    const Index inner_dim_size = it[effective_inner_dim].size;

    // Prepare storage for the materialized reverse result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);
    CoeffReturnType* block_buffer = block_storage.data();

    while (it[NumDims - 1].count < it[NumDims - 1].size) {
      // Copy inner-most dimension data from reversed location in input.
      Index dst = block_offset;
      Index src = input_offset;

      // NOTE(ezhulenev): Adding vectorized path with internal::preverse showed
      // worse results in benchmarks than a simple coefficient loop.
      if (inner_dim_reversed) {
        for (Index i = 0; i < inner_dim_size; ++i) {
          block_buffer[dst] = m_impl.coeff(src);
          ++dst;
          --src;
        }
      } else {
        for (Index i = 0; i < inner_dim_size; ++i) {
          block_buffer[dst] = m_impl.coeff(src);
          ++dst;
          ++src;
        }
      }

      // For the 1d tensor we need to generate only one inner-most dimension.
      if ((NumDims - effective_inner_dim) == 1) break;

      // Update offset.
      for (Index i = effective_inner_dim + 1; i < NumDims; ++i) {
        if (++it[i].count < it[i].size) {
          block_offset += it[i].block_stride;
          input_offset += it[i].input_stride;
          break;
        }
        if (i != NumDims - 1) it[i].count = 0;
        block_offset -= it[i].block_span;
        input_offset -= it[i].input_span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    double compute_cost = NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                     2 * TensorOpCost::MulCost<Index>() +
                                     TensorOpCost::DivCost<Index>());
    for (int i = 0; i < NumDims; ++i) {
      if (m_reverse[i]) {
        compute_cost += 2 * TensorOpCost::AddCost<Index>();
      }
    }
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, false /* vectorized */, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  array<IndexDivisor, NumDims> m_fastStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  ReverseDimensions m_reverse;
  const Device EIGEN_DEVICE_REF m_device;

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : size(0),
          count(0),
          reverse(false),
          block_stride(0),
          block_span(0),
          input_stride(0),
          input_span(0) {}

    Index size;
    Index count;
    bool reverse;
    Index block_stride;
    Index block_span;
    Index input_stride;
    Index input_span;
  };
};

// Eval as lvalue

template <typename ReverseDimensions, typename ArgType, typename Device>
struct TensorEvaluator<TensorReverseOp<ReverseDimensions, ArgType>, Device>
    : public TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>,
                             Device> {
  typedef TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>,
                          Device> Base;
  typedef TensorReverseOp<ReverseDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<ReverseDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };
  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Dimensions& dimensions() const { return this->m_dimensions; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return this->m_impl.coeffRef(this->reverseIndex(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x) {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    // This code is pilfered from TensorMorphing.h
    EIGEN_ALIGN_MAX CoeffReturnType values[PacketSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      this->coeffRef(index+i) = values[i];
    }
  }
};


}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScan.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Igor Babuschkin <igor@babuschk.in>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_SCAN_H
#define EIGEN_CXX11_TENSOR_TENSOR_SCAN_H

namespace Eigen {

namespace internal {

template <typename Op, typename XprType>
struct traits<TensorScanOp<Op, XprType> >
    : public traits<XprType> {
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Op, typename XprType>
struct eval<TensorScanOp<Op, XprType>, Eigen::Dense>
{
  typedef const TensorScanOp<Op, XprType>& type;
};

template<typename Op, typename XprType>
struct nested<TensorScanOp<Op, XprType>, 1,
            typename eval<TensorScanOp<Op, XprType> >::type>
{
  typedef TensorScanOp<Op, XprType> type;
};
} // end namespace internal

/** \class TensorScan
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor scan class.
  */
template <typename Op, typename XprType>
class TensorScanOp
    : public TensorBase<TensorScanOp<Op, XprType>, ReadOnlyAccessors> {
public:
  typedef typename Eigen::internal::traits<TensorScanOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorScanOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorScanOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorScanOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorScanOp(
      const XprType& expr, const Index& axis, bool exclusive = false, const Op& op = Op())
      : m_expr(expr), m_axis(axis), m_accumulator(op), m_exclusive(exclusive) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Index axis() const { return m_axis; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const XprType& expression() const { return m_expr; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Op accumulator() const { return m_accumulator; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  bool exclusive() const { return m_exclusive; }

protected:
  typename XprType::Nested m_expr;
  const Index m_axis;
  const Op m_accumulator;
  const bool m_exclusive;
};


namespace internal {

template <typename Self>
EIGEN_STRONG_INLINE void ReduceScalar(Self& self, Index offset,
                                      typename Self::CoeffReturnType* data) {
  // Compute the scan along the axis, starting at the given offset
  typename Self::CoeffReturnType accum = self.accumulator().initialize();
  if (self.stride() == 1) {
    if (self.exclusive()) {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      }
    } else {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  } else {
    if (self.exclusive()) {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        Index curr = offset + idx3 * self.stride();
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      }
    } else {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        Index curr = offset + idx3 * self.stride();
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  }
}

template <typename Self>
EIGEN_STRONG_INLINE void ReducePacket(Self& self, Index offset,
                                      typename Self::CoeffReturnType* data) {
  using Scalar = typename Self::CoeffReturnType;
  using Packet = typename Self::PacketReturnType;
  // Compute the scan along the axis, starting at the calculated offset
  Packet accum = self.accumulator().template initializePacket<Packet>();
  if (self.stride() == 1) {
    if (self.exclusive()) {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
      }
    } else {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
      }
    }
  } else {
    if (self.exclusive()) {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        const Index curr = offset + idx3 * self.stride();
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
      }
    } else {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        const Index curr = offset + idx3 * self.stride();
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
      }
    }
  }
}

template <typename Self, bool Vectorize, bool Parallel>
struct ReduceBlock {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    for (Index idx2 = 0; idx2 < self.stride(); idx2++) {
      // Calculate the starting offset for the scan
      Index offset = idx1 + idx2;
      ReduceScalar(self, offset, data);
    }
  }
};

// Specialization for vectorized reduction.
template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/true, /*Parallel=*/false> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    Index idx2 = 0;
    for (; idx2 + PacketSize <= self.stride(); idx2 += PacketSize) {
      // Calculate the starting offset for the packet scan
      Index offset = idx1 + idx2;
      ReducePacket(self, offset, data);
    }
    for (; idx2 < self.stride(); idx2++) {
      // Calculate the starting offset for the scan
      Index offset = idx1 + idx2;
      ReduceScalar(self, offset, data);
    }
  }
};

// Single-threaded CPU implementation of scan
template <typename Self, typename Reducer, typename Device,
          bool Vectorize =
              (TensorEvaluator<typename Self::ChildTypeNoConst, Device>::PacketAccess &&
               internal::reducer_traits<Reducer, Device>::PacketAccess)>
struct ScanLauncher {
  void operator()(Self& self, typename Self::CoeffReturnType* data) {
    Index total_size = internal::array_prod(self.dimensions());

    // We fix the index along the scan axis to 0 and perform a
    // scan per remaining entry. The iteration is split into two nested
    // loops to avoid an integer division by keeping track of each idx1 and
    // idx2.
    for (Index idx1 = 0; idx1 < total_size; idx1 += self.stride() * self.size()) {
      ReduceBlock<Self, Vectorize, /*Parallel=*/false> block_reducer;
      block_reducer(self, idx1, data);
    }
  }
};

#ifdef EIGEN_USE_THREADS

// Adjust block_size to avoid false sharing of cachelines among
// threads. Currently set to twice the cache line size on Intel and ARM
// processors.
EIGEN_STRONG_INLINE Index AdjustBlockSize(Index item_size, Index block_size) {
  EIGEN_CONSTEXPR Index kBlockAlignment = 128;
  const Index items_per_cacheline =
      numext::maxi<Index>(1, kBlockAlignment / item_size);
  return items_per_cacheline * divup(block_size, items_per_cacheline);
}

template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/true, /*Parallel=*/true> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    Index num_scalars = self.stride();
    Index num_packets = 0;
    if (self.stride() >= PacketSize) {
      num_packets = self.stride() / PacketSize;
      self.device().parallelFor(
          num_packets,
        TensorOpCost(PacketSize * self.size(), PacketSize * self.size(),
                     16 * PacketSize * self.size(), true, PacketSize),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(PacketSize * sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index packet = first; packet < last; ++packet) {
            const Index idx2 = packet * PacketSize;
            ReducePacket(self, idx1 + idx2, data);
          }
        });
      num_scalars -= num_packets * PacketSize;
    }
    self.device().parallelFor(
        num_scalars, TensorOpCost(self.size(), self.size(), 16 * self.size()),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index scalar = first; scalar < last; ++scalar) {
            const Index idx2 = num_packets * PacketSize + scalar;
            ReduceScalar(self, idx1 + idx2, data);
          }
        });
  }
};

template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/false, /*Parallel=*/true> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    self.device().parallelFor(
        self.stride(), TensorOpCost(self.size(), self.size(), 16 * self.size()),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index idx2 = first; idx2 < last; ++idx2) {
            ReduceScalar(self, idx1 + idx2, data);
          }
        });
  }
};

// Specialization for multi-threaded execution.
template <typename Self, typename Reducer, bool Vectorize>
struct ScanLauncher<Self, Reducer, ThreadPoolDevice, Vectorize> {
  void operator()(Self& self, typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    const Index total_size = internal::array_prod(self.dimensions());
    const Index inner_block_size = self.stride() * self.size();
    bool parallelize_by_outer_blocks = (total_size >= (self.stride() * inner_block_size));

    if ((parallelize_by_outer_blocks && total_size <= 4096) ||
        (!parallelize_by_outer_blocks && self.stride() < PacketSize)) {
      ScanLauncher<Self, Reducer, DefaultDevice, Vectorize> launcher;
      launcher(self, data);
      return;
    }

    if (parallelize_by_outer_blocks) {
      // Parallelize over outer blocks.
      const Index num_outer_blocks = total_size / inner_block_size;
      self.device().parallelFor(
          num_outer_blocks,
          TensorOpCost(inner_block_size, inner_block_size,
                       16 * PacketSize * inner_block_size, Vectorize,
                       PacketSize),
          [=](Index blk_size) {
            return AdjustBlockSize(inner_block_size * sizeof(Scalar), blk_size);
          },
          [&](Index first, Index last) {
            for (Index idx1 = first; idx1 < last; ++idx1) {
              ReduceBlock<Self, Vectorize, /*Parallelize=*/false> block_reducer;
              block_reducer(self, idx1 * inner_block_size, data);
            }
          });
    } else {
      // Parallelize over inner packets/scalars dimensions when the reduction
      // axis is not an inner dimension.
      ReduceBlock<Self, Vectorize, /*Parallelize=*/true> block_reducer;
      for (Index idx1 = 0; idx1 < total_size;
           idx1 += self.stride() * self.size()) {
        block_reducer(self, idx1, data);
      }
    }
  }
};
#endif  // EIGEN_USE_THREADS

#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))

// GPU implementation of scan
// TODO(ibab) This placeholder implementation performs multiple scans in
// parallel, but it would be better to use a parallel scan algorithm and
// optimize memory access.
template <typename Self, typename Reducer>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ScanKernel(Self self, Index total_size, typename Self::CoeffReturnType* data) {
  // Compute offset as in the CPU version
  Index val = threadIdx.x + blockIdx.x * blockDim.x;
  Index offset = (val / self.stride()) * self.stride() * self.size() + val % self.stride();

  if (offset + (self.size() - 1) * self.stride() < total_size) {
    // Compute the scan along the axis, starting at the calculated offset
    typename Self::CoeffReturnType accum = self.accumulator().initialize();
    for (Index idx = 0; idx < self.size(); idx++) {
      Index curr = offset + idx * self.stride();
      if (self.exclusive()) {
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      } else {
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  }
  __syncthreads();

}

template <typename Self, typename Reducer, bool Vectorize>
struct ScanLauncher<Self, Reducer, GpuDevice, Vectorize> {
  void operator()(const Self& self, typename Self::CoeffReturnType* data) {
     Index total_size = internal::array_prod(self.dimensions());
     Index num_blocks = (total_size / self.size() + 63) / 64;
     Index block_size = 64;

     LAUNCH_GPU_KERNEL((ScanKernel<Self, Reducer>), num_blocks, block_size, 0, self.device(), self, total_size, data);
  }
};
#endif  // EIGEN_USE_GPU && (EIGEN_GPUCC)

}  // namespace internal

// Eval as rvalue
template <typename Op, typename ArgType, typename Device>
struct TensorEvaluator<const TensorScanOp<Op, ArgType>, Device> {

  typedef TensorScanOp<Op, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef const ArgType ChildTypeNoConst;
  typedef const ArgType ChildType;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef TensorEvaluator<const TensorScanOp<Op, ArgType>, Device> Self;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_device(device),
        m_exclusive(op.exclusive()),
        m_accumulator(op.accumulator()),
        m_size(m_impl.dimensions()[op.axis()]),
        m_stride(1), m_consume_dim(op.axis()),
        m_output(NULL) {

    // Accumulating a scalar isn't supported.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(op.axis() >= 0 && op.axis() < NumDims);

    // Compute stride of scan axis
    const Dimensions& dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < op.axis(); ++i) {
        m_stride = m_stride * dims[i];
      }
    } else {
      // dims can only be indexed through unsigned integers,
      // so let's use an unsigned type to let the compiler knows.
      // This prevents stupid warnings: ""'*((void*)(& evaluator)+64)[18446744073709551615]' may be used uninitialized in this function"
      unsigned int axis = internal::convert_index<unsigned int>(op.axis());
      for (unsigned int i = NumDims - 1; i > axis; --i) {
        m_stride = m_stride * dims[i];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& stride() const {
    return m_stride;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& consume_dim() const {
    return m_consume_dim;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& size() const {
    return m_size;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Op& accumulator() const {
    return m_accumulator;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool exclusive() const {
    return m_exclusive;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const TensorEvaluator<ArgType, Device>& inner() const {
    return m_impl;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Device& device() const {
    return m_device;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    internal::ScanLauncher<Self, Op, Device> launcher;
    if (data) {
      launcher(*this, data);
      return false;
    }

    const Index total_size = internal::array_prod(dimensions());
    m_output = static_cast<EvaluatorPointerType>(m_device.get((Scalar*) m_device.allocate_temp(total_size * sizeof(Scalar))));
    launcher(*this, m_output);
    return true;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_output + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const
  {
    return m_output;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_output[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_output) {
      m_device.deallocate_temp(m_output);
      m_output = NULL;
    }
    m_impl.cleanup();
  }

#ifdef EIGEN_USE_SYCL
 // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_output.bind(cgh);
  }
#endif
protected:
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  const bool m_exclusive;
  Op m_accumulator;
  const Index m_size;
  Index m_stride;
  Index m_consume_dim;
  EvaluatorPointerType m_output;
};

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_SCAN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScanSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorScanSycl.h
 *
 * \brief:
 *  Tensor Scan Sycl implement the extend  version of
 * "Efficient parallel scan algorithms for GPUs." .for Tensor operations.
 * The algorithm requires up to 3 stage (consequently 3 kernels) depending on
 * the size of the tensor. In the first kernel (ScanKernelFunctor), each
 * threads within the work-group individually reduces the allocated elements per
 * thread in order to reduces the total number of blocks. In the next step all
 * thread within the work-group will reduce the associated blocks into the
 * temporary buffers. In the next kernel(ScanBlockKernelFunctor), the temporary
 * buffer is given as an input and all the threads within a work-group scan and
 * reduces the boundaries between the blocks (generated from the previous
 * kernel). and write the data on the temporary buffer. If the second kernel is
 * required, the third and final kerenl (ScanAdjustmentKernelFunctor) will
 * adjust the final result into the output buffer.
 * The original algorithm for the parallel prefix sum can be found here:
 *
 * Sengupta, Shubhabrata, Mark Harris, and Michael Garland. "Efficient parallel
 * scan algorithms for GPUs." NVIDIA, Santa Clara, CA, Tech. Rep. NVR-2008-003
 *1, no. 1 (2008): 1-17.
 *****************************************************************/

#ifndef UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP
#define UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP

namespace Eigen {
namespace TensorSycl {
namespace internal {

#ifndef EIGEN_SYCL_MAX_GLOBAL_RANGE
#define EIGEN_SYCL_MAX_GLOBAL_RANGE (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 * 4)
#endif

template <typename index_t>
struct ScanParameters {
  // must be power of 2
  static EIGEN_CONSTEXPR index_t ScanPerThread = 8;
  const index_t total_size;
  const index_t non_scan_size;
  const index_t scan_size;
  const index_t non_scan_stride;
  const index_t scan_stride;
  const index_t panel_threads;
  const index_t group_threads;
  const index_t block_threads;
  const index_t elements_per_group;
  const index_t elements_per_block;
  const index_t loop_range;

  ScanParameters(index_t total_size_, index_t non_scan_size_, index_t scan_size_, index_t non_scan_stride_,
                 index_t scan_stride_, index_t panel_threads_, index_t group_threads_, index_t block_threads_,
                 index_t elements_per_group_, index_t elements_per_block_, index_t loop_range_)
      : total_size(total_size_),
        non_scan_size(non_scan_size_),
        scan_size(scan_size_),
        non_scan_stride(non_scan_stride_),
        scan_stride(scan_stride_),
        panel_threads(panel_threads_),
        group_threads(group_threads_),
        block_threads(block_threads_),
        elements_per_group(elements_per_group_),
        elements_per_block(elements_per_block_),
        loop_range(loop_range_) {}
};

enum class scan_step { first, second };
template <typename Evaluator, typename CoeffReturnType, typename OutAccessor, typename Op, typename Index,
          scan_step stp>
struct ScanKernelFunctor {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  static EIGEN_CONSTEXPR int PacketSize = ScanParameters<Index>::ScanPerThread / 2;

  LocalAccessor scratch;
  Evaluator dev_eval;
  OutAccessor out_accessor;
  OutAccessor temp_accessor;
  const ScanParameters<Index> scanParameters;
  Op accumulator;
  const bool inclusive;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ScanKernelFunctor(LocalAccessor scratch_, const Evaluator dev_eval_,
                                                          OutAccessor out_accessor_, OutAccessor temp_accessor_,
                                                          const ScanParameters<Index> scanParameters_, Op accumulator_,
                                                          const bool inclusive_)
      : scratch(scratch_),
        dev_eval(dev_eval_),
        out_accessor(out_accessor_),
        temp_accessor(temp_accessor_),
        scanParameters(scanParameters_),
        accumulator(accumulator_),
        inclusive(inclusive_) {}

  template <scan_step sst = stp, typename Input>
  typename ::Eigen::internal::enable_if<sst == scan_step::first, CoeffReturnType>::type EIGEN_DEVICE_FUNC
      EIGEN_STRONG_INLINE
      read(const Input &inpt, Index global_id) {
    return inpt.coeff(global_id);
  }

  template <scan_step sst = stp, typename Input>
  typename ::Eigen::internal::enable_if<sst != scan_step::first, CoeffReturnType>::type EIGEN_DEVICE_FUNC
      EIGEN_STRONG_INLINE
      read(const Input &inpt, Index global_id) {
    return inpt[global_id];
  }

  template <scan_step sst = stp, typename InclusiveOp>
  typename ::Eigen::internal::enable_if<sst == scan_step::first>::type EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  first_step_inclusive_Operation(InclusiveOp inclusive_op) {
    inclusive_op();
  }

  template <scan_step sst = stp, typename InclusiveOp>
  typename ::Eigen::internal::enable_if<sst != scan_step::first>::type EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  first_step_inclusive_Operation(InclusiveOp) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto out_ptr = out_accessor.get_pointer();
    auto tmp_ptr = temp_accessor.get_pointer();
    auto scratch_ptr = scratch.get_pointer().get();

    for (Index loop_offset = 0; loop_offset < scanParameters.loop_range; loop_offset++) {
      Index data_offset = (itemID.get_global_id(0) + (itemID.get_global_range(0) * loop_offset));
      Index tmp = data_offset % scanParameters.panel_threads;
      const Index panel_id = data_offset / scanParameters.panel_threads;
      const Index group_id = tmp / scanParameters.group_threads;
      tmp = tmp % scanParameters.group_threads;
      const Index block_id = tmp / scanParameters.block_threads;
      const Index local_id = tmp % scanParameters.block_threads;
      // we put one element per packet in scratch_mem
      const Index scratch_stride = scanParameters.elements_per_block / PacketSize;
      const Index scratch_offset = (itemID.get_local_id(0) / scanParameters.block_threads) * scratch_stride;
      CoeffReturnType private_scan[ScanParameters<Index>::ScanPerThread];
      CoeffReturnType inclusive_scan;
      // the actual panel size is scan_size * non_scan_size.
      // elements_per_panel is roundup to power of 2 for binary tree
      const Index panel_offset = panel_id * scanParameters.scan_size * scanParameters.non_scan_size;
      const Index group_offset = group_id * scanParameters.non_scan_stride;
      // This will be effective when the size is bigger than elements_per_block
      const Index block_offset = block_id * scanParameters.elements_per_block * scanParameters.scan_stride;
      const Index thread_offset = (ScanParameters<Index>::ScanPerThread * local_id * scanParameters.scan_stride);
      const Index global_offset = panel_offset + group_offset + block_offset + thread_offset;
      Index next_elements = 0;
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        private_scan[i] = ((((block_id * scanParameters.elements_per_block) +
                             (ScanParameters<Index>::ScanPerThread * local_id) + i) < scanParameters.scan_size) &&
                           (global_id < scanParameters.total_size))
                              ? read(dev_eval, global_id)
                              : accumulator.initialize();
        next_elements += scanParameters.scan_stride;
      }
      first_step_inclusive_Operation([&]() EIGEN_DEVICE_FUNC {
        if (inclusive) {
          inclusive_scan = private_scan[ScanParameters<Index>::ScanPerThread - 1];
        }
      });
      // This for loop must be 2
      EIGEN_UNROLL_LOOP
      for (int packetIndex = 0; packetIndex < ScanParameters<Index>::ScanPerThread; packetIndex += PacketSize) {
        Index private_offset = 1;
        // build sum in place up the tree
        EIGEN_UNROLL_LOOP
        for (Index d = PacketSize >> 1; d > 0; d >>= 1) {
          EIGEN_UNROLL_LOOP
          for (Index l = 0; l < d; l++) {
            Index ai = private_offset * (2 * l + 1) - 1 + packetIndex;
            Index bi = private_offset * (2 * l + 2) - 1 + packetIndex;
            CoeffReturnType accum = accumulator.initialize();
            accumulator.reduce(private_scan[ai], &accum);
            accumulator.reduce(private_scan[bi], &accum);
            private_scan[bi] = accumulator.finalize(accum);
          }
          private_offset *= 2;
        }
        scratch_ptr[2 * local_id + (packetIndex / PacketSize) + scratch_offset] =
            private_scan[PacketSize - 1 + packetIndex];
        private_scan[PacketSize - 1 + packetIndex] = accumulator.initialize();
        // traverse down tree & build scan
        EIGEN_UNROLL_LOOP
        for (Index d = 1; d < PacketSize; d *= 2) {
          private_offset >>= 1;
          EIGEN_UNROLL_LOOP
          for (Index l = 0; l < d; l++) {
            Index ai = private_offset * (2 * l + 1) - 1 + packetIndex;
            Index bi = private_offset * (2 * l + 2) - 1 + packetIndex;
            CoeffReturnType accum = accumulator.initialize();
            accumulator.reduce(private_scan[ai], &accum);
            accumulator.reduce(private_scan[bi], &accum);
            private_scan[ai] = private_scan[bi];
            private_scan[bi] = accumulator.finalize(accum);
          }
        }
      }

      Index offset = 1;
      // build sum in place up the tree
      for (Index d = scratch_stride >> 1; d > 0; d >>= 1) {
        // Synchronise
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (local_id < d) {
          Index ai = offset * (2 * local_id + 1) - 1 + scratch_offset;
          Index bi = offset * (2 * local_id + 2) - 1 + scratch_offset;
          CoeffReturnType accum = accumulator.initialize();
          accumulator.reduce(scratch_ptr[ai], &accum);
          accumulator.reduce(scratch_ptr[bi], &accum);
          scratch_ptr[bi] = accumulator.finalize(accum);
        }
        offset *= 2;
      }
      // Synchronise
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      // next step optimisation
      if (local_id == 0) {
        if (((scanParameters.elements_per_group / scanParameters.elements_per_block) > 1)) {
          const Index temp_id = panel_id * (scanParameters.elements_per_group / scanParameters.elements_per_block) *
                                    scanParameters.non_scan_size +
                                group_id * (scanParameters.elements_per_group / scanParameters.elements_per_block) +
                                block_id;
          tmp_ptr[temp_id] = scratch_ptr[scratch_stride - 1 + scratch_offset];
        }
        // clear the last element
        scratch_ptr[scratch_stride - 1 + scratch_offset] = accumulator.initialize();
      }
      // traverse down tree & build scan
      for (Index d = 1; d < scratch_stride; d *= 2) {
        offset >>= 1;
        // Synchronise
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (local_id < d) {
          Index ai = offset * (2 * local_id + 1) - 1 + scratch_offset;
          Index bi = offset * (2 * local_id + 2) - 1 + scratch_offset;
          CoeffReturnType accum = accumulator.initialize();
          accumulator.reduce(scratch_ptr[ai], &accum);
          accumulator.reduce(scratch_ptr[bi], &accum);
          scratch_ptr[ai] = scratch_ptr[bi];
          scratch_ptr[bi] = accumulator.finalize(accum);
        }
      }
      // Synchronise
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      // This for loop must be 2
      EIGEN_UNROLL_LOOP
      for (int packetIndex = 0; packetIndex < ScanParameters<Index>::ScanPerThread; packetIndex += PacketSize) {
        EIGEN_UNROLL_LOOP
        for (Index i = 0; i < PacketSize; i++) {
          CoeffReturnType accum = private_scan[packetIndex + i];
          accumulator.reduce(scratch_ptr[2 * local_id + (packetIndex / PacketSize) + scratch_offset], &accum);
          private_scan[packetIndex + i] = accumulator.finalize(accum);
        }
      }
      first_step_inclusive_Operation([&]() EIGEN_DEVICE_FUNC {
        if (inclusive) {
          accumulator.reduce(private_scan[ScanParameters<Index>::ScanPerThread - 1], &inclusive_scan);
          private_scan[0] = accumulator.finalize(inclusive_scan);
        }
      });
      next_elements = 0;
      // right the first set of private param
      EIGEN_UNROLL_LOOP
      for (Index i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        if ((((block_id * scanParameters.elements_per_block) + (ScanParameters<Index>::ScanPerThread * local_id) + i) <
             scanParameters.scan_size) &&
            (global_id < scanParameters.total_size)) {
          Index private_id = (i * !inclusive) + (((i + 1) % ScanParameters<Index>::ScanPerThread) * (inclusive));
          out_ptr[global_id] = private_scan[private_id];
        }
        next_elements += scanParameters.scan_stride;
      }
    }  // end for loop
  }
};

template <typename CoeffReturnType, typename InAccessor, typename OutAccessor, typename Op, typename Index>
struct ScanAdjustmentKernelFunctor {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  static EIGEN_CONSTEXPR int PacketSize = ScanParameters<Index>::ScanPerThread / 2;
  InAccessor in_accessor;
  OutAccessor out_accessor;
  const ScanParameters<Index> scanParameters;
  Op accumulator;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ScanAdjustmentKernelFunctor(LocalAccessor, InAccessor in_accessor_,
                                                                    OutAccessor out_accessor_,
                                                                    const ScanParameters<Index> scanParameters_,
                                                                    Op accumulator_)
      : in_accessor(in_accessor_),
        out_accessor(out_accessor_),
        scanParameters(scanParameters_),
        accumulator(accumulator_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto in_ptr = in_accessor.get_pointer();
    auto out_ptr = out_accessor.get_pointer();

    for (Index loop_offset = 0; loop_offset < scanParameters.loop_range; loop_offset++) {
      Index data_offset = (itemID.get_global_id(0) + (itemID.get_global_range(0) * loop_offset));
      Index tmp = data_offset % scanParameters.panel_threads;
      const Index panel_id = data_offset / scanParameters.panel_threads;
      const Index group_id = tmp / scanParameters.group_threads;
      tmp = tmp % scanParameters.group_threads;
      const Index block_id = tmp / scanParameters.block_threads;
      const Index local_id = tmp % scanParameters.block_threads;

      // the actual panel size is scan_size * non_scan_size.
      // elements_per_panel is roundup to power of 2 for binary tree
      const Index panel_offset = panel_id * scanParameters.scan_size * scanParameters.non_scan_size;
      const Index group_offset = group_id * scanParameters.non_scan_stride;
      // This will be effective when the size is bigger than elements_per_block
      const Index block_offset = block_id * scanParameters.elements_per_block * scanParameters.scan_stride;
      const Index thread_offset = ScanParameters<Index>::ScanPerThread * local_id * scanParameters.scan_stride;

      const Index global_offset = panel_offset + group_offset + block_offset + thread_offset;
      const Index block_size = scanParameters.elements_per_group / scanParameters.elements_per_block;
      const Index in_id = (panel_id * block_size * scanParameters.non_scan_size) + (group_id * block_size) + block_id;
      CoeffReturnType adjust_val = in_ptr[in_id];

      Index next_elements = 0;
      EIGEN_UNROLL_LOOP
      for (Index i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        if ((((block_id * scanParameters.elements_per_block) + (ScanParameters<Index>::ScanPerThread * local_id) + i) <
             scanParameters.scan_size) &&
            (global_id < scanParameters.total_size)) {
          CoeffReturnType accum = adjust_val;
          accumulator.reduce(out_ptr[global_id], &accum);
          out_ptr[global_id] = accumulator.finalize(accum);
        }
        next_elements += scanParameters.scan_stride;
      }
    }
  }
};

template <typename Index>
struct ScanInfo {
  const Index &total_size;
  const Index &scan_size;
  const Index &panel_size;
  const Index &non_scan_size;
  const Index &scan_stride;
  const Index &non_scan_stride;

  Index max_elements_per_block;
  Index block_size;
  Index panel_threads;
  Index group_threads;
  Index block_threads;
  Index elements_per_group;
  Index elements_per_block;
  Index loop_range;
  Index global_range;
  Index local_range;
  const Eigen::SyclDevice &dev;
  EIGEN_STRONG_INLINE ScanInfo(const Index &total_size_, const Index &scan_size_, const Index &panel_size_,
                               const Index &non_scan_size_, const Index &scan_stride_, const Index &non_scan_stride_,
                               const Eigen::SyclDevice &dev_)
      : total_size(total_size_),
        scan_size(scan_size_),
        panel_size(panel_size_),
        non_scan_size(non_scan_size_),
        scan_stride(scan_stride_),
        non_scan_stride(non_scan_stride_),
        dev(dev_) {
    // must be power of 2
    local_range = std::min(Index(dev.getNearestPowerOfTwoWorkGroupSize()),
                           Index(EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1));

    max_elements_per_block = local_range * ScanParameters<Index>::ScanPerThread;

    elements_per_group =
        dev.getPowerOfTwo(Index(roundUp(Index(scan_size), ScanParameters<Index>::ScanPerThread)), true);
    const Index elements_per_panel = elements_per_group * non_scan_size;
    elements_per_block = std::min(Index(elements_per_group), Index(max_elements_per_block));
    panel_threads = elements_per_panel / ScanParameters<Index>::ScanPerThread;
    group_threads = elements_per_group / ScanParameters<Index>::ScanPerThread;
    block_threads = elements_per_block / ScanParameters<Index>::ScanPerThread;
    block_size = elements_per_group / elements_per_block;
#ifdef EIGEN_SYCL_MAX_GLOBAL_RANGE
    const Index max_threads = std::min(Index(panel_threads * panel_size), Index(EIGEN_SYCL_MAX_GLOBAL_RANGE));
#else
    const Index max_threads = panel_threads * panel_size;
#endif
    global_range = roundUp(max_threads, local_range);
    loop_range = Index(
        std::ceil(double(elements_per_panel * panel_size) / (global_range * ScanParameters<Index>::ScanPerThread)));
  }
  inline ScanParameters<Index> get_scan_parameter() {
    return ScanParameters<Index>(total_size, non_scan_size, scan_size, non_scan_stride, scan_stride, panel_threads,
                                 group_threads, block_threads, elements_per_group, elements_per_block, loop_range);
  }
  inline cl::sycl::nd_range<1> get_thread_range() {
    return cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
  }
};

template <typename EvaluatorPointerType, typename CoeffReturnType, typename Reducer, typename Index>
struct SYCLAdjustBlockOffset {
  EIGEN_STRONG_INLINE static void adjust_scan_block_offset(EvaluatorPointerType in_ptr, EvaluatorPointerType out_ptr,
                                                           Reducer &accumulator, const Index total_size,
                                                           const Index scan_size, const Index panel_size,
                                                           const Index non_scan_size, const Index scan_stride,
                                                           const Index non_scan_stride, const Eigen::SyclDevice &dev) {
    auto scan_info =
        ScanInfo<Index>(total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride, dev);

    typedef ScanAdjustmentKernelFunctor<CoeffReturnType, EvaluatorPointerType, EvaluatorPointerType, Reducer, Index>
        AdjustFuctor;
    dev.template unary_kernel_launcher<CoeffReturnType, AdjustFuctor>(in_ptr, out_ptr, scan_info.get_thread_range(),
                                                                      scan_info.max_elements_per_block,
                                                                      scan_info.get_scan_parameter(), accumulator);
  }
};

template <typename CoeffReturnType, scan_step stp>
struct ScanLauncher_impl {
  template <typename Input, typename EvaluatorPointerType, typename Reducer, typename Index>
  EIGEN_STRONG_INLINE static void scan_block(Input in_ptr, EvaluatorPointerType out_ptr, Reducer &accumulator,
                                             const Index total_size, const Index scan_size, const Index panel_size,
                                             const Index non_scan_size, const Index scan_stride,
                                             const Index non_scan_stride, const bool inclusive,
                                             const Eigen::SyclDevice &dev) {
    auto scan_info =
        ScanInfo<Index>(total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride, dev);
    const Index temp_pointer_size = scan_info.block_size * non_scan_size * panel_size;
    const Index scratch_size = scan_info.max_elements_per_block / (ScanParameters<Index>::ScanPerThread / 2);
    CoeffReturnType *temp_pointer =
        static_cast<CoeffReturnType *>(dev.allocate_temp(temp_pointer_size * sizeof(CoeffReturnType)));
    EvaluatorPointerType tmp_global_accessor = dev.get(temp_pointer);

    typedef ScanKernelFunctor<Input, CoeffReturnType, EvaluatorPointerType, Reducer, Index, stp> ScanFunctor;
    dev.template binary_kernel_launcher<CoeffReturnType, ScanFunctor>(
        in_ptr, out_ptr, tmp_global_accessor, scan_info.get_thread_range(), scratch_size,
        scan_info.get_scan_parameter(), accumulator, inclusive);

    if (scan_info.block_size > 1) {
      ScanLauncher_impl<CoeffReturnType, scan_step::second>::scan_block(
          tmp_global_accessor, tmp_global_accessor, accumulator, temp_pointer_size, scan_info.block_size, panel_size,
          non_scan_size, Index(1), scan_info.block_size, false, dev);

      SYCLAdjustBlockOffset<EvaluatorPointerType, CoeffReturnType, Reducer, Index>::adjust_scan_block_offset(
          tmp_global_accessor, out_ptr, accumulator, total_size, scan_size, panel_size, non_scan_size, scan_stride,
          non_scan_stride, dev);
    }
    dev.deallocate_temp(temp_pointer);
  }
};

}  // namespace internal
}  // namespace TensorSycl
namespace internal {
template <typename Self, typename Reducer, bool vectorize>
struct ScanLauncher<Self, Reducer, Eigen::SyclDevice, vectorize> {
  typedef typename Self::Index Index;
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::Storage Storage;
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  void operator()(Self &self, EvaluatorPointerType data) {
    const Index total_size = internal::array_prod(self.dimensions());
    const Index scan_size = self.size();
    const Index scan_stride = self.stride();
    // this is the scan op (can be sum or ...)
    auto accumulator = self.accumulator();
    auto inclusive = !self.exclusive();
    auto consume_dim = self.consume_dim();
    auto dev = self.device();

    auto dims = self.inner().dimensions();

    Index non_scan_size = 1;
    Index panel_size = 1;
    if (static_cast<int>(Self::Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < consume_dim; i++) {
        non_scan_size *= dims[i];
      }
      for (int i = consume_dim + 1; i < Self::NumDims; i++) {
        panel_size *= dims[i];
      }
    } else {
      for (int i = Self::NumDims - 1; i > consume_dim; i--) {
        non_scan_size *= dims[i];
      }
      for (int i = consume_dim - 1; i >= 0; i--) {
        panel_size *= dims[i];
      }
    }
    const Index non_scan_stride = (scan_stride > 1) ? 1 : scan_size;
    auto eval_impl = self.inner();
    TensorSycl::internal::ScanLauncher_impl<CoeffReturnType, TensorSycl::internal::scan_step::first>::scan_block(
        eval_impl, data, accumulator, total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride,
        inclusive, dev);
  }
};
} // namespace internal
}  // namespace Eigen

#endif  // UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorShuffling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H
#define EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H

namespace Eigen {

/** \class TensorShuffling
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor shuffling class.
  *
  *
  */
namespace internal {
template<typename Shuffle, typename XprType>
struct traits<TensorShufflingOp<Shuffle, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Shuffle, typename XprType>
struct eval<TensorShufflingOp<Shuffle, XprType>, Eigen::Dense>
{
  typedef const TensorShufflingOp<Shuffle, XprType>& type;
};

template<typename Shuffle, typename XprType>
struct nested<TensorShufflingOp<Shuffle, XprType>, 1, typename eval<TensorShufflingOp<Shuffle, XprType> >::type>
{
  typedef TensorShufflingOp<Shuffle, XprType> type;
};

}  // end namespace internal



template<typename Shuffle, typename XprType>
class TensorShufflingOp : public TensorBase<TensorShufflingOp<Shuffle, XprType> >
{
  public:
    typedef TensorBase<TensorShufflingOp<Shuffle, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorShufflingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorShufflingOp(const XprType& expr, const Shuffle& shfl)
      : m_xpr(expr), m_shuffle(shfl) {}

    EIGEN_DEVICE_FUNC
    const Shuffle& shufflePermutation() const { return m_shuffle; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorShufflingOp)


  protected:
    typename XprType::Nested m_xpr;
    const Shuffle m_shuffle;
};


// Eval as rvalue
template<typename Shuffle, typename ArgType, typename Device>
struct TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device> Self;
  typedef TensorShufflingOp<Shuffle, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_device(device),
        m_impl(op.expression(), device)
  {
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const Shuffle& shuffle = op.shufflePermutation();
    m_is_identity = true;
    for (int i = 0; i < NumDims; ++i) {
      m_shuffle[i] = static_cast<int>(shuffle[i]);
      m_dimensions[i] = input_dims[shuffle[i]];
      m_inverseShuffle[shuffle[i]] = i;
      if (m_is_identity && shuffle[i] != i) {
        m_is_identity = false;
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_unshuffledInputStrides[0] = 1;
      m_outputStrides[0] = 1;

      for (int i = 1; i < NumDims; ++i) {
        m_unshuffledInputStrides[i] =
            m_unshuffledInputStrides[i - 1] * input_dims[i - 1];
        m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(
                  m_outputStrides[i] > 0 ? m_outputStrides[i] : Index(1));
      }
    } else {
      m_unshuffledInputStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_unshuffledInputStrides[i] =
            m_unshuffledInputStrides[i + 1] * input_dims[i + 1];
        m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(
                  m_outputStrides[i] > 0 ? m_outputStrides[i] : Index(1));
      }
    }

    for (int i = 0; i < NumDims; ++i) {
      m_inputStrides[i] = m_unshuffledInputStrides[shuffle[i]];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  template <int LoadMode, typename Self, bool ImplPacketAccess>
  struct PacketLoader {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    static PacketReturnType Run(const Self& self, Index index) {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = self.coeff(index + i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  };

  template<int LoadMode, typename Self>
  struct PacketLoader<LoadMode, Self, true> {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    static PacketReturnType Run(const Self& self, Index index) {
      if (self.m_is_identity) {
        return self.m_impl.template packet<LoadMode>(index);
      } else {
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
        EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = self.coeff(index + i);
        }
        PacketReturnType rslt = internal::pload<PacketReturnType>(values);
        return rslt;
      }
    }
  };

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
        eigen_assert(index + PacketSize - 1 < dimensions().TotalSize());
    return PacketLoader<LoadMode, Self, TensorEvaluator<ArgType, Device>::PacketAccess>::Run(*this, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const int inner_dim =
        Layout == static_cast<int>(ColMajor) ? 0 : NumDims - 1;

    const size_t target_size = m_device.firstLevelCacheSize();
    const bool inner_dim_shuffled = m_shuffle[inner_dim] != inner_dim;

    // Shuffled inner dimensions leads to a random memory access, which is not
    // captured by default cost model bytes loaded/stored. We add this cost
    // explicitly. The number of cycles picked based on the benchmarks.
    // TODO(ezhulenev): This number was picked based on a very questionable
    // benchmarks, add benchmarks that are representative of real workloads.
    using BlockRequirements = internal::TensorBlockResourceRequirements;
    if (inner_dim_shuffled) {
      return BlockRequirements::uniform<Scalar>(target_size)
          .addCostPerCoeff({0, 0, NumDims * 28});
    } else {
      return BlockRequirements::skewed<Scalar>(target_size);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool root_of_expr_ast = false) const {
    assert(m_impl.data() != NULL);

    typedef internal::TensorBlockIO<ScalarNoConst, Index, NumDims, Layout>
        TensorBlockIO;
    typedef typename TensorBlockIO::Dst TensorBlockIODst;
    typedef typename TensorBlockIO::Src TensorBlockIOSrc;

    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(
            desc, scratch, /*allow_strided_storage=*/root_of_expr_ast);

    typename TensorBlockIO::Dimensions input_strides(m_unshuffledInputStrides);
    TensorBlockIOSrc src(input_strides, m_impl.data(), srcCoeff(desc.offset()));

    TensorBlockIODst dst(block_storage.dimensions(), block_storage.strides(),
                         block_storage.data());

    typename TensorBlockIO::DimensionsMap dst_to_src_dim_map(m_shuffle);
    TensorBlockIO::Copy(dst, src, dst_to_src_dim_map);

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = m_is_identity ? TensorOpCost::AddCost<Index>() :
                                NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                           2 * TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>());
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, m_is_identity /* vectorized */, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index GetBlockOutputIndex(
      Index input_index,
      const DSizes<Index, NumDims>& input_block_strides,
      const DSizes<Index, NumDims>& output_block_strides,
      const DSizes<internal::TensorIntDivisor<Index>, NumDims>& fast_input_block_strides) const {
    Index output_index = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = input_index / fast_input_block_strides[i];
        output_index += idx * output_block_strides[m_inverseShuffle[i]];
        input_index -= idx * input_block_strides[i];
      }
      return output_index + input_index *
          output_block_strides[m_inverseShuffle[0]];
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = input_index / fast_input_block_strides[i];
        output_index += idx * output_block_strides[m_inverseShuffle[i]];
        input_index -= idx * input_block_strides[i];
      }
      return output_index + input_index *
          output_block_strides[m_inverseShuffle[NumDims - 1]];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      return inputIndex + index * m_inputStrides[0];
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      return inputIndex + index * m_inputStrides[NumDims - 1];
    }
  }

  Dimensions m_dimensions;
  bool m_is_identity;
  array<int, NumDims> m_shuffle;
  array<Index, NumDims> m_inverseShuffle;  // TODO(ezhulenev): Make it int type.
  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  array<Index, NumDims> m_unshuffledInputStrides;

  const Device EIGEN_DEVICE_REF m_device;
  TensorEvaluator<ArgType, Device> m_impl;
};


// Eval as lvalue
template<typename Shuffle, typename ArgType, typename Device>
struct TensorEvaluator<TensorShufflingOp<Shuffle, ArgType>, Device>
    : public TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device> Base;

  typedef TensorShufflingOp<Shuffle, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      this->coeffRef(index+i) = values[i];
    }
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    eigen_assert(this->m_impl.data() != NULL);

    typedef internal::TensorBlockIO<ScalarNoConst, Index, NumDims, Layout>
        TensorBlockIO;
    typedef typename TensorBlockIO::Dst TensorBlockIODst;
    typedef typename TensorBlockIO::Src TensorBlockIOSrc;

    const Scalar* block_buffer = block.data();

    // TODO(ezhulenev): TensorBlockIO should be able to read from any Eigen
    // expression with coefficient and packet access as `src`.
    void* mem = NULL;
    if (block_buffer == NULL) {
      mem = this->m_device.allocate(desc.size() * sizeof(Scalar));
      ScalarNoConst* buf = static_cast<ScalarNoConst*>(mem);

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumDims, typename TensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              desc.dimensions(), internal::strides<Layout>(desc.dimensions()),
              buf),
          block.expr());

      block_buffer = buf;
    }

    // Read from block.
    TensorBlockIOSrc src(internal::strides<Layout>(desc.dimensions()),
                         block_buffer);

    // Write to the output buffer.
    typename TensorBlockIO::Dimensions output_strides(
        this->m_unshuffledInputStrides);
    typename TensorBlockIO::Dimensions output_dimensions;
    for (int i = 0; i < NumDims; ++i) {
      output_dimensions[this->m_shuffle[i]] = desc.dimension(i);
    }
    TensorBlockIODst dst(output_dimensions, output_strides, this->m_impl.data(),
                         this->srcCoeff(desc.offset()));

    // Reorder dimensions according to the shuffle.
    typename TensorBlockIO::DimensionsMap dst_to_src_dim_map;
    for (int i = 0; i < NumDims; ++i) {
      dst_to_src_dim_map[i] = static_cast<int>(this->m_inverseShuffle[i]);
    }
    TensorBlockIO::Copy(dst, src, dst_to_src_dim_map);

    // Deallocate temporary buffer used for the block materialization.
    if (mem != NULL) this->m_device.deallocate(mem);
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
// Copyright (C) 2014-2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSORSTORAGE_H
#define EIGEN_CXX11_TENSOR_TENSORSTORAGE_H

#ifdef EIGEN_TENSOR_STORAGE_CTOR_PLUGIN
  #define EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN EIGEN_TENSOR_STORAGE_CTOR_PLUGIN;
#else
  #define EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN
#endif

namespace Eigen {

/** \internal
  *
  * \class TensorStorage
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Stores the data of a tensor
  *
  * This class stores the data of fixed-size, dynamic-size or mixed tensors
  * in a way as compact as possible.
  *
  * \sa Tensor
  */
template<typename T, typename Dimensions, int Options> class TensorStorage;


// Pure fixed-size storage
template<typename T, typename FixedDimensions, int Options_>
class TensorStorage
{
 private:
  static const std::size_t Size = FixedDimensions::total_size;

  // Allocate an array of size at least one to prevent compiler warnings.
  static const std::size_t MinSize = max_n_1<Size>::size;
  EIGEN_ALIGN_MAX T m_data[MinSize];

 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE TensorStorage() {
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T *data() { return m_data; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T *data() const { return m_data; }

  static EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const FixedDimensions& dimensions()
  {
    static const FixedDimensions* singleton_dimensions = new FixedDimensions();
    return *singleton_dimensions;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE DenseIndex size() const { return Size; }
};

// pure dynamic
template<typename T, typename IndexType, int NumIndices_, int Options_>
class TensorStorage<T, DSizes<IndexType, NumIndices_>, Options_>
{
  public:
    typedef IndexType Index;
    typedef DSizes<IndexType, NumIndices_> Dimensions;
    typedef TensorStorage<T, DSizes<IndexType, NumIndices_>, Options_> Self;

    EIGEN_DEVICE_FUNC TensorStorage() : m_data(0), m_dimensions() {
      if (NumIndices_ == 0) {
	m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(1);
      }
    }
    EIGEN_DEVICE_FUNC TensorStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(0), m_dimensions(internal::template repeat<NumIndices_, Index>(0)) {}
    EIGEN_DEVICE_FUNC TensorStorage(Index size, const array<Index, NumIndices_>& dimensions)
        : m_data(internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(size)), m_dimensions(dimensions)
      { EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template <typename... DenseIndex>
    EIGEN_DEVICE_FUNC TensorStorage(DenseIndex... indices) : m_dimensions(indices...) {
      m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(internal::array_prod(m_dimensions));
    }
#endif

    EIGEN_DEVICE_FUNC TensorStorage(const Self& other)
      : m_data(internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(internal::array_prod(other.m_dimensions)))
      , m_dimensions(other.m_dimensions)
    {
      internal::smart_copy(other.m_data, other.m_data+internal::array_prod(other.m_dimensions), m_data);
    }
    EIGEN_DEVICE_FUNC Self& operator=(const Self& other)
    {
      if (this != &other) {
        Self tmp(other);
        this->swap(tmp);
      }
      return *this;
    }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC TensorStorage(Self&& other) : TensorStorage()
    {
      *this = std::move(other);
    }
    
    EIGEN_DEVICE_FUNC Self& operator=(Self&& other)
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_dimensions, other.m_dimensions);
      return *this;
    }
#endif

    EIGEN_DEVICE_FUNC  ~TensorStorage() { internal::conditional_aligned_delete_auto<T,(Options_&DontAlign)==0>(m_data, internal::array_prod(m_dimensions)); }
    EIGEN_DEVICE_FUNC  void swap(Self& other)
    { numext::swap(m_data,other.m_data); numext::swap(m_dimensions,other.m_dimensions); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {return m_dimensions;}

    EIGEN_DEVICE_FUNC void resize(Index size, const array<Index, NumIndices_>& nbDimensions)
    {
      const Index currentSz = internal::array_prod(m_dimensions);
      if(size != currentSz)
      {
        internal::conditional_aligned_delete_auto<T,(Options_&DontAlign)==0>(m_data, currentSz);
        if (size)
          m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(size);
        else if (NumIndices_ == 0) {
	  m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(1);
	}
	else 
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_dimensions = nbDimensions;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T *data() { return m_data; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T *data() const { return m_data; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index size() const { return m_dimensions.TotalSize(); }

 private:
  T *m_data;
  Dimensions m_dimensions;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSORSTORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStriding.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H
#define EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H

namespace Eigen {

/** \class TensorStriding
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor striding class.
  *
  *
  */
namespace internal {
template<typename Strides, typename XprType>
struct traits<TensorStridingOp<Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Strides, typename XprType>
struct eval<TensorStridingOp<Strides, XprType>, Eigen::Dense>
{
  typedef const TensorStridingOp<Strides, XprType>EIGEN_DEVICE_REF type;
};

template<typename Strides, typename XprType>
struct nested<TensorStridingOp<Strides, XprType>, 1, typename eval<TensorStridingOp<Strides, XprType> >::type>
{
  typedef TensorStridingOp<Strides, XprType> type;
};

}  // end namespace internal



template<typename Strides, typename XprType>
class TensorStridingOp : public TensorBase<TensorStridingOp<Strides, XprType> >
{
  public:
    typedef TensorBase<TensorStridingOp<Strides, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorStridingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorStridingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorStridingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorStridingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorStridingOp(const XprType& expr, const Strides& dims)
      : m_xpr(expr), m_dims(dims) {}

    EIGEN_DEVICE_FUNC
    const Strides& strides() const { return m_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorStridingOp)

  protected:
    typename XprType::Nested m_xpr;
    const Strides m_dims;
};


// Eval as rvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorStridingOp<Strides, ArgType>, Device>
{
  typedef TensorStridingOp<Strides, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    m_dimensions = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] =Eigen::numext::ceil(static_cast<float>(m_dimensions[i]) / op.strides()[i]);
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_outputStrides[0] = 1;
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_inputStrides[i-1] *= op.strides()[i-1];
      }
      m_inputStrides[NumDims-1] *= op.strides()[NumDims-1];
    } else {  // RowMajor
      m_outputStrides[NumDims-1] = 1;
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_inputStrides[i+1] *= op.strides()[i+1];
      }
      m_inputStrides[0] *= op.strides()[0];
    }
  }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType/*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(srcCoeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + PacketSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_outputStrides[i];
        const Index idx1 = indices[1] / m_outputStrides[i];
        inputIndices[0] += idx0 * m_inputStrides[i];
        inputIndices[1] += idx1 * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * m_inputStrides[0];
      inputIndices[1] += indices[1] * m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_outputStrides[i];
        const Index idx1 = indices[1] / m_outputStrides[i];
        inputIndices[0] += idx0 * m_inputStrides[i];
        inputIndices[1] += idx1 * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * m_inputStrides[NumDims-1];
      inputIndices[1] += indices[1] * m_inputStrides[NumDims-1];
    }
    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[PacketSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    double compute_cost = (NumDims - 1) * (TensorOpCost::AddCost<Index>() +
                                           TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>()) +
        TensorOpCost::MulCost<Index>();
    if (vectorized) {
      compute_cost *= 2;  // packet() computes two indices
    }
    const int innerDim = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? 0 : (NumDims - 1);
    return m_impl.costPerCoeff(vectorized && m_inputStrides[innerDim] == 1) +
        // Computation is not vectorized per se, but it is done once per packet.
        TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += index * m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += index * m_inputStrides[NumDims-1];
    }
    return inputIndex;
  }

  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
};

// Eval as lvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<TensorStridingOp<Strides, ArgType>, Device>
    : public TensorEvaluator<const TensorStridingOp<Strides, ArgType>, Device>
{
  typedef TensorStridingOp<Strides, ArgType> XprType;
  typedef TensorEvaluator<const XprType, Device> Base;
  //  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  //  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device) { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < this->dimensions().TotalSize());

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + PacketSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / this->m_outputStrides[i];
        const Index idx1 = indices[1] / this->m_outputStrides[i];
        inputIndices[0] += idx0 * this->m_inputStrides[i];
        inputIndices[1] += idx1 * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * this->m_inputStrides[0];
      inputIndices[1] += indices[1] * this->m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / this->m_outputStrides[i];
        const Index idx1 = indices[1] / this->m_outputStrides[i];
        inputIndices[0] += idx0 * this->m_inputStrides[i];
        inputIndices[1] += idx1 * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * this->m_inputStrides[NumDims-1];
      inputIndices[1] += indices[1] * this->m_inputStrides[NumDims-1];
    }
    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      this->m_impl.template writePacket<Unaligned>(inputIndices[0], x);
    }
    else {
      EIGEN_ALIGN_MAX Scalar values[PacketSize];
      internal::pstore<Scalar, PacketReturnType>(values, x);
      this->m_impl.coeffRef(inputIndices[0]) = values[0];
      this->m_impl.coeffRef(inputIndices[1]) = values[PacketSize-1];
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        this->coeffRef(index+i) = values[i];
      }
    }
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTrace.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gagan Goel <gagan.nith@gmail.com>
// Copyright (C) 2017 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_TRACE_H
#define EIGEN_CXX11_TENSOR_TENSOR_TRACE_H

namespace Eigen {

/** \class TensorTrace
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor Trace class.
  *
  *
  */

namespace internal {
template<typename Dims, typename XprType>
struct traits<TensorTraceOp<Dims, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
};

template<typename Dims, typename XprType>
struct eval<TensorTraceOp<Dims, XprType>, Eigen::Dense>
{
  typedef const TensorTraceOp<Dims, XprType>& type;
};

template<typename Dims, typename XprType>
struct nested<TensorTraceOp<Dims, XprType>, 1, typename eval<TensorTraceOp<Dims, XprType> >::type>
{
  typedef TensorTraceOp<Dims, XprType> type;
};

} // end namespace internal


template<typename Dims, typename XprType>
class TensorTraceOp : public TensorBase<TensorTraceOp<Dims, XprType> >
{
  public:
    typedef typename Eigen::internal::traits<TensorTraceOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorTraceOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorTraceOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorTraceOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorTraceOp(const XprType& expr, const Dims& dims)
      : m_xpr(expr), m_dims(dims) {
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Dims& dims() const { return m_dims; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename XprType::Nested>::type& expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Dims m_dims;
};


// Eval as rvalue
template<typename Dims, typename ArgType, typename Device>
struct TensorEvaluator<const TensorTraceOp<Dims, ArgType>, Device>
{
  typedef TensorTraceOp<Dims, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumReducedDims = internal::array_size<Dims>::value;
  static const int NumOutputDims = NumInputDims - NumReducedDims;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumOutputDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_impl(op.expression(), device), m_traceDim(1), m_device(device)
  {

    EIGEN_STATIC_ASSERT((NumOutputDims >= 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumReducedDims >= 2) || ((NumReducedDims == 0) && (NumInputDims == 0)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    for (int i = 0; i < NumInputDims; ++i) {
      m_reduced[i] = false;
    }

    const Dims& op_dims = op.dims();
    for (int i = 0; i < NumReducedDims; ++i) {
      eigen_assert(op_dims[i] >= 0);
      eigen_assert(op_dims[i] < NumInputDims);
      m_reduced[op_dims[i]] = true;
    }

    // All the dimensions should be distinct to compute the trace
    int num_distinct_reduce_dims = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (m_reduced[i]) {
        ++num_distinct_reduce_dims;
      }
    }

    eigen_assert(num_distinct_reduce_dims == NumReducedDims);

    // Compute the dimensions of the result.
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    int output_index = 0;
    int reduced_index = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (m_reduced[i]) {
        m_reducedDims[reduced_index] = input_dims[i];
        if (reduced_index > 0) {
          // All the trace dimensions must have the same size
          eigen_assert(m_reducedDims[0] == m_reducedDims[reduced_index]);
        }
        ++reduced_index;
      }
      else {
        m_dimensions[output_index] = input_dims[i];
        ++output_index;
      }
    }

    if (NumReducedDims != 0) {
      m_traceDim = m_reducedDims[0];
    }

    // Compute the output strides
    if (NumOutputDims > 0) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        m_outputStrides[0] = 1;
        for (int i = 1; i < NumOutputDims; ++i) {
          m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
        }
      }
      else {
        m_outputStrides.back() = 1;
        for (int i = NumOutputDims - 2; i >= 0; --i) {
          m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
        }
      }
    }

    // Compute the input strides
    if (NumInputDims > 0) {
      array<Index, NumInputDims> input_strides;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        input_strides[0] = 1;
        for (int i = 1; i < NumInputDims; ++i) {
          input_strides[i] = input_strides[i - 1] * input_dims[i - 1];
        }
      }
      else {
        input_strides.back() = 1;
        for (int i = NumInputDims - 2; i >= 0; --i) {
          input_strides[i] = input_strides[i + 1] * input_dims[i + 1];
        }
      }

      output_index = 0;
      reduced_index = 0;
      for (int i = 0; i < NumInputDims; ++i) {
        if(m_reduced[i]) {
          m_reducedStrides[reduced_index] = input_strides[i];
          ++reduced_index;
        }
        else {
          m_preservedStrides[output_index] = input_strides[i];
          ++output_index;
        }
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_dimensions;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Initialize the result
    CoeffReturnType result = internal::cast<int, CoeffReturnType>(0);
    Index index_stride = 0;
    for (int i = 0; i < NumReducedDims; ++i) {
      index_stride += m_reducedStrides[i];
    }

    // If trace is requested along all dimensions, starting index would be 0
    Index cur_index = 0;
    if (NumOutputDims != 0)
      cur_index = firstInput(index);
    for (Index i = 0; i < m_traceDim; ++i) {
        result += m_impl.coeff(cur_index);
        cur_index += index_stride;
    }

    return result;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const {

    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(index + PacketSize - 1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    for (int i = 0; i < PacketSize; ++i) {
        values[i] = coeff(index + i);
    }
    PacketReturnType result = internal::ploadt<PacketReturnType, LoadMode>(values);
    return result;
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  // Given the output index, finds the first index in the input tensor used to compute the trace
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumOutputDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      startInput += index * m_preservedStrides[0];
    }
    else {
      for (int i = 0; i < NumOutputDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      startInput += index * m_preservedStrides[NumOutputDims - 1];
    }
    return startInput;
  }

  Dimensions m_dimensions;
  TensorEvaluator<ArgType, Device> m_impl;
  // Initialize the size of the trace dimension
  Index m_traceDim;
  const Device EIGEN_DEVICE_REF m_device;
  array<bool, NumInputDims> m_reduced;
  array<Index, NumReducedDims> m_reducedDims;
  array<Index, NumOutputDims> m_outputStrides;
  array<Index, NumReducedDims> m_reducedStrides;
  array<Index, NumOutputDims> m_preservedStrides;
};


} // End namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_TRACE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTraits.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H
#define EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H

namespace Eigen {
namespace internal {


template<typename Scalar, int Options>
class compute_tensor_flags
{
  enum {
    is_dynamic_size_storage = 1,

    is_aligned =
    (
        ((Options&DontAlign)==0) && (
#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
            (!is_dynamic_size_storage)
#else
            0
#endif
            |
#if EIGEN_MAX_ALIGN_BYTES>0
            is_dynamic_size_storage
#else
            0
#endif
      )
     ),
    packet_access_bit = packet_traits<Scalar>::Vectorizable && is_aligned ? PacketAccessBit : 0
  };

  public:
    enum { ret = packet_access_bit };
};


template<typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct traits<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef Scalar_ Scalar;
  typedef Dense StorageKind;
  typedef IndexType_ Index;
  static const int NumDimensions = NumIndices_;
  static const int Layout = Options_ & RowMajor ? RowMajor : ColMajor;
  enum {
    Options = Options_,
    Flags = compute_tensor_flags<Scalar_, Options_>::ret | (is_const<Scalar_>::value ? 0 : LvalueBit)
  };
  template <typename T> struct MakePointer {
    typedef T* Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};


template<typename Scalar_, typename Dimensions, int Options_, typename IndexType_>
struct traits<TensorFixedSize<Scalar_, Dimensions, Options_, IndexType_> >
{
  typedef Scalar_ Scalar;
  typedef Dense StorageKind;
  typedef IndexType_ Index;
  static const int NumDimensions = array_size<Dimensions>::value;
  static const int Layout = Options_ & RowMajor ? RowMajor : ColMajor;
  enum {
    Options = Options_,
    Flags = compute_tensor_flags<Scalar_, Options_>::ret | (is_const<Scalar_>::value ? 0: LvalueBit)
  };
  template <typename T> struct MakePointer {
    typedef T* Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};


template<typename PlainObjectType, int Options_, template <class> class MakePointer_>
struct traits<TensorMap<PlainObjectType, Options_, MakePointer_> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> BaseTraits;
  typedef typename BaseTraits::Scalar Scalar;
  typedef typename BaseTraits::StorageKind StorageKind;
  typedef typename BaseTraits::Index Index;
  static const int NumDimensions = BaseTraits::NumDimensions;
  static const int Layout = BaseTraits::Layout;
  enum {
    Options = Options_,
    Flags = BaseTraits::Flags
  };
  template <class T> struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};

template<typename PlainObjectType>
struct traits<TensorRef<PlainObjectType> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> BaseTraits;
  typedef typename BaseTraits::Scalar Scalar;
  typedef typename BaseTraits::StorageKind StorageKind;
  typedef typename BaseTraits::Index Index;
  static const int NumDimensions = BaseTraits::NumDimensions;
  static const int Layout = BaseTraits::Layout;
  enum {
    Options = BaseTraits::Options,
    Flags = BaseTraits::Flags
  };
  typedef typename BaseTraits::PointerType PointerType;
};


template<typename _Scalar, int NumIndices_, int Options, typename IndexType_>
struct eval<Tensor<_Scalar, NumIndices_, Options, IndexType_>, Eigen::Dense>
{
  typedef const Tensor<_Scalar, NumIndices_, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename _Scalar, int NumIndices_, int Options, typename IndexType_>
struct eval<const Tensor<_Scalar, NumIndices_, Options, IndexType_>, Eigen::Dense>
{
  typedef const Tensor<_Scalar, NumIndices_, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct eval<TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>, Eigen::Dense>
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct eval<const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>, Eigen::Dense>
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType, int Options, template <class> class MakePointer>
struct eval<TensorMap<PlainObjectType, Options, MakePointer>, Eigen::Dense>
{
  typedef const TensorMap<PlainObjectType, Options, MakePointer>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType, int Options, template <class> class MakePointer>
struct eval<const TensorMap<PlainObjectType, Options, MakePointer>, Eigen::Dense>
{
  typedef const TensorMap<PlainObjectType, Options, MakePointer>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType>
struct eval<TensorRef<PlainObjectType>, Eigen::Dense>
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType>
struct eval<const TensorRef<PlainObjectType>, Eigen::Dense>
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

// TODO nested<> does not exist anymore in Eigen/Core, and it thus has to be removed in favor of ref_selector.
template<typename T, int n=1, typename PlainObject = void> struct nested
{
  typedef typename ref_selector<T>::type type;
};

template <typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct nested<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef const Tensor<Scalar_, NumIndices_, Options_, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct nested<const Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef const Tensor<Scalar_, NumIndices_, Options_, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct nested<TensorFixedSize<Scalar_, Dimensions, Options, IndexType_> >
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct nested<const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_> >
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};


template <typename PlainObjectType>
struct nested<TensorRef<PlainObjectType> >
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

template <typename PlainObjectType>
struct nested<const TensorRef<PlainObjectType> >
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

}  // end namespace internal

// Convolutional layers take in an input tensor of shape (D, R, C, B), or (D, C,
// R, B), and convolve it with a set of filters, which can also be presented as
// a tensor (D, K, K, M), where M is the number of filters, K is the filter
// size, and each 3-dimensional tensor of size (D, K, K) is a filter. For
// simplicity we assume that we always use square filters (which is usually the
// case in images), hence the two Ks in the tensor dimension.  It also takes in
// a few additional parameters:
// Stride (S): The convolution stride is the offset between locations where we
//             apply the filters.  A larger stride means that the output will be
//             spatially smaller.
// Padding (P): The padding we apply to the input tensor along the R and C
//              dimensions.  This is usually used to make sure that the spatial
//              dimensions of the output matches our intention.
//
// Two types of padding are often used:
//   SAME: The pad value is computed so that the output will have size
//         R/S and C/S.
//   VALID: no padding is carried out.
// When we do padding, the padded values at the padded locations are usually
// zero.
//
// The output dimensions for convolution, when given all the parameters above,
// are as follows:
// When Padding = SAME: the output size is (B, R', C', M), where
//   R' = ceil(float(R) / float(S))
//   C' = ceil(float(C) / float(S))
// where ceil is the ceiling function.  The input tensor is padded with 0 as
// needed.  The number of padded rows and columns are computed as:
//   Pr = ((R' - 1) * S + K - R) / 2
//   Pc = ((C' - 1) * S + K - C) / 2
// when the stride is 1, we have the simplified case R'=R, C'=C, Pr=Pc=(K-1)/2.
// This is where SAME comes from - the output has the same size as the input has.
// When Padding = VALID: the output size is computed as
//   R' = ceil(float(R - K + 1) / float(S))
//   C' = ceil(float(C - K + 1) / float(S))
// and the number of padded rows and columns are computed in the same way as in
// the SAME case.
// When the stride is 1, we have the simplified case R'=R-K+1, C'=C-K+1, Pr=0,
// Pc=0.
typedef enum {
  PADDING_VALID = 1,
  PADDING_SAME = 2
} PaddingType;

}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorUInt128.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_UINT128_H
#define EIGEN_CXX11_TENSOR_TENSOR_UINT128_H

namespace Eigen {
namespace internal {


template <uint64_t n>
struct static_val {
  static const uint64_t value = n;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE operator uint64_t() const { return n; }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static_val() { }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static_val(const T& v) {
    EIGEN_UNUSED_VARIABLE(v);
    eigen_assert(v == n);
  }
};


template <typename HIGH = uint64_t, typename LOW = uint64_t>
struct TensorUInt128
{
  HIGH high;
  LOW low;

  template<typename OTHER_HIGH, typename OTHER_LOW>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128(const TensorUInt128<OTHER_HIGH, OTHER_LOW>& other) : high(other.high), low(other.low) {
    EIGEN_STATIC_ASSERT(sizeof(OTHER_HIGH) <= sizeof(HIGH), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT(sizeof(OTHER_LOW) <= sizeof(LOW), YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  template<typename OTHER_HIGH, typename OTHER_LOW>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128& operator = (const TensorUInt128<OTHER_HIGH, OTHER_LOW>& other) {
    EIGEN_STATIC_ASSERT(sizeof(OTHER_HIGH) <= sizeof(HIGH), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT(sizeof(OTHER_LOW) <= sizeof(LOW), YOU_MADE_A_PROGRAMMING_MISTAKE);
    high = other.high;
    low = other.low;
    return *this;
  }

  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  explicit TensorUInt128(const T& x) : high(0), low(x) {
    eigen_assert((static_cast<typename conditional<sizeof(T) == 8, uint64_t, uint32_t>::type>(x) <= NumTraits<uint64_t>::highest()));
    eigen_assert(x >= 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128(HIGH y, LOW x) : high(y), low(x) { }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE operator LOW() const {
    return low;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE LOW lower() const {
    return low;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE HIGH upper() const {
    return high;
  }
};


template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator == (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  return (lhs.high == rhs.high) & (lhs.low == rhs.low);
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator != (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  return (lhs.high != rhs.high) | (lhs.low != rhs.low);
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator >= (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (lhs.high != rhs.high) {
    return lhs.high > rhs.high;
  }
  return lhs.low >= rhs.low;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator < (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (lhs.high != rhs.high) {
    return lhs.high < rhs.high;
  }
  return lhs.low < rhs.low;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
TensorUInt128<uint64_t, uint64_t> operator + (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  TensorUInt128<uint64_t, uint64_t> result(lhs.high + rhs.high, lhs.low + rhs.low);
  if (result.low < rhs.low) {
    result.high += 1;
  }
  return result;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
TensorUInt128<uint64_t, uint64_t> operator - (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  TensorUInt128<uint64_t, uint64_t> result(lhs.high - rhs.high, lhs.low - rhs.low);
  if (result.low > lhs.low) {
    result.high -= 1;
  }
  return result;
}


template <typename HL, typename LL, typename HR, typename LR>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
TensorUInt128<uint64_t, uint64_t> operator * (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  // Split each 128-bit integer into 4 32-bit integers, and then do the
  // multiplications by hand as follow:
  //   lhs      a  b  c  d
  //   rhs      e  f  g  h
  //           -----------
  //           ah bh ch dh
  //           bg cg dg
  //           cf df
  //           de
  // The result is stored in 2 64bit integers, high and low.

  const uint64_t LOW = 0x00000000FFFFFFFFLL;
  const uint64_t HIGH = 0xFFFFFFFF00000000LL;

  uint64_t d = lhs.low & LOW;
  uint64_t c = (lhs.low & HIGH) >> 32LL;
  uint64_t b = lhs.high & LOW;
  uint64_t a = (lhs.high & HIGH) >> 32LL;

  uint64_t h = rhs.low & LOW;
  uint64_t g = (rhs.low & HIGH) >> 32LL;
  uint64_t f = rhs.high & LOW;
  uint64_t e = (rhs.high & HIGH) >> 32LL;

  // Compute the low 32 bits of low
  uint64_t acc = d * h;
  uint64_t low = acc & LOW;
  //  Compute the high 32 bits of low. Add a carry every time we wrap around
  acc >>= 32LL;
  uint64_t carry = 0;
  uint64_t acc2 = acc + c * h;
  if (acc2 < acc) {
    carry++;
  }
  acc = acc2 + d * g;
  if (acc < acc2) {
    carry++;
  }
  low |= (acc << 32LL);

  // Carry forward the high bits of acc to initiate the computation of the
  // low 32 bits of high
  acc2 = (acc >> 32LL) | (carry << 32LL);
  carry = 0;

  acc = acc2 + b * h;
  if (acc < acc2) {
    carry++;
  }
  acc2 = acc + c * g;
  if (acc2 < acc) {
    carry++;
  }
  acc = acc2 + d * f;
  if (acc < acc2) {
    carry++;
  }
  uint64_t high = acc & LOW;

  // Start to compute the high 32 bits of high.
  acc2 = (acc >> 32LL) | (carry << 32LL);

  acc = acc2 + a * h;
  acc2 = acc + b * g;
  acc = acc2 + c * f;
  acc2 = acc + d * e;
  high |= (acc2 << 32LL);

  return TensorUInt128<uint64_t, uint64_t>(high, low);
}

template <typename HL, typename LL, typename HR, typename LR>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
TensorUInt128<uint64_t, uint64_t> operator / (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (rhs == TensorUInt128<static_val<0>, static_val<1> >(1)) {
    return TensorUInt128<uint64_t, uint64_t>(lhs.high, lhs.low);
  } else if (lhs < rhs) {
    return TensorUInt128<uint64_t, uint64_t>(0);
  } else {
    // calculate the biggest power of 2 times rhs that's less than or equal to lhs
    TensorUInt128<uint64_t, uint64_t> power2(1);
    TensorUInt128<uint64_t, uint64_t> d(rhs);
    TensorUInt128<uint64_t, uint64_t> tmp(lhs - d);
    while (lhs >= d) {
      tmp = tmp - d;
      d = d + d;
      power2 = power2 + power2;
    }

    tmp = TensorUInt128<uint64_t, uint64_t>(lhs.high, lhs.low);
    TensorUInt128<uint64_t, uint64_t> result(0);
    while (power2 != TensorUInt128<static_val<0>, static_val<0> >(0)) {
      if (tmp >= d) {
        tmp = tmp - d;
        result = result + power2;
      }
      // Shift right
      power2 = TensorUInt128<uint64_t, uint64_t>(power2.high >> 1, (power2.low >> 1) | (power2.high << 63));
      d = TensorUInt128<uint64_t, uint64_t>(d.high >> 1, (d.low >> 1) | (d.high << 63));
    }

    return result;
  }
}


}  // namespace internal
}  // namespace Eigen


#endif  // EIGEN_CXX11_TENSOR_TENSOR_UINT128_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorVolumePatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H

namespace Eigen {

/** \class TensorVolumePatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Patch extraction specialized for processing of volumetric data.
  * This assumes that the input has a least 4 dimensions ordered as follows:
  *  - channels
  *  - planes
  *  - rows
  *  - columns
  *  - (optional) additional dimensions such as time or batch size.
  * Calling the volume patch code with patch_planes, patch_rows, and patch_cols
  * is equivalent to calling the regular patch extraction code with parameters
  * d, patch_planes, patch_rows, patch_cols, and 1 for all the additional
  * dimensions.
  */
namespace internal {

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct traits<TensorVolumePatchOp<Planes, Rows, Cols, XprType> > : public traits<XprType>
{
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

};

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct eval<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, Eigen::Dense>
{
  typedef const TensorVolumePatchOp<Planes, Rows, Cols, XprType>& type;
};

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct nested<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, 1, typename eval<TensorVolumePatchOp<Planes, Rows, Cols, XprType> >::type>
{
  typedef TensorVolumePatchOp<Planes, Rows, Cols, XprType> type;
};

}  // end namespace internal

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
class TensorVolumePatchOp : public TensorBase<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorVolumePatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorVolumePatchOp(const XprType& expr, DenseIndex patch_planes, DenseIndex patch_rows, DenseIndex patch_cols,
                                                            DenseIndex plane_strides, DenseIndex row_strides, DenseIndex col_strides,
                                                            DenseIndex in_plane_strides, DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                            DenseIndex plane_inflate_strides, DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                            PaddingType padding_type, Scalar padding_value)
                                                            : m_xpr(expr), m_patch_planes(patch_planes), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                            m_plane_strides(plane_strides), m_row_strides(row_strides), m_col_strides(col_strides),
                                                            m_in_plane_strides(in_plane_strides), m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                            m_plane_inflate_strides(plane_inflate_strides), m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                            m_padding_explicit(false), m_padding_top_z(0), m_padding_bottom_z(0), m_padding_top(0), m_padding_bottom(0), m_padding_left(0), m_padding_right(0),
                                                            m_padding_type(padding_type), m_padding_value(padding_value) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorVolumePatchOp(const XprType& expr, DenseIndex patch_planes, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex plane_strides, DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_plane_strides, DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex plane_inflate_strides, DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           DenseIndex padding_top_z, DenseIndex padding_bottom_z,
                                                           DenseIndex padding_top, DenseIndex padding_bottom,
                                                           DenseIndex padding_left, DenseIndex padding_right,
                                                           Scalar padding_value)
                                                           : m_xpr(expr), m_patch_planes(patch_planes), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_plane_strides(plane_strides), m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_plane_strides(in_plane_strides), m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_plane_inflate_strides(plane_inflate_strides), m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(true), m_padding_top_z(padding_top_z), m_padding_bottom_z(padding_bottom_z), m_padding_top(padding_top), m_padding_bottom(padding_bottom),
                                                           m_padding_left(padding_left), m_padding_right(padding_right),
                                                           m_padding_type(PADDING_VALID), m_padding_value(padding_value) {}

    EIGEN_DEVICE_FUNC
    DenseIndex patch_planes() const { return m_patch_planes; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_rows() const { return m_patch_rows; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_cols() const { return m_patch_cols; }
    EIGEN_DEVICE_FUNC
    DenseIndex plane_strides() const { return m_plane_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_strides() const { return m_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_strides() const { return m_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_plane_strides() const { return m_in_plane_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_row_strides() const { return m_in_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_col_strides() const { return m_in_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex plane_inflate_strides() const { return m_plane_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_inflate_strides() const { return m_row_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_inflate_strides() const { return m_col_inflate_strides; }
    EIGEN_DEVICE_FUNC
    bool padding_explicit() const { return m_padding_explicit; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top_z() const { return m_padding_top_z; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom_z() const { return m_padding_bottom_z; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top() const { return m_padding_top; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom() const { return m_padding_bottom; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_left() const { return m_padding_left; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_right() const { return m_padding_right; }
    EIGEN_DEVICE_FUNC
    PaddingType padding_type() const { return m_padding_type; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const DenseIndex m_patch_planes;
    const DenseIndex m_patch_rows;
    const DenseIndex m_patch_cols;
    const DenseIndex m_plane_strides;
    const DenseIndex m_row_strides;
    const DenseIndex m_col_strides;
    const DenseIndex m_in_plane_strides;
    const DenseIndex m_in_row_strides;
    const DenseIndex m_in_col_strides;
    const DenseIndex m_plane_inflate_strides;
    const DenseIndex m_row_inflate_strides;
    const DenseIndex m_col_inflate_strides;
    const bool m_padding_explicit;
    const DenseIndex m_padding_top_z;
    const DenseIndex m_padding_bottom_z;
    const DenseIndex m_padding_top;
    const DenseIndex m_padding_bottom;
    const DenseIndex m_padding_left;
    const DenseIndex m_padding_right;
    const PaddingType m_padding_type;
    const Scalar m_padding_value;
};


// Eval as rvalue
template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename ArgType, typename Device>
struct TensorEvaluator<const TensorVolumePatchOp<Planes, Rows, Cols, ArgType>, Device>
{
  typedef TensorVolumePatchOp<Planes, Rows, Cols, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device) :
 m_impl(op.expression(), device)
  {
    EIGEN_STATIC_ASSERT((NumDims >= 5), YOU_MADE_A_PROGRAMMING_MISTAKE);

    m_paddingValue = op.padding_value();

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    // Cache a few variables.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputDepth = input_dims[0];
      m_inputPlanes = input_dims[1];
      m_inputRows = input_dims[2];
      m_inputCols = input_dims[3];
    } else {
      m_inputDepth = input_dims[NumInputDims-1];
      m_inputPlanes = input_dims[NumInputDims-2];
      m_inputRows = input_dims[NumInputDims-3];
      m_inputCols = input_dims[NumInputDims-4];
    }

    m_plane_strides = op.plane_strides();
    m_row_strides = op.row_strides();
    m_col_strides = op.col_strides();

    // Input strides and effective input/patch size
    m_in_plane_strides = op.in_plane_strides();
    m_in_row_strides = op.in_row_strides();
    m_in_col_strides = op.in_col_strides();
    m_plane_inflate_strides = op.plane_inflate_strides();
    m_row_inflate_strides = op.row_inflate_strides();
    m_col_inflate_strides = op.col_inflate_strides();

    // The "effective" spatial size after inflating data with zeros.
    m_input_planes_eff = (m_inputPlanes - 1) * m_plane_inflate_strides + 1;
    m_input_rows_eff = (m_inputRows - 1) * m_row_inflate_strides + 1;
    m_input_cols_eff = (m_inputCols - 1) * m_col_inflate_strides + 1;
    m_patch_planes_eff = op.patch_planes() + (op.patch_planes() - 1) * (m_in_plane_strides - 1);
    m_patch_rows_eff = op.patch_rows() + (op.patch_rows() - 1) * (m_in_row_strides - 1);
    m_patch_cols_eff = op.patch_cols() + (op.patch_cols() - 1) * (m_in_col_strides - 1);

    if (op.padding_explicit()) {
      m_outputPlanes = numext::ceil((m_input_planes_eff + op.padding_top_z() + op.padding_bottom_z() - m_patch_planes_eff + 1.f) / static_cast<float>(m_plane_strides));
      m_outputRows = numext::ceil((m_input_rows_eff + op.padding_top() + op.padding_bottom() - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
      m_outputCols = numext::ceil((m_input_cols_eff + op.padding_left() + op.padding_right() - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
      m_planePaddingTop = op.padding_top_z();
      m_rowPaddingTop = op.padding_top();
      m_colPaddingLeft = op.padding_left();
    } else {
      // Computing padding from the type
      switch (op.padding_type()) {
        case PADDING_VALID:
          m_outputPlanes = numext::ceil((m_input_planes_eff - m_patch_planes_eff + 1.f) / static_cast<float>(m_plane_strides));
          m_outputRows = numext::ceil((m_input_rows_eff - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil((m_input_cols_eff - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
          m_planePaddingTop = 0;
          m_rowPaddingTop = 0;
          m_colPaddingLeft = 0;
          break;
        case PADDING_SAME: {
          m_outputPlanes = numext::ceil(m_input_planes_eff / static_cast<float>(m_plane_strides));
          m_outputRows = numext::ceil(m_input_rows_eff / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil(m_input_cols_eff / static_cast<float>(m_col_strides));
          const Index dz = (m_outputPlanes - 1) * m_plane_strides + m_patch_planes_eff - m_input_planes_eff;
          const Index dy = (m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff;
          const Index dx = (m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff;
          m_planePaddingTop = dz / 2;
          m_rowPaddingTop = dy / 2;
          m_colPaddingLeft = dx / 2;
          break;
        }
        default:
          eigen_assert(false && "unexpected padding");
      }
    }
    eigen_assert(m_outputRows > 0);
    eigen_assert(m_outputCols > 0);
    eigen_assert(m_outputPlanes > 0);

    // Dimensions for result of extraction.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // ColMajor
      // 0: depth
      // 1: patch_planes
      // 2: patch_rows
      // 3: patch_cols
      // 4: number of patches
      // 5 and beyond: anything else (such as batch).
      m_dimensions[0] = input_dims[0];
      m_dimensions[1] = op.patch_planes();
      m_dimensions[2] = op.patch_rows();
      m_dimensions[3] = op.patch_cols();
      m_dimensions[4] = m_outputPlanes * m_outputRows * m_outputCols;
      for (int i = 5; i < NumDims; ++i) {
        m_dimensions[i] = input_dims[i-1];
      }
    } else {
      // RowMajor
      // NumDims-1: depth
      // NumDims-2: patch_planes
      // NumDims-3: patch_rows
      // NumDims-4: patch_cols
      // NumDims-5: number of patches
      // NumDims-6 and beyond: anything else (such as batch).
      m_dimensions[NumDims-1] = input_dims[NumInputDims-1];
      m_dimensions[NumDims-2] = op.patch_planes();
      m_dimensions[NumDims-3] = op.patch_rows();
      m_dimensions[NumDims-4] = op.patch_cols();
      m_dimensions[NumDims-5] = m_outputPlanes * m_outputRows * m_outputCols;
      for (int i = NumDims-6; i >= 0; --i) {
        m_dimensions[i] = input_dims[i];
      }
    }

    // Strides for the output tensor.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_rowStride = m_dimensions[1];
      m_colStride = m_dimensions[2] * m_rowStride;
      m_patchStride = m_colStride * m_dimensions[3] * m_dimensions[0];
      m_otherStride = m_patchStride * m_dimensions[4];
    } else {
      m_rowStride = m_dimensions[NumDims-2];
      m_colStride = m_dimensions[NumDims-3] * m_rowStride;
      m_patchStride = m_colStride * m_dimensions[NumDims-4] * m_dimensions[NumDims-1];
      m_otherStride = m_patchStride * m_dimensions[NumDims-5];
    }

    // Strides for navigating through the input tensor.
    m_planeInputStride = m_inputDepth;
    m_rowInputStride = m_inputDepth * m_inputPlanes;
    m_colInputStride = m_inputDepth * m_inputRows * m_inputPlanes;
    m_otherInputStride = m_inputDepth * m_inputRows * m_inputCols * m_inputPlanes;

    m_outputPlanesRows = m_outputPlanes * m_outputRows;

    // Fast representations of different variables.
    m_fastOtherStride = internal::TensorIntDivisor<Index>(m_otherStride);

    m_fastPatchStride = internal::TensorIntDivisor<Index>(m_patchStride);
    m_fastColStride = internal::TensorIntDivisor<Index>(m_colStride);
    m_fastRowStride = internal::TensorIntDivisor<Index>(m_rowStride);
    m_fastInputRowStride = internal::TensorIntDivisor<Index>(m_row_inflate_strides);
    m_fastInputColStride = internal::TensorIntDivisor<Index>(m_col_inflate_strides);
    m_fastInputPlaneStride = internal::TensorIntDivisor<Index>(m_plane_inflate_strides);
    m_fastInputColsEff = internal::TensorIntDivisor<Index>(m_input_cols_eff);
    m_fastOutputPlanes = internal::TensorIntDivisor<Index>(m_outputPlanes);
    m_fastOutputPlanesRows = internal::TensorIntDivisor<Index>(m_outputPlanesRows);

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[0]);
    } else {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[NumDims-1]);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Patch index corresponding to the passed in index.
    const Index patchIndex = index / m_fastPatchStride;

    // Spatial offset within the patch. This has to be translated into 3D
    // coordinates within the patch.
    const Index patchOffset = (index - patchIndex * m_patchStride) / m_fastOutputDepth;

    // Batch, etc.
    const Index otherIndex = (NumDims == 5) ? 0 : index / m_fastOtherStride;
    const Index patch3DIndex = (NumDims == 5) ? patchIndex : (index - otherIndex * m_otherStride) / m_fastPatchStride;

    // Calculate column index in the input original tensor.
    const Index colIndex = patch3DIndex / m_fastOutputPlanesRows;
    const Index colOffset = patchOffset / m_fastColStride;
    const Index inputCol = colIndex * m_col_strides + colOffset * m_in_col_strides - m_colPaddingLeft;
    const Index origInputCol = (m_col_inflate_strides == 1) ? inputCol : ((inputCol >= 0) ? (inputCol / m_fastInputColStride) : 0);
    if (inputCol < 0 || inputCol >= m_input_cols_eff ||
        ((m_col_inflate_strides != 1) && (inputCol != origInputCol * m_col_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate row index in the original input tensor.
    const Index rowIndex = (patch3DIndex - colIndex * m_outputPlanesRows) / m_fastOutputPlanes;
    const Index rowOffset = (patchOffset - colOffset * m_colStride) / m_fastRowStride;
    const Index inputRow = rowIndex * m_row_strides + rowOffset * m_in_row_strides - m_rowPaddingTop;
    const Index origInputRow = (m_row_inflate_strides == 1) ? inputRow : ((inputRow >= 0) ? (inputRow / m_fastInputRowStride) : 0);
    if (inputRow < 0 || inputRow >= m_input_rows_eff ||
        ((m_row_inflate_strides != 1) && (inputRow != origInputRow * m_row_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate plane index in the original input tensor.
    const Index planeIndex = (patch3DIndex - m_outputPlanes * (colIndex * m_outputRows + rowIndex));
    const Index planeOffset = patchOffset - colOffset * m_colStride - rowOffset * m_rowStride;
    const Index inputPlane = planeIndex * m_plane_strides + planeOffset * m_in_plane_strides - m_planePaddingTop;
    const Index origInputPlane = (m_plane_inflate_strides == 1) ? inputPlane : ((inputPlane >= 0) ? (inputPlane / m_fastInputPlaneStride) : 0);
    if (inputPlane < 0 || inputPlane >= m_input_planes_eff ||
        ((m_plane_inflate_strides != 1) && (inputPlane != origInputPlane * m_plane_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
    const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];

    const Index inputIndex = depth +
        origInputRow * m_rowInputStride +
        origInputCol * m_colInputStride +
        origInputPlane * m_planeInputStride +
        otherIndex * m_otherInputStride;

    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (m_in_row_strides != 1 || m_in_col_strides != 1 || m_row_inflate_strides != 1 || m_col_inflate_strides != 1 ||
        m_in_plane_strides != 1 || m_plane_inflate_strides != 1) {
      return packetWithPossibleZero(index);
    }

    const Index indices[2] = {index, index + PacketSize - 1};
    const Index patchIndex = indices[0] / m_fastPatchStride;
    if (patchIndex != indices[1] / m_fastPatchStride) {
      return packetWithPossibleZero(index);
    }
    const Index otherIndex = (NumDims == 5) ? 0 : indices[0] / m_fastOtherStride;
    eigen_assert(otherIndex == indices[1] / m_fastOtherStride);

    // Find the offset of the element wrt the location of the first element.
    const Index patchOffsets[2] = {(indices[0] - patchIndex * m_patchStride) / m_fastOutputDepth,
                                   (indices[1] - patchIndex * m_patchStride) / m_fastOutputDepth};

    const Index patch3DIndex = (NumDims == 5) ? patchIndex : (indices[0] - otherIndex * m_otherStride) / m_fastPatchStride;
    eigen_assert(patch3DIndex == (indices[1] - otherIndex * m_otherStride) / m_fastPatchStride);

    const Index colIndex = patch3DIndex / m_fastOutputPlanesRows;
    const Index colOffsets[2] = {
      patchOffsets[0] / m_fastColStride,
      patchOffsets[1] / m_fastColStride};

    // Calculate col indices in the original input tensor.
    const Index inputCols[2] = {
      colIndex * m_col_strides + colOffsets[0] - m_colPaddingLeft,
      colIndex * m_col_strides + colOffsets[1] - m_colPaddingLeft};
    if (inputCols[1] < 0 || inputCols[0] >= m_inputCols) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputCols[0] != inputCols[1]) {
      return packetWithPossibleZero(index);
    }

    const Index rowIndex = (patch3DIndex - colIndex * m_outputPlanesRows) / m_fastOutputPlanes;
    const Index rowOffsets[2] = {
      (patchOffsets[0] - colOffsets[0] * m_colStride) / m_fastRowStride,
      (patchOffsets[1] - colOffsets[1] * m_colStride) / m_fastRowStride};
    eigen_assert(rowOffsets[0] <= rowOffsets[1]);
    // Calculate col indices in the original input tensor.
    const Index inputRows[2] = {
      rowIndex * m_row_strides + rowOffsets[0] - m_rowPaddingTop,
      rowIndex * m_row_strides + rowOffsets[1] - m_rowPaddingTop};

    if (inputRows[1] < 0 || inputRows[0] >= m_inputRows) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputRows[0] != inputRows[1]) {
      return packetWithPossibleZero(index);
    }

    const Index planeIndex = (patch3DIndex - m_outputPlanes * (colIndex * m_outputRows + rowIndex));
    const Index planeOffsets[2] = {
      patchOffsets[0] - colOffsets[0] * m_colStride - rowOffsets[0] * m_rowStride,
      patchOffsets[1] - colOffsets[1] * m_colStride - rowOffsets[1] * m_rowStride};
    eigen_assert(planeOffsets[0] <= planeOffsets[1]);
    const Index inputPlanes[2] = {
      planeIndex * m_plane_strides + planeOffsets[0] - m_planePaddingTop,
      planeIndex * m_plane_strides + planeOffsets[1] - m_planePaddingTop};

    if (inputPlanes[1] < 0 || inputPlanes[0] >= m_inputPlanes) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputPlanes[0] >= 0 && inputPlanes[1] < m_inputPlanes) {
      // no padding
      const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
      const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];
      const Index inputIndex = depth +
          inputRows[0] * m_rowInputStride +
          inputCols[0] * m_colInputStride +
          m_planeInputStride * inputPlanes[0] +
          otherIndex * m_otherInputStride;
      return m_impl.template packet<Unaligned>(inputIndex);
    }

    return packetWithPossibleZero(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost =
        10 * TensorOpCost::DivCost<Index>() + 21 * TensorOpCost::MulCost<Index>() +
        8 * TensorOpCost::AddCost<Index>();
    return TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index planePaddingTop() const { return m_planePaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowPaddingTop() const { return m_rowPaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colPaddingLeft() const { return m_colPaddingLeft; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputPlanes() const { return m_outputPlanes; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputRows() const { return m_outputRows; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputCols() const { return m_outputCols; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userPlaneStride() const { return m_plane_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userRowStride() const { return m_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userColStride() const { return m_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInPlaneStride() const { return m_in_plane_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInRowStride() const { return m_in_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInColStride() const { return m_in_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index planeInflateStride() const { return m_plane_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowInflateStride() const { return m_row_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colInflateStride() const { return m_col_inflate_strides; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;

  // Parameters passed to the constructor.
  Index m_plane_strides;
  Index m_row_strides;
  Index m_col_strides;

  Index m_outputPlanes;
  Index m_outputRows;
  Index m_outputCols;

  Index m_planePaddingTop;
  Index m_rowPaddingTop;
  Index m_colPaddingLeft;

  Index m_in_plane_strides;
  Index m_in_row_strides;
  Index m_in_col_strides;

  Index m_plane_inflate_strides;
  Index m_row_inflate_strides;
  Index m_col_inflate_strides;

  // Cached input size.
  Index m_inputDepth;
  Index m_inputPlanes;
  Index m_inputRows;
  Index m_inputCols;

  // Other cached variables.
  Index m_outputPlanesRows;

  // Effective input/patch post-inflation size.
  Index m_input_planes_eff;
  Index m_input_rows_eff;
  Index m_input_cols_eff;
  Index m_patch_planes_eff;
  Index m_patch_rows_eff;
  Index m_patch_cols_eff;

  // Strides for the output tensor.
  Index m_otherStride;
  Index m_patchStride;
  Index m_rowStride;
  Index m_colStride;

  // Strides for the input tensor.
  Index m_planeInputStride;
  Index m_rowInputStride;
  Index m_colInputStride;
  Index m_otherInputStride;

  internal::TensorIntDivisor<Index> m_fastOtherStride;
  internal::TensorIntDivisor<Index> m_fastPatchStride;
  internal::TensorIntDivisor<Index> m_fastColStride;
  internal::TensorIntDivisor<Index> m_fastRowStride;
  internal::TensorIntDivisor<Index> m_fastInputPlaneStride;
  internal::TensorIntDivisor<Index> m_fastInputRowStride;
  internal::TensorIntDivisor<Index> m_fastInputColStride;
  internal::TensorIntDivisor<Index> m_fastInputColsEff;
  internal::TensorIntDivisor<Index> m_fastOutputPlanesRows;
  internal::TensorIntDivisor<Index> m_fastOutputPlanes;
  internal::TensorIntDivisor<Index> m_fastOutputDepth;

  Scalar m_paddingValue;

  TensorEvaluator<ArgType, Device> m_impl;


};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/DynamicSymmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H

namespace Eigen {

class DynamicSGroup
{
  public:
    inline explicit DynamicSGroup() : m_numIndices(1), m_elements(), m_generators(), m_globalFlags(0) { m_elements.push_back(ge(Generator(0, 0, 0))); }
    inline DynamicSGroup(const DynamicSGroup& o) : m_numIndices(o.m_numIndices), m_elements(o.m_elements), m_generators(o.m_generators), m_globalFlags(o.m_globalFlags) { }
    inline DynamicSGroup(DynamicSGroup&& o) : m_numIndices(o.m_numIndices), m_elements(), m_generators(o.m_generators), m_globalFlags(o.m_globalFlags) { std::swap(m_elements, o.m_elements); }
    inline DynamicSGroup& operator=(const DynamicSGroup& o) { m_numIndices = o.m_numIndices; m_elements = o.m_elements; m_generators = o.m_generators; m_globalFlags = o.m_globalFlags; return *this; }
    inline DynamicSGroup& operator=(DynamicSGroup&& o) { m_numIndices = o.m_numIndices; std::swap(m_elements, o.m_elements); m_generators = o.m_generators; m_globalFlags = o.m_globalFlags; return *this; }

    void add(int one, int two, int flags = 0);

    template<typename Gen_>
    inline void add(Gen_) { add(Gen_::One, Gen_::Two, Gen_::Flags); }
    inline void addSymmetry(int one, int two) { add(one, two, 0); }
    inline void addAntiSymmetry(int one, int two) { add(one, two, NegationFlag); }
    inline void addHermiticity(int one, int two) { add(one, two, ConjugationFlag); }
    inline void addAntiHermiticity(int one, int two) { add(one, two, NegationFlag | ConjugationFlag); }

    template<typename Op, typename RV, typename Index, std::size_t N, typename... Args>
    inline RV apply(const std::array<Index, N>& idx, RV initial, Args&&... args) const
    {
      eigen_assert(N >= m_numIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
      for (std::size_t i = 0; i < size(); i++)
        initial = Op::run(h_permute(i, idx, typename internal::gen_numeric_list<int, N>::type()), m_elements[i].flags, initial, std::forward<Args>(args)...);
      return initial;
    }

    template<typename Op, typename RV, typename Index, typename... Args>
    inline RV apply(const std::vector<Index>& idx, RV initial, Args&&... args) const
    {
      eigen_assert(idx.size() >= m_numIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
      for (std::size_t i = 0; i < size(); i++)
        initial = Op::run(h_permute(i, idx), m_elements[i].flags, initial, std::forward<Args>(args)...);
      return initial;
    }

    inline int globalFlags() const { return m_globalFlags; }
    inline std::size_t size() const { return m_elements.size(); }

    template<typename Tensor_, typename... IndexTypes>
    inline internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup> operator()(Tensor_& tensor, typename Tensor_::Index firstIndex, IndexTypes... otherIndices) const
    {
      static_assert(sizeof...(otherIndices) + 1 == Tensor_::NumIndices, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
      return operator()(tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices>{{firstIndex, otherIndices...}});
    }

    template<typename Tensor_>
    inline internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup> operator()(Tensor_& tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices> const& indices) const
    {
      return internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup>(tensor, *this, indices);
    }
  private:
    struct GroupElement {
      std::vector<int> representation;
      int flags;
      bool isId() const
      {
        for (std::size_t i = 0; i < representation.size(); i++)
          if (i != (size_t)representation[i])
            return false;
        return true;
      }
    };
    struct Generator {
      int one;
      int two;
      int flags;
      constexpr inline Generator(int one_, int two_, int flags_) : one(one_), two(two_), flags(flags_) {}
    };

    std::size_t m_numIndices;
    std::vector<GroupElement> m_elements;
    std::vector<Generator> m_generators;
    int m_globalFlags;

    template<typename Index, std::size_t N, int... n>
    inline std::array<Index, N> h_permute(std::size_t which, const std::array<Index, N>& idx, internal::numeric_list<int, n...>) const
    {
      return std::array<Index, N>{{ idx[n >= m_numIndices ? n : m_elements[which].representation[n]]... }};
    }

    template<typename Index>
    inline std::vector<Index> h_permute(std::size_t which, std::vector<Index> idx) const
    {
      std::vector<Index> result;
      result.reserve(idx.size());
      for (auto k : m_elements[which].representation)
        result.push_back(idx[k]);
      for (std::size_t i = m_numIndices; i < idx.size(); i++)
        result.push_back(idx[i]);
      return result;
    }

    inline GroupElement ge(Generator const& g) const
    {
      GroupElement result;
      result.representation.reserve(m_numIndices);
      result.flags = g.flags;
      for (std::size_t k = 0; k < m_numIndices; k++) {
        if (k == (std::size_t)g.one)
          result.representation.push_back(g.two);
        else if (k == (std::size_t)g.two)
          result.representation.push_back(g.one);
        else
          result.representation.push_back(int(k));
      }
      return result;
    }

    GroupElement mul(GroupElement, GroupElement) const;
    inline GroupElement mul(Generator g1, GroupElement g2) const
    {
      return mul(ge(g1), g2);
    }

    inline GroupElement mul(GroupElement g1, Generator g2) const
    {
      return mul(g1, ge(g2));
    }

    inline GroupElement mul(Generator g1, Generator g2) const
    {
      return mul(ge(g1), ge(g2));
    }

    inline int findElement(GroupElement e) const
    {
      for (auto ee : m_elements) {
        if (ee.representation == e.representation)
          return ee.flags ^ e.flags;
      }
      return -1;
    }

    void updateGlobalFlags(int flagDiffOfSameGenerator);
};

// dynamic symmetry group that auto-adds the template parameters in the constructor
template<typename... Gen>
class DynamicSGroupFromTemplateArgs : public DynamicSGroup
{
  public:
    inline DynamicSGroupFromTemplateArgs() : DynamicSGroup()
    {
      add_all(internal::type_list<Gen...>());
    }
    inline DynamicSGroupFromTemplateArgs(DynamicSGroupFromTemplateArgs const& other) : DynamicSGroup(other) { }
    inline DynamicSGroupFromTemplateArgs(DynamicSGroupFromTemplateArgs&& other) : DynamicSGroup(other) { }
    inline DynamicSGroupFromTemplateArgs<Gen...>& operator=(const DynamicSGroupFromTemplateArgs<Gen...>& o) { DynamicSGroup::operator=(o); return *this; }
    inline DynamicSGroupFromTemplateArgs<Gen...>& operator=(DynamicSGroupFromTemplateArgs<Gen...>&& o) { DynamicSGroup::operator=(o); return *this; }
  
  private:
    template<typename Gen1, typename... GenNext>
    inline void add_all(internal::type_list<Gen1, GenNext...>)
    {
      add(Gen1());
      add_all(internal::type_list<GenNext...>());
    }

    inline void add_all(internal::type_list<>)
    {
    }
};

inline DynamicSGroup::GroupElement DynamicSGroup::mul(GroupElement g1, GroupElement g2) const
{
  eigen_internal_assert(g1.representation.size() == m_numIndices);
  eigen_internal_assert(g2.representation.size() == m_numIndices);

  GroupElement result;
  result.representation.reserve(m_numIndices);
  for (std::size_t i = 0; i < m_numIndices; i++) {
    int v = g2.representation[g1.representation[i]];
    eigen_assert(v >= 0);
    result.representation.push_back(v);
  }
  result.flags = g1.flags ^ g2.flags;
  return result;
}

inline void DynamicSGroup::add(int one, int two, int flags)
{
  eigen_assert(one >= 0);
  eigen_assert(two >= 0);
  eigen_assert(one != two);

  if ((std::size_t)one >= m_numIndices || (std::size_t)two >= m_numIndices) {
    std::size_t newNumIndices = (one > two) ? one : two + 1;
    for (auto& gelem : m_elements) {
      gelem.representation.reserve(newNumIndices);
      for (std::size_t i = m_numIndices; i < newNumIndices; i++)
        gelem.representation.push_back(i);
    }
    m_numIndices = newNumIndices;
  }

  Generator g{one, two, flags};
  GroupElement e = ge(g);

  /* special case for first generator */
  if (m_elements.size() == 1) {
    while (!e.isId()) {
      m_elements.push_back(e);
      e = mul(e, g);
    }

    if (e.flags > 0)
      updateGlobalFlags(e.flags);

    // only add in case we didn't have identity
    if (m_elements.size() > 1)
      m_generators.push_back(g);
    return;
  }

  int p = findElement(e);
  if (p >= 0) {
    updateGlobalFlags(p);
    return;
  }

  std::size_t coset_order = m_elements.size();
  m_elements.push_back(e);
  for (std::size_t i = 1; i < coset_order; i++)
    m_elements.push_back(mul(m_elements[i], e));
  m_generators.push_back(g);

  std::size_t coset_rep = coset_order;
  do {
    for (auto g : m_generators) {
      e = mul(m_elements[coset_rep], g);
      p = findElement(e);
      if (p < 0) {
        // element not yet in group
        m_elements.push_back(e);
        for (std::size_t i = 1; i < coset_order; i++)
          m_elements.push_back(mul(m_elements[i], e));
      } else if (p > 0) {
        updateGlobalFlags(p);
      }
    }
    coset_rep += coset_order;
  } while (coset_rep < m_elements.size());
}

inline void DynamicSGroup::updateGlobalFlags(int flagDiffOfSameGenerator)
{
    switch (flagDiffOfSameGenerator) {
      case 0:
      default:
        // nothing happened
        break;
      case NegationFlag:
        // every element is it's own negative => whole tensor is zero
        m_globalFlags |= GlobalZeroFlag;
        break;
      case ConjugationFlag:
        // every element is it's own conjugate => whole tensor is real
        m_globalFlags |= GlobalRealFlag;
        break;
      case (NegationFlag | ConjugationFlag):
        // every element is it's own negative conjugate => whole tensor is imaginary
        m_globalFlags |= GlobalImagFlag;
        break;
      /* NOTE:
       *   since GlobalZeroFlag == GlobalRealFlag | GlobalImagFlag, if one generator
       *   causes the tensor to be real and the next one to be imaginary, this will
       *   trivially give the correct result
       */
    }
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/StaticSymmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H

namespace Eigen {

namespace internal {

template<typename list> struct tensor_static_symgroup_permutate;

template<int... nn>
struct tensor_static_symgroup_permutate<numeric_list<int, nn...>>
{
  constexpr static std::size_t N = sizeof...(nn);

  template<typename T>
  constexpr static inline std::array<T, N> run(const std::array<T, N>& indices)
  {
    return {{indices[nn]...}};
  }
};

template<typename indices_, int flags_>
struct tensor_static_symgroup_element
{
  typedef indices_ indices;
  constexpr static int flags = flags_;
};

template<typename Gen, int N>
struct tensor_static_symgroup_element_ctor
{
  typedef tensor_static_symgroup_element<
    typename gen_numeric_list_swapped_pair<int, N, Gen::One, Gen::Two>::type,
    Gen::Flags
  > type;
};

template<int N>
struct tensor_static_symgroup_identity_ctor
{
  typedef tensor_static_symgroup_element<
    typename gen_numeric_list<int, N>::type,
    0
  > type;
};

template<typename iib>
struct tensor_static_symgroup_multiply_helper
{
  template<int... iia>
  constexpr static inline numeric_list<int, get<iia, iib>::value...> helper(numeric_list<int, iia...>) {
    return numeric_list<int, get<iia, iib>::value...>();
  }
};

template<typename A, typename B>
struct tensor_static_symgroup_multiply
{
  private:
    typedef typename A::indices iia;
    typedef typename B::indices iib;
    constexpr static int ffa = A::flags;
    constexpr static int ffb = B::flags;
  
  public:
    static_assert(iia::count == iib::count, "Cannot multiply symmetry elements with different number of indices.");

    typedef tensor_static_symgroup_element<
      decltype(tensor_static_symgroup_multiply_helper<iib>::helper(iia())),
      ffa ^ ffb
    > type;
};

template<typename A, typename B>
struct tensor_static_symgroup_equality
{
    typedef typename A::indices iia;
    typedef typename B::indices iib;
    constexpr static int ffa = A::flags;
    constexpr static int ffb = B::flags;
    static_assert(iia::count == iib::count, "Cannot compare symmetry elements with different number of indices.");

    constexpr static bool value = is_same<iia, iib>::value;

  private:
    /* this should be zero if they are identical, or else the tensor
     * will be forced to be pure real, pure imaginary or even pure zero
     */
    constexpr static int flags_cmp_ = ffa ^ ffb;

    /* either they are not equal, then we don't care whether the flags
     * match, or they are equal, and then we have to check
     */
    constexpr static bool is_zero      = value && flags_cmp_ == NegationFlag;
    constexpr static bool is_real      = value && flags_cmp_ == ConjugationFlag;
    constexpr static bool is_imag      = value && flags_cmp_ == (NegationFlag | ConjugationFlag);

  public:
    constexpr static int global_flags = 
      (is_real ? GlobalRealFlag : 0) |
      (is_imag ? GlobalImagFlag : 0) |
      (is_zero ? GlobalZeroFlag : 0);
};

template<std::size_t NumIndices, typename... Gen>
struct tensor_static_symgroup
{
  typedef StaticSGroup<Gen...> type;
  constexpr static std::size_t size = type::static_size;
};

template<typename Index, std::size_t N, int... ii, int... jj>
constexpr static inline std::array<Index, N> tensor_static_symgroup_index_permute(std::array<Index, N> idx, internal::numeric_list<int, ii...>, internal::numeric_list<int, jj...>)
{
  return {{ idx[ii]..., idx[jj]... }};
}

template<typename Index, int... ii>
static inline std::vector<Index> tensor_static_symgroup_index_permute(std::vector<Index> idx, internal::numeric_list<int, ii...>)
{
  std::vector<Index> result{{ idx[ii]... }};
  std::size_t target_size = idx.size();
  for (std::size_t i = result.size(); i < target_size; i++)
    result.push_back(idx[i]);
  return result;
}

template<typename T> struct tensor_static_symgroup_do_apply;

template<typename first, typename... next>
struct tensor_static_symgroup_do_apply<internal::type_list<first, next...>>
{
  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, std::size_t NumIndices, typename... Args>
  static inline RV run(const std::array<Index, NumIndices>& idx, RV initial, Args&&... args)
  {
    static_assert(NumIndices >= SGNumIndices, "Can only apply symmetry group to objects that have at least the required amount of indices.");
    typedef typename internal::gen_numeric_list<int, NumIndices - SGNumIndices, SGNumIndices>::type remaining_indices;
    initial = Op::run(tensor_static_symgroup_index_permute(idx, typename first::indices(), remaining_indices()), first::flags, initial, std::forward<Args>(args)...);
    return tensor_static_symgroup_do_apply<internal::type_list<next...>>::template run<Op, RV, SGNumIndices>(idx, initial, args...);
  }

  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, typename... Args>
  static inline RV run(const std::vector<Index>& idx, RV initial, Args&&... args)
  {
    eigen_assert(idx.size() >= SGNumIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
    initial = Op::run(tensor_static_symgroup_index_permute(idx, typename first::indices()), first::flags, initial, std::forward<Args>(args)...);
    return tensor_static_symgroup_do_apply<internal::type_list<next...>>::template run<Op, RV, SGNumIndices>(idx, initial, args...);
  }
};

template<EIGEN_TPL_PP_SPEC_HACK_DEF(typename, empty)>
struct tensor_static_symgroup_do_apply<internal::type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>>
{
  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, std::size_t NumIndices, typename... Args>
  static inline RV run(const std::array<Index, NumIndices>&, RV initial, Args&&...)
  {
    // do nothing
    return initial;
  }

  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, typename... Args>
  static inline RV run(const std::vector<Index>&, RV initial, Args&&...)
  {
    // do nothing
    return initial;
  }
};

} // end namespace internal

template<typename... Gen>
class StaticSGroup
{
    constexpr static std::size_t NumIndices = internal::tensor_symmetry_num_indices<Gen...>::value;
    typedef internal::group_theory::enumerate_group_elements<
      internal::tensor_static_symgroup_multiply,
      internal::tensor_static_symgroup_equality,
      typename internal::tensor_static_symgroup_identity_ctor<NumIndices>::type,
      internal::type_list<typename internal::tensor_static_symgroup_element_ctor<Gen, NumIndices>::type...>
    > group_elements;
    typedef typename group_elements::type ge;
  public:
    constexpr inline StaticSGroup() {}
    constexpr inline StaticSGroup(const StaticSGroup<Gen...>&) {}
    constexpr inline StaticSGroup(StaticSGroup<Gen...>&&) {}

    template<typename Op, typename RV, typename Index, std::size_t N, typename... Args>
    static inline RV apply(const std::array<Index, N>& idx, RV initial, Args&&... args)
    {
      return internal::tensor_static_symgroup_do_apply<ge>::template run<Op, RV, NumIndices>(idx, initial, args...);
    }

    template<typename Op, typename RV, typename Index, typename... Args>
    static inline RV apply(const std::vector<Index>& idx, RV initial, Args&&... args)
    {
      eigen_assert(idx.size() == NumIndices);
      return internal::tensor_static_symgroup_do_apply<ge>::template run<Op, RV, NumIndices>(idx, initial, args...);
    }

    constexpr static std::size_t static_size = ge::count;

    constexpr static inline std::size_t size() {
      return ge::count;
    }
    constexpr static inline int globalFlags() { return group_elements::global_flags; }

    template<typename Tensor_, typename... IndexTypes>
    inline internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>> operator()(Tensor_& tensor, typename Tensor_::Index firstIndex, IndexTypes... otherIndices) const
    {
      static_assert(sizeof...(otherIndices) + 1 == Tensor_::NumIndices, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
      return operator()(tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices>{{firstIndex, otherIndices...}});
    }

    template<typename Tensor_>
    inline internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>> operator()(Tensor_& tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices> const& indices) const
    {
      return internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>>(tensor, *this, indices);
    }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/Symmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H

namespace Eigen {

enum {
  NegationFlag           = 0x01,
  ConjugationFlag        = 0x02
};

enum {
  GlobalRealFlag         = 0x01,
  GlobalImagFlag         = 0x02,
  GlobalZeroFlag         = 0x03
};

namespace internal {

template<std::size_t NumIndices, typename... Sym>                   struct tensor_symmetry_pre_analysis;
template<std::size_t NumIndices, typename... Sym>                   struct tensor_static_symgroup;
template<bool instantiate, std::size_t NumIndices, typename... Sym> struct tensor_static_symgroup_if;
template<typename Tensor_> struct tensor_symmetry_calculate_flags;
template<typename Tensor_> struct tensor_symmetry_assign_value;
template<typename... Sym> struct tensor_symmetry_num_indices;

} // end namespace internal

template<int One_, int Two_>
struct Symmetry
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = 0;
};

template<int One_, int Two_>
struct AntiSymmetry
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = NegationFlag;
};

template<int One_, int Two_>
struct Hermiticity
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = ConjugationFlag;
};

template<int One_, int Two_>
struct AntiHermiticity
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = ConjugationFlag | NegationFlag;
};

/** \class DynamicSGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Dynamic symmetry group
  *
  * The %DynamicSGroup class represents a symmetry group that need not be known at
  * compile time. It is useful if one wants to support arbitrary run-time defineable
  * symmetries for tensors, but it is also instantiated if a symmetry group is defined
  * at compile time that would be either too large for the compiler to reasonably
  * generate (using templates to calculate this at compile time is very inefficient)
  * or that the compiler could generate the group but that it wouldn't make sense to
  * unroll the loop for setting coefficients anymore.
  */
class DynamicSGroup;

/** \internal
  *
  * \class DynamicSGroupFromTemplateArgs
  * \ingroup TensorSymmetry_Module
  *
  * \brief Dynamic symmetry group, initialized from template arguments
  *
  * This class is a child class of DynamicSGroup. It uses the template arguments
  * specified to initialize itself.
  */
template<typename... Gen>
class DynamicSGroupFromTemplateArgs;

/** \class StaticSGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Static symmetry group
  *
  * This class represents a symmetry group that is known and resolved completely
  * at compile time. Ideally, no run-time penalty is incurred compared to the
  * manual unrolling of the symmetry.
  *
  * <b><i>CAUTION:</i></b>
  *
  * Do not use this class directly for large symmetry groups. The compiler
  * may run into a limit, or segfault or in the very least will take a very,
  * very, very long time to compile the code. Use the SGroup class instead
  * if you want a static group. That class contains logic that will
  * automatically select the DynamicSGroup class instead if the symmetry
  * group becomes too large. (In that case, unrolling may not even be
  * beneficial.)
  */
template<typename... Gen>
class StaticSGroup;

/** \class SGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Symmetry group, initialized from template arguments
  *
  * This class represents a symmetry group whose generators are already
  * known at compile time. It may or may not be resolved at compile time,
  * depending on the estimated size of the group.
  *
  * \sa StaticSGroup
  * \sa DynamicSGroup
  */
template<typename... Gen>
class SGroup : public internal::tensor_symmetry_pre_analysis<internal::tensor_symmetry_num_indices<Gen...>::value, Gen...>::root_type
{
  public:
    constexpr static std::size_t NumIndices = internal::tensor_symmetry_num_indices<Gen...>::value;
    typedef typename internal::tensor_symmetry_pre_analysis<NumIndices, Gen...>::root_type Base;

    // make standard constructors + assignment operators public
    inline SGroup() : Base() { }
    inline SGroup(const SGroup<Gen...>& other) : Base(other) { }
    inline SGroup(SGroup<Gen...>&& other) : Base(other) { }
    inline SGroup<Gen...>& operator=(const SGroup<Gen...>& other) { Base::operator=(other); return *this; }
    inline SGroup<Gen...>& operator=(SGroup<Gen...>&& other) { Base::operator=(other); return *this; }

    // all else is defined in the base class
};

namespace internal {

template<typename... Sym> struct tensor_symmetry_num_indices
{
  constexpr static std::size_t value = 1;
};

template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...>
{
private:
  constexpr static std::size_t One = static_cast<std::size_t>(One_);
  constexpr static std::size_t Two = static_cast<std::size_t>(Two_);
  constexpr static std::size_t Three = tensor_symmetry_num_indices<Sym...>::value;

  // don't use std::max, since it's not constexpr until C++14...
  constexpr static std::size_t maxOneTwoPlusOne = ((One > Two) ? One : Two) + 1;
public:
  constexpr static std::size_t value = (maxOneTwoPlusOne > Three) ? maxOneTwoPlusOne : Three;
};

template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<AntiSymmetry<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};
template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<Hermiticity<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};
template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<AntiHermiticity<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};

/** \internal
  *
  * \class tensor_symmetry_pre_analysis
  * \ingroup TensorSymmetry_Module
  *
  * \brief Pre-select whether to use a static or dynamic symmetry group
  *
  * When a symmetry group could in principle be determined at compile time,
  * this template implements the logic whether to actually do that or whether
  * to rather defer that to runtime.
  *
  * The logic is as follows:
  * <dl>
  * <dt><b>No generators (trivial symmetry):</b></dt>
  * <dd>Use a trivial static group. Ideally, this has no performance impact
  *     compared to not using symmetry at all. In practice, this might not
  *     be the case.</dd>
  * <dt><b>More than 4 generators:</b></dt>
  * <dd>Calculate the group at run time, it is likely far too large for the
  *     compiler to be able to properly generate it in a realistic time.</dd>
  * <dt><b>Up to and including 4 generators:</b></dt>
  * <dd>Actually enumerate all group elements, but then check how many there
  *     are. If there are more than 16, it is unlikely that unrolling the
  *     loop (as is done in the static compile-time case) is sensible, so
  *     use a dynamic group instead. If there are at most 16 elements, actually
  *     use that static group. Note that the largest group with 4 generators
  *     still compiles with reasonable resources.</dd>
  * </dl>
  *
  * Note: Example compile time performance with g++-4.6 on an Intenl Core i5-3470
  *       with 16 GiB RAM (all generators non-redundant and the subgroups don't
  *       factorize):
  *
  *          # Generators          -O0 -ggdb               -O2
  *          -------------------------------------------------------------------
  *          1                 0.5 s  /   250 MiB     0.45s /   230 MiB
  *          2                 0.5 s  /   260 MiB     0.5 s /   250 MiB
  *          3                 0.65s  /   310 MiB     0.62s /   310 MiB
  *          4                 2.2 s  /   860 MiB     1.7 s /   770 MiB
  *          5               130   s  / 13000 MiB   120   s / 11000 MiB
  *
  * It is clear that everything is still very efficient up to 4 generators, then
  * the memory and CPU requirements become unreasonable. Thus we only instantiate
  * the template group theory logic if the number of generators supplied is 4 or
  * lower, otherwise this will be forced to be done during runtime, where the
  * algorithm is reasonably fast.
  */
template<std::size_t NumIndices>
struct tensor_symmetry_pre_analysis<NumIndices>
{
  typedef StaticSGroup<> root_type;
};

template<std::size_t NumIndices, typename Gen_, typename... Gens_>
struct tensor_symmetry_pre_analysis<NumIndices, Gen_, Gens_...>
{
  constexpr static std::size_t max_static_generators = 4;
  constexpr static std::size_t max_static_elements = 16;
  typedef tensor_static_symgroup_if<(sizeof...(Gens_) + 1 <= max_static_generators), NumIndices, Gen_, Gens_...> helper;
  constexpr static std::size_t possible_size = helper::size;

  typedef typename conditional<
    possible_size == 0 || possible_size >= max_static_elements,
    DynamicSGroupFromTemplateArgs<Gen_, Gens_...>,
    typename helper::type
  >::type root_type;
};

template<bool instantiate, std::size_t NumIndices, typename... Gens>
struct tensor_static_symgroup_if
{
  constexpr static std::size_t size = 0;
  typedef void type;
};

template<std::size_t NumIndices, typename... Gens>
struct tensor_static_symgroup_if<true, NumIndices, Gens...> : tensor_static_symgroup<NumIndices, Gens...> {};

template<typename Tensor_>
struct tensor_symmetry_assign_value
{
  typedef typename Tensor_::Index Index;
  typedef typename Tensor_::Scalar Scalar;
  constexpr static std::size_t NumIndices = Tensor_::NumIndices;

  static inline int run(const std::array<Index, NumIndices>& transformed_indices, int transformation_flags, int dummy, Tensor_& tensor, const Scalar& value_)
  {
    Scalar value(value_);
    if (transformation_flags & ConjugationFlag)
      value = numext::conj(value);
    if (transformation_flags & NegationFlag)
      value = -value;
    tensor.coeffRef(transformed_indices) = value;
    return dummy;
  }
};

template<typename Tensor_>
struct tensor_symmetry_calculate_flags
{
  typedef typename Tensor_::Index Index;
  constexpr static std::size_t NumIndices = Tensor_::NumIndices;

  static inline int run(const std::array<Index, NumIndices>& transformed_indices, int transform_flags, int current_flags, const std::array<Index, NumIndices>& orig_indices)
  {
    if (transformed_indices == orig_indices) {
      if (transform_flags & (ConjugationFlag | NegationFlag))
        return current_flags | GlobalImagFlag; // anti-hermitian diagonal
      else if (transform_flags & ConjugationFlag)
        return current_flags | GlobalRealFlag; // hermitian diagonal
      else if (transform_flags & NegationFlag)
        return current_flags | GlobalZeroFlag; // anti-symmetric diagonal
    }
    return current_flags;
  }
};

template<typename Tensor_, typename Symmetry_, int Flags = 0>
class tensor_symmetry_value_setter
{
  public:
    typedef typename Tensor_::Index Index;
    typedef typename Tensor_::Scalar Scalar;
    constexpr static std::size_t NumIndices = Tensor_::NumIndices;

    inline tensor_symmetry_value_setter(Tensor_& tensor, Symmetry_ const& symmetry, std::array<Index, NumIndices> const& indices)
      : m_tensor(tensor), m_symmetry(symmetry), m_indices(indices) { }

    inline tensor_symmetry_value_setter<Tensor_, Symmetry_, Flags>& operator=(Scalar const& value)
    {
      doAssign(value);
      return *this;
    }
  private:
    Tensor_& m_tensor;
    Symmetry_ m_symmetry;
    std::array<Index, NumIndices> m_indices;

    inline void doAssign(Scalar const& value)
    {
      #ifdef EIGEN_TENSOR_SYMMETRY_CHECK_VALUES
        int value_flags = m_symmetry.template apply<internal::tensor_symmetry_calculate_flags<Tensor_>, int>(m_indices, m_symmetry.globalFlags(), m_indices);
        if (value_flags & GlobalRealFlag)
          eigen_assert(numext::imag(value) == 0);
        if (value_flags & GlobalImagFlag)
          eigen_assert(numext::real(value) == 0);
      #endif
      m_symmetry.template apply<internal::tensor_symmetry_assign_value<Tensor_>, int>(m_indices, 0, m_tensor, value);
    }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H
#define EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H

namespace Eigen {

namespace internal {

namespace group_theory {

/** \internal
  * \file CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h
  * This file contains C++ templates that implement group theory algorithms.
  *
  * The algorithms allow for a compile-time analysis of finite groups.
  *
  * Currently only Dimino's algorithm is implemented, which returns a list
  * of all elements in a group given a set of (possibly redundant) generators.
  * (One could also do that with the so-called orbital algorithm, but that
  * is much more expensive and usually has no advantages.)
  */

/**********************************************************************
 *                "Ok kid, here is where it gets complicated."
 *                         - Amelia Pond in the "Doctor Who" episode
 *                           "The Big Bang"
 *
 * Dimino's algorithm
 * ==================
 *
 * The following is Dimino's algorithm in sequential form:
 *
 * Input: identity element, list of generators, equality check,
 *        multiplication operation
 * Output: list of group elements
 *
 * 1. add identity element
 * 2. remove identities from list of generators
 * 3. add all powers of first generator that aren't the
 *    identity element
 * 4. go through all remaining generators:
 *        a. if generator is already in the list of elements
 *                -> do nothing
 *        b. otherwise
 *                i.   remember current # of elements
 *                     (i.e. the size of the current subgroup)
 *                ii.  add all current elements (which includes
 *                     the identity) each multiplied from right
 *                     with the current generator to the group
 *                iii. add all remaining cosets that are generated
 *                     by products of the new generator with itself
 *                     and all other generators seen so far
 *
 * In functional form, this is implemented as a long set of recursive
 * templates that have a complicated relationship.
 *
 * The main interface for Dimino's algorithm is the template
 * enumerate_group_elements. All lists are implemented as variadic
 * type_list<typename...> and numeric_list<typename = int, int...>
 * templates.
 *
 * 'Calling' templates is usually done via typedefs.
 *
 * This algorithm is an extended version of the basic version. The
 * extension consists in the fact that each group element has a set
 * of flags associated with it. Multiplication of two group elements
 * with each other results in a group element whose flags are the
 * XOR of the flags of the previous elements. Each time the algorithm
 * notices that a group element it just calculated is already in the
 * list of current elements, the flags of both will be compared and
 * added to the so-called 'global flags' of the group.
 *
 * The rationale behind this extension is that this allows not only
 * for the description of symmetries between tensor indices, but
 * also allows for the description of hermiticity, antisymmetry and
 * antihermiticity. Negation and conjugation each are specific bit
 * in the flags value and if two different ways to reach a group
 * element lead to two different flags, this poses a constraint on
 * the allowed values of the resulting tensor. For example, if a
 * group element is reach both with and without the conjugation
 * flags, it is clear that the resulting tensor has to be real.
 *
 * Note that this flag mechanism is quite generic and may have other
 * uses beyond tensor properties.
 *
 * IMPORTANT: 
 *     This algorithm assumes the group to be finite. If you try to
 *     run it with a group that's infinite, the algorithm will only
 *     terminate once you hit a compiler limit (max template depth).
 *     Also note that trying to use this implementation to create a
 *     very large group will probably either make you hit the same
 *     limit, cause the compiler to segfault or at the very least
 *     take a *really* long time (hours, days, weeks - sic!) to
 *     compile. It is not recommended to plug in more than 4
 *     generators, unless they are independent of each other.
 */

/** \internal
  *
  * \class strip_identities
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Cleanse a list of group elements of the identity element
  *
  * This template is used to make a first pass through all initial
  * generators of Dimino's algorithm and remove the identity
  * elements.
  *
  * \sa enumerate_group_elements
  */
template<template<typename, typename> class Equality, typename id, typename L> struct strip_identities;

template<
  template<typename, typename> class Equality,
  typename id,
  typename t,
  typename... ts
>
struct strip_identities<Equality, id, type_list<t, ts...>>
{
  typedef typename conditional<
    Equality<id, t>::value,
    typename strip_identities<Equality, id, type_list<ts...>>::type,
    typename concat<type_list<t>, typename strip_identities<Equality, id, type_list<ts...>>::type>::type
  >::type type;
  constexpr static int global_flags = Equality<id, t>::global_flags | strip_identities<Equality, id, type_list<ts...>>::global_flags;
};

template<
  template<typename, typename> class Equality,
  typename id
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, ts)
>
struct strip_identities<Equality, id, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(ts)>>
{
  typedef type_list<> type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_first_step_elements_helper 
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template that adds powers of the first generator to the list of group elements
  *
  * This template calls itself recursively to add powers of the first
  * generator to the list of group elements. It stops if it reaches
  * the identity element again.
  *
  * \sa enumerate_group_elements, dimino_first_step_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename g,
  typename current_element,
  typename elements,
  bool dont_add_current_element   // = false
>
struct dimino_first_step_elements_helper
#ifndef EIGEN_PARSED_BY_DOXYGEN
  : // recursive inheritance is too difficult for Doxygen
  public dimino_first_step_elements_helper<
    Multiply,
    Equality,
    id,
    g,
    typename Multiply<current_element, g>::type,
    typename concat<elements, type_list<current_element>>::type,
    Equality<typename Multiply<current_element, g>::type, id>::value
  > {};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename g,
  typename current_element,
  typename elements
>
struct dimino_first_step_elements_helper<Multiply, Equality, id, g, current_element, elements, true>
#endif // EIGEN_PARSED_BY_DOXYGEN
{
  typedef elements type;
  constexpr static int global_flags = Equality<current_element, id>::global_flags;
};

/** \internal
  *
  * \class dimino_first_step_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Add all powers of the first generator to the list of group elements
  *
  * This template takes the first non-identity generator and generates the initial
  * list of elements which consists of all powers of that generator. For a group
  * with just one generated, it would be enumerated after this.
  *
  * \sa enumerate_group_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators
>
struct dimino_first_step_elements
{
  typedef typename get<0, generators>::type first_generator;
  typedef typename skip<1, generators>::type next_generators;
  typedef type_list<first_generator> generators_done;

  typedef dimino_first_step_elements_helper<
    Multiply,
    Equality,
    id,
    first_generator,
    first_generator,
    type_list<id>,
    false
  > helper;
  typedef typename helper::type type;
  constexpr static int global_flags = helper::global_flags;
};

/** \internal
  *
  * \class dimino_get_coset_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Generate all elements of a specific coset
  *
  * This template generates all the elements of a specific coset by
  * multiplying all elements in the given subgroup with the new
  * coset representative. Note that the first element of the
  * subgroup is always the identity element, so the first element of
  * the result of this template is going to be the coset
  * representative itself.
  *
  * Note that this template accepts an additional boolean parameter
  * that specifies whether to actually generate the coset (true) or
  * just return an empty list (false).
  *
  * \sa enumerate_group_elements, dimino_add_cosets_for_rep
  */
template<
  template<typename, typename> class Multiply,
  typename sub_group_elements,
  typename new_coset_rep,
  bool generate_coset      // = true
>
struct dimino_get_coset_elements
{
  typedef typename apply_op_from_right<Multiply, new_coset_rep, sub_group_elements>::type type;
};

template<
  template<typename, typename> class Multiply,
  typename sub_group_elements,
  typename new_coset_rep
>
struct dimino_get_coset_elements<Multiply, sub_group_elements, new_coset_rep, false>
{
  typedef type_list<> type;
};

/** \internal
  *
  * \class dimino_add_cosets_for_rep
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template for adding coset spaces
  *
  * This template multiplies the coset representative with a generator
  * from the list of previous generators. If the new element is not in
  * the group already, it adds the corresponding coset. Finally it
  * proceeds to call itself with the next generator from the list.
  *
  * \sa enumerate_group_elements, dimino_add_all_coset_spaces
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep;

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename g,
  typename... gs,
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep<Multiply, Equality, id, sub_group_elements, elements, type_list<g, gs...>, rep_element, sub_group_size>
{
  typedef typename Multiply<rep_element, g>::type new_coset_rep;
  typedef contained_in_list_gf<Equality, new_coset_rep, elements> _cil;
  constexpr static bool add_coset = !_cil::value;

  typedef typename dimino_get_coset_elements<
    Multiply,
    sub_group_elements,
    new_coset_rep,
    add_coset
  >::type coset_elements;

  typedef dimino_add_cosets_for_rep<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    typename concat<elements, coset_elements>::type,
    type_list<gs...>,
    rep_element,
    sub_group_size
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags = _cil::global_flags | _helper::global_flags;

  /* Note that we don't have to update global flags here, since
   * we will only add these elements if they are not part of
   * the group already. But that only happens if the coset rep
   * is not already in the group, so the check for the coset rep
   * will catch this.
   */
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty),
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep<Multiply, Equality, id, sub_group_elements, elements, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, rep_element, sub_group_size>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_all_coset_spaces
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template for adding all coset spaces for a new generator
  *
  * This template tries to go through the list of generators (with
  * the help of the dimino_add_cosets_for_rep template) as long as
  * it still finds elements that are not part of the group and add
  * the corresponding cosets.
  *
  * \sa enumerate_group_elements, dimino_add_cosets_for_rep
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  int sub_group_size,
  int rep_pos,
  bool stop_condition        // = false
>
struct dimino_add_all_coset_spaces
{
  typedef typename get<rep_pos, elements>::type rep_element;
  typedef dimino_add_cosets_for_rep<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    elements,
    generators,
    rep_element,
    sub_group_elements::count
  > _ac4r;
  typedef typename _ac4r::type new_elements;
  
  constexpr static int new_rep_pos = rep_pos + sub_group_elements::count;
  constexpr static bool new_stop_condition = new_rep_pos >= new_elements::count;

  typedef dimino_add_all_coset_spaces<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    new_elements,
    generators,
    sub_group_size,
    new_rep_pos,
    new_stop_condition
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags = _helper::global_flags | _ac4r::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  int sub_group_size,
  int rep_pos
>
struct dimino_add_all_coset_spaces<Multiply, Equality, id, sub_group_elements, elements, generators, sub_group_size, rep_pos, true>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_generator
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Enlarge the group by adding a new generator.
  *
  * It accepts a boolean parameter that determines if the generator is redundant,
  * i.e. was already seen in the group. In that case, it reduces to a no-op.
  *
  * \sa enumerate_group_elements, dimino_add_all_coset_spaces
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename elements,
  typename generators_done,
  typename current_generator,
  bool redundant          // = false
>
struct dimino_add_generator
{
  /* this template is only called if the generator is not redundant
   * => all elements of the group multiplied with the new generator
   *    are going to be new elements of the most trivial coset space
   */
  typedef typename apply_op_from_right<Multiply, current_generator, elements>::type multiplied_elements;
  typedef typename concat<elements, multiplied_elements>::type new_elements;

  constexpr static int rep_pos = elements::count;

  typedef dimino_add_all_coset_spaces<
    Multiply,
    Equality,
    id,
    elements, // elements of previous subgroup
    new_elements,
    typename concat<generators_done, type_list<current_generator>>::type,
    elements::count, // size of previous subgroup
    rep_pos,
    false // don't stop (because rep_pos >= new_elements::count is always false at this point)
  > _helper;
  typedef typename _helper::type type;
  constexpr static int global_flags = _helper::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename elements,
  typename generators_done,
  typename current_generator
>
struct dimino_add_generator<Multiply, Equality, id, elements, generators_done, current_generator, true>
{
  // redundant case
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_remaining_generators
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template that adds all remaining generators to a group
  *
  * Loop through the list of generators that remain and successively
  * add them to the group.
  *
  * \sa enumerate_group_elements, dimino_add_generator
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators_done,
  typename remaining_generators,
  typename elements
>
struct dimino_add_remaining_generators
{
  typedef typename get<0, remaining_generators>::type first_generator;
  typedef typename skip<1, remaining_generators>::type next_generators;

  typedef contained_in_list_gf<Equality, first_generator, elements> _cil;

  typedef dimino_add_generator<
    Multiply,
    Equality,
    id,
    elements,
    generators_done,
    first_generator,
    _cil::value
  > _helper;

  typedef typename _helper::type new_elements;

  typedef dimino_add_remaining_generators<
    Multiply,
    Equality,
    id,
    typename concat<generators_done, type_list<first_generator>>::type,
    next_generators,
    new_elements
  > _next_iter;

  typedef typename _next_iter::type type;
  constexpr static int global_flags =
    _cil::global_flags |
    _helper::global_flags |
    _next_iter::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators_done,
  typename elements
>
struct dimino_add_remaining_generators<Multiply, Equality, id, generators_done, type_list<>, elements>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class enumerate_group_elements_noid
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Helper template that implements group element enumeration
  *
  * This is a helper template that implements the actual enumeration
  * of group elements. This has been split so that the list of
  * generators can be cleansed of the identity element before
  * performing the actual operation.
  *
  * \sa enumerate_group_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators,
  int initial_global_flags = 0
>
struct enumerate_group_elements_noid
{
  typedef dimino_first_step_elements<Multiply, Equality, id, generators> first_step;
  typedef typename first_step::type first_step_elements;

  typedef dimino_add_remaining_generators<
    Multiply,
    Equality,
    id,
    typename first_step::generators_done,
    typename first_step::next_generators, // remaining_generators
    typename first_step::type // first_step elements
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags =
    initial_global_flags |
    first_step::global_flags |
    _helper::global_flags;
};

// in case when no generators are specified
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  int initial_global_flags
>
struct enumerate_group_elements_noid<Multiply, Equality, id, type_list<>, initial_global_flags>
{
  typedef type_list<id> type;
  constexpr static int global_flags = initial_global_flags;
};

/** \internal
  *
  * \class enumerate_group_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Enumerate all elements in a finite group
  *
  * This template enumerates all elements in a finite group. It accepts
  * the following template parameters:
  *
  * \tparam Multiply      The multiplication operation that multiplies two group elements
  *                       with each other.
  * \tparam Equality      The equality check operation that checks if two group elements
  *                       are equal to another.
  * \tparam id            The identity element
  * \tparam _generators   A list of (possibly redundant) generators of the group
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename _generators
>
struct enumerate_group_elements
  : public enumerate_group_elements_noid<
      Multiply,
      Equality,
      id,
      typename strip_identities<Equality, id, _generators>::type,
      strip_identities<Equality, id, _generators>::global_flags
    >
{
};

} // end namespace group_theory

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/Barrier.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// Barrier is an object that allows one or more threads to wait until
// Notify has been called a specified number of times.

#ifndef EIGEN_CXX11_THREADPOOL_BARRIER_H
#define EIGEN_CXX11_THREADPOOL_BARRIER_H

namespace Eigen {

class Barrier {
 public:
  Barrier(unsigned int count) : state_(count << 1), notified_(false) {
    eigen_plain_assert(((count << 1) >> 1) == count);
  }
  ~Barrier() { eigen_plain_assert((state_ >> 1) == 0); }

  void Notify() {
    unsigned int v = state_.fetch_sub(2, std::memory_order_acq_rel) - 2;
    if (v != 1) {
      // Clear the lowest bit (waiter flag) and check that the original state
      // value was not zero. If it was zero, it means that notify was called
      // more times than the original count.
      eigen_plain_assert(((v + 2) & ~1) != 0);
      return;  // either count has not dropped to 0, or waiter is not waiting
    }
    std::unique_lock<std::mutex> l(mu_);
    eigen_plain_assert(!notified_);
    notified_ = true;
    cv_.notify_all();
  }

  void Wait() {
    unsigned int v = state_.fetch_or(1, std::memory_order_acq_rel);
    if ((v >> 1) == 0) return;
    std::unique_lock<std::mutex> l(mu_);
    while (!notified_) {
      cv_.wait(l);
    }
  }

 private:
  std::mutex mu_;
  std::condition_variable cv_;
  std::atomic<unsigned int> state_;  // low bit is waiter flag
  bool notified_;
};

// Notification is an object that allows a user to to wait for another
// thread to signal a notification that an event has occurred.
//
// Multiple threads can wait on the same Notification object,
// but only one caller must call Notify() on the object.
struct Notification : Barrier {
  Notification() : Barrier(1){};
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_BARRIER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/EventCount.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_
#define EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_

namespace Eigen {

// EventCount allows to wait for arbitrary predicates in non-blocking
// algorithms. Think of condition variable, but wait predicate does not need to
// be protected by a mutex. Usage:
// Waiting thread does:
//
//   if (predicate)
//     return act();
//   EventCount::Waiter& w = waiters[my_index];
//   ec.Prewait(&w);
//   if (predicate) {
//     ec.CancelWait(&w);
//     return act();
//   }
//   ec.CommitWait(&w);
//
// Notifying thread does:
//
//   predicate = true;
//   ec.Notify(true);
//
// Notify is cheap if there are no waiting threads. Prewait/CommitWait are not
// cheap, but they are executed only if the preceding predicate check has
// failed.
//
// Algorithm outline:
// There are two main variables: predicate (managed by user) and state_.
// Operation closely resembles Dekker mutual algorithm:
// https://en.wikipedia.org/wiki/Dekker%27s_algorithm
// Waiting thread sets state_ then checks predicate, Notifying thread sets
// predicate then checks state_. Due to seq_cst fences in between these
// operations it is guaranteed than either waiter will see predicate change
// and won't block, or notifying thread will see state_ change and will unblock
// the waiter, or both. But it can't happen that both threads don't see each
// other changes, which would lead to deadlock.
class EventCount {
 public:
  class Waiter;

  EventCount(MaxSizeVector<Waiter>& waiters)
      : state_(kStackMask), waiters_(waiters) {
    eigen_plain_assert(waiters.size() < (1 << kWaiterBits) - 1);
  }

  ~EventCount() {
    // Ensure there are no waiters.
    eigen_plain_assert(state_.load() == kStackMask);
  }

  // Prewait prepares for waiting.
  // After calling Prewait, the thread must re-check the wait predicate
  // and then call either CancelWait or CommitWait.
  void Prewait() {
    uint64_t state = state_.load(std::memory_order_relaxed);
    for (;;) {
      CheckState(state);
      uint64_t newstate = state + kWaiterInc;
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_seq_cst))
        return;
    }
  }

  // CommitWait commits waiting after Prewait.
  void CommitWait(Waiter* w) {
    eigen_plain_assert((w->epoch & ~kEpochMask) == 0);
    w->state = Waiter::kNotSignaled;
    const uint64_t me = (w - &waiters_[0]) | w->epoch;
    uint64_t state = state_.load(std::memory_order_seq_cst);
    for (;;) {
      CheckState(state, true);
      uint64_t newstate;
      if ((state & kSignalMask) != 0) {
        // Consume the signal and return immidiately.
        newstate = state - kWaiterInc - kSignalInc;
      } else {
        // Remove this thread from pre-wait counter and add to the waiter stack.
        newstate = ((state & kWaiterMask) - kWaiterInc) | me;
        w->next.store(state & (kStackMask | kEpochMask),
                      std::memory_order_relaxed);
      }
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel)) {
        if ((state & kSignalMask) == 0) {
          w->epoch += kEpochInc;
          Park(w);
        }
        return;
      }
    }
  }

  // CancelWait cancels effects of the previous Prewait call.
  void CancelWait() {
    uint64_t state = state_.load(std::memory_order_relaxed);
    for (;;) {
      CheckState(state, true);
      uint64_t newstate = state - kWaiterInc;
      // We don't know if the thread was also notified or not,
      // so we should not consume a signal unconditionaly.
      // Only if number of waiters is equal to number of signals,
      // we know that the thread was notified and we must take away the signal.
      if (((state & kWaiterMask) >> kWaiterShift) ==
          ((state & kSignalMask) >> kSignalShift))
        newstate -= kSignalInc;
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel))
        return;
    }
  }

  // Notify wakes one or all waiting threads.
  // Must be called after changing the associated wait predicate.
  void Notify(bool notifyAll) {
    std::atomic_thread_fence(std::memory_order_seq_cst);
    uint64_t state = state_.load(std::memory_order_acquire);
    for (;;) {
      CheckState(state);
      const uint64_t waiters = (state & kWaiterMask) >> kWaiterShift;
      const uint64_t signals = (state & kSignalMask) >> kSignalShift;
      // Easy case: no waiters.
      if ((state & kStackMask) == kStackMask && waiters == signals) return;
      uint64_t newstate;
      if (notifyAll) {
        // Empty wait stack and set signal to number of pre-wait threads.
        newstate =
            (state & kWaiterMask) | (waiters << kSignalShift) | kStackMask;
      } else if (signals < waiters) {
        // There is a thread in pre-wait state, unblock it.
        newstate = state + kSignalInc;
      } else {
        // Pop a waiter from list and unpark it.
        Waiter* w = &waiters_[state & kStackMask];
        uint64_t next = w->next.load(std::memory_order_relaxed);
        newstate = (state & (kWaiterMask | kSignalMask)) | next;
      }
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel)) {
        if (!notifyAll && (signals < waiters))
          return;  // unblocked pre-wait thread
        if ((state & kStackMask) == kStackMask) return;
        Waiter* w = &waiters_[state & kStackMask];
        if (!notifyAll) w->next.store(kStackMask, std::memory_order_relaxed);
        Unpark(w);
        return;
      }
    }
  }

  class Waiter {
    friend class EventCount;
    // Align to 128 byte boundary to prevent false sharing with other Waiter
    // objects in the same vector.
    EIGEN_ALIGN_TO_BOUNDARY(128) std::atomic<uint64_t> next;
    std::mutex mu;
    std::condition_variable cv;
    uint64_t epoch = 0;
    unsigned state = kNotSignaled;
    enum {
      kNotSignaled,
      kWaiting,
      kSignaled,
    };
  };

 private:
  // State_ layout:
  // - low kWaiterBits is a stack of waiters committed wait
  //   (indexes in waiters_ array are used as stack elements,
  //   kStackMask means empty stack).
  // - next kWaiterBits is count of waiters in prewait state.
  // - next kWaiterBits is count of pending signals.
  // - remaining bits are ABA counter for the stack.
  //   (stored in Waiter node and incremented on push).
  static const uint64_t kWaiterBits = 14;
  static const uint64_t kStackMask = (1ull << kWaiterBits) - 1;
  static const uint64_t kWaiterShift = kWaiterBits;
  static const uint64_t kWaiterMask = ((1ull << kWaiterBits) - 1)
                                      << kWaiterShift;
  static const uint64_t kWaiterInc = 1ull << kWaiterShift;
  static const uint64_t kSignalShift = 2 * kWaiterBits;
  static const uint64_t kSignalMask = ((1ull << kWaiterBits) - 1)
                                      << kSignalShift;
  static const uint64_t kSignalInc = 1ull << kSignalShift;
  static const uint64_t kEpochShift = 3 * kWaiterBits;
  static const uint64_t kEpochBits = 64 - kEpochShift;
  static const uint64_t kEpochMask = ((1ull << kEpochBits) - 1) << kEpochShift;
  static const uint64_t kEpochInc = 1ull << kEpochShift;
  std::atomic<uint64_t> state_;
  MaxSizeVector<Waiter>& waiters_;

  static void CheckState(uint64_t state, bool waiter = false) {
    static_assert(kEpochBits >= 20, "not enough bits to prevent ABA problem");
    const uint64_t waiters = (state & kWaiterMask) >> kWaiterShift;
    const uint64_t signals = (state & kSignalMask) >> kSignalShift;
    eigen_plain_assert(waiters >= signals);
    eigen_plain_assert(waiters < (1 << kWaiterBits) - 1);
    eigen_plain_assert(!waiter || waiters > 0);
    (void)waiters;
    (void)signals;
  }

  void Park(Waiter* w) {
    std::unique_lock<std::mutex> lock(w->mu);
    while (w->state != Waiter::kSignaled) {
      w->state = Waiter::kWaiting;
      w->cv.wait(lock);
    }
  }

  void Unpark(Waiter* w) {
    for (Waiter* next; w; w = next) {
      uint64_t wnext = w->next.load(std::memory_order_relaxed) & kStackMask;
      next = wnext == kStackMask ? nullptr : &waiters_[wnext];
      unsigned state;
      {
        std::unique_lock<std::mutex> lock(w->mu);
        state = w->state;
        w->state = Waiter::kSignaled;
      }
      // Avoid notifying if it wasn't waiting.
      if (state == Waiter::kWaiting) w->cv.notify_one();
    }
  }

  EventCount(const EventCount&) = delete;
  void operator=(const EventCount&) = delete;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/NonBlockingThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H
#define EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H

namespace Eigen {

template <typename Environment>
class ThreadPoolTempl : public Eigen::ThreadPoolInterface {
 public:
  typedef typename Environment::Task Task;
  typedef RunQueue<Task, 1024> Queue;

  ThreadPoolTempl(int num_threads, Environment env = Environment())
      : ThreadPoolTempl(num_threads, true, env) {}

  ThreadPoolTempl(int num_threads, bool allow_spinning,
                  Environment env = Environment())
      : env_(env),
        num_threads_(num_threads),
        allow_spinning_(allow_spinning),
        thread_data_(num_threads),
        all_coprimes_(num_threads),
        waiters_(num_threads),
        global_steal_partition_(EncodePartition(0, num_threads_)),
        blocked_(0),
        spinning_(0),
        done_(false),
        cancelled_(false),
        ec_(waiters_) {
    waiters_.resize(num_threads_);
    // Calculate coprimes of all numbers [1, num_threads].
    // Coprimes are used for random walks over all threads in Steal
    // and NonEmptyQueueIndex. Iteration is based on the fact that if we take
    // a random starting thread index t and calculate num_threads - 1 subsequent
    // indices as (t + coprime) % num_threads, we will cover all threads without
    // repetitions (effectively getting a presudo-random permutation of thread
    // indices).
    eigen_plain_assert(num_threads_ < kMaxThreads);
    for (int i = 1; i <= num_threads_; ++i) {
      all_coprimes_.emplace_back(i);
      ComputeCoprimes(i, &all_coprimes_.back());
    }
#ifndef EIGEN_THREAD_LOCAL
    init_barrier_.reset(new Barrier(num_threads_));
#endif
    thread_data_.resize(num_threads_);
    for (int i = 0; i < num_threads_; i++) {
      SetStealPartition(i, EncodePartition(0, num_threads_));
      thread_data_[i].thread.reset(
          env_.CreateThread([this, i]() { WorkerLoop(i); }));
    }
#ifndef EIGEN_THREAD_LOCAL
    // Wait for workers to initialize per_thread_map_. Otherwise we might race
    // with them in Schedule or CurrentThreadId.
    init_barrier_->Wait();
#endif
  }

  ~ThreadPoolTempl() {
    done_ = true;

    // Now if all threads block without work, they will start exiting.
    // But note that threads can continue to work arbitrary long,
    // block, submit new work, unblock and otherwise live full life.
    if (!cancelled_) {
      ec_.Notify(true);
    } else {
      // Since we were cancelled, there might be entries in the queues.
      // Empty them to prevent their destructor from asserting.
      for (size_t i = 0; i < thread_data_.size(); i++) {
        thread_data_[i].queue.Flush();
      }
    }
    // Join threads explicitly (by destroying) to avoid destruction order within
    // this class.
    for (size_t i = 0; i < thread_data_.size(); ++i)
      thread_data_[i].thread.reset();
  }

  void SetStealPartitions(const std::vector<std::pair<unsigned, unsigned>>& partitions) {
    eigen_plain_assert(partitions.size() == static_cast<std::size_t>(num_threads_));

    // Pass this information to each thread queue.
    for (int i = 0; i < num_threads_; i++) {
      const auto& pair = partitions[i];
      unsigned start = pair.first, end = pair.second;
      AssertBounds(start, end);
      unsigned val = EncodePartition(start, end);
      SetStealPartition(i, val);
    }
  }

  void Schedule(std::function<void()> fn) EIGEN_OVERRIDE {
    ScheduleWithHint(std::move(fn), 0, num_threads_);
  }

  void ScheduleWithHint(std::function<void()> fn, int start,
                        int limit) override {
    Task t = env_.CreateTask(std::move(fn));
    PerThread* pt = GetPerThread();
    if (pt->pool == this) {
      // Worker thread of this pool, push onto the thread's queue.
      Queue& q = thread_data_[pt->thread_id].queue;
      t = q.PushFront(std::move(t));
    } else {
      // A free-standing thread (or worker of another pool), push onto a random
      // queue.
      eigen_plain_assert(start < limit);
      eigen_plain_assert(limit <= num_threads_);
      int num_queues = limit - start;
      int rnd = Rand(&pt->rand) % num_queues;
      eigen_plain_assert(start + rnd < limit);
      Queue& q = thread_data_[start + rnd].queue;
      t = q.PushBack(std::move(t));
    }
    // Note: below we touch this after making w available to worker threads.
    // Strictly speaking, this can lead to a racy-use-after-free. Consider that
    // Schedule is called from a thread that is neither main thread nor a worker
    // thread of this pool. Then, execution of w directly or indirectly
    // completes overall computations, which in turn leads to destruction of
    // this. We expect that such scenario is prevented by program, that is,
    // this is kept alive while any threads can potentially be in Schedule.
    if (!t.f) {
      ec_.Notify(false);
    } else {
      env_.ExecuteTask(t);  // Push failed, execute directly.
    }
  }

  void Cancel() EIGEN_OVERRIDE {
    cancelled_ = true;
    done_ = true;

    // Let each thread know it's been cancelled.
#ifdef EIGEN_THREAD_ENV_SUPPORTS_CANCELLATION
    for (size_t i = 0; i < thread_data_.size(); i++) {
      thread_data_[i].thread->OnCancel();
    }
#endif

    // Wake up the threads without work to let them exit on their own.
    ec_.Notify(true);
  }

  int NumThreads() const EIGEN_FINAL { return num_threads_; }

  int CurrentThreadId() const EIGEN_FINAL {
    const PerThread* pt = const_cast<ThreadPoolTempl*>(this)->GetPerThread();
    if (pt->pool == this) {
      return pt->thread_id;
    } else {
      return -1;
    }
  }

 private:
  // Create a single atomic<int> that encodes start and limit information for
  // each thread.
  // We expect num_threads_ < 65536, so we can store them in a single
  // std::atomic<unsigned>.
  // Exposed publicly as static functions so that external callers can reuse
  // this encode/decode logic for maintaining their own thread-safe copies of
  // scheduling and steal domain(s).
  static const int kMaxPartitionBits = 16;
  static const int kMaxThreads = 1 << kMaxPartitionBits;

  inline unsigned EncodePartition(unsigned start, unsigned limit) {
    return (start << kMaxPartitionBits) | limit;
  }

  inline void DecodePartition(unsigned val, unsigned* start, unsigned* limit) {
    *limit = val & (kMaxThreads - 1);
    val >>= kMaxPartitionBits;
    *start = val;
  }

  void AssertBounds(int start, int end) {
    eigen_plain_assert(start >= 0);
    eigen_plain_assert(start < end);  // non-zero sized partition
    eigen_plain_assert(end <= num_threads_);
  }

  inline void SetStealPartition(size_t i, unsigned val) {
    thread_data_[i].steal_partition.store(val, std::memory_order_relaxed);
  }

  inline unsigned GetStealPartition(int i) {
    return thread_data_[i].steal_partition.load(std::memory_order_relaxed);
  }

  void ComputeCoprimes(int N, MaxSizeVector<unsigned>* coprimes) {
    for (int i = 1; i <= N; i++) {
      unsigned a = i;
      unsigned b = N;
      // If GCD(a, b) == 1, then a and b are coprimes.
      while (b != 0) {
        unsigned tmp = a;
        a = b;
        b = tmp % b;
      }
      if (a == 1) {
        coprimes->push_back(i);
      }
    }
  }

  typedef typename Environment::EnvThread Thread;

  struct PerThread {
    constexpr PerThread() : pool(NULL), rand(0), thread_id(-1) {}
    ThreadPoolTempl* pool;  // Parent pool, or null for normal threads.
    uint64_t rand;          // Random generator state.
    int thread_id;          // Worker thread index in pool.
#ifndef EIGEN_THREAD_LOCAL
    // Prevent false sharing.
    char pad_[128];
#endif
  };

  struct ThreadData {
    constexpr ThreadData() : thread(), steal_partition(0), queue() {}
    std::unique_ptr<Thread> thread;
    std::atomic<unsigned> steal_partition;
    Queue queue;
  };

  Environment env_;
  const int num_threads_;
  const bool allow_spinning_;
  MaxSizeVector<ThreadData> thread_data_;
  MaxSizeVector<MaxSizeVector<unsigned>> all_coprimes_;
  MaxSizeVector<EventCount::Waiter> waiters_;
  unsigned global_steal_partition_;
  std::atomic<unsigned> blocked_;
  std::atomic<bool> spinning_;
  std::atomic<bool> done_;
  std::atomic<bool> cancelled_;
  EventCount ec_;
#ifndef EIGEN_THREAD_LOCAL
  std::unique_ptr<Barrier> init_barrier_;
  std::mutex per_thread_map_mutex_;  // Protects per_thread_map_.
  std::unordered_map<uint64_t, std::unique_ptr<PerThread>> per_thread_map_;
#endif

  // Main worker thread loop.
  void WorkerLoop(int thread_id) {
#ifndef EIGEN_THREAD_LOCAL
    std::unique_ptr<PerThread> new_pt(new PerThread());
    per_thread_map_mutex_.lock();
    bool insertOK = per_thread_map_.emplace(GlobalThreadIdHash(), std::move(new_pt)).second;
    eigen_plain_assert(insertOK);
    EIGEN_UNUSED_VARIABLE(insertOK);
    per_thread_map_mutex_.unlock();
    init_barrier_->Notify();
    init_barrier_->Wait();
#endif
    PerThread* pt = GetPerThread();
    pt->pool = this;
    pt->rand = GlobalThreadIdHash();
    pt->thread_id = thread_id;
    Queue& q = thread_data_[thread_id].queue;
    EventCount::Waiter* waiter = &waiters_[thread_id];
    // TODO(dvyukov,rmlarsen): The time spent in NonEmptyQueueIndex() is
    // proportional to num_threads_ and we assume that new work is scheduled at
    // a constant rate, so we set spin_count to 5000 / num_threads_. The
    // constant was picked based on a fair dice roll, tune it.
    const int spin_count =
        allow_spinning_ && num_threads_ > 0 ? 5000 / num_threads_ : 0;
    if (num_threads_ == 1) {
      // For num_threads_ == 1 there is no point in going through the expensive
      // steal loop. Moreover, since NonEmptyQueueIndex() calls PopBack() on the
      // victim queues it might reverse the order in which ops are executed
      // compared to the order in which they are scheduled, which tends to be
      // counter-productive for the types of I/O workloads the single thread
      // pools tend to be used for.
      while (!cancelled_) {
        Task t = q.PopFront();
        for (int i = 0; i < spin_count && !t.f; i++) {
          if (!cancelled_.load(std::memory_order_relaxed)) {
            t = q.PopFront();
          }
        }
        if (!t.f) {
          if (!WaitForWork(waiter, &t)) {
            return;
          }
        }
        if (t.f) {
          env_.ExecuteTask(t);
        }
      }
    } else {
      while (!cancelled_) {
        Task t = q.PopFront();
        if (!t.f) {
          t = LocalSteal();
          if (!t.f) {
            t = GlobalSteal();
            if (!t.f) {
              // Leave one thread spinning. This reduces latency.
              if (allow_spinning_ && !spinning_ && !spinning_.exchange(true)) {
                for (int i = 0; i < spin_count && !t.f; i++) {
                  if (!cancelled_.load(std::memory_order_relaxed)) {
                    t = GlobalSteal();
                  } else {
                    return;
                  }
                }
                spinning_ = false;
              }
              if (!t.f) {
                if (!WaitForWork(waiter, &t)) {
                  return;
                }
              }
            }
          }
        }
        if (t.f) {
          env_.ExecuteTask(t);
        }
      }
    }
  }

  // Steal tries to steal work from other worker threads in the range [start,
  // limit) in best-effort manner.
  Task Steal(unsigned start, unsigned limit) {
    PerThread* pt = GetPerThread();
    const size_t size = limit - start;
    unsigned r = Rand(&pt->rand);
    // Reduce r into [0, size) range, this utilizes trick from
    // https://lemire.me/blog/2016/06/27/a-fast-alternative-to-the-modulo-reduction/
    eigen_plain_assert(all_coprimes_[size - 1].size() < (1<<30));
    unsigned victim = ((uint64_t)r * (uint64_t)size) >> 32;
    unsigned index = ((uint64_t) all_coprimes_[size - 1].size() * (uint64_t)r) >> 32;
    unsigned inc = all_coprimes_[size - 1][index];

    for (unsigned i = 0; i < size; i++) {
      eigen_plain_assert(start + victim < limit);
      Task t = thread_data_[start + victim].queue.PopBack();
      if (t.f) {
        return t;
      }
      victim += inc;
      if (victim >= size) {
        victim -= size;
      }
    }
    return Task();
  }

  // Steals work within threads belonging to the partition.
  Task LocalSteal() {
    PerThread* pt = GetPerThread();
    unsigned partition = GetStealPartition(pt->thread_id);
    // If thread steal partition is the same as global partition, there is no
    // need to go through the steal loop twice.
    if (global_steal_partition_ == partition) return Task();
    unsigned start, limit;
    DecodePartition(partition, &start, &limit);
    AssertBounds(start, limit);

    return Steal(start, limit);
  }

  // Steals work from any other thread in the pool.
  Task GlobalSteal() {
    return Steal(0, num_threads_);
  }


  // WaitForWork blocks until new work is available (returns true), or if it is
  // time to exit (returns false). Can optionally return a task to execute in t
  // (in such case t.f != nullptr on return).
  bool WaitForWork(EventCount::Waiter* waiter, Task* t) {
    eigen_plain_assert(!t->f);
    // We already did best-effort emptiness check in Steal, so prepare for
    // blocking.
    ec_.Prewait();
    // Now do a reliable emptiness check.
    int victim = NonEmptyQueueIndex();
    if (victim != -1) {
      ec_.CancelWait();
      if (cancelled_) {
        return false;
      } else {
        *t = thread_data_[victim].queue.PopBack();
        return true;
      }
    }
    // Number of blocked threads is used as termination condition.
    // If we are shutting down and all worker threads blocked without work,
    // that's we are done.
    blocked_++;
    // TODO is blocked_ required to be unsigned?
    if (done_ && blocked_ == static_cast<unsigned>(num_threads_)) {
      ec_.CancelWait();
      // Almost done, but need to re-check queues.
      // Consider that all queues are empty and all worker threads are preempted
      // right after incrementing blocked_ above. Now a free-standing thread
      // submits work and calls destructor (which sets done_). If we don't
      // re-check queues, we will exit leaving the work unexecuted.
      if (NonEmptyQueueIndex() != -1) {
        // Note: we must not pop from queues before we decrement blocked_,
        // otherwise the following scenario is possible. Consider that instead
        // of checking for emptiness we popped the only element from queues.
        // Now other worker threads can start exiting, which is bad if the
        // work item submits other work. So we just check emptiness here,
        // which ensures that all worker threads exit at the same time.
        blocked_--;
        return true;
      }
      // Reached stable termination state.
      ec_.Notify(true);
      return false;
    }
    ec_.CommitWait(waiter);
    blocked_--;
    return true;
  }

  int NonEmptyQueueIndex() {
    PerThread* pt = GetPerThread();
    // We intentionally design NonEmptyQueueIndex to steal work from
    // anywhere in the queue so threads don't block in WaitForWork() forever
    // when all threads in their partition go to sleep. Steal is still local.
    const size_t size = thread_data_.size();
    unsigned r = Rand(&pt->rand);
    unsigned inc = all_coprimes_[size - 1][r % all_coprimes_[size - 1].size()];
    unsigned victim = r % size;
    for (unsigned i = 0; i < size; i++) {
      if (!thread_data_[victim].queue.Empty()) {
        return victim;
      }
      victim += inc;
      if (victim >= size) {
        victim -= size;
      }
    }
    return -1;
  }

  static EIGEN_STRONG_INLINE uint64_t GlobalThreadIdHash() {
    return std::hash<std::thread::id>()(std::this_thread::get_id());
  }

  EIGEN_STRONG_INLINE PerThread* GetPerThread() {
#ifndef EIGEN_THREAD_LOCAL
    static PerThread dummy;
    auto it = per_thread_map_.find(GlobalThreadIdHash());
    if (it == per_thread_map_.end()) {
      return &dummy;
    } else {
      return it->second.get();
    }
#else
    EIGEN_THREAD_LOCAL PerThread per_thread_;
    PerThread* pt = &per_thread_;
    return pt;
#endif
  }

  static EIGEN_STRONG_INLINE unsigned Rand(uint64_t* state) {
    uint64_t current = *state;
    // Update the internal state
    *state = current * 6364136223846793005ULL + 0xda3e39cb94b95bdbULL;
    // Generate the random output (using the PCG-XSH-RS scheme)
    return static_cast<unsigned>((current ^ (current >> 22)) >>
                                 (22 + (current >> 61)));
  }
};

typedef ThreadPoolTempl<StlThreadEnvironment> ThreadPool;

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/RunQueue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_
#define EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_

namespace Eigen {

// RunQueue is a fixed-size, partially non-blocking deque or Work items.
// Operations on front of the queue must be done by a single thread (owner),
// operations on back of the queue can be done by multiple threads concurrently.
//
// Algorithm outline:
// All remote threads operating on the queue back are serialized by a mutex.
// This ensures that at most two threads access state: owner and one remote
// thread (Size aside). The algorithm ensures that the occupied region of the
// underlying array is logically continuous (can wraparound, but no stray
// occupied elements). Owner operates on one end of this region, remote thread
// operates on the other end. Synchronization between these threads
// (potential consumption of the last element and take up of the last empty
// element) happens by means of state variable in each element. States are:
// empty, busy (in process of insertion of removal) and ready. Threads claim
// elements (empty->busy and ready->busy transitions) by means of a CAS
// operation. The finishing transition (busy->empty and busy->ready) are done
// with plain store as the element is exclusively owned by the current thread.
//
// Note: we could permit only pointers as elements, then we would not need
// separate state variable as null/non-null pointer value would serve as state,
// but that would require malloc/free per operation for large, complex values
// (and this is designed to store std::function<()>).
template <typename Work, unsigned kSize>
class RunQueue {
 public:
  RunQueue() : front_(0), back_(0) {
    // require power-of-two for fast masking
    eigen_plain_assert((kSize & (kSize - 1)) == 0);
    eigen_plain_assert(kSize > 2);            // why would you do this?
    eigen_plain_assert(kSize <= (64 << 10));  // leave enough space for counter
    for (unsigned i = 0; i < kSize; i++)
      array_[i].state.store(kEmpty, std::memory_order_relaxed);
  }

  ~RunQueue() { eigen_plain_assert(Size() == 0); }

  // PushFront inserts w at the beginning of the queue.
  // If queue is full returns w, otherwise returns default-constructed Work.
  Work PushFront(Work w) {
    unsigned front = front_.load(std::memory_order_relaxed);
    Elem* e = &array_[front & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kEmpty ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return w;
    front_.store(front + 1 + (kSize << 1), std::memory_order_relaxed);
    e->w = std::move(w);
    e->state.store(kReady, std::memory_order_release);
    return Work();
  }

  // PopFront removes and returns the first element in the queue.
  // If the queue was empty returns default-constructed Work.
  Work PopFront() {
    unsigned front = front_.load(std::memory_order_relaxed);
    Elem* e = &array_[(front - 1) & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kReady ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return Work();
    Work w = std::move(e->w);
    e->state.store(kEmpty, std::memory_order_release);
    front = ((front - 1) & kMask2) | (front & ~kMask2);
    front_.store(front, std::memory_order_relaxed);
    return w;
  }

  // PushBack adds w at the end of the queue.
  // If queue is full returns w, otherwise returns default-constructed Work.
  Work PushBack(Work w) {
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    Elem* e = &array_[(back - 1) & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kEmpty ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return w;
    back = ((back - 1) & kMask2) | (back & ~kMask2);
    back_.store(back, std::memory_order_relaxed);
    e->w = std::move(w);
    e->state.store(kReady, std::memory_order_release);
    return Work();
  }

  // PopBack removes and returns the last elements in the queue.
  Work PopBack() {
    if (Empty()) return Work();
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    Elem* e = &array_[back & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kReady ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return Work();
    Work w = std::move(e->w);
    e->state.store(kEmpty, std::memory_order_release);
    back_.store(back + 1 + (kSize << 1), std::memory_order_relaxed);
    return w;
  }

  // PopBackHalf removes and returns half last elements in the queue.
  // Returns number of elements removed.
  unsigned PopBackHalf(std::vector<Work>* result) {
    if (Empty()) return 0;
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    unsigned size = Size();
    unsigned mid = back;
    if (size > 1) mid = back + (size - 1) / 2;
    unsigned n = 0;
    unsigned start = 0;
    for (; static_cast<int>(mid - back) >= 0; mid--) {
      Elem* e = &array_[mid & kMask];
      uint8_t s = e->state.load(std::memory_order_relaxed);
      if (n == 0) {
        if (s != kReady || !e->state.compare_exchange_strong(
                               s, kBusy, std::memory_order_acquire))
          continue;
        start = mid;
      } else {
        // Note: no need to store temporal kBusy, we exclusively own these
        // elements.
        eigen_plain_assert(s == kReady);
      }
      result->push_back(std::move(e->w));
      e->state.store(kEmpty, std::memory_order_release);
      n++;
    }
    if (n != 0)
      back_.store(start + 1 + (kSize << 1), std::memory_order_relaxed);
    return n;
  }

  // Size returns current queue size.
  // Can be called by any thread at any time.
  unsigned Size() const { return SizeOrNotEmpty<true>(); }

  // Empty tests whether container is empty.
  // Can be called by any thread at any time.
  bool Empty() const { return SizeOrNotEmpty<false>() == 0; }

  // Delete all the elements from the queue.
  void Flush() {
    while (!Empty()) {
      PopFront();
    }
  }

 private:
  static const unsigned kMask = kSize - 1;
  static const unsigned kMask2 = (kSize << 1) - 1;
  struct Elem {
    std::atomic<uint8_t> state;
    Work w;
  };
  enum {
    kEmpty,
    kBusy,
    kReady,
  };
  std::mutex mutex_;
  // Low log(kSize) + 1 bits in front_ and back_ contain rolling index of
  // front/back, respectively. The remaining bits contain modification counters
  // that are incremented on Push operations. This allows us to (1) distinguish
  // between empty and full conditions (if we would use log(kSize) bits for
  // position, these conditions would be indistinguishable); (2) obtain
  // consistent snapshot of front_/back_ for Size operation using the
  // modification counters.
  std::atomic<unsigned> front_;
  std::atomic<unsigned> back_;
  Elem array_[kSize];

  // SizeOrNotEmpty returns current queue size; if NeedSizeEstimate is false,
  // only whether the size is 0 is guaranteed to be correct.
  // Can be called by any thread at any time.
  template<bool NeedSizeEstimate>
  unsigned SizeOrNotEmpty() const {
    // Emptiness plays critical role in thread pool blocking. So we go to great
    // effort to not produce false positives (claim non-empty queue as empty).
    unsigned front = front_.load(std::memory_order_acquire);
    for (;;) {
      // Capture a consistent snapshot of front/tail.
      unsigned back = back_.load(std::memory_order_acquire);
      unsigned front1 = front_.load(std::memory_order_relaxed);
      if (front != front1) {
        front = front1;
        std::atomic_thread_fence(std::memory_order_acquire);
        continue;
      }
      if (NeedSizeEstimate) {
        return CalculateSize(front, back);
      } else {
        // This value will be 0 if the queue is empty, and undefined otherwise.
        unsigned maybe_zero = ((front ^ back) & kMask2);
        // Queue size estimate must agree with maybe zero check on the queue
        // empty/non-empty state.
        eigen_assert((CalculateSize(front, back) == 0) == (maybe_zero == 0));
        return maybe_zero;
      }
    }
  }

  EIGEN_ALWAYS_INLINE
  unsigned CalculateSize(unsigned front, unsigned back) const {
    int size = (front & kMask2) - (back & kMask2);
    // Fix overflow.
    if (size < 0) size += 2 * kSize;
    // Order of modification in push/pop is crafted to make the queue look
    // larger than it is during concurrent modifications. E.g. push can
    // increment size before the corresponding pop has decremented it.
    // So the computed size can be up to kSize + 1, fix it.
    if (size > static_cast<int>(kSize)) size = kSize;
    return static_cast<unsigned>(size);
  }

  RunQueue(const RunQueue&) = delete;
  void operator=(const RunQueue&) = delete;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadCancel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H
#define EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H

// Try to come up with a portable way to cancel a thread
#if EIGEN_OS_GNULINUX
  #define EIGEN_THREAD_CANCEL(t)                  \
    pthread_cancel(t.native_handle());
  #define EIGEN_SUPPORTS_THREAD_CANCELLATION 1
#else
#define EIGEN_THREAD_CANCEL(t)
#endif


#endif  // EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadEnvironment.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H
#define EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H

namespace Eigen {

struct StlThreadEnvironment {
  struct Task {
    std::function<void()> f;
  };

  // EnvThread constructor must start the thread,
  // destructor must join the thread.
  class EnvThread {
   public:
    EnvThread(std::function<void()> f) : thr_(std::move(f)) {}
    ~EnvThread() { thr_.join(); }
    // This function is called when the threadpool is cancelled.
    void OnCancel() { }

   private:
    std::thread thr_;
  };

  EnvThread* CreateThread(std::function<void()> f) { return new EnvThread(std::move(f)); }
  Task CreateTask(std::function<void()> f) { return Task{std::move(f)}; }
  void ExecuteTask(const Task& t) { t.f(); }
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadLocal.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H
#define EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H

#ifdef EIGEN_AVOID_THREAD_LOCAL

#ifdef EIGEN_THREAD_LOCAL
#undef EIGEN_THREAD_LOCAL
#endif

#else

#if EIGEN_MAX_CPP_VER >= 11 &&                         \
    ((EIGEN_COMP_GNUC && EIGEN_GNUC_AT_LEAST(4, 8)) || \
     __has_feature(cxx_thread_local)                || \
     (EIGEN_COMP_MSVC >= 1900) )
#define EIGEN_THREAD_LOCAL static thread_local
#endif

// Disable TLS for Apple and Android builds with older toolchains.
#if defined(__APPLE__)
// Included for TARGET_OS_IPHONE, __IPHONE_OS_VERSION_MIN_REQUIRED,
// __IPHONE_8_0.
#include <Availability.h>
#include <TargetConditionals.h>
#endif
// Checks whether C++11's `thread_local` storage duration specifier is
// supported.
#if defined(__apple_build_version__) &&     \
    ((__apple_build_version__ < 8000042) || \
     (TARGET_OS_IPHONE && __IPHONE_OS_VERSION_MIN_REQUIRED < __IPHONE_9_0))
// Notes: Xcode's clang did not support `thread_local` until version
// 8, and even then not for all iOS < 9.0.
#undef EIGEN_THREAD_LOCAL

#elif defined(__ANDROID__) && EIGEN_COMP_CLANG
// There are platforms for which TLS should not be used even though the compiler
// makes it seem like it's supported (Android NDK < r12b for example).
// This is primarily because of linker problems and toolchain misconfiguration:
// TLS isn't supported until NDK r12b per
// https://developer.android.com/ndk/downloads/revision_history.html
// Since NDK r16, `__NDK_MAJOR__` and `__NDK_MINOR__` are defined in
// <android/ndk-version.h>. For NDK < r16, users should define these macros,
// e.g. `-D__NDK_MAJOR__=11 -D__NKD_MINOR__=0` for NDK r11.
#if __has_include(<android/ndk-version.h>)
#include <android/ndk-version.h>
#endif  // __has_include(<android/ndk-version.h>)
#if defined(__ANDROID__) && defined(__clang__) && defined(__NDK_MAJOR__) && \
    defined(__NDK_MINOR__) &&                                               \
    ((__NDK_MAJOR__ < 12) || ((__NDK_MAJOR__ == 12) && (__NDK_MINOR__ < 1)))
#undef EIGEN_THREAD_LOCAL
#endif
#endif  // defined(__ANDROID__) && defined(__clang__)

#endif  // EIGEN_AVOID_THREAD_LOCAL

namespace Eigen {

namespace internal {
template <typename T>
struct ThreadLocalNoOpInitialize {
  void operator()(T&) const {}
};

template <typename T>
struct ThreadLocalNoOpRelease {
  void operator()(T&) const {}
};

}  // namespace internal

// Thread local container for elements of type T, that does not use thread local
// storage. As long as the number of unique threads accessing this storage
// is smaller than `capacity_`, it is lock-free and wait-free. Otherwise it will
// use a mutex for synchronization.
//
// Type `T` has to be default constructible, and by default each thread will get
// a default constructed value. It is possible to specify custom `initialize`
// callable, that will be called lazily from each thread accessing this object,
// and will be passed a default initialized object of type `T`. Also it's
// possible to pass a custom `release` callable, that will be invoked before
// calling ~T().
//
// Example:
//
//   struct Counter {
//     int value = 0;
//   }
//
//   Eigen::ThreadLocal<Counter> counter(10);
//
//   // Each thread will have access to it's own counter object.
//   Counter& cnt = counter.local();
//   cnt++;
//
// WARNING: Eigen::ThreadLocal uses the OS-specific value returned by
// std::this_thread::get_id() to identify threads. This value is not guaranteed
// to be unique except for the life of the thread. A newly created thread may
// get an OS-specific ID equal to that of an already destroyed thread.
//
// Somewhat similar to TBB thread local storage, with similar restrictions:
// https://www.threadingbuildingblocks.org/docs/help/reference/thread_local_storage/enumerable_thread_specific_cls.html
//
template <typename T,
          typename Initialize = internal::ThreadLocalNoOpInitialize<T>,
          typename Release = internal::ThreadLocalNoOpRelease<T>>
class ThreadLocal {
  // We preallocate default constructed elements in MaxSizedVector.
  static_assert(std::is_default_constructible<T>::value,
                "ThreadLocal data type must be default constructible");

 public:
  explicit ThreadLocal(int capacity)
      : ThreadLocal(capacity, internal::ThreadLocalNoOpInitialize<T>(),
                    internal::ThreadLocalNoOpRelease<T>()) {}

  ThreadLocal(int capacity, Initialize initialize)
      : ThreadLocal(capacity, std::move(initialize),
                    internal::ThreadLocalNoOpRelease<T>()) {}

  ThreadLocal(int capacity, Initialize initialize, Release release)
      : initialize_(std::move(initialize)),
        release_(std::move(release)),
        capacity_(capacity),
        data_(capacity_),
        ptr_(capacity_),
        filled_records_(0) {
    eigen_assert(capacity_ >= 0);
    data_.resize(capacity_);
    for (int i = 0; i < capacity_; ++i) {
      ptr_.emplace_back(nullptr);
    }
  }

  T& local() {
    std::thread::id this_thread = std::this_thread::get_id();
    if (capacity_ == 0) return SpilledLocal(this_thread);

    std::size_t h = std::hash<std::thread::id>()(this_thread);
    const int start_idx = h % capacity_;

    // NOTE: From the definition of `std::this_thread::get_id()` it is
    // guaranteed that we never can have concurrent insertions with the same key
    // to our hash-map like data structure. If we didn't find an element during
    // the initial traversal, it's guaranteed that no one else could have
    // inserted it while we are in this function. This allows to massively
    // simplify out lock-free insert-only hash map.

    // Check if we already have an element for `this_thread`.
    int idx = start_idx;
    while (ptr_[idx].load() != nullptr) {
      ThreadIdAndValue& record = *(ptr_[idx].load());
      if (record.thread_id == this_thread) return record.value;

      idx += 1;
      if (idx >= capacity_) idx -= capacity_;
      if (idx == start_idx) break;
    }

    // If we are here, it means that we found an insertion point in lookup
    // table at `idx`, or we did a full traversal and table is full.

    // If lock-free storage is full, fallback on mutex.
    if (filled_records_.load() >= capacity_) return SpilledLocal(this_thread);

    // We double check that we still have space to insert an element into a lock
    // free storage. If old value in `filled_records_` is larger than the
    // records capacity, it means that some other thread added an element while
    // we were traversing lookup table.
    int insertion_index =
        filled_records_.fetch_add(1, std::memory_order_relaxed);
    if (insertion_index >= capacity_) return SpilledLocal(this_thread);

    // At this point it's guaranteed that we can access to
    // data_[insertion_index_] without a data race.
    data_[insertion_index].thread_id = this_thread;
    initialize_(data_[insertion_index].value);

    // That's the pointer we'll put into the lookup table.
    ThreadIdAndValue* inserted = &data_[insertion_index];

    // We'll use nullptr pointer to ThreadIdAndValue in a compare-and-swap loop.
    ThreadIdAndValue* empty = nullptr;

    // Now we have to find an insertion point into the lookup table. We start
    // from the `idx` that was identified as an insertion point above, it's
    // guaranteed that we will have an empty record somewhere in a lookup table
    // (because we created a record in the `data_`).
    const int insertion_idx = idx;

    do {
      // Always start search from the original insertion candidate.
      idx = insertion_idx;
      while (ptr_[idx].load() != nullptr) {
        idx += 1;
        if (idx >= capacity_) idx -= capacity_;
        // If we did a full loop, it means that we don't have any free entries
        // in the lookup table, and this means that something is terribly wrong.
        eigen_assert(idx != insertion_idx);
      }
      // Atomic CAS of the pointer guarantees that any other thread, that will
      // follow this pointer will see all the mutations in the `data_`.
    } while (!ptr_[idx].compare_exchange_weak(empty, inserted));

    return inserted->value;
  }

  // WARN: It's not thread safe to call it concurrently with `local()`.
  void ForEach(std::function<void(std::thread::id, T&)> f) {
    // Reading directly from `data_` is unsafe, because only CAS to the
    // record in `ptr_` makes all changes visible to other threads.
    for (auto& ptr : ptr_) {
      ThreadIdAndValue* record = ptr.load();
      if (record == nullptr) continue;
      f(record->thread_id, record->value);
    }

    // We did not spill into the map based storage.
    if (filled_records_.load(std::memory_order_relaxed) < capacity_) return;

    // Adds a happens before edge from the last call to SpilledLocal().
    std::unique_lock<std::mutex> lock(mu_);
    for (auto& kv : per_thread_map_) {
      f(kv.first, kv.second);
    }
  }

  // WARN: It's not thread safe to call it concurrently with `local()`.
  ~ThreadLocal() {
    // Reading directly from `data_` is unsafe, because only CAS to the record
    // in `ptr_` makes all changes visible to other threads.
    for (auto& ptr : ptr_) {
      ThreadIdAndValue* record = ptr.load();
      if (record == nullptr) continue;
      release_(record->value);
    }

    // We did not spill into the map based storage.
    if (filled_records_.load(std::memory_order_relaxed) < capacity_) return;

    // Adds a happens before edge from the last call to SpilledLocal().
    std::unique_lock<std::mutex> lock(mu_);
    for (auto& kv : per_thread_map_) {
      release_(kv.second);
    }
  }

 private:
  struct ThreadIdAndValue {
    std::thread::id thread_id;
    T value;
  };

  // Use unordered map guarded by a mutex when lock free storage is full.
  T& SpilledLocal(std::thread::id this_thread) {
    std::unique_lock<std::mutex> lock(mu_);

    auto it = per_thread_map_.find(this_thread);
    if (it == per_thread_map_.end()) {
      auto result = per_thread_map_.emplace(this_thread, T());
      eigen_assert(result.second);
      initialize_((*result.first).second);
      return (*result.first).second;
    } else {
      return it->second;
    }
  }

  Initialize initialize_;
  Release release_;
  const int capacity_;

  // Storage that backs lock-free lookup table `ptr_`. Records stored in this
  // storage contiguously starting from index 0.
  MaxSizeVector<ThreadIdAndValue> data_;

  // Atomic pointers to the data stored in `data_`. Used as a lookup table for
  // linear probing hash map (https://en.wikipedia.org/wiki/Linear_probing).
  MaxSizeVector<std::atomic<ThreadIdAndValue*>> ptr_;

  // Number of records stored in the `data_`.
  std::atomic<int> filled_records_;

  // We fallback on per thread map if lock-free storage is full. In practice
  // this should never happen, if `capacity_` is a reasonable estimate of the
  // number of threads running in a system.
  std::mutex mu_;  // Protects per_thread_map_.
  std::unordered_map<std::thread::id, T> per_thread_map_;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadPoolInterface.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H
#define EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H

namespace Eigen {

// This defines an interface that ThreadPoolDevice can take to use
// custom thread pools underneath.
class ThreadPoolInterface {
 public:
  // Submits a closure to be run by a thread in the pool.
  virtual void Schedule(std::function<void()> fn) = 0;

  // Submits a closure to be run by threads in the range [start, end) in the
  // pool.
  virtual void ScheduleWithHint(std::function<void()> fn, int /*start*/,
                                int /*end*/) {
    // Just defer to Schedule in case sub-classes aren't interested in
    // overriding this functionality.
    Schedule(fn);
  }

  // If implemented, stop processing the closures that have been enqueued.
  // Currently running closures may still be processed.
  // If not implemented, does nothing.
  virtual void Cancel() {}

  // Returns the number of threads in the pool.
  virtual int NumThreads() const = 0;

  // Returns a logical thread index between 0 and NumThreads() - 1 if called
  // from one of the threads in the pool. Returns -1 otherwise.
  virtual int CurrentThreadId() const = 0;

  virtual ~ThreadPoolInterface() {}
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadYield.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H
#define EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H

// Try to come up with a portable way to yield
#if EIGEN_COMP_GNUC && EIGEN_GNUC_AT_MOST(4, 7)
#define EIGEN_THREAD_YIELD() sched_yield()
#else
#define EIGEN_THREAD_YIELD() std::this_thread::yield()
#endif

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Meta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11META_H
#define EIGEN_CXX11META_H

#include <vector>
#include "EmulateArray.h"

#include "CXX11Workarounds.h"

namespace Eigen {

namespace internal {

/** \internal
  * \file CXX11/util/CXX11Meta.h
  * This file contains generic metaprogramming classes which are not specifically related to Eigen.
  * This file expands upon Core/util/Meta.h and adds support for C++11 specific features.
  */

template<typename... tt>
struct type_list { constexpr static int count = sizeof...(tt); };

template<typename t, typename... tt>
struct type_list<t, tt...> { constexpr static int count = sizeof...(tt) + 1; typedef t first_type; };

template<typename T, T... nn>
struct numeric_list { constexpr static std::size_t count = sizeof...(nn); };

template<typename T, T n, T... nn>
struct numeric_list<T, n, nn...> { static const std::size_t count = sizeof...(nn) + 1; const static T first_value = n; };

#ifndef EIGEN_PARSED_BY_DOXYGEN
/* numeric list constructors
 *
 * equivalencies:
 *     constructor                                              result
 *     typename gen_numeric_list<int, 5>::type                  numeric_list<int, 0,1,2,3,4>
 *     typename gen_numeric_list_reversed<int, 5>::type         numeric_list<int, 4,3,2,1,0>
 *     typename gen_numeric_list_swapped_pair<int, 5,1,2>::type numeric_list<int, 0,2,1,3,4>
 *     typename gen_numeric_list_repeated<int, 0, 5>::type      numeric_list<int, 0,0,0,0,0>
 */

template<typename T, std::size_t n, T start = 0, T... ii> struct gen_numeric_list                     : gen_numeric_list<T, n-1, start, start + n-1, ii...> {};
template<typename T, T start, T... ii>                    struct gen_numeric_list<T, 0, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T start = 0, T... ii> struct gen_numeric_list_reversed                     : gen_numeric_list_reversed<T, n-1, start, ii..., start + n-1> {};
template<typename T, T start, T... ii>                    struct gen_numeric_list_reversed<T, 0, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T a, T b, T start = 0, T... ii> struct gen_numeric_list_swapped_pair                           : gen_numeric_list_swapped_pair<T, n-1, a, b, start, (start + n-1) == a ? b : ((start + n-1) == b ? a : (start + n-1)), ii...> {};
template<typename T, T a, T b, T start, T... ii>                    struct gen_numeric_list_swapped_pair<T, 0, a, b, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T V, T... nn> struct gen_numeric_list_repeated                 : gen_numeric_list_repeated<T, n-1, V, V, nn...> {};
template<typename T, T V, T... nn>                struct gen_numeric_list_repeated<T, 0, V, nn...> { typedef numeric_list<T, nn...> type; };

/* list manipulation: concatenate */

template<class a, class b> struct concat;

template<typename... as, typename... bs> struct concat<type_list<as...>,       type_list<bs...>>        { typedef type_list<as..., bs...> type; };
template<typename T, T... as, T... bs>   struct concat<numeric_list<T, as...>, numeric_list<T, bs...> > { typedef numeric_list<T, as..., bs...> type; };

template<typename... p> struct mconcat;
template<typename a>                             struct mconcat<a>           { typedef a type; };
template<typename a, typename b>                 struct mconcat<a, b>        : concat<a, b> {};
template<typename a, typename b, typename... cs> struct mconcat<a, b, cs...> : concat<a, typename mconcat<b, cs...>::type> {};

/* list manipulation: extract slices */

template<int n, typename x> struct take;
template<int n, typename a, typename... as> struct take<n, type_list<a, as...>> : concat<type_list<a>, typename take<n-1, type_list<as...>>::type> {};
template<int n>                             struct take<n, type_list<>>         { typedef type_list<> type; };
template<typename a, typename... as>        struct take<0, type_list<a, as...>> { typedef type_list<> type; };
template<>                                  struct take<0, type_list<>>         { typedef type_list<> type; };

template<typename T, int n, T a, T... as> struct take<n, numeric_list<T, a, as...>> : concat<numeric_list<T, a>, typename take<n-1, numeric_list<T, as...>>::type> {};
template<typename T, int n>               struct take<n, numeric_list<T>>           { typedef numeric_list<T> type; };
template<typename T, T a, T... as>        struct take<0, numeric_list<T, a, as...>> { typedef numeric_list<T> type; };
template<typename T>                      struct take<0, numeric_list<T>>           { typedef numeric_list<T> type; };

template<typename T, int n, T... ii>      struct h_skip_helper_numeric;
template<typename T, int n, T i, T... ii> struct h_skip_helper_numeric<T, n, i, ii...> : h_skip_helper_numeric<T, n-1, ii...> {};
template<typename T, T i, T... ii>        struct h_skip_helper_numeric<T, 0, i, ii...> { typedef numeric_list<T, i, ii...> type; };
template<typename T, int n>               struct h_skip_helper_numeric<T, n>           { typedef numeric_list<T> type; };
template<typename T>                      struct h_skip_helper_numeric<T, 0>           { typedef numeric_list<T> type; };

template<int n, typename... tt>             struct h_skip_helper_type;
template<int n, typename t, typename... tt> struct h_skip_helper_type<n, t, tt...> : h_skip_helper_type<n-1, tt...> {};
template<typename t, typename... tt>        struct h_skip_helper_type<0, t, tt...> { typedef type_list<t, tt...> type; };
template<int n>                             struct h_skip_helper_type<n>           { typedef type_list<> type; };
template<>                                  struct h_skip_helper_type<0>           { typedef type_list<> type; };
#endif //not EIGEN_PARSED_BY_DOXYGEN

template<int n>
struct h_skip {
  template<typename T, T... ii>
  constexpr static EIGEN_STRONG_INLINE typename h_skip_helper_numeric<T, n, ii...>::type helper(numeric_list<T, ii...>) { return typename h_skip_helper_numeric<T, n, ii...>::type(); }
  template<typename... tt>
  constexpr static EIGEN_STRONG_INLINE typename h_skip_helper_type<n, tt...>::type helper(type_list<tt...>) { return typename h_skip_helper_type<n, tt...>::type(); }
};

template<int n, typename a> struct skip { typedef decltype(h_skip<n>::helper(a())) type; };

template<int start, int count, typename a> struct slice : take<count, typename skip<start, a>::type> {};

/* list manipulation: retrieve single element from list */

template<int n, typename x> struct get;

template<int n, typename a, typename... as>               struct get<n, type_list<a, as...>>   : get<n-1, type_list<as...>> {};
template<typename a, typename... as>                      struct get<0, type_list<a, as...>>   { typedef a type; };

template<typename T, int n, T a, T... as>                        struct get<n, numeric_list<T, a, as...>>   : get<n-1, numeric_list<T, as...>> {};
template<typename T, T a, T... as>                               struct get<0, numeric_list<T, a, as...>>   { constexpr static T value = a; };

template<std::size_t n, typename T, T a, T... as> constexpr T       array_get(const numeric_list<T, a, as...>&) {
   return get<(int)n, numeric_list<T, a, as...>>::value;
}

/* always get type, regardless of dummy; good for parameter pack expansion */

template<typename T, T dummy, typename t> struct id_numeric  { typedef t type; };
template<typename dummy, typename t>      struct id_type     { typedef t type; };

/* equality checking, flagged version */

template<typename a, typename b> struct is_same_gf : is_same<a, b> { constexpr static int global_flags = 0; };

/* apply_op to list */

template<
  bool from_left, // false
  template<typename, typename> class op,
  typename additional_param,
  typename... values
>
struct h_apply_op_helper                                        { typedef type_list<typename op<values, additional_param>::type...> type; };
template<
  template<typename, typename> class op,
  typename additional_param,
  typename... values
>
struct h_apply_op_helper<true, op, additional_param, values...> { typedef type_list<typename op<additional_param, values>::type...> type; };

template<
  bool from_left,
  template<typename, typename> class op,
  typename additional_param
>
struct h_apply_op
{
  template<typename... values>
  constexpr static typename h_apply_op_helper<from_left, op, additional_param, values...>::type helper(type_list<values...>)
  { return typename h_apply_op_helper<from_left, op, additional_param, values...>::type(); }
};

template<
  template<typename, typename> class op,
  typename additional_param,
  typename a
>
struct apply_op_from_left { typedef decltype(h_apply_op<true, op, additional_param>::helper(a())) type; };

template<
  template<typename, typename> class op,
  typename additional_param,
  typename a
>
struct apply_op_from_right { typedef decltype(h_apply_op<false, op, additional_param>::helper(a())) type; };

/* see if an element is in a list */

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  bool last_check_positive = false
>
struct contained_in_list;

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list
>
struct contained_in_list<test, check_against, h_list, true>
{
  constexpr static bool value = true;
};

template<
  template<typename, typename> class test,
  typename check_against,
  typename a,
  typename... as
>
struct contained_in_list<test, check_against, type_list<a, as...>, false> : contained_in_list<test, check_against, type_list<as...>, test<check_against, a>::value> {};

template<
  template<typename, typename> class test,
  typename check_against
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty)
>
struct contained_in_list<test, check_against, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, false> { constexpr static bool value = false; };

/* see if an element is in a list and check for global flags */

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  int default_flags = 0,
  bool last_check_positive = false,
  int last_check_flags = default_flags
>
struct contained_in_list_gf;

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, h_list, default_flags, true, last_check_flags>
{
  constexpr static bool value = true;
  constexpr static int global_flags = last_check_flags;
};

template<
  template<typename, typename> class test,
  typename check_against,
  typename a,
  typename... as,
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, type_list<a, as...>, default_flags, false, last_check_flags> : contained_in_list_gf<test, check_against, type_list<as...>, default_flags, test<check_against, a>::value, test<check_against, a>::global_flags> {};

template<
  template<typename, typename> class test,
  typename check_against
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty),
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, default_flags, false, last_check_flags> { constexpr static bool value = false; constexpr static int global_flags = default_flags; };

/* generic reductions */

template<
  typename Reducer,
  typename... Ts
> struct reduce;

template<
  typename Reducer
> struct reduce<Reducer>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE int run() { return Reducer::Identity; }
};

template<
  typename Reducer,
  typename A
> struct reduce<Reducer, A>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE A run(A a) { return a; }
};

template<
  typename Reducer,
  typename A,
  typename... Ts
> struct reduce<Reducer, A, Ts...>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, Ts... ts) -> decltype(Reducer::run(a, reduce<Reducer, Ts...>::run(ts...))) {
    return Reducer::run(a, reduce<Reducer, Ts...>::run(ts...));
  }
};

/* generic binary operations */

struct sum_op           {
  template<typename A, typename B> EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a + b)   { return a + b;   }
  static constexpr int Identity = 0;
};
struct product_op       {
  template<typename A, typename B> EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a * b)   { return a * b;   }
  static constexpr int Identity = 1;
};

struct logical_and_op   { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a && b)  { return a && b;  } };
struct logical_or_op    { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a || b)  { return a || b;  } };

struct equal_op         { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a == b)  { return a == b;  } };
struct not_equal_op     { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a != b)  { return a != b;  } };
struct lesser_op        { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a < b)   { return a < b;   } };
struct lesser_equal_op  { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a <= b)  { return a <= b;  } };
struct greater_op       { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a > b)   { return a > b;   } };
struct greater_equal_op { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a >= b)  { return a >= b;  } };

/* generic unary operations */

struct not_op                { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(!a)      { return !a;      } };
struct negation_op           { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(-a)      { return -a;      } };
struct greater_equal_zero_op { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(a >= 0)  { return a >= 0;  } };


/* reductions for lists */

// using auto -> return value spec makes ICC 13.0 and 13.1 crash here, so we have to hack it
// together in front... (13.0 doesn't work with array_prod/array_reduce/... anyway, but 13.1
// does...
template<typename... Ts>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE decltype(reduce<product_op, Ts...>::run((*((Ts*)0))...)) arg_prod(Ts... ts)
{
  return reduce<product_op, Ts...>::run(ts...);
}

template<typename... Ts>
constexpr EIGEN_STRONG_INLINE decltype(reduce<sum_op, Ts...>::run((*((Ts*)0))...)) arg_sum(Ts... ts)
{
  return reduce<sum_op, Ts...>::run(ts...);
}

/* reverse arrays */

template<typename Array, int... n>
constexpr EIGEN_STRONG_INLINE Array h_array_reverse(Array arr, numeric_list<int, n...>)
{
  return {{array_get<sizeof...(n) - n - 1>(arr)...}};
}

template<typename T, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<T, N> array_reverse(array<T, N> arr)
{
  return h_array_reverse(arr, typename gen_numeric_list<int, N>::type());
}


/* generic array reductions */

// can't reuse standard reduce() interface above because Intel's Compiler
// *really* doesn't like it, so we just reimplement the stuff
// (start from N - 1 and work down to 0 because specialization for
// n == N - 1 also doesn't work in Intel's compiler, so it goes into
// an infinite loop)
template<typename Reducer, typename T, std::size_t N, std::size_t n = N - 1>
struct h_array_reduce {
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(array<T, N> arr, T identity) -> decltype(Reducer::run(h_array_reduce<Reducer, T, N, n - 1>::run(arr, identity), array_get<n>(arr)))
  {
    return Reducer::run(h_array_reduce<Reducer, T, N, n - 1>::run(arr, identity), array_get<n>(arr));
  }
};

template<typename Reducer, typename T, std::size_t N>
struct h_array_reduce<Reducer, T, N, 0>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE T run(const array<T, N>& arr, T)
  {
    return array_get<0>(arr);
  }
};

template<typename Reducer, typename T>
struct h_array_reduce<Reducer, T, 0>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE T run(const array<T, 0>&, T identity)
  {
    return identity;
  }
};

template<typename Reducer, typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_reduce(const array<T, N>& arr, T identity) -> decltype(h_array_reduce<Reducer, T, N>::run(arr, identity))
{
  return h_array_reduce<Reducer, T, N>::run(arr, identity);
}

/* standard array reductions */

template<typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_sum(const array<T, N>& arr) -> decltype(array_reduce<sum_op, T, N>(arr, static_cast<T>(0)))
{
  return array_reduce<sum_op, T, N>(arr, static_cast<T>(0));
}

template<typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_prod(const array<T, N>& arr) -> decltype(array_reduce<product_op, T, N>(arr, static_cast<T>(1)))
{
  return array_reduce<product_op, T, N>(arr, static_cast<T>(1));
}

template<typename t>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE t array_prod(const std::vector<t>& a) {
  eigen_assert(a.size() > 0);
  t prod = 1;
  for (size_t i = 0; i < a.size(); ++i) { prod *= a[i]; }
  return prod;
}

/* zip an array */

template<typename Op, typename A, typename B, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A(), B())),N> h_array_zip(array<A, N> a, array<B, N> b, numeric_list<int, n...>)
{
  return array<decltype(Op::run(A(), B())),N>{{ Op::run(array_get<n>(a), array_get<n>(b))... }};
}

template<typename Op, typename A, typename B, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A(), B())),N> array_zip(array<A, N> a, array<B, N> b)
{
  return h_array_zip<Op>(a, b, typename gen_numeric_list<int, N>::type());
}

/* zip an array and reduce the result */

template<typename Reducer, typename Op, typename A, typename B, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE auto h_array_zip_and_reduce(array<A, N> a, array<B, N> b, numeric_list<int, n...>) -> decltype(reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A(), B()))>::type...>::run(Op::run(array_get<n>(a), array_get<n>(b))...))
{
  return reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A(), B()))>::type...>::run(Op::run(array_get<n>(a), array_get<n>(b))...);
}

template<typename Reducer, typename Op, typename A, typename B, std::size_t N>
constexpr EIGEN_STRONG_INLINE auto array_zip_and_reduce(array<A, N> a, array<B, N> b) -> decltype(h_array_zip_and_reduce<Reducer, Op, A, B, N>(a, b, typename gen_numeric_list<int, N>::type()))
{
  return h_array_zip_and_reduce<Reducer, Op, A, B, N>(a, b, typename gen_numeric_list<int, N>::type());
}

/* apply stuff to an array */

template<typename Op, typename A, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A())),N> h_array_apply(array<A, N> a, numeric_list<int, n...>)
{
  return array<decltype(Op::run(A())),N>{{ Op::run(array_get<n>(a))... }};
}

template<typename Op, typename A, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A())),N> array_apply(array<A, N> a)
{
  return h_array_apply<Op>(a, typename gen_numeric_list<int, N>::type());
}

/* apply stuff to an array and reduce */

template<typename Reducer, typename Op, typename A, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE auto h_array_apply_and_reduce(array<A, N> arr, numeric_list<int, n...>) -> decltype(reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A()))>::type...>::run(Op::run(array_get<n>(arr))...))
{
  return reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A()))>::type...>::run(Op::run(array_get<n>(arr))...);
}

template<typename Reducer, typename Op, typename A, std::size_t N>
constexpr EIGEN_STRONG_INLINE auto array_apply_and_reduce(array<A, N> a) -> decltype(h_array_apply_and_reduce<Reducer, Op, A, N>(a, typename gen_numeric_list<int, N>::type()))
{
  return h_array_apply_and_reduce<Reducer, Op, A, N>(a, typename gen_numeric_list<int, N>::type());
}

/* repeat a value n times (and make an array out of it
 * usage:
 *   array<int, 16> = repeat<16>(42);
 */

template<int n>
struct h_repeat
{
  template<typename t, int... ii>
  constexpr static EIGEN_STRONG_INLINE array<t, n> run(t v, numeric_list<int, ii...>)
  {
    return {{ typename id_numeric<int, ii, t>::type(v)... }};
  }
};

template<int n, typename t>
constexpr array<t, n> repeat(t v) { return h_repeat<n>::run(v, typename gen_numeric_list<int, n>::type()); }

/* instantiate a class by a C-style array */
template<class InstType, typename ArrType, std::size_t N, bool Reverse, typename... Ps>
struct h_instantiate_by_c_array;

template<class InstType, typename ArrType, std::size_t N, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, N, false, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    return h_instantiate_by_c_array<InstType, ArrType, N - 1, false, Ps..., ArrType>::run(arr + 1, args..., arr[0]);
  }
};

template<class InstType, typename ArrType, std::size_t N, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, N, true, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    return h_instantiate_by_c_array<InstType, ArrType, N - 1, false, ArrType, Ps...>::run(arr + 1, arr[0], args...);
  }
};

template<class InstType, typename ArrType, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, 0, false, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    (void)arr;
    return InstType(args...);
  }
};

template<class InstType, typename ArrType, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, 0, true, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    (void)arr;
    return InstType(args...);
  }
};

template<class InstType, typename ArrType, std::size_t N, bool Reverse = false>
InstType instantiate_by_c_array(ArrType* arr)
{
  return h_instantiate_by_c_array<InstType, ArrType, N, Reverse>::run(arr);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Workarounds.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11WORKAROUNDS_H
#define EIGEN_CXX11WORKAROUNDS_H

/* COMPATIBILITY CHECKS
 * (so users of compilers that are too old get some realistic error messages)
 */
#if defined(__INTEL_COMPILER) && (__INTEL_COMPILER < 1310)
#error Intel Compiler only supports required C++ features since version 13.1.
// note that most stuff in principle works with 13.0 but when combining
// some features, at some point 13.0 will just fail with an internal assertion
#elif defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER) && (__GNUC__ < 4 || (__GNUC__ == 4 && __GNUC_MINOR__ < 6))
// G++ < 4.6 by default will continue processing the source files - even if we use #error to make
// it error out. For this reason, we use the pragma to make sure G++ aborts at the first error
// it sees. Unfortunately, that is still not our #error directive, but at least the output is
// short enough the user has a chance to see that the compiler version is not sufficient for
// the funky template mojo we use.
#pragma GCC diagnostic error "-Wfatal-errors"
#error GNU C++ Compiler (g++) only supports required C++ features since version 4.6.
#endif

/* Check that the compiler at least claims to support C++11. It might not be sufficient
 * because the compiler may not implement it correctly, but at least we'll know.
 * On the other hand, visual studio still doesn't claim to support C++11 although it's
 * compliant enugh for our purpose.
 */
#if (EIGEN_COMP_CXXVER < 11)
#if defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER)
#pragma GCC diagnostic error "-Wfatal-errors"
#endif
#error This library needs at least a C++11 compliant compiler. If you use g++/clang, please enable the -std=c++11 compiler flag. (-std=c++0x on older versions.)
#endif

namespace Eigen {

namespace internal {

/* std::get is only constexpr in C++14, not yet in C++11
 */


template<std::size_t I_, class T> constexpr inline T&       array_get(std::vector<T>&       a) { return a[I_]; }
template<std::size_t I_, class T> constexpr inline T&&      array_get(std::vector<T>&&      a) { return a[I_]; }
template<std::size_t I_, class T> constexpr inline T const& array_get(std::vector<T> const& a) { return a[I_]; }

/* Suppose you have a template of the form
 * template<typename T> struct X;
 * And you want to specialize it in such a way:
 *    template<typename S1, typename... SN> struct X<Foo<S1, SN...>> { ::: };
 *    template<>                            struct X<Foo<>>          { ::: };
 * This will work in Intel's compiler 13.0, but only to some extent in g++ 4.6, since
 * g++ can only match templates called with parameter packs if the number of template
 * arguments is not a fixed size (so inside the first specialization, referencing
 * X<Foo<Sn...>> will fail in g++). On the other hand, g++ will accept the following:
 *    template<typename S...> struct X<Foo<S...>> { ::: }:
 * as an additional (!) specialization, which will then only match the empty case.
 * But Intel's compiler 13.0 won't accept that, it will only accept the empty syntax,
 * so we have to create a workaround for this.
 */
#if defined(__GNUC__) && !defined(__INTEL_COMPILER)
#define EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)    mt... n
#define EIGEN_TPL_PP_SPEC_HACK_DEFC(mt, n)   , EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_USE(n)        n...
#define EIGEN_TPL_PP_SPEC_HACK_USEC(n)       , n...
#else
#define EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_DEFC(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_USE(n)
#define EIGEN_TPL_PP_SPEC_HACK_USEC(n)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11WORKAROUNDS_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/util/EmulateArray.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EMULATE_ARRAY_H
#define EIGEN_EMULATE_ARRAY_H



// The array class is only available starting with cxx11. Emulate our own here
// if needed. Beware, msvc still doesn't advertise itself as a c++11 compiler!
// Moreover, CUDA doesn't support the STL containers, so we use our own instead.
#if (__cplusplus <= 199711L && EIGEN_COMP_MSVC < 1900) || defined(EIGEN_GPUCC) || defined(EIGEN_AVOID_STL_ARRAY)

namespace Eigen {
template <typename T, size_t n> class array {
 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& operator[] (size_t index) { eigen_internal_assert(index < size()); return values[index]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& operator[] (size_t index) const { eigen_internal_assert(index < size()); return values[index]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& at(size_t index) { eigen_assert(index < size()); return values[index]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& at(size_t index) const { eigen_assert(index < size()); return values[index]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& front() { return values[0]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& front() const { return values[0]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& back() { return values[n-1]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& back() const { return values[n-1]; }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  static std::size_t size() { return n; }

  T values[n];

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array() { }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v) {
    EIGEN_STATIC_ASSERT(n==1, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2) {
    EIGEN_STATIC_ASSERT(n==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3) {
    EIGEN_STATIC_ASSERT(n==3, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3,
                            const T& v4) {
    EIGEN_STATIC_ASSERT(n==4, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5) {
    EIGEN_STATIC_ASSERT(n==5, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5, const T& v6) {
    EIGEN_STATIC_ASSERT(n==6, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5, const T& v6, const T& v7) {
    EIGEN_STATIC_ASSERT(n==7, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
    values[6] = v7;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(
      const T& v1, const T& v2, const T& v3, const T& v4,
      const T& v5, const T& v6, const T& v7, const T& v8) {
    EIGEN_STATIC_ASSERT(n==8, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
    values[6] = v7;
    values[7] = v8;
  }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(std::initializer_list<T> l) {
    eigen_assert(l.size() == n);
    internal::smart_copy(l.begin(), l.end(), values);
  }
#endif
};


// Specialize array for zero size
template <typename T> class array<T, 0> {
 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& operator[] (size_t) {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& operator[] (size_t) const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& front() {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& front() const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& back() {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& back() const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }

  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE std::size_t size() { return 0; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array() : dummy() { }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  EIGEN_DEVICE_FUNC array(std::initializer_list<T> l) : dummy() {
    EIGEN_UNUSED_VARIABLE(l);
    eigen_assert(l.size() == 0);
  }
#endif

 private:
  T dummy;
};

// Comparison operator
// Todo: implement !=, <, <=, >,  and >=
template<class T, std::size_t N>
EIGEN_DEVICE_FUNC bool operator==(const array<T,N>& lhs, const array<T,N>& rhs) {
  for (std::size_t i = 0; i < N; ++i) {
    if (lhs[i] != rhs[i]) {
      return false;
    }
  }
  return true;
}


namespace internal {
template<std::size_t I_, class T, std::size_t N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T& array_get(array<T,N>& a) {
  return a[I_];
}
template<std::size_t I_, class T, std::size_t N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& array_get(const array<T,N>& a) {
  return a[I_];
}

template<class T, std::size_t N> struct array_size<array<T,N> > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<array<T,N>& > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<const array<T,N> > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<const array<T,N>& > {
  enum { value = N };
};

}  // end namespace internal
}  // end namespace Eigen

#else

// The compiler supports c++11, and we're not targeting cuda: use std::array as Eigen::array
#include <array>
namespace Eigen {

template <typename T, std::size_t N> using array = std::array<T, N>;

namespace internal {
/* std::get is only constexpr in C++14, not yet in C++11
 *     - libstdc++ from version 4.7 onwards has it nevertheless,
 *                                          so use that
 *     - libstdc++ older versions: use _M_instance directly
 *     - libc++ all versions so far: use __elems_ directly
 *     - all other libs: use std::get to be portable, but
 *                       this may not be constexpr
 */
#if defined(__GLIBCXX__) && __GLIBCXX__ < 20120322
#define STD_GET_ARR_HACK             a._M_instance[I_]
#elif defined(_LIBCPP_VERSION)
#define STD_GET_ARR_HACK             a.__elems_[I_]
#else
#define STD_GET_ARR_HACK             std::template get<I_, T, N>(a)
#endif

template<std::size_t I_, class T, std::size_t N> constexpr inline T&       array_get(std::array<T,N>&       a) { return (T&)       STD_GET_ARR_HACK; }
template<std::size_t I_, class T, std::size_t N> constexpr inline T&&      array_get(std::array<T,N>&&      a) { return (T&&)      STD_GET_ARR_HACK; }
template<std::size_t I_, class T, std::size_t N> constexpr inline T const& array_get(std::array<T,N> const& a) { return (T const&) STD_GET_ARR_HACK; }

#undef STD_GET_ARR_HACK

}  // end namespace internal
}  // end namespace Eigen

#endif

#endif  // EIGEN_EMULATE_ARRAY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/util/MaxSizeVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FIXEDSIZEVECTOR_H
#define EIGEN_FIXEDSIZEVECTOR_H

namespace Eigen {

/** \class MaxSizeVector
  * \ingroup Core
  *
  * \brief The MaxSizeVector class.
  *
  * The %MaxSizeVector provides a subset of std::vector functionality.
  *
  * The goal is to provide basic std::vector operations when using
  * std::vector is not an option (e.g. on GPU or when compiling using
  * FMA/AVX, as this can cause either compilation failures or illegal
  * instruction failures).
  *
  * Beware: The constructors are not API compatible with these of
  * std::vector.
  */
template <typename T>
class MaxSizeVector {
  static const size_t alignment = EIGEN_PLAIN_ENUM_MAX(EIGEN_ALIGNOF(T), sizeof(void*));
 public:
  // Construct a new MaxSizeVector, reserve n elements.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit MaxSizeVector(size_t n)
      : reserve_(n), size_(0),
        data_(static_cast<T*>(internal::handmade_aligned_malloc(n * sizeof(T), alignment))) {
  }

  // Construct a new MaxSizeVector, reserve and resize to n.
  // Copy the init value to all elements.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  MaxSizeVector(size_t n, const T& init)
      : reserve_(n), size_(n),
        data_(static_cast<T*>(internal::handmade_aligned_malloc(n * sizeof(T), alignment))) {
    size_t i = 0;
    EIGEN_TRY
    {
      for(; i < size_; ++i) { new (&data_[i]) T(init); }
    }
    EIGEN_CATCH(...)
    {
      // Construction failed, destruct in reverse order:
      for(; (i+1) > 0; --i) { data_[i-1].~T(); }
      internal::handmade_aligned_free(data_);
      EIGEN_THROW;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ~MaxSizeVector() {
    for (size_t i = size_; i > 0; --i) {
      data_[i-1].~T();
    }
    internal::handmade_aligned_free(data_);
  }

  void resize(size_t n) {
    eigen_assert(n <= reserve_);
    for (; size_ < n; ++size_) {
      new (&data_[size_]) T;
    }
    for (; size_ > n; --size_) {
      data_[size_-1].~T();
    }
    eigen_assert(size_ == n);
  }

  // Append new elements (up to reserved size).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void push_back(const T& t) {
    eigen_assert(size_ < reserve_);
    new (&data_[size_++]) T(t);
  }

  // For C++03 compatibility this only takes one argument
  template<class X>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void emplace_back(const X& x) {
    eigen_assert(size_ < reserve_);
    new (&data_[size_++]) T(x);
  }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T& operator[] (size_t i) const {
    eigen_assert(i < size_);
    return data_[i];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T& operator[] (size_t i) {
    eigen_assert(i < size_);
    return data_[i];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T& back() {
    eigen_assert(size_ > 0);
    return data_[size_ - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T& back() const {
    eigen_assert(size_ > 0);
    return data_[size_ - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void pop_back() {
    eigen_assert(size_ > 0);
    data_[--size_].~T();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  size_t size() const { return size_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  bool empty() const { return size_ == 0; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* data() { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* data() const { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* begin() { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* end() { return data_ + size_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* begin() const { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* end() const { return data_ + size_; }

 private:
  size_t reserve_;
  size_t size_;
  T* data_;
};

}  // namespace Eigen

#endif  // EIGEN_FIXEDSIZEVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/EulerAngles <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLES_MODULE_H
#define EIGEN_EULERANGLES_MODULE_H


#include "../../Eigen/Core"
#include "../../Eigen/Geometry"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup EulerAngles_Module EulerAngles module
  * \brief This module provides generic euler angles rotation.
  *
  * Euler angles are a way to represent 3D rotation.
  *
  * In order to use this module in your code, include this header:
  * \code
  * #include <unsupported/Eigen/EulerAngles>
  * \endcode
  *
  * See \ref EulerAngles for more information.
  *
  */

}

#include "src/EulerAngles/EulerSystem.h"
#include "src/EulerAngles/EulerAngles.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_EULERANGLES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/FFT <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra. 
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FFT_H
#define EIGEN_FFT_H

#include <complex>
#include <vector>
#include <map>
#include "../../Eigen/Core"


/**
  * \defgroup FFT_Module Fast Fourier Transform module
  *
  * \code
  * #include <unsupported/Eigen/FFT>
  * \endcode
  *
  * This module provides Fast Fourier transformation, with a configurable backend
  * implementation.
  *
  * The default implementation is based on kissfft. It is a small, free, and
  * reasonably efficient default.
  *
  * There are currently two implementation backend:
  *
  * - fftw (http://www.fftw.org) : faster, GPL -- incompatible with Eigen in LGPL form, bigger code size.
  * - MKL (http://en.wikipedia.org/wiki/Math_Kernel_Library) : fastest, commercial -- may be incompatible with Eigen in GPL form.
  *
  * \section FFTDesign Design
  *
  * The following design decisions were made concerning scaling and
  * half-spectrum for real FFT.
  *
  * The intent is to facilitate generic programming and ease migrating code
  * from  Matlab/octave.
  * We think the default behavior of Eigen/FFT should favor correctness and
  * generality over speed. Of course, the caller should be able to "opt-out" from this
  * behavior and get the speed increase if they want it.
  *
  * 1) %Scaling:
  * Other libraries (FFTW,IMKL,KISSFFT)  do not perform scaling, so there
  * is a constant gain incurred after the forward&inverse transforms , so 
  * IFFT(FFT(x)) = Kx;  this is done to avoid a vector-by-value multiply.  
  * The downside is that algorithms that worked correctly in Matlab/octave 
  * don't behave the same way once implemented in C++.
  *
  * How Eigen/FFT differs: invertible scaling is performed so IFFT( FFT(x) ) = x. 
  *
  * 2) Real FFT half-spectrum
  * Other libraries use only half the frequency spectrum (plus one extra 
  * sample for the Nyquist bin) for a real FFT, the other half is the 
  * conjugate-symmetric of the first half.  This saves them a copy and some 
  * memory.  The downside is the caller needs to have special logic for the 
  * number of bins in complex vs real.
  *
  * How Eigen/FFT differs: The full spectrum is returned from the forward 
  * transform.  This facilitates generic template programming by obviating 
  * separate specializations for real vs complex.  On the inverse
  * transform, only half the spectrum is actually used if the output type is real.
  */
 

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifdef EIGEN_FFTW_DEFAULT
// FFTW: faster, GPL -- incompatible with Eigen in LGPL form, bigger code size
#  include <fftw3.h>
#  include "src/FFT/ei_fftw_impl.h"
   namespace Eigen {
     //template <typename T> typedef struct internal::fftw_impl  default_fft_impl; this does not work
     template <typename T> struct default_fft_impl : public internal::fftw_impl<T> {};
   }
#elif defined EIGEN_MKL_DEFAULT
// TODO 
// intel Math Kernel Library: fastest, commercial -- may be incompatible with Eigen in GPL form
#  include "src/FFT/ei_imklfft_impl.h"
   namespace Eigen {
     template <typename T> struct default_fft_impl : public internal::imklfft_impl {};
   }
#else
// internal::kissfft_impl:  small, free, reasonably efficient default, derived from kissfft
//
# include "src/FFT/ei_kissfft_impl.h"
  namespace Eigen {
     template <typename T> 
       struct default_fft_impl : public internal::kissfft_impl<T> {};
  }
#endif

namespace Eigen {

 
// 
template<typename T_SrcMat,typename T_FftIfc> struct fft_fwd_proxy;
template<typename T_SrcMat,typename T_FftIfc> struct fft_inv_proxy;

namespace internal {
template<typename T_SrcMat,typename T_FftIfc>
struct traits< fft_fwd_proxy<T_SrcMat,T_FftIfc> >
{
  typedef typename T_SrcMat::PlainObject ReturnType;
};
template<typename T_SrcMat,typename T_FftIfc>
struct traits< fft_inv_proxy<T_SrcMat,T_FftIfc> >
{
  typedef typename T_SrcMat::PlainObject ReturnType;
};
}

template<typename T_SrcMat,typename T_FftIfc> 
struct fft_fwd_proxy
 : public ReturnByValue<fft_fwd_proxy<T_SrcMat,T_FftIfc> >
{
  typedef DenseIndex Index;

  fft_fwd_proxy(const T_SrcMat& src,T_FftIfc & fft, Index nfft) : m_src(src),m_ifc(fft), m_nfft(nfft) {}

  template<typename T_DestMat> void evalTo(T_DestMat& dst) const;

  Index rows() const { return m_src.rows(); }
  Index cols() const { return m_src.cols(); }
protected:
  const T_SrcMat & m_src;
  T_FftIfc & m_ifc;
  Index m_nfft;
};

template<typename T_SrcMat,typename T_FftIfc> 
struct fft_inv_proxy
 : public ReturnByValue<fft_inv_proxy<T_SrcMat,T_FftIfc> >
{
  typedef DenseIndex Index;

  fft_inv_proxy(const T_SrcMat& src,T_FftIfc & fft, Index nfft) : m_src(src),m_ifc(fft), m_nfft(nfft) {}

  template<typename T_DestMat> void evalTo(T_DestMat& dst) const;

  Index rows() const { return m_src.rows(); }
  Index cols() const { return m_src.cols(); }
protected:
  const T_SrcMat & m_src;
  T_FftIfc & m_ifc;
  Index m_nfft;
};


template <typename T_Scalar,
         typename T_Impl=default_fft_impl<T_Scalar> >
class FFT
{
  public:
    typedef T_Impl impl_type;
    typedef DenseIndex Index;
    typedef typename impl_type::Scalar Scalar;
    typedef typename impl_type::Complex Complex;

    enum Flag {
      Default=0, // goof proof
      Unscaled=1,
      HalfSpectrum=2,
      // SomeOtherSpeedOptimization=4
      Speedy=32767
    };

    FFT( const impl_type & impl=impl_type() , Flag flags=Default ) :m_impl(impl),m_flag(flags) { }

    inline
    bool HasFlag(Flag f) const { return (m_flag & (int)f) == f;}

    inline
    void SetFlag(Flag f) { m_flag |= (int)f;}

    inline
    void ClearFlag(Flag f) { m_flag &= (~(int)f);}

    inline
    void fwd( Complex * dst, const Scalar * src, Index nfft)
    {
        m_impl.fwd(dst,src,static_cast<int>(nfft));
        if ( HasFlag(HalfSpectrum) == false)
          ReflectSpectrum(dst,nfft);
    }

    inline
    void fwd( Complex * dst, const Complex * src, Index nfft)
    {
        m_impl.fwd(dst,src,static_cast<int>(nfft));
    }

    /*
    inline 
    void fwd2(Complex * dst, const Complex * src, int n0,int n1)
    {
      m_impl.fwd2(dst,src,n0,n1);
    }
    */

    template <typename _Input>
    inline
    void fwd( std::vector<Complex> & dst, const std::vector<_Input> & src) 
    {
      if ( NumTraits<_Input>::IsComplex == 0 && HasFlag(HalfSpectrum) )
        dst.resize( (src.size()>>1)+1); // half the bins + Nyquist bin
      else
        dst.resize(src.size());
      fwd(&dst[0],&src[0],src.size());
    }

    template<typename InputDerived, typename ComplexDerived>
    inline
    void fwd( MatrixBase<ComplexDerived> & dst, const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      typedef typename ComplexDerived::Scalar dst_type;
      typedef typename InputDerived::Scalar src_type;
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(InputDerived)
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(ComplexDerived)
      EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(ComplexDerived,InputDerived) // size at compile-time
      EIGEN_STATIC_ASSERT((internal::is_same<dst_type, Complex>::value),
            YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      EIGEN_STATIC_ASSERT(int(InputDerived::Flags)&int(ComplexDerived::Flags)&DirectAccessBit,
            THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES)

      if (nfft<1)
        nfft = src.size();

      if ( NumTraits< src_type >::IsComplex == 0 && HasFlag(HalfSpectrum) )
        dst.derived().resize( (nfft>>1)+1);
      else
        dst.derived().resize(nfft);

      if ( src.innerStride() != 1 || src.size() < nfft ) {
        Matrix<src_type,1,Dynamic> tmp;
        if (src.size()<nfft) {
          tmp.setZero(nfft);
          tmp.block(0,0,src.size(),1 ) = src;
        }else{
          tmp = src;
        }
        fwd( &dst[0],&tmp[0],nfft );
      }else{
        fwd( &dst[0],&src[0],nfft );
      }
    }
 
    template<typename InputDerived>
    inline
    fft_fwd_proxy< MatrixBase<InputDerived>, FFT<T_Scalar,T_Impl> >
    fwd( const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      return fft_fwd_proxy< MatrixBase<InputDerived> ,FFT<T_Scalar,T_Impl> >( src, *this,nfft );
    }

    template<typename InputDerived>
    inline
    fft_inv_proxy< MatrixBase<InputDerived>, FFT<T_Scalar,T_Impl> >
    inv( const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      return  fft_inv_proxy< MatrixBase<InputDerived> ,FFT<T_Scalar,T_Impl> >( src, *this,nfft );
    }

    inline
    void inv( Complex * dst, const Complex * src, Index nfft)
    {
      m_impl.inv( dst,src,static_cast<int>(nfft) );
      if ( HasFlag( Unscaled ) == false)
        scale(dst,Scalar(1./nfft),nfft); // scale the time series
    }

    inline
    void inv( Scalar * dst, const Complex * src, Index nfft)
    {
      m_impl.inv( dst,src,static_cast<int>(nfft) );
      if ( HasFlag( Unscaled ) == false)
        scale(dst,Scalar(1./nfft),nfft); // scale the time series
    }

    template<typename OutputDerived, typename ComplexDerived>
    inline
    void inv( MatrixBase<OutputDerived> & dst, const MatrixBase<ComplexDerived> & src, Index nfft=-1)
    {
      typedef typename ComplexDerived::Scalar src_type;
      typedef typename ComplexDerived::RealScalar real_type;
      typedef typename OutputDerived::Scalar dst_type;
      const bool realfft= (NumTraits<dst_type>::IsComplex == 0);
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OutputDerived)
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(ComplexDerived)
      EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(ComplexDerived,OutputDerived) // size at compile-time
      EIGEN_STATIC_ASSERT((internal::is_same<src_type, Complex>::value),
            YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      EIGEN_STATIC_ASSERT(int(OutputDerived::Flags)&int(ComplexDerived::Flags)&DirectAccessBit,
            THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES)

      if (nfft<1) { //automatic FFT size determination
        if ( realfft && HasFlag(HalfSpectrum) ) 
          nfft = 2*(src.size()-1); //assume even fft size
        else
          nfft = src.size();
      }
      dst.derived().resize( nfft );

      // check for nfft that does not fit the input data size
      Index resize_input= ( realfft && HasFlag(HalfSpectrum) )
        ? ( (nfft/2+1) - src.size() )
        : ( nfft - src.size() );

      if ( src.innerStride() != 1 || resize_input ) {
        // if the vector is strided, then we need to copy it to a packed temporary
        Matrix<src_type,1,Dynamic> tmp;
        if ( resize_input ) {
          size_t ncopy = (std::min)(src.size(),src.size() + resize_input);
          tmp.setZero(src.size() + resize_input);
          if ( realfft && HasFlag(HalfSpectrum) ) {
            // pad at the Nyquist bin
            tmp.head(ncopy) = src.head(ncopy);
            tmp(ncopy-1) = real(tmp(ncopy-1)); // enforce real-only Nyquist bin
          }else{
            size_t nhead,ntail;
            nhead = 1+ncopy/2-1; // range  [0:pi)
            ntail = ncopy/2-1;   // range (-pi:0)
            tmp.head(nhead) = src.head(nhead);
            tmp.tail(ntail) = src.tail(ntail);
            if (resize_input<0) { //shrinking -- create the Nyquist bin as the average of the two bins that fold into it
              tmp(nhead) = ( src(nfft/2) + src( src.size() - nfft/2 ) )*real_type(.5);
            }else{ // expanding -- split the old Nyquist bin into two halves
              tmp(nhead) = src(nhead) * real_type(.5);
              tmp(tmp.size()-nhead) = tmp(nhead);
            }
          }
        }else{
          tmp = src;
        }
        inv( &dst[0],&tmp[0], nfft);
      }else{
        inv( &dst[0],&src[0], nfft);
      }
    }

    template <typename _Output>
    inline
    void inv( std::vector<_Output> & dst, const std::vector<Complex> & src,Index nfft=-1)
    {
      if (nfft<1)
        nfft = ( NumTraits<_Output>::IsComplex == 0 && HasFlag(HalfSpectrum) ) ? 2*(src.size()-1) : src.size();
      dst.resize( nfft );
      inv( &dst[0],&src[0],nfft);
    }


    /*
    // TODO: multi-dimensional FFTs
    inline 
    void inv2(Complex * dst, const Complex * src, int n0,int n1)
    {
      m_impl.inv2(dst,src,n0,n1);
      if ( HasFlag( Unscaled ) == false)
          scale(dst,1./(n0*n1),n0*n1);
    }
  */

    inline
    impl_type & impl() {return m_impl;}
  private:

    template <typename T_Data>
    inline
    void scale(T_Data * x,Scalar s,Index nx)
    {
#if 1
      for (int k=0;k<nx;++k)
        *x++ *= s;
#else
      if ( ((ptrdiff_t)x) & 15 )
        Matrix<T_Data, Dynamic, 1>::Map(x,nx) *= s;
      else
        Matrix<T_Data, Dynamic, 1>::MapAligned(x,nx) *= s;
         //Matrix<T_Data, Dynamic, Dynamic>::Map(x,nx) * s;
#endif  
    }

    inline
    void ReflectSpectrum(Complex * freq, Index nfft)
    {
      // create the implicit right-half spectrum (conjugate-mirror of the left-half)
      Index nhbins=(nfft>>1)+1;
      for (Index k=nhbins;k < nfft; ++k )
        freq[k] = conj(freq[nfft-k]);
    }

    impl_type m_impl;
    int m_flag;
};

template<typename T_SrcMat,typename T_FftIfc> 
template<typename T_DestMat> inline 
void fft_fwd_proxy<T_SrcMat,T_FftIfc>::evalTo(T_DestMat& dst) const
{
    m_ifc.fwd( dst, m_src, m_nfft);
}

template<typename T_SrcMat,typename T_FftIfc> 
template<typename T_DestMat> inline 
void fft_inv_proxy<T_SrcMat,T_FftIfc>::evalTo(T_DestMat& dst) const
{
    m_ifc.inv( dst, m_src, m_nfft);
}

}

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/IterativeSolvers <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVE_SOLVERS_MODULE_H
#define EIGEN_ITERATIVE_SOLVERS_MODULE_H

#include "../../Eigen/Sparse"
#include "../../Eigen/Jacobi"
#include "../../Eigen/Householder"


/**
  * \defgroup IterativeLinearSolvers_Module Iterative solvers module
  * This module aims to provide various iterative linear and non linear solver algorithms.
  * It currently provides:
  *  - a constrained conjugate gradient
  *  - a Householder GMRES implementation
  *  - an IDR(s) implementation
  *  - a DGMRES implementation
  *  - a MINRES implementation
  *
  * \code
  * #include <unsupported/Eigen/IterativeSolvers>
  * \endcode
  */


#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifndef EIGEN_MPL2_ONLY
#include "src/IterativeSolvers/IterationController.h"
#include "src/IterativeSolvers/ConstrainedConjGrad.h"
#endif

#include "src/IterativeSolvers/IncompleteLU.h"
#include "src/IterativeSolvers/GMRES.h"
#include "src/IterativeSolvers/DGMRES.h"
//#include "src/IterativeSolvers/SSORPreconditioner.h"
#include "src/IterativeSolvers/MINRES.h"
#include "src/IterativeSolvers/IDRS.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"


#endif // EIGEN_ITERATIVE_SOLVERS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/KroneckerProduct <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KRONECKER_PRODUCT_MODULE_H
#define EIGEN_KRONECKER_PRODUCT_MODULE_H

#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "../../Eigen/src/SparseCore/SparseUtil.h"

namespace Eigen {

/**
  * \defgroup KroneckerProduct_Module KroneckerProduct module
  *
  * This module contains an experimental Kronecker product implementation.
  *
  * \code
  * #include <Eigen/KroneckerProduct>
  * \endcode
  */

} // namespace Eigen

#include "src/KroneckerProduct/KroneckerTensorProduct.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_KRONECKER_PRODUCT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/LevenbergMarquardt <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT_MODULE
#define EIGEN_LEVENBERGMARQUARDT_MODULE

// #include <vector>

#include "../../Eigen/Core"
#include "../../Eigen/Jacobi"
#include "../../Eigen/QR"
#include "NumericalDiff"

#include "../../Eigen/SparseQR"

/**
  * \defgroup LevenbergMarquardt_Module Levenberg-Marquardt module
  *
  * \code
  * #include </Eigen/LevenbergMarquardt>
  * \endcode
  *
  * 
  */

#include "../../Eigen/SparseCore"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifndef EIGEN_PARSED_BY_DOXYGEN

#include "src/LevenbergMarquardt/LMqrsolv.h"
#include "src/LevenbergMarquardt/LMcovar.h"
#include "src/LevenbergMarquardt/LMpar.h"

#endif

#include "src/LevenbergMarquardt/LevenbergMarquardt.h"
#include "src/LevenbergMarquardt/LMonestep.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_LEVENBERGMARQUARDT_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/MPRealSupport <==
// This file is part of a joint effort between Eigen, a lightweight C++ template library
// for linear algebra, and MPFR C++, a C++ interface to MPFR library (http://www.holoborodko.com/pavel/)
//
// Copyright (C) 2010-2012 Pavel Holoborodko <pavel@holoborodko.com>
// Copyright (C) 2010 Konstantin Holoborodko <konstantin@holoborodko.com>
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MPREALSUPPORT_MODULE_H
#define EIGEN_MPREALSUPPORT_MODULE_H

#include "../../Eigen/Core"
#include <mpreal.h>

namespace Eigen {
  
/**
  * \defgroup MPRealSupport_Module MPFRC++ Support module
  * \code
  * #include <Eigen/MPRealSupport>
  * \endcode
  *
  * This module provides support for multi precision floating point numbers
  * via the <a href="http://www.holoborodko.com/pavel/mpfr">MPFR C++</a>
  * library which itself is built upon <a href="http://www.mpfr.org/">MPFR</a>/<a href="http://gmplib.org/">GMP</a>.
  *
  * \warning MPFR C++ is licensed under the GPL.
  *
  * You can find a copy of MPFR C++ that is known to be compatible in the unsupported/test/mpreal folder.
  *
  * Here is an example:
  *
\code
#include <iostream>
#include <Eigen/MPRealSupport>
#include <Eigen/LU>
using namespace mpfr;
using namespace Eigen;
int main()
{
  // set precision to 256 bits (double has only 53 bits)
  mpreal::set_default_prec(256);
  // Declare matrix and vector types with multi-precision scalar type
  typedef Matrix<mpreal,Dynamic,Dynamic>  MatrixXmp;
  typedef Matrix<mpreal,Dynamic,1>        VectorXmp;

  MatrixXmp A = MatrixXmp::Random(100,100);
  VectorXmp b = VectorXmp::Random(100);

  // Solve Ax=b using LU
  VectorXmp x = A.lu().solve(b);
  std::cout << "relative error: " << (A*x - b).norm() / b.norm() << std::endl;
  return 0;
}
\endcode
  *
  */
	
  template<> struct NumTraits<mpfr::mpreal>
    : GenericNumTraits<mpfr::mpreal>
  {
    enum {
      IsInteger = 0,
      IsSigned = 1,
      IsComplex = 0,
      RequireInitialization = 1,
      ReadCost = HugeCost,
      AddCost  = HugeCost,
      MulCost  = HugeCost
    };

    typedef mpfr::mpreal Real;
    typedef mpfr::mpreal NonInteger;
    
    static inline Real highest  (long Precision = mpfr::mpreal::get_default_prec()) { return  mpfr::maxval(Precision); }
    static inline Real lowest   (long Precision = mpfr::mpreal::get_default_prec()) { return -mpfr::maxval(Precision); }

    // Constants
    static inline Real Pi      (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_pi(Precision);        }
    static inline Real Euler   (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_euler(Precision);     }
    static inline Real Log2    (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_log2(Precision);      }
    static inline Real Catalan (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_catalan(Precision);   }

    static inline Real epsilon (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::machine_epsilon(Precision); }
    static inline Real epsilon (const Real& x)                                      { return mpfr::machine_epsilon(x); }

#ifdef MPREAL_HAVE_DYNAMIC_STD_NUMERIC_LIMITS
    static inline int digits10 (long Precision = mpfr::mpreal::get_default_prec())  { return std::numeric_limits<Real>::digits10(Precision); }
    static inline int digits10 (const Real& x)                                      { return std::numeric_limits<Real>::digits10(x); }
    
    static inline int digits ()               { return std::numeric_limits<Real>::digits(); }
    static inline int digits (const Real& x)  { return std::numeric_limits<Real>::digits(x); }
#endif

    static inline Real dummy_precision()
    {
      mpfr_prec_t weak_prec = ((mpfr::mpreal::get_default_prec()-1) * 90) / 100;
      return mpfr::machine_epsilon(weak_prec);
    }
  };

  namespace internal {

  template<> inline mpfr::mpreal random<mpfr::mpreal>()
  {
    return mpfr::random();
  }

  template<> inline mpfr::mpreal random<mpfr::mpreal>(const mpfr::mpreal& a, const mpfr::mpreal& b)
  {
    return a + (b-a) * random<mpfr::mpreal>();
  }

  inline bool isMuchSmallerThan(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return mpfr::abs(a) <= mpfr::abs(b) * eps;
  }

  inline bool isApprox(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return mpfr::isEqualFuzzy(a,b,eps);
  }

  inline bool isApproxOrLessThan(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return a <= b || mpfr::isEqualFuzzy(a,b,eps);
  }

  template<> inline long double cast<mpfr::mpreal,long double>(const mpfr::mpreal& x)
  { return x.toLDouble(); }

  template<> inline double cast<mpfr::mpreal,double>(const mpfr::mpreal& x)
  { return x.toDouble(); }

  template<> inline long cast<mpfr::mpreal,long>(const mpfr::mpreal& x)
  { return x.toLong(); }

  template<> inline int cast<mpfr::mpreal,int>(const mpfr::mpreal& x)
  { return int(x.toLong()); }

  // Specialize GEBP kernel and traits for mpreal (no need for peeling, nor complicated stuff)
  // This also permits to directly call mpfr's routines and avoid many temporaries produced by mpreal
    template<>
    class gebp_traits<mpfr::mpreal, mpfr::mpreal, false, false>
    {
    public:
      typedef mpfr::mpreal ResScalar;
      enum {
        Vectorizable = false,
        LhsPacketSize = 1,
        RhsPacketSize = 1,
        ResPacketSize = 1,
        NumberOfRegisters = 1,
        nr = 1,
        mr = 1,
        LhsProgress = 1,
        RhsProgress = 1
      };
      typedef ResScalar LhsPacket;
      typedef ResScalar RhsPacket;
      typedef ResScalar ResPacket;
      typedef LhsPacket LhsPacket4Packing;
      
    };



    template<typename Index, typename DataMapper, bool ConjugateLhs, bool ConjugateRhs>
    struct gebp_kernel<mpfr::mpreal,mpfr::mpreal,Index,DataMapper,1,1,ConjugateLhs,ConjugateRhs>
    {
      typedef mpfr::mpreal mpreal;

      EIGEN_DONT_INLINE
      void operator()(const DataMapper& res, const mpreal* blockA, const mpreal* blockB, 
                      Index rows, Index depth, Index cols, const mpreal& alpha,
                      Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0)
      {
        if(rows==0 || cols==0 || depth==0)
          return;

        mpreal  acc1(0,mpfr_get_prec(blockA[0].mpfr_srcptr())),
                tmp (0,mpfr_get_prec(blockA[0].mpfr_srcptr()));

        if(strideA==-1) strideA = depth;
        if(strideB==-1) strideB = depth;

        for(Index i=0; i<rows; ++i)
        {
          for(Index j=0; j<cols; ++j)
          {
            const mpreal *A = blockA + i*strideA + offsetA;
            const mpreal *B = blockB + j*strideB + offsetB;
            
            acc1 = 0;
            for(Index k=0; k<depth; k++)
            {
              mpfr_mul(tmp.mpfr_ptr(), A[k].mpfr_srcptr(), B[k].mpfr_srcptr(), mpreal::get_default_rnd());
              mpfr_add(acc1.mpfr_ptr(), acc1.mpfr_ptr(), tmp.mpfr_ptr(),  mpreal::get_default_rnd());
            }
            
            mpfr_mul(acc1.mpfr_ptr(), acc1.mpfr_srcptr(), alpha.mpfr_srcptr(), mpreal::get_default_rnd());
            mpfr_add(res(i,j).mpfr_ptr(), res(i,j).mpfr_srcptr(), acc1.mpfr_srcptr(),  mpreal::get_default_rnd());
          }
        }
      }
    };
  } // end namespace internal
}

#endif // EIGEN_MPREALSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/MatrixFunctions <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2012 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_FUNCTIONS
#define EIGEN_MATRIX_FUNCTIONS

#include <cfloat>
#include <list>

#include "../../Eigen/Core"
#include "../../Eigen/LU"
#include "../../Eigen/Eigenvalues"

/**
  * \defgroup MatrixFunctions_Module Matrix functions module
  * \brief This module aims to provide various methods for the computation of
  * matrix functions. 
  *
  * To use this module, add 
  * \code
  * #include <unsupported/Eigen/MatrixFunctions>
  * \endcode
  * at the start of your source file.
  *
  * This module defines the following MatrixBase methods.
  *  - \ref matrixbase_cos "MatrixBase::cos()", for computing the matrix cosine
  *  - \ref matrixbase_cosh "MatrixBase::cosh()", for computing the matrix hyperbolic cosine
  *  - \ref matrixbase_exp "MatrixBase::exp()", for computing the matrix exponential
  *  - \ref matrixbase_log "MatrixBase::log()", for computing the matrix logarithm
  *  - \ref matrixbase_pow "MatrixBase::pow()", for computing the matrix power
  *  - \ref matrixbase_matrixfunction "MatrixBase::matrixFunction()", for computing general matrix functions
  *  - \ref matrixbase_sin "MatrixBase::sin()", for computing the matrix sine
  *  - \ref matrixbase_sinh "MatrixBase::sinh()", for computing the matrix hyperbolic sine
  *  - \ref matrixbase_sqrt "MatrixBase::sqrt()", for computing the matrix square root
  *
  * These methods are the main entry points to this module. 
  *
  * %Matrix functions are defined as follows.  Suppose that \f$ f \f$
  * is an entire function (that is, a function on the complex plane
  * that is everywhere complex differentiable).  Then its Taylor
  * series
  * \f[ f(0) + f'(0) x + \frac{f''(0)}{2} x^2 + \frac{f'''(0)}{3!} x^3 + \cdots \f]
  * converges to \f$ f(x) \f$. In this case, we can define the matrix
  * function by the same series:
  * \f[ f(M) = f(0) + f'(0) M + \frac{f''(0)}{2} M^2 + \frac{f'''(0)}{3!} M^3 + \cdots \f]
  *
  */

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/MatrixFunctions/MatrixExponential.h"
#include "src/MatrixFunctions/MatrixFunction.h"
#include "src/MatrixFunctions/MatrixSquareRoot.h"
#include "src/MatrixFunctions/MatrixLogarithm.h"
#include "src/MatrixFunctions/MatrixPower.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"


/** 
\page matrixbaseextra_page
\ingroup MatrixFunctions_Module

\section matrixbaseextra MatrixBase methods defined in the MatrixFunctions module

The remainder of the page documents the following MatrixBase methods
which are defined in the MatrixFunctions module.



\subsection matrixbase_cos MatrixBase::cos()

Compute the matrix cosine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cos() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \cos(M) \f$.

This function computes the matrix cosine. Use ArrayBase::cos() for computing the entry-wise cosine.

The implementation calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::cos().

\sa \ref matrixbase_sin "sin()" for an example.



\subsection matrixbase_cosh MatrixBase::cosh()

Compute the matrix hyberbolic cosine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cosh() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \cosh(M) \f$

This function calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::cosh().

\sa \ref matrixbase_sinh "sinh()" for an example.



\subsection matrixbase_exp MatrixBase::exp()

Compute the matrix exponential.

\code
const MatrixExponentialReturnValue<Derived> MatrixBase<Derived>::exp() const
\endcode

\param[in]  M  matrix whose exponential is to be computed.
\returns    expression representing the matrix exponential of \p M.

The matrix exponential of \f$ M \f$ is defined by
\f[ \exp(M) = \sum_{k=0}^\infty \frac{M^k}{k!}. \f]
The matrix exponential can be used to solve linear ordinary
differential equations: the solution of \f$ y' = My \f$ with the
initial condition \f$ y(0) = y_0 \f$ is given by
\f$ y(t) = \exp(M) y_0 \f$.

The matrix exponential is different from applying the exp function to all the entries in the matrix.
Use ArrayBase::exp() if you want to do the latter.

The cost of the computation is approximately \f$ 20 n^3 \f$ for
matrices of size \f$ n \f$. The number 20 depends weakly on the
norm of the matrix.

The matrix exponential is computed using the scaling-and-squaring
method combined with Pad&eacute; approximation. The matrix is first
rescaled, then the exponential of the reduced matrix is computed
approximant, and then the rescaling is undone by repeated
squaring. The degree of the Pad&eacute; approximant is chosen such
that the approximation error is less than the round-off
error. However, errors may accumulate during the squaring phase.

Details of the algorithm can be found in: Nicholas J. Higham, "The
scaling and squaring method for the matrix exponential revisited,"
<em>SIAM J. %Matrix Anal. Applic.</em>, <b>26</b>:1179&ndash;1193,
2005.

Example: The following program checks that
\f[ \exp \left[ \begin{array}{ccc}
      0 & \frac14\pi & 0 \\
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0
    \end{array} \right] = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis.

\include MatrixExponential.cpp
Output: \verbinclude MatrixExponential.out

\note \p M has to be a matrix of \c float, \c double, `long double`
\c complex<float>, \c complex<double>, or `complex<long double>` .


\subsection matrixbase_log MatrixBase::log()

Compute the matrix logarithm.

\code
const MatrixLogarithmReturnValue<Derived> MatrixBase<Derived>::log() const
\endcode

\param[in]  M  invertible matrix whose logarithm is to be computed.
\returns    expression representing the matrix logarithm root of \p M.

The matrix logarithm of \f$ M \f$ is a matrix \f$ X \f$ such that 
\f$ \exp(X) = M \f$ where exp denotes the matrix exponential. As for
the scalar logarithm, the equation \f$ \exp(X) = M \f$ may have
multiple solutions; this function returns a matrix whose eigenvalues
have imaginary part in the interval \f$ (-\pi,\pi] \f$.

The matrix logarithm is different from applying the log function to all the entries in the matrix.
Use ArrayBase::log() if you want to do the latter.

In the real case, the matrix \f$ M \f$ should be invertible and
it should have no eigenvalues which are real and negative (pairs of
complex conjugate eigenvalues are allowed). In the complex case, it
only needs to be invertible.

This function computes the matrix logarithm using the Schur-Parlett
algorithm as implemented by MatrixBase::matrixFunction(). The
logarithm of an atomic block is computed by MatrixLogarithmAtomic,
which uses direct computation for 1-by-1 and 2-by-2 blocks and an
inverse scaling-and-squaring algorithm for bigger blocks, with the
square roots computed by MatrixBase::sqrt().

Details of the algorithm can be found in Section 11.6.2 of:
Nicholas J. Higham,
<em>Functions of Matrices: Theory and Computation</em>,
SIAM 2008. ISBN 978-0-898716-46-7.

Example: The following program checks that
\f[ \log \left[ \begin{array}{ccc} 
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right] = \left[ \begin{array}{ccc}
      0 & \frac14\pi & 0 \\ 
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0 
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis. This is the inverse of the example used in the
documentation of \ref matrixbase_exp "exp()".

\include MatrixLogarithm.cpp
Output: \verbinclude MatrixLogarithm.out

\note \p M has to be a matrix of \c float, \c double, `long
double`, \c complex<float>, \c complex<double>, or `complex<long double>`.

\sa MatrixBase::exp(), MatrixBase::matrixFunction(), 
    class MatrixLogarithmAtomic, MatrixBase::sqrt().


\subsection matrixbase_pow MatrixBase::pow()

Compute the matrix raised to arbitrary real power.

\code
const MatrixPowerReturnValue<Derived> MatrixBase<Derived>::pow(RealScalar p) const
\endcode

\param[in]  M  base of the matrix power, should be a square matrix.
\param[in]  p  exponent of the matrix power.

The matrix power \f$ M^p \f$ is defined as \f$ \exp(p \log(M)) \f$,
where exp denotes the matrix exponential, and log denotes the matrix
logarithm. This is different from raising all the entries in the matrix
to the p-th power. Use ArrayBase::pow() if you want to do the latter.

If \p p is complex, the scalar type of \p M should be the type of \p
p . \f$ M^p \f$ simply evaluates into \f$ \exp(p \log(M)) \f$.
Therefore, the matrix \f$ M \f$ should meet the conditions to be an
argument of matrix logarithm.

If \p p is real, it is casted into the real scalar type of \p M. Then
this function computes the matrix power using the Schur-Pad&eacute;
algorithm as implemented by class MatrixPower. The exponent is split
into integral part and fractional part, where the fractional part is
in the interval \f$ (-1, 1) \f$. The main diagonal and the first
super-diagonal is directly computed.

If \p M is singular with a semisimple zero eigenvalue and \p p is
positive, the Schur factor \f$ T \f$ is reordered with Givens
rotations, i.e.

\f[ T = \left[ \begin{array}{cc}
      T_1 & T_2 \\
      0   & 0
    \end{array} \right] \f]

where \f$ T_1 \f$ is invertible. Then \f$ T^p \f$ is given by

\f[ T^p = \left[ \begin{array}{cc}
      T_1^p & T_1^{-1} T_1^p T_2 \\
      0     & 0
    \end{array}. \right] \f]

\warning Fractional power of a matrix with a non-semisimple zero
eigenvalue is not well-defined. We introduce an assertion failure
against inaccurate result, e.g. \code
#include <unsupported/Eigen/MatrixFunctions>
#include <iostream>

int main()
{
  Eigen::Matrix4d A;
  A << 0, 0, 2, 3,
       0, 0, 4, 5,
       0, 0, 6, 7,
       0, 0, 8, 9;
  std::cout << A.pow(0.37) << std::endl;
  
  // The 1 makes eigenvalue 0 non-semisimple.
  A.coeffRef(0, 1) = 1;

  // This fails if EIGEN_NO_DEBUG is undefined.
  std::cout << A.pow(0.37) << std::endl;

  return 0;
}
\endcode

Details of the algorithm can be found in: Nicholas J. Higham and
Lijing Lin, "A Schur-Pad&eacute; algorithm for fractional powers of a
matrix," <em>SIAM J. %Matrix Anal. Applic.</em>,
<b>32(3)</b>:1056&ndash;1078, 2011.

Example: The following program checks that
\f[ \left[ \begin{array}{ccc}
      \cos1 & -\sin1 & 0 \\
      \sin1 & \cos1 & 0 \\
      0 & 0 & 1
    \end{array} \right]^{\frac14\pi} = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to \f$ \frac14\pi \f$ rotations of 1 radian around
the z-axis.

\include MatrixPower.cpp
Output: \verbinclude MatrixPower.out

MatrixBase::pow() is user-friendly. However, there are some
circumstances under which you should use class MatrixPower directly.
MatrixPower can save the result of Schur decomposition, so it's
better for computing various powers for the same matrix.

Example:
\include MatrixPower_optimal.cpp
Output: \verbinclude MatrixPower_optimal.out

\note \p M has to be a matrix of \c float, \c double, `long
double`, \c complex<float>, \c complex<double>, or
\c complex<long double> .

\sa MatrixBase::exp(), MatrixBase::log(), class MatrixPower.


\subsection matrixbase_matrixfunction MatrixBase::matrixFunction()

Compute a matrix function.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::matrixFunction(typename internal::stem_function<typename internal::traits<Derived>::Scalar>::type f) const
\endcode

\param[in]  M  argument of matrix function, should be a square matrix.
\param[in]  f  an entire function; \c f(x,n) should compute the n-th
derivative of f at x.
\returns  expression representing \p f applied to \p M.

Suppose that \p M is a matrix whose entries have type \c Scalar. 
Then, the second argument, \p f, should be a function with prototype
\code 
ComplexScalar f(ComplexScalar, int) 
\endcode
where \c ComplexScalar = \c std::complex<Scalar> if \c Scalar is
real (e.g., \c float or \c double) and \c ComplexScalar =
\c Scalar if \c Scalar is complex. The return value of \c f(x,n)
should be \f$ f^{(n)}(x) \f$, the n-th derivative of f at x.

This routine uses the algorithm described in:
Philip Davies and Nicholas J. Higham, 
"A Schur-Parlett algorithm for computing matrix functions", 
<em>SIAM J. %Matrix Anal. Applic.</em>, <b>25</b>:464&ndash;485, 2003.

The actual work is done by the MatrixFunction class.

Example: The following program checks that
\f[ \exp \left[ \begin{array}{ccc} 
      0 & \frac14\pi & 0 \\ 
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0 
    \end{array} \right] = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis. This is the same example as used in the documentation
of \ref matrixbase_exp "exp()".

\include MatrixFunction.cpp
Output: \verbinclude MatrixFunction.out

Note that the function \c expfn is defined for complex numbers 
\c x, even though the matrix \c A is over the reals. Instead of
\c expfn, we could also have used StdStemFunctions::exp:
\code
A.matrixFunction(StdStemFunctions<std::complex<double> >::exp, &B);
\endcode



\subsection matrixbase_sin MatrixBase::sin()

Compute the matrix sine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sin() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \sin(M) \f$.

This function computes the matrix sine. Use ArrayBase::sin() for computing the entry-wise sine.

The implementation calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::sin().

Example: \include MatrixSine.cpp
Output: \verbinclude MatrixSine.out



\subsection matrixbase_sinh MatrixBase::sinh()

Compute the matrix hyperbolic sine.

\code
MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sinh() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \sinh(M) \f$

This function calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::sinh().

Example: \include MatrixSinh.cpp
Output: \verbinclude MatrixSinh.out


\subsection matrixbase_sqrt MatrixBase::sqrt()

Compute the matrix square root.

\code
const MatrixSquareRootReturnValue<Derived> MatrixBase<Derived>::sqrt() const
\endcode

\param[in]  M  invertible matrix whose square root is to be computed.
\returns    expression representing the matrix square root of \p M.

The matrix square root of \f$ M \f$ is the matrix \f$ M^{1/2} \f$
whose square is the original matrix; so if \f$ S = M^{1/2} \f$ then
\f$ S^2 = M \f$. This is different from taking the square root of all
the entries in the matrix; use ArrayBase::sqrt() if you want to do the
latter.

In the <b>real case</b>, the matrix \f$ M \f$ should be invertible and
it should have no eigenvalues which are real and negative (pairs of
complex conjugate eigenvalues are allowed). In that case, the matrix
has a square root which is also real, and this is the square root
computed by this function. 

The matrix square root is computed by first reducing the matrix to
quasi-triangular form with the real Schur decomposition. The square
root of the quasi-triangular matrix can then be computed directly. The
cost is approximately \f$ 25 n^3 \f$ real flops for the real Schur
decomposition and \f$ 3\frac13 n^3 \f$ real flops for the remainder
(though the computation time in practice is likely more than this
indicates).

Details of the algorithm can be found in: Nicholas J. Highan,
"Computing real square roots of a real matrix", <em>Linear Algebra
Appl.</em>, 88/89:405&ndash;430, 1987.

If the matrix is <b>positive-definite symmetric</b>, then the square
root is also positive-definite symmetric. In this case, it is best to
use SelfAdjointEigenSolver::operatorSqrt() to compute it.

In the <b>complex case</b>, the matrix \f$ M \f$ should be invertible;
this is a restriction of the algorithm. The square root computed by
this algorithm is the one whose eigenvalues have an argument in the
interval \f$ (-\frac12\pi, \frac12\pi] \f$. This is the usual branch
cut.

The computation is the same as in the real case, except that the
complex Schur decomposition is used to reduce the matrix to a
triangular matrix. The theoretical cost is the same. Details are in:
&Aring;ke Bj&ouml;rck and Sven Hammarling, "A Schur method for the
square root of a matrix", <em>Linear Algebra Appl.</em>,
52/53:127&ndash;140, 1983.

Example: The following program checks that the square root of
\f[ \left[ \begin{array}{cc} 
              \cos(\frac13\pi) & -\sin(\frac13\pi) \\
              \sin(\frac13\pi) & \cos(\frac13\pi)
    \end{array} \right], \f]
corresponding to a rotation over 60 degrees, is a rotation over 30 degrees:
\f[ \left[ \begin{array}{cc} 
              \cos(\frac16\pi) & -\sin(\frac16\pi) \\
              \sin(\frac16\pi) & \cos(\frac16\pi)
    \end{array} \right]. \f]

\include MatrixSquareRoot.cpp
Output: \verbinclude MatrixSquareRoot.out

\sa class RealSchur, class ComplexSchur, class MatrixSquareRoot,
    SelfAdjointEigenSolver::operatorSqrt().

*/

#endif // EIGEN_MATRIX_FUNCTIONS



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/MoreVectorization <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MOREVECTORIZATION_MODULE_H
#define EIGEN_MOREVECTORIZATION_MODULE_H

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup MoreVectorization More vectorization module
  */

}

#include "src/MoreVectorization/MathFunctions.h"

#endif // EIGEN_MOREVECTORIZATION_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/NonLinearOptimization <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NONLINEAROPTIMIZATION_MODULE
#define EIGEN_NONLINEAROPTIMIZATION_MODULE

#include <vector>

#include "../../Eigen/Core"
#include "../../Eigen/Jacobi"
#include "../../Eigen/QR"
#include "NumericalDiff"

/**
  * \defgroup NonLinearOptimization_Module Non linear optimization module
  *
  * \code
  * #include <unsupported/Eigen/NonLinearOptimization>
  * \endcode
  *
  * This module provides implementation of two important algorithms in non linear
  * optimization. In both cases, we consider a system of non linear functions. Of
  * course, this should work, and even work very well if those functions are
  * actually linear. But if this is so, you should probably better use other
  * methods more fitted to this special case.
  *
  * One algorithm allows to find a least-squares solution of such a system
  * (Levenberg-Marquardt algorithm) and the second one is used to find 
  * a zero for the system (Powell hybrid "dogleg" method).
  *
  * This code is a port of minpack (http://en.wikipedia.org/wiki/MINPACK).
  * Minpack is a very famous, old, robust and well renowned package, written in
  * fortran. Those implementations have been carefully tuned, tested, and used
  * for several decades.
  *
  * The original fortran code was automatically translated using f2c (http://en.wikipedia.org/wiki/F2c) in C,
  * then c++, and then cleaned by several different authors.
  * The last one of those cleanings being our starting point : 
  * http://devernay.free.fr/hacks/cminpack.html
  * 
  * Finally, we ported this code to Eigen, creating classes and API
  * coherent with Eigen. When possible, we switched to Eigen
  * implementation, such as most linear algebra (vectors, matrices, stable norms).
  *
  * Doing so, we were very careful to check the tests we setup at the very
  * beginning, which ensure that the same results are found.
  *
  * \section Tests Tests
  * 
  * The tests are placed in the file unsupported/test/NonLinear.cpp.
  * 
  * There are two kinds of tests : those that come from examples bundled with cminpack.
  * They guaranty we get the same results as the original algorithms (value for 'x',
  * for the number of evaluations of the function, and for the number of evaluations
  * of the Jacobian if ever).
  * 
  * Other tests were added by myself at the very beginning of the 
  * process and check the results for Levenberg-Marquardt using the reference data 
  * on http://www.itl.nist.gov/div898/strd/nls/nls_main.shtml. Since then i've 
  * carefully checked that the same results were obtained when modifying the
  * code. Please note that we do not always get the exact same decimals as they do,
  * but this is ok : they use 128bits float, and we do the tests using the C type 'double',
  * which is 64 bits on most platforms (x86 and amd64, at least).
  * I've performed those tests on several other implementations of Levenberg-Marquardt, and
  * (c)minpack performs VERY well compared to those, both in accuracy and speed.
  * 
  * The documentation for running the tests is on the wiki
  * http://eigen.tuxfamily.org/index.php?title=Tests
  * 
  * \section API API: overview of methods
  * 
  * Both algorithms needs a functor computing the Jacobian. It can be computed by
  * hand, using auto-differentiation (see \ref AutoDiff_Module), or using numerical
  * differences (see \ref NumericalDiff_Module). For instance:
  *\code
  * MyFunc func;
  * NumericalDiff<MyFunc> func_with_num_diff(func);
  * LevenbergMarquardt<NumericalDiff<MyFunc> > lm(func_with_num_diff);
  * \endcode
  * For HybridNonLinearSolver, the method solveNumericalDiff() does the above wrapping for
  * you.
  * 
  * The methods LevenbergMarquardt.lmder1()/lmdif1()/lmstr1() and 
  * HybridNonLinearSolver.hybrj1()/hybrd1() are specific methods from the original 
  * minpack package that you probably should NOT use until you are porting a code that
  * was previously using minpack. They just define a 'simple' API with default values 
  * for some parameters.
  * 
  * All algorithms are provided using two APIs :
  *     - one where the user inits the algorithm, and uses '*OneStep()' as much as he wants : 
  * this way the caller have control over the steps
  *     - one where the user just calls a method (optimize() or solve()) which will 
  * handle the loop: init + loop until a stop condition is met. Those are provided for
  *  convenience.
  * 
  * As an example, the method LevenbergMarquardt::minimize() is 
  * implemented as follow: 
  * \code
  * Status LevenbergMarquardt<FunctorType,Scalar>::minimize(FVectorType  &x, const int mode)
  * {
  *     Status status = minimizeInit(x, mode);
  *     do {
  *         status = minimizeOneStep(x, mode);
  *     } while (status==Running);
  *     return status;
  * }
  * \endcode
  * 
  * \section examples Examples
  * 
  * The easiest way to understand how to use this module is by looking at the many examples in the file
  * unsupported/test/NonLinearOptimization.cpp.
  */

#ifndef EIGEN_PARSED_BY_DOXYGEN

#include "src/NonLinearOptimization/qrsolv.h"
#include "src/NonLinearOptimization/r1updt.h"
#include "src/NonLinearOptimization/r1mpyq.h"
#include "src/NonLinearOptimization/rwupdt.h"
#include "src/NonLinearOptimization/fdjac1.h"
#include "src/NonLinearOptimization/lmpar.h"
#include "src/NonLinearOptimization/dogleg.h"
#include "src/NonLinearOptimization/covar.h"

#include "src/NonLinearOptimization/chkder.h"

#endif

#include "src/NonLinearOptimization/HybridNonLinearSolver.h"
#include "src/NonLinearOptimization/LevenbergMarquardt.h"


#endif // EIGEN_NONLINEAROPTIMIZATION_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/NumericalDiff <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMERICALDIFF_MODULE
#define EIGEN_NUMERICALDIFF_MODULE

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup NumericalDiff_Module Numerical differentiation module
  *
  * \code
  * #include <unsupported/Eigen/NumericalDiff>
  * \endcode
  *
  * See http://en.wikipedia.org/wiki/Numerical_differentiation
  *
  * Warning : this should NOT be confused with automatic differentiation, which
  * is a different method and has its own module in Eigen : \ref
  * AutoDiff_Module.
  *
  * Currently only "Forward" and "Central" schemes are implemented. Those
  * are basic methods, and there exist some more elaborated way of
  * computing such approximates. They are implemented using both
  * proprietary and free software, and usually requires linking to an
  * external library. It is very easy for you to write a functor
  * using such software, and the purpose is quite orthogonal to what we
  * want to achieve with Eigen.
  *
  * This is why we will not provide wrappers for every great numerical
  * differentiation software that exist, but should rather stick with those
  * basic ones, that still are useful for testing.
  *
  * Also, the \ref NonLinearOptimization_Module needs this in order to
  * provide full features compatibility with the original (c)minpack
  * package.
  *
  */
}

//@{

#include "src/NumericalDiff/NumericalDiff.h"

//@}


#endif // EIGEN_NUMERICALDIFF_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/OpenGLSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_OPENGL_MODULE
#define EIGEN_OPENGL_MODULE

#include "../../Eigen/Geometry"

#if defined(__APPLE_CC__)
  #include <OpenGL/gl.h>
#else
  #include <GL/gl.h>
#endif

namespace Eigen {

/**
  * \defgroup OpenGLSUpport_Module OpenGL Support module
  *
  * This module provides wrapper functions for a couple of OpenGL functions
  * which simplify the way to pass Eigen's object to openGL.
  * Here is an example:
  * 
  * \code
  * // You need to add path_to_eigen/unsupported to your include path.
  * #include <Eigen/OpenGLSupport>
  * // ...
  * Vector3f x, y;
  * Matrix3f rot;
  * 
  * glVertex(y + x * rot);
  * 
  * Quaternion q;
  * glRotate(q);
  * 
  * // ...
  * \endcode
  *
  */
//@{

#define EIGEN_GL_FUNC_DECLARATION(FUNC)                                                                             \
namespace internal {                                                                                                \
  template< typename XprType,                                                                                       \
            typename Scalar = typename XprType::Scalar,                                                             \
            int Rows = XprType::RowsAtCompileTime,                                                                  \
            int Cols = XprType::ColsAtCompileTime,                                                                  \
            bool IsGLCompatible = bool(internal::evaluator<XprType>::Flags&LinearAccessBit)                         \
                              && bool(XprType::Flags&DirectAccessBit)                                               \
                              && (XprType::IsVectorAtCompileTime || (XprType::Flags&RowMajorBit)==0)>               \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl);                                                                      \
                                                                                                                    \
  template<typename XprType, typename Scalar, int Rows, int Cols>                                                   \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType,Scalar,Rows,Cols,false> {                                     \
    inline static void run(const XprType& p) {                                                                      \
      EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<typename plain_matrix_type_column_major<XprType>::type>::run(p); }       \
  };                                                                                                                \
}                                                                                                                   \
                                                                                                                    \
template<typename Derived> inline void FUNC(const Eigen::DenseBase<Derived>& p) {                                   \
  EIGEN_CAT(EIGEN_CAT(internal::gl_,FUNC),_impl)<Derived>::run(p.derived());                                        \
}


#define EIGEN_GL_FUNC_SPECIALIZATION_MAT(FUNC,SCALAR,ROWS,COLS,SUFFIX)                                              \
namespace internal {                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, ROWS, COLS, true> {      \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
}

  
#define EIGEN_GL_FUNC_SPECIALIZATION_VEC(FUNC,SCALAR,SIZE,SUFFIX)                                                   \
namespace internal {                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, SIZE, 1, true> {         \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, 1, SIZE, true> {         \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
}

  
EIGEN_GL_FUNC_DECLARATION       (glVertex)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glTexCoord)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glColor)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glNormal)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,double, 3,3dv)

inline void glScale2fv(const float*  v) { glScalef(v[0], v[1], 1.f);  }
inline void glScale2dv(const double* v) { glScaled(v[0], v[1], 1.0);  }
inline void glScale3fv(const float*  v) { glScalef(v[0], v[1], v[2]); }
inline void glScale3dv(const double* v) { glScaled(v[0], v[1], v[2]); }

EIGEN_GL_FUNC_DECLARATION       (glScale)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,double, 3,3dv)

template<typename Scalar> void glScale(const UniformScaling<Scalar>& s)  { glScale(Matrix<Scalar,3,1>::Constant(s.factor())); }

inline void glTranslate2fv(const float*  v) { glTranslatef(v[0], v[1], 0.f);  }
inline void glTranslate2dv(const double* v) { glTranslated(v[0], v[1], 0.0);  }
inline void glTranslate3fv(const float*  v) { glTranslatef(v[0], v[1], v[2]); }
inline void glTranslate3dv(const double* v) { glTranslated(v[0], v[1], v[2]); }

EIGEN_GL_FUNC_DECLARATION       (glTranslate)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,double, 3,3dv)

template<typename Scalar> void glTranslate(const Translation<Scalar,2>& t)  { glTranslate(t.vector()); }
template<typename Scalar> void glTranslate(const Translation<Scalar,3>& t)  { glTranslate(t.vector()); }

EIGEN_GL_FUNC_DECLARATION       (glMultMatrix)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glMultMatrix,float,  4,4,f)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glMultMatrix,double, 4,4,d)

template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,Affine>& t)        { glMultMatrix(t.matrix()); }
template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,Projective>& t)    { glMultMatrix(t.matrix()); }
template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,AffineCompact>& t) { glMultMatrix(Transform<Scalar,3,Affine>(t).matrix()); }

EIGEN_GL_FUNC_DECLARATION       (glLoadMatrix)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glLoadMatrix,float,  4,4,f)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glLoadMatrix,double, 4,4,d)

template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,Affine>& t)        { glLoadMatrix(t.matrix()); }
template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,Projective>& t)    { glLoadMatrix(t.matrix()); }
template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,AffineCompact>& t) { glLoadMatrix(Transform<Scalar,3,Affine>(t).matrix()); }

inline void glRotate(const Rotation2D<float>& rot)
{
  glRotatef(rot.angle()*180.f/float(EIGEN_PI), 0.f, 0.f, 1.f);
}
inline void glRotate(const Rotation2D<double>& rot)
{
  glRotated(rot.angle()*180.0/double(EIGEN_PI), 0.0, 0.0, 1.0);
}

template<typename Derived> void glRotate(const RotationBase<Derived,3>& rot)
{  
  Transform<typename Derived::Scalar,3,Projective> tr(rot);
  glMultMatrix(tr.matrix());
}

#define EIGEN_GL_MAKE_CONST_const const
#define EIGEN_GL_MAKE_CONST__ 
#define EIGEN_GL_EVAL(X) X

#define EIGEN_GL_FUNC1_DECLARATION(FUNC,ARG1,CONST)                                                                             \
namespace internal {                                                                                                            \
  template< typename XprType,                                                                                                   \
            typename Scalar = typename XprType::Scalar,                                                                         \
            int Rows = XprType::RowsAtCompileTime,                                                                              \
            int Cols = XprType::ColsAtCompileTime,                                                                              \
            bool IsGLCompatible = bool(internal::evaluator<XprType>::Flags&LinearAccessBit)                                     \
                              && bool(XprType::Flags&DirectAccessBit)                                                           \
                              && (XprType::IsVectorAtCompileTime || (XprType::Flags&RowMajorBit)==0)>                           \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl);                                                                                  \
                                                                                                                                \
  template<typename XprType, typename Scalar, int Rows, int Cols>                                                               \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType,Scalar,Rows,Cols,false> {                                                 \
    inline static void run(ARG1 a,EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) {                                      \
      EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<typename plain_matrix_type_column_major<XprType>::type>::run(a,p); }                 \
  };                                                                                                                            \
}                                                                                                                               \
                                                                                                                                \
template<typename Derived> inline void FUNC(ARG1 a,EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) Eigen::DenseBase<Derived>& p) {   \
  EIGEN_CAT(EIGEN_CAT(internal::gl_,FUNC),_impl)<Derived>::run(a,p.derived());                                                  \
}


#define EIGEN_GL_FUNC1_SPECIALIZATION_MAT(FUNC,ARG1,CONST,SCALAR,ROWS,COLS,SUFFIX)                                              \
namespace internal {                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, ROWS, COLS, true> {                  \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  }; \
}

  
#define EIGEN_GL_FUNC1_SPECIALIZATION_VEC(FUNC,ARG1,CONST,SCALAR,SIZE,SUFFIX)                                                   \
namespace internal {                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, SIZE, 1, true> {                     \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  };                                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, 1, SIZE, true> {                     \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  };                                                                                                                            \
}

EIGEN_GL_FUNC1_DECLARATION       (glGet,GLenum,_)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glGet,GLenum,_,float,  4,4,Floatv)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glGet,GLenum,_,double, 4,4,Doublev)

// glUniform API

#ifdef GL_VERSION_2_0

inline void glUniform2fv_ei  (GLint loc, const float* v)         { glUniform2fv(loc,1,v); }
inline void glUniform2iv_ei  (GLint loc, const int* v)           { glUniform2iv(loc,1,v); }

inline void glUniform3fv_ei  (GLint loc, const float* v)         { glUniform3fv(loc,1,v); }
inline void glUniform3iv_ei  (GLint loc, const int* v)           { glUniform3iv(loc,1,v); }

inline void glUniform4fv_ei  (GLint loc, const float* v)         { glUniform4fv(loc,1,v); }
inline void glUniform4iv_ei  (GLint loc, const int* v)           { glUniform4iv(loc,1,v); }

inline void glUniformMatrix2fv_ei  (GLint loc, const float* v)         { glUniformMatrix2fv(loc,1,false,v); }
inline void glUniformMatrix3fv_ei  (GLint loc, const float* v)         { glUniformMatrix3fv(loc,1,false,v); }
inline void glUniformMatrix4fv_ei  (GLint loc, const float* v)         { glUniformMatrix4fv(loc,1,false,v); }


EIGEN_GL_FUNC1_DECLARATION       (glUniform,GLint,const)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        2,2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          2,2iv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        3,3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          3,3iv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        4,4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          4,4iv_ei)

EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,2,Matrix2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,3,Matrix3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,4,Matrix4fv_ei)

#endif

#ifdef GL_VERSION_2_1

inline void glUniformMatrix2x3fv_ei(GLint loc, const float* v)         { glUniformMatrix2x3fv(loc,1,false,v); }
inline void glUniformMatrix3x2fv_ei(GLint loc, const float* v)         { glUniformMatrix3x2fv(loc,1,false,v); }
inline void glUniformMatrix2x4fv_ei(GLint loc, const float* v)         { glUniformMatrix2x4fv(loc,1,false,v); }
inline void glUniformMatrix4x2fv_ei(GLint loc, const float* v)         { glUniformMatrix4x2fv(loc,1,false,v); }
inline void glUniformMatrix3x4fv_ei(GLint loc, const float* v)         { glUniformMatrix3x4fv(loc,1,false,v); }
inline void glUniformMatrix4x3fv_ei(GLint loc, const float* v)         { glUniformMatrix4x3fv(loc,1,false,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,3,Matrix2x3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,2,Matrix3x2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,4,Matrix2x4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,2,Matrix4x2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,4,Matrix3x4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,3,Matrix4x3fv_ei)

#endif

#ifdef GL_VERSION_3_0

inline void glUniform2uiv_ei (GLint loc, const unsigned int* v)  { glUniform2uiv(loc,1,v); }
inline void glUniform3uiv_ei (GLint loc, const unsigned int* v)  { glUniform3uiv(loc,1,v); }
inline void glUniform4uiv_ei (GLint loc, const unsigned int* v)  { glUniform4uiv(loc,1,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 2,2uiv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 3,3uiv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 4,4uiv_ei)

#endif

#ifdef GL_ARB_gpu_shader_fp64
inline void glUniform2dv_ei  (GLint loc, const double* v)        { glUniform2dv(loc,1,v); }
inline void glUniform3dv_ei  (GLint loc, const double* v)        { glUniform3dv(loc,1,v); }
inline void glUniform4dv_ei  (GLint loc, const double* v)        { glUniform4dv(loc,1,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       2,2dv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       3,3dv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       4,4dv_ei)
#endif


//@}

}

#endif // EIGEN_OPENGL_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/Polynomials <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIALS_MODULE_H
#define EIGEN_POLYNOMIALS_MODULE_H

#include "../../Eigen/Core"

#include "../../Eigen/Eigenvalues"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

// Note that EIGEN_HIDE_HEAVY_CODE has to be defined per module
#if (defined EIGEN_EXTERN_INSTANTIATIONS) && (EIGEN_EXTERN_INSTANTIATIONS>=2)
  #ifndef EIGEN_HIDE_HEAVY_CODE
  #define EIGEN_HIDE_HEAVY_CODE
  #endif
#elif defined EIGEN_HIDE_HEAVY_CODE
  #undef EIGEN_HIDE_HEAVY_CODE
#endif

/**
  * \defgroup Polynomials_Module Polynomials module
  * \brief This module provides a QR based polynomial solver.
	*
  * To use this module, add
  * \code
  * #include <unsupported/Eigen/Polynomials>
  * \endcode
	* at the start of your source file.
  */

#include "src/Polynomials/PolynomialUtils.h"
#include "src/Polynomials/Companion.h"
#include "src/Polynomials/PolynomialSolver.h"

/**
	\page polynomials Polynomials defines functions for dealing with polynomials
	and a QR based polynomial solver.
	\ingroup Polynomials_Module

	The remainder of the page documents first the functions for evaluating, computing
	polynomials, computing estimates about polynomials and next the QR based polynomial
	solver.

	\section polynomialUtils convenient functions to deal with polynomials
	\subsection roots_to_monicPolynomial
	The function
	\code
	void roots_to_monicPolynomial( const RootVector& rv, Polynomial& poly )
	\endcode
	computes the coefficients \f$ a_i \f$ of

	\f$ p(x) = a_0 + a_{1}x + ... + a_{n-1}x^{n-1} + x^n \f$

	where \f$ p \f$ is known through its roots i.e. \f$ p(x) = (x-r_1)(x-r_2)...(x-r_n) \f$.

	\subsection poly_eval
	The function
	\code
	T poly_eval( const Polynomials& poly, const T& x )
	\endcode
	evaluates a polynomial at a given point using stabilized H&ouml;rner method.

	The following code: first computes the coefficients in the monomial basis of the monic polynomial that has the provided roots;
	then, it evaluates the computed polynomial, using a stabilized H&ouml;rner method.

	\include PolynomialUtils1.cpp
  Output: \verbinclude PolynomialUtils1.out

	\subsection Cauchy bounds
	The function
	\code
	Real cauchy_max_bound( const Polynomial& poly )
	\endcode
	provides a maximum bound (the Cauchy one: \f$C(p)\f$) for the absolute value of a root of the given polynomial i.e.
	\f$ \forall r_i \f$ root of \f$ p(x) = \sum_{k=0}^d a_k x^k \f$,
	\f$ |r_i| \le C(p) = \sum_{k=0}^{d} \left | \frac{a_k}{a_d} \right | \f$
	The leading coefficient \f$ p \f$: should be non zero \f$a_d \neq 0\f$.


	The function
	\code
	Real cauchy_min_bound( const Polynomial& poly )
	\endcode
	provides a minimum bound (the Cauchy one: \f$c(p)\f$) for the absolute value of a non zero root of the given polynomial i.e.
	\f$ \forall r_i \neq 0 \f$ root of \f$ p(x) = \sum_{k=0}^d a_k x^k \f$,
	\f$ |r_i| \ge c(p) = \left( \sum_{k=0}^{d} \left | \frac{a_k}{a_0} \right | \right)^{-1} \f$




	\section QR polynomial solver class
	Computes the complex roots of a polynomial by computing the eigenvalues of the associated companion matrix with the QR algorithm.
	
	The roots of \f$ p(x) = a_0 + a_1 x + a_2 x^2 + a_{3} x^3 + x^4 \f$ are the eigenvalues of
	\f$
	\left [
	\begin{array}{cccc}
	0 & 0 &  0 & a_0 \\
	1 & 0 &  0 & a_1 \\
	0 & 1 &  0 & a_2 \\
	0 & 0 &  1 & a_3
	\end{array} \right ]
	\f$

	However, the QR algorithm is not guaranteed to converge when there are several eigenvalues with same modulus.

	Therefore the current polynomial solver is guaranteed to provide a correct result only when the complex roots \f$r_1,r_2,...,r_d\f$ have distinct moduli i.e.
	
	\f$ \forall i,j \in [1;d],~ \| r_i \| \neq \| r_j \| \f$.

	With 32bit (float) floating types this problem shows up frequently.
  However, almost always, correct accuracy is reached even in these cases for 64bit
  (double) floating types and small polynomial degree (<20).

	\include PolynomialSolver1.cpp
	
	In the above example:
	
	-# a simple use of the polynomial solver is shown;
	-# the accuracy problem with the QR algorithm is presented: a polynomial with almost conjugate roots is provided to the solver.
	Those roots have almost same module therefore the QR algorithm failed to converge: the accuracy
	of the last root is bad;
	-# a simple way to circumvent the problem is shown: use doubles instead of floats.

  Output: \verbinclude PolynomialSolver1.out
*/

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_POLYNOMIALS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/Skyline <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINE_MODULE_H
#define EIGEN_SKYLINE_MODULE_H


#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>

/**
 *  \defgroup Skyline_Module Skyline module
 *
 *
 *
 *
 */

#include "src/Skyline/SkylineUtil.h"
#include "src/Skyline/SkylineMatrixBase.h"
#include "src/Skyline/SkylineStorage.h"
#include "src/Skyline/SkylineMatrix.h"
#include "src/Skyline/SkylineInplaceLU.h"
#include "src/Skyline/SkylineProduct.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SKYLINE_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/SparseExtra <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_EXTRA_MODULE_H
#define EIGEN_SPARSE_EXTRA_MODULE_H

#include "../../Eigen/Sparse"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include <vector>
#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>

#ifdef EIGEN_GOOGLEHASH_SUPPORT
  #include <google/dense_hash_map>
  #include <google/sparse_hash_map>
#endif

/**
  * \defgroup SparseExtra_Module SparseExtra module
  *
  * This module contains some experimental features extending the sparse module.
  *
  * \code
  * #include <Eigen/SparseExtra>
  * \endcode
  */


#include "src/SparseExtra/DynamicSparseMatrix.h"
#include "src/SparseExtra/BlockOfDynamicSparseMatrix.h"
#include "src/SparseExtra/RandomSetter.h"

#include "src/SparseExtra/MarketIO.h"

#if !defined(_WIN32)
#include <dirent.h>
#include "src/SparseExtra/MatrixMarketIterator.h"
#endif

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSE_EXTRA_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/SpecialFunctions <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_MODULE
#define EIGEN_SPECIALFUNCTIONS_MODULE

#include <math.h>

#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup SpecialFunctions_Module Special math functions module
  *
  * This module features additional coefficient-wise math functions available
  * within the numext:: namespace for the scalar version, and as method and/or free
  * functions of Array. Those include:
  *
  * - erf
  * - erfc
  * - lgamma
  * - igamma
  * - igamma_der_a
  * - gamma_sample_der_alpha
  * - igammac
  * - digamma
  * - ndtri
  * - polygamma
  * - zeta
  * - betainc
  *
  * Bessel Functions
  * - bessel_i0
  * - bessel_i0e
  * - bessel_i1
  * - bessel_i1e
  * - bessel_j0
  * - bessel_j1
  * - bessel_k0
  * - bessel_k0e
  * - bessel_k1
  * - bessel_k1e
  * - bessel_y0
  * - bessel_y1
  *
  * \code
  * #include <unsupported/Eigen/SpecialFunctions>
  * \endcode
  */
//@{

}

#include "src/SpecialFunctions/BesselFunctionsImpl.h"
#include "src/SpecialFunctions/BesselFunctionsBFloat16.h"
#include "src/SpecialFunctions/BesselFunctionsHalf.h"
#include "src/SpecialFunctions/BesselFunctionsPacketMath.h"
#include "src/SpecialFunctions/BesselFunctionsFunctors.h"
#include "src/SpecialFunctions/BesselFunctionsArrayAPI.h"
#include "src/SpecialFunctions/SpecialFunctionsImpl.h"
#if defined(EIGEN_HIPCC)
#include "src/SpecialFunctions/HipVectorCompatibility.h"
#endif
#include "src/SpecialFunctions/SpecialFunctionsBFloat16.h"
#include "src/SpecialFunctions/SpecialFunctionsHalf.h"
#include "src/SpecialFunctions/SpecialFunctionsPacketMath.h"
#include "src/SpecialFunctions/SpecialFunctionsFunctors.h"
#include "src/SpecialFunctions/SpecialFunctionsArrayAPI.h"

#if defined EIGEN_VECTORIZE_AVX512
  #include "src/SpecialFunctions/arch/AVX/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX/SpecialFunctions.h"
  #include "src/SpecialFunctions/arch/AVX512/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX512/SpecialFunctions.h"
#elif defined EIGEN_VECTORIZE_AVX
  #include "src/SpecialFunctions/arch/AVX/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX/SpecialFunctions.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/SpecialFunctions/arch/NEON/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/NEON/SpecialFunctions.h"
#endif

#if defined EIGEN_VECTORIZE_GPU
  #include "src/SpecialFunctions/arch/GPU/SpecialFunctions.h"
#endif

namespace Eigen {
//@}
}


#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPECIALFUNCTIONS_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/Splines <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINES_MODULE_H
#define EIGEN_SPLINES_MODULE_H

namespace Eigen 
{
/**
  * \defgroup Splines_Module Spline and spline fitting module
  *
  * This module provides a simple multi-dimensional spline class while
  * offering most basic functionality to fit a spline to point sets.
  *
  * \code
  * #include <unsupported/Eigen/Splines>
  * \endcode
  */
}

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/Splines/SplineFwd.h"
#include "src/Splines/Spline.h"
#include "src/Splines/SplineFitting.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPLINES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffJacobian.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_JACOBIAN_H
#define EIGEN_AUTODIFF_JACOBIAN_H

namespace Eigen
{

template<typename Functor> class AutoDiffJacobian : public Functor
{
public:
  AutoDiffJacobian() : Functor() {}
  AutoDiffJacobian(const Functor& f) : Functor(f) {}

  // forward constructors
#if EIGEN_HAS_VARIADIC_TEMPLATES
  template<typename... T>
  AutoDiffJacobian(const T& ...Values) : Functor(Values...) {}
#else
  template<typename T0>
  AutoDiffJacobian(const T0& a0) : Functor(a0) {}
  template<typename T0, typename T1>
  AutoDiffJacobian(const T0& a0, const T1& a1) : Functor(a0, a1) {}
  template<typename T0, typename T1, typename T2>
  AutoDiffJacobian(const T0& a0, const T1& a1, const T2& a2) : Functor(a0, a1, a2) {}
#endif

  typedef typename Functor::InputType InputType;
  typedef typename Functor::ValueType ValueType;
  typedef typename ValueType::Scalar Scalar;

  enum {
    InputsAtCompileTime = InputType::RowsAtCompileTime,
    ValuesAtCompileTime = ValueType::RowsAtCompileTime
  };

  typedef Matrix<Scalar, ValuesAtCompileTime, InputsAtCompileTime> JacobianType;
  typedef typename JacobianType::Index Index;

  typedef Matrix<Scalar, InputsAtCompileTime, 1> DerivativeType;
  typedef AutoDiffScalar<DerivativeType> ActiveScalar;

  typedef Matrix<ActiveScalar, InputsAtCompileTime, 1> ActiveInput;
  typedef Matrix<ActiveScalar, ValuesAtCompileTime, 1> ActiveValue;

#if EIGEN_HAS_VARIADIC_TEMPLATES
  // Some compilers don't accept variadic parameters after a default parameter,
  // i.e., we can't just write _jac=0 but we need to overload operator():
  EIGEN_STRONG_INLINE
  void operator() (const InputType& x, ValueType* v) const
  {
      this->operator()(x, v, 0);
  }
  template<typename... ParamsType>
  void operator() (const InputType& x, ValueType* v, JacobianType* _jac,
                   const ParamsType&... Params) const
#else
  void operator() (const InputType& x, ValueType* v, JacobianType* _jac=0) const
#endif
  {
    eigen_assert(v!=0);

    if (!_jac)
    {
#if EIGEN_HAS_VARIADIC_TEMPLATES
      Functor::operator()(x, v, Params...);
#else
      Functor::operator()(x, v);
#endif
      return;
    }

    JacobianType& jac = *_jac;

    ActiveInput ax = x.template cast<ActiveScalar>();
    ActiveValue av(jac.rows());

    if(InputsAtCompileTime==Dynamic)
      for (Index j=0; j<jac.rows(); j++)
        av[j].derivatives().resize(x.rows());

    for (Index i=0; i<jac.cols(); i++)
      ax[i].derivatives() = DerivativeType::Unit(x.rows(),i);

#if EIGEN_HAS_VARIADIC_TEMPLATES
    Functor::operator()(ax, &av, Params...);
#else
    Functor::operator()(ax, &av);
#endif

    for (Index i=0; i<jac.rows(); i++)
    {
      (*v)[i] = av[i].value();
      jac.row(i) = av[i].derivatives();
    }
  }
};

}

#endif // EIGEN_AUTODIFF_JACOBIAN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffScalar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_SCALAR_H
#define EIGEN_AUTODIFF_SCALAR_H

namespace Eigen {

namespace internal {

template<typename A, typename B>
struct make_coherent_impl {
  static void run(A&, B&) {}
};

// resize a to match b is a.size()==0, and conversely.
template<typename A, typename B>
void make_coherent(const A& a, const B&b)
{
  make_coherent_impl<A,B>::run(a.const_cast_derived(), b.const_cast_derived());
}

template<typename DerivativeType, bool Enable> struct auto_diff_special_op;

} // end namespace internal

template<typename DerivativeType> class AutoDiffScalar;

template<typename NewDerType>
inline AutoDiffScalar<NewDerType> MakeAutoDiffScalar(const typename NewDerType::Scalar& value, const NewDerType &der) {
  return AutoDiffScalar<NewDerType>(value,der);
}

/** \class AutoDiffScalar
  * \brief A scalar type replacement with automatic differentiation capability
  *
  * \param DerivativeType the vector type used to store/represent the derivatives. The base scalar type
  *                 as well as the number of derivatives to compute are determined from this type.
  *                 Typical choices include, e.g., \c Vector4f for 4 derivatives, or \c VectorXf
  *                 if the number of derivatives is not known at compile time, and/or, the number
  *                 of derivatives is large.
  *                 Note that DerivativeType can also be a reference (e.g., \c VectorXf&) to wrap a
  *                 existing vector into an AutoDiffScalar.
  *                 Finally, DerivativeType can also be any Eigen compatible expression.
  *
  * This class represents a scalar value while tracking its respective derivatives using Eigen's expression
  * template mechanism.
  *
  * It supports the following list of global math function:
  *  - std::abs, std::sqrt, std::pow, std::exp, std::log, std::sin, std::cos,
  *  - internal::abs, internal::sqrt, numext::pow, internal::exp, internal::log, internal::sin, internal::cos,
  *  - internal::conj, internal::real, internal::imag, numext::abs2.
  *
  * AutoDiffScalar can be used as the scalar type of an Eigen::Matrix object. However,
  * in that case, the expression template mechanism only occurs at the top Matrix level,
  * while derivatives are computed right away.
  *
  */

template<typename DerivativeType>
class AutoDiffScalar
  : public internal::auto_diff_special_op
            <DerivativeType, !internal::is_same<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar,
                                          typename NumTraits<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar>::Real>::value>
{
  public:
    typedef internal::auto_diff_special_op
            <DerivativeType, !internal::is_same<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar,
                       typename NumTraits<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar>::Real>::value> Base;
    typedef typename internal::remove_all<DerivativeType>::type DerType;
    typedef typename internal::traits<DerType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real Real;

    using Base::operator+;
    using Base::operator*;

    /** Default constructor without any initialization. */
    AutoDiffScalar() {}

    /** Constructs an active scalar from its \a value,
        and initializes the \a nbDer derivatives such that it corresponds to the \a derNumber -th variable */
    AutoDiffScalar(const Scalar& value, int nbDer, int derNumber)
      : m_value(value), m_derivatives(DerType::Zero(nbDer))
    {
      m_derivatives.coeffRef(derNumber) = Scalar(1);
    }

    /** Conversion from a scalar constant to an active scalar.
      * The derivatives are set to zero. */
    /*explicit*/ AutoDiffScalar(const Real& value)
      : m_value(value)
    {
      if(m_derivatives.size()>0)
        m_derivatives.setZero();
    }

    /** Constructs an active scalar from its \a value and derivatives \a der */
    AutoDiffScalar(const Scalar& value, const DerType& der)
      : m_value(value), m_derivatives(der)
    {}

    template<typename OtherDerType>
    AutoDiffScalar(const AutoDiffScalar<OtherDerType>& other
#ifndef EIGEN_PARSED_BY_DOXYGEN
    , typename internal::enable_if<
            internal::is_same<Scalar, typename internal::traits<typename internal::remove_all<OtherDerType>::type>::Scalar>::value
        &&  internal::is_convertible<OtherDerType,DerType>::value , void*>::type = 0
#endif
    )
      : m_value(other.value()), m_derivatives(other.derivatives())
    {}

    friend  std::ostream & operator << (std::ostream & s, const AutoDiffScalar& a)
    {
      return s << a.value();
    }

    AutoDiffScalar(const AutoDiffScalar& other)
      : m_value(other.value()), m_derivatives(other.derivatives())
    {}

    template<typename OtherDerType>
    inline AutoDiffScalar& operator=(const AutoDiffScalar<OtherDerType>& other)
    {
      m_value = other.value();
      m_derivatives = other.derivatives();
      return *this;
    }

    inline AutoDiffScalar& operator=(const AutoDiffScalar& other)
    {
      m_value = other.value();
      m_derivatives = other.derivatives();
      return *this;
    }

    inline AutoDiffScalar& operator=(const Scalar& other)
    {
      m_value = other;
      if(m_derivatives.size()>0)
        m_derivatives.setZero();
      return *this;
    }

//     inline operator const Scalar& () const { return m_value; }
//     inline operator Scalar& () { return m_value; }

    inline const Scalar& value() const { return m_value; }
    inline Scalar& value() { return m_value; }

    inline const DerType& derivatives() const { return m_derivatives; }
    inline DerType& derivatives() { return m_derivatives; }

    inline bool operator< (const Scalar& other) const  { return m_value <  other; }
    inline bool operator<=(const Scalar& other) const  { return m_value <= other; }
    inline bool operator> (const Scalar& other) const  { return m_value >  other; }
    inline bool operator>=(const Scalar& other) const  { return m_value >= other; }
    inline bool operator==(const Scalar& other) const  { return m_value == other; }
    inline bool operator!=(const Scalar& other) const  { return m_value != other; }

    friend inline bool operator< (const Scalar& a, const AutoDiffScalar& b) { return a <  b.value(); }
    friend inline bool operator<=(const Scalar& a, const AutoDiffScalar& b) { return a <= b.value(); }
    friend inline bool operator> (const Scalar& a, const AutoDiffScalar& b) { return a >  b.value(); }
    friend inline bool operator>=(const Scalar& a, const AutoDiffScalar& b) { return a >= b.value(); }
    friend inline bool operator==(const Scalar& a, const AutoDiffScalar& b) { return a == b.value(); }
    friend inline bool operator!=(const Scalar& a, const AutoDiffScalar& b) { return a != b.value(); }

    template<typename OtherDerType> inline bool operator< (const AutoDiffScalar<OtherDerType>& b) const  { return m_value <  b.value(); }
    template<typename OtherDerType> inline bool operator<=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value <= b.value(); }
    template<typename OtherDerType> inline bool operator> (const AutoDiffScalar<OtherDerType>& b) const  { return m_value >  b.value(); }
    template<typename OtherDerType> inline bool operator>=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value >= b.value(); }
    template<typename OtherDerType> inline bool operator==(const AutoDiffScalar<OtherDerType>& b) const  { return m_value == b.value(); }
    template<typename OtherDerType> inline bool operator!=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value != b.value(); }

    inline const AutoDiffScalar<DerType&> operator+(const Scalar& other) const
    {
      return AutoDiffScalar<DerType&>(m_value + other, m_derivatives);
    }

    friend inline const AutoDiffScalar<DerType&> operator+(const Scalar& a, const AutoDiffScalar& b)
    {
      return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
    }

//     inline const AutoDiffScalar<DerType&> operator+(const Real& other) const
//     {
//       return AutoDiffScalar<DerType&>(m_value + other, m_derivatives);
//     }

//     friend inline const AutoDiffScalar<DerType&> operator+(const Real& a, const AutoDiffScalar& b)
//     {
//       return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
//     }

    inline AutoDiffScalar& operator+=(const Scalar& other)
    {
      value() += other;
      return *this;
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,const DerType,const typename internal::remove_all<OtherDerType>::type> >
    operator+(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,const DerType,const typename internal::remove_all<OtherDerType>::type> >(
        m_value + other.value(),
        m_derivatives + other.derivatives());
    }

    template<typename OtherDerType>
    inline AutoDiffScalar&
    operator+=(const AutoDiffScalar<OtherDerType>& other)
    {
      (*this) = (*this) + other;
      return *this;
    }

    inline const AutoDiffScalar<DerType&> operator-(const Scalar& b) const
    {
      return AutoDiffScalar<DerType&>(m_value - b, m_derivatives);
    }

    friend inline const AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
    operator-(const Scalar& a, const AutoDiffScalar& b)
    {
      return AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
            (a - b.value(), -b.derivatives());
    }

    inline AutoDiffScalar& operator-=(const Scalar& other)
    {
      value() -= other;
      return *this;
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_difference_op<Scalar>, const DerType,const typename internal::remove_all<OtherDerType>::type> >
    operator-(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return AutoDiffScalar<CwiseBinaryOp<internal::scalar_difference_op<Scalar>, const DerType,const typename internal::remove_all<OtherDerType>::type> >(
        m_value - other.value(),
        m_derivatives - other.derivatives());
    }

    template<typename OtherDerType>
    inline AutoDiffScalar&
    operator-=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this - other;
      return *this;
    }

    inline const AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
    operator-() const
    {
      return AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >(
        -m_value,
        -m_derivatives);
    }

    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator*(const Scalar& other) const
    {
      return MakeAutoDiffScalar(m_value * other, m_derivatives * other);
    }

    friend inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator*(const Scalar& other, const AutoDiffScalar& a)
    {
      return MakeAutoDiffScalar(a.value() * other, a.derivatives() * other);
    }

//     inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator*(const Real& other) const
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         m_value * other,
//         (m_derivatives * other));
//     }
//
//     friend inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator*(const Real& other, const AutoDiffScalar& a)
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         a.value() * other,
//         a.derivatives() * other);
//     }

    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator/(const Scalar& other) const
    {
      return MakeAutoDiffScalar(m_value / other, (m_derivatives * (Scalar(1)/other)));
    }

    friend inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator/(const Scalar& other, const AutoDiffScalar& a)
    {
      return MakeAutoDiffScalar(other / a.value(), a.derivatives() * (Scalar(-other) / (a.value()*a.value())));
    }

//     inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator/(const Real& other) const
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         m_value / other,
//         (m_derivatives * (Real(1)/other)));
//     }
//
//     friend inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator/(const Real& other, const AutoDiffScalar& a)
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         other / a.value(),
//         a.derivatives() * (-Real(1)/other));
//     }

    template<typename OtherDerType>
    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(
        CwiseBinaryOp<internal::scalar_difference_op<Scalar> EIGEN_COMMA
          const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) EIGEN_COMMA
          const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<OtherDerType>::type,Scalar,product) >,Scalar,product) >
    operator/(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return MakeAutoDiffScalar(
        m_value / other.value(),
          ((m_derivatives * other.value()) - (other.derivatives() * m_value))
        * (Scalar(1)/(other.value()*other.value())));
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
        const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product),
        const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<OtherDerType>::type,Scalar,product) > >
    operator*(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return MakeAutoDiffScalar(
        m_value * other.value(),
        (m_derivatives * other.value()) + (other.derivatives() * m_value));
    }

    inline AutoDiffScalar& operator*=(const Scalar& other)
    {
      *this = *this * other;
      return *this;
    }

    template<typename OtherDerType>
    inline AutoDiffScalar& operator*=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this * other;
      return *this;
    }

    inline AutoDiffScalar& operator/=(const Scalar& other)
    {
      *this = *this / other;
      return *this;
    }

    template<typename OtherDerType>
    inline AutoDiffScalar& operator/=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this / other;
      return *this;
    }

  protected:
    Scalar m_value;
    DerType m_derivatives;

};

namespace internal {

template<typename DerivativeType>
struct auto_diff_special_op<DerivativeType, true>
//   : auto_diff_scalar_op<DerivativeType, typename NumTraits<Scalar>::Real,
//                            is_same<Scalar,typename NumTraits<Scalar>::Real>::value>
{
  typedef typename remove_all<DerivativeType>::type DerType;
  typedef typename traits<DerType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

//   typedef auto_diff_scalar_op<DerivativeType, typename NumTraits<Scalar>::Real,
//                            is_same<Scalar,typename NumTraits<Scalar>::Real>::value> Base;

//   using Base::operator+;
//   using Base::operator+=;
//   using Base::operator-;
//   using Base::operator-=;
//   using Base::operator*;
//   using Base::operator*=;

  const AutoDiffScalar<DerivativeType>& derived() const { return *static_cast<const AutoDiffScalar<DerivativeType>*>(this); }
  AutoDiffScalar<DerivativeType>& derived() { return *static_cast<AutoDiffScalar<DerivativeType>*>(this); }


  inline const AutoDiffScalar<DerType&> operator+(const Real& other) const
  {
    return AutoDiffScalar<DerType&>(derived().value() + other, derived().derivatives());
  }

  friend inline const AutoDiffScalar<DerType&> operator+(const Real& a, const AutoDiffScalar<DerivativeType>& b)
  {
    return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
  }

  inline AutoDiffScalar<DerivativeType>& operator+=(const Real& other)
  {
    derived().value() += other;
    return derived();
  }


  inline const AutoDiffScalar<typename CwiseUnaryOp<bind2nd_op<scalar_product_op<Scalar,Real> >, DerType>::Type >
  operator*(const Real& other) const
  {
    return AutoDiffScalar<typename CwiseUnaryOp<bind2nd_op<scalar_product_op<Scalar,Real> >, DerType>::Type >(
      derived().value() * other,
      derived().derivatives() * other);
  }

  friend inline const AutoDiffScalar<typename CwiseUnaryOp<bind1st_op<scalar_product_op<Real,Scalar> >, DerType>::Type >
  operator*(const Real& other, const AutoDiffScalar<DerivativeType>& a)
  {
    return AutoDiffScalar<typename CwiseUnaryOp<bind1st_op<scalar_product_op<Real,Scalar> >, DerType>::Type >(
      a.value() * other,
      a.derivatives() * other);
  }

  inline AutoDiffScalar<DerivativeType>& operator*=(const Scalar& other)
  {
    *this = *this * other;
    return derived();
  }
};

template<typename DerivativeType>
struct auto_diff_special_op<DerivativeType, false>
{
  void operator*() const;
  void operator-() const;
  void operator+() const;
};

template<typename BinOp, typename A, typename B, typename RefType>
void make_coherent_expression(CwiseBinaryOp<BinOp,A,B> xpr, const RefType &ref)
{
  make_coherent(xpr.const_cast_derived().lhs(), ref);
  make_coherent(xpr.const_cast_derived().rhs(), ref);
}

template<typename UnaryOp, typename A, typename RefType>
void make_coherent_expression(const CwiseUnaryOp<UnaryOp,A> &xpr, const RefType &ref)
{
  make_coherent(xpr.nestedExpression().const_cast_derived(), ref);
}

// needed for compilation only
template<typename UnaryOp, typename A, typename RefType>
void make_coherent_expression(const CwiseNullaryOp<UnaryOp,A> &, const RefType &)
{}

template<typename A_Scalar, int A_Rows, int A_Cols, int A_Options, int A_MaxRows, int A_MaxCols, typename B>
struct make_coherent_impl<Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols>, B> {
  typedef Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols> A;
  static void run(A& a, B& b) {
    if((A_Rows==Dynamic || A_Cols==Dynamic) && (a.size()==0))
    {
      a.resize(b.size());
      a.setZero();
    }
    else if (B::SizeAtCompileTime==Dynamic && a.size()!=0 && b.size()==0)
    {
      make_coherent_expression(b,a);
    }
  }
};

template<typename A, typename B_Scalar, int B_Rows, int B_Cols, int B_Options, int B_MaxRows, int B_MaxCols>
struct make_coherent_impl<A, Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> > {
  typedef Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> B;
  static void run(A& a, B& b) {
    if((B_Rows==Dynamic || B_Cols==Dynamic) && (b.size()==0))
    {
      b.resize(a.size());
      b.setZero();
    }
    else if (A::SizeAtCompileTime==Dynamic && b.size()!=0 && a.size()==0)
    {
      make_coherent_expression(a,b);
    }
  }
};

template<typename A_Scalar, int A_Rows, int A_Cols, int A_Options, int A_MaxRows, int A_MaxCols,
         typename B_Scalar, int B_Rows, int B_Cols, int B_Options, int B_MaxRows, int B_MaxCols>
struct make_coherent_impl<Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols>,
                          Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> > {
  typedef Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols> A;
  typedef Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> B;
  static void run(A& a, B& b) {
    if((A_Rows==Dynamic || A_Cols==Dynamic) && (a.size()==0))
    {
      a.resize(b.size());
      a.setZero();
    }
    else if((B_Rows==Dynamic || B_Cols==Dynamic) && (b.size()==0))
    {
      b.resize(a.size());
      b.setZero();
    }
  }
};

} // end namespace internal

template<typename DerType, typename BinOp>
struct ScalarBinaryOpTraits<AutoDiffScalar<DerType>,typename DerType::Scalar,BinOp>
{
  typedef AutoDiffScalar<DerType> ReturnType;
};

template<typename DerType, typename BinOp>
struct ScalarBinaryOpTraits<typename DerType::Scalar,AutoDiffScalar<DerType>, BinOp>
{
  typedef AutoDiffScalar<DerType> ReturnType;
};


// The following is an attempt to let Eigen's known about expression template, but that's more tricky!

// template<typename DerType, typename BinOp>
// struct ScalarBinaryOpTraits<AutoDiffScalar<DerType>,AutoDiffScalar<DerType>, BinOp>
// {
//   enum { Defined = 1 };
//   typedef AutoDiffScalar<typename DerType::PlainObject> ReturnType;
// };
//
// template<typename DerType1,typename DerType2, typename BinOp>
// struct ScalarBinaryOpTraits<AutoDiffScalar<DerType1>,AutoDiffScalar<DerType2>, BinOp>
// {
//   enum { Defined = 1 };//internal::is_same<typename DerType1::Scalar,typename DerType2::Scalar>::value };
//   typedef AutoDiffScalar<typename DerType1::PlainObject> ReturnType;
// };

#define EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(FUNC,CODE) \
  template<typename DerType> \
  inline const Eigen::AutoDiffScalar< \
  EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename Eigen::internal::remove_all<DerType>::type, typename Eigen::internal::traits<typename Eigen::internal::remove_all<DerType>::type>::Scalar, product) > \
  FUNC(const Eigen::AutoDiffScalar<DerType>& x) { \
    using namespace Eigen; \
    typedef typename Eigen::internal::traits<typename Eigen::internal::remove_all<DerType>::type>::Scalar Scalar; \
    EIGEN_UNUSED_VARIABLE(sizeof(Scalar)); \
    CODE; \
  }

template<typename DerType>
struct CleanedUpDerType {
  typedef AutoDiffScalar<typename Eigen::internal::remove_all<DerType>::type::PlainObject> type;
};

template<typename DerType>
inline const AutoDiffScalar<DerType>& conj(const AutoDiffScalar<DerType>& x)  { return x; }
template<typename DerType>
inline const AutoDiffScalar<DerType>& real(const AutoDiffScalar<DerType>& x)  { return x; }
template<typename DerType>
inline typename DerType::Scalar imag(const AutoDiffScalar<DerType>&)    { return 0.; }
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (min)(const AutoDiffScalar<DerType>& x, const T& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x <= y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (max)(const AutoDiffScalar<DerType>& x, const T& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x >= y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (min)(const T& x, const AutoDiffScalar<DerType>& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x < y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (max)(const T& x, const AutoDiffScalar<DerType>& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x > y ? ADS(x) : ADS(y));
}
template<typename DerType>
inline typename CleanedUpDerType<DerType>::type (min)(const AutoDiffScalar<DerType>& x, const AutoDiffScalar<DerType>& y) {
  return (x.value() < y.value() ? x : y);
}
template<typename DerType>
inline typename CleanedUpDerType<DerType>::type (max)(const AutoDiffScalar<DerType>& x, const AutoDiffScalar<DerType>& y) {
  return (x.value() >= y.value() ? x : y);
}


EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(abs,
  using std::abs;
  return Eigen::MakeAutoDiffScalar(abs(x.value()), x.derivatives() * (x.value()<0 ? -1 : 1) );)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(abs2,
  using numext::abs2;
  return Eigen::MakeAutoDiffScalar(abs2(x.value()), x.derivatives() * (Scalar(2)*x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sqrt,
  using std::sqrt;
  Scalar sqrtx = sqrt(x.value());
  return Eigen::MakeAutoDiffScalar(sqrtx,x.derivatives() * (Scalar(0.5) / sqrtx));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(cos,
  using std::cos;
  using std::sin;
  return Eigen::MakeAutoDiffScalar(cos(x.value()), x.derivatives() * (-sin(x.value())));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sin,
  using std::sin;
  using std::cos;
  return Eigen::MakeAutoDiffScalar(sin(x.value()),x.derivatives() * cos(x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(exp,
  using std::exp;
  Scalar expx = exp(x.value());
  return Eigen::MakeAutoDiffScalar(expx,x.derivatives() * expx);)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(log,
  using std::log;
  return Eigen::MakeAutoDiffScalar(log(x.value()),x.derivatives() * (Scalar(1)/x.value()));)

template<typename DerType>
inline const Eigen::AutoDiffScalar<
EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<DerType>::type,typename internal::traits<typename internal::remove_all<DerType>::type>::Scalar,product) >
pow(const Eigen::AutoDiffScalar<DerType> &x, const typename internal::traits<typename internal::remove_all<DerType>::type>::Scalar &y)
{
  using namespace Eigen;
  using std::pow;
  return Eigen::MakeAutoDiffScalar(pow(x.value(),y), x.derivatives() * (y * pow(x.value(),y-1)));
}


template<typename DerTypeA,typename DerTypeB>
inline const AutoDiffScalar<Matrix<typename internal::traits<typename internal::remove_all<DerTypeA>::type>::Scalar,Dynamic,1> >
atan2(const AutoDiffScalar<DerTypeA>& a, const AutoDiffScalar<DerTypeB>& b)
{
  using std::atan2;
  typedef typename internal::traits<typename internal::remove_all<DerTypeA>::type>::Scalar Scalar;
  typedef AutoDiffScalar<Matrix<Scalar,Dynamic,1> > PlainADS;
  PlainADS ret;
  ret.value() = atan2(a.value(), b.value());
  
  Scalar squared_hypot = a.value() * a.value() + b.value() * b.value();
  
  // if (squared_hypot==0) the derivation is undefined and the following results in a NaN:
  ret.derivatives() = (a.derivatives() * b.value() - a.value() * b.derivatives()) / squared_hypot;

  return ret;
}

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(tan,
  using std::tan;
  using std::cos;
  return Eigen::MakeAutoDiffScalar(tan(x.value()),x.derivatives() * (Scalar(1)/numext::abs2(cos(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(asin,
  using std::sqrt;
  using std::asin;
  return Eigen::MakeAutoDiffScalar(asin(x.value()),x.derivatives() * (Scalar(1)/sqrt(1-numext::abs2(x.value()))));)
  
EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(acos,
  using std::sqrt;
  using std::acos;
  return Eigen::MakeAutoDiffScalar(acos(x.value()),x.derivatives() * (Scalar(-1)/sqrt(1-numext::abs2(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(tanh,
  using std::cosh;
  using std::tanh;
  return Eigen::MakeAutoDiffScalar(tanh(x.value()),x.derivatives() * (Scalar(1)/numext::abs2(cosh(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sinh,
  using std::sinh;
  using std::cosh;
  return Eigen::MakeAutoDiffScalar(sinh(x.value()),x.derivatives() * cosh(x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(cosh,
  using std::sinh;
  using std::cosh;
  return Eigen::MakeAutoDiffScalar(cosh(x.value()),x.derivatives() * sinh(x.value()));)

#undef EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY

template<typename DerType> struct NumTraits<AutoDiffScalar<DerType> >
  : NumTraits< typename NumTraits<typename internal::remove_all<DerType>::type::Scalar>::Real >
{
  typedef typename internal::remove_all<DerType>::type DerTypeCleaned;
  typedef AutoDiffScalar<Matrix<typename NumTraits<typename DerTypeCleaned::Scalar>::Real,DerTypeCleaned::RowsAtCompileTime,DerTypeCleaned::ColsAtCompileTime,
                                0, DerTypeCleaned::MaxRowsAtCompileTime, DerTypeCleaned::MaxColsAtCompileTime> > Real;
  typedef AutoDiffScalar<DerType> NonInteger;
  typedef AutoDiffScalar<DerType> Nested;
  typedef typename NumTraits<typename DerTypeCleaned::Scalar>::Literal Literal;
  enum{
    RequireInitialization = 1
  };
};

}

namespace std {

template <typename T>
class numeric_limits<Eigen::AutoDiffScalar<T> >
  : public numeric_limits<typename T::Scalar> {};

template <typename T>
class numeric_limits<Eigen::AutoDiffScalar<T&> >
  : public numeric_limits<typename T::Scalar> {};

}  // namespace std

#endif // EIGEN_AUTODIFF_SCALAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_VECTOR_H
#define EIGEN_AUTODIFF_VECTOR_H

namespace Eigen {

/* \class AutoDiffScalar
  * \brief A scalar type replacement with automatic differentation capability
  *
  * \param DerType the vector type used to store/represent the derivatives (e.g. Vector3f)
  *
  * This class represents a scalar value while tracking its respective derivatives.
  *
  * It supports the following list of global math function:
  *  - std::abs, std::sqrt, std::pow, std::exp, std::log, std::sin, std::cos,
  *  - internal::abs, internal::sqrt, numext::pow, internal::exp, internal::log, internal::sin, internal::cos,
  *  - internal::conj, internal::real, internal::imag, numext::abs2.
  *
  * AutoDiffScalar can be used as the scalar type of an Eigen::Matrix object. However,
  * in that case, the expression template mechanism only occurs at the top Matrix level,
  * while derivatives are computed right away.
  *
  */
template<typename ValueType, typename JacobianType>
class AutoDiffVector
{
  public:
    //typedef typename internal::traits<ValueType>::Scalar Scalar;
    typedef typename internal::traits<ValueType>::Scalar BaseScalar;
    typedef AutoDiffScalar<Matrix<BaseScalar,JacobianType::RowsAtCompileTime,1> > ActiveScalar;
    typedef ActiveScalar Scalar;
    typedef AutoDiffScalar<typename JacobianType::ColXpr> CoeffType;
    typedef typename JacobianType::Index Index;

    inline AutoDiffVector() {}

    inline AutoDiffVector(const ValueType& values)
      : m_values(values)
    {
      m_jacobian.setZero();
    }


    CoeffType operator[] (Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType operator[] (Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    CoeffType operator() (Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType operator() (Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    CoeffType coeffRef(Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType coeffRef(Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    Index size() const { return m_values.size(); }

    // FIXME here we could return an expression of the sum
    Scalar sum() const { /*std::cerr << "sum \n\n";*/ /*std::cerr << m_jacobian.rowwise().sum() << "\n\n";*/ return Scalar(m_values.sum(), m_jacobian.rowwise().sum()); }


    inline AutoDiffVector(const ValueType& values, const JacobianType& jac)
      : m_values(values), m_jacobian(jac)
    {}

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector(const AutoDiffVector<OtherValueType, OtherJacobianType>& other)
      : m_values(other.values()), m_jacobian(other.jacobian())
    {}

    inline AutoDiffVector(const AutoDiffVector& other)
      : m_values(other.values()), m_jacobian(other.jacobian())
    {}

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector& operator=(const AutoDiffVector<OtherValueType, OtherJacobianType>& other)
    {
      m_values = other.values();
      m_jacobian = other.jacobian();
      return *this;
    }

    inline AutoDiffVector& operator=(const AutoDiffVector& other)
    {
      m_values = other.values();
      m_jacobian = other.jacobian();
      return *this;
    }

    inline const ValueType& values() const { return m_values; }
    inline ValueType& values() { return m_values; }

    inline const JacobianType& jacobian() const { return m_jacobian; }
    inline JacobianType& jacobian() { return m_jacobian; }

    template<typename OtherValueType,typename OtherJacobianType>
    inline const AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,JacobianType,OtherJacobianType>::Type >
    operator+(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
    {
      return AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,JacobianType,OtherJacobianType>::Type >(
        m_values + other.values(),
        m_jacobian + other.jacobian());
    }

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector&
    operator+=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      m_values += other.values();
      m_jacobian += other.jacobian();
      return *this;
    }

    template<typename OtherValueType,typename OtherJacobianType>
    inline const AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,JacobianType,OtherJacobianType>::Type >
    operator-(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
    {
      return AutoDiffVector<
        typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,ValueType,OtherValueType>::Type,
        typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,JacobianType,OtherJacobianType>::Type >(
          m_values - other.values(),
          m_jacobian - other.jacobian());
    }

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector&
    operator-=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      m_values -= other.values();
      m_jacobian -= other.jacobian();
      return *this;
    }

    inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, JacobianType>::Type >
    operator-() const
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, JacobianType>::Type >(
          -m_values,
          -m_jacobian);
    }

    inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type>
    operator*(const BaseScalar& other) const
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >(
          m_values * other,
          m_jacobian * other);
    }

    friend inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >
    operator*(const Scalar& other, const AutoDiffVector& v)
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >(
          v.values() * other,
          v.jacobian() * other);
    }

//     template<typename OtherValueType,typename OtherJacobianType>
//     inline const AutoDiffVector<
//       CwiseBinaryOp<internal::scalar_multiple_op<Scalar>, ValueType, OtherValueType>
//       CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
//         CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>,
//         CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, OtherJacobianType> > >
//     operator*(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
//     {
//       return AutoDiffVector<
//         CwiseBinaryOp<internal::scalar_multiple_op<Scalar>, ValueType, OtherValueType>
//         CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
//           CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>,
//           CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, OtherJacobianType> > >(
//             m_values.cwise() * other.values(),
//             (m_jacobian * other.values()) + (m_values * other.jacobian()));
//     }

    inline AutoDiffVector& operator*=(const Scalar& other)
    {
      m_values *= other;
      m_jacobian *= other;
      return *this;
    }

    template<typename OtherValueType,typename OtherJacobianType>
    inline AutoDiffVector& operator*=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      *this = *this * other;
      return *this;
    }

  protected:
    ValueType m_values;
    JacobianType m_jacobian;

};

}

#endif // EIGEN_AUTODIFF_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/BVH/BVAlgorithms.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BVALGORITHMS_H
#define EIGEN_BVALGORITHMS_H

namespace Eigen { 

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename BVH, typename Intersector>
bool intersect_helper(const BVH &tree, Intersector &intersector, typename BVH::Index root)
{
  typedef typename BVH::Index Index;
  typedef typename BVH::VolumeIterator VolIter;
  typedef typename BVH::ObjectIterator ObjIter;

  VolIter vBegin = VolIter(), vEnd = VolIter();
  ObjIter oBegin = ObjIter(), oEnd = ObjIter();

  std::vector<Index> todo(1, root);

  while(!todo.empty()) {
    tree.getChildren(todo.back(), vBegin, vEnd, oBegin, oEnd);
    todo.pop_back();

    for(; vBegin != vEnd; ++vBegin) //go through child volumes
      if(intersector.intersectVolume(tree.getVolume(*vBegin)))
        todo.push_back(*vBegin);

    for(; oBegin != oEnd; ++oBegin) //go through child objects
      if(intersector.intersectObject(*oBegin))
        return true; //intersector said to stop query
  }
  return false;
}
#endif //not EIGEN_PARSED_BY_DOXYGEN

template<typename Volume1, typename Object1, typename Object2, typename Intersector>
struct intersector_helper1
{
  intersector_helper1(const Object2 &inStored, Intersector &in) : stored(inStored), intersector(in) {}
  bool intersectVolume(const Volume1 &vol) { return intersector.intersectVolumeObject(vol, stored); }
  bool intersectObject(const Object1 &obj) { return intersector.intersectObjectObject(obj, stored); }
  Object2 stored;
  Intersector &intersector;
private:
  intersector_helper1& operator=(const intersector_helper1&);
};

template<typename Volume2, typename Object2, typename Object1, typename Intersector>
struct intersector_helper2
{
  intersector_helper2(const Object1 &inStored, Intersector &in) : stored(inStored), intersector(in) {}
  bool intersectVolume(const Volume2 &vol) { return intersector.intersectObjectVolume(stored, vol); }
  bool intersectObject(const Object2 &obj) { return intersector.intersectObjectObject(stored, obj); }
  Object1 stored;
  Intersector &intersector;
private:
  intersector_helper2& operator=(const intersector_helper2&);
};

} // end namespace internal

/**  Given a BVH, runs the query encapsulated by \a intersector.
  *  The Intersector type must provide the following members: \code
     bool intersectVolume(const BVH::Volume &volume) //returns true if volume intersects the query
     bool intersectObject(const BVH::Object &object) //returns true if the search should terminate immediately
  \endcode
  */
template<typename BVH, typename Intersector>
void BVIntersect(const BVH &tree, Intersector &intersector)
{
  internal::intersect_helper(tree, intersector, tree.getRootIndex());
}

/**  Given two BVH's, runs the query on their Cartesian product encapsulated by \a intersector.
  *  The Intersector type must provide the following members: \code
     bool intersectVolumeVolume(const BVH1::Volume &v1, const BVH2::Volume &v2) //returns true if product of volumes intersects the query
     bool intersectVolumeObject(const BVH1::Volume &v1, const BVH2::Object &o2) //returns true if the volume-object product intersects the query
     bool intersectObjectVolume(const BVH1::Object &o1, const BVH2::Volume &v2) //returns true if the volume-object product intersects the query
     bool intersectObjectObject(const BVH1::Object &o1, const BVH2::Object &o2) //returns true if the search should terminate immediately
  \endcode
  */
template<typename BVH1, typename BVH2, typename Intersector>
void BVIntersect(const BVH1 &tree1, const BVH2 &tree2, Intersector &intersector) //TODO: tandem descent when it makes sense
{
  typedef typename BVH1::Index Index1;
  typedef typename BVH2::Index Index2;
  typedef internal::intersector_helper1<typename BVH1::Volume, typename BVH1::Object, typename BVH2::Object, Intersector> Helper1;
  typedef internal::intersector_helper2<typename BVH2::Volume, typename BVH2::Object, typename BVH1::Object, Intersector> Helper2;
  typedef typename BVH1::VolumeIterator VolIter1;
  typedef typename BVH1::ObjectIterator ObjIter1;
  typedef typename BVH2::VolumeIterator VolIter2;
  typedef typename BVH2::ObjectIterator ObjIter2;

  VolIter1 vBegin1 = VolIter1(), vEnd1 = VolIter1();
  ObjIter1 oBegin1 = ObjIter1(), oEnd1 = ObjIter1();
  VolIter2 vBegin2 = VolIter2(), vEnd2 = VolIter2(), vCur2 = VolIter2();
  ObjIter2 oBegin2 = ObjIter2(), oEnd2 = ObjIter2(), oCur2 = ObjIter2();

  std::vector<std::pair<Index1, Index2> > todo(1, std::make_pair(tree1.getRootIndex(), tree2.getRootIndex()));

  while(!todo.empty()) {
    tree1.getChildren(todo.back().first, vBegin1, vEnd1, oBegin1, oEnd1);
    tree2.getChildren(todo.back().second, vBegin2, vEnd2, oBegin2, oEnd2);
    todo.pop_back();

    for(; vBegin1 != vEnd1; ++vBegin1) { //go through child volumes of first tree
      const typename BVH1::Volume &vol1 = tree1.getVolume(*vBegin1);
      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        if(intersector.intersectVolumeVolume(vol1, tree2.getVolume(*vCur2)))
          todo.push_back(std::make_pair(*vBegin1, *vCur2));
      }

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        Helper1 helper(*oCur2, intersector);
        if(internal::intersect_helper(tree1, helper, *vBegin1))
          return; //intersector said to stop query
      }
    }

    for(; oBegin1 != oEnd1; ++oBegin1) { //go through child objects of first tree
      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Helper2 helper(*oBegin1, intersector);
        if(internal::intersect_helper(tree2, helper, *vCur2))
          return; //intersector said to stop query
      }

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        if(intersector.intersectObjectObject(*oBegin1, *oCur2))
          return; //intersector said to stop query
      }
    }
  }
}

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename BVH, typename Minimizer>
typename Minimizer::Scalar minimize_helper(const BVH &tree, Minimizer &minimizer, typename BVH::Index root, typename Minimizer::Scalar minimum)
{
  typedef typename Minimizer::Scalar Scalar;
  typedef typename BVH::Index Index;
  typedef std::pair<Scalar, Index> QueueElement; //first element is priority
  typedef typename BVH::VolumeIterator VolIter;
  typedef typename BVH::ObjectIterator ObjIter;

  VolIter vBegin = VolIter(), vEnd = VolIter();
  ObjIter oBegin = ObjIter(), oEnd = ObjIter();
  std::priority_queue<QueueElement, std::vector<QueueElement>, std::greater<QueueElement> > todo; //smallest is at the top

  todo.push(std::make_pair(Scalar(), root));

  while(!todo.empty()) {
    tree.getChildren(todo.top().second, vBegin, vEnd, oBegin, oEnd);
    todo.pop();

    for(; oBegin != oEnd; ++oBegin) //go through child objects
      minimum = (std::min)(minimum, minimizer.minimumOnObject(*oBegin));

    for(; vBegin != vEnd; ++vBegin) { //go through child volumes
      Scalar val = minimizer.minimumOnVolume(tree.getVolume(*vBegin));
      if(val < minimum)
        todo.push(std::make_pair(val, *vBegin));
    }
  }

  return minimum;
}
#endif //not EIGEN_PARSED_BY_DOXYGEN


template<typename Volume1, typename Object1, typename Object2, typename Minimizer>
struct minimizer_helper1
{
  typedef typename Minimizer::Scalar Scalar;
  minimizer_helper1(const Object2 &inStored, Minimizer &m) : stored(inStored), minimizer(m) {}
  Scalar minimumOnVolume(const Volume1 &vol) { return minimizer.minimumOnVolumeObject(vol, stored); }
  Scalar minimumOnObject(const Object1 &obj) { return minimizer.minimumOnObjectObject(obj, stored); }
  Object2 stored;
  Minimizer &minimizer;
private:
  minimizer_helper1& operator=(const minimizer_helper1&);
};

template<typename Volume2, typename Object2, typename Object1, typename Minimizer>
struct minimizer_helper2
{
  typedef typename Minimizer::Scalar Scalar;
  minimizer_helper2(const Object1 &inStored, Minimizer &m) : stored(inStored), minimizer(m) {}
  Scalar minimumOnVolume(const Volume2 &vol) { return minimizer.minimumOnObjectVolume(stored, vol); }
  Scalar minimumOnObject(const Object2 &obj) { return minimizer.minimumOnObjectObject(stored, obj); }
  Object1 stored;
  Minimizer &minimizer;
private:
  minimizer_helper2& operator=(const minimizer_helper2&);
};

} // end namespace internal

/**  Given a BVH, runs the query encapsulated by \a minimizer.
  *  \returns the minimum value.
  *  The Minimizer type must provide the following members: \code
     typedef Scalar //the numeric type of what is being minimized--not necessarily the Scalar type of the BVH (if it has one)
     Scalar minimumOnVolume(const BVH::Volume &volume)
     Scalar minimumOnObject(const BVH::Object &object)
  \endcode
  */
template<typename BVH, typename Minimizer>
typename Minimizer::Scalar BVMinimize(const BVH &tree, Minimizer &minimizer)
{
  return internal::minimize_helper(tree, minimizer, tree.getRootIndex(), (std::numeric_limits<typename Minimizer::Scalar>::max)());
}

/**  Given two BVH's, runs the query on their cartesian product encapsulated by \a minimizer.
  *  \returns the minimum value.
  *  The Minimizer type must provide the following members: \code
     typedef Scalar //the numeric type of what is being minimized--not necessarily the Scalar type of the BVH (if it has one)
     Scalar minimumOnVolumeVolume(const BVH1::Volume &v1, const BVH2::Volume &v2)
     Scalar minimumOnVolumeObject(const BVH1::Volume &v1, const BVH2::Object &o2)
     Scalar minimumOnObjectVolume(const BVH1::Object &o1, const BVH2::Volume &v2)
     Scalar minimumOnObjectObject(const BVH1::Object &o1, const BVH2::Object &o2)
  \endcode
  */
template<typename BVH1, typename BVH2, typename Minimizer>
typename Minimizer::Scalar BVMinimize(const BVH1 &tree1, const BVH2 &tree2, Minimizer &minimizer)
{
  typedef typename Minimizer::Scalar Scalar;
  typedef typename BVH1::Index Index1;
  typedef typename BVH2::Index Index2;
  typedef internal::minimizer_helper1<typename BVH1::Volume, typename BVH1::Object, typename BVH2::Object, Minimizer> Helper1;
  typedef internal::minimizer_helper2<typename BVH2::Volume, typename BVH2::Object, typename BVH1::Object, Minimizer> Helper2;
  typedef std::pair<Scalar, std::pair<Index1, Index2> > QueueElement; //first element is priority
  typedef typename BVH1::VolumeIterator VolIter1;
  typedef typename BVH1::ObjectIterator ObjIter1;
  typedef typename BVH2::VolumeIterator VolIter2;
  typedef typename BVH2::ObjectIterator ObjIter2;

  VolIter1 vBegin1 = VolIter1(), vEnd1 = VolIter1();
  ObjIter1 oBegin1 = ObjIter1(), oEnd1 = ObjIter1();
  VolIter2 vBegin2 = VolIter2(), vEnd2 = VolIter2(), vCur2 = VolIter2();
  ObjIter2 oBegin2 = ObjIter2(), oEnd2 = ObjIter2(), oCur2 = ObjIter2();
  std::priority_queue<QueueElement, std::vector<QueueElement>, std::greater<QueueElement> > todo; //smallest is at the top

  Scalar minimum = (std::numeric_limits<Scalar>::max)();
  todo.push(std::make_pair(Scalar(), std::make_pair(tree1.getRootIndex(), tree2.getRootIndex())));

  while(!todo.empty()) {
    tree1.getChildren(todo.top().second.first, vBegin1, vEnd1, oBegin1, oEnd1);
    tree2.getChildren(todo.top().second.second, vBegin2, vEnd2, oBegin2, oEnd2);
    todo.pop();

    for(; oBegin1 != oEnd1; ++oBegin1) { //go through child objects of first tree
      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        minimum = (std::min)(minimum, minimizer.minimumOnObjectObject(*oBegin1, *oCur2));
      }

      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Helper2 helper(*oBegin1, minimizer);
        minimum = (std::min)(minimum, internal::minimize_helper(tree2, helper, *vCur2, minimum));
      }
    }

    for(; vBegin1 != vEnd1; ++vBegin1) { //go through child volumes of first tree
      const typename BVH1::Volume &vol1 = tree1.getVolume(*vBegin1);

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        Helper1 helper(*oCur2, minimizer);
        minimum = (std::min)(minimum, internal::minimize_helper(tree1, helper, *vBegin1, minimum));
      }

      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Scalar val = minimizer.minimumOnVolumeVolume(vol1, tree2.getVolume(*vCur2));
        if(val < minimum)
          todo.push(std::make_pair(val, std::make_pair(*vBegin1, *vCur2)));
      }
    }
  }
  return minimum;
}

} // end namespace Eigen

#endif // EIGEN_BVALGORITHMS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/BVH/KdBVH.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef KDBVH_H_INCLUDED
#define KDBVH_H_INCLUDED

namespace Eigen { 

namespace internal {

//internal pair class for the BVH--used instead of std::pair because of alignment
template<typename Scalar, int Dim>
struct vector_int_pair
{
EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar, Dim)
  typedef Matrix<Scalar, Dim, 1> VectorType;

  vector_int_pair(const VectorType &v, int i) : first(v), second(i) {}

  VectorType first;
  int second;
};

//these templates help the tree initializer get the bounding boxes either from a provided
//iterator range or using bounding_box in a unified way
template<typename ObjectList, typename VolumeList, typename BoxIter>
struct get_boxes_helper {
  void operator()(const ObjectList &objects, BoxIter boxBegin, BoxIter boxEnd, VolumeList &outBoxes)
  {
    outBoxes.insert(outBoxes.end(), boxBegin, boxEnd);
    eigen_assert(outBoxes.size() == objects.size());
    EIGEN_ONLY_USED_FOR_DEBUG(objects);
  }
};

template<typename ObjectList, typename VolumeList>
struct get_boxes_helper<ObjectList, VolumeList, int> {
  void operator()(const ObjectList &objects, int, int, VolumeList &outBoxes)
  {
    outBoxes.reserve(objects.size());
    for(int i = 0; i < (int)objects.size(); ++i)
      outBoxes.push_back(bounding_box(objects[i]));
  }
};

} // end namespace internal


/** \class KdBVH
 *  \brief A simple bounding volume hierarchy based on AlignedBox
 *
 *  \param _Scalar The underlying scalar type of the bounding boxes
 *  \param _Dim The dimension of the space in which the hierarchy lives
 *  \param _Object The object type that lives in the hierarchy.  It must have value semantics.  Either bounding_box(_Object) must
 *                 be defined and return an AlignedBox<_Scalar, _Dim> or bounding boxes must be provided to the tree initializer.
 *
 *  This class provides a simple (as opposed to optimized) implementation of a bounding volume hierarchy analogous to a Kd-tree.
 *  Given a sequence of objects, it computes their bounding boxes, constructs a Kd-tree of their centers
 *  and builds a BVH with the structure of that Kd-tree.  When the elements of the tree are too expensive to be copied around,
 *  it is useful for _Object to be a pointer.
 */
template<typename _Scalar, int _Dim, typename _Object> class KdBVH
{
public:
  enum { Dim = _Dim };
  typedef _Object Object;
  typedef std::vector<Object, aligned_allocator<Object> > ObjectList;
  typedef _Scalar Scalar;
  typedef AlignedBox<Scalar, Dim> Volume;
  typedef std::vector<Volume, aligned_allocator<Volume> > VolumeList;
  typedef int Index;
  typedef const int *VolumeIterator; //the iterators are just pointers into the tree's vectors
  typedef const Object *ObjectIterator;

  KdBVH() {}

  /** Given an iterator range over \a Object references, constructs the BVH.  Requires that bounding_box(Object) return a Volume. */
  template<typename Iter> KdBVH(Iter begin, Iter end) { init(begin, end, 0, 0); } //int is recognized by init as not being an iterator type

  /** Given an iterator range over \a Object references and an iterator range over their bounding boxes, constructs the BVH */
  template<typename OIter, typename BIter> KdBVH(OIter begin, OIter end, BIter boxBegin, BIter boxEnd) { init(begin, end, boxBegin, boxEnd); }

  /** Given an iterator range over \a Object references, constructs the BVH, overwriting whatever is in there currently.
    * Requires that bounding_box(Object) return a Volume. */
  template<typename Iter> void init(Iter begin, Iter end) { init(begin, end, 0, 0); }

  /** Given an iterator range over \a Object references and an iterator range over their bounding boxes,
    * constructs the BVH, overwriting whatever is in there currently. */
  template<typename OIter, typename BIter> void init(OIter begin, OIter end, BIter boxBegin, BIter boxEnd)
  {
    objects.clear();
    boxes.clear();
    children.clear();

    objects.insert(objects.end(), begin, end);
    int n = static_cast<int>(objects.size());

    if(n < 2)
      return; //if we have at most one object, we don't need any internal nodes

    VolumeList objBoxes;
    VIPairList objCenters;

    //compute the bounding boxes depending on BIter type
    internal::get_boxes_helper<ObjectList, VolumeList, BIter>()(objects, boxBegin, boxEnd, objBoxes);

    objCenters.reserve(n);
    boxes.reserve(n - 1);
    children.reserve(2 * n - 2);

    for(int i = 0; i < n; ++i)
      objCenters.push_back(VIPair(objBoxes[i].center(), i));

    build(objCenters, 0, n, objBoxes, 0); //the recursive part of the algorithm

    ObjectList tmp(n);
    tmp.swap(objects);
    for(int i = 0; i < n; ++i)
      objects[i] = tmp[objCenters[i].second];
  }

  /** \returns the index of the root of the hierarchy */
  inline Index getRootIndex() const { return (int)boxes.size() - 1; }

  /** Given an \a index of a node, on exit, \a outVBegin and \a outVEnd range over the indices of the volume children of the node
    * and \a outOBegin and \a outOEnd range over the object children of the node */
  EIGEN_STRONG_INLINE void getChildren(Index index, VolumeIterator &outVBegin, VolumeIterator &outVEnd,
                                       ObjectIterator &outOBegin, ObjectIterator &outOEnd) const
  { //inlining this function should open lots of optimization opportunities to the compiler
    if(index < 0) {
      outVBegin = outVEnd;
      if(!objects.empty())
        outOBegin = &(objects[0]);
      outOEnd = outOBegin + objects.size(); //output all objects--necessary when the tree has only one object
      return;
    }

    int numBoxes = static_cast<int>(boxes.size());

    int idx = index * 2;
    if(children[idx + 1] < numBoxes) { //second index is always bigger
      outVBegin = &(children[idx]);
      outVEnd = outVBegin + 2;
      outOBegin = outOEnd;
    }
    else if(children[idx] >= numBoxes) { //if both children are objects
      outVBegin = outVEnd;
      outOBegin = &(objects[children[idx] - numBoxes]);
      outOEnd = outOBegin + 2;
    } else { //if the first child is a volume and the second is an object
      outVBegin = &(children[idx]);
      outVEnd = outVBegin + 1;
      outOBegin = &(objects[children[idx + 1] - numBoxes]);
      outOEnd = outOBegin + 1;
    }
  }

  /** \returns the bounding box of the node at \a index */
  inline const Volume &getVolume(Index index) const
  {
    return boxes[index];
  }

private:
  typedef internal::vector_int_pair<Scalar, Dim> VIPair;
  typedef std::vector<VIPair, aligned_allocator<VIPair> > VIPairList;
  typedef Matrix<Scalar, Dim, 1> VectorType;
  struct VectorComparator //compares vectors, or more specifically, VIPairs along a particular dimension
  {
    VectorComparator(int inDim) : dim(inDim) {}
    inline bool operator()(const VIPair &v1, const VIPair &v2) const { return v1.first[dim] < v2.first[dim]; }
    int dim;
  };

  //Build the part of the tree between objects[from] and objects[to] (not including objects[to]).
  //This routine partitions the objCenters in [from, to) along the dimension dim, recursively constructs
  //the two halves, and adds their parent node.  TODO: a cache-friendlier layout
  void build(VIPairList &objCenters, int from, int to, const VolumeList &objBoxes, int dim)
  {
    eigen_assert(to - from > 1);
    if(to - from == 2) {
      boxes.push_back(objBoxes[objCenters[from].second].merged(objBoxes[objCenters[from + 1].second]));
      children.push_back(from + (int)objects.size() - 1); //there are objects.size() - 1 tree nodes
      children.push_back(from + (int)objects.size());
    }
    else if(to - from == 3) {
      int mid = from + 2;
      std::nth_element(objCenters.begin() + from, objCenters.begin() + mid,
                        objCenters.begin() + to, VectorComparator(dim)); //partition
      build(objCenters, from, mid, objBoxes, (dim + 1) % Dim);
      int idx1 = (int)boxes.size() - 1;
      boxes.push_back(boxes[idx1].merged(objBoxes[objCenters[mid].second]));
      children.push_back(idx1);
      children.push_back(mid + (int)objects.size() - 1);
    }
    else {
      int mid = from + (to - from) / 2;
      nth_element(objCenters.begin() + from, objCenters.begin() + mid,
                  objCenters.begin() + to, VectorComparator(dim)); //partition
      build(objCenters, from, mid, objBoxes, (dim + 1) % Dim);
      int idx1 = (int)boxes.size() - 1;
      build(objCenters, mid, to, objBoxes, (dim + 1) % Dim);
      int idx2 = (int)boxes.size() - 1;
      boxes.push_back(boxes[idx1].merged(boxes[idx2]));
      children.push_back(idx1);
      children.push_back(idx2);
    }
  }

  std::vector<int> children; //children of x are children[2x] and children[2x+1], indices bigger than boxes.size() index into objects.
  VolumeList boxes;
  ObjectList objects;
};

} // end namespace Eigen

#endif //KDBVH_H_INCLUDED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Eigenvalues/ArpackSelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 David Harmon <dharmon@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARPACKGENERALIZEDSELFADJOINTEIGENSOLVER_H
#define EIGEN_ARPACKGENERALIZEDSELFADJOINTEIGENSOLVER_H

#include "../../../../Eigen/Dense"

namespace Eigen { 

namespace internal {
  template<typename Scalar, typename RealScalar> struct arpack_wrapper;
  template<typename MatrixSolver, typename MatrixType, typename Scalar, bool BisSPD> struct OP;
}



template<typename MatrixType, typename MatrixSolver=SimplicialLLT<MatrixType>, bool BisSPD=false>
class ArpackGeneralizedSelfAdjointEigenSolver
{
public:
  //typedef typename MatrixSolver::MatrixType MatrixType;

  /** \brief Scalar type for matrices of type \p MatrixType. */
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::Index Index;

  /** \brief Real scalar type for \p MatrixType.
   *
   * This is just \c Scalar if #Scalar is real (e.g., \c float or
   * \c Scalar), and the type of the real part of \c Scalar if #Scalar is
   * complex.
   */
  typedef typename NumTraits<Scalar>::Real RealScalar;

  /** \brief Type for vector of eigenvalues as returned by eigenvalues().
   *
   * This is a column vector with entries of type #RealScalar.
   * The length of the vector is the size of \p nbrEigenvalues.
   */
  typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVectorType;

  /** \brief Default constructor.
   *
   * The default constructor is for cases in which the user intends to
   * perform decompositions via compute().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver()
   : m_eivec(),
     m_eivalues(),
     m_isInitialized(false),
     m_eigenvectorsOk(false),
     m_nbrConverged(0),
     m_nbrIterations(0)
  { }

  /** \brief Constructor; computes generalized eigenvalues of given matrix with respect to another matrix.
   *
   * \param[in] A Self-adjoint matrix whose eigenvalues / eigenvectors will
   *    computed. By default, the upper triangular part is used, but can be changed
   *    through the template parameter.
   * \param[in] B Self-adjoint matrix for the generalized eigenvalue problem.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * This constructor calls compute(const MatrixType&, const MatrixType&, Index, string, int, RealScalar)
   * to compute the eigenvalues of the matrix \p A with respect to \p B. The eigenvectors are computed if
   * \p options equals #ComputeEigenvectors.
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver(const MatrixType& A, const MatrixType& B,
                                          Index nbrEigenvalues, std::string eigs_sigma="LM",
                               int options=ComputeEigenvectors, RealScalar tol=0.0)
    : m_eivec(),
      m_eivalues(),
      m_isInitialized(false),
      m_eigenvectorsOk(false),
      m_nbrConverged(0),
      m_nbrIterations(0)
  {
    compute(A, B, nbrEigenvalues, eigs_sigma, options, tol);
  }

  /** \brief Constructor; computes eigenvalues of given matrix.
   *
   * \param[in] A Self-adjoint matrix whose eigenvalues / eigenvectors will
   *    computed. By default, the upper triangular part is used, but can be changed
   *    through the template parameter.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * This constructor calls compute(const MatrixType&, Index, string, int, RealScalar)
   * to compute the eigenvalues of the matrix \p A. The eigenvectors are computed if
   * \p options equals #ComputeEigenvectors.
   *
   */

  ArpackGeneralizedSelfAdjointEigenSolver(const MatrixType& A,
                                          Index nbrEigenvalues, std::string eigs_sigma="LM",
                               int options=ComputeEigenvectors, RealScalar tol=0.0)
    : m_eivec(),
      m_eivalues(),
      m_isInitialized(false),
      m_eigenvectorsOk(false),
      m_nbrConverged(0),
      m_nbrIterations(0)
  {
    compute(A, nbrEigenvalues, eigs_sigma, options, tol);
  }


  /** \brief Computes generalized eigenvalues / eigenvectors of given matrix using the external ARPACK library.
   *
   * \param[in]  A  Selfadjoint matrix whose eigendecomposition is to be computed.
   * \param[in]  B  Selfadjoint matrix for generalized eigenvalues.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * \returns    Reference to \c *this
   *
   * This function computes the generalized eigenvalues of \p A with respect to \p B using ARPACK.  The eigenvalues()
   * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
   * then the eigenvectors are also computed and can be retrieved by
   * calling eigenvectors().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver& compute(const MatrixType& A, const MatrixType& B,
                                                   Index nbrEigenvalues, std::string eigs_sigma="LM",
                                        int options=ComputeEigenvectors, RealScalar tol=0.0);
  
  /** \brief Computes eigenvalues / eigenvectors of given matrix using the external ARPACK library.
   *
   * \param[in]  A  Selfadjoint matrix whose eigendecomposition is to be computed.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * \returns    Reference to \c *this
   *
   * This function computes the eigenvalues of \p A using ARPACK.  The eigenvalues()
   * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
   * then the eigenvectors are also computed and can be retrieved by
   * calling eigenvectors().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver& compute(const MatrixType& A,
                                                   Index nbrEigenvalues, std::string eigs_sigma="LM",
                                        int options=ComputeEigenvectors, RealScalar tol=0.0);


  /** \brief Returns the eigenvectors of given matrix.
   *
   * \returns  A const reference to the matrix whose columns are the eigenvectors.
   *
   * \pre The eigenvectors have been computed before.
   *
   * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
   * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
   * eigenvectors are normalized to have (Euclidean) norm equal to one. If
   * this object was used to solve the eigenproblem for the selfadjoint
   * matrix \f$ A \f$, then the matrix returned by this function is the
   * matrix \f$ V \f$ in the eigendecomposition \f$ A V = D V \f$.
   * For the generalized eigenproblem, the matrix returned is the solution \f$ A V = D B V \f$
   *
   * Example: \include SelfAdjointEigenSolver_eigenvectors.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_eigenvectors.out
   *
   * \sa eigenvalues()
   */
  const Matrix<Scalar, Dynamic, Dynamic>& eigenvectors() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec;
  }

  /** \brief Returns the eigenvalues of given matrix.
   *
   * \returns A const reference to the column vector containing the eigenvalues.
   *
   * \pre The eigenvalues have been computed before.
   *
   * The eigenvalues are repeated according to their algebraic multiplicity,
   * so there are as many eigenvalues as rows in the matrix. The eigenvalues
   * are sorted in increasing order.
   *
   * Example: \include SelfAdjointEigenSolver_eigenvalues.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_eigenvalues.out
   *
   * \sa eigenvectors(), MatrixBase::eigenvalues()
   */
  const Matrix<Scalar, Dynamic, 1>& eigenvalues() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    return m_eivalues;
  }

  /** \brief Computes the positive-definite square root of the matrix.
   *
   * \returns the positive-definite square root of the matrix
   *
   * \pre The eigenvalues and eigenvectors of a positive-definite matrix
   * have been computed before.
   *
   * The square root of a positive-definite matrix \f$ A \f$ is the
   * positive-definite matrix whose square equals \f$ A \f$. This function
   * uses the eigendecomposition \f$ A = V D V^{-1} \f$ to compute the
   * square root as \f$ A^{1/2} = V D^{1/2} V^{-1} \f$.
   *
   * Example: \include SelfAdjointEigenSolver_operatorSqrt.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_operatorSqrt.out
   *
   * \sa operatorInverseSqrt(),
   *     \ref MatrixFunctions_Module "MatrixFunctions Module"
   */
  Matrix<Scalar, Dynamic, Dynamic> operatorSqrt() const
  {
    eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec * m_eivalues.cwiseSqrt().asDiagonal() * m_eivec.adjoint();
  }

  /** \brief Computes the inverse square root of the matrix.
   *
   * \returns the inverse positive-definite square root of the matrix
   *
   * \pre The eigenvalues and eigenvectors of a positive-definite matrix
   * have been computed before.
   *
   * This function uses the eigendecomposition \f$ A = V D V^{-1} \f$ to
   * compute the inverse square root as \f$ V D^{-1/2} V^{-1} \f$. This is
   * cheaper than first computing the square root with operatorSqrt() and
   * then its inverse with MatrixBase::inverse().
   *
   * Example: \include SelfAdjointEigenSolver_operatorInverseSqrt.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_operatorInverseSqrt.out
   *
   * \sa operatorSqrt(), MatrixBase::inverse(),
   *     \ref MatrixFunctions_Module "MatrixFunctions Module"
   */
  Matrix<Scalar, Dynamic, Dynamic> operatorInverseSqrt() const
  {
    eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec * m_eivalues.cwiseInverse().cwiseSqrt().asDiagonal() * m_eivec.adjoint();
  }

  /** \brief Reports whether previous computation was successful.
   *
   * \returns \c Success if computation was successful, \c NoConvergence otherwise.
   */
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    return m_info;
  }

  size_t getNbrConvergedEigenValues() const
  { return m_nbrConverged; }

  size_t getNbrIterations() const
  { return m_nbrIterations; }

protected:
  Matrix<Scalar, Dynamic, Dynamic> m_eivec;
  Matrix<Scalar, Dynamic, 1> m_eivalues;
  ComputationInfo m_info;
  bool m_isInitialized;
  bool m_eigenvectorsOk;

  size_t m_nbrConverged;
  size_t m_nbrIterations;
};





template<typename MatrixType, typename MatrixSolver, bool BisSPD>
ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>&
    ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>
::compute(const MatrixType& A, Index nbrEigenvalues,
          std::string eigs_sigma, int options, RealScalar tol)
{
    MatrixType B(0,0);
    compute(A, B, nbrEigenvalues, eigs_sigma, options, tol);
    
    return *this;
}


template<typename MatrixType, typename MatrixSolver, bool BisSPD>
ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>&
    ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>
::compute(const MatrixType& A, const MatrixType& B, Index nbrEigenvalues,
          std::string eigs_sigma, int options, RealScalar tol)
{
  eigen_assert(A.cols() == A.rows());
  eigen_assert(B.cols() == B.rows());
  eigen_assert(B.rows() == 0 || A.cols() == B.rows());
  eigen_assert((options &~ (EigVecMask | GenEigMask)) == 0
            && (options & EigVecMask) != EigVecMask
            && "invalid option parameter");

  bool isBempty = (B.rows() == 0) || (B.cols() == 0);

  // For clarity, all parameters match their ARPACK name
  //
  // Always 0 on the first call
  //
  int ido = 0;

  int n = (int)A.cols();

  // User options: "LA", "SA", "SM", "LM", "BE"
  //
  char whch[3] = "LM";
    
  // Specifies the shift if iparam[6] = { 3, 4, 5 }, not used if iparam[6] = { 1, 2 }
  //
  RealScalar sigma = 0.0;

  if (eigs_sigma.length() >= 2 && isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1]))
  {
      eigs_sigma[0] = toupper(eigs_sigma[0]);
      eigs_sigma[1] = toupper(eigs_sigma[1]);

      // In the following special case we're going to invert the problem, since solving
      // for larger magnitude is much much faster
      // i.e., if 'SM' is specified, we're going to really use 'LM', the default
      //
      if (eigs_sigma.substr(0,2) != "SM")
      {
          whch[0] = eigs_sigma[0];
          whch[1] = eigs_sigma[1];
      }
  }
  else
  {
      eigen_assert(false && "Specifying clustered eigenvalues is not yet supported!");

      // If it's not scalar values, then the user may be explicitly
      // specifying the sigma value to cluster the evs around
      //
      sigma = atof(eigs_sigma.c_str());

      // If atof fails, it returns 0.0, which is a fine default
      //
  }

  // "I" means normal eigenvalue problem, "G" means generalized
  //
  char bmat[2] = "I";
  if (eigs_sigma.substr(0,2) == "SM" || !(isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1])) || (!isBempty && !BisSPD))
      bmat[0] = 'G';

  // Now we determine the mode to use
  //
  int mode = (bmat[0] == 'G') + 1;
  if (eigs_sigma.substr(0,2) == "SM" || !(isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1])))
  {
      // We're going to use shift-and-invert mode, and basically find
      // the largest eigenvalues of the inverse operator
      //
      mode = 3;
  }

  // The user-specified number of eigenvalues/vectors to compute
  //
  int nev = (int)nbrEigenvalues;

  // Allocate space for ARPACK to store the residual
  //
  Scalar *resid = new Scalar[n];

  // Number of Lanczos vectors, must satisfy nev < ncv <= n
  // Note that this indicates that nev != n, and we cannot compute
  // all eigenvalues of a mtrix
  //
  int ncv = std::min(std::max(2*nev, 20), n);

  // The working n x ncv matrix, also store the final eigenvectors (if computed)
  //
  Scalar *v = new Scalar[n*ncv];
  int ldv = n;

  // Working space
  //
  Scalar *workd = new Scalar[3*n];
  int lworkl = ncv*ncv+8*ncv; // Must be at least this length
  Scalar *workl = new Scalar[lworkl];

  int *iparam= new int[11];
  iparam[0] = 1; // 1 means we let ARPACK perform the shifts, 0 means we'd have to do it
  iparam[2] = std::max(300, (int)std::ceil(2*n/std::max(ncv,1)));
  iparam[6] = mode; // The mode, 1 is standard ev problem, 2 for generalized ev, 3 for shift-and-invert

  // Used during reverse communicate to notify where arrays start
  //
  int *ipntr = new int[11]; 

  // Error codes are returned in here, initial value of 0 indicates a random initial
  // residual vector is used, any other values means resid contains the initial residual
  // vector, possibly from a previous run
  //
  int info = 0;

  Scalar scale = 1.0;
  //if (!isBempty)
  //{
  //Scalar scale = B.norm() / std::sqrt(n);
  //scale = std::pow(2, std::floor(std::log(scale+1)));
  ////M /= scale;
  //for (size_t i=0; i<(size_t)B.outerSize(); i++)
  //    for (typename MatrixType::InnerIterator it(B, i); it; ++it)
  //        it.valueRef() /= scale;
  //}

  MatrixSolver OP;
  if (mode == 1 || mode == 2)
  {
      if (!isBempty)
          OP.compute(B);
  }
  else if (mode == 3)
  {
      if (sigma == 0.0)
      {
          OP.compute(A);
      }
      else
      {
          // Note: We will never enter here because sigma must be 0.0
          //
          if (isBempty)
          {
            MatrixType AminusSigmaB(A);
            for (Index i=0; i<A.rows(); ++i)
                AminusSigmaB.coeffRef(i,i) -= sigma;
            
            OP.compute(AminusSigmaB);
          }
          else
          {
              MatrixType AminusSigmaB = A - sigma * B;
              OP.compute(AminusSigmaB);
          }
      }
  }
 
  if (!(mode == 1 && isBempty) && !(mode == 2 && isBempty) && OP.info() != Success)
      std::cout << "Error factoring matrix" << std::endl;

  do
  {
    internal::arpack_wrapper<Scalar, RealScalar>::saupd(&ido, bmat, &n, whch, &nev, &tol, resid, 
                                                        &ncv, v, &ldv, iparam, ipntr, workd, workl,
                                                        &lworkl, &info);

    if (ido == -1 || ido == 1)
    {
      Scalar *in  = workd + ipntr[0] - 1;
      Scalar *out = workd + ipntr[1] - 1;

      if (ido == 1 && mode != 2)
      {
          Scalar *out2 = workd + ipntr[2] - 1;
          if (isBempty || mode == 1)
            Matrix<Scalar, Dynamic, 1>::Map(out2, n) = Matrix<Scalar, Dynamic, 1>::Map(in, n);
          else
            Matrix<Scalar, Dynamic, 1>::Map(out2, n) = B * Matrix<Scalar, Dynamic, 1>::Map(in, n);
          
          in = workd + ipntr[2] - 1;
      }

      if (mode == 1)
      {
        if (isBempty)
        {
          // OP = A
          //
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = A * Matrix<Scalar, Dynamic, 1>::Map(in, n);
        }
        else
        {
          // OP = L^{-1}AL^{-T}
          //
          internal::OP<MatrixSolver, MatrixType, Scalar, BisSPD>::applyOP(OP, A, n, in, out);
        }
      }
      else if (mode == 2)
      {
        if (ido == 1)
          Matrix<Scalar, Dynamic, 1>::Map(in, n)  = A * Matrix<Scalar, Dynamic, 1>::Map(in, n);
        
        // OP = B^{-1} A
        //
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
      }
      else if (mode == 3)
      {
        // OP = (A-\sigmaB)B (\sigma could be 0, and B could be I)
        // The B * in is already computed and stored at in if ido == 1
        //
        if (ido == 1 || isBempty)
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
        else
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(B * Matrix<Scalar, Dynamic, 1>::Map(in, n));
      }
    }
    else if (ido == 2)
    {
      Scalar *in  = workd + ipntr[0] - 1;
      Scalar *out = workd + ipntr[1] - 1;

      if (isBempty || mode == 1)
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = Matrix<Scalar, Dynamic, 1>::Map(in, n);
      else
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = B * Matrix<Scalar, Dynamic, 1>::Map(in, n);
    }
  } while (ido != 99);

  if (info == 1)
    m_info = NoConvergence;
  else if (info == 3)
    m_info = NumericalIssue;
  else if (info < 0)
    m_info = InvalidInput;
  else if (info != 0)
    eigen_assert(false && "Unknown ARPACK return value!");
  else
  {
    // Do we compute eigenvectors or not?
    //
    int rvec = (options & ComputeEigenvectors) == ComputeEigenvectors;

    // "A" means "All", use "S" to choose specific eigenvalues (not yet supported in ARPACK))
    //
    char howmny[2] = "A"; 

    // if howmny == "S", specifies the eigenvalues to compute (not implemented in ARPACK)
    //
    int *select = new int[ncv];

    // Final eigenvalues
    //
    m_eivalues.resize(nev, 1);

    internal::arpack_wrapper<Scalar, RealScalar>::seupd(&rvec, howmny, select, m_eivalues.data(), v, &ldv,
                                                        &sigma, bmat, &n, whch, &nev, &tol, resid, &ncv,
                                                        v, &ldv, iparam, ipntr, workd, workl, &lworkl, &info);

    if (info == -14)
      m_info = NoConvergence;
    else if (info != 0)
      m_info = InvalidInput;
    else
    {
      if (rvec)
      {
        m_eivec.resize(A.rows(), nev);
        for (int i=0; i<nev; i++)
          for (int j=0; j<n; j++)
            m_eivec(j,i) = v[i*n+j] / scale;
      
        if (mode == 1 && !isBempty && BisSPD)
          internal::OP<MatrixSolver, MatrixType, Scalar, BisSPD>::project(OP, n, nev, m_eivec.data());

        m_eigenvectorsOk = true;
      }

      m_nbrIterations = iparam[2];
      m_nbrConverged  = iparam[4];

      m_info = Success;
    }

    delete[] select;
  }

  delete[] v;
  delete[] iparam;
  delete[] ipntr;
  delete[] workd;
  delete[] workl;
  delete[] resid;

  m_isInitialized = true;

  return *this;
}


// Single precision
//
extern "C" void ssaupd_(int *ido, char *bmat, int *n, char *which,
    int *nev, float *tol, float *resid, int *ncv,
    float *v, int *ldv, int *iparam, int *ipntr,
    float *workd, float *workl, int *lworkl,
    int *info);

extern "C" void sseupd_(int *rvec, char *All, int *select, float *d,
    float *z, int *ldz, float *sigma, 
    char *bmat, int *n, char *which, int *nev,
    float *tol, float *resid, int *ncv, float *v,
    int *ldv, int *iparam, int *ipntr, float *workd,
    float *workl, int *lworkl, int *ierr);

// Double precision
//
extern "C" void dsaupd_(int *ido, char *bmat, int *n, char *which,
    int *nev, double *tol, double *resid, int *ncv,
    double *v, int *ldv, int *iparam, int *ipntr,
    double *workd, double *workl, int *lworkl,
    int *info);

extern "C" void dseupd_(int *rvec, char *All, int *select, double *d,
    double *z, int *ldz, double *sigma, 
    char *bmat, int *n, char *which, int *nev,
    double *tol, double *resid, int *ncv, double *v,
    int *ldv, int *iparam, int *ipntr, double *workd,
    double *workl, int *lworkl, int *ierr);


namespace internal {

template<typename Scalar, typename RealScalar> struct arpack_wrapper
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, RealScalar *tol, Scalar *resid, int *ncv,
      Scalar *v, int *ldv, int *iparam, int *ipntr,
      Scalar *workd, Scalar *workl, int *lworkl, int *info)
  { 
    EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  }

  static inline void seupd(int *rvec, char *All, int *select, Scalar *d,
      Scalar *z, int *ldz, RealScalar *sigma,
      char *bmat, int *n, char *which, int *nev,
      RealScalar *tol, Scalar *resid, int *ncv, Scalar *v,
      int *ldv, int *iparam, int *ipntr, Scalar *workd,
      Scalar *workl, int *lworkl, int *ierr)
  {
    EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  }
};

template <> struct arpack_wrapper<float, float>
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, float *tol, float *resid, int *ncv,
      float *v, int *ldv, int *iparam, int *ipntr,
      float *workd, float *workl, int *lworkl, int *info)
  {
    ssaupd_(ido, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr, workd, workl, lworkl, info);
  }

  static inline void seupd(int *rvec, char *All, int *select, float *d,
      float *z, int *ldz, float *sigma,
      char *bmat, int *n, char *which, int *nev,
      float *tol, float *resid, int *ncv, float *v,
      int *ldv, int *iparam, int *ipntr, float *workd,
      float *workl, int *lworkl, int *ierr)
  {
    sseupd_(rvec, All, select, d, z, ldz, sigma, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr,
        workd, workl, lworkl, ierr);
  }
};

template <> struct arpack_wrapper<double, double>
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, double *tol, double *resid, int *ncv,
      double *v, int *ldv, int *iparam, int *ipntr,
      double *workd, double *workl, int *lworkl, int *info)
  {
    dsaupd_(ido, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr, workd, workl, lworkl, info);
  }

  static inline void seupd(int *rvec, char *All, int *select, double *d,
      double *z, int *ldz, double *sigma,
      char *bmat, int *n, char *which, int *nev,
      double *tol, double *resid, int *ncv, double *v,
      int *ldv, int *iparam, int *ipntr, double *workd,
      double *workl, int *lworkl, int *ierr)
  {
    dseupd_(rvec, All, select, d, v, ldv, sigma, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr,
        workd, workl, lworkl, ierr);
  }
};


template<typename MatrixSolver, typename MatrixType, typename Scalar, bool BisSPD>
struct OP
{
    static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out);
    static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs);
};

template<typename MatrixSolver, typename MatrixType, typename Scalar>
struct OP<MatrixSolver, MatrixType, Scalar, true>
{
  static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out)
{
    // OP = L^{-1} A L^{-T}  (B = LL^T)
    //
    // First solve L^T out = in
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.matrixU().solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.permutationPinv() * Matrix<Scalar, Dynamic, 1>::Map(out, n);

    // Then compute out = A out
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = A * Matrix<Scalar, Dynamic, 1>::Map(out, n);

    // Then solve L out = out
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.permutationP() * Matrix<Scalar, Dynamic, 1>::Map(out, n);
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.matrixL().solve(Matrix<Scalar, Dynamic, 1>::Map(out, n));
}

  static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs)
{
    // Solve L^T out = in
    //
    Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k) = OP.matrixU().solve(Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k));
    Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k) = OP.permutationPinv() * Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k);
}

};

template<typename MatrixSolver, typename MatrixType, typename Scalar>
struct OP<MatrixSolver, MatrixType, Scalar, false>
{
  static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out)
{
    eigen_assert(false && "Should never be in here...");
}

  static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs)
{
    eigen_assert(false && "Should never be in here...");
}

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ARPACKSELFADJOINTEIGENSOLVER_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/EulerAngles/CMakeLists.txt <==
file(GLOB Eigen_EulerAngles_SRCS "*.h")

install(FILES
  ${Eigen_EulerAngles_SRCS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/src/EulerAngles COMPONENT Devel
  )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerAngles.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLESCLASS_H// TODO: Fix previous "EIGEN_EULERANGLES_H" definition?
#define EIGEN_EULERANGLESCLASS_H

namespace Eigen
{
  /** \class EulerAngles
    *
    * \ingroup EulerAngles_Module
    *
    * \brief Represents a rotation in a 3 dimensional space as three Euler angles.
    *
    * Euler rotation is a set of three rotation of three angles over three fixed axes, defined by the EulerSystem given as a template parameter.
    * 
    * Here is how intrinsic Euler angles works:
    *  - first, rotate the axes system over the alpha axis in angle alpha
    *  - then, rotate the axes system over the beta axis(which was rotated in the first stage) in angle beta
    *  - then, rotate the axes system over the gamma axis(which was rotated in the two stages above) in angle gamma
    *
    * \note This class support only intrinsic Euler angles for simplicity,
    *  see EulerSystem how to easily overcome this for extrinsic systems.
    *
    * ### Rotation representation and conversions ###
    *
    * It has been proved(see Wikipedia link below) that every rotation can be represented
    *  by Euler angles, but there is no single representation (e.g. unlike rotation matrices).
    * Therefore, you can convert from Eigen rotation and to them
    *  (including rotation matrices, which is not called "rotations" by Eigen design).
    *
    * Euler angles usually used for:
    *  - convenient human representation of rotation, especially in interactive GUI.
    *  - gimbal systems and robotics
    *  - efficient encoding(i.e. 3 floats only) of rotation for network protocols.
    *
    * However, Euler angles are slow comparing to quaternion or matrices,
    *  because their unnatural math definition, although it's simple for human.
    * To overcome this, this class provide easy movement from the math friendly representation
    *  to the human friendly representation, and vise-versa.
    *
    * All the user need to do is a safe simple C++ type conversion,
    *  and this class take care for the math.
    * Additionally, some axes related computation is done in compile time.
    *
    * #### Euler angles ranges in conversions ####
    * Rotations representation as EulerAngles are not single (unlike matrices),
    *  and even have infinite EulerAngles representations.<BR>
    * For example, add or subtract 2*PI from either angle of EulerAngles
    *  and you'll get the same rotation.
    * This is the general reason for infinite representation,
    *  but it's not the only general reason for not having a single representation.
    *
    * When converting rotation to EulerAngles, this class convert it to specific ranges
    * When converting some rotation to EulerAngles, the rules for ranges are as follow:
    * - If the rotation we converting from is an EulerAngles
    *  (even when it represented as RotationBase explicitly), angles ranges are __undefined__.
    * - otherwise, alpha and gamma angles will be in the range [-PI, PI].<BR>
    *   As for Beta angle:
    *    - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
    *    - otherwise:
    *      - If the beta axis is positive, the beta angle will be in the range [0, PI]
    *      - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
    *
    * \sa EulerAngles(const MatrixBase<Derived>&)
    * \sa EulerAngles(const RotationBase<Derived, 3>&)
    *
    * ### Convenient user typedefs ###
    *
    * Convenient typedefs for EulerAngles exist for float and double scalar,
    *  in a form of EulerAngles{A}{B}{C}{scalar},
    *  e.g. \ref EulerAnglesXYZd, \ref EulerAnglesZYZf.
    *
    * Only for positive axes{+x,+y,+z} Euler systems are have convenient typedef.
    * If you need negative axes{-x,-y,-z}, it is recommended to create you own typedef with
    *  a word that represent what you need.
    *
    * ### Example ###
    *
    * \include EulerAngles.cpp
    * Output: \verbinclude EulerAngles.out
    *
    * ### Additional reading ###
    *
    * If you're want to get more idea about how Euler system work in Eigen see EulerSystem.
    *
    * More information about Euler angles: https://en.wikipedia.org/wiki/Euler_angles
    *
    * \tparam _Scalar the scalar type, i.e. the type of the angles.
    *
    * \tparam _System the EulerSystem to use, which represents the axes of rotation.
    */
  template <typename _Scalar, class _System>
  class EulerAngles : public RotationBase<EulerAngles<_Scalar, _System>, 3>
  {
    public:
      typedef RotationBase<EulerAngles<_Scalar, _System>, 3> Base;
      
      /** the scalar type of the angles */
      typedef _Scalar Scalar;
      typedef typename NumTraits<Scalar>::Real RealScalar;
      
      /** the EulerSystem to use, which represents the axes of rotation. */
      typedef _System System;
    
      typedef Matrix<Scalar,3,3> Matrix3; /*!< the equivalent rotation matrix type */
      typedef Matrix<Scalar,3,1> Vector3; /*!< the equivalent 3 dimension vector type */
      typedef Quaternion<Scalar> QuaternionType; /*!< the equivalent quaternion type */
      typedef AngleAxis<Scalar> AngleAxisType; /*!< the equivalent angle-axis type */
      
      /** \returns the axis vector of the first (alpha) rotation */
      static Vector3 AlphaAxisVector() {
        const Vector3& u = Vector3::Unit(System::AlphaAxisAbs - 1);
        return System::IsAlphaOpposite ? -u : u;
      }
      
      /** \returns the axis vector of the second (beta) rotation */
      static Vector3 BetaAxisVector() {
        const Vector3& u = Vector3::Unit(System::BetaAxisAbs - 1);
        return System::IsBetaOpposite ? -u : u;
      }
      
      /** \returns the axis vector of the third (gamma) rotation */
      static Vector3 GammaAxisVector() {
        const Vector3& u = Vector3::Unit(System::GammaAxisAbs - 1);
        return System::IsGammaOpposite ? -u : u;
      }

    private:
      Vector3 m_angles;

    public:
      /** Default constructor without initialization. */
      EulerAngles() {}
      /** Constructs and initialize an EulerAngles (\p alpha, \p beta, \p gamma). */
      EulerAngles(const Scalar& alpha, const Scalar& beta, const Scalar& gamma) :
        m_angles(alpha, beta, gamma) {}
      
      // TODO: Test this constructor
      /** Constructs and initialize an EulerAngles from the array data {alpha, beta, gamma} */
      explicit EulerAngles(const Scalar* data) : m_angles(data) {}
      
      /** Constructs and initializes an EulerAngles from either:
        *  - a 3x3 rotation matrix expression(i.e. pure orthogonal matrix with determinant of +1),
        *  - a 3D vector expression representing Euler angles.
        *
        * \note If \p other is a 3x3 rotation matrix, the angles range rules will be as follow:<BR>
        *  Alpha and gamma angles will be in the range [-PI, PI].<BR>
        *  As for Beta angle:
        *   - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
        *   - otherwise:
        *     - If the beta axis is positive, the beta angle will be in the range [0, PI]
        *     - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
       */
      template<typename Derived>
      explicit EulerAngles(const MatrixBase<Derived>& other) { *this = other; }
      
      /** Constructs and initialize Euler angles from a rotation \p rot.
        *
        * \note If \p rot is an EulerAngles (even when it represented as RotationBase explicitly),
        *  angles ranges are __undefined__.
        *  Otherwise, alpha and gamma angles will be in the range [-PI, PI].<BR>
        *  As for Beta angle:
        *   - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
        *   - otherwise:
        *     - If the beta axis is positive, the beta angle will be in the range [0, PI]
        *     - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
      */
      template<typename Derived>
      EulerAngles(const RotationBase<Derived, 3>& rot) { System::CalcEulerAngles(*this, rot.toRotationMatrix()); }
      
      /*EulerAngles(const QuaternionType& q)
      {
        // TODO: Implement it in a faster way for quaternions
        // According to http://www.euclideanspace.com/maths/geometry/rotations/conversions/quaternionToEuler/
        //  we can compute only the needed matrix cells and then convert to euler angles. (see ZYX example below)
        // Currently we compute all matrix cells from quaternion.

        // Special case only for ZYX
        //Scalar y2 = q.y() * q.y();
        //m_angles[0] = std::atan2(2*(q.w()*q.z() + q.x()*q.y()), (1 - 2*(y2 + q.z()*q.z())));
        //m_angles[1] = std::asin( 2*(q.w()*q.y() - q.z()*q.x()));
        //m_angles[2] = std::atan2(2*(q.w()*q.x() + q.y()*q.z()), (1 - 2*(q.x()*q.x() + y2)));
      }*/

      /** \returns The angle values stored in a vector (alpha, beta, gamma). */
      const Vector3& angles() const { return m_angles; }
      /** \returns A read-write reference to the angle values stored in a vector (alpha, beta, gamma). */
      Vector3& angles() { return m_angles; }

      /** \returns The value of the first angle. */
      Scalar alpha() const { return m_angles[0]; }
      /** \returns A read-write reference to the angle of the first angle. */
      Scalar& alpha() { return m_angles[0]; }

      /** \returns The value of the second angle. */
      Scalar beta() const { return m_angles[1]; }
      /** \returns A read-write reference to the angle of the second angle. */
      Scalar& beta() { return m_angles[1]; }

      /** \returns The value of the third angle. */
      Scalar gamma() const { return m_angles[2]; }
      /** \returns A read-write reference to the angle of the third angle. */
      Scalar& gamma() { return m_angles[2]; }

      /** \returns The Euler angles rotation inverse (which is as same as the negative),
        *  (-alpha, -beta, -gamma).
      */
      EulerAngles inverse() const
      {
        EulerAngles res;
        res.m_angles = -m_angles;
        return res;
      }

      /** \returns The Euler angles rotation negative (which is as same as the inverse),
        *  (-alpha, -beta, -gamma).
      */
      EulerAngles operator -() const
      {
        return inverse();
      }
      
      /** Set \c *this from either:
        *  - a 3x3 rotation matrix expression(i.e. pure orthogonal matrix with determinant of +1),
        *  - a 3D vector expression representing Euler angles.
        *
        * See EulerAngles(const MatrixBase<Derived, 3>&) for more information about
        *  angles ranges output.
      */
      template<class Derived>
      EulerAngles& operator=(const MatrixBase<Derived>& other)
      {
        EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename Derived::Scalar>::value),
         YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
        
        internal::eulerangles_assign_impl<System, Derived>::run(*this, other.derived());
        return *this;
      }

      // TODO: Assign and construct from another EulerAngles (with different system)
      
      /** Set \c *this from a rotation.
        *
        * See EulerAngles(const RotationBase<Derived, 3>&) for more information about
        *  angles ranges output.
      */
      template<typename Derived>
      EulerAngles& operator=(const RotationBase<Derived, 3>& rot) {
        System::CalcEulerAngles(*this, rot.toRotationMatrix());
        return *this;
      }
      
      /** \returns \c true if \c *this is approximately equal to \a other, within the precision
        * determined by \a prec.
        *
        * \sa MatrixBase::isApprox() */
      bool isApprox(const EulerAngles& other,
        const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
      { return angles().isApprox(other.angles(), prec); }

      /** \returns an equivalent 3x3 rotation matrix. */
      Matrix3 toRotationMatrix() const
      {
        // TODO: Calc it faster
        return static_cast<QuaternionType>(*this).toRotationMatrix();
      }

      /** Convert the Euler angles to quaternion. */
      operator QuaternionType() const
      {
        return
          AngleAxisType(alpha(), AlphaAxisVector()) *
          AngleAxisType(beta(), BetaAxisVector())   *
          AngleAxisType(gamma(), GammaAxisVector());
      }
      
      friend std::ostream& operator<<(std::ostream& s, const EulerAngles<Scalar, System>& eulerAngles)
      {
        s << eulerAngles.angles().transpose();
        return s;
      }
      
      /** \returns \c *this with scalar type casted to \a NewScalarType */
      template <typename NewScalarType>
      EulerAngles<NewScalarType, System> cast() const
      {
        EulerAngles<NewScalarType, System> e;
        e.angles() = angles().template cast<NewScalarType>();
        return e;
      }
  };

#define EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(AXES, SCALAR_TYPE, SCALAR_POSTFIX) \
  /** \ingroup EulerAngles_Module */ \
  typedef EulerAngles<SCALAR_TYPE, EulerSystem##AXES> EulerAngles##AXES##SCALAR_POSTFIX;

#define EIGEN_EULER_ANGLES_TYPEDEFS(SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XYZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XYX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XZY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XZX, SCALAR_TYPE, SCALAR_POSTFIX) \
 \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YZX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YZY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YXZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YXY, SCALAR_TYPE, SCALAR_POSTFIX) \
 \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZXY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZXZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZYX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZYZ, SCALAR_TYPE, SCALAR_POSTFIX)

EIGEN_EULER_ANGLES_TYPEDEFS(float, f)
EIGEN_EULER_ANGLES_TYPEDEFS(double, d)

  namespace internal
  {
    template<typename _Scalar, class _System>
    struct traits<EulerAngles<_Scalar, _System> >
    {
      typedef _Scalar Scalar;
    };
    
    // set from a rotation matrix
    template<class System, class Other>
    struct eulerangles_assign_impl<System,Other,3,3>
    {
      typedef typename Other::Scalar Scalar;
      static void run(EulerAngles<Scalar, System>& e, const Other& m)
      {
        System::CalcEulerAngles(e, m);
      }
    };
    
    // set from a vector of Euler angles
    template<class System, class Other>
    struct eulerangles_assign_impl<System,Other,3,1>
    {
      typedef typename Other::Scalar Scalar;
      static void run(EulerAngles<Scalar, System>& e, const Other& vec)
      {
        e.angles() = vec;
      }
    };
  }
}

#endif // EIGEN_EULERANGLESCLASS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerSystem.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERSYSTEM_H
#define EIGEN_EULERSYSTEM_H

namespace Eigen
{
  // Forward declarations
  template <typename _Scalar, class _System>
  class EulerAngles;
  
  namespace internal
  {
    // TODO: Add this trait to the Eigen internal API?
    template <int Num, bool IsPositive = (Num > 0)>
    struct Abs
    {
      enum { value = Num };
    };
  
    template <int Num>
    struct Abs<Num, false>
    {
      enum { value = -Num };
    };

    template <int Axis>
    struct IsValidAxis
    {
      enum { value = Axis != 0 && Abs<Axis>::value <= 3 };
    };
    
    template<typename System,
            typename Other,
            int OtherRows=Other::RowsAtCompileTime,
            int OtherCols=Other::ColsAtCompileTime>
    struct eulerangles_assign_impl;
  }
  
  #define EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(COND,MSG) typedef char static_assertion_##MSG[(COND)?1:-1]
  
  /** \brief Representation of a fixed signed rotation axis for EulerSystem.
    *
    * \ingroup EulerAngles_Module
    *
    * Values here represent:
    *  - The axis of the rotation: X, Y or Z.
    *  - The sign (i.e. direction of the rotation along the axis): positive(+) or negative(-)
    *
    * Therefore, this could express all the axes {+X,+Y,+Z,-X,-Y,-Z}
    *
    * For positive axis, use +EULER_{axis}, and for negative axis use -EULER_{axis}.
    */
  enum EulerAxis
  {
    EULER_X = 1, /*!< the X axis */
    EULER_Y = 2, /*!< the Y axis */
    EULER_Z = 3  /*!< the Z axis */
  };
  
  /** \class EulerSystem
    *
    * \ingroup EulerAngles_Module
    *
    * \brief Represents a fixed Euler rotation system.
    *
    * This meta-class goal is to represent the Euler system in compilation time, for EulerAngles.
    *
    * You can use this class to get two things:
    *  - Build an Euler system, and then pass it as a template parameter to EulerAngles.
    *  - Query some compile time data about an Euler system. (e.g. Whether it's Tait-Bryan)
    *
    * Euler rotation is a set of three rotation on fixed axes. (see \ref EulerAngles)
    * This meta-class store constantly those signed axes. (see \ref EulerAxis)
    *
    * ### Types of Euler systems ###
    *
    * All and only valid 3 dimension Euler rotation over standard
    *  signed axes{+X,+Y,+Z,-X,-Y,-Z} are supported:
    *  - all axes X, Y, Z in each valid order (see below what order is valid)
    *  - rotation over the axis is supported both over the positive and negative directions.
    *  - both Tait-Bryan and proper/classic Euler angles (i.e. the opposite).
    *
    * Since EulerSystem support both positive and negative directions,
    *  you may call this rotation distinction in other names:
    *  - _right handed_ or _left handed_
    *  - _counterclockwise_ or _clockwise_
    *
    * Notice all axed combination are valid, and would trigger a static assertion.
    * Same unsigned axes can't be neighbors, e.g. {X,X,Y} is invalid.
    * This yield two and only two classes:
    *  - _Tait-Bryan_ - all unsigned axes are distinct, e.g. {X,Y,Z}
    *  - _proper/classic Euler angles_ - The first and the third unsigned axes is equal,
    *     and the second is different, e.g. {X,Y,X}
    *
    * ### Intrinsic vs extrinsic Euler systems ###
    *
    * Only intrinsic Euler systems are supported for simplicity.
    *  If you want to use extrinsic Euler systems,
    *   just use the equal intrinsic opposite order for axes and angles.
    *  I.e axes (A,B,C) becomes (C,B,A), and angles (a,b,c) becomes (c,b,a).
    *
    * ### Convenient user typedefs ###
    *
    * Convenient typedefs for EulerSystem exist (only for positive axes Euler systems),
    *  in a form of EulerSystem{A}{B}{C}, e.g. \ref EulerSystemXYZ.
    *
    * ### Additional reading ###
    *
    * More information about Euler angles: https://en.wikipedia.org/wiki/Euler_angles
    *
    * \tparam _AlphaAxis the first fixed EulerAxis
    *
    * \tparam _BetaAxis the second fixed EulerAxis
    *
    * \tparam _GammaAxis the third fixed EulerAxis
    */
  template <int _AlphaAxis, int _BetaAxis, int _GammaAxis>
  class EulerSystem
  {
    public:
    // It's defined this way and not as enum, because I think
    //  that enum is not guerantee to support negative numbers
    
    /** The first rotation axis */
    static const int AlphaAxis = _AlphaAxis;
    
    /** The second rotation axis */
    static const int BetaAxis = _BetaAxis;
    
    /** The third rotation axis */
    static const int GammaAxis = _GammaAxis;

    enum
    {
      AlphaAxisAbs = internal::Abs<AlphaAxis>::value, /*!< the first rotation axis unsigned */
      BetaAxisAbs = internal::Abs<BetaAxis>::value, /*!< the second rotation axis unsigned */
      GammaAxisAbs = internal::Abs<GammaAxis>::value, /*!< the third rotation axis unsigned */
      
      IsAlphaOpposite = (AlphaAxis < 0) ? 1 : 0, /*!< whether alpha axis is negative */
      IsBetaOpposite = (BetaAxis < 0) ? 1 : 0, /*!< whether beta axis is negative */
      IsGammaOpposite = (GammaAxis < 0) ? 1 : 0, /*!< whether gamma axis is negative */

      // Parity is even if alpha axis X is followed by beta axis Y, or Y is followed
      // by Z, or Z is followed by X; otherwise it is odd.
      IsOdd = ((AlphaAxisAbs)%3 == (BetaAxisAbs - 1)%3) ? 0 : 1, /*!< whether the Euler system is odd */
      IsEven = IsOdd ? 0 : 1, /*!< whether the Euler system is even */

      IsTaitBryan = ((unsigned)AlphaAxisAbs != (unsigned)GammaAxisAbs) ? 1 : 0 /*!< whether the Euler system is Tait-Bryan */
    };
    
    private:
    
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<AlphaAxis>::value,
      ALPHA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<BetaAxis>::value,
      BETA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<GammaAxis>::value,
      GAMMA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT((unsigned)AlphaAxisAbs != (unsigned)BetaAxisAbs,
      ALPHA_AXIS_CANT_BE_EQUAL_TO_BETA_AXIS);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT((unsigned)BetaAxisAbs != (unsigned)GammaAxisAbs,
      BETA_AXIS_CANT_BE_EQUAL_TO_GAMMA_AXIS);

    static const int
      // I, J, K are the pivot indexes permutation for the rotation matrix, that match this Euler system. 
      // They are used in this class converters.
      // They are always different from each other, and their possible values are: 0, 1, or 2.
      I_ = AlphaAxisAbs - 1,
      J_ = (AlphaAxisAbs - 1 + 1 + IsOdd)%3,
      K_ = (AlphaAxisAbs - 1 + 2 - IsOdd)%3
    ;
    
    // TODO: Get @mat parameter in form that avoids double evaluation.
    template <typename Derived>
    static void CalcEulerAngles_imp(Matrix<typename MatrixBase<Derived>::Scalar, 3, 1>& res, const MatrixBase<Derived>& mat, internal::true_type /*isTaitBryan*/)
    {
      using std::atan2;
      using std::sqrt;
      
      typedef typename Derived::Scalar Scalar;

      const Scalar plusMinus = IsEven? 1 : -1;
      const Scalar minusPlus = IsOdd?  1 : -1;

      const Scalar Rsum = sqrt((mat(I_,I_) * mat(I_,I_) + mat(I_,J_) * mat(I_,J_) + mat(J_,K_) * mat(J_,K_) + mat(K_,K_) * mat(K_,K_))/2);
      res[1] = atan2(plusMinus * mat(I_,K_), Rsum);

      // There is a singularity when cos(beta) == 0
      if(Rsum > 4 * NumTraits<Scalar>::epsilon()) {// cos(beta) != 0
        res[0] = atan2(minusPlus * mat(J_, K_), mat(K_, K_));
        res[2] = atan2(minusPlus * mat(I_, J_), mat(I_, I_));
      }
      else if(plusMinus * mat(I_, K_) > 0) {// cos(beta) == 0 and sin(beta) == 1
        Scalar spos = mat(J_, I_) + plusMinus * mat(K_, J_); // 2*sin(alpha + plusMinus * gamma
        Scalar cpos = mat(J_, J_) + minusPlus * mat(K_, I_); // 2*cos(alpha + plusMinus * gamma)
        Scalar alphaPlusMinusGamma = atan2(spos, cpos);
        res[0] = alphaPlusMinusGamma;
        res[2] = 0;
      }
      else {// cos(beta) == 0 and sin(beta) == -1
        Scalar sneg = plusMinus * (mat(K_, J_) + minusPlus * mat(J_, I_)); // 2*sin(alpha + minusPlus*gamma)
        Scalar cneg = mat(J_, J_) + plusMinus * mat(K_, I_);               // 2*cos(alpha + minusPlus*gamma)
        Scalar alphaMinusPlusBeta = atan2(sneg, cneg);
        res[0] = alphaMinusPlusBeta;
        res[2] = 0;
      }
    }

    template <typename Derived>
    static void CalcEulerAngles_imp(Matrix<typename MatrixBase<Derived>::Scalar,3,1>& res,
                                    const MatrixBase<Derived>& mat, internal::false_type /*isTaitBryan*/)
    {
      using std::atan2;
      using std::sqrt;

      typedef typename Derived::Scalar Scalar;

      const Scalar plusMinus = IsEven? 1 : -1;
      const Scalar minusPlus = IsOdd?  1 : -1;

      const Scalar Rsum = sqrt((mat(I_, J_) * mat(I_, J_) + mat(I_, K_) * mat(I_, K_) + mat(J_, I_) * mat(J_, I_) + mat(K_, I_) * mat(K_, I_)) / 2);

      res[1] = atan2(Rsum, mat(I_, I_));

      // There is a singularity when sin(beta) == 0
      if(Rsum > 4 * NumTraits<Scalar>::epsilon()) {// sin(beta) != 0
        res[0] = atan2(mat(J_, I_), minusPlus * mat(K_, I_));
        res[2] = atan2(mat(I_, J_), plusMinus * mat(I_, K_));
      }
      else if(mat(I_, I_) > 0) {// sin(beta) == 0 and cos(beta) == 1
        Scalar spos = plusMinus * mat(K_, J_) + minusPlus * mat(J_, K_); // 2*sin(alpha + gamma)
        Scalar cpos = mat(J_, J_) + mat(K_, K_);                         // 2*cos(alpha + gamma)
        res[0] = atan2(spos, cpos);
        res[2] = 0;
      }
      else {// sin(beta) == 0 and cos(beta) == -1
        Scalar sneg = plusMinus * mat(K_, J_) + plusMinus * mat(J_, K_); // 2*sin(alpha - gamma)
        Scalar cneg = mat(J_, J_) - mat(K_, K_);                         // 2*cos(alpha - gamma)
        res[0] = atan2(sneg, cneg);
        res[2] = 0;
      }
    }
    
    template<typename Scalar>
    static void CalcEulerAngles(
      EulerAngles<Scalar, EulerSystem>& res,
      const typename EulerAngles<Scalar, EulerSystem>::Matrix3& mat)
    {
      CalcEulerAngles_imp(
        res.angles(), mat,
        typename internal::conditional<IsTaitBryan, internal::true_type, internal::false_type>::type());

      if (IsAlphaOpposite)
        res.alpha() = -res.alpha();
        
      if (IsBetaOpposite)
        res.beta() = -res.beta();
        
      if (IsGammaOpposite)
        res.gamma() = -res.gamma();
    }
    
    template <typename _Scalar, class _System>
    friend class Eigen::EulerAngles;
    
    template<typename System,
            typename Other,
            int OtherRows,
            int OtherCols>
    friend struct internal::eulerangles_assign_impl;
  };

#define EIGEN_EULER_SYSTEM_TYPEDEF(A, B, C) \
  /** \ingroup EulerAngles_Module */ \
  typedef EulerSystem<EULER_##A, EULER_##B, EULER_##C> EulerSystem##A##B##C;
  
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Y,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Y,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Z,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Z,X)
  
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,Z,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,Z,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,X,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,X,Y)
  
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,X,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,X,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,Y,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,Y,Z)
}

#endif // EIGEN_EULERSYSTEM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/FFT/ei_fftw_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra. 
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

namespace Eigen { 

namespace internal {

  // FFTW uses non-const arguments
  // so we must use ugly const_cast calls for all the args it uses
  //
  // This should be safe as long as 
  // 1. we use FFTW_ESTIMATE for all our planning
  //       see the FFTW docs section 4.3.2 "Planner Flags"
  // 2. fftw_complex is compatible with std::complex
  //    This assumes std::complex<T> layout is array of size 2 with real,imag
  template <typename T> 
  inline 
  T * fftw_cast(const T* p)
  { 
      return const_cast<T*>( p); 
  }

  inline 
  fftw_complex * fftw_cast( const std::complex<double> * p)
  {
      return const_cast<fftw_complex*>( reinterpret_cast<const fftw_complex*>(p) ); 
  }

  inline 
  fftwf_complex * fftw_cast( const std::complex<float> * p)
  { 
      return const_cast<fftwf_complex*>( reinterpret_cast<const fftwf_complex*>(p) ); 
  }

  inline 
  fftwl_complex * fftw_cast( const std::complex<long double> * p)
  { 
      return const_cast<fftwl_complex*>( reinterpret_cast<const fftwl_complex*>(p) ); 
  }

  template <typename T> 
  struct fftw_plan {};

  template <> 
  struct fftw_plan<float>
  {
      typedef float scalar_type;
      typedef fftwf_complex complex_type;
      fftwf_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftwf_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftwf_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft_c2r( m_plan, src,dst);
      }

      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }

  };
  template <> 
  struct fftw_plan<double>
  {
      typedef double scalar_type;
      typedef fftw_complex complex_type;
      ::fftw_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftw_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftw_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft_c2r( m_plan, src,dst);
      }
      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
  };
  template <> 
  struct fftw_plan<long double>
  {
      typedef long double scalar_type;
      typedef fftwl_complex complex_type;
      fftwl_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftwl_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftwl_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft_c2r( m_plan, src,dst);
      }
      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
  };

  template <typename _Scalar>
  struct fftw_impl
  {
      typedef _Scalar Scalar;
      typedef std::complex<Scalar> Complex;

      inline
      void clear() 
      {
        m_plans.clear();
      }

      // complex-to-complex forward FFT
      inline
      void fwd( Complex * dst,const Complex *src,int nfft)
      {
        get_plan(nfft,false,dst,src).fwd(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // real-to-complex forward FFT
      inline
      void fwd( Complex * dst,const Scalar * src,int nfft) 
      {
          get_plan(nfft,false,dst,src).fwd(fftw_cast(dst), fftw_cast(src) ,nfft);
      }

      // 2-d complex-to-complex
      inline
      void fwd2(Complex * dst, const Complex * src, int n0,int n1)
      {
          get_plan(n0,n1,false,dst,src).fwd2(fftw_cast(dst), fftw_cast(src) ,n0,n1);
      }

      // inverse complex-to-complex
      inline
      void inv(Complex * dst,const Complex  *src,int nfft)
      {
        get_plan(nfft,true,dst,src).inv(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // half-complex to scalar
      inline
      void inv( Scalar * dst,const Complex * src,int nfft) 
      {
        get_plan(nfft,true,dst,src).inv(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // 2-d complex-to-complex
      inline
      void inv2(Complex * dst, const Complex * src, int n0,int n1)
      {
        get_plan(n0,n1,true,dst,src).inv2(fftw_cast(dst), fftw_cast(src) ,n0,n1);
      }


  protected:
      typedef fftw_plan<Scalar> PlanData;

      typedef Eigen::numext::int64_t int64_t;

      typedef std::map<int64_t,PlanData> PlanMap;

      PlanMap m_plans;

      inline
      PlanData & get_plan(int nfft,bool inverse,void * dst,const void * src)
      {
          bool inplace = (dst==src);
          bool aligned = ( (reinterpret_cast<size_t>(src)&15) | (reinterpret_cast<size_t>(dst)&15) ) == 0;
          int64_t key = ( (nfft<<3 ) | (inverse<<2) | (inplace<<1) | aligned ) << 1;
          return m_plans[key];
      }

      inline
      PlanData & get_plan(int n0,int n1,bool inverse,void * dst,const void * src)
      {
          bool inplace = (dst==src);
          bool aligned = ( (reinterpret_cast<size_t>(src)&15) | (reinterpret_cast<size_t>(dst)&15) ) == 0;
          int64_t key = ( ( (((int64_t)n0) << 30)|(n1<<3 ) | (inverse<<2) | (inplace<<1) | aligned ) << 1 ) + 1;
          return m_plans[key];
      }
  };

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/FFT/ei_kissfft_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

namespace Eigen { 

namespace internal {

  // This FFT implementation was derived from kissfft http:sourceforge.net/projects/kissfft
  // Copyright 2003-2009 Mark Borgerding

template <typename _Scalar>
struct kiss_cpx_fft
{
  typedef _Scalar Scalar;
  typedef std::complex<Scalar> Complex;
  std::vector<Complex> m_twiddles;
  std::vector<int> m_stageRadix;
  std::vector<int> m_stageRemainder;
  std::vector<Complex> m_scratchBuf;
  bool m_inverse;

  inline void make_twiddles(int nfft, bool inverse)
  {
    using numext::sin;
    using numext::cos;
    m_inverse = inverse;
    m_twiddles.resize(nfft);
    double phinc =  0.25 * double(EIGEN_PI) / nfft;
    Scalar flip = inverse ? Scalar(1) : Scalar(-1);
    m_twiddles[0] = Complex(Scalar(1), Scalar(0));
    if ((nfft&1)==0)
      m_twiddles[nfft/2] = Complex(Scalar(-1), Scalar(0));
    int i=1;
    for (;i*8<nfft;++i)
    {
      Scalar c = Scalar(cos(i*8*phinc));
      Scalar s = Scalar(sin(i*8*phinc));
      m_twiddles[i] = Complex(c, s*flip);
      m_twiddles[nfft-i] = Complex(c, -s*flip);
    }
    for (;i*4<nfft;++i)
    {
      Scalar c = Scalar(cos((2*nfft-8*i)*phinc));
      Scalar s = Scalar(sin((2*nfft-8*i)*phinc));
      m_twiddles[i] = Complex(s, c*flip);
      m_twiddles[nfft-i] = Complex(s, -c*flip);
    }
    for (;i*8<3*nfft;++i)
    {
      Scalar c = Scalar(cos((8*i-2*nfft)*phinc));
      Scalar s = Scalar(sin((8*i-2*nfft)*phinc));
      m_twiddles[i] = Complex(-s, c*flip);
      m_twiddles[nfft-i] = Complex(-s, -c*flip);
    }
    for (;i*2<nfft;++i)
    {
      Scalar c = Scalar(cos((4*nfft-8*i)*phinc));
      Scalar s = Scalar(sin((4*nfft-8*i)*phinc));
      m_twiddles[i] = Complex(-c, s*flip);
      m_twiddles[nfft-i] = Complex(-c, -s*flip);
    }
  }

  void factorize(int nfft)
  {
    //start factoring out 4's, then 2's, then 3,5,7,9,...
    int n= nfft;
    int p=4;
    do {
      while (n % p) {
        switch (p) {
          case 4: p = 2; break;
          case 2: p = 3; break;
          default: p += 2; break;
        }
        if (p*p>n)
          p=n;// impossible to have a factor > sqrt(n)
      }
      n /= p;
      m_stageRadix.push_back(p);
      m_stageRemainder.push_back(n);
      if ( p > 5 )
        m_scratchBuf.resize(p); // scratchbuf will be needed in bfly_generic
    }while(n>1);
  }

  template <typename _Src>
    inline
    void work( int stage,Complex * xout, const _Src * xin, size_t fstride,size_t in_stride)
    {
      int p = m_stageRadix[stage];
      int m = m_stageRemainder[stage];
      Complex * Fout_beg = xout;
      Complex * Fout_end = xout + p*m;

      if (m>1) {
        do{
          // recursive call:
          // DFT of size m*p performed by doing
          // p instances of smaller DFTs of size m, 
          // each one takes a decimated version of the input
          work(stage+1, xout , xin, fstride*p,in_stride);
          xin += fstride*in_stride;
        }while( (xout += m) != Fout_end );
      }else{
        do{
          *xout = *xin;
          xin += fstride*in_stride;
        }while(++xout != Fout_end );
      }
      xout=Fout_beg;

      // recombine the p smaller DFTs 
      switch (p) {
        case 2: bfly2(xout,fstride,m); break;
        case 3: bfly3(xout,fstride,m); break;
        case 4: bfly4(xout,fstride,m); break;
        case 5: bfly5(xout,fstride,m); break;
        default: bfly_generic(xout,fstride,m,p); break;
      }
    }

  inline
    void bfly2( Complex * Fout, const size_t fstride, int m)
    {
      for (int k=0;k<m;++k) {
        Complex t = Fout[m+k] * m_twiddles[k*fstride];
        Fout[m+k] = Fout[k] - t;
        Fout[k] += t;
      }
    }

  inline
    void bfly4( Complex * Fout, const size_t fstride, const size_t m)
    {
      Complex scratch[6];
      int negative_if_inverse = m_inverse * -2 +1;
      for (size_t k=0;k<m;++k) {
        scratch[0] = Fout[k+m] * m_twiddles[k*fstride];
        scratch[1] = Fout[k+2*m] * m_twiddles[k*fstride*2];
        scratch[2] = Fout[k+3*m] * m_twiddles[k*fstride*3];
        scratch[5] = Fout[k] - scratch[1];

        Fout[k] += scratch[1];
        scratch[3] = scratch[0] + scratch[2];
        scratch[4] = scratch[0] - scratch[2];
        scratch[4] = Complex( scratch[4].imag()*negative_if_inverse , -scratch[4].real()* negative_if_inverse );

        Fout[k+2*m]  = Fout[k] - scratch[3];
        Fout[k] += scratch[3];
        Fout[k+m] = scratch[5] + scratch[4];
        Fout[k+3*m] = scratch[5] - scratch[4];
      }
    }

  inline
    void bfly3( Complex * Fout, const size_t fstride, const size_t m)
    {
      size_t k=m;
      const size_t m2 = 2*m;
      Complex *tw1,*tw2;
      Complex scratch[5];
      Complex epi3;
      epi3 = m_twiddles[fstride*m];

      tw1=tw2=&m_twiddles[0];

      do{
        scratch[1]=Fout[m] * *tw1;
        scratch[2]=Fout[m2] * *tw2;

        scratch[3]=scratch[1]+scratch[2];
        scratch[0]=scratch[1]-scratch[2];
        tw1 += fstride;
        tw2 += fstride*2;
        Fout[m] = Complex( Fout->real() - Scalar(.5)*scratch[3].real() , Fout->imag() - Scalar(.5)*scratch[3].imag() );
        scratch[0] *= epi3.imag();
        *Fout += scratch[3];
        Fout[m2] = Complex(  Fout[m].real() + scratch[0].imag() , Fout[m].imag() - scratch[0].real() );
        Fout[m] += Complex( -scratch[0].imag(),scratch[0].real() );
        ++Fout;
      }while(--k);
    }

  inline
    void bfly5( Complex * Fout, const size_t fstride, const size_t m)
    {
      Complex *Fout0,*Fout1,*Fout2,*Fout3,*Fout4;
      size_t u;
      Complex scratch[13];
      Complex * twiddles = &m_twiddles[0];
      Complex *tw;
      Complex ya,yb;
      ya = twiddles[fstride*m];
      yb = twiddles[fstride*2*m];

      Fout0=Fout;
      Fout1=Fout0+m;
      Fout2=Fout0+2*m;
      Fout3=Fout0+3*m;
      Fout4=Fout0+4*m;

      tw=twiddles;
      for ( u=0; u<m; ++u ) {
        scratch[0] = *Fout0;

        scratch[1]  = *Fout1 * tw[u*fstride];
        scratch[2]  = *Fout2 * tw[2*u*fstride];
        scratch[3]  = *Fout3 * tw[3*u*fstride];
        scratch[4]  = *Fout4 * tw[4*u*fstride];

        scratch[7] = scratch[1] + scratch[4];
        scratch[10] = scratch[1] - scratch[4];
        scratch[8] = scratch[2] + scratch[3];
        scratch[9] = scratch[2] - scratch[3];

        *Fout0 +=  scratch[7];
        *Fout0 +=  scratch[8];

        scratch[5] = scratch[0] + Complex(
            (scratch[7].real()*ya.real() ) + (scratch[8].real() *yb.real() ),
            (scratch[7].imag()*ya.real()) + (scratch[8].imag()*yb.real())
            );

        scratch[6] = Complex(
            (scratch[10].imag()*ya.imag()) + (scratch[9].imag()*yb.imag()),
            -(scratch[10].real()*ya.imag()) - (scratch[9].real()*yb.imag())
            );

        *Fout1 = scratch[5] - scratch[6];
        *Fout4 = scratch[5] + scratch[6];

        scratch[11] = scratch[0] +
          Complex(
              (scratch[7].real()*yb.real()) + (scratch[8].real()*ya.real()),
              (scratch[7].imag()*yb.real()) + (scratch[8].imag()*ya.real())
              );

        scratch[12] = Complex(
            -(scratch[10].imag()*yb.imag()) + (scratch[9].imag()*ya.imag()),
            (scratch[10].real()*yb.imag()) - (scratch[9].real()*ya.imag())
            );

        *Fout2=scratch[11]+scratch[12];
        *Fout3=scratch[11]-scratch[12];

        ++Fout0;++Fout1;++Fout2;++Fout3;++Fout4;
      }
    }

  /* perform the butterfly for one stage of a mixed radix FFT */
  inline
    void bfly_generic(
        Complex * Fout,
        const size_t fstride,
        int m,
        int p
        )
    {
      int u,k,q1,q;
      Complex * twiddles = &m_twiddles[0];
      Complex t;
      int Norig = static_cast<int>(m_twiddles.size());
      Complex * scratchbuf = &m_scratchBuf[0];

      for ( u=0; u<m; ++u ) {
        k=u;
        for ( q1=0 ; q1<p ; ++q1 ) {
          scratchbuf[q1] = Fout[ k  ];
          k += m;
        }

        k=u;
        for ( q1=0 ; q1<p ; ++q1 ) {
          int twidx=0;
          Fout[ k ] = scratchbuf[0];
          for (q=1;q<p;++q ) {
            twidx += static_cast<int>(fstride) * k;
            if (twidx>=Norig) twidx-=Norig;
            t=scratchbuf[q] * twiddles[twidx];
            Fout[ k ] += t;
          }
          k += m;
        }
      }
    }
};

template <typename _Scalar>
struct kissfft_impl
{
  typedef _Scalar Scalar;
  typedef std::complex<Scalar> Complex;

  void clear() 
  {
    m_plans.clear();
    m_realTwiddles.clear();
  }

  inline
    void fwd( Complex * dst,const Complex *src,int nfft)
    {
      get_plan(nfft,false).work(0, dst, src, 1,1);
    }

  inline
    void fwd2( Complex * dst,const Complex *src,int n0,int n1)
    {
        EIGEN_UNUSED_VARIABLE(dst);
        EIGEN_UNUSED_VARIABLE(src);
        EIGEN_UNUSED_VARIABLE(n0);
        EIGEN_UNUSED_VARIABLE(n1);
    }

  inline
    void inv2( Complex * dst,const Complex *src,int n0,int n1)
    {
        EIGEN_UNUSED_VARIABLE(dst);
        EIGEN_UNUSED_VARIABLE(src);
        EIGEN_UNUSED_VARIABLE(n0);
        EIGEN_UNUSED_VARIABLE(n1);
    }

  // real-to-complex forward FFT
  // perform two FFTs of src even and src odd
  // then twiddle to recombine them into the half-spectrum format
  // then fill in the conjugate symmetric half
  inline
    void fwd( Complex * dst,const Scalar * src,int nfft) 
    {
      if ( nfft&3  ) {
        // use generic mode for odd
        m_tmpBuf1.resize(nfft);
        get_plan(nfft,false).work(0, &m_tmpBuf1[0], src, 1,1);
        std::copy(m_tmpBuf1.begin(),m_tmpBuf1.begin()+(nfft>>1)+1,dst );
      }else{
        int ncfft = nfft>>1;
        int ncfft2 = nfft>>2;
        Complex * rtw = real_twiddles(ncfft2);

        // use optimized mode for even real
        fwd( dst, reinterpret_cast<const Complex*> (src), ncfft);
        Complex dc(dst[0].real() +  dst[0].imag());
        Complex nyquist(dst[0].real() -  dst[0].imag());
        int k;
        for ( k=1;k <= ncfft2 ; ++k ) {
          Complex fpk = dst[k];
          Complex fpnk = conj(dst[ncfft-k]);
          Complex f1k = fpk + fpnk;
          Complex f2k = fpk - fpnk;
          Complex tw= f2k * rtw[k-1];
          dst[k] =  (f1k + tw) * Scalar(.5);
          dst[ncfft-k] =  conj(f1k -tw)*Scalar(.5);
        }
        dst[0] = dc;
        dst[ncfft] = nyquist;
      }
    }

  // inverse complex-to-complex
  inline
    void inv(Complex * dst,const Complex  *src,int nfft)
    {
      get_plan(nfft,true).work(0, dst, src, 1,1);
    }

  // half-complex to scalar
  inline
    void inv( Scalar * dst,const Complex * src,int nfft) 
    {
      if (nfft&3) {
        m_tmpBuf1.resize(nfft);
        m_tmpBuf2.resize(nfft);
        std::copy(src,src+(nfft>>1)+1,m_tmpBuf1.begin() );
        for (int k=1;k<(nfft>>1)+1;++k)
          m_tmpBuf1[nfft-k] = conj(m_tmpBuf1[k]);
        inv(&m_tmpBuf2[0],&m_tmpBuf1[0],nfft);
        for (int k=0;k<nfft;++k)
          dst[k] = m_tmpBuf2[k].real();
      }else{
        // optimized version for multiple of 4
        int ncfft = nfft>>1;
        int ncfft2 = nfft>>2;
        Complex * rtw = real_twiddles(ncfft2);
        m_tmpBuf1.resize(ncfft);
        m_tmpBuf1[0] = Complex( src[0].real() + src[ncfft].real(), src[0].real() - src[ncfft].real() );
        for (int k = 1; k <= ncfft / 2; ++k) {
          Complex fk = src[k];
          Complex fnkc = conj(src[ncfft-k]);
          Complex fek = fk + fnkc;
          Complex tmp = fk - fnkc;
          Complex fok = tmp * conj(rtw[k-1]);
          m_tmpBuf1[k] = fek + fok;
          m_tmpBuf1[ncfft-k] = conj(fek - fok);
        }
        get_plan(ncfft,true).work(0, reinterpret_cast<Complex*>(dst), &m_tmpBuf1[0], 1,1);
      }
    }

  protected:
  typedef kiss_cpx_fft<Scalar> PlanData;
  typedef std::map<int,PlanData> PlanMap;

  PlanMap m_plans;
  std::map<int, std::vector<Complex> > m_realTwiddles;
  std::vector<Complex> m_tmpBuf1;
  std::vector<Complex> m_tmpBuf2;

  inline
    int PlanKey(int nfft, bool isinverse) const { return (nfft<<1) | int(isinverse); }

  inline
    PlanData & get_plan(int nfft, bool inverse)
    {
      // TODO look for PlanKey(nfft, ! inverse) and conjugate the twiddles
      PlanData & pd = m_plans[ PlanKey(nfft,inverse) ];
      if ( pd.m_twiddles.size() == 0 ) {
        pd.make_twiddles(nfft,inverse);
        pd.factorize(nfft);
      }
      return pd;
    }

  inline
    Complex * real_twiddles(int ncfft2)
    {
      using std::acos;
      std::vector<Complex> & twidref = m_realTwiddles[ncfft2];// creates new if not there
      if ( (int)twidref.size() != ncfft2 ) {
        twidref.resize(ncfft2);
        int ncfft= ncfft2<<1;
        Scalar pi =  acos( Scalar(-1) );
        for (int k=1;k<=ncfft2;++k) 
          twidref[k-1] = exp( Complex(0,-pi * (Scalar(k) / ncfft + Scalar(.5)) ) );
      }
      return &twidref[0];
    }
};

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/ConstrainedConjGrad.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>

/* NOTE The functions of this file have been adapted from the GMM++ library */

//========================================================================
//
// Copyright (C) 2002-2007 Yves Renard
//
// This file is a part of GETFEM++
//
// Getfem++ is free software; you can redistribute it and/or modify
// it under the terms of the GNU Lesser General Public License as
// published by the Free Software Foundation; version 2.1 of the License.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU Lesser General Public License for more details.
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301,
// USA.
//
//========================================================================

#include "../../../../Eigen/src/Core/util/NonMPL2.h"

#ifndef EIGEN_CONSTRAINEDCG_H
#define EIGEN_CONSTRAINEDCG_H

#include "../../../../Eigen/Core"

namespace Eigen { 

namespace internal {

/** \ingroup IterativeLinearSolvers_Module
  * Compute the pseudo inverse of the non-square matrix C such that
  * \f$ CINV = (C * C^T)^{-1} * C \f$ based on a conjugate gradient method.
  *
  * This function is internally used by constrained_cg.
  */
template <typename CMatrix, typename CINVMatrix>
void pseudo_inverse(const CMatrix &C, CINVMatrix &CINV)
{
  // optimisable : copie de la ligne, precalcul de C * trans(C).
  typedef typename CMatrix::Scalar Scalar;
  typedef typename CMatrix::Index Index;
  // FIXME use sparse vectors ?
  typedef Matrix<Scalar,Dynamic,1> TmpVec;

  Index rows = C.rows(), cols = C.cols();

  TmpVec d(rows), e(rows), l(cols), p(rows), q(rows), r(rows);
  Scalar rho, rho_1, alpha;
  d.setZero();

  typedef Triplet<double> T;
  std::vector<T> tripletList;
    
  for (Index i = 0; i < rows; ++i)
  {
    d[i] = 1.0;
    rho = 1.0;
    e.setZero();
    r = d;
    p = d;

    while (rho >= 1e-38)
    { /* conjugate gradient to compute e             */
      /* which is the i-th row of inv(C * trans(C))  */
      l = C.transpose() * p;
      q = C * l;
      alpha = rho / p.dot(q);
      e +=  alpha * p;
      r += -alpha * q;
      rho_1 = rho;
      rho = r.dot(r);
      p = (rho/rho_1) * p + r;
    }

    l = C.transpose() * e; // l is the i-th row of CINV
    // FIXME add a generic "prune/filter" expression for both dense and sparse object to sparse
    for (Index j=0; j<l.size(); ++j)
      if (l[j]<1e-15)
	tripletList.push_back(T(i,j,l(j)));

	
    d[i] = 0.0;
  }
  CINV.setFromTriplets(tripletList.begin(), tripletList.end());
}



/** \ingroup IterativeLinearSolvers_Module
  * Constrained conjugate gradient
  *
  * Computes the minimum of \f$ 1/2((Ax).x) - bx \f$ under the constraint \f$ Cx \le f \f$
  */
template<typename TMatrix, typename CMatrix,
         typename VectorX, typename VectorB, typename VectorF>
void constrained_cg(const TMatrix& A, const CMatrix& C, VectorX& x,
                       const VectorB& b, const VectorF& f, IterationController &iter)
{
  using std::sqrt;
  typedef typename TMatrix::Scalar Scalar;
  typedef typename TMatrix::Index Index;
  typedef Matrix<Scalar,Dynamic,1>  TmpVec;

  Scalar rho = 1.0, rho_1, lambda, gamma;
  Index xSize = x.size();
  TmpVec  p(xSize), q(xSize), q2(xSize),
          r(xSize), old_z(xSize), z(xSize),
          memox(xSize);
  std::vector<bool> satured(C.rows());
  p.setZero();
  iter.setRhsNorm(sqrt(b.dot(b))); // gael vect_sp(PS, b, b)
  if (iter.rhsNorm() == 0.0) iter.setRhsNorm(1.0);

  SparseMatrix<Scalar,RowMajor> CINV(C.rows(), C.cols());
  pseudo_inverse(C, CINV);

  while(true)
  {
    // computation of residual
    old_z = z;
    memox = x;
    r = b;
    r += A * -x;
    z = r;
    bool transition = false;
    for (Index i = 0; i < C.rows(); ++i)
    {
      Scalar al = C.row(i).dot(x) - f.coeff(i);
      if (al >= -1.0E-15)
      {
        if (!satured[i])
        {
          satured[i] = true;
          transition = true;
        }
        Scalar bb = CINV.row(i).dot(z);
        if (bb > 0.0)
          // FIXME: we should allow that: z += -bb * C.row(i);
          for (typename CMatrix::InnerIterator it(C,i); it; ++it)
            z.coeffRef(it.index()) -= bb*it.value();
      }
      else
        satured[i] = false;
    }

    // descent direction
    rho_1 = rho;
    rho = r.dot(z);

    if (iter.finished(rho)) break;
    if (transition || iter.first()) gamma = 0.0;
    else gamma = (std::max)(0.0, (rho - old_z.dot(z)) / rho_1);
    p = z + gamma*p;

    ++iter;
    // one dimensionnal optimization
    q = A * p;
    lambda = rho / q.dot(p);
    for (Index i = 0; i < C.rows(); ++i)
    {
      if (!satured[i])
      {
        Scalar bb = C.row(i).dot(p) - f[i];
        if (bb > 0.0)
          lambda = (std::min)(lambda, (f.coeff(i)-C.row(i).dot(x)) / bb);
      }
    }
    x += lambda * p;
    memox -= x;
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSTRAINEDCG_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/DGMRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DGMRES_H
#define EIGEN_DGMRES_H

#include "../../../../Eigen/Eigenvalues"

namespace Eigen { 
  
template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class DGMRES;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<DGMRES<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

/** \brief Computes a permutation vector to have a sorted sequence
  * \param vec The vector to reorder.
  * \param perm gives the sorted sequence on output. Must be initialized with 0..n-1
  * \param ncut Put  the ncut smallest elements at the end of the vector
  * WARNING This is an expensive sort, so should be used only 
  * for small size vectors
  * TODO Use modified QuickSplit or std::nth_element to get the smallest values 
  */
template <typename VectorType, typename IndexType>
void sortWithPermutation (VectorType& vec, IndexType& perm, typename IndexType::Scalar& ncut)
{
  eigen_assert(vec.size() == perm.size());
  bool flag; 
  for (Index k  = 0; k < ncut; k++)
  {
    flag = false;
    for (Index j = 0; j < vec.size()-1; j++)
    {
      if ( vec(perm(j)) < vec(perm(j+1)) )
      {
        std::swap(perm(j),perm(j+1)); 
        flag = true;
      }
      if (!flag) break; // The vector is in sorted order
    }
  }
}

}
/**
 * \ingroup IterativeLinearSolvers_Module
 * \brief A Restarted GMRES with deflation.
 * This class implements a modification of the GMRES solver for
 * sparse linear systems. The basis is built with modified 
 * Gram-Schmidt. At each restart, a few approximated eigenvectors
 * corresponding to the smallest eigenvalues are used to build a
 * preconditioner for the next cycle. This preconditioner 
 * for deflation can be combined with any other preconditioner, 
 * the IncompleteLUT for instance. The preconditioner is applied 
 * at right of the matrix and the combination is multiplicative.
 * 
 * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
 * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
 * Typical usage :
 * \code
 * SparseMatrix<double> A;
 * VectorXd x, b; 
 * //Fill A and b ...
 * DGMRES<SparseMatrix<double> > solver;
 * solver.set_restart(30); // Set restarting value
 * solver.setEigenv(1); // Set the number of eigenvalues to deflate
 * solver.compute(A);
 * x = solver.solve(b);
 * \endcode
 * 
 * DGMRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
 *
 * References :
 * [1] D. NUENTSA WAKAM and F. PACULL, Memory Efficient Hybrid
 *  Algebraic Solvers for Linear Systems Arising from Compressible
 *  Flows, Computers and Fluids, In Press,
 *  https://doi.org/10.1016/j.compfluid.2012.03.023   
 * [2] K. Burrage and J. Erhel, On the performance of various 
 * adaptive preconditioned GMRES strategies, 5(1998), 101-121.
 * [3] J. Erhel, K. Burrage and B. Pohl, Restarted GMRES 
 *  preconditioned by deflation,J. Computational and Applied
 *  Mathematics, 69(1996), 303-318. 

 * 
 */
template< typename _MatrixType, typename _Preconditioner>
class DGMRES : public IterativeSolverBase<DGMRES<_MatrixType,_Preconditioner> >
{
    typedef IterativeSolverBase<DGMRES> Base;
    using Base::matrix;
    using Base::m_error;
    using Base::m_iterations;
    using Base::m_info;
    using Base::m_isInitialized;
    using Base::m_tolerance; 
  public:
    using Base::_solve_impl;
    using Base::_solve_with_guess_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef _Preconditioner Preconditioner;
    typedef Matrix<Scalar,Dynamic,Dynamic> DenseMatrix; 
    typedef Matrix<RealScalar,Dynamic,Dynamic> DenseRealMatrix; 
    typedef Matrix<Scalar,Dynamic,1> DenseVector;
    typedef Matrix<RealScalar,Dynamic,1> DenseRealVector; 
    typedef Matrix<std::complex<RealScalar>, Dynamic, 1> ComplexVector;
 
    
  /** Default constructor. */
  DGMRES() : Base(),m_restart(30),m_neig(0),m_r(0),m_maxNeig(5),m_isDeflAllocated(false),m_isDeflInitialized(false) {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit DGMRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_restart(30),m_neig(0),m_r(0),m_maxNeig(5),m_isDeflAllocated(false),m_isDeflInitialized(false) {}

  ~DGMRES() {}
  
  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    EIGEN_STATIC_ASSERT(Rhs::ColsAtCompileTime==1 || Dest::ColsAtCompileTime==1, YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX);
    
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    
    dgmres(matrix(), b, x, Base::m_preconditioner);
  }

  /** 
   * Get the restart value
    */
  Index restart() { return m_restart; }
  
  /** 
   * Set the restart value (default is 30)  
   */
  void set_restart(const Index restart) { m_restart=restart; }
  
  /** 
   * Set the number of eigenvalues to deflate at each restart 
   */
  void setEigenv(const Index neig) 
  {
    m_neig = neig;
    if (neig+1 > m_maxNeig) m_maxNeig = neig+1; // To allow for complex conjugates
  }
  
  /** 
   * Get the size of the deflation subspace size
   */ 
  Index deflSize() {return m_r; }
  
  /**
   * Set the maximum size of the deflation subspace
   */
  void setMaxEigenv(const Index maxNeig) { m_maxNeig = maxNeig; }
  
  protected:
    // DGMRES algorithm 
    template<typename Rhs, typename Dest>
    void dgmres(const MatrixType& mat,const Rhs& rhs, Dest& x, const Preconditioner& precond) const;
    // Perform one cycle of GMRES
    template<typename Dest>
    Index dgmresCycle(const MatrixType& mat, const Preconditioner& precond, Dest& x, DenseVector& r0, RealScalar& beta, const RealScalar& normRhs, Index& nbIts) const; 
    // Compute data to use for deflation 
    Index dgmresComputeDeflationData(const MatrixType& mat, const Preconditioner& precond, const Index& it, StorageIndex& neig) const;
    // Apply deflation to a vector
    template<typename RhsType, typename DestType>
    Index dgmresApplyDeflation(const RhsType& In, DestType& Out) const; 
    ComplexVector schurValues(const ComplexSchur<DenseMatrix>& schurofH) const;
    ComplexVector schurValues(const RealSchur<DenseMatrix>& schurofH) const;
    // Init data for deflation
    void dgmresInitDeflation(Index& rows) const; 
    mutable DenseMatrix m_V; // Krylov basis vectors
    mutable DenseMatrix m_H; // Hessenberg matrix 
    mutable DenseMatrix m_Hes; // Initial hessenberg matrix without Givens rotations applied
    mutable Index m_restart; // Maximum size of the Krylov subspace
    mutable DenseMatrix m_U; // Vectors that form the basis of the invariant subspace 
    mutable DenseMatrix m_MU; // matrix operator applied to m_U (for next cycles)
    mutable DenseMatrix m_T; /* T=U^T*M^{-1}*A*U */
    mutable PartialPivLU<DenseMatrix> m_luT; // LU factorization of m_T
    mutable StorageIndex m_neig; //Number of eigenvalues to extract at each restart
    mutable Index m_r; // Current number of deflated eigenvalues, size of m_U
    mutable Index m_maxNeig; // Maximum number of eigenvalues to deflate
    mutable RealScalar m_lambdaN; //Modulus of the largest eigenvalue of A
    mutable bool m_isDeflAllocated;
    mutable bool m_isDeflInitialized;
    
    //Adaptive strategy 
    mutable RealScalar m_smv; // Smaller multiple of the remaining number of steps allowed
    mutable bool m_force; // Force the use of deflation at each restart
    
}; 
/** 
 * \brief Perform several cycles of restarted GMRES with modified Gram Schmidt, 
 * 
 * A right preconditioner is used combined with deflation.
 * 
 */
template< typename _MatrixType, typename _Preconditioner>
template<typename Rhs, typename Dest>
void DGMRES<_MatrixType, _Preconditioner>::dgmres(const MatrixType& mat,const Rhs& rhs, Dest& x,
              const Preconditioner& precond) const
{
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  RealScalar normRhs = rhs.norm();
  if(normRhs <= considerAsZero) 
  {
    x.setZero();
    m_error = 0;
    return;
  }

  //Initialization
  m_isDeflInitialized = false;
  Index n = mat.rows(); 
  DenseVector r0(n); 
  Index nbIts = 0; 
  m_H.resize(m_restart+1, m_restart);
  m_Hes.resize(m_restart, m_restart);
  m_V.resize(n,m_restart+1);
  //Initial residual vector and initial norm
  if(x.squaredNorm()==0) 
    x = precond.solve(rhs);
  r0 = rhs - mat * x; 
  RealScalar beta = r0.norm(); 
  
  m_error = beta/normRhs; 
  if(m_error < m_tolerance)
    m_info = Success; 
  else
    m_info = NoConvergence;
  
  // Iterative process
  while (nbIts < m_iterations && m_info == NoConvergence)
  {
    dgmresCycle(mat, precond, x, r0, beta, normRhs, nbIts); 
    
    // Compute the new residual vector for the restart 
    if (nbIts < m_iterations && m_info == NoConvergence) {
      r0 = rhs - mat * x;
      beta = r0.norm();
    }
  }
} 

/**
 * \brief Perform one restart cycle of DGMRES
 * \param mat The coefficient matrix
 * \param precond The preconditioner
 * \param x the new approximated solution
 * \param r0 The initial residual vector
 * \param beta The norm of the residual computed so far
 * \param normRhs The norm of the right hand side vector
 * \param nbIts The number of iterations
 */
template< typename _MatrixType, typename _Preconditioner>
template<typename Dest>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresCycle(const MatrixType& mat, const Preconditioner& precond, Dest& x, DenseVector& r0, RealScalar& beta, const RealScalar& normRhs, Index& nbIts) const
{
  //Initialization 
  DenseVector g(m_restart+1); // Right hand side of the least square problem
  g.setZero();  
  g(0) = Scalar(beta); 
  m_V.col(0) = r0/beta; 
  m_info = NoConvergence; 
  std::vector<JacobiRotation<Scalar> >gr(m_restart); // Givens rotations
  Index it = 0; // Number of inner iterations 
  Index n = mat.rows();
  DenseVector tv1(n), tv2(n);  //Temporary vectors
  while (m_info == NoConvergence && it < m_restart && nbIts < m_iterations)
  {    
    // Apply preconditioner(s) at right
    if (m_isDeflInitialized )
    {
      dgmresApplyDeflation(m_V.col(it), tv1); // Deflation
      tv2 = precond.solve(tv1); 
    }
    else
    {
      tv2 = precond.solve(m_V.col(it)); // User's selected preconditioner
    }
    tv1 = mat * tv2; 
   
    // Orthogonalize it with the previous basis in the basis using modified Gram-Schmidt
    Scalar coef; 
    for (Index i = 0; i <= it; ++i)
    { 
      coef = tv1.dot(m_V.col(i));
      tv1 = tv1 - coef * m_V.col(i); 
      m_H(i,it) = coef; 
      m_Hes(i,it) = coef; 
    }
    // Normalize the vector 
    coef = tv1.norm(); 
    m_V.col(it+1) = tv1/coef;
    m_H(it+1, it) = coef;
//     m_Hes(it+1,it) = coef; 
    
    // FIXME Check for happy breakdown 
    
    // Update Hessenberg matrix with Givens rotations
    for (Index i = 1; i <= it; ++i) 
    {
      m_H.col(it).applyOnTheLeft(i-1,i,gr[i-1].adjoint());
    }
    // Compute the new plane rotation 
    gr[it].makeGivens(m_H(it, it), m_H(it+1,it)); 
    // Apply the new rotation
    m_H.col(it).applyOnTheLeft(it,it+1,gr[it].adjoint());
    g.applyOnTheLeft(it,it+1, gr[it].adjoint()); 
    
    beta = std::abs(g(it+1));
    m_error = beta/normRhs; 
    // std::cerr << nbIts << " Relative Residual Norm " << m_error << std::endl;
    it++; nbIts++; 
    
    if (m_error < m_tolerance)
    {
      // The method has converged
      m_info = Success;
      break;
    }
  }
  
  // Compute the new coefficients by solving the least square problem
//   it++;
  //FIXME  Check first if the matrix is singular ... zero diagonal
  DenseVector nrs(m_restart); 
  nrs = m_H.topLeftCorner(it,it).template triangularView<Upper>().solve(g.head(it)); 
  
  // Form the new solution
  if (m_isDeflInitialized)
  {
    tv1 = m_V.leftCols(it) * nrs; 
    dgmresApplyDeflation(tv1, tv2); 
    x = x + precond.solve(tv2);
  }
  else
    x = x + precond.solve(m_V.leftCols(it) * nrs); 
  
  // Go for a new cycle and compute data for deflation
  if(nbIts < m_iterations && m_info == NoConvergence && m_neig > 0 && (m_r+m_neig) < m_maxNeig)
    dgmresComputeDeflationData(mat, precond, it, m_neig); 
  return 0; 
  
}


template< typename _MatrixType, typename _Preconditioner>
void DGMRES<_MatrixType, _Preconditioner>::dgmresInitDeflation(Index& rows) const
{
  m_U.resize(rows, m_maxNeig);
  m_MU.resize(rows, m_maxNeig); 
  m_T.resize(m_maxNeig, m_maxNeig);
  m_lambdaN = 0.0; 
  m_isDeflAllocated = true; 
}

template< typename _MatrixType, typename _Preconditioner>
inline typename DGMRES<_MatrixType, _Preconditioner>::ComplexVector DGMRES<_MatrixType, _Preconditioner>::schurValues(const ComplexSchur<DenseMatrix>& schurofH) const
{
  return schurofH.matrixT().diagonal();
}

template< typename _MatrixType, typename _Preconditioner>
inline typename DGMRES<_MatrixType, _Preconditioner>::ComplexVector DGMRES<_MatrixType, _Preconditioner>::schurValues(const RealSchur<DenseMatrix>& schurofH) const
{
  const DenseMatrix& T = schurofH.matrixT();
  Index it = T.rows();
  ComplexVector eig(it);
  Index j = 0;
  while (j < it-1)
  {
    if (T(j+1,j) ==Scalar(0))
    {
      eig(j) = std::complex<RealScalar>(T(j,j),RealScalar(0)); 
      j++; 
    }
    else
    {
      eig(j) = std::complex<RealScalar>(T(j,j),T(j+1,j)); 
      eig(j+1) = std::complex<RealScalar>(T(j,j+1),T(j+1,j+1));
      j++;
    }
  }
  if (j < it-1) eig(j) = std::complex<RealScalar>(T(j,j),RealScalar(0));
  return eig;
}

template< typename _MatrixType, typename _Preconditioner>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresComputeDeflationData(const MatrixType& mat, const Preconditioner& precond, const Index& it, StorageIndex& neig) const
{
  // First, find the Schur form of the Hessenberg matrix H
  typename internal::conditional<NumTraits<Scalar>::IsComplex, ComplexSchur<DenseMatrix>, RealSchur<DenseMatrix> >::type schurofH; 
  bool computeU = true;
  DenseMatrix matrixQ(it,it); 
  matrixQ.setIdentity();
  schurofH.computeFromHessenberg(m_Hes.topLeftCorner(it,it), matrixQ, computeU); 
  
  ComplexVector eig(it);
  Matrix<StorageIndex,Dynamic,1>perm(it);
  eig = this->schurValues(schurofH);
  
  // Reorder the absolute values of Schur values
  DenseRealVector modulEig(it); 
  for (Index j=0; j<it; ++j) modulEig(j) = std::abs(eig(j)); 
  perm.setLinSpaced(it,0,internal::convert_index<StorageIndex>(it-1));
  internal::sortWithPermutation(modulEig, perm, neig);
  
  if (!m_lambdaN)
  {
    m_lambdaN = (std::max)(modulEig.maxCoeff(), m_lambdaN);
  }
  //Count the real number of extracted eigenvalues (with complex conjugates)
  Index nbrEig = 0; 
  while (nbrEig < neig)
  {
    if(eig(perm(it-nbrEig-1)).imag() == RealScalar(0)) nbrEig++; 
    else nbrEig += 2; 
  }
  // Extract the  Schur vectors corresponding to the smallest Ritz values
  DenseMatrix Sr(it, nbrEig); 
  Sr.setZero();
  for (Index j = 0; j < nbrEig; j++)
  {
    Sr.col(j) = schurofH.matrixU().col(perm(it-j-1));
  }
  
  // Form the Schur vectors of the initial matrix using the Krylov basis
  DenseMatrix X; 
  X = m_V.leftCols(it) * Sr;
  if (m_r)
  {
   // Orthogonalize X against m_U using modified Gram-Schmidt
   for (Index j = 0; j < nbrEig; j++)
     for (Index k =0; k < m_r; k++)
      X.col(j) = X.col(j) - (m_U.col(k).dot(X.col(j)))*m_U.col(k); 
  }
  
  // Compute m_MX = A * M^-1 * X
  Index m = m_V.rows();
  if (!m_isDeflAllocated) 
    dgmresInitDeflation(m); 
  DenseMatrix MX(m, nbrEig);
  DenseVector tv1(m);
  for (Index j = 0; j < nbrEig; j++)
  {
    tv1 = mat * X.col(j);
    MX.col(j) = precond.solve(tv1);
  }
  
  //Update m_T = [U'MU U'MX; X'MU X'MX]
  m_T.block(m_r, m_r, nbrEig, nbrEig) = X.transpose() * MX; 
  if(m_r)
  {
    m_T.block(0, m_r, m_r, nbrEig) = m_U.leftCols(m_r).transpose() * MX; 
    m_T.block(m_r, 0, nbrEig, m_r) = X.transpose() * m_MU.leftCols(m_r);
  }
  
  // Save X into m_U and m_MX in m_MU
  for (Index j = 0; j < nbrEig; j++) m_U.col(m_r+j) = X.col(j);
  for (Index j = 0; j < nbrEig; j++) m_MU.col(m_r+j) = MX.col(j);
  // Increase the size of the invariant subspace
  m_r += nbrEig; 
  
  // Factorize m_T into m_luT
  m_luT.compute(m_T.topLeftCorner(m_r, m_r));
  
  //FIXME CHeck if the factorization was correctly done (nonsingular matrix)
  m_isDeflInitialized = true;
  return 0; 
}
template<typename _MatrixType, typename _Preconditioner>
template<typename RhsType, typename DestType>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresApplyDeflation(const RhsType &x, DestType &y) const
{
  DenseVector x1 = m_U.leftCols(m_r).transpose() * x; 
  y = x + m_U.leftCols(m_r) * ( m_lambdaN * m_luT.solve(x1) - x1);
  return 0; 
}

} // end namespace Eigen
#endif 


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/GMRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012, 2014 Kolja Brix <brix@igpm.rwth-aaachen.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GMRES_H
#define EIGEN_GMRES_H

namespace Eigen {

namespace internal {

/**
* Generalized Minimal Residual Algorithm based on the
* Arnoldi algorithm implemented with Householder reflections.
*
* Parameters:
*  \param mat       matrix of linear system of equations
*  \param rhs       right hand side vector of linear system of equations
*  \param x         on input: initial guess, on output: solution
*  \param precond   preconditioner used
*  \param iters     on input: maximum number of iterations to perform
*                   on output: number of iterations performed
*  \param restart   number of iterations for a restart
*  \param tol_error on input: relative residual tolerance
*                   on output: residuum achieved
*
* \sa IterativeMethods::bicgstab()
*
*
* For references, please see:
*
* Saad, Y. and Schultz, M. H.
* GMRES: A Generalized Minimal Residual Algorithm for Solving Nonsymmetric Linear Systems.
* SIAM J.Sci.Stat.Comp. 7, 1986, pp. 856 - 869.
*
* Saad, Y.
* Iterative Methods for Sparse Linear Systems.
* Society for Industrial and Applied Mathematics, Philadelphia, 2003.
*
* Walker, H. F.
* Implementations of the GMRES method.
* Comput.Phys.Comm. 53, 1989, pp. 311 - 320.
*
* Walker, H. F.
* Implementation of the GMRES Method using Householder Transformations.
* SIAM J.Sci.Stat.Comp. 9, 1988, pp. 152 - 163.
*
*/
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
bool gmres(const MatrixType & mat, const Rhs & rhs, Dest & x, const Preconditioner & precond,
    Index &iters, const Index &restart, typename Dest::RealScalar & tol_error) {

  using std::sqrt;
  using std::abs;

  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix < Scalar, Dynamic, 1 > VectorType;
  typedef Matrix < Scalar, Dynamic, Dynamic, ColMajor> FMatrixType;

  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  if(rhs.norm() <= considerAsZero) 
  {
    x.setZero();
    tol_error = 0;
    return true;
  }

  RealScalar tol = tol_error;
  const Index maxIters = iters;
  iters = 0;

  const Index m = mat.rows();

  // residual and preconditioned residual
  VectorType p0 = rhs - mat*x;
  VectorType r0 = precond.solve(p0);

  const RealScalar r0Norm = r0.norm();

  // is initial guess already good enough?
  if(r0Norm == 0)
  {
    tol_error = 0;
    return true;
  }

  // storage for Hessenberg matrix and Householder data
  FMatrixType H   = FMatrixType::Zero(m, restart + 1);
  VectorType w    = VectorType::Zero(restart + 1);
  VectorType tau  = VectorType::Zero(restart + 1);

  // storage for Jacobi rotations
  std::vector < JacobiRotation < Scalar > > G(restart);
  
  // storage for temporaries
  VectorType t(m), v(m), workspace(m), x_new(m);

  // generate first Householder vector
  Ref<VectorType> H0_tail = H.col(0).tail(m - 1);
  RealScalar beta;
  r0.makeHouseholder(H0_tail, tau.coeffRef(0), beta);
  w(0) = Scalar(beta);
  
  for (Index k = 1; k <= restart; ++k)
  {
    ++iters;

    v = VectorType::Unit(m, k - 1);

    // apply Householder reflections H_{1} ... H_{k-1} to v
    // TODO: use a HouseholderSequence
    for (Index i = k - 1; i >= 0; --i) {
      v.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
    }

    // apply matrix M to v:  v = mat * v;
    t.noalias() = mat * v;
    v = precond.solve(t);

    // apply Householder reflections H_{k-1} ... H_{1} to v
    // TODO: use a HouseholderSequence
    for (Index i = 0; i < k; ++i) {
      v.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
    }

    if (v.tail(m - k).norm() != 0.0)
    {
      if (k <= restart)
      {
        // generate new Householder vector
        Ref<VectorType> Hk_tail = H.col(k).tail(m - k - 1);
        v.tail(m - k).makeHouseholder(Hk_tail, tau.coeffRef(k), beta);

        // apply Householder reflection H_{k} to v
        v.tail(m - k).applyHouseholderOnTheLeft(Hk_tail, tau.coeffRef(k), workspace.data());
      }
    }

    if (k > 1)
    {
      for (Index i = 0; i < k - 1; ++i)
      {
        // apply old Givens rotations to v
        v.applyOnTheLeft(i, i + 1, G[i].adjoint());
      }
    }

    if (k<m && v(k) != (Scalar) 0)
    {
      // determine next Givens rotation
      G[k - 1].makeGivens(v(k - 1), v(k));

      // apply Givens rotation to v and w
      v.applyOnTheLeft(k - 1, k, G[k - 1].adjoint());
      w.applyOnTheLeft(k - 1, k, G[k - 1].adjoint());
    }

    // insert coefficients into upper matrix triangle
    H.col(k-1).head(k) = v.head(k);

    tol_error = abs(w(k)) / r0Norm;
    bool stop = (k==m || tol_error < tol || iters == maxIters);

    if (stop || k == restart)
    {
      // solve upper triangular system
      Ref<VectorType> y = w.head(k);
      H.topLeftCorner(k, k).template triangularView <Upper>().solveInPlace(y);

      // use Horner-like scheme to calculate solution vector
      x_new.setZero();
      for (Index i = k - 1; i >= 0; --i)
      {
        x_new(i) += y(i);
        // apply Householder reflection H_{i} to x_new
        x_new.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
      }

      x += x_new;

      if(stop)
      {
        return true;
      }
      else
      {
        k=0;

        // reset data for restart
        p0.noalias() = rhs - mat*x;
        r0 = precond.solve(p0);

        // clear Hessenberg matrix and Householder data
        H.setZero();
        w.setZero();
        tau.setZero();

        // generate first Householder vector
        r0.makeHouseholder(H0_tail, tau.coeffRef(0), beta);
        w(0) = Scalar(beta);
      }
    }
  }

  return false;

}

}

template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class GMRES;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<GMRES<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A GMRES solver for sparse square problems
  *
  * This class allows to solve for A.x = b sparse linear problems using a generalized minimal
  * residual method. The vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  *
  * This class can be used as the direct solver classes. Here is a typical usage example:
  * \code
  * int n = 10000;
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A(n,n);
  * // fill A and b
  * GMRES<SparseMatrix<double> > solver(A);
  * x = solver.solve(b);
  * std::cout << "#iterations:     " << solver.iterations() << std::endl;
  * std::cout << "estimated error: " << solver.error()      << std::endl;
  * // update b, and solve again
  * x = solver.solve(b);
  * \endcode
  *
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * GMRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, typename _Preconditioner>
class GMRES : public IterativeSolverBase<GMRES<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<GMRES> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;

private:
  Index m_restart;

public:
  using Base::_solve_impl;
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  GMRES() : Base(), m_restart(30) {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    *
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit GMRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_restart(30) {}

  ~GMRES() {}

  /** Get the number of iterations after that a restart is performed.
    */
  Index get_restart() { return m_restart; }

  /** Set the number of iterations after that a restart is performed.
    *  \param restart   number of iterations for a restarti, default is 30.
    */
  void set_restart(const Index restart) { m_restart=restart; }

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    bool ret = internal::gmres(matrix(), b, x, Base::m_preconditioner, m_iterations, m_restart, m_error);
    m_info = (!ret) ? NumericalIssue
          : m_error <= Base::m_tolerance ? Success
          : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_GMRES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IDRS.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Chris Schoutrop <c.e.m.schoutrop@tue.nl>
// Copyright (C) 2020 Jens Wehner <j.wehner@esciencecenter.nl>
// Copyright (C) 2020 Jan van Dijk <j.v.dijk@tue.nl>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_IDRS_H
#define EIGEN_IDRS_H

namespace Eigen
{

	namespace internal
	{
		/**     \internal Low-level Induced Dimension Reduction algoritm
		        \param A The matrix A
		        \param b The right hand side vector b
		        \param x On input and initial solution, on output the computed solution.
		        \param precond A preconditioner being able to efficiently solve for an
		                  approximation of Ax=b (regardless of b)
		        \param iter On input the max number of iteration, on output the number of performed iterations.
		        \param relres On input the tolerance error, on output an estimation of the relative error.
		        \param S On input Number of the dimension of the shadow space.
				\param smoothing switches residual smoothing on.
				\param angle small omega lead to faster convergence at the expense of numerical stability
				\param replacement switches on a residual replacement strategy to increase accuracy of residual at the expense of more Mat*vec products
		        \return false in the case of numerical issue, for example a break down of IDRS.
		*/
		template<typename Vector, typename RealScalar>
		typename Vector::Scalar omega(const Vector& t, const Vector& s, RealScalar angle)
		{
			using numext::abs;
			typedef typename Vector::Scalar Scalar;
			const RealScalar ns = s.norm();
			const RealScalar nt = t.norm();
			const Scalar ts = t.dot(s);
			const RealScalar rho = abs(ts / (nt * ns));

			if (rho < angle) {
				if (ts == Scalar(0)) {
					return Scalar(0);
				}
				// Original relation for om is given by
				// om = om * angle / rho;
				// To alleviate potential (near) division by zero this can be rewritten as
				// om = angle * (ns / nt) * (ts / abs(ts)) = angle * (ns / nt) * sgn(ts)
  				return angle * (ns / nt) * (ts / abs(ts));
			}
			return ts / (nt * nt);
		}

		template <typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
		bool idrs(const MatrixType& A, const Rhs& b, Dest& x, const Preconditioner& precond,
			Index& iter,
			typename Dest::RealScalar& relres, Index S, bool smoothing, typename Dest::RealScalar angle, bool replacement)
		{
			typedef typename Dest::RealScalar RealScalar;
			typedef typename Dest::Scalar Scalar;
			typedef Matrix<Scalar, Dynamic, 1> VectorType;
			typedef Matrix<Scalar, Dynamic, Dynamic, ColMajor> DenseMatrixType;
			const Index N = b.size();
			S = S < x.rows() ? S : x.rows();
			const RealScalar tol = relres;
			const Index maxit = iter;

			Index replacements = 0;
			bool trueres = false;

			FullPivLU<DenseMatrixType> lu_solver;

			DenseMatrixType P;
			{
				HouseholderQR<DenseMatrixType> qr(DenseMatrixType::Random(N, S));
			    P = (qr.householderQ() * DenseMatrixType::Identity(N, S));
			}

			const RealScalar normb = b.norm();

			if (internal::isApprox(normb, RealScalar(0)))
			{
				//Solution is the zero vector
				x.setZero();
				iter = 0;
				relres = 0;
				return true;
			}
			 // from http://homepage.tudelft.nl/1w5b5/IDRS/manual.pdf
			 // A peak in the residual is considered dangerously high if‖ri‖/‖b‖> C(tol/epsilon).
			 // With epsilon the
             // relative machine precision. The factor tol/epsilon corresponds to the size of a
             // finite precision number that is so large that the absolute round-off error in
             // this number, when propagated through the process, makes it impossible to
             // achieve the required accuracy.The factor C accounts for the accumulation of
             // round-off errors. This parameter has beenset to 10−3.
			 // mp is epsilon/C
			 // 10^3 * eps is very conservative, so normally no residual replacements will take place. 
			 // It only happens if things go very wrong. Too many restarts may ruin the convergence.
			const RealScalar mp = RealScalar(1e3) * NumTraits<Scalar>::epsilon();



			//Compute initial residual
			const RealScalar tolb = tol * normb; //Relative tolerance
			VectorType r = b - A * x;

			VectorType x_s, r_s;

			if (smoothing)
			{
				x_s = x;
				r_s = r;
			}

			RealScalar normr = r.norm();

			if (normr <= tolb)
			{
				//Initial guess is a good enough solution
				iter = 0;
				relres = normr / normb;
				return true;
			}

			DenseMatrixType G = DenseMatrixType::Zero(N, S);
			DenseMatrixType U = DenseMatrixType::Zero(N, S);
			DenseMatrixType M = DenseMatrixType::Identity(S, S);
			VectorType t(N), v(N);
			Scalar om = 1.;

			//Main iteration loop, guild G-spaces:
			iter = 0;

			while (normr > tolb && iter < maxit)
			{
				//New right hand size for small system:
				VectorType f = (r.adjoint() * P).adjoint();

				for (Index k = 0; k < S; ++k)
				{
					//Solve small system and make v orthogonal to P:
					//c = M(k:s,k:s)\f(k:s);
					lu_solver.compute(M.block(k , k , S -k, S - k ));
					VectorType c = lu_solver.solve(f.segment(k , S - k ));
					//v = r - G(:,k:s)*c;
					v = r - G.rightCols(S - k ) * c;
					//Preconditioning
					v = precond.solve(v);

					//Compute new U(:,k) and G(:,k), G(:,k) is in space G_j
					U.col(k) = U.rightCols(S - k ) * c + om * v;
					G.col(k) = A * U.col(k );

					//Bi-Orthogonalise the new basis vectors:
					for (Index i = 0; i < k-1 ; ++i)
					{
						//alpha =  ( P(:,i)'*G(:,k) )/M(i,i);
						Scalar alpha = P.col(i ).dot(G.col(k )) / M(i, i );
						G.col(k ) = G.col(k ) - alpha * G.col(i );
						U.col(k ) = U.col(k ) - alpha * U.col(i );
					}

					//New column of M = P'*G  (first k-1 entries are zero)
					//M(k:s,k) = (G(:,k)'*P(:,k:s))';
					M.block(k , k , S - k , 1) = (G.col(k ).adjoint() * P.rightCols(S - k )).adjoint();

					if (internal::isApprox(M(k,k), Scalar(0)))
					{
						return false;
					}

					//Make r orthogonal to q_i, i = 0..k-1
					Scalar beta = f(k ) / M(k , k );
					r = r - beta * G.col(k );
					x = x + beta * U.col(k );
					normr = r.norm();

					if (replacement && normr > tolb / mp)
					{
						trueres = true;
					}

					//Smoothing:
					if (smoothing)
					{
						t = r_s - r;
						//gamma is a Scalar, but the conversion is not allowed
						Scalar gamma = t.dot(r_s) / t.norm();
						r_s = r_s - gamma * t;
						x_s = x_s - gamma * (x_s - x);
						normr = r_s.norm();
					}

					if (normr < tolb || iter == maxit)
					{
						break;
					}

					//New f = P'*r (first k  components are zero)
					if (k < S-1)
					{
						f.segment(k + 1, S - (k + 1) ) = f.segment(k + 1 , S - (k + 1)) - beta * M.block(k + 1 , k , S - (k + 1), 1);
					}
				}//end for

				if (normr < tolb || iter == maxit)
				{
					break;
				}

				//Now we have sufficient vectors in G_j to compute residual in G_j+1
				//Note: r is already perpendicular to P so v = r
				//Preconditioning
				v = r;
				v = precond.solve(v);

				//Matrix-vector multiplication:
				t = A * v;

				//Computation of a new omega
				om = internal::omega(t, r, angle);

				if (om == RealScalar(0.0))
				{
					return false;
				}

				r = r - om * t;
				x = x + om * v;
				normr = r.norm();

				if (replacement && normr > tolb / mp)
				{
					trueres = true;
				}

				//Residual replacement?
				if (trueres && normr < normb)
				{
					r = b - A * x;
					trueres = false;
					replacements++;
				}

				//Smoothing:
				if (smoothing)
				{
					t = r_s - r;
					Scalar gamma = t.dot(r_s) /t.norm();
					r_s = r_s - gamma * t;
					x_s = x_s - gamma * (x_s - x);
					normr = r_s.norm();
				}

				iter++;

			}//end while

			if (smoothing)
			{
				x = x_s;
			}
			relres=normr/normb;
			return true;
		}

	}  // namespace internal

	template <typename _MatrixType, typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
	class IDRS;

	namespace internal
	{

		template <typename _MatrixType, typename _Preconditioner>
		struct traits<Eigen::IDRS<_MatrixType, _Preconditioner> >
		{
			typedef _MatrixType MatrixType;
			typedef _Preconditioner Preconditioner;
		};

	}  // namespace internal


/** \ingroup IterativeLinearSolvers_Module
  * \brief The Induced Dimension Reduction method (IDR(s)) is a short-recurrences Krylov method for sparse square problems.
  *
  * This class allows to solve for A.x = b sparse linear problems. The vectors x and b can be either dense or sparse.
  * he Induced Dimension Reduction method, IDR(), is a robust and efficient short-recurrence Krylov subspace method for
  * solving large nonsymmetric systems of linear equations.
  *
  * For indefinite systems IDR(S) outperforms both BiCGStab and BiCGStab(L). Additionally, IDR(S) can handle matrices
  * with complex eigenvalues more efficiently than BiCGStab.
  *
  * Many problems that do not converge for BiCGSTAB converge for IDR(s) (for larger values of s). And if both methods 
  * converge the convergence for IDR(s) is typically much faster for difficult systems (for example indefinite problems). 
  *
  * IDR(s) is a limited memory finite termination method. In exact arithmetic it converges in at most N+N/s iterations,
  * with N the system size.  It uses a fixed number of 4+3s vector. In comparison, BiCGSTAB terminates in 2N iterations 
  * and uses 7 vectors. GMRES terminates in at most N iterations, and uses I+3 vectors, with I the number of iterations. 
  * Restarting GMRES limits the memory consumption, but destroys the finite termination property.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  *
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  *
  * \b Performance: when using sparse matrices, best performance is achied for a row-major sparse matrix format.
  * Moreover, in this case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  *
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  *
  * IDR(s) can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
	template <typename _MatrixType, typename _Preconditioner>
	class IDRS : public IterativeSolverBase<IDRS<_MatrixType, _Preconditioner> >
	{

		public:
			typedef _MatrixType MatrixType;
			typedef typename MatrixType::Scalar Scalar;
			typedef typename MatrixType::RealScalar RealScalar;
			typedef _Preconditioner Preconditioner;

		private:
			typedef IterativeSolverBase<IDRS> Base;
			using Base::m_error;
			using Base::m_info;
			using Base::m_isInitialized;
			using Base::m_iterations;
			using Base::matrix;
			Index m_S;
			bool m_smoothing;
			RealScalar m_angle;
			bool m_residual;

		public:
			/** Default constructor. */
			IDRS(): m_S(4), m_smoothing(false), m_angle(RealScalar(0.7)), m_residual(false) {}

			/**     Initialize the solver with matrix \a A for further \c Ax=b solving.

			        This constructor is a shortcut for the default constructor followed
			        by a call to compute().

			        \warning this class stores a reference to the matrix A as well as some
			        precomputed values that depend on it. Therefore, if \a A is changed
			        this class becomes invalid. Call compute() to update it with the new
			        matrix A, or modify a copy of A.
			*/
			template <typename MatrixDerived>
			explicit IDRS(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_S(4), m_smoothing(false),
															   m_angle(RealScalar(0.7)), m_residual(false) {}


			/** \internal */
			/**     Loops over the number of columns of b and does the following:
			                1. sets the tolerence and maxIterations
			                2. Calls the function that has the core solver routine
			*/
			template <typename Rhs, typename Dest>
			void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
			{
				m_iterations = Base::maxIterations();
				m_error = Base::m_tolerance;

				bool ret = internal::idrs(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error, m_S,m_smoothing,m_angle,m_residual);

				m_info = (!ret) ? NumericalIssue : m_error <= Base::m_tolerance ? Success : NoConvergence;
			}

			/** Sets the parameter S, indicating the dimension of the shadow space. Default is 4*/
			void setS(Index S)
			{
				if (S < 1)
				{
					S = 4;
				}

				m_S = S;
			}

			/** Switches off and on smoothing.
			Residual smoothing results in monotonically decreasing residual norms at
			the expense of two extra vectors of storage and a few extra vector
			operations. Although monotonic decrease of the residual norms is a
			desirable property, the rate of convergence of the unsmoothed process and
			the smoothed process is basically the same. Default is off */
			void setSmoothing(bool smoothing)
			{
				m_smoothing=smoothing;
			}

			/** The angle must be a real scalar. In IDR(s), a value for the
			iteration parameter omega must be chosen in every s+1th step. The most
			natural choice is to select a value to minimize the norm of the next residual.
			This corresponds to the parameter omega = 0. In practice, this may lead to
			values of omega that are so small that the other iteration parameters
			cannot be computed with sufficient accuracy. In such cases it is better to
			increase the value of omega sufficiently such that a compromise is reached
			between accurate computations and reduction of the residual norm. The
			parameter angle =0.7 (”maintaining the convergence strategy”)
			results in such a compromise. */
			void setAngle(RealScalar angle)
			{
				m_angle=angle;
			}

			/** The parameter replace is a logical that determines whether a
			residual replacement strategy is employed to increase the accuracy of the
			solution. */
			void setResidualUpdate(bool update)
			{
				m_residual=update;
			}

	};

}  // namespace Eigen

#endif /* EIGEN_IDRS_H */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IncompleteLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_LU_H
#define EIGEN_INCOMPLETE_LU_H

namespace Eigen { 

template <typename _Scalar>
class IncompleteLU : public SparseSolverBase<IncompleteLU<_Scalar> >
{
  protected:
    typedef SparseSolverBase<IncompleteLU<_Scalar> > Base;
    using Base::m_isInitialized;
    
    typedef _Scalar Scalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef typename Vector::Index Index;
    typedef SparseMatrix<Scalar,RowMajor> FactorType;

  public:
    typedef Matrix<Scalar,Dynamic,Dynamic> MatrixType;

    IncompleteLU() {}

    template<typename MatrixType>
    IncompleteLU(const MatrixType& mat)
    {
      compute(mat);
    }

    Index rows() const { return m_lu.rows(); }
    Index cols() const { return m_lu.cols(); }

    template<typename MatrixType>
    IncompleteLU& compute(const MatrixType& mat)
    {
      m_lu = mat;
      int size = mat.cols();
      Vector diag(size);
      for(int i=0; i<size; ++i)
      {
        typename FactorType::InnerIterator k_it(m_lu,i);
        for(; k_it && k_it.index()<i; ++k_it)
        {
          int k = k_it.index();
          k_it.valueRef() /= diag(k);

          typename FactorType::InnerIterator j_it(k_it);
          typename FactorType::InnerIterator kj_it(m_lu, k);
          while(kj_it && kj_it.index()<=k) ++kj_it;
          for(++j_it; j_it; )
          {
            if(kj_it.index()==j_it.index())
            {
              j_it.valueRef() -= k_it.value() * kj_it.value();
              ++j_it;
              ++kj_it;
            }
            else if(kj_it.index()<j_it.index()) ++kj_it;
            else                                ++j_it;
          }
        }
        if(k_it && k_it.index()==i) diag(i) = k_it.value();
        else                        diag(i) = 1;
      }
      m_isInitialized = true;
      return *this;
    }

    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_lu.template triangularView<UnitLower>().solve(b);
      x = m_lu.template triangularView<Upper>().solve(x);
    }

  protected:
    FactorType m_lu;
};

} // end namespace Eigen

#endif // EIGEN_INCOMPLETE_LU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IterationController.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>

/* NOTE The class IterationController has been adapted from the iteration
 *      class of the GMM++ and ITL libraries.
 */

//=======================================================================
// Copyright (C) 1997-2001
// Authors: Andrew Lumsdaine <lums@osl.iu.edu> 
//          Lie-Quan Lee     <llee@osl.iu.edu>
//
// This file is part of the Iterative Template Library
//
// You should have received a copy of the License Agreement for the
// Iterative Template Library along with the software;  see the
// file LICENSE.  
//
// Permission to modify the code and to distribute modified code is
// granted, provided the text of this NOTICE is retained, a notice that
// the code was modified is included with the above COPYRIGHT NOTICE and
// with the COPYRIGHT NOTICE in the LICENSE file, and that the LICENSE
// file is distributed with the modified code.
//
// LICENSOR MAKES NO REPRESENTATIONS OR WARRANTIES, EXPRESS OR IMPLIED.
// By way of example, but not limitation, Licensor MAKES NO
// REPRESENTATIONS OR WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY
// PARTICULAR PURPOSE OR THAT THE USE OF THE LICENSED SOFTWARE COMPONENTS
// OR DOCUMENTATION WILL NOT INFRINGE ANY PATENTS, COPYRIGHTS, TRADEMARKS
// OR OTHER RIGHTS.
//=======================================================================

//========================================================================
//
// Copyright (C) 2002-2007 Yves Renard
//
// This file is a part of GETFEM++
//
// Getfem++ is free software; you can redistribute it and/or modify
// it under the terms of the GNU Lesser General Public License as
// published by the Free Software Foundation; version 2.1 of the License.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU Lesser General Public License for more details.
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301,
// USA.
//
//========================================================================

#include "../../../../Eigen/src/Core/util/NonMPL2.h"

#ifndef EIGEN_ITERATION_CONTROLLER_H
#define EIGEN_ITERATION_CONTROLLER_H

namespace Eigen { 

/** \ingroup IterativeLinearSolvers_Module
  * \class IterationController
  *
  * \brief Controls the iterations of the iterative solvers
  *
  * This class has been adapted from the iteration class of GMM++ and ITL libraries.
  *
  */
class IterationController
{
  protected :
    double m_rhsn;        ///< Right hand side norm
    size_t m_maxiter;     ///< Max. number of iterations
    int m_noise;          ///< if noise > 0 iterations are printed
    double m_resmax;      ///< maximum residual
    double m_resminreach, m_resadd;
    size_t m_nit;         ///< iteration number
    double m_res;         ///< last computed residual
    bool m_written;
    void (*m_callback)(const IterationController&);
  public :

    void init()
    {
      m_nit = 0; m_res = 0.0; m_written = false;
      m_resminreach = 1E50; m_resadd = 0.0;
      m_callback = 0;
    }

    IterationController(double r = 1.0E-8, int noi = 0, size_t mit = size_t(-1))
      : m_rhsn(1.0), m_maxiter(mit), m_noise(noi), m_resmax(r) { init(); }

    void operator ++(int) { m_nit++; m_written = false; m_resadd += m_res; }
    void operator ++() { (*this)++; }

    bool first() { return m_nit == 0; }

    /* get/set the "noisyness" (verbosity) of the solvers */
    int noiseLevel() const { return m_noise; }
    void setNoiseLevel(int n) { m_noise = n; }
    void reduceNoiseLevel() { if (m_noise > 0) m_noise--; }

    double maxResidual() const { return m_resmax; }
    void setMaxResidual(double r) { m_resmax = r; }

    double residual() const { return m_res; }

    /* change the user-definable callback, called after each iteration */
    void setCallback(void (*t)(const IterationController&))
    {
      m_callback = t;
    }

    size_t iteration() const { return m_nit; }
    void setIteration(size_t i) { m_nit = i; }

    size_t maxIterarions() const { return m_maxiter; }
    void setMaxIterations(size_t i) { m_maxiter = i; }

    double rhsNorm() const { return m_rhsn; }
    void setRhsNorm(double r) { m_rhsn = r; }

    bool converged() const { return m_res <= m_rhsn * m_resmax; }
    bool converged(double nr)
    {
      using std::abs;
      m_res = abs(nr); 
      m_resminreach = (std::min)(m_resminreach, m_res);
      return converged();
    }
    template<typename VectorType> bool converged(const VectorType &v)
    { return converged(v.squaredNorm()); }

    bool finished(double nr)
    {
      if (m_callback) m_callback(*this);
      if (m_noise > 0 && !m_written)
      {
        converged(nr);
        m_written = true;
      }
      return (m_nit >= m_maxiter || converged(nr));
    }
    template <typename VectorType>
    bool finished(const MatrixBase<VectorType> &v)
    { return finished(double(v.squaredNorm())); }

};

} // end namespace Eigen

#endif // EIGEN_ITERATION_CONTROLLER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/MINRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Giacomo Po <gpo@ucla.edu>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2018 David Hyde <dabh@stanford.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_MINRES_H_
#define EIGEN_MINRES_H_


namespace Eigen {
    
    namespace internal {
        
        /** \internal Low-level MINRES algorithm
         * \param mat The matrix A
         * \param rhs The right hand side vector b
         * \param x On input and initial solution, on output the computed solution.
         * \param precond A right preconditioner being able to efficiently solve for an
         *                approximation of Ax=b (regardless of b)
         * \param iters On input the max number of iteration, on output the number of performed iterations.
         * \param tol_error On input the tolerance error, on output an estimation of the relative error.
         */
        template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
        EIGEN_DONT_INLINE
        void minres(const MatrixType& mat, const Rhs& rhs, Dest& x,
                    const Preconditioner& precond, Index& iters,
                    typename Dest::RealScalar& tol_error)
        {
            using std::sqrt;
            typedef typename Dest::RealScalar RealScalar;
            typedef typename Dest::Scalar Scalar;
            typedef Matrix<Scalar,Dynamic,1> VectorType;

            // Check for zero rhs
            const RealScalar rhsNorm2(rhs.squaredNorm());
            if(rhsNorm2 == 0)
            {
                x.setZero();
                iters = 0;
                tol_error = 0;
                return;
            }
            
            // initialize
            const Index maxIters(iters);  // initialize maxIters to iters
            const Index N(mat.cols());    // the size of the matrix
            const RealScalar threshold2(tol_error*tol_error*rhsNorm2); // convergence threshold (compared to residualNorm2)
            
            // Initialize preconditioned Lanczos
            VectorType v_old(N); // will be initialized inside loop
            VectorType v( VectorType::Zero(N) ); //initialize v
            VectorType v_new(rhs-mat*x); //initialize v_new
            RealScalar residualNorm2(v_new.squaredNorm());
            VectorType w(N); // will be initialized inside loop
            VectorType w_new(precond.solve(v_new)); // initialize w_new
//            RealScalar beta; // will be initialized inside loop
            RealScalar beta_new2(v_new.dot(w_new));
            eigen_assert(beta_new2 >= 0.0 && "PRECONDITIONER IS NOT POSITIVE DEFINITE");
            RealScalar beta_new(sqrt(beta_new2));
            const RealScalar beta_one(beta_new);
            // Initialize other variables
            RealScalar c(1.0); // the cosine of the Givens rotation
            RealScalar c_old(1.0);
            RealScalar s(0.0); // the sine of the Givens rotation
            RealScalar s_old(0.0); // the sine of the Givens rotation
            VectorType p_oold(N); // will be initialized in loop
            VectorType p_old(VectorType::Zero(N)); // initialize p_old=0
            VectorType p(p_old); // initialize p=0
            RealScalar eta(1.0);
                        
            iters = 0; // reset iters
            while ( iters < maxIters )
            {
                // Preconditioned Lanczos
                /* Note that there are 4 variants on the Lanczos algorithm. These are
                 * described in Paige, C. C. (1972). Computational variants of
                 * the Lanczos method for the eigenproblem. IMA Journal of Applied
                 * Mathematics, 10(3), 373-381. The current implementation corresponds 
                 * to the case A(2,7) in the paper. It also corresponds to 
                 * algorithm 6.14 in Y. Saad, Iterative Methods for Sparse Linear
                 * Systems, 2003 p.173. For the preconditioned version see 
                 * A. Greenbaum, Iterative Methods for Solving Linear Systems, SIAM (1987).
                 */
                const RealScalar beta(beta_new);
                v_old = v; // update: at first time step, this makes v_old = 0 so value of beta doesn't matter
                v_new /= beta_new; // overwrite v_new for next iteration
                w_new /= beta_new; // overwrite w_new for next iteration
                v = v_new; // update
                w = w_new; // update
                v_new.noalias() = mat*w - beta*v_old; // compute v_new
                const RealScalar alpha = v_new.dot(w);
                v_new -= alpha*v; // overwrite v_new
                w_new = precond.solve(v_new); // overwrite w_new
                beta_new2 = v_new.dot(w_new); // compute beta_new
                eigen_assert(beta_new2 >= 0.0 && "PRECONDITIONER IS NOT POSITIVE DEFINITE");
                beta_new = sqrt(beta_new2); // compute beta_new
                
                // Givens rotation
                const RealScalar r2 =s*alpha+c*c_old*beta; // s, s_old, c and c_old are still from previous iteration
                const RealScalar r3 =s_old*beta; // s, s_old, c and c_old are still from previous iteration
                const RealScalar r1_hat=c*alpha-c_old*s*beta;
                const RealScalar r1 =sqrt( std::pow(r1_hat,2) + std::pow(beta_new,2) );
                c_old = c; // store for next iteration
                s_old = s; // store for next iteration
                c=r1_hat/r1; // new cosine
                s=beta_new/r1; // new sine
                
                // Update solution
                p_oold = p_old;
                p_old = p;
                p.noalias()=(w-r2*p_old-r3*p_oold) /r1; // IS NOALIAS REQUIRED?
                x += beta_one*c*eta*p;
                
                /* Update the squared residual. Note that this is the estimated residual.
                The real residual |Ax-b|^2 may be slightly larger */
                residualNorm2 *= s*s;
                
                if ( residualNorm2 < threshold2)
                {
                    break;
                }
                
                eta=-s*eta; // update eta
                iters++; // increment iteration number (for output purposes)
            }
            
            /* Compute error. Note that this is the estimated error. The real 
             error |Ax-b|/|b| may be slightly larger */
            tol_error = std::sqrt(residualNorm2 / rhsNorm2);
        }
        
    }
    
    template< typename _MatrixType, int _UpLo=Lower,
    typename _Preconditioner = IdentityPreconditioner>
    class MINRES;
    
    namespace internal {
        
        template< typename _MatrixType, int _UpLo, typename _Preconditioner>
        struct traits<MINRES<_MatrixType,_UpLo,_Preconditioner> >
        {
            typedef _MatrixType MatrixType;
            typedef _Preconditioner Preconditioner;
        };
        
    }
    
    /** \ingroup IterativeLinearSolvers_Module
     * \brief A minimal residual solver for sparse symmetric problems
     *
     * This class allows to solve for A.x = b sparse linear problems using the MINRES algorithm
     * of Paige and Saunders (1975). The sparse matrix A must be symmetric (possibly indefinite).
     * The vectors x and b can be either dense or sparse.
     *
     * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
     * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower,
     *               Upper, or Lower|Upper in which the full matrix entries will be considered. Default is Lower.
     * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
     *
     * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
     * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
     * and NumTraits<Scalar>::epsilon() for the tolerance.
     *
     * This class can be used as the direct solver classes. Here is a typical usage example:
     * \code
     * int n = 10000;
     * VectorXd x(n), b(n);
     * SparseMatrix<double> A(n,n);
     * // fill A and b
     * MINRES<SparseMatrix<double> > mr;
     * mr.compute(A);
     * x = mr.solve(b);
     * std::cout << "#iterations:     " << mr.iterations() << std::endl;
     * std::cout << "estimated error: " << mr.error()      << std::endl;
     * // update b, and solve again
     * x = mr.solve(b);
     * \endcode
     *
     * By default the iterations start with x=0 as an initial guess of the solution.
     * One can control the start using the solveWithGuess() method.
     *
     * MINRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
     *
     * \sa class ConjugateGradient, BiCGSTAB, SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
     */
    template< typename _MatrixType, int _UpLo, typename _Preconditioner>
    class MINRES : public IterativeSolverBase<MINRES<_MatrixType,_UpLo,_Preconditioner> >
    {
        
        typedef IterativeSolverBase<MINRES> Base;
        using Base::matrix;
        using Base::m_error;
        using Base::m_iterations;
        using Base::m_info;
        using Base::m_isInitialized;
    public:
        using Base::_solve_impl;
        typedef _MatrixType MatrixType;
        typedef typename MatrixType::Scalar Scalar;
        typedef typename MatrixType::RealScalar RealScalar;
        typedef _Preconditioner Preconditioner;
        
        enum {UpLo = _UpLo};
        
    public:
        
        /** Default constructor. */
        MINRES() : Base() {}
        
        /** Initialize the solver with matrix \a A for further \c Ax=b solving.
         *
         * This constructor is a shortcut for the default constructor followed
         * by a call to compute().
         *
         * \warning this class stores a reference to the matrix A as well as some
         * precomputed values that depend on it. Therefore, if \a A is changed
         * this class becomes invalid. Call compute() to update it with the new
         * matrix A, or modify a copy of A.
         */
        template<typename MatrixDerived>
        explicit MINRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}
        
        /** Destructor. */
        ~MINRES(){}

        /** \internal */
        template<typename Rhs,typename Dest>
        void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
        {
            typedef typename Base::MatrixWrapper MatrixWrapper;
            typedef typename Base::ActualMatrixType ActualMatrixType;
            enum {
              TransposeInput  =   (!MatrixWrapper::MatrixFree)
                              &&  (UpLo==(Lower|Upper))
                              &&  (!MatrixType::IsRowMajor)
                              &&  (!NumTraits<Scalar>::IsComplex)
            };
            typedef typename internal::conditional<TransposeInput,Transpose<const ActualMatrixType>, ActualMatrixType const&>::type RowMajorWrapper;
            EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(MatrixWrapper::MatrixFree,UpLo==(Lower|Upper)),MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY);
            typedef typename internal::conditional<UpLo==(Lower|Upper),
                                                  RowMajorWrapper,
                                                  typename MatrixWrapper::template ConstSelfAdjointViewReturnType<UpLo>::Type
                                            >::type SelfAdjointWrapper;

            m_iterations = Base::maxIterations();
            m_error = Base::m_tolerance;
            RowMajorWrapper row_mat(matrix());
            internal::minres(SelfAdjointWrapper(row_mat), b, x,
                             Base::m_preconditioner, m_iterations, m_error);
            m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
        }
        
    protected:
        
    };

} // end namespace Eigen

#endif // EIGEN_MINRES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/Scaling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERSCALING_H
#define EIGEN_ITERSCALING_H

namespace Eigen {

/**
  * \ingroup IterativeSolvers_Module
  * \brief iterative scaling algorithm to equilibrate rows and column norms in matrices
  * 
  * This class can be used as a preprocessing tool to accelerate the convergence of iterative methods 
  * 
  * This feature is  useful to limit the pivoting amount during LU/ILU factorization
  * The  scaling strategy as presented here preserves the symmetry of the problem
  * NOTE It is assumed that the matrix does not have empty row or column, 
  * 
  * Example with key steps 
  * \code
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A;
  * // fill A and b;
  * IterScaling<SparseMatrix<double> > scal; 
  * // Compute the left and right scaling vectors. The matrix is equilibrated at output
  * scal.computeRef(A); 
  * // Scale the right hand side
  * b = scal.LeftScaling().cwiseProduct(b); 
  * // Now, solve the equilibrated linear system with any available solver
  * 
  * // Scale back the computed solution
  * x = scal.RightScaling().cwiseProduct(x); 
  * \endcode
  * 
  * \tparam _MatrixType the type of the matrix. It should be a real square sparsematrix
  * 
  * References : D. Ruiz and B. Ucar, A Symmetry Preserving Algorithm for Matrix Scaling, INRIA Research report RR-7552
  * 
  * \sa \ref IncompleteLUT 
  */
template<typename _MatrixType>
class IterScaling
{
  public:
    typedef _MatrixType MatrixType; 
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::Index Index;
    
  public:
    IterScaling() { init(); }
    
    IterScaling(const MatrixType& matrix)
    {
      init();
      compute(matrix);
    }
    
    ~IterScaling() { }
    
    /** 
     * Compute the left and right diagonal matrices to scale the input matrix @p mat
     * 
     * FIXME This algorithm will be modified such that the diagonal elements are permuted on the diagonal. 
     * 
     * \sa LeftScaling() RightScaling()
     */
    void compute (const MatrixType& mat)
    {
      using std::abs;
      int m = mat.rows(); 
      int n = mat.cols();
      eigen_assert((m>0 && m == n) && "Please give a non - empty matrix");
      m_left.resize(m); 
      m_right.resize(n);
      m_left.setOnes();
      m_right.setOnes();
      m_matrix = mat;
      VectorXd Dr, Dc, DrRes, DcRes; // Temporary Left and right scaling vectors
      Dr.resize(m); Dc.resize(n);
      DrRes.resize(m); DcRes.resize(n);
      double EpsRow = 1.0, EpsCol = 1.0;
      int its = 0; 
      do
      { // Iterate until the infinite norm of each row and column is approximately 1
        // Get the maximum value in each row and column
        Dr.setZero(); Dc.setZero();
        for (int k=0; k<m_matrix.outerSize(); ++k)
        {
          for (typename MatrixType::InnerIterator it(m_matrix, k); it; ++it)
          {
            if ( Dr(it.row()) < abs(it.value()) )
              Dr(it.row()) = abs(it.value());
            
            if ( Dc(it.col()) < abs(it.value()) )
              Dc(it.col()) = abs(it.value());
          }
        }
        for (int i = 0; i < m; ++i) 
        {
          Dr(i) = std::sqrt(Dr(i));
        }
        for (int i = 0; i < n; ++i) 
        {
          Dc(i) = std::sqrt(Dc(i));
        }
        // Save the scaling factors 
        for (int i = 0; i < m; ++i) 
        {
          m_left(i) /= Dr(i);
        }
        for (int i = 0; i < n; ++i) 
        {
          m_right(i) /= Dc(i);
        }
        // Scale the rows and the columns of the matrix
        DrRes.setZero(); DcRes.setZero(); 
        for (int k=0; k<m_matrix.outerSize(); ++k)
        {
          for (typename MatrixType::InnerIterator it(m_matrix, k); it; ++it)
          {
            it.valueRef() = it.value()/( Dr(it.row()) * Dc(it.col()) );
            // Accumulate the norms of the row and column vectors   
            if ( DrRes(it.row()) < abs(it.value()) )
              DrRes(it.row()) = abs(it.value());
            
            if ( DcRes(it.col()) < abs(it.value()) )
              DcRes(it.col()) = abs(it.value());
          }
        }  
        DrRes.array() = (1-DrRes.array()).abs();
        EpsRow = DrRes.maxCoeff();
        DcRes.array() = (1-DcRes.array()).abs();
        EpsCol = DcRes.maxCoeff();
        its++;
      }while ( (EpsRow >m_tol || EpsCol > m_tol) && (its < m_maxits) );
      m_isInitialized = true;
    }
    /** Compute the left and right vectors to scale the vectors
     * the input matrix is scaled with the computed vectors at output
     * 
     * \sa compute()
     */
    void computeRef (MatrixType& mat)
    {
      compute (mat);
      mat = m_matrix;
    }
    /** Get the vector to scale the rows of the matrix 
     */
    VectorXd& LeftScaling()
    {
      return m_left;
    }
    
    /** Get the vector to scale the columns of the matrix 
     */
    VectorXd& RightScaling()
    {
      return m_right;
    }
    
    /** Set the tolerance for the convergence of the iterative scaling algorithm
     */
    void setTolerance(double tol)
    {
      m_tol = tol; 
    }
      
  protected:
    
    void init()
    {
      m_tol = 1e-10;
      m_maxits = 5;
      m_isInitialized = false;
    }
    
    MatrixType m_matrix;
    mutable ComputationInfo m_info; 
    bool m_isInitialized; 
    VectorXd m_left; // Left scaling vector
    VectorXd m_right; // m_right scaling vector
    double m_tol; 
    int m_maxits; // Maximum number of iterations allowed
};
}
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/KroneckerProduct/KroneckerTensorProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Kolja Brix <brix@igpm.rwth-aachen.de>
// Copyright (C) 2011 Andreas Platen <andiplaten@gmx.de>
// Copyright (C) 2012 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef KRONECKER_TENSOR_PRODUCT_H
#define KRONECKER_TENSOR_PRODUCT_H

namespace Eigen {

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief The base class of dense and sparse Kronecker product.
 *
 * \tparam Derived is the derived type.
 */
template<typename Derived>
class KroneckerProductBase : public ReturnByValue<Derived>
{
  private:
    typedef typename internal::traits<Derived> Traits;
    typedef typename Traits::Scalar Scalar;

  protected:
    typedef typename Traits::Lhs Lhs;
    typedef typename Traits::Rhs Rhs;

  public:
    /*! \brief Constructor. */
    KroneckerProductBase(const Lhs& A, const Rhs& B)
      : m_A(A), m_B(B)
    {}

    inline Index rows() const { return m_A.rows() * m_B.rows(); }
    inline Index cols() const { return m_A.cols() * m_B.cols(); }

    /*!
     * This overrides ReturnByValue::coeff because this function is
     * efficient enough.
     */
    Scalar coeff(Index row, Index col) const
    {
      return m_A.coeff(row / m_B.rows(), col / m_B.cols()) *
             m_B.coeff(row % m_B.rows(), col % m_B.cols());
    }

    /*!
     * This overrides ReturnByValue::coeff because this function is
     * efficient enough.
     */
    Scalar coeff(Index i) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
      return m_A.coeff(i / m_A.size()) * m_B.coeff(i % m_A.size());
    }

  protected:
    typename Lhs::Nested m_A;
    typename Rhs::Nested m_B;
};

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief Kronecker tensor product helper class for dense matrices
 *
 * This class is the return value of kroneckerProduct(MatrixBase,
 * MatrixBase). Use the function rather than construct this class
 * directly to avoid specifying template prarameters.
 *
 * \tparam Lhs  Type of the left-hand side, a matrix expression.
 * \tparam Rhs  Type of the rignt-hand side, a matrix expression.
 */
template<typename Lhs, typename Rhs>
class KroneckerProduct : public KroneckerProductBase<KroneckerProduct<Lhs,Rhs> >
{
  private:
    typedef KroneckerProductBase<KroneckerProduct> Base;
    using Base::m_A;
    using Base::m_B;

  public:
    /*! \brief Constructor. */
    KroneckerProduct(const Lhs& A, const Rhs& B)
      : Base(A, B)
    {}

    /*! \brief Evaluate the Kronecker tensor product. */
    template<typename Dest> void evalTo(Dest& dst) const;
};

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief Kronecker tensor product helper class for sparse matrices
 *
 * If at least one of the operands is a sparse matrix expression,
 * then this class is returned and evaluates into a sparse matrix.
 *
 * This class is the return value of kroneckerProduct(EigenBase,
 * EigenBase). Use the function rather than construct this class
 * directly to avoid specifying template prarameters.
 *
 * \tparam Lhs  Type of the left-hand side, a matrix expression.
 * \tparam Rhs  Type of the rignt-hand side, a matrix expression.
 */
template<typename Lhs, typename Rhs>
class KroneckerProductSparse : public KroneckerProductBase<KroneckerProductSparse<Lhs,Rhs> >
{
  private:
    typedef KroneckerProductBase<KroneckerProductSparse> Base;
    using Base::m_A;
    using Base::m_B;

  public:
    /*! \brief Constructor. */
    KroneckerProductSparse(const Lhs& A, const Rhs& B)
      : Base(A, B)
    {}

    /*! \brief Evaluate the Kronecker tensor product. */
    template<typename Dest> void evalTo(Dest& dst) const;
};

template<typename Lhs, typename Rhs>
template<typename Dest>
void KroneckerProduct<Lhs,Rhs>::evalTo(Dest& dst) const
{
  const int BlockRows = Rhs::RowsAtCompileTime,
            BlockCols = Rhs::ColsAtCompileTime;
  const Index Br = m_B.rows(),
              Bc = m_B.cols();
  for (Index i=0; i < m_A.rows(); ++i)
    for (Index j=0; j < m_A.cols(); ++j)
      Block<Dest,BlockRows,BlockCols>(dst,i*Br,j*Bc,Br,Bc) = m_A.coeff(i,j) * m_B;
}

template<typename Lhs, typename Rhs>
template<typename Dest>
void KroneckerProductSparse<Lhs,Rhs>::evalTo(Dest& dst) const
{
  Index Br = m_B.rows(), Bc = m_B.cols();
  dst.resize(this->rows(), this->cols());
  dst.resizeNonZeros(0);
  
  // 1 - evaluate the operands if needed:
  typedef typename internal::nested_eval<Lhs,Dynamic>::type Lhs1;
  typedef typename internal::remove_all<Lhs1>::type Lhs1Cleaned;
  const Lhs1 lhs1(m_A);
  typedef typename internal::nested_eval<Rhs,Dynamic>::type Rhs1;
  typedef typename internal::remove_all<Rhs1>::type Rhs1Cleaned;
  const Rhs1 rhs1(m_B);
    
  // 2 - construct respective iterators
  typedef Eigen::InnerIterator<Lhs1Cleaned> LhsInnerIterator;
  typedef Eigen::InnerIterator<Rhs1Cleaned> RhsInnerIterator;
  
  // compute number of non-zeros per innervectors of dst
  {
    // TODO VectorXi is not necessarily big enough!
    VectorXi nnzA = VectorXi::Zero(Dest::IsRowMajor ? m_A.rows() : m_A.cols());
    for (Index kA=0; kA < m_A.outerSize(); ++kA)
      for (LhsInnerIterator itA(lhs1,kA); itA; ++itA)
        nnzA(Dest::IsRowMajor ? itA.row() : itA.col())++;
      
    VectorXi nnzB = VectorXi::Zero(Dest::IsRowMajor ? m_B.rows() : m_B.cols());
    for (Index kB=0; kB < m_B.outerSize(); ++kB)
      for (RhsInnerIterator itB(rhs1,kB); itB; ++itB)
        nnzB(Dest::IsRowMajor ? itB.row() : itB.col())++;
    
    Matrix<int,Dynamic,Dynamic,ColMajor> nnzAB = nnzB * nnzA.transpose();
    dst.reserve(VectorXi::Map(nnzAB.data(), nnzAB.size()));
  }

  for (Index kA=0; kA < m_A.outerSize(); ++kA)
  {
    for (Index kB=0; kB < m_B.outerSize(); ++kB)
    {
      for (LhsInnerIterator itA(lhs1,kA); itA; ++itA)
      {
        for (RhsInnerIterator itB(rhs1,kB); itB; ++itB)
        {
          Index i = itA.row() * Br + itB.row(),
                j = itA.col() * Bc + itB.col();
          dst.insert(i,j) = itA.value() * itB.value();
        }
      }
    }
  }
}

namespace internal {

template<typename _Lhs, typename _Rhs>
struct traits<KroneckerProduct<_Lhs,_Rhs> >
{
  typedef typename remove_all<_Lhs>::type Lhs;
  typedef typename remove_all<_Rhs>::type Rhs;
  typedef typename ScalarBinaryOpTraits<typename Lhs::Scalar, typename Rhs::Scalar>::ReturnType Scalar;
  typedef typename promote_index_type<typename Lhs::StorageIndex, typename Rhs::StorageIndex>::type StorageIndex;

  enum {
    Rows = size_at_compile_time<traits<Lhs>::RowsAtCompileTime, traits<Rhs>::RowsAtCompileTime>::ret,
    Cols = size_at_compile_time<traits<Lhs>::ColsAtCompileTime, traits<Rhs>::ColsAtCompileTime>::ret,
    MaxRows = size_at_compile_time<traits<Lhs>::MaxRowsAtCompileTime, traits<Rhs>::MaxRowsAtCompileTime>::ret,
    MaxCols = size_at_compile_time<traits<Lhs>::MaxColsAtCompileTime, traits<Rhs>::MaxColsAtCompileTime>::ret
  };

  typedef Matrix<Scalar,Rows,Cols> ReturnType;
};

template<typename _Lhs, typename _Rhs>
struct traits<KroneckerProductSparse<_Lhs,_Rhs> >
{
  typedef MatrixXpr XprKind;
  typedef typename remove_all<_Lhs>::type Lhs;
  typedef typename remove_all<_Rhs>::type Rhs;
  typedef typename ScalarBinaryOpTraits<typename Lhs::Scalar, typename Rhs::Scalar>::ReturnType Scalar;
  typedef typename cwise_promote_storage_type<typename traits<Lhs>::StorageKind, typename traits<Rhs>::StorageKind, scalar_product_op<typename Lhs::Scalar, typename Rhs::Scalar> >::ret StorageKind;
  typedef typename promote_index_type<typename Lhs::StorageIndex, typename Rhs::StorageIndex>::type StorageIndex;

  enum {
    LhsFlags = Lhs::Flags,
    RhsFlags = Rhs::Flags,

    RowsAtCompileTime = size_at_compile_time<traits<Lhs>::RowsAtCompileTime, traits<Rhs>::RowsAtCompileTime>::ret,
    ColsAtCompileTime = size_at_compile_time<traits<Lhs>::ColsAtCompileTime, traits<Rhs>::ColsAtCompileTime>::ret,
    MaxRowsAtCompileTime = size_at_compile_time<traits<Lhs>::MaxRowsAtCompileTime, traits<Rhs>::MaxRowsAtCompileTime>::ret,
    MaxColsAtCompileTime = size_at_compile_time<traits<Lhs>::MaxColsAtCompileTime, traits<Rhs>::MaxColsAtCompileTime>::ret,

    EvalToRowMajor = (int(LhsFlags) & int(RhsFlags) & RowMajorBit),
    RemovedBits = ~(EvalToRowMajor ? 0 : RowMajorBit),

    Flags = ((int(LhsFlags) | int(RhsFlags)) & HereditaryBits & RemovedBits)
          | EvalBeforeNestingBit,
    CoeffReadCost = HugeCost
  };

  typedef SparseMatrix<Scalar, 0, StorageIndex> ReturnType;
};

} // end namespace internal

/*!
 * \ingroup KroneckerProduct_Module
 *
 * Computes Kronecker tensor product of two dense matrices
 *
 * \warning If you want to replace a matrix by its Kronecker product
 *          with some matrix, do \b NOT do this:
 * \code
 * A = kroneckerProduct(A,B); // bug!!! caused by aliasing effect
 * \endcode
 * instead, use eval() to work around this:
 * \code
 * A = kroneckerProduct(A,B).eval();
 * \endcode
 *
 * \param a  Dense matrix a
 * \param b  Dense matrix b
 * \return   Kronecker tensor product of a and b
 */
template<typename A, typename B>
KroneckerProduct<A,B> kroneckerProduct(const MatrixBase<A>& a, const MatrixBase<B>& b)
{
  return KroneckerProduct<A, B>(a.derived(), b.derived());
}

/*!
 * \ingroup KroneckerProduct_Module
 *
 * Computes Kronecker tensor product of two matrices, at least one of
 * which is sparse
 *
 * \warning If you want to replace a matrix by its Kronecker product
 *          with some matrix, do \b NOT do this:
 * \code
 * A = kroneckerProduct(A,B); // bug!!! caused by aliasing effect
 * \endcode
 * instead, use eval() to work around this:
 * \code
 * A = kroneckerProduct(A,B).eval();
 * \endcode
 *
 * \param a  Dense/sparse matrix a
 * \param b  Dense/sparse matrix b
 * \return   Kronecker tensor product of a and b, stored in a sparse
 *           matrix
 */
template<typename A, typename B>
KroneckerProductSparse<A,B> kroneckerProduct(const EigenBase<A>& a, const EigenBase<B>& b)
{
  return KroneckerProductSparse<A,B>(a.derived(), b.derived());
}

} // end namespace Eigen

#endif // KRONECKER_TENSOR_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/CopyrightMINPACK.txt <==
Minpack Copyright Notice (1999) University of Chicago.  All rights reserved

Redistribution and use in source and binary forms, with or
without modification, are permitted provided that the
following conditions are met:

1. Redistributions of source code must retain the above
copyright notice, this list of conditions and the following
disclaimer.

2. Redistributions in binary form must reproduce the above
copyright notice, this list of conditions and the following
disclaimer in the documentation and/or other materials
provided with the distribution.

3. The end-user documentation included with the
redistribution, if any, must include the following
acknowledgment:

   "This product includes software developed by the
   University of Chicago, as Operator of Argonne National
   Laboratory.

Alternately, this acknowledgment may appear in the software
itself, if and wherever such third-party acknowledgments
normally appear.

4. WARRANTY DISCLAIMER. THE SOFTWARE IS SUPPLIED "AS IS"
WITHOUT WARRANTY OF ANY KIND. THE COPYRIGHT HOLDER, THE
UNITED STATES, THE UNITED STATES DEPARTMENT OF ENERGY, AND
THEIR EMPLOYEES: (1) DISCLAIM ANY WARRANTIES, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO ANY IMPLIED WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, TITLE
OR NON-INFRINGEMENT, (2) DO NOT ASSUME ANY LEGAL LIABILITY
OR RESPONSIBILITY FOR THE ACCURACY, COMPLETENESS, OR
USEFULNESS OF THE SOFTWARE, (3) DO NOT REPRESENT THAT USE OF
THE SOFTWARE WOULD NOT INFRINGE PRIVATELY OWNED RIGHTS, (4)
DO NOT WARRANT THAT THE SOFTWARE WILL FUNCTION
UNINTERRUPTED, THAT IT IS ERROR-FREE OR THAT ANY ERRORS WILL
BE CORRECTED.

5. LIMITATION OF LIABILITY. IN NO EVENT WILL THE COPYRIGHT
HOLDER, THE UNITED STATES, THE UNITED STATES DEPARTMENT OF
ENERGY, OR THEIR EMPLOYEES: BE LIABLE FOR ANY INDIRECT,
INCIDENTAL, CONSEQUENTIAL, SPECIAL OR PUNITIVE DAMAGES OF
ANY KIND OR NATURE, INCLUDING BUT NOT LIMITED TO LOSS OF
PROFITS OR LOSS OF DATA, FOR ANY REASON WHATSOEVER, WHETHER
SUCH LIABILITY IS ASSERTED ON THE BASIS OF CONTRACT, TORT
(INCLUDING NEGLIGENCE OR STRICT LIABILITY), OR OTHERWISE,
EVEN IF ANY OF SAID PARTIES HAS BEEN WARNED OF THE
POSSIBILITY OF SUCH LOSS OR DAMAGES.



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMcovar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMCOVAR_H
#define EIGEN_LMCOVAR_H

namespace Eigen { 

namespace internal {

template <typename Scalar>
void covar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi& ipvt,
        Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon()) )
{
    using std::abs;
    /* Local variables */
    Index i, j, k, l, ii, jj;
    bool sing;
    Scalar temp;

    /* Function Body */
    const Index n = r.cols();
    const Scalar tolr = tol * abs(r(0,0));
    Matrix< Scalar, Dynamic, 1 > wa(n);
    eigen_assert(ipvt.size()==n);

    /* form the inverse of r in the full upper triangle of r. */
    l = -1;
    for (k = 0; k < n; ++k)
        if (abs(r(k,k)) > tolr) {
            r(k,k) = 1. / r(k,k);
            for (j = 0; j <= k-1; ++j) {
                temp = r(k,k) * r(j,k);
                r(j,k) = 0.;
                r.col(k).head(j+1) -= r.col(j).head(j+1) * temp;
            }
            l = k;
        }

    /* form the full upper triangle of the inverse of (r transpose)*r */
    /* in the full upper triangle of r. */
    for (k = 0; k <= l; ++k) {
        for (j = 0; j <= k-1; ++j)
            r.col(j).head(j+1) += r.col(k).head(j+1) * r(j,k);
        r.col(k).head(k+1) *= r(k,k);
    }

    /* form the full lower triangle of the covariance matrix */
    /* in the strict lower triangle of r and in wa. */
    for (j = 0; j < n; ++j) {
        jj = ipvt[j];
        sing = j > l;
        for (i = 0; i <= j; ++i) {
            if (sing)
                r(i,j) = 0.;
            ii = ipvt[i];
            if (ii > jj)
                r(ii,jj) = r(i,j);
            if (ii < jj)
                r(jj,ii) = r(i,j);
        }
        wa[jj] = r(j,j);
    }

    /* symmetrize the covariance matrix in r. */
    r.topLeftCorner(n,n).template triangularView<StrictlyUpper>() = r.topLeftCorner(n,n).transpose();
    r.diagonal() = wa;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMCOVAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMonestep.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMONESTEP_H
#define EIGEN_LMONESTEP_H

namespace Eigen {

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimizeOneStep(FVectorType  &x)
{
  using std::abs;
  using std::sqrt;
  RealScalar temp, temp1,temp2; 
  RealScalar ratio; 
  RealScalar pnorm, xnorm, fnorm1, actred, dirder, prered;
  eigen_assert(x.size()==n); // check the caller is not cheating us

  temp = 0.0; xnorm = 0.0;
  /* calculate the jacobian matrix. */
  Index df_ret = m_functor.df(x, m_fjac);
  if (df_ret<0)
      return LevenbergMarquardtSpace::UserAsked;
  if (df_ret>0)
      // numerical diff, we evaluated the function df_ret times
      m_nfev += df_ret;
  else m_njev++;

  /* compute the qr factorization of the jacobian. */
  for (int j = 0; j < x.size(); ++j)
    m_wa2(j) = m_fjac.col(j).blueNorm();
  QRSolver qrfac(m_fjac);
  if(qrfac.info() != Success) {
    m_info = NumericalIssue;
    return LevenbergMarquardtSpace::ImproperInputParameters;
  }
  // Make a copy of the first factor with the associated permutation
  m_rfactor = qrfac.matrixR();
  m_permutation = (qrfac.colsPermutation());

  /* on the first iteration and if external scaling is not used, scale according */
  /* to the norms of the columns of the initial jacobian. */
  if (m_iter == 1) {
      if (!m_useExternalScaling)
          for (Index j = 0; j < n; ++j)
              m_diag[j] = (m_wa2[j]==0.)? 1. : m_wa2[j];

      /* on the first iteration, calculate the norm of the scaled x */
      /* and initialize the step bound m_delta. */
      xnorm = m_diag.cwiseProduct(x).stableNorm();
      m_delta = m_factor * xnorm;
      if (m_delta == 0.)
          m_delta = m_factor;
  }

  /* form (q transpose)*m_fvec and store the first n components in */
  /* m_qtf. */
  m_wa4 = m_fvec;
  m_wa4 = qrfac.matrixQ().adjoint() * m_fvec; 
  m_qtf = m_wa4.head(n);

  /* compute the norm of the scaled gradient. */
  m_gnorm = 0.;
  if (m_fnorm != 0.)
      for (Index j = 0; j < n; ++j)
          if (m_wa2[m_permutation.indices()[j]] != 0.)
              m_gnorm = (std::max)(m_gnorm, abs( m_rfactor.col(j).head(j+1).dot(m_qtf.head(j+1)/m_fnorm) / m_wa2[m_permutation.indices()[j]]));

  /* test for convergence of the gradient norm. */
  if (m_gnorm <= m_gtol) {
    m_info = Success;
    return LevenbergMarquardtSpace::CosinusTooSmall;
  }

  /* rescale if necessary. */
  if (!m_useExternalScaling)
      m_diag = m_diag.cwiseMax(m_wa2);

  do {
    /* determine the levenberg-marquardt parameter. */
    internal::lmpar2(qrfac, m_diag, m_qtf, m_delta, m_par, m_wa1);

    /* store the direction p and x + p. calculate the norm of p. */
    m_wa1 = -m_wa1;
    m_wa2 = x + m_wa1;
    pnorm = m_diag.cwiseProduct(m_wa1).stableNorm();

    /* on the first iteration, adjust the initial step bound. */
    if (m_iter == 1)
        m_delta = (std::min)(m_delta,pnorm);

    /* evaluate the function at x + p and calculate its norm. */
    if ( m_functor(m_wa2, m_wa4) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    ++m_nfev;
    fnorm1 = m_wa4.stableNorm();

    /* compute the scaled actual reduction. */
    actred = -1.;
    if (Scalar(.1) * fnorm1 < m_fnorm)
        actred = 1. - numext::abs2(fnorm1 / m_fnorm);

    /* compute the scaled predicted reduction and */
    /* the scaled directional derivative. */
    m_wa3 = m_rfactor.template triangularView<Upper>() * (m_permutation.inverse() *m_wa1);
    temp1 = numext::abs2(m_wa3.stableNorm() / m_fnorm);
    temp2 = numext::abs2(sqrt(m_par) * pnorm / m_fnorm);
    prered = temp1 + temp2 / Scalar(.5);
    dirder = -(temp1 + temp2);

    /* compute the ratio of the actual to the predicted */
    /* reduction. */
    ratio = 0.;
    if (prered != 0.)
        ratio = actred / prered;

    /* update the step bound. */
    if (ratio <= Scalar(.25)) {
        if (actred >= 0.)
            temp = RealScalar(.5);
        if (actred < 0.)
            temp = RealScalar(.5) * dirder / (dirder + RealScalar(.5) * actred);
        if (RealScalar(.1) * fnorm1 >= m_fnorm || temp < RealScalar(.1))
            temp = Scalar(.1);
        /* Computing MIN */
        m_delta = temp * (std::min)(m_delta, pnorm / RealScalar(.1));
        m_par /= temp;
    } else if (!(m_par != 0. && ratio < RealScalar(.75))) {
        m_delta = pnorm / RealScalar(.5);
        m_par = RealScalar(.5) * m_par;
    }

    /* test for successful iteration. */
    if (ratio >= RealScalar(1e-4)) {
        /* successful iteration. update x, m_fvec, and their norms. */
        x = m_wa2;
        m_wa2 = m_diag.cwiseProduct(x);
        m_fvec = m_wa4;
        xnorm = m_wa2.stableNorm();
        m_fnorm = fnorm1;
        ++m_iter;
    }

    /* tests for convergence. */
    if (abs(actred) <= m_ftol && prered <= m_ftol && Scalar(.5) * ratio <= 1. && m_delta <= m_xtol * xnorm)
    {
       m_info = Success;
      return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
    }
    if (abs(actred) <= m_ftol && prered <= m_ftol && Scalar(.5) * ratio <= 1.) 
    {
      m_info = Success;
      return LevenbergMarquardtSpace::RelativeReductionTooSmall;
    }
    if (m_delta <= m_xtol * xnorm)
    {
      m_info = Success;
      return LevenbergMarquardtSpace::RelativeErrorTooSmall;
    }

    /* tests for termination and stringent tolerances. */
    if (m_nfev >= m_maxfev) 
    {
      m_info = NoConvergence;
      return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
    }
    if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
    {
      m_info = Success;
      return LevenbergMarquardtSpace::FtolTooSmall;
    }
    if (m_delta <= NumTraits<Scalar>::epsilon() * xnorm) 
    {
      m_info = Success;
      return LevenbergMarquardtSpace::XtolTooSmall;
    }
    if (m_gnorm <= NumTraits<Scalar>::epsilon())
    {
      m_info = Success;
      return LevenbergMarquardtSpace::GtolTooSmall;
    }

  } while (ratio < Scalar(1e-4));

  return LevenbergMarquardtSpace::Running;
}

  
} // end namespace Eigen

#endif // EIGEN_LMONESTEP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMpar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMPAR_H
#define EIGEN_LMPAR_H

namespace Eigen {

namespace internal {
  
  template <typename QRSolver, typename VectorType>
    void lmpar2(
    const QRSolver &qr,
    const VectorType  &diag,
    const VectorType  &qtb,
    typename VectorType::Scalar m_delta,
    typename VectorType::Scalar &par,
    VectorType  &x)

  {
    using std::sqrt;
    using std::abs;
    typedef typename QRSolver::MatrixType MatrixType;
    typedef typename QRSolver::Scalar Scalar;
//    typedef typename QRSolver::StorageIndex StorageIndex;

    /* Local variables */
    Index j;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;
    
    // Make a copy of the triangular factor. 
    // This copy is modified during call the qrsolv
    MatrixType s;
    s = qr.matrixR();

    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = qr.matrixR().cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());

    VectorType  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */

    //    const Index rank = qr.nonzeroPivots(); // exactly double(0.)
    const Index rank = qr.rank(); // use a threshold
    wa1 = qtb;
    wa1.tail(n-rank).setZero();
    //FIXME There is no solve in place for sparse triangularView
    wa1.head(rank) = s.topLeftCorner(rank,rank).template triangularView<Upper>().solve(qtb.head(rank));

    x = qr.colsPermutation()*wa1;

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - m_delta;
    if (fp <= Scalar(0.1) * m_delta) {
      par = 0;
      return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (rank==n) {
      wa1 = qr.colsPermutation().inverse() *  diag.cwiseProduct(wa2)/dxnorm;
      s.topLeftCorner(n,n).transpose().template triangularView<Lower>().solveInPlace(wa1);
      temp = wa1.blueNorm();
      parl = fp / m_delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
      wa1[j] = s.col(j).head(j+1).dot(qtb.head(j+1)) / diag[qr.colsPermutation().indices()(j)];

    gnorm = wa1.stableNorm();
    paru = gnorm / m_delta;
    if (paru == 0.)
      paru = dwarf / (std::min)(m_delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
      par = gnorm / dxnorm;

    /* beginning of an iteration. */
    while (true) {
      ++iter;

      /* evaluate the function at the current value of par. */
      if (par == 0.)
        par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
      wa1 = sqrt(par)* diag;

      VectorType sdiag(n);
      lmqrsolv(s, qr.colsPermutation(), wa1, qtb, x, sdiag);

      wa2 = diag.cwiseProduct(x);
      dxnorm = wa2.blueNorm();
      temp = fp;
      fp = dxnorm - m_delta;

      /* if the function is small enough, accept the current value */
      /* of par. also test for the exceptional cases where parl */
      /* is zero or the number of iterations has reached 10. */
      if (abs(fp) <= Scalar(0.1) * m_delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
        break;

      /* compute the newton correction. */
      wa1 = qr.colsPermutation().inverse() * diag.cwiseProduct(wa2/dxnorm);
      // we could almost use this here, but the diagonal is outside qr, in sdiag[]
      for (j = 0; j < n; ++j) {
        wa1[j] /= sdiag[j];
        temp = wa1[j];
        for (Index i = j+1; i < n; ++i)
          wa1[i] -= s.coeff(i,j) * temp;
      }
      temp = wa1.blueNorm();
      parc = fp / m_delta / temp / temp;

      /* depending on the sign of the function, update parl or paru. */
      if (fp > 0.)
        parl = (std::max)(parl,par);
      if (fp < 0.)
        paru = (std::min)(paru,par);

      /* compute an improved estimate for par. */
      par = (std::max)(parl,par+parc);
    }
    if (iter == 0)
      par = 0.;
    return;
  }
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMPAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMqrsolv.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMQRSOLV_H
#define EIGEN_LMQRSOLV_H

namespace Eigen { 

namespace internal {

template <typename Scalar,int Rows, int Cols, typename PermIndex>
void lmqrsolv(
  Matrix<Scalar,Rows,Cols> &s,
  const PermutationMatrix<Dynamic,Dynamic,PermIndex> &iPerm,
  const Matrix<Scalar,Dynamic,1> &diag,
  const Matrix<Scalar,Dynamic,1> &qtb,
  Matrix<Scalar,Dynamic,1> &x,
  Matrix<Scalar,Dynamic,1> &sdiag)
{
    /* Local variables */
    Index i, j, k;
    Scalar temp;
    Index n = s.cols();
    Matrix<Scalar,Dynamic,1>  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize s. */
    /*     in particular, save the diagonal elements of r in x. */
    x = s.diagonal();
    wa = qtb;
    
   
    s.topLeftCorner(n,n).template triangularView<StrictlyLower>() = s.topLeftCorner(n,n).transpose();
    /*     eliminate the diagonal matrix d using a givens rotation. */
    for (j = 0; j < n; ++j) {

        /*        prepare the row of d to be eliminated, locating the */
        /*        diagonal element using p from the qr factorization. */
        const PermIndex l = iPerm.indices()(j);
        if (diag[l] == 0.)
            break;
        sdiag.tail(n-j).setZero();
        sdiag[j] = diag[l];

        /*        the transformations to eliminate the row of d */
        /*        modify only a single element of (q transpose)*b */
        /*        beyond the first n, which is initially zero. */
        Scalar qtbpj = 0.;
        for (k = j; k < n; ++k) {
            /*           determine a givens rotation which eliminates the */
            /*           appropriate element in the current row of d. */
            givens.makeGivens(-s(k,k), sdiag[k]);

            /*           compute the modified diagonal element of r and */
            /*           the modified element of ((q transpose)*b,0). */
            s(k,k) = givens.c() * s(k,k) + givens.s() * sdiag[k];
            temp = givens.c() * wa[k] + givens.s() * qtbpj;
            qtbpj = -givens.s() * wa[k] + givens.c() * qtbpj;
            wa[k] = temp;

            /*           accumulate the transformation in the row of s. */
            for (i = k+1; i<n; ++i) {
                temp = givens.c() * s(i,k) + givens.s() * sdiag[i];
                sdiag[i] = -givens.s() * s(i,k) + givens.c() * sdiag[i];
                s(i,k) = temp;
            }
        }
    }
  
    /*     solve the triangular system for z. if the system is */
    /*     singular, then obtain a least squares solution. */
    Index nsing;
    for(nsing=0; nsing<n && sdiag[nsing]!=0; nsing++) {}

    wa.tail(n-nsing).setZero();
    s.topLeftCorner(nsing, nsing).transpose().template triangularView<Upper>().solveInPlace(wa.head(nsing));
  
    // restore
    sdiag = s.diagonal();
    s.diagonal() = x;

    /* permute the components of z back to components of x. */
    x = iPerm * wa; 
}

template <typename Scalar, int _Options, typename Index>
void lmqrsolv(
  SparseMatrix<Scalar,_Options,Index> &s,
  const PermutationMatrix<Dynamic,Dynamic> &iPerm,
  const Matrix<Scalar,Dynamic,1> &diag,
  const Matrix<Scalar,Dynamic,1> &qtb,
  Matrix<Scalar,Dynamic,1> &x,
  Matrix<Scalar,Dynamic,1> &sdiag)
{
  /* Local variables */
  typedef SparseMatrix<Scalar,RowMajor,Index> FactorType;
    Index i, j, k, l;
    Scalar temp;
    Index n = s.cols();
    Matrix<Scalar,Dynamic,1>  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize R. */
    wa = qtb;
    FactorType R(s);
    // Eliminate the diagonal matrix d using a givens rotation
    for (j = 0; j < n; ++j)
    {
      // Prepare the row of d to be eliminated, locating the 
      // diagonal element using p from the qr factorization
      l = iPerm.indices()(j);
      if (diag(l) == Scalar(0)) 
        break; 
      sdiag.tail(n-j).setZero();
      sdiag[j] = diag[l];
      // the transformations to eliminate the row of d
      // modify only a single element of (q transpose)*b
      // beyond the first n, which is initially zero. 
      
      Scalar qtbpj = 0; 
      // Browse the nonzero elements of row j of the upper triangular s
      for (k = j; k < n; ++k)
      {
        typename FactorType::InnerIterator itk(R,k);
        for (; itk; ++itk){
          if (itk.index() < k) continue;
          else break;
        }
        //At this point, we have the diagonal element R(k,k)
        // Determine a givens rotation which eliminates 
        // the appropriate element in the current row of d
        givens.makeGivens(-itk.value(), sdiag(k));
        
        // Compute the modified diagonal element of r and 
        // the modified element of ((q transpose)*b,0).
        itk.valueRef() = givens.c() * itk.value() + givens.s() * sdiag(k);
        temp = givens.c() * wa(k) + givens.s() * qtbpj; 
        qtbpj = -givens.s() * wa(k) + givens.c() * qtbpj;
        wa(k) = temp;
        
        // Accumulate the transformation in the remaining k row/column of R
        for (++itk; itk; ++itk)
        {
          i = itk.index();
          temp = givens.c() *  itk.value() + givens.s() * sdiag(i);
          sdiag(i) = -givens.s() * itk.value() + givens.c() * sdiag(i);
          itk.valueRef() = temp;
        }
      }
    }
    
    // Solve the triangular system for z. If the system is 
    // singular, then obtain a least squares solution
    Index nsing;
    for(nsing = 0; nsing<n && sdiag(nsing) !=0; nsing++) {}
    
    wa.tail(n-nsing).setZero();
//     x = wa; 
    wa.head(nsing) = R.topLeftCorner(nsing,nsing).template triangularView<Upper>().solve/*InPlace*/(wa.head(nsing));
    
    sdiag = R.diagonal();
    // Permute the components of z back to components of x
    x = iPerm * wa; 
}
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMQRSOLV_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LevenbergMarquardt.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
//
// The algorithm of this class initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT_H
#define EIGEN_LEVENBERGMARQUARDT_H


namespace Eigen {
namespace LevenbergMarquardtSpace {
    enum Status {
        NotStarted = -2,
        Running = -1,
        ImproperInputParameters = 0,
        RelativeReductionTooSmall = 1,
        RelativeErrorTooSmall = 2,
        RelativeErrorAndReductionTooSmall = 3,
        CosinusTooSmall = 4,
        TooManyFunctionEvaluation = 5,
        FtolTooSmall = 6,
        XtolTooSmall = 7,
        GtolTooSmall = 8,
        UserAsked = 9
    };
}

template <typename _Scalar, int NX=Dynamic, int NY=Dynamic>
struct DenseFunctor
{
  typedef _Scalar Scalar;
  enum {
    InputsAtCompileTime = NX,
    ValuesAtCompileTime = NY
  };
  typedef Matrix<Scalar,InputsAtCompileTime,1> InputType;
  typedef Matrix<Scalar,ValuesAtCompileTime,1> ValueType;
  typedef Matrix<Scalar,ValuesAtCompileTime,InputsAtCompileTime> JacobianType;
  typedef ColPivHouseholderQR<JacobianType> QRSolver;
  const int m_inputs, m_values;

  DenseFunctor() : m_inputs(InputsAtCompileTime), m_values(ValuesAtCompileTime) {}
  DenseFunctor(int inputs, int values) : m_inputs(inputs), m_values(values) {}

  int inputs() const { return m_inputs; }
  int values() const { return m_values; }

  //int operator()(const InputType &x, ValueType& fvec) { }
  // should be defined in derived classes
  
  //int df(const InputType &x, JacobianType& fjac) { }
  // should be defined in derived classes
};

template <typename _Scalar, typename _Index>
struct SparseFunctor
{
  typedef _Scalar Scalar;
  typedef _Index Index;
  typedef Matrix<Scalar,Dynamic,1> InputType;
  typedef Matrix<Scalar,Dynamic,1> ValueType;
  typedef SparseMatrix<Scalar, ColMajor, Index> JacobianType;
  typedef SparseQR<JacobianType, COLAMDOrdering<int> > QRSolver;
  enum {
    InputsAtCompileTime = Dynamic,
    ValuesAtCompileTime = Dynamic
  };
  
  SparseFunctor(int inputs, int values) : m_inputs(inputs), m_values(values) {}

  int inputs() const { return m_inputs; }
  int values() const { return m_values; }
  
  const int m_inputs, m_values;
  //int operator()(const InputType &x, ValueType& fvec) { }
  // to be defined in the functor
  
  //int df(const InputType &x, JacobianType& fjac) { }
  // to be defined in the functor if no automatic differentiation
  
};
namespace internal {
template <typename QRSolver, typename VectorType>
void lmpar2(const QRSolver &qr, const VectorType  &diag, const VectorType  &qtb,
	    typename VectorType::Scalar m_delta, typename VectorType::Scalar &par,
	    VectorType  &x);
    }
/**
  * \ingroup NonLinearOptimization_Module
  * \brief Performs non linear optimization over a non-linear function,
  * using a variant of the Levenberg Marquardt algorithm.
  *
  * Check wikipedia for more information.
  * http://en.wikipedia.org/wiki/Levenberg%E2%80%93Marquardt_algorithm
  */
template<typename _FunctorType>
class LevenbergMarquardt : internal::no_assignment_operator
{
  public:
    typedef _FunctorType FunctorType;
    typedef typename FunctorType::QRSolver QRSolver;
    typedef typename FunctorType::JacobianType JacobianType;
    typedef typename JacobianType::Scalar Scalar;
    typedef typename JacobianType::RealScalar RealScalar; 
    typedef typename QRSolver::StorageIndex PermIndex;
    typedef Matrix<Scalar,Dynamic,1> FVectorType;
    typedef PermutationMatrix<Dynamic,Dynamic,int> PermutationType;
  public:
    LevenbergMarquardt(FunctorType& functor) 
    : m_functor(functor),m_nfev(0),m_njev(0),m_fnorm(0.0),m_gnorm(0),
      m_isInitialized(false),m_info(InvalidInput)
    {
      resetParameters();
      m_useExternalScaling=false; 
    }
    
    LevenbergMarquardtSpace::Status minimize(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeInit(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeOneStep(FVectorType &x);
    LevenbergMarquardtSpace::Status lmder1(
      FVectorType  &x, 
      const Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon())
    );
    static LevenbergMarquardtSpace::Status lmdif1(
            FunctorType &functor,
            FVectorType  &x,
            Index *nfev,
            const Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon())
            );
    
    /** Sets the default parameters */
    void resetParameters() 
    {
      using std::sqrt;        

      m_factor = 100.; 
      m_maxfev = 400; 
      m_ftol = sqrt(NumTraits<RealScalar>::epsilon());
      m_xtol = sqrt(NumTraits<RealScalar>::epsilon());
      m_gtol = 0. ; 
      m_epsfcn = 0. ;
    }
    
    /** Sets the tolerance for the norm of the solution vector*/
    void setXtol(RealScalar xtol) { m_xtol = xtol; }
    
    /** Sets the tolerance for the norm of the vector function*/
    void setFtol(RealScalar ftol) { m_ftol = ftol; }
    
    /** Sets the tolerance for the norm of the gradient of the error vector*/
    void setGtol(RealScalar gtol) { m_gtol = gtol; }
    
    /** Sets the step bound for the diagonal shift */
    void setFactor(RealScalar factor) { m_factor = factor; }    
    
    /** Sets the error precision  */
    void setEpsilon (RealScalar epsfcn) { m_epsfcn = epsfcn; }
    
    /** Sets the maximum number of function evaluation */
    void setMaxfev(Index maxfev) {m_maxfev = maxfev; }
    
    /** Use an external Scaling. If set to true, pass a nonzero diagonal to diag() */
    void setExternalScaling(bool value) {m_useExternalScaling  = value; }
    
    /** \returns the tolerance for the norm of the solution vector */
    RealScalar xtol() const {return m_xtol; }
    
    /** \returns the tolerance for the norm of the vector function */
    RealScalar ftol() const {return m_ftol; }
    
    /** \returns the tolerance for the norm of the gradient of the error vector */
    RealScalar gtol() const {return m_gtol; }
    
    /** \returns the step bound for the diagonal shift */
    RealScalar factor() const {return m_factor; }
    
    /** \returns the error precision */
    RealScalar epsilon() const {return m_epsfcn; }
    
    /** \returns the maximum number of function evaluation */
    Index maxfev() const {return m_maxfev; }
    
    /** \returns a reference to the diagonal of the jacobian */
    FVectorType& diag() {return m_diag; }
    
    /** \returns the number of iterations performed */
    Index iterations() { return m_iter; }
    
    /** \returns the number of functions evaluation */
    Index nfev() { return m_nfev; }
    
    /** \returns the number of jacobian evaluation */
    Index njev() { return m_njev; }
    
    /** \returns the norm of current vector function */
    RealScalar fnorm() {return m_fnorm; }
    
    /** \returns the norm of the gradient of the error */
    RealScalar gnorm() {return m_gnorm; }
    
    /** \returns the LevenbergMarquardt parameter */
    RealScalar lm_param(void) { return m_par; }
    
    /** \returns a reference to the  current vector function 
     */
    FVectorType& fvec() {return m_fvec; }
    
    /** \returns a reference to the matrix where the current Jacobian matrix is stored
     */
    JacobianType& jacobian() {return m_fjac; }
    
    /** \returns a reference to the triangular matrix R from the QR of the jacobian matrix.
     * \sa jacobian()
     */
    JacobianType& matrixR() {return m_rfactor; }
    
    /** the permutation used in the QR factorization
     */
    PermutationType permutation() {return m_permutation; }
    
    /** 
     * \brief Reports whether the minimization was successful
     * \returns \c Success if the minimization was successful,
     *         \c NumericalIssue if a numerical problem arises during the 
     *          minimization process, for example during the QR factorization
     *         \c NoConvergence if the minimization did not converge after 
     *          the maximum number of function evaluation allowed
     *          \c InvalidInput if the input matrix is invalid
     */
    ComputationInfo info() const
    {
      
      return m_info;
    }
  private:
    JacobianType m_fjac; 
    JacobianType m_rfactor; // The triangular matrix R from the QR of the jacobian matrix m_fjac
    FunctorType &m_functor;
    FVectorType m_fvec, m_qtf, m_diag; 
    Index n;
    Index m; 
    Index m_nfev;
    Index m_njev; 
    RealScalar m_fnorm; // Norm of the current vector function
    RealScalar m_gnorm; //Norm of the gradient of the error 
    RealScalar m_factor; //
    Index m_maxfev; // Maximum number of function evaluation
    RealScalar m_ftol; //Tolerance in the norm of the vector function
    RealScalar m_xtol; // 
    RealScalar m_gtol; //tolerance of the norm of the error gradient
    RealScalar m_epsfcn; //
    Index m_iter; // Number of iterations performed
    RealScalar m_delta;
    bool m_useExternalScaling;
    PermutationType m_permutation;
    FVectorType m_wa1, m_wa2, m_wa3, m_wa4; //Temporary vectors
    RealScalar m_par;
    bool m_isInitialized; // Check whether the minimization step has been called
    ComputationInfo m_info; 
};

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimize(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters) {
      m_isInitialized = true;
      return status;
    }
    do {
//       std::cout << " uv " << x.transpose() << "\n";
        status = minimizeOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
     m_isInitialized = true;
     return status;
}

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimizeInit(FVectorType  &x)
{
    n = x.size();
    m = m_functor.values();

    m_wa1.resize(n); m_wa2.resize(n); m_wa3.resize(n);
    m_wa4.resize(m);
    m_fvec.resize(m);
    //FIXME Sparse Case : Allocate space for the jacobian
    m_fjac.resize(m, n);
//     m_fjac.reserve(VectorXi::Constant(n,5)); // FIXME Find a better alternative
    if (!m_useExternalScaling)
        m_diag.resize(n);
    eigen_assert( (!m_useExternalScaling || m_diag.size()==n) && "When m_useExternalScaling is set, the caller must provide a valid 'm_diag'");
    m_qtf.resize(n);

    /* Function Body */
    m_nfev = 0;
    m_njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || m_ftol < 0. || m_xtol < 0. || m_gtol < 0. || m_maxfev <= 0 || m_factor <= 0.){
      m_info = InvalidInput;
      return LevenbergMarquardtSpace::ImproperInputParameters;
    }

    if (m_useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (m_diag[j] <= 0.) 
            {
              m_info = InvalidInput;
              return LevenbergMarquardtSpace::ImproperInputParameters;
            }

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    m_nfev = 1;
    if ( m_functor(x, m_fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    m_fnorm = m_fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    m_par = 0.;
    m_iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::lmder1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = m_functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    m_ftol = tol;
    m_xtol = tol;
    m_maxfev = 100*(n+1);

    return minimize(x);
}


template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::lmdif1(
        FunctorType &functor,
        FVectorType  &x,
        Index *nfev,
        const Scalar tol
        )
{
    Index n = x.size();
    Index m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    NumericalDiff<FunctorType> numDiff(functor);
    // embedded LevenbergMarquardt
    LevenbergMarquardt<NumericalDiff<FunctorType> > lm(numDiff);
    lm.setFtol(tol);
    lm.setXtol(tol);
    lm.setMaxfev(200*(n+1));

    LevenbergMarquardtSpace::Status info = LevenbergMarquardtSpace::Status(lm.minimize(x));
    if (nfev)
        * nfev = lm.nfev();
    return info;
}

} // end namespace Eigen

#endif // EIGEN_LEVENBERGMARQUARDT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixExponential.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009, 2010, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2011, 2013 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_EXPONENTIAL
#define EIGEN_MATRIX_EXPONENTIAL

#include "StemFunction.h"

namespace Eigen {
namespace internal {

/** \brief Scaling operator.
 *
 * This struct is used by CwiseUnaryOp to scale a matrix by \f$ 2^{-s} \f$.
 */
template <typename RealScalar>
struct MatrixExponentialScalingOp
{
  /** \brief Constructor.
   *
   * \param[in] squarings  The integer \f$ s \f$ in this document.
   */
  MatrixExponentialScalingOp(int squarings) : m_squarings(squarings) { }


  /** \brief Scale a matrix coefficient.
   *
   * \param[in,out] x  The scalar to be scaled, becoming \f$ 2^{-s} x \f$.
   */
  inline const RealScalar operator() (const RealScalar& x) const
  {
    using std::ldexp;
    return ldexp(x, -m_squarings);
  }

  typedef std::complex<RealScalar> ComplexScalar;

  /** \brief Scale a matrix coefficient.
   *
   * \param[in,out] x  The scalar to be scaled, becoming \f$ 2^{-s} x \f$.
   */
  inline const ComplexScalar operator() (const ComplexScalar& x) const
  {
    using std::ldexp;
    return ComplexScalar(ldexp(x.real(), -m_squarings), ldexp(x.imag(), -m_squarings));
  }

  private:
    int m_squarings;
};

/** \brief Compute the (3,3)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade3(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatA>::Scalar>::Real RealScalar;
  const RealScalar b[] = {120.L, 60.L, 12.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType tmp = b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (5,5)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade5(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {30240.L, 15120.L, 3360.L, 420.L, 30.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType tmp = b[5] * A4 + b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (7,7)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade7(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {17297280.L, 8648640.L, 1995840.L, 277200.L, 25200.L, 1512.L, 56.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType tmp = b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());

}

/** \brief Compute the (9,9)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade9(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {17643225600.L, 8821612800.L, 2075673600.L, 302702400.L, 30270240.L,
                          2162160.L, 110880.L, 3960.L, 90.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType A8 = A6 * A2;
  const MatrixType tmp = b[9] * A8 + b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[8] * A8 + b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (13,13)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade13(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {64764752532480000.L, 32382376266240000.L, 7771770303897600.L,
                          1187353796428800.L, 129060195264000.L, 10559470521600.L, 670442572800.L,
                          33522128640.L, 1323241920.L, 40840800.L, 960960.L, 16380.L, 182.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  V = b[13] * A6 + b[11] * A4 + b[9] * A2; // used for temporary storage
  MatrixType tmp = A6 * V;
  tmp += b[7] * A6 + b[5] * A4 + b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  tmp = b[12] * A6 + b[10] * A4 + b[8] * A2;
  V.noalias() = A6 * tmp;
  V += b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (17,17)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 *
 *  This function activates only if your long double is double-double or quadruple.
 */
#if LDBL_MANT_DIG > 64
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade17(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {830034394580628357120000.L, 415017197290314178560000.L,
                          100610229646136770560000.L, 15720348382208870400000.L,
                          1774878043152614400000.L, 153822763739893248000.L, 10608466464820224000.L,
                          595373117923584000.L, 27563570274240000.L, 1060137318240000.L,
                          33924394183680.L, 899510451840.L, 19554575040.L, 341863200.L, 4651200.L,
                          46512.L, 306.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType A8 = A4 * A4;
  V = b[17] * A8 + b[15] * A6 + b[13] * A4 + b[11] * A2; // used for temporary storage
  MatrixType tmp = A8 * V;
  tmp += b[9] * A8 + b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  tmp = b[16] * A8 + b[14] * A6 + b[12] * A4 + b[10] * A2;
  V.noalias() = tmp * A8;
  V += b[8] * A8 + b[6] * A6 + b[4] * A4 + b[2] * A2 
    + b[0] * MatrixType::Identity(A.rows(), A.cols());
}
#endif

template <typename MatrixType, typename RealScalar = typename NumTraits<typename traits<MatrixType>::Scalar>::Real>
struct matrix_exp_computeUV
{
  /** \brief Compute Pad&eacute; approximant to the exponential.
    *
    * Computes \c U, \c V and \c squarings such that \f$ (V+U)(V-U)^{-1} \f$ is a Pad&eacute;
    * approximant of \f$ \exp(2^{-\mbox{squarings}}M) \f$ around \f$ M = 0 \f$, where \f$ M \f$
    * denotes the matrix \c arg. The degree of the Pad&eacute; approximant and the value of squarings
    * are chosen such that the approximation error is no more than the round-off error.
    */
  static void run(const MatrixType& arg, MatrixType& U, MatrixType& V, int& squarings);
};

template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, float>
{
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
    using std::frexp;
    using std::pow;
    const float l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
    if (l1norm < 4.258730016922831e-001f) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 1.880152677804762e+000f) {
      matrix_exp_pade5(arg, U, V);
    } else {
      const float maxnorm = 3.925724783138660f;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<float>(squarings));
      matrix_exp_pade7(A, U, V);
    }
  }
};

template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, double>
{
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
    using std::frexp;
    using std::pow;
    const RealScalar l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
    if (l1norm < 1.495585217958292e-002) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 2.539398330063230e-001) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 9.504178996162932e-001) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.097847961257068e+000) {
      matrix_exp_pade9(arg, U, V);
    } else {
      const RealScalar maxnorm = 5.371920351148152;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<RealScalar>(squarings));
      matrix_exp_pade13(A, U, V);
    }
  }
};
  
template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, long double>
{
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
#if   LDBL_MANT_DIG == 53   // double precision
    matrix_exp_computeUV<MatrixType, double>::run(arg, U, V, squarings);
  
#else
  
    using std::frexp;
    using std::pow;
    const long double l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
  
#if LDBL_MANT_DIG <= 64   // extended precision
  
    if (l1norm < 4.1968497232266989671e-003L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 1.1848116734693823091e-001L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 5.5170388480686700274e-001L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 1.3759868875587845383e+000L) {
      matrix_exp_pade9(arg, U, V);
    } else {
      const long double maxnorm = 4.0246098906697353063L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade13(A, U, V);
    }
  
#elif LDBL_MANT_DIG <= 106  // double-double
  
    if (l1norm < 3.2787892205607026992947488108213e-005L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 6.4467025060072760084130906076332e-003L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 6.8988028496595374751374122881143e-002L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.7339737518502231741495857201670e-001L) {
      matrix_exp_pade9(arg, U, V);
    } else if (l1norm < 1.3203382096514474905666448850278e+000L) {
      matrix_exp_pade13(arg, U, V);
    } else {
      const long double maxnorm = 3.2579440895405400856599663723517L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade17(A, U, V);
    }
  
#elif LDBL_MANT_DIG <= 113  // quadruple precision
  
    if (l1norm < 1.639394610288918690547467954466970e-005L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 4.253237712165275566025884344433009e-003L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 5.125804063165764409885122032933142e-002L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.170000765161155195453205651889853e-001L) {
      matrix_exp_pade9(arg, U, V);
    } else if (l1norm < 1.125358383453143065081397882891878e+000L) {
      matrix_exp_pade13(arg, U, V);
    } else {
      const long double maxnorm = 2.884233277829519311757165057717815L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade17(A, U, V);
    }
  
#else
  
    // this case should be handled in compute()
    eigen_assert(false && "Bug in MatrixExponential"); 
  
#endif
#endif  // LDBL_MANT_DIG
  }
};

template<typename T> struct is_exp_known_type : false_type {};
template<> struct is_exp_known_type<float> : true_type {};
template<> struct is_exp_known_type<double> : true_type {};
#if LDBL_MANT_DIG <= 113
template<> struct is_exp_known_type<long double> : true_type {};
#endif

template <typename ArgType, typename ResultType>
void matrix_exp_compute(const ArgType& arg, ResultType &result, true_type) // natively supported scalar type
{
  typedef typename ArgType::PlainObject MatrixType;
  MatrixType U, V;
  int squarings;
  matrix_exp_computeUV<MatrixType>::run(arg, U, V, squarings); // Pade approximant is (U+V) / (-U+V)
  MatrixType numer = U + V;
  MatrixType denom = -U + V;
  result = denom.partialPivLu().solve(numer);
  for (int i=0; i<squarings; i++)
    result *= result;   // undo scaling by repeated squaring
}


/* Computes the matrix exponential
 *
 * \param arg    argument of matrix exponential (should be plain object)
 * \param result variable in which result will be stored
 */
template <typename ArgType, typename ResultType>
void matrix_exp_compute(const ArgType& arg, ResultType &result, false_type) // default
{
  typedef typename ArgType::PlainObject MatrixType;
  typedef typename traits<MatrixType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  result = arg.matrixFunction(internal::stem_function_exp<ComplexScalar>);
}

} // end namespace Eigen::internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix exponential of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix exponential.
  *
  * This class holds the argument to the matrix exponential until it is assigned or evaluated for
  * some other reason (so the argument should not be changed in the meantime). It is the return type
  * of MatrixBase::exp() and most of the time this is the only way it is used.
  */
template<typename Derived> struct MatrixExponentialReturnValue
: public ReturnByValue<MatrixExponentialReturnValue<Derived> >
{
  public:
    /** \brief Constructor.
      *
      * \param src %Matrix (expression) forming the argument of the matrix exponential.
      */
    MatrixExponentialReturnValue(const Derived& src) : m_src(src) { }

    /** \brief Compute the matrix exponential.
      *
      * \param result the matrix exponential of \p src in the constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      const typename internal::nested_eval<Derived, 10>::type tmp(m_src);
      internal::matrix_exp_compute(tmp, result, internal::is_exp_known_type<typename Derived::RealScalar>());
    }

    Index rows() const { return m_src.rows(); }
    Index cols() const { return m_src.cols(); }

  protected:
    const typename internal::ref_selector<Derived>::type m_src;
};

namespace internal {
template<typename Derived>
struct traits<MatrixExponentialReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}

template <typename Derived>
const MatrixExponentialReturnValue<Derived> MatrixBase<Derived>::exp() const
{
  eigen_assert(rows() == cols());
  return MatrixExponentialReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_EXPONENTIAL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixFunction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_FUNCTION_H
#define EIGEN_MATRIX_FUNCTION_H

#include "StemFunction.h"


namespace Eigen { 

namespace internal {

/** \brief Maximum distance allowed between eigenvalues to be considered "close". */
static const float matrix_function_separation = 0.1f;

/** \ingroup MatrixFunctions_Module
  * \class MatrixFunctionAtomic
  * \brief Helper class for computing matrix functions of atomic matrices.
  *
  * Here, an atomic matrix is a triangular matrix whose diagonal entries are close to each other.
  */
template <typename MatrixType>
class MatrixFunctionAtomic 
{
  public:

    typedef typename MatrixType::Scalar Scalar;
    typedef typename stem_function<Scalar>::type StemFunction;

    /** \brief Constructor
      * \param[in]  f  matrix function to compute.
      */
    MatrixFunctionAtomic(StemFunction f) : m_f(f) { }

    /** \brief Compute matrix function of atomic matrix
      * \param[in]  A  argument of matrix function, should be upper triangular and atomic
      * \returns  f(A), the matrix function evaluated at the given matrix
      */
    MatrixType compute(const MatrixType& A);

  private:
    StemFunction* m_f;
};

template <typename MatrixType>
typename NumTraits<typename MatrixType::Scalar>::Real matrix_function_compute_mu(const MatrixType& A)
{
  typedef typename plain_col_type<MatrixType>::type VectorType;
  Index rows = A.rows();
  const MatrixType N = MatrixType::Identity(rows, rows) - A;
  VectorType e = VectorType::Ones(rows);
  N.template triangularView<Upper>().solveInPlace(e);
  return e.cwiseAbs().maxCoeff();
}

template <typename MatrixType>
MatrixType MatrixFunctionAtomic<MatrixType>::compute(const MatrixType& A)
{
  // TODO: Use that A is upper triangular
  typedef typename NumTraits<Scalar>::Real RealScalar;
  Index rows = A.rows();
  Scalar avgEival = A.trace() / Scalar(RealScalar(rows));
  MatrixType Ashifted = A - avgEival * MatrixType::Identity(rows, rows);
  RealScalar mu = matrix_function_compute_mu(Ashifted);
  MatrixType F = m_f(avgEival, 0) * MatrixType::Identity(rows, rows);
  MatrixType P = Ashifted;
  MatrixType Fincr;
  for (Index s = 1; double(s) < 1.1 * double(rows) + 10.0; s++) { // upper limit is fairly arbitrary
    Fincr = m_f(avgEival, static_cast<int>(s)) * P;
    F += Fincr;
    P = Scalar(RealScalar(1)/RealScalar(s + 1)) * P * Ashifted;

    // test whether Taylor series converged
    const RealScalar F_norm = F.cwiseAbs().rowwise().sum().maxCoeff();
    const RealScalar Fincr_norm = Fincr.cwiseAbs().rowwise().sum().maxCoeff();
    if (Fincr_norm < NumTraits<Scalar>::epsilon() * F_norm) {
      RealScalar delta = 0;
      RealScalar rfactorial = 1;
      for (Index r = 0; r < rows; r++) {
        RealScalar mx = 0;
        for (Index i = 0; i < rows; i++)
          mx = (std::max)(mx, std::abs(m_f(Ashifted(i, i) + avgEival, static_cast<int>(s+r))));
        if (r != 0)
          rfactorial *= RealScalar(r);
        delta = (std::max)(delta, mx / rfactorial);
      }
      const RealScalar P_norm = P.cwiseAbs().rowwise().sum().maxCoeff();
      if (mu * delta * P_norm < NumTraits<Scalar>::epsilon() * F_norm) // series converged
        break;
    }
  }
  return F;
}

/** \brief Find cluster in \p clusters containing some value 
  * \param[in] key Value to find
  * \returns Iterator to cluster containing \p key, or \c clusters.end() if no cluster in \p m_clusters
  * contains \p key.
  */
template <typename Index, typename ListOfClusters>
typename ListOfClusters::iterator matrix_function_find_cluster(Index key, ListOfClusters& clusters)
{
  typename std::list<Index>::iterator j;
  for (typename ListOfClusters::iterator i = clusters.begin(); i != clusters.end(); ++i) {
    j = std::find(i->begin(), i->end(), key);
    if (j != i->end())
      return i;
  }
  return clusters.end();
}

/** \brief Partition eigenvalues in clusters of ei'vals close to each other
  * 
  * \param[in]  eivals    Eigenvalues
  * \param[out] clusters  Resulting partition of eigenvalues
  *
  * The partition satisfies the following two properties:
  * # Any eigenvalue in a certain cluster is at most matrix_function_separation() away from another eigenvalue
  *   in the same cluster.
  * # The distance between two eigenvalues in different clusters is more than matrix_function_separation().  
  * The implementation follows Algorithm 4.1 in the paper of Davies and Higham.
  */
template <typename EivalsType, typename Cluster>
void matrix_function_partition_eigenvalues(const EivalsType& eivals, std::list<Cluster>& clusters)
{
  typedef typename EivalsType::RealScalar RealScalar;
  for (Index i=0; i<eivals.rows(); ++i) {
    // Find cluster containing i-th ei'val, adding a new cluster if necessary
    typename std::list<Cluster>::iterator qi = matrix_function_find_cluster(i, clusters);
    if (qi == clusters.end()) {
      Cluster l;
      l.push_back(i);
      clusters.push_back(l);
      qi = clusters.end();
      --qi;
    }

    // Look for other element to add to the set
    for (Index j=i+1; j<eivals.rows(); ++j) {
      if (abs(eivals(j) - eivals(i)) <= RealScalar(matrix_function_separation)
          && std::find(qi->begin(), qi->end(), j) == qi->end()) {
        typename std::list<Cluster>::iterator qj = matrix_function_find_cluster(j, clusters);
        if (qj == clusters.end()) {
          qi->push_back(j);
        } else {
          qi->insert(qi->end(), qj->begin(), qj->end());
          clusters.erase(qj);
        }
      }
    }
  }
}

/** \brief Compute size of each cluster given a partitioning */
template <typename ListOfClusters, typename Index>
void matrix_function_compute_cluster_size(const ListOfClusters& clusters, Matrix<Index, Dynamic, 1>& clusterSize)
{
  const Index numClusters = static_cast<Index>(clusters.size());
  clusterSize.setZero(numClusters);
  Index clusterIndex = 0;
  for (typename ListOfClusters::const_iterator cluster = clusters.begin(); cluster != clusters.end(); ++cluster) {
    clusterSize[clusterIndex] = cluster->size();
    ++clusterIndex;
  }
}

/** \brief Compute start of each block using clusterSize */
template <typename VectorType>
void matrix_function_compute_block_start(const VectorType& clusterSize, VectorType& blockStart)
{
  blockStart.resize(clusterSize.rows());
  blockStart(0) = 0;
  for (Index i = 1; i < clusterSize.rows(); i++) {
    blockStart(i) = blockStart(i-1) + clusterSize(i-1);
  }
}

/** \brief Compute mapping of eigenvalue indices to cluster indices */
template <typename EivalsType, typename ListOfClusters, typename VectorType>
void matrix_function_compute_map(const EivalsType& eivals, const ListOfClusters& clusters, VectorType& eivalToCluster)
{
  eivalToCluster.resize(eivals.rows());
  Index clusterIndex = 0;
  for (typename ListOfClusters::const_iterator cluster = clusters.begin(); cluster != clusters.end(); ++cluster) {
    for (Index i = 0; i < eivals.rows(); ++i) {
      if (std::find(cluster->begin(), cluster->end(), i) != cluster->end()) {
        eivalToCluster[i] = clusterIndex;
      }
    }
    ++clusterIndex;
  }
}

/** \brief Compute permutation which groups ei'vals in same cluster together */
template <typename DynVectorType, typename VectorType>
void matrix_function_compute_permutation(const DynVectorType& blockStart, const DynVectorType& eivalToCluster, VectorType& permutation)
{
  DynVectorType indexNextEntry = blockStart;
  permutation.resize(eivalToCluster.rows());
  for (Index i = 0; i < eivalToCluster.rows(); i++) {
    Index cluster = eivalToCluster[i];
    permutation[i] = indexNextEntry[cluster];
    ++indexNextEntry[cluster];
  }
}  

/** \brief Permute Schur decomposition in U and T according to permutation */
template <typename VectorType, typename MatrixType>
void matrix_function_permute_schur(VectorType& permutation, MatrixType& U, MatrixType& T)
{
  for (Index i = 0; i < permutation.rows() - 1; i++) {
    Index j;
    for (j = i; j < permutation.rows(); j++) {
      if (permutation(j) == i) break;
    }
    eigen_assert(permutation(j) == i);
    for (Index k = j-1; k >= i; k--) {
      JacobiRotation<typename MatrixType::Scalar> rotation;
      rotation.makeGivens(T(k, k+1), T(k+1, k+1) - T(k, k));
      T.applyOnTheLeft(k, k+1, rotation.adjoint());
      T.applyOnTheRight(k, k+1, rotation);
      U.applyOnTheRight(k, k+1, rotation);
      std::swap(permutation.coeffRef(k), permutation.coeffRef(k+1));
    }
  }
}

/** \brief Compute block diagonal part of matrix function.
  *
  * This routine computes the matrix function applied to the block diagonal part of \p T (which should be
  * upper triangular), with the blocking given by \p blockStart and \p clusterSize. The matrix function of
  * each diagonal block is computed by \p atomic. The off-diagonal parts of \p fT are set to zero.
  */
template <typename MatrixType, typename AtomicType, typename VectorType>
void matrix_function_compute_block_atomic(const MatrixType& T, AtomicType& atomic, const VectorType& blockStart, const VectorType& clusterSize, MatrixType& fT)
{ 
  fT.setZero(T.rows(), T.cols());
  for (Index i = 0; i < clusterSize.rows(); ++i) {
    fT.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i))
      = atomic.compute(T.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i)));
  }
}

/** \brief Solve a triangular Sylvester equation AX + XB = C 
  *
  * \param[in]  A  the matrix A; should be square and upper triangular
  * \param[in]  B  the matrix B; should be square and upper triangular
  * \param[in]  C  the matrix C; should have correct size.
  *
  * \returns the solution X.
  *
  * If A is m-by-m and B is n-by-n, then both C and X are m-by-n.  The (i,j)-th component of the Sylvester
  * equation is
  * \f[ 
  *     \sum_{k=i}^m A_{ik} X_{kj} + \sum_{k=1}^j X_{ik} B_{kj} = C_{ij}. 
  * \f]
  * This can be re-arranged to yield:
  * \f[ 
  *     X_{ij} = \frac{1}{A_{ii} + B_{jj}} \Bigl( C_{ij}
  *     - \sum_{k=i+1}^m A_{ik} X_{kj} - \sum_{k=1}^{j-1} X_{ik} B_{kj} \Bigr).
  * \f]
  * It is assumed that A and B are such that the numerator is never zero (otherwise the Sylvester equation
  * does not have a unique solution). In that case, these equations can be evaluated in the order 
  * \f$ i=m,\ldots,1 \f$ and \f$ j=1,\ldots,n \f$.
  */
template <typename MatrixType>
MatrixType matrix_function_solve_triangular_sylvester(const MatrixType& A, const MatrixType& B, const MatrixType& C)
{
  eigen_assert(A.rows() == A.cols());
  eigen_assert(A.isUpperTriangular());
  eigen_assert(B.rows() == B.cols());
  eigen_assert(B.isUpperTriangular());
  eigen_assert(C.rows() == A.rows());
  eigen_assert(C.cols() == B.rows());

  typedef typename MatrixType::Scalar Scalar;

  Index m = A.rows();
  Index n = B.rows();
  MatrixType X(m, n);

  for (Index i = m - 1; i >= 0; --i) {
    for (Index j = 0; j < n; ++j) {

      // Compute AX = \sum_{k=i+1}^m A_{ik} X_{kj}
      Scalar AX;
      if (i == m - 1) {
	AX = 0; 
      } else {
	Matrix<Scalar,1,1> AXmatrix = A.row(i).tail(m-1-i) * X.col(j).tail(m-1-i);
	AX = AXmatrix(0,0);
      }

      // Compute XB = \sum_{k=1}^{j-1} X_{ik} B_{kj}
      Scalar XB;
      if (j == 0) {
	XB = 0; 
      } else {
	Matrix<Scalar,1,1> XBmatrix = X.row(i).head(j) * B.col(j).head(j);
	XB = XBmatrix(0,0);
      }

      X(i,j) = (C(i,j) - AX - XB) / (A(i,i) + B(j,j));
    }
  }
  return X;
}

/** \brief Compute part of matrix function above block diagonal.
  *
  * This routine completes the computation of \p fT, denoting a matrix function applied to the triangular
  * matrix \p T. It assumes that the block diagonal part of \p fT has already been computed. The part below
  * the diagonal is zero, because \p T is upper triangular.
  */
template <typename MatrixType, typename VectorType>
void matrix_function_compute_above_diagonal(const MatrixType& T, const VectorType& blockStart, const VectorType& clusterSize, MatrixType& fT)
{ 
  typedef internal::traits<MatrixType> Traits;
  typedef typename MatrixType::Scalar Scalar;
  static const int Options = MatrixType::Options;
  typedef Matrix<Scalar, Dynamic, Dynamic, Options, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;

  for (Index k = 1; k < clusterSize.rows(); k++) {
    for (Index i = 0; i < clusterSize.rows() - k; i++) {
      // compute (i, i+k) block
      DynMatrixType A = T.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i));
      DynMatrixType B = -T.block(blockStart(i+k), blockStart(i+k), clusterSize(i+k), clusterSize(i+k));
      DynMatrixType C = fT.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i))
        * T.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k));
      C -= T.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k))
        * fT.block(blockStart(i+k), blockStart(i+k), clusterSize(i+k), clusterSize(i+k));
      for (Index m = i + 1; m < i + k; m++) {
        C += fT.block(blockStart(i), blockStart(m), clusterSize(i), clusterSize(m))
          * T.block(blockStart(m), blockStart(i+k), clusterSize(m), clusterSize(i+k));
        C -= T.block(blockStart(i), blockStart(m), clusterSize(i), clusterSize(m))
          * fT.block(blockStart(m), blockStart(i+k), clusterSize(m), clusterSize(i+k));
      }
      fT.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k))
        = matrix_function_solve_triangular_sylvester(A, B, C);
    }
  }
}

/** \ingroup MatrixFunctions_Module
  * \brief Class for computing matrix functions.
  * \tparam  MatrixType  type of the argument of the matrix function,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  AtomicType  type for computing matrix function of atomic blocks.
  * \tparam  IsComplex   used internally to select correct specialization.
  *
  * This class implements the Schur-Parlett algorithm for computing matrix functions. The spectrum of the
  * matrix is divided in clustered of eigenvalues that lies close together. This class delegates the
  * computation of the matrix function on every block corresponding to these clusters to an object of type
  * \p AtomicType and uses these results to compute the matrix function of the whole matrix. The class
  * \p AtomicType should have a \p compute() member function for computing the matrix function of a block.
  *
  * \sa class MatrixFunctionAtomic, class MatrixLogarithmAtomic
  */
template <typename MatrixType, int IsComplex = NumTraits<typename internal::traits<MatrixType>::Scalar>::IsComplex>
struct matrix_function_compute
{  
    /** \brief Compute the matrix function.
      *
      * \param[in]  A       argument of matrix function, should be a square matrix.
      * \param[in]  atomic  class for computing matrix function of atomic blocks.
      * \param[out] result  the function \p f applied to \p A, as
      * specified in the constructor.
      *
      * See MatrixBase::matrixFunction() for details on how this computation
      * is implemented.
      */
    template <typename AtomicType, typename ResultType> 
    static void run(const MatrixType& A, AtomicType& atomic, ResultType &result);    
};

/** \internal \ingroup MatrixFunctions_Module 
  * \brief Partial specialization of MatrixFunction for real matrices
  *
  * This converts the real matrix to a complex matrix, compute the matrix function of that matrix, and then
  * converts the result back to a real matrix.
  */
template <typename MatrixType>
struct matrix_function_compute<MatrixType, 0>
{  
  template <typename MatA, typename AtomicType, typename ResultType>
  static void run(const MatA& A, AtomicType& atomic, ResultType &result)
  {
    typedef internal::traits<MatrixType> Traits;
    typedef typename Traits::Scalar Scalar;
    static const int Rows = Traits::RowsAtCompileTime, Cols = Traits::ColsAtCompileTime;
    static const int MaxRows = Traits::MaxRowsAtCompileTime, MaxCols = Traits::MaxColsAtCompileTime;

    typedef std::complex<Scalar> ComplexScalar;
    typedef Matrix<ComplexScalar, Rows, Cols, 0, MaxRows, MaxCols> ComplexMatrix;

    ComplexMatrix CA = A.template cast<ComplexScalar>();
    ComplexMatrix Cresult;
    matrix_function_compute<ComplexMatrix>::run(CA, atomic, Cresult);
    result = Cresult.real();
  }
};

/** \internal \ingroup MatrixFunctions_Module 
  * \brief Partial specialization of MatrixFunction for complex matrices
  */
template <typename MatrixType>
struct matrix_function_compute<MatrixType, 1>
{
  template <typename MatA, typename AtomicType, typename ResultType>
  static void run(const MatA& A, AtomicType& atomic, ResultType &result)
  {
    typedef internal::traits<MatrixType> Traits;
    
    // compute Schur decomposition of A
    const ComplexSchur<MatrixType> schurOfA(A);
    eigen_assert(schurOfA.info()==Success);
    MatrixType T = schurOfA.matrixT();
    MatrixType U = schurOfA.matrixU();

    // partition eigenvalues into clusters of ei'vals "close" to each other
    std::list<std::list<Index> > clusters; 
    matrix_function_partition_eigenvalues(T.diagonal(), clusters);

    // compute size of each cluster
    Matrix<Index, Dynamic, 1> clusterSize;
    matrix_function_compute_cluster_size(clusters, clusterSize);

    // blockStart[i] is row index at which block corresponding to i-th cluster starts 
    Matrix<Index, Dynamic, 1> blockStart; 
    matrix_function_compute_block_start(clusterSize, blockStart);

    // compute map so that eivalToCluster[i] = j means that i-th ei'val is in j-th cluster 
    Matrix<Index, Dynamic, 1> eivalToCluster;
    matrix_function_compute_map(T.diagonal(), clusters, eivalToCluster);

    // compute permutation which groups ei'vals in same cluster together 
    Matrix<Index, Traits::RowsAtCompileTime, 1> permutation;
    matrix_function_compute_permutation(blockStart, eivalToCluster, permutation);

    // permute Schur decomposition
    matrix_function_permute_schur(permutation, U, T);

    // compute result
    MatrixType fT; // matrix function applied to T
    matrix_function_compute_block_atomic(T, atomic, blockStart, clusterSize, fT);
    matrix_function_compute_above_diagonal(T, blockStart, clusterSize, fT);
    result = U * (fT.template triangularView<Upper>() * U.adjoint());
  }
};

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix function of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix function.
  *
  * This class holds the argument to the matrix function until it is assigned or evaluated for some other
  * reason (so the argument should not be changed in the meantime). It is the return type of
  * matrixBase::matrixFunction() and related functions and most of the time this is the only way it is used.
  */
template<typename Derived> class MatrixFunctionReturnValue
: public ReturnByValue<MatrixFunctionReturnValue<Derived> >
{
  public:
    typedef typename Derived::Scalar Scalar;
    typedef typename internal::stem_function<Scalar>::type StemFunction;

  protected:
    typedef typename internal::ref_selector<Derived>::type DerivedNested;

  public:

    /** \brief Constructor.
      *
      * \param[in] A  %Matrix (expression) forming the argument of the matrix function.
      * \param[in] f  Stem function for matrix function under consideration.
      */
    MatrixFunctionReturnValue(const Derived& A, StemFunction f) : m_A(A), m_f(f) { }

    /** \brief Compute the matrix function.
      *
      * \param[out] result \p f applied to \p A, where \p f and \p A are as in the constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      typedef typename internal::nested_eval<Derived, 10>::type NestedEvalType;
      typedef typename internal::remove_all<NestedEvalType>::type NestedEvalTypeClean;
      typedef internal::traits<NestedEvalTypeClean> Traits;
      typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
      typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;

      typedef internal::MatrixFunctionAtomic<DynMatrixType> AtomicType;
      AtomicType atomic(m_f);

      internal::matrix_function_compute<typename NestedEvalTypeClean::PlainObject>::run(m_A, atomic, result);
    }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const DerivedNested m_A;
    StemFunction *m_f;
};

namespace internal {
template<typename Derived>
struct traits<MatrixFunctionReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}


/********** MatrixBase methods **********/


template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::matrixFunction(typename internal::stem_function<typename internal::traits<Derived>::Scalar>::type f) const
{
  eigen_assert(rows() == cols());
  return MatrixFunctionReturnValue<Derived>(derived(), f);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sin() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_sin<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cos() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_cos<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sinh() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_sinh<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cosh() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_cosh<ComplexScalar>);
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_FUNCTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixLogarithm.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2011 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_LOGARITHM
#define EIGEN_MATRIX_LOGARITHM

namespace Eigen { 

namespace internal { 

template <typename Scalar>
struct matrix_log_min_pade_degree 
{
  static const int value = 3;
};

template <typename Scalar>
struct matrix_log_max_pade_degree 
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  static const int value = std::numeric_limits<RealScalar>::digits<= 24?  5:  // single precision
                           std::numeric_limits<RealScalar>::digits<= 53?  7:  // double precision
                           std::numeric_limits<RealScalar>::digits<= 64?  8:  // extended precision
                           std::numeric_limits<RealScalar>::digits<=106? 10:  // double-double
                                                                         11;  // quadruple precision
};

/** \brief Compute logarithm of 2x2 triangular matrix. */
template <typename MatrixType>
void matrix_log_compute_2x2(const MatrixType& A, MatrixType& result)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  using std::abs;
  using std::ceil;
  using std::imag;
  using std::log;

  Scalar logA00 = log(A(0,0));
  Scalar logA11 = log(A(1,1));

  result(0,0) = logA00;
  result(1,0) = Scalar(0);
  result(1,1) = logA11;

  Scalar y = A(1,1) - A(0,0);
  if (y==Scalar(0))
  {
    result(0,1) = A(0,1) / A(0,0);
  }
  else if ((abs(A(0,0)) < RealScalar(0.5)*abs(A(1,1))) || (abs(A(0,0)) > 2*abs(A(1,1))))
  {
    result(0,1) = A(0,1) * (logA11 - logA00) / y;
  }
  else
  {
    // computation in previous branch is inaccurate if A(1,1) \approx A(0,0)
    RealScalar unwindingNumber = ceil((imag(logA11 - logA00) - RealScalar(EIGEN_PI)) / RealScalar(2*EIGEN_PI));
    result(0,1) = A(0,1) * (numext::log1p(y/A(0,0)) + Scalar(0,RealScalar(2*EIGEN_PI)*unwindingNumber)) / y;
  }
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = float) */
inline int matrix_log_get_pade_degree(float normTminusI)
{
  const float maxNormForPade[] = { 2.5111573934555054e-1 /* degree = 3 */ , 4.0535837411880493e-1,
            5.3149729967117310e-1 };
  const int minPadeDegree = matrix_log_min_pade_degree<float>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<float>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree) 
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = double) */
inline int matrix_log_get_pade_degree(double normTminusI)
{
  const double maxNormForPade[] = { 1.6206284795015624e-2 /* degree = 3 */ , 5.3873532631381171e-2,
            1.1352802267628681e-1, 1.8662860613541288e-1, 2.642960831111435e-1 };
  const int minPadeDegree = matrix_log_min_pade_degree<double>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<double>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree)
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = long double) */
inline int matrix_log_get_pade_degree(long double normTminusI)
{
#if   LDBL_MANT_DIG == 53         // double precision
  const long double maxNormForPade[] = { 1.6206284795015624e-2L /* degree = 3 */ , 5.3873532631381171e-2L,
            1.1352802267628681e-1L, 1.8662860613541288e-1L, 2.642960831111435e-1L };
#elif LDBL_MANT_DIG <= 64         // extended precision
  const long double maxNormForPade[] = { 5.48256690357782863103e-3L /* degree = 3 */, 2.34559162387971167321e-2L,
            5.84603923897347449857e-2L, 1.08486423756725170223e-1L, 1.68385767881294446649e-1L,
            2.32777776523703892094e-1L };
#elif LDBL_MANT_DIG <= 106        // double-double
  const long double maxNormForPade[] = { 8.58970550342939562202529664318890e-5L /* degree = 3 */,
            9.34074328446359654039446552677759e-4L, 4.26117194647672175773064114582860e-3L,
            1.21546224740281848743149666560464e-2L, 2.61100544998339436713088248557444e-2L,
            4.66170074627052749243018566390567e-2L, 7.32585144444135027565872014932387e-2L,
            1.05026503471351080481093652651105e-1L };
#else                             // quadruple precision
  const long double maxNormForPade[] = { 4.7419931187193005048501568167858103e-5L /* degree = 3 */,
            5.8853168473544560470387769480192666e-4L, 2.9216120366601315391789493628113520e-3L,
            8.8415758124319434347116734705174308e-3L, 1.9850836029449446668518049562565291e-2L,
            3.6688019729653446926585242192447447e-2L, 5.9290962294020186998954055264528393e-2L,
            8.6998436081634343903250580992127677e-2L, 1.1880960220216759245467951592883642e-1L };
#endif
  const int minPadeDegree = matrix_log_min_pade_degree<long double>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<long double>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree)
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Compute Pade approximation to matrix logarithm */
template <typename MatrixType>
void matrix_log_compute_pade(MatrixType& result, const MatrixType& T, int degree)
{
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  const int minPadeDegree = 3;
  const int maxPadeDegree = 11;
  assert(degree >= minPadeDegree && degree <= maxPadeDegree);
  // FIXME this creates float-conversion-warnings if these are enabled.
  // Either manually convert each value, or disable the warning locally
  const RealScalar nodes[][maxPadeDegree] = { 
    { 0.1127016653792583114820734600217600L, 0.5000000000000000000000000000000000L,  // degree 3
      0.8872983346207416885179265399782400L }, 
    { 0.0694318442029737123880267555535953L, 0.3300094782075718675986671204483777L,  // degree 4
      0.6699905217924281324013328795516223L, 0.9305681557970262876119732444464048L },
    { 0.0469100770306680036011865608503035L, 0.2307653449471584544818427896498956L,  // degree 5
      0.5000000000000000000000000000000000L, 0.7692346550528415455181572103501044L,
      0.9530899229693319963988134391496965L },
    { 0.0337652428984239860938492227530027L, 0.1693953067668677431693002024900473L,  // degree 6
      0.3806904069584015456847491391596440L, 0.6193095930415984543152508608403560L,
      0.8306046932331322568306997975099527L, 0.9662347571015760139061507772469973L },
    { 0.0254460438286207377369051579760744L, 0.1292344072003027800680676133596058L,  // degree 7
      0.2970774243113014165466967939615193L, 0.5000000000000000000000000000000000L,
      0.7029225756886985834533032060384807L, 0.8707655927996972199319323866403942L,
      0.9745539561713792622630948420239256L },
    { 0.0198550717512318841582195657152635L, 0.1016667612931866302042230317620848L,  // degree 8
      0.2372337950418355070911304754053768L, 0.4082826787521750975302619288199080L,
      0.5917173212478249024697380711800920L, 0.7627662049581644929088695245946232L,
      0.8983332387068133697957769682379152L, 0.9801449282487681158417804342847365L },
    { 0.0159198802461869550822118985481636L, 0.0819844463366821028502851059651326L,  // degree 9
      0.1933142836497048013456489803292629L, 0.3378732882980955354807309926783317L,
      0.5000000000000000000000000000000000L, 0.6621267117019044645192690073216683L,
      0.8066857163502951986543510196707371L, 0.9180155536633178971497148940348674L,
      0.9840801197538130449177881014518364L },
    { 0.0130467357414141399610179939577740L, 0.0674683166555077446339516557882535L,  // degree 10
      0.1602952158504877968828363174425632L, 0.2833023029353764046003670284171079L,
      0.4255628305091843945575869994351400L, 0.5744371694908156054424130005648600L,
      0.7166976970646235953996329715828921L, 0.8397047841495122031171636825574368L,
      0.9325316833444922553660483442117465L, 0.9869532642585858600389820060422260L },
    { 0.0108856709269715035980309994385713L, 0.0564687001159523504624211153480364L,  // degree 11
      0.1349239972129753379532918739844233L, 0.2404519353965940920371371652706952L,
      0.3652284220238275138342340072995692L, 0.5000000000000000000000000000000000L,
      0.6347715779761724861657659927004308L, 0.7595480646034059079628628347293048L,
      0.8650760027870246620467081260155767L, 0.9435312998840476495375788846519636L,
      0.9891143290730284964019690005614287L } };

  const RealScalar weights[][maxPadeDegree] = { 
    { 0.2777777777777777777777777777777778L, 0.4444444444444444444444444444444444L,  // degree 3
      0.2777777777777777777777777777777778L },
    { 0.1739274225687269286865319746109997L, 0.3260725774312730713134680253890003L,  // degree 4
      0.3260725774312730713134680253890003L, 0.1739274225687269286865319746109997L },
    { 0.1184634425280945437571320203599587L, 0.2393143352496832340206457574178191L,  // degree 5
      0.2844444444444444444444444444444444L, 0.2393143352496832340206457574178191L,
      0.1184634425280945437571320203599587L },
    { 0.0856622461895851725201480710863665L, 0.1803807865240693037849167569188581L,  // degree 6
      0.2339569672863455236949351719947755L, 0.2339569672863455236949351719947755L,
      0.1803807865240693037849167569188581L, 0.0856622461895851725201480710863665L },
    { 0.0647424830844348466353057163395410L, 0.1398526957446383339507338857118898L,  // degree 7
      0.1909150252525594724751848877444876L, 0.2089795918367346938775510204081633L,
      0.1909150252525594724751848877444876L, 0.1398526957446383339507338857118898L,
      0.0647424830844348466353057163395410L },
    { 0.0506142681451881295762656771549811L, 0.1111905172266872352721779972131204L,  // degree 8
      0.1568533229389436436689811009933007L, 0.1813418916891809914825752246385978L,
      0.1813418916891809914825752246385978L, 0.1568533229389436436689811009933007L,
      0.1111905172266872352721779972131204L, 0.0506142681451881295762656771549811L },
    { 0.0406371941807872059859460790552618L, 0.0903240803474287020292360156214564L,  // degree 9
      0.1303053482014677311593714347093164L, 0.1561735385200014200343152032922218L,
      0.1651196775006298815822625346434870L, 0.1561735385200014200343152032922218L,
      0.1303053482014677311593714347093164L, 0.0903240803474287020292360156214564L,
      0.0406371941807872059859460790552618L },
    { 0.0333356721543440687967844049466659L, 0.0747256745752902965728881698288487L,  // degree 10
      0.1095431812579910219977674671140816L, 0.1346333596549981775456134607847347L,
      0.1477621123573764350869464973256692L, 0.1477621123573764350869464973256692L,
      0.1346333596549981775456134607847347L, 0.1095431812579910219977674671140816L,
      0.0747256745752902965728881698288487L, 0.0333356721543440687967844049466659L },
    { 0.0278342835580868332413768602212743L, 0.0627901847324523123173471496119701L,  // degree 11
      0.0931451054638671257130488207158280L, 0.1165968822959952399592618524215876L,
      0.1314022722551233310903444349452546L, 0.1364625433889503153572417641681711L,
      0.1314022722551233310903444349452546L, 0.1165968822959952399592618524215876L,
      0.0931451054638671257130488207158280L, 0.0627901847324523123173471496119701L,
      0.0278342835580868332413768602212743L } };

  MatrixType TminusI = T - MatrixType::Identity(T.rows(), T.rows());
  result.setZero(T.rows(), T.rows());
  for (int k = 0; k < degree; ++k) {
    RealScalar weight = weights[degree-minPadeDegree][k];
    RealScalar node = nodes[degree-minPadeDegree][k];
    result += weight * (MatrixType::Identity(T.rows(), T.rows()) + node * TminusI)
                       .template triangularView<Upper>().solve(TminusI);
  }
} 

/** \brief Compute logarithm of triangular matrices with size > 2. 
  * \details This uses a inverse scale-and-square algorithm. */
template <typename MatrixType>
void matrix_log_compute_big(const MatrixType& A, MatrixType& result)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  using std::pow;

  int numberOfSquareRoots = 0;
  int numberOfExtraSquareRoots = 0;
  int degree;
  MatrixType T = A, sqrtT;

  const int maxPadeDegree = matrix_log_max_pade_degree<Scalar>::value;
  const RealScalar maxNormForPade = RealScalar(
                                    maxPadeDegree<= 5? 5.3149729967117310e-1L:                    // single precision
                                    maxPadeDegree<= 7? 2.6429608311114350e-1L:                    // double precision
                                    maxPadeDegree<= 8? 2.32777776523703892094e-1L:                // extended precision
                                    maxPadeDegree<=10? 1.05026503471351080481093652651105e-1L:    // double-double
                                                       1.1880960220216759245467951592883642e-1L); // quadruple precision

  while (true) {
    RealScalar normTminusI = (T - MatrixType::Identity(T.rows(), T.rows())).cwiseAbs().colwise().sum().maxCoeff();
    if (normTminusI < maxNormForPade) {
      degree = matrix_log_get_pade_degree(normTminusI);
      int degree2 = matrix_log_get_pade_degree(normTminusI / RealScalar(2));
      if ((degree - degree2 <= 1) || (numberOfExtraSquareRoots == 1)) 
        break;
      ++numberOfExtraSquareRoots;
    }
    matrix_sqrt_triangular(T, sqrtT);
    T = sqrtT.template triangularView<Upper>();
    ++numberOfSquareRoots;
  }

  matrix_log_compute_pade(result, T, degree);
  result *= pow(RealScalar(2), RealScalar(numberOfSquareRoots)); // TODO replace by bitshift if possible
}

/** \ingroup MatrixFunctions_Module
  * \class MatrixLogarithmAtomic
  * \brief Helper class for computing matrix logarithm of atomic matrices.
  *
  * Here, an atomic matrix is a triangular matrix whose diagonal entries are close to each other.
  *
  * \sa class MatrixFunctionAtomic, MatrixBase::log()
  */
template <typename MatrixType>
class MatrixLogarithmAtomic
{
public:
  /** \brief Compute matrix logarithm of atomic matrix
    * \param[in]  A  argument of matrix logarithm, should be upper triangular and atomic
    * \returns  The logarithm of \p A.
    */
  MatrixType compute(const MatrixType& A);
};

template <typename MatrixType>
MatrixType MatrixLogarithmAtomic<MatrixType>::compute(const MatrixType& A)
{
  using std::log;
  MatrixType result(A.rows(), A.rows());
  if (A.rows() == 1)
    result(0,0) = log(A(0,0));
  else if (A.rows() == 2)
    matrix_log_compute_2x2(A, result);
  else
    matrix_log_compute_big(A, result);
  return result;
}

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix logarithm of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix function.
  *
  * This class holds the argument to the matrix function until it is
  * assigned or evaluated for some other reason (so the argument
  * should not be changed in the meantime). It is the return type of
  * MatrixBase::log() and most of the time this is the only way it
  * is used.
  */
template<typename Derived> class MatrixLogarithmReturnValue
: public ReturnByValue<MatrixLogarithmReturnValue<Derived> >
{
public:
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Index Index;

protected:
  typedef typename internal::ref_selector<Derived>::type DerivedNested;

public:

  /** \brief Constructor.
    *
    * \param[in]  A  %Matrix (expression) forming the argument of the matrix logarithm.
    */
  explicit MatrixLogarithmReturnValue(const Derived& A) : m_A(A) { }
  
  /** \brief Compute the matrix logarithm.
    *
    * \param[out]  result  Logarithm of \c A, where \c A is as specified in the constructor.
    */
  template <typename ResultType>
  inline void evalTo(ResultType& result) const
  {
    typedef typename internal::nested_eval<Derived, 10>::type DerivedEvalType;
    typedef typename internal::remove_all<DerivedEvalType>::type DerivedEvalTypeClean;
    typedef internal::traits<DerivedEvalTypeClean> Traits;
    typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
    typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;
    typedef internal::MatrixLogarithmAtomic<DynMatrixType> AtomicType;
    AtomicType atomic;
    
    internal::matrix_function_compute<typename DerivedEvalTypeClean::PlainObject>::run(m_A, atomic, result);
  }

  Index rows() const { return m_A.rows(); }
  Index cols() const { return m_A.cols(); }
  
private:
  const DerivedNested m_A;
};

namespace internal {
  template<typename Derived>
  struct traits<MatrixLogarithmReturnValue<Derived> >
  {
    typedef typename Derived::PlainObject ReturnType;
  };
}


/********** MatrixBase method **********/


template <typename Derived>
const MatrixLogarithmReturnValue<Derived> MatrixBase<Derived>::log() const
{
  eigen_assert(rows() == cols());
  return MatrixLogarithmReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_LOGARITHM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixPower.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012, 2013 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_POWER
#define EIGEN_MATRIX_POWER

namespace Eigen {

template<typename MatrixType> class MatrixPower;

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix.
 *
 * \tparam MatrixType  type of the base, a matrix.
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixPower::operator() and related functions and most of the
 * time this is the only way it is used.
 */
/* TODO This class is only used by MatrixPower, so it should be nested
 * into MatrixPower, like MatrixPower::ReturnValue. However, my
 * compiler complained about unused template parameter in the
 * following declaration in namespace internal.
 *
 * template<typename MatrixType>
 * struct traits<MatrixPower<MatrixType>::ReturnValue>;
 */
template<typename MatrixType>
class MatrixPowerParenthesesReturnValue : public ReturnByValue< MatrixPowerParenthesesReturnValue<MatrixType> >
{
  public:
    typedef typename MatrixType::RealScalar RealScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] pow  %MatrixPower storing the base.
     * \param[in] p    scalar, the exponent of the matrix power.
     */
    MatrixPowerParenthesesReturnValue(MatrixPower<MatrixType>& pow, RealScalar p) : m_pow(pow), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * \param[out] result
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { m_pow.compute(result, m_p); }

    Index rows() const { return m_pow.rows(); }
    Index cols() const { return m_pow.cols(); }

  private:
    MatrixPower<MatrixType>& m_pow;
    const RealScalar m_p;
};

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Class for computing matrix powers.
 *
 * \tparam MatrixType  type of the base, expected to be an instantiation
 * of the Matrix class template.
 *
 * This class is capable of computing triangular real/complex matrices
 * raised to a power in the interval \f$ (-1, 1) \f$.
 *
 * \note Currently this class is only used by MatrixPower. One may
 * insist that this be nested into MatrixPower. This class is here to
 * facilitate future development of triangular matrix functions.
 */
template<typename MatrixType>
class MatrixPowerAtomic : internal::noncopyable
{
  private:
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef std::complex<RealScalar> ComplexScalar;
    typedef Block<MatrixType,Dynamic,Dynamic> ResultType;

    const MatrixType& m_A;
    RealScalar m_p;

    void computePade(int degree, const MatrixType& IminusT, ResultType& res) const;
    void compute2x2(ResultType& res, RealScalar p) const;
    void computeBig(ResultType& res) const;
    static int getPadeDegree(float normIminusT);
    static int getPadeDegree(double normIminusT);
    static int getPadeDegree(long double normIminusT);
    static ComplexScalar computeSuperDiag(const ComplexScalar&, const ComplexScalar&, RealScalar p);
    static RealScalar computeSuperDiag(RealScalar, RealScalar, RealScalar p);

  public:
    /**
     * \brief Constructor.
     *
     * \param[in] T  the base of the matrix power.
     * \param[in] p  the exponent of the matrix power, should be in
     * \f$ (-1, 1) \f$.
     *
     * The class stores a reference to T, so it should not be changed
     * (or destroyed) before evaluation. Only the upper triangular
     * part of T is read.
     */
    MatrixPowerAtomic(const MatrixType& T, RealScalar p);
    
    /**
     * \brief Compute the matrix power.
     *
     * \param[out] res  \f$ A^p \f$ where A and p are specified in the
     * constructor.
     */
    void compute(ResultType& res) const;
};

template<typename MatrixType>
MatrixPowerAtomic<MatrixType>::MatrixPowerAtomic(const MatrixType& T, RealScalar p) :
  m_A(T), m_p(p)
{
  eigen_assert(T.rows() == T.cols());
  eigen_assert(p > -1 && p < 1);
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::compute(ResultType& res) const
{
  using std::pow;
  switch (m_A.rows()) {
    case 0:
      break;
    case 1:
      res(0,0) = pow(m_A(0,0), m_p);
      break;
    case 2:
      compute2x2(res, m_p);
      break;
    default:
      computeBig(res);
  }
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::computePade(int degree, const MatrixType& IminusT, ResultType& res) const
{
  int i = 2*degree;
  res = (m_p-RealScalar(degree)) / RealScalar(2*i-2) * IminusT;

  for (--i; i; --i) {
    res = (MatrixType::Identity(IminusT.rows(), IminusT.cols()) + res).template triangularView<Upper>()
	.solve((i==1 ? -m_p : i&1 ? (-m_p-RealScalar(i/2))/RealScalar(2*i) : (m_p-RealScalar(i/2))/RealScalar(2*i-2)) * IminusT).eval();
  }
  res += MatrixType::Identity(IminusT.rows(), IminusT.cols());
}

// This function assumes that res has the correct size (see bug 614)
template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::compute2x2(ResultType& res, RealScalar p) const
{
  using std::abs;
  using std::pow;
  res.coeffRef(0,0) = pow(m_A.coeff(0,0), p);

  for (Index i=1; i < m_A.cols(); ++i) {
    res.coeffRef(i,i) = pow(m_A.coeff(i,i), p);
    if (m_A.coeff(i-1,i-1) == m_A.coeff(i,i))
      res.coeffRef(i-1,i) = p * pow(m_A.coeff(i,i), p-1);
    else if (2*abs(m_A.coeff(i-1,i-1)) < abs(m_A.coeff(i,i)) || 2*abs(m_A.coeff(i,i)) < abs(m_A.coeff(i-1,i-1)))
      res.coeffRef(i-1,i) = (res.coeff(i,i)-res.coeff(i-1,i-1)) / (m_A.coeff(i,i)-m_A.coeff(i-1,i-1));
    else
      res.coeffRef(i-1,i) = computeSuperDiag(m_A.coeff(i,i), m_A.coeff(i-1,i-1), p);
    res.coeffRef(i-1,i) *= m_A.coeff(i-1,i);
  }
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::computeBig(ResultType& res) const
{
  using std::ldexp;
  const int digits = std::numeric_limits<RealScalar>::digits;
  const RealScalar maxNormForPade = RealScalar(
                                    digits <=  24? 4.3386528e-1L                            // single precision
                                  : digits <=  53? 2.789358995219730e-1L                    // double precision
                                  : digits <=  64? 2.4471944416607995472e-1L                // extended precision
                                  : digits <= 106? 1.1016843812851143391275867258512e-1L    // double-double
                                  :                9.134603732914548552537150753385375e-2L); // quadruple precision
  MatrixType IminusT, sqrtT, T = m_A.template triangularView<Upper>();
  RealScalar normIminusT;
  int degree, degree2, numberOfSquareRoots = 0;
  bool hasExtraSquareRoot = false;

  for (Index i=0; i < m_A.cols(); ++i)
    eigen_assert(m_A(i,i) != RealScalar(0));

  while (true) {
    IminusT = MatrixType::Identity(m_A.rows(), m_A.cols()) - T;
    normIminusT = IminusT.cwiseAbs().colwise().sum().maxCoeff();
    if (normIminusT < maxNormForPade) {
      degree = getPadeDegree(normIminusT);
      degree2 = getPadeDegree(normIminusT/2);
      if (degree - degree2 <= 1 || hasExtraSquareRoot)
	break;
      hasExtraSquareRoot = true;
    }
    matrix_sqrt_triangular(T, sqrtT);
    T = sqrtT.template triangularView<Upper>();
    ++numberOfSquareRoots;
  }
  computePade(degree, IminusT, res);

  for (; numberOfSquareRoots; --numberOfSquareRoots) {
    compute2x2(res, ldexp(m_p, -numberOfSquareRoots));
    res = res.template triangularView<Upper>() * res;
  }
  compute2x2(res, m_p);
}
  
template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(float normIminusT)
{
  const float maxNormForPade[] = { 2.8064004e-1f /* degree = 3 */ , 4.3386528e-1f };
  int degree = 3;
  for (; degree <= 4; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(double normIminusT)
{
  const double maxNormForPade[] = { 1.884160592658218e-2 /* degree = 3 */ , 6.038881904059573e-2, 1.239917516308172e-1,
      1.999045567181744e-1, 2.789358995219730e-1 };
  int degree = 3;
  for (; degree <= 7; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(long double normIminusT)
{
#if   LDBL_MANT_DIG == 53
  const int maxPadeDegree = 7;
  const double maxNormForPade[] = { 1.884160592658218e-2L /* degree = 3 */ , 6.038881904059573e-2L, 1.239917516308172e-1L,
      1.999045567181744e-1L, 2.789358995219730e-1L };
#elif LDBL_MANT_DIG <= 64
  const int maxPadeDegree = 8;
  const long double maxNormForPade[] = { 6.3854693117491799460e-3L /* degree = 3 */ , 2.6394893435456973676e-2L,
      6.4216043030404063729e-2L, 1.1701165502926694307e-1L, 1.7904284231268670284e-1L, 2.4471944416607995472e-1L };
#elif LDBL_MANT_DIG <= 106
  const int maxPadeDegree = 10;
  const double maxNormForPade[] = { 1.0007161601787493236741409687186e-4L /* degree = 3 */ ,
      1.0007161601787493236741409687186e-3L, 4.7069769360887572939882574746264e-3L, 1.3220386624169159689406653101695e-2L,
      2.8063482381631737920612944054906e-2L, 4.9625993951953473052385361085058e-2L, 7.7367040706027886224557538328171e-2L,
      1.1016843812851143391275867258512e-1L };
#else
  const int maxPadeDegree = 10;
  const double maxNormForPade[] = { 5.524506147036624377378713555116378e-5L /* degree = 3 */ ,
      6.640600568157479679823602193345995e-4L, 3.227716520106894279249709728084626e-3L,
      9.619593944683432960546978734646284e-3L, 2.134595382433742403911124458161147e-2L,
      3.908166513900489428442993794761185e-2L, 6.266780814639442865832535460550138e-2L,
      9.134603732914548552537150753385375e-2L };
#endif
  int degree = 3;
  for (; degree <= maxPadeDegree; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline typename MatrixPowerAtomic<MatrixType>::ComplexScalar
MatrixPowerAtomic<MatrixType>::computeSuperDiag(const ComplexScalar& curr, const ComplexScalar& prev, RealScalar p)
{
  using std::ceil;
  using std::exp;
  using std::log;
  using std::sinh;

  ComplexScalar logCurr = log(curr);
  ComplexScalar logPrev = log(prev);
  RealScalar unwindingNumber = ceil((numext::imag(logCurr - logPrev) - RealScalar(EIGEN_PI)) / RealScalar(2*EIGEN_PI));
  ComplexScalar w = numext::log1p((curr-prev)/prev)/RealScalar(2) + ComplexScalar(0, RealScalar(EIGEN_PI)*unwindingNumber);
  return RealScalar(2) * exp(RealScalar(0.5) * p * (logCurr + logPrev)) * sinh(p * w) / (curr - prev);
}

template<typename MatrixType>
inline typename MatrixPowerAtomic<MatrixType>::RealScalar
MatrixPowerAtomic<MatrixType>::computeSuperDiag(RealScalar curr, RealScalar prev, RealScalar p)
{
  using std::exp;
  using std::log;
  using std::sinh;

  RealScalar w = numext::log1p((curr-prev)/prev)/RealScalar(2);
  return 2 * exp(p * (log(curr) + log(prev)) / 2) * sinh(p * w) / (curr - prev);
}

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Class for computing matrix powers.
 *
 * \tparam MatrixType  type of the base, expected to be an instantiation
 * of the Matrix class template.
 *
 * This class is capable of computing real/complex matrices raised to
 * an arbitrary real power. Meanwhile, it saves the result of Schur
 * decomposition if an non-integral power has even been calculated.
 * Therefore, if you want to compute multiple (>= 2) matrix powers
 * for the same matrix, using the class directly is more efficient than
 * calling MatrixBase::pow().
 *
 * Example:
 * \include MatrixPower_optimal.cpp
 * Output: \verbinclude MatrixPower_optimal.out
 */
template<typename MatrixType>
class MatrixPower : internal::noncopyable
{
  private:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;

  public:
    /**
     * \brief Constructor.
     *
     * \param[in] A  the base of the matrix power.
     *
     * The class stores a reference to A, so it should not be changed
     * (or destroyed) before evaluation.
     */
    explicit MatrixPower(const MatrixType& A) :
      m_A(A),
      m_conditionNumber(0),
      m_rank(A.cols()),
      m_nulls(0)
    { eigen_assert(A.rows() == A.cols()); }

    /**
     * \brief Returns the matrix power.
     *
     * \param[in] p  exponent, a real scalar.
     * \return The expression \f$ A^p \f$, where A is specified in the
     * constructor.
     */
    const MatrixPowerParenthesesReturnValue<MatrixType> operator()(RealScalar p)
    { return MatrixPowerParenthesesReturnValue<MatrixType>(*this, p); }

    /**
     * \brief Compute the matrix power.
     *
     * \param[in]  p    exponent, a real scalar.
     * \param[out] res  \f$ A^p \f$ where A is specified in the
     * constructor.
     */
    template<typename ResultType>
    void compute(ResultType& res, RealScalar p);
    
    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    typedef std::complex<RealScalar> ComplexScalar;
    typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0,
              MatrixType::RowsAtCompileTime, MatrixType::ColsAtCompileTime> ComplexMatrix;

    /** \brief Reference to the base of matrix power. */
    typename MatrixType::Nested m_A;

    /** \brief Temporary storage. */
    MatrixType m_tmp;

    /** \brief Store the result of Schur decomposition. */
    ComplexMatrix m_T, m_U;
    
    /** \brief Store fractional power of m_T. */
    ComplexMatrix m_fT;

    /**
     * \brief Condition number of m_A.
     *
     * It is initialized as 0 to avoid performing unnecessary Schur
     * decomposition, which is the bottleneck.
     */
    RealScalar m_conditionNumber;

    /** \brief Rank of m_A. */
    Index m_rank;
    
    /** \brief Rank deficiency of m_A. */
    Index m_nulls;

    /**
     * \brief Split p into integral part and fractional part.
     *
     * \param[in]  p        The exponent.
     * \param[out] p        The fractional part ranging in \f$ (-1, 1) \f$.
     * \param[out] intpart  The integral part.
     *
     * Only if the fractional part is nonzero, it calls initialize().
     */
    void split(RealScalar& p, RealScalar& intpart);

    /** \brief Perform Schur decomposition for fractional power. */
    void initialize();

    template<typename ResultType>
    void computeIntPower(ResultType& res, RealScalar p);

    template<typename ResultType>
    void computeFracPower(ResultType& res, RealScalar p);

    template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
    static void revertSchur(
        Matrix<ComplexScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
        const ComplexMatrix& T,
        const ComplexMatrix& U);

    template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
    static void revertSchur(
        Matrix<RealScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
        const ComplexMatrix& T,
        const ComplexMatrix& U);
};

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::compute(ResultType& res, RealScalar p)
{
  using std::pow;
  switch (cols()) {
    case 0:
      break;
    case 1:
      res(0,0) = pow(m_A.coeff(0,0), p);
      break;
    default:
      RealScalar intpart;
      split(p, intpart);

      res = MatrixType::Identity(rows(), cols());
      computeIntPower(res, intpart);
      if (p) computeFracPower(res, p);
  }
}

template<typename MatrixType>
void MatrixPower<MatrixType>::split(RealScalar& p, RealScalar& intpart)
{
  using std::floor;
  using std::pow;

  intpart = floor(p);
  p -= intpart;

  // Perform Schur decomposition if it is not yet performed and the power is
  // not an integer.
  if (!m_conditionNumber && p)
    initialize();

  // Choose the more stable of intpart = floor(p) and intpart = ceil(p).
  if (p > RealScalar(0.5) && p > (1-p) * pow(m_conditionNumber, p)) {
    --p;
    ++intpart;
  }
}

template<typename MatrixType>
void MatrixPower<MatrixType>::initialize()
{
  const ComplexSchur<MatrixType> schurOfA(m_A);
  JacobiRotation<ComplexScalar> rot;
  ComplexScalar eigenvalue;

  m_fT.resizeLike(m_A);
  m_T = schurOfA.matrixT();
  m_U = schurOfA.matrixU();
  m_conditionNumber = m_T.diagonal().array().abs().maxCoeff() / m_T.diagonal().array().abs().minCoeff();

  // Move zero eigenvalues to the bottom right corner.
  for (Index i = cols()-1; i>=0; --i) {
    if (m_rank <= 2)
      return;
    if (m_T.coeff(i,i) == RealScalar(0)) {
      for (Index j=i+1; j < m_rank; ++j) {
        eigenvalue = m_T.coeff(j,j);
        rot.makeGivens(m_T.coeff(j-1,j), eigenvalue);
        m_T.applyOnTheRight(j-1, j, rot);
        m_T.applyOnTheLeft(j-1, j, rot.adjoint());
        m_T.coeffRef(j-1,j-1) = eigenvalue;
        m_T.coeffRef(j,j) = RealScalar(0);
        m_U.applyOnTheRight(j-1, j, rot);
      }
      --m_rank;
    }
  }

  m_nulls = rows() - m_rank;
  if (m_nulls) {
    eigen_assert(m_T.bottomRightCorner(m_nulls, m_nulls).isZero()
        && "Base of matrix power should be invertible or with a semisimple zero eigenvalue.");
    m_fT.bottomRows(m_nulls).fill(RealScalar(0));
  }
}

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::computeIntPower(ResultType& res, RealScalar p)
{
  using std::abs;
  using std::fmod;
  RealScalar pp = abs(p);

  if (p<0) 
    m_tmp = m_A.inverse();
  else     
    m_tmp = m_A;

  while (true) {
    if (fmod(pp, 2) >= 1)
      res = m_tmp * res;
    pp /= 2;
    if (pp < 1)
      break;
    m_tmp *= m_tmp;
  }
}

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::computeFracPower(ResultType& res, RealScalar p)
{
  Block<ComplexMatrix,Dynamic,Dynamic> blockTp(m_fT, 0, 0, m_rank, m_rank);
  eigen_assert(m_conditionNumber);
  eigen_assert(m_rank + m_nulls == rows());

  MatrixPowerAtomic<ComplexMatrix>(m_T.topLeftCorner(m_rank, m_rank), p).compute(blockTp);
  if (m_nulls) {
    m_fT.topRightCorner(m_rank, m_nulls) = m_T.topLeftCorner(m_rank, m_rank).template triangularView<Upper>()
        .solve(blockTp * m_T.topRightCorner(m_rank, m_nulls));
  }
  revertSchur(m_tmp, m_fT, m_U);
  res = m_tmp * res;
}

template<typename MatrixType>
template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
inline void MatrixPower<MatrixType>::revertSchur(
    Matrix<ComplexScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
    const ComplexMatrix& T,
    const ComplexMatrix& U)
{ res.noalias() = U * (T.template triangularView<Upper>() * U.adjoint()); }

template<typename MatrixType>
template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
inline void MatrixPower<MatrixType>::revertSchur(
    Matrix<RealScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
    const ComplexMatrix& T,
    const ComplexMatrix& U)
{ res.noalias() = (U * (T.template triangularView<Upper>() * U.adjoint())).real(); }

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix (expression).
 *
 * \tparam Derived  type of the base, a matrix (expression).
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixBase::pow() and related functions and most of the
 * time this is the only way it is used.
 */
template<typename Derived>
class MatrixPowerReturnValue : public ReturnByValue< MatrixPowerReturnValue<Derived> >
{
  public:
    typedef typename Derived::PlainObject PlainObject;
    typedef typename Derived::RealScalar RealScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] A  %Matrix (expression), the base of the matrix power.
     * \param[in] p  real scalar, the exponent of the matrix power.
     */
    MatrixPowerReturnValue(const Derived& A, RealScalar p) : m_A(A), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * \param[out] result  \f$ A^p \f$ where \p A and \p p are as in the
     * constructor.
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { MatrixPower<PlainObject>(m_A.eval()).compute(result, m_p); }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const Derived& m_A;
    const RealScalar m_p;
};

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix (expression).
 *
 * \tparam Derived  type of the base, a matrix (expression).
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixBase::pow() and related functions and most of the
 * time this is the only way it is used.
 */
template<typename Derived>
class MatrixComplexPowerReturnValue : public ReturnByValue< MatrixComplexPowerReturnValue<Derived> >
{
  public:
    typedef typename Derived::PlainObject PlainObject;
    typedef typename std::complex<typename Derived::RealScalar> ComplexScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] A  %Matrix (expression), the base of the matrix power.
     * \param[in] p  complex scalar, the exponent of the matrix power.
     */
    MatrixComplexPowerReturnValue(const Derived& A, const ComplexScalar& p) : m_A(A), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * Because \p p is complex, \f$ A^p \f$ is simply evaluated as \f$
     * \exp(p \log(A)) \f$.
     *
     * \param[out] result  \f$ A^p \f$ where \p A and \p p are as in the
     * constructor.
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { result = (m_p * m_A.log()).exp(); }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const Derived& m_A;
    const ComplexScalar m_p;
};

namespace internal {

template<typename MatrixPowerType>
struct traits< MatrixPowerParenthesesReturnValue<MatrixPowerType> >
{ typedef typename MatrixPowerType::PlainObject ReturnType; };

template<typename Derived>
struct traits< MatrixPowerReturnValue<Derived> >
{ typedef typename Derived::PlainObject ReturnType; };

template<typename Derived>
struct traits< MatrixComplexPowerReturnValue<Derived> >
{ typedef typename Derived::PlainObject ReturnType; };

}

template<typename Derived>
const MatrixPowerReturnValue<Derived> MatrixBase<Derived>::pow(const RealScalar& p) const
{ return MatrixPowerReturnValue<Derived>(derived(), p); }

template<typename Derived>
const MatrixComplexPowerReturnValue<Derived> MatrixBase<Derived>::pow(const std::complex<RealScalar>& p) const
{ return MatrixComplexPowerReturnValue<Derived>(derived(), p); }

} // namespace Eigen

#endif // EIGEN_MATRIX_POWER


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixSquareRoot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_SQUARE_ROOT
#define EIGEN_MATRIX_SQUARE_ROOT

namespace Eigen { 

namespace internal {

// pre:  T.block(i,i,2,2) has complex conjugate eigenvalues
// post: sqrtT.block(i,i,2,2) is square root of T.block(i,i,2,2)
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x2_diagonal_block(const MatrixType& T, Index i, ResultType& sqrtT)
{
  // TODO: This case (2-by-2 blocks with complex conjugate eigenvalues) is probably hidden somewhere
  //       in EigenSolver. If we expose it, we could call it directly from here.
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,2> block = T.template block<2,2>(i,i);
  EigenSolver<Matrix<Scalar,2,2> > es(block);
  sqrtT.template block<2,2>(i,i)
    = (es.eigenvectors() * es.eigenvalues().cwiseSqrt().asDiagonal() * es.eigenvectors().inverse()).real();
}

// pre:  block structure of T is such that (i,j) is a 1x1 block,
//       all blocks of sqrtT to left of and below (i,j) are correct
// post: sqrtT(i,j) has the correct value
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_1x1_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Scalar tmp = (sqrtT.row(i).segment(i+1,j-i-1) * sqrtT.col(j).segment(i+1,j-i-1)).value();
  sqrtT.coeffRef(i,j) = (T.coeff(i,j) - tmp) / (sqrtT.coeff(i,i) + sqrtT.coeff(j,j));
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_1x2_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,1,2> rhs = T.template block<1,2>(i,j);
  if (j-i > 1)
    rhs -= sqrtT.block(i, i+1, 1, j-i-1) * sqrtT.block(i+1, j, j-i-1, 2);
  Matrix<Scalar,2,2> A = sqrtT.coeff(i,i) * Matrix<Scalar,2,2>::Identity();
  A += sqrtT.template block<2,2>(j,j).transpose();
  sqrtT.template block<1,2>(i,j).transpose() = A.fullPivLu().solve(rhs.transpose());
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x1_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,1> rhs = T.template block<2,1>(i,j);
  if (j-i > 2)
    rhs -= sqrtT.block(i, i+2, 2, j-i-2) * sqrtT.block(i+2, j, j-i-2, 1);
  Matrix<Scalar,2,2> A = sqrtT.coeff(j,j) * Matrix<Scalar,2,2>::Identity();
  A += sqrtT.template block<2,2>(i,i);
  sqrtT.template block<2,1>(i,j) = A.fullPivLu().solve(rhs);
}

// solves the equation A X + X B = C where all matrices are 2-by-2
template <typename MatrixType>
void matrix_sqrt_quasi_triangular_solve_auxiliary_equation(MatrixType& X, const MatrixType& A, const MatrixType& B, const MatrixType& C)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,4,4> coeffMatrix = Matrix<Scalar,4,4>::Zero();
  coeffMatrix.coeffRef(0,0) = A.coeff(0,0) + B.coeff(0,0);
  coeffMatrix.coeffRef(1,1) = A.coeff(0,0) + B.coeff(1,1);
  coeffMatrix.coeffRef(2,2) = A.coeff(1,1) + B.coeff(0,0);
  coeffMatrix.coeffRef(3,3) = A.coeff(1,1) + B.coeff(1,1);
  coeffMatrix.coeffRef(0,1) = B.coeff(1,0);
  coeffMatrix.coeffRef(0,2) = A.coeff(0,1);
  coeffMatrix.coeffRef(1,0) = B.coeff(0,1);
  coeffMatrix.coeffRef(1,3) = A.coeff(0,1);
  coeffMatrix.coeffRef(2,0) = A.coeff(1,0);
  coeffMatrix.coeffRef(2,3) = B.coeff(1,0);
  coeffMatrix.coeffRef(3,1) = A.coeff(1,0);
  coeffMatrix.coeffRef(3,2) = B.coeff(0,1);

  Matrix<Scalar,4,1> rhs;
  rhs.coeffRef(0) = C.coeff(0,0);
  rhs.coeffRef(1) = C.coeff(0,1);
  rhs.coeffRef(2) = C.coeff(1,0);
  rhs.coeffRef(3) = C.coeff(1,1);

  Matrix<Scalar,4,1> result;
  result = coeffMatrix.fullPivLu().solve(rhs);

  X.coeffRef(0,0) = result.coeff(0);
  X.coeffRef(0,1) = result.coeff(1);
  X.coeffRef(1,0) = result.coeff(2);
  X.coeffRef(1,1) = result.coeff(3);
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x2_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,2> A = sqrtT.template block<2,2>(i,i);
  Matrix<Scalar,2,2> B = sqrtT.template block<2,2>(j,j);
  Matrix<Scalar,2,2> C = T.template block<2,2>(i,j);
  if (j-i > 2)
    C -= sqrtT.block(i, i+2, 2, j-i-2) * sqrtT.block(i+2, j, j-i-2, 2);
  Matrix<Scalar,2,2> X;
  matrix_sqrt_quasi_triangular_solve_auxiliary_equation(X, A, B, C);
  sqrtT.template block<2,2>(i,j) = X;
}

// pre:  T is quasi-upper-triangular and sqrtT is a zero matrix of the same size
// post: the diagonal blocks of sqrtT are the square roots of the diagonal blocks of T
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_diagonal(const MatrixType& T, ResultType& sqrtT)
{
  using std::sqrt;
  const Index size = T.rows();
  for (Index i = 0; i < size; i++) {
    if (i == size - 1 || T.coeff(i+1, i) == 0) {
      eigen_assert(T(i,i) >= 0);
      sqrtT.coeffRef(i,i) = sqrt(T.coeff(i,i));
    }
    else {
      matrix_sqrt_quasi_triangular_2x2_diagonal_block(T, i, sqrtT);
      ++i;
    }
  }
}

// pre:  T is quasi-upper-triangular and diagonal blocks of sqrtT are square root of diagonal blocks of T.
// post: sqrtT is the square root of T.
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_off_diagonal(const MatrixType& T, ResultType& sqrtT)
{
  const Index size = T.rows();
  for (Index j = 1; j < size; j++) {
      if (T.coeff(j, j-1) != 0)  // if T(j-1:j, j-1:j) is a 2-by-2 block
	continue;
    for (Index i = j-1; i >= 0; i--) {
      if (i > 0 && T.coeff(i, i-1) != 0)  // if T(i-1:i, i-1:i) is a 2-by-2 block
	continue;
      bool iBlockIs2x2 = (i < size - 1) && (T.coeff(i+1, i) != 0);
      bool jBlockIs2x2 = (j < size - 1) && (T.coeff(j+1, j) != 0);
      if (iBlockIs2x2 && jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_2x2_off_diagonal_block(T, i, j, sqrtT);
      else if (iBlockIs2x2 && !jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_2x1_off_diagonal_block(T, i, j, sqrtT);
      else if (!iBlockIs2x2 && jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_1x2_off_diagonal_block(T, i, j, sqrtT);
      else if (!iBlockIs2x2 && !jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_1x1_off_diagonal_block(T, i, j, sqrtT);
    }
  }
}

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  * \brief Compute matrix square root of quasi-triangular matrix.
  *
  * \tparam  MatrixType  type of \p arg, the argument of matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  ResultType  type of \p result, where result is to be stored.
  * \param[in]  arg      argument of matrix square root.
  * \param[out] result   matrix square root of upper Hessenberg part of \p arg.
  *
  * This function computes the square root of the upper quasi-triangular matrix stored in the upper
  * Hessenberg part of \p arg.  Only the upper Hessenberg part of \p result is updated, the rest is
  * not touched.  See MatrixBase::sqrt() for details on how this computation is implemented.
  *
  * \sa MatrixSquareRoot, MatrixSquareRootQuasiTriangular
  */
template <typename MatrixType, typename ResultType> 
void matrix_sqrt_quasi_triangular(const MatrixType &arg, ResultType &result)
{
  eigen_assert(arg.rows() == arg.cols());
  result.resize(arg.rows(), arg.cols());
  internal::matrix_sqrt_quasi_triangular_diagonal(arg, result);
  internal::matrix_sqrt_quasi_triangular_off_diagonal(arg, result);
}


/** \ingroup MatrixFunctions_Module
  * \brief Compute matrix square root of triangular matrix.
  *
  * \tparam  MatrixType  type of \p arg, the argument of matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  ResultType  type of \p result, where result is to be stored.
  * \param[in]  arg      argument of matrix square root.
  * \param[out] result   matrix square root of upper triangular part of \p arg.
  *
  * Only the upper triangular part (including the diagonal) of \p result is updated, the rest is not
  * touched.  See MatrixBase::sqrt() for details on how this computation is implemented.
  *
  * \sa MatrixSquareRoot, MatrixSquareRootQuasiTriangular
  */
template <typename MatrixType, typename ResultType> 
void matrix_sqrt_triangular(const MatrixType &arg, ResultType &result)
{
  using std::sqrt;
  typedef typename MatrixType::Scalar Scalar;

  eigen_assert(arg.rows() == arg.cols());

  // Compute square root of arg and store it in upper triangular part of result
  // This uses that the square root of triangular matrices can be computed directly.
  result.resize(arg.rows(), arg.cols());
  for (Index i = 0; i < arg.rows(); i++) {
    result.coeffRef(i,i) = sqrt(arg.coeff(i,i));
  }
  for (Index j = 1; j < arg.cols(); j++) {
    for (Index i = j-1; i >= 0; i--) {
      // if i = j-1, then segment has length 0 so tmp = 0
      Scalar tmp = (result.row(i).segment(i+1,j-i-1) * result.col(j).segment(i+1,j-i-1)).value();
      // denominator may be zero if original matrix is singular
      result.coeffRef(i,j) = (arg.coeff(i,j) - tmp) / (result.coeff(i,i) + result.coeff(j,j));
    }
  }
}


namespace internal {

/** \ingroup MatrixFunctions_Module
  * \brief Helper struct for computing matrix square roots of general matrices.
  * \tparam  MatrixType  type of the argument of the matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  *
  * \sa MatrixSquareRootTriangular, MatrixSquareRootQuasiTriangular, MatrixBase::sqrt()
  */
template <typename MatrixType, int IsComplex = NumTraits<typename internal::traits<MatrixType>::Scalar>::IsComplex>
struct matrix_sqrt_compute
{
  /** \brief Compute the matrix square root
    *
    * \param[in]  arg     matrix whose square root is to be computed.
    * \param[out] result  square root of \p arg.
    *
    * See MatrixBase::sqrt() for details on how this computation is implemented.
    */
  template <typename ResultType> static void run(const MatrixType &arg, ResultType &result);    
};


// ********** Partial specialization for real matrices **********

template <typename MatrixType>
struct matrix_sqrt_compute<MatrixType, 0>
{
  typedef typename MatrixType::PlainObject PlainType;
  template <typename ResultType>
  static void run(const MatrixType &arg, ResultType &result)
  {
    eigen_assert(arg.rows() == arg.cols());

    // Compute Schur decomposition of arg
    const RealSchur<PlainType> schurOfA(arg);
    const PlainType& T = schurOfA.matrixT();
    const PlainType& U = schurOfA.matrixU();
    
    // Compute square root of T
    PlainType sqrtT = PlainType::Zero(arg.rows(), arg.cols());
    matrix_sqrt_quasi_triangular(T, sqrtT);
    
    // Compute square root of arg
    result = U * sqrtT * U.adjoint();
  }
};


// ********** Partial specialization for complex matrices **********

template <typename MatrixType>
struct matrix_sqrt_compute<MatrixType, 1>
{
  typedef typename MatrixType::PlainObject PlainType;
  template <typename ResultType>
  static void run(const MatrixType &arg, ResultType &result)
  {
    eigen_assert(arg.rows() == arg.cols());

    // Compute Schur decomposition of arg
    const ComplexSchur<PlainType> schurOfA(arg);
    const PlainType& T = schurOfA.matrixT();
    const PlainType& U = schurOfA.matrixU();
    
    // Compute square root of T
    PlainType sqrtT;
    matrix_sqrt_triangular(T, sqrtT);
    
    // Compute square root of arg
    result = U * (sqrtT.template triangularView<Upper>() * U.adjoint());
  }
};

} // end namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix square root of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix square root.
  *
  * This class holds the argument to the matrix square root until it
  * is assigned or evaluated for some other reason (so the argument
  * should not be changed in the meantime). It is the return type of
  * MatrixBase::sqrt() and most of the time this is the only way it is
  * used.
  */
template<typename Derived> class MatrixSquareRootReturnValue
: public ReturnByValue<MatrixSquareRootReturnValue<Derived> >
{
  protected:
    typedef typename internal::ref_selector<Derived>::type DerivedNested;

  public:
    /** \brief Constructor.
      *
      * \param[in]  src  %Matrix (expression) forming the argument of the
      * matrix square root.
      */
    explicit MatrixSquareRootReturnValue(const Derived& src) : m_src(src) { }

    /** \brief Compute the matrix square root.
      *
      * \param[out]  result  the matrix square root of \p src in the
      * constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      typedef typename internal::nested_eval<Derived, 10>::type DerivedEvalType;
      typedef typename internal::remove_all<DerivedEvalType>::type DerivedEvalTypeClean;
      DerivedEvalType tmp(m_src);
      internal::matrix_sqrt_compute<DerivedEvalTypeClean>::run(tmp, result);
    }

    Index rows() const { return m_src.rows(); }
    Index cols() const { return m_src.cols(); }

  protected:
    const DerivedNested m_src;
};

namespace internal {
template<typename Derived>
struct traits<MatrixSquareRootReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}

template <typename Derived>
const MatrixSquareRootReturnValue<Derived> MatrixBase<Derived>::sqrt() const
{
  eigen_assert(rows() == cols());
  return MatrixSquareRootReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_FUNCTION


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/StemFunction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STEM_FUNCTION
#define EIGEN_STEM_FUNCTION

namespace Eigen { 

namespace internal {

/** \brief The exponential function (and its derivatives). */
template <typename Scalar>
Scalar stem_function_exp(Scalar x, int)
{
  using std::exp;
  return exp(x);
}

/** \brief Cosine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_cos(Scalar x, int n)
{
  using std::cos;
  using std::sin;
  Scalar res;

  switch (n % 4) {
  case 0: 
    res = std::cos(x);
    break;
  case 1:
    res = -std::sin(x);
    break;
  case 2:
    res = -std::cos(x);
    break;
  case 3:
    res = std::sin(x);
    break;
  }
  return res;
}

/** \brief Sine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_sin(Scalar x, int n)
{
  using std::cos;
  using std::sin;
  Scalar res;

  switch (n % 4) {
  case 0:
    res = std::sin(x);
    break;
  case 1:
    res = std::cos(x);
    break;
  case 2:
    res = -std::sin(x);
    break;
  case 3:
    res = -std::cos(x);
    break;
  }
  return res;
}

/** \brief Hyperbolic cosine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_cosh(Scalar x, int n)
{
  using std::cosh;
  using std::sinh;
  Scalar res;
  
  switch (n % 2) {
  case 0:
    res = std::cosh(x);
    break;
  case 1:
    res = std::sinh(x);
    break;
  }
  return res;
}
	
/** \brief Hyperbolic sine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_sinh(Scalar x, int n)
{
  using std::cosh;
  using std::sinh;
  Scalar res;
  
  switch (n % 2) {
  case 0:
    res = std::sinh(x);
    break;
  case 1:
    res = std::cosh(x);
    break;
  }
  return res;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_STEM_FUNCTION


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MoreVectorization/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Rohit Garg <rpg.314@gmail.com>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H
#define EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H

namespace Eigen { 

namespace internal {

/** \internal \returns the arcsin of \a a (coeff-wise) */
template<typename Packet> inline static Packet pasin(Packet a) { return std::asin(a); }

#ifdef EIGEN_VECTORIZE_SSE

template<> EIGEN_DONT_INLINE Packet4f pasin(Packet4f x)
{
  _EIGEN_DECLARE_CONST_Packet4f(half, 0.5);
  _EIGEN_DECLARE_CONST_Packet4f(minus_half, -0.5);
  _EIGEN_DECLARE_CONST_Packet4f(3half, 1.5);

  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(sign_mask, 0x80000000);

  _EIGEN_DECLARE_CONST_Packet4f(pi, 3.141592654);
  _EIGEN_DECLARE_CONST_Packet4f(pi_over_2, 3.141592654*0.5);

  _EIGEN_DECLARE_CONST_Packet4f(asin1, 4.2163199048E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin2, 2.4181311049E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin3, 4.5470025998E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin4, 7.4953002686E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin5, 1.6666752422E-1);

  Packet4f a = pabs(x);//got the absolute value

  Packet4f sign_bit= _mm_and_ps(x, p4f_sign_mask);//extracted the sign bit

  Packet4f z1,z2;//will need them during computation    


//will compute the two branches for asin
//so first compare with half

  Packet4f branch_mask= _mm_cmpgt_ps(a, p4f_half);//this is to select which branch to take
//both will be taken, and finally results will be merged
//the branch for values >0.5

    {
//the core series expansion 
    z1=pmadd(p4f_minus_half,a,p4f_half);
    Packet4f x1=psqrt(z1);
    Packet4f s1=pmadd(p4f_asin1, z1, p4f_asin2);
    Packet4f s2=pmadd(s1, z1, p4f_asin3);
    Packet4f s3=pmadd(s2,z1, p4f_asin4);
    Packet4f s4=pmadd(s3,z1, p4f_asin5);
    Packet4f temp=pmul(s4,z1);//not really a madd but a mul by z so that the next term can be a madd
    z1=pmadd(temp,x1,x1);
    z1=padd(z1,z1);
    z1=psub(p4f_pi_over_2,z1);
    }

    {
//the core series expansion 
    Packet4f x2=a;
    z2=pmul(x2,x2);
    Packet4f s1=pmadd(p4f_asin1, z2, p4f_asin2);
    Packet4f s2=pmadd(s1, z2, p4f_asin3);
    Packet4f s3=pmadd(s2,z2, p4f_asin4);
    Packet4f s4=pmadd(s3,z2, p4f_asin5);
    Packet4f temp=pmul(s4,z2);//not really a madd but a mul by z so that the next term can be a madd
    z2=pmadd(temp,x2,x2);
    }

/* select the correct result from the two branch evaluations */
  z1  = _mm_and_ps(branch_mask, z1);
  z2  = _mm_andnot_ps(branch_mask, z2);
  Packet4f z  = _mm_or_ps(z1,z2);

/* update the sign */
  return _mm_xor_ps(z, sign_bit);
}

#endif // EIGEN_VECTORIZE_SSE

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/HybridNonLinearSolver.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HYBRIDNONLINEARSOLVER_H
#define EIGEN_HYBRIDNONLINEARSOLVER_H

namespace Eigen { 

namespace HybridNonLinearSolverSpace { 
    enum Status {
        Running = -1,
        ImproperInputParameters = 0,
        RelativeErrorTooSmall = 1,
        TooManyFunctionEvaluation = 2,
        TolTooSmall = 3,
        NotMakingProgressJacobian = 4,
        NotMakingProgressIterations = 5,
        UserAsked = 6
    };
}

/**
  * \ingroup NonLinearOptimization_Module
  * \brief Finds a zero of a system of n
  * nonlinear functions in n variables by a modification of the Powell
  * hybrid method ("dogleg").
  *
  * The user must provide a subroutine which calculates the
  * functions. The Jacobian is either provided by the user, or approximated
  * using a forward-difference method.
  *
  */
template<typename FunctorType, typename Scalar=double>
class HybridNonLinearSolver
{
public:
    typedef DenseIndex Index;

    HybridNonLinearSolver(FunctorType &_functor)
        : functor(_functor) { nfev=njev=iter = 0;  fnorm= 0.; useExternalScaling=false;}

    struct Parameters {
        Parameters()
            : factor(Scalar(100.))
            , maxfev(1000)
            , xtol(numext::sqrt(NumTraits<Scalar>::epsilon()))
            , nb_of_subdiagonals(-1)
            , nb_of_superdiagonals(-1)
            , epsfcn(Scalar(0.)) {}
        Scalar factor;
        Index maxfev;   // maximum number of function evaluation
        Scalar xtol;
        Index nb_of_subdiagonals;
        Index nb_of_superdiagonals;
        Scalar epsfcn;
    };
    typedef Matrix< Scalar, Dynamic, 1 > FVectorType;
    typedef Matrix< Scalar, Dynamic, Dynamic > JacobianType;
    /* TODO: if eigen provides a triangular storage, use it here */
    typedef Matrix< Scalar, Dynamic, Dynamic > UpperTriangularType;

    HybridNonLinearSolverSpace::Status hybrj1(
            FVectorType  &x,
            const Scalar tol = numext::sqrt(NumTraits<Scalar>::epsilon())
            );

    HybridNonLinearSolverSpace::Status solveInit(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveOneStep(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solve(FVectorType  &x);

    HybridNonLinearSolverSpace::Status hybrd1(
            FVectorType  &x,
            const Scalar tol = numext::sqrt(NumTraits<Scalar>::epsilon())
            );

    HybridNonLinearSolverSpace::Status solveNumericalDiffInit(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveNumericalDiffOneStep(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveNumericalDiff(FVectorType  &x);

    void resetParameters(void) { parameters = Parameters(); }
    Parameters parameters;
    FVectorType  fvec, qtf, diag;
    JacobianType fjac;
    UpperTriangularType R;
    Index nfev;
    Index njev;
    Index iter;
    Scalar fnorm;
    bool useExternalScaling; 
private:
    FunctorType &functor;
    Index n;
    Scalar sum;
    bool sing;
    Scalar temp;
    Scalar delta;
    bool jeval;
    Index ncsuc;
    Scalar ratio;
    Scalar pnorm, xnorm, fnorm1;
    Index nslow1, nslow2;
    Index ncfail;
    Scalar actred, prered;
    FVectorType wa1, wa2, wa3, wa4;

    HybridNonLinearSolver& operator=(const HybridNonLinearSolver&);
};



template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::hybrj1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();

    /* check the input parameters for errors. */
    if (n <= 0 || tol < 0.)
        return HybridNonLinearSolverSpace::ImproperInputParameters;

    resetParameters();
    parameters.maxfev = 100*(n+1);
    parameters.xtol = tol;
    diag.setConstant(n, 1.);
    useExternalScaling = true;
    return solve(x);
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveInit(FVectorType  &x)
{
    n = x.size();

    wa1.resize(n); wa2.resize(n); wa3.resize(n); wa4.resize(n);
    fvec.resize(n);
    qtf.resize(n);
    fjac.resize(n, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || parameters.xtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0. )
        return HybridNonLinearSolverSpace::ImproperInputParameters;
    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return HybridNonLinearSolverSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize iteration counter and monitors. */
    iter = 1;
    ncsuc = 0;
    ncfail = 0;
    nslow1 = 0;
    nslow2 = 0;

    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveOneStep(FVectorType  &x)
{
    using std::abs;
    
    eigen_assert(x.size()==n); // check the caller is not cheating us

    Index j;
    std::vector<JacobiRotation<Scalar> > v_givens(n), w_givens(n);

    jeval = true;

    /* calculate the jacobian matrix. */
    if ( functor.df(x, fjac) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    ++njev;

    wa2 = fjac.colwise().blueNorm();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.) ? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the qr factorization of the jacobian. */
    HouseholderQR<JacobianType> qrfac(fjac); // no pivoting:

    /* copy the triangular factor of the qr factorization into r. */
    R = qrfac.matrixQR();

    /* accumulate the orthogonal factor in fjac. */
    fjac = qrfac.householderQ();

    /* form (q transpose)*fvec and store in qtf. */
    qtf = fjac.transpose() * fvec;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    while (true) {
        /* determine the direction p. */
        internal::dogleg<Scalar>(R, diag, qtf, delta, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return HybridNonLinearSolverSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (fnorm1 < fnorm) /* Computing 2nd power */
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction. */
        wa3 = R.template triangularView<Upper>()*wa1 + qtf;
        temp = wa3.stableNorm();
        prered = 0.;
        if (temp < fnorm) /* Computing 2nd power */
            prered = 1. - numext::abs2(temp / fnorm);

        /* compute the ratio of the actual to the predicted reduction. */
        ratio = 0.;
        if (prered > 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio < Scalar(.1)) {
            ncsuc = 0;
            ++ncfail;
            delta = Scalar(.5) * delta;
        } else {
            ncfail = 0;
            ++ncsuc;
            if (ratio >= Scalar(.5) || ncsuc > 1)
                delta = (std::max)(delta, pnorm / Scalar(.5));
            if (abs(ratio - 1.) <= Scalar(.1)) {
                delta = pnorm / Scalar(.5);
            }
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* determine the progress of the iteration. */
        ++nslow1;
        if (actred >= Scalar(.001))
            nslow1 = 0;
        if (jeval)
            ++nslow2;
        if (actred >= Scalar(.1))
            nslow2 = 0;

        /* test for convergence. */
        if (delta <= parameters.xtol * xnorm || fnorm == 0.)
            return HybridNonLinearSolverSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return HybridNonLinearSolverSpace::TooManyFunctionEvaluation;
        if (Scalar(.1) * (std::max)(Scalar(.1) * delta, pnorm) <= NumTraits<Scalar>::epsilon() * xnorm)
            return HybridNonLinearSolverSpace::TolTooSmall;
        if (nslow2 == 5)
            return HybridNonLinearSolverSpace::NotMakingProgressJacobian;
        if (nslow1 == 10)
            return HybridNonLinearSolverSpace::NotMakingProgressIterations;

        /* criterion for recalculating jacobian. */
        if (ncfail == 2)
            break; // leave inner loop and go for the next outer loop iteration

        /* calculate the rank one modification to the jacobian */
        /* and update qtf if necessary. */
        wa1 = diag.cwiseProduct( diag.cwiseProduct(wa1)/pnorm );
        wa2 = fjac.transpose() * wa4;
        if (ratio >= Scalar(1e-4))
            qtf = wa2;
        wa2 = (wa2-wa3)/pnorm;

        /* compute the qr factorization of the updated jacobian. */
        internal::r1updt<Scalar>(R, wa1, v_givens, w_givens, wa2, wa3, &sing);
        internal::r1mpyq<Scalar>(n, n, fjac.data(), v_givens, w_givens);
        internal::r1mpyq<Scalar>(1, n, qtf.data(), v_givens, w_givens);

        jeval = false;
    }
    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solve(FVectorType  &x)
{
    HybridNonLinearSolverSpace::Status status = solveInit(x);
    if (status==HybridNonLinearSolverSpace::ImproperInputParameters)
        return status;
    while (status==HybridNonLinearSolverSpace::Running)
        status = solveOneStep(x);
    return status;
}



template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::hybrd1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();

    /* check the input parameters for errors. */
    if (n <= 0 || tol < 0.)
        return HybridNonLinearSolverSpace::ImproperInputParameters;

    resetParameters();
    parameters.maxfev = 200*(n+1);
    parameters.xtol = tol;

    diag.setConstant(n, 1.);
    useExternalScaling = true;
    return solveNumericalDiff(x);
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiffInit(FVectorType  &x)
{
    n = x.size();

    if (parameters.nb_of_subdiagonals<0) parameters.nb_of_subdiagonals= n-1;
    if (parameters.nb_of_superdiagonals<0) parameters.nb_of_superdiagonals= n-1;

    wa1.resize(n); wa2.resize(n); wa3.resize(n); wa4.resize(n);
    qtf.resize(n);
    fjac.resize(n, n);
    fvec.resize(n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || parameters.xtol < 0. || parameters.maxfev <= 0 || parameters.nb_of_subdiagonals< 0 || parameters.nb_of_superdiagonals< 0 || parameters.factor <= 0. )
        return HybridNonLinearSolverSpace::ImproperInputParameters;
    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return HybridNonLinearSolverSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize iteration counter and monitors. */
    iter = 1;
    ncsuc = 0;
    ncfail = 0;
    nslow1 = 0;
    nslow2 = 0;

    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiffOneStep(FVectorType  &x)
{
    using std::sqrt;
    using std::abs;
    
    assert(x.size()==n); // check the caller is not cheating us

    Index j;
    std::vector<JacobiRotation<Scalar> > v_givens(n), w_givens(n);

    jeval = true;
    if (parameters.nb_of_subdiagonals<0) parameters.nb_of_subdiagonals= n-1;
    if (parameters.nb_of_superdiagonals<0) parameters.nb_of_superdiagonals= n-1;

    /* calculate the jacobian matrix. */
    if (internal::fdjac1(functor, x, fvec, fjac, parameters.nb_of_subdiagonals, parameters.nb_of_superdiagonals, parameters.epsfcn) <0)
        return HybridNonLinearSolverSpace::UserAsked;
    nfev += (std::min)(parameters.nb_of_subdiagonals+parameters.nb_of_superdiagonals+ 1, n);

    wa2 = fjac.colwise().blueNorm();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.) ? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the qr factorization of the jacobian. */
    HouseholderQR<JacobianType> qrfac(fjac); // no pivoting:

    /* copy the triangular factor of the qr factorization into r. */
    R = qrfac.matrixQR();

    /* accumulate the orthogonal factor in fjac. */
    fjac = qrfac.householderQ();

    /* form (q transpose)*fvec and store in qtf. */
    qtf = fjac.transpose() * fvec;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    while (true) {
        /* determine the direction p. */
        internal::dogleg<Scalar>(R, diag, qtf, delta, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return HybridNonLinearSolverSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (fnorm1 < fnorm) /* Computing 2nd power */
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction. */
        wa3 = R.template triangularView<Upper>()*wa1 + qtf;
        temp = wa3.stableNorm();
        prered = 0.;
        if (temp < fnorm) /* Computing 2nd power */
            prered = 1. - numext::abs2(temp / fnorm);

        /* compute the ratio of the actual to the predicted reduction. */
        ratio = 0.;
        if (prered > 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio < Scalar(.1)) {
            ncsuc = 0;
            ++ncfail;
            delta = Scalar(.5) * delta;
        } else {
            ncfail = 0;
            ++ncsuc;
            if (ratio >= Scalar(.5) || ncsuc > 1)
                delta = (std::max)(delta, pnorm / Scalar(.5));
            if (abs(ratio - 1.) <= Scalar(.1)) {
                delta = pnorm / Scalar(.5);
            }
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* determine the progress of the iteration. */
        ++nslow1;
        if (actred >= Scalar(.001))
            nslow1 = 0;
        if (jeval)
            ++nslow2;
        if (actred >= Scalar(.1))
            nslow2 = 0;

        /* test for convergence. */
        if (delta <= parameters.xtol * xnorm || fnorm == 0.)
            return HybridNonLinearSolverSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return HybridNonLinearSolverSpace::TooManyFunctionEvaluation;
        if (Scalar(.1) * (std::max)(Scalar(.1) * delta, pnorm) <= NumTraits<Scalar>::epsilon() * xnorm)
            return HybridNonLinearSolverSpace::TolTooSmall;
        if (nslow2 == 5)
            return HybridNonLinearSolverSpace::NotMakingProgressJacobian;
        if (nslow1 == 10)
            return HybridNonLinearSolverSpace::NotMakingProgressIterations;

        /* criterion for recalculating jacobian. */
        if (ncfail == 2)
            break; // leave inner loop and go for the next outer loop iteration

        /* calculate the rank one modification to the jacobian */
        /* and update qtf if necessary. */
        wa1 = diag.cwiseProduct( diag.cwiseProduct(wa1)/pnorm );
        wa2 = fjac.transpose() * wa4;
        if (ratio >= Scalar(1e-4))
            qtf = wa2;
        wa2 = (wa2-wa3)/pnorm;

        /* compute the qr factorization of the updated jacobian. */
        internal::r1updt<Scalar>(R, wa1, v_givens, w_givens, wa2, wa3, &sing);
        internal::r1mpyq<Scalar>(n, n, fjac.data(), v_givens, w_givens);
        internal::r1mpyq<Scalar>(1, n, qtf.data(), v_givens, w_givens);

        jeval = false;
    }
    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiff(FVectorType  &x)
{
    HybridNonLinearSolverSpace::Status status = solveNumericalDiffInit(x);
    if (status==HybridNonLinearSolverSpace::ImproperInputParameters)
        return status;
    while (status==HybridNonLinearSolverSpace::Running)
        status = solveNumericalDiffOneStep(x);
    return status;
}

} // end namespace Eigen

#endif // EIGEN_HYBRIDNONLINEARSOLVER_H

//vim: ai ts=4 sts=4 et sw=4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/LevenbergMarquardt.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT__H
#define EIGEN_LEVENBERGMARQUARDT__H

namespace Eigen { 

namespace LevenbergMarquardtSpace {
    enum Status {
        NotStarted = -2,
        Running = -1,
        ImproperInputParameters = 0,
        RelativeReductionTooSmall = 1,
        RelativeErrorTooSmall = 2,
        RelativeErrorAndReductionTooSmall = 3,
        CosinusTooSmall = 4,
        TooManyFunctionEvaluation = 5,
        FtolTooSmall = 6,
        XtolTooSmall = 7,
        GtolTooSmall = 8,
        UserAsked = 9
    };
}



/**
  * \ingroup NonLinearOptimization_Module
  * \brief Performs non linear optimization over a non-linear function,
  * using a variant of the Levenberg Marquardt algorithm.
  *
  * Check wikipedia for more information.
  * http://en.wikipedia.org/wiki/Levenberg%E2%80%93Marquardt_algorithm
  */
template<typename FunctorType, typename Scalar=double>
class LevenbergMarquardt
{
    static Scalar sqrt_epsilon()
    {
      using std::sqrt;
      return sqrt(NumTraits<Scalar>::epsilon());
    }
    
public:
    LevenbergMarquardt(FunctorType &_functor)
        : functor(_functor) { nfev = njev = iter = 0;  fnorm = gnorm = 0.; useExternalScaling=false; }

    typedef DenseIndex Index;
    
    struct Parameters {
        Parameters()
            : factor(Scalar(100.))
            , maxfev(400)
            , ftol(sqrt_epsilon())
            , xtol(sqrt_epsilon())
            , gtol(Scalar(0.))
            , epsfcn(Scalar(0.)) {}
        Scalar factor;
        Index maxfev;   // maximum number of function evaluation
        Scalar ftol;
        Scalar xtol;
        Scalar gtol;
        Scalar epsfcn;
    };

    typedef Matrix< Scalar, Dynamic, 1 > FVectorType;
    typedef Matrix< Scalar, Dynamic, Dynamic > JacobianType;

    LevenbergMarquardtSpace::Status lmder1(
            FVectorType &x,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status minimize(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeInit(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeOneStep(FVectorType &x);

    static LevenbergMarquardtSpace::Status lmdif1(
            FunctorType &functor,
            FVectorType &x,
            Index *nfev,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status lmstr1(
            FVectorType  &x,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status minimizeOptimumStorage(FVectorType  &x);
    LevenbergMarquardtSpace::Status minimizeOptimumStorageInit(FVectorType  &x);
    LevenbergMarquardtSpace::Status minimizeOptimumStorageOneStep(FVectorType  &x);

    void resetParameters(void) { parameters = Parameters(); }

    Parameters parameters;
    FVectorType  fvec, qtf, diag;
    JacobianType fjac;
    PermutationMatrix<Dynamic,Dynamic> permutation;
    Index nfev;
    Index njev;
    Index iter;
    Scalar fnorm, gnorm;
    bool useExternalScaling; 

    Scalar lm_param(void) { return par; }
private:
    
    FunctorType &functor;
    Index n;
    Index m;
    FVectorType wa1, wa2, wa3, wa4;

    Scalar par, sum;
    Scalar temp, temp1, temp2;
    Scalar delta;
    Scalar ratio;
    Scalar pnorm, xnorm, fnorm1, actred, dirder, prered;

    LevenbergMarquardt& operator=(const LevenbergMarquardt&);
};

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmder1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    parameters.ftol = tol;
    parameters.xtol = tol;
    parameters.maxfev = 100*(n+1);

    return minimize(x);
}


template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimize(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters)
        return status;
    do {
        status = minimizeOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
    return status;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeInit(FVectorType  &x)
{
    n = x.size();
    m = functor.values();

    wa1.resize(n); wa2.resize(n); wa3.resize(n);
    wa4.resize(m);
    fvec.resize(m);
    fjac.resize(m, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");
    qtf.resize(n);

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || parameters.ftol < 0. || parameters.xtol < 0. || parameters.gtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return LevenbergMarquardtSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    par = 0.;
    iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOneStep(FVectorType  &x)
{
    using std::abs;
    using std::sqrt;

    eigen_assert(x.size()==n); // check the caller is not cheating us

    /* calculate the jacobian matrix. */
    Index df_ret = functor.df(x, fjac);
    if (df_ret<0)
        return LevenbergMarquardtSpace::UserAsked;
    if (df_ret>0)
        // numerical diff, we evaluated the function df_ret times
        nfev += df_ret;
    else njev++;

    /* compute the qr factorization of the jacobian. */
    wa2 = fjac.colwise().blueNorm();
    ColPivHouseholderQR<JacobianType> qrfac(fjac);
    fjac = qrfac.matrixQR();
    permutation = qrfac.colsPermutation();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (Index j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.)? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* form (q transpose)*fvec and store the first n components in */
    /* qtf. */
    wa4 = fvec;
    wa4.applyOnTheLeft(qrfac.householderQ().adjoint());
    qtf = wa4.head(n);

    /* compute the norm of the scaled gradient. */
    gnorm = 0.;
    if (fnorm != 0.)
        for (Index j = 0; j < n; ++j)
            if (wa2[permutation.indices()[j]] != 0.)
                gnorm = (std::max)(gnorm, abs( fjac.col(j).head(j+1).dot(qtf.head(j+1)/fnorm) / wa2[permutation.indices()[j]]));

    /* test for convergence of the gradient norm. */
    if (gnorm <= parameters.gtol)
        return LevenbergMarquardtSpace::CosinusTooSmall;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    do {

        /* determine the levenberg-marquardt parameter. */
        internal::lmpar2<Scalar>(qrfac, diag, qtf, delta, par, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return LevenbergMarquardtSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (Scalar(.1) * fnorm1 < fnorm)
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction and */
        /* the scaled directional derivative. */
        wa3 = fjac.template triangularView<Upper>() * (qrfac.colsPermutation().inverse() *wa1);
        temp1 = numext::abs2(wa3.stableNorm() / fnorm);
        temp2 = numext::abs2(sqrt(par) * pnorm / fnorm);
        prered = temp1 + temp2 / Scalar(.5);
        dirder = -(temp1 + temp2);

        /* compute the ratio of the actual to the predicted */
        /* reduction. */
        ratio = 0.;
        if (prered != 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio <= Scalar(.25)) {
            if (actred >= 0.)
                temp = Scalar(.5);
            if (actred < 0.)
                temp = Scalar(.5) * dirder / (dirder + Scalar(.5) * actred);
            if (Scalar(.1) * fnorm1 >= fnorm || temp < Scalar(.1))
                temp = Scalar(.1);
            /* Computing MIN */
            delta = temp * (std::min)(delta, pnorm / Scalar(.1));
            par /= temp;
        } else if (!(par != 0. && ratio < Scalar(.75))) {
            delta = pnorm / Scalar(.5);
            par = Scalar(.5) * par;
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* tests for convergence. */
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1. && delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::RelativeReductionTooSmall;
        if (delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
        if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::FtolTooSmall;
        if (delta <= NumTraits<Scalar>::epsilon() * xnorm)
            return LevenbergMarquardtSpace::XtolTooSmall;
        if (gnorm <= NumTraits<Scalar>::epsilon())
            return LevenbergMarquardtSpace::GtolTooSmall;

    } while (ratio < Scalar(1e-4));

    return LevenbergMarquardtSpace::Running;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmstr1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    parameters.ftol = tol;
    parameters.xtol = tol;
    parameters.maxfev = 100*(n+1);

    return minimizeOptimumStorage(x);
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorageInit(FVectorType  &x)
{
    n = x.size();
    m = functor.values();

    wa1.resize(n); wa2.resize(n); wa3.resize(n);
    wa4.resize(m);
    fvec.resize(m);
    // Only R is stored in fjac. Q is only used to compute 'qtf', which is
    // Q.transpose()*rhs. qtf will be updated using givens rotation,
    // instead of storing them in Q.
    // The purpose it to only use a nxn matrix, instead of mxn here, so
    // that we can handle cases where m>>n :
    fjac.resize(n, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");
    qtf.resize(n);

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || parameters.ftol < 0. || parameters.xtol < 0. || parameters.gtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return LevenbergMarquardtSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    par = 0.;
    iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}


template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorageOneStep(FVectorType  &x)
{
    using std::abs;
    using std::sqrt;
    
    eigen_assert(x.size()==n); // check the caller is not cheating us

    Index i, j;
    bool sing;

    /* compute the qr factorization of the jacobian matrix */
    /* calculated one row at a time, while simultaneously */
    /* forming (q transpose)*fvec and storing the first */
    /* n components in qtf. */
    qtf.fill(0.);
    fjac.fill(0.);
    Index rownb = 2;
    for (i = 0; i < m; ++i) {
        if (functor.df(x, wa3, rownb) < 0) return LevenbergMarquardtSpace::UserAsked;
        internal::rwupdt<Scalar>(fjac, wa3, qtf, fvec[i]);
        ++rownb;
    }
    ++njev;

    /* if the jacobian is rank deficient, call qrfac to */
    /* reorder its columns and update the components of qtf. */
    sing = false;
    for (j = 0; j < n; ++j) {
        if (fjac(j,j) == 0.)
            sing = true;
        wa2[j] = fjac.col(j).head(j).stableNorm();
    }
    permutation.setIdentity(n);
    if (sing) {
        wa2 = fjac.colwise().blueNorm();
        // TODO We have no unit test covering this code path, do not modify
        // until it is carefully tested
        ColPivHouseholderQR<JacobianType> qrfac(fjac);
        fjac = qrfac.matrixQR();
        wa1 = fjac.diagonal();
        fjac.diagonal() = qrfac.hCoeffs();
        permutation = qrfac.colsPermutation();
        // TODO : avoid this:
        for(Index ii=0; ii< fjac.cols(); ii++) fjac.col(ii).segment(ii+1, fjac.rows()-ii-1) *= fjac(ii,ii); // rescale vectors

        for (j = 0; j < n; ++j) {
            if (fjac(j,j) != 0.) {
                sum = 0.;
                for (i = j; i < n; ++i)
                    sum += fjac(i,j) * qtf[i];
                temp = -sum / fjac(j,j);
                for (i = j; i < n; ++i)
                    qtf[i] += fjac(i,j) * temp;
            }
            fjac(j,j) = wa1[j];
        }
    }

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.)? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the norm of the scaled gradient. */
    gnorm = 0.;
    if (fnorm != 0.)
        for (j = 0; j < n; ++j)
            if (wa2[permutation.indices()[j]] != 0.)
                gnorm = (std::max)(gnorm, abs( fjac.col(j).head(j+1).dot(qtf.head(j+1)/fnorm) / wa2[permutation.indices()[j]]));

    /* test for convergence of the gradient norm. */
    if (gnorm <= parameters.gtol)
        return LevenbergMarquardtSpace::CosinusTooSmall;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    do {

        /* determine the levenberg-marquardt parameter. */
        internal::lmpar<Scalar>(fjac, permutation.indices(), diag, qtf, delta, par, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return LevenbergMarquardtSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (Scalar(.1) * fnorm1 < fnorm)
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction and */
        /* the scaled directional derivative. */
        wa3 = fjac.topLeftCorner(n,n).template triangularView<Upper>() * (permutation.inverse() * wa1);
        temp1 = numext::abs2(wa3.stableNorm() / fnorm);
        temp2 = numext::abs2(sqrt(par) * pnorm / fnorm);
        prered = temp1 + temp2 / Scalar(.5);
        dirder = -(temp1 + temp2);

        /* compute the ratio of the actual to the predicted */
        /* reduction. */
        ratio = 0.;
        if (prered != 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio <= Scalar(.25)) {
            if (actred >= 0.)
                temp = Scalar(.5);
            if (actred < 0.)
                temp = Scalar(.5) * dirder / (dirder + Scalar(.5) * actred);
            if (Scalar(.1) * fnorm1 >= fnorm || temp < Scalar(.1))
                temp = Scalar(.1);
            /* Computing MIN */
            delta = temp * (std::min)(delta, pnorm / Scalar(.1));
            par /= temp;
        } else if (!(par != 0. && ratio < Scalar(.75))) {
            delta = pnorm / Scalar(.5);
            par = Scalar(.5) * par;
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* tests for convergence. */
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1. && delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::RelativeReductionTooSmall;
        if (delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
        if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::FtolTooSmall;
        if (delta <= NumTraits<Scalar>::epsilon() * xnorm)
            return LevenbergMarquardtSpace::XtolTooSmall;
        if (gnorm <= NumTraits<Scalar>::epsilon())
            return LevenbergMarquardtSpace::GtolTooSmall;

    } while (ratio < Scalar(1e-4));

    return LevenbergMarquardtSpace::Running;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorage(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeOptimumStorageInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters)
        return status;
    do {
        status = minimizeOptimumStorageOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
    return status;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmdif1(
        FunctorType &functor,
        FVectorType  &x,
        Index *nfev,
        const Scalar tol
        )
{
    Index n = x.size();
    Index m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    NumericalDiff<FunctorType> numDiff(functor);
    // embedded LevenbergMarquardt
    LevenbergMarquardt<NumericalDiff<FunctorType>, Scalar > lm(numDiff);
    lm.parameters.ftol = tol;
    lm.parameters.xtol = tol;
    lm.parameters.maxfev = 200*(n+1);

    LevenbergMarquardtSpace::Status info = LevenbergMarquardtSpace::Status(lm.minimize(x));
    if (nfev)
        * nfev = lm.nfev;
    return info;
}

} // end namespace Eigen

#endif // EIGEN_LEVENBERGMARQUARDT__H

//vim: ai ts=4 sts=4 et sw=4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/chkder.h <==
#define chkder_log10e 0.43429448190325182765
#define chkder_factor 100.

namespace Eigen { 

namespace internal {

template<typename Scalar>
void chkder(
        const Matrix< Scalar, Dynamic, 1 >  &x,
        const Matrix< Scalar, Dynamic, 1 >  &fvec,
        const Matrix< Scalar, Dynamic, Dynamic > &fjac,
        Matrix< Scalar, Dynamic, 1 >  &xp,
        const Matrix< Scalar, Dynamic, 1 >  &fvecp,
        int mode,
        Matrix< Scalar, Dynamic, 1 >  &err
        )
{
    using std::sqrt;
    using std::abs;
    using std::log;
    
    typedef DenseIndex Index;

    const Scalar eps = sqrt(NumTraits<Scalar>::epsilon());
    const Scalar epsf = chkder_factor * NumTraits<Scalar>::epsilon();
    const Scalar epslog = chkder_log10e * log(eps);
    Scalar temp;

    const Index m = fvec.size(), n = x.size();

    if (mode != 2) {
        /* mode = 1. */
        xp.resize(n);
        for (Index j = 0; j < n; ++j) {
            temp = eps * abs(x[j]);
            if (temp == 0.)
                temp = eps;
            xp[j] = x[j] + temp;
        }
    }
    else {
        /* mode = 2. */
        err.setZero(m); 
        for (Index j = 0; j < n; ++j) {
            temp = abs(x[j]);
            if (temp == 0.)
                temp = 1.;
            err += temp * fjac.col(j);
        }
        for (Index i = 0; i < m; ++i) {
            temp = 1.;
            if (fvec[i] != 0. && fvecp[i] != 0. && abs(fvecp[i] - fvec[i]) >= epsf * abs(fvec[i]))
                temp = eps * abs((fvecp[i] - fvec[i]) / eps - err[i]) / (abs(fvec[i]) + abs(fvecp[i]));
            err[i] = 1.;
            if (temp > NumTraits<Scalar>::epsilon() && temp < eps)
                err[i] = (chkder_log10e * log(temp) - epslog) / epslog;
            if (temp >= eps)
                err[i] = 0.;
        }
    }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/covar.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void covar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi &ipvt,
        Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon()) )
{
    using std::abs;
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, k, l, ii, jj;
    bool sing;
    Scalar temp;

    /* Function Body */
    const Index n = r.cols();
    const Scalar tolr = tol * abs(r(0,0));
    Matrix< Scalar, Dynamic, 1 > wa(n);
    eigen_assert(ipvt.size()==n);

    /* form the inverse of r in the full upper triangle of r. */
    l = -1;
    for (k = 0; k < n; ++k)
        if (abs(r(k,k)) > tolr) {
            r(k,k) = 1. / r(k,k);
            for (j = 0; j <= k-1; ++j) {
                temp = r(k,k) * r(j,k);
                r(j,k) = 0.;
                r.col(k).head(j+1) -= r.col(j).head(j+1) * temp;
            }
            l = k;
        }

    /* form the full upper triangle of the inverse of (r transpose)*r */
    /* in the full upper triangle of r. */
    for (k = 0; k <= l; ++k) {
        for (j = 0; j <= k-1; ++j)
            r.col(j).head(j+1) += r.col(k).head(j+1) * r(j,k);
        r.col(k).head(k+1) *= r(k,k);
    }

    /* form the full lower triangle of the covariance matrix */
    /* in the strict lower triangle of r and in wa. */
    for (j = 0; j < n; ++j) {
        jj = ipvt[j];
        sing = j > l;
        for (i = 0; i <= j; ++i) {
            if (sing)
                r(i,j) = 0.;
            ii = ipvt[i];
            if (ii > jj)
                r(ii,jj) = r(i,j);
            if (ii < jj)
                r(jj,ii) = r(i,j);
        }
        wa[jj] = r(j,j);
    }

    /* symmetrize the covariance matrix in r. */
    r.topLeftCorner(n,n).template triangularView<StrictlyUpper>() = r.topLeftCorner(n,n).transpose();
    r.diagonal() = wa;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/dogleg.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void dogleg(
        const Matrix< Scalar, Dynamic, Dynamic >  &qrfac,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Matrix< Scalar, Dynamic, 1 >  &x)
{
    using std::abs;
    using std::sqrt;
    
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j;
    Scalar sum, temp, alpha, bnorm;
    Scalar gnorm, qnorm;
    Scalar sgnorm;

    /* Function Body */
    const Scalar epsmch = NumTraits<Scalar>::epsilon();
    const Index n = qrfac.cols();
    eigen_assert(n==qtb.size());
    eigen_assert(n==x.size());
    eigen_assert(n==diag.size());
    Matrix< Scalar, Dynamic, 1 >  wa1(n), wa2(n);

    /* first, calculate the gauss-newton direction. */
    for (j = n-1; j >=0; --j) {
        temp = qrfac(j,j);
        if (temp == 0.) {
            temp = epsmch * qrfac.col(j).head(j+1).maxCoeff();
            if (temp == 0.)
                temp = epsmch;
        }
        if (j==n-1)
            x[j] = qtb[j] / temp;
        else
            x[j] = (qtb[j] - qrfac.row(j).tail(n-j-1).dot(x.tail(n-j-1))) / temp;
    }

    /* test whether the gauss-newton direction is acceptable. */
    qnorm = diag.cwiseProduct(x).stableNorm();
    if (qnorm <= delta)
        return;

    // TODO : this path is not tested by Eigen unit tests

    /* the gauss-newton direction is not acceptable. */
    /* next, calculate the scaled gradient direction. */

    wa1.fill(0.);
    for (j = 0; j < n; ++j) {
        wa1.tail(n-j) += qrfac.row(j).tail(n-j) * qtb[j];
        wa1[j] /= diag[j];
    }

    /* calculate the norm of the scaled gradient and test for */
    /* the special case in which the scaled gradient is zero. */
    gnorm = wa1.stableNorm();
    sgnorm = 0.;
    alpha = delta / qnorm;
    if (gnorm == 0.)
        goto algo_end;

    /* calculate the point along the scaled gradient */
    /* at which the quadratic is minimized. */
    wa1.array() /= (diag*gnorm).array();
    // TODO : once unit tests cover this part,:
    // wa2 = qrfac.template triangularView<Upper>() * wa1;
    for (j = 0; j < n; ++j) {
        sum = 0.;
        for (i = j; i < n; ++i) {
            sum += qrfac(j,i) * wa1[i];
        }
        wa2[j] = sum;
    }
    temp = wa2.stableNorm();
    sgnorm = gnorm / temp / temp;

    /* test whether the scaled gradient direction is acceptable. */
    alpha = 0.;
    if (sgnorm >= delta)
        goto algo_end;

    /* the scaled gradient direction is not acceptable. */
    /* finally, calculate the point along the dogleg */
    /* at which the quadratic is minimized. */
    bnorm = qtb.stableNorm();
    temp = bnorm / gnorm * (bnorm / qnorm) * (sgnorm / delta);
    temp = temp - delta / qnorm * numext::abs2(sgnorm / delta) + sqrt(numext::abs2(temp - delta / qnorm) + (1.-numext::abs2(delta / qnorm)) * (1.-numext::abs2(sgnorm / delta)));
    alpha = delta / qnorm * (1. - numext::abs2(sgnorm / delta)) / temp;
algo_end:

    /* form appropriate convex combination of the gauss-newton */
    /* direction and the scaled gradient direction. */
    temp = (1.-alpha) * (std::min)(sgnorm,delta);
    x = temp * wa1 + alpha * x;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/fdjac1.h <==
namespace Eigen { 

namespace internal {

template<typename FunctorType, typename Scalar>
DenseIndex fdjac1(
        const FunctorType &Functor,
        Matrix< Scalar, Dynamic, 1 >  &x,
        Matrix< Scalar, Dynamic, 1 >  &fvec,
        Matrix< Scalar, Dynamic, Dynamic > &fjac,
        DenseIndex ml, DenseIndex mu,
        Scalar epsfcn)
{
    using std::sqrt;
    using std::abs;
    
    typedef DenseIndex Index;

    /* Local variables */
    Scalar h;
    Index j, k;
    Scalar eps, temp;
    Index msum;
    int iflag;
    Index start, length;

    /* Function Body */
    const Scalar epsmch = NumTraits<Scalar>::epsilon();
    const Index n = x.size();
    eigen_assert(fvec.size()==n);
    Matrix< Scalar, Dynamic, 1 >  wa1(n);
    Matrix< Scalar, Dynamic, 1 >  wa2(n);

    eps = sqrt((std::max)(epsfcn,epsmch));
    msum = ml + mu + 1;
    if (msum >= n) {
        /* computation of dense approximate jacobian. */
        for (j = 0; j < n; ++j) {
            temp = x[j];
            h = eps * abs(temp);
            if (h == 0.)
                h = eps;
            x[j] = temp + h;
            iflag = Functor(x, wa1);
            if (iflag < 0)
                return iflag;
            x[j] = temp;
            fjac.col(j) = (wa1-fvec)/h;
        }

    }else {
        /* computation of banded approximate jacobian. */
        for (k = 0; k < msum; ++k) {
            for (j = k; (msum<0) ? (j>n): (j<n); j += msum) {
                wa2[j] = x[j];
                h = eps * abs(wa2[j]);
                if (h == 0.) h = eps;
                x[j] = wa2[j] + h;
            }
            iflag = Functor(x, wa1);
            if (iflag < 0)
                return iflag;
            for (j = k; (msum<0) ? (j>n): (j<n); j += msum) {
                x[j] = wa2[j];
                h = eps * abs(wa2[j]);
                if (h == 0.) h = eps;
                fjac.col(j).setZero();
                start = std::max<Index>(0,j-mu);
                length = (std::min)(n-1, j+ml) - start + 1;
                fjac.col(j).segment(start, length) = ( wa1.segment(start, length)-fvec.segment(start, length))/h;
            }
        }
    }
    return 0;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/lmpar.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void lmpar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi &ipvt,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Scalar &par,
        Matrix< Scalar, Dynamic, 1 >  &x)
{
    using std::abs;
    using std::sqrt;
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, l;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;


    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = r.cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());
    eigen_assert(n==x.size());

    Matrix< Scalar, Dynamic, 1 >  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */
    Index nsing = n-1;
    wa1 = qtb;
    for (j = 0; j < n; ++j) {
        if (r(j,j) == 0. && nsing == n-1)
            nsing = j - 1;
        if (nsing < n-1)
            wa1[j] = 0.;
    }
    for (j = nsing; j>=0; --j) {
        wa1[j] /= r(j,j);
        temp = wa1[j];
        for (i = 0; i < j ; ++i)
            wa1[i] -= r(i,j) * temp;
    }

    for (j = 0; j < n; ++j)
        x[ipvt[j]] = wa1[j];

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - delta;
    if (fp <= Scalar(0.1) * delta) {
        par = 0;
        return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (nsing >= n-1) {
        for (j = 0; j < n; ++j) {
            l = ipvt[j];
            wa1[j] = diag[l] * (wa2[l] / dxnorm);
        }
        // it's actually a triangularView.solveInplace(), though in a weird
        // way:
        for (j = 0; j < n; ++j) {
            Scalar sum = 0.;
            for (i = 0; i < j; ++i)
                sum += r(i,j) * wa1[i];
            wa1[j] = (wa1[j] - sum) / r(j,j);
        }
        temp = wa1.blueNorm();
        parl = fp / delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
        wa1[j] = r.col(j).head(j+1).dot(qtb.head(j+1)) / diag[ipvt[j]];

    gnorm = wa1.stableNorm();
    paru = gnorm / delta;
    if (paru == 0.)
        paru = dwarf / (std::min)(delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
        par = gnorm / dxnorm;

    /* beginning of an iteration. */
    while (true) {
        ++iter;

        /* evaluate the function at the current value of par. */
        if (par == 0.)
            par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
        wa1 = sqrt(par)* diag;

        Matrix< Scalar, Dynamic, 1 > sdiag(n);
        qrsolv<Scalar>(r, ipvt, wa1, qtb, x, sdiag);

        wa2 = diag.cwiseProduct(x);
        dxnorm = wa2.blueNorm();
        temp = fp;
        fp = dxnorm - delta;

        /* if the function is small enough, accept the current value */
        /* of par. also test for the exceptional cases where parl */
        /* is zero or the number of iterations has reached 10. */
        if (abs(fp) <= Scalar(0.1) * delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
            break;

        /* compute the newton correction. */
        for (j = 0; j < n; ++j) {
            l = ipvt[j];
            wa1[j] = diag[l] * (wa2[l] / dxnorm);
        }
        for (j = 0; j < n; ++j) {
            wa1[j] /= sdiag[j];
            temp = wa1[j];
            for (i = j+1; i < n; ++i)
                wa1[i] -= r(i,j) * temp;
        }
        temp = wa1.blueNorm();
        parc = fp / delta / temp / temp;

        /* depending on the sign of the function, update parl or paru. */
        if (fp > 0.)
            parl = (std::max)(parl,par);
        if (fp < 0.)
            paru = (std::min)(paru,par);

        /* compute an improved estimate for par. */
        /* Computing MAX */
        par = (std::max)(parl,par+parc);

        /* end of an iteration. */
    }

    /* termination. */
    if (iter == 0)
        par = 0.;
    return;
}

template <typename Scalar>
void lmpar2(
        const ColPivHouseholderQR<Matrix< Scalar, Dynamic, Dynamic> > &qr,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Scalar &par,
        Matrix< Scalar, Dynamic, 1 >  &x)

{
    using std::sqrt;
    using std::abs;
    typedef DenseIndex Index;

    /* Local variables */
    Index j;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;


    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = qr.matrixQR().cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());

    Matrix< Scalar, Dynamic, 1 >  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */

//    const Index rank = qr.nonzeroPivots(); // exactly double(0.)
    const Index rank = qr.rank(); // use a threshold
    wa1 = qtb;
    wa1.tail(n-rank).setZero();
    qr.matrixQR().topLeftCorner(rank, rank).template triangularView<Upper>().solveInPlace(wa1.head(rank));

    x = qr.colsPermutation()*wa1;

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - delta;
    if (fp <= Scalar(0.1) * delta) {
        par = 0;
        return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (rank==n) {
        wa1 = qr.colsPermutation().inverse() *  diag.cwiseProduct(wa2)/dxnorm;
        qr.matrixQR().topLeftCorner(n, n).transpose().template triangularView<Lower>().solveInPlace(wa1);
        temp = wa1.blueNorm();
        parl = fp / delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
        wa1[j] = qr.matrixQR().col(j).head(j+1).dot(qtb.head(j+1)) / diag[qr.colsPermutation().indices()(j)];

    gnorm = wa1.stableNorm();
    paru = gnorm / delta;
    if (paru == 0.)
        paru = dwarf / (std::min)(delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
        par = gnorm / dxnorm;

    /* beginning of an iteration. */
    Matrix< Scalar, Dynamic, Dynamic > s = qr.matrixQR();
    while (true) {
        ++iter;

        /* evaluate the function at the current value of par. */
        if (par == 0.)
            par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
        wa1 = sqrt(par)* diag;

        Matrix< Scalar, Dynamic, 1 > sdiag(n);
        qrsolv<Scalar>(s, qr.colsPermutation().indices(), wa1, qtb, x, sdiag);

        wa2 = diag.cwiseProduct(x);
        dxnorm = wa2.blueNorm();
        temp = fp;
        fp = dxnorm - delta;

        /* if the function is small enough, accept the current value */
        /* of par. also test for the exceptional cases where parl */
        /* is zero or the number of iterations has reached 10. */
        if (abs(fp) <= Scalar(0.1) * delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
            break;

        /* compute the newton correction. */
        wa1 = qr.colsPermutation().inverse() * diag.cwiseProduct(wa2/dxnorm);
        // we could almost use this here, but the diagonal is outside qr, in sdiag[]
        // qr.matrixQR().topLeftCorner(n, n).transpose().template triangularView<Lower>().solveInPlace(wa1);
        for (j = 0; j < n; ++j) {
            wa1[j] /= sdiag[j];
            temp = wa1[j];
            for (Index i = j+1; i < n; ++i)
                wa1[i] -= s(i,j) * temp;
        }
        temp = wa1.blueNorm();
        parc = fp / delta / temp / temp;

        /* depending on the sign of the function, update parl or paru. */
        if (fp > 0.)
            parl = (std::max)(parl,par);
        if (fp < 0.)
            paru = (std::min)(paru,par);

        /* compute an improved estimate for par. */
        par = (std::max)(parl,par+parc);
    }
    if (iter == 0)
        par = 0.;
    return;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/qrsolv.h <==
namespace Eigen { 

namespace internal {

// TODO : once qrsolv2 is removed, use ColPivHouseholderQR or PermutationMatrix instead of ipvt
template <typename Scalar>
void qrsolv(
        Matrix< Scalar, Dynamic, Dynamic > &s,
        // TODO : use a PermutationMatrix once lmpar is no more:
        const VectorXi &ipvt,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Matrix< Scalar, Dynamic, 1 >  &x,
        Matrix< Scalar, Dynamic, 1 >  &sdiag)

{
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, k, l;
    Scalar temp;
    Index n = s.cols();
    Matrix< Scalar, Dynamic, 1 >  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize s. */
    /*     in particular, save the diagonal elements of r in x. */
    x = s.diagonal();
    wa = qtb;

    s.topLeftCorner(n,n).template triangularView<StrictlyLower>() = s.topLeftCorner(n,n).transpose();

    /*     eliminate the diagonal matrix d using a givens rotation. */
    for (j = 0; j < n; ++j) {

        /*        prepare the row of d to be eliminated, locating the */
        /*        diagonal element using p from the qr factorization. */
        l = ipvt[j];
        if (diag[l] == 0.)
            break;
        sdiag.tail(n-j).setZero();
        sdiag[j] = diag[l];

        /*        the transformations to eliminate the row of d */
        /*        modify only a single element of (q transpose)*b */
        /*        beyond the first n, which is initially zero. */
        Scalar qtbpj = 0.;
        for (k = j; k < n; ++k) {
            /*           determine a givens rotation which eliminates the */
            /*           appropriate element in the current row of d. */
            givens.makeGivens(-s(k,k), sdiag[k]);

            /*           compute the modified diagonal element of r and */
            /*           the modified element of ((q transpose)*b,0). */
            s(k,k) = givens.c() * s(k,k) + givens.s() * sdiag[k];
            temp = givens.c() * wa[k] + givens.s() * qtbpj;
            qtbpj = -givens.s() * wa[k] + givens.c() * qtbpj;
            wa[k] = temp;

            /*           accumulate the transformation in the row of s. */
            for (i = k+1; i<n; ++i) {
                temp = givens.c() * s(i,k) + givens.s() * sdiag[i];
                sdiag[i] = -givens.s() * s(i,k) + givens.c() * sdiag[i];
                s(i,k) = temp;
            }
        }
    }

    /*     solve the triangular system for z. if the system is */
    /*     singular, then obtain a least squares solution. */
    Index nsing;
    for(nsing=0; nsing<n && sdiag[nsing]!=0; nsing++) {}

    wa.tail(n-nsing).setZero();
    s.topLeftCorner(nsing, nsing).transpose().template triangularView<Upper>().solveInPlace(wa.head(nsing));

    // restore
    sdiag = s.diagonal();
    s.diagonal() = x;

    /*     permute the components of z back to components of x. */
    for (j = 0; j < n; ++j) x[ipvt[j]] = wa[j];
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1mpyq.h <==
namespace Eigen { 

namespace internal {

// TODO : move this to GivensQR once there's such a thing in Eigen

template <typename Scalar>
void r1mpyq(DenseIndex m, DenseIndex n, Scalar *a, const std::vector<JacobiRotation<Scalar> > &v_givens, const std::vector<JacobiRotation<Scalar> > &w_givens)
{
    typedef DenseIndex Index;

    /*     apply the first set of givens rotations to a. */
    for (Index j = n-2; j>=0; --j)
        for (Index i = 0; i<m; ++i) {
            Scalar temp = v_givens[j].c() * a[i+m*j] - v_givens[j].s() * a[i+m*(n-1)];
            a[i+m*(n-1)] = v_givens[j].s() * a[i+m*j] + v_givens[j].c() * a[i+m*(n-1)];
            a[i+m*j] = temp;
        }
    /*     apply the second set of givens rotations to a. */
    for (Index j = 0; j<n-1; ++j)
        for (Index i = 0; i<m; ++i) {
            Scalar temp = w_givens[j].c() * a[i+m*j] + w_givens[j].s() * a[i+m*(n-1)];
            a[i+m*(n-1)] = -w_givens[j].s() * a[i+m*j] + w_givens[j].c() * a[i+m*(n-1)];
            a[i+m*j] = temp;
        }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1updt.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void r1updt(
        Matrix< Scalar, Dynamic, Dynamic > &s,
        const Matrix< Scalar, Dynamic, 1> &u,
        std::vector<JacobiRotation<Scalar> > &v_givens,
        std::vector<JacobiRotation<Scalar> > &w_givens,
        Matrix< Scalar, Dynamic, 1> &v,
        Matrix< Scalar, Dynamic, 1> &w,
        bool *sing)
{
    typedef DenseIndex Index;
    const JacobiRotation<Scalar> IdentityRotation = JacobiRotation<Scalar>(1,0);

    /* Local variables */
    const Index m = s.rows();
    const Index n = s.cols();
    Index i, j=1;
    Scalar temp;
    JacobiRotation<Scalar> givens;

    // r1updt had a broader usecase, but we don't use it here. And, more
    // importantly, we can not test it.
    eigen_assert(m==n);
    eigen_assert(u.size()==m);
    eigen_assert(v.size()==n);
    eigen_assert(w.size()==n);

    /* move the nontrivial part of the last column of s into w. */
    w[n-1] = s(n-1,n-1);

    /* rotate the vector v into a multiple of the n-th unit vector */
    /* in such a way that a spike is introduced into w. */
    for (j=n-2; j>=0; --j) {
        w[j] = 0.;
        if (v[j] != 0.) {
            /* determine a givens rotation which eliminates the */
            /* j-th element of v. */
            givens.makeGivens(-v[n-1], v[j]);

            /* apply the transformation to v and store the information */
            /* necessary to recover the givens rotation. */
            v[n-1] = givens.s() * v[j] + givens.c() * v[n-1];
            v_givens[j] = givens;

            /* apply the transformation to s and extend the spike in w. */
            for (i = j; i < m; ++i) {
                temp = givens.c() * s(j,i) - givens.s() * w[i];
                w[i] = givens.s() * s(j,i) + givens.c() * w[i];
                s(j,i) = temp;
            }
        } else
            v_givens[j] = IdentityRotation;
    }

    /* add the spike from the rank 1 update to w. */
    w += v[n-1] * u;

    /* eliminate the spike. */
    *sing = false;
    for (j = 0; j < n-1; ++j) {
        if (w[j] != 0.) {
            /* determine a givens rotation which eliminates the */
            /* j-th element of the spike. */
            givens.makeGivens(-s(j,j), w[j]);

            /* apply the transformation to s and reduce the spike in w. */
            for (i = j; i < m; ++i) {
                temp = givens.c() * s(j,i) + givens.s() * w[i];
                w[i] = -givens.s() * s(j,i) + givens.c() * w[i];
                s(j,i) = temp;
            }

            /* store the information necessary to recover the */
            /* givens rotation. */
            w_givens[j] = givens;
        } else
            v_givens[j] = IdentityRotation;

        /* test for zero diagonal elements in the output s. */
        if (s(j,j) == 0.) {
            *sing = true;
        }
    }
    /* move w back into the last column of the output s. */
    s(n-1,n-1) = w[n-1];

    if (s(j,j) == 0.) {
        *sing = true;
    }
    return;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/rwupdt.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void rwupdt(
        Matrix< Scalar, Dynamic, Dynamic >  &r,
        const Matrix< Scalar, Dynamic, 1>  &w,
        Matrix< Scalar, Dynamic, 1>  &b,
        Scalar alpha)
{
    typedef DenseIndex Index;

    const Index n = r.cols();
    eigen_assert(r.rows()>=n);
    std::vector<JacobiRotation<Scalar> > givens(n);

    /* Local variables */
    Scalar temp, rowj;

    /* Function Body */
    for (Index j = 0; j < n; ++j) {
        rowj = w[j];

        /* apply the previous transformations to */
        /* r(i,j), i=0,1,...,j-1, and to w(j). */
        for (Index i = 0; i < j; ++i) {
            temp = givens[i].c() * r(i,j) + givens[i].s() * rowj;
            rowj = -givens[i].s() * r(i,j) + givens[i].c() * rowj;
            r(i,j) = temp;
        }

        /* determine a givens rotation which eliminates w(j). */
        givens[j].makeGivens(-r(j,j), rowj);

        if (rowj == 0.)
            continue; // givens[j] is identity

        /* apply the current transformation to r(j,j), b(j), and alpha. */
        r(j,j) = givens[j].c() * r(j,j) + givens[j].s() * rowj;
        temp = givens[j].c() * b[j] + givens[j].s() * alpha;
        alpha = -givens[j].s() * b[j] + givens[j].c() * alpha;
        b[j] = temp;
    }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NumericalDiff/NumericalDiff.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMERICAL_DIFF_H
#define EIGEN_NUMERICAL_DIFF_H

namespace Eigen { 

enum NumericalDiffMode {
    Forward,
    Central
};


/**
  * This class allows you to add a method df() to your functor, which will 
  * use numerical differentiation to compute an approximate of the
  * derivative for the functor. Of course, if you have an analytical form
  * for the derivative, you should rather implement df() by yourself.
  *
  * More information on
  * http://en.wikipedia.org/wiki/Numerical_differentiation
  *
  * Currently only "Forward" and "Central" scheme are implemented.
  */
template<typename _Functor, NumericalDiffMode mode=Forward>
class NumericalDiff : public _Functor
{
public:
    typedef _Functor Functor;
    typedef typename Functor::Scalar Scalar;
    typedef typename Functor::InputType InputType;
    typedef typename Functor::ValueType ValueType;
    typedef typename Functor::JacobianType JacobianType;

    NumericalDiff(Scalar _epsfcn=0.) : Functor(), epsfcn(_epsfcn) {}
    NumericalDiff(const Functor& f, Scalar _epsfcn=0.) : Functor(f), epsfcn(_epsfcn) {}

    // forward constructors
    template<typename T0>
        NumericalDiff(const T0& a0) : Functor(a0), epsfcn(0) {}
    template<typename T0, typename T1>
        NumericalDiff(const T0& a0, const T1& a1) : Functor(a0, a1), epsfcn(0) {}
    template<typename T0, typename T1, typename T2>
        NumericalDiff(const T0& a0, const T1& a1, const T2& a2) : Functor(a0, a1, a2), epsfcn(0) {}

    enum {
        InputsAtCompileTime = Functor::InputsAtCompileTime,
        ValuesAtCompileTime = Functor::ValuesAtCompileTime
    };

    /**
      * return the number of evaluation of functor
     */
    int df(const InputType& _x, JacobianType &jac) const
    {
        using std::sqrt;
        using std::abs;
        /* Local variables */
        Scalar h;
        int nfev=0;
        const typename InputType::Index n = _x.size();
        const Scalar eps = sqrt(((std::max)(epsfcn,NumTraits<Scalar>::epsilon() )));
        ValueType val1, val2;
        InputType x = _x;
        // TODO : we should do this only if the size is not already known
        val1.resize(Functor::values());
        val2.resize(Functor::values());

        // initialization
        switch(mode) {
            case Forward:
                // compute f(x)
                Functor::operator()(x, val1); nfev++;
                break;
            case Central:
                // do nothing
                break;
            default:
                eigen_assert(false);
        };

        // Function Body
        for (int j = 0; j < n; ++j) {
            h = eps * abs(x[j]);
            if (h == 0.) {
                h = eps;
            }
            switch(mode) {
                case Forward:
                    x[j] += h;
                    Functor::operator()(x, val2);
                    nfev++;
                    x[j] = _x[j];
                    jac.col(j) = (val2-val1)/h;
                    break;
                case Central:
                    x[j] += h;
                    Functor::operator()(x, val2); nfev++;
                    x[j] -= 2*h;
                    Functor::operator()(x, val1); nfev++;
                    x[j] = _x[j];
                    jac.col(j) = (val2-val1)/(2*h);
                    break;
                default:
                    eigen_assert(false);
            };
        }
        return nfev;
    }
private:
    Scalar epsfcn;

    NumericalDiff& operator=(const NumericalDiff&);
};

} // end namespace Eigen

//vim: ai ts=4 sts=4 et sw=4
#endif // EIGEN_NUMERICAL_DIFF_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Polynomials/Companion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPANION_H
#define EIGEN_COMPANION_H

// This file requires the user to include
// * Eigen/Core
// * Eigen/src/PolynomialSolver.h

namespace Eigen { 

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN

template<int Size>
struct decrement_if_fixed_size
{
  enum {
    ret = (Size == Dynamic) ? Dynamic : Size-1 };
};

#endif

template< typename _Scalar, int _Deg >
class companion
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    enum {
      Deg = _Deg,
      Deg_1=decrement_if_fixed_size<Deg>::ret
    };

    typedef _Scalar                                Scalar;
    typedef typename NumTraits<Scalar>::Real       RealScalar;
    typedef Matrix<Scalar, Deg, 1>                 RightColumn;
    //typedef DiagonalMatrix< Scalar, Deg_1, Deg_1 > BottomLeftDiagonal;
    typedef Matrix<Scalar, Deg_1, 1>               BottomLeftDiagonal;

    typedef Matrix<Scalar, Deg, Deg>               DenseCompanionMatrixType;
    typedef Matrix< Scalar, _Deg, Deg_1 >          LeftBlock;
    typedef Matrix< Scalar, Deg_1, Deg_1 >         BottomLeftBlock;
    typedef Matrix< Scalar, 1, Deg_1 >             LeftBlockFirstRow;

    typedef DenseIndex Index;

  public:
    EIGEN_STRONG_INLINE const _Scalar operator()(Index row, Index col ) const
    {
      if( m_bl_diag.rows() > col )
      {
        if( 0 < row ){ return m_bl_diag[col]; }
        else{ return 0; }
      }
      else{ return m_monic[row]; }
    }

  public:
    template<typename VectorType>
    void setPolynomial( const VectorType& poly )
    {
      const Index deg = poly.size()-1;
      m_monic = -poly.head(deg)/poly[deg];
      m_bl_diag.setOnes(deg-1);
    }

    template<typename VectorType>
    companion( const VectorType& poly ){
      setPolynomial( poly ); }

  public:
    DenseCompanionMatrixType denseMatrix() const
    {
      const Index deg   = m_monic.size();
      const Index deg_1 = deg-1;
      DenseCompanionMatrixType companMat(deg,deg);
      companMat <<
        ( LeftBlock(deg,deg_1)
          << LeftBlockFirstRow::Zero(1,deg_1),
          BottomLeftBlock::Identity(deg-1,deg-1)*m_bl_diag.asDiagonal() ).finished()
        , m_monic;
      return companMat;
    }



  protected:
    /** Helper function for the balancing algorithm.
     * \returns true if the row and the column, having colNorm and rowNorm
     * as norms, are balanced, false otherwise.
     * colB and rowB are respectively the multipliers for
     * the column and the row in order to balance them.
     * */
    bool balanced( RealScalar colNorm, RealScalar rowNorm,
        bool& isBalanced, RealScalar& colB, RealScalar& rowB );

    /** Helper function for the balancing algorithm.
     * \returns true if the row and the column, having colNorm and rowNorm
     * as norms, are balanced, false otherwise.
     * colB and rowB are respectively the multipliers for
     * the column and the row in order to balance them.
     * */
    bool balancedR( RealScalar colNorm, RealScalar rowNorm,
        bool& isBalanced, RealScalar& colB, RealScalar& rowB );

  public:
    /**
     * Balancing algorithm from B. N. PARLETT and C. REINSCH (1969)
     * "Balancing a matrix for calculation of eigenvalues and eigenvectors"
     * adapted to the case of companion matrices.
     * A matrix with non zero row and non zero column is balanced
     * for a certain norm if the i-th row and the i-th column
     * have same norm for all i.
     */
    void balance();

  protected:
      RightColumn                m_monic;
      BottomLeftDiagonal         m_bl_diag;
};



template< typename _Scalar, int _Deg >
inline
bool companion<_Scalar,_Deg>::balanced( RealScalar colNorm, RealScalar rowNorm,
    bool& isBalanced, RealScalar& colB, RealScalar& rowB )
{
  if( RealScalar(0) == colNorm || RealScalar(0) == rowNorm 
      || !(numext::isfinite)(colNorm) || !(numext::isfinite)(rowNorm)){
    return true;
  }
  else
  {
    //To find the balancing coefficients, if the radix is 2,
    //one finds \f$ \sigma \f$ such that
    // \f$ 2^{2\sigma-1} < rowNorm / colNorm \le 2^{2\sigma+1} \f$
    // then the balancing coefficient for the row is \f$ 1/2^{\sigma} \f$
    // and the balancing coefficient for the column is \f$ 2^{\sigma} \f$
    const RealScalar radix = RealScalar(2);
    const RealScalar radix2 = RealScalar(4);
    
    rowB = rowNorm / radix;
    colB = RealScalar(1);
    const RealScalar s = colNorm + rowNorm;

    // Find sigma s.t. rowNorm / 2 <= 2^(2*sigma) * colNorm
    RealScalar scout = colNorm;
    while (scout < rowB)
    {
      colB *= radix;
      scout *= radix2;
    }
    
    // We now have an upper-bound for sigma, try to lower it.
    // Find sigma s.t. 2^(2*sigma) * colNorm / 2 < rowNorm
    scout = colNorm * (colB / radix) * colB;  // Avoid overflow.
    while (scout >= rowNorm)
    {
      colB /= radix;
      scout /= radix2;
    }

    // This line is used to avoid insubstantial balancing.
    if ((rowNorm + radix * scout) < RealScalar(0.95) * s * colB)
    {
      isBalanced = false;
      rowB = RealScalar(1) / colB;
      return false;
    }
    else
    {
      return true;
    }
  }
}

template< typename _Scalar, int _Deg >
inline
bool companion<_Scalar,_Deg>::balancedR( RealScalar colNorm, RealScalar rowNorm,
    bool& isBalanced, RealScalar& colB, RealScalar& rowB )
{
  if( RealScalar(0) == colNorm || RealScalar(0) == rowNorm ){ return true; }
  else
  {
    /**
     * Set the norm of the column and the row to the geometric mean
     * of the row and column norm
     */
    const RealScalar q = colNorm/rowNorm;
    if( !isApprox( q, _Scalar(1) ) )
    {
      rowB = sqrt( colNorm/rowNorm );
      colB = RealScalar(1)/rowB;

      isBalanced = false;
      return false;
    }
    else{
      return true; }
  }
}


template< typename _Scalar, int _Deg >
void companion<_Scalar,_Deg>::balance()
{
  using std::abs;
  EIGEN_STATIC_ASSERT( Deg == Dynamic || 1 < Deg, YOU_MADE_A_PROGRAMMING_MISTAKE );
  const Index deg   = m_monic.size();
  const Index deg_1 = deg-1;

  bool hasConverged=false;
  while( !hasConverged )
  {
    hasConverged = true;
    RealScalar colNorm,rowNorm;
    RealScalar colB,rowB;

    //First row, first column excluding the diagonal
    //==============================================
    colNorm = abs(m_bl_diag[0]);
    rowNorm = abs(m_monic[0]);

    //Compute balancing of the row and the column
    if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
    {
      m_bl_diag[0] *= colB;
      m_monic[0] *= rowB;
    }

    //Middle rows and columns excluding the diagonal
    //==============================================
    for( Index i=1; i<deg_1; ++i )
    {
      // column norm, excluding the diagonal
      colNorm = abs(m_bl_diag[i]);

      // row norm, excluding the diagonal
      rowNorm = abs(m_bl_diag[i-1]) + abs(m_monic[i]);

      //Compute balancing of the row and the column
      if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
      {
        m_bl_diag[i]   *= colB;
        m_bl_diag[i-1] *= rowB;
        m_monic[i]     *= rowB;
      }
    }

    //Last row, last column excluding the diagonal
    //============================================
    const Index ebl = m_bl_diag.size()-1;
    VectorBlock<RightColumn,Deg_1> headMonic( m_monic, 0, deg_1 );
    colNorm = headMonic.array().abs().sum();
    rowNorm = abs( m_bl_diag[ebl] );

    //Compute balancing of the row and the column
    if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
    {
      headMonic      *= colB;
      m_bl_diag[ebl] *= rowB;
    }
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPANION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIAL_SOLVER_H
#define EIGEN_POLYNOMIAL_SOLVER_H

namespace Eigen { 

/** \ingroup Polynomials_Module
 *  \class PolynomialSolverBase.
 *
 * \brief Defined to be inherited by polynomial solvers: it provides
 * convenient methods such as
 *  - real roots,
 *  - greatest, smallest complex roots,
 *  - real roots with greatest, smallest absolute real value,
 *  - greatest, smallest real roots.
 *
 * It stores the set of roots as a vector of complexes.
 *
 */
template< typename _Scalar, int _Deg >
class PolynomialSolverBase
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    typedef _Scalar                             Scalar;
    typedef typename NumTraits<Scalar>::Real    RealScalar;
    typedef std::complex<RealScalar>            RootType;
    typedef Matrix<RootType,_Deg,1>             RootsType;

    typedef DenseIndex Index;

  protected:
    template< typename OtherPolynomial >
    inline void setPolynomial( const OtherPolynomial& poly ){
      m_roots.resize(poly.size()-1); }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolverBase( const OtherPolynomial& poly ){
      setPolynomial( poly() ); }

    inline PolynomialSolverBase(){}

  public:
    /** \returns the complex roots of the polynomial */
    inline const RootsType& roots() const { return m_roots; }

  public:
    /** Clear and fills the back insertion sequence with the real roots of the polynomial
     * i.e. the real part of the complex roots that have an imaginary part which
     * absolute value is smaller than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     *
     * \param[out] bi_seq : the back insertion sequence (stl concept)
     * \param[in]  absImaginaryThreshold : the maximum bound of the imaginary part of a complex
     *  number that is considered as real.
     * */
    template<typename Stl_back_insertion_sequence>
    inline void realRoots( Stl_back_insertion_sequence& bi_seq,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      bi_seq.clear();
      for(Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) < absImaginaryThreshold ){
          bi_seq.push_back( m_roots[i].real() ); }
      }
    }

  protected:
    template<typename squaredNormBinaryPredicate>
    inline const RootType& selectComplexRoot_withRespectToNorm( squaredNormBinaryPredicate& pred ) const
    {
      Index res=0;
      RealScalar norm2 = numext::abs2( m_roots[0] );
      for( Index i=1; i<m_roots.size(); ++i )
      {
        const RealScalar currNorm2 = numext::abs2( m_roots[i] );
        if( pred( currNorm2, norm2 ) ){
          res=i; norm2=currNorm2; }
      }
      return m_roots[res];
    }

  public:
    /**
     * \returns the complex root with greatest norm.
     */
    inline const RootType& greatestRoot() const
    {
      std::greater<RealScalar> greater;
      return selectComplexRoot_withRespectToNorm( greater );
    }

    /**
     * \returns the complex root with smallest norm.
     */
    inline const RootType& smallestRoot() const
    {
      std::less<RealScalar> less;
      return selectComplexRoot_withRespectToNorm( less );
    }

  protected:
    template<typename squaredRealPartBinaryPredicate>
    inline const RealScalar& selectRealRoot_withRespectToAbsRealPart(
        squaredRealPartBinaryPredicate& pred,
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      hasArealRoot = false;
      Index res=0;
      RealScalar abs2(0);

      for( Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) <= absImaginaryThreshold )
        {
          if( !hasArealRoot )
          {
            hasArealRoot = true;
            res = i;
            abs2 = m_roots[i].real() * m_roots[i].real();
          }
          else
          {
            const RealScalar currAbs2 = m_roots[i].real() * m_roots[i].real();
            if( pred( currAbs2, abs2 ) )
            {
              abs2 = currAbs2;
              res = i;
            }
          }
        }
        else if(!hasArealRoot)
        {
          if( abs( m_roots[i].imag() ) < abs( m_roots[res].imag() ) ){
            res = i;}
        }
      }
      return numext::real_ref(m_roots[res]);
    }


    template<typename RealPartBinaryPredicate>
    inline const RealScalar& selectRealRoot_withRespectToRealPart(
        RealPartBinaryPredicate& pred,
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      hasArealRoot = false;
      Index res=0;
      RealScalar val(0);

      for( Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) <= absImaginaryThreshold )
        {
          if( !hasArealRoot )
          {
            hasArealRoot = true;
            res = i;
            val = m_roots[i].real();
          }
          else
          {
            const RealScalar curr = m_roots[i].real();
            if( pred( curr, val ) )
            {
              val = curr;
              res = i;
            }
          }
        }
        else
        {
          if( abs( m_roots[i].imag() ) < abs( m_roots[res].imag() ) ){
            res = i; }
        }
      }
      return numext::real_ref(m_roots[res]);
    }

  public:
    /**
     * \returns a real root with greatest absolute magnitude.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& absGreatestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::greater<RealScalar> greater;
      return selectRealRoot_withRespectToAbsRealPart( greater, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns a real root with smallest absolute magnitude.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& absSmallestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::less<RealScalar> less;
      return selectRealRoot_withRespectToAbsRealPart( less, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns the real root with greatest value.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& greatestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::greater<RealScalar> greater;
      return selectRealRoot_withRespectToRealPart( greater, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns the real root with smallest value.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& smallestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::less<RealScalar> less;
      return selectRealRoot_withRespectToRealPart( less, hasArealRoot, absImaginaryThreshold );
    }

  protected:
    RootsType               m_roots;
};

#define EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( BASE )  \
  typedef typename BASE::Scalar                 Scalar;       \
  typedef typename BASE::RealScalar             RealScalar;   \
  typedef typename BASE::RootType               RootType;     \
  typedef typename BASE::RootsType              RootsType;



/** \ingroup Polynomials_Module
  *
  * \class PolynomialSolver
  *
  * \brief A polynomial solver
  *
  * Computes the complex roots of a real polynomial.
  *
  * \param _Scalar the scalar type, i.e., the type of the polynomial coefficients
  * \param _Deg the degree of the polynomial, can be a compile time value or Dynamic.
  *             Notice that the number of polynomial coefficients is _Deg+1.
  *
  * This class implements a polynomial solver and provides convenient methods such as
  * - real roots,
  * - greatest, smallest complex roots,
  * - real roots with greatest, smallest absolute real value.
  * - greatest, smallest real roots.
  *
  * WARNING: this polynomial solver is experimental, part of the unsupported Eigen modules.
  *
  *
  * Currently a QR algorithm is used to compute the eigenvalues of the companion matrix of
  * the polynomial to compute its roots.
  * This supposes that the complex moduli of the roots are all distinct: e.g. there should
  * be no multiple roots or conjugate roots for instance.
  * With 32bit (float) floating types this problem shows up frequently.
  * However, almost always, correct accuracy is reached even in these cases for 64bit
  * (double) floating types and small polynomial degree (<20).
  */
template<typename _Scalar, int _Deg>
class PolynomialSolver : public PolynomialSolverBase<_Scalar,_Deg>
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    typedef PolynomialSolverBase<_Scalar,_Deg>    PS_Base;
    EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( PS_Base )

    typedef Matrix<Scalar,_Deg,_Deg>                 CompanionMatrixType;
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                                          ComplexEigenSolver<CompanionMatrixType>,
                                          EigenSolver<CompanionMatrixType> >::type EigenSolverType;
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex, Scalar, std::complex<Scalar> >::type ComplexScalar;

  public:
    /** Computes the complex roots of a new polynomial. */
    template< typename OtherPolynomial >
    void compute( const OtherPolynomial& poly )
    {
      eigen_assert( Scalar(0) != poly[poly.size()-1] );
      eigen_assert( poly.size() > 1 );
      if(poly.size() >  2 )
      {
        internal::companion<Scalar,_Deg> companion( poly );
        companion.balance();
        m_eigenSolver.compute( companion.denseMatrix() );
        m_roots = m_eigenSolver.eigenvalues();
        // cleanup noise in imaginary part of real roots:
        // if the imaginary part is rather small compared to the real part
        // and that cancelling the imaginary part yield a smaller evaluation,
        // then it's safe to keep the real part only.
        RealScalar coarse_prec = RealScalar(std::pow(4,poly.size()+1))*NumTraits<RealScalar>::epsilon();
        for(Index i = 0; i<m_roots.size(); ++i)
        {
          if( internal::isMuchSmallerThan(numext::abs(numext::imag(m_roots[i])),
                                          numext::abs(numext::real(m_roots[i])),
                                          coarse_prec) )
          {
            ComplexScalar as_real_root = ComplexScalar(numext::real(m_roots[i]));
            if(    numext::abs(poly_eval(poly, as_real_root))
                <= numext::abs(poly_eval(poly, m_roots[i])))
            {
              m_roots[i] = as_real_root;
            }
          }
        }
      }
      else if(poly.size () == 2)
      {
        m_roots.resize(1);
        m_roots[0] = -poly[0]/poly[1];
      }
    }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolver( const OtherPolynomial& poly ){
      compute( poly ); }

    inline PolynomialSolver(){}

  protected:
    using                   PS_Base::m_roots;
    EigenSolverType         m_eigenSolver;
};


template< typename _Scalar >
class PolynomialSolver<_Scalar,1> : public PolynomialSolverBase<_Scalar,1>
{
  public:
    typedef PolynomialSolverBase<_Scalar,1>    PS_Base;
    EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( PS_Base )

  public:
    /** Computes the complex roots of a new polynomial. */
    template< typename OtherPolynomial >
    void compute( const OtherPolynomial& poly )
    {
      eigen_assert( poly.size() == 2 );
      eigen_assert( Scalar(0) != poly[1] );
      m_roots[0] = -poly[0]/poly[1];
    }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolver( const OtherPolynomial& poly ){
      compute( poly ); }

    inline PolynomialSolver(){}

  protected:
    using                   PS_Base::m_roots;
};

} // end namespace Eigen

#endif // EIGEN_POLYNOMIAL_SOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialUtils.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIAL_UTILS_H
#define EIGEN_POLYNOMIAL_UTILS_H

namespace Eigen { 

/** \ingroup Polynomials_Module
 * \returns the evaluation of the polynomial at x using Horner algorithm.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 * \param[in] x : the value to evaluate the polynomial at.
 *
 * \note for stability:
 *   \f$ |x| \le 1 \f$
 */
template <typename Polynomials, typename T>
inline
T poly_eval_horner( const Polynomials& poly, const T& x )
{
  T val=poly[poly.size()-1];
  for(DenseIndex i=poly.size()-2; i>=0; --i ){
    val = val*x + poly[i]; }
  return val;
}

/** \ingroup Polynomials_Module
 * \returns the evaluation of the polynomial at x using stabilized Horner algorithm.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 * \param[in] x : the value to evaluate the polynomial at.
 */
template <typename Polynomials, typename T>
inline
T poly_eval( const Polynomials& poly, const T& x )
{
  typedef typename NumTraits<T>::Real Real;

  if( numext::abs2( x ) <= Real(1) ){
    return poly_eval_horner( poly, x ); }
  else
  {
    T val=poly[0];
    T inv_x = T(1)/x;
    for( DenseIndex i=1; i<poly.size(); ++i ){
      val = val*inv_x + poly[i]; }

    return numext::pow(x,(T)(poly.size()-1)) * val;
  }
}

/** \ingroup Polynomials_Module
 * \returns a maximum bound for the absolute value of any root of the polynomial.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 *
 *  \pre
 *   the leading coefficient of the input polynomial poly must be non zero
 */
template <typename Polynomial>
inline
typename NumTraits<typename Polynomial::Scalar>::Real cauchy_max_bound( const Polynomial& poly )
{
  using std::abs;
  typedef typename Polynomial::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

  eigen_assert( Scalar(0) != poly[poly.size()-1] );
  const Scalar inv_leading_coeff = Scalar(1)/poly[poly.size()-1];
  Real cb(0);

  for( DenseIndex i=0; i<poly.size()-1; ++i ){
    cb += abs(poly[i]*inv_leading_coeff); }
  return cb + Real(1);
}

/** \ingroup Polynomials_Module
 * \returns a minimum bound for the absolute value of any non zero root of the polynomial.
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 */
template <typename Polynomial>
inline
typename NumTraits<typename Polynomial::Scalar>::Real cauchy_min_bound( const Polynomial& poly )
{
  using std::abs;
  typedef typename Polynomial::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

  DenseIndex i=0;
  while( i<poly.size()-1 && Scalar(0) == poly(i) ){ ++i; }
  if( poly.size()-1 == i ){
    return Real(1); }

  const Scalar inv_min_coeff = Scalar(1)/poly[i];
  Real cb(1);
  for( DenseIndex j=i+1; j<poly.size(); ++j ){
    cb += abs(poly[j]*inv_min_coeff); }
  return Real(1)/cb;
}

/** \ingroup Polynomials_Module
 * Given the roots of a polynomial compute the coefficients in the
 * monomial basis of the monic polynomial with same roots and minimal degree.
 * If RootVector is a vector of complexes, Polynomial should also be a vector
 * of complexes.
 * \param[in] rv : a vector containing the roots of a polynomial.
 * \param[out] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 3 + x^2 \f$ is stored as a vector \f$ [ 3, 0, 1 ] \f$.
 */
template <typename RootVector, typename Polynomial>
void roots_to_monicPolynomial( const RootVector& rv, Polynomial& poly )
{

  typedef typename Polynomial::Scalar Scalar;

  poly.setZero( rv.size()+1 );
  poly[0] = -rv[0]; poly[1] = Scalar(1);
  for( DenseIndex i=1; i< rv.size(); ++i )
  {
    for( DenseIndex j=i+1; j>0; --j ){ poly[j] = poly[j-1] - rv[i]*poly[j]; }
    poly[0] = -rv[i]*poly[0];
  }
}

} // end namespace Eigen

#endif // EIGEN_POLYNOMIAL_UTILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineInplaceLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEINPLACELU_H
#define EIGEN_SKYLINEINPLACELU_H

namespace Eigen { 

/** \ingroup Skyline_Module
 *
 * \class SkylineInplaceLU
 *
 * \brief Inplace LU decomposition of a skyline matrix and associated features
 *
 * \param MatrixType the type of the matrix of which we are computing the LU factorization
 *
 */
template<typename MatrixType>
class SkylineInplaceLU {
protected:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::Index Index;
    
    typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;

public:

    /** Creates a LU object and compute the respective factorization of \a matrix using
     * flags \a flags. */
    SkylineInplaceLU(MatrixType& matrix, int flags = 0)
    : /*m_matrix(matrix.rows(), matrix.cols()),*/ m_flags(flags), m_status(0), m_lu(matrix) {
        m_precision = RealScalar(0.1) * Eigen::dummy_precision<RealScalar > ();
        m_lu.IsRowMajor ? computeRowMajor() : compute();
    }

    /** Sets the relative threshold value used to prune zero coefficients during the decomposition.
     *
     * Setting a value greater than zero speeds up computation, and yields to an incomplete
     * factorization with fewer non zero coefficients. Such approximate factors are especially
     * useful to initialize an iterative solver.
     *
     * Note that the exact meaning of this parameter might depends on the actual
     * backend. Moreover, not all backends support this feature.
     *
     * \sa precision() */
    void setPrecision(RealScalar v) {
        m_precision = v;
    }

    /** \returns the current precision.
     *
     * \sa setPrecision() */
    RealScalar precision() const {
        return m_precision;
    }

    /** Sets the flags. Possible values are:
     *  - CompleteFactorization
     *  - IncompleteFactorization
     *  - MemoryEfficient
     *  - one of the ordering methods
     *  - etc...
     *
     * \sa flags() */
    void setFlags(int f) {
        m_flags = f;
    }

    /** \returns the current flags */
    int flags() const {
        return m_flags;
    }

    void setOrderingMethod(int m) {
        m_flags = m;
    }

    int orderingMethod() const {
        return m_flags;
    }

    /** Computes/re-computes the LU factorization */
    void compute();
    void computeRowMajor();

    /** \returns the lower triangular matrix L */
    //inline const MatrixType& matrixL() const { return m_matrixL; }

    /** \returns the upper triangular matrix U */
    //inline const MatrixType& matrixU() const { return m_matrixU; }

    template<typename BDerived, typename XDerived>
    bool solve(const MatrixBase<BDerived> &b, MatrixBase<XDerived>* x,
            const int transposed = 0) const;

    /** \returns true if the factorization succeeded */
    inline bool succeeded(void) const {
        return m_succeeded;
    }

protected:
    RealScalar m_precision;
    int m_flags;
    mutable int m_status;
    bool m_succeeded;
    MatrixType& m_lu;
};

/** Computes / recomputes the in place LU decomposition of the SkylineInplaceLU.
 * using the default algorithm.
 */
template<typename MatrixType>
//template<typename _Scalar>
void SkylineInplaceLU<MatrixType>::compute() {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();

    eigen_assert(rows == cols && "We do not (yet) support rectangular LU.");
    eigen_assert(!m_lu.IsRowMajor && "LU decomposition does not work with rowMajor Storage");

    for (Index row = 0; row < rows; row++) {
        const double pivot = m_lu.coeffDiag(row);

        //Lower matrix Columns update
        const Index& col = row;
        for (typename MatrixType::InnerLowerIterator lIt(m_lu, col); lIt; ++lIt) {
            lIt.valueRef() /= pivot;
        }

        //Upper matrix update -> contiguous memory access
        typename MatrixType::InnerLowerIterator lIt(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {
            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            typename MatrixType::InnerUpperIterator uIt(m_lu, rrow);
            const double coef = lIt.value();

            uItPivot += (rrow - row - 1);

            //update upper part  -> contiguous memory access
            for (++uItPivot; uIt && uItPivot;) {
                uIt.valueRef() -= uItPivot.value() * coef;

                ++uIt;
                ++uItPivot;
            }
            ++lIt;
        }

        //Upper matrix update -> non contiguous memory access
        typename MatrixType::InnerLowerIterator lIt3(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {
            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            const double coef = lIt3.value();

            //update lower part ->  non contiguous memory access
            for (Index i = 0; i < rrow - row - 1; i++) {
                m_lu.coeffRefLower(rrow, row + i + 1) -= uItPivot.value() * coef;
                ++uItPivot;
            }
            ++lIt3;
        }
        //update diag -> contiguous
        typename MatrixType::InnerLowerIterator lIt2(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {

            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            typename MatrixType::InnerUpperIterator uIt(m_lu, rrow);
            const double coef = lIt2.value();

            uItPivot += (rrow - row - 1);
            m_lu.coeffRefDiag(rrow) -= uItPivot.value() * coef;
            ++lIt2;
        }
    }
}

template<typename MatrixType>
void SkylineInplaceLU<MatrixType>::computeRowMajor() {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();

    eigen_assert(rows == cols && "We do not (yet) support rectangular LU.");
    eigen_assert(m_lu.IsRowMajor && "You're trying to apply rowMajor decomposition on a ColMajor matrix !");

    for (Index row = 0; row < rows; row++) {
        typename MatrixType::InnerLowerIterator llIt(m_lu, row);


        for (Index col = llIt.col(); col < row; col++) {
            if (m_lu.coeffExistLower(row, col)) {
                const double diag = m_lu.coeffDiag(col);

                typename MatrixType::InnerLowerIterator lIt(m_lu, row);
                typename MatrixType::InnerUpperIterator uIt(m_lu, col);


                const Index offset = lIt.col() - uIt.row();


                Index stop = offset > 0 ? col - lIt.col() : col - uIt.row();

                //#define VECTORIZE
#ifdef VECTORIZE
                Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
                Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);


                Scalar newCoeff = m_lu.coeffLower(row, col) - rowVal.dot(colVal);
#else
                if (offset > 0) //Skip zero value of lIt
                    uIt += offset;
                else //Skip zero values of uIt
                    lIt += -offset;
                Scalar newCoeff = m_lu.coeffLower(row, col);

                for (Index k = 0; k < stop; ++k) {
                    const Scalar tmp = newCoeff;
                    newCoeff = tmp - lIt.value() * uIt.value();
                    ++lIt;
                    ++uIt;
                }
#endif

                m_lu.coeffRefLower(row, col) = newCoeff / diag;
            }
        }

        //Upper matrix update
        const Index col = row;
        typename MatrixType::InnerUpperIterator uuIt(m_lu, col);
        for (Index rrow = uuIt.row(); rrow < col; rrow++) {

            typename MatrixType::InnerLowerIterator lIt(m_lu, rrow);
            typename MatrixType::InnerUpperIterator uIt(m_lu, col);
            const Index offset = lIt.col() - uIt.row();

            Index stop = offset > 0 ? rrow - lIt.col() : rrow - uIt.row();

#ifdef VECTORIZE
            Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
            Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);

            Scalar newCoeff = m_lu.coeffUpper(rrow, col) - rowVal.dot(colVal);
#else
            if (offset > 0) //Skip zero value of lIt
                uIt += offset;
            else //Skip zero values of uIt
                lIt += -offset;
            Scalar newCoeff = m_lu.coeffUpper(rrow, col);
            for (Index k = 0; k < stop; ++k) {
                const Scalar tmp = newCoeff;
                newCoeff = tmp - lIt.value() * uIt.value();

                ++lIt;
                ++uIt;
            }
#endif
            m_lu.coeffRefUpper(rrow, col) = newCoeff;
        }


        //Diag matrix update
        typename MatrixType::InnerLowerIterator lIt(m_lu, row);
        typename MatrixType::InnerUpperIterator uIt(m_lu, row);

        const Index offset = lIt.col() - uIt.row();


        Index stop = offset > 0 ? lIt.size() : uIt.size();
#ifdef VECTORIZE
        Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
        Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);
        Scalar newCoeff = m_lu.coeffDiag(row) - rowVal.dot(colVal);
#else
        if (offset > 0) //Skip zero value of lIt
            uIt += offset;
        else //Skip zero values of uIt
            lIt += -offset;
        Scalar newCoeff = m_lu.coeffDiag(row);
        for (Index k = 0; k < stop; ++k) {
            const Scalar tmp = newCoeff;
            newCoeff = tmp - lIt.value() * uIt.value();
            ++lIt;
            ++uIt;
        }
#endif
        m_lu.coeffRefDiag(row) = newCoeff;
    }
}

/** Computes *x = U^-1 L^-1 b
 *
 * If \a transpose is set to SvTranspose or SvAdjoint, the solution
 * of the transposed/adjoint system is computed instead.
 *
 * Not all backends implement the solution of the transposed or
 * adjoint system.
 */
template<typename MatrixType>
template<typename BDerived, typename XDerived>
bool SkylineInplaceLU<MatrixType>::solve(const MatrixBase<BDerived> &b, MatrixBase<XDerived>* x, const int transposed) const {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();


    for (Index row = 0; row < rows; row++) {
        x->coeffRef(row) = b.coeff(row);
        Scalar newVal = x->coeff(row);
        typename MatrixType::InnerLowerIterator lIt(m_lu, row);

        Index col = lIt.col();
        while (lIt.col() < row) {

            newVal -= x->coeff(col++) * lIt.value();
            ++lIt;
        }

        x->coeffRef(row) = newVal;
    }


    for (Index col = rows - 1; col > 0; col--) {
        x->coeffRef(col) = x->coeff(col) / m_lu.coeffDiag(col);

        const Scalar x_col = x->coeff(col);

        typename MatrixType::InnerUpperIterator uIt(m_lu, col);
        uIt += uIt.size()-1;


        while (uIt) {
            x->coeffRef(uIt.row()) -= x_col * uIt.value();
            //TODO : introduce --operator
            uIt += -1;
        }


    }
    x->coeffRef(0) = x->coeff(0) / m_lu.coeffDiag(0);

    return true;
}

} // end namespace Eigen

#endif // EIGEN_SKYLINEINPLACELU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEMATRIX_H
#define EIGEN_SKYLINEMATRIX_H

#include "SkylineStorage.h"
#include "SkylineMatrixBase.h"

namespace Eigen { 

/** \ingroup Skyline_Module
 *
 * \class SkylineMatrix
 *
 * \brief The main skyline matrix class
 *
 * This class implements a skyline matrix using the very uncommon storage
 * scheme.
 *
 * \param _Scalar the scalar type, i.e. the type of the coefficients
 * \param _Options Union of bit flags controlling the storage scheme. Currently the only possibility
 *                 is RowMajor. The default is 0 which means column-major.
 *
 *
 */
namespace internal {
template<typename _Scalar, int _Options>
struct traits<SkylineMatrix<_Scalar, _Options> > {
    typedef _Scalar Scalar;
    typedef Sparse StorageKind;

    enum {
        RowsAtCompileTime = Dynamic,
        ColsAtCompileTime = Dynamic,
        MaxRowsAtCompileTime = Dynamic,
        MaxColsAtCompileTime = Dynamic,
        Flags = SkylineBit | _Options,
        CoeffReadCost = NumTraits<Scalar>::ReadCost,
    };
};
}

template<typename _Scalar, int _Options>
class SkylineMatrix
: public SkylineMatrixBase<SkylineMatrix<_Scalar, _Options> > {
public:
    EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(SkylineMatrix)
    EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(SkylineMatrix, +=)
    EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(SkylineMatrix, -=)

    using Base::IsRowMajor;

protected:

    typedef SkylineMatrix<Scalar, (Flags&~RowMajorBit) | (IsRowMajor ? RowMajorBit : 0) > TransposedSkylineMatrix;

    Index m_outerSize;
    Index m_innerSize;

public:
    Index* m_colStartIndex;
    Index* m_rowStartIndex;
    SkylineStorage<Scalar> m_data;

public:

    inline Index rows() const {
        return IsRowMajor ? m_outerSize : m_innerSize;
    }

    inline Index cols() const {
        return IsRowMajor ? m_innerSize : m_outerSize;
    }

    inline Index innerSize() const {
        return m_innerSize;
    }

    inline Index outerSize() const {
        return m_outerSize;
    }

    inline Index upperNonZeros() const {
        return m_data.upperSize();
    }

    inline Index lowerNonZeros() const {
        return m_data.lowerSize();
    }

    inline Index upperNonZeros(Index j) const {
        return m_colStartIndex[j + 1] - m_colStartIndex[j];
    }

    inline Index lowerNonZeros(Index j) const {
        return m_rowStartIndex[j + 1] - m_rowStartIndex[j];
    }

    inline const Scalar* _diagPtr() const {
        return &m_data.diag(0);
    }

    inline Scalar* _diagPtr() {
        return &m_data.diag(0);
    }

    inline const Scalar* _upperPtr() const {
        return &m_data.upper(0);
    }

    inline Scalar* _upperPtr() {
        return &m_data.upper(0);
    }

    inline const Scalar* _lowerPtr() const {
        return &m_data.lower(0);
    }

    inline Scalar* _lowerPtr() {
        return &m_data.lower(0);
    }

    inline const Index* _upperProfilePtr() const {
        return &m_data.upperProfile(0);
    }

    inline Index* _upperProfilePtr() {
        return &m_data.upperProfile(0);
    }

    inline const Index* _lowerProfilePtr() const {
        return &m_data.lowerProfile(0);
    }

    inline Index* _lowerProfilePtr() {
        return &m_data.lowerProfile(0);
    }

    inline Scalar coeff(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return this->m_data.diag(outer);

        if (IsRowMajor) {
            if (inner > outer) //upper matrix
            {
                const Index minOuterIndex = inner - m_data.upperProfile(inner);
                if (outer >= minOuterIndex)
                    return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
                else
                    return Scalar(0);
            }
            if (inner < outer) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                if (inner >= minInnerIndex)
                    return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
                else
                    return Scalar(0);
            }
            return m_data.upper(m_colStartIndex[inner] + outer - inner);
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                if (outer <= maxOuterIndex)
                    return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
                else
                    return Scalar(0);
            }
            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);

                if (inner <= maxInnerIndex)
                    return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
                else
                    return Scalar(0);
            }
        }
    }

    inline Scalar& coeffRef(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return this->m_data.diag(outer);

        if (IsRowMajor) {
            if (col > row) //upper matrix
            {
                const Index minOuterIndex = inner - m_data.upperProfile(inner);
                eigen_assert(outer >= minOuterIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
            }
            if (col < row) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                eigen_assert(inner >= minInnerIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
            }
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                eigen_assert(outer <= maxOuterIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
            }
            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
                eigen_assert(inner <= maxInnerIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
            }
        }
    }

    inline Scalar coeffDiag(Index idx) const {
        eigen_assert(idx < outerSize());
        eigen_assert(idx < innerSize());
        return this->m_data.diag(idx);
    }

    inline Scalar coeffLower(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            if (inner >= minInnerIndex)
                return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
            else
                return Scalar(0);

        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            if (inner <= maxInnerIndex)
                return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
            else
                return Scalar(0);
        }
    }

    inline Scalar coeffUpper(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            if (outer >= minOuterIndex)
                return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
            else
                return Scalar(0);
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            if (outer <= maxOuterIndex)
                return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
            else
                return Scalar(0);
        }
    }

    inline Scalar& coeffRefDiag(Index idx) {
        eigen_assert(idx < outerSize());
        eigen_assert(idx < innerSize());
        return this->m_data.diag(idx);
    }

    inline Scalar& coeffRefLower(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            eigen_assert(inner >= minInnerIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            eigen_assert(inner <= maxInnerIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
        }
    }

    inline bool coeffExistLower(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            return inner >= minInnerIndex;
        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            return inner <= maxInnerIndex;
        }
    }

    inline Scalar& coeffRefUpper(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            eigen_assert(outer >= minOuterIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            eigen_assert(outer <= maxOuterIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
        }
    }

    inline bool coeffExistUpper(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            return outer >= minOuterIndex;
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            return outer <= maxOuterIndex;
        }
    }


protected:

public:
    class InnerUpperIterator;
    class InnerLowerIterator;

    class OuterUpperIterator;
    class OuterLowerIterator;

    /** Removes all non zeros */
    inline void setZero() {
        m_data.clear();
        memset(m_colStartIndex, 0, (m_outerSize + 1) * sizeof (Index));
        memset(m_rowStartIndex, 0, (m_outerSize + 1) * sizeof (Index));
    }

    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const {
        return m_data.diagSize() + m_data.upperSize() + m_data.lowerSize();
    }

    /** Preallocates \a reserveSize non zeros */
    inline void reserve(Index reserveSize, Index reserveUpperSize, Index reserveLowerSize) {
        m_data.reserve(reserveSize, reserveUpperSize, reserveLowerSize);
    }

    /** \returns a reference to a novel non zero coefficient with coordinates \a row x \a col.

     *
     * \warning This function can be extremely slow if the non zero coefficients
     * are not inserted in a coherent order.
     *
     * After an insertion session, you should call the finalize() function.
     */
    EIGEN_DONT_INLINE Scalar & insert(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return m_data.diag(col);

        if (IsRowMajor) {
            if (outer < inner) //upper matrix
            {
                Index minOuterIndex = 0;
                minOuterIndex = inner - m_data.upperProfile(inner);

                if (outer < minOuterIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.upperProfile(inner);

                    m_data.upperProfile(inner) = inner - outer;


                    const Index bandIncrement = m_data.upperProfile(inner) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_colStartIndex[cols()];
                    const Index start = m_colStartIndex[inner];


                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.upper(innerIdx + bandIncrement) = m_data.upper(innerIdx);
                    }

                    for (Index innerIdx = cols(); innerIdx > inner; innerIdx--) {
                        m_colStartIndex[innerIdx] += bandIncrement;
                    }

                    //zeros new data
                    memset(this->_upperPtr() + start, 0, (bandIncrement - 1) * sizeof (Scalar));

                    return m_data.upper(m_colStartIndex[inner]);
                } else {
                    return m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
                }
            }

            if (outer > inner) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                if (inner < minInnerIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.lowerProfile(outer);
                    m_data.lowerProfile(outer) = outer - inner;

                    const Index bandIncrement = m_data.lowerProfile(outer) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_rowStartIndex[rows()];
                    const Index start = m_rowStartIndex[outer];


                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.lower(innerIdx + bandIncrement) = m_data.lower(innerIdx);
                    }

                    for (Index innerIdx = rows(); innerIdx > outer; innerIdx--) {
                        m_rowStartIndex[innerIdx] += bandIncrement;
                    }

                    //zeros new data
                    memset(this->_lowerPtr() + start, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.lower(m_rowStartIndex[outer]);
                } else {
                    return m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
                }
            }
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                if (outer > maxOuterIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.upperProfile(inner);
                    m_data.upperProfile(inner) = outer - inner;

                    const Index bandIncrement = m_data.upperProfile(inner) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_rowStartIndex[rows()];
                    const Index start = m_rowStartIndex[inner + 1];

                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.upper(innerIdx + bandIncrement) = m_data.upper(innerIdx);
                    }

                    for (Index innerIdx = inner + 1; innerIdx < outerSize() + 1; innerIdx++) {
                        m_rowStartIndex[innerIdx] += bandIncrement;
                    }
                    memset(this->_upperPtr() + m_rowStartIndex[inner] + previousProfile + 1, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.upper(m_rowStartIndex[inner] + m_data.upperProfile(inner));
                } else {
                    return m_data.upper(m_rowStartIndex[inner] + (outer - inner));
                }
            }

            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
                if (inner > maxInnerIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.lowerProfile(outer);
                    m_data.lowerProfile(outer) = inner - outer;

                    const Index bandIncrement = m_data.lowerProfile(outer) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_colStartIndex[cols()];
                    const Index start = m_colStartIndex[outer + 1];

                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.lower(innerIdx + bandIncrement) = m_data.lower(innerIdx);
                    }

                    for (Index innerIdx = outer + 1; innerIdx < outerSize() + 1; innerIdx++) {
                        m_colStartIndex[innerIdx] += bandIncrement;
                    }
                    memset(this->_lowerPtr() + m_colStartIndex[outer] + previousProfile + 1, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.lower(m_colStartIndex[outer] + m_data.lowerProfile(outer));
                } else {
                    return m_data.lower(m_colStartIndex[outer] + (inner - outer));
                }
            }
        }
    }

    /** Must be called after inserting a set of non zero entries.
     */
    inline void finalize() {
        if (IsRowMajor) {
            if (rows() > cols())
                m_data.resize(cols(), cols(), rows(), m_colStartIndex[cols()] + 1, m_rowStartIndex[rows()] + 1);
            else
                m_data.resize(rows(), cols(), rows(), m_colStartIndex[cols()] + 1, m_rowStartIndex[rows()] + 1);

            //            eigen_assert(rows() == cols() && "memory reorganisatrion only works with suare matrix");
            //
            //            Scalar* newArray = new Scalar[m_colStartIndex[cols()] + 1 + m_rowStartIndex[rows()] + 1];
            //            Index dataIdx = 0;
            //            for (Index row = 0; row < rows(); row++) {
            //
            //                const Index nbLowerElts = m_rowStartIndex[row + 1] - m_rowStartIndex[row];
            //                //                std::cout << "nbLowerElts" << nbLowerElts << std::endl;
            //                memcpy(newArray + dataIdx, m_data.m_lower + m_rowStartIndex[row], nbLowerElts * sizeof (Scalar));
            //                m_rowStartIndex[row] = dataIdx;
            //                dataIdx += nbLowerElts;
            //
            //                const Index nbUpperElts = m_colStartIndex[row + 1] - m_colStartIndex[row];
            //                memcpy(newArray + dataIdx, m_data.m_upper + m_colStartIndex[row], nbUpperElts * sizeof (Scalar));
            //                m_colStartIndex[row] = dataIdx;
            //                dataIdx += nbUpperElts;
            //
            //
            //            }
            //            //todo : don't access m_data profile directly : add an accessor from SkylineMatrix
            //            m_rowStartIndex[rows()] = m_rowStartIndex[rows()-1] + m_data.lowerProfile(rows()-1);
            //            m_colStartIndex[cols()] = m_colStartIndex[cols()-1] + m_data.upperProfile(cols()-1);
            //
            //            delete[] m_data.m_lower;
            //            delete[] m_data.m_upper;
            //
            //            m_data.m_lower = newArray;
            //            m_data.m_upper = newArray;
        } else {
            if (rows() > cols())
                m_data.resize(cols(), rows(), cols(), m_rowStartIndex[cols()] + 1, m_colStartIndex[cols()] + 1);
            else
                m_data.resize(rows(), rows(), cols(), m_rowStartIndex[rows()] + 1, m_colStartIndex[rows()] + 1);
        }
    }

    inline void squeeze() {
        finalize();
        m_data.squeeze();
    }

    void prune(Scalar reference, RealScalar epsilon = dummy_precision<RealScalar > ()) {
        //TODO
    }

    /** Resizes the matrix to a \a rows x \a cols matrix and initializes it to zero
     * \sa resizeNonZeros(Index), reserve(), setZero()
     */
    void resize(size_t rows, size_t cols) {
        const Index diagSize = rows > cols ? cols : rows;
        m_innerSize = IsRowMajor ? cols : rows;

        eigen_assert(rows == cols && "Skyline matrix must be square matrix");

        if (diagSize % 2) { // diagSize is odd
            const Index k = (diagSize - 1) / 2;

            m_data.resize(diagSize, IsRowMajor ? cols : rows, IsRowMajor ? rows : cols,
                    2 * k * k + k + 1,
                    2 * k * k + k + 1);

        } else // diagSize is even
        {
            const Index k = diagSize / 2;
            m_data.resize(diagSize, IsRowMajor ? cols : rows, IsRowMajor ? rows : cols,
                    2 * k * k - k + 1,
                    2 * k * k - k + 1);
        }

        if (m_colStartIndex && m_rowStartIndex) {
            delete[] m_colStartIndex;
            delete[] m_rowStartIndex;
        }
        m_colStartIndex = new Index [cols + 1];
        m_rowStartIndex = new Index [rows + 1];
        m_outerSize = diagSize;

        m_data.reset();
        m_data.clear();

        m_outerSize = diagSize;
        memset(m_colStartIndex, 0, (cols + 1) * sizeof (Index));
        memset(m_rowStartIndex, 0, (rows + 1) * sizeof (Index));
    }

    void resizeNonZeros(Index size) {
        m_data.resize(size);
    }

    inline SkylineMatrix()
    : m_outerSize(-1), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        resize(0, 0);
    }

    inline SkylineMatrix(size_t rows, size_t cols)
    : m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        resize(rows, cols);
    }

    template<typename OtherDerived>
    inline SkylineMatrix(const SkylineMatrixBase<OtherDerived>& other)
    : m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        *this = other.derived();
    }

    inline SkylineMatrix(const SkylineMatrix & other)
    : Base(), m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        *this = other.derived();
    }

    inline void swap(SkylineMatrix & other) {
        //EIGEN_DBG_SKYLINE(std::cout << "SkylineMatrix:: swap\n");
        std::swap(m_colStartIndex, other.m_colStartIndex);
        std::swap(m_rowStartIndex, other.m_rowStartIndex);
        std::swap(m_innerSize, other.m_innerSize);
        std::swap(m_outerSize, other.m_outerSize);
        m_data.swap(other.m_data);
    }

    inline SkylineMatrix & operator=(const SkylineMatrix & other) {
        std::cout << "SkylineMatrix& operator=(const SkylineMatrix& other)\n";
        if (other.isRValue()) {
            swap(other.const_cast_derived());
        } else {
            resize(other.rows(), other.cols());
            memcpy(m_colStartIndex, other.m_colStartIndex, (m_outerSize + 1) * sizeof (Index));
            memcpy(m_rowStartIndex, other.m_rowStartIndex, (m_outerSize + 1) * sizeof (Index));
            m_data = other.m_data;
        }
        return *this;
    }

    template<typename OtherDerived>
            inline SkylineMatrix & operator=(const SkylineMatrixBase<OtherDerived>& other) {
        const bool needToTranspose = (Flags & RowMajorBit) != (OtherDerived::Flags & RowMajorBit);
        if (needToTranspose) {
            //         TODO
            //            return *this;
        } else {
            // there is no special optimization
            return SkylineMatrixBase<SkylineMatrix>::operator=(other.derived());
        }
    }

    friend std::ostream & operator <<(std::ostream & s, const SkylineMatrix & m) {

        EIGEN_DBG_SKYLINE(
        std::cout << "upper elements : " << std::endl;
        for (Index i = 0; i < m.m_data.upperSize(); i++)
            std::cout << m.m_data.upper(i) << "\t";
        std::cout << std::endl;
        std::cout << "upper profile : " << std::endl;
        for (Index i = 0; i < m.m_data.upperProfileSize(); i++)
            std::cout << m.m_data.upperProfile(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower startIdx : " << std::endl;
        for (Index i = 0; i < m.m_data.upperProfileSize(); i++)
            std::cout << (IsRowMajor ? m.m_colStartIndex[i] : m.m_rowStartIndex[i]) << "\t";
        std::cout << std::endl;


        std::cout << "lower elements : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerSize(); i++)
            std::cout << m.m_data.lower(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower profile : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerProfileSize(); i++)
            std::cout << m.m_data.lowerProfile(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower startIdx : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerProfileSize(); i++)
            std::cout << (IsRowMajor ? m.m_rowStartIndex[i] : m.m_colStartIndex[i]) << "\t";
        std::cout << std::endl;
        );
        for (Index rowIdx = 0; rowIdx < m.rows(); rowIdx++) {
            for (Index colIdx = 0; colIdx < m.cols(); colIdx++) {
                s << m.coeff(rowIdx, colIdx) << "\t";
            }
            s << std::endl;
        }
        return s;
    }

    /** Destructor */
    inline ~SkylineMatrix() {
        delete[] m_colStartIndex;
        delete[] m_rowStartIndex;
    }

    /** Overloaded for performance */
    Scalar sum() const;
};

template<typename Scalar, int _Options>
class SkylineMatrix<Scalar, _Options>::InnerUpperIterator {
public:

    InnerUpperIterator(const SkylineMatrix& mat, Index outer)
    : m_matrix(mat), m_outer(outer),
    m_id(_Options == RowMajor ? mat.m_colStartIndex[outer] : mat.m_rowStartIndex[outer] + 1),
    m_start(m_id),
    m_end(_Options == RowMajor ? mat.m_colStartIndex[outer + 1] : mat.m_rowStartIndex[outer + 1] + 1) {
    }

    inline InnerUpperIterator & operator++() {
        m_id++;
        return *this;
    }

    inline InnerUpperIterator & operator+=(Index shift) {
        m_id += shift;
        return *this;
    }

    inline Scalar value() const {
        return m_matrix.m_data.upper(m_id);
    }

    inline Scalar* valuePtr() {
        return const_cast<Scalar*> (&(m_matrix.m_data.upper(m_id)));
    }

    inline Scalar& valueRef() {
        return const_cast<Scalar&> (m_matrix.m_data.upper(m_id));
    }

    inline Index index() const {
        return IsRowMajor ? m_outer - m_matrix.m_data.upperProfile(m_outer) + (m_id - m_start) :
                m_outer + (m_id - m_start) + 1;
    }

    inline Index row() const {
        return IsRowMajor ? index() : m_outer;
    }

    inline Index col() const {
        return IsRowMajor ? m_outer : index();
    }

    inline size_t size() const {
        return m_matrix.m_data.upperProfile(m_outer);
    }

    inline operator bool() const {
        return (m_id < m_end) && (m_id >= m_start);
    }

protected:
    const SkylineMatrix& m_matrix;
    const Index m_outer;
    Index m_id;
    const Index m_start;
    const Index m_end;
};

template<typename Scalar, int _Options>
class SkylineMatrix<Scalar, _Options>::InnerLowerIterator {
public:

    InnerLowerIterator(const SkylineMatrix& mat, Index outer)
    : m_matrix(mat),
    m_outer(outer),
    m_id(_Options == RowMajor ? mat.m_rowStartIndex[outer] : mat.m_colStartIndex[outer] + 1),
    m_start(m_id),
    m_end(_Options == RowMajor ? mat.m_rowStartIndex[outer + 1] : mat.m_colStartIndex[outer + 1] + 1) {
    }

    inline InnerLowerIterator & operator++() {
        m_id++;
        return *this;
    }

    inline InnerLowerIterator & operator+=(Index shift) {
        m_id += shift;
        return *this;
    }

    inline Scalar value() const {
        return m_matrix.m_data.lower(m_id);
    }

    inline Scalar* valuePtr() {
        return const_cast<Scalar*> (&(m_matrix.m_data.lower(m_id)));
    }

    inline Scalar& valueRef() {
        return const_cast<Scalar&> (m_matrix.m_data.lower(m_id));
    }

    inline Index index() const {
        return IsRowMajor ? m_outer - m_matrix.m_data.lowerProfile(m_outer) + (m_id - m_start) :
                m_outer + (m_id - m_start) + 1;
        ;
    }

    inline Index row() const {
        return IsRowMajor ? m_outer : index();
    }

    inline Index col() const {
        return IsRowMajor ? index() : m_outer;
    }

    inline size_t size() const {
        return m_matrix.m_data.lowerProfile(m_outer);
    }

    inline operator bool() const {
        return (m_id < m_end) && (m_id >= m_start);
    }

protected:
    const SkylineMatrix& m_matrix;
    const Index m_outer;
    Index m_id;
    const Index m_start;
    const Index m_end;
};

} // end namespace Eigen

#endif // EIGEN_SKYLINEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEMATRIXBASE_H
#define EIGEN_SKYLINEMATRIXBASE_H

#include "SkylineUtil.h"

namespace Eigen {

/** \ingroup Skyline_Module
 *
 * \class SkylineMatrixBase
 *
 * \brief Base class of any skyline matrices or skyline expressions
 *
 * \param Derived
 *
 */
template<typename Derived> class SkylineMatrixBase : public EigenBase<Derived> {
public:

    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::index<StorageKind>::type Index;

    enum {
        RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
         * by the \a Derived type. If a value is not known at compile-time,
         * it is set to the \a Dynamic constant.
         * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

        ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
         * by the \a Derived type. If a value is not known at compile-time,
         * it is set to the \a Dynamic constant.
         * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


        SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
        internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
         * rows times the number of columns, or to \a Dynamic if this is not
         * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

        MaxRowsAtCompileTime = RowsAtCompileTime,
        MaxColsAtCompileTime = ColsAtCompileTime,

        MaxSizeAtCompileTime = (internal::size_at_compile_time<MaxRowsAtCompileTime,
        MaxColsAtCompileTime>::ret),

        IsVectorAtCompileTime = RowsAtCompileTime == 1 || ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
         * columns is known at compile-time to be equal to 1. Indeed, in that case,
         * we are dealing with a column-vector (if there is only one column) or with
         * a row-vector (if there is only one row). */

        Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
         * constructed from this one. See the \ref flags "list of flags".
         */

        CoeffReadCost = internal::traits<Derived>::CoeffReadCost,
        /**< This is a rough measure of how expensive it is to read one coefficient from
         * this expression.
         */

        IsRowMajor = Flags & RowMajorBit ? 1 : 0
    };

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is the "real scalar" type; if the \a Scalar type is already real numbers
     * (e.g. int, float or double) then \a RealScalar is just the same as \a Scalar. If
     * \a Scalar is \a std::complex<T> then RealScalar is \a T.
     *
     * \sa class NumTraits
     */
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** type of the equivalent square matrix */
    typedef Matrix<Scalar, EIGEN_SIZE_MAX(RowsAtCompileTime, ColsAtCompileTime),
                           EIGEN_SIZE_MAX(RowsAtCompileTime, ColsAtCompileTime) > SquareMatrixType;

    inline const Derived& derived() const {
        return *static_cast<const Derived*> (this);
    }

    inline Derived& derived() {
        return *static_cast<Derived*> (this);
    }

    inline Derived& const_cast_derived() const {
        return *static_cast<Derived*> (const_cast<SkylineMatrixBase*> (this));
    }
#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** \returns the number of rows. \sa cols(), RowsAtCompileTime */
    inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT {
        return derived().rows();
    }

    /** \returns the number of columns. \sa rows(), ColsAtCompileTime*/
    inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT {
        return derived().cols();
    }

    /** \returns the number of coefficients, which is \a rows()*cols().
     * \sa rows(), cols(), SizeAtCompileTime. */
    inline EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT {
        return rows() * cols();
    }

    /** \returns the number of nonzero coefficients which is in practice the number
     * of stored coefficients. */
    inline Index nonZeros() const {
        return derived().nonZeros();
    }

    /** \returns the size of the storage major dimension,
     * i.e., the number of columns for a columns major matrix, and the number of rows otherwise */
    Index outerSize() const {
        return (int(Flags) & RowMajorBit) ? this->rows() : this->cols();
    }

    /** \returns the size of the inner dimension according to the storage order,
     * i.e., the number of rows for a columns major matrix, and the number of cols otherwise */
    Index innerSize() const {
        return (int(Flags) & RowMajorBit) ? this->cols() : this->rows();
    }

    bool isRValue() const {
        return m_isRValue;
    }

    Derived& markAsRValue() {
        m_isRValue = true;
        return derived();
    }

    SkylineMatrixBase() : m_isRValue(false) {
        /* TODO check flags */
    }

    inline Derived & operator=(const Derived& other) {
        this->operator=<Derived > (other);
        return derived();
    }

    template<typename OtherDerived>
    inline void assignGeneric(const OtherDerived& other) {
        derived().resize(other.rows(), other.cols());
        for (Index row = 0; row < rows(); row++)
            for (Index col = 0; col < cols(); col++) {
                if (other.coeff(row, col) != Scalar(0))
                    derived().insert(row, col) = other.coeff(row, col);
            }
        derived().finalize();
    }

    template<typename OtherDerived>
            inline Derived & operator=(const SkylineMatrixBase<OtherDerived>& other) {
        //TODO
    }

    template<typename Lhs, typename Rhs>
            inline Derived & operator=(const SkylineProduct<Lhs, Rhs, SkylineTimeSkylineProduct>& product);

    friend std::ostream & operator <<(std::ostream & s, const SkylineMatrixBase& m) {
        s << m.derived();
        return s;
    }

    template<typename OtherDerived>
    const typename SkylineProductReturnType<Derived, OtherDerived>::Type
    operator*(const MatrixBase<OtherDerived> &other) const;

    /** \internal use operator= */
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& dst) const {
        dst.setZero();
        for (Index i = 0; i < rows(); i++)
            for (Index j = 0; j < rows(); j++)
                dst(i, j) = derived().coeff(i, j);
    }

    Matrix<Scalar, RowsAtCompileTime, ColsAtCompileTime> toDense() const {
        return derived();
    }

    /** \returns the matrix or vector obtained by evaluating this expression.
     *
     * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
     * a const reference, in order to avoid a useless copy.
     */
    EIGEN_STRONG_INLINE const typename internal::eval<Derived, IsSkyline>::type eval() const {
        return typename internal::eval<Derived>::type(derived());
    }

protected:
    bool m_isRValue;
};

} // end namespace Eigen

#endif // EIGEN_SKYLINEMATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEPRODUCT_H
#define EIGEN_SKYLINEPRODUCT_H

namespace Eigen { 

template<typename Lhs, typename Rhs, int ProductMode>
struct SkylineProductReturnType {
    typedef const typename internal::nested_eval<Lhs, Rhs::RowsAtCompileTime>::type LhsNested;
    typedef const typename internal::nested_eval<Rhs, Lhs::RowsAtCompileTime>::type RhsNested;

    typedef SkylineProduct<LhsNested, RhsNested, ProductMode> Type;
};

template<typename LhsNested, typename RhsNested, int ProductMode>
struct internal::traits<SkylineProduct<LhsNested, RhsNested, ProductMode> > {
    // clean the nested types:
    typedef typename internal::remove_all<LhsNested>::type _LhsNested;
    typedef typename internal::remove_all<RhsNested>::type _RhsNested;
    typedef typename _LhsNested::Scalar Scalar;

    enum {
        LhsCoeffReadCost = _LhsNested::CoeffReadCost,
        RhsCoeffReadCost = _RhsNested::CoeffReadCost,
        LhsFlags = _LhsNested::Flags,
        RhsFlags = _RhsNested::Flags,

        RowsAtCompileTime = _LhsNested::RowsAtCompileTime,
        ColsAtCompileTime = _RhsNested::ColsAtCompileTime,
        InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(_LhsNested::ColsAtCompileTime, _RhsNested::RowsAtCompileTime),

        MaxRowsAtCompileTime = _LhsNested::MaxRowsAtCompileTime,
        MaxColsAtCompileTime = _RhsNested::MaxColsAtCompileTime,

        EvalToRowMajor = (RhsFlags & LhsFlags & RowMajorBit),
        ResultIsSkyline = ProductMode == SkylineTimeSkylineProduct,

        RemovedBits = ~((EvalToRowMajor ? 0 : RowMajorBit) | (ResultIsSkyline ? 0 : SkylineBit)),

        Flags = (int(LhsFlags | RhsFlags) & HereditaryBits & RemovedBits)
        | EvalBeforeAssigningBit
        | EvalBeforeNestingBit,

        CoeffReadCost = HugeCost
    };

    typedef typename internal::conditional<ResultIsSkyline,
            SkylineMatrixBase<SkylineProduct<LhsNested, RhsNested, ProductMode> >,
            MatrixBase<SkylineProduct<LhsNested, RhsNested, ProductMode> > >::type Base;
};

namespace internal {
template<typename LhsNested, typename RhsNested, int ProductMode>
class SkylineProduct : no_assignment_operator,
public traits<SkylineProduct<LhsNested, RhsNested, ProductMode> >::Base {
public:

    EIGEN_GENERIC_PUBLIC_INTERFACE(SkylineProduct)

private:

    typedef typename traits<SkylineProduct>::_LhsNested _LhsNested;
    typedef typename traits<SkylineProduct>::_RhsNested _RhsNested;

public:

    template<typename Lhs, typename Rhs>
    EIGEN_STRONG_INLINE SkylineProduct(const Lhs& lhs, const Rhs& rhs)
    : m_lhs(lhs), m_rhs(rhs) {
        eigen_assert(lhs.cols() == rhs.rows());

        enum {
            ProductIsValid = _LhsNested::ColsAtCompileTime == Dynamic
            || _RhsNested::RowsAtCompileTime == Dynamic
            || int(_LhsNested::ColsAtCompileTime) == int(_RhsNested::RowsAtCompileTime),
            AreVectors = _LhsNested::IsVectorAtCompileTime && _RhsNested::IsVectorAtCompileTime,
            SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(_LhsNested, _RhsNested)
        };
        // note to the lost user:
        //    * for a dot product use: v1.dot(v2)
        //    * for a coeff-wise product use: v1.cwise()*v2
        EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
                INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
                EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
                INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
                EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)
    }

    EIGEN_STRONG_INLINE Index rows() const {
        return m_lhs.rows();
    }

    EIGEN_STRONG_INLINE Index cols() const {
        return m_rhs.cols();
    }

    EIGEN_STRONG_INLINE const _LhsNested& lhs() const {
        return m_lhs;
    }

    EIGEN_STRONG_INLINE const _RhsNested& rhs() const {
        return m_rhs;
    }

protected:
    LhsNested m_lhs;
    RhsNested m_rhs;
};

// dense = skyline * dense
// Note that here we force no inlining and separate the setZero() because GCC messes up otherwise

template<typename Lhs, typename Rhs, typename Dest>
EIGEN_DONT_INLINE void skyline_row_major_time_dense_product(const Lhs& lhs, const Rhs& rhs, Dest& dst) {
    typedef typename remove_all<Lhs>::type _Lhs;
    typedef typename remove_all<Rhs>::type _Rhs;
    typedef typename traits<Lhs>::Scalar Scalar;

    enum {
        LhsIsRowMajor = (_Lhs::Flags & RowMajorBit) == RowMajorBit,
        LhsIsSelfAdjoint = (_Lhs::Flags & SelfAdjointBit) == SelfAdjointBit,
        ProcessFirstHalf = LhsIsSelfAdjoint
        && (((_Lhs::Flags & (UpperTriangularBit | LowerTriangularBit)) == 0)
        || ((_Lhs::Flags & UpperTriangularBit) && !LhsIsRowMajor)
        || ((_Lhs::Flags & LowerTriangularBit) && LhsIsRowMajor)),
        ProcessSecondHalf = LhsIsSelfAdjoint && (!ProcessFirstHalf)
    };

    //Use matrix diagonal part <- Improvement : use inner iterator on dense matrix.
    for (Index col = 0; col < rhs.cols(); col++) {
        for (Index row = 0; row < lhs.rows(); row++) {
            dst(row, col) = lhs.coeffDiag(row) * rhs(row, col);
        }
    }
    //Use matrix lower triangular part
    for (Index row = 0; row < lhs.rows(); row++) {
        typename _Lhs::InnerLowerIterator lIt(lhs, row);
        const Index stop = lIt.col() + lIt.size();
        for (Index col = 0; col < rhs.cols(); col++) {

            Index k = lIt.col();
            Scalar tmp = 0;
            while (k < stop) {
                tmp +=
                        lIt.value() *
                        rhs(k++, col);
                ++lIt;
            }
            dst(row, col) += tmp;
            lIt += -lIt.size();
        }

    }

    //Use matrix upper triangular part
    for (Index lhscol = 0; lhscol < lhs.cols(); lhscol++) {
        typename _Lhs::InnerUpperIterator uIt(lhs, lhscol);
        const Index stop = uIt.size() + uIt.row();
        for (Index rhscol = 0; rhscol < rhs.cols(); rhscol++) {


            const Scalar rhsCoeff = rhs.coeff(lhscol, rhscol);
            Index k = uIt.row();
            while (k < stop) {
                dst(k++, rhscol) +=
                        uIt.value() *
                        rhsCoeff;
                ++uIt;
            }
            uIt += -uIt.size();
        }
    }

}

template<typename Lhs, typename Rhs, typename Dest>
EIGEN_DONT_INLINE void skyline_col_major_time_dense_product(const Lhs& lhs, const Rhs& rhs, Dest& dst) {
    typedef typename remove_all<Lhs>::type _Lhs;
    typedef typename remove_all<Rhs>::type _Rhs;
    typedef typename traits<Lhs>::Scalar Scalar;

    enum {
        LhsIsRowMajor = (_Lhs::Flags & RowMajorBit) == RowMajorBit,
        LhsIsSelfAdjoint = (_Lhs::Flags & SelfAdjointBit) == SelfAdjointBit,
        ProcessFirstHalf = LhsIsSelfAdjoint
        && (((_Lhs::Flags & (UpperTriangularBit | LowerTriangularBit)) == 0)
        || ((_Lhs::Flags & UpperTriangularBit) && !LhsIsRowMajor)
        || ((_Lhs::Flags & LowerTriangularBit) && LhsIsRowMajor)),
        ProcessSecondHalf = LhsIsSelfAdjoint && (!ProcessFirstHalf)
    };

    //Use matrix diagonal part <- Improvement : use inner iterator on dense matrix.
    for (Index col = 0; col < rhs.cols(); col++) {
        for (Index row = 0; row < lhs.rows(); row++) {
            dst(row, col) = lhs.coeffDiag(row) * rhs(row, col);
        }
    }

    //Use matrix upper triangular part
    for (Index row = 0; row < lhs.rows(); row++) {
        typename _Lhs::InnerUpperIterator uIt(lhs, row);
        const Index stop = uIt.col() + uIt.size();
        for (Index col = 0; col < rhs.cols(); col++) {

            Index k = uIt.col();
            Scalar tmp = 0;
            while (k < stop) {
                tmp +=
                        uIt.value() *
                        rhs(k++, col);
                ++uIt;
            }


            dst(row, col) += tmp;
            uIt += -uIt.size();
        }
    }

    //Use matrix lower triangular part
    for (Index lhscol = 0; lhscol < lhs.cols(); lhscol++) {
        typename _Lhs::InnerLowerIterator lIt(lhs, lhscol);
        const Index stop = lIt.size() + lIt.row();
        for (Index rhscol = 0; rhscol < rhs.cols(); rhscol++) {

            const Scalar rhsCoeff = rhs.coeff(lhscol, rhscol);
            Index k = lIt.row();
            while (k < stop) {
                dst(k++, rhscol) +=
                        lIt.value() *
                        rhsCoeff;
                ++lIt;
            }
            lIt += -lIt.size();
        }
    }

}

template<typename Lhs, typename Rhs, typename ResultType,
        int LhsStorageOrder = traits<Lhs>::Flags&RowMajorBit>
        struct skyline_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct skyline_product_selector<Lhs, Rhs, ResultType, RowMajor> {
    typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

    static void run(const Lhs& lhs, const Rhs& rhs, ResultType & res) {
        skyline_row_major_time_dense_product<Lhs, Rhs, ResultType > (lhs, rhs, res);
    }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct skyline_product_selector<Lhs, Rhs, ResultType, ColMajor> {
    typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

    static void run(const Lhs& lhs, const Rhs& rhs, ResultType & res) {
        skyline_col_major_time_dense_product<Lhs, Rhs, ResultType > (lhs, rhs, res);
    }
};

} // end namespace internal

// template<typename Derived>
// template<typename Lhs, typename Rhs >
// Derived & MatrixBase<Derived>::lazyAssign(const SkylineProduct<Lhs, Rhs, SkylineTimeDenseProduct>& product) {
//     typedef typename internal::remove_all<Lhs>::type _Lhs;
//     internal::skyline_product_selector<typename internal::remove_all<Lhs>::type,
//             typename internal::remove_all<Rhs>::type,
//             Derived>::run(product.lhs(), product.rhs(), derived());
// 
//     return derived();
// }

// skyline * dense

template<typename Derived>
template<typename OtherDerived >
EIGEN_STRONG_INLINE const typename SkylineProductReturnType<Derived, OtherDerived>::Type
SkylineMatrixBase<Derived>::operator*(const MatrixBase<OtherDerived> &other) const {

    return typename SkylineProductReturnType<Derived, OtherDerived>::Type(derived(), other.derived());
}

} // end namespace Eigen

#endif // EIGEN_SKYLINEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINE_STORAGE_H
#define EIGEN_SKYLINE_STORAGE_H

namespace Eigen { 

/** Stores a skyline set of values in three structures :
 * The diagonal elements
 * The upper elements
 * The lower elements
 *
 */
template<typename Scalar>
class SkylineStorage {
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef SparseIndex Index;
public:

    SkylineStorage()
    : m_diag(0),
    m_lower(0),
    m_upper(0),
    m_lowerProfile(0),
    m_upperProfile(0),
    m_diagSize(0),
    m_upperSize(0),
    m_lowerSize(0),
    m_upperProfileSize(0),
    m_lowerProfileSize(0),
    m_allocatedSize(0) {
    }

    SkylineStorage(const SkylineStorage& other)
    : m_diag(0),
    m_lower(0),
    m_upper(0),
    m_lowerProfile(0),
    m_upperProfile(0),
    m_diagSize(0),
    m_upperSize(0),
    m_lowerSize(0),
    m_upperProfileSize(0),
    m_lowerProfileSize(0),
    m_allocatedSize(0) {
        *this = other;
    }

    SkylineStorage & operator=(const SkylineStorage& other) {
        resize(other.diagSize(), other.m_upperProfileSize, other.m_lowerProfileSize, other.upperSize(), other.lowerSize());
        memcpy(m_diag, other.m_diag, m_diagSize * sizeof (Scalar));
        memcpy(m_upper, other.m_upper, other.upperSize() * sizeof (Scalar));
        memcpy(m_lower, other.m_lower, other.lowerSize() * sizeof (Scalar));
        memcpy(m_upperProfile, other.m_upperProfile, m_upperProfileSize * sizeof (Index));
        memcpy(m_lowerProfile, other.m_lowerProfile, m_lowerProfileSize * sizeof (Index));
        return *this;
    }

    void swap(SkylineStorage& other) {
        std::swap(m_diag, other.m_diag);
        std::swap(m_upper, other.m_upper);
        std::swap(m_lower, other.m_lower);
        std::swap(m_upperProfile, other.m_upperProfile);
        std::swap(m_lowerProfile, other.m_lowerProfile);
        std::swap(m_diagSize, other.m_diagSize);
        std::swap(m_upperSize, other.m_upperSize);
        std::swap(m_lowerSize, other.m_lowerSize);
        std::swap(m_allocatedSize, other.m_allocatedSize);
    }

    ~SkylineStorage() {
        delete[] m_diag;
        delete[] m_upper;
        if (m_upper != m_lower)
            delete[] m_lower;
        delete[] m_upperProfile;
        delete[] m_lowerProfile;
    }

    void reserve(Index size, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize) {
        Index newAllocatedSize = size + upperSize + lowerSize;
        if (newAllocatedSize > m_allocatedSize)
            reallocate(size, upperProfileSize, lowerProfileSize, upperSize, lowerSize);
    }

    void squeeze() {
        if (m_allocatedSize > m_diagSize + m_upperSize + m_lowerSize)
            reallocate(m_diagSize, m_upperProfileSize, m_lowerProfileSize, m_upperSize, m_lowerSize);
    }

    void resize(Index diagSize, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize, float reserveSizeFactor = 0) {
        if (m_allocatedSize < diagSize + upperSize + lowerSize)
            reallocate(diagSize, upperProfileSize, lowerProfileSize, upperSize + Index(reserveSizeFactor * upperSize), lowerSize + Index(reserveSizeFactor * lowerSize));
        m_diagSize = diagSize;
        m_upperSize = upperSize;
        m_lowerSize = lowerSize;
        m_upperProfileSize = upperProfileSize;
        m_lowerProfileSize = lowerProfileSize;
    }

    inline Index diagSize() const {
        return m_diagSize;
    }

    inline Index upperSize() const {
        return m_upperSize;
    }

    inline Index lowerSize() const {
        return m_lowerSize;
    }

    inline Index upperProfileSize() const {
        return m_upperProfileSize;
    }

    inline Index lowerProfileSize() const {
        return m_lowerProfileSize;
    }

    inline Index allocatedSize() const {
        return m_allocatedSize;
    }

    inline void clear() {
        m_diagSize = 0;
    }

    inline Scalar& diag(Index i) {
        return m_diag[i];
    }

    inline const Scalar& diag(Index i) const {
        return m_diag[i];
    }

    inline Scalar& upper(Index i) {
        return m_upper[i];
    }

    inline const Scalar& upper(Index i) const {
        return m_upper[i];
    }

    inline Scalar& lower(Index i) {
        return m_lower[i];
    }

    inline const Scalar& lower(Index i) const {
        return m_lower[i];
    }

    inline Index& upperProfile(Index i) {
        return m_upperProfile[i];
    }

    inline const Index& upperProfile(Index i) const {
        return m_upperProfile[i];
    }

    inline Index& lowerProfile(Index i) {
        return m_lowerProfile[i];
    }

    inline const Index& lowerProfile(Index i) const {
        return m_lowerProfile[i];
    }

    static SkylineStorage Map(Index* upperProfile, Index* lowerProfile, Scalar* diag, Scalar* upper, Scalar* lower, Index size, Index upperSize, Index lowerSize) {
        SkylineStorage res;
        res.m_upperProfile = upperProfile;
        res.m_lowerProfile = lowerProfile;
        res.m_diag = diag;
        res.m_upper = upper;
        res.m_lower = lower;
        res.m_allocatedSize = res.m_diagSize = size;
        res.m_upperSize = upperSize;
        res.m_lowerSize = lowerSize;
        return res;
    }

    inline void reset() {
        memset(m_diag, 0, m_diagSize * sizeof (Scalar));
        memset(m_upper, 0, m_upperSize * sizeof (Scalar));
        memset(m_lower, 0, m_lowerSize * sizeof (Scalar));
        memset(m_upperProfile, 0, m_diagSize * sizeof (Index));
        memset(m_lowerProfile, 0, m_diagSize * sizeof (Index));
    }

    void prune(Scalar reference, RealScalar epsilon = dummy_precision<RealScalar>()) {
        //TODO
    }

protected:

    inline void reallocate(Index diagSize, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize) {

        Scalar* diag = new Scalar[diagSize];
        Scalar* upper = new Scalar[upperSize];
        Scalar* lower = new Scalar[lowerSize];
        Index* upperProfile = new Index[upperProfileSize];
        Index* lowerProfile = new Index[lowerProfileSize];

        Index copyDiagSize = (std::min)(diagSize, m_diagSize);
        Index copyUpperSize = (std::min)(upperSize, m_upperSize);
        Index copyLowerSize = (std::min)(lowerSize, m_lowerSize);
        Index copyUpperProfileSize = (std::min)(upperProfileSize, m_upperProfileSize);
        Index copyLowerProfileSize = (std::min)(lowerProfileSize, m_lowerProfileSize);

        // copy
        memcpy(diag, m_diag, copyDiagSize * sizeof (Scalar));
        memcpy(upper, m_upper, copyUpperSize * sizeof (Scalar));
        memcpy(lower, m_lower, copyLowerSize * sizeof (Scalar));
        memcpy(upperProfile, m_upperProfile, copyUpperProfileSize * sizeof (Index));
        memcpy(lowerProfile, m_lowerProfile, copyLowerProfileSize * sizeof (Index));



        // delete old stuff
        delete[] m_diag;
        delete[] m_upper;
        delete[] m_lower;
        delete[] m_upperProfile;
        delete[] m_lowerProfile;
        m_diag = diag;
        m_upper = upper;
        m_lower = lower;
        m_upperProfile = upperProfile;
        m_lowerProfile = lowerProfile;
        m_allocatedSize = diagSize + upperSize + lowerSize;
        m_upperSize = upperSize;
        m_lowerSize = lowerSize;
    }

public:
    Scalar* m_diag;
    Scalar* m_upper;
    Scalar* m_lower;
    Index* m_upperProfile;
    Index* m_lowerProfile;
    Index m_diagSize;
    Index m_upperSize;
    Index m_lowerSize;
    Index m_upperProfileSize;
    Index m_lowerProfileSize;
    Index m_allocatedSize;

};

} // end namespace Eigen

#endif // EIGEN_SKYLINE_STORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEUTIL_H
#define EIGEN_SKYLINEUTIL_H

namespace Eigen { 

#ifdef NDEBUG
#define EIGEN_DBG_SKYLINE(X)
#else
#define EIGEN_DBG_SKYLINE(X) X
#endif

const unsigned int SkylineBit = 0x1200;
template<typename Lhs, typename Rhs, int ProductMode> class SkylineProduct;
enum AdditionalProductEvaluationMode {SkylineTimeDenseProduct, SkylineTimeSkylineProduct, DenseTimeSkylineProduct};
enum {IsSkyline = SkylineBit};


#define EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename OtherDerived> \
EIGEN_STRONG_INLINE Derived& operator Op(const Eigen::SkylineMatrixBase<OtherDerived>& other) \
{ \
  return Base::operator Op(other.derived()); \
} \
EIGEN_STRONG_INLINE Derived& operator Op(const Derived& other) \
{ \
  return Base::operator Op(other); \
}

#define EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename Other> \
EIGEN_STRONG_INLINE Derived& operator Op(const Other& scalar) \
{ \
  return Base::operator Op(scalar); \
}

#define EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATORS(Derived) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, =) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, +=) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, -=) \
  EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, *=) \
  EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, /=)

#define _EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived, BaseClass) \
  typedef BaseClass Base; \
  typedef typename Eigen::internal::traits<Derived>::Scalar Scalar; \
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar; \
  typedef typename Eigen::internal::traits<Derived>::StorageKind StorageKind; \
  typedef typename Eigen::internal::index<StorageKind>::type Index; \
  enum {  Flags = Eigen::internal::traits<Derived>::Flags, };

#define EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived) \
  _EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived, Eigen::SkylineMatrixBase<Derived>)

template<typename Derived> class SkylineMatrixBase;
template<typename _Scalar, int _Flags = 0> class SkylineMatrix;
template<typename _Scalar, int _Flags = 0> class DynamicSkylineMatrix;
template<typename _Scalar, int _Flags = 0> class SkylineVector;
template<typename _Scalar, int _Flags = 0> class MappedSkylineMatrix;

namespace internal {

template<typename Lhs, typename Rhs> struct skyline_product_mode;
template<typename Lhs, typename Rhs, int ProductMode = skyline_product_mode<Lhs,Rhs>::value> struct SkylineProductReturnType;

template<typename T> class eval<T,IsSkyline>
{
    typedef typename traits<T>::Scalar _Scalar;
    enum {
          _Flags = traits<T>::Flags
    };

  public:
    typedef SkylineMatrix<_Scalar, _Flags> type;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SKYLINEUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockOfDynamicSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H
#define EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H

namespace Eigen { 

#if 0

// NOTE Have to be reimplemented as a specialization of BlockImpl< DynamicSparseMatrix<_Scalar, _Options, _Index>, ... >
// See SparseBlock.h for an example


/***************************************************************************
* specialisation for DynamicSparseMatrix
***************************************************************************/

template<typename _Scalar, int _Options, typename _Index, int Size>
class SparseInnerVectorSet<DynamicSparseMatrix<_Scalar, _Options, _Index>, Size>
  : public SparseMatrixBase<SparseInnerVectorSet<DynamicSparseMatrix<_Scalar, _Options, _Index>, Size> >
{
    typedef DynamicSparseMatrix<_Scalar, _Options, _Index> MatrixType;
  public:

    enum { IsRowMajor = internal::traits<SparseInnerVectorSet>::IsRowMajor };

    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseInnerVectorSet)
    class InnerIterator: public MatrixType::InnerIterator
    {
      public:
        inline InnerIterator(const SparseInnerVectorSet& xpr, Index outer)
          : MatrixType::InnerIterator(xpr.m_matrix, xpr.m_outerStart + outer), m_outer(outer)
        {}
        inline Index row() const { return IsRowMajor ? m_outer : this->index(); }
        inline Index col() const { return IsRowMajor ? this->index() : m_outer; }
      protected:
        Index m_outer;
    };

    inline SparseInnerVectorSet(const MatrixType& matrix, Index outerStart, Index outerSize)
      : m_matrix(matrix), m_outerStart(outerStart), m_outerSize(outerSize)
    {
      eigen_assert( (outerStart>=0) && ((outerStart+outerSize)<=matrix.outerSize()) );
    }

    inline SparseInnerVectorSet(const MatrixType& matrix, Index outer)
      : m_matrix(matrix), m_outerStart(outer), m_outerSize(Size)
    {
      eigen_assert(Size!=Dynamic);
      eigen_assert( (outer>=0) && (outer<matrix.outerSize()) );
    }

    template<typename OtherDerived>
    inline SparseInnerVectorSet& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      if (IsRowMajor != ((OtherDerived::Flags&RowMajorBit)==RowMajorBit))
      {
        // need to transpose => perform a block evaluation followed by a big swap
        DynamicSparseMatrix<Scalar,IsRowMajor?RowMajorBit:0> aux(other);
        *this = aux.markAsRValue();
      }
      else
      {
        // evaluate/copy vector per vector
        for (Index j=0; j<m_outerSize.value(); ++j)
        {
          SparseVector<Scalar,IsRowMajor ? RowMajorBit : 0> aux(other.innerVector(j));
          m_matrix.const_cast_derived()._data()[m_outerStart+j].swap(aux._data());
        }
      }
      return *this;
    }

    inline SparseInnerVectorSet& operator=(const SparseInnerVectorSet& other)
    {
      return operator=<SparseInnerVectorSet>(other);
    }

    Index nonZeros() const
    {
      Index count = 0;
      for (Index j=0; j<m_outerSize.value(); ++j)
        count += m_matrix._data()[m_outerStart+j].size();
      return count;
    }

    const Scalar& lastCoeff() const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(SparseInnerVectorSet);
      eigen_assert(m_matrix.data()[m_outerStart].size()>0);
      return m_matrix.data()[m_outerStart].vale(m_matrix.data()[m_outerStart].size()-1);
    }

//     template<typename Sparse>
//     inline SparseInnerVectorSet& operator=(const SparseMatrixBase<OtherDerived>& other)
//     {
//       return *this;
//     }

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    const typename MatrixType::Nested m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, Size> m_outerSize;

};

#endif

} // end namespace Eigen

#endif // EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2013 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEBLOCKMATRIX_H
#define EIGEN_SPARSEBLOCKMATRIX_H

namespace Eigen { 
/** \ingroup SparseCore_Module
  *
  * \class BlockSparseMatrix
  *
  * \brief A versatile sparse matrix representation where each element is a block
  *
  * This class provides routines to manipulate block sparse matrices stored in a
  * BSR-like representation. There are two main types :
  *
  * 1. All blocks have the same number of rows and columns, called block size
  * in the following. In this case, if this block size is known at compile time,
  * it can be given as a template parameter like
  * \code
  * BlockSparseMatrix<Scalar, 3, ColMajor> bmat(b_rows, b_cols);
  * \endcode
  * Here, bmat is a b_rows x b_cols block sparse matrix
  * where each coefficient is a 3x3 dense matrix.
  * If the block size is fixed but will be given at runtime,
  * \code
  * BlockSparseMatrix<Scalar, Dynamic, ColMajor> bmat(b_rows, b_cols);
  * bmat.setBlockSize(block_size);
  * \endcode
  *
  * 2. The second case is for variable-block sparse matrices.
  * Here each block has its own dimensions. The only restriction is that all the blocks
  * in a row (resp. a column) should have the same number of rows (resp. of columns).
  * It is thus required in this case to describe the layout of the matrix by calling
  * setBlockLayout(rowBlocks, colBlocks).
  *
  * In any of the previous case, the matrix can be filled by calling setFromTriplets().
  * A regular sparse matrix can be converted to a block sparse matrix and vice versa.
  * It is obviously required to describe the block layout beforehand by calling either
  * setBlockSize() for fixed-size blocks or setBlockLayout for variable-size blocks.
  *
  * \tparam _Scalar The Scalar type
  * \tparam _BlockAtCompileTime The block layout option. It takes the following values
  * Dynamic : block size known at runtime
  * a numeric number : fixed-size block known at compile time
  */
template<typename _Scalar, int _BlockAtCompileTime=Dynamic, int _Options=ColMajor, typename _StorageIndex=int> class BlockSparseMatrix;

template<typename BlockSparseMatrixT> class BlockSparseMatrixView;

namespace internal {
template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _Index>
struct traits<BlockSparseMatrix<_Scalar,_BlockAtCompileTime,_Options, _Index> >
{
  typedef _Scalar Scalar;
  typedef _Index Index;
  typedef Sparse StorageKind; // FIXME Where is it used ??
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    BlockSize = _BlockAtCompileTime,
    Flags = _Options | NestByRefBit | LvalueBit,
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};
template<typename BlockSparseMatrixT>
struct traits<BlockSparseMatrixView<BlockSparseMatrixT> >
{
  typedef Ref<Matrix<typename BlockSparseMatrixT::Scalar, BlockSparseMatrixT::BlockSize, BlockSparseMatrixT::BlockSize> > Scalar;
  typedef Ref<Matrix<typename BlockSparseMatrixT::RealScalar, BlockSparseMatrixT::BlockSize, BlockSparseMatrixT::BlockSize> > RealScalar;

};

// Function object to sort a triplet list
template<typename Iterator, bool IsColMajor>
struct TripletComp
{
  typedef typename Iterator::value_type Triplet;
  bool operator()(const Triplet& a, const Triplet& b)
  { if(IsColMajor)
      return ((a.col() == b.col() && a.row() < b.row()) || (a.col() < b.col()));
    else
      return ((a.row() == b.row() && a.col() < b.col()) || (a.row() < b.row()));
  }
};
} // end namespace internal


/* Proxy to view the block sparse matrix as a regular sparse matrix */
template<typename BlockSparseMatrixT>
class BlockSparseMatrixView : public SparseMatrixBase<BlockSparseMatrixT>
{
  public:
    typedef Ref<typename BlockSparseMatrixT::BlockScalar> Scalar;
    typedef Ref<typename BlockSparseMatrixT::BlockRealScalar> RealScalar;
    typedef typename BlockSparseMatrixT::Index Index;
    typedef  BlockSparseMatrixT Nested;
    enum {
      Flags = BlockSparseMatrixT::Options,
      Options = BlockSparseMatrixT::Options,
      RowsAtCompileTime = BlockSparseMatrixT::RowsAtCompileTime,
      ColsAtCompileTime = BlockSparseMatrixT::ColsAtCompileTime,
      MaxColsAtCompileTime = BlockSparseMatrixT::MaxColsAtCompileTime,
      MaxRowsAtCompileTime = BlockSparseMatrixT::MaxRowsAtCompileTime
    };
  public:
    BlockSparseMatrixView(const BlockSparseMatrixT& spblockmat)
     : m_spblockmat(spblockmat)
    {}

    Index outerSize() const
    {
      return (Flags&RowMajorBit) == 1 ? this->rows() : this->cols();
    }
    Index cols() const
    {
      return m_spblockmat.blockCols();
    }
    Index rows() const
    {
      return m_spblockmat.blockRows();
    }
    Scalar coeff(Index row, Index col)
    {
      return m_spblockmat.coeff(row, col);
    }
    Scalar coeffRef(Index row, Index col)
    {
      return m_spblockmat.coeffRef(row, col);
    }
    // Wrapper to iterate over all blocks
    class InnerIterator : public BlockSparseMatrixT::BlockInnerIterator
    {
      public:
      InnerIterator(const BlockSparseMatrixView& mat, Index outer)
          : BlockSparseMatrixT::BlockInnerIterator(mat.m_spblockmat, outer)
      {}

    };

  protected:
    const BlockSparseMatrixT& m_spblockmat;
};

// Proxy to view a regular vector as a block vector
template<typename BlockSparseMatrixT, typename VectorType>
class BlockVectorView
{
  public:
    enum {
      BlockSize = BlockSparseMatrixT::BlockSize,
      ColsAtCompileTime = VectorType::ColsAtCompileTime,
      RowsAtCompileTime = VectorType::RowsAtCompileTime,
      Flags = VectorType::Flags
    };
    typedef Ref<const Matrix<typename BlockSparseMatrixT::Scalar, (RowsAtCompileTime==1)? 1 : BlockSize, (ColsAtCompileTime==1)? 1 : BlockSize> >Scalar;
    typedef typename BlockSparseMatrixT::Index Index;
  public:
    BlockVectorView(const BlockSparseMatrixT& spblockmat, const VectorType& vec)
    : m_spblockmat(spblockmat),m_vec(vec)
    { }
    inline Index cols() const
    {
      return m_vec.cols();
    }
    inline Index size() const
    {
      return m_spblockmat.blockRows();
    }
    inline Scalar coeff(Index bi) const
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.middleRows(startRow, rowSize);
    }
    inline Scalar coeff(Index bi, Index j) const
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.block(startRow, j, rowSize, 1);
    }
  protected:
    const BlockSparseMatrixT& m_spblockmat;
    const VectorType& m_vec;
};

template<typename VectorType, typename Index> class BlockVectorReturn;


// Proxy to view a regular vector as a block vector
template<typename BlockSparseMatrixT, typename VectorType>
class BlockVectorReturn
{
  public:
    enum {
      ColsAtCompileTime = VectorType::ColsAtCompileTime,
      RowsAtCompileTime = VectorType::RowsAtCompileTime,
      Flags = VectorType::Flags
    };
    typedef Ref<Matrix<typename VectorType::Scalar, RowsAtCompileTime, ColsAtCompileTime> > Scalar;
    typedef typename BlockSparseMatrixT::Index Index;
  public:
    BlockVectorReturn(const BlockSparseMatrixT& spblockmat, VectorType& vec)
    : m_spblockmat(spblockmat),m_vec(vec)
    { }
    inline Index size() const
    {
      return m_spblockmat.blockRows();
    }
    inline Scalar coeffRef(Index bi)
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.middleRows(startRow, rowSize);
    }
    inline Scalar coeffRef(Index bi, Index j)
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.block(startRow, j, rowSize, 1);
    }

  protected:
    const BlockSparseMatrixT& m_spblockmat;
    VectorType& m_vec;
};

// Block version of the sparse dense product
template<typename Lhs, typename Rhs>
class BlockSparseTimeDenseProduct;

namespace internal {

template<typename BlockSparseMatrixT, typename VecType>
struct traits<BlockSparseTimeDenseProduct<BlockSparseMatrixT, VecType> >
{
  typedef Dense StorageKind;
  typedef MatrixXpr XprKind;
  typedef typename BlockSparseMatrixT::Scalar Scalar;
  typedef typename BlockSparseMatrixT::Index Index;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = 0,
    CoeffReadCost = internal::traits<BlockSparseMatrixT>::CoeffReadCost
  };
};
} // end namespace internal

template<typename Lhs, typename Rhs>
class BlockSparseTimeDenseProduct
  : public ProductBase<BlockSparseTimeDenseProduct<Lhs,Rhs>, Lhs, Rhs>
{
  public:
    EIGEN_PRODUCT_PUBLIC_INTERFACE(BlockSparseTimeDenseProduct)

    BlockSparseTimeDenseProduct(const Lhs& lhs, const Rhs& rhs) : Base(lhs,rhs)
    {}

    template<typename Dest> void scaleAndAddTo(Dest& dest, const typename Rhs::Scalar& alpha) const
    {
      BlockVectorReturn<Lhs,Dest> tmpDest(m_lhs, dest);
      internal::sparse_time_dense_product( BlockSparseMatrixView<Lhs>(m_lhs),  BlockVectorView<Lhs, Rhs>(m_lhs, m_rhs), tmpDest, alpha);
    }

  private:
    BlockSparseTimeDenseProduct& operator=(const BlockSparseTimeDenseProduct&);
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix : public SparseMatrixBase<BlockSparseMatrix<_Scalar,_BlockAtCompileTime, _Options,_StorageIndex> >
{
  public:
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef _StorageIndex StorageIndex;
    typedef typename internal::ref_selector<BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex> >::type Nested;

    enum {
      Options = _Options,
      Flags = Options,
      BlockSize=_BlockAtCompileTime,
      RowsAtCompileTime = Dynamic,
      ColsAtCompileTime = Dynamic,
      MaxRowsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic,
      IsVectorAtCompileTime = 0,
      IsColMajor = Flags&RowMajorBit ? 0 : 1
    };
    typedef Matrix<Scalar, _BlockAtCompileTime, _BlockAtCompileTime,IsColMajor ? ColMajor : RowMajor> BlockScalar;
    typedef Matrix<RealScalar, _BlockAtCompileTime, _BlockAtCompileTime,IsColMajor ? ColMajor : RowMajor> BlockRealScalar;
    typedef typename internal::conditional<_BlockAtCompileTime==Dynamic, Scalar, BlockScalar>::type BlockScalarReturnType;
    typedef BlockSparseMatrix<Scalar, BlockSize, IsColMajor ? ColMajor : RowMajor, StorageIndex> PlainObject;
  public:
    // Default constructor
    BlockSparseMatrix()
    : m_innerBSize(0),m_outerBSize(0),m_innerOffset(0),m_outerOffset(0),
      m_nonzerosblocks(0),m_values(0),m_blockPtr(0),m_indices(0),
      m_outerIndex(0),m_blockSize(BlockSize)
    { }


    /**
     * \brief Construct and resize
     *
     */
    BlockSparseMatrix(Index brow, Index bcol)
      : m_innerBSize(IsColMajor ? brow : bcol),
        m_outerBSize(IsColMajor ? bcol : brow),
        m_innerOffset(0),m_outerOffset(0),m_nonzerosblocks(0),
        m_values(0),m_blockPtr(0),m_indices(0),
        m_outerIndex(0),m_blockSize(BlockSize)
    { }

    /**
     * \brief Copy-constructor
     */
    BlockSparseMatrix(const BlockSparseMatrix& other)
      : m_innerBSize(other.m_innerBSize),m_outerBSize(other.m_outerBSize),
        m_nonzerosblocks(other.m_nonzerosblocks),m_nonzeros(other.m_nonzeros),
        m_blockPtr(0),m_blockSize(other.m_blockSize)
    {
      // should we allow copying between variable-size blocks and fixed-size blocks ??
      eigen_assert(m_blockSize == BlockSize && " CAN NOT COPY BETWEEN FIXED-SIZE AND VARIABLE-SIZE BLOCKS");

      std::copy(other.m_innerOffset, other.m_innerOffset+m_innerBSize+1, m_innerOffset);
      std::copy(other.m_outerOffset, other.m_outerOffset+m_outerBSize+1, m_outerOffset);
      std::copy(other.m_values, other.m_values+m_nonzeros, m_values);

      if(m_blockSize != Dynamic)
        std::copy(other.m_blockPtr, other.m_blockPtr+m_nonzerosblocks, m_blockPtr);

      std::copy(other.m_indices, other.m_indices+m_nonzerosblocks, m_indices);
      std::copy(other.m_outerIndex, other.m_outerIndex+m_outerBSize, m_outerIndex);
    }

    friend void swap(BlockSparseMatrix& first, BlockSparseMatrix& second)
    {
      std::swap(first.m_innerBSize, second.m_innerBSize);
      std::swap(first.m_outerBSize, second.m_outerBSize);
      std::swap(first.m_innerOffset, second.m_innerOffset);
      std::swap(first.m_outerOffset, second.m_outerOffset);
      std::swap(first.m_nonzerosblocks, second.m_nonzerosblocks);
      std::swap(first.m_nonzeros, second.m_nonzeros);
      std::swap(first.m_values, second.m_values);
      std::swap(first.m_blockPtr, second.m_blockPtr);
      std::swap(first.m_indices, second.m_indices);
      std::swap(first.m_outerIndex, second.m_outerIndex);
      std::swap(first.m_BlockSize, second.m_blockSize);
    }

    BlockSparseMatrix& operator=(BlockSparseMatrix other)
    {
      //Copy-and-swap paradigm ... avoid leaked data if thrown
      swap(*this, other);
      return *this;
    }

    // Destructor
    ~BlockSparseMatrix()
    {
      delete[] m_outerIndex;
      delete[] m_innerOffset;
      delete[] m_outerOffset;
      delete[] m_indices;
      delete[] m_blockPtr;
      delete[] m_values;
    }


    /**
      * \brief Constructor from a sparse matrix
      *
      */
    template<typename MatrixType>
    inline BlockSparseMatrix(const MatrixType& spmat) : m_blockSize(BlockSize)
    {
      EIGEN_STATIC_ASSERT((m_blockSize != Dynamic), THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE);

      *this = spmat;
    }

    /**
      * \brief Assignment from a sparse matrix with the same storage order
      *
      * Convert from a sparse matrix to block sparse matrix.
      * \warning Before calling this function, tt is necessary to call
      * either setBlockLayout() (matrices with variable-size blocks)
      * or setBlockSize() (for fixed-size blocks).
      */
    template<typename MatrixType>
    inline BlockSparseMatrix& operator=(const MatrixType& spmat)
    {
      eigen_assert((m_innerBSize != 0 && m_outerBSize != 0)
                   && "Trying to assign to a zero-size matrix, call resize() first");
      eigen_assert(((MatrixType::Options&RowMajorBit) != IsColMajor) && "Wrong storage order");
      typedef SparseMatrix<bool,MatrixType::Options,typename MatrixType::Index> MatrixPatternType;
      MatrixPatternType  blockPattern(blockRows(), blockCols());
      m_nonzeros = 0;

      // First, compute the number of nonzero blocks and their locations
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        // Browse each outer block and compute the structure
        std::vector<bool> nzblocksFlag(m_innerBSize,false);  // Record the existing blocks
        blockPattern.startVec(bj);
        for(StorageIndex j = blockOuterIndex(bj); j < blockOuterIndex(bj+1); ++j)
        {
          typename MatrixType::InnerIterator it_spmat(spmat, j);
          for(; it_spmat; ++it_spmat)
          {
            StorageIndex bi = innerToBlock(it_spmat.index()); // Index of the current nonzero block
            if(!nzblocksFlag[bi])
            {
              // Save the index of this nonzero block
              nzblocksFlag[bi] = true;
              blockPattern.insertBackByOuterInnerUnordered(bj, bi) = true;
              // Compute the total number of nonzeros (including explicit zeros in blocks)
              m_nonzeros += blockOuterSize(bj) * blockInnerSize(bi);
            }
          }
        } // end current outer block
      }
      blockPattern.finalize();

      // Allocate the internal arrays
      setBlockStructure(blockPattern);

      for(StorageIndex nz = 0; nz < m_nonzeros; ++nz) m_values[nz] = Scalar(0);
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        // Now copy the values
        for(StorageIndex j = blockOuterIndex(bj); j < blockOuterIndex(bj+1); ++j)
        {
          // Browse the outer block column by column (for column-major matrices)
          typename MatrixType::InnerIterator it_spmat(spmat, j);
          for(; it_spmat; ++it_spmat)
          {
            StorageIndex idx = 0; // Position of this block in the column block
            StorageIndex bi = innerToBlock(it_spmat.index()); // Index of the current nonzero block
            // Go to the inner block where this element belongs to
            while(bi > m_indices[m_outerIndex[bj]+idx]) ++idx; // Not expensive for ordered blocks
            StorageIndex idxVal;// Get the right position in the array of values for this element
            if(m_blockSize == Dynamic)
            {
              // Offset from all blocks before ...
              idxVal =  m_blockPtr[m_outerIndex[bj]+idx];
              // ... and offset inside the block
              idxVal += (j - blockOuterIndex(bj)) * blockOuterSize(bj) + it_spmat.index() - m_innerOffset[bi];
            }
            else
            {
              // All blocks before
              idxVal = (m_outerIndex[bj] + idx) * m_blockSize * m_blockSize;
              // inside the block
              idxVal += (j - blockOuterIndex(bj)) * m_blockSize + (it_spmat.index()%m_blockSize);
            }
            // Insert the value
            m_values[idxVal] = it_spmat.value();
          } // end of this column
        } // end of this block
      } // end of this outer block

      return *this;
    }

    /**
      * \brief Set the nonzero block pattern of the matrix
      *
      * Given a sparse matrix describing the nonzero block pattern,
      * this function prepares the internal pointers for values.
      * After calling this function, any *nonzero* block (bi, bj) can be set
      * with a simple call to coeffRef(bi,bj).
      *
      *
      * \warning Before calling this function, tt is necessary to call
      * either setBlockLayout() (matrices with variable-size blocks)
      * or setBlockSize() (for fixed-size blocks).
      *
      * \param blockPattern Sparse matrix of boolean elements describing the block structure
      *
      * \sa setBlockLayout() \sa setBlockSize()
      */
    template<typename MatrixType>
    void setBlockStructure(const MatrixType& blockPattern)
    {
      resize(blockPattern.rows(), blockPattern.cols());
      reserve(blockPattern.nonZeros());

      // Browse the block pattern and set up the various pointers
      m_outerIndex[0] = 0;
      if(m_blockSize == Dynamic) m_blockPtr[0] = 0;
      for(StorageIndex nz = 0; nz < m_nonzeros; ++nz) m_values[nz] = Scalar(0);
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        //Browse each outer block

        //First, copy and save the indices of nonzero blocks
        //FIXME : find a way to avoid this ...
        std::vector<int> nzBlockIdx;
        typename MatrixType::InnerIterator it(blockPattern, bj);
        for(; it; ++it)
        {
          nzBlockIdx.push_back(it.index());
        }
        std::sort(nzBlockIdx.begin(), nzBlockIdx.end());

        // Now, fill block indices and (eventually) pointers to blocks
        for(StorageIndex idx = 0; idx < nzBlockIdx.size(); ++idx)
        {
          StorageIndex offset = m_outerIndex[bj]+idx; // offset in m_indices
          m_indices[offset] = nzBlockIdx[idx];
          if(m_blockSize == Dynamic)
            m_blockPtr[offset] = m_blockPtr[offset-1] + blockInnerSize(nzBlockIdx[idx]) * blockOuterSize(bj);
          // There is no blockPtr for fixed-size blocks... not needed !???
        }
        // Save the pointer to the next outer block
        m_outerIndex[bj+1] = m_outerIndex[bj] + nzBlockIdx.size();
      }
    }

    /**
      * \brief Set the number of rows and columns blocks
      */
    inline void resize(Index brow, Index bcol)
    {
      m_innerBSize = IsColMajor ? brow : bcol;
      m_outerBSize = IsColMajor ? bcol : brow;
    }

    /**
      * \brief set the block size at runtime for fixed-size block layout
      *
      * Call this only for fixed-size blocks
      */
    inline void setBlockSize(Index blockSize)
    {
      m_blockSize = blockSize;
    }

    /**
      * \brief Set the row and column block layouts,
      *
      * This function set the size of each row and column block.
      * So this function should be used only for blocks with variable size.
      * \param rowBlocks : Number of rows per row block
      * \param colBlocks : Number of columns per column block
      * \sa resize(), setBlockSize()
      */
    inline void setBlockLayout(const VectorXi& rowBlocks, const VectorXi& colBlocks)
    {
      const VectorXi& innerBlocks = IsColMajor ? rowBlocks : colBlocks;
      const VectorXi& outerBlocks = IsColMajor ? colBlocks : rowBlocks;
      eigen_assert(m_innerBSize == innerBlocks.size() && "CHECK THE NUMBER OF ROW OR COLUMN BLOCKS");
      eigen_assert(m_outerBSize == outerBlocks.size() && "CHECK THE NUMBER OF ROW OR COLUMN BLOCKS");
      m_outerBSize = outerBlocks.size();
      //  starting index of blocks... cumulative sums
      m_innerOffset = new StorageIndex[m_innerBSize+1];
      m_outerOffset = new StorageIndex[m_outerBSize+1];
      m_innerOffset[0] = 0;
      m_outerOffset[0] = 0;
      std::partial_sum(&innerBlocks[0], &innerBlocks[m_innerBSize-1]+1, &m_innerOffset[1]);
      std::partial_sum(&outerBlocks[0], &outerBlocks[m_outerBSize-1]+1, &m_outerOffset[1]);

      // Compute the total number of nonzeros
      m_nonzeros = 0;
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
        for(StorageIndex bi = 0; bi < m_innerBSize; ++bi)
          m_nonzeros += outerBlocks[bj] * innerBlocks[bi];

    }

    /**
      * \brief Allocate the internal array of pointers to blocks and their inner indices
      *
      * \note For fixed-size blocks, call setBlockSize() to set the block.
      * And For variable-size blocks, call setBlockLayout() before using this function
      *
      * \param nonzerosblocks Number of nonzero blocks. The total number of nonzeros is
      * is computed in setBlockLayout() for variable-size blocks
      * \sa setBlockSize()
      */
    inline void reserve(const Index nonzerosblocks)
    {
      eigen_assert((m_innerBSize != 0 && m_outerBSize != 0) &&
          "TRYING TO RESERVE ZERO-SIZE MATRICES, CALL resize() first");

      //FIXME Should free if already allocated
      m_outerIndex = new StorageIndex[m_outerBSize+1];

      m_nonzerosblocks = nonzerosblocks;
      if(m_blockSize != Dynamic)
      {
        m_nonzeros = nonzerosblocks * (m_blockSize * m_blockSize);
        m_blockPtr = 0;
      }
      else
      {
        // m_nonzeros  is already computed in setBlockLayout()
        m_blockPtr = new StorageIndex[m_nonzerosblocks+1];
      }
      m_indices = new StorageIndex[m_nonzerosblocks+1];
      m_values = new Scalar[m_nonzeros];
    }


    /**
      * \brief Fill values in a matrix  from a triplet list.
      *
      * Each triplet item has a block stored in an Eigen dense matrix.
      * The InputIterator class should provide the functions row(), col() and value()
      *
      * \note For fixed-size blocks, call setBlockSize() before this function.
      *
      * FIXME Do not accept duplicates
      */
    template<typename InputIterator>
    void setFromTriplets(const InputIterator& begin, const InputIterator& end)
    {
      eigen_assert((m_innerBSize!=0 && m_outerBSize !=0) && "ZERO BLOCKS, PLEASE CALL resize() before");

      /* First, sort the triplet list
        * FIXME This can be unnecessarily expensive since only the inner indices have to be sorted
        * The best approach is like in SparseMatrix::setFromTriplets()
        */
      internal::TripletComp<InputIterator, IsColMajor> tripletcomp;
      std::sort(begin, end, tripletcomp);

      /* Count the number of rows and column blocks,
       * and the number of nonzero blocks per outer dimension
       */
      VectorXi rowBlocks(m_innerBSize); // Size of each block row
      VectorXi colBlocks(m_outerBSize); // Size of each block column
      rowBlocks.setZero(); colBlocks.setZero();
      VectorXi nzblock_outer(m_outerBSize); // Number of nz blocks per outer vector
      VectorXi nz_outer(m_outerBSize); // Number of nz per outer vector...for variable-size blocks
      nzblock_outer.setZero();
      nz_outer.setZero();
      for(InputIterator it(begin); it !=end; ++it)
      {
        eigen_assert(it->row() >= 0 && it->row() < this->blockRows() && it->col() >= 0 && it->col() < this->blockCols());
        eigen_assert((it->value().rows() == it->value().cols() && (it->value().rows() == m_blockSize))
                     || (m_blockSize == Dynamic));

        if(m_blockSize == Dynamic)
        {
          eigen_assert((rowBlocks[it->row()] == 0 || rowBlocks[it->row()] == it->value().rows()) &&
              "NON CORRESPONDING SIZES FOR ROW BLOCKS");
          eigen_assert((colBlocks[it->col()] == 0 || colBlocks[it->col()] == it->value().cols()) &&
              "NON CORRESPONDING SIZES FOR COLUMN BLOCKS");
          rowBlocks[it->row()] =it->value().rows();
          colBlocks[it->col()] = it->value().cols();
        }
        nz_outer(IsColMajor ? it->col() : it->row()) += it->value().rows() * it->value().cols();
        nzblock_outer(IsColMajor ? it->col() : it->row())++;
      }
      // Allocate member arrays
      if(m_blockSize == Dynamic) setBlockLayout(rowBlocks, colBlocks);
      StorageIndex nzblocks = nzblock_outer.sum();
      reserve(nzblocks);

       // Temporary markers
      VectorXi block_id(m_outerBSize); // To be used as a block marker during insertion

      // Setup outer index pointers and markers
      m_outerIndex[0] = 0;
      if (m_blockSize == Dynamic)  m_blockPtr[0] =  0;
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        m_outerIndex[bj+1] = m_outerIndex[bj] + nzblock_outer(bj);
        block_id(bj) = m_outerIndex[bj];
        if(m_blockSize==Dynamic)
        {
          m_blockPtr[m_outerIndex[bj+1]] = m_blockPtr[m_outerIndex[bj]] + nz_outer(bj);
        }
      }

      // Fill the matrix
      for(InputIterator it(begin); it!=end; ++it)
      {
        StorageIndex outer = IsColMajor ? it->col() : it->row();
        StorageIndex inner = IsColMajor ? it->row() : it->col();
        m_indices[block_id(outer)] = inner;
        StorageIndex block_size = it->value().rows()*it->value().cols();
        StorageIndex nz_marker = blockPtr(block_id[outer]);
        memcpy(&(m_values[nz_marker]), it->value().data(), block_size * sizeof(Scalar));
        if(m_blockSize == Dynamic)
        {
          m_blockPtr[block_id(outer)+1] = m_blockPtr[block_id(outer)] + block_size;
        }
        block_id(outer)++;
      }

      // An alternative when the outer indices are sorted...no need to use an array of markers
//      for(Index bcol = 0; bcol < m_outerBSize; ++bcol)
//      {
//      Index id = 0, id_nz = 0, id_nzblock = 0;
//      for(InputIterator it(begin); it!=end; ++it)
//      {
//        while (id<bcol) // one pass should do the job unless there are empty columns
//        {
//          id++;
//          m_outerIndex[id+1]=m_outerIndex[id];
//        }
//        m_outerIndex[id+1] += 1;
//        m_indices[id_nzblock]=brow;
//        Index block_size = it->value().rows()*it->value().cols();
//        m_blockPtr[id_nzblock+1] = m_blockPtr[id_nzblock] + block_size;
//        id_nzblock++;
//        memcpy(&(m_values[id_nz]),it->value().data(), block_size*sizeof(Scalar));
//        id_nz += block_size;
//      }
//      while(id < m_outerBSize-1) // Empty columns at the end
//      {
//        id++;
//        m_outerIndex[id+1]=m_outerIndex[id];
//      }
//      }
    }


    /**
      * \returns the number of rows
      */
    inline Index rows() const
    {
//      return blockRows();
      return (IsColMajor ? innerSize() : outerSize());
    }

    /**
      * \returns the number of cols
      */
    inline Index cols() const
    {
//      return blockCols();
      return (IsColMajor ? outerSize() : innerSize());
    }

    inline Index innerSize() const
    {
      if(m_blockSize == Dynamic) return m_innerOffset[m_innerBSize];
      else return  (m_innerBSize * m_blockSize) ;
    }

    inline Index outerSize() const
    {
      if(m_blockSize == Dynamic) return m_outerOffset[m_outerBSize];
      else return  (m_outerBSize * m_blockSize) ;
    }
    /** \returns the number of rows grouped by blocks */
    inline Index blockRows() const
    {
      return (IsColMajor ? m_innerBSize : m_outerBSize);
    }
    /** \returns the number of columns grouped by blocks */
    inline Index blockCols() const
    {
      return (IsColMajor ? m_outerBSize : m_innerBSize);
    }

    inline Index outerBlocks() const { return m_outerBSize; }
    inline Index innerBlocks() const { return m_innerBSize; }

    /** \returns the block index where outer belongs to */
    inline Index outerToBlock(Index outer) const
    {
      eigen_assert(outer < outerSize() && "OUTER INDEX OUT OF BOUNDS");

      if(m_blockSize != Dynamic)
        return (outer / m_blockSize); // Integer division

      StorageIndex b_outer = 0;
      while(m_outerOffset[b_outer] <= outer) ++b_outer;
      return b_outer - 1;
    }
    /** \returns  the block index where inner belongs to */
    inline Index innerToBlock(Index inner) const
    {
      eigen_assert(inner < innerSize() && "OUTER INDEX OUT OF BOUNDS");

      if(m_blockSize != Dynamic)
        return (inner / m_blockSize); // Integer division

      StorageIndex b_inner = 0;
      while(m_innerOffset[b_inner] <= inner) ++b_inner;
      return b_inner - 1;
    }

    /**
      *\returns a reference to the (i,j) block as an Eigen Dense Matrix
      */
    Ref<BlockScalar> coeffRef(Index brow, Index bcol)
    {
      eigen_assert(brow < blockRows() && "BLOCK ROW INDEX OUT OF BOUNDS");
      eigen_assert(bcol < blockCols() && "BLOCK nzblocksFlagCOLUMN OUT OF BOUNDS");

      StorageIndex rsize = IsColMajor ? blockInnerSize(brow): blockOuterSize(bcol);
      StorageIndex csize = IsColMajor ? blockOuterSize(bcol) : blockInnerSize(brow);
      StorageIndex inner = IsColMajor ? brow : bcol;
      StorageIndex outer = IsColMajor ? bcol : brow;
      StorageIndex offset = m_outerIndex[outer];
      while(offset < m_outerIndex[outer+1] && m_indices[offset] != inner)
        offset++;
      if(m_indices[offset] == inner)
      {
        return Map<BlockScalar>(&(m_values[blockPtr(offset)]), rsize, csize);
      }
      else
      {
        //FIXME the block does not exist, Insert it !!!!!!!!!
        eigen_assert("DYNAMIC INSERTION IS NOT YET SUPPORTED");
      }
    }

    /**
      * \returns the value of the (i,j) block as an Eigen Dense Matrix
      */
    Map<const BlockScalar> coeff(Index brow, Index bcol) const
    {
      eigen_assert(brow < blockRows() && "BLOCK ROW INDEX OUT OF BOUNDS");
      eigen_assert(bcol < blockCols() && "BLOCK COLUMN OUT OF BOUNDS");

      StorageIndex rsize = IsColMajor ? blockInnerSize(brow): blockOuterSize(bcol);
      StorageIndex csize = IsColMajor ? blockOuterSize(bcol) : blockInnerSize(brow);
      StorageIndex inner = IsColMajor ? brow : bcol;
      StorageIndex outer = IsColMajor ? bcol : brow;
      StorageIndex offset = m_outerIndex[outer];
      while(offset < m_outerIndex[outer+1] && m_indices[offset] != inner) offset++;
      if(m_indices[offset] == inner)
      {
        return Map<const BlockScalar> (&(m_values[blockPtr(offset)]), rsize, csize);
      }
      else
//        return BlockScalar::Zero(rsize, csize);
        eigen_assert("NOT YET SUPPORTED");
    }

    // Block Matrix times vector product
    template<typename VecType>
    BlockSparseTimeDenseProduct<BlockSparseMatrix, VecType> operator*(const VecType& lhs) const
    {
      return BlockSparseTimeDenseProduct<BlockSparseMatrix, VecType>(*this, lhs);
    }

    /** \returns the number of nonzero blocks */
    inline Index nonZerosBlocks() const { return m_nonzerosblocks; }
    /** \returns the total number of nonzero elements, including eventual explicit zeros in blocks */
    inline Index nonZeros() const { return m_nonzeros; }

    inline BlockScalarReturnType *valuePtr() {return static_cast<BlockScalarReturnType *>(m_values);}
//    inline Scalar *valuePtr(){ return m_values; }
    inline StorageIndex *innerIndexPtr() {return m_indices; }
    inline const StorageIndex *innerIndexPtr() const {return m_indices; }
    inline StorageIndex *outerIndexPtr() {return m_outerIndex; }
    inline const StorageIndex* outerIndexPtr() const {return m_outerIndex; }

    /** \brief for compatibility purposes with the SparseMatrix class */
    inline bool isCompressed() const {return true;}
    /**
      * \returns the starting index of the bi row block
      */
    inline Index blockRowsIndex(Index bi) const
    {
      return IsColMajor ? blockInnerIndex(bi) : blockOuterIndex(bi);
    }

    /**
      * \returns the starting index of the bj col block
      */
    inline Index blockColsIndex(Index bj) const
    {
      return IsColMajor ? blockOuterIndex(bj) : blockInnerIndex(bj);
    }

    inline Index blockOuterIndex(Index bj) const
    {
      return (m_blockSize == Dynamic) ? m_outerOffset[bj] : (bj * m_blockSize);
    }
    inline Index blockInnerIndex(Index bi) const
    {
      return (m_blockSize == Dynamic) ? m_innerOffset[bi] : (bi * m_blockSize);
    }

    // Not needed ???
    inline Index blockInnerSize(Index bi) const
    {
      return (m_blockSize == Dynamic) ? (m_innerOffset[bi+1] - m_innerOffset[bi]) : m_blockSize;
    }
    inline Index blockOuterSize(Index bj) const
    {
      return (m_blockSize == Dynamic) ? (m_outerOffset[bj+1]- m_outerOffset[bj]) : m_blockSize;
    }

    /**
      * \brief Browse the matrix by outer index
      */
    class InnerIterator; // Browse column by column

    /**
      * \brief Browse the matrix by block outer index
      */
    class BlockInnerIterator; // Browse block by block

    friend std::ostream & operator << (std::ostream & s, const BlockSparseMatrix& m)
    {
      for (StorageIndex j = 0; j < m.outerBlocks(); ++j)
      {
        BlockInnerIterator itb(m, j);
        for(; itb; ++itb)
        {
          s << "("<<itb.row() << ", " << itb.col() << ")\n";
          s << itb.value() <<"\n";
        }
      }
      s << std::endl;
      return s;
    }

    /**
      * \returns the starting position of the block \p id in the array of values
      */
    Index blockPtr(Index id) const
    {
      if(m_blockSize == Dynamic) return m_blockPtr[id];
      else return id * m_blockSize * m_blockSize;
      //return blockDynIdx(id, typename internal::conditional<(BlockSize==Dynamic), internal::true_type, internal::false_type>::type());
    }


  protected:
//    inline Index blockDynIdx(Index id, internal::true_type) const
//    {
//      return m_blockPtr[id];
//    }
//    inline Index blockDynIdx(Index id, internal::false_type) const
//    {
//      return id * BlockSize * BlockSize;
//    }

    // To be implemented
    // Insert a block at a particular location... need to make a room for that
    Map<BlockScalar> insert(Index brow, Index bcol);

    Index m_innerBSize; // Number of block rows
    Index m_outerBSize; // Number of block columns
    StorageIndex *m_innerOffset; // Starting index of each inner block (size m_innerBSize+1)
    StorageIndex *m_outerOffset; // Starting index of each outer block (size m_outerBSize+1)
    Index m_nonzerosblocks; // Total nonzeros blocks (lower than  m_innerBSize x m_outerBSize)
    Index m_nonzeros; // Total nonzeros elements
    Scalar *m_values; //Values stored block column after block column (size m_nonzeros)
    StorageIndex *m_blockPtr; // Pointer to the beginning of each block in m_values, size m_nonzeroblocks ... null for fixed-size blocks
    StorageIndex *m_indices; //Inner block indices, size m_nonzerosblocks ... OK
    StorageIndex *m_outerIndex; // Starting pointer of each block column in m_indices (size m_outerBSize)... OK
    Index m_blockSize; // Size of a block for fixed-size blocks, otherwise -1
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex>::BlockInnerIterator
{
  public:

    enum{
      Flags = _Options
    };

    BlockInnerIterator(const BlockSparseMatrix& mat, const Index outer)
    : m_mat(mat),m_outer(outer),
      m_id(mat.m_outerIndex[outer]),
      m_end(mat.m_outerIndex[outer+1])
    {
    }

    inline BlockInnerIterator& operator++() {m_id++; return *this; }

    inline const Map<const BlockScalar> value() const
    {
      return Map<const BlockScalar>(&(m_mat.m_values[m_mat.blockPtr(m_id)]),
          rows(),cols());
    }
    inline Map<BlockScalar> valueRef()
    {
      return Map<BlockScalar>(&(m_mat.m_values[m_mat.blockPtr(m_id)]),
          rows(),cols());
    }
    // Block inner index
    inline Index index() const {return m_mat.m_indices[m_id]; }
    inline Index outer() const { return m_outer; }
    // block row index
    inline Index row() const  {return index(); }
    // block column index
    inline Index col() const {return outer(); }
    // FIXME Number of rows in the current block
    inline Index rows() const { return (m_mat.m_blockSize==Dynamic) ? (m_mat.m_innerOffset[index()+1] - m_mat.m_innerOffset[index()]) : m_mat.m_blockSize; }
    // Number of columns in the current block ...
    inline Index cols() const { return (m_mat.m_blockSize==Dynamic) ? (m_mat.m_outerOffset[m_outer+1]-m_mat.m_outerOffset[m_outer]) : m_mat.m_blockSize;}
    inline operator bool() const { return (m_id < m_end); }

  protected:
    const BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, StorageIndex>& m_mat;
    const Index m_outer;
    Index m_id;
    Index m_end;
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex>::InnerIterator
{
  public:
    InnerIterator(const BlockSparseMatrix& mat, Index outer)
    : m_mat(mat),m_outerB(mat.outerToBlock(outer)),m_outer(outer),
      itb(mat, mat.outerToBlock(outer)),
      m_offset(outer - mat.blockOuterIndex(m_outerB))
     {
        if (itb)
        {
          m_id = m_mat.blockInnerIndex(itb.index());
          m_start = m_id;
          m_end = m_mat.blockInnerIndex(itb.index()+1);
        }
     }
    inline InnerIterator& operator++()
    {
      m_id++;
      if (m_id >= m_end)
      {
        ++itb;
        if (itb)
        {
          m_id = m_mat.blockInnerIndex(itb.index());
          m_start = m_id;
          m_end = m_mat.blockInnerIndex(itb.index()+1);
        }
      }
      return *this;
    }
    inline const Scalar& value() const
    {
      return itb.value().coeff(m_id - m_start, m_offset);
    }
    inline Scalar& valueRef()
    {
      return itb.valueRef().coeff(m_id - m_start, m_offset);
    }
    inline Index index() const { return m_id; }
    inline Index outer() const {return m_outer; }
    inline Index col() const {return outer(); }
    inline Index row() const { return index();}
    inline operator bool() const
    {
      return itb;
    }
  protected:
    const BlockSparseMatrix& m_mat;
    const Index m_outer;
    const Index m_outerB;
    BlockInnerIterator itb; // Iterator through the blocks
    const Index m_offset; // Position of this column in the block
    Index m_start; // starting inner index of this block
    Index m_id; // current inner index in the block
    Index m_end; // starting inner index of the next block

};
} // end namespace Eigen

#endif // EIGEN_SPARSEBLOCKMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/DynamicSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DYNAMIC_SPARSEMATRIX_H
#define EIGEN_DYNAMIC_SPARSEMATRIX_H

namespace Eigen { 

/** \deprecated use a SparseMatrix in an uncompressed mode
  *
  * \class DynamicSparseMatrix
  *
  * \brief A sparse matrix class designed for matrix assembly purpose
  *
  * \param _Scalar the scalar type, i.e. the type of the coefficients
  *
  * Unlike SparseMatrix, this class provides a much higher degree of flexibility. In particular, it allows
  * random read/write accesses in log(rho*outer_size) where \c rho is the probability that a coefficient is
  * nonzero and outer_size is the number of columns if the matrix is column-major and the number of rows
  * otherwise.
  *
  * Internally, the data are stored as a std::vector of compressed vector. The performances of random writes might
  * decrease as the number of nonzeros per inner-vector increase. In practice, we observed very good performance
  * till about 100 nonzeros/vector, and the performance remains relatively good till 500 nonzeros/vectors.
  *
  * \see SparseMatrix
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<DynamicSparseMatrix<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = _Options | NestByRefBit | LvalueBit,
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    SupportedAccessPatterns = OuterRandomAccessPattern
  };
};
}

template<typename _Scalar, int _Options, typename _StorageIndex>
 class  DynamicSparseMatrix
  : public SparseMatrixBase<DynamicSparseMatrix<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseMatrixBase<DynamicSparseMatrix> Base;
    using Base::convert_index;
  public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(DynamicSparseMatrix)
    // FIXME: why are these operator already alvailable ???
    // EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(DynamicSparseMatrix, +=)
    // EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(DynamicSparseMatrix, -=)
    typedef MappedSparseMatrix<Scalar,Flags> Map;
    using Base::IsRowMajor;
    using Base::operator=;
    enum {
      Options = _Options
    };

  protected:

    typedef DynamicSparseMatrix<Scalar,(Flags&~RowMajorBit)|(IsRowMajor?RowMajorBit:0), StorageIndex> TransposedSparseMatrix;

    Index m_innerSize;
    std::vector<internal::CompressedStorage<Scalar,StorageIndex> > m_data;

  public:

    inline Index rows() const { return IsRowMajor ? outerSize() : m_innerSize; }
    inline Index cols() const { return IsRowMajor ? m_innerSize : outerSize(); }
    inline Index innerSize() const { return m_innerSize; }
    inline Index outerSize() const { return convert_index(m_data.size()); }
    inline Index innerNonZeros(Index j) const { return m_data[j].size(); }

    std::vector<internal::CompressedStorage<Scalar,StorageIndex> >& _data() { return m_data; }
    const std::vector<internal::CompressedStorage<Scalar,StorageIndex> >& _data() const { return m_data; }

    /** \returns the coefficient value at given position \a row, \a col
      * This operation involes a log(rho*outer_size) binary search.
      */
    inline Scalar coeff(Index row, Index col) const
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return m_data[outer].at(inner);
    }

    /** \returns a reference to the coefficient value at given position \a row, \a col
      * This operation involes a log(rho*outer_size) binary search. If the coefficient does not
      * exist yet, then a sorted insertion into a sequential buffer is performed.
      */
    inline Scalar& coeffRef(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return m_data[outer].atWithInsertion(inner);
    }

    class InnerIterator;
    class ReverseInnerIterator;

    void setZero()
    {
      for (Index j=0; j<outerSize(); ++j)
        m_data[j].clear();
    }

    /** \returns the number of non zero coefficients */
    Index nonZeros() const
    {
      Index res = 0;
      for (Index j=0; j<outerSize(); ++j)
        res += m_data[j].size();
      return res;
    }



    void reserve(Index reserveSize = 1000)
    {
      if (outerSize()>0)
      {
        Index reserveSizePerVector = (std::max)(reserveSize/outerSize(),Index(4));
        for (Index j=0; j<outerSize(); ++j)
        {
          m_data[j].reserve(reserveSizePerVector);
        }
      }
    }

    /** Does nothing: provided for compatibility with SparseMatrix */
    inline void startVec(Index /*outer*/) {}

    /** \returns a reference to the non zero coefficient at position \a row, \a col assuming that:
      * - the nonzero does not already exist
      * - the new coefficient is the last one of the given inner vector.
      *
      * \sa insert, insertBackByOuterInner */
    inline Scalar& insertBack(Index row, Index col)
    {
      return insertBackByOuterInner(IsRowMajor?row:col, IsRowMajor?col:row);
    }

    /** \sa insertBack */
    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      eigen_assert(outer<Index(m_data.size()) && inner<m_innerSize && "out of range");
      eigen_assert(((m_data[outer].size()==0) || (m_data[outer].index(m_data[outer].size()-1)<inner))
                && "wrong sorted insertion");
      m_data[outer].append(0, inner);
      return m_data[outer].value(m_data[outer].size()-1);
    }

    inline Scalar& insert(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index startId = 0;
      Index id = static_cast<Index>(m_data[outer].size()) - 1;
      m_data[outer].resize(id+2,1);

      while ( (id >= startId) && (m_data[outer].index(id) > inner) )
      {
        m_data[outer].index(id+1) = m_data[outer].index(id);
        m_data[outer].value(id+1) = m_data[outer].value(id);
        --id;
      }
      m_data[outer].index(id+1) = inner;
      m_data[outer].value(id+1) = 0;
      return m_data[outer].value(id+1);
    }

    /** Does nothing: provided for compatibility with SparseMatrix */
    inline void finalize() {}

    /** Suppress all nonzeros which are smaller than \a reference under the tolerance \a epsilon */
    void prune(Scalar reference, RealScalar epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      for (Index j=0; j<outerSize(); ++j)
        m_data[j].prune(reference,epsilon);
    }

    /** Resize the matrix without preserving the data (the matrix is set to zero)
      */
    void resize(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      m_innerSize = convert_index(IsRowMajor ? cols : rows);
      setZero();
      if (Index(m_data.size()) != outerSize)
      {
        m_data.resize(outerSize);
      }
    }

    void resizeAndKeepData(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      const Index innerSize = IsRowMajor ? cols : rows;
      if (m_innerSize>innerSize)
      {
        // remove all coefficients with innerCoord>=innerSize
        // TODO
        //std::cerr << "not implemented yet\n";
        exit(2);
      }
      if (m_data.size() != outerSize)
      {
        m_data.resize(outerSize);
      }
    }

    /** The class DynamicSparseMatrix is deprecated */
    EIGEN_DEPRECATED inline DynamicSparseMatrix()
      : m_innerSize(0), m_data(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      eigen_assert(innerSize()==0 && outerSize()==0);
    }

    /** The class DynamicSparseMatrix is deprecated */
    EIGEN_DEPRECATED inline DynamicSparseMatrix(Index rows, Index cols)
      : m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      resize(rows, cols);
    }

    /** The class DynamicSparseMatrix is deprecated */
    template<typename OtherDerived>
    EIGEN_DEPRECATED explicit inline DynamicSparseMatrix(const SparseMatrixBase<OtherDerived>& other)
      : m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      Base::operator=(other.derived());
    }

    inline DynamicSparseMatrix(const DynamicSparseMatrix& other)
      : Base(), m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      *this = other.derived();
    }

    inline void swap(DynamicSparseMatrix& other)
    {
      //EIGEN_DBG_SPARSE(std::cout << "SparseMatrix:: swap\n");
      std::swap(m_innerSize, other.m_innerSize);
      //std::swap(m_outerSize, other.m_outerSize);
      m_data.swap(other.m_data);
    }

    inline DynamicSparseMatrix& operator=(const DynamicSparseMatrix& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else
      {
        resize(other.rows(), other.cols());
        m_data = other.m_data;
      }
      return *this;
    }

    /** Destructor */
    inline ~DynamicSparseMatrix() {}

  public:

    /** \deprecated
      * Set the matrix to zero and reserve the memory for \a reserveSize nonzero coefficients. */
    EIGEN_DEPRECATED void startFill(Index reserveSize = 1000)
    {
      setZero();
      reserve(reserveSize);
    }

    /** \deprecated use insert()
      * inserts a nonzero coefficient at given coordinates \a row, \a col and returns its reference assuming that:
      *  1 - the coefficient does not exist yet
      *  2 - this the coefficient with greater inner coordinate for the given outer coordinate.
      * In other words, assuming \c *this is column-major, then there must not exists any nonzero coefficient of coordinates
      * \c i \c x \a col such that \c i >= \a row. Otherwise the matrix is invalid.
      *
      * \see fillrand(), coeffRef()
      */
    EIGEN_DEPRECATED Scalar& fill(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return insertBack(outer,inner);
    }

    /** \deprecated use insert()
      * Like fill() but with random inner coordinates.
      * Compared to the generic coeffRef(), the unique limitation is that we assume
      * the coefficient does not exist yet.
      */
    EIGEN_DEPRECATED Scalar& fillrand(Index row, Index col)
    {
      return insert(row,col);
    }

    /** \deprecated use finalize()
      * Does nothing. Provided for compatibility with SparseMatrix. */
    EIGEN_DEPRECATED void endFill() {}
    
#   ifdef EIGEN_DYNAMICSPARSEMATRIX_PLUGIN
#     include EIGEN_DYNAMICSPARSEMATRIX_PLUGIN
#   endif
 };

template<typename Scalar, int _Options, typename _StorageIndex>
class DynamicSparseMatrix<Scalar,_Options,_StorageIndex>::InnerIterator : public SparseVector<Scalar,_Options,_StorageIndex>::InnerIterator
{
    typedef typename SparseVector<Scalar,_Options,_StorageIndex>::InnerIterator Base;
  public:
    InnerIterator(const DynamicSparseMatrix& mat, Index outer)
      : Base(mat.m_data[outer]), m_outer(outer)
    {}

    inline Index row() const { return IsRowMajor ? m_outer : Base::index(); }
    inline Index col() const { return IsRowMajor ? Base::index() : m_outer; }
    inline Index outer() const { return m_outer; }

  protected:
    const Index m_outer;
};

template<typename Scalar, int _Options, typename _StorageIndex>
class DynamicSparseMatrix<Scalar,_Options,_StorageIndex>::ReverseInnerIterator : public SparseVector<Scalar,_Options,_StorageIndex>::ReverseInnerIterator
{
    typedef typename SparseVector<Scalar,_Options,_StorageIndex>::ReverseInnerIterator Base;
  public:
    ReverseInnerIterator(const DynamicSparseMatrix& mat, Index outer)
      : Base(mat.m_data[outer]), m_outer(outer)
    {}

    inline Index row() const { return IsRowMajor ? m_outer : Base::index(); }
    inline Index col() const { return IsRowMajor ? Base::index() : m_outer; }
    inline Index outer() const { return m_outer; }

  protected:
    const Index m_outer;
};

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator_base<DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> SparseMatrixType;
  typedef typename SparseMatrixType::InnerIterator InnerIterator;
  typedef typename SparseMatrixType::ReverseInnerIterator ReverseInnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<_Scalar>::ReadCost,
    Flags = SparseMatrixType::Flags
  };
  
  evaluator() : m_matrix(0) {}
  evaluator(const SparseMatrixType &mat) : m_matrix(&mat) {}
  
  operator SparseMatrixType&() { return m_matrix->const_cast_derived(); }
  operator const SparseMatrixType&() const { return *m_matrix; }
  
  Scalar coeff(Index row, Index col) const { return m_matrix->coeff(row,col); }
  
  Index nonZerosEstimate() const { return m_matrix->nonZeros(); }

  const SparseMatrixType *m_matrix;
};

}

} // end namespace Eigen

#endif // EIGEN_DYNAMIC_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MarketIO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MARKET_IO_H
#define EIGEN_SPARSE_MARKET_IO_H

#include <iostream>
#include <vector>

namespace Eigen { 

namespace internal 
{
  template <typename Scalar, typename StorageIndex>
  inline void GetMarketLine (const char* line, StorageIndex& i, StorageIndex& j, Scalar& value)
  {
    std::stringstream sline(line);
    sline >> i >> j >> value;
  }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, float& value)
  { std::sscanf(line, "%d %d %g", &i, &j, &value); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, double& value)
  { std::sscanf(line, "%d %d %lg", &i, &j, &value); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, std::complex<float>& value)
  { std::sscanf(line, "%d %d %g %g", &i, &j, &numext::real_ref(value), &numext::imag_ref(value)); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, std::complex<double>& value)
  { std::sscanf(line, "%d %d %lg %lg", &i, &j, &numext::real_ref(value), &numext::imag_ref(value)); }

  template <typename Scalar, typename StorageIndex>
  inline void GetMarketLine (const char* line, StorageIndex& i, StorageIndex& j, std::complex<Scalar>& value)
  {
    std::stringstream sline(line);
    Scalar valR, valI;
    sline >> i >> j >> valR >> valI;
    value = std::complex<Scalar>(valR,valI);
  }

  template <typename RealScalar>
  inline void  GetVectorElt (const std::string& line, RealScalar& val)
  {
    std::istringstream newline(line);
    newline >> val;  
  }

  template <typename RealScalar>
  inline void GetVectorElt (const std::string& line, std::complex<RealScalar>& val)
  {
    RealScalar valR, valI; 
    std::istringstream newline(line);
    newline >> valR >> valI; 
    val = std::complex<RealScalar>(valR, valI);
  }
  
  template<typename Scalar>
  inline void putMarketHeader(std::string& header,int sym)
  {
    header= "%%MatrixMarket matrix coordinate ";
    if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
    {
      header += " complex"; 
      if(sym == Symmetric) header += " symmetric";
      else if (sym == SelfAdjoint) header += " Hermitian";
      else header += " general";
    }
    else
    {
      header += " real"; 
      if(sym == Symmetric) header += " symmetric";
      else header += " general";
    }
  }

  template<typename Scalar, typename StorageIndex>
  inline void PutMatrixElt(Scalar value, StorageIndex row, StorageIndex col, std::ofstream& out)
  {
    out << row << " "<< col << " " << value << "\n";
  }
  template<typename Scalar, typename StorageIndex>
  inline void PutMatrixElt(std::complex<Scalar> value, StorageIndex row, StorageIndex col, std::ofstream& out)
  {
    out << row << " " << col << " " << value.real() << " " << value.imag() << "\n";
  }


  template<typename Scalar>
  inline void putVectorElt(Scalar value, std::ofstream& out)
  {
    out << value << "\n"; 
  }
  template<typename Scalar>
  inline void putVectorElt(std::complex<Scalar> value, std::ofstream& out)
  {
    out << value.real() << " " << value.imag()<< "\n"; 
  }

} // end namespace internal

inline bool getMarketHeader(const std::string& filename, int& sym, bool& iscomplex, bool& isvector)
{
  sym = 0; 
  iscomplex = false;
  isvector = false;
  std::ifstream in(filename.c_str(),std::ios::in);
  if(!in)
    return false;
  
  std::string line; 
  // The matrix header is always the first line in the file 
  std::getline(in, line); eigen_assert(in.good());
  
  std::stringstream fmtline(line); 
  std::string substr[5];
  fmtline>> substr[0] >> substr[1] >> substr[2] >> substr[3] >> substr[4];
  if(substr[2].compare("array") == 0) isvector = true;
  if(substr[3].compare("complex") == 0) iscomplex = true;
  if(substr[4].compare("symmetric") == 0) sym = Symmetric;
  else if (substr[4].compare("Hermitian") == 0) sym = SelfAdjoint;
  
  return true;
}
  
template<typename SparseMatrixType>
bool loadMarket(SparseMatrixType& mat, const std::string& filename)
{
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::StorageIndex StorageIndex;
  std::ifstream input(filename.c_str(),std::ios::in);
  if(!input)
    return false;

  char rdbuffer[4096];
  input.rdbuf()->pubsetbuf(rdbuffer, 4096);
  
  const int maxBuffersize = 2048;
  char buffer[maxBuffersize];
  
  bool readsizes = false;

  typedef Triplet<Scalar,StorageIndex> T;
  std::vector<T> elements;
  
  Index M(-1), N(-1), NNZ(-1);
  Index count = 0;
  while(input.getline(buffer, maxBuffersize))
  {
    // skip comments   
    //NOTE An appropriate test should be done on the header to get the  symmetry
    if(buffer[0]=='%')
      continue;

    if(!readsizes)
    {
      std::stringstream line(buffer);
      line >> M >> N >> NNZ;
      if(M > 0 && N > 0)
      {
        readsizes = true;
        mat.resize(M,N);
        mat.reserve(NNZ);
      }
    }
    else
    { 
      StorageIndex i(-1), j(-1);
      Scalar value; 
      internal::GetMarketLine(buffer, i, j, value);

      i--;
      j--;
      if(i>=0 && j>=0 && i<M && j<N)
      {
        ++count;
        elements.push_back(T(i,j,value));
      }
      else
        std::cerr << "Invalid read: " << i << "," << j << "\n";        
    }
  }

  mat.setFromTriplets(elements.begin(), elements.end());
  if(count!=NNZ)
    std::cerr << count << "!=" << NNZ << "\n";
  
  input.close();
  return true;
}

template<typename VectorType>
bool loadMarketVector(VectorType& vec, const std::string& filename)
{
   typedef typename VectorType::Scalar Scalar;
  std::ifstream in(filename.c_str(), std::ios::in);
  if(!in)
    return false;
  
  std::string line; 
  int n(0), col(0); 
  do 
  { // Skip comments
    std::getline(in, line); eigen_assert(in.good());
  } while (line[0] == '%');
  std::istringstream newline(line);
  newline  >> n >> col; 
  eigen_assert(n>0 && col>0);
  vec.resize(n);
  int i = 0; 
  Scalar value; 
  while ( std::getline(in, line) && (i < n) ){
    internal::GetVectorElt(line, value); 
    vec(i++) = value; 
  }
  in.close();
  if (i!=n){
    std::cerr<< "Unable to read all elements from file " << filename << "\n";
    return false;
  }
  return true;
}

template<typename SparseMatrixType>
bool saveMarket(const SparseMatrixType& mat, const std::string& filename, int sym = 0)
{
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::RealScalar RealScalar;
  std::ofstream out(filename.c_str(),std::ios::out);
  if(!out)
    return false;
  
  out.flags(std::ios_base::scientific);
  out.precision(std::numeric_limits<RealScalar>::digits10 + 2);
  std::string header; 
  internal::putMarketHeader<Scalar>(header, sym); 
  out << header << std::endl; 
  out << mat.rows() << " " << mat.cols() << " " << mat.nonZeros() << "\n";
  int count = 0;
  for(int j=0; j<mat.outerSize(); ++j)
    for(typename SparseMatrixType::InnerIterator it(mat,j); it; ++it)
    {
      ++ count;
      internal::PutMatrixElt(it.value(), it.row()+1, it.col()+1, out);
    }
  out.close();
  return true;
}

template<typename VectorType>
bool saveMarketVector (const VectorType& vec, const std::string& filename)
{
 typedef typename VectorType::Scalar Scalar;
 typedef typename VectorType::RealScalar RealScalar;
 std::ofstream out(filename.c_str(),std::ios::out);
  if(!out)
    return false;
  
  out.flags(std::ios_base::scientific);
  out.precision(std::numeric_limits<RealScalar>::digits10 + 2);
  if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
      out << "%%MatrixMarket matrix array complex general\n"; 
  else
    out << "%%MatrixMarket matrix array real general\n"; 
  out << vec.size() << " "<< 1 << "\n";
  for (int i=0; i < vec.size(); i++){
    internal::putVectorElt(vec(i), out); 
  }
  out.close();
  return true; 
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_MARKET_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MatrixMarketIterator.h <==

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BROWSE_MATRICES_H
#define EIGEN_BROWSE_MATRICES_H

namespace Eigen {

enum {
  SPD = 0x100,
  NonSymmetric = 0x0
}; 

/** 
 * @brief Iterator to browse matrices from a specified folder
 * 
 * This is used to load all the matrices from a folder. 
 * The matrices should be in Matrix Market format
 * It is assumed that the matrices are named as matname.mtx
 * and matname_SPD.mtx if the matrix is Symmetric and positive definite (or Hermitian)
 * The right hand side vectors are loaded as well, if they exist.
 * They should be named as matname_b.mtx. 
 * Note that the right hand side for a SPD matrix is named as matname_SPD_b.mtx
 * 
 * Sometimes a reference solution is available. In this case, it should be named as matname_x.mtx
 * 
 * Sample code
 * \code
 * 
 * \endcode
 * 
 * \tparam Scalar The scalar type 
 */
template <typename Scalar>
class MatrixMarketIterator 
{
    typedef typename NumTraits<Scalar>::Real RealScalar;
  public:
    typedef Matrix<Scalar,Dynamic,1> VectorType; 
    typedef SparseMatrix<Scalar,ColMajor> MatrixType; 
  
  public:
    MatrixMarketIterator(const std::string &folder)
      : m_sym(0), m_isvalid(false), m_matIsLoaded(false), m_hasRhs(false), m_hasrefX(false), m_folder(folder)
    {
      m_folder_id = opendir(folder.c_str());
      if(m_folder_id)
        Getnextvalidmatrix();
    }
    
    ~MatrixMarketIterator()
    {
      if (m_folder_id) closedir(m_folder_id); 
    }
    
    inline MatrixMarketIterator& operator++()
    {
      m_matIsLoaded = false;
      m_hasrefX = false;
      m_hasRhs = false;
      Getnextvalidmatrix();
      return *this;
    }
    inline operator bool() const { return m_isvalid;}
    
    /** Return the sparse matrix corresponding to the current file */
    inline MatrixType& matrix() 
    { 
      // Read the matrix
      if (m_matIsLoaded) return m_mat;
      
      std::string matrix_file = m_folder + "/" + m_matname + ".mtx";
      if ( !loadMarket(m_mat, matrix_file)) 
      {
        std::cerr << "Warning loadMarket failed when loading \"" << matrix_file << "\"" << std::endl;
        m_matIsLoaded = false;
        return m_mat;
      }
      m_matIsLoaded = true; 

      if (m_sym != NonSymmetric) 
      {
        // Check whether we need to restore a full matrix:
        RealScalar diag_norm  = m_mat.diagonal().norm();
        RealScalar lower_norm = m_mat.template triangularView<Lower>().norm();
        RealScalar upper_norm = m_mat.template triangularView<Upper>().norm();
        if(lower_norm>diag_norm && upper_norm==diag_norm)
        {
          // only the lower part is stored
          MatrixType tmp(m_mat);
          m_mat = tmp.template selfadjointView<Lower>();
        }
        else if(upper_norm>diag_norm && lower_norm==diag_norm)
        {
          // only the upper part is stored
          MatrixType tmp(m_mat);
          m_mat = tmp.template selfadjointView<Upper>();
        }
      }
      return m_mat; 
    }
    
    /** Return the right hand side corresponding to the current matrix. 
     * If the rhs file is not provided, a random rhs is generated
     */
    inline VectorType& rhs() 
    { 
       // Get the right hand side
      if (m_hasRhs) return m_rhs;
      
      std::string rhs_file;
      rhs_file = m_folder + "/" + m_matname + "_b.mtx"; // The pattern is matname_b.mtx
      m_hasRhs = Fileexists(rhs_file);
      if (m_hasRhs)
      {
        m_rhs.resize(m_mat.cols());
        m_hasRhs = loadMarketVector(m_rhs, rhs_file);
      }
      if (!m_hasRhs)
      {
        // Generate a random right hand side
        if (!m_matIsLoaded) this->matrix(); 
        m_refX.resize(m_mat.cols());
        m_refX.setRandom();
        m_rhs = m_mat * m_refX;
        m_hasrefX = true;
        m_hasRhs = true;
      }
      return m_rhs; 
    }
    
    /** Return a reference solution
     * If it is not provided and if the right hand side is not available
     * then refX is randomly generated such that A*refX = b 
     * where A and b are the matrix and the rhs. 
     * Note that when a rhs is provided, refX is not available 
     */
    inline VectorType& refX() 
    { 
      // Check if a reference solution is provided
      if (m_hasrefX) return m_refX;
      
      std::string lhs_file;
      lhs_file = m_folder + "/" + m_matname + "_x.mtx"; 
      m_hasrefX = Fileexists(lhs_file);
      if (m_hasrefX)
      {
        m_refX.resize(m_mat.cols());
        m_hasrefX = loadMarketVector(m_refX, lhs_file);
      }
      else
        m_refX.resize(0);
      return m_refX; 
    }
    
    inline std::string& matname() { return m_matname; }
    
    inline int sym() { return m_sym; }
    
    bool hasRhs() {return m_hasRhs; }
    bool hasrefX() {return m_hasrefX; }
    bool isFolderValid() { return bool(m_folder_id); }
    
  protected:
    
    inline bool Fileexists(std::string file)
    {
      std::ifstream file_id(file.c_str());
      if (!file_id.good() ) 
      {
        return false;
      }
      else 
      {
        file_id.close();
        return true;
      }
    }
    
    void Getnextvalidmatrix( )
    {
      m_isvalid = false;
      // Here, we return with the next valid matrix in the folder
      while ( (m_curs_id = readdir(m_folder_id)) != NULL) {
        m_isvalid = false;
        std::string curfile;
        curfile = m_folder + "/" + m_curs_id->d_name;
        // Discard if it is a folder
        if (m_curs_id->d_type == DT_DIR) continue; //FIXME This may not be available on non BSD systems
//         struct stat st_buf; 
//         stat (curfile.c_str(), &st_buf);
//         if (S_ISDIR(st_buf.st_mode)) continue;
        
        // Determine from the header if it is a matrix or a right hand side 
        bool isvector,iscomplex=false;
        if(!getMarketHeader(curfile,m_sym,iscomplex,isvector)) continue;
        if(isvector) continue;
        if (!iscomplex)
        {
          if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
            continue; 
        }
        if (iscomplex)
        {
          if(internal::is_same<Scalar, float>::value || internal::is_same<Scalar, double>::value)
            continue; 
        }
        
        
        // Get the matrix name
        std::string filename = m_curs_id->d_name;
        m_matname = filename.substr(0, filename.length()-4); 
        
        // Find if the matrix is SPD 
        size_t found = m_matname.find("SPD");
        if( (found!=std::string::npos) && (m_sym != NonSymmetric) )
          m_sym = SPD;
       
        m_isvalid = true;
        break; 
      }
    }
    int m_sym; // Symmetry of the matrix
    MatrixType m_mat; // Current matrix  
    VectorType m_rhs;  // Current vector
    VectorType m_refX; // The reference solution, if exists
    std::string m_matname; // Matrix Name
    bool m_isvalid; 
    bool m_matIsLoaded; // Determine if the matrix has already been loaded from the file
    bool m_hasRhs; // The right hand side exists
    bool m_hasrefX; // A reference solution is provided
    std::string m_folder;
    DIR * m_folder_id;
    struct dirent *m_curs_id; 
    
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/RandomSetter.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RANDOMSETTER_H
#define EIGEN_RANDOMSETTER_H

#if defined(EIGEN_GOOGLEHASH_SUPPORT)
// Ensure the ::google namespace exists, required for checking existence of 
// ::google::dense_hash_map and ::google::sparse_hash_map.
namespace google {}
#endif

namespace Eigen {

/** Represents a std::map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct StdMapTraits
{
  typedef int KeyType;
  typedef std::map<KeyType,Scalar> Type;
  enum {
    IsSorted = 1
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};

#ifdef EIGEN_UNORDERED_MAP_SUPPORT
/** Represents a std::unordered_map
  *
  * To use it you need to both define EIGEN_UNORDERED_MAP_SUPPORT and include the unordered_map header file
  * yourself making sure that unordered_map is defined in the std namespace.
  *
  * For instance, with current version of gcc you can either enable C++0x standard (-std=c++0x) or do:
  * \code
  * #include <tr1/unordered_map>
  * #define EIGEN_UNORDERED_MAP_SUPPORT
  * namespace std {
  *   using std::tr1::unordered_map;
  * }
  * \endcode
  *
  * \see RandomSetter
  */
template<typename Scalar> struct StdUnorderedMapTraits
{
  typedef int KeyType;
  typedef std::unordered_map<KeyType,Scalar> Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};
#endif // EIGEN_UNORDERED_MAP_SUPPORT

#if defined(EIGEN_GOOGLEHASH_SUPPORT)

namespace google {
  
// Namespace work-around, since sometimes dense_hash_map and sparse_hash_map
// are in the global namespace, and other times they are under ::google.
using namespace ::google;

template<typename KeyType, typename Scalar>
struct DenseHashMap {
  typedef dense_hash_map<KeyType, Scalar> type;
};

template<typename KeyType, typename Scalar>
struct SparseHashMap {
  typedef sparse_hash_map<KeyType, Scalar> type;
};

} // namespace google

/** Represents a google::dense_hash_map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct GoogleDenseHashMapTraits
{
  typedef int KeyType;
  typedef typename google::DenseHashMap<KeyType,Scalar>::type Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type& map, const KeyType& k)
  { map.set_empty_key(k); }
};

/** Represents a google::sparse_hash_map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct GoogleSparseHashMapTraits
{
  typedef int KeyType;
  typedef typename google::SparseHashMap<KeyType,Scalar>::type Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};
#endif

/** \class RandomSetter
  *
  * \brief The RandomSetter is a wrapper object allowing to set/update a sparse matrix with random access
  *
  * \tparam SparseMatrixType the type of the sparse matrix we are updating
  * \tparam MapTraits a traits class representing the map implementation used for the temporary sparse storage.
  *                  Its default value depends on the system.
  * \tparam OuterPacketBits defines the number of rows (or columns) manage by a single map object
  *                        as a power of two exponent.
  *
  * This class temporarily represents a sparse matrix object using a generic map implementation allowing for
  * efficient random access. The conversion from the compressed representation to a hash_map object is performed
  * in the RandomSetter constructor, while the sparse matrix is updated back at destruction time. This strategy
  * suggest the use of nested blocks as in this example:
  *
  * \code
  * SparseMatrix<double> m(rows,cols);
  * {
  *   RandomSetter<SparseMatrix<double> > w(m);
  *   // don't use m but w instead with read/write random access to the coefficients:
  *   for(;;)
  *     w(rand(),rand()) = rand;
  * }
  * // when w is deleted, the data are copied back to m
  * // and m is ready to use.
  * \endcode
  *
  * Since hash_map objects are not fully sorted, representing a full matrix as a single hash_map would
  * involve a big and costly sort to update the compressed matrix back. To overcome this issue, a RandomSetter
  * use multiple hash_map, each representing 2^OuterPacketBits columns or rows according to the storage order.
  * To reach optimal performance, this value should be adjusted according to the average number of nonzeros
  * per rows/columns.
  *
  * The possible values for the template parameter MapTraits are:
  *  - \b StdMapTraits: corresponds to std::map. (does not perform very well)
  *  - \b GnuHashMapTraits: corresponds to __gnu_cxx::hash_map (available only with GCC)
  *  - \b GoogleDenseHashMapTraits: corresponds to google::dense_hash_map (best efficiency, reasonable memory consumption)
  *  - \b GoogleSparseHashMapTraits: corresponds to google::sparse_hash_map (best memory consumption, relatively good performance)
  *
  * The default map implementation depends on the availability, and the preferred order is:
  * GoogleSparseHashMapTraits, GnuHashMapTraits, and finally StdMapTraits.
  *
  * For performance and memory consumption reasons it is highly recommended to use one of
  * Google's hash_map implementations. To enable the support for them, you must define
  * EIGEN_GOOGLEHASH_SUPPORT. This will include both <google/dense_hash_map> and
  * <google/sparse_hash_map> for you.
  *
  * \see https://github.com/sparsehash/sparsehash
  */
template<typename SparseMatrixType,
         template <typename T> class MapTraits =
#if defined(EIGEN_GOOGLEHASH_SUPPORT)
          GoogleDenseHashMapTraits
#elif defined(_HASH_MAP)
          GnuHashMapTraits
#else
          StdMapTraits
#endif
         ,int OuterPacketBits = 6>
class RandomSetter
{
    typedef typename SparseMatrixType::Scalar Scalar;
    typedef typename SparseMatrixType::StorageIndex StorageIndex;

    struct ScalarWrapper
    {
      ScalarWrapper() : value(0) {}
      Scalar value;
    };
    typedef typename MapTraits<ScalarWrapper>::KeyType KeyType;
    typedef typename MapTraits<ScalarWrapper>::Type HashMapType;
    static const int OuterPacketMask = (1 << OuterPacketBits) - 1;
    enum {
      SwapStorage = 1 - MapTraits<ScalarWrapper>::IsSorted,
      TargetRowMajor = (SparseMatrixType::Flags & RowMajorBit) ? 1 : 0,
      SetterRowMajor = SwapStorage ? 1-TargetRowMajor : TargetRowMajor
    };

  public:

    /** Constructs a random setter object from the sparse matrix \a target
      *
      * Note that the initial value of \a target are imported. If you want to re-set
      * a sparse matrix from scratch, then you must set it to zero first using the
      * setZero() function.
      */
    inline RandomSetter(SparseMatrixType& target)
      : mp_target(&target)
    {
      const Index outerSize = SwapStorage ? target.innerSize() : target.outerSize();
      const Index innerSize = SwapStorage ? target.outerSize() : target.innerSize();
      m_outerPackets = outerSize >> OuterPacketBits;
      if (outerSize&OuterPacketMask)
        m_outerPackets += 1;
      m_hashmaps = new HashMapType[m_outerPackets];
      // compute number of bits needed to store inner indices
      Index aux = innerSize - 1;
      m_keyBitsOffset = 0;
      while (aux)
      {
        ++m_keyBitsOffset;
        aux = aux >> 1;
      }
      KeyType ik = (1<<(OuterPacketBits+m_keyBitsOffset));
      for (Index k=0; k<m_outerPackets; ++k)
        MapTraits<ScalarWrapper>::setInvalidKey(m_hashmaps[k],ik);

      // insert current coeffs
      for (Index j=0; j<mp_target->outerSize(); ++j)
        for (typename SparseMatrixType::InnerIterator it(*mp_target,j); it; ++it)
          (*this)(TargetRowMajor?j:it.index(), TargetRowMajor?it.index():j) = it.value();
    }

    /** Destructor updating back the sparse matrix target */
    ~RandomSetter()
    {
      KeyType keyBitsMask = (1<<m_keyBitsOffset)-1;
      if (!SwapStorage) // also means the map is sorted
      {
        mp_target->setZero();
        mp_target->makeCompressed();
        mp_target->reserve(nonZeros());
        Index prevOuter = -1;
        for (Index k=0; k<m_outerPackets; ++k)
        {
          const Index outerOffset = (1<<OuterPacketBits) * k;
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index outer = (it->first >> m_keyBitsOffset) + outerOffset;
            const Index inner = it->first & keyBitsMask;
            if (prevOuter!=outer)
            {
              for (Index j=prevOuter+1;j<=outer;++j)
                mp_target->startVec(j);
              prevOuter = outer;
            }
            mp_target->insertBackByOuterInner(outer, inner) = it->second.value;
          }
        }
        mp_target->finalize();
      }
      else
      {
        VectorXi positions(mp_target->outerSize());
        positions.setZero();
        // pass 1
        for (Index k=0; k<m_outerPackets; ++k)
        {
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index outer = it->first & keyBitsMask;
            ++positions[outer];
          }
        }
        // prefix sum
        StorageIndex count = 0;
        for (Index j=0; j<mp_target->outerSize(); ++j)
        {
          StorageIndex tmp = positions[j];
          mp_target->outerIndexPtr()[j] = count;
          positions[j] = count;
          count += tmp;
        }
        mp_target->makeCompressed();
        mp_target->outerIndexPtr()[mp_target->outerSize()] = count;
        mp_target->resizeNonZeros(count);
        // pass 2
        for (Index k=0; k<m_outerPackets; ++k)
        {
          const Index outerOffset = (1<<OuterPacketBits) * k;
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index inner = (it->first >> m_keyBitsOffset) + outerOffset;
            const Index outer = it->first & keyBitsMask;
            // sorted insertion
            // Note that we have to deal with at most 2^OuterPacketBits unsorted coefficients,
            // moreover those 2^OuterPacketBits coeffs are likely to be sparse, an so only a
            // small fraction of them have to be sorted, whence the following simple procedure:
            Index posStart = mp_target->outerIndexPtr()[outer];
            Index i = (positions[outer]++) - 1;
            while ( (i >= posStart) && (mp_target->innerIndexPtr()[i] > inner) )
            {
              mp_target->valuePtr()[i+1] = mp_target->valuePtr()[i];
              mp_target->innerIndexPtr()[i+1] = mp_target->innerIndexPtr()[i];
              --i;
            }
            mp_target->innerIndexPtr()[i+1] = internal::convert_index<StorageIndex>(inner);
            mp_target->valuePtr()[i+1] = it->second.value;
          }
        }
      }
      delete[] m_hashmaps;
    }

    /** \returns a reference to the coefficient at given coordinates \a row, \a col */
    Scalar& operator() (Index row, Index col)
    {
      const Index outer = SetterRowMajor ? row : col;
      const Index inner = SetterRowMajor ? col : row;
      const Index outerMajor = outer >> OuterPacketBits; // index of the packet/map
      const Index outerMinor = outer & OuterPacketMask;  // index of the inner vector in the packet
      const KeyType key = internal::convert_index<KeyType>((outerMinor<<m_keyBitsOffset) | inner);
      return m_hashmaps[outerMajor][key].value;
    }

    /** \returns the number of non zero coefficients
      *
      * \note According to the underlying map/hash_map implementation,
      * this function might be quite expensive.
      */
    Index nonZeros() const
    {
      Index nz = 0;
      for (Index k=0; k<m_outerPackets; ++k)
        nz += static_cast<Index>(m_hashmaps[k].size());
      return nz;
    }


  protected:

    HashMapType* m_hashmaps;
    SparseMatrixType* mp_target;
    Index m_outerPackets;
    unsigned char m_keyBitsOffset;
};

} // end namespace Eigen

#endif // EIGEN_RANDOMSETTER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsArrayAPI.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_BESSELFUNCTIONS_ARRAYAPI_H
#define EIGEN_BESSELFUNCTIONS_ARRAYAPI_H

namespace Eigen {

/** \returns an expression of the coefficient-wise i0(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i0_op<typename Derived::Scalar>, const Derived>
bessel_i0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i0e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i0e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i0e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i0e_op<typename Derived::Scalar>, const Derived>
bessel_i0e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i0e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i1_op<typename Derived::Scalar>, const Derived>
bessel_i1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i1e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i1e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i1e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i1e_op<typename Derived::Scalar>, const Derived>
bessel_i1e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i1e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k0(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k0_op<typename Derived::Scalar>, const Derived>
bessel_k0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k0e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k0e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k0e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k0e_op<typename Derived::Scalar>, const Derived>
bessel_k0e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k0e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k1_op<typename Derived::Scalar>, const Derived>
bessel_k1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k1e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k1e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k1e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k1e_op<typename Derived::Scalar>, const Derived>
bessel_k1e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k1e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise j0(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of j0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_j0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_j0_op<typename Derived::Scalar>, const Derived>
bessel_j0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_j0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise y0(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of y0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_y0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_y0_op<typename Derived::Scalar>, const Derived>
bessel_y0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_y0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise j1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of j1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_j1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_j1_op<typename Derived::Scalar>, const Derived>
bessel_j1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_j1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise y1(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of y1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_y1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_y1_op<typename Derived::Scalar>, const Derived>
bessel_y1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_y1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_ARRAYAPI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsBFloat16.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_BFLOAT16_H
#define EIGEN_BESSELFUNCTIONS_BFLOAT16_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i0e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i1e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i1e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_j0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_j0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_j1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_j1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_y0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_y0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_y1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_y1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k0e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k1e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k1e(static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_BESSELFUNCTIONS_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_FUNCTORS_H
#define EIGEN_BESSELFUNCTIONS_FUNCTORS_H

namespace Eigen {

namespace internal {

/** \internal
 * \brief Template functor to compute the modified Bessel function of the first
 * kind of order zero.
 * \sa class CwiseUnaryOp, Cwise::bessel_i0()
 */
template <typename Scalar>
struct scalar_bessel_i0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i0;
    return bessel_i0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i0_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions. We also add
    // the cost of an additional exp over i0e.
    Cost = 28 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the first kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_i0e()
 */
template <typename Scalar>
struct scalar_bessel_i0e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i0e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i0e;
    return bessel_i0e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i0e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i0e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions.
    Cost = 20 * NumTraits<Scalar>::MulCost + 40 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the first
 * kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_i1()
 */
template <typename Scalar>
struct scalar_bessel_i1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i1;
    return bessel_i1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i1_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions. We also add
    // the cost of an additional exp over i1e.
    Cost = 28 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the first kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_i1e()
 */
template <typename Scalar>
struct scalar_bessel_i1e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i1e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i1e;
    return bessel_i1e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i1e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i1e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions.
    Cost = 20 * NumTraits<Scalar>::MulCost + 40 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_j0()
 */
template <typename Scalar>
struct scalar_bessel_j0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_j0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_j0;
    return bessel_j0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_j0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_j0_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine and rsqrt cost.
    Cost = 63 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_y0()
 */
template <typename Scalar>
struct scalar_bessel_y0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_y0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_y0;
    return bessel_y0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_y0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_y0_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine, rsqrt and j0 cost.
    Cost = 126 * NumTraits<Scalar>::MulCost + 96 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the first kind of
 * order one
 * \sa class CwiseUnaryOp, Cwise::bessel_j1()
 */
template <typename Scalar>
struct scalar_bessel_j1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_j1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_j1;
    return bessel_j1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_j1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_j1_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine and rsqrt cost.
    Cost = 63 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order one
 * \sa class CwiseUnaryOp, Cwise::bessel_j1e()
 */
template <typename Scalar>
struct scalar_bessel_y1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_y1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_y1;
    return bessel_y1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_y1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_y1_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine, rsqrt and j1 cost.
    Cost = 126 * NumTraits<Scalar>::MulCost + 96 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the second
 * kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_k0()
 */
template <typename Scalar>
struct scalar_bessel_k0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k0;
    return bessel_k0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k0_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i0, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the second kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_k0e()
 */
template <typename Scalar>
struct scalar_bessel_k0e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k0e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k0e;
    return bessel_k0e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k0e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k0e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i0, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the
 * second kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_k1()
 */
template <typename Scalar>
struct scalar_bessel_k1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k1;
    return bessel_k1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k1_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i1, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the second kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_k1e()
 */
template <typename Scalar>
struct scalar_bessel_k1e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k1e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k1e;
    return bessel_k1e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k1e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k1e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i1, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsHalf.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_HALF_H
#define EIGEN_BESSELFUNCTIONS_HALF_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i0e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i1e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i1e(static_cast<float>(x)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_j0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_j0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_j1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_j1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_y0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_y0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_y1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_y1(static_cast<float>(x)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k0e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k1e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k1e(static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_BESSELFUNCTIONS_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSEL_FUNCTIONS_H
#define EIGEN_BESSEL_FUNCTIONS_H

namespace Eigen {
namespace internal {

//  Parts of this code are based on the Cephes Math Library.
//
//  Cephes Math Library Release 2.8:  June, 2000
//  Copyright 1984, 1987, 1992, 2000 by Stephen L. Moshier
//
//  Permission has been kindly provided by the original author
//  to incorporate the Cephes software into the Eigen codebase:
//
//    From: Stephen Moshier
//    To: Eugene Brevdo
//    Subject: Re: Permission to wrap several cephes functions in Eigen
//
//    Hello Eugene,
//
//    Thank you for writing.
//
//    If your licensing is similar to BSD, the formal way that has been
//    handled is simply to add a statement to the effect that you are incorporating
//    the Cephes software by permission of the author.
//
//    Good luck with your project,
//    Steve


/****************************************************************************
 * Implementation of Bessel function, based on Cephes                       *
 ****************************************************************************/

template <typename Scalar>
struct bessel_i0e_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i0e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_i0e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i0ef.c
     *
     *  Modified Bessel function of order zero,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, i0ef();
     *
     * y = i0ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order zero of the argument.
     *
     * The function is defined as i0e(x) = exp(-|x|) j0( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        100000      3.7e-7      7.0e-8
     * See i0f().
     *
     */

    const float A[] = {-1.30002500998624804212E-8f, 6.04699502254191894932E-8f,
                       -2.67079385394061173391E-7f, 1.11738753912010371815E-6f,
                       -4.41673835845875056359E-6f, 1.64484480707288970893E-5f,
                       -5.75419501008210370398E-5f, 1.88502885095841655729E-4f,
                       -5.76375574538582365885E-4f, 1.63947561694133579842E-3f,
                       -4.32430999505057594430E-3f, 1.05464603945949983183E-2f,
                       -2.37374148058994688156E-2f, 4.93052842396707084878E-2f,
                       -9.49010970480476444210E-2f, 1.71620901522208775349E-1f,
                       -3.04682672343198398683E-1f, 6.76795274409476084995E-1f};

    const float B[] = {3.39623202570838634515E-9f, 2.26666899049817806459E-8f,
                       2.04891858946906374183E-7f, 2.89137052083475648297E-6f,
                       6.88975834691682398426E-5f, 3.36911647825569408990E-3f,
                       8.04490411014108831608E-1f};
    T y = pabs(x);
    T y_le_eight = internal::pchebevl<T, 18>::run(
        pmadd(pset1<T>(0.5f), y, pset1<T>(-2.0f)), A);
    T y_gt_eight = pmul(
        internal::pchebevl<T, 7>::run(
            psub(pdiv(pset1<T>(32.0f), y), pset1<T>(2.0f)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    return pselect(pcmp_le(y, pset1<T>(8.0f)), y_le_eight, y_gt_eight);
  }
};

template <typename T>
struct generic_i0e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i0e.c
     *
     *  Modified Bessel function of order zero,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, i0e();
     *
     * y = i0e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order zero of the argument.
     *
     * The function is defined as i0e(x) = exp(-|x|) j0( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       5.4e-16     1.2e-16
     * See i0().
     *
     */

    const double A[] = {-4.41534164647933937950E-18, 3.33079451882223809783E-17,
                        -2.43127984654795469359E-16, 1.71539128555513303061E-15,
                        -1.16853328779934516808E-14, 7.67618549860493561688E-14,
                        -4.85644678311192946090E-13, 2.95505266312963983461E-12,
                        -1.72682629144155570723E-11, 9.67580903537323691224E-11,
                        -5.18979560163526290666E-10, 2.65982372468238665035E-9,
                        -1.30002500998624804212E-8,  6.04699502254191894932E-8,
                        -2.67079385394061173391E-7,  1.11738753912010371815E-6,
                        -4.41673835845875056359E-6,  1.64484480707288970893E-5,
                        -5.75419501008210370398E-5,  1.88502885095841655729E-4,
                        -5.76375574538582365885E-4,  1.63947561694133579842E-3,
                        -4.32430999505057594430E-3,  1.05464603945949983183E-2,
                        -2.37374148058994688156E-2,  4.93052842396707084878E-2,
                        -9.49010970480476444210E-2,  1.71620901522208775349E-1,
                        -3.04682672343198398683E-1,  6.76795274409476084995E-1};
    const double B[] = {
        -7.23318048787475395456E-18, -4.83050448594418207126E-18,
        4.46562142029675999901E-17,  3.46122286769746109310E-17,
        -2.82762398051658348494E-16, -3.42548561967721913462E-16,
        1.77256013305652638360E-15,  3.81168066935262242075E-15,
        -9.55484669882830764870E-15, -4.15056934728722208663E-14,
        1.54008621752140982691E-14,  3.85277838274214270114E-13,
        7.18012445138366623367E-13,  -1.79417853150680611778E-12,
        -1.32158118404477131188E-11, -3.14991652796324136454E-11,
        1.18891471078464383424E-11,  4.94060238822496958910E-10,
        3.39623202570838634515E-9,   2.26666899049817806459E-8,
        2.04891858946906374183E-7,   2.89137052083475648297E-6,
        6.88975834691682398426E-5,   3.36911647825569408990E-3,
        8.04490411014108831608E-1};
    T y = pabs(x);
    T y_le_eight = internal::pchebevl<T, 30>::run(
        pmadd(pset1<T>(0.5), y, pset1<T>(-2.0)), A);
    T y_gt_eight = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(32.0), y), pset1<T>(2.0)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    return pselect(pcmp_le(y, pset1<T>(8.0)), y_le_eight, y_gt_eight);
  }
};

template <typename T>
struct bessel_i0e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i0e<T>::run(x);
  }
};

template <typename Scalar>
struct bessel_i0_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return pmul(
        pexp(pabs(x)),
        generic_i0e<T, ScalarType>::run(x));
  }
};

template <typename T>
struct bessel_i0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i0<T>::run(x);
  }
};

template <typename Scalar>
struct bessel_i1e_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type >
struct generic_i1e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_i1e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* i1ef.c
     *
     *  Modified Bessel function of order one,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, i1ef();
     *
     * y = i1ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order one of the argument.
     *
     * The function is defined as i1(x) = -i exp(-|x|) j1( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.5e-6      1.5e-7
     * See i1().
     *
     */
    const float A[] = {9.38153738649577178388E-9f, -4.44505912879632808065E-8f,
                       2.00329475355213526229E-7f, -8.56872026469545474066E-7f,
                       3.47025130813767847674E-6f, -1.32731636560394358279E-5f,
                       4.78156510755005422638E-5f, -1.61760815825896745588E-4f,
                       5.12285956168575772895E-4f, -1.51357245063125314899E-3f,
                       4.15642294431288815669E-3f, -1.05640848946261981558E-2f,
                       2.47264490306265168283E-2f, -5.29459812080949914269E-2f,
                       1.02643658689847095384E-1f, -1.76416518357834055153E-1f,
                       2.52587186443633654823E-1f};

    const float B[] = {-3.83538038596423702205E-9f, -2.63146884688951950684E-8f,
                       -2.51223623787020892529E-7f, -3.88256480887769039346E-6f,
                       -1.10588938762623716291E-4f, -9.76109749136146840777E-3f,
                       7.78576235018280120474E-1f};


    T y = pabs(x);
    T y_le_eight = pmul(y, internal::pchebevl<T, 17>::run(
        pmadd(pset1<T>(0.5f), y, pset1<T>(-2.0f)), A));
    T y_gt_eight = pmul(
        internal::pchebevl<T, 7>::run(
            psub(pdiv(pset1<T>(32.0f), y),
                 pset1<T>(2.0f)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    y = pselect(pcmp_le(y, pset1<T>(8.0f)), y_le_eight, y_gt_eight);
    return pselect(pcmp_lt(x, pset1<T>(0.0f)), pnegate(y), y);
  }
};

template <typename T>
struct generic_i1e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i1e.c
     *
     *  Modified Bessel function of order one,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, i1e();
     *
     * y = i1e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order one of the argument.
     *
     * The function is defined as i1(x) = -i exp(-|x|) j1( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       2.0e-15     2.0e-16
     * See i1().
     *
     */
    const double A[] = {2.77791411276104639959E-18, -2.11142121435816608115E-17,
                        1.55363195773620046921E-16, -1.10559694773538630805E-15,
                        7.60068429473540693410E-15, -5.04218550472791168711E-14,
                        3.22379336594557470981E-13, -1.98397439776494371520E-12,
                        1.17361862988909016308E-11, -6.66348972350202774223E-11,
                        3.62559028155211703701E-10, -1.88724975172282928790E-9,
                        9.38153738649577178388E-9,  -4.44505912879632808065E-8,
                        2.00329475355213526229E-7,  -8.56872026469545474066E-7,
                        3.47025130813767847674E-6,  -1.32731636560394358279E-5,
                        4.78156510755005422638E-5,  -1.61760815825896745588E-4,
                        5.12285956168575772895E-4,  -1.51357245063125314899E-3,
                        4.15642294431288815669E-3,  -1.05640848946261981558E-2,
                        2.47264490306265168283E-2,  -5.29459812080949914269E-2,
                        1.02643658689847095384E-1,  -1.76416518357834055153E-1,
                        2.52587186443633654823E-1};
    const double B[] = {
        7.51729631084210481353E-18,  4.41434832307170791151E-18,
        -4.65030536848935832153E-17, -3.20952592199342395980E-17,
        2.96262899764595013876E-16,  3.30820231092092828324E-16,
        -1.88035477551078244854E-15, -3.81440307243700780478E-15,
        1.04202769841288027642E-14,  4.27244001671195135429E-14,
        -2.10154184277266431302E-14, -4.08355111109219731823E-13,
        -7.19855177624590851209E-13, 2.03562854414708950722E-12,
        1.41258074366137813316E-11,  3.25260358301548823856E-11,
        -1.89749581235054123450E-11, -5.58974346219658380687E-10,
        -3.83538038596423702205E-9,  -2.63146884688951950684E-8,
        -2.51223623787020892529E-7,  -3.88256480887769039346E-6,
        -1.10588938762623716291E-4,  -9.76109749136146840777E-3,
        7.78576235018280120474E-1};
    T y = pabs(x);
    T y_le_eight = pmul(y, internal::pchebevl<T, 29>::run(
        pmadd(pset1<T>(0.5), y, pset1<T>(-2.0)), A));
    T y_gt_eight = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(32.0), y),
                 pset1<T>(2.0)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    y = pselect(pcmp_le(y, pset1<T>(8.0)), y_le_eight, y_gt_eight);
    return pselect(pcmp_lt(x, pset1<T>(0.0)), pnegate(y), y);
  }
};

template <typename T>
struct bessel_i1e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i1e<T>::run(x);
  }
};

template <typename T>
struct bessel_i1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return pmul(
        pexp(pabs(x)),
        generic_i1e<T, ScalarType>::run(x));
  }
};

template <typename T>
struct bessel_i1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i1<T>::run(x);
  }
};

template <typename T>
struct bessel_k0e_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k0e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k0e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0ef.c
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k0ef();
     *
     * y = k0ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       8.1e-7      7.8e-8
     * See k0().
     *
     */

    const float A[] = {1.90451637722020886025E-9f, 2.53479107902614945675E-7f,
                       2.28621210311945178607E-5f, 1.26461541144692592338E-3f,
                       3.59799365153615016266E-2f, 3.44289899924628486886E-1f,
                       -5.35327393233902768720E-1f};

    const float B[] = {-1.69753450938905987466E-9f, 8.57403401741422608519E-9f,
                       -4.66048989768794782956E-8f, 2.76681363944501510342E-7f,
                       -1.83175552271911948767E-6f, 1.39498137188764993662E-5f,
                       -1.28495495816278026384E-4f, 1.56988388573005337491E-3f,
                       -3.14481013119645005427E-2f, 2.44030308206595545468E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, float>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pmul(pexp(x), x_le_two);
    T x_gt_two = pmul(
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x));
    return pselect(
        pcmp_le(x, pset1<T>(0.0)),
        MAXNUM,
        pselect(pcmp_le(x, two), x_le_two, x_gt_two));
  }
};

template <typename T>
struct generic_k0e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0e.c
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k0e();
     *
     * y = k0e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.4e-15     1.4e-16
     * See k0().
     *
     */

    const double A[] = {
      1.37446543561352307156E-16,
      4.25981614279661018399E-14,
      1.03496952576338420167E-11,
      1.90451637722020886025E-9,
      2.53479107902614945675E-7,
      2.28621210311945178607E-5,
      1.26461541144692592338E-3,
      3.59799365153615016266E-2,
      3.44289899924628486886E-1,
      -5.35327393233902768720E-1};
    const double B[] = {
       5.30043377268626276149E-18, -1.64758043015242134646E-17,
       5.21039150503902756861E-17, -1.67823109680541210385E-16,
       5.51205597852431940784E-16, -1.84859337734377901440E-15,
       6.34007647740507060557E-15, -2.22751332699166985548E-14,
       8.03289077536357521100E-14, -2.98009692317273043925E-13,
       1.14034058820847496303E-12, -4.51459788337394416547E-12,
       1.85594911495471785253E-11, -7.95748924447710747776E-11,
       3.57739728140030116597E-10, -1.69753450938905987466E-9,
       8.57403401741422608519E-9, -4.66048989768794782956E-8,
       2.76681363944501510342E-7, -1.83175552271911948767E-6,
       1.39498137188764993662E-5, -1.28495495816278026384E-4,
       1.56988388573005337491E-3, -3.14481013119645005427E-2,
       2.44030308206595545468E0
    };
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 10>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, double>::run(x), pmul(
            pset1<T>(-1.0), plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pmul(pexp(x), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k0e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k0e<T>::run(x);
  }
};

template <typename T>
struct bessel_k0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0f.c
     *	Modified Bessel function, third kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k0f();
     *
     * y = k0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns modified Bessel function of the third kind
     * of order zero of the argument.
     *
     * The range is partitioned into the two intervals [0,8] and
     * (8, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     * Tested at 2000 random points between 0 and 8.  Peak absolute
     * error (relative when K0 > 1) was 1.46e-14; rms, 4.26e-15.
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       7.8e-7      8.5e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     *  K0 domain          x <= 0          MAXNUM
     *
     */

    const float A[] = {1.90451637722020886025E-9f, 2.53479107902614945675E-7f,
                       2.28621210311945178607E-5f, 1.26461541144692592338E-3f,
                       3.59799365153615016266E-2f, 3.44289899924628486886E-1f,
                       -5.35327393233902768720E-1f};

    const float B[] = {-1.69753450938905987466E-9f, 8.57403401741422608519E-9f,
                       -4.66048989768794782956E-8f, 2.76681363944501510342E-7f,
                       -1.83175552271911948767E-6f, 1.39498137188764993662E-5f,
                       -1.28495495816278026384E-4f, 1.56988388573005337491E-3f,
                       -3.14481013119645005427E-2f, 2.44030308206595545468E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, float>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pmul(
            pexp(pnegate(x)),
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B)),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*
     *
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k0();
     *
     * y = k0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.4e-15     1.4e-16
     * See k0().
     *
     */
    const double A[] = {
      1.37446543561352307156E-16,
      4.25981614279661018399E-14,
      1.03496952576338420167E-11,
      1.90451637722020886025E-9,
      2.53479107902614945675E-7,
      2.28621210311945178607E-5,
      1.26461541144692592338E-3,
      3.59799365153615016266E-2,
      3.44289899924628486886E-1,
      -5.35327393233902768720E-1};
    const double B[] = {
       5.30043377268626276149E-18, -1.64758043015242134646E-17,
       5.21039150503902756861E-17, -1.67823109680541210385E-16,
       5.51205597852431940784E-16, -1.84859337734377901440E-15,
       6.34007647740507060557E-15, -2.22751332699166985548E-14,
       8.03289077536357521100E-14, -2.98009692317273043925E-13,
       1.14034058820847496303E-12, -4.51459788337394416547E-12,
       1.85594911495471785253E-11, -7.95748924447710747776E-11,
       3.57739728140030116597E-10, -1.69753450938905987466E-9,
       8.57403401741422608519E-9, -4.66048989768794782956E-8,
       2.76681363944501510342E-7, -1.83175552271911948767E-6,
       1.39498137188764993662E-5, -1.28495495816278026384E-4,
       1.56988388573005337491E-3, -3.14481013119645005427E-2,
       2.44030308206595545468E0
    };
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 10>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, double>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pmul(
            pexp(-x),
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B)),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k0<T>::run(x);
  }
};

template <typename T>
struct bessel_k1e_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k1e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k1e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* k1ef.c
     *
     *	Modified Bessel function, third kind, order one,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1ef();
     *
     * y = k1ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order one of the argument:
     *
     *      k1e(x) = exp(x) * k1(x).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.9e-7      6.7e-8
     * See k1().
     *
     */

    const float A[] = {-2.21338763073472585583E-8f, -2.43340614156596823496E-6f,
                        -1.73028895751305206302E-4f, -6.97572385963986435018E-3f,
                        -1.22611180822657148235E-1f, -3.53155960776544875667E-1f,
                        1.52530022733894777053E0f};
    const float B[] = {2.01504975519703286596E-9f, -1.03457624656780970260E-8f,
                       5.74108412545004946722E-8f, -3.50196060308781257119E-7f,
                       2.40648494783721712015E-6f, -1.93619797416608296024E-5f,
                       1.95215518471351631108E-4f, -2.85781685962277938680E-3f,
                       1.03923736576817238437E-1f, 2.72062619048444266945E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, float>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pmul(x_le_two, pexp(x));
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        internal::pchebevl<T, 10>::run(
            psub(pdiv(pset1<T>(8.0), x), two), B),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k1e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k1e.c
     *
     *	Modified Bessel function, third kind, order one,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k1e();
     *
     * y = k1e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order one of the argument:
     *
     *      k1e(x) = exp(x) * k1(x).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       7.8e-16     1.2e-16
     * See k1().
     *
     */
    const double A[] = {-7.02386347938628759343E-18, -2.42744985051936593393E-15,
                        -6.66690169419932900609E-13, -1.41148839263352776110E-10,
                        -2.21338763073472585583E-8, -2.43340614156596823496E-6,
                        -1.73028895751305206302E-4, -6.97572385963986435018E-3,
                        -1.22611180822657148235E-1, -3.53155960776544875667E-1,
                        1.52530022733894777053E0};
    const double B[] = {-5.75674448366501715755E-18, 1.79405087314755922667E-17,
                        -5.68946255844285935196E-17, 1.83809354436663880070E-16,
                        -6.05704724837331885336E-16, 2.03870316562433424052E-15,
                        -7.01983709041831346144E-15, 2.47715442448130437068E-14,
                        -8.97670518232499435011E-14, 3.34841966607842919884E-13,
                        -1.28917396095102890680E-12, 5.13963967348173025100E-12,
                        -2.12996783842756842877E-11, 9.21831518760500529508E-11,
                        -4.19035475934189648750E-10, 2.01504975519703286596E-9,
                        -1.03457624656780970260E-8, 5.74108412545004946722E-8,
                        -3.50196060308781257119E-7, 2.40648494783721712015E-6,
                        -1.93619797416608296024E-5, 1.95215518471351631108E-4,
                        -2.85781685962277938680E-3, 1.03923736576817238437E-1,
                        2.72062619048444266945E0};
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 11>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, double>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pmul(x_le_two, pexp(x));
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(8.0), x), two), B),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k1e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k1e<T>::run(x);
  }
};

template <typename T>
struct bessel_k1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* k1f.c
     *	Modified Bessel function, third kind, order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1f();
     *
     * y = k1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Computes the modified Bessel function of the third kind
     * of order one of the argument.
     *
     * The range is partitioned into the two intervals [0,2] and
     * (2, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.6e-7      7.6e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     * k1 domain          x <= 0          MAXNUM
     *
     */

    const float A[] = {-2.21338763073472585583E-8f, -2.43340614156596823496E-6f,
                        -1.73028895751305206302E-4f, -6.97572385963986435018E-3f,
                        -1.22611180822657148235E-1f, -3.53155960776544875667E-1f,
                        1.52530022733894777053E0f};
    const float B[] = {2.01504975519703286596E-9f, -1.03457624656780970260E-8f,
                       5.74108412545004946722E-8f, -3.50196060308781257119E-7f,
                       2.40648494783721712015E-6f, -1.93619797416608296024E-5f,
                       1.95215518471351631108E-4f, -2.85781685962277938680E-3f,
                       1.03923736576817238437E-1f, 2.72062619048444266945E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, float>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pexp(pnegate(x)),
        pmul(
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x)));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k1.c
     *	Modified Bessel function, third kind, order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1f();
     *
     * y = k1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Computes the modified Bessel function of the third kind
     * of order one of the argument.
     *
     * The range is partitioned into the two intervals [0,2] and
     * (2, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.6e-7      7.6e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     * k1 domain          x <= 0          MAXNUM
     *
     */
    const double A[] = {-7.02386347938628759343E-18, -2.42744985051936593393E-15,
                        -6.66690169419932900609E-13, -1.41148839263352776110E-10,
                        -2.21338763073472585583E-8, -2.43340614156596823496E-6,
                        -1.73028895751305206302E-4, -6.97572385963986435018E-3,
                        -1.22611180822657148235E-1, -3.53155960776544875667E-1,
                        1.52530022733894777053E0};
    const double B[] = {-5.75674448366501715755E-18, 1.79405087314755922667E-17,
                        -5.68946255844285935196E-17, 1.83809354436663880070E-16,
                        -6.05704724837331885336E-16, 2.03870316562433424052E-15,
                        -7.01983709041831346144E-15, 2.47715442448130437068E-14,
                        -8.97670518232499435011E-14, 3.34841966607842919884E-13,
                        -1.28917396095102890680E-12, 5.13963967348173025100E-12,
                        -2.12996783842756842877E-11, 9.21831518760500529508E-11,
                        -4.19035475934189648750E-10, 2.01504975519703286596E-9,
                        -1.03457624656780970260E-8, 5.74108412545004946722E-8,
                        -3.50196060308781257119E-7, 2.40648494783721712015E-6,
                        -1.93619797416608296024E-5, 1.95215518471351631108E-4,
                        -2.85781685962277938680E-3, 1.03923736576817238437E-1,
                        2.72062619048444266945E0};
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 11>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, double>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pexp(-x),
        pmul(
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x)));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k1<T>::run(x);
  }
};

template <typename T>
struct bessel_j0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_j0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_j0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j0f.c
     *	Bessel function of order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, j0f();
     *
     * y = j0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order zero of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval the following polynomial
     * approximation is used:
     *
     *
     *        2         2         2
     * (w - r  ) (w - r  ) (w - r  ) P(w)
     *       1         2         3
     *
     *            2
     * where w = x  and the three r's are zeros of the function.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x R(1/x^2) - pi/4.  The function is
     *
     *   j0(x) = Modulus(x) cos( Phase(x) ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 2        100000      1.3e-7      3.6e-8
     *    IEEE      2, 32       100000      1.9e-7      5.4e-8
     *
     */

    const float JP[] = {-6.068350350393235E-008f, 6.388945720783375E-006f,
                        -3.969646342510940E-004f, 1.332913422519003E-002f,
                        -1.729150680240724E-001f};
    const float MO[] = {-6.838999669318810E-002f, 1.864949361379502E-001f,
                        -2.145007480346739E-001f, 1.197549369473540E-001f,
                        -3.560281861530129E-003f, -4.969382655296620E-002f,
                        -3.355424622293709E-006f, 7.978845717621440E-001f};
    const float PH[] = {3.242077816988247E+001f, -3.630592630518434E+001f,
                        1.756221482109099E+001f, -4.974978466280903E+000f,
                        1.001973420681837E+000f, -1.939906941791308E-001f,
                        6.490598792654666E-002f, -1.249992184872738E-001f};
    const T DR1 =  pset1<T>(5.78318596294678452118f);
    const T NEG_PIO4F = pset1<T>(-0.7853981633974483096f); /* -pi / 4 */
    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_two = pselect(
        pcmp_lt(y, pset1<T>(1.0e-3f)),
        pmadd(z, pset1<T>(-0.25f), pset1<T>(1.0f)),
        pmul(psub(z, DR1), internal::ppolevl<T, 4>::run(z, JP)));
    T q = pdiv(pset1<T>(1.0f), y);
    T w = prsqrt(y);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO));
    w = pmul(q, q);
    T yn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH), NEG_PIO4F);
    T y_gt_two = pmul(p, pcos(padd(yn, y)));
    return pselect(pcmp_le(y, pset1<T>(2.0)), y_le_two, y_gt_two);
  }
};

template <typename T>
struct generic_j0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j0.c
     *	Bessel function of order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, j0();
     *
     * y = j0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order zero of the argument.
     *
     * The domain is divided into the intervals [0, 5] and
     * (5, infinity). In the first interval the following rational
     * approximation is used:
     *
     *
     *        2         2
     * (w - r  ) (w - r  ) P (w) / Q (w)
     *       1         2    3       8
     *
     *            2
     * where w = x  and the two r's are zeros of the function.
     *
     * In the second interval, the Hankel asymptotic expansion
     * is employed with two rational functions of degree 6/6
     * and 7/7.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain     # trials      peak         rms
     *    DEC       0, 30       10000       4.4e-17     6.3e-18
     *    IEEE      0, 30       60000       4.2e-16     1.1e-16
     *
     */
    const double PP[] = {7.96936729297347051624E-4, 8.28352392107440799803E-2,
                        1.23953371646414299388E0, 5.44725003058768775090E0,
                        8.74716500199817011941E0, 5.30324038235394892183E0,
                        9.99999999999999997821E-1};
    const double PQ[] = {9.24408810558863637013E-4, 8.56288474354474431428E-2,
                         1.25352743901058953537E0, 5.47097740330417105182E0,
                         8.76190883237069594232E0, 5.30605288235394617618E0,
                         1.00000000000000000218E0};
    const double QP[] = {-1.13663838898469149931E-2, -1.28252718670509318512E0,
                         -1.95539544257735972385E1, -9.32060152123768231369E1,
                         -1.77681167980488050595E2, -1.47077505154951170175E2,
                         -5.14105326766599330220E1, -6.05014350600728481186E0};
    const double QQ[] = {1.00000000000000000000E0, 6.43178256118178023184E1,
                         8.56430025976980587198E2, 3.88240183605401609683E3,
                         7.24046774195652478189E3, 5.93072701187316984827E3,
                         2.06209331660327847417E3, 2.42005740240291393179E2};
    const double RP[] = {-4.79443220978201773821E9, 1.95617491946556577543E12,
                         -2.49248344360967716204E14, 9.70862251047306323952E15};
    const double RQ[] = {1.00000000000000000000E0, 4.99563147152651017219E2,
                         1.73785401676374683123E5, 4.84409658339962045305E7,
                         1.11855537045356834862E10, 2.11277520115489217587E12,
                         3.10518229857422583814E14, 3.18121955943204943306E16,
                         1.71086294081043136091E18};
    const T DR1 = pset1<T>(5.78318596294678452118E0);
    const T DR2 = pset1<T>(3.04712623436620863991E1);
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    const T NEG_PIO4 = pset1<T>(-0.7853981633974483096); /* pi / 4 */

    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_five = pselect(
        pcmp_lt(y, pset1<T>(1.0e-5)),
        pmadd(z, pset1<T>(-0.25), pset1<T>(1.0)),
        pmul(pmul(psub(z, DR1), psub(z, DR2)),
             pdiv(internal::ppolevl<T, 3>::run(z, RP),
                  internal::ppolevl<T, 8>::run(z, RQ))));
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T yn = padd(y, NEG_PIO4);
    T w = pdiv(pset1<T>(-5.0), y);
    p = pmadd(p, pcos(yn), pmul(w, pmul(q, psin(yn))));
    T y_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(y)));
    return pselect(pcmp_le(y, pset1<T>(5.0)), y_le_five, y_gt_five);
  }
};

template <typename T>
struct bessel_j0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_j0<T>::run(x);
  }
};

template <typename T>
struct bessel_y0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_y0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_y0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j0f.c
     * 	Bessel function of the second kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, y0f();
     *
     * y = y0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind, of order
     * zero, of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *
     *                  2         2         2
     * y0(x)  =  (w - r  ) (w - r  ) (w - r  ) R(x)  +  2/pi ln(x) j0(x).
     *                 1         2         3
     *
     * Thus a call to j0() is required.  The three zeros are removed
     * from R(x) to improve its numerical stability.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x S(1/x^2) - pi/4.  Then the function is
     *
     *   y0(x) = Modulus(x) sin( Phase(x) ).
     *
     *
     *
     *
     * ACCURACY:
     *
     *  Absolute error, when y0(x) < 1; else relative error:
     *
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,  2       100000      2.4e-7      3.4e-8
     *    IEEE      2, 32       100000      1.8e-7      5.3e-8
     *
     */

    const float YP[] = {9.454583683980369E-008f, -9.413212653797057E-006f,
                        5.344486707214273E-004f, -1.584289289821316E-002f,
                        1.707584643733568E-001f};
    const float MO[] = {-6.838999669318810E-002f, 1.864949361379502E-001f,
                        -2.145007480346739E-001f, 1.197549369473540E-001f,
                        -3.560281861530129E-003f, -4.969382655296620E-002f,
                        -3.355424622293709E-006f, 7.978845717621440E-001f};
    const float PH[] = {3.242077816988247E+001f, -3.630592630518434E+001f,
                        1.756221482109099E+001f, -4.974978466280903E+000f,
                        1.001973420681837E+000f, -1.939906941791308E-001f,
                        6.490598792654666E-002f, -1.249992184872738E-001f};
    const T YZ1 = pset1<T>(0.43221455686510834878f);
    const T TWOOPI =  pset1<T>(0.636619772367581343075535f); /* 2 / pi */
    const T NEG_PIO4F = pset1<T>(-0.7853981633974483096f); /* -pi / 4 */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<float>::infinity());
    T z = pmul(x, x);
    T x_le_two = pmul(TWOOPI, pmul(plog(x), generic_j0<T, float>::run(x)));
    x_le_two = pmadd(
        psub(z, YZ1), internal::ppolevl<T, 4>::run(z, YP), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_two);
    T q = pdiv(pset1<T>(1.0), x);
    T w = prsqrt(x);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO));
    T u = pmul(q, q);
    T xn = pmadd(q, internal::ppolevl<T, 7>::run(u, PH), NEG_PIO4F);
    T x_gt_two = pmul(p, psin(padd(xn, x)));
    return pselect(pcmp_le(x, pset1<T>(2.0)), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_y0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j0.c
     *	Bessel function of the second kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y0();
     *
     * y = y0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind, of order
     * zero, of the argument.
     *
     * The domain is divided into the intervals [0, 5] and
     * (5, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *   y0(x)  = R(x)  +   2 * log(x) * j0(x) / PI.
     * Thus a call to j0() is required.
     *
     * In the second interval, the Hankel asymptotic expansion
     * is employed with two rational functions of degree 6/6
     * and 7/7.
     *
     *
     *
     * ACCURACY:
     *
     *  Absolute error, when y0(x) < 1; else relative error:
     *
     * arithmetic   domain     # trials      peak         rms
     *    DEC       0, 30        9400       7.0e-17     7.9e-18
     *    IEEE      0, 30       30000       1.3e-15     1.6e-16
     *
     */
    const double PP[] = {7.96936729297347051624E-4, 8.28352392107440799803E-2,
                        1.23953371646414299388E0, 5.44725003058768775090E0,
                        8.74716500199817011941E0, 5.30324038235394892183E0,
                        9.99999999999999997821E-1};
    const double PQ[] = {9.24408810558863637013E-4, 8.56288474354474431428E-2,
                         1.25352743901058953537E0, 5.47097740330417105182E0,
                         8.76190883237069594232E0, 5.30605288235394617618E0,
                         1.00000000000000000218E0};
    const double QP[] = {-1.13663838898469149931E-2, -1.28252718670509318512E0,
                         -1.95539544257735972385E1, -9.32060152123768231369E1,
                         -1.77681167980488050595E2, -1.47077505154951170175E2,
                         -5.14105326766599330220E1, -6.05014350600728481186E0};
    const double QQ[] = {1.00000000000000000000E0, 6.43178256118178023184E1,
                         8.56430025976980587198E2, 3.88240183605401609683E3,
                         7.24046774195652478189E3, 5.93072701187316984827E3,
                         2.06209331660327847417E3, 2.42005740240291393179E2};
    const double YP[] = {1.55924367855235737965E4, -1.46639295903971606143E7,
                         5.43526477051876500413E9, -9.82136065717911466409E11,
                         8.75906394395366999549E13, -3.46628303384729719441E15,
                         4.42733268572569800351E16, -1.84950800436986690637E16};
    const double YQ[] = {1.00000000000000000000E0,  1.04128353664259848412E3,
                         6.26107330137134956842E5, 2.68919633393814121987E8,
                         8.64002487103935000337E10, 2.02979612750105546709E13,
                         3.17157752842975028269E15, 2.50596256172653059228E17};
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    const T TWOOPI =  pset1<T>(0.636619772367581343075535); /* 2 / pi */
    const T NEG_PIO4 = pset1<T>(-0.7853981633974483096); /* -pi / 4 */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<double>::infinity());

    T z = pmul(x, x);
    T x_le_five = pdiv(internal::ppolevl<T, 7>::run(z, YP),
                       internal::ppolevl<T, 7>::run(z, YQ));
    x_le_five = pmadd(
        pmul(TWOOPI, plog(x)), generic_j0<T, double>::run(x), x_le_five);
    x_le_five = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_five);
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T xn = padd(x, NEG_PIO4);
    T w = pdiv(pset1<T>(5.0), x);
    p = pmadd(p, psin(xn), pmul(w, pmul(q, pcos(xn))));
    T x_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(x)));
    return pselect(pcmp_le(x, pset1<T>(5.0)), x_le_five, x_gt_five);
  }
};

template <typename T>
struct bessel_y0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_y0<T>::run(x);
  }
};

template <typename T>
struct bessel_j1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_j1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_j1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j1f.c
     *	Bessel function of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, j1f();
     *
     * y = j1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order one of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a polynomial approximation
     *        2
     * (w - r  ) x P(w)
     *       1
     *                     2
     * is used, where w = x  and r is the first zero of the function.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x R(1/x^2) - 3pi/4.  The function is
     *
     *   j0(x) = Modulus(x) cos( Phase(x) ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak       rms
     *    IEEE      0,  2       100000       1.2e-7     2.5e-8
     *    IEEE      2, 32       100000       2.0e-7     5.3e-8
     *
     *
     */

    const float JP[] = {-4.878788132172128E-009f, 6.009061827883699E-007f,
                        -4.541343896997497E-005f, 1.937383947804541E-003f,
                        -3.405537384615824E-002f};
    const float MO1[] = {6.913942741265801E-002f, -2.284801500053359E-001f,
                        3.138238455499697E-001f, -2.102302420403875E-001f,
                        5.435364690523026E-003f, 1.493389585089498E-001f,
                        4.976029650847191E-006f, 7.978845453073848E-001f};
    const float PH1[] = {-4.497014141919556E+001f, 5.073465654089319E+001f,
                        -2.485774108720340E+001f, 7.222973196770240E+000f,
                        -1.544842782180211E+000f, 3.503787691653334E-001f,
                        -1.637986776941202E-001f, 3.749989509080821E-001f};
    const T Z1 = pset1<T>(1.46819706421238932572E1f);
    const T NEG_THPIO4F = pset1<T>(-2.35619449019234492885f);    /* -3*pi/4 */

    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_two = pmul(
        psub(z, Z1),
        pmul(x, internal::ppolevl<T, 4>::run(z, JP)));
    T q = pdiv(pset1<T>(1.0f), y);
    T w = prsqrt(y);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO1));
    w = pmul(q, q);
    T yn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH1), NEG_THPIO4F);
    T y_gt_two = pmul(p, pcos(padd(yn, y)));
    // j1 is an odd function. This implementation differs from cephes to
    // take this fact in to account. Cephes returns -j1(x) for y > 2 range.
    y_gt_two = pselect(
        pcmp_lt(x, pset1<T>(0.0f)), pnegate(y_gt_two), y_gt_two);
    return pselect(pcmp_le(y, pset1<T>(2.0f)), y_le_two, y_gt_two);
  }
};

template <typename T>
struct generic_j1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j1.c
     *	Bessel function of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, j1();
     *
     * y = j1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order one of the argument.
     *
     * The domain is divided into the intervals [0, 8] and
     * (8, infinity). In the first interval a 24 term Chebyshev
     * expansion is used. In the second, the asymptotic
     * trigonometric representation is employed using two
     * rational functions of degree 5/5.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    DEC       0, 30       10000       4.0e-17     1.1e-17
     *    IEEE      0, 30       30000       2.6e-16     1.1e-16
     *
     */
    const double PP[] = {7.62125616208173112003E-4, 7.31397056940917570436E-2,
                         1.12719608129684925192E0, 5.11207951146807644818E0,
                         8.42404590141772420927E0, 5.21451598682361504063E0,
                         1.00000000000000000254E0};
    const double PQ[] = {5.71323128072548699714E-4, 6.88455908754495404082E-2,
                         1.10514232634061696926E0, 5.07386386128601488557E0,
                         8.39985554327604159757E0, 5.20982848682361821619E0,
                         9.99999999999999997461E-1};
    const double QP[] = {5.10862594750176621635E-2, 4.98213872951233449420E0,
                         7.58238284132545283818E1, 3.66779609360150777800E2,
                         7.10856304998926107277E2, 5.97489612400613639965E2,
                         2.11688757100572135698E2, 2.52070205858023719784E1};
    const double QQ[] = {1.00000000000000000000E0, 7.42373277035675149943E1,
                         1.05644886038262816351E3, 4.98641058337653607651E3,
                         9.56231892404756170795E3, 7.99704160447350683650E3,
                         2.82619278517639096600E3, 3.36093607810698293419E2};
    const double RP[] = {-8.99971225705559398224E8, 4.52228297998194034323E11,
                         -7.27494245221818276015E13, 3.68295732863852883286E15};
    const double RQ[] = {1.00000000000000000000E0, 6.20836478118054335476E2,
                         2.56987256757748830383E5, 8.35146791431949253037E7,
                         2.21511595479792499675E10, 4.74914122079991414898E12,
                         7.84369607876235854894E14, 8.95222336184627338078E16,
                         5.32278620332680085395E18};
    const T Z1 = pset1<T>(1.46819706421238932572E1);
    const T Z2 = pset1<T>(4.92184563216946036703E1);
    const T NEG_THPIO4 = pset1<T>(-2.35619449019234492885);    /* -3*pi/4 */
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_five = pdiv(internal::ppolevl<T, 3>::run(z, RP),
                       internal::ppolevl<T, 8>::run(z, RQ));
    y_le_five = pmul(pmul(pmul(y_le_five, x), psub(z, Z1)), psub(z, Z2));
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T yn = padd(y, NEG_THPIO4);
    T w = pdiv(pset1<T>(-5.0), y);
    p = pmadd(p, pcos(yn), pmul(w, pmul(q, psin(yn))));
    T y_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(y)));
    // j1 is an odd function. This implementation differs from cephes to
    // take this fact in to account. Cephes returns -j1(x) for y > 5 range.
    y_gt_five = pselect(
        pcmp_lt(x, pset1<T>(0.0)), pnegate(y_gt_five), y_gt_five);
    return pselect(pcmp_le(y, pset1<T>(5.0)), y_le_five, y_gt_five);
  }
};

template <typename T>
struct bessel_j1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_j1<T>::run(x);
  }
};

template <typename T>
struct bessel_y1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_y1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_y1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j1f.c
     *	Bessel function of second kind of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y1();
     *
     * y = y1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind of order one
     * of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *
     *                  2
     * y0(x)  =  (w - r  ) x R(x^2)  +  2/pi (ln(x) j1(x) - 1/x) .
     *                 1
     *
     * Thus a call to j1() is required.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x S(1/x^2) - 3pi/4.  Then the function is
     *
     *   y0(x) = Modulus(x) sin( Phase(x) ).
     *
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    IEEE      0,  2       100000       2.2e-7     4.6e-8
     *    IEEE      2, 32       100000       1.9e-7     5.3e-8
     *
     * (error criterion relative when |y1| > 1).
     *
     */

    const float YP[] = {8.061978323326852E-009f, -9.496460629917016E-007f,
                        6.719543806674249E-005f, -2.641785726447862E-003f,
                        4.202369946500099E-002f};
    const float MO1[] = {6.913942741265801E-002f, -2.284801500053359E-001f,
                        3.138238455499697E-001f, -2.102302420403875E-001f,
                        5.435364690523026E-003f, 1.493389585089498E-001f,
                        4.976029650847191E-006f, 7.978845453073848E-001f};
    const float PH1[] = {-4.497014141919556E+001f, 5.073465654089319E+001f,
                        -2.485774108720340E+001f, 7.222973196770240E+000f,
                        -1.544842782180211E+000f, 3.503787691653334E-001f,
                        -1.637986776941202E-001f, 3.749989509080821E-001f};
    const T YO1 = pset1<T>(4.66539330185668857532f);
    const T NEG_THPIO4F = pset1<T>(-2.35619449019234492885f);    /* -3*pi/4 */
    const T TWOOPI = pset1<T>(0.636619772367581343075535f); /* 2/pi */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<float>::infinity());

    T z = pmul(x, x);
    T x_le_two = pmul(psub(z, YO1), internal::ppolevl<T, 4>::run(z, YP));
    x_le_two = pmadd(
       x_le_two, x,
       pmul(TWOOPI, pmadd(
           generic_j1<T, float>::run(x), plog(x),
           pdiv(pset1<T>(-1.0f), x))));
    x_le_two = pselect(pcmp_lt(x, pset1<T>(0.0f)), NEG_MAXNUM, x_le_two);

    T q = pdiv(pset1<T>(1.0), x);
    T w = prsqrt(x);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO1));
    w = pmul(q, q);
    T xn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH1), NEG_THPIO4F);
    T x_gt_two = pmul(p, psin(padd(xn, x)));
    return pselect(pcmp_le(x, pset1<T>(2.0)), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_y1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j1.c
     *	Bessel function of second kind of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y1();
     *
     * y = y1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind of order one
     * of the argument.
     *
     * The domain is divided into the intervals [0, 8] and
     * (8, infinity). In the first interval a 25 term Chebyshev
     * expansion is used, and a call to j1() is required.
     * In the second, the asymptotic trigonometric representation
     * is employed using two rational functions of degree 5/5.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    DEC       0, 30       10000       8.6e-17     1.3e-17
     *    IEEE      0, 30       30000       1.0e-15     1.3e-16
     *
     * (error criterion relative when |y1| > 1).
     *
     */
    const double PP[] = {7.62125616208173112003E-4, 7.31397056940917570436E-2,
                         1.12719608129684925192E0, 5.11207951146807644818E0,
                         8.42404590141772420927E0, 5.21451598682361504063E0,
                         1.00000000000000000254E0};
    const double PQ[] = {5.71323128072548699714E-4, 6.88455908754495404082E-2,
                         1.10514232634061696926E0, 5.07386386128601488557E0,
                         8.39985554327604159757E0, 5.20982848682361821619E0,
                         9.99999999999999997461E-1};
    const double QP[] = {5.10862594750176621635E-2, 4.98213872951233449420E0,
                         7.58238284132545283818E1, 3.66779609360150777800E2,
                         7.10856304998926107277E2, 5.97489612400613639965E2,
                         2.11688757100572135698E2, 2.52070205858023719784E1};
    const double QQ[] = {1.00000000000000000000E0, 7.42373277035675149943E1,
                         1.05644886038262816351E3, 4.98641058337653607651E3,
                         9.56231892404756170795E3, 7.99704160447350683650E3,
                         2.82619278517639096600E3, 3.36093607810698293419E2};
    const double YP[] = {1.26320474790178026440E9, -6.47355876379160291031E11,
                         1.14509511541823727583E14, -8.12770255501325109621E15,
                         2.02439475713594898196E17, -7.78877196265950026825E17};
    const double YQ[] = {1.00000000000000000000E0, 5.94301592346128195359E2,
                         2.35564092943068577943E5, 7.34811944459721705660E7,
                         1.87601316108706159478E10, 3.88231277496238566008E12,
                         6.20557727146953693363E14, 6.87141087355300489866E16,
                         3.97270608116560655612E18};
    const T SQ2OPI = pset1<T>(.79788456080286535588);
    const T NEG_THPIO4 = pset1<T>(-2.35619449019234492885);    /* -3*pi/4 */
    const T TWOOPI = pset1<T>(0.636619772367581343075535); /* 2/pi */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<double>::infinity());

    T z = pmul(x, x);
    T x_le_five = pdiv(internal::ppolevl<T, 5>::run(z, YP),
                   internal::ppolevl<T, 8>::run(z, YQ));
    x_le_five = pmadd(
        x_le_five, x, pmul(
            TWOOPI, pmadd(generic_j1<T, double>::run(x), plog(x),
                          pdiv(pset1<T>(-1.0), x))));

    x_le_five = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_five);
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T xn = padd(x, NEG_THPIO4);
    T w = pdiv(pset1<T>(5.0), x);
    p = pmadd(p, psin(xn), pmul(w, pmul(q, pcos(xn))));
    T x_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(x)));
    return pselect(pcmp_le(x, pset1<T>(5.0)), x_le_five, x_gt_five);
  }
};

template <typename T>
struct bessel_y1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_y1<T>::run(x);
  }
};

}  // end namespace internal

namespace numext {

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i0, Scalar)
    bessel_i0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i0e, Scalar)
    bessel_i0e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i0e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i1, Scalar)
    bessel_i1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i1e, Scalar)
    bessel_i1e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i1e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k0, Scalar)
    bessel_k0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k0e, Scalar)
    bessel_k0e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k0e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k1, Scalar)
    bessel_k1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k1e, Scalar)
    bessel_k1e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k1e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_j0, Scalar)
    bessel_j0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_j0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_y0, Scalar)
    bessel_y0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_y0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_j1, Scalar)
    bessel_j1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_j1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_y1, Scalar)
    bessel_y1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_y1, Scalar)::run(x);
}

}  // end namespace numext

}  // end namespace Eigen

#endif  // EIGEN_BESSEL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_PACKETMATH_H
#define EIGEN_BESSELFUNCTIONS_PACKETMATH_H

namespace Eigen {

namespace internal {

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero i0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i0(const Packet& x) {
  return numext::bessel_i0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero i0e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i0e(const Packet& x) {
  return numext::bessel_i0e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one i1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i1(const Packet& x) {
  return numext::bessel_i1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one i1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i1e(const Packet& x) {
  return numext::bessel_i1e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero j0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_j0(const Packet& x) {
  return numext::bessel_j0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero j1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_j1(const Packet& x) {
  return numext::bessel_j1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one y0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_y0(const Packet& x) {
  return numext::bessel_y0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one y1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_y1(const Packet& x) {
  return numext::bessel_y1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero k0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k0(const Packet& x) {
  return numext::bessel_k0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero k0e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k0e(const Packet& x) {
  return numext::bessel_k0e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one k1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k1(const Packet& x) {
  return numext::bessel_k1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one k1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k1e(const Packet& x) {
  return numext::bessel_k1e(x);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_PACKETMATH_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/HipVectorCompatibility.h <==
#ifndef HIP_VECTOR_COMPATIBILITY_H
#define HIP_VECTOR_COMPATIBILITY_H

namespace hip_impl {
  template <typename, typename, unsigned int> struct Scalar_accessor;
}   // end namespace hip_impl

namespace Eigen {
namespace internal {

#define HIP_SCALAR_ACCESSOR_BUILDER(NAME) \
template <typename T, typename U, unsigned int n> \
struct NAME <hip_impl::Scalar_accessor<T, U, n>> : NAME <T> {};

#define HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(NAME) \
template <typename T, typename U, unsigned int n> \
struct NAME##_impl <hip_impl::Scalar_accessor<T, U, n>> : NAME##_impl <T> {}; \
template <typename T, typename U, unsigned int n> \
struct NAME##_retval <hip_impl::Scalar_accessor<T, U, n>> : NAME##_retval <T> {};

#define HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(NAME) \
template <typename T, typename U, unsigned int n, IgammaComputationMode mode> \
struct NAME <hip_impl::Scalar_accessor<T, U, n>, mode> : NAME <T, mode> {};

#if EIGEN_HAS_C99_MATH
HIP_SCALAR_ACCESSOR_BUILDER(betainc_helper)
HIP_SCALAR_ACCESSOR_BUILDER(incbeta_cfe)

HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(erf)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(erfc)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igammac)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(lgamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(ndtri)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(polygamma)

HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igamma_generic_impl)
#endif

HIP_SCALAR_ACCESSOR_BUILDER(digamma_impl_maybe_poly)
HIP_SCALAR_ACCESSOR_BUILDER(zeta_impl_series)

HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i0e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i1e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_j0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_j1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k0e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k1e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_y0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_y1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(betainc)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(digamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(gamma_sample_der_alpha)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igamma_der_a)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(zeta)

HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igamma_series_impl)
HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igammac_cf_impl)

}  // end namespace internal
}  // end namespace Eigen

#endif  // HIP_VECTOR_COMPATIBILITY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsArrayAPI.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H
#define EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H

namespace Eigen {

/** \cpp11 \returns an expression of the coefficient-wise igamma(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise incomplete gamma function.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of igammac(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igammac(), Eigen::lgamma()
  */
template<typename Derived,typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igamma(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise igamma_der_a(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise derivative of the incomplete
  * gamma function with respect to the parameter a.
  *
  * \note This function supports only float and double scalar types in c++11
  * mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations
  * of igamma_der_a(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template <typename Derived, typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_der_a_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igamma_der_a(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x) {
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_der_a_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived());
}

/** \cpp11 \returns an expression of the coefficient-wise gamma_sample_der_alpha(\a alpha, \a sample) to the given arrays.
  *
  * This function computes the coefficient-wise derivative of the sample
  * of a Gamma(alpha, 1) random variable with respect to the parameter alpha.
  *
  * \note This function supports only float and double scalar types in c++11
  * mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations
  * of gamma_sample_der_alpha(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template <typename AlphaDerived, typename SampleDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_gamma_sample_der_alpha_op<typename AlphaDerived::Scalar>, const AlphaDerived, const SampleDerived>
gamma_sample_der_alpha(const Eigen::ArrayBase<AlphaDerived>& alpha, const Eigen::ArrayBase<SampleDerived>& sample) {
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_gamma_sample_der_alpha_op<typename AlphaDerived::Scalar>, const AlphaDerived, const SampleDerived>(
      alpha.derived(),
      sample.derived());
}

/** \cpp11 \returns an expression of the coefficient-wise igammac(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise complementary incomplete gamma function.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of igammac(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template<typename Derived,typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igammac_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igammac(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igammac_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise polygamma(\a n, \a x) to the given arrays.
  *
  * It returns the \a n -th derivative of the digamma(psi) evaluated at \c x.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of polygamma(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::digamma()
  */
// * \warning Be careful with the order of the parameters: x.polygamma(n) is equivalent to polygamma(n,x)
// * \sa ArrayBase::polygamma()
template<typename DerivedN,typename DerivedX>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_polygamma_op<typename DerivedX::Scalar>, const DerivedN, const DerivedX>
polygamma(const Eigen::ArrayBase<DerivedN>& n, const Eigen::ArrayBase<DerivedX>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_polygamma_op<typename DerivedX::Scalar>, const DerivedN, const DerivedX>(
    n.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise betainc(\a x, \a a, \a b) to the given arrays.
  *
  * This function computes the regularized incomplete beta function (integral).
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of betainc(T,T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::betainc(), Eigen::lgamma()
  */
template<typename ArgADerived, typename ArgBDerived, typename ArgXDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseTernaryOp<Eigen::internal::scalar_betainc_op<typename ArgXDerived::Scalar>, const ArgADerived, const ArgBDerived, const ArgXDerived>
betainc(const Eigen::ArrayBase<ArgADerived>& a, const Eigen::ArrayBase<ArgBDerived>& b, const Eigen::ArrayBase<ArgXDerived>& x)
{
  return Eigen::CwiseTernaryOp<Eigen::internal::scalar_betainc_op<typename ArgXDerived::Scalar>, const ArgADerived, const ArgBDerived, const ArgXDerived>(
    a.derived(),
    b.derived(),
    x.derived()
  );
}


/** \returns an expression of the coefficient-wise zeta(\a x, \a q) to the given arrays.
  *
  * It returns the Riemann zeta function of two arguments \a x and \a q:
  *
  * \param x is the exponent, it must be > 1
  * \param q is the shift, it must be > 0
  *
  * \note This function supports only float and double scalar types. To support other scalar types, the user has
  * to provide implementations of zeta(T,T) for any scalar type T to be supported.
  *
  * \sa ArrayBase::zeta()
  */
template<typename DerivedX,typename DerivedQ>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_zeta_op<typename DerivedX::Scalar>, const DerivedX, const DerivedQ>
zeta(const Eigen::ArrayBase<DerivedX>& x, const Eigen::ArrayBase<DerivedQ>& q)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_zeta_op<typename DerivedX::Scalar>, const DerivedX, const DerivedQ>(
    x.derived(),
    q.derived()
  );
}


} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsBFloat16.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_BFLOAT16_H
#define EIGEN_SPECIALFUNCTIONS_BFLOAT16_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 lgamma(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::lgamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 digamma(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::digamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 zeta(const Eigen::bfloat16& x, const Eigen::bfloat16& q) {
  return Eigen::bfloat16(Eigen::numext::zeta(static_cast<float>(x), static_cast<float>(q)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 polygamma(const Eigen::bfloat16& n, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::polygamma(static_cast<float>(n), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 erf(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::erf(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 erfc(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::erfc(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 ndtri(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::ndtri(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igamma(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igamma(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igamma_der_a(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igamma_der_a(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 gamma_sample_der_alpha(const Eigen::bfloat16& alpha, const Eigen::bfloat16& sample) {
  return Eigen::bfloat16(Eigen::numext::gamma_sample_der_alpha(static_cast<float>(alpha), static_cast<float>(sample)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igammac(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igammac(static_cast<float>(a), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 betainc(const Eigen::bfloat16& a, const Eigen::bfloat16& b, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::betainc(static_cast<float>(a), static_cast<float>(b), static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIALFUNCTIONS_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_FUNCTORS_H
#define EIGEN_SPECIALFUNCTIONS_FUNCTORS_H

namespace Eigen {

namespace internal {


/** \internal
  * \brief Template functor to compute the incomplete gamma function igamma(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igamma
  */
template<typename Scalar> struct scalar_igamma_op : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a, const Scalar& x) const {
    using numext::igamma; return igamma(a, x);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const {
    return internal::pigamma(a, x);
  }
};
template<typename Scalar>
struct functor_traits<scalar_igamma_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 20 * NumTraits<Scalar>::MulCost + 10 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGamma
  };
};

/** \internal
  * \brief Template functor to compute the derivative of the incomplete gamma
  * function igamma_der_a(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igamma_der_a
  */
template <typename Scalar>
struct scalar_igamma_der_a_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igamma_der_a_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& a, const Scalar& x) const {
    using numext::igamma_der_a;
    return igamma_der_a(a, x);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const {
    return internal::pigamma_der_a(a, x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_igamma_der_a_op<Scalar> > {
  enum {
    // 2x the cost of igamma
    Cost = 40 * NumTraits<Scalar>::MulCost + 20 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGammaDerA
  };
};

/** \internal
  * \brief Template functor to compute the derivative of the sample
  * of a Gamma(alpha, 1) random variable with respect to the parameter alpha
  * gamma_sample_der_alpha(alpha, sample)
  *
  * \sa class CwiseBinaryOp, Cwise::gamma_sample_der_alpha
  */
template <typename Scalar>
struct scalar_gamma_sample_der_alpha_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_gamma_sample_der_alpha_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& alpha, const Scalar& sample) const {
    using numext::gamma_sample_der_alpha;
    return gamma_sample_der_alpha(alpha, sample);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& alpha, const Packet& sample) const {
    return internal::pgamma_sample_der_alpha(alpha, sample);
  }
};
template <typename Scalar>
struct functor_traits<scalar_gamma_sample_der_alpha_op<Scalar> > {
  enum {
    // 2x the cost of igamma, minus the lgamma cost (the lgamma cancels out)
    Cost = 30 * NumTraits<Scalar>::MulCost + 15 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasGammaSampleDerAlpha
  };
};

/** \internal
  * \brief Template functor to compute the complementary incomplete gamma function igammac(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igammac
  */
template<typename Scalar> struct scalar_igammac_op : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igammac_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a, const Scalar& x) const {
    using numext::igammac; return igammac(a, x);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const
  {
    return internal::pigammac(a, x);
  }
};
template<typename Scalar>
struct functor_traits<scalar_igammac_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 20 * NumTraits<Scalar>::MulCost + 10 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGammac
  };
};


/** \internal
  * \brief Template functor to compute the incomplete beta integral betainc(a, b, x)
  *
  */
template<typename Scalar> struct scalar_betainc_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_betainc_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& x, const Scalar& a, const Scalar& b) const {
    using numext::betainc; return betainc(x, a, b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& x, const Packet& a, const Packet& b) const
  {
    return internal::pbetainc(x, a, b);
  }
};
template<typename Scalar>
struct functor_traits<scalar_betainc_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 400 * NumTraits<Scalar>::MulCost + 400 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBetaInc
  };
};


/** \internal
 * \brief Template functor to compute the natural log of the absolute
 * value of Gamma of a scalar
 * \sa class CwiseUnaryOp, Cwise::lgamma()
 */
template<typename Scalar> struct scalar_lgamma_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_lgamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::lgamma; return lgamma(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::plgamma(a); }
};
template<typename Scalar>
struct functor_traits<scalar_lgamma_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasLGamma
  };
};

/** \internal
 * \brief Template functor to compute psi, the derivative of lgamma of a scalar.
 * \sa class CwiseUnaryOp, Cwise::digamma()
 */
template<typename Scalar> struct scalar_digamma_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_digamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::digamma; return digamma(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::pdigamma(a); }
};
template<typename Scalar>
struct functor_traits<scalar_digamma_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasDiGamma
  };
};

/** \internal
 * \brief Template functor to compute the Riemann Zeta function of two arguments.
 * \sa class CwiseUnaryOp, Cwise::zeta()
 */
template<typename Scalar> struct scalar_zeta_op {
    EIGEN_EMPTY_STRUCT_CTOR(scalar_zeta_op)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& x, const Scalar& q) const {
        using numext::zeta; return zeta(x, q);
    }
    typedef typename packet_traits<Scalar>::type Packet;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x, const Packet& q) const { return internal::pzeta(x, q); }
};
template<typename Scalar>
struct functor_traits<scalar_zeta_op<Scalar> >
{
    enum {
        // Guesstimate
        Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
        PacketAccess = packet_traits<Scalar>::HasZeta
    };
};

/** \internal
 * \brief Template functor to compute the polygamma function.
 * \sa class CwiseUnaryOp, Cwise::polygamma()
 */
template<typename Scalar> struct scalar_polygamma_op {
    EIGEN_EMPTY_STRUCT_CTOR(scalar_polygamma_op)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& n, const Scalar& x) const {
        using numext::polygamma; return polygamma(n, x);
    }
    typedef typename packet_traits<Scalar>::type Packet;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& n, const Packet& x) const { return internal::ppolygamma(n, x); }
};
template<typename Scalar>
struct functor_traits<scalar_polygamma_op<Scalar> >
{
    enum {
        // Guesstimate
        Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
        PacketAccess = packet_traits<Scalar>::HasPolygamma
    };
};

/** \internal
 * \brief Template functor to compute the error function of a scalar
 * \sa class CwiseUnaryOp, ArrayBase::erf()
 */
template<typename Scalar> struct scalar_erf_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_erf_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar
  operator()(const Scalar& a) const {
    return numext::erf(a);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return perf(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_erf_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasErf,
    Cost =
        (PacketAccess
#ifdef EIGEN_VECTORIZE_FMA
             // TODO(rmlarsen): Move the FMA cost model to a central location.
             // Haswell can issue 2 add/mul/madd per cycle.
             // 10 pmadd, 2 pmul, 1 div, 2 other
             ? (2 * NumTraits<Scalar>::AddCost +
                7 * NumTraits<Scalar>::MulCost +
                scalar_div_cost<Scalar, packet_traits<Scalar>::HasDiv>::value)
#else
             ? (12 * NumTraits<Scalar>::AddCost +
                12 * NumTraits<Scalar>::MulCost +
                scalar_div_cost<Scalar, packet_traits<Scalar>::HasDiv>::value)
#endif
             // Assume for simplicity that this is as expensive as an exp().
             : (functor_traits<scalar_exp_op<Scalar> >::Cost))
  };
};

/** \internal
 * \brief Template functor to compute the Complementary Error Function
 * of a scalar
 * \sa class CwiseUnaryOp, Cwise::erfc()
 */
template<typename Scalar> struct scalar_erfc_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_erfc_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::erfc; return erfc(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::perfc(a); }
};
template<typename Scalar>
struct functor_traits<scalar_erfc_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasErfc
  };
};

/** \internal
 * \brief Template functor to compute the Inverse of the normal distribution
 * function of a scalar
 * \sa class CwiseUnaryOp, Cwise::ndtri()
 */
template<typename Scalar> struct scalar_ndtri_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_ndtri_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::ndtri; return ndtri(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::pndtri(a); }
};
template<typename Scalar>
struct functor_traits<scalar_ndtri_op<Scalar> >
{
  enum {
    // On average, We are evaluating rational functions with degree N=9 in the
    // numerator and denominator. This results in 2*N additions and 2*N
    // multiplications.
    Cost = 18 * NumTraits<Scalar>::MulCost + 18 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasNdtri
  };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsHalf.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_HALF_H
#define EIGEN_SPECIALFUNCTIONS_HALF_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half lgamma(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::lgamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half digamma(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::digamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half zeta(const Eigen::half& x, const Eigen::half& q) {
  return Eigen::half(Eigen::numext::zeta(static_cast<float>(x), static_cast<float>(q)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half polygamma(const Eigen::half& n, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::polygamma(static_cast<float>(n), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half erf(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::erf(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half erfc(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::erfc(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half ndtri(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::ndtri(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igamma(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igamma(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igamma_der_a(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igamma_der_a(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half gamma_sample_der_alpha(const Eigen::half& alpha, const Eigen::half& sample) {
  return Eigen::half(Eigen::numext::gamma_sample_der_alpha(static_cast<float>(alpha), static_cast<float>(sample)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igammac(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igammac(static_cast<float>(a), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half betainc(const Eigen::half& a, const Eigen::half& b, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::betainc(static_cast<float>(a), static_cast<float>(b), static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIALFUNCTIONS_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIAL_FUNCTIONS_H
#define EIGEN_SPECIAL_FUNCTIONS_H

namespace Eigen {
namespace internal {

//  Parts of this code are based on the Cephes Math Library.
//
//  Cephes Math Library Release 2.8:  June, 2000
//  Copyright 1984, 1987, 1992, 2000 by Stephen L. Moshier
//
//  Permission has been kindly provided by the original author
//  to incorporate the Cephes software into the Eigen codebase:
//
//    From: Stephen Moshier
//    To: Eugene Brevdo
//    Subject: Re: Permission to wrap several cephes functions in Eigen
//
//    Hello Eugene,
//
//    Thank you for writing.
//
//    If your licensing is similar to BSD, the formal way that has been
//    handled is simply to add a statement to the effect that you are incorporating
//    the Cephes software by permission of the author.
//
//    Good luck with your project,
//    Steve


/****************************************************************************
 * Implementation of lgamma, requires C++11/C99                             *
 ****************************************************************************/

template <typename Scalar>
struct lgamma_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <typename Scalar>
struct lgamma_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
// Since glibc 2.19
#if defined(__GLIBC__) && ((__GLIBC__>=2 && __GLIBC_MINOR__ >= 19) || __GLIBC__>2) \
 && (defined(_DEFAULT_SOURCE) || defined(_BSD_SOURCE) || defined(_SVID_SOURCE))
#define EIGEN_HAS_LGAMMA_R
#endif

// Glibc versions before 2.19
#if defined(__GLIBC__) && ((__GLIBC__==2 && __GLIBC_MINOR__ < 19) || __GLIBC__<2) \
 && (defined(_BSD_SOURCE) || defined(_SVID_SOURCE))
#define EIGEN_HAS_LGAMMA_R
#endif

template <>
struct lgamma_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(float x) {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && defined (EIGEN_HAS_LGAMMA_R) && !defined(__APPLE__)
    int dummy;
    return ::lgammaf_r(x, &dummy);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::lgamma(x);
#else
    return ::lgammaf(x);
#endif
  }
};

template <>
struct lgamma_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(double x) {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && defined(EIGEN_HAS_LGAMMA_R) && !defined(__APPLE__)
    int dummy;
    return ::lgamma_r(x, &dummy);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::lgamma(x);
#else
    return ::lgamma(x);
#endif
  }
};

#undef EIGEN_HAS_LGAMMA_R
#endif

/****************************************************************************
 * Implementation of digamma (psi), based on Cephes                         *
 ****************************************************************************/

template <typename Scalar>
struct digamma_retval {
  typedef Scalar type;
};

/*
 *
 * Polynomial evaluation helper for the Psi (digamma) function.
 *
 * digamma_impl_maybe_poly::run(s) evaluates the asymptotic Psi expansion for
 * input Scalar s, assuming s is above 10.0.
 *
 * If s is above a certain threshold for the given Scalar type, zero
 * is returned.  Otherwise the polynomial is evaluated with enough
 * coefficients for results matching Scalar machine precision.
 *
 *
 */
template <typename Scalar>
struct digamma_impl_maybe_poly {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};


template <>
struct digamma_impl_maybe_poly<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(const float s) {
    const float A[] = {
      -4.16666666666666666667E-3f,
      3.96825396825396825397E-3f,
      -8.33333333333333333333E-3f,
      8.33333333333333333333E-2f
    };

    float z;
    if (s < 1.0e8f) {
      z = 1.0f / (s * s);
      return z * internal::ppolevl<float, 3>::run(z, A);
    } else return 0.0f;
  }
};

template <>
struct digamma_impl_maybe_poly<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(const double s) {
    const double A[] = {
      8.33333333333333333333E-2,
      -2.10927960927960927961E-2,
      7.57575757575757575758E-3,
      -4.16666666666666666667E-3,
      3.96825396825396825397E-3,
      -8.33333333333333333333E-3,
      8.33333333333333333333E-2
    };

    double z;
    if (s < 1.0e17) {
      z = 1.0 / (s * s);
      return z * internal::ppolevl<double, 6>::run(z, A);
    }
    else return 0.0;
  }
};

template <typename Scalar>
struct digamma_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar x) {
    /*
     *
     *     Psi (digamma) function (modified for Eigen)
     *
     *
     * SYNOPSIS:
     *
     * double x, y, psi();
     *
     * y = psi( x );
     *
     *
     * DESCRIPTION:
     *
     *              d      -
     *   psi(x)  =  -- ln | (x)
     *              dx
     *
     * is the logarithmic derivative of the gamma function.
     * For integer x,
     *                   n-1
     *                    -
     * psi(n) = -EUL  +   >  1/k.
     *                    -
     *                   k=1
     *
     * If x is negative, it is transformed to a positive argument by the
     * reflection formula  psi(1-x) = psi(x) + pi cot(pi x).
     * For general positive x, the argument is made greater than 10
     * using the recurrence  psi(x+1) = psi(x) + 1/x.
     * Then the following asymptotic expansion is applied:
     *
     *                           inf.   B
     *                            -      2k
     * psi(x) = log(x) - 1/2x -   >   -------
     *                            -        2k
     *                           k=1   2k x
     *
     * where the B2k are Bernoulli numbers.
     *
     * ACCURACY (float):
     *    Relative error (except absolute when |psi| < 1):
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       1.3e-15     1.4e-16
     *    IEEE      -30,0       40000       1.5e-15     2.2e-16
     *
     * ACCURACY (double):
     *    Absolute error,  relative when |psi| > 1 :
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      -33,0        30000      8.2e-7      1.2e-7
     *    IEEE      0,33        100000      7.3e-7      7.7e-8
     *
     * ERROR MESSAGES:
     *     message         condition      value returned
     * psi singularity    x integer <=0      INFINITY
     */

    Scalar p, q, nz, s, w, y;
    bool negative = false;

    const Scalar nan = NumTraits<Scalar>::quiet_NaN();
    const Scalar m_pi = Scalar(EIGEN_PI);

    const Scalar zero = Scalar(0);
    const Scalar one = Scalar(1);
    const Scalar half = Scalar(0.5);
    nz = zero;

    if (x <= zero) {
      negative = true;
      q = x;
      p = numext::floor(q);
      if (p == q) {
        return nan;
      }
      /* Remove the zeros of tan(m_pi x)
       * by subtracting the nearest integer from x
       */
      nz = q - p;
      if (nz != half) {
        if (nz > half) {
          p += one;
          nz = q - p;
        }
        nz = m_pi / numext::tan(m_pi * nz);
      }
      else {
        nz = zero;
      }
      x = one - x;
    }

    /* use the recurrence psi(x+1) = psi(x) + 1/x. */
    s = x;
    w = zero;
    while (s < Scalar(10)) {
      w += one / s;
      s += one;
    }

    y = digamma_impl_maybe_poly<Scalar>::run(s);

    y = numext::log(s) - (half / s) - y - w;

    return (negative) ? y - nz : y;
  }
};

/****************************************************************************
 * Implementation of erf, requires C++11/C99                                *
 ****************************************************************************/

/** \internal \returns the error function of \a a (coeff-wise)
    Doesn't do anything fancy, just a 13/8-degree rational interpolant which
    is accurate up to a couple of ulp in the range [-4, 4], outside of which
    fl(erf(x)) = +/-1.

    This implementation works on both scalars and Ts.
*/
template <typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_fast_erf_float(const T& a_x) {
  // Clamp the inputs to the range [-4, 4] since anything outside
  // this range is +/-1.0f in single-precision.
  const T plus_4 = pset1<T>(4.f);
  const T minus_4 = pset1<T>(-4.f);
  const T x = pmax(pmin(a_x, plus_4), minus_4);
  // The monomial coefficients of the numerator polynomial (odd).
  const T alpha_1 = pset1<T>(-1.60960333262415e-02f);
  const T alpha_3 = pset1<T>(-2.95459980854025e-03f);
  const T alpha_5 = pset1<T>(-7.34990630326855e-04f);
  const T alpha_7 = pset1<T>(-5.69250639462346e-05f);
  const T alpha_9 = pset1<T>(-2.10102402082508e-06f);
  const T alpha_11 = pset1<T>(2.77068142495902e-08f);
  const T alpha_13 = pset1<T>(-2.72614225801306e-10f);

  // The monomial coefficients of the denominator polynomial (even).
  const T beta_0 = pset1<T>(-1.42647390514189e-02f);
  const T beta_2 = pset1<T>(-7.37332916720468e-03f);
  const T beta_4 = pset1<T>(-1.68282697438203e-03f);
  const T beta_6 = pset1<T>(-2.13374055278905e-04f);
  const T beta_8 = pset1<T>(-1.45660718464996e-05f);

  // Since the polynomials are odd/even, we need x^2.
  const T x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  T p = pmadd(x2, alpha_13, alpha_11);
  p = pmadd(x2, p, alpha_9);
  p = pmadd(x2, p, alpha_7);
  p = pmadd(x2, p, alpha_5);
  p = pmadd(x2, p, alpha_3);
  p = pmadd(x2, p, alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial p.
  T q = pmadd(x2, beta_8, beta_6);
  q = pmadd(x2, q, beta_4);
  q = pmadd(x2, q, beta_2);
  q = pmadd(x2, q, beta_0);

  // Divide the numerator by the denominator.
  return pdiv(p, q);
}

template <typename T>
struct erf_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return generic_fast_erf_float(x);
  }
};

template <typename Scalar>
struct erf_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
template <>
struct erf_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(float x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erf(x);
#else
    return generic_fast_erf_float(x);
#endif
  }
};

template <>
struct erf_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(double x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erf(x);
#else
    return ::erf(x);
#endif
  }
};
#endif  // EIGEN_HAS_C99_MATH

/***************************************************************************
* Implementation of erfc, requires C++11/C99                               *
****************************************************************************/

template <typename Scalar>
struct erfc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <typename Scalar>
struct erfc_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
template <>
struct erfc_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(const float x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erfc(x);
#else
    return ::erfcf(x);
#endif
  }
};

template <>
struct erfc_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(const double x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erfc(x);
#else
    return ::erfc(x);
#endif
  }
};
#endif  // EIGEN_HAS_C99_MATH


/***************************************************************************
* Implementation of ndtri.                                                 *
****************************************************************************/

/* Inverse of Normal distribution function (modified for Eigen).
 *
 *
 * SYNOPSIS:
 *
 * double x, y, ndtri();
 *
 * x = ndtri( y );
 *
 *
 *
 * DESCRIPTION:
 *
 * Returns the argument, x, for which the area under the
 * Gaussian probability density function (integrated from
 * minus infinity to x) is equal to y.
 *
 *
 * For small arguments 0 < y < exp(-2), the program computes
 * z = sqrt( -2.0 * log(y) );  then the approximation is
 * x = z - log(z)/z  - (1/z) P(1/z) / Q(1/z).
 * There are two rational functions P/Q, one for 0 < y < exp(-32)
 * and the other for y up to exp(-2).  For larger arguments,
 * w = y - 0.5, and  x/sqrt(2pi) = w + w**3 R(w**2)/S(w**2)).
 *
 *
 * ACCURACY:
 *
 *                      Relative error:
 * arithmetic   domain        # trials      peak         rms
 *    DEC      0.125, 1         5500       9.5e-17     2.1e-17
 *    DEC      6e-39, 0.135     3500       5.7e-17     1.3e-17
 *    IEEE     0.125, 1        20000       7.2e-16     1.3e-16
 *    IEEE     3e-308, 0.135   50000       4.6e-16     9.8e-17
 *
 *
 * ERROR MESSAGES:
 *
 *   message         condition    value returned
 * ndtri domain       x <= 0        -MAXNUM
 * ndtri domain       x >= 1         MAXNUM
 *
 */
 /*
   Cephes Math Library Release 2.2: June, 1992
   Copyright 1985, 1987, 1992 by Stephen L. Moshier
   Direct inquiries to 30 Frost Street, Cambridge, MA 02140
 */


// TODO: Add a cheaper approximation for float.


template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T flipsign(
    const T& should_flipsign, const T& x) {
  typedef typename unpacket_traits<T>::type Scalar;
  const T sign_mask = pset1<T>(Scalar(-0.0));
  T sign_bit = pand<T>(should_flipsign, sign_mask);
  return pxor<T>(sign_bit, x);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double flipsign<double>(
    const double& should_flipsign, const double& x) {
  return should_flipsign == 0 ? x : -x;
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float flipsign<float>(
    const float& should_flipsign, const float& x) {
  return should_flipsign == 0 ? x : -x;
}

// We split this computation in to two so that in the scalar path
// only one branch is evaluated (due to our template specialization of pselect
// being an if statement.)

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_ndtri_gt_exp_neg_two(const T& b) {
  const ScalarType p0[] = {
    ScalarType(-5.99633501014107895267e1),
    ScalarType(9.80010754185999661536e1),
    ScalarType(-5.66762857469070293439e1),
    ScalarType(1.39312609387279679503e1),
    ScalarType(-1.23916583867381258016e0)
  };
  const ScalarType q0[] = {
    ScalarType(1.0),
    ScalarType(1.95448858338141759834e0),
    ScalarType(4.67627912898881538453e0),
    ScalarType(8.63602421390890590575e1),
    ScalarType(-2.25462687854119370527e2),
    ScalarType(2.00260212380060660359e2),
    ScalarType(-8.20372256168333339912e1),
    ScalarType(1.59056225126211695515e1),
    ScalarType(-1.18331621121330003142e0)
  };
  const T sqrt2pi = pset1<T>(ScalarType(2.50662827463100050242e0));
  const T half = pset1<T>(ScalarType(0.5));
  T c, c2, ndtri_gt_exp_neg_two;

  c = psub(b, half);
  c2 = pmul(c, c);
  ndtri_gt_exp_neg_two = pmadd(c, pmul(
      c2, pdiv(
          internal::ppolevl<T, 4>::run(c2, p0),
          internal::ppolevl<T, 8>::run(c2, q0))), c);
  return pmul(ndtri_gt_exp_neg_two, sqrt2pi);
}

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_ndtri_lt_exp_neg_two(
    const T& b, const T& should_flipsign) {
  /* Approximation for interval z = sqrt(-2 log a ) between 2 and 8
   * i.e., a between exp(-2) = .135 and exp(-32) = 1.27e-14.
   */
  const ScalarType p1[] = {
    ScalarType(4.05544892305962419923e0),
    ScalarType(3.15251094599893866154e1),
    ScalarType(5.71628192246421288162e1),
    ScalarType(4.40805073893200834700e1),
    ScalarType(1.46849561928858024014e1),
    ScalarType(2.18663306850790267539e0),
    ScalarType(-1.40256079171354495875e-1),
    ScalarType(-3.50424626827848203418e-2),
    ScalarType(-8.57456785154685413611e-4)
  };
  const ScalarType q1[] = {
    ScalarType(1.0),
    ScalarType(1.57799883256466749731e1),
    ScalarType(4.53907635128879210584e1),
    ScalarType(4.13172038254672030440e1),
    ScalarType(1.50425385692907503408e1),
    ScalarType(2.50464946208309415979e0),
    ScalarType(-1.42182922854787788574e-1),
    ScalarType(-3.80806407691578277194e-2),
    ScalarType(-9.33259480895457427372e-4)
  };
  /* Approximation for interval z = sqrt(-2 log a ) between 8 and 64
   * i.e., a between exp(-32) = 1.27e-14 and exp(-2048) = 3.67e-890.
   */
  const ScalarType p2[] = {
    ScalarType(3.23774891776946035970e0),
    ScalarType(6.91522889068984211695e0),
    ScalarType(3.93881025292474443415e0),
    ScalarType(1.33303460815807542389e0),
    ScalarType(2.01485389549179081538e-1),
    ScalarType(1.23716634817820021358e-2),
    ScalarType(3.01581553508235416007e-4),
    ScalarType(2.65806974686737550832e-6),
    ScalarType(6.23974539184983293730e-9)
  };
  const ScalarType q2[] = {
    ScalarType(1.0),
    ScalarType(6.02427039364742014255e0),
    ScalarType(3.67983563856160859403e0),
    ScalarType(1.37702099489081330271e0),
    ScalarType(2.16236993594496635890e-1),
    ScalarType(1.34204006088543189037e-2),
    ScalarType(3.28014464682127739104e-4),
    ScalarType(2.89247864745380683936e-6),
    ScalarType(6.79019408009981274425e-9)
  };
  const T eight = pset1<T>(ScalarType(8.0));
  const T one = pset1<T>(ScalarType(1));
  const T neg_two = pset1<T>(ScalarType(-2));
  T x, x0, x1, z;

  x = psqrt(pmul(neg_two, plog(b)));
  x0 = psub(x, pdiv(plog(x), x));
  z = pdiv(one, x);
  x1 = pmul(
      z, pselect(
          pcmp_lt(x, eight),
          pdiv(internal::ppolevl<T, 8>::run(z, p1),
               internal::ppolevl<T, 8>::run(z, q1)),
          pdiv(internal::ppolevl<T, 8>::run(z, p2),
               internal::ppolevl<T, 8>::run(z, q2))));
  return flipsign(should_flipsign, psub(x0, x1));
}

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T generic_ndtri(const T& a) {
  const T maxnum = pset1<T>(NumTraits<ScalarType>::infinity());
  const T neg_maxnum = pset1<T>(-NumTraits<ScalarType>::infinity());

  const T zero = pset1<T>(ScalarType(0));
  const T one = pset1<T>(ScalarType(1));
  // exp(-2)
  const T exp_neg_two = pset1<T>(ScalarType(0.13533528323661269189));
  T b, ndtri, should_flipsign;

  should_flipsign = pcmp_le(a, psub(one, exp_neg_two));
  b = pselect(should_flipsign, a, psub(one, a));

  ndtri = pselect(
      pcmp_lt(exp_neg_two, b),
      generic_ndtri_gt_exp_neg_two<T, ScalarType>(b),
      generic_ndtri_lt_exp_neg_two<T, ScalarType>(b, should_flipsign));

  return pselect(
      pcmp_le(a, zero), neg_maxnum,
      pselect(pcmp_le(one, a), maxnum, ndtri));
}

template <typename Scalar>
struct ndtri_retval {
  typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct ndtri_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

# else

template <typename Scalar>
struct ndtri_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar x) {
    return generic_ndtri<Scalar, Scalar>(x);
  }
};

#endif  // EIGEN_HAS_C99_MATH


/**************************************************************************************************************
 * Implementation of igammac (complemented incomplete gamma integral), based on Cephes but requires C++11/C99 *
 **************************************************************************************************************/

template <typename Scalar>
struct igammac_retval {
  typedef Scalar type;
};

// NOTE: cephes_helper is also used to implement zeta
template <typename Scalar>
struct cephes_helper {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar machep() { assert(false && "machep not supported for this type"); return 0.0; }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar big() { assert(false && "big not supported for this type"); return 0.0; }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar biginv() { assert(false && "biginv not supported for this type"); return 0.0; }
};

template <>
struct cephes_helper<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float machep() {
    return NumTraits<float>::epsilon() / 2;  // 1.0 - machep == 1.0
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float big() {
    // use epsneg (1.0 - epsneg == 1.0)
    return 1.0f / (NumTraits<float>::epsilon() / 2);
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float biginv() {
    // epsneg
    return machep();
  }
};

template <>
struct cephes_helper<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double machep() {
    return NumTraits<double>::epsilon() / 2;  // 1.0 - machep == 1.0
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double big() {
    return 1.0 / NumTraits<double>::epsilon();
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double biginv() {
    // inverse of eps
    return NumTraits<double>::epsilon();
  }
};

enum IgammaComputationMode { VALUE, DERIVATIVE, SAMPLE_DERIVATIVE };

template <typename Scalar>
EIGEN_DEVICE_FUNC
static EIGEN_STRONG_INLINE Scalar main_igamma_term(Scalar a, Scalar x) {
    /* Compute  x**a * exp(-x) / gamma(a)  */
    Scalar logax = a * numext::log(x) - x - lgamma_impl<Scalar>::run(a);
    if (logax < -numext::log(NumTraits<Scalar>::highest()) ||
        // Assuming x and a aren't Nan.
        (numext::isnan)(logax)) {
      return Scalar(0);
    }
    return numext::exp(logax);
}

template <typename Scalar, IgammaComputationMode mode>
EIGEN_DEVICE_FUNC
int igamma_num_iterations() {
  /* Returns the maximum number of internal iterations for igamma computation.
   */
  if (mode == VALUE) {
    return 2000;
  }

  if (internal::is_same<Scalar, float>::value) {
    return 200;
  } else if (internal::is_same<Scalar, double>::value) {
    return 500;
  } else {
    return 2000;
  }
}

template <typename Scalar, IgammaComputationMode mode>
struct igammac_cf_impl {
  /* Computes igamc(a, x) or derivative (depending on the mode)
   * using the continued fraction expansion of the complementary
   * incomplete Gamma function.
   *
   * Preconditions:
   *   a > 0
   *   x >= 1
   *   x >= a
   */
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar two = 2;
    const Scalar machep = cephes_helper<Scalar>::machep();
    const Scalar big = cephes_helper<Scalar>::big();
    const Scalar biginv = cephes_helper<Scalar>::biginv();

    if ((numext::isinf)(x)) {
      return zero;
    }

    Scalar ax = main_igamma_term<Scalar>(a, x);
    // This is independent of mode. If this value is zero,
    // then the function value is zero. If the function value is zero,
    // then we are in a neighborhood where the function value evalutes to zero,
    // so the derivative is zero.
    if (ax == zero) {
      return zero;
    }

    // continued fraction
    Scalar y = one - a;
    Scalar z = x + y + one;
    Scalar c = zero;
    Scalar pkm2 = one;
    Scalar qkm2 = x;
    Scalar pkm1 = x + one;
    Scalar qkm1 = z * x;
    Scalar ans = pkm1 / qkm1;

    Scalar dpkm2_da = zero;
    Scalar dqkm2_da = zero;
    Scalar dpkm1_da = zero;
    Scalar dqkm1_da = -x;
    Scalar dans_da = (dpkm1_da - ans * dqkm1_da) / qkm1;

    for (int i = 0; i < igamma_num_iterations<Scalar, mode>(); i++) {
      c += one;
      y += one;
      z += two;

      Scalar yc = y * c;
      Scalar pk = pkm1 * z - pkm2 * yc;
      Scalar qk = qkm1 * z - qkm2 * yc;

      Scalar dpk_da = dpkm1_da * z - pkm1 - dpkm2_da * yc + pkm2 * c;
      Scalar dqk_da = dqkm1_da * z - qkm1 - dqkm2_da * yc + qkm2 * c;

      if (qk != zero) {
        Scalar ans_prev = ans;
        ans = pk / qk;

        Scalar dans_da_prev = dans_da;
        dans_da = (dpk_da - ans * dqk_da) / qk;

        if (mode == VALUE) {
          if (numext::abs(ans_prev - ans) <= machep * numext::abs(ans)) {
            break;
          }
        } else {
          if (numext::abs(dans_da - dans_da_prev) <= machep) {
            break;
          }
        }
      }

      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      dpkm2_da = dpkm1_da;
      dpkm1_da = dpk_da;
      dqkm2_da = dqkm1_da;
      dqkm1_da = dqk_da;

      if (numext::abs(pk) > big) {
        pkm2 *= biginv;
        pkm1 *= biginv;
        qkm2 *= biginv;
        qkm1 *= biginv;

        dpkm2_da *= biginv;
        dpkm1_da *= biginv;
        dqkm2_da *= biginv;
        dqkm1_da *= biginv;
      }
    }

    /* Compute  x**a * exp(-x) / gamma(a)  */
    Scalar dlogax_da = numext::log(x) - digamma_impl<Scalar>::run(a);
    Scalar dax_da = ax * dlogax_da;

    switch (mode) {
      case VALUE:
        return ans * ax;
      case DERIVATIVE:
        return ans * dax_da + dans_da * ax;
      case SAMPLE_DERIVATIVE:
      default: // this is needed to suppress clang warning
        return -(dans_da + ans * dlogax_da) * x;
    }
  }
};

template <typename Scalar, IgammaComputationMode mode>
struct igamma_series_impl {
  /* Computes igam(a, x) or its derivative (depending on the mode)
   * using the series expansion of the incomplete Gamma function.
   *
   * Preconditions:
   *   x > 0
   *   a > 0
   *   !(x > 1 && x > a)
   */
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar machep = cephes_helper<Scalar>::machep();

    Scalar ax = main_igamma_term<Scalar>(a, x);

    // This is independent of mode. If this value is zero,
    // then the function value is zero. If the function value is zero,
    // then we are in a neighborhood where the function value evalutes to zero,
    // so the derivative is zero.
    if (ax == zero) {
      return zero;
    }

    ax /= a;

    /* power series */
    Scalar r = a;
    Scalar c = one;
    Scalar ans = one;

    Scalar dc_da = zero;
    Scalar dans_da = zero;

    for (int i = 0; i < igamma_num_iterations<Scalar, mode>(); i++) {
      r += one;
      Scalar term = x / r;
      Scalar dterm_da = -x / (r * r);
      dc_da = term * dc_da + dterm_da * c;
      dans_da += dc_da;
      c *= term;
      ans += c;

      if (mode == VALUE) {
        if (c <= machep * ans) {
          break;
        }
      } else {
        if (numext::abs(dc_da) <= machep * numext::abs(dans_da)) {
          break;
        }
      }
    }

    Scalar dlogax_da = numext::log(x) - digamma_impl<Scalar>::run(a + one);
    Scalar dax_da = ax * dlogax_da;

    switch (mode) {
      case VALUE:
        return ans * ax;
      case DERIVATIVE:
        return ans * dax_da + dans_da * ax;
      case SAMPLE_DERIVATIVE:
      default: // this is needed to suppress clang warning
        return -(dans_da + ans * dlogax_da) * x / a;
    }
  }
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct igammac_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar>
struct igammac_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    /*  igamc()
     *
     *	Incomplete gamma integral (modified for Eigen)
     *
     *
     *
     * SYNOPSIS:
     *
     * double a, x, y, igamc();
     *
     * y = igamc( a, x );
     *
     * DESCRIPTION:
     *
     * The function is defined by
     *
     *
     *  igamc(a,x)   =   1 - igam(a,x)
     *
     *                            inf.
     *                              -
     *                     1       | |  -t  a-1
     *               =   -----     |   e   t   dt.
     *                    -      | |
     *                   | (a)    -
     *                             x
     *
     *
     * In this implementation both arguments must be positive.
     * The integral is evaluated by either a power series or
     * continued fraction expansion, depending on the relative
     * values of a and x.
     *
     * ACCURACY (float):
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       7.8e-6      5.9e-7
     *
     *
     * ACCURACY (double):
     *
     * Tested at random a, x.
     *                a         x                      Relative error:
     * arithmetic   domain   domain     # trials      peak         rms
     *    IEEE     0.5,100   0,100      200000       1.9e-14     1.7e-15
     *    IEEE     0.01,0.5  0,100      200000       1.4e-13     1.6e-15
     *
     */
    /*
      Cephes Math Library Release 2.2: June, 1992
      Copyright 1985, 1987, 1992 by Stephen L. Moshier
      Direct inquiries to 30 Frost Street, Cambridge, MA 02140
    */
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar nan = NumTraits<Scalar>::quiet_NaN();

    if ((x < zero) || (a <= zero)) {
      // domain error
      return nan;
    }

    if ((numext::isnan)(a) || (numext::isnan)(x)) {  // propagate nans
      return nan;
    }

    if ((x < one) || (x < a)) {
      return (one - igamma_series_impl<Scalar, VALUE>::run(a, x));
    }

    return igammac_cf_impl<Scalar, VALUE>::run(a, x);
  }
};

#endif  // EIGEN_HAS_C99_MATH

/************************************************************************************************
 * Implementation of igamma (incomplete gamma integral), based on Cephes but requires C++11/C99 *
 ************************************************************************************************/

#if !EIGEN_HAS_C99_MATH

template <typename Scalar, IgammaComputationMode mode>
struct igamma_generic_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar, IgammaComputationMode mode>
struct igamma_generic_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    /* Depending on the mode, returns
     * - VALUE: incomplete Gamma function igamma(a, x)
     * - DERIVATIVE: derivative of incomplete Gamma function d/da igamma(a, x)
     * - SAMPLE_DERIVATIVE: implicit derivative of a Gamma random variable
     * x ~ Gamma(x | a, 1), dx/da = -1 / Gamma(x | a, 1) * d igamma(a, x) / dx
     *
     * Derivatives are implemented by forward-mode differentiation.
     */
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar nan = NumTraits<Scalar>::quiet_NaN();

    if (x == zero) return zero;

    if ((x < zero) || (a <= zero)) {  // domain error
      return nan;
    }

    if ((numext::isnan)(a) || (numext::isnan)(x)) {  // propagate nans
      return nan;
    }

    if ((x > one) && (x > a)) {
      Scalar ret = igammac_cf_impl<Scalar, mode>::run(a, x);
      if (mode == VALUE) {
        return one - ret;
      } else {
        return -ret;
      }
    }

    return igamma_series_impl<Scalar, mode>::run(a, x);
  }
};

#endif  // EIGEN_HAS_C99_MATH

template <typename Scalar>
struct igamma_retval {
  typedef Scalar type;
};

template <typename Scalar>
struct igamma_impl : igamma_generic_impl<Scalar, VALUE> {
  /* igam()
   * Incomplete gamma integral.
   *
   * The CDF of Gamma(a, 1) random variable at the point x.
   *
   * Accuracy estimation. For each a in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables x ~ Gamma(x | a, 1), a total of 300 points.
   * The ground truth is computed by mpmath. Mean absolute error:
   * float: 1.26713e-05
   * double: 2.33606e-12
   *
   * Cephes documentation below.
   *
   * SYNOPSIS:
   *
   * double a, x, y, igam();
   *
   * y = igam( a, x );
   *
   * DESCRIPTION:
   *
   * The function is defined by
   *
   *                           x
   *                            -
   *                   1       | |  -t  a-1
   *  igam(a,x)  =   -----     |   e   t   dt.
   *                  -      | |
   *                 | (a)    -
   *                           0
   *
   *
   * In this implementation both arguments must be positive.
   * The integral is evaluated by either a power series or
   * continued fraction expansion, depending on the relative
   * values of a and x.
   *
   * ACCURACY (double):
   *
   *                      Relative error:
   * arithmetic   domain     # trials      peak         rms
   *    IEEE      0,30       200000       3.6e-14     2.9e-15
   *    IEEE      0,100      300000       9.9e-14     1.5e-14
   *
   *
   * ACCURACY (float):
   *
   *                      Relative error:
   * arithmetic   domain     # trials      peak         rms
   *    IEEE      0,30        20000       7.8e-6      5.9e-7
   *
   */
  /*
    Cephes Math Library Release 2.2: June, 1992
    Copyright 1985, 1987, 1992 by Stephen L. Moshier
    Direct inquiries to 30 Frost Street, Cambridge, MA 02140
  */

  /* left tail of incomplete gamma function:
   *
   *          inf.      k
   *   a  -x   -       x
   *  x  e     >   ----------
   *           -     -
   *          k=0   | (a+k+1)
   *
   */
};

template <typename Scalar>
struct igamma_der_a_retval : igamma_retval<Scalar> {};

template <typename Scalar>
struct igamma_der_a_impl : igamma_generic_impl<Scalar, DERIVATIVE> {
  /* Derivative of the incomplete Gamma function with respect to a.
   *
   * Computes d/da igamma(a, x) by forward differentiation of the igamma code.
   *
   * Accuracy estimation. For each a in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables x ~ Gamma(x | a, 1), a total of 300 points.
   * The ground truth is computed by mpmath. Mean absolute error:
   * float: 6.17992e-07
   * double: 4.60453e-12
   *
   * Reference:
   * R. Moore. "Algorithm AS 187: Derivatives of the incomplete gamma
   * integral". Journal of the Royal Statistical Society. 1982
   */
};

template <typename Scalar>
struct gamma_sample_der_alpha_retval : igamma_retval<Scalar> {};

template <typename Scalar>
struct gamma_sample_der_alpha_impl
    : igamma_generic_impl<Scalar, SAMPLE_DERIVATIVE> {
  /* Derivative of a Gamma random variable sample with respect to alpha.
   *
   * Consider a sample of a Gamma random variable with the concentration
   * parameter alpha: sample ~ Gamma(alpha, 1). The reparameterization
   * derivative that we want to compute is dsample / dalpha =
   * d igammainv(alpha, u) / dalpha, where u = igamma(alpha, sample).
   * However, this formula is numerically unstable and expensive, so instead
   * we use implicit differentiation:
   *
   * igamma(alpha, sample) = u, where u ~ Uniform(0, 1).
   * Apply d / dalpha to both sides:
   * d igamma(alpha, sample) / dalpha
   *     + d igamma(alpha, sample) / dsample * dsample/dalpha  = 0
   * d igamma(alpha, sample) / dalpha
   *     + Gamma(sample | alpha, 1) dsample / dalpha = 0
   * dsample/dalpha = - (d igamma(alpha, sample) / dalpha)
   *                   / Gamma(sample | alpha, 1)
   *
   * Here Gamma(sample | alpha, 1) is the PDF of the Gamma distribution
   * (note that the derivative of the CDF w.r.t. sample is the PDF).
   * See the reference below for more details.
   *
   * The derivative of igamma(alpha, sample) is computed by forward
   * differentiation of the igamma code. Division by the Gamma PDF is performed
   * in the same code, increasing the accuracy and speed due to cancellation
   * of some terms.
   *
   * Accuracy estimation. For each alpha in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables sample ~ Gamma(sample | alpha, 1), a total of 300
   * points. The ground truth is computed by mpmath. Mean absolute error:
   * float: 2.1686e-06
   * double: 1.4774e-12
   *
   * Reference:
   * M. Figurnov, S. Mohamed, A. Mnih "Implicit Reparameterization Gradients".
   * 2018
   */
};

/*****************************************************************************
 * Implementation of Riemann zeta function of two arguments, based on Cephes *
 *****************************************************************************/

template <typename Scalar>
struct zeta_retval {
    typedef Scalar type;
};

template <typename Scalar>
struct zeta_impl_series {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <>
struct zeta_impl_series<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE bool run(float& a, float& b, float& s, const float x, const float machep) {
    int i = 0;
    while(i < 9)
    {
        i += 1;
        a += 1.0f;
        b = numext::pow( a, -x );
        s += b;
        if( numext::abs(b/s) < machep )
            return true;
    }

    //Return whether we are done
    return false;
  }
};

template <>
struct zeta_impl_series<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE bool run(double& a, double& b, double& s, const double x, const double machep) {
    int i = 0;
    while( (i < 9) || (a <= 9.0) )
    {
        i += 1;
        a += 1.0;
        b = numext::pow( a, -x );
        s += b;
        if( numext::abs(b/s) < machep )
            return true;
    }

    //Return whether we are done
    return false;
  }
};

template <typename Scalar>
struct zeta_impl {
    EIGEN_DEVICE_FUNC
    static Scalar run(Scalar x, Scalar q) {
        /*							zeta.c
         *
         *	Riemann zeta function of two arguments
         *
         *
         *
         * SYNOPSIS:
         *
         * double x, q, y, zeta();
         *
         * y = zeta( x, q );
         *
         *
         *
         * DESCRIPTION:
         *
         *
         *
         *                 inf.
         *                  -        -x
         *   zeta(x,q)  =   >   (k+q)
         *                  -
         *                 k=0
         *
         * where x > 1 and q is not a negative integer or zero.
         * The Euler-Maclaurin summation formula is used to obtain
         * the expansion
         *
         *                n
         *                -       -x
         * zeta(x,q)  =   >  (k+q)
         *                -
         *               k=1
         *
         *           1-x                 inf.  B   x(x+1)...(x+2j)
         *      (n+q)           1         -     2j
         *  +  ---------  -  -------  +   >    --------------------
         *        x-1              x      -                   x+2j+1
         *                   2(n+q)      j=1       (2j)! (n+q)
         *
         * where the B2j are Bernoulli numbers.  Note that (see zetac.c)
         * zeta(x,1) = zetac(x) + 1.
         *
         *
         *
         * ACCURACY:
         *
         * Relative error for single precision:
         * arithmetic   domain     # trials      peak         rms
         *    IEEE      0,25        10000       6.9e-7      1.0e-7
         *
         * Large arguments may produce underflow in powf(), in which
         * case the results are inaccurate.
         *
         * REFERENCE:
         *
         * Gradshteyn, I. S., and I. M. Ryzhik, Tables of Integrals,
         * Series, and Products, p. 1073; Academic Press, 1980.
         *
         */

        int i;
        Scalar p, r, a, b, k, s, t, w;

        const Scalar A[] = {
            Scalar(12.0),
            Scalar(-720.0),
            Scalar(30240.0),
            Scalar(-1209600.0),
            Scalar(47900160.0),
            Scalar(-1.8924375803183791606e9), /*1.307674368e12/691*/
            Scalar(7.47242496e10),
            Scalar(-2.950130727918164224e12), /*1.067062284288e16/3617*/
            Scalar(1.1646782814350067249e14), /*5.109094217170944e18/43867*/
            Scalar(-4.5979787224074726105e15), /*8.028576626982912e20/174611*/
            Scalar(1.8152105401943546773e17), /*1.5511210043330985984e23/854513*/
            Scalar(-7.1661652561756670113e18) /*1.6938241367317436694528e27/236364091*/
            };

        const Scalar maxnum = NumTraits<Scalar>::infinity();
        const Scalar zero = 0.0, half = 0.5, one = 1.0;
        const Scalar machep = cephes_helper<Scalar>::machep();
        const Scalar nan = NumTraits<Scalar>::quiet_NaN();

        if( x == one )
            return maxnum;

        if( x < one )
        {
            return nan;
        }

        if( q <= zero )
        {
            if(q == numext::floor(q))
            {
                if (x == numext::floor(x) && long(x) % 2 == 0) {
                    return maxnum;
                }
                else {
                    return nan;
                }
            }
            p = x;
            r = numext::floor(p);
            if (p != r)
                return nan;
        }

        /* Permit negative q but continue sum until n+q > +9 .
         * This case should be handled by a reflection formula.
         * If q<0 and x is an integer, there is a relation to
         * the polygamma function.
         */
        s = numext::pow( q, -x );
        a = q;
        b = zero;
        // Run the summation in a helper function that is specific to the floating precision
        if (zeta_impl_series<Scalar>::run(a, b, s, x, machep)) {
            return s;
        }

        w = a;
        s += b*w/(x-one);
        s -= half * b;
        a = one;
        k = zero;
        for( i=0; i<12; i++ )
        {
            a *= x + k;
            b /= w;
            t = a*b/A[i];
            s = s + t;
            t = numext::abs(t/s);
            if( t < machep ) {
              break;
            }
            k += one;
            a *= x + k;
            b /= w;
            k += one;
        }
        return s;
  }
};

/****************************************************************************
 * Implementation of polygamma function, requires C++11/C99                 *
 ****************************************************************************/

template <typename Scalar>
struct polygamma_retval {
    typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct polygamma_impl {
    EIGEN_DEVICE_FUNC
    static EIGEN_STRONG_INLINE Scalar run(Scalar n, Scalar x) {
        EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                            THIS_TYPE_IS_NOT_SUPPORTED);
        return Scalar(0);
    }
};

#else

template <typename Scalar>
struct polygamma_impl {
    EIGEN_DEVICE_FUNC
    static Scalar run(Scalar n, Scalar x) {
        Scalar zero = 0.0, one = 1.0;
        Scalar nplus = n + one;
        const Scalar nan = NumTraits<Scalar>::quiet_NaN();

        // Check that n is a non-negative integer
        if (numext::floor(n) != n || n < zero) {
            return nan;
        }
        // Just return the digamma function for n = 0
        else if (n == zero) {
            return digamma_impl<Scalar>::run(x);
        }
        // Use the same implementation as scipy
        else {
            Scalar factorial = numext::exp(lgamma_impl<Scalar>::run(nplus));
            return numext::pow(-one, nplus) * factorial * zeta_impl<Scalar>::run(nplus, x);
        }
  }
};

#endif  // EIGEN_HAS_C99_MATH

/************************************************************************************************
 * Implementation of betainc (incomplete beta integral), based on Cephes but requires C++11/C99 *
 ************************************************************************************************/

template <typename Scalar>
struct betainc_retval {
  typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct betainc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar b, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar>
struct betainc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar, Scalar, Scalar) {
    /*	betaincf.c
     *
     *	Incomplete beta integral
     *
     *
     * SYNOPSIS:
     *
     * float a, b, x, y, betaincf();
     *
     * y = betaincf( a, b, x );
     *
     *
     * DESCRIPTION:
     *
     * Returns incomplete beta integral of the arguments, evaluated
     * from zero to x.  The function is defined as
     *
     *                  x
     *     -            -
     *    | (a+b)      | |  a-1     b-1
     *  -----------    |   t   (1-t)   dt.
     *   -     -     | |
     *  | (a) | (b)   -
     *                 0
     *
     * The domain of definition is 0 <= x <= 1.  In this
     * implementation a and b are restricted to positive values.
     * The integral from x to 1 may be obtained by the symmetry
     * relation
     *
     *    1 - betainc( a, b, x )  =  betainc( b, a, 1-x ).
     *
     * The integral is evaluated by a continued fraction expansion.
     * If a < 1, the function calls itself recursively after a
     * transformation to increase a to a+1.
     *
     * ACCURACY (float):
     *
     * Tested at random points (a,b,x) with a and b in the indicated
     * interval and x between 0 and 1.
     *
     * arithmetic   domain     # trials      peak         rms
     * Relative error:
     *    IEEE       0,30       10000       3.7e-5      5.1e-6
     *    IEEE       0,100      10000       1.7e-4      2.5e-5
     * The useful domain for relative error is limited by underflow
     * of the single precision exponential function.
     * Absolute error:
     *    IEEE       0,30      100000       2.2e-5      9.6e-7
     *    IEEE       0,100      10000       6.5e-5      3.7e-6
     *
     * Larger errors may occur for extreme ratios of a and b.
     *
     * ACCURACY (double):
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,5         10000       6.9e-15     4.5e-16
     *    IEEE      0,85       250000       2.2e-13     1.7e-14
     *    IEEE      0,1000      30000       5.3e-12     6.3e-13
     *    IEEE      0,10000    250000       9.3e-11     7.1e-12
     *    IEEE      0,100000    10000       8.7e-10     4.8e-11
     * Outputs smaller than the IEEE gradual underflow threshold
     * were excluded from these statistics.
     *
     * ERROR MESSAGES:
     *   message         condition      value returned
     * incbet domain      x<0, x>1          nan
     * incbet underflow                     nan
     */

    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

/* Continued fraction expansion #1 for incomplete beta integral (small_branch = True)
 * Continued fraction expansion #2 for incomplete beta integral (small_branch = False)
 */
template <typename Scalar>
struct incbeta_cfe {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar b, Scalar x, bool small_branch) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, float>::value ||
                         internal::is_same<Scalar, double>::value),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    const Scalar big = cephes_helper<Scalar>::big();
    const Scalar machep = cephes_helper<Scalar>::machep();
    const Scalar biginv = cephes_helper<Scalar>::biginv();

    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar two = 2;

    Scalar xk, pk, pkm1, pkm2, qk, qkm1, qkm2;
    Scalar k1, k2, k3, k4, k5, k6, k7, k8, k26update;
    Scalar ans;
    int n;

    const int num_iters = (internal::is_same<Scalar, float>::value) ? 100 : 300;
    const Scalar thresh =
        (internal::is_same<Scalar, float>::value) ? machep : Scalar(3) * machep;
    Scalar r = (internal::is_same<Scalar, float>::value) ? zero : one;

    if (small_branch) {
      k1 = a;
      k2 = a + b;
      k3 = a;
      k4 = a + one;
      k5 = one;
      k6 = b - one;
      k7 = k4;
      k8 = a + two;
      k26update = one;
    } else {
      k1 = a;
      k2 = b - one;
      k3 = a;
      k4 = a + one;
      k5 = one;
      k6 = a + b;
      k7 = a + one;
      k8 = a + two;
      k26update = -one;
      x = x / (one - x);
    }

    pkm2 = zero;
    qkm2 = one;
    pkm1 = one;
    qkm1 = one;
    ans = one;
    n = 0;

    do {
      xk = -(x * k1 * k2) / (k3 * k4);
      pk = pkm1 + pkm2 * xk;
      qk = qkm1 + qkm2 * xk;
      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      xk = (x * k5 * k6) / (k7 * k8);
      pk = pkm1 + pkm2 * xk;
      qk = qkm1 + qkm2 * xk;
      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      if (qk != zero) {
        r = pk / qk;
        if (numext::abs(ans - r) < numext::abs(r) * thresh) {
          return r;
        }
        ans = r;
      }

      k1 += one;
      k2 += k26update;
      k3 += two;
      k4 += two;
      k5 += one;
      k6 -= k26update;
      k7 += two;
      k8 += two;

      if ((numext::abs(qk) + numext::abs(pk)) > big) {
        pkm2 *= biginv;
        pkm1 *= biginv;
        qkm2 *= biginv;
        qkm1 *= biginv;
      }
      if ((numext::abs(qk) < biginv) || (numext::abs(pk) < biginv)) {
        pkm2 *= big;
        pkm1 *= big;
        qkm2 *= big;
        qkm1 *= big;
      }
    } while (++n < num_iters);

    return ans;
  }
};

/* Helper functions depending on the Scalar type */
template <typename Scalar>
struct betainc_helper {};

template <>
struct betainc_helper<float> {
  /* Core implementation, assumes a large (> 1.0) */
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE float incbsa(float aa, float bb,
                                                            float xx) {
    float ans, a, b, t, x, onemx;
    bool reversed_a_b = false;

    onemx = 1.0f - xx;

    /* see if x is greater than the mean */
    if (xx > (aa / (aa + bb))) {
      reversed_a_b = true;
      a = bb;
      b = aa;
      t = xx;
      x = onemx;
    } else {
      a = aa;
      b = bb;
      t = onemx;
      x = xx;
    }

    /* Choose expansion for optimal convergence */
    if (b > 10.0f) {
      if (numext::abs(b * x / a) < 0.3f) {
        t = betainc_helper<float>::incbps(a, b, x);
        if (reversed_a_b) t = 1.0f - t;
        return t;
      }
    }

    ans = x * (a + b - 2.0f) / (a - 1.0f);
    if (ans < 1.0f) {
      ans = incbeta_cfe<float>::run(a, b, x, true /* small_branch */);
      t = b * numext::log(t);
    } else {
      ans = incbeta_cfe<float>::run(a, b, x, false /* small_branch */);
      t = (b - 1.0f) * numext::log(t);
    }

    t += a * numext::log(x) + lgamma_impl<float>::run(a + b) -
         lgamma_impl<float>::run(a) - lgamma_impl<float>::run(b);
    t += numext::log(ans / a);
    t = numext::exp(t);

    if (reversed_a_b) t = 1.0f - t;
    return t;
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float incbps(float a, float b, float x) {
    float t, u, y, s;
    const float machep = cephes_helper<float>::machep();

    y = a * numext::log(x) + (b - 1.0f) * numext::log1p(-x) - numext::log(a);
    y -= lgamma_impl<float>::run(a) + lgamma_impl<float>::run(b);
    y += lgamma_impl<float>::run(a + b);

    t = x / (1.0f - x);
    s = 0.0f;
    u = 1.0f;
    do {
      b -= 1.0f;
      if (b == 0.0f) {
        break;
      }
      a += 1.0f;
      u *= t * b / a;
      s += u;
    } while (numext::abs(u) > machep);

    return numext::exp(y) * (1.0f + s);
  }
};

template <>
struct betainc_impl<float> {
  EIGEN_DEVICE_FUNC
  static float run(float a, float b, float x) {
    const float nan = NumTraits<float>::quiet_NaN();
    float ans, t;

    if (a <= 0.0f) return nan;
    if (b <= 0.0f) return nan;
    if ((x <= 0.0f) || (x >= 1.0f)) {
      if (x == 0.0f) return 0.0f;
      if (x == 1.0f) return 1.0f;
      // mtherr("betaincf", DOMAIN);
      return nan;
    }

    /* transformation for small aa */
    if (a <= 1.0f) {
      ans = betainc_helper<float>::incbsa(a + 1.0f, b, x);
      t = a * numext::log(x) + b * numext::log1p(-x) +
          lgamma_impl<float>::run(a + b) - lgamma_impl<float>::run(a + 1.0f) -
          lgamma_impl<float>::run(b);
      return (ans + numext::exp(t));
    } else {
      return betainc_helper<float>::incbsa(a, b, x);
    }
  }
};

template <>
struct betainc_helper<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double incbps(double a, double b, double x) {
    const double machep = cephes_helper<double>::machep();

    double s, t, u, v, n, t1, z, ai;

    ai = 1.0 / a;
    u = (1.0 - b) * x;
    v = u / (a + 1.0);
    t1 = v;
    t = u;
    n = 2.0;
    s = 0.0;
    z = machep * ai;
    while (numext::abs(v) > z) {
      u = (n - b) * x / n;
      t *= u;
      v = t / (a + n);
      s += v;
      n += 1.0;
    }
    s += t1;
    s += ai;

    u = a * numext::log(x);
    // TODO: gamma() is not directly implemented in Eigen.
    /*
    if ((a + b) < maxgam && numext::abs(u) < maxlog) {
      t = gamma(a + b) / (gamma(a) * gamma(b));
      s = s * t * pow(x, a);
    }
    */
    t = lgamma_impl<double>::run(a + b) - lgamma_impl<double>::run(a) -
        lgamma_impl<double>::run(b) + u + numext::log(s);
    return s = numext::exp(t);
  }
};

template <>
struct betainc_impl<double> {
  EIGEN_DEVICE_FUNC
  static double run(double aa, double bb, double xx) {
    const double nan = NumTraits<double>::quiet_NaN();
    const double machep = cephes_helper<double>::machep();
    // const double maxgam = 171.624376956302725;

    double a, b, t, x, xc, w, y;
    bool reversed_a_b = false;

    if (aa <= 0.0 || bb <= 0.0) {
      return nan;  // goto domerr;
    }

    if ((xx <= 0.0) || (xx >= 1.0)) {
      if (xx == 0.0) return (0.0);
      if (xx == 1.0) return (1.0);
      // mtherr("incbet", DOMAIN);
      return nan;
    }

    if ((bb * xx) <= 1.0 && xx <= 0.95) {
      return betainc_helper<double>::incbps(aa, bb, xx);
    }

    w = 1.0 - xx;

    /* Reverse a and b if x is greater than the mean. */
    if (xx > (aa / (aa + bb))) {
      reversed_a_b = true;
      a = bb;
      b = aa;
      xc = xx;
      x = w;
    } else {
      a = aa;
      b = bb;
      xc = w;
      x = xx;
    }

    if (reversed_a_b && (b * x) <= 1.0 && x <= 0.95) {
      t = betainc_helper<double>::incbps(a, b, x);
      if (t <= machep) {
        t = 1.0 - machep;
      } else {
        t = 1.0 - t;
      }
      return t;
    }

    /* Choose expansion for better convergence. */
    y = x * (a + b - 2.0) - (a - 1.0);
    if (y < 0.0) {
      w = incbeta_cfe<double>::run(a, b, x, true /* small_branch */);
    } else {
      w = incbeta_cfe<double>::run(a, b, x, false /* small_branch */) / xc;
    }

    /* Multiply w by the factor
         a      b   _             _     _
        x  (1-x)   | (a+b) / ( a | (a) | (b) ) .   */

    y = a * numext::log(x);
    t = b * numext::log(xc);
    // TODO: gamma is not directly implemented in Eigen.
    /*
    if ((a + b) < maxgam && numext::abs(y) < maxlog && numext::abs(t) < maxlog)
    {
      t = pow(xc, b);
      t *= pow(x, a);
      t /= a;
      t *= w;
      t *= gamma(a + b) / (gamma(a) * gamma(b));
    } else {
    */
    /* Resort to logarithms.  */
    y += t + lgamma_impl<double>::run(a + b) - lgamma_impl<double>::run(a) -
         lgamma_impl<double>::run(b);
    y += numext::log(w / a);
    t = numext::exp(y);

    /* } */
    // done:

    if (reversed_a_b) {
      if (t <= machep) {
        t = 1.0 - machep;
      } else {
        t = 1.0 - t;
      }
    }
    return t;
  }
};

#endif  // EIGEN_HAS_C99_MATH

}  // end namespace internal

namespace numext {

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(lgamma, Scalar)
    lgamma(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(lgamma, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(digamma, Scalar)
    digamma(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(digamma, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(zeta, Scalar)
zeta(const Scalar& x, const Scalar& q) {
    return EIGEN_MATHFUNC_IMPL(zeta, Scalar)::run(x, q);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(polygamma, Scalar)
polygamma(const Scalar& n, const Scalar& x) {
    return EIGEN_MATHFUNC_IMPL(polygamma, Scalar)::run(n, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(erf, Scalar)
    erf(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(erf, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(erfc, Scalar)
    erfc(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(erfc, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(ndtri, Scalar)
    ndtri(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(ndtri, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igamma, Scalar)
    igamma(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igamma, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igamma_der_a, Scalar)
    igamma_der_a(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igamma_der_a, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(gamma_sample_der_alpha, Scalar)
    gamma_sample_der_alpha(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(gamma_sample_der_alpha, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igammac, Scalar)
    igammac(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igammac, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(betainc, Scalar)
    betainc(const Scalar& a, const Scalar& b, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(betainc, Scalar)::run(a, b, x);
}

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_PACKETMATH_H
#define EIGEN_SPECIALFUNCTIONS_PACKETMATH_H

namespace Eigen {

namespace internal {

/** \internal \returns the ln(|gamma(\a a)|) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plgamma(const Packet& a) { using numext::lgamma; return lgamma(a); }

/** \internal \returns the derivative of lgamma, psi(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pdigamma(const Packet& a) { using numext::digamma; return digamma(a); }

/** \internal \returns the zeta function of two arguments (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pzeta(const Packet& x, const Packet& q) { using numext::zeta; return zeta(x, q); }

/** \internal \returns the polygamma function (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ppolygamma(const Packet& n, const Packet& x) { using numext::polygamma; return polygamma(n, x); }

/** \internal \returns the erf(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet perf(const Packet& a) { using numext::erf; return erf(a); }

/** \internal \returns the erfc(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet perfc(const Packet& a) { using numext::erfc; return erfc(a); }

/** \internal \returns the ndtri(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pndtri(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type ScalarType;
  using internal::generic_ndtri; return generic_ndtri<Packet, ScalarType>(a);
}

/** \internal \returns the incomplete gamma function igamma(\a a, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pigamma(const Packet& a, const Packet& x) { using numext::igamma; return igamma(a, x); }

/** \internal \returns the derivative of the incomplete gamma function
 * igamma_der_a(\a a, \a x) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pigamma_der_a(const Packet& a, const Packet& x) {
  using numext::igamma_der_a; return igamma_der_a(a, x);
}

/** \internal \returns compute the derivative of the sample
  * of Gamma(alpha, 1) random variable with respect to the parameter a
  * gamma_sample_der_alpha(\a alpha, \a sample) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pgamma_sample_der_alpha(const Packet& alpha, const Packet& sample) {
  using numext::gamma_sample_der_alpha; return gamma_sample_der_alpha(alpha, sample);
}

/** \internal \returns the complementary incomplete gamma function igammac(\a a, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pigammac(const Packet& a, const Packet& x) { using numext::igammac; return igammac(a, x); }

/** \internal \returns the complementary incomplete gamma function betainc(\a a, \a b, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pbetainc(const Packet& a, const Packet& b,const Packet& x) { using numext::betainc; return betainc(a, b, x); }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_PACKETMATH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/BesselFunctions.h <==
#ifndef EIGEN_AVX_BESSELFUNCTIONS_H
#define EIGEN_AVX_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i0e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i1e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_j0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_j0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_j1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_j1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k0e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k1e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_y0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_y0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_y1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/SpecialFunctions.h <==
#ifndef EIGEN_AVX_SPECIALFUNCTIONS_H
#define EIGEN_AVX_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet8f, Packet8h, perf)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, perf)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pndtri)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/BesselFunctions.h <==
#ifndef EIGEN_AVX512_BESSELFUNCTIONS_H
#define EIGEN_AVX512_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i0e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i1e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_j0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_j0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_j1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_j1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k0e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k1e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_y0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_y0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_y1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX512_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/SpecialFunctions.h <==
#ifndef EIGEN_AVX512_SPECIALFUNCTIONS_H
#define EIGEN_AVX512_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet16f, Packet16h, perf)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, perf)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pndtri)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX512_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/GPU/SpecialFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GPU_SPECIALFUNCTIONS_H
#define EIGEN_GPU_SPECIALFUNCTIONS_H

namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plgamma<float4>(const float4& a)
{
  return make_float4(lgammaf(a.x), lgammaf(a.y), lgammaf(a.z), lgammaf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plgamma<double2>(const double2& a)
{
  using numext::lgamma;
  return make_double2(lgamma(a.x), lgamma(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pdigamma<float4>(const float4& a)
{
  using numext::digamma;
  return make_float4(digamma(a.x), digamma(a.y), digamma(a.z), digamma(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pdigamma<double2>(const double2& a)
{
  using numext::digamma;
  return make_double2(digamma(a.x), digamma(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pzeta<float4>(const float4& x, const float4& q)
{
    using numext::zeta;
    return make_float4(zeta(x.x, q.x), zeta(x.y, q.y), zeta(x.z, q.z), zeta(x.w, q.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pzeta<double2>(const double2& x, const double2& q)
{
    using numext::zeta;
    return make_double2(zeta(x.x, q.x), zeta(x.y, q.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 ppolygamma<float4>(const float4& n, const float4& x)
{
    using numext::polygamma;
    return make_float4(polygamma(n.x, x.x), polygamma(n.y, x.y), polygamma(n.z, x.z), polygamma(n.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 ppolygamma<double2>(const double2& n, const double2& x)
{
    using numext::polygamma;
    return make_double2(polygamma(n.x, x.x), polygamma(n.y, x.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 perf<float4>(const float4& a)
{
  return make_float4(erff(a.x), erff(a.y), erff(a.z), erff(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 perf<double2>(const double2& a)
{
  using numext::erf;
  return make_double2(erf(a.x), erf(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 perfc<float4>(const float4& a)
{
  using numext::erfc;
  return make_float4(erfc(a.x), erfc(a.y), erfc(a.z), erfc(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 perfc<double2>(const double2& a)
{
  using numext::erfc;
  return make_double2(erfc(a.x), erfc(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pndtri<float4>(const float4& a)
{
  using numext::ndtri;
  return make_float4(ndtri(a.x), ndtri(a.y), ndtri(a.z), ndtri(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pndtri<double2>(const double2& a)
{
  using numext::ndtri;
  return make_double2(ndtri(a.x), ndtri(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pigamma<float4>(const float4& a, const float4& x)
{
  using numext::igamma;
  return make_float4(
      igamma(a.x, x.x),
      igamma(a.y, x.y),
      igamma(a.z, x.z),
      igamma(a.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pigamma<double2>(const double2& a, const double2& x)
{
  using numext::igamma;
  return make_double2(igamma(a.x, x.x), igamma(a.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pigamma_der_a<float4>(
    const float4& a, const float4& x) {
  using numext::igamma_der_a;
  return make_float4(igamma_der_a(a.x, x.x), igamma_der_a(a.y, x.y),
                     igamma_der_a(a.z, x.z), igamma_der_a(a.w, x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pigamma_der_a<double2>(const double2& a, const double2& x) {
  using numext::igamma_der_a;
  return make_double2(igamma_der_a(a.x, x.x), igamma_der_a(a.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pgamma_sample_der_alpha<float4>(
    const float4& alpha, const float4& sample) {
  using numext::gamma_sample_der_alpha;
  return make_float4(
      gamma_sample_der_alpha(alpha.x, sample.x),
      gamma_sample_der_alpha(alpha.y, sample.y),
      gamma_sample_der_alpha(alpha.z, sample.z),
      gamma_sample_der_alpha(alpha.w, sample.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pgamma_sample_der_alpha<double2>(const double2& alpha, const double2& sample) {
  using numext::gamma_sample_der_alpha;
  return make_double2(
      gamma_sample_der_alpha(alpha.x, sample.x),
      gamma_sample_der_alpha(alpha.y, sample.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pigammac<float4>(const float4& a, const float4& x)
{
  using numext::igammac;
  return make_float4(
      igammac(a.x, x.x),
      igammac(a.y, x.y),
      igammac(a.z, x.z),
      igammac(a.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pigammac<double2>(const double2& a, const double2& x)
{
  using numext::igammac;
  return make_double2(igammac(a.x, x.x), igammac(a.y, x.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pbetainc<float4>(const float4& a, const float4& b, const float4& x)
{
  using numext::betainc;
  return make_float4(
      betainc(a.x, b.x, x.x),
      betainc(a.y, b.y, x.y),
      betainc(a.z, b.z, x.z),
      betainc(a.w, b.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pbetainc<double2>(const double2& a, const double2& b, const double2& x)
{
  using numext::betainc;
  return make_double2(betainc(a.x, b.x, x.x), betainc(a.y, b.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i0e<float4>(const float4& x) {
  using numext::bessel_i0e;
  return make_float4(bessel_i0e(x.x), bessel_i0e(x.y), bessel_i0e(x.z), bessel_i0e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i0e<double2>(const double2& x) {
  using numext::bessel_i0e;
  return make_double2(bessel_i0e(x.x), bessel_i0e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i0<float4>(const float4& x) {
  using numext::bessel_i0;
  return make_float4(bessel_i0(x.x), bessel_i0(x.y), bessel_i0(x.z), bessel_i0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i0<double2>(const double2& x) {
  using numext::bessel_i0;
  return make_double2(bessel_i0(x.x), bessel_i0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i1e<float4>(const float4& x) {
  using numext::bessel_i1e;
  return make_float4(bessel_i1e(x.x), bessel_i1e(x.y), bessel_i1e(x.z), bessel_i1e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i1e<double2>(const double2& x) {
  using numext::bessel_i1e;
  return make_double2(bessel_i1e(x.x), bessel_i1e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i1<float4>(const float4& x) {
  using numext::bessel_i1;
  return make_float4(bessel_i1(x.x), bessel_i1(x.y), bessel_i1(x.z), bessel_i1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i1<double2>(const double2& x) {
  using numext::bessel_i1;
  return make_double2(bessel_i1(x.x), bessel_i1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k0e<float4>(const float4& x) {
  using numext::bessel_k0e;
  return make_float4(bessel_k0e(x.x), bessel_k0e(x.y), bessel_k0e(x.z), bessel_k0e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k0e<double2>(const double2& x) {
  using numext::bessel_k0e;
  return make_double2(bessel_k0e(x.x), bessel_k0e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k0<float4>(const float4& x) {
  using numext::bessel_k0;
  return make_float4(bessel_k0(x.x), bessel_k0(x.y), bessel_k0(x.z), bessel_k0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k0<double2>(const double2& x) {
  using numext::bessel_k0;
  return make_double2(bessel_k0(x.x), bessel_k0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k1e<float4>(const float4& x) {
  using numext::bessel_k1e;
  return make_float4(bessel_k1e(x.x), bessel_k1e(x.y), bessel_k1e(x.z), bessel_k1e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k1e<double2>(const double2& x) {
  using numext::bessel_k1e;
  return make_double2(bessel_k1e(x.x), bessel_k1e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k1<float4>(const float4& x) {
  using numext::bessel_k1;
  return make_float4(bessel_k1(x.x), bessel_k1(x.y), bessel_k1(x.z), bessel_k1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k1<double2>(const double2& x) {
  using numext::bessel_k1;
  return make_double2(bessel_k1(x.x), bessel_k1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_j0<float4>(const float4& x) {
  using numext::bessel_j0;
  return make_float4(bessel_j0(x.x), bessel_j0(x.y), bessel_j0(x.z), bessel_j0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_j0<double2>(const double2& x) {
  using numext::bessel_j0;
  return make_double2(bessel_j0(x.x), bessel_j0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_j1<float4>(const float4& x) {
  using numext::bessel_j1;
  return make_float4(bessel_j1(x.x), bessel_j1(x.y), bessel_j1(x.z), bessel_j1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_j1<double2>(const double2& x) {
  using numext::bessel_j1;
  return make_double2(bessel_j1(x.x), bessel_j1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_y0<float4>(const float4& x) {
  using numext::bessel_y0;
  return make_float4(bessel_y0(x.x), bessel_y0(x.y), bessel_y0(x.z), bessel_y0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_y0<double2>(const double2& x) {
  using numext::bessel_y0;
  return make_double2(bessel_y0(x.x), bessel_y0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_y1<float4>(const float4& x) {
  using numext::bessel_y1;
  return make_float4(bessel_y1(x.x), bessel_y1(x.y), bessel_y1(x.z), bessel_y1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_y1<double2>(const double2& x) {
  using numext::bessel_y1;
  return make_double2(bessel_y1(x.x), bessel_y1(x.y));
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GPU_SPECIALFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/BesselFunctions.h <==
#ifndef EIGEN_NEON_BESSELFUNCTIONS_H
#define EIGEN_NEON_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

#define NEON_HALF_TO_FLOAT_FUNCTIONS(METHOD)                            \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet8hf METHOD<Packet8hf>(const Packet8hf& x) {                       \
  const Packet4f lo = METHOD<Packet4f>(vcvt_f32_f16(vget_low_f16(x)));  \
  const Packet4f hi = METHOD<Packet4f>(vcvt_f32_f16(vget_high_f16(x))); \
  return vcombine_f16(vcvt_f16_f32(lo), vcvt_f16_f32(hi));              \
}                                                                       \
                                                                        \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet4hf METHOD<Packet4hf>(const Packet4hf& x) {                       \
  return vcvt_f16_f32(METHOD<Packet4f>(vcvt_f32_f16(x)));               \
}

NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i0e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i1e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_j0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_j1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k0e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k1e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_y0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_y1)

#undef NEON_HALF_TO_FLOAT_FUNCTIONS
#endif

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_j0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_j1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_y0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_NEON_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/SpecialFunctions.h <==
#ifndef EIGEN_NEON_SPECIALFUNCTIONS_H
#define EIGEN_NEON_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

#define NEON_HALF_TO_FLOAT_FUNCTIONS(METHOD)                            \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet8hf METHOD<Packet8hf>(const Packet8hf& x) {                       \
  const Packet4f lo = METHOD<Packet4f>(vcvt_f32_f16(vget_low_f16(x)));  \
  const Packet4f hi = METHOD<Packet4f>(vcvt_f32_f16(vget_high_f16(x))); \
  return vcombine_f16(vcvt_f16_f32(lo), vcvt_f16_f32(hi));              \
}                                                                       \
                                                                        \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet4hf METHOD<Packet4hf>(const Packet4hf& x) {                       \
  return vcvt_f16_f32(METHOD<Packet4f>(vcvt_f32_f16(x)));               \
}

NEON_HALF_TO_FLOAT_FUNCTIONS(perf)
NEON_HALF_TO_FLOAT_FUNCTIONS(pndtri)

#undef NEON_HALF_TO_FLOAT_FUNCTIONS
#endif

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, perf)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_NEON_SPECIALFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Splines/Spline.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINE_H
#define EIGEN_SPLINE_H

#include "SplineFwd.h"

namespace Eigen
{
    /**
     * \ingroup Splines_Module
     * \class Spline
     * \brief A class representing multi-dimensional spline curves.
     *
     * The class represents B-splines with non-uniform knot vectors. Each control
     * point of the B-spline is associated with a basis function
     * \f{align*}
     *   C(u) & = \sum_{i=0}^{n}N_{i,p}(u)P_i
     * \f}
     *
     * \tparam _Scalar The underlying data type (typically float or double)
     * \tparam _Dim The curve dimension (e.g. 2 or 3)
     * \tparam _Degree Per default set to Dynamic; could be set to the actual desired
     *                degree for optimization purposes (would result in stack allocation
     *                of several temporary variables).
     **/
  template <typename _Scalar, int _Dim, int _Degree>
  class Spline
  {
  public:
    typedef _Scalar Scalar; /*!< The spline curve's scalar type. */
    enum { Dimension = _Dim /*!< The spline curve's dimension. */ };
    enum { Degree = _Degree /*!< The spline curve's degree. */ };

    /** \brief The point type the spline is representing. */
    typedef typename SplineTraits<Spline>::PointType PointType;
    
    /** \brief The data type used to store knot vectors. */
    typedef typename SplineTraits<Spline>::KnotVectorType KnotVectorType;

    /** \brief The data type used to store parameter vectors. */
    typedef typename SplineTraits<Spline>::ParameterVectorType ParameterVectorType;
    
    /** \brief The data type used to store non-zero basis functions. */
    typedef typename SplineTraits<Spline>::BasisVectorType BasisVectorType;

    /** \brief The data type used to store the values of the basis function derivatives. */
    typedef typename SplineTraits<Spline>::BasisDerivativeType BasisDerivativeType;
    
    /** \brief The data type representing the spline's control points. */
    typedef typename SplineTraits<Spline>::ControlPointVectorType ControlPointVectorType;
    
    /**
    * \brief Creates a (constant) zero spline.
    * For Splines with dynamic degree, the resulting degree will be 0.
    **/
    Spline() 
    : m_knots(1, (Degree==Dynamic ? 2 : 2*Degree+2))
    , m_ctrls(ControlPointVectorType::Zero(Dimension,(Degree==Dynamic ? 1 : Degree+1))) 
    {
      // in theory this code can go to the initializer list but it will get pretty
      // much unreadable ...
      enum { MinDegree = (Degree==Dynamic ? 0 : Degree) };
      m_knots.template segment<MinDegree+1>(0) = Array<Scalar,1,MinDegree+1>::Zero();
      m_knots.template segment<MinDegree+1>(MinDegree+1) = Array<Scalar,1,MinDegree+1>::Ones();
    }

    /**
    * \brief Creates a spline from a knot vector and control points.
    * \param knots The spline's knot vector.
    * \param ctrls The spline's control point vector.
    **/
    template <typename OtherVectorType, typename OtherArrayType>
    Spline(const OtherVectorType& knots, const OtherArrayType& ctrls) : m_knots(knots), m_ctrls(ctrls) {}

    /**
    * \brief Copy constructor for splines.
    * \param spline The input spline.
    **/
    template <int OtherDegree>
    Spline(const Spline<Scalar, Dimension, OtherDegree>& spline) : 
    m_knots(spline.knots()), m_ctrls(spline.ctrls()) {}

    /**
     * \brief Returns the knots of the underlying spline.
     **/
    const KnotVectorType& knots() const { return m_knots; }
    
    /**
     * \brief Returns the ctrls of the underlying spline.
     **/    
    const ControlPointVectorType& ctrls() const { return m_ctrls; }

    /**
     * \brief Returns the spline value at a given site \f$u\f$.
     *
     * The function returns
     * \f{align*}
     *   C(u) & = \sum_{i=0}^{n}N_{i,p}P_i
     * \f}
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the spline is evaluated.
     * \return The spline value at the given location \f$u\f$.
     **/
    PointType operator()(Scalar u) const;

    /**
     * \brief Evaluation of spline derivatives of up-to given order.
     *
     * The function returns
     * \f{align*}
     *   \frac{d^i}{du^i}C(u) & = \sum_{i=0}^{n} \frac{d^i}{du^i} N_{i,p}(u)P_i
     * \f}
     * for i ranging between 0 and order.
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the spline derivative is evaluated.
     * \param order The order up to which the derivatives are computed.
     **/
    typename SplineTraits<Spline>::DerivativeType
      derivatives(Scalar u, DenseIndex order) const;

    /**
     * \copydoc Spline::derivatives
     * Using the template version of this function is more efficieent since
     * temporary objects are allocated on the stack whenever this is possible.
     **/    
    template <int DerivativeOrder>
    typename SplineTraits<Spline,DerivativeOrder>::DerivativeType
      derivatives(Scalar u, DenseIndex order = DerivativeOrder) const;

    /**
     * \brief Computes the non-zero basis functions at the given site.
     *
     * Splines have local support and a point from their image is defined
     * by exactly \f$p+1\f$ control points \f$P_i\f$ where \f$p\f$ is the
     * spline degree.
     *
     * This function computes the \f$p+1\f$ non-zero basis function values
     * for a given parameter value \f$u\f$. It returns
     * \f{align*}{
     *   N_{i,p}(u), \hdots, N_{i+p+1,p}(u)
     * \f}
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the non-zero basis functions 
     *          are computed.
     **/
    typename SplineTraits<Spline>::BasisVectorType
      basisFunctions(Scalar u) const;

    /**
     * \brief Computes the non-zero spline basis function derivatives up to given order.
     *
     * The function computes
     * \f{align*}{
     *   \frac{d^i}{du^i} N_{i,p}(u), \hdots, \frac{d^i}{du^i} N_{i+p+1,p}(u)
     * \f}
     * with i ranging from 0 up to the specified order.
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the non-zero basis function
     *          derivatives are computed.
     * \param order The order up to which the basis function derivatives are computes.
     **/
    typename SplineTraits<Spline>::BasisDerivativeType
      basisFunctionDerivatives(Scalar u, DenseIndex order) const;

    /**
     * \copydoc Spline::basisFunctionDerivatives
     * Using the template version of this function is more efficieent since
     * temporary objects are allocated on the stack whenever this is possible.
     **/    
    template <int DerivativeOrder>
    typename SplineTraits<Spline,DerivativeOrder>::BasisDerivativeType
      basisFunctionDerivatives(Scalar u, DenseIndex order = DerivativeOrder) const;

    /**
     * \brief Returns the spline degree.
     **/ 
    DenseIndex degree() const;

    /** 
     * \brief Returns the span within the knot vector in which u is falling.
     * \param u The site for which the span is determined.
     **/
    DenseIndex span(Scalar u) const;

    /**
     * \brief Computes the span within the provided knot vector in which u is falling.
     **/
    static DenseIndex Span(typename SplineTraits<Spline>::Scalar u, DenseIndex degree, const typename SplineTraits<Spline>::KnotVectorType& knots);
    
    /**
     * \brief Returns the spline's non-zero basis functions.
     *
     * The function computes and returns
     * \f{align*}{
     *   N_{i,p}(u), \hdots, N_{i+p+1,p}(u)
     * \f}
     *
     * \param u The site at which the basis functions are computed.
     * \param degree The degree of the underlying spline.
     * \param knots The underlying spline's knot vector.
     **/
    static BasisVectorType BasisFunctions(Scalar u, DenseIndex degree, const KnotVectorType& knots);

    /**
     * \copydoc Spline::basisFunctionDerivatives
     * \param degree The degree of the underlying spline
     * \param knots The underlying spline's knot vector.
     **/    
    static BasisDerivativeType BasisFunctionDerivatives(
      const Scalar u, const DenseIndex order, const DenseIndex degree, const KnotVectorType& knots);

  private:
    KnotVectorType m_knots; /*!< Knot vector. */
    ControlPointVectorType  m_ctrls; /*!< Control points. */

    template <typename DerivativeType>
    static void BasisFunctionDerivativesImpl(
      const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
      const DenseIndex order,
      const DenseIndex p, 
      const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& U,
      DerivativeType& N_);
  };

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::Span(
    typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::Scalar u,
    DenseIndex degree,
    const typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::KnotVectorType& knots)
  {
    // Piegl & Tiller, "The NURBS Book", A2.1 (p. 68)
    if (u <= knots(0)) return degree;
    const Scalar* pos = std::upper_bound(knots.data()+degree-1, knots.data()+knots.size()-degree-1, u);
    return static_cast<DenseIndex>( std::distance(knots.data(), pos) - 1 );
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename Spline<_Scalar, _Dim, _Degree>::BasisVectorType
    Spline<_Scalar, _Dim, _Degree>::BasisFunctions(
    typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    DenseIndex degree,
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& knots)
  {
    const DenseIndex p = degree;
    const DenseIndex i = Spline::Span(u, degree, knots);

    const KnotVectorType& U = knots;

    BasisVectorType left(p+1); left(0) = Scalar(0);
    BasisVectorType right(p+1); right(0) = Scalar(0);

    VectorBlock<BasisVectorType,Degree>(left,1,p) = u - VectorBlock<const KnotVectorType,Degree>(U,i+1-p,p).reverse();
    VectorBlock<BasisVectorType,Degree>(right,1,p) = VectorBlock<const KnotVectorType,Degree>(U,i+1,p) - u;

    BasisVectorType N(1,p+1);
    N(0) = Scalar(1);
    for (DenseIndex j=1; j<=p; ++j)
    {
      Scalar saved = Scalar(0);
      for (DenseIndex r=0; r<j; r++)
      {
        const Scalar tmp = N(r)/(right(r+1)+left(j-r));
        N[r] = saved + right(r+1)*tmp;
        saved = left(j-r)*tmp;
      }
      N(j) = saved;
    }
    return N;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::degree() const
  {
    if (_Degree == Dynamic)
      return m_knots.size() - m_ctrls.cols() - 1;
    else
      return _Degree;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::span(Scalar u) const
  {
    return Spline::Span(u, degree(), knots());
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename Spline<_Scalar, _Dim, _Degree>::PointType Spline<_Scalar, _Dim, _Degree>::operator()(Scalar u) const
  {
    enum { Order = SplineTraits<Spline>::OrderAtCompileTime };

    const DenseIndex span = this->span(u);
    const DenseIndex p = degree();
    const BasisVectorType basis_funcs = basisFunctions(u);

    const Replicate<BasisVectorType,Dimension,1> ctrl_weights(basis_funcs);
    const Block<const ControlPointVectorType,Dimension,Order> ctrl_pts(ctrls(),0,span-p,Dimension,p+1);
    return (ctrl_weights * ctrl_pts).rowwise().sum();
  }

  /* --------------------------------------------------------------------------------------------- */

  template <typename SplineType, typename DerivativeType>
  void derivativesImpl(const SplineType& spline, typename SplineType::Scalar u, DenseIndex order, DerivativeType& der)
  {    
    enum { Dimension = SplineTraits<SplineType>::Dimension };
    enum { Order = SplineTraits<SplineType>::OrderAtCompileTime };
    enum { DerivativeOrder = DerivativeType::ColsAtCompileTime };

    typedef typename SplineTraits<SplineType>::ControlPointVectorType ControlPointVectorType;
    typedef typename SplineTraits<SplineType,DerivativeOrder>::BasisDerivativeType BasisDerivativeType;
    typedef typename BasisDerivativeType::ConstRowXpr BasisDerivativeRowXpr;    

    const DenseIndex p = spline.degree();
    const DenseIndex span = spline.span(u);

    const DenseIndex n = (std::min)(p, order);

    der.resize(Dimension,n+1);

    // Retrieve the basis function derivatives up to the desired order...    
    const BasisDerivativeType basis_func_ders = spline.template basisFunctionDerivatives<DerivativeOrder>(u, n+1);

    // ... and perform the linear combinations of the control points.
    for (DenseIndex der_order=0; der_order<n+1; ++der_order)
    {
      const Replicate<BasisDerivativeRowXpr,Dimension,1> ctrl_weights( basis_func_ders.row(der_order) );
      const Block<const ControlPointVectorType,Dimension,Order> ctrl_pts(spline.ctrls(),0,span-p,Dimension,p+1);
      der.col(der_order) = (ctrl_weights * ctrl_pts).rowwise().sum();
    }
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::DerivativeType
    Spline<_Scalar, _Dim, _Degree>::derivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline >::DerivativeType res;
    derivativesImpl(*this, u, order, res);
    return res;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  template <int DerivativeOrder>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::DerivativeType
    Spline<_Scalar, _Dim, _Degree>::derivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline, DerivativeOrder >::DerivativeType res;
    derivativesImpl(*this, u, order, res);
    return res;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::BasisVectorType
    Spline<_Scalar, _Dim, _Degree>::basisFunctions(Scalar u) const
  {
    return Spline::BasisFunctions(u, degree(), knots());
  }

  /* --------------------------------------------------------------------------------------------- */
  
  
  template <typename _Scalar, int _Dim, int _Degree>
  template <typename DerivativeType>
  void Spline<_Scalar, _Dim, _Degree>::BasisFunctionDerivativesImpl(
    const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    const DenseIndex order,
    const DenseIndex p, 
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& U,
    DerivativeType& N_)
  {
    typedef Spline<_Scalar, _Dim, _Degree> SplineType;
    enum { Order = SplineTraits<SplineType>::OrderAtCompileTime };

    const DenseIndex span = SplineType::Span(u, p, U);

    const DenseIndex n = (std::min)(p, order);

    N_.resize(n+1, p+1);

    BasisVectorType left = BasisVectorType::Zero(p+1);
    BasisVectorType right = BasisVectorType::Zero(p+1);

    Matrix<Scalar,Order,Order> ndu(p+1,p+1);

    Scalar saved, temp; // FIXME These were double instead of Scalar. Was there a reason for that?

    ndu(0,0) = 1.0;

    DenseIndex j;
    for (j=1; j<=p; ++j)
    {
      left[j] = u-U[span+1-j];
      right[j] = U[span+j]-u;
      saved = 0.0;

      for (DenseIndex r=0; r<j; ++r)
      {
        /* Lower triangle */
        ndu(j,r) = right[r+1]+left[j-r];
        temp = ndu(r,j-1)/ndu(j,r);
        /* Upper triangle */
        ndu(r,j) = static_cast<Scalar>(saved+right[r+1] * temp);
        saved = left[j-r] * temp;
      }

      ndu(j,j) = static_cast<Scalar>(saved);
    }

    for (j = p; j>=0; --j) 
      N_(0,j) = ndu(j,p);

    // Compute the derivatives
    DerivativeType a(n+1,p+1);
    DenseIndex r=0;
    for (; r<=p; ++r)
    {
      DenseIndex s1,s2;
      s1 = 0; s2 = 1; // alternate rows in array a
      a(0,0) = 1.0;

      // Compute the k-th derivative
      for (DenseIndex k=1; k<=static_cast<DenseIndex>(n); ++k)
      {
        Scalar d = 0.0;
        DenseIndex rk,pk,j1,j2;
        rk = r-k; pk = p-k;

        if (r>=k)
        {
          a(s2,0) = a(s1,0)/ndu(pk+1,rk);
          d = a(s2,0)*ndu(rk,pk);
        }

        if (rk>=-1) j1 = 1;
        else        j1 = -rk;

        if (r-1 <= pk) j2 = k-1;
        else           j2 = p-r;

        for (j=j1; j<=j2; ++j)
        {
          a(s2,j) = (a(s1,j)-a(s1,j-1))/ndu(pk+1,rk+j);
          d += a(s2,j)*ndu(rk+j,pk);
        }

        if (r<=pk)
        {
          a(s2,k) = -a(s1,k-1)/ndu(pk+1,r);
          d += a(s2,k)*ndu(r,pk);
        }

        N_(k,r) = static_cast<Scalar>(d);
        j = s1; s1 = s2; s2 = j; // Switch rows
      }
    }

    /* Multiply through by the correct factors */
    /* (Eq. [2.9])                             */
    r = p;
    for (DenseIndex k=1; k<=static_cast<DenseIndex>(n); ++k)
    {
      for (j=p; j>=0; --j) N_(k,j) *= r;
      r *= p-k;
    }
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType
    Spline<_Scalar, _Dim, _Degree>::basisFunctionDerivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits<Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree(), knots(), der);
    return der;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  template <int DerivativeOrder>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::BasisDerivativeType
    Spline<_Scalar, _Dim, _Degree>::basisFunctionDerivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree(), knots(), der);
    return der;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits<Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType
  Spline<_Scalar, _Dim, _Degree>::BasisFunctionDerivatives(
    const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    const DenseIndex order,
    const DenseIndex degree,
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& knots)
  {
    typename SplineTraits<Spline>::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree, knots, der);
    return der;
  }
}

#endif // EIGEN_SPLINE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFitting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINE_FITTING_H
#define EIGEN_SPLINE_FITTING_H

#include <algorithm>
#include <functional>
#include <numeric>
#include <vector>

#include "SplineFwd.h"

#include "../../../../Eigen/LU"
#include "../../../../Eigen/QR"

namespace Eigen
{
  /**
   * \brief Computes knot averages.
   * \ingroup Splines_Module
   *
   * The knots are computed as
   * \f{align*}
   *  u_0 & = \hdots = u_p = 0 \\
   *  u_{m-p} & = \hdots = u_{m} = 1 \\
   *  u_{j+p} & = \frac{1}{p}\sum_{i=j}^{j+p-1}\bar{u}_i \quad\quad j=1,\hdots,n-p
   * \f}
   * where \f$p\f$ is the degree and \f$m+1\f$ the number knots
   * of the desired interpolating spline.
   *
   * \param[in] parameters The input parameters. During interpolation one for each data point.
   * \param[in] degree The spline degree which is used during the interpolation.
   * \param[out] knots The output knot vector.
   *
   * \sa Les Piegl and Wayne Tiller, The NURBS book (2nd ed.), 1997, 9.2.1 Global Curve Interpolation to Point Data
   **/
  template <typename KnotVectorType>
  void KnotAveraging(const KnotVectorType& parameters, DenseIndex degree, KnotVectorType& knots)
  {
    knots.resize(parameters.size()+degree+1);      

    for (DenseIndex j=1; j<parameters.size()-degree; ++j)
      knots(j+degree) = parameters.segment(j,degree).mean();

    knots.segment(0,degree+1) = KnotVectorType::Zero(degree+1);
    knots.segment(knots.size()-degree-1,degree+1) = KnotVectorType::Ones(degree+1);
  }

  /**
   * \brief Computes knot averages when derivative constraints are present.
   * Note that this is a technical interpretation of the referenced article
   * since the algorithm contained therein is incorrect as written.
   * \ingroup Splines_Module
   *
   * \param[in] parameters The parameters at which the interpolation B-Spline
   *            will intersect the given interpolation points. The parameters
   *            are assumed to be a non-decreasing sequence.
   * \param[in] degree The degree of the interpolating B-Spline. This must be
   *            greater than zero.
   * \param[in] derivativeIndices The indices corresponding to parameters at
   *            which there are derivative constraints. The indices are assumed
   *            to be a non-decreasing sequence.
   * \param[out] knots The calculated knot vector. These will be returned as a
   *             non-decreasing sequence
   *
   * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
   * Curve interpolation with directional constraints for engineering design. 
   * Engineering with Computers
   **/
  template <typename KnotVectorType, typename ParameterVectorType, typename IndexArray>
  void KnotAveragingWithDerivatives(const ParameterVectorType& parameters,
                                    const unsigned int degree,
                                    const IndexArray& derivativeIndices,
                                    KnotVectorType& knots)
  {
    typedef typename ParameterVectorType::Scalar Scalar;

    DenseIndex numParameters = parameters.size();
    DenseIndex numDerivatives = derivativeIndices.size();

    if (numDerivatives < 1)
    {
      KnotAveraging(parameters, degree, knots);
      return;
    }

    DenseIndex startIndex;
    DenseIndex endIndex;
  
    DenseIndex numInternalDerivatives = numDerivatives;
    
    if (derivativeIndices[0] == 0)
    {
      startIndex = 0;
      --numInternalDerivatives;
    }
    else
    {
      startIndex = 1;
    }
    if (derivativeIndices[numDerivatives - 1] == numParameters - 1)
    {
      endIndex = numParameters - degree;
      --numInternalDerivatives;
    }
    else
    {
      endIndex = numParameters - degree - 1;
    }

    // There are (endIndex - startIndex + 1) knots obtained from the averaging
    // and 2 for the first and last parameters.
    DenseIndex numAverageKnots = endIndex - startIndex + 3;
    KnotVectorType averageKnots(numAverageKnots);
    averageKnots[0] = parameters[0];

    int newKnotIndex = 0;
    for (DenseIndex i = startIndex; i <= endIndex; ++i)
      averageKnots[++newKnotIndex] = parameters.segment(i, degree).mean();
    averageKnots[++newKnotIndex] = parameters[numParameters - 1];

    newKnotIndex = -1;
  
    ParameterVectorType temporaryParameters(numParameters + 1);
    KnotVectorType derivativeKnots(numInternalDerivatives);
    for (DenseIndex i = 0; i < numAverageKnots - 1; ++i)
    {
      temporaryParameters[0] = averageKnots[i];
      ParameterVectorType parameterIndices(numParameters);
      int temporaryParameterIndex = 1;
      for (DenseIndex j = 0; j < numParameters; ++j)
      {
        Scalar parameter = parameters[j];
        if (parameter >= averageKnots[i] && parameter < averageKnots[i + 1])
        {
          parameterIndices[temporaryParameterIndex] = j;
          temporaryParameters[temporaryParameterIndex++] = parameter;
        }
      }
      temporaryParameters[temporaryParameterIndex] = averageKnots[i + 1];

      for (int j = 0; j <= temporaryParameterIndex - 2; ++j)
      {
        for (DenseIndex k = 0; k < derivativeIndices.size(); ++k)
        {
          if (parameterIndices[j + 1] == derivativeIndices[k]
              && parameterIndices[j + 1] != 0
              && parameterIndices[j + 1] != numParameters - 1)
          {
            derivativeKnots[++newKnotIndex] = temporaryParameters.segment(j, 3).mean();
            break;
          }
        }
      }
    }
    
    KnotVectorType temporaryKnots(averageKnots.size() + derivativeKnots.size());

    std::merge(averageKnots.data(), averageKnots.data() + averageKnots.size(),
               derivativeKnots.data(), derivativeKnots.data() + derivativeKnots.size(),
               temporaryKnots.data());

    // Number of knots (one for each point and derivative) plus spline order.
    DenseIndex numKnots = numParameters + numDerivatives + degree + 1;
    knots.resize(numKnots);

    knots.head(degree).fill(temporaryKnots[0]);
    knots.tail(degree).fill(temporaryKnots.template tail<1>()[0]);
    knots.segment(degree, temporaryKnots.size()) = temporaryKnots;
  }

  /**
   * \brief Computes chord length parameters which are required for spline interpolation.
   * \ingroup Splines_Module
   *
   * \param[in] pts The data points to which a spline should be fit.
   * \param[out] chord_lengths The resulting chord length vector.
   *
   * \sa Les Piegl and Wayne Tiller, The NURBS book (2nd ed.), 1997, 9.2.1 Global Curve Interpolation to Point Data
   **/   
  template <typename PointArrayType, typename KnotVectorType>
  void ChordLengths(const PointArrayType& pts, KnotVectorType& chord_lengths)
  {
    typedef typename KnotVectorType::Scalar Scalar;

    const DenseIndex n = pts.cols();

    // 1. compute the column-wise norms
    chord_lengths.resize(pts.cols());
    chord_lengths[0] = 0;
    chord_lengths.rightCols(n-1) = (pts.array().leftCols(n-1) - pts.array().rightCols(n-1)).matrix().colwise().norm();

    // 2. compute the partial sums
    std::partial_sum(chord_lengths.data(), chord_lengths.data()+n, chord_lengths.data());

    // 3. normalize the data
    chord_lengths /= chord_lengths(n-1);
    chord_lengths(n-1) = Scalar(1);
  }

  /**
   * \brief Spline fitting methods.
   * \ingroup Splines_Module
   **/     
  template <typename SplineType>
  struct SplineFitting
  {
    typedef typename SplineType::KnotVectorType KnotVectorType;
    typedef typename SplineType::ParameterVectorType ParameterVectorType;

    /**
     * \brief Fits an interpolating Spline to the given data points.
     *
     * \param pts The points for which an interpolating spline will be computed.
     * \param degree The degree of the interpolating spline.
     *
     * \returns A spline interpolating the initially provided points.
     **/
    template <typename PointArrayType>
    static SplineType Interpolate(const PointArrayType& pts, DenseIndex degree);

    /**
     * \brief Fits an interpolating Spline to the given data points.
     *
     * \param pts The points for which an interpolating spline will be computed.
     * \param degree The degree of the interpolating spline.
     * \param knot_parameters The knot parameters for the interpolation.
     *
     * \returns A spline interpolating the initially provided points.
     **/
    template <typename PointArrayType>
    static SplineType Interpolate(const PointArrayType& pts, DenseIndex degree, const KnotVectorType& knot_parameters);

    /**
     * \brief Fits an interpolating spline to the given data points and
     * derivatives.
     * 
     * \param points The points for which an interpolating spline will be computed.
     * \param derivatives The desired derivatives of the interpolating spline at interpolation
     *                    points.
     * \param derivativeIndices An array indicating which point each derivative belongs to. This
     *                          must be the same size as @a derivatives.
     * \param degree The degree of the interpolating spline.
     *
     * \returns A spline interpolating @a points with @a derivatives at those points.
     *
     * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
     * Curve interpolation with directional constraints for engineering design. 
     * Engineering with Computers
     **/
    template <typename PointArrayType, typename IndexArray>
    static SplineType InterpolateWithDerivatives(const PointArrayType& points,
                                                 const PointArrayType& derivatives,
                                                 const IndexArray& derivativeIndices,
                                                 const unsigned int degree);

    /**
     * \brief Fits an interpolating spline to the given data points and derivatives.
     * 
     * \param points The points for which an interpolating spline will be computed.
     * \param derivatives The desired derivatives of the interpolating spline at interpolation points.
     * \param derivativeIndices An array indicating which point each derivative belongs to. This
     *                          must be the same size as @a derivatives.
     * \param degree The degree of the interpolating spline.
     * \param parameters The parameters corresponding to the interpolation points.
     *
     * \returns A spline interpolating @a points with @a derivatives at those points.
     *
     * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
     * Curve interpolation with directional constraints for engineering design. 
     * Engineering with Computers
     */
    template <typename PointArrayType, typename IndexArray>
    static SplineType InterpolateWithDerivatives(const PointArrayType& points,
                                                 const PointArrayType& derivatives,
                                                 const IndexArray& derivativeIndices,
                                                 const unsigned int degree,
                                                 const ParameterVectorType& parameters);
  };

  template <typename SplineType>
  template <typename PointArrayType>
  SplineType SplineFitting<SplineType>::Interpolate(const PointArrayType& pts, DenseIndex degree, const KnotVectorType& knot_parameters)
  {
    typedef typename SplineType::KnotVectorType::Scalar Scalar;      
    typedef typename SplineType::ControlPointVectorType ControlPointVectorType;      

    typedef Matrix<Scalar,Dynamic,Dynamic> MatrixType;

    KnotVectorType knots;
    KnotAveraging(knot_parameters, degree, knots);

    DenseIndex n = pts.cols();
    MatrixType A = MatrixType::Zero(n,n);
    for (DenseIndex i=1; i<n-1; ++i)
    {
      const DenseIndex span = SplineType::Span(knot_parameters[i], degree, knots);

      // The segment call should somehow be told the spline order at compile time.
      A.row(i).segment(span-degree, degree+1) = SplineType::BasisFunctions(knot_parameters[i], degree, knots);
    }
    A(0,0) = 1.0;
    A(n-1,n-1) = 1.0;

    HouseholderQR<MatrixType> qr(A);

    // Here, we are creating a temporary due to an Eigen issue.
    ControlPointVectorType ctrls = qr.solve(MatrixType(pts.transpose())).transpose();

    return SplineType(knots, ctrls);
  }

  template <typename SplineType>
  template <typename PointArrayType>
  SplineType SplineFitting<SplineType>::Interpolate(const PointArrayType& pts, DenseIndex degree)
  {
    KnotVectorType chord_lengths; // knot parameters
    ChordLengths(pts, chord_lengths);
    return Interpolate(pts, degree, chord_lengths);
  }
  
  template <typename SplineType>
  template <typename PointArrayType, typename IndexArray>
  SplineType 
  SplineFitting<SplineType>::InterpolateWithDerivatives(const PointArrayType& points,
                                                        const PointArrayType& derivatives,
                                                        const IndexArray& derivativeIndices,
                                                        const unsigned int degree,
                                                        const ParameterVectorType& parameters)
  {
    typedef typename SplineType::KnotVectorType::Scalar Scalar;      
    typedef typename SplineType::ControlPointVectorType ControlPointVectorType;

    typedef Matrix<Scalar, Dynamic, Dynamic> MatrixType;

    const DenseIndex n = points.cols() + derivatives.cols();
    
    KnotVectorType knots;

    KnotAveragingWithDerivatives(parameters, degree, derivativeIndices, knots);
    
    // fill matrix
    MatrixType A = MatrixType::Zero(n, n);

    // Use these dimensions for quicker populating, then transpose for solving.
    MatrixType b(points.rows(), n);

    DenseIndex startRow;
    DenseIndex derivativeStart;

    // End derivatives.
    if (derivativeIndices[0] == 0)
    {
      A.template block<1, 2>(1, 0) << -1, 1;
      
      Scalar y = (knots(degree + 1) - knots(0)) / degree;
      b.col(1) = y*derivatives.col(0);
      
      startRow = 2;
      derivativeStart = 1;
    }
    else
    {
      startRow = 1;
      derivativeStart = 0;
    }
    if (derivativeIndices[derivatives.cols() - 1] == points.cols() - 1)
    {
      A.template block<1, 2>(n - 2, n - 2) << -1, 1;

      Scalar y = (knots(knots.size() - 1) - knots(knots.size() - (degree + 2))) / degree;
      b.col(b.cols() - 2) = y*derivatives.col(derivatives.cols() - 1);
    }
    
    DenseIndex row = startRow;
    DenseIndex derivativeIndex = derivativeStart;
    for (DenseIndex i = 1; i < parameters.size() - 1; ++i)
    {
      const DenseIndex span = SplineType::Span(parameters[i], degree, knots);

      if (derivativeIndex < derivativeIndices.size() && derivativeIndices[derivativeIndex] == i)
      {
        A.block(row, span - degree, 2, degree + 1)
          = SplineType::BasisFunctionDerivatives(parameters[i], 1, degree, knots);

        b.col(row++) = points.col(i);
        b.col(row++) = derivatives.col(derivativeIndex++);
      }
      else
      {
        A.row(row).segment(span - degree, degree + 1)
          = SplineType::BasisFunctions(parameters[i], degree, knots);
        b.col(row++) = points.col(i);
      }
    }
    b.col(0) = points.col(0);
    b.col(b.cols() - 1) = points.col(points.cols() - 1);
    A(0,0) = 1;
    A(n - 1, n - 1) = 1;
    
    // Solve
    FullPivLU<MatrixType> lu(A);
    ControlPointVectorType controlPoints = lu.solve(MatrixType(b.transpose())).transpose();

    SplineType spline(knots, controlPoints);
    
    return spline;
  }
  
  template <typename SplineType>
  template <typename PointArrayType, typename IndexArray>
  SplineType
  SplineFitting<SplineType>::InterpolateWithDerivatives(const PointArrayType& points,
                                                        const PointArrayType& derivatives,
                                                        const IndexArray& derivativeIndices,
                                                        const unsigned int degree)
  {
    ParameterVectorType parameters;
    ChordLengths(points, parameters);
    return InterpolateWithDerivatives(points, derivatives, derivativeIndices, degree, parameters);
  }
}

#endif // EIGEN_SPLINE_FITTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFwd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINES_FWD_H
#define EIGEN_SPLINES_FWD_H

#include "../../../../Eigen/Core"

namespace Eigen
{
    template <typename Scalar, int Dim, int Degree = Dynamic> class Spline;

    template < typename SplineType, int DerivativeOrder = Dynamic > struct SplineTraits {};

    /**
     * \ingroup Splines_Module
     * \brief Compile-time attributes of the Spline class for Dynamic degree.
     **/
    template <typename _Scalar, int _Dim, int _Degree>
    struct SplineTraits< Spline<_Scalar, _Dim, _Degree>, Dynamic >
    {
      typedef _Scalar Scalar; /*!< The spline curve's scalar type. */
      enum { Dimension = _Dim /*!< The spline curve's dimension. */ };
      enum { Degree = _Degree /*!< The spline curve's degree. */ };

      enum { OrderAtCompileTime = _Degree==Dynamic ? Dynamic : _Degree+1 /*!< The spline curve's order at compile-time. */ };
      enum { NumOfDerivativesAtCompileTime = OrderAtCompileTime /*!< The number of derivatives defined for the current spline. */ };
      
      enum { DerivativeMemoryLayout = Dimension==1 ? RowMajor : ColMajor /*!< The derivative type's memory layout. */ };

      /** \brief The data type used to store non-zero basis functions. */
      typedef Array<Scalar,1,OrderAtCompileTime> BasisVectorType;

      /** \brief The data type used to store the values of the basis function derivatives. */
      typedef Array<Scalar,Dynamic,Dynamic,RowMajor,NumOfDerivativesAtCompileTime,OrderAtCompileTime> BasisDerivativeType;
      
      /** \brief The data type used to store the spline's derivative values. */
      typedef Array<Scalar,Dimension,Dynamic,DerivativeMemoryLayout,Dimension,NumOfDerivativesAtCompileTime> DerivativeType;

      /** \brief The point type the spline is representing. */
      typedef Array<Scalar,Dimension,1> PointType;
      
      /** \brief The data type used to store knot vectors. */
      typedef Array<Scalar,1,Dynamic> KnotVectorType;

      /** \brief The data type used to store parameter vectors. */
      typedef Array<Scalar,1,Dynamic> ParameterVectorType;
      
      /** \brief The data type representing the spline's control points. */
      typedef Array<Scalar,Dimension,Dynamic> ControlPointVectorType;
    };

    /**
     * \ingroup Splines_Module
     * \brief Compile-time attributes of the Spline class for fixed degree.
     *
     * The traits class inherits all attributes from the SplineTraits of Dynamic degree.
     **/
    template < typename _Scalar, int _Dim, int _Degree, int _DerivativeOrder >
    struct SplineTraits< Spline<_Scalar, _Dim, _Degree>, _DerivativeOrder > : public SplineTraits< Spline<_Scalar, _Dim, _Degree> >
    {
      enum { OrderAtCompileTime = _Degree==Dynamic ? Dynamic : _Degree+1 /*!< The spline curve's order at compile-time. */ };
      enum { NumOfDerivativesAtCompileTime = _DerivativeOrder==Dynamic ? Dynamic : _DerivativeOrder+1 /*!< The number of derivatives defined for the current spline. */ };
      
      enum { DerivativeMemoryLayout = _Dim==1 ? RowMajor : ColMajor /*!< The derivative type's memory layout. */ };

      /** \brief The data type used to store the values of the basis function derivatives. */
      typedef Array<_Scalar,Dynamic,Dynamic,RowMajor,NumOfDerivativesAtCompileTime,OrderAtCompileTime> BasisDerivativeType;
      
      /** \brief The data type used to store the spline's derivative values. */      
      typedef Array<_Scalar,_Dim,Dynamic,DerivativeMemoryLayout,_Dim,NumOfDerivativesAtCompileTime> DerivativeType;
    };

    /** \brief 2D float B-spline with dynamic degree. */
    typedef Spline<float,2> Spline2f;
    
    /** \brief 3D float B-spline with dynamic degree. */
    typedef Spline<float,3> Spline3f;

    /** \brief 2D double B-spline with dynamic degree. */
    typedef Spline<double,2> Spline2d;
    
    /** \brief 3D double B-spline with dynamic degree. */
    typedef Spline<double,3> Spline3d;
}

#endif // EIGEN_SPLINES_FWD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fast_double_parser/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright 2020 Daniel Lemire

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fast_double_parser/LICENSE.BSL <==
Copyright (c) Daniel Lemire

Boost Software License - Version 1.0 - August 17th, 2003

Permission is hereby granted, free of charge, to any person or organization
obtaining a copy of the software and accompanying documentation covered by
this license (the "Software") to use, reproduce, display, distribute,
execute, and transmit the Software, and to prepare derivative works of the
Software, and to permit third-parties to whom the Software is furnished to
do so, all subject to the following:

The copyright notices in the Software and this entire statement, including
the above license grant, this restriction and the following disclaimer,
must be included in all copies of the Software, in whole or in part, and
all derivative works of the Software, unless such copies or derivative
works are solely in the form of machine-executable object code generated by
a source language processor.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE, TITLE AND NON-INFRINGEMENT. IN NO EVENT
SHALL THE COPYRIGHT HOLDERS OR ANYONE DISTRIBUTING THE SOFTWARE BE LIABLE
FOR ANY DAMAGES OR OTHER LIABILITY, WHETHER IN CONTRACT, TORT OR OTHERWISE,
ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER
DEALINGS IN THE SOFTWARE.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fast_double_parser/include/fast_double_parser.h <==

#ifndef FAST_DOUBLE_PARSER_H
#define FAST_DOUBLE_PARSER_H

#include <cfloat>
#include <cinttypes>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <locale.h>
#if (defined(sun) || defined(__sun)) 
#define FAST_DOUBLE_PARSER_SOLARIS
#endif

#if defined(__CYGWIN__) || defined(__MINGW32__) || defined(__MINGW64__) 
#define FAST_DOUBLE_PARSER_CYGWIN
#endif

/**
 * Determining whether we should import xlocale.h or not is 
 * a bit of a nightmare.
 */
#if defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 
// Anything at all that is related to cygwin, msys, solaris and so forth will
// always use this fallback because we cannot rely on it behaving as normal
// gcc.
#include <locale>
#include <sstream>
// workaround for CYGWIN
static inline double cygwin_strtod_l(const char* start, char** end) {
    double d;
    std::stringstream ss;
    ss.imbue(std::locale::classic());
    ss << start;
    ss >> d;
    if(ss.fail()) { *end = nullptr; }
    if(ss.eof()) { ss.clear(); }
    auto nread = ss.tellg();
    *end = const_cast<char*>(start) + nread;
    return d;
}
#else

#ifdef __has_include
// This is the easy case: we have __has_include and can check whether
// xlocale is available. If so, we load it up.
#if __has_include(<xlocale.h>)
#include <xlocale.h>
#endif // __has_include
#else // We do not have __has_include

#ifdef __GLIBC__
#include <features.h>
#if !((__GLIBC__ > 2) || ((__GLIBC__ == 2) && (__GLIBC_MINOR__ > 25)))
#include <xlocale.h> // old glibc
#endif
#else // not glibc
#if !(defined(_WIN32) || (__FreeBSD_version < 1000010))
#include <xlocale.h>
#endif
#endif
#endif // __has_include


#endif //  defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 



#ifdef _MSC_VER
#include <intrin.h>
#define WARN_UNUSED
#else
#define WARN_UNUSED __attribute__((warn_unused_result))
#endif

namespace fast_double_parser {

/**
 * The smallest non-zero float (binary64) is 2^−1074.
 * We take as input numbers of the form w x 10^q where w < 2^64.
 * We have that w * 10^-343 < 2^(64-344) 5^-343 < 2^-1076.
 * However, we have that 
 * (2^64-1) * 10^-342 = (2^64-1) * 2^-342 * 5^-342 > 2^−1074.
 * Thus it is possible for a number of the form w * 10^-342 where 
 * w is a 64-bit value to be a non-zero floating-point number.
 *********
 * If we are solely interested in the *normal* numbers then the
 * smallest value is 2^-1022. We can generate a value larger
 * than 2^-1022 with expressions of the form w * 10^-326.
 * Thus we need to pick FASTFLOAT_SMALLEST_POWER >= -326.
 *********
 * Any number of form w * 10^309 where w>= 1 is going to be 
 * infinite in binary64 so we never need to worry about powers
 * of 5 greater than 308.
 */
#define FASTFLOAT_SMALLEST_POWER -325
#define FASTFLOAT_LARGEST_POWER 308

#ifdef _MSC_VER
#ifndef really_inline
#define really_inline __forceinline
#endif // really_inline
#ifndef unlikely
#define unlikely(x) x
#endif // unlikely
#else  // _MSC_VER
#ifndef unlikely
#define unlikely(x) __builtin_expect(!!(x), 0)
#endif // unlikely
#ifndef really_inline
#define really_inline __attribute__((always_inline)) inline
#endif // really_inline
#endif // _MSC_VER

struct value128 {
  uint64_t low;
  uint64_t high;
};

#ifdef _MSC_VER
#define FAST_DOUBLE_PARSER_VISUAL_STUDIO 1
#ifdef __clang__
// clang under visual studio
#define FAST_DOUBLE_PARSER_CLANG_VISUAL_STUDIO 1
#else
// just regular visual studio (best guess)
#define FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO 1
#endif // __clang__
#endif // _MSC_VER

#if defined(FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO) &&                                 \
    !defined(_M_X64) && !defined(_M_ARM64)// _umul128 for x86, arm
// this is a slow emulation routine for 32-bit Windows
//
static inline uint64_t __emulu(uint32_t x, uint32_t y) {
  return x * (uint64_t)y;
}
static inline uint64_t _umul128(uint64_t ab, uint64_t cd, uint64_t *hi) {
  uint64_t ad = __emulu((uint32_t)(ab >> 32), (uint32_t)cd);
  uint64_t bd = __emulu((uint32_t)ab, (uint32_t)cd);
  uint64_t adbc = ad + __emulu((uint32_t)ab, (uint32_t)(cd >> 32));
  uint64_t adbc_carry = !!(adbc < ad);
  uint64_t lo = bd + (adbc << 32);
  *hi = __emulu((uint32_t)(ab >> 32), (uint32_t)(cd >> 32)) + (adbc >> 32) +
        (adbc_carry << 32) + !!(lo < bd);
  return lo;
}
#endif

// We need a backup on old systems.
// credit: https://stackoverflow.com/questions/28868367/getting-the-high-part-of-64-bit-integer-multiplication
really_inline uint64_t Emulate64x64to128(uint64_t& r_hi, const uint64_t x, const uint64_t y) {
    const uint64_t x0 = (uint32_t)x, x1 = x >> 32;
    const uint64_t y0 = (uint32_t)y, y1 = y >> 32;
    const uint64_t p11 = x1 * y1, p01 = x0 * y1;
    const uint64_t p10 = x1 * y0, p00 = x0 * y0;
    
    // 64-bit product + two 32-bit values
    const uint64_t middle = p10 + (p00 >> 32) + (uint32_t)p01;

    // 64-bit product + two 32-bit values
    r_hi = p11 + (middle >> 32) + (p01 >> 32);

    // Add LOW PART and lower half of MIDDLE PART
    return (middle << 32) | (uint32_t)p00;
}

really_inline value128 full_multiplication(uint64_t value1, uint64_t value2) {
  value128 answer;
#ifdef FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO
#ifdef _M_ARM64
  // ARM64 has native support for 64-bit multiplications, no need to emultate
  answer.high = __umulh(value1, value2);
  answer.low = value1 * value2;
#else
  answer.low = _umul128(value1, value2, &answer.high); // _umul128 not available on ARM64
#endif // _M_ARM64
#else // SIMDJSON_REGULAR_VISUAL_STUDIO
#ifdef __SIZEOF_INT128__ // this is what we have on most 32-bit systems
  __uint128_t r = ((__uint128_t)value1) * value2;
  answer.low = uint64_t(r);
  answer.high = uint64_t(r >> 64);
#else
  // fallback
  answer.low = Emulate64x64to128(answer.high, value1,  value2);
#endif
#endif
  return answer;
}

/* result might be undefined when input_num is zero */
inline int leading_zeroes(uint64_t input_num) {
#ifdef _MSC_VER
  unsigned long leading_zero = 0;
  // Search the mask data from most significant bit (MSB)
  // to least significant bit (LSB) for a set bit (1).
#ifdef _WIN64
  if (_BitScanReverse64(&leading_zero, input_num))
    return (int)(63 - leading_zero);
#else
  if (_BitScanReverse(&leading_zero, (uint32_t)(input_num >> 32)))
    return (int)(63 - (leading_zero + 32));
  if (_BitScanReverse(&leading_zero, (uint32_t)input_num))
    return (int)(63 - leading_zero);
#endif // _WIN64
#else
  return __builtin_clzll(input_num);
#endif // _MSC_VER
}

static inline bool is_integer(char c) {
  return (c >= '0' && c <= '9');
  // this gets compiled to (uint8_t)(c - '0') <= 9 on all decent compilers
}


/**
 * When mapping numbers from decimal to binary,
 * we go from w * 10^q to m * 2^p but we have
 * 10^q = 5^q * 2^q, so effectively
 * we are trying to match
 * w * 2^q * 5^q to m * 2^p. Thus the powers of two
 * are not a concern since they can be represented
 * exactly using the binary notation, only the powers of five
 * affect the binary significand.
 */ 

// Attempts to compute i * 10^(power) exactly; and if "negative" is
// true, negate the result.
// This function will only work in some cases, when it does not work, success is
// set to false. This should work *most of the time* (like 99% of the time).
// We assume that power is in the [FASTFLOAT_SMALLEST_POWER,
// FASTFLOAT_LARGEST_POWER] interval: the caller is responsible for this check.
really_inline double compute_float_64(int64_t power, uint64_t i, bool negative,
                                      bool *success) {

  // Precomputed powers of ten from 10^0 to 10^22. These
  // can be represented exactly using the double type.
  static const double power_of_ten[] = {
      1e0,  1e1,  1e2,  1e3,  1e4,  1e5,  1e6,  1e7,  1e8,  1e9,  1e10, 1e11,
      1e12, 1e13, 1e14, 1e15, 1e16, 1e17, 1e18, 1e19, 1e20, 1e21, 1e22};

  // The mantissas of powers of ten from -308 to 308, extended out to sixty four
  // bits. The array contains the powers of ten approximated
  // as a 64-bit mantissa. It goes from 10^FASTFLOAT_SMALLEST_POWER to
  // 10^FASTFLOAT_LARGEST_POWER (inclusively).
  // The mantissa is truncated, and
  // never rounded up. Uses about 5KB.
  static const uint64_t mantissa_64[] = {
    0xa5ced43b7e3e9188, 0xcf42894a5dce35ea,
    0x818995ce7aa0e1b2, 0xa1ebfb4219491a1f,
    0xca66fa129f9b60a6, 0xfd00b897478238d0,
    0x9e20735e8cb16382, 0xc5a890362fddbc62,
    0xf712b443bbd52b7b, 0x9a6bb0aa55653b2d,
    0xc1069cd4eabe89f8, 0xf148440a256e2c76,
    0x96cd2a865764dbca, 0xbc807527ed3e12bc,
    0xeba09271e88d976b, 0x93445b8731587ea3,
    0xb8157268fdae9e4c, 0xe61acf033d1a45df,
    0x8fd0c16206306bab, 0xb3c4f1ba87bc8696,
    0xe0b62e2929aba83c, 0x8c71dcd9ba0b4925,
    0xaf8e5410288e1b6f, 0xdb71e91432b1a24a,
    0x892731ac9faf056e, 0xab70fe17c79ac6ca,
    0xd64d3d9db981787d, 0x85f0468293f0eb4e,
    0xa76c582338ed2621, 0xd1476e2c07286faa,
    0x82cca4db847945ca, 0xa37fce126597973c,
    0xcc5fc196fefd7d0c, 0xff77b1fcbebcdc4f,
    0x9faacf3df73609b1, 0xc795830d75038c1d,
    0xf97ae3d0d2446f25, 0x9becce62836ac577,
    0xc2e801fb244576d5, 0xf3a20279ed56d48a,
    0x9845418c345644d6, 0xbe5691ef416bd60c,
    0xedec366b11c6cb8f, 0x94b3a202eb1c3f39,
    0xb9e08a83a5e34f07, 0xe858ad248f5c22c9,
    0x91376c36d99995be, 0xb58547448ffffb2d,
    0xe2e69915b3fff9f9, 0x8dd01fad907ffc3b,
    0xb1442798f49ffb4a, 0xdd95317f31c7fa1d,
    0x8a7d3eef7f1cfc52, 0xad1c8eab5ee43b66,
    0xd863b256369d4a40, 0x873e4f75e2224e68,
    0xa90de3535aaae202, 0xd3515c2831559a83,
    0x8412d9991ed58091, 0xa5178fff668ae0b6,
    0xce5d73ff402d98e3, 0x80fa687f881c7f8e,
    0xa139029f6a239f72, 0xc987434744ac874e,
    0xfbe9141915d7a922, 0x9d71ac8fada6c9b5,
    0xc4ce17b399107c22, 0xf6019da07f549b2b,
    0x99c102844f94e0fb, 0xc0314325637a1939,
    0xf03d93eebc589f88, 0x96267c7535b763b5,
    0xbbb01b9283253ca2, 0xea9c227723ee8bcb,
    0x92a1958a7675175f, 0xb749faed14125d36,
    0xe51c79a85916f484, 0x8f31cc0937ae58d2,
    0xb2fe3f0b8599ef07, 0xdfbdcece67006ac9,
    0x8bd6a141006042bd, 0xaecc49914078536d,
    0xda7f5bf590966848, 0x888f99797a5e012d,
    0xaab37fd7d8f58178, 0xd5605fcdcf32e1d6,
    0x855c3be0a17fcd26, 0xa6b34ad8c9dfc06f,
    0xd0601d8efc57b08b, 0x823c12795db6ce57,
    0xa2cb1717b52481ed, 0xcb7ddcdda26da268,
    0xfe5d54150b090b02, 0x9efa548d26e5a6e1,
    0xc6b8e9b0709f109a, 0xf867241c8cc6d4c0,
    0x9b407691d7fc44f8, 0xc21094364dfb5636,
    0xf294b943e17a2bc4, 0x979cf3ca6cec5b5a,
    0xbd8430bd08277231, 0xece53cec4a314ebd,
    0x940f4613ae5ed136, 0xb913179899f68584,
    0xe757dd7ec07426e5, 0x9096ea6f3848984f,
    0xb4bca50b065abe63, 0xe1ebce4dc7f16dfb,
    0x8d3360f09cf6e4bd, 0xb080392cc4349dec,
    0xdca04777f541c567, 0x89e42caaf9491b60,
    0xac5d37d5b79b6239, 0xd77485cb25823ac7,
    0x86a8d39ef77164bc, 0xa8530886b54dbdeb,
    0xd267caa862a12d66, 0x8380dea93da4bc60,
    0xa46116538d0deb78, 0xcd795be870516656,
    0x806bd9714632dff6, 0xa086cfcd97bf97f3,
    0xc8a883c0fdaf7df0, 0xfad2a4b13d1b5d6c,
    0x9cc3a6eec6311a63, 0xc3f490aa77bd60fc,
    0xf4f1b4d515acb93b, 0x991711052d8bf3c5,
    0xbf5cd54678eef0b6, 0xef340a98172aace4,
    0x9580869f0e7aac0e, 0xbae0a846d2195712,
    0xe998d258869facd7, 0x91ff83775423cc06,
    0xb67f6455292cbf08, 0xe41f3d6a7377eeca,
    0x8e938662882af53e, 0xb23867fb2a35b28d,
    0xdec681f9f4c31f31, 0x8b3c113c38f9f37e,
    0xae0b158b4738705e, 0xd98ddaee19068c76,
    0x87f8a8d4cfa417c9, 0xa9f6d30a038d1dbc,
    0xd47487cc8470652b, 0x84c8d4dfd2c63f3b,
    0xa5fb0a17c777cf09, 0xcf79cc9db955c2cc,
    0x81ac1fe293d599bf, 0xa21727db38cb002f,
    0xca9cf1d206fdc03b, 0xfd442e4688bd304a,
    0x9e4a9cec15763e2e, 0xc5dd44271ad3cdba,
    0xf7549530e188c128, 0x9a94dd3e8cf578b9,
    0xc13a148e3032d6e7, 0xf18899b1bc3f8ca1,
    0x96f5600f15a7b7e5, 0xbcb2b812db11a5de,
    0xebdf661791d60f56, 0x936b9fcebb25c995,
    0xb84687c269ef3bfb, 0xe65829b3046b0afa,
    0x8ff71a0fe2c2e6dc, 0xb3f4e093db73a093,
    0xe0f218b8d25088b8, 0x8c974f7383725573,
    0xafbd2350644eeacf, 0xdbac6c247d62a583,
    0x894bc396ce5da772, 0xab9eb47c81f5114f,
    0xd686619ba27255a2, 0x8613fd0145877585,
    0xa798fc4196e952e7, 0xd17f3b51fca3a7a0,
    0x82ef85133de648c4, 0xa3ab66580d5fdaf5,
    0xcc963fee10b7d1b3, 0xffbbcfe994e5c61f,
    0x9fd561f1fd0f9bd3, 0xc7caba6e7c5382c8,
    0xf9bd690a1b68637b, 0x9c1661a651213e2d,
    0xc31bfa0fe5698db8, 0xf3e2f893dec3f126,
    0x986ddb5c6b3a76b7, 0xbe89523386091465,
    0xee2ba6c0678b597f, 0x94db483840b717ef,
    0xba121a4650e4ddeb, 0xe896a0d7e51e1566,
    0x915e2486ef32cd60, 0xb5b5ada8aaff80b8,
    0xe3231912d5bf60e6, 0x8df5efabc5979c8f,
    0xb1736b96b6fd83b3, 0xddd0467c64bce4a0,
    0x8aa22c0dbef60ee4, 0xad4ab7112eb3929d,
    0xd89d64d57a607744, 0x87625f056c7c4a8b,
    0xa93af6c6c79b5d2d, 0xd389b47879823479,
    0x843610cb4bf160cb, 0xa54394fe1eedb8fe,
    0xce947a3da6a9273e, 0x811ccc668829b887,
    0xa163ff802a3426a8, 0xc9bcff6034c13052,
    0xfc2c3f3841f17c67, 0x9d9ba7832936edc0,
    0xc5029163f384a931, 0xf64335bcf065d37d,
    0x99ea0196163fa42e, 0xc06481fb9bcf8d39,
    0xf07da27a82c37088, 0x964e858c91ba2655,
    0xbbe226efb628afea, 0xeadab0aba3b2dbe5,
    0x92c8ae6b464fc96f, 0xb77ada0617e3bbcb,
    0xe55990879ddcaabd, 0x8f57fa54c2a9eab6,
    0xb32df8e9f3546564, 0xdff9772470297ebd,
    0x8bfbea76c619ef36, 0xaefae51477a06b03,
    0xdab99e59958885c4, 0x88b402f7fd75539b,
    0xaae103b5fcd2a881, 0xd59944a37c0752a2,
    0x857fcae62d8493a5, 0xa6dfbd9fb8e5b88e,
    0xd097ad07a71f26b2, 0x825ecc24c873782f,
    0xa2f67f2dfa90563b, 0xcbb41ef979346bca,
    0xfea126b7d78186bc, 0x9f24b832e6b0f436,
    0xc6ede63fa05d3143, 0xf8a95fcf88747d94,
    0x9b69dbe1b548ce7c, 0xc24452da229b021b,
    0xf2d56790ab41c2a2, 0x97c560ba6b0919a5,
    0xbdb6b8e905cb600f, 0xed246723473e3813,
    0x9436c0760c86e30b, 0xb94470938fa89bce,
    0xe7958cb87392c2c2, 0x90bd77f3483bb9b9,
    0xb4ecd5f01a4aa828, 0xe2280b6c20dd5232,
    0x8d590723948a535f, 0xb0af48ec79ace837,
    0xdcdb1b2798182244, 0x8a08f0f8bf0f156b,
    0xac8b2d36eed2dac5, 0xd7adf884aa879177,
    0x86ccbb52ea94baea, 0xa87fea27a539e9a5,
    0xd29fe4b18e88640e, 0x83a3eeeef9153e89,
    0xa48ceaaab75a8e2b, 0xcdb02555653131b6,
    0x808e17555f3ebf11, 0xa0b19d2ab70e6ed6,
    0xc8de047564d20a8b, 0xfb158592be068d2e,
    0x9ced737bb6c4183d, 0xc428d05aa4751e4c,
    0xf53304714d9265df, 0x993fe2c6d07b7fab,
    0xbf8fdb78849a5f96, 0xef73d256a5c0f77c,
    0x95a8637627989aad, 0xbb127c53b17ec159,
    0xe9d71b689dde71af, 0x9226712162ab070d,
    0xb6b00d69bb55c8d1, 0xe45c10c42a2b3b05,
    0x8eb98a7a9a5b04e3, 0xb267ed1940f1c61c,
    0xdf01e85f912e37a3, 0x8b61313bbabce2c6,
    0xae397d8aa96c1b77, 0xd9c7dced53c72255,
    0x881cea14545c7575, 0xaa242499697392d2,
    0xd4ad2dbfc3d07787, 0x84ec3c97da624ab4,
    0xa6274bbdd0fadd61, 0xcfb11ead453994ba,
    0x81ceb32c4b43fcf4, 0xa2425ff75e14fc31,
    0xcad2f7f5359a3b3e, 0xfd87b5f28300ca0d,
    0x9e74d1b791e07e48, 0xc612062576589dda,
    0xf79687aed3eec551, 0x9abe14cd44753b52,
    0xc16d9a0095928a27, 0xf1c90080baf72cb1,
    0x971da05074da7bee, 0xbce5086492111aea,
    0xec1e4a7db69561a5, 0x9392ee8e921d5d07,
    0xb877aa3236a4b449, 0xe69594bec44de15b,
    0x901d7cf73ab0acd9, 0xb424dc35095cd80f,
    0xe12e13424bb40e13, 0x8cbccc096f5088cb,
    0xafebff0bcb24aafe, 0xdbe6fecebdedd5be,
    0x89705f4136b4a597, 0xabcc77118461cefc,
    0xd6bf94d5e57a42bc, 0x8637bd05af6c69b5,
    0xa7c5ac471b478423, 0xd1b71758e219652b,
    0x83126e978d4fdf3b, 0xa3d70a3d70a3d70a,
    0xcccccccccccccccc, 0x8000000000000000,
    0xa000000000000000, 0xc800000000000000,
    0xfa00000000000000, 0x9c40000000000000,
    0xc350000000000000, 0xf424000000000000,
    0x9896800000000000, 0xbebc200000000000,
    0xee6b280000000000, 0x9502f90000000000,
    0xba43b74000000000, 0xe8d4a51000000000,
    0x9184e72a00000000, 0xb5e620f480000000,
    0xe35fa931a0000000, 0x8e1bc9bf04000000,
    0xb1a2bc2ec5000000, 0xde0b6b3a76400000,
    0x8ac7230489e80000, 0xad78ebc5ac620000,
    0xd8d726b7177a8000, 0x878678326eac9000,
    0xa968163f0a57b400, 0xd3c21bcecceda100,
    0x84595161401484a0, 0xa56fa5b99019a5c8,
    0xcecb8f27f4200f3a, 0x813f3978f8940984,
    0xa18f07d736b90be5, 0xc9f2c9cd04674ede,
    0xfc6f7c4045812296, 0x9dc5ada82b70b59d,
    0xc5371912364ce305, 0xf684df56c3e01bc6,
    0x9a130b963a6c115c, 0xc097ce7bc90715b3,
    0xf0bdc21abb48db20, 0x96769950b50d88f4,
    0xbc143fa4e250eb31, 0xeb194f8e1ae525fd,
    0x92efd1b8d0cf37be, 0xb7abc627050305ad,
    0xe596b7b0c643c719, 0x8f7e32ce7bea5c6f,
    0xb35dbf821ae4f38b, 0xe0352f62a19e306e,
    0x8c213d9da502de45, 0xaf298d050e4395d6,
    0xdaf3f04651d47b4c, 0x88d8762bf324cd0f,
    0xab0e93b6efee0053, 0xd5d238a4abe98068,
    0x85a36366eb71f041, 0xa70c3c40a64e6c51,
    0xd0cf4b50cfe20765, 0x82818f1281ed449f,
    0xa321f2d7226895c7, 0xcbea6f8ceb02bb39,
    0xfee50b7025c36a08, 0x9f4f2726179a2245,
    0xc722f0ef9d80aad6, 0xf8ebad2b84e0d58b,
    0x9b934c3b330c8577, 0xc2781f49ffcfa6d5,
    0xf316271c7fc3908a, 0x97edd871cfda3a56,
    0xbde94e8e43d0c8ec, 0xed63a231d4c4fb27,
    0x945e455f24fb1cf8, 0xb975d6b6ee39e436,
    0xe7d34c64a9c85d44, 0x90e40fbeea1d3a4a,
    0xb51d13aea4a488dd, 0xe264589a4dcdab14,
    0x8d7eb76070a08aec, 0xb0de65388cc8ada8,
    0xdd15fe86affad912, 0x8a2dbf142dfcc7ab,
    0xacb92ed9397bf996, 0xd7e77a8f87daf7fb,
    0x86f0ac99b4e8dafd, 0xa8acd7c0222311bc,
    0xd2d80db02aabd62b, 0x83c7088e1aab65db,
    0xa4b8cab1a1563f52, 0xcde6fd5e09abcf26,
    0x80b05e5ac60b6178, 0xa0dc75f1778e39d6,
    0xc913936dd571c84c, 0xfb5878494ace3a5f,
    0x9d174b2dcec0e47b, 0xc45d1df942711d9a,
    0xf5746577930d6500, 0x9968bf6abbe85f20,
    0xbfc2ef456ae276e8, 0xefb3ab16c59b14a2,
    0x95d04aee3b80ece5, 0xbb445da9ca61281f,
    0xea1575143cf97226, 0x924d692ca61be758,
    0xb6e0c377cfa2e12e, 0xe498f455c38b997a,
    0x8edf98b59a373fec, 0xb2977ee300c50fe7,
    0xdf3d5e9bc0f653e1, 0x8b865b215899f46c,
    0xae67f1e9aec07187, 0xda01ee641a708de9,
    0x884134fe908658b2, 0xaa51823e34a7eede,
    0xd4e5e2cdc1d1ea96, 0x850fadc09923329e,
    0xa6539930bf6bff45, 0xcfe87f7cef46ff16,
    0x81f14fae158c5f6e, 0xa26da3999aef7749,
    0xcb090c8001ab551c, 0xfdcb4fa002162a63,
    0x9e9f11c4014dda7e, 0xc646d63501a1511d,
    0xf7d88bc24209a565, 0x9ae757596946075f,
    0xc1a12d2fc3978937, 0xf209787bb47d6b84,
    0x9745eb4d50ce6332, 0xbd176620a501fbff,
    0xec5d3fa8ce427aff, 0x93ba47c980e98cdf,
    0xb8a8d9bbe123f017, 0xe6d3102ad96cec1d,
    0x9043ea1ac7e41392, 0xb454e4a179dd1877,
    0xe16a1dc9d8545e94, 0x8ce2529e2734bb1d,
    0xb01ae745b101e9e4, 0xdc21a1171d42645d,
    0x899504ae72497eba, 0xabfa45da0edbde69,
    0xd6f8d7509292d603, 0x865b86925b9bc5c2,
    0xa7f26836f282b732, 0xd1ef0244af2364ff,
    0x8335616aed761f1f, 0xa402b9c5a8d3a6e7,
    0xcd036837130890a1, 0x802221226be55a64,
    0xa02aa96b06deb0fd, 0xc83553c5c8965d3d,
    0xfa42a8b73abbf48c, 0x9c69a97284b578d7,
    0xc38413cf25e2d70d, 0xf46518c2ef5b8cd1,
    0x98bf2f79d5993802, 0xbeeefb584aff8603,
    0xeeaaba2e5dbf6784, 0x952ab45cfa97a0b2,
    0xba756174393d88df, 0xe912b9d1478ceb17,
    0x91abb422ccb812ee, 0xb616a12b7fe617aa,
    0xe39c49765fdf9d94, 0x8e41ade9fbebc27d,
    0xb1d219647ae6b31c, 0xde469fbd99a05fe3,
    0x8aec23d680043bee, 0xada72ccc20054ae9,
    0xd910f7ff28069da4, 0x87aa9aff79042286,
    0xa99541bf57452b28, 0xd3fa922f2d1675f2,
    0x847c9b5d7c2e09b7, 0xa59bc234db398c25,
    0xcf02b2c21207ef2e, 0x8161afb94b44f57d,
    0xa1ba1ba79e1632dc, 0xca28a291859bbf93,
    0xfcb2cb35e702af78, 0x9defbf01b061adab,
    0xc56baec21c7a1916, 0xf6c69a72a3989f5b,
    0x9a3c2087a63f6399, 0xc0cb28a98fcf3c7f,
    0xf0fdf2d3f3c30b9f, 0x969eb7c47859e743,
    0xbc4665b596706114, 0xeb57ff22fc0c7959,
    0x9316ff75dd87cbd8, 0xb7dcbf5354e9bece,
    0xe5d3ef282a242e81, 0x8fa475791a569d10,
    0xb38d92d760ec4455, 0xe070f78d3927556a,
    0x8c469ab843b89562, 0xaf58416654a6babb,
    0xdb2e51bfe9d0696a, 0x88fcf317f22241e2,
    0xab3c2fddeeaad25a, 0xd60b3bd56a5586f1,
    0x85c7056562757456, 0xa738c6bebb12d16c,
    0xd106f86e69d785c7, 0x82a45b450226b39c,
    0xa34d721642b06084, 0xcc20ce9bd35c78a5,
    0xff290242c83396ce, 0x9f79a169bd203e41,
    0xc75809c42c684dd1, 0xf92e0c3537826145,
    0x9bbcc7a142b17ccb, 0xc2abf989935ddbfe,
    0xf356f7ebf83552fe, 0x98165af37b2153de,
    0xbe1bf1b059e9a8d6, 0xeda2ee1c7064130c,
    0x9485d4d1c63e8be7, 0xb9a74a0637ce2ee1,
    0xe8111c87c5c1ba99, 0x910ab1d4db9914a0,
    0xb54d5e4a127f59c8, 0xe2a0b5dc971f303a,
    0x8da471a9de737e24, 0xb10d8e1456105dad,
    0xdd50f1996b947518, 0x8a5296ffe33cc92f,
    0xace73cbfdc0bfb7b, 0xd8210befd30efa5a,
    0x8714a775e3e95c78, 0xa8d9d1535ce3b396,
    0xd31045a8341ca07c, 0x83ea2b892091e44d,
    0xa4e4b66b68b65d60, 0xce1de40642e3f4b9,
    0x80d2ae83e9ce78f3, 0xa1075a24e4421730,
    0xc94930ae1d529cfc, 0xfb9b7cd9a4a7443c,
    0x9d412e0806e88aa5, 0xc491798a08a2ad4e,
    0xf5b5d7ec8acb58a2, 0x9991a6f3d6bf1765,
    0xbff610b0cc6edd3f, 0xeff394dcff8a948e,
    0x95f83d0a1fb69cd9, 0xbb764c4ca7a4440f,
    0xea53df5fd18d5513, 0x92746b9be2f8552c,
    0xb7118682dbb66a77, 0xe4d5e82392a40515,
    0x8f05b1163ba6832d, 0xb2c71d5bca9023f8,
    0xdf78e4b2bd342cf6, 0x8bab8eefb6409c1a,
    0xae9672aba3d0c320, 0xda3c0f568cc4f3e8,
    0x8865899617fb1871, 0xaa7eebfb9df9de8d,
    0xd51ea6fa85785631, 0x8533285c936b35de,
    0xa67ff273b8460356, 0xd01fef10a657842c,
    0x8213f56a67f6b29b, 0xa298f2c501f45f42,
    0xcb3f2f7642717713, 0xfe0efb53d30dd4d7,
    0x9ec95d1463e8a506, 0xc67bb4597ce2ce48,
    0xf81aa16fdc1b81da, 0x9b10a4e5e9913128,
    0xc1d4ce1f63f57d72, 0xf24a01a73cf2dccf,
    0x976e41088617ca01, 0xbd49d14aa79dbc82,
    0xec9c459d51852ba2, 0x93e1ab8252f33b45,
    0xb8da1662e7b00a17, 0xe7109bfba19c0c9d,
    0x906a617d450187e2, 0xb484f9dc9641e9da,
    0xe1a63853bbd26451, 0x8d07e33455637eb2,
    0xb049dc016abc5e5f, 0xdc5c5301c56b75f7,
    0x89b9b3e11b6329ba, 0xac2820d9623bf429,
    0xd732290fbacaf133, 0x867f59a9d4bed6c0,
    0xa81f301449ee8c70, 0xd226fc195c6a2f8c,
    0x83585d8fd9c25db7, 0xa42e74f3d032f525,
    0xcd3a1230c43fb26f, 0x80444b5e7aa7cf85,
    0xa0555e361951c366, 0xc86ab5c39fa63440,
    0xfa856334878fc150, 0x9c935e00d4b9d8d2,
    0xc3b8358109e84f07, 0xf4a642e14c6262c8,
    0x98e7e9cccfbd7dbd, 0xbf21e44003acdd2c,
    0xeeea5d5004981478, 0x95527a5202df0ccb,
    0xbaa718e68396cffd, 0xe950df20247c83fd,
    0x91d28b7416cdd27e, 0xb6472e511c81471d,
    0xe3d8f9e563a198e5, 0x8e679c2f5e44ff8f};
  // A complement to mantissa_64
  // complete to a 128-bit mantissa.
  // Uses about 5KB but is rarely accessed.
  static const uint64_t mantissa_128[] = {
    0x419ea3bd35385e2d, 0x52064cac828675b9,
    0x7343efebd1940993, 0x1014ebe6c5f90bf8,
    0xd41a26e077774ef6, 0x8920b098955522b4,
    0x55b46e5f5d5535b0, 0xeb2189f734aa831d,
    0xa5e9ec7501d523e4, 0x47b233c92125366e,
    0x999ec0bb696e840a, 0xc00670ea43ca250d,
    0x380406926a5e5728, 0xc605083704f5ecf2,
    0xf7864a44c633682e, 0x7ab3ee6afbe0211d,
    0x5960ea05bad82964, 0x6fb92487298e33bd,
    0xa5d3b6d479f8e056, 0x8f48a4899877186c,
    0x331acdabfe94de87, 0x9ff0c08b7f1d0b14,
    0x7ecf0ae5ee44dd9, 0xc9e82cd9f69d6150,
    0xbe311c083a225cd2, 0x6dbd630a48aaf406,
    0x92cbbccdad5b108, 0x25bbf56008c58ea5,
    0xaf2af2b80af6f24e, 0x1af5af660db4aee1,
    0x50d98d9fc890ed4d, 0xe50ff107bab528a0,
    0x1e53ed49a96272c8, 0x25e8e89c13bb0f7a,
    0x77b191618c54e9ac, 0xd59df5b9ef6a2417,
    0x4b0573286b44ad1d, 0x4ee367f9430aec32,
    0x229c41f793cda73f, 0x6b43527578c1110f,
    0x830a13896b78aaa9, 0x23cc986bc656d553,
    0x2cbfbe86b7ec8aa8, 0x7bf7d71432f3d6a9,
    0xdaf5ccd93fb0cc53, 0xd1b3400f8f9cff68,
    0x23100809b9c21fa1, 0xabd40a0c2832a78a,
    0x16c90c8f323f516c, 0xae3da7d97f6792e3,
    0x99cd11cfdf41779c, 0x40405643d711d583,
    0x482835ea666b2572, 0xda3243650005eecf,
    0x90bed43e40076a82, 0x5a7744a6e804a291,
    0x711515d0a205cb36, 0xd5a5b44ca873e03,
    0xe858790afe9486c2, 0x626e974dbe39a872,
    0xfb0a3d212dc8128f, 0x7ce66634bc9d0b99,
    0x1c1fffc1ebc44e80, 0xa327ffb266b56220,
    0x4bf1ff9f0062baa8, 0x6f773fc3603db4a9,
    0xcb550fb4384d21d3, 0x7e2a53a146606a48,
    0x2eda7444cbfc426d, 0xfa911155fefb5308,
    0x793555ab7eba27ca, 0x4bc1558b2f3458de,
    0x9eb1aaedfb016f16, 0x465e15a979c1cadc,
    0xbfacd89ec191ec9, 0xcef980ec671f667b,
    0x82b7e12780e7401a, 0xd1b2ecb8b0908810,
    0x861fa7e6dcb4aa15, 0x67a791e093e1d49a,
    0xe0c8bb2c5c6d24e0, 0x58fae9f773886e18,
    0xaf39a475506a899e, 0x6d8406c952429603,
    0xc8e5087ba6d33b83, 0xfb1e4a9a90880a64,
    0x5cf2eea09a55067f, 0xf42faa48c0ea481e,
    0xf13b94daf124da26, 0x76c53d08d6b70858,
    0x54768c4b0c64ca6e, 0xa9942f5dcf7dfd09,
    0xd3f93b35435d7c4c, 0xc47bc5014a1a6daf,
    0x359ab6419ca1091b, 0xc30163d203c94b62,
    0x79e0de63425dcf1d, 0x985915fc12f542e4,
    0x3e6f5b7b17b2939d, 0xa705992ceecf9c42,
    0x50c6ff782a838353, 0xa4f8bf5635246428,
    0x871b7795e136be99, 0x28e2557b59846e3f,
    0x331aeada2fe589cf, 0x3ff0d2c85def7621,
    0xfed077a756b53a9, 0xd3e8495912c62894,
    0x64712dd7abbbd95c, 0xbd8d794d96aacfb3,
    0xecf0d7a0fc5583a0, 0xf41686c49db57244,
    0x311c2875c522ced5, 0x7d633293366b828b,
    0xae5dff9c02033197, 0xd9f57f830283fdfc,
    0xd072df63c324fd7b, 0x4247cb9e59f71e6d,
    0x52d9be85f074e608, 0x67902e276c921f8b,
    0xba1cd8a3db53b6, 0x80e8a40eccd228a4,
    0x6122cd128006b2cd, 0x796b805720085f81,
    0xcbe3303674053bb0, 0xbedbfc4411068a9c,
    0xee92fb5515482d44, 0x751bdd152d4d1c4a,
    0xd262d45a78a0635d, 0x86fb897116c87c34,
    0xd45d35e6ae3d4da0, 0x8974836059cca109,
    0x2bd1a438703fc94b, 0x7b6306a34627ddcf,
    0x1a3bc84c17b1d542, 0x20caba5f1d9e4a93,
    0x547eb47b7282ee9c, 0xe99e619a4f23aa43,
    0x6405fa00e2ec94d4, 0xde83bc408dd3dd04,
    0x9624ab50b148d445, 0x3badd624dd9b0957,
    0xe54ca5d70a80e5d6, 0x5e9fcf4ccd211f4c,
    0x7647c3200069671f, 0x29ecd9f40041e073,
    0xf468107100525890, 0x7182148d4066eeb4,
    0xc6f14cd848405530, 0xb8ada00e5a506a7c,
    0xa6d90811f0e4851c, 0x908f4a166d1da663,
    0x9a598e4e043287fe, 0x40eff1e1853f29fd,
    0xd12bee59e68ef47c, 0x82bb74f8301958ce,
    0xe36a52363c1faf01, 0xdc44e6c3cb279ac1,
    0x29ab103a5ef8c0b9, 0x7415d448f6b6f0e7,
    0x111b495b3464ad21, 0xcab10dd900beec34,
    0x3d5d514f40eea742, 0xcb4a5a3112a5112,
    0x47f0e785eaba72ab, 0x59ed216765690f56,
    0x306869c13ec3532c, 0x1e414218c73a13fb,
    0xe5d1929ef90898fa, 0xdf45f746b74abf39,
    0x6b8bba8c328eb783, 0x66ea92f3f326564,
    0xc80a537b0efefebd, 0xbd06742ce95f5f36,
    0x2c48113823b73704, 0xf75a15862ca504c5,
    0x9a984d73dbe722fb, 0xc13e60d0d2e0ebba,
    0x318df905079926a8, 0xfdf17746497f7052,
    0xfeb6ea8bedefa633, 0xfe64a52ee96b8fc0,
    0x3dfdce7aa3c673b0, 0x6bea10ca65c084e,
    0x486e494fcff30a62, 0x5a89dba3c3efccfa,
    0xf89629465a75e01c, 0xf6bbb397f1135823,
    0x746aa07ded582e2c, 0xa8c2a44eb4571cdc,
    0x92f34d62616ce413, 0x77b020baf9c81d17,
    0xace1474dc1d122e, 0xd819992132456ba,
    0x10e1fff697ed6c69, 0xca8d3ffa1ef463c1,
    0xbd308ff8a6b17cb2, 0xac7cb3f6d05ddbde,
    0x6bcdf07a423aa96b, 0x86c16c98d2c953c6,
    0xe871c7bf077ba8b7, 0x11471cd764ad4972,
    0xd598e40d3dd89bcf, 0x4aff1d108d4ec2c3,
    0xcedf722a585139ba, 0xc2974eb4ee658828,
    0x733d226229feea32, 0x806357d5a3f525f,
    0xca07c2dcb0cf26f7, 0xfc89b393dd02f0b5,
    0xbbac2078d443ace2, 0xd54b944b84aa4c0d,
    0xa9e795e65d4df11, 0x4d4617b5ff4a16d5,
    0x504bced1bf8e4e45, 0xe45ec2862f71e1d6,
    0x5d767327bb4e5a4c, 0x3a6a07f8d510f86f,
    0x890489f70a55368b, 0x2b45ac74ccea842e,
    0x3b0b8bc90012929d, 0x9ce6ebb40173744,
    0xcc420a6a101d0515, 0x9fa946824a12232d,
    0x47939822dc96abf9, 0x59787e2b93bc56f7,
    0x57eb4edb3c55b65a, 0xede622920b6b23f1,
    0xe95fab368e45eced, 0x11dbcb0218ebb414,
    0xd652bdc29f26a119, 0x4be76d3346f0495f,
    0x6f70a4400c562ddb, 0xcb4ccd500f6bb952,
    0x7e2000a41346a7a7, 0x8ed400668c0c28c8,
    0x728900802f0f32fa, 0x4f2b40a03ad2ffb9,
    0xe2f610c84987bfa8, 0xdd9ca7d2df4d7c9,
    0x91503d1c79720dbb, 0x75a44c6397ce912a,
    0xc986afbe3ee11aba, 0xfbe85badce996168,
    0xfae27299423fb9c3, 0xdccd879fc967d41a,
    0x5400e987bbc1c920, 0x290123e9aab23b68,
    0xf9a0b6720aaf6521, 0xf808e40e8d5b3e69,
    0xb60b1d1230b20e04, 0xb1c6f22b5e6f48c2,
    0x1e38aeb6360b1af3, 0x25c6da63c38de1b0,
    0x579c487e5a38ad0e, 0x2d835a9df0c6d851,
    0xf8e431456cf88e65, 0x1b8e9ecb641b58ff,
    0xe272467e3d222f3f, 0x5b0ed81dcc6abb0f,
    0x98e947129fc2b4e9, 0x3f2398d747b36224,
    0x8eec7f0d19a03aad, 0x1953cf68300424ac,
    0x5fa8c3423c052dd7, 0x3792f412cb06794d,
    0xe2bbd88bbee40bd0, 0x5b6aceaeae9d0ec4,
    0xf245825a5a445275, 0xeed6e2f0f0d56712,
    0x55464dd69685606b, 0xaa97e14c3c26b886,
    0xd53dd99f4b3066a8, 0xe546a8038efe4029,
    0xde98520472bdd033, 0x963e66858f6d4440,
    0xdde7001379a44aa8, 0x5560c018580d5d52,
    0xaab8f01e6e10b4a6, 0xcab3961304ca70e8,
    0x3d607b97c5fd0d22, 0x8cb89a7db77c506a,
    0x77f3608e92adb242, 0x55f038b237591ed3,
    0x6b6c46dec52f6688, 0x2323ac4b3b3da015,
    0xabec975e0a0d081a, 0x96e7bd358c904a21,
    0x7e50d64177da2e54, 0xdde50bd1d5d0b9e9,
    0x955e4ec64b44e864, 0xbd5af13bef0b113e,
    0xecb1ad8aeacdd58e, 0x67de18eda5814af2,
    0x80eacf948770ced7, 0xa1258379a94d028d,
    0x96ee45813a04330, 0x8bca9d6e188853fc,
    0x775ea264cf55347d, 0x95364afe032a819d,
    0x3a83ddbd83f52204, 0xc4926a9672793542,
    0x75b7053c0f178293, 0x5324c68b12dd6338,
    0xd3f6fc16ebca5e03, 0x88f4bb1ca6bcf584,
    0x2b31e9e3d06c32e5, 0x3aff322e62439fcf,
    0x9befeb9fad487c2, 0x4c2ebe687989a9b3,
    0xf9d37014bf60a10, 0x538484c19ef38c94,
    0x2865a5f206b06fb9, 0xf93f87b7442e45d3,
    0xf78f69a51539d748, 0xb573440e5a884d1b,
    0x31680a88f8953030, 0xfdc20d2b36ba7c3d,
    0x3d32907604691b4c, 0xa63f9a49c2c1b10f,
    0xfcf80dc33721d53, 0xd3c36113404ea4a8,
    0x645a1cac083126e9, 0x3d70a3d70a3d70a3,
    0xcccccccccccccccc, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x4000000000000000,
    0x5000000000000000, 0xa400000000000000,
    0x4d00000000000000, 0xf020000000000000,
    0x6c28000000000000, 0xc732000000000000,
    0x3c7f400000000000, 0x4b9f100000000000,
    0x1e86d40000000000, 0x1314448000000000,
    0x17d955a000000000, 0x5dcfab0800000000,
    0x5aa1cae500000000, 0xf14a3d9e40000000,
    0x6d9ccd05d0000000, 0xe4820023a2000000,
    0xdda2802c8a800000, 0xd50b2037ad200000,
    0x4526f422cc340000, 0x9670b12b7f410000,
    0x3c0cdd765f114000, 0xa5880a69fb6ac800,
    0x8eea0d047a457a00, 0x72a4904598d6d880,
    0x47a6da2b7f864750, 0x999090b65f67d924,
    0xfff4b4e3f741cf6d, 0xbff8f10e7a8921a4,
    0xaff72d52192b6a0d, 0x9bf4f8a69f764490,
    0x2f236d04753d5b4, 0x1d762422c946590,
    0x424d3ad2b7b97ef5, 0xd2e0898765a7deb2,
    0x63cc55f49f88eb2f, 0x3cbf6b71c76b25fb,
    0x8bef464e3945ef7a, 0x97758bf0e3cbb5ac,
    0x3d52eeed1cbea317, 0x4ca7aaa863ee4bdd,
    0x8fe8caa93e74ef6a, 0xb3e2fd538e122b44,
    0x60dbbca87196b616, 0xbc8955e946fe31cd,
    0x6babab6398bdbe41, 0xc696963c7eed2dd1,
    0xfc1e1de5cf543ca2, 0x3b25a55f43294bcb,
    0x49ef0eb713f39ebe, 0x6e3569326c784337,
    0x49c2c37f07965404, 0xdc33745ec97be906,
    0x69a028bb3ded71a3, 0xc40832ea0d68ce0c,
    0xf50a3fa490c30190, 0x792667c6da79e0fa,
    0x577001b891185938, 0xed4c0226b55e6f86,
    0x544f8158315b05b4, 0x696361ae3db1c721,
    0x3bc3a19cd1e38e9, 0x4ab48a04065c723,
    0x62eb0d64283f9c76, 0x3ba5d0bd324f8394,
    0xca8f44ec7ee36479, 0x7e998b13cf4e1ecb,
    0x9e3fedd8c321a67e, 0xc5cfe94ef3ea101e,
    0xbba1f1d158724a12, 0x2a8a6e45ae8edc97,
    0xf52d09d71a3293bd, 0x593c2626705f9c56,
    0x6f8b2fb00c77836c, 0xb6dfb9c0f956447,
    0x4724bd4189bd5eac, 0x58edec91ec2cb657,
    0x2f2967b66737e3ed, 0xbd79e0d20082ee74,
    0xecd8590680a3aa11, 0xe80e6f4820cc9495,
    0x3109058d147fdcdd, 0xbd4b46f0599fd415,
    0x6c9e18ac7007c91a, 0x3e2cf6bc604ddb0,
    0x84db8346b786151c, 0xe612641865679a63,
    0x4fcb7e8f3f60c07e, 0xe3be5e330f38f09d,
    0x5cadf5bfd3072cc5, 0x73d9732fc7c8f7f6,
    0x2867e7fddcdd9afa, 0xb281e1fd541501b8,
    0x1f225a7ca91a4226, 0x3375788de9b06958,
    0x52d6b1641c83ae, 0xc0678c5dbd23a49a,
    0xf840b7ba963646e0, 0xb650e5a93bc3d898,
    0xa3e51f138ab4cebe, 0xc66f336c36b10137,
    0xb80b0047445d4184, 0xa60dc059157491e5,
    0x87c89837ad68db2f, 0x29babe4598c311fb,
    0xf4296dd6fef3d67a, 0x1899e4a65f58660c,
    0x5ec05dcff72e7f8f, 0x76707543f4fa1f73,
    0x6a06494a791c53a8, 0x487db9d17636892,
    0x45a9d2845d3c42b6, 0xb8a2392ba45a9b2,
    0x8e6cac7768d7141e, 0x3207d795430cd926,
    0x7f44e6bd49e807b8, 0x5f16206c9c6209a6,
    0x36dba887c37a8c0f, 0xc2494954da2c9789,
    0xf2db9baa10b7bd6c, 0x6f92829494e5acc7,
    0xcb772339ba1f17f9, 0xff2a760414536efb,
    0xfef5138519684aba, 0x7eb258665fc25d69,
    0xef2f773ffbd97a61, 0xaafb550ffacfd8fa,
    0x95ba2a53f983cf38, 0xdd945a747bf26183,
    0x94f971119aeef9e4, 0x7a37cd5601aab85d,
    0xac62e055c10ab33a, 0x577b986b314d6009,
    0xed5a7e85fda0b80b, 0x14588f13be847307,
    0x596eb2d8ae258fc8, 0x6fca5f8ed9aef3bb,
    0x25de7bb9480d5854, 0xaf561aa79a10ae6a,
    0x1b2ba1518094da04, 0x90fb44d2f05d0842,
    0x353a1607ac744a53, 0x42889b8997915ce8,
    0x69956135febada11, 0x43fab9837e699095,
    0x94f967e45e03f4bb, 0x1d1be0eebac278f5,
    0x6462d92a69731732, 0x7d7b8f7503cfdcfe,
    0x5cda735244c3d43e, 0x3a0888136afa64a7,
    0x88aaa1845b8fdd0, 0x8aad549e57273d45,
    0x36ac54e2f678864b, 0x84576a1bb416a7dd,
    0x656d44a2a11c51d5, 0x9f644ae5a4b1b325,
    0x873d5d9f0dde1fee, 0xa90cb506d155a7ea,
    0x9a7f12442d588f2, 0xc11ed6d538aeb2f,
    0x8f1668c8a86da5fa, 0xf96e017d694487bc,
    0x37c981dcc395a9ac, 0x85bbe253f47b1417,
    0x93956d7478ccec8e, 0x387ac8d1970027b2,
    0x6997b05fcc0319e, 0x441fece3bdf81f03,
    0xd527e81cad7626c3, 0x8a71e223d8d3b074,
    0xf6872d5667844e49, 0xb428f8ac016561db,
    0xe13336d701beba52, 0xecc0024661173473,
    0x27f002d7f95d0190, 0x31ec038df7b441f4,
    0x7e67047175a15271, 0xf0062c6e984d386,
    0x52c07b78a3e60868, 0xa7709a56ccdf8a82,
    0x88a66076400bb691, 0x6acff893d00ea435,
    0x583f6b8c4124d43, 0xc3727a337a8b704a,
    0x744f18c0592e4c5c, 0x1162def06f79df73,
    0x8addcb5645ac2ba8, 0x6d953e2bd7173692,
    0xc8fa8db6ccdd0437, 0x1d9c9892400a22a2,
    0x2503beb6d00cab4b, 0x2e44ae64840fd61d,
    0x5ceaecfed289e5d2, 0x7425a83e872c5f47,
    0xd12f124e28f77719, 0x82bd6b70d99aaa6f,
    0x636cc64d1001550b, 0x3c47f7e05401aa4e,
    0x65acfaec34810a71, 0x7f1839a741a14d0d,
    0x1ede48111209a050, 0x934aed0aab460432,
    0xf81da84d5617853f, 0x36251260ab9d668e,
    0xc1d72b7c6b426019, 0xb24cf65b8612f81f,
    0xdee033f26797b627, 0x169840ef017da3b1,
    0x8e1f289560ee864e, 0xf1a6f2bab92a27e2,
    0xae10af696774b1db, 0xacca6da1e0a8ef29,
    0x17fd090a58d32af3, 0xddfc4b4cef07f5b0,
    0x4abdaf101564f98e, 0x9d6d1ad41abe37f1,
    0x84c86189216dc5ed, 0x32fd3cf5b4e49bb4,
    0x3fbc8c33221dc2a1, 0xfabaf3feaa5334a,
    0x29cb4d87f2a7400e, 0x743e20e9ef511012,
    0x914da9246b255416, 0x1ad089b6c2f7548e,
    0xa184ac2473b529b1, 0xc9e5d72d90a2741e,
    0x7e2fa67c7a658892, 0xddbb901b98feeab7,
    0x552a74227f3ea565, 0xd53a88958f87275f,
    0x8a892abaf368f137, 0x2d2b7569b0432d85,
    0x9c3b29620e29fc73, 0x8349f3ba91b47b8f,
    0x241c70a936219a73, 0xed238cd383aa0110,
    0xf4363804324a40aa, 0xb143c6053edcd0d5,
    0xdd94b7868e94050a, 0xca7cf2b4191c8326,
    0xfd1c2f611f63a3f0, 0xbc633b39673c8cec,
    0xd5be0503e085d813, 0x4b2d8644d8a74e18,
    0xddf8e7d60ed1219e, 0xcabb90e5c942b503,
    0x3d6a751f3b936243, 0xcc512670a783ad4,
    0x27fb2b80668b24c5, 0xb1f9f660802dedf6,
    0x5e7873f8a0396973, 0xdb0b487b6423e1e8,
    0x91ce1a9a3d2cda62, 0x7641a140cc7810fb,
    0xa9e904c87fcb0a9d, 0x546345fa9fbdcd44,
    0xa97c177947ad4095, 0x49ed8eabcccc485d,
    0x5c68f256bfff5a74, 0x73832eec6fff3111,
    0xc831fd53c5ff7eab, 0xba3e7ca8b77f5e55,
    0x28ce1bd2e55f35eb, 0x7980d163cf5b81b3,
    0xd7e105bcc332621f, 0x8dd9472bf3fefaa7,
    0xb14f98f6f0feb951, 0x6ed1bf9a569f33d3,
    0xa862f80ec4700c8, 0xcd27bb612758c0fa,
    0x8038d51cb897789c, 0xe0470a63e6bd56c3,
    0x1858ccfce06cac74, 0xf37801e0c43ebc8,
    0xd30560258f54e6ba, 0x47c6b82ef32a2069,
    0x4cdc331d57fa5441, 0xe0133fe4adf8e952,
    0x58180fddd97723a6, 0x570f09eaa7ea7648,};

  // we start with a fast path
  // It was described in
  // Clinger WD. How to read floating point numbers accurately.
  // ACM SIGPLAN Notices. 1990
#if (FLT_EVAL_METHOD != 1) && (FLT_EVAL_METHOD != 0)
  // we do not trust the divisor
  if (0 <= power && power <= 22 && i <= 9007199254740991) {
#else
  if (-22 <= power && power <= 22 && i <= 9007199254740991) {
#endif
    // convert the integer into a double. This is lossless since
    // 0 <= i <= 2^53 - 1.
    double d = double(i);
    //
    // The general idea is as follows.
    // If 0 <= s < 2^53 and if 10^0 <= p <= 10^22 then
    // 1) Both s and p can be represented exactly as 64-bit floating-point
    // values
    // (binary64).
    // 2) Because s and p can be represented exactly as floating-point values,
    // then s * p
    // and s / p will produce correctly rounded values.
    //
    if (power < 0) {
      d = d / power_of_ten[-power];
    } else {
      d = d * power_of_ten[power];
    }
    if (negative) {
      d = -d;
    }
    *success = true;
    return d;
  }
  // When 22 < power && power <  22 + 16, we could
  // hope for another, secondary fast path.  It wa
  // described by David M. Gay in  "Correctly rounded
  // binary-decimal and decimal-binary conversions." (1990)
  // If you need to compute i * 10^(22 + x) for x < 16,
  // first compute i * 10^x, if you know that result is exact
  // (e.g., when i * 10^x < 2^53),
  // then you can still proceed and do (i * 10^x) * 10^22.
  // Is this worth your time?
  // You need  22 < power *and* power <  22 + 16 *and* (i * 10^(x-22) < 2^53)
  // for this second fast path to work.
  // If you you have 22 < power *and* power <  22 + 16, and then you
  // optimistically compute "i * 10^(x-22)", there is still a chance that you
  // have wasted your time if i * 10^(x-22) >= 2^53. It makes the use cases of
  // this optimization maybe less common than we would like. Source:
  // http://www.exploringbinary.com/fast-path-decimal-to-floating-point-conversion/
  // also used in RapidJSON: https://rapidjson.org/strtod_8h_source.html



  // The fast path has now failed, so we are failing back on the slower path.

  // In the slow path, we need to adjust i so that it is > 1<<63 which is always
  // possible, except if i == 0, so we handle i == 0 separately.
  if(i == 0) {
    return negative ? -0.0 : 0.0;
  }


  // We are going to need to do some 64-bit arithmetic to get a more precise product.
  // We use a table lookup approach.
  // It is safe because
  // power >= FASTFLOAT_SMALLEST_POWER
  // and power <= FASTFLOAT_LARGEST_POWER
  // We recover the mantissa of the power, it has a leading 1. It is always
  // rounded down.
  uint64_t factor_mantissa = mantissa_64[power - FASTFLOAT_SMALLEST_POWER];
  

  // The exponent is 1024 + 63 + power 
  //     + floor(log(5**power)/log(2)).
  // The 1024 comes from the ieee64 standard.
  // The 63 comes from the fact that we use a 64-bit word.
  //
  // Computing floor(log(5**power)/log(2)) could be
  // slow. Instead we use a fast function.
  //
  // For power in (-400,350), we have that
  // (((152170 + 65536) * power ) >> 16);
  // is equal to
  //  floor(log(5**power)/log(2)) + power when power >= 0
  // and it is equal to
  //  ceil(log(5**-power)/log(2)) + power when power < 0
  //
  //
  // The 65536 is (1<<16) and corresponds to 
  // (65536 * power) >> 16 ---> power
  //
  // ((152170 * power ) >> 16) is equal to 
  // floor(log(5**power)/log(2)) 
  //
  // Note that this is not magic: 152170/(1<<16) is 
  // approximatively equal to log(5)/log(2).
  // The 1<<16 value is a power of two; we could use a 
  // larger power of 2 if we wanted to.
  //
  int64_t exponent = (((152170 + 65536) * power) >> 16) + 1024 + 63;
  // We want the most significant bit of i to be 1. Shift if needed.
  int lz = leading_zeroes(i);
  i <<= lz;
  // We want the most significant 64 bits of the product. We know
  // this will be non-zero because the most significant bit of i is
  // 1.
  value128 product = full_multiplication(i, factor_mantissa);
  uint64_t lower = product.low;
  uint64_t upper = product.high;
  // We know that upper has at most one leading zero because
  // both i and  factor_mantissa have a leading one. This means
  // that the result is at least as large as ((1<<63)*(1<<63))/(1<<64).

  // As long as the first 9 bits of "upper" are not "1", then we
  // know that we have an exact computed value for the leading
  // 55 bits because any imprecision would play out as a +1, in
  // the worst case.
  // Having 55 bits is necessary because
  // we need 53 bits for the mantissa but we have to have one rounding bit and
  // we can waste a bit if the most significant bit of the product is zero.
  // We expect this next branch to be rarely taken (say 1% of the time).
  // When (upper & 0x1FF) == 0x1FF, it can be common for
  // lower + i < lower to be true (proba. much higher than 1%).
  if (unlikely((upper & 0x1FF) == 0x1FF) && (lower + i < lower)) {
    uint64_t factor_mantissa_low =
        mantissa_128[power - FASTFLOAT_SMALLEST_POWER];
    // next, we compute the 64-bit x 128-bit multiplication, getting a 192-bit
    // result (three 64-bit values)
    product = full_multiplication(i, factor_mantissa_low);
    uint64_t product_low = product.low;
    uint64_t product_middle2 = product.high;
    uint64_t product_middle1 = lower;
    uint64_t product_high = upper;
    uint64_t product_middle = product_middle1 + product_middle2;
    if (product_middle < product_middle1) {
      product_high++; // overflow carry
    }
    // we want to check whether mantissa *i + i would affect our result
    // This does happen, e.g. with 7.3177701707893310e+15
    if (((product_middle + 1 == 0) && ((product_high & 0x1FF) == 0x1FF) &&
         (product_low + i < product_low))) { // let us be prudent and bail out.
      *success = false;
      return 0;
    }
    upper = product_high;
    lower = product_middle;
  }
  // The final mantissa should be 53 bits with a leading 1.
  // We shift it so that it occupies 54 bits with a leading 1.
  ///////
  uint64_t upperbit = upper >> 63;
  uint64_t mantissa = upper >> (upperbit + 9);
  lz += int(1 ^ upperbit);
  // Here we have mantissa < (1<<54).

  // We have to round to even. The "to even" part
  // is only a problem when we are right in between two floats
  // which we guard against.
  // If we have lots of trailing zeros, we may fall right between two
  // floating-point values.
  if (unlikely((lower == 0) && ((upper & 0x1FF) == 0) &&
               ((mantissa & 3) == 1))) {
      // if mantissa & 1 == 1 we might need to round up.
      //
      // Scenarios:
      // 1. We are not in the middle. Then we should round up.
      //
      // 2. We are right in the middle. Whether we round up depends
      // on the last significant bit: if it is "one" then we round
      // up (round to even) otherwise, we do not.
      //
      // So if the last significant bit is 1, we can safely round up.
      // Hence we only need to bail out if (mantissa & 3) == 1.
      // Otherwise we may need more accuracy or analysis to determine whether
      // we are exactly between two floating-point numbers.
      // It can be triggered with 1e23.
      // Note: because the factor_mantissa and factor_mantissa_low are
      // almost always rounded down (except for small positive powers),
      // almost always should round up.
      *success = false;
      return 0;
  }
  mantissa += mantissa & 1;
  mantissa >>= 1;
  // Here we have mantissa < (1<<53), unless there was an overflow
  if (mantissa >= (1ULL << 53)) {
    //////////
    // This will happen when parsing values such as 7.2057594037927933e+16
    ////////
    mantissa = (1ULL << 52);
    lz--; // undo previous addition
  }
  mantissa &= ~(1ULL << 52);
  uint64_t real_exponent = exponent - lz;
  // we have to check that real_exponent is in range, otherwise we bail out
  if (unlikely((real_exponent < 1) || (real_exponent > 2046))) {
    *success = false;
    return 0;
  }
  mantissa |= real_exponent << 52;
  mantissa |= (((uint64_t)negative) << 63);
  double d;
  memcpy(&d, &mantissa, sizeof(d));
  *success = true;
  return d;
}
// Return the null pointer on error
static const char * parse_float_strtod(const char *ptr, double *outDouble) {
  char *endptr;
#if defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 
  // workround for cygwin, solaris
  *outDouble = cygwin_strtod_l(ptr, &endptr);
#elif defined(_WIN32)
  static _locale_t c_locale = _create_locale(LC_ALL, "C");
  *outDouble = _strtod_l(ptr, &endptr, c_locale);
#elif defined(__PASE__)
  *outDouble = strtod(ptr, &endptr);
#else
  static locale_t c_locale = newlocale(LC_ALL_MASK, "C", NULL);
  *outDouble = strtod_l(ptr, &endptr, c_locale);
#endif
  // Some libraries will set errno = ERANGE when the value is subnormal,
  // yet we may want to be able to parse subnormal values.
  // However, we do not want to tolerate NAN or infinite values.
  // There isno realistic application where you might need values so large than
  // they can't fit in binary64. The maximal value is about  1.7976931348623157
  // × 10^308 It is an unimaginable large number. There will never be any piece
  // of engineering involving as many as 10^308 parts. It is estimated that
  // there are about 10^80 atoms in the universe. The estimate for the total
  // number of electrons is similar. Using a double-precision floating-point
  // value, we can represent easily the number of atoms in the universe. We
  // could  also represent the number of ways you can pick any three individual
  // atoms at random in the universe.
  if (!std::isfinite(*outDouble)) {
    return nullptr;
  }
  return endptr;
}

// parse the number at p
// return the null pointer on error
WARN_UNUSED
really_inline const char * parse_number(const char *p, double *outDouble) {
  const char *pinit = p;
  bool found_minus = (*p == '-');
  bool negative = false;
  if (found_minus) {
    ++p;
    negative = true;
    if (!is_integer(*p)) { // a negative sign must be followed by an integer
      return nullptr;
    }
  }
  const char *const start_digits = p;

  uint64_t i;      // an unsigned int avoids signed overflows (which are bad)
  if (*p == '0') { // 0 cannot be followed by an integer
    ++p;
    if (is_integer(*p)) {
      return nullptr;
    }
    i = 0;
  } else {
    if (!(is_integer(*p))) { // must start with an integer
      return nullptr;
    }
    unsigned char digit = *p - '0';
    i = digit;
    p++;
    // the is_made_of_eight_digits_fast routine is unlikely to help here because
    // we rarely see large integer parts like 123456789
    while (is_integer(*p)) {
      digit = *p - '0';
      // a multiplication by 10 is cheaper than an arbitrary integer
      // multiplication
      i = 10 * i + digit; // might overflow, we will handle the overflow later
      ++p;
    }
  }
  int64_t exponent = 0;
  const char *first_after_period = NULL;
  if (*p == '.') {
    ++p;
    first_after_period = p;
    if (is_integer(*p)) {
      unsigned char digit = *p - '0';
      ++p;
      i = i * 10 + digit; // might overflow + multiplication by 10 is likely
                          // cheaper than arbitrary mult.
      // we will handle the overflow later
    } else {
      return nullptr;
    }
    while (is_integer(*p)) {
      unsigned char digit = *p - '0';
      ++p;
      i = i * 10 + digit; // in rare cases, this will overflow, but that's ok
                          // because we have parse_highprecision_float later.
    }
    exponent = first_after_period - p;
  }
  int digit_count =
      int(p - start_digits - 1); // used later to guard against overflows
  if (('e' == *p) || ('E' == *p)) {
    ++p;
    bool neg_exp = false;
    if ('-' == *p) {
      neg_exp = true;
      ++p;
    } else if ('+' == *p) {
      ++p;
    }
    if (!is_integer(*p)) {
      return nullptr;
    }
    unsigned char digit = *p - '0';
    int64_t exp_number = digit;
    p++;
    if (is_integer(*p)) {
      digit = *p - '0';
      exp_number = 10 * exp_number + digit;
      ++p;
    }
    if (is_integer(*p)) {
      digit = *p - '0';
      exp_number = 10 * exp_number + digit;
      ++p;
    }
    while (is_integer(*p)) {
      digit = *p - '0';
      if (exp_number < 0x100000000) { // we need to check for overflows
        exp_number = 10 * exp_number + digit;
      }
      ++p;
    }
    exponent += (neg_exp ? -exp_number : exp_number);
  }
  // If we frequently had to deal with long strings of digits,
  // we could extend our code by using a 128-bit integer instead
  // of a 64-bit integer. However, this is uncommon.
  if (unlikely((digit_count >= 19))) { // this is uncommon
    // It is possible that the integer had an overflow.
    // We have to handle the case where we have 0.0000somenumber.
    const char *start = start_digits;
    while (*start == '0' || (*start == '.')) {
      start++;
    }
    // we over-decrement by one when there is a decimal separator
    digit_count -= int(start - start_digits);
    if (digit_count >= 19) {
      // Chances are good that we had an overflow!
      // We start anew.
      // This will happen in the following examples:
      // 10000000000000000000000000000000000000000000e+308
      // 3.1415926535897932384626433832795028841971693993751
      //
      return parse_float_strtod(pinit, outDouble);
    }
  }
  if (unlikely(exponent < FASTFLOAT_SMALLEST_POWER) ||
      (exponent > FASTFLOAT_LARGEST_POWER)) {
    // this is almost never going to get called!!!
    // exponent could be as low as 325
    return parse_float_strtod(pinit, outDouble);
  }
  // from this point forward, exponent >= FASTFLOAT_SMALLEST_POWER and
  // exponent <= FASTFLOAT_LARGEST_POWER
  bool success = true;
  *outDouble = compute_float_64(exponent, i, negative, &success);
  if (!success) {
    // we are almost never going to get here.
    return parse_float_strtod(pinit, outDouble);
  }
  return p;
}

} // namespace fast_double_parser

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/LICENSE <==
Copyright (c) 2012 - present, Victor Zverovich and {fmt} contributors

Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

--- Optional exception to the license ---

As an exception, if, as a result of your compiling your source code, portions
of this Software are embedded into a machine-executable object form of such
source code, you may redistribute such embedded portions in such object form
without including the above copyright and permission notices.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/args.h <==
// Formatting library for C++ - dynamic argument lists
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_ARGS_H_
#define FMT_ARGS_H_

#ifndef FMT_MODULE
#  include <functional>  // std::reference_wrapper
#  include <memory>      // std::unique_ptr
#  include <vector>
#endif

#include "format.h"  // std_string_view

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T> struct is_reference_wrapper : std::false_type {};
template <typename T>
struct is_reference_wrapper<std::reference_wrapper<T>> : std::true_type {};

template <typename T> auto unwrap(const T& v) -> const T& { return v; }
template <typename T>
auto unwrap(const std::reference_wrapper<T>& v) -> const T& {
  return static_cast<const T&>(v);
}

// node is defined outside dynamic_arg_list to workaround a C2504 bug in MSVC
// 2022 (v17.10.0).
//
// Workaround for clang's -Wweak-vtables. Unlike for regular classes, for
// templates it doesn't complain about inability to deduce single translation
// unit for placing vtable. So node is made a fake template.
template <typename = void> struct node {
  virtual ~node() = default;
  std::unique_ptr<node<>> next;
};

class dynamic_arg_list {
  template <typename T> struct typed_node : node<> {
    T value;

    template <typename Arg>
    FMT_CONSTEXPR typed_node(const Arg& arg) : value(arg) {}

    template <typename Char>
    FMT_CONSTEXPR typed_node(const basic_string_view<Char>& arg)
        : value(arg.data(), arg.size()) {}
  };

  std::unique_ptr<node<>> head_;

 public:
  template <typename T, typename Arg> auto push(const Arg& arg) -> const T& {
    auto new_node = std::unique_ptr<typed_node<T>>(new typed_node<T>(arg));
    auto& value = new_node->value;
    new_node->next = std::move(head_);
    head_ = std::move(new_node);
    return value;
  }
};
}  // namespace detail

/**
 * A dynamic list of formatting arguments with storage.
 *
 * It can be implicitly converted into `fmt::basic_format_args` for passing
 * into type-erased formatting functions such as `fmt::vformat`.
 */
template <typename Context> class dynamic_format_arg_store {
 private:
  using char_type = typename Context::char_type;

  template <typename T> struct need_copy {
    static constexpr detail::type mapped_type =
        detail::mapped_type_constant<T, char_type>::value;

    enum {
      value = !(detail::is_reference_wrapper<T>::value ||
                std::is_same<T, basic_string_view<char_type>>::value ||
                std::is_same<T, detail::std_string_view<char_type>>::value ||
                (mapped_type != detail::type::cstring_type &&
                 mapped_type != detail::type::string_type &&
                 mapped_type != detail::type::custom_type))
    };
  };

  template <typename T>
  using stored_t = conditional_t<
      std::is_convertible<T, std::basic_string<char_type>>::value &&
          !detail::is_reference_wrapper<T>::value,
      std::basic_string<char_type>, T>;

  // Storage of basic_format_arg must be contiguous.
  std::vector<basic_format_arg<Context>> data_;
  std::vector<detail::named_arg_info<char_type>> named_info_;

  // Storage of arguments not fitting into basic_format_arg must grow
  // without relocation because items in data_ refer to it.
  detail::dynamic_arg_list dynamic_args_;

  friend class basic_format_args<Context>;

  auto data() const -> const basic_format_arg<Context>* {
    return named_info_.empty() ? data_.data() : data_.data() + 1;
  }

  template <typename T> void emplace_arg(const T& arg) {
    data_.emplace_back(arg);
  }

  template <typename T>
  void emplace_arg(const detail::named_arg<char_type, T>& arg) {
    if (named_info_.empty())
      data_.insert(data_.begin(), basic_format_arg<Context>(nullptr, 0));
    data_.emplace_back(detail::unwrap(arg.value));
    auto pop_one = [](std::vector<basic_format_arg<Context>>* data) {
      data->pop_back();
    };
    std::unique_ptr<std::vector<basic_format_arg<Context>>, decltype(pop_one)>
        guard{&data_, pop_one};
    named_info_.push_back({arg.name, static_cast<int>(data_.size() - 2u)});
    data_[0] = {named_info_.data(), named_info_.size()};
    guard.release();
  }

 public:
  constexpr dynamic_format_arg_store() = default;

  operator basic_format_args<Context>() const {
    return basic_format_args<Context>(data(), static_cast<int>(data_.size()),
                                      !named_info_.empty());
  }

  /**
   * Adds an argument into the dynamic store for later passing to a formatting
   * function.
   *
   * Note that custom types and string types (but not string views) are copied
   * into the store dynamically allocating memory if necessary.
   *
   * **Example**:
   *
   *     fmt::dynamic_format_arg_store<fmt::format_context> store;
   *     store.push_back(42);
   *     store.push_back("abc");
   *     store.push_back(1.5f);
   *     std::string result = fmt::vformat("{} and {} and {}", store);
   */
  template <typename T> void push_back(const T& arg) {
    if (detail::const_check(need_copy<T>::value))
      emplace_arg(dynamic_args_.push<stored_t<T>>(arg));
    else
      emplace_arg(detail::unwrap(arg));
  }

  /**
   * Adds a reference to the argument into the dynamic store for later passing
   * to a formatting function.
   *
   * **Example**:
   *
   *     fmt::dynamic_format_arg_store<fmt::format_context> store;
   *     char band[] = "Rolling Stones";
   *     store.push_back(std::cref(band));
   *     band[9] = 'c'; // Changing str affects the output.
   *     std::string result = fmt::vformat("{}", store);
   *     // result == "Rolling Scones"
   */
  template <typename T> void push_back(std::reference_wrapper<T> arg) {
    static_assert(
        need_copy<T>::value,
        "objects of built-in types and string views are always copied");
    emplace_arg(arg.get());
  }

  /**
   * Adds named argument into the dynamic store for later passing to a
   * formatting function. `std::reference_wrapper` is supported to avoid
   * copying of the argument. The name is always copied into the store.
   */
  template <typename T>
  void push_back(const detail::named_arg<char_type, T>& arg) {
    const char_type* arg_name =
        dynamic_args_.push<std::basic_string<char_type>>(arg.name).c_str();
    if (detail::const_check(need_copy<T>::value)) {
      emplace_arg(
          fmt::arg(arg_name, dynamic_args_.push<stored_t<T>>(arg.value)));
    } else {
      emplace_arg(fmt::arg(arg_name, arg.value));
    }
  }

  /// Erase all elements from the store.
  void clear() {
    data_.clear();
    named_info_.clear();
    dynamic_args_ = {};
  }

  /// Reserves space to store at least `new_cap` arguments including
  /// `new_cap_named` named arguments.
  void reserve(size_t new_cap, size_t new_cap_named) {
    FMT_ASSERT(new_cap >= new_cap_named,
               "set of arguments includes set of named arguments");
    data_.reserve(new_cap);
    named_info_.reserve(new_cap_named);
  }

  /// Returns the number of elements in the store.
  size_t size() const noexcept { return data_.size(); }
};

FMT_END_NAMESPACE

#endif  // FMT_ARGS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/base.h <==
// Formatting library for C++ - the base API for char/UTF-8
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_BASE_H_
#define FMT_BASE_H_

#if defined(FMT_IMPORT_STD) && !defined(FMT_MODULE)
#  define FMT_MODULE
#endif

#ifndef FMT_MODULE
#  include <limits.h>  // CHAR_BIT
#  include <stdio.h>   // FILE
#  include <string.h>  // memcmp

#  include <type_traits>  // std::enable_if
#endif

// The fmt library version in the form major * 10000 + minor * 100 + patch.
#define FMT_VERSION 110102

// Detect compiler versions.
#if defined(__clang__) && !defined(__ibmxl__)
#  define FMT_CLANG_VERSION (__clang_major__ * 100 + __clang_minor__)
#else
#  define FMT_CLANG_VERSION 0
#endif
#if defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER)
#  define FMT_GCC_VERSION (__GNUC__ * 100 + __GNUC_MINOR__)
#else
#  define FMT_GCC_VERSION 0
#endif
#if defined(__ICL)
#  define FMT_ICC_VERSION __ICL
#elif defined(__INTEL_COMPILER)
#  define FMT_ICC_VERSION __INTEL_COMPILER
#else
#  define FMT_ICC_VERSION 0
#endif
#if defined(_MSC_VER)
#  define FMT_MSC_VERSION _MSC_VER
#else
#  define FMT_MSC_VERSION 0
#endif

// Detect standard library versions.
#ifdef _GLIBCXX_RELEASE
#  define FMT_GLIBCXX_RELEASE _GLIBCXX_RELEASE
#else
#  define FMT_GLIBCXX_RELEASE 0
#endif
#ifdef _LIBCPP_VERSION
#  define FMT_LIBCPP_VERSION _LIBCPP_VERSION
#else
#  define FMT_LIBCPP_VERSION 0
#endif

#ifdef _MSVC_LANG
#  define FMT_CPLUSPLUS _MSVC_LANG
#else
#  define FMT_CPLUSPLUS __cplusplus
#endif

// Detect __has_*.
#ifdef __has_feature
#  define FMT_HAS_FEATURE(x) __has_feature(x)
#else
#  define FMT_HAS_FEATURE(x) 0
#endif
#ifdef __has_include
#  define FMT_HAS_INCLUDE(x) __has_include(x)
#else
#  define FMT_HAS_INCLUDE(x) 0
#endif
#ifdef __has_builtin
#  define FMT_HAS_BUILTIN(x) __has_builtin(x)
#else
#  define FMT_HAS_BUILTIN(x) 0
#endif
#ifdef __has_cpp_attribute
#  define FMT_HAS_CPP_ATTRIBUTE(x) __has_cpp_attribute(x)
#else
#  define FMT_HAS_CPP_ATTRIBUTE(x) 0
#endif

#define FMT_HAS_CPP14_ATTRIBUTE(attribute) \
  (FMT_CPLUSPLUS >= 201402L && FMT_HAS_CPP_ATTRIBUTE(attribute))

#define FMT_HAS_CPP17_ATTRIBUTE(attribute) \
  (FMT_CPLUSPLUS >= 201703L && FMT_HAS_CPP_ATTRIBUTE(attribute))

// Detect C++14 relaxed constexpr.
#ifdef FMT_USE_CONSTEXPR
// Use the provided definition.
#elif FMT_GCC_VERSION >= 600 && FMT_CPLUSPLUS >= 201402L
// GCC only allows throw in constexpr since version 6:
// https://gcc.gnu.org/bugzilla/show_bug.cgi?id=67371.
#  define FMT_USE_CONSTEXPR 1
#elif FMT_ICC_VERSION
#  define FMT_USE_CONSTEXPR 0  // https://github.com/fmtlib/fmt/issues/1628
#elif FMT_HAS_FEATURE(cxx_relaxed_constexpr) || FMT_MSC_VERSION >= 1912
#  define FMT_USE_CONSTEXPR 1
#else
#  define FMT_USE_CONSTEXPR 0
#endif
#if FMT_USE_CONSTEXPR
#  define FMT_CONSTEXPR constexpr
#else
#  define FMT_CONSTEXPR
#endif

// Detect consteval, C++20 constexpr extensions and std::is_constant_evaluated.
#if !defined(__cpp_lib_is_constant_evaluated)
#  define FMT_USE_CONSTEVAL 0
#elif FMT_CPLUSPLUS < 201709L
#  define FMT_USE_CONSTEVAL 0
#elif FMT_GLIBCXX_RELEASE && FMT_GLIBCXX_RELEASE < 10
#  define FMT_USE_CONSTEVAL 0
#elif FMT_LIBCPP_VERSION && FMT_LIBCPP_VERSION < 10000
#  define FMT_USE_CONSTEVAL 0
#elif defined(__apple_build_version__) && __apple_build_version__ < 14000029L
#  define FMT_USE_CONSTEVAL 0  // consteval is broken in Apple clang < 14.
#elif FMT_MSC_VERSION && FMT_MSC_VERSION < 1929
#  define FMT_USE_CONSTEVAL 0  // consteval is broken in MSVC VS2019 < 16.10.
#elif defined(__cpp_consteval)
#  define FMT_USE_CONSTEVAL 1
#elif FMT_GCC_VERSION >= 1002 || FMT_CLANG_VERSION >= 1101
#  define FMT_USE_CONSTEVAL 1
#else
#  define FMT_USE_CONSTEVAL 0
#endif
#if FMT_USE_CONSTEVAL
#  define FMT_CONSTEVAL consteval
#  define FMT_CONSTEXPR20 constexpr
#else
#  define FMT_CONSTEVAL
#  define FMT_CONSTEXPR20
#endif

// Check if exceptions are disabled.
#ifdef FMT_USE_EXCEPTIONS
// Use the provided definition.
#elif defined(__GNUC__) && !defined(__EXCEPTIONS)
#  define FMT_USE_EXCEPTIONS 0
#elif defined(__clang__) && !defined(__cpp_exceptions)
#  define FMT_USE_EXCEPTIONS 0
#elif FMT_MSC_VERSION && !_HAS_EXCEPTIONS
#  define FMT_USE_EXCEPTIONS 0
#else
#  define FMT_USE_EXCEPTIONS 1
#endif
#if FMT_USE_EXCEPTIONS
#  define FMT_TRY try
#  define FMT_CATCH(x) catch (x)
#else
#  define FMT_TRY if (true)
#  define FMT_CATCH(x) if (false)
#endif

#ifdef FMT_NO_UNIQUE_ADDRESS
// Use the provided definition.
#elif FMT_CPLUSPLUS < 202002L
// Not supported.
#elif FMT_HAS_CPP_ATTRIBUTE(no_unique_address)
#  define FMT_NO_UNIQUE_ADDRESS [[no_unique_address]]
// VS2019 v16.10 and later except clang-cl (https://reviews.llvm.org/D110485).
#elif FMT_MSC_VERSION >= 1929 && !FMT_CLANG_VERSION
#  define FMT_NO_UNIQUE_ADDRESS [[msvc::no_unique_address]]
#endif
#ifndef FMT_NO_UNIQUE_ADDRESS
#  define FMT_NO_UNIQUE_ADDRESS
#endif

#if FMT_HAS_CPP17_ATTRIBUTE(fallthrough)
#  define FMT_FALLTHROUGH [[fallthrough]]
#elif defined(__clang__)
#  define FMT_FALLTHROUGH [[clang::fallthrough]]
#elif FMT_GCC_VERSION >= 700 && \
    (!defined(__EDG_VERSION__) || __EDG_VERSION__ >= 520)
#  define FMT_FALLTHROUGH [[gnu::fallthrough]]
#else
#  define FMT_FALLTHROUGH
#endif

// Disable [[noreturn]] on MSVC/NVCC because of bogus unreachable code warnings.
#if FMT_HAS_CPP_ATTRIBUTE(noreturn) && !FMT_MSC_VERSION && !defined(__NVCC__)
#  define FMT_NORETURN [[noreturn]]
#else
#  define FMT_NORETURN
#endif

#ifdef FMT_NODISCARD
// Use the provided definition.
#elif FMT_HAS_CPP17_ATTRIBUTE(nodiscard)
#  define FMT_NODISCARD [[nodiscard]]
#else
#  define FMT_NODISCARD
#endif

#ifdef FMT_DEPRECATED
// Use the provided definition.
#elif FMT_HAS_CPP14_ATTRIBUTE(deprecated)
#  define FMT_DEPRECATED [[deprecated]]
#else
#  define FMT_DEPRECATED /* deprecated */
#endif

#ifdef FMT_ALWAYS_INLINE
// Use the provided definition.
#elif FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_ALWAYS_INLINE inline __attribute__((always_inline))
#else
#  define FMT_ALWAYS_INLINE inline
#endif
// A version of FMT_ALWAYS_INLINE to prevent code bloat in debug mode.
#ifdef NDEBUG
#  define FMT_INLINE FMT_ALWAYS_INLINE
#else
#  define FMT_INLINE inline
#endif

#if FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_VISIBILITY(value) __attribute__((visibility(value)))
#else
#  define FMT_VISIBILITY(value)
#endif

// Detect pragmas.
#define FMT_PRAGMA_IMPL(x) _Pragma(#x)
#if FMT_GCC_VERSION >= 504 && !defined(__NVCOMPILER)
// Workaround a _Pragma bug https://gcc.gnu.org/bugzilla/show_bug.cgi?id=59884
// and an nvhpc warning: https://github.com/fmtlib/fmt/pull/2582.
#  define FMT_PRAGMA_GCC(x) FMT_PRAGMA_IMPL(GCC x)
#else
#  define FMT_PRAGMA_GCC(x)
#endif
#if FMT_CLANG_VERSION
#  define FMT_PRAGMA_CLANG(x) FMT_PRAGMA_IMPL(clang x)
#else
#  define FMT_PRAGMA_CLANG(x)
#endif
#if FMT_MSC_VERSION
#  define FMT_MSC_WARNING(...) __pragma(warning(__VA_ARGS__))
#else
#  define FMT_MSC_WARNING(...)
#endif

#ifndef FMT_BEGIN_NAMESPACE
#  define FMT_BEGIN_NAMESPACE \
    namespace fmt {           \
    inline namespace v11 {
#  define FMT_END_NAMESPACE \
    }                       \
    }
#endif

#ifndef FMT_EXPORT
#  define FMT_EXPORT
#  define FMT_BEGIN_EXPORT
#  define FMT_END_EXPORT
#endif

#ifdef _WIN32
#  define FMT_WIN32 1
#else
#  define FMT_WIN32 0
#endif

#if !defined(FMT_HEADER_ONLY) && FMT_WIN32
#  if defined(FMT_LIB_EXPORT)
#    define FMT_API __declspec(dllexport)
#  elif defined(FMT_SHARED)
#    define FMT_API __declspec(dllimport)
#  endif
#elif defined(FMT_LIB_EXPORT) || defined(FMT_SHARED)
#  define FMT_API FMT_VISIBILITY("default")
#endif
#ifndef FMT_API
#  define FMT_API
#endif

#ifndef FMT_OPTIMIZE_SIZE
#  define FMT_OPTIMIZE_SIZE 0
#endif

// FMT_BUILTIN_TYPE=0 may result in smaller library size at the cost of higher
// per-call binary size by passing built-in types through the extension API.
#ifndef FMT_BUILTIN_TYPES
#  define FMT_BUILTIN_TYPES 1
#endif

#define FMT_APPLY_VARIADIC(expr) \
  using ignore = int[];          \
  (void)ignore { 0, (expr, 0)... }

// Enable minimal optimizations for more compact code in debug mode.
FMT_PRAGMA_GCC(push_options)
#if !defined(__OPTIMIZE__) && !defined(__CUDACC__)
FMT_PRAGMA_GCC(optimize("Og"))
#endif
FMT_PRAGMA_CLANG(diagnostic push)

FMT_BEGIN_NAMESPACE

// Implementations of enable_if_t and other metafunctions for older systems.
template <bool B, typename T = void>
using enable_if_t = typename std::enable_if<B, T>::type;
template <bool B, typename T, typename F>
using conditional_t = typename std::conditional<B, T, F>::type;
template <bool B> using bool_constant = std::integral_constant<bool, B>;
template <typename T>
using remove_reference_t = typename std::remove_reference<T>::type;
template <typename T>
using remove_const_t = typename std::remove_const<T>::type;
template <typename T>
using remove_cvref_t = typename std::remove_cv<remove_reference_t<T>>::type;
template <typename T>
using make_unsigned_t = typename std::make_unsigned<T>::type;
template <typename T>
using underlying_t = typename std::underlying_type<T>::type;
template <typename T> using decay_t = typename std::decay<T>::type;
using nullptr_t = decltype(nullptr);

#if FMT_GCC_VERSION && FMT_GCC_VERSION < 500
// A workaround for gcc 4.9 to make void_t work in a SFINAE context.
template <typename...> struct void_t_impl {
  using type = void;
};
template <typename... T> using void_t = typename void_t_impl<T...>::type;
#else
template <typename...> using void_t = void;
#endif

struct monostate {
  constexpr monostate() {}
};

// An enable_if helper to be used in template parameters which results in much
// shorter symbols: https://godbolt.org/z/sWw4vP. Extra parentheses are needed
// to workaround a bug in MSVC 2019 (see #1140 and #1186).
#ifdef FMT_DOC
#  define FMT_ENABLE_IF(...)
#else
#  define FMT_ENABLE_IF(...) fmt::enable_if_t<(__VA_ARGS__), int> = 0
#endif

template <typename T> constexpr auto min_of(T a, T b) -> T {
  return a < b ? a : b;
}
template <typename T> constexpr auto max_of(T a, T b) -> T {
  return a > b ? a : b;
}

namespace detail {
// Suppresses "unused variable" warnings with the method described in
// https://herbsutter.com/2009/10/18/mailbag-shutting-up-compiler-warnings/.
// (void)var does not work on many Intel compilers.
template <typename... T> FMT_CONSTEXPR void ignore_unused(const T&...) {}

constexpr auto is_constant_evaluated(bool default_value = false) noexcept
    -> bool {
// Workaround for incompatibility between clang 14 and libstdc++ consteval-based
// std::is_constant_evaluated: https://github.com/fmtlib/fmt/issues/3247.
#if FMT_CPLUSPLUS >= 202002L && FMT_GLIBCXX_RELEASE >= 12 && \
    (FMT_CLANG_VERSION >= 1400 && FMT_CLANG_VERSION < 1500)
  ignore_unused(default_value);
  return __builtin_is_constant_evaluated();
#elif defined(__cpp_lib_is_constant_evaluated)
  ignore_unused(default_value);
  return std::is_constant_evaluated();
#else
  return default_value;
#endif
}

// Suppresses "conditional expression is constant" warnings.
template <typename T> FMT_ALWAYS_INLINE constexpr auto const_check(T val) -> T {
  return val;
}

FMT_NORETURN FMT_API void assert_fail(const char* file, int line,
                                      const char* message);

#if defined(FMT_ASSERT)
// Use the provided definition.
#elif defined(NDEBUG)
// FMT_ASSERT is not empty to avoid -Wempty-body.
#  define FMT_ASSERT(condition, message) \
    fmt::detail::ignore_unused((condition), (message))
#else
#  define FMT_ASSERT(condition, message)                                    \
    ((condition) /* void() fails with -Winvalid-constexpr on clang 4.0.1 */ \
         ? (void)0                                                          \
         : fmt::detail::assert_fail(__FILE__, __LINE__, (message)))
#endif

#ifdef FMT_USE_INT128
// Use the provided definition.
#elif defined(__SIZEOF_INT128__) && !defined(__NVCC__) && \
    !(FMT_CLANG_VERSION && FMT_MSC_VERSION)
#  define FMT_USE_INT128 1
using int128_opt = __int128_t;  // An optional native 128-bit integer.
using uint128_opt = __uint128_t;
inline auto map(int128_opt x) -> int128_opt { return x; }
inline auto map(uint128_opt x) -> uint128_opt { return x; }
#else
#  define FMT_USE_INT128 0
#endif
#if !FMT_USE_INT128
enum class int128_opt {};
enum class uint128_opt {};
// Reduce template instantiations.
inline auto map(int128_opt) -> monostate { return {}; }
inline auto map(uint128_opt) -> monostate { return {}; }
#endif

#ifndef FMT_USE_BITINT
#  define FMT_USE_BITINT (FMT_CLANG_VERSION >= 1500)
#endif

#if FMT_USE_BITINT
FMT_PRAGMA_CLANG(diagnostic ignored "-Wbit-int-extension")
template <int N> using bitint = _BitInt(N);
template <int N> using ubitint = unsigned _BitInt(N);
#else
template <int N> struct bitint {};
template <int N> struct ubitint {};
#endif  // FMT_USE_BITINT

// Casts a nonnegative integer to unsigned.
template <typename Int>
FMT_CONSTEXPR auto to_unsigned(Int value) -> make_unsigned_t<Int> {
  FMT_ASSERT(std::is_unsigned<Int>::value || value >= 0, "negative value");
  return static_cast<make_unsigned_t<Int>>(value);
}

template <typename Char>
using unsigned_char = conditional_t<sizeof(Char) == 1, unsigned char, unsigned>;

// A heuristic to detect std::string and std::[experimental::]string_view.
// It is mainly used to avoid dependency on <[experimental/]string_view>.
template <typename T, typename Enable = void>
struct is_std_string_like : std::false_type {};
template <typename T>
struct is_std_string_like<T, void_t<decltype(std::declval<T>().find_first_of(
                                 typename T::value_type(), 0))>>
    : std::is_convertible<decltype(std::declval<T>().data()),
                          const typename T::value_type*> {};

// Check if the literal encoding is UTF-8.
enum { is_utf8_enabled = "\u00A7"[1] == '\xA7' };
enum { use_utf8 = !FMT_WIN32 || is_utf8_enabled };

#ifndef FMT_UNICODE
#  define FMT_UNICODE 1
#endif

static_assert(!FMT_UNICODE || use_utf8,
              "Unicode support requires compiling with /utf-8");

template <typename T> constexpr const char* narrow(const T*) { return nullptr; }
constexpr FMT_ALWAYS_INLINE const char* narrow(const char* s) { return s; }

template <typename Char>
FMT_CONSTEXPR auto compare(const Char* s1, const Char* s2, std::size_t n)
    -> int {
  if (!is_constant_evaluated() && sizeof(Char) == 1) return memcmp(s1, s2, n);
  for (; n != 0; ++s1, ++s2, --n) {
    if (*s1 < *s2) return -1;
    if (*s1 > *s2) return 1;
  }
  return 0;
}

namespace adl {
using namespace std;

template <typename Container>
auto invoke_back_inserter()
    -> decltype(back_inserter(std::declval<Container&>()));
}  // namespace adl

template <typename It, typename Enable = std::true_type>
struct is_back_insert_iterator : std::false_type {};

template <typename It>
struct is_back_insert_iterator<
    It, bool_constant<std::is_same<
            decltype(adl::invoke_back_inserter<typename It::container_type>()),
            It>::value>> : std::true_type {};

// Extracts a reference to the container from *insert_iterator.
template <typename OutputIt>
inline FMT_CONSTEXPR20 auto get_container(OutputIt it) ->
    typename OutputIt::container_type& {
  struct accessor : OutputIt {
    FMT_CONSTEXPR20 accessor(OutputIt base) : OutputIt(base) {}
    using OutputIt::container;
  };
  return *accessor(it).container;
}
}  // namespace detail

// Parsing-related public API and forward declarations.
FMT_BEGIN_EXPORT

/**
 * An implementation of `std::basic_string_view` for pre-C++17. It provides a
 * subset of the API. `fmt::basic_string_view` is used for format strings even
 * if `std::basic_string_view` is available to prevent issues when a library is
 * compiled with a different `-std` option than the client code (which is not
 * recommended).
 */
template <typename Char> class basic_string_view {
 private:
  const Char* data_;
  size_t size_;

 public:
  using value_type = Char;
  using iterator = const Char*;

  constexpr basic_string_view() noexcept : data_(nullptr), size_(0) {}

  /// Constructs a string reference object from a C string and a size.
  constexpr basic_string_view(const Char* s, size_t count) noexcept
      : data_(s), size_(count) {}

  constexpr basic_string_view(nullptr_t) = delete;

  /// Constructs a string reference object from a C string.
#if FMT_GCC_VERSION
  FMT_ALWAYS_INLINE
#endif
  FMT_CONSTEXPR20 basic_string_view(const Char* s) : data_(s) {
#if FMT_HAS_BUILTIN(__buitin_strlen) || FMT_GCC_VERSION || FMT_CLANG_VERSION
    if (std::is_same<Char, char>::value) {
      size_ = __builtin_strlen(detail::narrow(s));
      return;
    }
#endif
    size_t len = 0;
    while (*s++) ++len;
    size_ = len;
  }

  /// Constructs a string reference from a `std::basic_string` or a
  /// `std::basic_string_view` object.
  template <typename S,
            FMT_ENABLE_IF(detail::is_std_string_like<S>::value&& std::is_same<
                          typename S::value_type, Char>::value)>
  FMT_CONSTEXPR basic_string_view(const S& s) noexcept
      : data_(s.data()), size_(s.size()) {}

  /// Returns a pointer to the string data.
  constexpr auto data() const noexcept -> const Char* { return data_; }

  /// Returns the string size.
  constexpr auto size() const noexcept -> size_t { return size_; }

  constexpr auto begin() const noexcept -> iterator { return data_; }
  constexpr auto end() const noexcept -> iterator { return data_ + size_; }

  constexpr auto operator[](size_t pos) const noexcept -> const Char& {
    return data_[pos];
  }

  FMT_CONSTEXPR void remove_prefix(size_t n) noexcept {
    data_ += n;
    size_ -= n;
  }

  FMT_CONSTEXPR auto starts_with(basic_string_view<Char> sv) const noexcept
      -> bool {
    return size_ >= sv.size_ && detail::compare(data_, sv.data_, sv.size_) == 0;
  }
  FMT_CONSTEXPR auto starts_with(Char c) const noexcept -> bool {
    return size_ >= 1 && *data_ == c;
  }
  FMT_CONSTEXPR auto starts_with(const Char* s) const -> bool {
    return starts_with(basic_string_view<Char>(s));
  }

  // Lexicographically compare this string reference to other.
  FMT_CONSTEXPR auto compare(basic_string_view other) const -> int {
    int result =
        detail::compare(data_, other.data_, min_of(size_, other.size_));
    if (result != 0) return result;
    return size_ == other.size_ ? 0 : (size_ < other.size_ ? -1 : 1);
  }

  FMT_CONSTEXPR friend auto operator==(basic_string_view lhs,
                                       basic_string_view rhs) -> bool {
    return lhs.compare(rhs) == 0;
  }
  friend auto operator!=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) != 0;
  }
  friend auto operator<(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) < 0;
  }
  friend auto operator<=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) <= 0;
  }
  friend auto operator>(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) > 0;
  }
  friend auto operator>=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) >= 0;
  }
};

using string_view = basic_string_view<char>;

/// Specifies if `T` is an extended character type. Can be specialized by users.
template <typename T> struct is_xchar : std::false_type {};
template <> struct is_xchar<wchar_t> : std::true_type {};
template <> struct is_xchar<char16_t> : std::true_type {};
template <> struct is_xchar<char32_t> : std::true_type {};
#ifdef __cpp_char8_t
template <> struct is_xchar<char8_t> : std::true_type {};
#endif

// DEPRECATED! Will be replaced with an alias to prevent specializations.
template <typename T> struct is_char : is_xchar<T> {};
template <> struct is_char<char> : std::true_type {};

template <typename T> class basic_appender;
using appender = basic_appender<char>;

// Checks whether T is a container with contiguous storage.
template <typename T> struct is_contiguous : std::false_type {};

class context;
template <typename OutputIt, typename Char> class generic_context;
template <typename Char> class parse_context;

// Longer aliases for C++20 compatibility.
template <typename Char> using basic_format_parse_context = parse_context<Char>;
using format_parse_context = parse_context<char>;
template <typename OutputIt, typename Char>
using basic_format_context =
    conditional_t<std::is_same<OutputIt, appender>::value, context,
                  generic_context<OutputIt, Char>>;
using format_context = context;

template <typename Char>
using buffered_context =
    conditional_t<std::is_same<Char, char>::value, context,
                  generic_context<basic_appender<Char>, Char>>;

template <typename Context> class basic_format_arg;
template <typename Context> class basic_format_args;

// A separate type would result in shorter symbols but break ABI compatibility
// between clang and gcc on ARM (#1919).
using format_args = basic_format_args<context>;

// A formatter for objects of type T.
template <typename T, typename Char = char, typename Enable = void>
struct formatter {
  // A deleted default constructor indicates a disabled formatter.
  formatter() = delete;
};

/// Reports a format error at compile time or, via a `format_error` exception,
/// at runtime.
// This function is intentionally not constexpr to give a compile-time error.
FMT_NORETURN FMT_API void report_error(const char* message);

enum class presentation_type : unsigned char {
  // Common specifiers:
  none = 0,
  debug = 1,   // '?'
  string = 2,  // 's' (string, bool)

  // Integral, bool and character specifiers:
  dec = 3,  // 'd'
  hex,      // 'x' or 'X'
  oct,      // 'o'
  bin,      // 'b' or 'B'
  chr,      // 'c'

  // String and pointer specifiers:
  pointer = 3,  // 'p'

  // Floating-point specifiers:
  exp = 1,  // 'e' or 'E' (1 since there is no FP debug presentation)
  fixed,    // 'f' or 'F'
  general,  // 'g' or 'G'
  hexfloat  // 'a' or 'A'
};

enum class align { none, left, right, center, numeric };
enum class sign { none, minus, plus, space };
enum class arg_id_kind { none, index, name };

// Basic format specifiers for built-in and string types.
class basic_specs {
 private:
  // Data is arranged as follows:
  //
  //  0                   1                   2                   3
  //  0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1
  // +-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+
  // |type |align| w | p | s |u|#|L|  f  |          unused           |
  // +-----+-----+---+---+---+-+-+-+-----+---------------------------+
  //
  //   w - dynamic width info
  //   p - dynamic precision info
  //   s - sign
  //   u - uppercase (e.g. 'X' for 'x')
  //   # - alternate form ('#')
  //   L - localized
  //   f - fill size
  //
  // Bitfields are not used because of compiler bugs such as gcc bug 61414.
  enum : unsigned {
    type_mask = 0x00007,
    align_mask = 0x00038,
    width_mask = 0x000C0,
    precision_mask = 0x00300,
    sign_mask = 0x00C00,
    uppercase_mask = 0x01000,
    alternate_mask = 0x02000,
    localized_mask = 0x04000,
    fill_size_mask = 0x38000,

    align_shift = 3,
    width_shift = 6,
    precision_shift = 8,
    sign_shift = 10,
    fill_size_shift = 15,

    max_fill_size = 4
  };

  size_t data_ = 1 << fill_size_shift;

  // Character (code unit) type is erased to prevent template bloat.
  char fill_data_[max_fill_size] = {' '};

  FMT_CONSTEXPR void set_fill_size(size_t size) {
    data_ = (data_ & ~fill_size_mask) | (size << fill_size_shift);
  }

 public:
  constexpr auto type() const -> presentation_type {
    return static_cast<presentation_type>(data_ & type_mask);
  }
  FMT_CONSTEXPR void set_type(presentation_type t) {
    data_ = (data_ & ~type_mask) | static_cast<unsigned>(t);
  }

  constexpr auto align() const -> align {
    return static_cast<fmt::align>((data_ & align_mask) >> align_shift);
  }
  FMT_CONSTEXPR void set_align(fmt::align a) {
    data_ = (data_ & ~align_mask) | (static_cast<unsigned>(a) << align_shift);
  }

  constexpr auto dynamic_width() const -> arg_id_kind {
    return static_cast<arg_id_kind>((data_ & width_mask) >> width_shift);
  }
  FMT_CONSTEXPR void set_dynamic_width(arg_id_kind w) {
    data_ = (data_ & ~width_mask) | (static_cast<unsigned>(w) << width_shift);
  }

  FMT_CONSTEXPR auto dynamic_precision() const -> arg_id_kind {
    return static_cast<arg_id_kind>((data_ & precision_mask) >>
                                    precision_shift);
  }
  FMT_CONSTEXPR void set_dynamic_precision(arg_id_kind p) {
    data_ = (data_ & ~precision_mask) |
            (static_cast<unsigned>(p) << precision_shift);
  }

  constexpr bool dynamic() const {
    return (data_ & (width_mask | precision_mask)) != 0;
  }

  constexpr auto sign() const -> sign {
    return static_cast<fmt::sign>((data_ & sign_mask) >> sign_shift);
  }
  FMT_CONSTEXPR void set_sign(fmt::sign s) {
    data_ = (data_ & ~sign_mask) | (static_cast<unsigned>(s) << sign_shift);
  }

  constexpr auto upper() const -> bool { return (data_ & uppercase_mask) != 0; }
  FMT_CONSTEXPR void set_upper() { data_ |= uppercase_mask; }

  constexpr auto alt() const -> bool { return (data_ & alternate_mask) != 0; }
  FMT_CONSTEXPR void set_alt() { data_ |= alternate_mask; }
  FMT_CONSTEXPR void clear_alt() { data_ &= ~alternate_mask; }

  constexpr auto localized() const -> bool {
    return (data_ & localized_mask) != 0;
  }
  FMT_CONSTEXPR void set_localized() { data_ |= localized_mask; }

  constexpr auto fill_size() const -> size_t {
    return (data_ & fill_size_mask) >> fill_size_shift;
  }

  template <typename Char, FMT_ENABLE_IF(std::is_same<Char, char>::value)>
  constexpr auto fill() const -> const Char* {
    return fill_data_;
  }
  template <typename Char, FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
  constexpr auto fill() const -> const Char* {
    return nullptr;
  }

  template <typename Char> constexpr auto fill_unit() const -> Char {
    using uchar = unsigned char;
    return static_cast<Char>(static_cast<uchar>(fill_data_[0]) |
                             (static_cast<uchar>(fill_data_[1]) << 8) |
                             (static_cast<uchar>(fill_data_[2]) << 16));
  }

  FMT_CONSTEXPR void set_fill(char c) {
    fill_data_[0] = c;
    set_fill_size(1);
  }

  template <typename Char>
  FMT_CONSTEXPR void set_fill(basic_string_view<Char> s) {
    auto size = s.size();
    set_fill_size(size);
    if (size == 1) {
      unsigned uchar = static_cast<detail::unsigned_char<Char>>(s[0]);
      fill_data_[0] = static_cast<char>(uchar);
      fill_data_[1] = static_cast<char>(uchar >> 8);
      fill_data_[2] = static_cast<char>(uchar >> 16);
      return;
    }
    FMT_ASSERT(size <= max_fill_size, "invalid fill");
    for (size_t i = 0; i < size; ++i)
      fill_data_[i & 3] = static_cast<char>(s[i]);
  }

  FMT_CONSTEXPR void copy_fill_from(const basic_specs& specs) {
    set_fill_size(specs.fill_size());
    for (size_t i = 0; i < max_fill_size; ++i)
      fill_data_[i] = specs.fill_data_[i];
  }
};

// Format specifiers for built-in and string types.
struct format_specs : basic_specs {
  int width;
  int precision;

  constexpr format_specs() : width(0), precision(-1) {}
};

/**
 * Parsing context consisting of a format string range being parsed and an
 * argument counter for automatic indexing.
 */
template <typename Char = char> class parse_context {
 private:
  basic_string_view<Char> fmt_;
  int next_arg_id_;

  enum { use_constexpr_cast = !FMT_GCC_VERSION || FMT_GCC_VERSION >= 1200 };

  FMT_CONSTEXPR void do_check_arg_id(int arg_id);

 public:
  using char_type = Char;
  using iterator = const Char*;

  constexpr explicit parse_context(basic_string_view<Char> fmt,
                                   int next_arg_id = 0)
      : fmt_(fmt), next_arg_id_(next_arg_id) {}

  /// Returns an iterator to the beginning of the format string range being
  /// parsed.
  constexpr auto begin() const noexcept -> iterator { return fmt_.begin(); }

  /// Returns an iterator past the end of the format string range being parsed.
  constexpr auto end() const noexcept -> iterator { return fmt_.end(); }

  /// Advances the begin iterator to `it`.
  FMT_CONSTEXPR void advance_to(iterator it) {
    fmt_.remove_prefix(detail::to_unsigned(it - begin()));
  }

  /// Reports an error if using the manual argument indexing; otherwise returns
  /// the next argument index and switches to the automatic indexing.
  FMT_CONSTEXPR auto next_arg_id() -> int {
    if (next_arg_id_ < 0) {
      report_error("cannot switch from manual to automatic argument indexing");
      return 0;
    }
    int id = next_arg_id_++;
    do_check_arg_id(id);
    return id;
  }

  /// Reports an error if using the automatic argument indexing; otherwise
  /// switches to the manual indexing.
  FMT_CONSTEXPR void check_arg_id(int id) {
    if (next_arg_id_ > 0) {
      report_error("cannot switch from automatic to manual argument indexing");
      return;
    }
    next_arg_id_ = -1;
    do_check_arg_id(id);
  }
  FMT_CONSTEXPR void check_arg_id(basic_string_view<Char>) {
    next_arg_id_ = -1;
  }
  FMT_CONSTEXPR void check_dynamic_spec(int arg_id);
};

FMT_END_EXPORT

namespace detail {

// Constructs fmt::basic_string_view<Char> from types implicitly convertible
// to it, deducing Char. Explicitly convertible types such as the ones returned
// from FMT_STRING are intentionally excluded.
template <typename Char, FMT_ENABLE_IF(is_char<Char>::value)>
constexpr auto to_string_view(const Char* s) -> basic_string_view<Char> {
  return s;
}
template <typename T, FMT_ENABLE_IF(is_std_string_like<T>::value)>
constexpr auto to_string_view(const T& s)
    -> basic_string_view<typename T::value_type> {
  return s;
}
template <typename Char>
constexpr auto to_string_view(basic_string_view<Char> s)
    -> basic_string_view<Char> {
  return s;
}

template <typename T, typename Enable = void>
struct has_to_string_view : std::false_type {};
// detail:: is intentional since to_string_view is not an extension point.
template <typename T>
struct has_to_string_view<
    T, void_t<decltype(detail::to_string_view(std::declval<T>()))>>
    : std::true_type {};

/// String's character (code unit) type. detail:: is intentional to prevent ADL.
template <typename S,
          typename V = decltype(detail::to_string_view(std::declval<S>()))>
using char_t = typename V::value_type;

enum class type {
  none_type,
  // Integer types should go first,
  int_type,
  uint_type,
  long_long_type,
  ulong_long_type,
  int128_type,
  uint128_type,
  bool_type,
  char_type,
  last_integer_type = char_type,
  // followed by floating-point types.
  float_type,
  double_type,
  long_double_type,
  last_numeric_type = long_double_type,
  cstring_type,
  string_type,
  pointer_type,
  custom_type
};

// Maps core type T to the corresponding type enum constant.
template <typename T, typename Char>
struct type_constant : std::integral_constant<type, type::custom_type> {};

#define FMT_TYPE_CONSTANT(Type, constant) \
  template <typename Char>                \
  struct type_constant<Type, Char>        \
      : std::integral_constant<type, type::constant> {}

FMT_TYPE_CONSTANT(int, int_type);
FMT_TYPE_CONSTANT(unsigned, uint_type);
FMT_TYPE_CONSTANT(long long, long_long_type);
FMT_TYPE_CONSTANT(unsigned long long, ulong_long_type);
FMT_TYPE_CONSTANT(int128_opt, int128_type);
FMT_TYPE_CONSTANT(uint128_opt, uint128_type);
FMT_TYPE_CONSTANT(bool, bool_type);
FMT_TYPE_CONSTANT(Char, char_type);
FMT_TYPE_CONSTANT(float, float_type);
FMT_TYPE_CONSTANT(double, double_type);
FMT_TYPE_CONSTANT(long double, long_double_type);
FMT_TYPE_CONSTANT(const Char*, cstring_type);
FMT_TYPE_CONSTANT(basic_string_view<Char>, string_type);
FMT_TYPE_CONSTANT(const void*, pointer_type);

constexpr auto is_integral_type(type t) -> bool {
  return t > type::none_type && t <= type::last_integer_type;
}
constexpr auto is_arithmetic_type(type t) -> bool {
  return t > type::none_type && t <= type::last_numeric_type;
}

constexpr auto set(type rhs) -> int { return 1 << static_cast<int>(rhs); }
constexpr auto in(type t, int set) -> bool {
  return ((set >> static_cast<int>(t)) & 1) != 0;
}

// Bitsets of types.
enum {
  sint_set =
      set(type::int_type) | set(type::long_long_type) | set(type::int128_type),
  uint_set = set(type::uint_type) | set(type::ulong_long_type) |
             set(type::uint128_type),
  bool_set = set(type::bool_type),
  char_set = set(type::char_type),
  float_set = set(type::float_type) | set(type::double_type) |
              set(type::long_double_type),
  string_set = set(type::string_type),
  cstring_set = set(type::cstring_type),
  pointer_set = set(type::pointer_type)
};

struct view {};

template <typename Char, typename T> struct named_arg;
template <typename T> struct is_named_arg : std::false_type {};
template <typename T> struct is_static_named_arg : std::false_type {};

template <typename Char, typename T>
struct is_named_arg<named_arg<Char, T>> : std::true_type {};

template <typename Char, typename T> struct named_arg : view {
  const Char* name;
  const T& value;

  named_arg(const Char* n, const T& v) : name(n), value(v) {}
  static_assert(!is_named_arg<T>::value, "nested named arguments");
};

template <bool B = false> constexpr auto count() -> int { return B ? 1 : 0; }
template <bool B1, bool B2, bool... Tail> constexpr auto count() -> int {
  return (B1 ? 1 : 0) + count<B2, Tail...>();
}

template <typename... Args> constexpr auto count_named_args() -> int {
  return count<is_named_arg<Args>::value...>();
}
template <typename... Args> constexpr auto count_static_named_args() -> int {
  return count<is_static_named_arg<Args>::value...>();
}

template <typename Char> struct named_arg_info {
  const Char* name;
  int id;
};

template <typename Char, typename T, FMT_ENABLE_IF(!is_named_arg<T>::value)>
void init_named_arg(named_arg_info<Char>*, int& arg_index, int&, const T&) {
  ++arg_index;
}
template <typename Char, typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
void init_named_arg(named_arg_info<Char>* named_args, int& arg_index,
                    int& named_arg_index, const T& arg) {
  named_args[named_arg_index++] = {arg.name, arg_index++};
}

template <typename T, typename Char,
          FMT_ENABLE_IF(!is_static_named_arg<T>::value)>
FMT_CONSTEXPR void init_static_named_arg(named_arg_info<Char>*, int& arg_index,
                                         int&) {
  ++arg_index;
}
template <typename T, typename Char,
          FMT_ENABLE_IF(is_static_named_arg<T>::value)>
FMT_CONSTEXPR void init_static_named_arg(named_arg_info<Char>* named_args,
                                         int& arg_index, int& named_arg_index) {
  named_args[named_arg_index++] = {T::name, arg_index++};
}

// To minimize the number of types we need to deal with, long is translated
// either to int or to long long depending on its size.
enum { long_short = sizeof(long) == sizeof(int) };
using long_type = conditional_t<long_short, int, long long>;
using ulong_type = conditional_t<long_short, unsigned, unsigned long long>;

template <typename T>
using format_as_result =
    remove_cvref_t<decltype(format_as(std::declval<const T&>()))>;
template <typename T>
using format_as_member_result =
    remove_cvref_t<decltype(formatter<T>::format_as(std::declval<const T&>()))>;

template <typename T, typename Enable = std::true_type>
struct use_format_as : std::false_type {};
// format_as member is only used to avoid injection into the std namespace.
template <typename T, typename Enable = std::true_type>
struct use_format_as_member : std::false_type {};

// Only map owning types because mapping views can be unsafe.
template <typename T>
struct use_format_as<
    T, bool_constant<std::is_arithmetic<format_as_result<T>>::value>>
    : std::true_type {};
template <typename T>
struct use_format_as_member<
    T, bool_constant<std::is_arithmetic<format_as_member_result<T>>::value>>
    : std::true_type {};

template <typename T, typename U = remove_const_t<T>>
using use_formatter =
    bool_constant<(std::is_class<T>::value || std::is_enum<T>::value ||
                   std::is_union<T>::value || std::is_array<T>::value) &&
                  !has_to_string_view<T>::value && !is_named_arg<T>::value &&
                  !use_format_as<T>::value && !use_format_as_member<T>::value>;

template <typename Char, typename T, typename U = remove_const_t<T>>
auto has_formatter_impl(T* p, buffered_context<Char>* ctx = nullptr)
    -> decltype(formatter<U, Char>().format(*p, *ctx), std::true_type());
template <typename Char> auto has_formatter_impl(...) -> std::false_type;

// T can be const-qualified to check if it is const-formattable.
template <typename T, typename Char> constexpr auto has_formatter() -> bool {
  return decltype(has_formatter_impl<Char>(static_cast<T*>(nullptr)))::value;
}

// Maps formatting argument types to natively supported types or user-defined
// types with formatters. Returns void on errors to be SFINAE-friendly.
template <typename Char> struct type_mapper {
  static auto map(signed char) -> int;
  static auto map(unsigned char) -> unsigned;
  static auto map(short) -> int;
  static auto map(unsigned short) -> unsigned;
  static auto map(int) -> int;
  static auto map(unsigned) -> unsigned;
  static auto map(long) -> long_type;
  static auto map(unsigned long) -> ulong_type;
  static auto map(long long) -> long long;
  static auto map(unsigned long long) -> unsigned long long;
  static auto map(int128_opt) -> int128_opt;
  static auto map(uint128_opt) -> uint128_opt;
  static auto map(bool) -> bool;

  template <int N>
  static auto map(bitint<N>) -> conditional_t<N <= 64, long long, void>;
  template <int N>
  static auto map(ubitint<N>)
      -> conditional_t<N <= 64, unsigned long long, void>;

  template <typename T, FMT_ENABLE_IF(is_char<T>::value)>
  static auto map(T) -> conditional_t<
      std::is_same<T, char>::value || std::is_same<T, Char>::value, Char, void>;

  static auto map(float) -> float;
  static auto map(double) -> double;
  static auto map(long double) -> long double;

  static auto map(Char*) -> const Char*;
  static auto map(const Char*) -> const Char*;
  template <typename T, typename C = char_t<T>,
            FMT_ENABLE_IF(!std::is_pointer<T>::value)>
  static auto map(const T&) -> conditional_t<std::is_same<C, Char>::value,
                                             basic_string_view<C>, void>;

  static auto map(void*) -> const void*;
  static auto map(const void*) -> const void*;
  static auto map(volatile void*) -> const void*;
  static auto map(const volatile void*) -> const void*;
  static auto map(nullptr_t) -> const void*;
  template <typename T, FMT_ENABLE_IF(std::is_pointer<T>::value ||
                                      std::is_member_pointer<T>::value)>
  static auto map(const T&) -> void;

  template <typename T, FMT_ENABLE_IF(use_format_as<T>::value)>
  static auto map(const T& x) -> decltype(map(format_as(x)));
  template <typename T, FMT_ENABLE_IF(use_format_as_member<T>::value)>
  static auto map(const T& x) -> decltype(map(formatter<T>::format_as(x)));

  template <typename T, FMT_ENABLE_IF(use_formatter<T>::value)>
  static auto map(T&) -> conditional_t<has_formatter<T, Char>(), T&, void>;

  template <typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
  static auto map(const T& named_arg) -> decltype(map(named_arg.value));
};

// detail:: is used to workaround a bug in MSVC 2017.
template <typename T, typename Char>
using mapped_t = decltype(detail::type_mapper<Char>::map(std::declval<T&>()));

// A type constant after applying type_mapper.
template <typename T, typename Char = char>
using mapped_type_constant = type_constant<mapped_t<T, Char>, Char>;

template <typename T, typename Context,
          type TYPE =
              mapped_type_constant<T, typename Context::char_type>::value>
using stored_type_constant = std::integral_constant<
    type, Context::builtin_types || TYPE == type::int_type ? TYPE
                                                           : type::custom_type>;
// A parse context with extra data used only in compile-time checks.
template <typename Char>
class compile_parse_context : public parse_context<Char> {
 private:
  int num_args_;
  const type* types_;
  using base = parse_context<Char>;

 public:
  FMT_CONSTEXPR explicit compile_parse_context(basic_string_view<Char> fmt,
                                               int num_args, const type* types,
                                               int next_arg_id = 0)
      : base(fmt, next_arg_id), num_args_(num_args), types_(types) {}

  constexpr auto num_args() const -> int { return num_args_; }
  constexpr auto arg_type(int id) const -> type { return types_[id]; }

  FMT_CONSTEXPR auto next_arg_id() -> int {
    int id = base::next_arg_id();
    if (id >= num_args_) report_error("argument not found");
    return id;
  }

  FMT_CONSTEXPR void check_arg_id(int id) {
    base::check_arg_id(id);
    if (id >= num_args_) report_error("argument not found");
  }
  using base::check_arg_id;

  FMT_CONSTEXPR void check_dynamic_spec(int arg_id) {
    ignore_unused(arg_id);
    if (arg_id < num_args_ && types_ && !is_integral_type(types_[arg_id]))
      report_error("width/precision is not integer");
  }
};

// An argument reference.
template <typename Char> union arg_ref {
  FMT_CONSTEXPR arg_ref(int idx = 0) : index(idx) {}
  FMT_CONSTEXPR arg_ref(basic_string_view<Char> n) : name(n) {}

  int index;
  basic_string_view<Char> name;
};

// Format specifiers with width and precision resolved at formatting rather
// than parsing time to allow reusing the same parsed specifiers with
// different sets of arguments (precompilation of format strings).
template <typename Char = char> struct dynamic_format_specs : format_specs {
  arg_ref<Char> width_ref;
  arg_ref<Char> precision_ref;
};

// Converts a character to ASCII. Returns '\0' on conversion failure.
template <typename Char, FMT_ENABLE_IF(std::is_integral<Char>::value)>
constexpr auto to_ascii(Char c) -> char {
  return c <= 0xff ? static_cast<char>(c) : '\0';
}

// Returns the number of code units in a code point or 1 on error.
template <typename Char>
FMT_CONSTEXPR auto code_point_length(const Char* begin) -> int {
  if (const_check(sizeof(Char) != 1)) return 1;
  auto c = static_cast<unsigned char>(*begin);
  return static_cast<int>((0x3a55000000000000ull >> (2 * (c >> 3))) & 3) + 1;
}

// Parses the range [begin, end) as an unsigned integer. This function assumes
// that the range is non-empty and the first character is a digit.
template <typename Char>
FMT_CONSTEXPR auto parse_nonnegative_int(const Char*& begin, const Char* end,
                                         int error_value) noexcept -> int {
  FMT_ASSERT(begin != end && '0' <= *begin && *begin <= '9', "");
  unsigned value = 0, prev = 0;
  auto p = begin;
  do {
    prev = value;
    value = value * 10 + unsigned(*p - '0');
    ++p;
  } while (p != end && '0' <= *p && *p <= '9');
  auto num_digits = p - begin;
  begin = p;
  int digits10 = static_cast<int>(sizeof(int) * CHAR_BIT * 3 / 10);
  if (num_digits <= digits10) return static_cast<int>(value);
  // Check for overflow.
  unsigned max = INT_MAX;
  return num_digits == digits10 + 1 &&
                 prev * 10ull + unsigned(p[-1] - '0') <= max
             ? static_cast<int>(value)
             : error_value;
}

FMT_CONSTEXPR inline auto parse_align(char c) -> align {
  switch (c) {
  case '<': return align::left;
  case '>': return align::right;
  case '^': return align::center;
  }
  return align::none;
}

template <typename Char> constexpr auto is_name_start(Char c) -> bool {
  return ('a' <= c && c <= 'z') || ('A' <= c && c <= 'Z') || c == '_';
}

template <typename Char, typename Handler>
FMT_CONSTEXPR auto parse_arg_id(const Char* begin, const Char* end,
                                Handler&& handler) -> const Char* {
  Char c = *begin;
  if (c >= '0' && c <= '9') {
    int index = 0;
    if (c != '0')
      index = parse_nonnegative_int(begin, end, INT_MAX);
    else
      ++begin;
    if (begin == end || (*begin != '}' && *begin != ':'))
      report_error("invalid format string");
    else
      handler.on_index(index);
    return begin;
  }
  if (FMT_OPTIMIZE_SIZE > 1 || !is_name_start(c)) {
    report_error("invalid format string");
    return begin;
  }
  auto it = begin;
  do {
    ++it;
  } while (it != end && (is_name_start(*it) || ('0' <= *it && *it <= '9')));
  handler.on_name({begin, to_unsigned(it - begin)});
  return it;
}

template <typename Char> struct dynamic_spec_handler {
  parse_context<Char>& ctx;
  arg_ref<Char>& ref;
  arg_id_kind& kind;

  FMT_CONSTEXPR void on_index(int id) {
    ref = id;
    kind = arg_id_kind::index;
    ctx.check_arg_id(id);
    ctx.check_dynamic_spec(id);
  }
  FMT_CONSTEXPR void on_name(basic_string_view<Char> id) {
    ref = id;
    kind = arg_id_kind::name;
    ctx.check_arg_id(id);
  }
};

template <typename Char> struct parse_dynamic_spec_result {
  const Char* end;
  arg_id_kind kind;
};

// Parses integer | "{" [arg_id] "}".
template <typename Char>
FMT_CONSTEXPR auto parse_dynamic_spec(const Char* begin, const Char* end,
                                      int& value, arg_ref<Char>& ref,
                                      parse_context<Char>& ctx)
    -> parse_dynamic_spec_result<Char> {
  FMT_ASSERT(begin != end, "");
  auto kind = arg_id_kind::none;
  if ('0' <= *begin && *begin <= '9') {
    int val = parse_nonnegative_int(begin, end, -1);
    if (val == -1) report_error("number is too big");
    value = val;
  } else {
    if (*begin == '{') {
      ++begin;
      if (begin != end) {
        Char c = *begin;
        if (c == '}' || c == ':') {
          int id = ctx.next_arg_id();
          ref = id;
          kind = arg_id_kind::index;
          ctx.check_dynamic_spec(id);
        } else {
          begin = parse_arg_id(begin, end,
                               dynamic_spec_handler<Char>{ctx, ref, kind});
        }
      }
      if (begin != end && *begin == '}') return {++begin, kind};
    }
    report_error("invalid format string");
  }
  return {begin, kind};
}

template <typename Char>
FMT_CONSTEXPR auto parse_width(const Char* begin, const Char* end,
                               format_specs& specs, arg_ref<Char>& width_ref,
                               parse_context<Char>& ctx) -> const Char* {
  auto result = parse_dynamic_spec(begin, end, specs.width, width_ref, ctx);
  specs.set_dynamic_width(result.kind);
  return result.end;
}

template <typename Char>
FMT_CONSTEXPR auto parse_precision(const Char* begin, const Char* end,
                                   format_specs& specs,
                                   arg_ref<Char>& precision_ref,
                                   parse_context<Char>& ctx) -> const Char* {
  ++begin;
  if (begin == end) {
    report_error("invalid precision");
    return begin;
  }
  auto result =
      parse_dynamic_spec(begin, end, specs.precision, precision_ref, ctx);
  specs.set_dynamic_precision(result.kind);
  return result.end;
}

enum class state { start, align, sign, hash, zero, width, precision, locale };

// Parses standard format specifiers.
template <typename Char>
FMT_CONSTEXPR auto parse_format_specs(const Char* begin, const Char* end,
                                      dynamic_format_specs<Char>& specs,
                                      parse_context<Char>& ctx, type arg_type)
    -> const Char* {
  auto c = '\0';
  if (end - begin > 1) {
    auto next = to_ascii(begin[1]);
    c = parse_align(next) == align::none ? to_ascii(*begin) : '\0';
  } else {
    if (begin == end) return begin;
    c = to_ascii(*begin);
  }

  struct {
    state current_state = state::start;
    FMT_CONSTEXPR void operator()(state s, bool valid = true) {
      if (current_state >= s || !valid)
        report_error("invalid format specifier");
      current_state = s;
    }
  } enter_state;

  using pres = presentation_type;
  constexpr auto integral_set = sint_set | uint_set | bool_set | char_set;
  struct {
    const Char*& begin;
    format_specs& specs;
    type arg_type;

    FMT_CONSTEXPR auto operator()(pres pres_type, int set) -> const Char* {
      if (!in(arg_type, set)) report_error("invalid format specifier");
      specs.set_type(pres_type);
      return begin + 1;
    }
  } parse_presentation_type{begin, specs, arg_type};

  for (;;) {
    switch (c) {
    case '<':
    case '>':
    case '^':
      enter_state(state::align);
      specs.set_align(parse_align(c));
      ++begin;
      break;
    case '+':
    case ' ':
      specs.set_sign(c == ' ' ? sign::space : sign::plus);
      FMT_FALLTHROUGH;
    case '-':
      enter_state(state::sign, in(arg_type, sint_set | float_set));
      ++begin;
      break;
    case '#':
      enter_state(state::hash, is_arithmetic_type(arg_type));
      specs.set_alt();
      ++begin;
      break;
    case '0':
      enter_state(state::zero);
      if (!is_arithmetic_type(arg_type))
        report_error("format specifier requires numeric argument");
      if (specs.align() == align::none) {
        // Ignore 0 if align is specified for compatibility with std::format.
        specs.set_align(align::numeric);
        specs.set_fill('0');
      }
      ++begin;
      break;
      // clang-format off
    case '1': case '2': case '3': case '4': case '5':
    case '6': case '7': case '8': case '9': case '{':
      // clang-format on
      enter_state(state::width);
      begin = parse_width(begin, end, specs, specs.width_ref, ctx);
      break;
    case '.':
      enter_state(state::precision,
                  in(arg_type, float_set | string_set | cstring_set));
      begin = parse_precision(begin, end, specs, specs.precision_ref, ctx);
      break;
    case 'L':
      enter_state(state::locale, is_arithmetic_type(arg_type));
      specs.set_localized();
      ++begin;
      break;
    case 'd': return parse_presentation_type(pres::dec, integral_set);
    case 'X': specs.set_upper(); FMT_FALLTHROUGH;
    case 'x': return parse_presentation_type(pres::hex, integral_set);
    case 'o': return parse_presentation_type(pres::oct, integral_set);
    case 'B': specs.set_upper(); FMT_FALLTHROUGH;
    case 'b': return parse_presentation_type(pres::bin, integral_set);
    case 'E': specs.set_upper(); FMT_FALLTHROUGH;
    case 'e': return parse_presentation_type(pres::exp, float_set);
    case 'F': specs.set_upper(); FMT_FALLTHROUGH;
    case 'f': return parse_presentation_type(pres::fixed, float_set);
    case 'G': specs.set_upper(); FMT_FALLTHROUGH;
    case 'g': return parse_presentation_type(pres::general, float_set);
    case 'A': specs.set_upper(); FMT_FALLTHROUGH;
    case 'a': return parse_presentation_type(pres::hexfloat, float_set);
    case 'c':
      if (arg_type == type::bool_type) report_error("invalid format specifier");
      return parse_presentation_type(pres::chr, integral_set);
    case 's':
      return parse_presentation_type(pres::string,
                                     bool_set | string_set | cstring_set);
    case 'p':
      return parse_presentation_type(pres::pointer, pointer_set | cstring_set);
    case '?':
      return parse_presentation_type(pres::debug,
                                     char_set | string_set | cstring_set);
    case '}': return begin;
    default:  {
      if (*begin == '}') return begin;
      // Parse fill and alignment.
      auto fill_end = begin + code_point_length(begin);
      if (end - fill_end <= 0) {
        report_error("invalid format specifier");
        return begin;
      }
      if (*begin == '{') {
        report_error("invalid fill character '{'");
        return begin;
      }
      auto alignment = parse_align(to_ascii(*fill_end));
      enter_state(state::align, alignment != align::none);
      specs.set_fill(
          basic_string_view<Char>(begin, to_unsigned(fill_end - begin)));
      specs.set_align(alignment);
      begin = fill_end + 1;
    }
    }
    if (begin == end) return begin;
    c = to_ascii(*begin);
  }
}

template <typename Char, typename Handler>
FMT_CONSTEXPR FMT_INLINE auto parse_replacement_field(const Char* begin,
                                                      const Char* end,
                                                      Handler&& handler)
    -> const Char* {
  ++begin;
  if (begin == end) {
    handler.on_error("invalid format string");
    return end;
  }
  int arg_id = 0;
  switch (*begin) {
  case '}':
    handler.on_replacement_field(handler.on_arg_id(), begin);
    return begin + 1;
  case '{': handler.on_text(begin, begin + 1); return begin + 1;
  case ':': arg_id = handler.on_arg_id(); break;
  default:  {
    struct id_adapter {
      Handler& handler;
      int arg_id;

      FMT_CONSTEXPR void on_index(int id) { arg_id = handler.on_arg_id(id); }
      FMT_CONSTEXPR void on_name(basic_string_view<Char> id) {
        arg_id = handler.on_arg_id(id);
      }
    } adapter = {handler, 0};
    begin = parse_arg_id(begin, end, adapter);
    arg_id = adapter.arg_id;
    Char c = begin != end ? *begin : Char();
    if (c == '}') {
      handler.on_replacement_field(arg_id, begin);
      return begin + 1;
    }
    if (c != ':') {
      handler.on_error("missing '}' in format string");
      return end;
    }
    break;
  }
  }
  begin = handler.on_format_specs(arg_id, begin + 1, end);
  if (begin == end || *begin != '}')
    return handler.on_error("unknown format specifier"), end;
  return begin + 1;
}

template <typename Char, typename Handler>
FMT_CONSTEXPR void parse_format_string(basic_string_view<Char> fmt,
                                       Handler&& handler) {
  auto begin = fmt.data(), end = begin + fmt.size();
  auto p = begin;
  while (p != end) {
    auto c = *p++;
    if (c == '{') {
      handler.on_text(begin, p - 1);
      begin = p = parse_replacement_field(p - 1, end, handler);
    } else if (c == '}') {
      if (p == end || *p != '}')
        return handler.on_error("unmatched '}' in format string");
      handler.on_text(begin, p);
      begin = ++p;
    }
  }
  handler.on_text(begin, end);
}

// Checks char specs and returns true iff the presentation type is char-like.
FMT_CONSTEXPR inline auto check_char_specs(const format_specs& specs) -> bool {
  auto type = specs.type();
  if (type != presentation_type::none && type != presentation_type::chr &&
      type != presentation_type::debug) {
    return false;
  }
  if (specs.align() == align::numeric || specs.sign() != sign::none ||
      specs.alt()) {
    report_error("invalid format specifier for char");
  }
  return true;
}

// A base class for compile-time strings.
struct compile_string {};

template <typename T, typename Char>
FMT_VISIBILITY("hidden")  // Suppress an ld warning on macOS (#3769).
FMT_CONSTEXPR auto invoke_parse(parse_context<Char>& ctx) -> const Char* {
  using mapped_type = remove_cvref_t<mapped_t<T, Char>>;
  constexpr bool formattable =
      std::is_constructible<formatter<mapped_type, Char>>::value;
  if (!formattable) return ctx.begin();  // Error is reported in the value ctor.
  using formatted_type = conditional_t<formattable, mapped_type, int>;
  return formatter<formatted_type, Char>().parse(ctx);
}

template <typename... T> struct arg_pack {};

template <typename Char, int NUM_ARGS, int NUM_NAMED_ARGS, bool DYNAMIC_NAMES>
class format_string_checker {
 private:
  type types_[max_of(1, NUM_ARGS)];
  named_arg_info<Char> named_args_[max_of(1, NUM_NAMED_ARGS)];
  compile_parse_context<Char> context_;

  using parse_func = auto (*)(parse_context<Char>&) -> const Char*;
  parse_func parse_funcs_[max_of(1, NUM_ARGS)];

 public:
  template <typename... T>
  FMT_CONSTEXPR explicit format_string_checker(basic_string_view<Char> fmt,
                                               arg_pack<T...>)
      : types_{mapped_type_constant<T, Char>::value...},
        named_args_{},
        context_(fmt, NUM_ARGS, types_),
        parse_funcs_{&invoke_parse<T, Char>...} {
    int arg_index = 0, named_arg_index = 0;
    FMT_APPLY_VARIADIC(
        init_static_named_arg<T>(named_args_, arg_index, named_arg_index));
    ignore_unused(arg_index, named_arg_index);
  }

  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}

  FMT_CONSTEXPR auto on_arg_id() -> int { return context_.next_arg_id(); }
  FMT_CONSTEXPR auto on_arg_id(int id) -> int {
    context_.check_arg_id(id);
    return id;
  }
  FMT_CONSTEXPR auto on_arg_id(basic_string_view<Char> id) -> int {
    for (int i = 0; i < NUM_NAMED_ARGS; ++i) {
      if (named_args_[i].name == id) return named_args_[i].id;
    }
    if (!DYNAMIC_NAMES) on_error("argument not found");
    return -1;
  }

  FMT_CONSTEXPR void on_replacement_field(int id, const Char* begin) {
    on_format_specs(id, begin, begin);  // Call parse() on empty specs.
  }

  FMT_CONSTEXPR auto on_format_specs(int id, const Char* begin, const Char* end)
      -> const Char* {
    context_.advance_to(begin);
    if (id >= 0 && id < NUM_ARGS) return parse_funcs_[id](context_);
    while (begin != end && *begin != '}') ++begin;
    return begin;
  }

  FMT_NORETURN FMT_CONSTEXPR void on_error(const char* message) {
    report_error(message);
  }
};

/// A contiguous memory buffer with an optional growing ability. It is an
/// internal class and shouldn't be used directly, only via `memory_buffer`.
template <typename T> class buffer {
 private:
  T* ptr_;
  size_t size_;
  size_t capacity_;

  using grow_fun = void (*)(buffer& buf, size_t capacity);
  grow_fun grow_;

 protected:
  // Don't initialize ptr_ since it is not accessed to save a few cycles.
  FMT_MSC_WARNING(suppress : 26495)
  FMT_CONSTEXPR buffer(grow_fun grow, size_t sz) noexcept
      : size_(sz), capacity_(sz), grow_(grow) {}

  constexpr buffer(grow_fun grow, T* p = nullptr, size_t sz = 0,
                   size_t cap = 0) noexcept
      : ptr_(p), size_(sz), capacity_(cap), grow_(grow) {}

  FMT_CONSTEXPR20 ~buffer() = default;
  buffer(buffer&&) = default;

  /// Sets the buffer data and capacity.
  FMT_CONSTEXPR void set(T* buf_data, size_t buf_capacity) noexcept {
    ptr_ = buf_data;
    capacity_ = buf_capacity;
  }

 public:
  using value_type = T;
  using const_reference = const T&;

  buffer(const buffer&) = delete;
  void operator=(const buffer&) = delete;

  auto begin() noexcept -> T* { return ptr_; }
  auto end() noexcept -> T* { return ptr_ + size_; }

  auto begin() const noexcept -> const T* { return ptr_; }
  auto end() const noexcept -> const T* { return ptr_ + size_; }

  /// Returns the size of this buffer.
  constexpr auto size() const noexcept -> size_t { return size_; }

  /// Returns the capacity of this buffer.
  constexpr auto capacity() const noexcept -> size_t { return capacity_; }

  /// Returns a pointer to the buffer data (not null-terminated).
  FMT_CONSTEXPR auto data() noexcept -> T* { return ptr_; }
  FMT_CONSTEXPR auto data() const noexcept -> const T* { return ptr_; }

  /// Clears this buffer.
  FMT_CONSTEXPR void clear() { size_ = 0; }

  // Tries resizing the buffer to contain `count` elements. If T is a POD type
  // the new elements may not be initialized.
  FMT_CONSTEXPR void try_resize(size_t count) {
    try_reserve(count);
    size_ = min_of(count, capacity_);
  }

  // Tries increasing the buffer capacity to `new_capacity`. It can increase the
  // capacity by a smaller amount than requested but guarantees there is space
  // for at least one additional element either by increasing the capacity or by
  // flushing the buffer if it is full.
  FMT_CONSTEXPR void try_reserve(size_t new_capacity) {
    if (new_capacity > capacity_) grow_(*this, new_capacity);
  }

  FMT_CONSTEXPR void push_back(const T& value) {
    try_reserve(size_ + 1);
    ptr_[size_++] = value;
  }

  /// Appends data to the end of the buffer.
  template <typename U>
// Workaround for MSVC2019 to fix error C2893: Failed to specialize function
// template 'void fmt::v11::detail::buffer<T>::append(const U *,const U *)'.
#if !FMT_MSC_VERSION || FMT_MSC_VERSION >= 1940
  FMT_CONSTEXPR20
#endif
      void
      append(const U* begin, const U* end) {
    while (begin != end) {
      auto count = to_unsigned(end - begin);
      try_reserve(size_ + count);
      auto free_cap = capacity_ - size_;
      if (free_cap < count) count = free_cap;
      // A loop is faster than memcpy on small sizes.
      T* out = ptr_ + size_;
      for (size_t i = 0; i < count; ++i) out[i] = begin[i];
      size_ += count;
      begin += count;
    }
  }

  template <typename Idx> FMT_CONSTEXPR auto operator[](Idx index) -> T& {
    return ptr_[index];
  }
  template <typename Idx>
  FMT_CONSTEXPR auto operator[](Idx index) const -> const T& {
    return ptr_[index];
  }
};

struct buffer_traits {
  constexpr explicit buffer_traits(size_t) {}
  constexpr auto count() const -> size_t { return 0; }
  constexpr auto limit(size_t size) const -> size_t { return size; }
};

class fixed_buffer_traits {
 private:
  size_t count_ = 0;
  size_t limit_;

 public:
  constexpr explicit fixed_buffer_traits(size_t limit) : limit_(limit) {}
  constexpr auto count() const -> size_t { return count_; }
  FMT_CONSTEXPR auto limit(size_t size) -> size_t {
    size_t n = limit_ > count_ ? limit_ - count_ : 0;
    count_ += size;
    return min_of(size, n);
  }
};

// A buffer that writes to an output iterator when flushed.
template <typename OutputIt, typename T, typename Traits = buffer_traits>
class iterator_buffer : public Traits, public buffer<T> {
 private:
  OutputIt out_;
  enum { buffer_size = 256 };
  T data_[buffer_size];

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() == buffer_size) static_cast<iterator_buffer&>(buf).flush();
  }

  void flush() {
    auto size = this->size();
    this->clear();
    const T* begin = data_;
    const T* end = begin + this->limit(size);
    while (begin != end) *out_++ = *begin++;
  }

 public:
  explicit iterator_buffer(OutputIt out, size_t n = buffer_size)
      : Traits(n), buffer<T>(grow, data_, 0, buffer_size), out_(out) {}
  iterator_buffer(iterator_buffer&& other) noexcept
      : Traits(other),
        buffer<T>(grow, data_, 0, buffer_size),
        out_(other.out_) {}
  ~iterator_buffer() {
    // Don't crash if flush fails during unwinding.
    FMT_TRY { flush(); }
    FMT_CATCH(...) {}
  }

  auto out() -> OutputIt {
    flush();
    return out_;
  }
  auto count() const -> size_t { return Traits::count() + this->size(); }
};

template <typename T>
class iterator_buffer<T*, T, fixed_buffer_traits> : public fixed_buffer_traits,
                                                    public buffer<T> {
 private:
  T* out_;
  enum { buffer_size = 256 };
  T data_[buffer_size];

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() == buf.capacity())
      static_cast<iterator_buffer&>(buf).flush();
  }

  void flush() {
    size_t n = this->limit(this->size());
    if (this->data() == out_) {
      out_ += n;
      this->set(data_, buffer_size);
    }
    this->clear();
  }

 public:
  explicit iterator_buffer(T* out, size_t n = buffer_size)
      : fixed_buffer_traits(n), buffer<T>(grow, out, 0, n), out_(out) {}
  iterator_buffer(iterator_buffer&& other) noexcept
      : fixed_buffer_traits(other),
        buffer<T>(static_cast<iterator_buffer&&>(other)),
        out_(other.out_) {
    if (this->data() != out_) {
      this->set(data_, buffer_size);
      this->clear();
    }
  }
  ~iterator_buffer() { flush(); }

  auto out() -> T* {
    flush();
    return out_;
  }
  auto count() const -> size_t {
    return fixed_buffer_traits::count() + this->size();
  }
};

template <typename T> class iterator_buffer<T*, T> : public buffer<T> {
 public:
  explicit iterator_buffer(T* out, size_t = 0)
      : buffer<T>([](buffer<T>&, size_t) {}, out, 0, ~size_t()) {}

  auto out() -> T* { return &*this->end(); }
};

template <typename Container>
class container_buffer : public buffer<typename Container::value_type> {
 private:
  using value_type = typename Container::value_type;

  static FMT_CONSTEXPR void grow(buffer<value_type>& buf, size_t capacity) {
    auto& self = static_cast<container_buffer&>(buf);
    self.container.resize(capacity);
    self.set(&self.container[0], capacity);
  }

 public:
  Container& container;

  explicit container_buffer(Container& c)
      : buffer<value_type>(grow, c.size()), container(c) {}
};

// A buffer that writes to a container with the contiguous storage.
template <typename OutputIt>
class iterator_buffer<
    OutputIt,
    enable_if_t<is_back_insert_iterator<OutputIt>::value &&
                    is_contiguous<typename OutputIt::container_type>::value,
                typename OutputIt::container_type::value_type>>
    : public container_buffer<typename OutputIt::container_type> {
 private:
  using base = container_buffer<typename OutputIt::container_type>;

 public:
  explicit iterator_buffer(typename OutputIt::container_type& c) : base(c) {}
  explicit iterator_buffer(OutputIt out, size_t = 0)
      : base(get_container(out)) {}

  auto out() -> OutputIt { return OutputIt(this->container); }
};

// A buffer that counts the number of code units written discarding the output.
template <typename T = char> class counting_buffer : public buffer<T> {
 private:
  enum { buffer_size = 256 };
  T data_[buffer_size];
  size_t count_ = 0;

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() != buffer_size) return;
    static_cast<counting_buffer&>(buf).count_ += buf.size();
    buf.clear();
  }

 public:
  FMT_CONSTEXPR counting_buffer() : buffer<T>(grow, data_, 0, buffer_size) {}

  constexpr auto count() const noexcept -> size_t {
    return count_ + this->size();
  }
};

template <typename T>
struct is_back_insert_iterator<basic_appender<T>> : std::true_type {};

template <typename OutputIt, typename InputIt, typename = void>
struct has_back_insert_iterator_container_append : std::false_type {};
template <typename OutputIt, typename InputIt>
struct has_back_insert_iterator_container_append<
    OutputIt, InputIt,
    void_t<decltype(get_container(std::declval<OutputIt>())
                        .append(std::declval<InputIt>(),
                                std::declval<InputIt>()))>> : std::true_type {};

// An optimized version of std::copy with the output value type (T).
template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            has_back_insert_iterator_container_append<
                                OutputIt, InputIt>::value)>
FMT_CONSTEXPR20 auto copy(InputIt begin, InputIt end, OutputIt out)
    -> OutputIt {
  get_container(out).append(begin, end);
  return out;
}

template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value &&
                        !has_back_insert_iterator_container_append<
                            OutputIt, InputIt>::value)>
FMT_CONSTEXPR20 auto copy(InputIt begin, InputIt end, OutputIt out)
    -> OutputIt {
  auto& c = get_container(out);
  c.insert(c.end(), begin, end);
  return out;
}

template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(!is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR auto copy(InputIt begin, InputIt end, OutputIt out) -> OutputIt {
  while (begin != end) *out++ = static_cast<T>(*begin++);
  return out;
}

template <typename T, typename V, typename OutputIt>
FMT_CONSTEXPR auto copy(basic_string_view<V> s, OutputIt out) -> OutputIt {
  return copy<T>(s.begin(), s.end(), out);
}

template <typename It, typename Enable = std::true_type>
struct is_buffer_appender : std::false_type {};
template <typename It>
struct is_buffer_appender<
    It, bool_constant<
            is_back_insert_iterator<It>::value &&
            std::is_base_of<buffer<typename It::container_type::value_type>,
                            typename It::container_type>::value>>
    : std::true_type {};

// Maps an output iterator to a buffer.
template <typename T, typename OutputIt,
          FMT_ENABLE_IF(!is_buffer_appender<OutputIt>::value)>
auto get_buffer(OutputIt out) -> iterator_buffer<OutputIt, T> {
  return iterator_buffer<OutputIt, T>(out);
}
template <typename T, typename OutputIt,
          FMT_ENABLE_IF(is_buffer_appender<OutputIt>::value)>
auto get_buffer(OutputIt out) -> buffer<T>& {
  return get_container(out);
}

template <typename Buf, typename OutputIt>
auto get_iterator(Buf& buf, OutputIt) -> decltype(buf.out()) {
  return buf.out();
}
template <typename T, typename OutputIt>
auto get_iterator(buffer<T>&, OutputIt out) -> OutputIt {
  return out;
}

// This type is intentionally undefined, only used for errors.
template <typename T, typename Char> struct type_is_unformattable_for;

template <typename Char> struct string_value {
  const Char* data;
  size_t size;
  auto str() const -> basic_string_view<Char> { return {data, size}; }
};

template <typename Context> struct custom_value {
  using char_type = typename Context::char_type;
  void* value;
  void (*format)(void* arg, parse_context<char_type>& parse_ctx, Context& ctx);
};

template <typename Char> struct named_arg_value {
  const named_arg_info<Char>* data;
  size_t size;
};

struct custom_tag {};

#if !FMT_BUILTIN_TYPES
#  define FMT_BUILTIN , monostate
#else
#  define FMT_BUILTIN
#endif

// A formatting argument value.
template <typename Context> class value {
 public:
  using char_type = typename Context::char_type;

  union {
    monostate no_value;
    int int_value;
    unsigned uint_value;
    long long long_long_value;
    unsigned long long ulong_long_value;
    int128_opt int128_value;
    uint128_opt uint128_value;
    bool bool_value;
    char_type char_value;
    float float_value;
    double double_value;
    long double long_double_value;
    const void* pointer;
    string_value<char_type> string;
    custom_value<Context> custom;
    named_arg_value<char_type> named_args;
  };

  constexpr FMT_INLINE value() : no_value() {}
  constexpr FMT_INLINE value(signed char x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned char x FMT_BUILTIN) : uint_value(x) {}
  constexpr FMT_INLINE value(signed short x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned short x FMT_BUILTIN) : uint_value(x) {}
  constexpr FMT_INLINE value(int x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned x FMT_BUILTIN) : uint_value(x) {}
  FMT_CONSTEXPR FMT_INLINE value(long x FMT_BUILTIN) : value(long_type(x)) {}
  FMT_CONSTEXPR FMT_INLINE value(unsigned long x FMT_BUILTIN)
      : value(ulong_type(x)) {}
  constexpr FMT_INLINE value(long long x FMT_BUILTIN) : long_long_value(x) {}
  constexpr FMT_INLINE value(unsigned long long x FMT_BUILTIN)
      : ulong_long_value(x) {}
  FMT_INLINE value(int128_opt x FMT_BUILTIN) : int128_value(x) {}
  FMT_INLINE value(uint128_opt x FMT_BUILTIN) : uint128_value(x) {}
  constexpr FMT_INLINE value(bool x FMT_BUILTIN) : bool_value(x) {}

  template <int N>
  constexpr FMT_INLINE value(bitint<N> x FMT_BUILTIN) : long_long_value(x) {
    static_assert(N <= 64, "unsupported _BitInt");
  }
  template <int N>
  constexpr FMT_INLINE value(ubitint<N> x FMT_BUILTIN) : ulong_long_value(x) {
    static_assert(N <= 64, "unsupported _BitInt");
  }

  template <typename T, FMT_ENABLE_IF(is_char<T>::value)>
  constexpr FMT_INLINE value(T x FMT_BUILTIN) : char_value(x) {
    static_assert(
        std::is_same<T, char>::value || std::is_same<T, char_type>::value,
        "mixing character types is disallowed");
  }

  constexpr FMT_INLINE value(float x FMT_BUILTIN) : float_value(x) {}
  constexpr FMT_INLINE value(double x FMT_BUILTIN) : double_value(x) {}
  FMT_INLINE value(long double x FMT_BUILTIN) : long_double_value(x) {}

  FMT_CONSTEXPR FMT_INLINE value(char_type* x FMT_BUILTIN) {
    string.data = x;
    if (is_constant_evaluated()) string.size = 0;
  }
  FMT_CONSTEXPR FMT_INLINE value(const char_type* x FMT_BUILTIN) {
    string.data = x;
    if (is_constant_evaluated()) string.size = 0;
  }
  template <typename T, typename C = char_t<T>,
            FMT_ENABLE_IF(!std::is_pointer<T>::value)>
  FMT_CONSTEXPR value(const T& x FMT_BUILTIN) {
    static_assert(std::is_same<C, char_type>::value,
                  "mixing character types is disallowed");
    auto sv = to_string_view(x);
    string.data = sv.data();
    string.size = sv.size();
  }
  FMT_INLINE value(void* x FMT_BUILTIN) : pointer(x) {}
  FMT_INLINE value(const void* x FMT_BUILTIN) : pointer(x) {}
  FMT_INLINE value(volatile void* x FMT_BUILTIN)
      : pointer(const_cast<const void*>(x)) {}
  FMT_INLINE value(const volatile void* x FMT_BUILTIN)
      : pointer(const_cast<const void*>(x)) {}
  FMT_INLINE value(nullptr_t) : pointer(nullptr) {}

  template <typename T, FMT_ENABLE_IF(std::is_pointer<T>::value ||
                                      std::is_member_pointer<T>::value)>
  value(const T&) {
    // Formatting of arbitrary pointers is disallowed. If you want to format a
    // pointer cast it to `void*` or `const void*`. In particular, this forbids
    // formatting of `[const] volatile char*` printed as bool by iostreams.
    static_assert(sizeof(T) == 0,
                  "formatting of non-void pointers is disallowed");
  }

  template <typename T, FMT_ENABLE_IF(use_format_as<T>::value)>
  value(const T& x) : value(format_as(x)) {}
  template <typename T, FMT_ENABLE_IF(use_format_as_member<T>::value)>
  value(const T& x) : value(formatter<T>::format_as(x)) {}

  template <typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
  value(const T& named_arg) : value(named_arg.value) {}

  template <typename T,
            FMT_ENABLE_IF(use_formatter<T>::value || !FMT_BUILTIN_TYPES)>
  FMT_CONSTEXPR20 FMT_INLINE value(T& x) : value(x, custom_tag()) {}

  FMT_ALWAYS_INLINE value(const named_arg_info<char_type>* args, size_t size)
      : named_args{args, size} {}

 private:
  template <typename T, FMT_ENABLE_IF(has_formatter<T, char_type>())>
  FMT_CONSTEXPR value(T& x, custom_tag) {
    using value_type = remove_const_t<T>;
    // T may overload operator& e.g. std::vector<bool>::reference in libc++.
    if (!is_constant_evaluated()) {
      custom.value =
          const_cast<char*>(&reinterpret_cast<const volatile char&>(x));
    } else {
      custom.value = nullptr;
#if defined(__cpp_if_constexpr)
      if constexpr (std::is_same<decltype(&x), remove_reference_t<T>*>::value)
        custom.value = const_cast<value_type*>(&x);
#endif
    }
    custom.format = format_custom<value_type, formatter<value_type, char_type>>;
  }

  template <typename T, FMT_ENABLE_IF(!has_formatter<T, char_type>())>
  FMT_CONSTEXPR value(const T&, custom_tag) {
    // Cannot format an argument; to make type T formattable provide a
    // formatter<T> specialization: https://fmt.dev/latest/api.html#udt.
    type_is_unformattable_for<T, char_type> _;
  }

  // Formats an argument of a custom type, such as a user-defined class.
  template <typename T, typename Formatter>
  static void format_custom(void* arg, parse_context<char_type>& parse_ctx,
                            Context& ctx) {
    auto f = Formatter();
    parse_ctx.advance_to(f.parse(parse_ctx));
    using qualified_type =
        conditional_t<has_formatter<const T, char_type>(), const T, T>;
    // format must be const for compatibility with std::format and compilation.
    const auto& cf = f;
    ctx.advance_to(cf.format(*static_cast<qualified_type*>(arg), ctx));
  }
};

enum { packed_arg_bits = 4 };
// Maximum number of arguments with packed types.
enum { max_packed_args = 62 / packed_arg_bits };
enum : unsigned long long { is_unpacked_bit = 1ULL << 63 };
enum : unsigned long long { has_named_args_bit = 1ULL << 62 };

template <typename It, typename T, typename Enable = void>
struct is_output_iterator : std::false_type {};

template <> struct is_output_iterator<appender, char> : std::true_type {};

template <typename It, typename T>
struct is_output_iterator<
    It, T,
    void_t<decltype(*std::declval<decay_t<It>&>()++ = std::declval<T>())>>
    : std::true_type {};

#ifndef FMT_USE_LOCALE
#  define FMT_USE_LOCALE (FMT_OPTIMIZE_SIZE <= 1)
#endif

// A type-erased reference to an std::locale to avoid a heavy <locale> include.
struct locale_ref {
#if FMT_USE_LOCALE
 private:
  const void* locale_;  // A type-erased pointer to std::locale.

 public:
  constexpr locale_ref() : locale_(nullptr) {}
  template <typename Locale> locale_ref(const Locale& loc);

  inline explicit operator bool() const noexcept { return locale_ != nullptr; }
#endif  // FMT_USE_LOCALE

  template <typename Locale> auto get() const -> Locale;
};

template <typename> constexpr auto encode_types() -> unsigned long long {
  return 0;
}

template <typename Context, typename Arg, typename... Args>
constexpr auto encode_types() -> unsigned long long {
  return static_cast<unsigned>(stored_type_constant<Arg, Context>::value) |
         (encode_types<Context, Args...>() << packed_arg_bits);
}

template <typename Context, typename... T, size_t NUM_ARGS = sizeof...(T)>
constexpr auto make_descriptor() -> unsigned long long {
  return NUM_ARGS <= max_packed_args ? encode_types<Context, T...>()
                                     : is_unpacked_bit | NUM_ARGS;
}

template <typename Context, int NUM_ARGS>
using arg_t = conditional_t<NUM_ARGS <= max_packed_args, value<Context>,
                            basic_format_arg<Context>>;

template <typename Context, int NUM_ARGS, int NUM_NAMED_ARGS,
          unsigned long long DESC>
struct named_arg_store {
  // args_[0].named_args points to named_args to avoid bloating format_args.
  arg_t<Context, NUM_ARGS> args[1 + NUM_ARGS];
  named_arg_info<typename Context::char_type> named_args[NUM_NAMED_ARGS];

  template <typename... T>
  FMT_CONSTEXPR FMT_ALWAYS_INLINE named_arg_store(T&... values)
      : args{{named_args, NUM_NAMED_ARGS}, values...} {
    int arg_index = 0, named_arg_index = 0;
    FMT_APPLY_VARIADIC(
        init_named_arg(named_args, arg_index, named_arg_index, values));
  }

  named_arg_store(named_arg_store&& rhs) {
    args[0] = {named_args, NUM_NAMED_ARGS};
    for (size_t i = 1; i < sizeof(args) / sizeof(*args); ++i)
      args[i] = rhs.args[i];
    for (size_t i = 0; i < NUM_NAMED_ARGS; ++i)
      named_args[i] = rhs.named_args[i];
  }

  named_arg_store(const named_arg_store& rhs) = delete;
  named_arg_store& operator=(const named_arg_store& rhs) = delete;
  named_arg_store& operator=(named_arg_store&& rhs) = delete;
  operator const arg_t<Context, NUM_ARGS>*() const { return args + 1; }
};

// An array of references to arguments. It can be implicitly converted to
// `basic_format_args` for passing into type-erased formatting functions
// such as `vformat`. It is a plain struct to reduce binary size in debug mode.
template <typename Context, int NUM_ARGS, int NUM_NAMED_ARGS,
          unsigned long long DESC>
struct format_arg_store {
  // +1 to workaround a bug in gcc 7.5 that causes duplicated-branches warning.
  using type =
      conditional_t<NUM_NAMED_ARGS == 0,
                    arg_t<Context, NUM_ARGS>[max_of(1, NUM_ARGS)],
                    named_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC>>;
  type args;
};

// TYPE can be different from type_constant<T>, e.g. for __float128.
template <typename T, typename Char, type TYPE> struct native_formatter {
 private:
  dynamic_format_specs<Char> specs_;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    if (ctx.begin() == ctx.end() || *ctx.begin() == '}') return ctx.begin();
    auto end = parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx, TYPE);
    if (const_check(TYPE == type::char_type)) check_char_specs(specs_);
    return end;
  }

  template <type U = TYPE,
            FMT_ENABLE_IF(U == type::string_type || U == type::cstring_type ||
                          U == type::char_type)>
  FMT_CONSTEXPR void set_debug_format(bool set = true) {
    specs_.set_type(set ? presentation_type::debug : presentation_type::none);
  }

  FMT_PRAGMA_CLANG(diagnostic ignored "-Wundefined-inline")
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const T& val, FormatContext& ctx) const
      -> decltype(ctx.out());
};

template <typename T, typename Enable = void>
struct locking
    : bool_constant<mapped_type_constant<T>::value == type::custom_type> {};
template <typename T>
struct locking<T, void_t<typename formatter<remove_cvref_t<T>>::nonlocking>>
    : std::false_type {};

template <typename T = int> FMT_CONSTEXPR inline auto is_locking() -> bool {
  return locking<T>::value;
}
template <typename T1, typename T2, typename... Tail>
FMT_CONSTEXPR inline auto is_locking() -> bool {
  return locking<T1>::value || is_locking<T2, Tail...>();
}

FMT_API void vformat_to(buffer<char>& buf, string_view fmt, format_args args,
                        locale_ref loc = {});

#if FMT_WIN32
FMT_API void vprint_mojibake(FILE*, string_view, format_args, bool);
#else  // format_args is passed by reference since it is defined later.
inline void vprint_mojibake(FILE*, string_view, const format_args&, bool) {}
#endif
}  // namespace detail

// The main public API.

template <typename Char>
FMT_CONSTEXPR void parse_context<Char>::do_check_arg_id(int arg_id) {
  // Argument id is only checked at compile time during parsing because
  // formatting has its own validation.
  if (detail::is_constant_evaluated() && use_constexpr_cast) {
    auto ctx = static_cast<detail::compile_parse_context<Char>*>(this);
    if (arg_id >= ctx->num_args()) report_error("argument not found");
  }
}

template <typename Char>
FMT_CONSTEXPR void parse_context<Char>::check_dynamic_spec(int arg_id) {
  using detail::compile_parse_context;
  if (detail::is_constant_evaluated() && use_constexpr_cast)
    static_cast<compile_parse_context<Char>*>(this)->check_dynamic_spec(arg_id);
}

FMT_BEGIN_EXPORT

// An output iterator that appends to a buffer. It is used instead of
// back_insert_iterator to reduce symbol sizes and avoid <iterator> dependency.
template <typename T> class basic_appender {
 protected:
  detail::buffer<T>* container;

 public:
  using container_type = detail::buffer<T>;

  FMT_CONSTEXPR basic_appender(detail::buffer<T>& buf) : container(&buf) {}

  FMT_CONSTEXPR20 auto operator=(T c) -> basic_appender& {
    container->push_back(c);
    return *this;
  }
  FMT_CONSTEXPR20 auto operator*() -> basic_appender& { return *this; }
  FMT_CONSTEXPR20 auto operator++() -> basic_appender& { return *this; }
  FMT_CONSTEXPR20 auto operator++(int) -> basic_appender { return *this; }
};

// A formatting argument. Context is a template parameter for the compiled API
// where output can be unbuffered.
template <typename Context> class basic_format_arg {
 private:
  detail::value<Context> value_;
  detail::type type_;

  friend class basic_format_args<Context>;

  using char_type = typename Context::char_type;

 public:
  class handle {
   private:
    detail::custom_value<Context> custom_;

   public:
    explicit handle(detail::custom_value<Context> custom) : custom_(custom) {}

    void format(parse_context<char_type>& parse_ctx, Context& ctx) const {
      custom_.format(custom_.value, parse_ctx, ctx);
    }
  };

  constexpr basic_format_arg() : type_(detail::type::none_type) {}
  basic_format_arg(const detail::named_arg_info<char_type>* args, size_t size)
      : value_(args, size) {}
  template <typename T>
  basic_format_arg(T&& val)
      : value_(val), type_(detail::stored_type_constant<T, Context>::value) {}

  constexpr explicit operator bool() const noexcept {
    return type_ != detail::type::none_type;
  }
  auto type() const -> detail::type { return type_; }

  /**
   * Visits an argument dispatching to the appropriate visit method based on
   * the argument type. For example, if the argument type is `double` then
   * `vis(value)` will be called with the value of type `double`.
   */
  template <typename Visitor>
  FMT_CONSTEXPR FMT_INLINE auto visit(Visitor&& vis) const -> decltype(vis(0)) {
    using detail::map;
    switch (type_) {
    case detail::type::none_type:        break;
    case detail::type::int_type:         return vis(value_.int_value);
    case detail::type::uint_type:        return vis(value_.uint_value);
    case detail::type::long_long_type:   return vis(value_.long_long_value);
    case detail::type::ulong_long_type:  return vis(value_.ulong_long_value);
    case detail::type::int128_type:      return vis(map(value_.int128_value));
    case detail::type::uint128_type:     return vis(map(value_.uint128_value));
    case detail::type::bool_type:        return vis(value_.bool_value);
    case detail::type::char_type:        return vis(value_.char_value);
    case detail::type::float_type:       return vis(value_.float_value);
    case detail::type::double_type:      return vis(value_.double_value);
    case detail::type::long_double_type: return vis(value_.long_double_value);
    case detail::type::cstring_type:     return vis(value_.string.data);
    case detail::type::string_type:      return vis(value_.string.str());
    case detail::type::pointer_type:     return vis(value_.pointer);
    case detail::type::custom_type:      return vis(handle(value_.custom));
    }
    return vis(monostate());
  }

  auto format_custom(const char_type* parse_begin,
                     parse_context<char_type>& parse_ctx, Context& ctx)
      -> bool {
    if (type_ != detail::type::custom_type) return false;
    parse_ctx.advance_to(parse_begin);
    value_.custom.format(value_.custom.value, parse_ctx, ctx);
    return true;
  }
};

/**
 * A view of a collection of formatting arguments. To avoid lifetime issues it
 * should only be used as a parameter type in type-erased functions such as
 * `vformat`:
 *
 *     void vlog(fmt::string_view fmt, fmt::format_args args);  // OK
 *     fmt::format_args args = fmt::make_format_args();  // Dangling reference
 */
template <typename Context> class basic_format_args {
 private:
  // A descriptor that contains information about formatting arguments.
  // If the number of arguments is less or equal to max_packed_args then
  // argument types are passed in the descriptor. This reduces binary code size
  // per formatting function call.
  unsigned long long desc_;
  union {
    // If is_packed() returns true then argument values are stored in values_;
    // otherwise they are stored in args_. This is done to improve cache
    // locality and reduce compiled code size since storing larger objects
    // may require more code (at least on x86-64) even if the same amount of
    // data is actually copied to stack. It saves ~10% on the bloat test.
    const detail::value<Context>* values_;
    const basic_format_arg<Context>* args_;
  };

  constexpr auto is_packed() const -> bool {
    return (desc_ & detail::is_unpacked_bit) == 0;
  }
  constexpr auto has_named_args() const -> bool {
    return (desc_ & detail::has_named_args_bit) != 0;
  }

  FMT_CONSTEXPR auto type(int index) const -> detail::type {
    int shift = index * detail::packed_arg_bits;
    unsigned mask = (1 << detail::packed_arg_bits) - 1;
    return static_cast<detail::type>((desc_ >> shift) & mask);
  }

  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC>
  using store =
      detail::format_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC>;

 public:
  using format_arg = basic_format_arg<Context>;

  constexpr basic_format_args() : desc_(0), args_(nullptr) {}

  /// Constructs a `basic_format_args` object from `format_arg_store`.
  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC,
            FMT_ENABLE_IF(NUM_ARGS <= detail::max_packed_args)>
  constexpr FMT_ALWAYS_INLINE basic_format_args(
      const store<NUM_ARGS, NUM_NAMED_ARGS, DESC>& s)
      : desc_(DESC | (NUM_NAMED_ARGS != 0 ? +detail::has_named_args_bit : 0)),
        values_(s.args) {}

  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC,
            FMT_ENABLE_IF(NUM_ARGS > detail::max_packed_args)>
  constexpr basic_format_args(const store<NUM_ARGS, NUM_NAMED_ARGS, DESC>& s)
      : desc_(DESC | (NUM_NAMED_ARGS != 0 ? +detail::has_named_args_bit : 0)),
        args_(s.args) {}

  /// Constructs a `basic_format_args` object from a dynamic list of arguments.
  constexpr basic_format_args(const format_arg* args, int count,
                              bool has_named = false)
      : desc_(detail::is_unpacked_bit | detail::to_unsigned(count) |
              (has_named ? +detail::has_named_args_bit : 0)),
        args_(args) {}

  /// Returns the argument with the specified id.
  FMT_CONSTEXPR auto get(int id) const -> format_arg {
    auto arg = format_arg();
    if (!is_packed()) {
      if (id < max_size()) arg = args_[id];
      return arg;
    }
    if (static_cast<unsigned>(id) >= detail::max_packed_args) return arg;
    arg.type_ = type(id);
    if (arg.type_ != detail::type::none_type) arg.value_ = values_[id];
    return arg;
  }

  template <typename Char>
  auto get(basic_string_view<Char> name) const -> format_arg {
    int id = get_id(name);
    return id >= 0 ? get(id) : format_arg();
  }

  template <typename Char>
  FMT_CONSTEXPR auto get_id(basic_string_view<Char> name) const -> int {
    if (!has_named_args()) return -1;
    const auto& named_args =
        (is_packed() ? values_[-1] : args_[-1].value_).named_args;
    for (size_t i = 0; i < named_args.size; ++i) {
      if (named_args.data[i].name == name) return named_args.data[i].id;
    }
    return -1;
  }

  auto max_size() const -> int {
    unsigned long long max_packed = detail::max_packed_args;
    return static_cast<int>(is_packed() ? max_packed
                                        : desc_ & ~detail::is_unpacked_bit);
  }
};

// A formatting context.
class context {
 private:
  appender out_;
  format_args args_;
  FMT_NO_UNIQUE_ADDRESS detail::locale_ref loc_;

 public:
  /// The character type for the output.
  using char_type = char;

  using iterator = appender;
  using format_arg = basic_format_arg<context>;
  using parse_context_type FMT_DEPRECATED = parse_context<>;
  template <typename T> using formatter_type FMT_DEPRECATED = formatter<T>;
  enum { builtin_types = FMT_BUILTIN_TYPES };

  /// Constructs a `context` object. References to the arguments are stored
  /// in the object so make sure they have appropriate lifetimes.
  FMT_CONSTEXPR context(iterator out, format_args args,
                        detail::locale_ref loc = {})
      : out_(out), args_(args), loc_(loc) {}
  context(context&&) = default;
  context(const context&) = delete;
  void operator=(const context&) = delete;

  FMT_CONSTEXPR auto arg(int id) const -> format_arg { return args_.get(id); }
  inline auto arg(string_view name) const -> format_arg {
    return args_.get(name);
  }
  FMT_CONSTEXPR auto arg_id(string_view name) const -> int {
    return args_.get_id(name);
  }

  // Returns an iterator to the beginning of the output range.
  FMT_CONSTEXPR auto out() const -> iterator { return out_; }

  // Advances the begin iterator to `it`.
  FMT_CONSTEXPR void advance_to(iterator) {}

  FMT_CONSTEXPR auto locale() const -> detail::locale_ref { return loc_; }
};

template <typename Char = char> struct runtime_format_string {
  basic_string_view<Char> str;
};

/**
 * Creates a runtime format string.
 *
 * **Example**:
 *
 *     // Check format string at runtime instead of compile-time.
 *     fmt::print(fmt::runtime("{:d}"), "I am not a number");
 */
inline auto runtime(string_view s) -> runtime_format_string<> { return {{s}}; }

/// A compile-time format string. Use `format_string` in the public API to
/// prevent type deduction.
template <typename... T> struct fstring {
 private:
  static constexpr int num_static_named_args =
      detail::count_static_named_args<T...>();

  using checker = detail::format_string_checker<
      char, static_cast<int>(sizeof...(T)), num_static_named_args,
      num_static_named_args != detail::count_named_args<T...>()>;

  using arg_pack = detail::arg_pack<T...>;

 public:
  string_view str;
  using t = fstring;

  // Reports a compile-time error if S is not a valid format string for T.
  template <size_t N>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE fstring(const char (&s)[N]) : str(s, N - 1) {
    using namespace detail;
    static_assert(count<(std::is_base_of<view, remove_reference_t<T>>::value &&
                         std::is_reference<T>::value)...>() == 0,
                  "passing views as lvalues is disallowed");
    if (FMT_USE_CONSTEVAL) parse_format_string<char>(s, checker(s, arg_pack()));
#ifdef FMT_ENFORCE_COMPILE_STRING
    static_assert(
        FMT_USE_CONSTEVAL && sizeof(s) != 0,
        "FMT_ENFORCE_COMPILE_STRING requires format strings to use FMT_STRING");
#endif
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_convertible<const S&, string_view>::value)>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE fstring(const S& s) : str(s) {
    auto sv = string_view(str);
    if (FMT_USE_CONSTEVAL)
      detail::parse_format_string<char>(sv, checker(sv, arg_pack()));
#ifdef FMT_ENFORCE_COMPILE_STRING
    static_assert(
        FMT_USE_CONSTEVAL && sizeof(s) != 0,
        "FMT_ENFORCE_COMPILE_STRING requires format strings to use FMT_STRING");
#endif
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_base_of<detail::compile_string, S>::value&&
                              std::is_same<typename S::char_type, char>::value)>
  FMT_ALWAYS_INLINE fstring(const S&) : str(S()) {
    FMT_CONSTEXPR auto sv = string_view(S());
    FMT_CONSTEXPR int ignore =
        (parse_format_string(sv, checker(sv, arg_pack())), 0);
    detail::ignore_unused(ignore);
  }
  fstring(runtime_format_string<> fmt) : str(fmt.str) {}

  // Returning by reference generates better code in debug mode.
  FMT_ALWAYS_INLINE operator const string_view&() const { return str; }
  auto get() const -> string_view { return str; }
};

template <typename... T> using format_string = typename fstring<T...>::t;

template <typename T, typename Char = char>
using is_formattable = bool_constant<!std::is_same<
    detail::mapped_t<conditional_t<std::is_void<T>::value, int*, T>, Char>,
    void>::value>;
#ifdef __cpp_concepts
template <typename T, typename Char = char>
concept formattable = is_formattable<remove_reference_t<T>, Char>::value;
#endif

template <typename T, typename Char>
using has_formatter FMT_DEPRECATED = std::is_constructible<formatter<T, Char>>;

// A formatter specialization for natively supported types.
template <typename T, typename Char>
struct formatter<T, Char,
                 enable_if_t<detail::type_constant<T, Char>::value !=
                             detail::type::custom_type>>
    : detail::native_formatter<T, Char, detail::type_constant<T, Char>::value> {
};

/**
 * Constructs an object that stores references to arguments and can be
 * implicitly converted to `format_args`. `Context` can be omitted in which case
 * it defaults to `context`. See `arg` for lifetime considerations.
 */
// Take arguments by lvalue references to avoid some lifetime issues, e.g.
//   auto args = make_format_args(std::string());
template <typename Context = context, typename... T,
          int NUM_ARGS = sizeof...(T),
          int NUM_NAMED_ARGS = detail::count_named_args<T...>(),
          unsigned long long DESC = detail::make_descriptor<Context, T...>()>
constexpr FMT_ALWAYS_INLINE auto make_format_args(T&... args)
    -> detail::format_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC> {
  // Suppress warnings for pathological types convertible to detail::value.
  FMT_PRAGMA_GCC(diagnostic ignored "-Wconversion")
  return {{args...}};
}

template <typename... T>
using vargs =
    detail::format_arg_store<context, sizeof...(T),
                             detail::count_named_args<T...>(),
                             detail::make_descriptor<context, T...>()>;

/**
 * Returns a named argument to be used in a formatting function.
 * It should only be used in a call to a formatting function.
 *
 * **Example**:
 *
 *     fmt::print("The answer is {answer}.", fmt::arg("answer", 42));
 */
template <typename Char, typename T>
inline auto arg(const Char* name, const T& arg) -> detail::named_arg<Char, T> {
  return {name, arg};
}

/// Formats a string and writes the output to `out`.
template <typename OutputIt,
          FMT_ENABLE_IF(detail::is_output_iterator<remove_cvref_t<OutputIt>,
                                                   char>::value)>
auto vformat_to(OutputIt&& out, string_view fmt, format_args args)
    -> remove_cvref_t<OutputIt> {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, fmt, args, {});
  return detail::get_iterator(buf, out);
}

/**
 * Formats `args` according to specifications in `fmt`, writes the result to
 * the output iterator `out` and returns the iterator past the end of the output
 * range. `format_to` does not append a terminating null character.
 *
 * **Example**:
 *
 *     auto out = std::vector<char>();
 *     fmt::format_to(std::back_inserter(out), "{}", 42);
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<remove_cvref_t<OutputIt>,
                                                   char>::value)>
FMT_INLINE auto format_to(OutputIt&& out, format_string<T...> fmt, T&&... args)
    -> remove_cvref_t<OutputIt> {
  return vformat_to(out, fmt.str, vargs<T...>{{args...}});
}

template <typename OutputIt> struct format_to_n_result {
  /// Iterator past the end of the output range.
  OutputIt out;
  /// Total (not truncated) output size.
  size_t size;
};

template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to_n(OutputIt out, size_t n, string_view fmt, format_args args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, char, traits>(out, n);
  detail::vformat_to(buf, fmt, args, {});
  return {buf.out(), buf.count()};
}

/**
 * Formats `args` according to specifications in `fmt`, writes up to `n`
 * characters of the result to the output iterator `out` and returns the total
 * (not truncated) output size and the iterator past the end of the output
 * range. `format_to_n` does not append a terminating null character.
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
FMT_INLINE auto format_to_n(OutputIt out, size_t n, format_string<T...> fmt,
                            T&&... args) -> format_to_n_result<OutputIt> {
  return vformat_to_n(out, n, fmt.str, vargs<T...>{{args...}});
}

struct format_to_result {
  /// Pointer to just after the last successful write in the array.
  char* out;
  /// Specifies if the output was truncated.
  bool truncated;

  FMT_CONSTEXPR operator char*() const {
    // Report truncation to prevent silent data loss.
    if (truncated) report_error("output is truncated");
    return out;
  }
};

template <size_t N>
auto vformat_to(char (&out)[N], string_view fmt, format_args args)
    -> format_to_result {
  auto result = vformat_to_n(out, N, fmt, args);
  return {result.out, result.size > N};
}

template <size_t N, typename... T>
FMT_INLINE auto format_to(char (&out)[N], format_string<T...> fmt, T&&... args)
    -> format_to_result {
  auto result = vformat_to_n(out, N, fmt.str, vargs<T...>{{args...}});
  return {result.out, result.size > N};
}

/// Returns the number of chars in the output of `format(fmt, args...)`.
template <typename... T>
FMT_NODISCARD FMT_INLINE auto formatted_size(format_string<T...> fmt,
                                             T&&... args) -> size_t {
  auto buf = detail::counting_buffer<>();
  detail::vformat_to(buf, fmt.str, vargs<T...>{{args...}}, {});
  return buf.count();
}

FMT_API void vprint(string_view fmt, format_args args);
FMT_API void vprint(FILE* f, string_view fmt, format_args args);
FMT_API void vprintln(FILE* f, string_view fmt, format_args args);
FMT_API void vprint_buffered(FILE* f, string_view fmt, format_args args);

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `stdout`.
 *
 * **Example**:
 *
 *     fmt::print("The answer is {}.", 42);
 */
template <typename... T>
FMT_INLINE void print(format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  if (detail::const_check(!detail::use_utf8))
    return detail::vprint_mojibake(stdout, fmt.str, va, false);
  return detail::is_locking<T...>() ? vprint_buffered(stdout, fmt.str, va)
                                    : vprint(fmt.str, va);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the
 * output to the file `f`.
 *
 * **Example**:
 *
 *     fmt::print(stderr, "Don't {}!", "panic");
 */
template <typename... T>
FMT_INLINE void print(FILE* f, format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  if (detail::const_check(!detail::use_utf8))
    return detail::vprint_mojibake(f, fmt.str, va, false);
  return detail::is_locking<T...>() ? vprint_buffered(f, fmt.str, va)
                                    : vprint(f, fmt.str, va);
}

/// Formats `args` according to specifications in `fmt` and writes the output
/// to the file `f` followed by a newline.
template <typename... T>
FMT_INLINE void println(FILE* f, format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  return detail::const_check(detail::use_utf8)
             ? vprintln(f, fmt.str, va)
             : detail::vprint_mojibake(f, fmt.str, va, true);
}

/// Formats `args` according to specifications in `fmt` and writes the output
/// to `stdout` followed by a newline.
template <typename... T>
FMT_INLINE void println(format_string<T...> fmt, T&&... args) {
  return fmt::println(stdout, fmt, static_cast<T&&>(args)...);
}

FMT_END_EXPORT
FMT_PRAGMA_CLANG(diagnostic pop)
FMT_PRAGMA_GCC(pop_options)
FMT_END_NAMESPACE

#ifdef FMT_HEADER_ONLY
#  include "format.h"
#endif
#endif  // FMT_BASE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/chrono.h <==
// Formatting library for C++ - chrono support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_CHRONO_H_
#define FMT_CHRONO_H_

#ifndef FMT_MODULE
#  include <algorithm>
#  include <chrono>
#  include <cmath>    // std::isfinite
#  include <cstring>  // std::memcpy
#  include <ctime>
#  include <iterator>
#  include <locale>
#  include <ostream>
#  include <type_traits>
#endif

#include "format.h"

namespace fmt_detail {
struct time_zone {
  template <typename Duration, typename T>
  auto to_sys(T)
      -> std::chrono::time_point<std::chrono::system_clock, Duration> {
    return {};
  }
};
template <typename... T> inline auto current_zone(T...) -> time_zone* {
  return nullptr;
}

template <typename... T> inline void _tzset(T...) {}
}  // namespace fmt_detail

FMT_BEGIN_NAMESPACE

// Enable safe chrono durations, unless explicitly disabled.
#ifndef FMT_SAFE_DURATION_CAST
#  define FMT_SAFE_DURATION_CAST 1
#endif
#if FMT_SAFE_DURATION_CAST

// For conversion between std::chrono::durations without undefined
// behaviour or erroneous results.
// This is a stripped down version of duration_cast, for inclusion in fmt.
// See https://github.com/pauldreik/safe_duration_cast
//
// Copyright Paul Dreik 2019
namespace safe_duration_cast {

template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value &&
                        std::numeric_limits<From>::is_signed ==
                            std::numeric_limits<To>::is_signed)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  using F = std::numeric_limits<From>;
  using T = std::numeric_limits<To>;
  static_assert(F::is_integer, "From must be integral");
  static_assert(T::is_integer, "To must be integral");

  // A and B are both signed, or both unsigned.
  if (detail::const_check(F::digits <= T::digits)) {
    // From fits in To without any problem.
  } else {
    // From does not always fit in To, resort to a dynamic check.
    if (from < (T::min)() || from > (T::max)()) {
      // outside range.
      ec = 1;
      return {};
    }
  }
  return static_cast<To>(from);
}

/// Converts From to To, without loss. If the dynamic value of from
/// can't be converted to To without loss, ec is set.
template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value &&
                        std::numeric_limits<From>::is_signed !=
                            std::numeric_limits<To>::is_signed)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  using F = std::numeric_limits<From>;
  using T = std::numeric_limits<To>;
  static_assert(F::is_integer, "From must be integral");
  static_assert(T::is_integer, "To must be integral");

  if (detail::const_check(F::is_signed && !T::is_signed)) {
    // From may be negative, not allowed!
    if (fmt::detail::is_negative(from)) {
      ec = 1;
      return {};
    }
    // From is positive. Can it always fit in To?
    if (detail::const_check(F::digits > T::digits) &&
        from > static_cast<From>(detail::max_value<To>())) {
      ec = 1;
      return {};
    }
  }

  if (detail::const_check(!F::is_signed && T::is_signed &&
                          F::digits >= T::digits) &&
      from > static_cast<From>(detail::max_value<To>())) {
    ec = 1;
    return {};
  }
  return static_cast<To>(from);  // Lossless conversion.
}

template <typename To, typename From,
          FMT_ENABLE_IF(std::is_same<From, To>::value)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  return from;
}  // function

// clang-format off
/**
 * converts From to To if possible, otherwise ec is set.
 *
 * input                            |    output
 * ---------------------------------|---------------
 * NaN                              | NaN
 * Inf                              | Inf
 * normal, fits in output           | converted (possibly lossy)
 * normal, does not fit in output   | ec is set
 * subnormal                        | best effort
 * -Inf                             | -Inf
 */
// clang-format on
template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value)>
FMT_CONSTEXPR auto safe_float_conversion(const From from, int& ec) -> To {
  ec = 0;
  using T = std::numeric_limits<To>;
  static_assert(std::is_floating_point<From>::value, "From must be floating");
  static_assert(std::is_floating_point<To>::value, "To must be floating");

  // catch the only happy case
  if (std::isfinite(from)) {
    if (from >= T::lowest() && from <= (T::max)()) {
      return static_cast<To>(from);
    }
    // not within range.
    ec = 1;
    return {};
  }

  // nan and inf will be preserved
  return static_cast<To>(from);
}  // function

template <typename To, typename From,
          FMT_ENABLE_IF(std::is_same<From, To>::value)>
FMT_CONSTEXPR auto safe_float_conversion(const From from, int& ec) -> To {
  ec = 0;
  static_assert(std::is_floating_point<From>::value, "From must be floating");
  return from;
}

/// Safe duration_cast between floating point durations
template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_floating_point<FromRep>::value),
          FMT_ENABLE_IF(std::is_floating_point<typename To::rep>::value)>
auto safe_duration_cast(std::chrono::duration<FromRep, FromPeriod> from,
                        int& ec) -> To {
  using From = std::chrono::duration<FromRep, FromPeriod>;
  ec = 0;
  if (std::isnan(from.count())) {
    // nan in, gives nan out. easy.
    return To{std::numeric_limits<typename To::rep>::quiet_NaN()};
  }
  // maybe we should also check if from is denormal, and decide what to do about
  // it.

  // +-inf should be preserved.
  if (std::isinf(from.count())) {
    return To{from.count()};
  }

  // the basic idea is that we need to convert from count() in the from type
  // to count() in the To type, by multiplying it with this:
  struct Factor
      : std::ratio_divide<typename From::period, typename To::period> {};

  static_assert(Factor::num > 0, "num must be positive");
  static_assert(Factor::den > 0, "den must be positive");

  // the conversion is like this: multiply from.count() with Factor::num
  // /Factor::den and convert it to To::rep, all this without
  // overflow/underflow. let's start by finding a suitable type that can hold
  // both To, From and Factor::num
  using IntermediateRep =
      typename std::common_type<typename From::rep, typename To::rep,
                                decltype(Factor::num)>::type;

  // force conversion of From::rep -> IntermediateRep to be safe,
  // even if it will never happen be narrowing in this context.
  IntermediateRep count =
      safe_float_conversion<IntermediateRep>(from.count(), ec);
  if (ec) {
    return {};
  }

  // multiply with Factor::num without overflow or underflow
  if (detail::const_check(Factor::num != 1)) {
    constexpr auto max1 = detail::max_value<IntermediateRep>() /
                          static_cast<IntermediateRep>(Factor::num);
    if (count > max1) {
      ec = 1;
      return {};
    }
    constexpr auto min1 = std::numeric_limits<IntermediateRep>::lowest() /
                          static_cast<IntermediateRep>(Factor::num);
    if (count < min1) {
      ec = 1;
      return {};
    }
    count *= static_cast<IntermediateRep>(Factor::num);
  }

  // this can't go wrong, right? den>0 is checked earlier.
  if (detail::const_check(Factor::den != 1)) {
    using common_t = typename std::common_type<IntermediateRep, intmax_t>::type;
    count /= static_cast<common_t>(Factor::den);
  }

  // convert to the to type, safely
  using ToRep = typename To::rep;

  const ToRep tocount = safe_float_conversion<ToRep>(count, ec);
  if (ec) {
    return {};
  }
  return To{tocount};
}
}  // namespace safe_duration_cast
#endif

namespace detail {

// Check if std::chrono::utc_time is available.
#ifdef FMT_USE_UTC_TIME
// Use the provided definition.
#elif defined(__cpp_lib_chrono)
#  define FMT_USE_UTC_TIME (__cpp_lib_chrono >= 201907L)
#else
#  define FMT_USE_UTC_TIME 0
#endif
#if FMT_USE_UTC_TIME
using utc_clock = std::chrono::utc_clock;
#else
struct utc_clock {
  template <typename T> void to_sys(T);
};
#endif

// Check if std::chrono::local_time is available.
#ifdef FMT_USE_LOCAL_TIME
// Use the provided definition.
#elif defined(__cpp_lib_chrono)
#  define FMT_USE_LOCAL_TIME (__cpp_lib_chrono >= 201907L)
#else
#  define FMT_USE_LOCAL_TIME 0
#endif
#if FMT_USE_LOCAL_TIME
using local_t = std::chrono::local_t;
#else
struct local_t {};
#endif

}  // namespace detail

template <typename Duration>
using sys_time = std::chrono::time_point<std::chrono::system_clock, Duration>;

template <typename Duration>
using utc_time = std::chrono::time_point<detail::utc_clock, Duration>;

template <class Duration>
using local_time = std::chrono::time_point<detail::local_t, Duration>;

namespace detail {

// Prevents expansion of a preceding token as a function-style macro.
// Usage: f FMT_NOMACRO()
#define FMT_NOMACRO

template <typename T = void> struct null {};
inline auto localtime_r FMT_NOMACRO(...) -> null<> { return null<>(); }
inline auto localtime_s(...) -> null<> { return null<>(); }
inline auto gmtime_r(...) -> null<> { return null<>(); }
inline auto gmtime_s(...) -> null<> { return null<>(); }

// It is defined here and not in ostream.h because the latter has expensive
// includes.
template <typename StreamBuf> class formatbuf : public StreamBuf {
 private:
  using char_type = typename StreamBuf::char_type;
  using streamsize = decltype(std::declval<StreamBuf>().sputn(nullptr, 0));
  using int_type = typename StreamBuf::int_type;
  using traits_type = typename StreamBuf::traits_type;

  buffer<char_type>& buffer_;

 public:
  explicit formatbuf(buffer<char_type>& buf) : buffer_(buf) {}

 protected:
  // The put area is always empty. This makes the implementation simpler and has
  // the advantage that the streambuf and the buffer are always in sync and
  // sputc never writes into uninitialized memory. A disadvantage is that each
  // call to sputc always results in a (virtual) call to overflow. There is no
  // disadvantage here for sputn since this always results in a call to xsputn.

  auto overflow(int_type ch) -> int_type override {
    if (!traits_type::eq_int_type(ch, traits_type::eof()))
      buffer_.push_back(static_cast<char_type>(ch));
    return ch;
  }

  auto xsputn(const char_type* s, streamsize count) -> streamsize override {
    buffer_.append(s, s + count);
    return count;
  }
};

inline auto get_classic_locale() -> const std::locale& {
  static const auto& locale = std::locale::classic();
  return locale;
}

template <typename CodeUnit> struct codecvt_result {
  static constexpr const size_t max_size = 32;
  CodeUnit buf[max_size];
  CodeUnit* end;
};

template <typename CodeUnit>
void write_codecvt(codecvt_result<CodeUnit>& out, string_view in,
                   const std::locale& loc) {
  FMT_PRAGMA_CLANG(diagnostic push)
  FMT_PRAGMA_CLANG(diagnostic ignored "-Wdeprecated")
  auto& f = std::use_facet<std::codecvt<CodeUnit, char, std::mbstate_t>>(loc);
  FMT_PRAGMA_CLANG(diagnostic pop)
  auto mb = std::mbstate_t();
  const char* from_next = nullptr;
  auto result = f.in(mb, in.begin(), in.end(), from_next, std::begin(out.buf),
                     std::end(out.buf), out.end);
  if (result != std::codecvt_base::ok)
    FMT_THROW(format_error("failed to format time"));
}

template <typename OutputIt>
auto write_encoded_tm_str(OutputIt out, string_view in, const std::locale& loc)
    -> OutputIt {
  if (const_check(detail::use_utf8) && loc != get_classic_locale()) {
    // char16_t and char32_t codecvts are broken in MSVC (linkage errors) and
    // gcc-4.
#if FMT_MSC_VERSION != 0 ||  \
    (defined(__GLIBCXX__) && \
     (!defined(_GLIBCXX_USE_DUAL_ABI) || _GLIBCXX_USE_DUAL_ABI == 0))
    // The _GLIBCXX_USE_DUAL_ABI macro is always defined in libstdc++ from gcc-5
    // and newer.
    using code_unit = wchar_t;
#else
    using code_unit = char32_t;
#endif

    using unit_t = codecvt_result<code_unit>;
    unit_t unit;
    write_codecvt(unit, in, loc);
    // In UTF-8 is used one to four one-byte code units.
    auto u =
        to_utf8<code_unit, basic_memory_buffer<char, unit_t::max_size * 4>>();
    if (!u.convert({unit.buf, to_unsigned(unit.end - unit.buf)}))
      FMT_THROW(format_error("failed to format time"));
    return copy<char>(u.c_str(), u.c_str() + u.size(), out);
  }
  return copy<char>(in.data(), in.data() + in.size(), out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto write_tm_str(OutputIt out, string_view sv, const std::locale& loc)
    -> OutputIt {
  codecvt_result<Char> unit;
  write_codecvt(unit, sv, loc);
  return copy<Char>(unit.buf, unit.end, out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(std::is_same<Char, char>::value)>
auto write_tm_str(OutputIt out, string_view sv, const std::locale& loc)
    -> OutputIt {
  return write_encoded_tm_str(out, sv, loc);
}

template <typename Char>
inline void do_write(buffer<Char>& buf, const std::tm& time,
                     const std::locale& loc, char format, char modifier) {
  auto&& format_buf = formatbuf<std::basic_streambuf<Char>>(buf);
  auto&& os = std::basic_ostream<Char>(&format_buf);
  os.imbue(loc);
  const auto& facet = std::use_facet<std::time_put<Char>>(loc);
  auto end = facet.put(os, os, Char(' '), &time, format, modifier);
  if (end.failed()) FMT_THROW(format_error("failed to format time"));
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto write(OutputIt out, const std::tm& time, const std::locale& loc,
           char format, char modifier = 0) -> OutputIt {
  auto&& buf = get_buffer<Char>(out);
  do_write<Char>(buf, time, loc, format, modifier);
  return get_iterator(buf, out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(std::is_same<Char, char>::value)>
auto write(OutputIt out, const std::tm& time, const std::locale& loc,
           char format, char modifier = 0) -> OutputIt {
  auto&& buf = basic_memory_buffer<Char>();
  do_write<char>(buf, time, loc, format, modifier);
  return write_encoded_tm_str(out, string_view(buf.data(), buf.size()), loc);
}

template <typename Rep1, typename Rep2>
struct is_same_arithmetic_type
    : public std::integral_constant<bool,
                                    (std::is_integral<Rep1>::value &&
                                     std::is_integral<Rep2>::value) ||
                                        (std::is_floating_point<Rep1>::value &&
                                         std::is_floating_point<Rep2>::value)> {
};

FMT_NORETURN inline void throw_duration_error() {
  FMT_THROW(format_error("cannot format duration"));
}

// Cast one integral duration to another with an overflow check.
template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_integral<FromRep>::value&&
                            std::is_integral<typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
#if !FMT_SAFE_DURATION_CAST
  return std::chrono::duration_cast<To>(from);
#else
  // The conversion factor: to.count() == factor * from.count().
  using factor = std::ratio_divide<FromPeriod, typename To::period>;

  using common_rep = typename std::common_type<FromRep, typename To::rep,
                                               decltype(factor::num)>::type;

  int ec = 0;
  auto count = safe_duration_cast::lossless_integral_conversion<common_rep>(
      from.count(), ec);
  if (ec) throw_duration_error();

  // Multiply from.count() by factor and check for overflow.
  if (const_check(factor::num != 1)) {
    if (count > max_value<common_rep>() / factor::num) throw_duration_error();
    const auto min = (std::numeric_limits<common_rep>::min)() / factor::num;
    if (const_check(!std::is_unsigned<common_rep>::value) && count < min)
      throw_duration_error();
    count *= factor::num;
  }
  if (const_check(factor::den != 1)) count /= factor::den;
  auto to =
      To(safe_duration_cast::lossless_integral_conversion<typename To::rep>(
          count, ec));
  if (ec) throw_duration_error();
  return to;
#endif
}

template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_floating_point<FromRep>::value&&
                            std::is_floating_point<typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
#if FMT_SAFE_DURATION_CAST
  // Throwing version of safe_duration_cast is only available for
  // integer to integer or float to float casts.
  int ec;
  To to = safe_duration_cast::safe_duration_cast<To>(from, ec);
  if (ec) throw_duration_error();
  return to;
#else
  // Standard duration cast, may overflow.
  return std::chrono::duration_cast<To>(from);
#endif
}

template <
    typename To, typename FromRep, typename FromPeriod,
    FMT_ENABLE_IF(!is_same_arithmetic_type<FromRep, typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
  // Mixed integer <-> float cast is not supported by safe_duration_cast.
  return std::chrono::duration_cast<To>(from);
}

template <typename Duration>
auto to_time_t(sys_time<Duration> time_point) -> std::time_t {
  // Cannot use std::chrono::system_clock::to_time_t since this would first
  // require a cast to std::chrono::system_clock::time_point, which could
  // overflow.
  return detail::duration_cast<std::chrono::duration<std::time_t>>(
             time_point.time_since_epoch())
      .count();
}

// Workaround a bug in libstdc++ which sets __cpp_lib_chrono to 201907 without
// providing current_zone(): https://github.com/fmtlib/fmt/issues/4160.
template <typename T> FMT_CONSTEXPR auto has_current_zone() -> bool {
  using namespace std::chrono;
  using namespace fmt_detail;
  return !std::is_same<decltype(current_zone()), fmt_detail::time_zone*>::value;
}
}  // namespace detail

FMT_BEGIN_EXPORT

/**
 * Converts given time since epoch as `std::time_t` value into calendar time,
 * expressed in local time. Unlike `std::localtime`, this function is
 * thread-safe on most platforms.
 */
inline auto localtime(std::time_t time) -> std::tm {
  struct dispatcher {
    std::time_t time_;
    std::tm tm_;

    inline dispatcher(std::time_t t) : time_(t) {}

    inline auto run() -> bool {
      using namespace fmt::detail;
      return handle(localtime_r(&time_, &tm_));
    }

    inline auto handle(std::tm* tm) -> bool { return tm != nullptr; }

    inline auto handle(detail::null<>) -> bool {
      using namespace fmt::detail;
      return fallback(localtime_s(&tm_, &time_));
    }

    inline auto fallback(int res) -> bool { return res == 0; }

#if !FMT_MSC_VERSION
    inline auto fallback(detail::null<>) -> bool {
      using namespace fmt::detail;
      std::tm* tm = std::localtime(&time_);
      if (tm) tm_ = *tm;
      return tm != nullptr;
    }
#endif
  };
  dispatcher lt(time);
  // Too big time values may be unsupported.
  if (!lt.run()) FMT_THROW(format_error("time_t value out of range"));
  return lt.tm_;
}

#if FMT_USE_LOCAL_TIME
template <typename Duration,
          FMT_ENABLE_IF(detail::has_current_zone<Duration>())>
inline auto localtime(std::chrono::local_time<Duration> time) -> std::tm {
  using namespace std::chrono;
  using namespace fmt_detail;
  return localtime(detail::to_time_t(current_zone()->to_sys<Duration>(time)));
}
#endif

/**
 * Converts given time since epoch as `std::time_t` value into calendar time,
 * expressed in Coordinated Universal Time (UTC). Unlike `std::gmtime`, this
 * function is thread-safe on most platforms.
 */
inline auto gmtime(std::time_t time) -> std::tm {
  struct dispatcher {
    std::time_t time_;
    std::tm tm_;

    inline dispatcher(std::time_t t) : time_(t) {}

    inline auto run() -> bool {
      using namespace fmt::detail;
      return handle(gmtime_r(&time_, &tm_));
    }

    inline auto handle(std::tm* tm) -> bool { return tm != nullptr; }

    inline auto handle(detail::null<>) -> bool {
      using namespace fmt::detail;
      return fallback(gmtime_s(&tm_, &time_));
    }

    inline auto fallback(int res) -> bool { return res == 0; }

#if !FMT_MSC_VERSION
    inline auto fallback(detail::null<>) -> bool {
      std::tm* tm = std::gmtime(&time_);
      if (tm) tm_ = *tm;
      return tm != nullptr;
    }
#endif
  };
  auto gt = dispatcher(time);
  // Too big time values may be unsupported.
  if (!gt.run()) FMT_THROW(format_error("time_t value out of range"));
  return gt.tm_;
}

template <typename Duration>
inline auto gmtime(sys_time<Duration> time_point) -> std::tm {
  return gmtime(detail::to_time_t(time_point));
}

namespace detail {

// Writes two-digit numbers a, b and c separated by sep to buf.
// The method by Pavel Novikov based on
// https://johnnylee-sde.github.io/Fast-unsigned-integer-to-time-string/.
inline void write_digit2_separated(char* buf, unsigned a, unsigned b,
                                   unsigned c, char sep) {
  unsigned long long digits =
      a | (b << 24) | (static_cast<unsigned long long>(c) << 48);
  // Convert each value to BCD.
  // We have x = a * 10 + b and we want to convert it to BCD y = a * 16 + b.
  // The difference is
  //   y - x = a * 6
  // a can be found from x:
  //   a = floor(x / 10)
  // then
  //   y = x + a * 6 = x + floor(x / 10) * 6
  // floor(x / 10) is (x * 205) >> 11 (needs 16 bits).
  digits += (((digits * 205) >> 11) & 0x000f00000f00000f) * 6;
  // Put low nibbles to high bytes and high nibbles to low bytes.
  digits = ((digits & 0x00f00000f00000f0) >> 4) |
           ((digits & 0x000f00000f00000f) << 8);
  auto usep = static_cast<unsigned long long>(sep);
  // Add ASCII '0' to each digit byte and insert separators.
  digits |= 0x3030003030003030 | (usep << 16) | (usep << 40);

  constexpr const size_t len = 8;
  if (const_check(is_big_endian())) {
    char tmp[len];
    std::memcpy(tmp, &digits, len);
    std::reverse_copy(tmp, tmp + len, buf);
  } else {
    std::memcpy(buf, &digits, len);
  }
}

template <typename Period>
FMT_CONSTEXPR inline auto get_units() -> const char* {
  if (std::is_same<Period, std::atto>::value) return "as";
  if (std::is_same<Period, std::femto>::value) return "fs";
  if (std::is_same<Period, std::pico>::value) return "ps";
  if (std::is_same<Period, std::nano>::value) return "ns";
  if (std::is_same<Period, std::micro>::value)
    return detail::use_utf8 ? "µs" : "us";
  if (std::is_same<Period, std::milli>::value) return "ms";
  if (std::is_same<Period, std::centi>::value) return "cs";
  if (std::is_same<Period, std::deci>::value) return "ds";
  if (std::is_same<Period, std::ratio<1>>::value) return "s";
  if (std::is_same<Period, std::deca>::value) return "das";
  if (std::is_same<Period, std::hecto>::value) return "hs";
  if (std::is_same<Period, std::kilo>::value) return "ks";
  if (std::is_same<Period, std::mega>::value) return "Ms";
  if (std::is_same<Period, std::giga>::value) return "Gs";
  if (std::is_same<Period, std::tera>::value) return "Ts";
  if (std::is_same<Period, std::peta>::value) return "Ps";
  if (std::is_same<Period, std::exa>::value) return "Es";
  if (std::is_same<Period, std::ratio<60>>::value) return "min";
  if (std::is_same<Period, std::ratio<3600>>::value) return "h";
  if (std::is_same<Period, std::ratio<86400>>::value) return "d";
  return nullptr;
}

enum class numeric_system {
  standard,
  // Alternative numeric system, e.g. 十二 instead of 12 in ja_JP locale.
  alternative
};

// Glibc extensions for formatting numeric values.
enum class pad_type {
  // Pad a numeric result string with zeros (the default).
  zero,
  // Do not pad a numeric result string.
  none,
  // Pad a numeric result string with spaces.
  space,
};

template <typename OutputIt>
auto write_padding(OutputIt out, pad_type pad, int width) -> OutputIt {
  if (pad == pad_type::none) return out;
  return detail::fill_n(out, width, pad == pad_type::space ? ' ' : '0');
}

template <typename OutputIt>
auto write_padding(OutputIt out, pad_type pad) -> OutputIt {
  if (pad != pad_type::none) *out++ = pad == pad_type::space ? ' ' : '0';
  return out;
}

// Parses a put_time-like format string and invokes handler actions.
template <typename Char, typename Handler>
FMT_CONSTEXPR auto parse_chrono_format(const Char* begin, const Char* end,
                                       Handler&& handler) -> const Char* {
  if (begin == end || *begin == '}') return begin;
  if (*begin != '%') FMT_THROW(format_error("invalid format"));
  auto ptr = begin;
  while (ptr != end) {
    pad_type pad = pad_type::zero;
    auto c = *ptr;
    if (c == '}') break;
    if (c != '%') {
      ++ptr;
      continue;
    }
    if (begin != ptr) handler.on_text(begin, ptr);
    ++ptr;  // consume '%'
    if (ptr == end) FMT_THROW(format_error("invalid format"));
    c = *ptr;
    switch (c) {
    case '_':
      pad = pad_type::space;
      ++ptr;
      break;
    case '-':
      pad = pad_type::none;
      ++ptr;
      break;
    }
    if (ptr == end) FMT_THROW(format_error("invalid format"));
    c = *ptr++;
    switch (c) {
    case '%': handler.on_text(ptr - 1, ptr); break;
    case 'n': {
      const Char newline[] = {'\n'};
      handler.on_text(newline, newline + 1);
      break;
    }
    case 't': {
      const Char tab[] = {'\t'};
      handler.on_text(tab, tab + 1);
      break;
    }
    // Year:
    case 'Y': handler.on_year(numeric_system::standard, pad); break;
    case 'y': handler.on_short_year(numeric_system::standard); break;
    case 'C': handler.on_century(numeric_system::standard); break;
    case 'G': handler.on_iso_week_based_year(); break;
    case 'g': handler.on_iso_week_based_short_year(); break;
    // Day of the week:
    case 'a': handler.on_abbr_weekday(); break;
    case 'A': handler.on_full_weekday(); break;
    case 'w': handler.on_dec0_weekday(numeric_system::standard); break;
    case 'u': handler.on_dec1_weekday(numeric_system::standard); break;
    // Month:
    case 'b':
    case 'h': handler.on_abbr_month(); break;
    case 'B': handler.on_full_month(); break;
    case 'm': handler.on_dec_month(numeric_system::standard, pad); break;
    // Day of the year/month:
    case 'U':
      handler.on_dec0_week_of_year(numeric_system::standard, pad);
      break;
    case 'W':
      handler.on_dec1_week_of_year(numeric_system::standard, pad);
      break;
    case 'V': handler.on_iso_week_of_year(numeric_system::standard, pad); break;
    case 'j': handler.on_day_of_year(pad); break;
    case 'd': handler.on_day_of_month(numeric_system::standard, pad); break;
    case 'e':
      handler.on_day_of_month(numeric_system::standard, pad_type::space);
      break;
    // Hour, minute, second:
    case 'H': handler.on_24_hour(numeric_system::standard, pad); break;
    case 'I': handler.on_12_hour(numeric_system::standard, pad); break;
    case 'M': handler.on_minute(numeric_system::standard, pad); break;
    case 'S': handler.on_second(numeric_system::standard, pad); break;
    // Other:
    case 'c': handler.on_datetime(numeric_system::standard); break;
    case 'x': handler.on_loc_date(numeric_system::standard); break;
    case 'X': handler.on_loc_time(numeric_system::standard); break;
    case 'D': handler.on_us_date(); break;
    case 'F': handler.on_iso_date(); break;
    case 'r': handler.on_12_hour_time(); break;
    case 'R': handler.on_24_hour_time(); break;
    case 'T': handler.on_iso_time(); break;
    case 'p': handler.on_am_pm(); break;
    case 'Q': handler.on_duration_value(); break;
    case 'q': handler.on_duration_unit(); break;
    case 'z': handler.on_utc_offset(numeric_system::standard); break;
    case 'Z': handler.on_tz_name(); break;
    // Alternative representation:
    case 'E': {
      if (ptr == end) FMT_THROW(format_error("invalid format"));
      c = *ptr++;
      switch (c) {
      case 'Y': handler.on_year(numeric_system::alternative, pad); break;
      case 'y': handler.on_offset_year(); break;
      case 'C': handler.on_century(numeric_system::alternative); break;
      case 'c': handler.on_datetime(numeric_system::alternative); break;
      case 'x': handler.on_loc_date(numeric_system::alternative); break;
      case 'X': handler.on_loc_time(numeric_system::alternative); break;
      case 'z': handler.on_utc_offset(numeric_system::alternative); break;
      default:  FMT_THROW(format_error("invalid format"));
      }
      break;
    }
    case 'O':
      if (ptr == end) FMT_THROW(format_error("invalid format"));
      c = *ptr++;
      switch (c) {
      case 'y': handler.on_short_year(numeric_system::alternative); break;
      case 'm': handler.on_dec_month(numeric_system::alternative, pad); break;
      case 'U':
        handler.on_dec0_week_of_year(numeric_system::alternative, pad);
        break;
      case 'W':
        handler.on_dec1_week_of_year(numeric_system::alternative, pad);
        break;
      case 'V':
        handler.on_iso_week_of_year(numeric_system::alternative, pad);
        break;
      case 'd':
        handler.on_day_of_month(numeric_system::alternative, pad);
        break;
      case 'e':
        handler.on_day_of_month(numeric_system::alternative, pad_type::space);
        break;
      case 'w': handler.on_dec0_weekday(numeric_system::alternative); break;
      case 'u': handler.on_dec1_weekday(numeric_system::alternative); break;
      case 'H': handler.on_24_hour(numeric_system::alternative, pad); break;
      case 'I': handler.on_12_hour(numeric_system::alternative, pad); break;
      case 'M': handler.on_minute(numeric_system::alternative, pad); break;
      case 'S': handler.on_second(numeric_system::alternative, pad); break;
      case 'z': handler.on_utc_offset(numeric_system::alternative); break;
      default:  FMT_THROW(format_error("invalid format"));
      }
      break;
    default: FMT_THROW(format_error("invalid format"));
    }
    begin = ptr;
  }
  if (begin != ptr) handler.on_text(begin, ptr);
  return ptr;
}

template <typename Derived> struct null_chrono_spec_handler {
  FMT_CONSTEXPR void unsupported() {
    static_cast<Derived*>(this)->unsupported();
  }
  FMT_CONSTEXPR void on_year(numeric_system, pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_short_year(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_offset_year() { unsupported(); }
  FMT_CONSTEXPR void on_century(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_iso_week_based_year() { unsupported(); }
  FMT_CONSTEXPR void on_iso_week_based_short_year() { unsupported(); }
  FMT_CONSTEXPR void on_abbr_weekday() { unsupported(); }
  FMT_CONSTEXPR void on_full_weekday() { unsupported(); }
  FMT_CONSTEXPR void on_dec0_weekday(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_dec1_weekday(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_abbr_month() { unsupported(); }
  FMT_CONSTEXPR void on_full_month() { unsupported(); }
  FMT_CONSTEXPR void on_dec_month(numeric_system, pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_dec0_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_dec1_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_iso_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_day_of_year(pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_day_of_month(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_24_hour(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_12_hour(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_minute(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_second(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_datetime(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_loc_date(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_loc_time(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_us_date() { unsupported(); }
  FMT_CONSTEXPR void on_iso_date() { unsupported(); }
  FMT_CONSTEXPR void on_12_hour_time() { unsupported(); }
  FMT_CONSTEXPR void on_24_hour_time() { unsupported(); }
  FMT_CONSTEXPR void on_iso_time() { unsupported(); }
  FMT_CONSTEXPR void on_am_pm() { unsupported(); }
  FMT_CONSTEXPR void on_duration_value() { unsupported(); }
  FMT_CONSTEXPR void on_duration_unit() { unsupported(); }
  FMT_CONSTEXPR void on_utc_offset(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_tz_name() { unsupported(); }
};

struct tm_format_checker : null_chrono_spec_handler<tm_format_checker> {
  FMT_NORETURN inline void unsupported() {
    FMT_THROW(format_error("no format"));
  }

  template <typename Char>
  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}
  FMT_CONSTEXPR void on_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_short_year(numeric_system) {}
  FMT_CONSTEXPR void on_offset_year() {}
  FMT_CONSTEXPR void on_century(numeric_system) {}
  FMT_CONSTEXPR void on_iso_week_based_year() {}
  FMT_CONSTEXPR void on_iso_week_based_short_year() {}
  FMT_CONSTEXPR void on_abbr_weekday() {}
  FMT_CONSTEXPR void on_full_weekday() {}
  FMT_CONSTEXPR void on_dec0_weekday(numeric_system) {}
  FMT_CONSTEXPR void on_dec1_weekday(numeric_system) {}
  FMT_CONSTEXPR void on_abbr_month() {}
  FMT_CONSTEXPR void on_full_month() {}
  FMT_CONSTEXPR void on_dec_month(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_dec0_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_dec1_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_iso_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_day_of_year(pad_type) {}
  FMT_CONSTEXPR void on_day_of_month(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_24_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_minute(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_second(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_datetime(numeric_system) {}
  FMT_CONSTEXPR void on_loc_date(numeric_system) {}
  FMT_CONSTEXPR void on_loc_time(numeric_system) {}
  FMT_CONSTEXPR void on_us_date() {}
  FMT_CONSTEXPR void on_iso_date() {}
  FMT_CONSTEXPR void on_12_hour_time() {}
  FMT_CONSTEXPR void on_24_hour_time() {}
  FMT_CONSTEXPR void on_iso_time() {}
  FMT_CONSTEXPR void on_am_pm() {}
  FMT_CONSTEXPR void on_utc_offset(numeric_system) {}
  FMT_CONSTEXPR void on_tz_name() {}
};

inline auto tm_wday_full_name(int wday) -> const char* {
  static constexpr const char* full_name_list[] = {
      "Sunday",   "Monday", "Tuesday", "Wednesday",
      "Thursday", "Friday", "Saturday"};
  return wday >= 0 && wday <= 6 ? full_name_list[wday] : "?";
}
inline auto tm_wday_short_name(int wday) -> const char* {
  static constexpr const char* short_name_list[] = {"Sun", "Mon", "Tue", "Wed",
                                                    "Thu", "Fri", "Sat"};
  return wday >= 0 && wday <= 6 ? short_name_list[wday] : "???";
}

inline auto tm_mon_full_name(int mon) -> const char* {
  static constexpr const char* full_name_list[] = {
      "January", "February", "March",     "April",   "May",      "June",
      "July",    "August",   "September", "October", "November", "December"};
  return mon >= 0 && mon <= 11 ? full_name_list[mon] : "?";
}
inline auto tm_mon_short_name(int mon) -> const char* {
  static constexpr const char* short_name_list[] = {
      "Jan", "Feb", "Mar", "Apr", "May", "Jun",
      "Jul", "Aug", "Sep", "Oct", "Nov", "Dec",
  };
  return mon >= 0 && mon <= 11 ? short_name_list[mon] : "???";
}

template <typename T, typename = void>
struct has_member_data_tm_gmtoff : std::false_type {};
template <typename T>
struct has_member_data_tm_gmtoff<T, void_t<decltype(T::tm_gmtoff)>>
    : std::true_type {};

template <typename T, typename = void>
struct has_member_data_tm_zone : std::false_type {};
template <typename T>
struct has_member_data_tm_zone<T, void_t<decltype(T::tm_zone)>>
    : std::true_type {};

inline void tzset_once() {
  static bool init = []() {
    using namespace fmt_detail;
    _tzset();
    return false;
  }();
  ignore_unused(init);
}

// Converts value to Int and checks that it's in the range [0, upper).
template <typename T, typename Int, FMT_ENABLE_IF(std::is_integral<T>::value)>
inline auto to_nonnegative_int(T value, Int upper) -> Int {
  if (!std::is_unsigned<Int>::value &&
      (value < 0 || to_unsigned(value) > to_unsigned(upper))) {
    FMT_THROW(fmt::format_error("chrono value is out of range"));
  }
  return static_cast<Int>(value);
}
template <typename T, typename Int, FMT_ENABLE_IF(!std::is_integral<T>::value)>
inline auto to_nonnegative_int(T value, Int upper) -> Int {
  auto int_value = static_cast<Int>(value);
  if (int_value < 0 || value > static_cast<T>(upper))
    FMT_THROW(format_error("invalid value"));
  return int_value;
}

constexpr auto pow10(std::uint32_t n) -> long long {
  return n == 0 ? 1 : 10 * pow10(n - 1);
}

// Counts the number of fractional digits in the range [0, 18] according to the
// C++20 spec. If more than 18 fractional digits are required then returns 6 for
// microseconds precision.
template <long long Num, long long Den, int N = 0,
          bool Enabled = (N < 19) && (Num <= max_value<long long>() / 10)>
struct count_fractional_digits {
  static constexpr int value =
      Num % Den == 0 ? N : count_fractional_digits<Num * 10, Den, N + 1>::value;
};

// Base case that doesn't instantiate any more templates
// in order to avoid overflow.
template <long long Num, long long Den, int N>
struct count_fractional_digits<Num, Den, N, false> {
  static constexpr int value = (Num % Den == 0) ? N : 6;
};

// Format subseconds which are given as an integer type with an appropriate
// number of digits.
template <typename Char, typename OutputIt, typename Duration>
void write_fractional_seconds(OutputIt& out, Duration d, int precision = -1) {
  constexpr auto num_fractional_digits =
      count_fractional_digits<Duration::period::num,
                              Duration::period::den>::value;

  using subsecond_precision = std::chrono::duration<
      typename std::common_type<typename Duration::rep,
                                std::chrono::seconds::rep>::type,
      std::ratio<1, pow10(num_fractional_digits)>>;

  const auto fractional = d - detail::duration_cast<std::chrono::seconds>(d);
  const auto subseconds =
      std::chrono::treat_as_floating_point<
          typename subsecond_precision::rep>::value
          ? fractional.count()
          : detail::duration_cast<subsecond_precision>(fractional).count();
  auto n = static_cast<uint32_or_64_or_128_t<long long>>(subseconds);
  const int num_digits = count_digits(n);

  int leading_zeroes = (std::max)(0, num_fractional_digits - num_digits);
  if (precision < 0) {
    FMT_ASSERT(!std::is_floating_point<typename Duration::rep>::value, "");
    if (std::ratio_less<typename subsecond_precision::period,
                        std::chrono::seconds::period>::value) {
      *out++ = '.';
      out = detail::fill_n(out, leading_zeroes, '0');
      out = format_decimal<Char>(out, n, num_digits);
    }
  } else if (precision > 0) {
    *out++ = '.';
    leading_zeroes = min_of(leading_zeroes, precision);
    int remaining = precision - leading_zeroes;
    out = detail::fill_n(out, leading_zeroes, '0');
    if (remaining < num_digits) {
      int num_truncated_digits = num_digits - remaining;
      n /= to_unsigned(pow10(to_unsigned(num_truncated_digits)));
      if (n != 0) out = format_decimal<Char>(out, n, remaining);
      return;
    }
    if (n != 0) {
      out = format_decimal<Char>(out, n, num_digits);
      remaining -= num_digits;
    }
    out = detail::fill_n(out, remaining, '0');
  }
}

// Format subseconds which are given as a floating point type with an
// appropriate number of digits. We cannot pass the Duration here, as we
// explicitly need to pass the Rep value in the chrono_formatter.
template <typename Duration>
void write_floating_seconds(memory_buffer& buf, Duration duration,
                            int num_fractional_digits = -1) {
  using rep = typename Duration::rep;
  FMT_ASSERT(std::is_floating_point<rep>::value, "");

  auto val = duration.count();

  if (num_fractional_digits < 0) {
    // For `std::round` with fallback to `round`:
    // On some toolchains `std::round` is not available (e.g. GCC 6).
    using namespace std;
    num_fractional_digits =
        count_fractional_digits<Duration::period::num,
                                Duration::period::den>::value;
    if (num_fractional_digits < 6 && static_cast<rep>(round(val)) != val)
      num_fractional_digits = 6;
  }

  fmt::format_to(std::back_inserter(buf), FMT_STRING("{:.{}f}"),
                 std::fmod(val * static_cast<rep>(Duration::period::num) /
                               static_cast<rep>(Duration::period::den),
                           static_cast<rep>(60)),
                 num_fractional_digits);
}

template <typename OutputIt, typename Char,
          typename Duration = std::chrono::seconds>
class tm_writer {
 private:
  static constexpr int days_per_week = 7;

  const std::locale& loc_;
  const bool is_classic_;
  OutputIt out_;
  const Duration* subsecs_;
  const std::tm& tm_;

  auto tm_sec() const noexcept -> int {
    FMT_ASSERT(tm_.tm_sec >= 0 && tm_.tm_sec <= 61, "");
    return tm_.tm_sec;
  }
  auto tm_min() const noexcept -> int {
    FMT_ASSERT(tm_.tm_min >= 0 && tm_.tm_min <= 59, "");
    return tm_.tm_min;
  }
  auto tm_hour() const noexcept -> int {
    FMT_ASSERT(tm_.tm_hour >= 0 && tm_.tm_hour <= 23, "");
    return tm_.tm_hour;
  }
  auto tm_mday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_mday >= 1 && tm_.tm_mday <= 31, "");
    return tm_.tm_mday;
  }
  auto tm_mon() const noexcept -> int {
    FMT_ASSERT(tm_.tm_mon >= 0 && tm_.tm_mon <= 11, "");
    return tm_.tm_mon;
  }
  auto tm_year() const noexcept -> long long { return 1900ll + tm_.tm_year; }
  auto tm_wday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_wday >= 0 && tm_.tm_wday <= 6, "");
    return tm_.tm_wday;
  }
  auto tm_yday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_yday >= 0 && tm_.tm_yday <= 365, "");
    return tm_.tm_yday;
  }

  auto tm_hour12() const noexcept -> int {
    const auto h = tm_hour();
    const auto z = h < 12 ? h : h - 12;
    return z == 0 ? 12 : z;
  }

  // POSIX and the C Standard are unclear or inconsistent about what %C and %y
  // do if the year is negative or exceeds 9999. Use the convention that %C
  // concatenated with %y yields the same output as %Y, and that %Y contains at
  // least 4 characters, with more only if necessary.
  auto split_year_lower(long long year) const noexcept -> int {
    auto l = year % 100;
    if (l < 0) l = -l;  // l in [0, 99]
    return static_cast<int>(l);
  }

  // Algorithm: https://en.wikipedia.org/wiki/ISO_week_date.
  auto iso_year_weeks(long long curr_year) const noexcept -> int {
    const auto prev_year = curr_year - 1;
    const auto curr_p =
        (curr_year + curr_year / 4 - curr_year / 100 + curr_year / 400) %
        days_per_week;
    const auto prev_p =
        (prev_year + prev_year / 4 - prev_year / 100 + prev_year / 400) %
        days_per_week;
    return 52 + ((curr_p == 4 || prev_p == 3) ? 1 : 0);
  }
  auto iso_week_num(int tm_yday, int tm_wday) const noexcept -> int {
    return (tm_yday + 11 - (tm_wday == 0 ? days_per_week : tm_wday)) /
           days_per_week;
  }
  auto tm_iso_week_year() const noexcept -> long long {
    const auto year = tm_year();
    const auto w = iso_week_num(tm_yday(), tm_wday());
    if (w < 1) return year - 1;
    if (w > iso_year_weeks(year)) return year + 1;
    return year;
  }
  auto tm_iso_week_of_year() const noexcept -> int {
    const auto year = tm_year();
    const auto w = iso_week_num(tm_yday(), tm_wday());
    if (w < 1) return iso_year_weeks(year - 1);
    if (w > iso_year_weeks(year)) return 1;
    return w;
  }

  void write1(int value) {
    *out_++ = static_cast<char>('0' + to_unsigned(value) % 10);
  }
  void write2(int value) {
    const char* d = digits2(to_unsigned(value) % 100);
    *out_++ = *d++;
    *out_++ = *d;
  }
  void write2(int value, pad_type pad) {
    unsigned int v = to_unsigned(value) % 100;
    if (v >= 10) {
      const char* d = digits2(v);
      *out_++ = *d++;
      *out_++ = *d;
    } else {
      out_ = detail::write_padding(out_, pad);
      *out_++ = static_cast<char>('0' + v);
    }
  }

  void write_year_extended(long long year, pad_type pad) {
    // At least 4 characters.
    int width = 4;
    bool negative = year < 0;
    if (negative) {
      year = 0 - year;
      --width;
    }
    uint32_or_64_or_128_t<long long> n = to_unsigned(year);
    const int num_digits = count_digits(n);
    if (negative && pad == pad_type::zero) *out_++ = '-';
    if (width > num_digits) {
      out_ = detail::write_padding(out_, pad, width - num_digits);
    }
    if (negative && pad != pad_type::zero) *out_++ = '-';
    out_ = format_decimal<Char>(out_, n, num_digits);
  }
  void write_year(long long year, pad_type pad) {
    write_year_extended(year, pad);
  }

  void write_utc_offset(long long offset, numeric_system ns) {
    if (offset < 0) {
      *out_++ = '-';
      offset = -offset;
    } else {
      *out_++ = '+';
    }
    offset /= 60;
    write2(static_cast<int>(offset / 60));
    if (ns != numeric_system::standard) *out_++ = ':';
    write2(static_cast<int>(offset % 60));
  }

  template <typename T, FMT_ENABLE_IF(has_member_data_tm_gmtoff<T>::value)>
  void format_utc_offset_impl(const T& tm, numeric_system ns) {
    write_utc_offset(tm.tm_gmtoff, ns);
  }
  template <typename T, FMT_ENABLE_IF(!has_member_data_tm_gmtoff<T>::value)>
  void format_utc_offset_impl(const T& tm, numeric_system ns) {
#if defined(_WIN32) && defined(_UCRT)
    tzset_once();
    long offset = 0;
    _get_timezone(&offset);
    if (tm.tm_isdst) {
      long dstbias = 0;
      _get_dstbias(&dstbias);
      offset += dstbias;
    }
    write_utc_offset(-offset, ns);
#else
    if (ns == numeric_system::standard) return format_localized('z');

    // Extract timezone offset from timezone conversion functions.
    std::tm gtm = tm;
    std::time_t gt = std::mktime(&gtm);
    std::tm ltm = gmtime(gt);
    std::time_t lt = std::mktime(&ltm);
    long long offset = gt - lt;
    write_utc_offset(offset, ns);
#endif
  }

  template <typename T, FMT_ENABLE_IF(has_member_data_tm_zone<T>::value)>
  void format_tz_name_impl(const T& tm) {
    if (is_classic_)
      out_ = write_tm_str<Char>(out_, tm.tm_zone, loc_);
    else
      format_localized('Z');
  }
  template <typename T, FMT_ENABLE_IF(!has_member_data_tm_zone<T>::value)>
  void format_tz_name_impl(const T&) {
    format_localized('Z');
  }

  void format_localized(char format, char modifier = 0) {
    out_ = write<Char>(out_, tm_, loc_, format, modifier);
  }

 public:
  tm_writer(const std::locale& loc, OutputIt out, const std::tm& tm,
            const Duration* subsecs = nullptr)
      : loc_(loc),
        is_classic_(loc_ == get_classic_locale()),
        out_(out),
        subsecs_(subsecs),
        tm_(tm) {}

  auto out() const -> OutputIt { return out_; }

  FMT_CONSTEXPR void on_text(const Char* begin, const Char* end) {
    out_ = copy<Char>(begin, end, out_);
  }

  void on_abbr_weekday() {
    if (is_classic_)
      out_ = write(out_, tm_wday_short_name(tm_wday()));
    else
      format_localized('a');
  }
  void on_full_weekday() {
    if (is_classic_)
      out_ = write(out_, tm_wday_full_name(tm_wday()));
    else
      format_localized('A');
  }
  void on_dec0_weekday(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) return write1(tm_wday());
    format_localized('w', 'O');
  }
  void on_dec1_weekday(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto wday = tm_wday();
      write1(wday == 0 ? days_per_week : wday);
    } else {
      format_localized('u', 'O');
    }
  }

  void on_abbr_month() {
    if (is_classic_)
      out_ = write(out_, tm_mon_short_name(tm_mon()));
    else
      format_localized('b');
  }
  void on_full_month() {
    if (is_classic_)
      out_ = write(out_, tm_mon_full_name(tm_mon()));
    else
      format_localized('B');
  }

  void on_datetime(numeric_system ns) {
    if (is_classic_) {
      on_abbr_weekday();
      *out_++ = ' ';
      on_abbr_month();
      *out_++ = ' ';
      on_day_of_month(numeric_system::standard, pad_type::space);
      *out_++ = ' ';
      on_iso_time();
      *out_++ = ' ';
      on_year(numeric_system::standard, pad_type::space);
    } else {
      format_localized('c', ns == numeric_system::standard ? '\0' : 'E');
    }
  }
  void on_loc_date(numeric_system ns) {
    if (is_classic_)
      on_us_date();
    else
      format_localized('x', ns == numeric_system::standard ? '\0' : 'E');
  }
  void on_loc_time(numeric_system ns) {
    if (is_classic_)
      on_iso_time();
    else
      format_localized('X', ns == numeric_system::standard ? '\0' : 'E');
  }
  void on_us_date() {
    char buf[8];
    write_digit2_separated(buf, to_unsigned(tm_mon() + 1),
                           to_unsigned(tm_mday()),
                           to_unsigned(split_year_lower(tm_year())), '/');
    out_ = copy<Char>(std::begin(buf), std::end(buf), out_);
  }
  void on_iso_date() {
    auto year = tm_year();
    char buf[10];
    size_t offset = 0;
    if (year >= 0 && year < 10000) {
      write2digits(buf, static_cast<size_t>(year / 100));
    } else {
      offset = 4;
      write_year_extended(year, pad_type::zero);
      year = 0;
    }
    write_digit2_separated(buf + 2, static_cast<unsigned>(year % 100),
                           to_unsigned(tm_mon() + 1), to_unsigned(tm_mday()),
                           '-');
    out_ = copy<Char>(std::begin(buf) + offset, std::end(buf), out_);
  }

  void on_utc_offset(numeric_system ns) { format_utc_offset_impl(tm_, ns); }
  void on_tz_name() { format_tz_name_impl(tm_); }

  void on_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write_year(tm_year(), pad);
    format_localized('Y', 'E');
  }
  void on_short_year(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(split_year_lower(tm_year()));
    format_localized('y', 'O');
  }
  void on_offset_year() {
    if (is_classic_) return write2(split_year_lower(tm_year()));
    format_localized('y', 'E');
  }

  void on_century(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto year = tm_year();
      auto upper = year / 100;
      if (year >= -99 && year < 0) {
        // Zero upper on negative year.
        *out_++ = '-';
        *out_++ = '0';
      } else if (upper >= 0 && upper < 100) {
        write2(static_cast<int>(upper));
      } else {
        out_ = write<Char>(out_, upper);
      }
    } else {
      format_localized('C', 'E');
    }
  }

  void on_dec_month(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_mon() + 1, pad);
    format_localized('m', 'O');
  }

  void on_dec0_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2((tm_yday() + days_per_week - tm_wday()) / days_per_week,
                    pad);
    format_localized('U', 'O');
  }
  void on_dec1_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto wday = tm_wday();
      write2((tm_yday() + days_per_week -
              (wday == 0 ? (days_per_week - 1) : (wday - 1))) /
                 days_per_week,
             pad);
    } else {
      format_localized('W', 'O');
    }
  }
  void on_iso_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_iso_week_of_year(), pad);
    format_localized('V', 'O');
  }

  void on_iso_week_based_year() {
    write_year(tm_iso_week_year(), pad_type::zero);
  }
  void on_iso_week_based_short_year() {
    write2(split_year_lower(tm_iso_week_year()));
  }

  void on_day_of_year(pad_type pad) {
    auto yday = tm_yday() + 1;
    auto digit1 = yday / 100;
    if (digit1 != 0) {
      write1(digit1);
    } else {
      out_ = detail::write_padding(out_, pad);
    }
    write2(yday % 100, pad);
  }

  void on_day_of_month(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_mday(), pad);
    format_localized('d', 'O');
  }

  void on_24_hour(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_hour(), pad);
    format_localized('H', 'O');
  }
  void on_12_hour(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_hour12(), pad);
    format_localized('I', 'O');
  }
  void on_minute(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_min(), pad);
    format_localized('M', 'O');
  }

  void on_second(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard) {
      write2(tm_sec(), pad);
      if (subsecs_) {
        if (std::is_floating_point<typename Duration::rep>::value) {
          auto buf = memory_buffer();
          write_floating_seconds(buf, *subsecs_);
          if (buf.size() > 1) {
            // Remove the leading "0", write something like ".123".
            out_ = copy<Char>(buf.begin() + 1, buf.end(), out_);
          }
        } else {
          write_fractional_seconds<Char>(out_, *subsecs_);
        }
      }
    } else {
      // Currently no formatting of subseconds when a locale is set.
      format_localized('S', 'O');
    }
  }

  void on_12_hour_time() {
    if (is_classic_) {
      char buf[8];
      write_digit2_separated(buf, to_unsigned(tm_hour12()),
                             to_unsigned(tm_min()), to_unsigned(tm_sec()), ':');
      out_ = copy<Char>(std::begin(buf), std::end(buf), out_);
      *out_++ = ' ';
      on_am_pm();
    } else {
      format_localized('r');
    }
  }
  void on_24_hour_time() {
    write2(tm_hour());
    *out_++ = ':';
    write2(tm_min());
  }
  void on_iso_time() {
    on_24_hour_time();
    *out_++ = ':';
    on_second(numeric_system::standard, pad_type::zero);
  }

  void on_am_pm() {
    if (is_classic_) {
      *out_++ = tm_hour() < 12 ? 'A' : 'P';
      *out_++ = 'M';
    } else {
      format_localized('p');
    }
  }

  // These apply to chrono durations but not tm.
  void on_duration_value() {}
  void on_duration_unit() {}
};

struct chrono_format_checker : null_chrono_spec_handler<chrono_format_checker> {
  bool has_precision_integral = false;

  FMT_NORETURN inline void unsupported() { FMT_THROW(format_error("no date")); }

  template <typename Char>
  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}
  FMT_CONSTEXPR void on_day_of_year(pad_type) {}
  FMT_CONSTEXPR void on_24_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_minute(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_second(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour_time() {}
  FMT_CONSTEXPR void on_24_hour_time() {}
  FMT_CONSTEXPR void on_iso_time() {}
  FMT_CONSTEXPR void on_am_pm() {}
  FMT_CONSTEXPR void on_duration_value() const {
    if (has_precision_integral)
      FMT_THROW(format_error("precision not allowed for this argument type"));
  }
  FMT_CONSTEXPR void on_duration_unit() {}
};

template <typename T,
          FMT_ENABLE_IF(std::is_integral<T>::value&& has_isfinite<T>::value)>
inline auto isfinite(T) -> bool {
  return true;
}

template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
inline auto mod(T x, int y) -> T {
  return x % static_cast<T>(y);
}
template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value)>
inline auto mod(T x, int y) -> T {
  return std::fmod(x, static_cast<T>(y));
}

// If T is an integral type, maps T to its unsigned counterpart, otherwise
// leaves it unchanged (unlike std::make_unsigned).
template <typename T, bool INTEGRAL = std::is_integral<T>::value>
struct make_unsigned_or_unchanged {
  using type = T;
};

template <typename T> struct make_unsigned_or_unchanged<T, true> {
  using type = typename std::make_unsigned<T>::type;
};

template <typename Rep, typename Period,
          FMT_ENABLE_IF(std::is_integral<Rep>::value)>
inline auto get_milliseconds(std::chrono::duration<Rep, Period> d)
    -> std::chrono::duration<Rep, std::milli> {
  // this may overflow and/or the result may not fit in the
  // target type.
#if FMT_SAFE_DURATION_CAST
  using CommonSecondsType =
      typename std::common_type<decltype(d), std::chrono::seconds>::type;
  const auto d_as_common = detail::duration_cast<CommonSecondsType>(d);
  const auto d_as_whole_seconds =
      detail::duration_cast<std::chrono::seconds>(d_as_common);
  // this conversion should be nonproblematic
  const auto diff = d_as_common - d_as_whole_seconds;
  const auto ms =
      detail::duration_cast<std::chrono::duration<Rep, std::milli>>(diff);
  return ms;
#else
  auto s = detail::duration_cast<std::chrono::seconds>(d);
  return detail::duration_cast<std::chrono::milliseconds>(d - s);
#endif
}

template <typename Char, typename Rep, typename OutputIt,
          FMT_ENABLE_IF(std::is_integral<Rep>::value)>
auto format_duration_value(OutputIt out, Rep val, int) -> OutputIt {
  return write<Char>(out, val);
}

template <typename Char, typename Rep, typename OutputIt,
          FMT_ENABLE_IF(std::is_floating_point<Rep>::value)>
auto format_duration_value(OutputIt out, Rep val, int precision) -> OutputIt {
  auto specs = format_specs();
  specs.precision = precision;
  specs.set_type(precision >= 0 ? presentation_type::fixed
                                : presentation_type::general);
  return write<Char>(out, val, specs);
}

template <typename Char, typename OutputIt>
auto copy_unit(string_view unit, OutputIt out, Char) -> OutputIt {
  return copy<Char>(unit.begin(), unit.end(), out);
}

template <typename OutputIt>
auto copy_unit(string_view unit, OutputIt out, wchar_t) -> OutputIt {
  // This works when wchar_t is UTF-32 because units only contain characters
  // that have the same representation in UTF-16 and UTF-32.
  utf8_to_utf16 u(unit);
  return copy<wchar_t>(u.c_str(), u.c_str() + u.size(), out);
}

template <typename Char, typename Period, typename OutputIt>
auto format_duration_unit(OutputIt out) -> OutputIt {
  if (const char* unit = get_units<Period>())
    return copy_unit(string_view(unit), out, Char());
  *out++ = '[';
  out = write<Char>(out, Period::num);
  if (const_check(Period::den != 1)) {
    *out++ = '/';
    out = write<Char>(out, Period::den);
  }
  *out++ = ']';
  *out++ = 's';
  return out;
}

class get_locale {
 private:
  union {
    std::locale locale_;
  };
  bool has_locale_ = false;

 public:
  inline get_locale(bool localized, locale_ref loc) : has_locale_(localized) {
    if (localized)
      ::new (&locale_) std::locale(loc.template get<std::locale>());
  }
  inline ~get_locale() {
    if (has_locale_) locale_.~locale();
  }
  inline operator const std::locale&() const {
    return has_locale_ ? locale_ : get_classic_locale();
  }
};

template <typename FormatContext, typename OutputIt, typename Rep,
          typename Period>
struct chrono_formatter {
  FormatContext& context;
  OutputIt out;
  int precision;
  bool localized = false;
  // rep is unsigned to avoid overflow.
  using rep =
      conditional_t<std::is_integral<Rep>::value && sizeof(Rep) < sizeof(int),
                    unsigned, typename make_unsigned_or_unchanged<Rep>::type>;
  rep val;
  using seconds = std::chrono::duration<rep>;
  seconds s;
  using milliseconds = std::chrono::duration<rep, std::milli>;
  bool negative;

  using char_type = typename FormatContext::char_type;
  using tm_writer_type = tm_writer<OutputIt, char_type>;

  chrono_formatter(FormatContext& ctx, OutputIt o,
                   std::chrono::duration<Rep, Period> d)
      : context(ctx),
        out(o),
        val(static_cast<rep>(d.count())),
        negative(false) {
    if (d.count() < 0) {
      val = 0 - val;
      negative = true;
    }

    // this may overflow and/or the result may not fit in the
    // target type.
    // might need checked conversion (rep!=Rep)
    s = detail::duration_cast<seconds>(std::chrono::duration<rep, Period>(val));
  }

  // returns true if nan or inf, writes to out.
  auto handle_nan_inf() -> bool {
    if (isfinite(val)) {
      return false;
    }
    if (isnan(val)) {
      write_nan();
      return true;
    }
    // must be +-inf
    if (val > 0) {
      write_pinf();
    } else {
      write_ninf();
    }
    return true;
  }

  auto days() const -> Rep { return static_cast<Rep>(s.count() / 86400); }
  auto hour() const -> Rep {
    return static_cast<Rep>(mod((s.count() / 3600), 24));
  }

  auto hour12() const -> Rep {
    Rep hour = static_cast<Rep>(mod((s.count() / 3600), 12));
    return hour <= 0 ? 12 : hour;
  }

  auto minute() const -> Rep {
    return static_cast<Rep>(mod((s.count() / 60), 60));
  }
  auto second() const -> Rep { return static_cast<Rep>(mod(s.count(), 60)); }

  auto time() const -> std::tm {
    auto time = std::tm();
    time.tm_hour = to_nonnegative_int(hour(), 24);
    time.tm_min = to_nonnegative_int(minute(), 60);
    time.tm_sec = to_nonnegative_int(second(), 60);
    return time;
  }

  void write_sign() {
    if (negative) {
      *out++ = '-';
      negative = false;
    }
  }

  void write(Rep value, int width, pad_type pad = pad_type::zero) {
    write_sign();
    if (isnan(value)) return write_nan();
    uint32_or_64_or_128_t<int> n =
        to_unsigned(to_nonnegative_int(value, max_value<int>()));
    int num_digits = detail::count_digits(n);
    if (width > num_digits) {
      out = detail::write_padding(out, pad, width - num_digits);
    }
    out = format_decimal<char_type>(out, n, num_digits);
  }

  void write_nan() { std::copy_n("nan", 3, out); }
  void write_pinf() { std::copy_n("inf", 3, out); }
  void write_ninf() { std::copy_n("-inf", 4, out); }

  template <typename Callback, typename... Args>
  void format_tm(const tm& time, Callback cb, Args... args) {
    if (isnan(val)) return write_nan();
    get_locale loc(localized, context.locale());
    auto w = tm_writer_type(loc, out, time);
    (w.*cb)(args...);
    out = w.out();
  }

  void on_text(const char_type* begin, const char_type* end) {
    copy<char_type>(begin, end, out);
  }

  // These are not implemented because durations don't have date information.
  void on_abbr_weekday() {}
  void on_full_weekday() {}
  void on_dec0_weekday(numeric_system) {}
  void on_dec1_weekday(numeric_system) {}
  void on_abbr_month() {}
  void on_full_month() {}
  void on_datetime(numeric_system) {}
  void on_loc_date(numeric_system) {}
  void on_loc_time(numeric_system) {}
  void on_us_date() {}
  void on_iso_date() {}
  void on_utc_offset(numeric_system) {}
  void on_tz_name() {}
  void on_year(numeric_system, pad_type) {}
  void on_short_year(numeric_system) {}
  void on_offset_year() {}
  void on_century(numeric_system) {}
  void on_iso_week_based_year() {}
  void on_iso_week_based_short_year() {}
  void on_dec_month(numeric_system, pad_type) {}
  void on_dec0_week_of_year(numeric_system, pad_type) {}
  void on_dec1_week_of_year(numeric_system, pad_type) {}
  void on_iso_week_of_year(numeric_system, pad_type) {}
  void on_day_of_month(numeric_system, pad_type) {}

  void on_day_of_year(pad_type) {
    if (handle_nan_inf()) return;
    write(days(), 0);
  }

  void on_24_hour(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(hour(), 2, pad);
    auto time = tm();
    time.tm_hour = to_nonnegative_int(hour(), 24);
    format_tm(time, &tm_writer_type::on_24_hour, ns, pad);
  }

  void on_12_hour(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(hour12(), 2, pad);
    auto time = tm();
    time.tm_hour = to_nonnegative_int(hour12(), 12);
    format_tm(time, &tm_writer_type::on_12_hour, ns, pad);
  }

  void on_minute(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(minute(), 2, pad);
    auto time = tm();
    time.tm_min = to_nonnegative_int(minute(), 60);
    format_tm(time, &tm_writer_type::on_minute, ns, pad);
  }

  void on_second(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) {
      if (std::is_floating_point<rep>::value) {
        auto buf = memory_buffer();
        write_floating_seconds(buf, std::chrono::duration<rep, Period>(val),
                               precision);
        if (negative) *out++ = '-';
        if (buf.size() < 2 || buf[1] == '.') {
          out = detail::write_padding(out, pad);
        }
        out = copy<char_type>(buf.begin(), buf.end(), out);
      } else {
        write(second(), 2, pad);
        write_fractional_seconds<char_type>(
            out, std::chrono::duration<rep, Period>(val), precision);
      }
      return;
    }
    auto time = tm();
    time.tm_sec = to_nonnegative_int(second(), 60);
    format_tm(time, &tm_writer_type::on_second, ns, pad);
  }

  void on_12_hour_time() {
    if (handle_nan_inf()) return;
    format_tm(time(), &tm_writer_type::on_12_hour_time);
  }

  void on_24_hour_time() {
    if (handle_nan_inf()) {
      *out++ = ':';
      handle_nan_inf();
      return;
    }

    write(hour(), 2);
    *out++ = ':';
    write(minute(), 2);
  }

  void on_iso_time() {
    on_24_hour_time();
    *out++ = ':';
    if (handle_nan_inf()) return;
    on_second(numeric_system::standard, pad_type::zero);
  }

  void on_am_pm() {
    if (handle_nan_inf()) return;
    format_tm(time(), &tm_writer_type::on_am_pm);
  }

  void on_duration_value() {
    if (handle_nan_inf()) return;
    write_sign();
    out = format_duration_value<char_type>(out, val, precision);
  }

  void on_duration_unit() {
    out = format_duration_unit<char_type, Period>(out);
  }
};

}  // namespace detail

#if defined(__cpp_lib_chrono) && __cpp_lib_chrono >= 201907
using weekday = std::chrono::weekday;
using day = std::chrono::day;
using month = std::chrono::month;
using year = std::chrono::year;
using year_month_day = std::chrono::year_month_day;
#else
// A fallback version of weekday.
class weekday {
 private:
  unsigned char value_;

 public:
  weekday() = default;
  constexpr explicit weekday(unsigned wd) noexcept
      : value_(static_cast<unsigned char>(wd != 7 ? wd : 0)) {}
  constexpr auto c_encoding() const noexcept -> unsigned { return value_; }
};

class day {
 private:
  unsigned char value_;

 public:
  day() = default;
  constexpr explicit day(unsigned d) noexcept
      : value_(static_cast<unsigned char>(d)) {}
  constexpr explicit operator unsigned() const noexcept { return value_; }
};

class month {
 private:
  unsigned char value_;

 public:
  month() = default;
  constexpr explicit month(unsigned m) noexcept
      : value_(static_cast<unsigned char>(m)) {}
  constexpr explicit operator unsigned() const noexcept { return value_; }
};

class year {
 private:
  int value_;

 public:
  year() = default;
  constexpr explicit year(int y) noexcept : value_(y) {}
  constexpr explicit operator int() const noexcept { return value_; }
};

class year_month_day {
 private:
  fmt::year year_;
  fmt::month month_;
  fmt::day day_;

 public:
  year_month_day() = default;
  constexpr year_month_day(const year& y, const month& m, const day& d) noexcept
      : year_(y), month_(m), day_(d) {}
  constexpr auto year() const noexcept -> fmt::year { return year_; }
  constexpr auto month() const noexcept -> fmt::month { return month_; }
  constexpr auto day() const noexcept -> fmt::day { return day_; }
};
#endif

template <typename Char>
struct formatter<weekday, Char> : private formatter<std::tm, Char> {
 private:
  bool localized_ = false;
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it != end && *it == 'L') {
      ++it;
      localized_ = true;
      return it;
    }
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(weekday wd, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_wday = static_cast<int>(wd.c_encoding());
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(localized_, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_abbr_weekday();
    return w.out();
  }
};

template <typename Char>
struct formatter<day, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(day d, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_mday = static_cast<int>(static_cast<unsigned>(d));
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(false, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_day_of_month(detail::numeric_system::standard, detail::pad_type::zero);
    return w.out();
  }
};

template <typename Char>
struct formatter<month, Char> : private formatter<std::tm, Char> {
 private:
  bool localized_ = false;
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it != end && *it == 'L') {
      ++it;
      localized_ = true;
      return it;
    }
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(month m, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_mon = static_cast<int>(static_cast<unsigned>(m)) - 1;
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(localized_, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_abbr_month();
    return w.out();
  }
};

template <typename Char>
struct formatter<year, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(year y, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_year = static_cast<int>(y) - 1900;
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(false, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_year(detail::numeric_system::standard, detail::pad_type::zero);
    return w.out();
  }
};

template <typename Char>
struct formatter<year_month_day, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(year_month_day val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_year = static_cast<int>(val.year()) - 1900;
    time.tm_mon = static_cast<int>(static_cast<unsigned>(val.month())) - 1;
    time.tm_mday = static_cast<int>(static_cast<unsigned>(val.day()));
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(true, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_iso_date();
    return w.out();
  }
};

template <typename Rep, typename Period, typename Char>
struct formatter<std::chrono::duration<Rep, Period>, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;
  detail::arg_ref<Char> precision_ref_;
  bool localized_ = false;
  basic_string_view<Char> fmt_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end || *it == '}') return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
      if (it == end) return it;
    }

    auto checker = detail::chrono_format_checker();
    if (*it == '.') {
      checker.has_precision_integral = !std::is_floating_point<Rep>::value;
      it = detail::parse_precision(it, end, specs_, precision_ref_, ctx);
    }
    if (it != end && *it == 'L') {
      localized_ = true;
      ++it;
    }
    end = detail::parse_chrono_format(it, end, checker);
    fmt_ = {it, detail::to_unsigned(end - it)};
    return end;
  }

  template <typename FormatContext>
  auto format(std::chrono::duration<Rep, Period> d, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    auto precision = specs.precision;
    specs.precision = -1;
    auto begin = fmt_.begin(), end = fmt_.end();
    // As a possible future optimization, we could avoid extra copying if width
    // is not specified.
    auto buf = basic_memory_buffer<Char>();
    auto out = basic_appender<Char>(buf);
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), precision,
                                precision_ref_, ctx);
    if (begin == end || *begin == '}') {
      out = detail::format_duration_value<Char>(out, d.count(), precision);
      detail::format_duration_unit<Char, Period>(out);
    } else {
      using chrono_formatter =
          detail::chrono_formatter<FormatContext, decltype(out), Rep, Period>;
      auto f = chrono_formatter(ctx, out, d);
      f.precision = precision;
      f.localized = localized_;
      detail::parse_chrono_format(begin, end, f);
    }
    return detail::write(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }
};

template <typename Char> struct formatter<std::tm, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;

 protected:
  basic_string_view<Char> fmt_;

  template <typename Duration, typename FormatContext>
  auto do_format(const std::tm& tm, FormatContext& ctx,
                 const Duration* subsecs) const -> decltype(ctx.out()) {
    auto specs = specs_;
    auto buf = basic_memory_buffer<Char>();
    auto out = basic_appender<Char>(buf);
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);

    auto loc_ref = ctx.locale();
    detail::get_locale loc(static_cast<bool>(loc_ref), loc_ref);
    auto w =
        detail::tm_writer<decltype(out), Char, Duration>(loc, out, tm, subsecs);
    detail::parse_chrono_format(fmt_.begin(), fmt_.end(), w);
    return detail::write(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end || *it == '}') return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
      if (it == end) return it;
    }

    end = detail::parse_chrono_format(it, end, detail::tm_format_checker());
    // Replace the default format string only if the new spec is not empty.
    if (end != it) fmt_ = {it, detail::to_unsigned(end - it)};
    return end;
  }

  template <typename FormatContext>
  auto format(const std::tm& tm, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return do_format<std::chrono::seconds>(tm, ctx, nullptr);
  }
};

template <typename Char, typename Duration>
struct formatter<sys_time<Duration>, Char> : formatter<std::tm, Char> {
  FMT_CONSTEXPR formatter() {
    this->fmt_ = detail::string_literal<Char, '%', 'F', ' ', '%', 'T'>();
  }

  template <typename FormatContext>
  auto format(sys_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    std::tm tm = gmtime(val);
    using period = typename Duration::period;
    if (detail::const_check(
            period::num == 1 && period::den == 1 &&
            !std::is_floating_point<typename Duration::rep>::value)) {
      return formatter<std::tm, Char>::format(tm, ctx);
    }
    Duration epoch = val.time_since_epoch();
    Duration subsecs = detail::duration_cast<Duration>(
        epoch - detail::duration_cast<std::chrono::seconds>(epoch));
    if (subsecs.count() < 0) {
      auto second = detail::duration_cast<Duration>(std::chrono::seconds(1));
      if (tm.tm_sec != 0)
        --tm.tm_sec;
      else
        tm = gmtime(val - second);
      subsecs += detail::duration_cast<Duration>(std::chrono::seconds(1));
    }
    return formatter<std::tm, Char>::do_format(tm, ctx, &subsecs);
  }
};

template <typename Duration, typename Char>
struct formatter<utc_time<Duration>, Char>
    : formatter<sys_time<Duration>, Char> {
  template <typename FormatContext>
  auto format(utc_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<sys_time<Duration>, Char>::format(
        detail::utc_clock::to_sys(val), ctx);
  }
};

template <typename Duration, typename Char>
struct formatter<local_time<Duration>, Char> : formatter<std::tm, Char> {
  FMT_CONSTEXPR formatter() {
    this->fmt_ = detail::string_literal<Char, '%', 'F', ' ', '%', 'T'>();
  }

  template <typename FormatContext>
  auto format(local_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    using period = typename Duration::period;
    if (period::num == 1 && period::den == 1 &&
        !std::is_floating_point<typename Duration::rep>::value) {
      return formatter<std::tm, Char>::format(localtime(val), ctx);
    }
    auto epoch = val.time_since_epoch();
    auto subsecs = detail::duration_cast<Duration>(
        epoch - detail::duration_cast<std::chrono::seconds>(epoch));
    return formatter<std::tm, Char>::do_format(localtime(val), ctx, &subsecs);
  }
};

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_CHRONO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/color.h <==
// Formatting library for C++ - color support
//
// Copyright (c) 2018 - present, Victor Zverovich and fmt contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_COLOR_H_
#define FMT_COLOR_H_

#include "format.h"

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

enum class color : uint32_t {
  alice_blue = 0xF0F8FF,               // rgb(240,248,255)
  antique_white = 0xFAEBD7,            // rgb(250,235,215)
  aqua = 0x00FFFF,                     // rgb(0,255,255)
  aquamarine = 0x7FFFD4,               // rgb(127,255,212)
  azure = 0xF0FFFF,                    // rgb(240,255,255)
  beige = 0xF5F5DC,                    // rgb(245,245,220)
  bisque = 0xFFE4C4,                   // rgb(255,228,196)
  black = 0x000000,                    // rgb(0,0,0)
  blanched_almond = 0xFFEBCD,          // rgb(255,235,205)
  blue = 0x0000FF,                     // rgb(0,0,255)
  blue_violet = 0x8A2BE2,              // rgb(138,43,226)
  brown = 0xA52A2A,                    // rgb(165,42,42)
  burly_wood = 0xDEB887,               // rgb(222,184,135)
  cadet_blue = 0x5F9EA0,               // rgb(95,158,160)
  chartreuse = 0x7FFF00,               // rgb(127,255,0)
  chocolate = 0xD2691E,                // rgb(210,105,30)
  coral = 0xFF7F50,                    // rgb(255,127,80)
  cornflower_blue = 0x6495ED,          // rgb(100,149,237)
  cornsilk = 0xFFF8DC,                 // rgb(255,248,220)
  crimson = 0xDC143C,                  // rgb(220,20,60)
  cyan = 0x00FFFF,                     // rgb(0,255,255)
  dark_blue = 0x00008B,                // rgb(0,0,139)
  dark_cyan = 0x008B8B,                // rgb(0,139,139)
  dark_golden_rod = 0xB8860B,          // rgb(184,134,11)
  dark_gray = 0xA9A9A9,                // rgb(169,169,169)
  dark_green = 0x006400,               // rgb(0,100,0)
  dark_khaki = 0xBDB76B,               // rgb(189,183,107)
  dark_magenta = 0x8B008B,             // rgb(139,0,139)
  dark_olive_green = 0x556B2F,         // rgb(85,107,47)
  dark_orange = 0xFF8C00,              // rgb(255,140,0)
  dark_orchid = 0x9932CC,              // rgb(153,50,204)
  dark_red = 0x8B0000,                 // rgb(139,0,0)
  dark_salmon = 0xE9967A,              // rgb(233,150,122)
  dark_sea_green = 0x8FBC8F,           // rgb(143,188,143)
  dark_slate_blue = 0x483D8B,          // rgb(72,61,139)
  dark_slate_gray = 0x2F4F4F,          // rgb(47,79,79)
  dark_turquoise = 0x00CED1,           // rgb(0,206,209)
  dark_violet = 0x9400D3,              // rgb(148,0,211)
  deep_pink = 0xFF1493,                // rgb(255,20,147)
  deep_sky_blue = 0x00BFFF,            // rgb(0,191,255)
  dim_gray = 0x696969,                 // rgb(105,105,105)
  dodger_blue = 0x1E90FF,              // rgb(30,144,255)
  fire_brick = 0xB22222,               // rgb(178,34,34)
  floral_white = 0xFFFAF0,             // rgb(255,250,240)
  forest_green = 0x228B22,             // rgb(34,139,34)
  fuchsia = 0xFF00FF,                  // rgb(255,0,255)
  gainsboro = 0xDCDCDC,                // rgb(220,220,220)
  ghost_white = 0xF8F8FF,              // rgb(248,248,255)
  gold = 0xFFD700,                     // rgb(255,215,0)
  golden_rod = 0xDAA520,               // rgb(218,165,32)
  gray = 0x808080,                     // rgb(128,128,128)
  green = 0x008000,                    // rgb(0,128,0)
  green_yellow = 0xADFF2F,             // rgb(173,255,47)
  honey_dew = 0xF0FFF0,                // rgb(240,255,240)
  hot_pink = 0xFF69B4,                 // rgb(255,105,180)
  indian_red = 0xCD5C5C,               // rgb(205,92,92)
  indigo = 0x4B0082,                   // rgb(75,0,130)
  ivory = 0xFFFFF0,                    // rgb(255,255,240)
  khaki = 0xF0E68C,                    // rgb(240,230,140)
  lavender = 0xE6E6FA,                 // rgb(230,230,250)
  lavender_blush = 0xFFF0F5,           // rgb(255,240,245)
  lawn_green = 0x7CFC00,               // rgb(124,252,0)
  lemon_chiffon = 0xFFFACD,            // rgb(255,250,205)
  light_blue = 0xADD8E6,               // rgb(173,216,230)
  light_coral = 0xF08080,              // rgb(240,128,128)
  light_cyan = 0xE0FFFF,               // rgb(224,255,255)
  light_golden_rod_yellow = 0xFAFAD2,  // rgb(250,250,210)
  light_gray = 0xD3D3D3,               // rgb(211,211,211)
  light_green = 0x90EE90,              // rgb(144,238,144)
  light_pink = 0xFFB6C1,               // rgb(255,182,193)
  light_salmon = 0xFFA07A,             // rgb(255,160,122)
  light_sea_green = 0x20B2AA,          // rgb(32,178,170)
  light_sky_blue = 0x87CEFA,           // rgb(135,206,250)
  light_slate_gray = 0x778899,         // rgb(119,136,153)
  light_steel_blue = 0xB0C4DE,         // rgb(176,196,222)
  light_yellow = 0xFFFFE0,             // rgb(255,255,224)
  lime = 0x00FF00,                     // rgb(0,255,0)
  lime_green = 0x32CD32,               // rgb(50,205,50)
  linen = 0xFAF0E6,                    // rgb(250,240,230)
  magenta = 0xFF00FF,                  // rgb(255,0,255)
  maroon = 0x800000,                   // rgb(128,0,0)
  medium_aquamarine = 0x66CDAA,        // rgb(102,205,170)
  medium_blue = 0x0000CD,              // rgb(0,0,205)
  medium_orchid = 0xBA55D3,            // rgb(186,85,211)
  medium_purple = 0x9370DB,            // rgb(147,112,219)
  medium_sea_green = 0x3CB371,         // rgb(60,179,113)
  medium_slate_blue = 0x7B68EE,        // rgb(123,104,238)
  medium_spring_green = 0x00FA9A,      // rgb(0,250,154)
  medium_turquoise = 0x48D1CC,         // rgb(72,209,204)
  medium_violet_red = 0xC71585,        // rgb(199,21,133)
  midnight_blue = 0x191970,            // rgb(25,25,112)
  mint_cream = 0xF5FFFA,               // rgb(245,255,250)
  misty_rose = 0xFFE4E1,               // rgb(255,228,225)
  moccasin = 0xFFE4B5,                 // rgb(255,228,181)
  navajo_white = 0xFFDEAD,             // rgb(255,222,173)
  navy = 0x000080,                     // rgb(0,0,128)
  old_lace = 0xFDF5E6,                 // rgb(253,245,230)
  olive = 0x808000,                    // rgb(128,128,0)
  olive_drab = 0x6B8E23,               // rgb(107,142,35)
  orange = 0xFFA500,                   // rgb(255,165,0)
  orange_red = 0xFF4500,               // rgb(255,69,0)
  orchid = 0xDA70D6,                   // rgb(218,112,214)
  pale_golden_rod = 0xEEE8AA,          // rgb(238,232,170)
  pale_green = 0x98FB98,               // rgb(152,251,152)
  pale_turquoise = 0xAFEEEE,           // rgb(175,238,238)
  pale_violet_red = 0xDB7093,          // rgb(219,112,147)
  papaya_whip = 0xFFEFD5,              // rgb(255,239,213)
  peach_puff = 0xFFDAB9,               // rgb(255,218,185)
  peru = 0xCD853F,                     // rgb(205,133,63)
  pink = 0xFFC0CB,                     // rgb(255,192,203)
  plum = 0xDDA0DD,                     // rgb(221,160,221)
  powder_blue = 0xB0E0E6,              // rgb(176,224,230)
  purple = 0x800080,                   // rgb(128,0,128)
  rebecca_purple = 0x663399,           // rgb(102,51,153)
  red = 0xFF0000,                      // rgb(255,0,0)
  rosy_brown = 0xBC8F8F,               // rgb(188,143,143)
  royal_blue = 0x4169E1,               // rgb(65,105,225)
  saddle_brown = 0x8B4513,             // rgb(139,69,19)
  salmon = 0xFA8072,                   // rgb(250,128,114)
  sandy_brown = 0xF4A460,              // rgb(244,164,96)
  sea_green = 0x2E8B57,                // rgb(46,139,87)
  sea_shell = 0xFFF5EE,                // rgb(255,245,238)
  sienna = 0xA0522D,                   // rgb(160,82,45)
  silver = 0xC0C0C0,                   // rgb(192,192,192)
  sky_blue = 0x87CEEB,                 // rgb(135,206,235)
  slate_blue = 0x6A5ACD,               // rgb(106,90,205)
  slate_gray = 0x708090,               // rgb(112,128,144)
  snow = 0xFFFAFA,                     // rgb(255,250,250)
  spring_green = 0x00FF7F,             // rgb(0,255,127)
  steel_blue = 0x4682B4,               // rgb(70,130,180)
  tan = 0xD2B48C,                      // rgb(210,180,140)
  teal = 0x008080,                     // rgb(0,128,128)
  thistle = 0xD8BFD8,                  // rgb(216,191,216)
  tomato = 0xFF6347,                   // rgb(255,99,71)
  turquoise = 0x40E0D0,                // rgb(64,224,208)
  violet = 0xEE82EE,                   // rgb(238,130,238)
  wheat = 0xF5DEB3,                    // rgb(245,222,179)
  white = 0xFFFFFF,                    // rgb(255,255,255)
  white_smoke = 0xF5F5F5,              // rgb(245,245,245)
  yellow = 0xFFFF00,                   // rgb(255,255,0)
  yellow_green = 0x9ACD32              // rgb(154,205,50)
};                                     // enum class color

enum class terminal_color : uint8_t {
  black = 30,
  red,
  green,
  yellow,
  blue,
  magenta,
  cyan,
  white,
  bright_black = 90,
  bright_red,
  bright_green,
  bright_yellow,
  bright_blue,
  bright_magenta,
  bright_cyan,
  bright_white
};

enum class emphasis : uint8_t {
  bold = 1,
  faint = 1 << 1,
  italic = 1 << 2,
  underline = 1 << 3,
  blink = 1 << 4,
  reverse = 1 << 5,
  conceal = 1 << 6,
  strikethrough = 1 << 7,
};

// rgb is a struct for red, green and blue colors.
// Using the name "rgb" makes some editors show the color in a tooltip.
struct rgb {
  FMT_CONSTEXPR rgb() : r(0), g(0), b(0) {}
  FMT_CONSTEXPR rgb(uint8_t r_, uint8_t g_, uint8_t b_) : r(r_), g(g_), b(b_) {}
  FMT_CONSTEXPR rgb(uint32_t hex)
      : r((hex >> 16) & 0xFF), g((hex >> 8) & 0xFF), b(hex & 0xFF) {}
  FMT_CONSTEXPR rgb(color hex)
      : r((uint32_t(hex) >> 16) & 0xFF),
        g((uint32_t(hex) >> 8) & 0xFF),
        b(uint32_t(hex) & 0xFF) {}
  uint8_t r;
  uint8_t g;
  uint8_t b;
};

namespace detail {

// color is a struct of either a rgb color or a terminal color.
struct color_type {
  FMT_CONSTEXPR color_type() noexcept : is_rgb(), value{} {}
  FMT_CONSTEXPR color_type(color rgb_color) noexcept : is_rgb(true), value{} {
    value.rgb_color = static_cast<uint32_t>(rgb_color);
  }
  FMT_CONSTEXPR color_type(rgb rgb_color) noexcept : is_rgb(true), value{} {
    value.rgb_color = (static_cast<uint32_t>(rgb_color.r) << 16) |
                      (static_cast<uint32_t>(rgb_color.g) << 8) | rgb_color.b;
  }
  FMT_CONSTEXPR color_type(terminal_color term_color) noexcept
      : is_rgb(), value{} {
    value.term_color = static_cast<uint8_t>(term_color);
  }
  bool is_rgb;
  union color_union {
    uint8_t term_color;
    uint32_t rgb_color;
  } value;
};
}  // namespace detail

/// A text style consisting of foreground and background colors and emphasis.
class text_style {
 public:
  FMT_CONSTEXPR text_style(emphasis em = emphasis()) noexcept
      : set_foreground_color(), set_background_color(), ems(em) {}

  FMT_CONSTEXPR auto operator|=(const text_style& rhs) -> text_style& {
    if (!set_foreground_color) {
      set_foreground_color = rhs.set_foreground_color;
      foreground_color = rhs.foreground_color;
    } else if (rhs.set_foreground_color) {
      if (!foreground_color.is_rgb || !rhs.foreground_color.is_rgb)
        report_error("can't OR a terminal color");
      foreground_color.value.rgb_color |= rhs.foreground_color.value.rgb_color;
    }

    if (!set_background_color) {
      set_background_color = rhs.set_background_color;
      background_color = rhs.background_color;
    } else if (rhs.set_background_color) {
      if (!background_color.is_rgb || !rhs.background_color.is_rgb)
        report_error("can't OR a terminal color");
      background_color.value.rgb_color |= rhs.background_color.value.rgb_color;
    }

    ems = static_cast<emphasis>(static_cast<uint8_t>(ems) |
                                static_cast<uint8_t>(rhs.ems));
    return *this;
  }

  friend FMT_CONSTEXPR auto operator|(text_style lhs, const text_style& rhs)
      -> text_style {
    return lhs |= rhs;
  }

  FMT_CONSTEXPR auto has_foreground() const noexcept -> bool {
    return set_foreground_color;
  }
  FMT_CONSTEXPR auto has_background() const noexcept -> bool {
    return set_background_color;
  }
  FMT_CONSTEXPR auto has_emphasis() const noexcept -> bool {
    return static_cast<uint8_t>(ems) != 0;
  }
  FMT_CONSTEXPR auto get_foreground() const noexcept -> detail::color_type {
    FMT_ASSERT(has_foreground(), "no foreground specified for this style");
    return foreground_color;
  }
  FMT_CONSTEXPR auto get_background() const noexcept -> detail::color_type {
    FMT_ASSERT(has_background(), "no background specified for this style");
    return background_color;
  }
  FMT_CONSTEXPR auto get_emphasis() const noexcept -> emphasis {
    FMT_ASSERT(has_emphasis(), "no emphasis specified for this style");
    return ems;
  }

 private:
  FMT_CONSTEXPR text_style(bool is_foreground,
                           detail::color_type text_color) noexcept
      : set_foreground_color(), set_background_color(), ems() {
    if (is_foreground) {
      foreground_color = text_color;
      set_foreground_color = true;
    } else {
      background_color = text_color;
      set_background_color = true;
    }
  }

  friend FMT_CONSTEXPR auto fg(detail::color_type foreground) noexcept
      -> text_style;

  friend FMT_CONSTEXPR auto bg(detail::color_type background) noexcept
      -> text_style;

  detail::color_type foreground_color;
  detail::color_type background_color;
  bool set_foreground_color;
  bool set_background_color;
  emphasis ems;
};

/// Creates a text style from the foreground (text) color.
FMT_CONSTEXPR inline auto fg(detail::color_type foreground) noexcept
    -> text_style {
  return text_style(true, foreground);
}

/// Creates a text style from the background color.
FMT_CONSTEXPR inline auto bg(detail::color_type background) noexcept
    -> text_style {
  return text_style(false, background);
}

FMT_CONSTEXPR inline auto operator|(emphasis lhs, emphasis rhs) noexcept
    -> text_style {
  return text_style(lhs) | rhs;
}

namespace detail {

template <typename Char> struct ansi_color_escape {
  FMT_CONSTEXPR ansi_color_escape(color_type text_color,
                                  const char* esc) noexcept {
    // If we have a terminal color, we need to output another escape code
    // sequence.
    if (!text_color.is_rgb) {
      bool is_background = esc == string_view("\x1b[48;2;");
      uint32_t value = text_color.value.term_color;
      // Background ASCII codes are the same as the foreground ones but with
      // 10 more.
      if (is_background) value += 10u;

      size_t index = 0;
      buffer[index++] = static_cast<Char>('\x1b');
      buffer[index++] = static_cast<Char>('[');

      if (value >= 100u) {
        buffer[index++] = static_cast<Char>('1');
        value %= 100u;
      }
      buffer[index++] = static_cast<Char>('0' + value / 10u);
      buffer[index++] = static_cast<Char>('0' + value % 10u);

      buffer[index++] = static_cast<Char>('m');
      buffer[index++] = static_cast<Char>('\0');
      return;
    }

    for (int i = 0; i < 7; i++) {
      buffer[i] = static_cast<Char>(esc[i]);
    }
    rgb color(text_color.value.rgb_color);
    to_esc(color.r, buffer + 7, ';');
    to_esc(color.g, buffer + 11, ';');
    to_esc(color.b, buffer + 15, 'm');
    buffer[19] = static_cast<Char>(0);
  }
  FMT_CONSTEXPR ansi_color_escape(emphasis em) noexcept {
    uint8_t em_codes[num_emphases] = {};
    if (has_emphasis(em, emphasis::bold)) em_codes[0] = 1;
    if (has_emphasis(em, emphasis::faint)) em_codes[1] = 2;
    if (has_emphasis(em, emphasis::italic)) em_codes[2] = 3;
    if (has_emphasis(em, emphasis::underline)) em_codes[3] = 4;
    if (has_emphasis(em, emphasis::blink)) em_codes[4] = 5;
    if (has_emphasis(em, emphasis::reverse)) em_codes[5] = 7;
    if (has_emphasis(em, emphasis::conceal)) em_codes[6] = 8;
    if (has_emphasis(em, emphasis::strikethrough)) em_codes[7] = 9;

    size_t index = 0;
    for (size_t i = 0; i < num_emphases; ++i) {
      if (!em_codes[i]) continue;
      buffer[index++] = static_cast<Char>('\x1b');
      buffer[index++] = static_cast<Char>('[');
      buffer[index++] = static_cast<Char>('0' + em_codes[i]);
      buffer[index++] = static_cast<Char>('m');
    }
    buffer[index++] = static_cast<Char>(0);
  }
  FMT_CONSTEXPR operator const Char*() const noexcept { return buffer; }

  FMT_CONSTEXPR auto begin() const noexcept -> const Char* { return buffer; }
  FMT_CONSTEXPR20 auto end() const noexcept -> const Char* {
    return buffer + basic_string_view<Char>(buffer).size();
  }

 private:
  static constexpr size_t num_emphases = 8;
  Char buffer[7u + 3u * num_emphases + 1u];

  static FMT_CONSTEXPR void to_esc(uint8_t c, Char* out,
                                   char delimiter) noexcept {
    out[0] = static_cast<Char>('0' + c / 100);
    out[1] = static_cast<Char>('0' + c / 10 % 10);
    out[2] = static_cast<Char>('0' + c % 10);
    out[3] = static_cast<Char>(delimiter);
  }
  static FMT_CONSTEXPR auto has_emphasis(emphasis em, emphasis mask) noexcept
      -> bool {
    return static_cast<uint8_t>(em) & static_cast<uint8_t>(mask);
  }
};

template <typename Char>
FMT_CONSTEXPR auto make_foreground_color(color_type foreground) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(foreground, "\x1b[38;2;");
}

template <typename Char>
FMT_CONSTEXPR auto make_background_color(color_type background) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(background, "\x1b[48;2;");
}

template <typename Char>
FMT_CONSTEXPR auto make_emphasis(emphasis em) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(em);
}

template <typename Char> inline void reset_color(buffer<Char>& buffer) {
  auto reset_color = string_view("\x1b[0m");
  buffer.append(reset_color.begin(), reset_color.end());
}

template <typename T> struct styled_arg : view {
  const T& value;
  text_style style;
  styled_arg(const T& v, text_style s) : value(v), style(s) {}
};

template <typename Char>
void vformat_to(buffer<Char>& buf, const text_style& ts,
                basic_string_view<Char> fmt,
                basic_format_args<buffered_context<Char>> args) {
  bool has_style = false;
  if (ts.has_emphasis()) {
    has_style = true;
    auto emphasis = make_emphasis<Char>(ts.get_emphasis());
    buf.append(emphasis.begin(), emphasis.end());
  }
  if (ts.has_foreground()) {
    has_style = true;
    auto foreground = make_foreground_color<Char>(ts.get_foreground());
    buf.append(foreground.begin(), foreground.end());
  }
  if (ts.has_background()) {
    has_style = true;
    auto background = make_background_color<Char>(ts.get_background());
    buf.append(background.begin(), background.end());
  }
  vformat_to(buf, fmt, args);
  if (has_style) reset_color<Char>(buf);
}
}  // namespace detail

inline void vprint(FILE* f, const text_style& ts, string_view fmt,
                   format_args args) {
  auto buf = memory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  print(f, FMT_STRING("{}"), string_view(buf.begin(), buf.size()));
}

/**
 * Formats a string and prints it to the specified file stream using ANSI
 * escape sequences to specify text formatting.
 *
 * **Example**:
 *
 *     fmt::print(fmt::emphasis::bold | fg(fmt::color::red),
 *                "Elapsed time: {0:.2f} seconds", 1.23);
 */
template <typename... T>
void print(FILE* f, const text_style& ts, format_string<T...> fmt,
           T&&... args) {
  vprint(f, ts, fmt.str, vargs<T...>{{args...}});
}

/**
 * Formats a string and prints it to stdout using ANSI escape sequences to
 * specify text formatting.
 *
 * **Example**:
 *
 *     fmt::print(fmt::emphasis::bold | fg(fmt::color::red),
 *                "Elapsed time: {0:.2f} seconds", 1.23);
 */
template <typename... T>
void print(const text_style& ts, format_string<T...> fmt, T&&... args) {
  return print(stdout, ts, fmt, std::forward<T>(args)...);
}

inline auto vformat(const text_style& ts, string_view fmt, format_args args)
    -> std::string {
  auto buf = memory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  return fmt::to_string(buf);
}

/**
 * Formats arguments and returns the result as a string using ANSI escape
 * sequences to specify text formatting.
 *
 * **Example**:
 *
 * ```
 * #include <fmt/color.h>
 * std::string message = fmt::format(fmt::emphasis::bold | fg(fmt::color::red),
 *                                   "The answer is {}", 42);
 * ```
 */
template <typename... T>
inline auto format(const text_style& ts, format_string<T...> fmt, T&&... args)
    -> std::string {
  return fmt::vformat(ts, fmt.str, vargs<T...>{{args...}});
}

/// Formats a string with the given text_style and writes the output to `out`.
template <typename OutputIt,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to(OutputIt out, const text_style& ts, string_view fmt,
                format_args args) -> OutputIt {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, ts, fmt, args);
  return detail::get_iterator(buf, out);
}

/**
 * Formats arguments with the given text style, writes the result to the output
 * iterator `out` and returns the iterator past the end of the output range.
 *
 * **Example**:
 *
 *     std::vector<char> out;
 *     fmt::format_to(std::back_inserter(out),
 *                    fmt::emphasis::bold | fg(fmt::color::red), "{}", 42);
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
inline auto format_to(OutputIt out, const text_style& ts,
                      format_string<T...> fmt, T&&... args) -> OutputIt {
  return vformat_to(out, ts, fmt.str, vargs<T...>{{args...}});
}

template <typename T, typename Char>
struct formatter<detail::styled_arg<T>, Char> : formatter<T, Char> {
  template <typename FormatContext>
  auto format(const detail::styled_arg<T>& arg, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    const auto& ts = arg.style;
    auto out = ctx.out();

    bool has_style = false;
    if (ts.has_emphasis()) {
      has_style = true;
      auto emphasis = detail::make_emphasis<Char>(ts.get_emphasis());
      out = detail::copy<Char>(emphasis.begin(), emphasis.end(), out);
    }
    if (ts.has_foreground()) {
      has_style = true;
      auto foreground =
          detail::make_foreground_color<Char>(ts.get_foreground());
      out = detail::copy<Char>(foreground.begin(), foreground.end(), out);
    }
    if (ts.has_background()) {
      has_style = true;
      auto background =
          detail::make_background_color<Char>(ts.get_background());
      out = detail::copy<Char>(background.begin(), background.end(), out);
    }
    out = formatter<T, Char>::format(arg.value, ctx);
    if (has_style) {
      auto reset_color = string_view("\x1b[0m");
      out = detail::copy<Char>(reset_color.begin(), reset_color.end(), out);
    }
    return out;
  }
};

/**
 * Returns an argument that will be formatted using ANSI escape sequences,
 * to be used in a formatting function.
 *
 * **Example**:
 *
 *     fmt::print("Elapsed time: {0:.2f} seconds",
 *                fmt::styled(1.23, fmt::fg(fmt::color::green) |
 *                                  fmt::bg(fmt::color::blue)));
 */
template <typename T>
FMT_CONSTEXPR auto styled(const T& value, text_style ts)
    -> detail::styled_arg<remove_cvref_t<T>> {
  return detail::styled_arg<remove_cvref_t<T>>{value, ts};
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_COLOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/compile.h <==
// Formatting library for C++ - experimental format string compilation
//
// Copyright (c) 2012 - present, Victor Zverovich and fmt contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_COMPILE_H_
#define FMT_COMPILE_H_

#ifndef FMT_MODULE
#  include <iterator>  // std::back_inserter
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE

// A compile-time string which is compiled into fast formatting code.
FMT_EXPORT class compiled_string {};

namespace detail {

template <typename S>
struct is_compiled_string : std::is_base_of<compiled_string, S> {};

/**
 * Converts a string literal `s` into a format string that will be parsed at
 * compile time and converted into efficient formatting code. Requires C++17
 * `constexpr if` compiler support.
 *
 * **Example**:
 *
 *     // Converts 42 into std::string using the most efficient method and no
 *     // runtime format string processing.
 *     std::string s = fmt::format(FMT_COMPILE("{}"), 42);
 */
#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
#  define FMT_COMPILE(s) FMT_STRING_IMPL(s, fmt::compiled_string)
#else
#  define FMT_COMPILE(s) FMT_STRING(s)
#endif

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <typename Char, size_t N, fmt::detail::fixed_string<Char, N> Str>
struct udl_compiled_string : compiled_string {
  using char_type = Char;
  constexpr explicit operator basic_string_view<char_type>() const {
    return {Str.data, N - 1};
  }
};
#endif

template <typename T, typename... Tail>
auto first(const T& value, const Tail&...) -> const T& {
  return value;
}

#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
template <typename... Args> struct type_list {};

// Returns a reference to the argument at index N from [first, rest...].
template <int N, typename T, typename... Args>
constexpr const auto& get([[maybe_unused]] const T& first,
                          [[maybe_unused]] const Args&... rest) {
  static_assert(N < 1 + sizeof...(Args), "index is out of bounds");
  if constexpr (N == 0)
    return first;
  else
    return detail::get<N - 1>(rest...);
}

#  if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <int N, typename T, typename... Args, typename Char>
constexpr auto get_arg_index_by_name(basic_string_view<Char> name) -> int {
  if constexpr (is_static_named_arg<T>()) {
    if (name == T::name) return N;
  }
  if constexpr (sizeof...(Args) > 0)
    return get_arg_index_by_name<N + 1, Args...>(name);
  (void)name;  // Workaround an MSVC bug about "unused" parameter.
  return -1;
}
#  endif

template <typename... Args, typename Char>
FMT_CONSTEXPR auto get_arg_index_by_name(basic_string_view<Char> name) -> int {
#  if FMT_USE_NONTYPE_TEMPLATE_ARGS
  if constexpr (sizeof...(Args) > 0)
    return get_arg_index_by_name<0, Args...>(name);
#  endif
  (void)name;
  return -1;
}

template <typename Char, typename... Args>
constexpr int get_arg_index_by_name(basic_string_view<Char> name,
                                    type_list<Args...>) {
  return get_arg_index_by_name<Args...>(name);
}

template <int N, typename> struct get_type_impl;

template <int N, typename... Args> struct get_type_impl<N, type_list<Args...>> {
  using type =
      remove_cvref_t<decltype(detail::get<N>(std::declval<Args>()...))>;
};

template <int N, typename T>
using get_type = typename get_type_impl<N, T>::type;

template <typename T> struct is_compiled_format : std::false_type {};

template <typename Char> struct text {
  basic_string_view<Char> data;
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&...) const {
    return write<Char>(out, data);
  }
};

template <typename Char>
struct is_compiled_format<text<Char>> : std::true_type {};

template <typename Char>
constexpr text<Char> make_text(basic_string_view<Char> s, size_t pos,
                               size_t size) {
  return {{&s[pos], size}};
}

template <typename Char> struct code_unit {
  Char value;
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&...) const {
    *out++ = value;
    return out;
  }
};

// This ensures that the argument type is convertible to `const T&`.
template <typename T, int N, typename... Args>
constexpr const T& get_arg_checked(const Args&... args) {
  const auto& arg = detail::get<N>(args...);
  if constexpr (detail::is_named_arg<remove_cvref_t<decltype(arg)>>()) {
    return arg.value;
  } else {
    return arg;
  }
}

template <typename Char>
struct is_compiled_format<code_unit<Char>> : std::true_type {};

// A replacement field that refers to argument N.
template <typename Char, typename T, int N> struct field {
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    const T& arg = get_arg_checked<T, N>(args...);
    if constexpr (std::is_convertible<T, basic_string_view<Char>>::value) {
      auto s = basic_string_view<Char>(arg);
      return copy<Char>(s.begin(), s.end(), out);
    } else {
      return write<Char>(out, arg);
    }
  }
};

template <typename Char, typename T, int N>
struct is_compiled_format<field<Char, T, N>> : std::true_type {};

// A replacement field that refers to argument with name.
template <typename Char> struct runtime_named_field {
  using char_type = Char;
  basic_string_view<Char> name;

  template <typename OutputIt, typename T>
  constexpr static bool try_format_argument(
      OutputIt& out,
      // [[maybe_unused]] due to unused-but-set-parameter warning in GCC 7,8,9
      [[maybe_unused]] basic_string_view<Char> arg_name, const T& arg) {
    if constexpr (is_named_arg<typename std::remove_cv<T>::type>::value) {
      if (arg_name == arg.name) {
        out = write<Char>(out, arg.value);
        return true;
      }
    }
    return false;
  }

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    bool found = (try_format_argument(out, name, args) || ...);
    if (!found) {
      FMT_THROW(format_error("argument with specified name is not found"));
    }
    return out;
  }
};

template <typename Char>
struct is_compiled_format<runtime_named_field<Char>> : std::true_type {};

// A replacement field that refers to argument N and has format specifiers.
template <typename Char, typename T, int N> struct spec_field {
  using char_type = Char;
  formatter<T, Char> fmt;

  template <typename OutputIt, typename... Args>
  constexpr FMT_INLINE OutputIt format(OutputIt out,
                                       const Args&... args) const {
    const auto& vargs =
        fmt::make_format_args<basic_format_context<OutputIt, Char>>(args...);
    basic_format_context<OutputIt, Char> ctx(out, vargs);
    return fmt.format(get_arg_checked<T, N>(args...), ctx);
  }
};

template <typename Char, typename T, int N>
struct is_compiled_format<spec_field<Char, T, N>> : std::true_type {};

template <typename L, typename R> struct concat {
  L lhs;
  R rhs;
  using char_type = typename L::char_type;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    out = lhs.format(out, args...);
    return rhs.format(out, args...);
  }
};

template <typename L, typename R>
struct is_compiled_format<concat<L, R>> : std::true_type {};

template <typename L, typename R>
constexpr concat<L, R> make_concat(L lhs, R rhs) {
  return {lhs, rhs};
}

struct unknown_format {};

template <typename Char>
constexpr size_t parse_text(basic_string_view<Char> str, size_t pos) {
  for (size_t size = str.size(); pos != size; ++pos) {
    if (str[pos] == '{' || str[pos] == '}') break;
  }
  return pos;
}

template <typename Args, size_t POS, int ID, typename S>
constexpr auto compile_format_string(S fmt);

template <typename Args, size_t POS, int ID, typename T, typename S>
constexpr auto parse_tail(T head, S fmt) {
  if constexpr (POS != basic_string_view<typename S::char_type>(fmt).size()) {
    constexpr auto tail = compile_format_string<Args, POS, ID>(fmt);
    if constexpr (std::is_same<remove_cvref_t<decltype(tail)>,
                               unknown_format>())
      return tail;
    else
      return make_concat(head, tail);
  } else {
    return head;
  }
}

template <typename T, typename Char> struct parse_specs_result {
  formatter<T, Char> fmt;
  size_t end;
  int next_arg_id;
};

enum { manual_indexing_id = -1 };

template <typename T, typename Char>
constexpr parse_specs_result<T, Char> parse_specs(basic_string_view<Char> str,
                                                  size_t pos, int next_arg_id) {
  str.remove_prefix(pos);
  auto ctx =
      compile_parse_context<Char>(str, max_value<int>(), nullptr, next_arg_id);
  auto f = formatter<T, Char>();
  auto end = f.parse(ctx);
  return {f, pos + fmt::detail::to_unsigned(end - str.data()),
          next_arg_id == 0 ? manual_indexing_id : ctx.next_arg_id()};
}

template <typename Char> struct arg_id_handler {
  arg_id_kind kind;
  arg_ref<Char> arg_id;

  constexpr int on_auto() {
    FMT_ASSERT(false, "handler cannot be used with automatic indexing");
    return 0;
  }
  constexpr int on_index(int id) {
    kind = arg_id_kind::index;
    arg_id = arg_ref<Char>(id);
    return 0;
  }
  constexpr int on_name(basic_string_view<Char> id) {
    kind = arg_id_kind::name;
    arg_id = arg_ref<Char>(id);
    return 0;
  }
};

template <typename Char> struct parse_arg_id_result {
  arg_id_kind kind;
  arg_ref<Char> arg_id;
  const Char* arg_id_end;
};

template <int ID, typename Char>
constexpr auto parse_arg_id(const Char* begin, const Char* end) {
  auto handler = arg_id_handler<Char>{arg_id_kind::none, arg_ref<Char>{}};
  auto arg_id_end = parse_arg_id(begin, end, handler);
  return parse_arg_id_result<Char>{handler.kind, handler.arg_id, arg_id_end};
}

template <typename T, typename Enable = void> struct field_type {
  using type = remove_cvref_t<T>;
};

template <typename T>
struct field_type<T, enable_if_t<detail::is_named_arg<T>::value>> {
  using type = remove_cvref_t<decltype(T::value)>;
};

template <typename T, typename Args, size_t END_POS, int ARG_INDEX, int NEXT_ID,
          typename S>
constexpr auto parse_replacement_field_then_tail(S fmt) {
  using char_type = typename S::char_type;
  constexpr auto str = basic_string_view<char_type>(fmt);
  constexpr char_type c = END_POS != str.size() ? str[END_POS] : char_type();
  if constexpr (c == '}') {
    return parse_tail<Args, END_POS + 1, NEXT_ID>(
        field<char_type, typename field_type<T>::type, ARG_INDEX>(), fmt);
  } else if constexpr (c != ':') {
    FMT_THROW(format_error("expected ':'"));
  } else {
    constexpr auto result = parse_specs<typename field_type<T>::type>(
        str, END_POS + 1, NEXT_ID == manual_indexing_id ? 0 : NEXT_ID);
    if constexpr (result.end >= str.size() || str[result.end] != '}') {
      FMT_THROW(format_error("expected '}'"));
      return 0;
    } else {
      return parse_tail<Args, result.end + 1, result.next_arg_id>(
          spec_field<char_type, typename field_type<T>::type, ARG_INDEX>{
              result.fmt},
          fmt);
    }
  }
}

// Compiles a non-empty format string and returns the compiled representation
// or unknown_format() on unrecognized input.
template <typename Args, size_t POS, int ID, typename S>
constexpr auto compile_format_string(S fmt) {
  using char_type = typename S::char_type;
  constexpr auto str = basic_string_view<char_type>(fmt);
  if constexpr (str[POS] == '{') {
    if constexpr (POS + 1 == str.size())
      FMT_THROW(format_error("unmatched '{' in format string"));
    if constexpr (str[POS + 1] == '{') {
      return parse_tail<Args, POS + 2, ID>(make_text(str, POS, 1), fmt);
    } else if constexpr (str[POS + 1] == '}' || str[POS + 1] == ':') {
      static_assert(ID != manual_indexing_id,
                    "cannot switch from manual to automatic argument indexing");
      constexpr auto next_id =
          ID != manual_indexing_id ? ID + 1 : manual_indexing_id;
      return parse_replacement_field_then_tail<get_type<ID, Args>, Args,
                                               POS + 1, ID, next_id>(fmt);
    } else {
      constexpr auto arg_id_result =
          parse_arg_id<ID>(str.data() + POS + 1, str.data() + str.size());
      constexpr auto arg_id_end_pos = arg_id_result.arg_id_end - str.data();
      constexpr char_type c =
          arg_id_end_pos != str.size() ? str[arg_id_end_pos] : char_type();
      static_assert(c == '}' || c == ':', "missing '}' in format string");
      if constexpr (arg_id_result.kind == arg_id_kind::index) {
        static_assert(
            ID == manual_indexing_id || ID == 0,
            "cannot switch from automatic to manual argument indexing");
        constexpr auto arg_index = arg_id_result.arg_id.index;
        return parse_replacement_field_then_tail<get_type<arg_index, Args>,
                                                 Args, arg_id_end_pos,
                                                 arg_index, manual_indexing_id>(
            fmt);
      } else if constexpr (arg_id_result.kind == arg_id_kind::name) {
        constexpr auto arg_index =
            get_arg_index_by_name(arg_id_result.arg_id.name, Args{});
        if constexpr (arg_index >= 0) {
          constexpr auto next_id =
              ID != manual_indexing_id ? ID + 1 : manual_indexing_id;
          return parse_replacement_field_then_tail<
              decltype(get_type<arg_index, Args>::value), Args, arg_id_end_pos,
              arg_index, next_id>(fmt);
        } else if constexpr (c == '}') {
          return parse_tail<Args, arg_id_end_pos + 1, ID>(
              runtime_named_field<char_type>{arg_id_result.arg_id.name}, fmt);
        } else if constexpr (c == ':') {
          return unknown_format();  // no type info for specs parsing
        }
      }
    }
  } else if constexpr (str[POS] == '}') {
    if constexpr (POS + 1 == str.size())
      FMT_THROW(format_error("unmatched '}' in format string"));
    return parse_tail<Args, POS + 2, ID>(make_text(str, POS, 1), fmt);
  } else {
    constexpr auto end = parse_text(str, POS + 1);
    if constexpr (end - POS > 1) {
      return parse_tail<Args, end, ID>(make_text(str, POS, end - POS), fmt);
    } else {
      return parse_tail<Args, end, ID>(code_unit<char_type>{str[POS]}, fmt);
    }
  }
}

template <typename... Args, typename S,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
constexpr auto compile(S fmt) {
  constexpr auto str = basic_string_view<typename S::char_type>(fmt);
  if constexpr (str.size() == 0) {
    return detail::make_text(str, 0, 0);
  } else {
    constexpr auto result =
        detail::compile_format_string<detail::type_list<Args...>, 0, 0>(fmt);
    return result;
  }
}
#endif  // defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
}  // namespace detail

FMT_BEGIN_EXPORT

#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)

template <typename CompiledFormat, typename... Args,
          typename Char = typename CompiledFormat::char_type,
          FMT_ENABLE_IF(detail::is_compiled_format<CompiledFormat>::value)>
FMT_INLINE std::basic_string<Char> format(const CompiledFormat& cf,
                                          const Args&... args) {
  auto s = std::basic_string<Char>();
  cf.format(std::back_inserter(s), args...);
  return s;
}

template <typename OutputIt, typename CompiledFormat, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_format<CompiledFormat>::value)>
constexpr FMT_INLINE OutputIt format_to(OutputIt out, const CompiledFormat& cf,
                                        const Args&... args) {
  return cf.format(out, args...);
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_INLINE std::basic_string<typename S::char_type> format(const S&,
                                                           Args&&... args) {
  if constexpr (std::is_same<typename S::char_type, char>::value) {
    constexpr auto str = basic_string_view<typename S::char_type>(S());
    if constexpr (str.size() == 2 && str[0] == '{' && str[1] == '}') {
      const auto& first = detail::first(args...);
      if constexpr (detail::is_named_arg<
                        remove_cvref_t<decltype(first)>>::value) {
        return fmt::to_string(first.value);
      } else {
        return fmt::to_string(first);
      }
    }
  }
  constexpr auto compiled = detail::compile<Args...>(S());
  if constexpr (std::is_same<remove_cvref_t<decltype(compiled)>,
                             detail::unknown_format>()) {
    return fmt::format(
        static_cast<basic_string_view<typename S::char_type>>(S()),
        std::forward<Args>(args)...);
  } else {
    return fmt::format(compiled, std::forward<Args>(args)...);
  }
}

template <typename OutputIt, typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_CONSTEXPR OutputIt format_to(OutputIt out, const S&, Args&&... args) {
  constexpr auto compiled = detail::compile<Args...>(S());
  if constexpr (std::is_same<remove_cvref_t<decltype(compiled)>,
                             detail::unknown_format>()) {
    return fmt::format_to(
        out, static_cast<basic_string_view<typename S::char_type>>(S()),
        std::forward<Args>(args)...);
  } else {
    return fmt::format_to(out, compiled, std::forward<Args>(args)...);
  }
}
#endif

template <typename OutputIt, typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
auto format_to_n(OutputIt out, size_t n, const S& fmt, Args&&... args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, char, traits>(out, n);
  fmt::format_to(std::back_inserter(buf), fmt, std::forward<Args>(args)...);
  return {buf.out(), buf.count()};
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_CONSTEXPR20 auto formatted_size(const S& fmt, const Args&... args)
    -> size_t {
  auto buf = detail::counting_buffer<>();
  fmt::format_to(appender(buf), fmt, args...);
  return buf.count();
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
void print(std::FILE* f, const S& fmt, const Args&... args) {
  auto buf = memory_buffer();
  fmt::format_to(appender(buf), fmt, args...);
  detail::print(f, {buf.data(), buf.size()});
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
void print(const S& fmt, const Args&... args) {
  print(stdout, fmt, args...);
}

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
inline namespace literals {
template <detail::fixed_string Str> constexpr auto operator""_cf() {
  using char_t = remove_cvref_t<decltype(Str.data[0])>;
  return detail::udl_compiled_string<char_t, sizeof(Str.data) / sizeof(char_t),
                                     Str>();
}
}  // namespace literals
#endif

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_COMPILE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/core.h <==
// This file is only provided for compatibility and may be removed in future
// versions. Use fmt/base.h if you don't need fmt::format and fmt/format.h
// otherwise.

#include "format.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/format-inl.h <==
// Formatting library for C++ - implementation
//
// Copyright (c) 2012 - 2016, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_FORMAT_INL_H_
#define FMT_FORMAT_INL_H_

#ifndef FMT_MODULE
#  include <algorithm>
#  include <cerrno>  // errno
#  include <climits>
#  include <cmath>
#  include <exception>
#endif

#if defined(_WIN32) && !defined(FMT_USE_WRITE_CONSOLE)
#  include <io.h>  // _isatty
#endif

#include "format.h"

#if FMT_USE_LOCALE
#  include <locale>
#endif

#ifndef FMT_FUNC
#  define FMT_FUNC
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

FMT_FUNC void assert_fail(const char* file, int line, const char* message) {
  // Use unchecked std::fprintf to avoid triggering another assertion when
  // writing to stderr fails.
  fprintf(stderr, "%s:%d: assertion failed: %s", file, line, message);
  abort();
}

FMT_FUNC void format_error_code(detail::buffer<char>& out, int error_code,
                                string_view message) noexcept {
  // Report error code making sure that the output fits into
  // inline_buffer_size to avoid dynamic memory allocation and potential
  // bad_alloc.
  out.try_resize(0);
  static const char SEP[] = ": ";
  static const char ERROR_STR[] = "error ";
  // Subtract 2 to account for terminating null characters in SEP and ERROR_STR.
  size_t error_code_size = sizeof(SEP) + sizeof(ERROR_STR) - 2;
  auto abs_value = static_cast<uint32_or_64_or_128_t<int>>(error_code);
  if (detail::is_negative(error_code)) {
    abs_value = 0 - abs_value;
    ++error_code_size;
  }
  error_code_size += detail::to_unsigned(detail::count_digits(abs_value));
  auto it = appender(out);
  if (message.size() <= inline_buffer_size - error_code_size)
    fmt::format_to(it, FMT_STRING("{}{}"), message, SEP);
  fmt::format_to(it, FMT_STRING("{}{}"), ERROR_STR, error_code);
  FMT_ASSERT(out.size() <= inline_buffer_size, "");
}

FMT_FUNC void do_report_error(format_func func, int error_code,
                              const char* message) noexcept {
  memory_buffer full_message;
  func(full_message, error_code, message);
  // Don't use fwrite_all because the latter may throw.
  if (std::fwrite(full_message.data(), full_message.size(), 1, stderr) > 0)
    std::fputc('\n', stderr);
}

// A wrapper around fwrite that throws on error.
inline void fwrite_all(const void* ptr, size_t count, FILE* stream) {
  size_t written = std::fwrite(ptr, 1, count, stream);
  if (written < count)
    FMT_THROW(system_error(errno, FMT_STRING("cannot write to file")));
}

#if FMT_USE_LOCALE
using std::locale;
using std::numpunct;
using std::use_facet;

template <typename Locale>
locale_ref::locale_ref(const Locale& loc) : locale_(&loc) {
  static_assert(std::is_same<Locale, locale>::value, "");
}
#else
struct locale {};
template <typename Char> struct numpunct {
  auto grouping() const -> std::string { return "\03"; }
  auto thousands_sep() const -> Char { return ','; }
  auto decimal_point() const -> Char { return '.'; }
};
template <typename Facet> Facet use_facet(locale) { return {}; }
#endif  // FMT_USE_LOCALE

template <typename Locale> auto locale_ref::get() const -> Locale {
  static_assert(std::is_same<Locale, locale>::value, "");
#if FMT_USE_LOCALE
  if (locale_) return *static_cast<const locale*>(locale_);
#endif
  return locale();
}

template <typename Char>
FMT_FUNC auto thousands_sep_impl(locale_ref loc) -> thousands_sep_result<Char> {
  auto&& facet = use_facet<numpunct<Char>>(loc.get<locale>());
  auto grouping = facet.grouping();
  auto thousands_sep = grouping.empty() ? Char() : facet.thousands_sep();
  return {std::move(grouping), thousands_sep};
}
template <typename Char>
FMT_FUNC auto decimal_point_impl(locale_ref loc) -> Char {
  return use_facet<numpunct<Char>>(loc.get<locale>()).decimal_point();
}

#if FMT_USE_LOCALE
FMT_FUNC auto write_loc(appender out, loc_value value,
                        const format_specs& specs, locale_ref loc) -> bool {
  auto locale = loc.get<std::locale>();
  // We cannot use the num_put<char> facet because it may produce output in
  // a wrong encoding.
  using facet = format_facet<std::locale>;
  if (std::has_facet<facet>(locale))
    return use_facet<facet>(locale).put(out, value, specs);
  return facet(locale).put(out, value, specs);
}
#endif
}  // namespace detail

FMT_FUNC void report_error(const char* message) {
#if FMT_USE_EXCEPTIONS
  // Use FMT_THROW instead of throw to avoid bogus unreachable code warnings
  // from MSVC.
  FMT_THROW(format_error(message));
#else
  fputs(message, stderr);
  abort();
#endif
}

template <typename Locale> typename Locale::id format_facet<Locale>::id;

template <typename Locale> format_facet<Locale>::format_facet(Locale& loc) {
  auto& np = detail::use_facet<detail::numpunct<char>>(loc);
  grouping_ = np.grouping();
  if (!grouping_.empty()) separator_ = std::string(1, np.thousands_sep());
}

#if FMT_USE_LOCALE
template <>
FMT_API FMT_FUNC auto format_facet<std::locale>::do_put(
    appender out, loc_value val, const format_specs& specs) const -> bool {
  return val.visit(
      detail::loc_writer<>{out, specs, separator_, grouping_, decimal_point_});
}
#endif

FMT_FUNC auto vsystem_error(int error_code, string_view fmt, format_args args)
    -> std::system_error {
  auto ec = std::error_code(error_code, std::generic_category());
  return std::system_error(ec, vformat(fmt, args));
}

namespace detail {

template <typename F>
inline auto operator==(basic_fp<F> x, basic_fp<F> y) -> bool {
  return x.f == y.f && x.e == y.e;
}

// Compilers should be able to optimize this into the ror instruction.
FMT_CONSTEXPR inline auto rotr(uint32_t n, uint32_t r) noexcept -> uint32_t {
  r &= 31;
  return (n >> r) | (n << (32 - r));
}
FMT_CONSTEXPR inline auto rotr(uint64_t n, uint32_t r) noexcept -> uint64_t {
  r &= 63;
  return (n >> r) | (n << (64 - r));
}

// Implementation of Dragonbox algorithm: https://github.com/jk-jeon/dragonbox.
namespace dragonbox {
// Computes upper 64 bits of multiplication of a 32-bit unsigned integer and a
// 64-bit unsigned integer.
inline auto umul96_upper64(uint32_t x, uint64_t y) noexcept -> uint64_t {
  return umul128_upper64(static_cast<uint64_t>(x) << 32, y);
}

// Computes lower 128 bits of multiplication of a 64-bit unsigned integer and a
// 128-bit unsigned integer.
inline auto umul192_lower128(uint64_t x, uint128_fallback y) noexcept
    -> uint128_fallback {
  uint64_t high = x * y.high();
  uint128_fallback high_low = umul128(x, y.low());
  return {high + high_low.high(), high_low.low()};
}

// Computes lower 64 bits of multiplication of a 32-bit unsigned integer and a
// 64-bit unsigned integer.
inline auto umul96_lower64(uint32_t x, uint64_t y) noexcept -> uint64_t {
  return x * y;
}

// Various fast log computations.
inline auto floor_log10_pow2_minus_log10_4_over_3(int e) noexcept -> int {
  FMT_ASSERT(e <= 2936 && e >= -2985, "too large exponent");
  return (e * 631305 - 261663) >> 21;
}

FMT_INLINE_VARIABLE constexpr struct {
  uint32_t divisor;
  int shift_amount;
} div_small_pow10_infos[] = {{10, 16}, {100, 16}};

// Replaces n by floor(n / pow(10, N)) returning true if and only if n is
// divisible by pow(10, N).
// Precondition: n <= pow(10, N + 1).
template <int N>
auto check_divisibility_and_divide_by_pow10(uint32_t& n) noexcept -> bool {
  // The numbers below are chosen such that:
  //   1. floor(n/d) = floor(nm / 2^k) where d=10 or d=100,
  //   2. nm mod 2^k < m if and only if n is divisible by d,
  // where m is magic_number, k is shift_amount
  // and d is divisor.
  //
  // Item 1 is a common technique of replacing division by a constant with
  // multiplication, see e.g. "Division by Invariant Integers Using
  // Multiplication" by Granlund and Montgomery (1994). magic_number (m) is set
  // to ceil(2^k/d) for large enough k.
  // The idea for item 2 originates from Schubfach.
  constexpr auto info = div_small_pow10_infos[N - 1];
  FMT_ASSERT(n <= info.divisor * 10, "n is too large");
  constexpr uint32_t magic_number =
      (1u << info.shift_amount) / info.divisor + 1;
  n *= magic_number;
  const uint32_t comparison_mask = (1u << info.shift_amount) - 1;
  bool result = (n & comparison_mask) < magic_number;
  n >>= info.shift_amount;
  return result;
}

// Computes floor(n / pow(10, N)) for small n and N.
// Precondition: n <= pow(10, N + 1).
template <int N> auto small_division_by_pow10(uint32_t n) noexcept -> uint32_t {
  constexpr auto info = div_small_pow10_infos[N - 1];
  FMT_ASSERT(n <= info.divisor * 10, "n is too large");
  constexpr uint32_t magic_number =
      (1u << info.shift_amount) / info.divisor + 1;
  return (n * magic_number) >> info.shift_amount;
}

// Computes floor(n / 10^(kappa + 1)) (float)
inline auto divide_by_10_to_kappa_plus_1(uint32_t n) noexcept -> uint32_t {
  // 1374389535 = ceil(2^37/100)
  return static_cast<uint32_t>((static_cast<uint64_t>(n) * 1374389535) >> 37);
}
// Computes floor(n / 10^(kappa + 1)) (double)
inline auto divide_by_10_to_kappa_plus_1(uint64_t n) noexcept -> uint64_t {
  // 2361183241434822607 = ceil(2^(64+7)/1000)
  return umul128_upper64(n, 2361183241434822607ull) >> 7;
}

// Various subroutines using pow10 cache
template <typename T> struct cache_accessor;

template <> struct cache_accessor<float> {
  using carrier_uint = float_info<float>::carrier_uint;
  using cache_entry_type = uint64_t;

  static auto get_cached_power(int k) noexcept -> uint64_t {
    FMT_ASSERT(k >= float_info<float>::min_k && k <= float_info<float>::max_k,
               "k is out of range");
    static constexpr const uint64_t pow10_significands[] = {
        0x81ceb32c4b43fcf5, 0xa2425ff75e14fc32, 0xcad2f7f5359a3b3f,
        0xfd87b5f28300ca0e, 0x9e74d1b791e07e49, 0xc612062576589ddb,
        0xf79687aed3eec552, 0x9abe14cd44753b53, 0xc16d9a0095928a28,
        0xf1c90080baf72cb2, 0x971da05074da7bef, 0xbce5086492111aeb,
        0xec1e4a7db69561a6, 0x9392ee8e921d5d08, 0xb877aa3236a4b44a,
        0xe69594bec44de15c, 0x901d7cf73ab0acda, 0xb424dc35095cd810,
        0xe12e13424bb40e14, 0x8cbccc096f5088cc, 0xafebff0bcb24aaff,
        0xdbe6fecebdedd5bf, 0x89705f4136b4a598, 0xabcc77118461cefd,
        0xd6bf94d5e57a42bd, 0x8637bd05af6c69b6, 0xa7c5ac471b478424,
        0xd1b71758e219652c, 0x83126e978d4fdf3c, 0xa3d70a3d70a3d70b,
        0xcccccccccccccccd, 0x8000000000000000, 0xa000000000000000,
        0xc800000000000000, 0xfa00000000000000, 0x9c40000000000000,
        0xc350000000000000, 0xf424000000000000, 0x9896800000000000,
        0xbebc200000000000, 0xee6b280000000000, 0x9502f90000000000,
        0xba43b74000000000, 0xe8d4a51000000000, 0x9184e72a00000000,
        0xb5e620f480000000, 0xe35fa931a0000000, 0x8e1bc9bf04000000,
        0xb1a2bc2ec5000000, 0xde0b6b3a76400000, 0x8ac7230489e80000,
        0xad78ebc5ac620000, 0xd8d726b7177a8000, 0x878678326eac9000,
        0xa968163f0a57b400, 0xd3c21bcecceda100, 0x84595161401484a0,
        0xa56fa5b99019a5c8, 0xcecb8f27f4200f3a, 0x813f3978f8940985,
        0xa18f07d736b90be6, 0xc9f2c9cd04674edf, 0xfc6f7c4045812297,
        0x9dc5ada82b70b59e, 0xc5371912364ce306, 0xf684df56c3e01bc7,
        0x9a130b963a6c115d, 0xc097ce7bc90715b4, 0xf0bdc21abb48db21,
        0x96769950b50d88f5, 0xbc143fa4e250eb32, 0xeb194f8e1ae525fe,
        0x92efd1b8d0cf37bf, 0xb7abc627050305ae, 0xe596b7b0c643c71a,
        0x8f7e32ce7bea5c70, 0xb35dbf821ae4f38c, 0xe0352f62a19e306f};
    return pow10_significands[k - float_info<float>::min_k];
  }

  struct compute_mul_result {
    carrier_uint result;
    bool is_integer;
  };
  struct compute_mul_parity_result {
    bool parity;
    bool is_integer;
  };

  static auto compute_mul(carrier_uint u,
                          const cache_entry_type& cache) noexcept
      -> compute_mul_result {
    auto r = umul96_upper64(u, cache);
    return {static_cast<carrier_uint>(r >> 32),
            static_cast<carrier_uint>(r) == 0};
  }

  static auto compute_delta(const cache_entry_type& cache, int beta) noexcept
      -> uint32_t {
    return static_cast<uint32_t>(cache >> (64 - 1 - beta));
  }

  static auto compute_mul_parity(carrier_uint two_f,
                                 const cache_entry_type& cache,
                                 int beta) noexcept
      -> compute_mul_parity_result {
    FMT_ASSERT(beta >= 1, "");
    FMT_ASSERT(beta < 64, "");

    auto r = umul96_lower64(two_f, cache);
    return {((r >> (64 - beta)) & 1) != 0,
            static_cast<uint32_t>(r >> (32 - beta)) == 0};
  }

  static auto compute_left_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return static_cast<carrier_uint>(
        (cache - (cache >> (num_significand_bits<float>() + 2))) >>
        (64 - num_significand_bits<float>() - 1 - beta));
  }

  static auto compute_right_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return static_cast<carrier_uint>(
        (cache + (cache >> (num_significand_bits<float>() + 1))) >>
        (64 - num_significand_bits<float>() - 1 - beta));
  }

  static auto compute_round_up_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (static_cast<carrier_uint>(
                cache >> (64 - num_significand_bits<float>() - 2 - beta)) +
            1) /
           2;
  }
};

template <> struct cache_accessor<double> {
  using carrier_uint = float_info<double>::carrier_uint;
  using cache_entry_type = uint128_fallback;

  static auto get_cached_power(int k) noexcept -> uint128_fallback {
    FMT_ASSERT(k >= float_info<double>::min_k && k <= float_info<double>::max_k,
               "k is out of range");

    static constexpr const uint128_fallback pow10_significands[] = {
#if FMT_USE_FULL_CACHE_DRAGONBOX
      {0xff77b1fcbebcdc4f, 0x25e8e89c13bb0f7b},
      {0x9faacf3df73609b1, 0x77b191618c54e9ad},
      {0xc795830d75038c1d, 0xd59df5b9ef6a2418},
      {0xf97ae3d0d2446f25, 0x4b0573286b44ad1e},
      {0x9becce62836ac577, 0x4ee367f9430aec33},
      {0xc2e801fb244576d5, 0x229c41f793cda740},
      {0xf3a20279ed56d48a, 0x6b43527578c11110},
      {0x9845418c345644d6, 0x830a13896b78aaaa},
      {0xbe5691ef416bd60c, 0x23cc986bc656d554},
      {0xedec366b11c6cb8f, 0x2cbfbe86b7ec8aa9},
      {0x94b3a202eb1c3f39, 0x7bf7d71432f3d6aa},
      {0xb9e08a83a5e34f07, 0xdaf5ccd93fb0cc54},
      {0xe858ad248f5c22c9, 0xd1b3400f8f9cff69},
      {0x91376c36d99995be, 0x23100809b9c21fa2},
      {0xb58547448ffffb2d, 0xabd40a0c2832a78b},
      {0xe2e69915b3fff9f9, 0x16c90c8f323f516d},
      {0x8dd01fad907ffc3b, 0xae3da7d97f6792e4},
      {0xb1442798f49ffb4a, 0x99cd11cfdf41779d},
      {0xdd95317f31c7fa1d, 0x40405643d711d584},
      {0x8a7d3eef7f1cfc52, 0x482835ea666b2573},
      {0xad1c8eab5ee43b66, 0xda3243650005eed0},
      {0xd863b256369d4a40, 0x90bed43e40076a83},
      {0x873e4f75e2224e68, 0x5a7744a6e804a292},
      {0xa90de3535aaae202, 0x711515d0a205cb37},
      {0xd3515c2831559a83, 0x0d5a5b44ca873e04},
      {0x8412d9991ed58091, 0xe858790afe9486c3},
      {0xa5178fff668ae0b6, 0x626e974dbe39a873},
      {0xce5d73ff402d98e3, 0xfb0a3d212dc81290},
      {0x80fa687f881c7f8e, 0x7ce66634bc9d0b9a},
      {0xa139029f6a239f72, 0x1c1fffc1ebc44e81},
      {0xc987434744ac874e, 0xa327ffb266b56221},
      {0xfbe9141915d7a922, 0x4bf1ff9f0062baa9},
      {0x9d71ac8fada6c9b5, 0x6f773fc3603db4aa},
      {0xc4ce17b399107c22, 0xcb550fb4384d21d4},
      {0xf6019da07f549b2b, 0x7e2a53a146606a49},
      {0x99c102844f94e0fb, 0x2eda7444cbfc426e},
      {0xc0314325637a1939, 0xfa911155fefb5309},
      {0xf03d93eebc589f88, 0x793555ab7eba27cb},
      {0x96267c7535b763b5, 0x4bc1558b2f3458df},
      {0xbbb01b9283253ca2, 0x9eb1aaedfb016f17},
      {0xea9c227723ee8bcb, 0x465e15a979c1cadd},
      {0x92a1958a7675175f, 0x0bfacd89ec191eca},
      {0xb749faed14125d36, 0xcef980ec671f667c},
      {0xe51c79a85916f484, 0x82b7e12780e7401b},
      {0x8f31cc0937ae58d2, 0xd1b2ecb8b0908811},
      {0xb2fe3f0b8599ef07, 0x861fa7e6dcb4aa16},
      {0xdfbdcece67006ac9, 0x67a791e093e1d49b},
      {0x8bd6a141006042bd, 0xe0c8bb2c5c6d24e1},
      {0xaecc49914078536d, 0x58fae9f773886e19},
      {0xda7f5bf590966848, 0xaf39a475506a899f},
      {0x888f99797a5e012d, 0x6d8406c952429604},
      {0xaab37fd7d8f58178, 0xc8e5087ba6d33b84},
      {0xd5605fcdcf32e1d6, 0xfb1e4a9a90880a65},
      {0x855c3be0a17fcd26, 0x5cf2eea09a550680},
      {0xa6b34ad8c9dfc06f, 0xf42faa48c0ea481f},
      {0xd0601d8efc57b08b, 0xf13b94daf124da27},
      {0x823c12795db6ce57, 0x76c53d08d6b70859},
      {0xa2cb1717b52481ed, 0x54768c4b0c64ca6f},
      {0xcb7ddcdda26da268, 0xa9942f5dcf7dfd0a},
      {0xfe5d54150b090b02, 0xd3f93b35435d7c4d},
      {0x9efa548d26e5a6e1, 0xc47bc5014a1a6db0},
      {0xc6b8e9b0709f109a, 0x359ab6419ca1091c},
      {0xf867241c8cc6d4c0, 0xc30163d203c94b63},
      {0x9b407691d7fc44f8, 0x79e0de63425dcf1e},
      {0xc21094364dfb5636, 0x985915fc12f542e5},
      {0xf294b943e17a2bc4, 0x3e6f5b7b17b2939e},
      {0x979cf3ca6cec5b5a, 0xa705992ceecf9c43},
      {0xbd8430bd08277231, 0x50c6ff782a838354},
      {0xece53cec4a314ebd, 0xa4f8bf5635246429},
      {0x940f4613ae5ed136, 0x871b7795e136be9a},
      {0xb913179899f68584, 0x28e2557b59846e40},
      {0xe757dd7ec07426e5, 0x331aeada2fe589d0},
      {0x9096ea6f3848984f, 0x3ff0d2c85def7622},
      {0xb4bca50b065abe63, 0x0fed077a756b53aa},
      {0xe1ebce4dc7f16dfb, 0xd3e8495912c62895},
      {0x8d3360f09cf6e4bd, 0x64712dd7abbbd95d},
      {0xb080392cc4349dec, 0xbd8d794d96aacfb4},
      {0xdca04777f541c567, 0xecf0d7a0fc5583a1},
      {0x89e42caaf9491b60, 0xf41686c49db57245},
      {0xac5d37d5b79b6239, 0x311c2875c522ced6},
      {0xd77485cb25823ac7, 0x7d633293366b828c},
      {0x86a8d39ef77164bc, 0xae5dff9c02033198},
      {0xa8530886b54dbdeb, 0xd9f57f830283fdfd},
      {0xd267caa862a12d66, 0xd072df63c324fd7c},
      {0x8380dea93da4bc60, 0x4247cb9e59f71e6e},
      {0xa46116538d0deb78, 0x52d9be85f074e609},
      {0xcd795be870516656, 0x67902e276c921f8c},
      {0x806bd9714632dff6, 0x00ba1cd8a3db53b7},
      {0xa086cfcd97bf97f3, 0x80e8a40eccd228a5},
      {0xc8a883c0fdaf7df0, 0x6122cd128006b2ce},
      {0xfad2a4b13d1b5d6c, 0x796b805720085f82},
      {0x9cc3a6eec6311a63, 0xcbe3303674053bb1},
      {0xc3f490aa77bd60fc, 0xbedbfc4411068a9d},
      {0xf4f1b4d515acb93b, 0xee92fb5515482d45},
      {0x991711052d8bf3c5, 0x751bdd152d4d1c4b},
      {0xbf5cd54678eef0b6, 0xd262d45a78a0635e},
      {0xef340a98172aace4, 0x86fb897116c87c35},
      {0x9580869f0e7aac0e, 0xd45d35e6ae3d4da1},
      {0xbae0a846d2195712, 0x8974836059cca10a},
      {0xe998d258869facd7, 0x2bd1a438703fc94c},
      {0x91ff83775423cc06, 0x7b6306a34627ddd0},
      {0xb67f6455292cbf08, 0x1a3bc84c17b1d543},
      {0xe41f3d6a7377eeca, 0x20caba5f1d9e4a94},
      {0x8e938662882af53e, 0x547eb47b7282ee9d},
      {0xb23867fb2a35b28d, 0xe99e619a4f23aa44},
      {0xdec681f9f4c31f31, 0x6405fa00e2ec94d5},
      {0x8b3c113c38f9f37e, 0xde83bc408dd3dd05},
      {0xae0b158b4738705e, 0x9624ab50b148d446},
      {0xd98ddaee19068c76, 0x3badd624dd9b0958},
      {0x87f8a8d4cfa417c9, 0xe54ca5d70a80e5d7},
      {0xa9f6d30a038d1dbc, 0x5e9fcf4ccd211f4d},
      {0xd47487cc8470652b, 0x7647c32000696720},
      {0x84c8d4dfd2c63f3b, 0x29ecd9f40041e074},
      {0xa5fb0a17c777cf09, 0xf468107100525891},
      {0xcf79cc9db955c2cc, 0x7182148d4066eeb5},
      {0x81ac1fe293d599bf, 0xc6f14cd848405531},
      {0xa21727db38cb002f, 0xb8ada00e5a506a7d},
      {0xca9cf1d206fdc03b, 0xa6d90811f0e4851d},
      {0xfd442e4688bd304a, 0x908f4a166d1da664},
      {0x9e4a9cec15763e2e, 0x9a598e4e043287ff},
      {0xc5dd44271ad3cdba, 0x40eff1e1853f29fe},
      {0xf7549530e188c128, 0xd12bee59e68ef47d},
      {0x9a94dd3e8cf578b9, 0x82bb74f8301958cf},
      {0xc13a148e3032d6e7, 0xe36a52363c1faf02},
      {0xf18899b1bc3f8ca1, 0xdc44e6c3cb279ac2},
      {0x96f5600f15a7b7e5, 0x29ab103a5ef8c0ba},
      {0xbcb2b812db11a5de, 0x7415d448f6b6f0e8},
      {0xebdf661791d60f56, 0x111b495b3464ad22},
      {0x936b9fcebb25c995, 0xcab10dd900beec35},
      {0xb84687c269ef3bfb, 0x3d5d514f40eea743},
      {0xe65829b3046b0afa, 0x0cb4a5a3112a5113},
      {0x8ff71a0fe2c2e6dc, 0x47f0e785eaba72ac},
      {0xb3f4e093db73a093, 0x59ed216765690f57},
      {0xe0f218b8d25088b8, 0x306869c13ec3532d},
      {0x8c974f7383725573, 0x1e414218c73a13fc},
      {0xafbd2350644eeacf, 0xe5d1929ef90898fb},
      {0xdbac6c247d62a583, 0xdf45f746b74abf3a},
      {0x894bc396ce5da772, 0x6b8bba8c328eb784},
      {0xab9eb47c81f5114f, 0x066ea92f3f326565},
      {0xd686619ba27255a2, 0xc80a537b0efefebe},
      {0x8613fd0145877585, 0xbd06742ce95f5f37},
      {0xa798fc4196e952e7, 0x2c48113823b73705},
      {0xd17f3b51fca3a7a0, 0xf75a15862ca504c6},
      {0x82ef85133de648c4, 0x9a984d73dbe722fc},
      {0xa3ab66580d5fdaf5, 0xc13e60d0d2e0ebbb},
      {0xcc963fee10b7d1b3, 0x318df905079926a9},
      {0xffbbcfe994e5c61f, 0xfdf17746497f7053},
      {0x9fd561f1fd0f9bd3, 0xfeb6ea8bedefa634},
      {0xc7caba6e7c5382c8, 0xfe64a52ee96b8fc1},
      {0xf9bd690a1b68637b, 0x3dfdce7aa3c673b1},
      {0x9c1661a651213e2d, 0x06bea10ca65c084f},
      {0xc31bfa0fe5698db8, 0x486e494fcff30a63},
      {0xf3e2f893dec3f126, 0x5a89dba3c3efccfb},
      {0x986ddb5c6b3a76b7, 0xf89629465a75e01d},
      {0xbe89523386091465, 0xf6bbb397f1135824},
      {0xee2ba6c0678b597f, 0x746aa07ded582e2d},
      {0x94db483840b717ef, 0xa8c2a44eb4571cdd},
      {0xba121a4650e4ddeb, 0x92f34d62616ce414},
      {0xe896a0d7e51e1566, 0x77b020baf9c81d18},
      {0x915e2486ef32cd60, 0x0ace1474dc1d122f},
      {0xb5b5ada8aaff80b8, 0x0d819992132456bb},
      {0xe3231912d5bf60e6, 0x10e1fff697ed6c6a},
      {0x8df5efabc5979c8f, 0xca8d3ffa1ef463c2},
      {0xb1736b96b6fd83b3, 0xbd308ff8a6b17cb3},
      {0xddd0467c64bce4a0, 0xac7cb3f6d05ddbdf},
      {0x8aa22c0dbef60ee4, 0x6bcdf07a423aa96c},
      {0xad4ab7112eb3929d, 0x86c16c98d2c953c7},
      {0xd89d64d57a607744, 0xe871c7bf077ba8b8},
      {0x87625f056c7c4a8b, 0x11471cd764ad4973},
      {0xa93af6c6c79b5d2d, 0xd598e40d3dd89bd0},
      {0xd389b47879823479, 0x4aff1d108d4ec2c4},
      {0x843610cb4bf160cb, 0xcedf722a585139bb},
      {0xa54394fe1eedb8fe, 0xc2974eb4ee658829},
      {0xce947a3da6a9273e, 0x733d226229feea33},
      {0x811ccc668829b887, 0x0806357d5a3f5260},
      {0xa163ff802a3426a8, 0xca07c2dcb0cf26f8},
      {0xc9bcff6034c13052, 0xfc89b393dd02f0b6},
      {0xfc2c3f3841f17c67, 0xbbac2078d443ace3},
      {0x9d9ba7832936edc0, 0xd54b944b84aa4c0e},
      {0xc5029163f384a931, 0x0a9e795e65d4df12},
      {0xf64335bcf065d37d, 0x4d4617b5ff4a16d6},
      {0x99ea0196163fa42e, 0x504bced1bf8e4e46},
      {0xc06481fb9bcf8d39, 0xe45ec2862f71e1d7},
      {0xf07da27a82c37088, 0x5d767327bb4e5a4d},
      {0x964e858c91ba2655, 0x3a6a07f8d510f870},
      {0xbbe226efb628afea, 0x890489f70a55368c},
      {0xeadab0aba3b2dbe5, 0x2b45ac74ccea842f},
      {0x92c8ae6b464fc96f, 0x3b0b8bc90012929e},
      {0xb77ada0617e3bbcb, 0x09ce6ebb40173745},
      {0xe55990879ddcaabd, 0xcc420a6a101d0516},
      {0x8f57fa54c2a9eab6, 0x9fa946824a12232e},
      {0xb32df8e9f3546564, 0x47939822dc96abfa},
      {0xdff9772470297ebd, 0x59787e2b93bc56f8},
      {0x8bfbea76c619ef36, 0x57eb4edb3c55b65b},
      {0xaefae51477a06b03, 0xede622920b6b23f2},
      {0xdab99e59958885c4, 0xe95fab368e45ecee},
      {0x88b402f7fd75539b, 0x11dbcb0218ebb415},
      {0xaae103b5fcd2a881, 0xd652bdc29f26a11a},
      {0xd59944a37c0752a2, 0x4be76d3346f04960},
      {0x857fcae62d8493a5, 0x6f70a4400c562ddc},
      {0xa6dfbd9fb8e5b88e, 0xcb4ccd500f6bb953},
      {0xd097ad07a71f26b2, 0x7e2000a41346a7a8},
      {0x825ecc24c873782f, 0x8ed400668c0c28c9},
      {0xa2f67f2dfa90563b, 0x728900802f0f32fb},
      {0xcbb41ef979346bca, 0x4f2b40a03ad2ffba},
      {0xfea126b7d78186bc, 0xe2f610c84987bfa9},
      {0x9f24b832e6b0f436, 0x0dd9ca7d2df4d7ca},
      {0xc6ede63fa05d3143, 0x91503d1c79720dbc},
      {0xf8a95fcf88747d94, 0x75a44c6397ce912b},
      {0x9b69dbe1b548ce7c, 0xc986afbe3ee11abb},
      {0xc24452da229b021b, 0xfbe85badce996169},
      {0xf2d56790ab41c2a2, 0xfae27299423fb9c4},
      {0x97c560ba6b0919a5, 0xdccd879fc967d41b},
      {0xbdb6b8e905cb600f, 0x5400e987bbc1c921},
      {0xed246723473e3813, 0x290123e9aab23b69},
      {0x9436c0760c86e30b, 0xf9a0b6720aaf6522},
      {0xb94470938fa89bce, 0xf808e40e8d5b3e6a},
      {0xe7958cb87392c2c2, 0xb60b1d1230b20e05},
      {0x90bd77f3483bb9b9, 0xb1c6f22b5e6f48c3},
      {0xb4ecd5f01a4aa828, 0x1e38aeb6360b1af4},
      {0xe2280b6c20dd5232, 0x25c6da63c38de1b1},
      {0x8d590723948a535f, 0x579c487e5a38ad0f},
      {0xb0af48ec79ace837, 0x2d835a9df0c6d852},
      {0xdcdb1b2798182244, 0xf8e431456cf88e66},
      {0x8a08f0f8bf0f156b, 0x1b8e9ecb641b5900},
      {0xac8b2d36eed2dac5, 0xe272467e3d222f40},
      {0xd7adf884aa879177, 0x5b0ed81dcc6abb10},
      {0x86ccbb52ea94baea, 0x98e947129fc2b4ea},
      {0xa87fea27a539e9a5, 0x3f2398d747b36225},
      {0xd29fe4b18e88640e, 0x8eec7f0d19a03aae},
      {0x83a3eeeef9153e89, 0x1953cf68300424ad},
      {0xa48ceaaab75a8e2b, 0x5fa8c3423c052dd8},
      {0xcdb02555653131b6, 0x3792f412cb06794e},
      {0x808e17555f3ebf11, 0xe2bbd88bbee40bd1},
      {0xa0b19d2ab70e6ed6, 0x5b6aceaeae9d0ec5},
      {0xc8de047564d20a8b, 0xf245825a5a445276},
      {0xfb158592be068d2e, 0xeed6e2f0f0d56713},
      {0x9ced737bb6c4183d, 0x55464dd69685606c},
      {0xc428d05aa4751e4c, 0xaa97e14c3c26b887},
      {0xf53304714d9265df, 0xd53dd99f4b3066a9},
      {0x993fe2c6d07b7fab, 0xe546a8038efe402a},
      {0xbf8fdb78849a5f96, 0xde98520472bdd034},
      {0xef73d256a5c0f77c, 0x963e66858f6d4441},
      {0x95a8637627989aad, 0xdde7001379a44aa9},
      {0xbb127c53b17ec159, 0x5560c018580d5d53},
      {0xe9d71b689dde71af, 0xaab8f01e6e10b4a7},
      {0x9226712162ab070d, 0xcab3961304ca70e9},
      {0xb6b00d69bb55c8d1, 0x3d607b97c5fd0d23},
      {0xe45c10c42a2b3b05, 0x8cb89a7db77c506b},
      {0x8eb98a7a9a5b04e3, 0x77f3608e92adb243},
      {0xb267ed1940f1c61c, 0x55f038b237591ed4},
      {0xdf01e85f912e37a3, 0x6b6c46dec52f6689},
      {0x8b61313bbabce2c6, 0x2323ac4b3b3da016},
      {0xae397d8aa96c1b77, 0xabec975e0a0d081b},
      {0xd9c7dced53c72255, 0x96e7bd358c904a22},
      {0x881cea14545c7575, 0x7e50d64177da2e55},
      {0xaa242499697392d2, 0xdde50bd1d5d0b9ea},
      {0xd4ad2dbfc3d07787, 0x955e4ec64b44e865},
      {0x84ec3c97da624ab4, 0xbd5af13bef0b113f},
      {0xa6274bbdd0fadd61, 0xecb1ad8aeacdd58f},
      {0xcfb11ead453994ba, 0x67de18eda5814af3},
      {0x81ceb32c4b43fcf4, 0x80eacf948770ced8},
      {0xa2425ff75e14fc31, 0xa1258379a94d028e},
      {0xcad2f7f5359a3b3e, 0x096ee45813a04331},
      {0xfd87b5f28300ca0d, 0x8bca9d6e188853fd},
      {0x9e74d1b791e07e48, 0x775ea264cf55347e},
      {0xc612062576589dda, 0x95364afe032a819e},
      {0xf79687aed3eec551, 0x3a83ddbd83f52205},
      {0x9abe14cd44753b52, 0xc4926a9672793543},
      {0xc16d9a0095928a27, 0x75b7053c0f178294},
      {0xf1c90080baf72cb1, 0x5324c68b12dd6339},
      {0x971da05074da7bee, 0xd3f6fc16ebca5e04},
      {0xbce5086492111aea, 0x88f4bb1ca6bcf585},
      {0xec1e4a7db69561a5, 0x2b31e9e3d06c32e6},
      {0x9392ee8e921d5d07, 0x3aff322e62439fd0},
      {0xb877aa3236a4b449, 0x09befeb9fad487c3},
      {0xe69594bec44de15b, 0x4c2ebe687989a9b4},
      {0x901d7cf73ab0acd9, 0x0f9d37014bf60a11},
      {0xb424dc35095cd80f, 0x538484c19ef38c95},
      {0xe12e13424bb40e13, 0x2865a5f206b06fba},
      {0x8cbccc096f5088cb, 0xf93f87b7442e45d4},
      {0xafebff0bcb24aafe, 0xf78f69a51539d749},
      {0xdbe6fecebdedd5be, 0xb573440e5a884d1c},
      {0x89705f4136b4a597, 0x31680a88f8953031},
      {0xabcc77118461cefc, 0xfdc20d2b36ba7c3e},
      {0xd6bf94d5e57a42bc, 0x3d32907604691b4d},
      {0x8637bd05af6c69b5, 0xa63f9a49c2c1b110},
      {0xa7c5ac471b478423, 0x0fcf80dc33721d54},
      {0xd1b71758e219652b, 0xd3c36113404ea4a9},
      {0x83126e978d4fdf3b, 0x645a1cac083126ea},
      {0xa3d70a3d70a3d70a, 0x3d70a3d70a3d70a4},
      {0xcccccccccccccccc, 0xcccccccccccccccd},
      {0x8000000000000000, 0x0000000000000000},
      {0xa000000000000000, 0x0000000000000000},
      {0xc800000000000000, 0x0000000000000000},
      {0xfa00000000000000, 0x0000000000000000},
      {0x9c40000000000000, 0x0000000000000000},
      {0xc350000000000000, 0x0000000000000000},
      {0xf424000000000000, 0x0000000000000000},
      {0x9896800000000000, 0x0000000000000000},
      {0xbebc200000000000, 0x0000000000000000},
      {0xee6b280000000000, 0x0000000000000000},
      {0x9502f90000000000, 0x0000000000000000},
      {0xba43b74000000000, 0x0000000000000000},
      {0xe8d4a51000000000, 0x0000000000000000},
      {0x9184e72a00000000, 0x0000000000000000},
      {0xb5e620f480000000, 0x0000000000000000},
      {0xe35fa931a0000000, 0x0000000000000000},
      {0x8e1bc9bf04000000, 0x0000000000000000},
      {0xb1a2bc2ec5000000, 0x0000000000000000},
      {0xde0b6b3a76400000, 0x0000000000000000},
      {0x8ac7230489e80000, 0x0000000000000000},
      {0xad78ebc5ac620000, 0x0000000000000000},
      {0xd8d726b7177a8000, 0x0000000000000000},
      {0x878678326eac9000, 0x0000000000000000},
      {0xa968163f0a57b400, 0x0000000000000000},
      {0xd3c21bcecceda100, 0x0000000000000000},
      {0x84595161401484a0, 0x0000000000000000},
      {0xa56fa5b99019a5c8, 0x0000000000000000},
      {0xcecb8f27f4200f3a, 0x0000000000000000},
      {0x813f3978f8940984, 0x4000000000000000},
      {0xa18f07d736b90be5, 0x5000000000000000},
      {0xc9f2c9cd04674ede, 0xa400000000000000},
      {0xfc6f7c4045812296, 0x4d00000000000000},
      {0x9dc5ada82b70b59d, 0xf020000000000000},
      {0xc5371912364ce305, 0x6c28000000000000},
      {0xf684df56c3e01bc6, 0xc732000000000000},
      {0x9a130b963a6c115c, 0x3c7f400000000000},
      {0xc097ce7bc90715b3, 0x4b9f100000000000},
      {0xf0bdc21abb48db20, 0x1e86d40000000000},
      {0x96769950b50d88f4, 0x1314448000000000},
      {0xbc143fa4e250eb31, 0x17d955a000000000},
      {0xeb194f8e1ae525fd, 0x5dcfab0800000000},
      {0x92efd1b8d0cf37be, 0x5aa1cae500000000},
      {0xb7abc627050305ad, 0xf14a3d9e40000000},
      {0xe596b7b0c643c719, 0x6d9ccd05d0000000},
      {0x8f7e32ce7bea5c6f, 0xe4820023a2000000},
      {0xb35dbf821ae4f38b, 0xdda2802c8a800000},
      {0xe0352f62a19e306e, 0xd50b2037ad200000},
      {0x8c213d9da502de45, 0x4526f422cc340000},
      {0xaf298d050e4395d6, 0x9670b12b7f410000},
      {0xdaf3f04651d47b4c, 0x3c0cdd765f114000},
      {0x88d8762bf324cd0f, 0xa5880a69fb6ac800},
      {0xab0e93b6efee0053, 0x8eea0d047a457a00},
      {0xd5d238a4abe98068, 0x72a4904598d6d880},
      {0x85a36366eb71f041, 0x47a6da2b7f864750},
      {0xa70c3c40a64e6c51, 0x999090b65f67d924},
      {0xd0cf4b50cfe20765, 0xfff4b4e3f741cf6d},
      {0x82818f1281ed449f, 0xbff8f10e7a8921a5},
      {0xa321f2d7226895c7, 0xaff72d52192b6a0e},
      {0xcbea6f8ceb02bb39, 0x9bf4f8a69f764491},
      {0xfee50b7025c36a08, 0x02f236d04753d5b5},
      {0x9f4f2726179a2245, 0x01d762422c946591},
      {0xc722f0ef9d80aad6, 0x424d3ad2b7b97ef6},
      {0xf8ebad2b84e0d58b, 0xd2e0898765a7deb3},
      {0x9b934c3b330c8577, 0x63cc55f49f88eb30},
      {0xc2781f49ffcfa6d5, 0x3cbf6b71c76b25fc},
      {0xf316271c7fc3908a, 0x8bef464e3945ef7b},
      {0x97edd871cfda3a56, 0x97758bf0e3cbb5ad},
      {0xbde94e8e43d0c8ec, 0x3d52eeed1cbea318},
      {0xed63a231d4c4fb27, 0x4ca7aaa863ee4bde},
      {0x945e455f24fb1cf8, 0x8fe8caa93e74ef6b},
      {0xb975d6b6ee39e436, 0xb3e2fd538e122b45},
      {0xe7d34c64a9c85d44, 0x60dbbca87196b617},
      {0x90e40fbeea1d3a4a, 0xbc8955e946fe31ce},
      {0xb51d13aea4a488dd, 0x6babab6398bdbe42},
      {0xe264589a4dcdab14, 0xc696963c7eed2dd2},
      {0x8d7eb76070a08aec, 0xfc1e1de5cf543ca3},
      {0xb0de65388cc8ada8, 0x3b25a55f43294bcc},
      {0xdd15fe86affad912, 0x49ef0eb713f39ebf},
      {0x8a2dbf142dfcc7ab, 0x6e3569326c784338},
      {0xacb92ed9397bf996, 0x49c2c37f07965405},
      {0xd7e77a8f87daf7fb, 0xdc33745ec97be907},
      {0x86f0ac99b4e8dafd, 0x69a028bb3ded71a4},
      {0xa8acd7c0222311bc, 0xc40832ea0d68ce0d},
      {0xd2d80db02aabd62b, 0xf50a3fa490c30191},
      {0x83c7088e1aab65db, 0x792667c6da79e0fb},
      {0xa4b8cab1a1563f52, 0x577001b891185939},
      {0xcde6fd5e09abcf26, 0xed4c0226b55e6f87},
      {0x80b05e5ac60b6178, 0x544f8158315b05b5},
      {0xa0dc75f1778e39d6, 0x696361ae3db1c722},
      {0xc913936dd571c84c, 0x03bc3a19cd1e38ea},
      {0xfb5878494ace3a5f, 0x04ab48a04065c724},
      {0x9d174b2dcec0e47b, 0x62eb0d64283f9c77},
      {0xc45d1df942711d9a, 0x3ba5d0bd324f8395},
      {0xf5746577930d6500, 0xca8f44ec7ee3647a},
      {0x9968bf6abbe85f20, 0x7e998b13cf4e1ecc},
      {0xbfc2ef456ae276e8, 0x9e3fedd8c321a67f},
      {0xefb3ab16c59b14a2, 0xc5cfe94ef3ea101f},
      {0x95d04aee3b80ece5, 0xbba1f1d158724a13},
      {0xbb445da9ca61281f, 0x2a8a6e45ae8edc98},
      {0xea1575143cf97226, 0xf52d09d71a3293be},
      {0x924d692ca61be758, 0x593c2626705f9c57},
      {0xb6e0c377cfa2e12e, 0x6f8b2fb00c77836d},
      {0xe498f455c38b997a, 0x0b6dfb9c0f956448},
      {0x8edf98b59a373fec, 0x4724bd4189bd5ead},
      {0xb2977ee300c50fe7, 0x58edec91ec2cb658},
      {0xdf3d5e9bc0f653e1, 0x2f2967b66737e3ee},
      {0x8b865b215899f46c, 0xbd79e0d20082ee75},
      {0xae67f1e9aec07187, 0xecd8590680a3aa12},
      {0xda01ee641a708de9, 0xe80e6f4820cc9496},
      {0x884134fe908658b2, 0x3109058d147fdcde},
      {0xaa51823e34a7eede, 0xbd4b46f0599fd416},
      {0xd4e5e2cdc1d1ea96, 0x6c9e18ac7007c91b},
      {0x850fadc09923329e, 0x03e2cf6bc604ddb1},
      {0xa6539930bf6bff45, 0x84db8346b786151d},
      {0xcfe87f7cef46ff16, 0xe612641865679a64},
      {0x81f14fae158c5f6e, 0x4fcb7e8f3f60c07f},
      {0xa26da3999aef7749, 0xe3be5e330f38f09e},
      {0xcb090c8001ab551c, 0x5cadf5bfd3072cc6},
      {0xfdcb4fa002162a63, 0x73d9732fc7c8f7f7},
      {0x9e9f11c4014dda7e, 0x2867e7fddcdd9afb},
      {0xc646d63501a1511d, 0xb281e1fd541501b9},
      {0xf7d88bc24209a565, 0x1f225a7ca91a4227},
      {0x9ae757596946075f, 0x3375788de9b06959},
      {0xc1a12d2fc3978937, 0x0052d6b1641c83af},
      {0xf209787bb47d6b84, 0xc0678c5dbd23a49b},
      {0x9745eb4d50ce6332, 0xf840b7ba963646e1},
      {0xbd176620a501fbff, 0xb650e5a93bc3d899},
      {0xec5d3fa8ce427aff, 0xa3e51f138ab4cebf},
      {0x93ba47c980e98cdf, 0xc66f336c36b10138},
      {0xb8a8d9bbe123f017, 0xb80b0047445d4185},
      {0xe6d3102ad96cec1d, 0xa60dc059157491e6},
      {0x9043ea1ac7e41392, 0x87c89837ad68db30},
      {0xb454e4a179dd1877, 0x29babe4598c311fc},
      {0xe16a1dc9d8545e94, 0xf4296dd6fef3d67b},
      {0x8ce2529e2734bb1d, 0x1899e4a65f58660d},
      {0xb01ae745b101e9e4, 0x5ec05dcff72e7f90},
      {0xdc21a1171d42645d, 0x76707543f4fa1f74},
      {0x899504ae72497eba, 0x6a06494a791c53a9},
      {0xabfa45da0edbde69, 0x0487db9d17636893},
      {0xd6f8d7509292d603, 0x45a9d2845d3c42b7},
      {0x865b86925b9bc5c2, 0x0b8a2392ba45a9b3},
      {0xa7f26836f282b732, 0x8e6cac7768d7141f},
      {0xd1ef0244af2364ff, 0x3207d795430cd927},
      {0x8335616aed761f1f, 0x7f44e6bd49e807b9},
      {0xa402b9c5a8d3a6e7, 0x5f16206c9c6209a7},
      {0xcd036837130890a1, 0x36dba887c37a8c10},
      {0x802221226be55a64, 0xc2494954da2c978a},
      {0xa02aa96b06deb0fd, 0xf2db9baa10b7bd6d},
      {0xc83553c5c8965d3d, 0x6f92829494e5acc8},
      {0xfa42a8b73abbf48c, 0xcb772339ba1f17fa},
      {0x9c69a97284b578d7, 0xff2a760414536efc},
      {0xc38413cf25e2d70d, 0xfef5138519684abb},
      {0xf46518c2ef5b8cd1, 0x7eb258665fc25d6a},
      {0x98bf2f79d5993802, 0xef2f773ffbd97a62},
      {0xbeeefb584aff8603, 0xaafb550ffacfd8fb},
      {0xeeaaba2e5dbf6784, 0x95ba2a53f983cf39},
      {0x952ab45cfa97a0b2, 0xdd945a747bf26184},
      {0xba756174393d88df, 0x94f971119aeef9e5},
      {0xe912b9d1478ceb17, 0x7a37cd5601aab85e},
      {0x91abb422ccb812ee, 0xac62e055c10ab33b},
      {0xb616a12b7fe617aa, 0x577b986b314d600a},
      {0xe39c49765fdf9d94, 0xed5a7e85fda0b80c},
      {0x8e41ade9fbebc27d, 0x14588f13be847308},
      {0xb1d219647ae6b31c, 0x596eb2d8ae258fc9},
      {0xde469fbd99a05fe3, 0x6fca5f8ed9aef3bc},
      {0x8aec23d680043bee, 0x25de7bb9480d5855},
      {0xada72ccc20054ae9, 0xaf561aa79a10ae6b},
      {0xd910f7ff28069da4, 0x1b2ba1518094da05},
      {0x87aa9aff79042286, 0x90fb44d2f05d0843},
      {0xa99541bf57452b28, 0x353a1607ac744a54},
      {0xd3fa922f2d1675f2, 0x42889b8997915ce9},
      {0x847c9b5d7c2e09b7, 0x69956135febada12},
      {0xa59bc234db398c25, 0x43fab9837e699096},
      {0xcf02b2c21207ef2e, 0x94f967e45e03f4bc},
      {0x8161afb94b44f57d, 0x1d1be0eebac278f6},
      {0xa1ba1ba79e1632dc, 0x6462d92a69731733},
      {0xca28a291859bbf93, 0x7d7b8f7503cfdcff},
      {0xfcb2cb35e702af78, 0x5cda735244c3d43f},
      {0x9defbf01b061adab, 0x3a0888136afa64a8},
      {0xc56baec21c7a1916, 0x088aaa1845b8fdd1},
      {0xf6c69a72a3989f5b, 0x8aad549e57273d46},
      {0x9a3c2087a63f6399, 0x36ac54e2f678864c},
      {0xc0cb28a98fcf3c7f, 0x84576a1bb416a7de},
      {0xf0fdf2d3f3c30b9f, 0x656d44a2a11c51d6},
      {0x969eb7c47859e743, 0x9f644ae5a4b1b326},
      {0xbc4665b596706114, 0x873d5d9f0dde1fef},
      {0xeb57ff22fc0c7959, 0xa90cb506d155a7eb},
      {0x9316ff75dd87cbd8, 0x09a7f12442d588f3},
      {0xb7dcbf5354e9bece, 0x0c11ed6d538aeb30},
      {0xe5d3ef282a242e81, 0x8f1668c8a86da5fb},
      {0x8fa475791a569d10, 0xf96e017d694487bd},
      {0xb38d92d760ec4455, 0x37c981dcc395a9ad},
      {0xe070f78d3927556a, 0x85bbe253f47b1418},
      {0x8c469ab843b89562, 0x93956d7478ccec8f},
      {0xaf58416654a6babb, 0x387ac8d1970027b3},
      {0xdb2e51bfe9d0696a, 0x06997b05fcc0319f},
      {0x88fcf317f22241e2, 0x441fece3bdf81f04},
      {0xab3c2fddeeaad25a, 0xd527e81cad7626c4},
      {0xd60b3bd56a5586f1, 0x8a71e223d8d3b075},
      {0x85c7056562757456, 0xf6872d5667844e4a},
      {0xa738c6bebb12d16c, 0xb428f8ac016561dc},
      {0xd106f86e69d785c7, 0xe13336d701beba53},
      {0x82a45b450226b39c, 0xecc0024661173474},
      {0xa34d721642b06084, 0x27f002d7f95d0191},
      {0xcc20ce9bd35c78a5, 0x31ec038df7b441f5},
      {0xff290242c83396ce, 0x7e67047175a15272},
      {0x9f79a169bd203e41, 0x0f0062c6e984d387},
      {0xc75809c42c684dd1, 0x52c07b78a3e60869},
      {0xf92e0c3537826145, 0xa7709a56ccdf8a83},
      {0x9bbcc7a142b17ccb, 0x88a66076400bb692},
      {0xc2abf989935ddbfe, 0x6acff893d00ea436},
      {0xf356f7ebf83552fe, 0x0583f6b8c4124d44},
      {0x98165af37b2153de, 0xc3727a337a8b704b},
      {0xbe1bf1b059e9a8d6, 0x744f18c0592e4c5d},
      {0xeda2ee1c7064130c, 0x1162def06f79df74},
      {0x9485d4d1c63e8be7, 0x8addcb5645ac2ba9},
      {0xb9a74a0637ce2ee1, 0x6d953e2bd7173693},
      {0xe8111c87c5c1ba99, 0xc8fa8db6ccdd0438},
      {0x910ab1d4db9914a0, 0x1d9c9892400a22a3},
      {0xb54d5e4a127f59c8, 0x2503beb6d00cab4c},
      {0xe2a0b5dc971f303a, 0x2e44ae64840fd61e},
      {0x8da471a9de737e24, 0x5ceaecfed289e5d3},
      {0xb10d8e1456105dad, 0x7425a83e872c5f48},
      {0xdd50f1996b947518, 0xd12f124e28f7771a},
      {0x8a5296ffe33cc92f, 0x82bd6b70d99aaa70},
      {0xace73cbfdc0bfb7b, 0x636cc64d1001550c},
      {0xd8210befd30efa5a, 0x3c47f7e05401aa4f},
      {0x8714a775e3e95c78, 0x65acfaec34810a72},
      {0xa8d9d1535ce3b396, 0x7f1839a741a14d0e},
      {0xd31045a8341ca07c, 0x1ede48111209a051},
      {0x83ea2b892091e44d, 0x934aed0aab460433},
      {0xa4e4b66b68b65d60, 0xf81da84d56178540},
      {0xce1de40642e3f4b9, 0x36251260ab9d668f},
      {0x80d2ae83e9ce78f3, 0xc1d72b7c6b42601a},
      {0xa1075a24e4421730, 0xb24cf65b8612f820},
      {0xc94930ae1d529cfc, 0xdee033f26797b628},
      {0xfb9b7cd9a4a7443c, 0x169840ef017da3b2},
      {0x9d412e0806e88aa5, 0x8e1f289560ee864f},
      {0xc491798a08a2ad4e, 0xf1a6f2bab92a27e3},
      {0xf5b5d7ec8acb58a2, 0xae10af696774b1dc},
      {0x9991a6f3d6bf1765, 0xacca6da1e0a8ef2a},
      {0xbff610b0cc6edd3f, 0x17fd090a58d32af4},
      {0xeff394dcff8a948e, 0xddfc4b4cef07f5b1},
      {0x95f83d0a1fb69cd9, 0x4abdaf101564f98f},
      {0xbb764c4ca7a4440f, 0x9d6d1ad41abe37f2},
      {0xea53df5fd18d5513, 0x84c86189216dc5ee},
      {0x92746b9be2f8552c, 0x32fd3cf5b4e49bb5},
      {0xb7118682dbb66a77, 0x3fbc8c33221dc2a2},
      {0xe4d5e82392a40515, 0x0fabaf3feaa5334b},
      {0x8f05b1163ba6832d, 0x29cb4d87f2a7400f},
      {0xb2c71d5bca9023f8, 0x743e20e9ef511013},
      {0xdf78e4b2bd342cf6, 0x914da9246b255417},
      {0x8bab8eefb6409c1a, 0x1ad089b6c2f7548f},
      {0xae9672aba3d0c320, 0xa184ac2473b529b2},
      {0xda3c0f568cc4f3e8, 0xc9e5d72d90a2741f},
      {0x8865899617fb1871, 0x7e2fa67c7a658893},
      {0xaa7eebfb9df9de8d, 0xddbb901b98feeab8},
      {0xd51ea6fa85785631, 0x552a74227f3ea566},
      {0x8533285c936b35de, 0xd53a88958f872760},
      {0xa67ff273b8460356, 0x8a892abaf368f138},
      {0xd01fef10a657842c, 0x2d2b7569b0432d86},
      {0x8213f56a67f6b29b, 0x9c3b29620e29fc74},
      {0xa298f2c501f45f42, 0x8349f3ba91b47b90},
      {0xcb3f2f7642717713, 0x241c70a936219a74},
      {0xfe0efb53d30dd4d7, 0xed238cd383aa0111},
      {0x9ec95d1463e8a506, 0xf4363804324a40ab},
      {0xc67bb4597ce2ce48, 0xb143c6053edcd0d6},
      {0xf81aa16fdc1b81da, 0xdd94b7868e94050b},
      {0x9b10a4e5e9913128, 0xca7cf2b4191c8327},
      {0xc1d4ce1f63f57d72, 0xfd1c2f611f63a3f1},
      {0xf24a01a73cf2dccf, 0xbc633b39673c8ced},
      {0x976e41088617ca01, 0xd5be0503e085d814},
      {0xbd49d14aa79dbc82, 0x4b2d8644d8a74e19},
      {0xec9c459d51852ba2, 0xddf8e7d60ed1219f},
      {0x93e1ab8252f33b45, 0xcabb90e5c942b504},
      {0xb8da1662e7b00a17, 0x3d6a751f3b936244},
      {0xe7109bfba19c0c9d, 0x0cc512670a783ad5},
      {0x906a617d450187e2, 0x27fb2b80668b24c6},
      {0xb484f9dc9641e9da, 0xb1f9f660802dedf7},
      {0xe1a63853bbd26451, 0x5e7873f8a0396974},
      {0x8d07e33455637eb2, 0xdb0b487b6423e1e9},
      {0xb049dc016abc5e5f, 0x91ce1a9a3d2cda63},
      {0xdc5c5301c56b75f7, 0x7641a140cc7810fc},
      {0x89b9b3e11b6329ba, 0xa9e904c87fcb0a9e},
      {0xac2820d9623bf429, 0x546345fa9fbdcd45},
      {0xd732290fbacaf133, 0xa97c177947ad4096},
      {0x867f59a9d4bed6c0, 0x49ed8eabcccc485e},
      {0xa81f301449ee8c70, 0x5c68f256bfff5a75},
      {0xd226fc195c6a2f8c, 0x73832eec6fff3112},
      {0x83585d8fd9c25db7, 0xc831fd53c5ff7eac},
      {0xa42e74f3d032f525, 0xba3e7ca8b77f5e56},
      {0xcd3a1230c43fb26f, 0x28ce1bd2e55f35ec},
      {0x80444b5e7aa7cf85, 0x7980d163cf5b81b4},
      {0xa0555e361951c366, 0xd7e105bcc3326220},
      {0xc86ab5c39fa63440, 0x8dd9472bf3fefaa8},
      {0xfa856334878fc150, 0xb14f98f6f0feb952},
      {0x9c935e00d4b9d8d2, 0x6ed1bf9a569f33d4},
      {0xc3b8358109e84f07, 0x0a862f80ec4700c9},
      {0xf4a642e14c6262c8, 0xcd27bb612758c0fb},
      {0x98e7e9cccfbd7dbd, 0x8038d51cb897789d},
      {0xbf21e44003acdd2c, 0xe0470a63e6bd56c4},
      {0xeeea5d5004981478, 0x1858ccfce06cac75},
      {0x95527a5202df0ccb, 0x0f37801e0c43ebc9},
      {0xbaa718e68396cffd, 0xd30560258f54e6bb},
      {0xe950df20247c83fd, 0x47c6b82ef32a206a},
      {0x91d28b7416cdd27e, 0x4cdc331d57fa5442},
      {0xb6472e511c81471d, 0xe0133fe4adf8e953},
      {0xe3d8f9e563a198e5, 0x58180fddd97723a7},
      {0x8e679c2f5e44ff8f, 0x570f09eaa7ea7649},
      {0xb201833b35d63f73, 0x2cd2cc6551e513db},
      {0xde81e40a034bcf4f, 0xf8077f7ea65e58d2},
      {0x8b112e86420f6191, 0xfb04afaf27faf783},
      {0xadd57a27d29339f6, 0x79c5db9af1f9b564},
      {0xd94ad8b1c7380874, 0x18375281ae7822bd},
      {0x87cec76f1c830548, 0x8f2293910d0b15b6},
      {0xa9c2794ae3a3c69a, 0xb2eb3875504ddb23},
      {0xd433179d9c8cb841, 0x5fa60692a46151ec},
      {0x849feec281d7f328, 0xdbc7c41ba6bcd334},
      {0xa5c7ea73224deff3, 0x12b9b522906c0801},
      {0xcf39e50feae16bef, 0xd768226b34870a01},
      {0x81842f29f2cce375, 0xe6a1158300d46641},
      {0xa1e53af46f801c53, 0x60495ae3c1097fd1},
      {0xca5e89b18b602368, 0x385bb19cb14bdfc5},
      {0xfcf62c1dee382c42, 0x46729e03dd9ed7b6},
      {0x9e19db92b4e31ba9, 0x6c07a2c26a8346d2},
      {0xc5a05277621be293, 0xc7098b7305241886},
      {0xf70867153aa2db38, 0xb8cbee4fc66d1ea8},
      {0x9a65406d44a5c903, 0x737f74f1dc043329},
      {0xc0fe908895cf3b44, 0x505f522e53053ff3},
      {0xf13e34aabb430a15, 0x647726b9e7c68ff0},
      {0x96c6e0eab509e64d, 0x5eca783430dc19f6},
      {0xbc789925624c5fe0, 0xb67d16413d132073},
      {0xeb96bf6ebadf77d8, 0xe41c5bd18c57e890},
      {0x933e37a534cbaae7, 0x8e91b962f7b6f15a},
      {0xb80dc58e81fe95a1, 0x723627bbb5a4adb1},
      {0xe61136f2227e3b09, 0xcec3b1aaa30dd91d},
      {0x8fcac257558ee4e6, 0x213a4f0aa5e8a7b2},
      {0xb3bd72ed2af29e1f, 0xa988e2cd4f62d19e},
      {0xe0accfa875af45a7, 0x93eb1b80a33b8606},
      {0x8c6c01c9498d8b88, 0xbc72f130660533c4},
      {0xaf87023b9bf0ee6a, 0xeb8fad7c7f8680b5},
      {0xdb68c2ca82ed2a05, 0xa67398db9f6820e2},
#else
      {0xff77b1fcbebcdc4f, 0x25e8e89c13bb0f7b},
      {0xce5d73ff402d98e3, 0xfb0a3d212dc81290},
      {0xa6b34ad8c9dfc06f, 0xf42faa48c0ea481f},
      {0x86a8d39ef77164bc, 0xae5dff9c02033198},
      {0xd98ddaee19068c76, 0x3badd624dd9b0958},
      {0xafbd2350644eeacf, 0xe5d1929ef90898fb},
      {0x8df5efabc5979c8f, 0xca8d3ffa1ef463c2},
      {0xe55990879ddcaabd, 0xcc420a6a101d0516},
      {0xb94470938fa89bce, 0xf808e40e8d5b3e6a},
      {0x95a8637627989aad, 0xdde7001379a44aa9},
      {0xf1c90080baf72cb1, 0x5324c68b12dd6339},
      {0xc350000000000000, 0x0000000000000000},
      {0x9dc5ada82b70b59d, 0xf020000000000000},
      {0xfee50b7025c36a08, 0x02f236d04753d5b5},
      {0xcde6fd5e09abcf26, 0xed4c0226b55e6f87},
      {0xa6539930bf6bff45, 0x84db8346b786151d},
      {0x865b86925b9bc5c2, 0x0b8a2392ba45a9b3},
      {0xd910f7ff28069da4, 0x1b2ba1518094da05},
      {0xaf58416654a6babb, 0x387ac8d1970027b3},
      {0x8da471a9de737e24, 0x5ceaecfed289e5d3},
      {0xe4d5e82392a40515, 0x0fabaf3feaa5334b},
      {0xb8da1662e7b00a17, 0x3d6a751f3b936244},
      {0x95527a5202df0ccb, 0x0f37801e0c43ebc9},
      {0xf13e34aabb430a15, 0x647726b9e7c68ff0}
#endif
    };

#if FMT_USE_FULL_CACHE_DRAGONBOX
    return pow10_significands[k - float_info<double>::min_k];
#else
    static constexpr const uint64_t powers_of_5_64[] = {
        0x0000000000000001, 0x0000000000000005, 0x0000000000000019,
        0x000000000000007d, 0x0000000000000271, 0x0000000000000c35,
        0x0000000000003d09, 0x000000000001312d, 0x000000000005f5e1,
        0x00000000001dcd65, 0x00000000009502f9, 0x0000000002e90edd,
        0x000000000e8d4a51, 0x0000000048c27395, 0x000000016bcc41e9,
        0x000000071afd498d, 0x0000002386f26fc1, 0x000000b1a2bc2ec5,
        0x000003782dace9d9, 0x00001158e460913d, 0x000056bc75e2d631,
        0x0001b1ae4d6e2ef5, 0x000878678326eac9, 0x002a5a058fc295ed,
        0x00d3c21bcecceda1, 0x0422ca8b0a00a425, 0x14adf4b7320334b9};

    static const int compression_ratio = 27;

    // Compute base index.
    int cache_index = (k - float_info<double>::min_k) / compression_ratio;
    int kb = cache_index * compression_ratio + float_info<double>::min_k;
    int offset = k - kb;

    // Get base cache.
    uint128_fallback base_cache = pow10_significands[cache_index];
    if (offset == 0) return base_cache;

    // Compute the required amount of bit-shift.
    int alpha = floor_log2_pow10(kb + offset) - floor_log2_pow10(kb) - offset;
    FMT_ASSERT(alpha > 0 && alpha < 64, "shifting error detected");

    // Try to recover the real cache.
    uint64_t pow5 = powers_of_5_64[offset];
    uint128_fallback recovered_cache = umul128(base_cache.high(), pow5);
    uint128_fallback middle_low = umul128(base_cache.low(), pow5);

    recovered_cache += middle_low.high();

    uint64_t high_to_middle = recovered_cache.high() << (64 - alpha);
    uint64_t middle_to_low = recovered_cache.low() << (64 - alpha);

    recovered_cache =
        uint128_fallback{(recovered_cache.low() >> alpha) | high_to_middle,
                         ((middle_low.low() >> alpha) | middle_to_low)};
    FMT_ASSERT(recovered_cache.low() + 1 != 0, "");
    return {recovered_cache.high(), recovered_cache.low() + 1};
#endif
  }

  struct compute_mul_result {
    carrier_uint result;
    bool is_integer;
  };
  struct compute_mul_parity_result {
    bool parity;
    bool is_integer;
  };

  static auto compute_mul(carrier_uint u,
                          const cache_entry_type& cache) noexcept
      -> compute_mul_result {
    auto r = umul192_upper128(u, cache);
    return {r.high(), r.low() == 0};
  }

  static auto compute_delta(cache_entry_type const& cache, int beta) noexcept
      -> uint32_t {
    return static_cast<uint32_t>(cache.high() >> (64 - 1 - beta));
  }

  static auto compute_mul_parity(carrier_uint two_f,
                                 const cache_entry_type& cache,
                                 int beta) noexcept
      -> compute_mul_parity_result {
    FMT_ASSERT(beta >= 1, "");
    FMT_ASSERT(beta < 64, "");

    auto r = umul192_lower128(two_f, cache);
    return {((r.high() >> (64 - beta)) & 1) != 0,
            ((r.high() << beta) | (r.low() >> (64 - beta))) == 0};
  }

  static auto compute_left_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (cache.high() -
            (cache.high() >> (num_significand_bits<double>() + 2))) >>
           (64 - num_significand_bits<double>() - 1 - beta);
  }

  static auto compute_right_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (cache.high() +
            (cache.high() >> (num_significand_bits<double>() + 1))) >>
           (64 - num_significand_bits<double>() - 1 - beta);
  }

  static auto compute_round_up_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return ((cache.high() >> (64 - num_significand_bits<double>() - 2 - beta)) +
            1) /
           2;
  }
};

FMT_FUNC auto get_cached_power(int k) noexcept -> uint128_fallback {
  return cache_accessor<double>::get_cached_power(k);
}

// Various integer checks
template <typename T>
auto is_left_endpoint_integer_shorter_interval(int exponent) noexcept -> bool {
  const int case_shorter_interval_left_endpoint_lower_threshold = 2;
  const int case_shorter_interval_left_endpoint_upper_threshold = 3;
  return exponent >= case_shorter_interval_left_endpoint_lower_threshold &&
         exponent <= case_shorter_interval_left_endpoint_upper_threshold;
}

// Remove trailing zeros from n and return the number of zeros removed (float)
FMT_INLINE int remove_trailing_zeros(uint32_t& n, int s = 0) noexcept {
  FMT_ASSERT(n != 0, "");
  // Modular inverse of 5 (mod 2^32): (mod_inv_5 * 5) mod 2^32 = 1.
  constexpr uint32_t mod_inv_5 = 0xcccccccd;
  constexpr uint32_t mod_inv_25 = 0xc28f5c29;  // = mod_inv_5 * mod_inv_5

  while (true) {
    auto q = rotr(n * mod_inv_25, 2);
    if (q > max_value<uint32_t>() / 100) break;
    n = q;
    s += 2;
  }
  auto q = rotr(n * mod_inv_5, 1);
  if (q <= max_value<uint32_t>() / 10) {
    n = q;
    s |= 1;
  }
  return s;
}

// Removes trailing zeros and returns the number of zeros removed (double)
FMT_INLINE int remove_trailing_zeros(uint64_t& n) noexcept {
  FMT_ASSERT(n != 0, "");

  // This magic number is ceil(2^90 / 10^8).
  constexpr uint64_t magic_number = 12379400392853802749ull;
  auto nm = umul128(n, magic_number);

  // Is n is divisible by 10^8?
  if ((nm.high() & ((1ull << (90 - 64)) - 1)) == 0 && nm.low() < magic_number) {
    // If yes, work with the quotient...
    auto n32 = static_cast<uint32_t>(nm.high() >> (90 - 64));
    // ... and use the 32 bit variant of the function
    int s = remove_trailing_zeros(n32, 8);
    n = n32;
    return s;
  }

  // If n is not divisible by 10^8, work with n itself.
  constexpr uint64_t mod_inv_5 = 0xcccccccccccccccd;
  constexpr uint64_t mod_inv_25 = 0x8f5c28f5c28f5c29;  // mod_inv_5 * mod_inv_5

  int s = 0;
  while (true) {
    auto q = rotr(n * mod_inv_25, 2);
    if (q > max_value<uint64_t>() / 100) break;
    n = q;
    s += 2;
  }
  auto q = rotr(n * mod_inv_5, 1);
  if (q <= max_value<uint64_t>() / 10) {
    n = q;
    s |= 1;
  }

  return s;
}

// The main algorithm for shorter interval case
template <typename T>
FMT_INLINE decimal_fp<T> shorter_interval_case(int exponent) noexcept {
  decimal_fp<T> ret_value;
  // Compute k and beta
  const int minus_k = floor_log10_pow2_minus_log10_4_over_3(exponent);
  const int beta = exponent + floor_log2_pow10(-minus_k);

  // Compute xi and zi
  using cache_entry_type = typename cache_accessor<T>::cache_entry_type;
  const cache_entry_type cache = cache_accessor<T>::get_cached_power(-minus_k);

  auto xi = cache_accessor<T>::compute_left_endpoint_for_shorter_interval_case(
      cache, beta);
  auto zi = cache_accessor<T>::compute_right_endpoint_for_shorter_interval_case(
      cache, beta);

  // If the left endpoint is not an integer, increase it
  if (!is_left_endpoint_integer_shorter_interval<T>(exponent)) ++xi;

  // Try bigger divisor
  ret_value.significand = zi / 10;

  // If succeed, remove trailing zeros if necessary and return
  if (ret_value.significand * 10 >= xi) {
    ret_value.exponent = minus_k + 1;
    ret_value.exponent += remove_trailing_zeros(ret_value.significand);
    return ret_value;
  }

  // Otherwise, compute the round-up of y
  ret_value.significand =
      cache_accessor<T>::compute_round_up_for_shorter_interval_case(cache,
                                                                    beta);
  ret_value.exponent = minus_k;

  // When tie occurs, choose one of them according to the rule
  if (exponent >= float_info<T>::shorter_interval_tie_lower_threshold &&
      exponent <= float_info<T>::shorter_interval_tie_upper_threshold) {
    ret_value.significand = ret_value.significand % 2 == 0
                                ? ret_value.significand
                                : ret_value.significand - 1;
  } else if (ret_value.significand < xi) {
    ++ret_value.significand;
  }
  return ret_value;
}

template <typename T> auto to_decimal(T x) noexcept -> decimal_fp<T> {
  // Step 1: integer promotion & Schubfach multiplier calculation.

  using carrier_uint = typename float_info<T>::carrier_uint;
  using cache_entry_type = typename cache_accessor<T>::cache_entry_type;
  auto br = bit_cast<carrier_uint>(x);

  // Extract significand bits and exponent bits.
  const carrier_uint significand_mask =
      (static_cast<carrier_uint>(1) << num_significand_bits<T>()) - 1;
  carrier_uint significand = (br & significand_mask);
  int exponent =
      static_cast<int>((br & exponent_mask<T>()) >> num_significand_bits<T>());

  if (exponent != 0) {  // Check if normal.
    exponent -= exponent_bias<T>() + num_significand_bits<T>();

    // Shorter interval case; proceed like Schubfach.
    // In fact, when exponent == 1 and significand == 0, the interval is
    // regular. However, it can be shown that the end-results are anyway same.
    if (significand == 0) return shorter_interval_case<T>(exponent);

    significand |= (static_cast<carrier_uint>(1) << num_significand_bits<T>());
  } else {
    // Subnormal case; the interval is always regular.
    if (significand == 0) return {0, 0};
    exponent =
        std::numeric_limits<T>::min_exponent - num_significand_bits<T>() - 1;
  }

  const bool include_left_endpoint = (significand % 2 == 0);
  const bool include_right_endpoint = include_left_endpoint;

  // Compute k and beta.
  const int minus_k = floor_log10_pow2(exponent) - float_info<T>::kappa;
  const cache_entry_type cache = cache_accessor<T>::get_cached_power(-minus_k);
  const int beta = exponent + floor_log2_pow10(-minus_k);

  // Compute zi and deltai.
  // 10^kappa <= deltai < 10^(kappa + 1)
  const uint32_t deltai = cache_accessor<T>::compute_delta(cache, beta);
  const carrier_uint two_fc = significand << 1;

  // For the case of binary32, the result of integer check is not correct for
  // 29711844 * 2^-82
  // = 6.1442653300000000008655037797566933477355632930994033813476... * 10^-18
  // and 29711844 * 2^-81
  // = 1.2288530660000000001731007559513386695471126586198806762695... * 10^-17,
  // and they are the unique counterexamples. However, since 29711844 is even,
  // this does not cause any problem for the endpoints calculations; it can only
  // cause a problem when we need to perform integer check for the center.
  // Fortunately, with these inputs, that branch is never executed, so we are
  // fine.
  const typename cache_accessor<T>::compute_mul_result z_mul =
      cache_accessor<T>::compute_mul((two_fc | 1) << beta, cache);

  // Step 2: Try larger divisor; remove trailing zeros if necessary.

  // Using an upper bound on zi, we might be able to optimize the division
  // better than the compiler; we are computing zi / big_divisor here.
  decimal_fp<T> ret_value;
  ret_value.significand = divide_by_10_to_kappa_plus_1(z_mul.result);
  uint32_t r = static_cast<uint32_t>(z_mul.result - float_info<T>::big_divisor *
                                                        ret_value.significand);

  if (r < deltai) {
    // Exclude the right endpoint if necessary.
    if (r == 0 && (z_mul.is_integer & !include_right_endpoint)) {
      --ret_value.significand;
      r = float_info<T>::big_divisor;
      goto small_divisor_case_label;
    }
  } else if (r > deltai) {
    goto small_divisor_case_label;
  } else {
    // r == deltai; compare fractional parts.
    const typename cache_accessor<T>::compute_mul_parity_result x_mul =
        cache_accessor<T>::compute_mul_parity(two_fc - 1, cache, beta);

    if (!(x_mul.parity | (x_mul.is_integer & include_left_endpoint)))
      goto small_divisor_case_label;
  }
  ret_value.exponent = minus_k + float_info<T>::kappa + 1;

  // We may need to remove trailing zeros.
  ret_value.exponent += remove_trailing_zeros(ret_value.significand);
  return ret_value;

  // Step 3: Find the significand with the smaller divisor.

small_divisor_case_label:
  ret_value.significand *= 10;
  ret_value.exponent = minus_k + float_info<T>::kappa;

  uint32_t dist = r - (deltai / 2) + (float_info<T>::small_divisor / 2);
  const bool approx_y_parity =
      ((dist ^ (float_info<T>::small_divisor / 2)) & 1) != 0;

  // Is dist divisible by 10^kappa?
  const bool divisible_by_small_divisor =
      check_divisibility_and_divide_by_pow10<float_info<T>::kappa>(dist);

  // Add dist / 10^kappa to the significand.
  ret_value.significand += dist;

  if (!divisible_by_small_divisor) return ret_value;

  // Check z^(f) >= epsilon^(f).
  // We have either yi == zi - epsiloni or yi == (zi - epsiloni) - 1,
  // where yi == zi - epsiloni if and only if z^(f) >= epsilon^(f).
  // Since there are only 2 possibilities, we only need to care about the
  // parity. Also, zi and r should have the same parity since the divisor
  // is an even number.
  const auto y_mul = cache_accessor<T>::compute_mul_parity(two_fc, cache, beta);

  // If z^(f) >= epsilon^(f), we might have a tie when z^(f) == epsilon^(f),
  // or equivalently, when y is an integer.
  if (y_mul.parity != approx_y_parity)
    --ret_value.significand;
  else if (y_mul.is_integer & (ret_value.significand % 2 != 0))
    --ret_value.significand;
  return ret_value;
}
}  // namespace dragonbox
}  // namespace detail

template <> struct formatter<detail::bigint> {
  FMT_CONSTEXPR auto parse(format_parse_context& ctx)
      -> format_parse_context::iterator {
    return ctx.begin();
  }

  auto format(const detail::bigint& n, format_context& ctx) const
      -> format_context::iterator {
    auto out = ctx.out();
    bool first = true;
    for (auto i = n.bigits_.size(); i > 0; --i) {
      auto value = n.bigits_[i - 1u];
      if (first) {
        out = fmt::format_to(out, FMT_STRING("{:x}"), value);
        first = false;
        continue;
      }
      out = fmt::format_to(out, FMT_STRING("{:08x}"), value);
    }
    if (n.exp_ > 0)
      out = fmt::format_to(out, FMT_STRING("p{}"),
                           n.exp_ * detail::bigint::bigit_bits);
    return out;
  }
};

FMT_FUNC detail::utf8_to_utf16::utf8_to_utf16(string_view s) {
  for_each_codepoint(s, [this](uint32_t cp, string_view) {
    if (cp == invalid_code_point) FMT_THROW(std::runtime_error("invalid utf8"));
    if (cp <= 0xFFFF) {
      buffer_.push_back(static_cast<wchar_t>(cp));
    } else {
      cp -= 0x10000;
      buffer_.push_back(static_cast<wchar_t>(0xD800 + (cp >> 10)));
      buffer_.push_back(static_cast<wchar_t>(0xDC00 + (cp & 0x3FF)));
    }
    return true;
  });
  buffer_.push_back(0);
}

FMT_FUNC void format_system_error(detail::buffer<char>& out, int error_code,
                                  const char* message) noexcept {
  FMT_TRY {
    auto ec = std::error_code(error_code, std::generic_category());
    detail::write(appender(out), std::system_error(ec, message).what());
    return;
  }
  FMT_CATCH(...) {}
  format_error_code(out, error_code, message);
}

FMT_FUNC void report_system_error(int error_code,
                                  const char* message) noexcept {
  do_report_error(format_system_error, error_code, message);
}

FMT_FUNC auto vformat(string_view fmt, format_args args) -> std::string {
  // Don't optimize the "{}" case to keep the binary size small and because it
  // can be better optimized in fmt::format anyway.
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  return to_string(buffer);
}

namespace detail {

FMT_FUNC void vformat_to(buffer<char>& buf, string_view fmt, format_args args,
                         locale_ref loc) {
  auto out = appender(buf);
  if (fmt.size() == 2 && equal2(fmt.data(), "{}"))
    return args.get(0).visit(default_arg_formatter<char>{out});
  parse_format_string(
      fmt, format_handler<char>{parse_context<char>(fmt), {out, args, loc}});
}

template <typename T> struct span {
  T* data;
  size_t size;
};

template <typename F> auto flockfile(F* f) -> decltype(_lock_file(f)) {
  _lock_file(f);
}
template <typename F> auto funlockfile(F* f) -> decltype(_unlock_file(f)) {
  _unlock_file(f);
}

#ifndef getc_unlocked
template <typename F> auto getc_unlocked(F* f) -> decltype(_fgetc_nolock(f)) {
  return _fgetc_nolock(f);
}
#endif

template <typename F = FILE, typename Enable = void>
struct has_flockfile : std::false_type {};

template <typename F>
struct has_flockfile<F, void_t<decltype(flockfile(&std::declval<F&>()))>>
    : std::true_type {};

// A FILE wrapper. F is FILE defined as a template parameter to make system API
// detection work.
template <typename F> class file_base {
 public:
  F* file_;

 public:
  file_base(F* file) : file_(file) {}
  operator F*() const { return file_; }

  // Reads a code unit from the stream.
  auto get() -> int {
    int result = getc_unlocked(file_);
    if (result == EOF && ferror(file_) != 0)
      FMT_THROW(system_error(errno, FMT_STRING("getc failed")));
    return result;
  }

  // Puts the code unit back into the stream buffer.
  void unget(char c) {
    if (ungetc(c, file_) == EOF)
      FMT_THROW(system_error(errno, FMT_STRING("ungetc failed")));
  }

  void flush() { fflush(this->file_); }
};

// A FILE wrapper for glibc.
template <typename F> class glibc_file : public file_base<F> {
 private:
  enum {
    line_buffered = 0x200,  // _IO_LINE_BUF
    unbuffered = 2          // _IO_UNBUFFERED
  };

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool {
    return (this->file_->_flags & unbuffered) == 0;
  }

  void init_buffer() {
    if (this->file_->_IO_write_ptr) return;
    // Force buffer initialization by placing and removing a char in a buffer.
    assume(this->file_->_IO_write_ptr >= this->file_->_IO_write_end);
    putc_unlocked(0, this->file_);
    --this->file_->_IO_write_ptr;
  }

  // Returns the file's read buffer.
  auto get_read_buffer() const -> span<const char> {
    auto ptr = this->file_->_IO_read_ptr;
    return {ptr, to_unsigned(this->file_->_IO_read_end - ptr)};
  }

  // Returns the file's write buffer.
  auto get_write_buffer() const -> span<char> {
    auto ptr = this->file_->_IO_write_ptr;
    return {ptr, to_unsigned(this->file_->_IO_buf_end - ptr)};
  }

  void advance_write_buffer(size_t size) { this->file_->_IO_write_ptr += size; }

  bool needs_flush() const {
    if ((this->file_->_flags & line_buffered) == 0) return false;
    char* end = this->file_->_IO_write_end;
    return memchr(end, '\n', to_unsigned(this->file_->_IO_write_ptr - end));
  }

  void flush() { fflush_unlocked(this->file_); }
};

// A FILE wrapper for Apple's libc.
template <typename F> class apple_file : public file_base<F> {
 private:
  enum {
    line_buffered = 1,  // __SNBF
    unbuffered = 2      // __SLBF
  };

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool {
    return (this->file_->_flags & unbuffered) == 0;
  }

  void init_buffer() {
    if (this->file_->_p) return;
    // Force buffer initialization by placing and removing a char in a buffer.
    putc_unlocked(0, this->file_);
    --this->file_->_p;
    ++this->file_->_w;
  }

  auto get_read_buffer() const -> span<const char> {
    return {reinterpret_cast<char*>(this->file_->_p),
            to_unsigned(this->file_->_r)};
  }

  auto get_write_buffer() const -> span<char> {
    return {reinterpret_cast<char*>(this->file_->_p),
            to_unsigned(this->file_->_bf._base + this->file_->_bf._size -
                        this->file_->_p)};
  }

  void advance_write_buffer(size_t size) {
    this->file_->_p += size;
    this->file_->_w -= size;
  }

  bool needs_flush() const {
    if ((this->file_->_flags & line_buffered) == 0) return false;
    return memchr(this->file_->_p + this->file_->_w, '\n',
                  to_unsigned(-this->file_->_w));
  }
};

// A fallback FILE wrapper.
template <typename F> class fallback_file : public file_base<F> {
 private:
  char next_;  // The next unconsumed character in the buffer.
  bool has_next_ = false;

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool { return false; }
  auto needs_flush() const -> bool { return false; }
  void init_buffer() {}

  auto get_read_buffer() const -> span<const char> {
    return {&next_, has_next_ ? 1u : 0u};
  }

  auto get_write_buffer() const -> span<char> { return {nullptr, 0}; }

  void advance_write_buffer(size_t) {}

  auto get() -> int {
    has_next_ = false;
    return file_base<F>::get();
  }

  void unget(char c) {
    file_base<F>::unget(c);
    next_ = c;
    has_next_ = true;
  }
};

#ifndef FMT_USE_FALLBACK_FILE
#  define FMT_USE_FALLBACK_FILE 0
#endif

template <typename F,
          FMT_ENABLE_IF(sizeof(F::_p) != 0 && !FMT_USE_FALLBACK_FILE)>
auto get_file(F* f, int) -> apple_file<F> {
  return f;
}
template <typename F,
          FMT_ENABLE_IF(sizeof(F::_IO_read_ptr) != 0 && !FMT_USE_FALLBACK_FILE)>
inline auto get_file(F* f, int) -> glibc_file<F> {
  return f;
}

inline auto get_file(FILE* f, ...) -> fallback_file<FILE> { return f; }

using file_ref = decltype(get_file(static_cast<FILE*>(nullptr), 0));

template <typename F = FILE, typename Enable = void>
class file_print_buffer : public buffer<char> {
 public:
  explicit file_print_buffer(F*) : buffer(nullptr, size_t()) {}
};

template <typename F>
class file_print_buffer<F, enable_if_t<has_flockfile<F>::value>>
    : public buffer<char> {
 private:
  file_ref file_;

  static void grow(buffer<char>& base, size_t) {
    auto& self = static_cast<file_print_buffer&>(base);
    self.file_.advance_write_buffer(self.size());
    if (self.file_.get_write_buffer().size == 0) self.file_.flush();
    auto buf = self.file_.get_write_buffer();
    FMT_ASSERT(buf.size > 0, "");
    self.set(buf.data, buf.size);
    self.clear();
  }

 public:
  explicit file_print_buffer(F* f) : buffer(grow, size_t()), file_(f) {
    flockfile(f);
    file_.init_buffer();
    auto buf = file_.get_write_buffer();
    set(buf.data, buf.size);
  }
  ~file_print_buffer() {
    file_.advance_write_buffer(size());
    bool flush = file_.needs_flush();
    F* f = file_;    // Make funlockfile depend on the template parameter F
    funlockfile(f);  // for the system API detection to work.
    if (flush) fflush(file_);
  }
};

#if !defined(_WIN32) || defined(FMT_USE_WRITE_CONSOLE)
FMT_FUNC auto write_console(int, string_view) -> bool { return false; }
#else
using dword = conditional_t<sizeof(long) == 4, unsigned long, unsigned>;
extern "C" __declspec(dllimport) int __stdcall WriteConsoleW(  //
    void*, const void*, dword, dword*, void*);

FMT_FUNC bool write_console(int fd, string_view text) {
  auto u16 = utf8_to_utf16(text);
  return WriteConsoleW(reinterpret_cast<void*>(_get_osfhandle(fd)), u16.c_str(),
                       static_cast<dword>(u16.size()), nullptr, nullptr) != 0;
}
#endif

#ifdef _WIN32
// Print assuming legacy (non-Unicode) encoding.
FMT_FUNC void vprint_mojibake(std::FILE* f, string_view fmt, format_args args,
                              bool newline) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  if (newline) buffer.push_back('\n');
  fwrite_all(buffer.data(), buffer.size(), f);
}
#endif

FMT_FUNC void print(std::FILE* f, string_view text) {
#if defined(_WIN32) && !defined(FMT_USE_WRITE_CONSOLE)
  int fd = _fileno(f);
  if (_isatty(fd)) {
    std::fflush(f);
    if (write_console(fd, text)) return;
  }
#endif
  fwrite_all(text.data(), text.size(), f);
}
}  // namespace detail

FMT_FUNC void vprint_buffered(std::FILE* f, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  detail::print(f, {buffer.data(), buffer.size()});
}

FMT_FUNC void vprint(std::FILE* f, string_view fmt, format_args args) {
  if (!detail::file_ref(f).is_buffered() || !detail::has_flockfile<>())
    return vprint_buffered(f, fmt, args);
  auto&& buffer = detail::file_print_buffer<>(f);
  return detail::vformat_to(buffer, fmt, args);
}

FMT_FUNC void vprintln(std::FILE* f, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  buffer.push_back('\n');
  detail::print(f, {buffer.data(), buffer.size()});
}

FMT_FUNC void vprint(string_view fmt, format_args args) {
  vprint(stdout, fmt, args);
}

namespace detail {

struct singleton {
  unsigned char upper;
  unsigned char lower_count;
};

inline auto is_printable(uint16_t x, const singleton* singletons,
                         size_t singletons_size,
                         const unsigned char* singleton_lowers,
                         const unsigned char* normal, size_t normal_size)
    -> bool {
  auto upper = x >> 8;
  auto lower_start = 0;
  for (size_t i = 0; i < singletons_size; ++i) {
    auto s = singletons[i];
    auto lower_end = lower_start + s.lower_count;
    if (upper < s.upper) break;
    if (upper == s.upper) {
      for (auto j = lower_start; j < lower_end; ++j) {
        if (singleton_lowers[j] == (x & 0xff)) return false;
      }
    }
    lower_start = lower_end;
  }

  auto xsigned = static_cast<int>(x);
  auto current = true;
  for (size_t i = 0; i < normal_size; ++i) {
    auto v = static_cast<int>(normal[i]);
    auto len = (v & 0x80) != 0 ? (v & 0x7f) << 8 | normal[++i] : v;
    xsigned -= len;
    if (xsigned < 0) break;
    current = !current;
  }
  return current;
}

// This code is generated by support/printable.py.
FMT_FUNC auto is_printable(uint32_t cp) -> bool {
  static constexpr singleton singletons0[] = {
      {0x00, 1},  {0x03, 5},  {0x05, 6},  {0x06, 3},  {0x07, 6},  {0x08, 8},
      {0x09, 17}, {0x0a, 28}, {0x0b, 25}, {0x0c, 20}, {0x0d, 16}, {0x0e, 13},
      {0x0f, 4},  {0x10, 3},  {0x12, 18}, {0x13, 9},  {0x16, 1},  {0x17, 5},
      {0x18, 2},  {0x19, 3},  {0x1a, 7},  {0x1c, 2},  {0x1d, 1},  {0x1f, 22},
      {0x20, 3},  {0x2b, 3},  {0x2c, 2},  {0x2d, 11}, {0x2e, 1},  {0x30, 3},
      {0x31, 2},  {0x32, 1},  {0xa7, 2},  {0xa9, 2},  {0xaa, 4},  {0xab, 8},
      {0xfa, 2},  {0xfb, 5},  {0xfd, 4},  {0xfe, 3},  {0xff, 9},
  };
  static constexpr unsigned char singletons0_lower[] = {
      0xad, 0x78, 0x79, 0x8b, 0x8d, 0xa2, 0x30, 0x57, 0x58, 0x8b, 0x8c, 0x90,
      0x1c, 0x1d, 0xdd, 0x0e, 0x0f, 0x4b, 0x4c, 0xfb, 0xfc, 0x2e, 0x2f, 0x3f,
      0x5c, 0x5d, 0x5f, 0xb5, 0xe2, 0x84, 0x8d, 0x8e, 0x91, 0x92, 0xa9, 0xb1,
      0xba, 0xbb, 0xc5, 0xc6, 0xc9, 0xca, 0xde, 0xe4, 0xe5, 0xff, 0x00, 0x04,
      0x11, 0x12, 0x29, 0x31, 0x34, 0x37, 0x3a, 0x3b, 0x3d, 0x49, 0x4a, 0x5d,
      0x84, 0x8e, 0x92, 0xa9, 0xb1, 0xb4, 0xba, 0xbb, 0xc6, 0xca, 0xce, 0xcf,
      0xe4, 0xe5, 0x00, 0x04, 0x0d, 0x0e, 0x11, 0x12, 0x29, 0x31, 0x34, 0x3a,
      0x3b, 0x45, 0x46, 0x49, 0x4a, 0x5e, 0x64, 0x65, 0x84, 0x91, 0x9b, 0x9d,
      0xc9, 0xce, 0xcf, 0x0d, 0x11, 0x29, 0x45, 0x49, 0x57, 0x64, 0x65, 0x8d,
      0x91, 0xa9, 0xb4, 0xba, 0xbb, 0xc5, 0xc9, 0xdf, 0xe4, 0xe5, 0xf0, 0x0d,
      0x11, 0x45, 0x49, 0x64, 0x65, 0x80, 0x84, 0xb2, 0xbc, 0xbe, 0xbf, 0xd5,
      0xd7, 0xf0, 0xf1, 0x83, 0x85, 0x8b, 0xa4, 0xa6, 0xbe, 0xbf, 0xc5, 0xc7,
      0xce, 0xcf, 0xda, 0xdb, 0x48, 0x98, 0xbd, 0xcd, 0xc6, 0xce, 0xcf, 0x49,
      0x4e, 0x4f, 0x57, 0x59, 0x5e, 0x5f, 0x89, 0x8e, 0x8f, 0xb1, 0xb6, 0xb7,
      0xbf, 0xc1, 0xc6, 0xc7, 0xd7, 0x11, 0x16, 0x17, 0x5b, 0x5c, 0xf6, 0xf7,
      0xfe, 0xff, 0x80, 0x0d, 0x6d, 0x71, 0xde, 0xdf, 0x0e, 0x0f, 0x1f, 0x6e,
      0x6f, 0x1c, 0x1d, 0x5f, 0x7d, 0x7e, 0xae, 0xaf, 0xbb, 0xbc, 0xfa, 0x16,
      0x17, 0x1e, 0x1f, 0x46, 0x47, 0x4e, 0x4f, 0x58, 0x5a, 0x5c, 0x5e, 0x7e,
      0x7f, 0xb5, 0xc5, 0xd4, 0xd5, 0xdc, 0xf0, 0xf1, 0xf5, 0x72, 0x73, 0x8f,
      0x74, 0x75, 0x96, 0x2f, 0x5f, 0x26, 0x2e, 0x2f, 0xa7, 0xaf, 0xb7, 0xbf,
      0xc7, 0xcf, 0xd7, 0xdf, 0x9a, 0x40, 0x97, 0x98, 0x30, 0x8f, 0x1f, 0xc0,
      0xc1, 0xce, 0xff, 0x4e, 0x4f, 0x5a, 0x5b, 0x07, 0x08, 0x0f, 0x10, 0x27,
      0x2f, 0xee, 0xef, 0x6e, 0x6f, 0x37, 0x3d, 0x3f, 0x42, 0x45, 0x90, 0x91,
      0xfe, 0xff, 0x53, 0x67, 0x75, 0xc8, 0xc9, 0xd0, 0xd1, 0xd8, 0xd9, 0xe7,
      0xfe, 0xff,
  };
  static constexpr singleton singletons1[] = {
      {0x00, 6},  {0x01, 1}, {0x03, 1},  {0x04, 2}, {0x08, 8},  {0x09, 2},
      {0x0a, 5},  {0x0b, 2}, {0x0e, 4},  {0x10, 1}, {0x11, 2},  {0x12, 5},
      {0x13, 17}, {0x14, 1}, {0x15, 2},  {0x17, 2}, {0x19, 13}, {0x1c, 5},
      {0x1d, 8},  {0x24, 1}, {0x6a, 3},  {0x6b, 2}, {0xbc, 2},  {0xd1, 2},
      {0xd4, 12}, {0xd5, 9}, {0xd6, 2},  {0xd7, 2}, {0xda, 1},  {0xe0, 5},
      {0xe1, 2},  {0xe8, 2}, {0xee, 32}, {0xf0, 4}, {0xf8, 2},  {0xf9, 2},
      {0xfa, 2},  {0xfb, 1},
  };
  static constexpr unsigned char singletons1_lower[] = {
      0x0c, 0x27, 0x3b, 0x3e, 0x4e, 0x4f, 0x8f, 0x9e, 0x9e, 0x9f, 0x06, 0x07,
      0x09, 0x36, 0x3d, 0x3e, 0x56, 0xf3, 0xd0, 0xd1, 0x04, 0x14, 0x18, 0x36,
      0x37, 0x56, 0x57, 0x7f, 0xaa, 0xae, 0xaf, 0xbd, 0x35, 0xe0, 0x12, 0x87,
      0x89, 0x8e, 0x9e, 0x04, 0x0d, 0x0e, 0x11, 0x12, 0x29, 0x31, 0x34, 0x3a,
      0x45, 0x46, 0x49, 0x4a, 0x4e, 0x4f, 0x64, 0x65, 0x5c, 0xb6, 0xb7, 0x1b,
      0x1c, 0x07, 0x08, 0x0a, 0x0b, 0x14, 0x17, 0x36, 0x39, 0x3a, 0xa8, 0xa9,
      0xd8, 0xd9, 0x09, 0x37, 0x90, 0x91, 0xa8, 0x07, 0x0a, 0x3b, 0x3e, 0x66,
      0x69, 0x8f, 0x92, 0x6f, 0x5f, 0xee, 0xef, 0x5a, 0x62, 0x9a, 0x9b, 0x27,
      0x28, 0x55, 0x9d, 0xa0, 0xa1, 0xa3, 0xa4, 0xa7, 0xa8, 0xad, 0xba, 0xbc,
      0xc4, 0x06, 0x0b, 0x0c, 0x15, 0x1d, 0x3a, 0x3f, 0x45, 0x51, 0xa6, 0xa7,
      0xcc, 0xcd, 0xa0, 0x07, 0x19, 0x1a, 0x22, 0x25, 0x3e, 0x3f, 0xc5, 0xc6,
      0x04, 0x20, 0x23, 0x25, 0x26, 0x28, 0x33, 0x38, 0x3a, 0x48, 0x4a, 0x4c,
      0x50, 0x53, 0x55, 0x56, 0x58, 0x5a, 0x5c, 0x5e, 0x60, 0x63, 0x65, 0x66,
      0x6b, 0x73, 0x78, 0x7d, 0x7f, 0x8a, 0xa4, 0xaa, 0xaf, 0xb0, 0xc0, 0xd0,
      0xae, 0xaf, 0x79, 0xcc, 0x6e, 0x6f, 0x93,
  };
  static constexpr unsigned char normal0[] = {
      0x00, 0x20, 0x5f, 0x22, 0x82, 0xdf, 0x04, 0x82, 0x44, 0x08, 0x1b, 0x04,
      0x06, 0x11, 0x81, 0xac, 0x0e, 0x80, 0xab, 0x35, 0x28, 0x0b, 0x80, 0xe0,
      0x03, 0x19, 0x08, 0x01, 0x04, 0x2f, 0x04, 0x34, 0x04, 0x07, 0x03, 0x01,
      0x07, 0x06, 0x07, 0x11, 0x0a, 0x50, 0x0f, 0x12, 0x07, 0x55, 0x07, 0x03,
      0x04, 0x1c, 0x0a, 0x09, 0x03, 0x08, 0x03, 0x07, 0x03, 0x02, 0x03, 0x03,
      0x03, 0x0c, 0x04, 0x05, 0x03, 0x0b, 0x06, 0x01, 0x0e, 0x15, 0x05, 0x3a,
      0x03, 0x11, 0x07, 0x06, 0x05, 0x10, 0x07, 0x57, 0x07, 0x02, 0x07, 0x15,
      0x0d, 0x50, 0x04, 0x43, 0x03, 0x2d, 0x03, 0x01, 0x04, 0x11, 0x06, 0x0f,
      0x0c, 0x3a, 0x04, 0x1d, 0x25, 0x5f, 0x20, 0x6d, 0x04, 0x6a, 0x25, 0x80,
      0xc8, 0x05, 0x82, 0xb0, 0x03, 0x1a, 0x06, 0x82, 0xfd, 0x03, 0x59, 0x07,
      0x15, 0x0b, 0x17, 0x09, 0x14, 0x0c, 0x14, 0x0c, 0x6a, 0x06, 0x0a, 0x06,
      0x1a, 0x06, 0x59, 0x07, 0x2b, 0x05, 0x46, 0x0a, 0x2c, 0x04, 0x0c, 0x04,
      0x01, 0x03, 0x31, 0x0b, 0x2c, 0x04, 0x1a, 0x06, 0x0b, 0x03, 0x80, 0xac,
      0x06, 0x0a, 0x06, 0x21, 0x3f, 0x4c, 0x04, 0x2d, 0x03, 0x74, 0x08, 0x3c,
      0x03, 0x0f, 0x03, 0x3c, 0x07, 0x38, 0x08, 0x2b, 0x05, 0x82, 0xff, 0x11,
      0x18, 0x08, 0x2f, 0x11, 0x2d, 0x03, 0x20, 0x10, 0x21, 0x0f, 0x80, 0x8c,
      0x04, 0x82, 0x97, 0x19, 0x0b, 0x15, 0x88, 0x94, 0x05, 0x2f, 0x05, 0x3b,
      0x07, 0x02, 0x0e, 0x18, 0x09, 0x80, 0xb3, 0x2d, 0x74, 0x0c, 0x80, 0xd6,
      0x1a, 0x0c, 0x05, 0x80, 0xff, 0x05, 0x80, 0xdf, 0x0c, 0xee, 0x0d, 0x03,
      0x84, 0x8d, 0x03, 0x37, 0x09, 0x81, 0x5c, 0x14, 0x80, 0xb8, 0x08, 0x80,
      0xcb, 0x2a, 0x38, 0x03, 0x0a, 0x06, 0x38, 0x08, 0x46, 0x08, 0x0c, 0x06,
      0x74, 0x0b, 0x1e, 0x03, 0x5a, 0x04, 0x59, 0x09, 0x80, 0x83, 0x18, 0x1c,
      0x0a, 0x16, 0x09, 0x4c, 0x04, 0x80, 0x8a, 0x06, 0xab, 0xa4, 0x0c, 0x17,
      0x04, 0x31, 0xa1, 0x04, 0x81, 0xda, 0x26, 0x07, 0x0c, 0x05, 0x05, 0x80,
      0xa5, 0x11, 0x81, 0x6d, 0x10, 0x78, 0x28, 0x2a, 0x06, 0x4c, 0x04, 0x80,
      0x8d, 0x04, 0x80, 0xbe, 0x03, 0x1b, 0x03, 0x0f, 0x0d,
  };
  static constexpr unsigned char normal1[] = {
      0x5e, 0x22, 0x7b, 0x05, 0x03, 0x04, 0x2d, 0x03, 0x66, 0x03, 0x01, 0x2f,
      0x2e, 0x80, 0x82, 0x1d, 0x03, 0x31, 0x0f, 0x1c, 0x04, 0x24, 0x09, 0x1e,
      0x05, 0x2b, 0x05, 0x44, 0x04, 0x0e, 0x2a, 0x80, 0xaa, 0x06, 0x24, 0x04,
      0x24, 0x04, 0x28, 0x08, 0x34, 0x0b, 0x01, 0x80, 0x90, 0x81, 0x37, 0x09,
      0x16, 0x0a, 0x08, 0x80, 0x98, 0x39, 0x03, 0x63, 0x08, 0x09, 0x30, 0x16,
      0x05, 0x21, 0x03, 0x1b, 0x05, 0x01, 0x40, 0x38, 0x04, 0x4b, 0x05, 0x2f,
      0x04, 0x0a, 0x07, 0x09, 0x07, 0x40, 0x20, 0x27, 0x04, 0x0c, 0x09, 0x36,
      0x03, 0x3a, 0x05, 0x1a, 0x07, 0x04, 0x0c, 0x07, 0x50, 0x49, 0x37, 0x33,
      0x0d, 0x33, 0x07, 0x2e, 0x08, 0x0a, 0x81, 0x26, 0x52, 0x4e, 0x28, 0x08,
      0x2a, 0x56, 0x1c, 0x14, 0x17, 0x09, 0x4e, 0x04, 0x1e, 0x0f, 0x43, 0x0e,
      0x19, 0x07, 0x0a, 0x06, 0x48, 0x08, 0x27, 0x09, 0x75, 0x0b, 0x3f, 0x41,
      0x2a, 0x06, 0x3b, 0x05, 0x0a, 0x06, 0x51, 0x06, 0x01, 0x05, 0x10, 0x03,
      0x05, 0x80, 0x8b, 0x62, 0x1e, 0x48, 0x08, 0x0a, 0x80, 0xa6, 0x5e, 0x22,
      0x45, 0x0b, 0x0a, 0x06, 0x0d, 0x13, 0x39, 0x07, 0x0a, 0x36, 0x2c, 0x04,
      0x10, 0x80, 0xc0, 0x3c, 0x64, 0x53, 0x0c, 0x48, 0x09, 0x0a, 0x46, 0x45,
      0x1b, 0x48, 0x08, 0x53, 0x1d, 0x39, 0x81, 0x07, 0x46, 0x0a, 0x1d, 0x03,
      0x47, 0x49, 0x37, 0x03, 0x0e, 0x08, 0x0a, 0x06, 0x39, 0x07, 0x0a, 0x81,
      0x36, 0x19, 0x80, 0xb7, 0x01, 0x0f, 0x32, 0x0d, 0x83, 0x9b, 0x66, 0x75,
      0x0b, 0x80, 0xc4, 0x8a, 0xbc, 0x84, 0x2f, 0x8f, 0xd1, 0x82, 0x47, 0xa1,
      0xb9, 0x82, 0x39, 0x07, 0x2a, 0x04, 0x02, 0x60, 0x26, 0x0a, 0x46, 0x0a,
      0x28, 0x05, 0x13, 0x82, 0xb0, 0x5b, 0x65, 0x4b, 0x04, 0x39, 0x07, 0x11,
      0x40, 0x05, 0x0b, 0x02, 0x0e, 0x97, 0xf8, 0x08, 0x84, 0xd6, 0x2a, 0x09,
      0xa2, 0xf7, 0x81, 0x1f, 0x31, 0x03, 0x11, 0x04, 0x08, 0x81, 0x8c, 0x89,
      0x04, 0x6b, 0x05, 0x0d, 0x03, 0x09, 0x07, 0x10, 0x93, 0x60, 0x80, 0xf6,
      0x0a, 0x73, 0x08, 0x6e, 0x17, 0x46, 0x80, 0x9a, 0x14, 0x0c, 0x57, 0x09,
      0x19, 0x80, 0x87, 0x81, 0x47, 0x03, 0x85, 0x42, 0x0f, 0x15, 0x85, 0x50,
      0x2b, 0x80, 0xd5, 0x2d, 0x03, 0x1a, 0x04, 0x02, 0x81, 0x70, 0x3a, 0x05,
      0x01, 0x85, 0x00, 0x80, 0xd7, 0x29, 0x4c, 0x04, 0x0a, 0x04, 0x02, 0x83,
      0x11, 0x44, 0x4c, 0x3d, 0x80, 0xc2, 0x3c, 0x06, 0x01, 0x04, 0x55, 0x05,
      0x1b, 0x34, 0x02, 0x81, 0x0e, 0x2c, 0x04, 0x64, 0x0c, 0x56, 0x0a, 0x80,
      0xae, 0x38, 0x1d, 0x0d, 0x2c, 0x04, 0x09, 0x07, 0x02, 0x0e, 0x06, 0x80,
      0x9a, 0x83, 0xd8, 0x08, 0x0d, 0x03, 0x0d, 0x03, 0x74, 0x0c, 0x59, 0x07,
      0x0c, 0x14, 0x0c, 0x04, 0x38, 0x08, 0x0a, 0x06, 0x28, 0x08, 0x22, 0x4e,
      0x81, 0x54, 0x0c, 0x15, 0x03, 0x03, 0x05, 0x07, 0x09, 0x19, 0x07, 0x07,
      0x09, 0x03, 0x0d, 0x07, 0x29, 0x80, 0xcb, 0x25, 0x0a, 0x84, 0x06,
  };
  auto lower = static_cast<uint16_t>(cp);
  if (cp < 0x10000) {
    return is_printable(lower, singletons0,
                        sizeof(singletons0) / sizeof(*singletons0),
                        singletons0_lower, normal0, sizeof(normal0));
  }
  if (cp < 0x20000) {
    return is_printable(lower, singletons1,
                        sizeof(singletons1) / sizeof(*singletons1),
                        singletons1_lower, normal1, sizeof(normal1));
  }
  if (0x2a6de <= cp && cp < 0x2a700) return false;
  if (0x2b735 <= cp && cp < 0x2b740) return false;
  if (0x2b81e <= cp && cp < 0x2b820) return false;
  if (0x2cea2 <= cp && cp < 0x2ceb0) return false;
  if (0x2ebe1 <= cp && cp < 0x2f800) return false;
  if (0x2fa1e <= cp && cp < 0x30000) return false;
  if (0x3134b <= cp && cp < 0xe0100) return false;
  if (0xe01f0 <= cp && cp < 0x110000) return false;
  return cp < 0x110000;
}

}  // namespace detail

FMT_END_NAMESPACE

#endif  // FMT_FORMAT_INL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/format.h <==
/*
  Formatting library for C++

  Copyright (c) 2012 - present, Victor Zverovich

  Permission is hereby granted, free of charge, to any person obtaining
  a copy of this software and associated documentation files (the
  "Software"), to deal in the Software without restriction, including
  without limitation the rights to use, copy, modify, merge, publish,
  distribute, sublicense, and/or sell copies of the Software, and to
  permit persons to whom the Software is furnished to do so, subject to
  the following conditions:

  The above copyright notice and this permission notice shall be
  included in all copies or substantial portions of the Software.

  THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
  EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
  MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
  NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
  LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
  OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
  WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

  --- Optional exception to the license ---

  As an exception, if, as a result of your compiling your source code, portions
  of this Software are embedded into a machine-executable object form of such
  source code, you may redistribute such embedded portions in such object form
  without including the above copyright and permission notices.
 */

#ifndef FMT_FORMAT_H_
#define FMT_FORMAT_H_

#ifndef _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#  define _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#  define FMT_REMOVE_TRANSITIVE_INCLUDES
#endif

#include "base.h"

#ifndef FMT_MODULE
#  include <cmath>    // std::signbit
#  include <cstddef>  // std::byte
#  include <cstdint>  // uint32_t
#  include <cstring>  // std::memcpy
#  include <limits>   // std::numeric_limits
#  include <new>      // std::bad_alloc
#  if defined(__GLIBCXX__) && !defined(_GLIBCXX_USE_DUAL_ABI)
// Workaround for pre gcc 5 libstdc++.
#    include <memory>  // std::allocator_traits
#  endif
#  include <stdexcept>     // std::runtime_error
#  include <string>        // std::string
#  include <system_error>  // std::system_error

// Check FMT_CPLUSPLUS to avoid a warning in MSVC.
#  if FMT_HAS_INCLUDE(<bit>) && FMT_CPLUSPLUS > 201703L
#    include <bit>  // std::bit_cast
#  endif

// libc++ supports string_view in pre-c++17.
#  if FMT_HAS_INCLUDE(<string_view>) && \
      (FMT_CPLUSPLUS >= 201703L || defined(_LIBCPP_VERSION))
#    include <string_view>
#    define FMT_USE_STRING_VIEW
#  endif

#  if FMT_MSC_VERSION
#    include <intrin.h>  // _BitScanReverse[64], _umul128
#  endif
#endif  // FMT_MODULE

#if defined(FMT_USE_NONTYPE_TEMPLATE_ARGS)
// Use the provided definition.
#elif defined(__NVCOMPILER)
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 0
#elif FMT_GCC_VERSION >= 903 && FMT_CPLUSPLUS >= 201709L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#elif defined(__cpp_nontype_template_args) && \
    __cpp_nontype_template_args >= 201911L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#elif FMT_CLANG_VERSION >= 1200 && FMT_CPLUSPLUS >= 202002L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#else
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 0
#endif

#if defined __cpp_inline_variables && __cpp_inline_variables >= 201606L
#  define FMT_INLINE_VARIABLE inline
#else
#  define FMT_INLINE_VARIABLE
#endif

// Check if RTTI is disabled.
#ifdef FMT_USE_RTTI
// Use the provided definition.
#elif defined(__GXX_RTTI) || FMT_HAS_FEATURE(cxx_rtti) || defined(_CPPRTTI) || \
    defined(__INTEL_RTTI__) || defined(__RTTI)
// __RTTI is for EDG compilers. _CPPRTTI is for MSVC.
#  define FMT_USE_RTTI 1
#else
#  define FMT_USE_RTTI 0
#endif

// Visibility when compiled as a shared library/object.
#if defined(FMT_LIB_EXPORT) || defined(FMT_SHARED)
#  define FMT_SO_VISIBILITY(value) FMT_VISIBILITY(value)
#else
#  define FMT_SO_VISIBILITY(value)
#endif

#if FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_NOINLINE __attribute__((noinline))
#else
#  define FMT_NOINLINE
#endif

namespace std {
template <typename T> struct iterator_traits<fmt::basic_appender<T>> {
  using iterator_category = output_iterator_tag;
  using value_type = T;
  using difference_type =
      decltype(static_cast<int*>(nullptr) - static_cast<int*>(nullptr));
  using pointer = void;
  using reference = void;
};
}  // namespace std

#ifndef FMT_THROW
#  if FMT_USE_EXCEPTIONS
#    if FMT_MSC_VERSION || defined(__NVCC__)
FMT_BEGIN_NAMESPACE
namespace detail {
template <typename Exception> inline void do_throw(const Exception& x) {
  // Silence unreachable code warnings in MSVC and NVCC because these
  // are nearly impossible to fix in a generic code.
  volatile bool b = true;
  if (b) throw x;
}
}  // namespace detail
FMT_END_NAMESPACE
#      define FMT_THROW(x) detail::do_throw(x)
#    else
#      define FMT_THROW(x) throw x
#    endif
#  else
#    define FMT_THROW(x) \
      ::fmt::detail::assert_fail(__FILE__, __LINE__, (x).what())
#  endif  // FMT_USE_EXCEPTIONS
#endif    // FMT_THROW

// Defining FMT_REDUCE_INT_INSTANTIATIONS to 1, will reduce the number of
// integer formatter template instantiations to just one by only using the
// largest integer type. This results in a reduction in binary size but will
// cause a decrease in integer formatting performance.
#if !defined(FMT_REDUCE_INT_INSTANTIATIONS)
#  define FMT_REDUCE_INT_INSTANTIATIONS 0
#endif

FMT_BEGIN_NAMESPACE

template <typename Char, typename Traits, typename Allocator>
struct is_contiguous<std::basic_string<Char, Traits, Allocator>>
    : std::true_type {};

namespace detail {

// __builtin_clz is broken in clang with Microsoft codegen:
// https://github.com/fmtlib/fmt/issues/519.
#if !FMT_MSC_VERSION
#  if FMT_HAS_BUILTIN(__builtin_clz) || FMT_GCC_VERSION || FMT_ICC_VERSION
#    define FMT_BUILTIN_CLZ(n) __builtin_clz(n)
#  endif
#  if FMT_HAS_BUILTIN(__builtin_clzll) || FMT_GCC_VERSION || FMT_ICC_VERSION
#    define FMT_BUILTIN_CLZLL(n) __builtin_clzll(n)
#  endif
#endif

// Some compilers masquerade as both MSVC and GCC but otherwise support
// __builtin_clz and __builtin_clzll, so only define FMT_BUILTIN_CLZ using the
// MSVC intrinsics if the clz and clzll builtins are not available.
#if FMT_MSC_VERSION && !defined(FMT_BUILTIN_CLZLL)
// Avoid Clang with Microsoft CodeGen's -Wunknown-pragmas warning.
#  ifndef __clang__
#    pragma intrinsic(_BitScanReverse)
#    ifdef _WIN64
#      pragma intrinsic(_BitScanReverse64)
#    endif
#  endif

inline auto clz(uint32_t x) -> int {
  FMT_ASSERT(x != 0, "");
  FMT_MSC_WARNING(suppress : 6102)  // Suppress a bogus static analysis warning.
  unsigned long r = 0;
  _BitScanReverse(&r, x);
  return 31 ^ static_cast<int>(r);
}
#  define FMT_BUILTIN_CLZ(n) detail::clz(n)

inline auto clzll(uint64_t x) -> int {
  FMT_ASSERT(x != 0, "");
  FMT_MSC_WARNING(suppress : 6102)  // Suppress a bogus static analysis warning.
  unsigned long r = 0;
#  ifdef _WIN64
  _BitScanReverse64(&r, x);
#  else
  // Scan the high 32 bits.
  if (_BitScanReverse(&r, static_cast<uint32_t>(x >> 32)))
    return 63 ^ static_cast<int>(r + 32);
  // Scan the low 32 bits.
  _BitScanReverse(&r, static_cast<uint32_t>(x));
#  endif
  return 63 ^ static_cast<int>(r);
}
#  define FMT_BUILTIN_CLZLL(n) detail::clzll(n)
#endif  // FMT_MSC_VERSION && !defined(FMT_BUILTIN_CLZLL)

FMT_CONSTEXPR inline void abort_fuzzing_if(bool condition) {
  ignore_unused(condition);
#ifdef FMT_FUZZ
  if (condition) throw std::runtime_error("fuzzing limit reached");
#endif
}

#if defined(FMT_USE_STRING_VIEW)
template <typename Char> using std_string_view = std::basic_string_view<Char>;
#else
template <typename T> struct std_string_view {};
#endif

template <typename Char, Char... C> struct string_literal {
  static constexpr Char value[sizeof...(C)] = {C...};
  constexpr operator basic_string_view<Char>() const {
    return {value, sizeof...(C)};
  }
};
#if FMT_CPLUSPLUS < 201703L
template <typename Char, Char... C>
constexpr Char string_literal<Char, C...>::value[sizeof...(C)];
#endif

// Implementation of std::bit_cast for pre-C++20.
template <typename To, typename From, FMT_ENABLE_IF(sizeof(To) == sizeof(From))>
FMT_CONSTEXPR20 auto bit_cast(const From& from) -> To {
#ifdef __cpp_lib_bit_cast
  if (is_constant_evaluated()) return std::bit_cast<To>(from);
#endif
  auto to = To();
  // The cast suppresses a bogus -Wclass-memaccess on GCC.
  std::memcpy(static_cast<void*>(&to), &from, sizeof(to));
  return to;
}

inline auto is_big_endian() -> bool {
#ifdef _WIN32
  return false;
#elif defined(__BIG_ENDIAN__)
  return true;
#elif defined(__BYTE_ORDER__) && defined(__ORDER_BIG_ENDIAN__)
  return __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__;
#else
  struct bytes {
    char data[sizeof(int)];
  };
  return bit_cast<bytes>(1).data[0] == 0;
#endif
}

class uint128_fallback {
 private:
  uint64_t lo_, hi_;

 public:
  constexpr uint128_fallback(uint64_t hi, uint64_t lo) : lo_(lo), hi_(hi) {}
  constexpr uint128_fallback(uint64_t value = 0) : lo_(value), hi_(0) {}

  constexpr auto high() const noexcept -> uint64_t { return hi_; }
  constexpr auto low() const noexcept -> uint64_t { return lo_; }

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  constexpr explicit operator T() const {
    return static_cast<T>(lo_);
  }

  friend constexpr auto operator==(const uint128_fallback& lhs,
                                   const uint128_fallback& rhs) -> bool {
    return lhs.hi_ == rhs.hi_ && lhs.lo_ == rhs.lo_;
  }
  friend constexpr auto operator!=(const uint128_fallback& lhs,
                                   const uint128_fallback& rhs) -> bool {
    return !(lhs == rhs);
  }
  friend constexpr auto operator>(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs) -> bool {
    return lhs.hi_ != rhs.hi_ ? lhs.hi_ > rhs.hi_ : lhs.lo_ > rhs.lo_;
  }
  friend constexpr auto operator|(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs)
      -> uint128_fallback {
    return {lhs.hi_ | rhs.hi_, lhs.lo_ | rhs.lo_};
  }
  friend constexpr auto operator&(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs)
      -> uint128_fallback {
    return {lhs.hi_ & rhs.hi_, lhs.lo_ & rhs.lo_};
  }
  friend constexpr auto operator~(const uint128_fallback& n)
      -> uint128_fallback {
    return {~n.hi_, ~n.lo_};
  }
  friend FMT_CONSTEXPR auto operator+(const uint128_fallback& lhs,
                                      const uint128_fallback& rhs)
      -> uint128_fallback {
    auto result = uint128_fallback(lhs);
    result += rhs;
    return result;
  }
  friend FMT_CONSTEXPR auto operator*(const uint128_fallback& lhs, uint32_t rhs)
      -> uint128_fallback {
    FMT_ASSERT(lhs.hi_ == 0, "");
    uint64_t hi = (lhs.lo_ >> 32) * rhs;
    uint64_t lo = (lhs.lo_ & ~uint32_t()) * rhs;
    uint64_t new_lo = (hi << 32) + lo;
    return {(hi >> 32) + (new_lo < lo ? 1 : 0), new_lo};
  }
  friend constexpr auto operator-(const uint128_fallback& lhs, uint64_t rhs)
      -> uint128_fallback {
    return {lhs.hi_ - (lhs.lo_ < rhs ? 1 : 0), lhs.lo_ - rhs};
  }
  FMT_CONSTEXPR auto operator>>(int shift) const -> uint128_fallback {
    if (shift == 64) return {0, hi_};
    if (shift > 64) return uint128_fallback(0, hi_) >> (shift - 64);
    return {hi_ >> shift, (hi_ << (64 - shift)) | (lo_ >> shift)};
  }
  FMT_CONSTEXPR auto operator<<(int shift) const -> uint128_fallback {
    if (shift == 64) return {lo_, 0};
    if (shift > 64) return uint128_fallback(lo_, 0) << (shift - 64);
    return {hi_ << shift | (lo_ >> (64 - shift)), (lo_ << shift)};
  }
  FMT_CONSTEXPR auto operator>>=(int shift) -> uint128_fallback& {
    return *this = *this >> shift;
  }
  FMT_CONSTEXPR void operator+=(uint128_fallback n) {
    uint64_t new_lo = lo_ + n.lo_;
    uint64_t new_hi = hi_ + n.hi_ + (new_lo < lo_ ? 1 : 0);
    FMT_ASSERT(new_hi >= hi_, "");
    lo_ = new_lo;
    hi_ = new_hi;
  }
  FMT_CONSTEXPR void operator&=(uint128_fallback n) {
    lo_ &= n.lo_;
    hi_ &= n.hi_;
  }

  FMT_CONSTEXPR20 auto operator+=(uint64_t n) noexcept -> uint128_fallback& {
    if (is_constant_evaluated()) {
      lo_ += n;
      hi_ += (lo_ < n ? 1 : 0);
      return *this;
    }
#if FMT_HAS_BUILTIN(__builtin_addcll) && !defined(__ibmxl__)
    unsigned long long carry;
    lo_ = __builtin_addcll(lo_, n, 0, &carry);
    hi_ += carry;
#elif FMT_HAS_BUILTIN(__builtin_ia32_addcarryx_u64) && !defined(__ibmxl__)
    unsigned long long result;
    auto carry = __builtin_ia32_addcarryx_u64(0, lo_, n, &result);
    lo_ = result;
    hi_ += carry;
#elif defined(_MSC_VER) && defined(_M_X64)
    auto carry = _addcarry_u64(0, lo_, n, &lo_);
    _addcarry_u64(carry, hi_, 0, &hi_);
#else
    lo_ += n;
    hi_ += (lo_ < n ? 1 : 0);
#endif
    return *this;
  }
};

using uint128_t = conditional_t<FMT_USE_INT128, uint128_opt, uint128_fallback>;

#ifdef UINTPTR_MAX
using uintptr_t = ::uintptr_t;
#else
using uintptr_t = uint128_t;
#endif

// Returns the largest possible value for type T. Same as
// std::numeric_limits<T>::max() but shorter and not affected by the max macro.
template <typename T> constexpr auto max_value() -> T {
  return (std::numeric_limits<T>::max)();
}
template <typename T> constexpr auto num_bits() -> int {
  return std::numeric_limits<T>::digits;
}
// std::numeric_limits<T>::digits may return 0 for 128-bit ints.
template <> constexpr auto num_bits<int128_opt>() -> int { return 128; }
template <> constexpr auto num_bits<uint128_opt>() -> int { return 128; }
template <> constexpr auto num_bits<uint128_fallback>() -> int { return 128; }

// A heterogeneous bit_cast used for converting 96-bit long double to uint128_t
// and 128-bit pointers to uint128_fallback.
template <typename To, typename From, FMT_ENABLE_IF(sizeof(To) > sizeof(From))>
inline auto bit_cast(const From& from) -> To {
  constexpr auto size = static_cast<int>(sizeof(From) / sizeof(unsigned short));
  struct data_t {
    unsigned short value[static_cast<unsigned>(size)];
  } data = bit_cast<data_t>(from);
  auto result = To();
  if (const_check(is_big_endian())) {
    for (int i = 0; i < size; ++i)
      result = (result << num_bits<unsigned short>()) | data.value[i];
  } else {
    for (int i = size - 1; i >= 0; --i)
      result = (result << num_bits<unsigned short>()) | data.value[i];
  }
  return result;
}

template <typename UInt>
FMT_CONSTEXPR20 inline auto countl_zero_fallback(UInt n) -> int {
  int lz = 0;
  constexpr UInt msb_mask = static_cast<UInt>(1) << (num_bits<UInt>() - 1);
  for (; (n & msb_mask) == 0; n <<= 1) lz++;
  return lz;
}

FMT_CONSTEXPR20 inline auto countl_zero(uint32_t n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated()) return FMT_BUILTIN_CLZ(n);
#endif
  return countl_zero_fallback(n);
}

FMT_CONSTEXPR20 inline auto countl_zero(uint64_t n) -> int {
#ifdef FMT_BUILTIN_CLZLL
  if (!is_constant_evaluated()) return FMT_BUILTIN_CLZLL(n);
#endif
  return countl_zero_fallback(n);
}

FMT_INLINE void assume(bool condition) {
  (void)condition;
#if FMT_HAS_BUILTIN(__builtin_assume) && !FMT_ICC_VERSION
  __builtin_assume(condition);
#elif FMT_GCC_VERSION
  if (!condition) __builtin_unreachable();
#endif
}

// Attempts to reserve space for n extra characters in the output range.
// Returns a pointer to the reserved range or a reference to it.
template <typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            is_contiguous<typename OutputIt::container>::value)>
#if FMT_CLANG_VERSION >= 307 && !FMT_ICC_VERSION
__attribute__((no_sanitize("undefined")))
#endif
FMT_CONSTEXPR20 inline auto
reserve(OutputIt it, size_t n) -> typename OutputIt::value_type* {
  auto& c = get_container(it);
  size_t size = c.size();
  c.resize(size + n);
  return &c[size];
}

template <typename T>
FMT_CONSTEXPR20 inline auto reserve(basic_appender<T> it, size_t n)
    -> basic_appender<T> {
  buffer<T>& buf = get_container(it);
  buf.try_reserve(buf.size() + n);
  return it;
}

template <typename Iterator>
constexpr auto reserve(Iterator& it, size_t) -> Iterator& {
  return it;
}

template <typename OutputIt>
using reserve_iterator =
    remove_reference_t<decltype(reserve(std::declval<OutputIt&>(), 0))>;

template <typename T, typename OutputIt>
constexpr auto to_pointer(OutputIt, size_t) -> T* {
  return nullptr;
}
template <typename T>
FMT_CONSTEXPR20 auto to_pointer(basic_appender<T> it, size_t n) -> T* {
  buffer<T>& buf = get_container(it);
  buf.try_reserve(buf.size() + n);
  auto size = buf.size();
  if (buf.capacity() < size + n) return nullptr;
  buf.try_resize(size + n);
  return buf.data() + size;
}

template <typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            is_contiguous<typename OutputIt::container>::value)>
inline auto base_iterator(OutputIt it,
                          typename OutputIt::container_type::value_type*)
    -> OutputIt {
  return it;
}

template <typename Iterator>
constexpr auto base_iterator(Iterator, Iterator it) -> Iterator {
  return it;
}

// <algorithm> is spectacularly slow to compile in C++20 so use a simple fill_n
// instead (#1998).
template <typename OutputIt, typename Size, typename T>
FMT_CONSTEXPR auto fill_n(OutputIt out, Size count, const T& value)
    -> OutputIt {
  for (Size i = 0; i < count; ++i) *out++ = value;
  return out;
}
template <typename T, typename Size>
FMT_CONSTEXPR20 auto fill_n(T* out, Size count, char value) -> T* {
  if (is_constant_evaluated()) return fill_n<T*, Size, T>(out, count, value);
  std::memset(out, value, to_unsigned(count));
  return out + count;
}

template <typename OutChar, typename InputIt, typename OutputIt>
FMT_CONSTEXPR FMT_NOINLINE auto copy_noinline(InputIt begin, InputIt end,
                                              OutputIt out) -> OutputIt {
  return copy<OutChar>(begin, end, out);
}

// A public domain branchless UTF-8 decoder by Christopher Wellons:
// https://github.com/skeeto/branchless-utf8
/* Decode the next character, c, from s, reporting errors in e.
 *
 * Since this is a branchless decoder, four bytes will be read from the
 * buffer regardless of the actual length of the next character. This
 * means the buffer _must_ have at least three bytes of zero padding
 * following the end of the data stream.
 *
 * Errors are reported in e, which will be non-zero if the parsed
 * character was somehow invalid: invalid byte sequence, non-canonical
 * encoding, or a surrogate half.
 *
 * The function returns a pointer to the next character. When an error
 * occurs, this pointer will be a guess that depends on the particular
 * error, but it will always advance at least one byte.
 */
FMT_CONSTEXPR inline auto utf8_decode(const char* s, uint32_t* c, int* e)
    -> const char* {
  constexpr const int masks[] = {0x00, 0x7f, 0x1f, 0x0f, 0x07};
  constexpr const uint32_t mins[] = {4194304, 0, 128, 2048, 65536};
  constexpr const int shiftc[] = {0, 18, 12, 6, 0};
  constexpr const int shifte[] = {0, 6, 4, 2, 0};

  int len = "\1\1\1\1\1\1\1\1\1\1\1\1\1\1\1\1\0\0\0\0\0\0\0\0\2\2\2\2\3\3\4"
      [static_cast<unsigned char>(*s) >> 3];
  // Compute the pointer to the next character early so that the next
  // iteration can start working on the next character. Neither Clang
  // nor GCC figure out this reordering on their own.
  const char* next = s + len + !len;

  using uchar = unsigned char;

  // Assume a four-byte character and load four bytes. Unused bits are
  // shifted out.
  *c = uint32_t(uchar(s[0]) & masks[len]) << 18;
  *c |= uint32_t(uchar(s[1]) & 0x3f) << 12;
  *c |= uint32_t(uchar(s[2]) & 0x3f) << 6;
  *c |= uint32_t(uchar(s[3]) & 0x3f) << 0;
  *c >>= shiftc[len];

  // Accumulate the various error conditions.
  *e = (*c < mins[len]) << 6;       // non-canonical encoding
  *e |= ((*c >> 11) == 0x1b) << 7;  // surrogate half?
  *e |= (*c > 0x10FFFF) << 8;       // out of range?
  *e |= (uchar(s[1]) & 0xc0) >> 2;
  *e |= (uchar(s[2]) & 0xc0) >> 4;
  *e |= uchar(s[3]) >> 6;
  *e ^= 0x2a;  // top two bits of each tail byte correct?
  *e >>= shifte[len];

  return next;
}

constexpr FMT_INLINE_VARIABLE uint32_t invalid_code_point = ~uint32_t();

// Invokes f(cp, sv) for every code point cp in s with sv being the string view
// corresponding to the code point. cp is invalid_code_point on error.
template <typename F>
FMT_CONSTEXPR void for_each_codepoint(string_view s, F f) {
  auto decode = [f](const char* buf_ptr, const char* ptr) {
    auto cp = uint32_t();
    auto error = 0;
    auto end = utf8_decode(buf_ptr, &cp, &error);
    bool result = f(error ? invalid_code_point : cp,
                    string_view(ptr, error ? 1 : to_unsigned(end - buf_ptr)));
    return result ? (error ? buf_ptr + 1 : end) : nullptr;
  };

  auto p = s.data();
  const size_t block_size = 4;  // utf8_decode always reads blocks of 4 chars.
  if (s.size() >= block_size) {
    for (auto end = p + s.size() - block_size + 1; p < end;) {
      p = decode(p, p);
      if (!p) return;
    }
  }
  auto num_chars_left = to_unsigned(s.data() + s.size() - p);
  if (num_chars_left == 0) return;

  // Suppress bogus -Wstringop-overflow.
  if (FMT_GCC_VERSION) num_chars_left &= 3;
  char buf[2 * block_size - 1] = {};
  copy<char>(p, p + num_chars_left, buf);
  const char* buf_ptr = buf;
  do {
    auto end = decode(buf_ptr, p);
    if (!end) return;
    p += end - buf_ptr;
    buf_ptr = end;
  } while (buf_ptr < buf + num_chars_left);
}

template <typename Char>
inline auto compute_width(basic_string_view<Char> s) -> size_t {
  return s.size();
}

// Computes approximate display width of a UTF-8 string.
FMT_CONSTEXPR inline auto compute_width(string_view s) -> size_t {
  size_t num_code_points = 0;
  // It is not a lambda for compatibility with C++14.
  struct count_code_points {
    size_t* count;
    FMT_CONSTEXPR auto operator()(uint32_t cp, string_view) const -> bool {
      *count += to_unsigned(
          1 +
          (cp >= 0x1100 &&
           (cp <= 0x115f ||  // Hangul Jamo init. consonants
            cp == 0x2329 ||  // LEFT-POINTING ANGLE BRACKET
            cp == 0x232a ||  // RIGHT-POINTING ANGLE BRACKET
            // CJK ... Yi except IDEOGRAPHIC HALF FILL SPACE:
            (cp >= 0x2e80 && cp <= 0xa4cf && cp != 0x303f) ||
            (cp >= 0xac00 && cp <= 0xd7a3) ||    // Hangul Syllables
            (cp >= 0xf900 && cp <= 0xfaff) ||    // CJK Compatibility Ideographs
            (cp >= 0xfe10 && cp <= 0xfe19) ||    // Vertical Forms
            (cp >= 0xfe30 && cp <= 0xfe6f) ||    // CJK Compatibility Forms
            (cp >= 0xff00 && cp <= 0xff60) ||    // Fullwidth Forms
            (cp >= 0xffe0 && cp <= 0xffe6) ||    // Fullwidth Forms
            (cp >= 0x20000 && cp <= 0x2fffd) ||  // CJK
            (cp >= 0x30000 && cp <= 0x3fffd) ||
            // Miscellaneous Symbols and Pictographs + Emoticons:
            (cp >= 0x1f300 && cp <= 0x1f64f) ||
            // Supplemental Symbols and Pictographs:
            (cp >= 0x1f900 && cp <= 0x1f9ff))));
      return true;
    }
  };
  // We could avoid branches by using utf8_decode directly.
  for_each_codepoint(s, count_code_points{&num_code_points});
  return num_code_points;
}

template <typename Char>
inline auto code_point_index(basic_string_view<Char> s, size_t n) -> size_t {
  return min_of(n, s.size());
}

// Calculates the index of the nth code point in a UTF-8 string.
inline auto code_point_index(string_view s, size_t n) -> size_t {
  size_t result = s.size();
  const char* begin = s.begin();
  for_each_codepoint(s, [begin, &n, &result](uint32_t, string_view sv) {
    if (n != 0) {
      --n;
      return true;
    }
    result = to_unsigned(sv.begin() - begin);
    return false;
  });
  return result;
}

template <typename T> struct is_integral : std::is_integral<T> {};
template <> struct is_integral<int128_opt> : std::true_type {};
template <> struct is_integral<uint128_t> : std::true_type {};

template <typename T>
using is_signed =
    std::integral_constant<bool, std::numeric_limits<T>::is_signed ||
                                     std::is_same<T, int128_opt>::value>;

template <typename T>
using is_integer =
    bool_constant<is_integral<T>::value && !std::is_same<T, bool>::value &&
                  !std::is_same<T, char>::value &&
                  !std::is_same<T, wchar_t>::value>;

#if defined(FMT_USE_FLOAT128)
// Use the provided definition.
#elif FMT_CLANG_VERSION && FMT_HAS_INCLUDE(<quadmath.h>)
#  define FMT_USE_FLOAT128 1
#elif FMT_GCC_VERSION && defined(_GLIBCXX_USE_FLOAT128) && \
    !defined(__STRICT_ANSI__)
#  define FMT_USE_FLOAT128 1
#else
#  define FMT_USE_FLOAT128 0
#endif
#if FMT_USE_FLOAT128
using float128 = __float128;
#else
struct float128 {};
#endif

template <typename T> using is_float128 = std::is_same<T, float128>;

template <typename T>
using is_floating_point =
    bool_constant<std::is_floating_point<T>::value || is_float128<T>::value>;

template <typename T, bool = std::is_floating_point<T>::value>
struct is_fast_float : bool_constant<std::numeric_limits<T>::is_iec559 &&
                                     sizeof(T) <= sizeof(double)> {};
template <typename T> struct is_fast_float<T, false> : std::false_type {};

template <typename T>
using is_double_double = bool_constant<std::numeric_limits<T>::digits == 106>;

#ifndef FMT_USE_FULL_CACHE_DRAGONBOX
#  define FMT_USE_FULL_CACHE_DRAGONBOX 0
#endif

// An allocator that uses malloc/free to allow removing dependency on the C++
// standard libary runtime.
template <typename T> struct allocator {
  using value_type = T;

  T* allocate(size_t n) {
    FMT_ASSERT(n <= max_value<size_t>() / sizeof(T), "");
    T* p = static_cast<T*>(malloc(n * sizeof(T)));
    if (!p) FMT_THROW(std::bad_alloc());
    return p;
  }

  void deallocate(T* p, size_t) { free(p); }
};

}  // namespace detail

FMT_BEGIN_EXPORT

// The number of characters to store in the basic_memory_buffer object itself
// to avoid dynamic memory allocation.
enum { inline_buffer_size = 500 };

/**
 * A dynamically growing memory buffer for trivially copyable/constructible
 * types with the first `SIZE` elements stored in the object itself. Most
 * commonly used via the `memory_buffer` alias for `char`.
 *
 * **Example**:
 *
 *     auto out = fmt::memory_buffer();
 *     fmt::format_to(std::back_inserter(out), "The answer is {}.", 42);
 *
 * This will append "The answer is 42." to `out`. The buffer content can be
 * converted to `std::string` with `to_string(out)`.
 */
template <typename T, size_t SIZE = inline_buffer_size,
          typename Allocator = detail::allocator<T>>
class basic_memory_buffer : public detail::buffer<T> {
 private:
  T store_[SIZE];

  // Don't inherit from Allocator to avoid generating type_info for it.
  FMT_NO_UNIQUE_ADDRESS Allocator alloc_;

  // Deallocate memory allocated by the buffer.
  FMT_CONSTEXPR20 void deallocate() {
    T* data = this->data();
    if (data != store_) alloc_.deallocate(data, this->capacity());
  }

  static FMT_CONSTEXPR20 void grow(detail::buffer<T>& buf, size_t size) {
    detail::abort_fuzzing_if(size > 5000);
    auto& self = static_cast<basic_memory_buffer&>(buf);
    const size_t max_size =
        std::allocator_traits<Allocator>::max_size(self.alloc_);
    size_t old_capacity = buf.capacity();
    size_t new_capacity = old_capacity + old_capacity / 2;
    if (size > new_capacity)
      new_capacity = size;
    else if (new_capacity > max_size)
      new_capacity = max_of(size, max_size);
    T* old_data = buf.data();
    T* new_data = self.alloc_.allocate(new_capacity);
    // Suppress a bogus -Wstringop-overflow in gcc 13.1 (#3481).
    detail::assume(buf.size() <= new_capacity);
    // The following code doesn't throw, so the raw pointer above doesn't leak.
    memcpy(new_data, old_data, buf.size() * sizeof(T));
    self.set(new_data, new_capacity);
    // deallocate must not throw according to the standard, but even if it does,
    // the buffer already uses the new storage and will deallocate it in
    // destructor.
    if (old_data != self.store_) self.alloc_.deallocate(old_data, old_capacity);
  }

 public:
  using value_type = T;
  using const_reference = const T&;

  FMT_CONSTEXPR explicit basic_memory_buffer(
      const Allocator& alloc = Allocator())
      : detail::buffer<T>(grow), alloc_(alloc) {
    this->set(store_, SIZE);
    if (detail::is_constant_evaluated()) detail::fill_n(store_, SIZE, T());
  }
  FMT_CONSTEXPR20 ~basic_memory_buffer() { deallocate(); }

 private:
  // Move data from other to this buffer.
  FMT_CONSTEXPR20 void move(basic_memory_buffer& other) {
    alloc_ = std::move(other.alloc_);
    T* data = other.data();
    size_t size = other.size(), capacity = other.capacity();
    if (data == other.store_) {
      this->set(store_, capacity);
      detail::copy<T>(other.store_, other.store_ + size, store_);
    } else {
      this->set(data, capacity);
      // Set pointer to the inline array so that delete is not called
      // when deallocating.
      other.set(other.store_, 0);
      other.clear();
    }
    this->resize(size);
  }

 public:
  /// Constructs a `basic_memory_buffer` object moving the content of the other
  /// object to it.
  FMT_CONSTEXPR20 basic_memory_buffer(basic_memory_buffer&& other) noexcept
      : detail::buffer<T>(grow) {
    move(other);
  }

  /// Moves the content of the other `basic_memory_buffer` object to this one.
  auto operator=(basic_memory_buffer&& other) noexcept -> basic_memory_buffer& {
    FMT_ASSERT(this != &other, "");
    deallocate();
    move(other);
    return *this;
  }

  // Returns a copy of the allocator associated with this buffer.
  auto get_allocator() const -> Allocator { return alloc_; }

  /// Resizes the buffer to contain `count` elements. If T is a POD type new
  /// elements may not be initialized.
  FMT_CONSTEXPR void resize(size_t count) { this->try_resize(count); }

  /// Increases the buffer capacity to `new_capacity`.
  void reserve(size_t new_capacity) { this->try_reserve(new_capacity); }

  using detail::buffer<T>::append;
  template <typename ContiguousRange>
  FMT_CONSTEXPR20 void append(const ContiguousRange& range) {
    append(range.data(), range.data() + range.size());
  }
};

using memory_buffer = basic_memory_buffer<char>;

template <size_t SIZE>
FMT_NODISCARD auto to_string(const basic_memory_buffer<char, SIZE>& buf)
    -> std::string {
  auto size = buf.size();
  detail::assume(size < std::string().max_size());
  return {buf.data(), size};
}

// A writer to a buffered stream. It doesn't own the underlying stream.
class writer {
 private:
  detail::buffer<char>* buf_;

  // We cannot create a file buffer in advance because any write to a FILE may
  // invalidate it.
  FILE* file_;

 public:
  inline writer(FILE* f) : buf_(nullptr), file_(f) {}
  inline writer(detail::buffer<char>& buf) : buf_(&buf) {}

  /// Formats `args` according to specifications in `fmt` and writes the
  /// output to the file.
  template <typename... T> void print(format_string<T...> fmt, T&&... args) {
    if (buf_)
      fmt::format_to(appender(*buf_), fmt, std::forward<T>(args)...);
    else
      fmt::print(file_, fmt, std::forward<T>(args)...);
  }
};

class string_buffer {
 private:
  std::string str_;
  detail::container_buffer<std::string> buf_;

 public:
  inline string_buffer() : buf_(str_) {}

  inline operator writer() { return buf_; }
  inline std::string& str() { return str_; }
};

template <typename T, size_t SIZE, typename Allocator>
struct is_contiguous<basic_memory_buffer<T, SIZE, Allocator>> : std::true_type {
};

// Suppress a misleading warning in older versions of clang.
FMT_PRAGMA_CLANG(diagnostic ignored "-Wweak-vtables")

/// An error reported from a formatting function.
class FMT_SO_VISIBILITY("default") format_error : public std::runtime_error {
 public:
  using std::runtime_error::runtime_error;
};

class loc_value;

FMT_END_EXPORT
namespace detail {
FMT_API auto write_console(int fd, string_view text) -> bool;
FMT_API void print(FILE*, string_view);
}  // namespace detail

namespace detail {
template <typename Char, size_t N> struct fixed_string {
  FMT_CONSTEXPR20 fixed_string(const Char (&s)[N]) {
    detail::copy<Char, const Char*, Char*>(static_cast<const Char*>(s), s + N,
                                           data);
  }
  Char data[N] = {};
};

// Converts a compile-time string to basic_string_view.
FMT_EXPORT template <typename Char, size_t N>
constexpr auto compile_string_to_view(const Char (&s)[N])
    -> basic_string_view<Char> {
  // Remove trailing NUL character if needed. Won't be present if this is used
  // with a raw character array (i.e. not defined as a string).
  return {s, N - (std::char_traits<Char>::to_int_type(s[N - 1]) == 0 ? 1 : 0)};
}
FMT_EXPORT template <typename Char>
constexpr auto compile_string_to_view(basic_string_view<Char> s)
    -> basic_string_view<Char> {
  return s;
}

// Returns true if value is negative, false otherwise.
// Same as `value < 0` but doesn't produce warnings if T is an unsigned type.
template <typename T, FMT_ENABLE_IF(is_signed<T>::value)>
constexpr auto is_negative(T value) -> bool {
  return value < 0;
}
template <typename T, FMT_ENABLE_IF(!is_signed<T>::value)>
constexpr auto is_negative(T) -> bool {
  return false;
}

// Smallest of uint32_t, uint64_t, uint128_t that is large enough to
// represent all values of an integral type T.
template <typename T>
using uint32_or_64_or_128_t =
    conditional_t<num_bits<T>() <= 32 && !FMT_REDUCE_INT_INSTANTIATIONS,
                  uint32_t,
                  conditional_t<num_bits<T>() <= 64, uint64_t, uint128_t>>;
template <typename T>
using uint64_or_128_t = conditional_t<num_bits<T>() <= 64, uint64_t, uint128_t>;

#define FMT_POWERS_OF_10(factor)                                  \
  factor * 10, (factor) * 100, (factor) * 1000, (factor) * 10000, \
      (factor) * 100000, (factor) * 1000000, (factor) * 10000000, \
      (factor) * 100000000, (factor) * 1000000000

// Converts value in the range [0, 100) to a string.
// GCC generates slightly better code when value is pointer-size.
inline auto digits2(size_t value) -> const char* {
  // Align data since unaligned access may be slower when crossing a
  // hardware-specific boundary.
  alignas(2) static const char data[] =
      "0001020304050607080910111213141516171819"
      "2021222324252627282930313233343536373839"
      "4041424344454647484950515253545556575859"
      "6061626364656667686970717273747576777879"
      "8081828384858687888990919293949596979899";
  return &data[value * 2];
}

template <typename Char> constexpr auto getsign(sign s) -> Char {
  return static_cast<char>(((' ' << 24) | ('+' << 16) | ('-' << 8)) >>
                           (static_cast<int>(s) * 8));
}

template <typename T> FMT_CONSTEXPR auto count_digits_fallback(T n) -> int {
  int count = 1;
  for (;;) {
    // Integer division is slow so do it for a group of four digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    if (n < 10) return count;
    if (n < 100) return count + 1;
    if (n < 1000) return count + 2;
    if (n < 10000) return count + 3;
    n /= 10000u;
    count += 4;
  }
}
#if FMT_USE_INT128
FMT_CONSTEXPR inline auto count_digits(uint128_opt n) -> int {
  return count_digits_fallback(n);
}
#endif

#ifdef FMT_BUILTIN_CLZLL
// It is a separate function rather than a part of count_digits to workaround
// the lack of static constexpr in constexpr functions.
inline auto do_count_digits(uint64_t n) -> int {
  // This has comparable performance to the version by Kendall Willets
  // (https://github.com/fmtlib/format-benchmark/blob/master/digits10)
  // but uses smaller tables.
  // Maps bsr(n) to ceil(log10(pow(2, bsr(n) + 1) - 1)).
  static constexpr uint8_t bsr2log10[] = {
      1,  1,  1,  2,  2,  2,  3,  3,  3,  4,  4,  4,  4,  5,  5,  5,
      6,  6,  6,  7,  7,  7,  7,  8,  8,  8,  9,  9,  9,  10, 10, 10,
      10, 11, 11, 11, 12, 12, 12, 13, 13, 13, 13, 14, 14, 14, 15, 15,
      15, 16, 16, 16, 16, 17, 17, 17, 18, 18, 18, 19, 19, 19, 19, 20};
  auto t = bsr2log10[FMT_BUILTIN_CLZLL(n | 1) ^ 63];
  static constexpr const uint64_t zero_or_powers_of_10[] = {
      0, 0, FMT_POWERS_OF_10(1U), FMT_POWERS_OF_10(1000000000ULL),
      10000000000000000000ULL};
  return t - (n < zero_or_powers_of_10[t]);
}
#endif

// Returns the number of decimal digits in n. Leading zeros are not counted
// except for n == 0 in which case count_digits returns 1.
FMT_CONSTEXPR20 inline auto count_digits(uint64_t n) -> int {
#ifdef FMT_BUILTIN_CLZLL
  if (!is_constant_evaluated() && !FMT_OPTIMIZE_SIZE) return do_count_digits(n);
#endif
  return count_digits_fallback(n);
}

// Counts the number of digits in n. BITS = log2(radix).
template <int BITS, typename UInt>
FMT_CONSTEXPR auto count_digits(UInt n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated() && num_bits<UInt>() == 32)
    return (FMT_BUILTIN_CLZ(static_cast<uint32_t>(n) | 1) ^ 31) / BITS + 1;
#endif
  // Lambda avoids unreachable code warnings from NVHPC.
  return [](UInt m) {
    int num_digits = 0;
    do {
      ++num_digits;
    } while ((m >>= BITS) != 0);
    return num_digits;
  }(n);
}

#ifdef FMT_BUILTIN_CLZ
// It is a separate function rather than a part of count_digits to workaround
// the lack of static constexpr in constexpr functions.
FMT_INLINE auto do_count_digits(uint32_t n) -> int {
// An optimization by Kendall Willets from https://bit.ly/3uOIQrB.
// This increments the upper 32 bits (log10(T) - 1) when >= T is added.
#  define FMT_INC(T) (((sizeof(#T) - 1ull) << 32) - T)
  static constexpr uint64_t table[] = {
      FMT_INC(0),          FMT_INC(0),          FMT_INC(0),           // 8
      FMT_INC(10),         FMT_INC(10),         FMT_INC(10),          // 64
      FMT_INC(100),        FMT_INC(100),        FMT_INC(100),         // 512
      FMT_INC(1000),       FMT_INC(1000),       FMT_INC(1000),        // 4096
      FMT_INC(10000),      FMT_INC(10000),      FMT_INC(10000),       // 32k
      FMT_INC(100000),     FMT_INC(100000),     FMT_INC(100000),      // 256k
      FMT_INC(1000000),    FMT_INC(1000000),    FMT_INC(1000000),     // 2048k
      FMT_INC(10000000),   FMT_INC(10000000),   FMT_INC(10000000),    // 16M
      FMT_INC(100000000),  FMT_INC(100000000),  FMT_INC(100000000),   // 128M
      FMT_INC(1000000000), FMT_INC(1000000000), FMT_INC(1000000000),  // 1024M
      FMT_INC(1000000000), FMT_INC(1000000000)                        // 4B
  };
  auto inc = table[FMT_BUILTIN_CLZ(n | 1) ^ 31];
  return static_cast<int>((n + inc) >> 32);
}
#endif

// Optional version of count_digits for better performance on 32-bit platforms.
FMT_CONSTEXPR20 inline auto count_digits(uint32_t n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated() && !FMT_OPTIMIZE_SIZE) return do_count_digits(n);
#endif
  return count_digits_fallback(n);
}

template <typename Int> constexpr auto digits10() noexcept -> int {
  return std::numeric_limits<Int>::digits10;
}
template <> constexpr auto digits10<int128_opt>() noexcept -> int { return 38; }
template <> constexpr auto digits10<uint128_t>() noexcept -> int { return 38; }

template <typename Char> struct thousands_sep_result {
  std::string grouping;
  Char thousands_sep;
};

template <typename Char>
FMT_API auto thousands_sep_impl(locale_ref loc) -> thousands_sep_result<Char>;
template <typename Char>
inline auto thousands_sep(locale_ref loc) -> thousands_sep_result<Char> {
  auto result = thousands_sep_impl<char>(loc);
  return {result.grouping, Char(result.thousands_sep)};
}
template <>
inline auto thousands_sep(locale_ref loc) -> thousands_sep_result<wchar_t> {
  return thousands_sep_impl<wchar_t>(loc);
}

template <typename Char>
FMT_API auto decimal_point_impl(locale_ref loc) -> Char;
template <typename Char> inline auto decimal_point(locale_ref loc) -> Char {
  return Char(decimal_point_impl<char>(loc));
}
template <> inline auto decimal_point(locale_ref loc) -> wchar_t {
  return decimal_point_impl<wchar_t>(loc);
}

#ifndef FMT_HEADER_ONLY
FMT_BEGIN_EXPORT
extern template FMT_API auto thousands_sep_impl<char>(locale_ref)
    -> thousands_sep_result<char>;
extern template FMT_API auto thousands_sep_impl<wchar_t>(locale_ref)
    -> thousands_sep_result<wchar_t>;
extern template FMT_API auto decimal_point_impl(locale_ref) -> char;
extern template FMT_API auto decimal_point_impl(locale_ref) -> wchar_t;
FMT_END_EXPORT
#endif  // FMT_HEADER_ONLY

// Compares two characters for equality.
template <typename Char> auto equal2(const Char* lhs, const char* rhs) -> bool {
  return lhs[0] == Char(rhs[0]) && lhs[1] == Char(rhs[1]);
}
inline auto equal2(const char* lhs, const char* rhs) -> bool {
  return memcmp(lhs, rhs, 2) == 0;
}

// Writes a two-digit value to out.
template <typename Char>
FMT_CONSTEXPR20 FMT_INLINE void write2digits(Char* out, size_t value) {
  if (!is_constant_evaluated() && std::is_same<Char, char>::value &&
      !FMT_OPTIMIZE_SIZE) {
    memcpy(out, digits2(value), 2);
    return;
  }
  *out++ = static_cast<Char>('0' + value / 10);
  *out = static_cast<Char>('0' + value % 10);
}

// Formats a decimal unsigned integer value writing to out pointing to a buffer
// of specified size. The caller must ensure that the buffer is large enough.
template <typename Char, typename UInt>
FMT_CONSTEXPR20 auto do_format_decimal(Char* out, UInt value, int size)
    -> Char* {
  FMT_ASSERT(size >= count_digits(value), "invalid digit count");
  unsigned n = to_unsigned(size);
  while (value >= 100) {
    // Integer division is slow so do it for a group of two digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    n -= 2;
    write2digits(out + n, static_cast<unsigned>(value % 100));
    value /= 100;
  }
  if (value >= 10) {
    n -= 2;
    write2digits(out + n, static_cast<unsigned>(value));
  } else {
    out[--n] = static_cast<Char>('0' + value);
  }
  return out + n;
}

template <typename Char, typename UInt>
FMT_CONSTEXPR FMT_INLINE auto format_decimal(Char* out, UInt value,
                                             int num_digits) -> Char* {
  do_format_decimal(out, value, num_digits);
  return out + num_digits;
}

template <typename Char, typename UInt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR auto format_decimal(OutputIt out, UInt value, int num_digits)
    -> OutputIt {
  if (auto ptr = to_pointer<Char>(out, to_unsigned(num_digits))) {
    do_format_decimal(ptr, value, num_digits);
    return out;
  }
  // Buffer is large enough to hold all digits (digits10 + 1).
  char buffer[digits10<UInt>() + 1];
  if (is_constant_evaluated()) fill_n(buffer, sizeof(buffer), '\0');
  do_format_decimal(buffer, value, num_digits);
  return copy_noinline<Char>(buffer, buffer + num_digits, out);
}

template <typename Char, typename UInt>
FMT_CONSTEXPR auto do_format_base2e(int base_bits, Char* out, UInt value,
                                    int size, bool upper = false) -> Char* {
  out += size;
  do {
    const char* digits = upper ? "0123456789ABCDEF" : "0123456789abcdef";
    unsigned digit = static_cast<unsigned>(value & ((1 << base_bits) - 1));
    *--out = static_cast<Char>(base_bits < 4 ? static_cast<char>('0' + digit)
                                             : digits[digit]);
  } while ((value >>= base_bits) != 0);
  return out;
}

// Formats an unsigned integer in the power of two base (binary, octal, hex).
template <typename Char, typename UInt>
FMT_CONSTEXPR auto format_base2e(int base_bits, Char* out, UInt value,
                                 int num_digits, bool upper = false) -> Char* {
  do_format_base2e(base_bits, out, value, num_digits, upper);
  return out + num_digits;
}

template <typename Char, typename OutputIt, typename UInt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR inline auto format_base2e(int base_bits, OutputIt out, UInt value,
                                        int num_digits, bool upper = false)
    -> OutputIt {
  if (auto ptr = to_pointer<Char>(out, to_unsigned(num_digits))) {
    format_base2e(base_bits, ptr, value, num_digits, upper);
    return out;
  }
  // Make buffer large enough for any base.
  char buffer[num_bits<UInt>()];
  if (is_constant_evaluated()) fill_n(buffer, sizeof(buffer), '\0');
  format_base2e(base_bits, buffer, value, num_digits, upper);
  return detail::copy_noinline<Char>(buffer, buffer + num_digits, out);
}

// A converter from UTF-8 to UTF-16.
class utf8_to_utf16 {
 private:
  basic_memory_buffer<wchar_t> buffer_;

 public:
  FMT_API explicit utf8_to_utf16(string_view s);
  inline operator basic_string_view<wchar_t>() const {
    return {&buffer_[0], size()};
  }
  inline auto size() const -> size_t { return buffer_.size() - 1; }
  inline auto c_str() const -> const wchar_t* { return &buffer_[0]; }
  inline auto str() const -> std::wstring { return {&buffer_[0], size()}; }
};

enum class to_utf8_error_policy { abort, replace };

// A converter from UTF-16/UTF-32 (host endian) to UTF-8.
template <typename WChar, typename Buffer = memory_buffer> class to_utf8 {
 private:
  Buffer buffer_;

 public:
  to_utf8() {}
  explicit to_utf8(basic_string_view<WChar> s,
                   to_utf8_error_policy policy = to_utf8_error_policy::abort) {
    static_assert(sizeof(WChar) == 2 || sizeof(WChar) == 4,
                  "Expect utf16 or utf32");
    if (!convert(s, policy))
      FMT_THROW(std::runtime_error(sizeof(WChar) == 2 ? "invalid utf16"
                                                      : "invalid utf32"));
  }
  operator string_view() const { return string_view(&buffer_[0], size()); }
  auto size() const -> size_t { return buffer_.size() - 1; }
  auto c_str() const -> const char* { return &buffer_[0]; }
  auto str() const -> std::string { return std::string(&buffer_[0], size()); }

  // Performs conversion returning a bool instead of throwing exception on
  // conversion error. This method may still throw in case of memory allocation
  // error.
  auto convert(basic_string_view<WChar> s,
               to_utf8_error_policy policy = to_utf8_error_policy::abort)
      -> bool {
    if (!convert(buffer_, s, policy)) return false;
    buffer_.push_back(0);
    return true;
  }
  static auto convert(Buffer& buf, basic_string_view<WChar> s,
                      to_utf8_error_policy policy = to_utf8_error_policy::abort)
      -> bool {
    for (auto p = s.begin(); p != s.end(); ++p) {
      uint32_t c = static_cast<uint32_t>(*p);
      if (sizeof(WChar) == 2 && c >= 0xd800 && c <= 0xdfff) {
        // Handle a surrogate pair.
        ++p;
        if (p == s.end() || (c & 0xfc00) != 0xd800 || (*p & 0xfc00) != 0xdc00) {
          if (policy == to_utf8_error_policy::abort) return false;
          buf.append(string_view("\xEF\xBF\xBD"));
          --p;
          continue;
        } else {
          c = (c << 10) + static_cast<uint32_t>(*p) - 0x35fdc00;
        }
      }
      if (c < 0x80) {
        buf.push_back(static_cast<char>(c));
      } else if (c < 0x800) {
        buf.push_back(static_cast<char>(0xc0 | (c >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else if ((c >= 0x800 && c <= 0xd7ff) || (c >= 0xe000 && c <= 0xffff)) {
        buf.push_back(static_cast<char>(0xe0 | (c >> 12)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0xfff) >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else if (c >= 0x10000 && c <= 0x10ffff) {
        buf.push_back(static_cast<char>(0xf0 | (c >> 18)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0x3ffff) >> 12)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0xfff) >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else {
        return false;
      }
    }
    return true;
  }
};

// Computes 128-bit result of multiplication of two 64-bit unsigned integers.
inline auto umul128(uint64_t x, uint64_t y) noexcept -> uint128_fallback {
#if FMT_USE_INT128
  auto p = static_cast<uint128_opt>(x) * static_cast<uint128_opt>(y);
  return {static_cast<uint64_t>(p >> 64), static_cast<uint64_t>(p)};
#elif defined(_MSC_VER) && defined(_M_X64)
  auto hi = uint64_t();
  auto lo = _umul128(x, y, &hi);
  return {hi, lo};
#else
  const uint64_t mask = static_cast<uint64_t>(max_value<uint32_t>());

  uint64_t a = x >> 32;
  uint64_t b = x & mask;
  uint64_t c = y >> 32;
  uint64_t d = y & mask;

  uint64_t ac = a * c;
  uint64_t bc = b * c;
  uint64_t ad = a * d;
  uint64_t bd = b * d;

  uint64_t intermediate = (bd >> 32) + (ad & mask) + (bc & mask);

  return {ac + (intermediate >> 32) + (ad >> 32) + (bc >> 32),
          (intermediate << 32) + (bd & mask)};
#endif
}

namespace dragonbox {
// Computes floor(log10(pow(2, e))) for e in [-2620, 2620] using the method from
// https://fmt.dev/papers/Dragonbox.pdf#page=28, section 6.1.
inline auto floor_log10_pow2(int e) noexcept -> int {
  FMT_ASSERT(e <= 2620 && e >= -2620, "too large exponent");
  static_assert((-1 >> 1) == -1, "right shift is not arithmetic");
  return (e * 315653) >> 20;
}

inline auto floor_log2_pow10(int e) noexcept -> int {
  FMT_ASSERT(e <= 1233 && e >= -1233, "too large exponent");
  return (e * 1741647) >> 19;
}

// Computes upper 64 bits of multiplication of two 64-bit unsigned integers.
inline auto umul128_upper64(uint64_t x, uint64_t y) noexcept -> uint64_t {
#if FMT_USE_INT128
  auto p = static_cast<uint128_opt>(x) * static_cast<uint128_opt>(y);
  return static_cast<uint64_t>(p >> 64);
#elif defined(_MSC_VER) && defined(_M_X64)
  return __umulh(x, y);
#else
  return umul128(x, y).high();
#endif
}

// Computes upper 128 bits of multiplication of a 64-bit unsigned integer and a
// 128-bit unsigned integer.
inline auto umul192_upper128(uint64_t x, uint128_fallback y) noexcept
    -> uint128_fallback {
  uint128_fallback r = umul128(x, y.high());
  r += umul128_upper64(x, y.low());
  return r;
}

FMT_API auto get_cached_power(int k) noexcept -> uint128_fallback;

// Type-specific information that Dragonbox uses.
template <typename T, typename Enable = void> struct float_info;

template <> struct float_info<float> {
  using carrier_uint = uint32_t;
  static const int exponent_bits = 8;
  static const int kappa = 1;
  static const int big_divisor = 100;
  static const int small_divisor = 10;
  static const int min_k = -31;
  static const int max_k = 46;
  static const int shorter_interval_tie_lower_threshold = -35;
  static const int shorter_interval_tie_upper_threshold = -35;
};

template <> struct float_info<double> {
  using carrier_uint = uint64_t;
  static const int exponent_bits = 11;
  static const int kappa = 2;
  static const int big_divisor = 1000;
  static const int small_divisor = 100;
  static const int min_k = -292;
  static const int max_k = 341;
  static const int shorter_interval_tie_lower_threshold = -77;
  static const int shorter_interval_tie_upper_threshold = -77;
};

// An 80- or 128-bit floating point number.
template <typename T>
struct float_info<T, enable_if_t<std::numeric_limits<T>::digits == 64 ||
                                 std::numeric_limits<T>::digits == 113 ||
                                 is_float128<T>::value>> {
  using carrier_uint = detail::uint128_t;
  static const int exponent_bits = 15;
};

// A double-double floating point number.
template <typename T>
struct float_info<T, enable_if_t<is_double_double<T>::value>> {
  using carrier_uint = detail::uint128_t;
};

template <typename T> struct decimal_fp {
  using significand_type = typename float_info<T>::carrier_uint;
  significand_type significand;
  int exponent;
};

template <typename T> FMT_API auto to_decimal(T x) noexcept -> decimal_fp<T>;
}  // namespace dragonbox

// Returns true iff Float has the implicit bit which is not stored.
template <typename Float> constexpr auto has_implicit_bit() -> bool {
  // An 80-bit FP number has a 64-bit significand an no implicit bit.
  return std::numeric_limits<Float>::digits != 64;
}

// Returns the number of significand bits stored in Float. The implicit bit is
// not counted since it is not stored.
template <typename Float> constexpr auto num_significand_bits() -> int {
  // std::numeric_limits may not support __float128.
  return is_float128<Float>() ? 112
                              : (std::numeric_limits<Float>::digits -
                                 (has_implicit_bit<Float>() ? 1 : 0));
}

template <typename Float>
constexpr auto exponent_mask() ->
    typename dragonbox::float_info<Float>::carrier_uint {
  using float_uint = typename dragonbox::float_info<Float>::carrier_uint;
  return ((float_uint(1) << dragonbox::float_info<Float>::exponent_bits) - 1)
         << num_significand_bits<Float>();
}
template <typename Float> constexpr auto exponent_bias() -> int {
  // std::numeric_limits may not support __float128.
  return is_float128<Float>() ? 16383
                              : std::numeric_limits<Float>::max_exponent - 1;
}

// Writes the exponent exp in the form "[+-]d{2,3}" to buffer.
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write_exponent(int exp, OutputIt out) -> OutputIt {
  FMT_ASSERT(-10000 < exp && exp < 10000, "exponent out of range");
  if (exp < 0) {
    *out++ = static_cast<Char>('-');
    exp = -exp;
  } else {
    *out++ = static_cast<Char>('+');
  }
  auto uexp = static_cast<uint32_t>(exp);
  if (is_constant_evaluated()) {
    if (uexp < 10) *out++ = '0';
    return format_decimal<Char>(out, uexp, count_digits(uexp));
  }
  if (uexp >= 100u) {
    const char* top = digits2(uexp / 100);
    if (uexp >= 1000u) *out++ = static_cast<Char>(top[0]);
    *out++ = static_cast<Char>(top[1]);
    uexp %= 100;
  }
  const char* d = digits2(uexp);
  *out++ = static_cast<Char>(d[0]);
  *out++ = static_cast<Char>(d[1]);
  return out;
}

// A floating-point number f * pow(2, e) where F is an unsigned type.
template <typename F> struct basic_fp {
  F f;
  int e;

  static constexpr const int num_significand_bits =
      static_cast<int>(sizeof(F) * num_bits<unsigned char>());

  constexpr basic_fp() : f(0), e(0) {}
  constexpr basic_fp(uint64_t f_val, int e_val) : f(f_val), e(e_val) {}

  // Constructs fp from an IEEE754 floating-point number.
  template <typename Float> FMT_CONSTEXPR basic_fp(Float n) { assign(n); }

  // Assigns n to this and return true iff predecessor is closer than successor.
  template <typename Float, FMT_ENABLE_IF(!is_double_double<Float>::value)>
  FMT_CONSTEXPR auto assign(Float n) -> bool {
    static_assert(std::numeric_limits<Float>::digits <= 113, "unsupported FP");
    // Assume Float is in the format [sign][exponent][significand].
    using carrier_uint = typename dragonbox::float_info<Float>::carrier_uint;
    const auto num_float_significand_bits =
        detail::num_significand_bits<Float>();
    const auto implicit_bit = carrier_uint(1) << num_float_significand_bits;
    const auto significand_mask = implicit_bit - 1;
    auto u = bit_cast<carrier_uint>(n);
    f = static_cast<F>(u & significand_mask);
    auto biased_e = static_cast<int>((u & exponent_mask<Float>()) >>
                                     num_float_significand_bits);
    // The predecessor is closer if n is a normalized power of 2 (f == 0)
    // other than the smallest normalized number (biased_e > 1).
    auto is_predecessor_closer = f == 0 && biased_e > 1;
    if (biased_e == 0)
      biased_e = 1;  // Subnormals use biased exponent 1 (min exponent).
    else if (has_implicit_bit<Float>())
      f += static_cast<F>(implicit_bit);
    e = biased_e - exponent_bias<Float>() - num_float_significand_bits;
    if (!has_implicit_bit<Float>()) ++e;
    return is_predecessor_closer;
  }

  template <typename Float, FMT_ENABLE_IF(is_double_double<Float>::value)>
  FMT_CONSTEXPR auto assign(Float n) -> bool {
    static_assert(std::numeric_limits<double>::is_iec559, "unsupported FP");
    return assign(static_cast<double>(n));
  }
};

using fp = basic_fp<unsigned long long>;

// Normalizes the value converted from double and multiplied by (1 << SHIFT).
template <int SHIFT = 0, typename F>
FMT_CONSTEXPR auto normalize(basic_fp<F> value) -> basic_fp<F> {
  // Handle subnormals.
  const auto implicit_bit = F(1) << num_significand_bits<double>();
  const auto shifted_implicit_bit = implicit_bit << SHIFT;
  while ((value.f & shifted_implicit_bit) == 0) {
    value.f <<= 1;
    --value.e;
  }
  // Subtract 1 to account for hidden bit.
  const auto offset = basic_fp<F>::num_significand_bits -
                      num_significand_bits<double>() - SHIFT - 1;
  value.f <<= offset;
  value.e -= offset;
  return value;
}

// Computes lhs * rhs / pow(2, 64) rounded to nearest with half-up tie breaking.
FMT_CONSTEXPR inline auto multiply(uint64_t lhs, uint64_t rhs) -> uint64_t {
#if FMT_USE_INT128
  auto product = static_cast<__uint128_t>(lhs) * rhs;
  auto f = static_cast<uint64_t>(product >> 64);
  return (static_cast<uint64_t>(product) & (1ULL << 63)) != 0 ? f + 1 : f;
#else
  // Multiply 32-bit parts of significands.
  uint64_t mask = (1ULL << 32) - 1;
  uint64_t a = lhs >> 32, b = lhs & mask;
  uint64_t c = rhs >> 32, d = rhs & mask;
  uint64_t ac = a * c, bc = b * c, ad = a * d, bd = b * d;
  // Compute mid 64-bit of result and round.
  uint64_t mid = (bd >> 32) + (ad & mask) + (bc & mask) + (1U << 31);
  return ac + (ad >> 32) + (bc >> 32) + (mid >> 32);
#endif
}

FMT_CONSTEXPR inline auto operator*(fp x, fp y) -> fp {
  return {multiply(x.f, y.f), x.e + y.e + 64};
}

template <typename T, bool doublish = num_bits<T>() == num_bits<double>()>
using convert_float_result =
    conditional_t<std::is_same<T, float>::value || doublish, double, T>;

template <typename T>
constexpr auto convert_float(T value) -> convert_float_result<T> {
  return static_cast<convert_float_result<T>>(value);
}

template <typename Char, typename OutputIt>
FMT_NOINLINE FMT_CONSTEXPR auto fill(OutputIt it, size_t n,
                                     const basic_specs& specs) -> OutputIt {
  auto fill_size = specs.fill_size();
  if (fill_size == 1) return detail::fill_n(it, n, specs.fill_unit<Char>());
  if (const Char* data = specs.fill<Char>()) {
    for (size_t i = 0; i < n; ++i) it = copy<Char>(data, data + fill_size, it);
  }
  return it;
}

// Writes the output of f, padded according to format specifications in specs.
// size: output size in code units.
// width: output display width in (terminal) column positions.
template <typename Char, align default_align = align::left, typename OutputIt,
          typename F>
FMT_CONSTEXPR auto write_padded(OutputIt out, const format_specs& specs,
                                size_t size, size_t width, F&& f) -> OutputIt {
  static_assert(default_align == align::left || default_align == align::right,
                "");
  unsigned spec_width = to_unsigned(specs.width);
  size_t padding = spec_width > width ? spec_width - width : 0;
  // Shifts are encoded as string literals because static constexpr is not
  // supported in constexpr functions.
  auto* shifts =
      default_align == align::left ? "\x1f\x1f\x00\x01" : "\x00\x1f\x00\x01";
  size_t left_padding = padding >> shifts[static_cast<int>(specs.align())];
  size_t right_padding = padding - left_padding;
  auto it = reserve(out, size + padding * specs.fill_size());
  if (left_padding != 0) it = fill<Char>(it, left_padding, specs);
  it = f(it);
  if (right_padding != 0) it = fill<Char>(it, right_padding, specs);
  return base_iterator(out, it);
}

template <typename Char, align default_align = align::left, typename OutputIt,
          typename F>
constexpr auto write_padded(OutputIt out, const format_specs& specs,
                            size_t size, F&& f) -> OutputIt {
  return write_padded<Char, default_align>(out, specs, size, size, f);
}

template <typename Char, align default_align = align::left, typename OutputIt>
FMT_CONSTEXPR auto write_bytes(OutputIt out, string_view bytes,
                               const format_specs& specs = {}) -> OutputIt {
  return write_padded<Char, default_align>(
      out, specs, bytes.size(), [bytes](reserve_iterator<OutputIt> it) {
        const char* data = bytes.data();
        return copy<Char>(data, data + bytes.size(), it);
      });
}

template <typename Char, typename OutputIt, typename UIntPtr>
auto write_ptr(OutputIt out, UIntPtr value, const format_specs* specs)
    -> OutputIt {
  int num_digits = count_digits<4>(value);
  auto size = to_unsigned(num_digits) + size_t(2);
  auto write = [=](reserve_iterator<OutputIt> it) {
    *it++ = static_cast<Char>('0');
    *it++ = static_cast<Char>('x');
    return format_base2e<Char>(4, it, value, num_digits);
  };
  return specs ? write_padded<Char, align::right>(out, *specs, size, write)
               : base_iterator(out, write(reserve(out, size)));
}

// Returns true iff the code point cp is printable.
FMT_API auto is_printable(uint32_t cp) -> bool;

inline auto needs_escape(uint32_t cp) -> bool {
  if (cp < 0x20 || cp == 0x7f || cp == '"' || cp == '\\') return true;
  if (const_check(FMT_OPTIMIZE_SIZE > 1)) return false;
  return !is_printable(cp);
}

template <typename Char> struct find_escape_result {
  const Char* begin;
  const Char* end;
  uint32_t cp;
};

template <typename Char>
auto find_escape(const Char* begin, const Char* end)
    -> find_escape_result<Char> {
  for (; begin != end; ++begin) {
    uint32_t cp = static_cast<unsigned_char<Char>>(*begin);
    if (const_check(sizeof(Char) == 1) && cp >= 0x80) continue;
    if (needs_escape(cp)) return {begin, begin + 1, cp};
  }
  return {begin, nullptr, 0};
}

inline auto find_escape(const char* begin, const char* end)
    -> find_escape_result<char> {
  if (const_check(!use_utf8)) return find_escape<char>(begin, end);
  auto result = find_escape_result<char>{end, nullptr, 0};
  for_each_codepoint(string_view(begin, to_unsigned(end - begin)),
                     [&](uint32_t cp, string_view sv) {
                       if (needs_escape(cp)) {
                         result = {sv.begin(), sv.end(), cp};
                         return false;
                       }
                       return true;
                     });
  return result;
}

template <size_t width, typename Char, typename OutputIt>
auto write_codepoint(OutputIt out, char prefix, uint32_t cp) -> OutputIt {
  *out++ = static_cast<Char>('\\');
  *out++ = static_cast<Char>(prefix);
  Char buf[width];
  fill_n(buf, width, static_cast<Char>('0'));
  format_base2e(4, buf, cp, width);
  return copy<Char>(buf, buf + width, out);
}

template <typename OutputIt, typename Char>
auto write_escaped_cp(OutputIt out, const find_escape_result<Char>& escape)
    -> OutputIt {
  auto c = static_cast<Char>(escape.cp);
  switch (escape.cp) {
  case '\n':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('n');
    break;
  case '\r':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('r');
    break;
  case '\t':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('t');
    break;
  case '"':  FMT_FALLTHROUGH;
  case '\'': FMT_FALLTHROUGH;
  case '\\': *out++ = static_cast<Char>('\\'); break;
  default:
    if (escape.cp < 0x100) return write_codepoint<2, Char>(out, 'x', escape.cp);
    if (escape.cp < 0x10000)
      return write_codepoint<4, Char>(out, 'u', escape.cp);
    if (escape.cp < 0x110000)
      return write_codepoint<8, Char>(out, 'U', escape.cp);
    for (Char escape_char : basic_string_view<Char>(
             escape.begin, to_unsigned(escape.end - escape.begin))) {
      out = write_codepoint<2, Char>(out, 'x',
                                     static_cast<uint32_t>(escape_char) & 0xFF);
    }
    return out;
  }
  *out++ = c;
  return out;
}

template <typename Char, typename OutputIt>
auto write_escaped_string(OutputIt out, basic_string_view<Char> str)
    -> OutputIt {
  *out++ = static_cast<Char>('"');
  auto begin = str.begin(), end = str.end();
  do {
    auto escape = find_escape(begin, end);
    out = copy<Char>(begin, escape.begin, out);
    begin = escape.end;
    if (!begin) break;
    out = write_escaped_cp<OutputIt, Char>(out, escape);
  } while (begin != end);
  *out++ = static_cast<Char>('"');
  return out;
}

template <typename Char, typename OutputIt>
auto write_escaped_char(OutputIt out, Char v) -> OutputIt {
  Char v_array[1] = {v};
  *out++ = static_cast<Char>('\'');
  if ((needs_escape(static_cast<uint32_t>(v)) && v != static_cast<Char>('"')) ||
      v == static_cast<Char>('\'')) {
    out = write_escaped_cp(out,
                           find_escape_result<Char>{v_array, v_array + 1,
                                                    static_cast<uint32_t>(v)});
  } else {
    *out++ = v;
  }
  *out++ = static_cast<Char>('\'');
  return out;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write_char(OutputIt out, Char value,
                              const format_specs& specs) -> OutputIt {
  bool is_debug = specs.type() == presentation_type::debug;
  return write_padded<Char>(out, specs, 1, [=](reserve_iterator<OutputIt> it) {
    if (is_debug) return write_escaped_char(it, value);
    *it++ = value;
    return it;
  });
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, Char value, const format_specs& specs,
                         locale_ref loc = {}) -> OutputIt {
  // char is formatted as unsigned char for consistency across platforms.
  using unsigned_type =
      conditional_t<std::is_same<Char, char>::value, unsigned char, unsigned>;
  return check_char_specs(specs)
             ? write_char<Char>(out, value, specs)
             : write<Char>(out, static_cast<unsigned_type>(value), specs, loc);
}

template <typename Char> class digit_grouping {
 private:
  std::string grouping_;
  std::basic_string<Char> thousands_sep_;

  struct next_state {
    std::string::const_iterator group;
    int pos;
  };
  auto initial_state() const -> next_state { return {grouping_.begin(), 0}; }

  // Returns the next digit group separator position.
  auto next(next_state& state) const -> int {
    if (thousands_sep_.empty()) return max_value<int>();
    if (state.group == grouping_.end()) return state.pos += grouping_.back();
    if (*state.group <= 0 || *state.group == max_value<char>())
      return max_value<int>();
    state.pos += *state.group++;
    return state.pos;
  }

 public:
  template <typename Locale,
            FMT_ENABLE_IF(std::is_same<Locale, locale_ref>::value)>
  explicit digit_grouping(Locale loc, bool localized = true) {
    if (!localized) return;
    auto sep = thousands_sep<Char>(loc);
    grouping_ = sep.grouping;
    if (sep.thousands_sep) thousands_sep_.assign(1, sep.thousands_sep);
  }
  digit_grouping(std::string grouping, std::basic_string<Char> sep)
      : grouping_(std::move(grouping)), thousands_sep_(std::move(sep)) {}

  auto has_separator() const -> bool { return !thousands_sep_.empty(); }

  auto count_separators(int num_digits) const -> int {
    int count = 0;
    auto state = initial_state();
    while (num_digits > next(state)) ++count;
    return count;
  }

  // Applies grouping to digits and write the output to out.
  template <typename Out, typename C>
  auto apply(Out out, basic_string_view<C> digits) const -> Out {
    auto num_digits = static_cast<int>(digits.size());
    auto separators = basic_memory_buffer<int>();
    separators.push_back(0);
    auto state = initial_state();
    while (int i = next(state)) {
      if (i >= num_digits) break;
      separators.push_back(i);
    }
    for (int i = 0, sep_index = static_cast<int>(separators.size() - 1);
         i < num_digits; ++i) {
      if (num_digits - i == separators[sep_index]) {
        out = copy<Char>(thousands_sep_.data(),
                         thousands_sep_.data() + thousands_sep_.size(), out);
        --sep_index;
      }
      *out++ = static_cast<Char>(digits[to_unsigned(i)]);
    }
    return out;
  }
};

FMT_CONSTEXPR inline void prefix_append(unsigned& prefix, unsigned value) {
  prefix |= prefix != 0 ? value << 8 : value;
  prefix += (1u + (value > 0xff ? 1 : 0)) << 24;
}

// Writes a decimal integer with digit grouping.
template <typename OutputIt, typename UInt, typename Char>
auto write_int(OutputIt out, UInt value, unsigned prefix,
               const format_specs& specs, const digit_grouping<Char>& grouping)
    -> OutputIt {
  static_assert(std::is_same<uint64_or_128_t<UInt>, UInt>::value, "");
  int num_digits = 0;
  auto buffer = memory_buffer();
  switch (specs.type()) {
  default: FMT_ASSERT(false, ""); FMT_FALLTHROUGH;
  case presentation_type::none:
  case presentation_type::dec:
    num_digits = count_digits(value);
    format_decimal<char>(appender(buffer), value, num_digits);
    break;
  case presentation_type::hex:
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'X' : 'x') << 8 | '0');
    num_digits = count_digits<4>(value);
    format_base2e<char>(4, appender(buffer), value, num_digits, specs.upper());
    break;
  case presentation_type::oct:
    num_digits = count_digits<3>(value);
    // Octal prefix '0' is counted as a digit, so only add it if precision
    // is not greater than the number of digits.
    if (specs.alt() && specs.precision <= num_digits && value != 0)
      prefix_append(prefix, '0');
    format_base2e<char>(3, appender(buffer), value, num_digits);
    break;
  case presentation_type::bin:
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'B' : 'b') << 8 | '0');
    num_digits = count_digits<1>(value);
    format_base2e<char>(1, appender(buffer), value, num_digits);
    break;
  case presentation_type::chr:
    return write_char<Char>(out, static_cast<Char>(value), specs);
  }

  unsigned size = (prefix != 0 ? prefix >> 24 : 0) + to_unsigned(num_digits) +
                  to_unsigned(grouping.count_separators(num_digits));
  return write_padded<Char, align::right>(
      out, specs, size, size, [&](reserve_iterator<OutputIt> it) {
        for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
          *it++ = static_cast<Char>(p & 0xff);
        return grouping.apply(it, string_view(buffer.data(), buffer.size()));
      });
}

#if FMT_USE_LOCALE
// Writes a localized value.
FMT_API auto write_loc(appender out, loc_value value, const format_specs& specs,
                       locale_ref loc) -> bool;
#endif
template <typename OutputIt>
inline auto write_loc(OutputIt, const loc_value&, const format_specs&,
                      locale_ref) -> bool {
  return false;
}

template <typename UInt> struct write_int_arg {
  UInt abs_value;
  unsigned prefix;
};

template <typename T>
FMT_CONSTEXPR auto make_write_int_arg(T value, sign s)
    -> write_int_arg<uint32_or_64_or_128_t<T>> {
  auto prefix = 0u;
  auto abs_value = static_cast<uint32_or_64_or_128_t<T>>(value);
  if (is_negative(value)) {
    prefix = 0x01000000 | '-';
    abs_value = 0 - abs_value;
  } else {
    constexpr const unsigned prefixes[4] = {0, 0, 0x1000000u | '+',
                                            0x1000000u | ' '};
    prefix = prefixes[static_cast<int>(s)];
  }
  return {abs_value, prefix};
}

template <typename Char = char> struct loc_writer {
  basic_appender<Char> out;
  const format_specs& specs;
  std::basic_string<Char> sep;
  std::string grouping;
  std::basic_string<Char> decimal_point;

  template <typename T, FMT_ENABLE_IF(is_integer<T>::value)>
  auto operator()(T value) -> bool {
    auto arg = make_write_int_arg(value, specs.sign());
    write_int(out, static_cast<uint64_or_128_t<T>>(arg.abs_value), arg.prefix,
              specs, digit_grouping<Char>(grouping, sep));
    return true;
  }

  template <typename T, FMT_ENABLE_IF(!is_integer<T>::value)>
  auto operator()(T) -> bool {
    return false;
  }
};

// Size and padding computation separate from write_int to avoid template bloat.
struct size_padding {
  unsigned size;
  unsigned padding;

  FMT_CONSTEXPR size_padding(int num_digits, unsigned prefix,
                             const format_specs& specs)
      : size((prefix >> 24) + to_unsigned(num_digits)), padding(0) {
    if (specs.align() == align::numeric) {
      auto width = to_unsigned(specs.width);
      if (width > size) {
        padding = width - size;
        size = width;
      }
    } else if (specs.precision > num_digits) {
      size = (prefix >> 24) + to_unsigned(specs.precision);
      padding = to_unsigned(specs.precision - num_digits);
    }
  }
};

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR FMT_INLINE auto write_int(OutputIt out, write_int_arg<T> arg,
                                        const format_specs& specs) -> OutputIt {
  static_assert(std::is_same<T, uint32_or_64_or_128_t<T>>::value, "");

  constexpr int buffer_size = num_bits<T>();
  char buffer[buffer_size];
  if (is_constant_evaluated()) fill_n(buffer, buffer_size, '\0');
  const char* begin = nullptr;
  const char* end = buffer + buffer_size;

  auto abs_value = arg.abs_value;
  auto prefix = arg.prefix;
  switch (specs.type()) {
  default: FMT_ASSERT(false, ""); FMT_FALLTHROUGH;
  case presentation_type::none:
  case presentation_type::dec:
    begin = do_format_decimal(buffer, abs_value, buffer_size);
    break;
  case presentation_type::hex:
    begin = do_format_base2e(4, buffer, abs_value, buffer_size, specs.upper());
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'X' : 'x') << 8 | '0');
    break;
  case presentation_type::oct: {
    begin = do_format_base2e(3, buffer, abs_value, buffer_size);
    // Octal prefix '0' is counted as a digit, so only add it if precision
    // is not greater than the number of digits.
    auto num_digits = end - begin;
    if (specs.alt() && specs.precision <= num_digits && abs_value != 0)
      prefix_append(prefix, '0');
    break;
  }
  case presentation_type::bin:
    begin = do_format_base2e(1, buffer, abs_value, buffer_size);
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'B' : 'b') << 8 | '0');
    break;
  case presentation_type::chr:
    return write_char<Char>(out, static_cast<Char>(abs_value), specs);
  }

  // Write an integer in the format
  //   <left-padding><prefix><numeric-padding><digits><right-padding>
  // prefix contains chars in three lower bytes and the size in the fourth byte.
  int num_digits = static_cast<int>(end - begin);
  // Slightly faster check for specs.width == 0 && specs.precision == -1.
  if ((specs.width | (specs.precision + 1)) == 0) {
    auto it = reserve(out, to_unsigned(num_digits) + (prefix >> 24));
    for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
      *it++ = static_cast<Char>(p & 0xff);
    return base_iterator(out, copy<Char>(begin, end, it));
  }
  auto sp = size_padding(num_digits, prefix, specs);
  unsigned padding = sp.padding;
  return write_padded<Char, align::right>(
      out, specs, sp.size, [=](reserve_iterator<OutputIt> it) {
        for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
          *it++ = static_cast<Char>(p & 0xff);
        it = detail::fill_n(it, padding, static_cast<Char>('0'));
        return copy<Char>(begin, end, it);
      });
}

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR FMT_NOINLINE auto write_int_noinline(OutputIt out,
                                                   write_int_arg<T> arg,
                                                   const format_specs& specs)
    -> OutputIt {
  return write_int<Char>(out, arg, specs);
}

template <typename Char, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value)>
FMT_CONSTEXPR FMT_INLINE auto write(basic_appender<Char> out, T value,
                                    const format_specs& specs, locale_ref loc)
    -> basic_appender<Char> {
  if (specs.localized() && write_loc(out, value, specs, loc)) return out;
  return write_int_noinline<Char>(out, make_write_int_arg(value, specs.sign()),
                                  specs);
}

// An inlined version of write used in format string compilation.
template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value &&
                        !std::is_same<OutputIt, basic_appender<Char>>::value)>
FMT_CONSTEXPR FMT_INLINE auto write(OutputIt out, T value,
                                    const format_specs& specs, locale_ref loc)
    -> OutputIt {
  if (specs.localized() && write_loc(out, value, specs, loc)) return out;
  return write_int<Char>(out, make_write_int_arg(value, specs.sign()), specs);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> s,
                         const format_specs& specs) -> OutputIt {
  auto data = s.data();
  auto size = s.size();
  if (specs.precision >= 0 && to_unsigned(specs.precision) < size)
    size = code_point_index(s, to_unsigned(specs.precision));

  bool is_debug = specs.type() == presentation_type::debug;
  if (is_debug) {
    auto buf = counting_buffer<Char>();
    write_escaped_string(basic_appender<Char>(buf), s);
    size = buf.count();
  }

  size_t width = 0;
  if (specs.width != 0) {
    width =
        is_debug ? size : compute_width(basic_string_view<Char>(data, size));
  }
  return write_padded<Char>(
      out, specs, size, width, [=](reserve_iterator<OutputIt> it) {
        return is_debug ? write_escaped_string(it, s)
                        : copy<Char>(data, data + size, it);
      });
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> s,
                         const format_specs& specs, locale_ref) -> OutputIt {
  return write<Char>(out, s, specs);
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, const Char* s, const format_specs& specs,
                         locale_ref) -> OutputIt {
  if (specs.type() == presentation_type::pointer)
    return write_ptr<Char>(out, bit_cast<uintptr_t>(s), &specs);
  if (!s) report_error("string pointer is null");
  return write<Char>(out, basic_string_view<Char>(s), specs, {});
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value)>
FMT_CONSTEXPR auto write(OutputIt out, T value) -> OutputIt {
  auto abs_value = static_cast<uint32_or_64_or_128_t<T>>(value);
  bool negative = is_negative(value);
  // Don't do -abs_value since it trips unsigned-integer-overflow sanitizer.
  if (negative) abs_value = ~abs_value + 1;
  int num_digits = count_digits(abs_value);
  auto size = (negative ? 1 : 0) + static_cast<size_t>(num_digits);
  if (auto ptr = to_pointer<Char>(out, size)) {
    if (negative) *ptr++ = static_cast<Char>('-');
    format_decimal<Char>(ptr, abs_value, num_digits);
    return out;
  }
  if (negative) *out++ = static_cast<Char>('-');
  return format_decimal<Char>(out, abs_value, num_digits);
}

template <typename Char>
FMT_CONSTEXPR auto parse_align(const Char* begin, const Char* end,
                               format_specs& specs) -> const Char* {
  FMT_ASSERT(begin != end, "");
  auto alignment = align::none;
  auto p = begin + code_point_length(begin);
  if (end - p <= 0) p = begin;
  for (;;) {
    switch (to_ascii(*p)) {
    case '<': alignment = align::left; break;
    case '>': alignment = align::right; break;
    case '^': alignment = align::center; break;
    }
    if (alignment != align::none) {
      if (p != begin) {
        auto c = *begin;
        if (c == '}') return begin;
        if (c == '{') {
          report_error("invalid fill character '{'");
          return begin;
        }
        specs.set_fill(basic_string_view<Char>(begin, to_unsigned(p - begin)));
        begin = p + 1;
      } else {
        ++begin;
      }
      break;
    } else if (p == begin) {
      break;
    }
    p = begin;
  }
  specs.set_align(alignment);
  return begin;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR20 auto write_nonfinite(OutputIt out, bool isnan,
                                     format_specs specs, sign s) -> OutputIt {
  auto str =
      isnan ? (specs.upper() ? "NAN" : "nan") : (specs.upper() ? "INF" : "inf");
  constexpr size_t str_size = 3;
  auto size = str_size + (s != sign::none ? 1 : 0);
  // Replace '0'-padding with space for non-finite values.
  const bool is_zero_fill =
      specs.fill_size() == 1 && specs.fill_unit<Char>() == '0';
  if (is_zero_fill) specs.set_fill(' ');
  return write_padded<Char>(out, specs, size,
                            [=](reserve_iterator<OutputIt> it) {
                              if (s != sign::none)
                                *it++ = detail::getsign<Char>(s);
                              return copy<Char>(str, str + str_size, it);
                            });
}

// A decimal floating-point number significand * pow(10, exp).
struct big_decimal_fp {
  const char* significand;
  int significand_size;
  int exponent;
};

constexpr auto get_significand_size(const big_decimal_fp& f) -> int {
  return f.significand_size;
}
template <typename T>
inline auto get_significand_size(const dragonbox::decimal_fp<T>& f) -> int {
  return count_digits(f.significand);
}

template <typename Char, typename OutputIt>
constexpr auto write_significand(OutputIt out, const char* significand,
                                 int significand_size) -> OutputIt {
  return copy<Char>(significand, significand + significand_size, out);
}
template <typename Char, typename OutputIt, typename UInt>
inline auto write_significand(OutputIt out, UInt significand,
                              int significand_size) -> OutputIt {
  return format_decimal<Char>(out, significand, significand_size);
}
template <typename Char, typename OutputIt, typename T, typename Grouping>
FMT_CONSTEXPR20 auto write_significand(OutputIt out, T significand,
                                       int significand_size, int exponent,
                                       const Grouping& grouping) -> OutputIt {
  if (!grouping.has_separator()) {
    out = write_significand<Char>(out, significand, significand_size);
    return detail::fill_n(out, exponent, static_cast<Char>('0'));
  }
  auto buffer = memory_buffer();
  write_significand<char>(appender(buffer), significand, significand_size);
  detail::fill_n(appender(buffer), exponent, '0');
  return grouping.apply(out, string_view(buffer.data(), buffer.size()));
}

template <typename Char, typename UInt,
          FMT_ENABLE_IF(std::is_integral<UInt>::value)>
inline auto write_significand(Char* out, UInt significand, int significand_size,
                              int integral_size, Char decimal_point) -> Char* {
  if (!decimal_point) return format_decimal(out, significand, significand_size);
  out += significand_size + 1;
  Char* end = out;
  int floating_size = significand_size - integral_size;
  for (int i = floating_size / 2; i > 0; --i) {
    out -= 2;
    write2digits(out, static_cast<std::size_t>(significand % 100));
    significand /= 100;
  }
  if (floating_size % 2 != 0) {
    *--out = static_cast<Char>('0' + significand % 10);
    significand /= 10;
  }
  *--out = decimal_point;
  format_decimal(out - integral_size, significand, integral_size);
  return end;
}

template <typename OutputIt, typename UInt, typename Char,
          FMT_ENABLE_IF(!std::is_pointer<remove_cvref_t<OutputIt>>::value)>
inline auto write_significand(OutputIt out, UInt significand,
                              int significand_size, int integral_size,
                              Char decimal_point) -> OutputIt {
  // Buffer is large enough to hold digits (digits10 + 1) and a decimal point.
  Char buffer[digits10<UInt>() + 2];
  auto end = write_significand(buffer, significand, significand_size,
                               integral_size, decimal_point);
  return detail::copy_noinline<Char>(buffer, end, out);
}

template <typename OutputIt, typename Char>
FMT_CONSTEXPR auto write_significand(OutputIt out, const char* significand,
                                     int significand_size, int integral_size,
                                     Char decimal_point) -> OutputIt {
  out = detail::copy_noinline<Char>(significand, significand + integral_size,
                                    out);
  if (!decimal_point) return out;
  *out++ = decimal_point;
  return detail::copy_noinline<Char>(significand + integral_size,
                                     significand + significand_size, out);
}

template <typename OutputIt, typename Char, typename T, typename Grouping>
FMT_CONSTEXPR20 auto write_significand(OutputIt out, T significand,
                                       int significand_size, int integral_size,
                                       Char decimal_point,
                                       const Grouping& grouping) -> OutputIt {
  if (!grouping.has_separator()) {
    return write_significand(out, significand, significand_size, integral_size,
                             decimal_point);
  }
  auto buffer = basic_memory_buffer<Char>();
  write_significand(basic_appender<Char>(buffer), significand, significand_size,
                    integral_size, decimal_point);
  grouping.apply(
      out, basic_string_view<Char>(buffer.data(), to_unsigned(integral_size)));
  return detail::copy_noinline<Char>(buffer.data() + integral_size,
                                     buffer.end(), out);
}

template <typename Char, typename OutputIt, typename DecimalFP,
          typename Grouping = digit_grouping<Char>>
FMT_CONSTEXPR20 auto do_write_float(OutputIt out, const DecimalFP& f,
                                    const format_specs& specs, sign s,
                                    locale_ref loc) -> OutputIt {
  auto significand = f.significand;
  int significand_size = get_significand_size(f);
  const Char zero = static_cast<Char>('0');
  size_t size = to_unsigned(significand_size) + (s != sign::none ? 1 : 0);
  using iterator = reserve_iterator<OutputIt>;

  Char decimal_point = specs.localized() ? detail::decimal_point<Char>(loc)
                                         : static_cast<Char>('.');

  int output_exp = f.exponent + significand_size - 1;
  auto use_exp_format = [=]() {
    if (specs.type() == presentation_type::exp) return true;
    if (specs.type() == presentation_type::fixed) return false;
    // Use the fixed notation if the exponent is in [exp_lower, exp_upper),
    // e.g. 0.0001 instead of 1e-04. Otherwise use the exponent notation.
    const int exp_lower = -4, exp_upper = 16;
    return output_exp < exp_lower ||
           output_exp >= (specs.precision > 0 ? specs.precision : exp_upper);
  };
  if (use_exp_format()) {
    int num_zeros = 0;
    if (specs.alt()) {
      num_zeros = specs.precision - significand_size;
      if (num_zeros < 0) num_zeros = 0;
      size += to_unsigned(num_zeros);
    } else if (significand_size == 1) {
      decimal_point = Char();
    }
    auto abs_output_exp = output_exp >= 0 ? output_exp : -output_exp;
    int exp_digits = 2;
    if (abs_output_exp >= 100) exp_digits = abs_output_exp >= 1000 ? 4 : 3;

    size += to_unsigned((decimal_point ? 1 : 0) + 2 + exp_digits);
    char exp_char = specs.upper() ? 'E' : 'e';
    auto write = [=](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      // Insert a decimal point after the first digit and add an exponent.
      it = write_significand(it, significand, significand_size, 1,
                             decimal_point);
      if (num_zeros > 0) it = detail::fill_n(it, num_zeros, zero);
      *it++ = static_cast<Char>(exp_char);
      return write_exponent<Char>(output_exp, it);
    };
    return specs.width > 0
               ? write_padded<Char, align::right>(out, specs, size, write)
               : base_iterator(out, write(reserve(out, size)));
  }

  int exp = f.exponent + significand_size;
  if (f.exponent >= 0) {
    // 1234e5 -> 123400000[.0+]
    size += to_unsigned(f.exponent);
    int num_zeros = specs.precision - exp;
    abort_fuzzing_if(num_zeros > 5000);
    if (specs.alt()) {
      ++size;
      if (num_zeros <= 0 && specs.type() != presentation_type::fixed)
        num_zeros = 0;
      if (num_zeros > 0) size += to_unsigned(num_zeros);
    }
    auto grouping = Grouping(loc, specs.localized());
    size += to_unsigned(grouping.count_separators(exp));
    return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      it = write_significand<Char>(it, significand, significand_size,
                                   f.exponent, grouping);
      if (!specs.alt()) return it;
      *it++ = decimal_point;
      return num_zeros > 0 ? detail::fill_n(it, num_zeros, zero) : it;
    });
  } else if (exp > 0) {
    // 1234e-2 -> 12.34[0+]
    int num_zeros = specs.alt() ? specs.precision - significand_size : 0;
    size += 1 + static_cast<unsigned>(max_of(num_zeros, 0));
    auto grouping = Grouping(loc, specs.localized());
    size += to_unsigned(grouping.count_separators(exp));
    return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      it = write_significand(it, significand, significand_size, exp,
                             decimal_point, grouping);
      return num_zeros > 0 ? detail::fill_n(it, num_zeros, zero) : it;
    });
  }
  // 1234e-6 -> 0.001234
  int num_zeros = -exp;
  if (significand_size == 0 && specs.precision >= 0 &&
      specs.precision < num_zeros) {
    num_zeros = specs.precision;
  }
  bool pointy = num_zeros != 0 || significand_size != 0 || specs.alt();
  size += 1 + (pointy ? 1 : 0) + to_unsigned(num_zeros);
  return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
    if (s != sign::none) *it++ = detail::getsign<Char>(s);
    *it++ = zero;
    if (!pointy) return it;
    *it++ = decimal_point;
    it = detail::fill_n(it, num_zeros, zero);
    return write_significand<Char>(it, significand, significand_size);
  });
}

template <typename Char> class fallback_digit_grouping {
 public:
  constexpr fallback_digit_grouping(locale_ref, bool) {}

  constexpr auto has_separator() const -> bool { return false; }

  constexpr auto count_separators(int) const -> int { return 0; }

  template <typename Out, typename C>
  constexpr auto apply(Out out, basic_string_view<C>) const -> Out {
    return out;
  }
};

template <typename Char, typename OutputIt, typename DecimalFP>
FMT_CONSTEXPR20 auto write_float(OutputIt out, const DecimalFP& f,
                                 const format_specs& specs, sign s,
                                 locale_ref loc) -> OutputIt {
  if (is_constant_evaluated()) {
    return do_write_float<Char, OutputIt, DecimalFP,
                          fallback_digit_grouping<Char>>(out, f, specs, s, loc);
  } else {
    return do_write_float<Char>(out, f, specs, s, loc);
  }
}

template <typename T> constexpr auto isnan(T value) -> bool {
  return value != value;  // std::isnan doesn't support __float128.
}

template <typename T, typename Enable = void>
struct has_isfinite : std::false_type {};

template <typename T>
struct has_isfinite<T, enable_if_t<sizeof(std::isfinite(T())) != 0>>
    : std::true_type {};

template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value&&
                                        has_isfinite<T>::value)>
FMT_CONSTEXPR20 auto isfinite(T value) -> bool {
  constexpr T inf = T(std::numeric_limits<double>::infinity());
  if (is_constant_evaluated())
    return !detail::isnan(value) && value < inf && value > -inf;
  return std::isfinite(value);
}
template <typename T, FMT_ENABLE_IF(!has_isfinite<T>::value)>
FMT_CONSTEXPR auto isfinite(T value) -> bool {
  T inf = T(std::numeric_limits<double>::infinity());
  // std::isfinite doesn't support __float128.
  return !detail::isnan(value) && value < inf && value > -inf;
}

template <typename T, FMT_ENABLE_IF(is_floating_point<T>::value)>
FMT_INLINE FMT_CONSTEXPR bool signbit(T value) {
  if (is_constant_evaluated()) {
#ifdef __cpp_if_constexpr
    if constexpr (std::numeric_limits<double>::is_iec559) {
      auto bits = detail::bit_cast<uint64_t>(static_cast<double>(value));
      return (bits >> (num_bits<uint64_t>() - 1)) != 0;
    }
#endif
  }
  return std::signbit(static_cast<double>(value));
}

inline FMT_CONSTEXPR20 void adjust_precision(int& precision, int exp10) {
  // Adjust fixed precision by exponent because it is relative to decimal
  // point.
  if (exp10 > 0 && precision > max_value<int>() - exp10)
    FMT_THROW(format_error("number is too big"));
  precision += exp10;
}

class bigint {
 private:
  // A bigint is a number in the form bigit_[N - 1] ... bigit_[0] * 32^exp_.
  using bigit = uint32_t;  // A big digit.
  using double_bigit = uint64_t;
  enum { bigit_bits = num_bits<bigit>() };
  enum { bigits_capacity = 32 };
  basic_memory_buffer<bigit, bigits_capacity> bigits_;
  int exp_;

  friend struct formatter<bigint>;

  FMT_CONSTEXPR auto get_bigit(int i) const -> bigit {
    return i >= exp_ && i < num_bigits() ? bigits_[i - exp_] : 0;
  }

  FMT_CONSTEXPR void subtract_bigits(int index, bigit other, bigit& borrow) {
    auto result = double_bigit(bigits_[index]) - other - borrow;
    bigits_[index] = static_cast<bigit>(result);
    borrow = static_cast<bigit>(result >> (bigit_bits * 2 - 1));
  }

  FMT_CONSTEXPR void remove_leading_zeros() {
    int num_bigits = static_cast<int>(bigits_.size()) - 1;
    while (num_bigits > 0 && bigits_[num_bigits] == 0) --num_bigits;
    bigits_.resize(to_unsigned(num_bigits + 1));
  }

  // Computes *this -= other assuming aligned bigints and *this >= other.
  FMT_CONSTEXPR void subtract_aligned(const bigint& other) {
    FMT_ASSERT(other.exp_ >= exp_, "unaligned bigints");
    FMT_ASSERT(compare(*this, other) >= 0, "");
    bigit borrow = 0;
    int i = other.exp_ - exp_;
    for (size_t j = 0, n = other.bigits_.size(); j != n; ++i, ++j)
      subtract_bigits(i, other.bigits_[j], borrow);
    if (borrow != 0) subtract_bigits(i, 0, borrow);
    FMT_ASSERT(borrow == 0, "");
    remove_leading_zeros();
  }

  FMT_CONSTEXPR void multiply(uint32_t value) {
    bigit carry = 0;
    const double_bigit wide_value = value;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      double_bigit result = bigits_[i] * wide_value + carry;
      bigits_[i] = static_cast<bigit>(result);
      carry = static_cast<bigit>(result >> bigit_bits);
    }
    if (carry != 0) bigits_.push_back(carry);
  }

  template <typename UInt, FMT_ENABLE_IF(std::is_same<UInt, uint64_t>::value ||
                                         std::is_same<UInt, uint128_t>::value)>
  FMT_CONSTEXPR void multiply(UInt value) {
    using half_uint =
        conditional_t<std::is_same<UInt, uint128_t>::value, uint64_t, uint32_t>;
    const int shift = num_bits<half_uint>() - bigit_bits;
    const UInt lower = static_cast<half_uint>(value);
    const UInt upper = value >> num_bits<half_uint>();
    UInt carry = 0;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      UInt result = lower * bigits_[i] + static_cast<bigit>(carry);
      carry = (upper * bigits_[i] << shift) + (result >> bigit_bits) +
              (carry >> bigit_bits);
      bigits_[i] = static_cast<bigit>(result);
    }
    while (carry != 0) {
      bigits_.push_back(static_cast<bigit>(carry));
      carry >>= bigit_bits;
    }
  }

  template <typename UInt, FMT_ENABLE_IF(std::is_same<UInt, uint64_t>::value ||
                                         std::is_same<UInt, uint128_t>::value)>
  FMT_CONSTEXPR void assign(UInt n) {
    size_t num_bigits = 0;
    do {
      bigits_[num_bigits++] = static_cast<bigit>(n);
      n >>= bigit_bits;
    } while (n != 0);
    bigits_.resize(num_bigits);
    exp_ = 0;
  }

 public:
  FMT_CONSTEXPR bigint() : exp_(0) {}
  explicit bigint(uint64_t n) { assign(n); }

  bigint(const bigint&) = delete;
  void operator=(const bigint&) = delete;

  FMT_CONSTEXPR void assign(const bigint& other) {
    auto size = other.bigits_.size();
    bigits_.resize(size);
    auto data = other.bigits_.data();
    copy<bigit>(data, data + size, bigits_.data());
    exp_ = other.exp_;
  }

  template <typename Int> FMT_CONSTEXPR void operator=(Int n) {
    FMT_ASSERT(n > 0, "");
    assign(uint64_or_128_t<Int>(n));
  }

  FMT_CONSTEXPR auto num_bigits() const -> int {
    return static_cast<int>(bigits_.size()) + exp_;
  }

  FMT_CONSTEXPR auto operator<<=(int shift) -> bigint& {
    FMT_ASSERT(shift >= 0, "");
    exp_ += shift / bigit_bits;
    shift %= bigit_bits;
    if (shift == 0) return *this;
    bigit carry = 0;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      bigit c = bigits_[i] >> (bigit_bits - shift);
      bigits_[i] = (bigits_[i] << shift) + carry;
      carry = c;
    }
    if (carry != 0) bigits_.push_back(carry);
    return *this;
  }

  template <typename Int> FMT_CONSTEXPR auto operator*=(Int value) -> bigint& {
    FMT_ASSERT(value > 0, "");
    multiply(uint32_or_64_or_128_t<Int>(value));
    return *this;
  }

  friend FMT_CONSTEXPR auto compare(const bigint& b1, const bigint& b2) -> int {
    int num_bigits1 = b1.num_bigits(), num_bigits2 = b2.num_bigits();
    if (num_bigits1 != num_bigits2) return num_bigits1 > num_bigits2 ? 1 : -1;
    int i = static_cast<int>(b1.bigits_.size()) - 1;
    int j = static_cast<int>(b2.bigits_.size()) - 1;
    int end = i - j;
    if (end < 0) end = 0;
    for (; i >= end; --i, --j) {
      bigit b1_bigit = b1.bigits_[i], b2_bigit = b2.bigits_[j];
      if (b1_bigit != b2_bigit) return b1_bigit > b2_bigit ? 1 : -1;
    }
    if (i != j) return i > j ? 1 : -1;
    return 0;
  }

  // Returns compare(lhs1 + lhs2, rhs).
  friend FMT_CONSTEXPR auto add_compare(const bigint& lhs1, const bigint& lhs2,
                                        const bigint& rhs) -> int {
    int max_lhs_bigits = max_of(lhs1.num_bigits(), lhs2.num_bigits());
    int num_rhs_bigits = rhs.num_bigits();
    if (max_lhs_bigits + 1 < num_rhs_bigits) return -1;
    if (max_lhs_bigits > num_rhs_bigits) return 1;
    double_bigit borrow = 0;
    int min_exp = min_of(min_of(lhs1.exp_, lhs2.exp_), rhs.exp_);
    for (int i = num_rhs_bigits - 1; i >= min_exp; --i) {
      double_bigit sum = double_bigit(lhs1.get_bigit(i)) + lhs2.get_bigit(i);
      bigit rhs_bigit = rhs.get_bigit(i);
      if (sum > rhs_bigit + borrow) return 1;
      borrow = rhs_bigit + borrow - sum;
      if (borrow > 1) return -1;
      borrow <<= bigit_bits;
    }
    return borrow != 0 ? -1 : 0;
  }

  // Assigns pow(10, exp) to this bigint.
  FMT_CONSTEXPR20 void assign_pow10(int exp) {
    FMT_ASSERT(exp >= 0, "");
    if (exp == 0) return *this = 1;
    int bitmask = 1 << (num_bits<unsigned>() -
                        countl_zero(static_cast<uint32_t>(exp)) - 1);
    // pow(10, exp) = pow(5, exp) * pow(2, exp). First compute pow(5, exp) by
    // repeated squaring and multiplication.
    *this = 5;
    bitmask >>= 1;
    while (bitmask != 0) {
      square();
      if ((exp & bitmask) != 0) *this *= 5;
      bitmask >>= 1;
    }
    *this <<= exp;  // Multiply by pow(2, exp) by shifting.
  }

  FMT_CONSTEXPR20 void square() {
    int num_bigits = static_cast<int>(bigits_.size());
    int num_result_bigits = 2 * num_bigits;
    basic_memory_buffer<bigit, bigits_capacity> n(std::move(bigits_));
    bigits_.resize(to_unsigned(num_result_bigits));
    auto sum = uint128_t();
    for (int bigit_index = 0; bigit_index < num_bigits; ++bigit_index) {
      // Compute bigit at position bigit_index of the result by adding
      // cross-product terms n[i] * n[j] such that i + j == bigit_index.
      for (int i = 0, j = bigit_index; j >= 0; ++i, --j) {
        // Most terms are multiplied twice which can be optimized in the future.
        sum += double_bigit(n[i]) * n[j];
      }
      bigits_[bigit_index] = static_cast<bigit>(sum);
      sum >>= num_bits<bigit>();  // Compute the carry.
    }
    // Do the same for the top half.
    for (int bigit_index = num_bigits; bigit_index < num_result_bigits;
         ++bigit_index) {
      for (int j = num_bigits - 1, i = bigit_index - j; i < num_bigits;)
        sum += double_bigit(n[i++]) * n[j--];
      bigits_[bigit_index] = static_cast<bigit>(sum);
      sum >>= num_bits<bigit>();
    }
    remove_leading_zeros();
    exp_ *= 2;
  }

  // If this bigint has a bigger exponent than other, adds trailing zero to make
  // exponents equal. This simplifies some operations such as subtraction.
  FMT_CONSTEXPR void align(const bigint& other) {
    int exp_difference = exp_ - other.exp_;
    if (exp_difference <= 0) return;
    int num_bigits = static_cast<int>(bigits_.size());
    bigits_.resize(to_unsigned(num_bigits + exp_difference));
    for (int i = num_bigits - 1, j = i + exp_difference; i >= 0; --i, --j)
      bigits_[j] = bigits_[i];
    memset(bigits_.data(), 0, to_unsigned(exp_difference) * sizeof(bigit));
    exp_ -= exp_difference;
  }

  // Divides this bignum by divisor, assigning the remainder to this and
  // returning the quotient.
  FMT_CONSTEXPR auto divmod_assign(const bigint& divisor) -> int {
    FMT_ASSERT(this != &divisor, "");
    if (compare(*this, divisor) < 0) return 0;
    FMT_ASSERT(divisor.bigits_[divisor.bigits_.size() - 1u] != 0, "");
    align(divisor);
    int quotient = 0;
    do {
      subtract_aligned(divisor);
      ++quotient;
    } while (compare(*this, divisor) >= 0);
    return quotient;
  }
};

// format_dragon flags.
enum dragon {
  predecessor_closer = 1,
  fixup = 2,  // Run fixup to correct exp10 which can be off by one.
  fixed = 4,
};

// Formats a floating-point number using a variation of the Fixed-Precision
// Positive Floating-Point Printout ((FPP)^2) algorithm by Steele & White:
// https://fmt.dev/papers/p372-steele.pdf.
FMT_CONSTEXPR20 inline void format_dragon(basic_fp<uint128_t> value,
                                          unsigned flags, int num_digits,
                                          buffer<char>& buf, int& exp10) {
  bigint numerator;    // 2 * R in (FPP)^2.
  bigint denominator;  // 2 * S in (FPP)^2.
  // lower and upper are differences between value and corresponding boundaries.
  bigint lower;             // (M^- in (FPP)^2).
  bigint upper_store;       // upper's value if different from lower.
  bigint* upper = nullptr;  // (M^+ in (FPP)^2).
  // Shift numerator and denominator by an extra bit or two (if lower boundary
  // is closer) to make lower and upper integers. This eliminates multiplication
  // by 2 during later computations.
  bool is_predecessor_closer = (flags & dragon::predecessor_closer) != 0;
  int shift = is_predecessor_closer ? 2 : 1;
  if (value.e >= 0) {
    numerator = value.f;
    numerator <<= value.e + shift;
    lower = 1;
    lower <<= value.e;
    if (is_predecessor_closer) {
      upper_store = 1;
      upper_store <<= value.e + 1;
      upper = &upper_store;
    }
    denominator.assign_pow10(exp10);
    denominator <<= shift;
  } else if (exp10 < 0) {
    numerator.assign_pow10(-exp10);
    lower.assign(numerator);
    if (is_predecessor_closer) {
      upper_store.assign(numerator);
      upper_store <<= 1;
      upper = &upper_store;
    }
    numerator *= value.f;
    numerator <<= shift;
    denominator = 1;
    denominator <<= shift - value.e;
  } else {
    numerator = value.f;
    numerator <<= shift;
    denominator.assign_pow10(exp10);
    denominator <<= shift - value.e;
    lower = 1;
    if (is_predecessor_closer) {
      upper_store = 1ULL << 1;
      upper = &upper_store;
    }
  }
  int even = static_cast<int>((value.f & 1) == 0);
  if (!upper) upper = &lower;
  bool shortest = num_digits < 0;
  if ((flags & dragon::fixup) != 0) {
    if (add_compare(numerator, *upper, denominator) + even <= 0) {
      --exp10;
      numerator *= 10;
      if (num_digits < 0) {
        lower *= 10;
        if (upper != &lower) *upper *= 10;
      }
    }
    if ((flags & dragon::fixed) != 0) adjust_precision(num_digits, exp10 + 1);
  }
  // Invariant: value == (numerator / denominator) * pow(10, exp10).
  if (shortest) {
    // Generate the shortest representation.
    num_digits = 0;
    char* data = buf.data();
    for (;;) {
      int digit = numerator.divmod_assign(denominator);
      bool low = compare(numerator, lower) - even < 0;  // numerator <[=] lower.
      // numerator + upper >[=] pow10:
      bool high = add_compare(numerator, *upper, denominator) + even > 0;
      data[num_digits++] = static_cast<char>('0' + digit);
      if (low || high) {
        if (!low) {
          ++data[num_digits - 1];
        } else if (high) {
          int result = add_compare(numerator, numerator, denominator);
          // Round half to even.
          if (result > 0 || (result == 0 && (digit % 2) != 0))
            ++data[num_digits - 1];
        }
        buf.try_resize(to_unsigned(num_digits));
        exp10 -= num_digits - 1;
        return;
      }
      numerator *= 10;
      lower *= 10;
      if (upper != &lower) *upper *= 10;
    }
  }
  // Generate the given number of digits.
  exp10 -= num_digits - 1;
  if (num_digits <= 0) {
    auto digit = '0';
    if (num_digits == 0) {
      denominator *= 10;
      digit = add_compare(numerator, numerator, denominator) > 0 ? '1' : '0';
    }
    buf.push_back(digit);
    return;
  }
  buf.try_resize(to_unsigned(num_digits));
  for (int i = 0; i < num_digits - 1; ++i) {
    int digit = numerator.divmod_assign(denominator);
    buf[i] = static_cast<char>('0' + digit);
    numerator *= 10;
  }
  int digit = numerator.divmod_assign(denominator);
  auto result = add_compare(numerator, numerator, denominator);
  if (result > 0 || (result == 0 && (digit % 2) != 0)) {
    if (digit == 9) {
      const auto overflow = '0' + 10;
      buf[num_digits - 1] = overflow;
      // Propagate the carry.
      for (int i = num_digits - 1; i > 0 && buf[i] == overflow; --i) {
        buf[i] = '0';
        ++buf[i - 1];
      }
      if (buf[0] == overflow) {
        buf[0] = '1';
        if ((flags & dragon::fixed) != 0)
          buf.push_back('0');
        else
          ++exp10;
      }
      return;
    }
    ++digit;
  }
  buf[num_digits - 1] = static_cast<char>('0' + digit);
}

// Formats a floating-point number using the hexfloat format.
template <typename Float, FMT_ENABLE_IF(!is_double_double<Float>::value)>
FMT_CONSTEXPR20 void format_hexfloat(Float value, format_specs specs,
                                     buffer<char>& buf) {
  // float is passed as double to reduce the number of instantiations and to
  // simplify implementation.
  static_assert(!std::is_same<Float, float>::value, "");

  using info = dragonbox::float_info<Float>;

  // Assume Float is in the format [sign][exponent][significand].
  using carrier_uint = typename info::carrier_uint;

  const auto num_float_significand_bits = detail::num_significand_bits<Float>();

  basic_fp<carrier_uint> f(value);
  f.e += num_float_significand_bits;
  if (!has_implicit_bit<Float>()) --f.e;

  const auto num_fraction_bits =
      num_float_significand_bits + (has_implicit_bit<Float>() ? 1 : 0);
  const auto num_xdigits = (num_fraction_bits + 3) / 4;

  const auto leading_shift = ((num_xdigits - 1) * 4);
  const auto leading_mask = carrier_uint(0xF) << leading_shift;
  const auto leading_xdigit =
      static_cast<uint32_t>((f.f & leading_mask) >> leading_shift);
  if (leading_xdigit > 1) f.e -= (32 - countl_zero(leading_xdigit) - 1);

  int print_xdigits = num_xdigits - 1;
  if (specs.precision >= 0 && print_xdigits > specs.precision) {
    const int shift = ((print_xdigits - specs.precision - 1) * 4);
    const auto mask = carrier_uint(0xF) << shift;
    const auto v = static_cast<uint32_t>((f.f & mask) >> shift);

    if (v >= 8) {
      const auto inc = carrier_uint(1) << (shift + 4);
      f.f += inc;
      f.f &= ~(inc - 1);
    }

    // Check long double overflow
    if (!has_implicit_bit<Float>()) {
      const auto implicit_bit = carrier_uint(1) << num_float_significand_bits;
      if ((f.f & implicit_bit) == implicit_bit) {
        f.f >>= 4;
        f.e += 4;
      }
    }

    print_xdigits = specs.precision;
  }

  char xdigits[num_bits<carrier_uint>() / 4];
  detail::fill_n(xdigits, sizeof(xdigits), '0');
  format_base2e(4, xdigits, f.f, num_xdigits, specs.upper());

  // Remove zero tail
  while (print_xdigits > 0 && xdigits[print_xdigits] == '0') --print_xdigits;

  buf.push_back('0');
  buf.push_back(specs.upper() ? 'X' : 'x');
  buf.push_back(xdigits[0]);
  if (specs.alt() || print_xdigits > 0 || print_xdigits < specs.precision)
    buf.push_back('.');
  buf.append(xdigits + 1, xdigits + 1 + print_xdigits);
  for (; print_xdigits < specs.precision; ++print_xdigits) buf.push_back('0');

  buf.push_back(specs.upper() ? 'P' : 'p');

  uint32_t abs_e;
  if (f.e < 0) {
    buf.push_back('-');
    abs_e = static_cast<uint32_t>(-f.e);
  } else {
    buf.push_back('+');
    abs_e = static_cast<uint32_t>(f.e);
  }
  format_decimal<char>(appender(buf), abs_e, detail::count_digits(abs_e));
}

template <typename Float, FMT_ENABLE_IF(is_double_double<Float>::value)>
FMT_CONSTEXPR20 void format_hexfloat(Float value, format_specs specs,
                                     buffer<char>& buf) {
  format_hexfloat(static_cast<double>(value), specs, buf);
}

constexpr auto fractional_part_rounding_thresholds(int index) -> uint32_t {
  // For checking rounding thresholds.
  // The kth entry is chosen to be the smallest integer such that the
  // upper 32-bits of 10^(k+1) times it is strictly bigger than 5 * 10^k.
  // It is equal to ceil(2^31 + 2^32/10^(k + 1)).
  // These are stored in a string literal because we cannot have static arrays
  // in constexpr functions and non-static ones are poorly optimized.
  return U"\x9999999a\x828f5c29\x80418938\x80068db9\x8000a7c6\x800010c7"
         U"\x800001ae\x8000002b"[index];
}

template <typename Float>
FMT_CONSTEXPR20 auto format_float(Float value, int precision,
                                  const format_specs& specs, bool binary32,
                                  buffer<char>& buf) -> int {
  // float is passed as double to reduce the number of instantiations.
  static_assert(!std::is_same<Float, float>::value, "");
  auto converted_value = convert_float(value);

  const bool fixed = specs.type() == presentation_type::fixed;
  if (value == 0) {
    if (precision <= 0 || !fixed) {
      buf.push_back('0');
      return 0;
    }
    buf.try_resize(to_unsigned(precision));
    fill_n(buf.data(), precision, '0');
    return -precision;
  }

  int exp = 0;
  bool use_dragon = true;
  unsigned dragon_flags = 0;
  if (!is_fast_float<Float>() || is_constant_evaluated()) {
    const auto inv_log2_10 = 0.3010299956639812;  // 1 / log2(10)
    using info = dragonbox::float_info<decltype(converted_value)>;
    const auto f = basic_fp<typename info::carrier_uint>(converted_value);
    // Compute exp, an approximate power of 10, such that
    //   10^(exp - 1) <= value < 10^exp or 10^exp <= value < 10^(exp + 1).
    // This is based on log10(value) == log2(value) / log2(10) and approximation
    // of log2(value) by e + num_fraction_bits idea from double-conversion.
    auto e = (f.e + count_digits<1>(f.f) - 1) * inv_log2_10 - 1e-10;
    exp = static_cast<int>(e);
    if (e > exp) ++exp;  // Compute ceil.
    dragon_flags = dragon::fixup;
  } else {
    // Extract significand bits and exponent bits.
    using info = dragonbox::float_info<double>;
    auto br = bit_cast<uint64_t>(static_cast<double>(value));

    const uint64_t significand_mask =
        (static_cast<uint64_t>(1) << num_significand_bits<double>()) - 1;
    uint64_t significand = (br & significand_mask);
    int exponent = static_cast<int>((br & exponent_mask<double>()) >>
                                    num_significand_bits<double>());

    if (exponent != 0) {  // Check if normal.
      exponent -= exponent_bias<double>() + num_significand_bits<double>();
      significand |=
          (static_cast<uint64_t>(1) << num_significand_bits<double>());
      significand <<= 1;
    } else {
      // Normalize subnormal inputs.
      FMT_ASSERT(significand != 0, "zeros should not appear here");
      int shift = countl_zero(significand);
      FMT_ASSERT(shift >= num_bits<uint64_t>() - num_significand_bits<double>(),
                 "");
      shift -= (num_bits<uint64_t>() - num_significand_bits<double>() - 2);
      exponent = (std::numeric_limits<double>::min_exponent -
                  num_significand_bits<double>()) -
                 shift;
      significand <<= shift;
    }

    // Compute the first several nonzero decimal significand digits.
    // We call the number we get the first segment.
    const int k = info::kappa - dragonbox::floor_log10_pow2(exponent);
    exp = -k;
    const int beta = exponent + dragonbox::floor_log2_pow10(k);
    uint64_t first_segment;
    bool has_more_segments;
    int digits_in_the_first_segment;
    {
      const auto r = dragonbox::umul192_upper128(
          significand << beta, dragonbox::get_cached_power(k));
      first_segment = r.high();
      has_more_segments = r.low() != 0;

      // The first segment can have 18 ~ 19 digits.
      if (first_segment >= 1000000000000000000ULL) {
        digits_in_the_first_segment = 19;
      } else {
        // When it is of 18-digits, we align it to 19-digits by adding a bogus
        // zero at the end.
        digits_in_the_first_segment = 18;
        first_segment *= 10;
      }
    }

    // Compute the actual number of decimal digits to print.
    if (fixed) adjust_precision(precision, exp + digits_in_the_first_segment);

    // Use Dragon4 only when there might be not enough digits in the first
    // segment.
    if (digits_in_the_first_segment > precision) {
      use_dragon = false;

      if (precision <= 0) {
        exp += digits_in_the_first_segment;

        if (precision < 0) {
          // Nothing to do, since all we have are just leading zeros.
          buf.try_resize(0);
        } else {
          // We may need to round-up.
          buf.try_resize(1);
          if ((first_segment | static_cast<uint64_t>(has_more_segments)) >
              5000000000000000000ULL) {
            buf[0] = '1';
          } else {
            buf[0] = '0';
          }
        }
      }  // precision <= 0
      else {
        exp += digits_in_the_first_segment - precision;

        // When precision > 0, we divide the first segment into three
        // subsegments, each with 9, 9, and 0 ~ 1 digits so that each fits
        // in 32-bits which usually allows faster calculation than in
        // 64-bits. Since some compiler (e.g. MSVC) doesn't know how to optimize
        // division-by-constant for large 64-bit divisors, we do it here
        // manually. The magic number 7922816251426433760 below is equal to
        // ceil(2^(64+32) / 10^10).
        const uint32_t first_subsegment = static_cast<uint32_t>(
            dragonbox::umul128_upper64(first_segment, 7922816251426433760ULL) >>
            32);
        const uint64_t second_third_subsegments =
            first_segment - first_subsegment * 10000000000ULL;

        uint64_t prod;
        uint32_t digits;
        bool should_round_up;
        int number_of_digits_to_print = min_of(precision, 9);

        // Print a 9-digits subsegment, either the first or the second.
        auto print_subsegment = [&](uint32_t subsegment, char* buffer) {
          int number_of_digits_printed = 0;

          // If we want to print an odd number of digits from the subsegment,
          if ((number_of_digits_to_print & 1) != 0) {
            // Convert to 64-bit fixed-point fractional form with 1-digit
            // integer part. The magic number 720575941 is a good enough
            // approximation of 2^(32 + 24) / 10^8; see
            // https://jk-jeon.github.io/posts/2022/12/fixed-precision-formatting/#fixed-length-case
            // for details.
            prod = ((subsegment * static_cast<uint64_t>(720575941)) >> 24) + 1;
            digits = static_cast<uint32_t>(prod >> 32);
            *buffer = static_cast<char>('0' + digits);
            number_of_digits_printed++;
          }
          // If we want to print an even number of digits from the
          // first_subsegment,
          else {
            // Convert to 64-bit fixed-point fractional form with 2-digits
            // integer part. The magic number 450359963 is a good enough
            // approximation of 2^(32 + 20) / 10^7; see
            // https://jk-jeon.github.io/posts/2022/12/fixed-precision-formatting/#fixed-length-case
            // for details.
            prod = ((subsegment * static_cast<uint64_t>(450359963)) >> 20) + 1;
            digits = static_cast<uint32_t>(prod >> 32);
            write2digits(buffer, digits);
            number_of_digits_printed += 2;
          }

          // Print all digit pairs.
          while (number_of_digits_printed < number_of_digits_to_print) {
            prod = static_cast<uint32_t>(prod) * static_cast<uint64_t>(100);
            digits = static_cast<uint32_t>(prod >> 32);
            write2digits(buffer + number_of_digits_printed, digits);
            number_of_digits_printed += 2;
          }
        };

        // Print first subsegment.
        print_subsegment(first_subsegment, buf.data());

        // Perform rounding if the first subsegment is the last subsegment to
        // print.
        if (precision <= 9) {
          // Rounding inside the subsegment.
          // We round-up if:
          //  - either the fractional part is strictly larger than 1/2, or
          //  - the fractional part is exactly 1/2 and the last digit is odd.
          // We rely on the following observations:
          //  - If fractional_part >= threshold, then the fractional part is
          //    strictly larger than 1/2.
          //  - If the MSB of fractional_part is set, then the fractional part
          //    must be at least 1/2.
          //  - When the MSB of fractional_part is set, either
          //    second_third_subsegments being nonzero or has_more_segments
          //    being true means there are further digits not printed, so the
          //    fractional part is strictly larger than 1/2.
          if (precision < 9) {
            uint32_t fractional_part = static_cast<uint32_t>(prod);
            should_round_up =
                fractional_part >= fractional_part_rounding_thresholds(
                                       8 - number_of_digits_to_print) ||
                ((fractional_part >> 31) &
                 ((digits & 1) | (second_third_subsegments != 0) |
                  has_more_segments)) != 0;
          }
          // Rounding at the subsegment boundary.
          // In this case, the fractional part is at least 1/2 if and only if
          // second_third_subsegments >= 5000000000ULL, and is strictly larger
          // than 1/2 if we further have either second_third_subsegments >
          // 5000000000ULL or has_more_segments == true.
          else {
            should_round_up = second_third_subsegments > 5000000000ULL ||
                              (second_third_subsegments == 5000000000ULL &&
                               ((digits & 1) != 0 || has_more_segments));
          }
        }
        // Otherwise, print the second subsegment.
        else {
          // Compilers are not aware of how to leverage the maximum value of
          // second_third_subsegments to find out a better magic number which
          // allows us to eliminate an additional shift. 1844674407370955162 =
          // ceil(2^64/10) < ceil(2^64*(10^9/(10^10 - 1))).
          const uint32_t second_subsegment =
              static_cast<uint32_t>(dragonbox::umul128_upper64(
                  second_third_subsegments, 1844674407370955162ULL));
          const uint32_t third_subsegment =
              static_cast<uint32_t>(second_third_subsegments) -
              second_subsegment * 10;

          number_of_digits_to_print = precision - 9;
          print_subsegment(second_subsegment, buf.data() + 9);

          // Rounding inside the subsegment.
          if (precision < 18) {
            // The condition third_subsegment != 0 implies that the segment was
            // of 19 digits, so in this case the third segment should be
            // consisting of a genuine digit from the input.
            uint32_t fractional_part = static_cast<uint32_t>(prod);
            should_round_up =
                fractional_part >= fractional_part_rounding_thresholds(
                                       8 - number_of_digits_to_print) ||
                ((fractional_part >> 31) &
                 ((digits & 1) | (third_subsegment != 0) |
                  has_more_segments)) != 0;
          }
          // Rounding at the subsegment boundary.
          else {
            // In this case, the segment must be of 19 digits, thus
            // the third subsegment should be consisting of a genuine digit from
            // the input.
            should_round_up = third_subsegment > 5 ||
                              (third_subsegment == 5 &&
                               ((digits & 1) != 0 || has_more_segments));
          }
        }

        // Round-up if necessary.
        if (should_round_up) {
          ++buf[precision - 1];
          for (int i = precision - 1; i > 0 && buf[i] > '9'; --i) {
            buf[i] = '0';
            ++buf[i - 1];
          }
          if (buf[0] > '9') {
            buf[0] = '1';
            if (fixed)
              buf[precision++] = '0';
            else
              ++exp;
          }
        }
        buf.try_resize(to_unsigned(precision));
      }
    }  // if (digits_in_the_first_segment > precision)
    else {
      // Adjust the exponent for its use in Dragon4.
      exp += digits_in_the_first_segment - 1;
    }
  }
  if (use_dragon) {
    auto f = basic_fp<uint128_t>();
    bool is_predecessor_closer = binary32 ? f.assign(static_cast<float>(value))
                                          : f.assign(converted_value);
    if (is_predecessor_closer) dragon_flags |= dragon::predecessor_closer;
    if (fixed) dragon_flags |= dragon::fixed;
    // Limit precision to the maximum possible number of significant digits in
    // an IEEE754 double because we don't need to generate zeros.
    const int max_double_digits = 767;
    if (precision > max_double_digits) precision = max_double_digits;
    format_dragon(f, dragon_flags, precision, buf, exp);
  }
  if (!fixed && !specs.alt()) {
    // Remove trailing zeros.
    auto num_digits = buf.size();
    while (num_digits > 0 && buf[num_digits - 1] == '0') {
      --num_digits;
      ++exp;
    }
    buf.try_resize(num_digits);
  }
  return exp;
}

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR20 auto write_float(OutputIt out, T value, format_specs specs,
                                 locale_ref loc) -> OutputIt {
  // Use signbit because value < 0 is false for NaN.
  sign s = detail::signbit(value) ? sign::minus : specs.sign();

  if (!detail::isfinite(value))
    return write_nonfinite<Char>(out, detail::isnan(value), specs, s);

  if (specs.align() == align::numeric && s != sign::none) {
    *out++ = detail::getsign<Char>(s);
    s = sign::none;
    if (specs.width != 0) --specs.width;
  }

  int precision = specs.precision;
  if (precision < 0) {
    if (specs.type() != presentation_type::none) {
      precision = 6;
    } else if (is_fast_float<T>::value && !is_constant_evaluated()) {
      // Use Dragonbox for the shortest format.
      using floaty = conditional_t<sizeof(T) >= sizeof(double), double, float>;
      auto dec = dragonbox::to_decimal(static_cast<floaty>(value));
      return write_float<Char>(out, dec, specs, s, loc);
    }
  }

  memory_buffer buffer;
  if (specs.type() == presentation_type::hexfloat) {
    if (s != sign::none) buffer.push_back(detail::getsign<char>(s));
    format_hexfloat(convert_float(value), specs, buffer);
    return write_bytes<Char, align::right>(out, {buffer.data(), buffer.size()},
                                           specs);
  }

  if (specs.type() == presentation_type::exp) {
    if (precision == max_value<int>())
      report_error("number is too big");
    else
      ++precision;
    if (specs.precision != 0) specs.set_alt();
  } else if (specs.type() == presentation_type::fixed) {
    if (specs.precision != 0) specs.set_alt();
  } else if (precision == 0) {
    precision = 1;
  }
  int exp = format_float(convert_float(value), precision, specs,
                         std::is_same<T, float>(), buffer);

  specs.precision = precision;
  auto f = big_decimal_fp{buffer.data(), static_cast<int>(buffer.size()), exp};
  return write_float<Char>(out, f, specs, s, loc);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_floating_point<T>::value)>
FMT_CONSTEXPR20 auto write(OutputIt out, T value, format_specs specs,
                           locale_ref loc = {}) -> OutputIt {
  return specs.localized() && write_loc(out, value, specs, loc)
             ? out
             : write_float<Char>(out, value, specs, loc);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_fast_float<T>::value)>
FMT_CONSTEXPR20 auto write(OutputIt out, T value) -> OutputIt {
  if (is_constant_evaluated()) return write<Char>(out, value, format_specs());

  auto s = detail::signbit(value) ? sign::minus : sign::none;

  constexpr auto specs = format_specs();
  using floaty = conditional_t<sizeof(T) >= sizeof(double), double, float>;
  using floaty_uint = typename dragonbox::float_info<floaty>::carrier_uint;
  floaty_uint mask = exponent_mask<floaty>();
  if ((bit_cast<floaty_uint>(value) & mask) == mask)
    return write_nonfinite<Char>(out, std::isnan(value), specs, s);

  auto dec = dragonbox::to_decimal(static_cast<floaty>(value));
  return write_float<Char>(out, dec, specs, s, {});
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_floating_point<T>::value &&
                        !is_fast_float<T>::value)>
inline auto write(OutputIt out, T value) -> OutputIt {
  return write<Char>(out, value, format_specs());
}

template <typename Char, typename OutputIt>
auto write(OutputIt out, monostate, format_specs = {}, locale_ref = {})
    -> OutputIt {
  FMT_ASSERT(false, "");
  return out;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> value)
    -> OutputIt {
  return copy_noinline<Char>(value.begin(), value.end(), out);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(has_to_string_view<T>::value)>
constexpr auto write(OutputIt out, const T& value) -> OutputIt {
  return write<Char>(out, to_string_view(value));
}

// FMT_ENABLE_IF() condition separated to workaround an MSVC bug.
template <
    typename Char, typename OutputIt, typename T,
    bool check = std::is_enum<T>::value && !std::is_same<T, Char>::value &&
                 mapped_type_constant<T, Char>::value != type::custom_type,
    FMT_ENABLE_IF(check)>
FMT_CONSTEXPR auto write(OutputIt out, T value) -> OutputIt {
  return write<Char>(out, static_cast<underlying_t<T>>(value));
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(std::is_same<T, bool>::value)>
FMT_CONSTEXPR auto write(OutputIt out, T value, const format_specs& specs = {},
                         locale_ref = {}) -> OutputIt {
  return specs.type() != presentation_type::none &&
                 specs.type() != presentation_type::string
             ? write<Char>(out, value ? 1 : 0, specs, {})
             : write_bytes<Char>(out, value ? "true" : "false", specs);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, Char value) -> OutputIt {
  auto it = reserve(out, 1);
  *it++ = value;
  return base_iterator(out, it);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR20 auto write(OutputIt out, const Char* value) -> OutputIt {
  if (value) return write(out, basic_string_view<Char>(value));
  report_error("string pointer is null");
  return out;
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(std::is_same<T, void>::value)>
auto write(OutputIt out, const T* value, const format_specs& specs = {},
           locale_ref = {}) -> OutputIt {
  return write_ptr<Char>(out, bit_cast<uintptr_t>(value), &specs);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(mapped_type_constant<T, Char>::value ==
                            type::custom_type &&
                        !std::is_fundamental<T>::value)>
FMT_CONSTEXPR auto write(OutputIt out, const T& value) -> OutputIt {
  auto f = formatter<T, Char>();
  auto parse_ctx = parse_context<Char>({});
  f.parse(parse_ctx);
  auto ctx = basic_format_context<OutputIt, Char>(out, {}, {});
  return f.format(value, ctx);
}

template <typename T>
using is_builtin =
    bool_constant<std::is_same<T, int>::value || FMT_BUILTIN_TYPES>;

// An argument visitor that formats the argument and writes it via the output
// iterator. It's a class and not a generic lambda for compatibility with C++11.
template <typename Char> struct default_arg_formatter {
  using context = buffered_context<Char>;

  basic_appender<Char> out;

  void operator()(monostate) { report_error("argument not found"); }

  template <typename T, FMT_ENABLE_IF(is_builtin<T>::value)>
  void operator()(T value) {
    write<Char>(out, value);
  }

  template <typename T, FMT_ENABLE_IF(!is_builtin<T>::value)>
  void operator()(T) {
    FMT_ASSERT(false, "");
  }

  void operator()(typename basic_format_arg<context>::handle h) {
    // Use a null locale since the default format must be unlocalized.
    auto parse_ctx = parse_context<Char>({});
    auto format_ctx = context(out, {}, {});
    h.format(parse_ctx, format_ctx);
  }
};

template <typename Char> struct arg_formatter {
  basic_appender<Char> out;
  const format_specs& specs;
  FMT_NO_UNIQUE_ADDRESS locale_ref locale;

  template <typename T, FMT_ENABLE_IF(is_builtin<T>::value)>
  FMT_CONSTEXPR FMT_INLINE void operator()(T value) {
    detail::write<Char>(out, value, specs, locale);
  }

  template <typename T, FMT_ENABLE_IF(!is_builtin<T>::value)>
  void operator()(T) {
    FMT_ASSERT(false, "");
  }

  void operator()(typename basic_format_arg<buffered_context<Char>>::handle) {
    // User-defined types are handled separately because they require access
    // to the parse context.
  }
};

struct dynamic_spec_getter {
  template <typename T, FMT_ENABLE_IF(is_integer<T>::value)>
  FMT_CONSTEXPR auto operator()(T value) -> unsigned long long {
    return is_negative(value) ? ~0ull : static_cast<unsigned long long>(value);
  }

  template <typename T, FMT_ENABLE_IF(!is_integer<T>::value)>
  FMT_CONSTEXPR auto operator()(T) -> unsigned long long {
    report_error("width/precision is not integer");
    return 0;
  }
};

template <typename Context, typename ID>
FMT_CONSTEXPR auto get_arg(Context& ctx, ID id) -> basic_format_arg<Context> {
  auto arg = ctx.arg(id);
  if (!arg) report_error("argument not found");
  return arg;
}

template <typename Context>
FMT_CONSTEXPR int get_dynamic_spec(
    arg_id_kind kind, const arg_ref<typename Context::char_type>& ref,
    Context& ctx) {
  FMT_ASSERT(kind != arg_id_kind::none, "");
  auto arg =
      kind == arg_id_kind::index ? ctx.arg(ref.index) : ctx.arg(ref.name);
  if (!arg) report_error("argument not found");
  unsigned long long value = arg.visit(dynamic_spec_getter());
  if (value > to_unsigned(max_value<int>()))
    report_error("width/precision is out of range");
  return static_cast<int>(value);
}

template <typename Context>
FMT_CONSTEXPR void handle_dynamic_spec(
    arg_id_kind kind, int& value,
    const arg_ref<typename Context::char_type>& ref, Context& ctx) {
  if (kind != arg_id_kind::none) value = get_dynamic_spec(kind, ref, ctx);
}

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct static_named_arg : view {
  static constexpr auto name = Str.data;

  const T& value;
  static_named_arg(const T& v) : value(v) {}
};

template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct is_named_arg<static_named_arg<T, Char, N, Str>> : std::true_type {};

template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct is_static_named_arg<static_named_arg<T, Char, N, Str>> : std::true_type {
};

template <typename Char, size_t N, fmt::detail::fixed_string<Char, N> Str>
struct udl_arg {
  template <typename T> auto operator=(T&& value) const {
    return static_named_arg<T, Char, N, Str>(std::forward<T>(value));
  }
};
#else
template <typename Char> struct udl_arg {
  const Char* str;

  template <typename T> auto operator=(T&& value) const -> named_arg<Char, T> {
    return {str, std::forward<T>(value)};
  }
};
#endif  // FMT_USE_NONTYPE_TEMPLATE_ARGS

template <typename Char> struct format_handler {
  parse_context<Char> parse_ctx;
  buffered_context<Char> ctx;

  void on_text(const Char* begin, const Char* end) {
    copy_noinline<Char>(begin, end, ctx.out());
  }

  FMT_CONSTEXPR auto on_arg_id() -> int { return parse_ctx.next_arg_id(); }
  FMT_CONSTEXPR auto on_arg_id(int id) -> int {
    parse_ctx.check_arg_id(id);
    return id;
  }
  FMT_CONSTEXPR auto on_arg_id(basic_string_view<Char> id) -> int {
    parse_ctx.check_arg_id(id);
    int arg_id = ctx.arg_id(id);
    if (arg_id < 0) report_error("argument not found");
    return arg_id;
  }

  FMT_INLINE void on_replacement_field(int id, const Char*) {
    ctx.arg(id).visit(default_arg_formatter<Char>{ctx.out()});
  }

  auto on_format_specs(int id, const Char* begin, const Char* end)
      -> const Char* {
    auto arg = get_arg(ctx, id);
    // Not using a visitor for custom types gives better codegen.
    if (arg.format_custom(begin, parse_ctx, ctx)) return parse_ctx.begin();

    auto specs = dynamic_format_specs<Char>();
    begin = parse_format_specs(begin, end, specs, parse_ctx, arg.type());
    if (specs.dynamic()) {
      handle_dynamic_spec(specs.dynamic_width(), specs.width, specs.width_ref,
                          ctx);
      handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                          specs.precision_ref, ctx);
    }

    arg.visit(arg_formatter<Char>{ctx.out(), specs, ctx.locale()});
    return begin;
  }

  FMT_NORETURN void on_error(const char* message) { report_error(message); }
};

using format_func = void (*)(detail::buffer<char>&, int, const char*);
FMT_API void do_report_error(format_func func, int error_code,
                             const char* message) noexcept;

FMT_API void format_error_code(buffer<char>& out, int error_code,
                               string_view message) noexcept;

template <typename T, typename Char, type TYPE>
template <typename FormatContext>
FMT_CONSTEXPR auto native_formatter<T, Char, TYPE>::format(
    const T& val, FormatContext& ctx) const -> decltype(ctx.out()) {
  if (!specs_.dynamic())
    return write<Char>(ctx.out(), val, specs_, ctx.locale());
  auto specs = format_specs(specs_);
  handle_dynamic_spec(specs.dynamic_width(), specs.width, specs_.width_ref,
                      ctx);
  handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                      specs_.precision_ref, ctx);
  return write<Char>(ctx.out(), val, specs, ctx.locale());
}

// DEPRECATED! https://github.com/fmtlib/fmt/issues/4292.
template <typename T, typename Enable = void>
struct is_locale : std::false_type {};
template <typename T>
struct is_locale<T, void_t<decltype(T::classic())>> : std::true_type {};

// DEPRECATED!
template <typename Char = char> struct vformat_args {
  using type = basic_format_args<buffered_context<Char>>;
};
template <> struct vformat_args<char> {
  using type = format_args;
};

template <typename Char>
void vformat_to(buffer<Char>& buf, basic_string_view<Char> fmt,
                typename vformat_args<Char>::type args, locale_ref loc = {}) {
  auto out = basic_appender<Char>(buf);
  parse_format_string(
      fmt, format_handler<Char>{parse_context<Char>(fmt), {out, args, loc}});
}
}  // namespace detail

FMT_BEGIN_EXPORT

// A generic formatting context with custom output iterator and character
// (code unit) support. Char is the format string code unit type which can be
// different from OutputIt::value_type.
template <typename OutputIt, typename Char> class generic_context {
 private:
  OutputIt out_;
  basic_format_args<generic_context> args_;
  detail::locale_ref loc_;

 public:
  using char_type = Char;
  using iterator = OutputIt;
  using parse_context_type FMT_DEPRECATED = parse_context<Char>;
  template <typename T>
  using formatter_type FMT_DEPRECATED = formatter<T, Char>;
  enum { builtin_types = FMT_BUILTIN_TYPES };

  constexpr generic_context(OutputIt out,
                            basic_format_args<generic_context> args,
                            detail::locale_ref loc = {})
      : out_(out), args_(args), loc_(loc) {}
  generic_context(generic_context&&) = default;
  generic_context(const generic_context&) = delete;
  void operator=(const generic_context&) = delete;

  constexpr auto arg(int id) const -> basic_format_arg<generic_context> {
    return args_.get(id);
  }
  auto arg(basic_string_view<Char> name) const
      -> basic_format_arg<generic_context> {
    return args_.get(name);
  }
  constexpr auto arg_id(basic_string_view<Char> name) const -> int {
    return args_.get_id(name);
  }

  constexpr auto out() const -> iterator { return out_; }

  void advance_to(iterator it) {
    if (!detail::is_back_insert_iterator<iterator>()) out_ = it;
  }

  constexpr auto locale() const -> detail::locale_ref { return loc_; }
};

class loc_value {
 private:
  basic_format_arg<context> value_;

 public:
  template <typename T, FMT_ENABLE_IF(!detail::is_float128<T>::value)>
  loc_value(T value) : value_(value) {}

  template <typename T, FMT_ENABLE_IF(detail::is_float128<T>::value)>
  loc_value(T) {}

  template <typename Visitor> auto visit(Visitor&& vis) -> decltype(vis(0)) {
    return value_.visit(vis);
  }
};

// A locale facet that formats values in UTF-8.
// It is parameterized on the locale to avoid the heavy <locale> include.
template <typename Locale> class format_facet : public Locale::facet {
 private:
  std::string separator_;
  std::string grouping_;
  std::string decimal_point_;

 protected:
  virtual auto do_put(appender out, loc_value val,
                      const format_specs& specs) const -> bool;

 public:
  static FMT_API typename Locale::id id;

  explicit format_facet(Locale& loc);
  explicit format_facet(string_view sep = "", std::string grouping = "\3",
                        std::string decimal_point = ".")
      : separator_(sep.data(), sep.size()),
        grouping_(grouping),
        decimal_point_(decimal_point) {}

  auto put(appender out, loc_value val, const format_specs& specs) const
      -> bool {
    return do_put(out, val, specs);
  }
};

#define FMT_FORMAT_AS(Type, Base)                                   \
  template <typename Char>                                          \
  struct formatter<Type, Char> : formatter<Base, Char> {            \
    template <typename FormatContext>                               \
    FMT_CONSTEXPR auto format(Type value, FormatContext& ctx) const \
        -> decltype(ctx.out()) {                                    \
      return formatter<Base, Char>::format(value, ctx);             \
    }                                                               \
  }

FMT_FORMAT_AS(signed char, int);
FMT_FORMAT_AS(unsigned char, unsigned);
FMT_FORMAT_AS(short, int);
FMT_FORMAT_AS(unsigned short, unsigned);
FMT_FORMAT_AS(long, detail::long_type);
FMT_FORMAT_AS(unsigned long, detail::ulong_type);
FMT_FORMAT_AS(Char*, const Char*);
FMT_FORMAT_AS(detail::std_string_view<Char>, basic_string_view<Char>);
FMT_FORMAT_AS(std::nullptr_t, const void*);
FMT_FORMAT_AS(void*, const void*);

template <typename Char, size_t N>
struct formatter<Char[N], Char> : formatter<basic_string_view<Char>, Char> {};

template <typename Char, typename Traits, typename Allocator>
class formatter<std::basic_string<Char, Traits, Allocator>, Char>
    : public formatter<basic_string_view<Char>, Char> {};

template <int N, typename Char>
struct formatter<detail::bitint<N>, Char> : formatter<long long, Char> {};
template <int N, typename Char>
struct formatter<detail::ubitint<N>, Char>
    : formatter<unsigned long long, Char> {};

template <typename Char>
struct formatter<detail::float128, Char>
    : detail::native_formatter<detail::float128, Char,
                               detail::type::float_type> {};

template <typename T, typename Char>
struct formatter<T, Char, void_t<detail::format_as_result<T>>>
    : formatter<detail::format_as_result<T>, Char> {
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const T& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto&& val = format_as(value);  // Make an lvalue reference for format.
    return formatter<detail::format_as_result<T>, Char>::format(val, ctx);
  }
};

/**
 * Converts `p` to `const void*` for pointer formatting.
 *
 * **Example**:
 *
 *     auto s = fmt::format("{}", fmt::ptr(p));
 */
template <typename T> auto ptr(T p) -> const void* {
  static_assert(std::is_pointer<T>::value, "");
  return detail::bit_cast<const void*>(p);
}

/**
 * Converts `e` to the underlying type.
 *
 * **Example**:
 *
 *     enum class color { red, green, blue };
 *     auto s = fmt::format("{}", fmt::underlying(color::red));  // s == "0"
 */
template <typename Enum>
constexpr auto underlying(Enum e) noexcept -> underlying_t<Enum> {
  return static_cast<underlying_t<Enum>>(e);
}

namespace enums {
template <typename Enum, FMT_ENABLE_IF(std::is_enum<Enum>::value)>
constexpr auto format_as(Enum e) noexcept -> underlying_t<Enum> {
  return static_cast<underlying_t<Enum>>(e);
}
}  // namespace enums

#ifdef __cpp_lib_byte
template <> struct formatter<std::byte> : formatter<unsigned> {
  static auto format_as(std::byte b) -> unsigned char {
    return static_cast<unsigned char>(b);
  }
  template <typename Context>
  auto format(std::byte b, Context& ctx) const -> decltype(ctx.out()) {
    return formatter<unsigned>::format(format_as(b), ctx);
  }
};
#endif

struct bytes {
  string_view data;

  inline explicit bytes(string_view s) : data(s) {}
};

template <> struct formatter<bytes> {
 private:
  detail::dynamic_format_specs<> specs_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type::string_type);
  }

  template <typename FormatContext>
  auto format(bytes b, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                specs.width_ref, ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                specs.precision_ref, ctx);
    return detail::write_bytes<char>(ctx.out(), b.data, specs);
  }
};

// group_digits_view is not derived from view because it copies the argument.
template <typename T> struct group_digits_view {
  T value;
};

/**
 * Returns a view that formats an integer value using ',' as a
 * locale-independent thousands separator.
 *
 * **Example**:
 *
 *     fmt::print("{}", fmt::group_digits(12345));
 *     // Output: "12,345"
 */
template <typename T> auto group_digits(T value) -> group_digits_view<T> {
  return {value};
}

template <typename T> struct formatter<group_digits_view<T>> : formatter<T> {
 private:
  detail::dynamic_format_specs<> specs_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type::int_type);
  }

  template <typename FormatContext>
  auto format(group_digits_view<T> view, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                specs.width_ref, ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                specs.precision_ref, ctx);
    auto arg = detail::make_write_int_arg(view.value, specs.sign());
    return detail::write_int(
        ctx.out(), static_cast<detail::uint64_or_128_t<T>>(arg.abs_value),
        arg.prefix, specs, detail::digit_grouping<char>("\3", ","));
  }
};

template <typename T, typename Char> struct nested_view {
  const formatter<T, Char>* fmt;
  const T* value;
};

template <typename T, typename Char>
struct formatter<nested_view<T, Char>, Char> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }
  template <typename FormatContext>
  auto format(nested_view<T, Char> view, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return view.fmt->format(*view.value, ctx);
  }
};

template <typename T, typename Char = char> struct nested_formatter {
 private:
  basic_specs specs_;
  int width_;
  formatter<T, Char> formatter_;

 public:
  constexpr nested_formatter() : width_(0) {}

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;
    auto specs = format_specs();
    it = detail::parse_align(it, end, specs);
    specs_ = specs;
    Char c = *it;
    auto width_ref = detail::arg_ref<Char>();
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs, width_ref, ctx);
      width_ = specs.width;
    }
    ctx.advance_to(it);
    return formatter_.parse(ctx);
  }

  template <typename FormatContext, typename F>
  auto write_padded(FormatContext& ctx, F write) const -> decltype(ctx.out()) {
    if (width_ == 0) return write(ctx.out());
    auto buf = basic_memory_buffer<Char>();
    write(basic_appender<Char>(buf));
    auto specs = format_specs();
    specs.width = width_;
    specs.copy_fill_from(specs_);
    specs.set_align(specs_.align());
    return detail::write<Char>(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

  auto nested(const T& value) const -> nested_view<T, Char> {
    return nested_view<T, Char>{&formatter_, &value};
  }
};

inline namespace literals {
#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <detail::fixed_string S> constexpr auto operator""_a() {
  using char_t = remove_cvref_t<decltype(*S.data)>;
  return detail::udl_arg<char_t, sizeof(S.data) / sizeof(char_t), S>();
}
#else
/**
 * User-defined literal equivalent of `fmt::arg`.
 *
 * **Example**:
 *
 *     using namespace fmt::literals;
 *     fmt::print("The answer is {answer}.", "answer"_a=42);
 */
constexpr auto operator""_a(const char* s, size_t) -> detail::udl_arg<char> {
  return {s};
}
#endif  // FMT_USE_NONTYPE_TEMPLATE_ARGS
}  // namespace literals

/// A fast integer formatter.
class format_int {
 private:
  // Buffer should be large enough to hold all digits (digits10 + 1),
  // a sign and a null character.
  enum { buffer_size = std::numeric_limits<unsigned long long>::digits10 + 3 };
  mutable char buffer_[buffer_size];
  char* str_;

  template <typename UInt>
  FMT_CONSTEXPR20 auto format_unsigned(UInt value) -> char* {
    auto n = static_cast<detail::uint32_or_64_or_128_t<UInt>>(value);
    return detail::do_format_decimal(buffer_, n, buffer_size - 1);
  }

  template <typename Int>
  FMT_CONSTEXPR20 auto format_signed(Int value) -> char* {
    auto abs_value = static_cast<detail::uint32_or_64_or_128_t<Int>>(value);
    bool negative = value < 0;
    if (negative) abs_value = 0 - abs_value;
    auto begin = format_unsigned(abs_value);
    if (negative) *--begin = '-';
    return begin;
  }

 public:
  FMT_CONSTEXPR20 explicit format_int(int value) : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(long value)
      : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(long long value)
      : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned value)
      : str_(format_unsigned(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned long value)
      : str_(format_unsigned(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned long long value)
      : str_(format_unsigned(value)) {}

  /// Returns the number of characters written to the output buffer.
  FMT_CONSTEXPR20 auto size() const -> size_t {
    return detail::to_unsigned(buffer_ - str_ + buffer_size - 1);
  }

  /// Returns a pointer to the output buffer content. No terminating null
  /// character is appended.
  FMT_CONSTEXPR20 auto data() const -> const char* { return str_; }

  /// Returns a pointer to the output buffer content with terminating null
  /// character appended.
  FMT_CONSTEXPR20 auto c_str() const -> const char* {
    buffer_[buffer_size - 1] = '\0';
    return str_;
  }

  /// Returns the content of the output buffer as an `std::string`.
  inline auto str() const -> std::string { return {str_, size()}; }
};

#define FMT_STRING_IMPL(s, base)                                              \
  [] {                                                                        \
    /* Use the hidden visibility as a workaround for a GCC bug (#1973). */    \
    /* Use a macro-like name to avoid shadowing warnings. */                  \
    struct FMT_VISIBILITY("hidden") FMT_COMPILE_STRING : base {               \
      using char_type = fmt::remove_cvref_t<decltype(s[0])>;                  \
      constexpr explicit operator fmt::basic_string_view<char_type>() const { \
        return fmt::detail::compile_string_to_view<char_type>(s);             \
      }                                                                       \
    };                                                                        \
    using FMT_STRING_VIEW =                                                   \
        fmt::basic_string_view<typename FMT_COMPILE_STRING::char_type>;       \
    fmt::detail::ignore_unused(FMT_STRING_VIEW(FMT_COMPILE_STRING()));        \
    return FMT_COMPILE_STRING();                                              \
  }()

/**
 * Constructs a legacy compile-time format string from a string literal `s`.
 *
 * **Example**:
 *
 *     // A compile-time error because 'd' is an invalid specifier for strings.
 *     std::string s = fmt::format(FMT_STRING("{:d}"), "foo");
 */
#define FMT_STRING(s) FMT_STRING_IMPL(s, fmt::detail::compile_string)

FMT_API auto vsystem_error(int error_code, string_view fmt, format_args args)
    -> std::system_error;

/**
 * Constructs `std::system_error` with a message formatted with
 * `fmt::format(fmt, args...)`.
 * `error_code` is a system error code as given by `errno`.
 *
 * **Example**:
 *
 *     // This throws std::system_error with the description
 *     //   cannot open file 'madeup': No such file or directory
 *     // or similar (system message may vary).
 *     const char* filename = "madeup";
 *     FILE* file = fopen(filename, "r");
 *     if (!file)
 *       throw fmt::system_error(errno, "cannot open file '{}'", filename);
 */
template <typename... T>
auto system_error(int error_code, format_string<T...> fmt, T&&... args)
    -> std::system_error {
  return vsystem_error(error_code, fmt.str, vargs<T...>{{args...}});
}

/**
 * Formats an error message for an error returned by an operating system or a
 * language runtime, for example a file opening error, and writes it to `out`.
 * The format is the same as the one used by `std::system_error(ec, message)`
 * where `ec` is `std::error_code(error_code, std::generic_category())`.
 * It is implementation-defined but normally looks like:
 *
 *     <message>: <system-message>
 *
 * where `<message>` is the passed message and `<system-message>` is the system
 * message corresponding to the error code.
 * `error_code` is a system error code as given by `errno`.
 */
FMT_API void format_system_error(detail::buffer<char>& out, int error_code,
                                 const char* message) noexcept;

// Reports a system error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_system_error(int error_code, const char* message) noexcept;

template <typename Locale, FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
inline auto vformat(const Locale& loc, string_view fmt, format_args args)
    -> std::string {
  auto buf = memory_buffer();
  detail::vformat_to(buf, fmt, args, detail::locale_ref(loc));
  return {buf.data(), buf.size()};
}

template <typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
FMT_INLINE auto format(const Locale& loc, format_string<T...> fmt, T&&... args)
    -> std::string {
  return vformat(loc, fmt.str, vargs<T...>{{args...}});
}

template <typename OutputIt, typename Locale,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to(OutputIt out, const Locale& loc, string_view fmt,
                format_args args) -> OutputIt {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, fmt, args, detail::locale_ref(loc));
  return detail::get_iterator(buf, out);
}

template <typename OutputIt, typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value&&
                            detail::is_locale<Locale>::value)>
FMT_INLINE auto format_to(OutputIt out, const Locale& loc,
                          format_string<T...> fmt, T&&... args) -> OutputIt {
  return fmt::vformat_to(out, loc, fmt.str, vargs<T...>{{args...}});
}

template <typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
FMT_NODISCARD FMT_INLINE auto formatted_size(const Locale& loc,
                                             format_string<T...> fmt,
                                             T&&... args) -> size_t {
  auto buf = detail::counting_buffer<>();
  detail::vformat_to(buf, fmt.str, vargs<T...>{{args...}},
                     detail::locale_ref(loc));
  return buf.count();
}

FMT_API auto vformat(string_view fmt, format_args args) -> std::string;

/**
 * Formats `args` according to specifications in `fmt` and returns the result
 * as a string.
 *
 * **Example**:
 *
 *     #include <fmt/format.h>
 *     std::string message = fmt::format("The answer is {}.", 42);
 */
template <typename... T>
FMT_NODISCARD FMT_INLINE auto format(format_string<T...> fmt, T&&... args)
    -> std::string {
  return vformat(fmt.str, vargs<T...>{{args...}});
}

/**
 * Converts `value` to `std::string` using the default format for type `T`.
 *
 * **Example**:
 *
 *     std::string answer = fmt::to_string(42);
 */
template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
FMT_NODISCARD auto to_string(T value) -> std::string {
  // The buffer should be large enough to store the number including the sign
  // or "false" for bool.
  char buffer[max_of(detail::digits10<T>() + 2, 5)];
  return {buffer, detail::write<char>(buffer, value)};
}

template <typename T, FMT_ENABLE_IF(detail::use_format_as<T>::value)>
FMT_NODISCARD auto to_string(const T& value) -> std::string {
  return to_string(format_as(value));
}

template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value &&
                                    !detail::use_format_as<T>::value)>
FMT_NODISCARD auto to_string(const T& value) -> std::string {
  auto buffer = memory_buffer();
  detail::write<char>(appender(buffer), value);
  return {buffer.data(), buffer.size()};
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#ifdef FMT_HEADER_ONLY
#  define FMT_FUNC inline
#  include "format-inl.h"
#endif

// Restore _LIBCPP_REMOVE_TRANSITIVE_INCLUDES.
#ifdef FMT_REMOVE_TRANSITIVE_INCLUDES
#  undef _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#endif

#endif  // FMT_FORMAT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/os.h <==
// Formatting library for C++ - optional OS-specific functionality
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_OS_H_
#define FMT_OS_H_

#include "format.h"

#ifndef FMT_MODULE
#  include <cerrno>
#  include <cstddef>
#  include <cstdio>
#  include <system_error>  // std::system_error

#  if FMT_HAS_INCLUDE(<xlocale.h>)
#    include <xlocale.h>  // LC_NUMERIC_MASK on macOS
#  endif
#endif  // FMT_MODULE

#ifndef FMT_USE_FCNTL
// UWP doesn't provide _pipe.
#  if FMT_HAS_INCLUDE("winapifamily.h")
#    include <winapifamily.h>
#  endif
#  if (FMT_HAS_INCLUDE(<fcntl.h>) || defined(__APPLE__) || \
       defined(__linux__)) &&                              \
      (!defined(WINAPI_FAMILY) ||                          \
       (WINAPI_FAMILY == WINAPI_FAMILY_DESKTOP_APP))
#    include <fcntl.h>  // for O_RDONLY
#    define FMT_USE_FCNTL 1
#  else
#    define FMT_USE_FCNTL 0
#  endif
#endif

#ifndef FMT_POSIX
#  if defined(_WIN32) && !defined(__MINGW32__)
// Fix warnings about deprecated symbols.
#    define FMT_POSIX(call) _##call
#  else
#    define FMT_POSIX(call) call
#  endif
#endif

// Calls to system functions are wrapped in FMT_SYSTEM for testability.
#ifdef FMT_SYSTEM
#  define FMT_HAS_SYSTEM
#  define FMT_POSIX_CALL(call) FMT_SYSTEM(call)
#else
#  define FMT_SYSTEM(call) ::call
#  ifdef _WIN32
// Fix warnings about deprecated symbols.
#    define FMT_POSIX_CALL(call) ::_##call
#  else
#    define FMT_POSIX_CALL(call) ::call
#  endif
#endif

// Retries the expression while it evaluates to error_result and errno
// equals to EINTR.
#ifndef _WIN32
#  define FMT_RETRY_VAL(result, expression, error_result) \
    do {                                                  \
      (result) = (expression);                            \
    } while ((result) == (error_result) && errno == EINTR)
#else
#  define FMT_RETRY_VAL(result, expression, error_result) result = (expression)
#endif

#define FMT_RETRY(result, expression) FMT_RETRY_VAL(result, expression, -1)

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

/**
 * A reference to a null-terminated string. It can be constructed from a C
 * string or `std::string`.
 *
 * You can use one of the following type aliases for common character types:
 *
 * +---------------+-----------------------------+
 * | Type          | Definition                  |
 * +===============+=============================+
 * | cstring_view  | basic_cstring_view<char>    |
 * +---------------+-----------------------------+
 * | wcstring_view | basic_cstring_view<wchar_t> |
 * +---------------+-----------------------------+
 *
 * This class is most useful as a parameter type for functions that wrap C APIs.
 */
template <typename Char> class basic_cstring_view {
 private:
  const Char* data_;

 public:
  /// Constructs a string reference object from a C string.
  basic_cstring_view(const Char* s) : data_(s) {}

  /// Constructs a string reference from an `std::string` object.
  basic_cstring_view(const std::basic_string<Char>& s) : data_(s.c_str()) {}

  /// Returns the pointer to a C string.
  auto c_str() const -> const Char* { return data_; }
};

using cstring_view = basic_cstring_view<char>;
using wcstring_view = basic_cstring_view<wchar_t>;

#ifdef _WIN32
FMT_API const std::error_category& system_category() noexcept;

namespace detail {
FMT_API void format_windows_error(buffer<char>& out, int error_code,
                                  const char* message) noexcept;
}

FMT_API std::system_error vwindows_error(int error_code, string_view fmt,
                                         format_args args);

/**
 * Constructs a `std::system_error` object with the description of the form
 *
 *     <message>: <system-message>
 *
 * where `<message>` is the formatted message and `<system-message>` is the
 * system message corresponding to the error code.
 * `error_code` is a Windows error code as given by `GetLastError`.
 * If `error_code` is not a valid error code such as -1, the system message
 * will look like "error -1".
 *
 * **Example**:
 *
 *     // This throws a system_error with the description
 *     //   cannot open file 'madeup': The system cannot find the file
 * specified.
 *     // or similar (system message may vary).
 *     const char *filename = "madeup";
 *     LPOFSTRUCT of = LPOFSTRUCT();
 *     HFILE file = OpenFile(filename, &of, OF_READ);
 *     if (file == HFILE_ERROR) {
 *       throw fmt::windows_error(GetLastError(),
 *                                "cannot open file '{}'", filename);
 *     }
 */
template <typename... T>
auto windows_error(int error_code, string_view message, const T&... args)
    -> std::system_error {
  return vwindows_error(error_code, message, vargs<T...>{{args...}});
}

// Reports a Windows error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_windows_error(int error_code, const char* message) noexcept;
#else
inline auto system_category() noexcept -> const std::error_category& {
  return std::system_category();
}
#endif  // _WIN32

// std::system is not available on some platforms such as iOS (#2248).
#ifdef __OSX__
template <typename S, typename... Args, typename Char = char_t<S>>
void say(const S& fmt, Args&&... args) {
  std::system(format("say \"{}\"", format(fmt, args...)).c_str());
}
#endif

// A buffered file.
class buffered_file {
 private:
  FILE* file_;

  friend class file;

  inline explicit buffered_file(FILE* f) : file_(f) {}

 public:
  buffered_file(const buffered_file&) = delete;
  void operator=(const buffered_file&) = delete;

  // Constructs a buffered_file object which doesn't represent any file.
  inline buffered_file() noexcept : file_(nullptr) {}

  // Destroys the object closing the file it represents if any.
  FMT_API ~buffered_file() noexcept;

 public:
  inline buffered_file(buffered_file&& other) noexcept : file_(other.file_) {
    other.file_ = nullptr;
  }

  inline auto operator=(buffered_file&& other) -> buffered_file& {
    close();
    file_ = other.file_;
    other.file_ = nullptr;
    return *this;
  }

  // Opens a file.
  FMT_API buffered_file(cstring_view filename, cstring_view mode);

  // Closes the file.
  FMT_API void close();

  // Returns the pointer to a FILE object representing this file.
  inline auto get() const noexcept -> FILE* { return file_; }

  FMT_API auto descriptor() const -> int;

  template <typename... T>
  inline void print(string_view fmt, const T&... args) {
    fmt::vargs<T...> vargs = {{args...}};
    detail::is_locking<T...>() ? fmt::vprint_buffered(file_, fmt, vargs)
                               : fmt::vprint(file_, fmt, vargs);
  }
};

#if FMT_USE_FCNTL

// A file. Closed file is represented by a file object with descriptor -1.
// Methods that are not declared with noexcept may throw
// fmt::system_error in case of failure. Note that some errors such as
// closing the file multiple times will cause a crash on Windows rather
// than an exception. You can get standard behavior by overriding the
// invalid parameter handler with _set_invalid_parameter_handler.
class FMT_API file {
 private:
  int fd_;  // File descriptor.

  // Constructs a file object with a given descriptor.
  explicit file(int fd) : fd_(fd) {}

  friend struct pipe;

 public:
  // Possible values for the oflag argument to the constructor.
  enum {
    RDONLY = FMT_POSIX(O_RDONLY),  // Open for reading only.
    WRONLY = FMT_POSIX(O_WRONLY),  // Open for writing only.
    RDWR = FMT_POSIX(O_RDWR),      // Open for reading and writing.
    CREATE = FMT_POSIX(O_CREAT),   // Create if the file doesn't exist.
    APPEND = FMT_POSIX(O_APPEND),  // Open in append mode.
    TRUNC = FMT_POSIX(O_TRUNC)     // Truncate the content of the file.
  };

  // Constructs a file object which doesn't represent any file.
  inline file() noexcept : fd_(-1) {}

  // Opens a file and constructs a file object representing this file.
  file(cstring_view path, int oflag);

 public:
  file(const file&) = delete;
  void operator=(const file&) = delete;

  inline file(file&& other) noexcept : fd_(other.fd_) { other.fd_ = -1; }

  // Move assignment is not noexcept because close may throw.
  inline auto operator=(file&& other) -> file& {
    close();
    fd_ = other.fd_;
    other.fd_ = -1;
    return *this;
  }

  // Destroys the object closing the file it represents if any.
  ~file() noexcept;

  // Returns the file descriptor.
  inline auto descriptor() const noexcept -> int { return fd_; }

  // Closes the file.
  void close();

  // Returns the file size. The size has signed type for consistency with
  // stat::st_size.
  auto size() const -> long long;

  // Attempts to read count bytes from the file into the specified buffer.
  auto read(void* buffer, size_t count) -> size_t;

  // Attempts to write count bytes from the specified buffer to the file.
  auto write(const void* buffer, size_t count) -> size_t;

  // Duplicates a file descriptor with the dup function and returns
  // the duplicate as a file object.
  static auto dup(int fd) -> file;

  // Makes fd be the copy of this file descriptor, closing fd first if
  // necessary.
  void dup2(int fd);

  // Makes fd be the copy of this file descriptor, closing fd first if
  // necessary.
  void dup2(int fd, std::error_code& ec) noexcept;

  // Creates a buffered_file object associated with this file and detaches
  // this file object from the file.
  auto fdopen(const char* mode) -> buffered_file;

#  if defined(_WIN32) && !defined(__MINGW32__)
  // Opens a file and constructs a file object representing this file by
  // wcstring_view filename. Windows only.
  static file open_windows_file(wcstring_view path, int oflag);
#  endif
};

struct FMT_API pipe {
  file read_end;
  file write_end;

  // Creates a pipe setting up read_end and write_end file objects for reading
  // and writing respectively.
  pipe();
};

// Returns the memory page size.
auto getpagesize() -> long;

namespace detail {

struct buffer_size {
  constexpr buffer_size() = default;
  size_t value = 0;
  FMT_CONSTEXPR auto operator=(size_t val) const -> buffer_size {
    auto bs = buffer_size();
    bs.value = val;
    return bs;
  }
};

struct ostream_params {
  int oflag = file::WRONLY | file::CREATE | file::TRUNC;
  size_t buffer_size = BUFSIZ > 32768 ? BUFSIZ : 32768;

  constexpr ostream_params() {}

  template <typename... T>
  ostream_params(T... params, int new_oflag) : ostream_params(params...) {
    oflag = new_oflag;
  }

  template <typename... T>
  ostream_params(T... params, detail::buffer_size bs)
      : ostream_params(params...) {
    this->buffer_size = bs.value;
  }

// Intel has a bug that results in failure to deduce a constructor
// for empty parameter packs.
#  if defined(__INTEL_COMPILER) && __INTEL_COMPILER < 2000
  ostream_params(int new_oflag) : oflag(new_oflag) {}
  ostream_params(detail::buffer_size bs) : buffer_size(bs.value) {}
#  endif
};

}  // namespace detail

FMT_INLINE_VARIABLE constexpr auto buffer_size = detail::buffer_size();

/// A fast buffered output stream for writing from a single thread. Writing from
/// multiple threads without external synchronization may result in a data race.
class FMT_API ostream : private detail::buffer<char> {
 private:
  file file_;

  ostream(cstring_view path, const detail::ostream_params& params);

  static void grow(buffer<char>& buf, size_t);

 public:
  ostream(ostream&& other) noexcept;
  ~ostream();

  operator writer() {
    detail::buffer<char>& buf = *this;
    return buf;
  }

  inline void flush() {
    if (size() == 0) return;
    file_.write(data(), size() * sizeof(data()[0]));
    clear();
  }

  template <typename... T>
  friend auto output_file(cstring_view path, T... params) -> ostream;

  inline void close() {
    flush();
    file_.close();
  }

  /// Formats `args` according to specifications in `fmt` and writes the
  /// output to the file.
  template <typename... T> void print(format_string<T...> fmt, T&&... args) {
    vformat_to(appender(*this), fmt.str, vargs<T...>{{args...}});
  }
};

/**
 * Opens a file for writing. Supported parameters passed in `params`:
 *
 * - `<integer>`: Flags passed to [open](
 *   https://pubs.opengroup.org/onlinepubs/007904875/functions/open.html)
 *   (`file::WRONLY | file::CREATE | file::TRUNC` by default)
 * - `buffer_size=<integer>`: Output buffer size
 *
 * **Example**:
 *
 *     auto out = fmt::output_file("guide.txt");
 *     out.print("Don't {}", "Panic");
 */
template <typename... T>
inline auto output_file(cstring_view path, T... params) -> ostream {
  return {path, detail::ostream_params(params...)};
}
#endif  // FMT_USE_FCNTL

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_OS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/ostream.h <==
// Formatting library for C++ - std::ostream support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_OSTREAM_H_
#define FMT_OSTREAM_H_

#ifndef FMT_MODULE
#  include <fstream>  // std::filebuf
#endif

#ifdef _WIN32
#  ifdef __GLIBCXX__
#    include <ext/stdio_filebuf.h>
#    include <ext/stdio_sync_filebuf.h>
#  endif
#  include <io.h>
#endif

#include "chrono.h"  // formatbuf

#ifdef _MSVC_STL_UPDATE
#  define FMT_MSVC_STL_UPDATE _MSVC_STL_UPDATE
#elif defined(_MSC_VER) && _MSC_VER < 1912  // VS 15.5
#  define FMT_MSVC_STL_UPDATE _MSVC_LANG
#else
#  define FMT_MSVC_STL_UPDATE 0
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

// Generate a unique explicit instantion in every translation unit using a tag
// type in an anonymous namespace.
namespace {
struct file_access_tag {};
}  // namespace
template <typename Tag, typename BufType, FILE* BufType::*FileMemberPtr>
class file_access {
  friend auto get_file(BufType& obj) -> FILE* { return obj.*FileMemberPtr; }
};

#if FMT_MSVC_STL_UPDATE
template class file_access<file_access_tag, std::filebuf,
                           &std::filebuf::_Myfile>;
auto get_file(std::filebuf&) -> FILE*;
#endif

// Write the content of buf to os.
// It is a separate function rather than a part of vprint to simplify testing.
template <typename Char>
void write_buffer(std::basic_ostream<Char>& os, buffer<Char>& buf) {
  const Char* buf_data = buf.data();
  using unsigned_streamsize = make_unsigned_t<std::streamsize>;
  unsigned_streamsize size = buf.size();
  unsigned_streamsize max_size = to_unsigned(max_value<std::streamsize>());
  do {
    unsigned_streamsize n = size <= max_size ? size : max_size;
    os.write(buf_data, static_cast<std::streamsize>(n));
    buf_data += n;
    size -= n;
  } while (size != 0);
}

template <typename T> struct streamed_view {
  const T& value;
};
}  // namespace detail

// Formats an object of type T that has an overloaded ostream operator<<.
template <typename Char>
struct basic_ostream_formatter : formatter<basic_string_view<Char>, Char> {
  void set_debug_format() = delete;

  template <typename T, typename Context>
  auto format(const T& value, Context& ctx) const -> decltype(ctx.out()) {
    auto buffer = basic_memory_buffer<Char>();
    auto&& formatbuf = detail::formatbuf<std::basic_streambuf<Char>>(buffer);
    auto&& output = std::basic_ostream<Char>(&formatbuf);
    output.imbue(std::locale::classic());  // The default is always unlocalized.
    output << value;
    output.exceptions(std::ios_base::failbit | std::ios_base::badbit);
    return formatter<basic_string_view<Char>, Char>::format(
        {buffer.data(), buffer.size()}, ctx);
  }
};

using ostream_formatter = basic_ostream_formatter<char>;

template <typename T, typename Char>
struct formatter<detail::streamed_view<T>, Char>
    : basic_ostream_formatter<Char> {
  template <typename Context>
  auto format(detail::streamed_view<T> view, Context& ctx) const
      -> decltype(ctx.out()) {
    return basic_ostream_formatter<Char>::format(view.value, ctx);
  }
};

/**
 * Returns a view that formats `value` via an ostream `operator<<`.
 *
 * **Example**:
 *
 *     fmt::print("Current thread id: {}\n",
 *                fmt::streamed(std::this_thread::get_id()));
 */
template <typename T>
constexpr auto streamed(const T& value) -> detail::streamed_view<T> {
  return {value};
}

inline void vprint(std::ostream& os, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  FILE* f = nullptr;
#if FMT_MSVC_STL_UPDATE && FMT_USE_RTTI
  if (auto* buf = dynamic_cast<std::filebuf*>(os.rdbuf()))
    f = detail::get_file(*buf);
#elif defined(_WIN32) && defined(__GLIBCXX__) && FMT_USE_RTTI
  auto* rdbuf = os.rdbuf();
  if (auto* sfbuf = dynamic_cast<__gnu_cxx::stdio_sync_filebuf<char>*>(rdbuf))
    f = sfbuf->file();
  else if (auto* fbuf = dynamic_cast<__gnu_cxx::stdio_filebuf<char>*>(rdbuf))
    f = fbuf->file();
#endif
#ifdef _WIN32
  if (f) {
    int fd = _fileno(f);
    if (_isatty(fd)) {
      os.flush();
      if (detail::write_console(fd, {buffer.data(), buffer.size()})) return;
    }
  }
#endif
  detail::ignore_unused(f);
  detail::write_buffer(os, buffer);
}

/**
 * Prints formatted data to the stream `os`.
 *
 * **Example**:
 *
 *     fmt::print(cerr, "Don't {}!", "panic");
 */
FMT_EXPORT template <typename... T>
void print(std::ostream& os, format_string<T...> fmt, T&&... args) {
  fmt::vargs<T...> vargs = {{args...}};
  if (detail::use_utf8) return vprint(os, fmt.str, vargs);
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt.str, vargs);
  detail::write_buffer(os, buffer);
}

FMT_EXPORT template <typename... T>
void println(std::ostream& os, format_string<T...> fmt, T&&... args) {
  fmt::print(os, "{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

FMT_END_NAMESPACE

#endif  // FMT_OSTREAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/printf.h <==
// Formatting library for C++ - legacy printf implementation
//
// Copyright (c) 2012 - 2016, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_PRINTF_H_
#define FMT_PRINTF_H_

#ifndef FMT_MODULE
#  include <algorithm>  // std::max
#  include <limits>     // std::numeric_limits
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

template <typename T> struct printf_formatter {
  printf_formatter() = delete;
};

template <typename Char> class basic_printf_context {
 private:
  basic_appender<Char> out_;
  basic_format_args<basic_printf_context> args_;

  static_assert(std::is_same<Char, char>::value ||
                    std::is_same<Char, wchar_t>::value,
                "Unsupported code unit type.");

 public:
  using char_type = Char;
  using parse_context_type = parse_context<Char>;
  template <typename T> using formatter_type = printf_formatter<T>;
  enum { builtin_types = 1 };

  /// Constructs a `printf_context` object. References to the arguments are
  /// stored in the context object so make sure they have appropriate lifetimes.
  basic_printf_context(basic_appender<Char> out,
                       basic_format_args<basic_printf_context> args)
      : out_(out), args_(args) {}

  auto out() -> basic_appender<Char> { return out_; }
  void advance_to(basic_appender<Char>) {}

  auto locale() -> detail::locale_ref { return {}; }

  auto arg(int id) const -> basic_format_arg<basic_printf_context> {
    return args_.get(id);
  }
};

namespace detail {

// Return the result via the out param to workaround gcc bug 77539.
template <bool IS_CONSTEXPR, typename T, typename Ptr = const T*>
FMT_CONSTEXPR auto find(Ptr first, Ptr last, T value, Ptr& out) -> bool {
  for (out = first; out != last; ++out) {
    if (*out == value) return true;
  }
  return false;
}

template <>
inline auto find<false, char>(const char* first, const char* last, char value,
                              const char*& out) -> bool {
  out =
      static_cast<const char*>(memchr(first, value, to_unsigned(last - first)));
  return out != nullptr;
}

// Checks if a value fits in int - used to avoid warnings about comparing
// signed and unsigned integers.
template <bool IsSigned> struct int_checker {
  template <typename T> static auto fits_in_int(T value) -> bool {
    unsigned max = to_unsigned(max_value<int>());
    return value <= max;
  }
  inline static auto fits_in_int(bool) -> bool { return true; }
};

template <> struct int_checker<true> {
  template <typename T> static auto fits_in_int(T value) -> bool {
    return value >= (std::numeric_limits<int>::min)() &&
           value <= max_value<int>();
  }
  inline static auto fits_in_int(int) -> bool { return true; }
};

struct printf_precision_handler {
  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> int {
    if (!int_checker<std::numeric_limits<T>::is_signed>::fits_in_int(value))
      report_error("number is too big");
    return (std::max)(static_cast<int>(value), 0);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> int {
    report_error("precision is not integer");
    return 0;
  }
};

// An argument visitor that returns true iff arg is a zero integer.
struct is_zero_int {
  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> bool {
    return value == 0;
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> bool {
    return false;
  }
};

template <typename T> struct make_unsigned_or_bool : std::make_unsigned<T> {};

template <> struct make_unsigned_or_bool<bool> {
  using type = bool;
};

template <typename T, typename Context> class arg_converter {
 private:
  using char_type = typename Context::char_type;

  basic_format_arg<Context>& arg_;
  char_type type_;

 public:
  arg_converter(basic_format_arg<Context>& arg, char_type type)
      : arg_(arg), type_(type) {}

  void operator()(bool value) {
    if (type_ != 's') operator()<bool>(value);
  }

  template <typename U, FMT_ENABLE_IF(std::is_integral<U>::value)>
  void operator()(U value) {
    bool is_signed = type_ == 'd' || type_ == 'i';
    using target_type = conditional_t<std::is_same<T, void>::value, U, T>;
    if (const_check(sizeof(target_type) <= sizeof(int))) {
      // Extra casts are used to silence warnings.
      using unsigned_type = typename make_unsigned_or_bool<target_type>::type;
      if (is_signed)
        arg_ = static_cast<int>(static_cast<target_type>(value));
      else
        arg_ = static_cast<unsigned>(static_cast<unsigned_type>(value));
    } else {
      // glibc's printf doesn't sign extend arguments of smaller types:
      //   std::printf("%lld", -42);  // prints "4294967254"
      // but we don't have to do the same because it's a UB.
      if (is_signed)
        arg_ = static_cast<long long>(value);
      else
        arg_ = static_cast<typename make_unsigned_or_bool<U>::type>(value);
    }
  }

  template <typename U, FMT_ENABLE_IF(!std::is_integral<U>::value)>
  void operator()(U) {}  // No conversion needed for non-integral types.
};

// Converts an integer argument to T for printf, if T is an integral type.
// If T is void, the argument is converted to corresponding signed or unsigned
// type depending on the type specifier: 'd' and 'i' - signed, other -
// unsigned).
template <typename T, typename Context, typename Char>
void convert_arg(basic_format_arg<Context>& arg, Char type) {
  arg.visit(arg_converter<T, Context>(arg, type));
}

// Converts an integer argument to char for printf.
template <typename Context> class char_converter {
 private:
  basic_format_arg<Context>& arg_;

 public:
  explicit char_converter(basic_format_arg<Context>& arg) : arg_(arg) {}

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  void operator()(T value) {
    arg_ = static_cast<typename Context::char_type>(value);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  void operator()(T) {}  // No conversion needed for non-integral types.
};

// An argument visitor that return a pointer to a C string if argument is a
// string or null otherwise.
template <typename Char> struct get_cstring {
  template <typename T> auto operator()(T) -> const Char* { return nullptr; }
  auto operator()(const Char* s) -> const Char* { return s; }
};

// Checks if an argument is a valid printf width specifier and sets
// left alignment if it is negative.
class printf_width_handler {
 private:
  format_specs& specs_;

 public:
  inline explicit printf_width_handler(format_specs& specs) : specs_(specs) {}

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> unsigned {
    auto width = static_cast<uint32_or_64_or_128_t<T>>(value);
    if (detail::is_negative(value)) {
      specs_.set_align(align::left);
      width = 0 - width;
    }
    unsigned int_max = to_unsigned(max_value<int>());
    if (width > int_max) report_error("number is too big");
    return static_cast<unsigned>(width);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> unsigned {
    report_error("width is not integer");
    return 0;
  }
};

// Workaround for a bug with the XL compiler when initializing
// printf_arg_formatter's base class.
template <typename Char>
auto make_arg_formatter(basic_appender<Char> iter, format_specs& s)
    -> arg_formatter<Char> {
  return {iter, s, locale_ref()};
}

// The `printf` argument formatter.
template <typename Char>
class printf_arg_formatter : public arg_formatter<Char> {
 private:
  using base = arg_formatter<Char>;
  using context_type = basic_printf_context<Char>;

  context_type& context_;

  void write_null_pointer(bool is_string = false) {
    auto s = this->specs;
    s.set_type(presentation_type::none);
    write_bytes<Char>(this->out, is_string ? "(null)" : "(nil)", s);
  }

  template <typename T> void write(T value) {
    detail::write<Char>(this->out, value, this->specs, this->locale);
  }

 public:
  printf_arg_formatter(basic_appender<Char> iter, format_specs& s,
                       context_type& ctx)
      : base(make_arg_formatter(iter, s)), context_(ctx) {}

  void operator()(monostate value) { write(value); }

  template <typename T, FMT_ENABLE_IF(detail::is_integral<T>::value)>
  void operator()(T value) {
    // MSVC2013 fails to compile separate overloads for bool and Char so use
    // std::is_same instead.
    if (!std::is_same<T, Char>::value) {
      write(value);
      return;
    }
    format_specs s = this->specs;
    if (s.type() != presentation_type::none &&
        s.type() != presentation_type::chr) {
      return (*this)(static_cast<int>(value));
    }
    s.set_sign(sign::none);
    s.clear_alt();
    s.set_fill(' ');  // Ignore '0' flag for char types.
    // align::numeric needs to be overwritten here since the '0' flag is
    // ignored for non-numeric types
    if (s.align() == align::none || s.align() == align::numeric)
      s.set_align(align::right);
    detail::write<Char>(this->out, static_cast<Char>(value), s);
  }

  template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value)>
  void operator()(T value) {
    write(value);
  }

  void operator()(const char* value) {
    if (value)
      write(value);
    else
      write_null_pointer(this->specs.type() != presentation_type::pointer);
  }

  void operator()(const wchar_t* value) {
    if (value)
      write(value);
    else
      write_null_pointer(this->specs.type() != presentation_type::pointer);
  }

  void operator()(basic_string_view<Char> value) { write(value); }

  void operator()(const void* value) {
    if (value)
      write(value);
    else
      write_null_pointer();
  }

  void operator()(typename basic_format_arg<context_type>::handle handle) {
    auto parse_ctx = parse_context<Char>({});
    handle.format(parse_ctx, context_);
  }
};

template <typename Char>
void parse_flags(format_specs& specs, const Char*& it, const Char* end) {
  for (; it != end; ++it) {
    switch (*it) {
    case '-': specs.set_align(align::left); break;
    case '+': specs.set_sign(sign::plus); break;
    case '0': specs.set_fill('0'); break;
    case ' ':
      if (specs.sign() != sign::plus) specs.set_sign(sign::space);
      break;
    case '#': specs.set_alt(); break;
    default:  return;
    }
  }
}

template <typename Char, typename GetArg>
auto parse_header(const Char*& it, const Char* end, format_specs& specs,
                  GetArg get_arg) -> int {
  int arg_index = -1;
  Char c = *it;
  if (c >= '0' && c <= '9') {
    // Parse an argument index (if followed by '$') or a width possibly
    // preceded with '0' flag(s).
    int value = parse_nonnegative_int(it, end, -1);
    if (it != end && *it == '$') {  // value is an argument index
      ++it;
      arg_index = value != -1 ? value : max_value<int>();
    } else {
      if (c == '0') specs.set_fill('0');
      if (value != 0) {
        // Nonzero value means that we parsed width and don't need to
        // parse it or flags again, so return now.
        if (value == -1) report_error("number is too big");
        specs.width = value;
        return arg_index;
      }
    }
  }
  parse_flags(specs, it, end);
  // Parse width.
  if (it != end) {
    if (*it >= '0' && *it <= '9') {
      specs.width = parse_nonnegative_int(it, end, -1);
      if (specs.width == -1) report_error("number is too big");
    } else if (*it == '*') {
      ++it;
      specs.width = static_cast<int>(
          get_arg(-1).visit(detail::printf_width_handler(specs)));
    }
  }
  return arg_index;
}

inline auto parse_printf_presentation_type(char c, type t, bool& upper)
    -> presentation_type {
  using pt = presentation_type;
  constexpr auto integral_set = sint_set | uint_set | bool_set | char_set;
  switch (c) {
  case 'd': return in(t, integral_set) ? pt::dec : pt::none;
  case 'o': return in(t, integral_set) ? pt::oct : pt::none;
  case 'X': upper = true; FMT_FALLTHROUGH;
  case 'x': return in(t, integral_set) ? pt::hex : pt::none;
  case 'E': upper = true; FMT_FALLTHROUGH;
  case 'e': return in(t, float_set) ? pt::exp : pt::none;
  case 'F': upper = true; FMT_FALLTHROUGH;
  case 'f': return in(t, float_set) ? pt::fixed : pt::none;
  case 'G': upper = true; FMT_FALLTHROUGH;
  case 'g': return in(t, float_set) ? pt::general : pt::none;
  case 'A': upper = true; FMT_FALLTHROUGH;
  case 'a': return in(t, float_set) ? pt::hexfloat : pt::none;
  case 'c': return in(t, integral_set) ? pt::chr : pt::none;
  case 's': return in(t, string_set | cstring_set) ? pt::string : pt::none;
  case 'p': return in(t, pointer_set | cstring_set) ? pt::pointer : pt::none;
  default:  return pt::none;
  }
}

template <typename Char, typename Context>
void vprintf(buffer<Char>& buf, basic_string_view<Char> format,
             basic_format_args<Context> args) {
  using iterator = basic_appender<Char>;
  auto out = iterator(buf);
  auto context = basic_printf_context<Char>(out, args);
  auto parse_ctx = parse_context<Char>(format);

  // Returns the argument with specified index or, if arg_index is -1, the next
  // argument.
  auto get_arg = [&](int arg_index) {
    if (arg_index < 0)
      arg_index = parse_ctx.next_arg_id();
    else
      parse_ctx.check_arg_id(--arg_index);
    return detail::get_arg(context, arg_index);
  };

  const Char* start = parse_ctx.begin();
  const Char* end = parse_ctx.end();
  auto it = start;
  while (it != end) {
    if (!find<false, Char>(it, end, '%', it)) {
      it = end;  // find leaves it == nullptr if it doesn't find '%'.
      break;
    }
    Char c = *it++;
    if (it != end && *it == c) {
      write(out, basic_string_view<Char>(start, to_unsigned(it - start)));
      start = ++it;
      continue;
    }
    write(out, basic_string_view<Char>(start, to_unsigned(it - 1 - start)));

    auto specs = format_specs();
    specs.set_align(align::right);

    // Parse argument index, flags and width.
    int arg_index = parse_header(it, end, specs, get_arg);
    if (arg_index == 0) report_error("argument not found");

    // Parse precision.
    if (it != end && *it == '.') {
      ++it;
      c = it != end ? *it : 0;
      if ('0' <= c && c <= '9') {
        specs.precision = parse_nonnegative_int(it, end, 0);
      } else if (c == '*') {
        ++it;
        specs.precision =
            static_cast<int>(get_arg(-1).visit(printf_precision_handler()));
      } else {
        specs.precision = 0;
      }
    }

    auto arg = get_arg(arg_index);
    // For d, i, o, u, x, and X conversion specifiers, if a precision is
    // specified, the '0' flag is ignored
    if (specs.precision >= 0 && is_integral_type(arg.type())) {
      // Ignore '0' for non-numeric types or if '-' present.
      specs.set_fill(' ');
    }
    if (specs.precision >= 0 && arg.type() == type::cstring_type) {
      auto str = arg.visit(get_cstring<Char>());
      auto str_end = str + specs.precision;
      auto nul = std::find(str, str_end, Char());
      auto sv = basic_string_view<Char>(
          str, to_unsigned(nul != str_end ? nul - str : specs.precision));
      arg = sv;
    }
    if (specs.alt() && arg.visit(is_zero_int())) specs.clear_alt();
    if (specs.fill_unit<Char>() == '0') {
      if (is_arithmetic_type(arg.type()) && specs.align() != align::left) {
        specs.set_align(align::numeric);
      } else {
        // Ignore '0' flag for non-numeric types or if '-' flag is also present.
        specs.set_fill(' ');
      }
    }

    // Parse length and convert the argument to the required type.
    c = it != end ? *it++ : 0;
    Char t = it != end ? *it : 0;
    switch (c) {
    case 'h':
      if (t == 'h') {
        ++it;
        t = it != end ? *it : 0;
        convert_arg<signed char>(arg, t);
      } else {
        convert_arg<short>(arg, t);
      }
      break;
    case 'l':
      if (t == 'l') {
        ++it;
        t = it != end ? *it : 0;
        convert_arg<long long>(arg, t);
      } else {
        convert_arg<long>(arg, t);
      }
      break;
    case 'j': convert_arg<intmax_t>(arg, t); break;
    case 'z': convert_arg<size_t>(arg, t); break;
    case 't': convert_arg<std::ptrdiff_t>(arg, t); break;
    case 'L':
      // printf produces garbage when 'L' is omitted for long double, no
      // need to do the same.
      break;
    default: --it; convert_arg<void>(arg, c);
    }

    // Parse type.
    if (it == end) report_error("invalid format string");
    char type = static_cast<char>(*it++);
    if (is_integral_type(arg.type())) {
      // Normalize type.
      switch (type) {
      case 'i':
      case 'u': type = 'd'; break;
      case 'c':
        arg.visit(char_converter<basic_printf_context<Char>>(arg));
        break;
      }
    }
    bool upper = false;
    specs.set_type(parse_printf_presentation_type(type, arg.type(), upper));
    if (specs.type() == presentation_type::none)
      report_error("invalid format specifier");
    if (upper) specs.set_upper();

    start = it;

    // Format argument.
    arg.visit(printf_arg_formatter<Char>(out, specs, context));
  }
  write(out, basic_string_view<Char>(start, to_unsigned(it - start)));
}
}  // namespace detail

using printf_context = basic_printf_context<char>;
using wprintf_context = basic_printf_context<wchar_t>;

using printf_args = basic_format_args<printf_context>;
using wprintf_args = basic_format_args<wprintf_context>;

/// Constructs an `format_arg_store` object that contains references to
/// arguments and can be implicitly converted to `printf_args`.
template <typename Char = char, typename... T>
inline auto make_printf_args(T&... args)
    -> decltype(fmt::make_format_args<basic_printf_context<Char>>(args...)) {
  return fmt::make_format_args<basic_printf_context<Char>>(args...);
}

template <typename Char> struct vprintf_args {
  using type = basic_format_args<basic_printf_context<Char>>;
};

template <typename Char>
inline auto vsprintf(basic_string_view<Char> fmt,
                     typename vprintf_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vprintf(buf, fmt, args);
  return {buf.data(), buf.size()};
}

/**
 * Formats `args` according to specifications in `fmt` and returns the result
 * as as string.
 *
 * **Example**:
 *
 *     std::string message = fmt::sprintf("The answer is %d", 42);
 */
template <typename S, typename... T, typename Char = detail::char_t<S>>
inline auto sprintf(const S& fmt, const T&... args) -> std::basic_string<Char> {
  return vsprintf(detail::to_string_view(fmt),
                  fmt::make_format_args<basic_printf_context<Char>>(args...));
}

template <typename Char>
inline auto vfprintf(std::FILE* f, basic_string_view<Char> fmt,
                     typename vprintf_args<Char>::type args) -> int {
  auto buf = basic_memory_buffer<Char>();
  detail::vprintf(buf, fmt, args);
  size_t size = buf.size();
  return std::fwrite(buf.data(), sizeof(Char), size, f) < size
             ? -1
             : static_cast<int>(size);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `f`.
 *
 * **Example**:
 *
 *     fmt::fprintf(stderr, "Don't %s!", "panic");
 */
template <typename S, typename... T, typename Char = detail::char_t<S>>
inline auto fprintf(std::FILE* f, const S& fmt, const T&... args) -> int {
  return vfprintf(f, detail::to_string_view(fmt),
                  make_printf_args<Char>(args...));
}

template <typename Char>
FMT_DEPRECATED inline auto vprintf(basic_string_view<Char> fmt,
                                   typename vprintf_args<Char>::type args)
    -> int {
  return vfprintf(stdout, fmt, args);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `stdout`.
 *
 * **Example**:
 *
 *   fmt::printf("Elapsed time: %.2f seconds", 1.23);
 */
template <typename... T>
inline auto printf(string_view fmt, const T&... args) -> int {
  return vfprintf(stdout, fmt, make_printf_args(args...));
}
template <typename... T>
FMT_DEPRECATED inline auto printf(basic_string_view<wchar_t> fmt,
                                  const T&... args) -> int {
  return vfprintf(stdout, fmt, make_printf_args<wchar_t>(args...));
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_PRINTF_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/ranges.h <==
// Formatting library for C++ - range and tuple support
//
// Copyright (c) 2012 - present, Victor Zverovich and {fmt} contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_RANGES_H_
#define FMT_RANGES_H_

#ifndef FMT_MODULE
#  include <initializer_list>
#  include <iterator>
#  include <string>
#  include <tuple>
#  include <type_traits>
#  include <utility>
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE

FMT_EXPORT
enum class range_format { disabled, map, set, sequence, string, debug_string };

namespace detail {

template <typename T> class is_map {
  template <typename U> static auto check(U*) -> typename U::mapped_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

template <typename T> class is_set {
  template <typename U> static auto check(U*) -> typename U::key_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value && !is_map<T>::value;
};

// C array overload
template <typename T, std::size_t N>
auto range_begin(const T (&arr)[N]) -> const T* {
  return arr;
}
template <typename T, std::size_t N>
auto range_end(const T (&arr)[N]) -> const T* {
  return arr + N;
}

template <typename T, typename Enable = void>
struct has_member_fn_begin_end_t : std::false_type {};

template <typename T>
struct has_member_fn_begin_end_t<T, void_t<decltype(*std::declval<T>().begin()),
                                           decltype(std::declval<T>().end())>>
    : std::true_type {};

// Member function overloads.
template <typename T>
auto range_begin(T&& rng) -> decltype(static_cast<T&&>(rng).begin()) {
  return static_cast<T&&>(rng).begin();
}
template <typename T>
auto range_end(T&& rng) -> decltype(static_cast<T&&>(rng).end()) {
  return static_cast<T&&>(rng).end();
}

// ADL overloads. Only participate in overload resolution if member functions
// are not found.
template <typename T>
auto range_begin(T&& rng)
    -> enable_if_t<!has_member_fn_begin_end_t<T&&>::value,
                   decltype(begin(static_cast<T&&>(rng)))> {
  return begin(static_cast<T&&>(rng));
}
template <typename T>
auto range_end(T&& rng) -> enable_if_t<!has_member_fn_begin_end_t<T&&>::value,
                                       decltype(end(static_cast<T&&>(rng)))> {
  return end(static_cast<T&&>(rng));
}

template <typename T, typename Enable = void>
struct has_const_begin_end : std::false_type {};
template <typename T, typename Enable = void>
struct has_mutable_begin_end : std::false_type {};

template <typename T>
struct has_const_begin_end<
    T, void_t<decltype(*detail::range_begin(
                  std::declval<const remove_cvref_t<T>&>())),
              decltype(detail::range_end(
                  std::declval<const remove_cvref_t<T>&>()))>>
    : std::true_type {};

template <typename T>
struct has_mutable_begin_end<
    T, void_t<decltype(*detail::range_begin(std::declval<T&>())),
              decltype(detail::range_end(std::declval<T&>())),
              // the extra int here is because older versions of MSVC don't
              // SFINAE properly unless there are distinct types
              int>> : std::true_type {};

template <typename T, typename _ = void> struct is_range_ : std::false_type {};
template <typename T>
struct is_range_<T, void>
    : std::integral_constant<bool, (has_const_begin_end<T>::value ||
                                    has_mutable_begin_end<T>::value)> {};

// tuple_size and tuple_element check.
template <typename T> class is_tuple_like_ {
  template <typename U, typename V = typename std::remove_cv<U>::type>
  static auto check(U* p) -> decltype(std::tuple_size<V>::value, 0);
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

// Check for integer_sequence
#if defined(__cpp_lib_integer_sequence) || FMT_MSC_VERSION >= 1900
template <typename T, T... N>
using integer_sequence = std::integer_sequence<T, N...>;
template <size_t... N> using index_sequence = std::index_sequence<N...>;
template <size_t N> using make_index_sequence = std::make_index_sequence<N>;
#else
template <typename T, T... N> struct integer_sequence {
  using value_type = T;

  static FMT_CONSTEXPR auto size() -> size_t { return sizeof...(N); }
};

template <size_t... N> using index_sequence = integer_sequence<size_t, N...>;

template <typename T, size_t N, T... Ns>
struct make_integer_sequence : make_integer_sequence<T, N - 1, N - 1, Ns...> {};
template <typename T, T... Ns>
struct make_integer_sequence<T, 0, Ns...> : integer_sequence<T, Ns...> {};

template <size_t N>
using make_index_sequence = make_integer_sequence<size_t, N>;
#endif

template <typename T>
using tuple_index_sequence = make_index_sequence<std::tuple_size<T>::value>;

template <typename T, typename C, bool = is_tuple_like_<T>::value>
class is_tuple_formattable_ {
 public:
  static constexpr const bool value = false;
};
template <typename T, typename C> class is_tuple_formattable_<T, C, true> {
  template <size_t... Is>
  static auto all_true(index_sequence<Is...>,
                       integer_sequence<bool, (Is >= 0)...>) -> std::true_type;
  static auto all_true(...) -> std::false_type;

  template <size_t... Is>
  static auto check(index_sequence<Is...>) -> decltype(all_true(
      index_sequence<Is...>{},
      integer_sequence<bool,
                       (is_formattable<typename std::tuple_element<Is, T>::type,
                                       C>::value)...>{}));

 public:
  static constexpr const bool value =
      decltype(check(tuple_index_sequence<T>{}))::value;
};

template <typename Tuple, typename F, size_t... Is>
FMT_CONSTEXPR void for_each(index_sequence<Is...>, Tuple&& t, F&& f) {
  using std::get;
  // Using a free function get<Is>(Tuple) now.
  const int unused[] = {0, ((void)f(get<Is>(t)), 0)...};
  ignore_unused(unused);
}

template <typename Tuple, typename F>
FMT_CONSTEXPR void for_each(Tuple&& t, F&& f) {
  for_each(tuple_index_sequence<remove_cvref_t<Tuple>>(),
           std::forward<Tuple>(t), std::forward<F>(f));
}

template <typename Tuple1, typename Tuple2, typename F, size_t... Is>
void for_each2(index_sequence<Is...>, Tuple1&& t1, Tuple2&& t2, F&& f) {
  using std::get;
  const int unused[] = {0, ((void)f(get<Is>(t1), get<Is>(t2)), 0)...};
  ignore_unused(unused);
}

template <typename Tuple1, typename Tuple2, typename F>
void for_each2(Tuple1&& t1, Tuple2&& t2, F&& f) {
  for_each2(tuple_index_sequence<remove_cvref_t<Tuple1>>(),
            std::forward<Tuple1>(t1), std::forward<Tuple2>(t2),
            std::forward<F>(f));
}

namespace tuple {
// Workaround a bug in MSVC 2019 (v140).
template <typename Char, typename... T>
using result_t = std::tuple<formatter<remove_cvref_t<T>, Char>...>;

using std::get;
template <typename Tuple, typename Char, std::size_t... Is>
auto get_formatters(index_sequence<Is...>)
    -> result_t<Char, decltype(get<Is>(std::declval<Tuple>()))...>;
}  // namespace tuple

#if FMT_MSC_VERSION && FMT_MSC_VERSION < 1920
// Older MSVC doesn't get the reference type correctly for arrays.
template <typename R> struct range_reference_type_impl {
  using type = decltype(*detail::range_begin(std::declval<R&>()));
};

template <typename T, std::size_t N> struct range_reference_type_impl<T[N]> {
  using type = T&;
};

template <typename T>
using range_reference_type = typename range_reference_type_impl<T>::type;
#else
template <typename Range>
using range_reference_type =
    decltype(*detail::range_begin(std::declval<Range&>()));
#endif

// We don't use the Range's value_type for anything, but we do need the Range's
// reference type, with cv-ref stripped.
template <typename Range>
using uncvref_type = remove_cvref_t<range_reference_type<Range>>;

template <typename Formatter>
FMT_CONSTEXPR auto maybe_set_debug_format(Formatter& f, bool set)
    -> decltype(f.set_debug_format(set)) {
  f.set_debug_format(set);
}
template <typename Formatter>
FMT_CONSTEXPR void maybe_set_debug_format(Formatter&, ...) {}

template <typename T>
struct range_format_kind_
    : std::integral_constant<range_format,
                             std::is_same<uncvref_type<T>, T>::value
                                 ? range_format::disabled
                             : is_map<T>::value ? range_format::map
                             : is_set<T>::value ? range_format::set
                                                : range_format::sequence> {};

template <range_format K>
using range_format_constant = std::integral_constant<range_format, K>;

// These are not generic lambdas for compatibility with C++11.
template <typename Char> struct parse_empty_specs {
  template <typename Formatter> FMT_CONSTEXPR void operator()(Formatter& f) {
    f.parse(ctx);
    detail::maybe_set_debug_format(f, true);
  }
  parse_context<Char>& ctx;
};
template <typename FormatContext> struct format_tuple_element {
  using char_type = typename FormatContext::char_type;

  template <typename T>
  void operator()(const formatter<T, char_type>& f, const T& v) {
    if (i > 0) ctx.advance_to(detail::copy<char_type>(separator, ctx.out()));
    ctx.advance_to(f.format(v, ctx));
    ++i;
  }

  int i;
  FormatContext& ctx;
  basic_string_view<char_type> separator;
};

}  // namespace detail

template <typename T> struct is_tuple_like {
  static constexpr const bool value =
      detail::is_tuple_like_<T>::value && !detail::is_range_<T>::value;
};

template <typename T, typename C> struct is_tuple_formattable {
  static constexpr const bool value =
      detail::is_tuple_formattable_<T, C>::value;
};

template <typename Tuple, typename Char>
struct formatter<Tuple, Char,
                 enable_if_t<fmt::is_tuple_like<Tuple>::value &&
                             fmt::is_tuple_formattable<Tuple, Char>::value>> {
 private:
  decltype(detail::tuple::get_formatters<Tuple, Char>(
      detail::tuple_index_sequence<Tuple>())) formatters_;

  basic_string_view<Char> separator_ = detail::string_literal<Char, ',', ' '>{};
  basic_string_view<Char> opening_bracket_ =
      detail::string_literal<Char, '('>{};
  basic_string_view<Char> closing_bracket_ =
      detail::string_literal<Char, ')'>{};

 public:
  FMT_CONSTEXPR formatter() {}

  FMT_CONSTEXPR void set_separator(basic_string_view<Char> sep) {
    separator_ = sep;
  }

  FMT_CONSTEXPR void set_brackets(basic_string_view<Char> open,
                                  basic_string_view<Char> close) {
    opening_bracket_ = open;
    closing_bracket_ = close;
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it != end && detail::to_ascii(*it) == 'n') {
      ++it;
      set_brackets({}, {});
      set_separator({});
    }
    if (it != end && *it != '}') report_error("invalid format specifier");
    ctx.advance_to(it);
    detail::for_each(formatters_, detail::parse_empty_specs<Char>{ctx});
    return it;
  }

  template <typename FormatContext>
  auto format(const Tuple& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    ctx.advance_to(detail::copy<Char>(opening_bracket_, ctx.out()));
    detail::for_each2(
        formatters_, value,
        detail::format_tuple_element<FormatContext>{0, ctx, separator_});
    return detail::copy<Char>(closing_bracket_, ctx.out());
  }
};

template <typename T, typename Char> struct is_range {
  static constexpr const bool value =
      detail::is_range_<T>::value && !detail::has_to_string_view<T>::value;
};

namespace detail {

template <typename Char, typename Element>
using range_formatter_type = formatter<remove_cvref_t<Element>, Char>;

template <typename R>
using maybe_const_range =
    conditional_t<has_const_begin_end<R>::value, const R, R>;

template <typename R, typename Char>
struct is_formattable_delayed
    : is_formattable<uncvref_type<maybe_const_range<R>>, Char> {};
}  // namespace detail

template <typename...> struct conjunction : std::true_type {};
template <typename P> struct conjunction<P> : P {};
template <typename P1, typename... Pn>
struct conjunction<P1, Pn...>
    : conditional_t<bool(P1::value), conjunction<Pn...>, P1> {};

template <typename T, typename Char, typename Enable = void>
struct range_formatter;

template <typename T, typename Char>
struct range_formatter<
    T, Char,
    enable_if_t<conjunction<std::is_same<T, remove_cvref_t<T>>,
                            is_formattable<T, Char>>::value>> {
 private:
  detail::range_formatter_type<Char, T> underlying_;
  basic_string_view<Char> separator_ = detail::string_literal<Char, ',', ' '>{};
  basic_string_view<Char> opening_bracket_ =
      detail::string_literal<Char, '['>{};
  basic_string_view<Char> closing_bracket_ =
      detail::string_literal<Char, ']'>{};
  bool is_debug = false;

  template <typename Output, typename It, typename Sentinel, typename U = T,
            FMT_ENABLE_IF(std::is_same<U, Char>::value)>
  auto write_debug_string(Output& out, It it, Sentinel end) const -> Output {
    auto buf = basic_memory_buffer<Char>();
    for (; it != end; ++it) buf.push_back(*it);
    auto specs = format_specs();
    specs.set_type(presentation_type::debug);
    return detail::write<Char>(
        out, basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

  template <typename Output, typename It, typename Sentinel, typename U = T,
            FMT_ENABLE_IF(!std::is_same<U, Char>::value)>
  auto write_debug_string(Output& out, It, Sentinel) const -> Output {
    return out;
  }

 public:
  FMT_CONSTEXPR range_formatter() {}

  FMT_CONSTEXPR auto underlying() -> detail::range_formatter_type<Char, T>& {
    return underlying_;
  }

  FMT_CONSTEXPR void set_separator(basic_string_view<Char> sep) {
    separator_ = sep;
  }

  FMT_CONSTEXPR void set_brackets(basic_string_view<Char> open,
                                  basic_string_view<Char> close) {
    opening_bracket_ = open;
    closing_bracket_ = close;
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    detail::maybe_set_debug_format(underlying_, true);
    if (it == end) return underlying_.parse(ctx);

    switch (detail::to_ascii(*it)) {
    case 'n':
      set_brackets({}, {});
      ++it;
      break;
    case '?':
      is_debug = true;
      set_brackets({}, {});
      ++it;
      if (it == end || *it != 's') report_error("invalid format specifier");
      FMT_FALLTHROUGH;
    case 's':
      if (!std::is_same<T, Char>::value)
        report_error("invalid format specifier");
      if (!is_debug) {
        set_brackets(detail::string_literal<Char, '"'>{},
                     detail::string_literal<Char, '"'>{});
        set_separator({});
        detail::maybe_set_debug_format(underlying_, false);
      }
      ++it;
      return it;
    }

    if (it != end && *it != '}') {
      if (*it != ':') report_error("invalid format specifier");
      detail::maybe_set_debug_format(underlying_, false);
      ++it;
    }

    ctx.advance_to(it);
    return underlying_.parse(ctx);
  }

  template <typename R, typename FormatContext>
  auto format(R&& range, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto out = ctx.out();
    auto it = detail::range_begin(range);
    auto end = detail::range_end(range);
    if (is_debug) return write_debug_string(out, std::move(it), end);

    out = detail::copy<Char>(opening_bracket_, out);
    int i = 0;
    for (; it != end; ++it) {
      if (i > 0) out = detail::copy<Char>(separator_, out);
      ctx.advance_to(out);
      auto&& item = *it;  // Need an lvalue
      out = underlying_.format(item, ctx);
      ++i;
    }
    out = detail::copy<Char>(closing_bracket_, out);
    return out;
  }
};

FMT_EXPORT
template <typename T, typename Char, typename Enable = void>
struct range_format_kind
    : conditional_t<
          is_range<T, Char>::value, detail::range_format_kind_<T>,
          std::integral_constant<range_format, range_format::disabled>> {};

template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<conjunction<
        bool_constant<
            range_format_kind<R, Char>::value != range_format::disabled &&
            range_format_kind<R, Char>::value != range_format::map &&
            range_format_kind<R, Char>::value != range_format::string &&
            range_format_kind<R, Char>::value != range_format::debug_string>,
        detail::is_formattable_delayed<R, Char>>::value>> {
 private:
  using range_type = detail::maybe_const_range<R>;
  range_formatter<detail::uncvref_type<range_type>, Char> range_formatter_;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR formatter() {
    if (detail::const_check(range_format_kind<R, Char>::value !=
                            range_format::set))
      return;
    range_formatter_.set_brackets(detail::string_literal<Char, '{'>{},
                                  detail::string_literal<Char, '}'>{});
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return range_formatter_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(range_type& range, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return range_formatter_.format(range, ctx);
  }
};

// A map formatter.
template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<range_format_kind<R, Char>::value == range_format::map>> {
 private:
  using map_type = detail::maybe_const_range<R>;
  using element_type = detail::uncvref_type<map_type>;

  decltype(detail::tuple::get_formatters<element_type, Char>(
      detail::tuple_index_sequence<element_type>())) formatters_;
  bool no_delimiters_ = false;

 public:
  FMT_CONSTEXPR formatter() {}

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it != end) {
      if (detail::to_ascii(*it) == 'n') {
        no_delimiters_ = true;
        ++it;
      }
      if (it != end && *it != '}') {
        if (*it != ':') report_error("invalid format specifier");
        ++it;
      }
      ctx.advance_to(it);
    }
    detail::for_each(formatters_, detail::parse_empty_specs<Char>{ctx});
    return it;
  }

  template <typename FormatContext>
  auto format(map_type& map, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto out = ctx.out();
    basic_string_view<Char> open = detail::string_literal<Char, '{'>{};
    if (!no_delimiters_) out = detail::copy<Char>(open, out);
    int i = 0;
    basic_string_view<Char> sep = detail::string_literal<Char, ',', ' '>{};
    for (auto&& value : map) {
      if (i > 0) out = detail::copy<Char>(sep, out);
      ctx.advance_to(out);
      detail::for_each2(formatters_, value,
                        detail::format_tuple_element<FormatContext>{
                            0, ctx, detail::string_literal<Char, ':', ' '>{}});
      ++i;
    }
    basic_string_view<Char> close = detail::string_literal<Char, '}'>{};
    if (!no_delimiters_) out = detail::copy<Char>(close, out);
    return out;
  }
};

// A (debug_)string formatter.
template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<range_format_kind<R, Char>::value == range_format::string ||
                range_format_kind<R, Char>::value ==
                    range_format::debug_string>> {
 private:
  using range_type = detail::maybe_const_range<R>;
  using string_type =
      conditional_t<std::is_constructible<
                        detail::std_string_view<Char>,
                        decltype(detail::range_begin(std::declval<R>())),
                        decltype(detail::range_end(std::declval<R>()))>::value,
                    detail::std_string_view<Char>, std::basic_string<Char>>;

  formatter<string_type, Char> underlying_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return underlying_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(range_type& range, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
    if (detail::const_check(range_format_kind<R, Char>::value ==
                            range_format::debug_string))
      *out++ = '"';
    out = underlying_.format(
        string_type{detail::range_begin(range), detail::range_end(range)}, ctx);
    if (detail::const_check(range_format_kind<R, Char>::value ==
                            range_format::debug_string))
      *out++ = '"';
    return out;
  }
};

template <typename It, typename Sentinel, typename Char = char>
struct join_view : detail::view {
  It begin;
  Sentinel end;
  basic_string_view<Char> sep;

  join_view(It b, Sentinel e, basic_string_view<Char> s)
      : begin(std::move(b)), end(e), sep(s) {}
};

template <typename It, typename Sentinel, typename Char>
struct formatter<join_view<It, Sentinel, Char>, Char> {
 private:
  using value_type =
#ifdef __cpp_lib_ranges
      std::iter_value_t<It>;
#else
      typename std::iterator_traits<It>::value_type;
#endif
  formatter<remove_cvref_t<value_type>, Char> value_formatter_;

  using view = conditional_t<std::is_copy_constructible<It>::value,
                             const join_view<It, Sentinel, Char>,
                             join_view<It, Sentinel, Char>>;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return value_formatter_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(view& value, FormatContext& ctx) const -> decltype(ctx.out()) {
    using iter =
        conditional_t<std::is_copy_constructible<view>::value, It, It&>;
    iter it = value.begin;
    auto out = ctx.out();
    if (it == value.end) return out;
    out = value_formatter_.format(*it, ctx);
    ++it;
    while (it != value.end) {
      out = detail::copy<Char>(value.sep.begin(), value.sep.end(), out);
      ctx.advance_to(out);
      out = value_formatter_.format(*it, ctx);
      ++it;
    }
    return out;
  }
};

template <typename Char, typename Tuple> struct tuple_join_view : detail::view {
  const Tuple& tuple;
  basic_string_view<Char> sep;

  tuple_join_view(const Tuple& t, basic_string_view<Char> s)
      : tuple(t), sep{s} {}
};

// Define FMT_TUPLE_JOIN_SPECIFIERS to enable experimental format specifiers
// support in tuple_join. It is disabled by default because of issues with
// the dynamic width and precision.
#ifndef FMT_TUPLE_JOIN_SPECIFIERS
#  define FMT_TUPLE_JOIN_SPECIFIERS 0
#endif

template <typename Char, typename Tuple>
struct formatter<tuple_join_view<Char, Tuple>, Char,
                 enable_if_t<is_tuple_like<Tuple>::value>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return do_parse(ctx, std::tuple_size<Tuple>());
  }

  template <typename FormatContext>
  auto format(const tuple_join_view<Char, Tuple>& value,
              FormatContext& ctx) const -> typename FormatContext::iterator {
    return do_format(value, ctx, std::tuple_size<Tuple>());
  }

 private:
  decltype(detail::tuple::get_formatters<Tuple, Char>(
      detail::tuple_index_sequence<Tuple>())) formatters_;

  FMT_CONSTEXPR auto do_parse(parse_context<Char>& ctx,
                              std::integral_constant<size_t, 0>)
      -> const Char* {
    return ctx.begin();
  }

  template <size_t N>
  FMT_CONSTEXPR auto do_parse(parse_context<Char>& ctx,
                              std::integral_constant<size_t, N>)
      -> const Char* {
    auto end = ctx.begin();
#if FMT_TUPLE_JOIN_SPECIFIERS
    end = std::get<std::tuple_size<Tuple>::value - N>(formatters_).parse(ctx);
    if (N > 1) {
      auto end1 = do_parse(ctx, std::integral_constant<size_t, N - 1>());
      if (end != end1)
        report_error("incompatible format specs for tuple elements");
    }
#endif
    return end;
  }

  template <typename FormatContext>
  auto do_format(const tuple_join_view<Char, Tuple>&, FormatContext& ctx,
                 std::integral_constant<size_t, 0>) const ->
      typename FormatContext::iterator {
    return ctx.out();
  }

  template <typename FormatContext, size_t N>
  auto do_format(const tuple_join_view<Char, Tuple>& value, FormatContext& ctx,
                 std::integral_constant<size_t, N>) const ->
      typename FormatContext::iterator {
    using std::get;
    auto out =
        std::get<std::tuple_size<Tuple>::value - N>(formatters_)
            .format(get<std::tuple_size<Tuple>::value - N>(value.tuple), ctx);
    if (N <= 1) return out;
    out = detail::copy<Char>(value.sep, out);
    ctx.advance_to(out);
    return do_format(value, ctx, std::integral_constant<size_t, N - 1>());
  }
};

namespace detail {
// Check if T has an interface like a container adaptor (e.g. std::stack,
// std::queue, std::priority_queue).
template <typename T> class is_container_adaptor_like {
  template <typename U> static auto check(U* p) -> typename U::container_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

template <typename Container> struct all {
  const Container& c;
  auto begin() const -> typename Container::const_iterator { return c.begin(); }
  auto end() const -> typename Container::const_iterator { return c.end(); }
};
}  // namespace detail

template <typename T, typename Char>
struct formatter<
    T, Char,
    enable_if_t<conjunction<detail::is_container_adaptor_like<T>,
                            bool_constant<range_format_kind<T, Char>::value ==
                                          range_format::disabled>>::value>>
    : formatter<detail::all<typename T::container_type>, Char> {
  using all = detail::all<typename T::container_type>;
  template <typename FormatContext>
  auto format(const T& t, FormatContext& ctx) const -> decltype(ctx.out()) {
    struct getter : T {
      static auto get(const T& t) -> all {
        return {t.*(&getter::c)};  // Access c through the derived class.
      }
    };
    return formatter<all>::format(getter::get(t), ctx);
  }
};

FMT_BEGIN_EXPORT

/// Returns a view that formats the iterator range `[begin, end)` with elements
/// separated by `sep`.
template <typename It, typename Sentinel>
auto join(It begin, Sentinel end, string_view sep) -> join_view<It, Sentinel> {
  return {std::move(begin), end, sep};
}

/**
 * Returns a view that formats `range` with elements separated by `sep`.
 *
 * **Example**:
 *
 *     auto v = std::vector<int>{1, 2, 3};
 *     fmt::print("{}", fmt::join(v, ", "));
 *     // Output: 1, 2, 3
 *
 * `fmt::join` applies passed format specifiers to the range elements:
 *
 *     fmt::print("{:02}", fmt::join(v, ", "));
 *     // Output: 01, 02, 03
 */
template <typename Range, FMT_ENABLE_IF(!is_tuple_like<Range>::value)>
auto join(Range&& r, string_view sep)
    -> join_view<decltype(detail::range_begin(r)),
                 decltype(detail::range_end(r))> {
  return {detail::range_begin(r), detail::range_end(r), sep};
}

/**
 * Returns an object that formats `std::tuple` with elements separated by `sep`.
 *
 * **Example**:
 *
 *     auto t = std::tuple<int, char>{1, 'a'};
 *     fmt::print("{}", fmt::join(t, ", "));
 *     // Output: 1, a
 */
template <typename Tuple, FMT_ENABLE_IF(is_tuple_like<Tuple>::value)>
FMT_CONSTEXPR auto join(const Tuple& tuple, string_view sep)
    -> tuple_join_view<char, Tuple> {
  return {tuple, sep};
}

/**
 * Returns an object that formats `std::initializer_list` with elements
 * separated by `sep`.
 *
 * **Example**:
 *
 *     fmt::print("{}", fmt::join({1, 2, 3}, ", "));
 *     // Output: "1, 2, 3"
 */
template <typename T>
auto join(std::initializer_list<T> list, string_view sep)
    -> join_view<const T*, const T*> {
  return join(std::begin(list), std::end(list), sep);
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_RANGES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/std.h <==
// Formatting library for C++ - formatters for standard library types
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_STD_H_
#define FMT_STD_H_

#include "format.h"
#include "ostream.h"

#ifndef FMT_MODULE
#  include <atomic>
#  include <bitset>
#  include <complex>
#  include <cstdlib>
#  include <exception>
#  include <functional>
#  include <memory>
#  include <thread>
#  include <type_traits>
#  include <typeinfo>
#  include <utility>
#  include <vector>

// Check FMT_CPLUSPLUS to suppress a bogus warning in MSVC.
#  if FMT_CPLUSPLUS >= 201703L
#    if FMT_HAS_INCLUDE(<filesystem>) && \
        (!defined(FMT_CPP_LIB_FILESYSTEM) || FMT_CPP_LIB_FILESYSTEM != 0)
#      include <filesystem>
#    endif
#    if FMT_HAS_INCLUDE(<variant>)
#      include <variant>
#    endif
#    if FMT_HAS_INCLUDE(<optional>)
#      include <optional>
#    endif
#  endif
// Use > instead of >= in the version check because <source_location> may be
// available after C++17 but before C++20 is marked as implemented.
#  if FMT_CPLUSPLUS > 201703L && FMT_HAS_INCLUDE(<source_location>)
#    include <source_location>
#  endif
#  if FMT_CPLUSPLUS > 202002L && FMT_HAS_INCLUDE(<expected>)
#    include <expected>
#  endif
#endif  // FMT_MODULE

#if FMT_HAS_INCLUDE(<version>)
#  include <version>
#endif

// GCC 4 does not support FMT_HAS_INCLUDE.
#if FMT_HAS_INCLUDE(<cxxabi.h>) || defined(__GLIBCXX__)
#  include <cxxabi.h>
// Android NDK with gabi++ library on some architectures does not implement
// abi::__cxa_demangle().
#  ifndef __GABIXX_CXXABI_H__
#    define FMT_HAS_ABI_CXA_DEMANGLE
#  endif
#endif

// For older Xcode versions, __cpp_lib_xxx flags are inaccurately defined.
#ifndef FMT_CPP_LIB_FILESYSTEM
#  ifdef __cpp_lib_filesystem
#    define FMT_CPP_LIB_FILESYSTEM __cpp_lib_filesystem
#  else
#    define FMT_CPP_LIB_FILESYSTEM 0
#  endif
#endif

#ifndef FMT_CPP_LIB_VARIANT
#  ifdef __cpp_lib_variant
#    define FMT_CPP_LIB_VARIANT __cpp_lib_variant
#  else
#    define FMT_CPP_LIB_VARIANT 0
#  endif
#endif

#if FMT_CPP_LIB_FILESYSTEM
FMT_BEGIN_NAMESPACE

namespace detail {

template <typename Char, typename PathChar>
auto get_path_string(const std::filesystem::path& p,
                     const std::basic_string<PathChar>& native) {
  if constexpr (std::is_same_v<Char, char> && std::is_same_v<PathChar, wchar_t>)
    return to_utf8<wchar_t>(native, to_utf8_error_policy::replace);
  else
    return p.string<Char>();
}

template <typename Char, typename PathChar>
void write_escaped_path(basic_memory_buffer<Char>& quoted,
                        const std::filesystem::path& p,
                        const std::basic_string<PathChar>& native) {
  if constexpr (std::is_same_v<Char, char> &&
                std::is_same_v<PathChar, wchar_t>) {
    auto buf = basic_memory_buffer<wchar_t>();
    write_escaped_string<wchar_t>(std::back_inserter(buf), native);
    bool valid = to_utf8<wchar_t>::convert(quoted, {buf.data(), buf.size()});
    FMT_ASSERT(valid, "invalid utf16");
  } else if constexpr (std::is_same_v<Char, PathChar>) {
    write_escaped_string<std::filesystem::path::value_type>(
        std::back_inserter(quoted), native);
  } else {
    write_escaped_string<Char>(std::back_inserter(quoted), p.string<Char>());
  }
}

}  // namespace detail

FMT_EXPORT
template <typename Char> struct formatter<std::filesystem::path, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;
  bool debug_ = false;
  char path_type_ = 0;

 public:
  FMT_CONSTEXPR void set_debug_format(bool set = true) { debug_ = set; }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{')
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
    if (it != end && *it == '?') {
      debug_ = true;
      ++it;
    }
    if (it != end && (*it == 'g')) path_type_ = detail::to_ascii(*it++);
    return it;
  }

  template <typename FormatContext>
  auto format(const std::filesystem::path& p, FormatContext& ctx) const {
    auto specs = specs_;
    auto path_string =
        !path_type_ ? p.native()
                    : p.generic_string<std::filesystem::path::value_type>();

    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    if (!debug_) {
      auto s = detail::get_path_string<Char>(p, path_string);
      return detail::write(ctx.out(), basic_string_view<Char>(s), specs);
    }
    auto quoted = basic_memory_buffer<Char>();
    detail::write_escaped_path(quoted, p, path_string);
    return detail::write(ctx.out(),
                         basic_string_view<Char>(quoted.data(), quoted.size()),
                         specs);
  }
};

class path : public std::filesystem::path {
 public:
  auto display_string() const -> std::string {
    const std::filesystem::path& base = *this;
    return fmt::format(FMT_STRING("{}"), base);
  }
  auto system_string() const -> std::string { return string(); }

  auto generic_display_string() const -> std::string {
    const std::filesystem::path& base = *this;
    return fmt::format(FMT_STRING("{:g}"), base);
  }
  auto generic_system_string() const -> std::string { return generic_string(); }
};

FMT_END_NAMESPACE
#endif  // FMT_CPP_LIB_FILESYSTEM

FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <std::size_t N, typename Char>
struct formatter<std::bitset<N>, Char>
    : nested_formatter<basic_string_view<Char>, Char> {
 private:
  // Functor because C++11 doesn't support generic lambdas.
  struct writer {
    const std::bitset<N>& bs;

    template <typename OutputIt>
    FMT_CONSTEXPR auto operator()(OutputIt out) -> OutputIt {
      for (auto pos = N; pos > 0; --pos) {
        out = detail::write<Char>(out, bs[pos - 1] ? Char('1') : Char('0'));
      }

      return out;
    }
  };

 public:
  template <typename FormatContext>
  auto format(const std::bitset<N>& bs, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return this->write_padded(ctx, writer{bs});
  }
};

FMT_EXPORT
template <typename Char>
struct formatter<std::thread::id, Char> : basic_ostream_formatter<Char> {};
FMT_END_NAMESPACE

#ifdef __cpp_lib_optional
FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::optional<T>, Char,
                 std::enable_if_t<is_formattable<T, Char>::value>> {
 private:
  formatter<T, Char> underlying_;
  static constexpr basic_string_view<Char> optional =
      detail::string_literal<Char, 'o', 'p', 't', 'i', 'o', 'n', 'a', 'l',
                             '('>{};
  static constexpr basic_string_view<Char> none =
      detail::string_literal<Char, 'n', 'o', 'n', 'e'>{};

  template <class U>
  FMT_CONSTEXPR static auto maybe_set_debug_format(U& u, bool set)
      -> decltype(u.set_debug_format(set)) {
    u.set_debug_format(set);
  }

  template <class U>
  FMT_CONSTEXPR static void maybe_set_debug_format(U&, ...) {}

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) {
    maybe_set_debug_format(underlying_, true);
    return underlying_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(const std::optional<T>& opt, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    if (!opt) return detail::write<Char>(ctx.out(), none);

    auto out = ctx.out();
    out = detail::write<Char>(out, optional);
    ctx.advance_to(out);
    out = underlying_.format(*opt, ctx);
    return detail::write(out, ')');
  }
};
FMT_END_NAMESPACE
#endif  // __cpp_lib_optional

#if defined(__cpp_lib_expected) || FMT_CPP_LIB_VARIANT

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename Char, typename OutputIt, typename T>
auto write_escaped_alternative(OutputIt out, const T& v) -> OutputIt {
  if constexpr (has_to_string_view<T>::value)
    return write_escaped_string<Char>(out, detail::to_string_view(v));
  if constexpr (std::is_same_v<T, Char>) return write_escaped_char(out, v);
  return write<Char>(out, v);
}

}  // namespace detail

FMT_END_NAMESPACE
#endif

#ifdef __cpp_lib_expected
FMT_BEGIN_NAMESPACE

FMT_EXPORT
template <typename T, typename E, typename Char>
struct formatter<std::expected<T, E>, Char,
                 std::enable_if_t<(std::is_void<T>::value ||
                                   is_formattable<T, Char>::value) &&
                                  is_formattable<E, Char>::value>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const std::expected<T, E>& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();

    if (value.has_value()) {
      out = detail::write<Char>(out, "expected(");
      if constexpr (!std::is_void<T>::value)
        out = detail::write_escaped_alternative<Char>(out, *value);
    } else {
      out = detail::write<Char>(out, "unexpected(");
      out = detail::write_escaped_alternative<Char>(out, value.error());
    }
    *out++ = ')';
    return out;
  }
};
FMT_END_NAMESPACE
#endif  // __cpp_lib_expected

#ifdef __cpp_lib_source_location
FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <> struct formatter<std::source_location> {
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) { return ctx.begin(); }

  template <typename FormatContext>
  auto format(const std::source_location& loc, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
    out = detail::write(out, loc.file_name());
    out = detail::write(out, ':');
    out = detail::write<char>(out, loc.line());
    out = detail::write(out, ':');
    out = detail::write<char>(out, loc.column());
    out = detail::write(out, ": ");
    out = detail::write(out, loc.function_name());
    return out;
  }
};
FMT_END_NAMESPACE
#endif

#if FMT_CPP_LIB_VARIANT
FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T>
using variant_index_sequence =
    std::make_index_sequence<std::variant_size<T>::value>;

template <typename> struct is_variant_like_ : std::false_type {};
template <typename... Types>
struct is_variant_like_<std::variant<Types...>> : std::true_type {};

// formattable element check.
template <typename T, typename C> class is_variant_formattable_ {
  template <std::size_t... Is>
  static std::conjunction<
      is_formattable<std::variant_alternative_t<Is, T>, C>...>
      check(std::index_sequence<Is...>);

 public:
  static constexpr const bool value =
      decltype(check(variant_index_sequence<T>{}))::value;
};

}  // namespace detail

template <typename T> struct is_variant_like {
  static constexpr const bool value = detail::is_variant_like_<T>::value;
};

template <typename T, typename C> struct is_variant_formattable {
  static constexpr const bool value =
      detail::is_variant_formattable_<T, C>::value;
};

FMT_EXPORT
template <typename Char> struct formatter<std::monostate, Char> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const std::monostate&, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return detail::write<Char>(ctx.out(), "monostate");
  }
};

FMT_EXPORT
template <typename Variant, typename Char>
struct formatter<
    Variant, Char,
    std::enable_if_t<std::conjunction_v<
        is_variant_like<Variant>, is_variant_formattable<Variant, Char>>>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const Variant& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();

    out = detail::write<Char>(out, "variant(");
    FMT_TRY {
      std::visit(
          [&](const auto& v) {
            out = detail::write_escaped_alternative<Char>(out, v);
          },
          value);
    }
    FMT_CATCH(const std::bad_variant_access&) {
      detail::write<Char>(out, "valueless by exception");
    }
    *out++ = ')';
    return out;
  }
};
FMT_END_NAMESPACE
#endif  // FMT_CPP_LIB_VARIANT

FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <> struct formatter<std::error_code> {
 private:
  format_specs specs_;
  detail::arg_ref<char> width_ref_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    char c = *it;
    if ((c >= '0' && c <= '9') || c == '{')
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
    return it;
  }

  template <typename FormatContext>
  FMT_CONSTEXPR20 auto format(const std::error_code& ec,
                              FormatContext& ctx) const -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    memory_buffer buf;
    buf.append(string_view(ec.category().name()));
    buf.push_back(':');
    detail::write<char>(appender(buf), ec.value());
    return detail::write<char>(ctx.out(), string_view(buf.data(), buf.size()),
                               specs);
  }
};

#if FMT_USE_RTTI
namespace detail {

template <typename Char, typename OutputIt>
auto write_demangled_name(OutputIt out, const std::type_info& ti) -> OutputIt {
#  ifdef FMT_HAS_ABI_CXA_DEMANGLE
  int status = 0;
  std::size_t size = 0;
  std::unique_ptr<char, void (*)(void*)> demangled_name_ptr(
      abi::__cxa_demangle(ti.name(), nullptr, &size, &status), &std::free);

  string_view demangled_name_view;
  if (demangled_name_ptr) {
    demangled_name_view = demangled_name_ptr.get();

    // Normalization of stdlib inline namespace names.
    // libc++ inline namespaces.
    //  std::__1::*       -> std::*
    //  std::__1::__fs::* -> std::*
    // libstdc++ inline namespaces.
    //  std::__cxx11::*             -> std::*
    //  std::filesystem::__cxx11::* -> std::filesystem::*
    if (demangled_name_view.starts_with("std::")) {
      char* begin = demangled_name_ptr.get();
      char* to = begin + 5;  // std::
      for (char *from = to, *end = begin + demangled_name_view.size();
           from < end;) {
        // This is safe, because demangled_name is NUL-terminated.
        if (from[0] == '_' && from[1] == '_') {
          char* next = from + 1;
          while (next < end && *next != ':') next++;
          if (next[0] == ':' && next[1] == ':') {
            from = next + 2;
            continue;
          }
        }
        *to++ = *from++;
      }
      demangled_name_view = {begin, detail::to_unsigned(to - begin)};
    }
  } else {
    demangled_name_view = string_view(ti.name());
  }
  return detail::write_bytes<Char>(out, demangled_name_view);
#  elif FMT_MSC_VERSION
  const string_view demangled_name(ti.name());
  for (std::size_t i = 0; i < demangled_name.size(); ++i) {
    auto sub = demangled_name;
    sub.remove_prefix(i);
    if (sub.starts_with("enum ")) {
      i += 4;
      continue;
    }
    if (sub.starts_with("class ") || sub.starts_with("union ")) {
      i += 5;
      continue;
    }
    if (sub.starts_with("struct ")) {
      i += 6;
      continue;
    }
    if (*sub.begin() != ' ') *out++ = *sub.begin();
  }
  return out;
#  else
  return detail::write_bytes<Char>(out, string_view(ti.name()));
#  endif
}

}  // namespace detail

FMT_EXPORT
template <typename Char>
struct formatter<std::type_info, Char  // DEPRECATED! Mixing code unit types.
                 > {
 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename Context>
  auto format(const std::type_info& ti, Context& ctx) const
      -> decltype(ctx.out()) {
    return detail::write_demangled_name<Char>(ctx.out(), ti);
  }
};
#endif

FMT_EXPORT
template <typename T, typename Char>
struct formatter<
    T, Char,  // DEPRECATED! Mixing code unit types.
    typename std::enable_if<std::is_base_of<std::exception, T>::value>::type> {
 private:
  bool with_typename_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it == end || *it == '}') return it;
    if (*it == 't') {
      ++it;
      with_typename_ = FMT_USE_RTTI != 0;
    }
    return it;
  }

  template <typename Context>
  auto format(const std::exception& ex, Context& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
#if FMT_USE_RTTI
    if (with_typename_) {
      out = detail::write_demangled_name<Char>(out, typeid(ex));
      *out++ = ':';
      *out++ = ' ';
    }
#endif
    return detail::write_bytes<Char>(out, string_view(ex.what()));
  }
};

namespace detail {

template <typename T, typename Enable = void>
struct has_flip : std::false_type {};

template <typename T>
struct has_flip<T, void_t<decltype(std::declval<T>().flip())>>
    : std::true_type {};

template <typename T> struct is_bit_reference_like {
  static constexpr const bool value =
      std::is_convertible<T, bool>::value &&
      std::is_nothrow_assignable<T, bool>::value && has_flip<T>::value;
};

#ifdef _LIBCPP_VERSION

// Workaround for libc++ incompatibility with C++ standard.
// According to the Standard, `bitset::operator[] const` returns bool.
template <typename C>
struct is_bit_reference_like<std::__bit_const_reference<C>> {
  static constexpr const bool value = true;
};

#endif

}  // namespace detail

// We can't use std::vector<bool, Allocator>::reference and
// std::bitset<N>::reference because the compiler can't deduce Allocator and N
// in partial specialization.
FMT_EXPORT
template <typename BitRef, typename Char>
struct formatter<BitRef, Char,
                 enable_if_t<detail::is_bit_reference_like<BitRef>::value>>
    : formatter<bool, Char> {
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const BitRef& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<bool, Char>::format(v, ctx);
  }
};

template <typename T, typename Deleter>
auto ptr(const std::unique_ptr<T, Deleter>& p) -> const void* {
  return p.get();
}
template <typename T> auto ptr(const std::shared_ptr<T>& p) -> const void* {
  return p.get();
}

FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::atomic<T>, Char,
                 enable_if_t<is_formattable<T, Char>::value>>
    : formatter<T, Char> {
  template <typename FormatContext>
  auto format(const std::atomic<T>& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<T, Char>::format(v.load(), ctx);
  }
};

#ifdef __cpp_lib_atomic_flag_test
FMT_EXPORT
template <typename Char>
struct formatter<std::atomic_flag, Char> : formatter<bool, Char> {
  template <typename FormatContext>
  auto format(const std::atomic_flag& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<bool, Char>::format(v.test(), ctx);
  }
};
#endif  // __cpp_lib_atomic_flag_test

FMT_EXPORT
template <typename T, typename Char> struct formatter<std::complex<T>, Char> {
 private:
  detail::dynamic_format_specs<Char> specs_;

  template <typename FormatContext, typename OutputIt>
  FMT_CONSTEXPR auto do_format(const std::complex<T>& c,
                               detail::dynamic_format_specs<Char>& specs,
                               FormatContext& ctx, OutputIt out) const
      -> OutputIt {
    if (c.real() != 0) {
      *out++ = Char('(');
      out = detail::write<Char>(out, c.real(), specs, ctx.locale());
      specs.set_sign(sign::plus);
      out = detail::write<Char>(out, c.imag(), specs, ctx.locale());
      if (!detail::isfinite(c.imag())) *out++ = Char(' ');
      *out++ = Char('i');
      *out++ = Char(')');
      return out;
    }
    out = detail::write<Char>(out, c.imag(), specs, ctx.locale());
    if (!detail::isfinite(c.imag())) *out++ = Char(' ');
    *out++ = Char('i');
    return out;
  }

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    if (ctx.begin() == ctx.end() || *ctx.begin() == '}') return ctx.begin();
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type_constant<T, Char>::value);
  }

  template <typename FormatContext>
  auto format(const std::complex<T>& c, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    if (specs.dynamic()) {
      detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                  specs.width_ref, ctx);
      detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                  specs.precision_ref, ctx);
    }

    if (specs.width == 0) return do_format(c, specs, ctx, ctx.out());
    auto buf = basic_memory_buffer<Char>();

    auto outer_specs = format_specs();
    outer_specs.width = specs.width;
    outer_specs.copy_fill_from(specs);
    outer_specs.set_align(specs.align());

    specs.width = 0;
    specs.set_fill({});
    specs.set_align(align::none);

    do_format(c, specs, ctx, basic_appender<Char>(buf));
    return detail::write<Char>(ctx.out(),
                               basic_string_view<Char>(buf.data(), buf.size()),
                               outer_specs);
  }
};

FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::reference_wrapper<T>, Char,
                 enable_if_t<is_formattable<remove_cvref_t<T>, Char>::value>>
    : formatter<remove_cvref_t<T>, Char> {
  template <typename FormatContext>
  auto format(std::reference_wrapper<T> ref, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<remove_cvref_t<T>, Char>::format(ref.get(), ctx);
  }
};

FMT_END_NAMESPACE
#endif  // FMT_STD_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/xchar.h <==
// Formatting library for C++ - optional wchar_t and exotic character support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_XCHAR_H_
#define FMT_XCHAR_H_

#include "color.h"
#include "format.h"
#include "ostream.h"
#include "ranges.h"

#ifndef FMT_MODULE
#  include <cwchar>
#  if FMT_USE_LOCALE
#    include <locale>
#  endif
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T>
using is_exotic_char = bool_constant<!std::is_same<T, char>::value>;

template <typename S, typename = void> struct format_string_char {};

template <typename S>
struct format_string_char<
    S, void_t<decltype(sizeof(detail::to_string_view(std::declval<S>())))>> {
  using type = char_t<S>;
};

template <typename S>
struct format_string_char<
    S, enable_if_t<std::is_base_of<detail::compile_string, S>::value>> {
  using type = typename S::char_type;
};

template <typename S>
using format_string_char_t = typename format_string_char<S>::type;

inline auto write_loc(basic_appender<wchar_t> out, loc_value value,
                      const format_specs& specs, locale_ref loc) -> bool {
#if FMT_USE_LOCALE
  auto& numpunct =
      std::use_facet<std::numpunct<wchar_t>>(loc.get<std::locale>());
  auto separator = std::wstring();
  auto grouping = numpunct.grouping();
  if (!grouping.empty()) separator = std::wstring(1, numpunct.thousands_sep());
  return value.visit(loc_writer<wchar_t>{out, specs, separator, grouping, {}});
#endif
  return false;
}
}  // namespace detail

FMT_BEGIN_EXPORT

using wstring_view = basic_string_view<wchar_t>;
using wformat_parse_context = parse_context<wchar_t>;
using wformat_context = buffered_context<wchar_t>;
using wformat_args = basic_format_args<wformat_context>;
using wmemory_buffer = basic_memory_buffer<wchar_t>;

template <typename Char, typename... T> struct basic_fstring {
 private:
  basic_string_view<Char> str_;

  static constexpr int num_static_named_args =
      detail::count_static_named_args<T...>();

  using checker = detail::format_string_checker<
      Char, static_cast<int>(sizeof...(T)), num_static_named_args,
      num_static_named_args != detail::count_named_args<T...>()>;

  using arg_pack = detail::arg_pack<T...>;

 public:
  using t = basic_fstring;

  template <typename S,
            FMT_ENABLE_IF(
                std::is_convertible<const S&, basic_string_view<Char>>::value)>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE basic_fstring(const S& s) : str_(s) {
    if (FMT_USE_CONSTEVAL)
      detail::parse_format_string<Char>(s, checker(s, arg_pack()));
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_base_of<detail::compile_string, S>::value&&
                              std::is_same<typename S::char_type, Char>::value)>
  FMT_ALWAYS_INLINE basic_fstring(const S&) : str_(S()) {
    FMT_CONSTEXPR auto sv = basic_string_view<Char>(S());
    FMT_CONSTEXPR int ignore =
        (parse_format_string(sv, checker(sv, arg_pack())), 0);
    detail::ignore_unused(ignore);
  }
  basic_fstring(runtime_format_string<Char> fmt) : str_(fmt.str) {}

  operator basic_string_view<Char>() const { return str_; }
  auto get() const -> basic_string_view<Char> { return str_; }
};

template <typename Char, typename... T>
using basic_format_string = basic_fstring<Char, T...>;

template <typename... T>
using wformat_string = typename basic_format_string<wchar_t, T...>::t;
inline auto runtime(wstring_view s) -> runtime_format_string<wchar_t> {
  return {{s}};
}

template <> struct is_char<wchar_t> : std::true_type {};
template <> struct is_char<char16_t> : std::true_type {};
template <> struct is_char<char32_t> : std::true_type {};

#ifdef __cpp_char8_t
template <> struct is_char<char8_t> : bool_constant<detail::is_utf8_enabled> {};
#endif

template <typename... T>
constexpr auto make_wformat_args(T&... args)
    -> decltype(fmt::make_format_args<wformat_context>(args...)) {
  return fmt::make_format_args<wformat_context>(args...);
}

#if !FMT_USE_NONTYPE_TEMPLATE_ARGS
inline namespace literals {
inline auto operator""_a(const wchar_t* s, size_t) -> detail::udl_arg<wchar_t> {
  return {s};
}
}  // namespace literals
#endif

template <typename It, typename Sentinel>
auto join(It begin, Sentinel end, wstring_view sep)
    -> join_view<It, Sentinel, wchar_t> {
  return {begin, end, sep};
}

template <typename Range, FMT_ENABLE_IF(!is_tuple_like<Range>::value)>
auto join(Range&& range, wstring_view sep)
    -> join_view<decltype(std::begin(range)), decltype(std::end(range)),
                 wchar_t> {
  return join(std::begin(range), std::end(range), sep);
}

template <typename T>
auto join(std::initializer_list<T> list, wstring_view sep)
    -> join_view<const T*, const T*, wchar_t> {
  return join(std::begin(list), std::end(list), sep);
}

template <typename Tuple, FMT_ENABLE_IF(is_tuple_like<Tuple>::value)>
auto join(const Tuple& tuple, basic_string_view<wchar_t> sep)
    -> tuple_join_view<wchar_t, Tuple> {
  return {tuple, sep};
}

template <typename Char, FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto vformat(basic_string_view<Char> fmt,
             typename detail::vformat_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vformat_to(buf, fmt, args);
  return {buf.data(), buf.size()};
}

template <typename... T>
auto format(wformat_string<T...> fmt, T&&... args) -> std::wstring {
  return vformat(fmt::wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename OutputIt, typename... T>
auto format_to(OutputIt out, wformat_string<T...> fmt, T&&... args)
    -> OutputIt {
  return vformat_to(out, fmt::wstring_view(fmt),
                    fmt::make_wformat_args(args...));
}

// Pass char_t as a default template parameter instead of using
// std::basic_string<char_t<S>> to reduce the symbol size.
template <typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value &&
                        !std::is_same<Char, wchar_t>::value)>
auto format(const S& fmt, T&&... args) -> std::basic_string<Char> {
  return vformat(detail::to_string_view(fmt),
                 fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename Locale, typename S,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto vformat(const Locale& loc, const S& fmt,
                    typename detail::vformat_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vformat_to(buf, detail::to_string_view(fmt), args,
                     detail::locale_ref(loc));
  return {buf.data(), buf.size()};
}

template <typename Locale, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto format(const Locale& loc, const S& fmt, T&&... args)
    -> std::basic_string<Char> {
  return vformat(loc, detail::to_string_view(fmt),
                 fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename OutputIt, typename S,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
auto vformat_to(OutputIt out, const S& fmt,
                typename detail::vformat_args<Char>::type args) -> OutputIt {
  auto&& buf = detail::get_buffer<Char>(out);
  detail::vformat_to(buf, detail::to_string_view(fmt), args);
  return detail::get_iterator(buf, out);
}

template <typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value &&
                        !std::is_same<Char, char>::value &&
                        !std::is_same<Char, wchar_t>::value)>
inline auto format_to(OutputIt out, const S& fmt, T&&... args) -> OutputIt {
  return vformat_to(out, detail::to_string_view(fmt),
                    fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename Locale, typename S, typename OutputIt, typename... Args,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_locale<Locale>::value&&
                                detail::is_exotic_char<Char>::value)>
inline auto vformat_to(OutputIt out, const Locale& loc, const S& fmt,
                       typename detail::vformat_args<Char>::type args)
    -> OutputIt {
  auto&& buf = detail::get_buffer<Char>(out);
  vformat_to(buf, detail::to_string_view(fmt), args, detail::locale_ref(loc));
  return detail::get_iterator(buf, out);
}

template <typename Locale, typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          bool enable = detail::is_output_iterator<OutputIt, Char>::value &&
                        detail::is_locale<Locale>::value &&
                        detail::is_exotic_char<Char>::value>
inline auto format_to(OutputIt out, const Locale& loc, const S& fmt,
                      T&&... args) ->
    typename std::enable_if<enable, OutputIt>::type {
  return vformat_to(out, loc, detail::to_string_view(fmt),
                    fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename OutputIt, typename Char, typename... Args,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto vformat_to_n(OutputIt out, size_t n, basic_string_view<Char> fmt,
                         typename detail::vformat_args<Char>::type args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, Char, traits>(out, n);
  detail::vformat_to(buf, fmt, args);
  return {buf.out(), buf.count()};
}

template <typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto format_to_n(OutputIt out, size_t n, const S& fmt, T&&... args)
    -> format_to_n_result<OutputIt> {
  return vformat_to_n(out, n, fmt::basic_string_view<Char>(fmt),
                      fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_exotic_char<Char>::value)>
inline auto formatted_size(const S& fmt, T&&... args) -> size_t {
  auto buf = detail::counting_buffer<Char>();
  detail::vformat_to(buf, detail::to_string_view(fmt),
                     fmt::make_format_args<buffered_context<Char>>(args...));
  return buf.count();
}

inline void vprint(std::FILE* f, wstring_view fmt, wformat_args args) {
  auto buf = wmemory_buffer();
  detail::vformat_to(buf, fmt, args);
  buf.push_back(L'\0');
  if (std::fputws(buf.data(), f) == -1)
    FMT_THROW(system_error(errno, FMT_STRING("cannot write to file")));
}

inline void vprint(wstring_view fmt, wformat_args args) {
  vprint(stdout, fmt, args);
}

template <typename... T>
void print(std::FILE* f, wformat_string<T...> fmt, T&&... args) {
  return vprint(f, wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename... T> void print(wformat_string<T...> fmt, T&&... args) {
  return vprint(wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename... T>
void println(std::FILE* f, wformat_string<T...> fmt, T&&... args) {
  return print(f, L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

template <typename... T> void println(wformat_string<T...> fmt, T&&... args) {
  return print(L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

inline auto vformat(const text_style& ts, wstring_view fmt, wformat_args args)
    -> std::wstring {
  auto buf = wmemory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  return {buf.data(), buf.size()};
}

template <typename... T>
inline auto format(const text_style& ts, wformat_string<T...> fmt, T&&... args)
    -> std::wstring {
  return fmt::vformat(ts, fmt, fmt::make_wformat_args(args...));
}

template <typename... T>
FMT_DEPRECATED void print(std::FILE* f, const text_style& ts,
                          wformat_string<T...> fmt, const T&... args) {
  vprint(f, ts, fmt, fmt::make_wformat_args(args...));
}

template <typename... T>
FMT_DEPRECATED void print(const text_style& ts, wformat_string<T...> fmt,
                          const T&... args) {
  return print(stdout, ts, fmt, args...);
}

inline void vprint(std::wostream& os, wstring_view fmt, wformat_args args) {
  auto buffer = basic_memory_buffer<wchar_t>();
  detail::vformat_to(buffer, fmt, args);
  detail::write_buffer(os, buffer);
}

template <typename... T>
void print(std::wostream& os, wformat_string<T...> fmt, T&&... args) {
  vprint(os, fmt, fmt::make_format_args<buffered_context<wchar_t>>(args...));
}

template <typename... T>
void println(std::wostream& os, wformat_string<T...> fmt, T&&... args) {
  print(os, L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

/// Converts `value` to `std::wstring` using the default format for type `T`.
template <typename T> inline auto to_wstring(const T& value) -> std::wstring {
  return format(FMT_STRING(L"{}"), value);
}
FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_XCHAR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/CMakeLists.txt <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.

message(STATUS "Building using CMake version: ${CMAKE_VERSION}")
cmake_minimum_required(VERSION 3.14)

set(NANOARROW_VERSION "0.8.0")
string(REGEX MATCH "^[0-9]+\\.[0-9]+\\.[0-9]+" NANOARROW_BASE_VERSION
             "${NANOARROW_VERSION}")
project(nanoarrow VERSION "${NANOARROW_BASE_VERSION}")

set(NANOARROW_VERSION_MAJOR "${nanoarrow_VERSION_MAJOR}")
set(NANOARROW_VERSION_MINOR "${nanoarrow_VERSION_MINOR}")
set(NANOARROW_VERSION_PATCH "${nanoarrow_VERSION_PATCH}")

include(GNUInstallDirs)

# General options
option(NANOARROW_NAMESPACE "A prefix for exported symbols" OFF)

# Feature options
option(NANOARROW_IPC "Build IPC extension" OFF)
option(NANOARROW_FLATCC_ROOT_DIR "Root directory for flatcc include and lib directories"
       OFF)
option(NANOARROW_FLATCC_INCLUDE_DIR "Include directory for flatcc includes" OFF)
option(NANOARROW_FLATCC_LIB_DIR "Library directory that contains libflatccrt.a" OFF)
option(NANOARROW_IPC_WITH_ZSTD "Build nanoarrow with ZSTD compression support built in"
       OFF)
option(NANOARROW_IPC_WITH_LZ4 "Build nanoarrow with LZ4 compression support built in" OFF)

option(NANOARROW_DEVICE "Build device extension" OFF)
option(NANOARROW_TESTING "Build testing extension" OFF)
option(NANOARROW_DEVICE_WITH_METAL "Build Apple metal libraries" OFF)
option(NANOARROW_DEVICE_WITH_CUDA "Build CUDA libraries" OFF)

# Development options
option(NANOARROW_BUILD_APPS "Build utility applications" OFF)
option(NANOARROW_BUILD_TESTS "Build tests" OFF)
option(NANOARROW_BUILD_TESTS_WITH_ARROW "Build tests that require Arrow" OFF)
option(NANOARROW_BUILD_BENCHMARKS "Build benchmarks" OFF)
option(NANOARROW_BUILD_INTEGRATION_TESTS
       "Build cross-implementation Arrow integration tests" OFF)
option(NANOARROW_BUNDLE "Create bundled nanoarrow.h and nanoarrow.c" OFF)
option(NANOARROW_BUNDLE_AS_CPP "Bundle nanoarrow source file as nanoarrow.cc" OFF)
option(NANOARROW_CODE_COVERAGE "Enable coverage reporting" OFF)
option(NANOARROW_ARROW_STATIC
       "Use a statically-linked Arrow C++ build when linking tests" OFF)
option(NANOARROW_DEBUG_EXTRA_WARNINGS "Use extra warnings when compiling in debug mode"
       ON)
# For vcpkg, where there's a check that fails if .dlls are present for static linkage
option(NANOARROW_INSTALL_SHARED "Install shared libraries" ON)

if(NOT DEFINED CMAKE_C_STANDARD)
  if(NANOARROW_IPC)
    # flatcc requires C11 for alignas() and static_assert() in flatcc_generated.h
    # It may be possible to use C99 mode to build the runtime and/or generated header
    # should this cause problems for users.
    set(CMAKE_C_STANDARD 11)
  else()
    set(CMAKE_C_STANDARD 99)
  endif()
  set(CMAKE_C_STANDARD_REQUIRED ON)
endif()

if(NANOARROW_NAMESPACE)
  set(NANOARROW_NAMESPACE_DEFINE "#define NANOARROW_NAMESPACE ${NANOARROW_NAMESPACE}")
else()
  set(NANOARROW_NAMESPACE_DEFINE "// #define NANOARROW_NAMESPACE YourNamespaceHere")
endif()

add_library(nanoarrow_coverage_config INTERFACE)
install(TARGETS nanoarrow_coverage_config
        EXPORT nanoarrow-exports
        RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
        LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
        ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

if(NANOARROW_CODE_COVERAGE)
  target_compile_options(nanoarrow_coverage_config INTERFACE -O0 -g --coverage)
  target_link_options(nanoarrow_coverage_config INTERFACE --coverage)
endif()

# Avoids a warning about timestamps on downloaded files (prefer new policy
# if available))
if(${CMAKE_VERSION} VERSION_GREATER_EQUAL "3.23")
  cmake_policy(SET CMP0135 NEW)
endif()

if(NANOARROW_BUNDLE)
  message(STATUS "Generating bundled nanoarrow sources using ci/scripts/bundle.py")

  find_package(Python3
               COMPONENTS Interpreter
               REQUIRED)

  # Set up arguments to the bundler
  set(NANOARROW_BUNDLE_ARGS "--with-ipc" "--with-device" "--with-testing" "--with-flatcc")

  if(NANOARROW_BUNDLE_AS_CPP)
    list(APPEND NANOARROW_BUNDLE_ARGS "--cpp")
    set(NANOARROW_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow.cc")
  else()
    set(NANOARROW_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow.c")
  endif()

  if(NANOARROW_NAMESPACE)
    list(APPEND NANOARROW_BUNDLE_ARGS "--symbol-namespace=${NANOARROW_NAMESPACE}")
  endif()

  # Run the bundler
  execute_process(COMMAND ${Python3_EXECUTABLE}
                          "${CMAKE_CURRENT_SOURCE_DIR}/ci/scripts/bundle.py"
                          "--output-dir" "${CMAKE_BINARY_DIR}/bundled"
                          ${NANOARROW_BUNDLE_ARGS})

  set(NANOARROW_BUILD_INCLUDE_DIR "${CMAKE_BINARY_DIR}/bundled/include")
  set(NANOARROW_IPC_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_ipc.c")
  set(NANOARROW_DEVICE_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_device.c")
  set(NANOARROW_TESTING_BUILD_SOURCES
      "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_testing.cc")
  set(NANOARROW_FLATCC_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/flatcc.c")
else()
  # Generate the version information
  configure_file(src/nanoarrow/nanoarrow_config.h.in src/nanoarrow/nanoarrow_config.h)
  set(NANOARROW_BUILD_INCLUDE_DIR "${CMAKE_CURRENT_SOURCE_DIR}/src")
endif()

# Start the list of headers to install
set(NANOARROW_INSTALL_HEADERS ${NANOARROW_BUILD_INCLUDE_DIR}/nanoarrow/nanoarrow.h
                              ${NANOARROW_BUILD_INCLUDE_DIR}/nanoarrow/nanoarrow.hpp)

# If the bundler didn't already assign the source files for the library, do so here.
# Also handle install() arguments that are different between the bundled and not
# bundled version.
if(NOT NANOARROW_BUNDLE)
  set(NANOARROW_BUILD_SOURCES
      src/nanoarrow/common/array.c src/nanoarrow/common/schema.c
      src/nanoarrow/common/array_stream.c src/nanoarrow/common/utils.c)

  install(FILES src/nanoarrow/common/inline_array.h src/nanoarrow/common/inline_buffer.h
                src/nanoarrow/common/inline_types.h DESTINATION include/nanoarrow/common)

  list(APPEND NANOARROW_INSTALL_HEADERS
       "${CMAKE_CURRENT_BINARY_DIR}/src/nanoarrow/nanoarrow_config.h")

  install(FILES src/nanoarrow/hpp/array_stream.hpp
                src/nanoarrow/hpp/buffer.hpp
                src/nanoarrow/hpp/exception.hpp
                src/nanoarrow/hpp/operators.hpp
                src/nanoarrow/hpp/unique.hpp
                src/nanoarrow/hpp/view.hpp
          DESTINATION include/nanoarrow/hpp)
endif()

# Add the nanoarrow library targets
add_library(nanoarrow_static STATIC ${NANOARROW_BUILD_SOURCES})
add_library(nanoarrow_shared SHARED ${NANOARROW_BUILD_SOURCES})
install(FILES ${NANOARROW_INSTALL_HEADERS} DESTINATION include/nanoarrow)
if(BUILD_SHARED_LIBS)
  add_library(nanoarrow::nanoarrow ALIAS nanoarrow_shared)
else()
  add_library(nanoarrow::nanoarrow ALIAS nanoarrow_static)
endif()

foreach(target "nanoarrow_static" "nanoarrow_shared")
  target_include_directories(${target}
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
endforeach()

if(NANOARROW_IPC)
  # Add the flatcc (runtime) dependency
  set(FLATCC_RTONLY
      ON
      CACHE INTERNAL "")
  set(FLATCC_REFLECTION
      OFF
      CACHE INTERNAL "")

  # A flatcc installation is unlikely, so default to building the vendored one
  if(NOT NANOARROW_FLATCC_INCLUDE_DIR AND NOT NANOARROW_FLATCC_ROOT_DIR)

    # If the bundler didn't already assign the source files for the library, do so here
    if(NOT NANOARROW_BUNDLE)
      set(NANOARROW_FLATCC_BUILD_SOURCES
          thirdparty/flatcc/src/runtime/builder.c thirdparty/flatcc/src/runtime/emitter.c
          thirdparty/flatcc/src/runtime/verifier.c thirdparty/flatcc/src/runtime/refmap.c)
      set(NANOARROW_FLATCC_INCLUDE_DIR
          "${CMAKE_CURRENT_LIST_DIR}/thirdparty/flatcc/include")
    else()
      set(NANOARROW_FLATCC_INCLUDE_DIR "${NANOARROW_BUILD_INCLUDE_DIR}")
    endif()

    add_library(flatccrt STATIC ${NANOARROW_FLATCC_BUILD_SOURCES})
    target_include_directories(flatccrt
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_FLATCC_INCLUDE_DIR}>
                                      $<INSTALL_INTERFACE:include>)
    set_target_properties(flatccrt PROPERTIES POSITION_INDEPENDENT_CODE ON)
    install(TARGETS flatccrt
            EXPORT nanoarrow-exports
            RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
            LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
            ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

  elseif(NOT NANOARROW_FLATCC_ROOT_DIR)
    add_library(flatccrt STATIC IMPORTED)
    set_target_properties(flatccrt
                          PROPERTIES IMPORTED_LOCATION
                                     "${NANOARROW_FLATCC_LIB_DIR}/libflatccrt.a"
                                     INTERFACE_INCLUDE_DIRECTORIES
                                     "${NANOARROW_FLATCC_INCLUDE_DIR}")

  elseif(NOT NANOARROW_FLATCC_INCLUDE_DIR)
    set(NANOARROW_FLATCC_INCLUDE_DIR "${NANOARROW_FLATCC_ROOT_DIR}/include")
    add_library(flatccrt STATIC IMPORTED)
    set_target_properties(flatccrt
                          PROPERTIES IMPORTED_LOCATION
                                     "${NANOARROW_FLATCC_ROOT_DIR}/lib/libflatccrt.a"
                                     INTERFACE_INCLUDE_DIRECTORIES
                                     "${NANOARROW_FLATCC_INCLUDE_DIR}")
  endif()

  if(NANOARROW_IPC_WITH_ZSTD)
    find_package(zstd REQUIRED)
    set(NANOARROW_IPC_EXTRA_FLAGS "-DNANOARROW_IPC_WITH_ZSTD")

    # libzstd_static is not available from conda
    # This could be configurable if shared zstd is a must
    if(TARGET zstd::libzstd_static)
      set(NANOARROW_IPC_EXTRA_LIBS zstd::libzstd_static)
    else()
      set(NANOARROW_IPC_EXTRA_LIBS zstd::libzstd)
    endif()
  endif()

  if(NANOARROW_IPC_WITH_LZ4)
    if(NOT LZ4_LIBRARY_DIRS AND NOT LZ4_INCLUDE_DIRS)
      find_package(PkgConfig REQUIRED)
      pkg_check_modules(LZ4 REQUIRED liblz4)
    endif()

    if(NOT LZ4_LIBRARIES)
      set(LZ4_LIBRARIES lz4)
    endif()

    message(STATUS "LZ4 library directories: ${LZ4_LIBRARY_DIRS}")
    message(STATUS "LZ4 include directories: ${LZ4_INCLUDE_DIRS}")
    message(STATUS "LZ4 libraries: ${LZ4_LIBRARIES}")

    add_library(lz4::lz4 INTERFACE IMPORTED)
    target_include_directories(lz4::lz4 INTERFACE ${LZ4_INCLUDE_DIRS})
    target_link_libraries(lz4::lz4 INTERFACE ${LZ4_LIBRARIES})
    if(LZ4_LIBRARY_DIRS)
      set_target_properties(lz4::lz4 PROPERTIES INTERFACE_LINK_DIRECTORIES
                                                "${LZ4_LIBRARY_DIRS}")
    endif()

    set(NANOARROW_IPC_EXTRA_FLAGS ${NANOARROW_IPC_EXTRA_FLAGS} "-DNANOARROW_IPC_WITH_LZ4")
    set(NANOARROW_IPC_EXTRA_LIBS ${NANOARROW_IPC_EXTRA_LIBS} lz4::lz4)
  endif()

  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_IPC_BUILD_SOURCES
        src/nanoarrow/ipc/codecs.c
        src/nanoarrow/ipc/decoder.c
        src/nanoarrow/ipc/encoder.c
        src/nanoarrow/ipc/reader.c
        src/nanoarrow/ipc/writer.c)
  endif()

  add_library(nanoarrow_ipc_static STATIC ${NANOARROW_IPC_BUILD_SOURCES})
  target_link_libraries(nanoarrow_ipc_static
                        PRIVATE flatccrt ${NANOARROW_IPC_EXTRA_LIBS}
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_ipc_shared SHARED ${NANOARROW_IPC_BUILD_SOURCES})
  target_link_libraries(nanoarrow_ipc_shared
                        PRIVATE flatccrt ${NANOARROW_IPC_EXTRA_LIBS}
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_ipc.h src/nanoarrow/nanoarrow_ipc.hpp
                src/nanoarrow/ipc/flatcc_generated.h DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_ipc ALIAS nanoarrow_ipc_shared)
  else()
    add_library(nanoarrow::nanoarrow_ipc ALIAS nanoarrow_ipc_static)
  endif()

  foreach(target "nanoarrow_ipc_static" "nanoarrow_ipc_shared")
    target_compile_definitions(${target} PRIVATE ${NANOARROW_IPC_EXTRA_FLAGS})
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<BUILD_INTERFACE:${NANOARROW_IPC_FLATCC_INCLUDE_DIR}>
                                      $<INSTALL_INTERFACE:include>)
  endforeach()

endif()

if(NANOARROW_IPC AND (NANOARROW_BUILD_INTEGRATION_TESTS OR NANOARROW_BUILD_TESTS))
  if(NOT DEFINED CMAKE_CXX_STANDARD)
    set(CMAKE_CXX_STANDARD 11)
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()
  add_executable(nanoarrow_ipc_integration src/nanoarrow/integration/ipc_integration.cc)
  target_include_directories(nanoarrow_ipc_integration
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
  target_link_libraries(nanoarrow_ipc_integration
                        PRIVATE nanoarrow_testing_static
                                nanoarrow_ipc_static
                                flatccrt
                                nanoarrow_coverage_config
                                ${NANOARROW_IPC_EXTRA_LIBS})
endif()

if(NANOARROW_DEVICE)
  if(NANOARROW_DEVICE_WITH_METAL)
    if(NOT EXISTS "${CMAKE_BINARY_DIR}/metal-cpp")
      message(STATUS "Fetching metal-cpp")
      file(DOWNLOAD
           "https://developer.apple.com/metal/cpp/files/metal-cpp_macOS12_iOS15.zip"
           "${CMAKE_BINARY_DIR}/metal-cpp.zip")
      file(ARCHIVE_EXTRACT
           INPUT
           ${CMAKE_BINARY_DIR}/metal-cpp.zip
           DESTINATION
           ${CMAKE_BINARY_DIR})
    endif()

    if(NOT DEFINED CMAKE_CXX_STANDARD)
      set(CMAKE_CXX_STANDARD 17)
    endif()
    set(CMAKE_CXX_STANDARD_REQUIRED ON)

    find_library(METAL_LIBRARY Metal REQUIRED)
    message(STATUS "Metal framework found at '${METAL_LIBRARY}'")

    find_library(FOUNDATION_LIBRARY Foundation REQUIRED)
    message(STATUS "Foundation framework found at '${FOUNDATION_LIBRARY}'")

    find_library(QUARTZ_CORE_LIBRARY QuartzCore REQUIRED)
    message(STATUS "CoreFoundation framework found at '${QUARTZ_CORE_LIBRARY}'")

    set(NANOARROW_DEVICE_INCLUDE_METAL "${CMAKE_BINARY_DIR}/metal-cpp")
    add_library(nanoarrow_metal_impl STATIC src/nanoarrow/device/metal_impl.cc)
    target_link_libraries(nanoarrow_metal_impl
                          PRIVATE ${METAL_LIBRARY} ${FOUNDATION_LIBRARY}
                                  ${QUARTZ_CORE_LIBRARY})
    target_include_directories(nanoarrow_metal_impl
                               PRIVATE ${NANOARROW_DEVICE_INCLUDE_METAL})
    install(TARGETS nanoarrow_metal_impl
            EXPORT nanoarrow-exports
            RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
            LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
            ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

    set(NANOARROW_DEVICE_SOURCES_METAL src/nanoarrow/device/metal.cc)
    set(NANOARROW_DEVICE_DEFS_METAL "NANOARROW_DEVICE_WITH_METAL")
    set(NANOARROW_DEVICE_LIBS_METAL nanoarrow_metal_impl)
  endif()

  if(NANOARROW_DEVICE_WITH_CUDA)
    find_package(CUDAToolkit REQUIRED)
    set(NANOARROW_DEVICE_SOURCES_CUDA src/nanoarrow/device/cuda.c)
    set(NANOARROW_DEVICE_LIBS_CUDA CUDA::cuda_driver)
    set(NANOARROW_DEVICE_DEFS_CUDA "NANOARROW_DEVICE_WITH_CUDA")
  endif()

  # If the bundler didn't already assign the source files for the library, do so here
  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_DEVICE_BUILD_SOURCES src/nanoarrow/device/device.c
                                       ${NANOARROW_DEVICE_SOURCES_CUDA})
  endif()

  add_library(nanoarrow_device_static STATIC ${NANOARROW_DEVICE_BUILD_SOURCES}
                                             ${NANOARROW_DEVICE_SOURCES_METAL})
  target_link_libraries(nanoarrow_device_static
                        PRIVATE ${NANOARROW_DEVICE_LIBS_CUDA}
                                ${NANOARROW_DEVICE_LIBS_METAL}
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_device_shared SHARED ${NANOARROW_DEVICE_BUILD_SOURCES}
                                             ${NANOARROW_DEVICE_SOURCES_METAL})
  target_link_libraries(nanoarrow_device_shared
                        PRIVATE ${NANOARROW_DEVICE_LIBS_CUDA}
                                ${NANOARROW_DEVICE_LIBS_METAL}
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_device.h src/nanoarrow/nanoarrow_device.hpp
          DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_device ALIAS nanoarrow_device_shared)
  else()
    add_library(nanoarrow::nanoarrow_device ALIAS nanoarrow_device_static)
  endif()

  foreach(target "nanoarrow_device_static" "nanoarrow_device_shared")
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<BUILD_INTERFACE:${NANOARROW_DEVICE_INCLUDE_METAL}>
                                      $<INSTALL_INTERFACE:include>)

    target_compile_definitions(${target} PRIVATE ${NANOARROW_DEVICE_DEFS_METAL}
                                                 ${NANOARROW_DEVICE_DEFS_CUDA})

  endforeach()

endif()

if(NANOARROW_TESTING
   OR NANOARROW_BUILD_TESTS
   OR NANOARROW_BUILD_INTEGRATION_TESTS)
  if(NOT DEFINED CMAKE_CXX_STANDARD)
    set(CMAKE_CXX_STANDARD 11)
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()

  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_TESTING_BUILD_SOURCES src/nanoarrow/testing/testing.cc)
  endif()

  add_subdirectory("thirdparty/nlohmann_json")
  install(TARGETS nlohmann_json
          EXPORT nanoarrow-exports
          RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
          LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
          ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

  add_library(nanoarrow_testing_static STATIC src/nanoarrow/testing/testing.cc)
  target_link_libraries(nanoarrow_testing_static
                        PRIVATE nlohmann_json::nlohmann_json
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_testing_shared SHARED src/nanoarrow/testing/testing.cc)
  target_link_libraries(nanoarrow_testing_shared
                        PRIVATE nlohmann_json::nlohmann_json
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_testing.hpp DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_testing ALIAS nanoarrow_testing_shared)
  else()
    add_library(nanoarrow::nanoarrow_testing ALIAS nanoarrow_testing_static)
  endif()

  foreach(target "nanoarrow_testing_static" "nanoarrow_testing_shared")
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<INSTALL_INTERFACE:include>)

    set_target_properties(${target} PROPERTIES POSITION_INDEPENDENT_CODE ON)
  endforeach()
endif()

# Always build integration test if building tests
if(NANOARROW_BUILD_TESTS OR NANOARROW_BUILD_INTEGRATION_TESTS)
  set_target_properties(nanoarrow_static PROPERTIES POSITION_INDEPENDENT_CODE ON)
  add_library(nanoarrow_c_data_integration SHARED
              src/nanoarrow/integration/c_data_integration.cc)
  target_compile_definitions(nanoarrow_c_data_integration PRIVATE NANOARROW_BUILD_DLL
                                                                  NANOARROW_EXPORT_DLL)
  target_compile_definitions(nanoarrow_c_data_integration PUBLIC NANOARROW_BUILD_DLL)

  target_include_directories(nanoarrow_c_data_integration
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
  target_link_libraries(nanoarrow_c_data_integration PRIVATE nanoarrow_testing_static)
endif()

# Common configuration for all targets
foreach(target
        nanoarrow_static
        nanoarrow_shared
        nanoarrow_ipc_static
        nanoarrow_ipc_shared
        nanoarrow_device_static
        nanoarrow_device_shared
        nanoarrow_testing_static
        nanoarrow_testing_shared
        nanoarrow_c_data_integration
        nanoarrow_ipc_json_integration)
  if(TARGET ${target})
    # Define the nanoarrow::xxx alias target
    add_library(nanoarrow::${target} ALIAS ${target})

    # Ensure NANOARROW_DEBUG is defined for debug builds
    target_compile_definitions(${target} PUBLIC "$<$<CONFIG:Debug>:NANOARROW_DEBUG>")

    # Ensure NANOARROW_DLL is set when building and linking to the library
    get_target_property(target_type ${target} TYPE)
    if(target_type STREQUAL "SHARED_LIBRARY")
      target_compile_definitions(${target} PUBLIC NANOARROW_BUILD_DLL)
      target_compile_definitions(${target} PRIVATE NANOARROW_BUILD_DLL
                                                   NANOARROW_EXPORT_DLL)
    endif()

    # Ensure target is added to nanoarrow-exports
    if(((target_type STREQUAL "SHARED_LIBRARY") AND NANOARROW_INSTALL_SHARED)
       OR NOT (target_type STREQUAL "SHARED_LIBRARY"))
      install(TARGETS ${target}
              EXPORT nanoarrow-exports
              RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
              LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
              ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})
    endif()

    # For debug builds, ensure we aggressively set compiler warning flags and
    # error for any compiler warnings
    if(NANOARROW_DEBUG_EXTRA_WARNINGS)
      if(CMAKE_C_COMPILER_ID STREQUAL "GNU")
        target_compile_options(${target}
                               PRIVATE $<$<CONFIG:Debug>:-Wall
                                       -Werror
                                       -Wextra
                                       -Wpedantic
                                       -Wno-type-limits
                                       -Wmaybe-uninitialized
                                       -Wunused-result
                                       -Wconversion
                                       -Wno-sign-conversion>)
        target_compile_options(${target} PRIVATE -Wno-misleading-indentation)
      elseif(CMAKE_C_COMPILER_ID STREQUAL "AppleClang" OR CMAKE_C_COMPILER_ID STREQUAL
                                                          "Clang")
        target_compile_options(${target}
                               PRIVATE $<$<CONFIG:Debug>:-Wall
                                       -Werror
                                       -Wextra
                                       -Wpedantic
                                       -Wdocumentation
                                       -Wconversion
                                       -Wno-sign-conversion>)
      endif()
    endif()
  endif()
endforeach()

if(NANOARROW_BUILD_TESTS)
  set(MEMORYCHECK_COMMAND_OPTIONS
      "--leak-check=full --suppressions=${CMAKE_CURRENT_LIST_DIR}/valgrind.supp --error-exitcode=1"
  )
  include(CTest)

  if(NANOARROW_TEST_LINKAGE_SHARED)
    set(NANOARROW_TEST_LIB nanoarrow_shared)
    set(NANOARROW_TEST_IPC_LIB nanoarrow_ipc_shared)
    set(NANOARROW_TEST_DEVICE_LIB nanoarrow_device_shared)
    set(NANOARROW_TEST_TESTING_LIB nanoarrow_testing_shared)
  else()
    set(NANOARROW_TEST_LIB nanoarrow_static)
    set(NANOARROW_TEST_IPC_LIB nanoarrow_ipc_static)
    set(NANOARROW_TEST_DEVICE_LIB nanoarrow_device_static)
    set(NANOARROW_TEST_TESTING_LIB nanoarrow_testing_static)
  endif()

  if(NANOARROW_BUILD_TESTS_WITH_ARROW)
    find_package(Arrow REQUIRED)
    message(STATUS "Arrow version: ${ARROW_VERSION}")
    message(STATUS "Arrow SO version: ${ARROW_FULL_SO_VERSION}")

    # Give caller the option to link a static version of Arrow C++
    if(NANOARROW_ARROW_STATIC)
      set(NANOARROW_ARROW_TARGET arrow_static)
    else()
      set(NANOARROW_ARROW_TARGET arrow_shared)
    endif()

    # Arrow >= 10.0.0 requires C++17; GTest requires C++11.
    # Leave the option open to use an older version of Arrow
    # to make it easier to test on old Linux (e.g., Centos7)
    if(${ARROW_VERSION} VERSION_GREATER_EQUAL "10.0.0")
      set(CMAKE_CXX_STANDARD 17)
    else()
      set(CMAKE_CXX_STANDARD 11)
    endif()
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()

  add_subdirectory("thirdparty/googletest")

  # Be sure to keep these tests in sync with src/nanoarrow/meson.build
  add_executable(utils_test src/nanoarrow/common/utils_test.cc)
  add_executable(buffer_test src/nanoarrow/common/buffer_test.cc)
  add_executable(array_test src/nanoarrow/common/array_test.cc)
  add_executable(schema_test src/nanoarrow/common/schema_test.cc)
  add_executable(array_stream_test src/nanoarrow/common/array_stream_test.cc)
  add_executable(nanoarrow_testing_test src/nanoarrow/testing/testing_test.cc)
  add_executable(c_data_integration_test
                 src/nanoarrow/integration/c_data_integration_test.cc)

  add_executable(hpp_array_stream src/nanoarrow/hpp/array_stream_test.cc)
  add_executable(hpp_buffer src/nanoarrow/hpp/buffer_test.cc)
  add_executable(hpp_exception src/nanoarrow/hpp/exception_test.cc)
  add_executable(hpp_unique src/nanoarrow/hpp/unique_test.cc)
  add_executable(hpp_view src/nanoarrow/hpp/view_test.cc)

  target_link_libraries(utils_test
                        ${NANOARROW_TEST_TESTING_LIB}
                        gtest_main
                        gmock_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(buffer_test ${NANOARROW_TEST_LIB} gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(array_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(schema_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(array_stream_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(nanoarrow_testing_test ${NANOARROW_TEST_TESTING_LIB} gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(c_data_integration_test
                        ${NANOARROW_TEST_LIB}
                        nanoarrow_c_data_integration
                        gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_array_stream
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_buffer
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_exception
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_unique
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_view
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)

  list(APPEND
       NanoarrowTests
       utils_test
       buffer_test
       array_test
       schema_test
       array_stream_test
       nanoarrow_testing_test
       c_data_integration_test
       hpp_array_stream
       hpp_buffer
       hpp_exception
       hpp_unique
       hpp_view)
  if(Arrow_FOUND)
    foreach(test_target ${NanoarrowTests})
      target_compile_definitions(${test_target}
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
    endforeach()
  endif()

  include(GoogleTest)
  # Some users have reported a timeout with the default value of 5
  # This also is the case on Windows occasionally on CI when building with
  # Arrow C++.
  # Building with -DBUILD_SHARED_LIBS=ON may also help reduce the size of test
  # executables.
  gtest_discover_tests(utils_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(buffer_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(array_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(schema_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(array_stream_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(nanoarrow_testing_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(c_data_integration_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(hpp_array_stream)
  gtest_discover_tests(hpp_buffer)
  gtest_discover_tests(hpp_exception)
  gtest_discover_tests(hpp_unique)
  gtest_discover_tests(hpp_view)

  if(NANOARROW_IPC)
    # zlib to decode gzipped integration testing JSON files
    # We don't use Arrow C++ for this because building Arrow C++ with zlib
    # is not trivial on Windows.
    find_package(ZLIB)
    if(NOT ZLIB_FOUND)
      # Wrapper around FetchContent that better isolates the zlib CMakeLists.txt
      message(STATUS "Using FetchContent to build a static zlib")
      add_subdirectory(thirdparty/zlib)
    endif()

    enable_testing()
    include(GoogleTest)

    foreach(name
            codecs
            decoder
            encoder
            reader
            writer
            files
            ipc_hpp)
      add_executable(nanoarrow_ipc_${name}_test src/nanoarrow/ipc/${name}_test.cc)

      target_link_libraries(nanoarrow_ipc_${name}_test
                            ${NANOARROW_TEST_IPC_LIB}
                            ${NANOARROW_ARROW_TARGET}
                            gtest_main
                            gmock_main
                            nanoarrow_coverage_config)

      if(NOT (name MATCHES "_hpp_"))
        target_link_libraries(nanoarrow_ipc_${name}_test flatccrt)
      endif()

      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_ipc_${name}_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW
                                           ${NANOARROW_IPC_EXTRA_FLAGS})
      else()
        target_compile_definitions(nanoarrow_ipc_${name}_test
                                   PRIVATE ${NANOARROW_IPC_EXTRA_FLAGS})
      endif()

      gtest_discover_tests(nanoarrow_ipc_${name}_test)
    endforeach()

    target_link_libraries(nanoarrow_ipc_files_test ${NANOARROW_TEST_TESTING_LIB}
                          ZLIB::ZLIB nanoarrow_coverage_config)
  endif()

  if(NANOARROW_DEVICE)
    enable_testing()
    add_executable(nanoarrow_device_test src/nanoarrow/device/device_test.cc)
    add_executable(nanoarrow_device_hpp_test src/nanoarrow/device/device_hpp_test.cc)

    target_link_libraries(nanoarrow_device_test ${NANOARROW_TEST_DEVICE_LIB} gtest_main
                          nanoarrow_coverage_config)
    target_link_libraries(nanoarrow_device_hpp_test ${NANOARROW_TEST_DEVICE_LIB}
                          gtest_main nanoarrow_coverage_config)

    if(Arrow_FOUND)
      target_compile_definitions(nanoarrow_device_test
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      target_compile_definitions(nanoarrow_device_hpp_test
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
    endif()

    include(GoogleTest)
    gtest_discover_tests(nanoarrow_device_test)
    gtest_discover_tests(nanoarrow_device_hpp_test)

    if(NANOARROW_DEVICE_WITH_METAL)
      add_executable(nanoarrow_device_metal_test src/nanoarrow/device/metal_test.cc)
      target_link_libraries(nanoarrow_device_metal_test
                            ${NANOARROW_TEST_DEVICE_LIB}
                            ${NANOARROW_TEST_LIB}
                            gtest_main
                            nanoarrow_coverage_config)
      target_include_directories(nanoarrow_device_metal_test
                                 PRIVATE ${NANOARROW_DEVICE_INCLUDE_METAL})

      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_device_metal_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      endif()
      gtest_discover_tests(nanoarrow_device_metal_test)
    endif()

    if(NANOARROW_DEVICE_WITH_CUDA)
      add_executable(nanoarrow_device_cuda_test src/nanoarrow/device/cuda_test.cc)
      target_link_libraries(nanoarrow_device_cuda_test
                            ${NANOARROW_TEST_DEVICE_LIB}
                            ${NANOARROW_TEST_LIB}
                            CUDA::cuda_driver
                            gtest_main
                            nanoarrow_coverage_config)
      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_device_cuda_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      endif()
      gtest_discover_tests(nanoarrow_device_cuda_test)
    endif()
  endif()
endif()

if(NANOARROW_BUILD_APPS)
  if(NANOARROW_IPC)
    add_executable(dump_stream src/apps/dump_stream.c)
    target_link_libraries(dump_stream nanoarrow_ipc_static)
  endif()
endif()

if(NANOARROW_BUILD_BENCHMARKS)
  add_subdirectory(dev/benchmarks)
endif()

# Generate package files for the build and install trees.
include(CMakePackageConfigHelpers)

foreach(tree_type BUILD INSTALL)
  if(tree_type STREQUAL "BUILD")
    set(install_location ".")
  else()
    set(install_location "${CMAKE_INSTALL_LIBDIR}/cmake/nanoarrow")
  endif()

  set(build_location "${PROJECT_BINARY_DIR}/${install_location}")
  write_basic_package_version_file(
    "${build_location}/nanoarrow-config-version.cmake"
    VERSION ${nanoarrow_VERSION}
    # After 1.0.0, we can use `SameMajorVersion` here.
    COMPATIBILITY ExactVersion)
  configure_package_config_file("${CMAKE_CURRENT_LIST_DIR}/cmake/config.cmake.in"
                                "${build_location}/nanoarrow-config.cmake"
                                INSTALL_DESTINATION "${install_location}")

  if(tree_type STREQUAL "BUILD")
    export(EXPORT nanoarrow-exports
           FILE "${build_location}/nanoarrow-targets.cmake"
           NAMESPACE nanoarrow::)

  else()
    install(DIRECTORY "${build_location}/" DESTINATION "${install_location}")
    install(EXPORT nanoarrow-exports
            DESTINATION "${install_location}"
            FILE "nanoarrow-targets.cmake"
            NAMESPACE nanoarrow::)
  endif()
endforeach()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/LICENSE.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.

--------------------------------------------------------------------------------

thirdparty/flatcc, dist/flatcc.c, and dist/flatcc: Apache 2.0

Copyright 2015-2023 Mikkel F. Jørgensen, dvide.com


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/NOTICE.txt <==
Apache Arrow nanoarrow
Copyright 2023 The Apache Software Foundation

This product includes software developed at
The Apache Software Foundation (http://www.apache.org/).


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/cmake/config.cmake.in <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.


@PACKAGE_INIT@

cmake_minimum_required(VERSION @CMAKE_MINIMUM_REQUIRED_VERSION@)

include("${CMAKE_CURRENT_LIST_DIR}/nanoarrow-targets.cmake" REQUIRED)
include("${CMAKE_CURRENT_LIST_DIR}/nanoarrow-config-version.cmake" REQUIRED)

foreach(target nanoarrow nanoarrow_ipc nanoarrow_device nanoarrow_testing)
  if(TARGET nanoarrow::${target}_static)
    if(BUILD_SHARED_LIBS)
      add_library(nanoarrow::${target} ALIAS nanoarrow::${target}_shared)
    else()
      add_library(nanoarrow::${target} ALIAS nanoarrow::${target}_static)
    endif()
  endif()
endforeach()

set(${CMAKE_FIND_PACKAGE_NAME}_CONFIG "${CMAKE_CURRENT_LIST_FILE}")
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(${CMAKE_FIND_PACKAGE_NAME} CONFIG_MODE)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/apidoc/Doxyfile <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
#   http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.
#
# Doxyfile 1.9.4

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------
DOXYFILE_ENCODING      = UTF-8
PROJECT_NAME           = "nanoarrow"
PROJECT_NUMBER         =
PROJECT_BRIEF          =
PROJECT_LOGO           =
OUTPUT_DIRECTORY       =
CREATE_SUBDIRS         = NO
CREATE_SUBDIRS_LEVEL   = 8
ALLOW_UNICODE_NAMES    = NO
OUTPUT_LANGUAGE        = English
BRIEF_MEMBER_DESC      = YES
REPEAT_BRIEF           = YES
ABBREVIATE_BRIEF       = "The $name class" \
                         "The $name widget" \
                         "The $name file" \
                         is \
                         provides \
                         specifies \
                         contains \
                         represents \
                         a \
                         an \
                         the
ALWAYS_DETAILED_SEC    = NO
INLINE_INHERITED_MEMB  = NO
FULL_PATH_NAMES        = YES
STRIP_FROM_PATH        =
STRIP_FROM_INC_PATH    =
SHORT_NAMES            = NO
JAVADOC_AUTOBRIEF      = NO
JAVADOC_BANNER         = NO
QT_AUTOBRIEF           = NO
MULTILINE_CPP_IS_BRIEF = NO
PYTHON_DOCSTRING       = YES
INHERIT_DOCS           = YES
SEPARATE_MEMBER_PAGES  = NO
TAB_SIZE               = 4
ALIASES                =
OPTIMIZE_OUTPUT_FOR_C  = NO
OPTIMIZE_OUTPUT_JAVA   = NO
OPTIMIZE_FOR_FORTRAN   = NO
OPTIMIZE_OUTPUT_VHDL   = NO
OPTIMIZE_OUTPUT_SLICE  = NO
EXTENSION_MAPPING      =
MARKDOWN_SUPPORT       = YES
TOC_INCLUDE_HEADINGS   = 5
AUTOLINK_SUPPORT       = YES
BUILTIN_STL_SUPPORT    = NO
CPP_CLI_SUPPORT        = NO
SIP_SUPPORT            = NO
IDL_PROPERTY_SUPPORT   = YES
DISTRIBUTE_GROUP_DOC   = NO
GROUP_NESTED_COMPOUNDS = NO
SUBGROUPING            = YES
INLINE_GROUPED_CLASSES = NO
INLINE_SIMPLE_STRUCTS  = NO
TYPEDEF_HIDES_STRUCT   = NO
LOOKUP_CACHE_SIZE      = 0
NUM_PROC_THREADS       = 1
#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------
EXTRACT_ALL            = NO
EXTRACT_PRIVATE        = NO
EXTRACT_PRIV_VIRTUAL   = NO
EXTRACT_PACKAGE        = NO
EXTRACT_STATIC         = NO
EXTRACT_LOCAL_CLASSES  = YES
EXTRACT_LOCAL_METHODS  = NO
EXTRACT_ANON_NSPACES   = NO
RESOLVE_UNNAMED_PARAMS = YES
HIDE_UNDOC_MEMBERS     = NO
HIDE_UNDOC_CLASSES     = NO
HIDE_FRIEND_COMPOUNDS  = NO
HIDE_IN_BODY_DOCS      = NO
INTERNAL_DOCS          = NO
CASE_SENSE_NAMES       = NO
HIDE_SCOPE_NAMES       = NO
HIDE_COMPOUND_REFERENCE= NO
SHOW_HEADERFILE        = YES
SHOW_INCLUDE_FILES     = YES
SHOW_GROUPED_MEMB_INC  = NO
FORCE_LOCAL_INCLUDES   = NO
INLINE_INFO            = YES
SORT_MEMBER_DOCS       = YES
SORT_BRIEF_DOCS        = NO
SORT_MEMBERS_CTORS_1ST = NO
SORT_GROUP_NAMES       = NO
SORT_BY_SCOPE_NAME     = NO
STRICT_PROTO_MATCHING  = NO
GENERATE_TODOLIST      = YES
GENERATE_TESTLIST      = YES
GENERATE_BUGLIST       = YES
GENERATE_DEPRECATEDLIST= YES
ENABLED_SECTIONS       =
MAX_INITIALIZER_LINES  = 30
SHOW_USED_FILES        = YES
SHOW_FILES             = YES
SHOW_NAMESPACES        = YES
FILE_VERSION_FILTER    =
LAYOUT_FILE            =
CITE_BIB_FILES         =
#---------------------------------------------------------------------------
# Configuration options related to warning and progress messages
#---------------------------------------------------------------------------
QUIET                  = NO
WARNINGS               = YES
WARN_IF_UNDOCUMENTED   = YES
WARN_IF_DOC_ERROR      = YES
WARN_IF_INCOMPLETE_DOC = YES
WARN_NO_PARAMDOC       = NO
WARN_AS_ERROR          = NO
WARN_FORMAT            = "$file:$line: $text"
WARN_LINE_FORMAT       = "at line $line of file $file"
WARN_LOGFILE           =
#---------------------------------------------------------------------------
# Configuration options related to the input files
#---------------------------------------------------------------------------
INPUT                  = ../nanoarrow \
                         .
INPUT_ENCODING         = UTF-8
FILE_PATTERNS          = *.c \
                         *.cc \
                         *.cxx \
                         *.cpp \
                         *.c++ \
                         *.java \
                         *.ii \
                         *.ixx \
                         *.ipp \
                         *.i++ \
                         *.inl \
                         *.idl \
                         *.ddl \
                         *.odl \
                         *.h \
                         *.hh \
                         *.hxx \
                         *.hpp \
                         *.h++ \
                         *.l \
                         *.cs \
                         *.d \
                         *.php \
                         *.php4 \
                         *.php5 \
                         *.phtml \
                         *.inc \
                         *.m \
                         *.markdown \
                         *.md \
                         *.mm \
                         *.dox \
                         *.py \
                         *.pyw \
                         *.f90 \
                         *.f95 \
                         *.f03 \
                         *.f08 \
                         *.f18 \
                         *.f \
                         *.for \
                         *.vhd \
                         *.vhdl \
                         *.ucf \
                         *.qsf \
                         *.ice
RECURSIVE              = YES
EXCLUDE                =
EXCLUDE_SYMLINKS       = NO
EXCLUDE_PATTERNS       =
EXCLUDE_SYMBOLS        =
EXAMPLE_PATH           =
EXAMPLE_PATTERNS       = *
EXAMPLE_RECURSIVE      = NO
IMAGE_PATH             =
INPUT_FILTER           =
FILTER_PATTERNS        =
FILTER_SOURCE_FILES    = NO
FILTER_SOURCE_PATTERNS =
USE_MDFILE_AS_MAINPAGE =
#---------------------------------------------------------------------------
# Configuration options related to source browsing
#---------------------------------------------------------------------------
SOURCE_BROWSER         = NO
INLINE_SOURCES         = NO
STRIP_CODE_COMMENTS    = YES
REFERENCED_BY_RELATION = NO
REFERENCES_RELATION    = NO
REFERENCES_LINK_SOURCE = YES
SOURCE_TOOLTIPS        = YES
USE_HTAGS              = NO
VERBATIM_HEADERS       = YES
#---------------------------------------------------------------------------
# Configuration options related to the alphabetical class index
#---------------------------------------------------------------------------
ALPHABETICAL_INDEX     = YES
IGNORE_PREFIX          =
#---------------------------------------------------------------------------
# Configuration options related to the HTML output
#---------------------------------------------------------------------------
GENERATE_HTML          = NO
HTML_OUTPUT            = html
HTML_FILE_EXTENSION    = .html
HTML_HEADER            =
HTML_FOOTER            =
HTML_STYLESHEET        =
HTML_EXTRA_STYLESHEET  =
HTML_EXTRA_FILES       =
HTML_COLORSTYLE_HUE    = 220
HTML_COLORSTYLE_SAT    = 100
HTML_COLORSTYLE_GAMMA  = 80
HTML_TIMESTAMP         = NO
HTML_DYNAMIC_MENUS     = YES
HTML_DYNAMIC_SECTIONS  = NO
HTML_INDEX_NUM_ENTRIES = 100
GENERATE_DOCSET        = NO
DOCSET_FEEDNAME        = "Doxygen generated docs"
DOCSET_FEEDURL         =
DOCSET_BUNDLE_ID       = org.doxygen.Project
DOCSET_PUBLISHER_ID    = org.doxygen.Publisher
DOCSET_PUBLISHER_NAME  = Publisher
GENERATE_HTMLHELP      = NO
CHM_FILE               =
HHC_LOCATION           =
GENERATE_CHI           = NO
CHM_INDEX_ENCODING     =
BINARY_TOC             = NO
TOC_EXPAND             = NO
GENERATE_QHP           = NO
QCH_FILE               =
QHP_NAMESPACE          = org.doxygen.Project
QHP_VIRTUAL_FOLDER     = doc
QHP_CUST_FILTER_NAME   =
QHP_CUST_FILTER_ATTRS  =
QHP_SECT_FILTER_ATTRS  =
QHG_LOCATION           =
GENERATE_ECLIPSEHELP   = NO
ECLIPSE_DOC_ID         = org.doxygen.Project
DISABLE_INDEX          = NO
GENERATE_TREEVIEW      = NO
FULL_SIDEBAR           = NO
ENUM_VALUES_PER_LINE   = 4
TREEVIEW_WIDTH         = 250
EXT_LINKS_IN_WINDOW    = NO
OBFUSCATE_EMAILS       = YES
HTML_FORMULA_FORMAT    = png
FORMULA_FONTSIZE       = 10
FORMULA_TRANSPARENT    = YES
FORMULA_MACROFILE      =
USE_MATHJAX            = NO
MATHJAX_VERSION        = MathJax_2
MATHJAX_FORMAT         = HTML-CSS
MATHJAX_RELPATH        =
MATHJAX_EXTENSIONS     =
MATHJAX_CODEFILE       =
SEARCHENGINE           = YES
SERVER_BASED_SEARCH    = NO
EXTERNAL_SEARCH        = NO
SEARCHENGINE_URL       =
SEARCHDATA_FILE        = searchdata.xml
EXTERNAL_SEARCH_ID     =
EXTRA_SEARCH_MAPPINGS  =
#---------------------------------------------------------------------------
# Configuration options related to the LaTeX output
#---------------------------------------------------------------------------
GENERATE_LATEX         = NO
LATEX_OUTPUT           = latex
LATEX_CMD_NAME         =
MAKEINDEX_CMD_NAME     = makeindex
LATEX_MAKEINDEX_CMD    = makeindex
COMPACT_LATEX          = NO
PAPER_TYPE             = a4
EXTRA_PACKAGES         =
LATEX_HEADER           =
LATEX_FOOTER           =
LATEX_EXTRA_STYLESHEET =
LATEX_EXTRA_FILES      =
PDF_HYPERLINKS         = YES
USE_PDFLATEX           = YES
LATEX_BATCHMODE        = NO
LATEX_HIDE_INDICES     = NO
LATEX_BIB_STYLE        = plain
LATEX_TIMESTAMP        = NO
LATEX_EMOJI_DIRECTORY  =
#---------------------------------------------------------------------------
# Configuration options related to the RTF output
#---------------------------------------------------------------------------
GENERATE_RTF           = NO
RTF_OUTPUT             = rtf
COMPACT_RTF            = NO
RTF_HYPERLINKS         = NO
RTF_STYLESHEET_FILE    =
RTF_EXTENSIONS_FILE    =
#---------------------------------------------------------------------------
# Configuration options related to the man page output
#---------------------------------------------------------------------------
GENERATE_MAN           = NO
MAN_OUTPUT             = man
MAN_EXTENSION          = .3
MAN_SUBDIR             =
MAN_LINKS              = NO
#---------------------------------------------------------------------------
# Configuration options related to the XML output
#---------------------------------------------------------------------------
GENERATE_XML           = YES
XML_OUTPUT             = xml
XML_PROGRAMLISTING     = YES
XML_NS_MEMB_FILE_SCOPE = NO
#---------------------------------------------------------------------------
# Configuration options related to the DOCBOOK output
#---------------------------------------------------------------------------
GENERATE_DOCBOOK       = NO
DOCBOOK_OUTPUT         = docbook
#---------------------------------------------------------------------------
# Configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------
GENERATE_AUTOGEN_DEF   = NO
#---------------------------------------------------------------------------
# Configuration options related to the Perl module output
#---------------------------------------------------------------------------
GENERATE_PERLMOD       = NO
PERLMOD_LATEX          = NO
PERLMOD_PRETTY         = YES
PERLMOD_MAKEVAR_PREFIX =
#---------------------------------------------------------------------------
# Configuration options related to the preprocessor
#---------------------------------------------------------------------------
ENABLE_PREPROCESSING   = YES
MACRO_EXPANSION        = NO
EXPAND_ONLY_PREDEF     = NO
SEARCH_INCLUDES        = YES
INCLUDE_PATH           =
INCLUDE_FILE_PATTERNS  =
PREDEFINED             =
EXPAND_AS_DEFINED      =
SKIP_FUNCTION_MACROS   = YES
#---------------------------------------------------------------------------
# Configuration options related to external references
#---------------------------------------------------------------------------
TAGFILES               =
GENERATE_TAGFILE       =
ALLEXTERNALS           = NO
EXTERNAL_GROUPS        = YES
EXTERNAL_PAGES         = YES
#---------------------------------------------------------------------------
# Configuration options related to the dot tool
#---------------------------------------------------------------------------
DIA_PATH               =
HIDE_UNDOC_RELATIONS   = YES
HAVE_DOT               = NO
DOT_NUM_THREADS        = 0
DOT_FONTNAME           = Helvetica
DOT_FONTSIZE           = 10
DOT_FONTPATH           =
CLASS_GRAPH            = YES
COLLABORATION_GRAPH    = YES
GROUP_GRAPHS           = YES
UML_LOOK               = NO
UML_LIMIT_NUM_FIELDS   = 10
DOT_UML_DETAILS        = NO
DOT_WRAP_THRESHOLD     = 17
TEMPLATE_RELATIONS     = NO
INCLUDE_GRAPH          = YES
INCLUDED_BY_GRAPH      = YES
CALL_GRAPH             = NO
CALLER_GRAPH           = NO
GRAPHICAL_HIERARCHY    = YES
DIRECTORY_GRAPH        = YES
DIR_GRAPH_MAX_DEPTH    = 1
DOT_IMAGE_FORMAT       = png
INTERACTIVE_SVG        = NO
DOT_PATH               =
DOTFILE_DIRS           =
MSCFILE_DIRS           =
DIAFILE_DIRS           =
PLANTUML_JAR_PATH      =
PLANTUML_CFG_FILE      =
PLANTUML_INCLUDE_PATH  =
DOT_GRAPH_MAX_NODES    = 50
MAX_DOT_GRAPH_DEPTH    = 0
DOT_TRANSPARENT        = NO
DOT_MULTI_TARGETS      = NO
GENERATE_LEGEND        = YES
DOT_CLEANUP            = YES


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/apps/dump_stream.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include "nanoarrow/nanoarrow_ipc.h"

#include <inttypes.h>
#include <stdio.h>
#include <string.h>
#include <time.h>

void dump_schema_to_stdout(struct ArrowSchema* schema, int level, char* buf,
                           int buf_size) {
  ArrowSchemaToString(schema, buf, buf_size, 0);

  for (int i = 0; i < level; i++) {
    fprintf(stdout, "  ");
  }

  if (schema->name == NULL) {
    fprintf(stdout, "%s\n", buf);
  } else {
    fprintf(stdout, "%s: %s\n", schema->name, buf);
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    dump_schema_to_stdout(schema->children[i], level + 1, buf, buf_size);
  }
}

int main(int argc, char* argv[]) {
  // Parse arguments
  if (argc != 2) {
    fprintf(stderr, "Usage: dump_stream FILENAME (or - for stdin)\n");
    return 1;
  }

  // Sort the input stream
  FILE* file_ptr;
  if (strcmp(argv[1], "-") == 0) {
    file_ptr = freopen(NULL, "rb", stdin);
  } else {
    file_ptr = fopen(argv[1], "rb");
  }

  if (file_ptr == NULL) {
    fprintf(stderr, "Failed to open input '%s'\n", argv[1]);
    return 1;
  }

  struct ArrowIpcInputStream input;
  int result = ArrowIpcInputStreamInitFile(&input, file_ptr, 0);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "ArrowIpcInputStreamInitFile() failed\n");
    return 1;
  }

  struct ArrowArrayStream stream;
  result = ArrowIpcArrayStreamReaderInit(&stream, &input, NULL);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "ArrowIpcArrayStreamReaderInit() failed\n");
    return 1;
  }

  clock_t begin = clock();

  struct ArrowSchema schema;
  result = ArrowArrayStreamGetSchema(&stream, &schema, NULL);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "stream.get_schema() returned %d with error '%s'\n", result,
            ArrowArrayStreamGetLastError(&stream));
    ArrowArrayStreamRelease(&stream);
    return 1;
  }

  clock_t end = clock();
  double elapsed = (end - begin) / ((double)CLOCKS_PER_SEC);
  fprintf(stdout, "Read Schema <%.06f seconds>\n", elapsed);

  char schema_tmp[8096];
  memset(schema_tmp, 0, sizeof(schema_tmp));
  dump_schema_to_stdout(&schema, 0, schema_tmp, sizeof(schema_tmp));
  ArrowSchemaRelease(&schema);

  struct ArrowArray array;
  array.release = NULL;

  int64_t batch_count = 0;
  int64_t row_count = 0;
  begin = clock();

  while (1) {
    result = ArrowArrayStreamGetNext(&stream, &array, NULL);
    if (result != NANOARROW_OK) {
      fprintf(stderr, "stream.get_next() returned %d with error '%s'\n", result,
              ArrowArrayStreamGetLastError(&stream));
      ArrowArrayStreamRelease(&stream);
      return 1;
    }

    if (array.release != NULL) {
      row_count += array.length;
      batch_count++;
      ArrowArrayRelease(&array);
    } else {
      break;
    }
  }

  end = clock();
  elapsed = (end - begin) / ((double)CLOCKS_PER_SEC);
  fprintf(stdout, "Read %" PRId64 " rows in %" PRId64 " batch(es) <%.06f seconds>\n",
          row_count, batch_count, elapsed);

  ArrowArrayStreamRelease(&stream);
  fclose(file_ptr);
  return 0;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/array.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>
#include <stdarg.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

static void ArrowArrayReleaseInternal(struct ArrowArray* array) {
  // Release buffers held by this array
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  if (private_data != NULL) {
    ArrowBitmapReset(&private_data->bitmap);
    ArrowBufferReset(&private_data->buffers[0]);
    ArrowBufferReset(&private_data->buffers[1]);
    ArrowFree(private_data->buffer_data);
    for (int32_t i = 0; i < private_data->n_variadic_buffers; ++i) {
      ArrowBufferReset(&private_data->variadic_buffers[i]);
    }
    ArrowFree(private_data->variadic_buffers);
    ArrowFree(private_data);
  }

  // This object owns the memory for all the children, but those
  // children may have been generated elsewhere and might have
  // their own release() callback.
  if (array->children != NULL) {
    for (int64_t i = 0; i < array->n_children; i++) {
      if (array->children[i] != NULL) {
        if (array->children[i]->release != NULL) {
          ArrowArrayRelease(array->children[i]);
        }

        ArrowFree(array->children[i]);
      }
    }

    ArrowFree(array->children);
  }

  // This object owns the memory for the dictionary but it
  // may have been generated somewhere else and have its own
  // release() callback.
  if (array->dictionary != NULL) {
    if (array->dictionary->release != NULL) {
      ArrowArrayRelease(array->dictionary);
    }

    ArrowFree(array->dictionary);
  }

  // Mark released
  array->release = NULL;
}

static int ArrowArrayIsInternal(struct ArrowArray* array) {
  return array->release == &ArrowArrayReleaseInternal;
}

static ArrowErrorCode ArrowArraySetStorageType(struct ArrowArray* array,
                                               enum ArrowType storage_type) {
  switch (storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_RUN_END_ENCODED:
      array->n_buffers = 0;
      break;

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_SPARSE_UNION:
      array->n_buffers = 1;
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
    case NANOARROW_TYPE_DENSE_UNION:
      array->n_buffers = 2;
      break;
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      array->n_buffers = NANOARROW_BINARY_VIEW_FIXED_BUFFERS + 1;
      break;
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      array->n_buffers = 3;
      break;

    default:
      return EINVAL;

      return NANOARROW_OK;
  }

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  private_data->storage_type = storage_type;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromType(struct ArrowArray* array,
                                      enum ArrowType storage_type) {
  array->length = 0;
  array->null_count = 0;
  array->offset = 0;
  array->n_buffers = 0;
  array->n_children = 0;
  array->buffers = NULL;
  array->children = NULL;
  array->dictionary = NULL;
  array->release = &ArrowArrayReleaseInternal;
  array->private_data = NULL;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)ArrowMalloc(sizeof(struct ArrowArrayPrivateData));
  if (private_data == NULL) {
    array->release = NULL;
    return ENOMEM;
  }

  ArrowBitmapInit(&private_data->bitmap);
  ArrowBufferInit(&private_data->buffers[0]);
  ArrowBufferInit(&private_data->buffers[1]);
  private_data->buffer_data =
      (const void**)ArrowMalloc(sizeof(void*) * NANOARROW_MAX_FIXED_BUFFERS);
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; ++i) {
    private_data->buffer_data[i] = NULL;
  }
  private_data->n_variadic_buffers = 0;
  private_data->variadic_buffers = NULL;
  private_data->list_view_offset = 0;

  array->private_data = private_data;
  array->buffers = (const void**)(private_data->buffer_data);

  // These are not technically "storage" in the sense that they do not appear
  // in the ArrowSchemaView's storage_type member; however, allowing them here
  // is helpful to maximize the number of types that can avoid going through
  // ArrowArrayInitFromSchema().
  switch (storage_type) {
    case NANOARROW_TYPE_DURATION:
    case NANOARROW_TYPE_TIMESTAMP:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DATE64:
      storage_type = NANOARROW_TYPE_INT64;
      break;
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_DATE32:
      storage_type = NANOARROW_TYPE_INT32;
      break;
    default:
      break;
  }

  int result = ArrowArraySetStorageType(array, storage_type);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(array);
    return result;
  }

  ArrowLayoutInit(&private_data->layout, storage_type);
  // We can only know this not to be true when initializing based on a schema
  // so assume this to be true.
  private_data->union_type_id_is_child_index = 1;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromArrayView(struct ArrowArray* array,
                                           const struct ArrowArrayView* array_view,
                                           struct ArrowError* error) {
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayInitFromType(array, array_view->storage_type), error);
  int result;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  private_data->layout = array_view->layout;

  if (array_view->n_children > 0) {
    result = ArrowArrayAllocateChildren(array, array_view->n_children);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }

    for (int64_t i = 0; i < array_view->n_children; i++) {
      result =
          ArrowArrayInitFromArrayView(array->children[i], array_view->children[i], error);
      if (result != NANOARROW_OK) {
        ArrowArrayRelease(array);
        return result;
      }
    }
  }

  if (array_view->dictionary != NULL) {
    result = ArrowArrayAllocateDictionary(array);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }

    result =
        ArrowArrayInitFromArrayView(array->dictionary, array_view->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromSchema(struct ArrowArray* array,
                                        const struct ArrowSchema* schema,
                                        struct ArrowError* error) {
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&array_view, schema, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromArrayView(array, &array_view, error));
  if (array_view.storage_type == NANOARROW_TYPE_DENSE_UNION ||
      array_view.storage_type == NANOARROW_TYPE_SPARSE_UNION) {
    struct ArrowArrayPrivateData* private_data =
        (struct ArrowArrayPrivateData*)array->private_data;
    // We can still build arrays if this isn't true; however, the append
    // functions won't work. Instead, we store this value and error only
    // when StartAppending is called.
    private_data->union_type_id_is_child_index =
        _ArrowUnionTypeIdsWillEqualChildIndices(schema->format + 4, schema->n_children);
  }

  ArrowArrayViewReset(&array_view);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayAllocateChildren(struct ArrowArray* array, int64_t n_children) {
  if (array->children != NULL) {
    return EINVAL;
  }

  if (n_children == 0) {
    return NANOARROW_OK;
  }

  array->children =
      (struct ArrowArray**)ArrowMalloc(n_children * sizeof(struct ArrowArray*));
  if (array->children == NULL) {
    return ENOMEM;
  }

  memset(array->children, 0, n_children * sizeof(struct ArrowArray*));

  for (int64_t i = 0; i < n_children; i++) {
    array->children[i] = (struct ArrowArray*)ArrowMalloc(sizeof(struct ArrowArray));
    if (array->children[i] == NULL) {
      return ENOMEM;
    }
    array->children[i]->release = NULL;
  }

  array->n_children = n_children;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayAllocateDictionary(struct ArrowArray* array) {
  if (array->dictionary != NULL) {
    return EINVAL;
  }

  array->dictionary = (struct ArrowArray*)ArrowMalloc(sizeof(struct ArrowArray));
  if (array->dictionary == NULL) {
    return ENOMEM;
  }

  array->dictionary->release = NULL;
  return NANOARROW_OK;
}

void ArrowArraySetValidityBitmap(struct ArrowArray* array, struct ArrowBitmap* bitmap) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  ArrowBufferMove(&bitmap->buffer, &private_data->bitmap.buffer);
  private_data->bitmap.size_bits = bitmap->size_bits;
  bitmap->size_bits = 0;
  private_data->buffer_data[0] = private_data->bitmap.buffer.data;
  array->null_count = -1;
}

ArrowErrorCode ArrowArraySetBuffer(struct ArrowArray* array, int64_t i,
                                   struct ArrowBuffer* buffer) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (i >= array->n_buffers || i < 0) {
    return EINVAL;
  }

  // Find the `i`th buffer, release what is currently there, and move the
  // supplied buffer into that slot.
  struct ArrowBuffer* dst = ArrowArrayBuffer(array, i);
  ArrowBufferReset(dst);
  ArrowBufferMove(buffer, dst);

  // Flush the pointer into array->buffers. In theory clients should call
  // ArrowArrayFinishBuilding() to flush the pointer values before passing
  // this array elsewhere; however, in early nanoarrow versions this was not
  // needed and some code may depend on this being true.
  private_data->buffer_data[i] = dst->data;
  array->buffers = private_data->buffer_data;

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayViewInitFromArray(struct ArrowArrayView* array_view,
                                                  struct ArrowArray* array,
                                                  struct ArrowError* error) {
  if (!ArrowArrayIsInternal(array)) {
    ArrowErrorSet(error,
                  "Can't initialize internal ArrowArrayView from external ArrowArray");
    return EINVAL;
  }

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  ArrowArrayViewInitFromType(array_view, private_data->storage_type);
  array_view->layout = private_data->layout;
  array_view->array = array;
  array_view->length = array->length;
  array_view->offset = array->offset;
  array_view->null_count = array->null_count;

  array_view->buffer_views[0].data.as_uint8 = private_data->bitmap.buffer.data;
  array_view->buffer_views[0].size_bytes = private_data->bitmap.buffer.size_bytes;
  array_view->buffer_views[1].data.as_uint8 = private_data->buffers[0].data;
  array_view->buffer_views[1].size_bytes = private_data->buffers[0].size_bytes;
  array_view->buffer_views[2].data.as_uint8 = private_data->buffers[1].data;
  array_view->buffer_views[2].size_bytes = private_data->buffers[1].size_bytes;

  int result = ArrowArrayViewAllocateChildren(array_view, array->n_children);
  if (result != NANOARROW_OK) {
    ArrowArrayViewReset(array_view);
    return result;
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    result =
        ArrowArrayViewInitFromArray(array_view->children[i], array->children[i], error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (array->dictionary != NULL) {
    result = ArrowArrayViewAllocateDictionary(array_view);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }

    result =
        ArrowArrayViewInitFromArray(array_view->dictionary, array->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayReserveInternal(struct ArrowArray* array,
                                                struct ArrowArrayView* array_view) {
  // Loop through buffers and reserve the extra space that we know about
  for (int64_t i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    // Don't reserve on a validity buffer that hasn't been allocated yet
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_VALIDITY &&
        ArrowArrayBuffer(array, i)->data == NULL) {
      continue;
    }

    int64_t additional_size_bytes =
        array_view->buffer_views[i].size_bytes - ArrowArrayBuffer(array, i)->size_bytes;

    if (additional_size_bytes > 0) {
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferReserve(ArrowArrayBuffer(array, i), additional_size_bytes));
    }
  }

  // Recursively reserve children
  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayReserveInternal(array->children[i], array_view->children[i]));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayReserve(struct ArrowArray* array,
                                 int64_t additional_size_elements) {
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromArray(&array_view, array, NULL));

  // Calculate theoretical buffer sizes (recursively)
  ArrowArrayViewSetLength(&array_view, array->length + additional_size_elements);

  // Walk the structure (recursively)
  int result = ArrowArrayReserveInternal(array, &array_view);
  ArrowArrayViewReset(&array_view);
  if (result != NANOARROW_OK) {
    return result;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayFinalizeBuffers(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_VALIDITY ||
        private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      continue;
    }

    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    if (buffer->data == NULL) {
      NANOARROW_RETURN_NOT_OK((ArrowBufferReserve(buffer, 1)));
    }
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    if (ArrowArrayIsInternal(array->children[i])) {
      NANOARROW_RETURN_NOT_OK(ArrowArrayFinalizeBuffers(array->children[i]));
    }
  }

  if (array->dictionary != NULL && ArrowArrayIsInternal(array->dictionary)) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayFinalizeBuffers(array->dictionary));
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayFlushInternalPointers(struct ArrowArray* array) {
  NANOARROW_DCHECK(ArrowArrayIsInternal(array));
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (array->n_buffers > NANOARROW_MAX_FIXED_BUFFERS) {
    // If the variadic sizes buffer was not set and there is at least one variadic
    // buffer, populate it now (if there are no variadic buffers there will be exactly
    // three total buffers and we don't need to do anything special here). Notably, this
    // will occur when building a BinaryView/StringView array by element using the
    // appender.
    struct ArrowBuffer* sizes_buffer = ArrowArrayBuffer(array, array->n_buffers - 1);
    if (sizes_buffer->data == NULL && sizes_buffer->size_bytes == 0) {
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferReserve(sizes_buffer, private_data->n_variadic_buffers));
      for (int64_t i = 0; i < private_data->n_variadic_buffers; i++) {
        struct ArrowBuffer* variadic_buffer =
            ArrowArrayBuffer(array, i + NANOARROW_BINARY_VIEW_FIXED_BUFFERS);
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppendInt64(sizes_buffer, variadic_buffer->size_bytes));
      }
    }
  }

  for (int32_t i = 0; i < array->n_buffers; i++) {
    private_data->buffer_data[i] = ArrowArrayBuffer(array, i)->data;
  }

  array->buffers = (const void**)(private_data->buffer_data);

  // Flush internal pointers for child/dictionary arrays if we allocated them. Clients
  // building arrays by buffer might have moved arrays from some other source (e.g.,
  // to create a record batch) and calling this function in that case will cause a crash.
  for (int64_t i = 0; i < array->n_children; i++) {
    if (ArrowArrayIsInternal(array->children[i])) {
      NANOARROW_RETURN_NOT_OK(ArrowArrayFlushInternalPointers(array->children[i]));
    }
  }

  if (array->dictionary != NULL && ArrowArrayIsInternal(array->dictionary)) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayFlushInternalPointers(array->dictionary));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayFinishBuilding(struct ArrowArray* array,
                                        enum ArrowValidationLevel validation_level,
                                        struct ArrowError* error) {
  // Even if the data buffer is size zero, the pointer value needed to be non-null
  // in some implementations (at least one version of Arrow C++ at the time this
  // was added and C# as later discovered). Only do this fix if we can assume
  // CPU data access.
  if (validation_level >= NANOARROW_VALIDATION_LEVEL_DEFAULT) {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFinalizeBuffers(array), error);
  }

  // Make sure the value we get with array->buffers[i] is set to the actual
  // pointer (which may have changed from the original due to reallocation)
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFlushInternalPointers(array), error);

  if (validation_level == NANOARROW_VALIDATION_LEVEL_NONE) {
    return NANOARROW_OK;
  }

  // For validation, initialize an ArrowArrayView with our known buffer sizes
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayViewInitFromArray(&array_view, array, error), error);
  int result = ArrowArrayViewValidate(&array_view, validation_level, error);
  ArrowArrayViewReset(&array_view);
  return result;
}

ArrowErrorCode ArrowArrayFinishBuildingDefault(struct ArrowArray* array,
                                               struct ArrowError* error) {
  return ArrowArrayFinishBuilding(array, NANOARROW_VALIDATION_LEVEL_DEFAULT, error);
}

void ArrowArrayViewInitFromType(struct ArrowArrayView* array_view,
                                enum ArrowType storage_type) {
  memset(array_view, 0, sizeof(struct ArrowArrayView));
  array_view->storage_type = storage_type;
  ArrowLayoutInit(&array_view->layout, storage_type);
}

ArrowErrorCode ArrowArrayViewAllocateChildren(struct ArrowArrayView* array_view,
                                              int64_t n_children) {
  if (array_view->children != NULL) {
    return EINVAL;
  }

  if (n_children == 0) {
    array_view->n_children = 0;
    return NANOARROW_OK;
  }

  array_view->children =
      (struct ArrowArrayView**)ArrowMalloc(n_children * sizeof(struct ArrowArrayView*));
  if (array_view->children == NULL) {
    return ENOMEM;
  }

  for (int64_t i = 0; i < n_children; i++) {
    array_view->children[i] = NULL;
  }

  array_view->n_children = n_children;

  for (int64_t i = 0; i < n_children; i++) {
    array_view->children[i] =
        (struct ArrowArrayView*)ArrowMalloc(sizeof(struct ArrowArrayView));
    if (array_view->children[i] == NULL) {
      return ENOMEM;
    }
    ArrowArrayViewInitFromType(array_view->children[i], NANOARROW_TYPE_UNINITIALIZED);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewAllocateDictionary(struct ArrowArrayView* array_view) {
  if (array_view->dictionary != NULL) {
    return EINVAL;
  }

  array_view->dictionary =
      (struct ArrowArrayView*)ArrowMalloc(sizeof(struct ArrowArrayView));
  if (array_view->dictionary == NULL) {
    return ENOMEM;
  }

  ArrowArrayViewInitFromType(array_view->dictionary, NANOARROW_TYPE_UNINITIALIZED);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewInitFromSchema(struct ArrowArrayView* array_view,
                                            const struct ArrowSchema* schema,
                                            struct ArrowError* error) {
  struct ArrowSchemaView schema_view;
  int result = ArrowSchemaViewInit(&schema_view, schema, error);
  if (result != NANOARROW_OK) {
    return result;
  }

  ArrowArrayViewInitFromType(array_view, schema_view.storage_type);
  array_view->layout = schema_view.layout;

  result = ArrowArrayViewAllocateChildren(array_view, schema->n_children);
  if (result != NANOARROW_OK) {
    ArrowErrorSet(error, "ArrowArrayViewAllocateChildren() failed");
    ArrowArrayViewReset(array_view);
    return result;
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    result =
        ArrowArrayViewInitFromSchema(array_view->children[i], schema->children[i], error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (schema->dictionary != NULL) {
    result = ArrowArrayViewAllocateDictionary(array_view);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }

    result =
        ArrowArrayViewInitFromSchema(array_view->dictionary, schema->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_SPARSE_UNION ||
      array_view->storage_type == NANOARROW_TYPE_DENSE_UNION) {
    array_view->union_type_id_map = (int8_t*)ArrowMalloc(256 * sizeof(int8_t));
    if (array_view->union_type_id_map == NULL) {
      return ENOMEM;
    }

    memset(array_view->union_type_id_map, -1, 256);
    int32_t n_type_ids = _ArrowParseUnionTypeIds(schema_view.union_type_ids,
                                                 array_view->union_type_id_map + 128);
    for (int8_t child_index = 0; child_index < n_type_ids; child_index++) {
      int8_t type_id = array_view->union_type_id_map[128 + child_index];
      array_view->union_type_id_map[type_id] = child_index;
    }
  }

  return NANOARROW_OK;
}

void ArrowArrayViewReset(struct ArrowArrayView* array_view) {
  if (array_view->children != NULL) {
    for (int64_t i = 0; i < array_view->n_children; i++) {
      if (array_view->children[i] != NULL) {
        ArrowArrayViewReset(array_view->children[i]);
        ArrowFree(array_view->children[i]);
      }
    }

    ArrowFree(array_view->children);
  }

  if (array_view->dictionary != NULL) {
    ArrowArrayViewReset(array_view->dictionary);
    ArrowFree(array_view->dictionary);
  }

  if (array_view->union_type_id_map != NULL) {
    ArrowFree(array_view->union_type_id_map);
  }

  ArrowArrayViewInitFromType(array_view, NANOARROW_TYPE_UNINITIALIZED);
}

void ArrowArrayViewSetLength(struct ArrowArrayView* array_view, int64_t length) {
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    int64_t element_size_bytes = array_view->layout.element_size_bits[i] / 8;

    switch (array_view->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        array_view->buffer_views[i].size_bytes = _ArrowBytesForBits(length);
        continue;
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Probably don't want/need to rely on the producer to have allocated an
        // offsets buffer of length 1 for a zero-size array
        array_view->buffer_views[i].size_bytes =
            (length != 0) * element_size_bytes * (length + 1);
        continue;
      case NANOARROW_BUFFER_TYPE_DATA:
        array_view->buffer_views[i].size_bytes =
            _ArrowRoundUpToMultipleOf8(array_view->layout.element_size_bits[i] * length) /
            8;
        continue;
      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
      case NANOARROW_BUFFER_TYPE_SIZE:
        array_view->buffer_views[i].size_bytes = element_size_bytes * length;
        continue;
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_NONE:
        array_view->buffer_views[i].size_bytes = 0;
        continue;
    }
  }

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_SPARSE_UNION:
      for (int64_t i = 0; i < array_view->n_children; i++) {
        ArrowArrayViewSetLength(array_view->children[i], length);
      }
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      if (array_view->n_children >= 1) {
        ArrowArrayViewSetLength(array_view->children[0],
                                length * array_view->layout.child_size_elements);
      }
    default:
      break;
  }
}

// This version recursively extracts information from the array and stores it
// in the array view, performing any checks that require the original array.
static int ArrowArrayViewSetArrayInternal(struct ArrowArrayView* array_view,
                                          const struct ArrowArray* array,
                                          struct ArrowError* error) {
  array_view->array = array;
  array_view->offset = array->offset;
  array_view->length = array->length;
  array_view->null_count = array->null_count;
  array_view->variadic_buffer_sizes = NULL;
  array_view->variadic_buffers = NULL;
  array_view->n_variadic_buffers = 0;

  int64_t buffers_required = 0;
  const int nfixed_buf = array_view->storage_type == NANOARROW_TYPE_STRING_VIEW ||
                                 array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW
                             ? NANOARROW_BINARY_VIEW_FIXED_BUFFERS
                             : NANOARROW_MAX_FIXED_BUFFERS;
  for (int i = 0; i < nfixed_buf; i++) {
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    buffers_required++;

    // Set buffer pointer
    array_view->buffer_views[i].data.data = array->buffers[i];

    // If non-null, set buffer size to unknown.
    if (array->buffers[i] == NULL) {
      array_view->buffer_views[i].size_bytes = 0;
    } else {
      array_view->buffer_views[i].size_bytes = -1;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_STRING_VIEW ||
      array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
    const int64_t n_buffers = array->n_buffers;
    const int32_t nfixed_buf = NANOARROW_BINARY_VIEW_FIXED_BUFFERS;

    const int32_t nvariadic_buf = (int32_t)(n_buffers - nfixed_buf - 1);
    array_view->n_variadic_buffers = nvariadic_buf;
    buffers_required += nvariadic_buf + 1;
    array_view->variadic_buffers = array->buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS;
    array_view->variadic_buffer_sizes = (int64_t*)array->buffers[n_buffers - 1];
  }

  if (buffers_required != array->n_buffers) {
    ArrowErrorSet(error,
                  "Expected array with %" PRId64 " buffer(s) but found %" PRId64
                  " buffer(s)",
                  buffers_required, array->n_buffers);
    return EINVAL;
  }

  // Check number of children
  if (array_view->n_children != array->n_children) {
    ArrowErrorSet(error, "Expected %" PRId64 " children but found %" PRId64 " children",
                  array_view->n_children, array->n_children);
    return EINVAL;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view->children[i],
                                                           array->children[i], error));
  }

  // Check dictionary
  if (array->dictionary == NULL && array_view->dictionary != NULL) {
    ArrowErrorSet(error, "Expected dictionary but found NULL");
    return EINVAL;
  }

  if (array->dictionary != NULL && array_view->dictionary == NULL) {
    ArrowErrorSet(error, "Expected NULL dictionary but found dictionary member");
    return EINVAL;
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewSetArrayInternal(array_view->dictionary, array->dictionary, error));
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateMinimal(struct ArrowArrayView* array_view,
                                         struct ArrowError* error) {
  if (array_view->length < 0) {
    ArrowErrorSet(error, "Expected length >= 0 but found length %" PRId64,
                  array_view->length);
    return EINVAL;
  }

  if (array_view->offset < 0) {
    ArrowErrorSet(error, "Expected offset >= 0 but found offset %" PRId64,
                  array_view->offset);
    return EINVAL;
  }

  // Ensure that offset + length fits within an int64 before a possible overflow
  if ((uint64_t)array_view->offset + (uint64_t)array_view->length > (uint64_t)INT64_MAX) {
    ArrowErrorSet(error, "Offset + length is > INT64_MAX");
    return EINVAL;
  }

  // Calculate buffer sizes that do not require buffer access. If marked as
  // unknown, assign the buffer size; otherwise, validate it.
  int64_t offset_plus_length = array_view->offset + array_view->length;

  // Only loop over the first two buffers because the size of the third buffer
  // is always data dependent for all current Arrow types.
  for (int i = 0; i < 2; i++) {
    int64_t element_size_bytes = array_view->layout.element_size_bits[i] / 8;
    // Initialize with a value that will cause an error if accidentally used uninitialized
    // Need to suppress the clang-tidy warning because gcc warns for possible use
    int64_t min_buffer_size_bytes =  // NOLINT(clang-analyzer-deadcode.DeadStores)
        array_view->buffer_views[i].size_bytes + 1;

    switch (array_view->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        if (array_view->null_count == 0 && array_view->buffer_views[i].size_bytes == 0) {
          continue;
        }

        min_buffer_size_bytes = _ArrowBytesForBits(offset_plus_length);
        break;
      case NANOARROW_BUFFER_TYPE_SIZE:
        min_buffer_size_bytes = element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Probably don't want/need to rely on the producer to have allocated an
        // offsets buffer of length 1 for a zero-size array
        min_buffer_size_bytes =
            (offset_plus_length != 0) * element_size_bytes * (offset_plus_length + 1);
        break;
      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
        min_buffer_size_bytes =
            (offset_plus_length != 0) * element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_DATA:
        min_buffer_size_bytes =
            _ArrowRoundUpToMultipleOf8(array_view->layout.element_size_bits[i] *
                                       offset_plus_length) /
            8;
        break;
      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
        min_buffer_size_bytes = element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_NONE:
        continue;
    }

    // Assign or validate buffer size
    if (array_view->buffer_views[i].size_bytes == -1) {
      array_view->buffer_views[i].size_bytes = min_buffer_size_bytes;
    } else if (array_view->buffer_views[i].size_bytes < min_buffer_size_bytes) {
      ArrowErrorSet(error,
                    "Expected %s array buffer %d to have size >= %" PRId64
                    " bytes but found "
                    "buffer with %" PRId64 " bytes",
                    ArrowTypeString(array_view->storage_type), i, min_buffer_size_bytes,
                    array_view->buffer_views[i].size_bytes);
      return EINVAL;
    }
  }

  // For list, fixed-size list and map views, we can validate the number of children
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      if (array_view->n_children != 1) {
        ArrowErrorSet(error,
                      "Expected 1 child of %s array but found %" PRId64 " child arrays",
                      ArrowTypeString(array_view->storage_type), array_view->n_children);
        return EINVAL;
      }
      break;
    case NANOARROW_TYPE_RUN_END_ENCODED:
      if (array_view->n_children != 2) {
        ArrowErrorSet(
            error, "Expected 2 children for %s array but found %" PRId64 " child arrays",
            ArrowTypeString(array_view->storage_type), array_view->n_children);
        return EINVAL;
      }
      break;
    default:
      break;
  }

  // For struct, the sparse union, and the fixed-size list views, we can validate child
  // lengths.
  int64_t child_min_length;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_STRUCT:
      child_min_length = (array_view->offset + array_view->length);
      for (int64_t i = 0; i < array_view->n_children; i++) {
        if (array_view->children[i]->length < child_min_length) {
          ArrowErrorSet(error,
                        "Expected struct child %" PRId64 " to have length >= %" PRId64
                        " but found child with "
                        "length %" PRId64,
                        i + 1, child_min_length, array_view->children[i]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      child_min_length = (array_view->offset + array_view->length) *
                         array_view->layout.child_size_elements;
      if (array_view->children[0]->length < child_min_length) {
        ArrowErrorSet(error,
                      "Expected child of fixed_size_list array to have length >= %" PRId64
                      " but "
                      "found array with length %" PRId64,
                      child_min_length, array_view->children[0]->length);
        return EINVAL;
      }
      break;

    case NANOARROW_TYPE_RUN_END_ENCODED: {
      if (array_view->n_children != 2) {
        ArrowErrorSet(error,
                      "Expected 2 children for run-end encoded array but found %" PRId64,
                      array_view->n_children);
        return EINVAL;
      }
      struct ArrowArrayView* run_ends_view = array_view->children[0];
      struct ArrowArrayView* values_view = array_view->children[1];
      int64_t max_length;
      switch (run_ends_view->storage_type) {
        case NANOARROW_TYPE_INT16:
          max_length = INT16_MAX;
          break;
        case NANOARROW_TYPE_INT32:
          max_length = INT32_MAX;
          break;
        case NANOARROW_TYPE_INT64:
          max_length = INT64_MAX;
          break;
        default:
          ArrowErrorSet(
              error,
              "Run-end encoded array only supports INT16, INT32 or INT64 run-ends "
              "but found run-ends type %s",
              ArrowTypeString(run_ends_view->storage_type));
          return EINVAL;
      }

      // There is already a check above that offset_plus_length < INT64_MAX
      if (offset_plus_length > max_length) {
        ArrowErrorSet(error,
                      "Offset + length of a run-end encoded array must fit in a value"
                      " of the run end type %s but is %" PRId64 " + %" PRId64,
                      ArrowTypeString(run_ends_view->storage_type), array_view->offset,
                      array_view->length);
        return EINVAL;
      }

      if (run_ends_view->length > values_view->length) {
        ArrowErrorSet(error,
                      "Length of run_ends is greater than the length of values: %" PRId64
                      " > %" PRId64,
                      run_ends_view->length, values_view->length);
        return EINVAL;
      }

      if (run_ends_view->length == 0 && values_view->length != 0) {
        ArrowErrorSet(error,
                      "Run-end encoded array has zero length %" PRId64
                      ", but values array has "
                      "non-zero length",
                      values_view->length);
        return EINVAL;
      }

      if (run_ends_view->null_count != 0) {
        ArrowErrorSet(error, "Null count must be 0 for run ends array, but is %" PRId64,
                      run_ends_view->null_count);
        return EINVAL;
      }
      break;
    }

    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewValidateMinimal(array_view->children[i], error));
  }

  // Recurse for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view->dictionary, error));
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateDefault(struct ArrowArrayView* array_view,
                                         struct ArrowError* error) {
  // Perform minimal validation. This will validate or assign
  // buffer sizes as long as buffer access is not required.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view, error));

  // Calculate buffer sizes or child lengths that require accessing the offsets
  // buffer. Where appropriate, validate that the first offset is >= 0.
  // If a buffer size is marked as unknown, assign it; otherwise, validate it.
  int64_t offset_plus_length = array_view->offset + array_view->length;

  int64_t first_offset;
  int64_t last_offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int32[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int32[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        // If the data buffer size is unknown, assign it; otherwise, check it
        if (array_view->buffer_views[2].size_bytes == -1) {
          array_view->buffer_views[2].size_bytes = last_offset;
        } else if (array_view->buffer_views[2].size_bytes < last_offset) {
          ArrowErrorSet(error,
                        "Expected %s array buffer 2 to have size >= %" PRId64
                        " bytes but found "
                        "buffer with %" PRId64 " bytes",
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->buffer_views[2].size_bytes);
          return EINVAL;
        }
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        // If the data buffer size is unknown and there are no bytes in the offset buffer,
        // set the data buffer size to 0.
        array_view->buffer_views[2].size_bytes = 0;
      }
      break;

    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int64[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int64[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        // If the data buffer size is unknown, assign it; otherwise, check it
        if (array_view->buffer_views[2].size_bytes == -1) {
          array_view->buffer_views[2].size_bytes = last_offset;
        } else if (array_view->buffer_views[2].size_bytes < last_offset) {
          ArrowErrorSet(error,
                        "Expected %s array buffer 2 to have size >= %" PRId64
                        " bytes but found "
                        "buffer with %" PRId64 " bytes",
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->buffer_views[2].size_bytes);
          return EINVAL;
        }
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        // If the data buffer size is unknown and there are no bytes in the offset
        // buffer, set the data buffer size to 0.
        array_view->buffer_views[2].size_bytes = 0;
      }
      break;

    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array_view->n_children; i++) {
        if (array_view->children[i]->length < offset_plus_length) {
          ArrowErrorSet(error,
                        "Expected struct child %" PRId64 " to have length >= %" PRId64
                        " but found child with "
                        "length %" PRId64,
                        i + 1, offset_plus_length, array_view->children[i]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int32[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int32[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        if (array_view->children[0]->length < last_offset) {
          ArrowErrorSet(error,
                        "Expected child of %s array to have length >= %" PRId64
                        " but found array with "
                        "length %" PRId64,
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->children[0]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_LARGE_LIST:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int64[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int64[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        if (array_view->children[0]->length < last_offset) {
          ArrowErrorSet(error,
                        "Expected child of %s array to have length >= %" PRId64
                        " but found array "
                        "with length %" PRId64,
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->children[0]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_RUN_END_ENCODED: {
      struct ArrowArrayView* run_ends_view = array_view->children[0];
      if (run_ends_view->length == 0) {
        break;
      }

      int64_t first_run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, 0);
      if (first_run_end < 1) {
        ArrowErrorSet(
            error,
            "All run ends must be greater than 0 but the first run end is %" PRId64,
            first_run_end);
        return EINVAL;
      }

      // offset + length < INT64_MAX is checked in ArrowArrayViewValidateMinimal()
      int64_t last_run_end =
          ArrowArrayViewGetIntUnsafe(run_ends_view, run_ends_view->length - 1);
      if (last_run_end < offset_plus_length) {
        ArrowErrorSet(error,
                      "Last run end is %" PRId64 " but it should be >= (%" PRId64
                      " + %" PRId64 ")",
                      last_run_end, array_view->offset, array_view->length);
        return EINVAL;
      }
      break;
    }
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewValidateDefault(array_view->children[i], error));
  }

  // Recurse for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view->dictionary, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewSetArray(struct ArrowArrayView* array_view,
                                      const struct ArrowArray* array,
                                      struct ArrowError* error) {
  // Extract information from the array into the array view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view, array, error));

  // Run default validation. Because we've marked all non-NULL buffers as having unknown
  // size, validation will also update the buffer sizes as it goes.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view, error));

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewSetArrayMinimal(struct ArrowArrayView* array_view,
                                             const struct ArrowArray* array,
                                             struct ArrowError* error) {
  // Extract information from the array into the array view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view, array, error));

  // Run default validation. Because we've marked all non-NULL buffers as having unknown
  // size, validation will also update the buffer sizes as it goes.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view, error));

  return NANOARROW_OK;
}

static int ArrowAssertIncreasingInt32(struct ArrowBufferView view,
                                      struct ArrowError* error) {
  if (view.size_bytes <= (int64_t)sizeof(int32_t)) {
    return NANOARROW_OK;
  }

  for (int64_t i = 1; i < view.size_bytes / (int64_t)sizeof(int32_t); i++) {
    if (view.data.as_int32[i] < view.data.as_int32[i - 1]) {
      ArrowErrorSet(error, "[%" PRId64 "] Expected element size >= 0", i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertIncreasingInt64(struct ArrowBufferView view,
                                      struct ArrowError* error) {
  if (view.size_bytes <= (int64_t)sizeof(int64_t)) {
    return NANOARROW_OK;
  }

  for (int64_t i = 1; i < view.size_bytes / (int64_t)sizeof(int64_t); i++) {
    if (view.data.as_int64[i] < view.data.as_int64[i - 1]) {
      ArrowErrorSet(error, "[%" PRId64 "] Expected element size >= 0", i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertRangeInt8(struct ArrowBufferView view, int8_t min_value,
                                int8_t max_value, struct ArrowError* error) {
  for (int64_t i = 0; i < view.size_bytes; i++) {
    if (view.data.as_int8[i] < min_value || view.data.as_int8[i] > max_value) {
      ArrowErrorSet(error,
                    "[%" PRId64 "] Expected buffer value between %" PRId8 " and %" PRId8
                    " but found value %" PRId8,
                    i, min_value, max_value, view.data.as_int8[i]);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertInt8In(struct ArrowBufferView view, const int8_t* values,
                             int64_t n_values, struct ArrowError* error) {
  for (int64_t i = 0; i < view.size_bytes; i++) {
    int item_found = 0;
    for (int64_t j = 0; j < n_values; j++) {
      if (view.data.as_int8[i] == values[j]) {
        item_found = 1;
        break;
      }
    }

    if (!item_found) {
      ArrowErrorSet(error, "[%" PRId64 "] Unexpected buffer value %" PRId8, i,
                    view.data.as_int8[i]);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateFull(struct ArrowArrayView* array_view,
                                      struct ArrowError* error) {
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    switch (array_view->layout.buffer_type[i]) {
      // Only validate the portion of the buffer that is strictly required,
      // which includes not validating the offset buffer of a zero-length array.
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        if (array_view->length == 0) {
          continue;
        }
        if (array_view->layout.element_size_bits[i] == 32) {
          struct ArrowBufferView sliced_offsets;
          sliced_offsets.data.as_int32 =
              array_view->buffer_views[i].data.as_int32 + array_view->offset;
          sliced_offsets.size_bytes = (array_view->length + 1) * sizeof(int32_t);
          NANOARROW_RETURN_NOT_OK(ArrowAssertIncreasingInt32(sliced_offsets, error));
        } else {
          struct ArrowBufferView sliced_offsets;
          sliced_offsets.data.as_int64 =
              array_view->buffer_views[i].data.as_int64 + array_view->offset;
          sliced_offsets.size_bytes = (array_view->length + 1) * sizeof(int64_t);
          NANOARROW_RETURN_NOT_OK(ArrowAssertIncreasingInt64(sliced_offsets, error));
        }
        break;
      default:
        break;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_DENSE_UNION ||
      array_view->storage_type == NANOARROW_TYPE_SPARSE_UNION) {
    struct ArrowBufferView sliced_type_ids;
    sliced_type_ids.size_bytes = array_view->length * sizeof(int8_t);
    if (array_view->length > 0) {
      sliced_type_ids.data.as_int8 =
          array_view->buffer_views[0].data.as_int8 + array_view->offset;
    } else {
      sliced_type_ids.data.as_int8 = NULL;
    }

    if (array_view->union_type_id_map == NULL) {
      // If the union_type_id map is NULL (e.g., when using ArrowArrayInitFromType() +
      // ArrowArrayAllocateChildren() + ArrowArrayFinishBuilding()), we don't have enough
      // information to validate this buffer.
      ArrowErrorSet(error,
                    "Insufficient information provided for validation of union array");
      return EINVAL;
    } else if (_ArrowParsedUnionTypeIdsWillEqualChildIndices(
                   array_view->union_type_id_map, array_view->n_children,
                   array_view->n_children)) {
      NANOARROW_RETURN_NOT_OK(ArrowAssertRangeInt8(
          sliced_type_ids, 0, (int8_t)(array_view->n_children - 1), error));
    } else {
      NANOARROW_RETURN_NOT_OK(ArrowAssertInt8In(sliced_type_ids,
                                                array_view->union_type_id_map + 128,
                                                array_view->n_children, error));
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_DENSE_UNION &&
      array_view->union_type_id_map != NULL) {
    // Check that offsets refer to child elements that actually exist
    for (int64_t i = 0; i < array_view->length; i++) {
      int8_t child_id = ArrowArrayViewUnionChildIndex(array_view, i);
      int64_t offset = ArrowArrayViewUnionChildOffset(array_view, i);
      int64_t child_length = array_view->children[child_id]->length;
      if (offset < 0 || offset > child_length) {
        ArrowErrorSet(error,
                      "[%" PRId64 "] Expected union offset for child id %" PRId8
                      " to be between 0 and %" PRId64
                      " but "
                      "found offset value %" PRId64,
                      i, child_id, child_length, offset);
        return EINVAL;
      }
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_RUN_END_ENCODED) {
    struct ArrowArrayView* run_ends_view = array_view->children[0];
    if (run_ends_view->length > 0) {
      int64_t last_run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, 0);
      for (int64_t i = 1; i < run_ends_view->length; i++) {
        const int64_t run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, i);
        if (run_end <= last_run_end) {
          ArrowErrorSet(
              error,
              "Every run end must be strictly greater than the previous run end, "
              "but run_ends[%" PRId64 " is %" PRId64 " and run_ends[%" PRId64
              "] is %" PRId64,
              i, run_end, i - 1, last_run_end);
          return EINVAL;
        }
        last_run_end = run_end;
      }
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_LIST_VIEW ||
      array_view->storage_type == NANOARROW_TYPE_LARGE_LIST_VIEW) {
    int64_t child_len = array_view->children[0]->length;

    struct ArrowBufferView offsets, sizes;
    offsets.data.data = array_view->buffer_views[1].data.data;
    sizes.data.data = array_view->buffer_views[2].data.data;

    for (int64_t i = array_view->offset; i < array_view->length + array_view->offset;
         i++) {
      int64_t offset, size;
      if (array_view->storage_type == NANOARROW_TYPE_LIST_VIEW) {
        offset = offsets.data.as_int32[i];
        size = sizes.data.as_int32[i];
      } else {
        offset = offsets.data.as_int64[i];
        size = sizes.data.as_int64[i];
      }

      if (offset < 0) {
        ArrowErrorSet(error, "Invalid negative offset %" PRId64 " at index %" PRId64,
                      offset, i);
        return EINVAL;
      }

      if (size < 0) {
        ArrowErrorSet(error, "Invalid negative size %" PRId64 " at index %" PRId64, size,
                      i);
        return EINVAL;
      }

      if ((offset + size) > child_len) {
        ArrowErrorSet(error,
                      "Offset: %" PRId64 " + size: %" PRId64 " at index: %" PRId64
                      " exceeds length of child view: %" PRId64,
                      offset, size, i, child_len);
        return EINVAL;
      }
    }
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateFull(array_view->children[i], error));
  }

  // Dictionary validation not implemented
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateFull(array_view->dictionary, error));
    // TODO: validate the indices
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewValidate(struct ArrowArrayView* array_view,
                                      enum ArrowValidationLevel validation_level,
                                      struct ArrowError* error) {
  switch (validation_level) {
    case NANOARROW_VALIDATION_LEVEL_NONE:
      return NANOARROW_OK;
    case NANOARROW_VALIDATION_LEVEL_MINIMAL:
      return ArrowArrayViewValidateMinimal(array_view, error);
    case NANOARROW_VALIDATION_LEVEL_DEFAULT:
      return ArrowArrayViewValidateDefault(array_view, error);
    case NANOARROW_VALIDATION_LEVEL_FULL:
      NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view, error));
      return ArrowArrayViewValidateFull(array_view, error);
  }

  ArrowErrorSet(error, "validation_level not recognized");
  return EINVAL;
}

struct ArrowComparisonInternalState {
  enum ArrowCompareLevel level;
  int is_equal;
  struct ArrowError* reason;
};

NANOARROW_CHECK_PRINTF_ATTRIBUTE static void ArrowComparePrependPath(
    struct ArrowError* out, const char* fmt, ...) {
  if (out == NULL) {
    return;
  }

  char prefix[128];
  prefix[0] = '\0';
  va_list args;
  va_start(args, fmt);
  int prefix_len = vsnprintf(prefix, sizeof(prefix), fmt, args);
  va_end(args);

  if (prefix_len <= 0) {
    return;
  }

  size_t out_len = strlen(out->message);
  size_t out_len_to_move = sizeof(struct ArrowError) - prefix_len - 1;
  if (out_len_to_move > out_len) {
    out_len_to_move = out_len;
  }

  memmove(out->message + prefix_len, out->message, out_len_to_move);
  memcpy(out->message, prefix, prefix_len);
  out->message[out_len + prefix_len] = '\0';
}

#define SET_NOT_EQUAL_AND_RETURN_IF_IMPL(cond_, state_, reason_) \
  do {                                                           \
    if (cond_) {                                                 \
      ArrowErrorSet(state_->reason, ": %s", reason_);            \
      state_->is_equal = 0;                                      \
      return;                                                    \
    }                                                            \
  } while (0)

#define SET_NOT_EQUAL_AND_RETURN_IF(condition_, state_) \
  SET_NOT_EQUAL_AND_RETURN_IF_IMPL(condition_, state_, #condition_)

static void ArrowArrayViewCompareBuffer(const struct ArrowArrayView* actual,
                                        const struct ArrowArrayView* expected, int i,
                                        struct ArrowComparisonInternalState* state) {
  SET_NOT_EQUAL_AND_RETURN_IF(
      actual->buffer_views[i].size_bytes != expected->buffer_views[i].size_bytes, state);

  int64_t buffer_size = actual->buffer_views[i].size_bytes;
  if (buffer_size > 0) {
    SET_NOT_EQUAL_AND_RETURN_IF(
        memcmp(actual->buffer_views[i].data.data, expected->buffer_views[i].data.data,
               buffer_size) != 0,
        state);
  }
}

static void ArrowArrayViewCompareIdentical(const struct ArrowArrayView* actual,
                                           const struct ArrowArrayView* expected,
                                           struct ArrowComparisonInternalState* state) {
  SET_NOT_EQUAL_AND_RETURN_IF(actual->storage_type != expected->storage_type, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->n_children != expected->n_children, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->dictionary == NULL && expected->dictionary != NULL,
                              state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->dictionary != NULL && expected->dictionary == NULL,
                              state);

  SET_NOT_EQUAL_AND_RETURN_IF(actual->length != expected->length, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->offset != expected->offset, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->null_count != expected->null_count, state);

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    ArrowArrayViewCompareBuffer(actual, expected, i, state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".buffers[%d]", i);
      return;
    }
  }

  for (int64_t i = 0; i < actual->n_children; i++) {
    ArrowArrayViewCompareIdentical(actual->children[i], expected->children[i], state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".children[%" PRId64 "]", i);
      return;
    }
  }

  if (actual->dictionary != NULL) {
    ArrowArrayViewCompareIdentical(actual->dictionary, expected->dictionary, state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".dictionary");
      return;
    }
  }
}

// Top-level entry point to take care of creating, cleaning up, and
// propagating the ArrowComparisonInternalState to the caller
ArrowErrorCode ArrowArrayViewCompare(const struct ArrowArrayView* actual,
                                     const struct ArrowArrayView* expected,
                                     enum ArrowCompareLevel level, int* out,
                                     struct ArrowError* reason) {
  struct ArrowComparisonInternalState state;
  state.level = level;
  state.is_equal = 1;
  state.reason = reason;

  switch (level) {
    case NANOARROW_COMPARE_IDENTICAL:
      ArrowArrayViewCompareIdentical(actual, expected, &state);
      break;
    default:
      return EINVAL;
  }

  *out = state.is_equal;
  if (!state.is_equal) {
    ArrowComparePrependPath(state.reason, "root");
  }

  return NANOARROW_OK;
}

#undef SET_NOT_EQUAL_AND_RETURN_IF
#undef SET_NOT_EQUAL_AND_RETURN_IF_IMPL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/array_stream.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>

#include "nanoarrow/nanoarrow.h"

struct BasicArrayStreamPrivate {
  struct ArrowSchema schema;
  int64_t n_arrays;
  struct ArrowArray* arrays;
  int64_t arrays_i;
};

static int ArrowBasicArrayStreamGetSchema(struct ArrowArrayStream* array_stream,
                                          struct ArrowSchema* schema) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return EINVAL;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;
  return ArrowSchemaDeepCopy(&private_data->schema, schema);
}

static int ArrowBasicArrayStreamGetNext(struct ArrowArrayStream* array_stream,
                                        struct ArrowArray* array) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return EINVAL;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  if (private_data->arrays_i == private_data->n_arrays) {
    array->release = NULL;
    return NANOARROW_OK;
  }

  ArrowArrayMove(&private_data->arrays[private_data->arrays_i++], array);
  return NANOARROW_OK;
}

static const char* ArrowBasicArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream) {
  NANOARROW_UNUSED(array_stream);
  return NULL;
}

static void ArrowBasicArrayStreamRelease(struct ArrowArrayStream* array_stream) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  if (private_data->schema.release != NULL) {
    ArrowSchemaRelease(&private_data->schema);
  }

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    if (private_data->arrays[i].release != NULL) {
      ArrowArrayRelease(&private_data->arrays[i]);
    }
  }

  if (private_data->arrays != NULL) {
    ArrowFree(private_data->arrays);
  }

  ArrowFree(private_data);
  array_stream->release = NULL;
}

ArrowErrorCode ArrowBasicArrayStreamInit(struct ArrowArrayStream* array_stream,
                                         struct ArrowSchema* schema, int64_t n_arrays) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)ArrowMalloc(
          sizeof(struct BasicArrayStreamPrivate));
  if (private_data == NULL) {
    return ENOMEM;
  }

  ArrowSchemaMove(schema, &private_data->schema);

  private_data->n_arrays = n_arrays;
  private_data->arrays = NULL;
  private_data->arrays_i = 0;

  if (n_arrays > 0) {
    private_data->arrays =
        (struct ArrowArray*)ArrowMalloc(n_arrays * sizeof(struct ArrowArray));
    if (private_data->arrays == NULL) {
      ArrowBasicArrayStreamRelease(array_stream);
      ArrowFree(private_data);
      return ENOMEM;
    }
  }

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    private_data->arrays[i].release = NULL;
  }

  array_stream->get_schema = &ArrowBasicArrayStreamGetSchema;
  array_stream->get_next = &ArrowBasicArrayStreamGetNext;
  array_stream->get_last_error = ArrowBasicArrayStreamGetLastError;
  array_stream->release = ArrowBasicArrayStreamRelease;
  array_stream->private_data = private_data;
  return NANOARROW_OK;
}

void ArrowBasicArrayStreamSetArray(struct ArrowArrayStream* array_stream, int64_t i,
                                   struct ArrowArray* array) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;
  ArrowArrayMove(array, &private_data->arrays[i]);
}

ArrowErrorCode ArrowBasicArrayStreamValidate(const struct ArrowArrayStream* array_stream,
                                             struct ArrowError* error) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayViewInitFromSchema(&array_view, &private_data->schema, error));

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    if (private_data->arrays[i].release != NULL) {
      int result = ArrowArrayViewSetArray(&array_view, &private_data->arrays[i], error);
      if (result != NANOARROW_OK) {
        ArrowArrayViewReset(&array_view);
        return result;
      }
    }
  }

  ArrowArrayViewReset(&array_view);
  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/inline_array.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_ARRAY_INLINE_H_INCLUDED
#define NANOARROW_ARRAY_INLINE_H_INCLUDED

#include <errno.h>
#include <float.h>
#include <limits.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/common/inline_buffer.h"
#include "nanoarrow/common/inline_types.h"

#ifdef __cplusplus
extern "C" {
#endif

static inline struct ArrowBitmap* ArrowArrayValidityBitmap(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  return &private_data->bitmap;
}

static inline struct ArrowBuffer* ArrowArrayBuffer(struct ArrowArray* array, int64_t i) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  switch (i) {
    case 0:
      return &private_data->bitmap.buffer;
    case 1:
      return private_data->buffers;
    default:
      if (array->n_buffers > 3 && i == (array->n_buffers - 1)) {
        // The variadic buffer sizes buffer if for a BinaryView/String view array
        // is always stored in private_data->buffers[1]; however, from the numbered
        // buffers perspective this is the array->buffers[array->n_buffers - 1].
        return private_data->buffers + 1;
      } else if (array->n_buffers > 3) {
        // If there are one or more variadic buffers, they are stored in
        // private_data->variadic_buffers
        return private_data->variadic_buffers + (i - 2);
      } else {
        // Otherwise, we're just accessing buffer at index 2 (e.g., String/Binary
        // data buffer or variadic sizes buffer for the case where there are no
        // variadic buffers)
        NANOARROW_DCHECK(i == 2);
        return private_data->buffers + i - 1;
      }
  }
}

// We don't currently support the case of unions where type_id != child_index;
// however, these functions are used to keep track of where that assumption
// is made.
static inline int8_t _ArrowArrayUnionChildIndex(struct ArrowArray* array,
                                                int8_t type_id) {
  NANOARROW_UNUSED(array);
  return type_id;
}

static inline int8_t _ArrowArrayUnionTypeId(struct ArrowArray* array,
                                            int8_t child_index) {
  NANOARROW_UNUSED(array);
  return child_index;
}

static inline int32_t _ArrowParseUnionTypeIds(const char* type_ids, int8_t* out) {
  if (*type_ids == '\0') {
    return 0;
  }

  int32_t i = 0;
  long type_id;
  char* end_ptr;
  do {
    type_id = strtol(type_ids, &end_ptr, 10);
    if (end_ptr == type_ids || type_id < 0 || type_id > 127) {
      return -1;
    }

    if (out != NULL) {
      out[i] = (int8_t)type_id;
    }

    i++;

    type_ids = end_ptr;
    if (*type_ids == '\0') {
      return i;
    } else if (*type_ids != ',') {
      return -1;
    } else {
      type_ids++;
    }
  } while (1);

  return -1;
}

static inline int8_t _ArrowParsedUnionTypeIdsWillEqualChildIndices(const int8_t* type_ids,
                                                                   int64_t n_type_ids,
                                                                   int64_t n_children) {
  if (n_type_ids != n_children) {
    return 0;
  }

  for (int8_t i = 0; i < n_type_ids; i++) {
    if (type_ids[i] != i) {
      return 0;
    }
  }

  return 1;
}

static inline int8_t _ArrowUnionTypeIdsWillEqualChildIndices(const char* type_id_str,
                                                             int64_t n_children) {
  int8_t type_ids[128];
  int32_t n_type_ids = _ArrowParseUnionTypeIds(type_id_str, type_ids);
  return _ArrowParsedUnionTypeIdsWillEqualChildIndices(type_ids, n_type_ids, n_children);
}

static inline ArrowErrorCode ArrowArrayStartAppending(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
      return EINVAL;
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      // Note that this value could be -1 if the type_ids string was invalid
      if (private_data->union_type_id_is_child_index != 1) {
        return EINVAL;
      } else {
        break;
      }
    default:
      break;
  }
  if (private_data->storage_type == NANOARROW_TYPE_UNINITIALIZED) {
    return EINVAL;
  }

  // Initialize any data offset buffer with a single zero
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_DATA_OFFSET &&
        private_data->layout.element_size_bits[i] == 64) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(ArrowArrayBuffer(array, i), 0));
    } else if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_DATA_OFFSET &&
               private_data->layout.element_size_bits[i] == 32) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(ArrowArrayBuffer(array, i), 0));
    }
  }

  // Start building any child arrays or dictionaries
  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStartAppending(array->children[i]));
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStartAppending(array->dictionary));
  }

  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayShrinkToFit(struct ArrowArray* array) {
  for (int64_t i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    NANOARROW_RETURN_NOT_OK(ArrowBufferResize(buffer, buffer->size_bytes, 1));
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayShrinkToFit(array->children[i]));
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayShrinkToFit(array->dictionary));
  }

  return NANOARROW_OK;
}

static inline ArrowErrorCode _ArrowArrayAppendBits(struct ArrowArray* array,
                                                   int64_t buffer_i, uint8_t value,
                                                   int64_t n) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  struct ArrowBuffer* buffer = ArrowArrayBuffer(array, buffer_i);
  int64_t bytes_required =
      _ArrowRoundUpToMultipleOf8(private_data->layout.element_size_bits[buffer_i] *
                                 (array->length + 1)) /
      8;
  if (bytes_required > buffer->size_bytes) {
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferAppendFill(buffer, 0, bytes_required - buffer->size_bytes));
  }

  ArrowBitsSetTo(buffer->data, array->length, n, value);
  return NANOARROW_OK;
}

static inline ArrowErrorCode _ArrowArrayAppendEmptyInternal(struct ArrowArray* array,
                                                            int64_t n, uint8_t is_valid) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (n == 0) {
    return NANOARROW_OK;
  }

  // Some type-specific handling
  switch (private_data->storage_type) {
    case NANOARROW_TYPE_NA:
      // (An empty value for a null array *is* a null)
      array->null_count += n;
      array->length += n;
      return NANOARROW_OK;

    case NANOARROW_TYPE_DENSE_UNION: {
      // Add one null to the first child and append n references to that child
      int8_t type_id = _ArrowArrayUnionTypeId(array, 0);
      NANOARROW_RETURN_NOT_OK(
          _ArrowArrayAppendEmptyInternal(array->children[0], 1, is_valid));
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendFill(ArrowArrayBuffer(array, 0), type_id, n));
      for (int64_t i = 0; i < n; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
            ArrowArrayBuffer(array, 1), (int32_t)array->children[0]->length - 1));
      }
      // For the purposes of array->null_count, union elements are never considered "null"
      // even if some children contain nulls.
      array->length += n;
      return NANOARROW_OK;
    }

    case NANOARROW_TYPE_SPARSE_UNION: {
      // Add n nulls to the first child and append n references to that child
      int8_t type_id = _ArrowArrayUnionTypeId(array, 0);
      NANOARROW_RETURN_NOT_OK(
          _ArrowArrayAppendEmptyInternal(array->children[0], n, is_valid));
      for (int64_t i = 1; i < array->n_children; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], n));
      }

      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendFill(ArrowArrayBuffer(array, 0), type_id, n));
      // For the purposes of array->null_count, union elements are never considered "null"
      // even if some children contain nulls.
      array->length += n;
      return NANOARROW_OK;
    }

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(
          array->children[0], n * private_data->layout.child_size_elements));
      break;
    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array->n_children; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], n));
      }
      break;

    default:
      break;
  }

  // Append n is_valid bits to the validity bitmap. If we haven't allocated a bitmap yet
  // and we need to append nulls, do it now.
  if (!is_valid && private_data->bitmap.buffer.data == NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(&private_data->bitmap, array->length + n));
    ArrowBitmapAppendUnsafe(&private_data->bitmap, 1, array->length);
    ArrowBitmapAppendUnsafe(&private_data->bitmap, is_valid, n);
  } else if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(&private_data->bitmap, n));
    ArrowBitmapAppendUnsafe(&private_data->bitmap, is_valid, n);
  }

  // Add appropriate buffer fill
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    int64_t size_bytes = private_data->layout.element_size_bits[i] / 8;

    switch (private_data->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_NONE:
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        // These buffer types don't require initialization for empty appends:
        // - NONE: No buffer exists
        // - VARIADIC_*: Handled by child arrays
        // - VALIDITY: Already handled in previous bitmap logic
        break;

      case NANOARROW_BUFFER_TYPE_SIZE:
        // Size buffers (e.g., string/array lengths) should be zero-initialized:
        // This ensures empty elements have logical zero-length
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        break;

      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Offset buffers require special handling to maintain continuity.
        // 1. Reserve space for new offset entries
        NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes * n));

        // 2. Duplicate last offset value for each new (empty) element
        for (int64_t j = 0; j < n; j++) {
          ArrowBufferAppendUnsafe(buffer, buffer->data + size_bytes * (array->length + j),
                                  size_bytes);
        }

        // 3. Skip next buffer (DATA) since it's paired with offsets
        //    Rationale: Offset buffers are always followed by data buffers
        //    that don't require separate initialization here
        i++;
        break;

      case NANOARROW_BUFFER_TYPE_DATA:
        // Fixed-width data buffers require zero-initialization:
        if (private_data->layout.element_size_bits[i] % 8 == 0) {
          // Byte-aligned: use efficient memset-style fill
          NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        } else {
          // Bit-packed: use special bitwise initialization
          NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, i, 0, n));
        }
        break;

      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
        // View offset buffers (for string/binary view types) require zero-initialization.
        NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes * n));
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        break;

      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
        // These buffer types should have been handled by the outer type switch and
        // are not expected here, indicating an internal logic error.
        return EINVAL;
    }
  }

  array->length += n;
  array->null_count += n * !is_valid;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendNull(struct ArrowArray* array, int64_t n) {
  return _ArrowArrayAppendEmptyInternal(array, n, 0);
}

static inline ArrowErrorCode ArrowArrayAppendEmpty(struct ArrowArray* array, int64_t n) {
  return _ArrowArrayAppendEmptyInternal(array, n, 1);
}

static inline ArrowErrorCode ArrowArrayAppendInt(struct ArrowArray* array,
                                                 int64_t value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_INT64:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(int64_t)));
      break;
    case NANOARROW_TYPE_INT32:
      _NANOARROW_CHECK_RANGE(value, INT32_MIN, INT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, (int32_t)value));
      break;
    case NANOARROW_TYPE_INT16:
      _NANOARROW_CHECK_RANGE(value, INT16_MIN, INT16_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt16(data_buffer, (int16_t)value));
      break;
    case NANOARROW_TYPE_INT8:
      _NANOARROW_CHECK_RANGE(value, INT8_MIN, INT8_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(data_buffer, (int8_t)value));
      break;
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_UINT8:
      _NANOARROW_CHECK_RANGE(value, 0, INT64_MAX);
      return ArrowArrayAppendUInt(array, value);
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendDouble(data_buffer, (double)value));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    case NANOARROW_TYPE_BOOL:
      NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, 1, value != 0, 1));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendUInt(struct ArrowArray* array,
                                                  uint64_t value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_UINT64:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(uint64_t)));
      break;
    case NANOARROW_TYPE_UINT32:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt32(data_buffer, (uint32_t)value));
      break;
    case NANOARROW_TYPE_UINT16:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT16_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt16(data_buffer, (uint16_t)value));
      break;
    case NANOARROW_TYPE_UINT8:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT8_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt8(data_buffer, (uint8_t)value));
      break;
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT8:
      _NANOARROW_CHECK_UPPER_LIMIT(value, INT64_MAX);
      return ArrowArrayAppendInt(array, value);
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendDouble(data_buffer, (double)value));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    case NANOARROW_TYPE_BOOL:
      NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, 1, value != 0, 1));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendDouble(struct ArrowArray* array,
                                                    double value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(double)));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

// Binary views only have two fixed buffers, but be aware that they must also
// always have more 1 buffer to store variadic buffer sizes (even if there are none)
#define NANOARROW_BINARY_VIEW_FIXED_BUFFERS 2
#define NANOARROW_BINARY_VIEW_INLINE_SIZE 12
#define NANOARROW_BINARY_VIEW_PREFIX_SIZE 4
#define NANOARROW_BINARY_VIEW_BLOCK_SIZE (32 << 10)  // 32KB

// The Arrow C++ implementation uses anonymous structs as members
// of the ArrowBinaryView. For Cython support in this library, we define
// those structs outside of the ArrowBinaryView
struct ArrowBinaryViewInlined {
  int32_t size;
  uint8_t data[NANOARROW_BINARY_VIEW_INLINE_SIZE];
};

struct ArrowBinaryViewRef {
  int32_t size;
  uint8_t prefix[NANOARROW_BINARY_VIEW_PREFIX_SIZE];
  int32_t buffer_index;
  int32_t offset;
};

union ArrowBinaryView {
  struct ArrowBinaryViewInlined inlined;
  struct ArrowBinaryViewRef ref;
  int64_t alignment_dummy;
};

static inline int32_t ArrowArrayVariadicBufferCount(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  return private_data->n_variadic_buffers;
}

static inline ArrowErrorCode ArrowArrayAddVariadicBuffers(struct ArrowArray* array,
                                                          int32_t n_buffers) {
  const int32_t n_current_bufs = ArrowArrayVariadicBufferCount(array);
  const int32_t nvariadic_bufs_needed = n_current_bufs + n_buffers;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  private_data->variadic_buffers = (struct ArrowBuffer*)ArrowRealloc(
      private_data->variadic_buffers, sizeof(struct ArrowBuffer) * nvariadic_bufs_needed);
  if (private_data->variadic_buffers == NULL) {
    return ENOMEM;
  }

  private_data->n_variadic_buffers = nvariadic_bufs_needed;
  array->n_buffers = NANOARROW_BINARY_VIEW_FIXED_BUFFERS + 1 + nvariadic_bufs_needed;

  private_data->buffer_data = (const void**)ArrowRealloc(
      private_data->buffer_data, array->n_buffers * sizeof(void*));

  for (int32_t i = n_current_bufs; i < nvariadic_bufs_needed; i++) {
    ArrowBufferInit(&private_data->variadic_buffers[i]);
    private_data->buffer_data[NANOARROW_BINARY_VIEW_FIXED_BUFFERS + i] = NULL;
  }

  // Zero out memory for the final buffer (variadic sizes buffer we haven't built yet)
  private_data->buffer_data[NANOARROW_BINARY_VIEW_FIXED_BUFFERS + nvariadic_bufs_needed] =
      NULL;

  // Ensure array->buffers points to a valid value
  array->buffers = private_data->buffer_data;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendBytes(struct ArrowArray* array,
                                                   struct ArrowBufferView value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (private_data->storage_type == NANOARROW_TYPE_STRING_VIEW ||
      private_data->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
    struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);
    union ArrowBinaryView bvt;
    bvt.inlined.size = (int32_t)value.size_bytes;

    if (value.size_bytes <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
      memcpy(bvt.inlined.data, value.data.as_char, value.size_bytes);
      memset(bvt.inlined.data + bvt.inlined.size, 0,
             NANOARROW_BINARY_VIEW_INLINE_SIZE - bvt.inlined.size);
    } else {
      int32_t current_n_vbufs = ArrowArrayVariadicBufferCount(array);
      if (current_n_vbufs == 0 ||
          private_data->variadic_buffers[current_n_vbufs - 1].size_bytes +
                  value.size_bytes >
              NANOARROW_BINARY_VIEW_BLOCK_SIZE) {
        const int32_t additional_bufs_needed = 1;
        NANOARROW_RETURN_NOT_OK(
            ArrowArrayAddVariadicBuffers(array, additional_bufs_needed));
        current_n_vbufs += additional_bufs_needed;
      }

      const int32_t buf_index = current_n_vbufs - 1;
      struct ArrowBuffer* variadic_buf = &private_data->variadic_buffers[buf_index];
      memcpy(bvt.ref.prefix, value.data.as_char, NANOARROW_BINARY_VIEW_PREFIX_SIZE);
      bvt.ref.buffer_index = (int32_t)buf_index;
      bvt.ref.offset = (int32_t)variadic_buf->size_bytes;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppend(variadic_buf, value.data.as_char, value.size_bytes));
    }
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &bvt, sizeof(bvt)));
  } else {
    struct ArrowBuffer* offset_buffer = ArrowArrayBuffer(array, 1);
    struct ArrowBuffer* data_buffer = ArrowArrayBuffer(
        array, 1 + (private_data->storage_type != NANOARROW_TYPE_FIXED_SIZE_BINARY));
    int32_t offset;
    int64_t large_offset;
    int64_t fixed_size_bytes = private_data->layout.element_size_bits[1] / 8;

    switch (private_data->storage_type) {
      case NANOARROW_TYPE_STRING:
      case NANOARROW_TYPE_BINARY:
        offset = ((int32_t*)offset_buffer->data)[array->length];
        if ((((int64_t)offset) + value.size_bytes) > INT32_MAX) {
          return EOVERFLOW;
        }

        offset += (int32_t)value.size_bytes;
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(offset_buffer, &offset, sizeof(int32_t)));
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;

      case NANOARROW_TYPE_LARGE_STRING:
      case NANOARROW_TYPE_LARGE_BINARY:
        large_offset = ((int64_t*)offset_buffer->data)[array->length];
        large_offset += value.size_bytes;
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(offset_buffer, &large_offset, sizeof(int64_t)));
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;

      case NANOARROW_TYPE_FIXED_SIZE_BINARY:
        if (value.size_bytes != fixed_size_bytes) {
          return EINVAL;
        }

        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;
      default:
        return EINVAL;
    }
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendString(struct ArrowArray* array,
                                                    struct ArrowStringView value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBufferView buffer_view;
  buffer_view.data.data = value.data;
  buffer_view.size_bytes = value.size_bytes;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_BINARY_VIEW:
      return ArrowArrayAppendBytes(array, buffer_view);
    default:
      return EINVAL;
  }
}

static inline ArrowErrorCode ArrowArrayAppendInterval(struct ArrowArray* array,
                                                      const struct ArrowInterval* value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_INTERVAL_MONTHS: {
      if (value->type != NANOARROW_TYPE_INTERVAL_MONTHS) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->months));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      if (value->type != NANOARROW_TYPE_INTERVAL_DAY_TIME) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->days));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->ms));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      if (value->type != NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->months));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->days));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(data_buffer, value->ns));
      break;
    }
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendDecimal(struct ArrowArray* array,
                                                     const struct ArrowDecimal* value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DECIMAL32:
      if (value->n_words != 0) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, sizeof(uint32_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL64:
      if (value->n_words != 1) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, sizeof(uint64_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL128:
      if (value->n_words != 2) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, 2 * sizeof(uint64_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL256:
      if (value->n_words != 4) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, 4 * sizeof(uint64_t)));
        break;
      }
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayFinishElement(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  int64_t child_length;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      child_length = array->children[0]->length;
      if (child_length > INT32_MAX) {
        return EOVERFLOW;
      }

      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt32(ArrowArrayBuffer(array, 1), (int32_t)child_length));
      break;
    case NANOARROW_TYPE_LARGE_LIST:
      child_length = array->children[0]->length;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt64(ArrowArrayBuffer(array, 1), child_length));
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      child_length = array->children[0]->length;
      if (child_length !=
          ((array->length + 1) * private_data->layout.child_size_elements)) {
        return EINVAL;
      }
      break;
    case NANOARROW_TYPE_LIST_VIEW: {
      child_length = array->children[0]->length;
      if (child_length > INT32_MAX) {
        return EOVERFLOW;
      }

      const int32_t last_valid_offset = (int32_t)private_data->list_view_offset;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt32(ArrowArrayBuffer(array, 1), last_valid_offset));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
          ArrowArrayBuffer(array, 2), (int32_t)child_length - last_valid_offset));
      private_data->list_view_offset = child_length;
      break;
    }
    case NANOARROW_TYPE_LARGE_LIST_VIEW: {
      child_length = array->children[0]->length;
      const int64_t last_valid_offset = private_data->list_view_offset;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt64(ArrowArrayBuffer(array, 1), last_valid_offset));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(ArrowArrayBuffer(array, 2),
                                                     child_length - last_valid_offset));
      private_data->list_view_offset = child_length;
      break;
    }

    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array->n_children; i++) {
        child_length = array->children[i]->length;
        if (child_length != (array->length + 1)) {
          return EINVAL;
        }
      }
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayFinishUnionElement(struct ArrowArray* array,
                                                          int8_t type_id) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  int64_t child_index = _ArrowArrayUnionChildIndex(array, type_id);
  if (child_index < 0 || child_index >= array->n_children) {
    return EINVAL;
  }

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
      // Append the target child length to the union offsets buffer
      _NANOARROW_CHECK_RANGE(array->children[child_index]->length, 0, INT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
          ArrowArrayBuffer(array, 1), (int32_t)array->children[child_index]->length - 1));
      break;
    case NANOARROW_TYPE_SPARSE_UNION:
      // Append one empty to any non-target column that isn't already the right length
      // or abort if appending a null will result in a column with invalid length
      for (int64_t i = 0; i < array->n_children; i++) {
        if (i == child_index || array->children[i]->length == (array->length + 1)) {
          continue;
        }

        if (array->children[i]->length != array->length) {
          return EINVAL;
        }

        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], 1));
      }

      break;
    default:
      return EINVAL;
  }

  // Write to the type_ids buffer
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferAppendInt8(ArrowArrayBuffer(array, 0), (int8_t)type_id));
  array->length++;
  return NANOARROW_OK;
}

static inline void ArrowArrayViewMove(struct ArrowArrayView* src,
                                      struct ArrowArrayView* dst) {
  memcpy(dst, src, sizeof(struct ArrowArrayView));
  ArrowArrayViewInitFromType(src, NANOARROW_TYPE_UNINITIALIZED);
}

static inline int64_t ArrowArrayViewGetNumBuffers(struct ArrowArrayView* array_view) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      return NANOARROW_BINARY_VIEW_FIXED_BUFFERS + array_view->n_variadic_buffers + 1;
    default:
      break;
  }

  int64_t n_buffers = 0;
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    n_buffers++;
  }

  return n_buffers;
}

static inline struct ArrowBufferView ArrowArrayViewGetBufferView(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->buffer_views[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        struct ArrowBufferView view;
        view.data.as_int64 = array_view->variadic_buffer_sizes;
        view.size_bytes = array_view->n_variadic_buffers * sizeof(double);
        return view;
      } else {
        struct ArrowBufferView view;
        view.data.data =
            array_view->variadic_buffers[i - NANOARROW_BINARY_VIEW_FIXED_BUFFERS];
        view.size_bytes =
            array_view->variadic_buffer_sizes[i - NANOARROW_BINARY_VIEW_FIXED_BUFFERS];
        return view;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        struct ArrowBufferView view;
        view.data.data = NULL;
        view.size_bytes = 0;
        return view;
      } else {
        return array_view->buffer_views[i];
      }
  }
}

enum ArrowBufferType ArrowArrayViewGetBufferType(struct ArrowArrayView* array_view,
                                                 int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.buffer_type[i];
      } else if (i ==
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return NANOARROW_BUFFER_TYPE_VARIADIC_SIZE;
      } else {
        return NANOARROW_BUFFER_TYPE_VARIADIC_DATA;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return NANOARROW_BUFFER_TYPE_NONE;
      } else {
        return array_view->layout.buffer_type[i];
      }
  }
}

static inline enum ArrowType ArrowArrayViewGetBufferDataType(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.buffer_data_type[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return NANOARROW_TYPE_INT64;
      } else if (array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
        return NANOARROW_TYPE_BINARY;
      } else {
        return NANOARROW_TYPE_STRING;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return NANOARROW_TYPE_UNINITIALIZED;
      } else {
        return array_view->layout.buffer_data_type[i];
      }
  }
}

static inline int64_t ArrowArrayViewGetBufferElementSizeBits(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.element_size_bits[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return sizeof(int64_t) * 8;
      } else {
        return 0;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return 0;
      } else {
        return array_view->layout.element_size_bits[i];
      }
  }
}

static inline int8_t ArrowArrayViewIsNull(const struct ArrowArrayView* array_view,
                                          int64_t i) {
  const uint8_t* validity_buffer = array_view->buffer_views[0].data.as_uint8;
  i += array_view->offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_NA:
      return 0x01;
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      // Unions are "never null" in Arrow land
      return 0x00;
    default:
      return validity_buffer != NULL && !ArrowBitGet(validity_buffer, i);
  }
}

static inline int64_t ArrowArrayViewComputeNullCount(
    const struct ArrowArrayView* array_view) {
  if (array_view->length == 0) {
    return 0;
  }

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_NA:
      return array_view->length;
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      // Unions are "never null" in Arrow land
      return 0;
    default:
      break;
  }

  const uint8_t* validity_buffer = array_view->buffer_views[0].data.as_uint8;
  if (validity_buffer == NULL) {
    return 0;
  }
  return array_view->length -
         ArrowBitCountSet(validity_buffer, array_view->offset, array_view->length);
}

static inline int8_t ArrowArrayViewUnionTypeId(const struct ArrowArrayView* array_view,
                                               int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      return array_view->buffer_views[0].data.as_int8[array_view->offset + i];
    default:
      return -1;
  }
}

static inline int8_t ArrowArrayViewUnionChildIndex(
    const struct ArrowArrayView* array_view, int64_t i) {
  int8_t type_id = ArrowArrayViewUnionTypeId(array_view, i);
  if (array_view->union_type_id_map == NULL) {
    return type_id;
  } else {
    return array_view->union_type_id_map[type_id];
  }
}

static inline int64_t ArrowArrayViewUnionChildOffset(
    const struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
      return array_view->buffer_views[1].data.as_int32[array_view->offset + i];
    case NANOARROW_TYPE_SPARSE_UNION:
      return array_view->offset + i;
    default:
      return -1;
  }
}

static inline int64_t ArrowArrayViewListChildOffset(
    const struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_LIST_VIEW:
      return array_view->buffer_views[1].data.as_int32[i];
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return array_view->buffer_views[1].data.as_int64[i];
    default:
      return -1;
  }
}

static struct ArrowBufferView ArrowArrayViewGetBytesFromViewArrayUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  const union ArrowBinaryView* bv = &array_view->buffer_views[1].data.as_binary_view[i];
  struct ArrowBufferView out = {{NULL}, bv->inlined.size};
  if (bv->inlined.size <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
    out.data.as_uint8 = bv->inlined.data;
    return out;
  }

  out.data.data = array_view->variadic_buffers[bv->ref.buffer_index];
  out.data.as_uint8 += bv->ref.offset;
  return out;
}

static inline int64_t ArrowArrayViewGetIntUnsafe(const struct ArrowArrayView* array_view,
                                                 int64_t i) {
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  i += array_view->offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return (int64_t)data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return (int64_t)data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return (int64_t)ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return INT64_MAX;
  }
}

static inline uint64_t ArrowArrayViewGetUIntUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return (uint64_t)data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return (uint64_t)data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return (uint64_t)ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return UINT64_MAX;
  }
}

static inline double ArrowArrayViewGetDoubleUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return (double)data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return (double)data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return DBL_MAX;
  }
}

static inline struct ArrowStringView ArrowArrayViewGetStringUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* offsets_view = &array_view->buffer_views[1];
  const char* data_view = array_view->buffer_views[2].data.as_char;

  struct ArrowStringView view;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      view.data = data_view + offsets_view->data.as_int32[i];
      view.size_bytes =
          (int64_t)offsets_view->data.as_int32[i + 1] - offsets_view->data.as_int32[i];
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      view.data = data_view + offsets_view->data.as_int64[i];
      view.size_bytes =
          offsets_view->data.as_int64[i + 1] - offsets_view->data.as_int64[i];
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      view.size_bytes = array_view->layout.element_size_bits[1] / 8;
      view.data = array_view->buffer_views[1].data.as_char + (i * view.size_bytes);
      break;
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY_VIEW: {
      struct ArrowBufferView buf_view =
          ArrowArrayViewGetBytesFromViewArrayUnsafe(array_view, i);
      view.data = buf_view.data.as_char;
      view.size_bytes = buf_view.size_bytes;
      break;
    }
    default:
      view.data = NULL;
      view.size_bytes = 0;
      break;
  }

  return view;
}

static inline struct ArrowBufferView ArrowArrayViewGetBytesUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* offsets_view = &array_view->buffer_views[1];
  const uint8_t* data_view = array_view->buffer_views[2].data.as_uint8;

  struct ArrowBufferView view;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      view.size_bytes =
          (int64_t)offsets_view->data.as_int32[i + 1] - offsets_view->data.as_int32[i];
      view.data.as_uint8 = data_view + offsets_view->data.as_int32[i];
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      view.size_bytes =
          offsets_view->data.as_int64[i + 1] - offsets_view->data.as_int64[i];
      view.data.as_uint8 = data_view + offsets_view->data.as_int64[i];
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      view.size_bytes = array_view->layout.element_size_bits[1] / 8;
      view.data.as_uint8 =
          array_view->buffer_views[1].data.as_uint8 + (i * view.size_bytes);
      break;
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY_VIEW:
      view = ArrowArrayViewGetBytesFromViewArrayUnsafe(array_view, i);
      break;
    default:
      view.data.data = NULL;
      view.size_bytes = 0;
      break;
  }

  return view;
}

static inline void ArrowArrayViewGetIntervalUnsafe(
    const struct ArrowArrayView* array_view, int64_t i, struct ArrowInterval* out) {
  const uint8_t* data_view = array_view->buffer_views[1].data.as_uint8;
  const int64_t offset = array_view->offset;
  const int64_t index = offset + i;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INTERVAL_MONTHS: {
      const size_t size = sizeof(int32_t);
      memcpy(&out->months, data_view + index * size, sizeof(int32_t));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      const size_t size = sizeof(int32_t) + sizeof(int32_t);
      memcpy(&out->days, data_view + index * size, sizeof(int32_t));
      memcpy(&out->ms, data_view + index * size + 4, sizeof(int32_t));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      const size_t size = sizeof(int32_t) + sizeof(int32_t) + sizeof(int64_t);
      memcpy(&out->months, data_view + index * size, sizeof(int32_t));
      memcpy(&out->days, data_view + index * size + 4, sizeof(int32_t));
      memcpy(&out->ns, data_view + index * size + 8, sizeof(int64_t));
      break;
    }
    default:
      break;
  }
}

static inline void ArrowArrayViewGetDecimalUnsafe(const struct ArrowArrayView* array_view,
                                                  int64_t i, struct ArrowDecimal* out) {
  i += array_view->offset;
  const uint8_t* data_view = array_view->buffer_views[1].data.as_uint8;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DECIMAL32:
      ArrowDecimalSetBytes(out, data_view + (i * 4));
      break;
    case NANOARROW_TYPE_DECIMAL64:
      ArrowDecimalSetBytes(out, data_view + (i * 8));
      break;
    case NANOARROW_TYPE_DECIMAL128:
      ArrowDecimalSetBytes(out, data_view + (i * 16));
      break;
    case NANOARROW_TYPE_DECIMAL256:
      ArrowDecimalSetBytes(out, data_view + (i * 32));
      break;
    default:
      memset(out->words, 0, sizeof(out->words));
      break;
  }
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/inline_buffer.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_BUFFER_INLINE_H_INCLUDED
#define NANOARROW_BUFFER_INLINE_H_INCLUDED

#include <errno.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/common/inline_types.h"

#ifdef __cplusplus
extern "C" {
#endif

// Modified from Arrow C++ (1eb46f76) cpp/src/arrow/chunk_resolver.h#L133-L162
static inline int64_t ArrowResolveChunk64(int64_t index, const int64_t* offsets,
                                          int64_t lo, int64_t hi) {
  // Similar to std::upper_bound(), but slightly different as our offsets
  // array always starts with 0.
  int64_t n = hi - lo;
  // First iteration does not need to check for n > 1
  // (lo < hi is guaranteed by the precondition).
  NANOARROW_DCHECK(n > 1);
  do {
    const int64_t m = n >> 1;
    const int64_t mid = lo + m;
    if (index >= offsets[mid]) {
      lo = mid;
      n -= m;
    } else {
      n = m;
    }
  } while (n > 1);
  return lo;
}

static inline int64_t ArrowResolveChunk32(int32_t index, const int32_t* offsets,
                                          int32_t lo, int32_t hi) {
  // Similar to std::upper_bound(), but slightly different as our offsets
  // array always starts with 0.
  int32_t n = hi - lo;
  // First iteration does not need to check for n > 1
  // (lo < hi is guaranteed by the precondition).
  NANOARROW_DCHECK(n > 1);
  do {
    const int32_t m = n >> 1;
    const int32_t mid = lo + m;
    if (index >= offsets[mid]) {
      lo = mid;
      n -= m;
    } else {
      n = m;
    }
  } while (n > 1);
  return lo;
}

static inline int64_t _ArrowGrowByFactor(int64_t current_capacity, int64_t new_capacity) {
  int64_t doubled_capacity = current_capacity * 2;
  if (doubled_capacity > new_capacity) {
    return doubled_capacity;
  } else {
    return new_capacity;
  }
}

// float to half float conversion, adapted from Arrow Go
// https://github.com/apache/arrow/blob/main/go/arrow/float16/float16.go
static inline uint16_t ArrowFloatToHalfFloat(float value) {
  union {
    float f;
    uint32_t b;
  } u;
  u.f = value;

  uint16_t sn = (uint16_t)((u.b >> 31) & 0x1);
  uint16_t exp = (u.b >> 23) & 0xff;
  int16_t res = (int16_t)(exp - 127 + 15);
  uint16_t fc = (uint16_t)(u.b >> 13) & 0x3ff;

  if (exp == 0) {
    res = 0;
  } else if (exp == 0xff) {
    res = 0x1f;
  } else if (res > 0x1e) {
    res = 0x1f;
    fc = 0;
  } else if (res < 0x01) {
    res = 0;
    fc = 0;
  }

  return (uint16_t)((sn << 15) | (uint16_t)(res << 10) | fc);
}

// half float to float conversion, adapted from Arrow Go
// https://github.com/apache/arrow/blob/main/go/arrow/float16/float16.go
static inline float ArrowHalfFloatToFloat(uint16_t value) {
  uint32_t sn = (uint32_t)((value >> 15) & 0x1);
  uint32_t exp = (value >> 10) & 0x1f;
  uint32_t res = exp + 127 - 15;
  uint32_t fc = value & 0x3ff;

  if (exp == 0) {
    res = 0;
  } else if (exp == 0x1f) {
    res = 0xff;
  }

  union {
    float f;
    uint32_t b;
  } u;
  u.b = (uint32_t)(sn << 31) | (uint32_t)(res << 23) | (uint32_t)(fc << 13);
  return u.f;
}

static inline void ArrowBufferInit(struct ArrowBuffer* buffer) {
  buffer->data = NULL;
  buffer->size_bytes = 0;
  buffer->capacity_bytes = 0;
  buffer->allocator = ArrowBufferAllocatorDefault();
}

static inline ArrowErrorCode ArrowBufferSetAllocator(
    struct ArrowBuffer* buffer, struct ArrowBufferAllocator allocator) {
  // This is not a perfect test for "has a buffer already been allocated"
  // but is likely to catch most cases.
  if (buffer->data == NULL) {
    buffer->allocator = allocator;
    return NANOARROW_OK;
  } else {
    return EINVAL;
  }
}

static inline void ArrowBufferReset(struct ArrowBuffer* buffer) {
  buffer->allocator.free(&buffer->allocator, (uint8_t*)buffer->data,
                         buffer->capacity_bytes);
  ArrowBufferInit(buffer);
}

static inline void ArrowBufferMove(struct ArrowBuffer* src, struct ArrowBuffer* dst) {
  memcpy(dst, src, sizeof(struct ArrowBuffer));
  src->data = NULL;
  ArrowBufferInit(src);
}

static inline ArrowErrorCode ArrowBufferResize(struct ArrowBuffer* buffer,
                                               int64_t new_size_bytes,
                                               char shrink_to_fit) {
  if (new_size_bytes < 0) {
    return EINVAL;
  }

  int needs_reallocation = new_size_bytes > buffer->capacity_bytes ||
                           (shrink_to_fit && new_size_bytes < buffer->capacity_bytes);

  if (needs_reallocation) {
    buffer->data = buffer->allocator.reallocate(&buffer->allocator, buffer->data,
                                                buffer->capacity_bytes, new_size_bytes);

    if (buffer->data == NULL && new_size_bytes > 0) {
      buffer->capacity_bytes = 0;
      buffer->size_bytes = 0;
      return ENOMEM;
    }

    buffer->capacity_bytes = new_size_bytes;
  }

  buffer->size_bytes = new_size_bytes;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBufferReserve(struct ArrowBuffer* buffer,
                                                int64_t additional_size_bytes) {
  int64_t min_capacity_bytes = buffer->size_bytes + additional_size_bytes;
  if (min_capacity_bytes <= buffer->capacity_bytes) {
    return NANOARROW_OK;
  }

  int64_t new_capacity_bytes =
      _ArrowGrowByFactor(buffer->capacity_bytes, min_capacity_bytes);
  buffer->data = buffer->allocator.reallocate(&buffer->allocator, buffer->data,
                                              buffer->capacity_bytes, new_capacity_bytes);

  if (buffer->data == NULL && new_capacity_bytes > 0) {
    buffer->capacity_bytes = 0;
    buffer->size_bytes = 0;
    return ENOMEM;
  }

  buffer->capacity_bytes = new_capacity_bytes;
  return NANOARROW_OK;
}

static inline void ArrowBufferAppendUnsafe(struct ArrowBuffer* buffer, const void* data,
                                           int64_t size_bytes) {
  if (size_bytes > 0) {
    NANOARROW_DCHECK(buffer->data != NULL);
    memcpy(buffer->data + buffer->size_bytes, data, size_bytes);
    buffer->size_bytes += size_bytes;
  }
}

static inline ArrowErrorCode ArrowBufferAppend(struct ArrowBuffer* buffer,
                                               const void* data, int64_t size_bytes) {
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes));

  ArrowBufferAppendUnsafe(buffer, data, size_bytes);
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBufferAppendInt8(struct ArrowBuffer* buffer,
                                                   int8_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int8_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt8(struct ArrowBuffer* buffer,
                                                    uint8_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint8_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt16(struct ArrowBuffer* buffer,
                                                    int16_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int16_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt16(struct ArrowBuffer* buffer,
                                                     uint16_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint16_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt32(struct ArrowBuffer* buffer,
                                                    int32_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int32_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt32(struct ArrowBuffer* buffer,
                                                     uint32_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint32_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt64(struct ArrowBuffer* buffer,
                                                    int64_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int64_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt64(struct ArrowBuffer* buffer,
                                                     uint64_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint64_t));
}

static inline ArrowErrorCode ArrowBufferAppendDouble(struct ArrowBuffer* buffer,
                                                     double value) {
  return ArrowBufferAppend(buffer, &value, sizeof(double));
}

static inline ArrowErrorCode ArrowBufferAppendFloat(struct ArrowBuffer* buffer,
                                                    float value) {
  return ArrowBufferAppend(buffer, &value, sizeof(float));
}

static inline ArrowErrorCode ArrowBufferAppendStringView(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView value) {
  return ArrowBufferAppend(buffer, value.data, value.size_bytes);
}

static inline ArrowErrorCode ArrowBufferAppendBufferView(struct ArrowBuffer* buffer,
                                                         struct ArrowBufferView value) {
  return ArrowBufferAppend(buffer, value.data.data, value.size_bytes);
}

static inline ArrowErrorCode ArrowBufferAppendFill(struct ArrowBuffer* buffer,
                                                   uint8_t value, int64_t size_bytes) {
  if (size_bytes == 0) {
    return NANOARROW_OK;
  }

  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes));

  NANOARROW_DCHECK(buffer->data != NULL);  // To help clang-tidy
  memset(buffer->data + buffer->size_bytes, value, size_bytes);
  buffer->size_bytes += size_bytes;

  return NANOARROW_OK;
}

static const uint8_t _ArrowkBitmask[] = {1, 2, 4, 8, 16, 32, 64, 128};
static const uint8_t _ArrowkFlippedBitmask[] = {254, 253, 251, 247, 239, 223, 191, 127};
static const uint8_t _ArrowkPrecedingBitmask[] = {0, 1, 3, 7, 15, 31, 63, 127};
static const uint8_t _ArrowkTrailingBitmask[] = {255, 254, 252, 248, 240, 224, 192, 128};

static const uint8_t _ArrowkBytePopcount[] = {
    0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3,
    4, 4, 5, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4,
    4, 5, 4, 5, 5, 6, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4,
    5, 3, 4, 4, 5, 4, 5, 5, 6, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 3, 4, 4, 5,
    4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2,
    3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5,
    5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4,
    5, 4, 5, 5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 3, 4, 4, 5, 4, 5, 5, 6,
    4, 5, 5, 6, 5, 6, 6, 7, 4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8};

static inline int64_t _ArrowRoundUpToMultipleOf8(int64_t value) {
  return (value + 7) & ~((int64_t)7);
}

static inline int64_t _ArrowRoundDownToMultipleOf8(int64_t value) {
  return (value / 8) * 8;
}

static inline int64_t _ArrowBytesForBits(int64_t bits) {
  return (bits >> 3) + ((bits & 7) != 0);
}

static inline void _ArrowBitsUnpackInt8(const uint8_t word, int8_t* out) {
  out[0] = (word & 0x1) != 0;
  out[1] = (word & 0x2) != 0;
  out[2] = (word & 0x4) != 0;
  out[3] = (word & 0x8) != 0;
  out[4] = (word & 0x10) != 0;
  out[5] = (word & 0x20) != 0;
  out[6] = (word & 0x40) != 0;
  out[7] = (word & 0x80) != 0;
}

static inline void _ArrowBitsUnpackInt32(const uint8_t word, int32_t* out) {
  out[0] = (word & 0x1) != 0;
  out[1] = (word & 0x2) != 0;
  out[2] = (word & 0x4) != 0;
  out[3] = (word & 0x8) != 0;
  out[4] = (word & 0x10) != 0;
  out[5] = (word & 0x20) != 0;
  out[6] = (word & 0x40) != 0;
  out[7] = (word & 0x80) != 0;
}

static inline void _ArrowBitmapPackInt8(const int8_t* values, uint8_t* out) {
  *out = (uint8_t)(values[0] | ((values[1] + 0x1) & 0x2) | ((values[2] + 0x3) & 0x4) |
                   ((values[3] + 0x7) & 0x8) | ((values[4] + 0xf) & 0x10) |
                   ((values[5] + 0x1f) & 0x20) | ((values[6] + 0x3f) & 0x40) |
                   ((values[7] + 0x7f) & 0x80));
}

static inline void _ArrowBitmapPackInt32(const int32_t* values, uint8_t* out) {
  *out = (uint8_t)(values[0] | ((values[1] + 0x1) & 0x2) | ((values[2] + 0x3) & 0x4) |
                   ((values[3] + 0x7) & 0x8) | ((values[4] + 0xf) & 0x10) |
                   ((values[5] + 0x1f) & 0x20) | ((values[6] + 0x3f) & 0x40) |
                   ((values[7] + 0x7f) & 0x80));
}

static inline int8_t ArrowBitGet(const uint8_t* bits, int64_t i) {
  return (bits[i >> 3] >> (i & 0x07)) & 1;
}

static inline void ArrowBitsUnpackInt8(const uint8_t* bits, int64_t start_offset,
                                       int64_t length, int8_t* out) {
  if (length == 0) {
    return;
  }

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    for (int i = 0; i < length; i++) {
      out[i] = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
    }

    return;
  }

  // first byte
  for (int i = 0; i < 8 - (i_begin % 8); i++) {
    *out++ = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
  }

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    _ArrowBitsUnpackInt8(bits[i], out);
    out += 8;
  }

  // last byte
  const int bits_remaining = (int)(i_end % 8 == 0 ? 8 : i_end % 8);
  for (int i = 0; i < bits_remaining; i++) {
    *out++ = ArrowBitGet(&bits[bytes_last_valid], i);
  }
}

static inline void ArrowBitsUnpackInt32(const uint8_t* bits, int64_t start_offset,
                                        int64_t length, int32_t* out) {
  if (length == 0) {
    return;
  }

  NANOARROW_DCHECK(bits != NULL && out != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    for (int i = 0; i < length; i++) {
      out[i] = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
    }

    return;
  }

  // first byte
  for (int i = 0; i < 8 - (i_begin % 8); i++) {
    *out++ = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
  }

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    _ArrowBitsUnpackInt32(bits[i], out);
    out += 8;
  }

  // last byte
  const int bits_remaining = (int)(i_end % 8 == 0 ? 8 : i_end % 8);
  for (int i = 0; i < bits_remaining; i++) {
    *out++ = ArrowBitGet(&bits[bytes_last_valid], i);
  }
}

static inline void ArrowBitSet(uint8_t* bits, int64_t i) {
  bits[i / 8] |= _ArrowkBitmask[i % 8];
}

static inline void ArrowBitClear(uint8_t* bits, int64_t i) {
  bits[i / 8] &= _ArrowkFlippedBitmask[i % 8];
}

static inline void ArrowBitSetTo(uint8_t* bits, int64_t i, uint8_t bit_is_set) {
  bits[i / 8] ^= (uint8_t)(((uint8_t)(-((uint8_t)(bit_is_set != 0)) ^ bits[i / 8])) &
                           _ArrowkBitmask[i % 8]);
}

static inline void ArrowBitsSetTo(uint8_t* bits, int64_t start_offset, int64_t length,
                                  uint8_t bits_are_set) {
  if (length == 0) {
    return;
  }

  NANOARROW_DCHECK(bits != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const uint8_t fill_byte = (uint8_t)(-bits_are_set);

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_end = i_end / 8 + 1;

  const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_begin % 8];
  const uint8_t last_byte_mask = _ArrowkTrailingBitmask[i_end % 8];

  if (bytes_end == bytes_begin + 1) {
    // set bits within a single byte
    const uint8_t only_byte_mask =
        i_end % 8 == 0 ? first_byte_mask : (uint8_t)(first_byte_mask | last_byte_mask);
    bits[bytes_begin] &= only_byte_mask;
    bits[bytes_begin] |= (uint8_t)(fill_byte & ~only_byte_mask);
    return;
  }

  // set/clear trailing bits of first byte
  bits[bytes_begin] &= first_byte_mask;
  bits[bytes_begin] |= (uint8_t)(fill_byte & ~first_byte_mask);

  if (bytes_end - bytes_begin > 2) {
    // set/clear whole bytes
    memset(bits + bytes_begin + 1, fill_byte, (size_t)(bytes_end - bytes_begin - 2));
  }

  if (i_end % 8 == 0) {
    return;
  }

  // set/clear leading bits of last byte
  bits[bytes_end - 1] &= last_byte_mask;
  bits[bytes_end - 1] |= (uint8_t)(fill_byte & ~last_byte_mask);
}

static inline int64_t ArrowBitCountSet(const uint8_t* bits, int64_t start_offset,
                                       int64_t length) {
  if (length == 0) {
    return 0;
  }

  NANOARROW_DCHECK(bits != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    // count bits within a single byte
    const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_end % 8];
    const uint8_t last_byte_mask = _ArrowkTrailingBitmask[i_begin % 8];

    const uint8_t only_byte_mask =
        i_end % 8 == 0 ? last_byte_mask : (uint8_t)(first_byte_mask & last_byte_mask);

    const uint8_t byte_masked = bits[bytes_begin] & only_byte_mask;
    return _ArrowkBytePopcount[byte_masked];
  }

  const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_begin % 8];
  const uint8_t last_byte_mask = i_end % 8 == 0 ? 0 : _ArrowkTrailingBitmask[i_end % 8];
  int64_t count = 0;

  // first byte
  count += _ArrowkBytePopcount[bits[bytes_begin] & ~first_byte_mask];

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    count += _ArrowkBytePopcount[bits[i]];
  }

  // last byte
  count += _ArrowkBytePopcount[bits[bytes_last_valid] & ~last_byte_mask];

  return count;
}

static inline void ArrowBitmapInit(struct ArrowBitmap* bitmap) {
  ArrowBufferInit(&bitmap->buffer);
  bitmap->size_bits = 0;
}

static inline void ArrowBitmapMove(struct ArrowBitmap* src, struct ArrowBitmap* dst) {
  ArrowBufferMove(&src->buffer, &dst->buffer);
  dst->size_bits = src->size_bits;
  src->size_bits = 0;
}

static inline ArrowErrorCode ArrowBitmapReserve(struct ArrowBitmap* bitmap,
                                                int64_t additional_size_bits) {
  int64_t min_capacity_bits = bitmap->size_bits + additional_size_bits;
  int64_t min_capacity_bytes = _ArrowBytesForBits(min_capacity_bits);
  int64_t current_size_bytes = bitmap->buffer.size_bytes;
  int64_t current_capacity_bytes = bitmap->buffer.capacity_bytes;

  if (min_capacity_bytes <= current_capacity_bytes) {
    return NANOARROW_OK;
  }

  int64_t additional_capacity_bytes = min_capacity_bytes - current_size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(&bitmap->buffer, additional_capacity_bytes));

  // Zero out the last byte for deterministic output in the common case
  // of reserving a known remaining size. We should have returned above
  // if there was not at least one additional byte to allocate; however,
  // DCHECK() just to be sure.
  NANOARROW_DCHECK(bitmap->buffer.capacity_bytes > current_capacity_bytes);
  bitmap->buffer.data[bitmap->buffer.capacity_bytes - 1] = 0;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBitmapResize(struct ArrowBitmap* bitmap,
                                               int64_t new_size_bits,
                                               char shrink_to_fit) {
  if (new_size_bits < 0) {
    return EINVAL;
  }

  int64_t new_size_bytes = _ArrowBytesForBits(new_size_bits);
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferResize(&bitmap->buffer, new_size_bytes, shrink_to_fit));

  bitmap->size_bits = new_size_bits;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBitmapAppend(struct ArrowBitmap* bitmap,
                                               uint8_t bits_are_set, int64_t length) {
  NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(bitmap, length));

  ArrowBitmapAppendUnsafe(bitmap, bits_are_set, length);
  return NANOARROW_OK;
}

static inline void ArrowBitmapAppendUnsafe(struct ArrowBitmap* bitmap,
                                           uint8_t bits_are_set, int64_t length) {
  ArrowBitsSetTo(bitmap->buffer.data, bitmap->size_bits, length, bits_are_set);
  bitmap->size_bits += length;
  bitmap->buffer.size_bytes = _ArrowBytesForBits(bitmap->size_bits);
}

static inline void ArrowBitmapAppendInt8Unsafe(struct ArrowBitmap* bitmap,
                                               const int8_t* values, int64_t n_values) {
  if (n_values == 0) {
    return;
  }

  NANOARROW_DCHECK(bitmap->buffer.data != NULL);
  NANOARROW_DCHECK(values != NULL);

  const int8_t* values_cursor = values;
  int64_t n_remaining = n_values;
  int64_t out_i_cursor = bitmap->size_bits;
  uint8_t* out_cursor = bitmap->buffer.data + bitmap->size_bits / 8;

  // First byte
  if ((out_i_cursor % 8) != 0) {
    int64_t n_partial_bits = _ArrowRoundUpToMultipleOf8(out_i_cursor) - out_i_cursor;
    for (int i = 0; i < n_partial_bits; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, values[i]);
    }

    out_cursor++;
    values_cursor += n_partial_bits;
    n_remaining -= n_partial_bits;
  }

  // Middle bytes
  int64_t n_full_bytes = n_remaining / 8;
  for (int64_t i = 0; i < n_full_bytes; i++) {
    _ArrowBitmapPackInt8(values_cursor, out_cursor);
    values_cursor += 8;
    out_cursor++;
  }

  // Last byte
  out_i_cursor += n_full_bytes * 8;
  n_remaining -= n_full_bytes * 8;
  if (n_remaining > 0) {
    // Zero out the last byte
    *out_cursor = 0x00;
    for (int i = 0; i < n_remaining; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, values_cursor[i]);
    }
    out_cursor++;
  }

  bitmap->size_bits += n_values;
  bitmap->buffer.size_bytes = out_cursor - bitmap->buffer.data;
}

static inline void ArrowBitmapAppendInt32Unsafe(struct ArrowBitmap* bitmap,
                                                const int32_t* values, int64_t n_values) {
  if (n_values == 0) {
    return;
  }

  NANOARROW_DCHECK(bitmap->buffer.data != NULL);
  NANOARROW_DCHECK(values != NULL);

  const int32_t* values_cursor = values;
  int64_t n_remaining = n_values;
  int64_t out_i_cursor = bitmap->size_bits;
  uint8_t* out_cursor = bitmap->buffer.data + bitmap->size_bits / 8;

  // First byte
  if ((out_i_cursor % 8) != 0) {
    int64_t n_partial_bits = _ArrowRoundUpToMultipleOf8(out_i_cursor) - out_i_cursor;
    for (int i = 0; i < n_partial_bits; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, (uint8_t)values[i]);
    }

    out_cursor++;
    values_cursor += n_partial_bits;
    n_remaining -= n_partial_bits;
  }

  // Middle bytes
  int64_t n_full_bytes = n_remaining / 8;
  for (int64_t i = 0; i < n_full_bytes; i++) {
    _ArrowBitmapPackInt32(values_cursor, out_cursor);
    values_cursor += 8;
    out_cursor++;
  }

  // Last byte
  out_i_cursor += n_full_bytes * 8;
  n_remaining -= n_full_bytes * 8;
  if (n_remaining > 0) {
    // Zero out the last byte
    *out_cursor = 0x00;
    for (int i = 0; i < n_remaining; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, (uint8_t)values_cursor[i]);
    }
    out_cursor++;
  }

  bitmap->size_bits += n_values;
  bitmap->buffer.size_bytes = out_cursor - bitmap->buffer.data;
}

static inline void ArrowBitmapReset(struct ArrowBitmap* bitmap) {
  ArrowBufferReset(&bitmap->buffer);
  bitmap->size_bits = 0;
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/inline_types.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_NANOARROW_TYPES_H_INCLUDED
#define NANOARROW_NANOARROW_TYPES_H_INCLUDED

#include <stdint.h>
#include <string.h>

#include "nanoarrow/nanoarrow_config.h"

#if defined(NANOARROW_DEBUG) && !defined(NANOARROW_PRINT_AND_DIE)
#include <stdio.h>
#include <stdlib.h>
#endif

#ifdef __cplusplus
extern "C" {
#endif

// Extra guard for versions of Arrow without the canonical guard
#ifndef ARROW_FLAG_DICTIONARY_ORDERED

/// \defgroup nanoarrow-arrow-cdata Arrow C Data interface
///
/// The Arrow C Data (https://arrow.apache.org/docs/format/CDataInterface.html)
/// and Arrow C Stream (https://arrow.apache.org/docs/format/CStreamInterface.html)
/// interfaces are part of the
/// Arrow Columnar Format specification
/// (https://arrow.apache.org/docs/format/Columnar.html). See the Arrow documentation for
/// documentation of these structures.
///
/// @{

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE

#ifndef ARROW_C_STREAM_INTERFACE
#define ARROW_C_STREAM_INTERFACE

struct ArrowArrayStream {
  // Callback to get the stream type
  // (will be the same for all arrays in the stream).
  //
  // Return value: 0 if successful, an `errno`-compatible error code otherwise.
  //
  // If successful, the ArrowSchema must be released independently from the stream.
  int (*get_schema)(struct ArrowArrayStream*, struct ArrowSchema* out);

  // Callback to get the next array
  // (if no error and the array is released, the stream has ended)
  //
  // Return value: 0 if successful, an `errno`-compatible error code otherwise.
  //
  // If successful, the ArrowArray must be released independently from the stream.
  int (*get_next)(struct ArrowArrayStream*, struct ArrowArray* out);

  // Callback to get optional detailed error information.
  // This must only be called if the last stream operation failed
  // with a non-0 return code.
  //
  // Return value: pointer to a null-terminated character array describing
  // the last error, or NULL if no description is available.
  //
  // The returned pointer is only valid until the next operation on this stream
  // (including release).
  const char* (*get_last_error)(struct ArrowArrayStream*);

  // Release callback: release the stream's own resources.
  // Note that arrays returned by `get_next` must be individually released.
  void (*release)(struct ArrowArrayStream*);

  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_STREAM_INTERFACE
#endif  // ARROW_FLAG_DICTIONARY_ORDERED

/// @}

// Utility macros
#define _NANOARROW_CONCAT(x, y) x##y
#define _NANOARROW_MAKE_NAME(x, y) _NANOARROW_CONCAT(x, y)

#define _NANOARROW_RETURN_NOT_OK_IMPL(NAME, EXPR) \
  do {                                            \
    const int NAME = (EXPR);                      \
    if (NAME) return NAME;                        \
  } while (0)

#define _NANOARROW_CHECK_RANGE(x_, min_, max_) \
  NANOARROW_RETURN_NOT_OK((x_ >= min_ && x_ <= max_) ? NANOARROW_OK : EINVAL)

#define _NANOARROW_CHECK_UPPER_LIMIT(x_, max_) \
  NANOARROW_RETURN_NOT_OK((x_ <= max_) ? NANOARROW_OK : EINVAL)

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(NAME, EXPR, ERROR_PTR_EXPR, EXPR_STR) \
  do {                                                                                 \
    const int NAME = (EXPR);                                                           \
    if (NAME) {                                                                        \
      ArrowErrorSet((ERROR_PTR_EXPR), "%s failed with errno %d\n* %s:%d", EXPR_STR,    \
                    NAME, __FILE__, __LINE__);                                         \
      return NAME;                                                                     \
    }                                                                                  \
  } while (0)
#else
#define _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(NAME, EXPR, ERROR_PTR_EXPR, EXPR_STR) \
  do {                                                                                 \
    const int NAME = (EXPR);                                                           \
    if (NAME) {                                                                        \
      ArrowErrorSet((ERROR_PTR_EXPR), "%s failed with errno %d", EXPR_STR, NAME);      \
      return NAME;                                                                     \
    }                                                                                  \
  } while (0)
#endif

#if defined(NANOARROW_DEBUG)
// For checking ArrowErrorSet() calls for valid printf format strings/arguments
// If using mingw's c99-compliant printf, we need a different format-checking attribute
#if defined(__USE_MINGW_ANSI_STDIO) && defined(__MINGW_PRINTF_FORMAT)
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE \
  __attribute__((format(__MINGW_PRINTF_FORMAT, 2, 3)))
#elif defined(__GNUC__)
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE __attribute__((format(printf, 2, 3)))
#else
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE
#endif

// For checking calls to functions that return ArrowErrorCode
#if defined(__GNUC__) && (__GNUC__ >= 4)
#define NANOARROW_CHECK_RETURN_ATTRIBUTE __attribute__((warn_unused_result))
#elif defined(_MSC_VER) && (_MSC_VER >= 1700)
#define NANOARROW_CHECK_RETURN_ATTRIBUTE _Check_return_
#else
#define NANOARROW_CHECK_RETURN_ATTRIBUTE
#endif

#else
#define NANOARROW_CHECK_RETURN_ATTRIBUTE
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE
#endif

#define NANOARROW_UNUSED(x) (void)(x)

/// \brief Return code for success.
/// \ingroup nanoarrow-errors
#define NANOARROW_OK 0

/// \brief Represents an errno-compatible error code
/// \ingroup nanoarrow-errors
typedef int ArrowErrorCode;

#if defined(NANOARROW_DEBUG)
#define ArrowErrorCode NANOARROW_CHECK_RETURN_ATTRIBUTE ArrowErrorCode
#endif

/// \brief Flags supported by ArrowSchemaViewInit()
/// \ingroup nanoarrow-schema-view
#define NANOARROW_FLAG_ALL_SUPPORTED \
  (ARROW_FLAG_DICTIONARY_ORDERED | ARROW_FLAG_NULLABLE | ARROW_FLAG_MAP_KEYS_SORTED)

/// \brief Error type containing a UTF-8 encoded message.
/// \ingroup nanoarrow-errors
struct ArrowError {
  /// \brief A character buffer with space for an error message.
  char message[1024];
};

/// \brief Ensure an ArrowError is null-terminated by zeroing the first character.
/// \ingroup nanoarrow-errors
///
/// If error is NULL, this function does nothing.
static inline void ArrowErrorInit(struct ArrowError* error) {
  if (error != NULL) {
    error->message[0] = '\0';
  }
}

/// \brief Get the contents of an error
/// \ingroup nanoarrow-errors
///
/// If error is NULL, returns "", or returns the contents of the error message
/// otherwise.
static inline const char* ArrowErrorMessage(struct ArrowError* error) {
  if (error == NULL) {
    return "";
  } else {
    return error->message;
  }
}

/// \brief Set the contents of an error from an existing null-terminated string
/// \ingroup nanoarrow-errors
///
/// If error is NULL, this function does nothing.
static inline void ArrowErrorSetString(struct ArrowError* error, const char* src) {
  if (error == NULL) {
    return;
  }

  int64_t src_len = strlen(src);
  if (src_len >= ((int64_t)sizeof(error->message))) {
    memcpy(error->message, src, sizeof(error->message) - 1);
    error->message[sizeof(error->message) - 1] = '\0';
  } else {
    memcpy(error->message, src, src_len);
    error->message[src_len] = '\0';
  }
}

/// \brief Check the result of an expression and return it if not NANOARROW_OK
/// \ingroup nanoarrow-errors
#define NANOARROW_RETURN_NOT_OK(EXPR) \
  _NANOARROW_RETURN_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR)

/// \brief Check the result of an expression and return it if not NANOARROW_OK,
/// adding an auto-generated message to an ArrowError.
/// \ingroup nanoarrow-errors
///
/// This macro is used to ensure that functions that accept an ArrowError
/// as input always set its message when returning an error code (e.g., when calling
/// a nanoarrow function that does *not* accept ArrowError).
#define NANOARROW_RETURN_NOT_OK_WITH_ERROR(EXPR, ERROR_EXPR) \
  _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(                  \
      _NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, ERROR_EXPR, #EXPR)

#if defined(NANOARROW_DEBUG) && !defined(NANOARROW_PRINT_AND_DIE)
#define NANOARROW_PRINT_AND_DIE(VALUE, EXPR_STR)                                 \
  do {                                                                           \
    fprintf(stderr, "%s failed with code %d\n* %s:%d\n", EXPR_STR, (int)(VALUE), \
            __FILE__, (int)__LINE__);                                            \
    abort();                                                                     \
  } while (0)
#endif

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_ASSERT_OK_IMPL(NAME, EXPR, EXPR_STR) \
  do {                                                  \
    const int NAME = (EXPR);                            \
    if (NAME) NANOARROW_PRINT_AND_DIE(NAME, EXPR_STR);  \
  } while (0)

/// \brief Assert that an expression's value is NANOARROW_OK
/// \ingroup nanoarrow-errors
///
/// If nanoarrow was built in debug mode (i.e., defined(NANOARROW_DEBUG) is true),
/// print a message to stderr and abort. If nanoarrow was built in release mode,
/// this statement has no effect. You can customize fatal error behaviour
/// be defining the NANOARROW_PRINT_AND_DIE macro before including nanoarrow.h
/// This macro is provided as a convenience for users and is not used internally.
#define NANOARROW_ASSERT_OK(EXPR) \
  _NANOARROW_ASSERT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, #EXPR)

#define _NANOARROW_DCHECK_IMPL(EXPR, EXPR_STR)          \
  do {                                                  \
    if (!(EXPR)) NANOARROW_PRINT_AND_DIE(-1, EXPR_STR); \
  } while (0)

#define NANOARROW_DCHECK(EXPR) _NANOARROW_DCHECK_IMPL(EXPR, #EXPR)
#else
#define NANOARROW_ASSERT_OK(EXPR) (void)(EXPR)
#define NANOARROW_DCHECK(EXPR)
#endif

static inline void ArrowSchemaMove(struct ArrowSchema* src, struct ArrowSchema* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowSchema));
  src->release = NULL;
}

static inline void ArrowSchemaRelease(struct ArrowSchema* schema) {
  NANOARROW_DCHECK(schema != NULL);
  schema->release(schema);
  NANOARROW_DCHECK(schema->release == NULL);
}

static inline void ArrowArrayMove(struct ArrowArray* src, struct ArrowArray* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowArray));
  src->release = NULL;
}

static inline void ArrowArrayRelease(struct ArrowArray* array) {
  NANOARROW_DCHECK(array != NULL);
  array->release(array);
  NANOARROW_DCHECK(array->release == NULL);
}

static inline void ArrowArrayStreamMove(struct ArrowArrayStream* src,
                                        struct ArrowArrayStream* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowArrayStream));
  src->release = NULL;
}

static inline const char* ArrowArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream) {
  NANOARROW_DCHECK(array_stream != NULL);

  const char* value = array_stream->get_last_error(array_stream);
  if (value == NULL) {
    return "";
  } else {
    return value;
  }
}

static inline ArrowErrorCode ArrowArrayStreamGetSchema(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* out,
    struct ArrowError* error) {
  NANOARROW_DCHECK(array_stream != NULL);

  int result = array_stream->get_schema(array_stream, out);
  if (result != NANOARROW_OK && error != NULL) {
    ArrowErrorSetString(error, ArrowArrayStreamGetLastError(array_stream));
  }

  return result;
}

static inline ArrowErrorCode ArrowArrayStreamGetNext(
    struct ArrowArrayStream* array_stream, struct ArrowArray* out,
    struct ArrowError* error) {
  NANOARROW_DCHECK(array_stream != NULL);

  int result = array_stream->get_next(array_stream, out);
  if (result != NANOARROW_OK && error != NULL) {
    ArrowErrorSetString(error, ArrowArrayStreamGetLastError(array_stream));
  }

  return result;
}

static inline void ArrowArrayStreamRelease(struct ArrowArrayStream* array_stream) {
  NANOARROW_DCHECK(array_stream != NULL);
  array_stream->release(array_stream);
  NANOARROW_DCHECK(array_stream->release == NULL);
}

static char _ArrowIsLittleEndian(void) {
  uint32_t check = 1;
  char first_byte;
  memcpy(&first_byte, &check, sizeof(char));
  return first_byte;
}

/// \brief Arrow type enumerator
/// \ingroup nanoarrow-utils
///
/// These names are intended to map to the corresponding arrow::Type::type
/// enumerator; however, the numeric values are specifically not equal
/// (i.e., do not rely on numeric comparison).
enum ArrowType {
  NANOARROW_TYPE_UNINITIALIZED = 0,
  NANOARROW_TYPE_NA = 1,
  NANOARROW_TYPE_BOOL,
  NANOARROW_TYPE_UINT8,
  NANOARROW_TYPE_INT8,
  NANOARROW_TYPE_UINT16,
  NANOARROW_TYPE_INT16,
  NANOARROW_TYPE_UINT32,
  NANOARROW_TYPE_INT32,
  NANOARROW_TYPE_UINT64,
  NANOARROW_TYPE_INT64,
  NANOARROW_TYPE_HALF_FLOAT,
  NANOARROW_TYPE_FLOAT,
  NANOARROW_TYPE_DOUBLE,
  NANOARROW_TYPE_STRING,
  NANOARROW_TYPE_BINARY,
  NANOARROW_TYPE_FIXED_SIZE_BINARY,
  NANOARROW_TYPE_DATE32,
  NANOARROW_TYPE_DATE64,
  NANOARROW_TYPE_TIMESTAMP,
  NANOARROW_TYPE_TIME32,
  NANOARROW_TYPE_TIME64,
  NANOARROW_TYPE_INTERVAL_MONTHS,
  NANOARROW_TYPE_INTERVAL_DAY_TIME,
  NANOARROW_TYPE_DECIMAL128,
  NANOARROW_TYPE_DECIMAL256,
  NANOARROW_TYPE_LIST,
  NANOARROW_TYPE_STRUCT,
  NANOARROW_TYPE_SPARSE_UNION,
  NANOARROW_TYPE_DENSE_UNION,
  NANOARROW_TYPE_DICTIONARY,
  NANOARROW_TYPE_MAP,
  NANOARROW_TYPE_EXTENSION,
  NANOARROW_TYPE_FIXED_SIZE_LIST,
  NANOARROW_TYPE_DURATION,
  NANOARROW_TYPE_LARGE_STRING,
  NANOARROW_TYPE_LARGE_BINARY,
  NANOARROW_TYPE_LARGE_LIST,
  NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO,
  NANOARROW_TYPE_RUN_END_ENCODED,
  NANOARROW_TYPE_BINARY_VIEW,
  NANOARROW_TYPE_STRING_VIEW,
  NANOARROW_TYPE_DECIMAL32,
  NANOARROW_TYPE_DECIMAL64,
  NANOARROW_TYPE_LIST_VIEW,
  NANOARROW_TYPE_LARGE_LIST_VIEW,
};

/// \brief Get a string value of an enum ArrowType value
/// \ingroup nanoarrow-utils
///
/// Returns NULL for invalid values for type
static inline const char* ArrowTypeString(enum ArrowType type);

static inline const char* ArrowTypeString(enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_NA:
      return "na";
    case NANOARROW_TYPE_BOOL:
      return "bool";
    case NANOARROW_TYPE_UINT8:
      return "uint8";
    case NANOARROW_TYPE_INT8:
      return "int8";
    case NANOARROW_TYPE_UINT16:
      return "uint16";
    case NANOARROW_TYPE_INT16:
      return "int16";
    case NANOARROW_TYPE_UINT32:
      return "uint32";
    case NANOARROW_TYPE_INT32:
      return "int32";
    case NANOARROW_TYPE_UINT64:
      return "uint64";
    case NANOARROW_TYPE_INT64:
      return "int64";
    case NANOARROW_TYPE_HALF_FLOAT:
      return "half_float";
    case NANOARROW_TYPE_FLOAT:
      return "float";
    case NANOARROW_TYPE_DOUBLE:
      return "double";
    case NANOARROW_TYPE_STRING:
      return "string";
    case NANOARROW_TYPE_BINARY:
      return "binary";
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      return "fixed_size_binary";
    case NANOARROW_TYPE_DATE32:
      return "date32";
    case NANOARROW_TYPE_DATE64:
      return "date64";
    case NANOARROW_TYPE_TIMESTAMP:
      return "timestamp";
    case NANOARROW_TYPE_TIME32:
      return "time32";
    case NANOARROW_TYPE_TIME64:
      return "time64";
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      return "interval_months";
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      return "interval_day_time";
    case NANOARROW_TYPE_DECIMAL32:
      return "decimal32";
    case NANOARROW_TYPE_DECIMAL64:
      return "decimal64";
    case NANOARROW_TYPE_DECIMAL128:
      return "decimal128";
    case NANOARROW_TYPE_DECIMAL256:
      return "decimal256";
    case NANOARROW_TYPE_LIST:
      return "list";
    case NANOARROW_TYPE_STRUCT:
      return "struct";
    case NANOARROW_TYPE_SPARSE_UNION:
      return "sparse_union";
    case NANOARROW_TYPE_DENSE_UNION:
      return "dense_union";
    case NANOARROW_TYPE_DICTIONARY:
      return "dictionary";
    case NANOARROW_TYPE_MAP:
      return "map";
    case NANOARROW_TYPE_EXTENSION:
      return "extension";
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return "fixed_size_list";
    case NANOARROW_TYPE_DURATION:
      return "duration";
    case NANOARROW_TYPE_LARGE_STRING:
      return "large_string";
    case NANOARROW_TYPE_LARGE_BINARY:
      return "large_binary";
    case NANOARROW_TYPE_LARGE_LIST:
      return "large_list";
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      return "interval_month_day_nano";
    case NANOARROW_TYPE_RUN_END_ENCODED:
      return "run_end_encoded";
    case NANOARROW_TYPE_BINARY_VIEW:
      return "binary_view";
    case NANOARROW_TYPE_STRING_VIEW:
      return "string_view";
    case NANOARROW_TYPE_LIST_VIEW:
      return "list_view";
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return "large_list_view";
    default:
      return NULL;
  }
}

/// \brief Arrow time unit enumerator
/// \ingroup nanoarrow-utils
///
/// These names and values map to the corresponding arrow::TimeUnit::type
/// enumerator.
enum ArrowTimeUnit {
  NANOARROW_TIME_UNIT_SECOND = 0,
  NANOARROW_TIME_UNIT_MILLI = 1,
  NANOARROW_TIME_UNIT_MICRO = 2,
  NANOARROW_TIME_UNIT_NANO = 3
};

/// \brief Validation level enumerator
/// \ingroup nanoarrow-array
enum ArrowValidationLevel {
  /// \brief Do not validate buffer sizes or content.
  NANOARROW_VALIDATION_LEVEL_NONE = 0,

  /// \brief Validate buffer sizes that depend on array length but do not validate buffer
  /// sizes that depend on buffer data access.
  NANOARROW_VALIDATION_LEVEL_MINIMAL = 1,

  /// \brief Validate all buffer sizes, including those that require buffer data access,
  /// but do not perform any checks that are O(1) along the length of the buffers.
  NANOARROW_VALIDATION_LEVEL_DEFAULT = 2,

  /// \brief Validate all buffer sizes and all buffer content. This is useful in the
  /// context of untrusted input or input that may have been corrupted in transit.
  NANOARROW_VALIDATION_LEVEL_FULL = 3
};

/// \brief Comparison level enumerator
/// \ingroup nanoarrow-utils
enum ArrowCompareLevel {
  /// \brief Consider arrays equal if buffers contain identical content
  /// and have identical offset, null count, and length. Note that this is
  /// a much stricter check than logical equality, which would take into
  /// account potentially different content of null slots, arrays with a
  /// non-zero offset, and other considerations.
  NANOARROW_COMPARE_IDENTICAL,
};

/// \brief Get a string value of an enum ArrowTimeUnit value
/// \ingroup nanoarrow-utils
///
/// Returns NULL for invalid values for time_unit
static inline const char* ArrowTimeUnitString(enum ArrowTimeUnit time_unit);

static inline const char* ArrowTimeUnitString(enum ArrowTimeUnit time_unit) {
  switch (time_unit) {
    case NANOARROW_TIME_UNIT_SECOND:
      return "s";
    case NANOARROW_TIME_UNIT_MILLI:
      return "ms";
    case NANOARROW_TIME_UNIT_MICRO:
      return "us";
    case NANOARROW_TIME_UNIT_NANO:
      return "ns";
    default:
      return NULL;
  }
}

/// \brief Functional types of buffers as described in the Arrow Columnar Specification
/// \ingroup nanoarrow-array-view
enum ArrowBufferType {
  NANOARROW_BUFFER_TYPE_NONE,
  NANOARROW_BUFFER_TYPE_VALIDITY,
  NANOARROW_BUFFER_TYPE_TYPE_ID,
  NANOARROW_BUFFER_TYPE_UNION_OFFSET,
  NANOARROW_BUFFER_TYPE_DATA_OFFSET,
  NANOARROW_BUFFER_TYPE_DATA,
  NANOARROW_BUFFER_TYPE_VARIADIC_DATA,
  NANOARROW_BUFFER_TYPE_VARIADIC_SIZE,
  NANOARROW_BUFFER_TYPE_VIEW_OFFSET,
  NANOARROW_BUFFER_TYPE_SIZE,
};

/// \brief The maximum number of fixed buffers in an ArrowArrayView or ArrowLayout
/// \ingroup nanoarrow-array-view
#define NANOARROW_MAX_FIXED_BUFFERS 3

/// \brief An non-owning view of a string
/// \ingroup nanoarrow-utils
struct ArrowStringView {
  /// \brief A pointer to the start of the string
  ///
  /// If size_bytes is 0, this value may be NULL.
  const char* data;

  /// \brief The size of the string in bytes,
  ///
  /// (Not including the null terminator.)
  int64_t size_bytes;
};

/// \brief Return a view of a const C string
/// \ingroup nanoarrow-utils
static inline struct ArrowStringView ArrowCharView(const char* value);

static inline struct ArrowStringView ArrowCharView(const char* value) {
  struct ArrowStringView out;

  out.data = value;
  if (value) {
    out.size_bytes = (int64_t)strlen(value);
  } else {
    out.size_bytes = 0;
  }

  return out;
}

union ArrowBufferViewData {
  const void* data;
  const int8_t* as_int8;
  const uint8_t* as_uint8;
  const int16_t* as_int16;
  const uint16_t* as_uint16;
  const int32_t* as_int32;
  const uint32_t* as_uint32;
  const int64_t* as_int64;
  const uint64_t* as_uint64;
  const double* as_double;
  const float* as_float;
  const char* as_char;
  const union ArrowBinaryView* as_binary_view;
};

/// \brief An non-owning view of a buffer
/// \ingroup nanoarrow-utils
struct ArrowBufferView {
  /// \brief A pointer to the start of the buffer
  ///
  /// If size_bytes is 0, this value may be NULL.
  union ArrowBufferViewData data;

  /// \brief The size of the buffer in bytes
  int64_t size_bytes;
};

/// \brief Array buffer allocation and deallocation
/// \ingroup nanoarrow-buffer
///
/// Container for allocate, reallocate, and free methods that can be used
/// to customize allocation and deallocation of buffers when constructing
/// an ArrowArray.
struct ArrowBufferAllocator {
  /// \brief Reallocate a buffer or return NULL if it cannot be reallocated
  uint8_t* (*reallocate)(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                         int64_t old_size, int64_t new_size);

  /// \brief Deallocate a buffer allocated by this allocator
  void (*free)(struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t size);

  /// \brief Opaque data specific to the allocator
  void* private_data;
};

typedef void (*ArrowBufferDeallocatorCallback)(struct ArrowBufferAllocator* allocator,
                                               uint8_t* ptr, int64_t size);

/// \brief An owning mutable view of a buffer
/// \ingroup nanoarrow-buffer
struct ArrowBuffer {
  /// \brief A pointer to the start of the buffer
  ///
  /// If capacity_bytes is 0, this value may be NULL.
  uint8_t* data;

  /// \brief The size of the buffer in bytes
  int64_t size_bytes;

  /// \brief The capacity of the buffer in bytes
  int64_t capacity_bytes;

  /// \brief The allocator that will be used to reallocate and/or free the buffer
  struct ArrowBufferAllocator allocator;
};

/// \brief An owning mutable view of a bitmap
/// \ingroup nanoarrow-bitmap
struct ArrowBitmap {
  /// \brief An ArrowBuffer to hold the allocated memory
  struct ArrowBuffer buffer;

  /// \brief The number of bits that have been appended to the bitmap
  int64_t size_bits;
};

/// \brief A description of an arrangement of buffers
/// \ingroup nanoarrow-utils
///
/// Contains the minimum amount of information required to
/// calculate the size of each buffer in an ArrowArray knowing only
/// the length and offset of the array.
struct ArrowLayout {
  /// \brief The function of each buffer
  enum ArrowBufferType buffer_type[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The data type of each buffer
  enum ArrowType buffer_data_type[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The size of an element each buffer or 0 if this size is variable or unknown
  int64_t element_size_bits[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The number of elements in the child array per element in this array for a
  /// fixed-size list
  int64_t child_size_elements;
};

/// \brief A non-owning view of an ArrowArray
/// \ingroup nanoarrow-array-view
///
/// This data structure provides access to the values contained within
/// an ArrowArray with fields provided in a more readily-extractible
/// form. You can re-use an ArrowArrayView for multiple ArrowArrays
/// with the same storage type, use it to represent a hypothetical
/// ArrowArray that does not exist yet, or use it to validate the buffers
/// of a future ArrowArray.
struct ArrowArrayView {
  /// \brief The underlying ArrowArray or NULL if it has not been set or
  /// if the buffers in this ArrowArrayView are not backed by an ArrowArray.
  const struct ArrowArray* array;

  /// \brief The number of elements from the physical start of the buffers.
  int64_t offset;

  /// \brief The number of elements in this view.
  int64_t length;

  /// \brief A cached null count or -1 to indicate that this value is unknown.
  int64_t null_count;

  /// \brief The type used to store values in this array
  ///
  /// This type represents only the minimum required information to
  /// extract values from the array buffers (e.g., for a Date32 array,
  /// this value will be NANOARROW_TYPE_INT32). For dictionary-encoded
  /// arrays, this will be the index type.
  enum ArrowType storage_type;

  /// \brief The buffer types, strides, and sizes of this Array's buffers
  struct ArrowLayout layout;

  /// \brief This Array's buffers as ArrowBufferView objects
  struct ArrowBufferView buffer_views[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The number of children of this view
  int64_t n_children;

  /// \brief Pointers to views of this array's children
  struct ArrowArrayView** children;

  /// \brief Pointer to a view of this array's dictionary
  struct ArrowArrayView* dictionary;

  /// \brief Union type id to child index mapping
  ///
  /// If storage_type is a union type, a 256-byte ArrowMalloc()ed buffer
  /// such that child_index == union_type_id_map[type_id] and
  /// type_id == union_type_id_map[128 + child_index]. This value may be
  /// NULL in the case where child_id == type_id.
  int8_t* union_type_id_map;

  /// \brief Number of variadic buffers
  int32_t n_variadic_buffers;

  /// \brief Pointers to variadic buffers of binary/string_view arrays
  const void** variadic_buffers;

  /// \brief Size of each variadic buffer
  int64_t* variadic_buffer_sizes;
};

// Used as the private data member for ArrowArrays allocated here and accessed
// internally within inline ArrowArray* helpers.
struct ArrowArrayPrivateData {
  // Holder for the validity buffer (or first buffer for union types, which are
  // the only type whose first buffer is not a valdiity buffer)
  struct ArrowBitmap bitmap;

  // Holder for additional buffers as required
  struct ArrowBuffer buffers[NANOARROW_MAX_FIXED_BUFFERS - 1];

  // The array of pointers to buffers. This must be updated after a sequence
  // of appends to synchronize its values with the actual buffer addresses
  // (which may have been reallocated during that time)
  const void** buffer_data;

  // The storage data type, or NANOARROW_TYPE_UNINITIALIZED if unknown
  enum ArrowType storage_type;

  // The buffer arrangement for the storage type
  struct ArrowLayout layout;

  // Flag to indicate if there are non-sequence union type ids.
  // In the future this could be replaced with a type id<->child mapping
  // to support constructing unions in append mode where type_id != child_index
  int8_t union_type_id_is_child_index;

  // Number of variadic buffers for binary view types
  int32_t n_variadic_buffers;

  // Variadic buffers for binary view types
  struct ArrowBuffer* variadic_buffers;

  // The current offset used to build list views
  int64_t list_view_offset;
};

/// \brief A representation of an interval.
/// \ingroup nanoarrow-utils
struct ArrowInterval {
  /// \brief The type of interval being used
  enum ArrowType type;
  /// \brief The number of months represented by the interval
  int32_t months;
  /// \brief The number of days represented by the interval
  int32_t days;
  /// \brief The number of ms represented by the interval
  int32_t ms;
  /// \brief The number of ns represented by the interval
  int64_t ns;
};

/// \brief Zero initialize an Interval with a given unit
/// \ingroup nanoarrow-utils
static inline void ArrowIntervalInit(struct ArrowInterval* interval,
                                     enum ArrowType type) {
  memset(interval, 0, sizeof(struct ArrowInterval));
  interval->type = type;
}

/// \brief A representation of a fixed-precision decimal number
/// \ingroup nanoarrow-utils
///
/// This structure should be initialized with ArrowDecimalInit() once and
/// values set using ArrowDecimalSetInt(), ArrowDecimalSetBytes128(),
/// or ArrowDecimalSetBytes256().
struct ArrowDecimal {
  /// \brief An array of 64-bit integers of n_words length defined in native-endian order.
  /// For a 32-bit decimal value, index 0 will be a 32-bit integer value.
  uint64_t words[4];

  /// \brief The number of significant digits this decimal number can represent
  int32_t precision;

  /// \brief The number of digits after the decimal point. This can be negative.
  int32_t scale;

  /// \brief The number of 64-bit words in the words array. For the special case of a
  /// 32-bit decimal value, this will be 0.
  int n_words;

  /// \brief Cached value used by the implementation
  int high_word_index;

  /// \brief Cached value used by the implementation
  int low_word_index;
};

/// \brief Initialize a decimal with a given set of type parameters
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalInit(struct ArrowDecimal* decimal, int32_t bitwidth,
                                    int32_t precision, int32_t scale) {
  memset(decimal->words, 0, sizeof(decimal->words));
  decimal->precision = precision;
  decimal->scale = scale;
  // n_words will be 0 for bitwidth == 32
  decimal->n_words = (int)(bitwidth / 8 / sizeof(uint64_t));

  if (_ArrowIsLittleEndian()) {
    decimal->low_word_index = 0;
    decimal->high_word_index = decimal->n_words > 0 ? decimal->n_words - 1 : 0;
  } else {
    decimal->low_word_index = decimal->n_words > 0 ? decimal->n_words - 1 : 0;
    decimal->high_word_index = 0;
  }
}

/// \brief Get a signed integer value of a sufficiently small ArrowDecimal
///
/// This does not check if the decimal's precision sufficiently small to fit
/// within the signed 64-bit integer range (A precision less than or equal
/// to 18 is sufficiently small).
static inline int64_t ArrowDecimalGetIntUnsafe(const struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    return value;
  }

  return (int64_t)decimal->words[decimal->low_word_index];
}

/// \brief Copy the bytes of this decimal into a sufficiently large buffer
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalGetBytes(const struct ArrowDecimal* decimal,
                                        uint8_t* out) {
  if (decimal->n_words == 0) {
    memcpy(out, decimal->words, sizeof(int32_t));
  } else {
    memcpy(out, decimal->words, decimal->n_words * sizeof(uint64_t));
  }
}

/// \brief Returns 1 if the value represented by decimal is >= 0 or -1 otherwise
/// \ingroup nanoarrow-utils
static inline int64_t ArrowDecimalSign(const struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    return ArrowDecimalGetIntUnsafe(decimal) >= 0 ? 1 : -1;
  } else {
    return 1 | ((int64_t)(decimal->words[decimal->high_word_index]) >> 63);
  }
}

/// \brief Sets the integer value of this decimal
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalSetInt(struct ArrowDecimal* decimal, int64_t value) {
  if (decimal->n_words == 0) {
    int32_t value32 = (int32_t)value;
    memcpy(decimal->words, &value32, sizeof(int32_t));
    return;
  }

  if (value < 0) {
    memset(decimal->words, 0xff, decimal->n_words * sizeof(uint64_t));
  } else {
    memset(decimal->words, 0, decimal->n_words * sizeof(uint64_t));
  }

  decimal->words[decimal->low_word_index] = value;
}

/// \brief Negate the value of this decimal in place
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalNegate(struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    value = -value;
    memcpy(decimal->words, &value, sizeof(int32_t));
    return;
  }

  uint64_t carry = 1;

  if (decimal->low_word_index == 0) {
    for (int i = 0; i < decimal->n_words; i++) {
      uint64_t elem = decimal->words[i];
      elem = ~elem + carry;
      carry &= (elem == 0);
      decimal->words[i] = elem;
    }
  } else {
    for (int i = decimal->low_word_index; i >= 0; i--) {
      uint64_t elem = decimal->words[i];
      elem = ~elem + carry;
      carry &= (elem == 0);
      decimal->words[i] = elem;
    }
  }
}

/// \brief Copy bytes from a buffer into this decimal
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalSetBytes(struct ArrowDecimal* decimal,
                                        const uint8_t* value) {
  if (decimal->n_words == 0) {
    memcpy(decimal->words, value, sizeof(int32_t));
  } else {
    memcpy(decimal->words, value, decimal->n_words * sizeof(uint64_t));
  }
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/schema.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

static void ArrowSchemaReleaseInternal(struct ArrowSchema* schema) {
  if (schema->format != NULL) ArrowFree((void*)schema->format);
  if (schema->name != NULL) ArrowFree((void*)schema->name);
  if (schema->metadata != NULL) ArrowFree((void*)schema->metadata);

  // This object owns the memory for all the children, but those
  // children may have been generated elsewhere and might have
  // their own release() callback.
  if (schema->children != NULL) {
    for (int64_t i = 0; i < schema->n_children; i++) {
      if (schema->children[i] != NULL) {
        if (schema->children[i]->release != NULL) {
          ArrowSchemaRelease(schema->children[i]);
        }

        ArrowFree(schema->children[i]);
      }
    }

    ArrowFree(schema->children);
  }

  // This object owns the memory for the dictionary but it
  // may have been generated somewhere else and have its own
  // release() callback.
  if (schema->dictionary != NULL) {
    if (schema->dictionary->release != NULL) {
      ArrowSchemaRelease(schema->dictionary);
    }

    ArrowFree(schema->dictionary);
  }

  // private data not currently used
  if (schema->private_data != NULL) {
    ArrowFree(schema->private_data);
  }

  schema->release = NULL;
}

static const char* ArrowSchemaFormatTemplate(enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_UNINITIALIZED:
      return NULL;
    case NANOARROW_TYPE_NA:
      return "n";
    case NANOARROW_TYPE_BOOL:
      return "b";

    case NANOARROW_TYPE_UINT8:
      return "C";
    case NANOARROW_TYPE_INT8:
      return "c";
    case NANOARROW_TYPE_UINT16:
      return "S";
    case NANOARROW_TYPE_INT16:
      return "s";
    case NANOARROW_TYPE_UINT32:
      return "I";
    case NANOARROW_TYPE_INT32:
      return "i";
    case NANOARROW_TYPE_UINT64:
      return "L";
    case NANOARROW_TYPE_INT64:
      return "l";

    case NANOARROW_TYPE_HALF_FLOAT:
      return "e";
    case NANOARROW_TYPE_FLOAT:
      return "f";
    case NANOARROW_TYPE_DOUBLE:
      return "g";

    case NANOARROW_TYPE_STRING:
      return "u";
    case NANOARROW_TYPE_LARGE_STRING:
      return "U";
    case NANOARROW_TYPE_STRING_VIEW:
      return "vu";
    case NANOARROW_TYPE_BINARY:
      return "z";
    case NANOARROW_TYPE_BINARY_VIEW:
      return "vz";
    case NANOARROW_TYPE_LARGE_BINARY:
      return "Z";

    case NANOARROW_TYPE_DATE32:
      return "tdD";
    case NANOARROW_TYPE_DATE64:
      return "tdm";
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      return "tiM";
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      return "tiD";
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      return "tin";

    case NANOARROW_TYPE_LIST:
      return "+l";
    case NANOARROW_TYPE_LARGE_LIST:
      return "+L";
    case NANOARROW_TYPE_LIST_VIEW:
      return "+vl";
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return "+vL";
    case NANOARROW_TYPE_STRUCT:
      return "+s";
    case NANOARROW_TYPE_MAP:
      return "+m";
    case NANOARROW_TYPE_RUN_END_ENCODED:
      return "+r";

    default:
      return NULL;
  }
}

static int ArrowSchemaInitChildrenIfNeeded(struct ArrowSchema* schema,
                                           enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 1));
      ArrowSchemaInit(schema->children[0]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "item"));
      break;
    case NANOARROW_TYPE_MAP:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 1));
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaInitFromType(schema->children[0], NANOARROW_TYPE_STRUCT));
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "entries"));
      schema->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema->children[0], 2));
      ArrowSchemaInit(schema->children[0]->children[0]);
      ArrowSchemaInit(schema->children[0]->children[1]);
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaSetName(schema->children[0]->children[0], "key"));
      schema->children[0]->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaSetName(schema->children[0]->children[1], "value"));
      break;
    case NANOARROW_TYPE_RUN_END_ENCODED:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 2));
      ArrowSchemaInit(schema->children[0]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "run_ends"));
      schema->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      ArrowSchemaInit(schema->children[1]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[1], "values"));
    default:
      break;
  }

  return NANOARROW_OK;
}

void ArrowSchemaInit(struct ArrowSchema* schema) {
  schema->format = NULL;
  schema->name = NULL;
  schema->metadata = NULL;
  schema->flags = ARROW_FLAG_NULLABLE;
  schema->n_children = 0;
  schema->children = NULL;
  schema->dictionary = NULL;
  schema->private_data = NULL;
  schema->release = &ArrowSchemaReleaseInternal;
}

ArrowErrorCode ArrowSchemaSetType(struct ArrowSchema* schema, enum ArrowType type) {
  // We don't allocate the dictionary because it has to be nullptr
  // for non-dictionary-encoded arrays.

  // Set the format to a valid format string for type
  const char* template_format = ArrowSchemaFormatTemplate(type);

  // If type isn't recognized and not explicitly unset
  if (template_format == NULL && type != NANOARROW_TYPE_UNINITIALIZED) {
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, template_format));

  // For types with an umabiguous child structure, allocate children
  return ArrowSchemaInitChildrenIfNeeded(schema, type);
}

ArrowErrorCode ArrowSchemaSetTypeStruct(struct ArrowSchema* schema, int64_t n_children) {
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetType(schema, NANOARROW_TYPE_STRUCT));
  NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, n_children));
  for (int64_t i = 0; i < n_children; i++) {
    ArrowSchemaInit(schema->children[i]);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaInitFromType(struct ArrowSchema* schema, enum ArrowType type) {
  ArrowSchemaInit(schema);

  int result = ArrowSchemaSetType(schema, type);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema);
    return result;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetTypeFixedSize(struct ArrowSchema* schema,
                                           enum ArrowType type, int32_t fixed_size) {
  if (fixed_size <= 0) {
    return EINVAL;
  }

  char buffer[64];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      n_chars = snprintf(buffer, sizeof(buffer), "w:%" PRId32, fixed_size);
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      n_chars = snprintf(buffer, sizeof(buffer), "+w:%" PRId32, fixed_size);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, buffer));

  if (type == NANOARROW_TYPE_FIXED_SIZE_LIST) {
    NANOARROW_RETURN_NOT_OK(ArrowSchemaInitChildrenIfNeeded(schema, type));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetTypeDecimal(struct ArrowSchema* schema, enum ArrowType type,
                                         int32_t decimal_precision,
                                         int32_t decimal_scale) {
  if (decimal_precision <= 0) {
    return EINVAL;
  }

  char buffer[64];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_DECIMAL32:
      if (decimal_precision > 9) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,32", decimal_precision,
                         decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL64:
      if (decimal_precision > 18) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,64", decimal_precision,
                         decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL128:
      if (decimal_precision > 38) {
        return EINVAL;
      }

      n_chars =
          snprintf(buffer, sizeof(buffer), "d:%d,%d", decimal_precision, decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL256:
      if (decimal_precision > 76) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,256", decimal_precision,
                         decimal_scale);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';
  return ArrowSchemaSetFormat(schema, buffer);
}

ArrowErrorCode ArrowSchemaSetTypeRunEndEncoded(struct ArrowSchema* schema,
                                               enum ArrowType run_end_type) {
  switch (run_end_type) {
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT64:
      break;
    default:
      return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(
      schema, ArrowSchemaFormatTemplate(NANOARROW_TYPE_RUN_END_ENCODED)));
  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaInitChildrenIfNeeded(schema, NANOARROW_TYPE_RUN_END_ENCODED));
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetType(schema->children[0], run_end_type));
  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaSetType(schema->children[1], NANOARROW_TYPE_UNINITIALIZED));

  return NANOARROW_OK;
}

static const char* ArrowTimeUnitFormatString(enum ArrowTimeUnit time_unit) {
  switch (time_unit) {
    case NANOARROW_TIME_UNIT_SECOND:
      return "s";
    case NANOARROW_TIME_UNIT_MILLI:
      return "m";
    case NANOARROW_TIME_UNIT_MICRO:
      return "u";
    case NANOARROW_TIME_UNIT_NANO:
      return "n";
    default:
      return NULL;
  }
}

ArrowErrorCode ArrowSchemaSetTypeDateTime(struct ArrowSchema* schema, enum ArrowType type,
                                          enum ArrowTimeUnit time_unit,
                                          const char* timezone) {
  const char* time_unit_str = ArrowTimeUnitFormatString(time_unit);
  if (time_unit_str == NULL) {
    return EINVAL;
  }

  char buffer[128];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_TIME32:
      if (timezone != NULL) {
        return EINVAL;
      }

      switch (time_unit) {
        case NANOARROW_TIME_UNIT_MICRO:
        case NANOARROW_TIME_UNIT_NANO:
          return EINVAL;
        default:
          break;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "tt%s", time_unit_str);
      break;
    case NANOARROW_TYPE_TIME64:
      if (timezone != NULL) {
        return EINVAL;
      }

      switch (time_unit) {
        case NANOARROW_TIME_UNIT_SECOND:
        case NANOARROW_TIME_UNIT_MILLI:
          return EINVAL;
        default:
          break;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "tt%s", time_unit_str);
      break;
    case NANOARROW_TYPE_TIMESTAMP:
      if (timezone == NULL) {
        timezone = "";
      }
      n_chars = snprintf(buffer, sizeof(buffer), "ts%s:%s", time_unit_str, timezone);
      break;
    case NANOARROW_TYPE_DURATION:
      if (timezone != NULL) {
        return EINVAL;
      }
      n_chars = snprintf(buffer, sizeof(buffer), "tD%s", time_unit_str);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';

  return ArrowSchemaSetFormat(schema, buffer);
}

ArrowErrorCode ArrowSchemaSetTypeUnion(struct ArrowSchema* schema, enum ArrowType type,
                                       int64_t n_children) {
  if (n_children < 0 || n_children > 127) {
    return EINVAL;
  }

  // Max valid size would be +ud:0,1,...126 = 401 characters + null terminator
  char format_out[512];
  int64_t format_out_size = 512;
  memset(format_out, 0, format_out_size);
  int n_chars;
  char* format_cursor = format_out;

  switch (type) {
    case NANOARROW_TYPE_SPARSE_UNION:
      n_chars = snprintf(format_cursor, format_out_size, "+us:");
      format_cursor += n_chars;
      format_out_size -= n_chars;
      break;
    case NANOARROW_TYPE_DENSE_UNION:
      n_chars = snprintf(format_cursor, format_out_size, "+ud:");
      format_cursor += n_chars;
      format_out_size -= n_chars;
      break;
    default:
      return EINVAL;
  }

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  if (n_children > 0) {
    n_chars = snprintf(format_cursor, format_out_size, "0");
    format_cursor += n_chars;
    format_out_size -= n_chars;

    for (int64_t i = 1; i < n_children; i++) {
      n_chars = snprintf(format_cursor, format_out_size, ",%" PRId64, i);
      format_cursor += n_chars;
      format_out_size -= n_chars;
    }
  }

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, format_out));

  NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, n_children));
  for (int64_t i = 0; i < n_children; i++) {
    ArrowSchemaInit(schema->children[i]);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetFormat(struct ArrowSchema* schema, const char* format) {
  if (schema->format != NULL) {
    ArrowFree((void*)schema->format);
  }

  if (format != NULL) {
    size_t format_size = strlen(format) + 1;
    schema->format = (const char*)ArrowMalloc(format_size);
    if (schema->format == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->format, format, format_size);
  } else {
    schema->format = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetName(struct ArrowSchema* schema, const char* name) {
  if (schema->name != NULL) {
    ArrowFree((void*)schema->name);
  }

  if (name != NULL) {
    size_t name_size = strlen(name) + 1;
    schema->name = (const char*)ArrowMalloc(name_size);
    if (schema->name == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->name, name, name_size);
  } else {
    schema->name = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetMetadata(struct ArrowSchema* schema, const char* metadata) {
  if (schema->metadata != NULL) {
    ArrowFree((void*)schema->metadata);
  }

  if (metadata != NULL) {
    size_t metadata_size = ArrowMetadataSizeOf(metadata);
    schema->metadata = (const char*)ArrowMalloc(metadata_size);
    if (schema->metadata == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->metadata, metadata, metadata_size);
  } else {
    schema->metadata = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaAllocateChildren(struct ArrowSchema* schema,
                                           int64_t n_children) {
  if (schema->children != NULL) {
    return EEXIST;
  }

  if (n_children > 0) {
    schema->children =
        (struct ArrowSchema**)ArrowMalloc(n_children * sizeof(struct ArrowSchema*));

    if (schema->children == NULL) {
      return ENOMEM;
    }

    schema->n_children = n_children;

    memset(schema->children, 0, n_children * sizeof(struct ArrowSchema*));

    for (int64_t i = 0; i < n_children; i++) {
      schema->children[i] = (struct ArrowSchema*)ArrowMalloc(sizeof(struct ArrowSchema));

      if (schema->children[i] == NULL) {
        return ENOMEM;
      }

      schema->children[i]->release = NULL;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaAllocateDictionary(struct ArrowSchema* schema) {
  if (schema->dictionary != NULL) {
    return EEXIST;
  }

  schema->dictionary = (struct ArrowSchema*)ArrowMalloc(sizeof(struct ArrowSchema));
  if (schema->dictionary == NULL) {
    return ENOMEM;
  }

  schema->dictionary->release = NULL;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaDeepCopy(const struct ArrowSchema* schema,
                                   struct ArrowSchema* schema_out) {
  ArrowSchemaInit(schema_out);

  int result = ArrowSchemaSetFormat(schema_out, schema->format);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  schema_out->flags = schema->flags;

  result = ArrowSchemaSetName(schema_out, schema->name);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  result = ArrowSchemaSetMetadata(schema_out, schema->metadata);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  result = ArrowSchemaAllocateChildren(schema_out, schema->n_children);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    result = ArrowSchemaDeepCopy(schema->children[i], schema_out->children[i]);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }
  }

  if (schema->dictionary != NULL) {
    result = ArrowSchemaAllocateDictionary(schema_out);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }

    result = ArrowSchemaDeepCopy(schema->dictionary, schema_out->dictionary);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }
  }

  return NANOARROW_OK;
}

static void ArrowSchemaViewSetPrimitive(struct ArrowSchemaView* schema_view,
                                        enum ArrowType type) {
  schema_view->type = type;
  schema_view->storage_type = type;
}

static ArrowErrorCode ArrowSchemaViewParse(struct ArrowSchemaView* schema_view,
                                           const char* format,
                                           const char** format_end_out,
                                           struct ArrowError* error) {
  *format_end_out = format;

  // needed for decimal parsing
  const char* parse_start;
  char* parse_end;

  switch (format[0]) {
    case 'n':
      schema_view->type = NANOARROW_TYPE_NA;
      schema_view->storage_type = NANOARROW_TYPE_NA;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'b':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_BOOL);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'c':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT8);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'C':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT8);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 's':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT16);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'S':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT16);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'i':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'I':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT32);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'l':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'L':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT64);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'e':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_HALF_FLOAT);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'f':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_FLOAT);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'g':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DOUBLE);
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // decimal
    case 'd':
      if (format[1] != ':' || format[2] == '\0') {
        ArrowErrorSet(error, "Expected ':precision,scale[,bitwidth]' following 'd'");
        return EINVAL;
      }

      parse_start = format + 2;
      schema_view->decimal_precision = (int32_t)strtol(parse_start, &parse_end, 10);
      if (parse_end == parse_start || parse_end[0] != ',') {
        ArrowErrorSet(error, "Expected 'precision,scale[,bitwidth]' following 'd:'");
        return EINVAL;
      }

      parse_start = parse_end + 1;
      schema_view->decimal_scale = (int32_t)strtol(parse_start, &parse_end, 10);
      if (parse_end == parse_start) {
        ArrowErrorSet(error, "Expected 'scale[,bitwidth]' following 'd:precision,'");
        return EINVAL;
      } else if (parse_end[0] != ',') {
        schema_view->decimal_bitwidth = 128;
      } else {
        parse_start = parse_end + 1;
        schema_view->decimal_bitwidth = (int32_t)strtol(parse_start, &parse_end, 10);
        if (parse_start == parse_end) {
          ArrowErrorSet(error, "Expected precision following 'd:precision,scale,'");
          return EINVAL;
        }
      }

      *format_end_out = parse_end;

      switch (schema_view->decimal_bitwidth) {
        case 32:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL32);
          return NANOARROW_OK;
        case 64:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL64);
          return NANOARROW_OK;
        case 128:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL128);
          return NANOARROW_OK;
        case 256:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL256);
          return NANOARROW_OK;
        default:
          ArrowErrorSet(error,
                        "Expected decimal bitwidth of 128 or 256 but found %" PRId32,
                        schema_view->decimal_bitwidth);
          return EINVAL;
      }

    // validity + data
    case 'w':
      schema_view->type = NANOARROW_TYPE_FIXED_SIZE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_FIXED_SIZE_BINARY;
      if (format[1] != ':' || format[2] == '\0') {
        ArrowErrorSet(error, "Expected ':<width>' following 'w'");
        return EINVAL;
      }

      schema_view->fixed_size = (int32_t)strtol(format + 2, (char**)format_end_out, 10);
      return NANOARROW_OK;

    // validity + offset + data
    case 'z':
      schema_view->type = NANOARROW_TYPE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_BINARY;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'u':
      schema_view->type = NANOARROW_TYPE_STRING;
      schema_view->storage_type = NANOARROW_TYPE_STRING;
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // validity + large_offset + data
    case 'Z':
      schema_view->type = NANOARROW_TYPE_LARGE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_LARGE_BINARY;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'U':
      schema_view->type = NANOARROW_TYPE_LARGE_STRING;
      schema_view->storage_type = NANOARROW_TYPE_LARGE_STRING;
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // nested types
    case '+':
      switch (format[1]) {
        // list has validity + offset or offset
        case 'l':
          schema_view->storage_type = NANOARROW_TYPE_LIST;
          schema_view->type = NANOARROW_TYPE_LIST;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // large list has validity + large_offset or large_offset
        case 'L':
          schema_view->storage_type = NANOARROW_TYPE_LARGE_LIST;
          schema_view->type = NANOARROW_TYPE_LARGE_LIST;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // run end encoded has no buffer at all
        case 'r':
          schema_view->storage_type = NANOARROW_TYPE_RUN_END_ENCODED;
          schema_view->type = NANOARROW_TYPE_RUN_END_ENCODED;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // just validity buffer
        case 'w':
          if (format[2] != ':' || format[3] == '\0') {
            ArrowErrorSet(error, "Expected ':<width>' following '+w'");
            return EINVAL;
          }

          schema_view->storage_type = NANOARROW_TYPE_FIXED_SIZE_LIST;
          schema_view->type = NANOARROW_TYPE_FIXED_SIZE_LIST;
          schema_view->fixed_size =
              (int32_t)strtol(format + 3, (char**)format_end_out, 10);
          return NANOARROW_OK;
        case 's':
          schema_view->storage_type = NANOARROW_TYPE_STRUCT;
          schema_view->type = NANOARROW_TYPE_STRUCT;
          *format_end_out = format + 2;
          return NANOARROW_OK;
        case 'm':
          schema_view->storage_type = NANOARROW_TYPE_MAP;
          schema_view->type = NANOARROW_TYPE_MAP;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // unions
        case 'u':
          switch (format[2]) {
            case 'd':
              schema_view->storage_type = NANOARROW_TYPE_DENSE_UNION;
              schema_view->type = NANOARROW_TYPE_DENSE_UNION;
              break;
            case 's':
              schema_view->storage_type = NANOARROW_TYPE_SPARSE_UNION;
              schema_view->type = NANOARROW_TYPE_SPARSE_UNION;
              break;
            default:
              ArrowErrorSet(error,
                            "Expected union format string +us:<type_ids> or "
                            "+ud:<type_ids> but found '%s'",
                            format);
              return EINVAL;
          }

          if (format[3] == ':') {
            schema_view->union_type_ids = format + 4;
            int64_t n_type_ids =
                _ArrowParseUnionTypeIds(schema_view->union_type_ids, NULL);
            if (n_type_ids != schema_view->schema->n_children) {
              ArrowErrorSet(error,
                            "Expected union type_ids parameter to be a comma-separated "
                            "list of %" PRId64 " values between 0 and 127 but found '%s'",
                            schema_view->schema->n_children, schema_view->union_type_ids);
              return EINVAL;
            }
            *format_end_out = format + strlen(format);
            return NANOARROW_OK;
          } else {
            ArrowErrorSet(error,
                          "Expected union format string +us:<type_ids> or +ud:<type_ids> "
                          "but found '%s'",
                          format);
            return EINVAL;
          }

        // views
        case 'v':
          switch (format[2]) {
            case 'l':
              schema_view->storage_type = NANOARROW_TYPE_LIST_VIEW;
              schema_view->type = NANOARROW_TYPE_LIST_VIEW;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'L':
              schema_view->storage_type = NANOARROW_TYPE_LARGE_LIST_VIEW;
              schema_view->type = NANOARROW_TYPE_LARGE_LIST_VIEW;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(
                  error, "Expected view format string +vl or +vL but found '%s'", format);
              return EINVAL;
          }
        default:
          ArrowErrorSet(error, "Expected nested type format string but found '%s'",
                        format);
          return EINVAL;
      }

    // date/time types
    case 't':
      switch (format[1]) {
        // date
        case 'd':
          switch (format[2]) {
            case 'D':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_DATE32;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DATE64;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error, "Expected 'D' or 'm' following 'td' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        // time of day
        case 't':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_TIME32;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_TIME32;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIME64;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIME64;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(
                  error, "Expected 's', 'm', 'u', or 'n' following 'tt' but found '%s'",
                  format + 2);
              return EINVAL;
          }

        // timestamp
        case 's':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              break;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              break;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              break;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              break;
            default:
              ArrowErrorSet(
                  error, "Expected 's', 'm', 'u', or 'n' following 'ts' but found '%s'",
                  format + 2);
              return EINVAL;
          }

          if (format[3] != ':') {
            ArrowErrorSet(error, "Expected ':' following '%.3s' but found '%s'", format,
                          format + 3);
            return EINVAL;
          }

          schema_view->timezone = format + 4;
          *format_end_out = format + strlen(format);
          return NANOARROW_OK;

        // duration
        case 'D':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error,
                            "Expected 's', 'm', u', or 'n' following 'tD' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        // interval
        case 'i':
          switch (format[2]) {
            case 'M':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INTERVAL_MONTHS);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'D':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INTERVAL_DAY_TIME);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view,
                                          NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error,
                            "Expected 'M', 'D', or 'n' following 'ti' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        default:
          ArrowErrorSet(
              error, "Expected 'd', 't', 's', 'D', or 'i' following 't' but found '%s'",
              format + 1);
          return EINVAL;
      }

    // view types
    case 'v': {
      switch (format[1]) {
        case 'u':
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_STRING_VIEW);
          *format_end_out = format + 2;
          return NANOARROW_OK;
        case 'z':
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_BINARY_VIEW);
          *format_end_out = format + 2;
          return NANOARROW_OK;
        default:
          ArrowErrorSet(error, "Expected 'u', or 'z' following 'v' but found '%s'",
                        format + 1);
          return EINVAL;
      }
    }

    default:
      ArrowErrorSet(error, "Unknown format: '%s'", format);
      return EINVAL;
  }
}

static ArrowErrorCode ArrowSchemaViewValidateNChildren(
    struct ArrowSchemaView* schema_view, int64_t n_children, struct ArrowError* error) {
  if (n_children != -1 && schema_view->schema->n_children != n_children) {
    ArrowErrorSet(
        error, "Expected schema with %" PRId64 " children but found %" PRId64 " children",
        n_children, schema_view->schema->n_children);
    return EINVAL;
  }

  // Don't do a full validation of children but do check that they won't
  // segfault if inspected
  struct ArrowSchema* child;
  for (int64_t i = 0; i < schema_view->schema->n_children; i++) {
    child = schema_view->schema->children[i];
    if (child == NULL) {
      ArrowErrorSet(
          error, "Expected valid schema at schema->children[%" PRId64 "] but found NULL",
          i);
      return EINVAL;
    } else if (child->release == NULL) {
      ArrowErrorSet(error,
                    "Expected valid schema at schema->children[%" PRId64
                    "] but found a released schema",
                    i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowSchemaViewValidateUnion(struct ArrowSchemaView* schema_view,
                                                   struct ArrowError* error) {
  return ArrowSchemaViewValidateNChildren(schema_view, -1, error);
}

static ArrowErrorCode ArrowSchemaViewValidateMap(struct ArrowSchemaView* schema_view,
                                                 struct ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewValidateNChildren(schema_view, 1, error));

  if (schema_view->schema->children[0]->n_children != 2) {
    ArrowErrorSet(error,
                  "Expected child of map type to have 2 children but found %" PRId64,
                  schema_view->schema->children[0]->n_children);
    return EINVAL;
  }

  if (strcmp(schema_view->schema->children[0]->format, "+s") != 0) {
    ArrowErrorSet(error, "Expected format of child of map type to be '+s' but found '%s'",
                  schema_view->schema->children[0]->format);
    return EINVAL;
  }

  if (schema_view->schema->children[0]->flags & ARROW_FLAG_NULLABLE) {
    ArrowErrorSet(error,
                  "Expected child of map type to be non-nullable but was nullable");
    return EINVAL;
  }

  if (schema_view->schema->children[0]->children[0]->flags & ARROW_FLAG_NULLABLE) {
    ArrowErrorSet(error, "Expected key of map type to be non-nullable but was nullable");
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowSchemaViewValidateDictionary(
    struct ArrowSchemaView* schema_view, struct ArrowError* error) {
  // check for valid index type
  switch (schema_view->storage_type) {
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
      break;
    default:
      ArrowErrorSet(
          error,
          "Expected dictionary schema index type to be an integral type but found '%s'",
          schema_view->schema->format);
      return EINVAL;
  }

  struct ArrowSchemaView dictionary_schema_view;
  return ArrowSchemaViewInit(&dictionary_schema_view, schema_view->schema->dictionary,
                             error);
}

static ArrowErrorCode ArrowSchemaViewValidate(struct ArrowSchemaView* schema_view,
                                              enum ArrowType type,
                                              struct ArrowError* error) {
  switch (type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_DATE32:
    case NANOARROW_TYPE_DATE64:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
    case NANOARROW_TYPE_TIMESTAMP:
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DURATION:
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      return ArrowSchemaViewValidateNChildren(schema_view, 0, error);

    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      if (schema_view->fixed_size <= 0) {
        ArrowErrorSet(error, "Expected size > 0 for fixed size binary but found size %d",
                      schema_view->fixed_size);
        return EINVAL;
      }
      return ArrowSchemaViewValidateNChildren(schema_view, 0, error);

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return ArrowSchemaViewValidateNChildren(schema_view, 1, error);

    case NANOARROW_TYPE_RUN_END_ENCODED:
      return ArrowSchemaViewValidateNChildren(schema_view, 2, error);

    case NANOARROW_TYPE_STRUCT:
      return ArrowSchemaViewValidateNChildren(schema_view, -1, error);

    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      return ArrowSchemaViewValidateUnion(schema_view, error);

    case NANOARROW_TYPE_MAP:
      return ArrowSchemaViewValidateMap(schema_view, error);

    case NANOARROW_TYPE_DICTIONARY:
      return ArrowSchemaViewValidateDictionary(schema_view, error);

    default:
      ArrowErrorSet(error, "Expected a valid enum ArrowType value but found %d",
                    schema_view->type);
      return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaViewInit(struct ArrowSchemaView* schema_view,
                                   const struct ArrowSchema* schema,
                                   struct ArrowError* error) {
  if (schema == NULL) {
    ArrowErrorSet(error, "Expected non-NULL schema");
    return EINVAL;
  }

  if (schema->release == NULL) {
    ArrowErrorSet(error, "Expected non-released schema");
    return EINVAL;
  }

  schema_view->schema = schema;

  const char* format = schema->format;
  if (format == NULL) {
    ArrowErrorSet(
        error,
        "Error parsing schema->format: Expected a null-terminated string but found NULL");
    return EINVAL;
  }

  size_t format_len = strlen(format);
  if (format_len == 0) {
    ArrowErrorSet(error, "Error parsing schema->format: Expected a string with size > 0");
    return EINVAL;
  }

  const char* format_end_out;
  int result = ArrowSchemaViewParse(schema_view, format, &format_end_out, error);

  if (result != NANOARROW_OK) {
    if (error != NULL) {
      char child_error[1024];
      memcpy(child_error, ArrowErrorMessage(error), 1024);
      ArrowErrorSet(error, "Error parsing schema->format: %s", child_error);
    }

    return result;
  }

  if ((format + format_len) != format_end_out) {
    ArrowErrorSet(error, "Error parsing schema->format '%s': parsed %d/%zu characters",
                  format, (int)(format_end_out - format), format_len);
    return EINVAL;
  }

  if (schema->dictionary != NULL) {
    schema_view->type = NANOARROW_TYPE_DICTIONARY;
  }

  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaViewValidate(schema_view, schema_view->storage_type, error));

  if (schema_view->storage_type != schema_view->type) {
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaViewValidate(schema_view, schema_view->type, error));
  }

  int64_t unknown_flags = schema->flags & ~NANOARROW_FLAG_ALL_SUPPORTED;
  if (unknown_flags != 0) {
    ArrowErrorSet(error, "Unknown ArrowSchema flag");
    return EINVAL;
  }

  if (schema->flags & ARROW_FLAG_DICTIONARY_ORDERED &&
      schema_view->type != NANOARROW_TYPE_DICTIONARY) {
    ArrowErrorSet(error,
                  "ARROW_FLAG_DICTIONARY_ORDERED is only relevant for dictionaries");
    return EINVAL;
  }

  if (schema->flags & ARROW_FLAG_MAP_KEYS_SORTED &&
      schema_view->type != NANOARROW_TYPE_MAP) {
    ArrowErrorSet(error, "ARROW_FLAG_MAP_KEYS_SORTED is only relevant for a map type");
    return EINVAL;
  }

  ArrowLayoutInit(&schema_view->layout, schema_view->storage_type);
  if (schema_view->storage_type == NANOARROW_TYPE_FIXED_SIZE_BINARY) {
    schema_view->layout.element_size_bits[1] = (int64_t)schema_view->fixed_size * 8;
  } else if (schema_view->storage_type == NANOARROW_TYPE_FIXED_SIZE_LIST) {
    schema_view->layout.child_size_elements = schema_view->fixed_size;
  }

  schema_view->extension_name = ArrowCharView(NULL);
  schema_view->extension_metadata = ArrowCharView(NULL);
  NANOARROW_RETURN_NOT_OK(ArrowMetadataGetValue(schema->metadata,
                                                ArrowCharView("ARROW:extension:name"),
                                                &schema_view->extension_name));
  NANOARROW_RETURN_NOT_OK(ArrowMetadataGetValue(schema->metadata,
                                                ArrowCharView("ARROW:extension:metadata"),
                                                &schema_view->extension_metadata));

  return NANOARROW_OK;
}

static int64_t ArrowSchemaTypeToStringInternal(struct ArrowSchemaView* schema_view,
                                               char* out, int64_t n) {
  const char* type_string = ArrowTypeString(schema_view->type);
  switch (schema_view->type) {
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
      return snprintf(out, n, "%s(%" PRId32 ", %" PRId32 ")", type_string,
                      schema_view->decimal_precision, schema_view->decimal_scale);
    case NANOARROW_TYPE_TIMESTAMP:
      return snprintf(out, n, "%s('%s', '%s')", type_string,
                      ArrowTimeUnitString(schema_view->time_unit), schema_view->timezone);
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DURATION:
      return snprintf(out, n, "%s('%s')", type_string,
                      ArrowTimeUnitString(schema_view->time_unit));
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return snprintf(out, n, "%s(%" PRId32 ")", type_string, schema_view->fixed_size);
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      return snprintf(out, n, "%s([%s])", type_string, schema_view->union_type_ids);
    default:
      return snprintf(out, n, "%s", type_string);
  }
}

// Helper for bookkeeping to emulate sprintf()-like behaviour spread
// among multiple sprintf calls.
static inline void ArrowToStringLogChars(char** out, int64_t n_chars_last,
                                         int64_t* n_remaining, int64_t* n_chars) {
  // In the unlikely snprintf() returning a negative value (encoding error),
  // ensure the result won't cause an out-of-bounds access.
  if (n_chars_last < 0) {
    n_chars_last = 0;
  }

  *n_chars += n_chars_last;
  *n_remaining -= n_chars_last;

  // n_remaining is never less than 0
  if (*n_remaining < 0) {
    *n_remaining = 0;
  }

  // Can't do math on a NULL pointer
  if (*out != NULL) {
    *out += n_chars_last;
  }
}

int64_t ArrowSchemaToString(const struct ArrowSchema* schema, char* out, int64_t n,
                            char recursive) {
  if (schema == NULL) {
    return snprintf(out, n, "[invalid: pointer is null]");
  }

  if (schema->release == NULL) {
    return snprintf(out, n, "[invalid: schema is released]");
  }

  struct ArrowSchemaView schema_view;
  struct ArrowError error;

  if (ArrowSchemaViewInit(&schema_view, schema, &error) != NANOARROW_OK) {
    return snprintf(out, n, "[invalid: %s]", ArrowErrorMessage(&error));
  }

  // Extension type and dictionary should include both the top-level type
  // and the storage type.
  int is_extension = schema_view.extension_name.size_bytes > 0;
  int is_dictionary = schema->dictionary != NULL;
  int64_t n_chars = 0;
  int64_t n_chars_last = 0;

  // Uncommon but not technically impossible that both are true
  if (is_extension && is_dictionary) {
    n_chars_last = snprintf(
        out, n, "%.*s{dictionary(%s)<", (int)schema_view.extension_name.size_bytes,
        schema_view.extension_name.data, ArrowTypeString(schema_view.storage_type));
  } else if (is_extension) {
    n_chars_last = snprintf(out, n, "%.*s{", (int)schema_view.extension_name.size_bytes,
                            schema_view.extension_name.data);
  } else if (is_dictionary) {
    n_chars_last =
        snprintf(out, n, "dictionary(%s)<", ArrowTypeString(schema_view.storage_type));
  }

  ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

  if (!is_dictionary) {
    n_chars_last = ArrowSchemaTypeToStringInternal(&schema_view, out, n);
  } else {
    n_chars_last = ArrowSchemaToString(schema->dictionary, out, n, recursive);
  }

  ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

  if (recursive && schema->format[0] == '+') {
    n_chars_last = snprintf(out, n, "<");
    ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

    for (int64_t i = 0; i < schema->n_children; i++) {
      if (i > 0) {
        n_chars_last = snprintf(out, n, ", ");
        ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
      }

      // ArrowSchemaToStringInternal() will validate the child and print the error,
      // but we need the name first
      if (schema->children[i] != NULL && schema->children[i]->release != NULL &&
          schema->children[i]->name != NULL) {
        n_chars_last = snprintf(out, n, "%s: ", schema->children[i]->name);
        ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
      }

      n_chars_last = ArrowSchemaToString(schema->children[i], out, n, recursive);
      ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
    }

    n_chars_last = snprintf(out, n, ">");
    ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
  }

  if (is_extension && is_dictionary) {
    n_chars += snprintf(out, n, ">}");
  } else if (is_extension) {
    n_chars += snprintf(out, n, "}");
  } else if (is_dictionary) {
    n_chars += snprintf(out, n, ">");
  }

  // Ensure that we always return a positive result
  if (n_chars > 0) {
    return n_chars;
  } else {
    return 0;
  }
}

ArrowErrorCode ArrowMetadataReaderInit(struct ArrowMetadataReader* reader,
                                       const char* metadata) {
  reader->metadata = metadata;

  if (reader->metadata == NULL) {
    reader->offset = 0;
    reader->remaining_keys = 0;
  } else {
    memcpy(&reader->remaining_keys, reader->metadata, sizeof(int32_t));
    reader->offset = sizeof(int32_t);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataReaderRead(struct ArrowMetadataReader* reader,
                                       struct ArrowStringView* key_out,
                                       struct ArrowStringView* value_out) {
  if (reader->remaining_keys <= 0) {
    return EINVAL;
  }

  int64_t pos = 0;

  int32_t key_size;
  memcpy(&key_size, reader->metadata + reader->offset + pos, sizeof(int32_t));
  pos += sizeof(int32_t);

  key_out->data = reader->metadata + reader->offset + pos;
  key_out->size_bytes = key_size;
  pos += key_size;

  int32_t value_size;
  memcpy(&value_size, reader->metadata + reader->offset + pos, sizeof(int32_t));
  pos += sizeof(int32_t);

  value_out->data = reader->metadata + reader->offset + pos;
  value_out->size_bytes = value_size;
  pos += value_size;

  reader->offset += pos;
  reader->remaining_keys--;
  return NANOARROW_OK;
}

int64_t ArrowMetadataSizeOf(const char* metadata) {
  if (metadata == NULL) {
    return 0;
  }

  struct ArrowMetadataReader reader;
  struct ArrowStringView key;
  struct ArrowStringView value;
  if (ArrowMetadataReaderInit(&reader, metadata) != NANOARROW_OK) {
    return 0;
  }

  int64_t size = sizeof(int32_t);
  while (ArrowMetadataReaderRead(&reader, &key, &value) == NANOARROW_OK) {
    size += sizeof(int32_t) + key.size_bytes + sizeof(int32_t) + value.size_bytes;
  }

  return size;
}

static ArrowErrorCode ArrowMetadataGetValueInternal(const char* metadata,
                                                    struct ArrowStringView* key,
                                                    struct ArrowStringView* value_out) {
  struct ArrowMetadataReader reader;
  struct ArrowStringView existing_key;
  struct ArrowStringView existing_value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, metadata));

  while (ArrowMetadataReaderRead(&reader, &existing_key, &existing_value) ==
         NANOARROW_OK) {
    int key_equal = key->size_bytes == existing_key.size_bytes &&
                    strncmp(key->data, existing_key.data, existing_key.size_bytes) == 0;
    if (key_equal) {
      value_out->data = existing_value.data;
      value_out->size_bytes = existing_value.size_bytes;
      break;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataGetValue(const char* metadata, struct ArrowStringView key,
                                     struct ArrowStringView* value_out) {
  if (value_out == NULL) {
    return EINVAL;
  }

  return ArrowMetadataGetValueInternal(metadata, &key, value_out);
}

char ArrowMetadataHasKey(const char* metadata, struct ArrowStringView key) {
  struct ArrowStringView value = ArrowCharView(NULL);
  if (ArrowMetadataGetValue(metadata, key, &value) != NANOARROW_OK) {
    return 0;
  }

  return value.data != NULL;
}

ArrowErrorCode ArrowMetadataBuilderInit(struct ArrowBuffer* buffer,
                                        const char* metadata) {
  ArrowBufferInit(buffer);
  return ArrowBufferAppend(buffer, metadata, ArrowMetadataSizeOf(metadata));
}

static ArrowErrorCode ArrowMetadataBuilderAppendInternal(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView* key,
                                                         struct ArrowStringView* value) {
  if (value == NULL) {
    return NANOARROW_OK;
  }

  if (buffer->capacity_bytes == 0) {
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(buffer, 0));
  }

  if (((size_t)buffer->capacity_bytes) < sizeof(int32_t)) {
    return EINVAL;
  }

  int32_t n_keys;
  memcpy(&n_keys, buffer->data, sizeof(int32_t));

  int32_t key_size = (int32_t)key->size_bytes;
  int32_t value_size = (int32_t)value->size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(
      buffer, sizeof(int32_t) + key_size + sizeof(int32_t) + value_size));

  ArrowBufferAppendUnsafe(buffer, &key_size, sizeof(int32_t));
  ArrowBufferAppendUnsafe(buffer, key->data, key_size);
  ArrowBufferAppendUnsafe(buffer, &value_size, sizeof(int32_t));
  ArrowBufferAppendUnsafe(buffer, value->data, value_size);

  n_keys++;
  memcpy(buffer->data, &n_keys, sizeof(int32_t));

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowMetadataBuilderSetInternal(struct ArrowBuffer* buffer,
                                                      struct ArrowStringView* key,
                                                      struct ArrowStringView* value) {
  // Inspect the current value to see if we can avoid copying the buffer
  struct ArrowStringView current_value = ArrowCharView(NULL);
  NANOARROW_RETURN_NOT_OK(
      ArrowMetadataGetValueInternal((const char*)buffer->data, key, &current_value));

  // The key should be removed but no key exists
  if (value == NULL && current_value.data == NULL) {
    return NANOARROW_OK;
  }

  // The key/value can be appended because no key exists
  if (value != NULL && current_value.data == NULL) {
    return ArrowMetadataBuilderAppendInternal(buffer, key, value);
  }

  struct ArrowMetadataReader reader;
  struct ArrowStringView existing_key;
  struct ArrowStringView existing_value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, (const char*)buffer->data));

  struct ArrowBuffer new_buffer;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataBuilderInit(&new_buffer, NULL));

  while (reader.remaining_keys > 0) {
    int result = ArrowMetadataReaderRead(&reader, &existing_key, &existing_value);
    if (result != NANOARROW_OK) {
      ArrowBufferReset(&new_buffer);
      return result;
    }

    if (key->size_bytes == existing_key.size_bytes &&
        strncmp((const char*)key->data, (const char*)existing_key.data,
                existing_key.size_bytes) == 0) {
      result = ArrowMetadataBuilderAppendInternal(&new_buffer, key, value);
      value = NULL;
    } else {
      result =
          ArrowMetadataBuilderAppendInternal(&new_buffer, &existing_key, &existing_value);
    }

    if (result != NANOARROW_OK) {
      ArrowBufferReset(&new_buffer);
      return result;
    }
  }

  ArrowBufferReset(buffer);
  ArrowBufferMove(&new_buffer, buffer);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataBuilderAppend(struct ArrowBuffer* buffer,
                                          struct ArrowStringView key,
                                          struct ArrowStringView value) {
  return ArrowMetadataBuilderAppendInternal(buffer, &key, &value);
}

ArrowErrorCode ArrowMetadataBuilderSet(struct ArrowBuffer* buffer,
                                       struct ArrowStringView key,
                                       struct ArrowStringView value) {
  return ArrowMetadataBuilderSetInternal(buffer, &key, &value);
}

ArrowErrorCode ArrowMetadataBuilderRemove(struct ArrowBuffer* buffer,
                                          struct ArrowStringView key) {
  return ArrowMetadataBuilderSetInternal(buffer, &key, NULL);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/utils.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <stdarg.h>
#include <stddef.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

const char* ArrowNanoarrowVersion(void) { return NANOARROW_VERSION; }

int ArrowNanoarrowVersionInt(void) { return NANOARROW_VERSION_INT; }

ArrowErrorCode ArrowErrorSet(struct ArrowError* error, const char* fmt, ...) {
  if (error == NULL) {
    return NANOARROW_OK;
  }

  memset(error->message, 0, sizeof(error->message));

  va_list args;
  va_start(args, fmt);
  int chars_needed = vsnprintf(error->message, sizeof(error->message), fmt, args);
  va_end(args);

  if (chars_needed < 0) {
    return EINVAL;
  } else if (((size_t)chars_needed) >= sizeof(error->message)) {
    return ERANGE;
  } else {
    return NANOARROW_OK;
  }
}

void ArrowLayoutInit(struct ArrowLayout* layout, enum ArrowType storage_type) {
  layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_VALIDITY;
  layout->buffer_data_type[0] = NANOARROW_TYPE_BOOL;
  layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
  layout->buffer_data_type[1] = storage_type;
  layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_NONE;
  layout->buffer_data_type[2] = NANOARROW_TYPE_UNINITIALIZED;

  layout->element_size_bits[0] = 1;
  layout->element_size_bits[1] = 0;
  layout->element_size_bits[2] = 0;

  layout->child_size_elements = 0;

  switch (storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_RUN_END_ENCODED:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[0] = NANOARROW_TYPE_UNINITIALIZED;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      layout->element_size_bits[0] = 0;
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_LARGE_LIST:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      break;

    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      break;

    case NANOARROW_TYPE_BOOL:
      layout->element_size_bits[1] = 1;
      break;

    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
      layout->element_size_bits[1] = 8;
      break;

    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_HALF_FLOAT:
      layout->element_size_bits[1] = 16;
      break;

    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DECIMAL32:
      layout->element_size_bits[1] = 32;
      break;
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_DECIMAL64:
      layout->element_size_bits[1] = 64;
      break;

    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      layout->element_size_bits[1] = 128;
      break;

    case NANOARROW_TYPE_DECIMAL256:
      layout->element_size_bits[1] = 256;
      break;

    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      layout->buffer_data_type[1] = NANOARROW_TYPE_BINARY;
      break;

    case NANOARROW_TYPE_DENSE_UNION:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_TYPE_ID;
      layout->buffer_data_type[0] = NANOARROW_TYPE_INT8;
      layout->element_size_bits[0] = 8;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_UNION_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_SPARSE_UNION:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_TYPE_ID;
      layout->buffer_data_type[0] = NANOARROW_TYPE_INT8;
      layout->element_size_bits[0] = 8;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      break;

    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = storage_type;
      break;

    case NANOARROW_TYPE_LARGE_STRING:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = NANOARROW_TYPE_STRING;
      break;
    case NANOARROW_TYPE_LARGE_BINARY:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = NANOARROW_TYPE_BINARY;
      break;

    case NANOARROW_TYPE_BINARY_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[1] = NANOARROW_TYPE_BINARY_VIEW;
      layout->element_size_bits[1] = 128;
      break;
    case NANOARROW_TYPE_STRING_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[1] = NANOARROW_TYPE_STRING_VIEW;
      layout->element_size_bits[1] = 128;
      break;

    case NANOARROW_TYPE_LIST_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_VIEW_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_SIZE;
      layout->buffer_data_type[2] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[2] = 32;
      break;
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_VIEW_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_SIZE;
      layout->buffer_data_type[2] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[2] = 64;
      break;

    default:
      break;
  }
}

void* ArrowMalloc(int64_t size) { return malloc(size); }

void* ArrowRealloc(void* ptr, int64_t size) { return realloc(ptr, size); }

void ArrowFree(void* ptr) { free(ptr); }

static uint8_t* ArrowBufferAllocatorMallocReallocate(
    struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t old_size,
    int64_t new_size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(old_size);
  return (uint8_t*)ArrowRealloc(ptr, new_size);
}

static void ArrowBufferAllocatorMallocFree(struct ArrowBufferAllocator* allocator,
                                           uint8_t* ptr, int64_t size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(size);
  if (ptr != NULL) {
    ArrowFree(ptr);
  }
}

static struct ArrowBufferAllocator ArrowBufferAllocatorMalloc = {
    &ArrowBufferAllocatorMallocReallocate, &ArrowBufferAllocatorMallocFree, NULL};

struct ArrowBufferAllocator ArrowBufferAllocatorDefault(void) {
  return ArrowBufferAllocatorMalloc;
}

static uint8_t* ArrowBufferDeallocatorReallocate(struct ArrowBufferAllocator* allocator,
                                                 uint8_t* ptr, int64_t old_size,
                                                 int64_t new_size) {
  NANOARROW_UNUSED(new_size);

  // Attempting to reallocate a buffer with a custom deallocator is
  // a programming error. In debug mode, crash here.
#if defined(NANOARROW_DEBUG)
  NANOARROW_PRINT_AND_DIE(ENOMEM,
                          "It is an error to reallocate a buffer whose allocator is "
                          "ArrowBufferDeallocator()");
#endif

  // In release mode, ensure the the deallocator is called exactly
  // once using the pointer it was given and return NULL, which
  // will trigger the caller to return ENOMEM.
  allocator->free(allocator, ptr, old_size);
  *allocator = ArrowBufferAllocatorDefault();
  return NULL;
}

struct ArrowBufferAllocator ArrowBufferDeallocator(
    void (*custom_free)(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                        int64_t size),
    void* private_data) {
  struct ArrowBufferAllocator allocator;
  allocator.reallocate = &ArrowBufferDeallocatorReallocate;
  allocator.free = custom_free;
  allocator.private_data = private_data;
  return allocator;
}

static const int kInt32DecimalDigits = 9;

static const uint64_t kUInt32PowersOfTen[] = {
    1ULL,      10ULL,      100ULL,      1000ULL,      10000ULL,
    100000ULL, 1000000ULL, 10000000ULL, 100000000ULL, 1000000000ULL};

// Adapted from Arrow C++ to use 32-bit words for better C portability
// https://github.com/apache/arrow/blob/cd3321b28b0c9703e5d7105d6146c1270bbadd7f/cpp/src/arrow/util/decimal.cc#L524-L544
static void ShiftAndAdd(struct ArrowStringView value, uint32_t* out, int64_t out_size) {
  // We use strtoll for parsing, which needs input that is null-terminated
  char chunk_string[16];

  for (int64_t posn = 0; posn < value.size_bytes;) {
    int64_t remaining = value.size_bytes - posn;

    int64_t group_size;
    if (remaining > kInt32DecimalDigits) {
      group_size = kInt32DecimalDigits;
    } else {
      group_size = remaining;
    }

    const uint64_t multiple = kUInt32PowersOfTen[group_size];

    memcpy(chunk_string, value.data + posn, group_size);
    chunk_string[group_size] = '\0';
    uint32_t chunk = (uint32_t)strtoll(chunk_string, NULL, 10);

    for (int64_t i = 0; i < out_size; i++) {
      uint64_t tmp = out[i];
      tmp *= multiple;
      tmp += chunk;
      out[i] = (uint32_t)(tmp & 0xFFFFFFFFULL);
      chunk = (uint32_t)(tmp >> 32);
    }
    posn += group_size;
  }
}

ArrowErrorCode ArrowDecimalSetDigits(struct ArrowDecimal* decimal,
                                     struct ArrowStringView value) {
  // Check for sign
  int is_negative = value.data[0] == '-';
  int has_sign = is_negative || value.data[0] == '+';
  value.data += has_sign;
  value.size_bytes -= has_sign;

  // Check all characters are digits that are not the negative sign
  for (int64_t i = 0; i < value.size_bytes; i++) {
    char c = value.data[i];
    if (c < '0' || c > '9') {
      return EINVAL;
    }
  }

  // Skip over leading 0s
  int64_t n_leading_zeroes = 0;
  for (int64_t i = 0; i < value.size_bytes; i++) {
    if (value.data[i] == '0') {
      n_leading_zeroes++;
    } else {
      break;
    }
  }

  value.data += n_leading_zeroes;
  value.size_bytes -= n_leading_zeroes;

  // Use 32-bit words for portability
  uint32_t words32[8];
  memset(words32, 0, sizeof(words32));
  int n_words32 = decimal->n_words > 0 ? decimal->n_words * 2 : 1;
  NANOARROW_DCHECK(n_words32 <= 8);
  memset(words32, 0, sizeof(words32));

  ShiftAndAdd(value, words32, n_words32);

  if (_ArrowIsLittleEndian() || n_words32 == 1) {
    memcpy(decimal->words, words32, sizeof(uint32_t) * n_words32);
  } else {
    uint64_t lo;
    uint64_t hi;

    for (int i = 0; i < decimal->n_words; i++) {
      lo = (uint64_t)words32[i * 2];
      hi = (uint64_t)words32[i * 2 + 1] << 32;
      decimal->words[decimal->n_words - i - 1] = lo | hi;
    }
  }

  if (is_negative) {
    ArrowDecimalNegate(decimal);
  }

  return NANOARROW_OK;
}

// Adapted from Arrow C++ for C
// https://github.com/apache/arrow/blob/cd3321b28b0c9703e5d7105d6146c1270bbadd7f/cpp/src/arrow/util/decimal.cc#L365
ArrowErrorCode ArrowDecimalAppendDigitsToBuffer(const struct ArrowDecimal* decimal,
                                                struct ArrowBuffer* buffer) {
  NANOARROW_DCHECK(decimal->n_words == 0 || decimal->n_words == 1 ||
                   decimal->n_words == 2 || decimal->n_words == 4);

  // For the 32-bit case, just use snprintf()
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, 16));
    int n_chars = snprintf((char*)buffer->data + buffer->size_bytes,
                           (buffer->capacity_bytes - buffer->size_bytes), "%d", value);
    if (n_chars <= 0) {
      return EINVAL;
    }

    buffer->size_bytes += n_chars;
    return NANOARROW_OK;
  }

  int is_negative = ArrowDecimalSign(decimal) < 0;

  uint64_t words_little_endian[4];
  if (decimal->n_words == 0) {
    words_little_endian[0] = 0;
    memcpy(words_little_endian, decimal->words, sizeof(uint32_t));
  } else if (decimal->low_word_index == 0) {
    memcpy(words_little_endian, decimal->words, decimal->n_words * sizeof(uint64_t));
  } else {
    for (int i = 0; i < decimal->n_words; i++) {
      words_little_endian[i] = decimal->words[decimal->n_words - i - 1];
    }
  }

  // We've already made a copy, so negate that if needed
  if (is_negative) {
    if (decimal->n_words == 0) {
      uint32_t elem = (uint32_t)words_little_endian[0];
      elem = ~elem + 1;
      words_little_endian[0] = (int32_t)elem;
    } else {
      uint64_t carry = 1;
      for (int i = 0; i < decimal->n_words; i++) {
        uint64_t elem = words_little_endian[i];
        elem = ~elem + carry;
        carry &= (elem == 0);
        words_little_endian[i] = elem;
      }
    }
  }

  // Find the most significant word that is non-zero
  int most_significant_elem_idx = -1;
  if (decimal->n_words == 0) {
    if (words_little_endian[0] != 0) {
      most_significant_elem_idx = 0;
    }
  } else {
    for (int i = decimal->n_words - 1; i >= 0; i--) {
      if (words_little_endian[i] != 0) {
        most_significant_elem_idx = i;
        break;
      }
    }
  }

  // If they are all zero, the output is just '0'
  if (most_significant_elem_idx == -1) {
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(buffer, '0'));
    return NANOARROW_OK;
  }

  // Define segments such that each segment represents 9 digits with the
  // least significant group of 9 digits first. For example, if the input represents
  // 9876543210123456789, then segments will be [123456789, 876543210, 9].
  // We handle at most a signed 256 bit integer, whose maximum value occupies 77
  // characters. Thus, we need at most 9 segments.
  const uint32_t k1e9 = 1000000000U;
  int num_segments = 0;
  uint32_t segments[9];
  memset(segments, 0, sizeof(segments));
  uint64_t* most_significant_elem = words_little_endian + most_significant_elem_idx;

  do {
    // Compute remainder = words_little_endian % 1e9 and words_little_endian =
    // words_little_endian / 1e9.
    uint32_t remainder = 0;
    uint64_t* elem = most_significant_elem;

    do {
      // Compute dividend = (remainder << 32) | *elem  (a virtual 96-bit integer);
      // *elem = dividend / 1e9;
      // remainder = dividend % 1e9.
      uint32_t hi = (uint32_t)(*elem >> 32);
      uint32_t lo = (uint32_t)(*elem & 0xFFFFFFFFULL);
      uint64_t dividend_hi = ((uint64_t)(remainder) << 32) | hi;
      uint64_t quotient_hi = dividend_hi / k1e9;
      remainder = (uint32_t)(dividend_hi % k1e9);
      uint64_t dividend_lo = ((uint64_t)(remainder) << 32) | lo;
      uint64_t quotient_lo = dividend_lo / k1e9;
      remainder = (uint32_t)(dividend_lo % k1e9);

      *elem = (quotient_hi << 32) | quotient_lo;
    } while (elem-- != words_little_endian);

    segments[num_segments++] = remainder;
  } while (*most_significant_elem != 0 || most_significant_elem-- != words_little_endian);

  // We know our output has no more than 9 digits per segment, plus a negative sign,
  // plus any further digits between our output of 9 digits plus enough
  // extra characters to ensure that snprintf() with n = 21 (maximum length of %lu
  // including a the null terminator) is bounded properly.
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, num_segments * 9 + 1 + 21 - 9));
  if (is_negative) {
    buffer->data[buffer->size_bytes++] = '-';
  }

  // The most significant segment should have no leading zeroes
  int n_chars = snprintf((char*)buffer->data + buffer->size_bytes, 21, "%lu",
                         (unsigned long)segments[num_segments - 1]);

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  buffer->size_bytes += n_chars;

  // Subsequent output needs to be left-padded with zeroes such that each segment
  // takes up exactly 9 digits.
  for (int i = num_segments - 2; i >= 0; i--) {
    int n_chars = snprintf((char*)buffer->data + buffer->size_bytes, 21, "%09lu",
                           (unsigned long)segments[i]);
    buffer->size_bytes += n_chars;
    NANOARROW_DCHECK(buffer->size_bytes <= buffer->capacity_bytes);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDecimalAppendStringToBuffer(const struct ArrowDecimal* decimal,
                                                struct ArrowBuffer* buffer) {
  int64_t buffer_size = buffer->size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowDecimalAppendDigitsToBuffer(decimal, buffer));
  int64_t digits_size = buffer->size_bytes - buffer_size;

  if (decimal->scale <= 0) {
    // e.g., digits are -12345 and scale is -2 -> -1234500
    // Just add zeros to the end
    for (int i = decimal->scale; i < 0; i++) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(buffer, '0'));
    }
    return NANOARROW_OK;
  }

  int is_negative = buffer->data[0] == '-';
  int64_t num_digits = digits_size - is_negative;
  if (num_digits <= decimal->scale) {
    // e.g., digits are -12345 and scale is 6 -> -0.012345
    // Insert "0.<some zeros>" between the (maybe) negative sign and the digits
    int64_t num_zeros_after_decimal = decimal->scale - num_digits;
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferResize(buffer, buffer->size_bytes + num_zeros_after_decimal + 2, 0));

    uint8_t* digits_start = buffer->data + is_negative;
    memmove(digits_start + num_zeros_after_decimal + 2, digits_start, num_digits);
    *digits_start++ = '0';
    *digits_start++ = '.';
    for (int i = 0; i < num_zeros_after_decimal; i++) {
      *digits_start++ = '0';
    }

  } else {
    // e.g., digits are -12345 and scale is 4 -> -1.2345
    // Insert a decimal point before scale digits of output
    NANOARROW_RETURN_NOT_OK(ArrowBufferResize(buffer, buffer->size_bytes + 1, 0));
    uint8_t* decimal_point_to_be = buffer->data + buffer->size_bytes - 1 - decimal->scale;
    memmove(decimal_point_to_be + 1, decimal_point_to_be, decimal->scale);
    *decimal_point_to_be = '.';
  }

  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/cuda.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#if defined(NANOARROW_DEVICE_WITH_CUDA)

#include <inttypes.h>

#include <cuda.h>

#include "nanoarrow/nanoarrow_device.h"

static inline void ArrowDeviceCudaSetError(CUresult err, const char* op,
                                           struct ArrowError* error) {
  if (error == NULL) {
    return;
  }

  const char* name = NULL;
  CUresult err_result = cuGetErrorName(err, &name);
  if (err_result != CUDA_SUCCESS || name == NULL) {
    name = "name unknown";
  }

  const char* description = NULL;
  err_result = cuGetErrorString(err, &description);
  if (err_result != CUDA_SUCCESS || description == NULL) {
    description = "description unknown";
  }

  ArrowErrorSet(error, "[%s][%s] %s", op, name, description);
}

#define _NANOARROW_CUDA_RETURN_NOT_OK_IMPL(NAME, EXPR, OP, ERROR) \
  do {                                                            \
    CUresult NAME = (EXPR);                                       \
    if (NAME != CUDA_SUCCESS) {                                   \
      ArrowDeviceCudaSetError(NAME, OP, ERROR);                   \
      return EIO;                                                 \
    }                                                             \
  } while (0)

#define NANOARROW_CUDA_RETURN_NOT_OK(EXPR, OP, ERROR)                                    \
  _NANOARROW_CUDA_RETURN_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(cuda_err_, __COUNTER__), EXPR, \
                                     OP, ERROR)

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_CUDA_ASSERT_OK_IMPL(NAME, EXPR, EXPR_STR)           \
  do {                                                                 \
    const CUresult NAME = (EXPR);                                      \
    if (NAME != CUDA_SUCCESS) NANOARROW_PRINT_AND_DIE(NAME, EXPR_STR); \
  } while (0)
#define NANOARROW_CUDA_ASSERT_OK(EXPR)                                                   \
  _NANOARROW_CUDA_ASSERT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, \
                                 #EXPR)
#else
#define NANOARROW_CUDA_ASSERT_OK(EXPR) (void)(EXPR)
#endif

struct ArrowDeviceCudaPrivate {
  CUdevice cu_device;
  CUcontext cu_context;
};

struct ArrowDeviceCudaAllocatorPrivate {
  ArrowDeviceType device_type;
  int64_t device_id;
  // When moving a buffer from CUDA_HOST to CUDA, the pointer used to access
  // the data changes but the pointer needed to pass to cudaFreeHost does not
  void* allocated_ptr;
};

static void ArrowDeviceCudaDeallocator(struct ArrowBufferAllocator* allocator,
                                       uint8_t* ptr, int64_t old_size) {
  NANOARROW_UNUSED(ptr);
  NANOARROW_UNUSED(old_size);

  struct ArrowDeviceCudaAllocatorPrivate* allocator_private =
      (struct ArrowDeviceCudaAllocatorPrivate*)allocator->private_data;

  switch (allocator_private->device_type) {
    case ARROW_DEVICE_CUDA:
      cuMemFree((CUdeviceptr)allocator_private->allocated_ptr);
      break;
    case ARROW_DEVICE_CUDA_HOST:
      NANOARROW_CUDA_ASSERT_OK(cuMemFreeHost(allocator_private->allocated_ptr));
      break;
    default:
      break;
  }

  ArrowFree(allocator_private);
}

static ArrowErrorCode ArrowDeviceCudaAllocateBufferAsync(struct ArrowDevice* device,
                                                         struct ArrowBuffer* buffer,
                                                         int64_t size_bytes,
                                                         CUstream hstream) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  struct ArrowDeviceCudaAllocatorPrivate* allocator_private =
      (struct ArrowDeviceCudaAllocatorPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceCudaAllocatorPrivate));
  if (allocator_private == NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
    return ENOMEM;
  }

  CUresult err;
  void* ptr = NULL;
  const char* op = "";
  switch (device->device_type) {
    case ARROW_DEVICE_CUDA: {
      CUdeviceptr dptr = 0;

      // cuMemalloc requires non-zero size_bytes
      if (size_bytes > 0) {
        err = cuMemAllocAsync(&dptr, (size_t)size_bytes, hstream);
      } else {
        err = CUDA_SUCCESS;
      }

      ptr = (void*)dptr;
      op = "cuMemAlloc";
      break;
    }
    case ARROW_DEVICE_CUDA_HOST:
      err = cuMemAllocHost(&ptr, (size_t)size_bytes);
      op = "cuMemAllocHost";
      break;
    default:
      cuCtxPopCurrent(&unused);
      ArrowFree(allocator_private);
      return EINVAL;
  }

  if (err != CUDA_SUCCESS) {
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
    ArrowFree(allocator_private);
    NANOARROW_CUDA_RETURN_NOT_OK(err, op, NULL);
  }

  allocator_private->device_id = device->device_id;
  allocator_private->device_type = device->device_type;
  allocator_private->allocated_ptr = ptr;

  buffer->data = (uint8_t*)ptr;
  buffer->size_bytes = size_bytes;
  buffer->capacity_bytes = size_bytes;
  buffer->allocator =
      ArrowBufferDeallocator(&ArrowDeviceCudaDeallocator, allocator_private);

  NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  return NANOARROW_OK;
}

struct ArrowDeviceCudaArrayPrivate {
  struct ArrowArray parent;
  CUevent cu_event;
};

static void ArrowDeviceCudaArrayRelease(struct ArrowArray* array) {
  struct ArrowDeviceCudaArrayPrivate* private_data =
      (struct ArrowDeviceCudaArrayPrivate*)array->private_data;

  if (private_data->cu_event != NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(private_data->cu_event));
  }

  ArrowArrayRelease(&private_data->parent);
  ArrowFree(private_data);
  array->release = NULL;
}

static ArrowErrorCode ArrowDeviceCudaArrayInitInternal(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, CUevent cu_event) {
  struct ArrowDeviceCudaArrayPrivate* array_private =
      (struct ArrowDeviceCudaArrayPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceCudaArrayPrivate));
  if (array_private == NULL) {
    return ENOMEM;
  }

  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->array = *array;
  device_array->array.private_data = array_private;
  device_array->array.release = &ArrowDeviceCudaArrayRelease;
  ArrowArrayMove(array, &array_private->parent);

  device_array->device_id = device->device_id;
  device_array->device_type = device->device_type;

  if (cu_event != NULL) {
    array_private->cu_event = cu_event;
    device_array->sync_event = &array_private->cu_event;
  } else {
    array_private->cu_event = NULL;
    device_array->sync_event = NULL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaArrayInitAsync(struct ArrowDevice* device,
                                                    struct ArrowDeviceArray* device_array,
                                                    struct ArrowArray* array,
                                                    void* sync_event, void* stream) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  CUevent cu_event;
  if (sync_event == NULL) {
    cu_event = NULL;
  } else {
    cu_event = *((CUevent*)sync_event);
  }

  // If the stream was passed, it means that we are required to ensure that
  // the event that is exported by the output array captures the work that
  // has been done on stream. If we were not given an event to take ownership of,
  // this means we need to create one.
  CUevent cu_event_tmp = NULL;
  CUresult err;

  if (stream != NULL && cu_event == NULL) {
    // Event is faster with timing disabled (a user can provide their
    // own event if they want timing enabled)
    err = cuEventCreate(&cu_event_tmp, CU_EVENT_DISABLE_TIMING);
    if (err != CUDA_SUCCESS) {
      NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
      NANOARROW_CUDA_RETURN_NOT_OK(err, "cuEventCreate", NULL);
    }

    cu_event = cu_event_tmp;
  }

  if (stream != NULL) {
    err = cuEventRecord(cu_event, *((CUstream*)stream));
    if (err != CUDA_SUCCESS) {
      NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
      if (cu_event_tmp != NULL) {
        NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(cu_event_tmp));
      }

      NANOARROW_CUDA_RETURN_NOT_OK(err, "cuEventCreate", NULL);
    }
  }

  int result = ArrowDeviceCudaArrayInitInternal(device, device_array, array, cu_event);
  NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  if (result != NANOARROW_OK) {
    if (cu_event_tmp != NULL) {
      NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(cu_event_tmp));
    }

    return result;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaBufferCopyAsyncInternal(
    struct ArrowDevice* device_src, struct ArrowBufferView src,
    struct ArrowDevice* device_dst, struct ArrowBufferView dst, int* n_pop_context,
    struct ArrowError* error, CUstream hstream) {
  // Note: the device_src/sync event must be synchronized before calling these methods,
  // even though the cuMemcpyXXX() functions may do this automatically in some cases.

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_CUDA) {
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;
    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(dst_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyHtoDAsync((CUdeviceptr)dst.data.data, src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyHtoD", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CUDA &&
             device_src->device_id == device_dst->device_id) {
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(dst_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyDtoDAsync((CUdeviceptr)dst.data.data, (CUdeviceptr)src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyDtoDAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CUDA) {
    struct ArrowDeviceCudaPrivate* src_private =
        (struct ArrowDeviceCudaPrivate*)device_src->private_data;
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyPeerAsync((CUdeviceptr)dst.data.data, dst_private->cu_context,
                          (CUdeviceptr)src.data.data, src_private->cu_context,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyPeerAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    struct ArrowDeviceCudaPrivate* src_private =
        (struct ArrowDeviceCudaPrivate*)device_src->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(src_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;
    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyDtoHAsync((void*)dst.data.data, (CUdeviceptr)src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyDtoHAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CPU &&
             device_dst->device_type == ARROW_DEVICE_CUDA_HOST) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
             device_dst->device_type == ARROW_DEVICE_CUDA_HOST) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else {
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaBufferCopyAsync(struct ArrowDevice* device_src,
                                                     struct ArrowBufferView src,
                                                     struct ArrowDevice* device_dst,
                                                     struct ArrowBufferView dst,
                                                     void* stream) {
  if (stream == NULL) {
    return EINVAL;
  }

  CUstream hstream = *((CUstream*)stream);

  int n_pop_context = 0;
  struct ArrowError error;

  int result = ArrowDeviceCudaBufferCopyAsyncInternal(device_src, src, device_dst, dst,
                                                      &n_pop_context, &error, hstream);
  for (int i = 0; i < n_pop_context; i++) {
    CUcontext unused;
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  }

  return result;
}

static ArrowErrorCode ArrowDeviceCudaBufferInitAsync(struct ArrowDevice* device_src,
                                                     struct ArrowBufferView src,
                                                     struct ArrowDevice* device_dst,
                                                     struct ArrowBuffer* dst,
                                                     void* stream) {
  if (stream == NULL) {
    return EINVAL;
  }

  CUstream hstream = *((CUstream*)stream);

  struct ArrowBuffer tmp;

  switch (device_dst->device_type) {
    case ARROW_DEVICE_CUDA:
    case ARROW_DEVICE_CUDA_HOST:
      NANOARROW_RETURN_NOT_OK(
          ArrowDeviceCudaAllocateBufferAsync(device_dst, &tmp, src.size_bytes, hstream));
      break;
    case ARROW_DEVICE_CPU:
      ArrowBufferInit(&tmp);
      NANOARROW_RETURN_NOT_OK(ArrowBufferResize(&tmp, src.size_bytes, 0));
      break;
    default:
      return ENOTSUP;
  }

  struct ArrowBufferView tmp_view;
  tmp_view.data.data = tmp.data;
  tmp_view.size_bytes = tmp.size_bytes;
  int result =
      ArrowDeviceCudaBufferCopyAsync(device_src, src, device_dst, tmp_view, &hstream);
  if (result != NANOARROW_OK) {
    ArrowBufferReset(&tmp);
    return result;
  }

  ArrowBufferMove(&tmp, dst);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaSynchronize(struct ArrowDevice* device,
                                                 void* sync_event, void* stream,
                                                 struct ArrowError* error) {
  if (sync_event == NULL) {
    return NANOARROW_OK;
  }

  if (device->device_type != ARROW_DEVICE_CUDA &&
      device->device_type != ARROW_DEVICE_CUDA_HOST) {
    return ENOTSUP;
  }

  // Sync functions require a context to be set
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  // Memory for cuda_event is owned by the ArrowArray member of the ArrowDeviceArray
  CUevent* cu_event = (CUevent*)sync_event;
  CUstream* cu_stream = (CUstream*)stream;
  CUresult err = CUDA_SUCCESS;
  const char* op = "";

  if (cu_stream == NULL && cu_event != NULL) {
    err = cuEventSynchronize(*cu_event);
    op = "cuEventSynchronize";
  } else if (cu_stream != NULL && cu_event == NULL) {
    err = cuStreamSynchronize(*cu_stream);
    op = "cuStreamSynchronize";
  } else if (cu_stream != NULL && cu_event != NULL) {
    err = cuStreamWaitEvent(*cu_stream, *cu_event, CU_EVENT_WAIT_DEFAULT);
    op = "cuStreamWaitEvent";
  }

  NANOARROW_ASSERT_OK(cuCtxPopCurrent(&unused));
  NANOARROW_CUDA_RETURN_NOT_OK(err, op, error);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaArrayMove(struct ArrowDevice* device_src,
                                               struct ArrowDeviceArray* src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowDeviceArray* dst) {
  // Note that the case where the devices are the same is handled before this

  if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
      device_dst->device_type == ARROW_DEVICE_CPU) {
    // Move: the array's release callback is responsible for cudaFreeHost or
    // deregistration (or perhaps this has been handled at a higher level).
    // We do have to wait on the sync event, though, because this has to be NULL
    // for a CPU device array.
    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceCudaSynchronize(device_src, src->sync_event, NULL, NULL));
    ArrowDeviceArrayMove(src, dst);
    dst->device_type = device_dst->device_type;
    dst->device_id = device_dst->device_id;
    dst->sync_event = NULL;

    return NANOARROW_OK;
  }

  // TODO: We can theoretically also do a move from CUDA_HOST to CUDA

  return ENOTSUP;
}

static void ArrowDeviceCudaRelease(struct ArrowDevice* device) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;
  NANOARROW_CUDA_ASSERT_OK(cuDevicePrimaryCtxRelease(private_data->cu_device));
  ArrowFree(device->private_data);
  device->release = NULL;
}

static ArrowErrorCode ArrowDeviceCudaInitDevice(struct ArrowDevice* device,
                                                ArrowDeviceType device_type,
                                                int64_t device_id,
                                                struct ArrowError* error) {
  switch (device_type) {
    case ARROW_DEVICE_CUDA:
    case ARROW_DEVICE_CUDA_HOST:
      break;
    default:
      ArrowErrorSet(error, "Device type code %" PRId32 " not supported", device_type);
      return EINVAL;
  }

  CUdevice cu_device;
  NANOARROW_CUDA_RETURN_NOT_OK(cuDeviceGet(&cu_device, (int)device_id), "cuDeviceGet",
                               error);

  CUcontext cu_context;
  NANOARROW_CUDA_RETURN_NOT_OK(cuDevicePrimaryCtxRetain(&cu_context, cu_device),
                               "cuDevicePrimaryCtxRetain", error);

  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)ArrowMalloc(sizeof(struct ArrowDeviceCudaPrivate));
  if (private_data == NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuDevicePrimaryCtxRelease(cu_device));
    ArrowErrorSet(error, "out of memory");
    return ENOMEM;
  }

  device->device_type = device_type;
  device->device_id = device_id;
  device->array_init = &ArrowDeviceCudaArrayInitAsync;
  device->array_move = &ArrowDeviceCudaArrayMove;
  device->buffer_init = &ArrowDeviceCudaBufferInitAsync;
  device->buffer_move = NULL;
  device->buffer_copy = &ArrowDeviceCudaBufferCopyAsync;
  device->synchronize_event = &ArrowDeviceCudaSynchronize;
  device->release = &ArrowDeviceCudaRelease;

  private_data->cu_device = cu_device;
  private_data->cu_context = cu_context;
  device->private_data = private_data;

  return NANOARROW_OK;
}

struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type, int64_t device_id) {
  CUresult err;
  int n_devices;

  static struct ArrowDevice* devices_singleton = NULL;
  if (devices_singleton == NULL) {
    err = cuInit(0);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }

    err = cuDeviceGetCount(&n_devices);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }

    if (n_devices == 0) {
      return NULL;
    }

    devices_singleton =
        (struct ArrowDevice*)ArrowMalloc(2 * n_devices * sizeof(struct ArrowDevice));
    if (devices_singleton == NULL) {
      return NULL;
    }

    int result = NANOARROW_OK;
    memset(devices_singleton, 0, 2 * n_devices * sizeof(struct ArrowDevice));

    for (int i = 0; i < n_devices; i++) {
      result =
          ArrowDeviceCudaInitDevice(devices_singleton + i, ARROW_DEVICE_CUDA, i, NULL);
      if (result != NANOARROW_OK) {
        break;
      }

      result = ArrowDeviceCudaInitDevice(devices_singleton + n_devices + i,
                                         ARROW_DEVICE_CUDA_HOST, i, NULL);
      if (result != NANOARROW_OK) {
        break;
      }
    }

    if (result != NANOARROW_OK) {
      for (int i = 0; i < n_devices; i++) {
        if (devices_singleton[i].release != NULL) {
          devices_singleton[i].release(&(devices_singleton[i]));
        }
      }

      ArrowFree(devices_singleton);
      devices_singleton = NULL;
      return NULL;
    }

  } else {
    err = cuDeviceGetCount(&n_devices);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }
  }

  if (device_id < 0 || device_id >= n_devices) {
    return NULL;
  }

  switch (device_type) {
    case ARROW_DEVICE_CUDA:
      return devices_singleton + device_id;
    case ARROW_DEVICE_CUDA_HOST:
      return devices_singleton + n_devices + device_id;
    default:
      return NULL;
  }
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/device.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>

#include "nanoarrow/nanoarrow.h"
#include "nanoarrow/nanoarrow_device.h"

ArrowErrorCode ArrowDeviceCheckRuntime(struct ArrowError* error) {
  const char* nanoarrow_runtime_version = ArrowNanoarrowVersion();
  const char* nanoarrow_ipc_build_time_version = NANOARROW_VERSION;

  if (strcmp(nanoarrow_runtime_version, nanoarrow_ipc_build_time_version) != 0) {
    ArrowErrorSet(error, "Expected nanoarrow runtime version '%s' but found version '%s'",
                  nanoarrow_ipc_build_time_version, nanoarrow_runtime_version);
    return EINVAL;
  }

  return NANOARROW_OK;
}

static void ArrowDeviceArrayInitDefault(struct ArrowDevice* device,
                                        struct ArrowDeviceArray* device_array,
                                        struct ArrowArray* array) {
  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->device_type = device->device_type;
  device_array->device_id = device->device_id;
  ArrowArrayMove(array, &device_array->array);
}

static ArrowErrorCode ArrowDeviceCpuBufferInitAsync(struct ArrowDevice* device_src,
                                                    struct ArrowBufferView src,
                                                    struct ArrowDevice* device_dst,
                                                    struct ArrowBuffer* dst,
                                                    void* stream) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  ArrowBufferInit(dst);
  dst->allocator = ArrowBufferAllocatorDefault();
  NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(dst, src.data.as_uint8, src.size_bytes));
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuBufferMove(struct ArrowDevice* device_src,
                                               struct ArrowBuffer* src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowBuffer* dst) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  ArrowBufferMove(src, dst);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuBufferCopy(struct ArrowDevice* device_src,
                                               struct ArrowBufferView src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowBufferView dst, void* stream) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  memcpy((uint8_t*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuSynchronize(struct ArrowDevice* device,
                                                void* sync_event, void* stream,
                                                struct ArrowError* error) {
  switch (device->device_type) {
    case ARROW_DEVICE_CPU:
      if (sync_event != NULL || stream != NULL) {
        ArrowErrorSet(error, "sync_event and stream must be NULL for ARROW_DEVICE_CPU");
        return EINVAL;
      } else {
        return NANOARROW_OK;
      }
    default:
      ArrowErrorSet(error, "Expected CPU device but got device type %d",
                    (int)device->device_id);
      return ENOTSUP;
  }
}

static void ArrowDeviceCpuRelease(struct ArrowDevice* device) { device->release = NULL; }

struct ArrowDevice* ArrowDeviceCpu(void) {
  static struct ArrowDevice* cpu_device_singleton = NULL;
  if (cpu_device_singleton == NULL) {
    cpu_device_singleton = (struct ArrowDevice*)ArrowMalloc(sizeof(struct ArrowDevice));
    ArrowDeviceInitCpu(cpu_device_singleton);
  }

  return cpu_device_singleton;
}

void ArrowDeviceInitCpu(struct ArrowDevice* device) {
  device->device_type = ARROW_DEVICE_CPU;
  device->device_id = -1;
  device->array_init = NULL;
  device->array_move = NULL;
  device->buffer_init = &ArrowDeviceCpuBufferInitAsync;
  device->buffer_move = &ArrowDeviceCpuBufferMove;
  device->buffer_copy = &ArrowDeviceCpuBufferCopy;
  device->synchronize_event = &ArrowDeviceCpuSynchronize;
  device->release = &ArrowDeviceCpuRelease;
  device->private_data = NULL;
}

struct ArrowDevice* ArrowDeviceResolve(ArrowDeviceType device_type, int64_t device_id) {
  NANOARROW_UNUSED(device_id);
  if (device_type == ARROW_DEVICE_CPU) {
    return ArrowDeviceCpu();
  }

  if (device_type == ARROW_DEVICE_METAL) {
    struct ArrowDevice* default_device = ArrowDeviceMetalDefaultDevice();
    if (device_id == default_device->device_id) {
      return default_device;
    }
  }

  if (device_type == ARROW_DEVICE_CUDA || device_type == ARROW_DEVICE_CUDA_HOST) {
    return ArrowDeviceCuda(device_type, device_id);
  }

  return NULL;
}

ArrowErrorCode ArrowDeviceArrayInitAsync(struct ArrowDevice* device,
                                         struct ArrowDeviceArray* device_array,
                                         struct ArrowArray* array, void* sync_event,
                                         void* stream) {
  if (device->array_init != NULL) {
    return device->array_init(device, device_array, array, sync_event, stream);
  }

  // Sync event and stream aren't handled by the fallback implementation
  if (sync_event != NULL || stream != NULL) {
    return EINVAL;
  }

  ArrowDeviceArrayInitDefault(device, device_array, array);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceBufferInitAsync(struct ArrowDevice* device_src,
                                          struct ArrowBufferView src,
                                          struct ArrowDevice* device_dst,
                                          struct ArrowBuffer* dst, void* stream) {
  int result = device_dst->buffer_init(device_src, src, device_dst, dst, stream);
  if (result == ENOTSUP) {
    result = device_src->buffer_init(device_src, src, device_dst, dst, stream);
  }

  return result;
}

ArrowErrorCode ArrowDeviceBufferMove(struct ArrowDevice* device_src,
                                     struct ArrowBuffer* src,
                                     struct ArrowDevice* device_dst,
                                     struct ArrowBuffer* dst) {
  int result = device_dst->buffer_move(device_src, src, device_dst, dst);
  if (result == ENOTSUP) {
    result = device_src->buffer_move(device_src, src, device_dst, dst);
  }

  return result;
}

ArrowErrorCode ArrowDeviceBufferCopyAsync(struct ArrowDevice* device_src,
                                          struct ArrowBufferView src,
                                          struct ArrowDevice* device_dst,
                                          struct ArrowBufferView dst, void* stream) {
  int result = device_dst->buffer_copy(device_src, src, device_dst, dst, stream);
  if (result == ENOTSUP) {
    result = device_src->buffer_copy(device_src, src, device_dst, dst, stream);
  }

  return result;
}

struct ArrowBasicDeviceArrayStreamPrivate {
  struct ArrowDevice* device;
  struct ArrowArrayStream naive_stream;
};

static int ArrowDeviceBasicArrayStreamGetSchema(
    struct ArrowDeviceArrayStream* array_stream, struct ArrowSchema* schema) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  return private_data->naive_stream.get_schema(&private_data->naive_stream, schema);
}

static int ArrowDeviceBasicArrayStreamGetNext(struct ArrowDeviceArrayStream* array_stream,
                                              struct ArrowDeviceArray* device_array) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;

  struct ArrowArray tmp;
  NANOARROW_RETURN_NOT_OK(
      private_data->naive_stream.get_next(&private_data->naive_stream, &tmp));
  int result = ArrowDeviceArrayInit(private_data->device, device_array, &tmp, NULL);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  return NANOARROW_OK;
}

static const char* ArrowDeviceBasicArrayStreamGetLastError(
    struct ArrowDeviceArrayStream* array_stream) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  return private_data->naive_stream.get_last_error(&private_data->naive_stream);
}

static void ArrowDeviceBasicArrayStreamRelease(
    struct ArrowDeviceArrayStream* array_stream) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  ArrowArrayStreamRelease(&private_data->naive_stream);
  ArrowFree(private_data);
  array_stream->release = NULL;
}

ArrowErrorCode ArrowDeviceBasicArrayStreamInit(
    struct ArrowDeviceArrayStream* device_array_stream,
    struct ArrowArrayStream* array_stream, struct ArrowDevice* device) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)ArrowMalloc(
          sizeof(struct ArrowBasicDeviceArrayStreamPrivate));
  if (private_data == NULL) {
    return ENOMEM;
  }

  private_data->device = device;
  ArrowArrayStreamMove(array_stream, &private_data->naive_stream);

  device_array_stream->device_type = device->device_type;
  device_array_stream->get_schema = &ArrowDeviceBasicArrayStreamGetSchema;
  device_array_stream->get_next = &ArrowDeviceBasicArrayStreamGetNext;
  device_array_stream->get_last_error = &ArrowDeviceBasicArrayStreamGetLastError;
  device_array_stream->release = &ArrowDeviceBasicArrayStreamRelease;
  device_array_stream->private_data = private_data;
  return NANOARROW_OK;
}

void ArrowDeviceArrayViewInit(struct ArrowDeviceArrayView* device_array_view) {
  memset(device_array_view, 0, sizeof(struct ArrowDeviceArrayView));
}

void ArrowDeviceArrayViewReset(struct ArrowDeviceArrayView* device_array_view) {
  ArrowArrayViewReset(&device_array_view->array_view);
  device_array_view->device = NULL;
}

ArrowErrorCode ArrowDeviceArrayViewSetArrayMinimal(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error) {
  // Resolve device
  struct ArrowDevice* device =
      ArrowDeviceResolve(device_array->device_type, device_array->device_id);
  if (device == NULL) {
    ArrowErrorSet(error,
                  "Can't resolve device with type %" PRId32 " and identifier %" PRId64,
                  device_array->device_type, device_array->device_id);
    return EINVAL;
  }

  // Set the device array device
  device_array_view->device = device;

  // Populate the array_view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayMinimal(&device_array_view->array_view,
                                                        &device_array->array, error));

  // Populate the sync_event
  device_array_view->sync_event = device_array->sync_event;

  return NANOARROW_OK;
}

// Walks the tree of arrays to count the number of buffers with unknown size
// and the number of bytes we need to copy from a device buffer to find it.
static ArrowErrorCode ArrowDeviceArrayViewWalkUnknownBufferSizes(
    struct ArrowArrayView* array_view, int64_t* offset_buffer_size) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->length == 0 || array_view->buffer_views[1].size_bytes == 0) {
        array_view->buffer_views[2].size_bytes = 0;
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        *offset_buffer_size += array_view->layout.element_size_bits[1] / 8;
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
        array_view->children[i], offset_buffer_size));
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
        array_view->dictionary, offset_buffer_size));
  }

  return NANOARROW_OK;
}

// Walks the tree of arrays and launches an async copy of the relevant
// item in the array's offset buffer to the temporary buffer we've just
// allocated to collect these values.
static ArrowErrorCode ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
    struct ArrowDevice* device, struct ArrowArrayView* array_view,
    uint8_t** offset_value_dst, void* stream) {
  int64_t offset_plus_length = array_view->offset + array_view->length;

  struct ArrowBufferView src_view;
  struct ArrowBufferView dst_view;

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        src_view.data.as_int32 =
            array_view->buffer_views[1].data.as_int32 + offset_plus_length;
        src_view.size_bytes = sizeof(int32_t);
        dst_view.data.as_uint8 = *offset_value_dst;
        dst_view.size_bytes = sizeof(int32_t);

        NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferCopyAsync(
            device, src_view, ArrowDeviceCpu(), dst_view, stream));

        (*offset_value_dst) += sizeof(int32_t);
      }
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        src_view.data.as_int64 =
            array_view->buffer_views[1].data.as_int64 + offset_plus_length;
        src_view.size_bytes = sizeof(int64_t);
        dst_view.data.as_uint8 = *offset_value_dst;
        dst_view.size_bytes = sizeof(int64_t);

        NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferCopyAsync(
            device, src_view, ArrowDeviceCpu(), dst_view, stream));

        (*offset_value_dst) += sizeof(int64_t);
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
        device, array_view->children[i], offset_value_dst, stream));
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
        device, array_view->dictionary, offset_value_dst, stream));
  }

  return NANOARROW_OK;
}

// After synchronizing the stream with the CPU to ensure that all of the
// buffer sizes have been copied to the our temporary buffer, relay them
// back to the appropriate buffer view so that the buffer copier can
// do its thing.
static void ArrowDeviceArrayViewCollectUnknownBufferSizes(
    struct ArrowArrayView* array_view, uint8_t** offset_value_dst) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        int32_t size_bytes_32;
        memcpy(&size_bytes_32, *offset_value_dst, sizeof(int32_t));
        array_view->buffer_views[2].size_bytes = size_bytes_32;
        (*offset_value_dst) += sizeof(int32_t);
      }
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        memcpy(&array_view->buffer_views[2].size_bytes, *offset_value_dst,
               sizeof(int64_t));
        (*offset_value_dst) += sizeof(int64_t);
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    ArrowDeviceArrayViewCollectUnknownBufferSizes(array_view->children[i],
                                                  offset_value_dst);
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    ArrowDeviceArrayViewCollectUnknownBufferSizes(array_view->dictionary,
                                                  offset_value_dst);
  }
}

static ArrowErrorCode ArrowDeviceArrayViewEnsureBufferSizesAsync(
    struct ArrowDeviceArrayView* device_array_view, void* stream,
    struct ArrowError* error) {
  // Walk the tree of arrays to check for buffers whose size we don't know
  int64_t temp_buffer_length_bytes_required = 0;
  NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
      &device_array_view->array_view, &temp_buffer_length_bytes_required));

  // If there are no such arrays (e.g., there are no string or binary arrays in the tree),
  // we don't have to do anything extra
  if (temp_buffer_length_bytes_required == 0) {
    return NANOARROW_OK;
  }

  // Ensure that the stream provided waits on the array's sync event
  NANOARROW_RETURN_NOT_OK(device_array_view->device->synchronize_event(
      device_array_view->device, device_array_view->sync_event, stream, error));

  // Allocate a buffer big enough to hold all the offset values we need to
  // copy from the GPU
  struct ArrowBuffer buffer;
  ArrowBufferInit(&buffer);
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferResize(&buffer, temp_buffer_length_bytes_required, 0));

  uint8_t* cursor = buffer.data;
  int result = ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
      device_array_view->device, &device_array_view->array_view, &cursor, stream);
  if (result != NANOARROW_OK) {
    ArrowBufferReset(&buffer);
    return result;
  }

  NANOARROW_DCHECK(cursor == (buffer.data + buffer.size_bytes));

  // Synchronize the stream with the CPU
  result = device_array_view->device->synchronize_event(device_array_view->device, NULL,
                                                        stream, error);

  // Collect the values from the temporary buffer
  cursor = buffer.data;
  ArrowDeviceArrayViewCollectUnknownBufferSizes(&device_array_view->array_view, &cursor);
  NANOARROW_DCHECK(cursor == (buffer.data + buffer.size_bytes));
  ArrowBufferReset(&buffer);

  return result;
}

ArrowErrorCode ArrowDeviceArrayViewSetArrayAsync(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    void* stream, struct ArrowError* error) {
  // Populate the array view with all information accessible from the CPU
  NANOARROW_RETURN_NOT_OK(
      ArrowDeviceArrayViewSetArrayMinimal(device_array_view, device_array, error));

  NANOARROW_RETURN_NOT_OK(
      ArrowDeviceArrayViewEnsureBufferSizesAsync(device_array_view, stream, error));

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceArrayViewCopyInternal(struct ArrowDevice* device_src,
                                                       struct ArrowArrayView* src,
                                                       struct ArrowDevice* device_dst,
                                                       struct ArrowArray* dst,
                                                       void* stream) {
  // Currently no attempt to minimize the amount of memory copied (i.e.,
  // by applying offset + length and copying potentially fewer bytes)
  dst->length = src->length;
  dst->offset = src->offset;
  dst->null_count = src->null_count;

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (src->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferInitAsync(
        device_src, src->buffer_views[i], device_dst, ArrowArrayBuffer(dst, i), stream));
  }

  for (int64_t i = 0; i < src->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewCopyInternal(
        device_src, src->children[i], device_dst, dst->children[i], stream));
  }

  if (src->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewCopyInternal(
        device_src, src->dictionary, device_dst, dst->dictionary, stream));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceArrayViewCopyAsync(struct ArrowDeviceArrayView* src,
                                             struct ArrowDevice* device_dst,
                                             struct ArrowDeviceArray* dst, void* stream) {
  // Ensure src has all buffer sizes defined
  NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewEnsureBufferSizesAsync(src, stream, NULL));

  struct ArrowArray tmp;
  NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromArrayView(&tmp, &src->array_view, NULL));

  int result = ArrowDeviceArrayViewCopyInternal(src->device, &src->array_view, device_dst,
                                                &tmp, stream);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  // If we are copying to the CPU, we need to synchronize the stream because we
  // can't populate a sync event for a CPU array.
  if (device_dst->device_type == ARROW_DEVICE_CPU) {
    result = src->device->synchronize_event(src->device, NULL, stream, NULL);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(&tmp);
      return result;
    }

    stream = NULL;
  }

  result = ArrowArrayFinishBuilding(&tmp, NANOARROW_VALIDATION_LEVEL_MINIMAL, NULL);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  result = ArrowDeviceArrayInitAsync(device_dst, dst, &tmp, NULL, stream);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  return result;
}

ArrowErrorCode ArrowDeviceArrayMoveToDevice(struct ArrowDeviceArray* src,
                                            struct ArrowDevice* device_dst,
                                            struct ArrowDeviceArray* dst) {
  // Can always move from the same device to the same device
  if (src->device_type == device_dst->device_type &&
      src->device_id == device_dst->device_id) {
    ArrowDeviceArrayMove(src, dst);
    return NANOARROW_OK;
  }

  struct ArrowDevice* device_src = ArrowDeviceResolve(src->device_type, src->device_id);
  if (device_src == NULL) {
    return EINVAL;
  }

  // See if the source knows how to move
  int result;
  if (device_src->array_move != NULL) {
    result = device_src->array_move(device_src, src, device_dst, dst);
    if (result != ENOTSUP) {
      return result;
    }
  }

  // See if the destination knows how to move
  if (device_dst->array_move != NULL) {
    NANOARROW_RETURN_NOT_OK(device_dst->array_move(device_src, src, device_dst, dst));
  }

  return NANOARROW_OK;
}

#if !defined(NANOARROW_DEVICE_WITH_CUDA)
struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type, int64_t device_id) {
  NANOARROW_UNUSED(device_type);
  NANOARROW_UNUSED(device_id);

  return NULL;
}
#endif

#if !defined(NANOARROW_DEVICE_WITH_METAL)
struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void) { return NULL; }

ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                 struct ArrowError* error) {
  NANOARROW_UNUSED(device);

  ArrowErrorSet(error, "nanoarrow_device not built with Metal support");
  return ENOTSUP;
}

ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer) {
  NANOARROW_UNUSED(buffer);
  return ENOTSUP;
}

ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array) {
  NANOARROW_UNUSED(array);
  return ENOTSUP;
}
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/metal.cc <==

// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <string.h>
#include <unistd.h>

#include "nanoarrow/device/metal_impl.h"
#include "nanoarrow/nanoarrow_device.hpp"

// If non-null, caller must ->release() the return value. This doesn't
// release the underlying memory (which must be managed separately).
static MTL::Buffer* ArrowDeviceMetalWrapBufferNonOwning(MTL::Device* mtl_device,
                                                        const void* arbitrary_addr,
                                                        int64_t size_bytes = -1) {
  // Cache the page size from the system call
  static int pagesize = 0;
  if (pagesize == 0) {
    pagesize = getpagesize();
  }

  // If we don't know the size of the buffer yet, try pagesize
  if (size_bytes == -1) {
    size_bytes = pagesize;
  }

  // We can wrap any zero-size buffer
  if (size_bytes == 0) {
    return mtl_device->newBuffer(0, MTL::ResourceStorageModeShared);
  }

  int64_t allocation_size;
  if (size_bytes % pagesize == 0) {
    allocation_size = size_bytes;
  } else {
    allocation_size = (size_bytes / pagesize) + 1 * pagesize;
  }

  // Will return nullptr if the memory is improperly aligned
  return mtl_device->newBuffer(arbitrary_addr, allocation_size,
                               MTL::ResourceStorageModeShared, nullptr);
}

static uint8_t* ArrowDeviceMetalAllocatorReallocate(
    struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t old_size,
    int64_t new_size) {
  NANOARROW_UNUSED(allocator);

  // Cache the page size from the system call
  static int pagesize = 0;
  if (pagesize == 0) {
    pagesize = getpagesize();
  }

  int64_t allocation_size;
  if (new_size % pagesize == 0) {
    allocation_size = new_size;
  } else {
    allocation_size = (new_size / pagesize) + 1 * pagesize;
  }

  // If growing an existing buffer but the allocation size is still big enough,
  // return the same pointer and do nothing.
  if (ptr != nullptr && new_size >= old_size && new_size <= allocation_size) {
    return ptr;
  }

  int64_t copy_size;
  if (new_size > old_size) {
    copy_size = old_size;
  } else {
    copy_size = new_size;
  }

  void* new_ptr = nullptr;
  posix_memalign(&new_ptr, pagesize, allocation_size);
  if (new_ptr != nullptr && ptr != nullptr) {
    memcpy(new_ptr, ptr, copy_size);
  }

  if (ptr != nullptr) {
    free(ptr);
  }

  return reinterpret_cast<uint8_t*>(new_ptr);
}

static void ArrowDeviceMetalAllocatorFree(struct ArrowBufferAllocator* allocator,
                                          uint8_t* ptr, int64_t old_size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(old_size);
  free(ptr);
}

ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer) {
  buffer->allocator.reallocate = &ArrowDeviceMetalAllocatorReallocate;
  buffer->allocator.free = &ArrowDeviceMetalAllocatorFree;
  buffer->allocator.private_data = nullptr;
  buffer->data = nullptr;
  buffer->size_bytes = 0;
  buffer->capacity_bytes = 0;

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array) {
  struct ArrowBuffer* buffer;
  struct ArrowBuffer new_buffer;

  for (int64_t i = 0; i < array->n_buffers; i++) {
    buffer = ArrowArrayBuffer(array, i);
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&new_buffer));
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferAppend(&new_buffer, buffer->data, buffer->size_bytes));
    ArrowBufferReset(buffer);
    ArrowBufferMove(&new_buffer, buffer);
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalAlignArrayBuffers(array->children[i]));
  }

  return NANOARROW_OK;
}

struct ArrowDeviceMetalArrayPrivate {
  struct ArrowArray parent;
  MTL::SharedEvent* event;
};

static void ArrowDeviceMetalArrayRelease(struct ArrowArray* array) {
  struct ArrowDeviceMetalArrayPrivate* private_data =
      (struct ArrowDeviceMetalArrayPrivate*)array->private_data;
  if (private_data->event != nullptr) {
    private_data->event->release();
  }
  ArrowArrayRelease(&private_data->parent);
  ArrowFree(private_data);
  array->release = nullptr;
}

static ArrowErrorCode ArrowDeviceMetalArrayInitAsync(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, void* sync_event, void* stream) {
  struct ArrowDeviceMetalArrayPrivate* private_data =
      (struct ArrowDeviceMetalArrayPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceMetalArrayPrivate));
  if (private_data == nullptr) {
    return ENOMEM;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  // One can create a new event with mtl_device->newSharedEvent();
  private_data->event = static_cast<MTL::SharedEvent*>(sync_event);

  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->array = *array;
  device_array->array.private_data = private_data;
  device_array->array.release = &ArrowDeviceMetalArrayRelease;
  ArrowArrayMove(array, &private_data->parent);

  device_array->device_id = device->device_id;
  device_array->device_type = device->device_type;
  device_array->sync_event = private_data->event;

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceMetalBufferInitAsync(struct ArrowDevice* device_src,
                                                      struct ArrowBufferView src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowBuffer* dst,
                                                      void* stream) {
  if (stream != nullptr) {
    return ENOTSUP;
  }

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else {
    return ENOTSUP;
  }
}

static ArrowErrorCode ArrowDeviceMetalBufferMove(struct ArrowDevice* device_src,
                                                 struct ArrowBuffer* src,
                                                 struct ArrowDevice* device_dst,
                                                 struct ArrowBuffer* dst) {
  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    // Check if the input is already aligned
    auto mtl_device = reinterpret_cast<MTL::Device*>(device_dst->private_data);
    MTL::Buffer* mtl_buffer =
        ArrowDeviceMetalWrapBufferNonOwning(mtl_device, src->data, src->size_bytes);
    if (mtl_buffer != nullptr) {
      mtl_buffer->release();
      ArrowBufferMove(src, dst);
      return NANOARROW_OK;
    } else {
      // Otherwise, return ENOTSUP to signal that a move is not possible
      return ENOTSUP;
    }
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    // Metal -> Metal is always just a move
    ArrowBufferMove(src, dst);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    // Metal -> CPU is also just a move since the memory is CPU accessible
    ArrowBufferMove(src, dst);
    return NANOARROW_OK;
  } else {
    return ENOTSUP;
  }
}

static ArrowErrorCode ArrowDeviceMetalBufferCopyAsync(struct ArrowDevice* device_src,
                                                      struct ArrowBufferView src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowBufferView dst,
                                                      void* stream) {
  if (stream != nullptr) {
    return ENOTSUP;
  }

  // This is all just memcpy since it's all living in the same address space
  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else {
    return ENOTSUP;
  }
}

static int ArrowDeviceMetalCopyRequiredCpuToMetal(MTL::Device* mtl_device,
                                                  struct ArrowArray* src) {
  // Only if all buffers in src can be wrapped as an MTL::Buffer
  for (int i = 0; i < src->n_buffers; i++) {
    MTL::Buffer* maybe_buffer =
        ArrowDeviceMetalWrapBufferNonOwning(mtl_device, src->buffers[i]);
    if (maybe_buffer == nullptr) {
      return true;
    }

    maybe_buffer->release();
  }

  for (int64_t i = 0; i < src->n_children; i++) {
    int result = ArrowDeviceMetalCopyRequiredCpuToMetal(mtl_device, src->children[i]);
    if (result != 0) {
      return result;
    }
  }

  return false;
}

static ArrowErrorCode ArrowDeviceMetalSynchronize(struct ArrowDevice* device,
                                                  void* sync_event, void* stream,
                                                  struct ArrowError* error) {
  NANOARROW_UNUSED(device);
  NANOARROW_UNUSED(error);
  // TODO: sync events for Metal are harder than for CUDA
  // https://developer.apple.com/documentation/metal/resource_synchronization/synchronizing_events_between_a_gpu_and_the_cpu?language=objc
  // It would be much easier if sync_event were a command buffer

  // Something like:
  // auto listener = MTL::SharedEventListener::alloc();
  // listener->init();

  // auto event = reinterpret_cast<MTL::SharedEvent*>(sync_event);
  // event->notifyListener(
  //   listener, event->signaledValue(), ^(MTL::SharedEvent* event, uint64_t value) {
  //     event->signaledValue = value + 1;
  //   });

  // listener->release();

  // The case where we actually have to do something is not implemented
  if (sync_event != NULL || stream != NULL) {
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceMetalArrayMove(struct ArrowDevice* device_src,
                                                struct ArrowDeviceArray* src,
                                                struct ArrowDevice* device_dst,
                                                struct ArrowDeviceArray* dst) {
  // Note that the case where the devices are the same is handled before this

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    // Check if we can do the move (i.e., if all buffers are page-aligned)
    auto mtl_device = reinterpret_cast<MTL::Device*>(device_dst->private_data);
    if (ArrowDeviceMetalCopyRequiredCpuToMetal(mtl_device, &src->array)) {
      return ENOTSUP;
    }

    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceArrayInit(device_dst, dst, &src->array, src->sync_event));
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceMetalSynchronize(device_src, src->sync_event, nullptr, nullptr));
    ArrowDeviceArrayMove(src, dst);
    dst->device_type = device_dst->device_type;
    dst->device_id = device_dst->device_id;
    dst->sync_event = NULL;
    return NANOARROW_OK;
  }

  return ENOTSUP;
}

static void ArrowDeviceMetalRelease(struct ArrowDevice* device) {
  auto mtl_device = reinterpret_cast<MTL::Device*>(device->private_data);
  mtl_device->release();
  device->release = NULL;
}

struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void) {
  static struct ArrowDevice* default_device_singleton = nullptr;
  if (default_device_singleton == nullptr) {
    default_device_singleton =
        (struct ArrowDevice*)ArrowMalloc(sizeof(struct ArrowDevice));
    int result = ArrowDeviceMetalInitDefaultDevice(default_device_singleton, nullptr);
    if (result != NANOARROW_OK) {
      ArrowFree(default_device_singleton);
      default_device_singleton = nullptr;
    }
  }

  return default_device_singleton;
}

ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                 struct ArrowError* error) {
  MTL::Device* default_device = MTL::CreateSystemDefaultDevice();
  if (default_device == nullptr) {
    ArrowErrorSet(error, "No default device found");
    return EINVAL;
  }

  device->device_type = ARROW_DEVICE_METAL;
  device->device_id = static_cast<int64_t>(default_device->registryID());
  device->array_init = &ArrowDeviceMetalArrayInitAsync;
  device->array_move = &ArrowDeviceMetalArrayMove;
  device->buffer_init = &ArrowDeviceMetalBufferInitAsync;
  device->buffer_move = &ArrowDeviceMetalBufferMove;
  device->buffer_copy = &ArrowDeviceMetalBufferCopyAsync;
  device->synchronize_event = &ArrowDeviceMetalSynchronize;
  device->release = &ArrowDeviceMetalRelease;
  device->private_data = default_device;
  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#define NS_PRIVATE_IMPLEMENTATION
#define MTL_PRIVATE_IMPLEMENTATION
#include "metal_impl.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

// We have no control over the Metal headers
#pragma GCC diagnostic ignored "-Wgnu-anonymous-struct"
#pragma GCC diagnostic ignored "-Wnested-anon-types"
#pragma GCC diagnostic ignored "-Wignored-qualifiers"
#pragma GCC diagnostic push
#include <Metal/Metal.hpp>
#pragma GCC diagnostic pop


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/array_stream.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_ARRAY_STREAM_HPP_INCLUDED
#define NANOARROW_HPP_ARRAY_STREAM_HPP_INCLUDED

#include <vector>

#include "nanoarrow/hpp/unique.hpp"

NANOARROW_CXX_NAMESPACE_BEGIN

/// \defgroup nanoarrow_hpp-array-stream ArrayStream helpers
///
/// These classes provide simple ArrowArrayStream implementations that
/// can be extended to help simplify the process of creating a valid
/// ArrowArrayStream implementation or used as-is for testing.
///
/// @{

/// @brief Export an ArrowArrayStream from a standard C++ class
/// @tparam T A class with methods `int GetSchema(ArrowSchema*)`, `int
/// GetNext(ArrowArray*)`, and `const char* GetLastError()`
///
/// This class allows a standard C++ class to be exported to a generic ArrowArrayStream
/// consumer by mapping C callback invocations to method calls on an instance of the
/// object whose lifecycle is owned by the ArrowArrayStream. See VectorArrayStream for
/// minimal useful example of this pattern.
///
/// The methods must be accessible to the ArrayStreamFactory, either as public methods or
/// by declaring ArrayStreamFactory<ImplClass> a friend. Implementors are encouraged (but
/// not required) to implement a ToArrayStream(ArrowArrayStream*) that creates a new
/// instance owned by the ArrowArrayStream and moves the relevant data to that instance.
///
/// An example implementation might be:
///
/// \code
/// class StreamImpl {
///  public:
///   // Public methods (e.g., constructor) used from C++ to initialize relevant data
///
///   // Idiomatic exporter to move data + lifecycle responsibility to an instance
///   // managed by the ArrowArrayStream callbacks
///   void ToArrayStream(struct ArrowArrayStream* out) {
///     ArrayStreamFactory<StreamImpl>::InitArrayStream(new StreamImpl(...), out);
///   }
///
///  private:
///   // Make relevant methods available to the ArrayStreamFactory
///   friend class ArrayStreamFactory<StreamImpl>;
///
///   // Method implementations (called from C, not normally interacted with from C++)
///   int GetSchema(struct ArrowSchema* schema) { return ENOTSUP; }
///   int GetNext(struct ArrowArray* array) { return ENOTSUP; }
///   const char* GetLastError() { nullptr; }
/// };
/// \endcode
///
/// An example usage might be:
///
/// \code
/// // Call constructor and/or public methods to initialize relevant data
/// StreamImpl impl;
///
/// // Export to ArrowArrayStream after data are finalized
/// UniqueArrayStream stream;
/// impl.ToArrayStream(stream.get());
/// \endcode
template <typename T>
class ArrayStreamFactory {
 public:
  /// \brief Take ownership of instance and populate callbacks of out
  static void InitArrayStream(T* instance, struct ArrowArrayStream* out) {
    out->get_schema = &get_schema_wrapper;
    out->get_next = &get_next_wrapper;
    out->get_last_error = &get_last_error_wrapper;
    out->release = &release_wrapper;
    out->private_data = instance;
  }

 private:
  static int get_schema_wrapper(struct ArrowArrayStream* stream,
                                struct ArrowSchema* schema) {
    return reinterpret_cast<T*>(stream->private_data)->GetSchema(schema);
  }

  static int get_next_wrapper(struct ArrowArrayStream* stream, struct ArrowArray* array) {
    return reinterpret_cast<T*>(stream->private_data)->GetNext(array);
  }

  static const char* get_last_error_wrapper(struct ArrowArrayStream* stream) {
    return reinterpret_cast<T*>(stream->private_data)->GetLastError();
  }

  static void release_wrapper(struct ArrowArrayStream* stream) {
    delete reinterpret_cast<T*>(stream->private_data);
    stream->release = nullptr;
    stream->private_data = nullptr;
  }
};

/// \brief An empty array stream
///
/// This class can be constructed from an struct ArrowSchema and implements a default
/// get_next() method that always marks the output ArrowArray as released.
class EmptyArrayStream {
 public:
  /// \brief Create an EmptyArrayStream from an ArrowSchema
  ///
  /// Takes ownership of schema.
  EmptyArrayStream(struct ArrowSchema* schema) : schema_(schema) {
    ArrowErrorInit(&error_);
  }

  /// \brief Export to ArrowArrayStream
  void ToArrayStream(struct ArrowArrayStream* out) {
    EmptyArrayStream* impl = new EmptyArrayStream(schema_.get());
    ArrayStreamFactory<EmptyArrayStream>::InitArrayStream(impl, out);
  }

 private:
  UniqueSchema schema_;
  struct ArrowError error_;

  friend class ArrayStreamFactory<EmptyArrayStream>;

  int GetSchema(struct ArrowSchema* schema) {
    return ArrowSchemaDeepCopy(schema_.get(), schema);
  }

  int GetNext(struct ArrowArray* array) {
    array->release = nullptr;
    return NANOARROW_OK;
  }

  const char* GetLastError() { return error_.message; }
};

/// \brief Implementation of an ArrowArrayStream backed by a vector of UniqueArray objects
class VectorArrayStream {
 public:
  /// \brief Create a VectorArrayStream from an ArrowSchema + vector of UniqueArray
  ///
  /// Takes ownership of schema and moves arrays if possible.
  VectorArrayStream(struct ArrowSchema* schema, std::vector<UniqueArray> arrays)
      : offset_(0), schema_(schema), arrays_(std::move(arrays)) {}

  /// \brief Create a one-shot VectorArrayStream from an ArrowSchema + ArrowArray
  ///
  /// Takes ownership of schema and array.
  VectorArrayStream(struct ArrowSchema* schema, struct ArrowArray* array)
      : offset_(0), schema_(schema) {
    arrays_.emplace_back(array);
  }

  /// \brief Export to ArrowArrayStream
  void ToArrayStream(struct ArrowArrayStream* out) {
    VectorArrayStream* impl = new VectorArrayStream(schema_.get(), std::move(arrays_));
    ArrayStreamFactory<VectorArrayStream>::InitArrayStream(impl, out);
  }

 private:
  int64_t offset_;
  UniqueSchema schema_;
  std::vector<UniqueArray> arrays_;

  friend class ArrayStreamFactory<VectorArrayStream>;

  int GetSchema(struct ArrowSchema* schema) {
    return ArrowSchemaDeepCopy(schema_.get(), schema);
  }

  int GetNext(struct ArrowArray* array) {
    if (offset_ < static_cast<int64_t>(arrays_.size())) {
      arrays_[offset_++].move(array);
    } else {
      array->release = nullptr;
    }

    return NANOARROW_OK;
  }

  const char* GetLastError() { return ""; }
};

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/buffer.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_BUFFER_HPP_INCLUDED
#define NANOARROW_HPP_BUFFER_HPP_INCLUDED

#include <stdint.h>
#include <utility>
#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {
template <typename T>
static inline void DeallocateWrappedBuffer(struct ArrowBufferAllocator* allocator,
                                           uint8_t* ptr, int64_t size) {
  NANOARROW_UNUSED(ptr);
  NANOARROW_UNUSED(size);
  auto obj = reinterpret_cast<T*>(allocator->private_data);
  delete obj;
}
}  // namespace internal

/// \defgroup nanoarrow_hpp-buffer Buffer helpers
///
/// Helpers to wrap buffer-like C++ objects as ArrowBuffer objects that can
/// be used to build ArrowArray objects.
///
/// @{

/// \brief Initialize a buffer wrapping an arbitrary C++ object
///
/// Initializes a buffer with a release callback that deletes the moved obj
/// when ArrowBufferReset is called. This version is useful for wrapping
/// an object whose .data() member is missing or unrelated to the buffer
/// value that is destined for a the buffer of an ArrowArray. T must be movable.
template <typename T>
static inline void BufferInitWrapped(struct ArrowBuffer* buffer, T obj,
                                     const uint8_t* data, int64_t size_bytes) {
  T* obj_moved = new T(std::move(obj));
  buffer->data = const_cast<uint8_t*>(data);
  buffer->size_bytes = size_bytes;
  buffer->capacity_bytes = 0;
  buffer->allocator =
      ArrowBufferDeallocator(&internal::DeallocateWrappedBuffer<T>, obj_moved);
}

/// \brief Initialize a buffer wrapping a C++ sequence
///
/// Specifically, this uses obj.data() to set the buffer address and
/// obj.size() * sizeof(T::value_type) to set the buffer size. This works
/// for STL containers like std::vector, std::array, and std::string.
/// This function moves obj and ensures it is deleted when ArrowBufferReset
/// is called.
template <typename T>
void BufferInitSequence(struct ArrowBuffer* buffer, T obj) {
  // Move before calling .data() (matters sometimes).
  T* obj_moved = new T(std::move(obj));
  buffer->data =
      const_cast<uint8_t*>(reinterpret_cast<const uint8_t*>(obj_moved->data()));
  buffer->size_bytes = obj_moved->size() * sizeof(typename T::value_type);
  buffer->capacity_bytes = 0;
  buffer->allocator =
      ArrowBufferDeallocator(&internal::DeallocateWrappedBuffer<T>, obj_moved);
}

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/exception.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_EXCEPTION_HPP_INCLUDED
#define NANOARROW_HPP_EXCEPTION_HPP_INCLUDED

#include <exception>
#include <string>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

/// \defgroup nanoarrow_hpp-errors Error handling helpers
///
/// Most functions in the C API return an ArrowErrorCode to communicate
/// possible failure. Except where documented, it is usually not safe to
/// continue after a non-zero value has been returned. While the
/// nanoarrow C++ helpers do not throw any exceptions of their own,
/// these helpers are provided to facilitate using the nanoarrow C++ helpers
/// in frameworks where this is a useful error handling idiom.
///
/// @{

class Exception : public std::exception {
 public:
  Exception(const std::string& msg) : msg_(msg) {}
  const char* what() const noexcept override { return msg_.c_str(); }

 private:
  std::string msg_;
};

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_THROW_NOT_OK_IMPL(NAME, EXPR, EXPR_STR)                      \
  do {                                                                          \
    const int NAME = (EXPR);                                                    \
    if (NAME) {                                                                 \
      throw nanoarrow::Exception(                                               \
          std::string(EXPR_STR) + std::string(" failed with errno ") +          \
          std::to_string(NAME) + std::string("\n * ") + std::string(__FILE__) + \
          std::string(":") + std::to_string(__LINE__) + std::string("\n"));     \
    }                                                                           \
  } while (0)
#else
#define _NANOARROW_THROW_NOT_OK_IMPL(NAME, EXPR, EXPR_STR)            \
  do {                                                                \
    const int NAME = (EXPR);                                          \
    if (NAME) {                                                       \
      throw nanoarrow::Exception(std::string(EXPR_STR) +              \
                                 std::string(" failed with errno ") + \
                                 std::to_string(NAME));               \
    }                                                                 \
  } while (0)
#endif

#define NANOARROW_THROW_NOT_OK(EXPR)                                                   \
  _NANOARROW_THROW_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, \
                               #EXPR)

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/operators.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_OPERATORS_HPP_INCLUDED
#define NANOARROW_HPP_OPERATORS_HPP_INCLUDED

#include <stddef.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace literals {

/// \defgroup nanoarrow_hpp-string_view_helpers ArrowStringView helpers
///
/// Factories and equality comparison for ArrowStringView.
///
/// @{

/// \brief User literal operator allowing ArrowStringView construction like "str"_asv
#if !defined(__clang__) && (defined(__GNUC__) && __GNUC__ < 6)
inline ArrowStringView operator"" _asv(const char* data, size_t size_bytes) {
  return {data, static_cast<int64_t>(size_bytes)};
}
#else
inline ArrowStringView operator""_asv(const char* data, size_t size_bytes) {
  return {data, static_cast<int64_t>(size_bytes)};
}
#endif
// N.B. older GCC requires the space above, newer Clang forbids the space

// @}

}  // namespace literals

NANOARROW_CXX_NAMESPACE_END

/// \brief Equality comparison operator between ArrowStringView
/// \ingroup nanoarrow_hpp-string_view_helpers
inline bool operator==(ArrowStringView l, ArrowStringView r) {
  if (l.size_bytes != r.size_bytes) return false;
  return memcmp(l.data, r.data, l.size_bytes) == 0;
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/unique.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_UNIQUE_HPP_INCLUDED
#define NANOARROW_HPP_UNIQUE_HPP_INCLUDED

#include <string.h>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {

/// \defgroup nanoarrow_hpp-unique_base Base classes for Unique wrappers
///
/// @{

template <typename T>
static inline void init_pointer(T* data);

template <typename T>
static inline void move_pointer(T* src, T* dst);

template <typename T>
static inline void release_pointer(T* data);

template <>
inline void init_pointer(struct ArrowSchema* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowSchema* src, struct ArrowSchema* dst) {
  ArrowSchemaMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowSchema* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowArray* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowArray* src, struct ArrowArray* dst) {
  ArrowArrayMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowArray* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowArrayStream* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowArrayStream* src, struct ArrowArrayStream* dst) {
  ArrowArrayStreamMove(src, dst);
}

template <>
inline void release_pointer(ArrowArrayStream* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowBuffer* data) {
  ArrowBufferInit(data);
}

template <>
inline void move_pointer(struct ArrowBuffer* src, struct ArrowBuffer* dst) {
  ArrowBufferMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowBuffer* data) {
  ArrowBufferReset(data);
}

template <>
inline void init_pointer(struct ArrowBitmap* data) {
  ArrowBitmapInit(data);
}

template <>
inline void move_pointer(struct ArrowBitmap* src, struct ArrowBitmap* dst) {
  ArrowBitmapMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowBitmap* data) {
  ArrowBitmapReset(data);
}

template <>
inline void init_pointer(struct ArrowArrayView* data) {
  ArrowArrayViewInitFromType(data, NANOARROW_TYPE_UNINITIALIZED);
}

template <>
inline void move_pointer(struct ArrowArrayView* src, struct ArrowArrayView* dst) {
  ArrowArrayViewMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowArrayView* data) {
  ArrowArrayViewReset(data);
}

/// \brief A unique_ptr-like base class for stack-allocatable objects
/// \tparam T The object type
template <typename T>
class Unique {
 public:
  /// \brief Construct an invalid instance of T holding no resources
  Unique() {
    memset(&data_, 0, sizeof(data_));
    init_pointer(&data_);
  }

  /// \brief Move and take ownership of data
  Unique(T* data) {
    memset(&data_, 0, sizeof(data_));
    move_pointer(data, &data_);
  }

  /// \brief Move and take ownership of data wrapped by rhs
  Unique(Unique&& rhs) : Unique(rhs.get()) {}
  Unique& operator=(Unique&& rhs) {
    reset(rhs.get());
    return *this;
  }

  // These objects are not copyable
  Unique(const Unique& rhs) = delete;

  /// \brief Get a pointer to the data owned by this object
  T* get() noexcept { return &data_; }
  const T* get() const noexcept { return &data_; }

  /// \brief Use the pointer operator to access fields of this object
  T* operator->() noexcept { return &data_; }
  const T* operator->() const noexcept { return &data_; }

  /// \brief Call data's release callback if valid
  void reset() { release_pointer(&data_); }

  /// \brief Call data's release callback if valid and move ownership of the data
  /// pointed to by data
  void reset(T* data) {
    reset();
    move_pointer(data, &data_);
  }

  /// \brief Move ownership of this object to the data pointed to by out
  void move(T* out) { move_pointer(&data_, out); }

  ~Unique() { reset(); }

 protected:
  T data_;
};

/// @}

}  // namespace internal

/// \defgroup nanoarrow_hpp-unique Unique object wrappers
///
/// The Arrow C Data interface, the Arrow C Stream interface, and the
/// nanoarrow C library use stack-allocatable objects, some of which
/// require initialization or cleanup.
///
/// @{

/// \brief Class wrapping a unique struct ArrowSchema
using UniqueSchema = internal::Unique<struct ArrowSchema>;

/// \brief Class wrapping a unique struct ArrowArray
using UniqueArray = internal::Unique<struct ArrowArray>;

/// \brief Class wrapping a unique struct ArrowArrayStream
using UniqueArrayStream = internal::Unique<struct ArrowArrayStream>;

/// \brief Class wrapping a unique struct ArrowBuffer
using UniqueBuffer = internal::Unique<struct ArrowBuffer>;

/// \brief Class wrapping a unique struct ArrowBitmap
using UniqueBitmap = internal::Unique<struct ArrowBitmap>;

/// \brief Class wrapping a unique struct ArrowArrayView
using UniqueArrayView = internal::Unique<struct ArrowArrayView>;

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/view.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_VIEW_HPP_INCLUDED
#define NANOARROW_HPP_VIEW_HPP_INCLUDED

#include <stdint.h>
#include <type_traits>

#include "nanoarrow/hpp/unique.hpp"
#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {
struct Nothing {};

template <typename T>
class Maybe {
 public:
  Maybe() : is_something_(false) {}
  Maybe(Nothing) : Maybe() {}

  Maybe(T something)  // NOLINT(google-explicit-constructor)
      : is_something_(true), something_(something) {}

  explicit constexpr operator bool() const { return is_something_; }

  const T& operator*() const { return something_; }

  friend inline bool operator==(Maybe l, Maybe r) {
    if (l.is_something_) {
      return r.is_something_ && l.something_ == r.something_;
    } else if (r.is_something_) {
      return l.is_something_ && l.something_ == r.something_;
    } else {
      return l.is_something_ == r.is_something_;
    }
  }
  friend inline bool operator!=(Maybe l, Maybe r) { return !(l == r); }

  T value_or(T val) const { return is_something_ ? something_ : val; }

 private:
  // When support for gcc 4.8 is dropped, we should also assert
  // is_trivially_copyable<T>::value
  static_assert(std::is_trivially_destructible<T>::value, "");

  bool is_something_{};
  T something_{};
};

template <typename Get>
struct RandomAccessRange {
  Get get;
  int64_t offset;
  int64_t size;

  using value_type = decltype(std::declval<Get>()(0));

  struct const_iterator {
    int64_t i;
    const RandomAccessRange* range;
    bool operator==(const_iterator other) const { return i == other.i; }
    bool operator!=(const_iterator other) const { return i != other.i; }
    const_iterator& operator++() { return ++i, *this; }
    value_type operator*() const { return range->get(i); }
  };

  const_iterator begin() const { return {offset, this}; }
  const_iterator end() const { return {offset + size, this}; }
};

template <typename Next>
struct InputRange {
  Next next;
  using ValueOrFalsy = decltype(std::declval<Next>()());

  static_assert(std::is_constructible<bool, ValueOrFalsy>::value, "");
  static_assert(std::is_default_constructible<ValueOrFalsy>::value, "");
  using value_type = decltype(*std::declval<ValueOrFalsy>());

  struct iterator {
    InputRange* range;
    ValueOrFalsy stashed;

    bool operator==(iterator other) const {
      return static_cast<bool>(stashed) == static_cast<bool>(other.stashed);
    }
    bool operator!=(iterator other) const { return !(*this == other); }

    iterator& operator++() {
      stashed = range->next();
      return *this;
    }
    value_type operator*() const { return *stashed; }
  };

  iterator begin() { return {this, next()}; }
  iterator end() { return {this, ValueOrFalsy()}; }
};
}  // namespace internal

/// \defgroup nanoarrow_hpp-range_for Range-for helpers
///
/// The Arrow C Data interface and the Arrow C Stream interface represent
/// data which can be iterated through using C++'s range-for statement.
///
/// @{

/// \brief An object convertible to any empty optional
constexpr internal::Nothing NA{};

/// \brief A range-for compatible wrapper for ArrowArray of fixed size type
///
/// Provides a sequence of optional<T> copied from each non-null
/// slot of the wrapped array (null slots result in empty optionals).
template <typename T>
class ViewArrayAs {
 private:
  struct Get {
    const uint8_t* validity;
    const void* values;

    internal::Maybe<T> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        if (std::is_same<T, bool>::value) {
          return ArrowBitGet(static_cast<const uint8_t*>(values), i);
        } else {
          return static_cast<const T*>(values)[i];
        }
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAs(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.data,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAs(const ArrowArray* array)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                array->buffers[1],
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArray of binary or utf8
///
/// Provides a sequence of optional<ArrowStringView> referencing each non-null
/// slot of the wrapped array (null slots result in empty optionals). Large
/// binary and utf8 arrays can be wrapped by specifying 64 instead of 32 for
/// the template argument.
template <int OffsetSize>
class ViewArrayAsBytes {
 private:
  static_assert(OffsetSize == 32 || OffsetSize == 64, "");
  using OffsetType = typename std::conditional<OffsetSize == 32, int32_t, int64_t>::type;

  struct Get {
    const uint8_t* validity;
    const void* offsets;
    const char* data;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      auto* offsets = static_cast<const OffsetType*>(this->offsets);
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        return ArrowStringView{data + offsets[i], offsets[i + 1] - offsets[i]};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAsBytes(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.data,
                array_view->buffer_views[2].data.as_char,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAsBytes(const ArrowArray* array)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                array->buffers[1],
                static_cast<const char*>(array->buffers[2]),
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

class ViewBinaryViewArrayAsBytes {
 private:
  struct Get {
    const uint8_t* validity;
    const union ArrowBinaryView* inline_data;
    const void** variadic_buffers;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        const union ArrowBinaryView* bv = &inline_data[i];
        if (bv->inlined.size <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
          return ArrowStringView{reinterpret_cast<const char*>(bv->inlined.data),
                                 bv->inlined.size};
        }

        return ArrowStringView{
            reinterpret_cast<const char*>(variadic_buffers[bv->ref.buffer_index]) +
                bv->ref.offset,
            bv->ref.size};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewBinaryViewArrayAsBytes(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.as_binary_view,
                array_view->variadic_buffers,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewBinaryViewArrayAsBytes(const ArrowArray* array)
      : range_{
            Get{static_cast<const uint8_t*>(array->buffers[0]),
                static_cast<const union ArrowBinaryView*>(array->buffers[1]),
                array->buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS},
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArray of fixed size binary
///
/// Provides a sequence of optional<ArrowStringView> referencing each non-null
/// slot of the wrapped array (null slots result in empty optionals).
class ViewArrayAsFixedSizeBytes {
 private:
  struct Get {
    const uint8_t* validity;
    const char* data;
    int fixed_size;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        return ArrowStringView{data + i * fixed_size, fixed_size};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAsFixedSizeBytes(const ArrowArrayView* array_view, int fixed_size)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.as_char,
                fixed_size,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAsFixedSizeBytes(const ArrowArray* array, int fixed_size)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                static_cast<const char*>(array->buffers[1]),
                fixed_size,
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArrayStream
///
/// Provides a sequence of ArrowArray& referencing the most recent array drawn
/// from the wrapped stream. (Each array may be moved from if necessary.)
/// When streams terminate due to an error, the error code and message are
/// available for inspection through the code() and error() member functions
/// respectively. Failure to inspect the error code will result in
/// an assertion failure. The number of arrays drawn from the stream is also
/// available through the count() member function.
class ViewArrayStream {
 public:
  ViewArrayStream(ArrowArrayStream* stream, ArrowErrorCode* code, ArrowError* error)
      : code_{code}, error_{error} {
    // Using a slightly more verbose constructor to silence a warning that occurs
    // on some versions of MSVC.
    range_.next.self = this;
    range_.next.stream = stream;
  }

  ViewArrayStream(ArrowArrayStream* stream, ArrowError* error)
      : ViewArrayStream{stream, &internal_code_, error} {}

  ViewArrayStream(ArrowArrayStream* stream)
      : ViewArrayStream{stream, &internal_code_, &internal_error_} {}

  // disable copy/move of this view, since its error references may point into itself
  ViewArrayStream(ViewArrayStream&&) = delete;
  ViewArrayStream& operator=(ViewArrayStream&&) = delete;
  ViewArrayStream(const ViewArrayStream&) = delete;
  ViewArrayStream& operator=(const ViewArrayStream&) = delete;

  // ensure the error code of this stream was accessed at least once
  ~ViewArrayStream() { NANOARROW_DCHECK(code_was_accessed_); }

 private:
  struct Next {
    ViewArrayStream* self;
    ArrowArrayStream* stream;
    UniqueArray array;

    ArrowArray* operator()() {
      array.reset();
      *self->code_ = ArrowArrayStreamGetNext(stream, array.get(), self->error_);

      if (array->release != nullptr) {
        NANOARROW_DCHECK(*self->code_ == NANOARROW_OK);
        ++self->count_;
        return array.get();
      }

      return nullptr;
    }
  };

  internal::InputRange<Next> range_;
  ArrowErrorCode* code_;
  ArrowError* error_;
  ArrowError internal_error_ = {};
  ArrowErrorCode internal_code_;
  bool code_was_accessed_ = false;
  int count_ = 0;

 public:
  using value_type = typename internal::InputRange<Next>::value_type;
  using iterator = typename internal::InputRange<Next>::iterator;
  iterator begin() { return range_.begin(); }
  iterator end() { return range_.end(); }

  /// The error code which caused this stream to terminate, if any.
  ArrowErrorCode code() {
    code_was_accessed_ = true;
    return *code_;
  }
  /// The error message which caused this stream to terminate, if any.
  ArrowError* error() { return error_; }

  /// The number of arrays streamed so far.
  int count() const { return count_; }
};

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <cstdint>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>

#include <nanoarrow/nanoarrow_testing.hpp>
#include "c_data_integration.h"

static int64_t kBytesAllocated = 0;

static uint8_t* IntegrationTestReallocate(ArrowBufferAllocator* allocator, uint8_t* ptr,
                                          int64_t old_size, int64_t new_size) {
  NANOARROW_UNUSED(allocator);
  ArrowBufferAllocator default_allocator = ArrowBufferAllocatorDefault();
  kBytesAllocated -= old_size;
  uint8_t* out =
      default_allocator.reallocate(&default_allocator, ptr, old_size, new_size);
  if (out != nullptr) {
    kBytesAllocated += new_size;
  }

  return out;
}

static void IntegrationTestFree(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                                int64_t size) {
  NANOARROW_UNUSED(allocator);
  ArrowBufferAllocator default_allocator = ArrowBufferAllocatorDefault();
  kBytesAllocated -= size;
  default_allocator.free(&default_allocator, ptr, size);
}

static ArrowBufferAllocator IntegrationTestAllocator() {
  ArrowBufferAllocator allocator;
  allocator.reallocate = &IntegrationTestReallocate;
  allocator.free = &IntegrationTestFree;
  allocator.private_data = nullptr;
  return allocator;
}

static void SetComparisonOptions(nanoarrow::testing::TestingJSONComparison* comparison) {
  comparison->set_compare_batch_flags(false);
  comparison->set_compare_float_precision(3);
  comparison->set_compare_metadata_order(false);
}

static ArrowErrorCode ReadFileString(std::ostream& out, const std::string& file_path) {
  std::ifstream infile(file_path, std::ios::in | std::ios::binary);
  char buf[8096];
  do {
    infile.read(buf, sizeof(buf));
    out << std::string(buf, infile.gcount());
  } while (infile.gcount() > 0);

  infile.close();
  return NANOARROW_OK;
}

static ArrowErrorCode ArrayStreamFromJsonFilePath(const std::string& json_path,
                                                  ArrowArrayStream* out, int num_batch,
                                                  ArrowError* error) {
  std::stringstream ss;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ReadFileString(ss, json_path), error);

  nanoarrow::testing::TestingJSONReader reader(IntegrationTestAllocator());
  NANOARROW_RETURN_NOT_OK(reader.ReadDataFile(ss.str(), out, num_batch, error));
  return NANOARROW_OK;
}

struct MaterializedArrayStream {
  nanoarrow::UniqueSchema schema;
  std::vector<nanoarrow::UniqueArray> arrays;
};

static ArrowErrorCode MaterializeJsonFilePath(const std::string& json_path,
                                              MaterializedArrayStream* out, int num_batch,
                                              ArrowError* error) {
  nanoarrow::UniqueArrayStream stream;
  NANOARROW_RETURN_NOT_OK(
      ArrayStreamFromJsonFilePath(json_path, stream.get(), num_batch, error));

  int result = stream->get_schema(stream.get(), out->schema.get());
  if (result != NANOARROW_OK) {
    const char* err = stream->get_last_error(stream.get());
    if (err != nullptr) {
      ArrowErrorSet(error, "%s", err);
    }
  }

  nanoarrow::UniqueArray tmp;
  do {
    tmp.reset();
    int result = stream->get_next(stream.get(), tmp.get());
    if (result != NANOARROW_OK) {
      const char* err = stream->get_last_error(stream.get());
      if (err != nullptr) {
        ArrowErrorSet(error, "%s", err);
      }

      return result;
    }

    if (tmp->release == nullptr) {
      break;
    }

    out->arrays.emplace_back(tmp.get());
  } while (true);

  return NANOARROW_OK;
}

static ArrowErrorCode ExportSchemaFromJson(const char* json_path, ArrowSchema* out,
                                           ArrowError* error) {
  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(
      json_path, &data, nanoarrow::testing::TestingJSONReader::kNumBatchOnlySchema,
      error));
  ArrowSchemaMove(data.schema.get(), out);
  return NANOARROW_OK;
}

static ArrowErrorCode ImportSchemaAndCompareToJson(const char* json_path,
                                                   ArrowSchema* schema,
                                                   ArrowError* error) {
  nanoarrow::UniqueSchema actual(schema);

  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(
      json_path, &data, nanoarrow::testing::TestingJSONReader::kNumBatchOnlySchema,
      error));

  nanoarrow::testing::TestingJSONComparison comparison;
  SetComparisonOptions(&comparison);

  NANOARROW_RETURN_NOT_OK(
      comparison.CompareSchema(actual.get(), data.schema.get(), error));
  if (comparison.num_differences() > 0) {
    std::stringstream ss;
    comparison.WriteDifferences(ss);
    ArrowErrorSet(error, "Found %d differences:\n%s",
                  static_cast<int>(comparison.num_differences()), ss.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ExportBatchFromJson(const char* json_path, int num_batch,
                                          ArrowArray* out, ArrowError* error) {
  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(json_path, &data, num_batch, error));

  ArrowArrayMove(data.arrays[0].get(), out);
  return NANOARROW_OK;
}

static ArrowErrorCode ImportBatchAndCompareToJson(const char* json_path, int num_batch,
                                                  ArrowArray* batch, ArrowError* error) {
  nanoarrow::UniqueArray actual(batch);

  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(json_path, &data, num_batch, error));

  nanoarrow::testing::TestingJSONComparison comparison;
  SetComparisonOptions(&comparison);

  NANOARROW_RETURN_NOT_OK(comparison.SetSchema(data.schema.get(), error));
  NANOARROW_RETURN_NOT_OK(
      comparison.CompareBatch(actual.get(), data.arrays[0].get(), error));
  if (comparison.num_differences() > 0) {
    std::stringstream ss;
    comparison.WriteDifferences(ss);
    ArrowErrorSet(error, "Found %d differences:\n%s",
                  static_cast<int>(comparison.num_differences()), ss.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowError global_error;

static const char* ConvertError(ArrowErrorCode errno_code) {
  if (errno_code == NANOARROW_OK) {
    return nullptr;
  } else {
    return global_error.message;
  }
}

NANOARROW_DLL int64_t nanoarrow_BytesAllocated() { return kBytesAllocated; }

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportSchemaFromJson(
    const char* json_path, ArrowSchema* out) {
  ArrowErrorInit(&global_error);
  return ConvertError(ExportSchemaFromJson(json_path, out, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportSchemaAndCompareToJson(
    const char* json_path, ArrowSchema* schema) {
  ArrowErrorInit(&global_error);
  return ConvertError(ImportSchemaAndCompareToJson(json_path, schema, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportBatchFromJson(
    const char* json_path, int num_batch, ArrowArray* out) {
  ArrowErrorInit(&global_error);
  return ConvertError(ExportBatchFromJson(json_path, num_batch, out, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportBatchAndCompareToJson(
    const char* json_path, int num_batch, ArrowArray* batch) {
  ArrowErrorInit(&global_error);
  return ConvertError(
      ImportBatchAndCompareToJson(json_path, num_batch, batch, &global_error));
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_INTEGRATION_C_DATA_INTEGRATION_H_INCLUDED
#define NANOARROW_INTEGRATION_C_DATA_INTEGRATION_H_INCLUDED

#include <stdint.h>

#if (defined _WIN32 || defined __CYGWIN__) && defined(NANOARROW_BUILD_DLL)
#if defined(NANOARROW_EXPORT_DLL)
#define NANOARROW_DLL __declspec(dllexport)
#else
#define NANOARROW_DLL __declspec(dllimport)
#endif  // defined(NANOARROW_EXPORT_DLL)
#elif !defined(NANOARROW_DLL)
#if __GNUC__ >= 4
#define NANOARROW_DLL __attribute__((visibility("default")))
#else
#define NANOARROW_DLL
#endif  // __GNUC__ >= 4
#endif

#ifdef __cplusplus
extern "C" {
#endif

// Extra guard for versions of Arrow without the canonical guard
#ifndef ARROW_FLAG_DICTIONARY_ORDERED

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE
#endif  // ARROW_FLAG_DICTIONARY_ORDERED

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportSchemaFromJson(
    const char* json_path, struct ArrowSchema* out);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportSchemaAndCompareToJson(
    const char* json_path, struct ArrowSchema* schema);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportBatchFromJson(
    const char* json_path, int num_batch, struct ArrowArray* out);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportBatchAndCompareToJson(
    const char* json_path, int num_batch, struct ArrowArray* batch);

NANOARROW_DLL int64_t nanoarrow_BytesAllocated(void);

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/integration/ipc_integration.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <cstdlib>
#include <sstream>

#include <nanoarrow/nanoarrow_ipc.hpp>
#include <nanoarrow/nanoarrow_testing.hpp>

#define NANOARROW_IPC_FILE_PADDED_MAGIC "ARROW1\0"

std::string GetEnv(char const* name) {
  char const* val = std::getenv(name);
  return val ? val : "";
}

constexpr auto kUsage = R"(USAGE:
  # assert that f.arrow reads identical to f.json
  env COMMAND=VALIDATE    \
      ARROW_PATH=f.arrow  \
      JSON_PATH=f.json    \
      nanoarrow_ipc_integration

  # produce f.arrow from f.json
  env COMMAND=JSON_TO_ARROW  \
      ARROW_PATH=f.arrow     \
      JSON_PATH=f.json       \
      nanoarrow_ipc_integration

  # copy f.stream into f.arrow
  env COMMAND=STREAM_TO_FILE  \
      ARROW_PATH=f.arrow      \
      nanoarrow_ipc_integration < f.stream

  # copy f.arrow into f.stream
  env COMMAND=FILE_TO_STREAM  \
      ARROW_PATH=f.arrow      \
      nanoarrow_ipc_integration > f.stream

  # run all internal test cases
  nanoarrow_ipc_integration
)";

ArrowErrorCode Validate(struct ArrowError*);
ArrowErrorCode JsonToArrow(struct ArrowError*);
ArrowErrorCode StreamToFile(struct ArrowError*);
ArrowErrorCode FileToStream(struct ArrowError*);

int main(int argc, char** argv) try {
  std::string command = GetEnv("COMMAND");

  ArrowErrorCode error_code;
  struct ArrowError error;

  if (command == "VALIDATE") {
    std::cout << "Validating that " << GetEnv("ARROW_PATH") << " reads identical to "
              << GetEnv("JSON_PATH") << std::endl;

    error_code = Validate(&error);
  } else if (command == "JSON_TO_ARROW") {
    std::cout << "Producing " << GetEnv("ARROW_PATH") << " from " << GetEnv("JSON_PATH")
              << std::endl;

    error_code = JsonToArrow(&error);
  } else if (command == "STREAM_TO_FILE") {
    error_code = StreamToFile(&error);
  } else if (command == "FILE_TO_STREAM") {
    error_code = FileToStream(&error);
  } else {
    std::cerr << kUsage;
    return 1;
  }

  if (error_code != NANOARROW_OK) {
    std::cerr << "Command " << command << " failed (" << error_code << "="
              << strerror(error_code) << "): " << error.message << std::endl;
  }
  return error_code;
} catch (std::exception const& e) {
  std::cerr << "Uncaught exception: " << e.what() << std::endl;
  return 1;
}

struct File {
  File(FILE* file) : file_{file} {}
  File() = default;

  ~File() {
    if (file_ != nullptr) {
      fclose(file_);
    }
  }

  ArrowErrorCode open(std::string path, std::string mode, struct ArrowError* error) {
    file_ = fopen(path.c_str(), mode.c_str());
    if (file_ != nullptr) {
      return NANOARROW_OK;
    }
    ArrowErrorSet(error, "Opening file '%s' failed with errno=%d", path.c_str(), errno);
    return EINVAL;
  }

  std::string read() const {
    fseek(file_, 0, SEEK_END);
    std::string contents(ftell(file_), '\0');
    rewind(file_);

    size_t bytes_read = 0;
    while (bytes_read < contents.size()) {
      bytes_read += fread(&contents[bytes_read], 1, contents.size() - bytes_read, file_);
    }
    return contents;
  }

  operator FILE*() const { return file_; }

  FILE* file_ = nullptr;
};

struct MaterializedArrayStream {
  nanoarrow::UniqueSchema schema;
  std::vector<nanoarrow::UniqueArray> batches;

  ArrowErrorCode From(struct ArrowArrayStream* stream, struct ArrowError* error) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(stream, schema.get(), error));

    while (true) {
      nanoarrow::UniqueArray batch;
      NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(stream, batch.get(), error));
      if (batch->release == nullptr) {
        break;
      }
      batches.push_back(std::move(batch));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode FromJsonFile(std::string const& path, struct ArrowError* error) {
    File json_file;
    NANOARROW_RETURN_NOT_OK(json_file.open(path, "r", error));
    auto json = json_file.read();

    nanoarrow::testing::TestingJSONReader reader;
    nanoarrow::UniqueArrayStream array_stream;
    NANOARROW_RETURN_NOT_OK(
        reader.ReadDataFile(json, array_stream.get(), reader.kNumBatchReadAll, error));
    return From(array_stream.get(), error);
  }

  ArrowErrorCode FromIpcFile(std::string const& path, struct ArrowError* error) {
    // FIXME this API needs to be public; it's a bit smelly to pretend that we support
    // reading files when this bespoke program is the only one which can do it
    //
    // For now: just check the first 8 bytes of the file and read a stream (ignoring the
    // Footer).
    File ipc_file;
    NANOARROW_RETURN_NOT_OK(ipc_file.open(path, "rb", error));
    auto bytes = ipc_file.read();

    auto min_size = sizeof(NANOARROW_IPC_FILE_PADDED_MAGIC) + sizeof(int32_t) +
                    strlen(NANOARROW_IPC_FILE_PADDED_MAGIC);
    if (bytes.size() < min_size) {
      ArrowErrorSet(error, "Expected file of more than %lu bytes, got %ld", min_size,
                    bytes.size());
      return EINVAL;
    }

    if (memcmp(bytes.data(), NANOARROW_IPC_FILE_PADDED_MAGIC,
               sizeof(NANOARROW_IPC_FILE_PADDED_MAGIC)) != 0) {
      ArrowErrorSet(error, "File did not begin with 'ARROW1\\0\\0'");
      return EINVAL;
    }

    nanoarrow::ipc::UniqueDecoder decoder;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowIpcDecoderInit(decoder.get()), error);
    NANOARROW_RETURN_NOT_OK(ArrowIpcDecoderVerifyFooter(
        decoder.get(), {{bytes.data()}, static_cast<int64_t>(bytes.size())}, error));
    NANOARROW_RETURN_NOT_OK(ArrowIpcDecoderDecodeFooter(
        decoder.get(), {{bytes.data()}, static_cast<int64_t>(bytes.size())}, error));

    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaDeepCopy(&decoder->footer->schema, schema.get()), error);
    NANOARROW_RETURN_NOT_OK(
        ArrowIpcDecoderSetSchema(decoder.get(), &decoder->footer->schema, error));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowIpcDecoderSetEndianness(decoder.get(), decoder->endianness), error);

    nanoarrow::UniqueBuffer record_batch_blocks;
    ArrowBufferMove(&decoder->footer->record_batch_blocks, record_batch_blocks.get());

    for (int i = 0;
         i < record_batch_blocks->size_bytes / sizeof(struct ArrowIpcFileBlock); i++) {
      const auto& block =
          reinterpret_cast<struct ArrowIpcFileBlock*>(record_batch_blocks->data)[i];
      struct ArrowBufferView metadata_view = {
          {bytes.data() + block.offset},
          block.metadata_length,
      };
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcDecoderDecodeHeader(decoder.get(), metadata_view, error));

      struct ArrowBufferView body_view = {
          {metadata_view.data.as_uint8 + metadata_view.size_bytes},
          block.body_length,
      };
      nanoarrow::UniqueArray batch;
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcDecoderDecodeArray(decoder.get(), body_view, -1, batch.get(),
                                     NANOARROW_VALIDATION_LEVEL_FULL, error));
      batches.push_back(std::move(batch));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode Write(struct ArrowIpcOutputStream* output_stream, bool write_file,
                       struct ArrowError* error) {
    nanoarrow::ipc::UniqueWriter writer;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowIpcWriterInit(writer.get(), output_stream),
                                       error);

    if (write_file) {
      NANOARROW_RETURN_NOT_OK(ArrowIpcWriterStartFile(writer.get(), error));
    }

    NANOARROW_RETURN_NOT_OK(ArrowIpcWriterWriteSchema(writer.get(), schema.get(), error));

    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), error));

    for (const auto& batch : batches) {
      NANOARROW_RETURN_NOT_OK(
          ArrowArrayViewSetArray(array_view.get(), batch.get(), error));
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcWriterWriteArrayView(writer.get(), array_view.get(), error));
    }

    NANOARROW_RETURN_NOT_OK(ArrowIpcWriterWriteArrayView(writer.get(), nullptr, error));

    if (write_file) {
      NANOARROW_RETURN_NOT_OK(ArrowIpcWriterFinalizeFile(writer.get(), error));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode WriteIpcFile(std::string const& path, struct ArrowError* error) {
    // FIXME this API needs to be public; it's a bit smelly to pretend that we support
    // writing files when this bespoke program is the only one which can do it
    //
    // For now: just write the leading magic, the stream + EOS, and a manual Footer.
    File ipc_file;
    NANOARROW_RETURN_NOT_OK(ipc_file.open(path, "wb", error));

    nanoarrow::ipc::UniqueOutputStream output_stream;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowIpcOutputStreamInitFile(output_stream.get(), ipc_file,
                                     /*close_on_release=*/false),
        error);

    return Write(output_stream.get(), /*write_file=*/true, error);
  }
};

ArrowErrorCode Validate(struct ArrowError* error) {
  auto json_path = GetEnv("JSON_PATH");
  MaterializedArrayStream json_table;
  NANOARROW_RETURN_NOT_OK(json_table.FromJsonFile(json_path, error));

  auto arrow_path = GetEnv("ARROW_PATH");
  MaterializedArrayStream arrow_table;
  NANOARROW_RETURN_NOT_OK(arrow_table.FromIpcFile(arrow_path, error));

  nanoarrow::testing::TestingJSONComparison comparison;
  comparison.set_compare_metadata_order(false);
  NANOARROW_RETURN_NOT_OK(
      comparison.CompareSchema(arrow_table.schema.get(), json_table.schema.get(), error));
  if (comparison.num_differences() != 0) {
    std::stringstream differences;
    comparison.WriteDifferences(differences);
    ArrowErrorSet(error, "Found %d differences between schemas:\n%s\n",
                  (int)comparison.num_differences(), differences.str().c_str());
    return EINVAL;
  }

  if (arrow_table.batches.size() != json_table.batches.size()) {
    ArrowErrorSet(error, "%s had %d batches but\n%s had %d batches\n",  //
                  json_path.c_str(), (int)json_table.batches.size(),    //
                  arrow_path.c_str(), (int)arrow_table.batches.size());
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(comparison.SetSchema(arrow_table.schema.get(), error));
  for (size_t i = 0; i < arrow_table.batches.size(); i++) {
    const auto& json_batch = json_table.batches[i];
    const auto& arrow_batch = arrow_table.batches[i];
    NANOARROW_RETURN_NOT_OK(comparison.CompareBatch(arrow_batch.get(), json_batch.get(),
                                                    error, "Batch " + std::to_string(i)));
  }
  if (comparison.num_differences() != 0) {
    std::stringstream differences;
    comparison.WriteDifferences(differences);
    ArrowErrorSet(error, "Found %d differences between batches:\n%s\n",
                  (int)comparison.num_differences(), differences.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode JsonToArrow(struct ArrowError* error) {
  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.FromJsonFile(GetEnv("JSON_PATH"), error));
  return table.WriteIpcFile(GetEnv("ARROW_PATH"), error);
}

ArrowErrorCode StreamToFile(struct ArrowError* error) {
  // wrap stdin into ArrowIpcInputStream
  nanoarrow::ipc::UniqueInputStream input_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcInputStreamInitFile(input_stream.get(), stdin, /*close_on_release=*/true),
      error);

  nanoarrow::UniqueArrayStream array_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcArrayStreamReaderInit(array_stream.get(), input_stream.get(),
                                    /*options=*/nullptr),
      error);

  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.From(array_stream.get(), error));
  return table.WriteIpcFile(GetEnv("ARROW_PATH"), error);
}

ArrowErrorCode FileToStream(struct ArrowError* error) {
  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.FromIpcFile(GetEnv("ARROW_PATH"), error));

  // wrap stdout into ArrowIpcOutputStream
  nanoarrow::ipc::UniqueOutputStream output_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcOutputStreamInitFile(output_stream.get(), stdout,
                                   /*close_on_release=*/true),
      error);

  return table.Write(output_stream.get(), /*write_file=*/false, error);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/meson.build <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.

conf_data = configuration_data()

ns = get_option('namespace')
conf_data.set('NANOARROW_NAMESPACE_DEFINE', '#define NANOARROW_NAMESPACE ' + ns)

version = meson.project_version()
# Remove any pre-release / build identifiers
version_no_pre_release = version.split('-')[0]
version_no_build = version_no_pre_release.split('+')[0]
components = version_no_build.split('.')
assert(
    components.length() >= 3,
    'The version does not contain major, minor and patch',
)
ver_major = components[0]
ver_minor = components[1]
ver_patch = components[2]
conf_data.set('NANOARROW_VERSION', version)
conf_data.set('NANOARROW_VERSION_MAJOR', ver_major)
conf_data.set('NANOARROW_VERSION_MINOR', ver_minor)
conf_data.set('NANOARROW_VERSION_PATCH', ver_patch)

configure_file(
    input: 'nanoarrow_config.h.in',
    output: 'nanoarrow_config.h',
    configuration: conf_data,
    install: true,
    install_dir: get_option('includedir') / 'nanoarrow',
)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_H_INCLUDED
#define NANOARROW_H_INCLUDED

#include <stddef.h>
#include <stdint.h>
#include <stdlib.h>

#include "nanoarrow/common/inline_types.h"

// If using CMake, optionally pass -DNANOARROW_NAMESPACE=MyNamespace which will set this
// define in nanoarrow_config.h. If not, you can optionally #define NANOARROW_NAMESPACE
// MyNamespace here.

// This section remaps the non-prefixed symbols to the prefixed symbols so that
// code written against this build can be used independent of the value of
// NANOARROW_NAMESPACE.
#ifdef NANOARROW_NAMESPACE
#define NANOARROW_CAT(A, B) A##B
#define NANOARROW_SYMBOL(A, B) NANOARROW_CAT(A, B)

#define ArrowNanoarrowVersion NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowNanoarrowVersion)
#define ArrowNanoarrowVersionInt \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowNanoarrowVersionInt)
#define ArrowMalloc NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMalloc)
#define ArrowRealloc NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowRealloc)
#define ArrowFree NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowFree)
#define ArrowBufferAllocatorDefault \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBufferAllocatorDefault)
#define ArrowBufferDeallocator \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBufferDeallocator)
#define ArrowErrorSet NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowErrorSet)
#define ArrowLayoutInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowLayoutInit)
#define ArrowDecimalSetDigits NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalSetDigits)
#define ArrowDecimalAppendDigitsToBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalAppendDigitsToBuffer)
#define ArrowDecimalAppendStringToBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalAppendStringToBuffer)
#define ArrowSchemaInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaInit)
#define ArrowSchemaInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaInitFromType)
#define ArrowSchemaSetType NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetType)
#define ArrowSchemaSetTypeStruct \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeStruct)
#define ArrowSchemaSetTypeFixedSize \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeFixedSize)
#define ArrowSchemaSetTypeDecimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeDecimal)
#define ArrowSchemaSetTypeRunEndEncoded \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeRunEndEncoded)
#define ArrowSchemaSetTypeDateTime \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeDateTime)
#define ArrowSchemaSetTypeUnion \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeUnion)
#define ArrowSchemaDeepCopy NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaDeepCopy)
#define ArrowSchemaSetFormat NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetFormat)
#define ArrowSchemaSetName NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetName)
#define ArrowSchemaSetMetadata \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetMetadata)
#define ArrowSchemaAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaAllocateChildren)
#define ArrowSchemaAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaAllocateDictionary)
#define ArrowMetadataReaderInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataReaderInit)
#define ArrowMetadataReaderRead \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataReaderRead)
#define ArrowMetadataSizeOf NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataSizeOf)
#define ArrowMetadataHasKey NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataHasKey)
#define ArrowMetadataGetValue NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataGetValue)
#define ArrowMetadataBuilderInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderInit)
#define ArrowMetadataBuilderAppend \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderAppend)
#define ArrowMetadataBuilderSet \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderSet)
#define ArrowMetadataBuilderRemove \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderRemove)
#define ArrowSchemaViewInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaViewInit)
#define ArrowSchemaToString NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaToString)
#define ArrowArrayInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromType)
#define ArrowArrayInitFromSchema \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromSchema)
#define ArrowArrayInitFromArrayView \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromArrayView)
#define ArrowArrayInitFromArrayView \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromArrayView)
#define ArrowArrayAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayAllocateChildren)
#define ArrowArrayAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayAllocateDictionary)
#define ArrowArraySetValidityBitmap \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArraySetValidityBitmap)
#define ArrowArraySetBuffer NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArraySetBuffer)
#define ArrowArrayReserve NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayReserve)
#define ArrowArrayFinishBuilding \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayFinishBuilding)
#define ArrowArrayFinishBuildingDefault \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayFinishBuildingDefault)
#define ArrowArrayViewInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewInitFromType)
#define ArrowArrayViewInitFromSchema \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewInitFromSchema)
#define ArrowArrayViewAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewAllocateChildren)
#define ArrowArrayViewAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewAllocateDictionary)
#define ArrowArrayViewSetLength \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetLength)
#define ArrowArrayViewSetArray \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetArray)
#define ArrowArrayViewSetArrayMinimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetArrayMinimal)
#define ArrowArrayViewValidate \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewValidate)
#define ArrowArrayViewCompare NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewCompare)
#define ArrowArrayViewReset NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewReset)
#define ArrowBasicArrayStreamInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamInit)
#define ArrowBasicArrayStreamSetArray \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamSetArray)
#define ArrowBasicArrayStreamValidate \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamValidate)

#endif

#if (defined _WIN32 || defined __CYGWIN__) && defined(NANOARROW_BUILD_DLL)
#if defined(NANOARROW_EXPORT_DLL)
#define NANOARROW_DLL __declspec(dllexport)
#else
#define NANOARROW_DLL __declspec(dllimport)
#endif  // defined(NANOARROW_EXPORT_DLL)
#elif !defined(NANOARROW_DLL)
#if defined(__GNUC__) && __GNUC__ >= 4
#define NANOARROW_DLL __attribute__((visibility("default")))
#else
#define NANOARROW_DLL
#endif  // __GNUC__ >= 4
#endif

#ifdef __cplusplus
extern "C" {
#endif

/// \defgroup nanoarrow Nanoarrow C library
///
/// Except where noted, objects are not thread-safe and clients should
/// take care to serialize accesses to methods.
///
/// Because this library is intended to be vendored, it provides full type
/// definitions and encourages clients to stack or statically allocate
/// where convenient.

/// \defgroup nanoarrow-malloc Memory management
///
/// Non-buffer members of a struct ArrowSchema and struct ArrowArray
/// must be allocated using ArrowMalloc() or ArrowRealloc() and freed
/// using ArrowFree() for schemas and arrays allocated here. Buffer members
/// are allocated using an ArrowBufferAllocator.
///
/// @{

/// \brief Allocate like malloc()
NANOARROW_DLL void* ArrowMalloc(int64_t size);

/// \brief Reallocate like realloc()
NANOARROW_DLL void* ArrowRealloc(void* ptr, int64_t size);

/// \brief Free a pointer allocated using ArrowMalloc() or ArrowRealloc().
NANOARROW_DLL void ArrowFree(void* ptr);

/// \brief Return the default allocator
///
/// The default allocator uses ArrowMalloc(), ArrowRealloc(), and
/// ArrowFree().
NANOARROW_DLL struct ArrowBufferAllocator ArrowBufferAllocatorDefault(void);

/// \brief Create a custom deallocator
///
/// Creates a buffer allocator with only a free method that can be used to
/// attach a custom deallocator to an ArrowBuffer. This may be used to
/// avoid copying an existing buffer that was not allocated using the
/// infrastructure provided here (e.g., by an R or Python object).
NANOARROW_DLL struct ArrowBufferAllocator ArrowBufferDeallocator(
    ArrowBufferDeallocatorCallback, void* private_data);

/// @}

/// \brief Move the contents of an src ArrowSchema into dst and set src->release to NULL
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowSchemaMove(struct ArrowSchema* src, struct ArrowSchema* dst);

/// \brief Call the release callback of an ArrowSchema
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowSchemaRelease(struct ArrowSchema* schema);

/// \brief Move the contents of an src ArrowArray into dst and set src->release to NULL
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowArrayMove(struct ArrowArray* src, struct ArrowArray* dst);

/// \brief Call the release callback of an ArrowArray
static inline void ArrowArrayRelease(struct ArrowArray* array);

/// \brief Move the contents of an src ArrowArrayStream into dst and set src->release to
/// NULL \ingroup nanoarrow-arrow-cdata
static inline void ArrowArrayStreamMove(struct ArrowArrayStream* src,
                                        struct ArrowArrayStream* dst);

/// \brief Call the get_schema callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_schema callback, this wrapper checks the return code
/// and propagates the error reported by get_last_error into error. This
/// makes it significantly less verbose to iterate over array streams
/// using NANOARROW_RETURN_NOT_OK()-style error handling.
static inline ArrowErrorCode ArrowArrayStreamGetSchema(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* out,
    struct ArrowError* error);

/// \brief Call the get_next callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_next callback, this wrapper checks the return code
/// and propagates the error reported by get_last_error into error. This
/// makes it significantly less verbose to iterate over array streams
/// using NANOARROW_RETURN_NOT_OK()-style error handling.
static inline ArrowErrorCode ArrowArrayStreamGetNext(
    struct ArrowArrayStream* array_stream, struct ArrowArray* out,
    struct ArrowError* error);

/// \brief Call the get_last_error callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_last_error callback, this function never returns NULL (i.e.,
/// its result is safe to use in printf-style error formatters). Null values
/// from the original callback are reported as
/// "<get_last_error() returned NULL>".
static inline const char* ArrowArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream);

/// \brief Call the release callback of an ArrowArrayStream
static inline void ArrowArrayStreamRelease(struct ArrowArrayStream* array_stream);

/// \defgroup nanoarrow-errors Error handling
///
/// Functions generally return an errno-compatible error code; functions that
/// need to communicate more verbose error information accept a pointer
/// to an ArrowError. This can be stack or statically allocated. The
/// content of the message is undefined unless an error code has been
/// returned. If a nanoarrow function is passed a non-null ArrowError pointer, the
/// ArrowError pointed to by the argument will be propagated with a
/// null-terminated error message. It is safe to pass a NULL ArrowError anywhere
/// in the nanoarrow API.
///
/// Except where documented, it is generally not safe to continue after a
/// function has returned a non-zero ArrowErrorCode. The NANOARROW_RETURN_NOT_OK and
/// NANOARROW_ASSERT_OK macros are provided to help propagate errors. C++ clients can use
/// the helpers provided in the nanoarrow.hpp header to facilitate using C++ idioms
/// for memory management and error propgagtion.
///
/// @{

/// \brief Set the contents of an error using printf syntax.
///
/// If error is NULL, this function does nothing and returns NANOARROW_OK.
NANOARROW_DLL NANOARROW_CHECK_PRINTF_ATTRIBUTE int ArrowErrorSet(struct ArrowError* error,
                                                                 const char* fmt, ...);

/// @}

/// \defgroup nanoarrow-utils Utility data structures
///
/// @{

/// \brief Return a version string in the form "major.minor.patch"
NANOARROW_DLL const char* ArrowNanoarrowVersion(void);

/// \brief Return an integer that can be used to compare versions sequentially
NANOARROW_DLL int ArrowNanoarrowVersionInt(void);

/// \brief Initialize a description of buffer arrangements from a storage type
NANOARROW_DLL void ArrowLayoutInit(struct ArrowLayout* layout,
                                   enum ArrowType storage_type);

/// \brief Create a string view from a null-terminated string
static inline struct ArrowStringView ArrowCharView(const char* value);

/// \brief Sets the integer value of an ArrowDecimal from a string
NANOARROW_DLL ArrowErrorCode ArrowDecimalSetDigits(struct ArrowDecimal* decimal,
                                                   struct ArrowStringView value);

/// \brief Get the integer value of an ArrowDecimal as string
NANOARROW_DLL ArrowErrorCode ArrowDecimalAppendDigitsToBuffer(
    const struct ArrowDecimal* decimal, struct ArrowBuffer* buffer);

/// \brief Get the decimal value of an ArrowDecimal as a string
NANOARROW_DLL ArrowErrorCode ArrowDecimalAppendStringToBuffer(
    const struct ArrowDecimal* decimal, struct ArrowBuffer* buffer);

/// \brief Get the half float value of a float
static inline uint16_t ArrowFloatToHalfFloat(float value);

/// \brief Get the float value of a half float
static inline float ArrowHalfFloatToFloat(uint16_t value);

/// \brief Resolve a chunk index from increasing int64_t offsets
///
/// Given a buffer of increasing int64_t offsets that begin with 0 (e.g., offset buffer
/// of a large type, run ends of a chunked array implementation), resolve a value v
/// where lo <= v < hi such that offsets[v] <= index < offsets[v + 1].
static inline int64_t ArrowResolveChunk64(int64_t index, const int64_t* offsets,
                                          int64_t lo, int64_t hi);

/// @}

/// \defgroup nanoarrow-schema Creating schemas
///
/// These functions allocate, copy, and destroy ArrowSchema structures
///
/// @{

/// \brief Initialize an ArrowSchema
///
/// Initializes the fields and release callback of schema_out. Caller
/// is responsible for calling the schema->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL void ArrowSchemaInit(struct ArrowSchema* schema);

/// \brief Initialize an ArrowSchema from an ArrowType
///
/// A convenience constructor for that calls ArrowSchemaInit() and
/// ArrowSchemaSetType() for the common case of constructing an
/// unparameterized type. The caller is responsible for calling the schema->release
/// callback if NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowSchemaInitFromType(struct ArrowSchema* schema,
                                                     enum ArrowType type);

/// \brief Get a human-readable summary of a Schema
///
/// Writes a summary of an ArrowSchema to out (up to n - 1 characters)
/// and returns the number of characters required for the output if
/// n were sufficiently large. If recursive is non-zero, the result will
/// also include children.
NANOARROW_DLL int64_t ArrowSchemaToString(const struct ArrowSchema* schema, char* out,
                                          int64_t n, char recursive);

/// \brief Set the format field of a schema from an ArrowType
///
/// Initializes the fields and release callback of schema_out. For
/// NANOARROW_TYPE_LIST, NANOARROW_TYPE_LARGE_LIST, and
/// NANOARROW_TYPE_MAP, the appropriate number of children are
/// allocated, initialized, and named; however, the caller must
/// ArrowSchemaSetType() on the preinitialized children. Schema must have been initialized
/// using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetType(struct ArrowSchema* schema,
                                                enum ArrowType type);

/// \brief Set the format field and initialize children of a struct schema
///
/// The specified number of children are initialized; however, the caller is responsible
/// for calling ArrowSchemaSetType() and ArrowSchemaSetName() on each child.
/// Schema must have been initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeStruct(struct ArrowSchema* schema,
                                                      int64_t n_children);

/// \brief Set the format field of a fixed-size schema
///
/// Returns EINVAL for fixed_size <= 0 or for type that is not
/// NANOARROW_TYPE_FIXED_SIZE_BINARY or NANOARROW_TYPE_FIXED_SIZE_LIST.
/// For NANOARROW_TYPE_FIXED_SIZE_LIST, the appropriate number of children are
/// allocated, initialized, and named; however, the caller must
/// ArrowSchemaSetType() the first child. Schema must have been initialized using
/// ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeFixedSize(struct ArrowSchema* schema,
                                                         enum ArrowType type,
                                                         int32_t fixed_size);

/// \brief Set the format field of a decimal schema
///
/// Returns EINVAL for scale <= 0 or for type that is not
/// NANOARROW_TYPE_DECIMAL32, NANOARROW_TYPE_DECIMAL64, NANOARROW_TYPE_DECIMAL128 or
/// NANOARROW_TYPE_DECIMAL256. Schema must have been initialized using
/// ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeDecimal(struct ArrowSchema* schema,
                                                       enum ArrowType type,
                                                       int32_t decimal_precision,
                                                       int32_t decimal_scale);

/// \brief Set the format field of a run-end encoded schema
///
/// Returns EINVAL for run_end_type that is not
/// NANOARROW_TYPE_INT16, NANOARROW_TYPE_INT32 or NANOARROW_TYPE_INT64.
/// Schema must have been initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
/// The caller must call `ArrowSchemaSetTypeXXX(schema->children[1])` to
/// set the value type. Note that when building arrays using the `ArrowArrayAppendXXX()`
/// functions, the run-end encoded array's logical length must be updated manually.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeRunEndEncoded(struct ArrowSchema* schema,
                                                             enum ArrowType run_end_type);

/// \brief Set the format field of a time, timestamp, or duration schema
///
/// Returns EINVAL for type that is not
/// NANOARROW_TYPE_TIME32, NANOARROW_TYPE_TIME64,
/// NANOARROW_TYPE_TIMESTAMP, or NANOARROW_TYPE_DURATION. The
/// timezone parameter must be NULL for a non-timestamp type. Schema must have been
/// initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeDateTime(struct ArrowSchema* schema,
                                                        enum ArrowType type,
                                                        enum ArrowTimeUnit time_unit,
                                                        const char* timezone);

/// \brief Set the format field of a union schema
///
/// Returns EINVAL for a type that is not NANOARROW_TYPE_DENSE_UNION
/// or NANOARROW_TYPE_SPARSE_UNION. The specified number of children are
/// allocated, and initialized.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeUnion(struct ArrowSchema* schema,
                                                     enum ArrowType type,
                                                     int64_t n_children);

/// \brief Make a (recursive) copy of a schema
///
/// Allocates and copies fields of schema into schema_out.
NANOARROW_DLL ArrowErrorCode ArrowSchemaDeepCopy(const struct ArrowSchema* schema,
                                                 struct ArrowSchema* schema_out);

/// \brief Copy format into schema->format
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetFormat(struct ArrowSchema* schema,
                                                  const char* format);

/// \brief Copy name into schema->name
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetName(struct ArrowSchema* schema,
                                                const char* name);

/// \brief Copy metadata into schema->metadata
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetMetadata(struct ArrowSchema* schema,
                                                    const char* metadata);

/// \brief Allocate the schema->children array
///
/// Includes the memory for each child struct ArrowSchema.
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaAllocateChildren(struct ArrowSchema* schema,
                                                         int64_t n_children);

/// \brief Allocate the schema->dictionary member
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaAllocateDictionary(struct ArrowSchema* schema);

/// @}

/// \defgroup nanoarrow-metadata Create, read, and modify schema metadata
///
/// @{

/// \brief Reader for key/value pairs in schema metadata
///
/// The ArrowMetadataReader does not own any data and is only valid
/// for the lifetime of the underlying metadata pointer.
struct ArrowMetadataReader {
  /// \brief A metadata string from a schema->metadata field.
  const char* metadata;

  /// \brief The current offset into the metadata string
  int64_t offset;

  /// \brief The number of remaining keys
  int32_t remaining_keys;
};

/// \brief Initialize an ArrowMetadataReader
NANOARROW_DLL ArrowErrorCode ArrowMetadataReaderInit(struct ArrowMetadataReader* reader,
                                                     const char* metadata);

/// \brief Read the next key/value pair from an ArrowMetadataReader
NANOARROW_DLL ArrowErrorCode ArrowMetadataReaderRead(struct ArrowMetadataReader* reader,
                                                     struct ArrowStringView* key_out,
                                                     struct ArrowStringView* value_out);

/// \brief The number of bytes in in a key/value metadata string
NANOARROW_DLL int64_t ArrowMetadataSizeOf(const char* metadata);

/// \brief Check for a key in schema metadata
NANOARROW_DLL char ArrowMetadataHasKey(const char* metadata, struct ArrowStringView key);

/// \brief Extract a value from schema metadata
///
/// If key does not exist in metadata, value_out is unmodified
NANOARROW_DLL ArrowErrorCode ArrowMetadataGetValue(const char* metadata,
                                                   struct ArrowStringView key,
                                                   struct ArrowStringView* value_out);

/// \brief Initialize a builder for schema metadata from key/value pairs
///
/// metadata can be an existing metadata string or NULL to initialize
/// an empty metadata string.
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderInit(struct ArrowBuffer* buffer,
                                                      const char* metadata);

/// \brief Append a key/value pair to a buffer containing serialized metadata
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderAppend(struct ArrowBuffer* buffer,
                                                        struct ArrowStringView key,
                                                        struct ArrowStringView value);

/// \brief Set a key/value pair to a buffer containing serialized metadata
///
/// Ensures that the only entry for key in the metadata is set to value.
/// This function maintains the existing position of (the first instance of)
/// key if present in the data.
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderSet(struct ArrowBuffer* buffer,
                                                     struct ArrowStringView key,
                                                     struct ArrowStringView value);

/// \brief Remove a key from a buffer containing serialized metadata
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderRemove(struct ArrowBuffer* buffer,
                                                        struct ArrowStringView key);

/// @}

/// \defgroup nanoarrow-schema-view Reading schemas
///
/// @{

/// \brief A non-owning view of a parsed ArrowSchema
///
/// Contains more readily extractable values than a raw ArrowSchema.
/// Clients can stack or statically allocate this structure but are
/// encouraged to use the provided getters to ensure forward
/// compatibility.
struct ArrowSchemaView {
  /// \brief A pointer to the schema represented by this view
  const struct ArrowSchema* schema;

  /// \brief The data type represented by the schema
  ///
  /// This value may be NANOARROW_TYPE_DICTIONARY if the schema has a
  /// non-null dictionary member; datetime types are valid values.
  /// This value will never be NANOARROW_TYPE_EXTENSION (see
  /// extension_name and/or extension_metadata to check for
  /// an extension type).
  enum ArrowType type;

  /// \brief The storage data type represented by the schema
  ///
  /// This value will never be NANOARROW_TYPE_DICTIONARY, NANOARROW_TYPE_EXTENSION
  /// or any datetime type. This value represents only the type required to
  /// interpret the buffers in the array.
  enum ArrowType storage_type;

  /// \brief The storage layout represented by the schema
  struct ArrowLayout layout;

  /// \brief The extension type name if it exists
  ///
  /// If the ARROW:extension:name key is present in schema.metadata,
  /// extension_name.data will be non-NULL.
  struct ArrowStringView extension_name;

  /// \brief The extension type metadata if it exists
  ///
  /// If the ARROW:extension:metadata key is present in schema.metadata,
  /// extension_metadata.data will be non-NULL.
  struct ArrowStringView extension_metadata;

  /// \brief Format fixed size parameter
  ///
  /// This value is set when parsing a fixed-size binary or fixed-size
  /// list schema; this value is undefined for other types. For a
  /// fixed-size binary schema this value is in bytes; for a fixed-size
  /// list schema this value refers to the number of child elements for
  /// each element of the parent.
  int32_t fixed_size;

  /// \brief Decimal bitwidth
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_bitwidth;

  /// \brief Decimal precision
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_precision;

  /// \brief Decimal scale
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_scale;

  /// \brief Format time unit parameter
  ///
  /// This value is set when parsing a date/time type. The value is
  /// undefined for other types.
  enum ArrowTimeUnit time_unit;

  /// \brief Format timezone parameter
  ///
  /// This value is set when parsing a timestamp type and represents
  /// the timezone format parameter. This value points to
  /// data within the schema and is undefined for other types.
  const char* timezone;

  /// \brief Union type ids parameter
  ///
  /// This value is set when parsing a union type and represents
  /// type ids parameter. This value points to
  /// data within the schema and is undefined for other types.
  const char* union_type_ids;
};

/// \brief Initialize an ArrowSchemaView
NANOARROW_DLL ArrowErrorCode ArrowSchemaViewInit(struct ArrowSchemaView* schema_view,
                                                 const struct ArrowSchema* schema,
                                                 struct ArrowError* error);

/// @}

/// \defgroup nanoarrow-buffer Owning, growable buffers
///
/// @{

/// \brief Initialize an ArrowBuffer
///
/// Initialize a buffer with a NULL, zero-size buffer using the default
/// buffer allocator.
static inline void ArrowBufferInit(struct ArrowBuffer* buffer);

/// \brief Set a newly-initialized buffer's allocator
///
/// Returns EINVAL if the buffer has already been allocated.
static inline ArrowErrorCode ArrowBufferSetAllocator(
    struct ArrowBuffer* buffer, struct ArrowBufferAllocator allocator);

/// \brief Reset an ArrowBuffer
///
/// Releases the buffer using the allocator's free method if
/// the buffer's data member is non-null, sets the data member
/// to NULL, and sets the buffer's size and capacity to 0.
static inline void ArrowBufferReset(struct ArrowBuffer* buffer);

/// \brief Move an ArrowBuffer
///
/// Transfers the buffer data and lifecycle management to another
/// address and resets buffer.
static inline void ArrowBufferMove(struct ArrowBuffer* src, struct ArrowBuffer* dst);

/// \brief Grow or shrink a buffer to a given size
///
/// When shrinking the size of the buffer, the buffer is only reallocated
/// if shrink_to_fit is non-zero.
static inline ArrowErrorCode ArrowBufferResize(struct ArrowBuffer* buffer,
                                               int64_t new_size_bytes,
                                               char shrink_to_fit);

/// \brief Ensure a buffer has at least a given additional capacity
///
/// Ensures that the buffer has space to append at least
/// additional_size_bytes, overallocating when required.
static inline ArrowErrorCode ArrowBufferReserve(struct ArrowBuffer* buffer,
                                                int64_t additional_size_bytes);

/// \brief Write data to buffer and increment the buffer size
///
/// This function does not check that buffer has the required capacity
static inline void ArrowBufferAppendUnsafe(struct ArrowBuffer* buffer, const void* data,
                                           int64_t size_bytes);

/// \brief Write data to buffer and increment the buffer size
///
/// This function writes and ensures that the buffer has the required capacity,
/// possibly by reallocating the buffer. Like ArrowBufferReserve, this will
/// overallocate when reallocation is required.
static inline ArrowErrorCode ArrowBufferAppend(struct ArrowBuffer* buffer,
                                               const void* data, int64_t size_bytes);

/// \brief Write fill to buffer and increment the buffer size
///
/// This function writes the specified number of fill bytes and
/// ensures that the buffer has the required capacity,
static inline ArrowErrorCode ArrowBufferAppendFill(struct ArrowBuffer* buffer,
                                                   uint8_t value, int64_t size_bytes);

/// \brief Write an 8-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt8(struct ArrowBuffer* buffer,
                                                   int8_t value);

/// \brief Write an unsigned 8-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt8(struct ArrowBuffer* buffer,
                                                    uint8_t value);

/// \brief Write a 16-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt16(struct ArrowBuffer* buffer,
                                                    int16_t value);

/// \brief Write an unsigned 16-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt16(struct ArrowBuffer* buffer,
                                                     uint16_t value);

/// \brief Write a 32-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt32(struct ArrowBuffer* buffer,
                                                    int32_t value);

/// \brief Write an unsigned 32-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt32(struct ArrowBuffer* buffer,
                                                     uint32_t value);

/// \brief Write a 64-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt64(struct ArrowBuffer* buffer,
                                                    int64_t value);

/// \brief Write an unsigned 64-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt64(struct ArrowBuffer* buffer,
                                                     uint64_t value);

/// \brief Write a double to a buffer
static inline ArrowErrorCode ArrowBufferAppendDouble(struct ArrowBuffer* buffer,
                                                     double value);

/// \brief Write a float to a buffer
static inline ArrowErrorCode ArrowBufferAppendFloat(struct ArrowBuffer* buffer,
                                                    float value);

/// \brief Write an ArrowStringView to a buffer
static inline ArrowErrorCode ArrowBufferAppendStringView(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView value);

/// \brief Write an ArrowBufferView to a buffer
static inline ArrowErrorCode ArrowBufferAppendBufferView(struct ArrowBuffer* buffer,
                                                         struct ArrowBufferView value);

/// @}

/// \defgroup nanoarrow-bitmap Bitmap utilities
///
/// @{

/// \brief Extract a boolean value from a bitmap
static inline int8_t ArrowBitGet(const uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap to true
static inline void ArrowBitSet(uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap to false
static inline void ArrowBitClear(uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap
static inline void ArrowBitSetTo(uint8_t* bits, int64_t i, uint8_t value);

/// \brief Set a boolean value to a range in a bitmap
static inline void ArrowBitsSetTo(uint8_t* bits, int64_t start_offset, int64_t length,
                                  uint8_t bits_are_set);

/// \brief Count true values in a bitmap
static inline int64_t ArrowBitCountSet(const uint8_t* bits, int64_t i_from, int64_t i_to);

/// \brief Extract int8 boolean values from a range in a bitmap
static inline void ArrowBitsUnpackInt8(const uint8_t* bits, int64_t start_offset,
                                       int64_t length, int8_t* out);

/// \brief Extract int32 boolean values from a range in a bitmap
static inline void ArrowBitsUnpackInt32(const uint8_t* bits, int64_t start_offset,
                                        int64_t length, int32_t* out);

/// \brief Initialize an ArrowBitmap
///
/// Initialize the builder's buffer, empty its cache, and reset the size to zero
static inline void ArrowBitmapInit(struct ArrowBitmap* bitmap);

/// \brief Move an ArrowBitmap
///
/// Transfers the underlying buffer data and lifecycle management to another
/// address and resets the bitmap.
static inline void ArrowBitmapMove(struct ArrowBitmap* src, struct ArrowBitmap* dst);

/// \brief Ensure a bitmap builder has at least a given additional capacity
///
/// Ensures that the buffer has space to append at least
/// additional_size_bits, overallocating when required.
static inline ArrowErrorCode ArrowBitmapReserve(struct ArrowBitmap* bitmap,
                                                int64_t additional_size_bits);

/// \brief Grow or shrink a bitmap to a given size
///
/// When shrinking the size of the bitmap, the bitmap is only reallocated
/// if shrink_to_fit is non-zero.
static inline ArrowErrorCode ArrowBitmapResize(struct ArrowBitmap* bitmap,
                                               int64_t new_size_bits, char shrink_to_fit);

/// \brief Reserve space for and append zero or more of the same boolean value to a bitmap
static inline ArrowErrorCode ArrowBitmapAppend(struct ArrowBitmap* bitmap,
                                               uint8_t bits_are_set, int64_t length);

/// \brief Append zero or more of the same boolean value to a bitmap
static inline void ArrowBitmapAppendUnsafe(struct ArrowBitmap* bitmap,
                                           uint8_t bits_are_set, int64_t length);

/// \brief Append boolean values encoded as int8_t to a bitmap
///
/// The values must all be 0 or 1.
static inline void ArrowBitmapAppendInt8Unsafe(struct ArrowBitmap* bitmap,
                                               const int8_t* values, int64_t n_values);

/// \brief Append boolean values encoded as int32_t to a bitmap
///
/// The values must all be 0 or 1.
static inline void ArrowBitmapAppendInt32Unsafe(struct ArrowBitmap* bitmap,
                                                const int32_t* values, int64_t n_values);

/// \brief Reset a bitmap builder
///
/// Releases any memory held by buffer, empties the cache, and resets the size to zero
static inline void ArrowBitmapReset(struct ArrowBitmap* bitmap);

/// @}

/// \defgroup nanoarrow-array Creating arrays
///
/// These functions allocate, copy, and destroy ArrowArray structures.
/// Once an ArrowArray has been initialized via ArrowArrayInitFromType()
/// or ArrowArrayInitFromSchema(), the caller is responsible for releasing
/// it using the embedded release callback.
///
/// @{

/// \brief Initialize the fields of an array
///
/// Initializes the fields and release callback of array. Caller
/// is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromType(struct ArrowArray* array,
                                                    enum ArrowType storage_type);

/// \brief Initialize the contents of an ArrowArray from an ArrowSchema
///
/// Caller is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromSchema(struct ArrowArray* array,
                                                      const struct ArrowSchema* schema,
                                                      struct ArrowError* error);

/// \brief Initialize the contents of an ArrowArray from an ArrowArrayView
///
/// Caller is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromArrayView(
    struct ArrowArray* array, const struct ArrowArrayView* array_view,
    struct ArrowError* error);

/// \brief Allocate the array->children array
///
/// Includes the memory for each child struct ArrowArray,
/// whose members are marked as released and may be subsequently initialized
/// with ArrowArrayInitFromType() or moved from an existing ArrowArray.
/// schema must have been allocated using ArrowArrayInitFromType().
NANOARROW_DLL ArrowErrorCode ArrowArrayAllocateChildren(struct ArrowArray* array,
                                                        int64_t n_children);

/// \brief Allocate the array->dictionary member
///
/// Includes the memory for the struct ArrowArray, whose contents
/// is marked as released and may be subsequently initialized
/// with ArrowArrayInitFromType() or moved from an existing ArrowArray.
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArrayAllocateDictionary(struct ArrowArray* array);

/// \brief Set the validity bitmap of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL void ArrowArraySetValidityBitmap(struct ArrowArray* array,
                                               struct ArrowBitmap* bitmap);

/// \brief Set a buffer of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArraySetBuffer(struct ArrowArray* array, int64_t i,
                                                 struct ArrowBuffer* buffer);

/// \brief Add variadic buffers to a string or binary view array
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline ArrowErrorCode ArrowArrayAddVariadicBuffers(struct ArrowArray* array,
                                                          int32_t n_buffers);

/// \brief Get the validity bitmap of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline struct ArrowBitmap* ArrowArrayValidityBitmap(struct ArrowArray* array);

/// \brief Get a buffer of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline struct ArrowBuffer* ArrowArrayBuffer(struct ArrowArray* array, int64_t i);

/// \brief Start element-wise appending to an ArrowArray
///
/// Initializes any values needed to use ArrowArrayAppend*() functions.
/// All element-wise appenders append by value and return EINVAL if the exact value
/// cannot be represented by the underlying storage type.
/// array must have been allocated using ArrowArrayInitFromType()
static inline ArrowErrorCode ArrowArrayStartAppending(struct ArrowArray* array);

/// \brief Reserve space for future appends
///
/// For buffer sizes that can be calculated (i.e., not string data buffers or
/// child array sizes for non-fixed-size arrays), recursively reserve space for
/// additional elements. This is useful for reducing the number of reallocations
/// that occur using the item-wise appenders.
NANOARROW_DLL ArrowErrorCode ArrowArrayReserve(struct ArrowArray* array,
                                               int64_t additional_size_elements);

/// \brief Append a null value to an array
static inline ArrowErrorCode ArrowArrayAppendNull(struct ArrowArray* array, int64_t n);

/// \brief Append an empty, non-null value to an array
static inline ArrowErrorCode ArrowArrayAppendEmpty(struct ArrowArray* array, int64_t n);

/// \brief Append a signed integer value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range).
static inline ArrowErrorCode ArrowArrayAppendInt(struct ArrowArray* array, int64_t value);

/// \brief Append an unsigned integer value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range).
static inline ArrowErrorCode ArrowArrayAppendUInt(struct ArrowArray* array,
                                                  uint64_t value);

/// \brief Append a double value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range or there is an attempt to append
/// a non-integer to an array with an integer storage type).
static inline ArrowErrorCode ArrowArrayAppendDouble(struct ArrowArray* array,
                                                    double value);

/// \brief Append a string of bytes to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type, EOVERFLOW if appending value would overflow
/// the offset type (e.g., if the data buffer would be larger than 2 GB for a
/// non-large string type), or EINVAL otherwise (e.g., the underlying array is not a
/// binary, string, large binary, large string, or fixed-size binary array, or value is
/// the wrong size for a fixed-size binary array).
static inline ArrowErrorCode ArrowArrayAppendBytes(struct ArrowArray* array,
                                                   struct ArrowBufferView value);

/// \brief Append a string value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type, EOVERFLOW if appending value would overflow
/// the offset type (e.g., if the data buffer would be larger than 2 GB for a
/// non-large string type), or EINVAL otherwise (e.g., the underlying array is not a
/// string or large string array).
static inline ArrowErrorCode ArrowArrayAppendString(struct ArrowArray* array,
                                                    struct ArrowStringView value);

/// \brief Append a Interval to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise.
static inline ArrowErrorCode ArrowArrayAppendInterval(struct ArrowArray* array,
                                                      const struct ArrowInterval* value);

/// \brief Append a decimal value to an array
///
/// Returns NANOARROW_OK if array is a decimal array with the appropriate
/// bitwidth or EINVAL otherwise.
static inline ArrowErrorCode ArrowArrayAppendDecimal(struct ArrowArray* array,
                                                     const struct ArrowDecimal* value);

/// \brief Finish a nested array element
///
/// Appends a non-null element to the array based on the first child's current
/// length. Returns NANOARROW_OK if the item was successfully added, EOVERFLOW
/// if the child of a list or map array would exceed INT_MAX elements, or EINVAL
/// if the underlying storage type is not a struct, list, large list, or fixed-size
/// list, or if there was an attempt to add a struct or fixed-size list element where the
/// length of the child array(s) did not match the expected length.
static inline ArrowErrorCode ArrowArrayFinishElement(struct ArrowArray* array);

/// \brief Finish a union array element
///
/// Appends an element to the union type ids buffer and increments array->length.
/// For sparse unions, up to one element is added to non type-id children. Returns
/// EINVAL if the underlying storage type is not a union, if type_id is not valid,
/// or if child sizes after appending are inconsistent.
static inline ArrowErrorCode ArrowArrayFinishUnionElement(struct ArrowArray* array,
                                                          int8_t type_id);

/// \brief Shrink buffer capacity to the size required
///
/// Also applies shrinking to any child arrays. array must have been allocated using
/// ArrowArrayInitFromType
static inline ArrowErrorCode ArrowArrayShrinkToFit(struct ArrowArray* array);

/// \brief Finish building an ArrowArray
///
/// Flushes any pointers from internal buffers that may have been reallocated
/// into array->buffers and checks the actual size of the buffers
/// against the expected size based on the final length.
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArrayFinishBuildingDefault(struct ArrowArray* array,
                                                             struct ArrowError* error);

/// \brief Finish building an ArrowArray with explicit validation
///
/// Finish building with an explicit validation level. This could perform less validation
/// (i.e. NANOARROW_VALIDATION_LEVEL_NONE or NANOARROW_VALIDATION_LEVEL_MINIMAL) if CPU
/// buffer data access is not possible or more validation (i.e.,
/// NANOARROW_VALIDATION_LEVEL_FULL) if buffer content was obtained from an untrusted or
/// corruptible source.
NANOARROW_DLL ArrowErrorCode ArrowArrayFinishBuilding(
    struct ArrowArray* array, enum ArrowValidationLevel validation_level,
    struct ArrowError* error);

/// @}

/// \defgroup nanoarrow-array-view Reading arrays
///
/// These functions read and validate the contents ArrowArray structures.
///
/// @{

/// \brief Initialize the contents of an ArrowArrayView
NANOARROW_DLL void ArrowArrayViewInitFromType(struct ArrowArrayView* array_view,
                                              enum ArrowType storage_type);

/// \brief Move an ArrowArrayView
///
/// Transfers the ArrowArrayView data and lifecycle management to another
/// address and resets the contents of src.
static inline void ArrowArrayViewMove(struct ArrowArrayView* src,
                                      struct ArrowArrayView* dst);

/// \brief Initialize the contents of an ArrowArrayView from an ArrowSchema
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewInitFromSchema(struct ArrowArrayView* array_view,
                             const struct ArrowSchema* schema, struct ArrowError* error);

/// \brief Allocate the array_view->children array
///
/// Includes the memory for each child struct ArrowArrayView
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewAllocateChildren(struct ArrowArrayView* array_view, int64_t n_children);

/// \brief Allocate array_view->dictionary
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewAllocateDictionary(struct ArrowArrayView* array_view);

/// \brief Set data-independent buffer sizes from length
NANOARROW_DLL void ArrowArrayViewSetLength(struct ArrowArrayView* array_view,
                                           int64_t length);

/// \brief Set buffer sizes and data pointers from an ArrowArray
NANOARROW_DLL ArrowErrorCode ArrowArrayViewSetArray(struct ArrowArrayView* array_view,
                                                    const struct ArrowArray* array,
                                                    struct ArrowError* error);

/// \brief Set buffer sizes and data pointers from an ArrowArray except for those
/// that require dereferencing buffer content.
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewSetArrayMinimal(struct ArrowArrayView* array_view,
                              const struct ArrowArray* array, struct ArrowError* error);

/// \brief Get the number of buffers
///
/// The number of buffers referred to by this ArrowArrayView.  In may cases this can also
/// be calculated from the ArrowLayout member of the ArrowArrayView or ArrowSchemaView;
/// however, for binary view and string view types, the number of total buffers depends on
/// the number of variadic buffers.
static inline int64_t ArrowArrayViewGetNumBuffers(struct ArrowArrayView* array_view);

/// \brief Get a view of a specific buffer from an ArrowArrayView
///
/// This is the ArrowArrayView equivalent of ArrowArray::buffers[i] that includes
/// size information (if known).
static inline struct ArrowBufferView ArrowArrayViewGetBufferView(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the function of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the function of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline enum ArrowBufferType ArrowArrayViewGetBufferType(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the data type of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the data type of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline enum ArrowType ArrowArrayViewGetBufferDataType(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the element size (in bits) of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the element width of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline int64_t ArrowArrayViewGetBufferElementSizeBits(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Performs checks on the content of an ArrowArrayView
///
/// If using ArrowArrayViewSetArray() to back array_view with an ArrowArray,
/// the buffer sizes and some content (fist and last offset) have already
/// been validated at the "default" level. If setting the buffer pointers
/// and sizes otherwise, you may wish to perform checks at a different level. See
/// documentation for ArrowValidationLevel for the details of checks performed
/// at each level.
NANOARROW_DLL ArrowErrorCode ArrowArrayViewValidate(
    struct ArrowArrayView* array_view, enum ArrowValidationLevel validation_level,
    struct ArrowError* error);

/// \brief Compare two ArrowArrayView objects for equality
///
/// Given two ArrowArrayView instances, place either 0 (not equal) and
/// 1 (equal) at the address pointed to by out. If the comparison determines
/// that actual and expected are not equal, a reason will be communicated via
/// error if error is non-NULL.
///
/// Returns NANOARROW_OK if the comparison completed successfully.
NANOARROW_DLL ArrowErrorCode ArrowArrayViewCompare(const struct ArrowArrayView* actual,
                                                   const struct ArrowArrayView* expected,
                                                   enum ArrowCompareLevel level, int* out,
                                                   struct ArrowError* reason);

/// \brief Reset the contents of an ArrowArrayView and frees resources
NANOARROW_DLL void ArrowArrayViewReset(struct ArrowArrayView* array_view);

/// \brief Check for a null element in an ArrowArrayView
static inline int8_t ArrowArrayViewIsNull(const struct ArrowArrayView* array_view,
                                          int64_t i);

/// \brief Compute null count for an ArrowArrayView
static inline int64_t ArrowArrayViewComputeNullCount(
    const struct ArrowArrayView* array_view);

/// \brief Get the type id of a union array element
static inline int8_t ArrowArrayViewUnionTypeId(const struct ArrowArrayView* array_view,
                                               int64_t i);

/// \brief Get the child index of a union array element
static inline int8_t ArrowArrayViewUnionChildIndex(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the index to use into the relevant union child array
static inline int64_t ArrowArrayViewUnionChildOffset(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an integer
///
/// This function does not check for null values, that values are actually integers, or
/// that values are within a valid range for an int64.
static inline int64_t ArrowArrayViewGetIntUnsafe(const struct ArrowArrayView* array_view,
                                                 int64_t i);

/// \brief Get an element in an ArrowArrayView as an unsigned integer
///
/// This function does not check for null values, that values are actually integers, or
/// that values are within a valid range for a uint64.
static inline uint64_t ArrowArrayViewGetUIntUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as a double
///
/// This function does not check for null values, or
/// that values are within a valid range for a double.
static inline double ArrowArrayViewGetDoubleUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowStringView
///
/// This function does not check for null values.
static inline struct ArrowStringView ArrowArrayViewGetStringUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowBufferView
///
/// This function does not check for null values.
static inline struct ArrowBufferView ArrowArrayViewGetBytesUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowDecimal
///
/// This function does not check for null values. The out parameter must
/// be initialized with ArrowDecimalInit() with the proper parameters for this
/// type before calling this for the first time.
static inline void ArrowArrayViewGetDecimalUnsafe(const struct ArrowArrayView* array_view,
                                                  int64_t i, struct ArrowDecimal* out);

/// @}

/// \defgroup nanoarrow-basic-array-stream Basic ArrowArrayStream implementation
///
/// An implementation of an ArrowArrayStream based on a collection of
/// zero or more previously-existing ArrowArray objects. Users should
/// initialize and/or validate the contents before transferring the
/// responsibility of the ArrowArrayStream elsewhere.
///
/// @{

/// \brief Initialize an ArrowArrayStream backed by this implementation
///
/// This function moves the ownership of schema to the array_stream. If
/// this function returns NANOARROW_OK, the caller is responsible for
/// releasing the ArrowArrayStream.
NANOARROW_DLL ArrowErrorCode ArrowBasicArrayStreamInit(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* schema, int64_t n_arrays);

/// \brief Set the ith ArrowArray in this ArrowArrayStream.
///
/// array_stream must have been initialized with ArrowBasicArrayStreamInit().
/// This function moves the ownership of array to the array_stream. i must
/// be greater than or equal to zero and less than the value of n_arrays passed in
/// ArrowBasicArrayStreamInit(). Callers are not required to fill all
/// n_arrays members (i.e., n_arrays is a maximum bound).
NANOARROW_DLL void ArrowBasicArrayStreamSetArray(struct ArrowArrayStream* array_stream,
                                                 int64_t i, struct ArrowArray* array);

/// \brief Validate the contents of this ArrowArrayStream
///
/// array_stream must have been initialized with ArrowBasicArrayStreamInit().
/// This function uses ArrowArrayStreamInitFromSchema() and ArrowArrayStreamSetArray()
/// to validate the contents of the arrays.
NANOARROW_DLL ArrowErrorCode ArrowBasicArrayStreamValidate(
    const struct ArrowArrayStream* array_stream, struct ArrowError* error);

/// @}

// Undefine ArrowErrorCode, which may have been defined to annotate functions that return
// it to warn for an unused result.
#if defined(ArrowErrorCode)
#undef ArrowErrorCode
#endif

// Inline function definitions
#include "nanoarrow/common/inline_array.h"
#include "nanoarrow/common/inline_buffer.h"

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

/// \defgroup nanoarrow_hpp Nanoarrow C++ Helpers
///
/// The utilities provided in this file are intended to support C++ users
/// of the nanoarrow C library such that C++-style resource allocation
/// and error handling can be used with nanoarrow data structures.
/// These utilities are not intended to mirror the nanoarrow C API.

#include "nanoarrow/hpp/array_stream.hpp"
#include "nanoarrow/hpp/buffer.hpp"
#include "nanoarrow/hpp/exception.hpp"
#include "nanoarrow/hpp/operators.hpp"
#include "nanoarrow/hpp/unique.hpp"
#include "nanoarrow/hpp/view.hpp"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_config.h.in <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_CONFIG_H_INCLUDED
#define NANOARROW_CONFIG_H_INCLUDED

#define NANOARROW_VERSION_MAJOR @NANOARROW_VERSION_MAJOR@
#define NANOARROW_VERSION_MINOR @NANOARROW_VERSION_MINOR@
#define NANOARROW_VERSION_PATCH @NANOARROW_VERSION_PATCH@
#define NANOARROW_VERSION "@NANOARROW_VERSION@"

#define NANOARROW_VERSION_INT                                        \
  (NANOARROW_VERSION_MAJOR * 10000 + NANOARROW_VERSION_MINOR * 100 + \
   NANOARROW_VERSION_PATCH)

@NANOARROW_NAMESPACE_DEFINE@

#if !defined(NANOARROW_CXX_NAMESPACE)
#define NANOARROW_CXX_NAMESPACE nanoarrow
#endif

#define NANOARROW_CXX_NAMESPACE_BEGIN namespace NANOARROW_CXX_NAMESPACE {
#define NANOARROW_CXX_NAMESPACE_END }

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_DEVICE_H_INCLUDED
#define NANOARROW_DEVICE_H_INCLUDED

#include "nanoarrow/nanoarrow.h"

#ifdef __cplusplus
extern "C" {
#endif

/// \defgroup nanoarrow_device-arrow-cdata Arrow C Device interface
///
/// The Arrow Device and Stream interfaces are part of the
/// Arrow C Device Data and Arrow C Device stream interfaces
/// (https://arrow.apache.org/docs/dev/format/CDeviceDataInterface.html).
/// See the Arrow documentation for detailed documentation of these structures.
///
/// @{

#ifndef ARROW_C_DEVICE_DATA_INTERFACE
#define ARROW_C_DEVICE_DATA_INTERFACE

// Device type for the allocated memory
typedef int32_t ArrowDeviceType;

// CPU device, same as using ArrowArray directly
#define ARROW_DEVICE_CPU 1
// CUDA GPU Device
#define ARROW_DEVICE_CUDA 2
// Pinned CUDA CPU memory by cudaMallocHost
#define ARROW_DEVICE_CUDA_HOST 3
// OpenCL Device
#define ARROW_DEVICE_OPENCL 4
// Vulkan buffer for next-gen graphics
#define ARROW_DEVICE_VULKAN 7
// Metal for Apple GPU
#define ARROW_DEVICE_METAL 8
// Verilog simulator buffer
#define ARROW_DEVICE_VPI 9
// ROCm GPUs for AMD GPUs
#define ARROW_DEVICE_ROCM 10
// Pinned ROCm CPU memory allocated by hipMallocHost
#define ARROW_DEVICE_ROCM_HOST 11
// Reserved for extension
//
// used to quickly test extension devices, semantics
// can differ based on implementation
#define ARROW_DEVICE_EXT_DEV 12
// CUDA managed/unified memory allocated by cudaMallocManaged
#define ARROW_DEVICE_CUDA_MANAGED 13
// Unified shared memory allocated on a oneAPI
// non-partitioned device.
//
// A call to the oneAPI runtime is required to determine the
// device type, the USM allocation type and the sycl context
// that it is bound to.
#define ARROW_DEVICE_ONEAPI 14
// GPU support for next-gen WebGPU standard
#define ARROW_DEVICE_WEBGPU 15
// Qualcomm Hexagon DSP
#define ARROW_DEVICE_HEXAGON 16

struct ArrowDeviceArray {
  struct ArrowArray array;
  int64_t device_id;
  ArrowDeviceType device_type;
  void* sync_event;

  // reserved bytes for future expansion
  int64_t reserved[3];
};

#endif  // ARROW_C_DEVICE_DATA_INTERFACE

#ifndef ARROW_C_DEVICE_STREAM_INTERFACE
#define ARROW_C_DEVICE_STREAM_INTERFACE

struct ArrowDeviceArrayStream {
  // device type that all arrays will be accessible from
  ArrowDeviceType device_type;
  // callbacks
  int (*get_schema)(struct ArrowDeviceArrayStream*, struct ArrowSchema*);
  int (*get_next)(struct ArrowDeviceArrayStream*, struct ArrowDeviceArray*);
  const char* (*get_last_error)(struct ArrowDeviceArrayStream*);

  // release callback
  void (*release)(struct ArrowDeviceArrayStream*);

  // opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DEVICE_STREAM_INTERFACE

/// \brief Move the contents of src into dst and set src->array.release to NULL
static inline void ArrowDeviceArrayMove(struct ArrowDeviceArray* src,
                                        struct ArrowDeviceArray* dst) {
  memcpy(dst, src, sizeof(struct ArrowDeviceArray));
  src->array.release = 0;
}

/// @}

#ifdef NANOARROW_NAMESPACE

#define ArrowDeviceCheckRuntime \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCheckRuntime)
#define ArrowDeviceArrayInitAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayInitAsync)
#define ArrowDeviceArrayViewInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewInit)
#define ArrowDeviceArrayViewReset \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewReset)
#define ArrowDeviceArrayViewSetArrayMinimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewSetArrayMinimal)
#define ArrowDeviceArrayViewSetArrayAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewSetArrayAsync)
#define ArrowDeviceArrayViewCopyAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewCopyAsync)
#define ArrowDeviceArrayMoveToDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayMoveToDevice)
#define ArrowDeviceResolve NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceResolve)
#define ArrowDeviceCpu NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCpu)
#define ArrowDeviceInitCpu NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceInitCpu)
#define ArrowDeviceBufferInitAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferInitAsync)
#define ArrowDeviceBufferMove NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferMove)
#define ArrowDeviceBufferCopyAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferCopyAsync)
#define ArrowDeviceBasicArrayStreamInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBasicArrayStreamInit)

#define ArrowDeviceCuda NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCuda)

#define ArrowDeviceMetalDefaultDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalDefaultDevice)
#define ArrowDeviceMetalInitDefaultDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalInitDefaultDevice)
#define ArrowDeviceMetalInitBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalInitBuffer)
#define ArrowDeviceMetalAlignArrayBuffers \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalAlignArrayBuffers)

#endif

/// \defgroup nanoarrow_device Nanoarrow Device extension
///
/// Except where noted, objects are not thread-safe and clients should
/// take care to serialize accesses to methods.
///
/// @{

/// \brief Checks the nanoarrow runtime to make sure the run/build versions match
NANOARROW_DLL ArrowErrorCode ArrowDeviceCheckRuntime(struct ArrowError* error);

struct ArrowDeviceArrayView {
  struct ArrowDevice* device;
  struct ArrowArrayView array_view;
  void* sync_event;
};

/// \brief A Device wrapper with callbacks for basic memory management tasks
///
/// All device objects are currently implemented as singletons; however, this
/// may change as implementations progress.
struct ArrowDevice {
  /// \brief The device type integer identifier (see ArrowDeviceArray)
  ArrowDeviceType device_type;

  /// \brief The device identifier (see ArrowDeviceArray)
  int64_t device_id;

  /// \brief Initialize an ArrowDeviceArray from a previously allocated ArrowArray
  ///
  /// Given a device and an uninitialized device_array, populate the fields of the
  /// device_array appropriately. If sync_event is non-null, ownership is transferred
  /// to the output array. If stream is non-null, the event must be recorded such that
  /// it captures the work done on stream. If NANOARROW_OK is returned, ownership of array
  /// and sync_event is transferred to device_array. The caller retains ownership of
  /// stream.
  ArrowErrorCode (*array_init)(struct ArrowDevice* device,
                               struct ArrowDeviceArray* device_array,
                               struct ArrowArray* array, void* sync_event, void* stream);

  /// \brief Move an ArrowDeviceArray between devices without copying buffers
  ///
  /// Some devices can move an ArrowDeviceArray without an explicit buffer copy,
  /// although the performance characteristics of the moved array may be different
  /// than that of an explicitly copied one depending on the device. Implementations must
  /// check device_src and device_dst and return ENOTSUP if not prepared to handle this
  /// operation.
  ArrowErrorCode (*array_move)(struct ArrowDevice* device_src,
                               struct ArrowDeviceArray* src,
                               struct ArrowDevice* device_dst,
                               struct ArrowDeviceArray* dst);

  /// \brief Initialize an owning buffer from existing content
  ///
  /// Creates a new buffer whose data member can be accessed by the GPU by
  /// copying existing content. Implementations must use the provided stream
  /// if non-null; implementations may error if they require a stream to be provided.
  /// Implementations must check device_src and device_dst and return ENOTSUP if
  /// not prepared to handle this operation.
  ArrowErrorCode (*buffer_init)(struct ArrowDevice* device_src,
                                struct ArrowBufferView src,
                                struct ArrowDevice* device_dst, struct ArrowBuffer* dst,
                                void* stream);

  /// \brief Move an owning buffer to a device
  ///
  /// Creates a new buffer whose data member can be accessed by the GPU by
  /// moving an existing buffer. If NANOARROW_OK is returned, src will have
  /// been released or moved by the implementation and dst must be released by
  /// the caller. Implementations must check device_src and device_dst and return ENOTSUP
  /// if not prepared to handle this operation.
  ArrowErrorCode (*buffer_move)(struct ArrowDevice* device_src, struct ArrowBuffer* src,
                                struct ArrowDevice* device_dst, struct ArrowBuffer* dst);

  /// \brief Copy a section of memory into a preallocated buffer
  ///
  /// As opposed to the other buffer operations, this is designed to support
  /// copying very small slices of memory. Implementations must use the provided stream
  /// if non-null; implementations may error if they require a stream to be provided.
  /// Implementations must check device_src and device_dst and return ENOTSUP if
  /// not prepared to handle this operation.
  ArrowErrorCode (*buffer_copy)(struct ArrowDevice* device_src,
                                struct ArrowBufferView src,
                                struct ArrowDevice* device_dst,
                                struct ArrowBufferView dst, void* stream);

  /// \brief Synchronize an event and/or stream
  ///
  /// If both sync_event and stream are non-null, ensures that the stream waits
  /// on the event. If only sync_event is non-null, ensures that the work captured
  /// by the event is synchronized with the CPU. If only stream is non-null, ensures
  /// that stream is synchronized with the CPU.
  ArrowErrorCode (*synchronize_event)(struct ArrowDevice* device, void* sync_event,
                                      void* stream, struct ArrowError* error);

  /// \brief Release this device and any resources it holds
  void (*release)(struct ArrowDevice* device);

  /// \brief Opaque, implementation-specific data.
  void* private_data;
};

/// \brief Pointer to a statically-allocated CPU device singleton
NANOARROW_DLL struct ArrowDevice* ArrowDeviceCpu(void);

/// \brief Initialize a user-allocated device struct with a CPU device
NANOARROW_DLL void ArrowDeviceInitCpu(struct ArrowDevice* device);

/// \brief Resolve a device pointer from a type + identifier
///
/// Depending on which libraries this build of the device extension was built with,
/// some device types may or may not be supported. The CPU type is always supported.
/// Returns NULL for device that does not exist or cannot be returned as a singleton.
/// Callers must not release the pointed-to device.
NANOARROW_DLL struct ArrowDevice* ArrowDeviceResolve(ArrowDeviceType device_type,
                                                     int64_t device_id);

/// \brief Initialize an ArrowDeviceArray
///
/// Given an ArrowArray whose buffers/release callback has been set appropriately,
/// initialize an ArrowDeviceArray. If sync_event is non-null, ownership is transferred
/// to the output array. If stream is non-null, the event must be recorded such that
/// it captures the work done on stream. If NANOARROW_OK is returned, ownership of array
/// and sync_event is transferred to device_array. The caller retains ownership of
/// stream.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayInitAsync(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, void* sync_event, void* stream);

/// \brief Initialize an ArrowDeviceArray without a stream
///
/// Convenience wrapper to initialize an ArrowDeviceArray without a stream.
static inline ArrowErrorCode ArrowDeviceArrayInit(struct ArrowDevice* device,
                                                  struct ArrowDeviceArray* device_array,
                                                  struct ArrowArray* array,
                                                  void* sync_event);

/// \brief Initialize an ArrowDeviceArrayStream from an existing ArrowArrayStream
///
/// Wrap an ArrowArrayStream of ArrowDeviceArray objects already allocated by the
/// specified device as an ArrowDeviceArrayStream. This function moves the ownership
/// of array_stream to the device_array_stream. If this function returns NANOARROW_OK,
/// the caller is responsible for releasing the ArrowDeviceArrayStream.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBasicArrayStreamInit(
    struct ArrowDeviceArrayStream* device_array_stream,
    struct ArrowArrayStream* array_stream, struct ArrowDevice* device);

/// \brief Initialize an ArrowDeviceArrayView
///
/// Zeroes memory for the device array view struct. Callers must initialize the
/// array_view member using nanoarrow core functions that can initialize from
/// a type identifier or schema.
NANOARROW_DLL void ArrowDeviceArrayViewInit(
    struct ArrowDeviceArrayView* device_array_view);

/// \brief Release the underlying ArrowArrayView
NANOARROW_DLL void ArrowDeviceArrayViewReset(
    struct ArrowDeviceArrayView* device_array_view);

/// \brief Set minimal ArrowArrayView buffer information from a device array
///
/// A thin wrapper around ArrowArrayViewSetArrayMinimal() that does not attempt
/// to resolve buffer sizes of variable-length buffers by copying data from the device.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewSetArrayMinimal(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error);

/// \brief Set ArrowArrayView buffer information from a device array
///
/// Runs ArrowDeviceArrayViewSetArrayMinimal() but also sets buffer sizes for
/// variable-length buffers by copying data from the device if needed. If stream
/// is provided it will be used to do any copying required to resolve buffer sizes.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewSetArrayAsync(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    void* stream, struct ArrowError* error);

/// \brief Set ArrowArrayView buffer information from a device array without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceArrayViewSetArray(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error);

/// \brief Copy an ArrowDeviceArrayView to a device
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that all pointers in src will remain valid until
/// the stream is synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewCopyAsync(
    struct ArrowDeviceArrayView* src, struct ArrowDevice* device_dst,
    struct ArrowDeviceArray* dst, void* stream);

/// \brief Copy an ArrowDeviceArrayView to a device without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceArrayViewCopy(struct ArrowDeviceArrayView* src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowDeviceArray* dst);

/// \brief Move an ArrowDeviceArray to a device if possible
///
/// Will attempt to move a device array to a device without copying buffers.
/// This may result in a device array with different performance charateristics
/// than an array that was copied. Returns ENOTSUP if a zero-copy move between devices is
/// not possible.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayMoveToDevice(struct ArrowDeviceArray* src,
                                                          struct ArrowDevice* device_dst,
                                                          struct ArrowDeviceArray* dst);

/// \brief Allocate a device buffer and copying existing content
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that src will remain valid until the stream is
/// synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferInitAsync(struct ArrowDevice* device_src,
                                                        struct ArrowBufferView src,
                                                        struct ArrowDevice* device_dst,
                                                        struct ArrowBuffer* dst,
                                                        void* stream);

/// \brief Allocate a device buffer and copying existing content without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceBufferInit(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst);

/// \brief Move a buffer to a device without copying if possible
///
/// Returns ENOTSUP if a zero-copy move between devices is not possible.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferMove(struct ArrowDevice* device_src,
                                                   struct ArrowBuffer* src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst);

/// \brief Copy a buffer into preallocated device memory
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that src will remain valid until the stream is
/// synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferCopyAsync(struct ArrowDevice* device_src,
                                                        struct ArrowBufferView src,
                                                        struct ArrowDevice* device_dst,
                                                        struct ArrowBufferView dst,
                                                        void* stream);

/// \brief Copy a buffer into preallocated devie memory
///
/// Returns ENOTSUP if a zero-copy move between devices is not possible.
static inline ArrowErrorCode ArrowDeviceBufferCopy(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBufferView dst);

/// @}

/// \defgroup nanoarrow_device_cuda CUDA Device extension
///
/// A CUDA (i.e., `cuda.h`) implementation of the Arrow C Device interface.
///
/// @{

/// \brief Get a CUDA device from type and ID
///
/// device_type must be one of ARROW_DEVICE_CUDA or ARROW_DEVICE_CUDA_HOST;
/// device_id must be between 0 and cudaGetDeviceCount - 1.
NANOARROW_DLL struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type,
                                                  int64_t device_id);

/// @}

/// \defgroup nanoarrow_device_metal Apple Metal Device extension
///
/// An Apple Metal implementation of the Arrow C Device interface, primarily targeted to
/// the M1 series of CPU/GPUs that feature shared CPU/GPU memory. Even though the memory
/// regions are shared, it is currently not possible to wrap an arbitrary CPU memory
/// region as an `MTL::Buffer*` unless that memory region is page-aligned. Because of
/// this, a copy is still required in most cases to make memory GPU accessible. After GPU
/// calculations are complete; however, moving the buffers back to the CPU is zero-copy.
///
/// Sync events are represented as an `MTL::Event*`. The degree to which the pointers
/// to `MTL::Event*` are stable across metal-cpp versions/builds is currently unknown.
///
/// @{

/// \brief A pointer to a default metal device singleton
NANOARROW_DLL struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void);

/// \brief Initialize a preallocated device struct with the default metal device
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                               struct ArrowError* error);

/// \brief Initialize a buffer with the Metal allocator
///
/// Metal uses shared memory with the CPU; however, only page-aligned buffers
/// or buffers created explicitly using the Metal API can be sent to the GPU.
/// This buffer's allocator uses the Metal API so that it is cheaper to send
/// buffers to the GPU later. You can use, append to, or move this buffer just
/// like a normal ArrowBuffer.
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer);

/// \brief Convert an ArrowArray to buffers that use the Metal allocator
///
/// Replaces buffers from a given ArrowArray with ones that use the Metal
/// allocator, copying existing content where necessary. The array is still
/// valid to use just like a normal ArrowArray that was initialized with
/// ArrowArrayInitFromType() (i.e., it can be appended to and finished with
/// validation).
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array);

/// @}

// Inline implementations

static inline ArrowErrorCode ArrowDeviceBufferCopy(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBufferView dst) {
  return ArrowDeviceBufferCopyAsync(device_src, src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceBufferInit(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst) {
  return ArrowDeviceBufferInitAsync(device_src, src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceArrayViewCopy(struct ArrowDeviceArrayView* src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowDeviceArray* dst) {
  return ArrowDeviceArrayViewCopyAsync(src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceArrayViewSetArray(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error) {
  return ArrowDeviceArrayViewSetArrayAsync(device_array_view, device_array, NULL, error);
}

static inline ArrowErrorCode ArrowDeviceArrayInit(struct ArrowDevice* device,
                                                  struct ArrowDeviceArray* device_array,
                                                  struct ArrowArray* array,
                                                  void* sync_event) {
  return ArrowDeviceArrayInitAsync(device, device_array, array, sync_event, NULL);
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_DEVICE_HPP_INCLUDED
#define NANOARROW_DEVICE_HPP_INCLUDED

#include "nanoarrow/nanoarrow.hpp"
#include "nanoarrow/nanoarrow_device.h"

namespace nanoarrow {

namespace internal {

template <>
inline void init_pointer(struct ArrowDeviceArray* data) {
  data->array.release = nullptr;
  data->sync_event = nullptr;
}

template <>
inline void move_pointer(struct ArrowDeviceArray* src, struct ArrowDeviceArray* dst) {
  ArrowDeviceArrayMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowDeviceArray* data) {
  if (data->array.release != nullptr) {
    ArrowArrayRelease(&data->array);
  }

  data->sync_event = nullptr;
}

template <>
inline void init_pointer(struct ArrowDeviceArrayStream* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowDeviceArrayStream* src,
                         struct ArrowDeviceArrayStream* dst) {
  memcpy(dst, src, sizeof(struct ArrowDeviceArrayStream));
  src->release = nullptr;
}

template <>
inline void release_pointer(struct ArrowDeviceArrayStream* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowDeviceArrayView* data) {
  ArrowDeviceArrayViewInit(data);
}

template <>
inline void move_pointer(struct ArrowDeviceArrayView* src,
                         struct ArrowDeviceArrayView* dst) {
  ArrowArrayViewMove(&src->array_view, &dst->array_view);
  dst->device = src->device;
  src->device = nullptr;
}

template <>
inline void release_pointer(struct ArrowDeviceArrayView* data) {
  ArrowArrayViewReset(&data->array_view);
}

template <>
inline void init_pointer(struct ArrowDevice* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowDevice* src, struct ArrowDevice* dst) {
  memcpy(dst, src, sizeof(struct ArrowDevice));
  src->release = nullptr;
}

template <>
inline void release_pointer(struct ArrowDevice* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

}  // namespace internal
}  // namespace nanoarrow

#include "nanoarrow.hpp"

namespace nanoarrow {

namespace device {

/// \defgroup nanoarrow_device_hpp-unique Unique object wrappers
///
/// Extends the unique object wrappers in nanoarrow.hpp to include C structs
/// defined in the nanoarrow_device.h header.
///
/// @{

/// \brief Class wrapping a unique struct ArrowDeviceArray
using UniqueDeviceArray = internal::Unique<struct ArrowDeviceArray>;

/// \brief Class wrapping a unique struct ArrowDeviceArrayStream
using UniqueDeviceArrayStream = internal::Unique<struct ArrowDeviceArrayStream>;

/// \brief Class wrapping a unique struct ArrowDevice
using UniqueDevice = internal::Unique<struct ArrowDevice>;

/// \brief Class wrapping a unique struct ArrowDeviceArrayView
using UniqueDeviceArrayView = internal::Unique<struct ArrowDeviceArrayView>;

/// @}

}  // namespace device

}  // namespace nanoarrow

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_gtest_util.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <gtest/gtest.h>
#include <iostream>

#include "nanoarrow/nanoarrow.hpp"

#ifndef NANOARROW_GTEST_UTIL_HPP_INCLUDED
#define NANOARROW_GTEST_UTIL_HPP_INCLUDED

/// \defgroup nanoarrow_testing Nanoarrow Testing Helpers
///
/// Utilities for testing nanoarrow structures and functions.

namespace nanoarrow {
namespace internal {

inline void PrintTo(const Nothing&, std::ostream* os) { *os << "<NA>"; }

template <typename T>
void PrintTo(const Maybe<T>& m, std::ostream* os) {
  if (m) {
    *os << ::testing::PrintToString(*m);
  } else {
    PrintTo(NA, os);
  }
}

}  // namespace internal
}  // namespace nanoarrow

inline void PrintTo(const ArrowStringView& sv, std::ostream* os) {
  *os << "'";
  os->write(sv.data, static_cast<size_t>(sv.size_bytes));
  *os << "'";
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_testing.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_TESTING_HPP_INCLUDED
#define NANOARROW_TESTING_HPP_INCLUDED

#include <iostream>
#include <string>

#include "nanoarrow/nanoarrow.hpp"

/// \defgroup nanoarrow_testing Nanoarrow Testing Helpers
///
/// Utilities for testing nanoarrow structures and functions.

namespace nanoarrow {

namespace testing {

// Forward-declaration of internal types
namespace internal {
class DictionaryContext;
struct Differences;
}  // namespace internal

/// \defgroup nanoarrow_testing-json Integration test helpers
///
/// See testing format documentation for details of the JSON representation. This
/// representation is not canonical but can be used to implement integration tests with
/// other implementations.
///
/// @{

/// \brief Writer for the Arrow integration testing JSON format
class NANOARROW_DLL TestingJSONWriter {
 public:
  TestingJSONWriter();
  virtual ~TestingJSONWriter();

  /// \brief Set the floating point precision of the writer
  ///
  /// The floating point precision by default is -1, which uses the JSON serializer
  /// to encode the value in the output. When writing files specifically for
  /// integration tests, floating point values should be rounded to 3 decimal places to
  /// avoid serialization issues.
  void set_float_precision(int value) { float_precision_ = value; }

  /// \brief Set whether metadata should be included in the output of a schema or field
  ///
  /// Use false to skip writing schema/field metadata in the output.
  void set_include_metadata(bool value) { include_metadata_ = value; }

  void ResetDictionaries();

  /// \brief Write an ArrowArrayStream as a data file JSON object to out
  ///
  /// Creates output like `{"schema": {...}, "batches": [...], ...}`.
  ArrowErrorCode WriteDataFile(std::ostream& out, ArrowArrayStream* stream);

  /// \brief Write a schema to out
  ///
  /// Creates output like `{"fields": [...], "metadata": [...]}`.
  ArrowErrorCode WriteSchema(std::ostream& out, const ArrowSchema* schema);

  /// \brief Write a field to out
  ///
  /// Creates output like `{"name" : "col", "type": {...}, ...}`
  ArrowErrorCode WriteField(std::ostream& out, const ArrowSchema* field);

  /// \brief Write the type portion of a field
  ///
  /// Creates output like `{"name": "int", ...}`
  ArrowErrorCode WriteType(std::ostream& out, const ArrowSchema* field);

  /// \brief Write the metadata portion of a field
  ///
  /// Creates output like `[{"key": "...", "value": "..."}, ...]`.
  ArrowErrorCode WriteMetadata(std::ostream& out, const char* metadata);

  /// \brief Write a "batch" to out
  ///
  /// Creates output like `{"count": 123, "columns": [...]}`.
  ArrowErrorCode WriteBatch(std::ostream& out, const ArrowSchema* schema,
                            const ArrowArrayView* value);

  /// \brief Write a column to out
  ///
  /// Creates output like `{"name": "col", "count": 123, "VALIDITY": [...], ...}`.
  ArrowErrorCode WriteColumn(std::ostream& out, const ArrowSchema* field,
                             const ArrowArrayView* value);

  ArrowErrorCode WriteDictionaryBatches(std::ostream& out);

 private:
  int float_precision_;
  bool include_metadata_;
  internal::DictionaryContext* dictionaries_;

  bool ShouldWriteMetadata(const char* metadata) {
    return metadata != nullptr && include_metadata_;
  }

  ArrowErrorCode WriteDictionaryBatch(std::ostream& out, int32_t dictionary_id);

  ArrowErrorCode WriteFieldChildren(std::ostream& out, const ArrowSchema* field);

  ArrowErrorCode WriteFieldDictionary(std::ostream& out, int32_t dictionary_id,
                                      bool is_ordered,
                                      const ArrowSchemaView* indices_field);

  ArrowErrorCode WriteChildren(std::ostream& out, const ArrowSchema* field,
                               const ArrowArrayView* value);
};

/// \brief Reader for the Arrow integration testing JSON format
class NANOARROW_DLL TestingJSONReader {
 public:
  TestingJSONReader(ArrowBufferAllocator allocator);
  TestingJSONReader();
  virtual ~TestingJSONReader();

  static const int kNumBatchOnlySchema = -2;
  static const int kNumBatchReadAll = -1;

  /// \brief Read JSON representing a data file object
  ///
  /// Read a JSON object in the form `{"schema": {...}, "batches": [...], ...}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadDataFile(const std::string& data_file_json, ArrowArrayStream* out,
                              int num_batch = kNumBatchReadAll,
                              ArrowError* error = nullptr);

  /// \brief Read JSON representing a Schema
  ///
  /// Reads a JSON object in the form `{"fields": [...], "metadata": [...]}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadSchema(const std::string& schema_json, ArrowSchema* out,
                            ArrowError* error = nullptr);

  /// \brief Read JSON representing a Field
  ///
  /// Read a JSON object in the form `{"name" : "col", "type": {...}, ...}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadField(const std::string& field_json, ArrowSchema* out,
                           ArrowError* error = nullptr);

  /// \brief Read JSON representing a RecordBatch
  ///
  /// Read a JSON object in the form `{"count": 123, "columns": [...]}`, propagating `out`
  /// on success.
  ArrowErrorCode ReadBatch(const std::string& batch_json, const ArrowSchema* schema,
                           ArrowArray* out, ArrowError* error = nullptr);

  /// \brief Read JSON representing a Column
  ///
  /// Read a JSON object in the form
  /// `{"name": "col", "count": 123, "VALIDITY": [...], ...}`, propagating
  /// `out` on success.
  ArrowErrorCode ReadColumn(const std::string& column_json, const ArrowSchema* schema,
                            ArrowArray* out, ArrowError* error = nullptr);

 private:
  ArrowBufferAllocator allocator_;
  internal::DictionaryContext* dictionaries_;

  void SetArrayAllocatorRecursive(ArrowArray* array);
};

/// \brief Integration testing comparison utility
///
/// Utility to compare ArrowSchema, ArrowArray, and ArrowArrayStream instances.
/// This should only be used in the context of integration testing as the
/// comparison logic is specific to the integration testing JSON files and
/// specification. Notably:
///
/// - Map types are considered equal regardless of the child names "entries",
///   "key", and "value".
/// - Float32 and Float64 values are compared according to their JSON serialization.
class NANOARROW_DLL TestingJSONComparison {
 public:
  TestingJSONComparison();
  virtual ~TestingJSONComparison();

  /// \brief Compare top-level RecordBatch flags (e.g., nullability)
  ///
  /// Some Arrow implementations export batches as nullable, and some export them as
  /// non-nullable. Use false to consider these two types of batches as equivalent.
  void set_compare_batch_flags(bool value) { compare_batch_flags_ = value; }

  /// \brief Compare metadata order
  ///
  /// Some Arrow implementations store metadata using structures (e.g., hash map) that
  /// reorder metadata items. Use false to consider metadata whose keys/values have
  /// been reordered as equivalent.
  void set_compare_metadata_order(bool value) { compare_metadata_order_ = value; }

  /// \brief Set float precision
  ///
  /// The Arrow Integration Testing JSON document states that values should be compared
  /// to 3 decimal places to avoid floating point serialization issues. Use -1 to specify
  /// that all decimal places should be used (the default).
  void set_compare_float_precision(int value) {
    writer_actual_.set_float_precision(value);
    writer_expected_.set_float_precision(value);
  }

  /// \brief Returns the number of differences found by the previous call
  int64_t num_differences() const;

  /// \brief Dump a human-readable summary of differences to out
  void WriteDifferences(std::ostream& out);

  /// \brief Clear any existing differences
  void ClearDifferences();

  /// \brief Compare a stream of record batches
  ///
  /// Compares actual against expected using the following strategy:
  ///
  /// - Compares schemas for equality, returning if differences were found
  /// - Compares pairs of record batches, returning if one stream finished
  ///   before another.
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareArrayStream(ArrowArrayStream* actual, ArrowArrayStream* expected,
                                    ArrowError* error = nullptr);

  /// \brief Compare a top-level ArrowSchema struct
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareSchema(const ArrowSchema* actual, const ArrowSchema* expected,
                               ArrowError* error = nullptr, const std::string& path = "");

  /// \brief Set the ArrowSchema to be used to for future calls to CompareBatch().
  ArrowErrorCode SetSchema(const ArrowSchema* schema, ArrowError* error = nullptr);

  /// \brief Compare a top-level ArrowArray struct
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareBatch(const ArrowArray* actual, const ArrowArray* expected,
                              ArrowError* error = nullptr, const std::string& path = "");

 private:
  TestingJSONWriter writer_actual_;
  TestingJSONWriter writer_expected_;
  internal::Differences* differences_;
  struct ArrowSchema schema_;
  struct ArrowArrayView actual_;
  struct ArrowArrayView expected_;

  // Comparison options
  bool compare_batch_flags_;
  bool compare_metadata_order_;

  ArrowErrorCode CompareField(ArrowSchema* actual, ArrowSchema* expected,
                              ArrowError* error, const std::string& path = "");

  ArrowErrorCode CompareFieldBase(ArrowSchema* actual, ArrowSchema* expected,
                                  ArrowError* error, const std::string& path = "");

  ArrowErrorCode CompareMetadata(const char* actual, const char* expected,
                                 ArrowError* error, const std::string& path = "");

  ArrowErrorCode MetadataEqualKeyValue(const char* actual, const char* expected,
                                       bool* out, ArrowError* error);

  ArrowErrorCode CompareColumn(ArrowSchema* schema, ArrowArrayView* actual,
                               ArrowArrayView* expected, ArrowError* error,
                               const std::string& path = "");
};

/// @}

}  // namespace testing
}  // namespace nanoarrow

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/testing/testing.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <algorithm>
#include <iostream>
#include <limits>
#include <sstream>
#include <unordered_map>
#include <vector>

#include "nlohmann/json.hpp"

#include "nanoarrow/nanoarrow_testing.hpp"

namespace nanoarrow {

namespace testing {

namespace internal {
// Internal representation of the various structures needed to import and/or export
// a dictionary array. We use a serialized version of the dictionary value because
// nanoarrow doesn't currently have the ability to copy or reference count an Array.
struct Dictionary {
  nanoarrow::UniqueSchema schema;
  int64_t column_length;
  std::string column_json;
};

class DictionaryContext {
 public:
  DictionaryContext() : next_id_(0) {}

  ArrowErrorCode RecordSchema(int32_t dictionary_id, const ArrowSchema* values_schema) {
    if (!HasDictionaryForId(dictionary_id)) {
      dictionaries_[dictionary_id] = Dictionary();
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaDeepCopy(values_schema, dictionaries_[dictionary_id].schema.get()));
    }

    dictionary_ids_[values_schema] = dictionary_id;
    return NANOARROW_OK;
  }

  ArrowErrorCode RecordSchema(const ArrowSchema* values_schema, int32_t* dictionary_id) {
    while (HasDictionaryForId(next_id_)) {
      next_id_++;
    }

    NANOARROW_RETURN_NOT_OK(RecordSchema(next_id_, values_schema));
    *dictionary_id = next_id_++;
    return NANOARROW_OK;
  }

  void RecordArray(int32_t dictionary_id, int64_t length, std::string column_json) {
    dictionaries_[dictionary_id].column_length = length;
    dictionaries_[dictionary_id].column_json = std::move(column_json);
  }

  void RecordArray(const ArrowSchema* values_schema, int64_t length,
                   std::string column_json) {
    auto ids_it = dictionary_ids_.find(values_schema);
    RecordArray(ids_it->second, length, column_json);
  }

  bool empty() { return dictionaries_.empty(); }

  void clear() {
    dictionaries_.clear();
    dictionary_ids_.clear();
    next_id_ = 0;
  }

  bool HasDictionaryForSchema(const ArrowSchema* values_schema) const {
    return dictionary_ids_.find(values_schema) != dictionary_ids_.end();
  }

  bool HasDictionaryForId(int32_t dictionary_id) const {
    return dictionaries_.find(dictionary_id) != dictionaries_.end();
  }

  const Dictionary& Get(int32_t dictionary_id) const {
    auto dict_it = dictionaries_.find(dictionary_id);
    return dict_it->second;
  }

  const Dictionary& Get(const ArrowSchema* values_schema) const {
    auto ids_it = dictionary_ids_.find(values_schema);
    return Get(ids_it->second);
  }

  const std::vector<int32_t> GetAllIds() const {
    std::vector<int32_t> out;
    out.reserve(dictionaries_.size());
    for (const auto& value : dictionaries_) {
      out.push_back(value.first);
    }
    return out;
  }

 private:
  int32_t next_id_;
  std::unordered_map<int32_t, Dictionary> dictionaries_;
  std::unordered_map<const ArrowSchema*, int32_t> dictionary_ids_;
};
}  // namespace internal

namespace writer_internal {

namespace {

class LocalizedStream {
 public:
  LocalizedStream(std::ostream& out) : out_(out) {
    previous_locale_ = out.imbue(std::locale::classic());
    previous_precision_ = out.precision();
    fmt_flags_ = out.flags();
    out.setf(out.fixed);
  }

  void SetFixed(int precision) { out_.precision(precision); }

  ~LocalizedStream() {
    out_.flags(fmt_flags_);
    out_.precision(previous_precision_);
    out_.imbue(previous_locale_);
  }

 private:
  std::ostream& out_;
  std::locale previous_locale_;
  std::ios::fmtflags fmt_flags_;
  std::streamsize previous_precision_;
};

void WriteString(std::ostream& out, ArrowStringView value) {
  std::string value_str(value.data, static_cast<size_t>(value.size_bytes));
  out << nlohmann::json(value_str);
}

void WriteBytes(std::ostream& out, ArrowBufferView value) {
  out << R"(")";
  char hex[3];
  hex[2] = '\0';

  for (int64_t i = 0; i < value.size_bytes; i++) {
    snprintf(hex, sizeof(hex), "%02X", static_cast<int>(value.data.as_uint8[i]));
    out << hex;
  }
  out << R"(")";
}

void WriteBitmap(std::ostream& out, const uint8_t* bits, int64_t length) {
  if (length == 0) {
    out << "[]";
    return;
  }

  out << "[";

  if (bits == nullptr) {
    out << "1";
    for (int64_t i = 1; i < length; i++) {
      out << ", 1";
    }
  } else {
    out << static_cast<int32_t>(ArrowBitGet(bits, 0));
    for (int64_t i = 1; i < length; i++) {
      out << ", " << static_cast<int32_t>(ArrowBitGet(bits, i));
    }
  }

  out << "]";
}

template <typename T>
ArrowErrorCode WriteOffsetOrTypeID(std::ostream& out, ArrowBufferView content) {
  if (content.size_bytes == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  const T* values = reinterpret_cast<const T*>(content.data.data);
  int64_t n_values = content.size_bytes / sizeof(T);

  out << "[";

  if (sizeof(T) == sizeof(int64_t)) {
    // Ensure int64s are quoted (i.e, "123456")
    out << R"(")" << values[0] << R"(")";
    for (int64_t i = 1; i < n_values; i++) {
      out << R"(, ")" << values[i] << R"(")";
    }
  } else {
    // No need to quote smaller ints (i.e., 123456)
    out << static_cast<int64_t>(values[0]);
    for (int64_t i = 1; i < n_values; i++) {
      out << ", " << static_cast<int64_t>(values[i]);
    }
  }

  out << "]";
  return NANOARROW_OK;
}

void WriteIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << 0;
  } else {
    out << ArrowArrayViewGetIntUnsafe(view, i);
  }
}

void WriteQuotedIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
  } else {
    out << R"(")" << ArrowArrayViewGetIntUnsafe(view, i) << R"(")";
  }
}

void WriteQuotedUIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
  } else {
    out << R"(")" << ArrowArrayViewGetUIntUnsafe(view, i) << R"(")";
  }
}

void WriteFloatMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i,
                         int float_precision) {
  if (float_precision >= 0) {
    if (ArrowArrayViewIsNull(view, i)) {
      out << static_cast<double>(0);
    } else {
      out << ArrowArrayViewGetDoubleUnsafe(view, i);
    }
  } else {
    if (ArrowArrayViewIsNull(view, i)) {
      out << "0.0";
    } else {
      out << nlohmann::json(ArrowArrayViewGetDoubleUnsafe(view, i));
    }
  }
}

void WriteBytesMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  ArrowBufferView item = ArrowArrayViewGetBytesUnsafe(view, i);
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"(")";
    for (int64_t i = 0; i < item.size_bytes; i++) {
      out << "00";
    }
    out << R"(")";
  } else {
    WriteBytes(out, item);
  }
}

void WriteIntervalDayTimeMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                   int64_t i, ArrowInterval* interval) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"({"days": 0, "milliseconds": 0})";
  } else {
    ArrowArrayViewGetIntervalUnsafe(view, i, interval);
    out << R"({"days": )" << interval->days << R"(, "milliseconds": )" << interval->ms
        << "}";
  }
}

void WriteIntervalMonthDayNanoMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                        int64_t i, ArrowInterval* interval) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"({"months": 0, "days": 0, "nanoseconds": "0"})";
  } else {
    ArrowArrayViewGetIntervalUnsafe(view, i, interval);
    out << R"({"months": )" << interval->months << R"(, "days": )" << interval->days
        << R"(, "nanoseconds": ")" << interval->ns << R"("})";
  }
}

ArrowErrorCode WriteDecimalMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                     int64_t i, ArrowDecimal* decimal, ArrowBuffer* tmp) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
    return NANOARROW_OK;
  } else {
    ArrowArrayViewGetDecimalUnsafe(view, i, decimal);
    tmp->size_bytes = 0;
    NANOARROW_RETURN_NOT_OK(ArrowDecimalAppendDigitsToBuffer(decimal, tmp));
    out << R"(")" << std::string(reinterpret_cast<char*>(tmp->data), tmp->size_bytes)
        << R"(")";
    return NANOARROW_OK;
  }
}

ArrowErrorCode WriteDecimalData(std::ostream& out, const ArrowArrayView* view,
                                int bitwidth) {
  ArrowDecimal value;
  ArrowDecimalInit(&value, bitwidth, 0, 0);
  nanoarrow::UniqueBuffer tmp;

  NANOARROW_RETURN_NOT_OK(WriteDecimalMaybeNull(out, view, 0, &value, tmp.get()));
  for (int64_t i = 1; i < view->length; i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteDecimalMaybeNull(out, view, i, &value, tmp.get()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode WriteData(std::ostream& out, const ArrowArrayView* value,
                         int float_precision) {
  if (value->length == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";

  switch (value->storage_type) {
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      // Regular JSON integers (i.e., 123456)
      WriteIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntMaybeNull(out, value, i);
      }
      break;
    case NANOARROW_TYPE_INT64:
      // Quoted integers to avoid overflow (i.e., "123456")
      WriteQuotedIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteQuotedIntMaybeNull(out, value, i);
      }
      break;
    case NANOARROW_TYPE_UINT64:
      // Quoted integers to avoid overflow (i.e., "123456")
      WriteQuotedUIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteQuotedUIntMaybeNull(out, value, i);
      }
      break;

    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE: {
      // JSON number to float_precision_ decimal places
      LocalizedStream local_stream_opt(out);
      local_stream_opt.SetFixed(float_precision);

      WriteFloatMaybeNull(out, value, 0, float_precision);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteFloatMaybeNull(out, value, i, float_precision);
      }
      break;
    }

    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
      WriteString(out, ArrowArrayViewGetStringUnsafe(value, 0));
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteString(out, ArrowArrayViewGetStringUnsafe(value, i));
      }
      break;

    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_FIXED_SIZE_BINARY: {
      WriteBytesMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteBytesMaybeNull(out, value, i);
      }
      break;
    }

    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      ArrowInterval interval;
      ArrowIntervalInit(&interval, value->storage_type);
      WriteIntervalDayTimeMaybeNull(out, value, 0, &interval);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntervalDayTimeMaybeNull(out, value, i, &interval);
      }
      break;
    }

    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      ArrowInterval interval;
      ArrowIntervalInit(&interval, value->storage_type);
      WriteIntervalMonthDayNanoMaybeNull(out, value, 0, &interval);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntervalMonthDayNanoMaybeNull(out, value, i, &interval);
      }
      break;
    }

    case NANOARROW_TYPE_DECIMAL128:
      NANOARROW_RETURN_NOT_OK(WriteDecimalData(out, value, 128));
      break;
    case NANOARROW_TYPE_DECIMAL256:
      NANOARROW_RETURN_NOT_OK(WriteDecimalData(out, value, 256));
      break;

    default:
      // Not supported
      return ENOTSUP;
  }

  out << "]";
  return NANOARROW_OK;
}

}  // namespace

namespace {

ArrowErrorCode WriteTimeUnit(std::ostream& out, const ArrowSchemaView* field) {
  switch (field->time_unit) {
    case NANOARROW_TIME_UNIT_NANO:
      out << R"(, "unit": "NANOSECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_MICRO:
      out << R"(, "unit": "MICROSECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_MILLI:
      out << R"(, "unit": "MILLISECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_SECOND:
      out << R"(, "unit": "SECOND")";
      return NANOARROW_OK;
    default:
      return EINVAL;
  }
}

ArrowErrorCode WriteTypeFromView(std::ostream& out, const ArrowSchemaView* field) {
  out << "{";

  switch (field->type) {
    case NANOARROW_TYPE_NA:
      out << R"("name": "null")";
      break;
    case NANOARROW_TYPE_BOOL:
      out << R"("name": "bool")";
      break;
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT64:
      out << R"("name": "int", "bitWidth": )" << field->layout.element_size_bits[1]
          << R"(, "isSigned": true)";
      break;
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_UINT32:
      out << R"("name": "int", "bitWidth": )" << field->layout.element_size_bits[1]
          << R"(, "isSigned": false)";
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      out << R"("name": "floatingpoint", "precision": "HALF")";
      break;
    case NANOARROW_TYPE_FLOAT:
      out << R"("name": "floatingpoint", "precision": "SINGLE")";
      break;
    case NANOARROW_TYPE_DOUBLE:
      out << R"("name": "floatingpoint", "precision": "DOUBLE")";
      break;
    case NANOARROW_TYPE_STRING:
      out << R"("name": "utf8")";
      break;
    case NANOARROW_TYPE_LARGE_STRING:
      out << R"("name": "largeutf8")";
      break;
    case NANOARROW_TYPE_BINARY:
      out << R"("name": "binary")";
      break;
    case NANOARROW_TYPE_LARGE_BINARY:
      out << R"("name": "largebinary")";
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      out << R"("name": "fixedsizebinary", "byteWidth": )" << field->fixed_size;
      break;
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
      out << R"("name": "decimal", "bitWidth": )" << field->decimal_bitwidth
          << R"(, "precision": )" << field->decimal_precision << R"(, "scale": )"
          << field->decimal_scale;
      break;
    case NANOARROW_TYPE_DURATION:
      out << R"("name": "duration")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      break;
    case NANOARROW_TYPE_DATE32:
      out << R"("name": "date", "unit": "DAY")";
      break;
    case NANOARROW_TYPE_DATE64:
      out << R"("name": "date", "unit": "MILLISECOND")";
      break;
    case NANOARROW_TYPE_TIME32:
      out << R"("name": "time")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      out << R"(, "bitWidth": 32)";
      break;
    case NANOARROW_TYPE_TIME64:
      out << R"("name": "time")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      out << R"(, "bitWidth": 64)";
      break;
    case NANOARROW_TYPE_TIMESTAMP:
      out << R"("name": "timestamp")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      if (strlen(field->timezone) > 0) {
        out << R"(, "timezone": )";
        WriteString(out, ArrowCharView(field->timezone));
      }
      break;
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      out << R"("name": "interval", "unit": "YEAR_MONTH")";
      break;
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      out << R"("name": "interval", "unit": "DAY_TIME")";
      break;
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      out << R"("name": "interval", "unit": "MONTH_DAY_NANO")";
      break;
    case NANOARROW_TYPE_STRUCT:
      out << R"("name": "struct")";
      break;
    case NANOARROW_TYPE_LIST:
      out << R"("name": "list")";
      break;
    case NANOARROW_TYPE_MAP:
      out << R"("name": "map", "keysSorted": )";
      if (field->schema->flags & ARROW_FLAG_MAP_KEYS_SORTED) {
        out << "true";
      } else {
        out << "false";
      }
      break;
    case NANOARROW_TYPE_LARGE_LIST:
      out << R"("name": "largelist")";
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      out << R"("name": "fixedsizelist", "listSize": )"
          << field->layout.child_size_elements;
      break;
    case NANOARROW_TYPE_DENSE_UNION:
      out << R"("name": "union", "mode": "DENSE", "typeIds": [)" << field->union_type_ids
          << "]";
      break;
    case NANOARROW_TYPE_SPARSE_UNION:
      out << R"("name": "union", "mode": "SPARSE", "typeIds": [)" << field->union_type_ids
          << "]";
      break;

    default:
      // Not supported
      return ENOTSUP;
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode WriteMetadataItem(std::ostream& out, ArrowMetadataReader* reader) {
  ArrowStringView key;
  ArrowStringView value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderRead(reader, &key, &value));
  out << R"({"key": )";
  WriteString(out, key);
  out << R"(, "value": )";
  WriteString(out, value);
  out << "}";
  return NANOARROW_OK;
}

}  // namespace

}  // namespace writer_internal

TestingJSONWriter::TestingJSONWriter()
    : float_precision_(-1),
      include_metadata_(true),
      dictionaries_(new internal::DictionaryContext()) {}

TestingJSONWriter::~TestingJSONWriter() {
  // We can't use a unique_ptr to manage dictionaries_ because shared linking on
  // Windows requires that DictionaryContext also implements a dll interface and
  // just manually managing the pointer is easier.
  delete dictionaries_;
};

void TestingJSONWriter::ResetDictionaries() { dictionaries_->clear(); }

ArrowErrorCode TestingJSONWriter::WriteDataFile(std::ostream& out,
                                                ArrowArrayStream* stream) {
  if (stream == nullptr || stream->release == nullptr) {
    return EINVAL;
  }

  ResetDictionaries();

  out << R"({"schema": )";

  nanoarrow::UniqueSchema schema;
  NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(stream, schema.get(), nullptr));
  NANOARROW_RETURN_NOT_OK(WriteSchema(out, schema.get()));

  nanoarrow::UniqueArrayView array_view;
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), nullptr));

  out << R"(, "batches": [)";

  nanoarrow::UniqueArray array;
  std::string sep;
  do {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(stream, array.get(), nullptr));
    if (array->release == nullptr) {
      break;
    }

    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewSetArray(array_view.get(), array.get(), nullptr));

    out << sep;
    sep = ", ";
    NANOARROW_RETURN_NOT_OK(WriteBatch(out, schema.get(), array_view.get()));
    array.reset();
  } while (true);

  out << "]";

  if (!dictionaries_->empty()) {
    out << R"(, "dictionaries": )";
    NANOARROW_RETURN_NOT_OK(WriteDictionaryBatches(out));
  }

  out << "}";

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteSchema(std::ostream& out,
                                              const ArrowSchema* schema) {
  // Make sure we have a struct
  if (std::string(schema->format) != "+s") {
    return EINVAL;
  }

  out << "{";

  // Write fields
  out << R"("fields": )";
  if (schema->n_children == 0) {
    out << "[]";
  } else {
    out << "[";
    NANOARROW_RETURN_NOT_OK(WriteField(out, schema->children[0]));
    for (int64_t i = 1; i < schema->n_children; i++) {
      out << ", ";
      NANOARROW_RETURN_NOT_OK(WriteField(out, schema->children[i]));
    }
    out << "]";
  }

  // Write metadata
  if (ShouldWriteMetadata(schema->metadata)) {
    out << R"(, "metadata": )";
    NANOARROW_RETURN_NOT_OK(WriteMetadata(out, schema->metadata));
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteField(std::ostream& out,
                                             const ArrowSchema* field) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, field, nullptr));

  out << "{";

  // Write schema->name (may be null)
  if (field->name == nullptr) {
    out << R"("name": null)";
  } else {
    out << R"("name": )";
    writer_internal::WriteString(out, ArrowCharView(field->name));
  }

  // Write nullability
  if (field->flags & ARROW_FLAG_NULLABLE) {
    out << R"(, "nullable": true)";
  } else {
    out << R"(, "nullable": false)";
  }

  // For dictionary encoding, write type as the dictionary (values) type,
  // record the dictionary schema, and write the "dictionary" member
  if (field->dictionary != nullptr) {
    ArrowSchemaView dictionary_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaViewInit(&dictionary_view, field->dictionary, nullptr));

    out << R"(, "type": )";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &dictionary_view));

    int32_t dictionary_id;
    NANOARROW_RETURN_NOT_OK(
        dictionaries_->RecordSchema(field->dictionary, &dictionary_id));

    out << R"(, "dictionary": )";
    view.type = view.storage_type;
    NANOARROW_RETURN_NOT_OK(WriteFieldDictionary(
        out, dictionary_id, field->flags & ARROW_FLAG_DICTIONARY_ORDERED, &view));

    // Write dictionary children
    out << R"(, "children": )";
    NANOARROW_RETURN_NOT_OK(WriteFieldChildren(out, field->dictionary));
  } else {
    // Write non-dictionary type/children
    out << R"(, "type": )";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &view));

    // Write children
    out << R"(, "children": )";
    NANOARROW_RETURN_NOT_OK(WriteFieldChildren(out, field));
  }

  // Write metadata
  if (ShouldWriteMetadata(field->metadata)) {
    out << R"(, "metadata": )";
    NANOARROW_RETURN_NOT_OK(WriteMetadata(out, field->metadata));
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteType(std::ostream& out, const ArrowSchema* field) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, (ArrowSchema*)field, nullptr));
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &view));
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteMetadata(std::ostream& out, const char* metadata) {
  if (metadata == nullptr) {
    out << "null";
    return NANOARROW_OK;
  }

  ArrowMetadataReader reader;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, metadata));
  if (reader.remaining_keys == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteMetadataItem(out, &reader));
  while (reader.remaining_keys > 0) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteMetadataItem(out, &reader));
  }

  out << "]";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteBatch(std::ostream& out, const ArrowSchema* schema,
                                             const ArrowArrayView* value) {
  // Make sure we have a struct
  if (std::string(schema->format) != "+s") {
    return EINVAL;
  }

  out << "{";

  // Write length
  out << R"("count": )" << value->length;

  // Write children
  out << R"(, "columns": )";
  NANOARROW_RETURN_NOT_OK(WriteChildren(out, schema, value));

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteColumn(std::ostream& out, const ArrowSchema* field,
                                              const ArrowArrayView* value) {
  out << "{";

  // Write schema->name (may be null)
  if (field->name == nullptr) {
    out << R"("name": null)";
  } else {
    out << R"("name": )";
    writer_internal::WriteString(out, ArrowCharView(field->name));
  }

  // Write length
  out << R"(, "count": )" << value->length;

  // Write the VALIDITY element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      break;
    default:
      out << R"(, "VALIDITY": )";
      writer_internal::WriteBitmap(out, value->buffer_views[0].data.as_uint8,
                                   value->length);
      break;
  }

  // Write the TYPE_ID element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      out << R"(, "TYPE_ID": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int8_t>(out, value->buffer_views[0]));
      break;
    default:
      break;
  }

  // Write the OFFSET element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_LIST:
      out << R"(, "OFFSET": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int32_t>(out, value->buffer_views[1]));
      break;
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_LARGE_STRING:
      out << R"(, "OFFSET": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int64_t>(out, value->buffer_views[1]));
      break;
    default:
      break;
  }

  // Write the DATA element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      break;
    default:
      out << R"(, "DATA": )";
      NANOARROW_RETURN_NOT_OK(writer_internal::WriteData(out, value, float_precision_));
      break;
  }

  switch (value->storage_type) {
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      out << R"(, "children": )";
      NANOARROW_RETURN_NOT_OK(WriteChildren(out, field, value));
      break;
    default:
      break;
  }

  out << "}";

  // Write the dictionary values to the DictionaryContext for later if applicable
  if (field->dictionary != nullptr) {
    if (!dictionaries_->HasDictionaryForSchema(field->dictionary)) {
      return EINVAL;
    }

    std::stringstream dictionary_output;
    NANOARROW_RETURN_NOT_OK(
        WriteColumn(dictionary_output, field->dictionary, value->dictionary));
    dictionaries_->RecordArray(field->dictionary, value->dictionary->length,
                               dictionary_output.str());
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteDictionaryBatches(std::ostream& out) {
  std::vector<int32_t> ids = dictionaries_->GetAllIds();
  if (ids.empty()) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  std::sort(ids.begin(), ids.end());
  NANOARROW_RETURN_NOT_OK(WriteDictionaryBatch(out, ids[0]));
  for (size_t i = 1; i < ids.size(); i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteDictionaryBatch(out, ids[i]));
  }
  out << "]";

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteDictionaryBatch(std::ostream& out,
                                                       int32_t dictionary_id) {
  const internal::Dictionary& dict = dictionaries_->Get(dictionary_id);
  out << R"({"id": )" << dictionary_id << R"(, "data": {"count": )" << dict.column_length
      << R"(, "columns": [)" << dict.column_json << "]}}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteFieldChildren(std::ostream& out,
                                                     const ArrowSchema* field) {
  if (field->n_children == 0) {
    out << "[]";
  } else {
    out << "[";
    NANOARROW_RETURN_NOT_OK(WriteField(out, field->children[0]));
    for (int64_t i = 1; i < field->n_children; i++) {
      out << ", ";
      NANOARROW_RETURN_NOT_OK(WriteField(out, field->children[i]));
    }
    out << "]";
  }

  return NANOARROW_OK;
}
ArrowErrorCode TestingJSONWriter::WriteFieldDictionary(
    std::ostream& out, int32_t dictionary_id, bool is_ordered,
    const ArrowSchemaView* indices_field) {
  out << "{";

  out << R"("id": )" << dictionary_id;

  out << R"(, "indexType": )";
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, indices_field));

  if (is_ordered) {
    out << R"(, "isOrdered": true)";
  } else {
    out << R"(, "isOrdered": false)";
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteChildren(std::ostream& out,
                                                const ArrowSchema* field,
                                                const ArrowArrayView* value) {
  if (field->n_children == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  NANOARROW_RETURN_NOT_OK(WriteColumn(out, field->children[0], value->children[0]));
  for (int64_t i = 1; i < field->n_children; i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteColumn(out, field->children[i], value->children[i]));
  }
  out << "]";
  return NANOARROW_OK;
}

namespace reader_internal {

namespace {

using nlohmann::json;

ArrowErrorCode Check(bool value, ArrowError* error, const std::string& err) {
  if (value) {
    return NANOARROW_OK;
  } else {
    ArrowErrorSet(error, "%s", err.c_str());
    return EINVAL;
  }
}

ArrowErrorCode PrefixError(ArrowErrorCode value, ArrowError* error,
                           const std::string& prefix) {
  if (value != NANOARROW_OK && error != nullptr) {
    std::string msg = prefix + error->message;
    ArrowErrorSet(error, "%s", msg.c_str());
  }

  return value;
}

ArrowErrorCode SetTypeInt(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("bitWidth"), error,
                                "Type[name=='int'] missing key 'bitWidth'"));
  NANOARROW_RETURN_NOT_OK(Check(value.contains("isSigned"), error,
                                "Type[name=='int'] missing key 'isSigned'"));

  const auto& bitwidth = value["bitWidth"];
  NANOARROW_RETURN_NOT_OK(Check(bitwidth.is_number_integer(), error,
                                "Type[name=='int'] bitWidth must be integer"));

  const auto& issigned = value["isSigned"];
  NANOARROW_RETURN_NOT_OK(
      Check(issigned.is_boolean(), error, "Type[name=='int'] isSigned must be boolean"));

  ArrowType type = NANOARROW_TYPE_UNINITIALIZED;
  if (issigned.get<bool>()) {
    switch (bitwidth.get<int>()) {
      case 8:
        type = NANOARROW_TYPE_INT8;
        break;
      case 16:
        type = NANOARROW_TYPE_INT16;
        break;
      case 32:
        type = NANOARROW_TYPE_INT32;
        break;
      case 64:
        type = NANOARROW_TYPE_INT64;
        break;
      default:
        ArrowErrorSet(error, "Type[name=='int'] bitWidth must be 8, 16, 32, or 64");
        return EINVAL;
    }
  } else {
    switch (bitwidth.get<int>()) {
      case 8:
        type = NANOARROW_TYPE_UINT8;
        break;
      case 16:
        type = NANOARROW_TYPE_UINT16;
        break;
      case 32:
        type = NANOARROW_TYPE_UINT32;
        break;
      case 64:
        type = NANOARROW_TYPE_UINT64;
        break;
      default:
        ArrowErrorSet(error, "Type[name=='int'] bitWidth must be 8, 16, 32, or 64");
        return EINVAL;
    }
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, type), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFloatingPoint(ArrowSchema* schema, const json& value,
                                    ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("precision"), error,
                                "Type[name=='floatingpoint'] missing key 'precision'"));

  const auto& precision = value["precision"];
  NANOARROW_RETURN_NOT_OK(Check(precision.is_string(), error,
                                "Type[name=='floatingpoint'] bitWidth must be string"));

  ArrowType type = NANOARROW_TYPE_UNINITIALIZED;
  auto precision_str = precision.get<std::string>();
  if (precision_str == "HALF") {
    type = NANOARROW_TYPE_HALF_FLOAT;
  } else if (precision_str == "SINGLE") {
    type = NANOARROW_TYPE_FLOAT;
  } else if (precision_str == "DOUBLE") {
    type = NANOARROW_TYPE_DOUBLE;
  } else {
    ArrowErrorSet(
        error,
        "Type[name=='floatingpoint'] precision must be 'HALF', 'SINGLE', or 'DOUBLE'");
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, type), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFixedSizeBinary(ArrowSchema* schema, const json& value,
                                      ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("byteWidth"), error,
                                "Type[name=='fixedsizebinary'] missing key 'byteWidth'"));

  const auto& byteWidth = value["byteWidth"];
  NANOARROW_RETURN_NOT_OK(
      Check(byteWidth.is_number_integer(), error,
            "Type[name=='fixedsizebinary'] byteWidth must be integer"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeFixedSize(schema, NANOARROW_TYPE_FIXED_SIZE_BINARY,
                                  byteWidth.get<int>()),
      error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDecimal(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("precision"), error,
                                "Type[name=='decimal'] missing key 'precision'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("scale"), error, "Type[name=='decimal'] missing key 'scale'"));

  // Some test files omit bitWidth for decimal128
  int bit_width_int;
  if (value.contains("bitWidth")) {
    const auto& bit_width = value["bitWidth"];
    NANOARROW_RETURN_NOT_OK(Check(bit_width.is_number_integer(), error,
                                  "Type[name=='decimal'] bitWidth must be integer"));
    bit_width_int = bit_width.get<int>();
  } else {
    bit_width_int = 128;
  }

  ArrowType type;
  switch (bit_width_int) {
    case 128:
      type = NANOARROW_TYPE_DECIMAL128;
      break;
    case 256:
      type = NANOARROW_TYPE_DECIMAL256;
      break;
    default:
      ArrowErrorSet(error, "Type[name=='decimal'] bitWidth must be 128 or 256");
      return EINVAL;
  }

  const auto& precision = value["precision"];
  NANOARROW_RETURN_NOT_OK(Check(precision.is_number_integer(), error,
                                "Type[name=='decimal'] precision must be integer"));

  const auto& scale = value["scale"];
  NANOARROW_RETURN_NOT_OK(Check(scale.is_number_integer(), error,
                                "Type[name=='decimal'] scale must be integer"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDecimal(schema, type, precision.get<int>(), scale.get<int>()),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDate(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Type[name=='date'] missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Type[name=='date'] unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "DAY") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_DATE32),
                                       error);
  } else if (unit_str == "MILLISECOND") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_DATE64),
                                       error);
  } else {
    ArrowErrorSet(error, "Type[name=='date'] unit must be 'DAY' or 'MILLISECOND'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTimeUnit(const json& value, ArrowTimeUnit* time_unit,
                           ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Time-like type missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Time-like type unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "SECOND") {
    *time_unit = NANOARROW_TIME_UNIT_SECOND;
  } else if (unit_str == "MILLISECOND") {
    *time_unit = NANOARROW_TIME_UNIT_MILLI;
  } else if (unit_str == "MICROSECOND") {
    *time_unit = NANOARROW_TIME_UNIT_MICRO;
  } else if (unit_str == "NANOSECOND") {
    *time_unit = NANOARROW_TIME_UNIT_NANO;
  } else {
    ArrowErrorSet(
        error,
        "TimeUnit must be 'SECOND' or 'MILLISECOND', 'MICROSECOND', or 'NANOSECOND'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeTime(ArrowSchema* schema, const json& value, ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  const auto& bit_width = value["bitWidth"];
  NANOARROW_RETURN_NOT_OK(Check(bit_width.is_number_integer(), error,
                                "Type[name=='time'] bitWidth must be integer"));
  auto bit_width_int = bit_width.get<int>();

  if (bit_width_int == 32) {
    NANOARROW_RETURN_NOT_OK(Check(
        time_unit == NANOARROW_TIME_UNIT_SECOND || time_unit == NANOARROW_TIME_UNIT_MILLI,
        error, "Expected time unit of 'SECOND' or 'MILLISECOND' for bitWidth 32"));

    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIME32, time_unit, nullptr),
        error);
    return NANOARROW_OK;
  } else if (bit_width_int == 64) {
    NANOARROW_RETURN_NOT_OK(Check(
        time_unit == NANOARROW_TIME_UNIT_MICRO || time_unit == NANOARROW_TIME_UNIT_NANO,
        error, "Expected time unit of 'MICROSECOND' or 'NANOSECOND' for bitWidth 64"));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIME64, time_unit, nullptr),
        error);
    return NANOARROW_OK;
  } else {
    ArrowErrorSet(error, "Expected Type[name=='time'] bitWidth of 32 or 64");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeTimestamp(ArrowSchema* schema, const json& value,
                                ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  std::string timezone_str;
  if (value.contains("timezone")) {
    const auto& timezone = value["timezone"];
    NANOARROW_RETURN_NOT_OK(Check(timezone.is_string(), error,
                                  "Type[name=='timestamp'] timezone must be string"));
    timezone_str = timezone.get<std::string>();
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIMESTAMP, time_unit,
                                 timezone_str.c_str()),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDuration(ArrowSchema* schema, const json& value,
                               ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_DURATION, time_unit, nullptr),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeInterval(ArrowSchema* schema, const json& value,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Type[name=='interval'] missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Type[name=='interval'] unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "YEAR_MONTH") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_MONTHS), error);
  } else if (unit_str == "DAY_TIME") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_DAY_TIME), error);
  } else if (unit_str == "MONTH_DAY_NANO") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO), error);
  } else {
    ArrowErrorSet(error,
                  "Type[name=='interval'] unit must be 'YEAR_MONTH', 'DAY_TIME', or "
                  "'MONTH_DAY_NANO'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeMap(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("keysSorted"), error,
                                "Type[name=='map'] missing key 'keysSorted'"));

  const auto& keys_sorted = value["keysSorted"];
  NANOARROW_RETURN_NOT_OK(Check(keys_sorted.is_boolean(), error,
                                "Type[name=='map'] keysSorted must be boolean"));

  if (keys_sorted.get<bool>()) {
    schema->flags |= ARROW_FLAG_MAP_KEYS_SORTED;
  } else {
    schema->flags &= ~ARROW_FLAG_MAP_KEYS_SORTED;
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+m"), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFixedSizeList(ArrowSchema* schema, const json& value,
                                    ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("listSize"), error,
                                "Type[name=='fixedsizelist'] missing key 'listSize'"));

  const auto& list_size = value["listSize"];
  NANOARROW_RETURN_NOT_OK(Check(list_size.is_number_integer(), error,
                                "Type[name=='fixedsizelist'] listSize must be integer"));

  std::stringstream format_builder;
  format_builder << "+w:" << list_size;
  std::string format = format_builder.str();
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, format.c_str()), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeUnion(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("mode"), error, "Type[name=='union'] missing key 'mode'"));
  NANOARROW_RETURN_NOT_OK(Check(value.contains("typeIds"), error,
                                "Type[name=='union'] missing key 'typeIds'"));

  const auto& mode = value["mode"];
  NANOARROW_RETURN_NOT_OK(
      Check(mode.is_string(), error, "Type[name=='union'] mode must be string"));

  auto mode_str = mode.get<std::string>();
  std::stringstream type_ids_format;

  if (mode_str == "DENSE") {
    type_ids_format << "+ud:";
  } else if (mode_str == "SPARSE") {
    type_ids_format << "+us:";
  } else {
    ArrowErrorSet(error, "Type[name=='union'] mode must be 'DENSE' or 'SPARSE'");
    return EINVAL;
  }

  const auto& type_ids = value["typeIds"];
  NANOARROW_RETURN_NOT_OK(
      Check(type_ids.is_array(), error, "Type[name=='union'] typeIds must be array"));

  if (type_ids.size() > 0) {
    for (size_t i = 0; i < type_ids.size(); i++) {
      const auto& type_id = type_ids[i];
      NANOARROW_RETURN_NOT_OK(Check(type_id.is_number_integer(), error,
                                    "Type[name=='union'] typeIds item must be integer"));
      type_ids_format << type_id;

      if ((i + 1) < type_ids.size()) {
        type_ids_format << ",";
      }
    }
  }

  std::string type_ids_format_str = type_ids_format.str();
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetFormat(schema, type_ids_format_str.c_str()), error);

  return NANOARROW_OK;
}

ArrowErrorCode SetType(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_object(), error, "Type must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Type missing key 'name'"));

  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_string(), error, "Type name must be string"));
  auto name_str = name.get<std::string>();

  if (name_str == "null") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_NA),
                                       error);
  } else if (name_str == "bool") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_BOOL),
                                       error);
  } else if (name_str == "int") {
    NANOARROW_RETURN_NOT_OK(SetTypeInt(schema, value, error));
  } else if (name_str == "floatingpoint") {
    NANOARROW_RETURN_NOT_OK(SetTypeFloatingPoint(schema, value, error));
  } else if (name_str == "decimal") {
    NANOARROW_RETURN_NOT_OK(SetTypeDecimal(schema, value, error));
  } else if (name_str == "utf8") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_STRING),
                                       error);
  } else if (name_str == "largeutf8") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_LARGE_STRING), error);
  } else if (name_str == "binary") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_BINARY),
                                       error);
  } else if (name_str == "largebinary") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_LARGE_BINARY), error);
  } else if (name_str == "fixedsizebinary") {
    NANOARROW_RETURN_NOT_OK(SetTypeFixedSizeBinary(schema, value, error));
  } else if (name_str == "list") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+l"), error);
  } else if (name_str == "largelist") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+L"), error);
  } else if (name_str == "fixedsizelist") {
    NANOARROW_RETURN_NOT_OK(SetTypeFixedSizeList(schema, value, error));
  } else if (name_str == "date") {
    NANOARROW_RETURN_NOT_OK(SetTypeDate(schema, value, error));
  } else if (name_str == "time") {
    NANOARROW_RETURN_NOT_OK(SetTypeTime(schema, value, error));
  } else if (name_str == "timestamp") {
    NANOARROW_RETURN_NOT_OK(SetTypeTimestamp(schema, value, error));
  } else if (name_str == "duration") {
    NANOARROW_RETURN_NOT_OK(SetTypeDuration(schema, value, error));
  } else if (name_str == "interval") {
    NANOARROW_RETURN_NOT_OK(SetTypeInterval(schema, value, error));
  } else if (name_str == "map") {
    NANOARROW_RETURN_NOT_OK(SetTypeMap(schema, value, error));
  } else if (name_str == "union") {
    NANOARROW_RETURN_NOT_OK(SetTypeUnion(schema, value, error));
  } else if (name_str == "struct") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+s"), error);
  } else {
    ArrowErrorSet(error, "Unsupported Type name: '%s'", name_str.c_str());
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetDictionary(ArrowSchema* schema, const json& value,
                             int32_t* dictionary_id, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_object(), error, "Dictionary must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("id"), error, "Dictionary missing key 'id'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("indexType"), error, "Dictionary missing key 'type'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("isOrdered"), error, "Dictionary missing key 'isOrdered'"));

  const auto& id = value["id"];
  NANOARROW_RETURN_NOT_OK(
      Check(id.is_number_integer(), error, "Dictionary id must be integer"));
  *dictionary_id = id.get<int32_t>();

  // Parse the index type
  NANOARROW_RETURN_NOT_OK(SetType(schema, value["indexType"], error));

  // Set the flag
  const auto& is_ordered = value["isOrdered"];
  NANOARROW_RETURN_NOT_OK(
      Check(is_ordered.is_boolean(), error, "Dictionary isOrdered must be bool"));
  if (is_ordered.get<bool>()) {
    schema->flags |= ARROW_FLAG_DICTIONARY_ORDERED;
  } else {
    schema->flags &= ~ARROW_FLAG_DICTIONARY_ORDERED;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetMetadata(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_null() || value.is_array(), error,
                                "Field or Schema metadata must be null or array"));
  if (value.is_null()) {
    return NANOARROW_OK;
  }

  nanoarrow::UniqueBuffer metadata;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataBuilderInit(metadata.get(), nullptr),
                                     error);
  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "metadata item must be object"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("key"), error, "metadata item missing key 'key'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("value"), error, "metadata item missing key 'value'"));

    const auto& key = item["key"];
    const auto& value = item["value"];
    NANOARROW_RETURN_NOT_OK(
        Check(key.is_string(), error, "metadata item key must be string"));
    NANOARROW_RETURN_NOT_OK(
        Check(value.is_string(), error, "metadata item value must be string"));

    auto key_str = key.get<std::string>();
    auto value_str = value.get<std::string>();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowMetadataBuilderAppend(metadata.get(), ArrowCharView(key_str.c_str()),
                                   ArrowCharView(value_str.c_str())),
        error);
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetMetadata(schema, reinterpret_cast<char*>(metadata->data)), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetField(ArrowSchema* schema, const json& value,
                        internal::DictionaryContext& dictionaries, ArrowError* error);

ArrowErrorCode SetSchema(ArrowSchema* schema, const json& value,
                         internal::DictionaryContext& dictionaries, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Schema to be a JSON object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("fields"), error, "Schema missing key 'fields'"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaInitFromType(schema, NANOARROW_TYPE_STRUCT), error);

  // Top-level schema is non-nullable
  schema->flags = 0;

  const auto& fields = value["fields"];
  NANOARROW_RETURN_NOT_OK(Check(fields.is_array(), error, "Schema fields must be array"));
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateChildren(schema, fields.size()),
                                     error);
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->children[i], fields[i], dictionaries, error));
  }

  if (value.contains("metadata")) {
    NANOARROW_RETURN_NOT_OK(SetMetadata(schema, value["metadata"], error));
  }

  // Validate!
  ArrowSchemaView schema_view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));
  return NANOARROW_OK;
}

ArrowErrorCode SetField(ArrowSchema* schema, const json& value,
                        internal::DictionaryContext& dictionaries, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Field to be a JSON object"));
  ArrowSchemaInit(schema);

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Field missing key 'name'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("type"), error, "Field missing key 'type'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("nullable"), error, "Field missing key 'nullable'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("children"), error, "Field missing key 'children'"));

  // Name
  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_string() || name.is_null(), error,
                                "Field name must be string or null"));
  if (name.is_string()) {
    auto name_str = name.get<std::string>();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetName(schema, name_str.c_str()),
                                       error);
  }

  // Nullability
  const auto& nullable = value["nullable"];
  NANOARROW_RETURN_NOT_OK(
      Check(nullable.is_boolean(), error, "Field nullable must be boolean"));
  if (nullable.get<bool>()) {
    schema->flags |= ARROW_FLAG_NULLABLE;
  } else {
    schema->flags &= ~ARROW_FLAG_NULLABLE;
  }

  // Metadata
  if (value.contains("metadata")) {
    NANOARROW_RETURN_NOT_OK(SetMetadata(schema, value["metadata"], error));
  }

  // If we have a dictionary, this value needs to be in schema->dictionary
  // and value["dictionary"] needs to be in schema
  if (value.contains("dictionary")) {
    // Put the index type in this schema
    int32_t dictionary_id;
    NANOARROW_RETURN_NOT_OK(
        SetDictionary(schema, value["dictionary"], &dictionary_id, error));

    // Allocate a dictionary and put this value (minus dictionary, metadata, and name)
    json value_copy = value;
    value_copy.erase("dictionary");
    value_copy.erase("metadata");
    value_copy["name"] = nullptr;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateDictionary(schema), error);
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->dictionary, value_copy, dictionaries, error));

    // Keep track of this dictionary_id/schema for parsing batches
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        dictionaries.RecordSchema(dictionary_id, schema->dictionary), error);

    // Validate!
    ArrowSchemaView schema_view;
    NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));

    return NANOARROW_OK;
  }

  NANOARROW_RETURN_NOT_OK(SetType(schema, value["type"], error));

  const auto& children = value["children"];
  NANOARROW_RETURN_NOT_OK(
      Check(children.is_array(), error, "Field children must be array"));
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateChildren(schema, children.size()),
                                     error);
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->children[i], children[i], dictionaries, error));
  }

  // Validate!
  ArrowSchemaView schema_view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));
  return NANOARROW_OK;
}

ArrowErrorCode SetBufferBitmap(const json& value, ArrowBitmap* bitmap,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "bitmap buffer must be array"));

  // Reserving with the exact length ensures that the last bits are always zeroed.
  // This was an assumption made by the C# implementation at the time this was
  // implemented.
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBitmapReserve(bitmap, value.size()), error);

  for (const auto& item : value) {
    // Some example files write bitmaps as [true, false, true] but the documentation
    // says [1, 0, 1]. Accept both for simplicity.
    NANOARROW_RETURN_NOT_OK(Check(item.is_boolean() || item.is_number_integer(), error,
                                  "bitmap item must be bool or integer"));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBitmapAppend(bitmap, item.get<uint8_t>(), 1),
                                       error);
  }

  return NANOARROW_OK;
}

template <typename T, typename BiggerT = int64_t>
ArrowErrorCode SetBufferIntItem(const json& item, ArrowBuffer* buffer,
                                ArrowError* error) {
  if (item.is_string()) {
    try {
      // The JSON parser here can handle up to 2^64 - 1
      auto item_int = json::parse(item.get<std::string>());
      return SetBufferIntItem<T, BiggerT>(item_int, buffer, error);
    } catch (json::parse_error&) {
      ArrowErrorSet(error,
                    "integer buffer item encoded as string must parse as integer: %s",
                    item.dump().c_str());
      return EINVAL;
    }
  }

  NANOARROW_RETURN_NOT_OK(Check(item.is_number_integer(), error,
                                "integer buffer item must be integer number or string"));
  NANOARROW_RETURN_NOT_OK(
      Check(std::numeric_limits<T>::is_signed || item.is_number_unsigned(), error,
            "expected unsigned integer buffer item but found signed integer '" +
                item.dump() + "'"));

  auto item_int = item.get<BiggerT>();

  NANOARROW_RETURN_NOT_OK(
      Check(item_int >= std::numeric_limits<T>::lowest() &&
                item_int <= std::numeric_limits<T>::max(),
            error, "integer buffer item '" + item.dump() + "' outside type limits"));

  T buffer_value = static_cast<T>(item_int);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBufferAppend(buffer, &buffer_value, sizeof(T)),
                                     error);

  return NANOARROW_OK;
}

template <typename T, typename BiggerT = int64_t>
ArrowErrorCode SetBufferInt(const json& value, ArrowBuffer* buffer, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "int buffer must be array"));

  for (const auto& item : value) {
    // NANOARROW_RETURN_NOT_OK() interacts poorly with multiple template args
    ArrowErrorCode result = SetBufferIntItem<T, BiggerT>(item, buffer, error);
    NANOARROW_RETURN_NOT_OK(result);
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferFloatingPoint(const json& value, ArrowBuffer* buffer,
                                      ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "floatingpoint buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_number(), error, "floatingpoint buffer item must be number"));
    double item_dbl = item.get<double>();

    NANOARROW_RETURN_NOT_OK(Check(
        item_dbl >= std::numeric_limits<T>::lowest() &&
            item_dbl <= std::numeric_limits<T>::max(),
        error, "floatingpoint buffer item '" + item.dump() + "' outside type limits"));

    T buffer_value = static_cast<T>(item_dbl);
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(buffer, &buffer_value, sizeof(T)), error);
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferString(const json& value, ArrowBuffer* offsets, ArrowBuffer* data,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "utf8 data buffer must be array"));

  // Check offsets against values
  const T* expected_offset = reinterpret_cast<const T*>(offsets->data);
  NANOARROW_RETURN_NOT_OK(Check(
      static_cast<size_t>(offsets->size_bytes) == ((value.size() + 1) * sizeof(T)), error,
      "Expected offset buffer with " + std::to_string(value.size()) + " elements"));
  NANOARROW_RETURN_NOT_OK(
      Check(*expected_offset++ == 0, error, "first offset must be zero"));

  int64_t last_offset = 0;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_string(), error, "utf8 data buffer item must be string"));
    auto item_str = item.get<std::string>();

    // Append data
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(data, reinterpret_cast<const uint8_t*>(item_str.data()),
                          item_str.size()),
        error);

    // Check offset
    last_offset += item_str.size();
    NANOARROW_RETURN_NOT_OK(Check(*expected_offset++ == last_offset, error,
                                  "Expected offset value " + std::to_string(last_offset) +
                                      " at utf8 data buffer item " + item.dump()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode AppendBinaryElement(const json& item, ArrowBuffer* data,
                                   ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(item.is_string(), error, "binary data buffer item must be string"));
  auto item_str = item.get<std::string>();

  size_t item_size_bytes = item_str.size() / 2;
  NANOARROW_RETURN_NOT_OK(Check((item_size_bytes * 2) == item_str.size(), error,
                                "binary data buffer item must have even size"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBufferReserve(data, item_size_bytes), error);
  for (size_t i = 0; i < item_str.size(); i += 2) {
    std::string byte_hex = item_str.substr(i, 2);
    char* end_ptr;
    uint8_t byte = static_cast<uint8_t>(std::strtoul(byte_hex.data(), &end_ptr, 16));
    NANOARROW_RETURN_NOT_OK(
        Check(end_ptr == (byte_hex.data() + 2), error,
              "binary data buffer item must contain a valid hex-encoded byte string"));

    data->data[data->size_bytes] = byte;
    data->size_bytes++;
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferBinary(const json& value, ArrowBuffer* offsets, ArrowBuffer* data,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "binary data buffer must be array"));

  // Check offsets against values if not fixed size
  const T* expected_offset = reinterpret_cast<const T*>(offsets->data);
  NANOARROW_RETURN_NOT_OK(Check(
      static_cast<size_t>(offsets->size_bytes) == ((value.size() + 1) * sizeof(T)), error,
      "Expected offset buffer with " + std::to_string(value.size()) + " elements"));
  NANOARROW_RETURN_NOT_OK(
      Check(*expected_offset++ == 0, error, "first offset must be zero"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(AppendBinaryElement(item, data, error));

    // Check offset
    NANOARROW_RETURN_NOT_OK(Check(*expected_offset++ == data->size_bytes, error,
                                  "Expected offset value " +
                                      std::to_string(data->size_bytes) +
                                      " at binary data buffer item " + item.dump()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferFixedSizeBinary(const json& value, ArrowBuffer* data,
                                        int64_t fixed_size, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "binary data buffer must be array"));

  int64_t last_offset = 0;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(AppendBinaryElement(item, data, error));
    int64_t item_size_bytes = data->size_bytes - last_offset;

    NANOARROW_RETURN_NOT_OK(Check(item_size_bytes == fixed_size, error,
                                  "Expected fixed size binary value of size " +
                                      std::to_string(fixed_size) +
                                      " at binary data buffer item " + item.dump()));
    last_offset = data->size_bytes;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferIntervalDayTime(const json& value, ArrowBuffer* buffer,
                                        ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "interval_day_time buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "interval_day_time buffer item must be object"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("days"), error,
                                  "interval_day_time buffer item missing key 'days'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("milliseconds"), error,
              "interval_day_time buffer item missing key 'milliseconds'"));

    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["days"], buffer, error));
    NANOARROW_RETURN_NOT_OK(
        SetBufferIntItem<int32_t>(item["milliseconds"], buffer, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferIntervalMonthDayNano(const json& value, ArrowBuffer* buffer,
                                             ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "interval buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "interval buffer item must be object"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("months"), error,
                                  "interval buffer item missing key 'months'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("days"), error, "interval buffer item missing key 'days'"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("nanoseconds"), error,
                                  "interval buffer item missing key 'nanoseconds'"));

    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["months"], buffer, error));
    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["days"], buffer, error));
    NANOARROW_RETURN_NOT_OK(
        SetBufferIntItem<int64_t>(item["nanoseconds"], buffer, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferDecimal(const json& value, ArrowBuffer* buffer, int bitwidth,
                                ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "decimal buffer must be array"));

  ArrowDecimal decimal;
  ArrowDecimalInit(&decimal, bitwidth, 0, 0);

  ArrowStringView item_view;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_string(), error, "decimal buffer item must be string"));
    auto item_str = item.get<std::string>();
    item_view.data = item_str.data();
    item_view.size_bytes = item_str.size();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowDecimalSetDigits(&decimal, item_view), error);
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(buffer, decimal.words, decimal.n_words * sizeof(uint64_t)),
        error);
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayColumnBuffers(const json& value, ArrowArrayView* array_view,
                                     ArrowArray* array, int buffer_i, ArrowError* error) {
  ArrowBuffer* buffer = ArrowArrayBuffer(array, buffer_i);

  switch (array_view->layout.buffer_type[buffer_i]) {
    case NANOARROW_BUFFER_TYPE_VALIDITY: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("VALIDITY"), error, "missing key 'VALIDITY'"));
      const auto& validity = value["VALIDITY"];
      NANOARROW_RETURN_NOT_OK(
          SetBufferBitmap(validity, ArrowArrayValidityBitmap(array), error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_TYPE_ID: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("TYPE_ID"), error, "missing key 'TYPE_ID'"));
      const auto& type_id = value["TYPE_ID"];
      NANOARROW_RETURN_NOT_OK(SetBufferInt<int8_t>(type_id, buffer, error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_UNION_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("OFFSET"), error, "missing key 'OFFSET'"));
      const auto& offset = value["OFFSET"];
      NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_DATA_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("OFFSET"), error, "missing key 'OFFSET'"));
      const auto& offset = value["OFFSET"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_VIEW_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("VIEW_OFFSET"), error, "missing key 'VIEW_OFFSET'"));
      const auto& offset = value["VIEW_OFFSET"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_SIZE: {
      NANOARROW_RETURN_NOT_OK(Check(value.contains("SIZE"), error, "missing key 'SIZE'"));
      const auto& offset = value["SIZE"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }

    case NANOARROW_BUFFER_TYPE_DATA: {
      NANOARROW_RETURN_NOT_OK(Check(value.contains("DATA"), error, "missing key 'DATA'"));
      const auto& data = value["DATA"];

      switch (array_view->storage_type) {
        case NANOARROW_TYPE_BOOL: {
          nanoarrow::UniqueBitmap bitmap;
          NANOARROW_RETURN_NOT_OK(SetBufferBitmap(data, bitmap.get(), error));
          ArrowBufferMove(&bitmap->buffer, buffer);
          return NANOARROW_OK;
        }
        case NANOARROW_TYPE_INT8:
          return SetBufferInt<int8_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT8:
          return SetBufferInt<uint8_t>(data, buffer, error);
        case NANOARROW_TYPE_INT16:
          return SetBufferInt<int16_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT16:
          return SetBufferInt<uint16_t>(data, buffer, error);
        case NANOARROW_TYPE_INT32:
        case NANOARROW_TYPE_INTERVAL_MONTHS:
          return SetBufferInt<int32_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT32:
          return SetBufferInt<uint32_t>(data, buffer, error);
        case NANOARROW_TYPE_INT64:
          return SetBufferInt<int64_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT64:
          return SetBufferInt<uint64_t, uint64_t>(data, buffer, error);

        case NANOARROW_TYPE_HALF_FLOAT:
          return SetBufferFloatingPoint<float>(data, buffer, error);
        case NANOARROW_TYPE_FLOAT:
          return SetBufferFloatingPoint<float>(data, buffer, error);
        case NANOARROW_TYPE_DOUBLE:
          return SetBufferFloatingPoint<double>(data, buffer, error);

        case NANOARROW_TYPE_STRING:
          return SetBufferString<int32_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_LARGE_STRING:
          return SetBufferString<int64_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_BINARY:
          return SetBufferBinary<int32_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_LARGE_BINARY:
          return SetBufferBinary<int64_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_FIXED_SIZE_BINARY:
          return SetBufferFixedSizeBinary(
              data, buffer, array_view->layout.element_size_bits[buffer_i] / 8, error);
        case NANOARROW_TYPE_INTERVAL_DAY_TIME:
          return SetBufferIntervalDayTime(data, buffer, error);
        case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
          return SetBufferIntervalMonthDayNano(data, buffer, error);
        case NANOARROW_TYPE_DECIMAL128:
          return SetBufferDecimal(data, buffer, 128, error);
        case NANOARROW_TYPE_DECIMAL256:
          return SetBufferDecimal(data, buffer, 256, error);
        default:
          ArrowErrorSet(error, "storage type %s DATA buffer not supported",
                        ArrowTypeString(array_view->storage_type));
          return ENOTSUP;
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
    case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      return ENOTSUP;
    case NANOARROW_BUFFER_TYPE_NONE:
      break;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayColumn(const json& value, const ArrowSchema* schema,
                              ArrowArrayView* array_view, ArrowArray* array,
                              internal::DictionaryContext& dictionaries,
                              ArrowError* error,
                              const std::string& parent_error_prefix = "") {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Column to be a JSON object"));

  // Check + resolve name early to generate better error messages
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Column missing key 'name'"));

  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_null() || name.is_string(), error,
                                "Column name must be string or null"));

  std::string error_prefix;
  if (name.is_string()) {
    error_prefix = parent_error_prefix + "-> Column '" + name.get<std::string>() + "' ";
  } else {
    error_prefix = parent_error_prefix + "-> Column <name is null> ";
  }

  // Check, resolve, and recurse children
  NANOARROW_RETURN_NOT_OK(Check(array_view->n_children == 0 || value.contains("children"),
                                error, error_prefix + "missing key children"));

  if (value.contains("children")) {
    const auto& children = value["children"];
    NANOARROW_RETURN_NOT_OK(
        Check(children.is_array(), error, error_prefix + "children must be array"));
    NANOARROW_RETURN_NOT_OK(
        Check(children.size() == static_cast<size_t>(array_view->n_children), error,
              error_prefix + "children has incorrect size"));

    for (int64_t i = 0; i < array_view->n_children; i++) {
      NANOARROW_RETURN_NOT_OK(SetArrayColumn(children[i], schema->children[i],
                                             array_view->children[i], array->children[i],
                                             dictionaries, error, error_prefix));
    }
  }

  // Build buffers
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    NANOARROW_RETURN_NOT_OK(PrefixError(
        SetArrayColumnBuffers(value, array_view, array, i, error), error, error_prefix));
  }

  // Check + resolve count
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("count"), error, error_prefix + "missing key 'count'"));
  const auto& count = value["count"];
  NANOARROW_RETURN_NOT_OK(
      Check(count.is_number_integer(), error, error_prefix + "count must be integer"));
  array_view->length = count.get<int64_t>();

  // Set ArrayView buffer views. This is because ArrowArrayInitFromSchema() doesn't
  // support custom type ids for unions but the ArrayView does (otherwise
  // ArrowArrayFinishBuilding() would work).
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    ArrowBufferView* buffer_view = array_view->buffer_views + i;
    buffer_view->data.as_uint8 = buffer->data;
    buffer_view->size_bytes = buffer->size_bytes;
  }

  array_view->null_count = ArrowArrayViewComputeNullCount(array_view);

  // If there is a dictionary associated with schema, parse its value into dictionary
  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(Check(
        dictionaries.HasDictionaryForSchema(schema->dictionary), error,
        error_prefix +
            "dictionary could not be resolved from dictionary id in SetArrayColumn()"));

    const internal::Dictionary& dict = dictionaries.Get(schema->dictionary);
    NANOARROW_RETURN_NOT_OK(SetArrayColumn(
        json::parse(dict.column_json), schema->dictionary, array_view->dictionary,
        array->dictionary, dictionaries, error, error_prefix + "-> <dictionary> "));
  }

  // Validate the array view
  NANOARROW_RETURN_NOT_OK(PrefixError(
      ArrowArrayViewValidate(array_view, NANOARROW_VALIDATION_LEVEL_FULL, error), error,
      error_prefix + "failed to validate: "));

  // Flush length and buffer pointers to the Array. This also ensures that buffers
  // are not NULL (matters for some versions of some implementations).
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFinishBuildingDefault(array, nullptr),
                                     error);
  array->length = array_view->length;
  array->null_count = array_view->null_count;

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayBatch(const json& value, const ArrowSchema* schema,
                             ArrowArrayView* array_view, ArrowArray* array,
                             internal::DictionaryContext& dictionaries,
                             ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected RecordBatch to be a JSON object"));

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("count"), error, "RecordBatch missing key 'count'"));

  const auto& count = value["count"];
  NANOARROW_RETURN_NOT_OK(
      Check(count.is_number_integer(), error, "RecordBatch count must be integer"));
  array_view->length = count.get<int64_t>();

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("columns"), error, "RecordBatch missing key 'columns'"));

  const auto& columns = value["columns"];
  NANOARROW_RETURN_NOT_OK(
      Check(columns.is_array(), error, "RecordBatch columns must be array"));
  NANOARROW_RETURN_NOT_OK(
      Check(columns.size() == static_cast<size_t>(array_view->n_children), error,
            "RecordBatch children has incorrect size"));

  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(SetArrayColumn(columns[i], schema->children[i],
                                           array_view->children[i], array->children[i],
                                           dictionaries, error));
  }

  // Validate the array view
  NANOARROW_RETURN_NOT_OK(PrefixError(
      ArrowArrayViewValidate(array_view, NANOARROW_VALIDATION_LEVEL_FULL, error), error,
      "RecordBatch failed to validate: "));

  // Flush length and buffer pointers to the Array
  array->length = array_view->length;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayFinishBuilding(array, NANOARROW_VALIDATION_LEVEL_NONE, nullptr), error);

  return NANOARROW_OK;
}

ArrowErrorCode RecordDictionaryBatch(const json& value,
                                     internal::DictionaryContext& dictionaries,
                                     ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "dictionary batch must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("id"), error, "dictionary batch missing key 'id'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("data"), error, "dictionary batch missing key 'data'"));

  const auto& id = value["id"];
  NANOARROW_RETURN_NOT_OK(
      Check(id.is_number_integer(), error, "dictionary batch id must be integer"));
  int id_int = id.get<int>();
  NANOARROW_RETURN_NOT_OK(Check(dictionaries.HasDictionaryForId(id_int), error,
                                "dictionary batch has unknown id"));

  const auto& batch = value["data"];
  NANOARROW_RETURN_NOT_OK(
      Check(batch.is_object(), error, "dictionary batch data must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(batch.contains("columns"), error, "dictionary batch missing key 'columns'"));
  NANOARROW_RETURN_NOT_OK(
      Check(batch.contains("count"), error, "dictionary batch missing key 'count'"));

  const auto& batch_columns = batch["columns"];
  NANOARROW_RETURN_NOT_OK(Check(batch_columns.is_array() && batch_columns.size() == 1,
                                error,
                                "dictionary batch columns must be array of size 1"));

  const auto& batch_count = batch["count"];
  NANOARROW_RETURN_NOT_OK(Check(batch_count.is_number_integer(), error,
                                "dictionary batch count must be integer"));

  dictionaries.RecordArray(id_int, batch_count.get<int32_t>(), batch_columns[0].dump());
  return NANOARROW_OK;
}

ArrowErrorCode RecordDictionaryBatches(const json& value,
                                       internal::DictionaryContext& dictionaries,
                                       ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "dictionaries must be array"));

  for (const auto& batch : value) {
    NANOARROW_RETURN_NOT_OK(RecordDictionaryBatch(batch, dictionaries, error));
  }

  return NANOARROW_OK;
}

}  // namespace

}  // namespace reader_internal

TestingJSONReader::TestingJSONReader(ArrowBufferAllocator allocator)
    : allocator_(allocator), dictionaries_(new internal::DictionaryContext()) {}

TestingJSONReader::TestingJSONReader()
    : TestingJSONReader(ArrowBufferAllocatorDefault()) {}

TestingJSONReader::~TestingJSONReader() { delete dictionaries_; };

ArrowErrorCode TestingJSONReader::ReadDataFile(const std::string& data_file_json,
                                               ArrowArrayStream* out, int num_batch,
                                               ArrowError* error) {
  dictionaries_->clear();

  try {
    auto obj = nlohmann::json::parse(data_file_json);
    NANOARROW_RETURN_NOT_OK(
        reader_internal::Check(obj.is_object(), error, "data file must be object"));
    NANOARROW_RETURN_NOT_OK(reader_internal::Check(obj.contains("schema"), error,
                                                   "data file missing key 'schema'"));

    // Read Schema
    nanoarrow::UniqueSchema schema;
    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetSchema(schema.get(), obj["schema"], *dictionaries_, error));

    NANOARROW_RETURN_NOT_OK(reader_internal::Check(obj.contains("batches"), error,
                                                   "data file missing key 'batches'"));
    const auto& batches = obj["batches"];
    NANOARROW_RETURN_NOT_OK(reader_internal::Check(batches.is_array(), error,
                                                   "data file batches must be array"));

    // Populate ArrayView
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), error));

    // Record any dictionaries that might be present
    if (obj.contains("dictionaries")) {
      NANOARROW_RETURN_NOT_OK(reader_internal::RecordDictionaryBatches(
          obj["dictionaries"], *dictionaries_, error));
    }

    // Get a vector of batch ids to parse
    std::vector<size_t> batch_ids;
    if (num_batch == kNumBatchOnlySchema) {
      batch_ids.resize(0);
    } else if (num_batch == kNumBatchReadAll) {
      batch_ids.resize(batches.size());
      std::iota(batch_ids.begin(), batch_ids.end(), 0);
    } else if (num_batch >= 0 && static_cast<size_t>(num_batch) < batches.size()) {
      batch_ids.push_back(num_batch);
    } else {
      ArrowErrorSet(error, "Expected num_batch between 0 and %d but got %d",
                    static_cast<int>(batches.size() - 1), num_batch);
      return EINVAL;
    }

    // Initialize ArrayStream with required capacity
    nanoarrow::UniqueArrayStream stream;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBasicArrayStreamInit(stream.get(), schema.get(), batch_ids.size()), error);

    // Populate ArrayStream batches
    for (size_t i = 0; i < batch_ids.size(); i++) {
      nanoarrow::UniqueArray array;
      NANOARROW_RETURN_NOT_OK(
          ArrowArrayInitFromArrayView(array.get(), array_view.get(), error));
      SetArrayAllocatorRecursive(array.get());
      NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayBatch(
          batches[batch_ids[i]], schema.get(), array_view.get(), array.get(),
          *dictionaries_, error));
      ArrowBasicArrayStreamSetArray(stream.get(), i, array.get());
    }

    ArrowArrayStreamMove(stream.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadDataFile(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadSchema(const std::string& schema_json,
                                             ArrowSchema* out, ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(schema_json);
    nanoarrow::UniqueSchema schema;

    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetSchema(schema.get(), obj, *dictionaries_, error));
    ArrowSchemaMove(schema.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadSchema(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadField(const std::string& field_json,
                                            ArrowSchema* out, ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(field_json);
    nanoarrow::UniqueSchema schema;

    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetField(schema.get(), obj, *dictionaries_, error));
    ArrowSchemaMove(schema.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadField(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadBatch(const std::string& batch_json,
                                            const ArrowSchema* schema, ArrowArray* out,
                                            ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(batch_json);

    // ArrowArrayView to enable validation
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema, error));

    // ArrowArray to hold memory
    nanoarrow::UniqueArray array;
    NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromSchema(array.get(), schema, error));
    SetArrayAllocatorRecursive(array.get());

    NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayBatch(
        obj, schema, array_view.get(), array.get(), *dictionaries_, error));
    ArrowArrayMove(array.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadBatch(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadColumn(const std::string& column_json,
                                             const ArrowSchema* schema, ArrowArray* out,
                                             ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(column_json);

    // ArrowArrayView to enable validation
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema, error));

    // ArrowArray to hold memory
    nanoarrow::UniqueArray array;
    NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromSchema(array.get(), schema, error));
    SetArrayAllocatorRecursive(array.get());

    // Parse the JSON into the array
    NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayColumn(
        obj, schema, array_view.get(), array.get(), *dictionaries_, error));

    // Return the result
    ArrowArrayMove(array.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadColumn(): %s", e.what());
    return EINVAL;
  }
}

void TestingJSONReader::SetArrayAllocatorRecursive(ArrowArray* array) {
  for (int i = 0; i < array->n_buffers; i++) {
    ArrowArrayBuffer(array, i)->allocator = allocator_;
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    SetArrayAllocatorRecursive(array->children[i]);
  }

  if (array->dictionary != nullptr) {
    SetArrayAllocatorRecursive(array->dictionary);
  }
}

namespace {

ArrowErrorCode MetadataToMap(const char* metadata,
                             std::unordered_map<std::string, std::string>* out,
                             ArrowError* error) {
  ArrowMetadataReader reader;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataReaderInit(&reader, metadata), error);

  ArrowStringView key, value;
  size_t metadata_num_keys = 0;
  while (reader.remaining_keys > 0) {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataReaderRead(&reader, &key, &value),
                                       error);
    out->insert({std::string(key.data, key.size_bytes),
                 std::string(value.data, value.size_bytes)});
    metadata_num_keys++;
  }

  if (metadata_num_keys != out->size()) {
    ArrowErrorSet(error,
                  "Comparison of metadata containing duplicate keys without "
                  "considering order is not implemented");
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ForceMapNamesCanonical(ArrowSchema* schema) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, schema, nullptr));

  if (view.type == NANOARROW_TYPE_MAP) {
    NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "entries"));
    NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0]->children[0], "key"));
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaSetName(schema->children[0]->children[1], "value"));
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ForceMapNamesCanonical(schema->children[i]));
  }

  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(ForceMapNamesCanonical(schema->dictionary));
  }

  return NANOARROW_OK;
}

}  // namespace

// Internal representation of a human-readable inequality
struct Difference {
  std::string path;
  std::string actual;
  std::string expected;
};

namespace internal {
// A wrapper to keep std::string out of the header, which Windows complains
// about in a dynamic linking scenario.
struct Differences {
  std::vector<Difference> inner;
};
}  // namespace internal

TestingJSONComparison::TestingJSONComparison()
    : differences_(new internal::Differences()),
      compare_batch_flags_(true),
      compare_metadata_order_(true) {
  // We do our own metadata comparison
  writer_actual_.set_include_metadata(false);
  writer_expected_.set_include_metadata(false);

  // We can't use nanoarrow::UniqueXXX or std::vector<Difference> in the public
  // header because it doesn't export a DLL interface, so we initialize and
  // delete them here as part of the class.
  nanoarrow::internal::init_pointer(&schema_);
  nanoarrow::internal::init_pointer(&actual_);
  nanoarrow::internal::init_pointer(&expected_);
}

TestingJSONComparison::~TestingJSONComparison() {
  nanoarrow::internal::release_pointer(&schema_);
  nanoarrow::internal::release_pointer(&actual_);
  nanoarrow::internal::release_pointer(&expected_);
  delete differences_;
}

void TestingJSONComparison::ClearDifferences() { differences_->inner.clear(); }

int64_t TestingJSONComparison::num_differences() const {
  return differences_->inner.size();
}

void TestingJSONComparison::WriteDifferences(std::ostream& out) {
  for (const auto& difference : differences_->inner) {
    out << "Path: " << difference.path << "\n";
    out << "- " << difference.actual << "\n";
    out << "+ " << difference.expected << "\n";
    out << "\n";
  }
}

ArrowErrorCode TestingJSONComparison::CompareArrayStream(ArrowArrayStream* actual,
                                                         ArrowArrayStream* expected,
                                                         ArrowError* error) {
  // Read both schemas
  nanoarrow::UniqueSchema actual_schema;
  nanoarrow::UniqueSchema expected_schema;
  NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(actual, actual_schema.get(), error));
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayStreamGetSchema(expected, expected_schema.get(), error));

  // Compare them and return if they are not equal
  NANOARROW_RETURN_NOT_OK(
      CompareSchema(expected_schema.get(), actual_schema.get(), error, "Schema"));
  if (num_differences() > 0) {
    return NANOARROW_OK;
  }

  // Keep a record of the schema to compare batches
  NANOARROW_RETURN_NOT_OK(SetSchema(expected_schema.get(), error));

  int64_t n_batches = -1;
  nanoarrow::UniqueArray actual_array;
  nanoarrow::UniqueArray expected_array;
  do {
    n_batches++;
    std::string batch_label = std::string("Batch ") + std::to_string(n_batches);

    // Read a batch from each stream
    actual_array.reset();
    expected_array.reset();
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(actual, actual_array.get(), error));
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayStreamGetNext(expected, expected_array.get(), error));

    // Check the finished/unfinished status of both streams
    if (actual_array->release == nullptr && expected_array->release != nullptr) {
      differences_->inner.push_back(
          {batch_label, "finished stream", "unfinished stream"});
      return NANOARROW_OK;
    }

    if (actual_array->release != nullptr && expected_array->release == nullptr) {
      differences_->inner.push_back(
          {batch_label, "unfinished stream", "finished stream"});
      return NANOARROW_OK;
    }

    // If both streams are done, break
    if (actual_array->release == nullptr) {
      break;
    }

    // Compare this batch
    NANOARROW_RETURN_NOT_OK(
        CompareBatch(actual_array.get(), expected_array.get(), error, batch_label));
  } while (true);

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareSchema(const ArrowSchema* actual,
                                                    const ArrowSchema* expected,
                                                    ArrowError* error,
                                                    const std::string& path) {
  writer_actual_.ResetDictionaries();
  writer_expected_.ResetDictionaries();

  // Compare the top-level schema "manually" because (1) map type needs special-cased
  // comparison and (2) it's easier to read the output if differences are separated
  // by field.
  ArrowSchemaView actual_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaViewInit(&actual_view, actual, nullptr),
                                     error);

  ArrowSchemaView expected_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaViewInit(&expected_view, expected, nullptr), error);

  if (actual_view.type != NANOARROW_TYPE_STRUCT ||
      expected_view.type != NANOARROW_TYPE_STRUCT) {
    ArrowErrorSet(error, "Top-level schema must be struct");
    return EINVAL;
  }

  // (Purposefully ignore the name field at the top level)

  // Compare flags
  if (compare_batch_flags_ && actual->flags != expected->flags) {
    differences_->inner.push_back(
        {path, std::string(".flags: ") + std::to_string(actual->flags),
         std::string(".flags: ") + std::to_string(expected->flags)});
  }

  // Compare children
  if (actual->n_children != expected->n_children) {
    differences_->inner.push_back(
        {path, std::string(".n_children: ") + std::to_string(actual->n_children),
         std::string(".n_children: ") + std::to_string(expected->n_children)});
  } else {
    for (int64_t i = 0; i < expected->n_children; i++) {
      NANOARROW_RETURN_NOT_OK(CompareField(
          actual->children[i], expected->children[i], error,
          path + std::string(".children[") + std::to_string(i) + std::string("]")));
    }
  }

  // Compare metadata
  NANOARROW_RETURN_NOT_OK(CompareMetadata(actual->metadata, expected->metadata, error,
                                          path + std::string(".metadata")));

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::SetSchema(const ArrowSchema* schema,
                                                ArrowError* error) {
  nanoarrow::internal::release_pointer(&schema_);
  nanoarrow::internal::release_pointer(&actual_);
  nanoarrow::internal::release_pointer(&expected_);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(schema, &schema_), error);

  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&actual_, &schema_, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&expected_, &schema_, error));

  if (actual_.storage_type != NANOARROW_TYPE_STRUCT) {
    ArrowErrorSet(error, "Can't SetSchema() with non-struct");
    return EINVAL;
  }

  // "Write" the schema using both writers to ensure dictionary ids can be resolved
  // using the ArrowSchema* pointers from schema_
  std::stringstream ss;
  writer_actual_.ResetDictionaries();
  writer_expected_.ResetDictionaries();
  writer_actual_.WriteSchema(ss, &schema_);
  writer_expected_.WriteSchema(ss, &schema_);

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareBatch(const ArrowArray* actual,
                                                   const ArrowArray* expected,
                                                   ArrowError* error,
                                                   const std::string& path) {
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArray(&expected_, expected, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArray(&actual_, actual, error));

  if (actual->offset != expected->offset) {
    differences_->inner.push_back({path, ".offset: " + std::to_string(actual->offset),
                                   ".offset: " + std::to_string(expected->offset)});
  }

  if (actual->length != expected->length) {
    differences_->inner.push_back({path, ".length: " + std::to_string(actual->length),
                                   ".length: " + std::to_string(expected->length)});
  }

  // ArrowArrayViewSetArray() ensured that number of children of both match schema
  for (int64_t i = 0; i < expected_.n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        CompareColumn(schema_.children[i], actual_.children[i], expected_.children[i],
                      error, path + std::string(".children[") + std::to_string(i) + "]"));
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareField(ArrowSchema* actual,
                                                   ArrowSchema* expected,
                                                   ArrowError* error,
                                                   const std::string& path) {
  // Preprocess both fields such that map types have canonical names
  nanoarrow::UniqueSchema actual_copy;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(actual, actual_copy.get()),
                                     error);
  nanoarrow::UniqueSchema expected_copy;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(expected, expected_copy.get()),
                                     error);

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ForceMapNamesCanonical(actual_copy.get()), error);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ForceMapNamesCanonical(expected_copy.get()), error);
  return CompareFieldBase(actual_copy.get(), expected_copy.get(), error, path);
}

ArrowErrorCode TestingJSONComparison::CompareFieldBase(ArrowSchema* actual,
                                                       ArrowSchema* expected,
                                                       ArrowError* error,
                                                       const std::string& path) {
  std::stringstream ss;

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteField(ss, expected), error);
  std::string expected_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteField(ss, actual), error);
  std::string actual_json = ss.str();

  if (actual_json != expected_json) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  NANOARROW_RETURN_NOT_OK(CompareMetadata(actual->metadata, expected->metadata, error,
                                          path + std::string(".metadata")));
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareMetadata(const char* actual,
                                                      const char* expected,
                                                      ArrowError* error,
                                                      const std::string& path) {
  std::stringstream ss;

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteMetadata(ss, actual), error);
  std::string actual_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteMetadata(ss, expected), error);
  std::string expected_json = ss.str();

  bool metadata_equal = actual_json == expected_json;

  // If there is a difference in the rendered JSON but we aren't being strict about
  // order, check again using the KeyValue comparison.
  if (!metadata_equal && !compare_metadata_order_) {
    NANOARROW_RETURN_NOT_OK(
        MetadataEqualKeyValue(actual, expected, &metadata_equal, error));
  }

  // If we still have an inequality, add a difference.
  if (!metadata_equal) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareColumn(ArrowSchema* schema,
                                                    ArrowArrayView* actual,
                                                    ArrowArrayView* expected,
                                                    ArrowError* error,
                                                    const std::string& path) {
  // Compare children and dictionaries first, then higher-level structures after.
  // This is a redundant because the higher-level serialized JSON will also report
  // a difference if deeply nested children have differences; however, it will not
  // contain dictionaries and this output is slightly better (more targeted differences
  // that are slightly easier to read appear first).
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(CompareColumn(schema->children[i], actual->children[i],
                                          expected->children[i], error,
                                          path + ".children[" + std::to_string(i) + "]"));
  }

  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(CompareColumn(schema->dictionary, actual->dictionary,
                                          expected->dictionary, error,
                                          path + ".dictionary"));
  }

  std::stringstream ss;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteColumn(ss, schema, expected),
                                     error);
  std::string expected_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteColumn(ss, schema, actual),
                                     error);
  std::string actual_json = ss.str();

  if (actual_json != expected_json) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  return NANOARROW_OK;
}
ArrowErrorCode TestingJSONComparison::MetadataEqualKeyValue(const char* actual,
                                                            const char* expected,
                                                            bool* out,
                                                            ArrowError* error) {
  std::unordered_map<std::string, std::string> actual_map, expected_map;
  NANOARROW_RETURN_NOT_OK(MetadataToMap(actual, &actual_map, error));
  NANOARROW_RETURN_NOT_OK(MetadataToMap(expected, &expected_map, error));

  if (actual_map.size() != expected_map.size()) {
    *out = false;
    return NANOARROW_OK;
  }

  for (const auto& item : expected_map) {
    const auto& actual_item = actual_map.find(item.first);
    if (actual_item == actual_map.end()) {
      *out = false;
      return NANOARROW_OK;
    }

    if (actual_item->second != item.second) {
      *out = false;
      return NANOARROW_OK;
    }
  }

  *out = true;
  return NANOARROW_OK;
}

}  // namespace testing
}  // namespace nanoarrow


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/application.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>

#include <memory>
#include <vector>

namespace LightGBM {

class DatasetLoader;
class Dataset;
class Boosting;
class ObjectiveFunction;
class Metric;

/*!
* \brief The main entrance of LightGBM. this application has two tasks:
*        Train and Predict.
*        Train task will train a new model
*        Predict task will predict the scores of test data using existing model,
*        and save the score to disk.
*/
class Application {
 public:
  Application(int argc, char** argv);

  /*! \brief Destructor */
  ~Application();

  /*! \brief To call this function to run application*/
  inline void Run();

 private:
  /*! \brief Load parameters from command line and config file*/
  void LoadParameters(int argc, char** argv);

  /*! \brief Load data, including training data and validation data*/
  void LoadData();

  /*! \brief Initialization before training*/
  void InitTrain();

  /*! \brief Main Training logic */
  void Train();

  /*! \brief Initializations before prediction */
  void InitPredict();

  /*! \brief Main predicting logic */
  void Predict();

  /*! \brief Main Convert model logic */
  void ConvertModel();

  /*! \brief All configs */
  Config config_;
  /*! \brief Training data */
  std::unique_ptr<Dataset> train_data_;
  /*! \brief Validation data */
  std::vector<std::unique_ptr<Dataset>> valid_datas_;
  /*! \brief Metric for training data */
  std::vector<std::unique_ptr<Metric>> train_metric_;
  /*! \brief Metrics for validation data */
  std::vector<std::vector<std::unique_ptr<Metric>>> valid_metrics_;
  /*! \brief Boosting object */
  std::unique_ptr<Boosting> boosting_;
  /*! \brief Training objective function */
  std::unique_ptr<ObjectiveFunction> objective_fun_;
};


inline void Application::Run() {
  if (config_.task == TaskType::kPredict || config_.task == TaskType::KRefitTree) {
    InitPredict();
    Predict();
  } else if (config_.task == TaskType::kConvertModel) {
    ConvertModel();
  } else {
    InitTrain();
    Train();
  }
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/arrow.h <==
/*!
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Oliver Borchert
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_

// The C data interface (ARROW_C_DATA_INTERFACE) is taken from
// https://arrow.apache.org/docs/format/CDataInterface.html#structure-definitions

// The C stream interface (ARROW_C_STREAM_INTERFACE) is taken from
// https://arrow.apache.org/docs/format/CStreamInterface.html#structure-definition

#ifdef __cplusplus
#include <cstdint>
#else
#include <stdint.h>
#endif

#ifdef __cplusplus
extern "C" {
#endif

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE

#ifndef ARROW_C_STREAM_INTERFACE
#define ARROW_C_STREAM_INTERFACE

struct ArrowArrayStream {
  // Callbacks providing stream functionality
  int (*get_schema)(struct ArrowArrayStream*, struct ArrowSchema* out);
  int (*get_next)(struct ArrowArrayStream*, struct ArrowArray* out);
  const char* (*get_last_error)(struct ArrowArrayStream*);

  // Release callback
  void (*release)(struct ArrowArrayStream*);

  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_STREAM_INTERFACE

#ifdef __cplusplus
}
#endif
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/bin.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_

#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/file_io.h>

#include <cstdint>
#include <limits>
#include <string>
#include <functional>
#include <sstream>
#include <unordered_map>
#include <vector>

namespace LightGBM {

enum BinType {
  NumericalBin,
  CategoricalBin
};

enum MissingType {
  None,
  Zero,
  NaN
};

typedef double hist_t;
typedef int32_t int_hist_t;
typedef uint64_t hist_cnt_t;
// check at compile time
static_assert(sizeof(hist_t) == sizeof(hist_cnt_t), "Histogram entry size is not correct");

const size_t kHistEntrySize = 2 * sizeof(hist_t);
const size_t kInt32HistEntrySize = 2 * sizeof(int_hist_t);
const size_t kInt16HistEntrySize = 2 * sizeof(int16_t);
const int kHistOffset = 2;
const double kSparseThreshold = 0.7;

#define GET_GRAD(hist, i) hist[(i) << 1]
#define GET_HESS(hist, i) hist[((i) << 1) + 1]

inline static void HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  comm_size_t used_size = 0;
  const hist_t* p1;
  hist_t* p2;
  while (used_size < len) {
    // convert
    p1 = reinterpret_cast<const hist_t*>(src);
    p2 = reinterpret_cast<hist_t*>(dst);
    *p2 += *p1;
    src += type_size;
    dst += type_size;
    used_size += type_size;
  }
}

inline static void Int32HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  const int64_t* src_ptr = reinterpret_cast<const int64_t*>(src);
  int64_t* dst_ptr = reinterpret_cast<int64_t*>(dst);
  const comm_size_t steps = (len + (type_size * 2) - 1) / (type_size * 2);
  #pragma omp parallel for schedule(static) num_threads(OMP_NUM_THREADS())
  for (comm_size_t i = 0; i < steps; ++i) {
    dst_ptr[i] += src_ptr[i];
  }
}

inline static void Int16HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  const int32_t* src_ptr = reinterpret_cast<const int32_t*>(src);
  int32_t* dst_ptr = reinterpret_cast<int32_t*>(dst);
  const comm_size_t steps = (len + (type_size * 2) - 1) / (type_size * 2);
  #pragma omp parallel for schedule(static) num_threads(OMP_NUM_THREADS())
  for (comm_size_t i = 0; i < steps; ++i) {
    dst_ptr[i] += src_ptr[i];
  }
}

/*! \brief This class used to convert feature values into bin,
*          and store some meta information for bin*/
class BinMapper {
 public:
  BinMapper();
  BinMapper(const BinMapper& other);
  explicit BinMapper(const void* memory);
  ~BinMapper();

  bool CheckAlign(const BinMapper& other) const {
    if (num_bin_ != other.num_bin_) {
      return false;
    }
    if (missing_type_ != other.missing_type_) {
      return false;
    }
    if (bin_type_ == BinType::NumericalBin) {
      for (int i = 0; i < num_bin_; ++i) {
        if (bin_upper_bound_[i] != other.bin_upper_bound_[i]) {
          return false;
        }
      }
    } else {
      for (int i = 0; i < num_bin_; i++) {
        if (bin_2_categorical_[i] != other.bin_2_categorical_[i]) {
          return false;
        }
      }
    }
    return true;
  }

  /*! \brief Get number of bins */
  inline int num_bin() const { return num_bin_; }

  /*! \brief Missing Type */
  inline MissingType missing_type() const { return missing_type_; }

  /*! \brief True if bin is trivial (contains only one bin) */
  inline bool is_trivial() const { return is_trivial_; }

  /*! \brief Sparsity of this bin ( num_zero_bins / num_data ) */
  inline double sparse_rate() const { return sparse_rate_; }

  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  void SaveBinaryToFile(BinaryWriter* writer) const;

  /*!
  * \brief Mapping bin into feature value
  * \param bin
  * \return Feature value of this bin
  */
  inline double BinToValue(uint32_t bin) const {
    if (bin_type_ == BinType::NumericalBin) {
      return bin_upper_bound_[bin];
    } else {
      return bin_2_categorical_[bin];
    }
  }

  /*!
  * \brief Maximum categorical value
  * \return Maximum categorical value for categorical features, 0 for numerical features
  */
  inline int MaxCatValue() const {
    if (bin_2_categorical_.size() == 0) {
      return 0;
    }
    int max_cat_value = bin_2_categorical_[0];
    for (size_t i = 1; i < bin_2_categorical_.size(); ++i) {
      if (bin_2_categorical_[i] > max_cat_value) {
        max_cat_value = bin_2_categorical_[i];
      }
    }
    return max_cat_value;
  }

  /*!
  * \brief Get sizes in byte of this object
  */
  size_t SizesInByte() const;

  /*!
  * \brief Mapping feature value into bin
  * \param value
  * \return bin for this feature value
  */
  inline uint32_t ValueToBin(double value) const;

  /*!
  * \brief Get the default bin when value is 0
  * \return default bin
  */
  inline uint32_t GetDefaultBin() const {
    return default_bin_;
  }

  inline uint32_t GetMostFreqBin() const {
    return most_freq_bin_;
  }

  /*!
  * \brief Construct feature value to bin mapper according feature values
  * \param values (Sampled) values of this feature, Note: not include zero.
  * \param num_values number of values.
  * \param total_sample_cnt number of total sample count, equal with values.size() + num_zeros
  * \param max_bin The maximal number of bin
  * \param min_data_in_bin min number of data in one bin
  * \param min_split_data
  * \param pre_filter
  * \param bin_type Type of this bin
  * \param use_missing True to enable missing value handle
  * \param zero_as_missing True to use zero as missing value
  * \param forced_upper_bounds Vector of split points that must be used (if this has size less than max_bin, remaining splits are found by the algorithm)
  */
  void FindBin(double* values, int num_values, size_t total_sample_cnt, int max_bin, int min_data_in_bin, int min_split_data, bool pre_filter, BinType bin_type,
               bool use_missing, bool zero_as_missing, const std::vector<double>& forced_upper_bounds);

  /*!
  * \brief Serializing this object to buffer
  * \param buffer The destination
  */
  void CopyTo(char* buffer) const;

  /*!
  * \brief Deserializing this object from buffer
  * \param buffer The source
  */
  void CopyFrom(const char* buffer);

  /*!
  * \brief Get bin types
  */
  inline BinType bin_type() const { return bin_type_; }

  /*!
  * \brief Get bin info
  */
  inline std::string bin_info_string() const {
    if (bin_type_ == BinType::CategoricalBin) {
      return Common::Join(bin_2_categorical_, ":");
    } else {
      std::stringstream str_buf;
      str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
      str_buf << '[' << min_val_ << ':' << max_val_ << ']';
      return str_buf.str();
    }
  }

 private:
  /*! \brief Number of bins */
  int num_bin_;
  MissingType missing_type_;
  /*! \brief Store upper bound for each bin */
  std::vector<double> bin_upper_bound_;
  /*! \brief True if this feature is trivial */
  bool is_trivial_;
  /*! \brief Sparse rate of this bins( num_bin0/num_data ) */
  double sparse_rate_;
  /*! \brief Type of this bin */
  BinType bin_type_;
  /*! \brief Mapper from categorical to bin */
  std::unordered_map<int, unsigned int> categorical_2_bin_;
  /*! \brief Mapper from bin to categorical */
  std::vector<int> bin_2_categorical_;
  /*! \brief minimal feature value */
  double min_val_;
  /*! \brief maximum feature value */
  double max_val_;
  /*! \brief bin value of feature value 0 */
  uint32_t default_bin_;

  uint32_t most_freq_bin_;
};

/*! \brief Iterator for one bin column */
class BinIterator {
 public:
  /*!
  * \brief Get bin data on specific row index
  * \param idx Index of this data
  * \return Bin data
  */
  virtual uint32_t Get(data_size_t idx) = 0;
  virtual uint32_t RawGet(data_size_t idx) = 0;
  virtual void Reset(data_size_t idx) = 0;
  virtual ~BinIterator() = default;
};

/*!
* \brief Interface for bin data. This class will store bin data for one feature.
*        unlike OrderedBin, this class will store data by original order.
*        Note that it may cause cache misses when construct histogram,
*        but it doesn't need to re-order operation, So it will be faster than OrderedBin for dense feature
*/
class Bin {
 public:
  /*! \brief virtual destructor */
  virtual ~Bin() {}
  /*!
  * \brief Initialize for pushing.  By default, no action needed.
  * \param num_thread The number of external threads that will be calling the push APIs
  * \param omp_max_threads The maximum number of OpenMP threads to allocate for
  */
  virtual void InitStreaming(uint32_t /*num_thread*/, int32_t /*omp_max_threads*/) { }
  /*!
  * \brief Push one record
  * \param tid Thread id
  * \param idx Index of record
  * \param value bin value of record
  */
  virtual void Push(int tid, data_size_t idx, uint32_t value) = 0;

  virtual void CopySubrow(const Bin* full_bin, const data_size_t* used_indices, data_size_t num_used_indices) = 0;
  /*!
  * \brief Get bin iterator of this bin for specific feature
  * \param min_bin min_bin of current used feature
  * \param max_bin max_bin of current used feature
  * \param most_freq_bin
  * \return Iterator of this bin
  */
  virtual BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin) const = 0;

  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  virtual void SaveBinaryToFile(BinaryWriter* writer) const = 0;

  /*!
  * \brief Load from memory
  * \param memory
  * \param local_used_indices
  */
  virtual void LoadFromMemory(const void* memory,
    const std::vector<data_size_t>& local_used_indices) = 0;

  /*!
  * \brief Get sizes in byte of this object
  */
  virtual size_t SizesInByte() const = 0;

  /*! \brief Number of all data */
  virtual data_size_t num_data() const = 0;

  /*! \brief Get data pointer */
  virtual void* get_data() = 0;

  virtual void ReSize(data_size_t num_data) = 0;

  /*!
  * \brief Construct histogram of this feature,
  *        Note: We use ordered_gradients and ordered_hessians to improve cache hit chance
  *        The naive solution is using gradients[data_indices[i]] for data_indices[i] to get gradients,
           which is not cache friendly, since the access of memory is not continuous.
  *        ordered_gradients and ordered_hessians are preprocessed, and they are re-ordered by data_indices.
  *        Ordered_gradients[i] is aligned with data_indices[i]'s gradients (same for ordered_hessians).
  * \param data_indices Used data indices in current leaf
  * \param start start index in data_indices
  * \param end end index in data_indices
  * \param ordered_gradients Pointer to gradients, the data_indices[i]-th data's gradient is ordered_gradients[i]
  * \param ordered_hessians Pointer to hessians, the data_indices[i]-th data's hessian is ordered_hessians[i]
  * \param out Output Result
  */
  virtual void ConstructHistogram(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  /*!
  * \brief Construct histogram of this feature,
  *        Note: We use ordered_gradients and ordered_hessians to improve cache hit chance
  *        The naive solution is using gradients[data_indices[i]] for data_indices[i] to get gradients,
  which is not cache friendly, since the access of memory is not continuous.
  *        ordered_gradients and ordered_hessians are preprocessed, and they are re-ordered by data_indices.
  *        Ordered_gradients[i] is aligned with data_indices[i]'s gradients (same for ordered_hessians).
  * \param data_indices Used data indices in current leaf
  * \param start start index in data_indices
  * \param end end index in data_indices
  * \param ordered_gradients Pointer to gradients, the data_indices[i]-th data's gradient is ordered_gradients[i]
  * \param out Output Result
  */
  virtual void ConstructHistogram(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                  const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
                                  const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual data_size_t Split(uint32_t min_bin, uint32_t max_bin,
                            uint32_t default_bin, uint32_t most_freq_bin,
                            MissingType missing_type, bool default_left,
                            uint32_t threshold, const data_size_t* data_indices,
                            data_size_t cnt,
                            data_size_t* lte_indices,
                            data_size_t* gt_indices) const = 0;

  virtual data_size_t SplitCategorical(
      uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin,
      const uint32_t* threshold, int num_threshold,
      const data_size_t* data_indices, data_size_t cnt,
      data_size_t* lte_indices, data_size_t* gt_indices) const = 0;

  virtual data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                            uint32_t most_freq_bin, MissingType missing_type,
                            bool default_left, uint32_t threshold,
                            const data_size_t* data_indices, data_size_t cnt,
                            data_size_t* lte_indices,
                            data_size_t* gt_indices) const = 0;

  virtual data_size_t SplitCategorical(
      uint32_t max_bin, uint32_t most_freq_bin, const uint32_t* threshold,
      int num_threshold, const data_size_t* data_indices, data_size_t cnt,
      data_size_t* lte_indices, data_size_t* gt_indices) const = 0;

  /*!
  * \brief After pushed all feature data, call this could have better refactor for bin data
  */
  virtual void FinishLoad() = 0;

  /*!
  * \brief Create object for bin data of one feature, used for dense feature
  * \param num_data Total number of data
  * \param num_bin Number of bin
  * \return The bin data object
  */
  static Bin* CreateDenseBin(data_size_t num_data, int num_bin);

  /*!
  * \brief Create object for bin data of one feature, used for sparse feature
  * \param num_data Total number of data
  * \param num_bin Number of bin
  * \return The bin data object
  */
  static Bin* CreateSparseBin(data_size_t num_data, int num_bin);

  /*!
  * \brief Deep copy the bin
  */
  virtual Bin* Clone() = 0;

  virtual const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const = 0;

  virtual const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const = 0;
};


class MultiValBin {
 public:
  virtual ~MultiValBin() {}

  virtual data_size_t num_data() const = 0;

  virtual int32_t num_bin() const = 0;

  virtual double num_element_per_row() const = 0;

  virtual const std::vector<uint32_t>& offsets() const = 0;

  virtual void PushOneRow(int tid, data_size_t idx, const std::vector<uint32_t>& values) = 0;

  virtual void CopySubrow(const MultiValBin* full_bin,
                          const data_size_t* used_indices,
                          data_size_t num_used_indices) = 0;

  virtual MultiValBin* CreateLike(data_size_t num_data, int num_bin,
                                  int num_feature,
                                  double estimate_element_per_row,
                                  const std::vector<uint32_t>& offsets) const = 0;

  virtual void CopySubcol(const MultiValBin* full_bin,
                          const std::vector<int>& used_feature_index,
                          const std::vector<uint32_t>& lower,
                          const std::vector<uint32_t>& upper,
                          const std::vector<uint32_t>& delta) = 0;

  virtual void ReSize(data_size_t num_data, int num_bin, int num_feature,
                      double estimate_element_per_row, const std::vector<uint32_t>& offsets) = 0;

  virtual void CopySubrowAndSubcol(
      const MultiValBin* full_bin, const data_size_t* used_indices,
      data_size_t num_used_indices, const std::vector<int>& used_feature_index,
      const std::vector<uint32_t>& lower, const std::vector<uint32_t>& upper,
      const std::vector<uint32_t>& delta) = 0;

  virtual void ConstructHistogram(const data_size_t* data_indices,
                                  data_size_t start, data_size_t end,
                                  const score_t* gradients,
                                  const score_t* hessians,
                                  hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
                                  const score_t* gradients,
                                  const score_t* hessians,
                                  hist_t* out) const = 0;

  virtual void ConstructHistogramOrdered(const data_size_t* data_indices,
                                         data_size_t start, data_size_t end,
                                         const score_t* ordered_gradients,
                                         const score_t* ordered_hessians,
                                         hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(const data_size_t* data_indices,
                                       data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                              data_size_t start, data_size_t end,
                                              const score_t* ordered_gradients,
                                              const score_t* ordered_hessians,
                                              hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(const data_size_t* data_indices,
                                       data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                              data_size_t start, data_size_t end,
                                              const score_t* ordered_gradients,
                                              const score_t* ordered_hessians,
                                              hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(const data_size_t* data_indices,
                                      data_size_t start, data_size_t end,
                                      const score_t* gradients,
                                      const score_t* hessians,
                                      hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
                                      const score_t* gradients,
                                      const score_t* hessians,
                                      hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                             data_size_t start, data_size_t end,
                                             const score_t* ordered_gradients,
                                             const score_t* ordered_hessians,
                                             hist_t* out) const = 0;

  virtual void FinishLoad() = 0;

  virtual bool IsSparse() = 0;

  static MultiValBin* CreateMultiValBin(data_size_t num_data, int num_bin,
                                        int num_feature, double sparse_rate, const std::vector<uint32_t>& offsets);

  static MultiValBin* CreateMultiValDenseBin(data_size_t num_data, int num_bin,
                                             int num_feature, const std::vector<uint32_t>& offsets);

  static MultiValBin* CreateMultiValSparseBin(data_size_t num_data, int num_bin, double estimate_element_per_row);

  static constexpr double multi_val_bin_sparse_threshold = 0.25f;

  virtual MultiValBin* Clone() = 0;

  #ifdef USE_CUDA
  virtual const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const = 0;
  #endif  // USE_CUDA
};

inline uint32_t BinMapper::ValueToBin(double value) const {
  if (std::isnan(value)) {
    if (bin_type_ == BinType::CategoricalBin) {
      return 0;
    } else if (missing_type_ == MissingType::NaN) {
      return num_bin_ - 1;
    } else {
      value = 0.0f;
    }
  }
  if (bin_type_ == BinType::NumericalBin) {
    // binary search to find bin
    int l = 0;
    int r = num_bin_ - 1;
    if (missing_type_ == MissingType::NaN) {
      r -= 1;
    }
    while (l < r) {
      int m = (r + l - 1) / 2;
      if (value <= bin_upper_bound_[m]) {
        r = m;
      } else {
        l = m + 1;
      }
    }
    return l;
  } else {
    int int_value = static_cast<int>(value);
    // convert negative value to NaN bin
    if (int_value < 0) {
      return 0;
    }
    if (categorical_2_bin_.count(int_value)) {
      return categorical_2_bin_.at(int_value);
    } else {
      return 0;
    }
  }
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/boosting.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>

#include <string>
#include <map>
#include <unordered_map>
#include <vector>

namespace LightGBM {

/*! \brief forward declaration */
class Dataset;
class ObjectiveFunction;
class Metric;
struct PredictionEarlyStopInstance;

/*!
* \brief The interface for Boosting
*/
class LIGHTGBM_EXPORT Boosting {
 public:
  /*! \brief virtual destructor */
  virtual ~Boosting() {}

  /*!
  * \brief Initialization logic
  * \param config Configs for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metric
  */
  virtual void Init(
    const Config* config,
    const Dataset* train_data,
    const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) = 0;

  /*!
  * \brief Merge model from other boosting object
  Will insert to the front of current boosting object
  * \param other
  */
  virtual void MergeFrom(const Boosting* other) = 0;

  /*!
  * \brief Shuffle Existing Models
  */
  virtual void ShuffleModels(int start_iter, int end_iter) = 0;

  virtual void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                                 const std::vector<const Metric*>& training_metrics) = 0;

  virtual void ResetConfig(const Config* config) = 0;



  /*!
  * \brief Add a validation data
  * \param valid_data Validation data
  * \param valid_metrics Metric for validation data
  */
  virtual void AddValidDataset(const Dataset* valid_data,
                               const std::vector<const Metric*>& valid_metrics) = 0;

  virtual void Train(int snapshot_freq, const std::string& model_output_path) = 0;

  /*!
  * \brief Update the tree output by new training data
  */
  virtual void RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) = 0;

  /*!
  * \brief Training logic
  * \param gradients nullptr for using default objective, otherwise use self-defined boosting
  * \param hessians nullptr for using default objective, otherwise use self-defined boosting
  * \return True if cannot train anymore
  */
  virtual bool TrainOneIter(const score_t* gradients, const score_t* hessians) = 0;

  /*!
  * \brief Rollback one iteration
  */
  virtual void RollbackOneIter() = 0;

  /*!
  * \brief return current iteration
  */
  virtual int GetCurrentIteration() const = 0;

  /*!
  * \brief Get evaluation result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return evaluation result
  */
  virtual std::vector<double> GetEvalAt(int data_idx) const = 0;

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  virtual const double* GetTrainingScore(int64_t* out_len) = 0;

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return out_len length of returned score
  */
  virtual int64_t GetNumPredictAt(int data_idx) const = 0;

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \param result used to store prediction result, should allocate memory before call this function
  * \param out_len length of returned score
  */
  virtual void GetPredictAt(int data_idx, double* result, int64_t* out_len) = 0;

  virtual int NumPredictOneRow(int start_iteration, int num_iteration, bool is_pred_leaf, bool is_pred_contrib) const = 0;

  /*!
  * \brief Prediction for one record, not sigmoid transform
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  * \param early_stop Early stopping instance. If nullptr, no early stopping is applied and all models are evaluated.
  */
  virtual void PredictRaw(const double* features, double* output,
                          const PredictionEarlyStopInstance* early_stop) const = 0;

  virtual void PredictRawByMap(const std::unordered_map<int, double>& features, double* output,
                               const PredictionEarlyStopInstance* early_stop) const = 0;


  /*!
  * \brief Prediction for one record, sigmoid transformation will be used if needed
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  * \param early_stop Early stopping instance. If nullptr, no early stopping is applied and all models are evaluated.
  */
  virtual void Predict(const double* features, double* output,
                       const PredictionEarlyStopInstance* early_stop) const = 0;

  virtual void PredictByMap(const std::unordered_map<int, double>& features, double* output,
                            const PredictionEarlyStopInstance* early_stop) const = 0;


  /*!
  * \brief Prediction for one record with leaf index
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  */
  virtual void PredictLeafIndex(
    const double* features, double* output) const = 0;

  virtual void PredictLeafIndexByMap(
    const std::unordered_map<int, double>& features, double* output) const = 0;

  /*!
  * \brief Feature contributions for the model's prediction of one record
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  */
  virtual void PredictContrib(const double* features, double* output) const = 0;

  virtual void PredictContribByMap(const std::unordered_map<int, double>& features,
                                   std::vector<std::unordered_map<int, double>>* output) const = 0;

  /*!
  * \brief Dump model to json format string
  * \param start_iteration The model will be saved start from
  * \param num_iteration Number of iterations that want to dump, -1 means dump all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Json format string of model
  */
  virtual std::string DumpModel(int start_iteration, int num_iteration, int feature_importance_type) const = 0;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \return if-else format codes of model
  */
  virtual std::string ModelToIfElse(int num_iteration) const = 0;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  virtual bool SaveModelToIfElse(int num_iteration, const char* filename) const = 0;

  /*!
  * \brief Save model to file
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \param filename Filename that want to save to
  * \return true if succeeded
  */
  virtual bool SaveModelToFile(int start_iteration, int num_iterations, int feature_importance_type, const char* filename) const = 0;

  /*!
  * \brief Save model to string
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Non-empty string if succeeded
  */
  virtual std::string SaveModelToString(int start_iteration, int num_iterations, int feature_importance_type) const = 0;

  /*!
  * \brief Restore from a serialized string
  * \param buffer The content of model
  * \param len The length of buffer
  * \return true if succeeded
  */
  virtual bool LoadModelFromString(const char* buffer, size_t len) = 0;

  /*!
  * \brief Calculate feature importances
  * \param num_iteration Number of model that want to use for feature importance, -1 means use all
  * \param importance_type: 0 for split, 1 for gain
  * \return vector of feature_importance
  */
  virtual std::vector<double> FeatureImportance(int num_iteration, int importance_type) const = 0;

  /*!
  * \brief Calculate upper bound value
  * \return max possible value
  */
  virtual double GetUpperBoundValue() const = 0;

  /*!
  * \brief Calculate lower bound value
  * \return min possible value
  */
  virtual double GetLowerBoundValue() const = 0;

  /*!
  * \brief Get max feature index of this model
  * \return Max feature index of this model
  */
  virtual int MaxFeatureIdx() const = 0;

  /*!
  * \brief Get feature names of this model
  * \return Feature names of this model
  */
  virtual std::vector<std::string> FeatureNames() const = 0;

  /*!
  * \brief Get index of label column
  * \return index of label column
  */
  virtual int LabelIdx() const = 0;

  /*!
  * \brief Get number of weak sub-models
  * \return Number of weak sub-models
  */
  virtual int NumberOfTotalModel() const = 0;

  /*!
  * \brief Get number of models per iteration
  * \return Number of models per iteration
  */
  virtual int NumModelPerIteration() const = 0;

  /*!
  * \brief Get number of classes
  * \return Number of classes
  */
  virtual int NumberOfClasses() const = 0;

  /*! \brief The prediction should be accurate or not. True will disable early stopping for prediction. */
  virtual bool NeedAccuratePrediction() const = 0;

  /*!
  * \brief Initial work for the prediction
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration number of used iteration
  * \param is_pred_contrib
  */
  virtual void InitPredict(int start_iteration, int num_iteration, bool is_pred_contrib) = 0;

  /*!
  * \brief Name of submodel
  */
  virtual const char* SubModelName() const = 0;

  Boosting() = default;
  /*! \brief Disable copy */
  Boosting& operator=(const Boosting&) = delete;
  /*! \brief Disable copy */
  Boosting(const Boosting&) = delete;

  static bool LoadFileToBoosting(Boosting* boosting, const char* filename);

  /*!
  * \brief Create boosting object
  * \param type Type of boosting
  * \param format Format of model
  * \param config config for boosting
  * \param filename name of model file, if existing will continue to train from this model
  * \param device_type type of device, can be cpu, gpu or cuda
  * \param num_gpu number of GPUs to use
  * \return The boosting object
  */
  static Boosting* CreateBoosting(const std::string& type, const char* filename, const std::string& device_type, const int num_gpu);

  virtual std::string GetLoadedParam() const = 0;

  virtual bool IsLinear() const { return false; }

  virtual std::string ParserConfigStr() const = 0;
};

class GBDTBase : public Boosting {
 public:
  virtual double GetLeafValue(int tree_idx, int leaf_idx) const = 0;
  virtual void SetLeafValue(int tree_idx, int leaf_idx, double val) = 0;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/c_api.h <==
/*!
 * \file c_api.h
 * \copyright Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 *            Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 *            Licensed under the MIT License. See LICENSE file in the project root for license information.
 * \note
 * To avoid type conversion on large data, the most of our exposed interface supports both float32 and float64,
 * except the following:
 * 1. gradient and Hessian;
 * 2. current score for training and validation data.
 * .
 * The reason is that they are called frequently, and the type conversion on them may be time-cost.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_

#include <LightGBM/arrow.h>
#include <LightGBM/export.h>

#ifdef __cplusplus
#include <cstdint>
#include <cstdio>
#include <cstring>
#else
#include <stdint.h>
#include <stdio.h>
#include <string.h>
#endif


typedef void* DatasetHandle;  /*!< \brief Handle of dataset. */
typedef void* BoosterHandle;  /*!< \brief Handle of booster. */
typedef void* FastConfigHandle; /*!< \brief Handle of FastConfig. */
typedef void* ByteBufferHandle; /*!< \brief Handle of ByteBuffer. */

#define C_API_DTYPE_FLOAT32 (0)  /*!< \brief float32 (single precision float). */
#define C_API_DTYPE_FLOAT64 (1)  /*!< \brief float64 (double precision float). */
#define C_API_DTYPE_INT32   (2)  /*!< \brief int32. */
#define C_API_DTYPE_INT64   (3)  /*!< \brief int64. */

#define C_API_PREDICT_NORMAL     (0)  /*!< \brief Normal prediction, with transform (if needed). */
#define C_API_PREDICT_RAW_SCORE  (1)  /*!< \brief Predict raw score. */
#define C_API_PREDICT_LEAF_INDEX (2)  /*!< \brief Predict leaf index. */
#define C_API_PREDICT_CONTRIB    (3)  /*!< \brief Predict feature contributions (SHAP values). */

#define C_API_MATRIX_TYPE_CSR (0)  /*!< \brief CSR sparse matrix type. */
#define C_API_MATRIX_TYPE_CSC (1)  /*!< \brief CSC sparse matrix type. */

#define C_API_FEATURE_IMPORTANCE_SPLIT (0)  /*!< \brief Split type of feature importance. */
#define C_API_FEATURE_IMPORTANCE_GAIN  (1)  /*!< \brief Gain type of feature importance. */

#if defined(_MSC_VER)
#  define LIGHTGBM_DEPRECATED(msg) __declspec(deprecated(msg))  /*!< \brief Deprecated function. */
#elif defined(__GNUC__) || defined(__clang__)
#  define LIGHTGBM_DEPRECATED(msg) __attribute__((deprecated(msg)))  /*!< \brief Deprecated function. */
#else
#  define LIGHTGBM_DEPRECATED(msg)  /*!< \brief Deprecated function. */
#endif

/*!
 * \brief Get string message of the last error.
 * \return Error information
 */
LIGHTGBM_C_EXPORT const char* LGBM_GetLastError();

/*!
 * \brief Dump all parameter names with their aliases to JSON.
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str JSON format string of parameters, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DumpParamAliases(int64_t buffer_len,
                                            int64_t* out_len,
                                            char* out_str);

/*!
 * \brief Register a callback function for log redirecting.
 * \param callback The callback function to register
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_RegisterLogCallback(void (*callback)(const char*));

/*!
 * \brief Get number of samples based on parameters and total number of rows of data.
 * \param num_total_row Number of total rows
 * \param parameters Additional parameters, namely, ``bin_construct_sample_cnt`` is used to calculate returned value
 * \param[out] out Number of samples. This value is used to pre-allocate memory to hold sample indices when calling ``LGBM_SampleIndices``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_GetSampleCount(int32_t num_total_row,
                                          const char* parameters,
                                          int* out);

/*!
 * \brief Create sample indices for total number of rows.
 * \note
 * You should pre-allocate memory for ``out``, you can get its length by ``LGBM_GetSampleCount``.
 * \param num_total_row Number of total rows
 * \param parameters Additional parameters, namely, ``bin_construct_sample_cnt`` and ``data_random_seed`` are used to produce the output
 * \param[out] out Created indices, type is int32_t
 * \param[out] out_len Number of indices
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_SampleIndices(int32_t num_total_row,
                                         const char* parameters,
                                         void* out,
                                         int32_t* out_len);

/*!
 * \brief Get a ByteBuffer value at an index.
 * \param handle Handle of byte buffer to be read
 * \param index Index of value to return
 * \param[out] out_val Byte value at index to return
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_ByteBufferGetAt(ByteBufferHandle handle, int32_t index, uint8_t* out_val);

/*!
 * \brief Free space for byte buffer.
 * \param handle Handle of byte buffer to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_ByteBufferFree(ByteBufferHandle handle);

/* --- start Dataset interface */

/*!
 * \brief Load dataset from file (like LightGBM CLI version does).
 * \param filename The name of the file
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out A loaded dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromFile(const char* filename,
                                                 const char* parameters,
                                                 const DatasetHandle reference,
                                                 DatasetHandle* out);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to sampled data.
 * \param sample_data Sampled data, grouped by the column
 * \param sample_indices Indices of sampled data
 * \param ncol Number of columns
 * \param num_per_col Size of each sampling column
 * \param num_sample_row Number of sampled rows
 * \param num_local_row Total number of rows local to machine
 * \param num_dist_row Number of total distributed rows
 * \param parameters Additional parameters
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromSampledColumn(double** sample_data,
                                                          int** sample_indices,
                                                          int32_t ncol,
                                                          const int* num_per_col,
                                                          int32_t num_sample_row,
                                                          int32_t num_local_row,
                                                          int64_t num_dist_row,
                                                          const char* parameters,
                                                          DatasetHandle* out);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to reference dataset.
 * \param reference Used to align bin mapper with other dataset
 * \param num_total_row Number of total rows
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateByReference(const DatasetHandle reference,
                                                    int64_t num_total_row,
                                                    DatasetHandle* out);

/*!
 * \brief Initialize the Dataset for streaming.
 * \param dataset Handle of dataset
 * \param has_weights Whether the dataset has Metadata weights
 * \param has_init_scores Whether the dataset has Metadata initial scores
 * \param has_queries Whether the dataset has Metadata queries/groups
 * \param nclasses Number of initial score classes
 * \param nthreads Number of external threads that will use the PushRows APIs
 * \param omp_max_threads Maximum number of OpenMP threads (-1 for default)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetInitStreaming(DatasetHandle dataset,
                                                int32_t has_weights,
                                                int32_t has_init_scores,
                                                int32_t has_queries,
                                                int32_t nclasses,
                                                int32_t nthreads,
                                                int32_t omp_max_threads);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to serialized reference dataset.
 * \param ref_buffer A binary representation of the dataset schema (feature groups, bins, etc.)
 * \param ref_buffer_size The size of the reference array in bytes
 * \param num_row Number of total rows the dataset will contain
 * \param num_classes Number of classes (will be used only in case of multiclass and specifying initial scores)
 * \param parameters Additional parameters
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromSerializedReference(const void* ref_buffer,
                                                                int32_t ref_buffer_size,
                                                                int64_t num_row,
                                                                int32_t num_classes,
                                                                const char* parameters,
                                                                DatasetHandle* out);

/*!
 * \brief Push data to existing dataset, if ``nrow + start_row == num_total_row``, will call ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param start_row Row start index
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRows(DatasetHandle dataset,
                                           const void* data,
                                           int data_type,
                                           int32_t nrow,
                                           int32_t ncol,
                                           int32_t start_row);

/*!
 * \brief Push data to existing dataset.
 *        The general flow for a streaming scenario is:
 *        1. create Dataset "schema" (e.g. ``LGBM_DatasetCreateFromSampledColumn``)
 *        2. init them for thread-safe streaming (``LGBM_DatasetInitStreaming``)
 *        3. push data (``LGBM_DatasetPushRowsWithMetadata`` or ``LGBM_DatasetPushRowsByCSRWithMetadata``)
 *        4. call ``LGBM_DatasetMarkFinished``
 * \param dataset Handle of dataset
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of feature columns
 * \param start_row Row start index, i.e., the index at which to start inserting data
 * \param label Pointer to array with nrow labels
 * \param weight Optional pointer to array with nrow weights
 * \param init_score Optional pointer to array with nrow*nclasses initial scores, in column format
 * \param query Optional pointer to array with nrow query values
 * \param tid The id of the calling thread, from 0...N-1 threads
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsWithMetadata(DatasetHandle dataset,
                                                       const void* data,
                                                       int data_type,
                                                       int32_t nrow,
                                                       int32_t ncol,
                                                       int32_t start_row,
                                                       const float* label,
                                                       const float* weight,
                                                       const double* init_score,
                                                       const int32_t* query,
                                                       int32_t tid);

/*!
 * \brief Push data to existing dataset, if ``nrow + start_row == num_total_row``, will call ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param start_row Row start index
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsByCSR(DatasetHandle dataset,
                                                const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                int64_t start_row);

/*!
 * \brief Push CSR data to existing dataset. (See ``LGBM_DatasetPushRowsWithMetadata`` for more details.)
 * \param dataset Handle of dataset
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param start_row Row start index
 * \param label Pointer to array with nindptr-1 labels
 * \param weight Optional pointer to array with nindptr-1 weights
 * \param init_score Optional pointer to array with (nindptr-1)*nclasses initial scores, in column format
 * \param query Optional pointer to array with nindptr-1 query values
 * \param tid The id of the calling thread, from 0...N-1 threads
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsByCSRWithMetadata(DatasetHandle dataset,
                                                            const void* indptr,
                                                            int indptr_type,
                                                            const int32_t* indices,
                                                            const void* data,
                                                            int data_type,
                                                            int64_t nindptr,
                                                            int64_t nelem,
                                                            int64_t start_row,
                                                            const float* label,
                                                            const float* weight,
                                                            const double* init_score,
                                                            const int32_t* query,
                                                            int32_t tid);

/*!
 * \brief Set whether or not the Dataset waits for a manual MarkFinished call or calls FinishLoad on itself automatically.
 *        Set to 1 for streaming scenario, and use ``LGBM_DatasetMarkFinished`` to manually finish the Dataset.
 * \param dataset Handle of dataset
 * \param wait Whether to wait or not (1 or 0)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetWaitForManualFinish(DatasetHandle dataset, int wait);

/*!
 * \brief Mark the Dataset as complete by calling ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetMarkFinished(DatasetHandle dataset);

/*!
 * \brief Create a dataset from CSR format.
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSR(const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create a dataset from CSR format through callbacks.
 * \param get_row_funptr Pointer to ``std::function<void(int idx, std::vector<std::pair<int, double>>& ret)>``
 *                       (called for every row and expected to clear and fill ``ret``)
 * \param num_rows Number of rows
 * \param num_col Number of columns
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSRFunc(void* get_row_funptr,
                                                    int num_rows,
                                                    int64_t num_col,
                                                    const char* parameters,
                                                    const DatasetHandle reference,
                                                    DatasetHandle* out);

/*!
 * \brief Create a dataset from CSC format.
 * \param col_ptr Pointer to column headers
 * \param col_ptr_type Type of ``col_ptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to row indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol_ptr Number of columns in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_row Number of rows
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSC(const void* col_ptr,
                                                int col_ptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t ncol_ptr,
                                                int64_t nelem,
                                                int64_t num_row,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create dataset from dense matrix.
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromMat(const void* data,
                                                int data_type,
                                                int32_t nrow,
                                                int32_t ncol,
                                                int is_row_major,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create dataset from array of dense matrices.
 * \param nmat Number of dense matrices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major Pointer to the data layouts. 1 for row-major, 0 for column-major
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromMats(int32_t nmat,
                                                 const void** data,
                                                 int data_type,
                                                 int32_t* nrow,
                                                 int32_t ncol,
                                                 int* is_row_major,
                                                 const char* parameters,
                                                 const DatasetHandle reference,
                                                 DatasetHandle* out);

/*!
 * \brief Create dataset from Arrow.
 * \deprecated This function is deprecated in favor of ``LGBM_DatasetCreateFromArrowStream``.
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_DatasetCreateFromArrowStream instead.")
int LGBM_DatasetCreateFromArrow(int64_t n_chunks,
                                                  struct ArrowArray* chunks,
                                                  struct ArrowSchema* schema,
                                                  const char* parameters,
                                                  const DatasetHandle reference,
                                                  DatasetHandle *out);

/*!
 * \brief Create dataset from Arrow stream.
 * \param stream Arrow stream pointer
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromArrowStream(struct ArrowArrayStream* stream,
                                                        const char* parameters,
                                                        const DatasetHandle reference,
                                                        DatasetHandle *out);

/*!
 * \brief Create subset of a data.
 * \param handle Handle of full dataset
 * \param used_row_indices Indices used in subset
 * \param num_used_row_indices Length of ``used_row_indices``
 * \param parameters Additional parameters
 * \param[out] out Subset of data
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetSubset(const DatasetHandle handle,
                                            const int32_t* used_row_indices,
                                            int32_t num_used_row_indices,
                                            const char* parameters,
                                            DatasetHandle* out);

/*!
 * \brief Save feature names to dataset.
 * \param handle Handle of dataset
 * \param feature_names Feature names
 * \param num_feature_names Number of feature names
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetFeatureNames(DatasetHandle handle,
                                                  const char** feature_names,
                                                  int num_feature_names);

/*!
 * \brief Get feature names of dataset.
 * \param handle Handle of dataset
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] num_feature_names Number of feature names
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] feature_names Feature names, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNames(DatasetHandle handle,
                                                  const int len,
                                                  int* num_feature_names,
                                                  const size_t buffer_len,
                                                  size_t* out_buffer_len,
                                                  char** feature_names);

/*!
 * \brief Free space for dataset.
 * \param handle Handle of dataset to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetFree(DatasetHandle handle);

/*!
 * \brief Save dataset to binary file.
 * \param handle Handle of dataset
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSaveBinary(DatasetHandle handle,
                                             const char* filename);

/*!
 * \brief Create a dataset schema representation as a binary byte array (excluding data).
 * \param handle Handle of dataset
 * \param[out] out The output byte array
 * \param[out] out_len The length of the output byte array (returned for convenience)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSerializeReferenceToBinary(DatasetHandle handle,
                                                             ByteBufferHandle* out,
                                                             int32_t* out_len);

/*!
 * \brief Save dataset to text file, intended for debugging use only.
 * \param handle Handle of dataset
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetDumpText(DatasetHandle handle,
                                           const char* filename);

/*!
 * \brief Set vector to a content in info.
 * \note
 * - \a group and \a position only work for ``C_API_DTYPE_INT32``;
 * - \a label and \a weight only work for ``C_API_DTYPE_FLOAT32``;
 * - \a init_score only works for ``C_API_DTYPE_FLOAT64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group, \a position
 * \param field_data Pointer to data vector
 * \param num_element Number of elements in ``field_data``
 * \param type Type of ``field_data`` pointer, can be ``C_API_DTYPE_INT32``, ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetField(DatasetHandle handle,
                                           const char* field_name,
                                           const void* field_data,
                                           int num_element,
                                           int type);

/*!
 * \brief Set vector to a content in info.
 * \deprecated This function is deprecated in favor of ``LGBM_DatasetSetFieldFromArrowStream``.
 * \note
 * - \a group and \a position convert input datatype into ``int32``;
 * - \a label and \a weight convert input datatype into ``float32``;
 * - \a init_score converts input datatype into ``float64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group, \a position
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_DatasetSetFieldFromArrowStream instead.")
int LGBM_DatasetSetFieldFromArrow(DatasetHandle handle,
                                                    const char* field_name,
                                                    int64_t n_chunks,
                                                    struct ArrowArray* chunks,
                                                    struct ArrowSchema* schema);

/*!
 * \brief Set vector to a content in info.
 * \note
 * - \a group converts input datatype into ``int32``;
 * - \a label and \a weight convert input datatype into ``float32``;
 * - \a init_score converts input datatype into ``float64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group
 * \param stream Arrow stream pointer
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetFieldFromArrowStream(DatasetHandle handle,
                                                          const char* field_name,
                                                          struct ArrowArrayStream* stream);

/*!
 * \brief Get info vector from dataset.
 * \param handle Handle of dataset
 * \param field_name Field name
 * \param[out] out_len Used to set result length
 * \param[out] out_ptr Pointer to the result
 * \param[out] out_type Type of result pointer, can be ``C_API_DTYPE_INT32``, ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetField(DatasetHandle handle,
                                           const char* field_name,
                                           int* out_len,
                                           const void** out_ptr,
                                           int* out_type);

/*!
 * \brief Raise errors for attempts to update dataset parameters.
 * \param old_parameters Current dataset parameters
 * \param new_parameters New dataset parameters
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetUpdateParamChecking(const char* old_parameters,
                                                      const char* new_parameters);

/*!
 * \brief Get number of data points.
 * \param handle Handle of dataset
 * \param[out] out The address to hold number of data points
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNumData(DatasetHandle handle,
                                             int* out);

/*!
 * \brief Get number of features.
 * \param handle Handle of dataset
 * \param[out] out The address to hold number of features
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNumFeature(DatasetHandle handle,
                                                int* out);

/*!
 * \brief Get number of bins for feature.
 * \param handle Handle of dataset
 * \param feature Index of the feature
 * \param[out] out The address to hold number of bins
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                                   int feature,
                                                   int* out);

/*!
 * \brief Add features from ``source`` to ``target``.
 * \param target The handle of the dataset to add features to
 * \param source The handle of the dataset to take features from
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                                  DatasetHandle source);

/* --- start Booster interfaces */

/*!
* \brief Get int representing whether booster is fitting linear trees.
* \param handle Handle of booster
* \param[out] out The address to hold linear trees indicator
* \return 0 when succeed, -1 when failure happens
*/
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLinear(BoosterHandle handle, int* out);

/*!
 * \brief Create a new boosting learner.
 * \param train_data Training dataset
 * \param parameters Parameters in format 'key1=value1 key2=value2'
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCreate(const DatasetHandle train_data,
                                         const char* parameters,
                                         BoosterHandle* out);

/*!
 * \brief Load an existing booster from model file.
 * \param filename Filename of model
 * \param[out] out_num_iterations Number of iterations of this booster
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCreateFromModelfile(const char* filename,
                                                      int* out_num_iterations,
                                                      BoosterHandle* out);

/*!
 * \brief Load an existing booster from string.
 * \param model_str Model string
 * \param[out] out_num_iterations Number of iterations of this booster
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterLoadModelFromString(const char* model_str,
                                                      int* out_num_iterations,
                                                      BoosterHandle* out);

/*!
 * \brief Get parameters as JSON string.
 * \param handle Handle of booster
 * \param buffer_len Allocated space for string
 * \param[out] out_len Actual size of string
 * \param[out] out_str JSON string containing parameters
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLoadedParam(BoosterHandle handle,
                                                 int64_t buffer_len,
                                                 int64_t* out_len,
                                                 char* out_str);


/*!
 * \brief Free space for booster.
 * \param handle Handle of booster to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFree(BoosterHandle handle);

/*!
 * \brief Shuffle models.
 * \param handle Handle of booster
 * \param start_iter The first iteration that will be shuffled
 * \param end_iter The last iteration that will be shuffled
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterShuffleModels(BoosterHandle handle,
                                                int start_iter,
                                                int end_iter);

/*!
 * \brief Merge model from ``other_handle`` into ``handle``.
 * \param handle Handle of booster, will merge another booster into this one
 * \param other_handle Other handle of booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterMerge(BoosterHandle handle,
                                        BoosterHandle other_handle);

/*!
 * \brief Add new validation data to booster.
 * \param handle Handle of booster
 * \param valid_data Validation dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterAddValidData(BoosterHandle handle,
                                               const DatasetHandle valid_data);

/*!
 * \brief Reset training data for booster.
 * \param handle Handle of booster
 * \param train_data Training dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterResetTrainingData(BoosterHandle handle,
                                                    const DatasetHandle train_data);

/*!
 * \brief Reset config for booster.
 * \param handle Handle of booster
 * \param parameters Parameters in format 'key1=value1 key2=value2'
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterResetParameter(BoosterHandle handle,
                                                 const char* parameters);

/*!
 * \brief Get number of classes.
 * \param handle Handle of booster
 * \param[out] out_len Number of classes
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumClasses(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Update the model for one iteration.
 * \param handle Handle of booster
 * \param[out] produced_empty_tree 1 means the tree(s) produced by this iteration did not have any splits.
 *                         This usually means that training is "finished" (calling this function again will not change the model's predictions).
 *                         However, that is not always the case.
 *                         For example, if you have added any randomness (like column sampling by setting ``feature_fraction_bynode < 1.0``),
 *                         it is possible that another call to this function would produce a non-empty tree.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterUpdateOneIter(BoosterHandle handle,
                                                int* produced_empty_tree);

/*!
 * \brief Refit the tree model using the new data (online learning).
 * \param handle Handle of booster
 * \param leaf_preds Pointer to predicted leaf indices
 * \param nrow Number of rows of ``leaf_preds``
 * \param ncol Number of columns of ``leaf_preds``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterRefit(BoosterHandle handle,
                                        const int32_t* leaf_preds,
                                        int32_t nrow,
                                        int32_t ncol);

/*!
 * \brief Update the model by specifying gradient and Hessian directly
 *        (this can be used to support customized loss functions).
 * \note
 * The length of the arrays referenced by ``grad`` and ``hess`` must be equal to
 * ``num_class * num_train_data``, this is not verified by the library, the caller must ensure this.
 * \param handle Handle of booster
 * \param grad The first order derivative (gradient) statistics
 * \param hess The second order derivative (Hessian) statistics
 * \param[out] produced_empty_tree 1 means the tree(s) produced by this iteration did not have any splits.
 *                         This usually means that training is "finished" (calling this function again will not change the model's predictions).
 *                         However, that is not always the case.
 *                         For example, if you have added any randomness (like column sampling by setting ``feature_fraction_bynode < 1.0``),
 *                         it is possible that another call to this function would produce a non-empty tree.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterUpdateOneIterCustom(BoosterHandle handle,
                                                      const float* grad,
                                                      const float* hess,
                                                      int* produced_empty_tree);

/*!
 * \brief Rollback one iteration.
 * \param handle Handle of booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterRollbackOneIter(BoosterHandle handle);

/*!
 * \brief Get index of the current boosting iteration.
 * \param handle Handle of booster
 * \param[out] out_iteration Index of the current boosting iteration
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetCurrentIteration(BoosterHandle handle,
                                                      int* out_iteration);

/*!
 * \brief Get number of trees per iteration.
 * \param handle Handle of booster
 * \param[out] out_tree_per_iteration Number of trees per iteration
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterNumModelPerIteration(BoosterHandle handle,
                                                       int* out_tree_per_iteration);

/*!
 * \brief Get number of weak sub-models.
 * \param handle Handle of booster
 * \param[out] out_models Number of weak sub-models
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterNumberOfTotalModel(BoosterHandle handle,
                                                     int* out_models);

/*!
 * \brief Get number of evaluation metrics.
 * \param handle Handle of booster
 * \param[out] out_len Total number of evaluation metrics
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEvalCounts(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Get names of evaluation metrics.
 * \param handle Handle of booster
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] out_len Total number of evaluation metrics
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] out_strs Names of evaluation metrics, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEvalNames(BoosterHandle handle,
                                               const int len,
                                               int* out_len,
                                               const size_t buffer_len,
                                               size_t* out_buffer_len,
                                               char** out_strs);

/*!
 * \brief Get names of features.
 * \param handle Handle of booster
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] out_len Total number of features
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] out_strs Names of features, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetFeatureNames(BoosterHandle handle,
                                                  const int len,
                                                  int* out_len,
                                                  const size_t buffer_len,
                                                  size_t* out_buffer_len,
                                                  char** out_strs);

/*!
 * \brief Check that the feature names of the data match the ones used to train the booster.
 * \param handle Handle of booster
 * \param data_names Array with the feature names in the data
 * \param data_num_features Number of features in the data
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterValidateFeatureNames(BoosterHandle handle,
                                                       const char** data_names,
                                                       int data_num_features);

/*!
 * \brief Get number of features.
 * \param handle Handle of booster
 * \param[out] out_len Total number of features
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumFeature(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Get evaluation for training data and validation data.
 * \note
 *   1. You should call ``LGBM_BoosterGetEvalNames`` first to get the names of evaluation metrics.
 *   2. You should pre-allocate memory for ``out_results``, you can get its length by ``LGBM_BoosterGetEvalCounts``.
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Length of output result
 * \param[out] out_results Array with evaluation results
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEval(BoosterHandle handle,
                                          int data_idx,
                                          int* out_len,
                                          double* out_results);

/*!
 * \brief Get number of predictions for training data and validation data
 *        (this can be used to support customized evaluation functions).
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Number of predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumPredict(BoosterHandle handle,
                                                int data_idx,
                                                int64_t* out_len);

/*!
 * \brief Get prediction for training data and validation data.
 * \note
 * You should pre-allocate memory for ``out_result``, its length is equal to ``num_class * num_data``.
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetPredict(BoosterHandle handle,
                                             int data_idx,
                                             int64_t* out_len,
                                             double* out_result);

/*!
 * \brief Make prediction for file.
 * \param handle Handle of booster
 * \param data_filename Filename of file with data
 * \param data_has_header Whether file has header or not
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param result_filename Filename of result file in which predictions will be written
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForFile(BoosterHandle handle,
                                                 const char* data_filename,
                                                 int data_has_header,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 const char* parameter,
                                                 const char* result_filename);

/*!
 * \brief Get number of predictions.
 * \param handle Handle of booster
 * \param num_row Number of rows
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param[out] out_len Length of prediction
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCalcNumPredict(BoosterHandle handle,
                                                 int num_row,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 int64_t* out_len);

/*!
 * \brief Release FastConfig object.
 *
 * \param fastConfig Handle to the FastConfig object acquired with a ``*FastInit()`` method.
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_FastConfigFree(FastConfigHandle fastConfig);

/*!
 * \brief Make prediction for a new dataset in CSR format.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSR(BoosterHandle handle,
                                                const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make sparse prediction for a new dataset in CSR or CSC format. Currently only used for feature contributions.
 * \note
 * The outputs are pre-allocated, as they can vary for each invocation, but the shape should be the same:
 *   - for feature contributions, the shape of sparse matrix will be ``num_class * num_data * (num_feature + 1)``.
 * The output indptr_type for the sparse matrix will be the same as the given input indptr_type.
 * Call ``LGBM_BoosterFreePredictSparse`` to deallocate resources.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers for CSR or column headers for CSC
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices for CSR or row indices for CSC
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of entries in ``indptr``
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col_or_row Number of columns for CSR or number of rows for CSC
 * \param predict_type What should be predicted, only feature contributions supported currently
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param matrix_type Type of matrix input and output, can be ``C_API_MATRIX_TYPE_CSR`` or ``C_API_MATRIX_TYPE_CSC``
 * \param[out] out_len Length of output data and output indptr (pointer to an array with two entries where to write them)
 * \param[out] out_indptr Pointer to output row headers for CSR or column headers for CSC
 * \param[out] out_indices Pointer to sparse column indices for CSR or row indices for CSC
 * \param[out] out_data Pointer to sparse data space
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictSparseOutput(BoosterHandle handle,
                                                      const void* indptr,
                                                      int indptr_type,
                                                      const int32_t* indices,
                                                      const void* data,
                                                      int data_type,
                                                      int64_t nindptr,
                                                      int64_t nelem,
                                                      int64_t num_col_or_row,
                                                      int predict_type,
                                                      int start_iteration,
                                                      int num_iteration,
                                                      const char* parameter,
                                                      int matrix_type,
                                                      int64_t* out_len,
                                                      void** out_indptr,
                                                      int32_t** out_indices,
                                                      void** out_data);

/*!
 * \brief Method corresponding to ``LGBM_BoosterPredictSparseOutput`` to free the allocated data.
 * \param indptr Pointer to output row headers or column headers to be deallocated
 * \param indices Pointer to sparse indices to be deallocated
 * \param data Pointer to sparse data space to be deallocated
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFreePredictSparse(void* indptr, int32_t* indices, void* data, int indptr_type, int data_type);

/*!
 * \brief Make prediction for a new dataset in CSR format. This method re-uses the internal predictor structure
 *        from previous calls and is optimized for single row invocation.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRow(BoosterHandle handle,
                                                         const void* indptr,
                                                         int indptr_type,
                                                         const int32_t* indices,
                                                         const void* data,
                                                         int data_type,
                                                         int64_t nindptr,
                                                         int64_t nelem,
                                                         int64_t num_col,
                                                         int predict_type,
                                                         int start_iteration,
                                                         int num_iteration,
                                                         const char* parameter,
                                                         int64_t* out_len,
                                                         double* out_result);

/*!
 * \brief Initialize and return a ``FastConfigHandle`` for use with ``LGBM_BoosterPredictForCSRSingleRowFast``.
 *
 * Release the ``FastConfig`` by passing its handle to ``LGBM_FastConfigFree`` when no longer needed.
 *
 * \param handle Booster handle
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param num_col Number of columns
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_fastConfig FastConfig object with which you can call ``LGBM_BoosterPredictForCSRSingleRowFast``
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRowFastInit(BoosterHandle handle,
                                                                 const int predict_type,
                                                                 const int start_iteration,
                                                                 const int num_iteration,
                                                                 const int data_type,
                                                                 const int64_t num_col,
                                                                 const char* parameter,
                                                                 FastConfigHandle *out_fastConfig);

/*!
 * \brief Faster variant of ``LGBM_BoosterPredictForCSRSingleRow``.
 *
 * Score single rows after setup with ``LGBM_BoosterPredictForCSRSingleRowFastInit``.
 *
 * By removing the setup steps from this call extra optimizations can be made like
 * initializing the config only once, instead of once per call.
 *
 * \note
 *   Setting up the number of threads is only done once at ``LGBM_BoosterPredictForCSRSingleRowFastInit``
 *   instead of at each prediction.
 *   If you use a different number of threads in other calls, you need to start the setup process over,
 *   or that number of threads will be used for these calls as well.
 *
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 *
 * \param fastConfig_handle FastConfig object handle returned by ``LGBM_BoosterPredictForCSRSingleRowFastInit``
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRowFast(FastConfigHandle fastConfig_handle,
                                                             const void* indptr,
                                                             const int indptr_type,
                                                             const int32_t* indices,
                                                             const void* data,
                                                             const int64_t nindptr,
                                                             const int64_t nelem,
                                                             int64_t* out_len,
                                                             double* out_result);

/*!
 * \brief Make prediction for a new dataset in CSC format.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param col_ptr Pointer to column headers
 * \param col_ptr_type Type of ``col_ptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to row indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol_ptr Number of columns in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_row Number of rows
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSC(BoosterHandle handle,
                                                const void* col_ptr,
                                                int col_ptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t ncol_ptr,
                                                int64_t nelem,
                                                int64_t num_row,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMat(BoosterHandle handle,
                                                const void* data,
                                                int data_type,
                                                int32_t nrow,
                                                int32_t ncol,
                                                int is_row_major,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make prediction for a new dataset. This method re-uses the internal predictor structure
 *        from previous calls and is optimized for single row invocation.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol Number columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRow(BoosterHandle handle,
                                                         const void* data,
                                                         int data_type,
                                                         int ncol,
                                                         int is_row_major,
                                                         int predict_type,
                                                         int start_iteration,
                                                         int num_iteration,
                                                         const char* parameter,
                                                         int64_t* out_len,
                                                         double* out_result);

/*!
 * \brief Initialize and return a ``FastConfigHandle`` for use with ``LGBM_BoosterPredictForMatSingleRowFast``.
 *
 * Release the ``FastConfig`` by passing its handle to ``LGBM_FastConfigFree`` when no longer needed.
 *
 * \param handle Booster handle
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol Number of columns
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_fastConfig FastConfig object with which you can call ``LGBM_BoosterPredictForMatSingleRowFast``
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRowFastInit(BoosterHandle handle,
                                                                 const int predict_type,
                                                                 const int start_iteration,
                                                                 const int num_iteration,
                                                                 const int data_type,
                                                                 const int32_t ncol,
                                                                 const char* parameter,
                                                                 FastConfigHandle *out_fastConfig);

/*!
 * \brief Faster variant of ``LGBM_BoosterPredictForMatSingleRow``.
 *
 * Score a single row after setup with ``LGBM_BoosterPredictForMatSingleRowFastInit``.
 *
 * By removing the setup steps from this call extra optimizations can be made like
 * initializing the config only once, instead of once per call.
 *
 * \note
 *   Setting up the number of threads is only done once at ``LGBM_BoosterPredictForMatSingleRowFastInit``
 *   instead of at each prediction.
 *   If you use a different number of threads in other calls, you need to start the setup process over,
 *   or that number of threads will be used for these calls as well.
 *
 * \param fastConfig_handle FastConfig object handle returned by ``LGBM_BoosterPredictForMatSingleRowFastInit``
 * \param data Single-row array data (no other way than row-major form).
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRowFast(FastConfigHandle fastConfig_handle,
                                                             const void* data,
                                                             int64_t* out_len,
                                                             double* out_result);

/*!
 * \brief Make prediction for a new dataset presented in a form of array of pointers to rows.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMats(BoosterHandle handle,
                                                 const void** data,
                                                 int data_type,
                                                 int32_t nrow,
                                                 int32_t ncol,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 const char* parameter,
                                                 int64_t* out_len,
                                                 double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \deprecated This function is deprecated in favor of ``LGBM_BoosterPredictForArrowStream``.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_BoosterPredictForArrowStream instead.")
int LGBM_BoosterPredictForArrow(BoosterHandle handle,
                                                  int64_t n_chunks,
                                                  struct ArrowArray* chunks,
                                                  struct ArrowSchema* schema,
                                                  int predict_type,
                                                  int start_iteration,
                                                  int num_iteration,
                                                  const char* parameter,
                                                  int64_t* out_len,
                                                  double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param stream Arrow stream pointer
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForArrowStream(BoosterHandle handle,
                                                        struct ArrowArrayStream* stream,
                                                        int predict_type,
                                                        int start_iteration,
                                                        int num_iteration,
                                                        const char* parameter,
                                                        int64_t* out_len,
                                                        double* out_result);

/*!
 * \brief Save model into file.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be saved
 * \param num_iteration Index of the iteration that should be saved, <= 0 means save all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSaveModel(BoosterHandle handle,
                                            int start_iteration,
                                            int num_iteration,
                                            int feature_importance_type,
                                            const char* filename);

/*!
 * \brief Save model to string.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be saved
 * \param num_iteration Index of the iteration that should be saved, <= 0 means save all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str String of model, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSaveModelToString(BoosterHandle handle,
                                                    int start_iteration,
                                                    int num_iteration,
                                                    int feature_importance_type,
                                                    int64_t buffer_len,
                                                    int64_t* out_len,
                                                    char* out_str);

/*!
 * \brief Dump model to JSON.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be dumped
 * \param num_iteration Index of the iteration that should be dumped, <= 0 means dump all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str JSON format string of model, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterDumpModel(BoosterHandle handle,
                                            int start_iteration,
                                            int num_iteration,
                                            int feature_importance_type,
                                            int64_t buffer_len,
                                            int64_t* out_len,
                                            char* out_str);

/*!
 * \brief Get leaf value.
 * \param handle Handle of booster
 * \param tree_idx Index of tree
 * \param leaf_idx Index of leaf
 * \param[out] out_val Output result from the specified leaf
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLeafValue(BoosterHandle handle,
                                               int tree_idx,
                                               int leaf_idx,
                                               double* out_val);

/*!
 * \brief Set leaf value.
 * \param handle Handle of booster
 * \param tree_idx Index of tree
 * \param leaf_idx Index of leaf
 * \param val Leaf value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSetLeafValue(BoosterHandle handle,
                                               int tree_idx,
                                               int leaf_idx,
                                               double val);

/*!
 * \brief Get model feature importance.
 * \param handle Handle of booster
 * \param num_iteration Number of iterations for which feature importance is calculated, <= 0 means use all
 * \param importance_type Method of importance calculation:
 *   - ``C_API_FEATURE_IMPORTANCE_SPLIT``: result contains numbers of times the feature is used in a model;
 *   - ``C_API_FEATURE_IMPORTANCE_GAIN``: result contains total gains of splits which use the feature
 * \param[out] out_results Result array with feature importance
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFeatureImportance(BoosterHandle handle,
                                                    int num_iteration,
                                                    int importance_type,
                                                    double* out_results);

/*!
 * \brief Get model upper bound value.
 * \param handle Handle of booster
 * \param[out] out_results Result pointing to max value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetUpperBoundValue(BoosterHandle handle,
                                                     double* out_results);

/*!
 * \brief Get model lower bound value.
 * \param handle Handle of booster
 * \param[out] out_results Result pointing to min value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLowerBoundValue(BoosterHandle handle,
                                                     double* out_results);

/*!
 * \brief Initialize the network.
 * \param machines List of machines in format 'ip1:port1,ip2:port2'
 * \param local_listen_port TCP listen port for local machines
 * \param listen_time_out Socket time-out in minutes
 * \param num_machines Total number of machines
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkInit(const char* machines,
                                       int local_listen_port,
                                       int listen_time_out,
                                       int num_machines);

/*!
 * \brief Finalize the network.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkFree();

/*!
 * \brief Initialize the network with external collective functions.
 * \param num_machines Total number of machines
 * \param rank Rank of local machine
 * \param reduce_scatter_ext_fun The external reduce-scatter function
 * \param allgather_ext_fun The external allgather function
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkInitWithFunctions(int num_machines,
                                                    int rank,
                                                    void* reduce_scatter_ext_fun,
                                                    void* allgather_ext_fun);

/*!
 * \brief Set maximum number of threads used by LightGBM routines in this process.
 * \param num_threads maximum number of threads used by LightGBM. -1 means defaulting to omp_get_num_threads().
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_SetMaxThreads(int num_threads);

/*!
 * \brief Get current maximum number of threads used by LightGBM routines in this process.
 * \param[out] out current maximum number of threads used by LightGBM. -1 means defaulting to omp_get_num_threads().
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_GetMaxThreads(int* out);

#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 199901L))
/*! \brief Inline specifier no-op in C using standards before C99. */
#define INLINE_FUNCTION
#else
/*! \brief Inline specifier. */
#define INLINE_FUNCTION inline
#endif

#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 201112L))
/*! \brief Thread local specifier no-op in C using standards before C11. */
#define THREAD_LOCAL
#elif !defined(__cplusplus)
/*! \brief Thread local specifier. */
#define THREAD_LOCAL _Thread_local
#elif defined(_MSC_VER)
/*! \brief Thread local specifier. */
#define THREAD_LOCAL __declspec(thread)
#else
/*! \brief Thread local specifier. */
#define THREAD_LOCAL thread_local
#endif

/*!
 * \brief Handle of error message.
 * \return Error message
 */
static char* LastErrorMsg() { static THREAD_LOCAL char err_msg[512] = "Everything is fine"; return err_msg; }

#ifdef _MSC_VER
  #pragma warning(disable : 4996)
#endif
/*!
 * \brief Set string message of the last error.
 * \note
 * This will call unsafe ``sprintf`` when compiled using C standards before C99.
 * \param msg Error message
 */
INLINE_FUNCTION void LGBM_SetLastError(const char* msg) {
#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 199901L))
  sprintf(LastErrorMsg(), "%s", msg);  /* NOLINT(runtime/printf) */
#else
  const int err_buf_len = 512;
  snprintf(LastErrorMsg(), err_buf_len, "%s", msg);
#endif
}

#endif  /* LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_ */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/config.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \note
 * - desc and descl2 fields must be written in reStructuredText format;
 * - nested sections can be placed only at the bottom of parent's section;
 * - [no-automatically-extract]
 *       - do not automatically extract this parameter into a Config property with the same name in Config::GetMembersFromString(). Use if:
 *           - specialized extraction logic for this param exists in Config::GetMembersFromString()
 * - [no-save]
 *       - this param should not be saved into a model text representation via Config::SaveMembersToString(). Use if:
 *           - param is only used by the CLI (especially the "predict" and "convert_model" tasks)
 *           - param is related to LightGBM writing files (e.g. "output_model", "save_binary")
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_

#include <LightGBM/export.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <cctype>
#include <memory>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {

/*! \brief Types of tasks */
enum TaskType {
  kTrain, kPredict, kConvertModel, KRefitTree, kSaveBinary
};
const int kDefaultNumLeaves = 31;

struct Config {
 public:
  Config() {}
  explicit Config(std::unordered_map<std::string, std::string> parameters_map) {
    Set(parameters_map);
  }
  std::string ToString() const;
  /*!
  * \brief Get string value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetString(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, std::string* out);

  /*!
  * \brief Get int value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetInt(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, int* out);

  /*!
  * \brief Get double value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetDouble(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, double* out);

  /*!
  * \brief Get bool value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetBool(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, bool* out);

  /*!
  * \brief Sort aliases by length and then alphabetically
  * \param x Alias 1
  * \param y Alias 2
  * \return true if x has higher priority than y
  */
  inline static bool SortAlias(const std::string& x, const std::string& y);

  static void KeepFirstValues(const std::unordered_map<std::string, std::vector<std::string>>& params, std::unordered_map<std::string, std::string>* out);
  static void KV2Map(std::unordered_map<std::string, std::vector<std::string>>* params, const char* kv);
  static void SetVerbosity(const std::unordered_map<std::string, std::vector<std::string>>& params);
  static std::unordered_map<std::string, std::string> Str2Map(const char* parameters);

  #ifndef __NVCC__
  #pragma region Parameters

  #pragma region Core Parameters
  #endif  // __NVCC__

  // [no-automatically-extract]
  // [no-save]
  // alias = config_file
  // desc = path of config file
  // desc = **Note**: can be used only in CLI version
  std::string config = "";

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // default = train
  // options = train, predict, convert_model, refit
  // alias = task_type
  // desc = ``train``, for training, aliases: ``training``
  // desc = ``predict``, for prediction, aliases: ``prediction``, ``test``
  // desc = ``convert_model``, for converting model file into if-else format, see more information in `Convert Parameters <#convert-parameters>`__
  // desc = ``refit``, for refitting existing models with new data, aliases: ``refit_tree``
  // desc = ``save_binary``, load train (and validation) data then save dataset to binary file. Typical usage: ``save_binary`` first, then run multiple ``train`` tasks in parallel using the saved binary file
  // desc = **Note**: can be used only in CLI version; for language-specific packages you can use the correspondent functions
  TaskType task = TaskType::kTrain;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = regression, regression_l1, huber, fair, poisson, quantile, mape, gamma, tweedie, binary, multiclass, multiclassova, cross_entropy, cross_entropy_lambda, lambdarank, rank_xendcg
  // alias = objective_type, app, application, loss
  // desc = regression application
  // descl2 = ``regression``, L2 loss, aliases: ``regression_l2``, ``l2``, ``mean_squared_error``, ``mse``, ``l2_root``, ``root_mean_squared_error``, ``rmse``
  // descl2 = ``regression_l1``, L1 loss, aliases: ``l1``, ``mean_absolute_error``, ``mae``
  // descl2 = ``huber``, `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__
  // descl2 = ``fair``, `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  // descl2 = ``poisson``, `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__
  // descl2 = ``quantile``, `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  // descl2 = ``mape``, `MAPE loss <https://en.wikipedia.org/wiki/Mean_absolute_percentage_error>`__, aliases: ``mean_absolute_percentage_error``
  // descl2 = ``gamma``, Gamma regression with log-link. It might be useful, e.g., for modeling insurance claims severity, or for any target that might be `gamma-distributed <https://en.wikipedia.org/wiki/Gamma_distribution#Occurrence_and_applications>`__
  // descl2 = ``tweedie``, Tweedie regression with log-link. It might be useful, e.g., for modeling total loss in insurance, or for any target that might be `tweedie-distributed <https://en.wikipedia.org/wiki/Tweedie_distribution#Occurrence_and_applications>`__
  // desc = binary classification application
  // descl2 = ``binary``, binary `log loss <https://en.wikipedia.org/wiki/Cross_entropy>`__ classification (or logistic regression)
  // descl2 = requires labels in {0, 1}; see ``cross-entropy`` application for general probability labels in [0, 1]
  // desc = multi-class classification application
  // descl2 = ``multiclass``, `softmax <https://en.wikipedia.org/wiki/Softmax_function>`__ objective function, aliases: ``softmax``
  // descl2 = ``multiclassova``, `One-vs-All <https://en.wikipedia.org/wiki/Multiclass_classification#One-vs.-rest>`__ binary objective function, aliases: ``multiclass_ova``, ``ova``, ``ovr``
  // descl2 = ``num_class`` should be set as well
  // desc = cross-entropy application
  // descl2 = ``cross_entropy``, objective function for cross-entropy (with optional linear weights), aliases: ``xentropy``
  // descl2 = ``cross_entropy_lambda``, alternative parameterization of cross-entropy, aliases: ``xentlambda``
  // descl2 = label is anything in interval [0, 1]
  // desc = ranking application
  // descl2 = ``lambdarank``, `lambdarank <https://proceedings.neurips.cc/paper/2006/hash/af44c4c56f385c43f2529f9b1b018f6a-Abstract.html>`__ objective. `label_gain <#label_gain>`__ can be used to set the gain (weight) of ``int`` label and all values in ``label`` must be smaller than number of elements in ``label_gain``
  // descl2 = ``rank_xendcg``, `XE_NDCG_MART <https://arxiv.org/abs/1911.09798>`__ ranking objective function, aliases: ``xendcg``, ``xe_ndcg``, ``xe_ndcg_mart``, ``xendcg_mart``
  // descl2 = ``rank_xendcg`` is faster than and achieves the similar performance as ``lambdarank``
  // descl2 = label should be ``int`` type, and larger number represents the higher relevance (e.g. 0:bad, 1:fair, 2:good, 3:perfect)
  // desc = custom objective function (gradients and hessians not computed directly by LightGBM)
  // descl2 = ``custom``
  // descl2 = must be passed through parameters explicitly in the C API
  // descl2 = **Note**: cannot be used in CLI version
  std::string objective = "regression";

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // alias = boosting_type, boost
  // options = gbdt, rf, dart
  // desc = ``gbdt``, traditional Gradient Boosting Decision Tree, aliases: ``gbrt``
  // desc = ``rf``, Random Forest, aliases: ``random_forest``
  // desc = ``dart``, `Dropouts meet Multiple Additive Regression Trees <https://arxiv.org/abs/1505.01866>`__
  // descl2 = **Note**: internally, LightGBM uses ``gbdt`` mode for the first ``1 / learning_rate`` iterations
  std::string boosting = "gbdt";

  // [no-automatically-extract]
  // type = enum
  // options = bagging, goss
  // desc = ``bagging``, Randomly Bagging Sampling
  // descl2 = **Note**: ``bagging`` is only effective when ``bagging_freq > 0`` and ``bagging_fraction < 1.0``
  // desc = ``goss``, Gradient-based One-Side Sampling
  // desc = *New in version 4.0.0*
  std::string data_sample_strategy = "bagging";

  // alias = train, train_data, train_data_file, data_filename
  // desc = path of training data, LightGBM will train from this data
  // desc = **Note**: can be used only in CLI version
  std::string data = "";

  // alias = test, valid_data, valid_data_file, test_data, test_data_file, valid_filenames
  // default = ""
  // desc = path(s) of validation/test data, LightGBM will output metrics for these data
  // desc = support multiple validation data, separated by ``,``
  // desc = **Note**: can be used only in CLI version
  std::vector<std::string> valid;

  // alias = num_iteration, n_iter, num_tree, num_trees, num_round, num_rounds, nrounds, num_boost_round, n_estimators, max_iter
  // check = >=0
  // desc = number of boosting iterations
  // desc = **Note**: internally, LightGBM constructs ``num_class * num_iterations`` trees for multi-class classification problems
  int num_iterations = 100;

  // alias = shrinkage_rate, eta
  // check = >0.0
  // desc = shrinkage rate
  // desc = in ``dart``, it also affects on normalization weights of dropped trees
  double learning_rate = 0.1;

  // default = 31
  // alias = num_leaf, max_leaves, max_leaf, max_leaf_nodes
  // check = >1
  // check = <=131072
  // desc = max number of leaves in one tree
  int num_leaves = kDefaultNumLeaves;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = serial, feature, data, voting
  // alias = tree, tree_type, tree_learner_type
  // desc = ``serial``, single machine tree learner
  // desc = ``feature``, feature parallel tree learner, aliases: ``feature_parallel``
  // desc = ``data``, data parallel tree learner, aliases: ``data_parallel``
  // desc = ``voting``, voting parallel tree learner, aliases: ``voting_parallel``
  // desc = refer to `Distributed Learning Guide <./Parallel-Learning-Guide.rst>`__ to get more details
  std::string tree_learner = "serial";

  // alias = num_thread, nthread, nthreads, n_jobs
  // desc = used only in ``train``, ``prediction`` and ``refit`` tasks or in correspondent functions of language-specific packages
  // desc = number of threads for LightGBM
  // desc = ``0`` means default number of threads in OpenMP
  // desc = for the best speed, set this to the number of **real CPU cores**, not the number of threads (most CPUs use `hyper-threading <https://en.wikipedia.org/wiki/Hyper-threading>`__ to generate 2 threads per CPU core)
  // desc = do not set it too large if your dataset is small (for instance, do not use 64 threads for a dataset with 10,000 rows)
  // desc = be aware a task manager or any similar CPU monitoring tool might report that cores not being fully utilized. **This is normal**
  // desc = for distributed learning, do not use all CPU cores because this will cause poor performance for the network communication
  // desc = **Note**: please **don't** change this during training, especially when running multiple jobs simultaneously by external packages, otherwise it may cause undesirable errors
  int num_threads = 0;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = cpu, gpu, cuda
  // alias = device
  // desc = device for the tree learning
  // desc = ``cpu`` supports all LightGBM functionality and is portable across the widest range of operating systems and hardware
  // desc = ``cuda`` offers faster training than ``gpu`` or ``cpu``, but only works on GPUs supporting CUDA or ROCm
  // desc = ``gpu`` can be faster than ``cpu`` and works on a wider range of GPUs than CUDA
  // desc = **Note**: it is recommended to use the smaller ``max_bin`` (e.g. 63) to get the better speed up
  // desc = **Note**: for the faster speed, GPU uses 32-bit float point to sum up by default, so this may affect the accuracy for some tasks. You can set ``gpu_use_dp=true`` to enable 64-bit float point, but it will slow down the training
  // desc = **Note**: refer to `Installation Guide <./Installation-Guide.rst>`__ to build LightGBM with GPU, CUDA, or ROCm support
  std::string device_type = "cpu";

  // [no-automatically-extract]
  // alias = random_seed, random_state
  // default = None
  // desc = this seed is used to generate other seeds, e.g. ``data_random_seed``, ``feature_fraction_seed``, etc.
  // desc = by default, this seed is unused in favor of default values of other seeds
  // desc = this seed has lower priority in comparison with other seeds, which means that it will be overridden, if you set other seeds explicitly
  int seed = 0;

  // desc = used only with ``cpu`` device type
  // desc = setting this to ``true`` should ensure the stable results when using the same data and the same parameters (and different ``num_threads``)
  // desc = when you use the different seeds, different LightGBM versions, the binaries compiled by different compilers, or in different systems, the results are expected to be different
  // desc = you can `raise issues <https://github.com/lightgbm-org/LightGBM/issues>`__ in LightGBM GitHub repo when you meet the unstable results
  // desc = **Note**: setting this to ``true`` may slow down the training
  // desc = **Note**: to avoid potential instability due to numerical issues, please set ``force_col_wise=true`` or ``force_row_wise=true`` when setting ``deterministic=true``
  bool deterministic = false;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Learning Control Parameters
  #endif  // __NVCC__

  // desc = used only with ``cpu`` device type
  // desc = set this to ``true`` to force col-wise histogram building
  // desc = enabling this is recommended when:
  // descl2 = the number of columns is large, or the total number of bins is large
  // descl2 = ``num_threads`` is large, e.g. ``> 20``
  // descl2 = you want to reduce memory cost
  // desc = **Note**: when both ``force_col_wise`` and ``force_row_wise`` are ``false``, LightGBM will firstly try them both, and then use the faster one. To remove the overhead of testing set the faster one to ``true`` manually
  // desc = **Note**: this parameter cannot be used at the same time with ``force_row_wise``, choose only one of them
  bool force_col_wise = false;

  // desc = used only with ``cpu`` device type
  // desc = set this to ``true`` to force row-wise histogram building
  // desc = enabling this is recommended when:
  // descl2 = the number of data points is large, and the total number of bins is relatively small
  // descl2 = ``num_threads`` is relatively small, e.g. ``<= 16``
  // descl2 = you want to use small ``bagging_fraction`` or ``goss`` sample strategy to speed up
  // desc = **Note**: setting this to ``true`` will double the memory cost for Dataset object. If you have not enough memory, you can try setting ``force_col_wise=true``
  // desc = **Note**: when both ``force_col_wise`` and ``force_row_wise`` are ``false``, LightGBM will firstly try them both, and then use the faster one. To remove the overhead of testing set the faster one to ``true`` manually
  // desc = **Note**: this parameter cannot be used at the same time with ``force_col_wise``, choose only one of them
  bool force_row_wise = false;

  // alias = hist_pool_size
  // desc = max cache size in MB for historical histogram
  // desc = ``< 0`` means no limit
  double histogram_pool_size = -1.0;

  // desc = limit the max depth for tree model. This is used to deal with over-fitting when ``#data`` is small. Tree still grows leaf-wise
  // desc = ``<= 0`` means no limit
  int max_depth = -1;

  // alias = min_data_per_leaf, min_data, min_child_samples, min_samples_leaf
  // check = >=0
  // desc = minimal number of data in one leaf. Can be used to deal with over-fitting
  // desc = **Note**: this is an approximation based on the Hessian, so occasionally you may observe splits which produce leaf nodes that have less than this many observations
  int min_data_in_leaf = 20;

  // alias = min_sum_hessian_per_leaf, min_sum_hessian, min_hessian, min_child_weight
  // check = >=0.0
  // desc = minimal sum hessian in one leaf. Like ``min_data_in_leaf``, it can be used to deal with over-fitting
  double min_sum_hessian_in_leaf = 1e-3;

  // alias = sub_row, subsample, bagging
  // check = >0.0
  // check = <=1.0
  // desc = like ``feature_fraction``, but this will randomly select part of data without resampling
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  // desc = **Note**: to enable bagging, ``bagging_freq`` should be set to a non zero value as well
  double bagging_fraction = 1.0;

  // alias = pos_sub_row, pos_subsample, pos_bagging
  // check = >0.0
  // check = <=1.0
  // desc = used only in ``binary`` application
  // desc = used for imbalanced binary classification problem, will randomly sample ``#pos_samples * pos_bagging_fraction`` positive samples in bagging
  // desc = should be used together with ``neg_bagging_fraction``
  // desc = set this to ``1.0`` to disable
  // desc = **Note**: to enable this, you need to set ``bagging_freq`` and ``neg_bagging_fraction`` as well
  // desc = **Note**: if both ``pos_bagging_fraction`` and ``neg_bagging_fraction`` are set to ``1.0``,  balanced bagging is disabled
  // desc = **Note**: if balanced bagging is enabled, ``bagging_fraction`` will be ignored
  double pos_bagging_fraction = 1.0;

  // alias = neg_sub_row, neg_subsample, neg_bagging
  // check = >0.0
  // check = <=1.0
  // desc = used only in ``binary`` application
  // desc = used for imbalanced binary classification problem, will randomly sample ``#neg_samples * neg_bagging_fraction`` negative samples in bagging
  // desc = should be used together with ``pos_bagging_fraction``
  // desc = set this to ``1.0`` to disable
  // desc = **Note**: to enable this, you need to set ``bagging_freq`` and ``pos_bagging_fraction`` as well
  // desc = **Note**: if both ``pos_bagging_fraction`` and ``neg_bagging_fraction`` are set to ``1.0``,  balanced bagging is disabled
  // desc = **Note**: if balanced bagging is enabled, ``bagging_fraction`` will be ignored
  double neg_bagging_fraction = 1.0;

  // alias = subsample_freq
  // desc = frequency for bagging
  // desc = ``0`` means disable bagging; ``k`` means perform bagging at every ``k`` iteration. Every ``k``-th iteration, LightGBM will randomly select ``bagging_fraction * 100%`` of the data to use for the next ``k`` iterations
  // desc = **Note**: bagging is only effective when ``0.0 < bagging_fraction < 1.0``
  int bagging_freq = 0;

  // alias = bagging_fraction_seed
  // desc = random seed for bagging
  int bagging_seed = 3;

  // desc = whether to do bagging sample by query
  // desc = *New in version 4.6.0*
  bool bagging_by_query = false;

  // alias = sub_feature, colsample_bytree
  // check = >0.0
  // check = <=1.0
  // desc = LightGBM will randomly select a subset of features on each iteration (tree) if ``feature_fraction`` is smaller than ``1.0``. For example, if you set it to ``0.8``, LightGBM will select 80% of features before training each tree
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  double feature_fraction = 1.0;

  // alias = sub_feature_bynode, colsample_bynode
  // check = >0.0
  // check = <=1.0
  // desc = LightGBM will randomly select a subset of features on each tree node if ``feature_fraction_bynode`` is smaller than ``1.0``. For example, if you set it to ``0.8``, LightGBM will select 80% of features at each tree node
  // desc = can be used to deal with over-fitting
  // desc = **Note**: unlike ``feature_fraction``, this cannot speed up training
  // desc = **Note**: if both ``feature_fraction`` and ``feature_fraction_bynode`` are smaller than ``1.0``, the final fraction of each node is ``feature_fraction * feature_fraction_bynode``
  double feature_fraction_bynode = 1.0;

  // desc = random seed for ``feature_fraction``
  int feature_fraction_seed = 2;

  // alias = extra_tree
  // desc = use extremely randomized trees
  // desc = if set to ``true``, when evaluating node splits LightGBM will check only one randomly-chosen threshold for each feature
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  bool extra_trees = false;

  // desc = random seed for selecting thresholds when ``extra_trees`` is true
  int extra_seed = 6;

  // alias = early_stopping_rounds, early_stopping, n_iter_no_change
  // desc = will stop training if one metric of one validation data doesn't improve in last ``early_stopping_round`` rounds
  // desc = ``<= 0`` means disable
  // desc = can be used to speed up training
  int early_stopping_round = 0;

  // check = >=0.0
  // desc = when early stopping is used (i.e. ``early_stopping_round > 0``), require the early stopping metric to improve by at least this delta to be considered an improvement
  // desc = *New in version 4.4.0*
  double early_stopping_min_delta = 0.0;

  // desc = LightGBM allows you to provide multiple evaluation metrics. Set this to ``true``, if you want to use only the first metric for early stopping
  bool first_metric_only = false;

  // alias = max_tree_output, max_leaf_output
  // desc = used to limit the max output of tree leaves
  // desc = ``<= 0`` means no constraint
  // desc = the final max output of leaves is ``learning_rate * max_delta_step``
  double max_delta_step = 0.0;

  // alias = reg_alpha, l1_regularization
  // check = >=0.0
  // desc = L1 regularization
  double lambda_l1 = 0.0;

  // alias = reg_lambda, lambda, l2_regularization
  // check = >=0.0
  // desc = L2 regularization
  double lambda_l2 = 0.0;

  // check = >=0.0
  // desc = linear tree regularization, corresponds to the parameter ``lambda`` in Eq. 3 of `Gradient Boosting with Piece-Wise Linear Regression Trees <https://arxiv.org/abs/1802.05640>`__
  double linear_lambda = 0.0;

  // alias = min_split_gain
  // check = >=0.0
  // desc = the minimal gain to perform split
  // desc = can be used to speed up training
  double min_gain_to_split = 0.0;

  // alias = rate_drop
  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``dart``
  // desc = dropout rate: a fraction of previous trees to drop during the dropout
  double drop_rate = 0.1;

  // desc = used only in ``dart``
  // desc = max number of dropped trees during one boosting iteration
  // desc = ``<=0`` means no limit
  int max_drop = 50;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``dart``
  // desc = probability of skipping the dropout procedure during a boosting iteration
  double skip_drop = 0.5;

  // desc = used only in ``dart``
  // desc = set this to ``true``, if you want to use XGBoost DART mode
  bool xgboost_dart_mode = false;

  // desc = used only in ``dart``
  // desc = set this to ``true``, if you want to use uniform drop
  bool uniform_drop = false;

  // desc = used only in ``dart``
  // desc = random seed to choose dropping models
  int drop_seed = 4;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``goss``
  // desc = the retain ratio of large gradient data
  double top_rate = 0.2;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``goss``
  // desc = the retain ratio of small gradient data
  double other_rate = 0.1;

  // check = >0
  // desc = used for the categorical features
  // desc = minimal number of data per categorical group
  int min_data_per_group = 100;

  // check = >0
  // desc = used for the categorical features
  // desc = limit number of split points considered for categorical features. See `the documentation on how LightGBM finds optimal splits for categorical features <./Features.rst#optimal-split-for-categorical-features>`_ for more details
  // desc = can be used to speed up training
  int max_cat_threshold = 32;

  // check = >=0.0
  // desc = used for the categorical features
  // desc = L2 regularization in categorical split
  double cat_l2 = 10.0;

  // check = >=0.0
  // desc = used for the categorical features
  // desc = this can reduce the effect of noises in categorical features, especially for categories with few data
  double cat_smooth = 10.0;

  // check = >0
  // desc = used for the categorical features
  // desc = when number of categories of one feature smaller than or equal to ``max_cat_to_onehot``, one-vs-other split algorithm will be used
  int max_cat_to_onehot = 4;

  // alias = topk
  // check = >0
  // desc = used only in ``voting`` tree learner, refer to `Voting parallel <./Parallel-Learning-Guide.rst#choose-appropriate-parallel-algorithm>`__
  // desc = set this to larger value for more accurate result, but it will slow down the training speed
  int top_k = 20;

  // type = multi-int
  // alias = mc, monotone_constraint, monotonic_cst
  // default = None
  // desc = used for constraints of monotonic features
  // desc = ``1`` means increasing, ``-1`` means decreasing, ``0`` means non-constraint
  // desc = you need to specify all features in order. For example, ``mc=-1,0,1`` means decreasing for the 1st feature, non-constraint for the 2nd feature and increasing for the 3rd feature
  std::vector<int8_t> monotone_constraints;

  // type = enum
  // alias = monotone_constraining_method, mc_method
  // options = basic, intermediate, advanced
  // desc = used only if ``monotone_constraints`` is set
  // desc = monotone constraints method
  // descl2 = ``basic``, the most basic monotone constraints method. It does not slow down the training speed at all, but over-constrains the predictions
  // descl2 = ``intermediate``, a `more advanced method <https://hal.science/hal-02862802/document>`__, which may slow down the training speed very slightly. However, this method is much less constraining than the basic method and should significantly improve the results
  // descl2 = ``advanced``, an `even more advanced method <https://hal.science/hal-02862802/document>`__, which may slow down the training speed. However, this method is even less constraining than the intermediate method and should again significantly improve the results
  std::string monotone_constraints_method = "basic";

  // alias = monotone_splits_penalty, ms_penalty, mc_penalty
  // check = >=0.0
  // desc = used only if ``monotone_constraints`` is set
  // desc = `monotone penalty <https://hal.science/hal-02862802/document>`__: a penalization parameter X forbids any monotone splits on the first X (rounded down) level(s) of the tree. The penalty applied to monotone splits on a given depth is a continuous, increasing function the penalization parameter
  // desc = if ``0.0`` (the default), no penalization is applied
  double monotone_penalty = 0.0;

  // type = multi-double
  // alias = feature_contrib, fc, fp, feature_penalty
  // default = None
  // desc = used to control feature's split gain, will use ``gain[i] = max(0, feature_contri[i]) * gain[i]`` to replace the split gain of i-th feature
  // desc = you need to specify all features in order
  std::vector<double> feature_contri;

  // alias = fs, forced_splits_filename, forced_splits_file, forced_splits
  // desc = path to a ``.json`` file that specifies splits to force at the top of every decision tree before best-first learning commences
  // desc = ``.json`` file can be arbitrarily nested, and each split contains ``feature``, ``threshold`` fields, as well as ``left`` and ``right`` fields representing subsplits
  // desc = categorical splits are forced in a one-hot fashion, with ``left`` representing the split containing the feature value and ``right`` representing other values
  // desc = **Note**: the forced split logic will be ignored, if the split makes gain worse
  // desc = see `this file <https://github.com/lightgbm-org/LightGBM/blob/main/examples/binary_classification/forced_splits.json>`__ as an example
  std::string forcedsplits_filename = "";

  // check = >=0.0
  // check = <=1.0
  // desc = decay rate of ``refit`` task, will use ``leaf_output = refit_decay_rate * old_leaf_output + (1.0 - refit_decay_rate) * new_leaf_output`` to refit trees
  // desc = used only in ``refit`` task in CLI version or as argument in ``refit`` function in language-specific package
  double refit_decay_rate = 0.9;

  // check = >=0.0
  // desc = cost-effective gradient boosting multiplier for all penalties
  double cegb_tradeoff = 1.0;

  // check = >=0.0
  // desc = cost-effective gradient-boosting penalty for splitting a node
  double cegb_penalty_split = 0.0;

  // type = multi-double
  // default = 0,0,...,0
  // desc = cost-effective gradient boosting penalty for using a feature
  // desc = applied per data point
  std::vector<double> cegb_penalty_feature_lazy;

  // type = multi-double
  // default = 0,0,...,0
  // desc = cost-effective gradient boosting penalty for using a feature
  // desc = applied once per forest
  std::vector<double> cegb_penalty_feature_coupled;

  // check = >= 0.0
  // desc = controls smoothing applied to tree nodes
  // desc = helps prevent overfitting on leaves with few samples
  // desc = if ``0.0`` (the default), no smoothing is applied
  // desc = if ``path_smooth > 0`` then ``min_data_in_leaf`` must be at least ``2``
  // desc = larger values give stronger regularization
  // descl2 = the weight of each node is ``w * (n / path_smooth) / (n / path_smooth + 1) + w_p / (n / path_smooth + 1)``, where ``n`` is the number of samples in the node, ``w`` is the optimal node weight to minimise the loss (approximately ``-sum_gradients / sum_hessians``), and ``w_p`` is the weight of the parent node
  // descl2 = note that the parent output ``w_p`` itself has smoothing applied, unless it is the root node, so that the smoothing effect accumulates with the tree depth
  double path_smooth = 0;

  // desc = controls which features can appear in the same branch
  // desc = by default interaction constraints are disabled, to enable them you can specify
  // descl2 = for CLI, lists separated by commas, e.g. ``[0,1,2],[2,3]``
  // descl2 = for Python-package, list of lists, e.g. ``[[0, 1, 2], [2, 3]]``
  // descl2 = for R-package, list of character or numeric vectors, e.g. ``list(c("var1", "var2", "var3"), c("var3", "var4"))`` or ``list(c(1L, 2L, 3L), c(3L, 4L))``. Numeric vectors should use 1-based indexing, where ``1L`` is the first feature, ``2L`` is the second feature, etc.
  // desc = any two features can only appear in the same branch only if there exists a constraint containing both features
  std::string interaction_constraints = "";

  // alias = verbose
  // desc = controls the level of LightGBM's verbosity
  // desc = ``< 0``: Fatal, ``= 0``: Error (Warning), ``= 1``: Info, ``> 1``: Debug
  int verbosity = 1;

  // [no-save]
  // alias = model_input, model_in
  // desc = filename of input model
  // desc = for ``prediction`` task, this model will be applied to prediction data
  // desc = for ``train`` task, training will be continued from this model
  // desc = **Note**: can be used only in CLI version
  std::string input_model = "";

  // [no-save]
  // alias = model_output, model_out
  // desc = filename of output model in training
  // desc = **Note**: can be used only in CLI version
  std::string output_model = "LightGBM_model.txt";

  // desc = the feature importance type in the saved model file
  // desc = ``0``: count-based feature importance (numbers of splits are counted); ``1``: gain-based feature importance (values of gain are counted)
  // desc = **Note**: can be used only in CLI version
  int saved_feature_importance_type = 0;

  // [no-save]
  // alias = save_period
  // desc = frequency of saving model file snapshot
  // desc = set this to positive value to enable this function. For example, the model file will be snapshotted at each iteration if ``snapshot_freq=1``
  // desc = **Note**: can be used only in CLI version
  int snapshot_freq = -1;

  // desc = whether to use gradient quantization when training
  // desc = enabling this will discretize (quantize) the gradients and hessians into bins of ``num_grad_quant_bins``
  // desc = with quantized training, most arithmetics in the training process will be integer operations
  // desc = gradient quantization can accelerate training, with little accuracy drop in most cases
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool use_quantized_grad = false;

  // desc = used only if ``use_quantized_grad=true``
  // desc = number of bins to quantization gradients and hessians
  // desc = with more bins, the quantized training will be closer to full precision training
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  int num_grad_quant_bins = 4;

  // desc = used only if ``use_quantized_grad=true``
  // desc = whether to renew the leaf values with original gradients when quantized training
  // desc = renewing is very helpful for good quantized training accuracy for ranking objectives
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool quant_train_renew_leaf = false;

  // desc = used only if ``use_quantized_grad=true``
  // desc = whether to use stochastic rounding in gradient quantization
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool stochastic_rounding = true;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region IO Parameters

  #pragma region Dataset Parameters
  #endif  // __NVCC__

  // alias = linear_trees
  // desc = fit piecewise linear gradient boosting tree
  // desc = tree splits are chosen in the usual way, but the model at each leaf is linear instead of constant
  // desc = the linear model at each leaf includes all the numerical features in that leaf's branch
  // desc = the first tree has constant leaf values
  // desc = categorical features are used for splits as normal but are not used in the linear models
  // desc = missing values should not be encoded as ``0``. Use ``np.nan`` for Python, ``NA`` for the CLI, and ``NA``, ``NA_real_``, or ``NA_integer_`` for R
  // desc = it is recommended to rescale data before training so that features have similar mean and standard deviation
  // desc = **Note**: works only with ``cpu``, ``gpu`` device type and ``serial`` tree learner
  // desc = **Note**: ``regression_l1`` objective is not supported with linear tree boosting
  // desc = **Note**: setting ``linear_tree=true`` significantly increases the memory use of LightGBM
  // desc = **Note**: if you specify ``monotone_constraints``, constraints will be enforced when choosing the split points, but not when fitting the linear models on leaves
  bool linear_tree = false;

  // alias = max_bins
  // check = >1
  // desc = max number of bins that feature values will be bucketed in
  // desc = small number of bins may reduce training accuracy but may increase general power (deal with over-fitting)
  // desc = LightGBM will auto compress memory according to ``max_bin``. For example, LightGBM will use ``uint8_t`` for feature value if ``max_bin=255``
  int max_bin = 255;

  // type = multi-int
  // default = None
  // desc = max number of bins for each feature
  // desc = if not specified, will use ``max_bin`` for all features
  std::vector<int32_t> max_bin_by_feature;

  // check = >0
  // desc = minimal number of data inside one bin
  // desc = use this to avoid one-data-one-bin (potential over-fitting)
  int min_data_in_bin = 3;

  // alias = subsample_for_bin
  // check = >0
  // desc = number of data that sampled to construct feature discrete bins
  // desc = setting this to larger value will give better training result, but may increase data loading time
  // desc = set this to larger value if data is very sparse
  // desc = **Note**: don't set this to small values, otherwise, you may encounter unexpected errors and poor accuracy
  int bin_construct_sample_cnt = 200000;

  // alias = data_seed
  // desc = random seed for sampling data to construct histogram bins
  int data_random_seed = 1;

  // alias = is_sparse, enable_sparse, sparse
  // desc = used to enable/disable sparse optimization
  bool is_enable_sparse = true;

  // alias = is_enable_bundle, bundle
  // desc = set this to ``false`` to disable Exclusive Feature Bundling (EFB), which is described in `LightGBM: A Highly Efficient Gradient Boosting Decision Tree <https://proceedings.neurips.cc/paper/2017/hash/6449f44a102fde848669bdd9eb6b76fa-Abstract.html>`__
  // desc = **Note**: disabling this may cause the slow training speed for sparse datasets
  bool enable_bundle = true;

  // desc = set this to ``false`` to disable the special handle of missing value
  bool use_missing = true;

  // desc = set this to ``true`` to treat all zero as missing values (including the unshown values in LibSVM / sparse matrices)
  // desc = set this to ``false`` to use ``na`` for representing missing values
  bool zero_as_missing = false;

  // desc = set this to ``true`` (the default) to tell LightGBM to ignore the features that are unsplittable based on ``min_data_in_leaf``
  // desc = as dataset object is initialized only once and cannot be changed after that, you may need to set this to ``false`` when searching parameters with ``min_data_in_leaf``, otherwise features are filtered by ``min_data_in_leaf`` firstly if you don't reconstruct dataset object
  // desc = **Note**: setting this to ``false`` may slow down the training
  bool feature_pre_filter = true;

  // alias = is_pre_partition
  // desc = used for distributed learning (excluding the ``feature_parallel`` mode)
  // desc = ``true`` if training data are pre-partitioned, and different machines use different partitions
  bool pre_partition = false;

  // alias = two_round_loading, use_two_round_loading
  // desc = set this to ``true`` if data file is too big to fit in memory
  // desc = by default, LightGBM will map data file to memory and load features from memory. This will provide faster data loading speed, but may cause run out of memory error when the data file is very big
  // desc = **Note**: works only in case of loading data directly from text file
  bool two_round = false;

  // alias = has_header
  // desc = set this to ``true`` if input data has header
  // desc = **Note**: works only in case of loading data directly from text file
  bool header = false;

  // type = int or string
  // alias = label
  // desc = used to specify the label column
  // desc = use number for index, e.g. ``label=0`` means column\_0 is the label
  // desc = add a prefix ``name:`` for column name, e.g. ``label=name:is_click``
  // desc = if omitted, the first column in the training data is used as the label
  // desc = **Note**: works only in case of loading data directly from text file
  std::string label_column = "";

  // type = int or string
  // alias = weight
  // desc = used to specify the weight column
  // desc = use number for index, e.g. ``weight=0`` means column\_0 is the weight
  // desc = add a prefix ``name:`` for column name, e.g. ``weight=name:weight``
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``, e.g. when label is column\_0, and weight is column\_1, the correct parameter is ``weight=0``
  // desc = **Note**: weights should be non-negative
  std::string weight_column = "";

  // type = int or string
  // alias = group, group_id, query_column, query, query_id
  // desc = used to specify the query/group id column
  // desc = use number for index, e.g. ``query=0`` means column\_0 is the query id
  // desc = add a prefix ``name:`` for column name, e.g. ``query=name:query_id``
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: data should be grouped by query\_id, for more information, see `Query Data <#query-data>`__
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``, e.g. when label is column\_0 and query\_id is column\_1, the correct parameter is ``query=0``
  std::string group_column = "";

  // type = multi-int or string
  // alias = ignore_feature, blacklist
  // desc = used to specify some ignoring columns in training
  // desc = use number for index, e.g. ``ignore_column=0,1,2`` means column\_0, column\_1 and column\_2 will be ignored
  // desc = add a prefix ``name:`` for column name, e.g. ``ignore_column=name:c1,c2,c3`` means c1, c2 and c3 will be ignored
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``
  // desc = **Note**: despite the fact that specified columns will be completely ignored during the training, they still should have a valid format allowing LightGBM to load file successfully
  std::string ignore_column = "";

  // type = multi-int or string
  // alias = cat_feature, categorical_column, cat_column, categorical_features
  // desc = used to specify categorical features
  // desc = use number for index, e.g. ``categorical_feature=0,1,2`` means column\_0, column\_1 and column\_2 are categorical features
  // desc = add a prefix ``name:`` for column name, e.g. ``categorical_feature=name:c1,c2,c3`` means c1, c2 and c3 are categorical features
  // desc = **Note**: all values will be cast to ``int32`` (integer codes will be extracted from pandas categoricals in the Python-package)
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``
  // desc = **Note**: all values should be less than ``Int32.MaxValue`` (2147483647)
  // desc = **Note**: using large values could be memory consuming. Tree decision rule works best when categorical features are presented by consecutive integers starting from zero
  // desc = **Note**: all negative values will be treated as **missing values**
  // desc = **Note**: the output cannot be monotonically constrained with respect to a categorical feature
  // desc = **Note**: floating point numbers in categorical features will be rounded towards 0
  std::string categorical_feature = "";

  // desc = path to a ``.json`` file that specifies bin upper bounds for some or all features
  // desc = ``.json`` file should contain an array of objects, each containing the word ``feature`` (integer feature index) and ``bin_upper_bound`` (array of thresholds for binning)
  // desc = see `this file <https://github.com/lightgbm-org/LightGBM/blob/main/examples/regression/forced_bins.json>`__ as an example
  std::string forcedbins_filename = "";

  // [no-save]
  // alias = is_save_binary, is_save_binary_file
  // desc = if ``true``, LightGBM will save the dataset (including validation data) to a binary file. This speed ups the data loading for the next time
  // desc = **Note**: ``init_score`` is not saved in binary file
  // desc = **Note**: can be used only in CLI version; for language-specific packages you can use the correspondent function
  bool save_binary = false;

  // desc = use precise floating point number parsing for text parser (e.g. CSV, TSV, LibSVM input)
  // desc = **Note**: setting this to ``true`` may lead to much slower text parsing
  bool precise_float_parser = false;

  // desc = path to a ``.json`` file that specifies customized parser initialized configuration
  // desc = see `lightgbm-transform <https://github.com/lightgbm-org/LightGBM-transform>`__ for usage examples
  // desc = **Note**: ``lightgbm-transform`` is not maintained by LightGBM's maintainers. Bug reports or feature requests should go to `issues page <https://github.com/lightgbm-org/LightGBM-transform/issues>`__
  // desc = *New in version 4.0.0*
  std::string parser_config_file = "";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Predict Parameters
  #endif  // __NVCC__

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used to specify from which iteration to start the prediction
  // desc = ``<= 0`` means from the first iteration
  int start_iteration_predict = 0;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used to specify how many trained iterations will be used in prediction
  // desc = ``<= 0`` means no limit
  int num_iteration_predict = -1;

  // [no-save]
  // alias = is_predict_raw_score, predict_rawscore, raw_score
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to predict only the raw scores
  // desc = set this to ``false`` to predict transformed scores
  bool predict_raw_score = false;

  // [no-save]
  // alias = is_predict_leaf_index, leaf_index
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to predict with leaf index of all trees
  bool predict_leaf_index = false;

  // [no-save]
  // alias = is_predict_contrib, contrib
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to estimate `SHAP values <https://arxiv.org/abs/1706.06060>`__, which represent how each feature contributes to each prediction
  // desc = produces ``#features + 1`` values where the last value is the expected value of the model output over the training data
  // desc = **Note**: if you want to get more explanation for your model's predictions using SHAP values like SHAP interaction values, you can install `shap package <https://github.com/shap>`__
  // desc = **Note**: unlike the shap package, with ``predict_contrib`` we return a matrix with an extra column, where the last column is the expected value
  // desc = **Note**: this feature is not implemented for linear trees
  bool predict_contrib = false;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = control whether or not LightGBM raises an error when you try to predict on data with a different number of features than the training data
  // desc = if ``false`` (the default), a fatal error will be raised if the number of features in the dataset you predict on differs from the number seen during training
  // desc = if ``true``, LightGBM will attempt to predict on whatever data you provide. This is dangerous because you might get incorrect predictions, but you could use it in situations where it is difficult or expensive to generate some features and you are very confident that they were never chosen for splits in the model
  // desc = **Note**: be very careful setting this parameter to ``true``
  bool predict_disable_shape_check = false;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used only in ``classification`` and ``ranking`` applications
  // desc = used only for predicting normal or raw scores
  // desc = if ``true``, will use early-stopping to speed up the prediction. May affect the accuracy
  // desc = **Note**: cannot be used with ``rf`` boosting type or custom objective function
  bool pred_early_stop = false;

  // [no-save]
  // desc = used only in ``prediction`` task and if ``pred_early_stop=true``
  // desc = the frequency of checking early-stopping prediction
  int pred_early_stop_freq = 10;

  // [no-save]
  // desc = used only in ``prediction`` task and if ``pred_early_stop=true``
  // desc = the threshold of margin in early-stopping prediction
  double pred_early_stop_margin = 10.0;

  // [no-save]
  // alias = predict_result, prediction_result, predict_name, prediction_name, pred_name, name_pred
  // desc = used only in ``prediction`` task
  // desc = filename of prediction result
  // desc = **Note**: can be used only in CLI version
  std::string output_result = "LightGBM_predict_result.txt";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Convert Parameters
  #endif  // __NVCC__

  // [no-save]
  // desc = used only in ``convert_model`` task
  // desc = only ``cpp`` is supported yet; for conversion model to other languages consider using `m2cgen <https://github.com/BayesWitnesses/m2cgen>`__ utility
  // desc = if ``convert_model_language`` is set and ``task=train``, the model will be also converted
  // desc = **Note**: can be used only in CLI version
  std::string convert_model_language = "";

  // [no-save]
  // alias = convert_model_file
  // desc = used only in ``convert_model`` task
  // desc = output filename of converted model
  // desc = **Note**: can be used only in CLI version
  std::string convert_model = "gbdt_prediction.cpp";

  #ifndef __NVCC__
  #pragma endregion

  #pragma endregion

  #pragma region Objective Parameters
  #endif  // __NVCC__

  // desc = used only in ``rank_xendcg`` objective
  // desc = random seed for objectives, if random process is needed
  int objective_seed = 5;

  // check = >0
  // alias = num_classes
  // desc = used only in ``multi-class`` classification application
  int num_class = 1;

  // alias = unbalance, unbalanced_sets
  // desc = used only in ``binary`` and ``multiclassova`` applications
  // desc = set this to ``true`` if training data are unbalanced
  // desc = **Note**: while enabling this should increase the overall performance metric of your model, it will also result in poor estimates of the individual class probabilities
  // desc = **Note**: this parameter cannot be used at the same time with ``scale_pos_weight``, choose only **one** of them
  bool is_unbalance = false;

  // check = >0.0
  // desc = used only in ``binary`` and ``multiclassova`` applications
  // desc = weight of labels with positive class
  // desc = **Note**: while enabling this should increase the overall performance metric of your model, it will also result in poor estimates of the individual class probabilities
  // desc = **Note**: this parameter cannot be used at the same time with ``is_unbalance``, choose only **one** of them
  double scale_pos_weight = 1.0;

  // check = >0.0
  // desc = used only in ``binary`` and ``multiclassova`` classification and in ``lambdarank`` applications
  // desc = parameter for the sigmoid function
  double sigmoid = 1.0;

  // desc = used only in ``regression``, ``binary``, ``multiclassova`` and ``cross-entropy`` applications
  // desc = adjusts initial score to the mean of labels for faster convergence
  bool boost_from_average = true;

  // desc = used only in ``regression`` application
  // desc = used to fit ``sqrt(label)`` instead of original values and prediction result will be also automatically converted to ``prediction^2``
  // desc = might be useful in case of large-range labels
  bool reg_sqrt = false;

  // check = >0.0
  // desc = used only in ``huber`` and ``quantile`` ``regression`` applications
  // desc = parameter for `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__ and `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  double alpha = 0.9;

  // check = >0.0
  // desc = used only in ``fair`` ``regression`` application
  // desc = parameter for `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  double fair_c = 1.0;

  // check = >0.0
  // desc = used only in ``poisson`` ``regression`` application
  // desc = parameter for `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__ to safeguard optimization
  double poisson_max_delta_step = 0.7;

  // check = >=1.0
  // check = <2.0
  // desc = used only in ``tweedie`` ``regression`` application
  // desc = used to control the variance of the tweedie distribution
  // desc = set this closer to ``2`` to shift towards a **Gamma** distribution
  // desc = set this closer to ``1`` to shift towards a **Poisson** distribution
  double tweedie_variance_power = 1.5;

  // check = >0
  // desc = used only in ``lambdarank`` application
  // desc = controls the number of top-results to focus on during training, refer to "truncation level" in the Sec. 3 of `LambdaMART paper <https://www.microsoft.com/en-us/research/publication/from-ranknet-to-lambdarank-to-lambdamart-an-overview/>`__
  // desc = this parameter is closely related to the desirable cutoff ``k`` in the metric **NDCG@k** that we aim at optimizing the ranker for. The optimal setting for this parameter is likely to be slightly higher than ``k`` (e.g., ``k + 3``) to include more pairs of documents to train on, but perhaps not too high to avoid deviating too much from the desired target metric **NDCG@k**
  int lambdarank_truncation_level = 30;

  // desc = used only in ``lambdarank`` application
  // desc = set this to ``true`` to normalize the lambdas for different queries, and improve the performance for unbalanced data
  // desc = set this to ``false`` to enforce the original lambdarank algorithm
  bool lambdarank_norm = true;

  // type = multi-double
  // default = 0,1,3,7,15,31,63,...,2^30-1
  // desc = used only in ``lambdarank`` application
  // desc = relevant gain for labels. For example, the gain of label ``2`` is ``3`` in case of default label gains
  // desc = separate by ``,``
  std::vector<double> label_gain;

  // check = >=0.0
  // desc = used only in ``lambdarank`` application when positional information is provided and position bias is modeled
  // desc = larger values reduce the inferred position bias factors
  // desc = *New in version 4.1.0*
  double lambdarank_position_bias_regularization = 0.0;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Metric Parameters
  #endif  // __NVCC__

  // [no-automatically-extract]
  // [no-save]
  // alias = metrics, metric_types
  // default = ""
  // type = multi-enum
  // desc = metric(s) to be evaluated on the evaluation set(s)
  // descl2 = ``""`` (empty string or not specified) means that metric corresponding to specified ``objective`` will be used (this is possible only for pre-defined objective functions, otherwise no evaluation metric will be added)
  // descl2 = ``"None"`` (string, **not** a ``None`` value) means that no metric will be registered, aliases: ``na``, ``null``, ``custom``
  // descl2 = ``l1``, absolute loss, aliases: ``mean_absolute_error``, ``mae``, ``regression_l1``
  // descl2 = ``l2``, square loss, aliases: ``mean_squared_error``, ``mse``, ``regression_l2``, ``regression``
  // descl2 = ``rmse``, root square loss, aliases: ``root_mean_squared_error``, ``l2_root``
  // descl2 = ``quantile``, `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  // descl2 = ``mape``, `MAPE loss <https://en.wikipedia.org/wiki/Mean_absolute_percentage_error>`__, aliases: ``mean_absolute_percentage_error``
  // descl2 = ``huber``, `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__
  // descl2 = ``fair``, `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  // descl2 = ``poisson``, negative log-likelihood for `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__
  // descl2 = ``gamma``, negative log-likelihood for **Gamma** regression
  // descl2 = ``gamma_deviance``, residual deviance for **Gamma** regression
  // descl2 = ``tweedie``, negative log-likelihood for **Tweedie** regression
  // descl2 = ``ndcg``, `NDCG <https://en.wikipedia.org/wiki/Discounted_cumulative_gain#Normalized_DCG>`__, aliases: ``lambdarank``, ``rank_xendcg``, ``xendcg``, ``xe_ndcg``, ``xe_ndcg_mart``, ``xendcg_mart``
  // descl2 = ``map``, `MAP <https://makarandtapaswi.wordpress.com/2012/07/02/intuition-behind-average-precision-and-map/>`__, aliases: ``mean_average_precision``
  // descl2 = ``auc``, `AUC <https://en.wikipedia.org/wiki/Receiver_operating_characteristic#Area_under_the_curve>`__
  // descl2 = ``average_precision``, `average precision score <https://scikit-learn.org/stable/modules/generated/sklearn.metrics.average_precision_score.html>`__
  // descl2 = ``r2``, `R-squared <https://scikit-learn.org/stable/modules/generated/sklearn.metrics.r2_score.html>`__ (*New in version 4.7.0*)
  // descl2 = ``binary_logloss``, `log loss <https://en.wikipedia.org/wiki/Cross_entropy>`__, aliases: ``binary``
  // descl2 = ``binary_error``, for one sample: ``0`` for correct classification, ``1`` for error classification
  // descl2 = ``auc_mu``, `AUC-mu <https://proceedings.mlr.press/v97/kleiman19a.html>`__
  // descl2 = ``multi_logloss``, log loss for multi-class classification, aliases: ``multiclass``, ``softmax``, ``multiclassova``, ``multiclass_ova``, ``ova``, ``ovr``
  // descl2 = ``multi_error``, error rate for multi-class classification
  // descl2 = ``cross_entropy``, cross-entropy (with optional linear weights), aliases: ``xentropy``
  // descl2 = ``cross_entropy_lambda``, "intensity-weighted" cross-entropy, aliases: ``xentlambda``
  // descl2 = ``kullback_leibler``, `Kullback-Leibler divergence <https://en.wikipedia.org/wiki/Kullback%E2%80%93Leibler_divergence>`__, aliases: ``kldiv``
  // desc = support multiple metrics, separated by ``,``
  std::vector<std::string> metric;

  // [no-save]
  // check = >0
  // alias = output_freq
  // desc = frequency for metric output
  // desc = **Note**: can be used only in CLI version
  int metric_freq = 1;

  // [no-save]
  // alias = training_metric, is_training_metric, train_metric
  // desc = set this to ``true`` to output metric result over training dataset
  // desc = **Note**: can be used only in CLI version
  bool is_provide_training_metric = false;

  // type = multi-int
  // default = 1,2,3,4,5
  // alias = ndcg_eval_at, ndcg_at, map_eval_at, map_at
  // desc = used only with ``ndcg`` and ``map`` metrics
  // desc = `NDCG <https://en.wikipedia.org/wiki/Discounted_cumulative_gain#Normalized_DCG>`__ and `MAP <https://makarandtapaswi.wordpress.com/2012/07/02/intuition-behind-average-precision-and-map/>`__ evaluation positions, separated by ``,``
  std::vector<int> eval_at;

  // check = >0
  // desc = used only with ``multi_error`` metric
  // desc = threshold for top-k multi-error metric
  // desc = the error on each sample is ``0`` if the true class is among the top ``multi_error_top_k`` predictions, and ``1`` otherwise
  // descl2 = more precisely, the error on a sample is ``0`` if there are at least ``num_classes - multi_error_top_k`` predictions strictly less than the prediction on the true class
  // desc = when ``multi_error_top_k=1`` this is equivalent to the usual multi-error metric
  int multi_error_top_k = 1;

  // type = multi-double
  // default = None
  // desc = used only with ``auc_mu`` metric
  // desc = list representing flattened matrix (in row-major order) giving loss weights for classification errors
  // desc = list should have ``n * n`` elements, where ``n`` is the number of classes
  // desc = the matrix co-ordinate ``[i, j]`` should correspond to the ``i * n + j``-th element of the list
  // desc = if not specified, will use equal weights for all classes
  std::vector<double> auc_mu_weights;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Network Parameters
  #endif  // __NVCC__

  // check = >0
  // alias = num_machine
  // desc = the number of machines for distributed learning application
  // desc = this parameter is needed to be set in both **socket** and **MPI** versions
  int num_machines = 1;

  // check = >0
  // default = 12400 (random for Dask-package)
  // alias = local_port, port
  // desc = TCP listen port for local machines
  // desc = **Note**: don't forget to allow this port in firewall settings before training
  int local_listen_port = 12400;

  // check = >0
  // desc = socket time-out in minutes
  int time_out = 120;

  // alias = machine_list_file, machine_list, mlist
  // desc = path of file that lists machines for this distributed learning application
  // desc = each line contains one IP and one port for one machine. The format is ``ip port`` (space as a separator)
  // desc = **Note**: can be used only in CLI version
  std::string machine_list_filename = "";

  // alias = workers, nodes
  // desc = list of machines in the following format: ``ip1:port1,ip2:port2``
  std::string machines = "";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region GPU Parameters
  #endif  // __NVCC__

  // desc = used only with ``gpu`` device type
  // desc = OpenCL platform ID. Usually each GPU vendor exposes one OpenCL platform
  // desc = ``-1`` means the system-wide default platform
  // desc = **Note**: refer to `GPU Targets <./GPU-Targets.rst#query-opencl-devices-in-your-system>`__ for more details
  int gpu_platform_id = -1;

  // desc = OpenCL device ID in the specified platform or CUDA device ID. Each GPU in the selected platform has a unique device ID
  // desc = ``-1`` means the default device in the selected platform
  // desc = in multi-GPU case (``num_gpu>1``) means ID of the master GPU
  // desc = **Note**: refer to `GPU Targets <./GPU-Targets.rst#query-opencl-devices-in-your-system>`__ for more details
  int gpu_device_id = -1;

  // desc = list of CUDA device IDs
  // desc = **Note**: can be used only in CUDA implementation (``device_type="cuda"``) and when ``num_gpu>1``
  // desc = if empty, the devices with the smallest IDs will be used
  // desc = *New in version 4.7.0*
  std::string gpu_device_id_list = "";

  // desc = set this to ``true`` to use double precision math on GPU (by default single precision is used)
  // desc = **Note**: can be used only in OpenCL implementation (``device_type="gpu"``), in CUDA implementation only double precision is currently supported
  bool gpu_use_dp = false;

  // check = >0
  // desc = number of GPUs used for training in this node
  // desc = **Note**: can be used only in CUDA implementation (``device_type="cuda"``)
  // desc = if ``0``, only 1 GPU will be used
  // desc = used in both single-machine and distributed learning applications
  // desc = in distributed learning application, each machine can use different number of GPUs
  int num_gpu = 1;

  #ifndef __NVCC__
  #pragma endregion

  #pragma endregion
  #endif  // __NVCC__

  size_t file_load_progress_interval_bytes = size_t(10) * 1024 * 1024 * 1024;

  bool is_parallel = false;
  bool is_data_based_parallel = false;
  LIGHTGBM_EXPORT void Set(const std::unordered_map<std::string, std::string>& params);
  static const std::unordered_map<std::string, std::string>& alias_table();
  static const std::unordered_map<std::string, std::vector<std::string>>& parameter2aliases();
  static const std::unordered_set<std::string>& parameter_set();
  std::vector<std::vector<double>> auc_mu_weights_matrix;
  std::vector<std::vector<int>> interaction_constraints_vector;
  static const std::unordered_map<std::string, std::string>& ParameterTypes();
  static const std::string DumpAliases();

 private:
  void CheckParamConflict(const std::unordered_map<std::string, std::string>& params);
  void GetMembersFromString(const std::unordered_map<std::string, std::string>& params);
  std::string SaveMembersToString() const;
  void GetAucMuWeights();
  void GetInteractionConstraints();
};

inline bool Config::GetString(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, std::string* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    *out = params.at(name);
    return true;
  }
  return false;
}

inline bool Config::GetInt(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, int* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    if (!Common::AtoiAndCheck(params.at(name).c_str(), out)) {
      Log::Fatal("Parameter %s should be of type int, got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::GetDouble(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, double* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    if (!Common::AtofAndCheck(params.at(name).c_str(), out)) {
      Log::Fatal("Parameter %s should be of type double, got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::GetBool(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, bool* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    std::string value = params.at(name);
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("false") || value == std::string("-")) {
      *out = false;
    } else if (value == std::string("true") || value == std::string("+")) {
      *out = true;
    } else {
      Log::Fatal("Parameter %s should be \"true\"/\"+\" or \"false\"/\"-\", got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::SortAlias(const std::string& x, const std::string& y) {
  return x.size() < y.size() || (x.size() == y.size() && x < y);
}

struct ParameterAlias {
  static void KeyAliasTransform(std::unordered_map<std::string, std::string>* params) {
    std::unordered_map<std::string, std::string> tmp_map;
    for (const auto& pair : *params) {
      auto alias = Config::alias_table().find(pair.first);
      if (alias != Config::alias_table().end()) {  // found alias
        auto alias_set = tmp_map.find(alias->second);
        if (alias_set != tmp_map.end()) {  // alias already set
          if (Config::SortAlias(alias_set->second, pair.first)) {
            Log::Warning("%s is set with %s=%s, %s=%s will be ignored. Current value: %s=%s",
                         alias->second.c_str(), alias_set->second.c_str(), params->at(alias_set->second).c_str(),
                         pair.first.c_str(), pair.second.c_str(), alias->second.c_str(), params->at(alias_set->second).c_str());
          } else {
            Log::Warning("%s is set with %s=%s, will be overridden by %s=%s. Current value: %s=%s",
                         alias->second.c_str(), alias_set->second.c_str(), params->at(alias_set->second).c_str(),
                         pair.first.c_str(), pair.second.c_str(), alias->second.c_str(), pair.second.c_str());
            tmp_map[alias->second] = pair.first;
          }
        } else {  // alias not set
          tmp_map.emplace(alias->second, pair.first);
        }
      } else if (Config::parameter_set().find(pair.first) == Config::parameter_set().end()) {
        Log::Warning("Unknown parameter: %s", pair.first.c_str());
      }
    }
    for (const auto& pair : tmp_map) {
      auto alias = params->find(pair.first);
      if (alias == params->end()) {  // not find
        params->emplace(pair.first, params->at(pair.second));
        params->erase(pair.second);
      } else {
        Log::Warning("%s is set=%s, %s=%s will be ignored. Current value: %s=%s",
                     pair.first.c_str(), alias->second.c_str(), pair.second.c_str(), params->at(pair.second).c_str(),
                     pair.first.c_str(), alias->second.c_str());
      }
    }
  }
};

inline std::string ParseObjectiveAlias(const std::string& type) {
  if (type == std::string("regression") || type == std::string("regression_l2")
    || type == std::string("mean_squared_error") || type == std::string("mse") || type == std::string("l2")
    || type == std::string("l2_root") || type == std::string("root_mean_squared_error") || type == std::string("rmse")) {
    return "regression";
  } else if (type == std::string("regression_l1") || type == std::string("mean_absolute_error")
    || type == std::string("l1") || type == std::string("mae")) {
    return "regression_l1";
  } else if (type == std::string("multiclass") || type == std::string("softmax")) {
    return "multiclass";
  } else if (type == std::string("multiclassova") || type == std::string("multiclass_ova") || type == std::string("ova") || type == std::string("ovr")) {
    return "multiclassova";
  } else if (type == std::string("xentropy") || type == std::string("cross_entropy")) {
    return "cross_entropy";
  } else if (type == std::string("xentlambda") || type == std::string("cross_entropy_lambda")) {
    return "cross_entropy_lambda";
  } else if (type == std::string("mean_absolute_percentage_error") || type == std::string("mape")) {
    return "mape";
  } else if (type == std::string("rank_xendcg") || type == std::string("xendcg") || type == std::string("xe_ndcg")
             || type == std::string("xe_ndcg_mart") || type == std::string("xendcg_mart")) {
    return "rank_xendcg";
  } else if (type == std::string("none") || type == std::string("null") || type == std::string("custom") || type == std::string("na")) {
    return "custom";
  }
  return type;
}

inline std::string ParseMetricAlias(const std::string& type) {
  if (type == std::string("regression") || type == std::string("regression_l2") || type == std::string("l2") || type == std::string("mean_squared_error") || type == std::string("mse")) {
    return "l2";
  } else if (type == std::string("l2_root") || type == std::string("root_mean_squared_error") || type == std::string("rmse")) {
    return "rmse";
  } else if (type == std::string("regression_l1") || type == std::string("l1") || type == std::string("mean_absolute_error") || type == std::string("mae")) {
    return "l1";
  } else if (type == std::string("binary_logloss") || type == std::string("binary")) {
    return "binary_logloss";
  } else if (type == std::string("ndcg") || type == std::string("lambdarank") || type == std::string("rank_xendcg")
             || type == std::string("xendcg") || type == std::string("xe_ndcg") || type == std::string("xe_ndcg_mart") || type == std::string("xendcg_mart")) {
    return "ndcg";
  } else if (type == std::string("map") || type == std::string("mean_average_precision")) {
    return "map";
  } else if (type == std::string("multi_logloss") || type == std::string("multiclass") || type == std::string("softmax") || type == std::string("multiclassova") || type == std::string("multiclass_ova") || type == std::string("ova") || type == std::string("ovr")) {
    return "multi_logloss";
  } else if (type == std::string("xentropy") || type == std::string("cross_entropy")) {
    return "cross_entropy";
  } else if (type == std::string("xentlambda") || type == std::string("cross_entropy_lambda")) {
    return "cross_entropy_lambda";
  } else if (type == std::string("kldiv") || type == std::string("kullback_leibler")) {
    return "kullback_leibler";
  } else if (type == std::string("mean_absolute_percentage_error") || type == std::string("mape")) {
    return "mape";
  } else if (type == std::string("none") || type == std::string("null") || type == std::string("custom") || type == std::string("na")) {
    return "custom";
  }
  return type;
}

}   // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_algorithms.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_

#ifdef USE_CUDA

#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif
#include <stdio.h>

#include <LightGBM/bin.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/utils/log.h>

#include <algorithm>

#define GLOBAL_PREFIX_SUM_BLOCK_SIZE (1024)
#define BITONIC_SORT_NUM_ELEMENTS (1024)
#define BITONIC_SORT_DEPTH (11)
#define BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE (10)

namespace LightGBM {

template <typename T>
__device__ __forceinline__ T ShufflePrefixSum(T value, T* shared_mem_buffer) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
    const T other_value = __shfl_up_sync(mask, value, offset);
    if (warpLane >= offset) {
      value += other_value;
    }
  }
  if (warpLane == warpSize - 1) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  if (warpID == 0) {
    T warp_sum = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
      const T other_warp_sum = __shfl_up_sync(mask, warp_sum, offset);
      if (warpLane >= offset) {
        warp_sum += other_warp_sum;
      }
    }
    shared_mem_buffer[warpLane] = warp_sum;
  }
  __syncthreads();
  const T warp_base = warpID == 0 ? 0 : shared_mem_buffer[warpID - 1];
  return warp_base + value;
}

template <typename T>
__device__ __forceinline__ T ShufflePrefixSumExclusive(T value, T* shared_mem_buffer) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
    const T other_value = __shfl_up_sync(mask, value, offset);
    if (warpLane >= offset) {
      value += other_value;
    }
  }
  if (warpLane == warpSize - 1) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  if (warpID == 0) {
    T warp_sum = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
      const T other_warp_sum = __shfl_up_sync(mask, warp_sum, offset);
      if (warpLane >= offset) {
        warp_sum += other_warp_sum;
      }
    }
    shared_mem_buffer[warpLane] = warp_sum;
  }
  __syncthreads();
  const T warp_base = warpID == 0 ? 0 : shared_mem_buffer[warpID - 1];
  const T inclusive_result = warp_base + value;
  if (threadIdx.x % warpSize == warpSize - 1) {
    shared_mem_buffer[warpLane] = inclusive_result;
  }
  __syncthreads();
  T exclusive_result = __shfl_up_sync(mask, inclusive_result, 1);
  if (threadIdx.x == 0) {
    exclusive_result = 0;
  } else if (threadIdx.x % warpSize == 0) {
    exclusive_result = shared_mem_buffer[warpLane - 1];
  }
  return exclusive_result;
}

template <typename T>
void ShufflePrefixSumGlobal(T* values, size_t len, T* block_prefix_sum_buffer);

template <typename VAL_T, typename REDUCE_T, typename INDEX_T>
void GlobalInclusiveArgPrefixSum(const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, size_t n);

template <typename T>
__device__ __forceinline__ T ShuffleReduceSumWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = 0xffffffff;
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      value += __shfl_down_sync(mask, value, offset);
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceSum(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceSumWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    value = ShuffleReduceSumWarp<T>(value, num_warp);
  }
  return value;
}

template <typename T>
__device__ __forceinline__ T ShuffleReduceMaxWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = 0xffffffff;
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      value = max(value, __shfl_down_sync(mask, value, offset));
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceMax(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceMaxWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    value = ShuffleReduceMaxWarp<T>(value, num_warp);
  }
  return value;
}

// calculate prefix sum values within an 1-dimensional block in global memory, exclusively
template <typename T>
__device__ __forceinline__ void GlobalMemoryPrefixSum(T* array, const size_t len) {
  const size_t num_values_per_thread = (len + blockDim.x - 1) / blockDim.x;
  const size_t start = threadIdx.x * num_values_per_thread;
  const size_t end = min(start + num_values_per_thread, len);
  T thread_sum = 0;
  for (size_t index = start; index < end; ++index) {
    thread_sum += array[index];
  }
  __shared__ T shared_mem[WARPSIZE];
  const T thread_base = ShufflePrefixSumExclusive<T>(thread_sum, shared_mem);
  if (start < end) {
    array[start] += thread_base;
  }
  for (size_t index = start + 1; index < end; ++index) {
    array[index] += array[index - 1];
  }
}

template <typename T>
__device__ __forceinline__ T ShuffleReduceMinWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = (0xffffffff >> (warpSize - len));
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      const T other_value = __shfl_down_sync(mask, value, offset);
      value = (other_value < value) ? other_value : value;
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceMin(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceMinWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : shared_mem_buffer[0]);
    value = ShuffleReduceMinWarp<T>(value, num_warp);
  }
  return value;
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceMinGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__device__ __forceinline__ void BitonicArgSort_1024(const VAL_T* scores, INDEX_T* indices, const INDEX_T num_items) {
  INDEX_T depth = 1;
  INDEX_T num_items_aligend = 1;
  INDEX_T num_items_ref = num_items - 1;
  while (num_items_ref > 0) {
    num_items_ref >>= 1;
    num_items_aligend <<= 1;
    ++depth;
  }
  for (INDEX_T outer_depth = depth - 1; outer_depth >= 1; --outer_depth) {
    const INDEX_T outer_segment_length = 1 << (depth - outer_depth);
    const INDEX_T outer_segment_index = threadIdx.x / outer_segment_length;
    const bool ascending = ASCENDING ? (outer_segment_index % 2 == 0) : (outer_segment_index % 2 > 0);
    for (INDEX_T inner_depth = outer_depth; inner_depth < depth; ++inner_depth) {
      const INDEX_T segment_length = 1 << (depth - inner_depth);
      const INDEX_T half_segment_length = segment_length >> 1;
      const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
      if (threadIdx.x < num_items_aligend) {
        if (half_segment_index % 2 == 0) {
          const INDEX_T index_to_compare = threadIdx.x + half_segment_length;
          if ((scores[indices[threadIdx.x]] > scores[indices[index_to_compare]]) == ascending) {
            const INDEX_T index = indices[threadIdx.x];
            indices[threadIdx.x] = indices[index_to_compare];
            indices[index_to_compare] = index;
          }
        }
      }
      __syncthreads();
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__device__ __forceinline__ void BitonicArgSort_2048(const VAL_T* scores, INDEX_T* indices) {
  for (INDEX_T base = 0; base < 2048; base += 1024) {
    for (INDEX_T outer_depth = 10; outer_depth >= 1; --outer_depth) {
      const INDEX_T outer_segment_length = 1 << (11 - outer_depth);
      const INDEX_T outer_segment_index = threadIdx.x / outer_segment_length;
      const bool ascending = ((base == 0) ^ ASCENDING) ? (outer_segment_index % 2 > 0) : (outer_segment_index % 2 == 0);
      for (INDEX_T inner_depth = outer_depth; inner_depth < 11; ++inner_depth) {
        const INDEX_T segment_length = 1 << (11 - inner_depth);
        const INDEX_T half_segment_length = segment_length >> 1;
        const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const INDEX_T index_to_compare = threadIdx.x + half_segment_length + base;
          if ((scores[indices[threadIdx.x + base]] > scores[indices[index_to_compare]]) == ascending) {
            const INDEX_T index = indices[threadIdx.x + base];
            indices[threadIdx.x + base] = indices[index_to_compare];
            indices[index_to_compare] = index;
          }
        }
        __syncthreads();
      }
    }
  }
  const unsigned int index_to_compare = threadIdx.x + 1024;
  if (scores[indices[index_to_compare]] > scores[indices[threadIdx.x]]) {
    const INDEX_T temp_index = indices[index_to_compare];
    indices[index_to_compare] = indices[threadIdx.x];
    indices[threadIdx.x] = temp_index;
  }
  __syncthreads();
  for (INDEX_T base = 0; base < 2048; base += 1024) {
    for (INDEX_T inner_depth = 1; inner_depth < 11; ++inner_depth) {
      const INDEX_T segment_length = 1 << (11 - inner_depth);
      const INDEX_T half_segment_length = segment_length >> 1;
      const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
      if (half_segment_index % 2 == 0) {
        const INDEX_T index_to_compare = threadIdx.x + half_segment_length + base;
        if (scores[indices[threadIdx.x + base]] < scores[indices[index_to_compare]]) {
          const INDEX_T index = indices[threadIdx.x + base];
          indices[threadIdx.x + base] = indices[index_to_compare];
          indices[index_to_compare] = index;
        }
      }
      __syncthreads();
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING, uint32_t BLOCK_DIM, uint32_t MAX_DEPTH>
__device__ void BitonicArgSortDevice(const VAL_T* values, INDEX_T* indices, const int len) {
  __shared__ VAL_T shared_values[BLOCK_DIM];
  __shared__ INDEX_T shared_indices[BLOCK_DIM];
  int len_to_shift = len - 1;
  int max_depth = 1;
  while (len_to_shift > 0) {
    len_to_shift >>= 1;
    ++max_depth;
  }
  const int num_blocks = (len + static_cast<int>(BLOCK_DIM) - 1) / static_cast<int>(BLOCK_DIM);
  for (int block_index = 0; block_index < num_blocks; ++block_index) {
    const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
    if (this_index < len) {
      shared_values[threadIdx.x] = values[this_index];
      shared_indices[threadIdx.x] = this_index;
    } else {
      shared_indices[threadIdx.x] = len;
    }
    __syncthreads();
    for (int depth = max_depth - 1; depth > max_depth - static_cast<int>(MAX_DEPTH); --depth) {
      const int segment_length = (1 << (max_depth - depth));
      const int segment_index = this_index / segment_length;
      const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
      {
        const int half_segment_length = (segment_length >> 1);
        const int half_segment_index = this_index / half_segment_length;
        const int num_total_segment = (len + segment_length - 1) / segment_length;
        const int offset = (segment_index == num_total_segment - 1 && ascending == ASCENDING) ?
          (num_total_segment * segment_length - len) : 0;
        if (half_segment_index % 2 == 0) {
          const int segment_start = segment_index * segment_length;
          if (this_index >= offset + segment_start) {
            const int other_index = static_cast<int>(threadIdx.x) + half_segment_length - offset;
            const INDEX_T this_data_index = shared_indices[threadIdx.x];
            const INDEX_T other_data_index = shared_indices[other_index];
            const VAL_T this_value = shared_values[threadIdx.x];
            const VAL_T other_value = shared_values[other_index];
            if (other_data_index < len && (this_value > other_value) == ascending) {
              shared_indices[threadIdx.x] = other_data_index;
              shared_indices[other_index] = this_data_index;
              shared_values[threadIdx.x] = other_value;
              shared_values[other_index] = this_value;
            }
          }
        }
        __syncthreads();
      }
      for (int inner_depth = depth + 1; inner_depth < max_depth; ++inner_depth) {
        const int half_segment_length = (1 << (max_depth - inner_depth - 1));
        const int half_segment_index = this_index / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const int other_index = static_cast<int>(threadIdx.x) + half_segment_length;
          const INDEX_T this_data_index = shared_indices[threadIdx.x];
          const INDEX_T other_data_index = shared_indices[other_index];
          const VAL_T this_value = shared_values[threadIdx.x];
          const VAL_T other_value = shared_values[other_index];
          if (other_data_index < len && (this_value > other_value) == ascending) {
            shared_indices[threadIdx.x] = other_data_index;
            shared_indices[other_index] = this_data_index;
            shared_values[threadIdx.x] = other_value;
            shared_values[other_index] = this_value;
          }
        }
        __syncthreads();
      }
    }
    if (this_index < len) {
      indices[this_index] = shared_indices[threadIdx.x];
    }
    __syncthreads();
  }
  for (int depth = max_depth - static_cast<int>(MAX_DEPTH); depth >= 1; --depth) {
    const int segment_length = (1 << (max_depth - depth));
    {
      const int num_total_segment = (len + segment_length - 1) / segment_length;
      const int half_segment_length = (segment_length >> 1);
      for (int block_index = 0; block_index < num_blocks; ++block_index) {
        const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
        const int segment_index = this_index / segment_length;
        const int half_segment_index = this_index / half_segment_length;
        const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
        const int offset = (segment_index == num_total_segment - 1 && ascending == ASCENDING) ?
          (num_total_segment * segment_length - len) : 0;
        if (half_segment_index % 2 == 0) {
          const int segment_start = segment_index * segment_length;
          if (this_index >= offset + segment_start) {
            const int other_index = this_index + half_segment_length - offset;
            if (other_index < len) {
              const INDEX_T this_data_index = indices[this_index];
              const INDEX_T other_data_index = indices[other_index];
              const VAL_T this_value = values[this_data_index];
              const VAL_T other_value = values[other_data_index];
              if ((this_value > other_value) == ascending) {
                indices[this_index] = other_data_index;
                indices[other_index] = this_data_index;
              }
            }
          }
        }
      }
      __syncthreads();
    }
    for (int inner_depth = depth + 1; inner_depth <= max_depth - static_cast<int>(MAX_DEPTH); ++inner_depth) {
      const int half_segment_length = (1 << (max_depth - inner_depth - 1));
      for (int block_index = 0; block_index < num_blocks; ++block_index) {
        const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
        const int segment_index = this_index / segment_length;
        const int half_segment_index = this_index / half_segment_length;
        const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
        if (half_segment_index % 2 == 0) {
          const int other_index = this_index + half_segment_length;
          if (other_index < len) {
            const INDEX_T this_data_index = indices[this_index];
            const INDEX_T other_data_index = indices[other_index];
            const VAL_T this_value = values[this_data_index];
            const VAL_T other_value = values[other_data_index];
            if ((this_value > other_value) == ascending) {
              indices[this_index] = other_data_index;
              indices[other_index] = this_data_index;
            }
          }
        }
        __syncthreads();
      }
    }
    for (int block_index = 0; block_index < num_blocks; ++block_index) {
      const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
      const int segment_index = this_index / segment_length;
      const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
      if (this_index < len) {
        const INDEX_T index = indices[this_index];
        shared_values[threadIdx.x] = values[index];
        shared_indices[threadIdx.x] = index;
      } else {
        shared_indices[threadIdx.x] = len;
      }
      __syncthreads();
      for (int inner_depth = max_depth - static_cast<int>(MAX_DEPTH) + 1; inner_depth < max_depth; ++inner_depth) {
        const int half_segment_length = (1 << (max_depth - inner_depth - 1));
        const int half_segment_index = this_index / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const int other_index = static_cast<int>(threadIdx.x) + half_segment_length;
          const INDEX_T this_data_index = shared_indices[threadIdx.x];
          const INDEX_T other_data_index = shared_indices[other_index];
          const VAL_T this_value = shared_values[threadIdx.x];
          const VAL_T other_value = shared_values[other_index];
          if (other_data_index < len && (this_value > other_value) == ascending) {
            shared_indices[threadIdx.x] = other_data_index;
            shared_indices[other_index] = this_data_index;
            shared_values[threadIdx.x] = other_value;
            shared_values[other_index] = this_value;
          }
        }
        __syncthreads();
      }
      if (this_index < len) {
        indices[this_index] = shared_indices[threadIdx.x];
      }
      __syncthreads();
    }
  }
}

void BitonicArgSortItemsGlobal(
  const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
void BitonicArgSortGlobal(const VAL_T* values, INDEX_T* indices, const size_t len);

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceSumGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceDotProdGlobal(const VAL_T* values1, const VAL_T* values2, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename REDUCE_VAL_T, typename INDEX_T>
__device__ void ShuffleSortedPrefixSumDevice(const VAL_T* in_values,
                                const INDEX_T* sorted_indices,
                                REDUCE_VAL_T* out_values,
                                const INDEX_T num_data) {
  __shared__ REDUCE_VAL_T shared_buffer[WARPSIZE];
  const INDEX_T num_data_per_thread = (num_data + static_cast<INDEX_T>(blockDim.x) - 1) / static_cast<INDEX_T>(blockDim.x);
  const INDEX_T start = num_data_per_thread * static_cast<INDEX_T>(threadIdx.x);
  const INDEX_T end = min(start + num_data_per_thread, num_data);
  REDUCE_VAL_T thread_sum = 0;
  for (INDEX_T index = start; index < end; ++index) {
    thread_sum += static_cast<REDUCE_VAL_T>(in_values[sorted_indices[index]]);
  }
  __syncthreads();
  thread_sum = ShufflePrefixSumExclusive<REDUCE_VAL_T>(thread_sum, shared_buffer);
  const REDUCE_VAL_T thread_base = shared_buffer[threadIdx.x];
  for (INDEX_T index = start; index < end; ++index) {
    out_values[index] = thread_base + static_cast<REDUCE_VAL_T>(in_values[sorted_indices[index]]);
  }
  __syncthreads();
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename WEIGHT_REDUCE_T, bool ASCENDING, bool USE_WEIGHT>
__global__ void PercentileGlobalKernel(const VAL_T* values,
                                       const WEIGHT_T* weights,
                                       const INDEX_T* sorted_indices,
                                       const WEIGHT_REDUCE_T* weights_prefix_sum,
                                       const double alpha,
                                       const INDEX_T len,
                                       VAL_T* out_value) {
  if (!USE_WEIGHT) {
    const double float_pos = (1.0f - alpha) * len;
    const INDEX_T pos = static_cast<INDEX_T>(float_pos);
    if (pos < 1) {
      *out_value = values[sorted_indices[0]];
    } else if (pos >= len) {
      *out_value = values[sorted_indices[len - 1]];
    } else {
      const double bias = float_pos - static_cast<double>(pos);
      const VAL_T v1 = values[sorted_indices[pos - 1]];
      const VAL_T v2 = values[sorted_indices[pos]];
      *out_value = static_cast<VAL_T>(v1 - (v1 - v2) * bias);
    }
  } else {
    const WEIGHT_REDUCE_T threshold = weights_prefix_sum[len - 1] * (1.0f - alpha);
    __shared__ INDEX_T pos;
    if (threadIdx.x == 0) {
      pos = len;
    }
    __syncthreads();
    for (INDEX_T index = static_cast<INDEX_T>(threadIdx.x); index < len; index += static_cast<INDEX_T>(blockDim.x)) {
      if (weights_prefix_sum[index] > threshold && (index == 0 || weights_prefix_sum[index - 1] <= threshold)) {
        pos = index;
      }
    }
    __syncthreads();
    pos = min(pos, len - 1);
    if (pos == 0 || pos == len - 1) {
      *out_value = values[pos];
    }
    const VAL_T v1 = values[sorted_indices[pos - 1]];
    const VAL_T v2 = values[sorted_indices[pos]];
    *out_value = static_cast<VAL_T>(v1 - (v1 - v2) * (threshold - weights_prefix_sum[pos - 1]) / (weights_prefix_sum[pos] - weights_prefix_sum[pos - 1]));
  }
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename WEIGHT_REDUCE_T, bool ASCENDING, bool USE_WEIGHT>
void PercentileGlobal(const VAL_T* values,
                      const WEIGHT_T* weights,
                      INDEX_T* indices,
                      WEIGHT_REDUCE_T* weights_prefix_sum,
                      WEIGHT_REDUCE_T* weights_prefix_sum_buffer,
                      const double alpha,
                      const INDEX_T len,
                      VAL_T* cuda_out_value) {
  if (len <= 1) {
    CopyFromCUDADeviceToCUDADevice<VAL_T>(cuda_out_value, values, 1, __FILE__, __LINE__);
  }
  BitonicArgSortGlobal<VAL_T, INDEX_T, ASCENDING>(values, indices, len);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (USE_WEIGHT) {
    GlobalInclusiveArgPrefixSum<WEIGHT_T, WEIGHT_REDUCE_T, INDEX_T>(indices, weights, weights_prefix_sum, weights_prefix_sum_buffer, static_cast<size_t>(len));
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  PercentileGlobalKernel<VAL_T, INDEX_T, WEIGHT_T, WEIGHT_REDUCE_T, ASCENDING, USE_WEIGHT><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, weights, indices, weights_prefix_sum, alpha, len, cuda_out_value);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename REDUCE_WEIGHT_T, bool ASCENDING, bool USE_WEIGHT>
__device__ VAL_T PercentileDevice(const VAL_T* values,
                                  const WEIGHT_T* weights,
                                  INDEX_T* indices,
                                  REDUCE_WEIGHT_T* weights_prefix_sum,
                                  const double alpha,
                                  const INDEX_T len) {
  if (len <= 1) {
    return values[0];
  }
  if (!USE_WEIGHT) {
    BitonicArgSortDevice<VAL_T, INDEX_T, ASCENDING, BITONIC_SORT_NUM_ELEMENTS / 2, 10>(values, indices, len);
    const double float_pos = (1.0f - alpha) * len;
    const INDEX_T pos = static_cast<INDEX_T>(float_pos);
    if (pos < 1) {
      return values[indices[0]];
    } else if (pos >= len) {
      return values[indices[len - 1]];
    } else {
      const double bias = float_pos - pos;
      const VAL_T v1 = values[indices[pos - 1]];
      const VAL_T v2 = values[indices[pos]];
      return static_cast<VAL_T>(v1 - (v1 - v2) * bias);
    }
  } else {
    BitonicArgSortDevice<VAL_T, INDEX_T, ASCENDING, BITONIC_SORT_NUM_ELEMENTS / 4, 9>(values, indices, len);
    ShuffleSortedPrefixSumDevice<WEIGHT_T, REDUCE_WEIGHT_T, INDEX_T>(weights, indices, weights_prefix_sum, len);
    const REDUCE_WEIGHT_T threshold = weights_prefix_sum[len - 1] * (1.0f - alpha);
    __shared__ INDEX_T pos;
    if (threadIdx.x == 0) {
      pos = len;
    }
    __syncthreads();
    for (INDEX_T index = static_cast<INDEX_T>(threadIdx.x); index < len; index += static_cast<INDEX_T>(blockDim.x)) {
      if (weights_prefix_sum[index] > threshold && (index == 0 || weights_prefix_sum[index - 1] <= threshold)) {
        pos = index;
      }
    }
    __syncthreads();
    pos = min(pos, len - 1);
    if (pos == 0 || pos == len - 1) {
      return values[pos];
    }
    const VAL_T v1 = values[indices[pos - 1]];
    const VAL_T v2 = values[indices[pos]];
    return static_cast<VAL_T>(v1 - (v1 - v2) * (threshold - weights_prefix_sum[pos - 1]) / (weights_prefix_sum[pos] - weights_prefix_sum[pos - 1]));
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_column_data.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/config.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <memory>
#include <cstdint>
#include <vector>

namespace LightGBM {

class CUDAColumnData {
 public:
  CUDAColumnData(const data_size_t num_data, const int gpu_device_id);

  ~CUDAColumnData();

  void Init(const int num_columns,
            const std::vector<const void*>& column_data,
            const std::vector<BinIterator*>& column_bin_iterator,
            const std::vector<uint8_t>& column_bit_type,
            const std::vector<uint32_t>& feature_max_bin,
            const std::vector<uint32_t>& feature_min_bin,
            const std::vector<uint32_t>& feature_offset,
            const std::vector<uint32_t>& feature_most_freq_bin,
            const std::vector<uint32_t>& feature_default_bin,
            const std::vector<uint8_t>& feature_missing_is_zero,
            const std::vector<uint8_t>& feature_missing_is_na,
            const std::vector<uint8_t>& feature_mfb_is_zero,
            const std::vector<uint8_t>& feature_mfb_is_na,
            const std::vector<int>& feature_to_column);

  const uint8_t* GetColumnData(const int column_index) const { return data_by_column_[column_index]->RawData(); }

  void CopySubrow(const CUDAColumnData* full_set, const data_size_t* used_indices, const data_size_t num_used_indices);

  uint8_t* const* cuda_data_by_column() const { return cuda_data_by_column_.RawData(); }

  uint32_t feature_min_bin(const int feature_index) const { return feature_min_bin_[feature_index]; }

  uint32_t feature_max_bin(const int feature_index) const { return feature_max_bin_[feature_index]; }

  uint32_t feature_offset(const int feature_index) const { return feature_offset_[feature_index]; }

  uint32_t feature_most_freq_bin(const int feature_index) const { return feature_most_freq_bin_[feature_index]; }

  uint32_t feature_default_bin(const int feature_index) const { return feature_default_bin_[feature_index]; }

  uint8_t feature_missing_is_zero(const int feature_index) const { return feature_missing_is_zero_[feature_index]; }

  uint8_t feature_missing_is_na(const int feature_index) const { return feature_missing_is_na_[feature_index]; }

  uint8_t feature_mfb_is_zero(const int feature_index) const { return feature_mfb_is_zero_[feature_index]; }

  uint8_t feature_mfb_is_na(const int feature_index) const { return feature_mfb_is_na_[feature_index]; }

  const uint32_t* cuda_feature_min_bin() const { return cuda_feature_min_bin_.RawData(); }

  const uint32_t* cuda_feature_max_bin() const { return cuda_feature_max_bin_.RawData(); }

  const uint32_t* cuda_feature_offset() const { return cuda_feature_offset_.RawData(); }

  const uint32_t* cuda_feature_most_freq_bin() const { return cuda_feature_most_freq_bin_.RawData(); }

  const uint32_t* cuda_feature_default_bin() const { return cuda_feature_default_bin_.RawData(); }

  const uint8_t* cuda_feature_missing_is_zero() const { return cuda_feature_missing_is_zero_.RawData(); }

  const uint8_t* cuda_feature_missing_is_na() const { return cuda_feature_missing_is_na_.RawData(); }

  const uint8_t* cuda_feature_mfb_is_zero() const { return cuda_feature_mfb_is_zero_.RawData(); }

  const uint8_t* cuda_feature_mfb_is_na() const { return cuda_feature_mfb_is_na_.RawData(); }

  const int* cuda_feature_to_column() const { return cuda_feature_to_column_.RawData(); }

  const uint8_t* cuda_column_bit_type() const { return cuda_column_bit_type_.RawData(); }

  int feature_to_column(const int feature_index) const { return feature_to_column_[feature_index]; }

  uint8_t column_bit_type(const int column_index) const { return column_bit_type_[column_index]; }

 private:
  template <bool IS_SPARSE, bool IS_4BIT, typename BIN_TYPE>
  void InitOneColumnData(const void* in_column_data, BinIterator* bin_iterator, CUDAVector<uint8_t>* out_column_data_pointer);

  void LaunchCopySubrowKernel(uint8_t* const* in_cuda_data_by_column);

  void InitColumnMetaInfo();

  void ResizeWhenCopySubrow(const data_size_t num_used_indices);

  std::vector<uint8_t*> GetDataByColumnPointers(const std::vector<std::unique_ptr<CUDAVector<uint8_t>>>& data_by_column) const {
    std::vector<uint8_t*> data_by_column_pointers(data_by_column.size(), nullptr);
    for (size_t i = 0; i < data_by_column.size(); ++i) {
      data_by_column_pointers[i] = reinterpret_cast<uint8_t*>(data_by_column[i]->RawData());
    }
    return data_by_column_pointers;
  }

  int gpu_device_id_;
  int num_threads_;
  data_size_t num_data_;
  int num_columns_;
  std::vector<uint8_t> column_bit_type_;
  std::vector<uint32_t> feature_min_bin_;
  std::vector<uint32_t> feature_max_bin_;
  std::vector<uint32_t> feature_offset_;
  std::vector<uint32_t> feature_most_freq_bin_;
  std::vector<uint32_t> feature_default_bin_;
  std::vector<uint8_t> feature_missing_is_zero_;
  std::vector<uint8_t> feature_missing_is_na_;
  std::vector<uint8_t> feature_mfb_is_zero_;
  std::vector<uint8_t> feature_mfb_is_na_;
  CUDAVector<uint8_t*> cuda_data_by_column_;
  std::vector<int> feature_to_column_;
  std::vector<std::unique_ptr<CUDAVector<uint8_t>>> data_by_column_;

  CUDAVector<uint8_t> cuda_column_bit_type_;
  CUDAVector<uint32_t> cuda_feature_min_bin_;
  CUDAVector<uint32_t> cuda_feature_max_bin_;
  CUDAVector<uint32_t> cuda_feature_offset_;
  CUDAVector<uint32_t> cuda_feature_most_freq_bin_;
  CUDAVector<uint32_t> cuda_feature_default_bin_;
  CUDAVector<uint8_t> cuda_feature_missing_is_zero_;
  CUDAVector<uint8_t> cuda_feature_missing_is_na_;
  CUDAVector<uint8_t> cuda_feature_mfb_is_zero_;
  CUDAVector<uint8_t> cuda_feature_mfb_is_na_;
  CUDAVector<int> cuda_feature_to_column_;

  // used when bagging with subset
  CUDAVector<data_size_t> cuda_used_indices_;
  data_size_t num_used_indices_;
  data_size_t cur_subset_buffer_size_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_metadata.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/meta.h>

#include <vector>

namespace LightGBM {

class CUDAMetadata {
 public:
  explicit CUDAMetadata(const int gpu_device_id);

  ~CUDAMetadata();

  void Init(const std::vector<label_t>& label,
            const std::vector<label_t>& weight,
            const std::vector<data_size_t>& query_boundaries,
            const std::vector<label_t>& query_weights,
            const std::vector<double>& init_score);

  void SetLabel(const label_t* label, data_size_t len);

  void SetWeights(const label_t* weights, data_size_t len);

  void SetQuery(const data_size_t* query, const label_t* query_weights, data_size_t num_queries);

  void SetInitScore(const double* init_score, data_size_t len);

  const label_t* cuda_label() const { return cuda_label_.RawData(); }

  const label_t* cuda_weights() const { return cuda_weights_.RawData(); }

  const data_size_t* cuda_query_boundaries() const { return cuda_query_boundaries_.RawData(); }

  const label_t* cuda_query_weights() const { return cuda_query_weights_.RawData(); }

 private:
  CUDAVector<label_t> cuda_label_;
  CUDAVector<label_t> cuda_weights_;
  CUDAVector<data_size_t> cuda_query_boundaries_;
  CUDAVector<label_t> cuda_query_weights_;
  CUDAVector<double> cuda_init_score_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_metric.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/metric.h>

namespace LightGBM {

template <typename HOST_METRIC>
class CUDAMetricInterface: public HOST_METRIC {
 public:
  explicit CUDAMetricInterface(const Config& config): HOST_METRIC(config) {
    cuda_labels_ = nullptr;
    cuda_weights_ = nullptr;
    const int gpu_device_id = config.gpu_device_id >= 0 ? config.gpu_device_id : 0;
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    HOST_METRIC::Init(metadata, num_data);
    cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  }

  bool IsCUDAMetric() const { return true; }

 protected:
  const label_t* cuda_labels_;
  const label_t* cuda_weights_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_nccl_topology.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_

#ifdef USE_CUDA

#ifdef USE_ROCM
#include <rccl/rccl.h>
#else
#include <nccl.h>
#endif

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>

#include <memory>
#include <set>
#include <string>
#include <vector>
#include <functional>
#include <thread>

namespace LightGBM {

class NCCLTopology {
 public:
  NCCLTopology(const int master_gpu_device_id, const int num_gpu, const std::string& gpu_device_id_list, const data_size_t global_num_data) {
    num_gpu_ = num_gpu;
    master_gpu_device_id_ = master_gpu_device_id;
    global_num_data_ = global_num_data;
    int max_num_gpu = 0;
    CUDASUCCESS_OR_FATAL(cudaGetDeviceCount(&max_num_gpu));
    if (gpu_device_id_list != std::string("")) {
      std::set<int> gpu_id_set;
      std::vector<std::string> gpu_list_str = Common::Split(gpu_device_id_list.c_str(), ",");
      for (const auto& gpu_str : gpu_list_str) {
        int gpu_id = 0;
        Common::Atoi<int>(gpu_str.c_str(), &gpu_id);
        if (gpu_id < 0 || gpu_id >= max_num_gpu) {
          Log::Warning("Invalid GPU device ID %d in gpu_device_list is ignored.", gpu_id);
        } else {
          gpu_id_set.insert(gpu_id);
        }
      }
      for (const int gpu_id : gpu_id_set) {
        gpu_list_.push_back(gpu_id);
      }
    }
    if (!gpu_list_.empty() && num_gpu_ != static_cast<int>(gpu_list_.size())) {
      Log::Warning("num_gpu = %d is different from the number of valid device IDs in gpu_device_list (%d), using %d GPUs instead.", \
                  num_gpu_, static_cast<int>(gpu_list_.size()), static_cast<int>(gpu_list_.size()));
      num_gpu_ = static_cast<int>(gpu_list_.size());
    }

    if (!gpu_list_.empty()) {
      bool check_master_gpu = false;
      for (int i = 0; i < static_cast<int>(gpu_list_.size()); ++i) {
        const int gpu_id = gpu_list_[i];
        if (gpu_id == master_gpu_device_id_) {
          check_master_gpu = true;
          master_gpu_index_ = i;
          break;
        }
      }
      if (!check_master_gpu) {
        Log::Warning("Master GPU index not in gpu_device_list. Using %d as the master GPU instead.", gpu_list_[0]);
        master_gpu_device_id_ = gpu_list_[0];
        master_gpu_index_ = 0;
      }
    } else {
      if (num_gpu_ <= 0) {
        num_gpu_ = 1;
      } else if (num_gpu_ > max_num_gpu) {
        Log::Warning("Only %d GPUs available, using num_gpu = %d.", max_num_gpu, max_num_gpu);
        num_gpu_ = max_num_gpu;
      }
      if (master_gpu_device_id_ < 0 || master_gpu_device_id_ >= num_gpu_) {
        Log::Warning("Invalid gpu_device_id = %d for master GPU index, using gpu_device_id = 0 instead.", master_gpu_device_id_);
        master_gpu_device_id_ = 0;
        master_gpu_index_ = 0;
      }
      for (int i = 0; i < num_gpu_; ++i) {
        gpu_list_.push_back(i);
      }
    }

    Log::Info("Using GPU devices %s, and local master GPU device %d.", Common::Join<int>(gpu_list_, ",").c_str(), master_gpu_device_id_);

    const int num_threads = OMP_NUM_THREADS();
    if (num_gpu_ > num_threads) {
      Log::Fatal("Number of GPUs %d is greater than the number of threads %d. Please use more threads.", num_gpu_, num_threads);
    }

    host_threads_.resize(num_gpu_);
  }

  ~NCCLTopology() {}

  void InitNCCL() {
    nccl_gpu_rank_.resize(num_gpu_, -1);
    nccl_communicators_.resize(num_gpu_);
    ncclUniqueId nccl_unique_id;
    if (Network::num_machines() == 1 || Network::rank() == 0) {
      NCCLCHECK(ncclGetUniqueId(&nccl_unique_id));
    }
    if (Network::num_machines() > 1) {
      std::vector<ncclUniqueId> output_buffer(Network::num_machines());
      Network::Allgather(
        reinterpret_cast<char*>(&nccl_unique_id),
        sizeof(ncclUniqueId) / sizeof(char),
        reinterpret_cast<char*>(output_buffer.data()));
      if (Network::rank() > 0) {
        nccl_unique_id = output_buffer[0];
      }
    }

    if (Network::num_machines() > 1) {
      node_rank_offset_.resize(Network::num_machines() + 1, 0);
      Network::Allgather(
        reinterpret_cast<char*>(&num_gpu_),
        sizeof(int) / sizeof(char),
        reinterpret_cast<char*>(node_rank_offset_.data() + 1));
      for (int rank = 1; rank < Network::num_machines() + 1; ++rank) {
        node_rank_offset_[rank] += node_rank_offset_[rank - 1];
      }
      CHECK_EQ(node_rank_offset_[Network::rank() + 1] - node_rank_offset_[Network::rank()], num_gpu_);
      NCCLCHECK(ncclGroupStart());
      for (int gpu_index = 0; gpu_index < num_gpu_; ++gpu_index) {
        SetCUDADevice(gpu_list_[gpu_index], __FILE__, __LINE__);
        nccl_gpu_rank_[gpu_index] = gpu_index + node_rank_offset_[Network::rank()];
        NCCLCHECK(ncclCommInitRank(&nccl_communicators_[gpu_index], node_rank_offset_.back(), nccl_unique_id, nccl_gpu_rank_[gpu_index]));
      }
      NCCLCHECK(ncclGroupEnd());
    } else {
      NCCLCHECK(ncclGroupStart());
      for (int gpu_index = 0; gpu_index < num_gpu_; ++gpu_index) {
        SetCUDADevice(gpu_list_[gpu_index], __FILE__, __LINE__);
        nccl_gpu_rank_[gpu_index] = gpu_index;
        NCCLCHECK(ncclCommInitRank(&nccl_communicators_[gpu_index], num_gpu_, nccl_unique_id, gpu_index));
      }
      NCCLCHECK(ncclGroupEnd());
    }

    // return to master gpu device
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T, typename RET_T>
  void RunPerDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    #pragma omp parallel for schedule(static) num_threads(num_gpu_)
    for (int i = 0; i < num_gpu_; ++i) {
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
      func(objs[i].get());
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename RET_T>
  void InitPerDevice(std::vector<std::unique_ptr<RET_T>>* vec) {
    vec->resize(num_gpu_);
    #pragma omp parallel for schedule(static) num_threads(num_gpu_)
    for (int i = 0; i < num_gpu_; ++i) {
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
      RET_T* nccl_info = new RET_T();
      nccl_info->SetNCCLInfo(nccl_communicators_[i], nccl_gpu_rank_[i], i, gpu_list_[i], global_num_data_);
      vec->operator[](i).reset(nccl_info);
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T>
  void DispatchPerDevice(std::vector<std::unique_ptr<ARG_T>>* objs, const std::function<void(ARG_T*)>& func) {
    for (int i = 0; i < num_gpu_; ++i) {
      host_threads_[i] = std::thread([this, i, &func, objs] () {
        CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]))
        func(objs->operator[](i).get());
      });
    }
    for (int i = 0; i < num_gpu_; ++i) {
      host_threads_[i].join();
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T, typename RET_T>
  void RunOnMasterDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
    func(objs[master_gpu_index_].get());
  }

  template <typename ARG_T, typename RET_T>
  void RunOnNonMasterDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    for (int i = 0; i < num_gpu_; ++i) {
      if (i != master_gpu_index_) {
        CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
        func(objs[i].get());
      }
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  int num_gpu() const { return num_gpu_; }

  int master_gpu_index() const { return master_gpu_index_; }

  int master_gpu_device_id() const { return master_gpu_device_id_; }

  const std::vector<int>& gpu_list() const { return gpu_list_; }

 private:
  int num_gpu_;
  int master_gpu_index_;
  int master_gpu_device_id_;
  std::vector<int> gpu_list_;
  data_size_t global_num_data_;

  ncclUniqueId nccl_unique_id_;
  std::vector<int> node_rank_offset_;
  std::vector<int> nccl_gpu_rank_;
  std::vector<ncclComm_t> nccl_communicators_;
  std::vector<std::thread> host_threads_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_objective_function.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/objective_function.h>
#include <LightGBM/meta.h>

#include <string>
#include <vector>

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDAObjectiveInterface: public HOST_OBJECTIVE, public NCCLInfo {
 public:
  explicit CUDAObjectiveInterface(const Config& config): HOST_OBJECTIVE(config) {
    if (config.num_gpu <= 1) {
      const int gpu_device_id = config.gpu_device_id >= 0 ? config.gpu_device_id : 0;
      SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
    }
  }

  explicit CUDAObjectiveInterface(const std::vector<std::string>& strs): HOST_OBJECTIVE(strs) {}

  void Init(const Metadata& metadata, data_size_t num_data) {
    HOST_OBJECTIVE::Init(metadata, num_data);
    cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  }

  void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) override {
    NCCLInfo::SetNCCLInfo(nccl_communicator, nccl_gpu_rank, local_gpu_rank, gpu_device_id, global_num_data);
  }

  virtual const double* ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const {
    return LaunchConvertOutputCUDAKernel(num_data, input, output);
  }

  double BoostFromScore(int class_id) const override {
    return LaunchCalcInitScoreKernel(class_id);
  }

  bool IsCUDAObjective() const override { return true; }

  void GetGradients(const double* scores, score_t* gradients, score_t* hessians) const override {
    LaunchGetGradientsKernel(scores, gradients, hessians);
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }

  void GetGradientsWithSampledQueries(const double* scores, const data_size_t /*num_sampled_queries*/, const data_size_t* /*sampled_query_indices*/, score_t* gradients, score_t* hessians) const override {
    LaunchGetGradientsKernel(scores, gradients, hessians);
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }

  void RenewTreeOutputCUDA(const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override {
    global_timer.Start("CUDAObjectiveInterface::LaunchRenewTreeOutputCUDAKernel");
    LaunchRenewTreeOutputCUDAKernel(score, data_indices_in_leaf, num_data_in_leaf, data_start_in_leaf, num_leaves, leaf_value);
    SynchronizeCUDADevice(__FILE__, __LINE__);
    global_timer.Stop("CUDAObjectiveInterface::LaunchRenewTreeOutputCUDAKernel");
  }

 protected:
  virtual void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const = 0;

  virtual double LaunchCalcInitScoreKernel(const int class_id) const {
    return HOST_OBJECTIVE::BoostFromScore(class_id);
  }

  virtual const double* LaunchConvertOutputCUDAKernel(const data_size_t /*num_data*/, const double* input, double* /*output*/) const { return input; }

  virtual void LaunchRenewTreeOutputCUDAKernel(
    const double* /*score*/, const data_size_t* /*data_indices_in_leaf*/, const data_size_t* /*num_data_in_leaf*/,
    const data_size_t* /*data_start_in_leaf*/, const int /*num_leaves*/, double* /*leaf_value*/) const {}

  const label_t* cuda_labels_;
  const label_t* cuda_weights_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_random.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_

#ifdef USE_CUDA

#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif

namespace LightGBM {

/*!
* \brief A wrapper for random generator
*/
class CUDARandom {
 public:
  /*!
  * \brief Set specific seed
  */
  __device__ void SetSeed(int seed) {
    x = seed;
  }
  /*!
  * \brief Generate random integer, int16 range. [0, 65536]
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  __device__ inline int NextShort(int lower_bound, int upper_bound) {
    return (RandInt16()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random integer, int32 range
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  __device__ inline int NextInt(int lower_bound, int upper_bound) {
    return (RandInt32()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random float data
  * \return The random float between [0.0, 1.0)
  */
  __device__ inline float NextFloat() {
    // get random float in [0,1)
    return static_cast<float>(RandInt16()) / (32768.0f);
  }

 private:
  __device__ inline int RandInt16() {
    x = (214013 * x + 2531011);
    return static_cast<int>((x >> 16) & 0x7FFF);
  }

  __device__ inline int RandInt32() {
    x = (214013 * x + 2531011);
    return static_cast<int>(x & 0x7FFFFFFF);
  }

  unsigned int x = 123456789;
};


}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_rocm_interop.h <==
/*!
 * Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_

#ifdef USE_CUDA

#if defined(__HIP_PLATFORM_AMD__)

// ROCm doesn't have atomicAdd_block, but it should be semantically the same as atomicAdd
#define atomicAdd_block atomicAdd

// hipify
#include <hip/hip_runtime.h>
#define cudaDeviceProp hipDeviceProp_t
#define cudaDeviceSynchronize hipDeviceSynchronize
#define cudaError_t hipError_t
#define cudaFree hipFree
#define cudaFreeHost hipFreeHost
#define cudaGetDevice hipGetDevice
#define cudaGetDeviceCount hipGetDeviceCount
#define cudaGetDeviceProperties hipGetDeviceProperties
#define cudaGetErrorName hipGetErrorName
#define cudaGetErrorString hipGetErrorString
#define cudaGetLastError hipGetLastError
#define cudaHostAlloc hipHostAlloc
#define cudaHostAllocPortable hipHostAllocPortable
#define cudaMalloc hipMalloc
#define cudaMemcpy hipMemcpy
#define cudaMemcpyAsync hipMemcpyAsync
#define cudaMemcpyDeviceToDevice hipMemcpyDeviceToDevice
#define cudaMemcpyDeviceToHost hipMemcpyDeviceToHost
#define cudaMemcpyHostToDevice hipMemcpyHostToDevice
#define cudaMemoryTypeHost hipMemoryTypeHost
#define cudaMemset hipMemset
#define cudaPointerAttributes hipPointerAttribute_t
#define cudaPointerGetAttributes hipPointerGetAttributes
#define cudaSetDevice hipSetDevice
#define cudaStreamCreate hipStreamCreate
#define cudaStreamDestroy hipStreamDestroy
#define cudaStreamSynchronize hipStreamSynchronize
#define cudaStream_t hipStream_t
#define cudaSuccess hipSuccess

// ROCm 7.0 did add __shfl_down_sync et al, but the following hack still works.
// Since mask is full 0xffffffff, we can use __shfl_down instead.
#define __shfl_down_sync(mask, val, offset) __shfl_down(val, offset)
#define __shfl_up_sync(mask, val, offset) __shfl_up(val, offset)

// warpSize is only allowed for device code.
// HIP header used to define warpSize as a constexpr that was either 32 or 64
// depending on the target device, and then always set it to 64 for host code.
static inline constexpr int WARP_SIZE_INTERNAL() {
#if defined(__GFX9__)
  return 64;
#else  // __GFX9__
  return 32;
#endif  // __GFX9__
}
#define WARPSIZE (WARP_SIZE_INTERNAL())

#else  // __HIP_PLATFORM_AMD__
// CUDA warpSize is not a constexpr, but always 32
#define WARPSIZE 32
#endif  // defined(__HIP_PLATFORM_AMD__) || defined(__HIP__)

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_row_data.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/config.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/dataset.h>
#include <LightGBM/train_share_states.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <cstdint>
#include <vector>

#define COPY_SUBROW_BLOCK_SIZE_ROW_DATA (1024)

#if CUDART_VERSION == 10000
#define DP_SHARED_HIST_SIZE (5176)
#else
#define DP_SHARED_HIST_SIZE (6144)
#endif
#define SP_SHARED_HIST_SIZE (DP_SHARED_HIST_SIZE * 2)

namespace LightGBM {

class CUDARowData {
 public:
  CUDARowData(const Dataset* train_data,
              const TrainingShareStates* train_share_state,
              const int gpu_device_id,
              const bool gpu_use_dp);

  ~CUDARowData();

  void Init(const Dataset* train_data,
            TrainingShareStates* train_share_state);

  void CopySubrow(const CUDARowData* full_set, const data_size_t* used_indices, const data_size_t num_used_indices);

  void CopySubcol(const CUDARowData* full_set, const std::vector<int8_t>& is_feature_used, const Dataset* train_data);

  void CopySubrowAndSubcol(const CUDARowData* full_set, const data_size_t* used_indices,
    const data_size_t num_used_indices, const std::vector<bool>& is_feature_used, const Dataset* train_data);

  template <typename BIN_TYPE>
  const BIN_TYPE* GetBin() const;

  template <typename PTR_TYPE>
  const PTR_TYPE* GetPartitionPtr() const;

  template <typename PTR_TYPE>
  const PTR_TYPE* GetRowPtr() const;

  int NumLargeBinPartition() const { return static_cast<int>(large_bin_partitions_.size()); }

  int num_feature_partitions() const { return num_feature_partitions_; }

  int max_num_column_per_partition() const { return max_num_column_per_partition_; }

  bool is_sparse() const { return is_sparse_; }

  uint8_t bit_type() const { return bit_type_; }

  uint8_t row_ptr_bit_type() const { return row_ptr_bit_type_; }

  const int* cuda_feature_partition_column_index_offsets() const { return cuda_feature_partition_column_index_offsets_.RawData(); }

  const uint32_t* cuda_column_hist_offsets() const { return cuda_column_hist_offsets_.RawData(); }

  const uint32_t* cuda_partition_hist_offsets() const { return cuda_partition_hist_offsets_.RawData(); }

  int shared_hist_size() const { return shared_hist_size_; }

 private:
  void DivideCUDAFeatureGroups(const Dataset* train_data, TrainingShareStates* share_state);

  template <typename BIN_TYPE>
  void GetDenseDataPartitioned(const BIN_TYPE* row_wise_data, std::vector<BIN_TYPE>* partitioned_data);

  template <typename BIN_TYPE, typename ROW_PTR_TYPE>
  void GetSparseDataPartitioned(const BIN_TYPE* row_wise_data,
    const ROW_PTR_TYPE* row_ptr,
    std::vector<std::vector<BIN_TYPE>>* partitioned_data,
    std::vector<std::vector<ROW_PTR_TYPE>>* partitioned_row_ptr,
    std::vector<ROW_PTR_TYPE>* partition_ptr);

  template <typename BIN_TYPE, typename ROW_PTR_TYPE>
  void InitSparseData(const BIN_TYPE* host_data,
                      const ROW_PTR_TYPE* host_row_ptr,
                      CUDAVector<BIN_TYPE>* cuda_data,
                      CUDAVector<ROW_PTR_TYPE>* cuda_row_ptr,
                      CUDAVector<ROW_PTR_TYPE>* cuda_partition_ptr);

  /*! \brief number of threads to use */
  int num_threads_;
  /*! \brief number of training data */
  data_size_t num_data_;
  /*! \brief number of bins of all features */
  int num_total_bin_;
  /*! \brief number of feature groups in dataset */
  int num_feature_group_;
  /*! \brief number of features in dataset */
  int num_feature_;
  /*! \brief number of bits used to store each bin value */
  uint8_t bit_type_;
  /*! \brief number of bits used to store each row pointer value */
  uint8_t row_ptr_bit_type_;
  /*! \brief is sparse row wise data */
  bool is_sparse_;
  /*! \brief start column index of each feature partition */
  std::vector<int> feature_partition_column_index_offsets_;
  /*! \brief histogram offset of each column */
  std::vector<uint32_t> column_hist_offsets_;
  /*! \brief histogram offset of each partition */
  std::vector<uint32_t> partition_hist_offsets_;
  /*! \brief maximum number of columns among all feature partitions */
  int max_num_column_per_partition_;
  /*! \brief number of partitions */
  int num_feature_partitions_;
  /*! \brief used when bagging with subset, number of used indices */
  data_size_t num_used_indices_;
  /*! \brief used when bagging with subset, number of total elements */
  uint64_t num_total_elements_;
  /*! \brief used when bagging with column subset, the size of maximum number of feature partitions */
  int cur_num_feature_partition_buffer_size_;
  /*! \brief CUDA device ID */
  int gpu_device_id_;
  /*! \brief index of partitions with large bins that its histogram cannot fit into shared memory, each large bin partition contains a single column */
  std::vector<int> large_bin_partitions_;
  /*! \brief index of partitions with small bins */
  std::vector<int> small_bin_partitions_;
  /*! \brief shared memory size used by histogram */
  int shared_hist_size_;
  /*! \brief whether to use double precision in histograms per block */
  bool gpu_use_dp_;

  // CUDA memory

  /*! \brief row-wise data stored in CUDA, 8 bits */
  CUDAVector<uint8_t> cuda_data_uint8_t_;
  /*! \brief row-wise data stored in CUDA, 16 bits */
  CUDAVector<uint16_t> cuda_data_uint16_t_;
  /*! \brief row-wise data stored in CUDA, 32 bits */
  CUDAVector<uint32_t> cuda_data_uint32_t_;
  /*! \brief row pointer stored in CUDA, 16 bits */
  CUDAVector<uint16_t> cuda_row_ptr_uint16_t_;
  /*! \brief row pointer stored in CUDA, 32 bits */
  CUDAVector<uint32_t> cuda_row_ptr_uint32_t_;
  /*! \brief row pointer stored in CUDA, 64 bits */
  CUDAVector<uint64_t> cuda_row_ptr_uint64_t_;
  /*! \brief partition bin offsets, 16 bits */
  CUDAVector<uint16_t> cuda_partition_ptr_uint16_t_;
  /*! \brief partition bin offsets, 32 bits */
  CUDAVector<uint32_t> cuda_partition_ptr_uint32_t_;
  /*! \brief partition bin offsets, 64 bits */
  CUDAVector<uint64_t> cuda_partition_ptr_uint64_t_;
  /*! \brief start column index of each feature partition */
  CUDAVector<int> cuda_feature_partition_column_index_offsets_;
  /*! \brief histogram offset of each column */
  CUDAVector<uint32_t> cuda_column_hist_offsets_;
  /*! \brief histogram offset of each partition */
  CUDAVector<uint32_t> cuda_partition_hist_offsets_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint16_t> cuda_block_buffer_uint16_t_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint32_t> cuda_block_buffer_uint32_t_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint64_t> cuda_block_buffer_uint64_t_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_split_info.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_

#ifdef USE_CUDA

#include <LightGBM/meta.h>

namespace LightGBM {

class CUDASplitInfo {
 public:
  bool is_valid;
  int leaf_index;
  double gain;
  int inner_feature_index;
  uint32_t threshold;
  bool default_left;

  double left_sum_gradients;
  double left_sum_hessians;
  int64_t left_sum_of_gradients_hessians;
  data_size_t left_count;
  double left_gain;
  double left_value;

  double right_sum_gradients;
  double right_sum_hessians;
  int64_t right_sum_of_gradients_hessians;
  data_size_t right_count;
  double right_gain;
  double right_value;

  int num_cat_threshold = 0;
  uint32_t* cat_threshold = nullptr;
  int* cat_threshold_real = nullptr;

  __host__ __device__ CUDASplitInfo() {
    num_cat_threshold = 0;
    cat_threshold = nullptr;
    cat_threshold_real = nullptr;
  }

  __host__ __device__ ~CUDASplitInfo() {
    if (num_cat_threshold > 0) {
      if (cat_threshold != nullptr) {
        CUDASUCCESS_OR_FATAL(cudaFree(cat_threshold));
      }
      if (cat_threshold_real != nullptr) {
        CUDASUCCESS_OR_FATAL(cudaFree(cat_threshold_real));
      }
    }
  }

  __host__ __device__ CUDASplitInfo& operator=(const CUDASplitInfo& other) {
    is_valid = other.is_valid;
    leaf_index = other.leaf_index;
    gain = other.gain;
    inner_feature_index = other.inner_feature_index;
    threshold = other.threshold;
    default_left = other.default_left;

    left_sum_gradients = other.left_sum_gradients;
    left_sum_hessians = other.left_sum_hessians;
    left_count = other.left_count;
    left_gain = other.left_gain;
    left_value = other.left_value;

    right_sum_gradients = other.right_sum_gradients;
    right_sum_hessians = other.right_sum_hessians;
    right_count = other.right_count;
    right_gain = other.right_gain;
    right_value = other.right_value;

    num_cat_threshold = other.num_cat_threshold;
    if (num_cat_threshold > 0 && cat_threshold == nullptr) {
      cat_threshold = new uint32_t[num_cat_threshold];
    }
    if (num_cat_threshold > 0 && cat_threshold_real == nullptr) {
      cat_threshold_real = new int[num_cat_threshold];
    }
    if (num_cat_threshold > 0) {
      if (other.cat_threshold != nullptr) {
        for (int i = 0; i < num_cat_threshold; ++i) {
          cat_threshold[i] = other.cat_threshold[i];
        }
      }
      if (other.cat_threshold_real != nullptr) {
        for (int i = 0; i < num_cat_threshold; ++i) {
          cat_threshold_real[i] = other.cat_threshold_real[i];
        }
      }
    }
    return *this;
  }
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_tree.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>
#include <LightGBM/tree.h>
#include <LightGBM/bin.h>

namespace LightGBM {

__device__ void SetDecisionTypeCUDA(int8_t* decision_type, bool input, int8_t mask);

__device__ void SetMissingTypeCUDA(int8_t* decision_type, int8_t input);

__device__ bool GetDecisionTypeCUDA(int8_t decision_type, int8_t mask);

__device__ int8_t GetMissingTypeCUDA(int8_t decision_type);

__device__ bool IsZeroCUDA(double fval);

class CUDATree : public Tree {
 public:
  /*!
  * \brief Constructor
  * \param max_leaves The number of max leaves
  * \param track_branch_features Whether to keep track of ancestors of leaf nodes
  * \param is_linear Whether the tree has linear models at each leaf
  */
  explicit CUDATree(int max_leaves, bool track_branch_features, bool is_linear,
    const int gpu_device_id, const bool has_categorical_feature);

  explicit CUDATree(const Tree* host_tree);

  ~CUDATree() noexcept;

  int Split(const int leaf_index,
            const int real_feature_index,
            const double real_threshold,
            const MissingType missing_type,
            const CUDASplitInfo* cuda_split_info);

  int SplitCategorical(
    const int leaf_index,
    const int real_feature_index,
    const MissingType missing_type,
    const CUDASplitInfo* cuda_split_info,
    uint32_t* cuda_bitset,
    size_t cuda_bitset_len,
    uint32_t* cuda_bitset_inner,
    size_t cuda_bitset_inner_len);

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  void AddPredictionToScore(const Dataset* data,
                            data_size_t num_data,
                            double* score) const override;

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param used_data_indices Indices of used data
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  void AddPredictionToScore(const Dataset* data,
                            const data_size_t* used_data_indices,
                            data_size_t num_data, double* score) const override;

  inline void AsConstantTree(double val, int count) override;

  const int* cuda_leaf_parent() const { return cuda_leaf_parent_.RawData(); }

  const int* cuda_left_child() const { return cuda_left_child_.RawData(); }

  const int* cuda_right_child() const { return cuda_right_child_.RawData(); }

  const int* cuda_split_feature_inner() const { return cuda_split_feature_inner_.RawData(); }

  const int* cuda_split_feature() const { return cuda_split_feature_.RawData(); }

  const uint32_t* cuda_threshold_in_bin() const { return cuda_threshold_in_bin_.RawData(); }

  const double* cuda_threshold() const { return cuda_threshold_.RawData(); }

  const int8_t* cuda_decision_type() const { return cuda_decision_type_.RawData(); }

  const double* cuda_leaf_value() const { return cuda_leaf_value_.RawData(); }

  double* cuda_leaf_value_ref() { return cuda_leaf_value_.RawData(); }

  inline void Shrinkage(double rate) override;

  inline void AddBias(double val) override;

  void ToHost();

  void SyncLeafOutputFromHostToCUDA();

  void SyncLeafOutputFromCUDAToHost();

 private:
  void InitCUDAMemory();

  void InitCUDA();

  void LaunchSplitKernel(const int leaf_index,
                         const int real_feature_index,
                         const double real_threshold,
                         const MissingType missing_type,
                         const CUDASplitInfo* cuda_split_info);

  void LaunchSplitCategoricalKernel(
    const int leaf_index,
    const int real_feature_index,
    const MissingType missing_type,
    const CUDASplitInfo* cuda_split_info,
    size_t cuda_bitset_len,
    size_t cuda_bitset_inner_len);

  void LaunchAddPredictionToScoreKernel(const Dataset* data,
                                        const data_size_t* used_data_indices,
                                        data_size_t num_data, double* score) const;

  void LaunchShrinkageKernel(const double rate);

  void LaunchAddBiasKernel(const double val);

  void RecordBranchFeatures(const int left_leaf_index,
                            const int right_leaf_index,
                            const int real_feature_index);

  CUDAVector<int> cuda_left_child_;
  CUDAVector<int> cuda_right_child_;
  CUDAVector<int> cuda_split_feature_inner_;
  CUDAVector<int> cuda_split_feature_;
  CUDAVector<int> cuda_leaf_depth_;
  CUDAVector<int> cuda_leaf_parent_;
  CUDAVector<uint32_t> cuda_threshold_in_bin_;
  CUDAVector<double> cuda_threshold_;
  CUDAVector<double> cuda_internal_weight_;
  CUDAVector<double> cuda_internal_value_;
  CUDAVector<int8_t> cuda_decision_type_;
  CUDAVector<double> cuda_leaf_value_;
  CUDAVector<data_size_t> cuda_leaf_count_;
  CUDAVector<double> cuda_leaf_weight_;
  CUDAVector<data_size_t> cuda_internal_count_;
  CUDAVector<float> cuda_split_gain_;
  CUDAVector<uint32_t> cuda_bitset_;
  CUDAVector<uint32_t> cuda_bitset_inner_;
  CUDAVector<int> cuda_cat_boundaries_;
  CUDAVector<int> cuda_cat_boundaries_inner_;

  cudaStream_t cuda_stream_;

  const int num_threads_per_block_add_prediction_to_score_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_utils.hu <==
/*!
 * Copyright (c) 2020-2021 IBM Corporation, Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_CUDA_CUDA_UTILS_H_
#define LIGHTGBM_CUDA_CUDA_UTILS_H_

#ifdef USE_CUDA

#if defined(USE_ROCM)
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <rccl/rccl.h>
#else
#include <cuda.h>
#include <cuda_runtime.h>
#include <nccl.h>
#endif
#include <stdio.h>

#include <LightGBM/utils/log.h>
#include <LightGBM/meta.h>

#include <algorithm>
#include <vector>
#include <cmath>

namespace LightGBM {

typedef unsigned long long atomic_add_long_t;

#define CUDASUCCESS_OR_FATAL(ans) { gpuAssert((ans), __FILE__, __LINE__); }
inline void gpuAssert(cudaError_t code, const char *file, int line, bool abort = true) {
  if (code != cudaSuccess) {
    LightGBM::Log::Fatal("[CUDA] %s %s %d\n", cudaGetErrorString(code), file, line);
    if (abort) exit(code);
  }
}

#define CUDASUCCESS_OR_FATAL_OUTER(ans) { gpuAssert((ans), file, line); }

#define NCCLCHECK(cmd) do {                         \
  ncclResult_t r = cmd;                             \
  if (r!= ncclSuccess) {                            \
    printf("Failed, NCCL error %s:%d '%s'\n",             \
        __FILE__,__LINE__,ncclGetErrorString(r));   \
    exit(EXIT_FAILURE);                             \
  }                                                 \
} while(0)

void SetCUDADevice(int gpu_device_id, const char* file, int line);

int GetCUDADevice(const char* file, int line);

template <typename T>
void AllocateCUDAMemory(T** out_ptr, size_t size, const char* file, const int line) {
  void* tmp_ptr = nullptr;
  CUDASUCCESS_OR_FATAL_OUTER(cudaMalloc(&tmp_ptr, size * sizeof(T)));
  *out_ptr = reinterpret_cast<T*>(tmp_ptr);
}

template <typename T>
void CopyFromHostToCUDADevice(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyHostToDevice));
}

template <typename T>
void InitCUDAMemoryFromHostMemory(T** dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  AllocateCUDAMemory<T>(dst_ptr, size, file, line);
  CopyFromHostToCUDADevice<T>(*dst_ptr, src_ptr, size, file, line);
}

template <typename T>
void CopyFromCUDADeviceToHost(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToHost));
}

template <typename T>
void CopyFromCUDADeviceToHostAsync(T* dst_ptr, const T* src_ptr, size_t size, cudaStream_t stream, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpyAsync(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToHost, stream));
}

template <typename T>
void CopyFromCUDADeviceToCUDADevice(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToDevice));
}

template <typename T>
void CopyFromCUDADeviceToCUDADeviceAsync(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpyAsync(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToDevice));
}

void SynchronizeCUDADevice(const char* file, const int line);

void SynchronizeCUDAStream(cudaStream_t cuda_stream, const char* file, const int line);

template <typename T>
void SetCUDAMemory(T* dst_ptr, int value, size_t size, const char* file, const int line) {
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemset(reinterpret_cast<void*>(dst_ptr), value, size * sizeof(T)));
  SynchronizeCUDADevice(file, line);
}

template <typename T>
void DeallocateCUDAMemory(T** ptr, const char* file, const int line) {
  if (*ptr != nullptr) {
    CUDASUCCESS_OR_FATAL_OUTER(cudaFree(reinterpret_cast<void*>(*ptr)));
    *ptr = nullptr;
  }
}

void PrintLastCUDAError();

template <typename T>
class CUDAVector {
 public:
  CUDAVector() {
    size_ = 0;
    data_ = nullptr;
  }

  explicit CUDAVector(size_t size) {
    size_ = size;
    AllocateCUDAMemory<T>(&data_, size_, __FILE__, __LINE__);
  }

  void Resize(size_t size) {
    if (size == size_) {
      return;
    }
    if (size == 0) {
      Clear();
      return;
    }
    T* new_data = nullptr;
    AllocateCUDAMemory<T>(&new_data, size, __FILE__, __LINE__);
    if (size_ > 0 && data_ != nullptr) {
      const size_t size_for_old_content = std::min<size_t>(size_, size);
      CopyFromCUDADeviceToCUDADevice<T>(new_data, data_, size_for_old_content, __FILE__, __LINE__);
    }
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    data_ = new_data;
    size_ = size;
  }

  void InitFromHostVector(const std::vector<T>& host_vector) {
    Resize(host_vector.size());
    CopyFromHostToCUDADevice(data_, host_vector.data(), host_vector.size(), __FILE__, __LINE__);
  }

  void InitFromHostMemory(const T* host_memory, size_t len) {
    Resize(len);
    CopyFromHostToCUDADevice(data_, host_memory, len, __FILE__, __LINE__);
  }

  void Clear() {
    if (size_ > 0 && data_ != nullptr) {
      DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    }
    size_ = 0;
  }

  void PushBack(const T* values, size_t len) {
    T* new_data = nullptr;
    AllocateCUDAMemory<T>(&new_data, size_ + len, __FILE__, __LINE__);
    if (size_ > 0 && data_ != nullptr) {
      CopyFromCUDADeviceToCUDADevice<T>(new_data, data_, size_, __FILE__, __LINE__);
    }
    CopyFromCUDADeviceToCUDADevice<T>(new_data + size_, values, len, __FILE__, __LINE__);
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    size_ += len;
    data_ = new_data;
  }

  size_t Size() const {
    return size_;
  }

  ~CUDAVector() {
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
  }

  std::vector<T> ToHost() {
    std::vector<T> host_vector(size_);
    if (size_ > 0 && data_ != nullptr) {
      CopyFromCUDADeviceToHost(host_vector.data(), data_, size_, __FILE__, __LINE__);
    }
    return host_vector;
  }

  T* RawData() const {
    return data_;
  }

  void SetValue(int value) {
    SetCUDAMemory<T>(data_, value, size_, __FILE__, __LINE__);
  }

  const T* RawDataReadOnly() const {
    return data_;
  }

  T* MoveTo() {
    size_ = 0;
    T* old_data = data_;
    data_ = nullptr;
    return old_data;
  }

  template <typename OTHER_T>
  void MoveFrom(CUDAVector<OTHER_T>& other, size_t new_size) {
    data_ = reinterpret_cast<T*>(other.MoveTo());
    size_ = new_size;
  }

 private:
  T* data_;
  size_t size_;
};

template <typename T>
static __device__ T SafeLog(T x) {
  if (x > 0) {
    return std::log(x);
  } else {
    return -INFINITY;
  }
}

class NCCLInfo {
 public:
  NCCLInfo() {
    nccl_communicator_ = nullptr;
    nccl_gpu_rank_ = -1;
    local_gpu_rank_ = -1;
    gpu_device_id_ = -1;
    num_gpu_in_node_ = 0;
    global_num_data_ = 0;
  }

  virtual void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) {
    nccl_communicator_ = nccl_communicator;
    nccl_gpu_rank_ = nccl_gpu_rank;
    local_gpu_rank_ = local_gpu_rank;
    gpu_device_id_ = gpu_device_id;
    global_num_data_ = global_num_data;
  }

 protected:
  ncclComm_t nccl_communicator_ = nullptr;
  int nccl_gpu_rank_ = -1;
  int local_gpu_rank_ = -1;
  int gpu_device_id_ = -1;
  int num_gpu_in_node_ = 0;
  data_size_t global_num_data_ = 0;
};

cudaStream_t CUDAStreamCreate();

void CUDAStreamDestroy(cudaStream_t cuda_stream);

void NCCLGroupStart();

void NCCLGroupEnd();

template <typename T>
void NCCLAllReduce(const T* send_buffer, T* recv_buffer, size_t count, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm, cudaStream_t stream) {
  NCCLCHECK(ncclAllReduce(reinterpret_cast<const void*>(send_buffer), reinterpret_cast<void*>(recv_buffer), count, datatype, op, comm, stream));
}

template <typename T>
void NCCLAllReduce(const T* send_buffer, T* recv_buffer, size_t count, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm) {
  cudaStream_t nccl_stream;
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&nccl_stream));
  NCCLCHECK(ncclAllReduce(reinterpret_cast<const void*>(send_buffer), reinterpret_cast<void*>(recv_buffer), count, datatype, op, comm, nccl_stream));
  CUDASUCCESS_OR_FATAL(cudaStreamSynchronize(nccl_stream));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(nccl_stream));
}

template <typename T>
T NCCLAllReduce(T send_value, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm, cudaStream_t stream) {
  CUDAVector<T> send_buffer(1);
  CopyFromHostToCUDADevice<T>(send_buffer.RawData(), &send_value, 1, __FILE__, __LINE__);
  NCCLAllReduce<T>(send_buffer.RawDataReadOnly(), send_buffer.RawData(), 1, datatype, op, comm, stream);
  T recv_value = 0;
  CopyFromCUDADeviceToHost<T>(&recv_value, send_buffer.RawDataReadOnly(), 1, __FILE__, __LINE__);
  return recv_value;
}

template <typename T>
T NCCLAllReduce(T send_value, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm) {
  CUDAVector<T> send_buffer(1);
  CopyFromHostToCUDADevice<T>(send_buffer.RawData(), &send_value, 1, __FILE__, __LINE__);
  NCCLAllReduce<T>(send_buffer.RawDataReadOnly(), send_buffer.RawData(), 1, datatype, op, comm);
  T recv_value = 0;
  CopyFromCUDADeviceToHost<T>(&recv_value, send_buffer.RawDataReadOnly(), 1, __FILE__, __LINE__);
  return recv_value;
}

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_CUDA_CUDA_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/vector_cudahost.h <==
/*!
 * Copyright (c) 2020-2021 IBM Corporation, Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_

#include <LightGBM/utils/common.h>

#ifdef USE_CUDA
#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif  // USE_ROCM
#include <LightGBM/cuda/cuda_utils.hu>
#endif  // USE_CUDA
#include <stdio.h>

enum LGBM_Device {
  lgbm_device_cpu,
  lgbm_device_gpu,
  lgbm_device_cuda
};

enum Use_Learner {
  use_cpu_learner,
  use_gpu_learner,
  use_cuda_learner
};

namespace LightGBM {

class LGBM_config_ {
 public:
  static int current_device;  // Default: lgbm_device_cpu
  static int current_learner;  // Default: use_cpu_learner
};


template <class T>
struct CHAllocator {
  typedef T value_type;
  CHAllocator() {}
  template <class U> CHAllocator(const CHAllocator<U>& other);
  T* allocate(std::size_t n) {
    T* ptr;
    if (n == 0) return NULL;
    n = SIZE_ALIGNED(n);
    #ifdef USE_CUDA
      if (LGBM_config_::current_device == lgbm_device_cuda) {
        cudaError_t ret = cudaHostAlloc(reinterpret_cast<void**>(&ptr), n*sizeof(T), cudaHostAllocPortable);
        if (ret != cudaSuccess) {
          Log::Warning("Defaulting to malloc in CHAllocator!!!");
          ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
        }
      } else {
        ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
      }
    #else
      ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
    #endif
    return ptr;
  }

  void deallocate(T* p, std::size_t n) {
    (void)n;  // UNUSED
    if (p == NULL) return;
    #ifdef USE_CUDA
      if (LGBM_config_::current_device == lgbm_device_cuda) {
        cudaPointerAttributes attributes;
        CUDASUCCESS_OR_FATAL(cudaPointerGetAttributes(&attributes, p));
        #if CUDA_VERSION >= 10000 || defined(USE_ROCM)
          if ((attributes.type == cudaMemoryTypeHost) && (attributes.devicePointer != NULL)) {
            CUDASUCCESS_OR_FATAL(cudaFreeHost(p));
          }
        #else
          if ((attributes.memoryType == cudaMemoryTypeHost) && (attributes.devicePointer != NULL)) {
            CUDASUCCESS_OR_FATAL(cudaFreeHost(p));
          }
        #endif
      } else {
        _mm_free(p);
      }
    #else
      _mm_free(p);
    #endif
  }
};
template <class T, class U>
bool operator==(const CHAllocator<T>&, const CHAllocator<U>&);
template <class T, class U>
bool operator!=(const CHAllocator<T>&, const CHAllocator<U>&);

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/dataset.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_

#include <LightGBM/arrow.h>
#include <LightGBM/config.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/meta.h>
#include <LightGBM/train_share_states.h>
#include <LightGBM/utils/byte_buffer.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/text_reader.h>

#include <cstdint>
#include <string>
#include <functional>
#include <map>
#include <memory>
#include <mutex>
#include <unordered_set>
#include <utility>
#include <vector>

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_metadata.hpp>

namespace LightGBM {

/*! \brief forward declaration */
class DatasetLoader;
/*!
* \brief This class is used to store some meta(non-feature) data for training data,
*        e.g. labels, weights, initial scores, query level information.
*
*        Some details:
*        1. Label, used for training.
*        2. Weights, weighs of records, optional
*        3. Query Boundaries, necessary for LambdaRank.
*           The documents of i-th query is in [ query_boundaries[i], query_boundaries[i+1] )
*        4. Query Weights, auto calculate by weights and query_boundaries(if both of them are existed)
*           the weight for i-th query is sum(query_boundaries[i] , .., query_boundaries[i+1]) / (query_boundaries[i + 1] -  query_boundaries[i+1])
*        5. Initial score. optional. if existing, the model will boost from this score, otherwise will start from 0.
*/
class Metadata {
 public:
  /*!
  * \brief Null constructor
  */
  Metadata();
  /*!
  * \brief Initialization will load query level information, since it is need for sampling data
  * \param data_filename Filename of data
  */
  void Init(const char* data_filename);
  /*!
  * \brief init as subset
  * \param metadata Filename of data
  * \param used_indices
  * \param num_used_indices
  */
  void Init(const Metadata& metadata, const data_size_t* used_indices, data_size_t num_used_indices);
  /*!
  * \brief Initial with binary memory
  * \param memory Pointer to memory
  */
  void LoadFromMemory(const void* memory);
  /*! \brief Destructor */
  ~Metadata();

  /*!
  * \brief Initial work, will allocate space for label, weight (if exists) and query (if exists)
  * \param num_data Number of training data
  * \param weight_idx Index of weight column, < 0 means doesn't exists
  * \param query_idx Index of query id column, < 0 means doesn't exists
  */
  void Init(data_size_t num_data, int weight_idx, int query_idx);

  /*!
  * \brief Allocate space for label, weight (if exists), initial score (if exists) and query (if exists)
  * \param num_data Number of data
  * \param reference Reference metadata
  */
  void InitByReference(data_size_t num_data, const Metadata* reference);

  /*!
  * \brief Allocate space for label, weight (if exists), initial score (if exists) and query (if exists)
  * \param num_data Number of data rows
  * \param has_weights Whether the metadata has weights
  * \param has_init_scores Whether the metadata has initial scores
  * \param has_queries Whether the metadata has queries
  * \param nclasses Number of classes for initial scores
  */
  void Init(data_size_t num_data, int32_t has_weights, int32_t has_init_scores, int32_t has_queries, int32_t nclasses);

  /*!
  * \brief Partition label by used indices
  * \param used_indices Indices of local used
  */
  void PartitionLabel(const std::vector<data_size_t>& used_indices);

  /*!
  * \brief Partition meta data according to local used indices if need
  * \param num_all_data Number of total training data, including other machines' data on distributed learning
  * \param used_data_indices Indices of local used training data
  */
  void CheckOrPartition(data_size_t num_all_data,
                        const std::vector<data_size_t>& used_data_indices);

  void SetLabel(const label_t* label, data_size_t len);
  void SetLabel(struct ArrowArrayStream* stream);
  void SetLabel(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetWeights(const label_t* weights, data_size_t len);
  void SetWeights(struct ArrowArrayStream* stream);
  void SetWeights(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetQuery(const data_size_t* query, data_size_t len);
  void SetQuery(struct ArrowArrayStream* stream);
  void SetQuery(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetPosition(const data_size_t* position, data_size_t len);
  void SetPosition(struct ArrowArrayStream* stream);
  void SetPosition(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  /*!
  * \brief Set initial scores
  * \param init_score Initial scores, this class will manage memory for init_score.
  */
  void SetInitScore(const double* init_score, data_size_t len);
  void SetInitScore(struct ArrowArrayStream* stream);
  void SetInitScore(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);


  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  void SaveBinaryToFile(BinaryWriter* writer) const;

  /*!
  * \brief Get sizes in byte of this object
  */
  size_t SizesInByte() const;

  /*!
  * \brief Get pointer of label
  * \return Pointer of label
  */
  inline const label_t* label() const { return label_.data(); }

  /*!
  * \brief Set label for one record
  * \param idx Index of this record
  * \param value Label value of this record
  */
  inline void SetLabelAt(data_size_t idx, label_t value) {
    label_[idx] = value;
  }

  /*!
  * \brief Set Weight for one record
  * \param idx Index of this record
  * \param value Weight value of this record
  */
  inline void SetWeightAt(data_size_t idx, label_t value) {
    weights_[idx] = value;
  }

  /*!
  * \brief Set initial scores for one record.  Note that init_score might have multiple columns and is stored in column format.
  * \param idx Index of this record
  * \param values Initial score values for this record, one per class
  */
  inline void SetInitScoreAt(data_size_t idx, const double* values) {
    const auto nclasses = num_init_score_classes();
    const double* val_ptr = values;
    for (int i = idx; i < nclasses * num_data_; i += num_data_, ++val_ptr) {
      init_score_[i] = *val_ptr;
    }
  }

  /*!
  * \brief Set Query Id for one record
  * \param idx Index of this record
  * \param value Query Id value of this record
  */
  inline void SetQueryAt(data_size_t idx, data_size_t value) {
    queries_[idx] = static_cast<data_size_t>(value);
  }

  /*! \brief Load initial scores from file */
  void LoadInitialScore(const std::string& data_filename);

  /*!
  * \brief Insert data from a given data to the current data at a specified index
  * \param start_index The target index to begin the insertion
  * \param count Number of records to insert
  * \param labels Pointer to label data
  * \param weights Pointer to weight data, or null
  * \param init_scores Pointer to init-score data, or null
  * \param queries Pointer to query data, or null
  */
  void InsertAt(data_size_t start_index,
    data_size_t count,
    const float* labels,
    const float* weights,
    const double* init_scores,
    const int32_t* queries);

  /*!
  * \brief Perform any extra operations after all data has been loaded
  */
  void FinishLoad();
  /*!
  * \brief Get weights, if not exists, will return nullptr
  * \return Pointer of weights
  */
  inline const label_t* weights() const {
    if (!weights_.empty()) {
      return weights_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get positions, if does not exist then return nullptr
  * \return Pointer of positions
  */
  inline const data_size_t* positions() const {
    if (!positions_.empty()) {
      return positions_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get position IDs, if does not exist then return nullptr
  * \return Pointer of position IDs
  */
  inline const std::string* position_ids() const {
    if (!position_ids_.empty()) {
      return position_ids_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get Number of different position IDs
  * \return number of different position IDs
  */
  inline size_t num_position_ids() const {
      return position_ids_.size();
  }

  /*!
  * \brief Get data boundaries on queries, if not exists, will return nullptr
  *        we assume data will order by query,
  *        the interval of [query_boundaris[i], query_boundaris[i+1])
  *        is the data indices for query i.
  * \return Pointer of data boundaries on queries
  */
  inline const data_size_t* query_boundaries() const {
    if (!query_boundaries_.empty()) {
      return query_boundaries_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get Number of queries
  * \return Number of queries
  */
  inline data_size_t num_queries() const { return num_queries_; }

  /*!
  * \brief Get weights for queries, if not exists, will return nullptr
  * \return Pointer of weights for queries
  */
  inline const label_t* query_weights() const {
    if (!query_weights_.empty()) {
      return query_weights_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get initial scores, if not exists, will return nullptr
  * \return Pointer of initial scores
  */
  inline const double* init_score() const {
    if (!init_score_.empty()) {
      return init_score_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get size of initial scores
  */
  inline int64_t num_init_score() const { return num_init_score_; }

  /*!
  * \brief Get number of classes
  */
  inline int32_t num_init_score_classes() const {
    if (num_data_ && num_init_score_) {
      return static_cast<int>(num_init_score_ / num_data_);
    }
    return 1;
  }

  /*! \brief Disable copy */
  Metadata& operator=(const Metadata&) = delete;
  /*! \brief Disable copy */
  Metadata(const Metadata&) = delete;

  #ifdef USE_CUDA

  CUDAMetadata* cuda_metadata() const { return cuda_metadata_.get(); }

  void CreateCUDAMetadata(const int gpu_device_id);

  #endif  // USE_CUDA

 private:
  /*! \brief Load wights from file */
  void LoadWeights();
  /*! \brief Load positions from file */
  void LoadPositions();
  /*! \brief Load query boundaries from file */
  void LoadQueryBoundaries();
  /*! \brief Calculate query weights from queries */
  void CalculateQueryWeights();
  /*! \brief Calculate query boundaries from queries */
  void CalculateQueryBoundaries();
  /*! \brief Insert labels at the given index */
  void InsertLabels(const label_t* labels, data_size_t start_index, data_size_t len);
  /*! \brief Set labels from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetLabelsFromIterator(It first, It last);
  /*! \brief Insert weights at the given index */
  void InsertWeights(const label_t* weights, data_size_t start_index, data_size_t len);
  /*! \brief Set weights from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetWeightsFromIterator(It first, It last);
  /*! \brief Insert initial scores at the given index */
  void InsertInitScores(const double* init_scores, data_size_t start_index, data_size_t len, data_size_t source_size);
  /*! \brief Set init scores from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetInitScoresFromIterator(It first, It last);
  /*! \brief Insert queries at the given index */
  void InsertQueries(const data_size_t* queries, data_size_t start_index, data_size_t len);
  /*! \brief Set queries from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetQueriesFromIterator(It first, It last);
  /*! \brief Filename of current data */
  std::string data_filename_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of weights, used to check correct weight file */
  data_size_t num_weights_;
  /*! \brief Number of positions, used to check correct position file */
  data_size_t num_positions_;
  /*! \brief Label data */
  std::vector<label_t> label_;
  /*! \brief Weights data */
  std::vector<label_t> weights_;
  /*! \brief Positions data */
  std::vector<data_size_t> positions_;
  /*! \brief Position identifiers */
  std::vector<std::string> position_ids_;
  /*! \brief Query boundaries */
  std::vector<data_size_t> query_boundaries_;
  /*! \brief Query weights */
  std::vector<label_t> query_weights_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Number of Initial score, used to check correct weight file */
  int64_t num_init_score_;
  /*! \brief Initial score */
  std::vector<double> init_score_;
  /*! \brief Queries data */
  std::vector<data_size_t> queries_;
  /*! \brief mutex for threading safe call */
  std::mutex mutex_;
  bool weight_load_from_file_;
  bool position_load_from_file_;
  bool query_load_from_file_;
  bool init_score_load_from_file_;
  #ifdef USE_CUDA
  std::unique_ptr<CUDAMetadata> cuda_metadata_;
  #endif  // USE_CUDA
};


/*! \brief Interface for Parser */
class Parser {
 public:
  typedef const char* (*AtofFunc)(const char* p, double* out);

  /*! \brief Default constructor */
  Parser() {}

  /*!
  * \brief Constructor for customized parser. The constructor accepts content not path because need to save/load the config along with model string
  */
  explicit Parser(std::string) {}

  /*! \brief virtual destructor */
  virtual ~Parser() {}

  /*!
  * \brief Parse one line with label
  * \param str One line record, string format, should end with '\0'
  * \param out_features Output columns, store in (column_idx, values)
  * \param out_label Label will store to this if exists
  */
  virtual void ParseOneLine(const char* str,
                            std::vector<std::pair<int, double>>* out_features, double* out_label) const = 0;

  virtual int NumFeatures() const = 0;

  /*!
  * \brief Create an object of parser, will auto choose the format depend on file
  * \param filename One Filename of data
  * \param header whether input file contains header
  * \param num_features Pass num_features of this data file if you know, <=0 means don't know
  * \param label_idx index of label column
  * \param precise_float_parser using precise floating point number parsing if true
  * \return Object of parser
  */
  static Parser* CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser);

  /*!
  * \brief Create an object of parser, could use customized parser, or auto choose the format depend on file
  * \param filename One Filename of data
  * \param header whether input file contains header
  * \param num_features Pass num_features of this data file if you know, <=0 means don't know
  * \param label_idx index of label column
  * \param precise_float_parser using precise floating point number parsing if true
  * \param parser_config_str Customized parser config content
  * \return Object of parser
  */
  static Parser* CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser,
                              std::string parser_config_str);

  /*!
  * \brief Generate parser config str used for custom parser initialization, may save values of label id and header
  * \param filename One Filename of data
  * \param parser_config_filename One Filename of parser config
  * \param header whether input file contains header
  * \param label_idx index of label column
  * \return Parser config str
  */
  static std::string GenerateParserConfigStr(const char* filename, const char* parser_config_filename, bool header, int label_idx);
};

/*! \brief Interface for parser factory, used by customized parser */
class ParserFactory {
 private:
  ParserFactory() {}
  std::map<std::string, std::function<Parser*(std::string)>> object_map_;

 public:
  ~ParserFactory() {}
  static ParserFactory& getInstance();
  void Register(std::string class_name, std::function<Parser*(std::string)> objc);
  Parser* getObject(std::string class_name, std::string config_str);
};

/*! \brief Interface for parser reflector, used by customized parser */
class ParserReflector {
 public:
  ParserReflector(std::string class_name, std::function<Parser*(std::string)> objc) {
    ParserFactory::getInstance().Register(class_name, objc);
  }
  virtual ~ParserReflector() {}
};

/*! \brief The main class of data set,
*          which are used to training or validation
*/
class Dataset {
 public:
  friend DatasetLoader;

  LIGHTGBM_EXPORT Dataset();

  LIGHTGBM_EXPORT Dataset(data_size_t num_data);

  void Construct(
    std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    int num_total_features,
    const std::vector<std::vector<double>>& forced_bins,
    int** sample_non_zero_indices,
    double** sample_values,
    const int* num_per_col,
    int num_sample_col,
    size_t total_sample_cnt,
    const Config& io_config);

  /*! \brief Destructor */
  LIGHTGBM_EXPORT ~Dataset();

  /*!
  * \brief Initialize from the given reference
  * \param num_data Number of data
  * \param reference Reference dataset
  */
  LIGHTGBM_EXPORT void InitByReference(data_size_t num_data, const Dataset* reference) {
    metadata_.InitByReference(num_data, &reference->metadata());
  }

  LIGHTGBM_EXPORT void InitStreaming(data_size_t num_data,
                                     int32_t has_weights,
                                     int32_t has_init_scores,
                                     int32_t has_queries,
                                     int32_t nclasses,
                                     int32_t nthreads,
                                     int32_t omp_max_threads) {
    // Initialize optional max thread count with either parameter or OMP setting
    if (omp_max_threads > 0) {
      omp_max_threads_ = omp_max_threads;
    } else if (omp_max_threads_ <= 0) {
      omp_max_threads_ = OMP_NUM_THREADS();
    }

    metadata_.Init(num_data, has_weights, has_init_scores, has_queries, nclasses);
    for (int i = 0; i < num_groups_; ++i) {
      feature_groups_[i]->InitStreaming(nthreads, omp_max_threads_);
    }
  }

  LIGHTGBM_EXPORT bool CheckAlign(const Dataset& other) const {
    if (num_features_ != other.num_features_) {
      return false;
    }
    if (num_total_features_ != other.num_total_features_) {
      return false;
    }
    if (label_idx_ != other.label_idx_) {
      return false;
    }
    for (int i = 0; i < num_features_; ++i) {
      if (!FeatureBinMapper(i)->CheckAlign(*(other.FeatureBinMapper(i)))) {
        return false;
      }
    }
    return true;
  }

  inline void FinishOneRow(int tid, data_size_t row_idx, const std::vector<bool>& is_feature_added) {
    if (is_finish_load_) {
      return;
    }
    for (auto fidx : feature_need_push_zeros_) {
      if (is_feature_added[fidx]) {
        continue;
      }
      const int group = feature2group_[fidx];
      const int sub_feature = feature2subfeature_[fidx];
      feature_groups_[group]->PushData(tid, sub_feature, row_idx, 0.0f);
    }
  }

  inline void PushOneValue(int tid, data_size_t row_idx, size_t col_idx, double value) {
    if (this->is_finish_load_)
      return;
    auto feature_idx = this->used_feature_map_[col_idx];
    if (feature_idx >= 0) {
      auto group = this->feature2group_[feature_idx];
      auto sub_feature = this->feature2subfeature_[feature_idx];
      this->feature_groups_[group]->PushData(tid, sub_feature, row_idx, value);
      if (this->has_raw_) {
        auto feat_ind = numeric_feature_map_[feature_idx];
        if (feat_ind >= 0) {
          raw_data_[feat_ind][row_idx] = static_cast<float>(value);
        }
      }
    }
  }

  inline void PushOneRow(int tid, data_size_t row_idx, const std::vector<double>& feature_values) {
    for (size_t i = 0; i < feature_values.size() && i < static_cast<size_t>(num_total_features_); ++i) {
      this->PushOneValue(tid, row_idx, i, feature_values[i]);
    }
  }

  inline void PushOneRow(int tid, data_size_t row_idx, const std::vector<std::pair<int, double>>& feature_values) {
    if (is_finish_load_) {
      return;
    }
    std::vector<bool> is_feature_added(num_features_, false);
    for (auto& inner_data : feature_values) {
      if (inner_data.first >= num_total_features_) {
        continue;
      }
      int feature_idx = used_feature_map_[inner_data.first];
      if (feature_idx >= 0) {
        is_feature_added[feature_idx] = true;
        const int group = feature2group_[feature_idx];
        const int sub_feature = feature2subfeature_[feature_idx];
        feature_groups_[group]->PushData(tid, sub_feature, row_idx, inner_data.second);
        if (has_raw_) {
          int feat_ind = numeric_feature_map_[feature_idx];
          if (feat_ind >= 0) {
            raw_data_[feat_ind][row_idx] = static_cast<float>(inner_data.second);
          }
        }
      }
    }
    FinishOneRow(tid, row_idx, is_feature_added);
  }

  inline void PushOneData(int tid, data_size_t row_idx, int group, int feature_idx, int sub_feature, double value) {
    feature_groups_[group]->PushData(tid, sub_feature, row_idx, value);
    if (has_raw_) {
      int feat_ind = numeric_feature_map_[feature_idx];
      if (feat_ind >= 0) {
        raw_data_[feat_ind][row_idx] = static_cast<float>(value);
      }
    }
  }

  inline void InsertMetadataAt(data_size_t start_index,
    data_size_t count,
    const label_t* labels,
    const label_t* weights,
    const double* init_scores,
    const data_size_t* queries) {
    metadata_.InsertAt(start_index, count, labels, weights, init_scores, queries);
  }

  inline int RealFeatureIndex(int fidx) const {
    return real_feature_idx_[fidx];
  }

  inline int InnerFeatureIndex(int col_idx) const {
    return used_feature_map_[col_idx];
  }
  inline int Feature2Group(int feature_idx) const {
    return feature2group_[feature_idx];
  }
  inline int Feature2SubFeature(int feature_idx) const {
    return feature2subfeature_[feature_idx];
  }
  inline uint64_t GroupBinBoundary(int group_idx) const {
    return group_bin_boundaries_[group_idx];
  }
  inline uint64_t NumTotalBin() const {
    return group_bin_boundaries_.back();
  }

  inline std::vector<int> ValidFeatureIndices() const {
    std::vector<int> ret;
    for (int i = 0; i < num_total_features_; ++i) {
      if (used_feature_map_[i] >= 0) {
        ret.push_back(i);
      }
    }
    return ret;
  }
  void ReSize(data_size_t num_data);

  void CopySubrow(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data);

  void CopySubrowToDevice(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data, int gpu_device_id);

  MultiValBin* GetMultiBinFromSparseFeatures(const std::vector<uint32_t>& offsets) const;

  MultiValBin* GetMultiBinFromAllFeatures(const std::vector<uint32_t>& offsets) const;

  template <bool USE_QUANT_GRAD, int HIST_BITS>
  TrainingShareStates* GetShareStates(
      score_t* gradients, score_t* hessians,
      const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
      bool force_col_wise, bool force_row_wise, const int num_grad_quant_bins) const;

  LIGHTGBM_EXPORT void FinishLoad();

  bool SetFieldFromArrow(const char* field_name, struct ArrowArrayStream* stream);

  bool SetFieldFromArrow(const char* field_name, int64_t n_chunks,
                         struct ArrowArray* chunks, struct ArrowSchema* schema);

  LIGHTGBM_EXPORT bool SetFloatField(const char* field_name, const float* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool SetDoubleField(const char* field_name, const double* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool SetIntField(const char* field_name, const int* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool GetFloatField(const char* field_name, data_size_t* out_len, const float** out_ptr);

  LIGHTGBM_EXPORT bool GetDoubleField(const char* field_name, data_size_t* out_len, const double** out_ptr);

  LIGHTGBM_EXPORT bool GetIntField(const char* field_name, data_size_t* out_len, const int** out_ptr);

  /*!
  * \brief Save current dataset into binary file, will save to "filename.bin"
  */
  LIGHTGBM_EXPORT void SaveBinaryFile(const char* bin_filename);

  /*!
   * \brief Serialize the overall Dataset definition/schema to a binary buffer (i.e., without data)
   */
  LIGHTGBM_EXPORT void SerializeReference(ByteBuffer* out);

  LIGHTGBM_EXPORT void DumpTextFile(const char* text_filename);

  LIGHTGBM_EXPORT void CopyFeatureMapperFrom(const Dataset* dataset);

  LIGHTGBM_EXPORT void CreateValid(const Dataset* dataset);

  void InitTrain(const std::vector<int8_t>& is_feature_used,
                 TrainingShareStates* share_state) const;

  template <bool USE_INDICES, bool USE_HESSIAN, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsInner(const std::vector<int8_t>& is_feature_used,
                                const data_size_t* data_indices,
                                data_size_t num_data, const score_t* gradients,
                                const score_t* hessians,
                                score_t* ordered_gradients,
                                score_t* ordered_hessians,
                                TrainingShareStates* share_state,
                                hist_t* hist_data) const;

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsMultiVal(const data_size_t* data_indices,
                                   data_size_t num_data,
                                   const score_t* gradients,
                                   const score_t* hessians,
                                   TrainingShareStates* share_state,
                                   hist_t* hist_data) const;

  template <bool USE_QUANT_GRAD, int HIST_BITS>
  inline void ConstructHistograms(
      const std::vector<int8_t>& is_feature_used,
      const data_size_t* data_indices, data_size_t num_data,
      const score_t* gradients, const score_t* hessians,
      score_t* ordered_gradients, score_t* ordered_hessians,
      TrainingShareStates* share_state, hist_t* hist_data) const {
    if (num_data <= 0) {
      return;
    }
    bool use_indices = data_indices != nullptr && (num_data < num_data_);
    if (share_state->is_constant_hessian) {
      if (use_indices) {
        ConstructHistogramsInner<true, false, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      } else {
        ConstructHistogramsInner<false, false, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      }
    } else {
      if (use_indices) {
        ConstructHistogramsInner<true, true, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      } else {
        ConstructHistogramsInner<false, true, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      }
    }
  }

  void FixHistogram(int feature_idx, double sum_gradient, double sum_hessian, hist_t* data) const;

  template <typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FixHistogramInt(int feature_idx, int64_t sum_gradient_and_hessian, hist_t* data) const;

  inline data_size_t Split(int feature, const uint32_t* threshold,
                           int num_threshold, bool default_left,
                           const data_size_t* data_indices,
                           data_size_t cnt, data_size_t* lte_indices,
                           data_size_t* gt_indices) const {
    const int group = feature2group_[feature];
    const int sub_feature = feature2subfeature_[feature];
    return feature_groups_[group]->Split(
        sub_feature, threshold, num_threshold, default_left, data_indices,
        cnt, lte_indices, gt_indices);
  }

  inline int SubFeatureBinOffset(int i) const {
    const int sub_feature = feature2subfeature_[i];
    if (sub_feature == 0) {
      return 1;
    } else {
      return 0;
    }
  }

  inline int FeatureNumBin(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->num_bin();
  }

  inline int FeatureGroupNumBin(int group) const {
    return feature_groups_[group]->num_total_bin_;
  }

  inline const BinMapper* FeatureBinMapper(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature].get();
  }

  inline const Bin* FeatureGroupBin(int group) const {
    return feature_groups_[group]->bin_data_.get();
  }

  inline BinIterator* FeatureIterator(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->SubFeatureIterator(sub_feature);
  }

  inline BinIterator* FeatureGroupIterator(int group) const {
    return feature_groups_[group]->FeatureGroupIterator();
  }

  inline bool IsMultiGroup(int i) const {
    return feature_groups_[i]->is_multi_val_;
  }

  inline size_t FeatureGroupSizesInByte(int group) const {
    return feature_groups_[group]->FeatureGroupSizesInByte();
  }

  inline void* FeatureGroupData(int group) const {
    return feature_groups_[group]->FeatureGroupData();
  }

  const void* GetColWiseData(
    const int feature_group_index,
    const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    std::vector<BinIterator*>* bin_iterator,
    const int num_threads) const;

  const void* GetColWiseData(
    const int feature_group_index,
    const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    BinIterator** bin_iterator) const;

  inline double RealThreshold(int i, uint32_t threshold) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->BinToValue(threshold);
  }

  // given a real threshold, find the closest threshold bin
  inline uint32_t BinThreshold(int i, double threshold_double) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->ValueToBin(threshold_double);
  }

  inline int MaxRealCatValue(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->MaxCatValue();
  }

  /*!
  * \brief Get meta data pointer
  * \return Pointer of meta data
  */
  inline const Metadata& metadata() const { return metadata_; }

  /*! \brief Get Number of used features */
  inline int num_features() const { return num_features_; }

  /*! \brief Get number of numeric features */
  inline int num_numeric_features() const { return num_numeric_features_; }

  /*! \brief Get Number of feature groups */
  inline int num_feature_groups() const { return num_groups_;}

  /*! \brief Get Number of total features */
  inline int num_total_features() const { return num_total_features_; }

  /*! \brief Get the index of label column */
  inline int label_idx() const { return label_idx_; }

  /*! \brief Get names of current data set */
  inline const std::vector<std::string>& feature_names() const { return feature_names_; }

  /*! \brief Get content of parser config file */
  inline const std::string parser_config_str() const { return parser_config_str_; }

  inline void set_feature_names(const std::vector<std::string>& feature_names) {
    if (feature_names.size() != static_cast<size_t>(num_total_features_)) {
      Log::Fatal("Size of feature_names error, should equal with total number of features");
    }
    feature_names_ = std::vector<std::string>(feature_names);
    std::unordered_set<std::string> feature_name_set;
    // replace ' ' in feature_names with '_'
    bool spaceInFeatureName = false;
    for (auto& feature_name : feature_names_) {
      // check JSON
      if (!Common::CheckAllowedJSON(feature_name)) {
        Log::Fatal("Do not support special JSON characters in feature name.");
      }
      if (feature_name.find(' ') != std::string::npos) {
        spaceInFeatureName = true;
        std::replace(feature_name.begin(), feature_name.end(), ' ', '_');
      }
      if (feature_name_set.count(feature_name) > 0) {
        Log::Fatal("Feature (%s) appears more than one time.", feature_name.c_str());
      }
      feature_name_set.insert(feature_name);
    }
    if (spaceInFeatureName) {
      Log::Warning("Found whitespace in feature_names, replace with underlines");
    }
  }

  inline std::vector<std::string> feature_infos() const {
    std::vector<std::string> bufs;
    for (int i = 0; i < num_total_features_; ++i) {
      int fidx = used_feature_map_[i];
      if (fidx < 0) {
        bufs.push_back("none");
      } else {
        const auto bin_mapper = FeatureBinMapper(fidx);
        bufs.push_back(bin_mapper->bin_info_string());
      }
    }
    return bufs;
  }

  /*! \brief Get Number of data */
  inline data_size_t num_data() const { return num_data_; }

  /*! \brief Get whether FinishLoad is automatically called when pushing last row. */
  inline bool wait_for_manual_finish() const { return wait_for_manual_finish_; }

  /*! \brief Get the maximum number of OpenMP threads to allocate for. */
  inline int omp_max_threads() const { return omp_max_threads_; }

  /*! \brief Set whether the Dataset is finished automatically when last row is pushed or with a manual
   *         MarkFinished API call.  Set to true for thread-safe streaming and/or if will be coalesced later.
   *         FinishLoad should not be called on any Dataset that will be coalesced.
   */
  inline void set_wait_for_manual_finish(bool value) {
    std::lock_guard<std::mutex> lock(mutex_);
    wait_for_manual_finish_ = value;
  }

  /*! \brief Disable copy */
  Dataset& operator=(const Dataset&) = delete;
  /*! \brief Disable copy */
  Dataset(const Dataset&) = delete;

  void AddFeaturesFrom(Dataset* other);

  /*! \brief Get has_raw_ */
  inline bool has_raw() const { return has_raw_; }

  /*! \brief Set has_raw_ */
  inline void SetHasRaw(bool has_raw) { has_raw_ = has_raw; }

  /*! \brief Resize raw_data_ */
  inline void ResizeRaw(int num_rows) {
    if (static_cast<int>(raw_data_.size()) > num_numeric_features_) {
      raw_data_.resize(num_numeric_features_);
    }
    for (size_t i = 0; i < raw_data_.size(); ++i) {
      raw_data_[i].resize(num_rows);
    }
    int curr_size = static_cast<int>(raw_data_.size());
    for (int i = curr_size; i < num_numeric_features_; ++i) {
      raw_data_.push_back(std::vector<float>(num_rows, 0));
    }
  }

  /*! \brief Get pointer to raw_data_ feature */
  inline const float* raw_index(int feat_ind) const {
    return raw_data_[numeric_feature_map_[feat_ind]].data();
  }

  inline uint32_t feature_max_bin(const int inner_feature_index) const {
    const int feature_group_index = Feature2Group(inner_feature_index);
    const int sub_feature_index = feature2subfeature_[inner_feature_index];
    return feature_groups_[feature_group_index]->feature_max_bin(sub_feature_index);
  }

  inline uint32_t feature_min_bin(const int inner_feature_index) const {
    const int feature_group_index = Feature2Group(inner_feature_index);
    const int sub_feature_index = feature2subfeature_[inner_feature_index];
    return feature_groups_[feature_group_index]->feature_min_bin(sub_feature_index);
  }

  #ifdef USE_CUDA

  const CUDAColumnData* cuda_column_data() const {
    return cuda_column_data_.get();
  }

  #endif  // USE_CUDA

 private:
  void SerializeHeader(BinaryWriter* serializer);

  size_t GetSerializedHeaderSize();

  void CreateCUDAColumnData();

  void CopySubrowHostPart(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data);

  std::string data_filename_;
  /*! \brief Store used features */
  std::vector<std::unique_ptr<FeatureGroup>> feature_groups_;
  /*! \brief Mapper from real feature index to used index*/
  std::vector<int> used_feature_map_;
  /*! \brief Number of used features*/
  int num_features_;
  /*! \brief Number of total features*/
  int num_total_features_;
  /*! \brief Number of total data*/
  data_size_t num_data_;
  /*! \brief Store some label level data*/
  Metadata metadata_;
  /*! \brief index of label column */
  int label_idx_ = 0;
  /*! \brief store feature names */
  std::vector<std::string> feature_names_;
  /*! \brief serialized versions */
  static const int kSerializedReferenceVersionLength;
  static const char* serialized_reference_version;
  static const char* binary_file_token;
  static const char* binary_serialized_reference_token;
  int num_groups_;
  std::vector<int> real_feature_idx_;
  std::vector<int> feature2group_;
  std::vector<int> feature2subfeature_;
  std::vector<uint64_t> group_bin_boundaries_;
  std::vector<int> group_feature_start_;
  std::vector<int> group_feature_cnt_;
  bool is_finish_load_;
  int max_bin_;
  std::vector<int32_t> max_bin_by_feature_;
  std::vector<std::vector<double>> forced_bin_bounds_;
  int bin_construct_sample_cnt_;
  int min_data_in_bin_;
  bool use_missing_;
  bool zero_as_missing_;
  std::vector<int> feature_need_push_zeros_;
  std::vector<std::vector<float>> raw_data_;
  bool wait_for_manual_finish_;
  int omp_max_threads_ = -1;
  bool has_raw_;
  /*! map feature (inner index) to its index in the list of numeric (non-categorical) features */
  std::vector<int> numeric_feature_map_;
  int num_numeric_features_;
  std::string device_type_;
  int gpu_device_id_;
  /*! \brief mutex for threading safe call */
  std::mutex mutex_;

  #ifdef USE_CUDA
  std::unique_ptr<CUDAColumnData> cuda_column_data_;
  #endif  // USE_CUDA

  std::string parser_config_str_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/dataset_loader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_

#include <LightGBM/dataset.h>

#include <memory>
#include <string>
#include <unordered_set>
#include <vector>

namespace LightGBM {

class DatasetLoader {
 public:
  LIGHTGBM_EXPORT DatasetLoader(const Config& io_config, const PredictFunction& predict_fun, int num_class, const char* filename);

  LIGHTGBM_EXPORT ~DatasetLoader();

  LIGHTGBM_EXPORT Dataset* LoadFromFile(const char* filename, int rank, int num_machines);

  LIGHTGBM_EXPORT Dataset* LoadFromFile(const char* filename) {
    return LoadFromFile(filename, 0, 1);
  }

  LIGHTGBM_EXPORT Dataset* LoadFromFileAlignWithOtherDataset(const char* filename, const Dataset* train_data);

  LIGHTGBM_EXPORT Dataset* LoadFromSerializedReference(const char* buffer, size_t buffer_size, data_size_t num_data, int32_t num_classes);

  LIGHTGBM_EXPORT Dataset* ConstructFromSampleData(double** sample_values,
                                                   int** sample_indices,
                                                   int num_col,
                                                   const int* num_per_col,
                                                   size_t total_sample_size,
                                                   data_size_t num_local_data,
                                                   int64_t num_dist_data);

  /*! \brief Disable copy */
  DatasetLoader& operator=(const DatasetLoader&) = delete;
  /*! \brief Disable copy */
  DatasetLoader(const DatasetLoader&) = delete;

  static std::vector<std::vector<double>> GetForcedBins(std::string forced_bins_path, int num_total_features,
                                                        const std::unordered_set<int>& categorical_features);

 private:
  void LoadHeaderFromMemory(Dataset* dataset, const char* buffer);

  Dataset* LoadFromBinFile(const char* data_filename, const char* bin_filename, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  void SetHeader(const char* filename);

  void CheckDataset(const Dataset* dataset, bool is_load_from_binary);

  std::vector<std::string> LoadTextDataToMemory(const char* filename, const Metadata& metadata, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  std::vector<std::string> SampleTextDataFromMemory(const std::vector<std::string>& data);

  std::vector<std::string> SampleTextDataFromFile(const char* filename, const Metadata& metadata, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  void ConstructBinMappersFromTextData(int rank, int num_machines, const std::vector<std::string>& sample_data, const Parser* parser, Dataset* dataset);

  /*! \brief Extract local features from memory */
  void ExtractFeaturesFromMemory(std::vector<std::string>* text_data, const Parser* parser, Dataset* dataset);

  /*! \brief Extract local features from file */
  void ExtractFeaturesFromFile(const char* filename, const Parser* parser, const std::vector<data_size_t>& used_data_indices, Dataset* dataset);

  /*! \brief Check can load from binary file */
  std::string CheckCanLoadFromBin(const char* filename);

  /*! \brief Check the number of bins for categorical features.
   * The number of bins for categorical features may exceed the configured maximum value.
   * Log warnings when such cases happen.
   *
   * \param bin_mappers the bin_mappers of all features
   * \param max_bin max_bin from Config
   * \param max_bin_by_feature max_bin_by_feature from Config
   */
  void CheckCategoricalFeatureNumBin(const std::vector<std::unique_ptr<BinMapper>>& bin_mappers, const int max_bin, const std::vector<int>& max_bin_by_feature) const;

  const Config& config_;
  /*! \brief Random generator*/
  Random random_;
  /*! \brief prediction function for initial model */
  const PredictFunction predict_fun_;
  /*! \brief number of classes */
  int num_class_;
  /*! \brief index of label column */
  int label_idx_;
  /*! \brief index of weight column */
  int weight_idx_;
  /*! \brief index of group column */
  int group_idx_;
  /*! \brief Mapper from real feature index to used index*/
  std::unordered_set<int> ignore_features_;
  /*! \brief store feature names */
  std::vector<std::string> feature_names_;
  /*! \brief Mapper from real feature index to used index*/
  std::unordered_set<int> categorical_features_;
  /*! \brief Whether to store raw feature values */
  bool store_raw_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/export.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_

/** Macros for exporting symbols in MSVC/GCC/CLANG **/

#ifdef __cplusplus
#define LIGHTGBM_EXTERN_C extern "C"
#else
#define LIGHTGBM_EXTERN_C
#endif


#ifdef _MSC_VER
#define LIGHTGBM_EXPORT __declspec(dllexport)
#define LIGHTGBM_C_EXPORT LIGHTGBM_EXTERN_C __declspec(dllexport)
#else
#define LIGHTGBM_EXPORT
#define LIGHTGBM_C_EXPORT LIGHTGBM_EXTERN_C
#endif

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/feature_group.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/random.h>

#include <cstdint>
#include <cstdio>
#include <memory>
#include <vector>

namespace LightGBM {

class Dataset;
class DatasetLoader;
struct TrainingShareStates;
class MultiValBinWrapper;
/*! \brief Using to store data and providing some operations on one feature
 * group*/
class FeatureGroup {
 public:
  friend Dataset;
  friend DatasetLoader;
  friend TrainingShareStates;
  friend MultiValBinWrapper;
  /*!
  * \brief Constructor
  * \param num_feature number of features of this group
  * \param bin_mappers Bin mapper for features
  * \param num_data Total number of data
  * \param is_enable_sparse True if enable sparse feature
  */
  FeatureGroup(int num_feature, int8_t is_multi_val,
    std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    data_size_t num_data, int group_id) :
    num_feature_(num_feature), is_multi_val_(is_multi_val > 0), is_sparse_(false) {
    CHECK_EQ(static_cast<int>(bin_mappers->size()), num_feature);
    auto& ref_bin_mappers = *bin_mappers;
    double sum_sparse_rate = 0.0f;
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(ref_bin_mappers[i].release());
      sum_sparse_rate += bin_mappers_.back()->sparse_rate();
    }
    sum_sparse_rate /= num_feature_;
    int offset = 1;
    is_dense_multi_val_ = false;
    if (sum_sparse_rate < MultiValBin::multi_val_bin_sparse_threshold && is_multi_val_) {
      // use dense multi val bin
      offset = 0;
      is_dense_multi_val_ = true;
    }
    // use bin at zero to store most_freq_bin only when not using dense multi val bin
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    CreateBinData(num_data, is_multi_val_, true, false);
  }

  FeatureGroup(const FeatureGroup& other, int num_data) {
    num_feature_ = other.num_feature_;
    is_multi_val_ = other.is_multi_val_;
    is_dense_multi_val_ = other.is_dense_multi_val_;
    is_sparse_ = other.is_sparse_;
    num_total_bin_ = other.num_total_bin_;
    bin_offsets_ = other.bin_offsets_;

    bin_mappers_.reserve(other.bin_mappers_.size());
    for (auto& bin_mapper : other.bin_mappers_) {
      bin_mappers_.emplace_back(new BinMapper(*bin_mapper));
    }
    CreateBinData(num_data, is_multi_val_, !is_sparse_, is_sparse_);
  }

  FeatureGroup(std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    data_size_t num_data) : num_feature_(1), is_multi_val_(false) {
    CHECK_EQ(static_cast<int>(bin_mappers->size()), 1);
    // use bin at zero to store default_bin
    num_total_bin_ = 1;
    is_dense_multi_val_ = false;
    bin_offsets_.emplace_back(num_total_bin_);
    auto& ref_bin_mappers = *bin_mappers;
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(ref_bin_mappers[i].release());
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    CreateBinData(num_data, false, false, false);
  }

  /*!
   * \brief Constructor from memory when data is present
   * \param memory Pointer of memory
   * \param num_all_data Number of global data
   * \param local_used_indices Local used indices, empty means using all data
   * \param group_id Id of group
   */
  FeatureGroup(const void* memory,
               data_size_t num_all_data,
               const std::vector<data_size_t>& local_used_indices,
               int group_id) {
    // Load the definition schema first
    const char* memory_ptr = LoadDefinitionFromMemory(memory, group_id);

    // Allocate memory for the data
    data_size_t num_data = num_all_data;
    if (!local_used_indices.empty()) {
      num_data = static_cast<data_size_t>(local_used_indices.size());
    }
    AllocateBins(num_data);

    // Now load the actual data
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->LoadFromMemory(memory_ptr, local_used_indices);
        memory_ptr += multi_bin_data_[i]->SizesInByte();
      }
    } else {
      bin_data_->LoadFromMemory(memory_ptr, local_used_indices);
    }
  }

  /*!
   * \brief Constructor from definition in memory (without data)
   * \param memory Pointer of memory
   * \param local_used_indices Local used indices, empty means using all data
   */
  FeatureGroup(const void* memory, data_size_t num_data, int group_id) {
    LoadDefinitionFromMemory(memory, group_id);
    AllocateBins(num_data);
  }

  /*! \brief Destructor */
  ~FeatureGroup() {}

  /*!
   * \brief Load the overall definition of the feature group from binary serialized data
   * \param memory Pointer of memory
   * \param group_id Id of group
   */
  const char* LoadDefinitionFromMemory(const void* memory, int group_id) {
    const char* memory_ptr = reinterpret_cast<const char*>(memory);
    // get is_sparse
    is_multi_val_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_multi_val_));
    is_dense_multi_val_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_dense_multi_val_));
    is_sparse_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_sparse_));
    num_feature_ = *(reinterpret_cast<const int*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(num_feature_));

    // get bin mapper(s)
    bin_mappers_.clear();
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(new BinMapper(memory_ptr));
      memory_ptr += bin_mappers_[i]->SizesInByte();
    }

    bin_offsets_.clear();
    int offset = 1;
    if (is_dense_multi_val_) {
      offset = 0;
    }
    // use bin at zero to store most_freq_bin only when not using dense multi val bin
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }

    return memory_ptr;
  }

  /*!
   * \brief Allocate the bins
   * \param num_all_data Number of global data
   */
  inline void AllocateBins(data_size_t num_data) {
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        int addi = bin_mappers_[i]->GetMostFreqBin() == 0 ? 0 : 1;
        if (bin_mappers_[i]->sparse_rate() >= kSparseThreshold) {
          multi_bin_data_.emplace_back(Bin::CreateSparseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        } else {
          multi_bin_data_.emplace_back(Bin::CreateDenseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        }
      }
    } else {
      if (is_sparse_) {
        bin_data_.reset(Bin::CreateSparseBin(num_data, num_total_bin_));
      } else {
        bin_data_.reset(Bin::CreateDenseBin(num_data, num_total_bin_));
      }
    }
  }

  /*!
  * \brief Initialize for pushing in a streaming fashion.  By default, no action needed.
  * \param num_thread The number of external threads that will be calling the push APIs
  * \param omp_max_threads The maximum number of OpenMP threads to allocate for
  */
  void InitStreaming(int32_t num_thread, int32_t omp_max_threads) {
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->InitStreaming(num_thread, omp_max_threads);
      }
    } else {
      bin_data_->InitStreaming(num_thread, omp_max_threads);
    }
  }

  /*!
   * \brief Push one record, will auto convert to bin and push to bin data
   * \param tid Thread id
   * \param sub_feature_idx Index of the subfeature
   * \param line_idx Index of record
   * \param value feature value of record
   */
  inline void PushData(int tid, int sub_feature_idx, data_size_t line_idx, double value) {
    uint32_t bin = bin_mappers_[sub_feature_idx]->ValueToBin(value);
    if (bin == bin_mappers_[sub_feature_idx]->GetMostFreqBin()) {
      return;
    }
    if (bin_mappers_[sub_feature_idx]->GetMostFreqBin() == 0) {
      bin -= 1;
    }
    if (is_multi_val_) {
      multi_bin_data_[sub_feature_idx]->Push(tid, line_idx, bin + 1);
    } else {
      bin += bin_offsets_[sub_feature_idx];
      bin_data_->Push(tid, line_idx, bin);
    }
  }

  void ReSize(int num_data) {
    if (!is_multi_val_) {
      bin_data_->ReSize(num_data);
    } else {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->ReSize(num_data);
      }
    }
  }

  inline void CopySubrow(const FeatureGroup* full_feature, const data_size_t* used_indices, data_size_t num_used_indices) {
    if (!is_multi_val_) {
      bin_data_->CopySubrow(full_feature->bin_data_.get(), used_indices, num_used_indices);
    } else {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->CopySubrow(full_feature->multi_bin_data_[i].get(), used_indices, num_used_indices);
      }
    }
  }

  inline void CopySubrowByCol(const FeatureGroup* full_feature, const data_size_t* used_indices, data_size_t num_used_indices, int fidx) {
    if (!is_multi_val_) {
      bin_data_->CopySubrow(full_feature->bin_data_.get(), used_indices, num_used_indices);
    } else {
      multi_bin_data_[fidx]->CopySubrow(full_feature->multi_bin_data_[fidx].get(), used_indices, num_used_indices);
    }
  }

  void AddFeaturesFrom(const FeatureGroup* other, int group_id) {
    CHECK(is_multi_val_);
    CHECK(other->is_multi_val_);
    // every time when new features are added, we need to reconsider sparse or dense
    double sum_sparse_rate = 0.0f;
    for (int i = 0; i < num_feature_; ++i) {
      sum_sparse_rate += bin_mappers_[i]->sparse_rate();
    }
    for (int i = 0; i < other->num_feature_; ++i) {
      sum_sparse_rate += other->bin_mappers_[i]->sparse_rate();
    }
    sum_sparse_rate /= (num_feature_ + other->num_feature_);
    int offset = 1;
    is_dense_multi_val_ = false;
    if (sum_sparse_rate < MultiValBin::multi_val_bin_sparse_threshold && is_multi_val_) {
      // use dense multi val bin
      offset = 0;
      is_dense_multi_val_ = true;
    }
    bin_offsets_.clear();
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    for (int i = 0; i < other->num_feature_; ++i) {
      const auto& other_bin_mapper = other->bin_mappers_[i];
      bin_mappers_.emplace_back(new BinMapper(*other_bin_mapper));
      auto num_bin = other_bin_mapper->num_bin();
      if (other_bin_mapper->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
      multi_bin_data_.emplace_back(other->multi_bin_data_[i]->Clone());
    }
    num_feature_ += other->num_feature_;
  }

  inline BinIterator* SubFeatureIterator(int sub_feature) {
    uint32_t most_freq_bin = bin_mappers_[sub_feature]->GetMostFreqBin();
    if (!is_multi_val_) {
      uint32_t min_bin = bin_offsets_[sub_feature];
      uint32_t max_bin = bin_offsets_[sub_feature + 1] - 1;
      return bin_data_->GetIterator(min_bin, max_bin, most_freq_bin);
    } else {
      int addi = bin_mappers_[sub_feature]->GetMostFreqBin() == 0 ? 0 : 1;
      uint32_t min_bin = 1;
      uint32_t max_bin = bin_mappers_[sub_feature]->num_bin() - 1 + addi;
      return multi_bin_data_[sub_feature]->GetIterator(min_bin, max_bin,
                                                       most_freq_bin);
    }
  }

  inline void FinishLoad() {
    if (is_multi_val_) {
      OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
      for (int i = 0; i < num_feature_; ++i) {
        OMP_LOOP_EX_BEGIN();
        multi_bin_data_[i]->FinishLoad();
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    } else {
      bin_data_->FinishLoad();
    }
  }

  inline BinIterator* FeatureGroupIterator() {
    if (is_multi_val_) {
      return nullptr;
    }
    uint32_t min_bin = bin_offsets_[0];
    uint32_t max_bin = bin_offsets_.back() - 1;
    uint32_t most_freq_bin = 0;
    return bin_data_->GetIterator(min_bin, max_bin, most_freq_bin);
  }

  inline size_t FeatureGroupSizesInByte() {
    return bin_data_->SizesInByte();
  }

  inline void* FeatureGroupData() {
    if (is_multi_val_) {
      return nullptr;
    }
    return bin_data_->get_data();
  }

  inline data_size_t Split(int sub_feature, const uint32_t* threshold,
                           int num_threshold, bool default_left,
                           const data_size_t* data_indices, data_size_t cnt,
                           data_size_t* lte_indices,
                           data_size_t* gt_indices) const {
    uint32_t default_bin = bin_mappers_[sub_feature]->GetDefaultBin();
    uint32_t most_freq_bin = bin_mappers_[sub_feature]->GetMostFreqBin();
    if (!is_multi_val_) {
      uint32_t min_bin = bin_offsets_[sub_feature];
      uint32_t max_bin = bin_offsets_[sub_feature + 1] - 1;
      if (bin_mappers_[sub_feature]->bin_type() == BinType::NumericalBin) {
        auto missing_type = bin_mappers_[sub_feature]->missing_type();
        if (num_feature_ == 1) {
          return bin_data_->Split(max_bin, default_bin, most_freq_bin,
                                  missing_type, default_left, *threshold,
                                  data_indices, cnt, lte_indices, gt_indices);
        } else {
          return bin_data_->Split(min_bin, max_bin, default_bin, most_freq_bin,
                                  missing_type, default_left, *threshold,
                                  data_indices, cnt, lte_indices, gt_indices);
        }
      } else {
        if (num_feature_ == 1) {
          return bin_data_->SplitCategorical(max_bin, most_freq_bin, threshold,
                                             num_threshold, data_indices, cnt,
                                             lte_indices, gt_indices);
        } else {
          return bin_data_->SplitCategorical(
              min_bin, max_bin, most_freq_bin, threshold, num_threshold,
              data_indices, cnt, lte_indices, gt_indices);
        }
      }
    } else {
      int addi = bin_mappers_[sub_feature]->GetMostFreqBin() == 0 ? 0 : 1;
      uint32_t max_bin = bin_mappers_[sub_feature]->num_bin() - 1 + addi;
      if (bin_mappers_[sub_feature]->bin_type() == BinType::NumericalBin) {
        auto missing_type = bin_mappers_[sub_feature]->missing_type();
        return multi_bin_data_[sub_feature]->Split(
            max_bin, default_bin, most_freq_bin, missing_type, default_left,
            *threshold, data_indices, cnt, lte_indices, gt_indices);
      } else {
        return multi_bin_data_[sub_feature]->SplitCategorical(
            max_bin, most_freq_bin, threshold, num_threshold, data_indices, cnt,
            lte_indices, gt_indices);
      }
    }
  }

  /*!
   * \brief From bin to feature value
   * \param bin
   * \return FeatureGroup value of this bin
   */
  inline double BinToValue(int sub_feature_idx, uint32_t bin) const {
    return bin_mappers_[sub_feature_idx]->BinToValue(bin);
  }

  /*!
   * \brief Write to binary stream
   * \param writer Writer
   * \param include_data Whether to write data (true) or just header information (false)
   */
  void SerializeToBinary(BinaryWriter* writer, bool include_data = true) const {
    writer->AlignedWrite(&is_multi_val_, sizeof(is_multi_val_));
    writer->AlignedWrite(&is_dense_multi_val_, sizeof(is_dense_multi_val_));
    writer->AlignedWrite(&is_sparse_, sizeof(is_sparse_));
    writer->AlignedWrite(&num_feature_, sizeof(num_feature_));
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_[i]->SaveBinaryToFile(writer);
    }

    if (include_data) {
      if (is_multi_val_) {
        for (int i = 0; i < num_feature_; ++i) {
          multi_bin_data_[i]->SaveBinaryToFile(writer);
        }
      } else {
        bin_data_->SaveBinaryToFile(writer);
      }
    }
  }

  /*!
   * \brief Get sizes in byte of this object
   */
  size_t SizesInByte(bool include_data = true) const {
    size_t ret = VirtualFileWriter::AlignedSize(sizeof(is_multi_val_)) +
                 VirtualFileWriter::AlignedSize(sizeof(is_dense_multi_val_)) +
                 VirtualFileWriter::AlignedSize(sizeof(is_sparse_)) +
                 VirtualFileWriter::AlignedSize(sizeof(num_feature_));
    for (int i = 0; i < num_feature_; ++i) {
      ret += bin_mappers_[i]->SizesInByte();
    }
    if (include_data) {
      if (!is_multi_val_) {
        ret += bin_data_->SizesInByte();
      } else {
        for (int i = 0; i < num_feature_; ++i) {
          ret += multi_bin_data_[i]->SizesInByte();
        }
      }
    }
    return ret;
  }

  /*! \brief Disable copy */
  FeatureGroup& operator=(const FeatureGroup&) = delete;

  /*! \brief Deep copy */
  FeatureGroup(const FeatureGroup& other, bool should_handle_dense_mv,
    int group_id) {
    num_feature_ = other.num_feature_;
    is_multi_val_ = other.is_multi_val_;
    is_dense_multi_val_ = other.is_dense_multi_val_;
    is_sparse_ = other.is_sparse_;
    num_total_bin_ = other.num_total_bin_;
    bin_offsets_ = other.bin_offsets_;

    bin_mappers_.reserve(other.bin_mappers_.size());
    for (auto& bin_mapper : other.bin_mappers_) {
      bin_mappers_.emplace_back(new BinMapper(*bin_mapper));
    }
    if (!is_multi_val_) {
      bin_data_.reset(other.bin_data_->Clone());
    } else {
      multi_bin_data_.clear();
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_.emplace_back(other.multi_bin_data_[i]->Clone());
      }
    }

    if (should_handle_dense_mv && is_dense_multi_val_ && group_id > 0) {
      // this feature group was the first feature group, but now no longer is,
      // so we need to eliminate its special empty bin for multi val dense bin
      if (bin_mappers_[0]->GetMostFreqBin() > 0 && bin_offsets_[0] == 1) {
        for (size_t i = 0; i < bin_offsets_.size(); ++i) {
          bin_offsets_[i] -= 1;
        }
        num_total_bin_ -= 1;
      }
    }
  }

  const void* GetColWiseData(const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    std::vector<BinIterator*>* bin_iterator,
    const int num_threads) const {
    if (sub_feature_index >= 0) {
      CHECK(is_multi_val_);
      return multi_bin_data_[sub_feature_index]->GetColWiseData(bit_type, is_sparse, bin_iterator, num_threads);
    } else {
      CHECK(!is_multi_val_);
      return bin_data_->GetColWiseData(bit_type, is_sparse, bin_iterator, num_threads);
    }
  }

  const void* GetColWiseData(const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    BinIterator** bin_iterator) const {
    if (sub_feature_index >= 0) {
      CHECK(is_multi_val_);
      return multi_bin_data_[sub_feature_index]->GetColWiseData(bit_type, is_sparse, bin_iterator);
    } else {
      CHECK(!is_multi_val_);
      return bin_data_->GetColWiseData(bit_type, is_sparse, bin_iterator);
    }
  }

  uint32_t feature_max_bin(const int sub_feature_index) const {
    if (!is_multi_val_) {
      return bin_offsets_[sub_feature_index + 1] - 1;
    } else {
      int addi = bin_mappers_[sub_feature_index]->GetMostFreqBin() == 0 ? 0 : 1;
      return bin_mappers_[sub_feature_index]->num_bin() - 1 + addi;
    }
  }

  uint32_t feature_min_bin(const int sub_feature_index) const {
    if (!is_multi_val_) {
      return bin_offsets_[sub_feature_index];
    } else {
      return 1;
    }
  }

 private:
  void CreateBinData(int num_data, bool is_multi_val, bool force_dense, bool force_sparse) {
    if (is_multi_val) {
      multi_bin_data_.clear();
      for (int i = 0; i < num_feature_; ++i) {
        int addi = bin_mappers_[i]->GetMostFreqBin() == 0 ? 0 : 1;
        if (bin_mappers_[i]->sparse_rate() >= kSparseThreshold) {
          multi_bin_data_.emplace_back(Bin::CreateSparseBin(
              num_data, bin_mappers_[i]->num_bin() + addi));
        } else {
          multi_bin_data_.emplace_back(
              Bin::CreateDenseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        }
      }
      is_multi_val_ = true;
    } else {
      if (force_sparse ||
          (!force_dense && num_feature_ == 1 &&
           bin_mappers_[0]->sparse_rate() >= kSparseThreshold)) {
        is_sparse_ = true;
        bin_data_.reset(Bin::CreateSparseBin(num_data, num_total_bin_));
      } else {
        is_sparse_ = false;
        bin_data_.reset(Bin::CreateDenseBin(num_data, num_total_bin_));
      }
      is_multi_val_ = false;
    }
  }

  /*! \brief Number of features */
  int num_feature_;
  /*! \brief Bin mapper for sub features */
  std::vector<std::unique_ptr<BinMapper>> bin_mappers_;
  /*! \brief Bin offsets for sub features */
  std::vector<uint32_t> bin_offsets_;
  /*! \brief Bin data of this feature */
  std::unique_ptr<Bin> bin_data_;
  std::vector<std::unique_ptr<Bin>> multi_bin_data_;
  /*! \brief True if this feature is sparse */
  bool is_multi_val_;
  bool is_dense_multi_val_;
  bool is_sparse_;
  int num_total_bin_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/meta.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_META_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_META_H_

#include <cstdint>
#include <functional>
#include <limits>
#include <memory>
#include <unordered_map>
#include <utility>
#include <vector>

#if (defined(_MSC_VER) && (defined(_M_IX86) || defined(_M_AMD64))) || defined(__INTEL_COMPILER) || MM_PREFETCH
  #include <xmmintrin.h>
  #define PREFETCH_T0(addr) _mm_prefetch(reinterpret_cast<const char*>(addr), _MM_HINT_T0)
#elif defined(__GNUC__)
  #define PREFETCH_T0(addr) __builtin_prefetch(reinterpret_cast<const char*>(addr), 0, 3)
#else
  #define PREFETCH_T0(addr) do {} while (0)
#endif

namespace LightGBM {

/*! \brief Type of data size, it is better to use signed type*/
typedef int32_t data_size_t;

// Enable following macro to use double for score_t
// #define SCORE_T_USE_DOUBLE

// Enable following macro to use double for label_t
// #define LABEL_T_USE_DOUBLE

/*! \brief Type of score, and gradients */
#ifdef SCORE_T_USE_DOUBLE
typedef double score_t;
#else
typedef float score_t;
#endif

/*! \brief Type of metadata, include weight and label */
#ifdef LABEL_T_USE_DOUBLE
typedef double label_t;
#else
typedef float label_t;
#endif

const score_t kMinScore = -std::numeric_limits<score_t>::infinity();

const score_t kMaxScore = std::numeric_limits<score_t>::infinity();

const score_t kEpsilon = 1e-15f;

const double kZeroThreshold = 1e-35f;


typedef int32_t comm_size_t;

using PredictFunction =
std::function<void(const std::vector<std::pair<int, double>>&, double* output)>;

using PredictSparseFunction =
std::function<void(const std::vector<std::pair<int, double>>&, std::vector<std::unordered_map<int, double>>* output)>;

typedef void(*ReduceFunction)(const char* input, char* output, int type_size, comm_size_t array_size);


typedef void(*ReduceScatterFunction)(char* input, comm_size_t input_size, int type_size,
                                     const comm_size_t* block_start, const comm_size_t* block_len, int num_block, char* output, comm_size_t output_size,
                                     const ReduceFunction& reducer);

typedef void(*AllgatherFunction)(char* input, comm_size_t input_size, const comm_size_t* block_start,
                                 const comm_size_t* block_len, int num_block, char* output, comm_size_t output_size);


#define NO_SPECIFIC (-1)

const int kAlignedSize = 32;

#define SIZE_ALIGNED(t) ((t) + kAlignedSize - 1) / kAlignedSize * kAlignedSize

// Refer to https://docs.microsoft.com/en-us/cpp/error-messages/compiler-warnings/compiler-warning-level-4-c4127?view=vs-2019
#ifdef _MSC_VER
#pragma warning(disable : 4127)
#endif

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_META_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/metric.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <vector>

namespace LightGBM {

/*!
* \brief The interface of metric.
*        Metric is used to calculate metric result
*/
class Metric {
 public:
  /*! \brief virtual destructor */
  virtual ~Metric() {}

  /*!
  * \brief Initialize
  * \param test_name Specific name for this metric, will output on log
  * \param metadata Label data
  * \param num_data Number of data
  */
  virtual void Init(const Metadata& metadata, data_size_t num_data) = 0;

  virtual const std::vector<std::string>& GetName() const = 0;

  virtual double factor_to_bigger_better() const = 0;
  /*!
  * \brief Calculating and printing metric result
  * \param score Current prediction score
  */
  virtual std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const = 0;

  Metric() = default;
  /*! \brief Disable copy */
  Metric& operator=(const Metric&) = delete;
  /*! \brief Disable copy */
  Metric(const Metric&) = delete;

  /*!
  * \brief Create object of metrics
  * \param type Specific type of metric
  * \param config Config for metric
  */
  LIGHTGBM_EXPORT static Metric* CreateMetric(const std::string& type, const Config& config);

  /*!
  * \brief Whether boosting is done on CUDA
  */
  virtual bool IsCUDAMetric() const { return false; }
};

/*!
* \brief Static class, used to calculate DCG score
*/
class DCGCalculator {
 public:
  static void DefaultEvalAt(std::vector<int>* eval_at);
  static void DefaultLabelGain(std::vector<double>* label_gain);
  /*!
  * \brief Initial logic
  * \param label_gain Gain for labels, default is 2^i - 1
  */
  static void Init(const std::vector<double>& label_gain);

  /*!
  * \brief Calculate the DCG score at multi position
  * \param ks The positions to evaluate
  * \param label Pointer of label
  * \param score Pointer of score
  * \param num_data Number of data
  * \param out Output result
  */
  static void CalDCG(const std::vector<data_size_t>& ks,
    const label_t* label, const double* score,
    data_size_t num_data, std::vector<double>* out);

  /*!
  * \brief Calculate the Max DCG score at position k
  * \param k The position want to eval at
  * \param label Pointer of label
  * \param num_data Number of data
  * \return The max DCG score
  */
  static double CalMaxDCGAtK(data_size_t k,
    const label_t* label, data_size_t num_data);


  /*!
  * \brief Check the metadata for NDCG and LambdaRank
  * \param metadata Metadata
  * \param num_queries Number of queries
  */
  static void CheckMetadata(const Metadata& metadata, data_size_t num_queries);

  /*!
  * \brief Check the label range for NDCG and LambdaRank
  * \param label Pointer of label
  * \param num_data Number of data
  */
  static void CheckLabel(const label_t* label, data_size_t num_data);

  /*!
  * \brief Calculate the Max DCG score at multi position
  * \param ks The positions want to eval at
  * \param label Pointer of label
  * \param num_data Number of data
  * \param out Output result
  */
  static void CalMaxDCG(const std::vector<data_size_t>& ks,
    const label_t* label, data_size_t num_data, std::vector<double>* out);

  /*!
  * \brief Get discount score of position k
  * \param k The position
  * \return The discount of this position
  */
  inline static double GetDiscount(data_size_t k) { return discount_[k]; }

 private:
  /*! \brief store gains for different label */
  static std::vector<double> label_gain_;
  /*! \brief store discount score for different position */
  static std::vector<double> discount_;
  /*! \brief max position for eval */
  static const data_size_t kMaxPosition;
};


}  // namespace LightGBM


#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/network.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/log.h>

#include <functional>
#include <memory>
#include <vector>

namespace LightGBM {

/*! \brief forward declaration */
class Linkers;

/*! \brief The network structure for all_gather */
class BruckMap {
 public:
  /*! \brief The communication times for one all gather operation */
  int k;
  /*! \brief in_ranks[i] means the incoming rank on i-th communication */
  std::vector<int> in_ranks;
  /*! \brief out_ranks[i] means the out rank on i-th communication */
  std::vector<int> out_ranks;
  BruckMap();
  explicit BruckMap(int n);
  /*!
  * \brief Create the object of bruck map
  * \param rank Rank of this machine
  * \param num_machines The total number of machines
  * \return The object of bruck map
  */
  static BruckMap Construct(int rank, int num_machines);
};

/*!
* \brief node type on recursive halving algorithm
*        When number of machines is not power of 2, need group machines into power of 2 group.
*        And we can let each group has at most 2 machines.
*        if the group only has 1 machine. this machine is the normal node
*        if the group has 2 machines, this group will have two type of nodes, one is the leader.
*        leader will represent this group and communication with others.
*/
enum RecursiveHalvingNodeType {
  Normal,  // normal node, 1 group only have 1 machine
  GroupLeader,  // leader of group when number of machines in this group is 2.
  Other  // non-leader machines in group
};

/*! \brief Network structure for recursive halving algorithm */
class RecursiveHalvingMap {
 public:
  /*! \brief Communication times for one recursive halving algorithm  */
  int k;
  /*! \brief Node type */
  RecursiveHalvingNodeType type;
  bool is_power_of_2;
  int neighbor;
  /*! \brief ranks[i] means the machines that will communicate with on i-th communication*/
  std::vector<int> ranks;
  /*! \brief send_block_start[i] means send block start index at i-th communication*/
  std::vector<int> send_block_start;
  /*! \brief send_block_start[i] means send block size at i-th communication*/
  std::vector<int> send_block_len;
  /*! \brief send_block_start[i] means recv block start index at i-th communication*/
  std::vector<int> recv_block_start;
  /*! \brief send_block_start[i] means recv block size at i-th communication*/
  std::vector<int> recv_block_len;

  RecursiveHalvingMap();

  RecursiveHalvingMap(int k, RecursiveHalvingNodeType _type, bool _is_power_of_2);

  /*!
  * \brief Create the object of recursive halving map
  * \param rank Rank of this machine
  * \param num_machines The total number of machines
  * \return The object of recursive halving map
  */
  static RecursiveHalvingMap Construct(int rank, int num_machines);
};

/*! \brief A static class that contains some collective communication algorithm */
class Network {
 public:
  /*!
  * \brief Initialize
  * \param config Config of network setting
  */
  static void Init(Config config);
  /*!
  * \brief Initialize
  */
  static void Init(int num_machines, int rank, ReduceScatterFunction reduce_scatter_ext_fun, AllgatherFunction allgather_ext_fun);
  /*! \brief Free this static class */
  static void Dispose();
  /*! \brief Get rank of this machine */
  static int rank();
  /*! \brief Get total number of machines */
  static int num_machines();

  /*!
  * \brief Perform all_reduce. if data size is small,
           will perform AllreduceByAllGather, else with call ReduceScatter followed allgather
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param output Output result
  * \param reducer Reduce function
  */
  static void Allreduce(char* input, comm_size_t input_size, int type_size,
                        char* output, const ReduceFunction& reducer);

  /*!
  * \brief Perform all_reduce by using all_gather. it can be use to reduce communication time when data is small
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param output Output result
  * \param reducer Reduce function
  */
  static void AllreduceByAllGather(char* input, comm_size_t input_size, int type_size, char* output,
                                   const ReduceFunction& reducer);

  /*!
  * \brief Performing all_gather by using Bruck algorithm.
           Communication times is O(log(n)), and communication cost is O(send_size * number_machine)
  *        It can be used when all nodes have same input size.
  * \param input Input data
  * \param send_size The size of input data
  * \param output Output result
  */
  static void Allgather(char* input, comm_size_t send_size, char* output);

  /*!
  * \brief Performing all_gather by using Bruck algorithm.
           Communication times is O(log(n)), and communication cost is O(all_size)
  *        It can be used when nodes have different input size.
  * \param input Input data
  * \param block_start The block start for different machines
  * \param block_len The block size for different machines
  * \param output Output result
  * \param all_size The size of output data
  */
  static void Allgather(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  /*!
  * \brief Perform reduce scatter by using recursive halving algorithm.
           Communication times is O(log(n)), and communication cost is O(input_size)
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param block_start The block start for different machines
  * \param block_len The block size for different machines
  * \param output Output result
  * \param output_size size of output data
  * \param reducer Reduce function
  */
  static void ReduceScatter(char* input, comm_size_t input_size, int type_size,
                            const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                            const ReduceFunction& reducer);

  template<class T>
  static T GlobalSyncUpByMin(T local) {
    T global = local;
    Allreduce(reinterpret_cast<char*>(&local),
              sizeof(local), sizeof(local),
              reinterpret_cast<char*>(&global),
              [] (const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        if (*p1 < *p2) {
          std::memcpy(dst, src, type_size);
        }
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }
  template<class T>
  static T GlobalSyncUpByMax(T local) {
    T global = local;
    Allreduce(reinterpret_cast<char*>(&local),
              sizeof(local), sizeof(local),
              reinterpret_cast<char*>(&global),
              [] (const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        if (*p1 > *p2) {
          std::memcpy(dst, src, type_size);
        }
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }

  template<class T>
  static T GlobalSyncUpBySum(T local) {
    T global = (T)0;
    Allreduce(reinterpret_cast<char*>(&local),
      sizeof(local), sizeof(local),
      reinterpret_cast<char*>(&global),
      [](const char* src, char* dst, int type_size, comm_size_t len) {
        comm_size_t used_size = 0;
        const T* p1;
        T* p2;
        while (used_size < len) {
          p1 = reinterpret_cast<const T*>(src);
          p2 = reinterpret_cast<T*>(dst);
          *p2 += *p1;
          src += type_size;
          dst += type_size;
          used_size += type_size;
        }
      });
    return static_cast<T>(global);
  }

  template<class T>
  static T GlobalSyncUpByMean(T local) {
    return static_cast<T>(GlobalSyncUpBySum(local) / num_machines_);
  }

  template<class T>
  static std::vector<T> GlobalSum(std::vector<T>* local) {
    std::vector<T> global(local->size(), 0);
    Allreduce(reinterpret_cast<char*>(local->data()),
              static_cast<comm_size_t>(sizeof(T) * local->size()), sizeof(T),
              reinterpret_cast<char*>(global.data()),
              [](const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        *p2 += *p1;
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }

  template<class T>
  static std::vector<T> GlobalArray(T local) {
    std::vector<T> global(num_machines_, 0);
    int type_size = sizeof(T);
    std::vector<comm_size_t> block_start(num_machines_);
    std::vector<comm_size_t> block_len(num_machines_, type_size);
    for (int i = 1; i < num_machines_; ++i) {
      block_start[i] = block_start[i - 1] + block_len[i - 1];
    }
    Allgather(reinterpret_cast<char*>(&local), block_start.data(), block_len.data(), reinterpret_cast<char*>(global.data()), type_size*num_machines_);
    return global;
  }

 private:
  static void AllgatherBruck(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void AllgatherRecursiveDoubling(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void AllgatherRing(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void ReduceScatterRecursiveHalving(char* input, comm_size_t input_size, int type_size,
                                            const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                                            const ReduceFunction& reducer);

  static void ReduceScatterRing(char* input, comm_size_t input_size, int type_size,
                                const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                                const ReduceFunction& reducer);

  /*! \brief Number of all machines */
  static THREAD_LOCAL int num_machines_;
  /*! \brief Rank of local machine */
  static THREAD_LOCAL int rank_;
  /*! \brief The network interface, provide send/recv functions  */
  static THREAD_LOCAL std::unique_ptr<Linkers> linkers_;
  /*! \brief Bruck map for all gather algorithm*/
  static THREAD_LOCAL BruckMap bruck_map_;
  /*! \brief Recursive halving map for reduce scatter */
  static THREAD_LOCAL RecursiveHalvingMap recursive_halving_map_;
  /*! \brief Buffer to store block start index */
  static THREAD_LOCAL std::vector<comm_size_t> block_start_;
  /*! \brief Buffer to store block size */
  static THREAD_LOCAL std::vector<comm_size_t> block_len_;
  /*! \brief Buffer  */
  static THREAD_LOCAL std::vector<char> buffer_;
  /*! \brief Size of buffer_ */
  static THREAD_LOCAL comm_size_t buffer_size_;
  /*! \brief Funcs*/
  static THREAD_LOCAL ReduceScatterFunction reduce_scatter_ext_fun_;
  static THREAD_LOCAL AllgatherFunction allgather_ext_fun_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/objective_function.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>

#include <string>
#include <functional>

namespace LightGBM {
/*!
* \brief The interface of Objective Function.
*/
class ObjectiveFunction {
 public:
  /*! \brief virtual destructor */
  virtual ~ObjectiveFunction() {}

  /*!
  * \brief Initialize
  * \param metadata Label data
  * \param num_data Number of data
  */
  virtual void Init(const Metadata& metadata, data_size_t num_data) = 0;

  /*!
  * \brief calculating first order derivative of loss function
  * \param score prediction score in this round
  * \gradients Output gradients
  * \hessians Output hessians
  */
  virtual void GetGradients(const double* score,
    score_t* gradients, score_t* hessians) const = 0;

    /*!
  * \brief calculating first order derivative of loss function, used only for bagging by query in lambdarank
  * \param score prediction score in this round
  * \param num_sampled_queries number of in-bag queries
  * \param sampled_query_indices indices of in-bag queries
  * \gradients Output gradients
  * \hessians Output hessians
  */
  virtual void GetGradientsWithSampledQueries(const double* score, const data_size_t /*num_sampled_queries*/, const data_size_t* /*sampled_query_indices*/,
    score_t* gradients, score_t* hessians) const { GetGradients(score, gradients, hessians); }

  virtual const char* GetName() const = 0;

  virtual bool IsConstantHessian() const { return false; }

  virtual bool IsRenewTreeOutput() const { return false; }

  virtual double RenewTreeOutput(double ori_output, std::function<double(const label_t*, int)>,
                                 const data_size_t*,
                                 const data_size_t*,
                                 data_size_t) const { return ori_output; }

  virtual void RenewTreeOutputCUDA(const double* /*score*/, const data_size_t* /*data_indices_in_leaf*/, const data_size_t* /*num_data_in_leaf*/,
    const data_size_t* /*data_start_in_leaf*/, const int /*num_leaves*/, double* /*leaf_value*/) const {}

  virtual double BoostFromScore(int /*class_id*/) const { return 0.0; }

  virtual bool ClassNeedTrain(int /*class_id*/) const { return true; }

  virtual bool SkipEmptyClass() const { return false; }

  virtual int NumModelPerIteration() const { return 1; }

  virtual int NumPredictOneRow() const { return 1; }

  /*! \brief The prediction should be accurate or not. True will disable early stopping for prediction. */
  virtual bool NeedAccuratePrediction() const { return true; }

  /*! \brief Return the number of positive samples. Return 0 if no binary classification tasks.*/
  virtual data_size_t NumPositiveData() const { return 0; }

  virtual void ConvertOutput(const double* input, double* output) const {
    output[0] = input[0];
  }

  virtual std::string ToString() const = 0;

  ObjectiveFunction() = default;
  /*! \brief Disable copy */
  ObjectiveFunction& operator=(const ObjectiveFunction&) = delete;
  /*! \brief Disable copy */
  ObjectiveFunction(const ObjectiveFunction&) = delete;

  /*!
  * \brief Create object of objective function
  * \param type Specific type of objective function
  * \param config Config for objective function
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunction(const std::string& type,
    const Config& config);

  /*!
  * \brief Load objective function from string object
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunction(const std::string& str);

  /*!
  * \brief Whether boosting is done on CUDA
  */
  virtual bool IsCUDAObjective() const { return false; }

  #ifdef USE_CUDA
  /*!
  * \brief Convert output for CUDA version
  */
  virtual const double* ConvertOutputCUDA(data_size_t /*num_data*/, const double* input, double* /*output*/) const {
    return input;
  }

  virtual bool NeedConvertOutputCUDA () const { return false; }

  virtual void SetNCCLInfo(
    ncclComm_t /*nccl_communicator*/,
    int /*nccl_gpu_rank*/,
    int /*local_gpu_rank*/,
    int /*gpu_device_id*/,
    data_size_t /*global_num_data*/) {}

  /*!
  * \brief Create object of objective function on CUDA
  * \param type Specific type of objective function
  * \param config Config for objective function
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunctionCUDA(const std::string& type,
    const Config& config);

  #endif  // USE_CUDA
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/prediction_early_stop.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_

#include <LightGBM/export.h>

#include <string>
#include <functional>

namespace LightGBM {

struct PredictionEarlyStopInstance {
  /// Callback function type for early stopping.
  /// Takes current prediction and number of elements in prediction
  /// @returns true if prediction should stop according to criterion
  using FunctionType = std::function<bool(const double*, int)>;

  FunctionType callback_function;  // callback function itself
  int          round_period;       // call callback_function every `runPeriod` iterations
};

struct PredictionEarlyStopConfig {
  int round_period;
  double margin_threshold;
};

/// Create an early stopping algorithm of type `type`, with given round_period and margin threshold
LIGHTGBM_EXPORT PredictionEarlyStopInstance CreatePredictionEarlyStopInstance(const std::string& type,
                                                                              const PredictionEarlyStopConfig& config);

}   // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/sample_strategy.h <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/threading.h>
#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/objective_function.h>

#include <memory>
#include <vector>

namespace LightGBM {

class SampleStrategy {
 public:
  SampleStrategy() : balanced_bagging_(false), bagging_runner_(0, bagging_rand_block_), need_resize_gradients_(false) {}

  virtual ~SampleStrategy() {}

  static SampleStrategy* CreateSampleStrategy(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function, int num_tree_per_iteration);

  virtual void Bagging(int iter, TreeLearner* tree_learner, score_t* gradients, score_t* hessians) = 0;

  virtual void ResetSampleConfig(const Config* config, bool is_change_dataset) = 0;

  bool is_use_subset() const { return is_use_subset_; }

  data_size_t bag_data_cnt() const { return bag_data_cnt_; }

  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices() { return bag_data_indices_; }

  #ifdef USE_CUDA
  CUDAVector<data_size_t>& cuda_bag_data_indices() { return cuda_bag_data_indices_; }
  #endif  // USE_CUDA

  void UpdateObjectiveFunction(const ObjectiveFunction* objective_function) {
    objective_function_ = objective_function;
  }

  void UpdateTrainingData(const Dataset* train_data) {
    train_data_ = train_data;
    num_data_ = train_data->num_data();
  }

  virtual bool IsHessianChange() const = 0;

  bool NeedResizeGradients() const { return need_resize_gradients_; }

  virtual data_size_t num_sampled_queries() const { return 0; }

  virtual const data_size_t* sampled_query_indices() const { return nullptr; }

 protected:
  const Config* config_;
  const Dataset* train_data_;
  const ObjectiveFunction* objective_function_;
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> bag_data_indices_;
  data_size_t bag_data_cnt_;
  data_size_t num_data_;
  int num_tree_per_iteration_;
  std::unique_ptr<Dataset> tmp_subset_;
  bool is_use_subset_;
  bool balanced_bagging_;
  const int bagging_rand_block_ = 1024;
  std::vector<Random> bagging_rands_;
  ParallelPartitionRunner<data_size_t, false> bagging_runner_;
  /*! \brief whether need to resize the gradient vectors */
  bool need_resize_gradients_;

  #ifdef USE_CUDA
  /*! \brief Buffer for bag_data_indices_ on GPU, used only with cuda */
  CUDAVector<data_size_t> cuda_bag_data_indices_;
  #endif  // USE_CUDA
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/train_share_states.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_

#include <LightGBM/bin.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <memory>
#include <vector>

namespace LightGBM {

class MultiValBinWrapper {
 public:
  MultiValBinWrapper(MultiValBin* bin, data_size_t num_data,
    const std::vector<int>& feature_groups_contained, const int num_grad_quant_bins);

  bool IsSparse() const {
    if (multi_val_bin_ != nullptr) {
      return multi_val_bin_->IsSparse();
    }
    return false;
  }

  void InitTrain(const std::vector<int>& group_feature_start,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* bagging_use_indices,
    data_size_t bagging_indices_cnt);

  template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
  void HistMove(const std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

  template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
  void HistMerge(std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

  void ResizeHistBuf(std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
    MultiValBin* sub_multi_val_bin,
    hist_t* origin_hist_data);

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistograms(const data_size_t* data_indices,
      data_size_t num_data,
      const score_t* gradients,
      const score_t* hessians,
      std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
      hist_t* origin_hist_data) {
    const auto cur_multi_val_bin = (is_use_subcol_ || is_use_subrow_)
          ? multi_val_bin_subset_.get()
          : multi_val_bin_.get();
    if (cur_multi_val_bin != nullptr) {
      global_timer.Start("Dataset::sparse_bin_histogram");
      n_data_block_ = 1;
      data_block_size_ = num_data;
      Threading::BlockInfo<data_size_t>(num_threads_, num_data, min_block_size_,
                                        &n_data_block_, &data_block_size_);
      ResizeHistBuf(hist_buf, cur_multi_val_bin, origin_hist_data);
      const int inner_hist_bits = (data_block_size_ * num_grad_quant_bins_ < 256 && HIST_BITS == 16) ? 8 : HIST_BITS;
      OMP_INIT_EX();
      #pragma omp parallel for schedule(static) num_threads(num_threads_)
      for (int block_id = 0; block_id < n_data_block_; ++block_id) {
        OMP_LOOP_EX_BEGIN();
        data_size_t start = block_id * data_block_size_;
        data_size_t end = std::min<data_size_t>(start + data_block_size_, num_data);
        if (inner_hist_bits == 8) {
          ConstructHistogramsForBlock<USE_INDICES, ORDERED, USE_QUANT_GRAD, 8>(
            cur_multi_val_bin, start, end, data_indices, gradients, hessians,
            block_id, hist_buf);
        } else {
          ConstructHistogramsForBlock<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
            cur_multi_val_bin, start, end, data_indices, gradients, hessians,
            block_id, hist_buf);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      global_timer.Stop("Dataset::sparse_bin_histogram");

      global_timer.Start("Dataset::sparse_bin_histogram_merge");
      if (inner_hist_bits == 8) {
        HistMerge<USE_QUANT_GRAD, HIST_BITS, 8>(hist_buf);
      } else {
        HistMerge<USE_QUANT_GRAD, HIST_BITS, HIST_BITS>(hist_buf);
      }
      global_timer.Stop("Dataset::sparse_bin_histogram_merge");
      global_timer.Start("Dataset::sparse_bin_histogram_move");
      if (inner_hist_bits == 8) {
        HistMove<USE_QUANT_GRAD, HIST_BITS, 8>(*hist_buf);
      } else {
        HistMove<USE_QUANT_GRAD, HIST_BITS, HIST_BITS>(*hist_buf);
      }
      global_timer.Stop("Dataset::sparse_bin_histogram_move");
    }
  }

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsForBlock(const MultiValBin* sub_multi_val_bin,
    data_size_t start, data_size_t end, const data_size_t* data_indices,
    const score_t* gradients, const score_t* hessians, int block_id,
    std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf) {
    if (USE_QUANT_GRAD) {
      if (HIST_BITS == 8) {
        int8_t* hist_buf_ptr = reinterpret_cast<int8_t*>(hist_buf->data());
        int8_t* data_ptr = hist_buf_ptr +
          static_cast<size_t>(num_bin_aligned_) * block_id * 2;
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt8HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt8(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt8(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt8(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      } else if (HIST_BITS == 16) {
        int16_t* data_ptr = reinterpret_cast<int16_t*>(origin_hist_data_);
        int16_t* hist_buf_ptr = reinterpret_cast<int16_t*>(hist_buf->data());
        if (block_id == 0) {
          if (is_use_subcol_) {
            data_ptr = hist_buf_ptr + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
          }
        } else {
          data_ptr = hist_buf_ptr +
            static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
        }
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt16HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt16(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt16(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt16(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      } else {
        int32_t* data_ptr = reinterpret_cast<int32_t*>(origin_hist_data_);
        int32_t* hist_buf_ptr = reinterpret_cast<int32_t*>(hist_buf->data());
        if (block_id == 0) {
          if (is_use_subcol_) {
            data_ptr = hist_buf_ptr + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
          }
        } else {
          data_ptr = hist_buf_ptr +
            static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
        }
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt32HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt32(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt32(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt32(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      }
    } else {
      hist_t* data_ptr = origin_hist_data_;
      if (block_id == 0) {
        if (is_use_subcol_) {
          data_ptr = hist_buf->data() + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
        }
      } else {
        data_ptr = hist_buf->data() +
          static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
      }
      std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kHistBufferEntrySize);
      if (USE_INDICES) {
        if (ORDERED) {
          sub_multi_val_bin->ConstructHistogramOrdered(data_indices, start, end,
                                                  gradients, hessians, data_ptr);
        } else {
          sub_multi_val_bin->ConstructHistogram(data_indices, start, end, gradients,
                                            hessians, data_ptr);
        }
      } else {
        sub_multi_val_bin->ConstructHistogram(start, end, gradients, hessians,
                                          data_ptr);
      }
    }
  }

  void CopyMultiValBinSubset(const std::vector<int>& group_feature_start,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* bagging_use_indices,
    data_size_t bagging_indices_cnt);

  void SetUseSubrow(bool is_use_subrow) {
    is_use_subrow_ = is_use_subrow;
  }

  void SetSubrowCopied(bool is_subrow_copied) {
    is_subrow_copied_ = is_subrow_copied;
  }


  #ifdef USE_CUDA
  const void* GetRowWiseData(
    uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const {
    if (multi_val_bin_ == nullptr) {
      *bit_type = 0;
      *total_size = 0;
      *is_sparse = false;
      return nullptr;
    } else {
      return multi_val_bin_->GetRowWiseData(bit_type, total_size, is_sparse, out_data_ptr, data_ptr_bit_type);
    }
  }
  #endif  // USE_CUDA

 private:
  bool is_use_subcol_ = false;
  bool is_use_subrow_ = false;
  bool is_subrow_copied_ = false;
  std::unique_ptr<MultiValBin> multi_val_bin_;
  std::unique_ptr<MultiValBin> multi_val_bin_subset_;
  std::vector<uint32_t> hist_move_src_;
  std::vector<uint32_t> hist_move_dest_;
  std::vector<uint32_t> hist_move_size_;
  const std::vector<int> feature_groups_contained_;

  int num_threads_;
  int num_bin_;
  int num_bin_aligned_;
  int n_data_block_;
  int data_block_size_;
  int min_block_size_;
  int num_data_;
  int num_grad_quant_bins_;

  hist_t* origin_hist_data_;

  const size_t kHistBufferEntrySize = 2 * sizeof(hist_t);
  const size_t kInt32HistBufferEntrySize = 2 * sizeof(int32_t);
  const size_t kInt16HistBufferEntrySize = 2 * sizeof(int16_t);
  const size_t kInt8HistBufferEntrySize = 2 * sizeof(int8_t);
};

struct TrainingShareStates {
  int num_threads = 0;
  bool is_col_wise = true;
  bool is_constant_hessian = true;
  const data_size_t* bagging_use_indices;
  data_size_t bagging_indices_cnt;

  TrainingShareStates() {
    multi_val_bin_wrapper_.reset(nullptr);
  }

  int num_hist_total_bin() const { return num_hist_total_bin_; }

  const std::vector<uint32_t>& feature_hist_offsets() const { return feature_hist_offsets_; }

  #ifdef USE_CUDA
  const std::vector<uint32_t>& column_hist_offsets() const { return column_hist_offsets_; }
  #endif  // USE_CUDA

  bool IsSparseRowwise() const {
    return (multi_val_bin_wrapper_ != nullptr && multi_val_bin_wrapper_->IsSparse());
  }

  void SetMultiValBin(MultiValBin* bin, data_size_t num_data,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    bool dense_only, bool sparse_only, const int num_grad_quant_bins);

  void CalcBinOffsets(const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    std::vector<uint32_t>* offsets, bool is_col_wise);

  void InitTrain(const std::vector<int>& group_feature_start,
        const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
        const std::vector<int8_t>& is_feature_used) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->InitTrain(group_feature_start,
        feature_groups,
        is_feature_used,
        bagging_use_indices,
        bagging_indices_cnt);
    }
  }

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistograms(const data_size_t* data_indices,
                          data_size_t num_data,
                          const score_t* gradients,
                          const score_t* hessians,
                          hist_t* hist_data) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->ConstructHistograms<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
        data_indices, num_data, gradients, hessians, &hist_buf_, hist_data);
    }
  }

  void SetUseSubrow(bool is_use_subrow) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->SetUseSubrow(is_use_subrow);
    }
  }

  void SetSubrowCopied(bool is_subrow_copied) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->SetSubrowCopied(is_subrow_copied);
    }
  }


  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) {
    if (multi_val_bin_wrapper_ != nullptr) {
      return multi_val_bin_wrapper_->GetRowWiseData(bit_type, total_size, is_sparse, out_data_ptr, data_ptr_bit_type);
    } else {
      *bit_type = 0;
      *total_size = 0;
      *is_sparse = false;
      return nullptr;
    }
  }
  #endif  // USE_CUDA

 private:
  std::vector<uint32_t> feature_hist_offsets_;
  #ifdef USE_CUDA
  std::vector<uint32_t> column_hist_offsets_;
  #endif  // USE_CUDA
  int num_hist_total_bin_ = 0;
  std::unique_ptr<MultiValBinWrapper> multi_val_bin_wrapper_;
  std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>> hist_buf_;
  int num_total_bin_ = 0;
  double num_elements_per_row_ = 0.0f;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/tree.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>

#include <cstdint>
#include <string>
#include <map>
#include <memory>
#include <unordered_map>
#include <vector>

namespace LightGBM {

#define kCategoricalMask (1)
#define kDefaultLeftMask (2)

/*!
* \brief Tree model
*/
class Tree {
 public:
  /*!
  * \brief Constructor
  * \param max_leaves The number of max leaves
  * \param track_branch_features Whether to keep track of ancestors of leaf nodes
  * \param is_linear Whether the tree has linear models at each leaf
  */
  explicit Tree(int max_leaves, bool track_branch_features, bool is_linear);

  /*!
  * \brief Constructor, from a string
  * \param str Model string
  * \param used_len used count of str
  */
  Tree(const char* str, size_t* used_len);

  virtual ~Tree() noexcept = default;

  /*!
  * \brief Performing a split on tree leaves.
  * \param leaf Index of leaf to be split
  * \param feature Index of feature; the converted index after removing useless features
  * \param real_feature Index of feature, the original index on data
  * \param threshold_bin Threshold(bin) of split
  * \param threshold_double Threshold on feature value
  * \param left_value Model Left child output
  * \param right_value Model Right child output
  * \param left_cnt Count of left child
  * \param right_cnt Count of right child
  * \param left_weight Weight of left child
  * \param right_weight Weight of right child
  * \param gain Split gain
  * \param missing_type missing type
  * \param default_left default direction for missing value
  * \return The index of new leaf.
  */
  int Split(int leaf, int feature, int real_feature, uint32_t threshold_bin,
            double threshold_double, double left_value, double right_value,
            int left_cnt, int right_cnt, double left_weight, double right_weight,
            float gain, MissingType missing_type, bool default_left);

  /*!
  * \brief Performing a split on tree leaves, with categorical feature
  * \param leaf Index of leaf to be split
  * \param feature Index of feature; the converted index after removing useless features
  * \param real_feature Index of feature, the original index on data
  * \param threshold_bin Threshold(bin) of split, use bitset to represent
  * \param num_threshold_bin size of threshold_bin
  * \param threshold Thresholds of real feature value, use bitset to represent
  * \param num_threshold size of threshold
  * \param left_value Model Left child output
  * \param right_value Model Right child output
  * \param left_cnt Count of left child
  * \param right_cnt Count of right child
  * \param left_weight Weight of left child
  * \param right_weight Weight of right child
  * \param gain Split gain
  * \return The index of new leaf.
  */
  int SplitCategorical(int leaf, int feature, int real_feature, const uint32_t* threshold_bin, int num_threshold_bin,
                       const uint32_t* threshold, int num_threshold, double left_value, double right_value,
                       int left_cnt, int right_cnt, double left_weight, double right_weight, float gain, MissingType missing_type);

  /*! \brief Get the output of one leaf */
  inline double LeafOutput(int leaf) const { return leaf_value_[leaf]; }

  /*! \brief Set the output of one leaf */
  inline void SetLeafOutput(int leaf, double output) {
    leaf_value_[leaf] = MaybeRoundToZero(output);
  }

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  virtual void AddPredictionToScore(const Dataset* data,
                            data_size_t num_data,
                            double* score) const;

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param used_data_indices Indices of used data
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  virtual void AddPredictionToScore(const Dataset* data,
                            const data_size_t* used_data_indices,
                            data_size_t num_data, double* score) const;

  /*!
  * \brief Get upper bound leaf value of this tree model
  */
  double GetUpperBoundValue() const;

  /*!
  * \brief Get lower bound leaf value of this tree model
  */
  double GetLowerBoundValue() const;

  /*!
  * \brief Prediction on one record
  * \param feature_values Feature value of this record
  * \return Prediction result
  */
  inline double Predict(const double* feature_values) const;
  inline double PredictByMap(const std::unordered_map<int, double>& feature_values) const;

  inline int PredictLeafIndex(const double* feature_values) const;
  inline int PredictLeafIndexByMap(const std::unordered_map<int, double>& feature_values) const;

  inline void PredictContrib(const double* feature_values, int num_features, double* output);
  inline void PredictContribByMap(const std::unordered_map<int, double>& feature_values,
                                  int num_features, std::unordered_map<int, double>* output);

  /*! \brief Get Number of leaves*/
  inline int num_leaves() const { return num_leaves_; }

  /*! \brief Get depth of specific leaf*/
  inline int leaf_depth(int leaf_idx) const { return leaf_depth_[leaf_idx]; }

  /*! \brief Get parent of specific leaf*/
  inline int leaf_parent(int leaf_idx) const {return leaf_parent_[leaf_idx]; }

  /*! \brief Get feature of specific split (original feature index)*/
  inline int split_feature(int split_idx) const { return split_feature_[split_idx]; }

  /*! \brief Get feature of specific split*/
  inline int split_feature_inner(int split_idx) const { return split_feature_inner_[split_idx]; }

  /*! \brief Get features on leaf's branch*/
  inline std::vector<int> branch_features(int leaf) const { return branch_features_[leaf]; }

  inline double split_gain(int split_idx) const { return split_gain_[split_idx]; }

  inline double internal_value(int node_idx) const {
    return internal_value_[node_idx];
  }

  inline bool IsNumericalSplit(int node_idx) const {
    return !GetDecisionType(decision_type_[node_idx], kCategoricalMask);
  }

  inline int left_child(int node_idx) const { return left_child_[node_idx]; }

  inline int right_child(int node_idx) const { return right_child_[node_idx]; }

  inline uint32_t threshold_in_bin(int node_idx) const {
    return threshold_in_bin_[node_idx];
  }

  /*! \brief Get the number of data points that fall at or below this node*/
  inline int data_count(int node) const { return node >= 0 ? internal_count_[node] : leaf_count_[~node]; }

  /*!
  * \brief Shrinkage for the tree's output
  *        shrinkage rate (a.k.a learning rate) is used to tune the training process
  * \param rate The factor of shrinkage
  */
  virtual inline void Shrinkage(double rate) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
    for (int i = 0; i < num_leaves_ - 1; ++i) {
      leaf_value_[i] = MaybeRoundToZero(leaf_value_[i] * rate);
      internal_value_[i] = MaybeRoundToZero(internal_value_[i] * rate);
      if (is_linear_) {
        leaf_const_[i] = MaybeRoundToZero(leaf_const_[i] * rate);
        for (size_t j = 0; j < leaf_coeff_[i].size(); ++j) {
          leaf_coeff_[i][j] = MaybeRoundToZero(leaf_coeff_[i][j] * rate);
        }
      }
    }
    leaf_value_[num_leaves_ - 1] =
        MaybeRoundToZero(leaf_value_[num_leaves_ - 1] * rate);
    if (is_linear_) {
      leaf_const_[num_leaves_ - 1] = MaybeRoundToZero(leaf_const_[num_leaves_ - 1] * rate);
      for (size_t j = 0; j < leaf_coeff_[num_leaves_ - 1].size(); ++j) {
        leaf_coeff_[num_leaves_ - 1][j] = MaybeRoundToZero(leaf_coeff_[num_leaves_ - 1][j] * rate);
      }
    }
    shrinkage_ *= rate;
  }

  inline double shrinkage() const { return shrinkage_; }

  virtual inline void AddBias(double val) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
    for (int i = 0; i < num_leaves_ - 1; ++i) {
      leaf_value_[i] = MaybeRoundToZero(leaf_value_[i] + val);
      internal_value_[i] = MaybeRoundToZero(internal_value_[i] + val);
    }
    leaf_value_[num_leaves_ - 1] =
        MaybeRoundToZero(leaf_value_[num_leaves_ - 1] + val);
    if (is_linear_) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
      for (int i = 0; i < num_leaves_ - 1; ++i) {
        leaf_const_[i] = MaybeRoundToZero(leaf_const_[i] + val);
      }
      leaf_const_[num_leaves_ - 1] = MaybeRoundToZero(leaf_const_[num_leaves_ - 1] + val);
    }
    // force to 1.0
    shrinkage_ = 1.0f;
  }

  virtual inline void AsConstantTree(double val, int count = 0) {
    num_leaves_ = 1;
    shrinkage_ = 1.0f;
    leaf_value_[0] = val;
    if (is_linear_) {
      leaf_const_[0] = val;
    }
    leaf_count_[0] = count;
  }

  /*! \brief Serialize this object to string*/
  std::string ToString() const;

  /*! \brief Serialize this object to json*/
  std::string ToJSON() const;

  /*! \brief Serialize linear model of tree node to json*/
  std::string LinearModelToJSON(int index) const;

  /*! \brief Serialize this object to if-else statement*/
  std::string ToIfElse(int index, bool predict_leaf_index) const;

  inline static bool IsZero(double fval) {
    return (fval >= -kZeroThreshold && fval <= kZeroThreshold);
  }

  inline static double MaybeRoundToZero(double fval) {
    return IsZero(fval) ? 0 : fval;
  }

  inline static bool GetDecisionType(int8_t decision_type, int8_t mask) {
    return (decision_type & mask) > 0;
  }

  inline static void SetDecisionType(int8_t* decision_type, bool input, int8_t mask) {
    if (input) {
      (*decision_type) |= mask;
    } else {
      (*decision_type) &= (127 - mask);
    }
  }

  inline static int8_t GetMissingType(int8_t decision_type) {
    return (decision_type >> 2) & 3;
  }

  inline static void SetMissingType(int8_t* decision_type, int8_t input) {
    (*decision_type) &= 3;
    (*decision_type) |= (input << 2);
  }

  void RecomputeMaxDepth();

  int NextLeafId() const { return num_leaves_; }

  /*! \brief Get the linear model constant term (bias) of one leaf */
  inline double LeafConst(int leaf) const { return leaf_const_[leaf]; }

  /*! \brief Get the linear model coefficients of one leaf */
  inline std::vector<double> LeafCoeffs(int leaf) const { return leaf_coeff_[leaf]; }

  /*! \brief Get the linear model features of one leaf */
  inline std::vector<int> LeafFeaturesInner(int leaf) const {return leaf_features_inner_[leaf]; }

  /*! \brief Get the linear model features of one leaf */
  inline std::vector<int> LeafFeatures(int leaf) const {return leaf_features_[leaf]; }

  /*! \brief Set the linear model coefficients on one leaf */
  inline void SetLeafCoeffs(int leaf, const std::vector<double>& output) {
    leaf_coeff_[leaf].resize(output.size());
    for (size_t i = 0; i < output.size(); ++i) {
      leaf_coeff_[leaf][i] = MaybeRoundToZero(output[i]);
    }
  }

  /*! \brief Set the linear model constant term (bias) on one leaf */
  inline void SetLeafConst(int leaf, double output) {
    leaf_const_[leaf] = MaybeRoundToZero(output);
  }

  /*! \brief Set the linear model features on one leaf */
  inline void SetLeafFeaturesInner(int leaf, const std::vector<int>& features) {
    leaf_features_inner_[leaf] = features;
  }

  /*! \brief Set the linear model features on one leaf */
  inline void SetLeafFeatures(int leaf, const std::vector<int>& features) {
    leaf_features_[leaf] = features;
  }

  inline bool is_linear() const { return is_linear_; }

  #ifdef USE_CUDA
  inline bool is_cuda_tree() const { return is_cuda_tree_; }
  #endif  // USE_CUDA

  inline void SetIsLinear(bool is_linear) {
    is_linear_ = is_linear;
  }

 protected:
  std::string NumericalDecisionIfElse(int node) const;

  std::string CategoricalDecisionIfElse(int node) const;

  inline int NumericalDecision(double fval, int node) const {
    uint8_t missing_type = GetMissingType(decision_type_[node]);
    if (std::isnan(fval) && missing_type != MissingType::NaN) {
      fval = 0.0f;
    }
    if ((missing_type == MissingType::Zero && IsZero(fval))
        || (missing_type == MissingType::NaN && std::isnan(fval))) {
      if (GetDecisionType(decision_type_[node], kDefaultLeftMask)) {
        return left_child_[node];
      } else {
        return right_child_[node];
      }
    }
    if (fval <= threshold_[node]) {
      return left_child_[node];
    } else {
      return right_child_[node];
    }
  }

  inline int NumericalDecisionInner(uint32_t fval, int node, uint32_t default_bin, uint32_t max_bin) const {
    uint8_t missing_type = GetMissingType(decision_type_[node]);
    if ((missing_type == MissingType::Zero && fval == default_bin)
        || (missing_type == MissingType::NaN && fval == max_bin)) {
      if (GetDecisionType(decision_type_[node], kDefaultLeftMask)) {
        return left_child_[node];
      } else {
        return right_child_[node];
      }
    }
    if (fval <= threshold_in_bin_[node]) {
      return left_child_[node];
    } else {
      return right_child_[node];
    }
  }

  inline int CategoricalDecision(double fval, int node) const {
    int int_fval;
    if (std::isnan(fval)) {
      return right_child_[node];
    } else {
      int_fval = static_cast<int>(fval);
      if (int_fval < 0) {
        return right_child_[node];
      }
    }
    int cat_idx = static_cast<int>(threshold_[node]);
    if (Common::FindInBitset(cat_threshold_.data() + cat_boundaries_[cat_idx],
                             cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx], int_fval)) {
      return left_child_[node];
    }
    return right_child_[node];
  }

  inline int CategoricalDecisionInner(uint32_t fval, int node) const {
    int cat_idx = static_cast<int>(threshold_in_bin_[node]);
    if (Common::FindInBitset(cat_threshold_inner_.data() + cat_boundaries_inner_[cat_idx],
                             cat_boundaries_inner_[cat_idx + 1] - cat_boundaries_inner_[cat_idx], fval)) {
      return left_child_[node];
    }
    return right_child_[node];
  }

  inline int Decision(double fval, int node) const {
    if (GetDecisionType(decision_type_[node], kCategoricalMask)) {
      return CategoricalDecision(fval, node);
    } else {
      return NumericalDecision(fval, node);
    }
  }

  inline int DecisionInner(uint32_t fval, int node, uint32_t default_bin, uint32_t max_bin) const {
    if (GetDecisionType(decision_type_[node], kCategoricalMask)) {
      return CategoricalDecisionInner(fval, node);
    } else {
      return NumericalDecisionInner(fval, node, default_bin, max_bin);
    }
  }

  inline void Split(int leaf, int feature, int real_feature, double left_value, double right_value, int left_cnt, int right_cnt,
                    double left_weight, double right_weight, float gain);
  /*!
  * \brief Find leaf index of which record belongs by features
  * \param feature_values Feature value of this record
  * \return Leaf index
  */
  inline int GetLeaf(const double* feature_values) const;
  inline int GetLeafByMap(const std::unordered_map<int, double>& feature_values) const;

  /*! \brief Serialize one node to json*/
  std::string NodeToJSON(int index) const;

  /*! \brief Serialize one node to if-else statement*/
  std::string NodeToIfElse(int index, bool predict_leaf_index) const;

  std::string NodeToIfElseByMap(int index, bool predict_leaf_index) const;

  double ExpectedValue() const;

  /*! \brief This is used fill in leaf_depth_ after reloading a model*/
  inline void RecomputeLeafDepths(int node = 0, int depth = 0);

  /*!
  * \brief Used by TreeSHAP for data we keep about our decision path
  */
  struct PathElement {
    int feature_index;
    double zero_fraction;
    double one_fraction;

    // note that pweight is included for convenience and is not tied with the other attributes,
    // the pweight of the i'th path element is the permutation weight of paths with i-1 ones in them
    double pweight;

    PathElement() {}
    PathElement(int i, double z, double o, double w) : feature_index(i), zero_fraction(z), one_fraction(o), pweight(w) {}
  };

  /*! \brief Polynomial time algorithm for SHAP values (arXiv:1706.06060)*/
  void TreeSHAP(const double *feature_values, double *phi,
                int node, int unique_depth,
                PathElement *parent_unique_path, double parent_zero_fraction,
                double parent_one_fraction, int parent_feature_index) const;

  void TreeSHAPByMap(const std::unordered_map<int, double>& feature_values,
                     std::unordered_map<int, double>* phi,
                     int node, int unique_depth,
                     PathElement *parent_unique_path, double parent_zero_fraction,
                     double parent_one_fraction, int parent_feature_index) const;

  /*! \brief Extend our decision path with a fraction of one and zero extensions for TreeSHAP*/
  static void ExtendPath(PathElement *unique_path, int unique_depth,
                         double zero_fraction, double one_fraction, int feature_index);

  /*! \brief Undo a previous extension of the decision path for TreeSHAP*/
  static void UnwindPath(PathElement *unique_path, int unique_depth, int path_index);

  /*! determine what the total permutation weight would be if we unwound a previous extension in the decision path*/
  static double UnwoundPathSum(const PathElement *unique_path, int unique_depth, int path_index);

  /*! \brief Number of max leaves*/
  int max_leaves_;
  /*! \brief Number of current leaves*/
  int num_leaves_;
  // following values used for non-leaf node
  /*! \brief A non-leaf node's left child */
  std::vector<int> left_child_;
  /*! \brief A non-leaf node's right child */
  std::vector<int> right_child_;
  /*! \brief A non-leaf node's split feature */
  std::vector<int> split_feature_inner_;
  /*! \brief A non-leaf node's split feature, the original index */
  std::vector<int> split_feature_;
  /*! \brief A non-leaf node's split threshold in bin */
  std::vector<uint32_t> threshold_in_bin_;
  /*! \brief A non-leaf node's split threshold in feature value */
  std::vector<double> threshold_;
  int num_cat_;
  std::vector<int> cat_boundaries_inner_;
  std::vector<uint32_t> cat_threshold_inner_;
  std::vector<int> cat_boundaries_;
  std::vector<uint32_t> cat_threshold_;
  /*! \brief Store the information for categorical feature handle and missing value handle. */
  std::vector<int8_t> decision_type_;
  /*! \brief A non-leaf node's split gain */
  std::vector<float> split_gain_;
  // used for leaf node
  /*! \brief The parent of leaf */
  std::vector<int> leaf_parent_;
  /*! \brief Output of leaves */
  std::vector<double> leaf_value_;
  /*! \brief weight of leaves */
  std::vector<double> leaf_weight_;
  /*! \brief DataCount of leaves */
  std::vector<int> leaf_count_;
  /*! \brief Output of non-leaf nodes */
  std::vector<double> internal_value_;
  /*! \brief weight of non-leaf nodes */
  std::vector<double> internal_weight_;
  /*! \brief DataCount of non-leaf nodes */
  std::vector<int> internal_count_;
  /*! \brief Depth for leaves */
  std::vector<int> leaf_depth_;
  /*! \brief whether to keep track of ancestor nodes for each leaf (only needed when feature interactions are restricted) */
  bool track_branch_features_;
  /*! \brief Features on leaf's branch, original index */
  std::vector<std::vector<int>> branch_features_;
  double shrinkage_;
  int max_depth_;
  /*! \brief Tree has linear model at each leaf */
  bool is_linear_;
  /*! \brief coefficients of linear models on leaves */
  std::vector<std::vector<double>> leaf_coeff_;
  /*! \brief constant term (bias) of linear models on leaves */
  std::vector<double> leaf_const_;
  /* \brief features used in leaf linear models; indexing is relative to num_total_features_ */
  std::vector<std::vector<int>> leaf_features_;
  /* \brief features used in leaf linear models; indexing is relative to used_features_ */
  std::vector<std::vector<int>> leaf_features_inner_;
  #ifdef USE_CUDA
  /*! \brief Marks whether this tree is a CUDATree */
  bool is_cuda_tree_;
  #endif  // USE_CUDA
};

inline void Tree::Split(int leaf, int feature, int real_feature,
                        double left_value, double right_value, int left_cnt, int right_cnt,
                        double left_weight, double right_weight, float gain) {
  int new_node_idx = num_leaves_ - 1;
  // update parent info
  int parent = leaf_parent_[leaf];
  if (parent >= 0) {
    // if cur node is left child
    if (left_child_[parent] == ~leaf) {
      left_child_[parent] = new_node_idx;
    } else {
      right_child_[parent] = new_node_idx;
    }
  }
  // add new node
  split_feature_inner_[new_node_idx] = feature;
  split_feature_[new_node_idx] = real_feature;
  split_gain_[new_node_idx] = gain;
  // add two new leaves
  left_child_[new_node_idx] = ~leaf;
  right_child_[new_node_idx] = ~num_leaves_;
  // update new leaves
  leaf_parent_[leaf] = new_node_idx;
  leaf_parent_[num_leaves_] = new_node_idx;
  // save current leaf value to internal node before change
  internal_weight_[new_node_idx] = left_weight + right_weight;
  internal_value_[new_node_idx] = leaf_value_[leaf];
  internal_count_[new_node_idx] = left_cnt + right_cnt;
  leaf_value_[leaf] = std::isnan(left_value) ? 0.0f : left_value;
  leaf_weight_[leaf] = left_weight;
  leaf_count_[leaf] = left_cnt;
  leaf_value_[num_leaves_] = std::isnan(right_value) ? 0.0f : right_value;
  leaf_weight_[num_leaves_] = right_weight;
  leaf_count_[num_leaves_] = right_cnt;
  // update leaf depth
  leaf_depth_[num_leaves_] = leaf_depth_[leaf] + 1;
  leaf_depth_[leaf]++;
  if (track_branch_features_) {
    branch_features_[num_leaves_] = branch_features_[leaf];
    branch_features_[num_leaves_].push_back(split_feature_[new_node_idx]);
    branch_features_[leaf].push_back(split_feature_[new_node_idx]);
  }
}

inline double Tree::Predict(const double* feature_values) const {
  if (is_linear_) {
      int leaf = (num_leaves_ > 1) ? GetLeaf(feature_values) : 0;
      double output = leaf_const_[leaf];
      bool nan_found = false;
      for (size_t i = 0; i < leaf_features_[leaf].size(); ++i) {
        int feat_raw = leaf_features_[leaf][i];
        double feat_val = feature_values[feat_raw];
        if (std::isnan(feat_val)) {
          nan_found = true;
          break;
        } else {
          output += leaf_coeff_[leaf][i] * feat_val;
        }
      }
      if (nan_found) {
        return LeafOutput(leaf);
      } else {
        return output;
      }
  } else {
    if (num_leaves_ > 1) {
      int leaf = GetLeaf(feature_values);
      return LeafOutput(leaf);
    } else {
      return leaf_value_[0];
    }
  }
}

inline double Tree::PredictByMap(const std::unordered_map<int, double>& feature_values) const {
  if (is_linear_) {
    int leaf = (num_leaves_ > 1) ? GetLeafByMap(feature_values) : 0;
    double output = leaf_const_[leaf];
    bool nan_found = false;
    for (size_t i = 0; i < leaf_features_[leaf].size(); ++i) {
      int feat = leaf_features_[leaf][i];
      auto val_it = feature_values.find(feat);
      if (val_it != feature_values.end()) {
        double feat_val = val_it->second;
        if (std::isnan(feat_val)) {
          nan_found = true;
          break;
        } else {
          output += leaf_coeff_[leaf][i] * feat_val;
        }
      }
    }
    if (nan_found) {
      return LeafOutput(leaf);
    } else {
      return output;
    }
  } else {
    if (num_leaves_ > 1) {
      int leaf = GetLeafByMap(feature_values);
      return LeafOutput(leaf);
    } else {
      return leaf_value_[0];
    }
  }
}

inline int Tree::PredictLeafIndex(const double* feature_values) const {
  if (num_leaves_ > 1) {
    int leaf = GetLeaf(feature_values);
    return leaf;
  } else {
    return 0;
  }
}

inline int Tree::PredictLeafIndexByMap(const std::unordered_map<int, double>& feature_values) const {
  if (num_leaves_ > 1) {
    int leaf = GetLeafByMap(feature_values);
    return leaf;
  } else {
    return 0;
  }
}

inline void Tree::PredictContrib(const double* feature_values, int num_features, double* output) {
  output[num_features] += ExpectedValue();
  // Run the recursion with preallocated space for the unique path data
  if (num_leaves_ > 1) {
    CHECK_GE(max_depth_, 0);
    const int max_path_len = max_depth_ + 1;
    std::vector<PathElement> unique_path_data(max_path_len*(max_path_len + 1) / 2);
    TreeSHAP(feature_values, output, 0, 0, unique_path_data.data(), 1, 1, -1);
  }
}

inline void Tree::PredictContribByMap(const std::unordered_map<int, double>& feature_values,
                                      int num_features, std::unordered_map<int, double>* output) {
  (*output)[num_features] += ExpectedValue();
  // Run the recursion with preallocated space for the unique path data
  if (num_leaves_ > 1) {
    CHECK_GE(max_depth_, 0);
    const int max_path_len = max_depth_ + 1;
    std::vector<PathElement> unique_path_data(max_path_len*(max_path_len + 1) / 2);
    TreeSHAPByMap(feature_values, output, 0, 0, unique_path_data.data(), 1, 1, -1);
  }
}

inline void Tree::RecomputeLeafDepths(int node, int depth) {
  if (node == 0) leaf_depth_.resize(num_leaves());
  if (node < 0) {
    leaf_depth_[~node] = depth;
  } else {
    RecomputeLeafDepths(left_child_[node], depth + 1);
    RecomputeLeafDepths(right_child_[node], depth + 1);
  }
}

inline int Tree::GetLeaf(const double* feature_values) const {
  int node = 0;
  if (num_cat_ > 0) {
    while (node >= 0) {
      node = Decision(feature_values[split_feature_[node]], node);
    }
  } else {
    while (node >= 0) {
      node = NumericalDecision(feature_values[split_feature_[node]], node);
    }
  }
  return ~node;
}

inline int Tree::GetLeafByMap(const std::unordered_map<int, double>& feature_values) const {
  int node = 0;
  if (num_cat_ > 0) {
    while (node >= 0) {
      node = Decision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    }
  } else {
    while (node >= 0) {
      node = NumericalDecision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    }
  }
  return ~node;
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/json11.h>

#include <string>
#include <vector>

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*! \brief forward declaration */
class Tree;
class Dataset;
class ObjectiveFunction;

/*!
* \brief Interface for tree learner
*/
class TreeLearner {
 public:
  /*! \brief virtual destructor */
  virtual ~TreeLearner() {}

  /*!
  * \brief Initialize tree learner with training dataset
  * \param train_data The used training data
  * \param is_constant_hessian True if all hessians share the same value
  */
  virtual void Init(const Dataset* train_data, bool is_constant_hessian) = 0;

  /*! Initialise some temporary storage, only needed for the linear tree; needs to be a method of TreeLearner since we call it in GBDT::RefitTree */
  virtual void InitLinear(const Dataset* /*train_data*/, const int /*max_leaves*/) {}

  virtual void ResetIsConstantHessian(bool is_constant_hessian) = 0;

  virtual void ResetTrainingData(const Dataset* train_data,
                                 bool is_constant_hessian) = 0;

  /*!
  * \brief Reset tree configs
  * \param config config of tree
  */
  virtual void ResetConfig(const Config* config) = 0;

  /*!
  * \brief Reset boosting_on_gpu_
  * \param boosting_on_gpu flag for boosting on GPU
  */
  virtual void ResetBoostingOnGPU(const bool /*boosting_on_gpu*/) {}

  virtual void SetForcedSplit(const Json* forced_split_json) = 0;

  /*!
  * \brief training tree model on dataset
  * \param gradients The first order gradients
  * \param hessians The second order gradients
  * \param is_first_tree If linear tree learning is enabled, first tree needs to be handled differently
  * \return A trained tree
  */
  virtual Tree* Train(const score_t* gradients, const score_t* hessians, bool is_first_tree) = 0;

  /*!
  * \brief use an existing tree to fit the new gradients and hessians.
  */
  virtual Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const = 0;

  virtual Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                  const score_t* gradients, const score_t* hessians) const = 0;

  /*!
  * \brief Set bagging data
  * \param subset subset of bagging
  * \param used_indices Used data indices
  * \param num_data Number of used data
  */
  virtual void SetBaggingData(const Dataset* subset,
                              const data_size_t* used_indices,
                              data_size_t num_data) = 0;

  /*!
  * \brief Using last trained tree to predict score then adding to out_score;
  * \param out_score output score
  */
  virtual void AddPredictionToScore(const Tree* tree, double* out_score) const = 0;

  virtual void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                               data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const = 0;

  TreeLearner() = default;
  /*! \brief Disable copy */
  TreeLearner& operator=(const TreeLearner&) = delete;
  /*! \brief Disable copy */
  TreeLearner(const TreeLearner&) = delete;

  /*!
  * \brief Create object of tree learner
  * \param learner_type Type of tree learner
  * \param device_type Type of tree learner
  * \param booster_type Type of boosting
  * \param config config of tree
  */
  static TreeLearner* CreateTreeLearner(const std::string& learner_type,
                                        const std::string& device_type,
                                        const Config* config,
                                        const bool boosting_on_cuda);
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/array_args.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_

#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief Contains some operation for an array, e.g. ArgMax, TopK.
*/
template<typename VAL_T>
class ArrayArgs {
 public:
  inline static size_t ArgMaxMT(const std::vector<VAL_T>& array) {
    int num_threads = OMP_NUM_THREADS();
    std::vector<size_t> arg_maxs(num_threads, 0);
    int n_blocks = Threading::For<size_t>(
        0, array.size(), 1024,
        [&array, &arg_maxs](int i, size_t start, size_t end) {
          size_t arg_max = start;
          for (size_t j = start + 1; j < end; ++j) {
            if (array[j] > array[arg_max]) {
              arg_max = j;
            }
          }
          arg_maxs[i] = arg_max;
        });
    size_t ret = arg_maxs[0];
    for (int i = 1; i < n_blocks; ++i) {
      if (array[arg_maxs[i]] > array[ret]) {
        ret = arg_maxs[i];
      }
    }
    return ret;
  }
  inline static size_t ArgMax(const std::vector<VAL_T>& array) {
    if (array.empty()) {
      return 0;
    }
    if (array.size() > 1024) {
      return ArgMaxMT(array);
    } else {
      size_t arg_max = 0;
      for (size_t i = 1; i < array.size(); ++i) {
        if (array[i] > array[arg_max]) {
          arg_max = i;
        }
      }
      return arg_max;
    }
  }

  inline static size_t ArgMin(const std::vector<VAL_T>& array) {
    if (array.empty()) {
      return 0;
    }
    size_t arg_min = 0;
    for (size_t i = 1; i < array.size(); ++i) {
      if (array[i] < array[arg_min]) {
        arg_min = i;
      }
    }
    return arg_min;
  }

  inline static size_t ArgMax(const VAL_T* array, size_t n) {
    if (n <= 0) {
      return 0;
    }
    size_t arg_max = 0;
    for (size_t i = 1; i < n; ++i) {
      if (array[i] > array[arg_max]) {
        arg_max = i;
      }
    }
    return arg_max;
  }

  inline static size_t ArgMin(const VAL_T* array, size_t n) {
    if (n <= 0) {
      return 0;
    }
    size_t arg_min = 0;
    for (size_t i = 1; i < n; ++i) {
      if (array[i] < array[arg_min]) {
        arg_min = i;
      }
    }
    return arg_min;
  }

  inline static void Partition(std::vector<VAL_T>* arr, int start, int end, int* l, int* r) {
    int i = start - 1;
    int j = end - 1;
    int p = i;
    int q = j;
    if (start >= end - 1) {
      *l = start - 1;
      *r = end;
      return;
    }
    std::vector<VAL_T>& ref = *arr;
    VAL_T v = ref[end - 1];
    for (;;) {
      while (ref[++i] > v) {}
      while (v > ref[--j]) {
        if (j == start) {
          break;
        }
      }
      if (i >= j) {
        break;
      }
      std::swap(ref[i], ref[j]);
      if (ref[i] == v) {
        p++;
        std::swap(ref[p], ref[i]);
      }
      if (v == ref[j]) {
        q--;
        std::swap(ref[j], ref[q]);
      }
    }
    std::swap(ref[i], ref[end - 1]);
    j = i - 1;
    i = i + 1;
    for (int k = start; k <= p; k++, j--) {
      std::swap(ref[k], ref[j]);
    }
    for (int k = end - 2; k >= q; k--, i++) {
      std::swap(ref[i], ref[k]);
    }
    *l = j;
    *r = i;
  }

  // Note: k refer to index here. e.g. k=0 means get the max number.
  inline static int ArgMaxAtK(std::vector<VAL_T>* arr, int start, int end, int k) {
    if (start >= end - 1) {
      return start;
    }
    int l = start;
    int r = end - 1;
    Partition(arr, start, end, &l, &r);
    // if find or all elements are the same.
    if ((k > l && k < r) || (l == start - 1 && r == end - 1)) {
      return k;
    } else if (k <= l) {
      return ArgMaxAtK(arr, start, l + 1, k);
    } else {
      return ArgMaxAtK(arr, r, end, k);
    }
  }

  // Note: k is 1-based here. e.g. k=3 means get the top-3 numbers.
  inline static void MaxK(const std::vector<VAL_T>& array, int k, std::vector<VAL_T>* out) {
    out->clear();
    if (k <= 0) {
      return;
    }
    for (auto val : array) {
      out->push_back(val);
    }
    if (static_cast<size_t>(k) >= array.size()) {
      return;
    }
    ArgMaxAtK(out, 0, static_cast<int>(out->size()), k - 1);
    out->erase(out->begin() + k, out->end());
  }

  inline static void Assign(std::vector<VAL_T>* array, VAL_T t, size_t n) {
    array->resize(n);
    for (size_t i = 0; i < array->size(); ++i) {
      (*array)[i] = t;
    }
  }

  inline static bool CheckAll(const std::vector<VAL_T>& array, VAL_T t) {
    for (size_t i = 0; i < array.size(); ++i) {
      if (array[i] != t) {
        return false;
      }
    }
    return true;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/binary_writer.h <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_

#include <cstdlib>
#include <vector>

namespace LightGBM {

/*!
  * \brief An interface for serializing binary data to a buffer
  */
struct BinaryWriter {
  /*!
    * \brief Append data to this binary target
    * \param data Buffer to write from
    * \param bytes Number of bytes to write from buffer
    * \return Number of bytes written
    */
  virtual size_t Write(const void* data, size_t bytes) = 0;

  /*!
    * \brief Append data to this binary target aligned on a given byte size boundary
    * \param data Buffer to write from
    * \param bytes Number of bytes to write from buffer
    * \param alignment The size of bytes to align to in whole increments
    * \return Number of bytes written
    */
  size_t AlignedWrite(const void* data, size_t bytes, size_t alignment = 8) {
    auto ret = Write(data, bytes);
    if (bytes % alignment != 0) {
      size_t padding = AlignedSize(bytes, alignment) - bytes;
      std::vector<char> tmp(padding, 0);
      ret += Write(tmp.data(), padding);
    }
    return ret;
  }

  /*!
    * \brief The aligned size of a buffer length.
    * \param bytes The number of bytes in a buffer
    * \param alignment The size of bytes to align to in whole increments
    * \return Number of aligned bytes
    */
  static size_t AlignedSize(size_t bytes, size_t alignment = 8) {
    if (bytes % alignment == 0) {
      return bytes;
    } else {
      return bytes / alignment * alignment + alignment;
    }
  }
};
}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/byte_buffer.h <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_

#include <LightGBM/export.h>
#include <LightGBM/utils/binary_writer.h>

#include <string>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <memory>
#include <vector>

namespace LightGBM {

/*!
  * \brief An implementation for serializing binary data to an auto-expanding memory buffer
  */
struct ByteBuffer final : public BinaryWriter {
  ByteBuffer() {}

  explicit ByteBuffer(size_t initial_size) {
    buffer_.reserve(initial_size);
  }

  size_t Write(const void* data, size_t bytes) {
    const char* mem_ptr = static_cast<const char*>(data);
    for (size_t i = 0; i < bytes; ++i) {
      buffer_.push_back(mem_ptr[i]);
    }

    return bytes;
  }

  LIGHTGBM_EXPORT void Reserve(size_t capacity) {
    buffer_.reserve(capacity);
  }

  LIGHTGBM_EXPORT size_t GetSize() const {
    return buffer_.size();
  }

  LIGHTGBM_EXPORT char GetAt(size_t index) const {
    return buffer_.at(index);
  }

  LIGHTGBM_EXPORT char* Data() {
    return buffer_.data();
  }

 private:
  std::vector<char> buffer_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/chunked_array.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Alberto Ferreira
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_

#include <LightGBM/utils/log.h>

#include <stdint.h>

#include <algorithm>
#include <new>
#include <vector>


namespace LightGBM {

/**
 * Container that manages a dynamic array of fixed-length chunks.
 *
 * The class also takes care of allocation & release of the underlying
 * memory. It can be used with either a high or low-level API.
 *
 * The high-level API allocates chunks as needed, manages addresses automatically and keeps
 * track of number of inserted elements, but is not thread-safe (this is ok as usually input is a streaming iterator).
 * For parallel input sources the low-level API must be used.
 *
 * Note: When using this for `LGBM_DatasetCreateFromMats` use a
 *       chunk_size multiple of #num_cols for your dataset, so each chunk
 *       contains "complete" instances.
 *
 * === High-level insert API intro ===
 *
 * The easiest way to use is:
 *  0. ChunkedArray(chunk_size)  # Choose appropriate size
 *  1. add(value)                # as many times as you want (will generate chunks as needed)
 *  2. data() or void_data()     # retrieves a T** or void** pointer (useful for `LGBM_DatasetCreateFromMats`).
 *
 * Useful query methods (all O(1)):
 *  - get_add_count()   # total count of added elements.
 *  - get_chunks_count()  # how many chunks are currently allocated.
 *  - get_current_chunk_added_count()  # for the last add() chunk, how many items there are.
 *  - get_chunk_size()    # get constant chunk_size from constructor call.
 *
 *  With those you can generate int32_t sizes[]. Last chunk can be smaller than chunk_size, so, for any i:
 *    - sizes[i<last] = get_chunk_size()
 *    - sizes[i==last] = get_add_count()
 *
 *
 * === Low-level insert API intro ===
 *
 * For advanced usage - useful for inserting in parallel - one can also:
 *  1. call new_chunk() at any time for as many chunks as needed.  (thread-UNsafe)
 *  2. call setitem(chunk, idx, value) to insert each value.       (thread-safe)
 *
 */
template <class T>
class ChunkedArray {
 public:
    explicit ChunkedArray(size_t chunk_size)
      : _chunk_size(chunk_size), _last_chunk_idx(0), _last_idx_in_last_chunk(0) {
      if (chunk_size == 0) {
        Log::Fatal("ChunkedArray chunk size must be larger than 0!");
      }
       new_chunk();
    }

    ~ChunkedArray() {
        release();
    }

    /**
     * Adds a value to the chunks sequentially.
     * If the last chunk is full it creates a new one and appends to it.
     *
     * @param value value to insert.
     */
    void add(T value) {
        if (!within_bounds(_last_chunk_idx, _last_idx_in_last_chunk)) {
            new_chunk();
            ++_last_chunk_idx;
            _last_idx_in_last_chunk = 0;
        }

        CHECK_EQ(setitem(_last_chunk_idx, _last_idx_in_last_chunk, value), 0);
        ++_last_idx_in_last_chunk;
    }

    /**
     * @return Number of add() calls.
     */
    size_t get_add_count() const {
        return _last_chunk_idx * _chunk_size + _last_idx_in_last_chunk;
    }

    /**
     * @return Number of allocated chunks.
     */
    size_t get_chunks_count() const {
        return _chunks.size();
    }

    /**
     * @return Number of elemends add()'ed in the last chunk.
     */
    size_t get_last_chunk_add_count() const {
        return _last_idx_in_last_chunk;
    }

    /**
     * Getter for the chunk size set at the constructor.
     *
     * @return Return the size of chunks.
     */
    size_t get_chunk_size() const {
        return _chunk_size;
    }

    /**
     * Returns the pointer to the raw chunks data.
     *
     * @return T** pointer to raw data.
     */
    T **data() noexcept {
        return _chunks.data();
    }

    /**
     * Returns the pointer to the raw chunks data, but cast to void**.
     * This is so ``LGBM_DatasetCreateFromMats`` accepts it.
     *
     * @return void** pointer to raw data.
     */
    void **data_as_void() noexcept {
        return reinterpret_cast<void**>(_chunks.data());
    }

    /**
     * Coalesces (copies chunked data) to a contiguous array of the same type.
     * It assumes that ``other`` has enough space to receive that data.
     *
     * @param other array with elements T of size >= this->get_add_count().
     * @param all_valid_addresses
     *            If true exports values from all valid addresses independently of add() count.
     *            Otherwise, exports only up to `get_add_count()` addresses.
     */
    void coalesce_to(T *other, bool all_valid_addresses = false) const {
        const size_t full_chunks = this->get_chunks_count() - 1;

        // Copy full chunks:
        size_t i = 0;
        for (size_t chunk = 0; chunk < full_chunks; ++chunk) {
            T* chunk_ptr = _chunks[chunk];
            for (size_t in_chunk_idx = 0; in_chunk_idx < _chunk_size; ++in_chunk_idx) {
                other[i++] = chunk_ptr[in_chunk_idx];
            }
        }
        // Copy filled values from last chunk only:
        const size_t last_chunk_elems_to_copy = all_valid_addresses ? _chunk_size : this->get_last_chunk_add_count();
        T* chunk_ptr = _chunks[full_chunks];
        for (size_t in_chunk_idx = 0; in_chunk_idx < last_chunk_elems_to_copy; ++in_chunk_idx) {
            other[i++] = chunk_ptr[in_chunk_idx];
        }
    }

    /**
     * Return value from array of chunks.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within chunk
     * @param on_fail_value sentinel value. If out of bounds returns that value.
     *
     * @return pointer or nullptr if index is out of bounds.
     */
    T getitem(size_t chunk_index, size_t index_within_chunk, T on_fail_value) const noexcept {
        if (within_bounds(chunk_index, index_within_chunk))
            return _chunks[chunk_index][index_within_chunk];
        else
            return on_fail_value;
    }

    /**
     * Sets the value at a specific address in one of the chunks.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within chunk
     * @param value value to store
     *
     * @return 0 = success, -1 = out of bounds access.
     */
    int setitem(size_t chunk_index, size_t index_within_chunk, T value) noexcept {
        if (within_bounds(chunk_index, index_within_chunk)) {
            _chunks[chunk_index][index_within_chunk] = value;
            return 0;
        } else {
            return -1;
        }
    }

    /**
     * To reset storage call this.
     * Will release existing resources and prepare for reuse.
     */
    void clear() noexcept {
        release();
        new_chunk();
    }

    /**
     * Deletes all the allocated chunks.
     * Do not use container after this! See ``clear()`` instead.
     */
    void release() noexcept {
        std::for_each(_chunks.begin(), _chunks.end(), [](T* c) { delete[] c; });
        _chunks.clear();
        _chunks.shrink_to_fit();
        _last_chunk_idx = 0;
        _last_idx_in_last_chunk = 0;
    }

    /**
     * As the array is dynamic, checks whether a given address is currently within bounds.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within that chunk
     * @return true if that chunk is already allocated and index_within_chunk < chunk size.
     */
    inline bool within_bounds(size_t chunk_index, size_t index_within_chunk) const {
        return (chunk_index < _chunks.size()) && (index_within_chunk < _chunk_size);
    }

    /**
     * Adds a new chunk to the array of chunks. Not thread-safe.
     */
    void new_chunk() {
        _chunks.push_back(new (std::nothrow) T[_chunk_size]);

        // Check memory allocation success:
        if (!_chunks[_chunks.size() - 1]) {
            release();
            Log::Fatal("Memory exhausted! Cannot allocate new ChunkedArray chunk.");
        }
    }

 private:
    const size_t _chunk_size;
    std::vector<T*> _chunks;

    // For the add() interface & some of the get_*() queries:
    size_t _last_chunk_idx;  //<! Index of chunks
    size_t _last_idx_in_last_chunk;  //<! Index within chunk
};


}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/common.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_

#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <limits>
#include <string>
#include <algorithm>
#include <cctype>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <functional>
#include <iomanip>
#include <iterator>
#include <map>
#include <memory>
#include <sstream>
#include <type_traits>
#include <unordered_map>
#include <utility>
#include <vector>

#define FMT_HEADER_ONLY
#include "fast_double_parser.h"
#include "fmt/format.h"

#ifdef _MSC_VER
#include <intrin.h>
#pragma intrinsic(_BitScanReverse)
#endif

#if defined(_MSC_VER)
#include <malloc.h>
#elif MM_MALLOC
#include <mm_malloc.h>
// https://gcc.gnu.org/onlinedocs/cpp/Common-Predefined-Macros.html
// https://www.oreilly.com/library/view/mac-os-x/0596003560/ch05s01s02.html
#elif defined(__GNUC__) && defined(HAVE_MALLOC_H)
  #include <malloc.h>
  #define _mm_malloc(a, b) memalign(b, a)
  #define _mm_free(a) free(a)
#else
#include <stdlib.h>
#define _mm_malloc(a, b) malloc(a)
#define _mm_free(a) free(a)
#endif

namespace LightGBM {

namespace Common {

using json11_internal_lightgbm::Json;

/*!
* Imbues the stream with the C locale.
*/
static void C_stringstream(std::stringstream &ss) {
  ss.imbue(std::locale::classic());
}

inline static std::string Trim(std::string str) {
  if (str.empty()) {
    return str;
  }
  str.erase(str.find_last_not_of(" \f\n\r\t\v") + 1);
  str.erase(0, str.find_first_not_of(" \f\n\r\t\v"));
  return str;
}

inline static std::string RemoveQuotationSymbol(std::string str) {
  if (str.empty()) {
    return str;
  }
  str.erase(str.find_last_not_of("'\"") + 1);
  str.erase(0, str.find_first_not_of("'\""));
  return str;
}

inline static bool StartsWith(const std::string& str, const std::string prefix) {
  if (str.substr(0, prefix.size()) == prefix) {
    return true;
  } else {
    return false;
  }
}

inline static std::vector<std::string> Split(const char* c_str, char delimiter) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    if (str[pos] == delimiter) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      ++pos;
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::vector<std::string> SplitBrackets(const char* c_str, char left_delimiter, char right_delimiter) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  bool open = false;
  while (pos < str.length()) {
    if (str[pos] == left_delimiter) {
      open = true;
      ++pos;
      i = pos;
    } else if (str[pos] == right_delimiter && open) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      open = false;
      ++pos;
    } else {
      ++pos;
    }
  }
  return ret;
}

inline static std::vector<std::string> SplitLines(const char* c_str) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    if (str[pos] == '\n' || str[pos] == '\r') {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      // skip the line endings
      while (str[pos] == '\n' || str[pos] == '\r') ++pos;
      // new begin
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::vector<std::string> Split(const char* c_str, const char* delimiters) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    bool met_delimiters = false;
    for (int j = 0; delimiters[j] != '\0'; ++j) {
      if (str[pos] == delimiters[j]) {
        met_delimiters = true;
        break;
      }
    }
    if (met_delimiters) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      ++pos;
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::string GetFromParserConfig(std::string config_str, std::string key) {
  // parser config should follow json format.
  std::string err;
  Json config_json = Json::parse(config_str, &err);
  if (!err.empty()) {
    Log::Fatal("Invalid parser config: %s. Please check if follow json format.", err.c_str());
  }
  return config_json[key].string_value();
}

inline static std::string SaveToParserConfig(std::string config_str, std::string key, std::string value) {
  std::string err;
  Json config_json = Json::parse(config_str, &err);
  if (!err.empty()) {
    Log::Fatal("Invalid parser config: %s. Please check if follow json format.", err.c_str());
  }
  CHECK(config_json.is_object());
  std::map<std::string, Json> config_map = config_json.object_items();
  config_map.insert(std::pair<std::string, Json>(key, Json(value)));
  return Json(config_map).dump();
}

template<typename T>
inline static const char* Atoi(const char* p, T* out) {
  int sign;
  T value;
  while (*p == ' ') {
    ++p;
  }
  sign = 1;
  if (*p == '-') {
    sign = -1;
    ++p;
  } else if (*p == '+') {
    ++p;
  }
  for (value = 0; *p >= '0' && *p <= '9'; ++p) {
    value = value * 10 + (*p - '0');
  }
  *out = static_cast<T>(sign * value);
  while (*p == ' ') {
    ++p;
  }
  return p;
}

template<typename T>
inline static double Pow(T base, int power) {
  if (power < 0) {
    return 1.0 / Pow(base, -power);
  } else if (power == 0) {
    return 1;
  } else if (power % 2 == 0) {
    return Pow(base*base, power / 2);
  } else if (power % 3 == 0) {
    return Pow(base*base*base, power / 3);
  } else {
    return base * Pow(base, power - 1);
  }
}

inline static const char* Atof(const char* p, double* out) {
  int frac;
  double sign, value, scale;
  *out = NAN;
  // Skip leading white space, if any.
  while (*p == ' ') {
    ++p;
  }
  // Get sign, if any.
  sign = 1.0;
  if (*p == '-') {
    sign = -1.0;
    ++p;
  } else if (*p == '+') {
    ++p;
  }

  // is a number
  if ((*p >= '0' && *p <= '9') || *p == '.' || *p == 'e' || *p == 'E') {
    // Get digits before decimal point or exponent, if any.
    for (value = 0.0; *p >= '0' && *p <= '9'; ++p) {
      value = value * 10.0 + (*p - '0');
    }

    // Get digits after decimal point, if any.
    if (*p == '.') {
      double right = 0.0;
      int nn = 0;
      ++p;
      while (*p >= '0' && *p <= '9') {
        right = (*p - '0') + right * 10.0;
        ++nn;
        ++p;
      }
      value += right / Pow(10.0, nn);
    }

    // Handle exponent, if any.
    frac = 0;
    scale = 1.0;
    if ((*p == 'e') || (*p == 'E')) {
      uint32_t expon;
      // Get sign of exponent, if any.
      ++p;
      if (*p == '-') {
        frac = 1;
        ++p;
      } else if (*p == '+') {
        ++p;
      }
      // Get digits of exponent, if any.
      for (expon = 0; *p >= '0' && *p <= '9'; ++p) {
        expon = expon * 10 + (*p - '0');
      }
      if (expon > 308) expon = 308;
      // Calculate scaling factor.
      while (expon >= 50) {
        scale *= 1E50;
        expon -= 50;
      }
      while (expon >= 8) {
        scale *= 1E8;
        expon -= 8;
      }
      while (expon > 0) {
        scale *= 10.0;
        expon -= 1;
      }
    }
    // Return signed and scaled floating point result.
    *out = sign * (frac ? (value / scale) : (value * scale));
  } else {
    size_t cnt = 0;
    while (*(p + cnt) != '\0' && *(p + cnt) != ' '
           && *(p + cnt) != '\t' && *(p + cnt) != ','
           && *(p + cnt) != '\n' && *(p + cnt) != '\r'
           && *(p + cnt) != ':') {
      ++cnt;
    }
    if (cnt > 0) {
      std::string tmp_str(p, cnt);
      std::transform(tmp_str.begin(), tmp_str.end(), tmp_str.begin(), [](unsigned char c){ return std::tolower(c); });
      if (tmp_str == std::string("na") || tmp_str == std::string("nan") ||
          tmp_str == std::string("null")) {
        *out = NAN;
      } else if (tmp_str == std::string("inf") || tmp_str == std::string("infinity")) {
        *out = sign * 1e308;
      } else {
        Log::Fatal("Unknown token %s in data file", tmp_str.c_str());
      }
      p += cnt;
    }
  }

  while (*p == ' ') {
    ++p;
  }

  return p;
}

// Use fast_double_parse and strtod (if parse failed) to parse double.
inline static const char* AtofPrecise(const char* p, double* out) {
  const char* end = fast_double_parser::parse_number(p, out);

  if (end != nullptr) {
    return end;
  }

  // Rare path: Not in RFC 7159 format. Possible "inf", "nan", etc. Fallback to standard library:
  char* end2;
  errno = 0;  // This is Required before calling strtod.
  *out = std::strtod(p, &end2);  // strtod is locale aware.
  if (end2 == p) {
    Log::Fatal("no conversion to double for: %s", p);
  }
  if (errno == ERANGE) {
    Log::Warning("convert to double got underflow or overflow: %s", p);
  }
  return end2;
}

inline static bool AtoiAndCheck(const char* p, int* out) {
  const char* after = Atoi(p, out);
  if (*after != '\0') {
    return false;
  }
  return true;
}

inline static bool AtofAndCheck(const char* p, double* out) {
  const char* after = Atof(p, out);
  if (*after != '\0') {
    return false;
  }
  return true;
}

inline static const char* SkipSpaceAndTab(const char* p) {
  while (*p == ' ' || *p == '\t') {
    ++p;
  }
  return p;
}

inline static const char* SkipReturn(const char* p) {
  while (*p == '\n' || *p == '\r' || *p == ' ') {
    ++p;
  }
  return p;
}

template<typename T, typename T2>
inline static std::vector<T2> ArrayCast(const std::vector<T>& arr) {
  std::vector<T2> ret(arr.size());
  for (size_t i = 0; i < arr.size(); ++i) {
    ret[i] = static_cast<T2>(arr[i]);
  }
  return ret;
}

template<typename T, bool is_float>
struct __StringToTHelper {
  T operator()(const std::string& str) const {
    T ret = 0;
    Atoi(str.c_str(), &ret);
    return ret;
  }
};

template<typename T>
struct __StringToTHelper<T, true> {
  T operator()(const std::string& str) const {
    return static_cast<T>(std::stod(str));
  }
};

template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, char delimiter) {
  std::vector<std::string> strs = Split(str.c_str(), delimiter);
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

template<typename T>
inline static std::vector<std::vector<T>> StringToArrayofArrays(
    const std::string& str, char left_bracket, char right_bracket, char delimiter) {
  std::vector<std::string> strs = SplitBrackets(str.c_str(), left_bracket, right_bracket);
  std::vector<std::vector<T>> ret;
  for (const auto& s : strs) {
    ret.push_back(StringToArray<T>(s, delimiter));
  }
  return ret;
}

template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  std::vector<std::string> strs = Split(str.c_str(), ' ');
  CHECK_EQ(strs.size(), static_cast<size_t>(n));
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

template<typename T, bool is_float>
struct __StringToTHelperFast {
  const char* operator()(const char*p, T* out) const {
    return Atoi(p, out);
  }
};

template<typename T>
struct __StringToTHelperFast<T, true> {
  const char* operator()(const char*p, T* out) const {
    double tmp = 0.0f;
    auto ret = Atof(p, &tmp);
    *out = static_cast<T>(tmp);
    return ret;
  }
};

template<typename T>
inline static std::vector<T> StringToArrayFast(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  auto p_str = str.c_str();
  __StringToTHelperFast<T, std::is_floating_point<T>::value> helper;
  std::vector<T> ret(n);
  for (int i = 0; i < n; ++i) {
    p_str = helper(p_str, &ret[i]);
  }
  return ret;
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, const char* delimiter, const bool force_C_locale = false) {
  if (strs.empty()) {
    return std::string("");
  }
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << strs[0];
  for (size_t i = 1; i < strs.size(); ++i) {
    str_buf << delimiter;
    str_buf << strs[i];
  }
  return str_buf.str();
}

template<>
inline std::string Join<int8_t>(const std::vector<int8_t>& strs, const char* delimiter, const bool force_C_locale) {
  if (strs.empty()) {
    return std::string("");
  }
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << static_cast<int16_t>(strs[0]);
  for (size_t i = 1; i < strs.size(); ++i) {
    str_buf << delimiter;
    str_buf << static_cast<int16_t>(strs[i]);
  }
  return str_buf.str();
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, size_t start, size_t end, const char* delimiter, const bool force_C_locale = false) {
  if (end - start <= 0) {
    return std::string("");
  }
  start = std::min(start, static_cast<size_t>(strs.size()) - 1);
  end = std::min(end, static_cast<size_t>(strs.size()));
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << strs[start];
  for (size_t i = start + 1; i < end; ++i) {
    str_buf << delimiter;
    str_buf << strs[i];
  }
  return str_buf.str();
}

inline static int64_t Pow2RoundUp(int64_t x) {
  int64_t t = 1;
  for (int i = 0; i < 64; ++i) {
    if (t >= x) {
      return t;
    }
    t <<= 1;
  }
  return 0;
}

/*!
 * \brief Do inplace softmax transformation on p_rec
 * \param p_rec The input/output vector of the values.
 */
inline static void Softmax(std::vector<double>* p_rec) {
  std::vector<double> &rec = *p_rec;
  double wmax = rec[0];
  for (size_t i = 1; i < rec.size(); ++i) {
    wmax = std::max(rec[i], wmax);
  }
  double wsum = 0.0f;
  for (size_t i = 0; i < rec.size(); ++i) {
    rec[i] = std::exp(rec[i] - wmax);
    wsum += rec[i];
  }
  for (size_t i = 0; i < rec.size(); ++i) {
    rec[i] /= static_cast<double>(wsum);
  }
}

inline static void Softmax(const double* input, double* output, int len) {
  double wmax = input[0];
  for (int i = 1; i < len; ++i) {
    wmax = std::max(input[i], wmax);
  }
  double wsum = 0.0f;
  for (int i = 0; i < len; ++i) {
    output[i] = std::exp(input[i] - wmax);
    wsum += output[i];
  }
  for (int i = 0; i < len; ++i) {
    output[i] /= static_cast<double>(wsum);
  }
}

template<typename T>
std::vector<const T*> ConstPtrInVectorWrapper(const std::vector<std::unique_ptr<T>>& input) {
  std::vector<const T*> ret;
  for (auto t = input.begin(); t !=input.end(); ++t) {
    ret.push_back(t->get());
  }
  return ret;
}

template<typename T1, typename T2>
inline static void SortForPair(std::vector<T1>* keys, std::vector<T2>* values, size_t start, bool is_reverse = false) {
  std::vector<std::pair<T1, T2>> arr;
  auto& ref_key = *keys;
  auto& ref_value = *values;
  for (size_t i = start; i < keys->size(); ++i) {
    arr.emplace_back(ref_key[i], ref_value[i]);
  }
  if (!is_reverse) {
    std::stable_sort(arr.begin(), arr.end(), [](const std::pair<T1, T2>& a, const std::pair<T1, T2>& b) {
      return a.first < b.first;
    });
  } else {
    std::stable_sort(arr.begin(), arr.end(), [](const std::pair<T1, T2>& a, const std::pair<T1, T2>& b) {
      return a.first > b.first;
    });
  }
  for (size_t i = start; i < arr.size(); ++i) {
    ref_key[i] = arr[i].first;
    ref_value[i] = arr[i].second;
  }
}

template <typename T>
inline static std::vector<T*> Vector2Ptr(std::vector<std::vector<T>>* data) {
  std::vector<T*> ptr(data->size());
  auto& ref_data = *data;
  for (size_t i = 0; i < data->size(); ++i) {
    ptr[i] = ref_data[i].data();
  }
  return ptr;
}

template <typename T>
inline static std::vector<int> VectorSize(const std::vector<std::vector<T>>& data) {
  std::vector<int> ret(data.size());
  for (size_t i = 0; i < data.size(); ++i) {
    ret[i] = static_cast<int>(data[i].size());
  }
  return ret;
}

inline static double AvoidInf(double x) {
  if (std::isnan(x)) {
    return 0.0;
  } else if (x >= 1e300) {
    return 1e300;
  } else if (x <= -1e300) {
    return -1e300;
  } else {
    return x;
  }
}

inline static float AvoidInf(float x) {
  if (std::isnan(x)) {
    return 0.0f;
  } else if (x >= 1e38) {
    return 1e38f;
  } else if (x <= -1e38) {
    return -1e38f;
  } else {
    return x;
  }
}

template<typename _Iter> inline
static typename std::iterator_traits<_Iter>::value_type* IteratorValType(_Iter) {
  return (0);
}

template<typename _RanIt, typename _Pr, typename _VTRanIt> inline
static void ParallelSort(_RanIt _First, _RanIt _Last, _Pr _Pred, _VTRanIt*) {
  size_t len = _Last - _First;
  const size_t kMinInnerLen = 1024;
  int num_threads = OMP_NUM_THREADS();
  if (len <= kMinInnerLen || num_threads <= 1) {
    std::sort(_First, _Last, _Pred);
    return;
  }
  size_t inner_size = (len + num_threads - 1) / num_threads;
  inner_size = std::max(inner_size, kMinInnerLen);
  num_threads = static_cast<int>((len + inner_size - 1) / inner_size);
#pragma omp parallel for num_threads(num_threads) schedule(static, 1)
  for (int i = 0; i < num_threads; ++i) {
    size_t left = inner_size*i;
    size_t right = left + inner_size;
    right = std::min(right, len);
    if (right > left) {
      std::sort(_First + left, _First + right, _Pred);
    }
  }
  // Buffer for merge.
  std::vector<_VTRanIt> temp_buf(len);
  _RanIt buf = temp_buf.begin();
  size_t s = inner_size;
  // Recursive merge
  while (s < len) {
    int loop_size = static_cast<int>((len + s * 2 - 1) / (s * 2));
    #pragma omp parallel for num_threads(num_threads) schedule(static, 1)
    for (int i = 0; i < loop_size; ++i) {
      size_t left = i * 2 * s;
      size_t mid = left + s;
      size_t right = mid + s;
      right = std::min(len, right);
      if (mid >= right) {
        continue;
      }
      std::copy(_First + left, _First + mid, buf + left);
      std::merge(buf + left, buf + mid, _First + mid, _First + right, _First + left, _Pred);
    }
    s *= 2;
  }
}

template<typename _RanIt, typename _Pr> inline
static void ParallelSort(_RanIt _First, _RanIt _Last, _Pr _Pred) {
  return ParallelSort(_First, _Last, _Pred, IteratorValType(_First));
}

// Check that all y[] are in interval [ymin, ymax] (end points included); throws error if not
template <typename T>
inline static void CheckElementsIntervalClosed(const T *y, T ymin, T ymax, int ny, const char *callername) {
  auto fatal_msg = [&y, &ymin, &ymax, &callername](int i) {
    std::ostringstream os;
    os << "[%s]: does not tolerate element [#%i = " << y[i] << "] outside [" << ymin << ", " << ymax << "]";
    Log::Fatal(os.str().c_str(), callername, i);
  };
  for (int i = 1; i < ny; i += 2) {
    if (y[i - 1] < y[i]) {
      if (y[i - 1] < ymin) {
        fatal_msg(i - 1);
      } else if (y[i] > ymax) {
        fatal_msg(i);
      }
    } else {
      if (y[i - 1] > ymax) {
        fatal_msg(i - 1);
      } else if (y[i] < ymin) {
        fatal_msg(i);
      }
    }
  }
  if (ny & 1) {  // odd
    if (y[ny - 1] < ymin || y[ny - 1] > ymax) {
      fatal_msg(ny - 1);
    }
  }
}

// One-pass scan over array w with nw elements: find min, max and sum of elements;
// this is useful for checking weight requirements.
template <typename T1, typename T2>
inline static void ObtainMinMaxSum(const T1 *w, int nw, T1 *mi, T1 *ma, T2 *su) {
  T1 minw;
  T1 maxw;
  T1 sumw;
  int i;
  if (nw & 1) {  // odd
    minw = w[0];
    maxw = w[0];
    sumw = w[0];
    i = 2;
  } else {  // even
    if (w[0] < w[1]) {
      minw = w[0];
      maxw = w[1];
    } else {
      minw = w[1];
      maxw = w[0];
    }
    sumw = w[0] + w[1];
    i = 3;
  }
  for (; i < nw; i += 2) {
    if (w[i - 1] < w[i]) {
      minw = std::min(minw, w[i - 1]);
      maxw = std::max(maxw, w[i]);
    } else {
      minw = std::min(minw, w[i]);
      maxw = std::max(maxw, w[i - 1]);
    }
    sumw += w[i - 1] + w[i];
  }
  if (mi != nullptr) {
    *mi = minw;
  }
  if (ma != nullptr) {
    *ma = maxw;
  }
  if (su != nullptr) {
    *su = static_cast<T2>(sumw);
  }
}

inline static std::vector<uint32_t> EmptyBitset(int n) {
  int size = n / 32;
  if (n % 32 != 0) ++size;
  return std::vector<uint32_t>(size);
}

template<typename T>
inline static void InsertBitset(std::vector<uint32_t>* vec, const T val) {
  auto& ref_v = *vec;
  int i1 = val / 32;
  int i2 = val % 32;
  if (static_cast<int>(vec->size()) < i1 + 1) {
    vec->resize(i1 + 1, 0);
  }
  ref_v[i1] |= (1 << i2);
}

template<typename T>
inline static std::vector<uint32_t> ConstructBitset(const T* vals, int n) {
  std::vector<uint32_t> ret;
  for (int i = 0; i < n; ++i) {
    int i1 = vals[i] / 32;
    int i2 = vals[i] % 32;
    if (static_cast<int>(ret.size()) < i1 + 1) {
      ret.resize(i1 + 1, 0);
    }
    ret[i1] |= (1 << i2);
  }
  return ret;
}

template<typename T>
inline static bool FindInBitset(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}

inline static bool CheckDoubleEqualOrdered(double a, double b) {
  double upper = std::nextafter(a, INFINITY);
  return b <= upper;
}

inline static double GetDoubleUpperBound(double a) {
  return std::nextafter(a, INFINITY);
}

inline static size_t GetLine(const char* str) {
  auto start = str;
  while (*str != '\0' && *str != '\n' && *str != '\r') {
    ++str;
  }
  return str - start;
}

inline static const char* SkipNewLine(const char* str) {
  if (*str == '\r') {
    ++str;
  }
  if (*str == '\n') {
    ++str;
  }
  return str;
}

template <typename T>
static int Sign(T x) {
  return (x > T(0)) - (x < T(0));
}

template <typename T>
static T SafeLog(T x) {
  if (x > 0) {
    return std::log(x);
  } else {
    return -INFINITY;
  }
}

inline bool CheckAllowedJSON(const std::string& s) {
  unsigned char char_code;
  for (auto c : s) {
    char_code = static_cast<unsigned char>(c);
    if (char_code == 34      // "
        || char_code == 44   // ,
        || char_code == 58   // :
        || char_code == 91   // [
        || char_code == 93   // ]
        || char_code == 123  // {
        || char_code == 125  // }
        ) {
      return false;
    }
  }
  return true;
}

inline int RoundInt(double x) {
  return static_cast<int>(x + 0.5f);
}

template <typename T, std::size_t N = 32>
class AlignmentAllocator {
 public:
  typedef T value_type;
  typedef std::size_t size_type;
  typedef std::ptrdiff_t difference_type;

  typedef T* pointer;
  typedef const T* const_pointer;

  typedef T& reference;
  typedef const T& const_reference;

  inline AlignmentAllocator() throw() {}

  template <typename T2>
  inline AlignmentAllocator(const AlignmentAllocator<T2, N>&) throw() {}

  inline ~AlignmentAllocator() throw() {}

  inline pointer address(reference r) {
    return &r;
  }

  inline const_pointer address(const_reference r) const {
    return &r;
  }

  inline pointer allocate(size_type n) {
    return (pointer)_mm_malloc(n * sizeof(value_type), N);
  }

  inline void deallocate(pointer p, size_type) {
    _mm_free(p);
  }

  inline void construct(pointer p, const value_type& wert) {
    new (p) value_type(wert);
  }

  inline void destroy(pointer p) {
    p->~value_type();
  }

  inline size_type max_size() const throw() {
    return size_type(-1) / sizeof(value_type);
  }

  template <typename T2>
  struct rebind {
    typedef AlignmentAllocator<T2, N> other;
  };

  bool operator!=(const AlignmentAllocator<T, N>& other) const {
    return !(*this == other);
  }

  // Returns true if and only if storage allocated from *this
  // can be deallocated from other, and vice versa.
  // Always returns true for stateless allocators.
  bool operator==(const AlignmentAllocator<T, N>&) const {
    return true;
  }
};

class Timer {
 public:
  Timer() {
#ifdef TIMETAG
    int num_threads = OMP_NUM_THREADS();
    start_time_.resize(num_threads);
    stats_.resize(num_threads);
#endif  // TIMETAG
  }

  ~Timer() { Print(); }

#ifdef TIMETAG
  void Start(const std::string& name) {
    auto tid = omp_get_thread_num();
    start_time_[tid][name] = std::chrono::steady_clock::now();
  }

  void Stop(const std::string& name) {
    auto cur_time = std::chrono::steady_clock::now();
    auto tid = omp_get_thread_num();
    if (stats_[tid].find(name) == stats_[tid].end()) {
      stats_[tid][name] = std::chrono::duration<double, std::milli>(0);
    }
    stats_[tid][name] += cur_time - start_time_[tid][name];
  }

#else
  void Start(const std::string&) {}

  void Stop(const std::string&) {}
#endif  // TIMETAG

  void Print() const {
#ifdef TIMETAG
    std::unordered_map<std::string, std::chrono::duration<double, std::milli>>
        stats(stats_[0].begin(), stats_[0].end());
    for (size_t i = 1; i < stats_.size(); ++i) {
      for (auto it = stats_[i].begin(); it != stats_[i].end(); ++it) {
        if (stats.find(it->first) == stats.end()) {
          stats[it->first] = it->second;
        } else {
          stats[it->first] += it->second;
        }
      }
    }
    std::map<std::string, std::chrono::duration<double, std::milli>> ordered(
        stats.begin(), stats.end());
    for (auto it = ordered.begin(); it != ordered.end(); ++it) {
      Log::Info("%s costs:\t %f", it->first.c_str(), it->second * 1e-3);
    }
#endif  // TIMETAG
  }
#ifdef TIMETAG
  std::vector<
      std::unordered_map<std::string, std::chrono::steady_clock::time_point>>
      start_time_;
  std::vector<std::unordered_map<std::string,
                                 std::chrono::duration<double, std::milli>>>
      stats_;
#endif  // TIMETAG
};

// Note: this class is not thread-safe, don't use it inside omp blocks
class FunctionTimer {
 public:
#ifdef TIMETAG
  FunctionTimer(const std::string& name, Timer& timer) : timer_(timer) {
    timer.Start(name);
    name_ = name;
  }

  ~FunctionTimer() { timer_.Stop(name_); }

 private:
  std::string name_;
  Timer& timer_;
#else
  FunctionTimer(const std::string&, Timer&) {}
#endif  // TIMETAG
};

}  // namespace Common

extern Common::Timer global_timer;


/*!
* Provides locale-independent alternatives to Common's methods.
* Essential to make models robust to locale settings.
*/
namespace CommonC {

template<typename T>
inline static std::string Join(const std::vector<T>& strs, const char* delimiter) {
  return LightGBM::Common::Join(strs, delimiter, true);
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, size_t start, size_t end, const char* delimiter) {
  return LightGBM::Common::Join(strs, start, end, delimiter, true);
}

inline static const char* Atof(const char* p, double* out) {
  return LightGBM::Common::Atof(p, out);
}

template<typename T, bool is_float>
struct __StringToTHelperFast {
  const char* operator()(const char*p, T* out) const {
    return LightGBM::Common::Atoi(p, out);
  }
};

/*!
* \warning Beware that ``Common::Atof`` in ``__StringToTHelperFast``,
*          has **less** floating point precision than ``__StringToTHelper``.
*          Both versions are kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*          Check ``StringToArrayFast`` and ``StringToArray`` for more details on this.
*/
template<typename T>
struct __StringToTHelperFast<T, true> {
  const char* operator()(const char*p, T* out) const {
    double tmp = 0.0f;
    auto ret = Atof(p, &tmp);
    *out = static_cast<T>(tmp);
    return ret;
  }
};

template<typename T, bool is_float>
struct __StringToTHelper {
  T operator()(const std::string& str) const {
    T ret = 0;
    LightGBM::Common::Atoi(str.c_str(), &ret);
    return ret;
  }
};

/*!
* \warning Beware that ``Common::Atof`` in ``__StringToTHelperFast``,
*          has **less** floating point precision than ``__StringToTHelper``.
*          Both versions are kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*          Check ``StringToArrayFast`` and ``StringToArray`` for more details on this.
* \note It is possible that ``fast_double_parser::parse_number`` is faster than ``Common::Atof``.
*/
template<typename T>
struct __StringToTHelper<T, true> {
  T operator()(const std::string& str) const {
    double tmp;

    const char* end = Common::AtofPrecise(str.c_str(), &tmp);
    if (end == str.c_str()) {
        Log::Fatal("Failed to parse double: %s", str.c_str());
    }

    return static_cast<T>(tmp);
  }
};


/*!
* \warning Beware that due to internal use of ``Common::Atof`` in ``__StringToTHelperFast``,
*          this method has less precision for floating point numbers than ``StringToArray``,
*          which calls ``__StringToTHelper``.
*          As such, ``StringToArrayFast`` and ``StringToArray`` are not equivalent!
*          Both versions were kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*/
template<typename T>
inline static std::vector<T> StringToArrayFast(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  auto p_str = str.c_str();
  __StringToTHelperFast<T, std::is_floating_point<T>::value> helper;
  std::vector<T> ret(n);
  for (int i = 0; i < n; ++i) {
    p_str = helper(p_str, &ret[i]);
  }
  return ret;
}

/*!
* \warning Do not replace calls to this method by ``StringToArrayFast``.
*          This method is more precise for floating point numbers.
*          Check ``StringToArrayFast`` for more details.
*/
template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  std::vector<std::string> strs = LightGBM::Common::Split(str.c_str(), ' ');
  CHECK_EQ(strs.size(), static_cast<size_t>(n));
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

/*!
* \warning Do not replace calls to this method by ``StringToArrayFast``.
*          This method is more precise for floating point numbers.
*          Check ``StringToArrayFast`` for more details.
*/
template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, char delimiter) {
  std::vector<std::string> strs = LightGBM::Common::Split(str.c_str(), delimiter);
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

/*!
* Safely formats a value onto a buffer according to a format string and null-terminates it.
*
* \note It checks that the full value was written or forcefully aborts.
*       This safety check serves to prevent incorrect internal API usage.
*       Correct usage will never incur in this problem:
*         - The received buffer size shall be sufficient at all times for the input format string and value.
*/
template <typename T>
inline static void format_to_buf(char* buffer, const size_t buf_len, const char* format, const T value) {
    auto result = fmt::format_to_n(buffer, buf_len, format, value);
    if (result.size >= buf_len) {
      Log::Fatal("Numerical conversion failed. Buffer is too small.");
    }
    buffer[result.size] = '\0';
}

template<typename T, bool is_float, bool high_precision>
struct __TToStringHelper {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{}", value);
  }
};

template<typename T>
struct __TToStringHelper<T, true, false> {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{:g}", value);
  }
};

template<typename T>
struct __TToStringHelper<T, true, true> {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{:.17g}", value);
  }
};

/*!
* Converts an array to a string with with values separated by the space character.
* This method replaces Common's ``ArrayToString`` and ``ArrayToStringFast`` functionality
* and is locale-independent.
*
* \note If ``high_precision_output`` is set to true,
*       floating point values are output with more digits of precision.
*/
template<bool high_precision_output = false, typename T>
inline static std::string ArrayToString(const std::vector<T>& arr, size_t n) {
  if (arr.empty() || n == 0) {
    return std::string("");
  }
  __TToStringHelper<T, std::is_floating_point<T>::value, high_precision_output> helper;
  const size_t buf_len = high_precision_output ? 32 : 16;
  std::vector<char> buffer(buf_len);
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  helper(arr[0], buffer.data(), buf_len);
  str_buf << buffer.data();
  for (size_t i = 1; i < std::min(n, arr.size()); ++i) {
    helper(arr[i], buffer.data(), buf_len);
    str_buf << ' ' << buffer.data();
  }
  return str_buf.str();
}


}  // namespace CommonC


}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/file_io.h <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_

#include <LightGBM/utils/binary_writer.h>

#include <string>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <memory>
#include <vector>

namespace LightGBM {

/*!
 * \brief An interface for writing files from buffers
 */
struct VirtualFileWriter : BinaryWriter {
  virtual ~VirtualFileWriter() {}

  /*!
   * \brief Initialize the writer
   * \return True when the file is available for writes
   */
  virtual bool Init() = 0;

  /*!
   * \brief Create appropriate writer for filename
   * \param filename Filename of the data
   * \return File writer instance
   */
  static std::unique_ptr<VirtualFileWriter> Make(const std::string& filename);

  /*!
   * \brief Check filename existence
   * \param filename Filename of the data
   * \return True when the file exists
   */
  static bool Exists(const std::string& filename);
};

/**
 * \brief An interface for reading files into buffers
 */
struct VirtualFileReader {
  /*!
   * \brief Constructor
   * \param filename Filename of the data
   */
  virtual ~VirtualFileReader() {}
  /*!
   * \brief Initialize the reader
   * \return True when the file is available for read
   */
  virtual bool Init() = 0;
  /*!
   * \brief Read data into buffer
   * \param buffer Buffer to read data into
   * \param bytes Number of bytes to read
   * \return Number of bytes read
   */
  virtual size_t Read(void* buffer, size_t bytes) const = 0;
  /*!
   * \brief Create appropriate reader for filename
   * \param filename Filename of the data
   * \return File reader instance
   */
  static std::unique_ptr<VirtualFileReader> Make(const std::string& filename);
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/json11.h <==
/* Copyright (c) 2013 Dropbox, Inc.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */

/* json11
 *
 * json11 is a tiny JSON library for C++11, providing JSON parsing and
 * serialization.
 *
 * The core object provided by the library is json11::Json. A Json object
 * represents any JSON value: null, bool, number (int or double), string
 * (std::string), array (std::vector), or object (std::map).
 *
 * Json objects act like values: they can be assigned, copied, moved, compared
 * for equality or order, etc. There are also helper methods Json::dump, to
 * serialize a Json to a string, and Json::parse (static) to parse a std::string
 * as a Json object.
 *
 * Internally, the various types of Json object are represented by the JsonValue
 * class hierarchy.
 *
 * A note on numbers - JSON specifies the syntax of number formatting but not
 * its semantics, so some JSON implementations distinguish between integers and
 * floating-point numbers, while some don't. In json11, we choose the latter.
 * Because some JSON implementations (namely Javascript itself) treat all
 * numbers as the same type, distinguishing the two leads to JSON that will be
 * *silently* changed by a round-trip through those implementations. Dangerous!
 * To avoid that risk, json11 stores all numbers as double internally, but also
 * provides integer helpers.
 *
 * Fortunately, double-precision IEEE754 ('double') can precisely store any
 * integer in the range +/-2^53, which includes every 'int' on most systems.
 * (Timestamps often use int64 or long long to avoid the Y2038K problem; a
 * double storing microseconds since some epoch will be exact for +/- 275
 * years.)
 */
#pragma once

#include <initializer_list>
#include <map>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace json11_internal_lightgbm {

enum JsonParse { STANDARD, COMMENTS };

class JsonValue;

class Json final {
 public:
  // Types
  enum Type { NUL, NUMBER, BOOL, STRING, ARRAY, OBJECT };

  // Array and object typedefs
  typedef std::vector<Json> array;
  typedef std::map<std::string, Json> object;

  // Constructors for the various types of JSON value.
  Json() noexcept;                          // NUL
  explicit Json(std::nullptr_t) noexcept;   // NUL
  explicit Json(double value);              // NUMBER
  explicit Json(int value);                 // NUMBER
  explicit Json(bool value);                // BOOL
  explicit Json(const std::string &value);  // STRING
  explicit Json(std::string &&value);       // STRING
  explicit Json(const char *value);         // STRING
  explicit Json(const array &values);       // ARRAY
  explicit Json(array &&values);            // ARRAY
  explicit Json(const object &values);      // OBJECT
  explicit Json(object &&values);           // OBJECT

  // Implicit constructor: anything with a to_json() function.
  template <class T, class = decltype(&T::to_json)>
  explicit Json(const T &t) : Json(t.to_json()) {}

  // Implicit constructor: map-like objects (std::map, std::unordered_map, etc)
  template <
      class M,
      typename std::enable_if<
          std::is_constructible<
              std::string, decltype(std::declval<M>().begin()->first)>::value &&
              std::is_constructible<
                  Json, decltype(std::declval<M>().begin()->second)>::value,
          int>::type = 0>
  explicit Json(const M &m) : Json(object(m.begin(), m.end())) {}

  // Implicit constructor: vector-like objects (std::list, std::vector,
  // std::set, etc)
  template <class V, typename std::enable_if<
                         std::is_constructible<
                             Json, decltype(*std::declval<V>().begin())>::value,
                         int>::type = 0>
  explicit Json(const V &v) : Json(array(v.begin(), v.end())) {}

  // This prevents Json(some_pointer) from accidentally producing a bool. Use
  // Json(bool(some_pointer)) if that behavior is desired.
  explicit Json(void *) = delete;

  // Accessors
  Type type() const;

  bool is_null() const { return type() == NUL; }
  bool is_number() const { return type() == NUMBER; }
  bool is_bool() const { return type() == BOOL; }
  bool is_string() const { return type() == STRING; }
  bool is_array() const { return type() == ARRAY; }
  bool is_object() const { return type() == OBJECT; }

  // Return the enclosed value if this is a number, 0 otherwise. Note that
  // json11 does not distinguish between integer and non-integer numbers -
  // number_value() and int_value() can both be applied to a NUMBER-typed
  // object.
  double number_value() const;
  int int_value() const;

  // Return the enclosed value if this is a boolean, false otherwise.
  bool bool_value() const;
  // Return the enclosed string if this is a string, "" otherwise.
  const std::string &string_value() const;
  // Return the enclosed std::vector if this is an array, or an empty vector
  // otherwise.
  const array &array_items() const;
  // Return the enclosed std::map if this is an object, or an empty map
  // otherwise.
  const object &object_items() const;

  // Return a reference to arr[i] if this is an array, Json() otherwise.
  const Json &operator[](size_t i) const;
  // Return a reference to obj[key] if this is an object, Json() otherwise.
  const Json &operator[](const std::string &key) const;

  // Serialize.
  void dump(std::string *out) const;
  std::string dump() const {
    std::string out;
    dump(&out);
    return out;
  }

  // Parse. If parse fails, return Json() and assign an error message to err.
  static Json parse(const std::string &in, std::string *err,
                    JsonParse strategy = JsonParse::STANDARD);
  static Json parse(const char *in, std::string *err,
                    JsonParse strategy = JsonParse::STANDARD) {
    if (in) {
      return parse(std::string(in), err, strategy);
    } else {
      *err = "null input";
      return Json(nullptr);
    }
  }
  // Parse multiple objects, concatenated or separated by whitespace
  static std::vector<Json> parse_multi(
      const std::string &in, std::string::size_type *parser_stop_pos,
      std::string *err, JsonParse strategy = JsonParse::STANDARD);

  static inline std::vector<Json> parse_multi(
      const std::string &in, std::string *err,
      JsonParse strategy = JsonParse::STANDARD) {
    std::string::size_type parser_stop_pos;
    return parse_multi(in, &parser_stop_pos, err, strategy);
  }

  bool operator==(const Json &rhs) const;
  bool operator<(const Json &rhs) const;
  bool operator!=(const Json &rhs) const { return !(*this == rhs); }
  bool operator<=(const Json &rhs) const { return !(rhs < *this); }
  bool operator>(const Json &rhs) const { return (rhs < *this); }
  bool operator>=(const Json &rhs) const { return !(*this < rhs); }

  /* has_shape(types, err)
   *
   * Return true if this is a JSON object and, for each item in types, has a
   * field of the given type. If not, return false and set err to a descriptive
   * message.
   */
  typedef std::initializer_list<std::pair<std::string, Type>> shape;
  bool has_shape(const shape &types, std::string *err) const;

 private:
  std::shared_ptr<JsonValue> m_ptr;
};

// Internal class hierarchy - JsonValue objects are not exposed to users of this
// API.
class JsonValue {
 protected:
  friend class Json;
  friend class JsonInt;
  friend class JsonDouble;
  virtual Json::Type type() const = 0;
  virtual bool equals(const JsonValue *other) const = 0;
  virtual bool less(const JsonValue *other) const = 0;
  virtual void dump(std::string *out) const = 0;
  virtual double number_value() const;
  virtual int int_value() const;
  virtual bool bool_value() const;
  virtual const std::string &string_value() const;
  virtual const Json::array &array_items() const;
  virtual const Json &operator[](size_t i) const;
  virtual const Json::object &object_items() const;
  virtual const Json &operator[](const std::string &key) const;
  virtual ~JsonValue() {}
};

}  // namespace json11_internal_lightgbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/log.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_

#include <cstdarg>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <stdexcept>
#include <string>

#ifdef LGB_R_BUILD

#ifndef R_NO_REMAP
#define R_NO_REMAP
#endif

#ifndef R_USE_C99_IN_CXX
#define R_USE_C99_IN_CXX
#endif

#include <R_ext/Print.h>
extern "C" void R_FlushConsole(void);
#endif

namespace LightGBM {

#if defined(_MSC_VER)
#define THREAD_LOCAL __declspec(thread)
#else
#define THREAD_LOCAL thread_local
#endif

#ifndef CHECK
#define CHECK(condition)                                                    \
  if (!(condition))                                                         \
    Log::Fatal("Check failed: " #condition " at %s, line %d .\n", __FILE__, \
               __LINE__);
#endif

#ifndef CHECK_EQ
#define CHECK_EQ(a, b) CHECK((a) == (b))
#endif

#ifndef CHECK_NE
#define CHECK_NE(a, b) CHECK((a) != (b))
#endif

#ifndef CHECK_GE
#define CHECK_GE(a, b) CHECK((a) >= (b))
#endif

#ifndef CHECK_LE
#define CHECK_LE(a, b) CHECK((a) <= (b))
#endif

#ifndef CHECK_GT
#define CHECK_GT(a, b) CHECK((a) > (b))
#endif

#ifndef CHECK_LT
#define CHECK_LT(a, b) CHECK((a) < (b))
#endif

#ifndef CHECK_NOTNULL
#define CHECK_NOTNULL(pointer)                                         \
  if ((pointer) == nullptr)                                            \
    LightGBM::Log::Fatal(#pointer " Can't be NULL at %s, line %d .\n", \
                         __FILE__, __LINE__);
#endif

enum class LogLevel : int {
  Fatal = -1,
  Warning = 0,
  Info = 1,
  Debug = 2,
};

/*!
 * \brief A static Log class
 */
class Log {
 public:
  using Callback = void (*)(const char *);
  /*!
   * \brief Resets the minimal log level. It is INFO by default.
   * \param level The new minimal log level.
   */
  static void ResetLogLevel(LogLevel level) { GetLevel() = level; }

  static void ResetCallBack(Callback callback) { GetLogCallBack() = callback; }

  static void Debug(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Debug, "Debug", format, val);
    va_end(val);
  }
  static void Info(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Info, "Info", format, val);
    va_end(val);
  }
  static void Warning(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Warning, "Warning", format, val);
    va_end(val);
  }
  static void Fatal(const char *format, ...) {
    va_list val;
    const size_t kBufSize = 1024;
    char str_buf[kBufSize];
    va_start(val, format);
#ifdef _MSC_VER
    vsnprintf_s(str_buf, kBufSize, format, val);
#else
    vsnprintf(str_buf, kBufSize, format, val);
#endif
    va_end(val);

// R code should write back to R's error stream,
// otherwise to stderr
#ifndef LGB_R_BUILD
    fprintf(stderr, "[LightGBM] [Fatal] %s\n", str_buf);
    fflush(stderr);
#else
    REprintf("[LightGBM] [Fatal] %s\n", str_buf);
    R_FlushConsole();
#endif
    throw std::runtime_error(std::string(str_buf));
  }

 private:
  static void Write(LogLevel level, const char *level_str, const char *format,
                    va_list val) {
    if (level <= GetLevel()) {  // omit the message with low level
// R code should write back to R's output stream,
// otherwise to stdout
#ifndef LGB_R_BUILD
      if (GetLogCallBack() == nullptr) {
        printf("[LightGBM] [%s] ", level_str);
        vprintf(format, val);
        printf("\n");
        fflush(stdout);
      } else {
        const size_t kBufSize = 512;
        char buf[kBufSize];
        snprintf(buf, kBufSize, "[LightGBM] [%s] ", level_str);
        GetLogCallBack()(buf);
        vsnprintf(buf, kBufSize, format, val);
        GetLogCallBack()(buf);
        GetLogCallBack()("\n");
      }
#else
      Rprintf("[LightGBM] [%s] ", level_str);
      Rvprintf(format, val);
      Rprintf("\n");
      R_FlushConsole();
#endif
    }
  }

  // a trick to use static variable in header file.
  // May be not good, but avoid to use an additional cpp file
  static LogLevel &GetLevel() {
    static THREAD_LOCAL LogLevel level = LogLevel::Info;
    return level;
  }

  static Callback &GetLogCallBack() {
    static THREAD_LOCAL Callback callback = nullptr;
    return callback;
  }
};

}  // namespace LightGBM
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/openmp_wrapper.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_

#include <LightGBM/export.h>

// this can only be changed by LGBM_SetMaxThreads()
LIGHTGBM_EXTERN_C int LGBM_MAX_NUM_THREADS;

// this is modified by OMP_SET_NUM_THREADS(), for example
// by passing num_thread through params
LIGHTGBM_EXTERN_C int LGBM_DEFAULT_NUM_THREADS;

#ifdef _OPENMP

#include <LightGBM/utils/log.h>

#include <omp.h>

#include <exception>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <vector>

/*
    Get number of threads to use in OpenMP parallel regions.

    By default, this will return the result of omp_get_max_threads(),
    which is OpenMP-implementation dependent but generally can be controlled
    by environment variable OMP_NUM_THREADS.

    ref:
      - https://www.openmp.org/spec-html/5.0/openmpsu112.html
      - https://gcc.gnu.org/onlinedocs/libgomp/omp_005fget_005fmax_005fthreads.html
*/
LIGHTGBM_EXTERN_C int OMP_NUM_THREADS();

/*
    Update the default number of threads that'll be used in OpenMP parallel
    regions for LightGBM routines where the number of threads aren't directly
    supplied.
*/
LIGHTGBM_EXTERN_C void OMP_SET_NUM_THREADS(int num_threads);

class ThreadExceptionHelper {
 public:
  ThreadExceptionHelper() {
    ex_ptr_ = nullptr;
  }

  ~ThreadExceptionHelper() {
    ReThrow();
  }
  void ReThrow() {
    if (ex_ptr_ != nullptr) {
      std::rethrow_exception(ex_ptr_);
    }
  }
  void CaptureException() {
    // only catch first exception.
    if (ex_ptr_ != nullptr) {
      return;
    }
    std::unique_lock<std::mutex> guard(lock_);
    if (ex_ptr_ != nullptr) {
      return;
    }
    ex_ptr_ = std::current_exception();
  }

 private:
  std::exception_ptr ex_ptr_;
  std::mutex lock_;
};

#define OMP_INIT_EX() ThreadExceptionHelper omp_except_helper
#define OMP_LOOP_EX_BEGIN() try {
#define OMP_LOOP_EX_END()                 \
  }                                       \
  catch (std::exception & ex) {           \
    Log::Warning(ex.what());              \
    omp_except_helper.CaptureException(); \
  }                                       \
  catch (...) {                           \
    omp_except_helper.CaptureException(); \
  }
#define OMP_THROW_EX() omp_except_helper.ReThrow()

#else

/*
 * To be compatible with OpenMP, define a nothrow macro which is used by gcc
 * openmp, but not by clang.
 * See also https://github.com/dmlc/dmlc-core/blob/3106c1cbdcc9fc9ef3a2c1d2196a7a6f6616c13d/include/dmlc/omp.h#L14
 */
#if defined(__clang__)
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW
#elif defined(__cplusplus)
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW throw()
#else
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW __attribute__((__nothrow__))
#endif

#ifdef _MSC_VER
  #pragma warning(disable : 4068)  // disable unknown pragma warning
#endif

#ifdef __cplusplus
  extern "C" {
#endif
  /** Fall here if no OPENMP support, so just
      simulate a single thread running.
      All #pragma omp should be ignored by the compiler **/
  inline void OMP_SET_NUM_THREADS(int) __GOMP_NOTHROW {}
  inline int omp_get_thread_num() __GOMP_NOTHROW {return 0;}
  inline int OMP_NUM_THREADS() __GOMP_NOTHROW { return 1; }
#ifdef __cplusplus
}  // extern "C"
#endif

#define OMP_INIT_EX()
#define OMP_LOOP_EX_BEGIN()
#define OMP_LOOP_EX_END()
#define OMP_THROW_EX()

#endif

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/pipeline_reader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_

#include <LightGBM/utils/file_io.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cstdio>
#include <functional>
#include <memory>
#include <thread>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief A pipeline file reader, use 2 threads, one read block from file, the other process the block
*/
class PipelineReader {
 public:
  /*!
  * \brief Read data from a file, use pipeline methods
  * \param filename Filename of data
  * \process_fun Process function
  */
  static size_t Read(const char* filename, int skip_bytes, const std::function<size_t(const char*, size_t)>& process_fun) {
    auto reader = VirtualFileReader::Make(filename);
    if (!reader->Init()) {
      return 0;
    }
    size_t cnt = 0;
    const size_t buffer_size =  16 * 1024 * 1024;
    // buffer used for the process_fun
    auto buffer_process = std::vector<char>(buffer_size);
    // buffer used for the file reading
    auto buffer_read = std::vector<char>(buffer_size);
    size_t read_cnt = 0;
    if (skip_bytes > 0) {
      // skip first k bytes
      read_cnt = reader->Read(buffer_process.data(), skip_bytes);
    }
    // read first block
    read_cnt = reader->Read(buffer_process.data(), buffer_size);

    size_t last_read_cnt = 0;
    while (read_cnt > 0) {
      // start read thread
      std::thread read_worker = std::thread(
        [=, &last_read_cnt, &reader, &buffer_read] {
        last_read_cnt = reader->Read(buffer_read.data(), buffer_size);
      });
      // start process
      cnt += process_fun(buffer_process.data(), read_cnt);
      // wait for read thread
      read_worker.join();
      // exchange the buffer
      std::swap(buffer_process, buffer_read);
      read_cnt = last_read_cnt;
    }
    return cnt;
  }
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/random.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_

#include <cstdint>
#include <random>
#include <set>
#include <vector>

namespace LightGBM {

/*!
* \brief A wrapper for random generator
*/
class Random {
 public:
  /*!
  * \brief Constructor, with random seed
  */
  Random() {
    std::random_device rd;
    auto generator = std::mt19937(rd());
    std::uniform_int_distribution<int> distribution(0, x);
    x = distribution(generator);
  }
  /*!
  * \brief Constructor, with specific seed
  */
  explicit Random(int seed) {
    x = seed;
  }
  /*!
  * \brief Generate random integer, int16 range. [0, 65536]
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  inline int NextShort(int lower_bound, int upper_bound) {
    return (RandInt16()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random integer, int32 range
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  inline int NextInt(int lower_bound, int upper_bound) {
    return (RandInt32()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random float data
  * \return The random float between [0.0, 1.0)
  */
  inline float NextFloat() {
    // get random float in [0,1)
    return static_cast<float>(RandInt16()) / (32768.0f);
  }
  /*!
  * \brief Sample K data from {0,1,...,N-1}
  * \param N
  * \param K
  * \return K Ordered sampled data from {0,1,...,N-1}
  */
  inline std::vector<int> Sample(int N, int K) {
    std::vector<int> ret;
    ret.reserve(K);
    if (K > N || K <= 0) {
      return ret;
    } else if (K == N) {
      for (int i = 0; i < N; ++i) {
        ret.push_back(i);
      }
    } else if (K > 1 && K > (N / std::log2(K))) {
      for (int i = 0; i < N; ++i) {
        double prob = (K - ret.size()) / static_cast<double>(N - i);
        if (NextFloat() < prob) {
          ret.push_back(i);
        }
      }
    } else {
      std::set<int> sample_set;
      for (int r = N - K; r < N; ++r) {
        int v = NextInt(0, r + 1);
        if (!sample_set.insert(v).second) {
          sample_set.insert(r);
        }
      }
      for (auto iter = sample_set.begin(); iter != sample_set.end(); ++iter) {
        ret.push_back(*iter);
      }
    }
    return ret;
  }

 private:
  inline int RandInt16() {
    x = (214013 * x + 2531011);
    return static_cast<int>((x >> 16) & 0x7FFF);
  }

  inline int RandInt32() {
    x = (214013 * x + 2531011);
    return static_cast<int>(x & 0x7FFFFFFF);
  }

  unsigned int x = 123456789;
};


}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/text_reader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_

#include <LightGBM/utils/log.h>
#include <LightGBM/utils/pipeline_reader.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cstdio>
#include <functional>
#include <sstream>
#include <vector>

namespace LightGBM {

const size_t kGbs = size_t(1024) * 1024 * 1024;

/*!
* \brief Read text data from file
*/
template<typename INDEX_T>
class TextReader {
 public:
  /*!
  * \brief Constructor
  * \param filename Filename of data
  * \param is_skip_first_line True if need to skip header
  */
  TextReader(const char* filename, bool is_skip_first_line, size_t progress_interval_bytes = SIZE_MAX):
    filename_(filename), is_skip_first_line_(is_skip_first_line), read_progress_interval_bytes_(progress_interval_bytes) {
    if (is_skip_first_line_) {
      auto reader = VirtualFileReader::Make(filename);
      if (!reader->Init()) {
        Log::Fatal("Could not open %s", filename);
      }
      std::stringstream str_buf;
      char read_c;
      size_t nread = reader->Read(&read_c, 1);
      while (nread == 1) {
        if (read_c == '\n' || read_c == '\r') {
          break;
        }
        str_buf << read_c;
        ++skip_bytes_;
        nread = reader->Read(&read_c, 1);
      }
      if (read_c == '\r') {
        reader->Read(&read_c, 1);
        ++skip_bytes_;
      }
      if (read_c == '\n') {
        reader->Read(&read_c, 1);
        ++skip_bytes_;
      }
      first_line_ = str_buf.str();
      Log::Debug("Skipped header \"%s\" in file %s", first_line_.c_str(), filename_);
    }
  }
  /*!
  * \brief Destructor
  */
  ~TextReader() {
    Clear();
  }
  /*!
  * \brief Clear cached data
  */
  inline void Clear() {
    lines_.clear();
    lines_.shrink_to_fit();
  }
  /*!
  * \brief return first line of data
  */
  inline std::string first_line() {
    return first_line_;
  }
  /*!
  * \brief Get text data that read from file
  * \return Text data, store in std::vector by line
  */
  inline std::vector<std::string>& Lines() { return lines_; }
  /*!
  * \brief Get joined text data that read from file
  * \return Text data, store in std::string, joined all lines by delimiter
  */
  inline std::string JoinedLines(std::string delimiter = "\n") {
    std::stringstream ss;
    for (auto line : lines_) {
      ss << line << delimiter;
    }
    return ss.str();
  }

  INDEX_T ReadAllAndProcess(const std::function<void(INDEX_T, const char*, size_t)>& process_fun) {
    last_line_ = "";
    INDEX_T total_cnt = 0;
    size_t bytes_read = 0;
    PipelineReader::Read(filename_, skip_bytes_,
        [&process_fun, &bytes_read, &total_cnt, this]
    (const char* buffer_process, size_t read_cnt) {
      size_t cnt = 0;
      size_t i = 0;
      size_t last_i = 0;
      // skip the break between \r and \n
      if (last_line_.size() == 0 && buffer_process[0] == '\n') {
        i = 1;
        last_i = i;
      }
      while (i < read_cnt) {
        if (buffer_process[i] == '\n' || buffer_process[i] == '\r') {
          if (last_line_.size() > 0) {
            last_line_.append(buffer_process + last_i, i - last_i);
            process_fun(total_cnt, last_line_.c_str(), last_line_.size());
            last_line_ = "";
          } else {
            process_fun(total_cnt, buffer_process + last_i, i - last_i);
          }
          ++cnt;
          ++i;
          ++total_cnt;
          // skip end of line
          while ((buffer_process[i] == '\n' || buffer_process[i] == '\r') && i < read_cnt) {
            ++i;
          }
          last_i = i;
        } else {
          ++i;
        }
      }
      if (last_i != read_cnt) {
        last_line_.append(buffer_process + last_i, read_cnt - last_i);
      }

      size_t prev_bytes_read = bytes_read;
      bytes_read += read_cnt;
      if (prev_bytes_read / read_progress_interval_bytes_ < bytes_read / read_progress_interval_bytes_) {
        Log::Debug("Read %.1f GBs from %s.", 1.0 * bytes_read / kGbs, filename_);
      }

      return cnt;
    });
    // if last line of file doesn't contain end of line
    if (last_line_.size() > 0) {
      Log::Info("Warning: last line of %s has no end of line, still using this line", filename_);
      process_fun(total_cnt, last_line_.c_str(), last_line_.size());
      ++total_cnt;
      last_line_ = "";
    }
    return total_cnt;
  }

  /*!
  * \brief Read all text data from file in memory
  * \return number of lines of text data
  */
  INDEX_T ReadAllLines() {
    return ReadAllAndProcess(
      [=](INDEX_T, const char* buffer, size_t size) {
      lines_.emplace_back(buffer, size);
    });
  }

  std::vector<char> ReadContent(size_t* out_len) {
    std::vector<char> ret;
    *out_len = 0;
    auto reader = VirtualFileReader::Make(filename_);
    if (!reader->Init()) {
      return ret;
    }
    const size_t buffer_size = 16 * 1024 * 1024;
    auto buffer_read = std::vector<char>(buffer_size);
    size_t read_cnt = 0;
    do {
      read_cnt = reader->Read(buffer_read.data(), buffer_size);
      ret.insert(ret.end(), buffer_read.begin(), buffer_read.begin() + read_cnt);
      *out_len += read_cnt;
    } while (read_cnt > 0);
    return ret;
  }

  INDEX_T SampleFromFile(Random* random, INDEX_T sample_cnt, std::vector<std::string>* out_sampled_data) {
    INDEX_T cur_sample_cnt = 0;
    return ReadAllAndProcess([=, &random, &cur_sample_cnt,
                              &out_sampled_data]
    (INDEX_T line_idx, const char* buffer, size_t size) {
      if (cur_sample_cnt < sample_cnt) {
        out_sampled_data->emplace_back(buffer, size);
        ++cur_sample_cnt;
      } else {
        const size_t idx = static_cast<size_t>(random->NextInt(0, static_cast<int>(line_idx + 1)));
        if (idx < static_cast<size_t>(sample_cnt)) {
          out_sampled_data->operator[](idx) = std::string(buffer, size);
        }
      }
    });
  }
  /*!
  * \brief Read part of text data from file in memory, use filter_fun to filter data
  * \param filter_fun Function that perform data filter
  * \param out_used_data_indices Store line indices that read text data
  * \return The number of total data
  */
  INDEX_T ReadAndFilterLines(const std::function<bool(INDEX_T)>& filter_fun, std::vector<INDEX_T>* out_used_data_indices) {
    out_used_data_indices->clear();
    INDEX_T total_cnt = ReadAllAndProcess(
        [&filter_fun, &out_used_data_indices, this]
    (INDEX_T line_idx , const char* buffer, size_t size) {
      bool is_used = filter_fun(line_idx);
      if (is_used) {
        out_used_data_indices->push_back(line_idx);
        lines_.emplace_back(buffer, size);
      }
    });
    return total_cnt;
  }

  INDEX_T SampleAndFilterFromFile(const std::function<bool(INDEX_T)>& filter_fun, std::vector<INDEX_T>* out_used_data_indices,
    Random* random, INDEX_T sample_cnt, std::vector<std::string>* out_sampled_data) {
    INDEX_T cur_sample_cnt = 0;
    out_used_data_indices->clear();
    INDEX_T total_cnt = ReadAllAndProcess(
        [=, &filter_fun, &out_used_data_indices, &random, &cur_sample_cnt,
         &out_sampled_data]
    (INDEX_T line_idx, const char* buffer, size_t size) {
      bool is_used = filter_fun(line_idx);
      if (is_used) {
        out_used_data_indices->push_back(line_idx);
        if (cur_sample_cnt < sample_cnt) {
          out_sampled_data->emplace_back(buffer, size);
          ++cur_sample_cnt;
        } else {
          const size_t idx = static_cast<size_t>(random->NextInt(0, static_cast<int>(out_used_data_indices->size())));
          if (idx < static_cast<size_t>(sample_cnt)) {
            out_sampled_data->operator[](idx) = std::string(buffer, size);
          }
        }
      }
    });
    return total_cnt;
  }

  INDEX_T CountLine() {
    return ReadAllAndProcess(
      [=](INDEX_T, const char*, size_t) {
    });
  }

  INDEX_T ReadAllAndProcessParallelWithFilter(const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun, const std::function<bool(INDEX_T, INDEX_T)>& filter_fun) {
    last_line_ = "";
    INDEX_T total_cnt = 0;
    size_t bytes_read = 0;
    INDEX_T used_cnt = 0;
    PipelineReader::Read(filename_, skip_bytes_,
        [&process_fun, &filter_fun, &total_cnt, &bytes_read, &used_cnt, this]
    (const char* buffer_process, size_t read_cnt) {
      size_t cnt = 0;
      size_t i = 0;
      size_t last_i = 0;
      INDEX_T start_idx = used_cnt;
      // skip the break between \r and \n
      if (last_line_.size() == 0 && buffer_process[0] == '\n') {
        i = 1;
        last_i = i;
      }
      while (i < read_cnt) {
        if (buffer_process[i] == '\n' || buffer_process[i] == '\r') {
          if (last_line_.size() > 0) {
            last_line_.append(buffer_process + last_i, i - last_i);
            if (filter_fun(used_cnt, total_cnt)) {
              lines_.push_back(last_line_);
              ++used_cnt;
            }
            last_line_ = "";
          } else {
            if (filter_fun(used_cnt, total_cnt)) {
              lines_.emplace_back(buffer_process + last_i, i - last_i);
              ++used_cnt;
            }
          }
          ++cnt;
          ++i;
          ++total_cnt;
          // skip end of line
          while ((buffer_process[i] == '\n' || buffer_process[i] == '\r') && i < read_cnt) {
            ++i;
          }
          last_i = i;
        } else {
          ++i;
        }
      }
      process_fun(start_idx, lines_);
      lines_.clear();
      if (last_i != read_cnt) {
        last_line_.append(buffer_process + last_i, read_cnt - last_i);
      }

      size_t prev_bytes_read = bytes_read;
      bytes_read += read_cnt;
      if (prev_bytes_read / read_progress_interval_bytes_ < bytes_read / read_progress_interval_bytes_) {
        Log::Debug("Read %.1f GBs from %s.", 1.0 * bytes_read / kGbs, filename_);
      }

      return cnt;
    });
    // if last line of file doesn't contain end of line
    if (last_line_.size() > 0) {
      Log::Info("Warning: last line of %s has no end of line, still using this line", filename_);
      if (filter_fun(used_cnt, total_cnt)) {
        lines_.push_back(last_line_);
        process_fun(used_cnt, lines_);
      }
      lines_.clear();
      ++total_cnt;
      ++used_cnt;
      last_line_ = "";
    }
    return total_cnt;
  }

  INDEX_T ReadAllAndProcessParallel(const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun) {
    return ReadAllAndProcessParallelWithFilter(process_fun, [](INDEX_T, INDEX_T) { return true; });
  }

  INDEX_T ReadPartAndProcessParallel(const std::vector<INDEX_T>& used_data_indices, const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun) {
    return ReadAllAndProcessParallelWithFilter(process_fun,
      [&used_data_indices](INDEX_T used_cnt, INDEX_T total_cnt) {
      if (static_cast<size_t>(used_cnt) < used_data_indices.size() && total_cnt == used_data_indices[used_cnt]) {
        return true;
      } else {
        return false;
      }
    });
  }

 private:
  /*! \brief Filename of text data */
  const char* filename_;
  /*! \brief Cache the read text data */
  std::vector<std::string> lines_;
  /*! \brief Buffer for last line */
  std::string last_line_;
  /*! \brief first line */
  std::string first_line_ = "";
  /*! \brief is skip first line */
  bool is_skip_first_line_ = false;
  size_t read_progress_interval_bytes_;
  /*! \brief is skip first line */
  int skip_bytes_ = 0;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/threading.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_

#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <functional>
#include <vector>

namespace LightGBM {

class Threading {
 public:
  template <typename INDEX_T>
  static inline void BlockInfo(INDEX_T cnt, INDEX_T min_cnt_per_block,
                               int* out_nblock, INDEX_T* block_size) {
    int num_threads = OMP_NUM_THREADS();
    BlockInfo<INDEX_T>(num_threads, cnt, min_cnt_per_block, out_nblock,
                       block_size);
  }

  template <typename INDEX_T>
  static inline void BlockInfo(int num_threads, INDEX_T cnt,
                               INDEX_T min_cnt_per_block, int* out_nblock,
                               INDEX_T* block_size) {
    *out_nblock = std::min<int>(
        num_threads,
        static_cast<int>((cnt + min_cnt_per_block - 1) / min_cnt_per_block));
    if (*out_nblock > 1) {
      *block_size = SIZE_ALIGNED((cnt + (*out_nblock) - 1) / (*out_nblock));
    } else {
      *block_size = cnt;
    }
  }

  template <typename INDEX_T>
  static inline void BlockInfoForceSize(int num_threads, INDEX_T cnt,
                                        INDEX_T min_cnt_per_block,
                                        int* out_nblock, INDEX_T* block_size) {
    *out_nblock = std::min<int>(
        num_threads,
        static_cast<int>((cnt + min_cnt_per_block - 1) / min_cnt_per_block));
    if (*out_nblock > 1) {
      *block_size = (cnt + (*out_nblock) - 1) / (*out_nblock);
      // force the block size to the times of min_cnt_per_block
      *block_size = (*block_size + min_cnt_per_block - 1) / min_cnt_per_block *
                    min_cnt_per_block;
    } else {
      *block_size = cnt;
    }
  }

  template <typename INDEX_T>
  static inline void BlockInfoForceSize(INDEX_T cnt, INDEX_T min_cnt_per_block,
                                        int* out_nblock, INDEX_T* block_size) {
    int num_threads = OMP_NUM_THREADS();
    BlockInfoForceSize<INDEX_T>(num_threads, cnt, min_cnt_per_block, out_nblock,
                                block_size);
  }

  template <typename INDEX_T>
  static inline int For(
      INDEX_T start, INDEX_T end, INDEX_T min_block_size,
      const std::function<void(int, INDEX_T, INDEX_T)>& inner_fun) {
    int n_block = 1;
    INDEX_T num_inner = end - start;
    BlockInfo<INDEX_T>(num_inner, min_block_size, &n_block, &num_inner);
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int i = 0; i < n_block; ++i) {
      OMP_LOOP_EX_BEGIN();
      INDEX_T inner_start = start + num_inner * i;
      INDEX_T inner_end = std::min(end, inner_start + num_inner);
      if (inner_start < inner_end) {
          inner_fun(i, inner_start, inner_end);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    return n_block;
  }
};

template <typename INDEX_T, bool TWO_BUFFER>
class ParallelPartitionRunner {
 public:
  ParallelPartitionRunner(INDEX_T num_data, INDEX_T min_block_size)
      : min_block_size_(min_block_size) {
    num_threads_ = OMP_NUM_THREADS();
    left_.resize(num_data);
    if (TWO_BUFFER) {
      right_.resize(num_data);
    }
    offsets_.resize(num_threads_);
    left_cnts_.resize(num_threads_);
    right_cnts_.resize(num_threads_);
    left_write_pos_.resize(num_threads_);
    right_write_pos_.resize(num_threads_);
  }

  ~ParallelPartitionRunner() {}

  void ReSize(INDEX_T num_data) {
    left_.resize(num_data);
    if (TWO_BUFFER) {
      right_.resize(num_data);
    }
  }

  template<bool FORCE_SIZE>
  INDEX_T Run(
      INDEX_T cnt,
      const std::function<INDEX_T(int, INDEX_T, INDEX_T, INDEX_T*, INDEX_T*)>& func,
      INDEX_T* out) {
    int nblock = 1;
    INDEX_T inner_size = cnt;
    if (FORCE_SIZE) {
      Threading::BlockInfoForceSize<INDEX_T>(num_threads_, cnt, min_block_size_,
                                             &nblock, &inner_size);
    } else {
      Threading::BlockInfo<INDEX_T>(num_threads_, cnt, min_block_size_, &nblock,
                                    &inner_size);
    }

    OMP_INIT_EX();
#pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int i = 0; i < nblock; ++i) {
      OMP_LOOP_EX_BEGIN();
      INDEX_T cur_start = i * inner_size;
      INDEX_T cur_cnt = std::min(inner_size, cnt - cur_start);
      offsets_[i] = cur_start;
      if (cur_cnt <= 0) {
        left_cnts_[i] = 0;
        right_cnts_[i] = 0;
        continue;
      }
      auto left_ptr = left_.data() + cur_start;
      INDEX_T* right_ptr = nullptr;
      if (TWO_BUFFER) {
        right_ptr = right_.data() + cur_start;
      }
      // split data inner, reduce the times of function called
      INDEX_T cur_left_count =
          func(i, cur_start, cur_cnt, left_ptr, right_ptr);
      if (!TWO_BUFFER) {
        // reverse for one buffer
        std::reverse(left_ptr + cur_left_count, left_ptr + cur_cnt);
      }
      left_cnts_[i] = cur_left_count;
      right_cnts_[i] = cur_cnt - cur_left_count;
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    left_write_pos_[0] = 0;
    right_write_pos_[0] = 0;
    for (int i = 1; i < nblock; ++i) {
      left_write_pos_[i] = left_write_pos_[i - 1] + left_cnts_[i - 1];
      right_write_pos_[i] = right_write_pos_[i - 1] + right_cnts_[i - 1];
    }
    data_size_t left_cnt = left_write_pos_[nblock - 1] + left_cnts_[nblock - 1];

    auto right_start = out + left_cnt;
#pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int i = 0; i < nblock; ++i) {
      std::copy_n(left_.data() + offsets_[i], left_cnts_[i],
                  out + left_write_pos_[i]);
      if (TWO_BUFFER) {
        std::copy_n(right_.data() + offsets_[i], right_cnts_[i],
                    right_start + right_write_pos_[i]);
      } else {
        std::copy_n(left_.data() + offsets_[i] + left_cnts_[i], right_cnts_[i],
                    right_start + right_write_pos_[i]);
      }
    }
    return left_cnt;
  }

 private:
  int num_threads_;
  INDEX_T min_block_size_;
  std::vector<INDEX_T> left_;
  std::vector<INDEX_T> right_;
  std::vector<INDEX_T> offsets_;
  std::vector<INDEX_T> left_cnts_;
  std::vector<INDEX_T> right_cnts_;
  std::vector<INDEX_T> left_write_pos_;
  std::vector<INDEX_T> right_write_pos_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/yamc/alternate_shared_mutex.hpp <==
/*
 * alternate_shared_mutex.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_

#include <cassert>
#include <chrono>
#include <condition_variable>
#include <mutex>

#include "yamc_rwlock_sched.hpp"

namespace yamc {

/*
 * alternate implementation of shared mutex variants
 *
 * - yamc::alternate::shared_mutex
 * - yamc::alternate::shared_timed_mutex
 * - yamc::alternate::basic_shared_mutex<RwLockPolicy>
 * - yamc::alternate::basic_shared_timed_mutex<RwLockPolicy>
 */
namespace alternate {

namespace detail {

template <typename RwLockPolicy>
class shared_mutex_base {
 protected:
  typename RwLockPolicy::state state_;
  std::condition_variable cv_;
  std::mutex mtx_;

  void lock() {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::before_wait_wlock(state_);
    while (RwLockPolicy::wait_wlock(state_)) {
      cv_.wait(lk);
    }
    RwLockPolicy::after_wait_wlock(state_);
    RwLockPolicy::acquire_wlock(&state_);
  }

  bool try_lock() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::wait_wlock(state_)) return false;
    RwLockPolicy::acquire_wlock(state_);
    return true;
  }

  void unlock() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::release_wlock(&state_);
    cv_.notify_all();
  }

  void lock_shared() {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    while (RwLockPolicy::wait_rlock(state_)) {
      cv_.wait(lk);
    }
    RwLockPolicy::acquire_rlock(&state_);
  }

  bool try_lock_shared() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::wait_rlock(state_)) return false;
    RwLockPolicy::acquire_rlock(state_);
    return true;
  }

  void unlock_shared() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::release_rlock(&state_)) {
      cv_.notify_all();
    }
  }
};

}  // namespace detail

template <typename RwLockPolicy>
class basic_shared_mutex : private detail::shared_mutex_base<RwLockPolicy> {
  using base = detail::shared_mutex_base<RwLockPolicy>;

 public:
  basic_shared_mutex() = default;
  ~basic_shared_mutex() = default;

  basic_shared_mutex(const basic_shared_mutex&) = delete;
  basic_shared_mutex& operator=(const basic_shared_mutex&) = delete;

  using base::lock;
  using base::try_lock;
  using base::unlock;

  using base::lock_shared;
  using base::try_lock_shared;
  using base::unlock_shared;
};

using shared_mutex = basic_shared_mutex<YAMC_RWLOCK_SCHED_DEFAULT>;

template <typename RwLockPolicy>
class basic_shared_timed_mutex
    : private detail::shared_mutex_base<RwLockPolicy> {
  using base = detail::shared_mutex_base<RwLockPolicy>;

  using base::cv_;
  using base::mtx_;
  using base::state_;

  template <typename Clock, typename Duration>
  bool do_try_lockwait(const std::chrono::time_point<Clock, Duration>& tp) {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::before_wait_wlock(state_);
    while (RwLockPolicy::wait_wlock(state_)) {
      if (cv_.wait_until(lk, tp) == std::cv_status::timeout) {
        if (!RwLockPolicy::wait_wlock(state_))  // re-check predicate
          break;
        RwLockPolicy::after_wait_wlock(state_);
        return false;
      }
    }
    RwLockPolicy::after_wait_wlock(state_);
    RwLockPolicy::acquire_wlock(state_);
    return true;
  }

  template <typename Clock, typename Duration>
  bool do_try_lock_sharedwait(
      const std::chrono::time_point<Clock, Duration>& tp) {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    while (RwLockPolicy::wait_rlock(state_)) {
      if (cv_.wait_until(lk, tp) == std::cv_status::timeout) {
        if (!RwLockPolicy::wait_rlock(state_))  // re-check predicate
          break;
        return false;
      }
    }
    RwLockPolicy::acquire_rlock(state_);
    return true;
  }

 public:
  basic_shared_timed_mutex() = default;
  ~basic_shared_timed_mutex() = default;

  basic_shared_timed_mutex(const basic_shared_timed_mutex&) = delete;
  basic_shared_timed_mutex& operator=(const basic_shared_timed_mutex&) = delete;

  using base::lock;
  using base::try_lock;
  using base::unlock;

  template <typename Rep, typename Period>
  bool try_lock_for(const std::chrono::duration<Rep, Period>& duration) {
    const auto tp = std::chrono::steady_clock::now() + duration;
    return do_try_lockwait(tp);
  }

  template <typename Clock, typename Duration>
  bool try_lock_until(const std::chrono::time_point<Clock, Duration>& tp) {
    return do_try_lockwait(tp);
  }

  using base::lock_shared;
  using base::try_lock_shared;
  using base::unlock_shared;

  template <typename Rep, typename Period>
  bool try_lock_shared_for(const std::chrono::duration<Rep, Period>& duration) {
    const auto tp = std::chrono::steady_clock::now() + duration;
    return do_try_lock_sharedwait(tp);
  }

  template <typename Clock, typename Duration>
  bool try_lock_shared_until(
      const std::chrono::time_point<Clock, Duration>& tp) {
    return do_try_lock_sharedwait(tp);
  }
};

using shared_timed_mutex = basic_shared_timed_mutex<YAMC_RWLOCK_SCHED_DEFAULT>;

}  // namespace alternate
}  // namespace yamc

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/yamc/yamc_rwlock_sched.hpp <==
/*
 * yamc_rwlock_sched.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_

#include <cassert>
#include <cstddef>

/// default shared_mutex rwlock policy
#ifndef YAMC_RWLOCK_SCHED_DEFAULT
#define YAMC_RWLOCK_SCHED_DEFAULT yamc::rwlock::ReaderPrefer
#endif

namespace yamc {

/*
 * readers-writer locking policy for basic_shared_(timed)_mutex<RwLockPolicy>
 *
 * - yamc::rwlock::ReaderPrefer
 * - yamc::rwlock::WriterPrefer
 */
namespace rwlock {

/// Reader prefer scheduling
///
/// NOTE:
//    This policy might introduce "Writer Starvation" if readers continuously
//    hold shared lock. PThreads rwlock implementation in Linux use this
//    scheduling policy as default. (see also PTHREAD_RWLOCK_PREFER_READER_NP)
//
struct ReaderPrefer {
  static const std::size_t writer_mask = ~(~std::size_t(0u) >> 1);  // MSB 1bit
  static const std::size_t reader_mask = ~std::size_t(0u) >> 1;

  struct state {
    std::size_t rwcount = 0;
  };

  static void before_wait_wlock(const state&) {}
  static void after_wait_wlock(const state&) {}

  static bool wait_wlock(const state& s) { return (s.rwcount != 0); }

  static void acquire_wlock(state* s) {
    assert(!(s->rwcount & writer_mask));
    s->rwcount |= writer_mask;
  }

  static void release_wlock(state* s) {
    assert(s->rwcount & writer_mask);
    s->rwcount &= ~writer_mask;
  }

  static bool wait_rlock(const state& s) { return (s.rwcount & writer_mask) != 0; }

  static void acquire_rlock(state* s) {
    assert((s->rwcount & reader_mask) < reader_mask);
    ++(s->rwcount);
  }

  static bool release_rlock(state* s) {
    assert(0 < (s->rwcount & reader_mask));
    return (--(s->rwcount) == 0);
  }
};

/// Writer prefer scheduling
///
/// NOTE:
///   If there are waiting writer, new readers are blocked until all shared lock
///   are released,
//    and the writer thread can get exclusive lock in preference to blocked
//    reader threads. This policy might introduce "Reader Starvation" if writers
//    continuously request exclusive lock.
///   (see also PTHREAD_RWLOCK_PREFER_WRITER_NONRECURSIVE_NP)
///
struct WriterPrefer {
  static const std::size_t locked = ~(~std::size_t(0u) >> 1);  // MSB 1bit
  static const std::size_t wait_mask = ~std::size_t(0u) >> 1;

  struct state {
    std::size_t nwriter = 0;
    std::size_t nreader = 0;
  };

  static void before_wait_wlock(state* s) {
    assert((s->nwriter & wait_mask) < wait_mask);
    ++(s->nwriter);
  }

  static bool wait_wlock(const state& s) {
    return ((s.nwriter & locked) || 0 < s.nreader);
  }

  static void after_wait_wlock(state* s) {
    assert(0 < (s->nwriter & wait_mask));
    --(s->nwriter);
  }

  static void acquire_wlock(state* s) {
    assert(!(s->nwriter & locked));
    s->nwriter |= locked;
  }

  static void release_wlock(state* s) {
    assert(s->nwriter & locked);
    s->nwriter &= ~locked;
  }

  static bool wait_rlock(const state& s) { return (s.nwriter != 0); }

  static void acquire_rlock(state* s) {
    assert(!(s->nwriter & locked));
    ++(s->nreader);
  }

  static bool release_rlock(state* s) {
    assert(0 < s->nreader);
    return (--(s->nreader) == 0);
  }
};

}  // namespace rwlock
}  // namespace yamc

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/yamc/yamc_shared_lock.hpp <==
/*
 * yamc_shared_lock.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_

#include <cassert>
#include <chrono>
#include <mutex>
#include <system_error>
#include <utility>  // std::swap

/*
 * std::shared_lock in C++14 Standard Library
 *
 * - yamc::shared_lock<Mutex>
 */
namespace yamc {

template <typename Mutex>
class shared_lock {
  void locking_precondition(const char* emsg) {
    if (pm_ == nullptr) {
      throw std::system_error(
          std::make_error_code(std::errc::operation_not_permitted), emsg);
    }
    if (owns_) {
      throw std::system_error(
          std::make_error_code(std::errc::resource_deadlock_would_occur), emsg);
    }
  }

 public:
  using mutex_type = Mutex;

  shared_lock() noexcept = default;

  explicit shared_lock(mutex_type* m) {
    m->lock_shared();
    pm_ = m;
    owns_ = true;
  }

  shared_lock(const mutex_type& m, std::defer_lock_t) noexcept {
    pm_ = &m;
    owns_ = false;
  }

  shared_lock(const mutex_type& m, std::try_to_lock_t) {
    pm_ = &m;
    owns_ = m.try_lock_shared();
  }

  shared_lock(const mutex_type& m, std::adopt_lock_t) {
    pm_ = &m;
    owns_ = true;
  }

  template <typename Clock, typename Duration>
  shared_lock(const mutex_type& m,
              const std::chrono::time_point<Clock, Duration>& abs_time) {
    pm_ = &m;
    owns_ = m.try_lock_shared_until(abs_time);
  }

  template <typename Rep, typename Period>
  shared_lock(const mutex_type& m,
              const std::chrono::duration<Rep, Period>& rel_time) {
    pm_ = &m;
    owns_ = m.try_lock_shared_for(rel_time);
  }

  ~shared_lock() {
    if (owns_) {
      assert(pm_ != nullptr);
      pm_->unlock_shared();
    }
  }

  shared_lock(const shared_lock&) = delete;
  shared_lock& operator=(const shared_lock&) = delete;

  shared_lock(shared_lock&& rhs) noexcept {
    if (pm_ && owns_) {
      pm_->unlock_shared();
    }
    pm_ = rhs.pm_;
    owns_ = rhs.owns_;
    rhs.pm_ = nullptr;
    rhs.owns_ = false;
  }

  shared_lock& operator=(shared_lock&& rhs) noexcept {
    if (pm_ && owns_) {
      pm_->unlock_shared();
    }
    pm_ = rhs.pm_;
    owns_ = rhs.owns_;
    rhs.pm_ = nullptr;
    rhs.owns_ = false;
    return *this;
  }

  void lock() {
    locking_precondition("shared_lock::lock");
    pm_->lock_shared();
    owns_ = true;
  }

  bool try_lock() {
    locking_precondition("shared_lock::try_lock");
    return (owns_ = pm_->try_lock_shared());
  }

  template <typename Rep, typename Period>
  bool try_lock_for(const std::chrono::duration<Rep, Period>& rel_time) {
    locking_precondition("shared_lock::try_lock_for");
    return (owns_ = pm_->try_lock_shared_for(rel_time));
  }

  template <typename Clock, typename Duration>
  bool try_lock_until(
      const std::chrono::time_point<Clock, Duration>& abs_time) {
    locking_precondition("shared_lock::try_lock_until");
    return (owns_ = pm_->try_lock_shared_until(abs_time));
  }

  void unlock() {
    assert(pm_ != nullptr);
    if (!owns_) {
      throw std::system_error(
          std::make_error_code(std::errc::operation_not_permitted),
          "shared_lock::unlock");
    }
    pm_->unlock_shared();
    owns_ = false;
  }

  void swap(shared_lock& sl) noexcept {
    std::swap(pm_, sl.pm_);
    std::swap(owns_, sl.owns_);
  }

  mutex_type* release() noexcept {
    mutex_type* result = pm_;
    pm_ = nullptr;
    owns_ = false;
    return result;
  }

  bool owns_lock() const noexcept { return owns_; }

  explicit operator bool() const noexcept { return owns_; }

  mutex_type* mutex() const noexcept { return pm_; }

 private:
  mutex_type* pm_ = nullptr;
  bool owns_ = false;
};

}  // namespace yamc

namespace std {

/// std::swap() specialization for yamc::shared_lock<Mutex> type
template <typename Mutex>
void swap(yamc::shared_lock<Mutex>& lhs,
          yamc::shared_lock<Mutex>& rhs) noexcept {
  lhs.swap(rhs);
}

}  // namespace std

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/__init__.py <==
# coding: utf-8
"""LightGBM, Light Gradient Boosting Machine.

Contributors: https://github.com/lightgbm-org/LightGBM/graphs/contributors.
"""

from pathlib import Path

# .basic is intentionally loaded as early as possible, to dlopen() lib_lightgbm.{dll,dylib,so}
# and its dependencies as early as possible
from .basic import Booster, Dataset, EvalResult, Sequence, register_logger
from .callback import EarlyStopException, early_stopping, log_evaluation, record_evaluation, reset_parameter
from .engine import CVBooster, cv, train

try:
    from .sklearn import LGBMClassifier, LGBMModel, LGBMRanker, LGBMRegressor
except ImportError:
    pass
try:
    from .plotting import create_tree_digraph, plot_importance, plot_metric, plot_split_value_histogram, plot_tree
except ImportError:
    pass
try:
    from .dask import DaskLGBMClassifier, DaskLGBMRanker, DaskLGBMRegressor
except ImportError:
    pass


_version_path = Path(__file__).resolve().parent / "VERSION.txt"
if _version_path.is_file():
    __version__ = _version_path.read_text(encoding="utf-8").strip()

__all__ = [
    "Dataset",
    "Booster",
    "CVBooster",
    "Sequence",
    "register_logger",
    "train",
    "cv",
    "LGBMModel",
    "LGBMRegressor",
    "LGBMClassifier",
    "LGBMRanker",
    "DaskLGBMRegressor",
    "DaskLGBMClassifier",
    "DaskLGBMRanker",
    "log_evaluation",
    "record_evaluation",
    "reset_parameter",
    "early_stopping",
    "EarlyStopException",
    "EvalResult",
    "plot_importance",
    "plot_split_value_histogram",
    "plot_metric",
    "plot_tree",
    "create_tree_digraph",
]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/basic.py <==
# coding: utf-8
"""Wrapper for C API of LightGBM."""

# This import causes lib_lightgbm.{dll,dylib,so} to be loaded.
# It's intentionally done here, as early as possible, to avoid issues like
# "libgomp.so.1: cannot allocate memory in static TLS block" on aarch64 Linux.
#
# For details, see the "cannot allocate memory in static TLS block" entry in docs/FAQ.rst.
from .libpath import _LIB  # isort: skip

import abc
import ctypes
import inspect
import json
import warnings
from collections import OrderedDict
from copy import deepcopy
from enum import Enum
from functools import wraps
from os import SEEK_END, environ
from os.path import getsize
from pathlib import Path
from tempfile import NamedTemporaryFile
from typing import TYPE_CHECKING, Any, Callable, Dict, Iterable, Iterator, List, NamedTuple, Optional, Set, Tuple, Union

import narwhals as nw
import narwhals.dependencies as nwd
import narwhals.typing as nwt
import numpy as np
import scipy.sparse

from .compat import PANDAS_INSTALLED, concat, pd_CategoricalDtype, pd_DataFrame, pd_Series

if TYPE_CHECKING:
    from typing import Literal, TypeGuard


__all__ = [
    "Booster",
    "Dataset",
    "LGBMDeprecationWarning",
    "LightGBMError",
    "register_logger",
    "Sequence",
]

_BoosterHandle = ctypes.c_void_p
_DatasetHandle = ctypes.c_void_p
_ctypes_int_ptr = Union[
    "ctypes._Pointer[ctypes.c_int32]",
    "ctypes._Pointer[ctypes.c_int64]",
]
_ctypes_int_array = Union[
    "ctypes.Array[ctypes._Pointer[ctypes.c_int32]]",
    "ctypes.Array[ctypes._Pointer[ctypes.c_int64]]",
]
_ctypes_float_ptr = Union[
    "ctypes._Pointer[ctypes.c_float]",
    "ctypes._Pointer[ctypes.c_double]",
]
_ctypes_float_array = Union[
    "ctypes.Array[ctypes._Pointer[ctypes.c_float]]",
    "ctypes.Array[ctypes._Pointer[ctypes.c_double]]",
]
_LGBM_EvalFunctionResultType = Tuple[str, float, bool]
_LGBM_BoosterBestScoreType = Dict[str, Dict[str, float]]
_LGBM_CategoricalFeatureConfiguration = Union[List[str], List[int], "Literal['auto']"]
_LGBM_FeatureNameConfiguration = Union[List[str], "Literal['auto']"]
_LGBM_GroupType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
# 'position' intentionally does not support 'list' inputs
# ref: https://github.com/lightgbm-org/LightGBM/pull/5929#discussion_r1262646998
_LGBM_PositionType = Union[
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
_LGBM_InitScoreType = Union[
    List[float],
    List[List[float]],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoSeries,
    nwt.IntoDataFrame,
]
_LGBM_TrainDataType = Union[
    str,
    Path,
    np.ndarray,
    pd_DataFrame,
    scipy.sparse.spmatrix,
    "Sequence",
    List["Sequence"],
    List[np.ndarray],
    nwt.IntoDataFrame,
]
_LGBM_LabelType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoSeries,
    nwt.IntoDataFrame,
]
_LGBM_PredictDataType = Union[
    str,
    Path,
    np.ndarray,
    pd_DataFrame,
    scipy.sparse.spmatrix,
    nwt.IntoDataFrame,
]
_LGBM_PredictReturnType = Union[
    np.ndarray,
    scipy.sparse.spmatrix,
    List[scipy.sparse.spmatrix],
]
_LGBM_PredictSparseReturnType = Union[
    scipy.sparse.spmatrix,
    List[scipy.sparse.spmatrix],
]
_LGBM_WeightType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
_LGBM_SetFieldType = Union[
    List[List[float]],
    List[List[int]],
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoDataFrame,
]

ZERO_THRESHOLD = 1e-35

_MULTICLASS_OBJECTIVES = {"multiclass", "multiclassova", "multiclass_ova", "ova", "ovr", "softmax"}


class LightGBMError(Exception):
    """Error thrown by LightGBM."""

    pass


def _is_zero(x: float) -> bool:
    return -ZERO_THRESHOLD <= x <= ZERO_THRESHOLD


def _get_sample_count(total_nrow: int, params: str) -> int:
    sample_cnt = ctypes.c_int(0)
    _safe_call(
        _LIB.LGBM_GetSampleCount(
            ctypes.c_int32(total_nrow),
            _c_str(params),
            ctypes.byref(sample_cnt),
        )
    )
    return sample_cnt.value


def _np2d_to_np1d(mat: np.ndarray) -> Tuple[np.ndarray, int]:
    dtype: "np.typing.DTypeLike"
    if mat.dtype in (np.float32, np.float64):
        dtype = mat.dtype
    else:
        dtype = np.float32
    order: "Literal['C', 'F']"
    if mat.flags["F_CONTIGUOUS"]:
        order = "F"
        layout = _C_API_IS_COL_MAJOR
    else:
        order = "C"
        layout = _C_API_IS_ROW_MAJOR
    # ensure dtype and order, copies if either do not match
    data = np.asarray(mat, dtype=dtype, order=order)
    # flatten array without copying
    return data.ravel(order=order), layout


class _MissingType(Enum):
    NONE = "None"
    NAN = "NaN"
    ZERO = "Zero"


class _DummyLogger:
    def info(self, msg: str) -> None:
        print(msg)  # noqa: T201

    def warning(self, msg: str) -> None:
        warnings.warn(msg, stacklevel=3)


_LOGGER: Any = _DummyLogger()
_INFO_METHOD_NAME = "info"
_WARNING_METHOD_NAME = "warning"


def _has_method(logger: Any, method_name: str) -> bool:
    return callable(getattr(logger, method_name, None))


def register_logger(
    logger: Any,
    info_method_name: str = "info",
    warning_method_name: str = "warning",
) -> None:
    """Register custom logger.

    Parameters
    ----------
    logger : Any
        Custom logger.
    info_method_name : str, optional (default="info")
        Method used to log info messages.
    warning_method_name : str, optional (default="warning")
        Method used to log warning messages.
    """
    if not _has_method(logger, info_method_name) or not _has_method(logger, warning_method_name):
        raise TypeError(f"Logger must provide '{info_method_name}' and '{warning_method_name}' method")

    global _LOGGER, _INFO_METHOD_NAME, _WARNING_METHOD_NAME
    _LOGGER = logger
    _INFO_METHOD_NAME = info_method_name
    _WARNING_METHOD_NAME = warning_method_name


def _normalize_native_string(func: Callable[[str], None]) -> Callable[[str], None]:
    """Join log messages from native library which come by chunks."""
    msg_normalized: List[str] = []

    @wraps(func)
    def wrapper(msg: str) -> None:
        nonlocal msg_normalized
        if msg.strip() == "":
            msg = "".join(msg_normalized)
            msg_normalized = []
            return func(msg)
        else:
            msg_normalized.append(msg)

    return wrapper


def _log_info(msg: str) -> None:
    getattr(_LOGGER, _INFO_METHOD_NAME)(msg)


def _log_warning(msg: str) -> None:
    getattr(_LOGGER, _WARNING_METHOD_NAME)(msg)


@_normalize_native_string
def _log_native(msg: str) -> None:
    getattr(_LOGGER, _INFO_METHOD_NAME)(msg)


def _log_callback(msg: bytes) -> None:
    """Redirect logs from native library into Python."""
    _log_native(str(msg.decode("utf-8")))


# connect the Python logger to logging in lib_lightgbm
if environ.get("LIGHTGBM_BUILD_DOC", "False") != "True":
    _LIB.LGBM_GetLastError.restype = ctypes.c_char_p
    callback = ctypes.CFUNCTYPE(None, ctypes.c_char_p)
    _LIB.callback = callback(_log_callback)  # type: ignore[attr-defined]
    if _LIB.LGBM_RegisterLogCallback(_LIB.callback) != 0:
        raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))


_NUMERIC_TYPES = (int, float, bool)


def _safe_call(ret: int) -> None:
    """Check the return value from C API call.

    Parameters
    ----------
    ret : int
        The return value from C API calls.
    """
    if ret != 0:
        raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))


def _is_numeric(obj: Any) -> bool:
    """Check whether object is a number or not, include numpy number, etc."""
    try:
        float(obj)
        return True
    except (TypeError, ValueError):
        # TypeError: obj is not a string or a number
        # ValueError: invalid literal
        return False


def _is_numpy_1d_array(data: Any) -> bool:
    """Check whether data is a numpy 1-D array."""
    return isinstance(data, np.ndarray) and len(data.shape) == 1


def _is_numpy_column_array(data: Any) -> bool:
    """Check whether data is a column numpy array."""
    if not isinstance(data, np.ndarray):
        return False
    shape = data.shape
    return len(shape) == 2 and shape[1] == 1


def _cast_numpy_array_to_dtype(array: np.ndarray, dtype: "np.typing.DTypeLike") -> np.ndarray:
    """Cast numpy array to given dtype."""
    if array.dtype == dtype:
        return array
    return array.astype(dtype=dtype, copy=False)


def _is_1d_list(data: Any) -> bool:
    """Check whether data is a 1-D list."""
    return isinstance(data, list) and (not data or _is_numeric(data[0]))


def _is_list_of_numpy_arrays(data: Any) -> "TypeGuard[List[np.ndarray]]":
    return isinstance(data, list) and all(isinstance(x, np.ndarray) for x in data)


def _is_list_of_sequences(data: Any) -> "TypeGuard[List[Sequence]]":
    return isinstance(data, list) and all(isinstance(x, Sequence) for x in data)


def _is_1d_collection(data: Any) -> bool:
    """Check whether data is a 1-D collection."""
    return _is_numpy_1d_array(data) or _is_numpy_column_array(data) or _is_1d_list(data) or isinstance(data, pd_Series)


def _list_to_1d_numpy(
    *,
    data: Any,
    dtype: "np.typing.DTypeLike",
    name: str,
) -> np.ndarray:
    """Convert data to numpy 1-D array."""
    if _is_numpy_1d_array(data):
        return _cast_numpy_array_to_dtype(data, dtype)
    elif _is_numpy_column_array(data):
        _log_warning("Converting column-vector to 1d array")
        array = data.ravel()
        return _cast_numpy_array_to_dtype(array, dtype)
    elif _is_1d_list(data):
        return np.asarray(data, dtype=dtype)
    elif isinstance(data, pd_Series):
        _check_for_bad_pandas_dtypes(data.to_frame().dtypes)
        return np.asarray(data, dtype=dtype)  # SparseArray should be supported as well
    else:
        raise TypeError(
            f"Wrong type({type(data).__name__}) for {name}.\nIt should be list, numpy 1-D array or pandas Series"
        )


def _is_numpy_2d_array(data: Any) -> bool:
    """Check whether data is a numpy 2-D array."""
    return isinstance(data, np.ndarray) and len(data.shape) == 2 and data.shape[1] > 1


def _is_2d_list(data: Any) -> bool:
    """Check whether data is a 2-D list."""
    return isinstance(data, list) and len(data) > 0 and _is_1d_list(data[0])


def _is_2d_collection(data: Any) -> bool:
    """Check whether data is a 2-D collection."""
    return _is_numpy_2d_array(data) or _is_2d_list(data) or isinstance(data, pd_DataFrame)


_pycapsule_get_pointer = ctypes.pythonapi.PyCapsule_GetPointer
_pycapsule_get_pointer.restype = ctypes.c_void_p
_pycapsule_get_pointer.argtypes = [ctypes.py_object, ctypes.c_char_p]


def _extract_arrow_stream_capsule_pointer(pycapsule: object) -> ctypes.c_void_p:
    """Extract the raw pointer from a PyCapsule returned by __arrow_c_stream__."""
    return ctypes.c_void_p(_pycapsule_get_pointer(pycapsule, b"arrow_array_stream"))


def _data_to_2d_numpy(
    data: Any,
    dtype: "np.typing.DTypeLike",
    name: str,
) -> np.ndarray:
    """Convert data to numpy 2-D array."""
    if _is_numpy_2d_array(data):
        return _cast_numpy_array_to_dtype(data, dtype)
    if _is_2d_list(data):
        return np.array(data, dtype=dtype)
    if isinstance(data, pd_DataFrame):
        _check_for_bad_pandas_dtypes(data.dtypes)
        return _cast_numpy_array_to_dtype(data.values, dtype)
    raise TypeError(
        f"Wrong type({type(data).__name__}) for {name}.\n"
        "It should be list of lists, numpy 2-D array or pandas DataFrame"
    )


def _cfloat32_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes float pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_float)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected float pointer")


def _cfloat64_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes double pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_double)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected double pointer")


def _cint32_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes int pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_int32)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected int32 pointer")


def _cint64_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes int pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_int64)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected int64 pointer")


def _c_str(string: str) -> ctypes.c_char_p:
    """Convert a Python string to C string."""
    return ctypes.c_char_p(string.encode("utf-8"))


def _c_array(ctype: type, values: List[Any]) -> ctypes.Array:
    """Convert a Python array to C array."""
    return (ctype * len(values))(*values)  # type: ignore[operator]


def _json_default_with_numpy(obj: Any) -> Any:
    """Convert numpy classes to JSON serializable objects."""
    if isinstance(obj, (np.integer, np.floating, np.bool_)):
        return obj.item()
    elif isinstance(obj, np.ndarray):
        return obj.tolist()
    else:
        return obj


def _to_string(x: Union[int, float, str, List]) -> str:
    if isinstance(x, list):
        val_list = ",".join(str(val) for val in x)
        return f"[{val_list}]"
    else:
        return str(x)


def _param_dict_to_str(data: Optional[Dict[str, Any]]) -> str:
    """Convert Python dictionary to string, which is passed to C API."""
    if data is None or not data:
        return ""
    pairs = []
    for key, val in data.items():
        if isinstance(val, (list, tuple, set)) or _is_numpy_1d_array(val):
            pairs.append(f"{key}={','.join(map(_to_string, val))}")
        elif isinstance(val, (str, Path, _NUMERIC_TYPES)) or _is_numeric(val):
            pairs.append(f"{key}={val}")
        elif val is not None:
            raise TypeError(f"Unknown type of parameter:{key}, got:{type(val).__name__}")
    return " ".join(pairs)


class _TempFile:
    """Proxy class to workaround errors on Windows."""

    def __enter__(self) -> "_TempFile":
        with NamedTemporaryFile(prefix="lightgbm_tmp_", delete=True) as f:
            self.name = f.name
            self.path = Path(self.name)
        return self

    def __exit__(self, exc_type: Any, exc_val: Any, exc_tb: Any) -> None:
        if self.path.is_file():
            self.path.unlink()


# DeprecationWarning is not shown by default, so let's create our own with higher level
# ref: https://peps.python.org/pep-0565/#additional-use-case-for-futurewarning
class LGBMDeprecationWarning(FutureWarning):
    """Custom deprecation warning."""

    pass


class _ConfigAliases:
    # lazy evaluation to allow import without dynamic library, e.g., for docs generation
    aliases = None

    @staticmethod
    def _get_all_param_aliases() -> Dict[str, List[str]]:
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_DumpParamAliases(
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_DumpParamAliases(
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        return json.loads(
            string_buffer.value.decode("utf-8"), object_hook=lambda obj: {k: [k] + v for k, v in obj.items()}
        )

    @classmethod
    def get(cls, *args: str) -> Set[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        ret = set()
        for i in args:
            ret.update(cls.get_sorted(i))
        return ret

    @classmethod
    def get_sorted(cls, name: str) -> List[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        return cls.aliases.get(name, [name])

    @classmethod
    def get_by_alias(cls, *args: str) -> Set[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        ret = set(args)
        for arg in args:
            for aliases in cls.aliases.values():
                if arg in aliases:
                    ret.update(aliases)
                    break
        return ret


def _choose_param_value(main_param_name: str, params: Dict[str, Any], default_value: Any) -> Dict[str, Any]:
    """Get a single parameter value, accounting for aliases.

    Parameters
    ----------
    main_param_name : str
        Name of the main parameter to get a value for. One of the keys of ``_ConfigAliases``.
    params : dict
        Dictionary of LightGBM parameters.
    default_value : Any
        Default value to use for the parameter, if none is found in ``params``.

    Returns
    -------
    params : dict
        A ``params`` dict with exactly one value for ``main_param_name``, and all aliases ``main_param_name`` removed.
        If both ``main_param_name`` and one or more aliases for it are found, the value of ``main_param_name`` will be preferred.
    """
    # avoid side effects on passed-in parameters
    params = deepcopy(params)

    aliases = _ConfigAliases.get_sorted(main_param_name)
    aliases = [a for a in aliases if a != main_param_name]

    # if main_param_name was provided, keep that value and remove all aliases
    if main_param_name in params.keys():
        for param in aliases:
            params.pop(param, None)
        return params

    # if main param name was not found, search for an alias
    for param in aliases:
        if param in params.keys():
            params[main_param_name] = params[param]
            break

    if main_param_name in params.keys():
        for param in aliases:
            params.pop(param, None)
        return params

    # neither of main_param_name, aliases were found
    params[main_param_name] = default_value

    return params


_MAX_INT32 = (1 << 31) - 1

"""Macro definition of data type in C API of LightGBM"""
_C_API_DTYPE_FLOAT32 = 0
_C_API_DTYPE_FLOAT64 = 1
_C_API_DTYPE_INT32 = 2
_C_API_DTYPE_INT64 = 3

"""Macro definition of data order in matrix"""
_C_API_IS_COL_MAJOR = 0
_C_API_IS_ROW_MAJOR = 1

"""Macro definition of prediction type in C API of LightGBM"""
_C_API_PREDICT_NORMAL = 0
_C_API_PREDICT_RAW_SCORE = 1
_C_API_PREDICT_LEAF_INDEX = 2
_C_API_PREDICT_CONTRIB = 3

"""Macro definition of sparse matrix type"""
_C_API_MATRIX_TYPE_CSR = 0
_C_API_MATRIX_TYPE_CSC = 1

"""Macro definition of feature importance type"""
_C_API_FEATURE_IMPORTANCE_SPLIT = 0
_C_API_FEATURE_IMPORTANCE_GAIN = 1

"""Data type of data field"""
_FIELD_TYPE_MAPPER = {
    "label": _C_API_DTYPE_FLOAT32,
    "weight": _C_API_DTYPE_FLOAT32,
    "init_score": _C_API_DTYPE_FLOAT64,
    "group": _C_API_DTYPE_INT32,
    "position": _C_API_DTYPE_INT32,
}

"""String name to int feature importance type mapper"""
_FEATURE_IMPORTANCE_TYPE_MAPPER = {
    "split": _C_API_FEATURE_IMPORTANCE_SPLIT,
    "gain": _C_API_FEATURE_IMPORTANCE_GAIN,
}


def _convert_from_sliced_object(data: np.ndarray) -> np.ndarray:
    """Fix the memory of multi-dimensional sliced object."""
    if isinstance(data, np.ndarray) and isinstance(data.base, np.ndarray):
        if not data.flags.c_contiguous:
            _log_warning(
                "Usage of np.ndarray subset (sliced data) is not recommended "
                "due to it will double the peak memory cost in LightGBM."
            )
            return np.copy(data)
    return data


def _c_float_array(data: np.ndarray) -> Tuple[_ctypes_float_ptr, int, np.ndarray]:
    """Get pointer of float numpy array / list."""
    if _is_1d_list(data):
        data = np.asarray(data)
    if _is_numpy_1d_array(data):
        data = _convert_from_sliced_object(data)
        assert data.flags.c_contiguous
        ptr_data: _ctypes_float_ptr
        if data.dtype == np.float32:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_float))
            type_data = _C_API_DTYPE_FLOAT32
        elif data.dtype == np.float64:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_double))
            type_data = _C_API_DTYPE_FLOAT64
        else:
            raise TypeError(f"Expected np.float32 or np.float64, met type({data.dtype})")
    else:
        raise TypeError(f"Unknown type({type(data).__name__})")
    return (ptr_data, type_data, data)  # return `data` to avoid the temporary copy is freed


def _c_int_array(data: np.ndarray) -> Tuple[_ctypes_int_ptr, int, np.ndarray]:
    """Get pointer of int numpy array / list."""
    if _is_1d_list(data):
        data = np.asarray(data)
    if _is_numpy_1d_array(data):
        data = _convert_from_sliced_object(data)
        assert data.flags.c_contiguous
        ptr_data: _ctypes_int_ptr
        if data.dtype == np.int32:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_int32))
            type_data = _C_API_DTYPE_INT32
        elif data.dtype == np.int64:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_int64))
            type_data = _C_API_DTYPE_INT64
        else:
            raise TypeError(f"Expected np.int32 or np.int64, met type({data.dtype})")
    else:
        raise TypeError(f"Unknown type({type(data).__name__})")
    return (ptr_data, type_data, data)  # return `data` to avoid the temporary copy is freed


def _is_allowed_numpy_dtype(dtype: type) -> bool:
    float128 = getattr(np, "float128", type(None))
    return issubclass(dtype, (np.integer, np.floating, np.bool_)) and not issubclass(dtype, (np.timedelta64, float128))


def _check_for_bad_pandas_dtypes(pandas_dtypes_series: pd_Series) -> None:
    bad_pandas_dtypes = [
        f"{column_name}: {pandas_dtype}"
        for column_name, pandas_dtype in pandas_dtypes_series.items()
        if not _is_allowed_numpy_dtype(pandas_dtype.type)
    ]
    if bad_pandas_dtypes:
        raise ValueError(
            f"pandas dtypes must be int, float or bool.\nFields with bad pandas dtypes: {', '.join(bad_pandas_dtypes)}"
        )


def _pandas_to_numpy(
    data: pd_DataFrame,
    target_dtype: "np.typing.DTypeLike",
) -> np.ndarray:
    _check_for_bad_pandas_dtypes(data.dtypes)
    try:
        # most common case (no nullable dtypes)
        return data.to_numpy(dtype=target_dtype, copy=False)
    except TypeError:
        # 1.0 <= pd version < 1.1 and nullable dtypes, least common case
        # raises error because array is casted to type(pd.NA) and there's no na_value argument
        return data.astype(target_dtype, copy=False).values
    except ValueError:
        # data has nullable dtypes, but we can specify na_value argument and copy will be made
        return data.to_numpy(dtype=target_dtype, na_value=np.nan)


def _data_from_pandas(
    data: pd_DataFrame,
    feature_name: _LGBM_FeatureNameConfiguration,
    categorical_feature: _LGBM_CategoricalFeatureConfiguration,
    pandas_categorical: Optional[List[List]],
) -> Tuple[np.ndarray, List[str], Union[List[str], List[int]], List[List]]:
    if len(data.shape) != 2 or data.shape[0] < 1:
        raise ValueError("Input data must be 2 dimensional and non empty.")

    # take shallow copy in case we modify categorical columns
    # whole column modifications don't change the original df
    data = data.copy(deep=False)

    # determine feature names
    if feature_name == "auto":
        feature_name = [str(col) for col in data.columns]

    # determine categorical features
    cat_cols = [
        col for col, dtype in zip(data.columns, data.dtypes, strict=True) if isinstance(dtype, pd_CategoricalDtype)
    ]
    cat_cols_not_ordered: List[str] = [col for col in cat_cols if not data[col].cat.ordered]
    if pandas_categorical is None:  # train dataset
        pandas_categorical = [list(data[col].cat.categories) for col in cat_cols]
    else:
        if len(cat_cols) != len(pandas_categorical):
            raise ValueError("train and valid dataset categorical_feature do not match.")
        for col, category in zip(cat_cols, pandas_categorical, strict=True):
            if list(data[col].cat.categories) != list(category):
                data[col] = data[col].cat.set_categories(category)
    if cat_cols:  # cat_cols is list
        data[cat_cols] = data[cat_cols].apply(lambda x: x.cat.codes).replace({-1: np.nan})

    # use cat cols from DataFrame
    if categorical_feature == "auto":
        categorical_feature = cat_cols_not_ordered

    df_dtypes = [dtype.type for dtype in data.dtypes]
    # so that the target dtype considers floats
    df_dtypes.append(np.float32)
    target_dtype = np.result_type(*df_dtypes)

    return (
        _pandas_to_numpy(data, target_dtype=target_dtype),
        feature_name,
        categorical_feature,
        pandas_categorical,
    )


def _dump_pandas_categorical(
    pandas_categorical: Optional[List[List]],
    file_name: Optional[Union[str, Path]] = None,
) -> str:
    categorical_json = json.dumps(pandas_categorical, default=_json_default_with_numpy)
    pandas_str = f"\npandas_categorical:{categorical_json}\n"
    if file_name is not None:
        with open(file_name, "a") as f:
            f.write(pandas_str)
    return pandas_str


def _load_pandas_categorical(
    file_name: Optional[Union[str, Path]] = None,
    model_str: Optional[str] = None,
) -> Optional[List[List]]:
    pandas_key = "pandas_categorical:"
    offset = -len(pandas_key)
    if file_name is not None:
        max_offset = -getsize(file_name)
        with open(file_name, "rb") as f:
            while True:
                offset = max(offset, max_offset)
                f.seek(offset, SEEK_END)
                lines = f.readlines()
                if len(lines) >= 2:
                    break
                offset *= 2
        last_line = lines[-1].decode("utf-8").strip()
        if not last_line.startswith(pandas_key):
            last_line = lines[-2].decode("utf-8").strip()
    elif model_str is not None:
        idx = model_str.rfind("\n", 0, offset)
        last_line = model_str[idx:].strip()
    if last_line.startswith(pandas_key):
        return json.loads(last_line[len(pandas_key) :])
    else:
        return None


class Sequence(abc.ABC):
    """
    Generic data access interface.

    Object should support the following operations:

    .. code-block::

        # Get total row number.
        >>> len(seq)
        # Random access by row index. Used for data sampling.
        >>> seq[10]
        # Range data access. Used to read data in batch when constructing Dataset.
        >>> seq[0:100]
        # Optionally specify batch_size to control range data read size.
        >>> seq.batch_size

    - With random access, **data sampling does not need to go through all data**.
    - With range data access, there's **no need to read all data into memory thus reduce memory usage**.

    .. versionadded:: 3.3.0

    Attributes
    ----------
    batch_size : int
        Default size of a batch.
    """

    batch_size = 4096  # Defaults to read 4K rows in each batch.

    @abc.abstractmethod
    def __getitem__(self, idx: Union[int, slice, List[int]]) -> np.ndarray:
        """Return data for given row index.

        A basic implementation should look like this:

        .. code-block:: python

            if isinstance(idx, numbers.Integral):
                return self._get_one_line(idx)
            elif isinstance(idx, slice):
                return np.stack([self._get_one_line(i) for i in range(idx.start, idx.stop)])
            elif isinstance(idx, list):
                # Only required if using ``Dataset.subset()``.
                return np.array([self._get_one_line(i) for i in idx])
            else:
                raise TypeError(f"Sequence index must be integer, slice or list, got {type(idx).__name__}")

        Parameters
        ----------
        idx : int, slice[int], list[int]
            Item index.

        Returns
        -------
        result : numpy 1-D array or numpy 2-D array
            1-D array if idx is int, 2-D array if idx is slice or list.
        """
        raise NotImplementedError("Sub-classes of lightgbm.Sequence must implement __getitem__()")

    @abc.abstractmethod
    def __len__(self) -> int:
        """Return row count of this sequence."""
        raise NotImplementedError("Sub-classes of lightgbm.Sequence must implement __len__()")


class _InnerPredictor:
    """_InnerPredictor of LightGBM.

    Not exposed to user.
    Used only for prediction, usually used for continued training.

    .. note::

        Can be converted from Booster, but cannot be converted to Booster.
    """

    def __init__(
        self,
        booster_handle: _BoosterHandle,
        pandas_categorical: Optional[List[List]],
        pred_parameter: Dict[str, Any],
        manage_handle: bool,
    ):
        """Initialize the _InnerPredictor.

        Parameters
        ----------
        booster_handle : object
            Handle of Booster.
        pandas_categorical : list of list, or None
            If provided, list of categories for ``pandas`` categorical columns.
            Where the ``i``th element of the list contains the categories for the ``i``th categorical feature.
        pred_parameter : dict
            Other parameters for the prediction.
        manage_handle : bool
            If ``True``, free the corresponding Booster on the C++ side when this Python object is deleted.
        """
        self._handle = booster_handle
        self.__is_manage_handle = manage_handle
        self.pandas_categorical = pandas_categorical
        self.pred_parameter = _param_dict_to_str(pred_parameter)

        out_num_class = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumClasses(
                self._handle,
                ctypes.byref(out_num_class),
            )
        )
        self.num_class = out_num_class.value

    @classmethod
    def from_booster(
        cls,
        booster: "Booster",
        pred_parameter: Dict[str, Any],
    ) -> "_InnerPredictor":
        """Initialize an ``_InnerPredictor`` from a ``Booster``.

        Parameters
        ----------
        booster : Booster
            Booster.
        pred_parameter : dict
            Other parameters for the prediction.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                booster._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return cls(
            booster_handle=booster._handle,
            pandas_categorical=booster.pandas_categorical,
            pred_parameter=pred_parameter,
            manage_handle=False,
        )

    @classmethod
    def from_model_file(
        cls,
        model_file: Union[str, Path],
        pred_parameter: Dict[str, Any],
    ) -> "_InnerPredictor":
        """Initialize an ``_InnerPredictor`` from a text file containing a LightGBM model.

        Parameters
        ----------
        model_file : str or pathlib.Path
            Path to the model file.
        pred_parameter : dict
            Other parameters for the prediction.
        """
        booster_handle = ctypes.c_void_p()
        out_num_iterations = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterCreateFromModelfile(
                _c_str(str(model_file)),
                ctypes.byref(out_num_iterations),
                ctypes.byref(booster_handle),
            )
        )
        return cls(
            booster_handle=booster_handle,
            pandas_categorical=_load_pandas_categorical(file_name=model_file),
            pred_parameter=pred_parameter,
            manage_handle=True,
        )

    def __del__(self) -> None:
        try:
            if self.__is_manage_handle:
                _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        except AttributeError:
            pass

    def __getstate__(self) -> Dict[str, Any]:
        this = self.__dict__.copy()
        this.pop("handle", None)
        this.pop("_handle", None)
        return this

    def predict(
        self,
        data: _LGBM_PredictDataType,
        start_iteration: int = 0,
        num_iteration: int = -1,
        raw_score: bool = False,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        data_has_header: bool = False,
        validate_features: bool = False,
    ) -> _LGBM_PredictReturnType:
        """Predict logic.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, pyarrow Table or polars DataFrame
            Data source for prediction.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
        num_iteration : int, optional (default=-1)
            Iteration used for prediction.
        raw_score : bool, optional (default=False)
            Whether to predict raw scores.
        pred_leaf : bool, optional (default=False)
            Whether to predict leaf index.
        pred_contrib : bool, optional (default=False)
            Whether to predict feature contributions.
        data_has_header : bool, optional (default=False)
            Whether data has header.
            Used only for txt data.
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.

            .. versionadded:: 4.0.0

        Returns
        -------
        result : numpy array, scipy.sparse or list of scipy.sparse
            Prediction result.
            Can be sparse or a list of sparse objects (each element represents predictions for one class) for feature contributions (when ``pred_contrib=True``).
        """
        if isinstance(data, Dataset):
            raise TypeError("Cannot use Dataset instance for prediction, please use raw data instead")
        if isinstance(data, pd_DataFrame) and validate_features:
            data_names = [str(x) for x in data.columns]
            ptr_names = (ctypes.c_char_p * len(data_names))()
            ptr_names[:] = [x.encode("utf-8") for x in data_names]
            _safe_call(
                _LIB.LGBM_BoosterValidateFeatureNames(
                    self._handle,
                    ptr_names,
                    ctypes.c_int(len(data_names)),
                )
            )

        if isinstance(data, pd_DataFrame):
            data = _data_from_pandas(
                data=data,
                feature_name="auto",
                categorical_feature="auto",
                pandas_categorical=self.pandas_categorical,
            )[0]

        predict_type = _C_API_PREDICT_NORMAL
        if raw_score:
            predict_type = _C_API_PREDICT_RAW_SCORE
        if pred_leaf:
            predict_type = _C_API_PREDICT_LEAF_INDEX
        if pred_contrib:
            predict_type = _C_API_PREDICT_CONTRIB

        if isinstance(data, (str, Path)):
            with _TempFile() as f:
                _safe_call(
                    _LIB.LGBM_BoosterPredictForFile(
                        self._handle,
                        _c_str(str(data)),
                        ctypes.c_int(data_has_header),
                        ctypes.c_int(predict_type),
                        ctypes.c_int(start_iteration),
                        ctypes.c_int(num_iteration),
                        _c_str(self.pred_parameter),
                        _c_str(f.name),
                    )
                )
                preds = np.loadtxt(f.name, dtype=np.float64)
                nrow = preds.shape[0]
        elif isinstance(data, scipy.sparse.csr_matrix):
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csr(  # type: ignore[assignment]
                csr=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, scipy.sparse.csc_matrix):
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csc(  # type: ignore[assignment]
                csc=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, np.ndarray):
            preds, nrow = self.__pred_for_np2d(
                mat=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif nwd.is_into_dataframe(data):
            preds, nrow = self.__pred_for_narwhals(
                data=nw.from_native(data),
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, list):
            try:
                data = np.array(data)
            except BaseException as err:
                raise ValueError("Cannot convert data list to numpy array.") from err
            preds, nrow = self.__pred_for_np2d(
                mat=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        else:
            try:
                _log_warning("Converting data to scipy sparse matrix.")
                csr = scipy.sparse.csr_matrix(data)
            except BaseException as err:
                raise TypeError(f"Cannot predict data for type {type(data).__name__}") from err
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csr(  # type: ignore[assignment]
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        if pred_leaf:
            preds = preds.astype(np.int32)
        is_sparse = isinstance(preds, (list, scipy.sparse.spmatrix))
        if not is_sparse and (preds.size != nrow or pred_leaf or pred_contrib):
            if preds.size % nrow == 0:
                preds = preds.reshape(nrow, -1)
            else:
                raise ValueError(f"Length of predict result ({preds.size}) cannot be divide nrow ({nrow})")
        return preds

    def __get_num_preds(
        self,
        *,
        start_iteration: int,
        num_iteration: int,
        nrow: int,
        predict_type: int,
    ) -> int:
        """Get size of prediction result."""
        if nrow > _MAX_INT32:
            raise LightGBMError(
                "LightGBM cannot perform prediction for data "
                f"with number of rows greater than MAX_INT32 ({_MAX_INT32}).\n"
                "You can split your data into chunks "
                "and then concatenate predictions for them"
            )
        n_preds = ctypes.c_int64(0)
        _safe_call(
            _LIB.LGBM_BoosterCalcNumPredict(
                self._handle,
                ctypes.c_int(nrow),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.byref(n_preds),
            )
        )
        return n_preds.value

    def __inner_predict_np2d(
        self,
        mat: np.ndarray,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
        preds: Optional[np.ndarray],
    ) -> Tuple[np.ndarray, int]:
        data, layout = _np2d_to_np1d(mat)
        ptr_data, type_ptr_data, _ = _c_float_array(data)
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=mat.shape[0],
            predict_type=predict_type,
        )
        if preds is None:
            preds = np.empty(n_preds, dtype=np.float64)
        elif len(preds.shape) != 1 or len(preds) != n_preds:
            raise ValueError("Wrong length of pre-allocated predict array")
        out_num_preds = ctypes.c_int64(0)
        _safe_call(
            _LIB.LGBM_BoosterPredictForMat(
                self._handle,
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int32(mat.shape[0]),
                ctypes.c_int32(mat.shape[1]),
                ctypes.c_int(layout),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, mat.shape[0]

    def __pred_for_np2d(
        self,
        mat: np.ndarray,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[np.ndarray, int]:
        """Predict for a 2-D numpy matrix."""
        if len(mat.shape) != 2:
            raise ValueError("Input numpy.ndarray or list must be 2 dimensional")

        nrow = mat.shape[0]
        if nrow > _MAX_INT32:
            sections = np.arange(_MAX_INT32, nrow, _MAX_INT32)
            # __get_num_preds() cannot work with nrow > MAX_INT32, so calculate overall number of predictions piecemeal
            n_preds = [
                self.__get_num_preds(
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    nrow=int(i),
                    predict_type=predict_type,
                )
                for i in np.diff([0] + list(sections) + [nrow])
            ]
            n_preds_sections = np.array([0] + n_preds, dtype=np.intp).cumsum()
            preds = np.empty(sum(n_preds), dtype=np.float64)
            for chunk, (start_idx_pred, end_idx_pred) in zip(
                np.array_split(mat, sections), zip(n_preds_sections, n_preds_sections[1:], strict=True), strict=True
            ):
                # avoid memory consumption by arrays concatenation operations
                self.__inner_predict_np2d(
                    mat=chunk,
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    predict_type=predict_type,
                    preds=preds[start_idx_pred:end_idx_pred],
                )
            return preds, nrow
        else:
            return self.__inner_predict_np2d(
                mat=mat,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
                preds=None,
            )

    def __create_sparse_native(
        self,
        cs: Union[scipy.sparse.csc_matrix, scipy.sparse.csr_matrix],
        out_shape: np.ndarray,
        out_ptr_indptr: "ctypes._Pointer",
        out_ptr_indices: "ctypes._Pointer",
        out_ptr_data: "ctypes._Pointer",
        indptr_type: int,
        data_type: int,
        is_csr: bool,
    ) -> _LGBM_PredictSparseReturnType:
        # create numpy array from output arrays
        data_indices_len = out_shape[0]
        indptr_len = out_shape[1]
        if indptr_type == _C_API_DTYPE_INT32:
            out_indptr = _cint32_array_to_numpy(cptr=out_ptr_indptr, length=indptr_len)
        elif indptr_type == _C_API_DTYPE_INT64:
            out_indptr = _cint64_array_to_numpy(cptr=out_ptr_indptr, length=indptr_len)
        else:
            raise TypeError("Expected int32 or int64 type for indptr")
        if data_type == _C_API_DTYPE_FLOAT32:
            out_data = _cfloat32_array_to_numpy(cptr=out_ptr_data, length=data_indices_len)
        elif data_type == _C_API_DTYPE_FLOAT64:
            out_data = _cfloat64_array_to_numpy(cptr=out_ptr_data, length=data_indices_len)
        else:
            raise TypeError("Expected float32 or float64 type for data")
        out_indices = _cint32_array_to_numpy(cptr=out_ptr_indices, length=data_indices_len)
        # break up indptr based on number of rows (note more than one matrix in multiclass case)
        per_class_indptr_shape = cs.indptr.shape[0]
        # for CSC there is extra column added
        if not is_csr:
            per_class_indptr_shape += 1
        out_indptr_arrays = np.split(out_indptr, out_indptr.shape[0] / per_class_indptr_shape)
        # reformat output into a csr or csc matrix or list of csr or csc matrices
        cs_output_matrices = []
        offset = 0
        for cs_indptr in out_indptr_arrays:
            matrix_indptr_len = cs_indptr[cs_indptr.shape[0] - 1]
            cs_indices = out_indices[offset + cs_indptr[0] : offset + matrix_indptr_len]
            cs_data = out_data[offset + cs_indptr[0] : offset + matrix_indptr_len]
            offset += matrix_indptr_len
            # same shape as input csr or csc matrix except extra column for expected value
            cs_shape = [cs.shape[0], cs.shape[1] + 1]
            # note: make sure we copy data as it will be deallocated next
            if is_csr:
                cs_output_matrices.append(scipy.sparse.csr_matrix((cs_data, cs_indices, cs_indptr), cs_shape))
            else:
                cs_output_matrices.append(scipy.sparse.csc_matrix((cs_data, cs_indices, cs_indptr), cs_shape))
        # free the temporary native indptr, indices, and data
        _safe_call(
            _LIB.LGBM_BoosterFreePredictSparse(
                out_ptr_indptr,
                out_ptr_indices,
                out_ptr_data,
                ctypes.c_int(indptr_type),
                ctypes.c_int(data_type),
            )
        )
        if len(cs_output_matrices) == 1:
            return cs_output_matrices[0]
        return cs_output_matrices

    def __inner_predict_csr(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
        preds: Optional[np.ndarray],
    ) -> Tuple[np.ndarray, int]:
        nrow = len(csr.indptr) - 1
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=nrow,
            predict_type=predict_type,
        )
        if preds is None:
            preds = np.empty(n_preds, dtype=np.float64)
        elif len(preds.shape) != 1 or len(preds) != n_preds:
            raise ValueError("Wrong length of pre-allocated predict array")
        out_num_preds = ctypes.c_int64(0)

        ptr_indptr, type_ptr_indptr, _ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)

        assert csr.shape[1] <= _MAX_INT32
        csr_indices = csr.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_BoosterPredictForCSR(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, nrow

    def __inner_predict_csr_sparse(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)
        csr_indices = csr.indices.astype(np.int32, copy=False)
        matrix_type = _C_API_MATRIX_TYPE_CSR
        out_ptr_indptr: _ctypes_int_ptr
        if type_ptr_indptr == _C_API_DTYPE_INT32:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int32)()
        else:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int64)()
        out_ptr_indices = ctypes.POINTER(ctypes.c_int32)()
        out_ptr_data: _ctypes_float_ptr
        if type_ptr_data == _C_API_DTYPE_FLOAT32:
            out_ptr_data = ctypes.POINTER(ctypes.c_float)()
        else:
            out_ptr_data = ctypes.POINTER(ctypes.c_double)()
        out_shape = np.empty(2, dtype=np.int64)
        _safe_call(
            _LIB.LGBM_BoosterPredictSparseOutput(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.c_int(matrix_type),
                out_shape.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
                ctypes.byref(out_ptr_indptr),
                ctypes.byref(out_ptr_indices),
                ctypes.byref(out_ptr_data),
            )
        )
        matrices = self.__create_sparse_native(
            cs=csr,
            out_shape=out_shape,
            out_ptr_indptr=out_ptr_indptr,
            out_ptr_indices=out_ptr_indices,
            out_ptr_data=out_ptr_data,
            indptr_type=type_ptr_indptr,
            data_type=type_ptr_data,
            is_csr=True,
        )
        nrow = len(csr.indptr) - 1
        return matrices, nrow

    def __pred_for_csr(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        """Predict for a CSR data."""
        if predict_type == _C_API_PREDICT_CONTRIB:
            return self.__inner_predict_csr_sparse(
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        nrow = len(csr.indptr) - 1
        if nrow > _MAX_INT32:
            sections = [0] + list(np.arange(_MAX_INT32, nrow, _MAX_INT32)) + [nrow]
            # __get_num_preds() cannot work with nrow > MAX_INT32, so calculate overall number of predictions piecemeal
            n_preds = [
                self.__get_num_preds(
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    nrow=int(i),
                    predict_type=predict_type,
                )
                for i in np.diff(sections)
            ]
            n_preds_sections = np.array([0] + n_preds, dtype=np.intp).cumsum()
            preds = np.empty(sum(n_preds), dtype=np.float64)
            for (start_idx, end_idx), (start_idx_pred, end_idx_pred) in zip(
                zip(sections, sections[1:], strict=True),
                zip(n_preds_sections, n_preds_sections[1:], strict=True),
                strict=True,
            ):
                # avoid memory consumption by arrays concatenation operations
                self.__inner_predict_csr(
                    csr=csr[start_idx:end_idx],
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    predict_type=predict_type,
                    preds=preds[start_idx_pred:end_idx_pred],
                )
            return preds, nrow
        else:
            return self.__inner_predict_csr(
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
                preds=None,
            )

    def __inner_predict_sparse_csc(
        self,
        csc: scipy.sparse.csc_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)
        csc_indices = csc.indices.astype(np.int32, copy=False)
        matrix_type = _C_API_MATRIX_TYPE_CSC
        out_ptr_indptr: _ctypes_int_ptr
        if type_ptr_indptr == _C_API_DTYPE_INT32:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int32)()
        else:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int64)()
        out_ptr_indices = ctypes.POINTER(ctypes.c_int32)()
        out_ptr_data: _ctypes_float_ptr
        if type_ptr_data == _C_API_DTYPE_FLOAT32:
            out_ptr_data = ctypes.POINTER(ctypes.c_float)()
        else:
            out_ptr_data = ctypes.POINTER(ctypes.c_double)()
        out_shape = np.empty(2, dtype=np.int64)
        _safe_call(
            _LIB.LGBM_BoosterPredictSparseOutput(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.c_int(matrix_type),
                out_shape.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
                ctypes.byref(out_ptr_indptr),
                ctypes.byref(out_ptr_indices),
                ctypes.byref(out_ptr_data),
            )
        )
        matrices = self.__create_sparse_native(
            cs=csc,
            out_shape=out_shape,
            out_ptr_indptr=out_ptr_indptr,
            out_ptr_indices=out_ptr_indices,
            out_ptr_data=out_ptr_data,
            indptr_type=type_ptr_indptr,
            data_type=type_ptr_data,
            is_csr=False,
        )
        nrow = csc.shape[0]
        return matrices, nrow

    def __pred_for_csc(
        self,
        csc: scipy.sparse.csc_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        """Predict for a CSC data."""
        nrow = csc.shape[0]
        if nrow > _MAX_INT32:
            return self.__pred_for_csr(
                csr=csc.tocsr(),
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        if predict_type == _C_API_PREDICT_CONTRIB:
            return self.__inner_predict_sparse_csc(
                csc=csc,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=nrow,
            predict_type=predict_type,
        )
        preds = np.empty(n_preds, dtype=np.float64)
        out_num_preds = ctypes.c_int64(0)

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)

        assert csc.shape[0] <= _MAX_INT32
        csc_indices = csc.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_BoosterPredictForCSC(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, nrow

    def __pred_for_narwhals(
        self,
        data: nw.DataFrame,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[np.ndarray, int]:
        """Predict for a narwhals DataFrame."""
        # Prepare prediction output array
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=data.shape[0],
            predict_type=predict_type,
        )
        preds = np.empty(n_preds, dtype=np.float64)
        out_num_preds = ctypes.c_int64(0)

        # Export narwhals DataFrame to Arrow and run prediction
        pycapsule = data.__arrow_c_stream__()
        _safe_call(
            _LIB.LGBM_BoosterPredictForArrowStream(
                self._handle,
                _extract_arrow_stream_capsule_pointer(pycapsule),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, data.shape[0]

    def current_iteration(self) -> int:
        """Get the index of the current iteration.

        Returns
        -------
        cur_iter : int
            The index of the current iteration.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                self._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return out_cur_iter.value


class Dataset:
    """
    Dataset in LightGBM.

    LightGBM does not train on raw data.
    It discretizes continuous features into histogram bins, tries to combine categorical features,
    and automatically handles missing and infinite values.

    This class handles that preprocessing, and holds that alternative representation of the input data.
    """

    def __init__(
        self,
        data: _LGBM_TrainDataType,
        label: Optional[_LGBM_LabelType] = None,
        reference: Optional["Dataset"] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        params: Optional[Dict[str, Any]] = None,
        free_raw_data: bool = True,
        position: Optional[_LGBM_PositionType] = None,
    ):
        """Initialize Dataset.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source of Dataset.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM) or a LightGBM Dataset binary file.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Label of the data.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        reference : Dataset or None, optional (default=None)
            If this is Dataset for validation, training data should be used as reference.
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each instance. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        feature_name : list of str, or 'auto', optional (default="auto")
            Feature names.
            If 'auto' and data is pandas DataFrame, pyarrow Table, or polars DataFrame, data columns names are used.
        categorical_feature : list of str or int, or 'auto', optional (default="auto")
            Categorical features.
            If list of int, interpreted as indices.
            If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
            If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
            All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
            Large values could be memory consuming. Consider using consecutive integers starting from zero.
            All negative values in categorical features will be treated as missing values.
            The output cannot be monotonically constrained with respect to a categorical feature.
            Floating point numbers in categorical features will be rounded towards 0.
        params : dict or None, optional (default=None)
            Other parameters for Dataset.
        free_raw_data : bool, optional (default=True)
            If True, raw data is freed after constructing inner Dataset.
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.
        """
        self._handle: Optional[_DatasetHandle] = None
        self.data = data
        self.label = label
        self.reference = reference
        self.weight = weight
        self.group = group
        self.position = position
        self.init_score = init_score
        self.feature_name: _LGBM_FeatureNameConfiguration = feature_name
        self.categorical_feature: _LGBM_CategoricalFeatureConfiguration = categorical_feature
        self.params = deepcopy(params)
        self.free_raw_data = free_raw_data
        self.used_indices: Optional[List[int]] = None
        self._need_slice = True
        self._predictor: Optional[_InnerPredictor] = None
        self.pandas_categorical: Optional[List[List]] = None
        self._params_back_up: Optional[Dict[str, Any]] = None
        self.version = 0
        self._start_row = 0  # Used when pushing rows one by one.
        # By default, LightGBM assigns features names like Column_0, Column_1, etc.
        # These may be overridden during construction if that raw training data is in a format
        # that includes feature names (like a pandas DataFrame) or if the 'feature_name' keyword argument
        # is explicitly set.
        #
        # This is here mostly for scikit-learn's benefit, as it tracks whether input data had feature names.
        self._has_non_default_feature_names: bool = False

    def __del__(self) -> None:
        try:
            self._free_handle()
        except AttributeError:
            pass

    def _create_sample_indices(self, *, total_nrow: int) -> np.ndarray:
        """Get an array of randomly chosen indices from this ``Dataset``.

        Indices are sampled without replacement.

        Parameters
        ----------
        total_nrow : int
            Total number of rows to sample from.
            If this value is greater than the value of parameter ``bin_construct_sample_cnt``, only ``bin_construct_sample_cnt`` indices will be used.
            If Dataset has multiple input data, this should be the sum of rows of every file.

        Returns
        -------
        indices : numpy array
            Indices for sampled data.
        """
        param_str = _param_dict_to_str(self.get_params())
        sample_cnt = _get_sample_count(total_nrow, param_str)
        indices = np.empty(sample_cnt, dtype=np.int32)
        ptr_data, _, _ = _c_int_array(indices)
        actual_sample_cnt = ctypes.c_int32(0)

        _safe_call(
            _LIB.LGBM_SampleIndices(
                ctypes.c_int32(total_nrow),
                _c_str(param_str),
                ptr_data,
                ctypes.byref(actual_sample_cnt),
            )
        )
        assert sample_cnt == actual_sample_cnt.value
        return indices

    def _init_from_ref_dataset(
        self,
        total_nrow: int,
        ref_dataset: _DatasetHandle,
    ) -> "Dataset":
        """Create dataset from a reference dataset.

        Parameters
        ----------
        total_nrow : int
            Number of rows expected to add to dataset.
        ref_dataset : object
            Handle of reference dataset to extract metadata from.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateByReference(
                ref_dataset,
                ctypes.c_int64(total_nrow),
                ctypes.byref(self._handle),
            )
        )
        return self

    def _init_from_sample(
        self,
        sample_data: List[np.ndarray],
        sample_indices: List[np.ndarray],
        sample_cnt: int,
        total_nrow: int,
    ) -> "Dataset":
        """Create Dataset from sampled data structures.

        Parameters
        ----------
        sample_data : list of numpy array
            Sample data for each column.
        sample_indices : list of numpy array
            Sample data row index for each column.
        sample_cnt : int
            Number of samples.
        total_nrow : int
            Total number of rows for all input files.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        ncol = len(sample_indices)
        assert len(sample_data) == ncol, "#sample data column != #column indices"

        for i in range(ncol):
            if sample_data[i].dtype != np.double:
                raise ValueError(f"sample_data[{i}] type {sample_data[i].dtype} is not double")
            if sample_indices[i].dtype != np.int32:
                raise ValueError(f"sample_indices[{i}] type {sample_indices[i].dtype} is not int32")

        # c type: double**
        # each double* element points to start of each column of sample data.
        sample_col_ptr: _ctypes_float_array = (ctypes.POINTER(ctypes.c_double) * ncol)()
        # c type int**
        # each int* points to start of indices for each column
        indices_col_ptr: _ctypes_int_array = (ctypes.POINTER(ctypes.c_int32) * ncol)()
        for i in range(ncol):
            sample_col_ptr[i] = _c_float_array(sample_data[i])[0]
            indices_col_ptr[i] = _c_int_array(sample_indices[i])[0]

        num_per_col = np.array([len(d) for d in sample_indices], dtype=np.int32)
        num_per_col_ptr, _, _ = _c_int_array(num_per_col)

        self._handle = ctypes.c_void_p()
        params_str = _param_dict_to_str(self.get_params())
        _safe_call(
            _LIB.LGBM_DatasetCreateFromSampledColumn(
                ctypes.cast(sample_col_ptr, ctypes.POINTER(ctypes.POINTER(ctypes.c_double))),
                ctypes.cast(indices_col_ptr, ctypes.POINTER(ctypes.POINTER(ctypes.c_int32))),
                ctypes.c_int32(ncol),
                num_per_col_ptr,
                ctypes.c_int32(sample_cnt),
                ctypes.c_int32(total_nrow),
                ctypes.c_int64(total_nrow),
                _c_str(params_str),
                ctypes.byref(self._handle),
            )
        )
        return self

    def _push_rows(self, data: np.ndarray) -> "Dataset":
        """Add rows to Dataset.

        Parameters
        ----------
        data : numpy 1-D array
            New data to add to the Dataset.

        Returns
        -------
        self : Dataset
            Dataset object.
        """
        nrow, ncol = data.shape
        data = data.reshape(data.size)
        data_ptr, data_type, _ = _c_float_array(data)

        _safe_call(
            _LIB.LGBM_DatasetPushRows(
                self._handle,
                data_ptr,
                data_type,
                ctypes.c_int32(nrow),
                ctypes.c_int32(ncol),
                ctypes.c_int32(self._start_row),
            )
        )
        self._start_row += nrow
        return self

    def get_params(self) -> Dict[str, Any]:
        """Get the used parameters in the Dataset.

        Returns
        -------
        params : dict
            The used parameters in this Dataset object.
        """
        if self.params is not None:
            # no min_data, nthreads and verbose in this function
            dataset_params = _ConfigAliases.get(
                "bin_construct_sample_cnt",
                "categorical_feature",
                "data_random_seed",
                "enable_bundle",
                "feature_pre_filter",
                "forcedbins_filename",
                "group_column",
                "header",
                "ignore_column",
                "is_enable_sparse",
                "label_column",
                "linear_tree",
                "max_bin",
                "max_bin_by_feature",
                "min_data_in_bin",
                "pre_partition",
                "precise_float_parser",
                "two_round",
                "use_missing",
                "weight_column",
                "zero_as_missing",
            )
            return {k: v for k, v in self.params.items() if k in dataset_params}
        else:
            return {}

    def _free_handle(self) -> "Dataset":
        if self._handle is not None:
            _safe_call(_LIB.LGBM_DatasetFree(self._handle))
            self._handle = None
        self._need_slice = True
        if self.used_indices is not None:
            self.data = None
        return self

    def _set_init_score_by_predictor(
        self,
        predictor: Optional[_InnerPredictor],
        data: _LGBM_TrainDataType,
        used_indices: Optional[Union[List[int], np.ndarray]],
    ) -> "Dataset":
        data_has_header = False
        if isinstance(data, (str, Path)) and self.params is not None:
            # check data has header or not
            data_has_header = any(self.params.get(alias, False) for alias in _ConfigAliases.get("header"))
        num_data = self.num_data()
        if predictor is not None:
            init_score: Union[np.ndarray, scipy.sparse.spmatrix] = predictor.predict(
                data=data,
                raw_score=True,
                data_has_header=data_has_header,
            )
            init_score = init_score.ravel()
            if used_indices is not None:
                assert not self._need_slice
                if isinstance(data, (str, Path)):
                    sub_init_score = np.empty(num_data * predictor.num_class, dtype=np.float64)
                    assert num_data == len(used_indices)
                    for i in range(len(used_indices)):
                        for j in range(predictor.num_class):
                            sub_init_score[i * predictor.num_class + j] = init_score[
                                used_indices[i] * predictor.num_class + j
                            ]
                    init_score = sub_init_score
            if predictor.num_class > 1:
                # need to regroup init_score
                new_init_score = np.empty(init_score.size, dtype=np.float64)
                for i in range(num_data):
                    for j in range(predictor.num_class):
                        new_init_score[j * num_data + i] = init_score[i * predictor.num_class + j]
                init_score = new_init_score
        elif self.init_score is not None:
            init_score = np.full_like(self.init_score, fill_value=0.0, dtype=np.float64)
        else:
            return self
        self.set_init_score(init_score)
        return self

    def _lazy_init(
        self,
        data: Optional[_LGBM_TrainDataType],
        label: Optional[_LGBM_LabelType],
        reference: Optional["Dataset"],
        weight: Optional[_LGBM_WeightType],
        group: Optional[_LGBM_GroupType],
        init_score: Optional[_LGBM_InitScoreType],
        predictor: Optional[_InnerPredictor],
        feature_name: _LGBM_FeatureNameConfiguration,
        categorical_feature: _LGBM_CategoricalFeatureConfiguration,
        params: Optional[Dict[str, Any]],
        position: Optional[_LGBM_PositionType],
    ) -> "Dataset":
        if data is None:
            self._handle = None
            return self
        if reference is not None:
            self.pandas_categorical = reference.pandas_categorical
            categorical_feature = reference.categorical_feature
        if isinstance(data, pd_DataFrame):
            data, feature_name, categorical_feature, self.pandas_categorical = _data_from_pandas(
                data=data,
                feature_name=feature_name,
                categorical_feature=categorical_feature,
                pandas_categorical=self.pandas_categorical,
            )
        if nwd.is_into_dataframe(data) and feature_name == "auto":
            feature_name = nw.from_native(data).schema.names()

        # 'feature_name == "auto"' after the block above means no feature names were provided
        # by either the data type (DataFrame/pyarrow) or the user's 'feature_name' argument.
        # LightGBM will assign auto-generated names like Column_0, Column_1, etc.
        self._has_non_default_feature_names = feature_name != "auto"

        # process for args
        params = {} if params is None else params
        args_names = inspect.signature(self.__class__._lazy_init).parameters.keys()
        for key in params.keys():
            if key in args_names:
                _log_warning(
                    f"{key} keyword has been found in `params` and will be ignored.\n"
                    f"Please use {key} argument of the Dataset constructor to pass this parameter."
                )
        # get categorical features
        if isinstance(categorical_feature, list):
            categorical_indices = set()
            feature_dict = {}
            if isinstance(feature_name, list):
                feature_dict = {name: i for i, name in enumerate(feature_name)}
            for name in categorical_feature:
                if isinstance(name, str) and name in feature_dict:
                    categorical_indices.add(feature_dict[name])
                elif isinstance(name, int):
                    categorical_indices.add(name)
                else:
                    raise TypeError(f"Wrong type({type(name).__name__}) or unknown name({name}) in categorical_feature")
            if categorical_indices:
                for cat_alias in _ConfigAliases.get("categorical_feature"):
                    if cat_alias in params:
                        # If the params[cat_alias] is equal to categorical_indices, do not report the warning.
                        if not (isinstance(params[cat_alias], list) and set(params[cat_alias]) == categorical_indices):
                            _log_warning(f"{cat_alias} in param dict is overridden.")
                        params.pop(cat_alias, None)
                params["categorical_column"] = sorted(categorical_indices)

        params_str = _param_dict_to_str(params)
        self.params = params
        # process for reference dataset
        ref_dataset = None
        if isinstance(reference, Dataset):
            ref_dataset = reference.construct()._handle
        elif reference is not None:
            raise TypeError("Reference dataset should be None or dataset instance")
        # start construct data
        if isinstance(data, (str, Path)):
            self._handle = ctypes.c_void_p()
            _safe_call(
                _LIB.LGBM_DatasetCreateFromFile(
                    _c_str(str(data)),
                    _c_str(params_str),
                    ref_dataset,
                    ctypes.byref(self._handle),
                )
            )
        elif isinstance(data, scipy.sparse.csr_matrix):
            self.__init_from_csr(csr=data, params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, scipy.sparse.csc_matrix):
            self.__init_from_csc(csc=data, params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, np.ndarray):
            self.__init_from_np2d(mat=data, params_str=params_str, ref_dataset=ref_dataset)
        elif nwd.is_into_dataframe(data):
            self.__init_from_narwhals(data=nw.from_native(data), params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, list) and len(data) > 0:
            if _is_list_of_numpy_arrays(data):
                self.__init_from_list_np2d(mats=data, params_str=params_str, ref_dataset=ref_dataset)
            elif _is_list_of_sequences(data):
                self.__init_from_seqs(seqs=data, ref_dataset=ref_dataset)
            else:
                raise TypeError("Data list can only be of ndarray or Sequence")
        elif isinstance(data, Sequence):
            self.__init_from_seqs(seqs=[data], ref_dataset=ref_dataset)
        else:
            try:
                csr = scipy.sparse.csr_matrix(data)
                self.__init_from_csr(csr=csr, params_str=params_str, ref_dataset=ref_dataset)
            except BaseException as err:
                raise TypeError(f"Cannot initialize Dataset from {type(data).__name__}") from err
        if label is not None:
            self.set_label(label)
        if self.get_label() is None:
            raise ValueError("Label should not be None")
        if weight is not None:
            self.set_weight(weight)
        if group is not None:
            self.set_group(group)
        if position is not None:
            self.set_position(position)
        if isinstance(predictor, _InnerPredictor):
            if self._predictor is None and init_score is not None:
                _log_warning("The init_score will be overridden by the prediction of init_model.")
            self._set_init_score_by_predictor(predictor=predictor, data=data, used_indices=None)
        elif init_score is not None:
            self.set_init_score(init_score)
        elif predictor is not None:
            raise TypeError(f"Wrong predictor type {type(predictor).__name__}")
        # set feature names
        return self.set_feature_name(feature_name)

    @staticmethod
    def _yield_row_from_seqlist(seqs: List[Sequence], indices: Iterable[int]) -> Iterator[np.ndarray]:
        offset = 0
        seq_id = 0
        seq = seqs[seq_id]
        for row_id in indices:
            assert row_id >= offset, "sample indices are expected to be monotonic"
            while row_id >= offset + len(seq):
                offset += len(seq)
                seq_id += 1
                seq = seqs[seq_id]
            id_in_seq = row_id - offset
            row = seq[id_in_seq]
            yield row if row.flags["OWNDATA"] else row.copy()

    def __sample(self, *, seqs: List[Sequence], total_nrow: int) -> Tuple[List[np.ndarray], List[np.ndarray]]:
        """Sample data from seqs.

        Mimics behavior in c_api.cpp:LGBM_DatasetCreateFromMats()

        Returns
        -------
            sampled_rows, sampled_row_indices
        """
        indices = self._create_sample_indices(total_nrow=total_nrow)

        # Select sampled rows, transpose to column order.
        sampled = np.array(list(self._yield_row_from_seqlist(seqs, indices)))
        sampled = sampled.T

        filtered = []
        filtered_idx = []
        sampled_row_range = np.arange(len(indices), dtype=np.int32)
        for col in sampled:
            col_predicate = (np.abs(col) > ZERO_THRESHOLD) | np.isnan(col)
            filtered_col = col[col_predicate]
            filtered_row_idx = sampled_row_range[col_predicate]

            filtered.append(filtered_col)
            filtered_idx.append(filtered_row_idx)

        return filtered, filtered_idx

    def __init_from_seqs(
        self,
        *,
        seqs: List[Sequence],
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """
        Initialize data from list of Sequence objects.

        Sequence: Generic Data Access Object
            Supports random access and access by batch if properly defined by user

        Data scheme uniformity are trusted, not checked
        """
        total_nrow = sum(len(seq) for seq in seqs)

        # create validation dataset from ref_dataset
        if ref_dataset is not None:
            self._init_from_ref_dataset(total_nrow, ref_dataset)
        else:
            param_str = _param_dict_to_str(self.get_params())
            sample_cnt = _get_sample_count(total_nrow, param_str)

            sample_data, col_indices = self.__sample(seqs=seqs, total_nrow=total_nrow)
            self._init_from_sample(sample_data, col_indices, sample_cnt, total_nrow)

        for seq in seqs:
            nrow = len(seq)
            batch_size = getattr(seq, "batch_size", None) or Sequence.batch_size
            for start in range(0, nrow, batch_size):
                end = min(start + batch_size, nrow)
                self._push_rows(seq[start:end])
        return self

    def __init_from_np2d(
        self,
        *,
        mat: np.ndarray,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a 2-D numpy matrix."""
        if len(mat.shape) != 2:
            raise ValueError("Input numpy.ndarray must be 2 dimensional")

        self._handle = ctypes.c_void_p()
        data, layout = _np2d_to_np1d(mat)
        ptr_data, type_ptr_data, _ = _c_float_array(data)
        _safe_call(
            _LIB.LGBM_DatasetCreateFromMat(
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int32(mat.shape[0]),
                ctypes.c_int32(mat.shape[1]),
                ctypes.c_int(layout),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_list_np2d(
        self,
        *,
        mats: List[np.ndarray],
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a list of 2-D numpy matrices."""
        ncol = mats[0].shape[1]
        nrow = np.empty((len(mats),), np.int32)
        ptr_data: _ctypes_float_array
        if mats[0].dtype == np.float64:
            ptr_data = (ctypes.POINTER(ctypes.c_double) * len(mats))()
        else:
            ptr_data = (ctypes.POINTER(ctypes.c_float) * len(mats))()
        layouts = (ctypes.c_int * len(mats))()

        holders = []
        type_ptr_data = -1

        for i, mat in enumerate(mats):
            if len(mat.shape) != 2:
                raise ValueError("Input numpy.ndarray must be 2 dimensional")

            if mat.shape[1] != ncol:
                raise ValueError("Input arrays must have same number of columns")

            nrow[i] = mat.shape[0]

            mat, layout = _np2d_to_np1d(mat)

            chunk_ptr_data, chunk_type_ptr_data, holder = _c_float_array(mat)
            if type_ptr_data != -1 and chunk_type_ptr_data != type_ptr_data:
                raise ValueError("Input chunks must have same type")
            ptr_data[i] = chunk_ptr_data
            layouts[i] = layout
            type_ptr_data = chunk_type_ptr_data
            holders.append(holder)

        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateFromMats(
                ctypes.c_int32(len(mats)),
                ctypes.cast(ptr_data, ctypes.POINTER(ctypes.POINTER(ctypes.c_double))),
                ctypes.c_int(type_ptr_data),
                nrow.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ctypes.c_int32(ncol),
                layouts,
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_csr(
        self,
        *,
        csr: scipy.sparse.csr_matrix,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a CSR matrix."""
        if len(csr.indices) != len(csr.data):
            raise ValueError(f"Length mismatch: {len(csr.indices)} vs {len(csr.data)}")
        self._handle = ctypes.c_void_p()

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)

        assert csr.shape[1] <= _MAX_INT32
        csr_indices = csr.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_DatasetCreateFromCSR(
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_csc(
        self,
        *,
        csc: scipy.sparse.csc_matrix,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a CSC matrix."""
        if len(csc.indices) != len(csc.data):
            raise ValueError(f"Length mismatch: {len(csc.indices)} vs {len(csc.data)}")
        self._handle = ctypes.c_void_p()

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)

        assert csc.shape[0] <= _MAX_INT32
        csc_indices = csc.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_DatasetCreateFromCSC(
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_narwhals(
        self,
        *,
        data: nw.DataFrame,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a narwhals DataFrame."""
        # Export narwhals DataFrame to Arrow
        pycapsule = data.__arrow_c_stream__()

        # Create dataset
        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateFromArrowStream(
                _extract_arrow_stream_capsule_pointer(pycapsule),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    @staticmethod
    def _compare_params_for_warning(
        *,
        params: Dict[str, Any],
        other_params: Dict[str, Any],
        ignore_keys: Set[str],
    ) -> bool:
        """Compare two dictionaries with params ignoring some keys.

        It is only for the warning purpose.

        Parameters
        ----------
        params : dict
            One dictionary with parameters to compare.
        other_params : dict
            Another dictionary with parameters to compare.
        ignore_keys : set
            Keys that should be ignored during comparing two dictionaries.

        Returns
        -------
        compare_result : bool
          Returns whether two dictionaries with params are equal.
        """
        for k, v in other_params.items():
            if k not in ignore_keys:
                if k not in params or params[k] != v:
                    return False
        for k, v in params.items():
            if k not in ignore_keys:
                if k not in other_params or v != other_params[k]:
                    return False
        return True

    def construct(self) -> "Dataset":
        """Lazy init.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        if self._handle is None:
            if self.reference is not None:
                reference_params = self.reference.get_params()
                params = self.get_params()
                if params != reference_params:
                    if not self._compare_params_for_warning(
                        params=params,
                        other_params=reference_params,
                        ignore_keys=_ConfigAliases.get("categorical_feature"),
                    ):
                        _log_warning("Overriding the parameters from Reference Dataset.")
                    self._update_params(reference_params)
                if self.used_indices is None:
                    # create valid
                    self._lazy_init(
                        data=self.data,
                        label=self.label,
                        reference=self.reference,
                        weight=self.weight,
                        group=self.group,
                        position=self.position,
                        init_score=self.init_score,
                        predictor=self._predictor,
                        feature_name=self.feature_name,
                        categorical_feature="auto",
                        params=self.params,
                    )
                else:
                    # construct subset
                    used_indices = _list_to_1d_numpy(
                        data=self.used_indices,
                        dtype=np.int32,
                        name="used_indices",
                    )
                    assert used_indices.flags.c_contiguous
                    if self.reference.group is not None:
                        group_info = np.array(self.reference.group).astype(np.int32, copy=False)
                        _, self.group = np.unique(
                            np.repeat(range(len(group_info)), repeats=group_info)[self.used_indices], return_counts=True
                        )
                    self._handle = ctypes.c_void_p()
                    params_str = _param_dict_to_str(self.params)
                    _safe_call(
                        _LIB.LGBM_DatasetGetSubset(
                            self.reference.construct()._handle,
                            used_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                            ctypes.c_int32(used_indices.shape[0]),
                            _c_str(params_str),
                            ctypes.byref(self._handle),
                        )
                    )
                    if not self.free_raw_data:
                        self.get_data()
                    if self.group is not None:
                        self.set_group(self.group)
                    if self.position is not None:
                        self.set_position(self.position)
                    if self.get_label() is None:
                        raise ValueError("Label should not be None.")
                    if (
                        isinstance(self._predictor, _InnerPredictor)
                        and self._predictor is not self.reference._predictor
                    ):
                        self.get_data()
                        self._set_init_score_by_predictor(
                            predictor=self._predictor, data=self.data, used_indices=used_indices
                        )
            else:
                # create train
                self._lazy_init(
                    data=self.data,
                    label=self.label,
                    reference=None,
                    weight=self.weight,
                    group=self.group,
                    init_score=self.init_score,
                    predictor=self._predictor,
                    feature_name=self.feature_name,
                    categorical_feature=self.categorical_feature,
                    params=self.params,
                    position=self.position,
                )
            if self.free_raw_data:
                self.data = None
            self.feature_name = self.get_feature_name()
        return self

    def create_valid(
        self,
        data: _LGBM_TrainDataType,
        label: Optional[_LGBM_LabelType] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        params: Optional[Dict[str, Any]] = None,
        position: Optional[_LGBM_PositionType] = None,
    ) -> "Dataset":
        """Create validation data align with current Dataset.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source of Dataset.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM) or a LightGBM Dataset binary file.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Label of the data.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each instance. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        params : dict or None, optional (default=None)
            Other parameters for validation Dataset.
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.

        Returns
        -------
        valid : Dataset
            Validation Dataset with reference to self.
        """
        ret = Dataset(
            data,
            label=label,
            reference=self,
            weight=weight,
            group=group,
            position=position,
            init_score=init_score,
            params=params,
            free_raw_data=self.free_raw_data,
        )
        ret._predictor = self._predictor
        ret.pandas_categorical = self.pandas_categorical
        return ret

    def subset(
        self,
        used_indices: List[int],
        params: Optional[Dict[str, Any]] = None,
    ) -> "Dataset":
        """Get subset of current Dataset.

        Parameters
        ----------
        used_indices : list of int
            Indices used to create the subset.
        params : dict or None, optional (default=None)
            These parameters will be passed to Dataset constructor.

        Returns
        -------
        subset : Dataset
            Subset of the current Dataset.
        """
        if params is None:
            params = self.params
        ret = Dataset(
            None,
            reference=self,
            feature_name=self.feature_name,
            categorical_feature=self.categorical_feature,
            params=params,
            free_raw_data=self.free_raw_data,
        )
        ret._predictor = self._predictor
        ret.pandas_categorical = self.pandas_categorical
        ret.used_indices = sorted(used_indices)
        return ret

    def save_binary(self, filename: Union[str, Path]) -> "Dataset":
        """Save Dataset to a binary file.

        .. note::

            Please note that `init_score` is not saved in binary file.
            If you need it, please set it again after loading Dataset.

        Parameters
        ----------
        filename : str or pathlib.Path
            Name of the output file.

        Returns
        -------
        self : Dataset
            Returns self.
        """
        _safe_call(
            _LIB.LGBM_DatasetSaveBinary(
                self.construct()._handle,
                _c_str(str(filename)),
            )
        )
        return self

    def _update_params(self, params: Optional[Dict[str, Any]]) -> "Dataset":
        if not params:
            return self
        params = deepcopy(params)

        def update() -> None:
            if not self.params:
                self.params = params
            else:
                self._params_back_up = deepcopy(self.params)
                self.params.update(params)

        if self._handle is None:
            update()
        elif params is not None:
            ret = _LIB.LGBM_DatasetUpdateParamChecking(
                _c_str(_param_dict_to_str(self.params)),
                _c_str(_param_dict_to_str(params)),
            )
            if ret != 0:
                # could be updated if data is not freed
                if self.data is not None:
                    update()
                    self._free_handle()
                else:
                    raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))
        return self

    def _reverse_update_params(self) -> "Dataset":
        if self._handle is None:
            self.params = deepcopy(self._params_back_up)
            self._params_back_up = None
        return self

    def set_field(
        self,
        field_name: str,
        data: Optional[_LGBM_SetFieldType],
    ) -> "Dataset":
        """Set property into the Dataset.

        Parameters
        ----------
        field_name : str
            The field name of the information.
        data : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            The data to be set.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set property.
        """
        if self._handle is None:
            raise Exception(f"Cannot set {field_name} before construct dataset")
        if data is None:
            # set to None
            _safe_call(
                _LIB.LGBM_DatasetSetField(
                    self._handle,
                    _c_str(field_name),
                    None,
                    ctypes.c_int(0),
                    ctypes.c_int(_FIELD_TYPE_MAPPER[field_name]),
                )
            )
            return self

        # If the data is Arrow, we can just pass it to C
        if (nwd.is_into_dataframe(data) or nwd.is_into_series(data)) and not isinstance(
            data, (pd_DataFrame, pd_Series)
        ):
            pycapsule = nw.from_native(data, allow_series=True).__arrow_c_stream__()
            _safe_call(
                _LIB.LGBM_DatasetSetFieldFromArrowStream(
                    self._handle,
                    _c_str(field_name),
                    _extract_arrow_stream_capsule_pointer(pycapsule),
                )
            )
            self.version += 1
            return self

        dtype: "np.typing.DTypeLike"
        if field_name == "init_score":
            dtype = np.float64
            if _is_1d_collection(data):
                data = _list_to_1d_numpy(data=data, dtype=dtype, name=field_name)
            elif _is_2d_collection(data):
                data = _data_to_2d_numpy(data=data, dtype=dtype, name=field_name)
                data = data.ravel(order="F")
            else:
                raise TypeError(
                    "init_score must be list, numpy 1-D array or pandas Series.\n"
                    "In multiclass classification init_score can also be a list of lists, numpy 2-D array or pandas DataFrame."
                )
        else:
            if field_name in {"group", "position"}:
                dtype = np.int32
            else:
                dtype = np.float32
            data = _list_to_1d_numpy(data=data, dtype=dtype, name=field_name)

        ptr_data: Union[_ctypes_float_ptr, _ctypes_int_ptr]
        if data.dtype == np.float32 or data.dtype == np.float64:
            ptr_data, type_data, _ = _c_float_array(data)
        elif data.dtype == np.int32:
            ptr_data, type_data, _ = _c_int_array(data)
        else:
            raise TypeError(f"Expected np.float32/64 or np.int32, met type({data.dtype})")
        if type_data != _FIELD_TYPE_MAPPER[field_name]:
            raise TypeError("Input type error for set_field")
        _safe_call(
            _LIB.LGBM_DatasetSetField(
                self._handle,
                _c_str(field_name),
                ptr_data,
                ctypes.c_int(len(data)),
                ctypes.c_int(type_data),
            )
        )
        self.version += 1
        return self

    def get_field(self, field_name: str) -> Optional[np.ndarray]:
        """Get property from the Dataset.

        Can only be run on a constructed Dataset.

        Unlike ``get_group()``, ``get_init_score()``, ``get_label()``, ``get_position()``, and ``get_weight()``,
        this method ignores any raw data passed into ``lgb.Dataset()`` on the Python side, and will only read
        data from the constructed C++ ``Dataset`` object.

        Parameters
        ----------
        field_name : str
            The field name of the information.

        Returns
        -------
        info : numpy array or None
            A numpy array with information from the Dataset.
        """
        if self._handle is None:
            raise Exception(f"Cannot get {field_name} before construct Dataset")
        tmp_out_len = ctypes.c_int(0)
        out_type = ctypes.c_int(0)
        ret = ctypes.POINTER(ctypes.c_void_p)()
        _safe_call(
            _LIB.LGBM_DatasetGetField(
                self._handle,
                _c_str(field_name),
                ctypes.byref(tmp_out_len),
                ctypes.byref(ret),
                ctypes.byref(out_type),
            )
        )
        if out_type.value != _FIELD_TYPE_MAPPER[field_name]:
            raise TypeError("Return type error for get_field")
        if tmp_out_len.value == 0:
            return None
        if out_type.value == _C_API_DTYPE_INT32:
            arr = _cint32_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_int32)),
                length=tmp_out_len.value,
            )
        elif out_type.value == _C_API_DTYPE_FLOAT32:
            arr = _cfloat32_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_float)),
                length=tmp_out_len.value,
            )
        elif out_type.value == _C_API_DTYPE_FLOAT64:
            arr = _cfloat64_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_double)),
                length=tmp_out_len.value,
            )
        else:
            raise TypeError("Unknown type")
        if field_name == "init_score":
            num_data = self.num_data()
            num_classes = arr.size // num_data
            if num_classes > 1:
                arr = arr.reshape((num_data, num_classes), order="F")
        return arr

    def set_categorical_feature(
        self,
        categorical_feature: _LGBM_CategoricalFeatureConfiguration,
    ) -> "Dataset":
        """Set categorical features.

        Parameters
        ----------
        categorical_feature : list of str or int, or 'auto'
            Names or indices of categorical features.

        Returns
        -------
        self : Dataset
            Dataset with set categorical features.
        """
        if self.categorical_feature == categorical_feature:
            return self
        if self.data is not None:
            if self.categorical_feature is None:
                self.categorical_feature = categorical_feature
                return self._free_handle()
            elif categorical_feature == "auto":
                return self
            else:
                if self.categorical_feature != "auto":
                    _log_warning(
                        "categorical_feature in Dataset is overridden.\n"
                        f"New categorical_feature is {list(categorical_feature)}"
                    )
                self.categorical_feature = categorical_feature
                return self._free_handle()
        else:
            raise LightGBMError(
                "Cannot set categorical feature after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )

    def _set_predictor(
        self,
        predictor: Optional[_InnerPredictor],
    ) -> "Dataset":
        """Set predictor for continued training.

        It is not recommended for user to call this function.
        Please use init_model argument in engine.train() or engine.cv() instead.
        """
        if predictor is None and self._predictor is None:
            return self
        elif isinstance(predictor, _InnerPredictor) and isinstance(self._predictor, _InnerPredictor):
            if (predictor == self._predictor) and (
                predictor.current_iteration() == self._predictor.current_iteration()
            ):
                return self
        if self._handle is None:
            self._predictor = predictor
        elif self.data is not None:
            self._predictor = predictor
            self._set_init_score_by_predictor(
                predictor=self._predictor,
                data=self.data,
                used_indices=None,
            )
        elif self.used_indices is not None and self.reference is not None and self.reference.data is not None:
            self._predictor = predictor
            self._set_init_score_by_predictor(
                predictor=self._predictor,
                data=self.reference.data,
                used_indices=self.used_indices,
            )
        else:
            raise LightGBMError(
                "Cannot set predictor after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )
        return self

    def set_reference(self, reference: "Dataset") -> "Dataset":
        """Set reference Dataset.

        Parameters
        ----------
        reference : Dataset
            Reference that is used as a template to construct the current Dataset.

        Returns
        -------
        self : Dataset
            Dataset with set reference.
        """
        self.set_categorical_feature(reference.categorical_feature).set_feature_name(
            reference.feature_name
        )._set_predictor(reference._predictor)
        # we're done if self and reference share a common upstream reference
        if self.get_ref_chain().intersection(reference.get_ref_chain()):
            return self
        if self.data is not None:
            self.reference = reference
            return self._free_handle()
        else:
            raise LightGBMError(
                "Cannot set reference after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )

    def set_feature_name(self, feature_name: _LGBM_FeatureNameConfiguration) -> "Dataset":
        """Set feature name.

        Parameters
        ----------
        feature_name : list of str
            Feature names.

        Returns
        -------
        self : Dataset
            Dataset with set feature name.
        """
        if feature_name != "auto":
            self.feature_name = feature_name
            self._has_non_default_feature_names = True
        if self._handle is not None and feature_name is not None and feature_name != "auto":
            if len(feature_name) != self.num_feature():
                raise ValueError(
                    f"Length of feature_name({len(feature_name)}) and num_feature({self.num_feature()}) don't match"
                )
            c_feature_name = [_c_str(name) for name in feature_name]
            _safe_call(
                _LIB.LGBM_DatasetSetFeatureNames(
                    self._handle,
                    _c_array(ctypes.c_char_p, c_feature_name),
                    ctypes.c_int(len(feature_name)),
                )
            )
        return self

    def set_label(self, label: Optional[_LGBM_LabelType]) -> "Dataset":
        """Set label of Dataset.

        Parameters
        ----------
        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            The label information to be set into Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set label.
        """
        self.label = label
        if self._handle is not None:
            if isinstance(label, pd_DataFrame):
                if len(label.columns) > 1:
                    raise ValueError("DataFrame for label cannot have multiple columns")
                label_array = np.ravel(_pandas_to_numpy(label, target_dtype=np.float32))
            elif (nwd.is_into_dataframe(label) or nwd.is_into_series(label)) and not isinstance(label, pd_Series):
                label_array = label
            else:
                label_array = _list_to_1d_numpy(data=label, dtype=np.float32, name="label")
            self.set_field("label", label_array)
            self.label = self.get_field("label")  # original values can be modified at cpp side
        return self

    def set_weight(
        self,
        weight: Optional[_LGBM_WeightType],
    ) -> "Dataset":
        """Set weight of each instance.

        Parameters
        ----------
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Weight to be set for each data point. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set weight.
        """
        # Check if the weight contains values other than one
        if weight is not None:
            if nwd.is_into_series(weight):
                if (nw.from_native(weight, series_only=True) == 1).all():
                    weight = None
            elif np.all(weight == 1):
                weight = None
        self.weight = weight

        # Set field
        if self._handle is not None and weight is not None:
            if isinstance(weight, pd_Series) or not nwd.is_into_series(weight):
                weight = _list_to_1d_numpy(data=weight, dtype=np.float32, name="weight")
            self.set_field("weight", weight)
            self.weight = self.get_field("weight")  # original values can be modified at cpp side
        return self

    def set_init_score(
        self,
        init_score: Optional[_LGBM_InitScoreType],
    ) -> "Dataset":
        """Set init score of Booster to start from.

        Parameters
        ----------
        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            Init score for Booster.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set init score.
        """
        self.init_score = init_score
        if self._handle is not None and init_score is not None:
            self.set_field("init_score", init_score)
            self.init_score = self.get_field("init_score")  # original values can be modified at cpp side
        return self

    def set_group(
        self,
        group: Optional[_LGBM_GroupType],
    ) -> "Dataset":
        """Set group size of Dataset (used for ranking).

        Parameters
        ----------
        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set group.
        """
        self.group = group
        if self._handle is not None and group is not None:
            if isinstance(group, pd_Series) or not nwd.is_into_series(group):
                group = _list_to_1d_numpy(data=group, dtype=np.int32, name="group")
            self.set_field("group", group)
            # original values can be modified at cpp side
            constructed_group = self.get_field("group")
            if constructed_group is not None:
                self.group = np.diff(constructed_group)
        return self

    def set_position(
        self,
        position: Optional[_LGBM_PositionType],
    ) -> "Dataset":
        """Set position of Dataset (used for ranking).

        Parameters
        ----------
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.

        Returns
        -------
        self : Dataset
            Dataset with set position.
        """
        self.position = position
        if self._handle is not None and position is not None:
            if isinstance(position, pd_Series) or not nwd.is_into_series(position):
                position = _list_to_1d_numpy(data=position, dtype=np.int32, name="position")
            self.set_field("position", position)
            self.position = self.get_field("position")  # original values can be modified at cpp side
        return self

    def get_feature_name(self) -> List[str]:
        """Get the names of columns (features) in the Dataset.

        Returns
        -------
        feature_names : list of str
            The names of columns (features) in the Dataset.
        """
        if self._handle is None:
            raise LightGBMError("Cannot get feature_name before construct dataset")
        num_feature = self.num_feature()
        tmp_out_len = ctypes.c_int(0)
        reserved_string_buffer_size = 255
        required_string_buffer_size = ctypes.c_size_t(0)
        string_buffers = [ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(num_feature)]
        ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
        _safe_call(
            _LIB.LGBM_DatasetGetFeatureNames(
                self._handle,
                ctypes.c_int(num_feature),
                ctypes.byref(tmp_out_len),
                ctypes.c_size_t(reserved_string_buffer_size),
                ctypes.byref(required_string_buffer_size),
                ptr_string_buffers,
            )
        )
        if num_feature != tmp_out_len.value:
            raise ValueError("Length of feature names doesn't equal with num_feature")
        actual_string_buffer_size = required_string_buffer_size.value
        # if buffer length is not long enough, reallocate buffers
        if reserved_string_buffer_size < actual_string_buffer_size:
            string_buffers = [ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(num_feature)]
            ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
            _safe_call(
                _LIB.LGBM_DatasetGetFeatureNames(
                    self._handle,
                    ctypes.c_int(num_feature),
                    ctypes.byref(tmp_out_len),
                    ctypes.c_size_t(actual_string_buffer_size),
                    ctypes.byref(required_string_buffer_size),
                    ptr_string_buffers,
                )
            )
        return [string_buffers[i].value.decode("utf-8") for i in range(num_feature)]

    def get_label(self) -> Optional[_LGBM_LabelType]:
        """Get the label of the Dataset.

        Returns
        -------
        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            The label information from the Dataset.
            For a constructed ``Dataset``, this will only return a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.label is None:
            self.label = self.get_field("label")
        return self.label

    def get_weight(self) -> Optional[_LGBM_WeightType]:
        """Get the weight of the Dataset.

        Returns
        -------
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Weight for each data point from the Dataset. Weights should be non-negative.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.weight is None:
            self.weight = self.get_field("weight")
        return self.weight

    def get_init_score(self) -> Optional[_LGBM_InitScoreType]:
        """Get the initial score of the Dataset.

        Returns
        -------
        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            Init score of Booster.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.init_score is None:
            self.init_score = self.get_field("init_score")
        return self.init_score

    def get_data(self) -> Optional[_LGBM_TrainDataType]:
        """Get the raw data of the Dataset.

        Returns
        -------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table, polars DataFrame, or None
            Raw data used in the Dataset construction.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self._handle is None:
            raise Exception("Cannot get data before construct Dataset")
        if self._need_slice and self.used_indices is not None and self.reference is not None:
            self.data = self.reference.data
            if self.data is not None:
                if isinstance(self.data, (np.ndarray, scipy.sparse.spmatrix)):
                    self.data = self.data[self.used_indices, :]
                elif isinstance(self.data, pd_DataFrame):
                    self.data = self.data.iloc[self.used_indices].copy()
                elif isinstance(self.data, Sequence):
                    self.data = self.data[self.used_indices]
                elif nwd.is_into_dataframe(self.data):
                    indices = np.array(self.used_indices)
                    self.data = nw.from_native(self.data)[indices].to_native()
                elif _is_list_of_sequences(self.data) and len(self.data) > 0:
                    self.data = np.array(list(self._yield_row_from_seqlist(self.data, self.used_indices)))
                else:
                    _log_warning(
                        f"Cannot subset {type(self.data).__name__} type of raw data.\nReturning original raw data"
                    )
            self._need_slice = False
        if self.data is None:
            raise LightGBMError(
                "Cannot call `get_data` after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )
        return self.data

    def get_group(self) -> Optional[_LGBM_GroupType]:
        """Get the group of the Dataset.

        Returns
        -------
        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.group is None:
            self.group = self.get_field("group")
            if self.group is not None:
                # group data from LightGBM is boundaries data, need to convert to group size
                self.group = np.diff(self.group)
        return self.group

    def get_position(self) -> Optional[_LGBM_PositionType]:
        """Get the position of the Dataset.

        Returns
        -------
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Position of items used in unbiased learning-to-rank task.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.
        """
        if self.position is None:
            self.position = self.get_field("position")
        return self.position

    def num_data(self) -> int:
        """Get the number of rows in the Dataset.

        Returns
        -------
        number_of_rows : int
            The number of rows in the Dataset.
        """
        if self._handle is not None:
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetNumData(
                    self._handle,
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get num_data before construct dataset")

    def num_feature(self) -> int:
        """Get the number of columns (features) in the Dataset.

        Returns
        -------
        number_of_columns : int
            The number of columns (features) in the Dataset.
        """
        if self._handle is not None:
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetNumFeature(
                    self._handle,
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get num_feature before construct dataset")

    def feature_num_bin(self, feature: Union[int, str]) -> int:
        """Get the number of bins for a feature.

        .. versionadded:: 4.0.0

        Parameters
        ----------
        feature : int or str
            Index or name of the feature.

        Returns
        -------
        number_of_bins : int
            The number of constructed bins for the feature in the Dataset.
        """
        if self._handle is not None:
            if isinstance(feature, str):
                feature_index = self.feature_name.index(feature)
            else:
                feature_index = feature
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetFeatureNumBin(
                    self._handle,
                    ctypes.c_int(feature_index),
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get feature_num_bin before construct dataset")

    def get_ref_chain(self, ref_limit: int = 100) -> Set["Dataset"]:
        """Get a chain of Dataset objects.

        Starts with r, then goes to r.reference (if exists),
        then to r.reference.reference, etc.
        until we hit ``ref_limit`` or a reference loop.

        Parameters
        ----------
        ref_limit : int, optional (default=100)
            The limit number of references.

        Returns
        -------
        ref_chain : set of Dataset
            Chain of references of the Datasets.
        """
        head = self
        ref_chain: Set[Dataset] = set()
        while len(ref_chain) < ref_limit:
            if isinstance(head, Dataset):
                ref_chain.add(head)
                if (head.reference is not None) and (head.reference not in ref_chain):
                    head = head.reference
                else:
                    break
            else:
                break
        return ref_chain

    def add_features_from(self, other: "Dataset") -> "Dataset":
        """Add features from other Dataset to the current Dataset.

        Both Datasets must be constructed before calling this method.

        Parameters
        ----------
        other : Dataset
            The Dataset to take features from.

        Returns
        -------
        self : Dataset
            Dataset with the new features added.
        """
        if self._handle is None or other._handle is None:
            raise ValueError("Both source and target Datasets must be constructed before adding features")
        _safe_call(
            _LIB.LGBM_DatasetAddFeaturesFrom(
                self._handle,
                other._handle,
            )
        )
        was_none = self.data is None
        old_self_data_type = type(self.data).__name__
        if other.data is None:
            self.data = None
        elif self.data is not None:
            if isinstance(self.data, np.ndarray):
                if isinstance(other.data, np.ndarray):
                    self.data = np.hstack((self.data, other.data))
                elif isinstance(other.data, scipy.sparse.spmatrix):
                    self.data = np.hstack((self.data, other.data.toarray()))
                elif isinstance(other.data, pd_DataFrame):
                    self.data = np.hstack((self.data, other.data.values))
                else:
                    self.data = None
            elif isinstance(self.data, scipy.sparse.spmatrix):
                sparse_format = self.data.getformat()
                if isinstance(other.data, (np.ndarray, scipy.sparse.spmatrix)):
                    self.data = scipy.sparse.hstack((self.data, other.data), format=sparse_format)
                elif isinstance(other.data, pd_DataFrame):
                    self.data = scipy.sparse.hstack((self.data, other.data.values), format=sparse_format)
                else:
                    self.data = None
            elif isinstance(self.data, pd_DataFrame):
                if not PANDAS_INSTALLED:
                    raise LightGBMError(
                        "Cannot add features to DataFrame type of raw data "
                        "without pandas installed. "
                        "Install pandas and restart your session."
                    )
                if isinstance(other.data, np.ndarray):
                    self.data = concat((self.data, pd_DataFrame(other.data)), axis=1, ignore_index=True)
                elif isinstance(other.data, scipy.sparse.spmatrix):
                    self.data = concat((self.data, pd_DataFrame(other.data.toarray())), axis=1, ignore_index=True)
                elif isinstance(other.data, pd_DataFrame):
                    self.data = concat((self.data, other.data), axis=1, ignore_index=True)
                else:
                    self.data = None
            else:
                self.data = None
        if self.data is None:
            err_msg = (
                f"Cannot add features from {type(other.data).__name__} type of raw data to "
                f"{old_self_data_type} type of raw data.\n"
            )
            err_msg += (
                "Set free_raw_data=False when construct Dataset to avoid this" if was_none else "Freeing raw data"
            )
            _log_warning(err_msg)
        self.feature_name = self.get_feature_name()
        _log_warning(
            "Resetting categorical features.\n"
            "You can set new categorical features via ``set_categorical_feature`` method"
        )
        self.categorical_feature = "auto"
        self.pandas_categorical = None
        return self

    def _dump_text(self, filename: Union[str, Path]) -> "Dataset":
        """Save Dataset to a text file.

        This format cannot be loaded back in by LightGBM, but is useful for debugging purposes.

        Parameters
        ----------
        filename : str or pathlib.Path
            Name of the output file.

        Returns
        -------
        self : Dataset
            Returns self.
        """
        _safe_call(
            _LIB.LGBM_DatasetDumpText(
                self.construct()._handle,
                _c_str(str(filename)),
            )
        )
        return self


_LGBM_CustomObjectiveFunction = Callable[
    [np.ndarray, Dataset],
    Tuple[np.ndarray, np.ndarray],
]
_LGBM_CustomEvalFunction = Union[
    Callable[
        [np.ndarray, Dataset],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [np.ndarray, Dataset],
        List[_LGBM_EvalFunctionResultType],
    ],
]


class EvalResult(NamedTuple):
    """
    Result from computing an evaluation metric on a dataset.

    In ``lightgbm<4.7.0``, evaluation results were stored in tuples like this:

      * train(): ``(dataset_name, metric_name, metric_value, maximize)``
      * cv(): ``(dataset_name, metric_name, mean(metric_value), maximize, std_dev(metric_value))``

    Parameters
    ----------
    dataset_name : str
        Unique identifier for the dataset this result was computed on.
    metric_name : str
        Unique identifier for the metric (e.g. "rmse").
    metric_value : float
        Value of the evaluation metric.
    maximize : bool
        Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
    metric_std_dev : float or None
        If not ``None``, the standard deviation of metric values computed over a range of results.
        For example, used when aggregating over cross-validation folds in ``cv()``.
    """

    dataset_name: str
    metric_name: str
    metric_value: float
    maximize: bool
    metric_std_dev: Optional[float] = None

    def __len__(self) -> int:
        if not self.is_cv_result():
            return 4
        else:
            return 5

    def __iter__(self) -> Any:
        i = 0
        while i < len(self):
            yield getattr(self, self._fields[i])
            i += 1

    def is_cv_result(self) -> bool:
        """
        Whether the result was created by ``cv()``.

        If ``True``:

          * ``metric_value`` = mean of ``metric_name`` over CV folds
          * ``metric_std_dev`` = standard deviation of ``metric_name`` over CV folds
        """
        return self.metric_std_dev is not None


class Booster:
    """Booster in LightGBM."""

    def __init__(
        self,
        params: Optional[Dict[str, Any]] = None,
        train_set: Optional[Dataset] = None,
        model_file: Optional[Union[str, Path]] = None,
        model_str: Optional[str] = None,
    ):
        """Initialize the Booster.

        Parameters
        ----------
        params : dict or None, optional (default=None)
            Parameters for Booster.
        train_set : Dataset or None, optional (default=None)
            Training dataset.
        model_file : str, pathlib.Path or None, optional (default=None)
            Path to the model file.
        model_str : str or None, optional (default=None)
            Model will be loaded from this string.
        """
        self._handle = ctypes.c_void_p()
        self._network = False
        self.__need_reload_eval_info = True
        self._train_data_name = "training"
        self.__set_objective_to_none = False
        self.best_iteration = -1
        self.best_score: _LGBM_BoosterBestScoreType = {}
        params = {} if params is None else deepcopy(params)
        if train_set is not None:
            # Training task
            if not isinstance(train_set, Dataset):
                raise TypeError(f"Training data should be Dataset instance, met {type(train_set).__name__}")
            params = _choose_param_value(
                main_param_name="machines",
                params=params,
                default_value=None,
            )
            # if "machines" is given, assume user wants to do distributed learning, and set up network
            if params["machines"] is None:
                params.pop("machines", None)
            else:
                machines = params["machines"]
                if isinstance(machines, str):
                    num_machines_from_machine_list = len(machines.split(","))
                elif isinstance(machines, (list, set)):
                    num_machines_from_machine_list = len(machines)
                    machines = ",".join(machines)
                else:
                    raise ValueError("Invalid machines in params.")

                params = _choose_param_value(
                    main_param_name="num_machines",
                    params=params,
                    default_value=num_machines_from_machine_list,
                )
                params = _choose_param_value(
                    main_param_name="local_listen_port",
                    params=params,
                    default_value=12400,
                )
                self.set_network(
                    machines=machines,
                    local_listen_port=params["local_listen_port"],
                    listen_time_out=params.get("time_out", 120),
                    num_machines=params["num_machines"],
                )
            # construct booster object
            train_set.construct()
            # copy the parameters from train_set
            params.update(train_set.get_params())
            params_str = _param_dict_to_str(params)
            _safe_call(
                _LIB.LGBM_BoosterCreate(
                    train_set._handle,
                    _c_str(params_str),
                    ctypes.byref(self._handle),
                )
            )
            # save reference to data
            self.train_set = train_set
            self.valid_sets: List[Dataset] = []
            self.name_valid_sets: List[str] = []
            self.__num_dataset = 1
            self.__init_predictor = train_set._predictor
            if self.__init_predictor is not None:
                _safe_call(
                    _LIB.LGBM_BoosterMerge(
                        self._handle,
                        self.__init_predictor._handle,
                    )
                )
            out_num_class = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetNumClasses(
                    self._handle,
                    ctypes.byref(out_num_class),
                )
            )
            self.__num_class = out_num_class.value
            # buffer for inner predict
            self.__inner_predict_buffer: List[Optional[np.ndarray]] = [None]
            self.__is_predicted_cur_iter = [False]
            self.__get_eval_info()
            self.pandas_categorical = train_set.pandas_categorical
            self.train_set_version = train_set.version
        elif model_file is not None:
            # Prediction task
            out_num_iterations = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterCreateFromModelfile(
                    _c_str(str(model_file)),
                    ctypes.byref(out_num_iterations),
                    ctypes.byref(self._handle),
                )
            )
            out_num_class = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetNumClasses(
                    self._handle,
                    ctypes.byref(out_num_class),
                )
            )
            self.__num_class = out_num_class.value
            self.pandas_categorical = _load_pandas_categorical(file_name=model_file)
            if params:
                _log_warning("Ignoring params argument, using parameters from model file.")
            params = self._get_loaded_param()
        elif model_str is not None:
            self.model_from_string(model_str)
            if params:
                _log_warning("Ignoring params argument, using parameters from model string.")
            params = self._get_loaded_param()
        else:
            raise TypeError(
                "Need at least one training dataset or model file or model string to create Booster instance"
            )
        self.params = params

    def __del__(self) -> None:
        try:
            if self._network:
                self.free_network()
        except AttributeError:
            pass
        try:
            if self._handle is not None:
                _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        except AttributeError:
            pass

    def __copy__(self) -> "Booster":
        return self.__deepcopy__(None)

    def __deepcopy__(self, *args: Any, **kwargs: Any) -> "Booster":
        model_str = self.model_to_string(num_iteration=-1)
        return Booster(model_str=model_str)

    def __getstate__(self) -> Dict[str, Any]:
        this = self.__dict__.copy()
        handle = this["_handle"]
        this.pop("train_set", None)
        this.pop("valid_sets", None)
        if handle is not None:
            this["_handle"] = self.model_to_string(num_iteration=-1)
        return this

    def __setstate__(self, state: Dict[str, Any]) -> None:
        model_str = state.get("_handle", state.get("handle", None))
        if model_str is not None:
            handle = ctypes.c_void_p()
            out_num_iterations = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterLoadModelFromString(
                    _c_str(model_str),
                    ctypes.byref(out_num_iterations),
                    ctypes.byref(handle),
                )
            )
            state["_handle"] = handle
        self.__dict__.update(state)

    def _get_loaded_param(self) -> Dict[str, Any]:
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterGetLoadedParam(
                self._handle,
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterGetLoadedParam(
                    self._handle,
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        return json.loads(string_buffer.value.decode("utf-8"))

    def free_dataset(self) -> "Booster":
        """Free Booster's Datasets.

        Returns
        -------
        self : Booster
            Booster without Datasets.
        """
        self.__dict__.pop("train_set", None)
        self.__dict__.pop("valid_sets", None)
        self.__num_dataset = 0
        return self

    def _free_buffer(self) -> "Booster":
        self.__inner_predict_buffer = []
        self.__is_predicted_cur_iter = []
        return self

    def set_network(
        self,
        machines: Union[List[str], Set[str], str],
        local_listen_port: int = 12400,
        listen_time_out: int = 120,
        num_machines: int = 1,
    ) -> "Booster":
        """Set the network configuration.

        Parameters
        ----------
        machines : list, set or str
            Names of machines.
        local_listen_port : int, optional (default=12400)
            TCP listen port for local machines.
        listen_time_out : int, optional (default=120)
            Socket time-out in minutes.
        num_machines : int, optional (default=1)
            The number of machines for distributed learning application.

        Returns
        -------
        self : Booster
            Booster with set network.
        """
        if isinstance(machines, (list, set)):
            machines = ",".join(machines)
        _safe_call(
            _LIB.LGBM_NetworkInit(
                _c_str(machines),
                ctypes.c_int(local_listen_port),
                ctypes.c_int(listen_time_out),
                ctypes.c_int(num_machines),
            )
        )
        self._network = True
        return self

    def free_network(self) -> "Booster":
        """Free Booster's network.

        Returns
        -------
        self : Booster
            Booster with freed network.
        """
        _safe_call(_LIB.LGBM_NetworkFree())
        self._network = False
        return self

    def trees_to_dataframe(self) -> pd_DataFrame:
        """Parse the fitted model and return in an easy-to-read pandas DataFrame.

        The returned DataFrame has the following columns.

            - ``tree_index`` : int64, which tree a node belongs to. 0-based, so a value of ``6``, for example, means "this node is in the 7th tree".
            - ``node_depth`` : int64, how far a node is from the root of the tree. The root node has a value of ``1``, its direct children are ``2``, etc.
            - ``node_index`` : str, unique identifier for a node.
            - ``left_child`` : str, ``node_index`` of the child node to the left of a split. ``None`` for leaf nodes.
            - ``right_child`` : str, ``node_index`` of the child node to the right of a split. ``None`` for leaf nodes.
            - ``parent_index`` : str, ``node_index`` of this node's parent. ``None`` for the root node.
            - ``split_feature`` : str, name of the feature used for splitting. ``None`` for leaf nodes.
            - ``split_gain`` : float64, gain from adding this split to the tree. ``NaN`` for leaf nodes.
            - ``threshold`` : float64, value of the feature used to decide which side of the split a record will go down. ``NaN`` for leaf nodes.
            - ``decision_type`` : str, logical operator describing how to compare a value to ``threshold``.
              For example, ``split_feature = "Column_10", threshold = 15, decision_type = "<="`` means that
              records where ``Column_10 <= 15`` follow the left side of the split, otherwise follows the right side of the split. ``None`` for leaf nodes.
            - ``missing_direction`` : str, split direction that missing values should go to. ``None`` for leaf nodes.
            - ``missing_type`` : str, describes what types of values are treated as missing.
            - ``value`` : float64, predicted value for this leaf node, multiplied by the learning rate.
            - ``weight`` : float64 or int64, sum of Hessian (second-order derivative of objective), summed over observations that fall in this node.
            - ``count`` : int64, number of records in the training data that fall into this node.

        Returns
        -------
        result : pandas DataFrame
            Returns a pandas DataFrame of the parsed model.
        """
        if not PANDAS_INSTALLED:
            raise LightGBMError(
                "This method cannot be run without pandas installed. "
                "You must install pandas and restart your session to use this method."
            )

        if self.num_trees() == 0:
            raise LightGBMError("There are no trees in this Booster and thus nothing to parse")

        def _is_split_node(tree: Dict[str, Any]) -> bool:
            return "split_index" in tree.keys()

        def create_node_record(
            tree: Dict[str, Any],
            node_depth: int = 1,
            tree_index: Optional[int] = None,
            feature_names: Optional[List[str]] = None,
            parent_node: Optional[str] = None,
        ) -> Dict[str, Any]:
            def _get_node_index(
                tree: Dict[str, Any],
                tree_index: Optional[int],
            ) -> str:
                tree_num = f"{tree_index}-" if tree_index is not None else ""
                is_split = _is_split_node(tree)
                node_type = "S" if is_split else "L"
                # if a single node tree it won't have `leaf_index` so return 0
                node_num = tree.get("split_index" if is_split else "leaf_index", 0)
                return f"{tree_num}{node_type}{node_num}"

            def _get_split_feature(
                *,
                tree: Dict[str, Any],
                feature_names: Optional[List[str]],
            ) -> Optional[str]:
                if _is_split_node(tree):
                    if feature_names is not None:
                        feature_name = feature_names[tree["split_feature"]]
                    else:
                        feature_name = tree["split_feature"]
                else:
                    feature_name = None
                return feature_name

            def _is_single_node_tree(tree: Dict[str, Any]) -> bool:
                return set(tree.keys()) == {"leaf_value", "leaf_count"}

            # Create the node record, and populate universal data members
            node: Dict[str, Union[int, str, None]] = OrderedDict()
            node["tree_index"] = tree_index
            node["node_depth"] = node_depth
            node["node_index"] = _get_node_index(tree, tree_index)
            node["left_child"] = None
            node["right_child"] = None
            node["parent_index"] = parent_node
            node["split_feature"] = _get_split_feature(tree=tree, feature_names=feature_names)
            node["split_gain"] = None
            node["threshold"] = None
            node["decision_type"] = None
            node["missing_direction"] = None
            node["missing_type"] = None
            node["value"] = None
            node["weight"] = None
            node["count"] = None

            # Update values to reflect node type (leaf or split)
            if _is_split_node(tree):
                node["left_child"] = _get_node_index(tree["left_child"], tree_index)
                node["right_child"] = _get_node_index(tree["right_child"], tree_index)
                node["split_gain"] = tree["split_gain"]
                node["threshold"] = tree["threshold"]
                node["decision_type"] = tree["decision_type"]
                node["missing_direction"] = "left" if tree["default_left"] else "right"
                node["missing_type"] = tree["missing_type"]
                node["value"] = tree["internal_value"]
                node["weight"] = tree["internal_weight"]
                node["count"] = tree["internal_count"]
            else:
                node["value"] = tree["leaf_value"]
                if not _is_single_node_tree(tree):
                    node["weight"] = tree["leaf_weight"]
                    node["count"] = tree["leaf_count"]

            return node

        def tree_dict_to_node_list(
            tree: Dict[str, Any],
            node_depth: int = 1,
            tree_index: Optional[int] = None,
            feature_names: Optional[List[str]] = None,
            parent_node: Optional[str] = None,
        ) -> List[Dict[str, Any]]:
            node = create_node_record(
                tree=tree,
                node_depth=node_depth,
                tree_index=tree_index,
                feature_names=feature_names,
                parent_node=parent_node,
            )

            res = [node]

            if _is_split_node(tree):
                # traverse the next level of the tree
                children = ["left_child", "right_child"]
                for child in children:
                    subtree_list = tree_dict_to_node_list(
                        tree=tree[child],
                        node_depth=node_depth + 1,
                        tree_index=tree_index,
                        feature_names=feature_names,
                        parent_node=node["node_index"],
                    )
                    # In tree format, "subtree_list" is a list of node records (dicts),
                    # and we add node to the list.
                    res.extend(subtree_list)
            return res

        model_dict = self.dump_model()
        feature_names = model_dict["feature_names"]
        model_list = []
        for tree in model_dict["tree_info"]:
            model_list.extend(
                tree_dict_to_node_list(
                    tree=tree["tree_structure"], tree_index=tree["tree_index"], feature_names=feature_names
                )
            )

        return pd_DataFrame(model_list, columns=model_list[0].keys())

    def set_train_data_name(self, name: str) -> "Booster":
        """Set the name to the training Dataset.

        Parameters
        ----------
        name : str
            Name for the training Dataset.

        Returns
        -------
        self : Booster
            Booster with set training Dataset name.
        """
        self._train_data_name = name
        return self

    def add_valid(self, data: Dataset, name: str) -> "Booster":
        """Add validation data.

        Parameters
        ----------
        data : Dataset
            Validation data.
        name : str
            Name of validation data.

        Returns
        -------
        self : Booster
            Booster with set validation data.
        """
        if not isinstance(data, Dataset):
            raise TypeError(f"Validation data should be Dataset instance, met {type(data).__name__}")
        if data._predictor is not self.__init_predictor:
            raise LightGBMError("Add validation data failed, you should use same predictor for these data")
        _safe_call(
            _LIB.LGBM_BoosterAddValidData(
                self._handle,
                data.construct()._handle,
            )
        )
        self.valid_sets.append(data)
        self.name_valid_sets.append(name)
        self.__num_dataset += 1
        self.__inner_predict_buffer.append(None)
        self.__is_predicted_cur_iter.append(False)
        return self

    def reset_parameter(self, params: Dict[str, Any]) -> "Booster":
        """Reset parameters of Booster.

        Parameters
        ----------
        params : dict
            New parameters for Booster.

        Returns
        -------
        self : Booster
            Booster with new parameters.
        """
        params_str = _param_dict_to_str(params)
        if params_str:
            _safe_call(
                _LIB.LGBM_BoosterResetParameter(
                    self._handle,
                    _c_str(params_str),
                )
            )
        self.params.update(params)
        return self

    def update(
        self,
        train_set: Optional[Dataset] = None,
        fobj: Optional[_LGBM_CustomObjectiveFunction] = None,
    ) -> bool:
        """Update Booster for one iteration.

        Parameters
        ----------
        train_set : Dataset or None, optional (default=None)
            Training data.
            If None, last training data is used.
        fobj : callable or None, optional (default=None)
            Customized objective function.
            Should accept two parameters: preds, train_data,
            and return (grad, hess).

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    Predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task.
                train_data : Dataset
                    The training dataset.
                grad : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The value of the first order derivative (gradient) of the loss
                    with respect to the elements of preds for each sample point.
                hess : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The value of the second order derivative (Hessian) of the loss
                    with respect to the elements of preds for each sample point.

            For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.

        Returns
        -------
        produced_empty_tree : bool
            ``True`` if the tree(s) produced by this iteration did not have any splits.
            This usually means that training is "finished" (calling ``update()`` again
            will not change the model's predictions). However, that is not always the
            case. For example, if you have added any randomness (like column sampling by
            setting ``feature_fraction_bynode < 1.0``), it is possible that another call
            to ``update()`` would produce a non-empty tree.
        """
        # need reset training data
        if train_set is None and self.train_set_version != self.train_set.version:
            train_set = self.train_set
            is_the_same_train_set = False
        else:
            is_the_same_train_set = train_set is self.train_set and self.train_set_version == train_set.version
        if train_set is not None and not is_the_same_train_set:
            if not isinstance(train_set, Dataset):
                raise TypeError(f"Training data should be Dataset instance, met {type(train_set).__name__}")
            if train_set._predictor is not self.__init_predictor:
                raise LightGBMError("Replace training data failed, you should use same predictor for these data")
            self.train_set = train_set
            _safe_call(
                _LIB.LGBM_BoosterResetTrainingData(
                    self._handle,
                    self.train_set.construct()._handle,
                )
            )
            self.__inner_predict_buffer[0] = None
            self.train_set_version = self.train_set.version
        produced_empty_tree = ctypes.c_int(0)
        if fobj is None:
            if self.__set_objective_to_none:
                raise LightGBMError("Cannot update due to null objective function.")
            _safe_call(
                _LIB.LGBM_BoosterUpdateOneIter(
                    self._handle,
                    ctypes.byref(produced_empty_tree),
                )
            )
            self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
            return produced_empty_tree.value == 1
        else:
            if not self.__set_objective_to_none:
                self.reset_parameter({"objective": "none"}).__set_objective_to_none = True
            grad, hess = fobj(self.__inner_predict(data_idx=0), self.train_set)
            return self.__boost(grad=grad, hess=hess)

    def __boost(
        self,
        *,
        grad: np.ndarray,
        hess: np.ndarray,
    ) -> bool:
        """Boost Booster for one iteration with customized gradient statistics.

        .. note::

            Score is returned before any transformation,
            e.g. it is raw margin instead of probability of positive class for binary task.
            For multi-class task, score are numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.

        Parameters
        ----------
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of score for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of score for each sample point.

        Returns
        -------
        produced_empty_tree : bool
            ``True`` if the tree(s) produced by this iteration did not have any splits.
            This usually means that training is "finished" (calling ``__boost()`` again
            will not change the model's predictions). However, that is not always the
            case. For example, if you have added any randomness (like column sampling by
            setting ``feature_fraction_bynode < 1.0``), it is possible that another call
            to ``__boost()`` would produce a non-empty tree.
        """
        if self.__num_class > 1:
            grad = grad.ravel(order="F")
            hess = hess.ravel(order="F")
        grad = _list_to_1d_numpy(data=grad, dtype=np.float32, name="gradient")
        hess = _list_to_1d_numpy(data=hess, dtype=np.float32, name="hessian")
        assert grad.flags.c_contiguous
        assert hess.flags.c_contiguous
        if len(grad) != len(hess):
            raise ValueError(f"Lengths of gradient ({len(grad)}) and Hessian ({len(hess)}) don't match")
        num_train_data = self.train_set.num_data()
        if len(grad) != num_train_data * self.__num_class:
            raise ValueError(
                f"Lengths of gradient ({len(grad)}) and Hessian ({len(hess)}) "
                f"don't match training data length ({num_train_data}) * "
                f"number of models per one iteration ({self.__num_class})"
            )
        produced_empty_tree = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterUpdateOneIterCustom(
                self._handle,
                grad.ctypes.data_as(ctypes.POINTER(ctypes.c_float)),
                hess.ctypes.data_as(ctypes.POINTER(ctypes.c_float)),
                ctypes.byref(produced_empty_tree),
            )
        )
        self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
        return produced_empty_tree.value == 1

    def rollback_one_iter(self) -> "Booster":
        """Rollback one iteration.

        Returns
        -------
        self : Booster
            Booster with rolled back one iteration.
        """
        _safe_call(_LIB.LGBM_BoosterRollbackOneIter(self._handle))
        self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
        return self

    def current_iteration(self) -> int:
        """Get the index of the current iteration.

        Returns
        -------
        cur_iter : int
            The index of the current iteration.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                self._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return out_cur_iter.value

    def num_model_per_iteration(self) -> int:
        """Get number of models per iteration.

        Returns
        -------
        model_per_iter : int
            The number of models per iteration.
        """
        model_per_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterNumModelPerIteration(
                self._handle,
                ctypes.byref(model_per_iter),
            )
        )
        return model_per_iter.value

    def num_trees(self) -> int:
        """Get number of weak sub-models.

        Returns
        -------
        num_trees : int
            The number of weak sub-models.
        """
        num_trees = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterNumberOfTotalModel(
                self._handle,
                ctypes.byref(num_trees),
            )
        )
        return num_trees.value

    def upper_bound(self) -> float:
        """Get upper bound value of a model.

        Returns
        -------
        upper_bound : float
            Upper bound value of the model.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetUpperBoundValue(
                self._handle,
                ctypes.byref(ret),
            )
        )
        return ret.value

    def lower_bound(self) -> float:
        """Get lower bound value of a model.

        Returns
        -------
        lower_bound : float
            Lower bound value of the model.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLowerBoundValue(
                self._handle,
                ctypes.byref(ret),
            )
        )
        return ret.value

    def eval(
        self,
        data: Dataset,
        name: str,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for data.

        Parameters
        ----------
        data : Dataset
            Data for the evaluating.
        name : str
            Name of the data.
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    A ``Dataset`` to evaluate.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list[EvalResult]
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        if not isinstance(data, Dataset):
            raise TypeError("Can only eval for Dataset instance")
        data_idx = -1
        if data is self.train_set:
            data_idx = 0
        else:
            for i in range(len(self.valid_sets)):
                if data is self.valid_sets[i]:
                    data_idx = i + 1
                    break
        # need to push new valid data
        if data_idx == -1:
            self.add_valid(data, name)
            data_idx = self.__num_dataset - 1

        return self.__inner_eval(data_name=name, data_idx=data_idx, feval=feval)

    def eval_train(
        self,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for training data.

        Parameters
        ----------
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    The training dataset.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list[EvalResult]
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        return self.__inner_eval(data_name=self._train_data_name, data_idx=0, feval=feval)

    def eval_valid(
        self,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for validation data.

        Parameters
        ----------
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    The validation dataset.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        return [
            item
            for i in range(1, self.__num_dataset)
            for item in self.__inner_eval(data_name=self.name_valid_sets[i - 1], data_idx=i, feval=feval)
        ]

    def save_model(
        self,
        filename: Union[str, Path],
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> "Booster":
        """Save Booster to file.

        Parameters
        ----------
        filename : str or pathlib.Path
            Filename to save Booster.
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        self : Booster
            Returns self.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        _safe_call(
            _LIB.LGBM_BoosterSaveModel(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                _c_str(str(filename)),
            )
        )
        _dump_pandas_categorical(self.pandas_categorical, filename)
        return self

    def shuffle_models(
        self,
        start_iteration: int = 0,
        end_iteration: int = -1,
    ) -> "Booster":
        """Shuffle models.

        Parameters
        ----------
        start_iteration : int, optional (default=0)
            The first iteration that will be shuffled.
        end_iteration : int, optional (default=-1)
            The last iteration that will be shuffled.
            If <= 0, means the last available iteration.

        Returns
        -------
        self : Booster
            Booster with shuffled models.
        """
        _safe_call(
            _LIB.LGBM_BoosterShuffleModels(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(end_iteration),
            )
        )
        return self

    def model_from_string(self, model_str: str) -> "Booster":
        """Load Booster from a string.

        Parameters
        ----------
        model_str : str
            Model will be loaded from this string.

        Returns
        -------
        self : Booster
            Loaded Booster object.
        """
        # ensure that existing Booster is freed before replacing it
        # with a new one createdfrom file
        _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        self._free_buffer()
        self._handle = ctypes.c_void_p()
        out_num_iterations = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterLoadModelFromString(
                _c_str(model_str),
                ctypes.byref(out_num_iterations),
                ctypes.byref(self._handle),
            )
        )
        out_num_class = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumClasses(
                self._handle,
                ctypes.byref(out_num_class),
            )
        )
        self.__num_class = out_num_class.value
        self.pandas_categorical = _load_pandas_categorical(model_str=model_str)
        return self

    def model_to_string(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> str:
        """Save Booster to string.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        str_repr : str
            String representation of Booster.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterSaveModelToString(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterSaveModelToString(
                    self._handle,
                    ctypes.c_int(start_iteration),
                    ctypes.c_int(num_iteration),
                    ctypes.c_int(importance_type_int),
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        ret = string_buffer.value.decode("utf-8")
        ret += _dump_pandas_categorical(self.pandas_categorical)
        return ret

    def dump_model(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
        object_hook: Optional[Callable[[Dict[str, Any]], Dict[str, Any]]] = None,
    ) -> Dict[str, Any]:
        """Dump Booster to JSON format.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be dumped.
            If None, if the best iteration exists, it is dumped; otherwise, all iterations are dumped.
            If <= 0, all iterations are dumped.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be dumped.
        importance_type : str, optional (default="split")
            What type of feature importance should be dumped.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.
        object_hook : callable or None, optional (default=None)
            If not None, ``object_hook`` is a function called while parsing the json
            string returned by the C API. It may be used to alter the json, to store
            specific values while building the json structure. It avoids
            walking through the structure again. It saves a significant amount
            of time if the number of trees is huge.
            Signature is ``def object_hook(node: dict) -> dict``.
            None is equivalent to ``lambda node: node``.
            See documentation of ``json.loads()`` for further details.

        Returns
        -------
        json_repr : dict
            JSON format of Booster.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterDumpModel(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, reallocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterDumpModel(
                    self._handle,
                    ctypes.c_int(start_iteration),
                    ctypes.c_int(num_iteration),
                    ctypes.c_int(importance_type_int),
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        ret = json.loads(string_buffer.value.decode("utf-8"), object_hook=object_hook)
        ret["pandas_categorical"] = json.loads(
            json.dumps(
                self.pandas_categorical,
                default=_json_default_with_numpy,
            )
        )
        return ret

    def predict(
        self,
        data: _LGBM_PredictDataType,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        raw_score: bool = False,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        data_has_header: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Make a prediction.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, pyarrow Table or polars DataFrame
            Data source for prediction.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
            If <= 0, starts from the first iteration.
        num_iteration : int or None, optional (default=None)
            Total number of iterations used in the prediction.
            If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
            otherwise, all iterations from ``start_iteration`` are used (no limits).
            If <= 0, all iterations from ``start_iteration`` are used (no limits).
        raw_score : bool, optional (default=False)
            Whether to predict raw scores.
        pred_leaf : bool, optional (default=False)
            Whether to predict leaf index.
        pred_contrib : bool, optional (default=False)
            Whether to predict feature contributions.

            .. note::

                If you want to get more explanations for your model's predictions using SHAP values,
                like SHAP interaction values,
                you can install the shap package (https://github.com/slundberg/shap).
                Note that unlike the shap package, with ``pred_contrib`` we return a matrix with an extra
                column, where the last column is the expected value.

        data_has_header : bool, optional (default=False)
            Whether the data has header.
            Used only if data is str.
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.
        **kwargs
            Other parameters for the prediction.

        Returns
        -------
        result : numpy array, scipy.sparse or list of scipy.sparse
            Prediction result.
            Can be sparse or a list of sparse objects (each element represents predictions for one class) for feature contributions (when ``pred_contrib=True``).
        """
        predictor = _InnerPredictor.from_booster(
            booster=self,
            pred_parameter=deepcopy(kwargs),
        )
        if num_iteration is None:
            if start_iteration <= 0:
                num_iteration = self.best_iteration
            else:
                num_iteration = -1
        return predictor.predict(
            data=data,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            data_has_header=data_has_header,
            validate_features=validate_features,
        )

    def refit(
        self,
        data: _LGBM_TrainDataType,
        label: _LGBM_LabelType,
        decay_rate: float = 0.9,
        reference: Optional[Dataset] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        dataset_params: Optional[Dict[str, Any]] = None,
        free_raw_data: bool = True,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "Booster":
        """Refit the existing Booster by new data.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source for refit.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            Label for refit.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        decay_rate : float, optional (default=0.9)
            Decay rate of refit,
            will use ``leaf_output = decay_rate * old_leaf_output + (1.0 - decay_rate) * new_leaf_output`` to refit trees.
        reference : Dataset or None, optional (default=None)
            Reference for ``data``.

            .. versionadded:: 4.0.0

        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each ``data`` instance. Weights should be non-negative.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query size for ``data``.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for ``data``.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        feature_name : list of str, or 'auto', optional (default="auto")
            Feature names for ``data``.
            If 'auto' and data is pandas DataFrame, data columns names are used.

            .. versionadded:: 4.0.0

        categorical_feature : list of str or int, or 'auto', optional (default="auto")
            Categorical features for ``data``.
            If list of int, interpreted as indices.
            If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
            If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
            All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
            Large values could be memory consuming. Consider using consecutive integers starting from zero.
            All negative values in categorical features will be treated as missing values.
            The output cannot be monotonically constrained with respect to a categorical feature.
            Floating point numbers in categorical features will be rounded towards 0.

            .. versionadded:: 4.0.0

        dataset_params : dict or None, optional (default=None)
            Other parameters for Dataset ``data``.

            .. versionadded:: 4.0.0

        free_raw_data : bool, optional (default=True)
            If True, raw data is freed after constructing inner Dataset for ``data``.

            .. versionadded:: 4.0.0

        validate_features : bool, optional (default=False)
            If True, ensure that the features used to refit the model match the original ones.
            Used only if data is pandas DataFrame.

            .. versionadded:: 4.0.0

        **kwargs
            Other parameters for refit.
            These parameters will be passed to ``predict`` method.

        Returns
        -------
        result : Booster
            Refitted Booster.
        """
        if self.__set_objective_to_none:
            raise LightGBMError("Cannot refit due to null objective function.")
        if dataset_params is None:
            dataset_params = {}
        predictor = _InnerPredictor.from_booster(booster=self, pred_parameter=deepcopy(kwargs))
        leaf_preds: np.ndarray = predictor.predict(  # type: ignore[assignment]
            data=data,
            start_iteration=-1,
            pred_leaf=True,
            validate_features=validate_features,
        )
        nrow, ncol = leaf_preds.shape
        out_is_linear = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLinear(
                self._handle,
                ctypes.byref(out_is_linear),
            )
        )
        new_params = _choose_param_value(
            main_param_name="linear_tree",
            params=self.params,
            default_value=None,
        )
        new_params["linear_tree"] = bool(out_is_linear.value)
        new_params.update(dataset_params)

        # 'categorical_feature' can end up in self.params when a Booster
        # is created from a model string or file... pre-process to ensure it's passed
        # via a keyword argument to the Dataset constructor instead of 'params'.
        new_params = _choose_param_value(
            main_param_name="categorical_feature",
            params=new_params,
            default_value=None,
        )
        cat_features_from_params = new_params.pop("categorical_feature")

        # reconcile params and keyword argument
        if cat_features_from_params:
            if categorical_feature == "auto":
                categorical_feature = cat_features_from_params
            elif cat_features_from_params != categorical_feature:
                error_msg = (
                    "'categorical_feature' value passed to Booster.refit() is different from  "
                    "'categorical_feature' value found in Booster.params. "
                    "Preferring the value passed via keyword argument. "
                    "Using refit() to change which columns are treated as categorical is not supported. "
                    "If you have a valid use case for this, please open an issue at https://github.com/lightgbm-org/LightGBM/issues."
                )
                raise LightGBMError(error_msg)

        train_set = Dataset(
            data=data,
            label=label,
            reference=reference,
            weight=weight,
            group=group,
            init_score=init_score,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            params=new_params,
            free_raw_data=free_raw_data,
        )
        new_params["refit_decay_rate"] = decay_rate
        new_booster = Booster(new_params, train_set)
        # Copy models
        _safe_call(
            _LIB.LGBM_BoosterMerge(
                new_booster._handle,
                predictor._handle,
            )
        )
        leaf_preds = leaf_preds.reshape(-1)
        ptr_data, _, _ = _c_int_array(leaf_preds)
        _safe_call(
            _LIB.LGBM_BoosterRefit(
                new_booster._handle,
                ptr_data,
                ctypes.c_int32(nrow),
                ctypes.c_int32(ncol),
            )
        )
        new_booster._network = self._network
        return new_booster

    def get_leaf_output(self, tree_id: int, leaf_id: int) -> float:
        """Get the output of a leaf.

        Parameters
        ----------
        tree_id : int
            The index of the tree.
        leaf_id : int
            The index of the leaf in the tree.

        Returns
        -------
        result : float
            The output of the leaf.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLeafValue(
                self._handle,
                ctypes.c_int(tree_id),
                ctypes.c_int(leaf_id),
                ctypes.byref(ret),
            )
        )
        return ret.value

    def set_leaf_output(
        self,
        tree_id: int,
        leaf_id: int,
        value: float,
    ) -> "Booster":
        """Set the output of a leaf.

        .. versionadded:: 4.0.0

        Parameters
        ----------
        tree_id : int
            The index of the tree.
        leaf_id : int
            The index of the leaf in the tree.
        value : float
            Value to set as the output of the leaf.

        Returns
        -------
        self : Booster
            Booster with the leaf output set.
        """
        _safe_call(
            _LIB.LGBM_BoosterSetLeafValue(
                self._handle,
                ctypes.c_int(tree_id),
                ctypes.c_int(leaf_id),
                ctypes.c_double(value),
            )
        )
        return self

    def num_feature(self) -> int:
        """Get number of features.

        Returns
        -------
        num_feature : int
            The number of features.
        """
        out_num_feature = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumFeature(
                self._handle,
                ctypes.byref(out_num_feature),
            )
        )
        return out_num_feature.value

    def feature_name(self) -> List[str]:
        """Get names of features.

        Returns
        -------
        result : list of str
            List with names of features.
        """
        num_feature = self.num_feature()
        # Get name of features
        tmp_out_len = ctypes.c_int(0)
        reserved_string_buffer_size = 255
        required_string_buffer_size = ctypes.c_size_t(0)
        string_buffers = [ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(num_feature)]
        ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
        _safe_call(
            _LIB.LGBM_BoosterGetFeatureNames(
                self._handle,
                ctypes.c_int(num_feature),
                ctypes.byref(tmp_out_len),
                ctypes.c_size_t(reserved_string_buffer_size),
                ctypes.byref(required_string_buffer_size),
                ptr_string_buffers,
            )
        )
        if num_feature != tmp_out_len.value:
            raise ValueError("Length of feature names doesn't equal with num_feature")
        actual_string_buffer_size = required_string_buffer_size.value
        # if buffer length is not long enough, reallocate buffers
        if reserved_string_buffer_size < actual_string_buffer_size:
            string_buffers = [ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(num_feature)]
            ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
            _safe_call(
                _LIB.LGBM_BoosterGetFeatureNames(
                    self._handle,
                    ctypes.c_int(num_feature),
                    ctypes.byref(tmp_out_len),
                    ctypes.c_size_t(actual_string_buffer_size),
                    ctypes.byref(required_string_buffer_size),
                    ptr_string_buffers,
                )
            )
        return [string_buffers[i].value.decode("utf-8") for i in range(num_feature)]

    def feature_importance(
        self,
        importance_type: str = "split",
        iteration: Optional[int] = None,
    ) -> np.ndarray:
        """Get feature importances.

        Parameters
        ----------
        importance_type : str, optional (default="split")
            How the importance is calculated.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.
        iteration : int or None, optional (default=None)
            Limit number of iterations in the feature importance calculation.
            If None, if the best iteration exists, it is used; otherwise, all trees are used.
            If <= 0, all trees are used (no limits).

        Returns
        -------
        result : numpy array
            Array with feature importances.
        """
        if iteration is None:
            iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        result = np.empty(self.num_feature(), dtype=np.float64)
        _safe_call(
            _LIB.LGBM_BoosterFeatureImportance(
                self._handle,
                ctypes.c_int(iteration),
                ctypes.c_int(importance_type_int),
                result.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if importance_type_int == _C_API_FEATURE_IMPORTANCE_SPLIT:
            return result.astype(np.int32)
        else:
            return result

    def get_split_value_histogram(
        self,
        feature: Union[int, str],
        bins: Optional[Union[int, str]] = None,
        xgboost_style: bool = False,
    ) -> Union[Tuple[np.ndarray, np.ndarray], np.ndarray, pd_DataFrame]:
        """Get split value histogram for the specified feature.

        Parameters
        ----------
        feature : int or str
            The feature name or index the histogram is calculated for.
            If int, interpreted as index.
            If str, interpreted as name.

            .. warning::

                Categorical features are not supported.

        bins : int, str or None, optional (default=None)
            The maximum number of bins.
            If None, or int and > number of unique split values and ``xgboost_style=True``,
            the number of bins equals number of unique split values.
            If str, it should be one from the list of the supported values by ``numpy.histogram()`` function.
        xgboost_style : bool, optional (default=False)
            Whether the returned result should be in the same form as it is in XGBoost.
            If False, the returned value is tuple of 2 numpy arrays as it is in ``numpy.histogram()`` function.
            If True, the returned value is matrix, in which the first column is the right edges of non-empty bins
            and the second one is the histogram values.

        Returns
        -------
        result_tuple : tuple of 2 numpy arrays
            If ``xgboost_style=False``, the values of the histogram of used splitting values for the specified feature
            and the bin edges.
        result_array_like : numpy array or pandas DataFrame (if pandas is installed)
            If ``xgboost_style=True``, the histogram of used splitting values for the specified feature.
        """

        def add(root: Dict[str, Any]) -> None:
            """Recursively add thresholds."""
            if "split_index" in root:  # non-leaf
                if feature_names is not None and isinstance(feature, str):
                    split_feature = feature_names[root["split_feature"]]
                else:
                    split_feature = root["split_feature"]
                if split_feature == feature:
                    if isinstance(root["threshold"], str):
                        raise LightGBMError("Cannot compute split value histogram for the categorical feature")
                    values.append(root["threshold"])
                add(root["left_child"])
                add(root["right_child"])

        model = self.dump_model()
        feature_names = model.get("feature_names")
        tree_infos = model["tree_info"]
        values: List[float] = []
        for tree_info in tree_infos:
            add(tree_info["tree_structure"])

        if bins is None or isinstance(bins, int) and xgboost_style:
            n_unique = len(np.unique(values))
            bins = max(min(n_unique, bins) if bins is not None else n_unique, 1)
        hist, bin_edges = np.histogram(values, bins=bins)
        if xgboost_style:
            ret = np.column_stack((bin_edges[1:], hist))
            ret = ret[ret[:, 1] > 0]
            if PANDAS_INSTALLED:
                return pd_DataFrame(ret, columns=["SplitValue", "Count"])
            else:
                return ret
        else:
            return hist, bin_edges

    def __inner_eval(
        self,
        *,
        data_name: str,
        data_idx: int,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]],
    ) -> List[EvalResult]:
        """Evaluate training or validation data."""
        if data_idx >= self.__num_dataset:
            raise ValueError("Data_idx should be smaller than number of dataset")
        self.__get_eval_info()
        ret = []
        if self.__num_inner_eval > 0:
            result = np.empty(self.__num_inner_eval, dtype=np.float64)
            tmp_out_len = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetEval(
                    self._handle,
                    ctypes.c_int(data_idx),
                    ctypes.byref(tmp_out_len),
                    result.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
                )
            )
            if tmp_out_len.value != self.__num_inner_eval:
                raise ValueError("Wrong length of eval results")
            for i in range(self.__num_inner_eval):
                ret.append(
                    EvalResult(
                        dataset_name=data_name,
                        metric_name=self.__name_inner_eval[i],
                        metric_value=result[i],
                        maximize=self.__higher_better_inner_eval[i],
                    )
                )
        if callable(feval):
            feval = [feval]
        if feval is not None:
            if data_idx == 0:
                cur_data = self.train_set
            else:
                cur_data = self.valid_sets[data_idx - 1]
            for eval_function in feval:
                if eval_function is None:
                    continue
                feval_ret = eval_function(self.__inner_predict(data_idx=data_idx), cur_data)
                if isinstance(feval_ret, list):
                    for eval_tuple in feval_ret:
                        ret.append(
                            EvalResult(
                                dataset_name=data_name,
                                metric_name=eval_tuple[0],
                                metric_value=eval_tuple[1],
                                maximize=eval_tuple[2],
                            )
                        )
                else:
                    ret.append(
                        EvalResult(
                            dataset_name=data_name,
                            metric_name=feval_ret[0],
                            metric_value=feval_ret[1],
                            maximize=feval_ret[2],
                        )
                    )
        return ret

    def __inner_predict(self, *, data_idx: int) -> np.ndarray:
        """Predict for training and validation dataset."""
        if data_idx >= self.__num_dataset:
            raise ValueError("Data_idx should be smaller than number of dataset")
        if self.__inner_predict_buffer[data_idx] is None:
            if data_idx == 0:
                n_preds = self.train_set.num_data() * self.__num_class
            else:
                n_preds = self.valid_sets[data_idx - 1].num_data() * self.__num_class
            self.__inner_predict_buffer[data_idx] = np.empty(n_preds, dtype=np.float64)
        # avoid to predict many time in one iteration
        if not self.__is_predicted_cur_iter[data_idx]:
            tmp_out_len = ctypes.c_int64(0)
            data_ptr = self.__inner_predict_buffer[data_idx].ctypes.data_as(ctypes.POINTER(ctypes.c_double))  # type: ignore[union-attr]
            _safe_call(
                _LIB.LGBM_BoosterGetPredict(
                    self._handle,
                    ctypes.c_int(data_idx),
                    ctypes.byref(tmp_out_len),
                    data_ptr,
                )
            )
            if tmp_out_len.value != len(self.__inner_predict_buffer[data_idx]):  # type: ignore[arg-type]
                raise ValueError(f"Wrong length of predict results for data {data_idx}")
            self.__is_predicted_cur_iter[data_idx] = True
        result: np.ndarray = self.__inner_predict_buffer[data_idx]  # type: ignore[assignment]
        if self.__num_class > 1:
            num_data = result.size // self.__num_class
            result = result.reshape(num_data, self.__num_class, order="F")
        return result

    def __get_eval_info(self) -> None:
        """Get inner evaluation count and names."""
        if self.__need_reload_eval_info:
            self.__need_reload_eval_info = False
            out_num_eval = ctypes.c_int(0)
            # Get num of inner evals
            _safe_call(
                _LIB.LGBM_BoosterGetEvalCounts(
                    self._handle,
                    ctypes.byref(out_num_eval),
                )
            )
            self.__num_inner_eval = out_num_eval.value
            if self.__num_inner_eval > 0:
                # Get name of eval metrics
                tmp_out_len = ctypes.c_int(0)
                reserved_string_buffer_size = 255
                required_string_buffer_size = ctypes.c_size_t(0)
                string_buffers = [
                    ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(self.__num_inner_eval)
                ]
                ptr_string_buffers = (ctypes.c_char_p * self.__num_inner_eval)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
                _safe_call(
                    _LIB.LGBM_BoosterGetEvalNames(
                        self._handle,
                        ctypes.c_int(self.__num_inner_eval),
                        ctypes.byref(tmp_out_len),
                        ctypes.c_size_t(reserved_string_buffer_size),
                        ctypes.byref(required_string_buffer_size),
                        ptr_string_buffers,
                    )
                )
                if self.__num_inner_eval != tmp_out_len.value:
                    raise ValueError("Length of eval names doesn't equal with num_evals")
                actual_string_buffer_size = required_string_buffer_size.value
                # if buffer length is not long enough, reallocate buffers
                if reserved_string_buffer_size < actual_string_buffer_size:
                    string_buffers = [
                        ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(self.__num_inner_eval)
                    ]
                    ptr_string_buffers = (ctypes.c_char_p * self.__num_inner_eval)(
                        *map(ctypes.addressof, string_buffers)
                    )  # type: ignore[misc]
                    _safe_call(
                        _LIB.LGBM_BoosterGetEvalNames(
                            self._handle,
                            ctypes.c_int(self.__num_inner_eval),
                            ctypes.byref(tmp_out_len),
                            ctypes.c_size_t(actual_string_buffer_size),
                            ctypes.byref(required_string_buffer_size),
                            ptr_string_buffers,
                        )
                    )
                self.__name_inner_eval = [string_buffers[i].value.decode("utf-8") for i in range(self.__num_inner_eval)]
                self.__higher_better_inner_eval = [
                    name.startswith(("auc", "ndcg@", "map@", "average_precision")) for name in self.__name_inner_eval
                ]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/callback.py <==
# coding: utf-8
"""Callbacks library."""

from collections import OrderedDict
from dataclasses import dataclass
from functools import partial
from typing import TYPE_CHECKING, Any, Callable, Dict, List, Optional, Tuple, Union

from .basic import (
    Booster,
    EvalResult,
    _ConfigAliases,
    _log_info,
    _log_warning,
)

if TYPE_CHECKING:
    from .engine import CVBooster

__all__ = [
    "EarlyStopException",
    "early_stopping",
    "log_evaluation",
    "record_evaluation",
    "reset_parameter",
]

_EvalResultDict = Dict[str, Dict[str, List[Any]]]
_EvalResultList = Union[
    List[EvalResult],
    List[Tuple[str, str, float, bool]],
    List[Tuple[str, str, float, bool, float]],
]


class EarlyStopException(Exception):
    """Exception of early stopping.

    Raise this from a callback passed in via keyword argument ``callbacks``
    in ``cv()`` or ``train()`` to trigger early stopping.
    """

    def __init__(self, best_iteration: int, best_score: _EvalResultList) -> None:
        """Create early stopping exception.

        Parameters
        ----------
        best_iteration : int
            The best iteration stopped.
            0-based... pass ``best_iteration=2`` to indicate that the third iteration was the best one.
        best_score : list of (dataset_name, metric_name, metric_value, maximize) tuple, (dataset_name, metric_name, metric_value, maximize, metric_std_dev) tuple, or ``lightgbm.EvalResult``
            Scores for each metric, on each validation set, as of the best iteration.

        Notes
        -----

        .. versionadded:: 4.7.0
            ``best_score`` is stored on the instance as a list of ``lightgbm.EvalResult`` objects.
        """
        super().__init__()
        self.best_iteration = best_iteration
        self.best_score: List[EvalResult] = [EvalResult(*score_tuple) for score_tuple in best_score]


# Callback environment used by callbacks
@dataclass
class CallbackEnv:
    model: Union[Booster, "CVBooster"]
    params: Dict[str, Any]
    iteration: int
    begin_iteration: int
    end_iteration: int
    evaluation_result_list: Optional[List[EvalResult]]


def _is_using_cv(env: CallbackEnv) -> bool:
    """Check if model in callback env is a CVBooster."""
    # this import is here to avoid a circular import
    from .engine import CVBooster  # noqa: PLC0415

    return isinstance(env.model, CVBooster)


def _format_eval_result(value: EvalResult, show_stdv: bool) -> str:
    """Format metric string."""
    out = f"{value.dataset_name}'s {value.metric_name}: {value.metric_value:g}"
    # tuples from cv() sometimes have a 5th item, with standard deviation of
    # the evaluation metric (taken over all cross-validation folds)
    if show_stdv and value.metric_std_dev is not None:
        out += f" + {value.metric_std_dev:g}"
    return out


class _LogEvaluationCallback:
    """Internal log evaluation callable class."""

    def __init__(self, period: int = 1, show_stdv: bool = True) -> None:
        self.order = 10
        self.before_iteration = False

        self.period = period
        self.show_stdv = show_stdv

    def __call__(self, env: CallbackEnv) -> None:
        if self.period > 0 and env.evaluation_result_list and (env.iteration + 1) % self.period == 0:
            result = "\t".join([_format_eval_result(x, self.show_stdv) for x in env.evaluation_result_list])
            _log_info(f"[{env.iteration + 1}]\t{result}")


def log_evaluation(period: int = 1, show_stdv: bool = True) -> _LogEvaluationCallback:
    """Create a callback that logs the evaluation results.

    By default, standard output resource is used.
    Use ``register_logger()`` function to register a custom logger.

    Note
    ----
    Requires at least one validation data.

    Parameters
    ----------
    period : int, optional (default=1)
        The period to log the evaluation results.
        The last boosting stage or the boosting stage found by using ``early_stopping`` callback is also logged.
    show_stdv : bool, optional (default=True)
        Whether to log stdv (if provided).

    Returns
    -------
    callback : _LogEvaluationCallback
        The callback that logs the evaluation results every ``period`` boosting iteration(s).
    """
    return _LogEvaluationCallback(period=period, show_stdv=show_stdv)


class _RecordEvaluationCallback:
    """Internal record evaluation callable class."""

    def __init__(self, eval_result: _EvalResultDict) -> None:
        self.order = 20
        self.before_iteration = False

        if not isinstance(eval_result, dict):
            raise TypeError("eval_result should be a dictionary")
        self.eval_result = eval_result

    def _init(self, env: CallbackEnv) -> None:
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "record_evaluation() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        self.eval_result.clear()
        for item in env.evaluation_result_list:
            self.eval_result.setdefault(item.dataset_name, OrderedDict())
            if item.is_cv_result():
                # cv()
                self.eval_result[item.dataset_name].setdefault(f"{item.metric_name}-mean", [])
                self.eval_result[item.dataset_name].setdefault(f"{item.metric_name}-stdv", [])
            else:
                # train()
                self.eval_result[item.dataset_name].setdefault(item.metric_name, [])

    def __call__(self, env: CallbackEnv) -> None:
        if env.iteration == env.begin_iteration:
            self._init(env)
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "record_evaluation() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        for item in env.evaluation_result_list:
            if item.is_cv_result():
                # cv()
                self.eval_result[item.dataset_name][f"{item.metric_name}-mean"].append(item.metric_value)
                self.eval_result[item.dataset_name][f"{item.metric_name}-stdv"].append(item.metric_std_dev)
            else:
                # train()
                self.eval_result[item.dataset_name][item.metric_name].append(item.metric_value)


def record_evaluation(eval_result: Dict[str, Dict[str, List[Any]]]) -> Callable:
    """Create a callback that records the evaluation history into ``eval_result``.

    Parameters
    ----------
    eval_result : dict
        Dictionary used to store all evaluation results of all validation sets.
        This should be initialized outside of your call to ``record_evaluation()`` and should be empty.
        Any initial contents of the dictionary will be deleted.

        .. rubric:: Example

        With two validation sets named 'eval' and 'train', and one evaluation metric named 'logloss'
        this dictionary after finishing a model training process will have the following structure:

        .. code-block::

            {
             'train':
                 {
                  'logloss': [0.48253, 0.35953, ...]
                 },
             'eval':
                 {
                  'logloss': [0.480385, 0.357756, ...]
                 }
            }

    Returns
    -------
    callback : _RecordEvaluationCallback
        The callback that records the evaluation history into the passed dictionary.
    """
    return _RecordEvaluationCallback(eval_result=eval_result)


class _ResetParameterCallback:
    """Internal reset parameter callable class."""

    def __init__(self, **kwargs: Union[list, Callable]) -> None:
        self.order = 10
        self.before_iteration = True

        self.kwargs = kwargs

    def __call__(self, env: CallbackEnv) -> None:
        new_parameters = {}
        for key, value in self.kwargs.items():
            if isinstance(value, list):
                if len(value) != env.end_iteration - env.begin_iteration:
                    raise ValueError(f"Length of list {key!r} has to be equal to 'num_boost_round'.")
                new_param = value[env.iteration - env.begin_iteration]
            elif callable(value):
                new_param = value(env.iteration - env.begin_iteration)
            else:
                raise ValueError(
                    "Only list and callable values are supported "
                    "as a mapping from boosting round index to new parameter value."
                )
            if new_param != env.params.get(key, None):
                new_parameters[key] = new_param
        if new_parameters:
            if isinstance(env.model, Booster):
                env.model.reset_parameter(new_parameters)
            else:
                # CVBooster holds a list of Booster objects, each needs to be updated
                for booster in env.model.boosters:
                    booster.reset_parameter(new_parameters)
            env.params.update(new_parameters)


def reset_parameter(**kwargs: Union[list, Callable]) -> Callable:
    """Create a callback that resets the parameter after the first iteration.

    .. note::

        The initial parameter will still take in-effect on first iteration.

    Parameters
    ----------
    **kwargs : value should be list or callable
        List of parameters for each boosting round
        or a callable that calculates the parameter in terms of
        current number of round (e.g. yields learning rate decay).
        If list lst, parameter = lst[current_round].
        If callable func, parameter = func(current_round).

    Returns
    -------
    callback : _ResetParameterCallback
        The callback that resets the parameter after the first iteration.
    """
    return _ResetParameterCallback(**kwargs)


class _EarlyStoppingCallback:
    """Internal early stopping callable class."""

    def __init__(
        self,
        stopping_rounds: int,
        first_metric_only: bool = False,
        verbose: bool = True,
        min_delta: Union[float, List[float]] = 0.0,
    ) -> None:
        self.enabled = _should_enable_early_stopping(stopping_rounds)

        self.order = 30
        self.before_iteration = False

        self.stopping_rounds = stopping_rounds
        self.first_metric_only = first_metric_only
        self.verbose = verbose
        self.min_delta = min_delta

        self._reset_storages()

    def _reset_storages(self) -> None:
        self.best_score: List[float] = []
        self.best_iter: List[int] = []
        self.best_score_list: List[List[EvalResult]] = []
        self.cmp_op: List[Callable[[float, float, float], bool]] = []
        self.first_metric = ""

    def _gt_delta(self, *, curr_score: float, best_score: float, delta: float) -> bool:
        return curr_score > best_score + delta

    def _lt_delta(self, *, curr_score: float, best_score: float, delta: float) -> bool:
        return curr_score < best_score - delta

    def _is_train_set(self, *, dataset_name: str, env: CallbackEnv) -> bool:
        """Check, by name, if a given Dataset is the training data."""
        # for lgb.cv() with eval_train_metric=True, evaluation is also done on the training set
        # and those metrics are considered for early stopping
        if _is_using_cv(env) and dataset_name == "train":
            return True

        # for lgb.train(), it's possible to pass the training data via valid_sets with any name
        if isinstance(env.model, Booster) and dataset_name == env.model._train_data_name:
            return True

        return False

    def _init(self, env: CallbackEnv) -> None:
        if env.evaluation_result_list is None or env.evaluation_result_list == []:
            raise ValueError("For early stopping, at least one dataset and eval metric is required for evaluation")

        is_dart = any(env.params.get(alias, "") == "dart" for alias in _ConfigAliases.get("boosting"))
        if is_dart:
            self.enabled = False
            _log_warning("Early stopping is not available in dart mode")
            return

        # get details of the first dataset
        first_dataset_name = env.evaluation_result_list[0].dataset_name
        first_metric_name = env.evaluation_result_list[0].metric_name

        # validation sets are guaranteed to not be identical to the training data in cv()
        if isinstance(env.model, Booster):
            only_train_set = len(env.evaluation_result_list) == 1 and self._is_train_set(
                dataset_name=first_dataset_name,
                env=env,
            )
            if only_train_set:
                self.enabled = False
                _log_warning("Only training set found, disabling early stopping.")
                return

        if self.verbose:
            _log_info(f"Training until validation scores don't improve for {self.stopping_rounds} rounds")

        self._reset_storages()

        n_metrics = len({m.metric_name for m in env.evaluation_result_list})
        n_datasets = len(env.evaluation_result_list) // n_metrics
        if isinstance(self.min_delta, list):
            if not all(t >= 0 for t in self.min_delta):
                raise ValueError("Values for early stopping min_delta must be non-negative.")
            if len(self.min_delta) == 0:
                if self.verbose:
                    _log_info("Disabling min_delta for early stopping.")
                deltas = [0.0] * n_datasets * n_metrics
            elif len(self.min_delta) == 1:
                if self.verbose:
                    _log_info(f"Using {self.min_delta[0]} as min_delta for all metrics.")
                deltas = self.min_delta * n_datasets * n_metrics
            else:
                if len(self.min_delta) != n_metrics:
                    raise ValueError("Must provide a single value for min_delta or as many as metrics.")
                if self.first_metric_only and self.verbose:
                    _log_info(f"Using only {self.min_delta[0]} as early stopping min_delta.")
                deltas = self.min_delta * n_datasets
        else:
            if self.min_delta < 0:
                raise ValueError("Early stopping min_delta must be non-negative.")
            if self.min_delta > 0 and n_metrics > 1 and not self.first_metric_only and self.verbose:
                _log_info(f"Using {self.min_delta} as min_delta for all metrics.")
            deltas = [self.min_delta] * n_datasets * n_metrics

        self.first_metric = first_metric_name
        for eval_ret, delta in zip(env.evaluation_result_list, deltas, strict=True):
            self.best_iter.append(0)
            if eval_ret.maximize:
                self.best_score.append(float("-inf"))
                self.cmp_op.append(partial(self._gt_delta, delta=delta))
            else:
                self.best_score.append(float("inf"))
                self.cmp_op.append(partial(self._lt_delta, delta=delta))

    def _final_iteration_check(self, *, env: CallbackEnv, metric_name: str, i: int) -> None:
        if env.iteration == env.end_iteration - 1:
            if self.verbose:
                best_score_str = "\t".join([_format_eval_result(x, show_stdv=True) for x in self.best_score_list[i]])
                _log_info(
                    f"Did not meet early stopping. Best iteration is:\n[{self.best_iter[i] + 1}]\t{best_score_str}"
                )
                if self.first_metric_only:
                    _log_info(f"Evaluated only: {metric_name}")
            raise EarlyStopException(
                best_iteration=self.best_iter[i],
                best_score=self.best_score_list[i],
            )

    def __call__(self, env: CallbackEnv) -> None:
        if env.iteration == env.begin_iteration:
            self._init(env)
        if not self.enabled:
            return
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "early_stopping() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        # self.best_score_list is initialized to an empty list
        first_time_updating_best_score_list = self.best_score_list == []
        for i in range(len(env.evaluation_result_list)):
            eval_result = env.evaluation_result_list[i]
            if first_time_updating_best_score_list or self.cmp_op[i](  # type: ignore[call-arg]
                curr_score=eval_result.metric_value, best_score=self.best_score[i]
            ):
                self.best_score[i] = eval_result.metric_value
                self.best_iter[i] = env.iteration
                if first_time_updating_best_score_list:
                    self.best_score_list.append(env.evaluation_result_list)
                else:
                    self.best_score_list[i] = env.evaluation_result_list
            if self.first_metric_only and self.first_metric != eval_result.metric_name:
                continue  # use only the first metric for early stopping
            if self._is_train_set(
                dataset_name=eval_result.dataset_name,
                env=env,
            ):
                continue  # train data for lgb.cv or sklearn wrapper (underlying lgb.train)
            elif env.iteration - self.best_iter[i] >= self.stopping_rounds:
                if self.verbose:
                    eval_result_str = "\t".join(
                        [_format_eval_result(x, show_stdv=True) for x in self.best_score_list[i]]
                    )
                    _log_info(f"Early stopping, best iteration is:\n[{self.best_iter[i] + 1}]\t{eval_result_str}")
                    if self.first_metric_only:
                        _log_info(f"Evaluated only: {eval_result.metric_name}")
                raise EarlyStopException(
                    best_iteration=self.best_iter[i],
                    best_score=self.best_score_list[i],
                )
            self._final_iteration_check(env=env, metric_name=eval_result.metric_name, i=i)


def _should_enable_early_stopping(stopping_rounds: Any) -> bool:
    """Check if early stopping should be activated.

    This function will evaluate to True if the early stopping callback should be
    activated (i.e. stopping_rounds > 0).  It also provides an informative error if the
    type is not int.
    """
    if not isinstance(stopping_rounds, int):
        raise TypeError(f"early_stopping_round should be an integer. Got '{type(stopping_rounds).__name__}'")
    return stopping_rounds > 0


def early_stopping(
    stopping_rounds: int,
    first_metric_only: bool = False,
    verbose: bool = True,
    min_delta: Union[float, List[float]] = 0.0,
) -> _EarlyStoppingCallback:
    """Create a callback that activates early stopping.

    Activates early stopping.
    The model will train until the validation score doesn't improve by at least ``min_delta``.
    Validation score needs to improve at least every ``stopping_rounds`` round(s)
    to continue training.
    Requires at least one validation data and one metric.
    If there's more than one, will check all of them. But the training data is ignored anyway.
    To check only the first metric set ``first_metric_only`` to True.
    The index of iteration that has the best performance will be saved in the ``best_iteration`` attribute of a model.

    .. note::

        If using ``boosting_type="dart"``, this callback has no effect and early stopping
        will not be performed.

    Parameters
    ----------
    stopping_rounds : int
        The possible number of rounds without the trend occurrence.
    first_metric_only : bool, optional (default=False)
        Whether to use only the first metric for early stopping.
    verbose : bool, optional (default=True)
        Whether to log message with early stopping information.
        By default, standard output resource is used.
        Use ``register_logger()`` function to register a custom logger.
    min_delta : float or list of float, optional (default=0.0)
        Minimum improvement in score to keep training.
        If float, this single value is used for all metrics.
        If list, its length should match the total number of metrics.

        .. versionadded:: 4.0.0

    Returns
    -------
    callback : _EarlyStoppingCallback
        The callback that activates early stopping.
    """
    return _EarlyStoppingCallback(
        stopping_rounds=stopping_rounds,
        first_metric_only=first_metric_only,
        verbose=verbose,
        min_delta=min_delta,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/compat.py <==
# coding: utf-8
"""Compatibility library."""

import inspect
from typing import TYPE_CHECKING, Any, List

# scikit-learn is intentionally imported first here,
# see https://github.com/lightgbm-org/LightGBM/issues/6509
"""sklearn"""
try:
    from sklearn import __version__ as _sklearn_version
    from sklearn.base import BaseEstimator, ClassifierMixin, RegressorMixin
    from sklearn.exceptions import NotFittedError
    from sklearn.model_selection import BaseCrossValidator, GroupKFold, StratifiedKFold
    from sklearn.preprocessing import LabelEncoder
    from sklearn.utils.class_weight import compute_sample_weight
    from sklearn.utils.multiclass import check_classification_targets
    from sklearn.utils.validation import _check_sample_weight, assert_all_finite, check_array, check_X_y

    # As of https://github.com/scikit-learn/scikit-learn/pull/32212, scikit-learn started raising an error
    # when sample weights are all 0. This argument allow_all_zero_weights can be used switch back
    # to the old behavior of allowing them.
    #
    # This can be removed when the minimum scikit-learn version supported here is v1.9.
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG = (
        "allow_all_zero_weights" in inspect.signature(_check_sample_weight).parameters
    )

    try:
        from sklearn.utils.validation import validate_data
    except ImportError:
        # validate_data() was added in scikit-learn 1.6, this function roughly imitates it for older versions.
        # It can be removed when lightgbm's minimum scikit-learn version is at least 1.6.
        def validate_data(
            _estimator: Any,
            X: Any,
            y: Any = "no_validation",
            accept_sparse: bool = True,
            # 'force_all_finite' was renamed to 'ensure_all_finite' in scikit-learn 1.6
            ensure_all_finite: bool = False,
            ensure_min_samples: int = 1,
            # trap other keyword arguments that only work on scikit-learn >=1.6, like 'reset'
            **ignored_kwargs: Any,
        ) -> Any:
            # it's safe to import _num_features unconditionally because:
            #
            #  * it was first added in scikit-learn 0.24.2
            #  * lightgbm cannot be used with scikit-learn versions older than that
            #  * this validate_data() re-implementation will not be called in scikit-learn>=1.6
            #
            from sklearn.utils.validation import _num_features  # noqa: PLC0415

            # _num_features() raises a TypeError on 1-dimensional input. That's a problem
            # because scikit-learn's 'check_fit1d' estimator check sets that expectation that
            # estimators must raise a ValueError when a 1-dimensional input is passed to fit().
            #
            # So here, lightgbm avoids calling _num_features() on 1-dimensional inputs.
            if hasattr(X, "shape") and len(X.shape) == 1:
                n_features_in_ = 1
            else:
                n_features_in_ = _num_features(X)

            no_val_y = isinstance(y, str) and y == "no_validation"

            # NOTE: check_X_y() calls check_array() internally, so only need to call one or the other of them here
            if no_val_y:
                X = check_array(
                    X,
                    accept_sparse=accept_sparse,
                    force_all_finite=ensure_all_finite,
                    ensure_min_samples=ensure_min_samples,
                )
            else:
                X, y = check_X_y(
                    X,
                    y,
                    accept_sparse=accept_sparse,
                    force_all_finite=ensure_all_finite,
                    ensure_min_samples=ensure_min_samples,
                )

                # this only needs to be updated at fit() time
                _estimator.n_features_in_ = n_features_in_

            # raise the same error that scikit-learn's `validate_data()` does on scikit-learn>=1.6
            if _estimator.__sklearn_is_fitted__() and _estimator._n_features != n_features_in_:
                raise ValueError(
                    f"X has {n_features_in_} features, but {_estimator.__class__.__name__} "
                    f"is expecting {_estimator._n_features} features as input."
                )

            if no_val_y:
                return X
            else:
                return X, y

    SKLEARN_INSTALLED = True
    _LGBMBaseCrossValidator = BaseCrossValidator
    _LGBMModelBase = BaseEstimator
    _LGBMRegressorBase = RegressorMixin
    _LGBMClassifierBase = ClassifierMixin
    _LGBMLabelEncoder = LabelEncoder
    LGBMNotFittedError = NotFittedError
    _LGBMStratifiedKFold = StratifiedKFold
    _LGBMGroupKFold = GroupKFold
    _LGBMCheckSampleWeight = _check_sample_weight
    _LGBMAssertAllFinite = assert_all_finite
    _LGBMCheckClassificationTargets = check_classification_targets
    _LGBMComputeSampleWeight = compute_sample_weight
    _LGBMValidateData = validate_data
except ImportError:
    SKLEARN_INSTALLED = False
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG = False

    class _LGBMModelBase:  # type: ignore
        """Dummy class for sklearn.base.BaseEstimator."""

        pass

    class _LGBMClassifierBase:  # type: ignore
        """Dummy class for sklearn.base.ClassifierMixin."""

        pass

    class _LGBMRegressorBase:  # type: ignore
        """Dummy class for sklearn.base.RegressorMixin."""

        pass

    _LGBMBaseCrossValidator = None
    _LGBMLabelEncoder = None
    LGBMNotFittedError = ValueError
    _LGBMStratifiedKFold = None
    _LGBMGroupKFold = None
    _LGBMCheckSampleWeight = None
    _LGBMAssertAllFinite = None
    _LGBMCheckClassificationTargets = None
    _LGBMComputeSampleWeight = None
    _LGBMValidateData = None
    _sklearn_version = None

# additional scikit-learn imports only for type hints
if TYPE_CHECKING:
    # sklearn.utils.Tags can be imported unconditionally once
    # lightgbm's minimum scikit-learn version is 1.6 or higher
    try:
        from sklearn.utils import Tags as _sklearn_Tags
    except ImportError:
        _sklearn_Tags = None

"""pandas"""
try:
    from pandas import CategoricalDtype as pd_CategoricalDtype
    from pandas import DataFrame as pd_DataFrame
    from pandas import Series as pd_Series
    from pandas import concat

    PANDAS_INSTALLED = True
except ImportError:
    PANDAS_INSTALLED = False

    class pd_Series:  # type: ignore
        """Dummy class for pandas.Series."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    class pd_DataFrame:  # type: ignore
        """Dummy class for pandas.DataFrame."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    class pd_CategoricalDtype:  # type: ignore
        """Dummy class for pandas.CategoricalDtype."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    concat = None

"""cpu_count()"""


def _LGBMCpuCount(only_physical_cores: bool = True) -> int:
    ret: int
    try:
        from joblib import cpu_count  # noqa: I001,PLC0415

        ret = cpu_count(only_physical_cores=only_physical_cores)
    except ImportError:
        try:
            from psutil import cpu_count  # noqa: I001,PLC0415

            ret = cpu_count(logical=not only_physical_cores) or 1
        except ImportError:
            from multiprocessing import cpu_count  # noqa: I001,PLC0415

            ret = cpu_count()
    return ret


__all__: List[str] = []


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/dask.py <==
# coding: utf-8
"""Distributed training with LightGBM and dask.distributed.

This module enables you to perform distributed training with LightGBM on
dask.Array and dask.DataFrame collections.

It is based on dask-lightgbm, which was based on dask-xgboost.
"""

import operator
import socket
from collections import defaultdict
from copy import deepcopy
from enum import Enum, auto
from functools import partial
from typing import TYPE_CHECKING, Any, Dict, Iterable, List, Optional, Tuple, Type, Union
from urllib.parse import urlparse

import numpy as np
import scipy.sparse as ss

from .basic import LightGBMError, _choose_param_value, _ConfigAliases, _log_info, _log_warning
from .compat import (
    PANDAS_INSTALLED,
    SKLEARN_INSTALLED,
    LGBMNotFittedError,
    concat,
    pd_DataFrame,
    pd_Series,
)
from .sklearn import (
    LGBMClassifier,
    LGBMModel,
    LGBMRanker,
    LGBMRegressor,
    _LGBM_ScikitCustomObjectiveFunction,
    _LGBM_ScikitEvalMetricType,
    _lgbmmodel_doc_custom_eval_note,
    _lgbmmodel_doc_fit,
    _lgbmmodel_doc_predict,
    _validate_eval_set_Xy,
)

__all__ = [
    "DaskLGBMClassifier",
    "DaskLGBMRanker",
    "DaskLGBMRegressor",
]

if TYPE_CHECKING:
    import dask
    import distributed

_DaskCollection = Union["dask.array.Array", "dask.dataframe.DataFrame", "dask.dataframe.Series"]
_DaskMatrixLike = Union["dask.array.Array", "dask.dataframe.DataFrame"]
_DaskVectorLike = Union["dask.array.Array", "dask.dataframe.Series"]
_DaskPart = Union[np.ndarray, pd_DataFrame, pd_Series, ss.spmatrix]

# catching 'ValueError' here because of this:
# https://github.com/lightgbm-org/LightGBM/issues/6365#issuecomment-2002330003
#
# That's potentially risky as dask does some significant import-time processing,
# like loading configuration from environment variables and files, and catching
# ValueError here might hide issues with that config-loading.
#
# But in exchange, it's less likely that 'import lightgbm' will fail for
# dask-related reasons, which is beneficial for any workloads that are using
# lightgbm but not its Dask functionality.
#
# 'ValueError' can be removed when LightGBM's Dask floor is '>=2024.4.0'.
_DaskImportErrorTypes = (ImportError, ValueError)


class _RemoteSocket:
    def acquire(self) -> int:
        self.socket = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
        self.socket.setsockopt(socket.SOL_SOCKET, socket.SO_REUSEADDR, 1)
        self.socket.bind(("", 0))
        return self.socket.getsockname()[1]

    def release(self) -> None:
        self.socket.close()


def _acquire_port() -> Tuple[_RemoteSocket, int]:
    s = _RemoteSocket()
    port = s.acquire()
    return s, port


class _DatasetNames(Enum):
    """Placeholder names used by lightgbm.dask internals to say 'also evaluate the training data'.

    Avoid duplicating the training data when the validation set refers to elements of training data.
    """

    TRAINSET = auto()
    SAMPLE_WEIGHT = auto()
    INIT_SCORE = auto()
    GROUP = auto()


def _get_dask_client(client: Optional["distributed.Client"]) -> "distributed.Client":
    """Choose a Dask client to use.

    Parameters
    ----------
    client : distributed.Client or None
        Dask client.

    Returns
    -------
    client : distributed.Client
        A Dask client.
    """
    from dask.distributed import default_client  # noqa: PLC0415

    if client is None:
        return default_client()
    else:
        return client


def _assign_open_ports_to_workers(
    *,
    client: "distributed.Client",
    workers: List[str],
) -> Tuple[Dict[str, "distributed.client.Future"], Dict[str, int]]:
    """Assign an open port to each worker.

    Returns
    -------
    worker_to_socket_future: dict
        mapping from worker address to a future pointing to the remote socket.
    worker_to_port: dict
        mapping from worker address to an open port in the worker's host.
    """
    # Acquire port in worker
    worker_to_future = {}
    for worker in workers:
        worker_to_future[worker] = client.submit(
            _acquire_port,
            workers=[worker],
            allow_other_workers=False,
            pure=False,
        )

    # schedule futures to retrieve each element of the tuple
    worker_to_socket_future = {}
    worker_to_port_future = {}
    for worker, socket_future in worker_to_future.items():
        worker_to_socket_future[worker] = client.submit(operator.itemgetter(0), socket_future)
        worker_to_port_future[worker] = client.submit(operator.itemgetter(1), socket_future)

    # retrieve ports
    worker_to_port = client.gather(worker_to_port_future)

    return worker_to_socket_future, worker_to_port


def _concat(seq: List[_DaskPart]) -> _DaskPart:
    if isinstance(seq[0], np.ndarray):
        return np.concatenate(seq, axis=0)
    elif isinstance(seq[0], (pd_DataFrame, pd_Series)):
        return concat(seq, axis=0)
    elif isinstance(seq[0], ss.spmatrix):
        return ss.vstack(seq, format="csr")
    else:
        raise TypeError(
            f"Data must be one of: numpy arrays, pandas dataframes, sparse matrices (from scipy). Got {type(seq[0]).__name__}."
        )


def _remove_list_padding(*args: Any) -> List[List[Any]]:
    return [[z for z in arg if z is not None] for arg in args]


def _pad_eval_names(
    *,
    lgbm_model: LGBMModel,
    required_names: List[str],
) -> LGBMModel:
    """Append missing (key, value) pairs to a LightGBM model's evals_result_ and best_score_ OrderedDict attrs based on a set of required eval_set names.

    Allows users to rely on expected eval_set names being present when fitting DaskLGBM estimators with ``eval_set``.
    """
    for eval_name in required_names:
        if eval_name not in lgbm_model.evals_result_:
            lgbm_model.evals_result_[eval_name] = {}
        if eval_name not in lgbm_model.best_score_:
            lgbm_model.best_score_[eval_name] = {}

    return lgbm_model


def _train_part(
    *,
    params: Dict[str, Any],
    model_factory: Type[LGBMModel],
    list_of_parts: List[Dict[str, _DaskPart]],
    machines: str,
    local_listen_port: int,
    num_machines: int,
    return_model: bool,
    time_out: int,
    remote_socket: _RemoteSocket,
    **kwargs: Any,
) -> Optional[LGBMModel]:
    network_params = {
        "machines": machines,
        "local_listen_port": local_listen_port,
        "time_out": time_out,
        "num_machines": num_machines,
    }
    params.update(network_params)

    is_ranker = issubclass(model_factory, LGBMRanker)

    # Concatenate many parts into one
    data = _concat([x["data"] for x in list_of_parts])
    label = _concat([x["label"] for x in list_of_parts])

    if "weight" in list_of_parts[0]:
        weight = _concat([x["weight"] for x in list_of_parts])
    else:
        weight = None

    if "group" in list_of_parts[0]:
        group = _concat([x["group"] for x in list_of_parts])
    else:
        group = None

    if "init_score" in list_of_parts[0]:
        init_score = _concat([x["init_score"] for x in list_of_parts])
    else:
        init_score = None

    # construct local eval_set data.
    n_evals = max(len(x.get("eval_set", [])) for x in list_of_parts)
    eval_names = kwargs.pop("eval_names", None)
    eval_class_weight = kwargs.get("eval_class_weight")
    local_eval_set = None
    local_eval_names = None
    local_eval_sample_weight = None
    local_eval_init_score = None
    local_eval_group = None

    if n_evals:
        has_eval_sample_weight = any(x.get("eval_sample_weight") is not None for x in list_of_parts)
        has_eval_init_score = any(x.get("eval_init_score") is not None for x in list_of_parts)

        local_eval_set = []
        evals_result_names = []
        if has_eval_sample_weight:
            local_eval_sample_weight = []
        if has_eval_init_score:
            local_eval_init_score = []
        if is_ranker:
            local_eval_group = []

        # store indices of eval_set components that were not contained within local parts.
        missing_eval_component_idx = []

        # consolidate parts of each individual eval component.
        for i in range(n_evals):
            x_e = []
            y_e = []
            w_e = []
            init_score_e = []
            g_e = []
            for part in list_of_parts:
                if not part.get("eval_set"):
                    continue

                # require that eval_name exists in evaluated result data in case dropped due to padding.
                # in distributed training the 'training' eval_set is not detected, will have name 'valid_<index>'.
                if eval_names:
                    evals_result_name = eval_names[i]
                else:
                    evals_result_name = f"valid_{i}"

                eval_set = part["eval_set"][i]
                if eval_set is _DatasetNames.TRAINSET:
                    x_e.append(part["data"])
                    y_e.append(part["label"])
                else:
                    x_e.extend(eval_set[0])
                    y_e.extend(eval_set[1])

                if evals_result_name not in evals_result_names:
                    evals_result_names.append(evals_result_name)

                eval_weight = part.get("eval_sample_weight")
                if eval_weight:
                    if eval_weight[i] is _DatasetNames.SAMPLE_WEIGHT:
                        w_e.append(part["weight"])
                    else:
                        w_e.extend(eval_weight[i])

                eval_init_score = part.get("eval_init_score")
                if eval_init_score:
                    if eval_init_score[i] is _DatasetNames.INIT_SCORE:
                        init_score_e.append(part["init_score"])
                    else:
                        init_score_e.extend(eval_init_score[i])

                eval_group = part.get("eval_group")
                if eval_group:
                    if eval_group[i] is _DatasetNames.GROUP:
                        g_e.append(part["group"])
                    else:
                        g_e.extend(eval_group[i])

            # filter padding from eval parts then _concat each eval_set component.
            x_e, y_e, w_e, init_score_e, g_e = _remove_list_padding(x_e, y_e, w_e, init_score_e, g_e)
            if x_e:
                local_eval_set.append((_concat(x_e), _concat(y_e)))
            else:
                missing_eval_component_idx.append(i)
                continue

            if w_e:
                local_eval_sample_weight.append(_concat(w_e))
            if init_score_e:
                local_eval_init_score.append(_concat(init_score_e))
            if g_e:
                local_eval_group.append(_concat(g_e))

        # reconstruct eval_set fit args/kwargs depending on which components of eval_set are on worker.
        eval_component_idx = [i for i in range(n_evals) if i not in missing_eval_component_idx]
        if eval_names:
            local_eval_names = [eval_names[i] for i in eval_component_idx]
        if eval_class_weight:
            kwargs["eval_class_weight"] = [eval_class_weight[i] for i in eval_component_idx]

    if local_eval_set is None:
        local_eval_X = None
        local_eval_y = None
    else:
        local_eval_X = tuple(X for X, _ in local_eval_set)
        local_eval_y = tuple(y for _, y in local_eval_set)

    model = model_factory(**params)
    if remote_socket is not None:
        remote_socket.release()
    try:
        if is_ranker:
            model.fit(
                data,
                label,
                sample_weight=weight,
                init_score=init_score,
                group=group,
                eval_X=local_eval_X,
                eval_y=local_eval_y,
                eval_sample_weight=local_eval_sample_weight,
                eval_init_score=local_eval_init_score,
                eval_group=local_eval_group,
                eval_names=local_eval_names,
                **kwargs,
            )
        else:
            model.fit(
                data,
                label,
                sample_weight=weight,
                init_score=init_score,
                eval_X=local_eval_X,
                eval_y=local_eval_y,
                eval_sample_weight=local_eval_sample_weight,
                eval_init_score=local_eval_init_score,
                eval_names=local_eval_names,
                **kwargs,
            )

    finally:
        if getattr(model, "fitted_", False):
            model.booster_.free_network()

    if n_evals:
        # ensure that expected keys for evals_result_ and best_score_ exist regardless of padding.
        model = _pad_eval_names(lgbm_model=model, required_names=evals_result_names)

    return model if return_model else None


def _split_to_parts(*, data: _DaskCollection, is_matrix: bool) -> List[_DaskPart]:
    parts = data.to_delayed()
    if isinstance(parts, np.ndarray):
        if is_matrix:
            assert parts.shape[1] == 1
        else:
            assert parts.ndim == 1 or parts.shape[1] == 1
        parts = parts.flatten().tolist()
    return parts


def _machines_to_worker_map(
    *,
    machines: str,
    worker_addresses: Iterable[str],
) -> Dict[str, int]:
    """Create a worker_map from machines list.

    Given ``machines`` and a list of Dask worker addresses, return a mapping where the keys are
    ``worker_addresses`` and the values are ports from ``machines``.

    Parameters
    ----------
    machines : str
        A comma-delimited list of workers, of the form ``ip1:port,ip2:port``.
    worker_addresses : list of str
        An iterable of Dask worker addresses, of the form ``{protocol}{hostname}:{port}``, where ``port`` is the port Dask's scheduler uses to talk to that worker.

    Returns
    -------
    result : Dict[str, int]
        Dictionary where keys are work addresses in the form expected by Dask and values are a port for LightGBM to use.
    """
    machine_addresses = machines.split(",")

    if len(set(machine_addresses)) != len(machine_addresses):
        raise ValueError(
            f"Found duplicates in 'machines' ({machines}). Each entry in 'machines' must be a unique IP-port combination."
        )

    machine_to_port = defaultdict(set)
    for address in machine_addresses:
        host, port = address.split(":")
        machine_to_port[host].add(int(port))

    out = {}
    for address in worker_addresses:
        worker_host = urlparse(address).hostname
        if not worker_host:
            raise ValueError(f"Could not parse host name from worker address '{address}'")
        out[address] = machine_to_port[worker_host].pop()

    return out


def _train(
    *,
    client: "distributed.Client",
    data: _DaskMatrixLike,
    label: _DaskCollection,
    params: Dict[str, Any],
    model_factory: Type[LGBMModel],
    sample_weight: Optional[_DaskVectorLike] = None,
    init_score: Optional[_DaskCollection] = None,
    group: Optional[_DaskVectorLike] = None,
    eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
    eval_names: Optional[List[str]] = None,
    eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
    eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
    eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
    eval_class_weight: Optional[List[Union[dict, str]]] = None,
    eval_init_score: Optional[List[_DaskCollection]] = None,
    eval_group: Optional[List[_DaskVectorLike]] = None,
    eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
    eval_at: Optional[Union[List[int], Tuple[int, ...]]] = None,
    **kwargs: Any,
) -> LGBMModel:
    """Inner train routine.

    Parameters
    ----------
    client : distributed.Client
        Dask client.
    data : Dask Array or Dask DataFrame of shape = [n_samples, n_features]
        Input feature matrix.
    label : Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]
        The target values (class labels in classification, real numbers in regression).
    params : dict
        Parameters passed to constructor of the local underlying model.
    model_factory : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Class of the local underlying model.
    sample_weight : Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)
        Weights of training data. Weights should be non-negative.
    init_score : Dask Array or Dask Series of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task), or Dask Array or Dask DataFrame of shape = [n_samples, n_classes] (for multi-class task), or None, optional (default=None)
        Init score of training data.
    group : Dask Array or Dask Series or None, optional (default=None)
        Group/query data.
        Only used in the learning-to-rank task.
        sum(group) = n_samples.
        For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
        where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
    eval_set : list of (X, y) tuples of Dask data collections, or None, optional (default=None)
        List of (X, y) tuple pairs to use as validation sets.
        Note, that not all workers may receive chunks of every eval set within ``eval_set``. When the returned
        lightgbm estimator is not trained using any chunks of a particular eval set, its corresponding component
        of ``evals_result_`` and ``best_score_`` will be empty dictionaries.
    eval_names : list of str, or None, optional (default=None)
        Unique identifiers for each evaluation dataset.
        Should be the same length as ``eval_set`` / ``eval_X``.
    eval_X : Dask Array or Dask DataFrame, tuple thereof or None, optional (default=None)
        Feature matrix or tuple thereof, e.g. ``(X_val0, X_val1)``, to use as validation sets.
    eval_y : Dask Array or Dask DataFrame or Dask Series, tuple thereof or None, optional (default=None)
        Target values or tuple thereof, e.g. ``(y_val0, y_val1)``, to use as validation sets.
    eval_sample_weight : list of Dask Array or Dask Series, or None, optional (default=None)
        Weights for each validation set in eval_set. Weights should be non-negative.
    eval_class_weight : list of dict or str, or None, optional (default=None)
        Class weights, one dict or str for each validation set in eval_set.
    eval_init_score : list of Dask Array, Dask Series or Dask DataFrame (for multi-class task), or None, optional (default=None)
        Initial model score for each validation set in eval_set.
    eval_group : list of Dask Array or Dask Series, or None, optional (default=None)
        Group/query for each validation set in eval_set.
    eval_metric : str, callable, list or None, optional (default=None)
        If str, it should be a built-in evaluation metric to use.
        If callable, it should be a custom evaluation metric, see note below for more details.
        If list, it can be a list of built-in metrics, a list of custom evaluation metrics, or a mix of both.
        In either case, the ``metric`` from the Dask model parameters (or inferred from the objective) will be evaluated and used as well.
        Default: 'l2' for DaskLGBMRegressor, 'binary(multi)_logloss' for DaskLGBMClassifier, 'ndcg' for DaskLGBMRanker.
    eval_at : list or tuple of int, optional (default=None)
        The evaluation positions of the specified ranking metric.
    **kwargs
        Other parameters passed to ``fit`` method of the local underlying model.

    Returns
    -------
    model : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Returns fitted underlying model.

    Note
    ----

    This method handles setting up the following network parameters based on information
    about the Dask cluster referenced by ``client``.

    * ``local_listen_port``: port that each LightGBM worker opens a listening socket on,
            to accept connections from other workers. This can differ from LightGBM worker
            to LightGBM worker, but does not have to.
    * ``machines``: a comma-delimited list of all workers in the cluster, in the
            form ``ip:port,ip:port``. If running multiple Dask workers on the same host, use different
            ports for each worker. For example, for ``LocalCluster(n_workers=3)``, you might
            pass ``"127.0.0.1:12400,127.0.0.1:12401,127.0.0.1:12402"``.
    * ``num_machines``: number of LightGBM workers.
    * ``timeout``: time in minutes to wait before closing unused sockets.

    The default behavior of this function is to generate ``machines`` from the list of
    Dask workers which hold some piece of the training data, and to search for an open
    port on each worker to be used as ``local_listen_port``.

    If ``machines`` is provided explicitly in ``params``, this function uses the hosts
    and ports in that list directly, and does not do any searching. This means that if
    any of the Dask workers are missing from the list or any of those ports are not free
    when training starts, training will fail.

    If ``local_listen_port`` is provided in ``params`` and ``machines`` is not, this function
    constructs ``machines`` from the list of Dask workers which hold some piece of the
    training data, assuming that each one will use the same ``local_listen_port``.
    """
    try:
        from dask import delayed  # noqa: PLC0415
        from dask.distributed import wait  # noqa: PLC0415
    except _DaskImportErrorTypes as err:
        raise LightGBMError("dask is required for lightgbm.dask") from err

    params = deepcopy(params)

    # capture whether local_listen_port or its aliases were provided
    listen_port_in_params = any(alias in params for alias in _ConfigAliases.get("local_listen_port"))

    # capture whether machines or its aliases were provided
    machines_in_params = any(alias in params for alias in _ConfigAliases.get("machines"))

    params = _choose_param_value(
        main_param_name="tree_learner",
        params=params,
        default_value="data",
    )
    allowed_tree_learners = {
        "data",
        "data_parallel",
        "feature",
        "feature_parallel",
        "voting",
        "voting_parallel",
    }
    if params["tree_learner"] not in allowed_tree_learners:
        _log_warning(
            f'Parameter tree_learner set to {params["tree_learner"]}, which is not allowed. Using "data" as default'
        )
        params["tree_learner"] = "data"

    # Some passed-in parameters can be removed:
    #   * 'num_machines': set automatically from Dask worker list
    #   * 'num_threads': overridden to match nthreads on each Dask process
    for param_alias in _ConfigAliases.get("num_machines", "num_threads"):
        if param_alias in params:
            _log_warning(f"Parameter {param_alias} will be ignored.")
            params.pop(param_alias)

    # Split arrays/dataframes into parts. Arrange parts into dicts to enforce co-locality
    data_parts = _split_to_parts(data=data, is_matrix=True)
    label_parts = _split_to_parts(data=label, is_matrix=False)
    parts = [{"data": x, "label": y} for (x, y) in zip(data_parts, label_parts, strict=True)]
    n_parts = len(parts)

    if sample_weight is not None:
        weight_parts = _split_to_parts(data=sample_weight, is_matrix=False)
        for i in range(n_parts):
            parts[i]["weight"] = weight_parts[i]

    if group is not None:
        group_parts = _split_to_parts(data=group, is_matrix=False)
        for i in range(n_parts):
            parts[i]["group"] = group_parts[i]

    if init_score is not None:
        init_score_parts = _split_to_parts(data=init_score, is_matrix=False)
        for i in range(n_parts):
            parts[i]["init_score"] = init_score_parts[i]

    eval_set = _validate_eval_set_Xy(eval_set=eval_set, eval_X=eval_X, eval_y=eval_y)
    # evals_set will to be re-constructed into smaller lists of (X, y) tuples, where
    # X and y are each delayed sub-lists of original eval dask Collections.
    if eval_set:
        # find maximum number of parts in an individual eval set so that we can
        # pad eval sets when they come in different sizes.
        n_largest_eval_parts = max(x[0].npartitions for x in eval_set)

        eval_sets: Dict[
            int, List[Union[_DatasetNames, Tuple[List[Optional[_DaskMatrixLike]], List[Optional[_DaskVectorLike]]]]]
        ] = defaultdict(list)
        if eval_sample_weight:
            eval_sample_weights: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskVectorLike]]]]] = defaultdict(
                list
            )
        if eval_group:
            eval_groups: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskVectorLike]]]]] = defaultdict(list)
        if eval_init_score:
            eval_init_scores: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskMatrixLike]]]]] = defaultdict(list)

        for i, (X_eval, y_eval) in enumerate(eval_set):
            n_this_eval_parts = X_eval.npartitions

            # when individual eval set is equivalent to training data, skip recomputing parts.
            if X_eval is data and y_eval is label:
                for parts_idx in range(n_parts):
                    eval_sets[parts_idx].append(_DatasetNames.TRAINSET)
            else:
                eval_x_parts = _split_to_parts(data=X_eval, is_matrix=True)
                eval_y_parts = _split_to_parts(data=y_eval, is_matrix=False)
                for j in range(n_largest_eval_parts):
                    parts_idx = j % n_parts

                    # add None-padding for individual eval_set member if it is smaller than the largest member.
                    if j < n_this_eval_parts:
                        x_e = eval_x_parts[j]
                        y_e = eval_y_parts[j]
                    else:
                        x_e = None
                        y_e = None

                    if j < n_parts:
                        # first time a chunk of this eval set is added to this part.
                        eval_sets[parts_idx].append(([x_e], [y_e]))
                    else:
                        # append additional chunks of this eval set to this part.
                        eval_sets[parts_idx][-1][0].append(x_e)  # type: ignore[index, union-attr]
                        eval_sets[parts_idx][-1][1].append(y_e)  # type: ignore[index, union-attr]

            if eval_sample_weight:
                if eval_sample_weight[i] is sample_weight:
                    for parts_idx in range(n_parts):
                        eval_sample_weights[parts_idx].append(_DatasetNames.SAMPLE_WEIGHT)
                else:
                    eval_w_parts = _split_to_parts(data=eval_sample_weight[i], is_matrix=False)

                    # ensure that all evaluation parts map uniquely to one part.
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            w_e = eval_w_parts[j]
                        else:
                            w_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_sample_weights[parts_idx].append([w_e])
                        else:
                            eval_sample_weights[parts_idx][-1].append(w_e)  # type: ignore[union-attr]

            if eval_init_score:
                if eval_init_score[i] is init_score:
                    for parts_idx in range(n_parts):
                        eval_init_scores[parts_idx].append(_DatasetNames.INIT_SCORE)
                else:
                    eval_init_score_parts = _split_to_parts(data=eval_init_score[i], is_matrix=False)
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            init_score_e = eval_init_score_parts[j]
                        else:
                            init_score_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_init_scores[parts_idx].append([init_score_e])
                        else:
                            eval_init_scores[parts_idx][-1].append(init_score_e)  # type: ignore[union-attr]

            if eval_group:
                if eval_group[i] is group:
                    for parts_idx in range(n_parts):
                        eval_groups[parts_idx].append(_DatasetNames.GROUP)
                else:
                    eval_g_parts = _split_to_parts(data=eval_group[i], is_matrix=False)
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            g_e = eval_g_parts[j]
                        else:
                            g_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_groups[parts_idx].append([g_e])
                        else:
                            eval_groups[parts_idx][-1].append(g_e)  # type: ignore[union-attr]

        # assign sub-eval_set components to worker parts.
        for parts_idx, e_set in eval_sets.items():
            parts[parts_idx]["eval_set"] = e_set
            if eval_sample_weight:
                parts[parts_idx]["eval_sample_weight"] = eval_sample_weights[parts_idx]
            if eval_init_score:
                parts[parts_idx]["eval_init_score"] = eval_init_scores[parts_idx]
            if eval_group:
                parts[parts_idx]["eval_group"] = eval_groups[parts_idx]

    # Start computation in the background
    parts = list(map(delayed, parts))
    parts = client.compute(parts)
    wait(parts)

    for part in parts:
        if part.status == "error":  # type: ignore
            # trigger error locally
            return part  # type: ignore[return-value]

    # Find locations of all parts and map them to particular Dask workers
    key_to_part_dict = {part.key: part for part in parts}  # type: ignore
    who_has = client.who_has(parts)
    worker_map = defaultdict(list)
    for key, workers in who_has.items():
        worker_map[next(iter(workers))].append(key_to_part_dict[key])

    # Check that all workers were provided some of eval_set. Otherwise warn user that validation
    # data artifacts may not be populated depending on worker returning final estimator.
    if eval_set:
        for worker in worker_map:
            has_eval_set = False
            for part in worker_map[worker]:
                if "eval_set" in part.result():  # type: ignore[attr-defined]
                    has_eval_set = True
                    break

            if not has_eval_set:
                _log_warning(
                    f"Worker {worker} was not allocated eval_set data. Therefore evals_result_ and best_score_ data may be unreliable. "
                    "Try rebalancing data across workers."
                )

    # assign general validation set settings to fit kwargs.
    if eval_names:
        kwargs["eval_names"] = eval_names
    if eval_class_weight:
        kwargs["eval_class_weight"] = eval_class_weight
    if eval_metric:
        kwargs["eval_metric"] = eval_metric
    if eval_at:
        kwargs["eval_at"] = eval_at

    master_worker = next(iter(worker_map))
    worker_ncores = client.ncores()

    # resolve aliases for network parameters and pop the result off params.
    # these values are added back in calls to `_train_part()`
    params = _choose_param_value(
        main_param_name="local_listen_port",
        params=params,
        default_value=12400,
    )
    local_listen_port = params.pop("local_listen_port")

    params = _choose_param_value(
        main_param_name="machines",
        params=params,
        default_value=None,
    )
    machines = params.pop("machines")

    # figure out network params
    worker_to_socket_future: Dict[str, "distributed.client.Future"] = {}
    worker_addresses = worker_map.keys()
    if machines is not None:
        _log_info("Using passed-in 'machines' parameter")
        worker_address_to_port = _machines_to_worker_map(
            machines=machines,
            worker_addresses=worker_addresses,
        )
    else:
        if listen_port_in_params:
            _log_info("Using passed-in 'local_listen_port' for all workers")
            unique_hosts = {urlparse(a).hostname for a in worker_addresses}
            if len(unique_hosts) < len(worker_addresses):
                msg = (
                    "'local_listen_port' was provided in Dask training parameters, but at least one "
                    "machine in the cluster has multiple Dask worker processes running on it. Please omit "
                    "'local_listen_port' or pass 'machines'."
                )
                raise LightGBMError(msg)

            worker_address_to_port = dict.fromkeys(worker_addresses, local_listen_port)
        else:
            _log_info("Finding random open ports for workers")
            worker_to_socket_future, worker_address_to_port = _assign_open_ports_to_workers(
                client=client,
                workers=list(worker_map.keys()),
            )

        machines = ",".join(
            [f"{urlparse(worker_address).hostname}:{port}" for worker_address, port in worker_address_to_port.items()]
        )

    num_machines = len(worker_address_to_port)

    # Tell each worker to train on the parts that it has locally
    #
    # This code treats ``_train_part()`` calls as not "pure" because:
    #     1. there is randomness in the training process unless parameters ``seed``
    #        and ``deterministic`` are set
    #     2. even with those parameters set, the output of one ``_train_part()`` call
    #        relies on global state (it and all the other LightGBM training processes
    #        coordinate with each other)
    futures_classifiers = [
        client.submit(
            _train_part,
            model_factory=model_factory,
            params={**params, "num_threads": worker_ncores[worker]},
            list_of_parts=list_of_parts,
            machines=machines,
            local_listen_port=worker_address_to_port[worker],
            num_machines=num_machines,
            time_out=params.get("time_out", 120),
            remote_socket=worker_to_socket_future.get(worker, None),
            return_model=(worker == master_worker),
            workers=[worker],
            allow_other_workers=False,
            pure=False,
            **kwargs,
        )
        for worker, list_of_parts in worker_map.items()
    ]

    results = client.gather(futures_classifiers)
    results = [v for v in results if v]
    model = results[0]

    # if network parameters were changed during training, remove them from the
    # returned model so that they're generated dynamically on every run based
    # on the Dask cluster you're connected to and which workers have pieces of
    # the training data
    if not listen_port_in_params:
        for param in _ConfigAliases.get("local_listen_port"):
            model._other_params.pop(param, None)

    if not machines_in_params:
        for param in _ConfigAliases.get("machines"):
            model._other_params.pop(param, None)

    for param in _ConfigAliases.get("num_machines", "timeout"):
        model._other_params.pop(param, None)

    return model


def _predict_part(
    part: _DaskPart,
    *,
    model: LGBMModel,
    raw_score: bool,
    pred_proba: bool,
    pred_leaf: bool,
    pred_contrib: bool,
    **kwargs: Any,
) -> _DaskPart:
    result: _DaskPart
    if part.shape[0] == 0:
        result = np.array([])
    elif pred_proba:
        result = model.predict_proba(
            part,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )
    else:
        result = model.predict(
            part,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )

    # dask.DataFrame.map_partitions() expects each call to return a pandas DataFrame or Series
    if isinstance(part, pd_DataFrame):
        # assert that 'result' is an array, only necessary because predict(..., pred_contrib=True) on
        # sparse matrices returns a list.
        #
        # This can be removed when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
        error_msg = (
            f"predict(X) for lightgbm.dask estimators should always return an array, not '{type(result)}', when X is a pandas Dataframe. "
            "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
        )
        assert hasattr(result, "shape"), error_msg
        if len(result.shape) == 2:
            result = pd_DataFrame(result, index=part.index)
        else:
            result = pd_Series(result, index=part.index, name="predictions")

    return result


def _predict(
    *,
    model: LGBMModel,
    data: _DaskMatrixLike,
    client: "distributed.Client",
    raw_score: bool = False,
    pred_proba: bool = False,
    pred_leaf: bool = False,
    pred_contrib: bool = False,
    **kwargs: Any,
) -> Union["dask.array.Array", List["dask.array.Array"]]:
    """Inner predict routine.

    Parameters
    ----------
    model : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Fitted underlying model.
    data : Dask Array or Dask DataFrame of shape = [n_samples, n_features]
        Input feature matrix.
    raw_score : bool, optional (default=False)
        Whether to predict raw scores.
    pred_proba : bool, optional (default=False)
        Should method return results of ``predict_proba`` (``pred_proba=True``) or ``predict`` (``pred_proba=False``).
    pred_leaf : bool, optional (default=False)
        Whether to predict leaf index.
    pred_contrib : bool, optional (default=False)
        Whether to predict feature contributions.
    **kwargs
        Other parameters passed to ``predict`` or ``predict_proba`` method.

    Returns
    -------
    predicted_result : Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]
        The predicted values.
    X_leaves : Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]
        If ``pred_leaf=True``, the predicted leaf of every tree for each sample.
    X_SHAP_values : Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]
        If ``pred_contrib=True``, the feature contributions for each sample.
    """
    if not all((PANDAS_INSTALLED, SKLEARN_INSTALLED)):
        raise LightGBMError("pandas and scikit-learn are required for lightgbm.dask")

    try:
        import dask.array  # noqa: PLC0415
        import dask.bag  # noqa: PLC0415
        import dask.dataframe  # noqa: PLC0415
        from dask import delayed  # noqa: PLC0415
    except _DaskImportErrorTypes as err:
        raise LightGBMError("dask is required for lightgbm.dask") from err

    if isinstance(data, dask.dataframe.DataFrame):
        return data.map_partitions(
            _predict_part,
            model=model,
            raw_score=raw_score,
            pred_proba=pred_proba,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        ).values
    elif isinstance(data, dask.array.Array):
        # for multi-class classification with sparse matrices, pred_contrib predictions
        # are returned as a list of sparse matrices (one per class)
        num_classes = model._n_classes

        if num_classes > 2 and pred_contrib and isinstance(data._meta, ss.spmatrix):
            predict_function = partial(
                _predict_part,
                model=model,
                raw_score=False,
                pred_proba=pred_proba,
                pred_leaf=False,
                pred_contrib=True,
                **kwargs,
            )

            delayed_chunks = data.to_delayed()
            bag = dask.bag.from_delayed(delayed_chunks[:, 0])

            @delayed
            def _extract(items: List[Any], i: int) -> Any:
                return items[i]

            preds = bag.map_partitions(predict_function)

            # pred_contrib output will have one column per feature,
            # plus one more for the base value
            num_cols = model.n_features_ + 1

            nrows_per_chunk = data.chunks[0]
            out: List[List[dask.array.Array]] = [[] for _ in range(num_classes)]

            # need to tell Dask the expected type and shape of individual preds
            pred_meta = data._meta

            for j, partition in enumerate(preds.to_delayed()):
                for i in range(num_classes):
                    part = dask.array.from_delayed(
                        value=_extract(partition, i),
                        shape=(nrows_per_chunk[j], num_cols),
                        meta=pred_meta,
                    )
                    out[i].append(part)

            # by default, dask.array.concatenate() concatenates sparse arrays into a COO matrix
            # the code below is used instead to ensure that the sparse type is preserved during concatenation
            if isinstance(pred_meta, ss.csr_matrix):
                concat_fn = partial(ss.vstack, format="csr")
            elif isinstance(pred_meta, ss.csc_matrix):
                concat_fn = partial(ss.vstack, format="csc")
            else:
                concat_fn = ss.vstack

            # At this point, `out` is a list of lists of delayeds (each of which points to a matrix).
            # Concatenate them to return a list of Dask Arrays.
            out_arrays: List[dask.array.Array] = []
            for i in range(num_classes):
                out_arrays.append(
                    dask.array.from_delayed(
                        value=delayed(concat_fn)(out[i]),
                        shape=(data.shape[0], num_cols),
                        meta=pred_meta,
                    )
                )

            return out_arrays

        data_row = client.compute(data[[0]]).result()
        predict_fn = partial(
            _predict_part,
            model=model,
            raw_score=raw_score,
            pred_proba=pred_proba,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )
        pred_row = predict_fn(data_row)  # type: ignore[misc]
        chunks: Tuple[int, ...] = (data.chunks[0],)
        map_blocks_kwargs = {}
        if len(pred_row.shape) > 1:
            chunks += (pred_row.shape[1],)
        else:
            map_blocks_kwargs["drop_axis"] = 1
        return data.map_blocks(
            predict_fn,
            chunks=chunks,
            meta=pred_row,
            **map_blocks_kwargs,
        )
    else:
        raise TypeError(f"Data must be either Dask Array or Dask DataFrame. Got {type(data).__name__}.")


class _DaskLGBMModel:
    @property
    def client_(self) -> "distributed.Client":
        """:obj:`distributed.Client`: Dask client.

        This property can be passed in the constructor or updated
        with ``model.set_params(client=client)``.
        """
        if not getattr(self, "fitted_", False):
            raise LGBMNotFittedError("Cannot access property client_ before calling fit().")

        return _get_dask_client(client=self.client)

    def _lgb_dask_getstate(self) -> Dict[Any, Any]:
        """Remove un-picklable attributes before serialization."""
        client = self.__dict__.pop("client", None)
        self._other_params.pop("client", None)  # type: ignore[attr-defined]
        out = deepcopy(self.__dict__)
        out.update({"client": None})
        self.client = client
        return out

    def _lgb_dask_fit(
        self,
        *,
        model_factory: Type[LGBMModel],
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskCollection] = None,
        group: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_class_weight: Optional[List[Union[dict, str]]] = None,
        eval_init_score: Optional[List[_DaskCollection]] = None,
        eval_group: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Optional[Union[List[int], Tuple[int, ...]]] = None,
        **kwargs: Any,
    ) -> "_DaskLGBMModel":
        if not all((PANDAS_INSTALLED, SKLEARN_INSTALLED)):
            raise LightGBMError("pandas and scikit-learn are required for lightgbm.dask")

        params = self.get_params(True)  # type: ignore[attr-defined]
        params.pop("client", None)

        model = _train(
            client=_get_dask_client(self.client),
            data=X,
            label=y,
            params=params,
            model_factory=model_factory,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            eval_at=eval_at,
            **kwargs,
        )

        self.set_params(**model.get_params())  # type: ignore[attr-defined]
        self._lgb_dask_copy_extra_params(source=model, dest=self)  # type: ignore[attr-defined]

        return self

    def _lgb_dask_to_local(self, model_factory: Type[LGBMModel]) -> LGBMModel:
        params = self.get_params()  # type: ignore[attr-defined]
        params.pop("client", None)
        model = model_factory(**params)
        self._lgb_dask_copy_extra_params(source=self, dest=model)
        model._other_params.pop("client", None)
        return model

    @staticmethod
    def _lgb_dask_copy_extra_params(
        *,
        source: Union["_DaskLGBMModel", LGBMModel],
        dest: Union["_DaskLGBMModel", LGBMModel],
    ) -> None:
        params = source.get_params()  # type: ignore[union-attr]
        attributes = source.__dict__
        extra_param_names = set(attributes.keys()).difference(params.keys())
        for name in extra_param_names:
            setattr(dest, name, attributes[name])


class DaskLGBMClassifier(LGBMClassifier, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMClassifier."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMClassifier.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMClassifier.__init__.__doc__
    _before_kwargs, _, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskCollection] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_class_weight: Optional[List[Union[dict, str]]] = None,
        eval_init_score: Optional[List[_DaskCollection]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMClassifier":
        """Docstring is inherited from the lightgbm.LGBMClassifier.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMClassifier,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task), or Dask Array or Dask DataFrame of shape = [n_samples, n_classes] (for multi-class task), or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array, Dask Series or Dask DataFrame (for multi-class task), or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMClassifier does not support group, eval_group.
    _base_doc = _base_doc[: _base_doc.find("group :")] + _base_doc[_base_doc.find("eval_set :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    # DaskLGBMClassifier support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMClassifier.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMClassifier
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMClassifier.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]",
    )

    def predict_proba(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMClassifier.predict_proba."""
        return _predict(
            model=self.to_local(),
            data=X,
            pred_proba=True,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict_proba.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted probability for each class for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_probability",
        predicted_result_shape="Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMClassifier:
        """Create regular version of lightgbm.LGBMClassifier from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMClassifier
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMClassifier)


class DaskLGBMRegressor(LGBMRegressor, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMRegressor."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMRegressor.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMRegressor.__init__.__doc__
    _before_kwargs, _kwargs, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_init_score: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMRegressor":
        """Docstring is inherited from the lightgbm.LGBMRegressor.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMRegressor,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMRegressor does not support group, eval_class_weight, eval_group.
    _base_doc = _base_doc[: _base_doc.find("group :")] + _base_doc[_base_doc.find("eval_set :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    # DaskLGBMRegressor support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMRegressor.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMRegressor
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMRegressor.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMRegressor:
        """Create regular version of lightgbm.LGBMRegressor from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMRegressor
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMRegressor)


class DaskLGBMRanker(LGBMRanker, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMRanker."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMRanker.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMRanker.__init__.__doc__
    _before_kwargs, _kwargs, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskVectorLike] = None,
        group: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_init_score: Optional[List[_DaskVectorLike]] = None,
        eval_group: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Union[List[int], Tuple[int, ...]] = (1, 2, 3, 4, 5),
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMRanker":
        """Docstring is inherited from the lightgbm.LGBMRanker.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMRanker,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            eval_at=eval_at,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMRanker does not support eval_class_weight or early stopping
    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]

    _base_doc = (
        _base_doc[: _base_doc.find("feature_name :")]
        + "eval_at : list or tuple of int, optional (default=(1, 2, 3, 4, 5))\n"
        + f"{' ':8}The evaluation positions of the specified metric.\n"
        + f"{' ':4}{_base_doc[_base_doc.find('feature_name :') :]}"
    )

    # DaskLGBMRanker support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMRanker.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMRanker
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMRanker.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMRanker:
        """Create regular version of lightgbm.LGBMRanker from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMRanker
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMRanker)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/engine.py <==
# coding: utf-8
"""Library with training routines of LightGBM."""

import copy
import json
from collections import OrderedDict, defaultdict
from operator import attrgetter
from pathlib import Path
from typing import Any, Callable, Dict, Iterable, List, Optional, Tuple, Union

import numpy as np

from . import callback
from .basic import (
    Booster,
    Dataset,
    EvalResult,
    LightGBMError,
    _choose_param_value,
    _ConfigAliases,
    _InnerPredictor,
    _LGBM_CustomObjectiveFunction,
    _LGBM_EvalFunctionResultType,
    _log_warning,
)
from .compat import SKLEARN_INSTALLED, _LGBMBaseCrossValidator, _LGBMGroupKFold, _LGBMStratifiedKFold

__all__ = [
    "cv",
    "CVBooster",
    "train",
]


_LGBM_CustomMetricFunction = Union[
    Callable[
        [np.ndarray, Dataset],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [np.ndarray, Dataset],
        List[_LGBM_EvalFunctionResultType],
    ],
]

_LGBM_PreprocFunction = Callable[
    [Dataset, Dataset, Dict[str, Any]],
    Tuple[Dataset, Dataset, Dict[str, Any]],
]


def _choose_num_iterations(*, num_boost_round_kwarg: int, params: Dict[str, Any]) -> Dict[str, Any]:
    """Choose number of boosting rounds.

    In ``train()`` and ``cv()``, there are multiple ways to provide configuration for
    the number of boosting rounds to perform:

      * the ``num_boost_round`` keyword argument
      * any of the ``num_iterations`` or its aliases via the ``params`` dictionary

    These should be preferred in the following order (first one found wins):

      1. ``num_iterations`` provided via ``params`` (because it's the main parameter name)
      2. any other aliases of ``num_iterations`` provided via ``params``
      3. the ``num_boost_round`` keyword argument

    This function handles that choice, and issuing helpful warnings in the cases where the
    result might be surprising.

    Returns
    -------
    params : dict
        Parameters, with ``"num_iterations"`` set to the preferred value and all other
        aliases of ``num_iterations`` removed.
    """
    num_iteration_configs_provided = {
        alias: params[alias] for alias in _ConfigAliases.get("num_iterations") if alias in params
    }

    # now that the relevant information has been pulled out of params, it's safe to overwrite it
    # with the content that should be used for training (i.e. with aliases resolved)
    params = _choose_param_value(
        main_param_name="num_iterations",
        params=params,
        default_value=num_boost_round_kwarg,
    )

    # if there were not multiple boosting rounds configurations provided in params,
    # then by definition they cannot have conflicting values... no need to warn
    if len(num_iteration_configs_provided) <= 1:
        return params

    # if all the aliases have the same value, no need to warn
    if len(set(num_iteration_configs_provided.values())) <= 1:
        return params

    # if this line is reached, lightgbm should warn
    value_string = ", ".join(f"{alias}={val}" for alias, val in num_iteration_configs_provided.items())
    _log_warning(
        f"Found conflicting values for num_iterations provided via 'params': {value_string}. "
        f"LightGBM will perform up to {params['num_iterations']} boosting rounds. "
        "To be confident in the maximum number of boosting rounds LightGBM will perform and to "
        "suppress this warning, modify 'params' so that only one of those is present."
    )
    return params


def train(
    params: Dict[str, Any],
    train_set: Dataset,
    num_boost_round: int = 100,
    valid_sets: Optional[List[Dataset]] = None,
    valid_names: Optional[List[str]] = None,
    feval: Optional[Union[_LGBM_CustomMetricFunction, List[_LGBM_CustomMetricFunction]]] = None,
    init_model: Optional[Union[str, Path, Booster]] = None,
    keep_training_booster: bool = False,
    callbacks: Optional[List[Callable]] = None,
) -> Booster:
    """Perform the training with given parameters.

    Parameters
    ----------
    params : dict
        Parameters for training. Values passed through ``params`` take precedence over those
        supplied via arguments.
    train_set : Dataset
        Data to be trained on.
    num_boost_round : int, optional (default=100)
        Number of boosting iterations.
    valid_sets : list of Dataset, or None, optional (default=None)
        List of data to be evaluated on during training.
    valid_names : list of str, or None, optional (default=None)
        Names of ``valid_sets``.
    feval : callable, list of callable, or None, optional (default=None)
        Customized evaluation function.
        Each evaluation function should accept two parameters: preds, eval_data,
        and return (metric_name, metric_value, maximize) or list of such tuples.

            preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                The predicted values.
                For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                If custom objective function is used, predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task in this case.
            eval_data : Dataset
                A ``Dataset`` to evaluate.
            metric_name : str
                Unique identifier for the metric (e.g. "custom_adjusted_mse").
            metric_value : float
                Value of the evaluation metric.
            maximize : bool
                Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        To ignore the default metric corresponding to the used objective,
        set the ``metric`` parameter to the string ``"None"`` in ``params``.
    init_model : str, pathlib.Path, Booster or None, optional (default=None)
        Filename of LightGBM model or Booster instance used for continue training.
    keep_training_booster : bool, optional (default=False)
        Whether the returned Booster will be used to keep training.
        If False, the returned value will be converted into _InnerPredictor before returning.
        This means you won't be able to use ``eval``, ``eval_train`` or ``eval_valid`` methods of the returned Booster.
        When your model is very large and cause the memory error,
        you can try to set this param to ``True`` to avoid the model conversion performed during the internal call of ``model_to_string``.
        You can still use _InnerPredictor as ``init_model`` for future continue training.
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.

    Note
    ----
    A custom objective function can be provided for the ``objective`` parameter.
    It should accept two parameters: preds, train_data and return (grad, hess).

        preds : numpy 1-D array or numpy 2-D array (for multi-class task)
            The predicted values.
            Predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task.
        train_data : Dataset
            The training dataset.
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.

    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
    and grad and hess should be returned in the same format.

    Returns
    -------
    booster : Booster
        The trained Booster model.
    """
    if not isinstance(train_set, Dataset):
        raise TypeError(f"train() only accepts Dataset object, train_set has type '{type(train_set).__name__}'.")

    if isinstance(valid_sets, list):
        for i, valid_item in enumerate(valid_sets):
            if not isinstance(valid_item, Dataset):
                raise TypeError(
                    "Every item in valid_sets must be a Dataset object. "
                    f"Item {i} has type '{type(valid_item).__name__}'."
                )

    # create predictor first
    params = copy.deepcopy(params)
    params = _choose_param_value(
        main_param_name="objective",
        params=params,
        default_value=None,
    )
    fobj: Optional[_LGBM_CustomObjectiveFunction] = None
    if callable(params["objective"]):
        fobj = params["objective"]
        params["objective"] = "none"

    params = _choose_num_iterations(num_boost_round_kwarg=num_boost_round, params=params)
    num_boost_round = params["num_iterations"]
    if num_boost_round <= 0:
        raise ValueError(f"Number of boosting rounds must be greater than 0. Got {num_boost_round}.")

    # setting early stopping via global params should be possible
    params = _choose_param_value(
        main_param_name="early_stopping_round",
        params=params,
        default_value=None,
    )
    if params["early_stopping_round"] is None:
        params.pop("early_stopping_round")
    first_metric_only = params.get("first_metric_only", False)

    predictor: Optional[_InnerPredictor] = None
    if isinstance(init_model, (str, Path)):
        predictor = _InnerPredictor.from_model_file(model_file=init_model, pred_parameter=params)
    elif isinstance(init_model, Booster):
        predictor = _InnerPredictor.from_booster(booster=init_model, pred_parameter=dict(init_model.params, **params))

    if predictor is not None:
        init_iteration = predictor.current_iteration()
    else:
        init_iteration = 0

    train_set._update_params(params)._set_predictor(predictor)

    is_valid_contain_train = False
    train_data_name = "training"
    reduced_valid_sets = []
    name_valid_sets = []
    if valid_sets is not None:
        if isinstance(valid_sets, Dataset):
            valid_sets = [valid_sets]
        if isinstance(valid_names, str):
            valid_names = [valid_names]
        for i, valid_data in enumerate(valid_sets):
            # reduce cost for prediction training data
            if valid_data is train_set:
                is_valid_contain_train = True
                if valid_names is not None:
                    train_data_name = valid_names[i]
                continue
            reduced_valid_sets.append(valid_data._update_params(params).set_reference(train_set))
            if valid_names is not None and len(valid_names) > i:
                name_valid_sets.append(valid_names[i])
            else:
                name_valid_sets.append(f"valid_{i}")
    # process callbacks
    if callbacks is None:
        callbacks_set = set()
    else:
        for i, cb in enumerate(callbacks):
            cb.__dict__.setdefault("order", i - len(callbacks))
        callbacks_set = set(callbacks)

    if callback._should_enable_early_stopping(params.get("early_stopping_round", 0)):
        callbacks_set.add(
            callback.early_stopping(
                stopping_rounds=params["early_stopping_round"],  # type: ignore[arg-type]
                first_metric_only=first_metric_only,
                min_delta=params.get("early_stopping_min_delta", 0.0),
                verbose=_choose_param_value(
                    main_param_name="verbosity",
                    params=params,
                    default_value=1,
                ).pop("verbosity")
                > 0,
            )
        )

    callbacks_before_iter_set = {cb for cb in callbacks_set if getattr(cb, "before_iteration", False)}
    callbacks_after_iter_set = callbacks_set - callbacks_before_iter_set
    callbacks_before_iter = sorted(callbacks_before_iter_set, key=attrgetter("order"))
    callbacks_after_iter = sorted(callbacks_after_iter_set, key=attrgetter("order"))

    # construct booster
    try:
        booster = Booster(params=params, train_set=train_set)
        if is_valid_contain_train:
            booster.set_train_data_name(train_data_name)
        for valid_set, name_valid_set in zip(reduced_valid_sets, name_valid_sets, strict=True):
            booster.add_valid(valid_set, name_valid_set)
    finally:
        train_set._reverse_update_params()
        for valid_set in reduced_valid_sets:
            valid_set._reverse_update_params()
    booster.best_iteration = 0

    # start training
    for i in range(init_iteration, init_iteration + num_boost_round):
        for cb in callbacks_before_iter:
            cb(
                callback.CallbackEnv(
                    model=booster,
                    params=params,
                    iteration=i,
                    begin_iteration=init_iteration,
                    end_iteration=init_iteration + num_boost_round,
                    evaluation_result_list=None,
                )
            )

        booster.update(fobj=fobj)

        evaluation_result_list: List[EvalResult] = []
        # check evaluation result.
        if valid_sets is not None:
            if is_valid_contain_train:
                evaluation_result_list.extend(booster.eval_train(feval))
            evaluation_result_list.extend(booster.eval_valid(feval))
        try:
            for cb in callbacks_after_iter:
                cb(
                    callback.CallbackEnv(
                        model=booster,
                        params=params,
                        iteration=i,
                        begin_iteration=init_iteration,
                        end_iteration=init_iteration + num_boost_round,
                        evaluation_result_list=evaluation_result_list,
                    )
                )
        except callback.EarlyStopException as earlyStopException:
            booster.best_iteration = earlyStopException.best_iteration + 1
            evaluation_result_list = earlyStopException.best_score
            break
    booster.best_score = defaultdict(OrderedDict)
    for result in evaluation_result_list:
        booster.best_score[result.dataset_name][result.metric_name] = result.metric_value
    if not keep_training_booster:
        booster.model_from_string(booster.model_to_string()).free_dataset()
    return booster


class CVBooster:
    """CVBooster in LightGBM.

    Auxiliary data structure to hold and redirect all boosters of ``cv()`` function.
    This class has the same methods as Booster class.
    All method calls, except for the following methods, are actually performed for underlying Boosters and
    then all returned results are returned in a list.

    - ``model_from_string()``
    - ``model_to_string()``
    - ``save_model()``

    Attributes
    ----------
    boosters : list of Booster
        The list of underlying fitted models.
    best_iteration : int
        The best iteration of fitted model.
    """

    def __init__(
        self,
        model_file: Optional[Union[str, Path]] = None,
    ):
        """Initialize the CVBooster.

        Parameters
        ----------
        model_file : str, pathlib.Path or None, optional (default=None)
            Path to the CVBooster model file.
        """
        self.boosters: List[Booster] = []
        self.best_iteration = -1

        if model_file is not None:
            with open(model_file, "r") as file:
                self._from_dict(json.load(file))

    def _from_dict(self, models: Dict[str, Any]) -> None:
        """Load CVBooster from dict."""
        self.best_iteration = models["best_iteration"]
        self.boosters = []
        for model_str in models["boosters"]:
            self.boosters.append(Booster(model_str=model_str))

    def _to_dict(
        self,
        *,
        num_iteration: Optional[int],
        start_iteration: int,
        importance_type: str,
    ) -> Dict[str, Any]:
        """Serialize CVBooster to dict."""
        models_str = []
        for booster in self.boosters:
            models_str.append(
                booster.model_to_string(
                    num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type
                )
            )
        return {"boosters": models_str, "best_iteration": self.best_iteration}

    def __getattr__(self, name: str) -> Callable[[Any, Any], List[Any]]:
        """Redirect methods call of CVBooster."""

        def handler_function(*args: Any, **kwargs: Any) -> List[Any]:
            """Call methods with each booster, and concatenate their results."""
            ret = []
            for booster in self.boosters:
                ret.append(getattr(booster, name)(*args, **kwargs))
            return ret

        return handler_function

    def __getstate__(self) -> Dict[str, Any]:
        return vars(self)

    def __setstate__(self, state: Dict[str, Any]) -> None:
        vars(self).update(state)

    def model_from_string(self, model_str: str) -> "CVBooster":
        """Load CVBooster from a string.

        Parameters
        ----------
        model_str : str
            Model will be loaded from this string.

        Returns
        -------
        self : CVBooster
            Loaded CVBooster object.
        """
        self._from_dict(json.loads(model_str))
        return self

    def model_to_string(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> str:
        """Save CVBooster to JSON string.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        str_repr : str
            JSON string representation of CVBooster.
        """
        return json.dumps(
            self._to_dict(num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type)
        )

    def save_model(
        self,
        filename: Union[str, Path],
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> "CVBooster":
        """Save CVBooster to a file as JSON text.

        Parameters
        ----------
        filename : str or pathlib.Path
            Filename to save CVBooster.
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        self : CVBooster
            Returns self.
        """
        with open(filename, "w") as file:
            json.dump(
                self._to_dict(
                    num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type
                ),
                file,
            )

        return self


def _make_n_folds(
    *,
    full_data: Dataset,
    folds: Optional[Union[Iterable[Tuple[np.ndarray, np.ndarray]], _LGBMBaseCrossValidator]],
    nfold: int,
    params: Dict[str, Any],
    seed: int,
    fpreproc: Optional[_LGBM_PreprocFunction],
    stratified: bool,
    shuffle: bool,
    eval_train_metric: bool,
) -> CVBooster:
    """Make a n-fold list of Booster from random indices."""
    full_data = full_data.construct()
    num_data = full_data.num_data()
    if folds is not None:
        if not hasattr(folds, "__iter__") and not hasattr(folds, "split"):
            raise AttributeError(
                "folds should be a generator or iterator of (train_idx, test_idx) tuples "
                "or scikit-learn splitter object with split method"
            )
        if hasattr(folds, "split"):
            group_info = full_data.get_group()
            if group_info is not None:
                group_info = np.asarray(group_info, dtype=np.int32)
                flatted_group = np.repeat(range(len(group_info)), repeats=group_info)
            else:
                flatted_group = np.zeros(num_data, dtype=np.int32)
            folds = folds.split(X=np.empty(num_data), y=full_data.get_label(), groups=flatted_group)
    else:
        if any(
            params.get(obj_alias, "")
            in {"lambdarank", "rank_xendcg", "xendcg", "xe_ndcg", "xe_ndcg_mart", "xendcg_mart"}
            for obj_alias in _ConfigAliases.get("objective")
        ):
            if not SKLEARN_INSTALLED:
                raise LightGBMError("scikit-learn is required for ranking cv")
            # ranking task, split according to groups
            group_info = np.asarray(full_data.get_group(), dtype=np.int32)
            flatted_group = np.repeat(range(len(group_info)), repeats=group_info)
            group_kfold = _LGBMGroupKFold(n_splits=nfold)
            folds = group_kfold.split(X=np.empty(num_data), groups=flatted_group)
        elif stratified:
            if not SKLEARN_INSTALLED:
                raise LightGBMError("scikit-learn is required for stratified cv")
            skf = _LGBMStratifiedKFold(n_splits=nfold, shuffle=shuffle, random_state=seed)
            folds = skf.split(X=np.empty(num_data), y=full_data.get_label())
        else:
            if shuffle:
                randidx = np.random.RandomState(seed).permutation(num_data)
            else:
                randidx = np.arange(num_data)
            test_id = np.array_split(randidx, nfold)
            train_id = [np.concatenate([test_id[i] for i in range(nfold) if k != i]) for k in range(nfold)]
            folds = zip(train_id, test_id, strict=True)

    ret = CVBooster()
    for train_idx, test_idx in folds:
        train_set = full_data.subset(sorted(train_idx))
        valid_set = full_data.subset(sorted(test_idx))
        # run preprocessing on the data set if needed
        if fpreproc is not None:
            train_set, valid_set, tparam = fpreproc(train_set, valid_set, params.copy())
        else:
            tparam = params
        booster_for_fold = Booster(tparam, train_set)
        if eval_train_metric:
            booster_for_fold.add_valid(train_set, "train")
        booster_for_fold.add_valid(valid_set, "valid")
        ret.boosters.append(booster_for_fold)
    return ret


def _agg_cv_result(
    raw_results: List[List[EvalResult]],
) -> List[EvalResult]:
    """Aggregate cross-validation results."""
    # build up 2 maps, of the form:
    #
    # OrderedDict{
    #     (<dataset_name>, <metric_name>): <maximize>
    # }
    #
    # OrderedDict{
    #     (<dataset_name>, <metric_name>): list[<metric_value>]
    # }
    #
    metric_types: Dict[Tuple[str, str], bool] = OrderedDict()
    metric_values: Dict[Tuple[str, str], List[float]] = OrderedDict()
    for result_list in raw_results:
        for result in result_list:
            key = (result.dataset_name, result.metric_name)
            metric_types[key] = result.maximize
            metric_values.setdefault(key, [])
            metric_values[key].append(result.metric_value)

    # turn that into a list of tuples of the form:
    #
    # [
    #     (<dataset_name>, <metric_name>, mean(<values>), <maximize>, std_dev(<values>))
    # ]
    return [
        EvalResult(
            dataset_name=k[0],
            metric_name=k[1],
            metric_value=float(np.mean(v)),
            maximize=metric_types[k],
            metric_std_dev=float(np.std(v)),
        )
        for k, v in metric_values.items()
    ]


def cv(
    params: Dict[str, Any],
    train_set: Dataset,
    num_boost_round: int = 100,
    folds: Optional[Union[Iterable[Tuple[np.ndarray, np.ndarray]], _LGBMBaseCrossValidator]] = None,
    nfold: int = 5,
    stratified: bool = True,
    shuffle: bool = True,
    metrics: Optional[Union[str, List[str]]] = None,
    feval: Optional[Union[_LGBM_CustomMetricFunction, List[_LGBM_CustomMetricFunction]]] = None,
    init_model: Optional[Union[str, Path, Booster]] = None,
    fpreproc: Optional[_LGBM_PreprocFunction] = None,
    seed: int = 0,
    callbacks: Optional[List[Callable]] = None,
    eval_train_metric: bool = False,
    return_cvbooster: bool = False,
) -> Dict[str, Union[List[float], CVBooster]]:
    """Perform the cross-validation with given parameters.

    Parameters
    ----------
    params : dict
        Parameters for training. Values passed through ``params`` take precedence over those
        supplied via arguments.
    train_set : Dataset
        Data to be trained on.
    num_boost_round : int, optional (default=100)
        Number of boosting iterations.
    folds : generator or iterator of (train_idx, test_idx) tuples, scikit-learn splitter object or None, optional (default=None)
        If generator or iterator, it should yield the train and test indices for each fold.
        If object, it should be one of the scikit-learn splitter classes
        (https://scikit-learn.org/stable/modules/classes.html#splitter-classes)
        and have ``split`` method.
        This argument has highest priority over other data split arguments.
    nfold : int, optional (default=5)
        Number of folds in CV.
    stratified : bool, optional (default=True)
        Whether to perform stratified sampling.
    shuffle : bool, optional (default=True)
        Whether to shuffle before splitting data.
    metrics : str, list of str, or None, optional (default=None)
        Evaluation metrics to be monitored while CV.
        If not None, the metric in ``params`` will be overridden.
    feval : callable, list of callable, or None, optional (default=None)
        Customized evaluation function.
        Each evaluation function should accept two parameters: preds, eval_data,
        and return (metric_name, metric_value, maximize) or list of such tuples.

            preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                The predicted values.
                For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                If custom objective function is used, predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task in this case.
            eval_data : Dataset
                A ``Dataset`` to evaluate.
            metric_name : str
                Unique identifier for the metric (e.g. "custom_adjusted_mse").
            metric_value : float
                Value of the evaluation metric.
            maximize : bool
                Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        To ignore the default metric corresponding to the used objective,
        set ``metrics`` to the string ``"None"``.
    init_model : str, pathlib.Path, Booster or None, optional (default=None)
        Filename of LightGBM model or Booster instance used for continue training.
    fpreproc : callable or None, optional (default=None)
        Preprocessing function that takes (dtrain, dtest, params)
        and returns transformed versions of those.
    seed : int, optional (default=0)
        Seed used to generate the folds (passed to numpy.random.seed).
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.
    eval_train_metric : bool, optional (default=False)
        Whether to display the train metric in progress.
        The score of the metric is calculated again after each training step, so there is some impact on performance.
    return_cvbooster : bool, optional (default=False)
        Whether to return Booster models trained on each fold through ``CVBooster``.

    Note
    ----
    A custom objective function can be provided for the ``objective`` parameter.
    It should accept two parameters: preds, train_data and return (grad, hess).

        preds : numpy 1-D array or numpy 2-D array (for multi-class task)
            The predicted values.
            Predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task.
        train_data : Dataset
            The training dataset.
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.

    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
    and grad and hess should be returned in the same format.

    Returns
    -------
    eval_results : dict
        History of evaluation results of each metric.
        The dictionary has the following format:
        {'valid metric1-mean': [values], 'valid metric1-stdv': [values],
        'valid metric2-mean': [values], 'valid metric2-stdv': [values],
        ...}.
        If ``return_cvbooster=True``, also returns trained boosters wrapped in a ``CVBooster`` object via ``cvbooster`` key.
        If ``eval_train_metric=True``, also returns the train metric history.
        In this case, the dictionary has the following format:
        {'train metric1-mean': [values], 'valid metric1-mean': [values],
        'train metric2-mean': [values], 'valid metric2-mean': [values],
        ...}.
    """
    if not isinstance(train_set, Dataset):
        raise TypeError(f"cv() only accepts Dataset object, train_set has type '{type(train_set).__name__}'.")

    params = copy.deepcopy(params)
    params = _choose_param_value(
        main_param_name="objective",
        params=params,
        default_value=None,
    )
    fobj: Optional[_LGBM_CustomObjectiveFunction] = None
    if callable(params["objective"]):
        fobj = params["objective"]
        params["objective"] = "none"

    params = _choose_num_iterations(num_boost_round_kwarg=num_boost_round, params=params)
    num_boost_round = params["num_iterations"]
    if num_boost_round <= 0:
        raise ValueError(f"Number of boosting rounds must be greater than 0. Got {num_boost_round}.")

    # setting early stopping via global params should be possible
    params = _choose_param_value(
        main_param_name="early_stopping_round",
        params=params,
        default_value=None,
    )
    if params["early_stopping_round"] is None:
        params.pop("early_stopping_round")
    first_metric_only = params.get("first_metric_only", False)

    if isinstance(init_model, (str, Path)):
        predictor = _InnerPredictor.from_model_file(
            model_file=init_model,
            pred_parameter=params,
        )
    elif isinstance(init_model, Booster):
        predictor = _InnerPredictor.from_booster(
            booster=init_model,
            pred_parameter=dict(init_model.params, **params),
        )
    else:
        predictor = None

    if metrics is not None:
        for metric_alias in _ConfigAliases.get("metric"):
            params.pop(metric_alias, None)
        params["metric"] = metrics

    train_set._update_params(params)._set_predictor(predictor)

    results = defaultdict(list)
    cvbooster = _make_n_folds(
        full_data=train_set,
        folds=folds,
        nfold=nfold,
        params=params,
        seed=seed,
        fpreproc=fpreproc,
        stratified=stratified,
        shuffle=shuffle,
        eval_train_metric=eval_train_metric,
    )

    # setup callbacks
    if callbacks is None:
        callbacks_set = set()
    else:
        for i, cb in enumerate(callbacks):
            cb.__dict__.setdefault("order", i - len(callbacks))
        callbacks_set = set(callbacks)

    if callback._should_enable_early_stopping(params.get("early_stopping_round", 0)):
        callbacks_set.add(
            callback.early_stopping(
                stopping_rounds=params["early_stopping_round"],  # type: ignore[arg-type]
                first_metric_only=first_metric_only,
                min_delta=params.get("early_stopping_min_delta", 0.0),
                verbose=_choose_param_value(
                    main_param_name="verbosity",
                    params=params,
                    default_value=1,
                ).pop("verbosity")
                > 0,
            )
        )

    callbacks_before_iter_set = {cb for cb in callbacks_set if getattr(cb, "before_iteration", False)}
    callbacks_after_iter_set = callbacks_set - callbacks_before_iter_set
    callbacks_before_iter = sorted(callbacks_before_iter_set, key=attrgetter("order"))
    callbacks_after_iter = sorted(callbacks_after_iter_set, key=attrgetter("order"))

    for i in range(num_boost_round):
        for cb in callbacks_before_iter:
            cb(
                callback.CallbackEnv(
                    model=cvbooster,
                    params=params,
                    iteration=i,
                    begin_iteration=0,
                    end_iteration=num_boost_round,
                    evaluation_result_list=None,
                )
            )
        cvbooster.update(fobj=fobj)  # type: ignore[call-arg]
        evaluation_result_list = _agg_cv_result(cvbooster.eval_valid(feval))  # type: ignore[call-arg]
        for result in evaluation_result_list:
            results[f"{result.dataset_name} {result.metric_name}-mean"].append(result.metric_value)
            results[f"{result.dataset_name} {result.metric_name}-stdv"].append(result.metric_std_dev)  # type: ignore[arg-type]
        try:
            for cb in callbacks_after_iter:
                cb(
                    callback.CallbackEnv(
                        model=cvbooster,
                        params=params,
                        iteration=i,
                        begin_iteration=0,
                        end_iteration=num_boost_round,
                        evaluation_result_list=evaluation_result_list,
                    )
                )
        except callback.EarlyStopException as earlyStopException:
            cvbooster.best_iteration = earlyStopException.best_iteration + 1
            for bst in cvbooster.boosters:
                bst.best_iteration = cvbooster.best_iteration
            for k in results:
                results[k] = results[k][: cvbooster.best_iteration]
            break

    if return_cvbooster:
        results["cvbooster"] = cvbooster  # type: ignore[assignment]

    return dict(results)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/libpath.py <==
# coding: utf-8
"""Find the path to LightGBM dynamic library files."""

import ctypes
from os import environ
from pathlib import Path
from platform import system
from typing import List

__all__: List[str] = []


def _find_lib_path() -> List[str]:
    """Find the path to LightGBM library files.

    Returns
    -------
    lib_path: list of str
       List of all found library paths to LightGBM.
    """
    curr_path = Path(__file__).resolve()
    dll_path = [
        curr_path.parents[1],
        curr_path.parents[0] / "bin",
        curr_path.parents[0] / "lib",
    ]
    if system() in ("Windows", "Microsoft"):
        dll_path.append(curr_path.parents[1] / "Release")
        dll_path.append(curr_path.parents[1] / "windows" / "x64" / "DLL")
        dll_path = [p / "lib_lightgbm.dll" for p in dll_path]
    elif system() == "Darwin":
        dll_path = [p / "lib_lightgbm.dylib" for p in dll_path]
    else:
        dll_path = [p / "lib_lightgbm.so" for p in dll_path]
    lib_path = [str(p) for p in dll_path if p.is_file()]
    if not lib_path:
        dll_path_joined = "\n".join(map(str, dll_path))
        raise Exception(f"Cannot find lightgbm library file in following paths:\n{dll_path_joined}")
    return lib_path


# we don't need lib_lightgbm while building docs
_LIB: ctypes.CDLL
if environ.get("LIGHTGBM_BUILD_DOC", "False") == "True":
    from unittest.mock import Mock  # isort: skip

    _LIB = Mock(ctypes.CDLL)  # type: ignore
else:
    _LIB = ctypes.cdll.LoadLibrary(_find_lib_path()[0])


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/plotting.py <==
# coding: utf-8
"""Plotting library."""

import math
from copy import deepcopy
from io import BytesIO
from typing import TYPE_CHECKING, Any, Dict, List, Optional, Tuple, Union

import numpy as np

from .basic import Booster, _data_from_pandas, _is_zero, _log_warning, _MissingType
from .compat import pd_DataFrame
from .sklearn import LGBMModel

__all__ = [
    "create_tree_digraph",
    "plot_importance",
    "plot_metric",
    "plot_split_value_histogram",
    "plot_tree",
]

if TYPE_CHECKING:
    import matplotlib


def _check_not_tuple_of_2_elements(obj: Any, obj_name: str) -> None:
    """Check object is not tuple or does not have 2 elements."""
    if not isinstance(obj, tuple) or len(obj) != 2:
        raise TypeError(f"{obj_name} must be a tuple of 2 elements.")


def _float2str(value: float, precision: Optional[int]) -> str:
    return f"{value:.{precision}f}" if precision is not None and not isinstance(value, str) else str(value)


def plot_importance(
    booster: Union[Booster, LGBMModel],
    ax: "Optional[matplotlib.axes.Axes]" = None,
    height: float = 0.2,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Feature importance",
    xlabel: Optional[str] = "Feature importance",
    ylabel: Optional[str] = "Features",
    importance_type: str = "auto",
    max_num_features: Optional[int] = None,
    ignore_zero: bool = True,
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
    precision: Optional[int] = 3,
    **kwargs: Any,
) -> Any:
    """Plot model's feature importances.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance which feature importance should be plotted.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    height : float, optional (default=0.2)
        Bar height, passed to ``ax.barh()``.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Feature importance")
        Axes title.
        If None, title is disabled.
    xlabel : str or None, optional (default="Feature importance")
        X-axis title label.
        If None, title is disabled.
        @importance_type@ placeholder can be used, and it will be replaced with the value of ``importance_type`` parameter.
    ylabel : str or None, optional (default="Features")
        Y-axis title label.
        If None, title is disabled.
    importance_type : str, optional (default="auto")
        How the importance is calculated.
        If "auto", if ``booster`` parameter is LGBMModel, ``booster.importance_type`` attribute is used; "split" otherwise.
        If "split", result contains numbers of times the feature is used in a model.
        If "gain", result contains total gains of splits which use the feature.
    max_num_features : int or None, optional (default=None)
        Max number of top features displayed on plot.
        If None or <1, all features will be displayed.
    ignore_zero : bool, optional (default=True)
        Whether to ignore features with zero importance.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    **kwargs
        Other parameters passed to ``ax.barh()``.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with model's feature importances.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot importance.") from err

    if isinstance(booster, LGBMModel):
        if importance_type == "auto":
            importance_type = booster.importance_type
        booster = booster.booster_
    elif isinstance(booster, Booster):
        if importance_type == "auto":
            importance_type = "split"
    else:
        raise TypeError("booster must be Booster or LGBMModel.")

    importance = booster.feature_importance(importance_type=importance_type)
    feature_name = booster.feature_name()

    if not len(importance):
        raise ValueError("Booster's feature_importance is empty.")

    tuples = sorted(zip(feature_name, importance, strict=True), key=lambda x: x[1])
    if ignore_zero:
        tuples = [x for x in tuples if x[1] > 0]
    if max_num_features is not None and max_num_features > 0:
        tuples = tuples[-max_num_features:]
    if not tuples:
        raise ValueError(
            "No non-zero feature importances found. The model may have no splits. "
            "Use ignore_zero=False to show all features."
        )
    labels, values = zip(*tuples, strict=True)

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    ylocs = np.arange(len(values))
    ax.barh(ylocs, values, align="center", height=height, **kwargs)

    for x, y in zip(values, ylocs, strict=True):
        ax.text(x + 1, float(y), _float2str(x, precision) if importance_type == "gain" else x, va="center")

    ax.set_yticks(ylocs)
    ax.set_yticklabels(labels)

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        xlim = (0, max(values) * 1.1)
    ax.set_xlim(xlim)

    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        ylim = (-1, len(values))
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        xlabel = xlabel.replace("@importance_type@", importance_type)
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def plot_split_value_histogram(
    booster: Union[Booster, LGBMModel],
    feature: Union[int, str],
    bins: Union[int, str, None] = None,
    ax: "Optional[matplotlib.axes.Axes]" = None,
    width_coef: float = 0.8,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Split value histogram for feature with @index/name@ @feature@",
    xlabel: Optional[str] = "Feature split value",
    ylabel: Optional[str] = "Count",
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
    **kwargs: Any,
) -> Any:
    """Plot split value histogram for the specified feature of the model.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance of which feature split value histogram should be plotted.
    feature : int or str
        The feature name or index the histogram is plotted for.
        If int, interpreted as index.
        If str, interpreted as name.
    bins : int, str or None, optional (default=None)
        The maximum number of bins.
        If None, the number of bins equals number of unique split values.
        If str, it should be one from the list of the supported values by ``numpy.histogram()`` function.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    width_coef : float, optional (default=0.8)
        Coefficient for histogram bar width.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Split value histogram for feature with @index/name@ @feature@")
        Axes title.
        If None, title is disabled.
        @feature@ placeholder can be used, and it will be replaced with the value of ``feature`` parameter.
        @index/name@ placeholder can be used,
        and it will be replaced with ``index`` word in case of ``int`` type ``feature`` parameter
        or ``name`` word in case of ``str`` type ``feature`` parameter.
    xlabel : str or None, optional (default="Feature split value")
        X-axis title label.
        If None, title is disabled.
    ylabel : str or None, optional (default="Count")
        Y-axis title label.
        If None, title is disabled.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.
    **kwargs
        Other parameters passed to ``ax.bar()``.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with specified model's feature split value histogram.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
        from matplotlib.ticker import MaxNLocator  # noqa: PLC0415
    except ImportError as err:
        raise ImportError(
            "You must install matplotlib and restart your session to plot split value histogram."
        ) from err

    if isinstance(booster, LGBMModel):
        booster = booster.booster_
    elif not isinstance(booster, Booster):
        raise TypeError("booster must be Booster or LGBMModel.")

    hist, split_bins = booster.get_split_value_histogram(feature=feature, bins=bins, xgboost_style=False)
    if np.count_nonzero(hist) == 0:
        raise ValueError(f"Cannot plot split value histogram, because feature {feature} was not used in splitting")
    width = width_coef * (split_bins[1] - split_bins[0])
    centred = (split_bins[:-1] + split_bins[1:]) / 2

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    ax.bar(centred, hist, align="center", width=width, **kwargs)

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        range_result = split_bins[-1] - split_bins[0]
        xlim = (split_bins[0] - range_result * 0.2, split_bins[-1] + range_result * 0.2)
    ax.set_xlim(xlim)

    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        ylim = (0, max(hist) * 1.1)
    ax.set_ylim(ylim)

    if title is not None:
        title = title.replace("@feature@", str(feature))
        title = title.replace("@index/name@", ("name" if isinstance(feature, str) else "index"))
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def plot_metric(
    booster: Union[Dict, LGBMModel],
    metric: Optional[str] = None,
    dataset_names: Optional[List[str]] = None,
    ax: "Optional[matplotlib.axes.Axes]" = None,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Metric during training",
    xlabel: Optional[str] = "Iterations",
    ylabel: Optional[str] = "@metric@",
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
) -> Any:
    """Plot one metric during training.

    Parameters
    ----------
    booster : dict or LGBMModel
        Dictionary returned from ``lightgbm.train()`` or LGBMModel instance.
    metric : str or None, optional (default=None)
        The metric name to plot.
        Only one metric supported because different metrics have various scales.
        If None, first metric picked from dictionary (according to hashcode).
    dataset_names : list of str, or None, optional (default=None)
        List of the dataset names which are used to calculate metric to plot.
        If None, all datasets are used.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Metric during training")
        Axes title.
        If None, title is disabled.
    xlabel : str or None, optional (default="Iterations")
        X-axis title label.
        If None, title is disabled.
    ylabel : str or None, optional (default="@metric@")
        Y-axis title label.
        If 'auto', metric name is used.
        If None, title is disabled.
        @metric@ placeholder can be used, and it will be replaced with metric name.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with metric's history over the training.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot metric.") from err

    if isinstance(booster, LGBMModel):
        eval_results = deepcopy(booster.evals_result_)
    elif isinstance(booster, dict):
        eval_results = deepcopy(booster)
    elif isinstance(booster, Booster):
        raise TypeError(
            "booster must be dict or LGBMModel. To use plot_metric with Booster type, first record the metrics using record_evaluation callback then pass that to plot_metric as argument `booster`"
        )
    else:
        raise TypeError("booster must be dict or LGBMModel.")

    num_data = len(eval_results)

    if not num_data:
        raise ValueError("eval results cannot be empty.")

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    if dataset_names is None:
        dataset_names_iter = iter(eval_results.keys())
    elif not isinstance(dataset_names, (list, tuple, set)) or not dataset_names:
        raise ValueError("dataset_names should be iterable and cannot be empty")
    else:
        dataset_names_iter = iter(dataset_names)

    name = next(dataset_names_iter)  # take one as sample
    metrics_for_one = eval_results[name]
    num_metric = len(metrics_for_one)
    if metric is None:
        if num_metric > 1:
            _log_warning("More than one metric available, picking one to plot.")
        metric, results = metrics_for_one.popitem()
    else:
        if metric not in metrics_for_one:
            raise KeyError("No given metric in eval results.")
        results = metrics_for_one[metric]
    num_iteration = len(results)
    max_result = max(results)
    min_result = min(results)
    x_ = range(num_iteration)
    ax.plot(x_, results, label=name)

    for name in dataset_names_iter:
        metrics_for_one = eval_results[name]
        results = metrics_for_one[metric]
        max_result = max(*results, max_result)
        min_result = min(*results, min_result)
        ax.plot(x_, results, label=name)

    ax.legend(loc="best")

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        xlim = (0, num_iteration)
    ax.set_xlim(xlim)

    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        range_result = max_result - min_result
        ylim = (min_result - range_result * 0.2, max_result + range_result * 0.2)
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ylabel = ylabel.replace("@metric@", metric)
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def _determine_direction_for_numeric_split(
    *,
    fval: float,
    threshold: float,
    missing_type_str: str,
    default_left: bool,
) -> str:
    missing_type = _MissingType(missing_type_str)
    if math.isnan(fval) and missing_type != _MissingType.NAN:
        fval = 0.0
    if (missing_type == _MissingType.ZERO and _is_zero(fval)) or (
        missing_type == _MissingType.NAN and math.isnan(fval)
    ):
        direction = "left" if default_left else "right"
    else:
        direction = "left" if fval <= threshold else "right"
    return direction


def _determine_direction_for_categorical_split(fval: float, thresholds: str) -> str:
    if math.isnan(fval) or int(fval) < 0:
        return "right"
    int_thresholds = {int(t) for t in thresholds.split("||")}
    return "left" if int(fval) in int_thresholds else "right"


def _to_graphviz(
    *,
    tree_info: Dict[str, Any],
    show_info: List[str],
    feature_names: Union[List[str], None],
    precision: Optional[int],
    orientation: str,
    constraints: Optional[List[int]],
    example_case: Optional[Union[np.ndarray, pd_DataFrame]],
    max_category_values: int,
    **kwargs: Any,
) -> Any:
    """Convert specified tree to graphviz instance.

    See:
      - https://graphviz.readthedocs.io/en/stable/api.html#digraph
    """
    try:
        from graphviz import Digraph  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install graphviz and restart your session to plot tree.") from err

    def add(
        root: Dict[str, Any], total_count: int, parent: Optional[str], decision: Optional[str], highlight: bool
    ) -> None:
        """Recursively add node or edge."""
        fillcolor = "white"
        style = ""
        tooltip = None
        if highlight:
            color = "blue"
            penwidth = "3"
        else:
            color = "black"
            penwidth = "1"
        if "split_index" in root:  # non-leaf
            shape = "rectangle"
            l_dec = "yes"
            r_dec = "no"
            threshold = root["threshold"]
            if root["decision_type"] == "<=":
                operator = "&#8804;"
            elif root["decision_type"] == "==":
                operator = "="
            else:
                raise ValueError("Invalid decision type in tree model.")
            name = f"split{root['split_index']}"
            split_feature = root["split_feature"]
            if feature_names is not None:
                label = f"<B>{feature_names[split_feature]}</B> {operator}"
            else:
                label = f"feature <B>{split_feature}</B> {operator} "
            direction = None
            if example_case is not None:
                if root["decision_type"] == "==":
                    direction = _determine_direction_for_categorical_split(
                        fval=example_case[split_feature], thresholds=root["threshold"]
                    )
                else:
                    direction = _determine_direction_for_numeric_split(
                        fval=example_case[split_feature],
                        threshold=root["threshold"],
                        missing_type_str=root["missing_type"],
                        default_left=root["default_left"],
                    )
            if root["decision_type"] == "==":
                category_values = root["threshold"].split("||")
                if len(category_values) > max_category_values:
                    tooltip = root["threshold"]
                    threshold = "||".join(category_values[:2]) + "||...||" + category_values[-1]

            label += f"<B>{_float2str(threshold, precision)}</B>"
            for info in ["split_gain", "internal_value", "internal_weight", "internal_count", "data_percentage"]:
                if info in show_info:
                    output = info.split("_")[-1]
                    if info in {"split_gain", "internal_value", "internal_weight"}:
                        label += f"<br/>{_float2str(root[info], precision)} {output}"
                    elif info == "internal_count":
                        label += f"<br/>{output}: {root[info]}"
                    elif info == "data_percentage":
                        label += f"<br/>{_float2str(root['internal_count'] / total_count * 100, 2)}% of data"

            if constraints:
                if constraints[root["split_feature"]] == 1:
                    fillcolor = "#ddffdd"  # light green
                if constraints[root["split_feature"]] == -1:
                    fillcolor = "#ffdddd"  # light red
                style = "filled"
            label = f"<{label}>"
            add(
                root=root["left_child"],
                total_count=total_count,
                parent=name,
                decision=l_dec,
                highlight=highlight and direction == "left",
            )
            add(
                root=root["right_child"],
                total_count=total_count,
                parent=name,
                decision=r_dec,
                highlight=highlight and direction == "right",
            )
        else:  # leaf
            shape = "ellipse"
            name = f"leaf{root['leaf_index']}"
            label = f"leaf {root['leaf_index']}: "
            label += f"<B>{_float2str(root['leaf_value'], precision)}</B>"
            if "leaf_weight" in show_info:
                label += f"<br/>{_float2str(root['leaf_weight'], precision)} weight"
            if "leaf_count" in show_info:
                label += f"<br/>count: {root['leaf_count']}"
            if "data_percentage" in show_info:
                label += f"<br/>{_float2str(root['leaf_count'] / total_count * 100, 2)}% of data"
            label = f"<{label}>"
        graph.node(
            name,
            label=label,
            shape=shape,
            style=style,
            fillcolor=fillcolor,
            color=color,
            penwidth=penwidth,
            tooltip=tooltip,
        )
        if parent is not None:
            graph.edge(parent, name, decision, color=color, penwidth=penwidth)

    graph = Digraph(**kwargs)
    rankdir = "LR" if orientation == "horizontal" else "TB"
    graph.attr("graph", nodesep="0.05", ranksep="0.3", rankdir=rankdir)
    if "internal_count" in tree_info["tree_structure"]:
        add(
            root=tree_info["tree_structure"],
            total_count=tree_info["tree_structure"]["internal_count"],
            parent=None,
            decision=None,
            highlight=example_case is not None,
        )
    else:
        raise Exception("Cannot plot trees with no split")

    if constraints:
        # "#ddffdd" is light green, "#ffdddd" is light red
        legend = """<
            <TABLE BORDER="0" CELLBORDER="1" CELLSPACING="0" CELLPADDING="4">
             <TR>
              <TD COLSPAN="2"><B>Monotone constraints</B></TD>
             </TR>
             <TR>
              <TD>Increasing</TD>
              <TD BGCOLOR="#ddffdd"></TD>
             </TR>
             <TR>
              <TD>Decreasing</TD>
              <TD BGCOLOR="#ffdddd"></TD>
             </TR>
            </TABLE>
           >"""
        graph.node("legend", label=legend, shape="rectangle", color="white")
    return graph


def create_tree_digraph(
    booster: Union[Booster, LGBMModel],
    tree_index: int = 0,
    show_info: Optional[List[str]] = None,
    precision: Optional[int] = 3,
    orientation: str = "horizontal",
    example_case: Optional[Union[np.ndarray, pd_DataFrame]] = None,
    max_category_values: int = 10,
    **kwargs: Any,
) -> Any:
    """Create a digraph representation of specified tree.

    Each node in the graph represents a node in the tree.

    Non-leaf nodes have labels like ``Column_10 <= 875.9``, which means
    "this node splits on the feature named "Column_10", with threshold 875.9".

    Leaf nodes have labels like ``leaf 2: 0.422``, which means "this node is a
    leaf node, and the predicted value for records that fall into this node
    is 0.422". The number (``2``) is an internal unique identifier and doesn't
    have any special meaning.

    .. note::

        For more information please visit
        https://graphviz.readthedocs.io/en/stable/api.html#digraph.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance to be converted.
    tree_index : int, optional (default=0)
        The index of a target tree to convert.
    show_info : list of str, or None, optional (default=None)
        What information should be shown in nodes.

            - ``'split_gain'`` : gain from adding this split to the model
            - ``'internal_value'`` : raw predicted value that would be produced by this node if it was a leaf node
            - ``'internal_count'`` : number of records from the training data that fall into this non-leaf node
            - ``'internal_weight'`` : total weight of all nodes that fall into this non-leaf node
            - ``'leaf_count'`` : number of records from the training data that fall into this leaf node
            - ``'leaf_weight'`` : total weight (sum of Hessian) of all observations that fall into this leaf node
            - ``'data_percentage'`` : percentage of training data that fall into this node
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    orientation : str, optional (default='horizontal')
        Orientation of the tree.
        Can be 'horizontal' or 'vertical'.
    example_case : numpy 2-D array, pandas DataFrame or None, optional (default=None)
        Single row with the same structure as the training data.
        If not None, the plot will highlight the path that sample takes through the tree.

        .. versionadded:: 4.0.0

    max_category_values : int, optional (default=10)
        The maximum number of category values to display in tree nodes, if the number of thresholds is greater than this value, thresholds will be collapsed and displayed on the label tooltip instead.

        .. warning::

            Consider wrapping the SVG string of the tree graph with ``IPython.display.HTML`` when running on JupyterLab to get the `tooltip <https://graphviz.org/docs/attrs/tooltip>`_ working right.

            Example:

            .. code-block:: python

                from IPython.display import HTML

                graph = lgb.create_tree_digraph(clf, max_category_values=5)
                HTML(graph._repr_image_svg_xml())

        .. versionadded:: 4.0.0

    **kwargs
        Other parameters passed to ``Digraph`` constructor.
        Check https://graphviz.readthedocs.io/en/stable/api.html#digraph for the full list of supported parameters.

    Returns
    -------
    graph : graphviz.Digraph
        The digraph representation of specified tree.
    """
    if isinstance(booster, LGBMModel):
        booster = booster.booster_
    elif not isinstance(booster, Booster):
        raise TypeError("booster must be Booster or LGBMModel.")

    model = booster.dump_model()
    tree_infos = model["tree_info"]
    feature_names = model.get("feature_names", None)
    monotone_constraints = model.get("monotone_constraints", None)

    if tree_index < len(tree_infos):
        tree_info = tree_infos[tree_index]
    else:
        raise IndexError("tree_index is out of range.")

    if show_info is None:
        show_info = []

    if example_case is not None:
        if not isinstance(example_case, (np.ndarray, pd_DataFrame)) or example_case.ndim != 2:
            raise ValueError("example_case must be a numpy 2-D array or a pandas DataFrame")
        if example_case.shape[0] != 1:
            raise ValueError("example_case must have a single row.")
        if isinstance(example_case, pd_DataFrame):
            example_case = _data_from_pandas(
                data=example_case,
                feature_name="auto",
                categorical_feature="auto",
                pandas_categorical=booster.pandas_categorical,
            )[0]
        example_case = example_case[0]

    return _to_graphviz(
        tree_info=tree_info,
        show_info=show_info,
        feature_names=feature_names,
        precision=precision,
        orientation=orientation,
        constraints=monotone_constraints,
        example_case=example_case,
        max_category_values=max_category_values,
        **kwargs,
    )


def plot_tree(
    booster: Union[Booster, LGBMModel],
    ax: "Optional[matplotlib.axes.Axes]" = None,
    tree_index: int = 0,
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    show_info: Optional[List[str]] = None,
    precision: Optional[int] = 3,
    orientation: str = "horizontal",
    example_case: Optional[Union[np.ndarray, pd_DataFrame]] = None,
    **kwargs: Any,
) -> Any:
    """Plot specified tree.

    Each node in the graph represents a node in the tree.

    Non-leaf nodes have labels like ``Column_10 <= 875.9``, which means
    "this node splits on the feature named "Column_10", with threshold 875.9".

    Leaf nodes have labels like ``leaf 2: 0.422``, which means "this node is a
    leaf node, and the predicted value for records that fall into this node
    is 0.422". The number (``2``) is an internal unique identifier and doesn't
    have any special meaning.

    .. note::

        It is preferable to use ``create_tree_digraph()`` because of its lossless quality
        and returned objects can be also rendered and displayed directly inside a Jupyter notebook.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance to be plotted.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    tree_index : int, optional (default=0)
        The index of a target tree to plot.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    show_info : list of str, or None, optional (default=None)
        What information should be shown in nodes.

            - ``'split_gain'`` : gain from adding this split to the model
            - ``'internal_value'`` : raw predicted value that would be produced by this node if it was a leaf node
            - ``'internal_count'`` : number of records from the training data that fall into this non-leaf node
            - ``'internal_weight'`` : total weight of all nodes that fall into this non-leaf node
            - ``'leaf_count'`` : number of records from the training data that fall into this leaf node
            - ``'leaf_weight'`` : total weight (sum of Hessian) of all observations that fall into this leaf node
            - ``'data_percentage'`` : percentage of training data that fall into this node
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    orientation : str, optional (default='horizontal')
        Orientation of the tree.
        Can be 'horizontal' or 'vertical'.
    example_case : numpy 2-D array, pandas DataFrame or None, optional (default=None)
        Single row with the same structure as the training data.
        If not None, the plot will highlight the path that sample takes through the tree.

        .. versionadded:: 4.0.0

    **kwargs
        Other parameters passed to ``Digraph`` constructor.
        Check https://graphviz.readthedocs.io/en/stable/api.html#digraph for the full list of supported parameters.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with single tree.
    """
    try:
        import matplotlib.image  # noqa: PLC0415
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot tree.") from err

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    graph = create_tree_digraph(
        booster=booster,
        tree_index=tree_index,
        show_info=show_info,
        precision=precision,
        orientation=orientation,
        example_case=example_case,
        **kwargs,
    )

    s = BytesIO()
    s.write(graph.pipe(format="png"))
    s.seek(0)
    img = matplotlib.image.imread(s)

    ax.imshow(img)
    ax.axis("off")
    return ax


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/sklearn.py <==
# coding: utf-8
"""Scikit-learn wrapper interface for LightGBM."""

import copy
import warnings
from inspect import signature
from pathlib import Path
from typing import TYPE_CHECKING, Any, Callable, Dict, List, Optional, Tuple, Union

import narwhals as nw
import narwhals.dependencies as nwd
import narwhals.typing as nwt
import numpy as np
import scipy.sparse

from .basic import (
    _MULTICLASS_OBJECTIVES,
    Booster,
    Dataset,
    LGBMDeprecationWarning,
    LightGBMError,
    _choose_param_value,
    _ConfigAliases,
    _LGBM_BoosterBestScoreType,
    _LGBM_CategoricalFeatureConfiguration,
    _LGBM_EvalFunctionResultType,
    _LGBM_FeatureNameConfiguration,
    _LGBM_GroupType,
    _LGBM_InitScoreType,
    _LGBM_LabelType,
    _LGBM_PredictReturnType,
    _LGBM_WeightType,
    _log_warning,
)
from .callback import _EvalResultDict, record_evaluation
from .compat import (
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG,
    SKLEARN_INSTALLED,
    LGBMNotFittedError,
    _LGBMAssertAllFinite,
    _LGBMCheckClassificationTargets,
    _LGBMCheckSampleWeight,
    _LGBMClassifierBase,
    _LGBMComputeSampleWeight,
    _LGBMCpuCount,
    _LGBMLabelEncoder,
    _LGBMModelBase,
    _LGBMRegressorBase,
    _LGBMValidateData,
    _sklearn_version,
    pd_DataFrame,
)
from .engine import train

if TYPE_CHECKING:
    from .compat import _sklearn_Tags


__all__ = [
    "LGBMClassifier",
    "LGBMModel",
    "LGBMRanker",
    "LGBMRegressor",
]

_LGBM_ScikitMatrixLike = Union[
    List[Union[List[float], List[int]]],
    np.ndarray,
    pd_DataFrame,
    nwt.IntoDataFrame,
    scipy.sparse.spmatrix,
]
_LGBM_ScikitCustomObjectiveFunction = Union[
    # f(labels, preds)
    Callable[
        [Optional[np.ndarray], np.ndarray],
        Tuple[np.ndarray, np.ndarray],
    ],
    # f(labels, preds, weights)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        Tuple[np.ndarray, np.ndarray],
    ],
    # f(labels, preds, weights, group)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        Tuple[np.ndarray, np.ndarray],
    ],
]
_LGBM_ScikitCustomEvalFunction = Union[
    # f(labels, preds)
    Callable[
        [Optional[np.ndarray], np.ndarray],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray],
        List[_LGBM_EvalFunctionResultType],
    ],
    # f(labels, preds, weights)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        List[_LGBM_EvalFunctionResultType],
    ],
    # f(labels, preds, weights, group)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        List[_LGBM_EvalFunctionResultType],
    ],
]
_LGBM_ScikitEvalMetricType = Union[
    str,
    _LGBM_ScikitCustomEvalFunction,
    List[Union[str, _LGBM_ScikitCustomEvalFunction]],
]
_LGBM_ScikitValidSet = Tuple[_LGBM_ScikitMatrixLike, _LGBM_LabelType]


def _get_group_from_constructed_dataset(dataset: Dataset) -> Optional[np.ndarray]:
    group = dataset.get_group()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve query groups from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert group is None or isinstance(group, np.ndarray), error_msg
    return group


def _get_label_from_constructed_dataset(dataset: Dataset) -> np.ndarray:
    label = dataset.get_label()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve labels from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert isinstance(label, np.ndarray), error_msg
    return label


def _get_weight_from_constructed_dataset(dataset: Dataset) -> Optional[np.ndarray]:
    weight = dataset.get_weight()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve weights from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert weight is None or isinstance(weight, np.ndarray), error_msg
    return weight


class _ObjectiveFunctionWrapper:
    """Proxy class for objective function."""

    def __init__(self, func: _LGBM_ScikitCustomObjectiveFunction):
        """Construct a proxy class.

        This class transforms objective function to match objective function with signature ``new_func(preds, dataset)``
        as expected by ``lightgbm.engine.train``.

        Parameters
        ----------
        func : callable
            Expects a callable with following signatures:
            ``func(y_true, y_pred)``,
            ``func(y_true, y_pred, weight)``
            or ``func(y_true, y_pred, weight, group)``
            and returns (grad, hess):

                y_true : numpy 1-D array of shape = [n_samples]
                    The target values.
                y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                    The predicted values.
                    Predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task.
                weight : numpy 1-D array of shape = [n_samples]
                    The weight of samples. Weights should be non-negative.
                group : numpy 1-D array
                    Group/query data.
                    Only used in the learning-to-rank task.
                    sum(group) = n_samples.
                    For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                    where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
                grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape [n_samples, n_classes] (for multi-class task)
                    The value of the first order derivative (gradient) of the loss
                    with respect to the elements of y_pred for each sample point.
                hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                    The value of the second order derivative (Hessian) of the loss
                    with respect to the elements of y_pred for each sample point.

        .. note::

            For multi-class task, y_pred is a numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.
        """
        self.func = func

    def __call__(
        self,
        preds: np.ndarray,
        dataset: Dataset,
    ) -> Tuple[np.ndarray, np.ndarray]:
        """Call passed function with appropriate arguments.

        Parameters
        ----------
        preds : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
        dataset : Dataset
            The training dataset.

        Returns
        -------
        grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.
        """
        labels = _get_label_from_constructed_dataset(dataset)
        argc = len(signature(self.func).parameters)
        if argc == 2:
            grad, hess = self.func(labels, preds)  # type: ignore[call-arg]
            return grad, hess

        weight = _get_weight_from_constructed_dataset(dataset)
        if argc == 3:
            grad, hess = self.func(labels, preds, weight)  # type: ignore[call-arg]
            return grad, hess

        if argc == 4:
            group = _get_group_from_constructed_dataset(dataset)
            return self.func(labels, preds, weight, group)  # type: ignore[call-arg]

        raise TypeError(f"Self-defined objective function should have 2, 3 or 4 arguments, got {argc}")


class _EvalFunctionWrapper:
    """Proxy class for evaluation function."""

    def __init__(self, func: _LGBM_ScikitCustomEvalFunction):
        """Construct a proxy class.

        This class transforms evaluation function to match evaluation function with signature ``new_func(preds, dataset)``
        as expected by ``lightgbm.engine.train``.

        Parameters
        ----------
        func : callable
            Expects a callable with following signatures:
            ``func(y_true, y_pred)``,
            ``func(y_true, y_pred, weight)``
            or ``func(y_true, y_pred, weight, group)``
            and returns (metric_name, metric_value, maximize) or
            list of (metric_name, metric_value, maximize):

                y_true : numpy 1-D array of shape = [n_samples]
                    The target values.
                y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array shape = [n_samples, n_classes] (for multi-class task)
                    The predicted values.
                    In case of custom ``objective``, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                weight : numpy 1-D array of shape = [n_samples]
                    The weight of samples. Weights should be non-negative.
                group : numpy 1-D array
                    Group/query data.
                    Only used in the learning-to-rank task.
                    sum(group) = n_samples.
                    For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                    where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
        """
        self.func = func

    def __call__(
        self,
        preds: np.ndarray,
        dataset: Dataset,
    ) -> Union[_LGBM_EvalFunctionResultType, List[_LGBM_EvalFunctionResultType]]:
        """Call passed function with appropriate arguments.

        Parameters
        ----------
        preds : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
        dataset : Dataset
            The training dataset.

        Returns
        -------
        metric_name : str
            Unique identifier for the metric (e.g. "custom_adjusted_mse").
        metric_value : float
            Value of the evaluation metric.
        maximize : bool
            Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
        """
        labels = _get_label_from_constructed_dataset(dataset)
        argc = len(signature(self.func).parameters)
        if argc == 2:
            return self.func(labels, preds)  # type: ignore[call-arg]

        weight = _get_weight_from_constructed_dataset(dataset)
        if argc == 3:
            return self.func(labels, preds, weight)  # type: ignore[call-arg]

        if argc == 4:
            group = _get_group_from_constructed_dataset(dataset)
            return self.func(labels, preds, weight, group)  # type: ignore[call-arg]

        raise TypeError(f"Self-defined eval function should have 2, 3 or 4 arguments, got {argc}")


# documentation templates for LGBMModel methods are shared between the classes in
# this module and those in the ``dask`` module

_lgbmmodel_doc_fit = """
    Build a gradient boosting model from the training set (X, y).

    Parameters
    ----------
    X : {X_shape}
        Input feature matrix.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    y : {y_shape}
        The target values (class labels in classification, real numbers in regression).

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    sample_weight : {sample_weight_shape}
        Weights of training data. Weights should be non-negative.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    init_score : {init_score_shape}
        Init score of training data.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    group : {group_shape}
        Group/query data.
        Only used in the learning-to-rank task.
        sum(group) = n_samples.
        For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
        where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    eval_set : list or None, optional (default=None)
        .. deprecated:: 4.7.0
            A list of (X, y) tuple pairs to use as validation sets.
            Use ``eval_X`` and ``eval_y`` instead.
    eval_names : list of str, or None, optional (default=None)
        Unique identifiers for each evaluation dataset.
        Should be the same length as ``eval_set`` / ``eval_X``.
    eval_sample_weight : {eval_sample_weight_shape}
        Weights of eval data. Weights should be non-negative.
    eval_class_weight : list or None, optional (default=None)
        Class weights of eval data.
    eval_init_score : {eval_init_score_shape}
        Init score of eval data.
    eval_group : {eval_group_shape}
        Group data of eval data.
    eval_metric : str, callable, list or None, optional (default=None)
        If str, it should be a built-in evaluation metric to use.
        If callable, it should be a custom evaluation metric, see note below for more details.
        If list, it can be a list of built-in metrics, a list of custom evaluation metrics, or a mix of both.
        In either case, the ``metric`` from the model parameters will be evaluated and used as well.
        Default: 'l2' for LGBMRegressor, 'logloss' for LGBMClassifier, 'ndcg' for LGBMRanker.
    feature_name : list of str, or 'auto', optional (default='auto')
        Feature names.
        If 'auto' and data is pandas DataFrame, data columns names are used.
    categorical_feature : list of str or int, or 'auto', optional (default='auto')
        Categorical features.
        If list of int, interpreted as indices.
        If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
        If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
        All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
        Large values could be memory consuming. Consider using consecutive integers starting from zero.
        All negative values in categorical features will be treated as missing values.
        The output cannot be monotonically constrained with respect to a categorical feature.
        Floating point numbers in categorical features will be rounded towards 0.
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.
    init_model : str, pathlib.Path, Booster, LGBMModel or None, optional (default=None)
        Filename of LightGBM model, Booster instance or LGBMModel instance used for continue training.
    eval_X : {X_shape}, or tuple of such inputs, or None, optional (default=None)
        Feature matrix or tuple thereof, e.g. ``(X_val0, X_val1)``, to use as validation sets.

        .. versionadded:: 4.7.0

    eval_y : {y_shape}, or tuple of such inputs, or None, optional (default=None)
        Target values or tuple thereof, e.g. ``(y_val0, y_val1)``, to use as validation sets.

        .. versionadded:: 4.7.0

    Returns
    -------
    self : LGBMModel
        Returns self.
    """

_lgbmmodel_doc_custom_eval_note = """
    Note
    ----
    Custom eval function expects a callable with following signatures:
    ``func(y_true, y_pred)``, ``func(y_true, y_pred, weight)`` or
    ``func(y_true, y_pred, weight, group)``
    and returns (metric_name, metric_value, maximize) or
    list of (metric_name, metric_value, maximize):

        y_true : numpy 1-D array of shape = [n_samples]
            The target values.
        y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
            In case of custom ``objective``, predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task in this case.
        weight : numpy 1-D array of shape = [n_samples]
            The weight of samples. Weights should be non-negative.
        group : numpy 1-D array
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
        metric_name : str
            Unique identifier for the metric (e.g. "custom_adjusted_mse").
        metric_value : float
            Value of the evaluation metric.
        maximize : bool
            Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
"""

_lgbmmodel_doc_predict = """
    {description}

    Parameters
    ----------
    X : {X_shape}
        Input features matrix.
    raw_score : bool, optional (default=False)
        Whether to predict raw scores.
    start_iteration : int, optional (default=0)
        Start index of the iteration to predict.
        If <= 0, starts from the first iteration.
    num_iteration : int or None, optional (default=None)
        Total number of iterations used in the prediction.
        If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
        otherwise, all iterations from ``start_iteration`` are used (no limits).
        If <= 0, all iterations from ``start_iteration`` are used (no limits).
    pred_leaf : bool, optional (default=False)
        Whether to predict leaf index.
    pred_contrib : bool, optional (default=False)
        Whether to predict feature contributions.

        .. note::

            If you want to get more explanations for your model's predictions using SHAP values,
            like SHAP interaction values,
            you can install the shap package (https://github.com/slundberg/shap).
            Note that unlike the shap package, with ``pred_contrib`` we return a matrix with an extra
            column, where the last column is the expected value.

    validate_features : bool, optional (default=False)
        If True, ensure that the features used to predict match the ones used to train.
        Used only if data is pandas DataFrame.
    **kwargs
        Other parameters for the prediction.

    Returns
    -------
    {output_name} : {predicted_result_shape}
        The predicted values.
    X_leaves : {X_leaves_shape}
        If ``pred_leaf=True``, the predicted leaf of every tree for each sample.
    X_SHAP_values : {X_SHAP_values_shape}
        If ``pred_contrib=True``, the feature contributions for each sample.
    """


def _extract_evaluation_meta_data(
    *,
    collection: Optional[Union[Dict[Any, Any], List[Any]]],
    name: str,
    i: int,
) -> Optional[Any]:
    """Try to extract the ith element of one of the ``eval_*`` inputs."""
    if collection is None:
        return None
    elif isinstance(collection, list):
        # It's possible, for example, to pass 3 eval sets through `eval_set`,
        # but only 1 init_score through `eval_init_score`.
        #
        # This if-else accounts for that possibility.
        if len(collection) > i:
            return collection[i]
        else:
            return None
    elif isinstance(collection, dict):
        return collection.get(i, None)
    else:
        raise TypeError(f"{name} should be dict or list")


def _validate_eval_set_Xy(
    *,
    eval_set: Optional[List[_LGBM_ScikitValidSet]],
    eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]],
    eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]],
) -> Optional[List[_LGBM_ScikitValidSet]]:
    """Validate eval args.

    Returns
    -------
    eval_set
    """
    if eval_set is not None:
        msg = "The argument 'eval_set' is deprecated, use 'eval_X' and 'eval_y' instead."
        warnings.warn(msg, category=LGBMDeprecationWarning, stacklevel=2)
        if eval_X is not None or eval_y is not None:
            raise ValueError("Specify either 'eval_set' or 'eval_X' and 'eval_y', but not both.")
        if isinstance(eval_set, tuple):
            return [eval_set]
        else:
            return eval_set
    if (eval_X is None) != (eval_y is None):
        raise ValueError("You must specify eval_X and eval_y, not just one of them.")
    if eval_set is None and eval_X is not None:
        if isinstance(eval_X, tuple) != isinstance(eval_y, tuple):
            raise ValueError("If eval_X is a tuple, y_val must be a tuple of same length, and vice versa.")
        if isinstance(eval_X, tuple) and isinstance(eval_y, tuple):
            if len(eval_X) != len(eval_y):
                raise ValueError("If eval_X is a tuple, y_val must be a tuple of same length, and vice versa.")
        if isinstance(eval_X, tuple) and isinstance(eval_y, tuple):
            eval_set = list(zip(eval_X, eval_y, strict=True))
        else:
            eval_set = [(eval_X, eval_y)]
    return eval_set


class LGBMModel(_LGBMModelBase):
    """Implementation of the scikit-learn API for LightGBM."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ):
        r"""Construct a gradient boosting model.

        Parameters
        ----------
        boosting_type : str, optional (default='gbdt')
            'gbdt', traditional Gradient Boosting Decision Tree.
            'dart', Dropouts meet Multiple Additive Regression Trees.
            'rf', Random Forest.
        num_leaves : int, optional (default=31)
            Maximum tree leaves for base learners.
        max_depth : int, optional (default=-1)
            Maximum tree depth for base learners, <=0 means no limit.
            If setting this to a positive value, consider also changing ``num_leaves`` to ``<= 2^max_depth``.
        learning_rate : float, optional (default=0.1)
            Boosting learning rate.
            You can use ``callbacks`` parameter of ``fit`` method to shrink/adapt learning rate
            in training using ``reset_parameter`` callback.
            Note, that this will ignore the ``learning_rate`` argument in training.
        n_estimators : int, optional (default=100)
            Number of boosted trees to fit.
        subsample_for_bin : int, optional (default=200000)
            Number of samples for constructing bins.
        objective : str, callable or None, optional (default=None)
            Specify the learning task and the corresponding learning objective or
            a custom objective function to be used (see note below).
            Default: 'regression' for LGBMRegressor, 'binary' or 'multiclass' for LGBMClassifier, 'lambdarank' for LGBMRanker.
        class_weight : dict, 'balanced' or None, optional (default=None)
            Weights associated with classes in the form ``{class_label: weight}``.
            Use this parameter only for multi-class classification task;
            for binary classification task you may use ``is_unbalance`` or ``scale_pos_weight`` parameters.
            Note, that the usage of all these parameters will result in poor estimates of the individual class probabilities.
            You may want to consider performing probability calibration
            (https://scikit-learn.org/stable/modules/calibration.html) of your model.
            The 'balanced' mode uses the values of y to automatically adjust weights
            inversely proportional to class frequencies in the input data as ``n_samples / (n_classes * np.bincount(y))``.
            If None, all classes are supposed to have weight one.
            Note, that these weights will be multiplied with ``sample_weight`` (passed through the ``fit`` method)
            if ``sample_weight`` is specified.
        min_split_gain : float, optional (default=0.)
            Minimum loss reduction required to make a further partition on a leaf node of the tree.
        min_child_weight : float, optional (default=1e-3)
            Minimum sum of instance weight (Hessian) needed in a child (leaf).
        min_child_samples : int, optional (default=20)
            Minimum number of data needed in a child (leaf).
        subsample : float, optional (default=1.)
            Subsample ratio of the training instance.
        subsample_freq : int, optional (default=0)
            Frequency of subsample, <=0 means no enable.
        colsample_bytree : float, optional (default=1.)
            Subsample ratio of columns when constructing each tree.
        reg_alpha : float, optional (default=0.)
            L1 regularization term on weights.
        reg_lambda : float, optional (default=0.)
            L2 regularization term on weights.
        random_state : int, RandomState object or None, optional (default=None)
            Random number seed.
            If int, this number is used to seed the C++ code.
            If RandomState or Generator object (numpy), a random integer is picked based on its state to seed the C++ code.
            If None, default seeds in C++ code are used.
        n_jobs : int or None, optional (default=None)
            Number of parallel threads to use for training (can be changed at prediction time by
            passing it as an extra keyword argument).

            For better performance, it is recommended to set this to the number of physical cores
            in the CPU.

            Negative integers are interpreted as following joblib's formula (n_cpus + 1 + n_jobs), just like
            scikit-learn (so e.g. -1 means using all threads). A value of zero corresponds the default number of
            threads configured for OpenMP in the system. A value of ``None`` (the default) corresponds
            to using the number of physical cores in the system (its correct detection requires
            either the ``joblib`` or the ``psutil`` util libraries to be installed).

            .. versionchanged:: 4.0.0

        importance_type : str, optional (default='split')
            The type of feature importance to be filled into ``feature_importances_``.
            If 'split', result contains numbers of times the feature is used in a model.
            If 'gain', result contains total gains of splits which use the feature.
        **kwargs
            Other parameters for the model.
            Check http://lightgbm.readthedocs.io/en/latest/Parameters.html for more parameters.

            .. warning::

                \*\*kwargs is not supported in sklearn, it may cause unexpected issues.

        Note
        ----
        A custom objective function can be provided for the ``objective`` parameter.
        In this case, it should have the signature
        ``objective(y_true, y_pred) -> grad, hess``,
        ``objective(y_true, y_pred, weight) -> grad, hess``
        or ``objective(y_true, y_pred, weight, group) -> grad, hess``:

            y_true : numpy 1-D array of shape = [n_samples]
                The target values.
            y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The predicted values.
                Predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task.
            weight : numpy 1-D array of shape = [n_samples]
                The weight of samples. Weights should be non-negative.
            group : numpy 1-D array
                Group/query data.
                Only used in the learning-to-rank task.
                sum(group) = n_samples.
                For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
            grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The value of the first order derivative (gradient) of the loss
                with respect to the elements of y_pred for each sample point.
            hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The value of the second order derivative (Hessian) of the loss
                with respect to the elements of y_pred for each sample point.

        For multi-class task, y_pred is a numpy 2-D array of shape = [n_samples, n_classes],
        and grad and hess should be returned in the same format.
        """
        if not SKLEARN_INSTALLED:
            raise LightGBMError(
                "scikit-learn is required for lightgbm.sklearn. "
                "You must install scikit-learn and restart your session to use this module."
            )

        self.boosting_type = boosting_type
        self.objective = objective
        self.num_leaves = num_leaves
        self.max_depth = max_depth
        self.learning_rate = learning_rate
        self.n_estimators = n_estimators
        self.subsample_for_bin = subsample_for_bin
        self.min_split_gain = min_split_gain
        self.min_child_weight = min_child_weight
        self.min_child_samples = min_child_samples
        self.subsample = subsample
        self.subsample_freq = subsample_freq
        self.colsample_bytree = colsample_bytree
        self.reg_alpha = reg_alpha
        self.reg_lambda = reg_lambda
        self.random_state = random_state
        self.n_jobs = n_jobs
        self.importance_type = importance_type
        self._Booster: Optional[Booster] = None
        self._evals_result: _EvalResultDict = {}
        self._best_score: _LGBM_BoosterBestScoreType = {}
        self._best_iteration: int = -1
        self._other_params: Dict[str, Any] = {}
        self._objective = objective
        self.class_weight = class_weight
        self._class_weight: Optional[Union[Dict, str]] = None
        self._class_map: Optional[Dict[int, int]] = None
        self._fitted_with_feature_names: bool = False
        self._n_features: int = -1
        self._n_features_in: int = -1
        self._classes: Optional[np.ndarray] = None
        self._n_classes: int = -1
        self.set_params(**kwargs)

    # scikit-learn 1.6 introduced an __sklearn__tags() method intended to replace _more_tags().
    # _more_tags() can be removed whenever lightgbm's minimum supported scikit-learn version
    # is >=1.6.
    # ref: https://github.com/lightgbm-org/LightGBM/pull/6651
    def _more_tags(self) -> Dict[str, Any]:
        check_sample_weight_str = (
            "In LightGBM, setting a sample's weight to 0 can produce a different result than omitting the sample. "
            "Such samples intentionally still affect count-based measures like 'min_data_in_leaf' "
            "(https://github.com/lightgbm-org/LightGBM/issues/5626#issuecomment-1712706678) and the estimated distribution "
            "of features for Dataset construction (see https://github.com/lightgbm-org/LightGBM/issues/5553)."
        )
        # "check_sample_weight_equivalence" can be removed when lightgbm's
        # minimum supported scikit-learn version is at least 1.6
        # ref: https://github.com/scikit-learn/scikit-learn/pull/30137
        xfail_checks = {
            "check_no_attributes_set_in_init": (
                "scikit-learn incorrectly asserts that private attributes "
                "cannot be set in __init__: "
                "(see https://github.com/lightgbm-org/LightGBM/issues/2628)"
            ),
            "check_all_zero_sample_weights_error": (
                "Beginning in scikit-learn 1.9, by default estimators are expected to reject "
                "sample weight arrays that are all-0. LightGBM intentionally accepts such arrays. "
                "LightGBM supports some operations where training on an all-0-weight input could make sense, "
                "like batch updates with training continuation or manual model creation with forced splits."
            ),
            "check_sample_weight_equivalence": check_sample_weight_str,
            "check_sample_weight_equivalence_on_dense_data": check_sample_weight_str,
            "check_sample_weight_equivalence_on_sparse_data": check_sample_weight_str,
        }
        # "check_decision_proba_consistency" can be removed when lightgbm's
        # minimum supported scikit-learn version is at least 1.2
        sklearn_major, sklearn_minor, *_ = _sklearn_version.split(".")
        if (int(sklearn_major), int(sklearn_minor)) < (1, 2):
            xfail_checks["check_decision_proba_consistency"] = (
                "decision_function() returns raw margins while predict_proba() applies sigmoid in C++ "
                "independently, causing different tie structures after rounding. "
                "scikit-learn >= 1.2 relaxed this check to accept monotonically consistent scores."
            )
        return {
            "allow_nan": True,
            "X_types": ["2darray", "sparse", "1dlabels"],
            "_xfail_checks": xfail_checks,
        }

    @staticmethod
    def _update_sklearn_tags_from_dict(
        *,
        tags: "_sklearn_Tags",
        tags_dict: Dict[str, Any],
    ) -> "_sklearn_Tags":
        """Update ``sklearn.utils.Tags`` inherited from ``scikit-learn`` base classes.

        ``scikit-learn`` 1.6 introduced a dataclass-based interface for estimator tags.
        ref: https://github.com/scikit-learn/scikit-learn/pull/29677

        This method handles updating that instance based on the value in ``self._more_tags()``.
        """
        tags.input_tags.allow_nan = tags_dict["allow_nan"]
        tags.input_tags.sparse = "sparse" in tags_dict["X_types"]
        tags.target_tags.one_d_labels = "1dlabels" in tags_dict["X_types"]
        return tags

    def __sklearn_tags__(self) -> Optional["_sklearn_Tags"]:
        # _LGBMModelBase.__sklearn_tags__() cannot be called unconditionally,
        # because that method isn't defined for scikit-learn<1.6
        if not hasattr(_LGBMModelBase, "__sklearn_tags__"):
            err_msg = (
                "__sklearn_tags__() should not be called when using scikit-learn<1.6. "
                f"Detected version: {_sklearn_version}"
            )
            raise AttributeError(err_msg)

        # take whatever tags are provided by BaseEstimator, then modify
        # them with LightGBM-specific values
        return self._update_sklearn_tags_from_dict(
            tags=super().__sklearn_tags__(),
            tags_dict=self._more_tags(),
        )

    def __sklearn_is_fitted__(self) -> bool:
        return getattr(self, "fitted_", False)

    def get_params(self, deep: bool = True) -> Dict[str, Any]:
        """Get parameters for this estimator.

        Parameters
        ----------
        deep : bool, optional (default=True)
            If True, will return the parameters for this estimator and
            contained subobjects that are estimators.

        Returns
        -------
        params : dict
            Parameter names mapped to their values.
        """
        # Based on: https://github.com/dmlc/xgboost/blob/bd92b1c9c0db3e75ec3dfa513e1435d518bb535d/python-package/xgboost/sklearn.py#L941
        # which was based on: https://stackoverflow.com/questions/59248211
        #
        # `get_params()` flows like this:
        #
        # 0. Get parameters in subclass (self.__class__) first, by using inspect.
        # 1. Get parameters in all parent classes (especially `LGBMModel`).
        # 2. Get whatever was passed via `**kwargs`.
        # 3. Merge them.
        #
        # This needs to accommodate being called recursively in the following
        # inheritance graphs (and similar for classification and ranking):
        #
        #   DaskLGBMRegressor -> LGBMRegressor     -> LGBMModel -> BaseEstimator
        #   (custom subclass) -> LGBMRegressor     -> LGBMModel -> BaseEstimator
        #                        LGBMRegressor     -> LGBMModel -> BaseEstimator
        #                        (custom subclass) -> LGBMModel -> BaseEstimator
        #                                             LGBMModel -> BaseEstimator
        #
        params = super().get_params(deep=deep)
        cp = copy.copy(self)
        # If the immediate parent defines get_params(), use that.
        if callable(getattr(cp.__class__.__bases__[0], "get_params", None)):
            cp.__class__ = cp.__class__.__bases__[0]
        # Otherwise, skip it and assume the next class will have it.
        # This is here primarily for cases where the first class in MRO is a scikit-learn mixin.
        else:
            cp.__class__ = cp.__class__.__bases__[1]
        params.update(cp.__class__.get_params(cp, deep))
        params.update(self._other_params)
        return params

    def set_params(self, **params: Any) -> "LGBMModel":
        """Set the parameters of this estimator.

        Parameters
        ----------
        **params
            Parameter names with their new values.

        Returns
        -------
        self : object
            Returns self.
        """
        for key, value in params.items():
            setattr(self, key, value)
            if hasattr(self, f"_{key}"):
                setattr(self, f"_{key}", value)
            self._other_params[key] = value
        return self

    def _process_params(self, stage: str) -> Dict[str, Any]:
        """Process the parameters of this estimator based on its type, parameter aliases, etc.

        Parameters
        ----------
        stage : str
            Name of the stage (can be ``fit`` or ``predict``) this method is called from.

        Returns
        -------
        processed_params : dict
            Processed parameter names mapped to their values.
        """
        assert stage in {"fit", "predict"}
        params = self.get_params()

        params.pop("objective", None)
        for alias in _ConfigAliases.get("objective"):
            if alias in params:
                obj = params.pop(alias)
                _log_warning(f"Found '{alias}' in params. Will use it instead of 'objective' argument")
                if stage == "fit":
                    self._objective = obj
        if stage == "fit":
            if self._objective is None:
                if isinstance(self, LGBMRegressor):
                    self._objective = "regression"
                elif isinstance(self, LGBMClassifier):
                    if self._n_classes > 2:
                        self._objective = "multiclass"
                    else:
                        self._objective = "binary"
                elif isinstance(self, LGBMRanker):
                    self._objective = "lambdarank"
                else:
                    raise ValueError("Unknown LGBMModel type.")
        if callable(self._objective):
            if stage == "fit":
                params["objective"] = _ObjectiveFunctionWrapper(self._objective)
            else:
                params["objective"] = "None"
        else:
            params["objective"] = self._objective

        params.pop("importance_type", None)
        params.pop("n_estimators", None)
        params.pop("class_weight", None)

        if isinstance(params["random_state"], np.random.RandomState):
            params["random_state"] = params["random_state"].randint(np.iinfo(np.int32).max)
        elif isinstance(params["random_state"], np.random.Generator):
            params["random_state"] = int(params["random_state"].integers(np.iinfo(np.int32).max))
        if self._n_classes > 2:
            for alias in _ConfigAliases.get("num_class"):
                params.pop(alias, None)
            params["num_class"] = self._n_classes
        if hasattr(self, "_eval_at"):
            eval_at = self._eval_at
            for alias in _ConfigAliases.get("eval_at"):
                if alias in params:
                    _log_warning(f"Found '{alias}' in params. Will use it instead of 'eval_at' argument")
                    eval_at = params.pop(alias)
            params["eval_at"] = eval_at

        # register default metric for consistency with callable eval_metric case
        original_metric = self._objective if isinstance(self._objective, str) else None
        if original_metric is None:
            # try to deduce from class instance
            if isinstance(self, LGBMRegressor):
                original_metric = "l2"
            elif isinstance(self, LGBMClassifier):
                original_metric = "multi_logloss" if self._n_classes > 2 else "binary_logloss"
            elif isinstance(self, LGBMRanker):
                original_metric = "ndcg"

        # overwrite default metric by explicitly set metric
        params = _choose_param_value("metric", params, original_metric)

        # use joblib conventions for negative n_jobs, just like scikit-learn
        # at predict time, this is handled later due to the order of parameter updates
        if stage == "fit":
            params = _choose_param_value("num_threads", params, self.n_jobs)
            params["num_threads"] = self._process_n_jobs(params["num_threads"])

        return params

    def _process_n_jobs(self, n_jobs: Optional[int]) -> int:
        """Convert special values of n_jobs to their actual values according to the formulas that apply.

        Parameters
        ----------
        n_jobs : int or None
            The original value of n_jobs, potentially having special values such as 'None' or
            negative integers.

        Returns
        -------
        n_jobs : int
            The value of n_jobs with special values converted to actual number of threads.
        """
        if n_jobs is None:
            n_jobs = _LGBMCpuCount(only_physical_cores=True)
        elif n_jobs < 0:
            n_jobs = max(_LGBMCpuCount(only_physical_cores=False) + 1 + n_jobs, 1)
        return n_jobs

    def fit(
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        group: Optional[_LGBM_GroupType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_class_weight: Optional[List[float]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_group: Optional[List[_LGBM_GroupType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, "LGBMModel"]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMModel":
        """Docstring is set after definition, using a template."""
        params = self._process_params(stage="fit")

        # Do not modify original args in fit function
        # Refer to https://github.com/lightgbm-org/LightGBM/pull/2619
        eval_metric_list: List[Union[str, _LGBM_ScikitCustomEvalFunction]]
        if eval_metric is None:
            eval_metric_list = []
        elif isinstance(eval_metric, list):
            eval_metric_list = copy.deepcopy(eval_metric)
        else:
            eval_metric_list = [copy.deepcopy(eval_metric)]

        # Separate built-in from callable evaluation metrics
        eval_metrics_callable = [_EvalFunctionWrapper(f) for f in eval_metric_list if callable(f)]
        eval_metrics_builtin = [m for m in eval_metric_list if isinstance(m, str)]

        # concatenate metric from params (or default if not provided in params) and eval_metric
        params["metric"] = [params["metric"]] if isinstance(params["metric"], (str, type(None))) else params["metric"]
        params["metric"] = [e for e in eval_metrics_builtin if e not in params["metric"]] + params["metric"]
        params["metric"] = [metric for metric in params["metric"] if metric is not None]

        if isinstance(X, pd_DataFrame):
            _X, _y = X, y
            self.n_features_in_ = _X.shape[1]
        elif nwd.is_into_dataframe(X):
            _X, _y = X, y
            self.n_features_in_ = nw.from_native(X).shape[1]
        else:
            # NOTE: _LGBMValidateData() is also responsible for setting n_features_in_
            _X, _y = _LGBMValidateData(
                self,
                X,
                y,
                reset=True,
                # allow any input type (this validation is done further down, in lgb.Dataset())
                accept_sparse=True,
                # do not raise an error if Inf of NaN values are found (LightGBM handles these internally)
                ensure_all_finite=False,
                # raise an error on 0-row and 1-row inputs
                ensure_min_samples=2,
            )
            if sample_weight is not None:
                if SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG:
                    sample_weight = _LGBMCheckSampleWeight(sample_weight, _X, allow_all_zero_weights=True)
                else:
                    sample_weight = _LGBMCheckSampleWeight(sample_weight, _X)

        if self._class_weight is None:
            self._class_weight = self.class_weight
        if self._class_weight is not None:
            class_sample_weight = _LGBMComputeSampleWeight(self._class_weight, y)
            if sample_weight is None or len(sample_weight) == 0:
                sample_weight = class_sample_weight
            else:
                sample_weight = np.multiply(sample_weight, class_sample_weight)  # type: ignore[arg-type]

        train_set = Dataset(
            data=_X,
            label=_y,
            weight=sample_weight,
            group=group,
            init_score=init_score,
            categorical_feature=categorical_feature,
            feature_name=feature_name,
            params=params,
        )

        valid_sets: List[Dataset] = []
        eval_set = _validate_eval_set_Xy(eval_set=eval_set, eval_X=eval_X, eval_y=eval_y)
        if eval_set is not None:
            # check eval_group (only relevant for ranking tasks)
            if eval_group is not None:
                if len(eval_group) != len(eval_set):
                    raise ValueError(
                        f"Length of eval_group ({len(eval_group)}) not equal to length of eval_set ({len(eval_set)})"
                    )

            for i, valid_data in enumerate(eval_set):
                # reduce cost for prediction training data
                if valid_data[0] is X and valid_data[1] is y:
                    valid_set = train_set
                else:
                    valid_weight = _extract_evaluation_meta_data(
                        collection=eval_sample_weight,
                        name="eval_sample_weight",
                        i=i,
                    )
                    valid_class_weight = _extract_evaluation_meta_data(
                        collection=eval_class_weight,
                        name="eval_class_weight",
                        i=i,
                    )
                    if valid_class_weight is not None:
                        if isinstance(valid_class_weight, dict) and self._class_map is not None:
                            valid_class_weight = {self._class_map[k]: v for k, v in valid_class_weight.items()}
                        valid_class_sample_weight = _LGBMComputeSampleWeight(valid_class_weight, valid_data[1])
                        if valid_weight is None or len(valid_weight) == 0:
                            valid_weight = valid_class_sample_weight
                        else:
                            valid_weight = np.multiply(valid_weight, valid_class_sample_weight)
                    valid_init_score = _extract_evaluation_meta_data(
                        collection=eval_init_score,
                        name="eval_init_score",
                        i=i,
                    )
                    valid_group = _extract_evaluation_meta_data(
                        collection=eval_group,
                        name="eval_group",
                        i=i,
                    )
                    valid_set = Dataset(
                        data=valid_data[0],
                        label=valid_data[1],
                        weight=valid_weight,
                        group=valid_group,
                        init_score=valid_init_score,
                        categorical_feature="auto",
                        params=params,
                    )

                valid_sets.append(valid_set)

        if isinstance(init_model, LGBMModel):
            init_model = init_model.booster_

        if callbacks is None:
            callbacks = []
        else:
            callbacks = copy.copy(callbacks)  # don't use deepcopy here to allow non-serializable objects

        evals_result: _EvalResultDict = {}
        callbacks.append(record_evaluation(evals_result))

        self._Booster = train(
            params=params,
            train_set=train_set,
            num_boost_round=self.n_estimators,
            valid_sets=valid_sets,
            valid_names=eval_names,
            feval=eval_metrics_callable,  # type: ignore[arg-type]
            init_model=init_model,
            callbacks=callbacks,
        )

        # This populates the property self.n_features_, the number of features in the fitted model,
        # and so should only be set after fitting.
        #
        # The related property self._n_features_in, which populates self.n_features_in_,
        # is set BEFORE fitting.
        self._n_features = self._Booster.num_feature()

        # This attribute informs self.features_in_, but isn't set until here
        # because Dataset.construct(), called by train(), is responsible for updating it.
        self._fitted_with_feature_names = train_set._has_non_default_feature_names

        self._evals_result = evals_result
        self._best_iteration = self._Booster.best_iteration
        self._best_score = self._Booster.best_score

        self.fitted_ = True

        # free dataset
        self._Booster.free_dataset()
        del train_set, valid_sets
        return self

    fit.__doc__ = (
        _lgbmmodel_doc_fit.format(
            X_shape="numpy array, pandas DataFrame, pyarrow Table, polars DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
            y_shape="numpy array, pandas DataFrame, pandas Series, list of int or float, pyarrow ChunkedArray or polars Series of shape = [n_samples]",
            sample_weight_shape="numpy array, pandas Series, list of int or float, pyarrow ChunkedArray, polars Series of shape = [n_samples] or None, optional (default=None)",
            init_score_shape="numpy array, pandas DataFrame, pandas Series, list of int or float, list of lists, pyarrow ChunkedArray, pyarrow Table, polars Series, polars DataFrame of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task) or shape = [n_samples, n_classes] (for multi-class task) or None, optional (default=None)",
            group_shape="numpy array, pandas Series, pyarrow ChunkedArray, polars Series, list of int or float, or None, optional (default=None)",
            eval_sample_weight_shape="list of array (same types as ``sample_weight`` supports), or None, optional (default=None)",
            eval_init_score_shape="list of array (same types as ``init_score`` supports), or None, optional (default=None)",
            eval_group_shape="list of array (same types as ``group`` supports), or None, optional (default=None)",
        )
        + "\n\n"
        + _lgbmmodel_doc_custom_eval_note
    )

    def predict(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is set after definition, using a template."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("Estimator not fitted, call fit before exploiting the model.")
        if not isinstance(X, pd_DataFrame) and not nwd.is_into_dataframe(X):
            X = _LGBMValidateData(
                self,
                X,
                # 'y' being omitted = run scikit-learn's check_array() instead of check_X_y()
                #
                # Prevent scikit-learn from deleting or modifying attributes like 'feature_names_in_' and 'n_features_in_'.
                # These shouldn't be changed at predict() time.
                reset=False,
                # allow any input type (this validation is done further down, in lgb.Dataset())
                accept_sparse=True,
                # do not raise an error if Inf of NaN values are found (LightGBM handles these internally)
                ensure_all_finite=False,
                # raise an error on 0-row inputs
                ensure_min_samples=1,
            )
        # retrieve original params that possibly can be used in both training and prediction
        # and then overwrite them (considering aliases) with params that were passed directly in prediction
        predict_params = self._process_params(stage="predict")
        for alias in _ConfigAliases.get_by_alias(
            "data",
            "X",
            "raw_score",
            "start_iteration",
            "num_iteration",
            "pred_leaf",
            "pred_contrib",
            *kwargs.keys(),
        ):
            predict_params.pop(alias, None)
        predict_params.update(kwargs)

        # number of threads can have values with special meaning which is only applied
        # in the scikit-learn interface, these should not reach the c++ side as-is
        predict_params = _choose_param_value("num_threads", predict_params, self.n_jobs)
        predict_params["num_threads"] = self._process_n_jobs(predict_params["num_threads"])

        return self._Booster.predict(  # type: ignore[union-attr]
            X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **predict_params,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="array-like of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="array-like of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="array-like of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or list with n_classes length of such objects",
    )

    @property
    def n_features_(self) -> int:
        """:obj:`int`: The number of features of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_features found. Need to call fit beforehand.")
        return self._n_features

    @property
    def n_features_in_(self) -> int:
        """:obj:`int`: The number of features of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_features_in found. Need to call fit beforehand.")
        return self._n_features_in

    @n_features_in_.setter
    def n_features_in_(self, value: int) -> None:
        """Set number of features found in passed-in dataset.

        Starting with ``scikit-learn`` 1.6, ``scikit-learn`` expects to be able to directly
        set this property in functions like ``validate_data()``.

        .. note::

            Do not call ``estimator.n_features_in_ = some_int`` or anything else that invokes
            this method. It is only here for compatibility with ``scikit-learn`` validation
            functions used internally in ``lightgbm``.
        """
        self._n_features_in = value

    @property
    def best_score_(self) -> _LGBM_BoosterBestScoreType:
        """:obj:`dict`: The best score of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No best_score found. Need to call fit beforehand.")
        return self._best_score

    @property
    def best_iteration_(self) -> int:
        """:obj:`int`: The best iteration of fitted model if ``early_stopping()`` callback has been specified."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError(
                "No best_iteration found. Need to call fit with early_stopping callback beforehand."
            )
        return self._best_iteration

    @property
    def objective_(self) -> Union[str, _LGBM_ScikitCustomObjectiveFunction]:
        """:obj:`str` or :obj:`callable`: The concrete objective used while fitting this model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No objective found. Need to call fit beforehand.")
        return self._objective  # type: ignore[return-value]

    @property
    def n_estimators_(self) -> int:
        """:obj:`int`: True number of boosting iterations performed.

        This might be less than parameter ``n_estimators`` if early stopping was enabled or
        if boosting stopped early due to limits on complexity like ``min_gain_to_split``.

        .. versionadded:: 4.0.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_estimators found. Need to call fit beforehand.")
        return self._Booster.current_iteration()  # type: ignore

    @property
    def n_iter_(self) -> int:
        """:obj:`int`: True number of boosting iterations performed.

        This might be less than parameter ``n_estimators`` if early stopping was enabled or
        if boosting stopped early due to limits on complexity like ``min_gain_to_split``.

        .. versionadded:: 4.0.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_iter found. Need to call fit beforehand.")
        return self._Booster.current_iteration()  # type: ignore

    @property
    def booster_(self) -> Booster:
        """Booster: The underlying Booster of this model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No booster found. Need to call fit beforehand.")
        return self._Booster  # type: ignore[return-value]

    @property
    def evals_result_(self) -> _EvalResultDict:
        """:obj:`dict`: The evaluation results if validation sets have been specified."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No results found. Need to call fit with eval_set beforehand.")
        return self._evals_result

    @property
    def feature_importances_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_features]: The feature importances (the higher, the more important).

        .. note::

            ``importance_type`` attribute is passed to the function
            to configure the type of importance values to be extracted.
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_importances found. Need to call fit beforehand.")
        return self._Booster.feature_importance(importance_type=self.importance_type)  # type: ignore[union-attr]

    @property
    def feature_name_(self) -> List[str]:
        """:obj:`list` of shape = [n_features]: The names of features.

        .. note::

            If input does not contain feature names, they will be added during fitting in the format ``Column_0``, ``Column_1``, ..., ``Column_N``.
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_name found. Need to call fit beforehand.")
        return self._Booster.feature_name()  # type: ignore[union-attr]

    @property
    def feature_names_in_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_features]: scikit-learn compatible version of ``.feature_name_``.

        Only available when training data had feature names (e.g. a pandas DataFrame).
        When training was done with data without feature names (e.g. a numpy array),
        accessing this attribute raises ``AttributeError``.

        .. versionadded:: 4.5.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_names_in_ found. Need to call fit beforehand.")
        if not self._fitted_with_feature_names:
            raise AttributeError(
                f"'{type(self).__name__}' object has no attribute 'feature_names_in_'. "
                "The training data did not have feature names "
                "(e.g. was a numpy array rather than a pandas DataFrame)."
            )
        return np.array(self.feature_name_)

    @feature_names_in_.deleter
    def feature_names_in_(self) -> None:
        """Intercept calls to delete ``feature_names_in_``.

        Some code paths in ``scikit-learn`` try to delete the ``feature_names_in_`` attribute
        on estimators when a new training dataset that doesn't have features is passed.
        LightGBM has custom handling of feature names and has chosen to opt out of this behavior.

        However, that behavior is coupled to ``scikit-learn`` automatically updating
        ``n_features_in_`` in those same code paths, which is necessary for compliance
        with its API (via argument ``reset`` to functions like ``validate_data()`` and
        ``check_array()``).

        .. note::

            Do not call ``del estimator.feature_names_in_`` or anything else that invokes
            this method. It is only here for compatibility with ``scikit-learn`` validation
            functions used internally in ``lightgbm``.
        """
        pass


class LGBMRegressor(_LGBMRegressorBase, LGBMModel):
    """LightGBM regressor."""

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def _more_tags(self) -> Dict[str, Any]:
        # handle the case where RegressorMixin possibly provides _more_tags()
        if callable(getattr(_LGBMRegressorBase, "_more_tags", None)):
            tags = _LGBMRegressorBase._more_tags(self)
        else:
            tags = {}
        # override those with LightGBM-specific preferences
        tags.update(LGBMModel._more_tags(self))
        return tags

    def __sklearn_tags__(self) -> "_sklearn_Tags":
        return super().__sklearn_tags__()

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMRegressor":
        """Docstring is inherited from the LGBMModel."""
        super().fit(
            X,
            y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_names=eval_names,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMRegressor")  # type: ignore
    _base_doc = (
        _base_doc[: _base_doc.find("group :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_set :") :]
    )  # type: ignore
    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]
    fit.__doc__ = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]


class LGBMClassifier(_LGBMClassifierBase, LGBMModel):
    """LightGBM classifier."""

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def _more_tags(self) -> Dict[str, Any]:
        # handle the case where ClassifierMixin possibly provides _more_tags()
        if callable(getattr(_LGBMClassifierBase, "_more_tags", None)):
            tags = _LGBMClassifierBase._more_tags(self)
        else:
            tags = {}
        # override those with LightGBM-specific preferences
        tags.update(LGBMModel._more_tags(self))
        return tags

    def __sklearn_tags__(self) -> "_sklearn_Tags":
        tags = super().__sklearn_tags__()
        if tags is not None:
            tags.classifier_tags.multi_class = True
            tags.classifier_tags.multi_label = False
        return tags

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_class_weight: Optional[List[float]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMClassifier":
        """Docstring is inherited from the LGBMModel."""
        _LGBMAssertAllFinite(y)
        _LGBMCheckClassificationTargets(y)
        self._le = _LGBMLabelEncoder().fit(y)
        _y = self._le.transform(y)
        self._class_map = dict(zip(self._le.classes_, self._le.transform(self._le.classes_), strict=True))
        if isinstance(self.class_weight, dict):
            self._class_weight = {self._class_map[k]: v for k, v in self.class_weight.items()}

        self._classes = self._le.classes_
        self._n_classes = len(self._classes)  # type: ignore[arg-type]
        if self.objective is None:
            self._objective = None

        # adjust eval metrics to match whether binary or multiclass
        # classification is being performed
        if not callable(eval_metric):
            if isinstance(eval_metric, list):
                eval_metric_list = eval_metric
            elif isinstance(eval_metric, str):
                eval_metric_list = [eval_metric]
            else:
                eval_metric_list = []
            if self.__is_multiclass:
                for index, metric in enumerate(eval_metric_list):
                    if metric in {"logloss", "binary_logloss"}:
                        eval_metric_list[index] = "multi_logloss"
                    elif metric in {"error", "binary_error"}:
                        eval_metric_list[index] = "multi_error"
            else:
                for index, metric in enumerate(eval_metric_list):
                    if metric in {"logloss", "multi_logloss"}:
                        eval_metric_list[index] = "binary_logloss"
                    elif metric in {"error", "multi_error"}:
                        eval_metric_list[index] = "binary_error"
            eval_metric = eval_metric_list

        # do not modify args, as it causes errors in model selection tools
        valid_sets: Optional[List[_LGBM_ScikitValidSet]] = None
        if eval_set is not None:
            if isinstance(eval_set, tuple):
                eval_set = [eval_set]
            valid_sets = []
            for valid_x, valid_y in eval_set:
                if valid_x is X and valid_y is y:
                    valid_sets.append((valid_x, _y))
                else:
                    valid_sets.append((valid_x, self._le.transform(valid_y)))

        super().fit(
            X,
            _y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=valid_sets,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMClassifier")  # type: ignore
    _base_doc = (
        _base_doc[: _base_doc.find("group :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_set :") :]
    )  # type: ignore
    fit.__doc__ = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    def predict(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is inherited from the LGBMModel."""
        result = self.predict_proba(
            X=X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )
        if callable(self._objective) or raw_score or pred_leaf or pred_contrib:
            return result
        else:
            class_index = np.argmax(result, axis=1)
            return self._le.inverse_transform(class_index)

    predict.__doc__ = LGBMModel.predict.__doc__

    def predict_proba(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is set after definition, using a template."""
        result = super().predict(
            X=X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )
        if callable(self._objective) and not (raw_score or pred_leaf or pred_contrib):
            _log_warning(
                "Cannot compute class probabilities or labels "
                "due to the usage of customized objective function.\n"
                "Returning raw scores instead."
            )
            return result
        elif self.__is_multiclass or raw_score or pred_leaf or pred_contrib:  # type: ignore [operator]
            return result
        else:
            error_msg = (
                "predict() should return np.ndarray when pred_contrib=False. "
                "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
            )
            assert isinstance(result, np.ndarray), error_msg
            return np.vstack((1.0 - result, result)).transpose()

    predict_proba.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted probability for each class for each sample.",
        X_shape="numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
        output_name="predicted_probability",
        predicted_result_shape="array-like of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="array-like of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="array-like of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or list with n_classes length of such objects",
    )

    def decision_function(
        self,
        X: _LGBM_ScikitMatrixLike,
        *,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Return the raw margin score for each sample.

        .. versionadded:: 4.7.0

        Parameters
        ----------
        X : numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]
            Input features matrix.
        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
            If <= 0, starts from the first iteration.
        num_iteration : int or None, optional (default=None)
            Total number of iterations used in the prediction.
            If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
            otherwise, all iterations from ``start_iteration`` are used (no limits).
            If <= 0, all iterations from ``start_iteration`` are used (no limits).
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.
        **kwargs
            Other parameters forwarded to ``predict()``.

        Returns
        -------
        raw_score : array-like of shape = [n_samples] or shape = [n_samples, n_classes]
            The predicted values.
        """
        return super().predict(
            X=X,
            raw_score=True,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            validate_features=validate_features,
            **kwargs,
        )

    @property
    def classes_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_classes]: The class label array."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No classes found. Need to call fit beforehand.")
        return self._classes  # type: ignore[return-value]

    @property
    def n_classes_(self) -> int:
        """:obj:`int`: The number of classes."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No classes found. Need to call fit beforehand.")
        return self._n_classes

    @property
    def __is_multiclass(self) -> bool:
        """:obj:`bool`:  Indicator of whether the classifier is used for multiclass."""
        return self._n_classes > 2 or (isinstance(self._objective, str) and self._objective in _MULTICLASS_OBJECTIVES)


class LGBMRanker(LGBMModel):
    """LightGBM ranker.

    .. warning::

        scikit-learn doesn't support ranking applications yet,
        therefore this class is not really compatible with the sklearn ecosystem.
        Please use this class mainly for training and applying ranking models in common sklearnish way.
    """

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        group: Optional[_LGBM_GroupType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_group: Optional[List[_LGBM_GroupType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Union[List[int], Tuple[int, ...]] = (1, 2, 3, 4, 5),
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMRanker":
        """Docstring is inherited from the LGBMModel."""
        # check group data
        if group is None:
            raise ValueError("Should set group for ranking task")

        if eval_group is None and (eval_set is not None or eval_X is not None or eval_y is not None):
            raise ValueError("eval_group cannot be None if any of eval_set, eval_X, or eval_y are provided")

        self._eval_at = eval_at
        super().fit(
            X,
            y,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMRanker")  # type: ignore
    fit.__doc__ = (
        _base_doc[: _base_doc.find("eval_class_weight :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_init_score :") :]
    )  # type: ignore
    _base_doc = fit.__doc__
    _before_feature_name, _feature_name, _after_feature_name = _base_doc.partition("feature_name :")
    fit.__doc__ = f"""{_before_feature_name}eval_at : list or tuple of int, optional (default=(1, 2, 3, 4, 5))
        The evaluation positions of the specified metric.
    {_feature_name}{_after_feature_name}"""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/application/application.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/application.h>

#include <LightGBM/boosting.h>
#include <LightGBM/dataset.h>
#include <LightGBM/dataset_loader.h>
#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/text_reader.h>

#include <chrono>
#include <cstdio>
#include <ctime>
#include <fstream>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "predictor.hpp"

namespace LightGBM {

Application::Application(int argc, char** argv) {
  LoadParameters(argc, argv);
  // set number of threads for openmp
  OMP_SET_NUM_THREADS(config_.num_threads);
  if (config_.data.size() == 0 && config_.task != TaskType::kConvertModel) {
    Log::Fatal("No training/prediction data, application quit");
  }

  if (config_.device_type == std::string("cuda")) {
      LGBM_config_::current_device = lgbm_device_cuda;
  }
}

Application::~Application() {
  if (config_.is_parallel) {
    Network::Dispose();
  }
}

void Application::LoadParameters(int argc, char** argv) {
  std::unordered_map<std::string, std::vector<std::string>> all_params;
  std::unordered_map<std::string, std::string> params;
  for (int i = 1; i < argc; ++i) {
    Config::KV2Map(&all_params, argv[i]);
  }
  // read parameters from config file
  bool config_file_ok = true;
  if (all_params.count("config") > 0) {
    TextReader<size_t> config_reader(all_params["config"][0].c_str(), false);
    config_reader.ReadAllLines();
    if (!config_reader.Lines().empty()) {
      for (auto& line : config_reader.Lines()) {
        // remove str after "#"
        if (line.size() > 0 && std::string::npos != line.find_first_of("#")) {
          line.erase(line.find_first_of("#"));
        }
        line = Common::Trim(line);
        if (line.size() == 0) {
          continue;
        }
        Config::KV2Map(&all_params, line.c_str());
      }
    } else {
      config_file_ok = false;
    }
  }
  Config::SetVerbosity(all_params);
  // de-duplicate params
  Config::KeepFirstValues(all_params, &params);
  if (!config_file_ok) {
    Log::Warning("Config file %s doesn't exist, will ignore", params["config"].c_str());
  }
  ParameterAlias::KeyAliasTransform(&params);
  config_.Set(params);
  Log::Info("Finished loading parameters");
}

void Application::LoadData() {
  auto start_time = std::chrono::high_resolution_clock::now();
  std::unique_ptr<Predictor> predictor;
  // prediction is needed if using input initial model(continued train)
  PredictFunction predict_fun = nullptr;
  // need to continue training
  if (boosting_->NumberOfTotalModel() > 0 && config_.task != TaskType::KRefitTree) {
    predictor.reset(new Predictor(boosting_.get(), 0, -1, true, false, false, false, -1, -1));
    predict_fun = predictor->GetPredictFunction();
  }

  // sync up random seed for data partition
  if (config_.is_data_based_parallel) {
    config_.data_random_seed = Network::GlobalSyncUpByMin(config_.data_random_seed);
  }

  Log::Debug("Loading train file...");
  DatasetLoader dataset_loader(config_, predict_fun,
                               config_.num_class, config_.data.c_str());
  // load Training data
  if (config_.is_data_based_parallel) {
    // load data for distributed training
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(),
                                                  Network::rank(), Network::num_machines()));
  } else {
    // load data for single machine
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(), 0, 1));
  }
  // need save binary file
  if (config_.save_binary) {
    train_data_->SaveBinaryFile(nullptr);
  }
  // create training metric
  if (config_.is_provide_training_metric) {
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(train_data_->metadata(), train_data_->num_data());
      train_metric_.push_back(std::move(metric));
    }
  }
  train_metric_.shrink_to_fit();

  if (!config_.metric.empty()) {
    // only when have metrics then need to construct validation data

    // Add validation data, if it exists
    for (size_t i = 0; i < config_.valid.size(); ++i) {
      Log::Debug("Loading validation file #%zu...", (i + 1));
      // add
      auto new_dataset = std::unique_ptr<Dataset>(
        dataset_loader.LoadFromFileAlignWithOtherDataset(
          config_.valid[i].c_str(),
          train_data_.get()));
      valid_datas_.push_back(std::move(new_dataset));
      // need save binary file
      if (config_.save_binary) {
        valid_datas_.back()->SaveBinaryFile(nullptr);
      }

      // add metric for validation data
      valid_metrics_.emplace_back();
      for (auto metric_type : config_.metric) {
        auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
        if (metric == nullptr) {
          continue;
        }
        metric->Init(valid_datas_.back()->metadata(),
                     valid_datas_.back()->num_data());
        valid_metrics_.back().push_back(std::move(metric));
      }
      valid_metrics_.back().shrink_to_fit();
    }
    valid_datas_.shrink_to_fit();
    valid_metrics_.shrink_to_fit();
  }
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  Log::Info("Finished loading data in %f seconds",
            std::chrono::duration<double, std::milli>(end_time - start_time) * 1e-3);
}

void Application::InitTrain() {
  if (config_.is_parallel) {
    // need init network
    Network::Init(config_);
    Log::Info("Finished initializing network");
    config_.feature_fraction_seed =
      Network::GlobalSyncUpByMin(config_.feature_fraction_seed);
    config_.feature_fraction =
      Network::GlobalSyncUpByMin(config_.feature_fraction);
    config_.drop_seed =
      Network::GlobalSyncUpByMin(config_.drop_seed);
  }

  // create boosting
  boosting_.reset(
    Boosting::CreateBoosting(config_.boosting,
                             config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  // create objective function
  objective_fun_.reset(
    ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                               config_));
  // load training data
  LoadData();
  if (config_.task == TaskType::kSaveBinary) {
    Log::Info("Save data as binary finished, exit");
    exit(0);
  }
  // initialize the objective function
  objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
  // initialize the boosting
  boosting_->Init(&config_, train_data_.get(), objective_fun_.get(),
                  Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
  // add validation data into boosting
  for (size_t i = 0; i < valid_datas_.size(); ++i) {
    boosting_->AddValidDataset(valid_datas_[i].get(),
                               Common::ConstPtrInVectorWrapper<Metric>(valid_metrics_[i]));
    Log::Debug("Number of data points in validation set #%zu: %d", i + 1, valid_datas_[i]->num_data());
  }
  Log::Info("Finished initializing training");
}

void Application::Train() {
  Log::Info("Started training...");
  boosting_->Train(config_.snapshot_freq, config_.output_model);
  boosting_->SaveModelToFile(0, -1, config_.saved_feature_importance_type,
                             config_.output_model.c_str());
  // convert model to if-else statement code
  if (config_.convert_model_language == std::string("cpp")) {
    boosting_->SaveModelToIfElse(-1, config_.convert_model.c_str());
  }
  Log::Info("Finished training");
}

void Application::Predict() {
  if (config_.task == TaskType::KRefitTree) {
    // create predictor
    Predictor predictor(boosting_.get(), 0, -1, false, true, false, false, 1, 1);
    predictor.Predict(config_.data.c_str(), config_.output_result.c_str(), config_.header, config_.predict_disable_shape_check,
                      config_.precise_float_parser);
    TextReader<int> result_reader(config_.output_result.c_str(), false);
    result_reader.ReadAllLines();

    size_t nrow = result_reader.Lines().size();
    size_t ncol = 0;
    if (nrow > 0) {
      ncol = Common::StringToArray<int>(result_reader.Lines()[0], '\t').size();
    }
    std::vector<int> pred_leaf;
    pred_leaf.resize(nrow * ncol);

    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int irow = 0; irow < static_cast<int>(nrow); ++irow) {
      auto line_vec = Common::StringToArray<int>(result_reader.Lines()[irow], '\t');
      CHECK_EQ(line_vec.size(), ncol);
      for (int i_row_item = 0; i_row_item < static_cast<int>(ncol); ++i_row_item) {
        pred_leaf[irow * ncol + i_row_item] = line_vec[i_row_item];
      }
      // Free memory
      result_reader.Lines()[irow].clear();
    }
    DatasetLoader dataset_loader(config_, nullptr,
                                 config_.num_class, config_.data.c_str());
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(), 0, 1));
    train_metric_.clear();
    objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                    config_));
    objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
    boosting_->Init(&config_, train_data_.get(), objective_fun_.get(),
                    Common::ConstPtrInVectorWrapper<Metric>(train_metric_));

    boosting_->RefitTree(pred_leaf.data(), nrow, ncol);
    boosting_->SaveModelToFile(0, -1, config_.saved_feature_importance_type,
                               config_.output_model.c_str());
    Log::Info("Finished RefitTree");
  } else {
    // create predictor
    Predictor predictor(boosting_.get(), config_.start_iteration_predict, config_.num_iteration_predict, config_.predict_raw_score,
                        config_.predict_leaf_index, config_.predict_contrib,
                        config_.pred_early_stop, config_.pred_early_stop_freq,
                        config_.pred_early_stop_margin);
    predictor.Predict(config_.data.c_str(),
                      config_.output_result.c_str(), config_.header, config_.predict_disable_shape_check,
                      config_.precise_float_parser);
    Log::Info("Finished prediction");
  }
}

void Application::InitPredict() {
  boosting_.reset(
    Boosting::CreateBoosting("gbdt", config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  Log::Info("Finished initializing prediction, total used %d iterations", boosting_->GetCurrentIteration());
}

void Application::ConvertModel() {
  boosting_.reset(
    Boosting::CreateBoosting(config_.boosting, config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  boosting_->SaveModelToIfElse(-1, config_.convert_model.c_str());
}


}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/application/predictor.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_
#define LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_

#include <LightGBM/boosting.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/text_reader.h>

#include <string>
#include <cstdio>
#include <cstring>
#include <functional>
#include <map>
#include <memory>
#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief Used to predict data with input model
*/
class Predictor {
 public:
  /*!
  * \brief Constructor
  * \param boosting Input boosting model
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration Number of boosting round
  * \param is_raw_score True if need to predict result with raw score
  * \param predict_leaf_index True to output leaf index instead of prediction score
  * \param predict_contrib True to output feature contributions instead of prediction score
  */
  Predictor(Boosting* boosting, int start_iteration, int num_iteration, bool is_raw_score,
            bool predict_leaf_index, bool predict_contrib, bool early_stop,
            int early_stop_freq, double early_stop_margin) {
    early_stop_ = CreatePredictionEarlyStopInstance(
        "none", LightGBM::PredictionEarlyStopConfig());
    if (early_stop && !boosting->NeedAccuratePrediction()) {
      PredictionEarlyStopConfig pred_early_stop_config;
      CHECK_GT(early_stop_freq, 0);
      CHECK_GE(early_stop_margin, 0);
      pred_early_stop_config.margin_threshold = early_stop_margin;
      pred_early_stop_config.round_period = early_stop_freq;
      if (boosting->NumberOfClasses() == 1) {
        early_stop_ =
            CreatePredictionEarlyStopInstance("binary", pred_early_stop_config);
      } else {
        early_stop_ = CreatePredictionEarlyStopInstance("multiclass",
                                                        pred_early_stop_config);
      }
    }

    boosting->InitPredict(start_iteration, num_iteration, predict_contrib);
    boosting_ = boosting;
    num_pred_one_row_ = boosting_->NumPredictOneRow(start_iteration,
        num_iteration, predict_leaf_index, predict_contrib);
    num_feature_ = boosting_->MaxFeatureIdx() + 1;
    predict_buf_.resize(
        OMP_NUM_THREADS(),
        std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>>(
            num_feature_, 0.0f));
    const int kFeatureThreshold = 100000;
    const size_t KSparseThreshold = static_cast<size_t>(0.01 * num_feature_);
    if (predict_leaf_index) {
      predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                         double* output) {
        int tid = omp_get_thread_num();
        if (num_feature_ > kFeatureThreshold &&
            features.size() < KSparseThreshold) {
          auto buf = CopyToPredictMap(features);
          boosting_->PredictLeafIndexByMap(buf, output);
        } else {
          CopyToPredictBuffer(predict_buf_[tid].data(), features);
          // get result for leaf index
          boosting_->PredictLeafIndex(predict_buf_[tid].data(), output);
          ClearPredictBuffer(predict_buf_[tid].data(), predict_buf_[tid].size(),
                             features);
        }
      };
    } else if (predict_contrib) {
      if (boosting_->IsLinear()) {
        Log::Fatal("Predicting SHAP feature contributions is not implemented for linear trees.");
      }
      predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                         double* output) {
        int tid = omp_get_thread_num();
        CopyToPredictBuffer(predict_buf_[tid].data(), features);
        // get feature importances
        boosting_->PredictContrib(predict_buf_[tid].data(), output);
        ClearPredictBuffer(predict_buf_[tid].data(), predict_buf_[tid].size(),
                           features);
      };
      predict_sparse_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                                std::vector<std::unordered_map<int, double>>* output) {
        auto buf = CopyToPredictMap(features);
        // get sparse feature importances
        boosting_->PredictContribByMap(buf, output);
      };

    } else {
      if (is_raw_score) {
        predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                           double* output) {
          int tid = omp_get_thread_num();
          if (num_feature_ > kFeatureThreshold &&
              features.size() < KSparseThreshold) {
            auto buf = CopyToPredictMap(features);
            boosting_->PredictRawByMap(buf, output, &early_stop_);
          } else {
            CopyToPredictBuffer(predict_buf_[tid].data(), features);
            boosting_->PredictRaw(predict_buf_[tid].data(), output,
                                  &early_stop_);
            ClearPredictBuffer(predict_buf_[tid].data(),
                               predict_buf_[tid].size(), features);
          }
        };
      } else {
        predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                           double* output) {
          int tid = omp_get_thread_num();
          if (num_feature_ > kFeatureThreshold &&
              features.size() < KSparseThreshold) {
            auto buf = CopyToPredictMap(features);
            boosting_->PredictByMap(buf, output, &early_stop_);
          } else {
            CopyToPredictBuffer(predict_buf_[tid].data(), features);
            boosting_->Predict(predict_buf_[tid].data(), output, &early_stop_);
            ClearPredictBuffer(predict_buf_[tid].data(),
                               predict_buf_[tid].size(), features);
          }
        };
      }
    }
  }

  /*!
  * \brief Destructor
  */
  ~Predictor() {
  }

  inline const PredictFunction& GetPredictFunction() const {
    return predict_fun_;
  }


  inline const PredictSparseFunction& GetPredictSparseFunction() const {
    return predict_sparse_fun_;
  }

  /*!
  * \brief predicting on data, then saving result to disk
  * \param data_filename Filename of data
  * \param result_filename Filename of output result
  */
  void Predict(const char* data_filename, const char* result_filename, bool header, bool disable_shape_check, bool precise_float_parser) {
    auto writer = VirtualFileWriter::Make(result_filename);
    if (!writer->Init()) {
      Log::Fatal("Prediction results file %s cannot be created", result_filename);
    }
    auto label_idx = header ? -1 : boosting_->LabelIdx();
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(data_filename, header, boosting_->MaxFeatureIdx() + 1, label_idx,
                                                               precise_float_parser, boosting_->ParserConfigStr()));

    if (parser == nullptr) {
      Log::Fatal("Could not recognize the data format of data file %s", data_filename);
    }
    if (!header && !disable_shape_check && parser->NumFeatures() != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n" \
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", parser->NumFeatures(), boosting_->MaxFeatureIdx() + 1);
    }
    TextReader<data_size_t> predict_data_reader(data_filename, header);
    std::vector<int> feature_remapper(parser->NumFeatures(), -1);
    bool need_adjust = false;
    // skip raw feature remapping if trained model has parser config str which may contain actual feature names.
    if (header && boosting_->ParserConfigStr().empty()) {
      std::string first_line = predict_data_reader.first_line();
      std::vector<std::string> header_words = Common::Split(first_line.c_str(), "\t,");
      std::unordered_map<std::string, int> header_mapper;
      for (int i = 0; i < static_cast<int>(header_words.size()); ++i) {
        if (header_mapper.count(header_words[i]) > 0) {
          Log::Fatal("Feature (%s) appears more than one time.", header_words[i].c_str());
        }
        header_mapper[header_words[i]] = i;
      }
      const auto& fnames = boosting_->FeatureNames();
      for (int i = 0; i < static_cast<int>(fnames.size()); ++i) {
        if (header_mapper.count(fnames[i]) <= 0) {
          Log::Warning("Feature (%s) is missed in data file. If it is weight/query/group/ignore_column, you can ignore this warning.", fnames[i].c_str());
        } else {
          feature_remapper[header_mapper.at(fnames[i])] = i;
        }
      }
      for (int i = 0; i < static_cast<int>(feature_remapper.size()); ++i) {
        if (feature_remapper[i] >= 0 && i != feature_remapper[i]) {
          need_adjust = true;
          break;
        }
      }
    }
    // function for parse data
    std::function<void(const char*, std::vector<std::pair<int, double>>*)> parser_fun;
    double tmp_label;
    parser_fun = [&parser, &feature_remapper, &tmp_label, need_adjust]
    (const char* buffer, std::vector<std::pair<int, double>>* feature) {
      parser->ParseOneLine(buffer, feature, &tmp_label);
      if (need_adjust) {
        int i = 0, j = static_cast<int>(feature->size());
        while (i < j) {
          if (feature_remapper[(*feature)[i].first] >= 0) {
            (*feature)[i].first = feature_remapper[(*feature)[i].first];
            ++i;
          } else {
            // move the non-used features to the end of the feature vector
            std::swap((*feature)[i], (*feature)[--j]);
          }
        }
        feature->resize(i);
      }
    };

    std::function<void(data_size_t, const std::vector<std::string>&)>
        process_fun = [&parser_fun, &writer, this](
                          data_size_t, const std::vector<std::string>& lines) {
      std::vector<std::pair<int, double>> oneline_features;
      std::vector<std::string> result_to_write(lines.size());
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(oneline_features)
      for (data_size_t i = 0; i < static_cast<data_size_t>(lines.size()); ++i) {
        OMP_LOOP_EX_BEGIN();
        oneline_features.clear();
        // parser
        parser_fun(lines[i].c_str(), &oneline_features);
        // predict
        std::vector<double> result(num_pred_one_row_);
        predict_fun_(oneline_features, result.data());
        auto str_result = Common::Join<double>(result, "\t");
        result_to_write[i] = str_result;
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      for (data_size_t i = 0; i < static_cast<data_size_t>(result_to_write.size()); ++i) {
        writer->Write(result_to_write[i].c_str(), result_to_write[i].size());
        writer->Write("\n", 1);
      }
    };
    predict_data_reader.ReadAllAndProcessParallel(process_fun);
  }

 private:
  void CopyToPredictBuffer(double* pred_buf, const std::vector<std::pair<int, double>>& features) {
    for (const auto &feature : features) {
      if (feature.first < num_feature_) {
        pred_buf[feature.first] = feature.second;
      }
    }
  }

  void ClearPredictBuffer(double* pred_buf, size_t buf_size, const std::vector<std::pair<int, double>>& features) {
    if (features.size() > static_cast<size_t>(buf_size / 2)) {
      std::memset(pred_buf, 0, sizeof(double)*(buf_size));
    } else {
      for (const auto &feature : features) {
        if (feature.first < num_feature_) {
          pred_buf[feature.first] = 0.0f;
        }
      }
    }
  }

  std::unordered_map<int, double> CopyToPredictMap(const std::vector<std::pair<int, double>>& features) {
    std::unordered_map<int, double> buf;
    for (const auto &feature : features) {
      if (feature.first < num_feature_) {
        buf[feature.first] = feature.second;
      }
    }
    return buf;
  }

  /*! \brief Boosting model */
  const Boosting* boosting_;
  /*! \brief function for prediction */
  PredictFunction predict_fun_;
  PredictSparseFunction predict_sparse_fun_;
  PredictionEarlyStopInstance early_stop_;
  int num_feature_;
  int num_pred_one_row_;
  std::vector<std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>>> predict_buf_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/arrow/array.hpp <==
/*!
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Oliver Borchert
 */

#ifndef LIGHTGBM_SRC_ARROW_ARRAY_HPP_
#define LIGHTGBM_SRC_ARROW_ARRAY_HPP_

#include <LightGBM/arrow.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <limits>
#include <string>
#include <utility>
#include <vector>

#include <nanoarrow/nanoarrow.hpp>

namespace LightGBM {

/* ------------------------------------------- UTILS ------------------------------------------- */

inline struct ArrowSchemaView MakeSchemaView(const struct ArrowSchema* schema) {
  struct ArrowSchemaView view;
  struct ArrowError error;
  auto ret = ArrowSchemaViewInit(&view, schema, &error);
  if (ret != NANOARROW_OK) {
    throw nanoarrow::Exception("Failed to initialize ArrowSchemaView: " +
                               std::string(ArrowErrorMessage(&error)));
  }
  return view;
}

/* --------------------------------------------------------------------------------------------- */
/*                                         CHUNKED ARRAY                                         */
/* --------------------------------------------------------------------------------------------- */

class ArrowChunkedArray {
  enum ArrowType type_;
  nanoarrow::UniqueSchema schema_;
  std::vector<nanoarrow::UniqueArray> chunks_;

 public:
  class View;
  template <typename ArrowT, typename OutputT>
  class Visitor;
  template <typename ArrowT, typename OutputT>
  class Iterator;

  /**
   * @brief Construct a new chunked Arrow array from an array stream.
   * The stream is consumed and the chunked Arrow array takes ownership of the schema and all
   * chunks. Upon destruction, the release callback is called for the schema and all chunks.
   *
   * @param stream The Arrow array stream to consume.
   */
  explicit ArrowChunkedArray(ArrowArrayStream* stream) {
    nanoarrow::UniqueArrayStream stream_(stream);

    // Extract the schema
    auto ret = stream_->get_schema(stream_.get(), schema_.get());
    if (ret != NANOARROW_OK) {
      throw nanoarrow::Exception("Failed to get schema from Arrow array stream: " +
                                 std::string(stream_->get_last_error(stream_.get())));
    }

    // Turn the schema into a type
    type_ = MakeSchemaView(schema_.get()).type;

    // Extract all chunks
    while (true) {
      nanoarrow::UniqueArray chunk;
      auto ret = stream_->get_next(stream_.get(), chunk.get());
      if (ret != NANOARROW_OK) {
        throw nanoarrow::Exception("Failed to get next chunk from Arrow array stream: " +
                                   std::string(stream_->get_last_error(stream_.get())));
      }
      if (chunk->release == nullptr) break;
      chunks_.emplace_back(std::move(chunk));
    }
  }

  /**
   * @brief Construct a new chunked Arrow array from a list of Arrow arrays and a schema.
   * The chunked Arrow array takes ownership of the schema and all chunks. Upon destruction,
   * the release callback is called for the schema and all chunks.
   *
   * @param n_chunks The number of Arrow arrays.
   * @param chunks Pointer to the list of Arrow arrays.
   * @param schema Pointer to the schema of all Arrow arrays.
   */
  explicit ArrowChunkedArray(int64_t n_chunks, struct ArrowArray* chunks,
                             struct ArrowSchema* schema) {
    // Take ownership of schema
    schema_ = nanoarrow::UniqueSchema(schema);
    type_ = MakeSchemaView(schema_.get()).type;

    // Take ownership of chunks
    chunks_.reserve(n_chunks);
    for (int64_t i = 0; i < n_chunks; ++i) {
      chunks_.emplace_back(&chunks[i]);
    }
  }

  /**
   * @brief Whether the chunked array is a struct and has multiple fields.
   * A struct chunked array is typically interpreted as a table.
   */
  bool is_struct() const { return type_ == NANOARROW_TYPE_STRUCT; }

  /**
   * @brief Get the length of the chunked array as the sum of all chunk lengths.
   *
   * @return int64_t The total number of elements.
   */
  int64_t get_length() const {
    int64_t length = 0;
    for (const auto& chunk : chunks_) {
      length += chunk->length;
    }
    return length;
  }

  /**
   * @brief Get the number of fields in the chunked array.
   *
   * @return int64_t The number of fields.
   */
  int64_t get_num_fields() const {
    if (!is_struct()) {
      Log::Fatal("Expected struct type for array, got %s", ArrowTypeString(type_));
    }
    return schema_.get()->n_children;
  }

  /**
   * @brief Obtain a view on the chunked array to visit its values.
   *
   * @return View The view on the array.
   */
  View view() const {
    std::vector<const struct ArrowArray*> chunk_ptrs;
    chunk_ptrs.reserve(chunks_.size());
    for (const auto& chunk : chunks_) {
      // Skip empty chunks to avoid additional complexity in the iterator
      if (chunk->length == 0) continue;
      chunk_ptrs.push_back(chunk.get());
    }
    return View(type_, schema_.get(), std::move(chunk_ptrs));
  }

  /* ------------------------------------------------------------------------------------------- */
  /*                                             VIEW                                            */
  /* ------------------------------------------------------------------------------------------- */

  class View {
    friend class ArrowChunkedArray;

    enum ArrowType type_;
    const struct ArrowSchema* schema_;
    std::vector<const struct ArrowArray*> chunks_;

    View(enum ArrowType type, const struct ArrowSchema* schema,
         std::vector<const struct ArrowArray*> chunks)
        : type_(type), schema_(schema), chunks_(std::move(chunks)) {}

   public:
    explicit View(std::vector<View> views) {
      type_ = views[0].type_;
      schema_ = views[0].schema_;
      for (auto it = views.begin(), end = views.end(); it != end; ++it) {
        if (it->type_ != type_) {
          Log::Fatal("All views must have the same type, but got %s and %s",
                     ArrowTypeString(it->type_), ArrowTypeString(type_));
        }
        chunks_.insert(chunks_.end(), it->chunks_.begin(), it->chunks_.end());
      }
    }

    /**
     * @brief Obtain a view on the field at the given index.
     * This method assumes that the view has a type "struct".
     *
     * @param field_idx The index of the field to view.
     * @return View A view on the field at the given index.
     */
    View field(int64_t field_idx) const {
      if (type_ != NANOARROW_TYPE_STRUCT) {
        Log::Fatal("Expected struct type for array, got %s", ArrowTypeString(type_));
      }

      std::vector<const struct ArrowArray*> chunk_ptrs;
      chunk_ptrs.reserve(chunks_.size());
      for (const auto& chunk : chunks_) {
        chunk_ptrs.push_back(chunk->children[field_idx]);
      }

      auto type = MakeSchemaView(schema_->children[field_idx]).type;
      return View(type, schema_->children[field_idx], std::move(chunk_ptrs));
    }

    /**
     * @brief Visit the chunked array with a visitor created from the schema type.
     * The visitor allows accessing all values from the chunked array, casting to the desired
     * output type.
     *
     * @tparam OutputT The desired output type.
     * @tparam F The type of the visitor function, which must be invocable with a
     *           `Visitor<ArrowT, OutputT>`
     * @param f The visitor function to invoke with the created visitor.
     * @return decltype(auto) The result of invoking the visitor function with the created visitor.
     */
    template <typename OutputT, typename F>
    decltype(auto) visit(F&& f) const {
      // Switch on the schema type and construct the appropriate visitor
      switch (type_) {
        case NANOARROW_TYPE_INT8:
          return f(Visitor<int8_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT16:
          return f(Visitor<int16_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT32:
          return f(Visitor<int32_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT64:
          return f(Visitor<int64_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT8:
          return f(Visitor<uint8_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT16:
          return f(Visitor<uint16_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT32:
          return f(Visitor<uint32_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT64:
          return f(Visitor<uint64_t, OutputT>(chunks_));
        case NANOARROW_TYPE_FLOAT:
          return f(Visitor<float, OutputT>(chunks_));
        case NANOARROW_TYPE_DOUBLE:
          return f(Visitor<double, OutputT>(chunks_));
        case NANOARROW_TYPE_BOOL:
          return f(Visitor<bool, OutputT>(chunks_));
        default:
          Log::Fatal("Unsupported Arrow type: %s", ArrowTypeString(type_));
      }
    }
  };

  /* ------------------------------------------------------------------------------------------- */
  /*                                           VISITOR                                           */
  /* ------------------------------------------------------------------------------------------- */

  template <typename ArrowT, typename OutputT>
  class Visitor {
    friend class View;
    friend class Iterator<ArrowT, OutputT>;

    std::vector<const struct ArrowArray*> chunks_;
    std::vector<int64_t> chunk_offsets_;

    explicit Visitor(std::vector<const struct ArrowArray*> chunks) : chunks_(chunks) {
      // Derive chunk offsets
      chunk_offsets_.reserve(chunks.size() + 1);
      chunk_offsets_.push_back(0);
      for (const auto& chunk : chunks) {
        chunk_offsets_.push_back(chunk_offsets_.back() + chunk->length);
      }
    }

    ArrowT is_valid(int64_t chunk_idx, int64_t element_idx) const {
      auto arr = chunks_[chunk_idx];
      return arr->buffers[0] == nullptr ||
             ArrowBitGet(static_cast<const uint8_t*>(arr->buffers[0]), arr->offset + element_idx);
    }

    ArrowT get(int64_t chunk_idx, int64_t element_idx) const {
      auto arr = chunks_[chunk_idx];
      auto idx = arr->offset + element_idx;
      if constexpr (std::is_same_v<ArrowT, bool>) {
        return ArrowBitGet(static_cast<const uint8_t*>(arr->buffers[1]), idx);
      } else {
        return static_cast<const ArrowT*>(arr->buffers[1])[idx];
      }
    }

   public:
    Iterator<ArrowT, OutputT> begin() const { return Iterator<ArrowT, OutputT>(*this, 0, 0); }
    Iterator<ArrowT, OutputT> end() const {
      return Iterator<ArrowT, OutputT>(*this, chunks_.size(), 0);
    }
  };

  /* ------------------------------------------------------------------------------------------- */
  /*                                           ITERATOR                                          */
  /* ------------------------------------------------------------------------------------------- */

  template <typename ArrowT, typename OutputT>
  class Iterator {
    friend class Visitor<ArrowT, OutputT>;

    const Visitor<ArrowT, OutputT>& visitor_;
    int64_t chunk_idx_;
    int64_t element_idx_;

    Iterator(const Visitor<ArrowT, OutputT>& visitor, int64_t chunk_idx, int64_t element_idx)
        : visitor_(visitor), chunk_idx_(chunk_idx), element_idx_(element_idx) {}

    int64_t full_offset() const { return visitor_.chunk_offsets_[chunk_idx_] + element_idx_; }

   public:
    using iterator_category = std::random_access_iterator_tag;
    using difference_type = int64_t;
    using value_type = OutputT;
    using pointer = value_type*;
    using reference = value_type&;

    /* --------------------------------------- OPERATORS --------------------------------------- */

   public:
    Iterator<ArrowT, OutputT>& operator++() {
      if (element_idx_ + 1 >= visitor_.chunks_[chunk_idx_]->length) {
        element_idx_ = 0;
        chunk_idx_++;
      } else {
        element_idx_++;
      }
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator+=(int64_t c) {
      while (element_idx_ + c >= visitor_.chunks_[chunk_idx_]->length) {
        c -= visitor_.chunks_[chunk_idx_]->length - element_idx_;
        element_idx_ = 0;
        chunk_idx_++;
      }
      element_idx_ += c;
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator--() {
      if (element_idx_ == 0) {
        chunk_idx_--;
        element_idx_ = visitor_.chunks_[chunk_idx_]->length - 1;
      } else {
        element_idx_--;
      }
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator-=(int64_t c) {
      while (c > element_idx_) {
        c -= element_idx_ + 1;
        chunk_idx_--;
        element_idx_ = visitor_.chunks_[chunk_idx_]->length - 1;
      }
      element_idx_ -= c;
      return *this;
    }

    friend int64_t operator-(const Iterator<ArrowT, OutputT>& a,
                             const Iterator<ArrowT, OutputT>& b) {
      auto full_offset_a = a.full_offset();
      auto full_offset_b = b.full_offset();
      return full_offset_a - full_offset_b;
    }

    friend bool operator==(const Iterator<ArrowT, OutputT>& a,
                           const Iterator<ArrowT, OutputT>& b) {
      return a.chunk_idx_ == b.chunk_idx_ && a.element_idx_ == b.element_idx_;
    }

    friend bool operator!=(const Iterator<ArrowT, OutputT>& a,
                           const Iterator<ArrowT, OutputT>& b) {
      return !(a == b);
    }

    /* ----------------------------------------- VALUE ----------------------------------------- */

   private:
    static constexpr OutputT null_default() {
      if constexpr (std::is_floating_point_v<OutputT>) {
        return std::numeric_limits<OutputT>::quiet_NaN();
      } else {
        return OutputT{0};
      }
    }

    OutputT get(int64_t chunk_idx, int64_t element_idx) const {
      if (visitor_.is_valid(chunk_idx, element_idx)) {
        return static_cast<OutputT>(visitor_.get(chunk_idx, element_idx));
      } else {
        return null_default();
      }
    }

   public:
    OutputT operator*() const { return this->get(chunk_idx_, element_idx_); }

    OutputT operator[](int64_t c) const {
      if (visitor_.chunks_.size() == 1) {
        return this->get(0, c);
      }
      auto it =
          std::upper_bound(visitor_.chunk_offsets_.begin(), visitor_.chunk_offsets_.end(), c);
      auto chunk_idx = std::distance(visitor_.chunk_offsets_.begin(), it) - 1;
      auto element_idx = c - visitor_.chunk_offsets_[chunk_idx];
      return this->get(chunk_idx, element_idx);
    }
  };
};

};  // namespace LightGBM

#endif  // LIGHTGBM_SRC_ARROW_ARRAY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/bagging.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_
#define LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_

#include <string>
#include <vector>

namespace LightGBM {

class BaggingSampleStrategy : public SampleStrategy {
 public:
  BaggingSampleStrategy(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function, int num_tree_per_iteration)
    : need_re_bagging_(false) {
    config_ = config;
    train_data_ = train_data;
    num_data_ = train_data->num_data();
    num_queries_ = train_data->metadata().num_queries();
    query_boundaries_ = train_data->metadata().query_boundaries();
    objective_function_ = objective_function;
    num_tree_per_iteration_ = num_tree_per_iteration;
    num_threads_ = OMP_NUM_THREADS();
  }

  ~BaggingSampleStrategy() {}

  void Bagging(int iter, TreeLearner* tree_learner, score_t* /*gradients*/, score_t* /*hessians*/) override {
    Common::FunctionTimer fun_timer("GBDT::Bagging", global_timer);
    // if need bagging
    if ((bag_data_cnt_ < num_data_ && iter % config_->bagging_freq == 0) ||
      need_re_bagging_) {
      need_re_bagging_ = false;
      if (!config_->bagging_by_query) {
        auto left_cnt = bagging_runner_.Run<true>(
          num_data_,
          [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
              data_size_t*) {
            data_size_t cur_left_count = 0;
            if (balanced_bagging_) {
              cur_left_count =
                  BalancedBaggingHelper(cur_start, cur_cnt, left);
            } else {
              cur_left_count = BaggingHelper(cur_start, cur_cnt, left);
            }
            return cur_left_count;
          },
          bag_data_indices_.data());
        bag_data_cnt_ = left_cnt;
      } else {
        num_sampled_queries_ = bagging_runner_.Run<true>(
          num_queries_,
          [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
              data_size_t*) {
            data_size_t cur_left_count = 0;
            cur_left_count = BaggingHelper(cur_start, cur_cnt, left);
            return cur_left_count;
          }, bag_query_indices_.data());

        sampled_query_boundaries_[0] = 0;
        OMP_INIT_EX();
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (data_size_t i = 0; i < num_sampled_queries_; ++i) {
          OMP_LOOP_EX_BEGIN();
          sampled_query_boundaries_[i + 1] = query_boundaries_[bag_query_indices_[i] + 1] - query_boundaries_[bag_query_indices_[i]];
          OMP_LOOP_EX_END();
        }
        OMP_THROW_EX();

        const int num_blocks = Threading::For<data_size_t>(0, num_sampled_queries_ + 1, 128, [this](int thread_index, data_size_t start_index, data_size_t end_index) {
          for (data_size_t i = start_index + 1; i < end_index; ++i) {
            sampled_query_boundaries_[i] += sampled_query_boundaries_[i - 1];
          }
          sampled_query_boundaries_thread_buffer_[thread_index] = sampled_query_boundaries_[end_index - 1];
         });

        for (int thread_index = 1; thread_index < num_blocks; ++thread_index) {
          sampled_query_boundaries_thread_buffer_[thread_index] += sampled_query_boundaries_thread_buffer_[thread_index - 1];
        }

        Threading::For<data_size_t>(0, num_sampled_queries_ + 1, 128, [this](int thread_index, data_size_t start_index, data_size_t end_index) {
          if (thread_index > 0) {
            for (data_size_t i = start_index; i < end_index; ++i) {
              sampled_query_boundaries_[i] += sampled_query_boundaries_thread_buffer_[thread_index - 1];
            }
          }
        });

        bag_data_cnt_ = sampled_query_boundaries_[num_sampled_queries_];

        Threading::For<data_size_t>(0, num_sampled_queries_, 1, [this](int /*thread_index*/, data_size_t start_index, data_size_t end_index) {
          for (data_size_t sampled_query_id = start_index; sampled_query_id < end_index; ++sampled_query_id) {
            const data_size_t query_index = bag_query_indices_[sampled_query_id];
            const data_size_t data_index_start = query_boundaries_[query_index];
            const data_size_t data_index_end = query_boundaries_[query_index + 1];
            const data_size_t sampled_query_start = sampled_query_boundaries_[sampled_query_id];
            for (data_size_t i = data_index_start; i < data_index_end; ++i) {
              bag_data_indices_[sampled_query_start + i - data_index_start] = i;
            }
          }
        });
      }
      Log::Debug("Re-bagging, using %d data to train", bag_data_cnt_);
      // set bagging data to tree learner
      if (!is_use_subset_) {
        #ifdef USE_CUDA
        if (config_->device_type == std::string("cuda")) {
          CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
          tree_learner->SetBaggingData(nullptr, cuda_bag_data_indices_.RawData(), bag_data_cnt_);
        } else {
        #endif  // USE_CUDA
          tree_learner->SetBaggingData(nullptr, bag_data_indices_.data(), bag_data_cnt_);
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      } else {
        // get subset
        tmp_subset_->ReSize(bag_data_cnt_);
        tmp_subset_->CopySubrow(train_data_, bag_data_indices_.data(),
                                bag_data_cnt_, false);
        #ifdef USE_CUDA
        if (config_->device_type == std::string("cuda")) {
          CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
          tree_learner->SetBaggingData(tmp_subset_.get(), cuda_bag_data_indices_.RawData(),
                                       bag_data_cnt_);
        } else {
        #endif  // USE_CUDA
          tree_learner->SetBaggingData(tmp_subset_.get(), bag_data_indices_.data(),
                                       bag_data_cnt_);
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      }
    }
  }

  void ResetSampleConfig(const Config* config, bool is_change_dataset) override {
    need_resize_gradients_ = false;
    // if need bagging, create buffer
    data_size_t num_pos_data = 0;
    if (objective_function_ != nullptr) {
      num_pos_data = objective_function_->NumPositiveData();
    }
    bool balance_bagging_cond = (config->pos_bagging_fraction < 1.0 || config->neg_bagging_fraction < 1.0) && (num_pos_data > 0);
    if ((config->bagging_fraction < 1.0 || balance_bagging_cond) && config->bagging_freq > 0) {
      need_re_bagging_ = false;
      if (!is_change_dataset &&
        config_ != nullptr && config_->bagging_fraction == config->bagging_fraction && config_->bagging_freq == config->bagging_freq
        && config_->pos_bagging_fraction == config->pos_bagging_fraction && config_->neg_bagging_fraction == config->neg_bagging_fraction) {
        config_ = config;
        return;
      }
      config_ = config;
      if (balance_bagging_cond) {
        balanced_bagging_ = true;
        bag_data_cnt_ = static_cast<data_size_t>(num_pos_data * config_->pos_bagging_fraction)
                        + static_cast<data_size_t>((num_data_ - num_pos_data) * config_->neg_bagging_fraction);
      } else {
        bag_data_cnt_ = static_cast<data_size_t>(config_->bagging_fraction * num_data_);
      }
      bag_data_indices_.resize(num_data_);
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        cuda_bag_data_indices_.Resize(num_data_);
      }
      #endif  // USE_CUDA
      if (!config_->bagging_by_query) {
        bagging_runner_.ReSize(num_data_);
      } else {
        bagging_runner_.ReSize(num_queries_);
        sampled_query_boundaries_.resize(num_queries_ + 1, 0);
        sampled_query_boundaries_thread_buffer_.resize(num_threads_, 0);
        bag_query_indices_.resize(num_data_);
      }
      bagging_rands_.clear();
      for (int i = 0;
          i < (num_data_ + bagging_rand_block_ - 1) / bagging_rand_block_; ++i) {
        bagging_rands_.emplace_back(config_->bagging_seed + i);
      }

      double average_bag_rate =
          (static_cast<double>(bag_data_cnt_) / num_data_) / config_->bagging_freq;
      is_use_subset_ = false;
      if (config_->device_type != std::string("cuda")) {
        const int group_threshold_usesubset = 100;
        const double average_bag_rate_threshold = 0.5;
        if (average_bag_rate <= average_bag_rate_threshold
            && (train_data_->num_feature_groups() < group_threshold_usesubset)) {
          if (tmp_subset_ == nullptr || is_change_dataset) {
            tmp_subset_.reset(new Dataset(bag_data_cnt_));
            tmp_subset_->CopyFeatureMapperFrom(train_data_);
          }
          is_use_subset_ = true;
          Log::Debug("Use subset for bagging");
        }
      }

      need_re_bagging_ = true;

      if (is_use_subset_ && bag_data_cnt_ < num_data_) {
        // resize gradient vectors to copy the customized gradients for using subset data
        need_resize_gradients_ = true;
      }
    } else {
      bag_data_cnt_ = num_data_;
      bag_data_indices_.clear();
      #ifdef USE_CUDA
      cuda_bag_data_indices_.Clear();
      #endif  // USE_CUDA
      bagging_runner_.ReSize(0);
      is_use_subset_ = false;
    }
  }

  bool IsHessianChange() const override {
    return false;
  }

  data_size_t num_sampled_queries() const override {
    return num_sampled_queries_;
  }

  const data_size_t* sampled_query_indices() const override {
    return bag_query_indices_.data();
  }

 private:
  data_size_t BaggingHelper(data_size_t start, data_size_t cnt, data_size_t* buffer) {
    if (cnt <= 0) {
      return 0;
    }
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    // random bagging, minimal unit is one record
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      if (bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() < config_->bagging_fraction) {
        buffer[cur_left_cnt++] = cur_idx;
      } else {
        buffer[--cur_right_pos] = cur_idx;
      }
    }
    return cur_left_cnt;
  }

  data_size_t BalancedBaggingHelper(data_size_t start, data_size_t cnt, data_size_t* buffer) {
    if (cnt <= 0) {
      return 0;
    }
    auto label_ptr = train_data_->metadata().label();
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    // random bagging, minimal unit is one record
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      bool is_pos = label_ptr[start + i] > 0;
      bool is_in_bag = false;
      if (is_pos) {
        is_in_bag = bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() <
                    config_->pos_bagging_fraction;
      } else {
        is_in_bag = bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() <
                    config_->neg_bagging_fraction;
      }
      if (is_in_bag) {
        buffer[cur_left_cnt++] = cur_idx;
      } else {
        buffer[--cur_right_pos] = cur_idx;
      }
    }
    return cur_left_cnt;
  }

  /*! \brief whether need restart bagging in continued training */
  bool need_re_bagging_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief query boundaries of the in-bag queries */
  std::vector<data_size_t> sampled_query_boundaries_;
  /*! \brief buffer for calculating sampled_query_boundaries_ */
  std::vector<data_size_t> sampled_query_boundaries_thread_buffer_;
  /*! \brief in-bag query indices */
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> bag_query_indices_;
  /*! \brief number of queries in the training dataset */
  data_size_t num_queries_;
  /*! \brief number of in-bag queries */
  data_size_t num_sampled_queries_;
  /*! \brief query boundaries of the whole training dataset */
  const data_size_t* query_boundaries_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/boosting.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/boosting.h>

#include <memory>
#include <string>

#include "dart.hpp"
#include "gbdt.h"
#include "rf.hpp"

#ifdef USE_CUDA
#include "cuda/nccl_gbdt.hpp"
#endif  // USE_CUDA

namespace LightGBM {

std::string GetBoostingTypeFromModelFile(const char* filename) {
  TextReader<size_t> model_reader(filename, true);
  std::string type = model_reader.first_line();
  return type;
}

bool Boosting::LoadFileToBoosting(Boosting* boosting, const char* filename) {
  auto start_time = std::chrono::steady_clock::now();
  if (boosting != nullptr) {
    TextReader<size_t> model_reader(filename, true);
    size_t buffer_len = 0;
    auto buffer = model_reader.ReadContent(&buffer_len);
    if (!boosting->LoadModelFromString(buffer.data(), buffer_len)) {
      return false;
    }
  }
  std::chrono::duration<double, std::milli> delta = (std::chrono::steady_clock::now() - start_time);
  Log::Debug("Time for loading model: %f seconds", 1e-3*delta);
  return true;
}

Boosting* Boosting::CreateBoosting(const std::string& type, const char* filename,
  const std::string&
  #ifdef USE_CUDA
  device_type
  #endif  // USE_CUDA
  , const int
  #ifdef USE_CUDA
  num_gpu
  #endif  // USE_CUDA
  ) {
  if (filename == nullptr || filename[0] == '\0') {
    if (type == std::string("gbdt")) {
      #ifdef USE_CUDA
      if (device_type == std::string("cuda") && num_gpu > 1) {
        return new NCCLGBDT<GBDT>();
      } else {
      #endif  // USE_CUDA
        return new GBDT();
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    } else if (type == std::string("dart")) {
      return new DART();
    } else if (type == std::string("goss")) {
      return new GBDT();
    } else if (type == std::string("rf")) {
      return new RF();
    } else {
      return nullptr;
    }
  } else {
    std::unique_ptr<Boosting> ret;
    if (GetBoostingTypeFromModelFile(filename) == std::string("tree")) {
      if (type == std::string("gbdt")) {
        #ifdef USE_CUDA
        if (device_type == std::string("cuda") && num_gpu > 1) {
          ret.reset(new NCCLGBDT<GBDT>());
        } else {
        #endif  // USE_CUDA
          ret.reset(new GBDT());
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      } else if (type == std::string("dart")) {
        ret.reset(new DART());
      } else if (type == std::string("goss")) {
        ret.reset(new GBDT());
      } else if (type == std::string("rf")) {
        ret.reset(new RF());
      } else {
        Log::Fatal("Unknown boosting type %s", type.c_str());
      }
      LoadFileToBoosting(ret.get(), filename);
    } else {
      Log::Fatal("Unknown model format or submodel type in model file %s", filename);
    }
    return ret.release();
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/cuda_score_updater.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include "cuda_score_updater.hpp"

#ifdef USE_CUDA

namespace LightGBM {

CUDAScoreUpdater::CUDAScoreUpdater(const Dataset* data, int num_tree_per_iteration, const bool boosting_on_cuda):
  ScoreUpdater(data, num_tree_per_iteration), num_threads_per_block_(1024), boosting_on_cuda_(boosting_on_cuda) {
  num_data_ = data->num_data();
  int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration;
  InitCUDA(total_size);
  has_init_score_ = false;
  const double* init_score = data->metadata().init_score();
  // if exists initial score, will start from it
  if (init_score != nullptr) {
    if ((data->metadata().num_init_score() % num_data_) != 0
        || (data->metadata().num_init_score() / num_data_) != num_tree_per_iteration) {
      Log::Fatal("Number of class for initial score error");
    }
    has_init_score_ = true;
    CopyFromHostToCUDADevice<double>(cuda_score_.RawData(), init_score, total_size, __FILE__, __LINE__);
  } else {
    SetCUDAMemory<double>(cuda_score_.RawData(), 0, static_cast<size_t>(total_size), __FILE__, __LINE__);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (boosting_on_cuda_) {
    // clear host score buffer
    score_.clear();
    score_.shrink_to_fit();
  }
}

void CUDAScoreUpdater::InitCUDA(const size_t total_size) {
  cuda_score_.Resize(total_size);
}

CUDAScoreUpdater::~CUDAScoreUpdater() {}

inline void CUDAScoreUpdater::AddScore(double val, int cur_tree_id) {
  Common::FunctionTimer fun_timer("CUDAScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  LaunchAddScoreConstantKernel(val, offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const Tree* tree, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree->AddPredictionToScore(data_, num_data_, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree_learner->AddPredictionToScore(tree, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const Tree* tree, const data_size_t* data_indices,
                      data_size_t data_cnt, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree->AddPredictionToScore(data_, data_indices, data_cnt, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::MultiplyScore(double val, int cur_tree_id) {
  Common::FunctionTimer fun_timer("CUDAScoreUpdater::MultiplyScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  LaunchMultiplyScoreConstantKernel(val, offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/cuda_score_updater.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include "cuda_score_updater.hpp"

#ifdef USE_CUDA

namespace LightGBM {

__global__ void AddScoreConstantKernel(
  const double val,
  const data_size_t num_data,
  double* score) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    score[data_index] += val;
  }
}

void CUDAScoreUpdater::LaunchAddScoreConstantKernel(const double val, const size_t offset) {
  const int num_blocks = (num_data_ + num_threads_per_block_) / num_threads_per_block_;
  Log::Debug("Adding init score = %lf", val);
  AddScoreConstantKernel<<<num_blocks, num_threads_per_block_>>>(val, num_data_, cuda_score_.RawData() + offset);
}

__global__ void MultiplyScoreConstantKernel(
  const double val,
  const data_size_t num_data,
  double* score) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    score[data_index] *= val;
  }
}

void CUDAScoreUpdater::LaunchMultiplyScoreConstantKernel(const double val, const size_t offset) {
  const int num_blocks = (num_data_ + num_threads_per_block_) / num_threads_per_block_;
  MultiplyScoreConstantKernel<<<num_blocks, num_threads_per_block_>>>(val, num_data_, cuda_score_.RawData() + offset);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/cuda_score_updater.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>

#include "../score_updater.hpp"

namespace LightGBM {

class CUDAScoreUpdater: public ScoreUpdater {
 public:
  CUDAScoreUpdater(const Dataset* data, int num_tree_per_iteration, const bool boosting_on_cuda);

  ~CUDAScoreUpdater();

  void AddScore(double val, int cur_tree_id) override;

  inline void AddScore(const Tree* tree, int cur_tree_id) override;

  void AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) override;

  inline void AddScore(const Tree* tree, const data_size_t* data_indices,
                       data_size_t data_cnt, int cur_tree_id) override;

  inline void MultiplyScore(double val, int cur_tree_id) override;

  inline const double* score() const override {
    if (boosting_on_cuda_) {
      return cuda_score_.RawData();
    } else {
      return score_.data();
    }
  }

  /*! \brief Disable copy */
  CUDAScoreUpdater& operator=(const CUDAScoreUpdater&) = delete;

  CUDAScoreUpdater(const CUDAScoreUpdater&) = delete;

 private:
  void InitCUDA(const size_t total_size);

  void LaunchAddScoreConstantKernel(const double val, const size_t offset);

  void LaunchMultiplyScoreConstantKernel(const double val, const size_t offset);

  CUDAVector<double> cuda_score_;

  const int num_threads_per_block_;

  const bool boosting_on_cuda_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/nccl_gbdt.cpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/metric.h>

#include <set>
#include <vector>

#include "nccl_gbdt.hpp"
#include "nccl_gbdt_component.hpp"

#ifdef USE_CUDA

namespace LightGBM {

template <typename GBDT_T>
NCCLGBDT<GBDT_T>::NCCLGBDT(): GBDT_T() {}

template <typename GBDT_T>
NCCLGBDT<GBDT_T>::~NCCLGBDT() {}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::Init(
  const Config* gbdt_config, const Dataset* train_data,
  const ObjectiveFunction* objective_function,
  const std::vector<const Metric*>& training_metrics) {
  GBDT_T::Init(gbdt_config, train_data, objective_function, training_metrics);

  this->tree_learner_.reset();

  nccl_topology_.reset(new NCCLTopology(this->config_->gpu_device_id, this->config_->num_gpu, this->config_->gpu_device_id_list, train_data->num_data()));

  nccl_topology_->InitNCCL();

  nccl_topology_->InitPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_);
  nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, gbdt_config, train_data]
    (NCCLGBDTComponent* nccl_gbdt_component) { nccl_gbdt_component->Init(
      gbdt_config, train_data, this->num_tree_per_iteration_, this->boosting_on_gpu_, this->is_constant_hessian_);
  });
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::BoostingThread(NCCLGBDTComponent* thread_data) {
  const ObjectiveFunction* objective_function = thread_data->objective_function();
  score_t* gradients = thread_data->gradients();
  score_t* hessians = thread_data->hessians();
  const double* score = thread_data->train_score_updater()->score();
  objective_function->GetGradients(score, gradients, hessians);
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::Boosting() {
  Common::FunctionTimer fun_timer("NCCLGBDT::Boosting", global_timer);
  if (this->objective_function_ == nullptr) {
    Log::Fatal("No object function provided");
  }
  nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_, BoostingThread);
}

template <typename GBDT_T>
double NCCLGBDT<GBDT_T>::BoostFromAverage(int class_id, bool update_scorer) {
  double init_score = GBDT_T::BoostFromAverage(class_id, update_scorer);

  if (init_score != 0.0) {
    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [init_score, class_id] (NCCLGBDTComponent* thread_data) {
      thread_data->train_score_updater()->AddScore(init_score, class_id);
    });
  }

  return init_score;
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::TrainTreeLearnerThread(NCCLGBDTComponent* thread_data, const int class_id, const bool is_first_tree) {
  const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();
  const score_t* gradients = thread_data->gradients() + class_id * num_data_in_gpu;
  const score_t* hessians = thread_data->hessians() + class_id * num_data_in_gpu;
  thread_data->SetTree(thread_data->tree_learner()->Train(gradients, hessians, is_first_tree));
}

template <typename GBDT_T>
bool NCCLGBDT<GBDT_T>::TrainOneIter(const score_t* gradients, const score_t* hessians) {
  Common::FunctionTimer fun_timer("NCCLGBDT::TrainOneIter", global_timer);
  std::vector<double> init_scores(this->num_tree_per_iteration_, 0.0);
  // boosting first
  if (gradients == nullptr || hessians == nullptr) {
    for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
      init_scores[cur_tree_id] = BoostFromAverage(cur_tree_id, true);
    }
    Boosting();
  } else {
    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, gradients, hessians] (NCCLGBDTComponent* thread_data) {
      const data_size_t data_start_index = thread_data->data_start_index();
      const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();

      for (int class_id = 0; class_id < this->num_class_; ++class_id) {
        CopyFromHostToCUDADevice<score_t>(
          thread_data->gradients() + class_id * num_data_in_gpu,
          gradients + class_id * this->num_data_ + data_start_index, num_data_in_gpu, __FILE__, __LINE__);
        CopyFromHostToCUDADevice<score_t>(
          thread_data->hessians() + class_id * num_data_in_gpu,
          hessians + class_id * this->num_data_ + data_start_index, num_data_in_gpu, __FILE__, __LINE__);
      }
    });
  }

  bool should_continue = false;
  for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
    if (this->class_need_train_[cur_tree_id] && this->train_data_->num_features() > 0) {
      if (this->data_sample_strategy_->is_use_subset() && this->data_sample_strategy_->bag_data_cnt() < this->num_data_) {
        Log::Fatal("Bagging is not supported for NCCLGBDT");
      }
      bool is_first_tree = this->models_.size() < static_cast<size_t>(this->num_tree_per_iteration_);
      nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_,
        [is_first_tree, cur_tree_id] (NCCLGBDTComponent* thread_data) -> void {
          TrainTreeLearnerThread(thread_data, cur_tree_id, is_first_tree);
      });
    }

    nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_, [cur_tree_id, this, init_scores] (NCCLGBDTComponent* thread_data) -> void {
      this->UpdateScoreThread(thread_data, cur_tree_id, this->config_->learning_rate, init_scores[cur_tree_id]);
    });

    nccl_topology_->RunOnMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [&should_continue, this, cur_tree_id] (NCCLGBDTComponent* thread_data) -> void {
      if (thread_data->new_tree()->num_leaves() > 1) {
        should_continue = true;
      }
      for (auto& score_updater : this->valid_score_updater_) {
        score_updater->AddScore(thread_data->new_tree(), cur_tree_id);
      }
    });

    if (!should_continue) {
      if (this->models_.size() < static_cast<size_t>(this->num_tree_per_iteration_)) {
        Log::Warning("Training stopped with no splits.");
      }
    }

    // add model
    nccl_topology_->RunOnMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this] (NCCLGBDTComponent* thread_data) -> void {
      this->models_.emplace_back(thread_data->release_new_tree());
    });

    nccl_topology_->RunOnNonMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this] (NCCLGBDTComponent* thread_data) -> void {
      thread_data->clear_new_tree();
    });
  }

  if (!should_continue) {
    Log::Warning("Stopped training because there are no more leaves that meet the split requirements");
    if (this->models_.size() > static_cast<size_t>(this->num_tree_per_iteration_)) {
      for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
        this->models_.pop_back();
      }
    }
    return true;
  }

  ++this->iter_;
  return false;
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::UpdateScoreThread(NCCLGBDTComponent* thread_data, const int cur_tree_id, const double shrinkage_rate, const double init_score) {
  if (thread_data->new_tree()->num_leaves() > 1) {
    // TODO(shiyu1994): implement bagging
    if (thread_data->objective_function() != nullptr && thread_data->objective_function()->IsRenewTreeOutput()) {
      // TODO(shiyu1994): implement renewing
    }
    thread_data->new_tree()->Shrinkage(shrinkage_rate);
    thread_data->train_score_updater()->AddScore(
      thread_data->tree_learner(),
      thread_data->new_tree(),
      cur_tree_id);
    if (std::fabs(init_score) > kEpsilon) {
      thread_data->new_tree()->AddBias(init_score);
    }
  }
}

template <typename GBDT_T>
std::vector<double> NCCLGBDT<GBDT_T>::EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const {
  if (score == this->train_score_updater_->score()) {
    // delegate to per gpu train score updater
    std::vector<double> tmp_score(num_data * this->num_class_, 0.0f);

    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, &tmp_score] (NCCLGBDTComponent* thread_data) {
      const data_size_t data_start = thread_data->data_start_index();
      const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();
      for (int class_id = 0; class_id < this->num_class_; ++class_id) {
        CopyFromCUDADeviceToHost<double>(tmp_score.data() + class_id * this->num_data_ + data_start,
          thread_data->train_score_updater()->score() + class_id * num_data_in_gpu,
          static_cast<size_t>(num_data_in_gpu), __FILE__, __LINE__);
      }
    });

    return metric->Eval(tmp_score.data(), this->objective_function_);
  } else {
    return GBDT_T::EvalOneMetric(metric, score, num_data);
  }
}

template class NCCLGBDT<GBDT>;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/nccl_gbdt.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_

#ifdef USE_CUDA

#include <pthread.h>

#include <LightGBM/objective_function.h>
#include <LightGBM/network.h>

#include <memory>
#include <vector>

#include <LightGBM/cuda/cuda_nccl_topology.hpp>

#include "cuda_score_updater.hpp"
#include "nccl_gbdt_component.hpp"

#include "../gbdt.h"

namespace LightGBM {

template <typename GBDT_T>
class NCCLGBDT: public GBDT_T {
 public:
  NCCLGBDT();

  ~NCCLGBDT();

  void Init(const Config* gbdt_config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override;

  void Boosting() override;

  void RefitTree(const int* /*tree_leaf_prediction*/, const size_t /*nrow*/, const size_t /*ncol*/) override {
    Log::Fatal("RefitTree is not supported for NCCLGBDT.");
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override;

  const double* GetTrainingScore(int64_t* /*out_len*/) override {
    Log::Fatal("GetTrainingScore is not supported for NCCLGBDT.");
  }

  void ResetTrainingData(const Dataset* /*train_data*/, const ObjectiveFunction* /*objective_function*/,
                         const std::vector<const Metric*>& /*training_metrics*/) override {
    Log::Fatal("ResetTrainingData is not supported for NCCLGBDT.");
  }

  void ResetConfig(const Config* /*gbdt_config*/) override {
    Log::Fatal("ResetConfig is not supported for NCCLGBDT.");
  }

 private:
  struct BoostingThreadData {
    int gpu_index;
    ObjectiveFunction* gpu_objective_function;
    score_t* gradients;
    score_t* hessians;
    const double* score;

    BoostingThreadData() {
      gpu_index = 0;
      gpu_objective_function = nullptr;
    }
  };

  struct TrainTreeLearnerThreadData {
    int gpu_index;
    TreeLearner* gpu_tree_learner;
    const score_t* gradients;
    const score_t* hessians;
    bool is_first_time;
    int class_id;
    data_size_t num_data_in_gpu;
    std::unique_ptr<Tree> tree;

    TrainTreeLearnerThreadData() {
      gpu_index = 0;
      gpu_tree_learner = nullptr;
      gradients = nullptr;
      hessians = nullptr;
      is_first_time = false;
      class_id = 0;
      num_data_in_gpu = 0;
      tree.reset(nullptr);
    }
  };

  struct UpdateScoreThreadData {
    int gpu_index;
    ScoreUpdater* gpu_score_updater;
    TreeLearner* gpu_tree_learner;
    Tree* tree;
    int cur_tree_id;

    UpdateScoreThreadData() {
      gpu_index = 0;
      gpu_score_updater = nullptr;
      gpu_tree_learner = nullptr;
      tree = nullptr;
      cur_tree_id = 0;
    }
  };

  static void BoostingThread(NCCLGBDTComponent* thread_data);

  static void TrainTreeLearnerThread(NCCLGBDTComponent* thread_data, const int class_id, const bool is_first_tree);

  static void UpdateScoreThread(NCCLGBDTComponent* thread_data, const int cur_tree_id, const double shrinkage_rate, const double init_score);

  double BoostFromAverage(int class_id, bool update_scorer) override;

  void UpdateScore(const std::vector<std::unique_ptr<Tree>>& tree, const int cur_tree_id);

  void UpdateScore(const Tree* /*tree*/, const int /*cur_tree_id*/) {
    Log::Fatal("UpdateScore is not supported for NCCLGBDT.");
  }

  void RollbackOneIter() override {
    Log::Fatal("RollbackOneIter is not supported for NCCLGBDT.");
  }

  std::vector<double> EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const override;


  int num_threads_;
  std::unique_ptr<NCCLTopology> nccl_topology_;

  std::vector<int> nccl_gpu_rank_;
  std::vector<ncclComm_t> nccl_communicators_;

  std::vector<std::unique_ptr<NCCLGBDTComponent>> nccl_gbdt_components_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/nccl_gbdt_component.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_

#ifdef USE_CUDA

#include <LightGBM/objective_function.h>
#include <LightGBM/tree.h>

#include <algorithm>
#include <vector>
#include <memory>

#include <LightGBM/cuda/cuda_objective_function.hpp>
#include "cuda_score_updater.hpp"
#include "../../treelearner/cuda/cuda_single_gpu_tree_learner.hpp"

namespace LightGBM {

class NCCLGBDTComponent: public NCCLInfo {
 public:
  NCCLGBDTComponent() {}

  ~NCCLGBDTComponent() {}

  void Init(const Config* config, const Dataset* train_data, const int num_tree_per_iteration, const bool boosting_on_gpu, const bool is_constant_hessian) {
    CUDASUCCESS_OR_FATAL(cudaGetDeviceCount(&num_gpu_in_node_));
    const data_size_t num_data_per_gpu = (train_data->num_data() + num_gpu_in_node_ - 1) / num_gpu_in_node_;
    data_start_index_ = num_data_per_gpu * local_gpu_rank_;
    data_end_index_ = std::min<data_size_t>(data_start_index_ + num_data_per_gpu, train_data->num_data());
    num_data_in_gpu_ = data_end_index_ - data_start_index_;

    dataset_.reset(new Dataset(num_data_in_gpu_));
    dataset_->ReSize(num_data_in_gpu_);
    dataset_->CopyFeatureMapperFrom(train_data);
    std::vector<data_size_t> used_indices(num_data_in_gpu_);
    for (data_size_t data_index = data_start_index_; data_index < data_end_index_; ++data_index) {
      used_indices[data_index - data_start_index_] = data_index;
    }
    dataset_->CopySubrowToDevice(train_data, used_indices.data(), num_data_in_gpu_, true, gpu_device_id_);

    objective_function_.reset(ObjectiveFunction::CreateObjectiveFunctionCUDA(config->objective, *config));
    objective_function_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, train_data->num_data());
    train_score_updater_.reset(new CUDAScoreUpdater(dataset_.get(), num_tree_per_iteration, boosting_on_gpu));
    gradients_.reset(new CUDAVector<score_t>(num_data_in_gpu_));
    hessians_.reset(new CUDAVector<score_t>(num_data_in_gpu_));
    tree_learner_.reset(new CUDASingleGPUTreeLearner(config, boosting_on_gpu));

    tree_learner_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, train_data->num_data());

    objective_function_->Init(dataset_->metadata(), dataset_->num_data());
    tree_learner_->Init(dataset_.get(), is_constant_hessian);
  }

  ObjectiveFunction* objective_function() { return objective_function_.get(); }

  ScoreUpdater* train_score_updater() { return train_score_updater_.get(); }

  score_t* gradients() { return gradients_->RawData(); }

  score_t* hessians() { return hessians_->RawData(); }

  data_size_t num_data_in_gpu() const { return num_data_in_gpu_; }

  CUDASingleGPUTreeLearner* tree_learner() { return tree_learner_.get(); }

  void SetTree(Tree* tree) {
    new_tree_.reset(tree);
  }

  data_size_t data_start_index() const { return data_start_index_; }

  data_size_t data_end_index() const { return data_end_index_; }

  Tree* new_tree() { return new_tree_.get(); }

  Tree* release_new_tree() { return new_tree_.release(); }

  void clear_new_tree() { new_tree_.reset(nullptr); }

 private:
  std::unique_ptr<ObjectiveFunction> objective_function_;
  std::unique_ptr<ScoreUpdater> train_score_updater_;
  std::unique_ptr<CUDAVector<score_t>> gradients_;
  std::unique_ptr<CUDAVector<score_t>> hessians_;
  std::unique_ptr<Dataset> dataset_;
  std::unique_ptr<CUDASingleGPUTreeLearner> tree_learner_;
  std::unique_ptr<Tree> new_tree_;

  data_size_t data_start_index_;
  data_size_t data_end_index_;
  data_size_t num_data_in_gpu_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/dart.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_DART_HPP_
#define LIGHTGBM_SRC_BOOSTING_DART_HPP_

#include <LightGBM/boosting.h>

#include <string>
#include <algorithm>
#include <cstdio>
#include <fstream>
#include <vector>

#include "gbdt.h"
#include "score_updater.hpp"

namespace LightGBM {
/*!
* \brief DART algorithm implementation. including Training, prediction, bagging.
*/
class DART: public GBDT {
 public:
  /*!
  * \brief Constructor
  */
  DART() : GBDT() { }
  /*!
  * \brief Destructor
  */
  ~DART() { }
  /*!
  * \brief Initialization logic
  * \param config Config for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  * \param output_model_filename Filename of output model
  */
  void Init(const Config* config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override {
    GBDT::Init(config, train_data, objective_function, training_metrics);
    random_for_drop_ = Random(config_->drop_seed);
    sum_weight_ = 0.0f;
  }

  void ResetConfig(const Config* config) override {
    GBDT::ResetConfig(config);
    random_for_drop_ = Random(config_->drop_seed);
    sum_weight_ = 0.0f;
  }

  /*!
  * \brief one training iteration
  */
  bool TrainOneIter(const score_t* gradient, const score_t* hessian) override {
    is_update_score_cur_iter_ = false;
    bool ret = GBDT::TrainOneIter(gradient, hessian);
    if (ret) {
      return ret;
    }
    // normalize
    Normalize();
    if (!config_->uniform_drop) {
      tree_weight_.push_back(shrinkage_rate_);
      sum_weight_ += shrinkage_rate_;
    }
    return false;
  }

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  const double* GetTrainingScore(int64_t* out_len) override {
    if (!is_update_score_cur_iter_) {
      // only drop one time in one iteration
      DroppingTrees();
      is_update_score_cur_iter_ = true;
    }
    *out_len = static_cast<int64_t>(train_score_updater_->num_data()) * num_class_;
    return train_score_updater_->score();
  }

  bool EvalAndCheckEarlyStopping() override {
    GBDT::OutputMetric(iter_);
    return false;
  }

 private:
  /*!
  * \brief drop trees based on drop_rate
  */
  void DroppingTrees() {
    drop_index_.clear();
    bool is_skip = random_for_drop_.NextFloat() < config_->skip_drop;
    // select dropping tree indices based on drop_rate and tree weights
    if (!is_skip) {
      double drop_rate = config_->drop_rate;
      if (!config_->uniform_drop) {
        double inv_average_weight = static_cast<double>(tree_weight_.size()) / sum_weight_;
        if (config_->max_drop > 0) {
          drop_rate = std::min(drop_rate, config_->max_drop * inv_average_weight / sum_weight_);
        }
        for (int i = 0; i < iter_; ++i) {
          if (random_for_drop_.NextFloat() < drop_rate * tree_weight_[i] * inv_average_weight) {
            drop_index_.push_back(num_init_iteration_ + i);
            if (drop_index_.size() >= static_cast<size_t>(config_->max_drop)) {
              break;
            }
          }
        }
      } else {
        if (config_->max_drop > 0) {
          drop_rate = std::min(drop_rate, config_->max_drop / static_cast<double>(iter_));
        }
        for (int i = 0; i < iter_; ++i) {
          if (random_for_drop_.NextFloat() < drop_rate) {
            drop_index_.push_back(num_init_iteration_ + i);
            if (drop_index_.size() >= static_cast<size_t>(config_->max_drop)) {
              break;
            }
          }
        }
      }
    }
    // drop trees
    for (auto i : drop_index_) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
        models_[curr_tree]->Shrinkage(-1.0);
        train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
    }
    if (!config_->xgboost_dart_mode) {
      shrinkage_rate_ = config_->learning_rate / (1.0f + static_cast<double>(drop_index_.size()));
    } else {
      if (drop_index_.empty()) {
        shrinkage_rate_ = config_->learning_rate;
      } else {
        shrinkage_rate_ = config_->learning_rate / (config_->learning_rate + static_cast<double>(drop_index_.size()));
      }
    }
  }
  /*!
  * \brief normalize dropped trees
  * NOTE: num_drop_tree(k), learning_rate(lr), shrinkage_rate_ = lr / (k + 1)
  *       step 1: shrink tree to -1 -> drop tree
  *       step 2: shrink tree to k / (k + 1) - 1 from -1, by 1/(k+1)
  *               -> normalize for valid data
  *       step 3: shrink tree to k / (k + 1) from k / (k + 1) - 1, by -k
  *               -> normalize for train data
  *       end with tree weight = (k / (k + 1)) * old_weight
  */
  void Normalize() {
    double k = static_cast<double>(drop_index_.size());
    if (!config_->xgboost_dart_mode) {
      for (auto i : drop_index_) {
        for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
          auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
          // update validation score
          models_[curr_tree]->Shrinkage(1.0f / (k + 1.0f));
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
          }
          // update training score
          models_[curr_tree]->Shrinkage(-k);
          train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
        }
        if (!config_->uniform_drop) {
          sum_weight_ -= tree_weight_[i - num_init_iteration_] * (1.0f / (k + 1.0f));
          tree_weight_[i - num_init_iteration_] *= (k / (k + 1.0f));
        }
      }
    } else {
      for (auto i : drop_index_) {
        for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
          auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
          // update validation score
          models_[curr_tree]->Shrinkage(shrinkage_rate_);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
          }
          // update training score
          models_[curr_tree]->Shrinkage(-k / config_->learning_rate);
          train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
        }
        if (!config_->uniform_drop) {
          sum_weight_ -= tree_weight_[i - num_init_iteration_] * (1.0f / (k + config_->learning_rate));;
          tree_weight_[i - num_init_iteration_] *= (k / (k + config_->learning_rate));
        }
      }
    }
  }
  /*! \brief The weights of all trees, used to choose drop trees */
  std::vector<double> tree_weight_;
  /*! \brief sum weights of all trees */
  double sum_weight_;
  /*! \brief The indices of dropping trees */
  std::vector<int> drop_index_;
  /*! \brief Random generator, used to select dropping trees */
  Random random_for_drop_;
  /*! \brief Flag that the score is update on current iter or not*/
  bool is_update_score_cur_iter_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_DART_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/gbdt.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "gbdt.h"

#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/sample_strategy.h>

#include <algorithm>
#include <chrono>
#include <ctime>
#include <memory>
#include <queue>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

Common::Timer global_timer;

int LGBM_config_::current_device = lgbm_device_cpu;
int LGBM_config_::current_learner = use_cpu_learner;

GBDT::GBDT()
    : iter_(0),
      train_data_(nullptr),
      config_(nullptr),
      objective_function_(nullptr),
      early_stopping_round_(0),
      early_stopping_min_delta_(0.0),
      es_first_metric_only_(false),
      max_feature_idx_(0),
      num_tree_per_iteration_(1),
      num_class_(1),
      num_iteration_for_pred_(0),
      shrinkage_rate_(0.1f),
      num_init_iteration_(0) {
  average_output_ = false;
  tree_learner_ = nullptr;
  linear_tree_ = false;
  data_sample_strategy_.reset(nullptr);
  gradients_pointer_ = nullptr;
  hessians_pointer_ = nullptr;
  boosting_on_gpu_ = false;
}

GBDT::~GBDT() {
}

void GBDT::Init(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function,
                const std::vector<const Metric*>& training_metrics) {
  CHECK_NOTNULL(train_data);
  train_data_ = train_data;
  if (!config->monotone_constraints.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->monotone_constraints.size());
  }
  if (!config->feature_contri.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->feature_contri.size());
  }
  iter_ = 0;
  num_iteration_for_pred_ = 0;
  max_feature_idx_ = 0;
  num_class_ = config->num_class;
  config_ = std::unique_ptr<Config>(new Config(*config));
  early_stopping_round_ = config_->early_stopping_round;
  early_stopping_min_delta_ = config->early_stopping_min_delta;
  es_first_metric_only_ = config_->first_metric_only;
  shrinkage_rate_ = config_->learning_rate;

  if (config_->device_type == std::string("cuda")) {
    LGBM_config_::current_learner = use_cuda_learner;
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda")) {
      const int gpu_device_id = config_->gpu_device_id >= 0 ? config_->gpu_device_id : 0;
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_device_id));
    }
    #endif  // USE_CUDA
  }

  // load forced_splits file
  if (!config->forcedsplits_filename.empty()) {
    std::ifstream forced_splits_file(config->forcedsplits_filename.c_str());
    std::stringstream buffer;
    buffer << forced_splits_file.rdbuf();
    std::string err;
    forced_splits_json_ = Json::parse(buffer.str(), &err);
  }

  objective_function_ = objective_function;
  num_tree_per_iteration_ = num_class_;
  if (objective_function_ != nullptr) {
    num_tree_per_iteration_ = objective_function_->NumModelPerIteration();
    if (objective_function_->IsRenewTreeOutput() && !config->monotone_constraints.empty()) {
      Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
    }
  }

  data_sample_strategy_.reset(SampleStrategy::CreateSampleStrategy(config_.get(), train_data_, objective_function_, num_tree_per_iteration_));
  is_constant_hessian_ = GetIsConstHessian(objective_function);

  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                     !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU

  tree_learner_ = std::unique_ptr<TreeLearner>(TreeLearner::CreateTreeLearner(config_->tree_learner, config_->device_type,
                                                                              config_.get(), boosting_on_gpu_));

  // init tree learner
  tree_learner_->Init(train_data_, is_constant_hessian_);
  tree_learner_->SetForcedSplit(&forced_splits_json_);

  // push training metrics
  training_metrics_.clear();
  for (const auto& metric : training_metrics) {
    training_metrics_.push_back(metric);
  }
  training_metrics_.shrink_to_fit();

  #ifdef USE_CUDA
  if (config_->device_type == std::string("cuda")) {
    train_score_updater_.reset(new CUDAScoreUpdater(train_data_, num_tree_per_iteration_, boosting_on_gpu_));
  } else {
  #endif  // USE_CUDA
    train_score_updater_.reset(new ScoreUpdater(train_data_, num_tree_per_iteration_));
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA

  num_data_ = train_data_->num_data();

  // get max feature index
  max_feature_idx_ = train_data_->num_total_features() - 1;
  // get label index
  label_idx_ = train_data_->label_idx();
  // get feature names
  feature_names_ = train_data_->feature_names();
  feature_infos_ = train_data_->feature_infos();
  monotone_constraints_ = config->monotone_constraints;
  // get parser config file content
  parser_config_str_ = train_data_->parser_config_str();

  // check that forced splits does not use feature indices larger than dataset size
  CheckForcedSplitFeatures();

  // if need bagging, create buffer
  data_sample_strategy_->ResetSampleConfig(config_.get(), true);
  ResetGradientBuffers();

  class_need_train_ = std::vector<bool>(num_tree_per_iteration_, true);
  if (objective_function_ != nullptr && objective_function_->SkipEmptyClass()) {
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    for (int i = 0; i < num_class_; ++i) {
      class_need_train_[i] = objective_function_->ClassNeedTrain(i);
    }
  }

  if (config_->linear_tree) {
    linear_tree_ = true;
  }
}

void GBDT::CheckForcedSplitFeatures() {
  std::queue<Json> forced_split_nodes;
  forced_split_nodes.push(forced_splits_json_);
  while (!forced_split_nodes.empty()) {
    Json node = forced_split_nodes.front();
    forced_split_nodes.pop();
    const int feature_index = node["feature"].int_value();
    if (feature_index > max_feature_idx_) {
      Log::Fatal("Forced splits file includes feature index %d, but maximum feature index in dataset is %d",
        feature_index, max_feature_idx_);
    }
    if (node.object_items().count("left") > 0) {
      forced_split_nodes.push(node["left"]);
    }
    if (node.object_items().count("right") > 0) {
      forced_split_nodes.push(node["right"]);
    }
  }
}

void GBDT::AddValidDataset(const Dataset* valid_data,
                           const std::vector<const Metric*>& valid_metrics) {
  if (!train_data_->CheckAlign(*valid_data)) {
    Log::Fatal("Cannot add validation data, since it has different bin mappers with training data");
  }
  // for a validation dataset, we need its score and metric
  auto new_score_updater =
    #ifdef USE_CUDA
    config_->device_type == std::string("cuda") ?
    std::unique_ptr<CUDAScoreUpdater>(new CUDAScoreUpdater(valid_data, num_tree_per_iteration_,
      objective_function_ != nullptr && objective_function_->IsCUDAObjective())) :
    #endif  // USE_CUDA
    std::unique_ptr<ScoreUpdater>(new ScoreUpdater(valid_data, num_tree_per_iteration_));
  // update score
  for (int i = 0; i < iter_; ++i) {
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      auto curr_tree = (i + num_init_iteration_) * num_tree_per_iteration_ + cur_tree_id;
      new_score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
    }
  }
  valid_score_updater_.push_back(std::move(new_score_updater));
  valid_metrics_.emplace_back();
  for (const auto& metric : valid_metrics) {
    valid_metrics_.back().push_back(metric);
  }
  valid_metrics_.back().shrink_to_fit();

  if (early_stopping_round_ > 0) {
    auto num_metrics = valid_metrics.size();
    if (es_first_metric_only_) {
      num_metrics = 1;
    }
    best_iter_.emplace_back(num_metrics, 0);
    best_score_.emplace_back(num_metrics, kMinScore);
    best_msg_.emplace_back(num_metrics);
  }
}

void GBDT::Boosting() {
  Common::FunctionTimer fun_timer("GBDT::Boosting", global_timer);
  if (objective_function_ == nullptr) {
    Log::Fatal("No objective function provided");
  }
  // objective function will calculate gradients and hessians
  int64_t num_score = 0;
  if (config_->bagging_by_query) {
    data_sample_strategy_->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
    objective_function_->
      GetGradientsWithSampledQueries(GetTrainingScore(&num_score), data_sample_strategy_->num_sampled_queries(), data_sample_strategy_->sampled_query_indices(), gradients_pointer_, hessians_pointer_);
  } else {
    objective_function_->
      GetGradients(GetTrainingScore(&num_score), gradients_pointer_, hessians_pointer_);
  }
}

void GBDT::Train(int snapshot_freq, const std::string& model_output_path) {
  Common::FunctionTimer fun_timer("GBDT::Train", global_timer);
  bool is_finished = false;
  auto start_time = std::chrono::steady_clock::now();
  for (int iter = 0; iter < config_->num_iterations && !is_finished; ++iter) {
    is_finished = TrainOneIter(nullptr, nullptr);
    if (!is_finished) {
      is_finished = EvalAndCheckEarlyStopping();
    }
    auto end_time = std::chrono::steady_clock::now();
    // output used time per iteration
    Log::Info("%f seconds elapsed, finished iteration %d", std::chrono::duration<double,
              std::milli>(end_time - start_time) * 1e-3, iter + 1);
    if (snapshot_freq > 0
        && (iter + 1) % snapshot_freq == 0) {
      std::string snapshot_out = model_output_path + ".snapshot_iter_" + std::to_string(iter + 1);
      SaveModelToFile(0, -1, config_->saved_feature_importance_type, snapshot_out.c_str());
    }
  }
}

void GBDT::RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) {
  CHECK_GT(nrow * ncol, 0);
  CHECK_EQ(static_cast<size_t>(num_data_), nrow);
  CHECK_EQ(models_.size(), ncol);

  int num_iterations = static_cast<int>(models_.size() / num_tree_per_iteration_);
  std::vector<int> leaf_pred(num_data_);
  if (linear_tree_) {
    std::vector<int> max_leaves_by_thread = std::vector<int>(OMP_NUM_THREADS(), 0);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < static_cast<int>(nrow); ++i) {
      int tid = omp_get_thread_num();
      for (size_t j = 0; j < ncol; ++j) {
        max_leaves_by_thread[tid] = std::max(max_leaves_by_thread[tid], tree_leaf_prediction[i * ncol + j]);
      }
    }
    int max_leaves = *std::max_element(max_leaves_by_thread.begin(), max_leaves_by_thread.end());
    max_leaves += 1;
    tree_learner_->InitLinear(train_data_, max_leaves);
  }

  for (int iter = 0; iter < num_iterations; ++iter) {
    Boosting();
    for (int tree_id = 0; tree_id < num_tree_per_iteration_; ++tree_id) {
      int model_index = iter * num_tree_per_iteration_ + tree_id;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < num_data_; ++i) {
        leaf_pred[i] = tree_leaf_prediction[i * ncol + model_index];
        CHECK_LT(leaf_pred[i], models_[model_index]->num_leaves());
      }
      size_t offset = static_cast<size_t>(tree_id) * num_data_;
      auto grad = gradients_pointer_ + offset;
      auto hess = hessians_pointer_ + offset;
      auto new_tree = tree_learner_->FitByExistingTree(models_[model_index].get(), leaf_pred, grad, hess);
      train_score_updater_->AddScore(tree_learner_.get(), new_tree, tree_id);
      models_[model_index].reset(new_tree);
    }
  }
}

/* If the custom "average" is implemented it will be used in place of the label average (if enabled)
*
* An improvement to this is to have options to explicitly choose
* (i) standard average
* (ii) custom average if available
* (iii) any user defined scalar bias (e.g. using a new option "init_score" that overrides (i) and (ii) )
*
* (i) and (ii) could be selected as say "auto_init_score" = 0 or 1 etc..
*
*/
double ObtainAutomaticInitialScore(const ObjectiveFunction* fobj, int class_id) {
  double init_score = 0.0;
  if (fobj != nullptr) {
    init_score = fobj->BoostFromScore(class_id);
  }
  if (Network::num_machines() > 1) {
    init_score = Network::GlobalSyncUpByMean(init_score);
  }
  return init_score;
}

double GBDT::BoostFromAverage(int class_id, bool update_scorer) {
  Common::FunctionTimer fun_timer("GBDT::BoostFromAverage", global_timer);
  // boosting from average label; or customized "average" if implemented for the current objective
  if (models_.empty() && !train_score_updater_->has_init_score() && objective_function_ != nullptr) {
    if (config_->boost_from_average || (train_data_ != nullptr && train_data_->num_features() == 0)) {
      double init_score = ObtainAutomaticInitialScore(objective_function_, class_id);
      if (std::fabs(init_score) > kEpsilon) {
        if (update_scorer) {
          train_score_updater_->AddScore(init_score, class_id);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(init_score, class_id);
          }
        }
        Log::Info("Start training from score %lf", init_score);
        return init_score;
      }
    } else if (std::string(objective_function_->GetName()) == std::string("regression_l1")
               || std::string(objective_function_->GetName()) == std::string("quantile")
               || std::string(objective_function_->GetName()) == std::string("mape")) {
      Log::Warning("Disabling boost_from_average in %s may cause the slow convergence", objective_function_->GetName());
    }
  }
  return 0.0f;
}

bool GBDT::TrainOneIter(const score_t* gradients, const score_t* hessians) {
  Common::FunctionTimer fun_timer("GBDT::TrainOneIter", global_timer);
  std::vector<double> init_scores(num_tree_per_iteration_, 0.0);
  // boosting first
  if (gradients == nullptr || hessians == nullptr) {
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      init_scores[cur_tree_id] = BoostFromAverage(cur_tree_id, true);
    }
    Boosting();
    gradients = gradients_pointer_;
    hessians = hessians_pointer_;
  } else {
    // use customized objective function
    // the check below fails unless objective=custom is provided in the parameters on Booster creation
    CHECK(objective_function_ == nullptr);
    if (data_sample_strategy_->IsHessianChange()) {
      // need to copy customized gradients when using GOSS
      int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration_;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int64_t i = 0; i < total_size; ++i) {
        gradients_[i] = gradients[i];
        hessians_[i] = hessians[i];
      }
      CHECK_EQ(gradients_pointer_, gradients_.data());
      CHECK_EQ(hessians_pointer_, hessians_.data());
      gradients = gradients_pointer_;
      hessians = hessians_pointer_;
    }
  }

  // bagging logic
  if (!config_->bagging_by_query) {
    data_sample_strategy_->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
  }
  const bool is_use_subset = data_sample_strategy_->is_use_subset();
  const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
  const std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices = data_sample_strategy_->bag_data_indices();

  if (objective_function_ == nullptr && is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_ && !data_sample_strategy_->IsHessianChange()) {
    ResetGradientBuffers();
  }

  bool should_continue = false;
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    const size_t offset = static_cast<size_t>(cur_tree_id) * num_data_;
    std::unique_ptr<Tree> new_tree(new Tree(2, false, false));
    if (class_need_train_[cur_tree_id] && train_data_->num_features() > 0) {
      auto grad = gradients + offset;
      auto hess = hessians + offset;
      // need to copy gradients for bagging subset.
      if (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_) {
        for (int i = 0; i < bag_data_cnt; ++i) {
          gradients_pointer_[offset + i] = grad[bag_data_indices[i]];
          hessians_pointer_[offset + i] = hess[bag_data_indices[i]];
        }
        grad = gradients_pointer_ + offset;
        hess = hessians_pointer_ + offset;
      }
      bool is_first_tree = models_.size() < static_cast<size_t>(num_tree_per_iteration_);
      new_tree.reset(tree_learner_->Train(grad, hess, is_first_tree));
    }

    if (new_tree->num_leaves() > 1) {
      should_continue = true;
      auto score_ptr = train_score_updater_->score() + offset;
      auto residual_getter = [score_ptr](const label_t* label, int i) {return static_cast<double>(label[i]) - score_ptr[i]; };
      tree_learner_->RenewTreeOutput(new_tree.get(), objective_function_, residual_getter,
                                     num_data_, bag_data_indices.data(), bag_data_cnt, train_score_updater_->score());
      // shrinkage by learning rate
      new_tree->Shrinkage(shrinkage_rate_);
      // update score
      UpdateScore(new_tree.get(), cur_tree_id);
      if (std::fabs(init_scores[cur_tree_id]) > kEpsilon) {
        new_tree->AddBias(init_scores[cur_tree_id]);
      }
    } else {
      // only add default score one-time
      if (models_.size() < static_cast<size_t>(num_tree_per_iteration_)) {
        if (objective_function_ != nullptr && !config_->boost_from_average && !train_score_updater_->has_init_score()) {
          init_scores[cur_tree_id] = ObtainAutomaticInitialScore(objective_function_, cur_tree_id);
          // updates scores
          train_score_updater_->AddScore(init_scores[cur_tree_id], cur_tree_id);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(init_scores[cur_tree_id], cur_tree_id);
          }
        }
        new_tree->AsConstantTree(init_scores[cur_tree_id], num_data_);
      } else {
        // extend init_scores with zeros
        new_tree->AsConstantTree(0, num_data_);
      }
    }
    // add model
    models_.push_back(std::move(new_tree));
  }

  if (!should_continue) {
    Log::Warning("Stopped training because there are no more leaves that meet the split requirements");
    if (models_.size() > static_cast<size_t>(num_tree_per_iteration_)) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        models_.pop_back();
      }
    }
    return true;
  }

  ++iter_;
  return false;
}

void GBDT::RollbackOneIter() {
  if (iter_ <= 0) {
    return;
  }
  // reset score
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    auto curr_tree = models_.size() - num_tree_per_iteration_ + cur_tree_id;
    models_[curr_tree]->Shrinkage(-1.0);
    train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
    for (auto& score_updater : valid_score_updater_) {
      score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
    }
  }
  // remove model
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    models_.pop_back();
  }
  --iter_;
}

bool GBDT::EvalAndCheckEarlyStopping() {
  bool is_met_early_stopping = false;
  // print message for metric
  auto best_msg = OutputMetric(iter_);


  is_met_early_stopping = !best_msg.empty();
  if (is_met_early_stopping) {
    Log::Info("Early stopping at iteration %d, the best iteration round is %d",
              iter_, iter_ - early_stopping_round_);
    Log::Info("Output of best iteration round:\n%s", best_msg.c_str());
    // pop last early_stopping_round_ models
    for (int i = 0; i < early_stopping_round_ * num_tree_per_iteration_; ++i) {
      models_.pop_back();
    }
  }
  return is_met_early_stopping;
}

void GBDT::UpdateScore(const Tree* tree, const int cur_tree_id) {
  Common::FunctionTimer fun_timer("GBDT::UpdateScore", global_timer);
  // update training score
  if (!data_sample_strategy_->is_use_subset()) {
    train_score_updater_->AddScore(tree_learner_.get(), tree, cur_tree_id);

    const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
    // we need to predict out-of-bag scores of data for boosting
    if (num_data_ - bag_data_cnt > 0) {
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        train_score_updater_->AddScore(tree, data_sample_strategy_->cuda_bag_data_indices().RawData() + bag_data_cnt, num_data_ - bag_data_cnt, cur_tree_id);
      } else {
      #endif  // USE_CUDA
        train_score_updater_->AddScore(tree, data_sample_strategy_->bag_data_indices().data() + bag_data_cnt, num_data_ - bag_data_cnt, cur_tree_id);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    }

  } else {
    train_score_updater_->AddScore(tree, cur_tree_id);
  }


  // update validation score
  for (auto& score_updater : valid_score_updater_) {
    score_updater->AddScore(tree, cur_tree_id);
  }
}

#ifdef USE_CUDA
std::vector<double> GBDT::EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const {
#else
std::vector<double> GBDT::EvalOneMetric(const Metric* metric, const double* score, const data_size_t /*num_data*/) const {
#endif  // USE_CUDA
  #ifdef USE_CUDA
  const bool evaluation_on_cuda = metric->IsCUDAMetric();
  if ((boosting_on_gpu_ && evaluation_on_cuda) || (!boosting_on_gpu_ && !evaluation_on_cuda)) {
  #endif  // USE_CUDA
    return metric->Eval(score, objective_function_);
  #ifdef USE_CUDA
  } else if (boosting_on_gpu_ && !evaluation_on_cuda) {
    const size_t total_size = static_cast<size_t>(num_data) * static_cast<size_t>(num_tree_per_iteration_);
    if (total_size > host_score_.size()) {
      host_score_.resize(total_size, 0.0f);
    }
    CopyFromCUDADeviceToHost<double>(host_score_.data(), score, total_size, __FILE__, __LINE__);
    return metric->Eval(host_score_.data(), objective_function_);
  } else {
    const size_t total_size = static_cast<size_t>(num_data) * static_cast<size_t>(num_tree_per_iteration_);
    if (total_size > cuda_score_.Size()) {
      cuda_score_.Resize(total_size);
    }
    CopyFromHostToCUDADevice<double>(cuda_score_.RawData(), score, total_size, __FILE__, __LINE__);
    return metric->Eval(cuda_score_.RawData(), objective_function_);
  }
  #endif  // USE_CUDA
}

std::string GBDT::OutputMetric(int iter) {
  bool need_output = (iter % config_->metric_freq) == 0;
  std::string ret = "";
  std::stringstream msg_buf;
  std::vector<std::pair<size_t, size_t>> meet_early_stopping_pairs;
  // print training metric
  if (need_output) {
    for (auto& sub_metric : training_metrics_) {
      auto name = sub_metric->GetName();
      auto scores = EvalOneMetric(sub_metric, train_score_updater_->score(), train_score_updater_->num_data());
      for (size_t k = 0; k < name.size(); ++k) {
        std::stringstream tmp_buf;
        tmp_buf << "Iteration:" << iter
          << ", training " << name[k]
          << " : " << scores[k];
        Log::Info(tmp_buf.str().c_str());
        if (early_stopping_round_ > 0) {
          msg_buf << tmp_buf.str() << '\n';
        }
      }
    }
  }
  // print validation metric
  if (need_output || early_stopping_round_ > 0) {
    for (size_t i = 0; i < valid_metrics_.size(); ++i) {
      for (size_t j = 0; j < valid_metrics_[i].size(); ++j) {
        auto test_scores = EvalOneMetric(valid_metrics_[i][j], valid_score_updater_[i]->score(), valid_score_updater_[i]->num_data());
        auto name = valid_metrics_[i][j]->GetName();
        for (size_t k = 0; k < name.size(); ++k) {
          std::stringstream tmp_buf;
          tmp_buf << "Iteration:" << iter
            << ", valid_" << i + 1 << " " << name[k]
            << " : " << test_scores[k];
          if (need_output) {
            Log::Info(tmp_buf.str().c_str());
          }
          if (early_stopping_round_ > 0) {
            msg_buf << tmp_buf.str() << '\n';
          }
        }
        if (es_first_metric_only_ && j > 0) {
          continue;
        }
        if (ret.empty() && early_stopping_round_ > 0) {
          auto cur_score = valid_metrics_[i][j]->factor_to_bigger_better() * test_scores.back();
          if (cur_score - best_score_[i][j] > early_stopping_min_delta_) {
            best_score_[i][j] = cur_score;
            best_iter_[i][j] = iter;
            meet_early_stopping_pairs.emplace_back(i, j);
          } else {
            if (iter - best_iter_[i][j] >= early_stopping_round_) {
              ret = best_msg_[i][j];
            }
          }
        }
      }
    }
  }
  for (auto& pair : meet_early_stopping_pairs) {
    best_msg_[pair.first][pair.second] = msg_buf.str();
  }
  return ret;
}

/*! \brief Get eval result */
std::vector<double> GBDT::GetEvalAt(int data_idx) const {
  CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));
  std::vector<double> ret;
  if (data_idx == 0) {
    for (auto& sub_metric : training_metrics_) {
      auto scores = EvalOneMetric(sub_metric, train_score_updater_->score(), train_score_updater_->num_data());
      for (auto score : scores) {
        ret.push_back(score);
      }
    }
  } else {
    auto used_idx = data_idx - 1;
    for (size_t j = 0; j < valid_metrics_[used_idx].size(); ++j) {
      auto test_scores = EvalOneMetric(valid_metrics_[used_idx][j], valid_score_updater_[used_idx]->score(), valid_score_updater_[used_idx]->num_data());
      for (auto score : test_scores) {
        ret.push_back(score);
      }
    }
  }
  return ret;
}

/*! \brief Get training scores result */
const double* GBDT::GetTrainingScore(int64_t* out_len) {
  *out_len = static_cast<int64_t>(train_score_updater_->num_data()) * num_class_;
  return train_score_updater_->score();
}

void GBDT::PredictContrib(const double* features, double* output) const {
  // set zero
  const int num_features = max_feature_idx_ + 1;
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_ * (num_features + 1));
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      models_[i * num_tree_per_iteration_ + k]->PredictContrib(features, num_features, output + k*(num_features + 1));
    }
  }
}

void GBDT::PredictContribByMap(const std::unordered_map<int, double>& features,
                               std::vector<std::unordered_map<int, double>>* output) const {
  const int num_features = max_feature_idx_ + 1;
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      models_[i * num_tree_per_iteration_ + k]->PredictContribByMap(features, num_features, &((*output)[k]));
    }
  }
}

void GBDT::GetPredictAt(int data_idx, double* out_result, int64_t* out_len) {
  CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));

  const double* raw_scores = nullptr;
  data_size_t num_data = 0;
  if (data_idx == 0) {
    raw_scores = GetTrainingScore(out_len);
    num_data = train_score_updater_->num_data();
  } else {
    auto used_idx = data_idx - 1;
    raw_scores = valid_score_updater_[used_idx]->score();
    num_data = valid_score_updater_[used_idx]->num_data();
    *out_len = static_cast<int64_t>(num_data) * num_class_;
  }
  #ifdef USE_CUDA
  std::vector<double> host_raw_scores;
  if (boosting_on_gpu_) {
    host_raw_scores.resize(static_cast<size_t>(*out_len), 0.0);
    CopyFromCUDADeviceToHost<double>(host_raw_scores.data(), raw_scores, static_cast<size_t>(*out_len), __FILE__, __LINE__);
    raw_scores = host_raw_scores.data();
  }
  #endif  // USE_CUDA
  if (objective_function_ != nullptr) {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_data; ++i) {
      std::vector<double> tree_pred(num_tree_per_iteration_);
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        tree_pred[j] = raw_scores[j * num_data + i];
      }
      std::vector<double> tmp_result(num_class_);
      objective_function_->ConvertOutput(tree_pred.data(), tmp_result.data());
      for (int j = 0; j < num_class_; ++j) {
        out_result[j * num_data + i] = static_cast<double>(tmp_result[j]);
      }
    }
  } else {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_data; ++i) {
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        out_result[j * num_data + i] = static_cast<double>(raw_scores[j * num_data + i]);
      }
    }
  }
}

double GBDT::GetUpperBoundValue() const {
  double max_value = 0.0;
  for (const auto &tree : models_) {
    max_value += tree->GetUpperBoundValue();
  }
  return max_value;
}

double GBDT::GetLowerBoundValue() const {
  double min_value = 0.0;
  for (const auto &tree : models_) {
    min_value += tree->GetLowerBoundValue();
  }
  return min_value;
}

void GBDT::ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                             const std::vector<const Metric*>& training_metrics) {
  if (train_data != train_data_ && !train_data_->CheckAlign(*train_data)) {
    Log::Fatal("Cannot reset training data, since new training data has different bin mappers");
  }

  objective_function_ = objective_function;
  data_sample_strategy_->UpdateObjectiveFunction(objective_function);
  if (objective_function_ != nullptr) {
    CHECK_EQ(num_tree_per_iteration_, objective_function_->NumModelPerIteration());
    if (objective_function_->IsRenewTreeOutput() && !config_->monotone_constraints.empty()) {
      Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
    }
  }
  is_constant_hessian_ = GetIsConstHessian(objective_function);

  // push training metrics
  training_metrics_.clear();
  for (const auto& metric : training_metrics) {
    training_metrics_.push_back(metric);
  }
  training_metrics_.shrink_to_fit();

  #ifdef USE_CUDA
  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                    !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU
  tree_learner_->ResetBoostingOnGPU(boosting_on_gpu_);
  #endif  // USE_CUDA

  if (train_data != train_data_) {
    train_data_ = train_data;
    data_sample_strategy_->UpdateTrainingData(train_data);
    // not same training data, need reset score and others
    // create score tracker
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda")) {
      train_score_updater_.reset(new CUDAScoreUpdater(train_data_, num_tree_per_iteration_, boosting_on_gpu_));
    } else {
    #endif  // USE_CUDA
      train_score_updater_.reset(new ScoreUpdater(train_data_, num_tree_per_iteration_));
    #ifdef USE_CUDA
    }
    #endif  // USE_CUDA

    // update score
    for (int i = 0; i < iter_; ++i) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        auto curr_tree = (i + num_init_iteration_) * num_tree_per_iteration_ + cur_tree_id;
        train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
    }

    num_data_ = train_data_->num_data();

    ResetGradientBuffers();

    max_feature_idx_ = train_data_->num_total_features() - 1;
    label_idx_ = train_data_->label_idx();
    feature_names_ = train_data_->feature_names();
    feature_infos_ = train_data_->feature_infos();
    parser_config_str_ = train_data_->parser_config_str();

    tree_learner_->ResetTrainingData(train_data, is_constant_hessian_);
    data_sample_strategy_->ResetSampleConfig(config_.get(), true);
  } else {
    tree_learner_->ResetIsConstantHessian(is_constant_hessian_);
  }
}

void GBDT::ResetConfig(const Config* config) {
  auto new_config = std::unique_ptr<Config>(new Config(*config));
  if (!config->monotone_constraints.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->monotone_constraints.size());
  }
  if (!config->feature_contri.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->feature_contri.size());
  }
  if (objective_function_ != nullptr && objective_function_->IsRenewTreeOutput() && !config->monotone_constraints.empty()) {
    Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
  }
  early_stopping_round_ = new_config->early_stopping_round;
  shrinkage_rate_ = new_config->learning_rate;
  if (tree_learner_ != nullptr) {
    tree_learner_->ResetConfig(new_config.get());
  }

  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                    !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU
  tree_learner_->ResetBoostingOnGPU(boosting_on_gpu_);

  if (train_data_ != nullptr) {
    data_sample_strategy_->ResetSampleConfig(new_config.get(), false);
    if (data_sample_strategy_->NeedResizeGradients()) {
      // resize gradient vectors to copy the customized gradients for goss or bagging with subset
      ResetGradientBuffers();
    }
  }
  if (config_.get() != nullptr && config_->forcedsplits_filename != new_config->forcedsplits_filename) {
    // load forced_splits file
    if (!new_config->forcedsplits_filename.empty()) {
      std::ifstream forced_splits_file(
          new_config->forcedsplits_filename.c_str());
      std::stringstream buffer;
      buffer << forced_splits_file.rdbuf();
      std::string err;
      forced_splits_json_ = Json::parse(buffer.str(), &err);
      tree_learner_->SetForcedSplit(&forced_splits_json_);
    } else {
      forced_splits_json_ = Json();
      tree_learner_->SetForcedSplit(nullptr);
    }
  }
  config_.reset(new_config.release());
}

void GBDT::ResetGradientBuffers() {
  const size_t total_size = static_cast<size_t>(num_data_) * num_tree_per_iteration_;
  const bool is_use_subset = data_sample_strategy_->is_use_subset();
  const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
  if (objective_function_ != nullptr) {
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda") && boosting_on_gpu_) {
      if (cuda_gradients_.Size() < total_size) {
        cuda_gradients_.Resize(total_size);
        cuda_hessians_.Resize(total_size);
      }
      gradients_pointer_ = cuda_gradients_.RawData();
      hessians_pointer_ = cuda_hessians_.RawData();
    } else {
    #endif  // USE_CUDA
      if (gradients_.size() < total_size) {
        gradients_.resize(total_size);
        hessians_.resize(total_size);
      }
      gradients_pointer_ = gradients_.data();
      hessians_pointer_ = hessians_.data();
    #ifdef USE_CUDA
    }
    #endif  // USE_CUDA
  } else if (data_sample_strategy_->IsHessianChange() || (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_)) {
    if (gradients_.size() < total_size) {
      gradients_.resize(total_size);
      hessians_.resize(total_size);
    }
    gradients_pointer_ = gradients_.data();
    hessians_pointer_ = hessians_.data();
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/gbdt.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_GBDT_H_
#define LIGHTGBM_SRC_BOOSTING_GBDT_H_

#include <LightGBM/boosting.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/threading.h>
#include <LightGBM/sample_strategy.h>

#include <string>
#include <algorithm>
#include <cstdio>
#include <fstream>
#include <map>
#include <memory>
#include <mutex>
#include <unordered_map>
#include <utility>
#include <vector>

#include "cuda/cuda_score_updater.hpp"
#include "score_updater.hpp"

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*!
* \brief GBDT algorithm implementation. including Training, prediction, bagging.
*/
class GBDT : public GBDTBase {
 public:
  /*!
  * \brief Constructor
  */
  GBDT();

  /*!
  * \brief Destructor
  */
  ~GBDT();


  /*!
  * \brief Initialization logic
  * \param gbdt_config Config for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  */
  void Init(const Config* gbdt_config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override;

  /*!
  * \brief Traverse the tree of forced splits and check that all indices are less than the number of features.
  */
  void CheckForcedSplitFeatures();

  /*!
  * \brief Merge model from other boosting object. Will insert to the front of current boosting object
  * \param other
  */
  void MergeFrom(const Boosting* other) override {
    auto other_gbdt = reinterpret_cast<const GBDT*>(other);
    // tmp move to other vector
    auto original_models = std::move(models_);
    models_ = std::vector<std::unique_ptr<Tree>>();
    // push model from other first
    for (const auto& tree : other_gbdt->models_) {
      auto new_tree = std::unique_ptr<Tree>(new Tree(*(tree.get())));
      models_.push_back(std::move(new_tree));
    }
    num_init_iteration_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    // push model in current object
    for (const auto& tree : original_models) {
      auto new_tree = std::unique_ptr<Tree>(new Tree(*(tree.get())));
      models_.push_back(std::move(new_tree));
    }
    num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
  }

  void ShuffleModels(int start_iter, int end_iter) override {
    int total_iter = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    start_iter = std::max(0, start_iter);
    if (end_iter <= 0) {
      end_iter = total_iter;
    }
    end_iter = std::min(total_iter, end_iter);
    auto original_models = std::move(models_);
    std::vector<int> indices(total_iter);
    for (int i = 0; i < total_iter; ++i) {
      indices[i] = i;
    }
    Random tmp_rand(17);
    for (int i = start_iter; i < end_iter - 1; ++i) {
      int j = tmp_rand.NextShort(i + 1, end_iter);
      std::swap(indices[i], indices[j]);
    }
    models_ = std::vector<std::unique_ptr<Tree>>();
    for (int i = 0; i < total_iter; ++i) {
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        int tree_idx = indices[i] * num_tree_per_iteration_ + j;
        auto new_tree = std::unique_ptr<Tree>(new Tree(*(original_models[tree_idx].get())));
        models_.push_back(std::move(new_tree));
      }
    }
  }

  /*!
  * \brief Reset the training data
  * \param train_data New Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  */
  void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                         const std::vector<const Metric*>& training_metrics) override;

  /*!
  * \brief Reset Boosting Config
  * \param gbdt_config Config for boosting
  */
  void ResetConfig(const Config* gbdt_config) override;

  /*!
  * \brief Adding a validation dataset
  * \param valid_data Validation dataset
  * \param valid_metrics Metrics for validation dataset
  */
  void AddValidDataset(const Dataset* valid_data,
                       const std::vector<const Metric*>& valid_metrics) override;

  /*!
  * \brief Perform a full training procedure
  * \param snapshot_freq frequency of snapshot
  * \param model_output_path path of model file
  */
  void Train(int snapshot_freq, const std::string& model_output_path) override;

  void RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) override;

  /*!
  * \brief Training logic
  * \param gradients nullptr for using default objective, otherwise use self-defined boosting
  * \param hessians nullptr for using default objective, otherwise use self-defined boosting
  * \return True if cannot train any more
  */
  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override;

  /*!
  * \brief Rollback one iteration
  */
  void RollbackOneIter() override;

  /*!
  * \brief Get current iteration
  */
  int GetCurrentIteration() const override { return static_cast<int>(models_.size()) / num_tree_per_iteration_; }

  /*!
  * \brief Get parameters as a JSON string
  */
  std::string GetLoadedParam() const override {
    if (loaded_parameter_.empty()) {
      return std::string("{}");
    }
    const auto param_types = Config::ParameterTypes();
    const auto lines = Common::Split(loaded_parameter_.c_str(), "\n");
    bool first = true;
    std::stringstream str_buf;
    str_buf << "{";
    for (const auto& line : lines) {
      const auto pair = Common::Split(line.c_str(), ":");
      if (pair[1] == " ]")
        continue;
      const auto param = pair[0].substr(1);
      const auto value_str = pair[1].substr(1, pair[1].size() - 2);
      auto iter = param_types.find(param);
      if (iter == param_types.end()) {
        Log::Warning("Ignoring unrecognized parameter '%s' found in model string.", param.c_str());
        continue;
      }
      std::string param_type = iter->second;
      if (first) {
        first = false;
        str_buf << "\"";
      } else {
        str_buf << ",\"";
      }
      str_buf << param << "\": ";
      if (param_type == "string") {
        str_buf << "\"" << value_str << "\"";
      } else if (param_type == "int") {
        int value;
        Common::Atoi(value_str.c_str(), &value);
        str_buf << value;
      } else if (param_type == "double") {
        double value;
        Common::Atof(value_str.c_str(), &value);
        str_buf << value;
      } else if (param_type == "bool") {
        bool value = value_str == "1";
        str_buf << std::boolalpha << value;
      } else if (param_type.substr(0, 6) == "vector") {
        str_buf << "[";
        if (param_type.substr(7, 6) == "string") {
          const auto parts = Common::Split(value_str.c_str(), ",");
          str_buf << "\"" << Common::Join(parts, "\",\"") << "\"";
        } else {
          str_buf << value_str;
        }
        str_buf << "]";
      }
    }
    str_buf << "}";
    return str_buf.str();
  }

  /*!
  * \brief Can use early stopping for prediction or not
  * \return True if cannot use early stopping for prediction
  */
  bool NeedAccuratePrediction() const override {
    if (objective_function_ == nullptr) {
      return true;
    } else {
      return objective_function_->NeedAccuratePrediction();
    }
  }

  /*!
  * \brief Get evaluation result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return evaluation result
  */
  std::vector<double> GetEvalAt(int data_idx) const override;

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  const double* GetTrainingScore(int64_t* out_len) override;

  /*!
  * \brief Get size of prediction at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return The size of prediction
  */
  int64_t GetNumPredictAt(int data_idx) const override {
    CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));
    data_size_t num_data = train_data_->num_data();
    if (data_idx > 0) {
      num_data = valid_score_updater_[data_idx - 1]->num_data();
    }
    return static_cast<int64_t>(num_data) * num_class_;
  }

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \param result used to store prediction result, should allocate memory before call this function
  * \param out_len length of returned score
  */
  void GetPredictAt(int data_idx, double* out_result, int64_t* out_len) override;

  /*!
  * \brief Get number of prediction for one data
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration number of used iterations
  * \param is_pred_leaf True if predicting leaf index
  * \param is_pred_contrib True if predicting feature contribution
  * \return number of prediction
  */
  inline int NumPredictOneRow(int start_iteration, int num_iteration, bool is_pred_leaf, bool is_pred_contrib) const override {
    int num_pred_in_one_row = num_class_;
    if (is_pred_leaf) {
      int max_iteration = GetCurrentIteration();
      start_iteration = std::max(start_iteration, 0);
      start_iteration = std::min(start_iteration, max_iteration);
      if (num_iteration > 0) {
        num_pred_in_one_row *= static_cast<int>(std::min(max_iteration - start_iteration, num_iteration));
      } else {
        num_pred_in_one_row *= (max_iteration - start_iteration);
      }
    } else if (is_pred_contrib) {
      num_pred_in_one_row = num_tree_per_iteration_ * (max_feature_idx_ + 2);  // +1 for 0-based indexing, +1 for baseline
    }
    return num_pred_in_one_row;
  }

  void PredictRaw(const double* features, double* output,
                  const PredictionEarlyStopInstance* earlyStop) const override;

  void PredictRawByMap(const std::unordered_map<int, double>& features, double* output,
                       const PredictionEarlyStopInstance* early_stop) const override;

  void Predict(const double* features, double* output,
               const PredictionEarlyStopInstance* earlyStop) const override;

  void PredictByMap(const std::unordered_map<int, double>& features, double* output,
                    const PredictionEarlyStopInstance* early_stop) const override;

  void PredictLeafIndex(const double* features, double* output) const override;

  void PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const override;

  void PredictContrib(const double* features, double* output) const override;

  void PredictContribByMap(const std::unordered_map<int, double>& features,
                           std::vector<std::unordered_map<int, double>>* output) const override;

  /*!
  * \brief Dump model to json format string
  * \param start_iteration The model will be saved start from
  * \param num_iteration Number of iterations that want to dump, -1 means dump all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Json format string of model
  */
  std::string DumpModel(int start_iteration, int num_iteration,
                        int feature_importance_type) const override;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \return if-else format codes of model
  */
  std::string ModelToIfElse(int num_iteration) const override;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  bool SaveModelToIfElse(int num_iteration, const char* filename) const override;

  /*!
  * \brief Save model to file
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  bool SaveModelToFile(int start_iteration, int num_iterations,
                       int feature_importance_type,
                       const char* filename) const override;

  /*!
  * \brief Save model to string
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Non-empty string if succeeded
  */
  std::string SaveModelToString(int start_iteration, int num_iterations, int feature_importance_type) const override;

  /*!
  * \brief Restore from a serialized buffer
  */
  bool LoadModelFromString(const char* buffer, size_t len) override;

  /*!
  * \brief Calculate feature importances
  * \param num_iteration Number of model that want to use for feature importance, -1 means use all
  * \param importance_type: 0 for split, 1 for gain
  * \return vector of feature_importance
  */
  std::vector<double> FeatureImportance(int num_iteration, int importance_type) const override;

  /*!
  * \brief Calculate upper bound value
  * \return upper bound value
  */
  double GetUpperBoundValue() const override;

  /*!
  * \brief Calculate lower bound value
  * \return lower bound value
  */
  double GetLowerBoundValue() const override;

  /*!
  * \brief Get max feature index of this model
  * \return Max feature index of this model
  */
  inline int MaxFeatureIdx() const override { return max_feature_idx_; }

  /*!
  * \brief Get feature names of this model
  * \return Feature names of this model
  */
  inline std::vector<std::string> FeatureNames() const override { return feature_names_; }

  /*!
  * \brief Get index of label column
  * \return index of label column
  */
  inline int LabelIdx() const override { return label_idx_; }

  /*!
  * \brief Get number of weak sub-models
  * \return Number of weak sub-models
  */
  inline int NumberOfTotalModel() const override { return static_cast<int>(models_.size()); }

  /*!
  * \brief Get number of tree per iteration
  * \return number of tree per iteration
  */
  inline int NumModelPerIteration() const override { return num_tree_per_iteration_; }

  /*!
  * \brief Get number of classes
  * \return Number of classes
  */
  inline int NumberOfClasses() const override { return num_class_; }

  inline void InitPredict(int start_iteration, int num_iteration, bool is_pred_contrib) override {
    num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    start_iteration = std::max(start_iteration, 0);
    start_iteration = std::min(start_iteration, num_iteration_for_pred_);
    if (num_iteration > 0) {
      num_iteration_for_pred_ = std::min(num_iteration, num_iteration_for_pred_ - start_iteration);
    } else {
      num_iteration_for_pred_ = num_iteration_for_pred_ - start_iteration;
    }
    start_iteration_for_pred_ = start_iteration;

    if (is_pred_contrib && !models_initialized_) {
      std::lock_guard<std::mutex> lock(instance_mutex_);
      if (models_initialized_)
        return;

      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < static_cast<int>(models_.size()); ++i) {
        models_[i]->RecomputeMaxDepth();
      }

      models_initialized_ = true;
    }
  }

  inline double GetLeafValue(int tree_idx, int leaf_idx) const override {
    CHECK(tree_idx >= 0 && static_cast<size_t>(tree_idx) < models_.size());
    CHECK(leaf_idx >= 0 && leaf_idx < models_[tree_idx]->num_leaves());
    return models_[tree_idx]->LeafOutput(leaf_idx);
  }

  inline void SetLeafValue(int tree_idx, int leaf_idx, double val) override {
    CHECK(tree_idx >= 0 && static_cast<size_t>(tree_idx) < models_.size());
    CHECK(leaf_idx >= 0 && leaf_idx < models_[tree_idx]->num_leaves());
    models_[tree_idx]->SetLeafOutput(leaf_idx, val);
  }

  /*!
  * \brief Get Type name of this boosting object
  */
  const char* SubModelName() const override { return "tree"; }

  bool IsLinear() const override { return linear_tree_; }

  inline std::string ParserConfigStr() const override {return parser_config_str_;}

 protected:
  virtual bool GetIsConstHessian(const ObjectiveFunction* objective_function) {
    if (objective_function != nullptr && !data_sample_strategy_->IsHessianChange()) {
      return objective_function->IsConstantHessian();
    } else {
      return false;
    }
  }
  /*!
  * \brief Print eval result and check early stopping
  */
  virtual bool EvalAndCheckEarlyStopping();

  /*!
  * \brief reset config for bagging
  */
  void ResetBaggingConfig(const Config* config, bool is_change_dataset);

  /*!
  * \brief calculate the objective function
  */
  virtual void Boosting();

  /*!
  * \brief updating score after tree was trained
  * \param tree Trained tree of this iteration
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual void UpdateScore(const Tree* tree, const int cur_tree_id);

  /*!
  * \brief eval results for one metric

  */
  virtual std::vector<double> EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const;

  /*!
  * \brief Print metric result of current iteration
  * \param iter Current iteration
  * \return best_msg if met early_stopping
  */
  std::string OutputMetric(int iter);

  virtual double BoostFromAverage(int class_id, bool update_scorer);

  /*!
  * \brief Reset gradient buffers, must be called after sample strategy is reset
  */
  void ResetGradientBuffers();

  /*! \brief current iteration */
  int iter_;
  /*! \brief Pointer to training data */
  const Dataset* train_data_;
  /*! \brief Config of gbdt */
  std::unique_ptr<Config> config_;
  /*! \brief Tree learner, will use this class to learn trees */
  std::unique_ptr<TreeLearner> tree_learner_;
  /*! \brief Objective function */
  const ObjectiveFunction* objective_function_;
  /*! \brief Store and update training data's score */
  std::unique_ptr<ScoreUpdater> train_score_updater_;
  /*! \brief Metrics for training data */
  std::vector<const Metric*> training_metrics_;
  /*! \brief Store and update validation data's scores */
  std::vector<std::unique_ptr<ScoreUpdater>> valid_score_updater_;
  /*! \brief Metric for validation data */
  std::vector<std::vector<const Metric*>> valid_metrics_;
  /*! \brief Number of rounds for early stopping */
  int early_stopping_round_;
  /*! \brief Minimum improvement for early stopping */
  double early_stopping_min_delta_;
  /*! \brief Only use first metric for early stopping */
  bool es_first_metric_only_;
  /*! \brief Best iteration(s) for early stopping */
  std::vector<std::vector<int>> best_iter_;
  /*! \brief Best score(s) for early stopping */
  std::vector<std::vector<double>> best_score_;
  /*! \brief output message of best iteration */
  std::vector<std::vector<std::string>> best_msg_;
  /*! \brief Trained models(trees) */
  std::vector<std::unique_ptr<Tree>> models_;
  /*! \brief Max feature index of training data*/
  int max_feature_idx_;
  /*! \brief Parser config file content */
  std::string parser_config_str_ = "";
  /*! \brief Are the models initialized (passed RecomputeMaxDepth phase) */
  bool models_initialized_ = false;
  /*! \brief Mutex for exclusive models initialization */
  std::mutex instance_mutex_;

#ifdef USE_CUDA
  /*! \brief First order derivative of training data */
  std::vector<score_t, CHAllocator<score_t>> gradients_;
  /*! \brief Second order derivative of training data */
  std::vector<score_t, CHAllocator<score_t>> hessians_;
#else
  /*! \brief First order derivative of training data */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> gradients_;
  /*! \brief Second order derivative of training data */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> hessians_;
#endif
  /*! \brief Pointer to gradient vector, can be on CPU or GPU */
  score_t* gradients_pointer_;
  /*! \brief Pointer to hessian vector, can be on CPU or GPU */
  score_t* hessians_pointer_;
  /*! \brief Whether boosting is done on GPU, used for device_type=cuda */
  bool boosting_on_gpu_;
  #ifdef USE_CUDA
  /*! \brief Gradient vector on GPU */
  CUDAVector<score_t> cuda_gradients_;
  /*! \brief Hessian vector on GPU */
  CUDAVector<score_t> cuda_hessians_;
  /*! \brief Buffer for scores when boosting is on GPU but evaluation is not, used only with device_type=cuda */
  mutable std::vector<double> host_score_;
  /*! \brief Buffer for scores when boosting is not on GPU but evaluation is, used only with device_type=cuda */
  mutable CUDAVector<double> cuda_score_;
  #endif  // USE_CUDA

  /*! \brief Number of training data */
  data_size_t num_data_;
  /*! \brief Number of trees per iterations */
  int num_tree_per_iteration_;
  /*! \brief Number of class */
  int num_class_;
  /*! \brief Index of label column */
  data_size_t label_idx_;
  /*! \brief number of used model */
  int num_iteration_for_pred_;
  /*! \brief Start iteration of used model */
  int start_iteration_for_pred_;
  /*! \brief Shrinkage rate for one iteration */
  double shrinkage_rate_;
  /*! \brief Number of loaded initial models */
  int num_init_iteration_;
  /*! \brief Feature names */
  std::vector<std::string> feature_names_;
  std::vector<std::string> feature_infos_;
  std::vector<bool> class_need_train_;
  bool is_constant_hessian_;
  std::unique_ptr<ObjectiveFunction> loaded_objective_;
  bool average_output_;
  bool need_re_bagging_;
  bool balanced_bagging_;
  std::string loaded_parameter_;
  std::vector<int8_t> monotone_constraints_;
  Json forced_splits_json_;
  bool linear_tree_;
  std::unique_ptr<SampleStrategy> data_sample_strategy_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_BOOSTING_GBDT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/gbdt_model_text.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/config.h>
#include <LightGBM/metric.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <string>
#include <sstream>
#include <unordered_map>
#include <utility>
#include <vector>

#include "gbdt.h"

namespace LightGBM {

const char* kModelVersion = "v4";

std::string GBDT::DumpModel(int start_iteration, int num_iteration, int feature_importance_type) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  str_buf << "{";
  str_buf << "\"name\":\"" << SubModelName() << "\"," << '\n';
  str_buf << "\"version\":\"" << kModelVersion << "\"," << '\n';
  str_buf << "\"num_class\":" << num_class_ << "," << '\n';
  str_buf << "\"num_tree_per_iteration\":" << num_tree_per_iteration_ << "," << '\n';
  str_buf << "\"label_index\":" << label_idx_ << "," << '\n';
  str_buf << "\"max_feature_idx\":" << max_feature_idx_ << "," << '\n';
  if (objective_function_ != nullptr) {
    str_buf << "\"objective\":\"" << objective_function_->ToString() << "\",\n";
  }

  str_buf << "\"average_output\":" << (average_output_ ? "true" : "false") << ",\n";

  str_buf << "\"feature_names\":[\"" << CommonC::Join(feature_names_, "\",\"")
          << "\"]," << '\n';

  str_buf << "\"monotone_constraints\":["
          << CommonC::Join(monotone_constraints_, ",") << "]," << '\n';

  str_buf << "\"feature_infos\":" << "{";
  bool first_obj = true;
  for (size_t i = 0; i < feature_infos_.size(); ++i) {
    std::stringstream json_str_buf;
    Common::C_stringstream(json_str_buf);
    auto strs = Common::Split(feature_infos_[i].c_str(), ":");
    if (strs[0][0] == '[') {
      strs[0].erase(0, 1);  // remove '['
      strs[1].erase(strs[1].size() - 1);  // remove ']'
      double max_, min_;
      Common::Atof(strs[0].c_str(), &min_);
      Common::Atof(strs[1].c_str(), &max_);
      json_str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
      json_str_buf << "{\"min_value\":" << Common::AvoidInf(min_) << ",";
      json_str_buf << "\"max_value\":" << Common::AvoidInf(max_) << ",";
      json_str_buf << "\"values\":[]}";
    } else if (strs[0] != "none") {  // categorical feature
      auto vals = CommonC::StringToArray<int>(feature_infos_[i], ':');
      auto max_idx = ArrayArgs<int>::ArgMax(vals);
      auto min_idx = ArrayArgs<int>::ArgMin(vals);
      json_str_buf << "{\"min_value\":" << vals[min_idx] << ",";
      json_str_buf << "\"max_value\":" << vals[max_idx] << ",";
      json_str_buf << "\"values\":[" << CommonC::Join(vals, ",") << "]}";
    } else {  // unused feature
      continue;
    }
    if (!first_obj) {
      str_buf << ",";
    }
    str_buf << "\"" << feature_names_[i] << "\":";
    str_buf << json_str_buf.str();
    first_obj = false;
  }
  str_buf << "}," << '\n';

  str_buf << "\"tree_info\":[";
  int num_used_model = static_cast<int>(models_.size());
  int total_iteration = num_used_model / num_tree_per_iteration_;
  start_iteration = std::max(start_iteration, 0);
  start_iteration = std::min(start_iteration, total_iteration);
  if (num_iteration > 0) {
    int end_iteration = start_iteration + num_iteration;
    num_used_model = std::min(end_iteration * num_tree_per_iteration_ , num_used_model);
  }
  int start_model = start_iteration * num_tree_per_iteration_;
  for (int i = start_model; i < num_used_model; ++i) {
    if (i > start_model) {
      str_buf << ",";
    }
    str_buf << "{";
    str_buf << "\"tree_index\":" << i << ",";
    str_buf << models_[i]->ToJSON();
    str_buf << "}";
  }
  str_buf << "]," << '\n';

  std::vector<double> feature_importances = FeatureImportance(
      num_iteration, feature_importance_type);
  // store the importance first
  std::vector<std::pair<size_t, std::string>> pairs;
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    size_t feature_importances_int = static_cast<size_t>(feature_importances[i]);
    if (feature_importances_int > 0) {
      pairs.emplace_back(feature_importances_int, feature_names_[i]);
    }
  }
  str_buf << '\n' << "\"feature_importances\":" << "{";
  for (size_t i = 0; i < pairs.size(); ++i) {
    if (i > 0) {
      str_buf << ",";
    }
    str_buf << "\"" << pairs[i].second << "\":" << std::to_string(pairs[i].first);
  }
  str_buf << "}" << '\n';

  str_buf << "}" << '\n';

  return str_buf.str();
}

std::string GBDT::ModelToIfElse(int num_iteration) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  str_buf << "#include \"gbdt.h\"" << '\n';
  str_buf << "#include <LightGBM/utils/common.h>" << '\n';
  str_buf << "#include <LightGBM/objective_function.h>" << '\n';
  str_buf << "#include <LightGBM/metric.h>" << '\n';
  str_buf << "#include <LightGBM/prediction_early_stop.h>" << '\n';
  str_buf << "#include <ctime>" << '\n';
  str_buf << "#include <sstream>" << '\n';
  str_buf << "#include <chrono>" << '\n';
  str_buf << "#include <string>" << '\n';
  str_buf << "#include <vector>" << '\n';
  str_buf << "#include <utility>" << '\n';
  str_buf << "namespace LightGBM {" << '\n';

  int num_used_model = static_cast<int>(models_.size());
  if (num_iteration > 0) {
    num_used_model = std::min(num_iteration * num_tree_per_iteration_, num_used_model);
  }

  // PredictRaw
  for (int i = 0; i < num_used_model; ++i) {
    str_buf << models_[i]->ToIfElse(i, false) << '\n';
  }

  str_buf << "double (*PredictTreePtr[])(const double*) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i;
  }
  str_buf << " };" << '\n' << '\n';

  std::stringstream pred_str_buf;
  Common::C_stringstream(pred_str_buf);

  pred_str_buf << "\t" << "int early_stop_round_counter = 0;" << '\n';
  pred_str_buf << "\t" << "std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);" << '\n';
  pred_str_buf << "\t" << "for (int i = 0; i < num_iteration_for_pred_; ++i) {" << '\n';
  pred_str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  pred_str_buf << "\t\t\t" << "output[k] += (*PredictTreePtr[i * num_tree_per_iteration_ + k])(features);" << '\n';
  pred_str_buf << "\t\t" << "}" << '\n';
  pred_str_buf << "\t\t" << "++early_stop_round_counter;" << '\n';
  pred_str_buf << "\t\t" << "if (early_stop->round_period == early_stop_round_counter) {" << '\n';
  pred_str_buf << "\t\t\t" << "if (early_stop->callback_function(output, num_tree_per_iteration_))" << '\n';
  pred_str_buf << "\t\t\t\t" << "return;" << '\n';
  pred_str_buf << "\t\t\t" << "early_stop_round_counter = 0;" << '\n';
  pred_str_buf << "\t\t" << "}" << '\n';
  pred_str_buf << "\t" << "}" << '\n';

  str_buf << "void GBDT::PredictRaw(const double* features, double *output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << pred_str_buf.str();
  str_buf << "}" << '\n';
  str_buf << '\n';

  // PredictRawByMap
  str_buf << "double (*PredictTreeByMapPtr[])(const std::unordered_map<int, double>&) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "ByMap";
  }
  str_buf << " };" << '\n' << '\n';

  std::stringstream pred_str_buf_map;
  Common::C_stringstream(pred_str_buf_map);

  pred_str_buf_map << "\t" << "int early_stop_round_counter = 0;" << '\n';
  pred_str_buf_map << "\t" << "std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);" << '\n';
  pred_str_buf_map << "\t" << "for (int i = 0; i < num_iteration_for_pred_; ++i) {" << '\n';
  pred_str_buf_map << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  pred_str_buf_map << "\t\t\t" << "output[k] += (*PredictTreeByMapPtr[i * num_tree_per_iteration_ + k])(features);" << '\n';
  pred_str_buf_map << "\t\t" << "}" << '\n';
  pred_str_buf_map << "\t\t" << "++early_stop_round_counter;" << '\n';
  pred_str_buf_map << "\t\t" << "if (early_stop->round_period == early_stop_round_counter) {" << '\n';
  pred_str_buf_map << "\t\t\t" << "if (early_stop->callback_function(output, num_tree_per_iteration_))" << '\n';
  pred_str_buf_map << "\t\t\t\t" << "return;" << '\n';
  pred_str_buf_map << "\t\t\t" << "early_stop_round_counter = 0;" << '\n';
  pred_str_buf_map << "\t\t" << "}" << '\n';
  pred_str_buf_map << "\t" << "}" << '\n';

  str_buf << "void GBDT::PredictRawByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << pred_str_buf_map.str();
  str_buf << "}" << '\n';
  str_buf << '\n';

  // Predict
  str_buf << "void GBDT::Predict(const double* features, double *output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << "\t" << "PredictRaw(features, output, early_stop);" << '\n';
  str_buf << "\t" << "if (average_output_) {" << '\n';
  str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  str_buf << "\t\t\t" << "output[k] /= num_iteration_for_pred_;" << '\n';
  str_buf << "\t\t" << "}" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "\t" << "if (objective_function_ != nullptr) {" << '\n';
  str_buf << "\t\t" << "objective_function_->ConvertOutput(output, output);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';
  str_buf << '\n';

  // PredictByMap
  str_buf << "void GBDT::PredictByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << "\t" << "PredictRawByMap(features, output, early_stop);" << '\n';
  str_buf << "\t" << "if (average_output_) {" << '\n';
  str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  str_buf << "\t\t\t" << "output[k] /= num_iteration_for_pred_;" << '\n';
  str_buf << "\t\t" << "}" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "\t" << "if (objective_function_ != nullptr) {" << '\n';
  str_buf << "\t\t" << "objective_function_->ConvertOutput(output, output);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';
  str_buf << '\n';


  // PredictLeafIndex
  for (int i = 0; i < num_used_model; ++i) {
    str_buf << models_[i]->ToIfElse(i, true) << '\n';
  }

  str_buf << "double (*PredictTreeLeafPtr[])(const double*) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "Leaf";
  }
  str_buf << " };" << '\n' << '\n';

  str_buf << "void GBDT::PredictLeafIndex(const double* features, double *output) const {" << '\n';
  str_buf << "\t" << "int total_tree = num_iteration_for_pred_ * num_tree_per_iteration_;" << '\n';
  str_buf << "\t" << "for (int i = 0; i < total_tree; ++i) {" << '\n';
  str_buf << "\t\t" << "output[i] = (*PredictTreeLeafPtr[i])(features);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';

  // PredictLeafIndexByMap
  str_buf << "double (*PredictTreeLeafByMapPtr[])(const std::unordered_map<int, double>&) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "LeafByMap";
  }
  str_buf << " };" << '\n' << '\n';

  str_buf << "void GBDT::PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const {" << '\n';
  str_buf << "\t" << "int total_tree = num_iteration_for_pred_ * num_tree_per_iteration_;" << '\n';
  str_buf << "\t" << "for (int i = 0; i < total_tree; ++i) {" << '\n';
  str_buf << "\t\t" << "output[i] = (*PredictTreeLeafByMapPtr[i])(features);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';

  str_buf << "}  // namespace LightGBM" << '\n';

  return str_buf.str();
}

bool GBDT::SaveModelToIfElse(int num_iteration, const char* filename) const {
  /*! \brief File to write models */
  std::ofstream output_file;
  std::ifstream ifs(filename);
  if (ifs.good()) {
    std::string origin((std::istreambuf_iterator<char>(ifs)),
      (std::istreambuf_iterator<char>()));
    output_file.open(filename);
    output_file << "#define USE_HARD_CODE 0" << '\n';
    output_file << "#ifndef USE_HARD_CODE" << '\n';
    output_file << origin << '\n';
    output_file << "#else" << '\n';
    output_file << ModelToIfElse(num_iteration);
    output_file << "#endif" << '\n';
  } else {
    output_file.open(filename);
    output_file << ModelToIfElse(num_iteration);
  }

  ifs.close();
  output_file.close();

  return static_cast<bool>(output_file);
}

std::string GBDT::SaveModelToString(int start_iteration, int num_iteration, int feature_importance_type) const {
  std::stringstream ss;
  Common::C_stringstream(ss);

  // output model type
  ss << SubModelName() << '\n';
  ss << "version=" << kModelVersion << '\n';
  // output number of class
  ss << "num_class=" << num_class_ << '\n';
  ss << "num_tree_per_iteration=" << num_tree_per_iteration_ << '\n';
  // output label index
  ss << "label_index=" << label_idx_ << '\n';
  // output max_feature_idx
  ss << "max_feature_idx=" << max_feature_idx_ << '\n';
  // output objective
  if (objective_function_ != nullptr) {
    ss << "objective=" << objective_function_->ToString() << '\n';
  }

  if (average_output_) {
    ss << "average_output" << '\n';
  }

  ss << "feature_names=" << CommonC::Join(feature_names_, " ") << '\n';

  if (monotone_constraints_.size() != 0) {
    ss << "monotone_constraints=" << CommonC::Join(monotone_constraints_, " ")
       << '\n';
  }

  ss << "feature_infos=" << CommonC::Join(feature_infos_, " ") << '\n';

  int num_used_model = static_cast<int>(models_.size());
  int total_iteration = num_used_model / num_tree_per_iteration_;
  start_iteration = std::max(start_iteration, 0);
  start_iteration = std::min(start_iteration, total_iteration);
  if (num_iteration > 0) {
    int end_iteration = start_iteration + num_iteration;
    num_used_model = std::min(end_iteration * num_tree_per_iteration_, num_used_model);
  }

  int start_model = start_iteration * num_tree_per_iteration_;

  std::vector<std::string> tree_strs(num_used_model - start_model);
  std::vector<size_t> tree_sizes(num_used_model - start_model);
  // output tree models
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = start_model; i < num_used_model; ++i) {
    const int idx = i - start_model;
    tree_strs[idx] = "Tree=" + std::to_string(idx) + '\n';
    tree_strs[idx] += models_[i]->ToString() + '\n';
    tree_sizes[idx] = tree_strs[idx].size();
  }

  ss << "tree_sizes=" << CommonC::Join(tree_sizes, " ") << '\n';
  ss << '\n';

  for (int i = 0; i < num_used_model - start_model; ++i) {
    ss << tree_strs[i];
    tree_strs[i].clear();
  }
  ss << "end of trees" << "\n";
  std::vector<double> feature_importances = FeatureImportance(
      num_iteration, feature_importance_type);
  // store the importance first
  std::vector<std::pair<size_t, std::string>> pairs;
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    size_t feature_importances_int = static_cast<size_t>(feature_importances[i]);
    if (feature_importances_int > 0) {
      pairs.emplace_back(feature_importances_int, feature_names_[i]);
    }
  }
  // sort the importance
  std::stable_sort(pairs.begin(), pairs.end(),
                   [](const std::pair<size_t, std::string>& lhs,
                      const std::pair<size_t, std::string>& rhs) {
    return lhs.first > rhs.first;
  });
  ss << '\n' << "feature_importances:" << '\n';
  for (size_t i = 0; i < pairs.size(); ++i) {
    ss << pairs[i].second << "=" << std::to_string(pairs[i].first) << '\n';
  }
  if (config_ != nullptr) {
    ss << "\nparameters:" << '\n';
    ss << config_->ToString() << "\n";
    ss << "end of parameters" << '\n';
  } else if (!loaded_parameter_.empty()) {
    ss << "\nparameters:" << '\n';
    ss << loaded_parameter_ << "\n";
    ss << "end of parameters" << '\n';
  }
  if (!parser_config_str_.empty()) {
    ss << "\nparser:" << '\n';
    ss << parser_config_str_ << "\n";
    ss << "end of parser" << '\n';
  }
  return ss.str();
}

bool GBDT::SaveModelToFile(int start_iteration, int num_iteration, int feature_importance_type, const char* filename) const {
  /*! \brief File to write models */
  auto writer = VirtualFileWriter::Make(filename);
  if (!writer->Init()) {
    Log::Fatal("Model file %s is not available for writes", filename);
  }
  std::string str_to_write = SaveModelToString(start_iteration, num_iteration, feature_importance_type);
  auto size = writer->Write(str_to_write.c_str(), str_to_write.size());
  return size > 0;
}

bool GBDT::LoadModelFromString(const char* buffer, size_t len) {
  // use serialized string to restore this object
  models_.clear();
  auto c_str = buffer;
  auto p = c_str;
  auto end = p + len;
  std::unordered_map<std::string, std::string> key_vals;
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (!Common::StartsWith(cur_line, "Tree=")) {
        auto strs = Common::Split(cur_line.c_str(), '=');
        if (strs.size() == 1) {
          key_vals[strs[0]] = "";
        } else if (strs.size() == 2) {
          key_vals[strs[0]] = strs[1];
        } else if (strs.size() > 2) {
          if (strs[0] == "feature_names") {
            key_vals[strs[0]] = cur_line.substr(std::strlen("feature_names="));
          } else if (strs[0] == "monotone_constraints") {
            key_vals[strs[0]] = cur_line.substr(std::strlen("monotone_constraints="));
          } else {
            // Use first 128 chars to avoid exceed the message buffer.
            Log::Fatal("Wrong line at model file: %s", cur_line.substr(0, std::min<size_t>(128, cur_line.size())).c_str());
          }
        }
      } else {
        break;
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }

  // get number of classes
  if (key_vals.count("num_class")) {
    Common::Atoi(key_vals["num_class"].c_str(), &num_class_);
  } else {
    Log::Fatal("Model file doesn't specify the number of classes");
    return false;
  }

  if (key_vals.count("num_tree_per_iteration")) {
    Common::Atoi(key_vals["num_tree_per_iteration"].c_str(), &num_tree_per_iteration_);
  } else {
    num_tree_per_iteration_ = num_class_;
  }

  // get index of label
  if (key_vals.count("label_index")) {
    Common::Atoi(key_vals["label_index"].c_str(), &label_idx_);
  } else {
    Log::Fatal("Model file doesn't specify the label index");
    return false;
  }

  // get max_feature_idx first
  if (key_vals.count("max_feature_idx")) {
    Common::Atoi(key_vals["max_feature_idx"].c_str(), &max_feature_idx_);
  } else {
    Log::Fatal("Model file doesn't specify max_feature_idx");
    return false;
  }

  // get average_output
  if (key_vals.count("average_output")) {
    average_output_ = true;
  }

  // get feature names
  if (key_vals.count("feature_names")) {
    feature_names_ = Common::Split(key_vals["feature_names"].c_str(), ' ');
    if (feature_names_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of feature_names");
      return false;
    }
  } else {
    Log::Fatal("Model file doesn't contain feature_names");
    return false;
  }

  // get monotone_constraints
  if (key_vals.count("monotone_constraints")) {
    monotone_constraints_ = CommonC::StringToArray<int8_t>(key_vals["monotone_constraints"].c_str(), ' ');
    if (monotone_constraints_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of monotone_constraints");
      return false;
    }
  }

  if (key_vals.count("feature_infos")) {
    feature_infos_ = Common::Split(key_vals["feature_infos"].c_str(), ' ');
    if (feature_infos_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of feature_infos");
      return false;
    }
  } else {
    Log::Fatal("Model file doesn't contain feature_infos");
    return false;
  }

  if (key_vals.count("objective")) {
    auto str = key_vals["objective"];
    loaded_objective_.reset(ObjectiveFunction::CreateObjectiveFunction(ParseObjectiveAlias(str)));
    objective_function_ = loaded_objective_.get();
  }

  if (!key_vals.count("tree_sizes")) {
    while (p < end) {
      auto line_len = Common::GetLine(p);
      if (line_len > 0) {
        std::string cur_line(p, line_len);
        if (Common::StartsWith(cur_line, "Tree=")) {
          p += line_len;
          p = Common::SkipNewLine(p);
          size_t used_len = 0;
          models_.emplace_back(new Tree(p, &used_len));
          p += used_len;
        } else {
          break;
        }
      }
      p = Common::SkipNewLine(p);
    }
  } else {
    std::vector<size_t> tree_sizes = CommonC::StringToArray<size_t>(key_vals["tree_sizes"].c_str(), ' ');
    std::vector<size_t> tree_boundaries(tree_sizes.size() + 1, 0);
    int num_trees = static_cast<int>(tree_sizes.size());
    for (int i = 0; i < num_trees; ++i) {
      tree_boundaries[i + 1] = tree_boundaries[i] + tree_sizes[i];
      models_.emplace_back(nullptr);
    }
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < num_trees; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto cur_p = p + tree_boundaries[i];
      auto line_len = Common::GetLine(cur_p);
      std::string cur_line(cur_p, line_len);
      if (Common::StartsWith(cur_line, "Tree=")) {
        cur_p += line_len;
        cur_p = Common::SkipNewLine(cur_p);
        size_t used_len = 0;
        models_[i].reset(new Tree(cur_p, &used_len));
      } else {
        Log::Fatal("Model format error, expect a tree here. met %s", cur_line.c_str());
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
  num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
  num_init_iteration_ = num_iteration_for_pred_;
  iter_ = 0;
  bool is_inparameter = false, is_inparser = false;
  std::stringstream ss;
  Common::C_stringstream(ss);
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (cur_line == std::string("parameters:")) {
        is_inparameter = true;
      } else if (cur_line == std::string("end of parameters")) {
        break;
      } else if (is_inparameter) {
        ss << cur_line << "\n";
        if (Common::StartsWith(cur_line, "[linear_tree: ")) {
          int is_linear = 0;
          Common::Atoi(cur_line.substr(14, 1).c_str(), &is_linear);
          linear_tree_ = static_cast<bool>(is_linear);
        }
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }
  if (!ss.str().empty()) {
    loaded_parameter_ = ss.str();
  }
  ss.clear();
  ss.str("");
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (cur_line == std::string("parser:")) {
        is_inparser = true;
      } else if (cur_line == std::string("end of parser")) {
        p += line_len;
        p = Common::SkipNewLine(p);
        break;
      } else if (is_inparser) {
        ss << cur_line << "\n";
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }
  parser_config_str_ = ss.str();
  ss.clear();
  ss.str("");
  return true;
}

std::vector<double> GBDT::FeatureImportance(int num_iteration, int importance_type) const {
  int num_used_model = static_cast<int>(models_.size());
  if (num_iteration > 0) {
    num_iteration += 0;
    num_used_model = std::min(num_iteration * num_tree_per_iteration_, num_used_model);
  }

  std::vector<double> feature_importances(max_feature_idx_ + 1, 0.0);
  if (importance_type == 0) {
    for (int iter = 0; iter < num_used_model; ++iter) {
      for (int split_idx = 0; split_idx < models_[iter]->num_leaves() - 1; ++split_idx) {
        if (models_[iter]->split_gain(split_idx) > 0) {
#ifdef DEBUG
          CHECK_GE(models_[iter]->split_feature(split_idx), 0);
#endif
          feature_importances[models_[iter]->split_feature(split_idx)] += 1.0;
        }
      }
    }
  } else if (importance_type == 1) {
    for (int iter = 0; iter < num_used_model; ++iter) {
      for (int split_idx = 0; split_idx < models_[iter]->num_leaves() - 1; ++split_idx) {
        if (models_[iter]->split_gain(split_idx) > 0) {
#ifdef DEBUG
          CHECK_GE(models_[iter]->split_feature(split_idx), 0);
#endif
          feature_importances[models_[iter]->split_feature(split_idx)] += models_[iter]->split_gain(split_idx);
        }
      }
    }
  } else {
    Log::Fatal("Unknown importance type: only support split=0 and gain=1");
  }
  return feature_importances;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/gbdt_prediction.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <unordered_map>

#include "gbdt.h"

namespace LightGBM {

void GBDT::PredictRaw(const double* features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  int early_stop_round_counter = 0;
  // set zero
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] += models_[i * num_tree_per_iteration_ + k]->Predict(features);
    }
    // check early stopping
    ++early_stop_round_counter;
    if (early_stop->round_period == early_stop_round_counter) {
      if (early_stop->callback_function(output, num_tree_per_iteration_)) {
        return;
      }
      early_stop_round_counter = 0;
    }
  }
}

void GBDT::PredictRawByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  int early_stop_round_counter = 0;
  // set zero
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] += models_[i * num_tree_per_iteration_ + k]->PredictByMap(features);
    }
    // check early stopping
    ++early_stop_round_counter;
    if (early_stop->round_period == early_stop_round_counter) {
      if (early_stop->callback_function(output, num_tree_per_iteration_)) {
        return;
      }
      early_stop_round_counter = 0;
    }
  }
}

void GBDT::Predict(const double* features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  PredictRaw(features, output, early_stop);
  if (average_output_) {
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] /= num_iteration_for_pred_;
    }
  }
  if (objective_function_ != nullptr) {
    objective_function_->ConvertOutput(output, output);
  }
}

void GBDT::PredictByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  PredictRawByMap(features, output, early_stop);
  if (average_output_) {
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] /= num_iteration_for_pred_;
    }
  }
  if (objective_function_ != nullptr) {
    objective_function_->ConvertOutput(output, output);
  }
}

void GBDT::PredictLeafIndex(const double* features, double* output) const {
  int start_tree = start_iteration_for_pred_ * num_tree_per_iteration_;
  int num_trees = num_iteration_for_pred_ * num_tree_per_iteration_;
  const auto* models_ptr = models_.data() + start_tree;
  for (int i = 0; i < num_trees; ++i) {
    output[i] = models_ptr[i]->PredictLeafIndex(features);
  }
}

void GBDT::PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const {
  int start_tree = start_iteration_for_pred_ * num_tree_per_iteration_;
  int num_trees = num_iteration_for_pred_ * num_tree_per_iteration_;
  const auto* models_ptr = models_.data() + start_tree;
  for (int i = 0; i < num_trees; ++i) {
    output[i] = models_ptr[i]->PredictLeafIndexByMap(features);
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/goss.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_GOSS_HPP_
#define LIGHTGBM_SRC_BOOSTING_GOSS_HPP_

#include <LightGBM/utils/array_args.h>
#include <LightGBM/sample_strategy.h>

#include <algorithm>
#include <string>
#include <vector>

namespace LightGBM {

class GOSSStrategy : public SampleStrategy {
 public:
  GOSSStrategy(const Config* config, const Dataset* train_data, int num_tree_per_iteration) {
    config_ = config;
    train_data_ = train_data;
    num_tree_per_iteration_ = num_tree_per_iteration;
    num_data_ = train_data->num_data();
  }

  ~GOSSStrategy() {
  }

  void Bagging(int iter, TreeLearner* tree_learner, score_t* gradients, score_t* hessians) override {
    bag_data_cnt_ = num_data_;
    // not subsample for first iterations
    if (iter < static_cast<int>(1.0f / config_->learning_rate)) {
      return;
    }
    auto left_cnt = bagging_runner_.Run<true>(
        num_data_,
        [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
            data_size_t*) {
          data_size_t cur_left_count = 0;
          cur_left_count = Helper(cur_start, cur_cnt, left, gradients, hessians);
          return cur_left_count;
        },
        bag_data_indices_.data());
    bag_data_cnt_ = left_cnt;
    // set bagging data to tree learner
    if (!is_use_subset_) {
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
        tree_learner->SetBaggingData(nullptr, cuda_bag_data_indices_.RawData(), bag_data_cnt_);
      } else {
      #endif  // USE_CUDA
        tree_learner->SetBaggingData(nullptr, bag_data_indices_.data(), bag_data_cnt_);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    } else {
      // get subset
      tmp_subset_->ReSize(bag_data_cnt_);
      tmp_subset_->CopySubrow(train_data_, bag_data_indices_.data(),
                              bag_data_cnt_, false);
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
        tree_learner->SetBaggingData(tmp_subset_.get(), cuda_bag_data_indices_.RawData(),
                                      bag_data_cnt_);
      } else {
      #endif  // USE_CUDA
        tree_learner->SetBaggingData(tmp_subset_.get(), bag_data_indices_.data(),
                                     bag_data_cnt_);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    }
  }

  void ResetSampleConfig(const Config* config, bool /*is_change_dataset*/) override {
    // Cannot use bagging in GOSS
    config_ = config;
    need_resize_gradients_ = false;
    if (objective_function_ == nullptr) {
      // resize gradient vectors to copy the customized gradients for goss
      need_resize_gradients_ = true;
    }

    CHECK_LE(config_->top_rate + config_->other_rate, 1.0f);
    CHECK(config_->top_rate > 0.0f && config_->other_rate > 0.0f);
    if (config_->bagging_freq > 0 && config_->bagging_fraction != 1.0f) {
      Log::Fatal("Cannot use bagging in GOSS");
    }
    Log::Info("Using GOSS");
    balanced_bagging_ = false;
    bag_data_indices_.resize(num_data_);
    bagging_runner_.ReSize(num_data_);
    bagging_rands_.clear();
    for (int i = 0;
         i < (num_data_ + bagging_rand_block_ - 1) / bagging_rand_block_; ++i) {
      bagging_rands_.emplace_back(config_->bagging_seed + i);
    }
    is_use_subset_ = false;
    if (config_->top_rate + config_->other_rate <= 0.5) {
      auto bag_data_cnt = static_cast<data_size_t>((config_->top_rate + config_->other_rate) * num_data_);
      bag_data_cnt = std::max(1, bag_data_cnt);
      tmp_subset_.reset(new Dataset(bag_data_cnt));
      tmp_subset_->CopyFeatureMapperFrom(train_data_);
      is_use_subset_ = true;
    }
    // flag to not bagging first
    bag_data_cnt_ = num_data_;
  }

  bool IsHessianChange() const override {
    return true;
  }

 private:
  data_size_t Helper(data_size_t start, data_size_t cnt, data_size_t* buffer, score_t* gradients, score_t* hessians) {
    if (cnt <= 0) {
      return 0;
    }
    std::vector<score_t> tmp_gradients(cnt, 0.0f);
    for (data_size_t i = 0; i < cnt; ++i) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + start + i;
        tmp_gradients[i] += std::fabs(gradients[idx] * hessians[idx]);
      }
    }
    data_size_t top_k = static_cast<data_size_t>(cnt * config_->top_rate);
    data_size_t other_k = static_cast<data_size_t>(cnt * config_->other_rate);
    top_k = std::max(1, top_k);
    ArrayArgs<score_t>::ArgMaxAtK(&tmp_gradients, 0, static_cast<int>(tmp_gradients.size()), top_k - 1);
    score_t threshold = tmp_gradients[top_k - 1];

    score_t multiply = static_cast<score_t>(cnt - top_k) / other_k;
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    data_size_t big_weight_cnt = 0;
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      score_t grad = 0.0f;
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + cur_idx;
        grad += std::fabs(gradients[idx] * hessians[idx]);
      }
      if (grad >= threshold) {
        buffer[cur_left_cnt++] = cur_idx;
        ++big_weight_cnt;
      } else {
        data_size_t sampled = cur_left_cnt - big_weight_cnt;
        data_size_t rest_need = other_k - sampled;
        data_size_t rest_all = (cnt - i) - (top_k - big_weight_cnt);
        double prob = (rest_need) / static_cast<double>(rest_all);
        if (bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() < prob) {
          buffer[cur_left_cnt++] = cur_idx;
          for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
            size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + cur_idx;
            gradients[idx] *= multiply;
            hessians[idx] *= multiply;
          }
        } else {
          buffer[--cur_right_pos] = cur_idx;
        }
      }
    }
    return cur_left_cnt;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_GOSS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/prediction_early_stop.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/prediction_early_stop.h>

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <functional>
#include <limits>
#include <string>
#include <vector>

namespace LightGBM {

PredictionEarlyStopInstance CreateNone(const PredictionEarlyStopConfig&) {
  return PredictionEarlyStopInstance{
    [](const double*, int) {
    return false;
  },
    std::numeric_limits<int>::max()  // make sure the lambda is almost never called
  };
}

PredictionEarlyStopInstance CreateMulticlass(const PredictionEarlyStopConfig& config) {
  // margin_threshold will be captured by value
  const double margin_threshold = config.margin_threshold;

  return PredictionEarlyStopInstance{
    [margin_threshold](const double* pred, int sz) {
    if (sz < 2) {
      Log::Fatal("Multiclass early stopping needs predictions to be of length two or larger");
    }

    // copy and sort
    std::vector<double> votes(static_cast<size_t>(sz));
    for (int i = 0; i < sz; ++i) {
      votes[i] = pred[i];
    }
    std::partial_sort(votes.begin(), votes.begin() + 2, votes.end(), std::greater<double>());

    const auto margin = votes[0] - votes[1];

    if (margin > margin_threshold) {
      return true;
    }

    return false;
  },
    config.round_period
  };
}

PredictionEarlyStopInstance CreateBinary(const PredictionEarlyStopConfig& config) {
  // margin_threshold will be captured by value
  const double margin_threshold = config.margin_threshold;

  return PredictionEarlyStopInstance{
    [margin_threshold](const double* pred, int sz) {
    if (sz != 1) {
      Log::Fatal("Binary early stopping needs predictions to be of length one");
    }
    const auto margin = 2.0 * fabs(pred[0]);

    if (margin > margin_threshold) {
      return true;
    }

    return false;
  },
    config.round_period
  };
}

PredictionEarlyStopInstance CreatePredictionEarlyStopInstance(const std::string& type,
                                                              const PredictionEarlyStopConfig& config) {
  if (type == "none") {
    return CreateNone(config);
  } else if (type == "multiclass") {
    return CreateMulticlass(config);
  } else if (type == "binary") {
    return CreateBinary(config);
  } else {
    Log::Fatal("Unknown early stopping type: %s", type.c_str());
  }

  // Fix for compiler warnings about reaching end of control
  return CreateNone(config);
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/rf.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_RF_HPP_
#define LIGHTGBM_SRC_BOOSTING_RF_HPP_

#include <LightGBM/boosting.h>
#include <LightGBM/metric.h>

#include <string>
#include <cstdio>
#include <fstream>
#include <memory>
#include <utility>
#include <vector>

#include "gbdt.h"
#include "score_updater.hpp"

namespace LightGBM {
/*!
* \brief Random Forest implementation
*/
class RF : public GBDT {
 public:
  RF() : GBDT() {
    average_output_ = true;
  }

  ~RF() {}

  void Init(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) override {
    if (config->data_sample_strategy == std::string("bagging")) {
      CHECK((config->bagging_freq > 0 && config->bagging_fraction < 1.0f && config->bagging_fraction > 0.0f) ||
            (config->feature_fraction < 1.0f && config->feature_fraction > 0.0f));
    } else {
      CHECK_EQ(config->data_sample_strategy, std::string("goss"));
    }
    GBDT::Init(config, train_data, objective_function, training_metrics);

    if (num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        MultiplyScore(cur_tree_id, 1.0f / num_init_iteration_);
      }
    } else {
      CHECK_EQ(train_data->metadata().init_score(), nullptr);
    }
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    // not shrinkage rate for the RF
    shrinkage_rate_ = 1.0f;
    // only boosting one time
    Boosting();
    if (data_sample_strategy_->is_use_subset() && data_sample_strategy_->bag_data_cnt() < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }
  }

  void ResetConfig(const Config* config) override {
    if (config->data_sample_strategy == std::string("bagging")) {
      CHECK((config->bagging_freq > 0 && config->bagging_fraction < 1.0f && config->bagging_fraction > 0.0f) ||
            (config->feature_fraction < 1.0f && config->feature_fraction > 0.0f));
    } else {
      CHECK_EQ(config->data_sample_strategy, std::string("goss"));
    }
    GBDT::ResetConfig(config);
    // not shrinkage rate for the RF
    shrinkage_rate_ = 1.0f;
  }

  void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) override {
    GBDT::ResetTrainingData(train_data, objective_function, training_metrics);
    if (iter_ + num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        train_score_updater_->MultiplyScore(1.0f / (iter_ + num_init_iteration_), cur_tree_id);
      }
    }
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    // only boosting one time
    Boosting();
    if (data_sample_strategy_->is_use_subset() && data_sample_strategy_->bag_data_cnt() < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }
  }

  void Boosting() override {
    if (objective_function_ == nullptr) {
      Log::Fatal("RF mode do not support custom objective function, please use built-in objectives.");
    }
    init_scores_.resize(num_tree_per_iteration_, 0.0);
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      init_scores_[cur_tree_id] = BoostFromAverage(cur_tree_id, false);
    }
    size_t total_size = static_cast<size_t>(num_data_) * num_tree_per_iteration_;
    std::vector<double> tmp_scores(total_size, 0.0f);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int j = 0; j < num_tree_per_iteration_; ++j) {
      size_t offset = static_cast<size_t>(j)* num_data_;
      for (data_size_t i = 0; i < num_data_; ++i) {
        tmp_scores[offset + i] = init_scores_[j];
      }
    }
    objective_function_->
      GetGradients(tmp_scores.data(), gradients_.data(), hessians_.data());
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override {
    // bagging logic
    data_sample_strategy_ ->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
    const bool is_use_subset = data_sample_strategy_->is_use_subset();
    const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
    const std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices = data_sample_strategy_->bag_data_indices();

    // GOSSStrategy->Bagging may modify value of bag_data_cnt_
    if (is_use_subset && bag_data_cnt < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }

    CHECK_EQ(gradients, nullptr);
    CHECK_EQ(hessians, nullptr);

    gradients = gradients_.data();
    hessians = hessians_.data();
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      std::unique_ptr<Tree> new_tree(new Tree(2, false, false));
      size_t offset = static_cast<size_t>(cur_tree_id)* num_data_;
      if (class_need_train_[cur_tree_id]) {
        auto grad = gradients + offset;
        auto hess = hessians + offset;

        if (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_) {
          for (int i = 0; i < bag_data_cnt; ++i) {
            tmp_grad_[i] = grad[bag_data_indices[i]];
            tmp_hess_[i] = hess[bag_data_indices[i]];
          }
          grad = tmp_grad_.data();
          hess = tmp_hess_.data();
        }

        new_tree.reset(tree_learner_->Train(grad, hess, false));
      }

      if (new_tree->num_leaves() > 1) {
        double pred = init_scores_[cur_tree_id];
        auto residual_getter = [pred](const label_t* label, int i) {return static_cast<double>(label[i]) - pred; };
        tree_learner_->RenewTreeOutput(new_tree.get(), objective_function_, residual_getter,
          num_data_, bag_data_indices.data(), bag_data_cnt, train_score_updater_->score());
        if (std::fabs(init_scores_[cur_tree_id]) > kEpsilon) {
          new_tree->AddBias(init_scores_[cur_tree_id]);
        }
        // update score
        MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
        UpdateScore(new_tree.get(), cur_tree_id);
        MultiplyScore(cur_tree_id, 1.0 / (iter_ + num_init_iteration_ + 1));
      } else {
        // only add default score one-time
        if (models_.size() < static_cast<size_t>(num_tree_per_iteration_)) {
          double output = 0.0;
          if (!class_need_train_[cur_tree_id]) {
            if (objective_function_ != nullptr) {
              output = objective_function_->BoostFromScore(cur_tree_id);
            } else {
              output = init_scores_[cur_tree_id];
            }
          }
          new_tree->AsConstantTree(output, num_data_);
          MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
          UpdateScore(new_tree.get(), cur_tree_id);
          MultiplyScore(cur_tree_id, 1.0 / (iter_ + num_init_iteration_ + 1));
        }
      }
      // add model
      models_.push_back(std::move(new_tree));
    }
    ++iter_;
    return false;
  }

  void RollbackOneIter() override {
    if (iter_ <= 0) {
      return;
    }
    int cur_iter = iter_ + num_init_iteration_ - 1;
    // reset score
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      auto curr_tree = cur_iter * num_tree_per_iteration_ + cur_tree_id;
      models_[curr_tree]->Shrinkage(-1.0);
      MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
      train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      for (auto& score_updater : valid_score_updater_) {
        score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
      MultiplyScore(cur_tree_id, 1.0f / (iter_ + num_init_iteration_ - 1));
    }
    // remove model
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      models_.pop_back();
    }
    --iter_;
  }

  void MultiplyScore(const int cur_tree_id, double val) {
    train_score_updater_->MultiplyScore(val, cur_tree_id);
    for (auto& score_updater : valid_score_updater_) {
      score_updater->MultiplyScore(val, cur_tree_id);
    }
  }

  void AddValidDataset(const Dataset* valid_data,
    const std::vector<const Metric*>& valid_metrics) override {
    GBDT::AddValidDataset(valid_data, valid_metrics);
    if (iter_ + num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        valid_score_updater_.back()->MultiplyScore(1.0f / (iter_ + num_init_iteration_), cur_tree_id);
      }
    }
  }

  bool NeedAccuratePrediction() const override {
    // No early stopping for prediction
    return true;
  };

 private:
  std::vector<score_t> tmp_grad_;
  std::vector<score_t> tmp_hess_;
  std::vector<double> init_scores_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_RF_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/sample_strategy.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/sample_strategy.h>

#include <string>

#include "goss.hpp"
#include "bagging.hpp"

namespace LightGBM {

SampleStrategy* SampleStrategy::CreateSampleStrategy(
  const Config* config,
  const Dataset* train_data,
  const ObjectiveFunction* objective_function,
  int num_tree_per_iteration) {
  if (config->data_sample_strategy == std::string("goss")) {
    return new GOSSStrategy(config, train_data, num_tree_per_iteration);
  } else {
    return new BaggingSampleStrategy(config, train_data, objective_function, num_tree_per_iteration);
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/boosting/score_updater.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_
#define LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief Used to store and update score for data
*/
class ScoreUpdater {
 public:
  /*!
  * \brief Constructor, will pass a const pointer of dataset
  * \param data This class will bind with this data set
  */
  ScoreUpdater(const Dataset* data, int num_tree_per_iteration) : data_(data) {
    num_data_ = data->num_data();
    int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration;
    score_.resize(total_size);
    // default start score is zero
    std::memset(score_.data(), 0, total_size * sizeof(double));
    has_init_score_ = false;
    const double* init_score = data->metadata().init_score();
    // if exists initial score, will start from it
    if (init_score != nullptr) {
      if ((data->metadata().num_init_score() % num_data_) != 0
          || (data->metadata().num_init_score() / num_data_) != num_tree_per_iteration) {
        Log::Fatal("Number of class for initial score error");
      }
      has_init_score_ = true;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (total_size >= 1024)
      for (int64_t i = 0; i < total_size; ++i) {
        score_[i] = init_score[i];
      }
    }
  }
  /*! \brief Destructor */
  virtual ~ScoreUpdater() {
  }

  inline bool has_init_score() const { return has_init_score_; }

  virtual inline void AddScore(double val, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
    for (int i = 0; i < num_data_; ++i) {
      score_[offset + i] += val;
    }
  }

  virtual inline void MultiplyScore(double val, int cur_tree_id) {
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
    for (int i = 0; i < num_data_; ++i) {
      score_[offset + i] *= val;
    }
  }
  /*!
  * \brief Using tree model to get prediction number, then adding to scores for all data
  *        Note: this function generally will be used on validation data too.
  * \param tree Trained tree model
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const Tree* tree, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree->AddPredictionToScore(data_, num_data_, score_.data() + offset);
  }
  /*!
  * \brief Adding prediction score, only used for training data.
  *        The training data is partitioned into tree leaves after training
  *        Based on which We can get prediction quickly.
  * \param tree_learner
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree_learner->AddPredictionToScore(tree, score_.data() + offset);
  }
  /*!
  * \brief Using tree model to get prediction number, then adding to scores for parts of data
  *        Used for prediction of training out-of-bag data
  * \param tree Trained tree model
  * \param data_indices Indices of data that will be processed
  * \param data_cnt Number of data that will be processed
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const Tree* tree, const data_size_t* data_indices,
                       data_size_t data_cnt, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree->AddPredictionToScore(data_, data_indices, data_cnt, score_.data() + offset);
  }
  /*! \brief Pointer of score */
  virtual inline const double* score() const { return score_.data(); }

  inline data_size_t num_data() const { return num_data_; }

  /*! \brief Disable copy */
  ScoreUpdater& operator=(const ScoreUpdater&) = delete;
  /*! \brief Disable copy */
  ScoreUpdater(const ScoreUpdater&) = delete;

 protected:
  /*! \brief Number of total data */
  data_size_t num_data_;
  /*! \brief Pointer of data set */
  const Dataset* data_;
  /*! \brief Scores for data set */
  std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>> score_;
  bool has_init_score_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/c_api.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/c_api.h>

#include <LightGBM/arrow.h>
#include <LightGBM/boosting.h>
#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/dataset_loader.h>
#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/byte_buffer.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstdio>
#include <functional>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "application/predictor.hpp"
#ifndef LGB_R_BUILD
#include "arrow/array.hpp"
#endif  // LGB_R_BUILD
#include <LightGBM/utils/yamc/alternate_shared_mutex.hpp>
#include <LightGBM/utils/yamc/yamc_shared_lock.hpp>

namespace LightGBM {

inline int LGBM_APIHandleException(const std::exception& ex) {
  LGBM_SetLastError(ex.what());
  return -1;
}
inline int LGBM_APIHandleException(const std::string& ex) {
  LGBM_SetLastError(ex.c_str());
  return -1;
}

#define API_BEGIN() try {
#define API_END() } \
catch(std::exception& ex) { return LGBM_APIHandleException(ex); } \
catch(std::string& ex) { return LGBM_APIHandleException(ex); } \
catch(...) { return LGBM_APIHandleException("unknown exception"); } \
return 0;

#define UNIQUE_LOCK(mtx) \
std::unique_lock<yamc::alternate::shared_mutex> lock(mtx);

#define SHARED_LOCK(mtx) \
yamc::shared_lock<yamc::alternate::shared_mutex> lock(&mtx);

const int PREDICTOR_TYPES = 4;

// Single row predictor to abstract away caching logic
class SingleRowPredictorInner {
 public:
  PredictFunction predict_function;
  int64_t num_pred_in_one_row;

  SingleRowPredictorInner(int predict_type, Boosting* boosting, const Config& config, int start_iter, int num_iter) {
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    }
    early_stop_ = config.pred_early_stop;
    early_stop_freq_ = config.pred_early_stop_freq;
    early_stop_margin_ = config.pred_early_stop_margin;
    iter_ = num_iter;
    predictor_.reset(new Predictor(boosting, start_iter, iter_, is_raw_score, is_predict_leaf, predict_contrib,
                                   early_stop_, early_stop_freq_, early_stop_margin_));
    num_pred_in_one_row = boosting->NumPredictOneRow(start_iter, iter_, is_predict_leaf, predict_contrib);
    predict_function = predictor_->GetPredictFunction();
    num_total_model_ = boosting->NumberOfTotalModel();
  }

  ~SingleRowPredictorInner() {}

  bool IsPredictorEqual(const Config& config, int iter, Boosting* boosting) {
    return early_stop_ == config.pred_early_stop &&
      early_stop_freq_ == config.pred_early_stop_freq &&
      early_stop_margin_ == config.pred_early_stop_margin &&
      iter_ == iter &&
      num_total_model_ == boosting->NumberOfTotalModel();
  }

 private:
  std::unique_ptr<Predictor> predictor_;
  bool early_stop_;
  int early_stop_freq_;
  double early_stop_margin_;
  int iter_;
  int num_total_model_;
};

/*!
 * \brief Object to store resources meant for single-row Fast Predict methods.
 *
 * For legacy reasons this is called `FastConfig` in the public C API.
 *
 * Meant to be used by the *Fast* predict methods only.
 * It stores the configuration and prediction resources for reuse across predictions.
 */
struct SingleRowPredictor {
 public:
  SingleRowPredictor(yamc::alternate::shared_mutex *booster_mutex,
             const char *parameters,
             const int data_type,
             const int32_t num_cols,
             int predict_type,
             Boosting *boosting,
             int start_iter,
             int num_iter) : config(Config::Str2Map(parameters)), data_type(data_type), num_cols(num_cols), single_row_predictor_inner(predict_type, boosting, config, start_iter, num_iter), booster_mutex(booster_mutex) {
    if (!config.predict_disable_shape_check && num_cols != boosting->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n"\
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", num_cols, boosting->MaxFeatureIdx() + 1);
    }
  }

  void Predict(std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               double* out_result, int64_t* out_len) const {
    UNIQUE_LOCK(single_row_predictor_mutex)
    yamc::shared_lock<yamc::alternate::shared_mutex> booster_shared_lock(booster_mutex);

    auto one_row = get_row_fun(0);
    single_row_predictor_inner.predict_function(one_row, out_result);

    *out_len = single_row_predictor_inner.num_pred_in_one_row;
  }

 public:
  Config config;
  const int data_type;
  const int32_t num_cols;

 private:
  SingleRowPredictorInner single_row_predictor_inner;

  // Prevent the booster from being modified while we have a predictor relying on it during prediction
  yamc::alternate::shared_mutex *booster_mutex;

  // If several threads try to predict at the same time using the same SingleRowPredictor
  // we want them to still provide correct values, so the mutex is necessary due to the shared
  // resources in the predictor.
  // However the recommended approach is to instantiate one SingleRowPredictor per thread,
  // to avoid contention here.
  mutable yamc::alternate::shared_mutex single_row_predictor_mutex;
};

class Booster {
 public:
  explicit Booster(const char* filename) {
    boosting_.reset(Boosting::CreateBoosting("gbdt", filename, std::string("cpu"), 0));
  }

  Booster(const Dataset* train_data,
          const char* parameters) {
    auto param = Config::Str2Map(parameters);
    config_.Set(param);
    OMP_SET_NUM_THREADS(config_.num_threads);
    // create boosting
    if (config_.input_model.size() > 0) {
      Log::Warning("Continued train from model is not supported for c_api,\n"
                   "please use continued train with input score");
    }

    boosting_.reset(Boosting::CreateBoosting(config_.boosting, nullptr, config_.device_type, config_.num_gpu));

    train_data_ = train_data;
    CreateObjectiveAndMetrics();
    // initialize the boosting
    if (config_.tree_learner == std::string("feature")) {
      Log::Fatal("Do not support feature parallel in c api");
    }
    if (Network::num_machines() == 1 && config_.tree_learner != std::string("serial")) {
      Log::Warning("Only find one worker, will switch to serial tree learner");
      config_.tree_learner = "serial";
    }
    boosting_->Init(&config_, train_data_, objective_fun_.get(),
                    Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
  }

  void MergeFrom(const Booster* other) {
    UNIQUE_LOCK(mutex_)
    boosting_->MergeFrom(other->boosting_.get());
  }

  ~Booster() {
  }

  void CreateObjectiveAndMetrics() {
    // create objective function
    objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                    config_));
    if (objective_fun_ == nullptr) {
      Log::Info("Using self-defined objective function");
    }
    // initialize the objective function
    if (objective_fun_ != nullptr) {
      objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
    }

    // create training metric
    train_metric_.clear();
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(
        Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(train_data_->metadata(), train_data_->num_data());
      train_metric_.push_back(std::move(metric));
    }
    train_metric_.shrink_to_fit();
  }

  void ResetTrainingData(const Dataset* train_data) {
    if (train_data != train_data_) {
      UNIQUE_LOCK(mutex_)
      train_data_ = train_data;
      CreateObjectiveAndMetrics();
      // reset the boosting
      boosting_->ResetTrainingData(train_data_,
                                   objective_fun_.get(), Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
    }
  }

  static void CheckDatasetResetConfig(
      const Config& old_config,
      const std::unordered_map<std::string, std::string>& new_param) {
    Config new_config;
    new_config.Set(new_param);
    if (new_param.count("data_random_seed") &&
        new_config.data_random_seed != old_config.data_random_seed) {
      Log::Fatal("Cannot change data_random_seed after constructed Dataset handle.");
    }
    if (new_param.count("max_bin") &&
        new_config.max_bin != old_config.max_bin) {
      Log::Fatal("Cannot change max_bin after constructed Dataset handle.");
    }
    if (new_param.count("max_bin_by_feature") &&
        new_config.max_bin_by_feature != old_config.max_bin_by_feature) {
      Log::Fatal(
          "Cannot change max_bin_by_feature after constructed Dataset handle.");
    }
    if (new_param.count("bin_construct_sample_cnt") &&
        new_config.bin_construct_sample_cnt !=
            old_config.bin_construct_sample_cnt) {
      Log::Fatal(
          "Cannot change bin_construct_sample_cnt after constructed Dataset "
          "handle.");
    }
    if (new_param.count("min_data_in_bin") &&
        new_config.min_data_in_bin != old_config.min_data_in_bin) {
      Log::Fatal(
          "Cannot change min_data_in_bin after constructed Dataset handle.");
    }
    if (new_param.count("use_missing") &&
        new_config.use_missing != old_config.use_missing) {
      Log::Fatal("Cannot change use_missing after constructed Dataset handle.");
    }
    if (new_param.count("zero_as_missing") &&
        new_config.zero_as_missing != old_config.zero_as_missing) {
      Log::Fatal(
          "Cannot change zero_as_missing after constructed Dataset handle.");
    }
    if (new_param.count("categorical_feature") &&
        new_config.categorical_feature != old_config.categorical_feature) {
      Log::Fatal(
          "Cannot change categorical_feature after constructed Dataset "
          "handle.");
    }
    if (new_param.count("feature_pre_filter") &&
        new_config.feature_pre_filter != old_config.feature_pre_filter) {
      Log::Fatal(
          "Cannot change feature_pre_filter after constructed Dataset handle.");
    }
    if (new_param.count("is_enable_sparse") &&
        new_config.is_enable_sparse != old_config.is_enable_sparse) {
      Log::Fatal(
          "Cannot change is_enable_sparse after constructed Dataset handle.");
    }
    if (new_param.count("pre_partition") &&
        new_config.pre_partition != old_config.pre_partition) {
      Log::Fatal(
          "Cannot change pre_partition after constructed Dataset handle.");
    }
    if (new_param.count("enable_bundle") &&
        new_config.enable_bundle != old_config.enable_bundle) {
      Log::Fatal(
          "Cannot change enable_bundle after constructed Dataset handle.");
    }
    if (new_param.count("header") && new_config.header != old_config.header) {
      Log::Fatal("Cannot change header after constructed Dataset handle.");
    }
    if (new_param.count("two_round") &&
        new_config.two_round != old_config.two_round) {
      Log::Fatal("Cannot change two_round after constructed Dataset handle.");
    }
    if (new_param.count("label_column") &&
        new_config.label_column != old_config.label_column) {
      Log::Fatal(
          "Cannot change label_column after constructed Dataset handle.");
    }
    if (new_param.count("weight_column") &&
        new_config.weight_column != old_config.weight_column) {
      Log::Fatal(
          "Cannot change weight_column after constructed Dataset handle.");
    }
    if (new_param.count("group_column") &&
        new_config.group_column != old_config.group_column) {
      Log::Fatal(
          "Cannot change group_column after constructed Dataset handle.");
    }
    if (new_param.count("ignore_column") &&
        new_config.ignore_column != old_config.ignore_column) {
      Log::Fatal(
          "Cannot change ignore_column after constructed Dataset handle.");
    }
    if (new_param.count("forcedbins_filename")) {
      Log::Fatal("Cannot change forced bins after constructed Dataset handle.");
    }
    if (new_param.count("min_data_in_leaf") &&
        new_config.min_data_in_leaf < old_config.min_data_in_leaf &&
        old_config.feature_pre_filter) {
      Log::Fatal(
          "Reducing `min_data_in_leaf` with `feature_pre_filter=true` may "
          "cause unexpected behaviour "
          "for features that were pre-filtered by the larger "
          "`min_data_in_leaf`.\n"
          "You need to set `feature_pre_filter=false` to dynamically change "
          "the `min_data_in_leaf`.");
    }
    if (new_param.count("linear_tree") && new_config.linear_tree != old_config.linear_tree) {
      Log::Fatal("Cannot change linear_tree after constructed Dataset handle.");
    }
    if (new_param.count("precise_float_parser") &&
        new_config.precise_float_parser != old_config.precise_float_parser) {
      Log::Fatal("Cannot change precise_float_parser after constructed Dataset handle.");
    }
  }

  void ResetConfig(const char* parameters) {
    UNIQUE_LOCK(mutex_)
    auto param = Config::Str2Map(parameters);
    Config new_config;
    new_config.Set(param);
    if (param.count("num_class") && new_config.num_class != config_.num_class) {
      Log::Fatal("Cannot change num_class during training");
    }
    if (param.count("boosting") && new_config.boosting != config_.boosting) {
      Log::Fatal("Cannot change boosting during training");
    }
    if (param.count("metric") && new_config.metric != config_.metric) {
      Log::Fatal("Cannot change metric during training");
    }
    CheckDatasetResetConfig(config_, param);

    config_.Set(param);

    OMP_SET_NUM_THREADS(config_.num_threads);

    if (param.count("objective")) {
      // create objective function
      objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                      config_));
      if (objective_fun_ == nullptr) {
        Log::Info("Using self-defined objective function");
      }
      // initialize the objective function
      if (objective_fun_ != nullptr) {
        objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
      }
      boosting_->ResetTrainingData(train_data_,
                                   objective_fun_.get(), Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
    }

    boosting_->ResetConfig(&config_);
  }

  void AddValidData(const Dataset* valid_data) {
    UNIQUE_LOCK(mutex_)
    valid_metrics_.emplace_back();
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(valid_data->metadata(), valid_data->num_data());
      valid_metrics_.back().push_back(std::move(metric));
    }
    valid_metrics_.back().shrink_to_fit();
    boosting_->AddValidDataset(valid_data,
                               Common::ConstPtrInVectorWrapper<Metric>(valid_metrics_.back()));
  }

  bool TrainOneIter() {
    UNIQUE_LOCK(mutex_)
    return boosting_->TrainOneIter(nullptr, nullptr);
  }

  void Refit(const int32_t* leaf_preds, int32_t nrow, int32_t ncol) {
    UNIQUE_LOCK(mutex_)
    boosting_->RefitTree(leaf_preds, nrow, ncol);
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) {
    UNIQUE_LOCK(mutex_)
    return boosting_->TrainOneIter(gradients, hessians);
  }

  void RollbackOneIter() {
    UNIQUE_LOCK(mutex_)
    boosting_->RollbackOneIter();
  }

  void SetSingleRowPredictorInner(int start_iteration, int num_iteration, int predict_type, const Config& config) {
      UNIQUE_LOCK(mutex_)
      if (single_row_predictor_[predict_type].get() == nullptr ||
          !single_row_predictor_[predict_type]->IsPredictorEqual(config, num_iteration, boosting_.get())) {
        single_row_predictor_[predict_type].reset(new SingleRowPredictorInner(predict_type, boosting_.get(),
                                                                         config, start_iteration, num_iteration));
      }
  }

  std::unique_ptr<SingleRowPredictor> InitSingleRowPredictor(int predict_type, int start_iteration, int num_iteration, int data_type, int32_t num_cols, const char *parameters) {
    // Workaround https://github.com/lightgbm-org/LightGBM/issues/6142 by locking here
    // This is only a workaround because if predictors are initialized differently it may still behave incorrectly,
    // and because multiple racing Predictor initializations through LGBM_BoosterPredictForMat suffers from that same issue of Predictor init writing things in the booster.
    // Once #6142 is fixed (predictor doesn't write in the Booster as should have been the case since 1c35c3b9ede9adab8ccc5fd7b4b2b6af188a79f0), this line can be removed.
    UNIQUE_LOCK(mutex_)

    return std::unique_ptr<SingleRowPredictor>(new SingleRowPredictor(
      &mutex_, parameters, data_type, num_cols, predict_type, boosting_.get(), start_iteration, num_iteration));
  }

  void PredictSingleRow(int predict_type, int ncol,
               std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               const Config& config,
               double* out_result, int64_t* out_len) const {
    if (!config.predict_disable_shape_check && ncol != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n"\
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", ncol, boosting_->MaxFeatureIdx() + 1);
    }
    UNIQUE_LOCK(mutex_)
    const auto& single_row_predictor = single_row_predictor_[predict_type];
    auto one_row = get_row_fun(0);
    auto pred_wrt_ptr = out_result;
    single_row_predictor->predict_function(one_row, pred_wrt_ptr);

    *out_len = single_row_predictor->num_pred_in_one_row;
  }

  std::shared_ptr<Predictor> CreatePredictor(int start_iteration, int num_iteration, int predict_type, int ncol, const Config& config) const {
    if (!config.predict_disable_shape_check && ncol != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n" \
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", ncol, boosting_->MaxFeatureIdx() + 1);
    }
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    } else {
      is_raw_score = false;
    }

    return std::make_shared<Predictor>(boosting_.get(), start_iteration, num_iteration, is_raw_score, is_predict_leaf, predict_contrib,
                        config.pred_early_stop, config.pred_early_stop_freq, config.pred_early_stop_margin);
  }

  void Predict(int start_iteration, int num_iteration, int predict_type, int nrow, int ncol,
               std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               const Config& config,
               double* out_result, int64_t* out_len) const {
    SHARED_LOCK(mutex_);
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    bool is_predict_leaf = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    }
    int64_t num_pred_in_one_row = boosting_->NumPredictOneRow(start_iteration, num_iteration, is_predict_leaf, predict_contrib);
    auto pred_fun = predictor->GetPredictFunction();
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < nrow; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto one_row = get_row_fun(i);
      auto pred_wrt_ptr = out_result + static_cast<size_t>(num_pred_in_one_row) * i;
      pred_fun(one_row, pred_wrt_ptr);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    *out_len = num_pred_in_one_row * nrow;
  }

  void PredictSparse(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                     std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                     const Config& config, int64_t* out_elements_size,
                     std::vector<std::vector<std::unordered_map<int, double>>>* agg_ptr,
                     int32_t** out_indices, void** out_data, int data_type,
                     bool* is_data_float32_ptr, int num_matrices) const {
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    auto pred_sparse_fun = predictor->GetPredictSparseFunction();
    std::vector<std::vector<std::unordered_map<int, double>>>& agg = *agg_ptr;
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int64_t i = 0; i < nrow; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto one_row = get_row_fun(i);
      agg[i] = std::vector<std::unordered_map<int, double>>(num_matrices);
      pred_sparse_fun(one_row, &agg[i]);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    // calculate the nonzero data and indices size
    int64_t elements_size = 0;
    for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
      auto row_vector = agg[i];
      for (int j = 0; j < static_cast<int>(row_vector.size()); ++j) {
        elements_size += static_cast<int64_t>(row_vector[j].size());
      }
    }
    *out_elements_size = elements_size;
    *is_data_float32_ptr = false;
    // allocate data and indices arrays
    if (data_type == C_API_DTYPE_FLOAT32) {
      *out_data = new float[elements_size];
      *is_data_float32_ptr = true;
    } else if (data_type == C_API_DTYPE_FLOAT64) {
      *out_data = new double[elements_size];
    } else {
      Log::Fatal("Unknown data type in PredictSparse");
      return;
    }
    *out_indices = new int32_t[elements_size];
  }

  void PredictSparseCSR(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                        std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                        const Config& config,
                        int64_t* out_len, void** out_indptr, int indptr_type,
                        int32_t** out_indices, void** out_data, int data_type) const {
    SHARED_LOCK(mutex_);
    // Get the number of trees per iteration (for multiclass scenario we output multiple sparse matrices)
    int num_matrices = boosting_->NumModelPerIteration();
    bool is_indptr_int32 = false;
    bool is_data_float32 = false;
    int64_t indptr_size = (nrow + 1) * num_matrices;
    if (indptr_type == C_API_DTYPE_INT32) {
      *out_indptr = new int32_t[indptr_size];
      is_indptr_int32 = true;
    } else if (indptr_type == C_API_DTYPE_INT64) {
      *out_indptr = new int64_t[indptr_size];
    } else {
      Log::Fatal("Unknown indptr type in PredictSparseCSR");
      return;
    }
    // aggregated per row feature contribution results
    std::vector<std::vector<std::unordered_map<int, double>>> agg(nrow);
    int64_t elements_size = 0;
    PredictSparse(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, &elements_size, &agg,
                  out_indices, out_data, data_type, &is_data_float32, num_matrices);
    std::vector<int> row_sizes(num_matrices * nrow);
    std::vector<int64_t> row_matrix_offsets(num_matrices * nrow);
    std::vector<int64_t> matrix_offsets(num_matrices);
    int64_t row_vector_cnt = 0;
    for (int m = 0; m < num_matrices; ++m) {
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        auto row_vector_size = row_vector[m].size();
        // keep track of the row_vector sizes for parallelization
        row_sizes[row_vector_cnt] = static_cast<int>(row_vector_size);
        if (i == 0) {
          row_matrix_offsets[row_vector_cnt] = 0;
        } else {
          row_matrix_offsets[row_vector_cnt] = static_cast<int64_t>(row_sizes[row_vector_cnt - 1] + row_matrix_offsets[row_vector_cnt - 1]);
        }
        row_vector_cnt++;
      }
      if (m == 0) {
        matrix_offsets[m] = 0;
      }
      if (m + 1 < num_matrices) {
        matrix_offsets[m + 1] = static_cast<int64_t>(matrix_offsets[m] + row_matrix_offsets[row_vector_cnt - 1] + row_sizes[row_vector_cnt - 1]);
      }
    }
    // copy vector results to output for each row
    int64_t indptr_index = 0;
    for (int m = 0; m < num_matrices; ++m) {
      if (is_indptr_int32) {
        (reinterpret_cast<int32_t*>(*out_indptr))[indptr_index] = 0;
      } else {
        (reinterpret_cast<int64_t*>(*out_indptr))[indptr_index] = 0;
      }
      indptr_index++;
      int64_t matrix_start_index = m * static_cast<int64_t>(agg.size());
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        OMP_LOOP_EX_BEGIN();
        auto row_vector = agg[i];
        int64_t row_start_index = matrix_start_index + i;
        int64_t element_index = row_matrix_offsets[row_start_index] + matrix_offsets[m];
        int64_t indptr_loop_index = indptr_index + i;
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          (*out_indices)[element_index] = it->first;
          if (is_data_float32) {
            (reinterpret_cast<float*>(*out_data))[element_index] = static_cast<float>(it->second);
          } else {
            (reinterpret_cast<double*>(*out_data))[element_index] = it->second;
          }
          element_index++;
        }
        int64_t indptr_value = row_matrix_offsets[row_start_index] + row_sizes[row_start_index];
        if (is_indptr_int32) {
          (reinterpret_cast<int32_t*>(*out_indptr))[indptr_loop_index] = static_cast<int32_t>(indptr_value);
        } else {
          (reinterpret_cast<int64_t*>(*out_indptr))[indptr_loop_index] = indptr_value;
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      indptr_index += static_cast<int64_t>(agg.size());
    }
    out_len[0] = elements_size;
    out_len[1] = indptr_size;
  }

  void PredictSparseCSC(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                        std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                        const Config& config,
                        int64_t* out_len, void** out_col_ptr, int col_ptr_type,
                        int32_t** out_indices, void** out_data, int data_type) const {
    SHARED_LOCK(mutex_);
    // Get the number of trees per iteration (for multiclass scenario we output multiple sparse matrices)
    int num_matrices = boosting_->NumModelPerIteration();
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    auto pred_sparse_fun = predictor->GetPredictSparseFunction();
    bool is_col_ptr_int32 = false;
    bool is_data_float32 = false;
    int num_output_cols = ncol + 1;
    int col_ptr_size = (num_output_cols + 1) * num_matrices;
    if (col_ptr_type == C_API_DTYPE_INT32) {
      *out_col_ptr = new int32_t[col_ptr_size];
      is_col_ptr_int32 = true;
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      *out_col_ptr = new int64_t[col_ptr_size];
    } else {
      Log::Fatal("Unknown col_ptr type in PredictSparseCSC");
      return;
    }
    // aggregated per row feature contribution results
    std::vector<std::vector<std::unordered_map<int, double>>> agg(nrow);
    int64_t elements_size = 0;
    PredictSparse(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, &elements_size, &agg,
                  out_indices, out_data, data_type, &is_data_float32, num_matrices);
    // calculate number of elements per column to construct
    // the CSC matrix with random access
    std::vector<std::vector<int64_t>> column_sizes(num_matrices);
    for (int m = 0; m < num_matrices; ++m) {
      column_sizes[m] = std::vector<int64_t>(num_output_cols, 0);
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          column_sizes[m][it->first] += 1;
        }
      }
    }
    // keep track of column counts
    std::vector<std::vector<int64_t>> column_counts(num_matrices);
    // keep track of beginning index for each column
    std::vector<std::vector<int64_t>> column_start_indices(num_matrices);
    // keep track of beginning index for each matrix
    std::vector<int64_t> matrix_start_indices(num_matrices, 0);
    int col_ptr_index = 0;
    for (int m = 0; m < num_matrices; ++m) {
      int64_t col_ptr_value = 0;
      column_start_indices[m] = std::vector<int64_t>(num_output_cols, 0);
      column_counts[m] = std::vector<int64_t>(num_output_cols, 0);
      if (is_col_ptr_int32) {
        (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(col_ptr_value);
      } else {
        (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = col_ptr_value;
      }
      col_ptr_index++;
      for (int64_t i = 1; i < static_cast<int64_t>(column_sizes[m].size()); ++i) {
        column_start_indices[m][i] = column_sizes[m][i - 1] + column_start_indices[m][i - 1];
        if (is_col_ptr_int32) {
          (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(column_start_indices[m][i]);
        } else {
          (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = column_start_indices[m][i];
        }
        col_ptr_index++;
      }
      int64_t last_elem_index = static_cast<int64_t>(column_sizes[m].size()) - 1;
      int64_t last_column_start_index = column_start_indices[m][last_elem_index];
      int64_t last_column_size = column_sizes[m][last_elem_index];
      if (is_col_ptr_int32) {
        (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(last_column_start_index + last_column_size);
      } else {
        (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = last_column_start_index + last_column_size;
      }
      if (m + 1 < num_matrices) {
        matrix_start_indices[m + 1] = matrix_start_indices[m] + last_column_start_index + last_column_size;
      }
      col_ptr_index++;
    }
    // Note: we parallelize across matrices instead of rows because of the column_counts[m][col_idx] increment inside the loop
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int m = 0; m < num_matrices; ++m) {
      OMP_LOOP_EX_BEGIN();
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          int64_t col_idx = it->first;
          int64_t element_index = column_start_indices[m][col_idx] +
            matrix_start_indices[m] +
            column_counts[m][col_idx];
          // store the row index
          (*out_indices)[element_index] = static_cast<int32_t>(i);
          // update column count
          column_counts[m][col_idx]++;
          if (is_data_float32) {
            (reinterpret_cast<float*>(*out_data))[element_index] = static_cast<float>(it->second);
          } else {
            (reinterpret_cast<double*>(*out_data))[element_index] = it->second;
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    out_len[0] = elements_size;
    out_len[1] = col_ptr_size;
  }

  void Predict(int start_iteration, int num_iteration, int predict_type, const char* data_filename,
               int data_has_header, const Config& config,
               const char* result_filename) const {
    SHARED_LOCK(mutex_)
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    } else {
      is_raw_score = false;
    }
    Predictor predictor(boosting_.get(), start_iteration, num_iteration, is_raw_score, is_predict_leaf, predict_contrib,
                        config.pred_early_stop, config.pred_early_stop_freq, config.pred_early_stop_margin);
    bool bool_data_has_header = data_has_header > 0 ? true : false;
    predictor.Predict(data_filename, result_filename, bool_data_has_header, config.predict_disable_shape_check,
                      config.precise_float_parser);
  }

  void GetPredictAt(int data_idx, double* out_result, int64_t* out_len) const {
    boosting_->GetPredictAt(data_idx, out_result, out_len);
  }

  void SaveModelToFile(int start_iteration, int num_iteration, int feature_importance_type, const char* filename) const {
    boosting_->SaveModelToFile(start_iteration, num_iteration, feature_importance_type, filename);
  }

  void LoadModelFromString(const char* model_str) {
    size_t len = std::strlen(model_str);
    boosting_->LoadModelFromString(model_str, len);
  }

  std::string SaveModelToString(int start_iteration, int num_iteration,
                                int feature_importance_type) const {
    return boosting_->SaveModelToString(start_iteration,
                                        num_iteration, feature_importance_type);
  }

  std::string DumpModel(int start_iteration, int num_iteration,
                        int feature_importance_type) const {
    return boosting_->DumpModel(start_iteration, num_iteration,
                                feature_importance_type);
  }

  std::vector<double> FeatureImportance(int num_iteration, int importance_type) const {
    return boosting_->FeatureImportance(num_iteration, importance_type);
  }

  double UpperBoundValue() const {
    SHARED_LOCK(mutex_)
    return boosting_->GetUpperBoundValue();
  }

  double LowerBoundValue() const {
    SHARED_LOCK(mutex_)
    return boosting_->GetLowerBoundValue();
  }

  double GetLeafValue(int tree_idx, int leaf_idx) const {
    SHARED_LOCK(mutex_)
    return dynamic_cast<GBDTBase*>(boosting_.get())->GetLeafValue(tree_idx, leaf_idx);
  }

  void SetLeafValue(int tree_idx, int leaf_idx, double val) {
    UNIQUE_LOCK(mutex_)
    dynamic_cast<GBDTBase*>(boosting_.get())->SetLeafValue(tree_idx, leaf_idx, val);
  }

  void ShuffleModels(int start_iter, int end_iter) {
    UNIQUE_LOCK(mutex_)
    boosting_->ShuffleModels(start_iter, end_iter);
  }

  int GetEvalCounts() const {
    SHARED_LOCK(mutex_)
    int ret = 0;
    for (const auto& metric : train_metric_) {
      ret += static_cast<int>(metric->GetName().size());
    }
    return ret;
  }

  int GetEvalNames(char** out_strs, const int len, const size_t buffer_len, size_t *out_buffer_len) const {
    SHARED_LOCK(mutex_)
    *out_buffer_len = 0;
    int idx = 0;
    for (const auto& metric : train_metric_) {
      for (const auto& name : metric->GetName()) {
        if (idx < len) {
          std::memcpy(out_strs[idx], name.c_str(), std::min(name.size() + 1, buffer_len));
          out_strs[idx][buffer_len - 1] = '\0';
        }
        *out_buffer_len = std::max(name.size() + 1, *out_buffer_len);
        ++idx;
      }
    }
    return idx;
  }

  int GetFeatureNames(char** out_strs, const int len, const size_t buffer_len, size_t *out_buffer_len) const {
    SHARED_LOCK(mutex_)
    *out_buffer_len = 0;
    int idx = 0;
    for (const auto& name : boosting_->FeatureNames()) {
      if (idx < len) {
        std::memcpy(out_strs[idx], name.c_str(), std::min(name.size() + 1, buffer_len));
        out_strs[idx][buffer_len - 1] = '\0';
      }
      *out_buffer_len = std::max(name.size() + 1, *out_buffer_len);
      ++idx;
    }
    return idx;
  }

  const Boosting* GetBoosting() const { return boosting_.get(); }

 private:
  const Dataset* train_data_;
  std::unique_ptr<Boosting> boosting_;
  std::unique_ptr<SingleRowPredictorInner> single_row_predictor_[PREDICTOR_TYPES];

  /*! \brief All configs */
  Config config_;
  /*! \brief Metric for training data */
  std::vector<std::unique_ptr<Metric>> train_metric_;
  /*! \brief Metrics for validation data */
  std::vector<std::vector<std::unique_ptr<Metric>>> valid_metrics_;
  /*! \brief Training objective function */
  std::unique_ptr<ObjectiveFunction> objective_fun_;
  /*! \brief mutex for threading safe call */
  mutable yamc::alternate::shared_mutex mutex_;
};

}  // namespace LightGBM

// explicitly declare symbols from LightGBM namespace
using LightGBM::AllgatherFunction;
#ifndef LGB_R_BUILD
using LightGBM::ArrowChunkedArray;
#endif  // LGB_R_BUILD
using LightGBM::Booster;
using LightGBM::Common::CheckElementsIntervalClosed;
using LightGBM::Common::RemoveQuotationSymbol;
using LightGBM::Common::Vector2Ptr;
using LightGBM::Common::VectorSize;
using LightGBM::Config;
using LightGBM::data_size_t;
using LightGBM::Dataset;
using LightGBM::DatasetLoader;
using LightGBM::kZeroThreshold;
using LightGBM::LGBM_APIHandleException;
using LightGBM::Log;
using LightGBM::Network;
using LightGBM::Random;
using LightGBM::ReduceScatterFunction;
using LightGBM::SingleRowPredictor;

// some help functions used to convert data

std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major);

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major);

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseRows(const void** data, int num_col, int data_type);

template<typename T>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR(const void* indptr, int indptr_type, const int32_t* indices,
                   const void* data, int data_type, int64_t nindptr, int64_t nelem);

// Row iterator of on column for CSC matrix
class CSC_RowIterator {
 public:
  CSC_RowIterator(const void* col_ptr, int col_ptr_type, const int32_t* indices,
                  const void* data, int data_type, int64_t ncol_ptr, int64_t nelem, int col_idx);
  ~CSC_RowIterator() {}
  // return value at idx, only can access by ascent order
  double Get(int idx);
  // return next non-zero pair, if index < 0, means no more data
  std::pair<int, double> NextNonZero();

 private:
  int nonzero_idx_ = 0;
  int cur_idx_ = -1;
  double cur_val_ = 0.0f;
  bool is_end_ = false;
  std::function<std::pair<int, double>(int idx)> iter_fun_;
};

// start of c_api functions

const char* LGBM_GetLastError() {
  return LastErrorMsg();
}

int LGBM_DumpParamAliases(int64_t buffer_len,
                          int64_t* out_len,
                          char* out_str) {
  API_BEGIN();
  std::string aliases = Config::DumpAliases();
  *out_len = static_cast<int64_t>(aliases.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, aliases.c_str(), *out_len);
  }
  API_END();
}

int LGBM_RegisterLogCallback(void (*callback)(const char*)) {
  API_BEGIN();
  Log::ResetCallBack(callback);
  API_END();
}

static inline int SampleCount(int32_t total_nrow, const Config& config) {
  return static_cast<int>(total_nrow < config.bin_construct_sample_cnt ? total_nrow : config.bin_construct_sample_cnt);
}

static inline std::vector<int32_t> CreateSampleIndices(int32_t total_nrow, const Config& config) {
  Random rand(config.data_random_seed);
  int sample_cnt = SampleCount(total_nrow, config);
  return rand.Sample(total_nrow, sample_cnt);
}

int LGBM_GetSampleCount(int32_t num_total_row,
                        const char* parameters,
                        int* out) {
  API_BEGIN();
  if (out == nullptr) {
    Log::Fatal("LGBM_GetSampleCount output is nullptr");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);

  *out = SampleCount(num_total_row, config);
  API_END();
}

int LGBM_SampleIndices(int32_t num_total_row,
                       const char* parameters,
                       void* out,
                       int32_t* out_len) {
  // This API is to keep python binding's behavior the same with C++ implementation.
  // Sample count, random seed etc. should be provided in parameters.
  API_BEGIN();
  if (out == nullptr) {
    Log::Fatal("LGBM_SampleIndices output is nullptr");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);

  auto sample_indices = CreateSampleIndices(num_total_row, config);
  memcpy(out, sample_indices.data(), sizeof(int32_t) * sample_indices.size());
  *out_len = static_cast<int32_t>(sample_indices.size());
  API_END();
}

int LGBM_ByteBufferGetAt(ByteBufferHandle handle, int32_t index, uint8_t* out_val) {
  API_BEGIN();
  LightGBM::ByteBuffer* byteBuffer = reinterpret_cast<LightGBM::ByteBuffer*>(handle);
  *out_val = byteBuffer->GetAt(index);
  API_END();
}

int LGBM_ByteBufferFree(ByteBufferHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<LightGBM::ByteBuffer*>(handle);
  API_END();
}

int LGBM_DatasetCreateFromFile(const char* filename,
                               const char* parameters,
                               const DatasetHandle reference,
                               DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, filename);
  if (reference == nullptr) {
    if (Network::num_machines() == 1) {
      *out = loader.LoadFromFile(filename);
    } else {
      *out = loader.LoadFromFile(filename, Network::rank(), Network::num_machines());
    }
  } else {
    *out = loader.LoadFromFileAlignWithOtherDataset(filename,
                                                    reinterpret_cast<const Dataset*>(reference));
  }
  API_END();
}

int LGBM_DatasetCreateFromSampledColumn(double** sample_data,
                                        int** sample_indices,
                                        int32_t ncol,
                                        const int* num_per_col,
                                        int32_t num_sample_row,
                                        int32_t num_local_row,
                                        int64_t num_dist_row,
                                        const char* parameters,
                                        DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, nullptr);
  *out = loader.ConstructFromSampleData(sample_data,
                                        sample_indices,
                                        ncol,
                                        num_per_col,
                                        num_sample_row,
                                        static_cast<data_size_t>(num_local_row),
                                        num_dist_row);
  API_END();
}

int LGBM_DatasetCreateByReference(const DatasetHandle reference,
                                  int64_t num_total_row,
                                  DatasetHandle* out) {
  API_BEGIN();
  std::unique_ptr<Dataset> ret;
  data_size_t nrows = static_cast<data_size_t>(num_total_row);
  ret.reset(new Dataset(nrows));
  const Dataset* reference_dataset = reinterpret_cast<const Dataset*>(reference);
  ret->CreateValid(reference_dataset);
  ret->InitByReference(nrows, reference_dataset);
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromSerializedReference(const void* ref_buffer,
                                              int32_t ref_buffer_size,
                                              int64_t num_row,
                                              int32_t num_classes,
                                              const char* parameters,
                                              DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, nullptr);
  *out = loader.LoadFromSerializedReference(static_cast<const char*>(ref_buffer),
    static_cast<size_t>(ref_buffer_size),
    static_cast<data_size_t>(num_row),
    num_classes);
  API_END();
}

int LGBM_DatasetInitStreaming(DatasetHandle dataset,
                              int32_t has_weights,
                              int32_t has_init_scores,
                              int32_t has_queries,
                              int32_t nclasses,
                              int32_t nthreads,
                              int32_t omp_max_threads) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto num_data = p_dataset->num_data();
  p_dataset->InitStreaming(num_data, has_weights, has_init_scores, has_queries, nclasses, nthreads, omp_max_threads);
  p_dataset->set_wait_for_manual_finish(true);
  API_END();
}

int LGBM_DatasetPushRows(DatasetHandle dataset,
                         const void* data,
                         int data_type,
                         int32_t nrow,
                         int32_t ncol,
                         int32_t start_row) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromDenseMatrix(data, nrow, ncol, data_type, 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(tid, start_row + i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == p_dataset->num_data())) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsWithMetadata(DatasetHandle dataset,
                                     const void* data,
                                     int data_type,
                                     int32_t nrow,
                                     int32_t ncol,
                                     int32_t start_row,
                                     const float* labels,
                                     const float* weights,
                                     const double* init_scores,
                                     const int32_t* queries,
                                     int32_t tid) {
  API_BEGIN();
#ifdef LABEL_T_USE_DOUBLE
  Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#endif
  if (!data) {
    Log::Fatal("data cannot be null.");
  }
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromDenseMatrix(data, nrow, ncol, data_type, 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }

  const int max_omp_threads = p_dataset->omp_max_threads() > 0 ? p_dataset->omp_max_threads() : OMP_NUM_THREADS();

  OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    // convert internal thread id to be unique based on external thread id
    const int internal_tid = omp_get_thread_num() + (max_omp_threads * tid);
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(internal_tid, start_row + i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  p_dataset->InsertMetadataAt(start_row, nrow, labels, weights, init_scores, queries);

  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == p_dataset->num_data())) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsByCSR(DatasetHandle dataset,
                              const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t,
                              int64_t start_row) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(tid, static_cast<data_size_t>(start_row + i), one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == static_cast<int64_t>(p_dataset->num_data()))) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsByCSRWithMetadata(DatasetHandle dataset,
                                          const void* indptr,
                                          int indptr_type,
                                          const int32_t* indices,
                                          const void* data,
                                          int data_type,
                                          int64_t nindptr,
                                          int64_t nelem,
                                          int64_t start_row,
                                          const float* labels,
                                          const float* weights,
                                          const double* init_scores,
                                          const int32_t* queries,
                                          int32_t tid) {
  API_BEGIN();
#ifdef LABEL_T_USE_DOUBLE
  Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#endif
  if (!data) {
    Log::Fatal("data cannot be null.");
  }
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }

  const int max_omp_threads = p_dataset->omp_max_threads() > 0 ? p_dataset->omp_max_threads() : OMP_NUM_THREADS();

  OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    // convert internal thread id to be unique based on external thread id
    const int internal_tid = omp_get_thread_num() + (max_omp_threads * tid);
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(internal_tid, static_cast<data_size_t>(start_row + i), one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  p_dataset->InsertMetadataAt(static_cast<int32_t>(start_row), nrow, labels, weights, init_scores, queries);

  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == static_cast<int64_t>(p_dataset->num_data()))) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetSetWaitForManualFinish(DatasetHandle dataset, int wait) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  p_dataset->set_wait_for_manual_finish(wait);
  API_END();
}

int LGBM_DatasetMarkFinished(DatasetHandle dataset) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  p_dataset->FinishLoad();
  API_END();
}

int LGBM_DatasetCreateFromMat(const void* data,
                              int data_type,
                              int32_t nrow,
                              int32_t ncol,
                              int is_row_major,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  return LGBM_DatasetCreateFromMats(1,
                                    &data,
                                    data_type,
                                    &nrow,
                                    ncol,
                                    &is_row_major,
                                    parameters,
                                    reference,
                                    out);
}

int LGBM_DatasetCreateFromMats(int32_t nmat,
                               const void** data,
                               int data_type,
                               int32_t* nrow,
                               int32_t ncol,
                               int* is_row_major,
                               const char* parameters,
                               const DatasetHandle reference,
                               DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t total_nrow = 0;
  for (int j = 0; j < nmat; ++j) {
    total_nrow += nrow[j];
  }

  std::vector<std::function<std::vector<double>(int row_idx)>> get_row_fun;
  for (int j = 0; j < nmat; ++j) {
    get_row_fun.push_back(RowFunctionFromDenseMatrix(data[j], nrow[j], ncol, data_type, is_row_major[j]));
  }

  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(total_nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(ncol);
    std::vector<std::vector<int>> sample_idx(ncol);

    int offset = 0;
    int j = 0;
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      while ((idx - offset) >= nrow[j]) {
        offset += nrow[j];
        ++j;
      }

      auto row = get_row_fun[j](static_cast<int>(idx - offset));
      for (size_t k = 0; k < row.size(); ++k) {
        if (std::fabs(row[k]) > kZeroThreshold || std::isnan(row[k])) {
          sample_values[k].emplace_back(row[k]);
          sample_idx[k].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             ncol,
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             total_nrow,
                                             total_nrow));
  } else {
    ret.reset(new Dataset(total_nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(total_nrow);
    }
  }
  int32_t start_row = 0;
  for (int j = 0; j < nmat; ++j) {
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < nrow[j]; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      auto one_row = get_row_fun[j](i);
      ret->PushOneRow(tid, start_row + i, one_row);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    start_row += nrow[j];
  }
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSR(const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t num_col,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(num_col);
    std::vector<std::vector<int>> sample_idx(num_col);
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      auto row = get_row_fun(static_cast<int>(idx));
      for (std::pair<int, double>& inner_data : row) {
        CHECK_LT(inner_data.first, num_col);
        if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
          sample_values[inner_data.first].emplace_back(inner_data.second);
          sample_idx[inner_data.first].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(num_col),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(nrow);
    }
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(nindptr - 1); ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    ret->PushOneRow(tid, i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSRFunc(void* get_row_funptr,
                                  int num_rows,
                                  int64_t num_col,
                                  const char* parameters,
                                  const DatasetHandle reference,
                                  DatasetHandle* out) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto get_row_fun = *static_cast<std::function<void(int idx, std::vector<std::pair<int, double>>&)>*>(get_row_funptr);
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t nrow = num_rows;
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(num_col);
    std::vector<std::vector<int>> sample_idx(num_col);
    // local buffer to re-use memory
    std::vector<std::pair<int, double>> buffer;
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      get_row_fun(static_cast<int>(idx), buffer);
      for (std::pair<int, double>& inner_data : buffer) {
        CHECK_LT(inner_data.first, num_col);
        if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
          sample_values[inner_data.first].emplace_back(inner_data.second);
          sample_idx[inner_data.first].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(num_col),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(nrow);
    }
  }

  OMP_INIT_EX();
  std::vector<std::pair<int, double>> thread_buffer;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(thread_buffer)
  for (int i = 0; i < num_rows; ++i) {
    OMP_LOOP_EX_BEGIN();
    {
      const int tid = omp_get_thread_num();
      get_row_fun(i, thread_buffer);
      ret->PushOneRow(tid, i, thread_buffer);
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSC(const void* col_ptr,
                              int col_ptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t ncol_ptr,
                              int64_t nelem,
                              int64_t num_row,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t nrow = static_cast<int32_t>(num_row);
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(ncol_ptr - 1);
    std::vector<std::vector<int>> sample_idx(ncol_ptr - 1);
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < static_cast<int>(sample_values.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      CSC_RowIterator col_it(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, i);
      for (int j = 0; j < sample_cnt; j++) {
        auto val = col_it.Get(sample_indices[j]);
        if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
          sample_values[i].emplace_back(val);
          sample_idx[i].emplace_back(j);
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(sample_values.size()),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(ncol_ptr - 1); ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    int feature_idx = ret->InnerFeatureIndex(i);
    if (feature_idx < 0) {
      continue;
    }
    int group = ret->Feature2Group(feature_idx);
    int sub_feature = ret->Feature2SubFeature(feature_idx);
    CSC_RowIterator col_it(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, i);
    auto bin_mapper = ret->FeatureBinMapper(feature_idx);
    if (bin_mapper->GetDefaultBin() == bin_mapper->GetMostFreqBin()) {
      int row_idx = 0;
      while (row_idx < nrow) {
        auto pair = col_it.NextNonZero();
        row_idx = pair.first;
        // no more data
        if (row_idx < 0) {
          break;
        }
        ret->PushOneData(tid, row_idx, group, feature_idx, sub_feature, pair.second);
      }
    } else {
      for (int row_idx = 0; row_idx < nrow; ++row_idx) {
        auto val = col_it.Get(row_idx);
        ret->PushOneData(tid, row_idx, group, feature_idx, sub_feature, val);
      }
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

#ifndef LGB_R_BUILD
void DatasetCreateFromArrowChunkedArray(ArrowChunkedArray& chunked_array,
                                        const char* parameters,
                                        const DatasetHandle reference,
                                        DatasetHandle* out) {
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);

  std::unique_ptr<Dataset> ret;
  auto chunked_array_view = chunked_array.view();

  // Initialize the dataset
  if (reference == nullptr) {
    // If there is no reference dataset, we first sample indices
    auto sample_indices = CreateSampleIndices(static_cast<int32_t>(chunked_array.get_length()), config);
    auto sample_count = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(chunked_array.get_num_fields());
    std::vector<std::vector<int>> sample_idx(chunked_array.get_num_fields());

    // Then, we obtain sample values by parallelizing across columns
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
      OMP_LOOP_EX_BEGIN();

      // Values need to be copied from the record batches.
      sample_values[j].reserve(sample_indices.size());
      sample_idx[j].reserve(sample_indices.size());

      // The chunks are iterated over in the inner loop as columns can be treated independently.
      chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
        int last_idx = 0;
        int i = 0;
        auto it = visitor.begin();
        for (auto idx : sample_indices) {
          std::advance(it, idx - last_idx);
          auto v = *it;
          if (std::fabs(v) > kZeroThreshold || std::isnan(v)) {
            sample_values[j].emplace_back(v);
            sample_idx[j].emplace_back(i);
          }
          last_idx = idx;
          i++;
        }
      });
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    // Finally, we initialize a loader from the sampled values
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(chunked_array.get_num_fields()),
                                             VectorSize<double>(sample_values).data(),
                                             sample_count,
                                             static_cast<int>(chunked_array.get_length()),
                                             static_cast<int>(chunked_array.get_length())));
  } else {
    ret.reset(new Dataset(static_cast<data_size_t>(chunked_array.get_length())));
    ret->CreateValid(reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(static_cast<int>(chunked_array.get_length()));
    }
  }

  // After sampling and properly initializing all bins, we can add our data to the dataset. Here,
  // we parallelize across rows.
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    data_size_t idx = 0;
    chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
      for (auto it = visitor.begin(), end = visitor.end(); it != end; ++it) {
        ret->PushOneValue(tid, idx++, j, *it);
      }
    });
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  ret->FinishLoad();
  *out = ret.release();
}

[[deprecated("Use LGBM_DatasetCreateFromArrowStream instead.")]]
int LGBM_DatasetCreateFromArrow(int64_t n_chunks,
                                ArrowArray* chunks,
                                ArrowSchema* schema,
                                const char* parameters,
                                const DatasetHandle reference,
                                DatasetHandle *out) {
  API_BEGIN();
  Log::Warning("LGBM_DatasetCreateFromArrow is deprecated. Please use LGBM_DatasetCreateFromArrowStream instead.");
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  DatasetCreateFromArrowChunkedArray(chunked_array, parameters, reference, out);
  API_END();
}

int LGBM_DatasetCreateFromArrowStream(ArrowArrayStream* stream,
                                      const char* parameters,
                                      const DatasetHandle reference,
                                      DatasetHandle *out) {
  API_BEGIN();
  ArrowChunkedArray chunked_array(stream);
  DatasetCreateFromArrowChunkedArray(chunked_array, parameters, reference, out);
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_DatasetGetSubset(
  const DatasetHandle handle,
  const int32_t* used_row_indices,
  int32_t num_used_row_indices,
  const char* parameters,
  DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  auto full_dataset = reinterpret_cast<const Dataset*>(handle);
  CHECK_GT(num_used_row_indices, 0);
  const int32_t lower = 0;
  const int32_t upper = full_dataset->num_data() - 1;
  CheckElementsIntervalClosed(used_row_indices, lower, upper, num_used_row_indices, "Used indices of subset");
  if (!std::is_sorted(used_row_indices, used_row_indices + num_used_row_indices)) {
    Log::Fatal("used_row_indices should be sorted in Subset");
  }
  auto ret = std::unique_ptr<Dataset>(new Dataset(num_used_row_indices));
  ret->CopyFeatureMapperFrom(full_dataset);
  ret->CopySubrow(full_dataset, used_row_indices, num_used_row_indices, true);
  *out = ret.release();
  API_END();
}

int LGBM_DatasetSetFeatureNames(
  DatasetHandle handle,
  const char** feature_names,
  int num_feature_names) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  std::vector<std::string> feature_names_str;
  for (int i = 0; i < num_feature_names; ++i) {
    feature_names_str.emplace_back(feature_names[i]);
  }
  dataset->set_feature_names(feature_names_str);
  API_END();
}

int LGBM_DatasetGetFeatureNames(
    DatasetHandle handle,
    const int len,
    int* num_feature_names,
    const size_t buffer_len,
    size_t* out_buffer_len,
    char** feature_names) {
  API_BEGIN();
  *out_buffer_len = 0;
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto inside_feature_name = dataset->feature_names();
  *num_feature_names = static_cast<int>(inside_feature_name.size());
  for (int i = 0; i < *num_feature_names; ++i) {
    if (i < len) {
      std::memcpy(feature_names[i], inside_feature_name[i].c_str(), std::min(inside_feature_name[i].size() + 1, buffer_len));
      feature_names[i][buffer_len - 1] = '\0';
    }
    *out_buffer_len = std::max(inside_feature_name[i].size() + 1, *out_buffer_len);
  }
  API_END();
}

#ifdef _MSC_VER
  #pragma warning(disable : 4702)
#endif
int LGBM_DatasetFree(DatasetHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<Dataset*>(handle);
  API_END();
}

int LGBM_DatasetSaveBinary(DatasetHandle handle,
                           const char* filename) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  dataset->SaveBinaryFile(filename);
  API_END();
}

int LGBM_DatasetSerializeReferenceToBinary(DatasetHandle handle,
                                           ByteBufferHandle* out,
                                           int32_t* out_len) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  std::unique_ptr<LightGBM::ByteBuffer> ret;
  ret.reset(new LightGBM::ByteBuffer());
  dataset->SerializeReference(ret.get());
  *out_len = static_cast<int32_t>(ret->GetSize());
  *out = ret.release();
  API_END();
}

int LGBM_DatasetDumpText(DatasetHandle handle,
                         const char* filename) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  dataset->DumpTextFile(filename);
  API_END();
}

int LGBM_DatasetSetField(DatasetHandle handle,
                         const char* field_name,
                         const void* field_data,
                         int num_element,
                         int type) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  bool is_success = false;
  if (type == C_API_DTYPE_FLOAT32) {
    is_success = dataset->SetFloatField(field_name, reinterpret_cast<const float*>(field_data), static_cast<int32_t>(num_element));
  } else if (type == C_API_DTYPE_INT32) {
    is_success = dataset->SetIntField(field_name, reinterpret_cast<const int*>(field_data), static_cast<int32_t>(num_element));
  } else if (type == C_API_DTYPE_FLOAT64) {
    is_success = dataset->SetDoubleField(field_name, reinterpret_cast<const double*>(field_data), static_cast<int32_t>(num_element));
  }
  if (!is_success) {
    Log::Fatal("Input data type error or field not found");
  }
  API_END();
}

#ifndef LGB_R_BUILD
[[deprecated("Use LGBM_DatasetSetFieldFromArrowStream instead.")]]
int LGBM_DatasetSetFieldFromArrow(DatasetHandle handle,
                                  const char* field_name,
                                  int64_t n_chunks,
                                  ArrowArray* chunks,
                                  ArrowSchema* schema) {
  API_BEGIN();
  Log::Warning("LGBM_DatasetSetFieldFromArrow is deprecated. Please use LGBM_DatasetSetFieldFromArrowStream instead.");
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto is_success = dataset->SetFieldFromArrow(field_name, n_chunks, chunks, schema);
  if (!is_success) {
    Log::Fatal("Input field is not supported");
  }
  API_END();
}

int LGBM_DatasetSetFieldFromArrowStream(DatasetHandle handle,
                                        const char* field_name,
                                        ArrowArrayStream* stream) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto is_success = dataset->SetFieldFromArrow(field_name, stream);
  if (!is_success) {
    Log::Fatal("Input field is not supported");
  }
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_DatasetGetField(DatasetHandle handle,
                         const char* field_name,
                         int* out_len,
                         const void** out_ptr,
                         int* out_type) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  bool is_success = false;
  if (dataset->GetFloatField(field_name, out_len, reinterpret_cast<const float**>(out_ptr))) {
    *out_type = C_API_DTYPE_FLOAT32;
    is_success = true;
  } else if (dataset->GetIntField(field_name, out_len, reinterpret_cast<const int**>(out_ptr))) {
    *out_type = C_API_DTYPE_INT32;
    is_success = true;
  } else if (dataset->GetDoubleField(field_name, out_len, reinterpret_cast<const double**>(out_ptr))) {
    *out_type = C_API_DTYPE_FLOAT64;
    is_success = true;
  }
  if (!is_success) {
    Log::Fatal("Field not found");
  }
  if (*out_ptr == nullptr) {
    *out_len = 0;
  }
  API_END();
}

int LGBM_DatasetUpdateParamChecking(const char* old_parameters, const char* new_parameters) {
  API_BEGIN();
  auto old_param = Config::Str2Map(old_parameters);
  Config old_config;
  old_config.Set(old_param);
  auto new_param = Config::Str2Map(new_parameters);
  Booster::CheckDatasetResetConfig(old_config, new_param);
  API_END();
}

int LGBM_DatasetGetNumData(DatasetHandle handle,
                           int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  *out = dataset->num_data();
  API_END();
}

int LGBM_DatasetGetNumFeature(DatasetHandle handle,
                              int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  *out = dataset->num_total_features();
  API_END();
}

int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                 int feature,
                                 int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  int num_features = dataset->num_total_features();
  if (feature < 0 || feature >= num_features) {
    Log::Fatal("Tried to retrieve number of bins for feature index %d, "
               "but the valid feature indices are [0, %d].", feature, num_features - 1);
  }
  int inner_idx = dataset->InnerFeatureIndex(feature);
  if (inner_idx >= 0) {
    *out = dataset->FeatureNumBin(inner_idx);
  } else {
    *out = 0;
  }
  API_END();
}

int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                DatasetHandle source) {
  API_BEGIN();
  auto target_d = reinterpret_cast<Dataset*>(target);
  auto source_d = reinterpret_cast<Dataset*>(source);
  target_d->AddFeaturesFrom(source_d);
  API_END();
}

// ---- start of booster

int LGBM_BoosterCreate(const DatasetHandle train_data,
                       const char* parameters,
                       BoosterHandle* out) {
  API_BEGIN();
  const Dataset* p_train_data = reinterpret_cast<const Dataset*>(train_data);
  auto ret = std::unique_ptr<Booster>(new Booster(p_train_data, parameters));
  *out = ret.release();
  API_END();
}

int LGBM_BoosterCreateFromModelfile(
  const char* filename,
  int* out_num_iterations,
  BoosterHandle* out) {
  API_BEGIN();
  auto ret = std::unique_ptr<Booster>(new Booster(filename));
  *out_num_iterations = ret->GetBoosting()->GetCurrentIteration();
  *out = ret.release();
  API_END();
}

int LGBM_BoosterLoadModelFromString(
  const char* model_str,
  int* out_num_iterations,
  BoosterHandle* out) {
  API_BEGIN();
  auto ret = std::unique_ptr<Booster>(new Booster(nullptr));
  ret->LoadModelFromString(model_str);
  *out_num_iterations = ret->GetBoosting()->GetCurrentIteration();
  *out = ret.release();
  API_END();
}

int LGBM_BoosterGetLoadedParam(
  BoosterHandle handle,
  int64_t buffer_len,
  int64_t* out_len,
  char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string params = ref_booster->GetBoosting()->GetLoadedParam();
  *out_len = static_cast<int64_t>(params.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, params.c_str(), *out_len);
  }
  API_END();
}

#ifdef _MSC_VER
  #pragma warning(disable : 4702)
#endif
int LGBM_BoosterFree(BoosterHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<Booster*>(handle);
  API_END();
}

int LGBM_BoosterShuffleModels(BoosterHandle handle, int start_iter, int end_iter) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->ShuffleModels(start_iter, end_iter);
  API_END();
}

int LGBM_BoosterMerge(BoosterHandle handle,
                      BoosterHandle other_handle) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  Booster* ref_other_booster = reinterpret_cast<Booster*>(other_handle);
  ref_booster->MergeFrom(ref_other_booster);
  API_END();
}

int LGBM_BoosterAddValidData(BoosterHandle handle,
                             const DatasetHandle valid_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const Dataset* p_dataset = reinterpret_cast<const Dataset*>(valid_data);
  ref_booster->AddValidData(p_dataset);
  API_END();
}

int LGBM_BoosterResetTrainingData(BoosterHandle handle,
                                  const DatasetHandle train_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const Dataset* p_dataset = reinterpret_cast<const Dataset*>(train_data);
  ref_booster->ResetTrainingData(p_dataset);
  API_END();
}

int LGBM_BoosterResetParameter(BoosterHandle handle, const char* parameters) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->ResetConfig(parameters);
  API_END();
}

int LGBM_BoosterGetNumClasses(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetBoosting()->NumberOfClasses();
  API_END();
}

int LGBM_BoosterGetLinear(BoosterHandle handle, int* out) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->GetBoosting()->IsLinear()) {
    *out = 1;
  } else {
    *out = 0;
  }
  API_END();
}

int LGBM_BoosterRefit(BoosterHandle handle, const int32_t* leaf_preds, int32_t nrow, int32_t ncol) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Refit(leaf_preds, nrow, ncol);
  API_END();
}

int LGBM_BoosterUpdateOneIter(BoosterHandle handle, int* produced_empty_tree) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->TrainOneIter()) {
    *produced_empty_tree = 1;
  } else {
    *produced_empty_tree = 0;
  }
  API_END();
}

int LGBM_BoosterUpdateOneIterCustom(BoosterHandle handle,
                                    const float* grad,
                                    const float* hess,
                                    int* produced_empty_tree) {
  API_BEGIN();
  #ifdef SCORE_T_USE_DOUBLE
  (void) handle;       // UNUSED VARIABLE
  (void) grad;         // UNUSED VARIABLE
  (void) hess;         // UNUSED VARIABLE
  (void) produced_empty_tree;  // UNUSED VARIABLE
  Log::Fatal("Don't support custom loss function when SCORE_T_USE_DOUBLE is enabled");
  #else
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->TrainOneIter(grad, hess)) {
    *produced_empty_tree = 1;
  } else {
    *produced_empty_tree = 0;
  }
  #endif
  API_END();
}

int LGBM_BoosterRollbackOneIter(BoosterHandle handle) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->RollbackOneIter();
  API_END();
}

int LGBM_BoosterGetCurrentIteration(BoosterHandle handle, int* out_iteration) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_iteration = ref_booster->GetBoosting()->GetCurrentIteration();
  API_END();
}

int LGBM_BoosterNumModelPerIteration(BoosterHandle handle, int* out_tree_per_iteration) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_tree_per_iteration = ref_booster->GetBoosting()->NumModelPerIteration();
  API_END();
}

int LGBM_BoosterNumberOfTotalModel(BoosterHandle handle, int* out_models) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_models = ref_booster->GetBoosting()->NumberOfTotalModel();
  API_END();
}

int LGBM_BoosterGetEvalCounts(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetEvalCounts();
  API_END();
}

int LGBM_BoosterGetEvalNames(BoosterHandle handle,
                             const int len,
                             int* out_len,
                             const size_t buffer_len,
                             size_t* out_buffer_len,
                             char** out_strs) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetEvalNames(out_strs, len, buffer_len, out_buffer_len);
  API_END();
}

int LGBM_BoosterGetFeatureNames(BoosterHandle handle,
                                const int len,
                                int* out_len,
                                const size_t buffer_len,
                                size_t* out_buffer_len,
                                char** out_strs) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetFeatureNames(out_strs, len, buffer_len, out_buffer_len);
  API_END();
}

int LGBM_BoosterGetNumFeature(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetBoosting()->MaxFeatureIdx() + 1;
  API_END();
}

int LGBM_BoosterGetEval(BoosterHandle handle,
                        int data_idx,
                        int* out_len,
                        double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto boosting = ref_booster->GetBoosting();
  auto result_buf = boosting->GetEvalAt(data_idx);
  *out_len = static_cast<int>(result_buf.size());
  for (size_t i = 0; i < result_buf.size(); ++i) {
    (out_results)[i] = static_cast<double>(result_buf[i]);
  }
  API_END();
}

int LGBM_BoosterGetNumPredict(BoosterHandle handle,
                              int data_idx,
                              int64_t* out_len) {
  API_BEGIN();
  auto boosting = reinterpret_cast<Booster*>(handle)->GetBoosting();
  *out_len = boosting->GetNumPredictAt(data_idx);
  API_END();
}

int LGBM_BoosterGetPredict(BoosterHandle handle,
                           int data_idx,
                           int64_t* out_len,
                           double* out_result) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->GetPredictAt(data_idx, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForFile(BoosterHandle handle,
                               const char* data_filename,
                               int data_has_header,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               const char* parameter,
                               const char* result_filename) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, data_filename, data_has_header,
                       config, result_filename);
  API_END();
}

int LGBM_BoosterCalcNumPredict(BoosterHandle handle,
                               int num_row,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               int64_t* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = static_cast<int64_t>(num_row) * ref_booster->GetBoosting()->NumPredictOneRow(start_iteration,
    num_iteration, predict_type == C_API_PREDICT_LEAF_INDEX, predict_type == C_API_PREDICT_CONTRIB);
  API_END();
}

// Naming: In future versions of LightGBM, public API named around `FastConfig` should be made named around
// `SingleRowPredictor`, because it is specific to single row prediction, and doesn't actually hold only config.
// For now this is kept as `FastConfig` for backwards compatibility.
// At the same time, one should consider removing the old non-fast single row public API that stores its Predictor
// in the Booster, because that will enable removing these Predictors from the Booster, and associated initialization
// code.
int LGBM_FastConfigFree(FastConfigHandle fastConfig) {
  API_BEGIN();
  delete reinterpret_cast<SingleRowPredictor*>(fastConfig);
  API_END();
}

int LGBM_BoosterPredictForCSR(BoosterHandle handle,
                              const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t num_col,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int nrow = static_cast<int>(nindptr - 1);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, static_cast<int>(num_col), get_row_fun,
                       config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictSparseOutput(BoosterHandle handle,
                                    const void* indptr,
                                    int indptr_type,
                                    const int32_t* indices,
                                    const void* data,
                                    int data_type,
                                    int64_t nindptr,
                                    int64_t nelem,
                                    int64_t num_col_or_row,
                                    int predict_type,
                                    int start_iteration,
                                    int num_iteration,
                                    const char* parameter,
                                    int matrix_type,
                                    int64_t* out_len,
                                    void** out_indptr,
                                    int32_t** out_indices,
                                    void** out_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  if (matrix_type == C_API_MATRIX_TYPE_CSR) {
    if (num_col_or_row <= 0) {
      Log::Fatal("The number of columns should be greater than zero.");
    } else if (num_col_or_row >= INT32_MAX) {
      Log::Fatal("The number of columns should be smaller than INT32_MAX.");
    }
    auto get_row_fun = RowFunctionFromCSR<int64_t>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
    int64_t nrow = nindptr - 1;
    ref_booster->PredictSparseCSR(start_iteration, num_iteration, predict_type, nrow, static_cast<int>(num_col_or_row), get_row_fun,
                                  config, out_len, out_indptr, indptr_type, out_indices, out_data, data_type);
  } else if (matrix_type == C_API_MATRIX_TYPE_CSC) {
    int num_threads = OMP_NUM_THREADS();
    int ncol = static_cast<int>(nindptr - 1);
    std::vector<std::vector<CSC_RowIterator>> iterators(num_threads, std::vector<CSC_RowIterator>());
    for (int i = 0; i < num_threads; ++i) {
      for (int j = 0; j < ncol; ++j) {
        iterators[i].emplace_back(indptr, indptr_type, indices, data, data_type, nindptr, nelem, j);
      }
    }
    std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun =
      [&iterators, ncol](int64_t i) {
      std::vector<std::pair<int, double>> one_row;
      one_row.reserve(ncol);
      const int tid = omp_get_thread_num();
      for (int j = 0; j < ncol; ++j) {
        auto val = iterators[tid][j].Get(static_cast<int>(i));
        if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
          one_row.emplace_back(j, val);
        }
      }
      return one_row;
    };
    ref_booster->PredictSparseCSC(start_iteration, num_iteration, predict_type, num_col_or_row, ncol, get_row_fun, config,
                                  out_len, out_indptr, indptr_type, out_indices, out_data, data_type);
  } else {
    Log::Fatal("Unknown matrix type in LGBM_BoosterPredictSparseOutput");
  }
  API_END();
}

int LGBM_BoosterFreePredictSparse(void* indptr, int32_t* indices, void* data, int indptr_type, int data_type) {
  API_BEGIN();
  if (indptr_type == C_API_DTYPE_INT32) {
    delete[] reinterpret_cast<int32_t*>(indptr);
  } else if (indptr_type == C_API_DTYPE_INT64) {
    delete[] reinterpret_cast<int64_t*>(indptr);
  } else {
    Log::Fatal("Unknown indptr type in LGBM_BoosterFreePredictSparse");
  }
  delete[] indices;
  if (data_type == C_API_DTYPE_FLOAT32) {
    delete[] reinterpret_cast<float*>(data);
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    delete[] reinterpret_cast<double*>(data);
  } else {
    Log::Fatal("Unknown data type in LGBM_BoosterFreePredictSparse");
  }
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRow(BoosterHandle handle,
                                       const void* indptr,
                                       int indptr_type,
                                       const int32_t* indices,
                                       const void* data,
                                       int data_type,
                                       int64_t nindptr,
                                       int64_t nelem,
                                       int64_t num_col,
                                       int predict_type,
                                       int start_iteration,
                                       int num_iteration,
                                       const char* parameter,
                                       int64_t* out_len,
                                       double* out_result) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  ref_booster->SetSingleRowPredictorInner(start_iteration, num_iteration, predict_type, config);
  ref_booster->PredictSingleRow(predict_type, static_cast<int32_t>(num_col), get_row_fun, config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRowFastInit(BoosterHandle handle,
                                               const int predict_type,
                                               const int start_iteration,
                                               const int num_iteration,
                                               const int data_type,
                                               const int64_t num_col,
                                               const char* parameter,
                                               FastConfigHandle *out_fastConfig) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }

  Booster* ref_booster = reinterpret_cast<Booster*>(handle);

  std::unique_ptr<SingleRowPredictor> single_row_predictor =
    ref_booster->InitSingleRowPredictor(start_iteration, num_iteration, predict_type, data_type, static_cast<int32_t>(num_col), parameter);

  OMP_SET_NUM_THREADS(single_row_predictor->config.num_threads);

  *out_fastConfig = single_row_predictor.release();
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRowFast(FastConfigHandle fastConfig_handle,
                                           const void* indptr,
                                           const int indptr_type,
                                           const int32_t* indices,
                                           const void* data,
                                           const int64_t nindptr,
                                           const int64_t nelem,
                                           int64_t* out_len,
                                           double* out_result) {
  API_BEGIN();
  SingleRowPredictor *single_row_predictor = reinterpret_cast<SingleRowPredictor*>(fastConfig_handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, single_row_predictor->data_type, nindptr, nelem);
  single_row_predictor->Predict(get_row_fun, out_result, out_len);
  API_END();
}


int LGBM_BoosterPredictForCSC(BoosterHandle handle,
                              const void* col_ptr,
                              int col_ptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t ncol_ptr,
                              int64_t nelem,
                              int64_t num_row,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  int num_threads = OMP_NUM_THREADS();
  int ncol = static_cast<int>(ncol_ptr - 1);
  std::vector<std::vector<CSC_RowIterator>> iterators(num_threads, std::vector<CSC_RowIterator>());
  for (int i = 0; i < num_threads; ++i) {
    for (int j = 0; j < ncol; ++j) {
      iterators[i].emplace_back(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, j);
    }
  }
  std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun =
      [&iterators, ncol](int i) {
        std::vector<std::pair<int, double>> one_row;
        one_row.reserve(ncol);
        const int tid = omp_get_thread_num();
        for (int j = 0; j < ncol; ++j) {
          auto val = iterators[tid][j].Get(i);
          if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
            one_row.emplace_back(j, val);
          }
        }
        return one_row;
      };
  ref_booster->Predict(start_iteration, num_iteration, predict_type, static_cast<int>(num_row), ncol, get_row_fun, config,
                       out_result, out_len);
  API_END();
}

int LGBM_BoosterValidateFeatureNames(BoosterHandle handle,
                                     const char** data_names,
                                     int data_num_features) {
  API_BEGIN();
  int booster_num_features;
  size_t out_buffer_len;
  LGBM_BoosterGetFeatureNames(handle, 0, &booster_num_features, 0, &out_buffer_len, nullptr);
  if (booster_num_features != data_num_features) {
    Log::Fatal("Model was trained on %d features, but got %d input features to predict.", booster_num_features, data_num_features);
  }
  std::vector<std::vector<char>> tmp_names(booster_num_features, std::vector<char>(out_buffer_len));
  std::vector<char*> booster_names = Vector2Ptr(&tmp_names);
  LGBM_BoosterGetFeatureNames(handle, data_num_features, &booster_num_features, out_buffer_len, &out_buffer_len, booster_names.data());
  for (int i = 0; i < booster_num_features; ++i) {
    if (strcmp(data_names[i], booster_names[i]) != 0) {
      Log::Fatal("Expected '%s' at position %d but found '%s'", booster_names[i], i, data_names[i]);
    }
  }
  API_END();
}

int LGBM_BoosterPredictForMat(BoosterHandle handle,
                              const void* data,
                              int data_type,
                              int32_t nrow,
                              int32_t ncol,
                              int is_row_major,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, nrow, ncol, data_type, is_row_major);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun,
                       config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForMatSingleRow(BoosterHandle handle,
                                       const void* data,
                                       int data_type,
                                       int32_t ncol,
                                       int is_row_major,
                                       int predict_type,
                                       int start_iteration,
                                       int num_iteration,
                                       const char* parameter,
                                       int64_t* out_len,
                                       double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, 1, ncol, data_type, is_row_major);
  ref_booster->SetSingleRowPredictorInner(start_iteration, num_iteration, predict_type, config);
  ref_booster->PredictSingleRow(predict_type, ncol, get_row_fun, config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForMatSingleRowFastInit(BoosterHandle handle,
                                               const int predict_type,
                                               const int start_iteration,
                                               const int num_iteration,
                                               const int data_type,
                                               const int32_t ncol,
                                               const char* parameter,
                                               FastConfigHandle *out_fastConfig) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);

  std::unique_ptr<SingleRowPredictor> single_row_predictor =
    ref_booster->InitSingleRowPredictor(predict_type, start_iteration, num_iteration, data_type, ncol, parameter);

  OMP_SET_NUM_THREADS(single_row_predictor->config.num_threads);

  *out_fastConfig = single_row_predictor.release();
  API_END();
}

int LGBM_BoosterPredictForMatSingleRowFast(FastConfigHandle fastConfig_handle,
                                           const void* data,
                                           int64_t* out_len,
                                           double* out_result) {
  API_BEGIN();
  SingleRowPredictor *single_row_predictor = reinterpret_cast<SingleRowPredictor*>(fastConfig_handle);
  // Single row in row-major format:
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, 1, single_row_predictor->num_cols, single_row_predictor->data_type, 1);
  single_row_predictor->Predict(get_row_fun, out_result, out_len);
  API_END();
}


int LGBM_BoosterPredictForMats(BoosterHandle handle,
                               const void** data,
                               int data_type,
                               int32_t nrow,
                               int32_t ncol,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               const char* parameter,
                               int64_t* out_len,
                               double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseRows(data, ncol, data_type);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, out_result, out_len);
  API_END();
}

#ifndef LGB_R_BUILD
void LGBM_BoosterPredictForArrowChunkedArray(BoosterHandle handle,
                                             ArrowChunkedArray& chunked_array,
                                             int predict_type,
                                             int start_iteration,
                                             int num_iteration,
                                             const char* parameter,
                                             int64_t* out_len,
                                             double* out_result) {
  // Apply the configuration
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);

  // Set up iterators for all fields
  auto chunked_array_view = chunked_array.view();

  // Collect type-erased accessors for all fields to prevent type lookups on every iteration
  std::vector<std::function<double(int64_t)>> accessors;
  accessors.reserve(chunked_array.get_num_fields());
  for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
    chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
      accessors.emplace_back([visitor](int64_t i) { return visitor.begin()[i]; });
    });
  }

  // Build row function
  auto num_columns = chunked_array.get_num_fields();
  auto row_fn = [num_columns, &accessors] (int row_idx) {
    std::vector<std::pair<int, double>> result;
    result.reserve(num_columns);
    for (int64_t j = 0; j < num_columns; ++j) {
      result.emplace_back(j, accessors[j](row_idx));
    }
    return result;
  };

  // Run prediction
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Predict(start_iteration,
                       num_iteration,
                       predict_type,
                       static_cast<int>(chunked_array.get_length()),
                       static_cast<int>(chunked_array.get_num_fields()),
                       row_fn,
                       config,
                       out_result,
                       out_len);
}

[[deprecated("Use LGBM_BoosterPredictForArrowStream instead.")]]
int LGBM_BoosterPredictForArrow(BoosterHandle handle,
                                int64_t n_chunks,
                                ArrowArray* chunks,
                                ArrowSchema* schema,
                                int predict_type,
                                int start_iteration,
                                int num_iteration,
                                const char* parameter,
                                int64_t* out_len,
                                double* out_result) {
  API_BEGIN();
  Log::Warning("LGBM_BoosterPredictForArrow is deprecated. Please use LGBM_BoosterPredictForArrowStream instead.");
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  LGBM_BoosterPredictForArrowChunkedArray(
    handle, chunked_array, predict_type, start_iteration, num_iteration, parameter, out_len, out_result);
  API_END();
}

int LGBM_BoosterPredictForArrowStream(BoosterHandle handle,
                                      ArrowArrayStream* stream,
                                      int predict_type,
                                      int start_iteration,
                                      int num_iteration,
                                      const char* parameter,
                                      int64_t* out_len,
                                      double* out_result) {
  API_BEGIN();
  ArrowChunkedArray chunked_array(stream);
  LGBM_BoosterPredictForArrowChunkedArray(
    handle, chunked_array, predict_type, start_iteration, num_iteration, parameter, out_len, out_result);
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_BoosterSaveModel(BoosterHandle handle,
                          int start_iteration,
                          int num_iteration,
                          int feature_importance_type,
                          const char* filename) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->SaveModelToFile(start_iteration, num_iteration,
                               feature_importance_type, filename);
  API_END();
}

int LGBM_BoosterSaveModelToString(BoosterHandle handle,
                                  int start_iteration,
                                  int num_iteration,
                                  int feature_importance_type,
                                  int64_t buffer_len,
                                  int64_t* out_len,
                                  char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string model = ref_booster->SaveModelToString(
      start_iteration, num_iteration, feature_importance_type);
  *out_len = static_cast<int64_t>(model.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, model.c_str(), *out_len);
  }
  API_END();
}

int LGBM_BoosterDumpModel(BoosterHandle handle,
                          int start_iteration,
                          int num_iteration,
                          int feature_importance_type,
                          int64_t buffer_len,
                          int64_t* out_len,
                          char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string model = ref_booster->DumpModel(start_iteration, num_iteration,
                                             feature_importance_type);
  *out_len = static_cast<int64_t>(model.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, model.c_str(), *out_len);
  }
  API_END();
}

int LGBM_BoosterGetLeafValue(BoosterHandle handle,
                             int tree_idx,
                             int leaf_idx,
                             double* out_val) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_val = static_cast<double>(ref_booster->GetLeafValue(tree_idx, leaf_idx));
  API_END();
}

int LGBM_BoosterSetLeafValue(BoosterHandle handle,
                             int tree_idx,
                             int leaf_idx,
                             double val) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->SetLeafValue(tree_idx, leaf_idx, val);
  API_END();
}

int LGBM_BoosterFeatureImportance(BoosterHandle handle,
                                  int num_iteration,
                                  int importance_type,
                                  double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::vector<double> feature_importances = ref_booster->FeatureImportance(num_iteration, importance_type);
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    (out_results)[i] = feature_importances[i];
  }
  API_END();
}

int LGBM_BoosterGetUpperBoundValue(BoosterHandle handle,
                                   double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  double max_value = ref_booster->UpperBoundValue();
  *out_results = max_value;
  API_END();
}

int LGBM_BoosterGetLowerBoundValue(BoosterHandle handle,
                                   double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  double min_value = ref_booster->LowerBoundValue();
  *out_results = min_value;
  API_END();
}

int LGBM_NetworkInit(const char* machines,
                     int local_listen_port,
                     int listen_time_out,
                     int num_machines) {
  API_BEGIN();
  Config config;
  config.machines = RemoveQuotationSymbol(std::string(machines));
  config.local_listen_port = local_listen_port;
  config.num_machines = num_machines;
  config.time_out = listen_time_out;
  if (num_machines > 1) {
    Network::Init(config);
  }
  API_END();
}

int LGBM_NetworkFree() {
  API_BEGIN();
  Network::Dispose();
  API_END();
}

int LGBM_NetworkInitWithFunctions(int num_machines, int rank,
                                  void* reduce_scatter_ext_fun,
                                  void* allgather_ext_fun) {
  API_BEGIN();
  if (num_machines > 1) {
    Network::Init(num_machines, rank, (ReduceScatterFunction)reduce_scatter_ext_fun, (AllgatherFunction)allgather_ext_fun);
  }
  API_END();
}

int LGBM_SetMaxThreads(int num_threads) {
  API_BEGIN();
  if (num_threads <= 0) {
    LGBM_MAX_NUM_THREADS = -1;
  } else {
    LGBM_MAX_NUM_THREADS = num_threads;
  }
  API_END();
}

int LGBM_GetMaxThreads(int* out) {
  API_BEGIN();
  *out = LGBM_MAX_NUM_THREADS;
  API_END();
}


// ---- start of some help functions


template<typename T>
std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix_helper(const void* data, int num_row, int num_col, int is_row_major) {
  const T* data_ptr = reinterpret_cast<const T*>(data);
  if (is_row_major) {
    return [=] (int row_idx) {
      std::vector<double> ret(num_col);
      auto tmp_ptr = data_ptr + static_cast<size_t>(num_col) * row_idx;
      for (int i = 0; i < num_col; ++i) {
        ret[i] = static_cast<double>(*(tmp_ptr + i));
      }
      return ret;
    };
  } else {
    return [=] (int row_idx) {
      std::vector<double> ret(num_col);
      for (int i = 0; i < num_col; ++i) {
        ret[i] = static_cast<double>(*(data_ptr + static_cast<size_t>(num_row) * i + row_idx));
      }
      return ret;
    };
  }
}

std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major) {
  if (data_type == C_API_DTYPE_FLOAT32) {
    return RowFunctionFromDenseMatrix_helper<float>(data, num_row, num_col, is_row_major);
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    return RowFunctionFromDenseMatrix_helper<double>(data, num_row, num_col, is_row_major);
  }
  Log::Fatal("Unknown data type in RowFunctionFromDenseMatrix");
  return nullptr;
}

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major) {
  auto inner_function = RowFunctionFromDenseMatrix(data, num_row, num_col, data_type, is_row_major);
  if (inner_function != nullptr) {
    return [inner_function] (int row_idx) {
      auto raw_values = inner_function(row_idx);
      std::vector<std::pair<int, double>> ret;
      ret.reserve(raw_values.size());
      for (int i = 0; i < static_cast<int>(raw_values.size()); ++i) {
        if (std::fabs(raw_values[i]) > kZeroThreshold || std::isnan(raw_values[i])) {
          ret.emplace_back(i, raw_values[i]);
        }
      }
      return ret;
    };
  }
  return nullptr;
}

// data is array of pointers to individual rows
std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseRows(const void** data, int num_col, int data_type) {
  return [=](int row_idx) {
    auto inner_function = RowFunctionFromDenseMatrix(data[row_idx], 1, num_col, data_type, /* is_row_major */ true);
    auto raw_values = inner_function(0);
    std::vector<std::pair<int, double>> ret;
    ret.reserve(raw_values.size());
    for (int i = 0; i < static_cast<int>(raw_values.size()); ++i) {
      if (std::fabs(raw_values[i]) > kZeroThreshold || std::isnan(raw_values[i])) {
        ret.emplace_back(i, raw_values[i]);
      }
    }
    return ret;
  };
}

template<typename T, typename T1, typename T2>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR_helper(const void* indptr, const int32_t* indices, const void* data) {
  const T1* data_ptr = reinterpret_cast<const T1*>(data);
  const T2* ptr_indptr = reinterpret_cast<const T2*>(indptr);
  return [=] (T idx) {
    std::vector<std::pair<int, double>> ret;
    int64_t start = ptr_indptr[idx];
    int64_t end = ptr_indptr[idx + 1];
    if (end - start > 0)  {
      ret.reserve(end - start);
    }
    for (int64_t i = start; i < end; ++i) {
      ret.emplace_back(indices[i], data_ptr[i]);
    }
    return ret;
  };
}

template<typename T>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR(const void* indptr, int indptr_type, const int32_t* indices, const void* data, int data_type, int64_t , int64_t ) {
  if (data_type == C_API_DTYPE_FLOAT32) {
    if (indptr_type == C_API_DTYPE_INT32) {
     return RowFunctionFromCSR_helper<T, float, int32_t>(indptr, indices, data);
    } else if (indptr_type == C_API_DTYPE_INT64) {
     return RowFunctionFromCSR_helper<T, float, int64_t>(indptr, indices, data);
    }
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    if (indptr_type == C_API_DTYPE_INT32) {
     return RowFunctionFromCSR_helper<T, double, int32_t>(indptr, indices, data);
    } else if (indptr_type == C_API_DTYPE_INT64) {
     return RowFunctionFromCSR_helper<T, double, int64_t>(indptr, indices, data);
    }
  }
  Log::Fatal("Unknown data type in RowFunctionFromCSR");
  return nullptr;
}



template <typename T1, typename T2>
std::function<std::pair<int, double>(int idx)> IterateFunctionFromCSC_helper(const void* col_ptr, const int32_t* indices, const void* data, int col_idx) {
  const T1* data_ptr = reinterpret_cast<const T1*>(data);
  const T2* ptr_col_ptr = reinterpret_cast<const T2*>(col_ptr);
  int64_t start = ptr_col_ptr[col_idx];
  int64_t end = ptr_col_ptr[col_idx + 1];
  return [=] (int offset) {
    int64_t i = static_cast<int64_t>(start + offset);
    if (i >= end) {
      return std::make_pair(-1, 0.0);
    }
    int idx = static_cast<int>(indices[i]);
    double val = static_cast<double>(data_ptr[i]);
    return std::make_pair(idx, val);
  };
}

std::function<std::pair<int, double>(int idx)>
IterateFunctionFromCSC(const void* col_ptr, int col_ptr_type, const int32_t* indices, const void* data, int data_type, int64_t ncol_ptr, int64_t , int col_idx) {
  CHECK(col_idx < ncol_ptr && col_idx >= 0);
  if (data_type == C_API_DTYPE_FLOAT32) {
    if (col_ptr_type == C_API_DTYPE_INT32) {
      return IterateFunctionFromCSC_helper<float, int32_t>(col_ptr, indices, data, col_idx);
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      return IterateFunctionFromCSC_helper<float, int64_t>(col_ptr, indices, data, col_idx);
    }
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    if (col_ptr_type == C_API_DTYPE_INT32) {
      return IterateFunctionFromCSC_helper<double, int32_t>(col_ptr, indices, data, col_idx);
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      return IterateFunctionFromCSC_helper<double, int64_t>(col_ptr, indices, data, col_idx);
    }
  }
  Log::Fatal("Unknown data type in CSC matrix");
  return nullptr;
}

CSC_RowIterator::CSC_RowIterator(const void* col_ptr, int col_ptr_type, const int32_t* indices,
                                 const void* data, int data_type, int64_t ncol_ptr, int64_t nelem, int col_idx) {
  iter_fun_ = IterateFunctionFromCSC(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, col_idx);
}

double CSC_RowIterator::Get(int idx) {
  while (idx > cur_idx_ && !is_end_) {
    auto ret = iter_fun_(nonzero_idx_);
    if (ret.first < 0) {
      is_end_ = true;
      break;
    }
    cur_idx_ = ret.first;
    cur_val_ = ret.second;
    ++nonzero_idx_;
  }
  if (idx == cur_idx_) {
    return cur_val_;
  } else {
    return 0.0f;
  }
}

std::pair<int, double> CSC_RowIterator::NextNonZero() {
  if (!is_end_) {
    auto ret = iter_fun_(nonzero_idx_);
    ++nonzero_idx_;
    if (ret.first < 0) {
      is_end_ = true;
    }
    return ret;
  } else {
    return std::make_pair(-1, 0.0);
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/cuda/cuda_algorithms.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <typename T>
__global__ void ShufflePrefixSumGlobalKernel(T* values, size_t len, T* block_prefix_sum_buffer) {
  __shared__ T shared_mem_buffer[WARPSIZE];
  const size_t index = static_cast<size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  T value = 0;
  if (index < len) {
    value = values[index];
  }
  const T prefix_sum_value = ShufflePrefixSum<T>(value, shared_mem_buffer);
  values[index] = prefix_sum_value;
  if (threadIdx.x == blockDim.x - 1) {
    block_prefix_sum_buffer[blockIdx.x] = prefix_sum_value;
  }
}

template <typename T>
__global__ void ShufflePrefixSumGlobalReduceBlockKernel(T* block_prefix_sum_buffer, int num_blocks) {
  __shared__ T shared_mem_buffer[WARPSIZE];
  const int num_blocks_per_thread = (num_blocks + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 2) / (GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1);
  int thread_block_start = threadIdx.x == 0 ? 0 : (threadIdx.x - 1) * num_blocks_per_thread;
  int thread_block_end = threadIdx.x == 0 ? 0 : min(thread_block_start + num_blocks_per_thread, num_blocks);
  T base = 0;
  for (int block_index = thread_block_start; block_index < thread_block_end; ++block_index) {
    base += block_prefix_sum_buffer[block_index];
  }
  base = ShufflePrefixSum<T>(base, shared_mem_buffer);
  thread_block_start = threadIdx.x == blockDim.x - 1 ? 0 : threadIdx.x * num_blocks_per_thread;
  thread_block_end = threadIdx.x == blockDim.x - 1 ? 0 : min(thread_block_start + num_blocks_per_thread, num_blocks);
  for (int block_index = thread_block_start + 1; block_index < thread_block_end; ++block_index) {
    block_prefix_sum_buffer[block_index] += block_prefix_sum_buffer[block_index - 1];
  }
  for (int block_index = thread_block_start; block_index < thread_block_end; ++block_index) {
    block_prefix_sum_buffer[block_index] += base;
  }
}

template <typename T>
__global__ void ShufflePrefixSumGlobalAddBase(size_t len, const T* block_prefix_sum_buffer, T* values) {
  const T base = blockIdx.x == 0 ? 0 : block_prefix_sum_buffer[blockIdx.x - 1];
  const size_t index = static_cast<size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (index < len) {
    values[index] += base;
  }
}

template <typename T>
void ShufflePrefixSumGlobal(T* values, size_t len, T* block_prefix_sum_buffer) {
  const int num_blocks = (static_cast<int>(len) + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShufflePrefixSumGlobalKernel<<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, len, block_prefix_sum_buffer);
  ShufflePrefixSumGlobalReduceBlockKernel<<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_prefix_sum_buffer, num_blocks);
  ShufflePrefixSumGlobalAddBase<<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(len, block_prefix_sum_buffer, values);
}

template void ShufflePrefixSumGlobal<uint16_t>(uint16_t* values, size_t len, uint16_t* block_prefix_sum_buffer);
template void ShufflePrefixSumGlobal<uint32_t>(uint32_t* values, size_t len, uint32_t* block_prefix_sum_buffer);
template void ShufflePrefixSumGlobal<uint64_t>(uint64_t* values, size_t len, uint64_t* block_prefix_sum_buffer);

__global__ void BitonicArgSortItemsGlobalKernel(const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices) {
  const int query_index_start = static_cast<int>(blockIdx.x) * BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE;
  const int query_index_end = min(query_index_start + BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE, num_queries);
  for (int query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t query_item_start = cuda_query_boundaries[query_index];
    const data_size_t query_item_end = cuda_query_boundaries[query_index + 1];
    const data_size_t num_items_in_query = query_item_end - query_item_start;
    BitonicArgSortDevice<double, data_size_t, false, BITONIC_SORT_NUM_ELEMENTS, 11>(scores + query_item_start,
          out_indices + query_item_start,
          num_items_in_query);
    __syncthreads();
  }
}

void BitonicArgSortItemsGlobal(
  const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices) {
  const int num_blocks = (num_queries + BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE - 1) / BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE;
  BitonicArgSortItemsGlobalKernel<<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
    scores, num_queries, cuda_query_boundaries, out_indices);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <typename T>
__global__ void BlockReduceSum(T* block_buffer, const data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_sum = 0;
  for (data_size_t block_index = static_cast<data_size_t>(threadIdx.x); block_index < num_blocks; block_index += static_cast<data_size_t>(blockDim.x)) {
    thread_sum += block_buffer[block_index];
  }
  thread_sum = ShuffleReduceSum<T>(thread_sum, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[0] = thread_sum;
  }
}

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceSumGlobalKernel(const VAL_T* values, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value = (data_index < num_value ? static_cast<REDUCE_T>(values[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceSum<REDUCE_T>(value, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceSumGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceSumGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, num_value, block_buffer);
  BlockReduceSum<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceSumGlobal<label_t, double>(const label_t* values, size_t n, double* block_buffer);
template void ShuffleReduceSumGlobal<double, double>(const double* values, size_t n, double* block_buffer);

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceMinGlobalKernel(const VAL_T* values, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value = (data_index < num_value ? static_cast<REDUCE_T>(values[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceMin<REDUCE_T>(value, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename T>
__global__ void ShuffleBlockReduceMin(T* block_buffer, const data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_min = 0;
  for (data_size_t block_index = static_cast<data_size_t>(threadIdx.x); block_index < num_blocks; block_index += static_cast<data_size_t>(blockDim.x)) {
    const T value = block_buffer[block_index];
    if (value < thread_min) {
      thread_min = value;
    }
  }
  thread_min = ShuffleReduceMin<T>(thread_min, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[0] = thread_min;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceMinGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceMinGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, num_value, block_buffer);
  ShuffleBlockReduceMin<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceMinGlobal<label_t, double>(const label_t* values, size_t n, double* block_buffer);

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceDotProdGlobalKernel(const VAL_T* values1, const VAL_T* values2, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value1 = (data_index < num_value ? static_cast<REDUCE_T>(values1[data_index]) : 0.0f);
  const REDUCE_T value2 = (data_index < num_value ? static_cast<REDUCE_T>(values2[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceSum<REDUCE_T>(value1 * value2, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceDotProdGlobal(const VAL_T* values1, const VAL_T* values2, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceDotProdGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values1, values2, num_value, block_buffer);
  BlockReduceSum<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceDotProdGlobal<label_t, double>(const label_t* values1, const label_t* values2, size_t n, double* block_buffer);

template <typename INDEX_T, typename VAL_T, typename REDUCE_T>
__global__ void GlobalInclusiveArgPrefixSumKernel(
  const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, data_size_t num_data) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  REDUCE_T value = static_cast<REDUCE_T>(data_index < num_data ? in_values[sorted_indices[data_index]] : 0);
  __syncthreads();
  value = ShufflePrefixSum<REDUCE_T>(value, shared_buffer);
  if (data_index < num_data) {
    out_values[data_index] = value;
  }
  if (threadIdx.x == blockDim.x - 1) {
    block_buffer[blockIdx.x + 1] = value;
  }
}

template <typename T>
__global__ void GlobalInclusivePrefixSumReduceBlockKernel(T* block_buffer, data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_sum = 0;
  const data_size_t num_blocks_per_thread = (num_blocks + static_cast<data_size_t>(blockDim.x)) / static_cast<data_size_t>(blockDim.x);
  const data_size_t thread_start_block_index = static_cast<data_size_t>(threadIdx.x) * num_blocks_per_thread;
  const data_size_t thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread, num_blocks + 1);
  for (data_size_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    thread_sum += block_buffer[block_index];
  }
  ShufflePrefixSumExclusive<T>(thread_sum, shared_buffer);
  for (data_size_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    block_buffer[block_index] += thread_sum;
  }
}

template <typename T>
__global__ void GlobalInclusivePrefixSumAddBlockBaseKernel(const T* block_buffer, T* values, data_size_t num_data) {
  const T block_sum_base = block_buffer[blockIdx.x];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    values[data_index] += block_sum_base;
  }
}

template <typename VAL_T, typename REDUCE_T, typename INDEX_T>
void GlobalInclusiveArgPrefixSum(const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, size_t n) {
  const data_size_t num_data = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_data + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  GlobalInclusiveArgPrefixSumKernel<INDEX_T, VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    sorted_indices, in_values, out_values, block_buffer, num_data);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  GlobalInclusivePrefixSumReduceBlockKernel<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    block_buffer, num_blocks);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  GlobalInclusivePrefixSumAddBlockBaseKernel<REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    block_buffer, out_values, num_data);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template void GlobalInclusiveArgPrefixSum<label_t, double, data_size_t>(const data_size_t* sorted_indices, const label_t* in_values, double* out_values, double* block_buffer, size_t n);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__global__ void BitonicArgSortGlobalKernel(const VAL_T* values, INDEX_T* indices, const int num_total_data) {
  const int thread_index = static_cast<int>(threadIdx.x);
  const int low = static_cast<int>(blockIdx.x * BITONIC_SORT_NUM_ELEMENTS);
  const bool outer_ascending = ASCENDING ? (blockIdx.x % 2 == 0) : (blockIdx.x % 2 == 1);
  const VAL_T* values_pointer = values + low;
  INDEX_T* indices_pointer = indices + low;
  const int num_data = min(BITONIC_SORT_NUM_ELEMENTS, num_total_data - low);
  __shared__ VAL_T shared_values[BITONIC_SORT_NUM_ELEMENTS];
  __shared__ INDEX_T shared_indices[BITONIC_SORT_NUM_ELEMENTS];
  if (thread_index < num_data) {
    shared_values[thread_index] = values_pointer[thread_index];
    shared_indices[thread_index] = static_cast<INDEX_T>(thread_index + blockIdx.x * blockDim.x);
  }
  __syncthreads();
  for (int depth = BITONIC_SORT_DEPTH - 1; depth >= 1; --depth) {
    const int segment_length = 1 << (BITONIC_SORT_DEPTH - depth);
    const int segment_index = thread_index / segment_length;
    const bool ascending = outer_ascending ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
    const int num_total_segment = (num_data + segment_length - 1) / segment_length;
    {
      const int inner_depth = depth;
      const int inner_segment_length_half = 1 << (BITONIC_SORT_DEPTH - 1 - inner_depth);
      const int inner_segment_index_half = thread_index / inner_segment_length_half;
      const int offset = ((inner_segment_index_half >> 1) == num_total_segment - 1 && ascending == outer_ascending) ?
        (num_total_segment * segment_length - num_data) : 0;
      const int segment_start = segment_index * segment_length;
      if (inner_segment_index_half % 2 == 0) {
        if (thread_index >= offset + segment_start) {
          const int index_to_compare = thread_index + inner_segment_length_half - offset;
          const INDEX_T this_index = shared_indices[thread_index];
          const INDEX_T other_index = shared_indices[index_to_compare];
          const VAL_T this_value = shared_values[thread_index];
          const VAL_T other_value = shared_values[index_to_compare];
          if (index_to_compare < num_data && (this_value > other_value) == ascending) {
            shared_indices[thread_index] = other_index;
            shared_indices[index_to_compare] = this_index;
            shared_values[thread_index] = other_value;
            shared_values[index_to_compare] = this_value;
          }
        }
      }
      __syncthreads();
    }
    for (int inner_depth = depth + 1; inner_depth < BITONIC_SORT_DEPTH; ++inner_depth) {
      const int inner_segment_length_half = 1 << (BITONIC_SORT_DEPTH - 1 - inner_depth);
      const int inner_segment_index_half = thread_index / inner_segment_length_half;
      if (inner_segment_index_half % 2 == 0) {
        const int index_to_compare = thread_index + inner_segment_length_half;
        const INDEX_T this_index = shared_indices[thread_index];
        const INDEX_T other_index = shared_indices[index_to_compare];
        const VAL_T this_value = shared_values[thread_index];
        const VAL_T other_value = shared_values[index_to_compare];
        if (index_to_compare < num_data && (this_value > other_value) == ascending) {
          shared_indices[thread_index] = other_index;
          shared_indices[index_to_compare] = this_index;
          shared_values[thread_index] = other_value;
          shared_values[index_to_compare] = this_value;
        }
      }
      __syncthreads();
    }
  }
  if (thread_index < num_data) {
    indices_pointer[thread_index] = shared_indices[thread_index];
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__global__ void BitonicArgSortMergeKernel(const VAL_T* values, INDEX_T* indices, const int segment_length, const int len) {
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int segment_index = thread_index / segment_length;
  const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
  __shared__ VAL_T shared_values[BITONIC_SORT_NUM_ELEMENTS];
  __shared__ INDEX_T shared_indices[BITONIC_SORT_NUM_ELEMENTS];
  const int offset = static_cast<int>(blockIdx.x * blockDim.x);
  const int local_len = min(BITONIC_SORT_NUM_ELEMENTS, len - offset);
  if (thread_index < len) {
    const INDEX_T index = indices[thread_index];
    shared_values[threadIdx.x] = values[index];
    shared_indices[threadIdx.x] = index;
  }
  __syncthreads();
  int half_segment_length = BITONIC_SORT_NUM_ELEMENTS / 2;
  while (half_segment_length >= 1) {
    const int half_segment_index = static_cast<int>(threadIdx.x) / half_segment_length;
    if (half_segment_index % 2 == 0) {
      const int index_to_compare = static_cast<int>(threadIdx.x) + half_segment_length;
      const INDEX_T this_index = shared_indices[threadIdx.x];
      const INDEX_T other_index = shared_indices[index_to_compare];
      const VAL_T this_value = shared_values[threadIdx.x];
      const VAL_T other_value = shared_values[index_to_compare];
      if (index_to_compare < local_len && ((this_value > other_value) == ascending)) {
        shared_indices[threadIdx.x] = other_index;
        shared_indices[index_to_compare] = this_index;
        shared_values[threadIdx.x] = other_value;
        shared_values[index_to_compare] = this_value;
      }
    }
    __syncthreads();
    half_segment_length >>= 1;
  }
  if (thread_index < len) {
    indices[thread_index] = shared_indices[threadIdx.x];
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING, bool BEGIN>
__global__ void BitonicArgCompareKernel(const VAL_T* values, INDEX_T* indices, const int half_segment_length, const int outer_segment_length, const int len) {
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int segment_index = thread_index / outer_segment_length;
  const int half_segment_index = thread_index / half_segment_length;
  const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
  if (half_segment_index % 2 == 0) {
    const int num_total_segment = (len + outer_segment_length - 1) / outer_segment_length;
    if (BEGIN && (half_segment_index >> 1) == num_total_segment - 1 && ascending == ASCENDING) {
      const int offset = num_total_segment * outer_segment_length - len;
      const int segment_start = segment_index * outer_segment_length;
      if (thread_index >= offset + segment_start) {
        const int index_to_compare = thread_index + half_segment_length - offset;
        if (index_to_compare < len) {
          const INDEX_T this_index = indices[thread_index];
          const INDEX_T other_index = indices[index_to_compare];
          if ((values[this_index] > values[other_index]) == ascending) {
            indices[thread_index] = other_index;
            indices[index_to_compare] = this_index;
          }
        }
      }
    } else {
      const int index_to_compare = thread_index + half_segment_length;
      if (index_to_compare < len) {
        const INDEX_T this_index = indices[thread_index];
        const INDEX_T other_index = indices[index_to_compare];
        if ((values[this_index] > values[other_index]) == ascending) {
          indices[thread_index] = other_index;
          indices[index_to_compare] = this_index;
        }
      }
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
void BitonicArgSortGlobalHelper(const VAL_T* values, INDEX_T* indices, const size_t len) {
  int max_depth = 1;
  int len_to_shift = static_cast<int>(len) - 1;
  while (len_to_shift > 0) {
    ++max_depth;
    len_to_shift >>= 1;
  }
  const int num_blocks = (static_cast<int>(len) + BITONIC_SORT_NUM_ELEMENTS - 1) / BITONIC_SORT_NUM_ELEMENTS;
  BitonicArgSortGlobalKernel<VAL_T, INDEX_T, ASCENDING><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(values, indices, static_cast<int>(len));
  SynchronizeCUDADevice(__FILE__, __LINE__);
  for (int depth = max_depth - 11; depth >= 1; --depth) {
    const int segment_length = (1 << (max_depth - depth));
    int half_segment_length = (segment_length >> 1);
    {
      BitonicArgCompareKernel<VAL_T, INDEX_T, ASCENDING, true><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
        values, indices, half_segment_length, segment_length, static_cast<int>(len));
      SynchronizeCUDADevice(__FILE__, __LINE__);
      half_segment_length >>= 1;
    }
    for (int inner_depth = depth + 1; inner_depth <= max_depth - 11; ++inner_depth) {
      BitonicArgCompareKernel<VAL_T, INDEX_T, ASCENDING, false><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
        values, indices, half_segment_length, segment_length, static_cast<int>(len));
      SynchronizeCUDADevice(__FILE__, __LINE__);
      half_segment_length >>= 1;
    }
    BitonicArgSortMergeKernel<VAL_T, INDEX_T, ASCENDING><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
      values, indices, segment_length, static_cast<int>(len));
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }
}

template <>
void BitonicArgSortGlobal<double, data_size_t, false>(const double* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<double, data_size_t, false>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<double, data_size_t, true>(const double* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<double, data_size_t, true>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<label_t, data_size_t, false>(const label_t* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<label_t, data_size_t, false>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<data_size_t, int, true>(const data_size_t* values, int* indices, const size_t len) {
  BitonicArgSortGlobalHelper<data_size_t, int, true>(values, indices, len);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/cuda/cuda_utils.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/cuda/cuda_utils.hu>

namespace LightGBM {

void SynchronizeCUDADevice(const char* file, const int line) {
  gpuAssert(cudaDeviceSynchronize(), file, line);
}

void SynchronizeCUDAStream(cudaStream_t cuda_stream, const char* file, const int line) {
  gpuAssert(cudaStreamSynchronize(cuda_stream), file, line);
}

void PrintLastCUDAError() {
  const char* error_name = cudaGetErrorName(cudaGetLastError());
  Log::Fatal(error_name);
}

void SetCUDADevice(int gpu_device_id, const char* file, int line) {
  int cur_gpu_device_id = 0;
  CUDASUCCESS_OR_FATAL_OUTER(cudaGetDevice(&cur_gpu_device_id));
  if (cur_gpu_device_id != gpu_device_id) {
    CUDASUCCESS_OR_FATAL_OUTER(cudaSetDevice(gpu_device_id));
  }
}

int GetCUDADevice(const char* file, int line) {
  int cur_gpu_device_id = 0;
  CUDASUCCESS_OR_FATAL_OUTER(cudaGetDevice(&cur_gpu_device_id));
  return cur_gpu_device_id;
}

cudaStream_t CUDAStreamCreate() {
  cudaStream_t cuda_stream;
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream));
  return cuda_stream;
}

void CUDAStreamDestroy(cudaStream_t cuda_stream) {
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_stream));
}

void NCCLGroupStart() {
  NCCLCHECK(ncclGroupStart());
}

void NCCLGroupEnd() {
  NCCLCHECK(ncclGroupEnd());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/bin.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/bin.h>

#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/file_io.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <limits>
#include <vector>

#include "dense_bin.hpp"
#include "multi_val_dense_bin.hpp"
#include "multi_val_sparse_bin.hpp"
#include "sparse_bin.hpp"

namespace LightGBM {

BinMapper::BinMapper(): num_bin_(1), is_trivial_(true), bin_type_(BinType::NumericalBin) {
  bin_upper_bound_.clear();
  bin_upper_bound_.push_back(std::numeric_limits<double>::infinity());
}

// deep copy function for BinMapper
BinMapper::BinMapper(const BinMapper& other) {
  num_bin_ = other.num_bin_;
  missing_type_ = other.missing_type_;
  is_trivial_ = other.is_trivial_;
  sparse_rate_ = other.sparse_rate_;
  bin_type_ = other.bin_type_;
  if (bin_type_ == BinType::NumericalBin) {
    bin_upper_bound_ = other.bin_upper_bound_;
  } else {
    bin_2_categorical_ = other.bin_2_categorical_;
    categorical_2_bin_ = other.categorical_2_bin_;
  }
  min_val_ = other.min_val_;
  max_val_ = other.max_val_;
  default_bin_ = other.default_bin_;
  most_freq_bin_ = other.most_freq_bin_;
}

BinMapper::BinMapper(const void* memory) {
  CopyFrom(reinterpret_cast<const char*>(memory));
}

BinMapper::~BinMapper() {
}

bool NeedFilter(const std::vector<int>& cnt_in_bin, int total_cnt, int filter_cnt, BinType bin_type) {
  if (bin_type == BinType::NumericalBin) {
    int sum_left = 0;
    for (size_t i = 0; i < cnt_in_bin.size() - 1; ++i) {
      sum_left += cnt_in_bin[i];
      if (sum_left >= filter_cnt && total_cnt - sum_left >= filter_cnt) {
        return false;
      }
    }
  } else {
    if (cnt_in_bin.size() <= 2) {
      for (size_t i = 0; i < cnt_in_bin.size() - 1; ++i) {
        int sum_left = cnt_in_bin[i];
        if (sum_left >= filter_cnt && total_cnt - sum_left >= filter_cnt) {
          return false;
        }
      }
    } else {
      return false;
    }
  }
  return true;
}

std::vector<double> GreedyFindBin(const double* distinct_values, const int* counts,
                                  int num_distinct_values, int max_bin,
                                  size_t total_cnt, int min_data_in_bin) {
  std::vector<double> bin_upper_bound;
  CHECK_GT(max_bin, 0);
  if (num_distinct_values <= max_bin) {
    bin_upper_bound.clear();
    int cur_cnt_inbin = 0;
    for (int i = 0; i < num_distinct_values - 1; ++i) {
      cur_cnt_inbin += counts[i];
      if (cur_cnt_inbin >= min_data_in_bin) {
        auto val = Common::GetDoubleUpperBound((distinct_values[i] + distinct_values[i + 1]) / 2.0);
        if (bin_upper_bound.empty() || !Common::CheckDoubleEqualOrdered(bin_upper_bound.back(), val)) {
          bin_upper_bound.push_back(val);
          cur_cnt_inbin = 0;
        }
      }
    }
    cur_cnt_inbin += counts[num_distinct_values - 1];
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  } else {
    if (min_data_in_bin > 0) {
      max_bin = std::min(max_bin, static_cast<int>(total_cnt / min_data_in_bin));
      max_bin = std::max(max_bin, 1);
    }
    double mean_bin_size = static_cast<double>(total_cnt) / max_bin;

    // mean size for one bin
    int rest_bin_cnt = max_bin;
    int rest_sample_cnt = static_cast<int>(total_cnt);
    std::vector<bool> is_big_count_value(num_distinct_values, false);
    for (int i = 0; i < num_distinct_values; ++i) {
      if (counts[i] >= mean_bin_size) {
        is_big_count_value[i] = true;
        --rest_bin_cnt;
        rest_sample_cnt -= counts[i];
      }
    }
    mean_bin_size = static_cast<double>(rest_sample_cnt) / rest_bin_cnt;
    std::vector<double> upper_bounds(max_bin, std::numeric_limits<double>::infinity());
    std::vector<double> lower_bounds(max_bin, std::numeric_limits<double>::infinity());

    int bin_cnt = 0;
    lower_bounds[bin_cnt] = distinct_values[0];
    int cur_cnt_inbin = 0;
    for (int i = 0; i < num_distinct_values - 1; ++i) {
      if (!is_big_count_value[i]) {
        rest_sample_cnt -= counts[i];
      }
      cur_cnt_inbin += counts[i];
      // need a new bin
      if (is_big_count_value[i] || cur_cnt_inbin >= mean_bin_size ||
        (is_big_count_value[i + 1] && cur_cnt_inbin >= std::max(1.0, mean_bin_size * 0.5f))) {
        upper_bounds[bin_cnt] = distinct_values[i];
        ++bin_cnt;
        lower_bounds[bin_cnt] = distinct_values[i + 1];
        if (bin_cnt >= max_bin - 1) {
          break;
        }
        cur_cnt_inbin = 0;
        if (!is_big_count_value[i]) {
          --rest_bin_cnt;
          mean_bin_size = rest_sample_cnt / static_cast<double>(rest_bin_cnt);
        }
      }
    }
    ++bin_cnt;
    // update bin upper bound
    bin_upper_bound.clear();
    for (int i = 0; i < bin_cnt - 1; ++i) {
      auto val = Common::GetDoubleUpperBound((upper_bounds[i] + lower_bounds[i + 1]) / 2.0);
      if (bin_upper_bound.empty() || !Common::CheckDoubleEqualOrdered(bin_upper_bound.back(), val)) {
        bin_upper_bound.push_back(val);
      }
    }
    // last bin upper bound
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  }
  return bin_upper_bound;
}

std::vector<double> FindBinWithPredefinedBin(const double* distinct_values, const int* counts,
                                              int num_distinct_values, int max_bin,
                                              size_t total_sample_cnt, int min_data_in_bin,
                                              const std::vector<double>& forced_upper_bounds) {
  std::vector<double> bin_upper_bound;

  // get number of positive and negative distinct values
  int left_cnt = -1;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] > -kZeroThreshold) {
      left_cnt = i;
      break;
    }
  }
  if (left_cnt < 0) {
    left_cnt = num_distinct_values;
  }
  int right_start = -1;
  for (int i = left_cnt; i < num_distinct_values; ++i) {
    if (distinct_values[i] > kZeroThreshold) {
      right_start = i;
      break;
    }
  }

  // include zero bounds and infinity bound
  if (max_bin == 2) {
    if (left_cnt == 0) {
      bin_upper_bound.push_back(kZeroThreshold);
    } else {
      bin_upper_bound.push_back(-kZeroThreshold);
    }
  } else if (max_bin >= 3) {
    if (left_cnt > 0) {
      bin_upper_bound.push_back(-kZeroThreshold);
    }
    if (right_start >= 0) {
      bin_upper_bound.push_back(kZeroThreshold);
    }
  }
  bin_upper_bound.push_back(std::numeric_limits<double>::infinity());

  // add forced bounds, excluding zeros since we have already added zero bounds
  int max_to_insert = max_bin - static_cast<int>(bin_upper_bound.size());
  int num_inserted = 0;
  for (size_t i = 0; i < forced_upper_bounds.size(); ++i) {
    if (num_inserted >= max_to_insert) {
      break;
    }
    if (std::fabs(forced_upper_bounds[i]) > kZeroThreshold) {
      bin_upper_bound.push_back(forced_upper_bounds[i]);
      ++num_inserted;
    }
  }
  std::stable_sort(bin_upper_bound.begin(), bin_upper_bound.end());

  // find remaining bounds
  int free_bins = max_bin - static_cast<int>(bin_upper_bound.size());
  std::vector<double> bounds_to_add;
  int value_ind = 0;
  for (size_t i = 0; i < bin_upper_bound.size(); ++i) {
    int cnt_in_bin = 0;
    int distinct_cnt_in_bin = 0;
    int bin_start = value_ind;
    while ((value_ind < num_distinct_values) && (distinct_values[value_ind] < bin_upper_bound[i])) {
      cnt_in_bin += counts[value_ind];
      ++distinct_cnt_in_bin;
      ++value_ind;
    }
    int bins_remaining = max_bin - static_cast<int>(bin_upper_bound.size()) - static_cast<int>(bounds_to_add.size());
    int num_sub_bins = static_cast<int>(std::lround((static_cast<double>(cnt_in_bin) * free_bins / total_sample_cnt)));
    num_sub_bins = std::min(num_sub_bins, bins_remaining) + 1;
    if (i == bin_upper_bound.size() - 1) {
      num_sub_bins = bins_remaining + 1;
    }
    std::vector<double> new_upper_bounds = GreedyFindBin(distinct_values + bin_start, counts + bin_start, distinct_cnt_in_bin,
      num_sub_bins, cnt_in_bin, min_data_in_bin);
    bounds_to_add.insert(bounds_to_add.end(), new_upper_bounds.begin(), new_upper_bounds.end() - 1);  // last bound is infinity
  }
  bin_upper_bound.insert(bin_upper_bound.end(), bounds_to_add.begin(), bounds_to_add.end());
  std::stable_sort(bin_upper_bound.begin(), bin_upper_bound.end());
  CHECK_LE(bin_upper_bound.size(), static_cast<size_t>(max_bin));
  return bin_upper_bound;
}

std::vector<double> FindBinWithZeroAsOneBin(const double* distinct_values, const int* counts, int num_distinct_values,
                                            int max_bin, size_t total_sample_cnt, int min_data_in_bin) {
  std::vector<double> bin_upper_bound;
  int left_cnt_data = 0;
  int cnt_zero = 0;
  int right_cnt_data = 0;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] <= -kZeroThreshold) {
      left_cnt_data += counts[i];
    } else if (distinct_values[i] > kZeroThreshold) {
      right_cnt_data += counts[i];
    } else {
      cnt_zero += counts[i];
    }
  }

  int left_cnt = -1;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] > -kZeroThreshold) {
      left_cnt = i;
      break;
    }
  }

  if (left_cnt < 0) {
    left_cnt = num_distinct_values;
  }

  if ((left_cnt > 0) && (max_bin > 1)) {
    int left_max_bin = static_cast<int>(static_cast<double>(left_cnt_data) / (total_sample_cnt - cnt_zero) * (max_bin - 1));
    left_max_bin = std::max(1, left_max_bin);
    bin_upper_bound = GreedyFindBin(distinct_values, counts, left_cnt, left_max_bin, left_cnt_data, min_data_in_bin);
    if (bin_upper_bound.size() > 0) {
      bin_upper_bound.back() = -kZeroThreshold;
    }
  }

  int right_start = -1;
  for (int i = left_cnt; i < num_distinct_values; ++i) {
    if (distinct_values[i] > kZeroThreshold) {
      right_start = i;
      break;
    }
  }

  int right_max_bin = max_bin - 1 - static_cast<int>(bin_upper_bound.size());
  if (right_start >= 0 && right_max_bin > 0) {
    auto right_bounds = GreedyFindBin(distinct_values + right_start, counts + right_start,
      num_distinct_values - right_start, right_max_bin, right_cnt_data, min_data_in_bin);
    bin_upper_bound.push_back(kZeroThreshold);
    bin_upper_bound.insert(bin_upper_bound.end(), right_bounds.begin(), right_bounds.end());
  } else {
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  }
  CHECK_LE(bin_upper_bound.size(), static_cast<size_t>(max_bin));
  return bin_upper_bound;
}

std::vector<double> FindBinWithZeroAsOneBin(const double* distinct_values, const int* counts, int num_distinct_values,
                                            int max_bin, size_t total_sample_cnt, int min_data_in_bin,
                                            const std::vector<double>& forced_upper_bounds) {
  if (forced_upper_bounds.empty()) {
    return FindBinWithZeroAsOneBin(distinct_values, counts, num_distinct_values, max_bin, total_sample_cnt, min_data_in_bin);
  } else {
    return FindBinWithPredefinedBin(distinct_values, counts, num_distinct_values, max_bin, total_sample_cnt, min_data_in_bin,
                                    forced_upper_bounds);
  }
}

void BinMapper::FindBin(double* values, int num_sample_values, size_t total_sample_cnt,
                        int max_bin, int min_data_in_bin, int min_split_data, bool pre_filter, BinType bin_type,
                        bool use_missing, bool zero_as_missing,
                        const std::vector<double>& forced_upper_bounds) {
  int na_cnt = 0;
  int non_na_cnt = 0;
  for (int i = 0; i < num_sample_values; ++i) {
    if (!std::isnan(values[i])) {
      values[non_na_cnt++] = values[i];
    }
  }
  if (!use_missing) {
    missing_type_ = MissingType::None;
  } else if (zero_as_missing) {
    missing_type_ = MissingType::Zero;
  } else {
    if (non_na_cnt == num_sample_values) {
      missing_type_ = MissingType::None;
    } else {
      missing_type_ = MissingType::NaN;
      na_cnt = num_sample_values - non_na_cnt;
    }
  }
  num_sample_values = non_na_cnt;

  bin_type_ = bin_type;
  default_bin_ = 0;
  int zero_cnt = static_cast<int>(total_sample_cnt - num_sample_values - na_cnt);
  // find distinct_values first
  std::vector<double> distinct_values;
  std::vector<int> counts;  // count of data points for each distinct feature value.

  std::stable_sort(values, values + num_sample_values);

  // push zero in the front
  if (num_sample_values == 0 || (values[0] > 0.0f && zero_cnt > 0)) {
    distinct_values.push_back(0.0f);
    counts.push_back(zero_cnt);
  }

  if (num_sample_values > 0) {
    distinct_values.push_back(values[0]);
    counts.push_back(1);
  }

  for (int i = 1; i < num_sample_values; ++i) {
    if (!Common::CheckDoubleEqualOrdered(values[i - 1], values[i])) {
      if (values[i - 1] < 0.0f && values[i] > 0.0f) {
        distinct_values.push_back(0.0f);
        counts.push_back(zero_cnt);
      }
      distinct_values.push_back(values[i]);
      counts.push_back(1);
    } else {
      // use the large value
      distinct_values.back() = values[i];
      ++counts.back();
    }
  }

  // push zero in the back
  if (num_sample_values > 0 && values[num_sample_values - 1] < 0.0f && zero_cnt > 0) {
    distinct_values.push_back(0.0f);
    counts.push_back(zero_cnt);
  }
  min_val_ = distinct_values.front();
  max_val_ = distinct_values.back();
  std::vector<int> cnt_in_bin;  // count of data points in each bin.
  int num_distinct_values = static_cast<int>(distinct_values.size());
  if (bin_type_ == BinType::NumericalBin) {
    if (missing_type_ == MissingType::Zero) {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin, total_sample_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
      if (bin_upper_bound_.size() == 2) {
        missing_type_ = MissingType::None;
      }
    } else if (missing_type_ == MissingType::None) {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin, total_sample_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
    } else {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin - 1, total_sample_cnt - na_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
      bin_upper_bound_.push_back(NaN);
    }
    num_bin_ = static_cast<int>(bin_upper_bound_.size());
    {
      cnt_in_bin.resize(num_bin_, 0);
      int i_bin = 0;
      for (int i = 0; i < num_distinct_values; ++i) {
        while (distinct_values[i] > bin_upper_bound_[i_bin] && i_bin < num_bin_ - 1) {
          ++i_bin;
        }
        cnt_in_bin[i_bin] += counts[i];
      }
      if (missing_type_ == MissingType::NaN) {
        cnt_in_bin[num_bin_ - 1] = na_cnt;
      }
    }
    CHECK_LE(num_bin_, max_bin);
  } else {
    // convert to int type first
    std::vector<int> distinct_values_int;
    std::vector<int> counts_int;
    for (size_t i = 0; i < distinct_values.size(); ++i) {
      int val = static_cast<int>(distinct_values[i]);
      if (val < 0) {
        na_cnt += counts[i];
        Log::Warning("Met negative value in categorical features, will convert it to NaN");
      } else {
        if (distinct_values_int.empty() || val != distinct_values_int.back()) {
          distinct_values_int.push_back(val);
          counts_int.push_back(counts[i]);
        } else {
          counts_int.back() += counts[i];
        }
      }
    }
    int rest_cnt = static_cast<int>(total_sample_cnt - na_cnt);
    if (rest_cnt > 0) {
      const int SPARSE_RATIO = 100;
      if (distinct_values_int.back() / SPARSE_RATIO > static_cast<int>(distinct_values_int.size())) {
        Log::Warning("Met categorical feature which contains sparse values. "
                      "Consider renumbering to consecutive integers started from zero");
      }
      // sort by counts in descending order
      Common::SortForPair<int, int>(&counts_int, &distinct_values_int, 0, true);
      // will ignore the categorical of small counts
      int cut_cnt = static_cast<int>(
          Common::RoundInt((total_sample_cnt - na_cnt) * 0.99f));
      size_t cur_cat_idx = 0;  // index of current category.
      categorical_2_bin_.clear();
      bin_2_categorical_.clear();
      int used_cnt = 0;
      int distinct_cnt = static_cast<int>(distinct_values_int.size());
      if (na_cnt > 0) {
        ++distinct_cnt;
      }
      max_bin = std::min(distinct_cnt, max_bin);
      cnt_in_bin.clear();

      // Push the dummy bin for NaN
      bin_2_categorical_.push_back(-1);
      categorical_2_bin_[-1] = 0;
      cnt_in_bin.push_back(0);
      num_bin_ = 1;
      while (cur_cat_idx < distinct_values_int.size()
              && (used_cnt < cut_cnt || num_bin_ < max_bin)) {
        if (counts_int[cur_cat_idx] < min_data_in_bin && cur_cat_idx > 1) {
          break;
        }
        bin_2_categorical_.push_back(distinct_values_int[cur_cat_idx]);
        categorical_2_bin_[distinct_values_int[cur_cat_idx]] = static_cast<unsigned int>(num_bin_);
        used_cnt += counts_int[cur_cat_idx];
        cnt_in_bin.push_back(counts_int[cur_cat_idx]);
        ++num_bin_;
        ++cur_cat_idx;
      }
      // Use MissingType::None to represent this bin contains all categoricals
      if (cur_cat_idx == distinct_values_int.size() && na_cnt == 0) {
        missing_type_ = MissingType::None;
      } else {
        missing_type_ = MissingType::NaN;
      }
      // fix count of NaN bin
      cnt_in_bin[0] = static_cast<int>(total_sample_cnt - used_cnt);
    }
  }

  // check trivial(num_bin_ == 1) feature
  if (num_bin_ <= 1) {
    is_trivial_ = true;
  } else {
    is_trivial_ = false;
  }
  // check useless bin
  if (!is_trivial_ && pre_filter && NeedFilter(cnt_in_bin, static_cast<int>(total_sample_cnt), min_split_data, bin_type_)) {
    is_trivial_ = true;
  }

  if (!is_trivial_) {
    default_bin_ = ValueToBin(0);
    most_freq_bin_ =
        static_cast<uint32_t>(ArrayArgs<int>::ArgMax(cnt_in_bin));
    const double max_sparse_rate =
        static_cast<double>(cnt_in_bin[most_freq_bin_]) / total_sample_cnt;
    // When most_freq_bin_ != default_bin_, there are some additional data loading costs.
    // so use most_freq_bin_ = default_bin_ when there is not so sparse
    if (most_freq_bin_ != default_bin_ && max_sparse_rate < kSparseThreshold) {
      most_freq_bin_ = default_bin_;
    }
    sparse_rate_ =
        static_cast<double>(cnt_in_bin[most_freq_bin_]) / total_sample_cnt;
  } else {
    sparse_rate_ = 1.0f;
  }
}

void BinMapper::CopyTo(char * buffer) const {
  std::memcpy(buffer, &num_bin_, sizeof(num_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(num_bin_));
  std::memcpy(buffer, &missing_type_, sizeof(missing_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(missing_type_));
  std::memcpy(buffer, &is_trivial_, sizeof(is_trivial_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(is_trivial_));
  std::memcpy(buffer, &sparse_rate_, sizeof(sparse_rate_));
  buffer += sizeof(sparse_rate_);
  std::memcpy(buffer, &bin_type_, sizeof(bin_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(bin_type_));
  std::memcpy(buffer, &min_val_, sizeof(min_val_));
  buffer += sizeof(min_val_);
  std::memcpy(buffer, &max_val_, sizeof(max_val_));
  buffer += sizeof(max_val_);
  std::memcpy(buffer, &default_bin_, sizeof(default_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(default_bin_));
  std::memcpy(buffer, &most_freq_bin_, sizeof(most_freq_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    std::memcpy(buffer, bin_upper_bound_.data(), num_bin_ * sizeof(double));
  } else {
    std::memcpy(buffer, bin_2_categorical_.data(), num_bin_ * sizeof(int));
  }
}

void BinMapper::CopyFrom(const char * buffer) {
  std::memcpy(&num_bin_, buffer, sizeof(num_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(num_bin_));
  std::memcpy(&missing_type_, buffer, sizeof(missing_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(missing_type_));
  std::memcpy(&is_trivial_, buffer, sizeof(is_trivial_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(is_trivial_));
  std::memcpy(&sparse_rate_, buffer, sizeof(sparse_rate_));
  buffer += sizeof(sparse_rate_);
  std::memcpy(&bin_type_, buffer, sizeof(bin_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(bin_type_));
  std::memcpy(&min_val_, buffer, sizeof(min_val_));
  buffer += sizeof(min_val_);
  std::memcpy(&max_val_, buffer, sizeof(max_val_));
  buffer += sizeof(max_val_);
  std::memcpy(&default_bin_, buffer, sizeof(default_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(default_bin_));
  std::memcpy(&most_freq_bin_, buffer, sizeof(most_freq_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    bin_upper_bound_ = std::vector<double>(num_bin_);
    std::memcpy(bin_upper_bound_.data(), buffer, num_bin_ * sizeof(double));
  } else {
    bin_2_categorical_ = std::vector<int>(num_bin_);
    std::memcpy(bin_2_categorical_.data(), buffer, num_bin_ * sizeof(int));
    categorical_2_bin_.clear();
    for (int i = 0; i < num_bin_; ++i) {
      categorical_2_bin_[bin_2_categorical_[i]] = static_cast<unsigned int>(i);
    }
  }
}

void BinMapper::SaveBinaryToFile(BinaryWriter* writer) const {
  writer->AlignedWrite(&num_bin_, sizeof(num_bin_));
  writer->AlignedWrite(&missing_type_, sizeof(missing_type_));
  writer->AlignedWrite(&is_trivial_, sizeof(is_trivial_));
  writer->Write(&sparse_rate_, sizeof(sparse_rate_));
  writer->AlignedWrite(&bin_type_, sizeof(bin_type_));
  writer->Write(&min_val_, sizeof(min_val_));
  writer->Write(&max_val_, sizeof(max_val_));
  writer->AlignedWrite(&default_bin_, sizeof(default_bin_));
  writer->AlignedWrite(&most_freq_bin_, sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    writer->Write(bin_upper_bound_.data(), sizeof(double) * num_bin_);
  } else {
    writer->Write(bin_2_categorical_.data(), sizeof(int) * num_bin_);
  }
}

size_t BinMapper::SizesInByte() const {
  size_t ret = VirtualFileWriter::AlignedSize(sizeof(num_bin_)) +
                VirtualFileWriter::AlignedSize(sizeof(missing_type_)) +
                VirtualFileWriter::AlignedSize(sizeof(is_trivial_)) +
                sizeof(sparse_rate_) +
                VirtualFileWriter::AlignedSize(sizeof(bin_type_)) +
                sizeof(min_val_) + sizeof(max_val_) +
                VirtualFileWriter::AlignedSize(sizeof(default_bin_)) +
                VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    ret += sizeof(double) *  num_bin_;
  } else {
    ret += sizeof(int) * num_bin_;
  }
  return ret;
}

template class DenseBin<uint8_t, true>;
template class DenseBin<uint8_t, false>;
template class DenseBin<uint16_t, false>;
template class DenseBin<uint32_t, false>;

template class SparseBin<uint8_t>;
template class SparseBin<uint16_t>;
template class SparseBin<uint32_t>;

template class MultiValDenseBin<uint8_t>;
template class MultiValDenseBin<uint16_t>;
template class MultiValDenseBin<uint32_t>;

Bin* Bin::CreateDenseBin(data_size_t num_data, int num_bin) {
  if (num_bin <= 16) {
    return new DenseBin<uint8_t, true>(num_data);
  } else if (num_bin <= 256) {
    return new DenseBin<uint8_t, false>(num_data);
  } else if (num_bin <= 65536) {
    return new DenseBin<uint16_t, false>(num_data);
  } else {
    return new DenseBin<uint32_t, false>(num_data);
  }
}

Bin* Bin::CreateSparseBin(data_size_t num_data, int num_bin) {
  if (num_bin <= 256) {
    return new SparseBin<uint8_t>(num_data);
  } else if (num_bin <= 65536) {
    return new SparseBin<uint16_t>(num_data);
  } else {
    return new SparseBin<uint32_t>(num_data);
  }
}

MultiValBin* MultiValBin::CreateMultiValBin(data_size_t num_data, int num_bin, int num_feature,
  double sparse_rate, const std::vector<uint32_t>& offsets) {
  if (sparse_rate >= multi_val_bin_sparse_threshold) {
    const double average_element_per_row = (1.0 - sparse_rate) * num_feature;
    return CreateMultiValSparseBin(num_data, num_bin,
                                    average_element_per_row);
  } else {
    return CreateMultiValDenseBin(num_data, num_bin, num_feature, offsets);
  }
}

MultiValBin* MultiValBin::CreateMultiValDenseBin(data_size_t num_data,
                                                  int num_bin,
                                                  int num_feature,
                                                  const std::vector<uint32_t>& offsets) {
  // calculate max bin of all features to select the int type in MultiValDenseBin
  int max_bin = 0;
  for (int i = 0; i < static_cast<int>(offsets.size()) - 1; ++i) {
    int feature_bin = offsets[i + 1] - offsets[i];
    if (feature_bin > max_bin) {
      max_bin = feature_bin;
    }
  }
  if (max_bin <= 256) {
    return new MultiValDenseBin<uint8_t>(num_data, num_bin, num_feature, offsets);
  } else if (max_bin <= 65536) {
    return new MultiValDenseBin<uint16_t>(num_data, num_bin, num_feature, offsets);
  } else {
    return new MultiValDenseBin<uint32_t>(num_data, num_bin, num_feature, offsets);
  }
}

MultiValBin* MultiValBin::CreateMultiValSparseBin(data_size_t num_data,
                                                  int num_bin,
                                                  double estimate_element_per_row) {
  size_t estimate_total_entries =
      static_cast<size_t>(estimate_element_per_row * 1.1 * num_data);
  if (estimate_total_entries <= std::numeric_limits<uint16_t>::max()) {
    if (num_bin <= 256) {
      return new MultiValSparseBin<uint16_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<uint16_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<uint16_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  } else if (estimate_total_entries <= std::numeric_limits<uint32_t>::max()) {
    if (num_bin <= 256) {
      return new MultiValSparseBin<uint32_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<uint32_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<uint32_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  } else {
    if (num_bin <= 256) {
      return new MultiValSparseBin<size_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<size_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<size_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  }
}

template <>
const void* DenseBin<uint8_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 8;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint16_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 16;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint32_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 32;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, true>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 4;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 8;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint16_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 16;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint32_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 32;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, true>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 4;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* SparseBin<uint8_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 8;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint8_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint16_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 16;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint16_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint32_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 32;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint32_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint8_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 8;
  *bin_iterator = new SparseBinIterator<uint8_t>(this, 0);
  return nullptr;
}

template <>
const void* SparseBin<uint16_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 16;
  *bin_iterator = new SparseBinIterator<uint16_t>(this, 0);
  return nullptr;
}

template <>
const void* SparseBin<uint32_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 32;
  *bin_iterator = new SparseBinIterator<uint32_t>(this, 0);
  return nullptr;
}

#ifdef USE_CUDA
template <>
const void* MultiValDenseBin<uint8_t>::GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValDenseBin<uint16_t>::GetRowWiseData(uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint16_t* data_ptr = data_.data();
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_ptr);
  *bit_type = 16;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValDenseBin<uint32_t>::GetRowWiseData(uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint32_t* data_ptr = data_.data();
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_ptr);
  *bit_type = 32;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

#endif  // USE_CUDA

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/config.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/config.h>

#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/random.h>

#include <algorithm>
#include <cctype>
#include <limits>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {

void Config::KV2Map(std::unordered_map<std::string, std::vector<std::string>>* params, const char* kv) {
  std::vector<std::string> tmp_strs = Common::Split(kv, '=');
  if (tmp_strs.size() == 2 || tmp_strs.size() == 1) {
    std::string key = Common::RemoveQuotationSymbol(Common::Trim(tmp_strs[0]));
    std::string value = "";
    if (tmp_strs.size() == 2) {
      value = Common::RemoveQuotationSymbol(Common::Trim(tmp_strs[1]));
    }
    if (key.size() > 0) {
      params->operator[](key).emplace_back(value);
    }
  } else {
    Log::Warning("Unknown parameter %s", kv);
  }
}

void GetFirstValueAsInt(const std::unordered_map<std::string, std::vector<std::string>>& params, std::string key, int* out) {
  const auto pair = params.find(key);
  if (pair != params.end()) {
    auto candidate = pair->second[0].c_str();
    if (!Common::AtoiAndCheck(candidate, out)) {
      Log::Fatal("Parameter %s should be of type int, got \"%s\"", key.c_str(), candidate);
    }
  }
}

void Config::SetVerbosity(const std::unordered_map<std::string, std::vector<std::string>>& params) {
  int verbosity = 1;

  // if "verbosity" was found in params, prefer that to any other aliases
  const auto verbosity_iter = params.find("verbosity");
  if (verbosity_iter != params.end()) {
    GetFirstValueAsInt(params, "verbosity", &verbosity);
  } else {
    // if "verbose" was found in params and "verbosity" was not, use that value
    const auto verbose_iter = params.find("verbose");
    if (verbose_iter != params.end()) {
      GetFirstValueAsInt(params, "verbose", &verbosity);
    } else {
      // if "verbosity" and "verbose" were both missing from params, don't modify LightGBM's log level
      return;
    }
  }

  // otherwise, update LightGBM's log level based on the passed-in value
  if (verbosity < 0) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Fatal);
  } else if (verbosity == 0) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Warning);
  } else if (verbosity == 1) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Info);
  } else {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Debug);
  }
}

void Config::KeepFirstValues(const std::unordered_map<std::string, std::vector<std::string>>& params, std::unordered_map<std::string, std::string>* out) {
  for (auto pair = params.begin(); pair != params.end(); ++pair) {
    auto name = pair->first.c_str();
    auto values = pair->second;
    out->emplace(name, values[0]);
    for (size_t i = 1; i < pair->second.size(); ++i) {
      Log::Warning("%s is set=%s, %s=%s will be ignored. Current value: %s=%s",
        name, values[0].c_str(),
        name, values[i].c_str(),
        name, values[0].c_str());
    }
  }
}

std::unordered_map<std::string, std::string> Config::Str2Map(const char* parameters) {
  std::unordered_map<std::string, std::vector<std::string>> all_params;
  std::unordered_map<std::string, std::string> params;
  auto args = Common::Split(parameters, " \t\n\r");
  for (auto arg : args) {
    KV2Map(&all_params, Common::Trim(arg).c_str());
  }
  SetVerbosity(all_params);
  KeepFirstValues(all_params, &params);
  ParameterAlias::KeyAliasTransform(&params);
  return params;
}

void GetBoostingType(const std::unordered_map<std::string, std::string>& params, std::string* boosting) {
  std::string value;
  if (Config::GetString(params, "boosting", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("gbdt") || value == std::string("gbrt")) {
      *boosting = "gbdt";
    } else if (value == std::string("dart")) {
      *boosting = "dart";
    } else if (value == std::string("goss")) {
      *boosting = "goss";
    } else if (value == std::string("rf") || value == std::string("random_forest")) {
      *boosting = "rf";
    } else {
      Log::Fatal("Unknown boosting type %s", value.c_str());
    }
  }
}

void GetDataSampleStrategy(const std::unordered_map<std::string, std::string>& params, std::string* strategy) {
  std::string value;
  if (Config::GetString(params, "data_sample_strategy", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("goss")) {
      *strategy = "goss";
    } else if (value == std::string("bagging")) {
      *strategy = "bagging";
    } else {
      Log::Fatal("Unknown sample strategy %s", value.c_str());
    }
  }
}

void ParseMetrics(const std::string& value, std::vector<std::string>* out_metric) {
  std::unordered_set<std::string> metric_sets;
  out_metric->clear();
  std::vector<std::string> metrics = Common::Split(value.c_str(), ',');
  for (auto& met : metrics) {
    auto type = ParseMetricAlias(met);
    if (metric_sets.count(type) <= 0) {
      out_metric->push_back(type);
      metric_sets.insert(type);
    }
  }
}

void GetObjectiveType(const std::unordered_map<std::string, std::string>& params, std::string* objective) {
  std::string value;
  if (Config::GetString(params, "objective", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    *objective = ParseObjectiveAlias(value);
  }
}

void GetMetricType(const std::unordered_map<std::string, std::string>& params, const std::string& objective, std::vector<std::string>* metric) {
  std::string value;
  if (Config::GetString(params, "metric", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    ParseMetrics(value, metric);
  }
  // add names of objective function if not providing metric
  if (metric->empty() && value.size() == 0) {
    ParseMetrics(objective, metric);
  }
}

void GetTaskType(const std::unordered_map<std::string, std::string>& params, TaskType* task) {
  std::string value;
  if (Config::GetString(params, "task", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("train") || value == std::string("training")) {
      *task = TaskType::kTrain;
    } else if (value == std::string("predict") || value == std::string("prediction")
               || value == std::string("test")) {
      *task = TaskType::kPredict;
    } else if (value == std::string("convert_model")) {
      *task = TaskType::kConvertModel;
    } else if (value == std::string("refit") || value == std::string("refit_tree")) {
      *task = TaskType::KRefitTree;
    } else if (value == std::string("save_binary")) {
      *task = TaskType::kSaveBinary;
    } else {
      Log::Fatal("Unknown task type %s", value.c_str());
    }
  }
}

void GetDeviceType(const std::unordered_map<std::string, std::string>& params, std::string* device_type) {
  std::string value;
  if (Config::GetString(params, "device_type", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("cpu")) {
      *device_type = "cpu";
    } else if (value == std::string("gpu")) {
      *device_type = "gpu";
    } else if (value == std::string("cuda")) {
      *device_type = "cuda";
    } else {
      Log::Fatal("Unknown device type %s", value.c_str());
    }
  }
}

void GetTreeLearnerType(const std::unordered_map<std::string, std::string>& params, std::string* tree_learner) {
  std::string value;
  if (Config::GetString(params, "tree_learner", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("serial")) {
      *tree_learner = "serial";
    } else if (value == std::string("feature") || value == std::string("feature_parallel")) {
      *tree_learner = "feature";
    } else if (value == std::string("data") || value == std::string("data_parallel")) {
      *tree_learner = "data";
    } else if (value == std::string("voting") || value == std::string("voting_parallel")) {
      *tree_learner = "voting";
    } else {
      Log::Fatal("Unknown tree learner type %s", value.c_str());
    }
  }
}

void Config::GetAucMuWeights() {
  if (auc_mu_weights.empty()) {
    // equal weights for all classes
    auc_mu_weights_matrix = std::vector<std::vector<double>> (num_class, std::vector<double>(num_class, 1));
    for (size_t i = 0; i < static_cast<size_t>(num_class); ++i) {
      auc_mu_weights_matrix[i][i] = 0;
    }
  } else {
    auc_mu_weights_matrix = std::vector<std::vector<double>> (num_class, std::vector<double>(num_class, 0));
    if (auc_mu_weights.size() != static_cast<size_t>(num_class * num_class)) {
      Log::Fatal("auc_mu_weights must have %d elements, but found %zu", num_class * num_class, auc_mu_weights.size());
    }
    for (size_t i = 0; i < static_cast<size_t>(num_class); ++i) {
      for (size_t j = 0; j < static_cast<size_t>(num_class); ++j) {
        if (i == j) {
          auc_mu_weights_matrix[i][j] = 0;
          if (std::fabs(auc_mu_weights[i * num_class + j]) > kZeroThreshold) {
            Log::Info("AUC-mu matrix must have zeros on diagonal. Overwriting value in position %zu of auc_mu_weights with 0.", i * num_class + j);
          }
        } else {
          if (std::fabs(auc_mu_weights[i * num_class + j]) < kZeroThreshold) {
            Log::Fatal("AUC-mu matrix must have non-zero values for non-diagonal entries. Found zero value in position %zu of auc_mu_weights.", i * num_class + j);
          }
          auc_mu_weights_matrix[i][j] = auc_mu_weights[i * num_class + j];
        }
      }
    }
  }
}

void Config::GetInteractionConstraints() {
  if (interaction_constraints == "") {
    interaction_constraints_vector = std::vector<std::vector<int>>();
  } else {
    interaction_constraints_vector = Common::StringToArrayofArrays<int>(interaction_constraints, '[', ']', ',');
  }
}

void Config::Set(const std::unordered_map<std::string, std::string>& params) {
  // generate seeds by seed.
  if (GetInt(params, "seed", &seed)) {
    Random rand(seed);
    int int_max = std::numeric_limits<int16_t>::max();
    data_random_seed = static_cast<int>(rand.NextShort(0, int_max));
    bagging_seed = static_cast<int>(rand.NextShort(0, int_max));
    drop_seed = static_cast<int>(rand.NextShort(0, int_max));
    feature_fraction_seed = static_cast<int>(rand.NextShort(0, int_max));
    objective_seed = static_cast<int>(rand.NextShort(0, int_max));
    extra_seed = static_cast<int>(rand.NextShort(0, int_max));
  }

  GetTaskType(params, &task);
  GetBoostingType(params, &boosting);
  GetDataSampleStrategy(params, &data_sample_strategy);
  GetObjectiveType(params, &objective);
  GetMetricType(params, objective, &metric);
  GetDeviceType(params, &device_type);
  if (device_type == std::string("cuda")) {
    LGBM_config_::current_device = lgbm_device_cuda;
  }
  GetTreeLearnerType(params, &tree_learner);

  GetMembersFromString(params);

  GetAucMuWeights();

  GetInteractionConstraints();

  // sort eval_at
  std::sort(eval_at.begin(), eval_at.end());

  std::vector<std::string> new_valid;
  for (size_t i = 0; i < valid.size(); ++i) {
    if (valid[i] != data) {
      // Only push the non-training data
      new_valid.push_back(valid[i]);
    } else {
      is_provide_training_metric = true;
    }
  }
  valid = new_valid;

  if ((task == TaskType::kSaveBinary) && !save_binary) {
    Log::Info("save_binary parameter set to true because task is save_binary");
    save_binary = true;
  }

  // check for conflicts
  CheckParamConflict(params);
}

bool CheckMultiClassObjective(const std::string& objective) {
  return (objective == std::string("multiclass") || objective == std::string("multiclassova"));
}

void Config::CheckParamConflict(const std::unordered_map<std::string, std::string>& params) {
  // check if objective, metric, and num_class match
  int num_class_check = num_class;
  bool objective_type_multiclass = CheckMultiClassObjective(objective) || (objective == std::string("custom") && num_class_check > 1);

  if (objective_type_multiclass) {
    if (num_class_check <= 1) {
      Log::Fatal("Number of classes should be specified and greater than 1 for multiclass training");
    }
  } else {
    if (task == TaskType::kTrain && num_class_check != 1) {
      Log::Fatal("Number of classes must be 1 for non-multiclass training");
    }
  }
  for (std::string metric_type : metric) {
    bool metric_type_multiclass = (CheckMultiClassObjective(metric_type)
                                   || metric_type == std::string("multi_logloss")
                                   || metric_type == std::string("multi_error")
                                   || metric_type == std::string("auc_mu")
                                   || (metric_type == std::string("custom") && num_class_check > 1));
    if ((objective_type_multiclass && !metric_type_multiclass)
        || (!objective_type_multiclass && metric_type_multiclass)) {
      Log::Fatal("Multiclass objective and metrics don't match");
    }
  }

  if (num_machines > 1) {
    is_parallel = true;
  } else {
    is_parallel = false;
    tree_learner = "serial";
  }

  bool is_single_tree_learner = tree_learner == std::string("serial");

  if (is_single_tree_learner) {
    is_parallel = false;
    num_machines = 1;
  }

  if (is_single_tree_learner || tree_learner == std::string("feature")) {
    is_data_based_parallel = false;
  } else if (tree_learner == std::string("data")
             || tree_learner == std::string("voting")) {
    is_data_based_parallel = true;
    if (histogram_pool_size >= 0
        && tree_learner == std::string("data")) {
      Log::Warning("Histogram LRU queue was enabled (histogram_pool_size=%f).\n"
                   "Will disable this to reduce communication costs",
                   histogram_pool_size);
      // Change pool size to -1 (no limit) when using data parallel to reduce communication costs
      histogram_pool_size = -1;
    }
  }
  if (is_data_based_parallel) {
    if (!forcedsplits_filename.empty()) {
      Log::Fatal("Don't support forcedsplits in %s tree learner",
                 tree_learner.c_str());
    }
  }

  // max_depth defaults to -1, so max_depth>0 implies "you explicitly overrode the default"
  //
  // Changing max_depth while leaving num_leaves at its default (31) can lead to 2 undesirable situations:
  //
  //   * (0 <= max_depth <= 4) it's not possible to produce a tree with 31 leaves
  //     - this block reduces num_leaves to 2^max_depth
  //   * (max_depth > 4) 31 leaves is less than a full depth-wise tree, which might lead to underfitting
  //     - this block warns about that
  // ref: https://github.com/lightgbm-org/LightGBM/issues/2898#issuecomment-1002860601
  if (max_depth > 0 && (params.count("num_leaves") == 0 || params.at("num_leaves").empty())) {
    double full_num_leaves = std::pow(2, max_depth);
    if (full_num_leaves > num_leaves) {
      Log::Warning("Provided parameters constrain tree depth (max_depth=%d) without explicitly setting 'num_leaves'. "
                   "This can lead to underfitting. To resolve this warning, pass 'num_leaves' (<=%.0f) in params. "
                   "Alternatively, pass (max_depth=-1) and just use 'num_leaves' to constrain model complexity.",
                   max_depth,
                   full_num_leaves);
    }

    if (full_num_leaves < num_leaves) {
      // Fits in an int, and is more restrictive than the current num_leaves
      num_leaves = static_cast<int>(full_num_leaves);
    }
  }
  if (device_type == std::string("gpu")) {
    // force col-wise for gpu version
    force_col_wise = true;
    force_row_wise = false;
    if (deterministic) {
      Log::Warning("Although \"deterministic\" is set, the results ran by GPU may be non-deterministic.");
    }
    if (use_quantized_grad) {
      Log::Warning("Quantized training is not supported by GPU tree learner. Switch to full precision training.");
      use_quantized_grad = false;
    }
  } else if (device_type == std::string("cuda")) {
    // force row-wise for cuda version
    force_col_wise = false;
    force_row_wise = true;
    if (deterministic) {
      Log::Warning("Although \"deterministic\" is set, the results ran by GPU may be non-deterministic.");
    }
  }
  // linear tree learner must be serial type and run on CPU device
  if (linear_tree) {
    if (device_type != std::string("cpu") && device_type != std::string("gpu")) {
      device_type = "cpu";
      Log::Warning("Linear tree learner only works with CPU and GPU. Falling back to CPU now.");
    }
    if (tree_learner != std::string("serial")) {
      tree_learner = "serial";
      Log::Warning("Linear tree learner must be serial.");
    }
    if (zero_as_missing) {
      Log::Fatal("zero_as_missing must be false when fitting linear trees.");
    }
    if (objective == std::string("regression_l1")) {
      Log::Fatal("Cannot use regression_l1 objective when fitting linear trees.");
    }
  }
  // min_data_in_leaf must be at least 2 if path smoothing is active. This is because when the split is calculated
  // the count is calculated using the proportion of hessian in the leaf which is rounded up to nearest int, so it can
  // be 1 when there is actually no data in the leaf. In rare cases this can cause a bug because with path smoothing the
  // calculated split gain can be positive even with zero gradient and hessian.
  if (path_smooth > kEpsilon && min_data_in_leaf < 2) {
    min_data_in_leaf = 2;
    Log::Warning("min_data_in_leaf has been increased to 2 because this is required when path smoothing is active.");
  }
  if (is_parallel && (monotone_constraints_method == std::string("intermediate") || monotone_constraints_method == std::string("advanced"))) {
    // In distributed mode, local node doesn't have histograms on all features, cannot perform "intermediate" monotone constraints.
    Log::Warning("Cannot use \"intermediate\" or \"advanced\" monotone constraints in distributed learning, auto set to \"basic\" method.");
    monotone_constraints_method = "basic";
  }
  if (feature_fraction_bynode != 1.0 && (monotone_constraints_method == std::string("intermediate") || monotone_constraints_method == std::string("advanced"))) {
    // "intermediate" monotone constraints need to recompute splits. If the features are sampled when computing the
    // split initially, then the sampling needs to be recorded or done once again, which is currently not supported
    Log::Warning("Cannot use \"intermediate\" or \"advanced\" monotone constraints with feature fraction different from 1, auto set monotone constraints to \"basic\" method.");
    monotone_constraints_method = "basic";
  }
  if (max_depth > 0 && monotone_penalty >= max_depth) {
    Log::Warning("Monotone penalty greater than tree depth. Monotone features won't be used.");
  }
  if (min_data_in_leaf <= 0 && min_sum_hessian_in_leaf <= kEpsilon) {
    Log::Warning(
        "Cannot set both min_data_in_leaf and min_sum_hessian_in_leaf to 0. "
        "Will set min_data_in_leaf to 1.");
    min_data_in_leaf = 1;
  }
  if (boosting == std::string("goss")) {
    boosting = std::string("gbdt");
    data_sample_strategy = std::string("goss");
    Log::Warning("Found boosting=goss. For backwards compatibility reasons, LightGBM interprets this as boosting=gbdt, data_sample_strategy=goss."
                 "To suppress this warning, set data_sample_strategy=goss instead.");
  }

  if (bagging_by_query && data_sample_strategy != std::string("bagging")) {
    Log::Warning("bagging_by_query=true is only compatible with data_sample_strategy=bagging. Setting bagging_by_query=false.");
    bagging_by_query = false;
  }
}

std::string Config::ToString() const {
  std::stringstream str_buf;
  str_buf << "[boosting: " << boosting << "]\n";
  str_buf << "[objective: " << objective << "]\n";
  str_buf << "[metric: " << Common::Join(metric, ",") << "]\n";
  str_buf << "[tree_learner: " << tree_learner << "]\n";
  str_buf << "[device_type: " << device_type << "]\n";
  str_buf << SaveMembersToString();
  return str_buf.str();
}

const std::string Config::DumpAliases() {
  auto map = Config::parameter2aliases();
  for (auto& pair : map) {
    std::sort(pair.second.begin(), pair.second.end(), SortAlias);
  }
  std::stringstream str_buf;
  str_buf << "{\n";
  bool first = true;
  for (const auto& pair : map) {
    if (first) {
      str_buf << "   \"";
      first = false;
    } else {
      str_buf << "   , \"";
    }
    str_buf << pair.first << "\": [";
    if (pair.second.size() > 0) {
      str_buf << "\"" << CommonC::Join(pair.second, "\", \"") << "\"";
    }
    str_buf << "]\n";
  }
  str_buf << "}\n";
  return str_buf.str();
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/config_auto.cpp <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \note
 * This file is auto generated by LightGBM\.ci\parameter-generator.py from LightGBM\include\LightGBM\config.h file.
 */
#include <LightGBM/config.h>

#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {
const std::unordered_map<std::string, std::string>& Config::alias_table() {
  static std::unordered_map<std::string, std::string> aliases({
  {"config_file", "config"},
  {"task_type", "task"},
  {"objective_type", "objective"},
  {"app", "objective"},
  {"application", "objective"},
  {"loss", "objective"},
  {"boosting_type", "boosting"},
  {"boost", "boosting"},
  {"train", "data"},
  {"train_data", "data"},
  {"train_data_file", "data"},
  {"data_filename", "data"},
  {"test", "valid"},
  {"valid_data", "valid"},
  {"valid_data_file", "valid"},
  {"test_data", "valid"},
  {"test_data_file", "valid"},
  {"valid_filenames", "valid"},
  {"num_iteration", "num_iterations"},
  {"n_iter", "num_iterations"},
  {"num_tree", "num_iterations"},
  {"num_trees", "num_iterations"},
  {"num_round", "num_iterations"},
  {"num_rounds", "num_iterations"},
  {"nrounds", "num_iterations"},
  {"num_boost_round", "num_iterations"},
  {"n_estimators", "num_iterations"},
  {"max_iter", "num_iterations"},
  {"shrinkage_rate", "learning_rate"},
  {"eta", "learning_rate"},
  {"num_leaf", "num_leaves"},
  {"max_leaves", "num_leaves"},
  {"max_leaf", "num_leaves"},
  {"max_leaf_nodes", "num_leaves"},
  {"tree", "tree_learner"},
  {"tree_type", "tree_learner"},
  {"tree_learner_type", "tree_learner"},
  {"num_thread", "num_threads"},
  {"nthread", "num_threads"},
  {"nthreads", "num_threads"},
  {"n_jobs", "num_threads"},
  {"device", "device_type"},
  {"random_seed", "seed"},
  {"random_state", "seed"},
  {"hist_pool_size", "histogram_pool_size"},
  {"min_data_per_leaf", "min_data_in_leaf"},
  {"min_data", "min_data_in_leaf"},
  {"min_child_samples", "min_data_in_leaf"},
  {"min_samples_leaf", "min_data_in_leaf"},
  {"min_sum_hessian_per_leaf", "min_sum_hessian_in_leaf"},
  {"min_sum_hessian", "min_sum_hessian_in_leaf"},
  {"min_hessian", "min_sum_hessian_in_leaf"},
  {"min_child_weight", "min_sum_hessian_in_leaf"},
  {"sub_row", "bagging_fraction"},
  {"subsample", "bagging_fraction"},
  {"bagging", "bagging_fraction"},
  {"pos_sub_row", "pos_bagging_fraction"},
  {"pos_subsample", "pos_bagging_fraction"},
  {"pos_bagging", "pos_bagging_fraction"},
  {"neg_sub_row", "neg_bagging_fraction"},
  {"neg_subsample", "neg_bagging_fraction"},
  {"neg_bagging", "neg_bagging_fraction"},
  {"subsample_freq", "bagging_freq"},
  {"bagging_fraction_seed", "bagging_seed"},
  {"sub_feature", "feature_fraction"},
  {"colsample_bytree", "feature_fraction"},
  {"sub_feature_bynode", "feature_fraction_bynode"},
  {"colsample_bynode", "feature_fraction_bynode"},
  {"extra_tree", "extra_trees"},
  {"early_stopping_rounds", "early_stopping_round"},
  {"early_stopping", "early_stopping_round"},
  {"n_iter_no_change", "early_stopping_round"},
  {"max_tree_output", "max_delta_step"},
  {"max_leaf_output", "max_delta_step"},
  {"reg_alpha", "lambda_l1"},
  {"l1_regularization", "lambda_l1"},
  {"reg_lambda", "lambda_l2"},
  {"lambda", "lambda_l2"},
  {"l2_regularization", "lambda_l2"},
  {"min_split_gain", "min_gain_to_split"},
  {"rate_drop", "drop_rate"},
  {"topk", "top_k"},
  {"mc", "monotone_constraints"},
  {"monotone_constraint", "monotone_constraints"},
  {"monotonic_cst", "monotone_constraints"},
  {"monotone_constraining_method", "monotone_constraints_method"},
  {"mc_method", "monotone_constraints_method"},
  {"monotone_splits_penalty", "monotone_penalty"},
  {"ms_penalty", "monotone_penalty"},
  {"mc_penalty", "monotone_penalty"},
  {"feature_contrib", "feature_contri"},
  {"fc", "feature_contri"},
  {"fp", "feature_contri"},
  {"feature_penalty", "feature_contri"},
  {"fs", "forcedsplits_filename"},
  {"forced_splits_filename", "forcedsplits_filename"},
  {"forced_splits_file", "forcedsplits_filename"},
  {"forced_splits", "forcedsplits_filename"},
  {"verbose", "verbosity"},
  {"model_input", "input_model"},
  {"model_in", "input_model"},
  {"model_output", "output_model"},
  {"model_out", "output_model"},
  {"save_period", "snapshot_freq"},
  {"linear_trees", "linear_tree"},
  {"max_bins", "max_bin"},
  {"subsample_for_bin", "bin_construct_sample_cnt"},
  {"data_seed", "data_random_seed"},
  {"is_sparse", "is_enable_sparse"},
  {"enable_sparse", "is_enable_sparse"},
  {"sparse", "is_enable_sparse"},
  {"is_enable_bundle", "enable_bundle"},
  {"bundle", "enable_bundle"},
  {"is_pre_partition", "pre_partition"},
  {"two_round_loading", "two_round"},
  {"use_two_round_loading", "two_round"},
  {"has_header", "header"},
  {"label", "label_column"},
  {"weight", "weight_column"},
  {"group", "group_column"},
  {"group_id", "group_column"},
  {"query_column", "group_column"},
  {"query", "group_column"},
  {"query_id", "group_column"},
  {"ignore_feature", "ignore_column"},
  {"blacklist", "ignore_column"},
  {"cat_feature", "categorical_feature"},
  {"categorical_column", "categorical_feature"},
  {"cat_column", "categorical_feature"},
  {"categorical_features", "categorical_feature"},
  {"is_save_binary", "save_binary"},
  {"is_save_binary_file", "save_binary"},
  {"is_predict_raw_score", "predict_raw_score"},
  {"predict_rawscore", "predict_raw_score"},
  {"raw_score", "predict_raw_score"},
  {"is_predict_leaf_index", "predict_leaf_index"},
  {"leaf_index", "predict_leaf_index"},
  {"is_predict_contrib", "predict_contrib"},
  {"contrib", "predict_contrib"},
  {"predict_result", "output_result"},
  {"prediction_result", "output_result"},
  {"predict_name", "output_result"},
  {"prediction_name", "output_result"},
  {"pred_name", "output_result"},
  {"name_pred", "output_result"},
  {"convert_model_file", "convert_model"},
  {"num_classes", "num_class"},
  {"unbalance", "is_unbalance"},
  {"unbalanced_sets", "is_unbalance"},
  {"metrics", "metric"},
  {"metric_types", "metric"},
  {"output_freq", "metric_freq"},
  {"training_metric", "is_provide_training_metric"},
  {"is_training_metric", "is_provide_training_metric"},
  {"train_metric", "is_provide_training_metric"},
  {"ndcg_eval_at", "eval_at"},
  {"ndcg_at", "eval_at"},
  {"map_eval_at", "eval_at"},
  {"map_at", "eval_at"},
  {"num_machine", "num_machines"},
  {"local_port", "local_listen_port"},
  {"port", "local_listen_port"},
  {"machine_list_file", "machine_list_filename"},
  {"machine_list", "machine_list_filename"},
  {"mlist", "machine_list_filename"},
  {"workers", "machines"},
  {"nodes", "machines"},
  });
  return aliases;
}

const std::unordered_set<std::string>& Config::parameter_set() {
  static std::unordered_set<std::string> params({
  "config",
  "task",
  "objective",
  "boosting",
  "data_sample_strategy",
  "data",
  "valid",
  "num_iterations",
  "learning_rate",
  "num_leaves",
  "tree_learner",
  "num_threads",
  "device_type",
  "seed",
  "deterministic",
  "force_col_wise",
  "force_row_wise",
  "histogram_pool_size",
  "max_depth",
  "min_data_in_leaf",
  "min_sum_hessian_in_leaf",
  "bagging_fraction",
  "pos_bagging_fraction",
  "neg_bagging_fraction",
  "bagging_freq",
  "bagging_seed",
  "bagging_by_query",
  "feature_fraction",
  "feature_fraction_bynode",
  "feature_fraction_seed",
  "extra_trees",
  "extra_seed",
  "early_stopping_round",
  "early_stopping_min_delta",
  "first_metric_only",
  "max_delta_step",
  "lambda_l1",
  "lambda_l2",
  "linear_lambda",
  "min_gain_to_split",
  "drop_rate",
  "max_drop",
  "skip_drop",
  "xgboost_dart_mode",
  "uniform_drop",
  "drop_seed",
  "top_rate",
  "other_rate",
  "min_data_per_group",
  "max_cat_threshold",
  "cat_l2",
  "cat_smooth",
  "max_cat_to_onehot",
  "top_k",
  "monotone_constraints",
  "monotone_constraints_method",
  "monotone_penalty",
  "feature_contri",
  "forcedsplits_filename",
  "refit_decay_rate",
  "cegb_tradeoff",
  "cegb_penalty_split",
  "cegb_penalty_feature_lazy",
  "cegb_penalty_feature_coupled",
  "path_smooth",
  "interaction_constraints",
  "verbosity",
  "input_model",
  "output_model",
  "saved_feature_importance_type",
  "snapshot_freq",
  "use_quantized_grad",
  "num_grad_quant_bins",
  "quant_train_renew_leaf",
  "stochastic_rounding",
  "linear_tree",
  "max_bin",
  "max_bin_by_feature",
  "min_data_in_bin",
  "bin_construct_sample_cnt",
  "data_random_seed",
  "is_enable_sparse",
  "enable_bundle",
  "use_missing",
  "zero_as_missing",
  "feature_pre_filter",
  "pre_partition",
  "two_round",
  "header",
  "label_column",
  "weight_column",
  "group_column",
  "ignore_column",
  "categorical_feature",
  "forcedbins_filename",
  "save_binary",
  "precise_float_parser",
  "parser_config_file",
  "start_iteration_predict",
  "num_iteration_predict",
  "predict_raw_score",
  "predict_leaf_index",
  "predict_contrib",
  "predict_disable_shape_check",
  "pred_early_stop",
  "pred_early_stop_freq",
  "pred_early_stop_margin",
  "output_result",
  "convert_model_language",
  "convert_model",
  "objective_seed",
  "num_class",
  "is_unbalance",
  "scale_pos_weight",
  "sigmoid",
  "boost_from_average",
  "reg_sqrt",
  "alpha",
  "fair_c",
  "poisson_max_delta_step",
  "tweedie_variance_power",
  "lambdarank_truncation_level",
  "lambdarank_norm",
  "label_gain",
  "lambdarank_position_bias_regularization",
  "metric",
  "metric_freq",
  "is_provide_training_metric",
  "eval_at",
  "multi_error_top_k",
  "auc_mu_weights",
  "num_machines",
  "local_listen_port",
  "time_out",
  "machine_list_filename",
  "machines",
  "gpu_platform_id",
  "gpu_device_id",
  "gpu_device_id_list",
  "gpu_use_dp",
  "num_gpu",
  });
  return params;
}

void Config::GetMembersFromString(const std::unordered_map<std::string, std::string>& params) {
  std::string tmp_str = "";
  GetString(params, "data", &data);

  if (GetString(params, "valid", &tmp_str)) {
    valid = Common::Split(tmp_str.c_str(), ',');
  }

  GetInt(params, "num_iterations", &num_iterations);
  CHECK_GE(num_iterations, 0);

  GetDouble(params, "learning_rate", &learning_rate);
  CHECK_GT(learning_rate, 0.0);

  GetInt(params, "num_leaves", &num_leaves);
  CHECK_GT(num_leaves, 1);
  CHECK_LE(num_leaves, 131072);

  GetInt(params, "num_threads", &num_threads);

  GetBool(params, "deterministic", &deterministic);

  GetBool(params, "force_col_wise", &force_col_wise);

  GetBool(params, "force_row_wise", &force_row_wise);

  GetDouble(params, "histogram_pool_size", &histogram_pool_size);

  GetInt(params, "max_depth", &max_depth);

  GetInt(params, "min_data_in_leaf", &min_data_in_leaf);
  CHECK_GE(min_data_in_leaf, 0);

  GetDouble(params, "min_sum_hessian_in_leaf", &min_sum_hessian_in_leaf);
  CHECK_GE(min_sum_hessian_in_leaf, 0.0);

  GetDouble(params, "bagging_fraction", &bagging_fraction);
  CHECK_GT(bagging_fraction, 0.0);
  CHECK_LE(bagging_fraction, 1.0);

  GetDouble(params, "pos_bagging_fraction", &pos_bagging_fraction);
  CHECK_GT(pos_bagging_fraction, 0.0);
  CHECK_LE(pos_bagging_fraction, 1.0);

  GetDouble(params, "neg_bagging_fraction", &neg_bagging_fraction);
  CHECK_GT(neg_bagging_fraction, 0.0);
  CHECK_LE(neg_bagging_fraction, 1.0);

  GetInt(params, "bagging_freq", &bagging_freq);

  GetInt(params, "bagging_seed", &bagging_seed);

  GetBool(params, "bagging_by_query", &bagging_by_query);

  GetDouble(params, "feature_fraction", &feature_fraction);
  CHECK_GT(feature_fraction, 0.0);
  CHECK_LE(feature_fraction, 1.0);

  GetDouble(params, "feature_fraction_bynode", &feature_fraction_bynode);
  CHECK_GT(feature_fraction_bynode, 0.0);
  CHECK_LE(feature_fraction_bynode, 1.0);

  GetInt(params, "feature_fraction_seed", &feature_fraction_seed);

  GetBool(params, "extra_trees", &extra_trees);

  GetInt(params, "extra_seed", &extra_seed);

  GetInt(params, "early_stopping_round", &early_stopping_round);

  GetDouble(params, "early_stopping_min_delta", &early_stopping_min_delta);
  CHECK_GE(early_stopping_min_delta, 0.0);

  GetBool(params, "first_metric_only", &first_metric_only);

  GetDouble(params, "max_delta_step", &max_delta_step);

  GetDouble(params, "lambda_l1", &lambda_l1);
  CHECK_GE(lambda_l1, 0.0);

  GetDouble(params, "lambda_l2", &lambda_l2);
  CHECK_GE(lambda_l2, 0.0);

  GetDouble(params, "linear_lambda", &linear_lambda);
  CHECK_GE(linear_lambda, 0.0);

  GetDouble(params, "min_gain_to_split", &min_gain_to_split);
  CHECK_GE(min_gain_to_split, 0.0);

  GetDouble(params, "drop_rate", &drop_rate);
  CHECK_GE(drop_rate, 0.0);
  CHECK_LE(drop_rate, 1.0);

  GetInt(params, "max_drop", &max_drop);

  GetDouble(params, "skip_drop", &skip_drop);
  CHECK_GE(skip_drop, 0.0);
  CHECK_LE(skip_drop, 1.0);

  GetBool(params, "xgboost_dart_mode", &xgboost_dart_mode);

  GetBool(params, "uniform_drop", &uniform_drop);

  GetInt(params, "drop_seed", &drop_seed);

  GetDouble(params, "top_rate", &top_rate);
  CHECK_GE(top_rate, 0.0);
  CHECK_LE(top_rate, 1.0);

  GetDouble(params, "other_rate", &other_rate);
  CHECK_GE(other_rate, 0.0);
  CHECK_LE(other_rate, 1.0);

  GetInt(params, "min_data_per_group", &min_data_per_group);
  CHECK_GT(min_data_per_group, 0);

  GetInt(params, "max_cat_threshold", &max_cat_threshold);
  CHECK_GT(max_cat_threshold, 0);

  GetDouble(params, "cat_l2", &cat_l2);
  CHECK_GE(cat_l2, 0.0);

  GetDouble(params, "cat_smooth", &cat_smooth);
  CHECK_GE(cat_smooth, 0.0);

  GetInt(params, "max_cat_to_onehot", &max_cat_to_onehot);
  CHECK_GT(max_cat_to_onehot, 0);

  GetInt(params, "top_k", &top_k);
  CHECK_GT(top_k, 0);

  if (GetString(params, "monotone_constraints", &tmp_str)) {
    monotone_constraints = Common::StringToArray<int8_t>(tmp_str, ',');
  }

  GetString(params, "monotone_constraints_method", &monotone_constraints_method);

  GetDouble(params, "monotone_penalty", &monotone_penalty);
  CHECK_GE(monotone_penalty, 0.0);

  if (GetString(params, "feature_contri", &tmp_str)) {
    feature_contri = Common::StringToArray<double>(tmp_str, ',');
  }

  GetString(params, "forcedsplits_filename", &forcedsplits_filename);

  GetDouble(params, "refit_decay_rate", &refit_decay_rate);
  CHECK_GE(refit_decay_rate, 0.0);
  CHECK_LE(refit_decay_rate, 1.0);

  GetDouble(params, "cegb_tradeoff", &cegb_tradeoff);
  CHECK_GE(cegb_tradeoff, 0.0);

  GetDouble(params, "cegb_penalty_split", &cegb_penalty_split);
  CHECK_GE(cegb_penalty_split, 0.0);

  if (GetString(params, "cegb_penalty_feature_lazy", &tmp_str)) {
    cegb_penalty_feature_lazy = Common::StringToArray<double>(tmp_str, ',');
  }

  if (GetString(params, "cegb_penalty_feature_coupled", &tmp_str)) {
    cegb_penalty_feature_coupled = Common::StringToArray<double>(tmp_str, ',');
  }

  GetDouble(params, "path_smooth", &path_smooth);
  CHECK_GE(path_smooth,  0.0);

  GetString(params, "interaction_constraints", &interaction_constraints);

  GetInt(params, "verbosity", &verbosity);

  GetString(params, "input_model", &input_model);

  GetString(params, "output_model", &output_model);

  GetInt(params, "saved_feature_importance_type", &saved_feature_importance_type);

  GetInt(params, "snapshot_freq", &snapshot_freq);

  GetBool(params, "use_quantized_grad", &use_quantized_grad);

  GetInt(params, "num_grad_quant_bins", &num_grad_quant_bins);

  GetBool(params, "quant_train_renew_leaf", &quant_train_renew_leaf);

  GetBool(params, "stochastic_rounding", &stochastic_rounding);

  GetBool(params, "linear_tree", &linear_tree);

  GetInt(params, "max_bin", &max_bin);
  CHECK_GT(max_bin, 1);

  if (GetString(params, "max_bin_by_feature", &tmp_str)) {
    max_bin_by_feature = Common::StringToArray<int32_t>(tmp_str, ',');
  }

  GetInt(params, "min_data_in_bin", &min_data_in_bin);
  CHECK_GT(min_data_in_bin, 0);

  GetInt(params, "bin_construct_sample_cnt", &bin_construct_sample_cnt);
  CHECK_GT(bin_construct_sample_cnt, 0);

  GetInt(params, "data_random_seed", &data_random_seed);

  GetBool(params, "is_enable_sparse", &is_enable_sparse);

  GetBool(params, "enable_bundle", &enable_bundle);

  GetBool(params, "use_missing", &use_missing);

  GetBool(params, "zero_as_missing", &zero_as_missing);

  GetBool(params, "feature_pre_filter", &feature_pre_filter);

  GetBool(params, "pre_partition", &pre_partition);

  GetBool(params, "two_round", &two_round);

  GetBool(params, "header", &header);

  GetString(params, "label_column", &label_column);

  GetString(params, "weight_column", &weight_column);

  GetString(params, "group_column", &group_column);

  GetString(params, "ignore_column", &ignore_column);

  GetString(params, "categorical_feature", &categorical_feature);

  GetString(params, "forcedbins_filename", &forcedbins_filename);

  GetBool(params, "save_binary", &save_binary);

  GetBool(params, "precise_float_parser", &precise_float_parser);

  GetString(params, "parser_config_file", &parser_config_file);

  GetInt(params, "start_iteration_predict", &start_iteration_predict);

  GetInt(params, "num_iteration_predict", &num_iteration_predict);

  GetBool(params, "predict_raw_score", &predict_raw_score);

  GetBool(params, "predict_leaf_index", &predict_leaf_index);

  GetBool(params, "predict_contrib", &predict_contrib);

  GetBool(params, "predict_disable_shape_check", &predict_disable_shape_check);

  GetBool(params, "pred_early_stop", &pred_early_stop);

  GetInt(params, "pred_early_stop_freq", &pred_early_stop_freq);

  GetDouble(params, "pred_early_stop_margin", &pred_early_stop_margin);

  GetString(params, "output_result", &output_result);

  GetString(params, "convert_model_language", &convert_model_language);

  GetString(params, "convert_model", &convert_model);

  GetInt(params, "objective_seed", &objective_seed);

  GetInt(params, "num_class", &num_class);
  CHECK_GT(num_class, 0);

  GetBool(params, "is_unbalance", &is_unbalance);

  GetDouble(params, "scale_pos_weight", &scale_pos_weight);
  CHECK_GT(scale_pos_weight, 0.0);

  GetDouble(params, "sigmoid", &sigmoid);
  CHECK_GT(sigmoid, 0.0);

  GetBool(params, "boost_from_average", &boost_from_average);

  GetBool(params, "reg_sqrt", &reg_sqrt);

  GetDouble(params, "alpha", &alpha);
  CHECK_GT(alpha, 0.0);

  GetDouble(params, "fair_c", &fair_c);
  CHECK_GT(fair_c, 0.0);

  GetDouble(params, "poisson_max_delta_step", &poisson_max_delta_step);
  CHECK_GT(poisson_max_delta_step, 0.0);

  GetDouble(params, "tweedie_variance_power", &tweedie_variance_power);
  CHECK_GE(tweedie_variance_power, 1.0);
  CHECK_LT(tweedie_variance_power, 2.0);

  GetInt(params, "lambdarank_truncation_level", &lambdarank_truncation_level);
  CHECK_GT(lambdarank_truncation_level, 0);

  GetBool(params, "lambdarank_norm", &lambdarank_norm);

  if (GetString(params, "label_gain", &tmp_str)) {
    label_gain = Common::StringToArray<double>(tmp_str, ',');
  }

  GetDouble(params, "lambdarank_position_bias_regularization", &lambdarank_position_bias_regularization);
  CHECK_GE(lambdarank_position_bias_regularization, 0.0);

  GetInt(params, "metric_freq", &metric_freq);
  CHECK_GT(metric_freq, 0);

  GetBool(params, "is_provide_training_metric", &is_provide_training_metric);

  if (GetString(params, "eval_at", &tmp_str)) {
    eval_at = Common::StringToArray<int>(tmp_str, ',');
  }

  GetInt(params, "multi_error_top_k", &multi_error_top_k);
  CHECK_GT(multi_error_top_k, 0);

  if (GetString(params, "auc_mu_weights", &tmp_str)) {
    auc_mu_weights = Common::StringToArray<double>(tmp_str, ',');
  }

  GetInt(params, "num_machines", &num_machines);
  CHECK_GT(num_machines, 0);

  GetInt(params, "local_listen_port", &local_listen_port);
  CHECK_GT(local_listen_port, 0);

  GetInt(params, "time_out", &time_out);
  CHECK_GT(time_out, 0);

  GetString(params, "machine_list_filename", &machine_list_filename);

  GetString(params, "machines", &machines);

  GetInt(params, "gpu_platform_id", &gpu_platform_id);

  GetInt(params, "gpu_device_id", &gpu_device_id);

  GetString(params, "gpu_device_id_list", &gpu_device_id_list);

  GetBool(params, "gpu_use_dp", &gpu_use_dp);

  GetInt(params, "num_gpu", &num_gpu);
  CHECK_GT(num_gpu, 0);
}

std::string Config::SaveMembersToString() const {
  std::stringstream str_buf;
  str_buf << "[data_sample_strategy: " << data_sample_strategy << "]\n";
  str_buf << "[data: " << data << "]\n";
  str_buf << "[valid: " << Common::Join(valid, ",") << "]\n";
  str_buf << "[num_iterations: " << num_iterations << "]\n";
  str_buf << "[learning_rate: " << learning_rate << "]\n";
  str_buf << "[num_leaves: " << num_leaves << "]\n";
  str_buf << "[num_threads: " << num_threads << "]\n";
  str_buf << "[seed: " << seed << "]\n";
  str_buf << "[deterministic: " << deterministic << "]\n";
  str_buf << "[force_col_wise: " << force_col_wise << "]\n";
  str_buf << "[force_row_wise: " << force_row_wise << "]\n";
  str_buf << "[histogram_pool_size: " << histogram_pool_size << "]\n";
  str_buf << "[max_depth: " << max_depth << "]\n";
  str_buf << "[min_data_in_leaf: " << min_data_in_leaf << "]\n";
  str_buf << "[min_sum_hessian_in_leaf: " << min_sum_hessian_in_leaf << "]\n";
  str_buf << "[bagging_fraction: " << bagging_fraction << "]\n";
  str_buf << "[pos_bagging_fraction: " << pos_bagging_fraction << "]\n";
  str_buf << "[neg_bagging_fraction: " << neg_bagging_fraction << "]\n";
  str_buf << "[bagging_freq: " << bagging_freq << "]\n";
  str_buf << "[bagging_seed: " << bagging_seed << "]\n";
  str_buf << "[bagging_by_query: " << bagging_by_query << "]\n";
  str_buf << "[feature_fraction: " << feature_fraction << "]\n";
  str_buf << "[feature_fraction_bynode: " << feature_fraction_bynode << "]\n";
  str_buf << "[feature_fraction_seed: " << feature_fraction_seed << "]\n";
  str_buf << "[extra_trees: " << extra_trees << "]\n";
  str_buf << "[extra_seed: " << extra_seed << "]\n";
  str_buf << "[early_stopping_round: " << early_stopping_round << "]\n";
  str_buf << "[early_stopping_min_delta: " << early_stopping_min_delta << "]\n";
  str_buf << "[first_metric_only: " << first_metric_only << "]\n";
  str_buf << "[max_delta_step: " << max_delta_step << "]\n";
  str_buf << "[lambda_l1: " << lambda_l1 << "]\n";
  str_buf << "[lambda_l2: " << lambda_l2 << "]\n";
  str_buf << "[linear_lambda: " << linear_lambda << "]\n";
  str_buf << "[min_gain_to_split: " << min_gain_to_split << "]\n";
  str_buf << "[drop_rate: " << drop_rate << "]\n";
  str_buf << "[max_drop: " << max_drop << "]\n";
  str_buf << "[skip_drop: " << skip_drop << "]\n";
  str_buf << "[xgboost_dart_mode: " << xgboost_dart_mode << "]\n";
  str_buf << "[uniform_drop: " << uniform_drop << "]\n";
  str_buf << "[drop_seed: " << drop_seed << "]\n";
  str_buf << "[top_rate: " << top_rate << "]\n";
  str_buf << "[other_rate: " << other_rate << "]\n";
  str_buf << "[min_data_per_group: " << min_data_per_group << "]\n";
  str_buf << "[max_cat_threshold: " << max_cat_threshold << "]\n";
  str_buf << "[cat_l2: " << cat_l2 << "]\n";
  str_buf << "[cat_smooth: " << cat_smooth << "]\n";
  str_buf << "[max_cat_to_onehot: " << max_cat_to_onehot << "]\n";
  str_buf << "[top_k: " << top_k << "]\n";
  str_buf << "[monotone_constraints: " << Common::Join(Common::ArrayCast<int8_t, int>(monotone_constraints), ",") << "]\n";
  str_buf << "[monotone_constraints_method: " << monotone_constraints_method << "]\n";
  str_buf << "[monotone_penalty: " << monotone_penalty << "]\n";
  str_buf << "[feature_contri: " << Common::Join(feature_contri, ",") << "]\n";
  str_buf << "[forcedsplits_filename: " << forcedsplits_filename << "]\n";
  str_buf << "[refit_decay_rate: " << refit_decay_rate << "]\n";
  str_buf << "[cegb_tradeoff: " << cegb_tradeoff << "]\n";
  str_buf << "[cegb_penalty_split: " << cegb_penalty_split << "]\n";
  str_buf << "[cegb_penalty_feature_lazy: " << Common::Join(cegb_penalty_feature_lazy, ",") << "]\n";
  str_buf << "[cegb_penalty_feature_coupled: " << Common::Join(cegb_penalty_feature_coupled, ",") << "]\n";
  str_buf << "[path_smooth: " << path_smooth << "]\n";
  str_buf << "[interaction_constraints: " << interaction_constraints << "]\n";
  str_buf << "[verbosity: " << verbosity << "]\n";
  str_buf << "[saved_feature_importance_type: " << saved_feature_importance_type << "]\n";
  str_buf << "[use_quantized_grad: " << use_quantized_grad << "]\n";
  str_buf << "[num_grad_quant_bins: " << num_grad_quant_bins << "]\n";
  str_buf << "[quant_train_renew_leaf: " << quant_train_renew_leaf << "]\n";
  str_buf << "[stochastic_rounding: " << stochastic_rounding << "]\n";
  str_buf << "[linear_tree: " << linear_tree << "]\n";
  str_buf << "[max_bin: " << max_bin << "]\n";
  str_buf << "[max_bin_by_feature: " << Common::Join(max_bin_by_feature, ",") << "]\n";
  str_buf << "[min_data_in_bin: " << min_data_in_bin << "]\n";
  str_buf << "[bin_construct_sample_cnt: " << bin_construct_sample_cnt << "]\n";
  str_buf << "[data_random_seed: " << data_random_seed << "]\n";
  str_buf << "[is_enable_sparse: " << is_enable_sparse << "]\n";
  str_buf << "[enable_bundle: " << enable_bundle << "]\n";
  str_buf << "[use_missing: " << use_missing << "]\n";
  str_buf << "[zero_as_missing: " << zero_as_missing << "]\n";
  str_buf << "[feature_pre_filter: " << feature_pre_filter << "]\n";
  str_buf << "[pre_partition: " << pre_partition << "]\n";
  str_buf << "[two_round: " << two_round << "]\n";
  str_buf << "[header: " << header << "]\n";
  str_buf << "[label_column: " << label_column << "]\n";
  str_buf << "[weight_column: " << weight_column << "]\n";
  str_buf << "[group_column: " << group_column << "]\n";
  str_buf << "[ignore_column: " << ignore_column << "]\n";
  str_buf << "[categorical_feature: " << categorical_feature << "]\n";
  str_buf << "[forcedbins_filename: " << forcedbins_filename << "]\n";
  str_buf << "[precise_float_parser: " << precise_float_parser << "]\n";
  str_buf << "[parser_config_file: " << parser_config_file << "]\n";
  str_buf << "[objective_seed: " << objective_seed << "]\n";
  str_buf << "[num_class: " << num_class << "]\n";
  str_buf << "[is_unbalance: " << is_unbalance << "]\n";
  str_buf << "[scale_pos_weight: " << scale_pos_weight << "]\n";
  str_buf << "[sigmoid: " << sigmoid << "]\n";
  str_buf << "[boost_from_average: " << boost_from_average << "]\n";
  str_buf << "[reg_sqrt: " << reg_sqrt << "]\n";
  str_buf << "[alpha: " << alpha << "]\n";
  str_buf << "[fair_c: " << fair_c << "]\n";
  str_buf << "[poisson_max_delta_step: " << poisson_max_delta_step << "]\n";
  str_buf << "[tweedie_variance_power: " << tweedie_variance_power << "]\n";
  str_buf << "[lambdarank_truncation_level: " << lambdarank_truncation_level << "]\n";
  str_buf << "[lambdarank_norm: " << lambdarank_norm << "]\n";
  str_buf << "[label_gain: " << Common::Join(label_gain, ",") << "]\n";
  str_buf << "[lambdarank_position_bias_regularization: " << lambdarank_position_bias_regularization << "]\n";
  str_buf << "[eval_at: " << Common::Join(eval_at, ",") << "]\n";
  str_buf << "[multi_error_top_k: " << multi_error_top_k << "]\n";
  str_buf << "[auc_mu_weights: " << Common::Join(auc_mu_weights, ",") << "]\n";
  str_buf << "[num_machines: " << num_machines << "]\n";
  str_buf << "[local_listen_port: " << local_listen_port << "]\n";
  str_buf << "[time_out: " << time_out << "]\n";
  str_buf << "[machine_list_filename: " << machine_list_filename << "]\n";
  str_buf << "[machines: " << machines << "]\n";
  str_buf << "[gpu_platform_id: " << gpu_platform_id << "]\n";
  str_buf << "[gpu_device_id: " << gpu_device_id << "]\n";
  str_buf << "[gpu_device_id_list: " << gpu_device_id_list << "]\n";
  str_buf << "[gpu_use_dp: " << gpu_use_dp << "]\n";
  str_buf << "[num_gpu: " << num_gpu << "]\n";
  return str_buf.str();
}

const std::unordered_map<std::string, std::vector<std::string>>& Config::parameter2aliases() {
  static std::unordered_map<std::string, std::vector<std::string>> map({
    {"config", {"config_file"}},
    {"task", {"task_type"}},
    {"objective", {"objective_type", "app", "application", "loss"}},
    {"boosting", {"boosting_type", "boost"}},
    {"data_sample_strategy", {}},
    {"data", {"train", "train_data", "train_data_file", "data_filename"}},
    {"valid", {"test", "valid_data", "valid_data_file", "test_data", "test_data_file", "valid_filenames"}},
    {"num_iterations", {"num_iteration", "n_iter", "num_tree", "num_trees", "num_round", "num_rounds", "nrounds", "num_boost_round", "n_estimators", "max_iter"}},
    {"learning_rate", {"shrinkage_rate", "eta"}},
    {"num_leaves", {"num_leaf", "max_leaves", "max_leaf", "max_leaf_nodes"}},
    {"tree_learner", {"tree", "tree_type", "tree_learner_type"}},
    {"num_threads", {"num_thread", "nthread", "nthreads", "n_jobs"}},
    {"device_type", {"device"}},
    {"seed", {"random_seed", "random_state"}},
    {"deterministic", {}},
    {"force_col_wise", {}},
    {"force_row_wise", {}},
    {"histogram_pool_size", {"hist_pool_size"}},
    {"max_depth", {}},
    {"min_data_in_leaf", {"min_data_per_leaf", "min_data", "min_child_samples", "min_samples_leaf"}},
    {"min_sum_hessian_in_leaf", {"min_sum_hessian_per_leaf", "min_sum_hessian", "min_hessian", "min_child_weight"}},
    {"bagging_fraction", {"sub_row", "subsample", "bagging"}},
    {"pos_bagging_fraction", {"pos_sub_row", "pos_subsample", "pos_bagging"}},
    {"neg_bagging_fraction", {"neg_sub_row", "neg_subsample", "neg_bagging"}},
    {"bagging_freq", {"subsample_freq"}},
    {"bagging_seed", {"bagging_fraction_seed"}},
    {"bagging_by_query", {}},
    {"feature_fraction", {"sub_feature", "colsample_bytree"}},
    {"feature_fraction_bynode", {"sub_feature_bynode", "colsample_bynode"}},
    {"feature_fraction_seed", {}},
    {"extra_trees", {"extra_tree"}},
    {"extra_seed", {}},
    {"early_stopping_round", {"early_stopping_rounds", "early_stopping", "n_iter_no_change"}},
    {"early_stopping_min_delta", {}},
    {"first_metric_only", {}},
    {"max_delta_step", {"max_tree_output", "max_leaf_output"}},
    {"lambda_l1", {"reg_alpha", "l1_regularization"}},
    {"lambda_l2", {"reg_lambda", "lambda", "l2_regularization"}},
    {"linear_lambda", {}},
    {"min_gain_to_split", {"min_split_gain"}},
    {"drop_rate", {"rate_drop"}},
    {"max_drop", {}},
    {"skip_drop", {}},
    {"xgboost_dart_mode", {}},
    {"uniform_drop", {}},
    {"drop_seed", {}},
    {"top_rate", {}},
    {"other_rate", {}},
    {"min_data_per_group", {}},
    {"max_cat_threshold", {}},
    {"cat_l2", {}},
    {"cat_smooth", {}},
    {"max_cat_to_onehot", {}},
    {"top_k", {"topk"}},
    {"monotone_constraints", {"mc", "monotone_constraint", "monotonic_cst"}},
    {"monotone_constraints_method", {"monotone_constraining_method", "mc_method"}},
    {"monotone_penalty", {"monotone_splits_penalty", "ms_penalty", "mc_penalty"}},
    {"feature_contri", {"feature_contrib", "fc", "fp", "feature_penalty"}},
    {"forcedsplits_filename", {"fs", "forced_splits_filename", "forced_splits_file", "forced_splits"}},
    {"refit_decay_rate", {}},
    {"cegb_tradeoff", {}},
    {"cegb_penalty_split", {}},
    {"cegb_penalty_feature_lazy", {}},
    {"cegb_penalty_feature_coupled", {}},
    {"path_smooth", {}},
    {"interaction_constraints", {}},
    {"verbosity", {"verbose"}},
    {"input_model", {"model_input", "model_in"}},
    {"output_model", {"model_output", "model_out"}},
    {"saved_feature_importance_type", {}},
    {"snapshot_freq", {"save_period"}},
    {"use_quantized_grad", {}},
    {"num_grad_quant_bins", {}},
    {"quant_train_renew_leaf", {}},
    {"stochastic_rounding", {}},
    {"linear_tree", {"linear_trees"}},
    {"max_bin", {"max_bins"}},
    {"max_bin_by_feature", {}},
    {"min_data_in_bin", {}},
    {"bin_construct_sample_cnt", {"subsample_for_bin"}},
    {"data_random_seed", {"data_seed"}},
    {"is_enable_sparse", {"is_sparse", "enable_sparse", "sparse"}},
    {"enable_bundle", {"is_enable_bundle", "bundle"}},
    {"use_missing", {}},
    {"zero_as_missing", {}},
    {"feature_pre_filter", {}},
    {"pre_partition", {"is_pre_partition"}},
    {"two_round", {"two_round_loading", "use_two_round_loading"}},
    {"header", {"has_header"}},
    {"label_column", {"label"}},
    {"weight_column", {"weight"}},
    {"group_column", {"group", "group_id", "query_column", "query", "query_id"}},
    {"ignore_column", {"ignore_feature", "blacklist"}},
    {"categorical_feature", {"cat_feature", "categorical_column", "cat_column", "categorical_features"}},
    {"forcedbins_filename", {}},
    {"save_binary", {"is_save_binary", "is_save_binary_file"}},
    {"precise_float_parser", {}},
    {"parser_config_file", {}},
    {"start_iteration_predict", {}},
    {"num_iteration_predict", {}},
    {"predict_raw_score", {"is_predict_raw_score", "predict_rawscore", "raw_score"}},
    {"predict_leaf_index", {"is_predict_leaf_index", "leaf_index"}},
    {"predict_contrib", {"is_predict_contrib", "contrib"}},
    {"predict_disable_shape_check", {}},
    {"pred_early_stop", {}},
    {"pred_early_stop_freq", {}},
    {"pred_early_stop_margin", {}},
    {"output_result", {"predict_result", "prediction_result", "predict_name", "prediction_name", "pred_name", "name_pred"}},
    {"convert_model_language", {}},
    {"convert_model", {"convert_model_file"}},
    {"objective_seed", {}},
    {"num_class", {"num_classes"}},
    {"is_unbalance", {"unbalance", "unbalanced_sets"}},
    {"scale_pos_weight", {}},
    {"sigmoid", {}},
    {"boost_from_average", {}},
    {"reg_sqrt", {}},
    {"alpha", {}},
    {"fair_c", {}},
    {"poisson_max_delta_step", {}},
    {"tweedie_variance_power", {}},
    {"lambdarank_truncation_level", {}},
    {"lambdarank_norm", {}},
    {"label_gain", {}},
    {"lambdarank_position_bias_regularization", {}},
    {"metric", {"metrics", "metric_types"}},
    {"metric_freq", {"output_freq"}},
    {"is_provide_training_metric", {"training_metric", "is_training_metric", "train_metric"}},
    {"eval_at", {"ndcg_eval_at", "ndcg_at", "map_eval_at", "map_at"}},
    {"multi_error_top_k", {}},
    {"auc_mu_weights", {}},
    {"num_machines", {"num_machine"}},
    {"local_listen_port", {"local_port", "port"}},
    {"time_out", {}},
    {"machine_list_filename", {"machine_list_file", "machine_list", "mlist"}},
    {"machines", {"workers", "nodes"}},
    {"gpu_platform_id", {}},
    {"gpu_device_id", {}},
    {"gpu_device_id_list", {}},
    {"gpu_use_dp", {}},
    {"num_gpu", {}},
  });
  return map;
}

const std::unordered_map<std::string, std::string>& Config::ParameterTypes() {
  static std::unordered_map<std::string, std::string> map({
    {"config", "string"},
    {"objective", "string"},
    {"boosting", "string"},
    {"data_sample_strategy", "string"},
    {"data", "string"},
    {"valid", "vector<string>"},
    {"num_iterations", "int"},
    {"learning_rate", "double"},
    {"num_leaves", "int"},
    {"tree_learner", "string"},
    {"num_threads", "int"},
    {"device_type", "string"},
    {"seed", "int"},
    {"deterministic", "bool"},
    {"force_col_wise", "bool"},
    {"force_row_wise", "bool"},
    {"histogram_pool_size", "double"},
    {"max_depth", "int"},
    {"min_data_in_leaf", "int"},
    {"min_sum_hessian_in_leaf", "double"},
    {"bagging_fraction", "double"},
    {"pos_bagging_fraction", "double"},
    {"neg_bagging_fraction", "double"},
    {"bagging_freq", "int"},
    {"bagging_seed", "int"},
    {"bagging_by_query", "bool"},
    {"feature_fraction", "double"},
    {"feature_fraction_bynode", "double"},
    {"feature_fraction_seed", "int"},
    {"extra_trees", "bool"},
    {"extra_seed", "int"},
    {"early_stopping_round", "int"},
    {"early_stopping_min_delta", "double"},
    {"first_metric_only", "bool"},
    {"max_delta_step", "double"},
    {"lambda_l1", "double"},
    {"lambda_l2", "double"},
    {"linear_lambda", "double"},
    {"min_gain_to_split", "double"},
    {"drop_rate", "double"},
    {"max_drop", "int"},
    {"skip_drop", "double"},
    {"xgboost_dart_mode", "bool"},
    {"uniform_drop", "bool"},
    {"drop_seed", "int"},
    {"top_rate", "double"},
    {"other_rate", "double"},
    {"min_data_per_group", "int"},
    {"max_cat_threshold", "int"},
    {"cat_l2", "double"},
    {"cat_smooth", "double"},
    {"max_cat_to_onehot", "int"},
    {"top_k", "int"},
    {"monotone_constraints", "vector<int>"},
    {"monotone_constraints_method", "string"},
    {"monotone_penalty", "double"},
    {"feature_contri", "vector<double>"},
    {"forcedsplits_filename", "string"},
    {"refit_decay_rate", "double"},
    {"cegb_tradeoff", "double"},
    {"cegb_penalty_split", "double"},
    {"cegb_penalty_feature_lazy", "vector<double>"},
    {"cegb_penalty_feature_coupled", "vector<double>"},
    {"path_smooth", "double"},
    {"interaction_constraints", "vector<vector<int>>"},
    {"verbosity", "int"},
    {"input_model", "string"},
    {"output_model", "string"},
    {"saved_feature_importance_type", "int"},
    {"snapshot_freq", "int"},
    {"use_quantized_grad", "bool"},
    {"num_grad_quant_bins", "int"},
    {"quant_train_renew_leaf", "bool"},
    {"stochastic_rounding", "bool"},
    {"linear_tree", "bool"},
    {"max_bin", "int"},
    {"max_bin_by_feature", "vector<int>"},
    {"min_data_in_bin", "int"},
    {"bin_construct_sample_cnt", "int"},
    {"data_random_seed", "int"},
    {"is_enable_sparse", "bool"},
    {"enable_bundle", "bool"},
    {"use_missing", "bool"},
    {"zero_as_missing", "bool"},
    {"feature_pre_filter", "bool"},
    {"pre_partition", "bool"},
    {"two_round", "bool"},
    {"header", "bool"},
    {"label_column", "string"},
    {"weight_column", "string"},
    {"group_column", "string"},
    {"ignore_column", "vector<int>"},
    {"categorical_feature", "vector<int>"},
    {"forcedbins_filename", "string"},
    {"save_binary", "bool"},
    {"precise_float_parser", "bool"},
    {"parser_config_file", "string"},
    {"start_iteration_predict", "int"},
    {"num_iteration_predict", "int"},
    {"predict_raw_score", "bool"},
    {"predict_leaf_index", "bool"},
    {"predict_contrib", "bool"},
    {"predict_disable_shape_check", "bool"},
    {"pred_early_stop", "bool"},
    {"pred_early_stop_freq", "int"},
    {"pred_early_stop_margin", "double"},
    {"output_result", "string"},
    {"convert_model_language", "string"},
    {"convert_model", "string"},
    {"objective_seed", "int"},
    {"num_class", "int"},
    {"is_unbalance", "bool"},
    {"scale_pos_weight", "double"},
    {"sigmoid", "double"},
    {"boost_from_average", "bool"},
    {"reg_sqrt", "bool"},
    {"alpha", "double"},
    {"fair_c", "double"},
    {"poisson_max_delta_step", "double"},
    {"tweedie_variance_power", "double"},
    {"lambdarank_truncation_level", "int"},
    {"lambdarank_norm", "bool"},
    {"label_gain", "vector<double>"},
    {"lambdarank_position_bias_regularization", "double"},
    {"metric", "vector<string>"},
    {"metric_freq", "int"},
    {"is_provide_training_metric", "bool"},
    {"eval_at", "vector<int>"},
    {"multi_error_top_k", "int"},
    {"auc_mu_weights", "vector<double>"},
    {"num_machines", "int"},
    {"local_listen_port", "int"},
    {"time_out", "int"},
    {"machine_list_filename", "string"},
    {"machines", "string"},
    {"gpu_platform_id", "int"},
    {"gpu_device_id", "int"},
    {"gpu_device_id_list", "string"},
    {"gpu_use_dp", "bool"},
    {"num_gpu", "int"},
  });
  return map;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_column_data.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>

#include <cstdint>
#include <vector>

namespace LightGBM {

CUDAColumnData::CUDAColumnData(const data_size_t num_data, const int gpu_device_id) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = num_data;
  gpu_device_id_ = gpu_device_id >= 0 ? gpu_device_id : 0;
  SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
  data_by_column_.clear();
}

CUDAColumnData::~CUDAColumnData() {}

template <bool IS_SPARSE, bool IS_4BIT, typename BIN_TYPE>
void CUDAColumnData::InitOneColumnData(const void* in_column_data, BinIterator* bin_iterator, CUDAVector<uint8_t>* out_column_data_pointer) {
  CUDAVector<BIN_TYPE> cuda_column_data;
  if (!IS_SPARSE) {
    if (IS_4BIT) {
      std::vector<BIN_TYPE> expanded_column_data(num_data_, 0);
      const BIN_TYPE* in_column_data_reintrepreted = reinterpret_cast<const BIN_TYPE*>(in_column_data);
      for (data_size_t i = 0; i < num_data_; ++i) {
        expanded_column_data[i] = static_cast<BIN_TYPE>((in_column_data_reintrepreted[i >> 1] >> ((i & 1) << 2)) & 0xf);
      }
      cuda_column_data.InitFromHostVector(expanded_column_data);
    } else {
      cuda_column_data.InitFromHostMemory(reinterpret_cast<const BIN_TYPE*>(in_column_data), static_cast<size_t>(num_data_));
    }
  } else {
    // need to iterate bin iterator
    std::vector<BIN_TYPE> expanded_column_data(num_data_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      expanded_column_data[i] = static_cast<BIN_TYPE>(bin_iterator->RawGet(i));
    }
    cuda_column_data.InitFromHostVector(expanded_column_data);
  }
  out_column_data_pointer->MoveFrom(cuda_column_data, sizeof(BIN_TYPE) * cuda_column_data.Size());
}

void CUDAColumnData::Init(const int num_columns,
                          const std::vector<const void*>& column_data,
                          const std::vector<BinIterator*>& column_bin_iterator,
                          const std::vector<uint8_t>& column_bit_type,
                          const std::vector<uint32_t>& feature_max_bin,
                          const std::vector<uint32_t>& feature_min_bin,
                          const std::vector<uint32_t>& feature_offset,
                          const std::vector<uint32_t>& feature_most_freq_bin,
                          const std::vector<uint32_t>& feature_default_bin,
                          const std::vector<uint8_t>& feature_missing_is_zero,
                          const std::vector<uint8_t>& feature_missing_is_na,
                          const std::vector<uint8_t>& feature_mfb_is_zero,
                          const std::vector<uint8_t>& feature_mfb_is_na,
                          const std::vector<int>& feature_to_column) {
  num_columns_ = num_columns;
  column_bit_type_ = column_bit_type;
  feature_max_bin_ = feature_max_bin;
  feature_min_bin_ = feature_min_bin;
  feature_offset_ = feature_offset;
  feature_most_freq_bin_ = feature_most_freq_bin;
  feature_default_bin_ = feature_default_bin;
  feature_missing_is_zero_ = feature_missing_is_zero;
  feature_missing_is_na_ = feature_missing_is_na;
  feature_mfb_is_zero_ = feature_mfb_is_zero;
  feature_mfb_is_na_ = feature_mfb_is_na;
  for (int column_index = 0; column_index < num_columns_; ++column_index) {
    data_by_column_.emplace_back(new CUDAVector<uint8_t>());
  }
  OMP_INIT_EX();
  #pragma omp parallel num_threads(num_threads_)
  {
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
    #pragma omp for schedule(static)
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      OMP_LOOP_EX_BEGIN();
      const int8_t bit_type = column_bit_type[column_index];
      if (column_data[column_index] != nullptr) {
        // is dense column
        if (bit_type == 4) {
          column_bit_type_[column_index] = 8;
          InitOneColumnData<false, true, uint8_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 8) {
          InitOneColumnData<false, false, uint8_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 16) {
          InitOneColumnData<false, false, uint16_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 32) {
          InitOneColumnData<false, false, uint32_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else {
          Log::Fatal("Unknown column bit type %d", bit_type);
        }
      } else {
        // is sparse column
        if (bit_type == 8) {
          InitOneColumnData<true, false, uint8_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else if (bit_type == 16) {
          InitOneColumnData<true, false, uint16_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else if (bit_type == 32) {
          InitOneColumnData<true, false, uint32_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else {
          Log::Fatal("Unknown column bit type %d", bit_type);
        }
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  feature_to_column_ = feature_to_column;
  cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
  InitColumnMetaInfo();
}

void CUDAColumnData::CopySubrow(
  const CUDAColumnData* full_set,
  const data_size_t* used_indices,
  const data_size_t num_used_indices) {
  num_threads_ = full_set->num_threads_;
  num_columns_ = full_set->num_columns_;
  column_bit_type_ = full_set->column_bit_type_;
  feature_min_bin_ = full_set->feature_min_bin_;
  feature_max_bin_ = full_set->feature_max_bin_;
  feature_offset_ = full_set->feature_offset_;
  feature_most_freq_bin_ = full_set->feature_most_freq_bin_;
  feature_default_bin_ = full_set->feature_default_bin_;
  feature_missing_is_zero_ = full_set->feature_missing_is_zero_;
  feature_missing_is_na_ = full_set->feature_missing_is_na_;
  feature_mfb_is_zero_ = full_set->feature_mfb_is_zero_;
  feature_mfb_is_na_ = full_set->feature_mfb_is_na_;
  feature_to_column_ = full_set->feature_to_column_;
  if (cuda_used_indices_.Size() == 0) {
    // initialize the subset cuda column data
    const size_t num_used_indices_size = static_cast<size_t>(num_used_indices);
    cuda_used_indices_.Resize(num_used_indices_size);
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      data_by_column_.emplace_back(new CUDAVector<uint8_t>());
    }
    OMP_INIT_EX();
    #pragma omp parallel num_threads(num_threads_)
    {
      SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
      #pragma omp for schedule(static)
      for (int column_index = 0; column_index < num_columns_; ++column_index) {
        OMP_LOOP_EX_BEGIN();
        const uint8_t bit_type = column_bit_type_[column_index];
        if (bit_type == 8) {
          CUDAVector<uint8_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint8_t) * column_data.Size());
        } else if (bit_type == 16) {
          CUDAVector<uint16_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint16_t) * column_data.Size());
        } else if (bit_type == 32) {
          CUDAVector<uint32_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint32_t) * column_data.Size());
        }
        OMP_LOOP_EX_END();
      }
    }
    OMP_THROW_EX();
    cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
    InitColumnMetaInfo();
    cur_subset_buffer_size_ = num_used_indices;
  } else {
    if (num_used_indices > cur_subset_buffer_size_) {
      ResizeWhenCopySubrow(num_used_indices);
      cur_subset_buffer_size_ = num_used_indices;
    }
  }
  cuda_used_indices_.InitFromHostMemory(used_indices, static_cast<size_t>(num_used_indices));
  num_used_indices_ = num_used_indices;
  LaunchCopySubrowKernel(full_set->cuda_data_by_column());
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAColumnData::ResizeWhenCopySubrow(const data_size_t num_used_indices) {
  const size_t num_used_indices_size = static_cast<size_t>(num_used_indices);
  cuda_used_indices_.Resize(num_used_indices_size);
  OMP_INIT_EX();
  #pragma omp parallel num_threads(num_threads_)
  {
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
    #pragma omp for schedule(static)
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      OMP_LOOP_EX_BEGIN();
      const uint8_t bit_type = column_bit_type_[column_index];
      if (bit_type == 8) {
        data_by_column_[column_index]->Resize(sizeof(uint8_t) * num_used_indices_size);
      } else if (bit_type == 16) {
        data_by_column_[column_index]->Resize(sizeof(uint16_t) * num_used_indices_size);
      } else if (bit_type == 32) {
        data_by_column_[column_index]->Resize(sizeof(uint32_t) * num_used_indices_size);
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
}

void CUDAColumnData::InitColumnMetaInfo() {
  cuda_column_bit_type_.InitFromHostVector(column_bit_type_);
  cuda_feature_max_bin_.InitFromHostVector(feature_max_bin_);
  cuda_feature_min_bin_.InitFromHostVector(feature_min_bin_);
  cuda_feature_offset_.InitFromHostVector(feature_offset_);
  cuda_feature_most_freq_bin_.InitFromHostVector(feature_most_freq_bin_);
  cuda_feature_default_bin_.InitFromHostVector(feature_default_bin_);
  cuda_feature_missing_is_zero_.InitFromHostVector(feature_missing_is_zero_);
  cuda_feature_missing_is_na_.InitFromHostVector(feature_missing_is_na_);
  cuda_feature_mfb_is_zero_.InitFromHostVector(feature_mfb_is_zero_);
  cuda_feature_mfb_is_na_.InitFromHostVector(feature_mfb_is_na_);
  cuda_feature_to_column_.InitFromHostVector(feature_to_column_);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_column_data.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */


#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>

#define COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA (1024)

namespace LightGBM {

__global__ void CopySubrowKernel_ColumnData(
  uint8_t* const* in_cuda_data_by_column,
  const uint8_t* cuda_column_bit_type,
  const data_size_t* cuda_used_indices,
  const data_size_t num_used_indices,
  const int num_column,
  uint8_t** out_cuda_data_by_column) {
  const data_size_t local_data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (local_data_index < num_used_indices) {
    for (int column_index = 0; column_index < num_column; ++column_index) {
      const uint8_t* in_column_data = in_cuda_data_by_column[column_index];
      uint8_t* out_column_data = out_cuda_data_by_column[column_index];
      const uint8_t bit_type = cuda_column_bit_type[column_index];
      if (bit_type == 8) {
        const uint8_t* true_in_column_data = reinterpret_cast<const uint8_t*>(in_column_data);
        uint8_t* true_out_column_data = reinterpret_cast<uint8_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      } else if (bit_type == 16) {
        const uint16_t* true_in_column_data = reinterpret_cast<const uint16_t*>(in_column_data);
        uint16_t* true_out_column_data = reinterpret_cast<uint16_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      } else if (bit_type == 32) {
        const uint32_t* true_in_column_data = reinterpret_cast<const uint32_t*>(in_column_data);
        uint32_t* true_out_column_data = reinterpret_cast<uint32_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      }
    }
  }
}

void CUDAColumnData::LaunchCopySubrowKernel(uint8_t* const* in_cuda_data_by_column) {
  const int num_blocks = (num_used_indices_ + COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA - 1) / COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA;
  CopySubrowKernel_ColumnData<<<num_blocks, COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA>>>(
    in_cuda_data_by_column,
    cuda_column_bit_type_.RawData(),
    cuda_used_indices_.RawData(),
    num_used_indices_,
    num_columns_,
    cuda_data_by_column_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_metadata.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metadata.hpp>

#include <vector>

namespace LightGBM {

CUDAMetadata::CUDAMetadata(const int gpu_device_id) {
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
}

CUDAMetadata::~CUDAMetadata() {}

void CUDAMetadata::Init(const std::vector<label_t>& label,
                        const std::vector<label_t>& weight,
                        const std::vector<data_size_t>& query_boundaries,
                        const std::vector<label_t>& query_weights,
                        const std::vector<double>& init_score) {
  if (label.size() == 0) {
    cuda_label_.Clear();
  } else {
    cuda_label_.InitFromHostVector(label);
  }
  if (weight.size() == 0) {
    cuda_weights_.Clear();
  } else {
    cuda_weights_.InitFromHostVector(weight);
  }
  if (query_boundaries.size() == 0) {
    cuda_query_boundaries_.Clear();
  } else {
    cuda_query_boundaries_.InitFromHostVector(query_boundaries);
  }
  if (query_weights.size() == 0) {
    cuda_query_weights_.Clear();
  } else {
    cuda_query_weights_.InitFromHostVector(query_weights);
  }
  if (init_score.size() == 0) {
    cuda_init_score_.Clear();
  } else {
    cuda_init_score_.InitFromHostVector(init_score);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAMetadata::SetLabel(const label_t* label, data_size_t len) {
  cuda_label_.InitFromHostMemory(label, static_cast<size_t>(len));
}

void CUDAMetadata::SetWeights(const label_t* weights, data_size_t len) {
  cuda_weights_.InitFromHostMemory(weights, static_cast<size_t>(len));
}

void CUDAMetadata::SetQuery(const data_size_t* query_boundaries, const label_t* query_weights, data_size_t num_queries) {
  cuda_query_boundaries_.InitFromHostMemory(query_boundaries, static_cast<size_t>(num_queries) + 1);
  if (query_weights != nullptr) {
    cuda_query_weights_.InitFromHostMemory(query_weights, static_cast<size_t>(num_queries));
  }
}

void CUDAMetadata::SetInitScore(const double* init_score, data_size_t len) {
  cuda_init_score_.InitFromHostMemory(init_score, len);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_row_data.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_row_data.hpp>

#include <vector>

namespace LightGBM {

CUDARowData::CUDARowData(const Dataset* train_data,
                         const TrainingShareStates* train_share_state,
                         const int gpu_device_id,
                         const bool gpu_use_dp):
gpu_device_id_(gpu_device_id),
gpu_use_dp_(gpu_use_dp) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = train_data->num_data();
  const auto& feature_hist_offsets = train_share_state->feature_hist_offsets();
  if (gpu_use_dp_) {
    shared_hist_size_ = DP_SHARED_HIST_SIZE;
  } else {
    shared_hist_size_ = SP_SHARED_HIST_SIZE;
  }
  if (feature_hist_offsets.empty()) {
    num_total_bin_ = 0;
  } else {
    num_total_bin_ = static_cast<int>(feature_hist_offsets.back());
  }
  num_feature_group_ = train_data->num_feature_groups();
  num_feature_ = train_data->num_features();
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
}

CUDARowData::~CUDARowData() {}

void CUDARowData::Init(const Dataset* train_data, TrainingShareStates* train_share_state) {
  if (num_feature_ == 0) {
    return;
  }
  DivideCUDAFeatureGroups(train_data, train_share_state);
  bit_type_ = 0;
  size_t total_size = 0;
  const void* host_row_ptr = nullptr;
  row_ptr_bit_type_ = 0;
  const void* host_data = train_share_state->GetRowWiseData(&bit_type_, &total_size, &is_sparse_, &host_row_ptr, &row_ptr_bit_type_);
  if (bit_type_ == 8) {
    if (!is_sparse_) {
      std::vector<uint8_t> partitioned_data;
      GetDenseDataPartitioned<uint8_t>(reinterpret_cast<const uint8_t*>(host_data), &partitioned_data);
      cuda_data_uint8_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint8_t, uint16_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint8_t, uint32_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint8_t, uint64_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else if (bit_type_ == 16) {
    if (!is_sparse_) {
      std::vector<uint16_t> partitioned_data;
      GetDenseDataPartitioned<uint16_t>(reinterpret_cast<const uint16_t*>(host_data), &partitioned_data);
      cuda_data_uint16_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint16_t, uint16_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint16_t, uint32_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint16_t, uint64_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else if (bit_type_ == 32) {
    if (!is_sparse_) {
      std::vector<uint32_t> partitioned_data;
      GetDenseDataPartitioned<uint32_t>(reinterpret_cast<const uint32_t*>(host_data), &partitioned_data);
      cuda_data_uint32_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint32_t, uint16_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint32_t, uint32_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint32_t, uint64_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else {
    Log::Fatal("Unknown bit type = %d", bit_type_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDARowData::DivideCUDAFeatureGroups(const Dataset* train_data, TrainingShareStates* share_state) {
  const uint32_t max_num_bin_per_partition = shared_hist_size_ / 2;
  const std::vector<uint32_t>& column_hist_offsets = share_state->column_hist_offsets();
  std::vector<int> feature_group_num_feature_offsets;
  int offsets = 0;
  int prev_group_index = -1;
  for (int feature_index = 0; feature_index < num_feature_; ++feature_index) {
    const int feature_group_index = train_data->Feature2Group(feature_index);
    if (prev_group_index == -1 || feature_group_index != prev_group_index) {
      feature_group_num_feature_offsets.emplace_back(offsets);
      prev_group_index = feature_group_index;
    }
    ++offsets;
  }
  CHECK_EQ(offsets, num_feature_);
  feature_group_num_feature_offsets.emplace_back(offsets);

  uint32_t start_hist_offset = 0;
  feature_partition_column_index_offsets_.clear();
  column_hist_offsets_.clear();
  partition_hist_offsets_.clear();
  feature_partition_column_index_offsets_.emplace_back(0);
  partition_hist_offsets_.emplace_back(0);
  const int num_feature_groups = train_data->num_feature_groups();
  int column_index = 0;
  num_feature_partitions_ = 0;
  large_bin_partitions_.clear();
  small_bin_partitions_.clear();
  for (int feature_group_index = 0; feature_group_index < num_feature_groups; ++feature_group_index) {
    if (!train_data->IsMultiGroup(feature_group_index)) {
      const uint32_t column_feature_hist_start = column_hist_offsets[column_index];
      const uint32_t column_feature_hist_end = column_hist_offsets[column_index + 1];
      const uint32_t num_bin_in_dense_group = column_feature_hist_end - column_feature_hist_start;

      // if one column has too many bins, use a separate partition for that column
      if (num_bin_in_dense_group > max_num_bin_per_partition) {
        feature_partition_column_index_offsets_.emplace_back(column_index + 1);
        start_hist_offset = column_feature_hist_end;
        partition_hist_offsets_.emplace_back(start_hist_offset);
        large_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
        column_hist_offsets_.emplace_back(0);
        ++column_index;
        continue;
      }

      // try if adding this column exceed the maximum number per partition
      const uint32_t cur_hist_num_bin = column_feature_hist_end - start_hist_offset;
      if (cur_hist_num_bin > max_num_bin_per_partition) {
        feature_partition_column_index_offsets_.emplace_back(column_index);
        start_hist_offset = column_feature_hist_start;
        partition_hist_offsets_.emplace_back(start_hist_offset);
        small_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
      }
      column_hist_offsets_.emplace_back(column_hist_offsets[column_index] - start_hist_offset);
      if (feature_group_index == num_feature_groups - 1) {
        feature_partition_column_index_offsets_.emplace_back(column_index + 1);
        partition_hist_offsets_.emplace_back(column_hist_offsets.back());
        small_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
      }
      ++column_index;
    } else {
      const int group_feature_index_start = feature_group_num_feature_offsets[feature_group_index];
      const int num_feature_in_group = feature_group_num_feature_offsets[feature_group_index + 1] - group_feature_index_start;
      for (int sub_feature_index = 0; sub_feature_index < num_feature_in_group; ++sub_feature_index) {
        const int feature_index = group_feature_index_start + sub_feature_index;
        const uint32_t column_feature_hist_start = column_hist_offsets[column_index];
        const uint32_t column_feature_hist_end = column_hist_offsets[column_index + 1];
        const uint32_t num_bin_in_dense_group = column_feature_hist_end - column_feature_hist_start;

        // if one column has too many bins, use a separate partition for that column
        if (num_bin_in_dense_group > max_num_bin_per_partition) {
          feature_partition_column_index_offsets_.emplace_back(column_index + 1);
          start_hist_offset = column_feature_hist_end;
          partition_hist_offsets_.emplace_back(start_hist_offset);
          large_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
          column_hist_offsets_.emplace_back(0);
          ++column_index;
          continue;
        }

        // try if adding this column exceed the maximum number per partition
        const uint32_t cur_hist_num_bin = column_feature_hist_end - start_hist_offset;
        if (cur_hist_num_bin > max_num_bin_per_partition) {
          feature_partition_column_index_offsets_.emplace_back(column_index);
          start_hist_offset = column_feature_hist_start;
          partition_hist_offsets_.emplace_back(start_hist_offset);
          small_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
        }
        column_hist_offsets_.emplace_back(column_hist_offsets[column_index] - start_hist_offset);
        if (feature_group_index == num_feature_groups - 1 && sub_feature_index == num_feature_in_group - 1) {
          CHECK_EQ(feature_index, num_feature_ - 1);
          feature_partition_column_index_offsets_.emplace_back(column_index + 1);
          partition_hist_offsets_.emplace_back(column_hist_offsets.back());
          small_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
        }
        ++column_index;
      }
    }
  }
  column_hist_offsets_.emplace_back(column_hist_offsets.back() - start_hist_offset);
  max_num_column_per_partition_ = 0;
  for (size_t i = 0; i < feature_partition_column_index_offsets_.size() - 1; ++i) {
    const int num_column = feature_partition_column_index_offsets_[i + 1] - feature_partition_column_index_offsets_[i];
    if (num_column > max_num_column_per_partition_) {
      max_num_column_per_partition_ = num_column;
    }
  }

  cuda_feature_partition_column_index_offsets_.InitFromHostVector(feature_partition_column_index_offsets_);
  cuda_column_hist_offsets_.InitFromHostVector(column_hist_offsets_);
  cuda_partition_hist_offsets_.InitFromHostVector(partition_hist_offsets_);
}

template <typename BIN_TYPE>
void CUDARowData::GetDenseDataPartitioned(const BIN_TYPE* row_wise_data, std::vector<BIN_TYPE>* partitioned_data) {
  const int num_total_columns = feature_partition_column_index_offsets_.back();
  partitioned_data->resize(static_cast<size_t>(num_total_columns) * static_cast<size_t>(num_data_), 0);
  BIN_TYPE* out_data = partitioned_data->data();
  Threading::For<data_size_t>(0, num_data_, 512,
    [this, num_total_columns, row_wise_data, out_data] (int /*thread_index*/, data_size_t start, data_size_t end) {
      for (size_t i = 0; i < feature_partition_column_index_offsets_.size() - 1; ++i) {
        const int num_prev_columns = static_cast<int>(feature_partition_column_index_offsets_[i]);
        const size_t offset = static_cast<size_t>(num_data_) * static_cast<size_t>(num_prev_columns);
        const int partition_column_start = feature_partition_column_index_offsets_[i];
        const int partition_column_end = feature_partition_column_index_offsets_[i + 1];
        const int num_columns_in_cur_partition = partition_column_end - partition_column_start;
        for (data_size_t data_index = start; data_index < end; ++data_index) {
          const size_t data_offset = offset + static_cast<size_t>(data_index) * num_columns_in_cur_partition;
          const size_t read_data_offset = static_cast<size_t>(data_index) * num_total_columns;
          for (int column_index = 0; column_index < num_columns_in_cur_partition; ++column_index) {
            const size_t true_column_index = read_data_offset + column_index + partition_column_start;
            const BIN_TYPE bin = row_wise_data[true_column_index];
            out_data[data_offset + column_index] = bin;
          }
        }
      }
    });
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE>
void CUDARowData::GetSparseDataPartitioned(
  const BIN_TYPE* row_wise_data,
  const DATA_PTR_TYPE* row_ptr,
  std::vector<std::vector<BIN_TYPE>>* partitioned_data,
  std::vector<std::vector<DATA_PTR_TYPE>>* partitioned_row_ptr,
  std::vector<DATA_PTR_TYPE>* partition_ptr) {
  const int num_partitions = static_cast<int>(feature_partition_column_index_offsets_.size()) - 1;
  partitioned_data->resize(num_partitions);
  partitioned_row_ptr->resize(num_partitions);
  std::vector<int> thread_max_elements_per_row(num_threads_, 0);
  Threading::For<int>(0, num_partitions, 1,
    [partitioned_data, partitioned_row_ptr, row_ptr, row_wise_data, &thread_max_elements_per_row, this] (int thread_index, int start, int end) {
      for (int partition_index = start; partition_index < end; ++partition_index) {
        std::vector<BIN_TYPE>& data_for_this_partition = partitioned_data->at(partition_index);
        std::vector<DATA_PTR_TYPE>& row_ptr_for_this_partition = partitioned_row_ptr->at(partition_index);
        const int partition_hist_start = partition_hist_offsets_[partition_index];
        const int partition_hist_end = partition_hist_offsets_[partition_index + 1];
        DATA_PTR_TYPE offset = 0;
        row_ptr_for_this_partition.clear();
        data_for_this_partition.clear();
        row_ptr_for_this_partition.emplace_back(offset);
        for (data_size_t data_index = 0; data_index < num_data_; ++data_index) {
          const DATA_PTR_TYPE row_start = row_ptr[data_index];
          const DATA_PTR_TYPE row_end = row_ptr[data_index + 1];
          const BIN_TYPE* row_data_start = row_wise_data + row_start;
          const BIN_TYPE* row_data_end = row_wise_data + row_end;
          const size_t partition_start_in_row = std::lower_bound(row_data_start, row_data_end, partition_hist_start) - row_data_start;
          const size_t partition_end_in_row = std::lower_bound(row_data_start, row_data_end, partition_hist_end) - row_data_start;
          for (size_t pos = partition_start_in_row; pos < partition_end_in_row; ++pos) {
            const BIN_TYPE bin = row_data_start[pos];
            CHECK_GE(bin, static_cast<BIN_TYPE>(partition_hist_start));
            data_for_this_partition.emplace_back(bin - partition_hist_start);
          }
          CHECK_GE(partition_end_in_row, partition_start_in_row);
          const data_size_t num_elements_in_row = partition_end_in_row - partition_start_in_row;
          offset += static_cast<DATA_PTR_TYPE>(num_elements_in_row);
          row_ptr_for_this_partition.emplace_back(offset);
          if (num_elements_in_row > thread_max_elements_per_row[thread_index]) {
            thread_max_elements_per_row[thread_index] = num_elements_in_row;
          }
        }
      }
    });
  partition_ptr->clear();
  DATA_PTR_TYPE offset = 0;
  partition_ptr->emplace_back(offset);
  for (size_t i = 0; i < partitioned_row_ptr->size(); ++i) {
    offset += partitioned_row_ptr->at(i).back();
    partition_ptr->emplace_back(offset);
  }
  max_num_column_per_partition_ = 0;
  for (int thread_index = 0; thread_index < num_threads_; ++thread_index) {
    if (thread_max_elements_per_row[thread_index] > max_num_column_per_partition_) {
      max_num_column_per_partition_ = thread_max_elements_per_row[thread_index];
    }
  }
}

template <typename BIN_TYPE, typename ROW_PTR_TYPE>
void CUDARowData::InitSparseData(const BIN_TYPE* host_data,
                                 const ROW_PTR_TYPE* host_row_ptr,
                                 CUDAVector<BIN_TYPE>* cuda_data,
                                 CUDAVector<ROW_PTR_TYPE>* cuda_row_ptr,
                                 CUDAVector<ROW_PTR_TYPE>* cuda_partition_ptr) {
  std::vector<std::vector<BIN_TYPE>> partitioned_data;
  std::vector<std::vector<ROW_PTR_TYPE>> partitioned_data_ptr;
  std::vector<ROW_PTR_TYPE> partition_ptr;
  GetSparseDataPartitioned<BIN_TYPE, ROW_PTR_TYPE>(host_data, host_row_ptr, &partitioned_data, &partitioned_data_ptr, &partition_ptr);
  cuda_partition_ptr->InitFromHostVector(partition_ptr);
  cuda_data->Resize(partition_ptr.back());
  cuda_row_ptr->Resize((num_data_ + 1) * partitioned_data_ptr.size());
  for (size_t i = 0; i < partitioned_data.size(); ++i) {
    const std::vector<ROW_PTR_TYPE>& data_ptr_for_this_partition = partitioned_data_ptr[i];
    const std::vector<BIN_TYPE>& data_for_this_partition = partitioned_data[i];
    CopyFromHostToCUDADevice<BIN_TYPE>(cuda_data->RawData() + partition_ptr[i], data_for_this_partition.data(), data_for_this_partition.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<ROW_PTR_TYPE>(cuda_row_ptr->RawData() + i * (num_data_ + 1), data_ptr_for_this_partition.data(), data_ptr_for_this_partition.size(), __FILE__, __LINE__);
  }
}

template <typename BIN_TYPE>
const BIN_TYPE* CUDARowData::GetBin() const {
  if (bit_type_ == 8) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint8_t_.RawData());
  } else if (bit_type_ == 16) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint16_t_.RawData());
  } else if (bit_type_ == 32) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint32_t_.RawData());
  } else {
    Log::Fatal("Unknown bit_type %d for GetBin.", bit_type_);
  }
}

template const uint8_t* CUDARowData::GetBin<uint8_t>() const;

template const uint16_t* CUDARowData::GetBin<uint16_t>() const;

template const uint32_t* CUDARowData::GetBin<uint32_t>() const;

template <typename PTR_TYPE>
const PTR_TYPE* CUDARowData::GetRowPtr() const {
  if (row_ptr_bit_type_ == 16) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint16_t_.RawData());
  } else if (row_ptr_bit_type_ == 32) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint32_t_.RawData());
  } else if (row_ptr_bit_type_ == 64) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint64_t_.RawData());
  } else {
    Log::Fatal("Unknown row_ptr_bit_type = %d for GetRowPtr.", row_ptr_bit_type_);
  }
}

template const uint16_t* CUDARowData::GetRowPtr<uint16_t>() const;

template const uint32_t* CUDARowData::GetRowPtr<uint32_t>() const;

template const uint64_t* CUDARowData::GetRowPtr<uint64_t>() const;

template <typename PTR_TYPE>
const PTR_TYPE* CUDARowData::GetPartitionPtr() const {
  if (row_ptr_bit_type_ == 16) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint16_t_.RawData());
  } else if (row_ptr_bit_type_ == 32) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint32_t_.RawData());
  } else if (row_ptr_bit_type_ == 64) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint64_t_.RawData());
  } else {
    Log::Fatal("Unknown row_ptr_bit_type = %d for GetPartitionPtr.", row_ptr_bit_type_);
  }
}

template const uint16_t* CUDARowData::GetPartitionPtr<uint16_t>() const;

template const uint32_t* CUDARowData::GetPartitionPtr<uint32_t>() const;

template const uint64_t* CUDARowData::GetPartitionPtr<uint64_t>() const;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_tree.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_tree.hpp>

namespace LightGBM {

CUDATree::CUDATree(int max_leaves, bool track_branch_features, bool is_linear,
  const int gpu_device_id, const bool has_categorical_feature):
Tree(max_leaves, track_branch_features, is_linear),
num_threads_per_block_add_prediction_to_score_(1024) {
  is_cuda_tree_ = true;
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
  if (has_categorical_feature) {
    cuda_cat_boundaries_.Resize(max_leaves);
    cuda_cat_boundaries_inner_.Resize(max_leaves);
  }
  InitCUDAMemory();
}

CUDATree::CUDATree(const Tree* host_tree):
  Tree(*host_tree),
  num_threads_per_block_add_prediction_to_score_(1024) {
  is_cuda_tree_ = true;
  InitCUDA();
}

CUDATree::~CUDATree() {
  gpuAssert(cudaStreamDestroy(cuda_stream_), __FILE__, __LINE__);
}

void CUDATree::InitCUDAMemory() {
  cuda_left_child_.Resize(static_cast<size_t>(max_leaves_));
  cuda_right_child_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_feature_inner_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_feature_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_depth_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_parent_.Resize(static_cast<size_t>(max_leaves_));
  cuda_threshold_in_bin_.Resize(static_cast<size_t>(max_leaves_));
  cuda_threshold_.Resize(static_cast<size_t>(max_leaves_));
  cuda_decision_type_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_value_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_weight_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_value_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_weight_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_count_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_count_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_gain_.Resize(static_cast<size_t>(max_leaves_));
  SetCUDAMemory<double>(cuda_leaf_value_.RawData(), 0.0f, 1, __FILE__, __LINE__);
  SetCUDAMemory<double>(cuda_leaf_weight_.RawData(), 0.0f, 1, __FILE__, __LINE__);
  SetCUDAMemory<int>(cuda_leaf_parent_.RawData(), -1, 1, __FILE__, __LINE__);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::InitCUDA() {
  cuda_left_child_.InitFromHostVector(left_child_);
  cuda_right_child_.InitFromHostVector(right_child_);
  cuda_split_feature_inner_.InitFromHostVector(split_feature_inner_);
  cuda_split_feature_.InitFromHostVector(split_feature_);
  cuda_threshold_in_bin_.InitFromHostVector(threshold_in_bin_);
  cuda_threshold_.InitFromHostVector(threshold_);
  cuda_leaf_depth_.InitFromHostVector(leaf_depth_);
  cuda_decision_type_.InitFromHostVector(decision_type_);
  cuda_internal_weight_.InitFromHostVector(internal_weight_);
  cuda_internal_value_.InitFromHostVector(internal_value_);
  cuda_internal_count_.InitFromHostVector(internal_count_);
  cuda_leaf_count_.InitFromHostVector(leaf_count_);
  cuda_split_gain_.InitFromHostVector(split_gain_);
  cuda_leaf_value_.InitFromHostVector(leaf_value_);
  cuda_leaf_weight_.InitFromHostVector(leaf_weight_);
  cuda_leaf_parent_.InitFromHostVector(leaf_parent_);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

int CUDATree::Split(const int leaf_index,
           const int real_feature_index,
           const double real_threshold,
           const MissingType missing_type,
           const CUDASplitInfo* cuda_split_info) {
  LaunchSplitKernel(leaf_index, real_feature_index, real_threshold, missing_type, cuda_split_info);
  RecordBranchFeatures(leaf_index, num_leaves_, real_feature_index);
  ++num_leaves_;
  return num_leaves_ - 1;
}

int CUDATree::SplitCategorical(const int leaf_index,
           const int real_feature_index,
           const MissingType missing_type,
           const CUDASplitInfo* cuda_split_info,
           uint32_t* cuda_bitset,
           size_t cuda_bitset_len,
           uint32_t* cuda_bitset_inner,
           size_t cuda_bitset_inner_len) {
  LaunchSplitCategoricalKernel(leaf_index, real_feature_index,
    missing_type, cuda_split_info,
    cuda_bitset_len, cuda_bitset_inner_len);
  cuda_bitset_.PushBack(cuda_bitset, cuda_bitset_len);
  cuda_bitset_inner_.PushBack(cuda_bitset_inner, cuda_bitset_inner_len);
  ++num_leaves_;
  ++num_cat_;
  RecordBranchFeatures(leaf_index, num_leaves_, real_feature_index);
  return num_leaves_ - 1;
}

void CUDATree::RecordBranchFeatures(const int left_leaf_index,
                                    const int right_leaf_index,
                                    const int real_feature_index) {
  if (track_branch_features_) {
    branch_features_[right_leaf_index] = branch_features_[left_leaf_index];
    branch_features_[right_leaf_index].push_back(real_feature_index);
    branch_features_[left_leaf_index].push_back(real_feature_index);
  }
}

void CUDATree::AddPredictionToScore(const Dataset* data,
                                    data_size_t num_data,
                                    double* score) const {
  LaunchAddPredictionToScoreKernel(data, nullptr, num_data, score);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::AddPredictionToScore(const Dataset* data,
                                    const data_size_t* used_data_indices,
                                    data_size_t num_data, double* score) const {
  LaunchAddPredictionToScoreKernel(data, used_data_indices, num_data, score);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

inline void CUDATree::Shrinkage(double rate) {
  Tree::Shrinkage(rate);
  LaunchShrinkageKernel(rate);
}

inline void CUDATree::AddBias(double val) {
  Tree::AddBias(val);
  LaunchAddBiasKernel(val);
}

void CUDATree::ToHost() {
  left_child_.resize(max_leaves_ - 1);
  right_child_.resize(max_leaves_ - 1);
  split_feature_inner_.resize(max_leaves_ - 1);
  split_feature_.resize(max_leaves_ - 1);
  threshold_in_bin_.resize(max_leaves_ - 1);
  threshold_.resize(max_leaves_ - 1);
  decision_type_.resize(max_leaves_ - 1, 0);
  split_gain_.resize(max_leaves_ - 1);
  leaf_parent_.resize(max_leaves_);
  leaf_value_.resize(max_leaves_);
  leaf_weight_.resize(max_leaves_);
  leaf_count_.resize(max_leaves_);
  internal_value_.resize(max_leaves_ - 1);
  internal_weight_.resize(max_leaves_ - 1);
  internal_count_.resize(max_leaves_ - 1);
  leaf_depth_.resize(max_leaves_);

  const size_t num_leaves_size = static_cast<size_t>(num_leaves_);
  CopyFromCUDADeviceToHost<int>(left_child_.data(), cuda_left_child_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(right_child_.data(), cuda_right_child_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(split_feature_inner_.data(), cuda_split_feature_inner_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(split_feature_.data(), cuda_split_feature_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<uint32_t>(threshold_in_bin_.data(), cuda_threshold_in_bin_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(threshold_.data(), cuda_threshold_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int8_t>(decision_type_.data(), cuda_decision_type_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<float>(split_gain_.data(), cuda_split_gain_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(leaf_parent_.data(), cuda_leaf_parent_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(leaf_value_.data(), cuda_leaf_value_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(leaf_weight_.data(), cuda_leaf_weight_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(leaf_count_.data(), cuda_leaf_count_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(internal_value_.data(), cuda_internal_value_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(internal_weight_.data(), cuda_internal_weight_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(internal_count_.data(), cuda_internal_count_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(leaf_depth_.data(), cuda_leaf_depth_.RawData(), num_leaves_size, __FILE__, __LINE__);

  if (num_cat_ > 0) {
    cuda_cat_boundaries_inner_.Resize(num_cat_ + 1);
    cuda_cat_boundaries_.Resize(num_cat_ + 1);
    cat_boundaries_ = cuda_cat_boundaries_.ToHost();
    cat_boundaries_inner_ = cuda_cat_boundaries_inner_.ToHost();
    cat_threshold_ = cuda_bitset_.ToHost();
    cat_threshold_inner_ = cuda_bitset_inner_.ToHost();
  }

  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::SyncLeafOutputFromHostToCUDA() {
  CopyFromHostToCUDADevice<double>(cuda_leaf_value_.RawData(), leaf_value_.data(), leaf_value_.size(), __FILE__, __LINE__);
}

void CUDATree::SyncLeafOutputFromCUDAToHost() {
  CopyFromCUDADeviceToHost<double>(leaf_value_.data(), cuda_leaf_value_.RawData(), leaf_value_.size(), __FILE__, __LINE__);
}

void CUDATree::AsConstantTree(double val, int count) {
  Tree::AsConstantTree(val, count);
  CopyFromHostToCUDADevice<double>(cuda_leaf_value_.RawData(), &val, 1, __FILE__, __LINE__);
  CopyFromHostToCUDADevice<int>(cuda_leaf_count_.RawData(), &count, 1, __FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_tree.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */


#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_tree.hpp>

namespace LightGBM {

__device__ void SetDecisionTypeCUDA(int8_t* decision_type, bool input, int8_t mask) {
  if (input) {
    (*decision_type) |= mask;
  } else {
    (*decision_type) &= (127 - mask);
  }
}

__device__ void SetMissingTypeCUDA(int8_t* decision_type, int8_t input) {
  (*decision_type) &= 3;
  (*decision_type) |= (input << 2);
}

__device__ bool GetDecisionTypeCUDA(int8_t decision_type, int8_t mask) {
  return (decision_type & mask) > 0;
}

__device__ int8_t GetMissingTypeCUDA(int8_t decision_type) {
  return (decision_type >> 2) & 3;
}

__device__ bool IsZeroCUDA(double fval) {
  return (fval >= -kZeroThreshold && fval <= kZeroThreshold);
}

template<typename T>
__device__ bool FindInBitsetCUDA(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}

__global__ void SplitKernel(  // split information
                            const int leaf_index,
                            const int real_feature_index,
                            const double real_threshold,
                            const MissingType missing_type,
                            const CUDASplitInfo* cuda_split_info,
                            // tree structure
                            const int num_leaves,
                            int* leaf_parent,
                            int* leaf_depth,
                            int* left_child,
                            int* right_child,
                            int* split_feature_inner,
                            int* split_feature,
                            float* split_gain,
                            double* internal_weight,
                            double* internal_value,
                            data_size_t* internal_count,
                            double* leaf_weight,
                            double* leaf_value,
                            data_size_t* leaf_count,
                            int8_t* decision_type,
                            uint32_t* threshold_in_bin,
                            double* threshold) {
  const int new_node_index = num_leaves - 1;
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int parent_index = leaf_parent[leaf_index];
  if (thread_index == 0) {
    if (parent_index >= 0) {
      // if cur node is left child
      if (left_child[parent_index] == ~leaf_index) {
        left_child[parent_index] = new_node_index;
      } else {
        right_child[parent_index] = new_node_index;
      }
    }
    left_child[new_node_index] = ~leaf_index;
    right_child[new_node_index] = ~num_leaves;
    leaf_parent[leaf_index] = new_node_index;
    leaf_parent[num_leaves] = new_node_index;
  } else if (thread_index == 1) {
    // add new node
    split_feature_inner[new_node_index] = cuda_split_info->inner_feature_index;
  } else if (thread_index == 2) {
    split_feature[new_node_index] = real_feature_index;
  } else if (thread_index == 3) {
    split_gain[new_node_index] = static_cast<float>(cuda_split_info->gain);
  } else if (thread_index == 4) {
    // save current leaf value to internal node before change
    internal_weight[new_node_index] = cuda_split_info->left_sum_hessians + cuda_split_info->right_sum_hessians;
    leaf_weight[leaf_index] = cuda_split_info->left_sum_hessians;
  } else if (thread_index == 5) {
    internal_value[new_node_index] = leaf_value[leaf_index];
    leaf_value[leaf_index] = isnan(cuda_split_info->left_value) ? 0.0f : cuda_split_info->left_value;
  } else if (thread_index == 6) {
    internal_count[new_node_index] = cuda_split_info->left_count + cuda_split_info->right_count;
  } else if (thread_index == 7) {
    leaf_count[leaf_index] = cuda_split_info->left_count;
  } else if (thread_index == 8) {
    leaf_value[num_leaves] = isnan(cuda_split_info->right_value) ? 0.0f : cuda_split_info->right_value;
  } else if (thread_index == 9) {
    leaf_weight[num_leaves] = cuda_split_info->right_sum_hessians;
  } else if (thread_index == 10) {
    leaf_count[num_leaves] = cuda_split_info->right_count;
  } else if (thread_index == 11) {
    // update leaf depth
    leaf_depth[num_leaves] = leaf_depth[leaf_index] + 1;
    leaf_depth[leaf_index]++;
  } else if (thread_index == 12) {
    decision_type[new_node_index] = 0;
    SetDecisionTypeCUDA(&decision_type[new_node_index], false, kCategoricalMask);
    SetDecisionTypeCUDA(&decision_type[new_node_index], cuda_split_info->default_left, kDefaultLeftMask);
    SetMissingTypeCUDA(&decision_type[new_node_index], static_cast<int8_t>(missing_type));
  } else if (thread_index == 13) {
    threshold_in_bin[new_node_index] = cuda_split_info->threshold;
  } else if (thread_index == 14) {
    threshold[new_node_index] = real_threshold;
  }
}

void CUDATree::LaunchSplitKernel(const int leaf_index,
                                 const int real_feature_index,
                                 const double real_threshold,
                                 const MissingType missing_type,
                                 const CUDASplitInfo* cuda_split_info) {
  SplitKernel<<<3, 5, 0, cuda_stream_>>>(
    // split information
    leaf_index,
    real_feature_index,
    real_threshold,
    missing_type,
    cuda_split_info,
    // tree structure
    num_leaves_,
    cuda_leaf_parent_.RawData(),
    cuda_leaf_depth_.RawData(),
    cuda_left_child_.RawData(),
    cuda_right_child_.RawData(),
    cuda_split_feature_inner_.RawData(),
    cuda_split_feature_.RawData(),
    cuda_split_gain_.RawData(),
    cuda_internal_weight_.RawData(),
    cuda_internal_value_.RawData(),
    cuda_internal_count_.RawData(),
    cuda_leaf_weight_.RawData(),
    cuda_leaf_value_.RawData(),
    cuda_leaf_count_.RawData(),
    cuda_decision_type_.RawData(),
    cuda_threshold_in_bin_.RawData(),
    cuda_threshold_.RawData());
}

__global__ void SplitCategoricalKernel(  // split information
  const int leaf_index,
  const int real_feature_index,
  const MissingType missing_type,
  const CUDASplitInfo* cuda_split_info,
  // tree structure
  const int num_leaves,
  int* leaf_parent,
  int* leaf_depth,
  int* left_child,
  int* right_child,
  int* split_feature_inner,
  int* split_feature,
  float* split_gain,
  double* internal_weight,
  double* internal_value,
  data_size_t* internal_count,
  double* leaf_weight,
  double* leaf_value,
  data_size_t* leaf_count,
  int8_t* decision_type,
  uint32_t* threshold_in_bin,
  double* threshold,
  size_t cuda_bitset_len,
  size_t cuda_bitset_inner_len,
  int num_cat,
  int* cuda_cat_boundaries,
  int* cuda_cat_boundaries_inner) {
  const int new_node_index = num_leaves - 1;
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int parent_index = leaf_parent[leaf_index];
  if (thread_index == 0) {
    if (parent_index >= 0) {
      // if cur node is left child
      if (left_child[parent_index] == ~leaf_index) {
        left_child[parent_index] = new_node_index;
      } else {
        right_child[parent_index] = new_node_index;
      }
    }
    left_child[new_node_index] = ~leaf_index;
    right_child[new_node_index] = ~num_leaves;
    leaf_parent[leaf_index] = new_node_index;
    leaf_parent[num_leaves] = new_node_index;
  } else if (thread_index == 1) {
    // add new node
    split_feature_inner[new_node_index] = cuda_split_info->inner_feature_index;
  } else if (thread_index == 2) {
    split_feature[new_node_index] = real_feature_index;
  } else if (thread_index == 3) {
    split_gain[new_node_index] = static_cast<float>(cuda_split_info->gain);
  } else if (thread_index == 4) {
    // save current leaf value to internal node before change
    internal_weight[new_node_index] = cuda_split_info->left_sum_hessians + cuda_split_info->right_sum_hessians;
    leaf_weight[leaf_index] = cuda_split_info->left_sum_hessians;
  } else if (thread_index == 5) {
    internal_value[new_node_index] = leaf_value[leaf_index];
    leaf_value[leaf_index] = isnan(cuda_split_info->left_value) ? 0.0f : cuda_split_info->left_value;
  } else if (thread_index == 6) {
    internal_count[new_node_index] = cuda_split_info->left_count + cuda_split_info->right_count;
  } else if (thread_index == 7) {
    leaf_count[leaf_index] = cuda_split_info->left_count;
  } else if (thread_index == 8) {
    leaf_value[num_leaves] = isnan(cuda_split_info->right_value) ? 0.0f : cuda_split_info->right_value;
  } else if (thread_index == 9) {
    leaf_weight[num_leaves] = cuda_split_info->right_sum_hessians;
  } else if (thread_index == 10) {
    leaf_count[num_leaves] = cuda_split_info->right_count;
  } else if (thread_index == 11) {
    // update leaf depth
    leaf_depth[num_leaves] = leaf_depth[leaf_index] + 1;
    leaf_depth[leaf_index]++;
  } else if (thread_index == 12) {
    decision_type[new_node_index] = 0;
    SetDecisionTypeCUDA(&decision_type[new_node_index], true, kCategoricalMask);
    SetMissingTypeCUDA(&decision_type[new_node_index], static_cast<int8_t>(missing_type));
  } else if (thread_index == 13) {
    threshold_in_bin[new_node_index] = num_cat;
  } else if (thread_index == 14) {
    threshold[new_node_index] = num_cat;
  } else if (thread_index == 15) {
    if (num_cat == 0) {
      cuda_cat_boundaries[num_cat] = 0;
    }
    cuda_cat_boundaries[num_cat + 1] = cuda_cat_boundaries[num_cat] + cuda_bitset_len;
  } else if (thread_index == 16) {
    if (num_cat == 0) {
      cuda_cat_boundaries_inner[num_cat] = 0;
    }
    cuda_cat_boundaries_inner[num_cat + 1] = cuda_cat_boundaries_inner[num_cat] + cuda_bitset_inner_len;
  }
}

void CUDATree::LaunchSplitCategoricalKernel(const int leaf_index,
  const int real_feature_index,
  const MissingType missing_type,
  const CUDASplitInfo* cuda_split_info,
  size_t cuda_bitset_len,
  size_t cuda_bitset_inner_len) {
  SplitCategoricalKernel<<<3, 6, 0, cuda_stream_>>>(
    // split information
    leaf_index,
    real_feature_index,
    missing_type,
    cuda_split_info,
    // tree structure
    num_leaves_,
    cuda_leaf_parent_.RawData(),
    cuda_leaf_depth_.RawData(),
    cuda_left_child_.RawData(),
    cuda_right_child_.RawData(),
    cuda_split_feature_inner_.RawData(),
    cuda_split_feature_.RawData(),
    cuda_split_gain_.RawData(),
    cuda_internal_weight_.RawData(),
    cuda_internal_value_.RawData(),
    cuda_internal_count_.RawData(),
    cuda_leaf_weight_.RawData(),
    cuda_leaf_value_.RawData(),
    cuda_leaf_count_.RawData(),
    cuda_decision_type_.RawData(),
    cuda_threshold_in_bin_.RawData(),
    cuda_threshold_.RawData(),
    cuda_bitset_len,
    cuda_bitset_inner_len,
    num_cat_,
    cuda_cat_boundaries_.RawData(),
    cuda_cat_boundaries_inner_.RawData());
}

__global__ void ShrinkageKernel(const double rate, double* cuda_leaf_value, const int num_leaves) {
  const int leaf_index = static_cast<int>(blockIdx.x * blockDim.x + threadIdx.x);
  if (leaf_index < num_leaves) {
    cuda_leaf_value[leaf_index] *= rate;
  }
}

void CUDATree::LaunchShrinkageKernel(const double rate) {
  const int num_threads_per_block = 1024;
  const int num_blocks = (num_leaves_ + num_threads_per_block - 1) / num_threads_per_block;
  ShrinkageKernel<<<num_blocks, num_threads_per_block>>>(rate, cuda_leaf_value_.RawData(), num_leaves_);
}

__global__ void AddBiasKernel(const double val, double* cuda_leaf_value, const int num_leaves) {
  const int leaf_index = static_cast<int>(blockIdx.x * blockDim.x + threadIdx.x);
  if (leaf_index < num_leaves) {
    cuda_leaf_value[leaf_index] += val;
  }
}

void CUDATree::LaunchAddBiasKernel(const double val) {
  const int num_threads_per_block = 1024;
  const int num_blocks = (num_leaves_ + num_threads_per_block - 1) / num_threads_per_block;
  AddBiasKernel<<<num_blocks, num_threads_per_block>>>(val, cuda_leaf_value_.RawData(), num_leaves_);
}

template <bool USE_INDICES>
__global__ void AddPredictionToScoreKernel(
  // dataset information
  const data_size_t num_data,
  uint8_t* const* cuda_data_by_column,
  const uint8_t* cuda_column_bit_type,
  const uint32_t* cuda_feature_min_bin,
  const uint32_t* cuda_feature_max_bin,
  const uint32_t* cuda_feature_offset,
  const uint32_t* cuda_feature_default_bin,
  const uint32_t* cuda_feature_most_freq_bin,
  const int* cuda_feature_to_column,
  const data_size_t* cuda_used_indices,
  // tree information
  const uint32_t* cuda_threshold_in_bin,
  const int8_t* cuda_decision_type,
  const int* cuda_split_feature_inner,
  const int* cuda_left_child,
  const int* cuda_right_child,
  const double* cuda_leaf_value,
  const uint32_t* cuda_bitset_inner,
  const int* cuda_cat_boundaries_inner,
  // output
  double* score) {
  const data_size_t inner_data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (inner_data_index < num_data) {
    const data_size_t data_index = USE_INDICES ? cuda_used_indices[inner_data_index] : inner_data_index;
    int node = 0;
    while (node >= 0) {
      const int split_feature_inner = cuda_split_feature_inner[node];
      const int column = cuda_feature_to_column[split_feature_inner];
      const uint32_t default_bin = cuda_feature_default_bin[split_feature_inner];
      const uint32_t most_freq_bin = cuda_feature_most_freq_bin[split_feature_inner];
      const uint32_t max_bin = cuda_feature_max_bin[split_feature_inner];
      const uint32_t min_bin = cuda_feature_min_bin[split_feature_inner];
      const uint32_t offset = cuda_feature_offset[split_feature_inner];
      const uint8_t column_bit_type = cuda_column_bit_type[column];
      uint32_t bin = 0;
      if (column_bit_type == 8) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint8_t*>(cuda_data_by_column[column]))[data_index]);
      } else if (column_bit_type == 16) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint16_t*>(cuda_data_by_column[column]))[data_index]);
      } else if (column_bit_type == 32) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint32_t*>(cuda_data_by_column[column]))[data_index]);
      }
      if (bin >= min_bin && bin <= max_bin) {
        bin = bin - min_bin + offset;
      } else {
        bin = most_freq_bin;
      }
      const int8_t decision_type = cuda_decision_type[node];
      if (GetDecisionTypeCUDA(decision_type, kCategoricalMask)) {
        int cat_idx = static_cast<int>(cuda_threshold_in_bin[node]);
        if (FindInBitsetCUDA(cuda_bitset_inner + cuda_cat_boundaries_inner[cat_idx],
                             cuda_cat_boundaries_inner[cat_idx + 1] - cuda_cat_boundaries_inner[cat_idx], bin)) {
          node = cuda_left_child[node];
        } else {
          node = cuda_right_child[node];
        }
      } else {
        const uint32_t threshold_in_bin = cuda_threshold_in_bin[node];
        const int8_t missing_type = GetMissingTypeCUDA(decision_type);
        const bool default_left = ((decision_type & kDefaultLeftMask) > 0);
        if ((missing_type == 1 && bin == default_bin) || (missing_type == 2 && bin == max_bin)) {
          if (default_left) {
            node = cuda_left_child[node];
          } else {
            node = cuda_right_child[node];
          }
        } else {
          if (bin <= threshold_in_bin) {
            node = cuda_left_child[node];
          } else {
            node = cuda_right_child[node];
          }
        }
      }
    }
    score[data_index] += cuda_leaf_value[~node];
  }
}

void CUDATree::LaunchAddPredictionToScoreKernel(
  const Dataset* data,
  const data_size_t* used_data_indices,
  data_size_t num_data,
  double* score) const {
  const CUDAColumnData* cuda_column_data = data->cuda_column_data();
  const int num_blocks = (num_data + num_threads_per_block_add_prediction_to_score_ - 1) / num_threads_per_block_add_prediction_to_score_;
  if (used_data_indices == nullptr) {
    AddPredictionToScoreKernel<false><<<num_blocks, num_threads_per_block_add_prediction_to_score_>>>(
      // dataset information
      num_data,
      cuda_column_data->cuda_data_by_column(),
      cuda_column_data->cuda_column_bit_type(),
      cuda_column_data->cuda_feature_min_bin(),
      cuda_column_data->cuda_feature_max_bin(),
      cuda_column_data->cuda_feature_offset(),
      cuda_column_data->cuda_feature_default_bin(),
      cuda_column_data->cuda_feature_most_freq_bin(),
      cuda_column_data->cuda_feature_to_column(),
      nullptr,
      // tree information
      cuda_threshold_in_bin_.RawData(),
      cuda_decision_type_.RawData(),
      cuda_split_feature_inner_.RawData(),
      cuda_left_child_.RawData(),
      cuda_right_child_.RawData(),
      cuda_leaf_value_.RawData(),
      cuda_bitset_inner_.RawDataReadOnly(),
      cuda_cat_boundaries_inner_.RawDataReadOnly(),
      // output
      score);
  } else {
    AddPredictionToScoreKernel<true><<<num_blocks, num_threads_per_block_add_prediction_to_score_>>>(
      // dataset information
      num_data,
      cuda_column_data->cuda_data_by_column(),
      cuda_column_data->cuda_column_bit_type(),
      cuda_column_data->cuda_feature_min_bin(),
      cuda_column_data->cuda_feature_max_bin(),
      cuda_column_data->cuda_feature_offset(),
      cuda_column_data->cuda_feature_default_bin(),
      cuda_column_data->cuda_feature_most_freq_bin(),
      cuda_column_data->cuda_feature_to_column(),
      used_data_indices,
      // tree information
      cuda_threshold_in_bin_.RawData(),
      cuda_decision_type_.RawData(),
      cuda_split_feature_inner_.RawData(),
      cuda_left_child_.RawData(),
      cuda_right_child_.RawData(),
      cuda_leaf_value_.RawData(),
      cuda_bitset_inner_.RawDataReadOnly(),
      cuda_cat_boundaries_inner_.RawDataReadOnly(),
      // output
      score);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/dataset.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#include <LightGBM/dataset.h>

#include <LightGBM/feature_group.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <chrono>
#include <cstdio>
#include <limits>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>

namespace LightGBM {

const int Dataset::kSerializedReferenceVersionLength = 2;
const char* Dataset::serialized_reference_version = "v1";

const char* Dataset::binary_file_token = "______LightGBM_Binary_File_Token______\n";
const char* Dataset::binary_serialized_reference_token = "______LightGBM_Binary_Serialized_Token______\n";

Dataset::Dataset() {
  data_filename_ = "noname";
  num_data_ = 0;
  is_finish_load_ = false;
  wait_for_manual_finish_ = false;
  has_raw_ = false;
}

Dataset::Dataset(data_size_t num_data) {
  CHECK_GT(num_data, 0);
  data_filename_ = "noname";
  num_data_ = num_data;
  metadata_.Init(num_data_, NO_SPECIFIC, NO_SPECIFIC);
  is_finish_load_ = false;
  wait_for_manual_finish_ = false;
  group_bin_boundaries_.push_back(0);
  has_raw_ = false;
}

Dataset::~Dataset() {}

std::vector<std::vector<int>> OneFeaturePerGroup(const std::vector<int>& used_features) {
  std::vector<std::vector<int>> features_in_group;
  features_in_group.resize(used_features.size());
  for (size_t i = 0; i < used_features.size(); ++i) {
    features_in_group[i].emplace_back(used_features[i]);
  }
  return features_in_group;
}

int GetConflictCount(const std::vector<bool>& mark, const int* indices,
                     int num_indices, data_size_t max_cnt) {
  int ret = 0;
  for (int i = 0; i < num_indices; ++i) {
    if (mark[indices[i]]) {
      ++ret;
    }
    if (ret > max_cnt) {
      return -1;
    }
  }
  return ret;
}

void MarkUsed(std::vector<bool>* mark, const int* indices,
              data_size_t num_indices) {
  auto& ref_mark = *mark;
  for (int i = 0; i < num_indices; ++i) {
    ref_mark[indices[i]] = true;
  }
}

std::vector<int> FixSampleIndices(const BinMapper* bin_mapper,
                                  int num_total_samples, int num_indices,
                                  const int* sample_indices,
                                  const double* sample_values) {
  std::vector<int> ret;
  if (bin_mapper->GetDefaultBin() == bin_mapper->GetMostFreqBin()) {
    return ret;
  }
  int i = 0, j = 0;
  while (i < num_total_samples) {
    if (j < num_indices && sample_indices[j] < i) {
      ++j;
    } else if (j < num_indices && sample_indices[j] == i) {
      if (bin_mapper->ValueToBin(sample_values[j]) !=
          bin_mapper->GetMostFreqBin()) {
        ret.push_back(i);
      }
      ++i;
    } else {
      ret.push_back(i++);
    }
  }
  return ret;
}

std::vector<std::vector<int>> FindGroups(
    const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
    const std::vector<int>& find_order, int** sample_indices,
    const int* num_per_col, int num_sample_col, data_size_t total_sample_cnt,
    data_size_t num_data, bool is_use_gpu, bool is_sparse,
    std::vector<int8_t>* multi_val_group) {
  const int max_search_group = 100;
  const int max_bin_per_group = 256;
  const data_size_t single_val_max_conflict_cnt =
      static_cast<data_size_t>(total_sample_cnt / 10000);
  multi_val_group->clear();

  Random rand(num_data);
  std::vector<std::vector<int>> features_in_group;
  std::vector<std::vector<bool>> conflict_marks;
  std::vector<data_size_t> group_used_row_cnt;
  std::vector<data_size_t> group_total_data_cnt;
  std::vector<int> group_num_bin;

  // first round: fill the single val group
  for (auto fidx : find_order) {
    bool is_filtered_feature = fidx >= num_sample_col;
    const data_size_t cur_non_zero_cnt =
        is_filtered_feature ? 0 : num_per_col[fidx];
    std::vector<int> available_groups;
    for (int gid = 0; gid < static_cast<int>(features_in_group.size()); ++gid) {
      auto cur_num_bin = group_num_bin[gid] + bin_mappers[fidx]->num_bin() +
                         (bin_mappers[fidx]->GetMostFreqBin() == 0 ? -1 : 0);
      if (group_total_data_cnt[gid] + cur_non_zero_cnt <=
          total_sample_cnt + single_val_max_conflict_cnt) {
        if (!is_use_gpu || cur_num_bin <= max_bin_per_group) {
          available_groups.push_back(gid);
        }
      }
    }
    std::vector<int> search_groups;
    if (!available_groups.empty()) {
      int last = static_cast<int>(available_groups.size()) - 1;
      auto indices = rand.Sample(last, std::min(last, max_search_group - 1));
      // always push the last group
      search_groups.push_back(available_groups.back());
      for (auto idx : indices) {
        search_groups.push_back(available_groups[idx]);
      }
    }
    int best_gid = -1;
    int best_conflict_cnt = -1;
    for (auto gid : search_groups) {
      const data_size_t rest_max_cnt = single_val_max_conflict_cnt -
                                       group_total_data_cnt[gid] +
                                       group_used_row_cnt[gid];
      const data_size_t cnt =
          is_filtered_feature
              ? 0
              : GetConflictCount(conflict_marks[gid], sample_indices[fidx],
                                 num_per_col[fidx], rest_max_cnt);
      if (cnt >= 0 && cnt <= rest_max_cnt && cnt <= cur_non_zero_cnt / 2) {
        best_gid = gid;
        best_conflict_cnt = cnt;
        break;
      }
    }
    if (best_gid >= 0) {
      features_in_group[best_gid].push_back(fidx);
      group_total_data_cnt[best_gid] += cur_non_zero_cnt;
      group_used_row_cnt[best_gid] += cur_non_zero_cnt - best_conflict_cnt;
      if (!is_filtered_feature) {
        MarkUsed(&conflict_marks[best_gid], sample_indices[fidx],
                 num_per_col[fidx]);
      }
      group_num_bin[best_gid] +=
          bin_mappers[fidx]->num_bin() +
          (bin_mappers[fidx]->GetDefaultBin() == 0 ? -1 : 0);
    } else {
      features_in_group.emplace_back();
      features_in_group.back().push_back(fidx);
      conflict_marks.emplace_back(total_sample_cnt, false);
      if (!is_filtered_feature) {
        MarkUsed(&(conflict_marks.back()), sample_indices[fidx],
                 num_per_col[fidx]);
      }
      group_total_data_cnt.emplace_back(cur_non_zero_cnt);
      group_used_row_cnt.emplace_back(cur_non_zero_cnt);
      group_num_bin.push_back(
          1 + bin_mappers[fidx]->num_bin() +
          (bin_mappers[fidx]->GetMostFreqBin() == 0 ? -1 : 0));
    }
  }
  if (!is_sparse) {
    multi_val_group->resize(features_in_group.size(), false);
    return features_in_group;
  }
  std::vector<int> second_round_features;
  std::vector<std::vector<int>> features_in_group2;
  std::vector<std::vector<bool>> conflict_marks2;

  const double dense_threshold = 0.4;
  for (int gid = 0; gid < static_cast<int>(features_in_group.size()); ++gid) {
    const double dense_rate =
        static_cast<double>(group_used_row_cnt[gid]) / total_sample_cnt;
    if (dense_rate >= dense_threshold) {
      features_in_group2.push_back(std::move(features_in_group[gid]));
      conflict_marks2.push_back(std::move(conflict_marks[gid]));
    } else {
      for (auto fidx : features_in_group[gid]) {
        second_round_features.push_back(fidx);
      }
    }
  }

  features_in_group = features_in_group2;
  conflict_marks = conflict_marks2;
  multi_val_group->resize(features_in_group.size(), false);
  if (!second_round_features.empty()) {
    features_in_group.emplace_back();
    conflict_marks.emplace_back(total_sample_cnt, false);
    bool is_multi_val = is_use_gpu ? true : false;
    int conflict_cnt = 0;
    for (auto fidx : second_round_features) {
      features_in_group.back().push_back(fidx);
      if (!is_multi_val) {
        const int rest_max_cnt = single_val_max_conflict_cnt - conflict_cnt;
        const auto cnt =
            GetConflictCount(conflict_marks.back(), sample_indices[fidx],
                             num_per_col[fidx], rest_max_cnt);
        conflict_cnt += cnt;
        if (cnt < 0 || conflict_cnt > single_val_max_conflict_cnt) {
          is_multi_val = true;
          continue;
        }
        MarkUsed(&(conflict_marks.back()), sample_indices[fidx],
                 num_per_col[fidx]);
      }
    }
    multi_val_group->push_back(is_multi_val);
  }
  return features_in_group;
}

std::vector<std::vector<int>> FastFeatureBundling(
    const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
    int** sample_indices, double** sample_values, const int* num_per_col,
    int num_sample_col, data_size_t total_sample_cnt,
    const std::vector<int>& used_features, data_size_t num_data,
    bool is_use_gpu, bool is_sparse, std::vector<int8_t>* multi_val_group) {
  Common::FunctionTimer fun_timer("Dataset::FastFeatureBundling", global_timer);
  std::vector<size_t> feature_non_zero_cnt;
  feature_non_zero_cnt.reserve(used_features.size());
  // put dense feature first
  for (auto fidx : used_features) {
    if (fidx < num_sample_col) {
      feature_non_zero_cnt.emplace_back(num_per_col[fidx]);
    } else {
      feature_non_zero_cnt.emplace_back(0);
    }
  }
  // sort by non zero cnt
  std::vector<int> sorted_idx;
  sorted_idx.reserve(used_features.size());
  for (int i = 0; i < static_cast<int>(used_features.size()); ++i) {
    sorted_idx.emplace_back(i);
  }
  // sort by non zero cnt, bigger first
  std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                   [&feature_non_zero_cnt](int a, int b) {
                     return feature_non_zero_cnt[a] > feature_non_zero_cnt[b];
                   });

  std::vector<int> feature_order_by_cnt;
  feature_order_by_cnt.reserve(sorted_idx.size());
  for (auto sidx : sorted_idx) {
    feature_order_by_cnt.push_back(used_features[sidx]);
  }

  std::vector<std::vector<int>> tmp_indices;
  std::vector<int> tmp_num_per_col(num_sample_col, 0);
  for (auto fidx : used_features) {
    if (fidx >= num_sample_col) {
      continue;
    }
    auto ret = FixSampleIndices(
        bin_mappers[fidx].get(), static_cast<int>(total_sample_cnt),
        num_per_col[fidx], sample_indices[fidx], sample_values[fidx]);
    if (!ret.empty()) {
      tmp_indices.push_back(ret);
      tmp_num_per_col[fidx] = static_cast<int>(ret.size());
      sample_indices[fidx] = tmp_indices.back().data();
    } else {
      tmp_num_per_col[fidx] = num_per_col[fidx];
    }
  }
  std::vector<int8_t> group_is_multi_val, group_is_multi_val2;
  auto features_in_group =
      FindGroups(bin_mappers, used_features, sample_indices,
                 tmp_num_per_col.data(), num_sample_col, total_sample_cnt,
                 num_data, is_use_gpu, is_sparse, &group_is_multi_val);
  auto group2 =
      FindGroups(bin_mappers, feature_order_by_cnt, sample_indices,
                 tmp_num_per_col.data(), num_sample_col, total_sample_cnt,
                 num_data, is_use_gpu, is_sparse, &group_is_multi_val2);

  if (features_in_group.size() > group2.size()) {
    features_in_group = group2;
    group_is_multi_val = group_is_multi_val2;
  }
  // shuffle groups
  int num_group = static_cast<int>(features_in_group.size());
  Random tmp_rand(num_data);
  for (int i = 0; i < num_group - 1; ++i) {
    int j = tmp_rand.NextShort(i + 1, num_group);
    std::swap(features_in_group[i], features_in_group[j]);
    // Using std::swap for vector<bool> will cause the wrong result.
    std::swap(group_is_multi_val[i], group_is_multi_val[j]);
  }
  *multi_val_group = group_is_multi_val;
  return features_in_group;
}

void Dataset::Construct(std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
                        int num_total_features,
                        const std::vector<std::vector<double>>& forced_bins,
                        int** sample_non_zero_indices,
                        double** sample_values,
                        const int* num_per_col,
                        int num_sample_col,
                        size_t total_sample_cnt,
                        const Config& io_config) {
  num_total_features_ = num_total_features;
  CHECK_EQ(num_total_features_, static_cast<int>(bin_mappers->size()));
  // get num_features
  std::vector<int> used_features;
  auto& ref_bin_mappers = *bin_mappers;
  for (int i = 0; i < static_cast<int>(bin_mappers->size()); ++i) {
    if (ref_bin_mappers[i] != nullptr && !ref_bin_mappers[i]->is_trivial()) {
      used_features.emplace_back(i);
    }
  }
  if (used_features.empty()) {
    Log::Warning(
        "There are no meaningful features which satisfy the provided configuration. "
        "Decreasing Dataset parameters min_data_in_bin or min_data_in_leaf and re-constructing "
        "Dataset might resolve this warning.");
  }
  auto features_in_group = OneFeaturePerGroup(used_features);

  auto is_sparse = io_config.is_enable_sparse;
  if (io_config.device_type == std::string("cuda")) {
      LGBM_config_::current_device = lgbm_device_cuda;
      if ((io_config.device_type == std::string("cuda")) && is_sparse) {
        Log::Warning("Using sparse features with CUDA is currently not supported.");
        is_sparse = false;
      }
  }

  std::vector<int8_t> group_is_multi_val(used_features.size(), 0);
  if (io_config.enable_bundle && !used_features.empty()) {
    bool lgbm_is_gpu_used = io_config.device_type == std::string("gpu") || io_config.device_type == std::string("cuda");
    features_in_group = FastFeatureBundling(
        *bin_mappers, sample_non_zero_indices, sample_values, num_per_col,
        num_sample_col, static_cast<data_size_t>(total_sample_cnt),
        used_features, num_data_, lgbm_is_gpu_used,
        is_sparse, &group_is_multi_val);
  }

  num_features_ = 0;
  for (const auto& fs : features_in_group) {
    num_features_ += static_cast<int>(fs.size());
  }
  int cur_fidx = 0;
  used_feature_map_ = std::vector<int>(num_total_features_, -1);
  num_groups_ = static_cast<int>(features_in_group.size());
  real_feature_idx_.resize(num_features_);
  feature2group_.resize(num_features_);
  feature2subfeature_.resize(num_features_);
  feature_need_push_zeros_.clear();
  group_bin_boundaries_.clear();
  uint64_t num_total_bin = 0;
  group_bin_boundaries_.push_back(num_total_bin);
  group_feature_start_.resize(num_groups_);
  group_feature_cnt_.resize(num_groups_);
  for (int i = 0; i < num_groups_; ++i) {
    auto cur_features = features_in_group[i];
    int cur_cnt_features = static_cast<int>(cur_features.size());
    group_feature_start_[i] = cur_fidx;
    group_feature_cnt_[i] = cur_cnt_features;
    // get bin_mappers
    std::vector<std::unique_ptr<BinMapper>> cur_bin_mappers;
    for (int j = 0; j < cur_cnt_features; ++j) {
      int real_fidx = cur_features[j];
      used_feature_map_[real_fidx] = cur_fidx;
      real_feature_idx_[cur_fidx] = real_fidx;
      feature2group_[cur_fidx] = i;
      feature2subfeature_[cur_fidx] = j;
      cur_bin_mappers.emplace_back(ref_bin_mappers[real_fidx].release());
      if (cur_bin_mappers.back()->GetDefaultBin() !=
          cur_bin_mappers.back()->GetMostFreqBin()) {
        feature_need_push_zeros_.push_back(cur_fidx);
      }
      ++cur_fidx;
    }
    feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(
      new FeatureGroup(cur_cnt_features, group_is_multi_val[i], &cur_bin_mappers, num_data_, i)));
    num_total_bin += feature_groups_[i]->num_total_bin_;
    group_bin_boundaries_.push_back(num_total_bin);
  }
  if (!io_config.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(num_total_features_),
             io_config.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(io_config.max_bin_by_feature.begin(),
                                io_config.max_bin_by_feature.end())), 1);
    max_bin_by_feature_.resize(num_total_features_);
    max_bin_by_feature_.assign(io_config.max_bin_by_feature.begin(),
                               io_config.max_bin_by_feature.end());
  }
  forced_bin_bounds_ = forced_bins;
  max_bin_ = io_config.max_bin;
  min_data_in_bin_ = io_config.min_data_in_bin;
  bin_construct_sample_cnt_ = io_config.bin_construct_sample_cnt;
  use_missing_ = io_config.use_missing;
  zero_as_missing_ = io_config.zero_as_missing;
  has_raw_ = false;
  if (io_config.linear_tree) {
    has_raw_ = true;
  }
  numeric_feature_map_ = std::vector<int>(num_features_, -1);
  num_numeric_features_ = 0;
  for (int i = 0; i < num_features_; ++i) {
    if (FeatureBinMapper(i)->bin_type() == BinType::NumericalBin) {
      numeric_feature_map_[i] = num_numeric_features_;
      ++num_numeric_features_;
    }
  }
  device_type_ = io_config.device_type;
  gpu_device_id_ = io_config.gpu_device_id;
}

void Dataset::FinishLoad() {
  if (is_finish_load_) {
    return;
  }
  if (num_groups_ > 0) {
    for (int i = 0; i < num_groups_; ++i) {
      feature_groups_[i]->FinishLoad();
    }
  }
  metadata_.FinishLoad();

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    CreateCUDAColumnData();
    metadata_.CreateCUDAMetadata(gpu_device_id_);
  } else {
    cuda_column_data_.reset(nullptr);
  }
  #endif  // USE_CUDA
  is_finish_load_ = true;
}

void PushDataToMultiValBin(
    data_size_t num_data, const std::vector<uint32_t> most_freq_bins,
    const std::vector<uint32_t> offsets,
    std::vector<std::vector<std::unique_ptr<BinIterator>>>* iters,
    MultiValBin* ret) {
  Common::FunctionTimer fun_time("Dataset::PushDataToMultiValBin",
                                 global_timer);
  if (ret->IsSparse()) {
    Threading::For<data_size_t>(
        0, num_data, 1024, [&](int tid, data_size_t start, data_size_t end) {
          std::vector<uint32_t> cur_data;
          cur_data.reserve(most_freq_bins.size());
          for (size_t j = 0; j < most_freq_bins.size(); ++j) {
            (*iters)[tid][j]->Reset(start);
          }
          for (data_size_t i = start; i < end; ++i) {
            cur_data.clear();
            for (size_t j = 0; j < most_freq_bins.size(); ++j) {
              // for sparse multi value bin, we store the feature bin values with offset added
              auto cur_bin = (*iters)[tid][j]->Get(i);
              if (cur_bin == most_freq_bins[j]) {
                continue;
              }
              cur_bin += offsets[j];
              if (most_freq_bins[j] == 0) {
                cur_bin -= 1;
              }
              cur_data.push_back(cur_bin);
            }
            ret->PushOneRow(tid, i, cur_data);
          }
        });
  } else {
    Threading::For<data_size_t>(
        0, num_data, 1024, [&](int tid, data_size_t start, data_size_t end) {
          std::vector<uint32_t> cur_data(most_freq_bins.size(), 0);
          for (size_t j = 0; j < most_freq_bins.size(); ++j) {
            (*iters)[tid][j]->Reset(start);
          }
          for (data_size_t i = start; i < end; ++i) {
            for (size_t j = 0; j < most_freq_bins.size(); ++j) {
              // for dense multi value bin, the feature bin values without offsets are used
              auto cur_bin = (*iters)[tid][j]->Get(i);
              cur_data[j] = cur_bin;
            }
            ret->PushOneRow(tid, i, cur_data);
          }
        });
  }
}

MultiValBin* Dataset::GetMultiBinFromSparseFeatures(const std::vector<uint32_t>& offsets) const {
  Common::FunctionTimer fun_time("Dataset::GetMultiBinFromSparseFeatures",
                                 global_timer);
  int multi_group_id = -1;
  for (int i = 0; i < num_groups_; ++i) {
    if (feature_groups_[i]->is_multi_val_) {
      if (multi_group_id < 0) {
        multi_group_id = i;
      } else {
        Log::Fatal("Bug. There should be only one multi-val group.");
      }
    }
  }
  if (multi_group_id < 0) {
    return nullptr;
  }
  const int num_feature = feature_groups_[multi_group_id]->num_feature_;
  int num_threads = OMP_NUM_THREADS();

  std::vector<std::vector<std::unique_ptr<BinIterator>>> iters(num_threads);
  std::vector<uint32_t> most_freq_bins;
  double sum_sparse_rate = 0;
  for (int i = 0; i < num_feature; ++i) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < num_threads; ++tid) {
      iters[tid].emplace_back(
          feature_groups_[multi_group_id]->SubFeatureIterator(i));
    }
    most_freq_bins.push_back(
        feature_groups_[multi_group_id]->bin_mappers_[i]->GetMostFreqBin());
    sum_sparse_rate +=
        feature_groups_[multi_group_id]->bin_mappers_[i]->sparse_rate();
  }
  sum_sparse_rate /= num_feature;
  Log::Debug("Dataset::GetMultiBinFromSparseFeatures: sparse rate %f",
             sum_sparse_rate);
  std::unique_ptr<MultiValBin> ret;
  ret.reset(MultiValBin::CreateMultiValBin(num_data_, offsets.back(),
                                           num_feature, sum_sparse_rate, offsets));
  PushDataToMultiValBin(num_data_, most_freq_bins, offsets, &iters, ret.get());
  ret->FinishLoad();
  return ret.release();
}

MultiValBin* Dataset::GetMultiBinFromAllFeatures(const std::vector<uint32_t>& offsets) const {
  Common::FunctionTimer fun_time("Dataset::GetMultiBinFromAllFeatures",
                                 global_timer);
  int num_threads = OMP_NUM_THREADS();
  double sum_dense_ratio = 0;

  std::unique_ptr<MultiValBin> ret;
  std::vector<std::vector<std::unique_ptr<BinIterator>>> iters(num_threads);
  std::vector<uint32_t> most_freq_bins;
  int ncol = 0;
  for (int gid = 0; gid < num_groups_; ++gid) {
    if (feature_groups_[gid]->is_multi_val_) {
      ncol += feature_groups_[gid]->num_feature_;
    } else {
      ++ncol;
    }
    for (int fid = 0; fid < feature_groups_[gid]->num_feature_; ++fid) {
      const auto& bin_mapper = feature_groups_[gid]->bin_mappers_[fid];
      sum_dense_ratio += 1.0f - bin_mapper->sparse_rate();
    }
  }
  sum_dense_ratio /= ncol;
  for (int gid = 0; gid < num_groups_; ++gid) {
    if (feature_groups_[gid]->is_multi_val_) {
      for (int fid = 0; fid < feature_groups_[gid]->num_feature_; ++fid) {
        const auto& bin_mapper = feature_groups_[gid]->bin_mappers_[fid];
        most_freq_bins.push_back(bin_mapper->GetMostFreqBin());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
        for (int tid = 0; tid < num_threads; ++tid) {
          iters[tid].emplace_back(
              feature_groups_[gid]->SubFeatureIterator(fid));
        }
      }
    } else {
      most_freq_bins.push_back(0);
      for (int tid = 0; tid < num_threads; ++tid) {
        iters[tid].emplace_back(feature_groups_[gid]->FeatureGroupIterator());
      }
    }
  }
  CHECK(static_cast<int>(most_freq_bins.size()) == ncol);
  Log::Debug("Dataset::GetMultiBinFromAllFeatures: sparse rate %f",
             1.0 - sum_dense_ratio);
  ret.reset(MultiValBin::CreateMultiValBin(
      num_data_, offsets.back(), static_cast<int>(most_freq_bins.size()),
      1.0 - sum_dense_ratio, offsets));
  PushDataToMultiValBin(num_data_, most_freq_bins, offsets, &iters, ret.get());
  ret->FinishLoad();
  return ret.release();
}

template <bool USE_QUANT_GRAD, int HIST_BITS>
TrainingShareStates* Dataset::GetShareStates(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const {
  Common::FunctionTimer fun_timer("Dataset::TestMultiThreadingMethod",
                                  global_timer);
  if (force_col_wise && force_row_wise) {
    Log::Fatal(
        "Cannot set both of `force_col_wise` and `force_row_wise` to `true` at "
        "the same time");
  }
  if (num_groups_ <= 0) {
    TrainingShareStates* share_state = new TrainingShareStates();
    share_state->is_col_wise = true;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  }
  if (force_col_wise) {
    TrainingShareStates* share_state = new TrainingShareStates();
    std::vector<uint32_t> offsets;
    share_state->CalcBinOffsets(
      feature_groups_, &offsets, true);
    share_state->SetMultiValBin(GetMultiBinFromSparseFeatures(offsets),
      num_data_, feature_groups_, false, true, num_grad_quant_bins);
    share_state->is_col_wise = true;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  } else if (force_row_wise) {
    TrainingShareStates* share_state = new TrainingShareStates();
    std::vector<uint32_t> offsets;
    share_state->CalcBinOffsets(
      feature_groups_, &offsets, false);
    share_state->SetMultiValBin(GetMultiBinFromAllFeatures(offsets), num_data_,
      feature_groups_, false, false, num_grad_quant_bins);
    share_state->is_col_wise = false;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  } else {
    std::unique_ptr<MultiValBin> sparse_bin;
    std::unique_ptr<MultiValBin> all_bin;
    std::unique_ptr<TrainingShareStates> col_wise_state;
    std::unique_ptr<TrainingShareStates> row_wise_state;
    col_wise_state.reset(new TrainingShareStates());
    row_wise_state.reset(new TrainingShareStates());

    std::chrono::duration<double, std::milli> col_wise_init_time, row_wise_init_time;
    auto start_time = std::chrono::steady_clock::now();
    std::vector<uint32_t> col_wise_offsets;
    col_wise_state->CalcBinOffsets(feature_groups_, &col_wise_offsets, true);
    col_wise_state->SetMultiValBin(GetMultiBinFromSparseFeatures(col_wise_offsets), num_data_,
      feature_groups_, false, true, num_grad_quant_bins);
    col_wise_init_time = std::chrono::steady_clock::now() - start_time;

    start_time = std::chrono::steady_clock::now();
    std::vector<uint32_t> row_wise_offsets;
    row_wise_state->CalcBinOffsets(feature_groups_, &row_wise_offsets, false);
    row_wise_state->SetMultiValBin(GetMultiBinFromAllFeatures(row_wise_offsets), num_data_,
      feature_groups_, false, false, num_grad_quant_bins);
    row_wise_init_time = std::chrono::steady_clock::now() - start_time;

    uint64_t max_total_bin = std::max<uint64_t>(row_wise_state->num_hist_total_bin(),
      col_wise_state->num_hist_total_bin());
    std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>
        hist_data(max_total_bin * 2);

    Log::Debug(
      "init for col-wise cost %f seconds, init for row-wise cost %f seconds",
      col_wise_init_time * 1e-3, row_wise_init_time * 1e-3);

    col_wise_state->is_col_wise = true;
    col_wise_state->is_constant_hessian = is_constant_hessian;
    InitTrain(is_feature_used, col_wise_state.get());
    row_wise_state->is_col_wise = false;
    row_wise_state->is_constant_hessian = is_constant_hessian;
    InitTrain(is_feature_used, row_wise_state.get());
    std::chrono::duration<double, std::milli> col_wise_time, row_wise_time;
    start_time = std::chrono::steady_clock::now();
    ConstructHistograms<USE_QUANT_GRAD, HIST_BITS>(is_feature_used, nullptr, num_data_, gradients,
                        hessians, gradients, hessians, col_wise_state.get(),
                        hist_data.data());
    col_wise_time = std::chrono::steady_clock::now() - start_time;
    start_time = std::chrono::steady_clock::now();
    ConstructHistograms<USE_QUANT_GRAD, HIST_BITS>(is_feature_used, nullptr, num_data_, gradients,
                        hessians, gradients, hessians, row_wise_state.get(),
                        hist_data.data());
    row_wise_time = std::chrono::steady_clock::now() - start_time;

    if (col_wise_time < row_wise_time) {
      auto overhead_cost = row_wise_init_time + row_wise_time + col_wise_time;
      Log::Info(
          "Auto-choosing col-wise multi-threading, the overhead of testing was "
          "%f seconds.\n"
          "You can set `force_col_wise=true` to remove the overhead.",
          overhead_cost * 1e-3);
      return col_wise_state.release();
    } else {
      auto overhead_cost = col_wise_init_time + row_wise_time + col_wise_time;
      Log::Info(
          "Auto-choosing row-wise multi-threading, the overhead of testing was "
          "%f seconds.\n"
          "You can set `force_row_wise=true` to remove the overhead.\n"
          "And if memory is not enough, you can set `force_col_wise=true`.",
          overhead_cost * 1e-3);
      if (row_wise_state->IsSparseRowwise()) {
        Log::Debug("Using Sparse Multi-Val Bin");
      } else {
        Log::Debug("Using Dense Multi-Val Bin");
      }
      return row_wise_state.release();
    }
  }
}

template TrainingShareStates* Dataset::GetShareStates<false, 0>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

template TrainingShareStates* Dataset::GetShareStates<true, 16>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

template TrainingShareStates* Dataset::GetShareStates<true, 32>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

void Dataset::CopyFeatureMapperFrom(const Dataset* dataset) {
  feature_groups_.clear();
  num_features_ = dataset->num_features_;
  num_groups_ = dataset->num_groups_;
  has_raw_ = dataset->has_raw();
  // copy feature bin mapper data
  for (int i = 0; i < num_groups_; ++i) {
    feature_groups_.emplace_back(
        new FeatureGroup(*dataset->feature_groups_[i], num_data_));
  }
  feature_groups_.shrink_to_fit();
  used_feature_map_ = dataset->used_feature_map_;
  num_total_features_ = dataset->num_total_features_;
  feature_names_ = dataset->feature_names_;
  label_idx_ = dataset->label_idx_;
  real_feature_idx_ = dataset->real_feature_idx_;
  feature2group_ = dataset->feature2group_;
  feature2subfeature_ = dataset->feature2subfeature_;
  group_bin_boundaries_ = dataset->group_bin_boundaries_;
  group_feature_start_ = dataset->group_feature_start_;
  group_feature_cnt_ = dataset->group_feature_cnt_;
  forced_bin_bounds_ = dataset->forced_bin_bounds_;
  feature_need_push_zeros_ = dataset->feature_need_push_zeros_;
  max_bin_ = dataset->max_bin_;
  min_data_in_bin_ = dataset->min_data_in_bin_;
  bin_construct_sample_cnt_ = dataset->bin_construct_sample_cnt_;
  use_missing_ = dataset->use_missing_;
  zero_as_missing_ = dataset->zero_as_missing_;
}

void Dataset::CreateValid(const Dataset* dataset) {
  feature_groups_.clear();
  num_features_ = dataset->num_features_;
  num_groups_ = num_features_;
  max_bin_ = dataset->max_bin_;
  min_data_in_bin_ = dataset->min_data_in_bin_;
  bin_construct_sample_cnt_ = dataset->bin_construct_sample_cnt_;
  use_missing_ = dataset->use_missing_;
  zero_as_missing_ = dataset->zero_as_missing_;
  feature2group_.clear();
  feature2subfeature_.clear();
  has_raw_ = dataset->has_raw();
  numeric_feature_map_ = dataset->numeric_feature_map_;
  num_numeric_features_ = dataset->num_numeric_features_;
  // copy feature bin mapper data
  feature_need_push_zeros_.clear();
  group_bin_boundaries_.clear();
  uint64_t num_total_bin = 0;
  group_bin_boundaries_.push_back(num_total_bin);
  group_feature_start_.resize(num_groups_);
  group_feature_cnt_.resize(num_groups_);
  for (int i = 0; i < num_features_; ++i) {
    std::vector<std::unique_ptr<BinMapper>> bin_mappers;
    bin_mappers.emplace_back(new BinMapper(*(dataset->FeatureBinMapper(i))));
    if (bin_mappers.back()->GetDefaultBin() !=
        bin_mappers.back()->GetMostFreqBin()) {
      feature_need_push_zeros_.push_back(i);
    }
    feature_groups_.emplace_back(new FeatureGroup(&bin_mappers, num_data_));
    feature2group_.push_back(i);
    feature2subfeature_.push_back(0);
    num_total_bin += feature_groups_[i]->num_total_bin_;
    group_bin_boundaries_.push_back(num_total_bin);
    group_feature_start_[i] = i;
    group_feature_cnt_[i] = 1;
  }

  feature_groups_.shrink_to_fit();
  used_feature_map_ = dataset->used_feature_map_;
  num_total_features_ = dataset->num_total_features_;
  feature_names_ = dataset->feature_names_;
  label_idx_ = dataset->label_idx_;
  real_feature_idx_ = dataset->real_feature_idx_;
  forced_bin_bounds_ = dataset->forced_bin_bounds_;
  device_type_ = dataset->device_type_;
  gpu_device_id_ = dataset->gpu_device_id_;
}

void Dataset::ReSize(data_size_t num_data) {
  if (num_data_ != num_data) {
    num_data_ = num_data;
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int group = 0; group < num_groups_; ++group) {
      OMP_LOOP_EX_BEGIN();
      feature_groups_[group]->ReSize(num_data_);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
}


void Dataset::CopySubrowHostPart(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data) {
  CHECK_EQ(num_used_indices, num_data_);

  std::vector<int> group_ids, subfeature_ids;
  group_ids.reserve(num_features_);
  subfeature_ids.reserve(num_features_);
  for (int group = 0; group < num_groups_; ++group) {
    if (fullset->IsMultiGroup(group)) {
      for (int sub_feature = 0; sub_feature <
          fullset->feature_groups_[group]->num_feature_; ++sub_feature) {
        group_ids.emplace_back(group);
        subfeature_ids.emplace_back(sub_feature);
      }
    } else {
      group_ids.emplace_back(group);
      subfeature_ids.emplace_back(-1);
    }
  }
  int num_copy_tasks = static_cast<int>(group_ids.size());

  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(dynamic)
  for (int task_id = 0; task_id < num_copy_tasks; ++task_id) {
    OMP_LOOP_EX_BEGIN();
    int group = group_ids[task_id];
    int subfeature = subfeature_ids[task_id];
    feature_groups_[group]->CopySubrowByCol(fullset->feature_groups_[group].get(),
                                            used_indices, num_used_indices, subfeature);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  if (need_meta_data) {
    metadata_.Init(fullset->metadata_, used_indices, num_used_indices);
  }
  is_finish_load_ = true;
  numeric_feature_map_ = fullset->numeric_feature_map_;
  num_numeric_features_ = fullset->num_numeric_features_;
  if (has_raw_) {
    ResizeRaw(num_used_indices);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < num_used_indices; ++i) {
      for (int j = 0; j < num_numeric_features_; ++j) {
        raw_data_[j][i] = fullset->raw_data_[j][used_indices[i]];
      }
    }
  }
}

void Dataset::CopySubrow(const Dataset* fullset,
                         const data_size_t* used_indices,
                         data_size_t num_used_indices, bool need_meta_data) {
  CopySubrowHostPart(fullset, used_indices, num_used_indices, need_meta_data);

  // update CUDA storage for column data and metadata
  device_type_ = fullset->device_type_;
  gpu_device_id_ = fullset->gpu_device_id_;

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    if (cuda_column_data_ == nullptr) {
      cuda_column_data_.reset(new CUDAColumnData(num_used_indices, gpu_device_id_));
      metadata_.CreateCUDAMetadata(gpu_device_id_);
    }
    cuda_column_data_->CopySubrow(fullset->cuda_column_data(), used_indices, num_used_indices);
  }
  #endif  // USE_CUDA
}

void Dataset::CopySubrowToDevice(const Dataset* fullset,
                                 const data_size_t* used_indices,
                                 data_size_t num_used_indices, bool need_meta_data,
                                 int gpu_device_id) {
  CopySubrowHostPart(fullset, used_indices, num_used_indices, need_meta_data);

  // update CUDA storage for column data and metadata
  device_type_ = fullset->device_type_;
  gpu_device_id_ = gpu_device_id;

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    if (cuda_column_data_ == nullptr) {
      cuda_column_data_.reset(new CUDAColumnData(num_used_indices, gpu_device_id_));
      metadata_.CreateCUDAMetadata(gpu_device_id_);
    }
    cuda_column_data_->CopySubrow(fullset->cuda_column_data(), used_indices, num_used_indices);
  }
  #endif  // USE_CUDA
}

#ifndef LGB_R_BUILD
bool Dataset::SetFieldFromArrow(const char* field_name, struct ArrowArrayStream* stream) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
    metadata_.SetLabel(stream);
  } else if (name == std::string("weight") || name == std::string("weights")) {
    metadata_.SetWeights(stream);
  } else if (name == std::string("init_score")) {
    metadata_.SetInitScore(stream);
  } else if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(stream);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(stream);
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetFieldFromArrow(const char* field_name, int64_t n_chunks,
                                struct ArrowArray* chunks, struct ArrowSchema* schema) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
    metadata_.SetLabel(n_chunks, chunks, schema);
  } else if (name == std::string("weight") || name == std::string("weights")) {
    metadata_.SetWeights(n_chunks, chunks, schema);
  } else if (name == std::string("init_score")) {
    metadata_.SetInitScore(n_chunks, chunks, schema);
  } else if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(n_chunks, chunks, schema);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(n_chunks, chunks, schema);
  } else {
    return false;
  }
  return true;
}
#endif  // LGB_R_BUILD

bool Dataset::SetFloatField(const char* field_name, const float* field_data,
                            data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    metadata_.SetLabel(field_data, num_element);
#endif
  } else if (name == std::string("weight") || name == std::string("weights")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    metadata_.SetWeights(field_data, num_element);
#endif
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetDoubleField(const char* field_name, const double* field_data,
                             data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("init_score")) {
    metadata_.SetInitScore(field_data, num_element);
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetIntField(const char* field_name, const int* field_data,
                          data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(field_data, num_element);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(field_data, num_element);
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetFloatField(const char* field_name, data_size_t* out_len,
                            const float** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    *out_ptr = metadata_.label();
    *out_len = num_data_;
#endif
  } else if (name == std::string("weight") || name == std::string("weights")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    *out_ptr = metadata_.weights();
    *out_len = num_data_;
#endif
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetDoubleField(const char* field_name, data_size_t* out_len,
                             const double** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("init_score")) {
    *out_ptr = metadata_.init_score();
    *out_len = static_cast<data_size_t>(metadata_.num_init_score());
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetIntField(const char* field_name, data_size_t* out_len,
                          const int** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("query") || name == std::string("group")) {
    *out_ptr = metadata_.query_boundaries();
    *out_len = metadata_.num_queries() + 1;
  } else if (name == std::string("position")) {
    *out_ptr = metadata_.positions();
    *out_len = num_data_;
  } else {
    return false;
  }
  return true;
}

void Dataset::SaveBinaryFile(const char* bin_filename) {
  if (bin_filename != nullptr && std::string(bin_filename) == data_filename_) {
    Log::Warning("Binary file %s already exists", bin_filename);
    return;
  }
  // if not pass a filename, just append ".bin" of original file
  std::string bin_filename_str(data_filename_);
  if (bin_filename == nullptr || bin_filename[0] == '\0') {
    bin_filename_str.append(".bin");
    bin_filename = bin_filename_str.c_str();
  }
  bool is_file_existed = false;

  if (VirtualFileWriter::Exists(bin_filename)) {
    is_file_existed = true;
    Log::Warning("File %s exists, cannot save binary to it", bin_filename);
  }

  if (!is_file_existed) {
    auto writer = VirtualFileWriter::Make(bin_filename);
    if (!writer->Init()) {
      Log::Fatal("Cannot write binary data to %s ", bin_filename);
    }
    Log::Info("Saving data to binary file %s", bin_filename);
    size_t size_of_token = std::strlen(binary_file_token);
    writer->AlignedWrite(binary_file_token, size_of_token);

    // Write the basic header information for the dataset
    SerializeHeader(writer.get());

    // get size of meta data
    size_t size_of_metadata = metadata_.SizesInByte();
    writer->Write(&size_of_metadata, sizeof(size_of_metadata));
    // write meta data
    metadata_.SaveBinaryToFile(writer.get());

    // write feature data
    for (int i = 0; i < num_groups_; ++i) {
      // get size of feature
      size_t size_of_feature = feature_groups_[i]->SizesInByte();
      writer->Write(&size_of_feature, sizeof(size_of_feature));
      // write feature
      feature_groups_[i]->SerializeToBinary(writer.get());
    }

    // write raw data; use row-major order so we can read row-by-row
    if (has_raw_) {
      for (int i = 0; i < num_data_; ++i) {
        for (int j = 0; j < num_features_; ++j) {
          int feat_ind = numeric_feature_map_[j];
          if (feat_ind > -1) {
            writer->Write(&raw_data_[feat_ind][i], sizeof(float));
          }
        }
      }
    }
  }
}

void Dataset::SerializeReference(ByteBuffer* buffer) {
  Log::Info("Saving data reference to binary buffer");

  // Calculate approximate size of output and reserve space
  size_t size_of_token = std::strlen(binary_serialized_reference_token);
  size_t initial_capacity = size_of_token + GetSerializedHeaderSize();
  // write feature group definitions
  for (int i = 0; i < num_groups_; ++i) {
    initial_capacity += feature_groups_[i]->SizesInByte(/* include_data */ false);
  }

  // Give a little extra just in case, to avoid unnecessary resizes
  buffer->Reserve(static_cast<size_t>(1.1 * static_cast<double>(initial_capacity)));

  // Write token that marks the data as binary reference, and the version
  buffer->AlignedWrite(binary_serialized_reference_token, size_of_token);
  buffer->AlignedWrite(serialized_reference_version, kSerializedReferenceVersionLength);

  // Write the basic definition of the overall dataset
  SerializeHeader(buffer);

  // write feature group definitions
  for (int i = 0; i < num_groups_; ++i) {
    // get size of feature
    size_t size_of_feature = feature_groups_[i]->SizesInByte(false);
    buffer->Write(&size_of_feature, sizeof(size_of_feature));
    // write feature
    feature_groups_[i]->SerializeToBinary(buffer, /* include_data */ false);
  }
}

size_t Dataset::GetSerializedHeaderSize() {
  size_t size_of_header =
    VirtualFileWriter::AlignedSize(sizeof(num_data_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_features_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_total_features_)) +
    VirtualFileWriter::AlignedSize(sizeof(int) * num_total_features_) +
    VirtualFileWriter::AlignedSize(sizeof(label_idx_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_groups_)) +
    3 * VirtualFileWriter::AlignedSize(sizeof(int) * num_features_) +
    sizeof(uint64_t) * (num_groups_ + 1) +
    2 * VirtualFileWriter::AlignedSize(sizeof(int) * num_groups_) +
    VirtualFileWriter::AlignedSize(sizeof(int32_t) * num_total_features_) +
    VirtualFileWriter::AlignedSize(sizeof(int)) * 3 +
    VirtualFileWriter::AlignedSize(sizeof(bool)) * 3;
  // size of feature names and forced bins
  for (int i = 0; i < num_total_features_; ++i) {
    size_of_header +=
      VirtualFileWriter::AlignedSize(feature_names_[i].size()) +
      VirtualFileWriter::AlignedSize(sizeof(int)) +
      forced_bin_bounds_[i].size() * sizeof(double) +
      VirtualFileWriter::AlignedSize(sizeof(int));
  }

  return size_of_header;
}

void Dataset::SerializeHeader(BinaryWriter* writer) {
  size_t size_of_header = GetSerializedHeaderSize();
  writer->Write(&size_of_header, sizeof(size_of_header));

  // write header
  writer->AlignedWrite(&num_data_, sizeof(num_data_));
  writer->AlignedWrite(&num_features_, sizeof(num_features_));
  writer->AlignedWrite(&num_total_features_, sizeof(num_total_features_));
  writer->AlignedWrite(&label_idx_, sizeof(label_idx_));
  writer->AlignedWrite(&max_bin_, sizeof(max_bin_));
  writer->AlignedWrite(&bin_construct_sample_cnt_,
    sizeof(bin_construct_sample_cnt_));
  writer->AlignedWrite(&min_data_in_bin_, sizeof(min_data_in_bin_));
  writer->AlignedWrite(&use_missing_, sizeof(use_missing_));
  writer->AlignedWrite(&zero_as_missing_, sizeof(zero_as_missing_));
  writer->AlignedWrite(&has_raw_, sizeof(has_raw_));
  writer->AlignedWrite(used_feature_map_.data(),
    sizeof(int) * num_total_features_);
  writer->AlignedWrite(&num_groups_, sizeof(num_groups_));
  writer->AlignedWrite(real_feature_idx_.data(), sizeof(int) * num_features_);
  writer->AlignedWrite(feature2group_.data(), sizeof(int) * num_features_);
  writer->AlignedWrite(feature2subfeature_.data(),
    sizeof(int) * num_features_);
  writer->Write(group_bin_boundaries_.data(),
    sizeof(uint64_t) * (num_groups_ + 1));
  writer->AlignedWrite(group_feature_start_.data(),
    sizeof(int) * num_groups_);
  writer->AlignedWrite(group_feature_cnt_.data(), sizeof(int) * num_groups_);
  if (max_bin_by_feature_.empty()) {
    ArrayArgs<int32_t>::Assign(&max_bin_by_feature_, -1, num_total_features_);
  }
  writer->AlignedWrite(max_bin_by_feature_.data(),
    sizeof(int32_t) * num_total_features_);
  if (ArrayArgs<int32_t>::CheckAll(max_bin_by_feature_, -1)) {
    max_bin_by_feature_.clear();
  }
  // write feature names
  for (int i = 0; i < num_total_features_; ++i) {
    int str_len = static_cast<int>(feature_names_[i].size());
    writer->AlignedWrite(&str_len, sizeof(int));
    const char* c_str = feature_names_[i].c_str();
    writer->AlignedWrite(c_str, sizeof(char) * str_len);
  }
  // write forced bins
  for (int i = 0; i < num_total_features_; ++i) {
    int num_bounds = static_cast<int>(forced_bin_bounds_[i].size());
    writer->AlignedWrite(&num_bounds, sizeof(int));

    for (size_t j = 0; j < forced_bin_bounds_[i].size(); ++j) {
      writer->Write(&forced_bin_bounds_[i][j], sizeof(double));
    }
  }
}

void Dataset::DumpTextFile(const char* text_filename) {
  FILE* file = NULL;
#if _MSC_VER
  fopen_s(&file, text_filename, "wt");
#else
  file = fopen(text_filename, "wt");
#endif
  fprintf(file, "num_features: %d\n", num_features_);
  fprintf(file, "num_total_features: %d\n", num_total_features_);
  fprintf(file, "num_groups: %d\n", num_groups_);
  fprintf(file, "num_data: %d\n", num_data_);
  fprintf(file, "feature_names: ");
  for (auto n : feature_names_) {
    fprintf(file, "%s, ", n.c_str());
  }
  fprintf(file, "\nmax_bin_by_feature: ");
  for (auto i : max_bin_by_feature_) {
    fprintf(file, "%d, ", i);
  }
  fprintf(file, "\n");
  for (auto n : feature_names_) {
    fprintf(file, "%s, ", n.c_str());
  }
  fprintf(file, "\nforced_bins: ");
  for (int i = 0; i < num_total_features_; ++i) {
    fprintf(file, "\nfeature %d: ", i);
    for (size_t j = 0; j < forced_bin_bounds_[i].size(); ++j) {
      fprintf(file, "%lf, ", forced_bin_bounds_[i][j]);
    }
  }
  std::vector<std::unique_ptr<BinIterator>> iterators;
  iterators.reserve(num_features_);
  for (int j = 0; j < num_features_; ++j) {
    auto group_idx = feature2group_[j];
    auto sub_idx = feature2subfeature_[j];
    iterators.emplace_back(
        feature_groups_[group_idx]->SubFeatureIterator(sub_idx));
  }
  for (data_size_t i = 0; i < num_data_; ++i) {
    fprintf(file, "\n");
    for (int j = 0; j < num_total_features_; ++j) {
      auto inner_feature_idx = used_feature_map_[j];
      if (inner_feature_idx < 0) {
        fprintf(file, "NA, ");
      } else {
        fprintf(file, "%d, ", iterators[inner_feature_idx]->Get(i));
      }
    }
  }
  fclose(file);
}

void Dataset::InitTrain(const std::vector<int8_t>& is_feature_used,
                        TrainingShareStates* share_state) const {
  Common::FunctionTimer fun_time("Dataset::InitTrain", global_timer);
  share_state->InitTrain(group_feature_start_,
        feature_groups_,
        is_feature_used);
}

template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
void Dataset::ConstructHistogramsMultiVal(const data_size_t* data_indices,
                                          data_size_t num_data,
                                          const score_t* gradients,
                                          const score_t* hessians,
                                          TrainingShareStates* share_state,
                                          hist_t* hist_data) const {
  Common::FunctionTimer fun_time("Dataset::ConstructHistogramsMultiVal",
                                 global_timer);
  share_state->ConstructHistograms<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
      data_indices, num_data, gradients, hessians, hist_data);
}

template <bool USE_INDICES, bool USE_HESSIAN, bool USE_QUANT_GRAD, int HIST_BITS>
void Dataset::ConstructHistogramsInner(
    const std::vector<int8_t>& is_feature_used, const data_size_t* data_indices,
    data_size_t num_data, const score_t* gradients, const score_t* hessians,
    score_t* ordered_gradients, score_t* ordered_hessians,
    TrainingShareStates* share_state, hist_t* hist_data) const {
  if (!share_state->is_col_wise) {
    return ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
        data_indices, num_data, gradients, hessians, share_state, hist_data);
  }
  std::vector<int> used_dense_group;
  int multi_val_groud_id = -1;
  used_dense_group.reserve(num_groups_);
  for (int group = 0; group < num_groups_; ++group) {
    const int f_start = group_feature_start_[group];
    const int f_cnt = group_feature_cnt_[group];
    bool is_group_used = false;
    for (int j = 0; j < f_cnt; ++j) {
      const int fidx = f_start + j;
      if (is_feature_used[fidx]) {
        is_group_used = true;
        break;
      }
    }
    if (is_group_used) {
      if (feature_groups_[group]->is_multi_val_) {
        multi_val_groud_id = group;
      } else {
        used_dense_group.push_back(group);
      }
    }
  }
  int num_used_dense_group = static_cast<int>(used_dense_group.size());
  global_timer.Start("Dataset::dense_bin_histogram");
  auto ptr_ordered_grad = gradients;
  auto ptr_ordered_hess = hessians;
  if (num_used_dense_group > 0) {
    if (USE_QUANT_GRAD) {
      int16_t* ordered_gradients_and_hessians = reinterpret_cast<int16_t*>(ordered_gradients);
      const int16_t* gradients_and_hessians = reinterpret_cast<const int16_t*>(gradients);
      if (USE_INDICES) {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
        for (data_size_t i = 0; i < num_data; ++i) {
          ordered_gradients_and_hessians[i] = gradients_and_hessians[data_indices[i]];
        }
        ptr_ordered_grad = reinterpret_cast<const score_t*>(ordered_gradients);
        ptr_ordered_hess = nullptr;
      }
    } else {
      if (USE_INDICES) {
        if (USE_HESSIAN) {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
          for (data_size_t i = 0; i < num_data; ++i) {
            ordered_gradients[i] = gradients[data_indices[i]];
            ordered_hessians[i] = hessians[data_indices[i]];
          }
          ptr_ordered_grad = ordered_gradients;
          ptr_ordered_hess = ordered_hessians;
        } else {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
          for (data_size_t i = 0; i < num_data; ++i) {
            ordered_gradients[i] = gradients[data_indices[i]];
          }
          ptr_ordered_grad = ordered_gradients;
        }
      }
    }
    OMP_INIT_EX();
#pragma omp parallel for schedule(static) num_threads(share_state->num_threads)
    for (int gi = 0; gi < num_used_dense_group; ++gi) {
      OMP_LOOP_EX_BEGIN();
      int group = used_dense_group[gi];
      const int num_bin = feature_groups_[group]->num_total_bin_;
      if (USE_QUANT_GRAD) {
        if (HIST_BITS == 16) {
          auto data_ptr = reinterpret_cast<hist_t*>(reinterpret_cast<int32_t*>(hist_data) + group_bin_boundaries_[group]);
          std::memset(reinterpret_cast<void*>(data_ptr), 0,
                      num_bin * kInt16HistEntrySize);
          if (USE_HESSIAN) {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
            }
          } else {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  data_indices, 0, num_data, ptr_ordered_grad,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  0, num_data, ptr_ordered_grad, data_ptr);
            }
          }
        } else {
          auto data_ptr = hist_data + group_bin_boundaries_[group];
          std::memset(reinterpret_cast<void*>(data_ptr), 0,
                      num_bin * kInt32HistEntrySize);
          if (USE_HESSIAN) {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
            }
          } else {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  data_indices, 0, num_data, ptr_ordered_grad,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  0, num_data, ptr_ordered_grad, data_ptr);
            }
          }
        }
      } else {
        auto data_ptr = hist_data + group_bin_boundaries_[group] * 2;
        std::memset(reinterpret_cast<void*>(data_ptr), 0,
                    num_bin * kHistEntrySize);
        if (USE_HESSIAN) {
          if (USE_INDICES) {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                data_ptr);
          } else {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
          }
        } else {
          if (USE_INDICES) {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                data_indices, 0, num_data, ptr_ordered_grad, data_ptr);
          } else {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                0, num_data, ptr_ordered_grad, data_ptr);
          }
          auto cnt_dst = reinterpret_cast<hist_cnt_t*>(data_ptr + 1);
          for (int i = 0; i < num_bin * 2; i += 2) {
            data_ptr[i + 1] = static_cast<double>(cnt_dst[i]) * hessians[0];
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
  global_timer.Stop("Dataset::dense_bin_histogram");
  if (multi_val_groud_id >= 0) {
    if (USE_QUANT_GRAD) {
      if (HIST_BITS == 32) {
        int32_t* hist_data_ptr = reinterpret_cast<int32_t*>(hist_data);
        if (num_used_dense_group > 0) {
          ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
              share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        } else {
          ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, gradients, hessians, share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        }
      } else if (HIST_BITS == 16) {
        int16_t* hist_data_ptr = reinterpret_cast<int16_t*>(hist_data);
        if (num_used_dense_group > 0) {
          ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
              share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        } else {
          ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, gradients, hessians, share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        }
      }
    } else {
      if (num_used_dense_group > 0) {
        ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
            data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
            share_state,
            hist_data + group_bin_boundaries_[multi_val_groud_id] * 2);
      } else {
        ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
            data_indices, num_data, gradients, hessians, share_state,
            hist_data + group_bin_boundaries_[multi_val_groud_id] * 2);
      }
    }
  }
}

// explicitly initialize template methods, for cross module call
#define CONSTRUCT_HISTOGRAMS_INNER_PARMA \
  const std::vector<int8_t>& is_feature_used, const data_size_t* data_indices, \
  data_size_t num_data, const score_t* gradients, const score_t* hessians, \
  score_t* ordered_gradients, score_t* ordered_hessians, \
  TrainingShareStates* share_state, hist_t* hist_data

// explicitly initialize template methods, for cross module call
template void Dataset::ConstructHistogramsInner<true, true, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, true, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, true, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

void Dataset::FixHistogram(int feature_idx, double sum_gradient,
                           double sum_hessian, hist_t* data) const {
  const int group = feature2group_[feature_idx];
  const int sub_feature = feature2subfeature_[feature_idx];
  const BinMapper* bin_mapper =
      feature_groups_[group]->bin_mappers_[sub_feature].get();
  const int most_freq_bin = bin_mapper->GetMostFreqBin();
  if (most_freq_bin > 0) {
    const int num_bin = bin_mapper->num_bin();
    GET_GRAD(data, most_freq_bin) = sum_gradient;
    GET_HESS(data, most_freq_bin) = sum_hessian;
    for (int i = 0; i < num_bin; ++i) {
      if (i != most_freq_bin) {
        GET_GRAD(data, most_freq_bin) -= GET_GRAD(data, i);
        GET_HESS(data, most_freq_bin) -= GET_HESS(data, i);
      }
    }
  }
}

template <typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
void Dataset::FixHistogramInt(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const {
  const int group = feature2group_[feature_idx];
  const int sub_feature = feature2subfeature_[feature_idx];
  const BinMapper* bin_mapper =
      feature_groups_[group]->bin_mappers_[sub_feature].get();
  const int most_freq_bin = bin_mapper->GetMostFreqBin();
  PACKED_HIST_BIN_T* data_ptr = reinterpret_cast<PACKED_HIST_BIN_T*>(data);
  PACKED_HIST_ACC_T int_sum_gradient_and_hessian_local = HIST_BITS_ACC == 16 ?
    ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) |
    static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
    int_sum_gradient_and_hessian;
  if (most_freq_bin > 0) {
    const int num_bin = bin_mapper->num_bin();
    if (HIST_BITS_BIN == HIST_BITS_ACC) {
      for (int i = 0; i < num_bin; ++i) {
        if (i != most_freq_bin) {
          int_sum_gradient_and_hessian_local -= data_ptr[i];
        }
      }
      data_ptr[most_freq_bin] = int_sum_gradient_and_hessian_local;
    } else {
      CHECK_EQ(HIST_BITS_ACC, 32);
      CHECK_EQ(HIST_BITS_BIN, 16);
      for (int i = 0; i < num_bin; ++i) {
        if (i != most_freq_bin) {
          const PACKED_HIST_BIN_T packed_hist = data_ptr[i];
          const PACKED_HIST_ACC_T packed_hist_acc = (static_cast<int64_t>(static_cast<int16_t>(packed_hist >> 16)) << 32) |
            static_cast<int64_t>(packed_hist & 0x0000ffff);
          int_sum_gradient_and_hessian_local -= packed_hist_acc;
        }
      }
      PACKED_HIST_BIN_T int_sum_gradient_and_hessian_local_bin =
        (static_cast<int32_t>(int_sum_gradient_and_hessian_local >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian_local & 0x0000ffff);
      data_ptr[most_freq_bin] = int_sum_gradient_and_hessian_local_bin;
    }
  }
}

template void Dataset::FixHistogramInt<int64_t, int64_t, 32, 32>(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const;

template void Dataset::FixHistogramInt<int32_t, int32_t, 16, 16>(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const;

template <typename T>
void PushVector(std::vector<T>* dest, const std::vector<T>& src) {
  dest->reserve(dest->size() + src.size());
  for (auto i : src) {
    dest->push_back(i);
  }
}

template <typename T>
void PushOffset(std::vector<T>* dest, const std::vector<T>& src,
                const T& offset) {
  dest->reserve(dest->size() + src.size());
  for (auto i : src) {
    dest->push_back(i + offset);
  }
}

template <typename T>
void PushClearIfEmpty(std::vector<T>* dest, const size_t dest_len,
                      const std::vector<T>& src, const size_t src_len,
                      const T& deflt) {
  if (!dest->empty() && !src.empty()) {
    PushVector(dest, src);
  } else if (!dest->empty() && src.empty()) {
    for (size_t i = 0; i < src_len; ++i) {
      dest->push_back(deflt);
    }
  } else if (dest->empty() && !src.empty()) {
    for (size_t i = 0; i < dest_len; ++i) {
      dest->push_back(deflt);
    }
    PushVector(dest, src);
  }
}

void Dataset::AddFeaturesFrom(Dataset* other) {
  if (other->num_data_ != num_data_) {
    Log::Fatal(
        "Cannot add features from other Dataset with a different number of "
        "rows");
  }
  if (other->has_raw_ != has_raw_) {
    Log::Fatal("Can only add features from other Dataset if both or neither have raw data.");
  }
  int mv_gid = -1;
  int other_mv_gid = -1;
  for (int i = 0; i < num_groups_; ++i) {
    if (IsMultiGroup(i)) {
      mv_gid = i;
    }
  }
  for (int i = 0; i < other->num_groups_; ++i) {
    if (other->IsMultiGroup(i)) {
      other_mv_gid = i;
    }
  }
  // Only one multi-val group, just simply merge
  if (mv_gid < 0 || other_mv_gid < 0) {
    PushVector(&feature2subfeature_, other->feature2subfeature_);
    PushVector(&group_feature_cnt_, other->group_feature_cnt_);
    feature_groups_.reserve(other->feature_groups_.size());
    for (auto& fg : other->feature_groups_) {
      const int cur_group_id = static_cast<int>(feature_groups_.size());
      feature_groups_.emplace_back(new FeatureGroup(*fg, true, cur_group_id));
    }
    for (auto feature_idx : other->used_feature_map_) {
      if (feature_idx >= 0) {
        used_feature_map_.push_back(feature_idx + num_features_);
      } else {
        used_feature_map_.push_back(-1);  // Unused feature.
      }
    }
    PushOffset(&real_feature_idx_, other->real_feature_idx_,
               num_total_features_);
    PushOffset(&feature2group_, other->feature2group_, num_groups_);
    auto bin_offset = group_bin_boundaries_.back();
    // Skip the leading 0 when copying group_bin_boundaries.
    for (auto i = other->group_bin_boundaries_.begin() + 1;
         i < other->group_bin_boundaries_.end(); ++i) {
      group_bin_boundaries_.push_back(*i + bin_offset);
    }
    PushOffset(&group_feature_start_, other->group_feature_start_,
               num_features_);
    num_groups_ += other->num_groups_;
    num_features_ += other->num_features_;
  } else {
    std::vector<std::vector<int>> features_in_group;
    for (int i = 0; i < num_groups_; ++i) {
      int f_start = group_feature_start_[i];
      int f_cnt = group_feature_cnt_[i];
      features_in_group.emplace_back();
      for (int j = 0; j < f_cnt; ++j) {
        const int real_fidx = real_feature_idx_[f_start + j];
        features_in_group.back().push_back(real_fidx);
      }
    }
    feature_groups_[mv_gid]->AddFeaturesFrom(
        other->feature_groups_[other_mv_gid].get(), mv_gid);
    for (int i = 0; i < other->num_groups_; ++i) {
      int f_start = other->group_feature_start_[i];
      int f_cnt = other->group_feature_cnt_[i];
      if (i == other_mv_gid) {
        for (int j = 0; j < f_cnt; ++j) {
          const int real_fidx = other->real_feature_idx_[f_start + j] + num_total_features_;
          features_in_group[mv_gid].push_back(real_fidx);
        }
      } else {
        features_in_group.emplace_back();
        for (int j = 0; j < f_cnt; ++j) {
          const int real_fidx = other->real_feature_idx_[f_start + j] + num_total_features_;
          features_in_group.back().push_back(real_fidx);
        }
        feature_groups_.emplace_back(
            new FeatureGroup(*other->feature_groups_[i], false, -1));
      }
    }
    // regenerate other fields
    num_groups_ += other->num_groups_ - 1;
    CHECK(num_groups_ == static_cast<int>(features_in_group.size()));
    num_features_ += other->num_features_;
    int cur_fidx = 0;
    used_feature_map_ =
      std::vector<int>(num_total_features_ + other->num_total_features_, -1);
    real_feature_idx_.resize(num_features_);
    feature2group_.resize(num_features_);
    feature2subfeature_.resize(num_features_);
    group_feature_start_.resize(num_groups_);
    group_feature_cnt_.resize(num_groups_);

    group_bin_boundaries_.clear();
    uint64_t num_total_bin = 0;
    group_bin_boundaries_.push_back(num_total_bin);
    for (int i = 0; i < num_groups_; ++i) {
      auto cur_features = features_in_group[i];
      int cur_cnt_features = static_cast<int>(cur_features.size());
      group_feature_start_[i] = cur_fidx;
      group_feature_cnt_[i] = cur_cnt_features;
      for (int j = 0; j < cur_cnt_features; ++j) {
        int real_fidx = cur_features[j];
        used_feature_map_[real_fidx] = cur_fidx;
        real_feature_idx_[cur_fidx] = real_fidx;
        feature2group_[cur_fidx] = i;
        feature2subfeature_[cur_fidx] = j;
        ++cur_fidx;
      }
      num_total_bin += feature_groups_[i]->num_total_bin_;
      group_bin_boundaries_.push_back(num_total_bin);
    }
  }
  std::unordered_set<std::string> feature_names_set;
  for (const auto& val : feature_names_) {
    feature_names_set.emplace(val);
  }
  for (const auto& val : other->feature_names_) {
    std::string new_name = val;
    int cnt = 2;
    while (feature_names_set.count(new_name)) {
      new_name = "D" + std::to_string(cnt) + "_" + val;
      ++cnt;
    }
    if (new_name != val) {
      Log::Warning(
        "Find the same feature name (%s) in Dataset::AddFeaturesFrom, change "
        "its name to (%s)",
        val.c_str(), new_name.c_str());
    }
    feature_names_set.emplace(new_name);
    feature_names_.push_back(new_name);
  }
  PushVector(&forced_bin_bounds_, other->forced_bin_bounds_);
  PushClearIfEmpty(&max_bin_by_feature_, num_total_features_,
                   other->max_bin_by_feature_, other->num_total_features_, -1);
  num_total_features_ += other->num_total_features_;
  for (size_t i = 0; i < (other->numeric_feature_map_).size(); ++i) {
    int feat_ind = other->numeric_feature_map_[i];
    if (feat_ind > -1) {
      numeric_feature_map_.push_back(feat_ind + num_numeric_features_);
    } else {
      numeric_feature_map_.push_back(-1);
    }
  }
  num_numeric_features_ += other->num_numeric_features_;
  if (has_raw_) {
    for (int i = 0; i < other->num_numeric_features_; ++i) {
      raw_data_.push_back(other->raw_data_[i]);
    }
  }
  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    CreateCUDAColumnData();
  } else {
    cuda_column_data_ = nullptr;
  }
  #endif  // USE_CUDA
}

const void* Dataset::GetColWiseData(
  const int feature_group_index,
  const int sub_feature_index,
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  return feature_groups_[feature_group_index]->GetColWiseData(sub_feature_index, bit_type, is_sparse, bin_iterator, num_threads);
}

const void* Dataset::GetColWiseData(
  const int feature_group_index,
  const int sub_feature_index,
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  return feature_groups_[feature_group_index]->GetColWiseData(sub_feature_index, bit_type, is_sparse, bin_iterator);
}

#ifdef USE_CUDA
void Dataset::CreateCUDAColumnData() {
  cuda_column_data_.reset(new CUDAColumnData(num_data_, gpu_device_id_));
  int num_columns = 0;
  std::vector<const void*> column_data;
  std::vector<BinIterator*> column_bin_iterator;
  std::vector<uint8_t> column_bit_type;
  int feature_index = 0;
  std::vector<int> feature_to_column(num_features_, -1);
  std::vector<uint32_t> feature_max_bins(num_features_, 0);
  std::vector<uint32_t> feature_min_bins(num_features_, 0);
  std::vector<uint32_t> feature_offsets(num_features_, 0);
  std::vector<uint32_t> feature_most_freq_bins(num_features_, 0);
  std::vector<uint32_t> feature_default_bin(num_features_, 0);
  std::vector<uint8_t> feature_missing_is_zero(num_features_, 0);
  std::vector<uint8_t> feature_missing_is_na(num_features_, 0);
  std::vector<uint8_t> feature_mfb_is_zero(num_features_, 0);
  std::vector<uint8_t> feature_mfb_is_na(num_features_, 0);
  for (int feature_group_index = 0; feature_group_index < num_groups_; ++feature_group_index) {
    if (feature_groups_[feature_group_index]->is_multi_val_) {
      for (int sub_feature_index = 0; sub_feature_index < feature_groups_[feature_group_index]->num_feature_; ++sub_feature_index) {
        uint8_t bit_type = 0;
        bool is_sparse = false;
        BinIterator* bin_iterator = nullptr;
        const void* one_column_data = GetColWiseData(feature_group_index,
                                                     sub_feature_index,
                                                     &bit_type,
                                                     &is_sparse,
                                                     &bin_iterator);
        column_data.emplace_back(one_column_data);
        column_bin_iterator.emplace_back(bin_iterator);
        column_bit_type.emplace_back(bit_type);
        feature_to_column[feature_index] = num_columns;
        ++num_columns;
        const BinMapper* feature_bin_mapper = FeatureBinMapper(feature_index);
        feature_max_bins[feature_index] = feature_max_bin(feature_index);
        feature_min_bins[feature_index] = feature_min_bin(feature_index);
        const uint32_t most_freq_bin = feature_bin_mapper->GetMostFreqBin();
        feature_offsets[feature_index] = static_cast<uint32_t>(most_freq_bin == 0);
        feature_most_freq_bins[feature_index] = most_freq_bin;
        feature_default_bin[feature_index] = feature_bin_mapper->GetDefaultBin();
        if (feature_bin_mapper->missing_type() == MissingType::Zero) {
          feature_missing_is_zero[feature_index] = 1;
          feature_missing_is_na[feature_index] = 0;
          if (feature_default_bin[feature_index] == feature_most_freq_bins[feature_index]) {
            feature_mfb_is_zero[feature_index] = 1;
          } else {
            feature_mfb_is_zero[feature_index] = 0;
          }
          feature_mfb_is_na[feature_index] = 0;
        } else if (feature_bin_mapper->missing_type() == MissingType::NaN) {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 1;
          feature_mfb_is_zero[feature_index] = 0;
          if (feature_most_freq_bins[feature_index] + feature_min_bins[feature_index] == feature_max_bins[feature_index] &&
              feature_most_freq_bins[feature_index] > 0) {
            feature_mfb_is_na[feature_index] = 1;
          } else {
            feature_mfb_is_na[feature_index] = 0;
          }
        } else {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 0;
          feature_mfb_is_zero[feature_index] = 0;
          feature_mfb_is_na[feature_index] = 0;
        }
        ++feature_index;
      }
    } else {
      uint8_t bit_type = 0;
      bool is_sparse = false;
      BinIterator* bin_iterator = nullptr;
      const void* one_column_data = GetColWiseData(feature_group_index,
                                                   -1,
                                                   &bit_type,
                                                   &is_sparse,
                                                   &bin_iterator);
      column_data.emplace_back(one_column_data);
      column_bin_iterator.emplace_back(bin_iterator);
      column_bit_type.emplace_back(bit_type);
      for (int sub_feature_index = 0; sub_feature_index < feature_groups_[feature_group_index]->num_feature_; ++sub_feature_index) {
        feature_to_column[feature_index] = num_columns;
        const BinMapper* feature_bin_mapper = FeatureBinMapper(feature_index);
        feature_max_bins[feature_index] = feature_max_bin(feature_index);
        feature_min_bins[feature_index] = feature_min_bin(feature_index);
        const uint32_t most_freq_bin = feature_bin_mapper->GetMostFreqBin();
        feature_offsets[feature_index] = static_cast<uint32_t>(most_freq_bin == 0);
        feature_most_freq_bins[feature_index] = most_freq_bin;
        feature_default_bin[feature_index] = feature_bin_mapper->GetDefaultBin();
        if (feature_bin_mapper->missing_type() == MissingType::Zero) {
          feature_missing_is_zero[feature_index] = 1;
          feature_missing_is_na[feature_index] = 0;
          if (feature_default_bin[feature_index] == feature_most_freq_bins[feature_index]) {
            feature_mfb_is_zero[feature_index] = 1;
          } else {
            feature_mfb_is_zero[feature_index] = 0;
          }
          feature_mfb_is_na[feature_index] = 0;
        } else if (feature_bin_mapper->missing_type() == MissingType::NaN) {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 1;
          feature_mfb_is_zero[feature_index] = 0;
          if (feature_most_freq_bins[feature_index] + feature_min_bins[feature_index] == feature_max_bins[feature_index] &&
              feature_most_freq_bins[feature_index] > 0) {
            feature_mfb_is_na[feature_index] = 1;
          } else {
            feature_mfb_is_na[feature_index] = 0;
          }
        } else {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 0;
          feature_mfb_is_zero[feature_index] = 0;
          feature_mfb_is_na[feature_index] = 0;
        }
        ++feature_index;
      }
      ++num_columns;
    }
  }
  cuda_column_data_->Init(num_columns,
                          column_data,
                          column_bin_iterator,
                          column_bit_type,
                          feature_max_bins,
                          feature_min_bins,
                          feature_offsets,
                          feature_most_freq_bins,
                          feature_default_bin,
                          feature_missing_is_zero,
                          feature_missing_is_na,
                          feature_mfb_is_zero,
                          feature_mfb_is_na,
                          feature_to_column);
}

#endif  // USE_CUDA

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/dataset_loader.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/dataset_loader.h>

#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <chrono>
#include <fstream>
#include <memory>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>

namespace LightGBM {

using json11_internal_lightgbm::Json;

DatasetLoader::DatasetLoader(const Config& io_config, const PredictFunction& predict_fun, int num_class, const char* filename)
  :config_(io_config), random_(config_.data_random_seed), predict_fun_(predict_fun), num_class_(num_class) {
  label_idx_ = 0;
  weight_idx_ = NO_SPECIFIC;
  group_idx_ = NO_SPECIFIC;
  SetHeader(filename);
  store_raw_ = false;
  if (io_config.linear_tree) {
    store_raw_ = true;
  }
}

DatasetLoader::~DatasetLoader() {
}

void DatasetLoader::SetHeader(const char* filename) {
  std::unordered_map<std::string, int> name2idx;
  std::string name_prefix("name:");
  if (filename != nullptr && CheckCanLoadFromBin(filename) == "") {
    TextReader<data_size_t> text_reader(filename, config_.header);

    // get column names
    if (config_.header) {
      std::string first_line = text_reader.first_line();
      feature_names_ = Common::Split(first_line.c_str(), "\t,");
    } else if (!config_.parser_config_file.empty()) {
      // support to get header from parser config, so could utilize following label name to id mapping logic.
      TextReader<data_size_t> parser_config_reader(config_.parser_config_file.c_str(), false);
      parser_config_reader.ReadAllLines();
      std::string parser_config_str = parser_config_reader.JoinedLines();
      if (!parser_config_str.empty()) {
        std::string header_in_parser_config = Common::GetFromParserConfig(parser_config_str, "header");
        if (!header_in_parser_config.empty()) {
          Log::Info("Get raw column names from parser config.");
          feature_names_ = Common::Split(header_in_parser_config.c_str(), "\t,");
        }
      }
    }

    // load label idx first
    if (config_.label_column.size() > 0) {
      if (Common::StartsWith(config_.label_column, name_prefix)) {
        std::string name = config_.label_column.substr(name_prefix.size());
        label_idx_ = -1;
        for (int i = 0; i < static_cast<int>(feature_names_.size()); ++i) {
          if (name == feature_names_[i]) {
            label_idx_ = i;
            break;
          }
        }
        if (label_idx_ >= 0) {
          Log::Info("Using column %s as label", name.c_str());
        } else {
          Log::Fatal("Could not find label column %s in data file \n"
                     "or data file doesn't contain header", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.label_column.c_str(), &label_idx_)) {
          Log::Fatal("label_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as label", label_idx_);
      }
    }

    if (!config_.parser_config_file.empty()) {
      // if parser config file exists, feature names may be changed after customized parser applied.
      // clear here so could use default filled feature names during dataset construction.
      // may improve by saving real feature names defined in parser in the future.
      if (!feature_names_.empty()) {
        feature_names_.clear();
      }
    }

    if (!feature_names_.empty()) {
      // erase label column name
      feature_names_.erase(feature_names_.begin() + label_idx_);
      for (size_t i = 0; i < feature_names_.size(); ++i) {
        name2idx[feature_names_[i]] = static_cast<int>(i);
      }
    }

    // load ignore columns
    if (config_.ignore_column.size() > 0) {
      if (Common::StartsWith(config_.ignore_column, name_prefix)) {
        std::string names = config_.ignore_column.substr(name_prefix.size());
        for (auto name : Common::Split(names.c_str(), ',')) {
          if (name2idx.count(name) > 0) {
            int tmp = name2idx[name];
            ignore_features_.emplace(tmp);
          } else {
            Log::Fatal("Could not find ignore column %s in data file", name.c_str());
          }
        }
      } else {
        for (auto token : Common::Split(config_.ignore_column.c_str(), ',')) {
          int tmp = 0;
          if (!Common::AtoiAndCheck(token.c_str(), &tmp)) {
            Log::Fatal("ignore_column is not a number,\n"
                       "if you want to use a column name,\n"
                       "please add the prefix \"name:\" to the column name");
          }
          ignore_features_.emplace(tmp);
        }
      }
    }
    // load weight idx
    if (config_.weight_column.size() > 0) {
      if (Common::StartsWith(config_.weight_column, name_prefix)) {
        std::string name = config_.weight_column.substr(name_prefix.size());
        if (name2idx.count(name) > 0) {
          weight_idx_ = name2idx[name];
          Log::Info("Using column %s as weight", name.c_str());
        } else {
          Log::Fatal("Could not find weight column %s in data file", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.weight_column.c_str(), &weight_idx_)) {
          Log::Fatal("weight_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as weight", weight_idx_);
      }
      ignore_features_.emplace(weight_idx_);
    }
    // load group idx
    if (config_.group_column.size() > 0) {
      if (Common::StartsWith(config_.group_column, name_prefix)) {
        std::string name = config_.group_column.substr(name_prefix.size());
        if (name2idx.count(name) > 0) {
          group_idx_ = name2idx[name];
          Log::Info("Using column %s as group/query id", name.c_str());
        } else {
          Log::Fatal("Could not find group/query column %s in data file", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.group_column.c_str(), &group_idx_)) {
          Log::Fatal("group_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as group/query id", group_idx_);
      }
      ignore_features_.emplace(group_idx_);
    }
  }
  if (config_.categorical_feature.size() > 0) {
    if (Common::StartsWith(config_.categorical_feature, name_prefix)) {
      std::string names = config_.categorical_feature.substr(name_prefix.size());
      for (auto name : Common::Split(names.c_str(), ',')) {
        if (name2idx.count(name) > 0) {
          int tmp = name2idx[name];
          categorical_features_.emplace(tmp);
        } else {
          Log::Fatal("Could not find categorical_feature %s in data file", name.c_str());
        }
      }
    } else {
      for (auto token : Common::Split(config_.categorical_feature.c_str(), ',')) {
        int tmp = 0;
        if (!Common::AtoiAndCheck(token.c_str(), &tmp)) {
          Log::Fatal("categorical_feature is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        categorical_features_.emplace(tmp);
      }
    }
  }
}

void CheckSampleSize(size_t sample_cnt, size_t num_data) {
  if (static_cast<double>(sample_cnt) / num_data < 0.2f &&
      sample_cnt < 100000) {
    Log::Warning(
        "Using too small ``bin_construct_sample_cnt`` may encounter "
        "unexpected "
        "errors and poor accuracy.");
  }
}

Dataset* DatasetLoader::LoadFromFile(const char* filename, int rank, int num_machines) {
  // don't support query id in data file when using distributed training
  if (num_machines > 1 && !config_.pre_partition) {
    if (group_idx_ > 0) {
      Log::Fatal("Using a query id without pre-partitioning the data file is not supported for distributed training.\n"
                 "Please use an additional query file or pre-partition the data");
    }
  }
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  if (store_raw_) {
    dataset->SetHasRaw(true);
  }
  data_size_t num_global_data = 0;
  std::vector<data_size_t> used_data_indices;
  auto bin_filename = CheckCanLoadFromBin(filename);
  bool is_load_from_binary = false;
  if (bin_filename.size() == 0) {
    dataset->parser_config_str_ = Parser::GenerateParserConfigStr(filename, config_.parser_config_file.c_str(), config_.header, label_idx_);
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(filename, config_.header, 0, label_idx_,
                                                               config_.precise_float_parser, dataset->parser_config_str_));
    if (parser == nullptr) {
      Log::Fatal("Could not recognize data format of %s", filename);
    }
    dataset->data_filename_ = filename;
    dataset->label_idx_ = label_idx_;
    dataset->metadata_.Init(filename);
    if (!config_.two_round) {
      // read data to memory
      auto text_data = LoadTextDataToMemory(filename, dataset->metadata_, rank, num_machines, &num_global_data, &used_data_indices);
      dataset->num_data_ = static_cast<data_size_t>(text_data.size());
      // sample data
      auto sample_data = SampleTextDataFromMemory(text_data);
      CheckSampleSize(sample_data.size(),
                      static_cast<size_t>(dataset->num_data_));
      // construct feature bin mappers & clear sample data
      ConstructBinMappersFromTextData(rank, num_machines, sample_data, parser.get(), dataset.get());
      std::vector<std::string>().swap(sample_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      // extract features
      ExtractFeaturesFromMemory(&text_data, parser.get(), dataset.get());
      text_data.clear();
    } else {
      // sample data from file
      auto sample_data = SampleTextDataFromFile(filename, dataset->metadata_, rank, num_machines, &num_global_data, &used_data_indices);
      if (used_data_indices.size() > 0) {
        dataset->num_data_ = static_cast<data_size_t>(used_data_indices.size());
      } else {
        dataset->num_data_ = num_global_data;
      }
      CheckSampleSize(sample_data.size(),
                      static_cast<size_t>(dataset->num_data_));
      // construct feature bin mappers & clear sample data
      ConstructBinMappersFromTextData(rank, num_machines, sample_data, parser.get(), dataset.get());
      std::vector<std::string>().swap(sample_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      Log::Info("Making second pass...");
      // extract features
      ExtractFeaturesFromFile(filename, parser.get(), used_data_indices, dataset.get());
    }
  } else {
    // load data from binary file
    is_load_from_binary = true;
    Log::Info("Load from binary file %s", bin_filename.c_str());
    dataset.reset(LoadFromBinFile(filename, bin_filename.c_str(), rank, num_machines, &num_global_data, &used_data_indices));

    // checks whether there's a initial score file when loaded from binary data files
    // the initial score file should with suffix ".bin.init"
    dataset->metadata_.LoadInitialScore(bin_filename);

    dataset->device_type_ = config_.device_type;
    dataset->gpu_device_id_ = config_.gpu_device_id;
    #ifdef USE_CUDA
    if (config_.device_type == std::string("cuda")) {
      dataset->CreateCUDAColumnData();
      dataset->metadata_.CreateCUDAMetadata(dataset->gpu_device_id_);
    } else {
      dataset->cuda_column_data_ = nullptr;
    }
    #endif  // USE_CUDA
  }
  // check meta data
  dataset->metadata_.CheckOrPartition(num_global_data, used_data_indices);
  // need to check training data
  CheckDataset(dataset.get(), is_load_from_binary);

  return dataset.release();
}

Dataset* DatasetLoader::LoadFromFileAlignWithOtherDataset(const char* filename, const Dataset* train_data) {
  data_size_t num_global_data = 0;
  std::vector<data_size_t> used_data_indices;
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  if (store_raw_) {
    dataset->SetHasRaw(true);
  }
  auto bin_filename = CheckCanLoadFromBin(filename);
  if (bin_filename.size() == 0) {
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(filename, config_.header, 0, label_idx_,
                                                               config_.precise_float_parser, train_data->parser_config_str_));
    if (parser == nullptr) {
      Log::Fatal("Could not recognize data format of %s", filename);
    }
    dataset->data_filename_ = filename;
    dataset->label_idx_ = label_idx_;
    dataset->metadata_.Init(filename);
    if (!config_.two_round) {
      // read data in memory
      auto text_data = LoadTextDataToMemory(filename, dataset->metadata_, 0, 1, &num_global_data, &used_data_indices);
      dataset->num_data_ = static_cast<data_size_t>(text_data.size());
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      dataset->CreateValid(train_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // extract features
      ExtractFeaturesFromMemory(&text_data, parser.get(), dataset.get());
      text_data.clear();
    } else {
      TextReader<data_size_t> text_reader(filename, config_.header);
      // Get number of lines of data file
      dataset->num_data_ = static_cast<data_size_t>(text_reader.CountLine());
      num_global_data = dataset->num_data_;
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      dataset->CreateValid(train_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // extract features
      ExtractFeaturesFromFile(filename, parser.get(), used_data_indices, dataset.get());
    }
  } else {
    // load data from binary file
    dataset.reset(LoadFromBinFile(filename, bin_filename.c_str(), 0, 1, &num_global_data, &used_data_indices));
    // checks whether there's a initial score file when loaded from binary data files
    // the initial score file should with suffix ".bin.init"
    dataset->metadata_.LoadInitialScore(bin_filename);
  }
  // not need to check validation data
  // check meta data
  dataset->metadata_.CheckOrPartition(num_global_data, used_data_indices);
  return dataset.release();
}

Dataset* DatasetLoader::LoadFromSerializedReference(const char* binary_data, size_t buffer_size, data_size_t num_data, int32_t num_classes) {
  auto dataset = std::unique_ptr<Dataset>(new Dataset(num_data));

  auto mem_ptr = binary_data;

  // check token
  const size_t size_of_token = std::strlen(Dataset::binary_serialized_reference_token);
  size_t size_of_token_in_input = VirtualFileWriter::AlignedSize(sizeof(char) * size_of_token);
  if (buffer_size < size_of_token_in_input) {
    Log::Fatal("Binary definition file error: token has the wrong size");
  }
  if (std::string(mem_ptr, size_of_token) != std::string(Dataset::binary_serialized_reference_token)) {
    Log::Fatal("Input file is not LightGBM binary reference file");
  }
  mem_ptr += size_of_token_in_input;

  size_t size_of_version = VirtualFileWriter::AlignedSize(Dataset::kSerializedReferenceVersionLength);
  std::string version(mem_ptr, Dataset::kSerializedReferenceVersionLength);
  if (version != std::string(Dataset::serialized_reference_version)) {
    Log::Fatal("Unexpected version of serialized binary data: %s", version.c_str());
  }
  mem_ptr += size_of_version;

  size_t size_of_header = *(reinterpret_cast<const size_t*>(mem_ptr));
  mem_ptr += sizeof(size_t);

  LoadHeaderFromMemory(dataset.get(), mem_ptr);
  dataset->num_data_ = num_data;  // update to the given num_data
  mem_ptr += size_of_header;

  // read feature group definitions
  for (int i = 0; i < dataset->num_groups_; ++i) {
    // read feature size
    const size_t size_of_feature = *(reinterpret_cast<const size_t*>(mem_ptr));
    mem_ptr += sizeof(size_t);
    dataset->feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(new FeatureGroup(mem_ptr, num_data, i)));
    mem_ptr += size_of_feature;
  }
  dataset->feature_groups_.shrink_to_fit();

  dataset->numeric_feature_map_ = std::vector<int>(dataset->num_features_, false);
  dataset->num_numeric_features_ = 0;
  for (int i = 0; i < dataset->num_features_; ++i) {
    if (dataset->FeatureBinMapper(i)->bin_type() == BinType::CategoricalBin) {
      dataset->numeric_feature_map_[i] = -1;
    } else {
      dataset->numeric_feature_map_[i] = dataset->num_numeric_features_;
      ++dataset->num_numeric_features_;
    }
  }

  int has_weights = config_.weight_column.size() > 0;
  int has_init_scores = num_classes > 0;
  int has_queries = config_.group_column.size() > 0;
  dataset->metadata_.Init(num_data, has_weights, has_init_scores, has_queries, num_classes);

  Log::Info("Loaded reference dataset: %d features, %d num_data", dataset->num_features_, num_data);

  return dataset.release();
}

Dataset* DatasetLoader::LoadFromBinFile(const char* data_filename, const char* bin_filename,
                                        int rank, int num_machines, int* num_global_data,
                                        std::vector<data_size_t>* used_data_indices) {
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  auto reader = VirtualFileReader::Make(bin_filename);
  dataset->data_filename_ = data_filename;
  if (!reader->Init()) {
    Log::Fatal("Could not read binary data from %s", bin_filename);
  }

  // buffer to read binary file
  size_t buffer_size = 16 * 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);

  // check token
  size_t size_of_token = std::strlen(Dataset::binary_file_token);
  size_t read_cnt = reader->Read(
      buffer.data(),
      VirtualFileWriter::AlignedSize(sizeof(char) * size_of_token));
  if (read_cnt < sizeof(char) * size_of_token) {
    Log::Fatal("Binary file error: token has the wrong size");
  }
  if (std::string(buffer.data()) != std::string(Dataset::binary_file_token)) {
    Log::Fatal("Input file is not LightGBM binary file");
  }

  // read size of header
  read_cnt = reader->Read(buffer.data(), sizeof(size_t));

  if (read_cnt != sizeof(size_t)) {
    Log::Fatal("Binary file error: header has the wrong size");
  }

  size_t size_of_head = *(reinterpret_cast<size_t*>(buffer.data()));

  // re-allocate space if not enough
  if (size_of_head > buffer_size) {
    buffer_size = size_of_head;
    buffer.resize(buffer_size);
  }
  // read header
  read_cnt = reader->Read(buffer.data(), size_of_head);

  if (read_cnt != size_of_head) {
    Log::Fatal("Binary file error: header is incorrect");
  }
  // get header
  const char* mem_ptr = buffer.data();
  LoadHeaderFromMemory(dataset.get(), mem_ptr);

  // read size of meta data
  read_cnt = reader->Read(buffer.data(), sizeof(size_t));

  if (read_cnt != sizeof(size_t)) {
    Log::Fatal("Binary file error: meta data has the wrong size");
  }

  size_t size_of_metadata = *(reinterpret_cast<size_t*>(buffer.data()));

  // re-allocate space if not enough
  if (size_of_metadata > buffer_size) {
    buffer_size = size_of_metadata;
    buffer.resize(buffer_size);
  }
  //  read meta data
  read_cnt = reader->Read(buffer.data(), size_of_metadata);

  if (read_cnt != size_of_metadata) {
    Log::Fatal("Binary file error: meta data is incorrect");
  }
  // load meta data
  dataset->metadata_.LoadFromMemory(buffer.data());

  *num_global_data = dataset->num_data_;
  used_data_indices->clear();
  // sample local used data if need to partition
  if (num_machines > 1 && !config_.pre_partition) {
    const data_size_t* query_boundaries = dataset->metadata_.query_boundaries();
    if (query_boundaries == nullptr) {
      // if not contain query file, minimal sample unit is one record
      for (data_size_t i = 0; i < dataset->num_data_; ++i) {
        if (random_.NextShort(0, num_machines) == rank) {
          used_data_indices->push_back(i);
        }
      }
    } else {
      // if contain query file, minimal sample unit is one query
      data_size_t num_queries = dataset->metadata_.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      for (data_size_t i = 0; i < dataset->num_data_; ++i) {
        if (qid >= num_queries) {
          Log::Fatal("Current query exceeds the range of the query file,\n"
                     "please ensure the query file is correct");
        }
        if (i >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        if (is_query_used) {
          used_data_indices->push_back(i);
        }
      }
    }
    dataset->num_data_ = static_cast<data_size_t>((*used_data_indices).size());
  }
  dataset->metadata_.PartitionLabel(*used_data_indices);
  // read feature data
  for (int i = 0; i < dataset->num_groups_; ++i) {
    // read feature size
    read_cnt = reader->Read(buffer.data(), sizeof(size_t));
    if (read_cnt != sizeof(size_t)) {
      Log::Fatal("Binary file error: feature %d has the wrong size", i);
    }
    size_t size_of_feature = *(reinterpret_cast<size_t*>(buffer.data()));
    // re-allocate space if not enough
    if (size_of_feature > buffer_size) {
      buffer_size = size_of_feature;
      buffer.resize(buffer_size);
    }

    read_cnt = reader->Read(buffer.data(), size_of_feature);

    if (read_cnt != size_of_feature) {
      Log::Fatal("Binary file error: feature %d is incorrect, read count: %zu", i, read_cnt);
    }
    dataset->feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(
      new FeatureGroup(buffer.data(),
                       *num_global_data,
                       *used_data_indices, i)));
  }
  dataset->feature_groups_.shrink_to_fit();

  // raw data
  dataset->numeric_feature_map_ = std::vector<int>(dataset->num_features_, false);
  dataset->num_numeric_features_ = 0;
  for (int i = 0; i < dataset->num_features_; ++i) {
    if (dataset->FeatureBinMapper(i)->bin_type() == BinType::CategoricalBin) {
      dataset->numeric_feature_map_[i] = -1;
    } else {
      dataset->numeric_feature_map_[i] = dataset->num_numeric_features_;
      ++dataset->num_numeric_features_;
    }
  }
  if (dataset->has_raw()) {
    dataset->ResizeRaw(dataset->num_data());
      size_t row_size = dataset->num_numeric_features_ * sizeof(float);
      if (row_size > buffer_size) {
        buffer_size = row_size;
        buffer.resize(buffer_size);
      }
    for (int i = 0; i < dataset->num_data(); ++i) {
      read_cnt = reader->Read(buffer.data(), row_size);
      if (read_cnt != row_size) {
        Log::Fatal("Binary file error: row %d of raw data is incorrect, read count: %zu", i, read_cnt);
      }
      mem_ptr = buffer.data();
      const float* tmp_ptr_raw_row = reinterpret_cast<const float*>(mem_ptr);
      for (int j = 0; j < dataset->num_features(); ++j) {
        int feat_ind = dataset->numeric_feature_map_[j];
        if (feat_ind >= 0) {
          dataset->raw_data_[feat_ind][i] = tmp_ptr_raw_row[feat_ind];
        }
      }
      mem_ptr += row_size;
    }
  }

  dataset->is_finish_load_ = true;
  return dataset.release();
}

Dataset* DatasetLoader::ConstructFromSampleData(double** sample_values,
                                                int** sample_indices,
                                                int num_col,
                                                const int* num_per_col,
                                                size_t total_sample_size,
                                                data_size_t num_local_data,
                                                int64_t num_dist_data) {
  CheckSampleSize(total_sample_size, static_cast<size_t>(num_dist_data));
  int num_total_features = num_col;
  if (Network::num_machines() > 1) {
    num_total_features = Network::GlobalSyncUpByMax(num_total_features);
  }
  std::vector<std::unique_ptr<BinMapper>> bin_mappers(num_total_features);
  // fill feature_names_ if not header
  if (feature_names_.empty()) {
    for (int i = 0; i < num_col; ++i) {
      std::stringstream str_buf;
      str_buf << "Column_" << i;
      feature_names_.push_back(str_buf.str());
    }
  }
  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(num_col), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
  }

  // get forced split
  std::string forced_bins_path = config_.forcedbins_filename;
  std::vector<std::vector<double>> forced_bin_bounds = DatasetLoader::GetForcedBins(forced_bins_path, num_col, categorical_features_);

  const data_size_t filter_cnt = static_cast<data_size_t>(
    static_cast<double>(config_.min_data_in_leaf * total_sample_size) / num_dist_data);
  if (Network::num_machines() == 1) {
    // if only one machine, find bin locally
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < num_col; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(i)) {
        bin_type = BinType::CategoricalBin;
        bool feat_is_unconstrained = ((config_.monotone_constraints.size() == 0) || (config_.monotone_constraints[i] == 0));
        if (!feat_is_unconstrained) {
            Log::Fatal("The output cannot be monotone with respect to categorical features");
        }
      }
      bin_mappers[i].reset(new BinMapper());
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[i], num_per_col[i], total_sample_size,
                                config_.max_bin, config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter,
                                bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[i], num_per_col[i], total_sample_size,
                                config_.max_bin_by_feature[i], config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    // if have multi-machines, need to find bin distributed
    // different machines will find bin for different features
    int num_machines = Network::num_machines();
    int rank = Network::rank();
    // start and len will store the process feature indices for different machines
    // machine i will find bins for features in [ start[i], start[i] + len[i] )
    std::vector<int> start(num_machines);
    std::vector<int> len(num_machines);
    int step = (num_total_features + num_machines - 1) / num_machines;
    if (step < 1) {
      step = 1;
    }

    start[0] = 0;
    for (int i = 0; i < num_machines - 1; ++i) {
      len[i] = std::min(step, num_total_features - start[i]);
      start[i + 1] = start[i] + len[i];
    }
    len[num_machines - 1] = num_total_features - start[num_machines - 1];
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < len[rank]; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(start[rank] + i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (num_col <= start[rank] + i) {
        continue;
      }
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i], num_per_col[start[rank] + i],
                                total_sample_size, config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i], num_per_col[start[rank] + i],
                                total_sample_size, config_.max_bin_by_feature[start[rank] + i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    comm_size_t self_buf_size = 0;
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      self_buf_size += static_cast<comm_size_t>(bin_mappers[i]->SizesInByte());
    }
    std::vector<char> input_buffer(self_buf_size);
    auto cp_ptr = input_buffer.data();
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      bin_mappers[i]->CopyTo(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
      // free
      bin_mappers[i].reset(nullptr);
    }
    std::vector<comm_size_t> size_len = Network::GlobalArray(self_buf_size);
    std::vector<comm_size_t> size_start(num_machines, 0);
    for (int i = 1; i < num_machines; ++i) {
      size_start[i] = size_start[i - 1] + size_len[i - 1];
    }
    comm_size_t total_buffer_size = size_start[num_machines - 1] + size_len[num_machines - 1];
    std::vector<char> output_buffer(total_buffer_size);
    // gather global feature bin mappers
    Network::Allgather(input_buffer.data(), size_start.data(), size_len.data(), output_buffer.data(), total_buffer_size);
    cp_ptr = output_buffer.data();
    // restore features bins from buffer
    for (int i = 0; i < num_total_features; ++i) {
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      bin_mappers[i].reset(new BinMapper());
      bin_mappers[i]->CopyFrom(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
    }
  }
  CheckCategoricalFeatureNumBin(bin_mappers, config_.max_bin, config_.max_bin_by_feature);
  auto dataset = std::unique_ptr<Dataset>(new Dataset(num_local_data));
  dataset->Construct(&bin_mappers, num_total_features, forced_bin_bounds, sample_indices, sample_values, num_per_col, num_col, total_sample_size, config_);
  if (dataset->has_raw()) {
    dataset->ResizeRaw(num_local_data);
  }
  dataset->set_feature_names(feature_names_);
  return dataset.release();
}


// ---- private functions ----

void DatasetLoader::LoadHeaderFromMemory(Dataset* dataset, const char* buffer) {
  // get header
  const char* mem_ptr = buffer;
  dataset->num_data_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_data_));
  dataset->num_features_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_features_));
  dataset->num_total_features_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_total_features_));
  dataset->label_idx_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->label_idx_));
  dataset->max_bin_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->max_bin_));
  dataset->bin_construct_sample_cnt_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->bin_construct_sample_cnt_));
  dataset->min_data_in_bin_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->min_data_in_bin_));
  dataset->use_missing_ = *(reinterpret_cast<const bool*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->use_missing_));
  dataset->zero_as_missing_ = *(reinterpret_cast<const bool*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->zero_as_missing_));
  dataset->has_raw_ = *(reinterpret_cast<const bool*>(mem_ptr));

  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->has_raw_));
  const int* tmp_feature_map = reinterpret_cast<const int*>(mem_ptr);
  dataset->used_feature_map_.clear();
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    dataset->used_feature_map_.push_back(tmp_feature_map[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_total_features_);
  // num_groups
  dataset->num_groups_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_groups_));
  // real_feature_idx_
  const int* tmp_ptr_real_feature_idx_ = reinterpret_cast<const int*>(mem_ptr);
  dataset->real_feature_idx_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->real_feature_idx_.push_back(tmp_ptr_real_feature_idx_[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // feature2group
  const int* tmp_ptr_feature2group = reinterpret_cast<const int*>(mem_ptr);
  dataset->feature2group_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->feature2group_.push_back(tmp_ptr_feature2group[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // feature2subfeature
  const int* tmp_ptr_feature2subfeature = reinterpret_cast<const int*>(mem_ptr);
  dataset->feature2subfeature_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->feature2subfeature_.push_back(tmp_ptr_feature2subfeature[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // group_bin_boundaries
  const uint64_t* tmp_ptr_group_bin_boundaries = reinterpret_cast<const uint64_t*>(mem_ptr);
  dataset->group_bin_boundaries_.clear();
  for (int i = 0; i < dataset->num_groups_ + 1; ++i) {
    dataset->group_bin_boundaries_.push_back(tmp_ptr_group_bin_boundaries[i]);
  }
  mem_ptr += sizeof(uint64_t) * (dataset->num_groups_ + 1);

  // group_feature_start_
  const int* tmp_ptr_group_feature_start = reinterpret_cast<const int*>(mem_ptr);
  dataset->group_feature_start_.clear();
  for (int i = 0; i < dataset->num_groups_; ++i) {
    dataset->group_feature_start_.push_back(tmp_ptr_group_feature_start[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * (dataset->num_groups_));

  // group_feature_cnt_
  const int* tmp_ptr_group_feature_cnt = reinterpret_cast<const int*>(mem_ptr);
  dataset->group_feature_cnt_.clear();
  for (int i = 0; i < dataset->num_groups_; ++i) {
    dataset->group_feature_cnt_.push_back(tmp_ptr_group_feature_cnt[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * (dataset->num_groups_));

  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(dataset->num_total_features_), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
    dataset->max_bin_by_feature_.resize(dataset->num_total_features_);
    dataset->max_bin_by_feature_.assign(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end());
  } else {
    const int32_t* tmp_ptr_max_bin_by_feature = reinterpret_cast<const int32_t*>(mem_ptr);
    dataset->max_bin_by_feature_.clear();
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      dataset->max_bin_by_feature_.push_back(tmp_ptr_max_bin_by_feature[i]);
    }
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int32_t) * (dataset->num_total_features_));
  if (ArrayArgs<int32_t>::CheckAll(dataset->max_bin_by_feature_, -1)) {
    dataset->max_bin_by_feature_.clear();
  }

  // get feature names
  dataset->feature_names_.clear();
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    int str_len = *(reinterpret_cast<const int*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int));
    std::stringstream str_buf;
    auto tmp_arr = reinterpret_cast<const char*>(mem_ptr);
    for (int j = 0; j < str_len; ++j) {
      char tmp_char = tmp_arr[j];
      str_buf << tmp_char;
    }
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(char) * str_len);
    dataset->feature_names_.emplace_back(str_buf.str());
  }
  // get forced_bin_bounds_
  dataset->forced_bin_bounds_ = std::vector<std::vector<double>>(dataset->num_total_features_, std::vector<double>());
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    int num_bounds = *(reinterpret_cast<const int*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int));
    dataset->forced_bin_bounds_[i] = std::vector<double>();
    const double* tmp_ptr_forced_bounds =
      reinterpret_cast<const double*>(mem_ptr);
    for (int j = 0; j < num_bounds; ++j) {
      double bound = tmp_ptr_forced_bounds[j];
      dataset->forced_bin_bounds_[i].push_back(bound);
    }
    mem_ptr += num_bounds * sizeof(double);
  }
}

void DatasetLoader::CheckDataset(const Dataset* dataset, bool is_load_from_binary) {
  if (dataset->num_data_ <= 0) {
    Log::Fatal("Data file %s is empty", dataset->data_filename_.c_str());
  }
  if (dataset->feature_names_.size() != static_cast<size_t>(dataset->num_total_features_)) {
    Log::Fatal("Size of feature name error, should be %d, got %d", dataset->num_total_features_,
               static_cast<int>(dataset->feature_names_.size()));
  }
  bool is_feature_order_by_group = true;
  int last_group = -1;
  int last_sub_feature = -1;
  // if features are ordered, not need to use hist_buf
  for (int i = 0; i < dataset->num_features_; ++i) {
    int group = dataset->feature2group_[i];
    int sub_feature = dataset->feature2subfeature_[i];
    if (group < last_group) {
      is_feature_order_by_group = false;
    } else if (group == last_group) {
      if (sub_feature <= last_sub_feature) {
        is_feature_order_by_group = false;
        break;
      }
    }
    last_group = group;
    last_sub_feature = sub_feature;
  }
  if (!is_feature_order_by_group) {
    Log::Fatal("Features in dataset should be ordered by group");
  }

  if (is_load_from_binary) {
    if (dataset->max_bin_ != config_.max_bin) {
      Log::Fatal("Dataset was constructed with parameter max_bin=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->max_bin_, config_.max_bin);
    }
    if (dataset->min_data_in_bin_ != config_.min_data_in_bin) {
      Log::Fatal("Dataset was constructed with parameter min_data_in_bin=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->min_data_in_bin_, config_.min_data_in_bin);
    }
    if (dataset->use_missing_ != config_.use_missing) {
      Log::Fatal("Dataset was constructed with parameter use_missing=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->use_missing_, config_.use_missing);
    }
    if (dataset->zero_as_missing_ != config_.zero_as_missing) {
      Log::Fatal("Dataset was constructed with parameter zero_as_missing=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->zero_as_missing_, config_.zero_as_missing);
    }
    if (dataset->bin_construct_sample_cnt_ != config_.bin_construct_sample_cnt) {
      Log::Fatal("Dataset was constructed with parameter bin_construct_sample_cnt=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->bin_construct_sample_cnt_, config_.bin_construct_sample_cnt);
    }
    if ((dataset->max_bin_by_feature_.size() != config_.max_bin_by_feature.size()) ||
        !std::equal(dataset->max_bin_by_feature_.begin(), dataset->max_bin_by_feature_.end(),
            config_.max_bin_by_feature.begin())) {
      Log::Fatal("Parameter max_bin_by_feature cannot be changed when loading from binary file.");
    }

    if (config_.label_column != "") {
      Log::Warning("Parameter label_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.weight_column != "") {
      Log::Warning("Parameter weight_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.group_column != "") {
      Log::Warning("Parameter group_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.ignore_column != "") {
      Log::Warning("Parameter ignore_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.two_round) {
      Log::Warning("Parameter two_round works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.header) {
      Log::Warning("Parameter header works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
  }
}

std::vector<std::string> DatasetLoader::LoadTextDataToMemory(const char* filename, const Metadata& metadata,
                                                             int rank, int num_machines, int* num_global_data,
                                                             std::vector<data_size_t>* used_data_indices) {
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  used_data_indices->clear();
  if (num_machines == 1 || config_.pre_partition) {
    // read all lines
    *num_global_data = text_reader.ReadAllLines();
  } else {  // need partition data
            // get query data
    const data_size_t* query_boundaries = metadata.query_boundaries();

    if (query_boundaries == nullptr) {
      // if not contain query data, minimal sample unit is one record
      *num_global_data = text_reader.ReadAndFilterLines([this, rank, num_machines](data_size_t) {
        if (random_.NextShort(0, num_machines) == rank) {
          return true;
        } else {
          return false;
        }
      }, used_data_indices);
    } else {
      // if contain query data, minimal sample unit is one query
      data_size_t num_queries = metadata.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      *num_global_data = text_reader.ReadAndFilterLines(
        [this, rank, num_machines, &qid, &query_boundaries, &is_query_used, num_queries]
      (data_size_t line_idx) {
        if (qid >= num_queries) {
          Log::Fatal("Current query exceeds the range of the query file,\n"
                     "please ensure the query file is correct");
        }
        if (line_idx >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        return is_query_used;
      }, used_data_indices);
    }
  }
  return std::move(text_reader.Lines());
}

std::vector<std::string> DatasetLoader::SampleTextDataFromMemory(const std::vector<std::string>& data) {
  int sample_cnt = config_.bin_construct_sample_cnt;
  if (static_cast<size_t>(sample_cnt) > data.size()) {
    sample_cnt = static_cast<int>(data.size());
  }
  auto sample_indices = random_.Sample(static_cast<int>(data.size()), sample_cnt);
  std::vector<std::string> out(sample_indices.size());
  for (size_t i = 0; i < sample_indices.size(); ++i) {
    const size_t idx = sample_indices[i];
    out[i] = data[idx];
  }
  return out;
}

std::vector<std::string> DatasetLoader::SampleTextDataFromFile(const char* filename, const Metadata& metadata,
                                                               int rank, int num_machines, int* num_global_data,
                                                               std::vector<data_size_t>* used_data_indices) {
  const data_size_t sample_cnt = static_cast<data_size_t>(config_.bin_construct_sample_cnt);
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  std::vector<std::string> out_data;
  if (num_machines == 1 || config_.pre_partition) {
    *num_global_data = static_cast<data_size_t>(text_reader.SampleFromFile(&random_, sample_cnt, &out_data));
  } else {  // need partition data
            // get query data
    const data_size_t* query_boundaries = metadata.query_boundaries();
    if (query_boundaries == nullptr) {
      // if not contain query file, minimal sample unit is one record
      *num_global_data = text_reader.SampleAndFilterFromFile([this, rank, num_machines]
      (data_size_t) {
        if (random_.NextShort(0, num_machines) == rank) {
          return true;
        } else {
          return false;
        }
      }, used_data_indices, &random_, sample_cnt, &out_data);
    } else {
      // if contain query file, minimal sample unit is one query
      data_size_t num_queries = metadata.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      *num_global_data = text_reader.SampleAndFilterFromFile(
        [this, rank, num_machines, &qid, &query_boundaries, &is_query_used, num_queries]
      (data_size_t line_idx) {
        if (qid >= num_queries) {
          Log::Fatal("Query id exceeds the range of the query file, "
                     "please ensure the query file is correct");
        }
        if (line_idx >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        return is_query_used;
      }, used_data_indices, &random_, sample_cnt, &out_data);
    }
  }
  return out_data;
}

void DatasetLoader::ConstructBinMappersFromTextData(int rank, int num_machines,
                                                    const std::vector<std::string>& sample_data,
                                                    const Parser* parser, Dataset* dataset) {
  auto t1 = std::chrono::high_resolution_clock::now();
  std::vector<std::vector<double>> sample_values;
  std::vector<std::vector<int>> sample_indices;
  std::vector<std::pair<int, double>> oneline_features;
  double label;
  for (int i = 0; i < static_cast<int>(sample_data.size()); ++i) {
    oneline_features.clear();
    // parse features
    parser->ParseOneLine(sample_data[i].c_str(), &oneline_features, &label);
    for (std::pair<int, double>& inner_data : oneline_features) {
      if (static_cast<size_t>(inner_data.first) >= sample_values.size()) {
        sample_values.resize(inner_data.first + 1);
        sample_indices.resize(inner_data.first + 1);
      }
      if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
        sample_values[inner_data.first].emplace_back(inner_data.second);
        sample_indices[inner_data.first].emplace_back(i);
      }
    }
  }

  dataset->feature_groups_.clear();
  dataset->num_total_features_ = std::max(static_cast<int>(sample_values.size()), parser->NumFeatures());
  if (num_machines > 1) {
    dataset->num_total_features_ = Network::GlobalSyncUpByMax(dataset->num_total_features_);
  }
  if (!feature_names_.empty()) {
    CHECK_EQ(dataset->num_total_features_, static_cast<int>(feature_names_.size()));
  }

  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(dataset->num_total_features_), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
  }

  // get forced split
  std::string forced_bins_path = config_.forcedbins_filename;
  std::vector<std::vector<double>> forced_bin_bounds = DatasetLoader::GetForcedBins(forced_bins_path,
                                                                                    dataset->num_total_features_,
                                                                                    categorical_features_);

  // check the range of label_idx, weight_idx and group_idx
  // skip label check if user input parser config file,
  // because label id is got from raw features while dataset features are consistent with customized parser.
  if (dataset->parser_config_str_.empty()) {
    CHECK(label_idx_ >= 0 && label_idx_ <= dataset->num_total_features_);
  }
  CHECK(weight_idx_ < 0 || weight_idx_ < dataset->num_total_features_);
  CHECK(group_idx_ < 0 || group_idx_ < dataset->num_total_features_);

  // fill feature_names_ if not header
  if (feature_names_.empty()) {
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      std::stringstream str_buf;
      str_buf << "Column_" << i;
      feature_names_.push_back(str_buf.str());
    }
  }
  dataset->set_feature_names(feature_names_);
  std::vector<std::unique_ptr<BinMapper>> bin_mappers(dataset->num_total_features_);
  const data_size_t filter_cnt = static_cast<data_size_t>(
    static_cast<double>(config_.min_data_in_leaf* sample_data.size()) / dataset->num_data_);
  // start find bins
  if (num_machines == 1) {
    // if only one machine, find bin locally
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < static_cast<int>(sample_values.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[i].data(), static_cast<int>(sample_values[i].size()),
                                sample_data.size(), config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[i].data(), static_cast<int>(sample_values[i].size()),
                                sample_data.size(), config_.max_bin_by_feature[i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    // start and len will store the process feature indices for different machines
    // machine i will find bins for features in [ start[i], start[i] + len[i] )
    std::vector<int> start(num_machines);
    std::vector<int> len(num_machines);
    int step = (dataset->num_total_features_ + num_machines - 1) / num_machines;
    if (step < 1) {
      step = 1;
    }

    start[0] = 0;
    for (int i = 0; i < num_machines - 1; ++i) {
      len[i] = std::min(step, dataset->num_total_features_ - start[i]);
      start[i + 1] = start[i] + len[i];
    }
    len[num_machines - 1] = dataset->num_total_features_ - start[num_machines - 1];
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < len[rank]; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(start[rank] + i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (static_cast<int>(sample_values.size()) <= start[rank] + i) {
        continue;
      }
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i].data(),
                                static_cast<int>(sample_values[start[rank] + i].size()),
                                sample_data.size(), config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i].data(),
                                static_cast<int>(sample_values[start[rank] + i].size()),
                                sample_data.size(), config_.max_bin_by_feature[i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type,
                                config_.use_missing, config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    comm_size_t self_buf_size = 0;
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      self_buf_size += static_cast<comm_size_t>(bin_mappers[i]->SizesInByte());
    }
    std::vector<char> input_buffer(self_buf_size);
    auto cp_ptr = input_buffer.data();
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      bin_mappers[i]->CopyTo(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
      // free
      bin_mappers[i].reset(nullptr);
    }
    std::vector<comm_size_t> size_len = Network::GlobalArray(self_buf_size);
    std::vector<comm_size_t> size_start(num_machines, 0);
    for (int i = 1; i < num_machines; ++i) {
      size_start[i] = size_start[i - 1] + size_len[i - 1];
    }
    comm_size_t total_buffer_size = size_start[num_machines - 1] + size_len[num_machines - 1];
    std::vector<char> output_buffer(total_buffer_size);
    // gather global feature bin mappers
    Network::Allgather(input_buffer.data(), size_start.data(), size_len.data(), output_buffer.data(), total_buffer_size);
    cp_ptr = output_buffer.data();
    // restore features bins from buffer
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      bin_mappers[i].reset(new BinMapper());
      bin_mappers[i]->CopyFrom(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
    }
  }
  CheckCategoricalFeatureNumBin(bin_mappers, config_.max_bin, config_.max_bin_by_feature);
  dataset->Construct(&bin_mappers, dataset->num_total_features_, forced_bin_bounds, Common::Vector2Ptr<int>(&sample_indices).data(),
                     Common::Vector2Ptr<double>(&sample_values).data(),
                     Common::VectorSize<int>(sample_indices).data(), static_cast<int>(sample_indices.size()), sample_data.size(), config_);
  if (dataset->has_raw()) {
    dataset->ResizeRaw(static_cast<int>(sample_data.size()));
  }

  auto t2 = std::chrono::high_resolution_clock::now();
  Log::Info("Construct bin mappers from text data time %.2f seconds",
            std::chrono::duration<double, std::milli>(t2 - t1) * 1e-3);
}

/*! \brief Extract local features from memory */
void DatasetLoader::ExtractFeaturesFromMemory(std::vector<std::string>* text_data, const Parser* parser, Dataset* dataset) {
  std::vector<std::pair<int, double>> oneline_features;
  double tmp_label = 0.0f;
  auto& ref_text_data = *text_data;
  std::vector<float> feature_row(dataset->num_features_);
  if (!predict_fun_) {
    OMP_INIT_EX();
    // if doesn't need to prediction with initial model
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < dataset->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(ref_text_data[i].c_str(), &oneline_features, &tmp_label);
      // set label
      dataset->metadata_.SetLabelAt(i, static_cast<label_t>(tmp_label));
      // free processed line:
      ref_text_data[i].clear();
      // shrink_to_fit will be very slow in linux, and seems not free memory, disable for now
      // text_reader_->Lines()[i].shrink_to_fit();
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      // push data
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    OMP_INIT_EX();
    // if need to prediction with initial model
    std::vector<double> init_score(static_cast<size_t>(dataset->num_data_) * num_class_);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < dataset->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(ref_text_data[i].c_str(), &oneline_features, &tmp_label);
      // set initial score
      std::vector<double> oneline_init_score(num_class_);
      predict_fun_(oneline_features, oneline_init_score.data());
      for (int k = 0; k < num_class_; ++k) {
        init_score[k * dataset->num_data_ + i] = static_cast<double>(oneline_init_score[k]);
      }
      // set label
      dataset->metadata_.SetLabelAt(i, static_cast<label_t>(tmp_label));
      // free processed line:
      ref_text_data[i].clear();
      // shrink_to_fit will be very slow in Linux, and seems not free memory, disable for now
      // text_reader_->Lines()[i].shrink_to_fit();
      // push data
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    // metadata_ will manage space of init_score
    dataset->metadata_.SetInitScore(init_score.data(), dataset->num_data_ * num_class_);
  }
  dataset->FinishLoad();
  // text data can be free after loaded feature values
  text_data->clear();
}

/*! \brief Extract local features from file */
void DatasetLoader::ExtractFeaturesFromFile(const char* filename, const Parser* parser,
                                            const std::vector<data_size_t>& used_data_indices, Dataset* dataset) {
  std::vector<double> init_score;
  if (predict_fun_) {
    init_score = std::vector<double>(static_cast<size_t>(dataset->num_data_) * num_class_);
  }
  std::function<void(data_size_t, const std::vector<std::string>&)> process_fun =
    [this, &init_score, &parser, &dataset]
  (data_size_t start_idx, const std::vector<std::string>& lines) {
    std::vector<std::pair<int, double>> oneline_features;
    double tmp_label = 0.0f;
    std::vector<float> feature_row(dataset->num_features_);
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < static_cast<data_size_t>(lines.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(lines[i].c_str(), &oneline_features, &tmp_label);
      // set initial score
      if (!init_score.empty()) {
        std::vector<double> oneline_init_score(num_class_);
        predict_fun_(oneline_features, oneline_init_score.data());
        for (int k = 0; k < num_class_; ++k) {
          init_score[k * dataset->num_data_ + start_idx + i] = static_cast<double>(oneline_init_score[k]);
        }
      }
      // set label
      dataset->metadata_.SetLabelAt(start_idx + i, static_cast<label_t>(tmp_label));
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      // push data
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, start_idx + i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(start_idx + i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(start_idx + i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  };
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  if (!used_data_indices.empty()) {
    // only need part of data
    text_reader.ReadPartAndProcessParallel(used_data_indices, process_fun);
  } else {
    // need full data
    text_reader.ReadAllAndProcessParallel(process_fun);
  }

  // metadata_ will manage space of init_score
  if (!init_score.empty()) {
    dataset->metadata_.SetInitScore(init_score.data(), dataset->num_data_ * num_class_);
  }
  dataset->FinishLoad();
}

/*! \brief Check can load from binary file */
std::string DatasetLoader::CheckCanLoadFromBin(const char* filename) {
  std::string bin_filename(filename);
  bin_filename.append(".bin");

  auto reader = VirtualFileReader::Make(bin_filename.c_str());

  if (!reader->Init()) {
    bin_filename = std::string(filename);
    reader = VirtualFileReader::Make(bin_filename.c_str());
    if (!reader->Init()) {
      Log::Fatal("Cannot open data file %s", bin_filename.c_str());
    }
  }

  size_t buffer_size = 256;
  auto buffer = std::vector<char>(buffer_size);
  // read size of token
  size_t size_of_token = std::strlen(Dataset::binary_file_token);
  size_t read_cnt = reader->Read(buffer.data(), size_of_token);
  if (read_cnt == size_of_token
      && std::string(buffer.data()) == std::string(Dataset::binary_file_token)) {
    return bin_filename;
  } else {
    return std::string();
  }
}

std::vector<std::vector<double>> DatasetLoader::GetForcedBins(std::string forced_bins_path, int num_total_features,
                                                              const std::unordered_set<int>& categorical_features) {
  std::vector<std::vector<double>> forced_bins(num_total_features, std::vector<double>());
  if (forced_bins_path != "") {
    std::ifstream forced_bins_stream(forced_bins_path.c_str());
    if (forced_bins_stream.fail()) {
      Log::Warning("Could not open %s. Will ignore.", forced_bins_path.c_str());
    } else {
      std::stringstream buffer;
      buffer << forced_bins_stream.rdbuf();
      std::string err;
      Json forced_bins_json = Json::parse(buffer.str(), &err);
      CHECK(forced_bins_json.is_array());
      std::vector<Json> forced_bins_arr = forced_bins_json.array_items();
      for (size_t i = 0; i < forced_bins_arr.size(); ++i) {
        int feature_num = forced_bins_arr[i]["feature"].int_value();
        CHECK_LT(feature_num, num_total_features);
        if (categorical_features.count(feature_num)) {
          Log::Warning("Feature %d is categorical. Will ignore forced bins for this feature.", feature_num);
        } else {
          std::vector<Json> bounds_arr = forced_bins_arr[i]["bin_upper_bound"].array_items();
          for (size_t j = 0; j < bounds_arr.size(); ++j) {
            forced_bins[feature_num].push_back(bounds_arr[j].number_value());
          }
        }
      }
      // remove duplicates
      for (int i = 0; i < num_total_features; ++i) {
        auto new_end = std::unique(forced_bins[i].begin(), forced_bins[i].end());
        forced_bins[i].erase(new_end, forced_bins[i].end());
      }
    }
  }
  return forced_bins;
}

void DatasetLoader::CheckCategoricalFeatureNumBin(
  const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
  const int max_bin, const std::vector<int>& max_bin_by_feature) const {
  bool need_warning = false;
  if (bin_mappers.size() < 1024) {
    for (size_t i = 0; i < bin_mappers.size(); ++i) {
      const int max_bin_for_this_feature = max_bin_by_feature.empty() ? max_bin : max_bin_by_feature[i];
      if (bin_mappers[i] != nullptr && bin_mappers[i]->bin_type() == BinType::CategoricalBin && bin_mappers[i]->num_bin() > max_bin_for_this_feature) {
        need_warning = true;
        break;
      }
    }
  } else {
    const int num_threads = OMP_NUM_THREADS();
    std::vector<bool> thread_need_warning(num_threads, false);
    Threading::For<size_t>(0, bin_mappers.size(), 1,
      [&bin_mappers, &thread_need_warning, &max_bin_by_feature, max_bin] (int thread_index, size_t start, size_t end) {
        for (size_t i = start; i < end; ++i) {
          thread_need_warning[thread_index] = false;
          const int max_bin_for_this_feature = max_bin_by_feature.empty() ? max_bin : max_bin_by_feature[i];
          if (bin_mappers[i] != nullptr && bin_mappers[i]->bin_type() == BinType::CategoricalBin && bin_mappers[i]->num_bin() > max_bin_for_this_feature) {
            thread_need_warning[thread_index] = true;
            break;
          }
        }
      });
    for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
      if (thread_need_warning[thread_index]) {
        need_warning = true;
        break;
      }
    }
  }

  if (need_warning) {
    Log::Warning("Categorical features with more bins than the configured maximum bin number found.");
    Log::Warning("For categorical features, max_bin and max_bin_by_feature may be ignored with a large number of categories.");
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/dense_bin.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_IO_DENSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_DENSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/cuda/vector_cudahost.h>

#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename VAL_T, bool IS_4BIT>
class DenseBin;

template <typename VAL_T, bool IS_4BIT>
class DenseBinIterator : public BinIterator {
 public:
  explicit DenseBinIterator(const DenseBin<VAL_T, IS_4BIT>* bin_data,
                            uint32_t min_bin, uint32_t max_bin,
                            uint32_t most_freq_bin)
      : bin_data_(bin_data),
        min_bin_(static_cast<VAL_T>(min_bin)),
        max_bin_(static_cast<VAL_T>(max_bin)),
        most_freq_bin_(static_cast<VAL_T>(most_freq_bin)) {
    if (most_freq_bin_ == 0) {
      offset_ = 1;
    } else {
      offset_ = 0;
    }
  }
  inline uint32_t RawGet(data_size_t idx) override;
  inline uint32_t Get(data_size_t idx) override;
  inline void Reset(data_size_t) override {}

 private:
  const DenseBin<VAL_T, IS_4BIT>* bin_data_;
  VAL_T min_bin_;
  VAL_T max_bin_;
  VAL_T most_freq_bin_;
  uint8_t offset_;
};
/*!
 * \brief Used to store bins for dense feature
 * Use template to reduce memory cost
 */
template <typename VAL_T, bool IS_4BIT>
class DenseBin : public Bin {
 public:
  friend DenseBinIterator<VAL_T, IS_4BIT>;
  explicit DenseBin(data_size_t num_data)
      : num_data_(num_data) {
    if (IS_4BIT) {
      CHECK_EQ(sizeof(VAL_T), 1);
      data_.resize((num_data_ + 1) / 2, static_cast<uint8_t>(0));
      buf_.resize((num_data_ + 1) / 2, static_cast<uint8_t>(0));
    } else {
      data_.resize(num_data_, static_cast<VAL_T>(0));
    }
  }

  ~DenseBin() {}

  void Push(int, data_size_t idx, uint32_t value) override {
    if (IS_4BIT) {
      const int i1 = idx >> 1;
      const int i2 = (idx & 1) << 2;
      const uint8_t val = static_cast<uint8_t>(value) << i2;
      if (i2 == 0) {
        data_[i1] = val;
      } else {
        buf_[i1] = val;
      }
    } else {
      data_[idx] = static_cast<VAL_T>(value);
    }
  }

  void ReSize(data_size_t num_data) override {
    if (num_data_ != num_data) {
      num_data_ = num_data;
      if (IS_4BIT) {
        data_.resize((num_data_ + 1) / 2, static_cast<VAL_T>(0));
      } else {
        data_.resize(num_data_);
      }
    }
  }

  BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin,
                           uint32_t most_freq_bin) const override;

  template <bool USE_INDICES, bool USE_PREFETCH, bool USE_HESSIAN>
  void ConstructHistogramInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* ordered_gradients,
                               const score_t* ordered_hessians,
                               hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(hess);
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 64 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;
      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (IS_4BIT) {
          PREFETCH_T0(data_.data() + (pf_idx >> 1));
        } else {
          PREFETCH_T0(data_.data() + pf_idx);
        }
        const auto ti = static_cast<uint32_t>(data(idx)) << 1;
        if (USE_HESSIAN) {
          grad[ti] += ordered_gradients[i];
          hess[ti] += ordered_hessians[i];
        } else {
          grad[ti] += ordered_gradients[i];
          ++cnt[ti];
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto ti = static_cast<uint32_t>(data(idx)) << 1;
      if (USE_HESSIAN) {
        grad[ti] += ordered_gradients[i];
        hess[ti] += ordered_hessians[i];
      } else {
        grad[ti] += ordered_gradients[i];
        ++cnt[ti];
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(
        data_indices, start, end, ordered_gradients, ordered_hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, true>(
        nullptr, start, end, ordered_gradients, ordered_hessians, out);
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               ordered_gradients, nullptr, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, ordered_gradients, nullptr, out);
  }


  template <bool USE_INDICES, bool USE_PREFETCH, bool USE_HESSIAN, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* ordered_gradients,
                               hist_t* out) const {
    data_size_t i = start;
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
    const int16_t* gradients_ptr = reinterpret_cast<const int16_t*>(ordered_gradients);
    const VAL_T* data_ptr_base = data_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 64 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;
      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (IS_4BIT) {
          PREFETCH_T0(data_ptr_base + (pf_idx >> 1));
        } else {
          PREFETCH_T0(data_ptr_base + pf_idx);
        }
        const auto ti = static_cast<uint32_t>(data(idx));
        const int16_t gradient_16 = gradients_ptr[i];
        if (USE_HESSIAN) {
          const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
          out_ptr[ti] += gradient_packed;
        } else {
          const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (1);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto ti = static_cast<uint32_t>(data(idx));
      const int16_t gradient_16 = gradients_ptr[i];
      if (USE_HESSIAN) {
        const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
        out_ptr[ti] += gradient_packed;
      } else {
        const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (1);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int16_t, 8>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int32_t, 16>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int64_t, 32>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, ordered_gradients, out);
  }

  template <bool MISS_IS_ZERO, bool MISS_IS_NA, bool MFB_IS_ZERO,
            bool MFB_IS_NA, bool USE_MIN_BIN>
  data_size_t SplitInner(uint32_t min_bin, uint32_t max_bin,
                         uint32_t default_bin, uint32_t most_freq_bin,
                         bool default_left, uint32_t threshold,
                         const data_size_t* data_indices, data_size_t cnt,
                         data_size_t* lte_indices,
                         data_size_t* gt_indices) const {
    auto th = static_cast<VAL_T>(threshold + min_bin);
    auto t_zero_bin = static_cast<VAL_T>(min_bin + default_bin);
    if (most_freq_bin == 0) {
      --th;
      --t_zero_bin;
    }
    const auto minb = static_cast<VAL_T>(min_bin);
    const auto maxb = static_cast<VAL_T>(max_bin);
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    data_size_t* missing_default_indices = gt_indices;
    data_size_t* missing_default_count = &gt_count;
    if (most_freq_bin <= threshold) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    if (MISS_IS_ZERO || MISS_IS_NA) {
      if (default_left) {
        missing_default_indices = lte_indices;
        missing_default_count = &lte_count;
      }
    }
    if (min_bin < max_bin) {
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = data(idx);
        if ((MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
            (MISS_IS_NA && !MFB_IS_NA && bin == maxb)) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if ((USE_MIN_BIN && (bin < minb || bin > maxb)) ||
                   (!USE_MIN_BIN && bin == 0)) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else if (bin > th) {
          gt_indices[gt_count++] = idx;
        } else {
          lte_indices[lte_count++] = idx;
        }
      }
    } else {
      data_size_t* max_bin_indices = gt_indices;
      data_size_t* max_bin_count = &gt_count;
      if (maxb <= th) {
        max_bin_indices = lte_indices;
        max_bin_count = &lte_count;
      }
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = data(idx);
        if (MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if (bin != maxb) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else {
          if (MISS_IS_NA && !MFB_IS_NA) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            max_bin_indices[(*max_bin_count)++] = idx;
          }
        }
      }
    }
    return lte_count;
  }

  data_size_t Split(uint32_t min_bin, uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                        \
  min_bin, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, true>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, true>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, true>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + min_bin && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, true>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, true>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                  \
  1, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, false>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, false>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, false>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + 1 && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, false>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, false>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  template <bool USE_MIN_BIN>
  data_size_t SplitCategoricalInner(uint32_t min_bin, uint32_t max_bin,
                                    uint32_t most_freq_bin,
                                    const uint32_t* threshold,
                                    int num_threshold,
                                    const data_size_t* data_indices,
                                    data_size_t cnt, data_size_t* lte_indices,
                                    data_size_t* gt_indices) const {
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    int8_t offset = most_freq_bin == 0 ? 1 : 0;
    if (most_freq_bin > 0 &&
        Common::FindInBitset(threshold, num_threshold, most_freq_bin)) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      const data_size_t idx = data_indices[i];
      const uint32_t bin = data(idx);
      if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
        default_indices[(*default_count)++] = idx;
      } else if (!USE_MIN_BIN && bin == 0) {
        default_indices[(*default_count)++] = idx;
      } else if (Common::FindInBitset(threshold, num_threshold,
                                      bin - min_bin + offset)) {
        lte_indices[lte_count++] = idx;
      } else {
        gt_indices[gt_count++] = idx;
      }
    }
    return lte_count;
  }

  data_size_t SplitCategorical(uint32_t min_bin, uint32_t max_bin,
                               uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<true>(min_bin, max_bin, most_freq_bin,
                                       threshold, num_threshold, data_indices,
                                       cnt, lte_indices, gt_indices);
  }

  data_size_t SplitCategorical(uint32_t max_bin, uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<false>(1, max_bin, most_freq_bin, threshold,
                                        num_threshold, data_indices, cnt,
                                        lte_indices, gt_indices);
  }

  data_size_t num_data() const override { return num_data_; }

  void* get_data() override { return data_.data(); }

  void FinishLoad() override {
    if (IS_4BIT) {
      if (buf_.empty()) {
        return;
      }
      int len = (num_data_ + 1) / 2;
      for (int i = 0; i < len; ++i) {
        data_[i] |= buf_[i];
      }
      buf_.clear();
    }
  }

  void LoadFromMemory(
      const void* memory,
      const std::vector<data_size_t>& local_used_indices) override {
    const VAL_T* mem_data = reinterpret_cast<const VAL_T*>(memory);
    if (!local_used_indices.empty()) {
      if (IS_4BIT) {
        const data_size_t rest = num_data_ & 1;
        for (int i = 0; i < num_data_ - rest; i += 2) {
          // get old bins
          data_size_t idx = local_used_indices[i];
          const auto bin1 = static_cast<uint8_t>(
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
          idx = local_used_indices[i + 1];
          const auto bin2 = static_cast<uint8_t>(
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
          // add
          const int i1 = i >> 1;
          data_[i1] = (bin1 | (bin2 << 4));
        }
        if (rest) {
          data_size_t idx = local_used_indices[num_data_ - 1];
          data_[num_data_ >> 1] =
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
        }
      } else {
        for (int i = 0; i < num_data_; ++i) {
          data_[i] = mem_data[local_used_indices[i]];
        }
      }
    } else {
      for (size_t i = 0; i < data_.size(); ++i) {
        data_[i] = mem_data[i];
      }
    }
  }

  inline VAL_T data(data_size_t idx) const {
    if (IS_4BIT) {
      return (data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
    } else {
      return data_[idx];
    }
  }

  void CopySubrow(const Bin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    auto other_bin = dynamic_cast<const DenseBin<VAL_T, IS_4BIT>*>(full_bin);
    if (IS_4BIT) {
      const data_size_t rest = num_used_indices & 1;
      for (int i = 0; i < num_used_indices - rest; i += 2) {
        data_size_t idx = used_indices[i];
        const auto bin1 = static_cast<uint8_t>(
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
        idx = used_indices[i + 1];
        const auto bin2 = static_cast<uint8_t>(
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
        const int i1 = i >> 1;
        data_[i1] = (bin1 | (bin2 << 4));
      }
      if (rest) {
        data_size_t idx = used_indices[num_used_indices - 1];
        data_[num_used_indices >> 1] =
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
      }
    } else {
      for (int i = 0; i < num_used_indices; ++i) {
        data_[i] = other_bin->data_[used_indices[i]];
      }
    }
  }

  void SaveBinaryToFile(BinaryWriter* writer) const override {
    writer->AlignedWrite(data_.data(), sizeof(VAL_T) * data_.size());
  }

  size_t SizesInByte() const override {
    return VirtualFileWriter::AlignedSize(sizeof(VAL_T) * data_.size());
  }

  DenseBin<VAL_T, IS_4BIT>* Clone() override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const override;

 private:
  data_size_t num_data_;
#ifdef USE_CUDA
  std::vector<VAL_T, CHAllocator<VAL_T>> data_;
#else
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, kAlignedSize>> data_;
#endif
  std::vector<uint8_t> buf_;

  DenseBin(const DenseBin<VAL_T, IS_4BIT>& other)
      : num_data_(other.num_data_), data_(other.data_) {}
};

template <typename VAL_T, bool IS_4BIT>
DenseBin<VAL_T, IS_4BIT>* DenseBin<VAL_T, IS_4BIT>::Clone() {
  return new DenseBin<VAL_T, IS_4BIT>(*this);
}

template <typename VAL_T, bool IS_4BIT>
uint32_t DenseBinIterator<VAL_T, IS_4BIT>::Get(data_size_t idx) {
  auto ret = bin_data_->data(idx);
  if (ret >= min_bin_ && ret <= max_bin_) {
    return ret - min_bin_ + offset_;
  } else {
    return most_freq_bin_;
  }
}

template <typename VAL_T, bool IS_4BIT>
inline uint32_t DenseBinIterator<VAL_T, IS_4BIT>::RawGet(data_size_t idx) {
  return bin_data_->data(idx);
}

template <typename VAL_T, bool IS_4BIT>
BinIterator* DenseBin<VAL_T, IS_4BIT>::GetIterator(
    uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin) const {
  return new DenseBinIterator<VAL_T, IS_4BIT>(this, min_bin, max_bin,
                                              most_freq_bin);
}

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_IO_DENSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/file_io.cpp <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#include <LightGBM/utils/file_io.h>

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cstdio>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>

namespace LightGBM {

struct LocalFile : VirtualFileReader, VirtualFileWriter {
  LocalFile(const std::string& filename, const std::string& mode)
      : filename_(filename), mode_(mode) {}
  virtual ~LocalFile() {
    if (file_ != NULL) {
      fclose(file_);
    }
  }

  bool Init() {
    if (file_ == NULL) {
#if _MSC_VER
      fopen_s(&file_, filename_.c_str(), mode_.c_str());
#else
      file_ = fopen(filename_.c_str(), mode_.c_str());
#endif
    }
    return file_ != NULL;
  }

  bool Exists() const {
    LocalFile file(filename_, "rb");
    return file.Init();
  }

  size_t Read(void* buffer, size_t bytes) const {
    return fread(buffer, 1, bytes, file_);
  }

  size_t Write(const void* buffer, size_t bytes) {
    size_t bytes_written = fwrite(buffer, 1, bytes, file_);
    if (bytes_written != bytes) {
      Log::Fatal(
          "Cannot write binary data to %s, wrote %zu of %zu bytes",
          filename_.c_str(), bytes_written, bytes);
    }
    return bytes_written;
  }

 private:
  FILE* file_ = NULL;
  const std::string filename_;
  const std::string mode_;
};

std::unique_ptr<VirtualFileReader> VirtualFileReader::Make(
    const std::string& filename) {
  return std::unique_ptr<VirtualFileReader>(new LocalFile(filename, "rb"));
}

std::unique_ptr<VirtualFileWriter> VirtualFileWriter::Make(
    const std::string& filename) {
  return std::unique_ptr<VirtualFileWriter>(new LocalFile(filename, "wb"));
}

bool VirtualFileWriter::Exists(const std::string& filename) {
  LocalFile file(filename, "rb");
  return file.Exists();
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/json11.cpp <==
/* Copyright (c) 2013 Dropbox, Inc.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */
#include <LightGBM/utils/json11.h>

#include <LightGBM/utils/log.h>

#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <limits>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace json11_internal_lightgbm {

static const int max_depth = 200;

using std::initializer_list;
using std::make_shared;
using std::map;
using std::string;
using std::vector;

using LightGBM::Log;

/* Helper for representing null - just a do-nothing struct, plus comparison
 * operators so the helpers in JsonValue work. We can't use nullptr_t because
 * it may not be orderable.
 */
struct NullStruct {
  bool operator==(NullStruct) const { return true; }
  bool operator<(NullStruct) const { return false; }
};

/* * * * * * * * * * * * * * * * * * * *
 * Serialization
 */

static void dump(NullStruct, string *out) { *out += "null"; }

static void dump(double value, string *out) {
  if (std::isfinite(value)) {
    char buf[32];
    snprintf(buf, sizeof buf, "%.17g", value);
    *out += buf;
  } else {
    *out += "null";
  }
}

static void dump(int value, string *out) {
  char buf[32];
  snprintf(buf, sizeof buf, "%d", value);
  *out += buf;
}

static void dump(bool value, string *out) { *out += value ? "true" : "false"; }

static void dump(const string &value, string *out) {
  *out += '"';
  for (size_t i = 0; i < value.length(); i++) {
    const char ch = value[i];
    if (ch == '\\') {
      *out += "\\\\";
    } else if (ch == '"') {
      *out += "\\\"";
    } else if (ch == '\b') {
      *out += "\\b";
    } else if (ch == '\f') {
      *out += "\\f";
    } else if (ch == '\n') {
      *out += "\\n";
    } else if (ch == '\r') {
      *out += "\\r";
    } else if (ch == '\t') {
      *out += "\\t";
    } else if (static_cast<uint8_t>(ch) <= 0x1f) {
      char buf[8];
      snprintf(buf, sizeof buf, "\\u%04x", ch);
      *out += buf;
    } else if (static_cast<uint8_t>(ch) == 0xe2 &&
               static_cast<uint8_t>(value[i + 1]) == 0x80 &&
               static_cast<uint8_t>(value[i + 2]) == 0xa8) {
      *out += "\\u2028";
      i += 2;
    } else if (static_cast<uint8_t>(ch) == 0xe2 &&
               static_cast<uint8_t>(value[i + 1]) == 0x80 &&
               static_cast<uint8_t>(value[i + 2]) == 0xa9) {
      *out += "\\u2029";
      i += 2;
    } else {
      *out += ch;
    }
  }
  *out += '"';
}

static void dump(const Json::array &values, string *out) {
  bool first = true;
  *out += "[";
  for (const auto &value : values) {
    if (!first) *out += ", ";
    value.dump(out);
    first = false;
  }
  *out += "]";
}

static void dump(const Json::object &values, string *out) {
  bool first = true;
  *out += "{";
  for (const auto &kv : values) {
    if (!first) *out += ", ";
    dump(kv.first, out);
    *out += ": ";
    kv.second.dump(out);
    first = false;
  }
  *out += "}";
}

void Json::dump(string *out) const { m_ptr->dump(out); }

/* * * * * * * * * * * * * * * * * * * *
 * Value wrappers
 */

template <Json::Type tag, typename T>
class Value : public JsonValue {
 protected:
  // Constructors
  explicit Value(const T &value) : m_value(value) {}
  explicit Value(T &&value) : m_value(std::move(value)) {}

  // Get type tag
  Json::Type type() const override { return tag; }

  // Comparisons
  bool equals(const JsonValue *other) const override {
    return m_value == static_cast<const Value<tag, T> *>(other)->m_value;
  }
  bool less(const JsonValue *other) const override {
    return m_value < (static_cast<const Value<tag, T> *>(other)->m_value);
  }

  const T m_value;
  void dump(string *out) const override { json11_internal_lightgbm::dump(m_value, out); }
};

class JsonDouble final : public Value<Json::NUMBER, double> {
  double number_value() const override { return m_value; }
  int int_value() const override { return static_cast<int>(m_value); }
  bool equals(const JsonValue *other) const override {
    return m_value == other->number_value();
  }
  bool less(const JsonValue *other) const override {
    return m_value < other->number_value();
  }

 public:
  explicit JsonDouble(double value) : Value(value) {}
};

class JsonInt final : public Value<Json::NUMBER, int> {
  double number_value() const override { return m_value; }
  int int_value() const override { return m_value; }
  bool equals(const JsonValue *other) const override {
    return m_value == other->number_value();
  }
  bool less(const JsonValue *other) const override {
    return m_value < other->number_value();
  }

 public:
  explicit JsonInt(int value) : Value(value) {}
};

class JsonBoolean final : public Value<Json::BOOL, bool> {
  bool bool_value() const override { return m_value; }

 public:
  explicit JsonBoolean(bool value) : Value(value) {}
};

class JsonString final : public Value<Json::STRING, string> {
  const string &string_value() const override { return m_value; }

 public:
  explicit JsonString(const string &value) : Value(value) {}
  explicit JsonString(string &&value) : Value(std::move(value)) {}
};

class JsonArray final : public Value<Json::ARRAY, Json::array> {
  const Json::array &array_items() const override { return m_value; }
  const Json &operator[](size_t i) const override;

 public:
  explicit JsonArray(const Json::array &value) : Value(value) {}
  explicit JsonArray(Json::array &&value) : Value(std::move(value)) {}
};

class JsonObject final : public Value<Json::OBJECT, Json::object> {
  const Json::object &object_items() const override { return m_value; }
  const Json &operator[](const string &key) const override;

 public:
  explicit JsonObject(const Json::object &value) : Value(value) {}
  explicit JsonObject(Json::object &&value) : Value(std::move(value)) {}
};

class JsonNull final : public Value<Json::NUL, NullStruct> {
 public:
  JsonNull() : Value({}) {}
};

/* * * * * * * * * * * * * * * * * * * *
 * Static globals - static-init-safe
 */
struct Statics {
  const std::shared_ptr<JsonValue> null = make_shared<JsonNull>();
  const std::shared_ptr<JsonValue> t = make_shared<JsonBoolean>(true);
  const std::shared_ptr<JsonValue> f = make_shared<JsonBoolean>(false);
  const string empty_string;
  const vector<Json> empty_vector;
  const map<string, Json> empty_map;
  Statics() {}
};

static const Statics &statics() {
  static const Statics s{};
  return s;
}

static const Json &static_null() {
  // This has to be separate, not in Statics, because Json() accesses
  // statics().null.
  static const Json json_null;
  return json_null;
}

/* * * * * * * * * * * * * * * * * * * *
 * Constructors
 */

Json::Json() noexcept : m_ptr(statics().null) {}
Json::Json(std::nullptr_t) noexcept : m_ptr(statics().null) {}
Json::Json(double value) : m_ptr(make_shared<JsonDouble>(value)) {}
Json::Json(int value) : m_ptr(make_shared<JsonInt>(value)) {}
Json::Json(bool value) : m_ptr(value ? statics().t : statics().f) {}
Json::Json(const string &value) : m_ptr(make_shared<JsonString>(value)) {}
Json::Json(string &&value) : m_ptr(make_shared<JsonString>(std::move(value))) {}
Json::Json(const char *value) : m_ptr(make_shared<JsonString>(value)) {}
Json::Json(const Json::array &values) : m_ptr(make_shared<JsonArray>(values)) {}
Json::Json(Json::array &&values)
    : m_ptr(make_shared<JsonArray>(std::move(values))) {}
Json::Json(const Json::object &values)
    : m_ptr(make_shared<JsonObject>(values)) {}
Json::Json(Json::object &&values)
    : m_ptr(make_shared<JsonObject>(std::move(values))) {}

/* * * * * * * * * * * * * * * * * * * *
 * Accessors
 */

Json::Type Json::type() const { return m_ptr->type(); }
double Json::number_value() const { return m_ptr->number_value(); }
int Json::int_value() const { return m_ptr->int_value(); }
bool Json::bool_value() const { return m_ptr->bool_value(); }
const string &Json::string_value() const { return m_ptr->string_value(); }
const vector<Json> &Json::array_items() const { return m_ptr->array_items(); }
const map<string, Json> &Json::object_items() const {
  return m_ptr->object_items();
}
const Json &Json::operator[](size_t i) const { return (*m_ptr)[i]; }
const Json &Json::operator[](const string &key) const { return (*m_ptr)[key]; }

double JsonValue::number_value() const { return 0; }
int JsonValue::int_value() const { return 0; }
bool JsonValue::bool_value() const { return false; }
const string &JsonValue::string_value() const { return statics().empty_string; }
const vector<Json> &JsonValue::array_items() const {
  return statics().empty_vector;
}
const map<string, Json> &JsonValue::object_items() const {
  return statics().empty_map;
}
const Json &JsonValue::operator[](size_t) const { return static_null(); }
const Json &JsonValue::operator[](const string &) const {
  return static_null();
}

const Json &JsonObject::operator[](const string &key) const {
  auto iter = m_value.find(key);
  return (iter == m_value.end()) ? static_null() : iter->second;
}
const Json &JsonArray::operator[](size_t i) const {
  if (i >= m_value.size())
    return static_null();
  else
    return m_value[i];
}

/* * * * * * * * * * * * * * * * * * * *
 * Comparison
 */

bool Json::operator==(const Json &other) const {
  if (m_ptr == other.m_ptr) return true;
  if (m_ptr->type() != other.m_ptr->type()) return false;

  return m_ptr->equals(other.m_ptr.get());
}

bool Json::operator<(const Json &other) const {
  if (m_ptr == other.m_ptr) return false;
  if (m_ptr->type() != other.m_ptr->type())
    return m_ptr->type() < other.m_ptr->type();

  return m_ptr->less(other.m_ptr.get());
}

/* * * * * * * * * * * * * * * * * * * *
 * Parsing
 */

/* esc(c)
 *
 * Format char c suitable for printing in an error message.
 */
static inline string esc(char c) {
  char buf[12];
  if (static_cast<uint8_t>(c) >= 0x20 && static_cast<uint8_t>(c) <= 0x7f) {
    snprintf(buf, sizeof buf, "'%c' (%d)", c, c);
  } else {
    snprintf(buf, sizeof buf, "(%d)", c);
  }
  return string(buf);
}

template <typename T>
static inline bool in_range(T x, T lower, T upper) {
  return (x >= lower && x <= upper);
}

namespace {
/* JsonParser
 *
 * Object that tracks all state of an in-progress parse.
 */
struct JsonParser final {
  /* State
   */
  const char *str;
  const size_t str_len;
  size_t i;
  string *err;
  bool failed;
  const JsonParse strategy;

  /* fail(msg, err_ret = Json())
   *
   * Mark this parse as failed.
   */
  Json fail(string &&msg) { return fail(std::move(msg), Json()); }

  template <typename T>
  T fail(string &&msg, const T err_ret) {
    if (!failed) *err = std::move(msg);
    failed = true;
    return err_ret;
  }

  /* consume_whitespace()
   *
   * Advance until the current character is non-whitespace.
   */
  void consume_whitespace() {
    while (str[i] == ' ' || str[i] == '\r' || str[i] == '\n' || str[i] == '\t')
      i++;
  }

  /* consume_comment()
   *
   * Advance comments (c-style inline and multiline).
   */
  bool consume_comment() {
    bool comment_found = false;
    if (str[i] == '/') {
      i++;
      if (i == str_len)
        return fail("Unexpected end of input after start of comment", false);
      if (str[i] == '/') {  // inline comment
        i++;
        // advance until next line, or end of input
        while (i < str_len && str[i] != '\n') {
          i++;
        }
        comment_found = true;
      } else if (str[i] == '*') {  // multiline comment
        i++;
        if (i > str_len - 2)
          return fail("Unexpected end of input inside multi-line comment",
                      false);
        // advance until closing tokens
        while (!(str[i] == '*' && str[i + 1] == '/')) {
          i++;
          if (i > str_len - 2)
            return fail("Unexpected end of input inside multi-line comment",
                        false);
        }
        i += 2;
        comment_found = true;
      } else {
        return fail("Malformed comment", false);
      }
    }
    return comment_found;
  }

  /* consume_garbage()
   *
   * Advance until the current character is non-whitespace and non-comment.
   */
  void consume_garbage() {
    consume_whitespace();
    if (strategy == JsonParse::COMMENTS) {
      bool comment_found = false;
      do {
        comment_found = consume_comment();
        if (failed) return;
        consume_whitespace();
      } while (comment_found);
    }
  }

  /* get_next_token()
   *
   * Return the next non-whitespace character. If the end of the input is
   * reached, flag an error and return 0.
   */
  char get_next_token() {
    consume_garbage();
    if (failed) return char{0};
    if (i == str_len) return fail("Unexpected end of input", char{0});

    return str[i++];
  }

  /* encode_utf8(pt, out)
   *
   * Encode pt as UTF-8 and add it to out.
   */
  void encode_utf8(int64_t pt, string* out) {
    if (pt < 0) return;

    if (pt < 0x80) {
      *out += static_cast<char>(pt);
    } else if (pt < 0x800) {
      *out += static_cast<char>((pt >> 6) | 0xC0);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    } else if (pt < 0x10000) {
      *out += static_cast<char>((pt >> 12) | 0xE0);
      *out += static_cast<char>(((pt >> 6) & 0x3F) | 0x80);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    } else {
      *out += static_cast<char>((pt >> 18) | 0xF0);
      *out += static_cast<char>(((pt >> 12) & 0x3F) | 0x80);
      *out += static_cast<char>(((pt >> 6) & 0x3F) | 0x80);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    }
  }

  /* parse_string()
   *
   * Parse a string, starting at the current position.
   */
  string parse_string() {
    string out;
    int64_t last_escaped_codepoint = -1;
    while (true) {
      if (i == str_len) return fail("Unexpected end of input in string", "");

      char ch = str[i++];

      if (ch == '"') {
        encode_utf8(last_escaped_codepoint, &out);
        return out;
      }

      if (in_range<int64_t>(ch, 0, 0x1f))
        return fail("Unescaped " + esc(ch) + " in string", "");

      // The usual case: non-escaped characters
      if (ch != '\\') {
        encode_utf8(last_escaped_codepoint, &out);
        last_escaped_codepoint = -1;
        out += ch;
        continue;
      }

      // Handle escapes
      if (i == str_len) return fail("Unexpected end of input in string", "");

      ch = str[i++];

      if (ch == 'u') {
        // Extract 4-byte escape sequence
        string esc = string(str + i, 4);
        // Explicitly check length of the substring. The following loop
        // relies on std::string returning the terminating NUL when
        // accessing str[length]. Checking here reduces brittleness.
        if (esc.length() < 4) {
          return fail("Bad \\u escape: " + esc, "");
        }
        for (size_t j = 0; j < 4; j++) {
          if (!in_range(esc[j], 'a', 'f') && !in_range(esc[j], 'A', 'F') &&
              !in_range(esc[j], '0', '9'))
            return fail("Bad \\u escape: " + esc, "");
        }

        int64_t codepoint =
            static_cast<int64_t>(strtol(esc.data(), nullptr, 16));

        // JSON specifies that characters outside the BMP shall be encoded as a
        // pair of 4-hex-digit \u escapes encoding their surrogate pair
        // components. Check whether we're in the middle of such a beast: the
        // previous codepoint was an escaped lead (high) surrogate, and this is
        // a trail (low) surrogate.
        if (in_range<int64_t>(last_escaped_codepoint, 0xD800, 0xDBFF) &&
            in_range<int64_t>(codepoint, 0xDC00, 0xDFFF)) {
          // Reassemble the two surrogate pairs into one astral-plane character,
          // per the UTF-16 algorithm.
          encode_utf8((((last_escaped_codepoint - 0xD800) << 10) |
                       (codepoint - 0xDC00)) +
                          0x10000,
                      &out);
          last_escaped_codepoint = -1;
        } else {
          encode_utf8(last_escaped_codepoint, &out);
          last_escaped_codepoint = codepoint;
        }

        i += 4;
        continue;
      }

      encode_utf8(last_escaped_codepoint, &out);
      last_escaped_codepoint = -1;

      if (ch == 'b') {
        out += '\b';
      } else if (ch == 'f') {
        out += '\f';
      } else if (ch == 'n') {
        out += '\n';
      } else if (ch == 'r') {
        out += '\r';
      } else if (ch == 't') {
        out += '\t';
      } else if (ch == '"' || ch == '\\' || ch == '/') {
        out += ch;
      } else {
        return fail("Invalid escape character " + esc(ch), "");
      }
    }
  }

  /* parse_number()
   *
   * Parse a double.
   */
  Json parse_number() {
    size_t start_pos = i;

    if (str[i] == '-') i++;

    // Integer part
    if (str[i] == '0') {
      i++;
      if (in_range(str[i], '0', '9'))
        return fail("Leading 0s not permitted in numbers");
    } else if (in_range(str[i], '1', '9')) {
      i++;
      while (in_range(str[i], '0', '9')) i++;
    } else {
      return fail("Invalid " + esc(str[i]) + " in number");
    }

    if (str[i] != '.' && str[i] != 'e' && str[i] != 'E' &&
        (i - start_pos) <=
            static_cast<size_t>(std::numeric_limits<int>::digits10)) {
      return Json(std::atoi(str + start_pos));
    }

    // Decimal part
    if (str[i] == '.') {
      i++;
      if (!in_range(str[i], '0', '9'))
        return fail("At least one digit required in fractional part");

      while (in_range(str[i], '0', '9')) i++;
    }

    // Exponent part
    if (str[i] == 'e' || str[i] == 'E') {
      i++;

      if (str[i] == '+' || str[i] == '-') i++;

      if (!in_range(str[i], '0', '9'))
        return fail("At least one digit required in exponent");

      while (in_range(str[i], '0', '9')) i++;
    }

    return Json(std::strtod(str + start_pos, nullptr));
  }

  /* expect(str, res)
   *
   * Expect that 'str' starts at the character that was just read. If it does,
   * advance the input and return res. If not, flag an error.
   */
  Json expect(const string &expected, Json res) {
    CHECK_NE(i, 0)
    i--;
    auto substr = string(str + i, expected.length());
    if (substr == expected) {
      i += expected.length();
      return res;
    } else {
      return fail("Parse error: expected " + expected + ", got " + substr);
    }
  }

  /* parse_json()
   *
   * Parse a JSON object.
   */
  Json parse_json(int depth) {
    if (depth > max_depth) {
      return fail("Exceeded maximum nesting depth");
    }

    char ch = get_next_token();
    if (failed) return Json();

    if (ch == '-' || (ch >= '0' && ch <= '9')) {
      i--;
      return parse_number();
    }

    if (ch == 't') return expect("true", Json(true));

    if (ch == 'f') return expect("false", Json(false));

    if (ch == 'n') return expect("null", Json());

    if (ch == '"') return Json(parse_string());

    if (ch == '{') {
      map<string, Json> data;
      ch = get_next_token();
      if (ch == '}') return Json(data);

      while (1) {
        if (ch != '"') return fail("Expected '\"' in object, got " + esc(ch));

        string key = parse_string();
        if (failed) return Json();

        ch = get_next_token();
        if (ch != ':') return fail("Expected ':' in object, got " + esc(ch));

        data[std::move(key)] = parse_json(depth + 1);
        if (failed) return Json();

        ch = get_next_token();
        if (ch == '}') break;
        if (ch != ',') return fail("Expected ',' in object, got " + esc(ch));

        ch = get_next_token();
      }
      return Json(data);
    }

    if (ch == '[') {
      vector<Json> data;
      ch = get_next_token();
      if (ch == ']') return Json(data);

      while (1) {
        i--;
        data.push_back(parse_json(depth + 1));
        if (failed) return Json();

        ch = get_next_token();
        if (ch == ']') break;
        if (ch != ',') return fail("Expected ',' in list, got " + esc(ch));

        ch = get_next_token();
        (void)ch;
      }
      return Json(data);
    }

    return fail("Expected value, got " + esc(ch));
  }
};
}  // namespace

Json Json::parse(const string &in, string *err, JsonParse strategy) {
  JsonParser parser{in.c_str(), in.size(), 0, err, false, strategy};
  Json result = parser.parse_json(0);

  // Check for any trailing garbage
  parser.consume_garbage();
  if (parser.failed) return Json();
  if (parser.i != in.size())
    return parser.fail("Unexpected trailing " + esc(in[parser.i]));

  return result;
}

// Documented in json11.hpp
vector<Json> Json::parse_multi(const string &in,
                               std::string::size_type *parser_stop_pos,
                               string *err, JsonParse strategy) {
  JsonParser parser{in.c_str(), in.size(), 0, err, false, strategy};
  *parser_stop_pos = 0;
  vector<Json> json_vec;
  while (parser.i != in.size() && !parser.failed) {
    json_vec.push_back(parser.parse_json(0));
    if (parser.failed) break;

    // Check for another object
    parser.consume_garbage();
    if (parser.failed) break;
    *parser_stop_pos = parser.i;
  }
  return json_vec;
}

/* * * * * * * * * * * * * * * * * * * *
 * Shape-checking
 */

bool Json::has_shape(const shape &types, string *err) const {
  if (!is_object()) {
    *err = "Expected JSON object, got " + dump();
    return false;
  }

  for (auto &item : types) {
    if ((*this)[item.first].type() != item.second) {
      *err = "Bad type for " + item.first + " in " + dump();
      return false;
    }
  }

  return true;
}

}  // namespace json11_internal_lightgbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/metadata.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>

#include <set>
#include <string>
#include <unordered_map>
#include <vector>

#ifndef LGB_R_BUILD
#include "../arrow/array.hpp"
#endif  // LGB_R_BUILD

namespace LightGBM {

Metadata::Metadata() {
  num_weights_ = 0;
  num_init_score_ = 0;
  num_data_ = 0;
  num_queries_ = 0;
  num_positions_ = 0;
  weight_load_from_file_ = false;
  position_load_from_file_ = false;
  query_load_from_file_ = false;
  init_score_load_from_file_ = false;
  #ifdef USE_CUDA
  cuda_metadata_ = nullptr;
  #endif  // USE_CUDA
}

void Metadata::Init(const char* data_filename) {
  data_filename_ = data_filename;
  // for lambdarank, it needs query data for partition data in distributed learning
  LoadQueryBoundaries();
  LoadWeights();
  LoadPositions();
  CalculateQueryWeights();
  LoadInitialScore(data_filename_);
}

Metadata::~Metadata() {
}

void Metadata::Init(data_size_t num_data, int weight_idx, int query_idx) {
  num_data_ = num_data;
  label_ = std::vector<label_t>(num_data_);
  if (weight_idx >= 0) {
    if (!weights_.empty()) {
      Log::Info("Using weights in data file, ignoring the additional weights file");
      weights_.clear();
    }
    weights_ = std::vector<label_t>(num_data_, 0.0f);
    num_weights_ = num_data_;
    weight_load_from_file_ = false;
  }
  if (query_idx >= 0) {
    if (!query_boundaries_.empty()) {
      Log::Info("Using query id in data file, ignoring the additional query file");
      query_boundaries_.clear();
    }
    if (!query_weights_.empty()) {
      query_weights_.clear();
    }
    queries_ = std::vector<data_size_t>(num_data_, 0);
    query_load_from_file_ = false;
  }
}

void Metadata::InitByReference(data_size_t num_data, const Metadata* reference) {
  int has_weights = reference->num_weights_ > 0;
  int has_init_scores = reference->num_init_score_ > 0;
  int has_queries = reference->num_queries_ > 0;
  int nclasses = reference->num_init_score_classes();
  Init(num_data, has_weights, has_init_scores, has_queries, nclasses);
}

void Metadata::Init(data_size_t num_data, int32_t has_weights, int32_t has_init_scores, int32_t has_queries, int32_t nclasses) {
  num_data_ = num_data;
  label_ = std::vector<label_t>(num_data_);
  if (has_weights) {
    if (!weights_.empty()) {
      Log::Fatal("Calling Init() on Metadata weights that have already been initialized");
    }
    weights_.resize(num_data_, 0.0f);
    num_weights_ = num_data_;
    weight_load_from_file_ = false;
  }
  if (has_init_scores) {
    if (!init_score_.empty()) {
      Log::Fatal("Calling Init() on Metadata initial scores that have already been initialized");
    }
    num_init_score_ = static_cast<int64_t>(num_data) * nclasses;
    init_score_.resize(num_init_score_, 0);
  }
  if (has_queries) {
    if (!query_weights_.empty()) {
      Log::Fatal("Calling Init() on Metadata queries that have already been initialized");
    }
    queries_.resize(num_data_, 0);
    query_load_from_file_ = false;
  }
}

void Metadata::Init(const Metadata& fullset, const data_size_t* used_indices, data_size_t num_used_indices) {
  num_data_ = num_used_indices;

  label_.resize(num_used_indices);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_used_indices >= 1024)
  for (data_size_t i = 0; i < num_used_indices; ++i) {
    label_[i] = fullset.label_[used_indices[i]];
  }

  if (!fullset.weights_.empty()) {
    weights_ = std::vector<label_t>(num_used_indices);
    num_weights_ = num_used_indices;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_used_indices >= 1024)
    for (data_size_t i = 0; i < num_used_indices; ++i) {
      weights_[i] = fullset.weights_[used_indices[i]];
    }
  } else {
    num_weights_ = 0;
  }

  if (!fullset.init_score_.empty()) {
    int num_class = static_cast<int>(fullset.num_init_score_ / fullset.num_data_);
    init_score_ = std::vector<double>(static_cast<size_t>(num_used_indices) * num_class);
    num_init_score_ = static_cast<int64_t>(num_used_indices) * num_class;
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int k = 0; k < num_class; ++k) {
      const size_t offset_dest = static_cast<size_t>(k) * num_data_;
      const size_t offset_src = static_cast<size_t>(k) * fullset.num_data_;
      for (data_size_t i = 0; i < num_used_indices; ++i) {
        init_score_[offset_dest + i] = fullset.init_score_[offset_src + used_indices[i]];
      }
    }
  } else {
    num_init_score_ = 0;
  }

  if (!fullset.query_boundaries_.empty()) {
    std::vector<data_size_t> used_query;
    data_size_t data_idx = 0;
    for (data_size_t qid = 0; qid < num_queries_ && data_idx < num_used_indices; ++qid) {
      data_size_t start = fullset.query_boundaries_[qid];
      data_size_t end = fullset.query_boundaries_[qid + 1];
      data_size_t len = end - start;
      if (used_indices[data_idx] > start) {
        continue;
      } else if (used_indices[data_idx] == start) {
        if (num_used_indices >= data_idx + len && used_indices[data_idx + len - 1] == end - 1) {
          used_query.push_back(qid);
          data_idx += len;
        } else {
          Log::Fatal("Data partition error, data didn't match queries");
        }
      } else {
        Log::Fatal("Data partition error, data didn't match queries");
      }
    }
    query_boundaries_ = std::vector<data_size_t>(used_query.size() + 1);
    num_queries_ = static_cast<data_size_t>(used_query.size());
    query_boundaries_[0] = 0;
    for (data_size_t i = 0; i < num_queries_; ++i) {
      data_size_t qid = used_query[i];
      data_size_t len = fullset.query_boundaries_[qid + 1] - fullset.query_boundaries_[qid];
      query_boundaries_[i + 1] = query_boundaries_[i] + len;
    }
  } else {
    num_queries_ = 0;
  }
}

void Metadata::PartitionLabel(const std::vector<data_size_t>& used_indices) {
  if (used_indices.empty()) {
    return;
  }
  auto old_label = label_;
  num_data_ = static_cast<data_size_t>(used_indices.size());
  label_ = std::vector<label_t>(num_data_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
  for (data_size_t i = 0; i < num_data_; ++i) {
    label_[i] = old_label[used_indices[i]];
  }
  old_label.clear();
}

void Metadata::CalculateQueryBoundaries() {
  if (!queries_.empty()) {
    // need convert query_id to boundaries
    std::vector<data_size_t> tmp_buffer;
    data_size_t last_qid = -1;
    data_size_t cur_cnt = 0;
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (last_qid != queries_[i]) {
        if (cur_cnt > 0) {
          tmp_buffer.push_back(cur_cnt);
        }
        cur_cnt = 0;
        last_qid = queries_[i];
      }
      ++cur_cnt;
    }
    tmp_buffer.push_back(cur_cnt);
    query_boundaries_ = std::vector<data_size_t>(tmp_buffer.size() + 1);
    num_queries_ = static_cast<data_size_t>(tmp_buffer.size());
    query_boundaries_[0] = 0;
    for (size_t i = 0; i < tmp_buffer.size(); ++i) {
      query_boundaries_[i + 1] = query_boundaries_[i] + tmp_buffer[i];
    }
    CalculateQueryWeights();
    queries_.clear();
  }
}

void Metadata::CheckOrPartition(data_size_t num_all_data, const std::vector<data_size_t>& used_data_indices) {
  if (used_data_indices.empty()) {
     CalculateQueryBoundaries();
    // check weights
    if (!weights_.empty() && num_weights_ != num_data_) {
      weights_.clear();
      num_weights_ = 0;
      Log::Fatal("Weights size doesn't match data size");
    }

    // check positions
    if (!positions_.empty() && num_positions_ != num_data_) {
      Log::Fatal("Positions size (%i) doesn't match data size (%i)", num_positions_, num_data_);
      positions_.clear();
      num_positions_ = 0;
    }

    // check query boundaries
    if (!query_boundaries_.empty() && query_boundaries_[num_queries_] != num_data_) {
      query_boundaries_.clear();
      num_queries_ = 0;
      Log::Fatal("Query size doesn't match data size");
    }

    // contain initial score file
    if (!init_score_.empty() && (num_init_score_ % num_data_) != 0) {
      init_score_.clear();
      num_init_score_ = 0;
      Log::Fatal("Initial score size doesn't match data size");
    }
  } else {
    if (!queries_.empty()) {
      Log::Fatal("Cannot used query_id for distributed training");
    }
    data_size_t num_used_data = static_cast<data_size_t>(used_data_indices.size());
    // check weights
    if (weight_load_from_file_) {
      if (weights_.size() > 0 && num_weights_ != num_all_data) {
        weights_.clear();
        num_weights_ = 0;
        Log::Fatal("Weights size doesn't match data size");
      }
      // get local weights
      if (!weights_.empty()) {
        auto old_weights = weights_;
        num_weights_ = num_data_;
        weights_ = std::vector<label_t>(num_data_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512)
        for (int i = 0; i < static_cast<int>(used_data_indices.size()); ++i) {
          weights_[i] = old_weights[used_data_indices[i]];
        }
        old_weights.clear();
      }
    }
    // check positions
    if (position_load_from_file_) {
      if (positions_.size() > 0 && num_positions_ != num_all_data) {
        positions_.clear();
        num_positions_ = 0;
        Log::Fatal("Positions size (%i) doesn't match data size (%i)", num_positions_, num_data_);
      }
      // get local positions
      if (!positions_.empty()) {
        auto old_positions = positions_;
        num_positions_ = num_data_;
        positions_ = std::vector<data_size_t>(num_data_);
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512)
        for (int i = 0; i < static_cast<int>(used_data_indices.size()); ++i) {
          positions_[i] = old_positions[used_data_indices[i]];
        }
        old_positions.clear();
      }
    }
    if (query_load_from_file_) {
      // check query boundaries
      if (!query_boundaries_.empty() && query_boundaries_[num_queries_] != num_all_data) {
        query_boundaries_.clear();
        num_queries_ = 0;
        Log::Fatal("Query size doesn't match data size");
      }
      // get local query boundaries
      if (!query_boundaries_.empty()) {
        std::vector<data_size_t> used_query;
        data_size_t data_idx = 0;
        for (data_size_t qid = 0; qid < num_queries_ && data_idx < num_used_data; ++qid) {
          data_size_t start = query_boundaries_[qid];
          data_size_t end = query_boundaries_[qid + 1];
          data_size_t len = end - start;
          if (used_data_indices[data_idx] > start) {
            continue;
          } else if (used_data_indices[data_idx] == start) {
            if (num_used_data >= data_idx + len && used_data_indices[data_idx + len - 1] == end - 1) {
              used_query.push_back(qid);
              data_idx += len;
            } else {
              Log::Fatal("Data partition error, data didn't match queries");
            }
          } else {
            Log::Fatal("Data partition error, data didn't match queries");
          }
        }
        auto old_query_boundaries = query_boundaries_;
        query_boundaries_ = std::vector<data_size_t>(used_query.size() + 1);
        num_queries_ = static_cast<data_size_t>(used_query.size());
        query_boundaries_[0] = 0;
        for (data_size_t i = 0; i < num_queries_; ++i) {
          data_size_t qid = used_query[i];
          data_size_t len = old_query_boundaries[qid + 1] - old_query_boundaries[qid];
          query_boundaries_[i + 1] = query_boundaries_[i] + len;
        }
        old_query_boundaries.clear();
      }
    }
    if (init_score_load_from_file_) {
      // contain initial score file
      if (!init_score_.empty() && (num_init_score_ % num_all_data) != 0) {
        init_score_.clear();
        num_init_score_ = 0;
        Log::Fatal("Initial score size doesn't match data size");
      }

      // get local initial scores
      if (!init_score_.empty()) {
        auto old_scores = init_score_;
        int num_class = static_cast<int>(num_init_score_ / num_all_data);
        num_init_score_ = static_cast<int64_t>(num_data_) * num_class;
        init_score_ = std::vector<double>(num_init_score_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
        for (int k = 0; k < num_class; ++k) {
          const size_t offset_dest = static_cast<size_t>(k) * num_data_;
          const size_t offset_src = static_cast<size_t>(k) * num_all_data;
          for (size_t i = 0; i < used_data_indices.size(); ++i) {
            init_score_[offset_dest + i] = old_scores[offset_src + used_data_indices[i]];
          }
        }
        old_scores.clear();
      }
    }
    // re-calculate query weight
    CalculateQueryWeights();
  }
  if (num_queries_ > 0) {
    Log::Debug("Number of queries in %s: %i. Average number of rows per query: %f.",
      data_filename_.c_str(), static_cast<int>(num_queries_), static_cast<double>(num_data_) / num_queries_);
  }
}

template <typename It>
void Metadata::SetInitScoresFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear init scores on empty input
  if (last - first == 0) {
    init_score_.clear();
    num_init_score_ = 0;
    return;
  }
  if (((last - first) % num_data_) != 0) {
    Log::Fatal("Initial score size doesn't match data size");
  }
  if (init_score_.empty()) {
    init_score_.resize(last - first);
  }
  num_init_score_ = last - first;

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_init_score_ >= 1024)
  for (int64_t i = 0; i < num_init_score_; ++i) {
    init_score_[i] = Common::AvoidInf(first[i]);
  }
  init_score_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetInitScore(init_score_.data(), init_score_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetInitScore(const double* init_score, data_size_t len) {
  SetInitScoresFromIterator(init_score, init_score + len);
}

#ifndef LGB_R_BUILD
ArrowChunkedArray::View InitScoreView(const ArrowChunkedArray& chunked_array) {
  auto view = chunked_array.view();
  // For multiclass classification, the init scores are provided in multiple columns. In this
  // case, we must concatenate all fields of the chunked array.
  if (chunked_array.is_struct()) {
    std::vector<ArrowChunkedArray::View> concat_views;
    concat_views.reserve(chunked_array.get_num_fields());
    for (int64_t i = 0; i < chunked_array.get_num_fields(); ++i) {
      concat_views.push_back(view.field(i));
    }
    view = ArrowChunkedArray::View(concat_views);
  }
  return view;
}

void Metadata::SetInitScore(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  auto view = InitScoreView(chunked_array);
  view.visit<double>([&](auto&& visitor) {
    SetInitScoresFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetInitScore(int64_t n_chunks, struct ArrowArray* chunks,
                            struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  auto view = InitScoreView(chunked_array);
  view.visit<double>([&](auto&& visitor) {
    SetInitScoresFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertInitScores(const double* init_scores, data_size_t start_index, data_size_t len, data_size_t source_size) {
  if (num_init_score_ <= 0) {
    Log::Fatal("Inserting initial score data into dataset with no initial scores");
  }
  if (start_index + len > num_data_) {
    // Note that len here is row count, not num_init_score, so we compare against num_data
    Log::Fatal("Inserted initial score data is too large for dataset");
  }
  if (init_score_.empty()) {
    init_score_.resize(num_init_score_);
  }

  int nclasses = num_init_score_classes();

  for (int32_t col = 0; col < nclasses; ++col) {
    int32_t dest_offset = num_data_ * col + start_index;
    // We need to use source_size here, because len might not equal size (due to a partially loaded dataset)
    int32_t source_offset = source_size * col;
    memcpy(init_score_.data() + dest_offset, init_scores + source_offset, sizeof(double) * len);
  }
  init_score_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetLabelsFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  if (num_data_ != last - first) {
    Log::Fatal("Length of labels differs from the length of #data");
  }
  if (label_.empty()) {
    label_.resize(num_data_);
  }

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
  for (data_size_t i = 0; i < num_data_; ++i) {
    label_[i] = Common::AvoidInf(first[i]);
  }

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetLabel(label_.data(), label_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetLabel(const label_t* label, data_size_t len) {
  if (label == nullptr) {
    Log::Fatal("label cannot be nullptr");
  }
  SetLabelsFromIterator(label, label + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetLabel(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetLabelsFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetLabel(int64_t n_chunks, struct ArrowArray* chunks,
                        struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetLabelsFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertLabels(const label_t* labels, data_size_t start_index, data_size_t len) {
  if (labels == nullptr) {
    Log::Fatal("label cannot be nullptr");
  }
  if (start_index + len > num_data_) {
    Log::Fatal("Inserted label data is too large for dataset");
  }
  if (label_.empty()) {
    label_.resize(num_data_);
  }

  memcpy(label_.data() + start_index, labels, sizeof(label_t) * len);

  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetWeightsFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear weights on empty input
  if (last - first == 0) {
    weights_.clear();
    num_weights_ = 0;
    return;
  }
  if (num_data_ != last - first) {
    Log::Fatal("Length of weights differs from the length of #data");
  }
  if (weights_.empty()) {
    weights_.resize(num_data_);
  }
  num_weights_ = num_data_;

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_weights_ >= 1024)
  for (data_size_t i = 0; i < num_weights_; ++i) {
    weights_[i] = Common::AvoidInf(first[i]);
  }
  CalculateQueryWeights();
  weight_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetWeights(weights_.data(), weights_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetWeights(const label_t* weights, data_size_t len) {
  SetWeightsFromIterator(weights, weights + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetWeights(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetWeightsFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetWeights(int64_t n_chunks, struct ArrowArray* chunks,
                          struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetWeightsFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertWeights(const label_t* weights, data_size_t start_index, data_size_t len) {
  if (!weights) {
    Log::Fatal("Passed null weights");
  }
  if (num_weights_ <= 0) {
    Log::Fatal("Inserting weight data into dataset with no weights");
  }
  if (start_index + len > num_weights_) {
    Log::Fatal("Inserted weight data is too large for dataset");
  }
  if (weights_.empty()) {
    weights_.resize(num_weights_);
  }

  memcpy(weights_.data() + start_index, weights, sizeof(label_t) * len);

  weight_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetQueriesFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear query boundaries on empty input
  if (last - first == 0) {
    query_boundaries_.clear();
    num_queries_ = 0;
    return;
  }

  data_size_t sum = 0;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum)
  for (data_size_t i = 0; i < static_cast<data_size_t>(last - first); ++i) {
    sum += first[i];
  }
  if (num_data_ != sum) {
    Log::Fatal("Sum of query counts (%i) differs from the length of #data (%i)", num_data_, sum);
  }
  num_queries_ = last - first;

  query_boundaries_.resize(num_queries_ + 1);
  query_boundaries_[0] = 0;
  for (data_size_t i = 0; i < num_queries_; ++i) {
    query_boundaries_[i + 1] = query_boundaries_[i] + first[i];
  }
  CalculateQueryWeights();
  query_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    if (query_weights_.size() > 0) {
      CHECK_EQ(query_weights_.size(), static_cast<size_t>(num_queries_));
      cuda_metadata_->SetQuery(query_boundaries_.data(), query_weights_.data(), num_queries_);
    } else {
      cuda_metadata_->SetQuery(query_boundaries_.data(), nullptr, num_queries_);
    }
  }
  #endif  // USE_CUDA
}

void Metadata::SetQuery(const data_size_t* query, data_size_t len) {
  SetQueriesFromIterator(query, query + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetQuery(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    SetQueriesFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetQuery(int64_t n_chunks, struct ArrowArray* chunks,
                        struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    SetQueriesFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::SetPosition(const data_size_t* positions, data_size_t len) {
  std::lock_guard<std::mutex> lock(mutex_);
  // save to nullptr
  if (positions == nullptr || len == 0) {
    positions_.clear();
    num_positions_ = 0;
    return;
  }
  #ifdef USE_CUDA
  Log::Fatal("Positions in learning to rank is not supported in CUDA version yet.");
  #endif  // USE_CUDA
  if (num_data_ != len) {
    Log::Fatal("Positions size (%i) doesn't match data size (%i)", len, num_data_);
  }
  if (positions_.empty()) {
    positions_.resize(num_data_);
  } else {
    Log::Warning("Overwriting positions in dataset.");
  }
  num_positions_ = num_data_;

  position_load_from_file_ = false;

  position_ids_.clear();
  std::unordered_map<data_size_t, int> map_id2pos;
  for (data_size_t i = 0; i < num_positions_; ++i) {
    if (map_id2pos.count(positions[i]) == 0) {
      int pos = static_cast<int>(map_id2pos.size());
      map_id2pos[positions[i]] = pos;
      position_ids_.push_back(std::to_string(positions[i]));
    }
  }

  Log::Debug("number of unique positions found = %ld", position_ids_.size());

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_positions_ >= 1024)
  for (data_size_t i = 0; i < num_positions_; ++i) {
    positions_[i] = map_id2pos.at(positions[i]);
  }
}

#ifndef LGB_R_BUILD
void Metadata::SetPosition(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    std::vector<data_size_t> positions;
    positions.reserve(visitor.end() - visitor.begin());
    for (auto it = visitor.begin(); it != visitor.end(); ++it) {
      positions.push_back(*it);
    }
    SetPosition(positions.data(), static_cast<data_size_t>(positions.size()));
  });
}

void Metadata::SetPosition(int64_t n_chunks, struct ArrowArray* chunks,
                           struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    std::vector<data_size_t> positions;
    positions.reserve(visitor.end() - visitor.begin());
    for (auto it = visitor.begin(); it != visitor.end(); ++it) {
      positions.push_back(*it);
    }
    SetPosition(positions.data(), static_cast<data_size_t>(positions.size()));
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertQueries(const data_size_t* queries, data_size_t start_index, data_size_t len) {
  if (!queries) {
    Log::Fatal("Passed null queries");
  }
  if (queries_.size() <= 0) {
    Log::Fatal("Inserting query data into dataset with no queries");
  }
  if (static_cast<size_t>(start_index + len) > queries_.size()) {
    Log::Fatal("Inserted query data is too large for dataset");
  }

  memcpy(queries_.data() + start_index, queries, sizeof(data_size_t) * len);

  query_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

void Metadata::LoadWeights() {
  num_weights_ = 0;
  std::string weight_filename(data_filename_);
  // default weight file name
  weight_filename.append(".weight");
  TextReader<size_t> reader(weight_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading weights...");
  num_weights_ = static_cast<data_size_t>(reader.Lines().size());
  weights_ = std::vector<label_t>(num_weights_);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (data_size_t i = 0; i < num_weights_; ++i) {
    double tmp_weight = 0.0f;
    Common::Atof(reader.Lines()[i].c_str(), &tmp_weight);
    weights_[i] = Common::AvoidInf(static_cast<label_t>(tmp_weight));
  }
  weight_load_from_file_ = true;
}

void Metadata::LoadPositions() {
  num_positions_ = 0;
  std::string position_filename(data_filename_);
  // default position file name
  position_filename.append(".position");
  TextReader<size_t> reader(position_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading positions from %s ...", position_filename.c_str());
  num_positions_ = static_cast<data_size_t>(reader.Lines().size());
  positions_ = std::vector<data_size_t>(num_positions_);
  position_ids_ = std::vector<std::string>();
  std::unordered_map<std::string, data_size_t> map_id2pos;
  for (data_size_t i = 0; i < num_positions_; ++i) {
    std::string& line = reader.Lines()[i];
    if (map_id2pos.count(line) == 0) {
      map_id2pos[line] = static_cast<data_size_t>(position_ids_.size());
      position_ids_.push_back(line);
    }
    positions_[i] = map_id2pos.at(line);
  }
  position_load_from_file_ = true;
}

void Metadata::LoadInitialScore(const std::string& data_filename) {
  num_init_score_ = 0;
  std::string init_score_filename(data_filename);
  init_score_filename = std::string(data_filename);
  // default init_score file name
  init_score_filename.append(".init");
  TextReader<size_t> reader(init_score_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading initial scores...");

  // use first line to count number class
  int num_class = static_cast<int>(Common::Split(reader.Lines()[0].c_str(), '\t').size());
  data_size_t num_line = static_cast<data_size_t>(reader.Lines().size());
  num_init_score_ = static_cast<int64_t>(num_line) * num_class;

  init_score_ = std::vector<double>(num_init_score_);
  if (num_class == 1) {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_line; ++i) {
      double tmp = 0.0f;
      Common::Atof(reader.Lines()[i].c_str(), &tmp);
      init_score_[i] = Common::AvoidInf(static_cast<double>(tmp));
    }
  } else {
    std::vector<std::string> oneline_init_score;
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_line; ++i) {
      double tmp = 0.0f;
      oneline_init_score = Common::Split(reader.Lines()[i].c_str(), '\t');
      if (static_cast<int>(oneline_init_score.size()) != num_class) {
        Log::Fatal("Invalid initial score file. Redundant or insufficient columns");
      }
      for (int k = 0; k < num_class; ++k) {
        Common::Atof(oneline_init_score[k].c_str(), &tmp);
        init_score_[static_cast<size_t>(k) * num_line + i] = Common::AvoidInf(static_cast<double>(tmp));
      }
    }
  }
  init_score_load_from_file_ = true;
}

void Metadata::LoadQueryBoundaries() {
  num_queries_ = 0;
  std::string query_filename(data_filename_);
  // default query file name
  query_filename.append(".query");
  TextReader<size_t> reader(query_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Calculating query boundaries...");
  query_boundaries_ = std::vector<data_size_t>(reader.Lines().size() + 1);
  num_queries_ = static_cast<data_size_t>(reader.Lines().size());
  query_boundaries_[0] = 0;
  for (size_t i = 0; i < reader.Lines().size(); ++i) {
    int tmp_cnt;
    Common::Atoi(reader.Lines()[i].c_str(), &tmp_cnt);
    query_boundaries_[i + 1] = query_boundaries_[i] + static_cast<data_size_t>(tmp_cnt);
  }
  query_load_from_file_ = true;
}

void Metadata::CalculateQueryWeights() {
  if (weights_.size() == 0 || query_boundaries_.size() == 0) {
    return;
  }
  query_weights_.clear();
  Log::Info("Calculating query weights...");
  query_weights_ = std::vector<label_t>(num_queries_);
  for (data_size_t i = 0; i < num_queries_; ++i) {
    query_weights_[i] = 0.0f;
    for (data_size_t j = query_boundaries_[i]; j < query_boundaries_[i + 1]; ++j) {
      query_weights_[i] += weights_[j];
    }
    query_weights_[i] /= (query_boundaries_[i + 1] - query_boundaries_[i]);
  }
}

void Metadata::InsertAt(data_size_t start_index,
  data_size_t count,
  const float* labels,
  const float* weights,
  const double* init_scores,
  const int32_t* queries) {
  if (num_data_ < count + start_index) {
    Log::Fatal("Length of metadata is too long to append #data");
  }
  InsertLabels(labels, start_index, count);
  if (weights) {
    InsertWeights(weights, start_index, count);
  }
  if (init_scores) {
    InsertInitScores(init_scores, start_index, count, count);
  }
  if (queries) {
    InsertQueries(queries, start_index, count);
  }
}

void Metadata::FinishLoad() {
  CalculateQueryBoundaries();
}

#ifdef USE_CUDA
void Metadata::CreateCUDAMetadata(const int gpu_device_id) {
  cuda_metadata_.reset(new CUDAMetadata(gpu_device_id));
  cuda_metadata_->Init(label_, weights_, query_boundaries_, query_weights_, init_score_);
}
#endif  // USE_CUDA

void Metadata::LoadFromMemory(const void* memory) {
  const char* mem_ptr = reinterpret_cast<const char*>(memory);

  num_data_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_data_));
  num_weights_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_weights_));
  num_queries_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_queries_));

  if (!label_.empty()) {
    label_.clear();
  }
  label_ = std::vector<label_t>(num_data_);
  std::memcpy(label_.data(), mem_ptr, sizeof(label_t) * num_data_);
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_data_);

  if (num_weights_ > 0) {
    if (!weights_.empty()) {
      weights_.clear();
    }
    weights_ = std::vector<label_t>(num_weights_);
    std::memcpy(weights_.data(), mem_ptr, sizeof(label_t) * num_weights_);
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_weights_);
    weight_load_from_file_ = true;
  }
  if (num_queries_ > 0) {
    if (!query_boundaries_.empty()) {
      query_boundaries_.clear();
    }
    query_boundaries_ = std::vector<data_size_t>(num_queries_ + 1);
    std::memcpy(query_boundaries_.data(), mem_ptr, sizeof(data_size_t) * (num_queries_ + 1));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(data_size_t) *
                                              (num_queries_ + 1));
    query_load_from_file_ = true;
  }
  CalculateQueryWeights();
}

void Metadata::SaveBinaryToFile(BinaryWriter* writer) const {
  writer->AlignedWrite(&num_data_, sizeof(num_data_));
  writer->AlignedWrite(&num_weights_, sizeof(num_weights_));
  writer->AlignedWrite(&num_queries_, sizeof(num_queries_));
  writer->AlignedWrite(label_.data(), sizeof(label_t) * num_data_);
  if (!weights_.empty()) {
    writer->AlignedWrite(weights_.data(), sizeof(label_t) * num_weights_);
  }
  if (!query_boundaries_.empty()) {
    writer->AlignedWrite(query_boundaries_.data(),
                         sizeof(data_size_t) * (num_queries_ + 1));
  }
  if (num_init_score_ > 0) {
    Log::Warning("Please note that `init_score` is not saved in binary file.\n"
      "If you need it, please set it again after loading Dataset.");
  }
}

size_t Metadata::SizesInByte() const {
  size_t size = VirtualFileWriter::AlignedSize(sizeof(num_data_)) +
                VirtualFileWriter::AlignedSize(sizeof(num_weights_)) +
                VirtualFileWriter::AlignedSize(sizeof(num_queries_));
  size += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_data_);
  if (!weights_.empty()) {
    size += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_weights_);
  }
  if (!query_boundaries_.empty()) {
    size += VirtualFileWriter::AlignedSize(sizeof(data_size_t) *
                                           (num_queries_ + 1));
  }
  return size;
}


}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/multi_val_dense_bin.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename VAL_T>
class MultiValDenseBin : public MultiValBin {
 public:
  explicit MultiValDenseBin(data_size_t num_data, int num_bin, int num_feature,
    const std::vector<uint32_t>& offsets)
    : num_data_(num_data), num_bin_(num_bin), num_feature_(num_feature),
      offsets_(offsets) {
    data_.resize(static_cast<size_t>(num_data_) * num_feature_, static_cast<VAL_T>(0));
  }

  ~MultiValDenseBin() {
  }

  data_size_t num_data() const override {
    return num_data_;
  }

  int num_bin() const override {
    return num_bin_;
  }

  double num_element_per_row() const override { return num_feature_; }

  const std::vector<uint32_t>& offsets() const override { return offsets_; }

  void PushOneRow(int , data_size_t idx, const std::vector<uint32_t>& values) override {
    auto start = RowPtr(idx);
    for (auto i = 0; i < num_feature_; ++i) {
      data_[start + i] = static_cast<VAL_T>(values[i]);
    }
  }

  void FinishLoad() override {
  }

  bool IsSparse() override {
    return false;
  }

  template<bool USE_INDICES, bool USE_PREFETCH, bool ORDERED>
  void ConstructHistogramInner(const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* gradients, const score_t* hessians, hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;

    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx = USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients + pf_idx);
          PREFETCH_T0(hessians + pf_idx);
        }
        PREFETCH_T0(data_.data() + RowPtr(pf_idx));
        const auto j_start = RowPtr(idx);
        const VAL_T* data_ptr = data_.data() + j_start;
        const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
        const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
        for (int j = 0; j < num_feature_; ++j) {
          const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
          const auto ti = (bin + offsets_[j]) << 1;
          grad[ti] += gradient;
          hess[ti] += hessian;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const VAL_T* data_ptr = data_.data() + j_start;
      const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
      const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
      for (int j = 0; j < num_feature_; ++j) {
        const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
        const auto ti = (bin + offsets_[j]) << 1;
        grad[ti] += gradient;
        hess[ti] += hessian;
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* hessians, hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               gradients, hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, gradients, hessians, out);
  }

  void ConstructHistogramOrdered(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* hessians,
                                 hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(data_indices, start, end,
                                              gradients, hessians, out);
  }

  template<bool USE_INDICES, bool USE_PREFETCH, bool ORDERED, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* gradients_and_hessians, hist_t* out) const {
    data_size_t i = start;
    const VAL_T* data_ptr_base = data_.data();
    const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(gradients_and_hessians);
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);

    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx = USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients_and_hessians_ptr + pf_idx);
        }
        PREFETCH_T0(data_ptr_base + RowPtr(pf_idx));
        const auto j_start = RowPtr(idx);
        const VAL_T* data_ptr = data_ptr_base + j_start;
        const int16_t gradient_16 = gradients_and_hessians_ptr[idx];
        const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
        for (int j = 0; j < num_feature_; ++j) {
          const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
          const auto ti = (bin + offsets_[j]);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const VAL_T* data_ptr = data_ptr_base + j_start;
      const int16_t gradient_16 = gradients_and_hessians_ptr[idx];
      const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
      for (int j = 0; j < num_feature_; ++j) {
        const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
        const auto ti = (bin + offsets_[j]);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(data_indices, start, end,
                                                              gradients, out);
  }

  MultiValBin* CreateLike(data_size_t num_data, int num_bin, int num_feature, double,
    const std::vector<uint32_t>& offsets) const override {
    return new MultiValDenseBin<VAL_T>(num_data, num_bin, num_feature, offsets);
  }

  void ReSize(data_size_t num_data, int num_bin, int num_feature,
              double, const std::vector<uint32_t>& offsets) override {
    num_data_ = num_data;
    num_bin_ = num_bin;
    num_feature_ = num_feature;
    offsets_ = offsets;
    size_t new_size = static_cast<size_t>(num_feature_) * num_data_;
    if (data_.size() < new_size) {
      data_.resize(new_size, 0);
    }
  }

  template <bool SUBROW, bool SUBCOL>
  void CopyInner(const MultiValBin* full_bin, const data_size_t* used_indices,
                 data_size_t num_used_indices,
                 const std::vector<int>& used_feature_index) {
    const auto other_bin =
        reinterpret_cast<const MultiValDenseBin<VAL_T>*>(full_bin);
    if (SUBROW) {
      CHECK_EQ(num_data_, num_used_indices);
    }
    int n_block = 1;
    data_size_t block_size = num_data_;
    Threading::BlockInfo<data_size_t>(num_data_, 1024, &n_block,
                                      &block_size);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < n_block; ++tid) {
      data_size_t start = tid * block_size;
      data_size_t end = std::min(num_data_, start + block_size);
      for (data_size_t i = start; i < end; ++i) {
        const auto j_start = RowPtr(i);
        const auto other_j_start =
            SUBROW ? other_bin->RowPtr(used_indices[i]) : other_bin->RowPtr(i);
        for (int j = 0; j < num_feature_; ++j) {
          if (SUBCOL) {
            if (other_bin->data_[other_j_start + used_feature_index[j]] > 0) {
              data_[j_start + j] = static_cast<VAL_T>(
                  other_bin->data_[other_j_start + used_feature_index[j]]);
            } else {
              data_[j_start + j] = 0;
            }
          } else {
            data_[j_start + j] =
                static_cast<VAL_T>(other_bin->data_[other_j_start + j]);
          }
        }
      }
    }
  }


  void CopySubrow(const MultiValBin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    CopyInner<true, false>(full_bin, used_indices, num_used_indices,
                           std::vector<int>());
  }

  void CopySubcol(const MultiValBin* full_bin,
                  const std::vector<int>& used_feature_index,
                  const std::vector<uint32_t>&,
                  const std::vector<uint32_t>&,
                  const std::vector<uint32_t>&) override {
    CopyInner<false, true>(full_bin, nullptr, num_data_, used_feature_index);
  }

  void CopySubrowAndSubcol(const MultiValBin* full_bin,
                           const data_size_t* used_indices,
                           data_size_t num_used_indices,
                           const std::vector<int>& used_feature_index,
                           const std::vector<uint32_t>&,
                           const std::vector<uint32_t>&,
                           const std::vector<uint32_t>&) override {
    CopyInner<true, true>(full_bin, used_indices, num_used_indices,
                          used_feature_index);
  }

  inline size_t RowPtr(data_size_t idx) const {
    return static_cast<size_t>(idx) * num_feature_;
  }

  MultiValDenseBin<VAL_T>* Clone() override;

  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const override;
  #endif  // USE_CUDA

 private:
  data_size_t num_data_;
  int num_bin_;
  int num_feature_;
  std::vector<uint32_t> offsets_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>> data_;

  MultiValDenseBin(const MultiValDenseBin<VAL_T>& other)
    : num_data_(other.num_data_), num_bin_(other.num_bin_), num_feature_(other.num_feature_),
      offsets_(other.offsets_), data_(other.data_) {
  }
};

template<typename VAL_T>
MultiValDenseBin<VAL_T>* MultiValDenseBin<VAL_T>::Clone() {
  return new MultiValDenseBin<VAL_T>(*this);
}

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/multi_val_sparse_bin.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename INDEX_T, typename VAL_T>
class MultiValSparseBin : public MultiValBin {
 public:
  explicit MultiValSparseBin(data_size_t num_data, int num_bin,
                             double estimate_element_per_row)
      : num_data_(num_data),
        num_bin_(num_bin),
        estimate_element_per_row_(estimate_element_per_row) {
    row_ptr_.resize(num_data_ + 1, 0);
    INDEX_T estimate_num_data = static_cast<INDEX_T>(estimate_element_per_row_ * 1.1 * num_data_);
    int num_threads = OMP_NUM_THREADS();
    if (num_threads > 1) {
      t_data_.resize(num_threads - 1);
      for (size_t i = 0; i < t_data_.size(); ++i) {
        t_data_[i].resize(estimate_num_data / num_threads);
      }
    }
    t_size_.resize(num_threads, 0);
    data_.resize(estimate_num_data / num_threads);
  }

  ~MultiValSparseBin() {}

  data_size_t num_data() const override { return num_data_; }

  int num_bin() const override { return num_bin_; }

  double num_element_per_row() const override {
    return estimate_element_per_row_;
  }

  const std::vector<uint32_t>& offsets() const override { return offsets_; }

  void PushOneRow(int tid, data_size_t idx,
                  const std::vector<uint32_t>& values) override {
    const int pre_alloc_size = 50;
    row_ptr_[idx + 1] = static_cast<INDEX_T>(values.size());
    if (tid == 0) {
      if (t_size_[tid] + row_ptr_[idx + 1] >
          static_cast<INDEX_T>(data_.size())) {
        data_.resize(t_size_[tid] + row_ptr_[idx + 1] * pre_alloc_size);
      }
      for (auto val : values) {
        data_[t_size_[tid]++] = static_cast<VAL_T>(val);
      }
    } else {
      if (t_size_[tid] + row_ptr_[idx + 1] >
          static_cast<INDEX_T>(t_data_[tid - 1].size())) {
        t_data_[tid - 1].resize(t_size_[tid] +
                                row_ptr_[idx + 1] * pre_alloc_size);
      }
      for (auto val : values) {
        t_data_[tid - 1][t_size_[tid]++] = static_cast<VAL_T>(val);
      }
    }
  }

  void MergeData(const INDEX_T* sizes) {
    Common::FunctionTimer fun_time("MultiValSparseBin::MergeData", global_timer);
    for (data_size_t i = 0; i < num_data_; ++i) {
      row_ptr_[i + 1] += row_ptr_[i];
    }
    if (t_data_.size() > 0) {
      std::vector<INDEX_T> offsets(1 + t_data_.size());
      offsets[0] = sizes[0];
      for (size_t tid = 0; tid < t_data_.size() - 1; ++tid) {
        offsets[tid + 1] = offsets[tid] + sizes[tid + 1];
      }
      data_.resize(row_ptr_[num_data_]);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
      for (int tid = 0; tid < static_cast<int>(t_data_.size()); ++tid) {
        std::copy_n(t_data_[tid].data(), sizes[tid + 1],
                    data_.data() + offsets[tid]);
      }
    } else {
      data_.resize(row_ptr_[num_data_]);
    }
  }

  void FinishLoad() override {
    MergeData(t_size_.data());
    t_size_.clear();
    row_ptr_.shrink_to_fit();
    data_.shrink_to_fit();
    t_data_.clear();
    t_data_.shrink_to_fit();
    // update estimate_element_per_row_ by all data
    estimate_element_per_row_ =
        static_cast<double>(row_ptr_[num_data_]) / num_data_;
  }

  bool IsSparse() override { return true; }

  template <bool USE_INDICES, bool USE_PREFETCH, bool ORDERED>
  void ConstructHistogramInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* gradients,
                               const score_t* hessians, hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;
    const VAL_T* data_ptr = data_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients + pf_idx);
          PREFETCH_T0(hessians + pf_idx);
        }
        PREFETCH_T0(row_ptr_.data() + pf_idx);
        PREFETCH_T0(data_ptr + row_ptr_[pf_idx]);
        const auto j_start = RowPtr(idx);
        const auto j_end = RowPtr(idx + 1);
        const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
        const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
        for (auto j = j_start; j < j_end; ++j) {
          const auto ti = static_cast<uint32_t>(data_ptr[j]) << 1;
          grad[ti] += gradient;
          hess[ti] += hessian;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const auto j_end = RowPtr(idx + 1);
      const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
      const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
      for (auto j = j_start; j < j_end; ++j) {
        const auto ti = static_cast<uint32_t>(data_ptr[j]) << 1;
        grad[ti] += gradient;
        hess[ti] += hessian;
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* hessians, hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               gradients, hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, gradients, hessians, out);
  }

  void ConstructHistogramOrdered(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* hessians,
                                 hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(data_indices, start, end,
                                              gradients, hessians, out);
  }

  template <bool USE_INDICES, bool USE_PREFETCH, bool ORDERED, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* gradients_and_hessians, hist_t* out) const {
    data_size_t i = start;
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
    const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(gradients_and_hessians);
    const VAL_T* data_ptr = data_.data();
    const INDEX_T* row_ptr_base = row_ptr_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients_and_hessians_ptr + pf_idx);
        }
        PREFETCH_T0(row_ptr_base + pf_idx);
        PREFETCH_T0(data_ptr + row_ptr_[pf_idx]);
        const auto j_start = RowPtr(idx);
        const auto j_end = RowPtr(idx + 1);
        const int16_t gradient_16 = ORDERED ? gradients_and_hessians_ptr[i] : gradients_and_hessians_ptr[idx];
        const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
        for (auto j = j_start; j < j_end; ++j) {
          const auto ti = static_cast<uint32_t>(data_ptr[j]);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const auto j_end = RowPtr(idx + 1);
      const int16_t gradient_16 = ORDERED ? gradients_and_hessians_ptr[i] : gradients_and_hessians_ptr[idx];
      const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
      for (auto j = j_start; j < j_end; ++j) {
        const auto ti = static_cast<uint32_t>(data_ptr[j]);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(data_indices, start, end,
                                                              gradients, out);
  }

  MultiValBin* CreateLike(data_size_t num_data, int num_bin, int,
                          double estimate_element_per_row,
                          const std::vector<uint32_t>& /*offsets*/) const override {
    return new MultiValSparseBin<INDEX_T, VAL_T>(num_data, num_bin,
                                                 estimate_element_per_row);
  }

  void ReSize(data_size_t num_data, int num_bin, int,
              double estimate_element_per_row, const std::vector<uint32_t>& /*offsets*/) override {
    num_data_ = num_data;
    num_bin_ = num_bin;
    estimate_element_per_row_ = estimate_element_per_row;
    INDEX_T estimate_num_data =
        static_cast<INDEX_T>(estimate_element_per_row_ * 1.1 * num_data_);
    size_t npart = 1 + t_data_.size();
    INDEX_T avg_num_data = static_cast<INDEX_T>(estimate_num_data / npart);
    if (static_cast<INDEX_T>(data_.size()) < avg_num_data) {
      data_.resize(avg_num_data, 0);
    }
    for (size_t i = 0; i < t_data_.size(); ++i) {
      if (static_cast<INDEX_T>(t_data_[i].size()) < avg_num_data) {
        t_data_[i].resize(avg_num_data, 0);
      }
    }
    if (num_data_ + 1 > static_cast<data_size_t>(row_ptr_.size())) {
      row_ptr_.resize(num_data_ + 1);
    }
  }

  template <bool SUBROW, bool SUBCOL>
  void CopyInner(const MultiValBin* full_bin, const data_size_t* used_indices,
                 data_size_t num_used_indices,
                 const std::vector<uint32_t>& lower,
                 const std::vector<uint32_t>& upper,
                 const std::vector<uint32_t>& delta) {
    const auto other =
        reinterpret_cast<const MultiValSparseBin<INDEX_T, VAL_T>*>(full_bin);
    if (SUBROW) {
      CHECK_EQ(num_data_, num_used_indices);
    }
    int n_block = 1;
    data_size_t block_size = num_data_;
    Threading::BlockInfo<data_size_t>(static_cast<int>(t_data_.size() + 1),
                                      num_data_, 1024, &n_block, &block_size);
    std::vector<INDEX_T> sizes(t_data_.size() + 1, 0);
    const int pre_alloc_size = 50;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < n_block; ++tid) {
      data_size_t start = tid * block_size;
      data_size_t end = std::min(num_data_, start + block_size);
      auto& buf = (tid == 0) ? data_ : t_data_[tid - 1];
      INDEX_T size = 0;
      for (data_size_t i = start; i < end; ++i) {
        const auto j_start =
            SUBROW ? other->RowPtr(used_indices[i]) : other->RowPtr(i);
        const auto j_end =
            SUBROW ? other->RowPtr(used_indices[i] + 1) : other->RowPtr(i + 1);
        if (size + (j_end - j_start) > static_cast<INDEX_T>(buf.size())) {
          buf.resize(size + (j_end - j_start) * pre_alloc_size);
        }
        int k = 0;
        const auto pre_size = size;
        for (auto j = j_start; j < j_end; ++j) {
          const auto val = other->data_[j];
          if (SUBCOL) {
            while (val >= upper[k]) {
              ++k;
            }
            if (val >= lower[k]) {
              buf[size++] = static_cast<VAL_T>(val - delta[k]);
            }
          } else {
            buf[size++] = val;
          }
        }
        row_ptr_[i + 1] = size - pre_size;
      }
      sizes[tid] = size;
    }
    MergeData(sizes.data());
  }

  void CopySubrow(const MultiValBin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    CopyInner<true, false>(full_bin, used_indices, num_used_indices,
                           std::vector<uint32_t>(), std::vector<uint32_t>(),
                           std::vector<uint32_t>());
  }

  void CopySubcol(const MultiValBin* full_bin, const std::vector<int>&,
                  const std::vector<uint32_t>& lower,
                  const std::vector<uint32_t>& upper,
                  const std::vector<uint32_t>& delta) override {
    CopyInner<false, true>(full_bin, nullptr, num_data_, lower, upper, delta);
  }

  void CopySubrowAndSubcol(const MultiValBin* full_bin,
                           const data_size_t* used_indices,
                           data_size_t num_used_indices,
                           const std::vector<int>&,
                           const std::vector<uint32_t>& lower,
                           const std::vector<uint32_t>& upper,
                           const std::vector<uint32_t>& delta) override {
    CopyInner<true, true>(full_bin, used_indices, num_used_indices, lower,
                          upper, delta);
  }

  inline INDEX_T RowPtr(data_size_t idx) const { return row_ptr_[idx]; }

  MultiValSparseBin<INDEX_T, VAL_T>* Clone() override;


  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const override;
  #endif  // USE_CUDA

 private:
  data_size_t num_data_;
  int num_bin_;
  double estimate_element_per_row_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>> data_;
  std::vector<INDEX_T, Common::AlignmentAllocator<INDEX_T, 32>>
      row_ptr_;
  std::vector<std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>>>
      t_data_;
  std::vector<INDEX_T> t_size_;
  std::vector<uint32_t> offsets_;

  MultiValSparseBin(const MultiValSparseBin<INDEX_T, VAL_T>& other)
      : num_data_(other.num_data_),
        num_bin_(other.num_bin_),
        estimate_element_per_row_(other.estimate_element_per_row_),
        data_(other.data_),
        row_ptr_(other.row_ptr_) {}
};

template <typename INDEX_T, typename VAL_T>
MultiValSparseBin<INDEX_T, VAL_T>* MultiValSparseBin<INDEX_T, VAL_T>::Clone() {
  return new MultiValSparseBin<INDEX_T, VAL_T>(*this);
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/parser.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "parser.hpp"

#include <algorithm>
#include <functional>
#include <map>
#include <memory>
#include <string>
#include <vector>

namespace LightGBM {

void GetStatistic(const char* str, int* comma_cnt, int* tab_cnt, int* colon_cnt) {
  *comma_cnt = 0;
  *tab_cnt = 0;
  *colon_cnt = 0;
  for (int i = 0; str[i] != '\0'; ++i) {
    if (str[i] == ',') {
      ++(*comma_cnt);
    } else if (str[i] == '\t') {
      ++(*tab_cnt);
    } else if (str[i] == ':') {
      ++(*colon_cnt);
    }
  }
}

int GetLabelIdxForLibsvm(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto pos_space = str2.find_first_of(" \f\n\r\t\v");
  auto pos_colon = str2.find_first_of(":");
  if (pos_space == std::string::npos || pos_space < pos_colon) {
    return label_idx;
  } else {
    return -1;
  }
}

int GetLabelIdxForTSV(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto tokens = Common::Split(str2.c_str(), '\t');
  if (static_cast<int>(tokens.size()) == num_features) {
    return -1;
  } else {
    return label_idx;
  }
}

int GetLabelIdxForCSV(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto tokens = Common::Split(str2.c_str(), ',');
  if (static_cast<int>(tokens.size()) == num_features) {
    return -1;
  } else {
    return label_idx;
  }
}

enum DataType {
  INVALID,
  CSV,
  TSV,
  LIBSVM
};

void GetLine(std::stringstream* ss, std::string* line, const VirtualFileReader* reader, std::vector<char>* buffer, size_t buffer_size) {
  std::getline(*ss, *line);
  while (ss->eof()) {
    size_t read_len = reader->Read(buffer->data(), buffer_size);
    if (read_len <= 0) {
      break;
    }
    ss->clear();
    ss->str(std::string(buffer->data(), read_len));
    std::string tmp;
    std::getline(*ss, tmp);
    *line += tmp;
  }
}

std::vector<std::string> ReadKLineFromFile(const char* filename, bool header, int k) {
  auto reader = VirtualFileReader::Make(filename);
  if (!reader->Init()) {
    Log::Fatal("Data file %s doesn't exist.", filename);
  }
  std::vector<std::string> ret;
  std::string cur_line;
  const size_t buffer_size = 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);
  size_t read_len = reader->Read(buffer.data(), buffer_size);
  if (read_len <= 0) {
    Log::Fatal("Data file %s couldn't be read.", filename);
  }
  std::string read_str = std::string(buffer.data(), read_len);
  std::stringstream tmp_file(read_str);
  if (header) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
    }
  }
  for (int i = 0; i < k; ++i) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
      cur_line = Common::Trim(cur_line);
      if (!cur_line.empty()) {
        ret.push_back(cur_line);
      }
    } else {
      break;
    }
  }
  if (ret.empty()) {
    Log::Fatal("Data file %s should have at least one line.", filename);
  } else if (ret.size() == 1) {
    Log::Warning("Data file %s only has one line.", filename);
  }
  return ret;
}

int GetNumColFromLIBSVMFile(const char* filename, bool header) {
  auto reader = VirtualFileReader::Make(filename);
  if (!reader->Init()) {
    Log::Fatal("Data file %s doesn't exist.", filename);
  }
  std::vector<std::string> ret;
  std::string cur_line;
  const size_t buffer_size = 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);
  size_t read_len = reader->Read(buffer.data(), buffer_size);
  if (read_len <= 0) {
    Log::Fatal("Data file %s couldn't be read.", filename);
  }
  std::string read_str = std::string(buffer.data(), read_len);
  std::stringstream tmp_file(read_str);
  if (header) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
    }
  }
  int max_col_idx = 0;
  int max_line_idx = 0;
  const int stop_round = 1 << 7;
  const int max_line = 1 << 13;
  for (int i = 0; i < max_line; ++i) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
      cur_line = Common::Trim(cur_line);
      auto colon_pos = cur_line.find_last_of(":");
      auto space_pos = cur_line.find_last_of(" \f\t\v");
      auto sub_str = cur_line.substr(space_pos + 1, space_pos - colon_pos - 1);
      int cur_idx = 0;
      Common::Atoi(sub_str.c_str(), &cur_idx);
      if (cur_idx > max_col_idx) {
        max_col_idx = cur_idx;
        max_line_idx = i;
      }
      if (i - max_line_idx >= stop_round) {
        break;
      }
    } else {
      break;
    }
  }
  CHECK_GT(max_col_idx, 0);
  return max_col_idx;
}

DataType GetDataType(const char* filename, bool header,
                     const std::vector<std::string>& lines, int* num_col) {
  DataType type = DataType::INVALID;
  if (lines.empty()) {
    return type;
  }
  int comma_cnt = 0;
  int tab_cnt = 0;
  int colon_cnt = 0;
  GetStatistic(lines[0].c_str(), &comma_cnt, &tab_cnt, &colon_cnt);
  size_t num_lines = lines.size();
  if (num_lines == 1) {
    if (colon_cnt > 0) {
      type = DataType::LIBSVM;
    } else if (tab_cnt > 0) {
      type = DataType::TSV;
    } else if (comma_cnt > 0) {
      type = DataType::CSV;
    }
  } else {
    int comma_cnt2 = 0;
    int tab_cnt2 = 0;
    int colon_cnt2 = 0;
    GetStatistic(lines[1].c_str(), &comma_cnt2, &tab_cnt2, &colon_cnt2);
    if (colon_cnt > 0 || colon_cnt2 > 0) {
      type = DataType::LIBSVM;
    } else if (tab_cnt == tab_cnt2 && tab_cnt > 0) {
      type = DataType::TSV;
    } else if (comma_cnt == comma_cnt2 && comma_cnt > 0) {
      type = DataType::CSV;
    }
    if (type == DataType::TSV || type == DataType::CSV) {
      // valid the type
      for (size_t i = 2; i < num_lines; ++i) {
        GetStatistic(lines[i].c_str(), &comma_cnt2, &tab_cnt2, &colon_cnt2);
        if (type == DataType::TSV && tab_cnt2 != tab_cnt) {
          type = DataType::INVALID;
          break;
        } else if (type == DataType::CSV && comma_cnt != comma_cnt2) {
          type = DataType::INVALID;
          break;
        }
      }
    }
  }
  if (type == DataType::LIBSVM) {
    int max_col_idx = GetNumColFromLIBSVMFile(filename, header);
    *num_col = max_col_idx + 1;
  } else if (type == DataType::CSV) {
    *num_col = comma_cnt + 1;
  } else if (type == DataType::TSV) {
    *num_col = tab_cnt + 1;
  }
  return type;
}

// parser factory implementation.
ParserFactory& ParserFactory::getInstance() {
  static ParserFactory factory;
  return factory;
}

void ParserFactory::Register(std::string class_name, std::function<Parser*(std::string)> m_objc) {
  if (m_objc) {
    object_map_.insert(
        std::map<std::string, std::function<Parser*(std::string)>>::value_type(class_name, m_objc));
  }
}

Parser* ParserFactory::getObject(std::string class_name, std::string config_str) {
  std::map<std::string, std::function<Parser*(std::string)>>::const_iterator iter =
      object_map_.find(class_name);
  if (iter != object_map_.end()) {
    return iter->second(config_str);
  } else {
    Log::Fatal("Cannot find parser class '%s', please register first or check config format.", class_name.c_str());
    return nullptr;
  }
}

Parser* Parser::CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser) {
  const int n_read_line = 32;
  auto lines = ReadKLineFromFile(filename, header, n_read_line);
  int num_col = 0;
  DataType type = GetDataType(filename, header, lines, &num_col);
  if (type == DataType::INVALID) {
    Log::Fatal("Unknown format of training data. Only CSV, TSV, and LibSVM (zero-based) formatted text files are supported.");
  }
  std::unique_ptr<Parser> ret;
  int output_label_index = -1;
  AtofFunc atof = precise_float_parser ? Common::AtofPrecise : Common::Atof;
  if (type == DataType::LIBSVM) {
    output_label_index = GetLabelIdxForLibsvm(lines[0], num_features, label_idx);
    ret.reset(new LibSVMParser(output_label_index, num_col, atof));
  } else if (type == DataType::TSV) {
    output_label_index = GetLabelIdxForTSV(lines[0], num_features, label_idx);
    ret.reset(new TSVParser(output_label_index, num_col, atof));
  } else if (type == DataType::CSV) {
    output_label_index = GetLabelIdxForCSV(lines[0], num_features, label_idx);
    ret.reset(new CSVParser(output_label_index, num_col, atof));
  }

  if (output_label_index < 0 && label_idx >= 0) {
    Log::Info("Data file %s doesn't contain a label column.", filename);
  }
  return ret.release();
}

Parser* Parser::CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser, std::string parser_config_str) {
  // customized parser add-on.
  if (!parser_config_str.empty()) {
    std::unique_ptr<Parser> ret;
    std::string class_name = Common::GetFromParserConfig(parser_config_str, "className");
    Log::Info("Custom parser class name: %s", class_name.c_str());
    Parser* p = ParserFactory::getInstance().getObject(class_name, parser_config_str);
    ret.reset(p);
    return ret.release();
  }
  return CreateParser(filename, header, num_features, label_idx, precise_float_parser);
}

std::string Parser::GenerateParserConfigStr(const char* filename, const char* parser_config_filename, bool header, int label_idx) {
  TextReader<data_size_t> parser_config_reader(parser_config_filename, false);
  parser_config_reader.ReadAllLines();
  std::string parser_config_str = parser_config_reader.JoinedLines();
  if (!parser_config_str.empty()) {
    // save header to parser config in case needed.
    if (header && Common::GetFromParserConfig(parser_config_str, "header").empty()) {
      TextReader<data_size_t> text_reader(filename, header);
      parser_config_str = Common::SaveToParserConfig(parser_config_str, "header", text_reader.first_line());
    }
    // save label id to parser config in case needed.
    if (Common::GetFromParserConfig(parser_config_str, "labelId").empty()) {
      parser_config_str = Common::SaveToParserConfig(parser_config_str, "labelId", std::to_string(label_idx));
    }
  }
  return parser_config_str;
}
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/parser.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_PARSER_HPP_
#define LIGHTGBM_SRC_IO_PARSER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

class CSVParser: public Parser {
 public:
  explicit CSVParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    int offset = 0;
    *out_label = 0.0f;
    while (*str != '\0') {
      str = atof_(str, &val);
      if (idx == label_idx_) {
        *out_label = val;
        offset = -1;
      } else if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
        out_features->emplace_back(idx + offset, val);
      }
      ++idx;
      if (*str == ',') {
        ++str;
      } else if (*str != '\0') {
        Log::Fatal("Input format error when parsing as CSV");
      }
    }
  }

  inline int NumFeatures() const override {
    return total_columns_ - (label_idx_ >= 0);
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

class TSVParser: public Parser {
 public:
  explicit TSVParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    int offset = 0;
    while (*str != '\0') {
      str = atof_(str, &val);
      if (idx == label_idx_) {
        *out_label = val;
        offset = -1;
      } else if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
        out_features->emplace_back(idx + offset, val);
      }
      ++idx;
      if (*str == '\t') {
        ++str;
      } else if (*str != '\0') {
        Log::Fatal("Input format error when parsing as TSV");
      }
    }
  }

  inline int NumFeatures() const override {
    return total_columns_ - (label_idx_ >= 0);
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

class LibSVMParser: public Parser {
 public:
  explicit LibSVMParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
    if (label_idx > 0) {
      Log::Fatal("Label should be the first column in a LibSVM file");
    }
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    if (label_idx_ == 0) {
      str = atof_(str, &val);
      *out_label = val;
      str = Common::SkipSpaceAndTab(str);
    }
    while (*str != '\0') {
      str = Common::Atoi(str, &idx);
      str = Common::SkipSpaceAndTab(str);
      if (*str == ':') {
        ++str;
        str = Common::Atof(str, &val);
        out_features->emplace_back(idx, val);
      } else {
        Log::Fatal("Input format error when parsing as LibSVM");
      }
      str = Common::SkipSpaceAndTab(str);
    }
  }

  inline int NumFeatures() const override {
    return total_columns_;
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_IO_PARSER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/sparse_bin.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <limits>
#include <utility>
#include <vector>

namespace LightGBM {

template <typename VAL_T>
class SparseBin;

const size_t kNumFastIndex = 64;

template <typename VAL_T>
class SparseBinIterator : public BinIterator {
 public:
  SparseBinIterator(const SparseBin<VAL_T>* bin_data, uint32_t min_bin,
                    uint32_t max_bin, uint32_t most_freq_bin)
      : bin_data_(bin_data),
        min_bin_(static_cast<VAL_T>(min_bin)),
        max_bin_(static_cast<VAL_T>(max_bin)),
        most_freq_bin_(static_cast<VAL_T>(most_freq_bin)) {
    if (most_freq_bin_ == 0) {
      offset_ = 1;
    } else {
      offset_ = 0;
    }
    Reset(0);
  }
  SparseBinIterator(const SparseBin<VAL_T>* bin_data, data_size_t start_idx)
      : bin_data_(bin_data) {
    Reset(start_idx);
  }

  inline uint32_t RawGet(data_size_t idx) override;
  inline VAL_T InnerRawGet(data_size_t idx);

  inline uint32_t Get(data_size_t idx) override {
    VAL_T ret = InnerRawGet(idx);
    if (ret >= min_bin_ && ret <= max_bin_) {
      return ret - min_bin_ + offset_;
    } else {
      return most_freq_bin_;
    }
  }

  inline void Reset(data_size_t idx) override;

 private:
  const SparseBin<VAL_T>* bin_data_;
  data_size_t cur_pos_;
  data_size_t i_delta_;
  VAL_T min_bin_;
  VAL_T max_bin_;
  VAL_T most_freq_bin_;
  uint8_t offset_;
};

template <typename VAL_T>
class SparseBin : public Bin {
 public:
  friend class SparseBinIterator<VAL_T>;

  explicit SparseBin(data_size_t num_data) : num_data_(num_data) {
    int num_threads = OMP_NUM_THREADS();
    push_buffers_.resize(num_threads);
  }

  ~SparseBin() {}

  void InitStreaming(uint32_t num_thread, int32_t omp_max_threads) override {
    // Each external thread needs its own set of OpenMP push buffers,
    // so allocate num_thread times the maximum number of OMP threads per external thread
    push_buffers_.resize(omp_max_threads * num_thread);
  };

  void ReSize(data_size_t num_data) override { num_data_ = num_data; }

  void Push(int tid, data_size_t idx, uint32_t value) override {
    auto cur_bin = static_cast<VAL_T>(value);
    if (cur_bin != 0) {
      push_buffers_[tid].emplace_back(idx, cur_bin);
    }
  }

  BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin,
                           uint32_t most_freq_bin) const override;

#define ACC_GH(hist, i, g, h)               \
  const auto ti = static_cast<int>(i) << 1; \
  hist[ti] += g;                            \
  hist[ti + 1] += h;

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    for (;;) {
      if (cur_pos < data_indices[i]) {
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      } else if (cur_pos > data_indices[i]) {
        if (++i >= end) {
          break;
        }
      } else {
        const VAL_T bin = vals_[i_delta];
        ACC_GH(out, bin, ordered_gradients[i], ordered_hessians[i]);
        if (++i >= end) {
          break;
        }
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      }
    }
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    while (cur_pos < start && i_delta < num_vals_) {
      cur_pos += deltas_[++i_delta];
    }
    while (cur_pos < end && i_delta < num_vals_) {
      const VAL_T bin = vals_[i_delta];
      ACC_GH(out, bin, ordered_gradients[cur_pos], ordered_hessians[cur_pos]);
      cur_pos += deltas_[++i_delta];
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    hist_t* grad = out;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(out + 1);
    for (;;) {
      if (cur_pos < data_indices[i]) {
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      } else if (cur_pos > data_indices[i]) {
        if (++i >= end) {
          break;
        }
      } else {
        const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
        grad[ti] += ordered_gradients[i];
        ++cnt[ti];
        if (++i >= end) {
          break;
        }
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      }
    }
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    hist_t* grad = out;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(out + 1);
    while (cur_pos < start && i_delta < num_vals_) {
      cur_pos += deltas_[++i_delta];
    }
    while (cur_pos < end && i_delta < num_vals_) {
      const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
      grad[ti] += ordered_gradients[cur_pos];
      ++cnt[ti];
      cur_pos += deltas_[++i_delta];
    }
  }
#undef ACC_GH

  template <bool USE_HESSIAN, typename PACKED_HIST_T, typename GRAD_HIST_T, typename HESS_HIST_T, int HIST_BITS>
  void ConstructIntHistogramInner(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients_and_hessians,
                          hist_t* out) const {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    if (USE_HESSIAN) {
      PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
      const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(ordered_gradients_and_hessians);
      while (cur_pos < start && i_delta < num_vals_) {
        cur_pos += deltas_[++i_delta];
      }
      while (cur_pos < end && i_delta < num_vals_) {
        const VAL_T bin = vals_[i_delta];
        const int16_t gradient_16 = gradients_and_hessians_ptr[cur_pos];
        const PACKED_HIST_T gradient_64 = (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
        out_ptr[bin] += gradient_64;
        cur_pos += deltas_[++i_delta];
      }
    } else {
      GRAD_HIST_T* grad = reinterpret_cast<GRAD_HIST_T*>(out);
      HESS_HIST_T* cnt = reinterpret_cast<HESS_HIST_T*>(out) + 1;
      const int8_t* gradients_and_hessians_ptr = reinterpret_cast<const int8_t*>(ordered_gradients_and_hessians);
      while (cur_pos < start && i_delta < num_vals_) {
        cur_pos += deltas_[++i_delta];
      }
      while (cur_pos < end && i_delta < num_vals_) {
        const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
        grad[ti] += gradients_and_hessians_ptr[cur_pos];
        ++cnt[ti];
        cur_pos += deltas_[++i_delta];
      }
    }
  }

  template <bool USE_HESSIAN, typename PACKED_HIST_T, typename GRAD_HIST_T, typename HESS_HIST_T, int HIST_BITS>
  void ConstructIntHistogramInner(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients_and_hessians,
                          hist_t* out) const {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    if (USE_HESSIAN) {
      PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
      const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(ordered_gradients_and_hessians);
      for (;;) {
        if (cur_pos < data_indices[i]) {
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        } else if (cur_pos > data_indices[i]) {
          if (++i >= end) {
            break;
          }
        } else {
          const VAL_T bin = vals_[i_delta];
          const int16_t gradient_16 = gradients_and_hessians_ptr[i];
          const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
          out_ptr[bin] += gradient_packed;
          if (++i >= end) {
            break;
          }
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        }
      }
    } else {
      GRAD_HIST_T* grad = reinterpret_cast<GRAD_HIST_T*>(out);
      HESS_HIST_T* cnt = reinterpret_cast<HESS_HIST_T*>(out) + 1;
      const int8_t* gradients_and_hessians_ptr = reinterpret_cast<const int8_t*>(ordered_gradients_and_hessians);
      for (;;) {
        if (cur_pos < data_indices[i]) {
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        } else if (cur_pos > data_indices[i]) {
          if (++i >= end) {
            break;
          }
        } else {
          const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
          grad[ti] += gradients_and_hessians_ptr[i << 1];
          ++cnt[ti];
          if (++i >= end) {
            break;
          }
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        }
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int64_t, int32_t, uint32_t, 32>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int64_t, int32_t, uint32_t, 32>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int64_t, int32_t, uint32_t, 32>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int64_t, int32_t, uint32_t, 32>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int32_t, int16_t, uint16_t, 16>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int32_t, int16_t, uint16_t, 16>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int32_t, int16_t, uint16_t, 16>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int32_t, int16_t, uint16_t, 16>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int16_t, uint8_t, uint8_t, 8>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int16_t, uint8_t, uint8_t, 8>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int16_t, uint8_t, uint8_t, 8>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int16_t, uint8_t, uint8_t, 8>(start, end, ordered_gradients, out);
  }

  inline void NextNonzeroFast(data_size_t* i_delta,
                              data_size_t* cur_pos) const {
    *cur_pos += deltas_[++(*i_delta)];
    if (*i_delta >= num_vals_) {
      *cur_pos = num_data_;
    }
  }

  inline bool NextNonzero(data_size_t* i_delta, data_size_t* cur_pos) const {
    *cur_pos += deltas_[++(*i_delta)];
    if (*i_delta < num_vals_) {
      return true;
    } else {
      *cur_pos = num_data_;
      return false;
    }
  }

  template <bool MISS_IS_ZERO, bool MISS_IS_NA, bool MFB_IS_ZERO,
            bool MFB_IS_NA, bool USE_MIN_BIN>
  data_size_t SplitInner(uint32_t min_bin, uint32_t max_bin,
                         uint32_t default_bin, uint32_t most_freq_bin,
                         bool default_left, uint32_t threshold,
                         const data_size_t* data_indices, data_size_t cnt,
                         data_size_t* lte_indices,
                         data_size_t* gt_indices) const {
    auto th = static_cast<VAL_T>(threshold + min_bin);
    auto t_zero_bin = static_cast<VAL_T>(min_bin + default_bin);
    if (most_freq_bin == 0) {
      --th;
      --t_zero_bin;
    }
    const auto minb = static_cast<VAL_T>(min_bin);
    const auto maxb = static_cast<VAL_T>(max_bin);
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    data_size_t* missing_default_indices = gt_indices;
    data_size_t* missing_default_count = &gt_count;
    if (most_freq_bin <= threshold) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    if (MISS_IS_ZERO || MISS_IS_NA) {
      if (default_left) {
        missing_default_indices = lte_indices;
        missing_default_count = &lte_count;
      }
    }
    SparseBinIterator<VAL_T> iterator(this, data_indices[0]);
    if (min_bin < max_bin) {
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = iterator.InnerRawGet(idx);
        if ((MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
            (MISS_IS_NA && !MFB_IS_NA && bin == maxb)) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if ((USE_MIN_BIN && (bin < minb || bin > maxb)) ||
                   (!USE_MIN_BIN && bin == 0)) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else if (bin > th) {
          gt_indices[gt_count++] = idx;
        } else {
          lte_indices[lte_count++] = idx;
        }
      }
    } else {
      data_size_t* max_bin_indices = gt_indices;
      data_size_t* max_bin_count = &gt_count;
      if (maxb <= th) {
        max_bin_indices = lte_indices;
        max_bin_count = &lte_count;
      }
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = iterator.InnerRawGet(idx);
        if (MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if (bin != maxb) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else {
          if (MISS_IS_NA && !MFB_IS_NA) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            max_bin_indices[(*max_bin_count)++] = idx;
          }
        }
      }
    }
    return lte_count;
  }

  data_size_t Split(uint32_t min_bin, uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                        \
  min_bin, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, true>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, true>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, true>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + min_bin && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, true>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, true>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                  \
  1, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, false>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, false>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, false>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + 1 && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, false>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, false>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }
  template <bool USE_MIN_BIN>
  data_size_t SplitCategoricalInner(uint32_t min_bin, uint32_t max_bin,
                                    uint32_t most_freq_bin,
                                    const uint32_t* threshold,
                                    int num_threshold,
                                    const data_size_t* data_indices,
                                    data_size_t cnt, data_size_t* lte_indices,
                                    data_size_t* gt_indices) const {
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    SparseBinIterator<VAL_T> iterator(this, data_indices[0]);
    int8_t offset = most_freq_bin == 0 ? 1 : 0;
    if (most_freq_bin > 0 && Common::FindInBitset(threshold, num_threshold, most_freq_bin)) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      const data_size_t idx = data_indices[i];
      const uint32_t bin = iterator.RawGet(idx);
      if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
        default_indices[(*default_count)++] = idx;
      } else if (!USE_MIN_BIN && bin == 0) {
        default_indices[(*default_count)++] = idx;
      } else if (Common::FindInBitset(threshold, num_threshold,
                                      bin - min_bin + offset)) {
        lte_indices[lte_count++] = idx;
      } else {
        gt_indices[gt_count++] = idx;
      }
    }
    return lte_count;
  }

  data_size_t SplitCategorical(uint32_t min_bin, uint32_t max_bin,
                               uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<true>(min_bin, max_bin, most_freq_bin,
                                       threshold, num_threshold, data_indices,
                                       cnt, lte_indices, gt_indices);
  }

  data_size_t SplitCategorical(uint32_t max_bin, uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<false>(1, max_bin, most_freq_bin, threshold,
                                        num_threshold, data_indices, cnt,
                                        lte_indices, gt_indices);
  }

  data_size_t num_data() const override { return num_data_; }

  void* get_data() override { return nullptr; }

  void FinishLoad() override {
    // get total non zero size
    size_t pair_cnt = 0;
    for (size_t i = 0; i < push_buffers_.size(); ++i) {
      pair_cnt += push_buffers_[i].size();
    }
    std::vector<std::pair<data_size_t, VAL_T>>& idx_val_pairs =
        push_buffers_[0];
    idx_val_pairs.reserve(pair_cnt);

    for (size_t i = 1; i < push_buffers_.size(); ++i) {
      idx_val_pairs.insert(idx_val_pairs.end(), push_buffers_[i].begin(),
                           push_buffers_[i].end());
      push_buffers_[i].clear();
      push_buffers_[i].shrink_to_fit();
    }
    // sort by data index
    std::sort(idx_val_pairs.begin(), idx_val_pairs.end(),
              [](const std::pair<data_size_t, VAL_T>& a,
                 const std::pair<data_size_t, VAL_T>& b) {
                return a.first < b.first;
              });
    // load delta array
    LoadFromPair(idx_val_pairs);
  }

  void LoadFromPair(
      const std::vector<std::pair<data_size_t, VAL_T>>& idx_val_pairs) {
    deltas_.clear();
    vals_.clear();
    deltas_.reserve(idx_val_pairs.size());
    vals_.reserve(idx_val_pairs.size());
    // transform to delta array
    data_size_t last_idx = 0;
    for (size_t i = 0; i < idx_val_pairs.size(); ++i) {
      const data_size_t cur_idx = idx_val_pairs[i].first;
      const VAL_T bin = idx_val_pairs[i].second;
      data_size_t cur_delta = cur_idx - last_idx;
      // disallow the multi-val in one row
      if (i > 0 && cur_delta == 0) {
        continue;
      }
      while (cur_delta >= 256) {
        deltas_.push_back(255);
        vals_.push_back(0);
        cur_delta -= 255;
      }
      deltas_.push_back(static_cast<uint8_t>(cur_delta));
      vals_.push_back(bin);
      last_idx = cur_idx;
    }
    // avoid out of range
    deltas_.push_back(0);
    num_vals_ = static_cast<data_size_t>(vals_.size());

    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    // generate fast index
    GetFastIndex();
  }

  void GetFastIndex() {
    fast_index_.clear();
    // get shift cnt
    data_size_t mod_size = (num_data_ + kNumFastIndex - 1) / kNumFastIndex;
    data_size_t pow2_mod_size = 1;
    fast_index_shift_ = 0;
    while (pow2_mod_size < mod_size) {
      pow2_mod_size <<= 1;
      ++fast_index_shift_;
    }
    // build fast index
    data_size_t i_delta = -1;
    data_size_t cur_pos = 0;
    data_size_t next_threshold = 0;
    while (NextNonzero(&i_delta, &cur_pos)) {
      while (next_threshold <= cur_pos) {
        fast_index_.emplace_back(i_delta, cur_pos);
        next_threshold += pow2_mod_size;
      }
    }
    // avoid out of range
    while (next_threshold < num_data_) {
      fast_index_.emplace_back(num_vals_ - 1, cur_pos);
      next_threshold += pow2_mod_size;
    }
    fast_index_.shrink_to_fit();
  }

  void SaveBinaryToFile(BinaryWriter* writer) const override {
    writer->AlignedWrite(&num_vals_, sizeof(num_vals_));
    writer->AlignedWrite(deltas_.data(), sizeof(uint8_t) * (num_vals_ + 1));
    writer->AlignedWrite(vals_.data(), sizeof(VAL_T) * num_vals_);
  }

  size_t SizesInByte() const override {
    return VirtualFileWriter::AlignedSize(sizeof(num_vals_)) +
           VirtualFileWriter::AlignedSize(sizeof(uint8_t) * (num_vals_ + 1)) +
           VirtualFileWriter::AlignedSize(sizeof(VAL_T) * num_vals_);
  }

  void LoadFromMemory(
      const void* memory,
      const std::vector<data_size_t>& local_used_indices) override {
    const char* mem_ptr = reinterpret_cast<const char*>(memory);
    data_size_t tmp_num_vals = *(reinterpret_cast<const data_size_t*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(tmp_num_vals));
    const uint8_t* tmp_delta = reinterpret_cast<const uint8_t*>(mem_ptr);
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(uint8_t) * (tmp_num_vals + 1));
    const VAL_T* tmp_vals = reinterpret_cast<const VAL_T*>(mem_ptr);

    deltas_.clear();
    vals_.clear();
    num_vals_ = tmp_num_vals;
    for (data_size_t i = 0; i < num_vals_; ++i) {
      deltas_.push_back(tmp_delta[i]);
      vals_.push_back(tmp_vals[i]);
    }
    deltas_.push_back(0);
    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    if (local_used_indices.empty()) {
      // generate fast index
      GetFastIndex();
    } else {
      std::vector<std::pair<data_size_t, VAL_T>> tmp_pair;
      data_size_t cur_pos = 0;
      data_size_t j = -1;
      for (data_size_t i = 0;
           i < static_cast<data_size_t>(local_used_indices.size()); ++i) {
        const data_size_t idx = local_used_indices[i];
        while (cur_pos < idx && j < num_vals_) {
          NextNonzero(&j, &cur_pos);
        }
        if (cur_pos == idx && j < num_vals_ && vals_[j] > 0) {
          // new row index is i
          tmp_pair.emplace_back(i, vals_[j]);
        }
      }
      LoadFromPair(tmp_pair);
    }
  }

  void CopySubrow(const Bin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    auto other_bin = dynamic_cast<const SparseBin<VAL_T>*>(full_bin);
    deltas_.clear();
    vals_.clear();
    data_size_t start = 0;
    if (num_used_indices > 0) {
      start = used_indices[0];
    }
    SparseBinIterator<VAL_T> iterator(other_bin, start);
    // transform to delta array
    data_size_t last_idx = 0;
    for (data_size_t i = 0; i < num_used_indices; ++i) {
      auto bin = iterator.InnerRawGet(used_indices[i]);
      if (bin > 0) {
        data_size_t cur_delta = i - last_idx;
        while (cur_delta >= 256) {
          deltas_.push_back(255);
          vals_.push_back(0);
          cur_delta -= 255;
        }
        deltas_.push_back(static_cast<uint8_t>(cur_delta));
        vals_.push_back(bin);
        last_idx = i;
      }
    }
    // avoid out of range
    deltas_.push_back(0);
    num_vals_ = static_cast<data_size_t>(vals_.size());

    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    // generate fast index
    GetFastIndex();
  }

  SparseBin<VAL_T>* Clone() override;

  SparseBin(const SparseBin<VAL_T>& other)
      : num_data_(other.num_data_),
        deltas_(other.deltas_),
        vals_(other.vals_),
        num_vals_(other.num_vals_),
        push_buffers_(other.push_buffers_),
        fast_index_(other.fast_index_),
        fast_index_shift_(other.fast_index_shift_) {}

  void InitIndex(data_size_t start_idx, data_size_t* i_delta,
                 data_size_t* cur_pos) const {
    auto idx = start_idx >> fast_index_shift_;
    if (static_cast<size_t>(idx) < fast_index_.size()) {
      const auto fast_pair = fast_index_[start_idx >> fast_index_shift_];
      *i_delta = fast_pair.first;
      *cur_pos = fast_pair.second;
    } else {
      *i_delta = -1;
      *cur_pos = 0;
    }
  }

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const override;

 private:
  data_size_t num_data_;
  std::vector<uint8_t, Common::AlignmentAllocator<uint8_t, kAlignedSize>>
      deltas_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, kAlignedSize>> vals_;
  data_size_t num_vals_;
  std::vector<std::vector<std::pair<data_size_t, VAL_T>>> push_buffers_;
  std::vector<std::pair<data_size_t, data_size_t>> fast_index_;
  data_size_t fast_index_shift_;
};

template <typename VAL_T>
SparseBin<VAL_T>* SparseBin<VAL_T>::Clone() {
  return new SparseBin(*this);
}

template <typename VAL_T>
inline uint32_t SparseBinIterator<VAL_T>::RawGet(data_size_t idx) {
  return InnerRawGet(idx);
}

template <typename VAL_T>
inline VAL_T SparseBinIterator<VAL_T>::InnerRawGet(data_size_t idx) {
  while (cur_pos_ < idx) {
    bin_data_->NextNonzeroFast(&i_delta_, &cur_pos_);
  }
  if (cur_pos_ == idx) {
    return bin_data_->vals_[i_delta_];
  } else {
    return 0;
  }
}

template <typename VAL_T>
inline void SparseBinIterator<VAL_T>::Reset(data_size_t start_idx) {
  bin_data_->InitIndex(start_idx, &i_delta_, &cur_pos_);
}

template <typename VAL_T>
BinIterator* SparseBin<VAL_T>::GetIterator(uint32_t min_bin, uint32_t max_bin,
                                           uint32_t most_freq_bin) const {
  return new SparseBinIterator<VAL_T>(this, min_bin, max_bin, most_freq_bin);
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/train_share_states.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include <LightGBM/train_share_states.h>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

MultiValBinWrapper::MultiValBinWrapper(MultiValBin* bin, data_size_t num_data,
  const std::vector<int>& feature_groups_contained, const int num_grad_quant_bins):
    feature_groups_contained_(feature_groups_contained) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = num_data;
  multi_val_bin_.reset(bin);
  if (bin == nullptr) {
    return;
  }
  num_bin_ = bin->num_bin();
  num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
  num_grad_quant_bins_ = num_grad_quant_bins;
}

void MultiValBinWrapper::InitTrain(const std::vector<int>& group_feature_start,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* bagging_use_indices,
  data_size_t bagging_indices_cnt) {
  is_use_subcol_ = false;
  if (multi_val_bin_ == nullptr) {
    return;
  }
  CopyMultiValBinSubset(group_feature_start, feature_groups,
    is_feature_used, bagging_use_indices, bagging_indices_cnt);
  const auto cur_multi_val_bin = (is_use_subcol_ || is_use_subrow_)
        ? multi_val_bin_subset_.get()
        : multi_val_bin_.get();
  if (cur_multi_val_bin != nullptr) {
    num_bin_ = cur_multi_val_bin->num_bin();
    num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
    auto num_element_per_row = cur_multi_val_bin->num_element_per_row();
    min_block_size_ = std::min<int>(static_cast<int>(0.3f * num_bin_ /
      (num_element_per_row + kZeroThreshold)) + 1, 1024);
    min_block_size_ = std::max<int>(min_block_size_, 32);
  }
}

template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
void MultiValBinWrapper::HistMove(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf) {
  if (!is_use_subcol_ && INNER_HIST_BITS != 8) {
    return;
  }
  if (USE_QUANT_GRAD) {
    if (HIST_BITS == 32) {
      const int64_t* src = reinterpret_cast<const int64_t*>(hist_buf.data()) + hist_buf.size() / 2 -
        static_cast<size_t>(num_bin_aligned_);
      #pragma omp parallel for schedule(static) num_threads(num_threads_)
      for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
        std::copy_n(src + hist_move_src_[i] / 2, hist_move_size_[i] / 2,
                    reinterpret_cast<int64_t*>(origin_hist_data_) + hist_move_dest_[i] / 2);
      }
    } else if (HIST_BITS == 16) {
      if (is_use_subcol_) {
        const int32_t* src = reinterpret_cast<const int32_t*>(hist_buf.data()) + hist_buf.size() / 2 -
          static_cast<size_t>(num_bin_aligned_);
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
          std::copy_n(src + hist_move_src_[i] / 2, hist_move_size_[i] / 2,
                      reinterpret_cast<int32_t*>(origin_hist_data_) + hist_move_dest_[i] / 2);
        }
      } else {
        CHECK_EQ(INNER_HIST_BITS, 8);
        const int32_t* src = reinterpret_cast<const int32_t*>(hist_buf.data()) + hist_buf.size() / 2;
        int32_t* orig_ptr = reinterpret_cast<int32_t*>(origin_hist_data_);
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (int i = 0; i < num_bin_; ++i) {
          orig_ptr[i] = src[i];
        }
      }
    }
  } else {
    const hist_t* src = hist_buf.data() + hist_buf.size() -
      2 * static_cast<size_t>(num_bin_aligned_);
    #pragma omp parallel for schedule(static) num_threads(num_threads_)
    for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
      std::copy_n(src + hist_move_src_[i], hist_move_size_[i],
                  origin_hist_data_ + hist_move_dest_[i]);
    }
  }
}

template void MultiValBinWrapper::HistMove<false, 0, 0>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<false, 0, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 16, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 16, 16>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 32, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 32, 32>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
void MultiValBinWrapper::HistMerge(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf) {
  int n_bin_block = 1;
  int bin_block_size = num_bin_;
  Threading::BlockInfo<data_size_t>(num_threads_, num_bin_, 512, &n_bin_block,
                                  &bin_block_size);
  if (USE_QUANT_GRAD) {
    if (HIST_BITS == 32) {
      int64_t* dst = reinterpret_cast<int64_t*>(origin_hist_data_);
      if (is_use_subcol_) {
        dst = reinterpret_cast<int64_t*>(hist_buf->data()) + hist_buf->size() / 2 - static_cast<size_t>(num_bin_aligned_);
      }
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 1; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int64_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * (tid - 1);
          for (int i = start; i < end; ++i) {
            dst[i] += src_ptr[i];
          }
        }
      }
    } else if (HIST_BITS == 16 && INNER_HIST_BITS == 16) {
      int32_t* dst = reinterpret_cast<int32_t*>(origin_hist_data_);
      if (is_use_subcol_) {
        dst = reinterpret_cast<int32_t*>(hist_buf->data()) + hist_buf->size() / 2 - static_cast<size_t>(num_bin_aligned_);
      }
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 1; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int32_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * (tid - 1);
          for (int i = start; i < end; ++i) {
            dst[i] += src_ptr[i];
          }
        }
      }
    } else if (HIST_BITS == 16 && INNER_HIST_BITS == 8) {
      int32_t* dst = reinterpret_cast<int32_t*>(hist_buf->data()) + hist_buf->size() / 2;
      std::memset(reinterpret_cast<void*>(dst), 0, num_bin_ * kInt16HistBufferEntrySize);
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 0; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int16_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * tid;
          for (int i = start; i < end; ++i) {
            const int16_t packed_hist = src_ptr[i];
            const int32_t packed_hist_int32 = (static_cast<int32_t>(static_cast<int8_t>(packed_hist >> 8)) << 16) | static_cast<int32_t>(packed_hist & 0x00ff);
            dst[i] += packed_hist_int32;
          }
        }
      }
    }
  } else {
    hist_t* dst = origin_hist_data_;
    if (is_use_subcol_) {
      dst = hist_buf->data() + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
    }
    #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int t = 0; t < n_bin_block; ++t) {
      const int start = t * bin_block_size;
      const int end = std::min(start + bin_block_size, num_bin_);
      for (int tid = 1; tid < n_data_block_; ++tid) {
        auto src_ptr = hist_buf->data() + static_cast<size_t>(num_bin_aligned_) * 2 * (tid - 1);
        for (int i = start * 2; i < end * 2; ++i) {
          dst[i] += src_ptr[i];
        }
      }
    }
  }
}

template void MultiValBinWrapper::HistMerge<false, 0, 0>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<false, 0, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 16, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 16, 16>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 32, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 32, 32>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

void MultiValBinWrapper::ResizeHistBuf(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
  MultiValBin* sub_multi_val_bin,
  hist_t* origin_hist_data) {
  num_bin_ = sub_multi_val_bin->num_bin();
  num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
  origin_hist_data_ = origin_hist_data;
  size_t new_buf_size = static_cast<size_t>(n_data_block_) * static_cast<size_t>(num_bin_aligned_) * 2;
  if (hist_buf->size() < new_buf_size) {
    hist_buf->resize(new_buf_size);
  }
}

void MultiValBinWrapper::CopyMultiValBinSubset(
  const std::vector<int>& group_feature_start,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* bagging_use_indices,
  data_size_t bagging_indices_cnt) {
  double sum_used_dense_ratio = 0.0;
  double sum_dense_ratio = 0.0;
  int num_used = 0;
  int total = 0;
  std::vector<int> used_feature_index;
  for (int i : feature_groups_contained_) {
    int f_start = group_feature_start[i];
    if (feature_groups[i]->is_multi_val_) {
      for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
        const auto dense_rate =
            1.0 - feature_groups[i]->bin_mappers_[j]->sparse_rate();
        if (is_feature_used[f_start + j]) {
          ++num_used;
          used_feature_index.push_back(total);
          sum_used_dense_ratio += dense_rate;
        }
        sum_dense_ratio += dense_rate;
        ++total;
      }
    } else {
      bool is_group_used = false;
      double dense_rate = 0;
      for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
        if (is_feature_used[f_start + j]) {
          is_group_used = true;
        }
        dense_rate += 1.0 - feature_groups[i]->bin_mappers_[j]->sparse_rate();
      }
      if (is_group_used) {
        ++num_used;
        used_feature_index.push_back(total);
        sum_used_dense_ratio += dense_rate;
      }
      sum_dense_ratio += dense_rate;
      ++total;
    }
  }
  const double k_subfeature_threshold = 0.6;
  if (sum_used_dense_ratio >= sum_dense_ratio * k_subfeature_threshold) {
    // only need to copy subset
    if (is_use_subrow_ && !is_subrow_copied_) {
      if (multi_val_bin_subset_ == nullptr) {
        multi_val_bin_subset_.reset(multi_val_bin_->CreateLike(
            bagging_indices_cnt, multi_val_bin_->num_bin(), total,
            multi_val_bin_->num_element_per_row(), multi_val_bin_->offsets()));
      } else {
        multi_val_bin_subset_->ReSize(
            bagging_indices_cnt, multi_val_bin_->num_bin(), total,
            multi_val_bin_->num_element_per_row(), multi_val_bin_->offsets());
      }
      multi_val_bin_subset_->CopySubrow(
          multi_val_bin_.get(), bagging_use_indices,
          bagging_indices_cnt);
      // avoid to copy subset many times
      is_subrow_copied_ = true;
    }
  } else {
    is_use_subcol_ = true;
    std::vector<uint32_t> upper_bound;
    std::vector<uint32_t> lower_bound;
    std::vector<uint32_t> delta;
    std::vector<uint32_t> offsets;
    hist_move_src_.clear();
    hist_move_dest_.clear();
    hist_move_size_.clear();

    const int offset = multi_val_bin_->IsSparse() ? 1 : 0;
    int num_total_bin = offset;
    int new_num_total_bin = offset;
    offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
    for (int i : feature_groups_contained_) {
      int f_start = group_feature_start[i];
      if (feature_groups[i]->is_multi_val_) {
        for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
          const auto& bin_mapper = feature_groups[i]->bin_mappers_[j];
          if (i == 0 && j == 0 && bin_mapper->GetMostFreqBin() > 0) {
            num_total_bin = 1;
          }
          int cur_num_bin = bin_mapper->num_bin();
          if (bin_mapper->GetMostFreqBin() == 0) {
            cur_num_bin -= offset;
          }
          num_total_bin += cur_num_bin;
          if (is_feature_used[f_start + j]) {
            new_num_total_bin += cur_num_bin;
            offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
            lower_bound.push_back(num_total_bin - cur_num_bin);
            upper_bound.push_back(num_total_bin);

            hist_move_src_.push_back(
                (new_num_total_bin - cur_num_bin) * 2);
            hist_move_dest_.push_back((num_total_bin - cur_num_bin) *
                                                2);
            hist_move_size_.push_back(cur_num_bin * 2);
            delta.push_back(num_total_bin - new_num_total_bin);
          }
        }
      } else {
        bool is_group_used = false;
        for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
          if (is_feature_used[f_start + j]) {
            is_group_used = true;
            break;
          }
        }
        int cur_num_bin = feature_groups[i]->bin_offsets_.back() - offset;
        num_total_bin += cur_num_bin;
        if (is_group_used) {
          new_num_total_bin += cur_num_bin;
          offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
          lower_bound.push_back(num_total_bin - cur_num_bin);
          upper_bound.push_back(num_total_bin);

          hist_move_src_.push_back(
              (new_num_total_bin - cur_num_bin) * 2);
          hist_move_dest_.push_back((num_total_bin - cur_num_bin) *
                                              2);
          hist_move_size_.push_back(cur_num_bin * 2);
          delta.push_back(num_total_bin - new_num_total_bin);
        }
      }
    }
    // avoid out of range
    lower_bound.push_back(num_total_bin);
    upper_bound.push_back(num_total_bin);
    data_size_t num_data = is_use_subrow_ ? bagging_indices_cnt : num_data_;
    if (multi_val_bin_subset_ == nullptr) {
      multi_val_bin_subset_.reset(multi_val_bin_->CreateLike(
          num_data, new_num_total_bin, num_used, sum_used_dense_ratio, offsets));
    } else {
      multi_val_bin_subset_->ReSize(num_data, new_num_total_bin,
                                              num_used, sum_used_dense_ratio, offsets);
    }
    if (is_use_subrow_) {
      multi_val_bin_subset_->CopySubrowAndSubcol(
          multi_val_bin_.get(), bagging_use_indices,
          bagging_indices_cnt, used_feature_index, lower_bound,
          upper_bound, delta);
      // may need to recopy subset
      is_subrow_copied_ = false;
    } else {
      multi_val_bin_subset_->CopySubcol(
          multi_val_bin_.get(), used_feature_index, lower_bound, upper_bound, delta);
    }
  }
}

void TrainingShareStates::CalcBinOffsets(const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  std::vector<uint32_t>* offsets, bool in_is_col_wise) {
  offsets->clear();
  feature_hist_offsets_.clear();
  if (in_is_col_wise) {
    uint32_t cur_num_bin = 0;
    uint32_t hist_cur_num_bin = 0;
    for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
      const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
      if (feature_group->is_multi_val_) {
        if (feature_group->is_dense_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            if (group == 0 && i == 0 && bin_mapper->GetMostFreqBin() > 0) {
              cur_num_bin += 1;
              hist_cur_num_bin += 1;
            }
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            int num_bin = bin_mapper->num_bin();
            hist_cur_num_bin += num_bin;
            if (bin_mapper->GetMostFreqBin() == 0) {
              feature_hist_offsets_.back() += 1;
            }
            cur_num_bin += num_bin;
          }
          offsets->push_back(cur_num_bin);
          CHECK(cur_num_bin == feature_group->bin_offsets_.back());
        } else {
          cur_num_bin += 1;
          hist_cur_num_bin += 1;
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            int num_bin = bin_mapper->num_bin();
            if (bin_mapper->GetMostFreqBin() == 0) {
              num_bin -= 1;
            }
            hist_cur_num_bin += num_bin;
            cur_num_bin += num_bin;
          }
          offsets->push_back(cur_num_bin);
          CHECK(cur_num_bin == feature_group->bin_offsets_.back());
        }
      } else {
        for (int i = 0; i < feature_group->num_feature_; ++i) {
          feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i]);
        }
        hist_cur_num_bin += feature_group->bin_offsets_.back();
      }
    }
    feature_hist_offsets_.push_back(hist_cur_num_bin);
    num_hist_total_bin_ = static_cast<int>(feature_hist_offsets_.back());
  } else {
    double sum_dense_ratio = 0.0f;
    int ncol = 0;
    for (int gid = 0; gid < static_cast<int>(feature_groups.size()); ++gid) {
      if (feature_groups[gid]->is_multi_val_) {
        ncol += feature_groups[gid]->num_feature_;
      } else {
        ++ncol;
      }
      for (int fid = 0; fid < feature_groups[gid]->num_feature_; ++fid) {
        const auto& bin_mapper = feature_groups[gid]->bin_mappers_[fid];
        sum_dense_ratio += 1.0f - bin_mapper->sparse_rate();
      }
    }
    sum_dense_ratio /= ncol;
    const bool is_sparse_row_wise = (1.0f - sum_dense_ratio) >=
      MultiValBin::multi_val_bin_sparse_threshold ? 1 : 0;
    if (is_sparse_row_wise) {
      int cur_num_bin = 1;
      uint32_t hist_cur_num_bin = 1;
      for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
        const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
        if (feature_group->is_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            int num_bin = bin_mapper->num_bin();
            if (bin_mapper->GetMostFreqBin() == 0) {
              num_bin -= 1;
            }
            cur_num_bin += num_bin;
            hist_cur_num_bin += num_bin;
          }
        } else {
          offsets->push_back(cur_num_bin);
          cur_num_bin += feature_group->bin_offsets_.back() - 1;
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i] - 1);
          }
          hist_cur_num_bin += feature_group->bin_offsets_.back() - 1;
        }
      }
      offsets->push_back(cur_num_bin);
      feature_hist_offsets_.push_back(hist_cur_num_bin);
    } else {
      int cur_num_bin = 0;
      uint32_t hist_cur_num_bin = 0;
      for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
        const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
        if (feature_group->is_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            if (group == 0 && i == 0 && bin_mapper->GetMostFreqBin() > 0) {
              cur_num_bin += 1;
              hist_cur_num_bin += 1;
            }
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            int num_bin = bin_mapper->num_bin();
            cur_num_bin += num_bin;
            hist_cur_num_bin += num_bin;
            if (bin_mapper->GetMostFreqBin() == 0) {
              feature_hist_offsets_.back() += 1;
            }
          }
        } else {
          offsets->push_back(cur_num_bin);
          cur_num_bin += feature_group->bin_offsets_.back();
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i]);
          }
          hist_cur_num_bin += feature_group->bin_offsets_.back();
        }
      }
      offsets->push_back(cur_num_bin);
      feature_hist_offsets_.push_back(hist_cur_num_bin);
    }
    num_hist_total_bin_ = static_cast<int>(feature_hist_offsets_.back());
  }
  #ifdef USE_CUDA
  column_hist_offsets_ = *offsets;
  #endif  // USE_CUDA
}

void TrainingShareStates::SetMultiValBin(MultiValBin* bin, data_size_t num_data,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  bool dense_only, bool sparse_only, const int num_grad_quant_bins) {
  num_threads = OMP_NUM_THREADS();
  if (bin == nullptr) {
    return;
  }
  std::vector<int> feature_groups_contained;
  for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
    const auto& feature_group = feature_groups[group];
    if (feature_group->is_multi_val_) {
      if (!dense_only) {
        feature_groups_contained.push_back(group);
      }
    } else if (!sparse_only) {
      feature_groups_contained.push_back(group);
    }
  }
  num_total_bin_ += bin->num_bin();
  num_elements_per_row_ += bin->num_element_per_row();
  multi_val_bin_wrapper_.reset(new MultiValBinWrapper(
    bin, num_data, feature_groups_contained, num_grad_quant_bins));
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/io/tree.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/tree.h>

#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <functional>
#include <iomanip>
#include <sstream>
#include <string>
#include <unordered_map>
#include <vector>

namespace LightGBM {

Tree::Tree(int max_leaves, bool track_branch_features, bool is_linear)
  :max_leaves_(max_leaves), track_branch_features_(track_branch_features) {
  left_child_.resize(max_leaves_ - 1);
  right_child_.resize(max_leaves_ - 1);
  split_feature_inner_.resize(max_leaves_ - 1);
  split_feature_.resize(max_leaves_ - 1);
  threshold_in_bin_.resize(max_leaves_ - 1);
  threshold_.resize(max_leaves_ - 1);
  decision_type_.resize(max_leaves_ - 1, 0);
  split_gain_.resize(max_leaves_ - 1);
  leaf_parent_.resize(max_leaves_);
  leaf_value_.resize(max_leaves_);
  leaf_weight_.resize(max_leaves_);
  leaf_count_.resize(max_leaves_);
  internal_value_.resize(max_leaves_ - 1);
  internal_weight_.resize(max_leaves_ - 1);
  internal_count_.resize(max_leaves_ - 1);
  leaf_depth_.resize(max_leaves_);
  if (track_branch_features_) {
    branch_features_ = std::vector<std::vector<int>>(max_leaves_);
  }
  // root is in the depth 0
  leaf_depth_[0] = 0;
  num_leaves_ = 1;
  leaf_value_[0] = 0.0f;
  leaf_weight_[0] = 0.0f;
  leaf_parent_[0] = -1;
  shrinkage_ = 1.0f;
  num_cat_ = 0;
  cat_boundaries_.push_back(0);
  cat_boundaries_inner_.push_back(0);
  max_depth_ = -1;
  is_linear_ = is_linear;
  if (is_linear_) {
    leaf_coeff_.resize(max_leaves_);
    leaf_const_ = std::vector<double>(max_leaves_, 0);
    leaf_features_.resize(max_leaves_);
    leaf_features_inner_.resize(max_leaves_);
  }
  #ifdef USE_CUDA
  is_cuda_tree_ = false;
  #endif  // USE_CUDA
}

int Tree::Split(int leaf, int feature, int real_feature, uint32_t threshold_bin,
                double threshold_double, double left_value, double right_value,
                int left_cnt, int right_cnt, double left_weight, double right_weight, float gain,
                MissingType missing_type, bool default_left) {
  Split(leaf, feature, real_feature, left_value, right_value, left_cnt, right_cnt, left_weight, right_weight, gain);
  int new_node_idx = num_leaves_ - 1;
  decision_type_[new_node_idx] = 0;
  SetDecisionType(&decision_type_[new_node_idx], false, kCategoricalMask);
  SetDecisionType(&decision_type_[new_node_idx], default_left, kDefaultLeftMask);
  SetMissingType(&decision_type_[new_node_idx], static_cast<int8_t>(missing_type));
  threshold_in_bin_[new_node_idx] = threshold_bin;
  threshold_[new_node_idx] = threshold_double;
  ++num_leaves_;
  return num_leaves_ - 1;
}

int Tree::SplitCategorical(int leaf, int feature, int real_feature, const uint32_t* threshold_bin, int num_threshold_bin,
                           const uint32_t* threshold, int num_threshold, double left_value, double right_value,
                           data_size_t left_cnt, data_size_t right_cnt, double left_weight, double right_weight, float gain, MissingType missing_type) {
  Split(leaf, feature, real_feature, left_value, right_value, left_cnt, right_cnt, left_weight, right_weight, gain);
  int new_node_idx = num_leaves_ - 1;
  decision_type_[new_node_idx] = 0;
  SetDecisionType(&decision_type_[new_node_idx], true, kCategoricalMask);
  SetMissingType(&decision_type_[new_node_idx], static_cast<int8_t>(missing_type));
  threshold_in_bin_[new_node_idx] = num_cat_;
  threshold_[new_node_idx] = num_cat_;
  ++num_cat_;
  cat_boundaries_.push_back(cat_boundaries_.back() + num_threshold);
  for (int i = 0; i < num_threshold; ++i) {
    cat_threshold_.push_back(threshold[i]);
  }
  cat_boundaries_inner_.push_back(cat_boundaries_inner_.back() + num_threshold_bin);
  for (int i = 0; i < num_threshold_bin; ++i) {
    cat_threshold_inner_.push_back(threshold_bin[i]);
  }
  ++num_leaves_;
  return num_leaves_ - 1;
}

#define PredictionFun(niter, fidx_in_iter, start_pos, decision_fun, iter_idx, \
                      data_idx)                                               \
  std::vector<std::unique_ptr<BinIterator>> iter((niter));                    \
  for (int i = 0; i < (niter); ++i) {                                         \
    iter[i].reset(data->FeatureIterator((fidx_in_iter)));                     \
    iter[i]->Reset((start_pos));                                              \
  }                                                                           \
  for (data_size_t i = start; i < end; ++i) {                                 \
    int node = 0;                                                             \
    while (node >= 0) {                                                       \
      node = decision_fun(iter[(iter_idx)]->Get((data_idx)), node,            \
                          default_bins[node], max_bins[node]);                \
    }                                                                         \
    score[(data_idx)] += static_cast<double>(leaf_value_[~node]);             \
  }\


#define PredictionFunLinear(niter, fidx_in_iter, start_pos, decision_fun,     \
                            iter_idx, data_idx)                               \
  std::vector<std::unique_ptr<BinIterator>> iter((niter));                    \
  for (int i = 0; i < (niter); ++i) {                                         \
    iter[i].reset(data->FeatureIterator((fidx_in_iter)));                     \
    iter[i]->Reset((start_pos));                                              \
  }                                                                           \
  for (data_size_t i = start; i < end; ++i) {                                 \
    int node = 0;                                                             \
    if (num_leaves_ > 1) {                                                    \
      while (node >= 0) {                                                     \
        node = decision_fun(iter[(iter_idx)]->Get((data_idx)), node,          \
                            default_bins[node], max_bins[node]);              \
      }                                                                       \
      node = ~node;                                                           \
    }                                                                         \
    double add_score = leaf_const_[node];                                     \
    bool nan_found = false;                                                   \
    const double* coeff_ptr = leaf_coeff_[node].data();                       \
    const float** data_ptr = feat_ptr[node].data();                           \
    for (size_t j = 0; j < leaf_features_inner_[node].size(); ++j) {          \
       float feat_val = data_ptr[j][(data_idx)];                              \
       if (std::isnan(feat_val)) {                                            \
          nan_found = true;                                                   \
          break;                                                              \
       }                                                                      \
       add_score += coeff_ptr[j] * feat_val;                                  \
    }                                                                         \
    if (nan_found) {                                                          \
       score[(data_idx)] += leaf_value_[node];                                \
    } else {                                                                  \
      score[(data_idx)] += add_score;                                         \
    }                                                                         \
}\


void Tree::AddPredictionToScore(const Dataset* data, data_size_t num_data, double* score) const {
  if (!is_linear_ && num_leaves_ <= 1) {
    if (leaf_value_[0] != 0.0f) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
      for (data_size_t i = 0; i < num_data; ++i) {
        score[i] += leaf_value_[0];
      }
    }
    return;
  }
  std::vector<uint32_t> default_bins(num_leaves_ - 1);
  std::vector<uint32_t> max_bins(num_leaves_ - 1);
  for (int i = 0; i < num_leaves_ - 1; ++i) {
    const int fidx = split_feature_inner_[i];
    auto bin_mapper = data->FeatureBinMapper(fidx);
    default_bins[i] = bin_mapper->GetDefaultBin();
    max_bins[i] = bin_mapper->num_bin() - 1;
  }
  if (is_linear_) {
    std::vector<std::vector<const float*>> feat_ptr(num_leaves_);
    for (int leaf_num = 0; leaf_num < num_leaves_; ++leaf_num) {
      for (int feat : leaf_features_inner_[leaf_num]) {
        feat_ptr[leaf_num].push_back(data->raw_index(feat));
      }
    }
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], start, DecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, start, DecisionInner, split_feature_inner_[node], i);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], start, NumericalDecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, start, NumericalDecisionInner, split_feature_inner_[node], i);
        });
      }
    }
  } else {
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], start, DecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, start, DecisionInner, split_feature_inner_[node], i);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], start, NumericalDecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, start, NumericalDecisionInner, split_feature_inner_[node], i);
        });
      }
    }
  }
}

void Tree::AddPredictionToScore(const Dataset* data,
  const data_size_t* used_data_indices,
  data_size_t num_data, double* score) const {
  if (!is_linear_ && num_leaves_ <= 1) {
    if (leaf_value_[0] != 0.0f) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
      for (data_size_t i = 0; i < num_data; ++i) {
        score[used_data_indices[i]] += leaf_value_[0];
      }
    }
    return;
  }
  std::vector<uint32_t> default_bins(num_leaves_ - 1);
  std::vector<uint32_t> max_bins(num_leaves_ - 1);
  for (int i = 0; i < num_leaves_ - 1; ++i) {
    const int fidx = split_feature_inner_[i];
    auto bin_mapper = data->FeatureBinMapper(fidx);
    default_bins[i] = bin_mapper->GetDefaultBin();
    max_bins[i] = bin_mapper->num_bin() - 1;
  }
  if (is_linear_) {
    std::vector<std::vector<const float*>> feat_ptr(num_leaves_);
    for (int leaf_num = 0; leaf_num < num_leaves_; ++leaf_num) {
      for (int feat : leaf_features_inner_[leaf_num]) {
        feat_ptr[leaf_num].push_back(data->raw_index(feat));
      }
    }
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], DecisionInner,
                              node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, used_data_indices[start], DecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], NumericalDecisionInner,
                              node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, used_data_indices[start], NumericalDecisionInner,
                              split_feature_inner_[node], used_data_indices[i]);
        });
      }
    }
  } else {
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], DecisionInner, node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, used_data_indices[start], DecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], NumericalDecisionInner, node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, used_data_indices[start], NumericalDecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    }
  }
}

#undef PredictionFun
#undef PredictionFunLinear

double Tree::GetUpperBoundValue() const {
  double upper_bound = leaf_value_[0];
  for (int i = 1; i < num_leaves_; ++i) {
    if (leaf_value_[i] > upper_bound) {
      upper_bound = leaf_value_[i];
    }
  }
  return upper_bound;
}

double Tree::GetLowerBoundValue() const {
  double lower_bound = leaf_value_[0];
  for (int i = 1; i < num_leaves_; ++i) {
    if (leaf_value_[i] < lower_bound) {
      lower_bound = leaf_value_[i];
    }
  }
  return lower_bound;
}

std::string Tree::ToString() const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  using CommonC::ArrayToString;

  str_buf << "num_leaves=" << num_leaves_ << '\n';
  str_buf << "num_cat=" << num_cat_ << '\n';
  str_buf << "split_feature="
    << ArrayToString(split_feature_, num_leaves_ - 1) << '\n';
  str_buf << "split_gain="
    << ArrayToString(split_gain_, num_leaves_ - 1) << '\n';
  str_buf << "threshold="
    << ArrayToString<true>(threshold_, num_leaves_ - 1) << '\n';
  str_buf << "decision_type="
    << ArrayToString(Common::ArrayCast<int8_t, int>(decision_type_), num_leaves_ - 1) << '\n';
  str_buf << "left_child="
    << ArrayToString(left_child_, num_leaves_ - 1) << '\n';
  str_buf << "right_child="
    << ArrayToString(right_child_, num_leaves_ - 1) << '\n';
  str_buf << "leaf_value="
    << ArrayToString<true>(leaf_value_, num_leaves_) << '\n';
  str_buf << "leaf_weight="
    << ArrayToString<true>(leaf_weight_, num_leaves_) << '\n';
  str_buf << "leaf_count="
    << ArrayToString(leaf_count_, num_leaves_) << '\n';
  str_buf << "internal_value="
    << ArrayToString(internal_value_, num_leaves_ - 1) << '\n';
  str_buf << "internal_weight="
    << ArrayToString(internal_weight_, num_leaves_ - 1) << '\n';
  str_buf << "internal_count="
    << ArrayToString(internal_count_, num_leaves_ - 1) << '\n';
  if (num_cat_ > 0) {
    str_buf << "cat_boundaries="
      << ArrayToString(cat_boundaries_, num_cat_ + 1) << '\n';
    str_buf << "cat_threshold="
      << ArrayToString(cat_threshold_, cat_threshold_.size()) << '\n';
  }
  str_buf << "is_linear=" << is_linear_ << '\n';

  if (is_linear_) {
    str_buf << "leaf_const="
      << ArrayToString<true>(leaf_const_, num_leaves_) << '\n';
    std::vector<int> num_feat(num_leaves_);
    for (int i = 0; i < num_leaves_; ++i) {
      num_feat[i] = static_cast<int>(leaf_coeff_[i].size());
    }
    str_buf << "num_features="
      << ArrayToString(num_feat, num_leaves_) << '\n';
    str_buf << "leaf_features=";
    for (int i = 0; i < num_leaves_; ++i) {
      if (num_feat[i] > 0) {
        str_buf << ArrayToString(leaf_features_[i], leaf_features_[i].size()) << ' ';
      }
      str_buf << ' ';
    }
    str_buf << '\n';
    str_buf << "leaf_coeff=";
    for (int i = 0; i < num_leaves_; ++i) {
      if (num_feat[i] > 0) {
        str_buf << ArrayToString<true>(leaf_coeff_[i], leaf_coeff_[i].size()) << ' ';
      }
      str_buf << ' ';
    }
    str_buf << '\n';
  }
  str_buf << "shrinkage=" << shrinkage_ << '\n';
  str_buf << '\n';

  return str_buf.str();
}

std::string Tree::ToJSON() const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << "\"num_leaves\":" << num_leaves_ << "," << '\n';
  str_buf << "\"num_cat\":" << num_cat_ << "," << '\n';
  str_buf << "\"shrinkage\":" << shrinkage_ << "," << '\n';
  if (num_leaves_ == 1) {
    str_buf << "\"tree_structure\":{";
    str_buf << "\"leaf_value\":" << leaf_value_[0] << ", " << '\n';
    if (is_linear_) {
      str_buf << "\"leaf_count\":" << leaf_count_[0] << ", " << '\n';
      str_buf << LinearModelToJSON(0);
    } else {
      str_buf << "\"leaf_count\":" << leaf_count_[0];
    }
    str_buf << "}" << '\n';
  } else {
    str_buf << "\"tree_structure\":" << NodeToJSON(0) << '\n';
  }
  return str_buf.str();
}

std::string Tree::LinearModelToJSON(int index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << "\"leaf_const\":" << leaf_const_[index] << "," << "\n";
  int num_features = static_cast<int>(leaf_features_[index].size());
  if (num_features > 0) {
    str_buf << "\"leaf_features\":[";
    for (int i = 0; i < num_features - 1; ++i) {
      str_buf << leaf_features_[index][i] << ", ";
    }
    str_buf << leaf_features_[index][num_features - 1] << "]" << ", " << "\n";
    str_buf << "\"leaf_coeff\":[";
    for (int i = 0; i < num_features - 1; ++i) {
      str_buf << leaf_coeff_[index][i] << ", ";
    }
    str_buf << leaf_coeff_[index][num_features - 1] << "]" << "\n";
  } else {
    str_buf << "\"leaf_features\":[],\n";
    str_buf << "\"leaf_coeff\":[]\n";
  }
  return str_buf.str();
}

std::string Tree::NodeToJSON(int index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "{" << '\n';
    str_buf << "\"split_index\":" << index << "," << '\n';
    str_buf << "\"split_feature\":" << split_feature_[index] << "," << '\n';
    str_buf << "\"split_gain\":" << Common::AvoidInf(split_gain_[index]) << "," << '\n';
    if (GetDecisionType(decision_type_[index], kCategoricalMask)) {
      int cat_idx = static_cast<int>(threshold_[index]);
      std::vector<int> cats;
      for (int i = cat_boundaries_[cat_idx]; i < cat_boundaries_[cat_idx + 1]; ++i) {
        for (int j = 0; j < 32; ++j) {
          int cat = (i - cat_boundaries_[cat_idx]) * 32 + j;
          if (Common::FindInBitset(cat_threshold_.data() + cat_boundaries_[cat_idx],
                                   cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx], cat)) {
            cats.push_back(cat);
          }
        }
      }
      str_buf << "\"threshold\":\"" << CommonC::Join(cats, "||") << "\"," << '\n';
      str_buf << "\"decision_type\":\"==\"," << '\n';
    } else {
      str_buf << "\"threshold\":" << Common::AvoidInf(threshold_[index]) << "," << '\n';
      str_buf << "\"decision_type\":\"<=\"," << '\n';
    }
    if (GetDecisionType(decision_type_[index], kDefaultLeftMask)) {
      str_buf << "\"default_left\":true," << '\n';
    } else {
      str_buf << "\"default_left\":false," << '\n';
    }
    uint8_t missing_type = GetMissingType(decision_type_[index]);
    if (missing_type == MissingType::None) {
      str_buf << "\"missing_type\":\"None\"," << '\n';
    } else if (missing_type == MissingType::Zero) {
      str_buf << "\"missing_type\":\"Zero\"," << '\n';
    } else {
      str_buf << "\"missing_type\":\"NaN\"," << '\n';
    }
    str_buf << "\"internal_value\":" << internal_value_[index] << "," << '\n';
    str_buf << "\"internal_weight\":" << internal_weight_[index] << "," << '\n';
    str_buf << "\"internal_count\":" << internal_count_[index] << "," << '\n';
    str_buf << "\"left_child\":" << NodeToJSON(left_child_[index]) << "," << '\n';
    str_buf << "\"right_child\":" << NodeToJSON(right_child_[index]) << '\n';
    str_buf << "}";
  } else {
    // leaf
    index = ~index;
    str_buf << "{" << '\n';
    str_buf << "\"leaf_index\":" << index << "," << '\n';
    str_buf << "\"leaf_value\":" << leaf_value_[index] << "," << '\n';
    str_buf << "\"leaf_weight\":" << leaf_weight_[index] << "," << '\n';
    if (is_linear_) {
      str_buf << "\"leaf_count\":" << leaf_count_[index] << "," << '\n';
      str_buf << LinearModelToJSON(index);
    } else {
      str_buf << "\"leaf_count\":" << leaf_count_[index] << '\n';
    }
    str_buf << "}";
  }
  return str_buf.str();
}

std::string Tree::NumericalDecisionIfElse(int node) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  uint8_t missing_type = GetMissingType(decision_type_[node]);
  bool default_left = GetDecisionType(decision_type_[node], kDefaultLeftMask);
  if (missing_type != MissingType::NaN) {
    str_buf << "if (std::isnan(fval)) fval = 0.0;";
  }
  if (missing_type == MissingType::Zero) {
    if (default_left) {
      str_buf << "if (Tree::IsZero(fval)) {";
    } else {
      str_buf << "if (!Tree::IsZero(fval)) {";
    }
  } else if (missing_type == MissingType::NaN) {
    if (default_left) {
      str_buf << "if (std::isnan(fval)) {";
    } else {
      str_buf << "if (!std::isnan(fval)) {";
    }
  } else {
    str_buf << "if (fval <= " << threshold_[node] << ") {";
  }
  return str_buf.str();
}

std::string Tree::CategoricalDecisionIfElse(int node) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  int cat_idx = static_cast<int>(threshold_[node]);
  str_buf << "if (std::isnan(fval)) { int_fval = -1; } else { int_fval = static_cast<int>(fval); }";
  str_buf << "if (int_fval >= 0 && int_fval < 32 * (";
  str_buf << cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx];
  str_buf << ") && (((cat_threshold[" << cat_boundaries_[cat_idx];
  str_buf << " + int_fval / 32] >> (int_fval & 31)) & 1))) {";
  return str_buf.str();
}

std::string Tree::ToIfElse(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << "double PredictTree" << index;
  if (predict_leaf_index) {
    str_buf << "Leaf";
  }
  str_buf << "(const double* arr) { ";
  if (num_leaves_ <= 1) {
    str_buf << "return " << leaf_value_[0] << ";";
  } else {
    str_buf << "const std::vector<uint32_t> cat_threshold = {";
    for (size_t i = 0; i < cat_threshold_.size(); ++i) {
      if (i != 0) {
        str_buf << ",";
      }
      str_buf << cat_threshold_[i];
    }
    str_buf << "};";
    // use this for the missing value conversion
    str_buf << "double fval = 0.0f; ";
    if (num_cat_ > 0) {
      str_buf << "int int_fval = 0; ";
    }
    str_buf << NodeToIfElse(0, predict_leaf_index);
  }
  str_buf << " }" << '\n';

  // Predict func by Map to ifelse
  str_buf << "double PredictTree" << index;
  if (predict_leaf_index) {
    str_buf << "LeafByMap";
  } else {
    str_buf << "ByMap";
  }
  str_buf << "(const std::unordered_map<int, double>& arr) { ";
  if (num_leaves_ <= 1) {
    str_buf << "return " << leaf_value_[0] << ";";
  } else {
    str_buf << "const std::vector<uint32_t> cat_threshold = {";
    for (size_t i = 0; i < cat_threshold_.size(); ++i) {
      if (i != 0) {
        str_buf << ",";
      }
      str_buf << cat_threshold_[i];
    }
    str_buf << "};";
    // use this for the missing value conversion
    str_buf << "double fval = 0.0f; ";
    if (num_cat_ > 0) {
      str_buf << "int int_fval = 0; ";
    }
    str_buf << NodeToIfElseByMap(0, predict_leaf_index);
  }
  str_buf << " }" << '\n';

  return str_buf.str();
}

std::string Tree::NodeToIfElse(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "fval = arr[" << split_feature_[index] << "];";
    if (GetDecisionType(decision_type_[index], kCategoricalMask) == 0) {
      str_buf << NumericalDecisionIfElse(index);
    } else {
      str_buf << CategoricalDecisionIfElse(index);
    }
    // left subtree
    str_buf << NodeToIfElse(left_child_[index], predict_leaf_index);
    str_buf << " } else { ";
    // right subtree
    str_buf << NodeToIfElse(right_child_[index], predict_leaf_index);
    str_buf << " }";
  } else {
    // leaf
    str_buf << "return ";
    if (predict_leaf_index) {
      str_buf << ~index;
    } else {
      str_buf << leaf_value_[~index];
    }
    str_buf << ";";
  }

  return str_buf.str();
}

std::string Tree::NodeToIfElseByMap(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "fval = arr.count(" << split_feature_[index] << ") > 0 ? arr.at(" << split_feature_[index] << ") : 0.0f;";
    if (GetDecisionType(decision_type_[index], kCategoricalMask) == 0) {
      str_buf << NumericalDecisionIfElse(index);
    } else {
      str_buf << CategoricalDecisionIfElse(index);
    }
    // left subtree
    str_buf << NodeToIfElseByMap(left_child_[index], predict_leaf_index);
    str_buf << " } else { ";
    // right subtree
    str_buf << NodeToIfElseByMap(right_child_[index], predict_leaf_index);
    str_buf << " }";
  } else {
    // leaf
    str_buf << "return ";
    if (predict_leaf_index) {
      str_buf << ~index;
    } else {
      str_buf << leaf_value_[~index];
    }
    str_buf << ";";
  }

  return str_buf.str();
}

Tree::Tree(const char* str, size_t* used_len) {
  auto p = str;
  std::unordered_map<std::string, std::string> key_vals;
  const int max_num_line = 22;
  int read_line = 0;
  while (read_line < max_num_line) {
    if (*p == '\r' || *p == '\n') break;
    auto start = p;
    while (*p != '=') ++p;
    std::string key(start, p - start);
    ++p;
    start = p;
    while (*p != '\r' && *p != '\n') ++p;
    key_vals[key] = std::string(start, p - start);
    ++read_line;
    if (*p == '\r') ++p;
    if (*p == '\n') ++p;
  }
  *used_len = p - str;

  if (key_vals.count("num_leaves") <= 0) {
    Log::Fatal("Tree model should contain num_leaves field");
  }

  Common::Atoi(key_vals["num_leaves"].c_str(), &num_leaves_);

  if (key_vals.count("num_cat") <= 0) {
    Log::Fatal("Tree model should contain num_cat field");
  }

  Common::Atoi(key_vals["num_cat"].c_str(), &num_cat_);

  if (key_vals.count("leaf_value")) {
    leaf_value_ = CommonC::StringToArray<double>(key_vals["leaf_value"], num_leaves_);
  } else {
    Log::Fatal("Tree model string format error, should contain leaf_value field");
  }

  if (key_vals.count("shrinkage")) {
    CommonC::Atof(key_vals["shrinkage"].c_str(), &shrinkage_);
  } else {
    shrinkage_ = 1.0f;
  }

  if (key_vals.count("is_linear")) {
    int is_linear_int;
    Common::Atoi(key_vals["is_linear"].c_str(), &is_linear_int);
    is_linear_ = static_cast<bool>(is_linear_int);
  } else {
    is_linear_ = false;
  }

  if (key_vals.count("leaf_count")) {
    leaf_count_ = CommonC::StringToArrayFast<int>(key_vals["leaf_count"], num_leaves_);
  } else {
    leaf_count_.resize(num_leaves_);
  }

  #ifdef USE_CUDA
  is_cuda_tree_ = false;
  #endif  // USE_CUDA

  if ((num_leaves_ <= 1) && !is_linear_) {
    return;
  }

  if (key_vals.count("left_child")) {
    left_child_ = CommonC::StringToArrayFast<int>(key_vals["left_child"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain left_child field");
  }

  if (key_vals.count("right_child")) {
    right_child_ = CommonC::StringToArrayFast<int>(key_vals["right_child"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain right_child field");
  }

  if (key_vals.count("split_feature")) {
    split_feature_ = CommonC::StringToArrayFast<int>(key_vals["split_feature"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain split_feature field");
  }

  if (key_vals.count("threshold")) {
    threshold_ = CommonC::StringToArray<double>(key_vals["threshold"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain threshold field");
  }

  if (key_vals.count("split_gain")) {
    split_gain_ = CommonC::StringToArrayFast<float>(key_vals["split_gain"], num_leaves_ - 1);
  } else {
    split_gain_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_count")) {
    internal_count_ = CommonC::StringToArrayFast<int>(key_vals["internal_count"], num_leaves_ - 1);
  } else {
    internal_count_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_value")) {
    internal_value_ = CommonC::StringToArrayFast<double>(key_vals["internal_value"], num_leaves_ - 1);
  } else {
    internal_value_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_weight")) {
    internal_weight_ = CommonC::StringToArrayFast<double>(key_vals["internal_weight"], num_leaves_ - 1);
  } else {
    internal_weight_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("leaf_weight")) {
    leaf_weight_ = CommonC::StringToArray<double>(key_vals["leaf_weight"], num_leaves_);
  } else {
    leaf_weight_.resize(num_leaves_);
  }

  if (key_vals.count("decision_type")) {
    decision_type_ = CommonC::StringToArrayFast<int8_t>(key_vals["decision_type"], num_leaves_ - 1);
  } else {
    decision_type_ = std::vector<int8_t>(num_leaves_ - 1, 0);
  }

  if (is_linear_) {
    if (key_vals.count("leaf_const")) {
      leaf_const_ = Common::StringToArray<double>(key_vals["leaf_const"], num_leaves_);
    } else {
      leaf_const_.resize(num_leaves_);
    }
    std::vector<int> num_feat;
    if (key_vals.count("num_features")) {
      num_feat = Common::StringToArrayFast<int>(key_vals["num_features"], num_leaves_);
    }
    leaf_coeff_.resize(num_leaves_);
    leaf_features_.resize(num_leaves_);
    leaf_features_inner_.resize(num_leaves_);
    if (num_feat.size() > 0) {
      int total_num_feat = 0;
      for (size_t i = 0; i < num_feat.size(); ++i) {
        total_num_feat += num_feat[i];
      }
      std::vector<int> all_leaf_features;
      if (key_vals.count("leaf_features")) {
        all_leaf_features = Common::StringToArrayFast<int>(key_vals["leaf_features"], total_num_feat);
      }
      std::vector<double> all_leaf_coeff;
      if (key_vals.count("leaf_coeff")) {
        all_leaf_coeff = Common::StringToArray<double>(key_vals["leaf_coeff"], total_num_feat);
      }
      int sum_num_feat = 0;
      for (int i = 0; i < num_leaves_; ++i) {
        if (num_feat[i] > 0) {
          if (key_vals.count("leaf_features"))  {
            leaf_features_[i].assign(all_leaf_features.begin() + sum_num_feat, all_leaf_features.begin() + sum_num_feat + num_feat[i]);
          }
          if (key_vals.count("leaf_coeff")) {
            leaf_coeff_[i].assign(all_leaf_coeff.begin() + sum_num_feat, all_leaf_coeff.begin() + sum_num_feat + num_feat[i]);
          }
        }
        sum_num_feat += num_feat[i];
      }
    }
  }

  if (num_cat_ > 0) {
    if (key_vals.count("cat_boundaries")) {
      cat_boundaries_ = CommonC::StringToArrayFast<int>(key_vals["cat_boundaries"], num_cat_ + 1);
    } else {
      Log::Fatal("Tree model should contain cat_boundaries field.");
    }

    if (key_vals.count("cat_threshold")) {
      cat_threshold_ = CommonC::StringToArrayFast<uint32_t>(key_vals["cat_threshold"], cat_boundaries_.back());
    } else {
      Log::Fatal("Tree model should contain cat_threshold field");
    }
  }
  max_depth_ = -1;
}

void Tree::ExtendPath(PathElement *unique_path, int unique_depth,
                      double zero_fraction, double one_fraction, int feature_index) {
  unique_path[unique_depth].feature_index = feature_index;
  unique_path[unique_depth].zero_fraction = zero_fraction;
  unique_path[unique_depth].one_fraction = one_fraction;
  unique_path[unique_depth].pweight = (unique_depth == 0 ? 1 : 0);
  for (int i = unique_depth - 1; i >= 0; i--) {
    unique_path[i + 1].pweight += one_fraction*unique_path[i].pweight*(i + 1)
      / static_cast<double>(unique_depth + 1);
    unique_path[i].pweight = zero_fraction*unique_path[i].pweight*(unique_depth - i)
      / static_cast<double>(unique_depth + 1);
  }
}

void Tree::UnwindPath(PathElement *unique_path, int unique_depth, int path_index) {
  const double one_fraction = unique_path[path_index].one_fraction;
  const double zero_fraction = unique_path[path_index].zero_fraction;
  double next_one_portion = unique_path[unique_depth].pweight;

  for (int i = unique_depth - 1; i >= 0; --i) {
    if (one_fraction != 0) {
      const double tmp = unique_path[i].pweight;
      unique_path[i].pweight = next_one_portion*(unique_depth + 1)
        / static_cast<double>((i + 1)*one_fraction);
      next_one_portion = tmp - unique_path[i].pweight*zero_fraction*(unique_depth - i)
        / static_cast<double>(unique_depth + 1);
    } else {
      unique_path[i].pweight = (unique_path[i].pweight*(unique_depth + 1))
        / static_cast<double>(zero_fraction*(unique_depth - i));
    }
  }

  for (int i = path_index; i < unique_depth; ++i) {
    unique_path[i].feature_index = unique_path[i + 1].feature_index;
    unique_path[i].zero_fraction = unique_path[i + 1].zero_fraction;
    unique_path[i].one_fraction = unique_path[i + 1].one_fraction;
  }
}

double Tree::UnwoundPathSum(const PathElement *unique_path, int unique_depth, int path_index) {
  const double one_fraction = unique_path[path_index].one_fraction;
  const double zero_fraction = unique_path[path_index].zero_fraction;
  double next_one_portion = unique_path[unique_depth].pweight;
  double total = 0;
  for (int i = unique_depth - 1; i >= 0; --i) {
    if (one_fraction != 0) {
      const double tmp = next_one_portion*(unique_depth + 1)
        / static_cast<double>((i + 1)*one_fraction);
      total += tmp;
      next_one_portion = unique_path[i].pweight - tmp*zero_fraction*((unique_depth - i)
                                                                     / static_cast<double>(unique_depth + 1));
    } else {
      total += (unique_path[i].pweight / zero_fraction) / ((unique_depth - i)
                                                           / static_cast<double>(unique_depth + 1));
    }
  }
  return total;
}

// recursive computation of SHAP values for a decision tree
void Tree::TreeSHAP(const double *feature_values, double *phi,
                    int node, int unique_depth,
                    PathElement *parent_unique_path, double parent_zero_fraction,
                    double parent_one_fraction, int parent_feature_index) const {
  // extend the unique path
  PathElement* unique_path = parent_unique_path + unique_depth;
  if (unique_depth > 0) {
    std::copy(parent_unique_path, parent_unique_path + unique_depth, unique_path);
  }
  ExtendPath(unique_path, unique_depth, parent_zero_fraction,
             parent_one_fraction, parent_feature_index);

  // leaf node
  if (node < 0) {
    for (int i = 1; i <= unique_depth; ++i) {
      const double w = UnwoundPathSum(unique_path, unique_depth, i);
      const PathElement &el = unique_path[i];
      phi[el.feature_index] += w*(el.one_fraction - el.zero_fraction)*leaf_value_[~node];
    }

    // internal node
  } else {
    const int hot_index = Decision(feature_values[split_feature_[node]], node);
    const int cold_index = (hot_index == left_child_[node] ? right_child_[node] : left_child_[node]);
    const double w = data_count(node);
    const double hot_zero_fraction = data_count(hot_index) / w;
    const double cold_zero_fraction = data_count(cold_index) / w;
    double incoming_zero_fraction = 1;
    double incoming_one_fraction = 1;

    // see if we have already split on this feature,
    // if so we undo that split so we can redo it for this node
    int path_index = 0;
    for (; path_index <= unique_depth; ++path_index) {
      if (unique_path[path_index].feature_index == split_feature_[node]) break;
    }
    if (path_index != unique_depth + 1) {
      incoming_zero_fraction = unique_path[path_index].zero_fraction;
      incoming_one_fraction = unique_path[path_index].one_fraction;
      UnwindPath(unique_path, unique_depth, path_index);
      unique_depth -= 1;
    }

    TreeSHAP(feature_values, phi, hot_index, unique_depth + 1, unique_path,
             hot_zero_fraction*incoming_zero_fraction, incoming_one_fraction, split_feature_[node]);

    TreeSHAP(feature_values, phi, cold_index, unique_depth + 1, unique_path,
             cold_zero_fraction*incoming_zero_fraction, 0, split_feature_[node]);
  }
}

// recursive sparse computation of SHAP values for a decision tree
void Tree::TreeSHAPByMap(const std::unordered_map<int, double>& feature_values, std::unordered_map<int, double>* phi,
                         int node, int unique_depth,
                         PathElement *parent_unique_path, double parent_zero_fraction,
                         double parent_one_fraction, int parent_feature_index) const {
  // extend the unique path
  PathElement* unique_path = parent_unique_path + unique_depth;
  if (unique_depth > 0) {
    std::copy(parent_unique_path, parent_unique_path + unique_depth, unique_path);
  }
  ExtendPath(unique_path, unique_depth, parent_zero_fraction,
             parent_one_fraction, parent_feature_index);

  // leaf node
  if (node < 0) {
    for (int i = 1; i <= unique_depth; ++i) {
      const double w = UnwoundPathSum(unique_path, unique_depth, i);
      const PathElement &el = unique_path[i];
      (*phi)[el.feature_index] += w*(el.one_fraction - el.zero_fraction)*leaf_value_[~node];
    }

  // internal node
  } else {
    const int hot_index = Decision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    const int cold_index = (hot_index == left_child_[node] ? right_child_[node] : left_child_[node]);
    const double w = data_count(node);
    const double hot_zero_fraction = data_count(hot_index) / w;
    const double cold_zero_fraction = data_count(cold_index) / w;
    double incoming_zero_fraction = 1;
    double incoming_one_fraction = 1;

    // see if we have already split on this feature,
    // if so we undo that split so we can redo it for this node
    int path_index = 0;
    for (; path_index <= unique_depth; ++path_index) {
      if (unique_path[path_index].feature_index == split_feature_[node]) break;
    }
    if (path_index != unique_depth + 1) {
      incoming_zero_fraction = unique_path[path_index].zero_fraction;
      incoming_one_fraction = unique_path[path_index].one_fraction;
      UnwindPath(unique_path, unique_depth, path_index);
      unique_depth -= 1;
    }

    TreeSHAPByMap(feature_values, phi, hot_index, unique_depth + 1, unique_path,
                  hot_zero_fraction*incoming_zero_fraction, incoming_one_fraction, split_feature_[node]);

    TreeSHAPByMap(feature_values, phi, cold_index, unique_depth + 1, unique_path,
                  cold_zero_fraction*incoming_zero_fraction, 0, split_feature_[node]);
  }
}

double Tree::ExpectedValue() const {
  if (num_leaves_ == 1) return LeafOutput(0);
  const double total_count = internal_count_[0];
  double exp_value = 0.0;
  for (int i = 0; i < num_leaves(); ++i) {
    exp_value += (leaf_count_[i] / total_count)*LeafOutput(i);
  }
  return exp_value;
}

void Tree::RecomputeMaxDepth() {
  if (num_leaves_ == 1) {
    max_depth_ = 0;
  } else {
    if (leaf_depth_.size() == 0) {
      RecomputeLeafDepths(0, 0);
    }
    max_depth_ = leaf_depth_[0];
    for (int i = 1; i < num_leaves(); ++i) {
      if (max_depth_ < leaf_depth_[i]) max_depth_ = leaf_depth_[i];
    }
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/main.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/application.h>

#include <iostream>
#include <string>

#ifdef USE_MPI
  #include "network/linkers.h"
#endif

int main(int argc, char** argv) {
  bool success = false;
  try {
    LightGBM::Application app(argc, argv);
    app.Run();

#ifdef USE_MPI
    LightGBM::Linkers::MpiFinalizeIfIsParallel();
#endif

    success = true;
  }
  catch (const std::exception& ex) {
    std::cerr << "Met Exceptions:" << std::endl;
    std::cerr << ex.what() << std::endl;
  }
  catch (const std::string& ex) {
    std::cerr << "Met Exceptions:" << std::endl;
    std::cerr << ex << std::endl;
  }
  catch (...) {
    std::cerr << "Unknown Exceptions" << std::endl;
  }

  if (!success) {
#ifdef USE_MPI
    LightGBM::Linkers::MpiAbortIfIsParallel();
#endif

    exit(-1);
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/binary_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

namespace LightGBM {

/*!
* \brief Metric for binary classification task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class BinaryMetric: public Metric {
 public:
  explicit BinaryMetric(const Config&) {
  }

  virtual ~BinaryMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name());

    num_data_ = num_data;
    // get label
    label_ = metadata.label();

    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i]);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i]) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double prob = 0;
          objective->ConvertOutput(&score[i], &prob);
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], prob);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double prob = 0;
          objective->ConvertOutput(&score[i], &prob);
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], prob) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};

/*!
* \brief Log loss metric for binary classification task.
*/
class BinaryLoglossMetric: public BinaryMetric<BinaryLoglossMetric> {
 public:
  explicit BinaryLoglossMetric(const Config& config) :BinaryMetric<BinaryLoglossMetric>(config) {}

  inline static double LossOnPoint(label_t label, double prob) {
    if (label <= 0) {
      if (1.0f - prob > kEpsilon) {
        return -std::log(1.0f - prob);
      }
    } else {
      if (prob > kEpsilon) {
        return -std::log(prob);
      }
    }
    return -std::log(kEpsilon);
  }

  inline static const char* Name() {
    return "binary_logloss";
  }
};
/*!
* \brief Error rate metric for binary classification task.
*/
class BinaryErrorMetric: public BinaryMetric<BinaryErrorMetric> {
 public:
  explicit BinaryErrorMetric(const Config& config) :BinaryMetric<BinaryErrorMetric>(config) {}

  inline static double LossOnPoint(label_t label, double prob) {
    if (prob <= 0.5f) {
      return label > 0;
    } else {
      return label <= 0;
    }
  }

  inline static const char* Name() {
    return "binary_error";
  }
};

/*!
* \brief Auc Metric for binary classification task.
*/
class AUCMetric: public Metric {
 public:
  explicit AUCMetric(const Config&) {
  }

  virtual ~AUCMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("auc");

    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // get indices sorted by score, descent order
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_idx.emplace_back(i);
    }
    Common::ParallelSort(sorted_idx.begin(), sorted_idx.end(), [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });
    // temp sum of positive label
    double cur_pos = 0.0f;
    // total sum of positive label
    double sum_pos = 0.0f;
    // accumulate of AUC
    double accum = 0.0f;
    // temp sum of negative label
    double cur_neg = 0.0f;
    double threshold = score[sorted_idx[0]];
    if (weights_ == nullptr) {  // no weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          accum += cur_neg*(cur_pos * 0.5f + sum_pos);
          sum_pos += cur_pos;
          // reset
          cur_neg = cur_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0);
        cur_pos += (cur_label > 0);
      }
    } else {  // has weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        const label_t cur_weight = weights_[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          accum += cur_neg*(cur_pos * 0.5f + sum_pos);
          sum_pos += cur_pos;
          // reset
          cur_neg = cur_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0)*cur_weight;
        cur_pos += (cur_label > 0)*cur_weight;
      }
    }
    accum += cur_neg*(cur_pos * 0.5f + sum_pos);
    sum_pos += cur_pos;
    double auc = 1.0f;
    if (sum_pos > 0.0f && sum_pos != sum_weights_) {
      auc = accum / (sum_pos *(sum_weights_ - sum_pos));
    }
    return std::vector<double>(1, auc);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};


/*!
* \brief Average Precision Metric for binary classification task.
*/
class AveragePrecisionMetric: public Metric {
 public:
  explicit AveragePrecisionMetric(const Config&) {
  }

  virtual ~AveragePrecisionMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("average_precision");

    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // get indices sorted by score, descending order
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_idx.emplace_back(i);
    }
    Common::ParallelSort(sorted_idx.begin(), sorted_idx.end(), [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });
    // temp sum of positive label
    double cur_actual_pos = 0.0f;
    // total sum of positive label
    double sum_actual_pos = 0.0f;
    // total sum of predicted positive
    double sum_pred_pos = 0.0f;
    // accumulated precision
    double accum_prec = 1.0f;
    // accumulated pr-auc
    double accum = 0.0f;
    // temp sum of negative label
    double cur_neg = 0.0f;
    double threshold = score[sorted_idx[0]];
    if (weights_ == nullptr) {  // no weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          sum_actual_pos += cur_actual_pos;
          sum_pred_pos += cur_actual_pos + cur_neg;
          accum_prec = sum_actual_pos / sum_pred_pos;
          accum += cur_actual_pos * accum_prec;
          // reset
          cur_neg = cur_actual_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0);
        cur_actual_pos += (cur_label > 0);
      }
    } else {  // has weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        const label_t cur_weight = weights_[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          sum_actual_pos += cur_actual_pos;
          sum_pred_pos += cur_actual_pos + cur_neg;
          accum_prec = sum_actual_pos / sum_pred_pos;
          accum += cur_actual_pos * accum_prec;
          // reset
          cur_neg = cur_actual_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0) * cur_weight;
        cur_actual_pos += (cur_label > 0) * cur_weight;
      }
    }
    sum_actual_pos += cur_actual_pos;
    sum_pred_pos += cur_actual_pos + cur_neg;
    accum_prec = sum_actual_pos / sum_pred_pos;
    accum += cur_actual_pos * accum_prec;
    double ap = 1.0f;
    if (sum_actual_pos > 0.0f && sum_actual_pos != sum_weights_) {
      ap = accum / sum_actual_pos;
    }
    return std::vector<double>(1, ap);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_binary_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_metric.hpp"

#include <vector>

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
std::vector<double> CUDABinaryMetricInterface<HOST_METRIC, CUDA_METRIC>::Eval(const double* score, const ObjectiveFunction* objective) const {
  const double* score_convert = score;
  if (objective != nullptr && objective->NeedConvertOutputCUDA()) {
    this->score_convert_buffer_.Resize(static_cast<size_t>(this->num_data_) * static_cast<size_t>(this->num_class_));
    score_convert = objective->ConvertOutputCUDA(this->num_data_, score, this->score_convert_buffer_.RawData());
  }
  double sum_loss = 0.0, sum_weight = 0.0;
  this->LaunchEvalKernel(score_convert, &sum_loss, &sum_weight);
  const double eval_score = sum_loss / sum_weight;
  return std::vector<double>{eval_score};
}

CUDABinaryLoglossMetric::CUDABinaryLoglossMetric(const Config& config):CUDABinaryMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>(config) {}

CUDABinaryErrorMetric::CUDABinaryErrorMetric(const Config& config):CUDABinaryMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>(config) {}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_binary_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#include "cuda_regression_metric.hpp"
#include "../binary_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDABinaryMetricInterface: public CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC> {
 public:
  explicit CUDABinaryMetricInterface(const Config& config): CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>(config) {}

  virtual ~CUDABinaryMetricInterface() {}

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override;
};

class CUDABinaryLoglossMetric: public CUDABinaryMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric> {
 public:
  explicit CUDABinaryLoglossMetric(const Config& config);

  virtual ~CUDABinaryLoglossMetric() {}

  __device__ static double MetricOnPointCUDA(label_t label, double score, const double /*param*/) {
    // score should have been converted to probability
    if (label <= 0) {
      if (1.0f - score > kEpsilon) {
        return -log(1.0f - score);
      }
    } else {
      if (score > kEpsilon) {
        return -log(score);
      }
    }
    return -log(kEpsilon);
  }
};

class CUDABinaryErrorMetric: public CUDABinaryMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric> {
 public:
  explicit CUDABinaryErrorMetric(const Config& config);

  virtual ~CUDABinaryErrorMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, const double /*param*/) {
    if (score <= 0.5f) {
      return label > 0;
    } else {
      return label <= 0;
    }
  }
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_pointwise_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_metric.hpp"
#include "cuda_pointwise_metric.hpp"
#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
void CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAMetricInterface<HOST_METRIC>::Init(metadata, num_data);
  const int max_num_reduce_blocks = (this->num_data_ + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ == nullptr) {
    reduce_block_buffer_.Resize(max_num_reduce_blocks);
  } else {
    reduce_block_buffer_.Resize(max_num_reduce_blocks * 2);
  }
  const int max_num_reduce_blocks_inner = (max_num_reduce_blocks + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ == nullptr) {
    reduce_block_buffer_inner_.Resize(max_num_reduce_blocks_inner);
  } else {
    reduce_block_buffer_inner_.Resize(max_num_reduce_blocks_inner * 2);
  }
}

// Regression metrics
template void CUDAPointwiseMetricInterface<RMSEMetric, CUDARMSEMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<L2Metric, CUDAL2Metric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<QuantileMetric, CUDAQuantileMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<L1Metric, CUDAL1Metric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<HuberLossMetric, CUDAHuberLossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<FairLossMetric, CUDAFairLossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<PoissonMetric, CUDAPoissonMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<MAPEMetric, CUDAMAPEMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<GammaMetric, CUDAGammaMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<TweedieMetric, CUDATweedieMetric>::Init(const Metadata& metadata, data_size_t num_data);

// Binary metrics
template void CUDAPointwiseMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>::Init(const Metadata& metadata, data_size_t num_data);

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_pointwise_metric.cu <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include "cuda_binary_metric.hpp"
#include "cuda_pointwise_metric.hpp"
#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename CUDA_METRIC, bool USE_WEIGHTS>
__global__ void EvalKernel(const data_size_t num_data, const label_t* labels, const label_t* weights,
                           const double* scores, double* reduce_block_buffer, const double param) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double point_metric = 0.0;
  if (index < num_data) {
    point_metric = USE_WEIGHTS ?
      CUDA_METRIC::MetricOnPointCUDA(labels[index], scores[index], param) * weights[index] :
      CUDA_METRIC::MetricOnPointCUDA(labels[index], scores[index], param);
  }
  const double block_sum_point_metric = ShuffleReduceSum<double>(point_metric, shared_mem_buffer, NUM_DATA_PER_EVAL_THREAD);
  if (threadIdx.x == 0) {
    reduce_block_buffer[blockIdx.x] = block_sum_point_metric;
  }
  if (USE_WEIGHTS) {
    double weight = 0.0;
    if (index < num_data) {
      weight = static_cast<double>(weights[index]);
      const double block_sum_weight = ShuffleReduceSum<double>(weight, shared_mem_buffer, NUM_DATA_PER_EVAL_THREAD);
      if (threadIdx.x == 0) {
        reduce_block_buffer[blockIdx.x + gridDim.x] = block_sum_weight;
      }
    }
  }
}

template <typename HOST_METRIC, typename CUDA_METRIC>
void CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const {
  const int num_blocks = (this->num_data_ + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ != nullptr) {
    EvalKernel<CUDA_METRIC, true><<<num_blocks, NUM_DATA_PER_EVAL_THREAD>>>(
      this->num_data_, this->cuda_labels_, this->cuda_weights_, score, reduce_block_buffer_.RawData(), GetParamFromConfig());
  } else {
    EvalKernel<CUDA_METRIC, false><<<num_blocks, NUM_DATA_PER_EVAL_THREAD>>>(
      this->num_data_, this->cuda_labels_, this->cuda_weights_, score, reduce_block_buffer_.RawData(), GetParamFromConfig());
  }
  ShuffleReduceSumGlobal<double, double>(reduce_block_buffer_.RawData(), num_blocks, reduce_block_buffer_inner_.RawData());
  CopyFromCUDADeviceToHost<double>(sum_loss, reduce_block_buffer_inner_.RawData(), 1, __FILE__, __LINE__);
  *sum_weight = static_cast<double>(this->num_data_);
  if (this->cuda_weights_ != nullptr) {
    ShuffleReduceSumGlobal<double, double>(reduce_block_buffer_.RawData() + num_blocks, num_blocks, reduce_block_buffer_inner_.RawData());
    CopyFromCUDADeviceToHost<double>(sum_weight, reduce_block_buffer_inner_.RawData(), 1, __FILE__, __LINE__);
  }
}

// Regression metrics
template void CUDAPointwiseMetricInterface<RMSEMetric, CUDARMSEMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<L2Metric, CUDAL2Metric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<QuantileMetric, CUDAQuantileMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<L1Metric, CUDAL1Metric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<HuberLossMetric, CUDAHuberLossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<FairLossMetric, CUDAFairLossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<PoissonMetric, CUDAPoissonMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<MAPEMetric, CUDAMAPEMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<GammaMetric, CUDAGammaMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<TweedieMetric, CUDATweedieMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;

// Binary metrics
template void CUDAPointwiseMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_pointwise_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#define NUM_DATA_PER_EVAL_THREAD (1024)

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDAPointwiseMetricInterface: public CUDAMetricInterface<HOST_METRIC> {
 public:
  explicit CUDAPointwiseMetricInterface(const Config& config): CUDAMetricInterface<HOST_METRIC>(config), num_class_(config.num_class) {}

  virtual ~CUDAPointwiseMetricInterface() {}

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchEvalKernel(const double* score_convert, double* sum_loss, double* sum_weight) const;

  virtual double GetParamFromConfig() const { return 0.0; }

  mutable CUDAVector<double> score_convert_buffer_;
  CUDAVector<double> reduce_block_buffer_;
  CUDAVector<double> reduce_block_buffer_inner_;
  const int num_class_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_regression_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <vector>

#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
std::vector<double> CUDARegressionMetricInterface<HOST_METRIC, CUDA_METRIC>::Eval(const double* score, const ObjectiveFunction* objective) const {
  const double* score_convert = score;
  if (objective != nullptr && objective->NeedConvertOutputCUDA()) {
    this->score_convert_buffer_.Resize(static_cast<size_t>(this->num_data_) * static_cast<size_t>(this->num_class_));
    score_convert = objective->ConvertOutputCUDA(this->num_data_, score, this->score_convert_buffer_.RawData());
  }
  double sum_loss = 0.0, sum_weight = 0.0;
  this->LaunchEvalKernel(score_convert, &sum_loss, &sum_weight);
  const double eval_score = this->AverageLoss(sum_loss, sum_weight);
  return std::vector<double>{eval_score};
}

CUDARMSEMetric::CUDARMSEMetric(const Config& config): CUDARegressionMetricInterface<RMSEMetric, CUDARMSEMetric>(config) {}

CUDAL2Metric::CUDAL2Metric(const Config& config): CUDARegressionMetricInterface<L2Metric, CUDAL2Metric>(config) {}

CUDAQuantileMetric::CUDAQuantileMetric(const Config& config): CUDARegressionMetricInterface<QuantileMetric, CUDAQuantileMetric>(config), alpha_(config.alpha) {}

CUDAL1Metric::CUDAL1Metric(const Config& config): CUDARegressionMetricInterface<L1Metric, CUDAL1Metric>(config) {}

CUDAHuberLossMetric::CUDAHuberLossMetric(const Config& config): CUDARegressionMetricInterface<HuberLossMetric, CUDAHuberLossMetric>(config), alpha_(config.alpha) {}

CUDAFairLossMetric::CUDAFairLossMetric(const Config& config): CUDARegressionMetricInterface<FairLossMetric, CUDAFairLossMetric>(config) , fair_c_(config.fair_c) {}

CUDAPoissonMetric::CUDAPoissonMetric(const Config& config): CUDARegressionMetricInterface<PoissonMetric, CUDAPoissonMetric>(config) {}

CUDAMAPEMetric::CUDAMAPEMetric(const Config& config): CUDARegressionMetricInterface<MAPEMetric, CUDAMAPEMetric>(config) {}

CUDAGammaMetric::CUDAGammaMetric(const Config& config): CUDARegressionMetricInterface<GammaMetric, CUDAGammaMetric>(config) {}

CUDAGammaDevianceMetric::CUDAGammaDevianceMetric(const Config& config): CUDARegressionMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>(config) {}

CUDATweedieMetric::CUDATweedieMetric(const Config& config): CUDARegressionMetricInterface<TweedieMetric, CUDATweedieMetric>(config) , tweedie_variance_power_(config.tweedie_variance_power) {}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_regression_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#include "cuda_pointwise_metric.hpp"
#include "../regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDARegressionMetricInterface: public CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC> {
 public:
  explicit CUDARegressionMetricInterface(const Config& config):
    CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>(config) {}

  virtual ~CUDARegressionMetricInterface() {}

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override;
};

class CUDARMSEMetric: public CUDARegressionMetricInterface<RMSEMetric, CUDARMSEMetric> {
 public:
  explicit CUDARMSEMetric(const Config& config);

  virtual ~CUDARMSEMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double /*alpha*/) {
    return (score - label) * (score - label);
  }
};

class CUDAL2Metric : public CUDARegressionMetricInterface<L2Metric, CUDAL2Metric> {
 public:
  explicit CUDAL2Metric(const Config& config);

  virtual ~CUDAL2Metric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double /*alpha*/) {
    return (score - label) * (score - label);
  }
};

class CUDAQuantileMetric : public CUDARegressionMetricInterface<QuantileMetric, CUDAQuantileMetric> {
 public:
  explicit CUDAQuantileMetric(const Config& config);

  virtual ~CUDAQuantileMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double alpha) {
    double delta = label - score;
    if (delta < 0) {
      return (alpha - 1.0f) * delta;
    } else {
      return alpha * delta;
    }
  }

  double GetParamFromConfig() const override {
    return alpha_;
  }

 private:
  const double alpha_;
};

class CUDAL1Metric : public CUDARegressionMetricInterface<L1Metric, CUDAL1Metric> {
 public:
  explicit CUDAL1Metric(const Config& config);

  virtual ~CUDAL1Metric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    return std::fabs(score - label);
  }
};

class CUDAHuberLossMetric : public CUDARegressionMetricInterface<HuberLossMetric, CUDAHuberLossMetric> {
 public:
  explicit CUDAHuberLossMetric(const Config& config);

  virtual ~CUDAHuberLossMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double alpha) {
    const double diff = score - label;
    if (std::abs(diff) <= alpha) {
      return 0.5f * diff * diff;
    } else {
      return alpha * (std::abs(diff) - 0.5f * alpha);
    }
  }

  double GetParamFromConfig() const override {
    return alpha_;
  }
 private:
  const double alpha_;
};

class CUDAFairLossMetric : public CUDARegressionMetricInterface<FairLossMetric, CUDAFairLossMetric> {
 public:
  explicit CUDAFairLossMetric(const Config& config);

  virtual ~CUDAFairLossMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double fair_c) {
    const double x = std::fabs(score - label);
    const double c =  fair_c;
    return c * x - c * c * std::log1p(x / c);
  }

  double GetParamFromConfig() const override {
    return fair_c_;
  }

 private:
  const double fair_c_;
};

class CUDAPoissonMetric : public CUDARegressionMetricInterface<PoissonMetric, CUDAPoissonMetric> {
 public:
  explicit CUDAPoissonMetric(const Config& config);

  virtual ~CUDAPoissonMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    return score - label * std::log(score);
  }
};

class CUDAMAPEMetric : public CUDARegressionMetricInterface<MAPEMetric, CUDAMAPEMetric> {
 public:
  explicit CUDAMAPEMetric(const Config& config);

  virtual ~CUDAMAPEMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    return std::fabs((label - score)) / fmax(1.0f, std::fabs(label));
  }
};

class CUDAGammaMetric : public CUDARegressionMetricInterface<GammaMetric, CUDAGammaMetric> {
 public:
  explicit CUDAGammaMetric(const Config& config);

  virtual ~CUDAGammaMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double psi = 1.0;
    const double theta = -1.0 / score;
    const double a = psi;
    const double b = -SafeLog(-theta);
    const double c = 1. / psi * SafeLog(label / psi) - SafeLog(label) - 0;  // 0 = std::lgamma(1.0 / psi) = std::lgamma(1.0);
    return -((label * theta - b) / a + c);
  }
};

class CUDAGammaDevianceMetric : public CUDARegressionMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric> {
 public:
  explicit CUDAGammaDevianceMetric(const Config& config);

  virtual ~CUDAGammaDevianceMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double epsilon = 1.0e-9;
    const double tmp = label / (score + epsilon);
    return tmp - SafeLog(tmp) - 1;
  }
};

class CUDATweedieMetric : public CUDARegressionMetricInterface<TweedieMetric, CUDATweedieMetric> {
 public:
  explicit CUDATweedieMetric(const Config& config);

  virtual ~CUDATweedieMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double tweedie_variance_power) {
    const double rho = tweedie_variance_power;
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    const double a = label * std::exp((1 - rho) * std::log(score)) / (1 - rho);
    const double b = std::exp((2 - rho) * std::log(score)) / (2 - rho);
    return -a + b;
  }

  double GetParamFromConfig() const override {
    return tweedie_variance_power_;
  }

 private:
  const double tweedie_variance_power_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/dcg_calculator.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {

/*! \brief Declaration for some static members */
std::vector<double> DCGCalculator::label_gain_;
std::vector<double> DCGCalculator::discount_;
const data_size_t DCGCalculator::kMaxPosition = 10000;


void DCGCalculator::DefaultEvalAt(std::vector<int>* eval_at) {
  auto& ref_eval_at = *eval_at;
  if (ref_eval_at.empty()) {
    for (int i = 1; i <= 5; ++i) {
      ref_eval_at.push_back(i);
    }
  } else {
    for (size_t i = 0; i < eval_at->size(); ++i) {
      CHECK_GT(ref_eval_at[i], 0);
    }
  }
}

void DCGCalculator::DefaultLabelGain(std::vector<double>* label_gain) {
  if (!label_gain->empty()) {
    return;
  }
  // label_gain = 2^i - 1, may overflow, so we use 31 here
  const int max_label = 31;
  label_gain->push_back(0.0f);
  for (int i = 1; i < max_label; ++i) {
    label_gain->push_back(static_cast<double>((1 << i) - 1));
  }
}

void DCGCalculator::Init(const std::vector<double>& input_label_gain) {
  label_gain_.resize(input_label_gain.size());
  for (size_t i = 0; i < input_label_gain.size(); ++i) {
    label_gain_[i] = static_cast<double>(input_label_gain[i]);
  }
  discount_.resize(kMaxPosition);
  for (data_size_t i = 0; i < kMaxPosition; ++i) {
    discount_[i] = 1.0 / std::log2(2.0 + i);
  }
}

double DCGCalculator::CalMaxDCGAtK(data_size_t k, const label_t* label, data_size_t num_data) {
  double ret = 0.0f;
  // counts for all labels
  std::vector<data_size_t> label_cnt(label_gain_.size(), 0);
  for (data_size_t i = 0; i < num_data; ++i) {
    ++label_cnt[static_cast<int>(label[i])];
  }
  int top_label = static_cast<int>(label_gain_.size()) - 1;

  if (k > num_data) {
    k = num_data;
  }
  //  start from top label, and accumulate DCG
  for (data_size_t j = 0; j < k; ++j) {
    while (top_label > 0 && label_cnt[top_label] <= 0) {
      top_label -= 1;
    }
    if (top_label < 0) {
      break;
    }
    ret += discount_[j] * label_gain_[top_label];
    label_cnt[top_label] -= 1;
  }
  return ret;
}

void DCGCalculator::CalMaxDCG(const std::vector<data_size_t>& ks,
                              const label_t* label,
                              data_size_t num_data,
                              std::vector<double>* out) {
  std::vector<data_size_t> label_cnt(label_gain_.size(), 0);
  // counts for all labels
  for (data_size_t i = 0; i < num_data; ++i) {
    ++label_cnt[static_cast<int>(label[i])];
  }
  double cur_result = 0.0f;
  data_size_t cur_left = 0;
  int top_label = static_cast<int>(label_gain_.size()) - 1;
  // calculate k Max DCG by one pass
  for (size_t i = 0; i < ks.size(); ++i) {
    data_size_t cur_k = ks[i];
    if (cur_k > num_data) {
      cur_k = num_data;
    }
    for (data_size_t j = cur_left; j < cur_k; ++j) {
      while (top_label > 0 && label_cnt[top_label] <= 0) {
        top_label -= 1;
      }
      if (top_label < 0) {
        break;
      }
      cur_result += discount_[j] * label_gain_[top_label];
      label_cnt[top_label] -= 1;
    }
    (*out)[i] = cur_result;
    cur_left = cur_k;
  }
}

void DCGCalculator::CalDCG(const std::vector<data_size_t>& ks, const label_t* label,
                           const double * score, data_size_t num_data, std::vector<double>* out) {
  // get sorted indices by score
  std::vector<data_size_t> sorted_idx(num_data);
  for (data_size_t i = 0; i < num_data; ++i) {
    sorted_idx[i] = i;
  }
  std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                   [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });

  double cur_result = 0.0f;
  data_size_t cur_left = 0;
  // calculate multi dcg by one pass
  for (size_t i = 0; i < ks.size(); ++i) {
    data_size_t cur_k = ks[i];
    if (cur_k > num_data) {
      cur_k = num_data;
    }
    for (data_size_t j = cur_left; j < cur_k; ++j) {
      data_size_t idx = sorted_idx[j];
      cur_result += label_gain_[static_cast<int>(label[idx])] * discount_[j];
    }
    (*out)[i] = cur_result;
    cur_left = cur_k;
  }
}

void DCGCalculator::CheckMetadata(const Metadata& metadata, data_size_t num_queries) {
  const data_size_t* query_boundaries = metadata.query_boundaries();
  if (num_queries > 0 && query_boundaries != nullptr) {
    for (data_size_t i = 0; i < num_queries; i++) {
      data_size_t num_rows = query_boundaries[i + 1] - query_boundaries[i];
      if (num_rows > kMaxPosition) {
        Log::Fatal("Number of rows %i exceeds upper limit of %i for a query", static_cast<int>(num_rows), static_cast<int>(kMaxPosition));
      }
    }
  }
}


void DCGCalculator::CheckLabel(const label_t* label, data_size_t num_data) {
  for (data_size_t i = 0; i < num_data; ++i) {
    label_t delta = std::fabs(label[i] - static_cast<int>(label[i]));
    if (delta > kEpsilon) {
      Log::Fatal("label should be int type (met %f) for ranking task,\n"
                 "for the gain of label, please set the label_gain parameter", label[i]);
    }

    if (label[i] < 0) {
      Log::Fatal("Label should be non-negative (met %f) for ranking task", label[i]);
    }

    if (static_cast<size_t>(label[i]) >= label_gain_.size()) {
      Log::Fatal("Label %zu is not less than the number of label mappings (%zu)", static_cast<size_t>(label[i]), label_gain_.size());
    }
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/map_metric.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

namespace LightGBM {

class MapMetric:public Metric {
 public:
  explicit MapMetric(const Config& config) {
    // get eval position
    eval_at_ = config.eval_at;
    DCGCalculator::DefaultEvalAt(&eval_at_);
  }

  ~MapMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    for (auto k : eval_at_) {
      name_.emplace_back(std::string("map@") + std::to_string(k));
    }
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get query boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("For MAP metric, there should be query information");
    }
    num_queries_ = metadata.num_queries();
    Log::Info("Total groups: %d, total data: %d", num_queries_, num_data_);
    // get query weights
    query_weights_ = metadata.query_weights();
    if (query_weights_ == nullptr) {
      sum_query_weights_ = static_cast<double>(num_queries_);
    } else {
      sum_query_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_queries_; ++i) {
        sum_query_weights_ += query_weights_[i];
      }
    }

    npos_per_query_.resize(num_queries_, 0);
    for (data_size_t i = 0; i < num_queries_; ++i) {
      for (data_size_t j = query_boundaries_[i]; j < query_boundaries_[i + 1]; ++j) {
        if (label_[j] > 0.5f) {
          ++npos_per_query_[i];
        }
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void CalMapAtK(std::vector<int> ks, data_size_t npos, const label_t* label,
                 const double* score, data_size_t num_data, std::vector<double>* out) const {
    // get sorted indices by score
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data; ++i) {
      sorted_idx.emplace_back(i);
    }
    std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                     [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });

    int num_hit = 0;
    double sum_ap = 0.0f;
    data_size_t cur_left = 0;
    for (size_t i = 0; i < ks.size(); ++i) {
      data_size_t cur_k = static_cast<data_size_t>(ks[i]);
      if (cur_k > num_data) {
        cur_k = num_data;
      }
      for (data_size_t j = cur_left; j < cur_k; ++j) {
        data_size_t idx = sorted_idx[j];
        if (label[idx] > 0.5f) {
          ++num_hit;
          sum_ap += static_cast<double>(num_hit) / (j + 1.0f);
        }
      }
      if (npos > 0) {
        (*out)[i] = sum_ap / std::min(npos, cur_k);
      } else {
        (*out)[i] = 1.0f;
      }
      cur_left = cur_k;
    }
  }
  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // some buffers for multi-threading sum up
    int num_threads = OMP_NUM_THREADS();
    std::vector<std::vector<double>> result_buffer_;
    for (int i = 0; i < num_threads; ++i) {
      result_buffer_.emplace_back(eval_at_.size(), 0.0f);
    }
    std::vector<double> tmp_map(eval_at_.size(), 0.0f);
    if (query_weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided) firstprivate(tmp_map)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        CalMapAtK(eval_at_, npos_per_query_[i], label_ + query_boundaries_[i],
                  score + query_boundaries_[i], query_boundaries_[i + 1] - query_boundaries_[i], &tmp_map);
        for (size_t j = 0; j < eval_at_.size(); ++j) {
          result_buffer_[tid][j] += tmp_map[j];
        }
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided) firstprivate(tmp_map)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        CalMapAtK(eval_at_, npos_per_query_[i], label_ + query_boundaries_[i],
                  score + query_boundaries_[i], query_boundaries_[i + 1] - query_boundaries_[i], &tmp_map);
        for (size_t j = 0; j < eval_at_.size(); ++j) {
          result_buffer_[tid][j] += tmp_map[j] * query_weights_[i];
        }
      }
    }
    // Get final average MAP
    std::vector<double> result(eval_at_.size(), 0.0f);
    for (size_t j = 0; j < result.size(); ++j) {
      for (int i = 0; i < num_threads; ++i) {
        result[j] += result_buffer_[i][j];
      }
      result[j] /= sum_query_weights_;
    }
    return result;
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Query boundaries information */
  const data_size_t* query_boundaries_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Weights of queries */
  const label_t* query_weights_;
  /*! \brief Sum weights of queries */
  double sum_query_weights_;
  /*! \brief Evaluate position of Nmap */
  std::vector<data_size_t> eval_at_;
  std::vector<std::string> name_;
  std::vector<data_size_t> npos_per_query_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/metric.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/metric.h>

#include <string>

#include "binary_metric.hpp"
#include "map_metric.hpp"
#include "multiclass_metric.hpp"
#include "rank_metric.hpp"
#include "regression_metric.hpp"
#include "xentropy_metric.hpp"

#include "cuda/cuda_binary_metric.hpp"
#include "cuda/cuda_regression_metric.hpp"

namespace LightGBM {

Metric* Metric::CreateMetric(const std::string& type, const Config& config) {
  #ifdef USE_CUDA
  if (config.device_type == std::string("cuda") && config.boosting == std::string("gbdt")) {
    if (type == std::string("l2")) {
      return new CUDAL2Metric(config);
    } else if (type == std::string("rmse")) {
      return new CUDARMSEMetric(config);
    } else if (type == std::string("l1")) {
      return new CUDAL1Metric(config);
    } else if (type == std::string("quantile")) {
      return new CUDAQuantileMetric(config);
    } else if (type == std::string("huber")) {
      return new CUDAHuberLossMetric(config);
    } else if (type == std::string("fair")) {
      return new CUDAFairLossMetric(config);
    } else if (type == std::string("poisson")) {
      return new CUDAPoissonMetric(config);
    } else if (type == std::string("binary_logloss")) {
      return new CUDABinaryLoglossMetric(config);
    } else if (type == std::string("binary_error")) {
      return new CUDABinaryErrorMetric(config);
    } else if (type == std::string("auc")) {
      Log::Warning("Metric auc is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AUCMetric(config);
    } else if (type == std::string("average_precision")) {
      Log::Warning("Metric average_precision is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AveragePrecisionMetric(config);
    } else if (type == std::string("auc_mu")) {
      Log::Warning("Metric auc_mu is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AucMuMetric(config);
    } else if (type == std::string("ndcg")) {
      Log::Warning("Metric ndcg is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new NDCGMetric(config);
    } else if (type == std::string("map")) {
      Log::Warning("Metric map is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MapMetric(config);
    } else if (type == std::string("multi_logloss")) {
      Log::Warning("Metric multi_logloss is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MultiSoftmaxLoglossMetric(config);
    } else if (type == std::string("multi_error")) {
      Log::Warning("Metric multi_error is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MultiErrorMetric(config);
    } else if (type == std::string("cross_entropy")) {
      Log::Warning("Metric cross_entropy is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new CrossEntropyMetric(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      Log::Warning("Metric cross_entropy_lambda is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new CrossEntropyLambdaMetric(config);
    } else if (type == std::string("kullback_leibler")) {
      Log::Warning("Metric kullback_leibler is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new KullbackLeiblerDivergence(config);
    } else if (type == std::string("mape")) {
      return new CUDAMAPEMetric(config);
    } else if (type == std::string("gamma")) {
      return new CUDAGammaMetric(config);
    } else if (type == std::string("gamma_deviance")) {
      return new CUDAGammaDevianceMetric(config);
    } else if (type == std::string("tweedie")) {
      return new CUDATweedieMetric(config);
    } else if (type == std::string("r2")) {
      Log::Warning("Metric r2 is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new R2Metric(config);
    }
  } else {
  #endif  // USE_CUDA
    if (type == std::string("l2")) {
      return new L2Metric(config);
    } else if (type == std::string("rmse")) {
      return new RMSEMetric(config);
    } else if (type == std::string("l1")) {
      return new L1Metric(config);
    } else if (type == std::string("quantile")) {
      return new QuantileMetric(config);
    } else if (type == std::string("huber")) {
      return new HuberLossMetric(config);
    } else if (type == std::string("fair")) {
      return new FairLossMetric(config);
    } else if (type == std::string("poisson")) {
      return new PoissonMetric(config);
    } else if (type == std::string("binary_logloss")) {
      return new BinaryLoglossMetric(config);
    } else if (type == std::string("binary_error")) {
      return new BinaryErrorMetric(config);
    } else if (type == std::string("auc")) {
      return new AUCMetric(config);
    } else if (type == std::string("average_precision")) {
      return new AveragePrecisionMetric(config);
    } else if (type == std::string("auc_mu")) {
      return new AucMuMetric(config);
    } else if (type == std::string("ndcg")) {
      return new NDCGMetric(config);
    } else if (type == std::string("map")) {
      return new MapMetric(config);
    } else if (type == std::string("multi_logloss")) {
      return new MultiSoftmaxLoglossMetric(config);
    } else if (type == std::string("multi_error")) {
      return new MultiErrorMetric(config);
    } else if (type == std::string("cross_entropy")) {
      return new CrossEntropyMetric(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      return new CrossEntropyLambdaMetric(config);
    } else if (type == std::string("kullback_leibler")) {
      return new KullbackLeiblerDivergence(config);
    } else if (type == std::string("mape")) {
      return new MAPEMetric(config);
    } else if (type == std::string("gamma")) {
      return new GammaMetric(config);
    } else if (type == std::string("gamma_deviance")) {
      return new GammaDevianceMetric(config);
    } else if (type == std::string("tweedie")) {
      return new TweedieMetric(config);
    } else if (type == std::string("r2")) {
      return new R2Metric(config);
    }
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/multiclass_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <cmath>
#include <utility>
#include <vector>

namespace LightGBM {
/*!
* \brief Metric for multiclass task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class MulticlassMetric: public Metric {
 public:
  explicit MulticlassMetric(const Config& config) :config_(config) {
    num_class_ = config.num_class;
  }

  virtual ~MulticlassMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name(config_));
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0;
    int num_tree_per_iteration = num_class_;
    int num_pred_per_row = num_class_;
    if (objective != nullptr) {
      num_tree_per_iteration = objective->NumModelPerIteration();
      num_pred_per_row = objective->NumPredictOneRow();
    }
    if (objective != nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> raw_score(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            raw_score[k] = static_cast<double>(score[idx]);
          }
          std::vector<double> rec(num_pred_per_row);
          objective->ConvertOutput(raw_score.data(), rec.data());
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> raw_score(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            raw_score[k] = static_cast<double>(score[idx]);
          }
          std::vector<double> rec(num_pred_per_row);
          objective->ConvertOutput(raw_score.data(), rec.data());
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> rec(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            rec[k] = static_cast<double>(score[idx]);
          }
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> rec(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            rec[k] = static_cast<double>(score[idx]);
          }
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of this test set */
  std::vector<std::string> name_;
  int num_class_;
  /*! \brief config parameters*/
  Config config_;
};

/*! \brief top-k error for multiclass task; if k=1 (default) this is the usual multi-error */
class MultiErrorMetric: public MulticlassMetric<MultiErrorMetric> {
 public:
  explicit MultiErrorMetric(const Config& config) :MulticlassMetric<MultiErrorMetric>(config) {}

  inline static double LossOnPoint(label_t label, std::vector<double>* score, const Config& config) {
    size_t k = static_cast<size_t>(label);
    auto& ref_score = *score;
    int num_larger = 0;
    for (size_t i = 0; i < score->size(); ++i) {
      if (ref_score[i] >= ref_score[k]) ++num_larger;
      if (num_larger > config.multi_error_top_k) return 1.0f;
    }
    return 0.0f;
  }

  inline static const std::string Name(const Config& config) {
    if (config.multi_error_top_k == 1) {
      return "multi_error";
    } else {
      return "multi_error@" + std::to_string(config.multi_error_top_k);
    }
  }
};

/*! \brief Logloss for multiclass task */
class MultiSoftmaxLoglossMetric: public MulticlassMetric<MultiSoftmaxLoglossMetric> {
 public:
  explicit MultiSoftmaxLoglossMetric(const Config& config) :MulticlassMetric<MultiSoftmaxLoglossMetric>(config) {}

  inline static double LossOnPoint(label_t label, std::vector<double>* score, const Config&) {
    size_t k = static_cast<size_t>(label);
    auto& ref_score = *score;
    if (ref_score[k] > kEpsilon) {
      return static_cast<double>(-std::log(ref_score[k]));
    } else {
      return -std::log(kEpsilon);
    }
  }

  inline static const std::string Name(const Config&) {
    return "multi_logloss";
  }
};

/*! \brief AUC mu for multiclass task*/
class AucMuMetric : public Metric {
 public:
  explicit AucMuMetric(const Config& config) : config_(config) {
    num_class_ = config.num_class;
    class_weights_ = config.auc_mu_weights_matrix;
  }

  virtual ~AucMuMetric() {}

  const std::vector<std::string>& GetName() const override { return name_; }

  double factor_to_bigger_better() const override { return 1.0f; }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("auc_mu");

    num_data_ = num_data;
    label_ = metadata.label();

    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }

    // sort the data indices by true class
    sorted_data_idx_ = std::vector<data_size_t>(num_data_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_data_idx_[i] = i;
    }
    Common::ParallelSort(sorted_data_idx_.begin(), sorted_data_idx_.end(),
      [this](data_size_t a, data_size_t b) { return label_[a] < label_[b]; });

    // get size of each class
    class_sizes_ = std::vector<data_size_t>(num_class_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      data_size_t curr_label = static_cast<data_size_t>(label_[i]);
      ++class_sizes_[curr_label];
    }

    // get total weight of data in each class
    class_data_weights_ = std::vector<double>(num_class_, 0);
    if (weights_ != nullptr) {
      for (data_size_t i = 0; i < num_data_; ++i) {
        data_size_t curr_label = static_cast<data_size_t>(label_[i]);
        class_data_weights_[curr_label] += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // the notation follows that used in the paper introducing the auc-mu metric:
    // https://proceedings.mlr.press/v97/kleiman19a.html

    auto S = std::vector<std::vector<double>>(num_class_, std::vector<double>(num_class_, 0));
    int i_start = 0;
    for (int i = 0; i < num_class_; ++i) {
      int j_start = i_start + class_sizes_[i];
      for (int j = i + 1; j < num_class_; ++j) {
        std::vector<double> curr_v;
        for (int k = 0; k < num_class_; ++k) {
          curr_v.emplace_back(class_weights_[i][k] - class_weights_[j][k]);
        }
        double t1 = curr_v[i] - curr_v[j];
        // extract the data indices belonging to class i or j
        std::vector<data_size_t> class_i_j_indices;
        class_i_j_indices.assign(sorted_data_idx_.begin() + i_start, sorted_data_idx_.begin() + i_start + class_sizes_[i]);
        class_i_j_indices.insert(class_i_j_indices.end(),
          sorted_data_idx_.begin() + j_start, sorted_data_idx_.begin() + j_start + class_sizes_[j]);
        // sort according to distance from separating hyperplane
        std::vector<std::pair<data_size_t, double>> dist;
        for (data_size_t k = 0; static_cast<size_t>(k) < class_i_j_indices.size(); ++k) {
          data_size_t a = class_i_j_indices[k];
          double v_a = 0;
          for (int m = 0; m < num_class_; ++m) {
            v_a += curr_v[m] * score[num_data_ * m + a];
          }
          dist.push_back(std::pair<data_size_t, double>(a, t1 * v_a));
        }
        Common::ParallelSort(dist.begin(), dist.end(),
          [this](std::pair<data_size_t, double> a, std::pair<data_size_t, double> b) {
          // if scores are equal, put j class first
          if (std::fabs(a.second - b.second) < kEpsilon) {
            return label_[a.first] > label_[b.first];
          } else if (a.second < b.second) {
            return true;
          } else {
            return false;
          }
        });
        // calculate AUC
        double num_j = 0;
        double last_j_dist = 0;
        double num_current_j = 0;
        if (weights_ == nullptr) {
          for (size_t k = 0; k < dist.size(); ++k) {
            data_size_t a = dist[k].first;
            double curr_dist = dist[k].second;
            if (label_[a] == i) {
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                S[i][j] += num_j - 0.5 * num_current_j;  // members of class j with same distance as a contribute 0.5
              } else {
                S[i][j] += num_j;
              }
            } else {
              ++num_j;
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                ++num_current_j;
              } else {
                last_j_dist = dist[k].second;
                num_current_j = 1;
              }
            }
          }
        } else {
          for (size_t k = 0; k < dist.size(); ++k) {
            data_size_t a = dist[k].first;
            double curr_dist = dist[k].second;
            double curr_weight = weights_[a];
            if (label_[a] == i) {
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                S[i][j] += curr_weight * (num_j - 0.5 * num_current_j);  // members of class j with same distance as a contribute 0.5
              } else {
                S[i][j] += curr_weight * num_j;
              }
            } else {
              num_j += curr_weight;
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                num_current_j += curr_weight;
              } else {
                last_j_dist = dist[k].second;
                num_current_j = curr_weight;
              }
            }
          }
        }
        j_start += class_sizes_[j];
      }
      i_start += class_sizes_[i];
    }
    double ans = 0;
    for (int i = 0; i < num_class_; ++i) {
      for (int j = i + 1; j < num_class_; ++j) {
        if (weights_ == nullptr) {
          ans += (S[i][j] / class_sizes_[i]) / class_sizes_[j];
        } else {
          ans += (S[i][j] / class_data_weights_[i]) / class_data_weights_[j];
        }
      }
    }
    ans = (2.0 * ans / num_class_) / (num_class_ - 1);
    return std::vector<double>(1, ans);
  }

 private:
  /*! \brief Number of data*/
  data_size_t num_data_;
  /*! \brief Pointer to label*/
  const label_t* label_;
  /*! \brief Name of this metric*/
  std::vector<std::string> name_;
  /*! \brief Number of classes*/
  int num_class_;
  /*! \brief Class auc-mu weights*/
  std::vector<std::vector<double>> class_weights_;
  /*! \brief Data weights */
  const label_t* weights_;
  /*! \brief Sum of data weights */
  double sum_weights_;
  /*! \brief Sum of data weights in each class*/
  std::vector<double> class_data_weights_;
  /*! \brief Number of data in each class*/
  std::vector<data_size_t> class_sizes_;
  /*! \brief config parameters*/
  Config config_;
  /*! \brief index to data, sorted by true class*/
  std::vector<data_size_t> sorted_data_idx_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/rank_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <string>
#include <sstream>
#include <vector>

namespace LightGBM {

class NDCGMetric:public Metric {
 public:
  explicit NDCGMetric(const Config& config) {
    // get eval position
    eval_at_ = config.eval_at;
    auto label_gain = config.label_gain;
    DCGCalculator::DefaultEvalAt(&eval_at_);
    DCGCalculator::DefaultLabelGain(&label_gain);
    // initialize DCG calculator
    DCGCalculator::Init(label_gain);
  }

  ~NDCGMetric() {
  }
  void Init(const Metadata& metadata, data_size_t num_data) override {
    for (auto k : eval_at_) {
      name_.emplace_back(std::string("ndcg@") + std::to_string(k));
    }
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    num_queries_ = metadata.num_queries();
    DCGCalculator::CheckMetadata(metadata, num_queries_);
    DCGCalculator::CheckLabel(label_, num_data_);
    // get query boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("The NDCG metric requires query information");
    }
    // get query weights
    query_weights_ = metadata.query_weights();
    if (query_weights_ == nullptr) {
      sum_query_weights_ = static_cast<double>(num_queries_);
    } else {
      sum_query_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_queries_; ++i) {
        sum_query_weights_ += query_weights_[i];
      }
    }
    inverse_max_dcgs_.resize(num_queries_);
    // cache the inverse max DCG for all queries, used to calculate NDCG
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_queries_; ++i) {
      inverse_max_dcgs_[i].resize(eval_at_.size(), 0.0f);
      DCGCalculator::CalMaxDCG(eval_at_, label_ + query_boundaries_[i],
                               query_boundaries_[i + 1] - query_boundaries_[i],
                               &inverse_max_dcgs_[i]);
      for (size_t j = 0; j < inverse_max_dcgs_[i].size(); ++j) {
        if (inverse_max_dcgs_[i][j] > 0.0f) {
          inverse_max_dcgs_[i][j] = 1.0f / inverse_max_dcgs_[i][j];
        } else {
          // marking negative for all negative queries.
          // if one meet this query, it's ndcg will be set as -1.
          inverse_max_dcgs_[i][j] = -1.0f;
        }
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    int num_threads = OMP_NUM_THREADS();
    // some buffers for multi-threading sum up
    std::vector<std::vector<double>> result_buffer_;
    for (int i = 0; i < num_threads; ++i) {
      result_buffer_.emplace_back(eval_at_.size(), 0.0f);
    }
    std::vector<double> tmp_dcg(eval_at_.size(), 0.0f);
    if (query_weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(tmp_dcg)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        // if all doc in this query are all negative, let its NDCG=1
        if (inverse_max_dcgs_[i][0] <= 0.0f) {
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += 1.0f;
          }
        } else {
          // calculate DCG
          DCGCalculator::CalDCG(eval_at_, label_ + query_boundaries_[i],
                                score + query_boundaries_[i],
                                query_boundaries_[i + 1] - query_boundaries_[i], &tmp_dcg);
          // calculate NDCG
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += tmp_dcg[j] * inverse_max_dcgs_[i][j];
          }
        }
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(tmp_dcg)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        // if all doc in this query are all negative, let its NDCG=1
        if (inverse_max_dcgs_[i][0] <= 0.0f) {
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += 1.0f;
          }
        } else {
          // calculate DCG
          DCGCalculator::CalDCG(eval_at_, label_ + query_boundaries_[i],
                                score + query_boundaries_[i],
                                query_boundaries_[i + 1] - query_boundaries_[i], &tmp_dcg);
          // calculate NDCG
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += tmp_dcg[j] * inverse_max_dcgs_[i][j] * query_weights_[i];
          }
        }
      }
    }
    // Get final average NDCG
    std::vector<double> result(eval_at_.size(), 0.0f);
    for (size_t j = 0; j < result.size(); ++j) {
      for (int i = 0; i < num_threads; ++i) {
        result[j] += result_buffer_[i][j];
      }
      result[j] /= sum_query_weights_;
    }
    return result;
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
  /*! \brief Query boundaries information */
  const data_size_t* query_boundaries_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Weights of queries */
  const label_t* query_weights_;
  /*! \brief Sum weights of queries */
  double sum_query_weights_;
  /*! \brief Evaluate position of NDCG */
  std::vector<data_size_t> eval_at_;
  /*! \brief Cache the inverse max dcg for all queries */
  std::vector<std::vector<double>> inverse_max_dcgs_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/regression_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {
/*!
* \brief Metric for regression task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class RegressionMetric: public Metric {
 public:
  explicit RegressionMetric(const Config& config) :config_(config) {
  }

  virtual ~RegressionMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name());
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }
    for (data_size_t i = 0; i < num_data_; ++i) {
      PointWiseLossCalculator::CheckLabel(label_[i]);
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i], config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i], config_) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], t, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], t, config_) * weights_[i];
        }
      }
    }
    double loss = PointWiseLossCalculator::AverageLoss(sum_loss, sum_weights_);
    return std::vector<double>(1, loss);
  }

  inline static double AverageLoss(double sum_loss, double sum_weights) {
    return sum_loss / sum_weights;
  }

  inline static void CheckLabel(label_t) {
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of this test set */
  Config config_;
  std::vector<std::string> name_;
};

/*! \brief RMSE loss for regression task */
class RMSEMetric: public RegressionMetric<RMSEMetric> {
 public:
  explicit RMSEMetric(const Config& config) :RegressionMetric<RMSEMetric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return (score - label)*(score - label);
  }

  inline static double AverageLoss(double sum_loss, double sum_weights) {
    // need sqrt the result for RMSE loss
    return std::sqrt(sum_loss / sum_weights);
  }

  inline static const char* Name() {
    return "rmse";
  }
};

/*! \brief L2 loss for regression task */
class L2Metric: public RegressionMetric<L2Metric> {
 public:
  explicit L2Metric(const Config& config) :RegressionMetric<L2Metric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return (score - label)*(score - label);
  }

  inline static const char* Name() {
    return "l2";
  }
};

/*! \brief Quantile loss for regression task */
class QuantileMetric : public RegressionMetric<QuantileMetric> {
 public:
  explicit QuantileMetric(const Config& config) :RegressionMetric<QuantileMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    double delta = label - score;
    if (delta < 0) {
      return (config.alpha - 1.0f) * delta;
    } else {
      return config.alpha * delta;
    }
  }

  inline static const char* Name() {
    return "quantile";
  }
};


/*! \brief L1 loss for regression task */
class L1Metric: public RegressionMetric<L1Metric> {
 public:
  explicit L1Metric(const Config& config) :RegressionMetric<L1Metric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return std::fabs(score - label);
  }
  inline static const char* Name() {
    return "l1";
  }
};

/*! \brief Huber loss for regression task */
class HuberLossMetric: public RegressionMetric<HuberLossMetric> {
 public:
  explicit HuberLossMetric(const Config& config) :RegressionMetric<HuberLossMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double diff = score - label;
    if (std::abs(diff) <= config.alpha) {
      return 0.5f * diff * diff;
    } else {
      return config.alpha * (std::abs(diff) - 0.5f * config.alpha);
    }
  }

  inline static const char* Name() {
    return "huber";
  }
};

/*! \brief Fair loss for regression task */
// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class FairLossMetric: public RegressionMetric<FairLossMetric> {
 public:
  explicit FairLossMetric(const Config& config) :RegressionMetric<FairLossMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double x = std::fabs(score - label);
    const double c = config.fair_c;
    return c * x - c * c * std::log1p(x / c);
  }

  inline static const char* Name() {
    return "fair";
  }
};

/*! \brief Poisson regression loss for regression task */
class PoissonMetric: public RegressionMetric<PoissonMetric> {
 public:
  explicit PoissonMetric(const Config& config) :RegressionMetric<PoissonMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    return score - label * std::log(score);
  }
  inline static const char* Name() {
    return "poisson";
  }
};


/*! \brief MAPE regression loss for regression task */
class MAPEMetric : public RegressionMetric<MAPEMetric> {
 public:
  explicit MAPEMetric(const Config& config) :RegressionMetric<MAPEMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return std::fabs((label - score)) / std::max(1.0f, std::fabs(label));
  }
  inline static const char* Name() {
    return "mape";
  }
};

class GammaMetric : public RegressionMetric<GammaMetric> {
 public:
  explicit GammaMetric(const Config& config) :RegressionMetric<GammaMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double psi = 1.0;
    const double theta = -1.0 / score;
    const double a = psi;
    const double b = -Common::SafeLog(-theta);
    const double c = 1. / psi * Common::SafeLog(label / psi) - Common::SafeLog(label) - 0;  // 0 = std::lgamma(1.0 / psi) = std::lgamma(1.0);
    return -((label * theta - b) / a + c);
  }
  inline static const char* Name() {
    return "gamma";
  }

  inline static void CheckLabel(label_t label) {
    CHECK_GT(label, 0);
  }
};


class GammaDevianceMetric : public RegressionMetric<GammaDevianceMetric> {
 public:
  explicit GammaDevianceMetric(const Config& config) :RegressionMetric<GammaDevianceMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double epsilon = 1.0e-9;
    const double tmp = label / (score + epsilon);
    return tmp - Common::SafeLog(tmp) - 1;
  }
  inline static const char* Name() {
    return "gamma_deviance";
  }
  inline static double AverageLoss(double sum_loss, double) {
    return sum_loss * 2;
  }
  inline static void CheckLabel(label_t label) {
    CHECK_GT(label, 0);
  }
};

class TweedieMetric : public RegressionMetric<TweedieMetric> {
 public:
  explicit TweedieMetric(const Config& config) :RegressionMetric<TweedieMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double rho = config.tweedie_variance_power;
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    const double a = label * std::exp((1 - rho) * std::log(score)) / (1 - rho);
    const double b = std::exp((2 - rho) * std::log(score)) / (2 - rho);
    return -a + b;
  }
  inline static const char* Name() {
    return "tweedie";
  }
};


class R2Metric: public Metric {
 public:
  explicit R2Metric(const Config& config) :config_(config) {}
  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("r2");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    double sum_label = 0.0f;
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_label)
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_label += label_[i];
      }
    } else {
      double local_sum_weights = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_sum_weights, sum_label)
      for (data_size_t i = 0; i < num_data_; ++i) {
        local_sum_weights += weights_[i];
        sum_label += label_[i] * weights_[i];
      }
      sum_weights_ = local_sum_weights;
    }
    label_mean_ = sum_label / sum_weights_;

    total_sum_squares_ = 0.0f;
    double local_total_sum_squares = 0.0f;
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_total_sum_squares)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double diff = label_[i] - label_mean_;
        local_total_sum_squares += diff * diff;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_total_sum_squares)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double diff = label_[i] - label_mean_;
        local_total_sum_squares += diff * diff * weights_[i];
      }
    }
    total_sum_squares_ = local_total_sum_squares;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double residual_sum_squares = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double diff = label_[i] - score[i];
          residual_sum_squares += diff * diff;
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double diff = label_[i] - score[i];
          residual_sum_squares += diff * diff * weights_[i];
        }
      }
    } else {
        if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          double diff = label_[i] - t;
          residual_sum_squares += diff * diff;
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          double diff = label_[i] - t;
          residual_sum_squares += diff * diff * weights_[i];
        }
      }
    }

    double r2 = 1.0 - (residual_sum_squares / total_sum_squares_);
    if (std::fabs(total_sum_squares_) < kZeroThreshold) {
      return std::vector<double>(1, std::fabs(residual_sum_squares) < kZeroThreshold ? 1.0 : 0.0);
    }
    return std::vector<double>(1, r2);
  }

 protected:
  data_size_t num_data_;
  const label_t* label_;
  const label_t* weights_;
  double sum_weights_;
  Config config_;
  std::vector<std::string> name_;

  // Custom members for R2 calculation
  double label_mean_;
  double total_sum_squares_;
};


}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/metric/xentropy_metric.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

/*
 * Implements three related metrics:
 *
 * (1) standard cross-entropy that can be used for continuous labels in [0, 1]
 * (2) "intensity-weighted" cross-entropy, also for continuous labels in [0, 1]
 * (3) Kullback-Leibler divergence, also for continuous labels in [0, 1]
 *
 * (3) adds an offset term to (1); the entropy of the label
 *
 * See xentropy_objective.hpp for further details.
 *
 */

namespace LightGBM {

// label should be in interval [0, 1];
// prob should be in interval (0, 1); prob is clipped if needed
inline static double XentLoss(label_t label, double prob) {
  const double log_arg_epsilon = 1.0e-12;
  double a = label;
  if (prob > log_arg_epsilon) {
    a *= std::log(prob);
  } else {
    a *= std::log(log_arg_epsilon);
  }
  double b = 1.0f - label;
  if (1.0f - prob > log_arg_epsilon) {
    b *= std::log(1.0f - prob);
  } else {
    b *= std::log(log_arg_epsilon);
  }
  return - (a + b);
}

// hhat >(=) 0 assumed; and weight > 0 required; but not checked here
inline static double XentLambdaLoss(label_t label, label_t weight, double hhat) {
  return XentLoss(label, 1.0f - std::exp(-weight * hhat));
}

// Computes the (negative) entropy for label p; p should be in interval [0, 1];
// This is used to presum the KL-divergence offset term (to be _added_ to the cross-entropy loss).
// NOTE: x*log(x) = 0 for x=0,1; so only add when in (0, 1); avoid log(0)*0
inline static double YentLoss(double p) {
  double hp = 0.0;
  if (p > 0) hp += p * std::log(p);
  double q = 1.0f - p;
  if (q > 0) hp += q * std::log(q);
  return hp;
}

//
// CrossEntropyMetric : "xentropy" : (optional) weights are used linearly
//
class CrossEntropyMetric : public Metric {
 public:
  explicit CrossEntropyMetric(const Config&) {}
  virtual ~CrossEntropyMetric() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("cross_entropy");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);

    // ensure that labels are in interval [0, 1], interval ends included
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    // check that weights are non-negative and sum is positive
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sum_weights_);
      if (minw < 0.0f) {
        Log::Fatal("[%s:%s]: (metric) weights not allowed to be negative", GetName()[0].c_str(), __func__);
      }
    }

    // check weight sum (may fail to be zero)
    if (sum_weights_ <= 0.0f) {
      Log::Fatal("[%s:%s]: sum-of-weights = %f is non-positive", __func__, GetName()[0].c_str(), sum_weights_);
    }
    Log::Info("[%s:%s]: sum-of-weights = %f", GetName()[0].c_str(), __func__, sum_weights_);
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]);  // NOTE: does not work unless score is a probability
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]) * weights_[i];  // NOTE: does not work unless score is a probability
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;  // negative means smaller loss is better, positive means larger loss is better
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Sum of weights */
  double sum_weights_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

//
// CrossEntropyLambdaMetric : "xentlambda" : (optional) weights have a different meaning than for "xentropy"
// ATTENTION: Supposed to be used when the objective also is "xentlambda"
//
class CrossEntropyLambdaMetric : public Metric {
 public:
  explicit CrossEntropyLambdaMetric(const Config&) {}
  virtual ~CrossEntropyLambdaMetric() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("cross_entropy_lambda");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    // check all weights are strictly positive; throw error if not
    if (weights_ != nullptr) {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), static_cast<label_t*>(nullptr));
      if (minw <= 0.0f) {
        Log::Fatal("[%s:%s]: (metric) all weights must be positive", GetName()[0].c_str(), __func__);
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = std::log1p(std::exp(score[i]));  // auto-convert
          sum_loss += XentLambdaLoss(label_[i], 1.0f, hhat);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = std::log1p(std::exp(score[i]));  // auto-convert
          sum_loss += XentLambdaLoss(label_[i], weights_[i], hhat);
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = 0;
          objective->ConvertOutput(&score[i], &hhat);  // NOTE: this only works if objective = "xentlambda"
          sum_loss += XentLambdaLoss(label_[i], 1.0f, hhat);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = 0;
          objective->ConvertOutput(&score[i], &hhat);  // NOTE: this only works if objective = "xentlambda"
          sum_loss += XentLambdaLoss(label_[i], weights_[i], hhat);
        }
      }
    }
    return std::vector<double>(1, sum_loss / static_cast<double>(num_data_));
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

//
// KullbackLeiblerDivergence : "kldiv" : (optional) weights are used linearly
//
class KullbackLeiblerDivergence : public Metric {
 public:
  explicit KullbackLeiblerDivergence(const Config&) {}
  virtual ~KullbackLeiblerDivergence() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("kullback_leibler");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sum_weights_);
      if (minw < 0.0f) {
        Log::Fatal("[%s:%s]: (metric) at least one weight is negative", GetName()[0].c_str(), __func__);
      }
    }

    // check weight sum
    if (sum_weights_ <= 0.0f) {
      Log::Fatal("[%s:%s]: sum-of-weights = %f is non-positive", GetName()[0].c_str(), __func__, sum_weights_);
    }

    Log::Info("[%s:%s]: sum-of-weights = %f", GetName()[0].c_str(), __func__, sum_weights_);

    // evaluate offset term
    presum_label_entropy_ = 0.0f;
    if (weights_ == nullptr) {
      for (data_size_t i = 0; i < num_data; ++i) {
        presum_label_entropy_ += YentLoss(label_[i]);
      }
    } else {
      for (data_size_t i = 0; i < num_data; ++i) {
        presum_label_entropy_ += YentLoss(label_[i]) * weights_[i];
      }
    }
    presum_label_entropy_ /= sum_weights_;

    // communicate the value of the offset term to be added
    Log::Info("%s offset term = %f", GetName()[0].c_str(), presum_label_entropy_);
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]);  // NOTE: does not work unless score is a probability
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]) * weights_[i];  // NOTE: does not work unless score is a probability
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p) * weights_[i];
        }
      }
    }
    double loss = presum_label_entropy_ + sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Sum of weights */
  double sum_weights_;
  /*! \brief Offset term to cross-entropy; precomputed during init */
  double presum_label_entropy_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

}  // end namespace LightGBM

#endif  // LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/network/linker_topo.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <unordered_map>
#include <vector>

namespace LightGBM {


BruckMap::BruckMap() {
  k = 0;
}

BruckMap::BruckMap(int n) {
  k = n;
  // default set to -1
  for (int i = 0; i < n; ++i) {
    in_ranks.push_back(-1);
    out_ranks.push_back(-1);
  }
}

BruckMap BruckMap::Construct(int rank, int num_machines) {
  // distance at k-th communication, distance[k] = 2^k
  std::vector<int> distance;
  int k = 0;
  for (k = 0; (1 << k) < num_machines; ++k) {
    distance.push_back(1 << k);
  }
  BruckMap bruckMap(k);
  for (int j = 0; j < k; ++j) {
    // set incoming rank at k-th communication
    const int in_rank = (rank + distance[j]) % num_machines;
    bruckMap.in_ranks[j] = in_rank;
    // set outgoing rank at k-th communication
    const int out_rank = (rank - distance[j] + num_machines) % num_machines;
    bruckMap.out_ranks[j] = out_rank;
  }
  return bruckMap;
}

RecursiveHalvingMap::RecursiveHalvingMap() {
  k = 0;
}

RecursiveHalvingMap::RecursiveHalvingMap(int in_k, RecursiveHalvingNodeType _type, bool _is_power_of_2) {
  type = _type;
  k = in_k;
  is_power_of_2 = _is_power_of_2;
  if (type != RecursiveHalvingNodeType::Other) {
    for (int i = 0; i < k; ++i) {
      // default set as -1
      ranks.push_back(-1);
      send_block_start.push_back(-1);
      send_block_len.push_back(-1);
      recv_block_start.push_back(-1);
      recv_block_len.push_back(-1);
    }
  }
}

RecursiveHalvingMap RecursiveHalvingMap::Construct(int rank, int num_machines) {
  // construct all recursive halving map for all machines
  int k = 0;
  while ((1 << k) <= num_machines) {
    ++k;
  }
  // let 1 << k <= num_machines
  --k;
  // distance of each communication
  std::vector<int> distance;
  for (int i = 0; i < k; ++i) {
    distance.push_back(1 << (k - 1 - i));
  }

  if ((1 << k) == num_machines) {
    RecursiveHalvingMap rec_map(k, RecursiveHalvingNodeType::Normal, true);
    // if num_machines = 2^k, don't need to group machines
    for (int i = 0; i < k; ++i) {
      // communication direction, %2 == 0 is positive
      const int dir = ((rank / distance[i]) % 2 == 0) ? 1 : -1;
      // neighbor at k-th communication
      const int next_node_idx = rank + dir * distance[i];
      rec_map.ranks[i] = next_node_idx;
      // receive data block at k-th communication
      const int recv_block_start = rank / distance[i];
      rec_map.recv_block_start[i] = recv_block_start * distance[i];
      rec_map.recv_block_len[i] = distance[i];
      // send data block at k-th communication
      const int send_block_start = next_node_idx / distance[i];
      rec_map.send_block_start[i] = send_block_start * distance[i];
      rec_map.send_block_len[i] = distance[i];
    }
    return rec_map;
  } else {
    // if num_machines != 2^k, need to group machines

    int lower_power_of_2 = 1 << k;

    int rest = num_machines - lower_power_of_2;

    std::vector<RecursiveHalvingNodeType> node_type(num_machines);
    for (int i = 0; i < num_machines; ++i) {
      node_type[i] = RecursiveHalvingNodeType::Normal;
    }
    // group, two machine in one group, total "rest" groups will have 2 machines.
    for (int i = 0; i < rest; ++i) {
      int right = num_machines - i * 2 - 1;
      int left = num_machines - i * 2 - 2;
      // let left machine as group leader
      node_type[left] = RecursiveHalvingNodeType::GroupLeader;
      node_type[right] = RecursiveHalvingNodeType::Other;
    }
    int group_cnt = 0;
    // cache block information for groups, group with 2 machines will have double block size
    std::vector<int> group_block_start(lower_power_of_2);
    std::vector<int> group_block_len(lower_power_of_2, 0);
    // convert from group to node leader
    std::vector<int> group_to_node(lower_power_of_2);
    // convert from node to group
    std::vector<int> node_to_group(num_machines);

    for (int i = 0; i < num_machines; ++i) {
      // meet new group
      if (node_type[i] == RecursiveHalvingNodeType::Normal || node_type[i] == RecursiveHalvingNodeType::GroupLeader) {
        group_to_node[group_cnt++] = i;
      }
      node_to_group[i] = group_cnt - 1;
      // add block len for this group
      group_block_len[group_cnt - 1]++;
    }
    // calculate the group block start
    group_block_start[0] = 0;
    for (int i = 1; i < lower_power_of_2; ++i) {
      group_block_start[i] = group_block_start[i - 1] + group_block_len[i - 1];
    }

    RecursiveHalvingMap rec_map(k, node_type[rank], false);
    if (node_type[rank] == RecursiveHalvingNodeType::Other) {
      rec_map.neighbor = rank - 1;
      // not need to construct
      return rec_map;
    }
    if (node_type[rank] == RecursiveHalvingNodeType::GroupLeader) {
      rec_map.neighbor = rank + 1;
    }
    const int cur_group_idx = node_to_group[rank];
    for (int i = 0; i < k; ++i) {
      const int dir = ((cur_group_idx / distance[i]) % 2 == 0) ? 1 : -1;
      const int next_node_idx = group_to_node[(cur_group_idx + dir * distance[i])];
      rec_map.ranks[i] = next_node_idx;
      // get receive block information
      const int recv_block_start = cur_group_idx / distance[i];
      rec_map.recv_block_start[i] = group_block_start[static_cast<size_t>(recv_block_start) * distance[i]];
      int recv_block_len = 0;
      // accumulate block len
      for (int j = 0; j < distance[i]; ++j) {
        recv_block_len += group_block_len[recv_block_start * distance[i] + j];
      }
      rec_map.recv_block_len[i] = recv_block_len;
      // get send block information
      const int send_block_start = (cur_group_idx + dir * distance[i]) / distance[i];
      rec_map.send_block_start[i] = group_block_start[static_cast<size_t>(send_block_start) * distance[i]];
      int send_block_len = 0;
      // accumulate block len
      for (int j = 0; j < distance[i]; ++j) {
        send_block_len += group_block_len[send_block_start * distance[i] + j];
      }
      rec_map.send_block_len[i] = send_block_len;
    }
    return rec_map;
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/network/linkers.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_NETWORK_LINKERS_H_
#define LIGHTGBM_SRC_NETWORK_LINKERS_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <algorithm>
#include <chrono>
#include <ctime>
#include <memory>
#include <thread>
#include <vector>

#ifdef USE_SOCKET
#include "socket_wrapper.hpp"
#endif

#ifdef USE_MPI
#include <mpi.h>
#define MPI_SAFE_CALL(mpi_return) CHECK((mpi_return) == MPI_SUCCESS)
#endif

namespace LightGBM {

/*!
* \brief A network basic communication wrapper.
* Will wrap low level communication methods, e.g. mpi, socket and so on.
* This class will wrap all linkers to other machines if needs
*/
class Linkers {
 public:
  Linkers() {
    is_init_ = false;
  }
  /*!
  * \brief Constructor
  * \param config Config of network settings
  */
  explicit Linkers(Config config);
  /*!
  * \brief Destructor
  */
  ~Linkers();
  /*!
  * \brief Recv data, blocking
  * \param rank Which rank will send data to local machine
  * \param data Pointer of receive data
  * \param len Recv size, will block until receive len size of data
  */
  inline void Recv(int rank, char* data, int len) const;

  inline void Recv(int rank, char* data, int64_t len) const;

  /*!
  * \brief Send data, blocking
  * \param rank Which rank local machine will send to
  * \param data Pointer of send data
  * \param len Send size
  */
  inline void Send(int rank, char* data, int len) const;

  inline void Send(int rank, char* data, int64_t len) const;
  /*!
  * \brief Send and Recv at same time, blocking
  * \param send_rank
  * \param send_data
  * \param send_len
  * \param recv_rank
  * \param recv_data
  * \param recv_len
  */
  inline void SendRecv(int send_rank, char* send_data, int send_len,
                       int recv_rank, char* recv_data, int recv_len);

  inline void SendRecv(int send_rank, char* send_data, int64_t send_len,
                       int recv_rank, char* recv_data, int64_t recv_len);
  /*!
  * \brief Get rank of local machine
  */
  inline int rank();
  /*!
  * \brief Get total number of machines
  */
  inline int num_machines();
  /*!
  * \brief Get Bruck map of this network
  */
  inline const BruckMap& bruck_map();
  /*!
  * \brief Get Recursive Halving map of this network
  */
  inline const RecursiveHalvingMap& recursive_halving_map();

  #ifdef USE_SOCKET
  /*!
  * \brief Bind local listen to port
  * \param port Local listen port
  */
  void TryBind(int port);
  /*!
  * \brief Set socket to rank
  * \param rank
  * \param socket
  */
  void SetLinker(int rank, const TcpSocket& socket);
  /*!
  * \brief Thread for listening
  * \param incoming_cnt Number of incoming machines
  */
  void ListenThread(int incoming_cnt);
  /*!
  * \brief Construct network topo
  */
  void Construct();
  /*!
  * \brief Parser machines information from file
  * \param machines
  * \param filename
  */
  void ParseMachineList(const std::string& machines, const std::string& filename);
  /*!
  * \brief Check one linker is connected or not
  * \param rank
  * \return True if linker is connected
  */
  bool CheckLinker(int rank);
  /*!
  * \brief Print connected linkers
  */
  void PrintLinkers();

  #endif  // USE_SOCKET

  #ifdef USE_MPI

  /*!
  * \brief Check if MPI has been initialized
  */
  static bool IsMpiInitialized();

  /*!
  * \brief Finalize the MPI session if it was initialized
  */
  static void MpiFinalizeIfIsParallel();

  /*!
  * \brief Abort the MPI session if it was initialized (called in case there was a error that needs abrupt ending)
  */
  static void MpiAbortIfIsParallel();

  #endif

 private:
  /*! \brief Rank of local machine */
  int rank_;
  /*! \brief Total number machines */
  int num_machines_;
  /*! \brief Bruck map */
  BruckMap bruck_map_;
  /*! \brief Recursive Halving map */
  RecursiveHalvingMap recursive_halving_map_;

  std::chrono::duration<double, std::milli> network_time_;

  bool is_init_;

  #ifdef USE_SOCKET
  /*! \brief use to store client ips */
  std::vector<std::string> client_ips_;
  /*! \brief use to store client ports */
  std::vector<int> client_ports_;
  /*! \brief time out for sockets, in minutes */
  int socket_timeout_;
  /*! \brief Local listen ports */
  int local_listen_port_;
  /*! \brief Linkers */
  std::vector<std::unique_ptr<TcpSocket>> linkers_;
  /*! \brief Local socket listener */
  std::unique_ptr<TcpSocket> listener_;
  #endif  // USE_SOCKET
};


inline int Linkers::rank() {
  return rank_;
}

inline int Linkers::num_machines() {
  return num_machines_;
}

inline const BruckMap& Linkers::bruck_map() {
  return bruck_map_;
}

inline const RecursiveHalvingMap& Linkers::recursive_halving_map() {
  return recursive_halving_map_;
}

inline void Linkers::Recv(int rank, char* data, int64_t len) const {
  int64_t used = 0;
  do {
    int cur_size = static_cast<int>(std::min<int64_t>(len - used, INT32_MAX));
    Recv(rank, data + used, cur_size);
    used += cur_size;
  } while (used < len);
}

inline void Linkers::Send(int rank, char* data, int64_t len) const {
  int64_t used = 0;
  do {
    int cur_size = static_cast<int>(std::min<int64_t>(len - used, INT32_MAX));
    Send(rank, data + used, cur_size);
    used += cur_size;
  } while (used < len);
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int64_t send_len,
                              int recv_rank, char* recv_data, int64_t recv_len) {
  auto start_time = std::chrono::high_resolution_clock::now();
  std::thread send_worker(
    [this, send_rank, send_data, send_len]() {
    Send(send_rank, send_data, send_len);
  });
  Recv(recv_rank, recv_data, recv_len);
  send_worker.join();
  // wait for send complete
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  network_time_ += std::chrono::duration<double, std::milli>(end_time - start_time);
}

#ifdef USE_SOCKET

inline void Linkers::Recv(int rank, char* data, int len) const {
  int recv_cnt = 0;
  while (recv_cnt < len) {
    recv_cnt += linkers_[rank]->Recv(data + recv_cnt,
      // len - recv_cnt
      std::min(len - recv_cnt, SocketConfig::kMaxReceiveSize));
  }
}

inline void Linkers::Send(int rank, char* data, int len) const {
  if (len <= 0) {
    return;
  }
  int send_cnt = 0;
  while (send_cnt < len) {
    send_cnt += linkers_[rank]->Send(data + send_cnt, len - send_cnt);
  }
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int send_len,
                              int recv_rank, char* recv_data, int recv_len) {
  auto start_time = std::chrono::high_resolution_clock::now();
  if (send_len < SocketConfig::kSocketBufferSize) {
    // if buffer is enough, send will non-blocking
    Send(send_rank, send_data, send_len);
    Recv(recv_rank, recv_data, recv_len);
  } else {
    // if buffer is not enough, use another thread to send, since send will be blocking
    std::thread send_worker(
      [this, send_rank, send_data, send_len]() {
      Send(send_rank, send_data, send_len);
    });
    Recv(recv_rank, recv_data, recv_len);
    send_worker.join();
  }
  // wait for send complete
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  network_time_ += std::chrono::duration<double, std::milli>(end_time - start_time);
}

#endif  // USE_SOCKET

#ifdef USE_MPI

inline void Linkers::Recv(int rank, char* data, int len) const {
  MPI_Status status;
  int read_cnt = 0;
  while (read_cnt < len) {
    MPI_SAFE_CALL(MPI_Recv(data + read_cnt, len - read_cnt, MPI_BYTE, rank, MPI_ANY_TAG, MPI_COMM_WORLD, &status));
    int cur_cnt;
    MPI_SAFE_CALL(MPI_Get_count(&status, MPI_BYTE, &cur_cnt));
    read_cnt += cur_cnt;
  }
}

inline void Linkers::Send(int rank, char* data, int len) const {
  if (len <= 0) {
    return;
  }
  MPI_Status status;
  MPI_Request send_request;
  MPI_SAFE_CALL(MPI_Isend(data, len, MPI_BYTE, rank, 0, MPI_COMM_WORLD, &send_request));
  MPI_SAFE_CALL(MPI_Wait(&send_request, &status));
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int send_len,
                              int recv_rank, char* recv_data, int recv_len) {
  MPI_Request send_request;
  // send first, non-blocking
  MPI_SAFE_CALL(MPI_Isend(send_data, send_len, MPI_BYTE, send_rank, 0, MPI_COMM_WORLD, &send_request));
  // then receive, blocking
  MPI_Status status;
  int read_cnt = 0;
  while (read_cnt < recv_len) {
    MPI_SAFE_CALL(MPI_Recv(recv_data + read_cnt, recv_len - read_cnt, MPI_BYTE, recv_rank, 0, MPI_COMM_WORLD, &status));
    int cur_cnt;
    MPI_SAFE_CALL(MPI_Get_count(&status, MPI_BYTE, &cur_cnt));
    read_cnt += cur_cnt;
  }
  // wait for send complete
  MPI_SAFE_CALL(MPI_Wait(&send_request, &status));
}

#endif  // USE_MPI
}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_NETWORK_LINKERS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/network/linkers_mpi.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_MPI

#include "linkers.h"

#include <iostream>

namespace LightGBM {

Linkers::Linkers(Config) {
  is_init_ = false;
  int argc = 0;
  char**argv = nullptr;
  int flag = 0;
  MPI_SAFE_CALL(MPI_Initialized(&flag));  // test if MPI has been initialized
  if (!flag) {  // if MPI not started, start it
    MPI_SAFE_CALL(MPI_Init_thread(&argc, &argv, MPI_THREAD_SERIALIZED, &flag));
  }
  MPI_SAFE_CALL(MPI_Comm_size(MPI_COMM_WORLD, &num_machines_));
  MPI_SAFE_CALL(MPI_Comm_rank(MPI_COMM_WORLD, &rank_));
  // wait for all client start up
  MPI_SAFE_CALL(MPI_Barrier(MPI_COMM_WORLD));
  bruck_map_ = BruckMap::Construct(rank_, num_machines_);
  recursive_halving_map_ = RecursiveHalvingMap::Construct(rank_, num_machines_);
  is_init_ = true;
}

Linkers::~Linkers() {
  // Don't call MPI_Finalize() here: If the destructor was called because only this node had an exception, calling MPI_Finalize() will cause all nodes to hang.
  // Instead we will handle finalize/abort for MPI in main().
}

bool Linkers::IsMpiInitialized() {
  int is_mpi_init;
  MPI_SAFE_CALL(MPI_Initialized(&is_mpi_init));
  return is_mpi_init;
}

void Linkers::MpiFinalizeIfIsParallel() {
  if (IsMpiInitialized()) {
    Log::Debug("Finalizing MPI session.");
    MPI_SAFE_CALL(MPI_Finalize());
  }
}

void Linkers::MpiAbortIfIsParallel() {
  try {
    if (IsMpiInitialized()) {
      std::cerr << "Aborting MPI communication." << std::endl << std::flush;
      MPI_SAFE_CALL(MPI_Abort(MPI_COMM_WORLD, -1));;
    }
  }
  catch (...) {
    std::cerr << "Exception was raised before aborting MPI. Aborting process..." << std::endl << std::flush;
    abort();
  }
}

}  // namespace LightGBM
#endif  // USE_MPI


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/network/linkers_socket.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_SOCKET

#include <LightGBM/config.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/text_reader.h>

#include <algorithm>
#include <chrono>
#include <cstring>
#include <memory>
#include <string>
#include <thread>
#include <unordered_map>
#include <unordered_set>
#include <vector>

#include "linkers.h"

namespace LightGBM {

Linkers::Linkers(Config config) {
  is_init_ = false;
  // start up socket
  TcpSocket::Startup();
  network_time_ = std::chrono::duration<double, std::milli>(0);
  num_machines_ = config.num_machines;
  local_listen_port_ = config.local_listen_port;
  socket_timeout_ = config.time_out;
  rank_ = -1;
  // parse clients from file
  ParseMachineList(config.machines, config.machine_list_filename);

  if (rank_ == -1) {
    // get ip list of local machine
    std::unordered_set<std::string> local_ip_list = TcpSocket::GetLocalIpList();
    // get local rank
    for (size_t i = 0; i < client_ips_.size(); ++i) {
      if (local_ip_list.count(client_ips_[i]) > 0 && client_ports_[i] == local_listen_port_) {
        rank_ = static_cast<int>(i);
        break;
      }
    }
  }
  if (rank_ == -1) {
    Log::Fatal("Machine list file doesn't contain the local machine");
  }
  // construct listener
  listener_ = std::unique_ptr<TcpSocket>(new TcpSocket());
  TryBind(local_listen_port_);

  for (int i = 0; i < num_machines_; ++i) {
    linkers_.push_back(nullptr);
  }

  // construct communication topo
  bruck_map_ = BruckMap::Construct(rank_, num_machines_);
  recursive_halving_map_ = RecursiveHalvingMap::Construct(rank_, num_machines_);

  // construct linkers
  Construct();
  // free listener
  listener_->Close();
  is_init_ = true;
}

Linkers::~Linkers() {
  if (is_init_) {
    for (size_t i = 0; i < linkers_.size(); ++i) {
      if (linkers_[i] != nullptr) {
        linkers_[i]->Close();
      }
    }
    TcpSocket::Finalize();
    Log::Info("Finished linking network in %f seconds", network_time_ * 1e-3);
  }
}

void Linkers::ParseMachineList(const std::string& machines, const std::string& filename) {
  std::vector<std::string> lines;
  if (machines.empty()) {
    TextReader<size_t> machine_list_reader(filename.c_str(), false);
    machine_list_reader.ReadAllLines();
    if (machine_list_reader.Lines().empty()) {
      Log::Fatal("Machine list file %s doesn't exist", filename.c_str());
    }
    lines = machine_list_reader.Lines();
  } else {
    lines = Common::Split(machines.c_str(), ',');
  }
  for (auto& line : lines) {
    line = Common::Trim(line);
    if (line.find("rank=") != std::string::npos) {
      std::vector<std::string> str_after_split = Common::Split(line.c_str(), '=');
      Common::Atoi(str_after_split[1].c_str(), &rank_);
      continue;
    }
    std::vector<std::string> str_after_split = Common::Split(line.c_str(), ' ');
    if (str_after_split.size() != 2) {
      str_after_split = Common::Split(line.c_str(), ':');
      if (str_after_split.size() != 2) {
        continue;
      }
    }
    if (client_ips_.size() >= static_cast<size_t>(num_machines_)) {
      Log::Warning("machine_list size is larger than the parameter num_machines, ignoring redundant entries");
      break;
    }
    str_after_split[0] = Common::Trim(str_after_split[0]);
    str_after_split[1] = Common::Trim(str_after_split[1]);
    client_ips_.push_back(str_after_split[0]);
    client_ports_.push_back(atoi(str_after_split[1].c_str()));
  }
  if (client_ips_.empty()) {
    Log::Fatal("Cannot find any ip and port.\n"
               "Please check machine_list_filename or machines parameter");
  }
  if (client_ips_.size() != static_cast<size_t>(num_machines_)) {
    Log::Warning("World size is larger than the machine_list size, change world size to %zu", client_ips_.size());
    num_machines_ = static_cast<int>(client_ips_.size());
  }
}

void Linkers::TryBind(int port) {
  Log::Info("Trying to bind port %d...", port);
  if (listener_->Bind(port)) {
    Log::Info("Binding port %d succeeded", port);
  } else {
    Log::Fatal("Binding port %d failed", port);
  }
}

void Linkers::SetLinker(int rank, const TcpSocket& socket) {
  linkers_[rank].reset(new TcpSocket(socket));
  // set timeout
  linkers_[rank]->SetTimeout(socket_timeout_ * 1000 * 60);
}

void Linkers::ListenThread(int incoming_cnt) {
  Log::Info("Listening...");
  char buffer[100];
  int connected_cnt = 0;
  while (connected_cnt < incoming_cnt) {
    // accept incoming socket
    TcpSocket handler = listener_->Accept();
    if (handler.IsClosed()) {
      continue;
    }
    // receive rank
    int read_cnt = 0;
    int size_of_int = static_cast<int>(sizeof(int));
    while (read_cnt < size_of_int) {
      int cur_read_cnt = handler.Recv(buffer + read_cnt, size_of_int - read_cnt);
      read_cnt += cur_read_cnt;
    }
    int* ptr_in_rank = reinterpret_cast<int*>(buffer);
    int in_rank = *ptr_in_rank;
    if (in_rank < 0 || in_rank >= num_machines_) {
      Log::Fatal("Invalid rank %d found during initialization of linkers. The world size is %d.", in_rank, num_machines_);
    }
    // add new socket
    SetLinker(in_rank, handler);
    ++connected_cnt;
  }
}

void Linkers::Construct() {
  // save ranks that need to connect with
  std::unordered_map<int, int> need_connect;
  for (int i = 0; i < num_machines_; ++i) {
    if (i != rank_) {
      need_connect[i] = 1;
    }
  }
  int incoming_cnt = 0;
  for (auto it = need_connect.begin(); it != need_connect.end(); ++it) {
    int machine_rank = it->first;
    if (machine_rank < rank_) {
      ++incoming_cnt;
    }
  }

  // start listener
  listener_->SetTimeout(socket_timeout_ * 1000 * 60);
  listener_->Listen(incoming_cnt);
  std::thread listen_thread(&Linkers::ListenThread, this, incoming_cnt);
  const int connect_fail_constant_factor = 20;
  const int connect_fail_retries_scale_factor = static_cast<int>(num_machines_ / connect_fail_constant_factor);
  const int connect_fail_retry_cnt = std::max(connect_fail_constant_factor, connect_fail_retries_scale_factor);
  const int connect_fail_retry_first_delay_interval = 200;  // 0.2 s
  const float connect_fail_retry_delay_factor = 1.3f;
  // start connect
  for (auto it = need_connect.begin(); it != need_connect.end(); ++it) {
    int out_rank = it->first;
    // let smaller rank connect to larger rank
    if (out_rank > rank_) {
      int connect_fail_delay_time = connect_fail_retry_first_delay_interval;
      for (int i = 0; i < connect_fail_retry_cnt; ++i) {
        TcpSocket cur_socket;
        if (cur_socket.Connect(client_ips_[out_rank].c_str(), client_ports_[out_rank])) {
          // send local rank
          cur_socket.Send(reinterpret_cast<const char*>(&rank_), sizeof(rank_));
          SetLinker(out_rank, cur_socket);
          break;
        } else {
          Log::Warning("Connecting to rank %d failed, waiting for %d milliseconds", out_rank, connect_fail_delay_time);
          cur_socket.Close();
          std::this_thread::sleep_for(std::chrono::milliseconds(connect_fail_delay_time));
          connect_fail_delay_time = static_cast<int>(connect_fail_delay_time * connect_fail_retry_delay_factor);
        }
      }
    }
  }
  // wait for listener
  listen_thread.join();
  // print connected linkers
  PrintLinkers();
}

bool Linkers::CheckLinker(int rank) {
  if (linkers_[rank] == nullptr || linkers_[rank]->IsClosed()) {
    return false;
  }
  return true;
}

void Linkers::PrintLinkers() {
  for (int i = 0; i < num_machines_; ++i) {
    if (CheckLinker(i)) {
      Log::Info("Connected to rank %d", i);
    }
  }
}

}  // namespace LightGBM

#endif  // USE_SOCKET


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/network/network.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/network.h>

#include <LightGBM/utils/common.h>

#include <algorithm>
#include <cstdlib>
#include <cstring>
#include <memory>
#include <vector>

#include "linkers.h"

namespace LightGBM {

// static member definition
THREAD_LOCAL int Network::num_machines_ = 1;
THREAD_LOCAL int Network::rank_ = 0;
THREAD_LOCAL std::unique_ptr<Linkers> Network::linkers_;
THREAD_LOCAL BruckMap Network::bruck_map_;
THREAD_LOCAL RecursiveHalvingMap Network::recursive_halving_map_;
THREAD_LOCAL std::vector<comm_size_t> Network::block_start_;
THREAD_LOCAL std::vector<comm_size_t>  Network::block_len_;
THREAD_LOCAL comm_size_t Network::buffer_size_ = 0;
THREAD_LOCAL std::vector<char> Network::buffer_;
THREAD_LOCAL ReduceScatterFunction Network::reduce_scatter_ext_fun_ = nullptr;
THREAD_LOCAL AllgatherFunction Network::allgather_ext_fun_ = nullptr;


void Network::Init(Config config) {
  if (config.num_machines > 1) {
    linkers_.reset(new Linkers(config));
    rank_ = linkers_->rank();
    num_machines_ = linkers_->num_machines();
    bruck_map_ = linkers_->bruck_map();
    recursive_halving_map_ = linkers_->recursive_halving_map();
    block_start_ = std::vector<comm_size_t>(num_machines_);
    block_len_ = std::vector<comm_size_t>(num_machines_);
    buffer_size_ = 1024 * 1024;
    buffer_.resize(buffer_size_);
    Log::Info("Local rank: %d, total number of machines: %d", rank_, num_machines_);
  }
}

void Network::Init(int num_machines, int rank,
                   ReduceScatterFunction reduce_scatter_ext_fun, AllgatherFunction allgather_ext_fun) {
  if (num_machines > 1) {
    rank_ = rank;
    num_machines_ = num_machines;
    block_start_ = std::vector<comm_size_t>(num_machines_);
    block_len_ = std::vector<comm_size_t>(num_machines_);
    buffer_size_ = 1024 * 1024;
    buffer_.resize(buffer_size_);
    reduce_scatter_ext_fun_ = reduce_scatter_ext_fun;
    allgather_ext_fun_ = allgather_ext_fun;
    Log::Info("Local rank: %d, total number of machines: %d", rank_, num_machines_);
  }
}

void Network::Dispose() {
  num_machines_ = 1;
  rank_ = 0;
  linkers_.reset(new Linkers());
  reduce_scatter_ext_fun_ = nullptr;
  allgather_ext_fun_ = nullptr;
}

void Network::Allreduce(char* input, comm_size_t input_size, int type_size, char* output, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  comm_size_t count = input_size / type_size;
  // if small package or small count , do it by all gather.(reduce the communication times.)
  if (count < num_machines_ || input_size < 4096) {
    AllreduceByAllGather(input, input_size, type_size, output, reducer);
    return;
  }
  // assign the blocks to every rank.
  comm_size_t step = (count + num_machines_ - 1) / num_machines_;
  if (step < 1) {
    step = 1;
  }
  block_start_[0] = 0;
  for (int i = 0; i < num_machines_ - 1; ++i) {
    block_len_[i] = std::min<comm_size_t>(step * type_size, input_size - block_start_[i]);
    block_start_[i + 1] = block_start_[i] + block_len_[i];
  }
  block_len_[num_machines_ - 1] = input_size - block_start_[num_machines_ - 1];
  // do reduce scatter
  ReduceScatter(input, input_size, type_size, block_start_.data(), block_len_.data(), output, input_size, reducer);
  // do all gather
  Allgather(output, block_start_.data(), block_len_.data(), output, input_size);
}

void Network::AllreduceByAllGather(char* input, comm_size_t input_size, int type_size, char* output, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  // assign blocks
  comm_size_t all_size = input_size * num_machines_;
  block_start_[0] = 0;
  block_len_[0] = input_size;
  for (int i = 1; i < num_machines_; ++i) {
    block_start_[i] = block_start_[i - 1] + block_len_[i - 1];
    block_len_[i] = input_size;
  }
  // need use buffer here, since size of "output" is smaller than size after all gather
  if (input_size*num_machines_ > buffer_size_) {
    buffer_size_ = input_size*num_machines_;
    buffer_.resize(buffer_size_);
  }

  Allgather(input, block_start_.data(), block_len_.data(), buffer_.data(), all_size);
  for (int i = 1; i < num_machines_; ++i) {
    reducer(buffer_.data() + block_start_[i], buffer_.data() + block_start_[0], type_size, input_size);
  }
  // copy back
  std::memcpy(output, buffer_.data(), input_size);
}

void Network::Allgather(char* input, comm_size_t send_size, char* output) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
    return;
  }
  // assign blocks
  block_start_[0] = 0;
  block_len_[0] = send_size;
  for (int i = 1; i < num_machines_; ++i) {
    block_start_[i] = block_start_[i - 1] + block_len_[i - 1];
    block_len_[i] = send_size;
  }
  // start all gather
  Allgather(input, block_start_.data(), block_len_.data(), output, send_size * num_machines_);
}

void Network::Allgather(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  if (allgather_ext_fun_ != nullptr) {
    return allgather_ext_fun_(input, block_len[rank_], block_start, block_len, num_machines_, output, all_size);
  }
  const comm_size_t kRingThreshold = 10 * 1024 * 1024;  // 10MB
  const int kRingNodeThreshold = 64;
  if (all_size > kRingThreshold && num_machines_ < kRingNodeThreshold) {
    // when num_machines is small and data is large
    AllgatherRing(input, block_start, block_len, output, all_size);
  } else if (recursive_halving_map_.is_power_of_2) {
    AllgatherRecursiveDoubling(input, block_start, block_len, output, all_size);
  } else {
    AllgatherBruck(input, block_start, block_len, output, all_size);
  }
}

void Network::AllgatherBruck(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size) {
  comm_size_t write_pos = 0;
  // use output as receive buffer
  std::memcpy(output, input, block_len[rank_]);
  write_pos += block_len[rank_];
  int accumulated_block = 1;
  for (int i = 0; i < bruck_map_.k; ++i) {
    // get current local block size
    int cur_block_size = std::min(1 << i, num_machines_ - accumulated_block);
    // get out rank
    int out_rank = bruck_map_.out_ranks[i];
    // get in rank
    int in_rank = bruck_map_.in_ranks[i];
    // get send information
    comm_size_t need_send_len = 0;
    // get recv information
    comm_size_t need_recv_len = 0;
    for (int j = 0; j < cur_block_size; ++j) {
      need_send_len += block_len[(rank_ + j) % num_machines_];
      need_recv_len += block_len[(rank_ + accumulated_block + j) % num_machines_];
    }
    // send and recv at same time
    linkers_->SendRecv(out_rank, output, need_send_len, in_rank, output + write_pos, need_recv_len);
    write_pos += need_recv_len;
    accumulated_block += cur_block_size;
  }
  // rotate in-place
  std::reverse<char*>(output, output + all_size);
  std::reverse<char*>(output, output + block_start[rank_]);
  std::reverse<char*>(output + block_start[rank_], output + all_size);
}

void Network::AllgatherRecursiveDoubling(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t) {
  // use output as receive buffer
  std::memcpy(output + block_start[rank_], input, block_len[rank_]);
  for (int i = 0; i < bruck_map_.k; ++i) {
    // get current local block size
    int cur_step = 1 << i;
    const int vgroup = rank_ / cur_step;
    const int vrank = vgroup * cur_step;
    int target = rank_ + cur_step;
    int target_vrank = (vgroup + 1) * cur_step;
    if (vgroup & 1) {
      target = rank_ - cur_step;
      target_vrank = (vgroup - 1) * cur_step;
    }
    // get send information
    comm_size_t need_send_len = 0;
    // get recv information
    comm_size_t need_recv_len = 0;
    for (int j = 0; j < cur_step; ++j) {
      need_send_len += block_len[(vrank + j)];
      need_recv_len += block_len[(target_vrank + j)];
    }
    // send and recv at same time
    linkers_->SendRecv(target, output + block_start[vrank], need_send_len,
                       target, output + block_start[target_vrank], need_recv_len);
  }
}

void Network::AllgatherRing(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t) {
  // use output as receive buffer
  std::memcpy(output + block_start[rank_], input, block_len[rank_]);
  int out_rank = (rank_ + 1) % num_machines_;
  int in_rank = (rank_ - 1 + num_machines_) % num_machines_;
  int out_block = rank_;
  int in_block = in_rank;
  for (int i = 1; i < num_machines_; ++i) {
    // send and recv at same time
    linkers_->SendRecv(out_rank, output + block_start[out_block], block_len[out_block],
                       in_rank, output + block_start[in_block], block_len[in_block]);
    out_block = (out_block - 1 + num_machines_) % num_machines_;
    in_block = (in_block - 1 + num_machines_) % num_machines_;
  }
}

void Network::ReduceScatter(char* input, comm_size_t input_size, int type_size,
                            const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                            comm_size_t output_size, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  if (reduce_scatter_ext_fun_ != nullptr) {
    return reduce_scatter_ext_fun_(input, input_size, type_size, block_start, block_len, num_machines_, output, output_size, reducer);
  }
  const comm_size_t kRingThreshold = 10 * 1024 * 1024;  // 10MB
  if (recursive_halving_map_.is_power_of_2 || input_size < kRingThreshold) {
    ReduceScatterRecursiveHalving(input, input_size, type_size, block_start, block_len, output, output_size, reducer);
  } else {
    ReduceScatterRing(input, input_size, type_size, block_start, block_len, output, output_size, reducer);
  }
}

void Network::ReduceScatterRecursiveHalving(char* input, comm_size_t input_size, int type_size,
                                            const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                                            comm_size_t, const ReduceFunction& reducer) {
  if (!recursive_halving_map_.is_power_of_2) {
    if (recursive_halving_map_.type == RecursiveHalvingNodeType::Other) {
      // send local data to neighbor first
      linkers_->Send(recursive_halving_map_.neighbor, input, input_size);
    } else if (recursive_halving_map_.type == RecursiveHalvingNodeType::GroupLeader) {
      // receive neighbor data first
      int need_recv_cnt = input_size;
      linkers_->Recv(recursive_halving_map_.neighbor, output, need_recv_cnt);
      // reduce
      reducer(output, input, type_size, input_size);
    }
  }
  if (recursive_halving_map_.type != RecursiveHalvingNodeType::Other) {
    for (int i = 0; i < recursive_halving_map_.k; ++i) {
      // get target
      int target = recursive_halving_map_.ranks[i];
      comm_size_t send_block_start = recursive_halving_map_.send_block_start[i];
      comm_size_t recv_block_start = recursive_halving_map_.recv_block_start[i];
      // get send information
      comm_size_t send_size = 0;
      for (int j = 0; j < recursive_halving_map_.send_block_len[i]; ++j) {
        send_size += block_len[send_block_start + j];
      }
      // get recv information
      comm_size_t need_recv_cnt = 0;
      for (int j = 0; j < recursive_halving_map_.recv_block_len[i]; ++j) {
        need_recv_cnt += block_len[recv_block_start + j];
      }
      // send and recv at same time
      linkers_->SendRecv(target, input + block_start[send_block_start], send_size, target, output, need_recv_cnt);
      // reduce
      reducer(output, input + block_start[recv_block_start], type_size, need_recv_cnt);
    }
  }
  if (!recursive_halving_map_.is_power_of_2) {
    if (recursive_halving_map_.type == RecursiveHalvingNodeType::GroupLeader) {
      // send result to neighbor
      linkers_->Send(recursive_halving_map_.neighbor,
                     input + block_start[recursive_halving_map_.neighbor],
                     block_len[recursive_halving_map_.neighbor]);
    } else if (recursive_halving_map_.type == RecursiveHalvingNodeType::Other) {
      // receive result from neighbor
      int need_recv_cnt = block_len[rank_];
      linkers_->Recv(recursive_halving_map_.neighbor, output, need_recv_cnt);
      return;
    }
  }
  // copy result
  std::memcpy(output, input + block_start[rank_], block_len[rank_]);
}

void Network::ReduceScatterRing(char* input, comm_size_t, int type_size,
                                const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                                comm_size_t, const ReduceFunction& reducer) {
  const int out_rank = (rank_ + 1) % num_machines_;
  const int in_rank = (rank_ - 1 + num_machines_) % num_machines_;
  int out_block = in_rank;
  int in_block = (in_rank - 1 + num_machines_) % num_machines_;
  for (int i = 1; i < num_machines_; ++i) {
    linkers_->SendRecv(out_rank, input + block_start[out_block], block_len[out_block],
                       in_rank, output, block_len[in_block]);
    reducer(output, input + block_start[in_block], type_size, block_len[in_block]);
    out_block = (out_block - 1 + num_machines_) % num_machines_;
    in_block = (in_block - 1 + num_machines_) % num_machines_;
  }
  std::memcpy(output, input + block_start[rank_], block_len[rank_]);
}

int Network::rank() {
  return rank_;
}

int Network::num_machines() {
  return num_machines_;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/network/socket_wrapper.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_
#define LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_
#ifdef USE_SOCKET

#include <LightGBM/utils/log.h>

#include <string>
#include <cerrno>
#include <cstdlib>
#include <unordered_set>

#if defined(_WIN32)

#ifdef _MSC_VER
#define NOMINMAX
#endif

#include <winsock2.h>
#include <ws2tcpip.h>
#include <iphlpapi.h>

#else

#include <arpa/inet.h>
#include <fcntl.h>
#include <netdb.h>
#include <netinet/in.h>
#include <netinet/tcp.h>
#include <sys/ioctl.h>
#include <sys/socket.h>
#include <sys/types.h>
#include <unistd.h>

#include <ifaddrs.h>
#include <sys/time.h>

#endif  // defined(_WIN32)

#ifdef _MSC_VER
#pragma comment(lib, "Ws2_32.lib")
#pragma comment(lib, "IPHLPAPI.lib")
#endif

namespace LightGBM {

#ifndef _WIN32

typedef int SOCKET;
const int INVALID_SOCKET = -1;
#define SOCKET_ERROR -1

#endif

#ifdef _WIN32

#define MALLOC(x) HeapAlloc(GetProcessHeap(), 0, (x))
#define FREE(x) HeapFree(GetProcessHeap(), 0, (x))

// existence of inet_pton is checked in CMakeLists.txt and configure.win, then stored in WIN_HAS_INET_PTON
#ifndef WIN_HAS_INET_PTON
inline int inet_pton(int af, const char *src, void *dst) {
  struct sockaddr_storage ss;
  int size = sizeof(ss);
  char src_copy[INET6_ADDRSTRLEN + 1];

  ZeroMemory(&ss, sizeof(ss));
  /* stupid non-const API */
  strncpy(src_copy, src, INET6_ADDRSTRLEN + 1);
  src_copy[INET6_ADDRSTRLEN] = 0;

  if (WSAStringToAddress(src_copy, af, NULL, (struct sockaddr *)&ss, &size) == 0) {
    switch (af) {
    case AF_INET:
      *(struct in_addr *)dst = ((struct sockaddr_in *)&ss)->sin_addr;
      return 1;
    case AF_INET6:
      *(struct in6_addr *)dst = ((struct sockaddr_in6 *)&ss)->sin6_addr;
      return 1;
    }
  }
  return 0;
}
#endif
#endif

namespace SocketConfig {
const int kSocketBufferSize = 100 * 1000;
const int kMaxReceiveSize = 100 * 1000;
const int kNoDelay = 1;
}

class TcpSocket {
 public:
  TcpSocket() {
    sockfd_ = socket(AF_INET, SOCK_STREAM, IPPROTO_TCP);
    if (sockfd_ == INVALID_SOCKET) {
      Log::Fatal("Socket construction error");
      return;
    }
    ConfigSocket();
  }

  explicit TcpSocket(SOCKET socket) {
    sockfd_ = socket;
    if (sockfd_ == INVALID_SOCKET) {
      Log::Fatal("Passed socket error");
      return;
    }
    ConfigSocket();
  }

  TcpSocket(const TcpSocket &object) {
    sockfd_ = object.sockfd_;
    ConfigSocket();
  }
  ~TcpSocket() {
  }
  inline void SetTimeout(int timeout_ms) {
#if defined(_WIN32)
    DWORD timeout = static_cast<DWORD>(timeout_ms);
    setsockopt(sockfd_, SOL_SOCKET, SO_RCVTIMEO, reinterpret_cast<const char*>(&timeout), sizeof(timeout));
#else
    struct timeval tv;
    tv.tv_sec = timeout_ms / 1000;
    tv.tv_usec = (timeout_ms % 1000) * 1000;
    setsockopt(sockfd_, SOL_SOCKET, SO_RCVTIMEO, &tv, sizeof(tv));
#endif
  }
  inline void ConfigSocket() {
    if (sockfd_ == INVALID_SOCKET) {
      return;
    }

    if (setsockopt(sockfd_, SOL_SOCKET, SO_RCVBUF, reinterpret_cast<const char*>(&SocketConfig::kSocketBufferSize), sizeof(SocketConfig::kSocketBufferSize)) != 0) {
      Log::Warning("Set SO_RCVBUF failed, please increase your net.core.rmem_max to 100k at least");
    }

    if (setsockopt(sockfd_, SOL_SOCKET, SO_SNDBUF, reinterpret_cast<const char*>(&SocketConfig::kSocketBufferSize), sizeof(SocketConfig::kSocketBufferSize)) != 0) {
      Log::Warning("Set SO_SNDBUF failed, please increase your net.core.wmem_max to 100k at least");
    }
    if (setsockopt(sockfd_, IPPROTO_TCP, TCP_NODELAY, reinterpret_cast<const char*>(&SocketConfig::kNoDelay), sizeof(SocketConfig::kNoDelay)) != 0) {
      Log::Warning("Set TCP_NODELAY failed");
    }
  }

  inline static void Startup() {
#if defined(_WIN32)
    WSADATA wsa_data;
    if (WSAStartup(MAKEWORD(2, 2), &wsa_data) == -1) {
      Log::Fatal("Socket error: WSAStartup error");
    }
    if (LOBYTE(wsa_data.wVersion) != 2 || HIBYTE(wsa_data.wVersion) != 2) {
      WSACleanup();
      Log::Fatal("Socket error: Winsock.dll version error");
    }
#else
#endif
  }
  inline static void Finalize() {
#if defined(_WIN32)
    WSACleanup();
#endif
  }

  inline static int GetLastError() {
#if defined(_WIN32)
    return WSAGetLastError();
#else
    return errno;
#endif
  }



#if defined(_WIN32)
  inline static std::unordered_set<std::string> GetLocalIpList() {
    std::unordered_set<std::string> ip_list;
    char buffer[512];
    // get hostName
    if (gethostname(buffer, sizeof(buffer)) == SOCKET_ERROR) {
      Log::Fatal("Error code %d, when getting local host name", WSAGetLastError());
    }
    // push local ip
    PIP_ADAPTER_INFO pAdapterInfo;
    PIP_ADAPTER_INFO pAdapter = NULL;
    DWORD dwRetVal = 0;
    ULONG ulOutBufLen = sizeof(IP_ADAPTER_INFO);
    pAdapterInfo = reinterpret_cast<IP_ADAPTER_INFO *>(MALLOC(sizeof(IP_ADAPTER_INFO)));
    if (pAdapterInfo == NULL) {
      Log::Fatal("GetAdaptersinfo error: allocating memory");
    }
    // Make an initial call to GetAdaptersInfo to get
    // the necessary size into the ulOutBufLen variable
    if (GetAdaptersInfo(pAdapterInfo, &ulOutBufLen) == ERROR_BUFFER_OVERFLOW) {
      FREE(pAdapterInfo);
      pAdapterInfo = reinterpret_cast<IP_ADAPTER_INFO *>(MALLOC(ulOutBufLen));
      if (pAdapterInfo == NULL) {
        Log::Fatal("GetAdaptersinfo error: allocating memory");
      }
    }
    if ((dwRetVal = GetAdaptersInfo(pAdapterInfo, &ulOutBufLen)) == NO_ERROR) {
      pAdapter = pAdapterInfo;
      while (pAdapter) {
        ip_list.insert(pAdapter->IpAddressList.IpAddress.String);
        pAdapter = pAdapter->Next;
      }
    } else {
      Log::Fatal("GetAdaptersinfo error: code %d", dwRetVal);
    }
    if (pAdapterInfo)
      FREE(pAdapterInfo);
    return ip_list;
  }
#else
  inline static std::unordered_set<std::string> GetLocalIpList() {
    std::unordered_set<std::string> ip_list;
    struct ifaddrs * ifAddrStruct = NULL;
    struct ifaddrs * ifa = NULL;
    void * tmpAddrPtr = NULL;

    getifaddrs(&ifAddrStruct);

    for (ifa = ifAddrStruct; ifa != NULL; ifa = ifa->ifa_next) {
      if (!ifa->ifa_addr) {
        continue;
      }
      if (ifa->ifa_addr->sa_family == AF_INET) {
        // NOLINTNEXTLINE
        tmpAddrPtr = &((struct sockaddr_in *)ifa->ifa_addr)->sin_addr;
        char addressBuffer[INET_ADDRSTRLEN];
        inet_ntop(AF_INET, tmpAddrPtr, addressBuffer, INET_ADDRSTRLEN);
        ip_list.insert(std::string(addressBuffer));
      }
    }
    if (ifAddrStruct != NULL) freeifaddrs(ifAddrStruct);
    return ip_list;
  }
#endif
  inline static sockaddr_in GetAddress(const char* url, int port) {
    sockaddr_in addr = sockaddr_in();
    std::memset(&addr, 0, sizeof(sockaddr_in));
    inet_pton(AF_INET, url, &addr.sin_addr);
    addr.sin_family = AF_INET;
    addr.sin_port = htons(static_cast<u_short>(port));
    return addr;
  }

  inline bool Bind(int port) {
    sockaddr_in local_addr = GetAddress("0.0.0.0", port);
    if (bind(sockfd_, reinterpret_cast<const sockaddr*>(&local_addr), sizeof(sockaddr_in)) == 0) {
      return true;
    }
    return false;
  }

  inline bool Connect(const char *url, int port) {
    sockaddr_in server_addr = GetAddress(url, port);
    if (connect(sockfd_, reinterpret_cast<const sockaddr*>(&server_addr), sizeof(sockaddr_in)) == 0) {
      return true;
    }
    return false;
  }

  inline void Listen(int backlog = 128) {
    listen(sockfd_, backlog);
  }

  inline TcpSocket Accept() {
    SOCKET newfd = accept(sockfd_, NULL, NULL);
    if (newfd == INVALID_SOCKET) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket accept error (code: %d)", err_code);
#else
      Log::Fatal("Socket accept error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return TcpSocket(newfd);
  }

  inline int Send(const char *buf_, int len, int flag = 0) {
    int cur_cnt = send(sockfd_, buf_, len, flag);
    if (cur_cnt == SOCKET_ERROR) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket send error (code: %d)", err_code);
#else
      Log::Fatal("Socket send error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return cur_cnt;
  }

  inline int Recv(char *buf_, int len, int flags = 0) {
    int cur_cnt = recv(sockfd_, buf_ , len , flags);
    if (cur_cnt == SOCKET_ERROR) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket recv error (code: %d)", err_code);
#else
      Log::Fatal("Socket recv error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return cur_cnt;
  }

  inline bool IsClosed() {
    return sockfd_ == INVALID_SOCKET;
  }

  inline void Close() {
    if (!IsClosed()) {
#if defined(_WIN32)
      closesocket(sockfd_);
#else
      close(sockfd_);
#endif
      sockfd_ = INVALID_SOCKET;
    }
  }

 private:
  SOCKET sockfd_;
};

}  // namespace LightGBM
#endif  // USE_SOCKET
#endif   // LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/binary_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief Objective function for binary classification
*/
class BinaryLogloss: public ObjectiveFunction {
 public:
  explicit BinaryLogloss(const Config& config,
                         std::function<bool(label_t)> is_pos = nullptr)
      : deterministic_(config.deterministic) {
    sigmoid_ = static_cast<double>(config.sigmoid);
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
    is_unbalance_ = config.is_unbalance;
    scale_pos_weight_ = static_cast<double>(config.scale_pos_weight);
    if (is_unbalance_ && std::fabs(scale_pos_weight_ - 1.0f) > 1e-6) {
      Log::Fatal("Cannot set is_unbalance and scale_pos_weight at the same time");
    }
    is_pos_ = is_pos;
    if (is_pos_ == nullptr) {
      is_pos_ = [](label_t label) { return label > 0; };
    }
  }

  explicit BinaryLogloss(const std::vector<std::string>& strs)
      : deterministic_(false) {
    sigmoid_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("sigmoid")) {
          Common::Atof(tokens[1].c_str(), &sigmoid_);
        }
      }
    }
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
  }

  ~BinaryLogloss() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();
    data_size_t cnt_positive = 0;
    data_size_t cnt_negative = 0;
    // count for positive and negative samples
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:cnt_positive, cnt_negative)
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (is_pos_(label_[i])) {
        ++cnt_positive;
      } else {
        ++cnt_negative;
      }
    }
    num_pos_data_ = cnt_positive;
    if (Network::num_machines() > 1) {
      cnt_positive = Network::GlobalSyncUpBySum(cnt_positive);
      cnt_negative = Network::GlobalSyncUpBySum(cnt_negative);
    }
    need_train_ = true;
    if (cnt_negative == 0 || cnt_positive == 0) {
      Log::Warning("Contains only one class");
      // not need to boost.
      need_train_ = false;
    }
    Log::Info("Number of positive: %d, number of negative: %d", cnt_positive, cnt_negative);
    // use -1 for negative class, and 1 for positive class
    label_val_[0] = -1;
    label_val_[1] = 1;
    // weight for label
    label_weights_[0] = 1.0f;
    label_weights_[1] = 1.0f;
    // if using unbalance, change the labels weight
    if (is_unbalance_ && cnt_positive > 0 && cnt_negative > 0) {
      if (cnt_positive > cnt_negative) {
        label_weights_[1] = 1.0f;
        label_weights_[0] = static_cast<double>(cnt_positive) / cnt_negative;
      } else {
        label_weights_[1] = static_cast<double>(cnt_negative) / cnt_positive;
        label_weights_[0] = 1.0f;
      }
    }
    label_weights_[1] *= scale_pos_weight_;
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (!need_train_) {
      return;
    }
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        // get label and label weights
        const int is_pos = is_pos_(label_[i]);
        const int label = label_val_[is_pos];
        const double label_weight = label_weights_[is_pos];
        // calculate gradients and hessians
        const double response = -label * sigmoid_ / (1.0f + std::exp(label * sigmoid_ * score[i]));
        const double abs_response = fabs(response);
        gradients[i] = static_cast<score_t>(response * label_weight);
        hessians[i] = static_cast<score_t>(abs_response * (sigmoid_ - abs_response) * label_weight);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        // get label and label weights
        const int is_pos = is_pos_(label_[i]);
        const int label = label_val_[is_pos];
        const double label_weight = label_weights_[is_pos];
        // calculate gradients and hessians
        const double response = -label * sigmoid_ / (1.0f + std::exp(label * sigmoid_ * score[i]));
        const double abs_response = fabs(response);
        gradients[i] = static_cast<score_t>(response * label_weight * weights_[i]);
        hessians[i] = static_cast<score_t>(abs_response * (sigmoid_ - abs_response) * label_weight * weights_[i]);
      }
    }
  }

  // implement custom average to boost from (if enabled among options)
  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += is_pos_(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += is_pos_(label_[i]);
      }
    }
    if (Network::num_machines() > 1) {
      suml = Network::GlobalSyncUpBySum(suml);
      sumw = Network::GlobalSyncUpBySum(sumw);
    }
    double pavg = suml / sumw;
    pavg = std::min(pavg, 1.0 - kEpsilon);
    pavg = std::max<double>(pavg, kEpsilon);
    double initscore = std::log(pavg / (1.0f - pavg)) / sigmoid_;
    Log::Info("[%s:%s]: pavg=%f -> initscore=%f", GetName(), __func__, pavg, initscore);
    return initscore;
  }

  bool ClassNeedTrain(int /*class_id*/) const override {
    return need_train_;
  }

  const char* GetName() const override {
    return "binary";
  }

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = 1.0f / (1.0f + std::exp(-sigmoid_ * input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "sigmoid:" << sigmoid_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  bool NeedAccuratePrediction() const override { return false; }

  data_size_t NumPositiveData() const override { return num_pos_data_; }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of positive samples */
  data_size_t num_pos_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief True if using unbalance training */
  bool is_unbalance_;
  /*! \brief Sigmoid parameter */
  double sigmoid_;
  /*! \brief Values for positive and negative labels */
  int label_val_[2];
  /*! \brief Weights for positive and negative labels */
  double label_weights_[2];
  /*! \brief Weights for data */
  const label_t* weights_;
  double scale_pos_weight_;
  std::function<bool(label_t)> is_pos_;
  bool need_train_;
  const bool deterministic_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_binary_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDABinaryLogloss::CUDABinaryLogloss(const Config& config):
CUDAObjectiveInterface<BinaryLogloss>(config), ova_class_id_(-1) {
  cuda_label_ = nullptr;
  cuda_weights_ = nullptr;
}

CUDABinaryLogloss::CUDABinaryLogloss(const Config& config, const int ova_class_id):
CUDAObjectiveInterface<BinaryLogloss>(config), ova_class_id_(ova_class_id) {
  is_pos_ = [ova_class_id](label_t label) { return static_cast<int>(label) == ova_class_id; };
}

CUDABinaryLogloss::CUDABinaryLogloss(const std::vector<std::string>& strs): CUDAObjectiveInterface<BinaryLogloss>(strs) {}

CUDABinaryLogloss::~CUDABinaryLogloss() {}

void CUDABinaryLogloss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<BinaryLogloss>::Init(metadata, num_data);
  if (ova_class_id_ == -1) {
    cuda_label_ = metadata.cuda_metadata()->cuda_label();
    cuda_ova_label_.Clear();
  } else {
    cuda_ova_label_.Resize(static_cast<size_t>(num_data));
    CopyFromHostToCUDADevice<label_t>(cuda_ova_label_.RawData(), metadata.cuda_metadata()->cuda_label(), static_cast<size_t>(num_data), __FILE__, __LINE__);
    LaunchResetOVACUDALabelKernel();
    cuda_label_ = cuda_ova_label_.RawData();
  }
  cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  cuda_boost_from_score_.Resize(1);
  SetCUDAMemory<double>(cuda_boost_from_score_.RawData(), 0, 1, __FILE__, __LINE__);
  cuda_sum_weights_.Resize(1);
  SetCUDAMemory<double>(cuda_sum_weights_.RawData(), 0, 1, __FILE__, __LINE__);
  if (label_weights_[0] != 1.0f || label_weights_[1] != 1.0f) {
    cuda_label_weights_.Resize(2);
    CopyFromHostToCUDADevice<double>(cuda_label_weights_.RawData(), label_weights_, 2, __FILE__, __LINE__);
  } else {
    cuda_label_weights_.Clear();
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_binary_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_binary_objective.hpp"

#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <bool USE_WEIGHT>
__global__ void BoostFromScoreKernel_1_BinaryLogloss(const label_t* cuda_labels, const data_size_t num_data, double* out_cuda_sum_labels,
                                                     double* out_cuda_sum_weights, const label_t* cuda_weights) {
  __shared__ double shared_buffer[WARPSIZE];
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double label_value = 0.0;
  double weight_value = 0.0;
  if (index < num_data) {
    if (USE_WEIGHT) {
      const label_t cuda_label = cuda_labels[index];
      const double sample_weight = cuda_weights[index];
      const label_t label = cuda_label > 0 ? 1 : 0;
      label_value = label * sample_weight;
      weight_value = sample_weight;
    } else {
      const label_t cuda_label = cuda_labels[index];
      label_value = cuda_label > 0 ? 1 : 0;
    }
  }
  for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
    label_value += __shfl_down_sync(mask, label_value, offset);
  }
  if (warpLane == 0) {
    shared_buffer[warpID] = label_value;
  }
  __syncthreads();
  if (warpID == 0) {
    label_value = (warpLane < num_warp ? shared_buffer[warpLane] : 0);
    for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
      label_value += __shfl_down_sync(mask, label_value, offset);
    }
  }
  __syncthreads();
  if (USE_WEIGHT) {
    for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
      weight_value += __shfl_down_sync(mask, weight_value, offset);
    }
    if (warpLane == 0) {
      shared_buffer[warpID] = weight_value;
    }
    __syncthreads();
    if (warpID == 0) {
      weight_value = (warpLane < num_warp ? shared_buffer[warpLane] : 0);
      for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
        weight_value += __shfl_down_sync(mask, weight_value, offset);
      }
    }
    __syncthreads();
  }
  if (threadIdx.x == 0) {
    atomicAdd_system(out_cuda_sum_labels, label_value);
    if (USE_WEIGHT) {
      atomicAdd_system(out_cuda_sum_weights, weight_value);
    }
  }
}

template <bool USE_WEIGHT>
__global__ void BoostFromScoreKernel_2_BinaryLogloss(double* out_cuda_sum_labels, double* out_cuda_sum_weights,
                                                     const data_size_t num_data, const double sigmoid) {
  const double suml = *out_cuda_sum_labels;
  const double sumw = USE_WEIGHT ? *out_cuda_sum_weights : static_cast<double>(num_data);
  double pavg = suml / sumw;
  pavg = min(pavg, 1.0 - kEpsilon);
  pavg = max(pavg, kEpsilon);
  const double init_score = log(pavg / (1.0f - pavg)) / sigmoid;
  *out_cuda_sum_weights = pavg;
  *out_cuda_sum_labels = init_score;
}

double CUDABinaryLogloss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  const int num_blocks = (num_data_ + CALC_INIT_SCORE_BLOCK_SIZE_BINARY - 1) / CALC_INIT_SCORE_BLOCK_SIZE_BINARY;
  SetCUDAMemory<double>(cuda_boost_from_score_.RawData(), 0, 1, __FILE__, __LINE__);
  if (cuda_weights_ == nullptr) {
    BoostFromScoreKernel_1_BinaryLogloss<false><<<num_blocks, CALC_INIT_SCORE_BLOCK_SIZE_BINARY>>>
      (cuda_label_, num_data_, cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), cuda_weights_);
  } else {
    BoostFromScoreKernel_1_BinaryLogloss<true><<<num_blocks, CALC_INIT_SCORE_BLOCK_SIZE_BINARY>>>
      (cuda_label_, num_data_, cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), cuda_weights_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (cuda_weights_ == nullptr) {
    if (nccl_communicator_ == nullptr) {
      BoostFromScoreKernel_2_BinaryLogloss<false><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    } else {
      NCCLAllReduce<double>(cuda_boost_from_score_.RawData(), cuda_boost_from_score_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      const data_size_t global_num_data = NCCLAllReduce<data_size_t>(num_data_, ncclInt32, ncclSum, nccl_communicator_);
      BoostFromScoreKernel_2_BinaryLogloss<false><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), global_num_data, sigmoid_);
    }
  } else {
    if (nccl_communicator_ == nullptr) {
      BoostFromScoreKernel_2_BinaryLogloss<true><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    } else {
      NCCLAllReduce<double>(cuda_boost_from_score_.RawData(), cuda_boost_from_score_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      NCCLAllReduce<double>(cuda_sum_weights_.RawData(), cuda_sum_weights_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      BoostFromScoreKernel_2_BinaryLogloss<true><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    }
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  double boost_from_score = 0.0f;
  CopyFromCUDADeviceToHost<double>(&boost_from_score, cuda_boost_from_score_.RawData(), 1, __FILE__, __LINE__);
  double pavg = 0.0f;
  CopyFromCUDADeviceToHost<double>(&pavg, cuda_sum_weights_.RawData(), 1, __FILE__, __LINE__);
  // for some test cases in test_utilities.py which check the log output
  Log::Info("[%s:%s]: pavg=%f -> initscore=%f",  GetName(), "BoostFromScore", pavg, boost_from_score);
  return boost_from_score;
}

template <bool USE_LABEL_WEIGHT, bool USE_WEIGHT>
__global__ void GetGradientsKernel_BinaryLogloss(const double* cuda_scores, const label_t* cuda_labels,
  const double* cuda_label_weights, const label_t* cuda_weights,
  const double sigmoid, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    const label_t cuda_label = static_cast<int>(cuda_labels[data_index]);
    const int label = cuda_label > 0 ? 1 : -1;
    const double response = -label * sigmoid / (1.0f + exp(label * sigmoid * cuda_scores[data_index]));
    const double abs_response = fabs(response);
    if (!USE_WEIGHT) {
      if (USE_LABEL_WEIGHT) {
        const double label_weight = cuda_label_weights[label];
        cuda_out_gradients[data_index] = static_cast<score_t>(response * label_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * label_weight);
      } else {
        cuda_out_gradients[data_index] = static_cast<score_t>(response);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response));
      }
    } else {
      const double sample_weight = cuda_weights[data_index];
      if (USE_LABEL_WEIGHT) {
        const double label_weight = cuda_label_weights[label];
        cuda_out_gradients[data_index] = static_cast<score_t>(response * label_weight * sample_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * label_weight * sample_weight);
      } else {
        cuda_out_gradients[data_index] = static_cast<score_t>(response * sample_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * sample_weight);
      }
    }
  }
}

#define GetGradientsKernel_BinaryLogloss_ARGS \
  scores, \
  cuda_label_, \
  cuda_label_weights_.RawData(), \
  cuda_weights_, \
  sigmoid_, \
  num_data_, \
  gradients, \
  hessians

void CUDABinaryLogloss::LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  if (cuda_label_weights_.Size() == 0) {
    if (cuda_weights_ == nullptr) {
      GetGradientsKernel_BinaryLogloss<false, false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    } else {
      GetGradientsKernel_BinaryLogloss<false, true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    }
  } else {
    if (cuda_weights_ == nullptr) {
      GetGradientsKernel_BinaryLogloss<true, false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    } else {
      GetGradientsKernel_BinaryLogloss<true, true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    }
  }
}

#undef GetGradientsKernel_BinaryLogloss_ARGS

__global__ void ConvertOutputCUDAKernel_BinaryLogloss(const double sigmoid, const data_size_t num_data, const double* input, double* output) {
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    output[data_index] = 1.0f / (1.0f + exp(-sigmoid * input[data_index]));
  }
}

const double* CUDABinaryLogloss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  ConvertOutputCUDAKernel_BinaryLogloss<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(sigmoid_, num_data, input, output);
  return output;
}

__global__ void ResetOVACUDALabelKernel(
  const int ova_class_id,
  const data_size_t num_data,
  label_t* cuda_label) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const int int_label = static_cast<int>(cuda_label[data_index]);
    cuda_label[data_index] = (int_label == ova_class_id ? 1.0f : 0.0f);
  }
}

void CUDABinaryLogloss::LaunchResetOVACUDALabelKernel() const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  ResetOVACUDALabelKernel<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(ova_class_id_, num_data_, cuda_ova_label_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_binary_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define GET_GRADIENTS_BLOCK_SIZE_BINARY (1024)
#define CALC_INIT_SCORE_BLOCK_SIZE_BINARY (1024)

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <string>
#include <vector>

#include "../binary_objective.hpp"

namespace LightGBM {

class CUDABinaryLogloss : public CUDAObjectiveInterface<BinaryLogloss> {
 public:
  explicit CUDABinaryLogloss(const Config& config);

  explicit CUDABinaryLogloss(const Config& config, const int ova_class_id);

  explicit CUDABinaryLogloss(const std::vector<std::string>& strs);

  ~CUDABinaryLogloss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

  bool NeedConvertOutputCUDA() const override { return true; }

 private:
  void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const override;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  void LaunchResetOVACUDALabelKernel() const;

  // CUDA memory, held by other objects
  const label_t* cuda_label_;
  CUDAVector<label_t> cuda_ova_label_;
  const label_t* cuda_weights_;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_boost_from_score_;
  CUDAVector<double> cuda_sum_weights_;
  CUDAVector<double> cuda_label_weights_;
  const int ova_class_id_ = -1;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_multiclass_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include "cuda_multiclass_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDAMulticlassSoftmax::CUDAMulticlassSoftmax(const Config& config): CUDAObjectiveInterface<MulticlassSoftmax>(config) {}

CUDAMulticlassSoftmax::CUDAMulticlassSoftmax(const std::vector<std::string>& strs): CUDAObjectiveInterface<MulticlassSoftmax>(strs) {}

CUDAMulticlassSoftmax::~CUDAMulticlassSoftmax() {}

void CUDAMulticlassSoftmax::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<MulticlassSoftmax>::Init(metadata, num_data);
  cuda_softmax_buffer_.Resize(static_cast<size_t>(num_data) * static_cast<size_t>(num_class_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


CUDAMulticlassOVA::CUDAMulticlassOVA(const Config& config): CUDAObjectiveInterface<MulticlassOVA>(config) {
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_.emplace_back(new CUDABinaryLogloss(config, i));
  }
}

CUDAMulticlassOVA::CUDAMulticlassOVA(const std::vector<std::string>& strs): CUDAObjectiveInterface<MulticlassOVA>(strs) {}

CUDAMulticlassOVA::~CUDAMulticlassOVA() {}

void CUDAMulticlassOVA::Init(const Metadata& metadata, data_size_t num_data) {
  MulticlassOVA::Init(metadata, num_data);
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_[i]->Init(metadata, num_data);
  }
}

void CUDAMulticlassOVA::GetGradients(const double* score, score_t* gradients, score_t* hessians) const {
  for (int i = 0; i < num_class_; ++i) {
    int64_t offset = static_cast<int64_t>(num_data_) * i;
    cuda_binary_loss_[i]->GetGradients(score + offset, gradients + offset, hessians + offset);
  }
}

const double* CUDAMulticlassOVA::ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const {
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_[i]->ConvertOutputCUDA(num_data, input + i * num_data, output + i * num_data);
  }
  return output;
}


}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_multiclass_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <algorithm>

#include "cuda_multiclass_objective.hpp"

namespace LightGBM {

__device__ void SoftmaxCUDA(double* softmax_buffer, int len) {
  double wmax = softmax_buffer[0];
  for (int i = 1; i < len; ++i) {
    wmax = max(softmax_buffer[i], wmax);
  }
  double wsum = 0.0f;
  for (int i = 0; i < len; ++i) {
    softmax_buffer[i] = exp(softmax_buffer[i] - wmax);
    wsum += softmax_buffer[i];
  }
  for (int i = 0; i < len; ++i) {
    softmax_buffer[i] /= static_cast<double>(wsum);
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_MulticlassSoftmax(
  const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights,
  const double factor, const int num_class, const data_size_t num_data,
  double* cuda_softmax_buffer, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const data_size_t offset = data_index * num_class;
    double* softmax_result = cuda_softmax_buffer + offset;
    for (int k = 0; k < num_class; ++k) {
      softmax_result[k] = cuda_scores[k * num_data + data_index];
    }
    SoftmaxCUDA(softmax_result, num_class);
    if (!USE_WEIGHT) {
      for (int k = 0; k < num_class; ++k) {
        const double p = softmax_result[k];
        size_t idx = static_cast<size_t>(num_data) * k + data_index;
        if (static_cast<int>(cuda_labels[data_index]) == k) {
          cuda_out_gradients[idx] = static_cast<score_t>(p - 1.0f);
        } else {
          cuda_out_gradients[idx] = static_cast<score_t>(p);
        }
        cuda_out_hessians[idx] = static_cast<score_t>(factor * p * (1.0f - p));
      }
    } else {
      for (int k = 0; k < num_class; ++k) {
        const double p = softmax_result[k];
        const double weight = cuda_weights[data_index];
        size_t idx = static_cast<size_t>(num_data) * k + data_index;
        if (static_cast<int>(cuda_labels[data_index]) == k) {
          cuda_out_gradients[idx] = static_cast<score_t>((p - 1.0f) * weight);
        } else {
          cuda_out_gradients[idx] = static_cast<score_t>(p * weight);
        }
        cuda_out_hessians[idx] = static_cast<score_t>((factor * p * (1.0f - p)) * weight);
      }
    }
  }
}

void CUDAMulticlassSoftmax::LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_MULTICLASS - 1) / GET_GRADIENTS_BLOCK_SIZE_MULTICLASS;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_MulticlassSoftmax<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
      scores, cuda_labels_, cuda_weights_, factor_, num_class_, num_data_,
      cuda_softmax_buffer_.RawData(), gradients, hessians);
  } else {
    GetGradientsKernel_MulticlassSoftmax<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
      scores, cuda_labels_, cuda_weights_, factor_, num_class_, num_data_,
      cuda_softmax_buffer_.RawData(), gradients, hessians);
  }
}

__global__ void ConvertOutputCUDAKernel_MulticlassSoftmax(
  const int num_class, const data_size_t num_data, const double* input, double* cuda_softmax_buffer, double* output) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const data_size_t offset = data_index * num_class;
    double* cuda_softmax_buffer_ptr = cuda_softmax_buffer + offset;
    for (int class_index = 0; class_index < num_class; ++class_index) {
      cuda_softmax_buffer_ptr[class_index] = input[class_index * num_data + data_index];
    }
    SoftmaxCUDA(cuda_softmax_buffer_ptr, num_class);
    for (int class_index = 0; class_index < num_class; ++class_index) {
      output[class_index * num_data + data_index] = cuda_softmax_buffer_ptr[class_index];
    }
  }
}

const double* CUDAMulticlassSoftmax::LaunchConvertOutputCUDAKernel(
  const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_MULTICLASS - 1) / GET_GRADIENTS_BLOCK_SIZE_MULTICLASS;
  ConvertOutputCUDAKernel_MulticlassSoftmax<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
    num_class_, num_data, input, cuda_softmax_buffer_.RawData(), output);
  return output;
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_multiclass_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <memory>
#include <string>
#include <vector>

#include "cuda_binary_objective.hpp"

#include "../multiclass_objective.hpp"

#define GET_GRADIENTS_BLOCK_SIZE_MULTICLASS (1024)

namespace LightGBM {

class CUDAMulticlassSoftmax: public CUDAObjectiveInterface<MulticlassSoftmax> {
 public:
  explicit CUDAMulticlassSoftmax(const Config& config);

  explicit CUDAMulticlassSoftmax(const std::vector<std::string>& strs);

  ~CUDAMulticlassSoftmax();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 private:
  void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_softmax_buffer_;
};


class CUDAMulticlassOVA: public CUDAObjectiveInterface<MulticlassOVA> {
 public:
  explicit CUDAMulticlassOVA(const Config& config);

  explicit CUDAMulticlassOVA(const std::vector<std::string>& strs);

  void Init(const Metadata& metadata, data_size_t num_data) override;

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const override;

  double BoostFromScore(int class_id) const override {
    return cuda_binary_loss_[class_id]->BoostFromScore(0);
  }

  bool ClassNeedTrain(int class_id) const override {
    return cuda_binary_loss_[class_id]->ClassNeedTrain(0);
  }

  ~CUDAMulticlassOVA();

  bool IsCUDAObjective() const override { return true; }

 private:
  void LaunchGetGradientsKernel(const double* /*scores*/, score_t* /*gradients*/, score_t* /*hessians*/) const {}

  std::vector<std::unique_ptr<CUDABinaryLogloss>> cuda_binary_loss_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_rank_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <string>
#include <vector>

#include "cuda_rank_objective.hpp"

namespace LightGBM {

CUDALambdarankNDCG::CUDALambdarankNDCG(const Config& config): CUDALambdaRankObjectiveInterface<LambdarankNDCG>(config) {}

CUDALambdarankNDCG::CUDALambdarankNDCG(const std::vector<std::string>& strs): CUDALambdaRankObjectiveInterface<LambdarankNDCG>(strs) {}

CUDALambdarankNDCG::~CUDALambdarankNDCG() {}

void CUDALambdarankNDCG::Init(const Metadata& metadata, data_size_t num_data) {
  CUDALambdaRankObjectiveInterface<LambdarankNDCG>::Init(metadata, num_data);
  cuda_inverse_max_dcgs_.Resize(this->inverse_max_dcgs_.size());
  CopyFromHostToCUDADevice(cuda_inverse_max_dcgs_.RawData(), this->inverse_max_dcgs_.data(), this->inverse_max_dcgs_.size(), __FILE__, __LINE__);
  cuda_label_gain_.Resize(this->label_gain_.size());
  CopyFromHostToCUDADevice(cuda_label_gain_.RawData(), this->label_gain_.data(), this->label_gain_.size(), __FILE__, __LINE__);
}


CUDARankXENDCG::CUDARankXENDCG(const Config& config): CUDALambdaRankObjectiveInterface<RankXENDCG>(config) {}

CUDARankXENDCG::CUDARankXENDCG(const std::vector<std::string>& strs): CUDALambdaRankObjectiveInterface<RankXENDCG>(strs) {}

CUDARankXENDCG::~CUDARankXENDCG() {}

void CUDARankXENDCG::Init(const Metadata& metadata, data_size_t num_data) {
  CUDALambdaRankObjectiveInterface<RankXENDCG>::Init(metadata, num_data);
  for (data_size_t i = 0; i < num_queries_; ++i) {
    rands_.emplace_back(seed_ + i);
  }
  item_rands_.resize(num_data, 0.0f);
  cuda_item_rands_.Resize(static_cast<size_t>(num_data));
  if (max_items_in_query_aligned_ >= 2048) {
    cuda_params_buffer_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDARankXENDCG::GenerateItemRands() const {
  const int num_threads = OMP_NUM_THREADS();
  OMP_INIT_EX();
  #pragma omp parallel for schedule(static) num_threads(num_threads)
  for (data_size_t i = 0; i < num_queries_; ++i) {
    OMP_LOOP_EX_BEGIN();
    const data_size_t start = query_boundaries_[i];
    const data_size_t end = query_boundaries_[i + 1];
    for (data_size_t j = start; j < end; ++j) {
      item_rands_[j] = rands_[i].NextFloat();
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_rank_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_rank_objective.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <random>
#include <algorithm>

namespace LightGBM {

template <bool MAX_ITEM_GREATER_THAN_1024, data_size_t NUM_RANK_LABEL>
__global__ void GetGradientsKernel_LambdarankNDCG(const double* cuda_scores, const label_t* cuda_labels, const data_size_t num_data,
  const data_size_t num_queries, const data_size_t* cuda_query_boundaries, const double* cuda_inverse_max_dcgs,
  const bool norm, const double sigmoid, const int truncation_level, const double* cuda_label_gain, const data_size_t num_rank_label,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  __shared__ score_t shared_scores[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ uint16_t shared_indices[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ score_t shared_lambdas[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ score_t shared_hessians[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ double shared_label_gain[NUM_RANK_LABEL > 1024 ? 1 : NUM_RANK_LABEL];
  const double* label_gain_ptr = nullptr;
  if (NUM_RANK_LABEL <= 1024) {
    for (uint32_t i = threadIdx.x; i < num_rank_label; i += blockDim.x) {
      shared_label_gain[i] = cuda_label_gain[i];
    }
    __syncthreads();
    label_gain_ptr = shared_label_gain;
  } else {
    label_gain_ptr = cuda_label_gain;
  }
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const double inverse_max_dcg = cuda_inverse_max_dcgs[query_index];
    const data_size_t query_start = cuda_query_boundaries[query_index];
    const data_size_t query_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = query_end - query_start;
    const double* cuda_scores_pointer = cuda_scores + query_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + query_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + query_start;
    const label_t* cuda_label_pointer = cuda_labels + query_start;
    if (threadIdx.x < query_item_count) {
      shared_scores[threadIdx.x] = cuda_scores_pointer[threadIdx.x];
      shared_indices[threadIdx.x] = static_cast<uint16_t>(threadIdx.x);
      shared_lambdas[threadIdx.x] = 0.0f;
      shared_hessians[threadIdx.x] = 0.0f;
    } else {
      shared_scores[threadIdx.x] = kMinScore;
      shared_indices[threadIdx.x] = static_cast<uint16_t>(threadIdx.x);
    }
    if (MAX_ITEM_GREATER_THAN_1024) {
      if (query_item_count > 1024) {
        const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
        if (threadIdx_x_plus_1024 < query_item_count) {
          shared_scores[threadIdx_x_plus_1024] = cuda_scores_pointer[threadIdx_x_plus_1024];
          shared_indices[threadIdx_x_plus_1024] = static_cast<uint16_t>(threadIdx_x_plus_1024);
          shared_lambdas[threadIdx_x_plus_1024] = 0.0f;
          shared_hessians[threadIdx_x_plus_1024] = 0.0f;
        } else {
          shared_scores[threadIdx_x_plus_1024] = kMinScore;
          shared_indices[threadIdx_x_plus_1024] = static_cast<uint16_t>(threadIdx_x_plus_1024);
        }
      }
    }
    __syncthreads();
    if (MAX_ITEM_GREATER_THAN_1024) {
      if (query_item_count > 1024) {
        BitonicArgSort_2048<score_t, uint16_t, false>(shared_scores, shared_indices);
      } else {
        BitonicArgSort_1024<score_t, uint16_t, false>(shared_scores, shared_indices, static_cast<uint16_t>(query_item_count));
      }
    } else {
      BitonicArgSort_1024<score_t, uint16_t, false>(shared_scores, shared_indices, static_cast<uint16_t>(query_item_count));
    }
    __syncthreads();
    // get best and worst score
    const double best_score = shared_scores[shared_indices[0]];
    data_size_t worst_idx = query_item_count - 1;
    if (worst_idx > 0 && shared_scores[shared_indices[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = shared_scores[shared_indices[worst_idx]];
    __shared__ double sum_lambdas;
    if (threadIdx.x == 0) {
      sum_lambdas = 0.0f;
    }
    __syncthreads();
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    const data_size_t num_items_i = min(query_item_count - 1, truncation_level);
    const data_size_t num_j_per_i = query_item_count - 1;
    const data_size_t s = num_j_per_i - num_items_i + 1;
    const data_size_t num_pairs = (num_j_per_i + s) * num_items_i / 2;
    double thread_sum_lambdas = 0.0f;
    for (data_size_t pair_index = static_cast<data_size_t>(threadIdx.x); pair_index < num_pairs; pair_index += static_cast<data_size_t>(blockDim.x)) {
      const double square = 2 * static_cast<double>(pair_index) + s * s - s;
      const double sqrt_result = floor(sqrt(square));
      const data_size_t row_index = static_cast<data_size_t>(floor(sqrt(square - sqrt_result)) + 1 - s);
      const data_size_t i = num_items_i - 1 - row_index;
      const data_size_t j = num_j_per_i - (pair_index - (2 * s + row_index - 1) * row_index / 2);
      if (cuda_label_pointer[shared_indices[i]] != cuda_label_pointer[shared_indices[j]] && shared_scores[shared_indices[j]] != kMinScore) {
        data_size_t high_rank, low_rank;
        if (cuda_label_pointer[shared_indices[i]] > cuda_label_pointer[shared_indices[j]]) {
          high_rank = i;
          low_rank = j;
        } else {
          high_rank = j;
          low_rank = i;
        }
        const data_size_t high = shared_indices[high_rank];
        const int high_label = static_cast<int>(cuda_label_pointer[high]);
        const double high_score = shared_scores[high];
        const double high_label_gain = label_gain_ptr[high_label];
        const double high_discount = log2(2.0f + high_rank);
        const data_size_t low = shared_indices[low_rank];
        const int low_label = static_cast<int>(cuda_label_pointer[low]);
        const double low_score = shared_scores[low];
        const double low_label_gain = label_gain_ptr[low_label];
        const double low_discount = log2(2.0f + low_rank);

        const double delta_score = high_score - low_score;

        // get dcg gap
        const double dcg_gap = high_label_gain - low_label_gain;
        // get discount of this pair
        const double paired_discount = fabs(high_discount - low_discount);
        // get delta NDCG
        double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
        // regular the delta_pair_NDCG by score distance
        if (norm && best_score != worst_score) {
          delta_pair_NDCG /= (0.01f + fabs(delta_score));
        }
        // calculate lambda for this pair
        double p_lambda = 1.0f / (1.0f + exp(sigmoid * delta_score));
        double p_hessian = p_lambda * (1.0f - p_lambda);
        // update
        p_lambda *= -sigmoid * delta_pair_NDCG;
        p_hessian *= sigmoid * sigmoid * delta_pair_NDCG;
        atomicAdd_block(shared_lambdas + low, -static_cast<score_t>(p_lambda));
        atomicAdd_block(shared_hessians + low, static_cast<score_t>(p_hessian));
        atomicAdd_block(shared_lambdas + high, static_cast<score_t>(p_lambda));
        atomicAdd_block(shared_hessians + high, static_cast<score_t>(p_hessian));
        // lambda is negative, so use minus to accumulate
        thread_sum_lambdas -= 2 * p_lambda;
      }
    }
    atomicAdd_block(&sum_lambdas, thread_sum_lambdas);
    __syncthreads();
    if (norm && sum_lambdas > 0) {
      const double norm_factor = log2(1 + sum_lambdas) / sum_lambdas;
      if (threadIdx.x < static_cast<unsigned int>(query_item_count)) {
        cuda_out_gradients_pointer[threadIdx.x] = static_cast<score_t>(shared_lambdas[threadIdx.x] * norm_factor);
        cuda_out_hessians_pointer[threadIdx.x] = static_cast<score_t>(shared_hessians[threadIdx.x] * norm_factor);
      }
      if (MAX_ITEM_GREATER_THAN_1024) {
        if (query_item_count > 1024) {
          const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
          if (threadIdx_x_plus_1024 < static_cast<unsigned int>(query_item_count)) {
            cuda_out_gradients_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_lambdas[threadIdx_x_plus_1024] * norm_factor);
            cuda_out_hessians_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_hessians[threadIdx_x_plus_1024] * norm_factor);
          }
        }
      }
    } else {
      if (threadIdx.x < static_cast<unsigned int>(query_item_count)) {
        cuda_out_gradients_pointer[threadIdx.x] = static_cast<score_t>(shared_lambdas[threadIdx.x]);
        cuda_out_hessians_pointer[threadIdx.x] = static_cast<score_t>(shared_hessians[threadIdx.x]);
      }
      if (MAX_ITEM_GREATER_THAN_1024) {
        if (query_item_count > 1024) {
          const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
          if (threadIdx_x_plus_1024 < static_cast<unsigned int>(query_item_count)) {
            cuda_out_gradients_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_lambdas[threadIdx_x_plus_1024]);
            cuda_out_hessians_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_hessians[threadIdx_x_plus_1024]);
          }
        }
      }
    }
    __syncthreads();
  }
}

template <data_size_t NUM_RANK_LABEL>
__global__ void GetGradientsKernel_LambdarankNDCG_Sorted(
  const double* cuda_scores, const int* cuda_item_indices_buffer, const label_t* cuda_labels, const data_size_t num_data,
  const data_size_t num_queries, const data_size_t* cuda_query_boundaries, const double* cuda_inverse_max_dcgs,
  const bool norm, const double sigmoid, const int truncation_level, const double* cuda_label_gain, const data_size_t num_rank_label,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  __shared__ double shared_label_gain[NUM_RANK_LABEL > 1024 ? 1 : NUM_RANK_LABEL];
  const double* label_gain_ptr = nullptr;
  if (NUM_RANK_LABEL <= 1024) {
    for (uint32_t i = threadIdx.x; i < static_cast<uint32_t>(num_rank_label); i += blockDim.x) {
      shared_label_gain[i] = cuda_label_gain[i];
    }
    __syncthreads();
    label_gain_ptr = shared_label_gain;
  } else {
    label_gain_ptr = cuda_label_gain;
  }
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const double inverse_max_dcg = cuda_inverse_max_dcgs[query_index];
    const data_size_t query_start = cuda_query_boundaries[query_index];
    const data_size_t query_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = query_end - query_start;
    const double* cuda_scores_pointer = cuda_scores + query_start;
    const int* cuda_item_indices_buffer_pointer = cuda_item_indices_buffer + query_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + query_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + query_start;
    const label_t* cuda_label_pointer = cuda_labels + query_start;
    // get best and worst score
    const double best_score = cuda_scores_pointer[cuda_item_indices_buffer_pointer[0]];
    data_size_t worst_idx = query_item_count - 1;
    if (worst_idx > 0 && cuda_scores_pointer[cuda_item_indices_buffer_pointer[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = cuda_scores_pointer[cuda_item_indices_buffer_pointer[worst_idx]];
    __shared__ double sum_lambdas;
    if (threadIdx.x == 0) {
      sum_lambdas = 0.0f;
    }
    for (int item_index = static_cast<int>(threadIdx.x); item_index < query_item_count; item_index += static_cast<int>(blockDim.x)) {
      cuda_out_gradients_pointer[item_index] = 0.0f;
      cuda_out_hessians_pointer[item_index] = 0.0f;
    }
    __syncthreads();
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    const data_size_t num_items_i = min(query_item_count - 1, truncation_level);
    const data_size_t num_j_per_i = query_item_count - 1;
    const data_size_t s = num_j_per_i - num_items_i + 1;
    const data_size_t num_pairs = (num_j_per_i + s) * num_items_i / 2;
    double thread_sum_lambdas = 0.0f;
    for (data_size_t pair_index = static_cast<data_size_t>(threadIdx.x); pair_index < num_pairs; pair_index += static_cast<data_size_t>(blockDim.x)) {
      const double square = 2 * static_cast<double>(pair_index) + s * s - s;
      const double sqrt_result = floor(sqrt(square));
      const data_size_t row_index = static_cast<data_size_t>(floor(sqrt(square - sqrt_result)) + 1 - s);
      const data_size_t i = num_items_i - 1 - row_index;
      const data_size_t j = num_j_per_i - (pair_index - (2 * s + row_index - 1) * row_index / 2);
      if (j > i) {
        // skip pairs with the same labels
        if (cuda_label_pointer[cuda_item_indices_buffer_pointer[i]] != cuda_label_pointer[cuda_item_indices_buffer_pointer[j]] && cuda_scores_pointer[cuda_item_indices_buffer_pointer[j]] != kMinScore) {
          data_size_t high_rank, low_rank;
          if (cuda_label_pointer[cuda_item_indices_buffer_pointer[i]] > cuda_label_pointer[cuda_item_indices_buffer_pointer[j]]) {
            high_rank = i;
            low_rank = j;
          } else {
            high_rank = j;
            low_rank = i;
          }
          const data_size_t high = cuda_item_indices_buffer_pointer[high_rank];
          const int high_label = static_cast<int>(cuda_label_pointer[high]);
          const double high_score = cuda_scores_pointer[high];
          const double high_label_gain = label_gain_ptr[high_label];
          const double high_discount = log2(2.0f + high_rank);
          const data_size_t low = cuda_item_indices_buffer_pointer[low_rank];
          const int low_label = static_cast<int>(cuda_label_pointer[low]);
          const double low_score = cuda_scores_pointer[low];
          const double low_label_gain = label_gain_ptr[low_label];
          const double low_discount = log2(2.0f + low_rank);

          const double delta_score = high_score - low_score;

          // get dcg gap
          const double dcg_gap = high_label_gain - low_label_gain;
          // get discount of this pair
          const double paired_discount = fabs(high_discount - low_discount);
          // get delta NDCG
          double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
          // regular the delta_pair_NDCG by score distance
          if (norm && best_score != worst_score) {
            delta_pair_NDCG /= (0.01f + fabs(delta_score));
          }
          // calculate lambda for this pair
          double p_lambda = 1.0f / (1.0f + exp(sigmoid * delta_score));
          double p_hessian = p_lambda * (1.0f - p_lambda);
          // update
          p_lambda *= -sigmoid * delta_pair_NDCG;
          p_hessian *= sigmoid * sigmoid * delta_pair_NDCG;
          atomicAdd_block(cuda_out_gradients_pointer + low, -static_cast<score_t>(p_lambda));
          atomicAdd_block(cuda_out_hessians_pointer + low, static_cast<score_t>(p_hessian));
          atomicAdd_block(cuda_out_gradients_pointer + high, static_cast<score_t>(p_lambda));
          atomicAdd_block(cuda_out_hessians_pointer + high, static_cast<score_t>(p_hessian));
          // lambda is negative, so use minus to accumulate
          thread_sum_lambdas -= 2 * p_lambda;
        }
      }
    }
    atomicAdd_block(&sum_lambdas, thread_sum_lambdas);
    __syncthreads();
    if (norm && sum_lambdas > 0) {
      const double norm_factor = log2(1 + sum_lambdas) / sum_lambdas;
      for (int item_index = static_cast<int>(threadIdx.x); item_index < query_item_count; item_index += static_cast<int>(blockDim.x)) {
        cuda_out_gradients_pointer[item_index] *= norm_factor;
        cuda_out_hessians_pointer[item_index] *= norm_factor;
      }
    }
    __syncthreads();
  }
}

void CUDALambdarankNDCG::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_queries_ + NUM_QUERY_PER_BLOCK - 1) / NUM_QUERY_PER_BLOCK;
  const data_size_t num_rank_label = static_cast<int>(label_gain_.size());
  const int device_index = GetCUDADevice(__FILE__, __LINE__);
  cudaDeviceProp device_prop;
  CUDASUCCESS_OR_FATAL(cudaGetDeviceProperties(&device_prop, device_index));

  #define GetGradientsKernel_LambdarankNDCG_ARGS \
    score, cuda_labels_, num_data_, \
    num_queries_, cuda_query_boundaries_, cuda_inverse_max_dcgs_.RawData(), \
    norm_, sigmoid_, truncation_level_, cuda_label_gain_.RawData(), num_rank_label, \
    gradients, hessians

  #define GetGradientsKernel_LambdarankNDCG_Sorted_ARGS \
    score, cuda_item_indices_buffer_.RawData(), cuda_labels_, num_data_, \
    num_queries_, cuda_query_boundaries_, cuda_inverse_max_dcgs_.RawData(), \
    norm_, sigmoid_, truncation_level_, cuda_label_gain_.RawData(), num_rank_label, \
    gradients, hessians

  if (max_items_in_query_aligned_ <= 1024) {
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG<false, 32><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG<false, 64><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG<false, 128><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG<false, 256><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG<false, 512><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG<false, 1024><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG<false, 2048><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    }
  } else if (max_items_in_query_aligned_ <= 2048) {
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG<true, 32><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG<true, 64><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG<true, 128><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG<true, 256><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG<true, 512><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG<true, 1024><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG<true, 2048><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    }
  } else {
    BitonicArgSortItemsGlobal(score, num_queries_, cuda_query_boundaries_, cuda_item_indices_buffer_.RawData());
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG_Sorted<32><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG_Sorted<64><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG_Sorted<128><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG_Sorted<256><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG_Sorted<512><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG_Sorted<1024><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG_Sorted<2048><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    }
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);

  #undef GetGradientsKernel_LambdarankNDCG_ARGS
  #undef GetGradientsKernel_LambdarankNDCG_Sorted_ARGS
}


__device__ __forceinline__ double CUDAPhi(const label_t l, double g) {
  return pow(2.0f, static_cast<double>(l)) - g;
}

template <size_t SHARED_MEMORY_SIZE>
__global__ void GetGradientsKernel_RankXENDCG_SharedMemory(
  const double* cuda_scores,
  const label_t* cuda_labels,
  const double* cuda_item_rands,
  const data_size_t num_data,
  const data_size_t num_queries,
  const data_size_t* cuda_query_boundaries,
  score_t* cuda_out_gradients,
  score_t* cuda_out_hessians) {
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t item_index_start = cuda_query_boundaries[query_index];
    const data_size_t item_index_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = item_index_end - item_index_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + item_index_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + item_index_start;
    const label_t* cuda_labels_pointer = cuda_labels + item_index_start;
    const double* cuda_scores_pointer = cuda_scores + item_index_start;
    const double* cuda_item_rands_pointer = cuda_item_rands + item_index_start;
    const data_size_t block_reduce_size = query_item_count >= 1024 ? 1024 : query_item_count;
    __shared__ double shared_rho[SHARED_MEMORY_SIZE];
    // assert that warpSize == 32
    __shared__ double shared_buffer[1024 / WARPSIZE];
    __shared__ double shared_params[SHARED_MEMORY_SIZE];
    __shared__ score_t shared_lambdas[SHARED_MEMORY_SIZE];
    __shared__ double reduce_result;
    if (query_item_count <= 1) {
      for (data_size_t i = 0; i <= query_item_count; ++i) {
        cuda_out_gradients_pointer[i] = 0.0f;
        cuda_out_hessians_pointer[i] = 0.0f;
      }
      __syncthreads();
    } else {
      // compute softmax
      double thread_reduce_result = kMinScore;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double rho = cuda_scores_pointer[i];
        shared_rho[i] = rho;
        if (rho > thread_reduce_result) {
          thread_reduce_result = rho;
        }
      }
      __syncthreads();
      thread_reduce_result = ShuffleReduceMax<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double exp_value = exp(shared_rho[i] - reduce_result);
        shared_rho[i] = exp_value;
        thread_reduce_result += exp_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        shared_rho[i] /= reduce_result;
      }
      __syncthreads();

      // compute params
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double param_value = CUDAPhi(cuda_labels_pointer[i], cuda_item_rands_pointer[i]);
        shared_params[i] = param_value;
        thread_reduce_result += param_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
        reduce_result = 1.0f / max(kEpsilon, reduce_result);
      }
      __syncthreads();
      const double inv_denominator = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = -shared_params[i] * inv_denominator + shared_rho[i];
        shared_lambdas[i] = static_cast<score_t>(term);
        shared_params[i] = term / (1.0f - shared_rho[i]);
        thread_reduce_result += shared_params[i];
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l1 = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = shared_rho[i] * (sum_l1 - shared_params[i]);
        shared_lambdas[i] += static_cast<score_t>(term);
        shared_params[i] = term / (1.0f - shared_rho[i]);
        thread_reduce_result += shared_params[i];
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l2 = reduce_result;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        shared_lambdas[i] += static_cast<score_t>(shared_rho[i] * (sum_l2 - shared_params[i]));
        cuda_out_hessians_pointer[i] = static_cast<score_t>(shared_rho[i] * (1.0f - shared_rho[i]));
      }
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        cuda_out_gradients_pointer[i] = shared_lambdas[i];
      }
      __syncthreads();
    }
  }
}

__global__ void GetGradientsKernel_RankXENDCG_GlobalMemory(
  const double* cuda_scores,
  const label_t* cuda_labels,
  const double* cuda_item_rands,
  const data_size_t num_data,
  const data_size_t num_queries,
  const data_size_t* cuda_query_boundaries,
  double* cuda_params_buffer,
  score_t* cuda_out_gradients,
  score_t* cuda_out_hessians) {
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t item_index_start = cuda_query_boundaries[query_index];
    const data_size_t item_index_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = item_index_end - item_index_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + item_index_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + item_index_start;
    const label_t* cuda_labels_pointer = cuda_labels + item_index_start;
    const double* cuda_scores_pointer = cuda_scores + item_index_start;
    const double* cuda_item_rands_pointer = cuda_item_rands + item_index_start;
    double* cuda_params_buffer_pointer = cuda_params_buffer + item_index_start;
    const data_size_t block_reduce_size = query_item_count > 1024 ? 1024 : query_item_count;
    // assert that warpSize == 32, so we use buffer size 1024 / 32 = 32
    __shared__ double shared_buffer[1024 / WARPSIZE];
    __shared__ double reduce_result;
    if (query_item_count <= 1) {
      for (data_size_t i = 0; i <= query_item_count; ++i) {
        cuda_out_gradients_pointer[i] = 0.0f;
        cuda_out_hessians_pointer[i] = 0.0f;
      }
      __syncthreads();
    } else {
      // compute softmax
      double thread_reduce_result = kMinScore;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double rho = cuda_scores_pointer[i];
        if (rho > thread_reduce_result) {
          thread_reduce_result = rho;
        }
      }
      __syncthreads();
      thread_reduce_result = ShuffleReduceMax<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double exp_value = exp(cuda_scores_pointer[i] - reduce_result);
        cuda_out_hessians_pointer[i] = exp_value;
        thread_reduce_result += exp_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      // store probability into hessians
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        cuda_out_hessians_pointer[i] /= reduce_result;
      }
      __syncthreads();

      // compute params
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double param_value = CUDAPhi(cuda_labels_pointer[i], cuda_item_rands_pointer[i]);
        cuda_params_buffer_pointer[i] = param_value;
        thread_reduce_result += param_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
        reduce_result = 1.0f / max(kEpsilon, reduce_result);
      }
      __syncthreads();
      const double inv_denominator = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = -cuda_params_buffer_pointer[i] * inv_denominator + cuda_out_hessians_pointer[i];
        cuda_out_gradients_pointer[i] = static_cast<score_t>(term);
        const double param = term / (1.0f - cuda_out_hessians_pointer[i]);
        cuda_params_buffer_pointer[i] = param;
        thread_reduce_result += param;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l1 = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = cuda_out_hessians_pointer[i] * (sum_l1 - cuda_params_buffer_pointer[i]);
        cuda_out_gradients_pointer[i] += static_cast<score_t>(term);
        const double param = term / (1.0f - cuda_out_hessians_pointer[i]);
        cuda_params_buffer_pointer[i] = param;
        thread_reduce_result += param;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l2 = reduce_result;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double prob = cuda_out_hessians_pointer[i];
        cuda_out_gradients_pointer[i] += static_cast<score_t>(prob * (sum_l2 - cuda_params_buffer_pointer[i]));
        cuda_out_hessians_pointer[i] = static_cast<score_t>(prob * (1.0f - prob));
      }
      __syncthreads();
    }
  }
}

void CUDARankXENDCG::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  GenerateItemRands();
  CopyFromHostToCUDADevice<double>(cuda_item_rands_.RawData(), item_rands_.data(), item_rands_.size(), __FILE__, __LINE__);

  const int num_blocks = (num_queries_ + NUM_QUERY_PER_BLOCK - 1) / NUM_QUERY_PER_BLOCK;
  if (max_items_in_query_aligned_ <= 1024) {
    GetGradientsKernel_RankXENDCG_SharedMemory<1024><<<num_blocks, max_items_in_query_aligned_>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      gradients,
      hessians);
  } else if (max_items_in_query_aligned_ <= 2 * 1024) {
    GetGradientsKernel_RankXENDCG_SharedMemory<2 * 1024><<<num_blocks, 1024>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      gradients,
      hessians);
  } else {
    GetGradientsKernel_RankXENDCG_GlobalMemory<<<num_blocks, 1024>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      cuda_params_buffer_.RawData(),
      gradients,
      hessians);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_rank_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define NUM_QUERY_PER_BLOCK (10)

#include <LightGBM/cuda/cuda_objective_function.hpp>
#include <LightGBM/utils/threading.h>

#include <fstream>
#include <string>
#include <vector>

#include "../rank_objective.hpp"

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDALambdaRankObjectiveInterface : public CUDAObjectiveInterface<HOST_OBJECTIVE> {
 public:
  explicit CUDALambdaRankObjectiveInterface(const Config& config): CUDAObjectiveInterface<HOST_OBJECTIVE>(config) {}

  explicit CUDALambdaRankObjectiveInterface(const std::vector<std::string>& strs): CUDAObjectiveInterface<HOST_OBJECTIVE>(strs) {}

  ~CUDALambdaRankObjectiveInterface() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    CUDAObjectiveInterface<HOST_OBJECTIVE>::Init(metadata, num_data);

    const int num_threads = OMP_NUM_THREADS();
    std::vector<uint16_t> thread_max_num_items_in_query(num_threads);
    Threading::For<data_size_t>(0, this->num_queries_, 1,
      [this, &thread_max_num_items_in_query] (int thread_index, data_size_t start, data_size_t end) {
        for (data_size_t query_index = start; query_index < end; ++query_index) {
          const data_size_t query_item_count = this->query_boundaries_[query_index + 1] - this->query_boundaries_[query_index];
          if (query_item_count > thread_max_num_items_in_query[thread_index]) {
            thread_max_num_items_in_query[thread_index] = query_item_count;
          }
        }
      });
    data_size_t max_items_in_query = 0;
    for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
      if (thread_max_num_items_in_query[thread_index] > max_items_in_query) {
        max_items_in_query = thread_max_num_items_in_query[thread_index];
      }
    }
    max_items_in_query_aligned_ = 1;
    --max_items_in_query;
    while (max_items_in_query > 0) {
      max_items_in_query >>= 1;
      max_items_in_query_aligned_ <<= 1;
    }
    if (max_items_in_query_aligned_ > 2048) {
      cuda_item_indices_buffer_.Resize(static_cast<size_t>(metadata.query_boundaries()[metadata.num_queries()]));
    }
    this->cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_query_boundaries_ = metadata.cuda_metadata()->cuda_query_boundaries();
  }

 protected:
  // CUDA memory, held by this object
  CUDAVector<int> cuda_item_indices_buffer_;

  // CUDA memory, held by other objects
  const data_size_t* cuda_query_boundaries_;

  // Host memory
  int max_items_in_query_aligned_;
};


class CUDALambdarankNDCG: public CUDALambdaRankObjectiveInterface<LambdarankNDCG> {
 public:
  explicit CUDALambdarankNDCG(const Config& config);

  explicit CUDALambdarankNDCG(const std::vector<std::string>& strs);

  void Init(const Metadata& mdtadata, data_size_t num_data) override;

  ~CUDALambdarankNDCG();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_inverse_max_dcgs_;
  CUDAVector<double> cuda_label_gain_;
};


class CUDARankXENDCG : public CUDALambdaRankObjectiveInterface<RankXENDCG> {
 public:
  explicit CUDARankXENDCG(const Config& config);

  explicit CUDARankXENDCG(const std::vector<std::string>& strs);

  ~CUDARankXENDCG();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const;

  void GenerateItemRands() const;

  mutable std::vector<double> item_rands_;
  CUDAVector<double> cuda_item_rands_;
  CUDAVector<double> cuda_params_buffer_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_regression_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_regression_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDARegressionL2loss::CUDARegressionL2loss(const Config& config):
CUDARegressionObjectiveInterface<RegressionL2loss>(config) {}

CUDARegressionL2loss::CUDARegressionL2loss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionL2loss>(strs) {}

CUDARegressionL2loss::~CUDARegressionL2loss() {}

void CUDARegressionL2loss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionL2loss>::Init(metadata, num_data);
}

CUDARegressionL1loss::CUDARegressionL1loss(const Config& config):
CUDARegressionObjectiveInterface<RegressionL1loss>(config) {}

CUDARegressionL1loss::CUDARegressionL1loss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionL1loss>(strs) {}

CUDARegressionL1loss::~CUDARegressionL1loss() {}

void CUDARegressionL1loss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionL1loss>::Init(metadata, num_data);
  cuda_data_indices_buffer_.Resize(static_cast<size_t>(num_data));
  cuda_percentile_result_.Resize(1);
  if (cuda_weights_ != nullptr) {
    const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION + 1;
    cuda_weights_prefix_sum_.Resize(static_cast<size_t>(num_data));
    cuda_weights_prefix_sum_buffer_.Resize(static_cast<size_t>(num_blocks));
    cuda_weight_by_leaf_buffer_.Resize(static_cast<size_t>(num_data));
  }
  cuda_residual_buffer_.Resize(static_cast<size_t>(num_data));
}


CUDARegressionHuberLoss::CUDARegressionHuberLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionHuberLoss>(config) {}

CUDARegressionHuberLoss::CUDARegressionHuberLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionHuberLoss>(strs) {}

CUDARegressionHuberLoss::~CUDARegressionHuberLoss() {}


CUDARegressionFairLoss::CUDARegressionFairLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionFairLoss>(config) {}

CUDARegressionFairLoss::CUDARegressionFairLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionFairLoss>(strs) {}

CUDARegressionFairLoss::~CUDARegressionFairLoss() {}


CUDARegressionPoissonLoss::CUDARegressionPoissonLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionPoissonLoss>(config) {}

CUDARegressionPoissonLoss::CUDARegressionPoissonLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionPoissonLoss>(strs) {}

CUDARegressionPoissonLoss::~CUDARegressionPoissonLoss() {}

void CUDARegressionPoissonLoss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionPoissonLoss>::Init(metadata, num_data);
  LaunchCheckLabelKernel();
}

double CUDARegressionPoissonLoss::LaunchCalcInitScoreKernel(const int class_id) const {
  return Common::SafeLog(CUDARegressionObjectiveInterface<RegressionPoissonLoss>::LaunchCalcInitScoreKernel(class_id));
}


CUDARegressionQuantileloss::CUDARegressionQuantileloss(const Config& config):
CUDARegressionObjectiveInterface<RegressionQuantileloss>(config) {}

CUDARegressionQuantileloss::CUDARegressionQuantileloss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionQuantileloss>(strs) {}

CUDARegressionQuantileloss::~CUDARegressionQuantileloss() {}

void CUDARegressionQuantileloss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionQuantileloss>::Init(metadata, num_data);
  cuda_data_indices_buffer_.Resize(static_cast<size_t>(num_data));
  cuda_percentile_result_.Resize(1);
  if (cuda_weights_ != nullptr) {
    const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION + 1;
    cuda_weights_prefix_sum_.Resize(static_cast<size_t>(num_data));
    cuda_weights_prefix_sum_buffer_.Resize(static_cast<size_t>(num_blocks));
    cuda_weight_by_leaf_buffer_.Resize(static_cast<size_t>(num_data));
  }
  cuda_residual_buffer_.Resize(static_cast<size_t>(num_data));
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_regression_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_regression_objective.hpp"
#include <LightGBM/cuda/cuda_algorithms.hpp>

namespace LightGBM {

template <typename HOST_OBJECTIVE>
void CUDARegressionObjectiveInterface<HOST_OBJECTIVE>::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<HOST_OBJECTIVE>::Init(metadata, num_data);
  const data_size_t num_get_gradients_blocks = (this->num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  cuda_block_buffer_.Resize(static_cast<size_t>(num_get_gradients_blocks));
  if (this->sqrt_) {
    cuda_trans_label_.Resize(this->trans_label_.size());
    CopyFromHostToCUDADevice<label_t>(cuda_trans_label_.RawData(), this->trans_label_.data(), this->trans_label_.size(), __FILE__, __LINE__);
    this->cuda_labels_ = cuda_trans_label_.RawData();
  }
}

template void CUDARegressionObjectiveInterface<RegressionL2loss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionL1loss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionHuberLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionFairLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionPoissonLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionQuantileloss>::Init(const Metadata& metadata, data_size_t num_data);

template <typename HOST_OBJECTIVE>
double CUDARegressionObjectiveInterface<HOST_OBJECTIVE>::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  double label_sum = 0.0f, weight_sum = 0.0f;
  if (this->cuda_weights_ == nullptr) {
    ShuffleReduceSumGlobal<label_t, double>(this->cuda_labels_,
      static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
    weight_sum = static_cast<double>(this->num_data_);
  } else {
    ShuffleReduceDotProdGlobal<label_t, double>(this->cuda_labels_,
      this->cuda_weights_, static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
    ShuffleReduceSumGlobal<label_t, double>(this->cuda_weights_,
      static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&weight_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
  }
  return label_sum / weight_sum;
}

template double CUDARegressionObjectiveInterface<RegressionL2loss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionL1loss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionHuberLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionFairLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionPoissonLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionQuantileloss>::LaunchCalcInitScoreKernel(const int class_id) const;

__global__ void ConvertOutputCUDAKernel_Regression(const bool sqrt, const data_size_t num_data, const double* input, double* output) {
  const int data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    if (sqrt) {
      const double sign = input[data_index] >= 0.0f ? 1 : -1;
      output[data_index] = sign * input[data_index] * input[data_index];
    } else {
      output[data_index] = input[data_index];
    }
  }
}

const double* CUDARegressionL2loss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (sqrt_) {
    ConvertOutputCUDAKernel_Regression<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(sqrt_, num_data, input, output);
    return output;
  } else {
    return input;
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionL2(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      cuda_out_gradients[data_index] = static_cast<score_t>(cuda_scores[data_index] - cuda_labels[data_index]);
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(cuda_scores[data_index] - cuda_labels[data_index]) * weight;
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionL2loss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionL2<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionL2<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, gradients, hessians);
  }
}


double CUDARegressionL1loss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  const double alpha = 0.5f;
  if (cuda_weights_ == nullptr) {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, false>(
      cuda_labels_, nullptr, cuda_data_indices_buffer_.RawData(), nullptr, nullptr, alpha, num_data_, cuda_percentile_result_.RawData());
  } else {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, true>(
      cuda_labels_, cuda_weights_, cuda_data_indices_buffer_.RawData(), cuda_weights_prefix_sum_.RawData(),
      cuda_weights_prefix_sum_buffer_.RawData(), alpha, num_data_, cuda_percentile_result_.RawData());
  }
  label_t percentile_result = 0.0f;
  CopyFromCUDADeviceToHost<label_t>(&percentile_result, cuda_percentile_result_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return static_cast<label_t>(percentile_result);
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionL1(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f)) * weight;
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionL1loss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionL1<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionL1<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, gradients, hessians);
  }
}

template <bool USE_WEIGHT>
__global__ void RenewTreeOutputCUDAKernel_RegressionL1(
  const double* score,
  const label_t* label,
  const label_t* weight,
  double* residual_buffer,
  label_t* weight_by_leaf,
  double* weight_prefix_sum_buffer,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  data_size_t* data_indices_buffer,
  double* leaf_value) {
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t data_start = data_start_in_leaf[leaf_index];
  const data_size_t num_data = num_data_in_leaf[leaf_index];
  data_size_t* data_indices_buffer_pointer = data_indices_buffer + data_start;
  const label_t* weight_by_leaf_pointer = weight_by_leaf + data_start;
  double* weight_prefix_sum_buffer_pointer = weight_prefix_sum_buffer + data_start;
  const double* residual_buffer_pointer = residual_buffer + data_start;
  const double alpha = 0.5f;
  for (data_size_t inner_data_index = data_start + static_cast<data_size_t>(threadIdx.x);
    inner_data_index < data_start + num_data; inner_data_index += static_cast<data_size_t>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const label_t data_label = label[data_index];
    const double data_score = score[data_index];
    residual_buffer[inner_data_index] = static_cast<double>(data_label) - data_score;
    if (USE_WEIGHT) {
      weight_by_leaf[inner_data_index] = weight[data_index];
    }
  }
  __syncthreads();
  const double renew_leaf_value = PercentileDevice<double, data_size_t, label_t, double, false, USE_WEIGHT>(
    residual_buffer_pointer, weight_by_leaf_pointer, data_indices_buffer_pointer,
    weight_prefix_sum_buffer_pointer, alpha, num_data);
  if (threadIdx.x == 0) {
    leaf_value[leaf_index] = renew_leaf_value;
  }
}

void CUDARegressionL1loss::LaunchRenewTreeOutputCUDAKernel(
  const double* score,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  const int num_leaves,
  double* leaf_value) const {
  if (cuda_weights_ == nullptr) {
    RenewTreeOutputCUDAKernel_RegressionL1<false><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 2>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value);
  } else {
    RenewTreeOutputCUDAKernel_RegressionL1<true><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 4>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Huber(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double alpha, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      if (fabs(diff) <= alpha) {
        cuda_out_gradients[data_index] = static_cast<score_t>(diff);
      } else {
        const score_t sign = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
        cuda_out_gradients[data_index] = static_cast<score_t>(sign * alpha);
      }
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      if (fabs(diff) <= alpha) {
        cuda_out_gradients[data_index] = static_cast<score_t>(diff) * weight;
      } else {
        const score_t sign = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
        cuda_out_gradients[data_index] = static_cast<score_t>(sign * alpha) * weight;
      }
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionHuberLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Huber<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, alpha_, gradients, hessians);
  } else {
    GetGradientsKernel_Huber<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, alpha_, gradients, hessians);
  }
}


template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Fair(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double c, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(c * diff / (fabs(diff) + c));
      cuda_out_hessians[data_index] = static_cast<score_t>(c * c / ((fabs(diff) + c) * (fabs(diff) + c)));
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(c * diff / (fabs(diff) + c) * weight);
      cuda_out_hessians[data_index] = static_cast<score_t>(c * c / ((fabs(diff) + c) * (fabs(diff) + c)) * weight);
    }
  }
}

void CUDARegressionFairLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Fair<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, c_, gradients, hessians);
  } else {
    GetGradientsKernel_Fair<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, c_, gradients, hessians);
  }
}

void CUDARegressionPoissonLoss::LaunchCheckLabelKernel() const {
  ShuffleReduceSumGlobal<label_t, double>(cuda_labels_, static_cast<size_t>(num_data_), cuda_block_buffer_.RawData());
  double label_sum = 0.0f;
  CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);

  ShuffleReduceMinGlobal<label_t, double>(cuda_labels_, static_cast<size_t>(num_data_), cuda_block_buffer_.RawData());
  double label_min = 0.0f;
  CopyFromCUDADeviceToHost<double>(&label_min, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);

  if (label_min < 0.0f) {
    Log::Fatal("[%s]: at least one target label is negative", GetName());
  }
  if (label_sum == 0.0f) {
    Log::Fatal("[%s]: sum of labels is zero", GetName());
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Poisson(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double max_delta_step, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  const double exp_max_delta_step = std::exp(max_delta_step);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double exp_score = exp(cuda_scores[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(exp_score - cuda_labels[data_index]);
      cuda_out_hessians[data_index] = static_cast<score_t>(exp_score * exp_max_delta_step);
    } else {
      const double exp_score = exp(cuda_scores[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((exp_score - cuda_labels[data_index]) * weight);
      cuda_out_hessians[data_index] = static_cast<score_t>(exp_score * exp_max_delta_step * weight);
    }
  }
}

void CUDARegressionPoissonLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Poisson<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(
      score, cuda_labels_, nullptr, num_data_, max_delta_step_, gradients, hessians);
  } else {
    GetGradientsKernel_Poisson<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(
      score, cuda_labels_, cuda_weights_, num_data_, max_delta_step_, gradients, hessians);
  }
}

__global__ void ConvertOutputCUDAKernel_Regression_Poisson(const data_size_t num_data, const double* input, double* output) {
  const int data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    output[data_index] = exp(input[data_index]);
  }
}

const double* CUDARegressionPoissonLoss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  ConvertOutputCUDAKernel_Regression_Poisson<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(num_data, input, output);
  return output;
}


double CUDARegressionQuantileloss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  if (cuda_weights_ == nullptr) {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, false>(
      cuda_labels_, nullptr, cuda_data_indices_buffer_.RawData(), nullptr, nullptr, alpha_, num_data_, cuda_percentile_result_.RawData());
  } else {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, true>(
      cuda_labels_, cuda_weights_, cuda_data_indices_buffer_.RawData(), cuda_weights_prefix_sum_.RawData(),
      cuda_weights_prefix_sum_buffer_.RawData(), alpha_, num_data_, cuda_percentile_result_.RawData());
  }
  label_t percentile_result = 0.0f;
  CopyFromCUDADeviceToHost<label_t>(&percentile_result, cuda_percentile_result_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return static_cast<label_t>(percentile_result);
}

template <bool USE_WEIGHT>
__global__ void RenewTreeOutputCUDAKernel_RegressionQuantile(
  const double* score,
  const label_t* label,
  const label_t* weight,
  double* residual_buffer,
  label_t* weight_by_leaf,
  double* weight_prefix_sum_buffer,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  data_size_t* data_indices_buffer,
  double* leaf_value,
  const double alpha) {
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t data_start = data_start_in_leaf[leaf_index];
  const data_size_t num_data = num_data_in_leaf[leaf_index];
  data_size_t* data_indices_buffer_pointer = data_indices_buffer + data_start;
  const label_t* weight_by_leaf_pointer = weight_by_leaf + data_start;
  double* weight_prefix_sum_buffer_pointer = weight_prefix_sum_buffer + data_start;
  const double* residual_buffer_pointer = residual_buffer + data_start;
  for (data_size_t inner_data_index = data_start + static_cast<data_size_t>(threadIdx.x); inner_data_index < data_start + num_data; inner_data_index += static_cast<data_size_t>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const label_t data_label = label[data_index];
    const double data_score = score[data_index];
    residual_buffer[inner_data_index] = static_cast<double>(data_label) - data_score;
    if (USE_WEIGHT) {
      weight_by_leaf[inner_data_index] = weight[data_index];
    }
  }
  __syncthreads();
  const double renew_leaf_value = PercentileDevice<double, data_size_t, label_t, double, false, USE_WEIGHT>(
    residual_buffer_pointer, weight_by_leaf_pointer, data_indices_buffer_pointer,
    weight_prefix_sum_buffer_pointer, alpha, num_data);
  if (threadIdx.x == 0) {
    leaf_value[leaf_index] = renew_leaf_value;
  }
}

void CUDARegressionQuantileloss::LaunchRenewTreeOutputCUDAKernel(
  const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const {
  if (cuda_weights_ == nullptr) {
    RenewTreeOutputCUDAKernel_RegressionQuantile<false><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 2>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value,
      alpha_);
  } else {
    RenewTreeOutputCUDAKernel_RegressionQuantile<true><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 4>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value,
      alpha_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionQuantile(const double* cuda_scores, const label_t* cuda_labels,
  const label_t* cuda_weights, const data_size_t num_data, const double alpha,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      if (diff >= 0.0f) {
        cuda_out_gradients[data_index] = (1.0f - alpha);
      } else {
        cuda_out_gradients[data_index] = -alpha;
      }
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      if (diff >= 0.0f) {
        cuda_out_gradients[data_index] = (1.0f - alpha) * weight;
      } else {
        cuda_out_gradients[data_index] = -alpha * weight;
      }
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionQuantileloss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionQuantile<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, alpha_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionQuantile<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, alpha_, gradients, hessians);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_regression_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define GET_GRADIENTS_BLOCK_SIZE_REGRESSION (1024)

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <string>
#include <vector>

#include "../regression_objective.hpp"

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDARegressionObjectiveInterface: public CUDAObjectiveInterface<HOST_OBJECTIVE> {
 public:
  explicit CUDARegressionObjectiveInterface(const Config& config): CUDAObjectiveInterface<HOST_OBJECTIVE>(config) {}

  explicit CUDARegressionObjectiveInterface(const std::vector<std::string>& strs): CUDAObjectiveInterface<HOST_OBJECTIVE>(strs) {}

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  double LaunchCalcInitScoreKernel(const int class_id) const override;

  CUDAVector<double> cuda_block_buffer_;
  CUDAVector<label_t> cuda_trans_label_;
};

class CUDARegressionL2loss : public CUDARegressionObjectiveInterface<RegressionL2loss> {
 public:
  explicit CUDARegressionL2loss(const Config& config);

  explicit CUDARegressionL2loss(const std::vector<std::string>& strs);

  ~CUDARegressionL2loss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  bool NeedConvertOutputCUDA() const override { return sqrt_; }
};


class CUDARegressionL1loss : public CUDARegressionObjectiveInterface<RegressionL1loss> {
 public:
  explicit CUDARegressionL1loss(const Config& config);

  explicit CUDARegressionL1loss(const std::vector<std::string>& strs);

  ~CUDARegressionL1loss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  CUDAVector<data_size_t> cuda_data_indices_buffer_;
  CUDAVector<double> cuda_weights_prefix_sum_;
  CUDAVector<double> cuda_weights_prefix_sum_buffer_;
  CUDAVector<double> cuda_residual_buffer_;
  CUDAVector<label_t> cuda_weight_by_leaf_buffer_;
  CUDAVector<label_t> cuda_percentile_result_;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  void LaunchRenewTreeOutputCUDAKernel(
    const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override;
};


class CUDARegressionHuberLoss : public CUDARegressionObjectiveInterface<RegressionHuberLoss> {
 public:
  explicit CUDARegressionHuberLoss(const Config& config);

  explicit CUDARegressionHuberLoss(const std::vector<std::string>& strs);

  ~CUDARegressionHuberLoss();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;
};


// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class CUDARegressionFairLoss : public CUDARegressionObjectiveInterface<RegressionFairLoss> {
 public:
  explicit CUDARegressionFairLoss(const Config& config);

  explicit CUDARegressionFairLoss(const std::vector<std::string>& strs);

  ~CUDARegressionFairLoss();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;
};


class CUDARegressionPoissonLoss : public CUDARegressionObjectiveInterface<RegressionPoissonLoss> {
 public:
  explicit CUDARegressionPoissonLoss(const Config& config);

  explicit CUDARegressionPoissonLoss(const std::vector<std::string>& strs);

  ~CUDARegressionPoissonLoss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  bool NeedConvertOutputCUDA() const override { return true; }

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchCheckLabelKernel() const;
};


class CUDARegressionQuantileloss : public CUDARegressionObjectiveInterface<RegressionQuantileloss> {
 public:
  explicit CUDARegressionQuantileloss(const Config& config);

  explicit CUDARegressionQuantileloss(const std::vector<std::string>& strs);

  ~CUDARegressionQuantileloss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchRenewTreeOutputCUDAKernel(
    const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override;

  CUDAVector<data_size_t> cuda_data_indices_buffer_;
  CUDAVector<double> cuda_weights_prefix_sum_;
  CUDAVector<double> cuda_weights_prefix_sum_buffer_;
  CUDAVector<double> cuda_residual_buffer_;
  CUDAVector<label_t> cuda_weight_by_leaf_buffer_;
  CUDAVector<label_t> cuda_percentile_result_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/multiclass_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <memory>
#include <vector>

#include "binary_objective.hpp"

namespace LightGBM {
/*!
* \brief Objective function for multiclass classification, use softmax as objective functions
*/
class MulticlassSoftmax: public ObjectiveFunction {
 public:
  explicit MulticlassSoftmax(const Config& config) {
    num_class_ = config.num_class;
    // This factor is to rescale the redundant form of K-classification, to the non-redundant form.
    // In the traditional settings of K-classification, there is one redundant class, whose output is set to 0 (like the class 0 in binary classification).
    // This is from the Friedman GBDT paper.
    factor_ = static_cast<double>(num_class_) / (num_class_ - 1.0f);
  }

  explicit MulticlassSoftmax(const std::vector<std::string>& strs) {
    num_class_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("num_class")) {
          Common::Atoi(tokens[1].c_str(), &num_class_);
        }
      }
    }
    if (num_class_ < 0) {
      Log::Fatal("Objective should contain num_class field");
    }
    factor_ = static_cast<double>(num_class_) / (num_class_ - 1.0f);
  }

  ~MulticlassSoftmax() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();
    label_int_.resize(num_data_);
    class_init_probs_.resize(num_class_, 0.0);
    double sum_weight = 0.0;
    for (int i = 0; i < num_data_; ++i) {
      label_int_[i] = static_cast<int>(label_[i]);
      if (label_int_[i] < 0 || label_int_[i] >= num_class_) {
        Log::Fatal("Label must be in [0, %d), but found %d in label", num_class_, label_int_[i]);
      }
      if (weights_ == nullptr) {
        class_init_probs_[label_int_[i]] += 1.0;
      } else {
        class_init_probs_[label_int_[i]] += weights_[i];
        sum_weight += weights_[i];
      }
    }
    if (weights_ == nullptr) {
      sum_weight = num_data_;
    }
    if (Network::num_machines() > 1) {
      sum_weight = Network::GlobalSyncUpBySum(sum_weight);
      for (int i = 0; i < num_class_; ++i) {
        class_init_probs_[i] = Network::GlobalSyncUpBySum(class_init_probs_[i]);
      }
    }
    for (int i = 0; i < num_class_; ++i) {
      class_init_probs_[i] /= sum_weight;
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (weights_ == nullptr) {
      std::vector<double> rec;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(rec)
      for (data_size_t i = 0; i < num_data_; ++i) {
        rec.resize(num_class_);
        for (int k = 0; k < num_class_; ++k) {
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          rec[k] = static_cast<double>(score[idx]);
        }
        Common::Softmax(&rec);
        for (int k = 0; k < num_class_; ++k) {
          auto p = rec[k];
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          if (label_int_[i] == k) {
            gradients[idx] = static_cast<score_t>(p - 1.0f);
          } else {
            gradients[idx] = static_cast<score_t>(p);
          }
          hessians[idx] = static_cast<score_t>(factor_ * p * (1.0f - p));
        }
      }
    } else {
      std::vector<double> rec;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(rec)
      for (data_size_t i = 0; i < num_data_; ++i) {
        rec.resize(num_class_);
        for (int k = 0; k < num_class_; ++k) {
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          rec[k] = static_cast<double>(score[idx]);
        }
        Common::Softmax(&rec);
        for (int k = 0; k < num_class_; ++k) {
          auto p = rec[k];
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          if (label_int_[i] == k) {
            gradients[idx] = static_cast<score_t>((p - 1.0f) * weights_[i]);
          } else {
            gradients[idx] = static_cast<score_t>(p * weights_[i]);
          }
          hessians[idx] = static_cast<score_t>((factor_ * p * (1.0f - p))* weights_[i]);
        }
      }
    }
  }

  void ConvertOutput(const double* input, double* output) const override {
    Common::Softmax(input, output, num_class_);
  }

  const char* GetName() const override {
    return "multiclass";
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "num_class:" << num_class_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  int NumModelPerIteration() const override { return num_class_; }

  int NumPredictOneRow() const override { return num_class_; }

  bool NeedAccuratePrediction() const override { return false; }

  double BoostFromScore(int class_id) const override {
    return std::log(std::max<double>(kEpsilon, class_init_probs_[class_id]));
  }

  bool ClassNeedTrain(int class_id) const override {
    if (std::fabs(class_init_probs_[class_id]) <= kEpsilon
        || std::fabs(class_init_probs_[class_id]) >= 1.0 - kEpsilon) {
      return false;
    } else {
      return true;
    }
  }

 protected:
  double factor_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of classes */
  int num_class_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Corresponding integers of label_ */
  std::vector<int> label_int_;
  /*! \brief Weights for data */
  const label_t* weights_;
  std::vector<double> class_init_probs_;
};

/*!
* \brief Objective function for multiclass classification, use one-vs-all binary objective function
*/
class MulticlassOVA: public ObjectiveFunction {
 public:
  explicit MulticlassOVA(const Config& config) {
    num_class_ = config.num_class;
    for (int i = 0; i < num_class_; ++i) {
      binary_loss_.emplace_back(
        new BinaryLogloss(config, [i](label_t label) { return static_cast<int>(label) == i; }));
    }
    sigmoid_ = config.sigmoid;
  }

  explicit MulticlassOVA(const std::vector<std::string>& strs) {
    num_class_ = -1;
    sigmoid_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("num_class")) {
          Common::Atoi(tokens[1].c_str(), &num_class_);
        } else if (tokens[0] == std::string("sigmoid")) {
          Common::Atof(tokens[1].c_str(), &sigmoid_);
        }
      }
    }
    if (num_class_ < 0) {
      Log::Fatal("Objective should contain num_class field");
    }
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
  }

  ~MulticlassOVA() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    for (int i = 0; i < num_class_; ++i) {
      binary_loss_[i]->Init(metadata, num_data);
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    for (int i = 0; i < num_class_; ++i) {
      int64_t offset = static_cast<int64_t>(num_data_) * i;
      binary_loss_[i]->GetGradients(score + offset, gradients + offset, hessians + offset);
    }
  }

  const char* GetName() const override {
    return "multiclassova";
  }

  void ConvertOutput(const double* input, double* output) const override {
    for (int i = 0; i < num_class_; ++i) {
      output[i] = 1.0f / (1.0f + std::exp(-sigmoid_ * input[i]));
    }
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "num_class:" << num_class_ << " ";
    str_buf << "sigmoid:" << sigmoid_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  int NumModelPerIteration() const override { return num_class_; }

  int NumPredictOneRow() const override { return num_class_; }

  bool NeedAccuratePrediction() const override { return false; }

  double BoostFromScore(int class_id) const override {
    return binary_loss_[class_id]->BoostFromScore(0);
  }

  bool ClassNeedTrain(int class_id) const override {
    return binary_loss_[class_id]->ClassNeedTrain(0);
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of classes */
  int num_class_;
  std::vector<std::unique_ptr<BinaryLogloss>> binary_loss_;
  double sigmoid_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/objective_function.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/objective_function.h>

#include <string>

#include "binary_objective.hpp"
#include "multiclass_objective.hpp"
#include "rank_objective.hpp"
#include "regression_objective.hpp"
#include "xentropy_objective.hpp"

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include "cuda/cuda_binary_objective.hpp"
#include "cuda/cuda_multiclass_objective.hpp"
#include "cuda/cuda_rank_objective.hpp"
#include "cuda/cuda_regression_objective.hpp"

namespace LightGBM {

#ifdef USE_CUDA
ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunctionCUDA(const std::string& type, const Config& config) {
  if (type == std::string("regression")) {
    return new CUDARegressionL2loss(config);
  } else if (type == std::string("regression_l1")) {
    return new CUDARegressionL1loss(config);
  } else if (type == std::string("quantile")) {
    return new CUDARegressionQuantileloss(config);
  } else if (type == std::string("huber")) {
    return new CUDARegressionHuberLoss(config);
  } else if (type == std::string("fair")) {
    return new CUDARegressionFairLoss(config);
  } else if (type == std::string("poisson")) {
    return new CUDARegressionPoissonLoss(config);
  } else if (type == std::string("binary")) {
    return new CUDABinaryLogloss(config);
  } else if (type == std::string("lambdarank")) {
    return new CUDALambdarankNDCG(config);
  } else if (type == std::string("rank_xendcg")) {
    return new CUDARankXENDCG(config);
  } else if (type == std::string("multiclass")) {
    return new CUDAMulticlassSoftmax(config);
  } else if (type == std::string("multiclassova")) {
    return new CUDAMulticlassOVA(config);
  } else if (type == std::string("cross_entropy")) {
    Log::Warning("Objective cross_entropy is not implemented in cuda version. Fall back to boosting on CPU.");
    return new CrossEntropy(config);
  } else if (type == std::string("cross_entropy_lambda")) {
    Log::Warning("Objective cross_entropy_lambda is not implemented in cuda version. Fall back to boosting on CPU.");
    return new CrossEntropyLambda(config);
  } else if (type == std::string("mape")) {
    Log::Warning("Objective mape is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionMAPELOSS(config);
  } else if (type == std::string("gamma")) {
    Log::Warning("Objective gamma is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionGammaLoss(config);
  } else if (type == std::string("tweedie")) {
    Log::Warning("Objective tweedie is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionTweedieLoss(config);
  } else if (type == std::string("custom")) {
    Log::Warning("Using customized objective with cuda. This requires copying gradients from CPU to GPU, which can be slow.");
    return nullptr;
  }
}
#endif  // USE_CUDA

ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunction(const std::string& type, const Config& config) {
  #ifdef USE_CUDA
  if (config.device_type == std::string("cuda") &&
      config.data_sample_strategy != std::string("goss") &&
      config.boosting != std::string("rf")) {
    return CreateObjectiveFunctionCUDA(type, config);
  } else {
  #endif  // USE_CUDA
    if (type == std::string("regression")) {
      return new RegressionL2loss(config);
    } else if (type == std::string("regression_l1")) {
      return new RegressionL1loss(config);
    } else if (type == std::string("quantile")) {
      return new RegressionQuantileloss(config);
    } else if (type == std::string("huber")) {
      return new RegressionHuberLoss(config);
    } else if (type == std::string("fair")) {
      return new RegressionFairLoss(config);
    } else if (type == std::string("poisson")) {
      return new RegressionPoissonLoss(config);
    } else if (type == std::string("binary")) {
      return new BinaryLogloss(config);
    } else if (type == std::string("lambdarank")) {
      return new LambdarankNDCG(config);
    } else if (type == std::string("rank_xendcg")) {
      return new RankXENDCG(config);
    } else if (type == std::string("multiclass")) {
      return new MulticlassSoftmax(config);
    } else if (type == std::string("multiclassova")) {
      return new MulticlassOVA(config);
    } else if (type == std::string("cross_entropy")) {
      return new CrossEntropy(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      return new CrossEntropyLambda(config);
    } else if (type == std::string("mape")) {
      return new RegressionMAPELOSS(config);
    } else if (type == std::string("gamma")) {
      return new RegressionGammaLoss(config);
    } else if (type == std::string("tweedie")) {
      return new RegressionTweedieLoss(config);
    } else if (type == std::string("custom")) {
      return nullptr;
    }
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA
  Log::Fatal("Unknown objective type name: %s", type.c_str());
  return nullptr;
}

ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunction(const std::string& str) {
  auto strs = Common::Split(str.c_str(), ' ');
  auto type = strs[0];
  if (type == std::string("regression")) {
    return new RegressionL2loss(strs);
  } else if (type == std::string("regression_l1")) {
    return new RegressionL1loss(strs);
  } else if (type == std::string("quantile")) {
    return new RegressionQuantileloss(strs);
  } else if (type == std::string("huber")) {
    return new RegressionHuberLoss(strs);
  } else if (type == std::string("fair")) {
    return new RegressionFairLoss(strs);
  } else if (type == std::string("poisson")) {
    return new RegressionPoissonLoss(strs);
  } else if (type == std::string("binary")) {
    return new BinaryLogloss(strs);
  } else if (type == std::string("lambdarank")) {
    return new LambdarankNDCG(strs);
  } else if (type == std::string("rank_xendcg")) {
    return new RankXENDCG(strs);
  } else if (type == std::string("multiclass")) {
    return new MulticlassSoftmax(strs);
  } else if (type == std::string("multiclassova")) {
    return new MulticlassOVA(strs);
  } else if (type == std::string("cross_entropy")) {
    return new CrossEntropy(strs);
  } else if (type == std::string("cross_entropy_lambda")) {
    return new CrossEntropyLambda(strs);
  } else if (type == std::string("mape")) {
    return new RegressionMAPELOSS(strs);
  } else if (type == std::string("gamma")) {
    return new RegressionGammaLoss(strs);
  } else if (type == std::string("tweedie")) {
    return new RegressionTweedieLoss(strs);
  } else if (type == std::string("custom")) {
    return nullptr;
  }
  Log::Fatal("Unknown objective type name: %s", type.c_str());
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/rank_objective.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/objective_function.h>

#include <algorithm>
#include <cmath>
#include <cstdio>
#include <cstring>
#include <limits>
#include <string>
#include <vector>

namespace LightGBM {

/*!
 * \brief Objective function for Ranking
 */
class RankingObjective : public ObjectiveFunction {
 public:
  explicit RankingObjective(const Config& config)
      : seed_(config.objective_seed) {
    learning_rate_ = config.learning_rate;
    position_bias_regularization_ = config.lambdarank_position_bias_regularization;
  }

  explicit RankingObjective(const std::vector<std::string>&) : seed_(0) {}

  ~RankingObjective() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    // get positions
    positions_ = metadata.positions();
    // get position ids
    position_ids_ = metadata.position_ids();
    // get number of different position ids
    num_position_ids_ = static_cast<data_size_t>(metadata.num_position_ids());
    // get boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("Ranking tasks require query information");
    }
    num_queries_ = metadata.num_queries();
    // initialize position bias vectors
    pos_biases_.resize(num_position_ids_, 0.0);
  }

  void GetGradientsWithSampledQueries(const double* score, const data_size_t num_sampled_queries, const data_size_t* sampled_query_indices,
                    score_t* gradients, score_t* hessians) const override {
    const data_size_t num_queries = (sampled_query_indices == nullptr ? num_queries_ : num_sampled_queries);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (data_size_t i = 0; i < num_queries; ++i) {
      const data_size_t query_index = (sampled_query_indices == nullptr ? i : sampled_query_indices[i]);
      const data_size_t start = query_boundaries_[query_index];
      const data_size_t cnt = query_boundaries_[query_index + 1] - query_boundaries_[query_index];
      std::vector<double> score_adjusted;
      if (num_position_ids_ > 0) {
        for (data_size_t j = 0; j < cnt; ++j) {
          score_adjusted.push_back(score[start + j] + pos_biases_[positions_[start + j]]);
        }
      }
      GetGradientsForOneQuery(query_index, cnt, label_ + start, num_position_ids_ > 0 ? score_adjusted.data() : score + start,
                              gradients + start, hessians + start);
      if (weights_ != nullptr) {
        for (data_size_t j = 0; j < cnt; ++j) {
          gradients[start + j] =
              static_cast<score_t>(gradients[start + j] * weights_[start + j]);
          hessians[start + j] =
              static_cast<score_t>(hessians[start + j] * weights_[start + j]);
        }
      }
    }
    if (num_position_ids_ > 0) {
      UpdatePositionBiasFactors(gradients, hessians);
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    GetGradientsWithSampledQueries(score, num_queries_, nullptr, gradients, hessians);
  }

  virtual void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                       const label_t* label,
                                       const double* score, score_t* lambdas,
                                       score_t* hessians) const = 0;

  virtual void UpdatePositionBiasFactors(const score_t* /*lambdas*/, const score_t* /*hessians*/) const {}

  const char* GetName() const override = 0;

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  bool NeedAccuratePrediction() const override { return false; }

 protected:
  int seed_;
  data_size_t num_queries_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weights */
  const label_t* weights_;
  /*! \brief Pointer of positions */
  const data_size_t* positions_;
  /*! \brief Pointer of position IDs */
  const std::string* position_ids_;
  /*! \brief Pointer of label */
  data_size_t num_position_ids_;
  /*! \brief Query boundaries */
  const data_size_t* query_boundaries_;
  /*! \brief Position bias factors */
  mutable std::vector<label_t> pos_biases_;
  /*! \brief Learning rate to update position bias factors */
  double learning_rate_;
  /*! \brief Position bias regularization */
  double position_bias_regularization_;
};

/*!
 * \brief Objective function for LambdaRank with NDCG
 */
class LambdarankNDCG : public RankingObjective {
 public:
  explicit LambdarankNDCG(const Config& config)
      : RankingObjective(config),
        sigmoid_(config.sigmoid),
        norm_(config.lambdarank_norm),
        truncation_level_(config.lambdarank_truncation_level) {
    label_gain_ = config.label_gain;
    // initialize DCG calculator
    DCGCalculator::DefaultLabelGain(&label_gain_);
    DCGCalculator::Init(label_gain_);
    sigmoid_table_.clear();
    inverse_max_dcgs_.clear();
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid param %f should be greater than zero", sigmoid_);
    }
  }

  explicit LambdarankNDCG(const std::vector<std::string>& strs)
      : RankingObjective(strs) {}

  ~LambdarankNDCG() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RankingObjective::Init(metadata, num_data);
    DCGCalculator::CheckMetadata(metadata, num_queries_);
    DCGCalculator::CheckLabel(label_, num_data_);
    inverse_max_dcgs_.resize(num_queries_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_queries_; ++i) {
      inverse_max_dcgs_[i] = DCGCalculator::CalMaxDCGAtK(
          truncation_level_, label_ + query_boundaries_[i],
          query_boundaries_[i + 1] - query_boundaries_[i]);

      if (inverse_max_dcgs_[i] > 0.0) {
        inverse_max_dcgs_[i] = 1.0f / inverse_max_dcgs_[i];
      }
    }
    // construct Sigmoid table to speed up Sigmoid transform
    ConstructSigmoidTable();
  }

  inline void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                      const label_t* label, const double* score,
                                      score_t* lambdas,
                                      score_t* hessians) const override {
    // get max DCG on current query
    const double inverse_max_dcg = inverse_max_dcgs_[query_id];
    // initialize with zero
    for (data_size_t i = 0; i < cnt; ++i) {
      lambdas[i] = 0.0f;
      hessians[i] = 0.0f;
    }
    // get sorted indices for scores
    std::vector<data_size_t> sorted_idx(cnt);
    for (data_size_t i = 0; i < cnt; ++i) {
      sorted_idx[i] = i;
    }
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(),
        [score](data_size_t a, data_size_t b) { return score[a] > score[b]; });
    // get best and worst score
    const double best_score = score[sorted_idx[0]];
    data_size_t worst_idx = cnt - 1;
    if (worst_idx > 0 && score[sorted_idx[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = score[sorted_idx[worst_idx]];
    double sum_lambdas = 0.0;
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    for (data_size_t i = 0; i < cnt - 1 && i < truncation_level_; ++i) {
      if (score[sorted_idx[i]] == kMinScore) {
        continue;
      }
      for (data_size_t j = i + 1; j < cnt; ++j) {
        if (score[sorted_idx[j]] == kMinScore) {
          continue;
        }
        // skip pairs with the same labels
        if (label[sorted_idx[i]] == label[sorted_idx[j]]) {
          continue;
        }
        data_size_t high_rank, low_rank;
        if (label[sorted_idx[i]] > label[sorted_idx[j]]) {
          high_rank = i;
          low_rank = j;
        } else {
          high_rank = j;
          low_rank = i;
        }
        const data_size_t high = sorted_idx[high_rank];
        const int high_label = static_cast<int>(label[high]);
        const double high_score = score[high];
        const double high_label_gain = label_gain_[high_label];
        const double high_discount = DCGCalculator::GetDiscount(high_rank);
        const data_size_t low = sorted_idx[low_rank];
        const int low_label = static_cast<int>(label[low]);
        const double low_score = score[low];
        const double low_label_gain = label_gain_[low_label];
        const double low_discount = DCGCalculator::GetDiscount(low_rank);

        const double delta_score = high_score - low_score;

        // get dcg gap
        const double dcg_gap = high_label_gain - low_label_gain;
        // get discount of this pair
        const double paired_discount = fabs(high_discount - low_discount);
        // get delta NDCG
        double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
        // regular the delta_pair_NDCG by score distance
        if (norm_ && best_score != worst_score) {
          delta_pair_NDCG /= (0.01f + fabs(delta_score));
        }
        // calculate lambda for this pair
        double p_lambda = GetSigmoid(delta_score);
        double p_hessian = p_lambda * (1.0f - p_lambda);
        // update
        p_lambda *= -sigmoid_ * delta_pair_NDCG;
        p_hessian *= sigmoid_ * sigmoid_ * delta_pair_NDCG;
        lambdas[low] -= static_cast<score_t>(p_lambda);
        hessians[low] += static_cast<score_t>(p_hessian);
        lambdas[high] += static_cast<score_t>(p_lambda);
        hessians[high] += static_cast<score_t>(p_hessian);
        // lambda is negative, so use minus to accumulate
        sum_lambdas -= 2 * p_lambda;
      }
    }
    if (norm_ && sum_lambdas > 0) {
      double norm_factor = std::log2(1 + sum_lambdas) / sum_lambdas;
      for (data_size_t i = 0; i < cnt; ++i) {
        lambdas[i] = static_cast<score_t>(lambdas[i] * norm_factor);
        hessians[i] = static_cast<score_t>(hessians[i] * norm_factor);
      }
    }
  }

  inline double GetSigmoid(double score) const {
    if (score <= min_sigmoid_input_) {
      // too small, use lower bound
      return sigmoid_table_[0];
    } else if (score >= max_sigmoid_input_) {
      // too large, use upper bound
      return sigmoid_table_[_sigmoid_bins - 1];
    } else {
      return sigmoid_table_[static_cast<size_t>((score - min_sigmoid_input_) *
                                                sigmoid_table_idx_factor_)];
    }
  }

  void ConstructSigmoidTable() {
    // get boundary
    min_sigmoid_input_ = min_sigmoid_input_ / sigmoid_ / 2;
    max_sigmoid_input_ = -min_sigmoid_input_;
    sigmoid_table_.resize(_sigmoid_bins);
    // get score to bin factor
    sigmoid_table_idx_factor_ =
        _sigmoid_bins / (max_sigmoid_input_ - min_sigmoid_input_);
    // cache
    for (size_t i = 0; i < _sigmoid_bins; ++i) {
      const double score = i / sigmoid_table_idx_factor_ + min_sigmoid_input_;
      sigmoid_table_[i] = 1.0f / (1.0f + std::exp(score * sigmoid_));
    }
  }

  void UpdatePositionBiasFactors(const score_t* lambdas, const score_t* hessians) const override {
    /// get number of threads
    int num_threads = OMP_NUM_THREADS();
    // create per-thread buffers for first and second derivatives of utility w.r.t. position bias factors
    std::vector<double> bias_first_derivatives(num_position_ids_ * num_threads, 0.0);
    std::vector<double> bias_second_derivatives(num_position_ids_ * num_threads, 0.0);
    std::vector<int> instance_counts(num_position_ids_ * num_threads, 0);
    #pragma omp parallel for schedule(guided) num_threads(num_threads)
    for (data_size_t i = 0; i < num_data_; i++) {
      // get thread ID
      const int tid = omp_get_thread_num();
      size_t offset = static_cast<size_t>(positions_[i] + tid * num_position_ids_);
      // accumulate first derivatives of utility w.r.t. position bias factors, for each position
      bias_first_derivatives[offset] -= lambdas[i];
      // accumulate second derivatives of utility w.r.t. position bias factors, for each position
      bias_second_derivatives[offset] -= hessians[i];
      instance_counts[offset]++;
    }
    #pragma omp parallel for schedule(guided) num_threads(num_threads)
    for (data_size_t i = 0; i < num_position_ids_; i++) {
      double bias_first_derivative = 0.0;
      double bias_second_derivative = 0.0;
      int instance_count = 0;
      // aggregate derivatives from per-thread buffers
      for (int tid = 0; tid < num_threads; tid++) {
        size_t offset = static_cast<size_t>(i + tid * num_position_ids_);
        bias_first_derivative += bias_first_derivatives[offset];
        bias_second_derivative += bias_second_derivatives[offset];
        instance_count += instance_counts[offset];
      }
      // L2 regularization on position bias factors
      bias_first_derivative -= pos_biases_[i] * position_bias_regularization_ * instance_count;
      bias_second_derivative -= position_bias_regularization_ * instance_count;
      // do Newton-Raphson step to update position bias factors
      pos_biases_[i] += learning_rate_ * bias_first_derivative / (std::abs(bias_second_derivative) + 0.001);
    }
    LogDebugPositionBiasFactors();
  }

  const char* GetName() const override { return "lambdarank"; }

 protected:
  void LogDebugPositionBiasFactors() const {
    std::stringstream message_stream;
    message_stream << std::setw(15) << "position"
      << std::setw(15) << "bias_factor"
      << std::endl;
    Log::Debug(message_stream.str().c_str());
    message_stream.str("");
    for (int i = 0; i < num_position_ids_; ++i) {
      message_stream << std::setw(15) << position_ids_[i]
        << std::setw(15) << pos_biases_[i];
      Log::Debug(message_stream.str().c_str());
      message_stream.str("");
    }
  }
  /*! \brief Sigmoid param */
  double sigmoid_;
  /*! \brief Normalize the lambdas or not */
  bool norm_;
  /*! \brief Truncation position for max DCG */
  int truncation_level_;
  /*! \brief Cache inverse max DCG, speed up calculation */
  std::vector<double> inverse_max_dcgs_;
  /*! \brief Cache result for sigmoid transform to speed up */
  std::vector<double> sigmoid_table_;
  /*! \brief Gains for labels */
  std::vector<double> label_gain_;
  /*! \brief Number of bins in simoid table */
  size_t _sigmoid_bins = 1024 * 1024;
  /*! \brief Minimal input of sigmoid table */
  double min_sigmoid_input_ = -50;
  /*! \brief Maximal input of Sigmoid table */
  double max_sigmoid_input_ = 50;
  /*! \brief Factor that covert score to bin in Sigmoid table */
  double sigmoid_table_idx_factor_;
};

/*!
 * \brief Implementation of the learning-to-rank objective function, XE_NDCG
 * [arxiv.org/abs/1911.09798].
 */
class RankXENDCG : public RankingObjective {
 public:
  explicit RankXENDCG(const Config& config) : RankingObjective(config) {}

  explicit RankXENDCG(const std::vector<std::string>& strs)
      : RankingObjective(strs) {}

  ~RankXENDCG() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RankingObjective::Init(metadata, num_data);
    for (data_size_t i = 0; i < num_queries_; ++i) {
      rands_.emplace_back(seed_ + i);
    }
  }

  inline void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                      const label_t* label, const double* score,
                                      score_t* lambdas,
                                      score_t* hessians) const override {
    // Skip groups with too few items.
    if (cnt <= 1) {
      for (data_size_t i = 0; i < cnt; ++i) {
        lambdas[i] = 0.0f;
        hessians[i] = 0.0f;
      }
      return;
    }

    // Turn scores into a probability distribution using Softmax.
    std::vector<double> rho(cnt, 0.0);
    Common::Softmax(score, rho.data(), cnt);

    // An auxiliary buffer of parameters used to form the ground-truth
    // distribution and compute the loss.
    std::vector<double> params(cnt);

    double inv_denominator = 0;
    for (data_size_t i = 0; i < cnt; ++i) {
      params[i] = Phi(label[i], rands_[query_id].NextFloat());
      inv_denominator += params[i];
    }
    // sum_labels will always be positive number
    inv_denominator = 1. / std::max<double>(kEpsilon, inv_denominator);

    // Approximate gradients and inverse Hessian.
    // First order terms.
    double sum_l1 = 0.0;
    for (data_size_t i = 0; i < cnt; ++i) {
      double term = -params[i] * inv_denominator + rho[i];
      lambdas[i] = static_cast<score_t>(term);
      // Params will now store terms needed to compute second-order terms.
      params[i] = term / (1. - rho[i]);
      sum_l1 += params[i];
    }
    // Second order terms.
    double sum_l2 = 0.0;
    for (data_size_t i = 0; i < cnt; ++i) {
      double term = rho[i] * (sum_l1 - params[i]);
      lambdas[i] += static_cast<score_t>(term);
      // Params will now store terms needed to compute third-order terms.
      params[i] = term / (1. - rho[i]);
      sum_l2 += params[i];
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      lambdas[i] += static_cast<score_t>(rho[i] * (sum_l2 - params[i]));
      hessians[i] = static_cast<score_t>(rho[i] * (1.0 - rho[i]));
    }
  }

  double Phi(const label_t l, double g) const {
    return Common::Pow(2, static_cast<int>(l)) - g;
  }

  const char* GetName() const override { return "rank_xendcg"; }

 protected:
  mutable std::vector<Random> rands_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/regression_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>

#include <string>
#include <algorithm>
#include <vector>

namespace LightGBM {

#define PercentileFun(T, data_reader, cnt_data, alpha)                    \
  {                                                                       \
    if (cnt_data <= 1) {                                                  \
      return data_reader(0);                                              \
    }                                                                     \
    std::vector<T> ref_data(cnt_data);                                    \
    for (data_size_t i = 0; i < cnt_data; ++i) {                          \
      ref_data[i] = data_reader(i);                                       \
    }                                                                     \
    const double float_pos = static_cast<double>(cnt_data - 1) * (1.0 - alpha);   \
    const data_size_t pos = static_cast<data_size_t>(float_pos) + 1;      \
    if (pos < 1) {                                                        \
      return ref_data[ArrayArgs<T>::ArgMax(ref_data)];                    \
    } else if (pos >= cnt_data) {                                         \
      return ref_data[ArrayArgs<T>::ArgMin(ref_data)];                    \
    } else {                                                              \
      const double bias = float_pos - (pos - 1);                          \
      if (pos > cnt_data / 2) {                                           \
        ArrayArgs<T>::ArgMaxAtK(&ref_data, 0, cnt_data, pos - 1);         \
        T v1 = ref_data[pos - 1];                                         \
        T v2 = ref_data[pos + ArrayArgs<T>::ArgMax(ref_data.data() + pos, \
                                                   cnt_data - pos)];      \
        return static_cast<T>(v1 - (v1 - v2) * bias);                     \
      } else {                                                            \
        ArrayArgs<T>::ArgMaxAtK(&ref_data, 0, cnt_data, pos);             \
        T v2 = ref_data[pos];                                             \
        T v1 = ref_data[ArrayArgs<T>::ArgMin(ref_data.data(), pos)];      \
        return static_cast<T>(v1 - (v1 - v2) * bias);                     \
      }                                                                   \
    }                                                                     \
  }\

#define WeightedPercentileFun(T, data_reader, weight_reader, cnt_data, alpha) \
  {                                                                           \
    if (cnt_data <= 1) {                                                      \
      return data_reader(0);                                                  \
    }                                                                         \
    std::vector<data_size_t> sorted_idx(cnt_data);                            \
    for (data_size_t i = 0; i < cnt_data; ++i) {                              \
      sorted_idx[i] = i;                                                      \
    }                                                                         \
    std::stable_sort(sorted_idx.begin(), sorted_idx.end(),                    \
                     [&](data_size_t a, data_size_t b) {                      \
                       return data_reader(a) < data_reader(b);                \
                     });                                                      \
    std::vector<double> weighted_cdf(cnt_data);                               \
    weighted_cdf[0] = weight_reader(sorted_idx[0]);                           \
    for (data_size_t i = 1; i < cnt_data; ++i) {                              \
      weighted_cdf[i] = weighted_cdf[i - 1] + weight_reader(sorted_idx[i]);   \
    }                                                                         \
    double threshold = weighted_cdf[cnt_data - 1] * alpha;                    \
    size_t pos = std::upper_bound(weighted_cdf.begin(), weighted_cdf.end(),   \
                                  threshold) -                                \
                 weighted_cdf.begin();                                        \
    pos = std::min(pos, static_cast<size_t>(cnt_data - 1));                   \
    if (pos == 0 || pos == static_cast<size_t>(cnt_data - 1)) {               \
      return data_reader(sorted_idx[pos]);                                    \
    }                                                                         \
    CHECK_GE(threshold, weighted_cdf[pos - 1]);                               \
    CHECK_LT(threshold, weighted_cdf[pos]);                                   \
    T v1 = data_reader(sorted_idx[pos - 1]);                                  \
    T v2 = data_reader(sorted_idx[pos]);                                      \
    if (weighted_cdf[pos] - weighted_cdf[pos - 1] >= 1.0) {                   \
      return static_cast<T>((threshold - weighted_cdf[pos - 1]) /             \
                                (weighted_cdf[pos] - weighted_cdf[pos - 1]) * \
                                (v2 - v1) +                                   \
                            v1);                                              \
    } else {                                                                  \
      return static_cast<T>(v1);                                              \
    }                                                                         \
  }\

/*!
* \brief Objective function for regression
*/
class RegressionL2loss: public ObjectiveFunction {
 public:
  explicit RegressionL2loss(const Config& config)
      : deterministic_(config.deterministic) {
    sqrt_ = config.reg_sqrt;
  }

  explicit RegressionL2loss(const std::vector<std::string>& strs)
      : deterministic_(false) {
    sqrt_ = false;
    for (auto str : strs) {
      if (str == std::string("sqrt")) {
        sqrt_ = true;
      }
    }
  }

  ~RegressionL2loss() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    if (sqrt_) {
      trans_label_.resize(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        trans_label_[i] = Common::Sign(label_[i]) * std::sqrt(std::fabs(label_[i]));
      }
      label_ = trans_label_.data();
    }
    weights_ = metadata.weights();
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        gradients[i] = static_cast<score_t>(score[i] - label_[i]);
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        gradients[i] = static_cast<score_t>(static_cast<score_t>((score[i] - label_[i])) * weights_[i]);
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "regression";
  }

  void ConvertOutput(const double* input, double* output) const override {
    if (sqrt_) {
      output[0] = Common::Sign(input[0]) * input[0] * input[0];
    } else {
      output[0] = input[0];
    }
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    if (sqrt_) {
      str_buf << " sqrt";
    }
    return str_buf.str();
  }

  bool IsConstantHessian() const override {
    if (weights_ == nullptr) {
      return true;
    } else {
      return false;
    }
  }

  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    return suml / sumw;
  }

 protected:
  bool sqrt_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weights */
  const label_t* weights_;
  std::vector<label_t> trans_label_;
  const bool deterministic_;
};

/*!
* \brief L1 regression loss
*/
class RegressionL1loss: public RegressionL2loss {
 public:
  explicit RegressionL1loss(const Config& config): RegressionL2loss(config) {
  }

  explicit RegressionL1loss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionL1loss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff));
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * weights_[i]);
        hessians[i] = weights_[i];
      }
    }
  }

  double BoostFromScore(int) const override {
    const double alpha = 0.5;
    if (weights_ != nullptr) {
      #define data_reader(i) (label_[i])
      #define weight_reader(i) (weights_[i])
      WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (label_[i])
      PercentileFun(label_t, data_reader, num_data_, alpha);
      #undef data_reader
    }
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    const double alpha = 0.5;
    if (weights_ == nullptr) {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha);
        #undef data_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha);
        #undef data_reader
      }
    } else {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        #define weight_reader(i) (weights_[index_mapper[i]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
        #undef data_reader
        #undef weight_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        #define weight_reader(i) (weights_[bagging_mapper[index_mapper[i]]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
        #undef data_reader
        #undef weight_reader
      }
    }
  }

  const char* GetName() const override {
    return "regression_l1";
  }
};

/*!
* \brief Huber regression loss
*/
class RegressionHuberLoss: public RegressionL2loss {
 public:
  explicit RegressionHuberLoss(const Config& config): RegressionL2loss(config) {
    alpha_ = static_cast<double>(config.alpha);
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  explicit RegressionHuberLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  ~RegressionHuberLoss() {
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        if (std::abs(diff) <= alpha_) {
          gradients[i] = static_cast<score_t>(diff);
        } else {
          gradients[i] = static_cast<score_t>(Common::Sign(diff) * alpha_);
        }
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        if (std::abs(diff) <= alpha_) {
          gradients[i] = static_cast<score_t>(diff * weights_[i]);
        } else {
          gradients[i] = static_cast<score_t>(Common::Sign(diff) * static_cast<score_t>(weights_[i]) * alpha_);
        }
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "huber";
  }

 protected:
  /*! \brief delta for Huber loss */
  double alpha_;
};


// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class RegressionFairLoss: public RegressionL2loss {
 public:
  explicit RegressionFairLoss(const Config& config): RegressionL2loss(config) {
    c_ = static_cast<double>(config.fair_c);
  }

  explicit RegressionFairLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionFairLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double x = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(c_ * x / (std::fabs(x) + c_));
        hessians[i] = static_cast<score_t>(c_ * c_ / ((std::fabs(x) + c_) * (std::fabs(x) + c_)));
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double x = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(c_ * x / (std::fabs(x) + c_) * weights_[i]);
        hessians[i] = static_cast<score_t>(c_ * c_ / ((std::fabs(x) + c_) * (std::fabs(x) + c_)) * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "fair";
  }

  bool IsConstantHessian() const override {
    return false;
  }

 protected:
  /*! \brief c for Fair loss */
  double c_;
};


/*!
* \brief Objective function for Poisson regression
*/
class RegressionPoissonLoss: public RegressionL2loss {
 public:
  explicit RegressionPoissonLoss(const Config& config): RegressionL2loss(config) {
    max_delta_step_ = static_cast<double>(config.poisson_max_delta_step);
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  explicit RegressionPoissonLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionPoissonLoss() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
    RegressionL2loss::Init(metadata, num_data);
    // Safety check of labels
    label_t miny;
    double sumy;
    Common::ObtainMinMaxSum(label_, num_data_, &miny, static_cast<label_t*>(nullptr), &sumy);
    if (miny < 0.0f) {
      Log::Fatal("[%s]: at least one target label is negative", GetName());
    }
    if (sumy == 0.0f) {
      Log::Fatal("[%s]: sum of labels is zero", GetName());
    }
  }

  /* Parametrize with unbounded internal score "f"; then
   *  loss = exp(f) - label * f
   *  grad = exp(f) - label
   *  hess = exp(f)
   *
   * And the output is exp(f); so the associated metric get s=exp(f)
   * so that its loss = s - label * log(s); a little awkward maybe.
   *
   */
  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    double exp_max_delta_step_ = std::exp(max_delta_step_);
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(score[i]);
        gradients[i] = static_cast<score_t>(exp_score - label_[i]);
        hessians[i] = static_cast<score_t>(exp_score * exp_max_delta_step_);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(score[i]);
        gradients[i] = static_cast<score_t>((exp_score - label_[i]) * weights_[i]);
        hessians[i] = static_cast<score_t>(exp_score * exp_max_delta_step_ * weights_[i]);
      }
    }
  }

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = std::exp(input[0]);
  }

  const char* GetName() const override {
    return "poisson";
  }

  double BoostFromScore(int) const override {
    return Common::SafeLog(RegressionL2loss::BoostFromScore(0));
  }

  bool IsConstantHessian() const override {
    return false;
  }

 protected:
  /*! \brief used to safeguard optimization */
  double max_delta_step_;
};

class RegressionQuantileloss : public RegressionL2loss {
 public:
  explicit RegressionQuantileloss(const Config& config): RegressionL2loss(config) {
    alpha_ = static_cast<score_t>(config.alpha);
    CHECK(alpha_ > 0 && alpha_ < 1);
  }

  explicit RegressionQuantileloss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionQuantileloss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        score_t delta = static_cast<score_t>(score[i] - label_[i]);
        if (delta >= 0) {
          gradients[i] = (1.0f - alpha_);
        } else {
          gradients[i] = -alpha_;
        }
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        score_t delta = static_cast<score_t>(score[i] - label_[i]);
        if (delta >= 0) {
          gradients[i] = static_cast<score_t>((1.0f - alpha_) * weights_[i]);
        } else {
          gradients[i] = static_cast<score_t>(-alpha_ * weights_[i]);
        }
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "quantile";
  }

  double BoostFromScore(int) const override {
    if (weights_ != nullptr) {
      #define data_reader(i) (label_[i])
      #define weight_reader(i) (weights_[i])
      WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha_);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (label_[i])
      PercentileFun(label_t, data_reader, num_data_, alpha_);
      #undef data_reader
    }
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    if (weights_ == nullptr) {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha_);
        #undef data_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha_);
        #undef data_reader
      }
    } else {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        #define weight_reader(i) (weights_[index_mapper[i]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha_);
        #undef data_reader
        #undef weight_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        #define weight_reader(i) (weights_[bagging_mapper[index_mapper[i]]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha_);
        #undef data_reader
        #undef weight_reader
      }
    }
  }

 protected:
  score_t alpha_;
};


/*!
* \brief MAPE Regression Loss
*/
class RegressionMAPELOSS : public RegressionL1loss {
 public:
  explicit RegressionMAPELOSS(const Config& config) : RegressionL1loss(config) {
  }

  explicit RegressionMAPELOSS(const std::vector<std::string>& strs) : RegressionL1loss(strs) {
  }

  ~RegressionMAPELOSS() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RegressionL2loss::Init(metadata, num_data);
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (std::fabs(label_[i]) < 1) {
        Log::Warning(
          "Some label values are < 1 in absolute value. MAPE is unstable with such values, "
          "so LightGBM rounds them to 1.0 when calculating MAPE.");
        break;
      }
    }
    label_weight_.resize(num_data);
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        label_weight_[i] = 1.0f / std::max(1.0f, std::fabs(label_[i]));
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        label_weight_[i] = 1.0f / std::max(1.0f, std::fabs(label_[i])) * weights_[i];
      }
    }
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * label_weight_[i]);
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * label_weight_[i]);
        hessians[i] = weights_[i];
      }
    }
  }

  double BoostFromScore(int) const override {
    const double alpha = 0.5;
    #define data_reader(i) (label_[i])
    #define weight_reader(i) (label_weight_[i])
    WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha);
    #undef data_reader
    #undef weight_reader
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    const double alpha = 0.5;
    if (bagging_mapper == nullptr) {
      #define data_reader(i) (residual_getter(label_, index_mapper[i]))
      #define weight_reader(i) (label_weight_[index_mapper[i]])
      WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
      #define weight_reader(i) (label_weight_[bagging_mapper[index_mapper[i]]])
      WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
      #undef data_reader
      #undef weight_reader
    }
  }

  const char* GetName() const override {
    return "mape";
  }

  bool IsConstantHessian() const override {
    return true;
  }

 private:
  std::vector<label_t> label_weight_;
};



/*!
* \brief Objective function for Gamma regression
*/
class RegressionGammaLoss : public RegressionPoissonLoss {
 public:
  explicit RegressionGammaLoss(const Config& config) : RegressionPoissonLoss(config) {
  }

  explicit RegressionGammaLoss(const std::vector<std::string>& strs) : RegressionPoissonLoss(strs) {
  }

  ~RegressionGammaLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>(1.0 - label_[i] * exp_score);
        hessians[i] = static_cast<score_t>(label_[i] * exp_score);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>((1.0 - label_[i] * exp_score) * weights_[i]);
        hessians[i] = static_cast<score_t>(label_[i] * exp_score * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "gamma";
  }
};

/*!
* \brief Objective function for Tweedie regression
*/
class RegressionTweedieLoss: public RegressionPoissonLoss {
 public:
  explicit RegressionTweedieLoss(const Config& config) : RegressionPoissonLoss(config) {
    rho_ = config.tweedie_variance_power;
  }

  explicit RegressionTweedieLoss(const std::vector<std::string>& strs) : RegressionPoissonLoss(strs) {
  }

  ~RegressionTweedieLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_1_score = std::exp((1 - rho_) * score[i]);
        double exp_2_score = std::exp((2 - rho_) * score[i]);
        gradients[i] = static_cast<score_t>(-label_[i] * exp_1_score + exp_2_score);
        hessians[i] = static_cast<score_t>(-label_[i] * (1 - rho_) * exp_1_score +
          (2 - rho_) * exp_2_score);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_1_score = std::exp((1 - rho_) * score[i]);
        double exp_2_score = std::exp((2 - rho_) * score[i]);
        gradients[i] = static_cast<score_t>((-label_[i] * exp_1_score + exp_2_score) * weights_[i]);
        hessians[i] = static_cast<score_t>((-label_[i] * (1 - rho_) * exp_1_score +
          (2 - rho_) * exp_2_score) * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "tweedie";
  }

 private:
  double rho_;
};

#undef PercentileFun
#undef WeightedPercentileFun

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/objective/xentropy_objective.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <vector>

/*
 * Implements gradients and Hessians for the following point losses.
 * Target y is anything in interval [0, 1].
 *
 * (1) CrossEntropy; "xentropy";
 *
 * loss(y, p, w) = { -(1-y)*log(1-p)-y*log(p) }*w,
 * with probability p = 1/(1+exp(-f)), where f is being boosted
 *
 * ConvertToOutput: f -> p
 *
 * (2) CrossEntropyLambda; "xentlambda"
 *
 * loss(y, p, w) = -(1-y)*log(1-p)-y*log(p),
 * with p = 1-exp(-lambda*w), lambda = log(1+exp(f)), f being boosted, and w > 0
 *
 * ConvertToOutput: f -> lambda
 *
 * (1) and (2) are the same if w=1; but outputs still differ.
 *
 */

namespace LightGBM {
/*!
* \brief Objective function for cross-entropy (with optional linear weights)
*/
class CrossEntropy: public ObjectiveFunction {
 public:
  explicit CrossEntropy(const Config& config)
      : deterministic_(config.deterministic) {}

  explicit CrossEntropy(const std::vector<std::string>&)
      : deterministic_(false) {
  }

  ~CrossEntropy() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName());
    Log::Info("[%s:%s]: (objective) labels passed interval [0, 1] check",  GetName(), __func__);

    if (weights_ != nullptr) {
      label_t minw;
      double sumw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sumw);
      if (minw < 0.0f) {
        Log::Fatal("[%s]: at least one weight is negative", GetName());
      }
      if (sumw == 0.0f) {
        Log::Fatal("[%s]: sum of weights is zero", GetName());
      }
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    // z = expit(score) = 1 / (1 + exp(-score))
    // gradient = z - label = expit(score) - label
    // Numerically more stable, see http://fa.bianp.net/blog/2019/evaluate_logistic/
    //     if score < 0:
    //         exp_tmp = exp(score)
    //         return ((1 - label) * exp_tmp - label) / (1 + exp_tmp)
    //     else:
    //         exp_tmp = exp(-score)
    //         return ((1 - label) - label * exp_tmp) / (1 + exp_tmp)
    // Note that optimal speed would be achieved, at the cost of precision, by
    //     return expit(score) - y_true
    // i.e. no "if else" and an own inline implementation of expit.
    // The case distinction score < 0 in the stable implementation does not
    // provide significant better precision apart from protecting overflow of exp(..).
    // The branch (if else), however, can incur runtime costs of up to 30%.
    // Instead, we help branch prediction by almost always ending in the first if clause
    // and making the second branch (else) a bit simpler. This has the exact same
    // precision but is faster than the stable implementation.
    // As branching criteria, we use the same cutoff as in log1pexp, see link above.
    // Note that the maximal value to get gradient = -1 with label = 1 is -37.439198610162731
    // (based on mpmath), and scipy.special.logit(np.finfo(float).eps) ~ -36.04365.
    if (weights_ == nullptr) {
      // compute pointwise gradients and Hessians with implied unit weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        if (score[i] > -37.0) {
          const double exp_tmp = std::exp(-score[i]);
          gradients[i] = static_cast<score_t>(((1.0f - label_[i]) - label_[i] * exp_tmp) / (1.0f + exp_tmp));
          hessians[i] = static_cast<score_t>(exp_tmp / ((1 + exp_tmp) * (1 + exp_tmp)));
        } else {
          const double exp_tmp = std::exp(score[i]);
          gradients[i] = static_cast<score_t>(exp_tmp - label_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp);
        }
      }
    } else {
      // compute pointwise gradients and Hessians with given weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        if (score[i] > -37.0) {
          const double exp_tmp = std::exp(-score[i]);
          gradients[i] = static_cast<score_t>(((1.0f - label_[i]) - label_[i] * exp_tmp) / (1.0f + exp_tmp) * weights_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp / ((1 + exp_tmp) * (1 + exp_tmp)) * weights_[i]);
        } else {
          const double exp_tmp = std::exp(score[i]);
          gradients[i] = static_cast<score_t>((exp_tmp - label_[i]) * weights_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp * weights_[i]);
        }
      }
    }
  }

  const char* GetName() const override {
    return "cross_entropy";
  }

  // convert score to a probability
  void ConvertOutput(const double* input, double* output) const override {
    output[0] = 1.0f / (1.0f + std::exp(-input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  // implement custom average to boost from (if enabled among options)
  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    double pavg = suml / sumw;
    pavg = std::min(pavg, 1.0 - kEpsilon);
    pavg = std::max<double>(pavg, kEpsilon);
    double initscore = std::log(pavg / (1.0f - pavg));
    Log::Info("[%s:%s]: pavg = %f -> initscore = %f",  GetName(), __func__, pavg, initscore);
    return initscore;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer for label */
  const label_t* label_;
  /*! \brief Weights for data */
  const label_t* weights_;
  const bool deterministic_;
};

/*!
* \brief Objective function for alternative parameterization of cross-entropy (see top of file for explanation)
*/
class CrossEntropyLambda: public ObjectiveFunction {
 public:
  explicit CrossEntropyLambda(const Config& config)
      : deterministic_(config.deterministic) {
    min_weight_ = max_weight_ = 0.0f;
  }

  explicit CrossEntropyLambda(const std::vector<std::string>&)
      : deterministic_(false) {}

  ~CrossEntropyLambda() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName());
    Log::Info("[%s:%s]: (objective) labels passed interval [0, 1] check",  GetName(), __func__);

    if (weights_ != nullptr) {
      Common::ObtainMinMaxSum(weights_, num_data_, &min_weight_, &max_weight_, static_cast<label_t*>(nullptr));
      if (min_weight_ <= 0.0f) {
        Log::Fatal("[%s]: at least one weight is non-positive", GetName());
      }

      // Issue an info statement about this ratio
      double weight_ratio = max_weight_ / min_weight_;
      Log::Info("[%s:%s]: min, max weights = %f, %f; ratio = %f",
                GetName(), __func__,
                min_weight_, max_weight_,
                weight_ratio);
    } else {
      // all weights are implied to be unity; no need to do anything
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (weights_ == nullptr) {
      // compute pointwise gradients and Hessians with implied unit weights; exactly equivalent to CrossEntropy with unit weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double z = 1.0f / (1.0f + std::exp(-score[i]));
        gradients[i] = static_cast<score_t>(z - label_[i]);
        hessians[i] = static_cast<score_t>(z * (1.0f - z));
      }
    } else {
      // compute pointwise gradients and Hessians with given weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double w = weights_[i];
        const double y = label_[i];
        const double epf = std::exp(score[i]);
        const double hhat = std::log1p(epf);
        const double z = 1.0f - std::exp(-w*hhat);
        const double enf = 1.0f / epf;  // = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>((1.0f - y / z) * w / (1.0f + enf));
        const double c = 1.0f / (1.0f - z);
        double d = 1.0f + epf;
        const double a = w * epf / (d * d);
        d = c - 1.0f;
        const double b = (c / (d * d) ) * (1.0f + w * epf - c);
        hessians[i] = static_cast<score_t>(a * (1.0f + y * b));
      }
    }
  }

  const char* GetName() const override {
    return "cross_entropy_lambda";
  }

  //
  // ATTENTION: the function output is the "normalized exponential parameter" lambda > 0, not the probability
  //
  // If this code would read: output[0] = 1.0f / (1.0f + std::exp(-input[0]));
  // The output would still not be the probability unless the weights are unity.
  //
  // Let z = 1 / (1 + exp(-f)), then prob(z) = 1-(1-z)^w, where w is the weight for the specific point.
  //

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = std::log1p(std::exp(input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    double havg = suml / sumw;
    double initscore = std::log(std::expm1(havg));
    Log::Info("[%s:%s]: havg = %f -> initscore = %f",  GetName(), __func__, havg, initscore);
    return initscore;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer for label */
  const label_t* label_;
  /*! \brief Weights for data */
  const label_t* weights_;
  /*! \brief Minimum weight found during init */
  label_t min_weight_;
  /*! \brief Maximum weight found during init */
  label_t max_weight_;
  const bool deterministic_;
};

}  // end namespace LightGBM

#endif  // LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/col_sampler.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>

#include <algorithm>
#include <unordered_set>
#include <vector>

namespace LightGBM {
class ColSampler {
 public:
  explicit ColSampler(const Config* config)
      : fraction_bytree_(config->feature_fraction),
        fraction_bynode_(config->feature_fraction_bynode),
        seed_(config->feature_fraction_seed),
        random_(config->feature_fraction_seed) {
    for (auto constraint : config->interaction_constraints_vector) {
      std::unordered_set<int> constraint_set(constraint.begin(), constraint.end());
      interaction_constraints_.push_back(constraint_set);
    }
  }

  static int GetCnt(size_t total_cnt, double fraction) {
    const int min = std::min(1, static_cast<int>(total_cnt));
    int used_feature_cnt = static_cast<int>(Common::RoundInt(total_cnt * fraction));
    return std::max(used_feature_cnt, min);
  }

  void SetTrainingData(const Dataset* train_data) {
    train_data_ = train_data;
    is_feature_used_.resize(train_data_->num_features(), 1);
    valid_feature_indices_ = train_data->ValidFeatureIndices();
    if (fraction_bytree_ >= 1.0f) {
      need_reset_bytree_ = false;
      used_cnt_bytree_ = static_cast<int>(valid_feature_indices_.size());
    } else {
      need_reset_bytree_ = true;
      used_cnt_bytree_ =
          GetCnt(valid_feature_indices_.size(), fraction_bytree_);
    }
    ResetByTree();
  }

  void SetConfig(const Config* config) {
    fraction_bytree_ = config->feature_fraction;
    fraction_bynode_ = config->feature_fraction_bynode;
    is_feature_used_.resize(train_data_->num_features(), 1);
    // seed is changed
    if (seed_ != config->feature_fraction_seed) {
      seed_ = config->feature_fraction_seed;
      random_ = Random(seed_);
    }
    if (fraction_bytree_ >= 1.0f) {
      need_reset_bytree_ = false;
      used_cnt_bytree_ = static_cast<int>(valid_feature_indices_.size());
    } else {
      need_reset_bytree_ = true;
      used_cnt_bytree_ =
          GetCnt(valid_feature_indices_.size(), fraction_bytree_);
    }
    ResetByTree();
  }

  void ResetByTree() {
    if (need_reset_bytree_) {
      std::memset(is_feature_used_.data(), 0,
                  sizeof(int8_t) * is_feature_used_.size());
      used_feature_indices_ = random_.Sample(
          static_cast<int>(valid_feature_indices_.size()), used_cnt_bytree_);
      int omp_loop_size = static_cast<int>(used_feature_indices_.size());

#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature = valid_feature_indices_[used_feature_indices_[i]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        is_feature_used_[inner_feature_index] = 1;
      }
    }
  }

  std::vector<int8_t> GetByNode(const Tree* tree, int leaf) {
    // get interaction constraints for current branch
    std::unordered_set<int> allowed_features;
    if (!interaction_constraints_.empty()) {
      std::vector<int> branch_features = tree->branch_features(leaf);
      allowed_features.insert(branch_features.begin(), branch_features.end());
      for (auto constraint : interaction_constraints_) {
        int num_feat_found = 0;
        if (branch_features.size() == 0) {
          allowed_features.insert(constraint.begin(), constraint.end());
        }
        for (int feat : branch_features) {
          if (constraint.count(feat) == 0) {
            break;
          }
          ++num_feat_found;
          if (num_feat_found == static_cast<int>(branch_features.size())) {
            allowed_features.insert(constraint.begin(), constraint.end());
            break;
          }
        }
      }
    }

    std::vector<int8_t> ret(train_data_->num_features(), 0);
    if (fraction_bynode_ >= 1.0f) {
      if (interaction_constraints_.empty()) {
        return std::vector<int8_t>(train_data_->num_features(), 1);
      } else {
        for (int feat : allowed_features) {
          int inner_feat = train_data_->InnerFeatureIndex(feat);
          if (inner_feat >= 0) {
            ret[inner_feat] = 1;
          }
        }
        return ret;
      }
    }
    if (need_reset_bytree_) {
      auto used_feature_cnt = GetCnt(used_feature_indices_.size(), fraction_bynode_);
      std::vector<int>* allowed_used_feature_indices;
      std::vector<int> filtered_feature_indices;
      if (interaction_constraints_.empty()) {
        allowed_used_feature_indices = &used_feature_indices_;
      } else {
        for (int feat_ind : used_feature_indices_) {
          if (allowed_features.count(valid_feature_indices_[feat_ind]) == 1) {
            filtered_feature_indices.push_back(feat_ind);
          }
        }
        used_feature_cnt = std::min(used_feature_cnt, static_cast<int>(filtered_feature_indices.size()));
        allowed_used_feature_indices = &filtered_feature_indices;
      }
      auto sampled_indices = random_.Sample(
          static_cast<int>((*allowed_used_feature_indices).size()), used_feature_cnt);
      int omp_loop_size = static_cast<int>(sampled_indices.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature =
            valid_feature_indices_[(*allowed_used_feature_indices)[sampled_indices[i]]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        ret[inner_feature_index] = 1;
      }
    } else {
      auto used_feature_cnt =
          GetCnt(valid_feature_indices_.size(), fraction_bynode_);
      std::vector<int>* allowed_valid_feature_indices;
      std::vector<int> filtered_feature_indices;
      if (interaction_constraints_.empty()) {
        allowed_valid_feature_indices = &valid_feature_indices_;
      } else {
        for (int feat : valid_feature_indices_) {
          if (allowed_features.count(feat) == 1) {
            filtered_feature_indices.push_back(feat);
          }
        }
        allowed_valid_feature_indices = &filtered_feature_indices;
        used_feature_cnt = std::min(used_feature_cnt, static_cast<int>(filtered_feature_indices.size()));
      }
      auto sampled_indices = random_.Sample(
          static_cast<int>((*allowed_valid_feature_indices).size()), used_feature_cnt);
      int omp_loop_size = static_cast<int>(sampled_indices.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature = (*allowed_valid_feature_indices)[sampled_indices[i]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        ret[inner_feature_index] = 1;
      }
    }
    return ret;
  }

  const std::vector<int8_t>& is_feature_used_bytree() const {
    return is_feature_used_;
  }

  void SetIsFeatureUsedByTree(int fid, bool val) {
    is_feature_used_[fid] = val;
  }

 private:
  const Dataset* train_data_;
  double fraction_bytree_;
  double fraction_bynode_;
  bool need_reset_bytree_;
  int used_cnt_bytree_;
  int seed_;
  Random random_;
  std::vector<int8_t> is_feature_used_;
  std::vector<int> used_feature_indices_;
  std::vector<int> valid_feature_indices_;
  /*! \brief interaction constraints index in original (raw data) features */
  std::vector<std::unordered_set<int>> interaction_constraints_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cost_effective_gradient_boosting.hpp <==
/*!
 * Copyright (c) 2019-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2019-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_
#define LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/threading.h>

#include <vector>

#include "data_partition.hpp"
#include "serial_tree_learner.h"
#include "split_info.hpp"

namespace LightGBM {

class CostEfficientGradientBoosting {
 public:
  explicit CostEfficientGradientBoosting(const SerialTreeLearner* tree_learner)
      : init_(false), tree_learner_(tree_learner) {}
  static bool IsEnable(const Config* config) {
    if (config->cegb_tradeoff >= 1.0f && config->cegb_penalty_split <= 0.0f &&
        config->cegb_penalty_feature_coupled.empty() &&
        config->cegb_penalty_feature_lazy.empty()) {
      return false;
    } else {
      return true;
    }
  }

  void Init() {
    auto train_data = tree_learner_->train_data_;
    if (!init_) {
      splits_per_leaf_.resize(
          static_cast<size_t>(tree_learner_->config_->num_leaves) *
          train_data->num_features());
      is_feature_used_in_split_.clear();
      is_feature_used_in_split_.resize(train_data->num_features());
    }

    if (!tree_learner_->config_->cegb_penalty_feature_coupled.empty() &&
        tree_learner_->config_->cegb_penalty_feature_coupled.size() !=
            static_cast<size_t>(train_data->num_total_features())) {
      Log::Fatal(
          "cegb_penalty_feature_coupled should be the same size as feature "
          "number.");
    }
    if (!tree_learner_->config_->cegb_penalty_feature_lazy.empty()) {
      if (tree_learner_->config_->cegb_penalty_feature_lazy.size() !=
          static_cast<size_t>(train_data->num_total_features())) {
        Log::Fatal(
            "cegb_penalty_feature_lazy should be the same size as feature "
            "number.");
      }
      if (!init_) {
        feature_used_in_data_ = Common::EmptyBitset(train_data->num_features() *
                                                    tree_learner_->num_data_);
      }
    }
    init_ = true;
  }

  void BeforeTrain() {
    // clear the splits in splits_per_leaf_
    Threading::For<size_t>(0, splits_per_leaf_.size(), 1024,
      [this] (int /*thread_index*/, size_t start, size_t end) {
      for (size_t i = start; i < end; ++i) {
        splits_per_leaf_[i].Reset();
      }
    });
  }

  double DeltaGain(int feature_index, int real_fidx, int leaf_index,
                   int num_data_in_leaf, SplitInfo split_info) {
    auto config = tree_learner_->config_;
    double delta =
        config->cegb_tradeoff * config->cegb_penalty_split * num_data_in_leaf;
    if (!config->cegb_penalty_feature_coupled.empty() &&
        !is_feature_used_in_split_[feature_index]) {
      delta += config->cegb_tradeoff *
               config->cegb_penalty_feature_coupled[real_fidx];
    }
    if (!config->cegb_penalty_feature_lazy.empty()) {
      delta += config->cegb_tradeoff *
               CalculateOndemandCosts(feature_index, real_fidx, leaf_index);
    }
    splits_per_leaf_[static_cast<size_t>(leaf_index) *
                         tree_learner_->train_data_->num_features() +
                     feature_index] = split_info;
    return delta;
  }

  void UpdateLeafBestSplits(Tree* tree, int best_leaf,
                            const SplitInfo* best_split_info,
                            std::vector<SplitInfo>* best_split_per_leaf) {
    auto config = tree_learner_->config_;
    auto train_data = tree_learner_->train_data_;
    const int inner_feature_index =
        train_data->InnerFeatureIndex(best_split_info->feature);
    auto& ref_best_split_per_leaf = *best_split_per_leaf;
    if (!config->cegb_penalty_feature_coupled.empty() &&
        !is_feature_used_in_split_[inner_feature_index]) {
      is_feature_used_in_split_[inner_feature_index] = true;
      for (int i = 0; i < tree->num_leaves(); ++i) {
        if (i == best_leaf) continue;
        auto split = &splits_per_leaf_[static_cast<size_t>(i) *
                                           train_data->num_features() +
                                       inner_feature_index];
        split->gain +=
            config->cegb_tradeoff *
            config->cegb_penalty_feature_coupled[best_split_info->feature];
        // Avoid to update the leaf that cannot split
        if (ref_best_split_per_leaf[i].gain > kMinScore &&
            *split > ref_best_split_per_leaf[i]) {
          ref_best_split_per_leaf[i] = *split;
        }
      }
    }
    if (!config->cegb_penalty_feature_lazy.empty()) {
      data_size_t cnt_leaf_data = 0;
      auto tmp_idx = tree_learner_->data_partition_->GetIndexOnLeaf(
          best_leaf, &cnt_leaf_data);
      for (data_size_t i_input = 0; i_input < cnt_leaf_data; ++i_input) {
        int real_idx = tmp_idx[i_input];
        Common::InsertBitset(
            &feature_used_in_data_,
            train_data->num_data() * inner_feature_index + real_idx);
      }
    }
  }

 private:
  double CalculateOndemandCosts(int feature_index, int real_fidx,
                                int leaf_index) const {
    if (tree_learner_->config_->cegb_penalty_feature_lazy.empty()) {
      return 0.0f;
    }
    auto train_data = tree_learner_->train_data_;
    double penalty =
        tree_learner_->config_->cegb_penalty_feature_lazy[real_fidx];

    double total = 0.0f;
    data_size_t cnt_leaf_data = 0;
    auto tmp_idx = tree_learner_->data_partition_->GetIndexOnLeaf(
        leaf_index, &cnt_leaf_data);

    for (data_size_t i_input = 0; i_input < cnt_leaf_data; ++i_input) {
      int real_idx = tmp_idx[i_input];
      if (Common::FindInBitset(
              feature_used_in_data_.data(),
              train_data->num_data() * train_data->num_features(),
              train_data->num_data() * feature_index + real_idx)) {
        continue;
      }
      total += penalty;
    }
    return total;
  }
  bool init_;
  const SerialTreeLearner* tree_learner_;
  std::vector<SplitInfo> splits_per_leaf_;
  std::vector<bool> is_feature_used_in_split_;
  std::vector<uint32_t> feature_used_in_data_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_best_split_finder.cpp <==
/*!
 * Copyright (c) 2021 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>
#include <vector>

#include "cuda_best_split_finder.hpp"
#include "cuda_leaf_splits.hpp"

namespace LightGBM {

CUDABestSplitFinder::CUDABestSplitFinder(
  const hist_t* cuda_hist,
  const Dataset* train_data,
  const std::vector<uint32_t>& feature_hist_offsets,
  const bool select_features_by_node,
  const Config* config):
  num_features_(train_data->num_features()),
  num_leaves_(config->num_leaves),
  feature_hist_offsets_(feature_hist_offsets),
  lambda_l1_(config->lambda_l1),
  lambda_l2_(config->lambda_l2),
  min_data_in_leaf_(config->min_data_in_leaf),
  min_sum_hessian_in_leaf_(config->min_sum_hessian_in_leaf),
  min_gain_to_split_(config->min_gain_to_split),
  cat_smooth_(config->cat_smooth),
  cat_l2_(config->cat_l2),
  max_cat_threshold_(config->max_cat_threshold),
  min_data_per_group_(config->min_data_per_group),
  max_cat_to_onehot_(config->max_cat_to_onehot),
  extra_trees_(config->extra_trees),
  extra_seed_(config->extra_seed),
  use_smoothing_(config->path_smooth > 0),
  path_smooth_(config->path_smooth),
  num_total_bin_(feature_hist_offsets.empty() ? 0 : static_cast<int>(feature_hist_offsets.back())),
  select_features_by_node_(select_features_by_node),
  cuda_hist_(cuda_hist) {
  InitFeatureMetaInfo(train_data);
  if (has_categorical_feature_ && config->use_quantized_grad) {
    Log::Fatal("Quantized training on GPU with categorical features is not supported yet.");
  }
}

CUDABestSplitFinder::~CUDABestSplitFinder() {
  gpuAssert(cudaStreamDestroy(cuda_streams_[0]), __FILE__, __LINE__);
  gpuAssert(cudaStreamDestroy(cuda_streams_[1]), __FILE__, __LINE__);
  cuda_streams_.clear();
  cuda_streams_.shrink_to_fit();
}

void CUDABestSplitFinder::InitFeatureMetaInfo(const Dataset* train_data) {
  feature_missing_type_.resize(num_features_);
  feature_mfb_offsets_.resize(num_features_);
  feature_default_bins_.resize(num_features_);
  feature_num_bins_.resize(num_features_);
  max_num_bin_in_feature_ = 0;
  has_categorical_feature_ = false;
  max_num_categorical_bin_ = 0;
  is_categorical_.resize(train_data->num_features(), 0);
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(inner_feature_index);
    if (bin_mapper->bin_type() == BinType::CategoricalBin) {
      has_categorical_feature_ = true;
      is_categorical_[inner_feature_index] = 1;
      if (bin_mapper->num_bin() > max_num_categorical_bin_) {
        max_num_categorical_bin_ = bin_mapper->num_bin();
      }
    }
    const MissingType missing_type = bin_mapper->missing_type();
    feature_missing_type_[inner_feature_index] = missing_type;
    feature_mfb_offsets_[inner_feature_index] = static_cast<int8_t>(bin_mapper->GetMostFreqBin() == 0);
    feature_default_bins_[inner_feature_index] = bin_mapper->GetDefaultBin();
    feature_num_bins_[inner_feature_index] = static_cast<uint32_t>(bin_mapper->num_bin());
    const int num_bin_hist = bin_mapper->num_bin() - feature_mfb_offsets_[inner_feature_index];
    if (num_bin_hist > max_num_bin_in_feature_) {
      max_num_bin_in_feature_ = num_bin_hist;
    }
  }
  if (max_num_bin_in_feature_ > NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER) {
    use_global_memory_ = true;
  } else {
    use_global_memory_ = false;
  }
}

void CUDABestSplitFinder::Init() {
  InitCUDAFeatureMetaInfo();
  cuda_streams_.resize(2);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_streams_[0]));
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_streams_[1]));
  cuda_best_split_info_buffer_.Resize(8);
  if (use_global_memory_) {
    cuda_feature_hist_grad_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    cuda_feature_hist_hess_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    if (has_categorical_feature_) {
      cuda_feature_hist_stat_buffer_.Resize(static_cast<size_t>(num_total_bin_));
      cuda_feature_hist_index_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    }
  }

  if (select_features_by_node_) {
    is_feature_used_by_smaller_node_.Resize(num_features_);
    is_feature_used_by_larger_node_.Resize(num_features_);
  }
}

void CUDABestSplitFinder::InitCUDAFeatureMetaInfo() {
  cuda_is_feature_used_bytree_.Resize(static_cast<size_t>(num_features_));

  // initialize split find task information (a split find task is one pass through the histogram of a feature)
  num_tasks_ = 0;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const uint32_t num_bin = feature_num_bins_[inner_feature_index];
    const MissingType missing_type = feature_missing_type_[inner_feature_index];
    if (num_bin > 2 && missing_type != MissingType::None && !is_categorical_[inner_feature_index]) {
      num_tasks_ += 2;
    } else {
      ++num_tasks_;
    }
  }
  split_find_tasks_.resize(num_tasks_);
  split_find_tasks_.shrink_to_fit();
  int cur_task_index = 0;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const uint32_t num_bin = feature_num_bins_[inner_feature_index];
    const MissingType missing_type = feature_missing_type_[inner_feature_index];
    if (num_bin > 2 && missing_type != MissingType::None && !is_categorical_[inner_feature_index]) {
      if (missing_type == MissingType::Zero) {
        SplitFindTask* new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = false;
        new_task->skip_default_bin = true;
        new_task->na_as_missing = false;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = false;
        new_task->is_categorical = false;
        uint32_t num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;

        new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = true;
        new_task->skip_default_bin = true;
        new_task->na_as_missing = false;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = true;
        new_task->is_categorical = false;
        num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;
      } else {
        SplitFindTask* new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = false;
        new_task->skip_default_bin = false;
        new_task->na_as_missing = true;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = false;
        new_task->is_categorical = false;
        uint32_t num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;

        new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = true;
        new_task->skip_default_bin = false;
        new_task->na_as_missing = true;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = true;
        new_task->is_categorical = false;
        num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;
      }
    } else {
      SplitFindTask& new_task = split_find_tasks_[cur_task_index];
      const uint32_t num_bin = feature_num_bins_[inner_feature_index];
      if (is_categorical_[inner_feature_index]) {
        new_task.reverse = false;
        new_task.is_categorical = true;
        new_task.is_one_hot = (static_cast<int>(num_bin) <= max_cat_to_onehot_);
      } else {
        new_task.reverse = true;
        new_task.is_categorical = false;
        new_task.is_one_hot = false;
      }
      new_task.skip_default_bin = false;
      new_task.na_as_missing = false;
      new_task.inner_feature_index = inner_feature_index;
      if (missing_type != MissingType::NaN && !is_categorical_[inner_feature_index]) {
        new_task.assume_out_default_left = true;
      } else {
        new_task.assume_out_default_left = false;
      }
      new_task.hist_offset = feature_hist_offsets_[inner_feature_index];
      new_task.mfb_offset = feature_mfb_offsets_[inner_feature_index];
      new_task.default_bin = feature_default_bins_[inner_feature_index];
      new_task.num_bin = num_bin;
      ++cur_task_index;
    }
  }
  CHECK_EQ(cur_task_index, static_cast<int>(split_find_tasks_.size()));

  if (extra_trees_) {
    cuda_randoms_.Resize(num_tasks_ * 2);
    LaunchInitCUDARandomKernel();
  }

  const int num_task_blocks = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  const size_t cuda_best_leaf_split_info_buffer_size = static_cast<size_t>(num_task_blocks) * static_cast<size_t>(num_leaves_);

  cuda_leaf_best_split_info_.Resize(cuda_best_leaf_split_info_buffer_size);

  cuda_split_find_tasks_.Resize(num_tasks_);
  CopyFromHostToCUDADevice<SplitFindTask>(cuda_split_find_tasks_.RawData(),
                                          split_find_tasks_.data(),
                                          split_find_tasks_.size(),
                                          __FILE__,
                                          __LINE__);

  const size_t output_buffer_size = 2 * static_cast<size_t>(num_tasks_);
  cuda_best_split_info_.Resize(output_buffer_size);

  max_num_categories_in_split_ = std::min(max_cat_threshold_, max_num_categorical_bin_ / 2);
  cuda_cat_threshold_feature_.Resize(max_num_categories_in_split_ * output_buffer_size);
  cuda_cat_threshold_real_feature_.Resize(max_num_categories_in_split_ * output_buffer_size);
  cuda_cat_threshold_leaf_.Resize(max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size);
  cuda_cat_threshold_real_leaf_.Resize(max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size);
  AllocateCatVectors(cuda_leaf_best_split_info_.RawData(), cuda_cat_threshold_leaf_.RawData(), cuda_cat_threshold_real_leaf_.RawData(), cuda_best_leaf_split_info_buffer_size);
  AllocateCatVectors(cuda_best_split_info_.RawData(), cuda_cat_threshold_feature_.RawData(), cuda_cat_threshold_real_feature_.RawData(), output_buffer_size);
}

void CUDABestSplitFinder::ResetTrainingData(
  const hist_t* cuda_hist,
  const Dataset* train_data,
  const std::vector<uint32_t>& feature_hist_offsets) {
  cuda_hist_ = cuda_hist;
  num_features_ = train_data->num_features();
  feature_hist_offsets_ = feature_hist_offsets;
  InitFeatureMetaInfo(train_data);
  cuda_is_feature_used_bytree_.Clear();
  cuda_best_split_info_.Clear();
  InitCUDAFeatureMetaInfo();
}

void CUDABestSplitFinder::ResetConfig(const Config* config, const hist_t* cuda_hist) {
  num_leaves_ = config->num_leaves;
  lambda_l1_ = config->lambda_l1;
  lambda_l2_ = config->lambda_l2;
  min_data_in_leaf_ = config->min_data_in_leaf;
  min_sum_hessian_in_leaf_ = config->min_sum_hessian_in_leaf;
  min_gain_to_split_ = config->min_gain_to_split;
  cat_smooth_ = config->cat_smooth;
  cat_l2_ = config->cat_l2;
  max_cat_threshold_ = config->max_cat_threshold;
  min_data_per_group_ = config->min_data_per_group;
  max_cat_to_onehot_ = config->max_cat_to_onehot;
  extra_trees_ = config->extra_trees;
  extra_seed_ = config->extra_seed;
  use_smoothing_ = (config->path_smooth > 0.0f);
  path_smooth_ = config->path_smooth;
  cuda_hist_ = cuda_hist;

  const int num_task_blocks = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  size_t cuda_best_leaf_split_info_buffer_size = static_cast<size_t>(num_task_blocks) * static_cast<size_t>(num_leaves_);
  cuda_leaf_best_split_info_.Resize(cuda_best_leaf_split_info_buffer_size);
  max_num_categories_in_split_ = std::min(max_cat_threshold_, max_num_categorical_bin_ / 2);
  size_t total_cat_threshold_size = max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size;
  cuda_cat_threshold_leaf_.Resize(total_cat_threshold_size);
  cuda_cat_threshold_real_leaf_.Resize(total_cat_threshold_size);
  AllocateCatVectors(cuda_leaf_best_split_info_.RawData(), cuda_cat_threshold_leaf_.RawData(), cuda_cat_threshold_real_leaf_.RawData(), cuda_best_leaf_split_info_buffer_size);

  cuda_best_leaf_split_info_buffer_size = 2 * static_cast<size_t>(num_tasks_);
  total_cat_threshold_size = max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size;
  cuda_cat_threshold_feature_.Resize(total_cat_threshold_size);
  cuda_cat_threshold_real_feature_.Resize(total_cat_threshold_size);
  AllocateCatVectors(cuda_best_split_info_.RawData(), cuda_cat_threshold_feature_.RawData(), cuda_cat_threshold_real_feature_.RawData(), cuda_best_leaf_split_info_buffer_size);
}

void CUDABestSplitFinder::BeforeTrain(const std::vector<int8_t>& is_feature_used_bytree) {
  CopyFromHostToCUDADevice<int8_t>(cuda_is_feature_used_bytree_.RawData(),
                                   is_feature_used_bytree.data(),
                                   is_feature_used_bytree.size(), __FILE__, __LINE__);
}

void CUDABestSplitFinder::FindBestSplitsForLeaf(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  const int smaller_leaf_index,
  const int larger_leaf_index,
  const data_size_t num_data_in_smaller_leaf,
  const data_size_t num_data_in_larger_leaf,
  const double sum_hessians_in_smaller_leaf,
  const double sum_hessians_in_larger_leaf,
  const score_t* grad_scale,
  const score_t* hess_scale,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
  const bool is_smaller_leaf_valid = (num_data_in_smaller_leaf > min_data_in_leaf_ &&
    sum_hessians_in_smaller_leaf > min_sum_hessian_in_leaf_);
  const bool is_larger_leaf_valid = (num_data_in_larger_leaf > min_data_in_leaf_ &&
    sum_hessians_in_larger_leaf > min_sum_hessian_in_leaf_ && larger_leaf_index >= 0);
  if (grad_scale != nullptr && hess_scale != nullptr) {
    LaunchFindBestSplitsDiscretizedForLeafKernel(smaller_leaf_splits, larger_leaf_splits,
      smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid,
      grad_scale, hess_scale, smaller_num_bits_in_histogram_bins, larger_num_bits_in_histogram_bins, num_data_in_smaller_leaf, num_data_in_larger_leaf);
  } else {
    LaunchFindBestSplitsForLeafKernel(smaller_leaf_splits, larger_leaf_splits,
      smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid, num_data_in_smaller_leaf, num_data_in_larger_leaf);
  }
  global_timer.Start("CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel");
  LaunchSyncBestSplitForLeafKernel(smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel");
}

const CUDASplitInfo* CUDABestSplitFinder::FindBestFromAllSplits(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    int* num_cat_threshold) {
  LaunchFindBestFromAllSplitsKernel(
    cur_num_leaves,
    smaller_leaf_index,
    larger_leaf_index,
    smaller_leaf_best_split_feature,
    smaller_leaf_best_split_threshold,
    smaller_leaf_best_split_default_left,
    larger_leaf_best_split_feature,
    larger_leaf_best_split_threshold,
    larger_leaf_best_split_default_left,
    best_leaf_index,
    num_cat_threshold);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return cuda_leaf_best_split_info_.RawData() + (*best_leaf_index);
}

void CUDABestSplitFinder::AllocateCatVectors(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len) {
  LaunchAllocateCatVectorsKernel(cuda_split_infos, cat_threshold_vec, cat_threshold_real_vec, len);
}

void CUDABestSplitFinder::SetUsedFeatureByNode(const std::vector<int8_t>& is_feature_used_by_smaller_node,
                                               const std::vector<int8_t>& is_feature_used_by_larger_node) {
  if (select_features_by_node_) {
    CopyFromHostToCUDADevice<int8_t>(is_feature_used_by_smaller_node_.RawData(),
                                     is_feature_used_by_smaller_node.data(), is_feature_used_by_smaller_node.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<int8_t>(is_feature_used_by_larger_node_.RawData(),
                                     is_feature_used_by_larger_node.data(), is_feature_used_by_larger_node.size(), __FILE__, __LINE__);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_best_split_finder.cu <==
/*!
 * Copyright (c) 2021 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_best_split_finder.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>
#include <vector>

namespace LightGBM {

__device__ void ReduceBestGainWarp(double gain, bool found, uint32_t thread_index, double* out_gain, bool* out_found, uint32_t* out_thread_index) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const bool other_found = __shfl_down_sync(mask, found, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    const uint32_t other_thread_index = __shfl_down_sync(mask, thread_index, offset);
    if ((other_found && found && other_gain > gain) || (!found && other_found)) {
      found = other_found;
      gain = other_gain;
      thread_index = other_thread_index;
    }
  }
  if (warpLane == 0) {
    *out_gain = gain;
    *out_found = found;
    *out_thread_index = thread_index;
  }
}

__device__ uint32_t ReduceBestGainBlock(double gain, bool found, uint32_t thread_index) {
  const uint32_t mask = 0xffffffff;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const bool other_found = __shfl_down_sync(mask, found, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    const uint32_t other_thread_index = __shfl_down_sync(mask, thread_index, offset);
    if ((other_found && found && other_gain > gain) || (!found && other_found)) {
      found = other_found;
      gain = other_gain;
      thread_index = other_thread_index;
    }
  }
  return thread_index;
}

__device__ uint32_t ReduceBestGain(double gain, bool found, uint32_t thread_index,
    double* shared_gain_buffer, bool* shared_found_buffer, uint32_t* shared_thread_index_buffer) {
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  ReduceBestGainWarp(gain, found, thread_index, shared_gain_buffer + warpID, shared_found_buffer + warpID, shared_thread_index_buffer + warpID);
  __syncthreads();
  if (warpID == 0) {
    gain = warpLane < num_warp ? shared_gain_buffer[warpLane] : kMinScore;
    found = warpLane < num_warp ? shared_found_buffer[warpLane] : false;
    thread_index = warpLane < num_warp ? shared_thread_index_buffer[warpLane] : 0;
    thread_index = ReduceBestGainBlock(gain, found, thread_index);
  }
  return thread_index;
}

__device__ void ReduceBestGainForLeaves(double* gain, int* leaves, int cuda_cur_num_leaves) {
  const unsigned int tid = threadIdx.x;
  for (unsigned int s = 1; s < cuda_cur_num_leaves; s *= 2) {
    if (tid % (2 * s) == 0 && (tid + s) < cuda_cur_num_leaves) {
      const uint32_t tid_s = tid + s;
      if ((leaves[tid] == -1 && leaves[tid_s] != -1) || (leaves[tid] != -1 && leaves[tid_s] != -1 && gain[tid_s] > gain[tid])) {
        gain[tid] = gain[tid_s];
        leaves[tid] = leaves[tid_s];
      }
    }
    __syncthreads();
  }
}

__device__ void ReduceBestGainForLeavesWarp(double gain, int leaf_index, double* out_gain, int* out_leaf_index) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const int other_leaf_index = __shfl_down_sync(mask, leaf_index, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    if ((leaf_index != -1 && other_leaf_index != -1 && other_gain > gain) || (leaf_index == -1 && other_leaf_index != -1)) {
      gain = other_gain;
      leaf_index = other_leaf_index;
    }
  }
  if (warpLane == 0) {
    *out_gain = gain;
    *out_leaf_index = leaf_index;
  }
}

__device__ int ReduceBestGainForLeavesBlock(double gain, int leaf_index) {
  const uint32_t mask = 0xffffffff;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const int other_leaf_index = __shfl_down_sync(mask, leaf_index, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    if ((leaf_index != -1 && other_leaf_index != -1 && other_gain > gain) || (leaf_index == -1 && other_leaf_index != -1)) {
      gain = other_gain;
      leaf_index = other_leaf_index;
    }
  }
  return leaf_index;
}

__device__ int ReduceBestGainForLeaves(double gain, int leaf_index, double* shared_gain_buffer, int* shared_leaf_index_buffer) {
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  ReduceBestGainForLeavesWarp(gain, leaf_index, shared_gain_buffer + warpID, shared_leaf_index_buffer + warpID);
  __syncthreads();
  if (warpID == 0) {
    gain = warpLane < num_warp ? shared_gain_buffer[warpLane] : kMinScore;
    leaf_index = warpLane < num_warp ? shared_leaf_index_buffer[warpLane] : -1;
    leaf_index = ReduceBestGainForLeavesBlock(gain, leaf_index);
  }
  return leaf_index;
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE>
__device__ void FindBestSplitsForLeafKernelInner(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;

  hist_t local_grad_hist = 0.0f;
  hist_t local_hess_hist = 0.0f;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_bool_buffer[WARPSIZE];
  __shared__ uint32_t shared_int_buffer[WARPSIZE];
  const unsigned int threadIdx_x = threadIdx.x;
  const bool skip_sum = REVERSE ?
    (task->skip_default_bin && (task->num_bin - 1 - threadIdx_x) == static_cast<int>(task->default_bin)) :
    (task->skip_default_bin && (threadIdx_x + task->mfb_offset) == static_cast<int>(task->default_bin));
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (task->na_as_missing && task->mfb_offset == 1) {
      if (threadIdx_x < static_cast<uint32_t>(task->num_bin) && threadIdx_x > 0) {
        const unsigned int bin_offset = (threadIdx_x - 1) << 1;
        local_grad_hist = feature_hist_ptr[bin_offset];
        local_hess_hist = feature_hist_ptr[bin_offset + 1];
      }
    } else {
      if (threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
        const unsigned int bin_offset = threadIdx_x << 1;
        local_grad_hist = feature_hist_ptr[bin_offset];
        local_hess_hist = feature_hist_ptr[bin_offset + 1];
      }
    }
  } else {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) &&
      threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int read_index = feature_num_bin_minus_offset - 1 - threadIdx_x;
      const unsigned int bin_offset = read_index << 1;
      local_grad_hist = feature_hist_ptr[bin_offset];
      local_hess_hist = feature_hist_ptr[bin_offset + 1];
    }
  }
  __syncthreads();
  if (!REVERSE && task->na_as_missing && task->mfb_offset == 1) {
    const hist_t sum_gradients_non_default = ShuffleReduceSum<hist_t>(local_grad_hist, shared_double_buffer, blockDim.x);
    __syncthreads();
    const hist_t sum_hessians_non_default = ShuffleReduceSum<hist_t>(local_hess_hist, shared_double_buffer, blockDim.x);
    if (threadIdx_x == 0) {
      local_grad_hist += (sum_gradients - sum_gradients_non_default);
      local_hess_hist += (sum_hessians - sum_hessians_non_default);
    }
  }
  if (threadIdx_x == 0) {
    local_hess_hist += kEpsilon;
  }
  local_gain = kMinScore;
  local_grad_hist = ShufflePrefixSum(local_grad_hist, shared_double_buffer);
  __syncthreads();
  local_hess_hist = ShufflePrefixSum(local_hess_hist, shared_double_buffer);
  if (REVERSE) {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) && threadIdx_x <= task->num_bin - 2 && !skip_sum) {
      const double sum_right_gradient = local_grad_hist;
      const double sum_right_hessian = local_hess_hist;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian;
      const data_size_t left_count = num_data - right_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(task->num_bin - 2 - threadIdx_x) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(task->num_bin - 2 - threadIdx_x);
          threshold_found = true;
        }
      }
    }
  } else {
    const uint32_t end = (task->na_as_missing && task->mfb_offset == 1) ? static_cast<uint32_t>(task->num_bin - 2) : feature_num_bin_minus_offset - 2;
    if (threadIdx_x <= end && !skip_sum) {
      const double sum_left_gradient = local_grad_hist;
      const double sum_left_hessian = local_hess_hist;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(threadIdx_x + task->mfb_offset) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = (task->na_as_missing && task->mfb_offset == 1) ?
            static_cast<uint32_t>(threadIdx_x) :
            static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
          threshold_found = true;
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_bool_buffer, shared_int_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    if (REVERSE) {
      const double sum_right_gradient = local_grad_hist;
      const double sum_right_hessian = local_hess_hist - kEpsilon;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian - kEpsilon;
      const data_size_t left_count = num_data - right_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    } else {
      const double sum_left_gradient = local_grad_hist;
      const double sum_left_hessian = local_hess_hist - kEpsilon;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian - kEpsilon;
      const data_size_t right_count = num_data - left_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE, typename BIN_HIST_TYPE, typename ACC_HIST_TYPE, bool USE_16BIT_BIN_HIST, bool USE_16BIT_ACC_HIST>
__device__ void FindBestSplitsDiscretizedForLeafKernelInner(
  // input feature information
  const BIN_HIST_TYPE* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const int64_t sum_gradients_hessians,
  const data_size_t num_data,
  const double parent_output,
  // gradient scale
  const double grad_scale,
  const double hess_scale,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  const double sum_hessians = static_cast<double>(sum_gradients_hessians & 0x00000000ffffffff) * hess_scale;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;

  ACC_HIST_TYPE local_grad_hess_hist = 0;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_bool_buffer[WARPSIZE];
  __shared__ uint32_t shared_int_buffer[2 * WARPSIZE];  // need 2 * WARPSIZE since the actual ACC_HIST_TYPE could be long int
  const unsigned int threadIdx_x = threadIdx.x;
  const bool skip_sum = REVERSE ?
    (task->skip_default_bin && (task->num_bin - 1 - threadIdx_x) == static_cast<int>(task->default_bin)) :
    (task->skip_default_bin && (threadIdx_x + task->mfb_offset) == static_cast<int>(task->default_bin));
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int bin_offset = threadIdx_x;
      if (USE_16BIT_BIN_HIST && !USE_16BIT_ACC_HIST) {
        const int32_t local_grad_hess_hist_int32 = feature_hist_ptr[bin_offset];
        local_grad_hess_hist = (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist_int32 >> 16)) << 32) | (static_cast<int64_t>(local_grad_hess_hist_int32 & 0x0000ffff));
      } else {
        local_grad_hess_hist = feature_hist_ptr[bin_offset];
      }
    }
  } else {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) &&
      threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int read_index = feature_num_bin_minus_offset - 1 - threadIdx_x;
      if (USE_16BIT_BIN_HIST && !USE_16BIT_ACC_HIST) {
        const int32_t local_grad_hess_hist_int32 = feature_hist_ptr[read_index];
        local_grad_hess_hist = (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist_int32 >> 16)) << 32) | (static_cast<int64_t>(local_grad_hess_hist_int32 & 0x0000ffff));
      } else {
        local_grad_hess_hist = feature_hist_ptr[read_index];
      }
    }
  }
  __syncthreads();
  local_gain = kMinScore;
  local_grad_hess_hist = ShufflePrefixSum<ACC_HIST_TYPE>(local_grad_hess_hist, reinterpret_cast<ACC_HIST_TYPE*>(shared_int_buffer));
  double sum_left_gradient = 0.0f;
  double sum_left_hessian = 0.0f;
  double sum_right_gradient = 0.0f;
  double sum_right_hessian = 0.0f;
  data_size_t left_count = 0;
  data_size_t right_count = 0;
  int64_t sum_left_gradient_hessian = 0;
  int64_t sum_right_gradient_hessian = 0;
  if (REVERSE) {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) && threadIdx_x <= task->num_bin - 2 && !skip_sum) {
      sum_right_gradient_hessian = USE_16BIT_ACC_HIST ?
        (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist >> 16)) << 32) | static_cast<int64_t>(local_grad_hess_hist & 0x0000ffff) :
        local_grad_hess_hist;
      sum_right_gradient = static_cast<double>(static_cast<int32_t>((sum_right_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_right_hessian = static_cast<double>(static_cast<int32_t>(sum_right_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      sum_left_gradient_hessian = sum_gradients_hessians - sum_right_gradient_hessian;
      sum_left_gradient = static_cast<double>(static_cast<int32_t>((sum_left_gradient_hessian & 0xffffffff00000000)>> 32)) * grad_scale;
      sum_left_hessian = static_cast<double>(static_cast<int32_t>(sum_left_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      left_count = num_data - right_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(task->num_bin - 2 - threadIdx_x) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
          sum_right_hessian + kEpsilon, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(task->num_bin - 2 - threadIdx_x);
          threshold_found = true;
        }
      }
    }
  } else {
    if (threadIdx_x <= feature_num_bin_minus_offset - 2 && !skip_sum) {
      sum_left_gradient_hessian = USE_16BIT_ACC_HIST ?
        (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist >> 16)) << 32) | static_cast<int64_t>(local_grad_hess_hist & 0x0000ffff) :
        local_grad_hess_hist;
      sum_left_gradient = static_cast<double>(static_cast<int32_t>((sum_left_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_left_hessian = static_cast<double>(static_cast<int32_t>(sum_left_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      sum_right_gradient_hessian = sum_gradients_hessians - sum_left_gradient_hessian;
      sum_right_gradient = static_cast<double>(static_cast<int32_t>((sum_right_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_right_hessian = static_cast<double>(static_cast<int32_t>(sum_right_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(threadIdx_x + task->mfb_offset) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
          sum_right_hessian + kEpsilon, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
          threshold_found = true;
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_bool_buffer, shared_int_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
      sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
    const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
      sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
    cuda_best_split_info->left_sum_gradients = sum_left_gradient;
    cuda_best_split_info->left_sum_hessians = sum_left_hessian;
    cuda_best_split_info->left_sum_of_gradients_hessians = sum_left_gradient_hessian;
    cuda_best_split_info->left_count = left_count;
    cuda_best_split_info->right_sum_gradients = sum_right_gradient;
    cuda_best_split_info->right_sum_hessians = sum_right_hessian;
    cuda_best_split_info->right_sum_of_gradients_hessians = sum_right_gradient_hessian;
    cuda_best_split_info->right_count = right_count;
    cuda_best_split_info->left_value = left_output;
    cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
      sum_left_hessian, lambda_l1, lambda_l2, left_output);
    cuda_best_split_info->right_value = right_output;
    cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
      sum_right_hessian, lambda_l1, lambda_l2, right_output);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
__device__ void FindBestSplitsForLeafKernelCategoricalInner(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  __shared__ uint32_t best_thread_index;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;
  double l2 = lambda_l2;

  double local_gain = min_gain_shift;
  bool threshold_found = false;

  cuda_best_split_info->is_valid = false;

  const int bin_start = 1 - task->mfb_offset;
  const int bin_end = task->num_bin - task->mfb_offset;
  const int threadIdx_x = static_cast<int>(threadIdx.x);

  __shared__ int rand_threshold;

  if (task->is_one_hot) {
    if (USE_RAND && threadIdx.x == 0) {
      rand_threshold = 0;
      if (bin_end > bin_start) {
        rand_threshold = cuda_random->NextInt(bin_start, bin_end);
      }
    }
    __syncthreads();
    if (threadIdx_x >= bin_start && threadIdx_x < bin_end) {
      const int bin_offset = (threadIdx_x << 1);
      const hist_t grad = feature_hist_ptr[bin_offset];
      const hist_t hess = feature_hist_ptr[bin_offset + 1];
      data_size_t cnt =
            static_cast<data_size_t>(__double2int_rn(hess * cnt_factor));
      if (cnt >= min_data_in_leaf && hess >= min_sum_hessian_in_leaf) {
        const data_size_t other_count = num_data - cnt;
        if (other_count >= min_data_in_leaf) {
          const double sum_other_hessian = sum_hessians - hess - kEpsilon;
          if (sum_other_hessian >= min_sum_hessian_in_leaf && (!USE_RAND || static_cast<int>(threadIdx_x) == rand_threshold)) {
            const double sum_other_gradient = sum_gradients - grad;
            double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
              sum_other_gradient, sum_other_hessian, grad,
              hess + kEpsilon, lambda_l1,
              l2, path_smooth, other_count, cnt, parent_output);
            if (current_gain > min_gain_shift) {
              local_gain = current_gain;
              threshold_found = true;
            }
          }
        }
      }
    }
    __syncthreads();
    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = 1;
      cuda_best_split_info->gain = local_gain - min_gain_shift;
      *(cuda_best_split_info->cat_threshold) = static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
      cuda_best_split_info->default_left = false;
      const int bin_offset = (threadIdx_x << 1);
      const hist_t sum_left_gradient = feature_hist_ptr[bin_offset];
      const hist_t sum_left_hessian = feature_hist_ptr[bin_offset + 1];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  } else {
    __shared__ double shared_value_buffer[NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER];
    __shared__ int16_t shared_index_buffer[NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER];
    __shared__ uint16_t shared_mem_buffer_uint16[WARPSIZE];
    __shared__ double shared_mem_buffer_double[WARPSIZE];
    __shared__ int used_bin;
    l2 += cat_l2;
    uint16_t is_valid_bin = 0;
    int best_dir = 0;
    double best_sum_left_gradient = 0.0f;
    double best_sum_left_hessian = 0.0f;
    if (threadIdx_x >= bin_start && threadIdx_x < bin_end) {
      const int bin_offset = (threadIdx_x << 1);
      const double hess = feature_hist_ptr[bin_offset + 1];
      if (__double2int_rn(hess * cnt_factor) >= cat_smooth) {
        const double grad = feature_hist_ptr[bin_offset];
        shared_value_buffer[threadIdx_x] = grad / (hess + cat_smooth);
        is_valid_bin = 1;
      } else {
        shared_value_buffer[threadIdx_x] = kMaxScore;
      }
    } else {
      shared_value_buffer[threadIdx_x] = kMaxScore;
    }
    shared_index_buffer[threadIdx_x] = threadIdx_x;
    __syncthreads();
    const int local_used_bin = ShuffleReduceSum<uint16_t>(is_valid_bin, shared_mem_buffer_uint16, blockDim.x);
    if (threadIdx_x == 0) {
      used_bin = local_used_bin;
    }
    __syncthreads();
    BitonicArgSort_1024<double, int16_t, true>(shared_value_buffer, shared_index_buffer, bin_end);
    __syncthreads();
    const int max_num_cat = min(max_cat_threshold, (used_bin + 1) / 2);

    if (USE_RAND) {
      rand_threshold = 0;
      const int max_threshold = max(min(max_num_cat, used_bin) - 1, 0);
      if (max_threshold > 0) {
        rand_threshold = cuda_random->NextInt(0, max_threshold);
      }
    }

    // left to right
    double grad = 0.0f;
    double hess = 0.0f;
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const int bin_offset = (shared_index_buffer[threadIdx_x] << 1);
      grad = feature_hist_ptr[bin_offset];
      hess = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hess += kEpsilon;
    }
    __syncthreads();
    double sum_left_gradient = ShufflePrefixSum<double>(grad, shared_mem_buffer_double);
    __syncthreads();
    double sum_left_hessian = ShufflePrefixSum<double>(hess, shared_mem_buffer_double);
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || threadIdx_x == static_cast<int>(rand_threshold))) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > local_gain) {
          local_gain = current_gain;
          threshold_found = true;
          best_dir = 1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
        }
      }
    }
    __syncthreads();

    // right to left
    grad = 0.0f;
    hess = 0.0f;
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const int bin_offset = (shared_index_buffer[used_bin - 1 - threadIdx_x] << 1);
      grad = feature_hist_ptr[bin_offset];
      hess = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hess += kEpsilon;
    }
    __syncthreads();
    sum_left_gradient = ShufflePrefixSum<double>(grad, shared_mem_buffer_double);
    __syncthreads();
    sum_left_hessian = ShufflePrefixSum<double>(hess, shared_mem_buffer_double);
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || threadIdx_x == static_cast<int>(rand_threshold))) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > local_gain) {
          local_gain = current_gain;
          threshold_found = true;
          best_dir = -1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
        }
      }
    }
    __syncthreads();

    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = threadIdx_x + 1;
      cuda_best_split_info->gain = local_gain - min_gain_shift;
      if (best_dir == 1) {
        for (int i = 0; i < threadIdx_x + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = shared_index_buffer[i] + task->mfb_offset;
        }
      } else {
        for (int i = 0; i < threadIdx_x + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = shared_index_buffer[used_bin - 1 - i] + task->mfb_offset;
        }
      }
      cuda_best_split_info->default_left = false;
      const hist_t sum_left_gradient = best_sum_left_gradient;
      const hist_t sum_left_hessian = best_sum_left_hessian;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsForLeafKernel(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const int inner_feature_index = task->inner_feature_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const double sum_gradients = IS_LARGER ? larger_leaf_splits->sum_of_gradients : smaller_leaf_splits->sum_of_gradients;
  const double sum_hessians = (IS_LARGER ? larger_leaf_splits->sum_of_hessians : smaller_leaf_splits->sum_of_hessians) + 2 * kEpsilon;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1 : cuda_randoms + task_index * 2) : nullptr;
  if (is_feature_used_bytree[inner_feature_index]) {
    const hist_t* hist_ptr = (IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset * 2;
    if (task->is_categorical) {
      FindBestSplitsForLeafKernelCategoricalInner<USE_RAND, USE_L1, USE_SMOOTHING>(
        // input feature information
        hist_ptr,
        // input task information
        task,
        cuda_random,
        // input config parameter values
        lambda_l1,
        lambda_l2,
        path_smooth,
        min_data_in_leaf,
        min_sum_hessian_in_leaf,
        min_gain_to_split,
        cat_smooth,
        cat_l2,
        max_cat_threshold,
        min_data_per_group,
        // input parent node information
        parent_gain,
        sum_gradients,
        sum_hessians,
        num_data,
        parent_output,
        // output parameters
        out);
    } else {
      if (!task->reverse) {
        FindBestSplitsForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out);
      } else {
        FindBestSplitsForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out);
      }
    }
  } else {
    out->is_valid = false;
  }
}


template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsDiscretizedForLeafKernel(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  const uint8_t smaller_leaf_num_bits_in_histogram_bin,
  const uint8_t larger_leaf_num_bits_in_histogram_bin,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  const int max_cat_to_onehot,
  // gradient scale
  const score_t* grad_scale,
  const score_t* hess_scale,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const int inner_feature_index = task->inner_feature_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const int64_t sum_gradients_hessians = IS_LARGER ? larger_leaf_splits->sum_of_gradients_hessians : smaller_leaf_splits->sum_of_gradients_hessians;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1 : cuda_randoms + task_index * 2) : nullptr;
  const bool use_16bit_bin = IS_LARGER ? (larger_leaf_num_bits_in_histogram_bin <= 16) : (smaller_leaf_num_bits_in_histogram_bin <= 16);
  if (is_feature_used_bytree[inner_feature_index]) {
    if (task->is_categorical) {
      __threadfence();  // ensure store issued before trap
#if defined(USE_ROCM)
      __builtin_trap();
#else
      asm("trap;");
#endif
    } else {
      if (!task->reverse) {
        if (use_16bit_bin) {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false, int32_t, int32_t, true, true>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        } else {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false, int32_t, int64_t, false, false>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        }
      } else {
        if (use_16bit_bin) {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true, int32_t, int32_t, true, true>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        } else {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true, int32_t, int64_t, false, false>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        }
      }
    }
  } else {
    out->is_valid = false;
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE>
__device__ void FindBestSplitsForLeafKernelInner_GlobalMemory(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info,
  // buffer
  hist_t* hist_grad_buffer_ptr,
  hist_t* hist_hess_buffer_ptr) {
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  const unsigned int threadIdx_x = threadIdx.x;
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (task->na_as_missing && task->mfb_offset == 1) {
      uint32_t bin_start = threadIdx_x > 0 ? threadIdx_x : blockDim.x;
      hist_t thread_sum_gradients = 0.0f;
      hist_t thread_sum_hessians = 0.0f;
      for (unsigned int bin = bin_start; bin < static_cast<uint32_t>(task->num_bin); bin += blockDim.x) {
        const unsigned int bin_offset = (bin - 1) << 1;
        const hist_t grad = feature_hist_ptr[bin_offset];
        const hist_t hess = feature_hist_ptr[bin_offset + 1];
        hist_grad_buffer_ptr[bin] = grad;
        hist_hess_buffer_ptr[bin] = hess;
        thread_sum_gradients += grad;
        thread_sum_hessians += hess;
      }
      const hist_t sum_gradients_non_default = ShuffleReduceSum<double>(thread_sum_gradients, shared_double_buffer, blockDim.x);
      __syncthreads();
      const hist_t sum_hessians_non_default = ShuffleReduceSum<double>(thread_sum_hessians, shared_double_buffer, blockDim.x);
      if (threadIdx_x == 0) {
        hist_grad_buffer_ptr[0] = sum_gradients - sum_gradients_non_default;
        hist_hess_buffer_ptr[0] = sum_hessians - sum_hessians_non_default;
      }
    } else {
      for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
        const bool skip_sum =
          (task->skip_default_bin && (bin + task->mfb_offset) == static_cast<int>(task->default_bin));
        if (!skip_sum) {
          const unsigned int bin_offset = bin << 1;
          hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
          hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
        } else {
          hist_grad_buffer_ptr[bin] = 0.0f;
          hist_hess_buffer_ptr[bin] = 0.0f;
        }
      }
    }
  } else {
    for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
      const bool skip_sum = bin >= static_cast<unsigned int>(task->na_as_missing) &&
        (task->skip_default_bin && (task->num_bin - 1 - bin) == static_cast<int>(task->default_bin));
      if (!skip_sum) {
        const unsigned int read_index = feature_num_bin_minus_offset - 1 - bin;
        const unsigned int bin_offset = read_index << 1;
        hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
        hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
      } else {
        hist_grad_buffer_ptr[bin] = 0.0f;
        hist_hess_buffer_ptr[bin] = 0.0f;
      }
    }
  }
  __syncthreads();
  if (threadIdx_x == 0) {
    hist_hess_buffer_ptr[0] += kEpsilon;
  }
  local_gain = kMinScore;
  GlobalMemoryPrefixSum(hist_grad_buffer_ptr, static_cast<size_t>(feature_num_bin_minus_offset));
  __syncthreads();
  GlobalMemoryPrefixSum(hist_hess_buffer_ptr, static_cast<size_t>(feature_num_bin_minus_offset));
  if (REVERSE) {
    for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
      const bool skip_sum = (bin >= static_cast<unsigned int>(task->na_as_missing) &&
        (task->skip_default_bin && (task->num_bin - 1 - bin) == static_cast<int>(task->default_bin)));
      if (!skip_sum) {
        const double sum_right_gradient = hist_grad_buffer_ptr[bin];
        const double sum_right_hessian = hist_hess_buffer_ptr[bin];
        const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
        const double sum_left_gradient = sum_gradients - sum_right_gradient;
        const double sum_left_hessian = sum_hessians - sum_right_hessian;
        const data_size_t left_count = num_data - right_count;
        if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
          sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
          (!USE_RAND || static_cast<int>(task->num_bin - 2 - bin) == rand_threshold)) {
          double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, lambda_l1,
            lambda_l2, path_smooth, left_count, right_count, parent_output);
          // gain with split is worse than without split
          if (current_gain > min_gain_shift) {
            local_gain = current_gain - min_gain_shift;
            threshold_value = static_cast<uint32_t>(task->num_bin - 2 - bin);
            threshold_found = true;
          }
        }
      }
    }
  } else {
    const uint32_t end = (task->na_as_missing && task->mfb_offset == 1) ? static_cast<uint32_t>(task->num_bin - 2) : feature_num_bin_minus_offset - 2;
    for (unsigned int bin = threadIdx_x; bin <= end; bin += blockDim.x) {
      const bool skip_sum =
        (task->skip_default_bin && (bin + task->mfb_offset) == static_cast<int>(task->default_bin));
      if (!skip_sum) {
        const double sum_left_gradient = hist_grad_buffer_ptr[bin];
        const double sum_left_hessian = hist_hess_buffer_ptr[bin];
        const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
        const double sum_right_gradient = sum_gradients - sum_left_gradient;
        const double sum_right_hessian = sum_hessians - sum_left_hessian;
        const data_size_t right_count = num_data - left_count;
        if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
          sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
          (!USE_RAND || static_cast<int>(bin + task->mfb_offset) == rand_threshold)) {
          double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, lambda_l1,
            lambda_l2, path_smooth, left_count, right_count, parent_output);
          // gain with split is worse than without split
          if (current_gain > min_gain_shift) {
            local_gain = current_gain - min_gain_shift;
            threshold_value = (task->na_as_missing && task->mfb_offset == 1) ?
              bin : static_cast<uint32_t>(bin + task->mfb_offset);
            threshold_found = true;
          }
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_found_buffer, shared_thread_index_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    if (REVERSE) {
      const unsigned int best_bin = static_cast<uint32_t>(task->num_bin - 2 - threshold_value);
      const double sum_right_gradient = hist_grad_buffer_ptr[best_bin];
      const double sum_right_hessian = hist_hess_buffer_ptr[best_bin] - kEpsilon;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian - kEpsilon;
      const data_size_t left_count = num_data - right_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    } else {
      const unsigned int best_bin = (task->na_as_missing && task->mfb_offset == 1) ?
        threshold_value : static_cast<uint32_t>(threshold_value - task->mfb_offset);
      const double sum_left_gradient = hist_grad_buffer_ptr[best_bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[best_bin] - kEpsilon;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian - kEpsilon;
      const data_size_t right_count = num_data - left_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
__device__ void FindBestSplitsForLeafKernelCategoricalInner_GlobalMemory(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // buffer
  hist_t* hist_grad_buffer_ptr,
  hist_t* hist_hess_buffer_ptr,
  hist_t* hist_stat_buffer_ptr,
  data_size_t* hist_index_buffer_ptr,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  __shared__ uint32_t best_thread_index;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;
  double l2 = lambda_l2;

  double local_gain = kMinScore;
  bool threshold_found = false;

  cuda_best_split_info->is_valid = false;

  __shared__ int rand_threshold;

  const int bin_start = 1 - task->mfb_offset;
  const int bin_end = task->num_bin - task->mfb_offset;
  int best_threshold = -1;
  const int threadIdx_x = static_cast<int>(threadIdx.x);
  if (task->is_one_hot) {
    if (USE_RAND && threadIdx.x == 0) {
      rand_threshold = 0;
      if (bin_end > bin_start) {
        rand_threshold = cuda_random->NextInt(bin_start, bin_end);
      }
    }
    __syncthreads();
    for (int bin = bin_start + threadIdx_x; bin < bin_end; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (bin << 1);
      const hist_t grad = feature_hist_ptr[bin_offset];
      const hist_t hess = feature_hist_ptr[bin_offset + 1];
      data_size_t cnt =
            static_cast<data_size_t>(__double2int_rn(hess * cnt_factor));
      if (cnt >= min_data_in_leaf && hess >= min_sum_hessian_in_leaf) {
        const data_size_t other_count = num_data - cnt;
        if (other_count >= min_data_in_leaf) {
          const double sum_other_hessian = sum_hessians - hess - kEpsilon;
          if (sum_other_hessian >= min_sum_hessian_in_leaf && (!USE_RAND || bin == rand_threshold)) {
            const double sum_other_gradient = sum_gradients - grad;
            double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
              sum_other_gradient, sum_other_hessian, grad,
              hess + kEpsilon, lambda_l1,
              l2, path_smooth, other_count, cnt, parent_output);
            if (current_gain > min_gain_shift) {
              best_threshold = bin;
              local_gain = current_gain - min_gain_shift;
              threshold_found = true;
            }
          }
        }
      }
    }
    __syncthreads();
    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = 1;
      cuda_best_split_info->cat_threshold = new uint32_t[1];
      *(cuda_best_split_info->cat_threshold) = static_cast<uint32_t>(best_threshold);
      cuda_best_split_info->default_left = false;
      const int bin_offset = (best_threshold << 1);
      const hist_t sum_left_gradient = feature_hist_ptr[bin_offset];
      const hist_t sum_left_hessian = feature_hist_ptr[bin_offset + 1];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  } else {
    __shared__ uint16_t shared_mem_buffer_uint16[WARPSIZE];
    __shared__ int used_bin;
    l2 += cat_l2;
    uint16_t is_valid_bin = 0;
    int best_dir = 0;
    double best_sum_left_gradient = 0.0f;
    double best_sum_left_hessian = 0.0f;
    for (int bin = 0; bin < bin_end; bin += static_cast<int>(blockDim.x)) {
      if (bin >= bin_start) {
        const int bin_offset = (bin << 1);
        const double hess = feature_hist_ptr[bin_offset + 1];
        if (__double2int_rn(hess * cnt_factor) >= cat_smooth) {
          const double grad = feature_hist_ptr[bin_offset];
          hist_stat_buffer_ptr[bin] = grad / (hess + cat_smooth);
          hist_index_buffer_ptr[bin] = threadIdx_x;
          is_valid_bin = 1;
        } else {
          hist_stat_buffer_ptr[bin] = kMaxScore;
          hist_index_buffer_ptr[bin] = -1;
        }
      }
    }
    __syncthreads();
    const int local_used_bin = ShuffleReduceSum<uint16_t>(is_valid_bin, shared_mem_buffer_uint16, blockDim.x);
    if (threadIdx_x == 0) {
      used_bin = local_used_bin;
    }
    __syncthreads();
    BitonicArgSortDevice<double, data_size_t, true, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 11>(
      hist_stat_buffer_ptr, hist_index_buffer_ptr, task->num_bin - task->mfb_offset);
    const int max_num_cat = min(max_cat_threshold, (used_bin + 1) / 2);
    if (USE_RAND) {
      rand_threshold = 0;
      const int max_threshold = max(min(max_num_cat, used_bin) - 1, 0);
      if (max_threshold > 0) {
        rand_threshold = cuda_random->NextInt(0, max_threshold);
      }
    }
    __syncthreads();

    // left to right
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (hist_index_buffer_ptr[bin] << 1);
      hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
      hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hist_hess_buffer_ptr[0] += kEpsilon;
    }
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_grad_buffer_ptr, static_cast<size_t>(bin_end));
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_hess_buffer_ptr, static_cast<size_t>(bin_end));
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const double sum_left_gradient = hist_grad_buffer_ptr[bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[bin];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_found = true;
          best_dir = 1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = bin;
        }
      }
    }
    __syncthreads();

    // right to left
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (hist_index_buffer_ptr[used_bin - 1 - bin] << 1);
      hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
      hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hist_hess_buffer_ptr[0] += kEpsilon;
    }
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_grad_buffer_ptr, static_cast<size_t>(bin_end));
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_hess_buffer_ptr, static_cast<size_t>(bin_end));
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const double sum_left_gradient = hist_grad_buffer_ptr[bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[bin];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_found = true;
          best_dir = -1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = bin;
        }
      }
    }
    __syncthreads();

    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = best_threshold + 1;
      cuda_best_split_info->cat_threshold = new uint32_t[best_threshold + 1];
      cuda_best_split_info->gain = local_gain;
      if (best_dir == 1) {
        for (int i = 0; i < best_threshold + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = hist_index_buffer_ptr[i] + task->mfb_offset;
        }
      } else {
        for (int i = 0; i < best_threshold + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = hist_index_buffer_ptr[used_bin - 1 - i] + task->mfb_offset;
        }
      }
      cuda_best_split_info->default_left = false;
      const hist_t sum_left_gradient = best_sum_left_gradient;
      const hist_t sum_left_hessian = best_sum_left_hessian;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsForLeafKernel_GlobalMemory(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf,
  // buffer
  hist_t* feature_hist_grad_buffer,
  hist_t* feature_hist_hess_buffer,
  hist_t* feature_hist_stat_buffer,
  data_size_t* feature_hist_index_buffer) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const double sum_gradients = IS_LARGER ? larger_leaf_splits->sum_of_gradients : smaller_leaf_splits->sum_of_gradients;
  const double sum_hessians = (IS_LARGER ? larger_leaf_splits->sum_of_hessians : smaller_leaf_splits->sum_of_hessians) + 2 * kEpsilon;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1: cuda_randoms + task_index * 2) : nullptr;
  if (is_feature_used_bytree[task->inner_feature_index]) {
    const uint32_t hist_offset = task->hist_offset;
    const hist_t* hist_ptr = (IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + hist_offset * 2;
    hist_t* hist_grad_buffer_ptr = feature_hist_grad_buffer + hist_offset * 2;
    hist_t* hist_hess_buffer_ptr = feature_hist_hess_buffer + hist_offset * 2;
    hist_t* hist_stat_buffer_ptr = feature_hist_stat_buffer + hist_offset * 2;
    data_size_t* hist_index_buffer_ptr = feature_hist_index_buffer + hist_offset * 2;
    if (task->is_categorical) {
      FindBestSplitsForLeafKernelCategoricalInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING>(
        // input feature information
        hist_ptr,
        // input task information
        task,
        cuda_random,
        // input config parameter values
        lambda_l1,
        lambda_l2,
        path_smooth,
        min_data_in_leaf,
        min_sum_hessian_in_leaf,
        min_gain_to_split,
        cat_smooth,
        cat_l2,
        max_cat_threshold,
        min_data_per_group,
        // input parent node information
        parent_gain,
        sum_gradients,
        sum_hessians,
        num_data,
        parent_output,
        // buffer
        hist_grad_buffer_ptr,
        hist_hess_buffer_ptr,
        hist_stat_buffer_ptr,
        hist_index_buffer_ptr,
        // output parameters
        out);
    } else {
      if (!task->reverse) {
        FindBestSplitsForLeafKernelInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, false>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out,
          // buffer
          hist_grad_buffer_ptr,
          hist_hess_buffer_ptr);
      } else {
        FindBestSplitsForLeafKernelInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, true>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out,
          // buffer
          hist_grad_buffer_ptr,
          hist_hess_buffer_ptr);
      }
    }
  } else {
    out->is_valid = false;
  }
}

#define LaunchFindBestSplitsForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

#define LaunchFindBestSplitsForLeafKernel_ARGS \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  smaller_leaf_index, \
  larger_leaf_index, \
  is_smaller_leaf_valid, \
  is_larger_leaf_valid, \
  global_num_data_in_smaller_leaf, \
  global_num_data_in_larger_leaf

#define FindBestSplitsForLeafKernel_ARGS \
    num_tasks_, \
    cuda_split_find_tasks_.RawData(), \
    cuda_randoms_.RawData(), \
    smaller_leaf_splits, \
    larger_leaf_splits, \
    min_data_in_leaf_, \
    min_sum_hessian_in_leaf_, \
    min_gain_to_split_, \
    lambda_l1_, \
    lambda_l2_, \
    path_smooth_, \
    cat_smooth_, \
    cat_l2_, \
    max_cat_threshold_, \
    min_data_per_group_, \
    cuda_best_split_info_.RawData(), \
    global_num_data_in_smaller_leaf, \
    global_num_data_in_larger_leaf

#define GlobalMemory_Buffer_ARGS \
  cuda_feature_hist_grad_buffer_.RawData(), \
  cuda_feature_hist_hess_buffer_.RawData(), \
  cuda_feature_hist_stat_buffer_.RawData(), \
  cuda_feature_hist_index_buffer_.RawData()

void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernel(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  if (!extra_trees_) {
    LaunchFindBestSplitsForLeafKernelInner0<false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner0<true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner0(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (lambda_l1_ <= 0.0f) {
    LaunchFindBestSplitsForLeafKernelInner1<USE_RAND, false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner1<USE_RAND, true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner1(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (!use_smoothing_) {
    LaunchFindBestSplitsForLeafKernelInner2<USE_RAND, USE_L1, false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner2<USE_RAND, USE_L1, true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner2(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  const int8_t* is_feature_used_by_smaller_node = cuda_is_feature_used_bytree_.RawData();
  const int8_t* is_feature_used_by_larger_node = cuda_is_feature_used_bytree_.RawData();
  if (select_features_by_node_) {
    is_feature_used_by_smaller_node = is_feature_used_by_smaller_node_.RawData();
    is_feature_used_by_larger_node = is_feature_used_by_larger_node_.RawData();
  }
  if (!use_global_memory_) {
    if (is_smaller_leaf_valid) {
      FindBestSplitsForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (is_feature_used_by_smaller_node, FindBestSplitsForLeafKernel_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (is_feature_used_by_larger_node, FindBestSplitsForLeafKernel_ARGS);
    }
  } else {
    if (is_smaller_leaf_valid) {
      FindBestSplitsForLeafKernel_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (is_feature_used_by_smaller_node, FindBestSplitsForLeafKernel_ARGS, GlobalMemory_Buffer_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsForLeafKernel_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (is_feature_used_by_larger_node, FindBestSplitsForLeafKernel_ARGS, GlobalMemory_Buffer_ARGS);
    }
  }
}

#undef LaunchFindBestSplitsForLeafKernel_PARAMS
#undef FindBestSplitsForLeafKernel_ARGS
#undef GlobalMemory_Buffer_ARGS


#define LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const score_t* grad_scale, \
  const score_t* hess_scale, \
  const uint8_t smaller_num_bits_in_histogram_bins, \
  const uint8_t larger_num_bits_in_histogram_bins, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

#define LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  smaller_leaf_index, \
  larger_leaf_index, \
  is_smaller_leaf_valid, \
  is_larger_leaf_valid, \
  grad_scale, \
  hess_scale, \
  smaller_num_bits_in_histogram_bins, \
  larger_num_bits_in_histogram_bins, \
  global_num_data_in_smaller_leaf, \
  global_num_data_in_larger_leaf

#define FindBestSplitsDiscretizedForLeafKernel_ARGS \
    cuda_is_feature_used_bytree_.RawData(), \
    num_tasks_, \
    cuda_split_find_tasks_.RawData(), \
    cuda_randoms_.RawData(), \
    smaller_leaf_splits, \
    larger_leaf_splits, \
    smaller_num_bits_in_histogram_bins, \
    larger_num_bits_in_histogram_bins, \
    min_data_in_leaf_, \
    min_sum_hessian_in_leaf_, \
    min_gain_to_split_, \
    lambda_l1_, \
    lambda_l2_, \
    path_smooth_, \
    cat_smooth_, \
    cat_l2_, \
    max_cat_threshold_, \
    min_data_per_group_, \
    max_cat_to_onehot_, \
    grad_scale, \
    hess_scale, \
    cuda_best_split_info_.RawData(), \
    global_num_data_in_smaller_leaf, \
    global_num_data_in_larger_leaf

void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernel(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  if (!extra_trees_) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner0<false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner0<true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner0(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (lambda_l1_ <= 0.0f) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner1<USE_RAND, false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner1<USE_RAND, true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner1(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!use_smoothing_) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner2<USE_RAND, USE_L1, false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner2<USE_RAND, USE_L1, true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner2(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!use_global_memory_) {
    if (is_smaller_leaf_valid) {
      FindBestSplitsDiscretizedForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (FindBestSplitsDiscretizedForLeafKernel_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsDiscretizedForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (FindBestSplitsDiscretizedForLeafKernel_ARGS);
    }
  } else {
    // TODO(shiyu1994)
  }
}

#undef LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS
#undef LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS
#undef FindBestSplitsDiscretizedForLeafKernel_ARGS


__device__ void ReduceBestSplit(bool* found, double* gain, uint32_t* shared_read_index,
  uint32_t num_features_aligned) {
  const uint32_t threadIdx_x = threadIdx.x;
  for (unsigned int s = 1; s < num_features_aligned; s <<= 1) {
    if (threadIdx_x % (2 * s) == 0 && (threadIdx_x + s) < num_features_aligned) {
      const uint32_t pos_to_compare = threadIdx_x + s;
      if ((!found[threadIdx_x] && found[pos_to_compare]) ||
        (found[threadIdx_x] && found[pos_to_compare] && gain[threadIdx_x] < gain[pos_to_compare])) {
        found[threadIdx_x] = found[pos_to_compare];
        gain[threadIdx_x] = gain[pos_to_compare];
        shared_read_index[threadIdx_x] = shared_read_index[pos_to_compare];
      }
    }
    __syncthreads();
  }
}

__global__ void SyncBestSplitForLeafKernel(const int smaller_leaf_index, const int larger_leaf_index,
  CUDASplitInfo* cuda_leaf_best_split_info,
  // input parameters
  const SplitFindTask* tasks,
  const CUDASplitInfo* cuda_best_split_info,
  const int num_tasks,
  const int num_tasks_aligned,
  const int num_blocks_per_leaf,
  const bool larger_only,
  const int num_leaves) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  const uint32_t threadIdx_x = threadIdx.x;
  const uint32_t blockIdx_x = blockIdx.x;

  bool best_found = false;
  double best_gain = kMinScore;
  uint32_t shared_read_index = 0;

  const bool is_smaller = (blockIdx_x < static_cast<unsigned int>(num_blocks_per_leaf) && !larger_only);
  const uint32_t leaf_block_index = (is_smaller || larger_only) ? blockIdx_x : (blockIdx_x - static_cast<unsigned int>(num_blocks_per_leaf));
  const int task_index = static_cast<int>(leaf_block_index * blockDim.x + threadIdx_x);
  const uint32_t read_index = is_smaller ? static_cast<uint32_t>(task_index) : static_cast<uint32_t>(task_index + num_tasks);
  if (task_index < num_tasks) {
    best_found = cuda_best_split_info[read_index].is_valid;
    best_gain = cuda_best_split_info[read_index].gain;
    shared_read_index = read_index;
  } else {
    best_found = false;
  }

  __syncthreads();
  const uint32_t best_read_index = ReduceBestGain(best_gain, best_found, shared_read_index,
      shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
  if (threadIdx.x == 0) {
    const int leaf_index_ref = is_smaller ? smaller_leaf_index : larger_leaf_index;
    const unsigned buffer_write_pos = static_cast<unsigned int>(leaf_index_ref) + leaf_block_index * num_leaves;
    CUDASplitInfo* cuda_split_info = cuda_leaf_best_split_info + buffer_write_pos;
    const CUDASplitInfo* best_split_info = cuda_best_split_info + best_read_index;
    if (best_split_info->is_valid) {
      *cuda_split_info = *best_split_info;
      cuda_split_info->inner_feature_index = is_smaller ? tasks[best_read_index].inner_feature_index :
        tasks[static_cast<int>(best_read_index) - num_tasks].inner_feature_index;
      cuda_split_info->is_valid = true;
    } else {
      cuda_split_info->gain = kMinScore;
      cuda_split_info->is_valid = false;
    }
  }
}

__global__ void SyncBestSplitForLeafKernelAllBlocks(
  const int smaller_leaf_index,
  const int larger_leaf_index,
  const unsigned int num_blocks_per_leaf,
  const int num_leaves,
  CUDASplitInfo* cuda_leaf_best_split_info,
  const bool larger_only) {
  if (!larger_only) {
    if (blockIdx.x == 0) {
      CUDASplitInfo* smaller_leaf_split_info = cuda_leaf_best_split_info + smaller_leaf_index;
      for (unsigned int block_index = 1; block_index < num_blocks_per_leaf; ++block_index) {
        const unsigned int leaf_read_pos = static_cast<unsigned int>(smaller_leaf_index) + block_index * static_cast<unsigned int>(num_leaves);
        const CUDASplitInfo* other_split_info = cuda_leaf_best_split_info + leaf_read_pos;
        if ((other_split_info->is_valid && smaller_leaf_split_info->is_valid &&
          other_split_info->gain > smaller_leaf_split_info->gain) ||
            (!smaller_leaf_split_info->is_valid && other_split_info->is_valid)) {
          *smaller_leaf_split_info = *other_split_info;
        }
      }
    }
  }
  if (larger_leaf_index >= 0) {
    if (blockIdx.x == 1 || larger_only) {
      CUDASplitInfo* larger_leaf_split_info = cuda_leaf_best_split_info + larger_leaf_index;
      for (unsigned int block_index = 1; block_index < num_blocks_per_leaf; ++block_index) {
        const unsigned int leaf_read_pos = static_cast<unsigned int>(larger_leaf_index) + block_index * static_cast<unsigned int>(num_leaves);
        const CUDASplitInfo* other_split_info = cuda_leaf_best_split_info + leaf_read_pos;
        if ((other_split_info->is_valid && larger_leaf_split_info->is_valid &&
          other_split_info->gain > larger_leaf_split_info->gain) ||
            (!larger_leaf_split_info->is_valid && other_split_info->is_valid)) {
            *larger_leaf_split_info = *other_split_info;
        }
      }
    }
  }
}

__global__ void SetInvalidLeafSplitInfoKernel(
  CUDASplitInfo* cuda_leaf_best_split_info,
  const bool is_smaller_leaf_valid,
  const bool is_larger_leaf_valid,
  const int smaller_leaf_index,
  const int larger_leaf_index) {
  if (!is_smaller_leaf_valid) {
    cuda_leaf_best_split_info[smaller_leaf_index].is_valid = false;
  }
  if (!is_larger_leaf_valid && larger_leaf_index >= 0) {
    cuda_leaf_best_split_info[larger_leaf_index].is_valid = false;
  }
}

void CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel(
  const int host_smaller_leaf_index,
  const int host_larger_leaf_index,
  const bool is_smaller_leaf_valid,
  const bool is_larger_leaf_valid) {
  if (!is_smaller_leaf_valid || !is_larger_leaf_valid) {
    SetInvalidLeafSplitInfoKernel<<<1, 1>>>(
      cuda_leaf_best_split_info_.RawData(),
      is_smaller_leaf_valid, is_larger_leaf_valid,
      host_smaller_leaf_index, host_larger_leaf_index);
  }
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  int num_tasks = num_tasks_;
  int num_tasks_aligned = 1;
  num_tasks -= 1;
  while (num_tasks > 0) {
    num_tasks_aligned <<= 1;
    num_tasks >>= 1;
  }
  const int num_blocks_per_leaf = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  if (host_larger_leaf_index >= 0 && is_smaller_leaf_valid && is_larger_leaf_valid) {
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK, 0, cuda_streams_[0]>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      false,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1, 0, cuda_streams_[0]>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        false);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK, 0, cuda_streams_[1]>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      true,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1, 0, cuda_streams_[1]>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        true);
    }
  } else {
    const bool larger_only = (!is_smaller_leaf_valid && is_larger_leaf_valid);
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      larger_only,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SynchronizeCUDADevice(__FILE__, __LINE__);
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        larger_only);
    }
  }
}

__global__ void FindBestFromAllSplitsKernel(const int cur_num_leaves,
  CUDASplitInfo* cuda_leaf_best_split_info,
  int* cuda_best_split_info_buffer) {
  __shared__ double gain_shared_buffer[WARPSIZE];
  __shared__ int leaf_index_shared_buffer[WARPSIZE];
  double thread_best_gain = kMinScore;
  int thread_best_leaf_index = -1;
  const int threadIdx_x = static_cast<int>(threadIdx.x);
  for (int leaf_index = threadIdx_x; leaf_index < cur_num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    const double leaf_best_gain = cuda_leaf_best_split_info[leaf_index].gain;
    if (cuda_leaf_best_split_info[leaf_index].is_valid && leaf_best_gain > thread_best_gain) {
      thread_best_gain = leaf_best_gain;
      thread_best_leaf_index = leaf_index;
    }
  }
  const int best_leaf_index = ReduceBestGainForLeaves(thread_best_gain, thread_best_leaf_index, gain_shared_buffer, leaf_index_shared_buffer);
  if (threadIdx_x == 0) {
    cuda_best_split_info_buffer[6] = best_leaf_index;
    if (best_leaf_index != -1) {
      cuda_leaf_best_split_info[best_leaf_index].is_valid = false;
      cuda_leaf_best_split_info[cur_num_leaves].is_valid = false;
      cuda_best_split_info_buffer[7] = cuda_leaf_best_split_info[best_leaf_index].num_cat_threshold;
    }
  }
}

__global__ void PrepareLeafBestSplitInfo(const int smaller_leaf_index, const int larger_leaf_index,
  int* cuda_best_split_info_buffer,
  const CUDASplitInfo* cuda_leaf_best_split_info) {
  const unsigned int threadIdx_x = blockIdx.x;
  if (threadIdx_x == 0) {
    cuda_best_split_info_buffer[0] = cuda_leaf_best_split_info[smaller_leaf_index].inner_feature_index;
  } else if (threadIdx_x == 1) {
    cuda_best_split_info_buffer[1] = cuda_leaf_best_split_info[smaller_leaf_index].threshold;
  } else if (threadIdx_x == 2) {
    cuda_best_split_info_buffer[2] = cuda_leaf_best_split_info[smaller_leaf_index].default_left;
  }
  if (larger_leaf_index >= 0) {
    if (threadIdx_x == 3) {
      cuda_best_split_info_buffer[3] = cuda_leaf_best_split_info[larger_leaf_index].inner_feature_index;
    } else if (threadIdx_x == 4) {
      cuda_best_split_info_buffer[4] = cuda_leaf_best_split_info[larger_leaf_index].threshold;
    } else if (threadIdx_x == 5) {
      cuda_best_split_info_buffer[5] = cuda_leaf_best_split_info[larger_leaf_index].default_left;
    }
  }
}

void CUDABestSplitFinder::LaunchFindBestFromAllSplitsKernel(
  const int cur_num_leaves,
  const int smaller_leaf_index, const int larger_leaf_index,
  int* smaller_leaf_best_split_feature,
  uint32_t* smaller_leaf_best_split_threshold,
  uint8_t* smaller_leaf_best_split_default_left,
  int* larger_leaf_best_split_feature,
  uint32_t* larger_leaf_best_split_threshold,
  uint8_t* larger_leaf_best_split_default_left,
  int* best_leaf_index,
  int* num_cat_threshold) {
  FindBestFromAllSplitsKernel<<<1, NUM_THREADS_FIND_BEST_LEAF, 0, cuda_streams_[1]>>>(cur_num_leaves,
    cuda_leaf_best_split_info_.RawData(),
    cuda_best_split_info_buffer_.RawData());
  PrepareLeafBestSplitInfo<<<6, 1, 0, cuda_streams_[0]>>>(smaller_leaf_index, larger_leaf_index,
    cuda_best_split_info_buffer_.RawData(),
    cuda_leaf_best_split_info_.RawData());
  std::vector<int> host_leaf_best_split_info_buffer(8, 0);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(host_leaf_best_split_info_buffer.data(), cuda_best_split_info_buffer_.RawData(), 8, __FILE__, __LINE__);
  *smaller_leaf_best_split_feature = host_leaf_best_split_info_buffer[0];
  *smaller_leaf_best_split_threshold = static_cast<uint32_t>(host_leaf_best_split_info_buffer[1]);
  *smaller_leaf_best_split_default_left = static_cast<uint8_t>(host_leaf_best_split_info_buffer[2]);
  if (larger_leaf_index >= 0) {
    *larger_leaf_best_split_feature = host_leaf_best_split_info_buffer[3];
    *larger_leaf_best_split_threshold = static_cast<uint32_t>(host_leaf_best_split_info_buffer[4]);
    *larger_leaf_best_split_default_left = static_cast<uint8_t>(host_leaf_best_split_info_buffer[5]);
  }
  *best_leaf_index = host_leaf_best_split_info_buffer[6];
  *num_cat_threshold = host_leaf_best_split_info_buffer[7];
}

__global__ void AllocateCatVectorsKernel(
  CUDASplitInfo* cuda_split_infos, size_t len,
  const int max_num_categories_in_split,
  const bool has_categorical_feature,
  uint32_t* cat_threshold_vec,
  int* cat_threshold_real_vec) {
  const size_t i = threadIdx.x + blockIdx.x * blockDim.x;
  if (i < len) {
    if (has_categorical_feature) {
      cuda_split_infos[i].cat_threshold = cat_threshold_vec + i * max_num_categories_in_split;
      cuda_split_infos[i].cat_threshold_real = cat_threshold_real_vec + i * max_num_categories_in_split;
      cuda_split_infos[i].num_cat_threshold = 0;
    } else {
      cuda_split_infos[i].cat_threshold = nullptr;
      cuda_split_infos[i].cat_threshold_real = nullptr;
      cuda_split_infos[i].num_cat_threshold = 0;
    }
  }
}

void CUDABestSplitFinder::LaunchAllocateCatVectorsKernel(
  CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len) {
  const int num_blocks = (static_cast<int>(len) + NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER - 1) / NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER;
  AllocateCatVectorsKernel<<<num_blocks, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER>>>(
    cuda_split_infos, len, max_num_categories_in_split_, has_categorical_feature_, cat_threshold_vec, cat_threshold_real_vec);
}

__global__ void InitCUDARandomKernel(
  const int seed,
  const int num_tasks,
  CUDARandom* cuda_randoms) {
  const int task_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (task_index < num_tasks) {
    cuda_randoms[task_index].SetSeed(seed + task_index);
  }
}

void CUDABestSplitFinder::LaunchInitCUDARandomKernel() {
  const int num_blocks = (static_cast<int>(cuda_randoms_.Size()) +
    NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER - 1) / NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER;
  InitCUDARandomKernel<<<num_blocks, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER>>>(extra_seed_,
    static_cast<int>(cuda_randoms_.Size()), cuda_randoms_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_best_split_finder.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/dataset.h>

#include <vector>

#include <LightGBM/cuda/cuda_random.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>

#include "cuda_leaf_splits.hpp"

#define NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER (256)
#define NUM_THREADS_FIND_BEST_LEAF (256)
#define NUM_TASKS_PER_SYNC_BLOCK (1024)

namespace LightGBM {

struct SplitFindTask {
  int inner_feature_index;
  bool reverse;
  bool skip_default_bin;
  bool na_as_missing;
  bool assume_out_default_left;
  bool is_categorical;
  bool is_one_hot;
  uint32_t hist_offset;
  uint8_t mfb_offset;
  uint32_t num_bin;
  uint32_t default_bin;
  int rand_threshold;
};

class CUDABestSplitFinder {
 public:
  CUDABestSplitFinder(
    const hist_t* cuda_hist,
    const Dataset* train_data,
    const std::vector<uint32_t>& feature_hist_offsets,
    const bool select_features_by_node,
    const Config* config);

  ~CUDABestSplitFinder();

  void InitFeatureMetaInfo(const Dataset* train_data);

  void Init();

  void InitCUDAFeatureMetaInfo();

  void BeforeTrain(const std::vector<int8_t>& is_feature_used_bytree);

  void FindBestSplitsForLeaf(
    const CUDALeafSplitsStruct* smaller_leaf_splits,
    const CUDALeafSplitsStruct* larger_leaf_splits,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    const data_size_t num_data_in_smaller_leaf,
    const data_size_t num_data_in_larger_leaf,
    const double sum_hessians_in_smaller_leaf,
    const double sum_hessians_in_larger_leaf,
    const score_t* grad_scale,
    const score_t* hess_scale,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  const CUDASplitInfo* FindBestFromAllSplits(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    int* num_cat_threshold);

  void ResetTrainingData(
    const hist_t* cuda_hist,
    const Dataset* train_data,
    const std::vector<uint32_t>& feature_hist_offsets);

  void ResetConfig(const Config* config, const hist_t* cuda_hist);

  void SetUsedFeatureByNode(const std::vector<int8_t>& is_feature_used_by_smaller_node,
                            const std::vector<int8_t>& is_feature_used_by_larger_node);

 private:
  #define LaunchFindBestSplitsForLeafKernel_PARAMS \
    const CUDALeafSplitsStruct* smaller_leaf_splits, \
    const CUDALeafSplitsStruct* larger_leaf_splits, \
    const int smaller_leaf_index, \
    const int larger_leaf_index, \
    const bool is_smaller_leaf_valid, \
    const bool is_larger_leaf_valid, \
    const data_size_t global_num_data_in_smaller_leaf, \
    const data_size_t global_num_data_in_larger_leaf

  void LaunchFindBestSplitsForLeafKernel(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND>
  void LaunchFindBestSplitsForLeafKernelInner0(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1>
  void LaunchFindBestSplitsForLeafKernelInner1(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
  void LaunchFindBestSplitsForLeafKernelInner2(LaunchFindBestSplitsForLeafKernel_PARAMS);

  #undef LaunchFindBestSplitsForLeafKernel_PARAMS

  #define LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const score_t* grad_scale, \
  const score_t* hess_scale, \
  const uint8_t smaller_num_bits_in_histogram_bins, \
  const uint8_t larger_num_bits_in_histogram_bins, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

  void LaunchFindBestSplitsDiscretizedForLeafKernel(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner0(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner1(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner2(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  #undef LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS

  void LaunchSyncBestSplitForLeafKernel(
    const int host_smaller_leaf_index,
    const int host_larger_leaf_index,
    const bool is_smaller_leaf_valid,
    const bool is_larger_leaf_valid);

  void LaunchFindBestFromAllSplitsKernel(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    data_size_t* num_cat_threshold);

  void AllocateCatVectors(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len);

  void LaunchAllocateCatVectorsKernel(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len);

  void LaunchInitCUDARandomKernel();

  // Host memory
  int num_features_;
  int num_leaves_;
  int max_num_bin_in_feature_;
  std::vector<uint32_t> feature_hist_offsets_;
  std::vector<uint8_t> feature_mfb_offsets_;
  std::vector<uint32_t> feature_default_bins_;
  std::vector<uint32_t> feature_num_bins_;
  std::vector<MissingType> feature_missing_type_;
  double lambda_l1_;
  double lambda_l2_;
  data_size_t min_data_in_leaf_;
  double min_sum_hessian_in_leaf_;
  double min_gain_to_split_;
  double cat_smooth_;
  double cat_l2_;
  int max_cat_threshold_;
  int min_data_per_group_;
  int max_cat_to_onehot_;
  bool extra_trees_;
  int extra_seed_;
  bool use_smoothing_;
  double path_smooth_;
  std::vector<cudaStream_t> cuda_streams_;
  // for best split find tasks
  std::vector<SplitFindTask> split_find_tasks_;
  int num_tasks_;
  // use global memory
  bool use_global_memory_;
  // number of total bins in the dataset
  const int num_total_bin_;
  // has categorical feature
  bool has_categorical_feature_;
  // maximum number of bins of categorical features
  int max_num_categorical_bin_;
  // marks whether a feature is categorical
  std::vector<int8_t> is_categorical_;
  // whether need to select features by node
  bool select_features_by_node_;

  // CUDA memory, held by this object
  // for per leaf best split information
  CUDAVector<CUDASplitInfo> cuda_leaf_best_split_info_;
  // for best split information when finding best split
  CUDAVector<CUDASplitInfo> cuda_best_split_info_;
  // best split information buffer, to be copied to host
  CUDAVector<int> cuda_best_split_info_buffer_;
  // find best split task information
  CUDAVector<SplitFindTask> cuda_split_find_tasks_;
  CUDAVector<int8_t> cuda_is_feature_used_bytree_;
  // used when finding best split with global memory
  CUDAVector<hist_t> cuda_feature_hist_grad_buffer_;
  CUDAVector<hist_t> cuda_feature_hist_hess_buffer_;
  CUDAVector<hist_t> cuda_feature_hist_stat_buffer_;
  CUDAVector<data_size_t> cuda_feature_hist_index_buffer_;
  CUDAVector<uint32_t> cuda_cat_threshold_leaf_;
  CUDAVector<int> cuda_cat_threshold_real_leaf_;
  CUDAVector<uint32_t> cuda_cat_threshold_feature_;
  CUDAVector<int> cuda_cat_threshold_real_feature_;
  int max_num_categories_in_split_;
  // used for extremely randomized trees
  CUDAVector<CUDARandom> cuda_randoms_;
  // features used by node
  CUDAVector<int8_t> is_feature_used_by_smaller_node_;
  CUDAVector<int8_t> is_feature_used_by_larger_node_;

  // CUDA memory, held by other object
  const hist_t* cuda_hist_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_data_partition.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>
#include <memory>
#include <vector>

#include "cuda_data_partition.hpp"

namespace LightGBM {

CUDADataPartition::CUDADataPartition(
  const Dataset* train_data,
  const int num_total_bin,
  const int num_leaves,
  const int num_threads,
  const bool use_quantized_grad,
  hist_t* cuda_hist):

  num_data_(train_data->num_data()),
  num_features_(train_data->num_features()),
  num_total_bin_(num_total_bin),
  num_leaves_(num_leaves),
  num_threads_(num_threads),
  use_quantized_grad_(use_quantized_grad),
  cuda_hist_(cuda_hist) {
  CalcBlockDim(num_data_);
  max_num_split_indices_blocks_ = grid_dim_;
  cur_num_leaves_ = 1;
  cuda_column_data_ = train_data->cuda_column_data();

  is_categorical_feature_.resize(train_data->num_features(), false);
  is_single_feature_in_column_.resize(train_data->num_features(), false);
  for (int feature_index = 0; feature_index < train_data->num_features(); ++feature_index) {
    if (train_data->FeatureBinMapper(feature_index)->bin_type() == BinType::CategoricalBin) {
      is_categorical_feature_[feature_index] = true;
    }
    const int feature_group_index = train_data->Feature2Group(feature_index);
    if (!train_data->IsMultiGroup(feature_group_index)) {
      if ((feature_index == 0 || train_data->Feature2Group(feature_index - 1) != feature_group_index) &&
        (feature_index == train_data->num_features() - 1 || train_data->Feature2Group(feature_index + 1) != feature_group_index)) {
        is_single_feature_in_column_[feature_index] = true;
      }
    } else {
      is_single_feature_in_column_[feature_index] = true;
    }
  }
}

CUDADataPartition::~CUDADataPartition() {
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[0]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[1]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[2]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[3]));
  cuda_streams_.clear();
  cuda_streams_.shrink_to_fit();
}

void CUDADataPartition::Init() {
  // allocate CUDA memory
  cuda_data_indices_.Resize(static_cast<size_t>(num_data_));
  cuda_leaf_data_start_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_data_end_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_num_data_.Resize(static_cast<size_t>(num_leaves_));
  // leave some space for alignment
  cuda_block_to_left_offset_.Resize(static_cast<size_t>(num_data_));
  cuda_data_index_to_leaf_index_.Resize(static_cast<size_t>(num_data_));
  cuda_block_data_to_left_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
  cuda_block_data_to_right_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
  SetCUDAMemory<data_size_t>(cuda_block_data_to_left_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_block_data_to_right_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
  cuda_out_data_indices_in_leaf_.Resize(static_cast<size_t>(num_data_));
  cuda_hist_pool_.Resize(static_cast<size_t>(num_leaves_));
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);

  cuda_split_info_buffer_.Resize(18);

  cuda_leaf_output_.Resize(static_cast<size_t>(num_leaves_));

  cuda_streams_.resize(4);
  gpuAssert(cudaStreamCreate(&cuda_streams_[0]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[1]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[2]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[3]), __FILE__, __LINE__);

  cuda_num_data_.InitFromHostVector(std::vector<data_size_t>{num_data_});
  use_bagging_ = false;
  used_indices_ = nullptr;
}

void CUDADataPartition::BeforeTrain() {
  if (!use_bagging_) {
    LaunchFillDataIndicesBeforeTrain();
  }
  SetCUDAMemory<data_size_t>(cuda_leaf_num_data_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_leaf_data_start_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_leaf_data_end_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (!use_bagging_) {
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_leaf_num_data_.RawData(), cuda_num_data_.RawData(), 1, __FILE__, __LINE__);
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_leaf_data_end_.RawData(), cuda_num_data_.RawData(), 1, __FILE__, __LINE__);
  } else {
    CopyFromHostToCUDADevice<data_size_t>(cuda_leaf_num_data_.RawData(), &num_used_indices_, 1, __FILE__, __LINE__);
    CopyFromHostToCUDADevice<data_size_t>(cuda_leaf_data_end_.RawData(), &num_used_indices_, 1, __FILE__, __LINE__);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);
}

void CUDADataPartition::Split(
  // input best split info
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  const int leaf_best_split_feature,
  const uint32_t leaf_best_split_threshold,
  const uint32_t* categorical_bitset,
  const int categorical_bitset_len,
  const uint8_t leaf_best_split_default_left,
  const data_size_t num_data_in_leaf,
  const data_size_t leaf_data_start,
  // for leaf information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  // gather information for CPU, used for launching kernels
  data_size_t* left_leaf_num_data,
  data_size_t* right_leaf_num_data,
  data_size_t* left_leaf_start,
  data_size_t* right_leaf_start,
  double* left_leaf_sum_of_hessians,
  double* right_leaf_sum_of_hessians,
  double* left_leaf_sum_of_gradients,
  double* right_leaf_sum_of_gradients,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  CalcBlockDim(num_data_in_leaf);
  global_timer.Start("GenDataToLeftBitVector");
  GenDataToLeftBitVector(num_data_in_leaf,
                         leaf_best_split_feature,
                         leaf_best_split_threshold,
                         categorical_bitset,
                         categorical_bitset_len,
                         leaf_best_split_default_left,
                         leaf_data_start,
                         left_leaf_index,
                         right_leaf_index);
  global_timer.Stop("GenDataToLeftBitVector");
  global_timer.Start("SplitInner");

  SplitInner(num_data_in_leaf,
             best_split_info,
             left_leaf_index,
             right_leaf_index,
             smaller_leaf_splits,
             larger_leaf_splits,
             left_leaf_num_data,
             right_leaf_num_data,
             left_leaf_start,
             right_leaf_start,
             left_leaf_sum_of_hessians,
             right_leaf_sum_of_hessians,
             left_leaf_sum_of_gradients,
             right_leaf_sum_of_gradients,
             global_left_leaf_num_data,
             global_right_leaf_num_data);
  global_timer.Stop("SplitInner");
}

void CUDADataPartition::GenDataToLeftBitVector(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index) {
  if (is_categorical_feature_[split_feature_index]) {
    LaunchGenDataToLeftBitVectorCategoricalKernel(
      num_data_in_leaf,
      split_feature_index,
      categorical_bitset,
      categorical_bitset_len,
      split_default_left,
      leaf_data_start,
      left_leaf_index,
      right_leaf_index);
  } else {
    LaunchGenDataToLeftBitVectorKernel(
      num_data_in_leaf,
      split_feature_index,
      split_threshold,
      split_default_left,
      leaf_data_start,
      left_leaf_index,
      right_leaf_index);
  }
}

void CUDADataPartition::SplitInner(
  const data_size_t num_data_in_leaf,
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  data_size_t* left_leaf_num_data,
  data_size_t* right_leaf_num_data,
  data_size_t* left_leaf_start,
  data_size_t* right_leaf_start,
  double* left_leaf_sum_of_hessians,
  double* right_leaf_sum_of_hessians,
  double* left_leaf_sum_of_gradients,
  double* right_leaf_sum_of_gradients,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  LaunchSplitInnerKernel(
    num_data_in_leaf,
    best_split_info,
    left_leaf_index,
    right_leaf_index,
    smaller_leaf_splits,
    larger_leaf_splits,
    left_leaf_num_data,
    right_leaf_num_data,
    left_leaf_start,
    right_leaf_start,
    left_leaf_sum_of_hessians,
    right_leaf_sum_of_hessians,
    left_leaf_sum_of_gradients,
    right_leaf_sum_of_gradients,
    global_left_leaf_num_data,
    global_right_leaf_num_data);
  ++cur_num_leaves_;
}

void CUDADataPartition::UpdateTrainScore(const Tree* tree, double* scores) {
  const CUDATree* cuda_tree = nullptr;
  std::unique_ptr<CUDATree> cuda_tree_ptr;
  if (tree->is_cuda_tree()) {
    cuda_tree = reinterpret_cast<const CUDATree*>(tree);
  } else {
    cuda_tree_ptr.reset(new CUDATree(tree));
    cuda_tree = cuda_tree_ptr.get();
  }
  if (use_bagging_) {
    // we need restore the order of indices in cuda_data_indices_
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_data_indices_.RawData(), used_indices_, static_cast<size_t>(num_used_indices_), __FILE__, __LINE__);
  }
  LaunchAddPredictionToScoreKernel(cuda_tree->cuda_leaf_value(), scores);
}

void CUDADataPartition::CalcBlockDim(const data_size_t num_data_in_leaf) {
  const int min_num_blocks = num_data_in_leaf <= 100 ? 1 : 80;
  const int num_blocks = std::max(min_num_blocks, (num_data_in_leaf + SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION);
  int split_indices_block_size_data_partition = (num_data_in_leaf + num_blocks - 1) / num_blocks - 1;
  CHECK_GT(split_indices_block_size_data_partition, 0);
  int split_indices_block_size_data_partition_aligned = 1;
  while (split_indices_block_size_data_partition > 0) {
    split_indices_block_size_data_partition_aligned <<= 1;
    split_indices_block_size_data_partition >>= 1;
  }
  const int num_blocks_final = (num_data_in_leaf + split_indices_block_size_data_partition_aligned - 1) / split_indices_block_size_data_partition_aligned;
  grid_dim_ = num_blocks_final;
  block_dim_ = split_indices_block_size_data_partition_aligned;
}

void CUDADataPartition::SetUsedDataIndices(const data_size_t* used_indices, const data_size_t num_used_indices) {
  use_bagging_ = true;
  num_used_indices_ = num_used_indices;
  used_indices_ = used_indices;
  CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_data_indices_.RawData(), used_indices, static_cast<size_t>(num_used_indices), __FILE__, __LINE__);
  LaunchFillDataIndexToLeafIndex();
}

void CUDADataPartition::ResetTrainingData(const Dataset* train_data, const int num_total_bin, hist_t* cuda_hist) {
  const data_size_t old_num_data = num_data_;
  num_data_ = train_data->num_data();
  num_features_ = train_data->num_features();
  num_total_bin_ = num_total_bin;
  cuda_column_data_ = train_data->cuda_column_data();
  cuda_hist_ = cuda_hist;
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);
  CopyFromHostToCUDADevice<int>(cuda_num_data_.RawData(), &num_data_, 1, __FILE__, __LINE__);
  if (num_data_ > old_num_data) {
    CalcBlockDim(num_data_);
    const int old_max_num_split_indices_blocks = max_num_split_indices_blocks_;
    max_num_split_indices_blocks_ = grid_dim_;
    if (max_num_split_indices_blocks_ > old_max_num_split_indices_blocks) {
      cuda_block_data_to_left_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
      cuda_block_data_to_right_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
      SetCUDAMemory<data_size_t>(cuda_block_data_to_left_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
      SetCUDAMemory<data_size_t>(cuda_block_data_to_right_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
    }
    cuda_data_indices_.Resize(static_cast<size_t>(num_data_));
    cuda_block_to_left_offset_.Resize(static_cast<size_t>(num_data_));
    cuda_data_index_to_leaf_index_.Resize(static_cast<size_t>(num_data_));
    cuda_out_data_indices_in_leaf_.Resize(static_cast<size_t>(num_data_));
  }
  used_indices_ = nullptr;
  use_bagging_ = false;
  num_used_indices_ = 0;
  cur_num_leaves_ = 1;
}

void CUDADataPartition::ResetConfig(const Config* config, hist_t* cuda_hist) {
  num_threads_ = OMP_NUM_THREADS();
  num_leaves_ = config->num_leaves;
  cuda_hist_ = cuda_hist;
  cuda_leaf_data_start_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_data_end_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_num_data_.Resize(static_cast<size_t>(num_leaves_));
  cuda_hist_pool_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_output_.Resize(static_cast<size_t>(num_leaves_));
}

void CUDADataPartition::SetBaggingSubset(const Dataset* subset) {
  num_used_indices_ = subset->num_data();
  used_indices_ = nullptr;
  use_bagging_ = true;
  cuda_column_data_ = subset->cuda_column_data();
}

void CUDADataPartition::ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves) {
  if (leaf_pred.size() != static_cast<size_t>(num_data_)) {
    cuda_data_index_to_leaf_index_.Clear();
    cuda_data_index_to_leaf_index_.InitFromHostVector(leaf_pred);
    num_data_ = static_cast<data_size_t>(leaf_pred.size());
  } else {
    CopyFromHostToCUDADevice<int>(cuda_data_index_to_leaf_index_.RawData(), leaf_pred.data(), leaf_pred.size(), __FILE__, __LINE__);
  }
  num_leaves_ = num_leaves;
  cur_num_leaves_ = num_leaves;
}

void CUDADataPartition::ReduceLeafGradStat(
  const score_t* gradients, const score_t* hessians,
  CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const {
  LaunchReduceLeafGradStat(gradients, hessians, tree, leaf_grad_stat_buffer, leaf_hess_state_buffer);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_data_partition.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_data_partition.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/tree.h>

#include <algorithm>
#include <vector>

namespace LightGBM {

__global__ void FillDataIndicesBeforeTrainKernel(const data_size_t num_data,
  data_size_t* data_indices, int* cuda_data_index_to_leaf_index) {
  const unsigned int data_index = threadIdx.x + blockIdx.x * blockDim.x;
  if (data_index < num_data) {
    data_indices[data_index] = data_index;
    cuda_data_index_to_leaf_index[data_index] = 0;
  }
}

__global__ void FillDataIndexToLeafIndexKernel(
  const data_size_t num_data,
  const data_size_t* data_indices,
  int* data_index_to_leaf_index) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    data_index_to_leaf_index[data_indices[data_index]] = 0;
  }
}

void CUDADataPartition::LaunchFillDataIndicesBeforeTrain() {
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  FillDataIndicesBeforeTrainKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(num_data_in_root, cuda_data_indices_.RawData(), cuda_data_index_to_leaf_index_.RawData());
}

void CUDADataPartition::LaunchFillDataIndexToLeafIndex() {
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  FillDataIndexToLeafIndexKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(num_data_in_root, cuda_data_indices_.RawData(), cuda_data_index_to_leaf_index_.RawData());
}

__device__ __forceinline__ void PrepareOffset(const data_size_t num_data_in_leaf, uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer, data_size_t* block_to_right_offset_buffer,
  const uint16_t thread_to_left_offset_cnt, uint16_t* shared_mem_buffer) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const uint16_t thread_to_left_offset = ShufflePrefixSum<uint16_t>(thread_to_left_offset_cnt, shared_mem_buffer);
  const data_size_t num_data_in_block = (blockIdx.x + 1) * blockDim_x <= num_data_in_leaf ? static_cast<data_size_t>(blockDim_x) :
    num_data_in_leaf - static_cast<data_size_t>(blockIdx.x * blockDim_x);
  if (static_cast<data_size_t>(threadIdx_x) < num_data_in_block) {
    block_to_left_offset[threadIdx_x] = thread_to_left_offset;
  }
  if (threadIdx_x == blockDim_x - 1) {
    if (num_data_in_block > 0) {
      const data_size_t data_to_left = static_cast<data_size_t>(thread_to_left_offset);
      block_to_left_offset_buffer[blockIdx.x + 1] = data_to_left;
      block_to_right_offset_buffer[blockIdx.x + 1] = num_data_in_block - data_to_left;
    } else {
      block_to_left_offset_buffer[blockIdx.x + 1] = 0;
      block_to_right_offset_buffer[blockIdx.x + 1] = 0;
    }
  }
}

template <typename T>
__device__ bool CUDAFindInBitset(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}



#define UpdateDataIndexToLeafIndexKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const int left_leaf_index, \
  const int right_leaf_index, \
  const int default_leaf_index, \
  const int missing_default_leaf_index

#define UpdateDataIndexToLeafIndex_ARGS \
  column_data, \
  num_data_in_leaf, \
  data_indices_in_leaf, th, \
  t_zero_bin, \
  max_bin, \
  min_bin, \
  left_leaf_index, \
  right_leaf_index, \
  default_leaf_index, \
  missing_default_leaf_index

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, bool USE_MIN_BIN, typename BIN_TYPE>
__global__ void UpdateDataIndexToLeafIndexKernel(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  int* cuda_data_index_to_leaf_index) {
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (!MIN_IS_MAX) {
      if ((MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
        (MISSING_IS_NA && !MFB_IS_NA && bin == max_bin)) {
        cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
      } else if ((USE_MIN_BIN && (bin < min_bin || bin > max_bin)) ||
                 (!USE_MIN_BIN && bin == 0)) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
        }
      } else if (bin > th) {
        cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
      } else {
        cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
      }
    } else {
      if (MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
        cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
      } else if (bin != max_bin) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
        }
      } else {
        if (MISSING_IS_NA && !MFB_IS_NA) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          if (!MAX_TO_LEFT) {
            cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
          } else {
            cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
          }
        }
      }
    }
  }
}

template <typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool missing_is_zero,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (min_bin < max_bin) {
    if (!missing_is_zero) {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<false, false, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    } else {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<false, true, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    }
  } else {
    if (!missing_is_zero) {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<true, false, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    } else {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<true, true, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    }
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner0(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!missing_is_na) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner1<MIN_IS_MAX, MISSING_IS_ZERO, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner1<MIN_IS_MAX, MISSING_IS_ZERO, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner1(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_zero) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_na, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_na, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner2(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_na) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner3<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner3<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner3(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!max_to_left) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner4<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner4<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner4(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool is_single_feature_in_column) {
  if (!is_single_feature_in_column) {
    UpdateDataIndexToLeafIndexKernel<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, true, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(
        UpdateDataIndexToLeafIndex_ARGS,
        cuda_data_index_to_leaf_index_.RawData());
  } else {
    UpdateDataIndexToLeafIndexKernel<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, false, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(
        UpdateDataIndexToLeafIndex_ARGS,
        cuda_data_index_to_leaf_index_.RawData());
  }
}

#define GenDataToLeftBitVectorKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const uint8_t split_default_to_left, \
  const uint8_t split_missing_default_to_left

#define GenBitVector_ARGS \
  column_data, \
  num_data_in_leaf, \
  data_indices_in_leaf, \
  th, \
  t_zero_bin, \
  max_bin, \
  min_bin, \
  split_default_to_left,  \
  split_missing_default_to_left

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, bool USE_MIN_BIN, typename BIN_TYPE>
__global__ void GenDataToLeftBitVectorKernel(
  GenDataToLeftBitVectorKernel_PARAMS,
  uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer) {
  __shared__ uint16_t shared_mem_buffer[WARPSIZE];
  uint16_t thread_to_left_offset_cnt = 0;
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (!MIN_IS_MAX) {
      if ((MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
        (MISSING_IS_NA && !MFB_IS_NA && bin == max_bin)) {
        thread_to_left_offset_cnt = split_missing_default_to_left;
      } else if ((USE_MIN_BIN && (bin < min_bin || bin > max_bin)) ||
                 (!USE_MIN_BIN && bin == 0)) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO || MFB_IS_ZERO)) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else {
          thread_to_left_offset_cnt = split_default_to_left;
        }
      } else if (bin <= th) {
        thread_to_left_offset_cnt = 1;
      }
    } else {
      if (MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
        thread_to_left_offset_cnt = split_missing_default_to_left;
      } else if (bin != max_bin) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else {
          thread_to_left_offset_cnt = split_default_to_left;
        }
      } else {
        if (MISSING_IS_NA && !MFB_IS_NA) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else if (MAX_TO_LEFT) {
          thread_to_left_offset_cnt = 1;
        }
      }
    }
  }
  __syncthreads();
  PrepareOffset(num_data_in_leaf, block_to_left_offset + blockIdx.x * blockDim.x, block_to_left_offset_buffer, block_to_right_offset_buffer,
    thread_to_left_offset_cnt, shared_mem_buffer);
}

template <typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool missing_is_zero,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (min_bin < max_bin) {
    if (!missing_is_zero) {
      LaunchGenDataToLeftBitVectorKernelInner0<false, false, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    } else {
      LaunchGenDataToLeftBitVectorKernelInner0<false, true, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    }
  } else {
    if (!missing_is_zero) {
      LaunchGenDataToLeftBitVectorKernelInner0<true, false, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    } else {
      LaunchGenDataToLeftBitVectorKernelInner0<true, true, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    }
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner0(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!missing_is_na) {
    LaunchGenDataToLeftBitVectorKernelInner1<MIN_IS_MAX, MISSING_IS_ZERO, false, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner1<MIN_IS_MAX, MISSING_IS_ZERO, true, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner1(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_zero) {
    LaunchGenDataToLeftBitVectorKernelInner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, false, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, true, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner2(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_na) {
    LaunchGenDataToLeftBitVectorKernelInner3
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, false, BIN_TYPE>
      (GenBitVector_ARGS, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner3
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, true, BIN_TYPE>
      (GenBitVector_ARGS, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner3(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!max_bin_to_left) {
    LaunchGenDataToLeftBitVectorKernelInner4
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, false, BIN_TYPE>
      (GenBitVector_ARGS, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner4
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, true, BIN_TYPE>
      (GenBitVector_ARGS, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner4(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool is_single_feature_in_column) {
  if (!is_single_feature_in_column) {
    GenDataToLeftBitVectorKernel
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, true, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_ARGS,
        cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData());
  } else {
    GenDataToLeftBitVectorKernel
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, false, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_ARGS,
        cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData());
  }
}

void CUDADataPartition::LaunchGenDataToLeftBitVectorKernel(
  const data_size_t num_data_in_leaf,
  const int split_feature_index,
  const uint32_t split_threshold,
  const uint8_t split_default_left,
  const data_size_t leaf_data_start,
  const int left_leaf_index,
  const int right_leaf_index) {
  const bool missing_is_zero = static_cast<bool>(cuda_column_data_->feature_missing_is_zero(split_feature_index));
  const bool missing_is_na = static_cast<bool>(cuda_column_data_->feature_missing_is_na(split_feature_index));
  const bool mfb_is_zero = static_cast<bool>(cuda_column_data_->feature_mfb_is_zero(split_feature_index));
  const bool mfb_is_na = static_cast<bool>(cuda_column_data_->feature_mfb_is_na(split_feature_index));
  const bool is_single_feature_in_column = is_single_feature_in_column_[split_feature_index];
  const uint32_t default_bin = cuda_column_data_->feature_default_bin(split_feature_index);
  const uint32_t most_freq_bin = cuda_column_data_->feature_most_freq_bin(split_feature_index);
  const uint32_t min_bin = is_single_feature_in_column ? 1 : cuda_column_data_->feature_min_bin(split_feature_index);
  const uint32_t max_bin = cuda_column_data_->feature_max_bin(split_feature_index);
  uint32_t th = split_threshold + min_bin;
  uint32_t t_zero_bin = min_bin + default_bin;
  if (most_freq_bin == 0) {
    --th;
    --t_zero_bin;
  }
  uint8_t split_default_to_left = 0;
  uint8_t split_missing_default_to_left = 0;
  int default_leaf_index = right_leaf_index;
  int missing_default_leaf_index = right_leaf_index;
  if (most_freq_bin <= split_threshold) {
    split_default_to_left = 1;
    default_leaf_index = left_leaf_index;
  }
  if (missing_is_zero || missing_is_na) {
    if (split_default_left) {
      split_missing_default_to_left = 1;
      missing_default_leaf_index = left_leaf_index;
    }
  }
  const int column_index = cuda_column_data_->feature_to_column(split_feature_index);
  const uint8_t bit_type = cuda_column_data_->column_bit_type(column_index);

  const bool max_bin_to_left = (max_bin <= th);

  const data_size_t* data_indices_in_leaf = cuda_data_indices_.RawData() + leaf_data_start;
  const void* column_data_pointer = cuda_column_data_->GetColumnData(column_index);

  if (bit_type == 8) {
    const uint8_t* column_data = reinterpret_cast<const uint8_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint8_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint8_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  } else if (bit_type == 16) {
    const uint16_t* column_data = reinterpret_cast<const uint16_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint16_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint16_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  } else if (bit_type == 32) {
    const uint32_t* column_data = reinterpret_cast<const uint32_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint32_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint32_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  }
}

#undef UpdateDataIndexToLeafIndexKernel_PARAMS
#undef UpdateDataIndexToLeafIndex_ARGS
#undef GenDataToLeftBitVectorKernel_PARAMS
#undef GenBitVector_ARGS

template <typename BIN_TYPE, bool USE_MIN_BIN>
__global__ void UpdateDataIndexToLeafIndexKernel_Categorical(
  const data_size_t num_data_in_leaf, const data_size_t* data_indices_in_leaf,
  const uint32_t* bitset, const int bitset_len, const BIN_TYPE* column_data,
  // values from feature
  const uint32_t max_bin, const uint32_t min_bin, const int8_t mfb_offset,
  int* cuda_data_index_to_leaf_index, const int left_leaf_index, const int right_leaf_index,
  const int default_leaf_index) {
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
      cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
    } else if (!USE_MIN_BIN && bin == 0) {
      cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
    } else if (CUDAFindInBitset(bitset, bitset_len, bin - min_bin + mfb_offset)) {
      cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
    } else {
      cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
    }
  }
}

// for categorical features
template <typename BIN_TYPE, bool USE_MIN_BIN>
__global__ void GenDataToLeftBitVectorKernel_Categorical(
  const data_size_t num_data_in_leaf, const data_size_t* data_indices_in_leaf,
  const uint32_t* bitset, int bitset_len, const BIN_TYPE* column_data,
  // values from feature
  const uint32_t max_bin, const uint32_t min_bin, const int8_t mfb_offset,
  const uint8_t split_default_to_left,
  uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer, data_size_t* block_to_right_offset_buffer) {
  __shared__ uint16_t shared_mem_buffer[WARPSIZE];
  uint16_t thread_to_left_offset_cnt = 0;
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
      thread_to_left_offset_cnt = split_default_to_left;
    } else if (!USE_MIN_BIN && bin == 0) {
      thread_to_left_offset_cnt = split_default_to_left;
    } else if (CUDAFindInBitset(bitset, bitset_len, bin - min_bin + mfb_offset)) {
      thread_to_left_offset_cnt = 1;
    }
  }
  __syncthreads();
  PrepareOffset(num_data_in_leaf, block_to_left_offset + blockIdx.x * blockDim.x, block_to_left_offset_buffer, block_to_right_offset_buffer,
    thread_to_left_offset_cnt, shared_mem_buffer);
}

#define GenBitVector_Categorical_ARGS \
  num_data_in_leaf, data_indices_in_leaf, \
  bitset, bitset_len, \
  column_data, max_bin, min_bin, mfb_offset, split_default_to_left, \
  cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData()

#define UpdateDataIndexToLeafIndex_Categorical_ARGS \
  num_data_in_leaf, data_indices_in_leaf, \
  bitset, bitset_len, \
  column_data, max_bin, min_bin, mfb_offset,  \
  cuda_data_index_to_leaf_index_.RawData(), left_leaf_index, right_leaf_index, default_leaf_index

void CUDADataPartition::LaunchGenDataToLeftBitVectorCategoricalKernel(
  const data_size_t num_data_in_leaf,
  const int split_feature_index,
  const uint32_t* bitset,
  const int bitset_len,
  const uint8_t split_default_left,
  const data_size_t leaf_data_start,
  const int left_leaf_index,
  const int right_leaf_index) {
  const data_size_t* data_indices_in_leaf = cuda_data_indices_.RawData() + leaf_data_start;
  const int column_index = cuda_column_data_->feature_to_column(split_feature_index);
  const uint8_t bit_type = cuda_column_data_->column_bit_type(column_index);
  const bool is_single_feature_in_column = is_single_feature_in_column_[split_feature_index];
  const uint32_t min_bin = is_single_feature_in_column ? 1 : cuda_column_data_->feature_min_bin(split_feature_index);
  const uint32_t max_bin = cuda_column_data_->feature_max_bin(split_feature_index);
  const uint32_t most_freq_bin = cuda_column_data_->feature_most_freq_bin(split_feature_index);
  const uint32_t default_bin = cuda_column_data_->feature_default_bin(split_feature_index);
  const void* column_data_pointer = cuda_column_data_->GetColumnData(column_index);
  const int8_t mfb_offset = static_cast<int8_t>(most_freq_bin == 0);
  std::vector<uint32_t> host_bitset(bitset_len, 0);
  CopyFromCUDADeviceToHost<uint32_t>(host_bitset.data(), bitset, bitset_len, __FILE__, __LINE__);
  uint8_t split_default_to_left = 0;
  int default_leaf_index = right_leaf_index;
  if (most_freq_bin > 0 && Common::FindInBitset(host_bitset.data(), bitset_len, most_freq_bin)) {
    split_default_to_left = 1;
    default_leaf_index = left_leaf_index;
  }
  if (bit_type == 8) {
    const uint8_t* column_data = reinterpret_cast<const uint8_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint8_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint8_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint8_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint8_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  } else if (bit_type == 16) {
    const uint16_t* column_data = reinterpret_cast<const uint16_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint16_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint16_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint16_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint16_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  } else if (bit_type == 32) {
    const uint32_t* column_data = reinterpret_cast<const uint32_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint32_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint32_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint32_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint32_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  }
}

#undef GenBitVector_Categorical_ARGS
#undef UpdateDataIndexToLeafIndex_Categorical_ARGS

__global__ void AggregateBlockOffsetKernel0(
  const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const data_size_t num_blocks) {
  __shared__ uint32_t shared_mem_buffer[WARPSIZE];
  __shared__ uint32_t to_left_total_count;
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index];
  const unsigned int blockDim_x = blockDim.x;
  const unsigned int threadIdx_x = threadIdx.x;
  const data_size_t num_blocks_plus_1 = num_blocks + 1;
  const uint32_t num_blocks_per_thread = (num_blocks_plus_1 + blockDim_x - 1) / blockDim_x;
  const uint32_t remain = num_blocks_plus_1 - ((num_blocks_per_thread - 1) * blockDim_x);
  const uint32_t remain_offset = remain * num_blocks_per_thread;
  uint32_t thread_start_block_index = 0;
  uint32_t thread_end_block_index = 0;
  if (threadIdx_x < remain) {
    thread_start_block_index = threadIdx_x * num_blocks_per_thread;
    thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread, num_blocks_plus_1);
  } else {
    thread_start_block_index = remain_offset + (num_blocks_per_thread - 1) * (threadIdx_x - remain);
    thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread - 1, num_blocks_plus_1);
  }
  if (threadIdx.x == 0) {
    block_to_right_offset_buffer[0] = 0;
  }
  __syncthreads();
  for (uint32_t block_index = thread_start_block_index + 1; block_index < thread_end_block_index; ++block_index) {
    block_to_left_offset_buffer[block_index] += block_to_left_offset_buffer[block_index - 1];
    block_to_right_offset_buffer[block_index] += block_to_right_offset_buffer[block_index - 1];
  }
  __syncthreads();
  uint32_t block_to_left_offset = 0;
  uint32_t block_to_right_offset = 0;
  if (thread_start_block_index < thread_end_block_index && thread_start_block_index > 1) {
    block_to_left_offset = block_to_left_offset_buffer[thread_start_block_index - 1];
    block_to_right_offset = block_to_right_offset_buffer[thread_start_block_index - 1];
  }
  block_to_left_offset = ShufflePrefixSum<uint32_t>(block_to_left_offset, shared_mem_buffer);
  __syncthreads();
  block_to_right_offset = ShufflePrefixSum<uint32_t>(block_to_right_offset, shared_mem_buffer);
  if (threadIdx_x == blockDim_x - 1) {
    to_left_total_count = block_to_left_offset + block_to_left_offset_buffer[num_blocks];
  }
  __syncthreads();
  const uint32_t to_left_thread_block_offset = block_to_left_offset;
  const uint32_t to_right_thread_block_offset = block_to_right_offset + to_left_total_count;
  for (uint32_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    block_to_left_offset_buffer[block_index] += to_left_thread_block_offset;
    block_to_right_offset_buffer[block_index] += to_right_thread_block_offset;
  }
  __syncthreads();
  if (blockIdx.x == 0 && threadIdx.x == 0) {
    const data_size_t old_leaf_data_end = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[left_leaf_index] = cuda_leaf_data_start[left_leaf_index] + static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_num_data[left_leaf_index] = static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_data_start[right_leaf_index] = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[right_leaf_index] = old_leaf_data_end;
    cuda_leaf_num_data[right_leaf_index] = num_data_in_leaf - static_cast<data_size_t>(to_left_total_count);
  }
}

__global__ void AggregateBlockOffsetKernel1(
  const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const data_size_t num_blocks) {
  __shared__ uint32_t shared_mem_buffer[WARPSIZE];
  __shared__ uint32_t to_left_total_count;
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index];
  const unsigned int threadIdx_x = threadIdx.x;
  uint32_t block_to_left_offset = 0;
  uint32_t block_to_right_offset = 0;
  if (threadIdx_x < static_cast<unsigned int>(num_blocks)) {
    block_to_left_offset = block_to_left_offset_buffer[threadIdx_x + 1];
    block_to_right_offset = block_to_right_offset_buffer[threadIdx_x + 1];
  }
  block_to_left_offset = ShufflePrefixSum<uint32_t>(block_to_left_offset, shared_mem_buffer);
  __syncthreads();
  block_to_right_offset = ShufflePrefixSum<uint32_t>(block_to_right_offset, shared_mem_buffer);
  if (threadIdx.x == blockDim.x - 1) {
    to_left_total_count = block_to_left_offset;
  }
  __syncthreads();
  if (threadIdx_x < static_cast<unsigned int>(num_blocks)) {
    block_to_left_offset_buffer[threadIdx_x + 1] = block_to_left_offset;
    block_to_right_offset_buffer[threadIdx_x + 1] = block_to_right_offset + to_left_total_count;
  }
  if (threadIdx_x == 0) {
    block_to_right_offset_buffer[0] = to_left_total_count;
  }
  __syncthreads();
  if (blockIdx.x == 0 && threadIdx.x == 0) {
    const data_size_t old_leaf_data_end = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[left_leaf_index] = cuda_leaf_data_start[left_leaf_index] + static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_num_data[left_leaf_index] = static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_data_start[right_leaf_index] = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[right_leaf_index] = old_leaf_data_end;
    cuda_leaf_num_data[right_leaf_index] = num_data_in_leaf - static_cast<data_size_t>(to_left_total_count);
  }
}

template <bool USE_NCCL, bool USE_GRAD_DISCRETIZED>
__global__ void SplitTreeStructureKernel(const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const CUDASplitInfo* best_split_info,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  const int num_total_bin,
  hist_t* cuda_hist, hist_t** cuda_hist_pool,
  double* cuda_leaf_output,
  int* cuda_split_info_buffer) {
  const unsigned int to_left_total_cnt = cuda_leaf_num_data[left_leaf_index];
  double* cuda_split_info_buffer_for_hessians = reinterpret_cast<double*>(cuda_split_info_buffer + 8);
  const unsigned int global_thread_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (global_thread_index == 0) {
    cuda_leaf_output[left_leaf_index] = best_split_info->left_value;
  } else if (global_thread_index == 1) {
    cuda_leaf_output[right_leaf_index] = best_split_info->right_value;
  } else if (global_thread_index == 2) {
    cuda_split_info_buffer[0] = left_leaf_index;
  } else if (global_thread_index == 3) {
    cuda_split_info_buffer[1] = cuda_leaf_num_data[left_leaf_index];
  } else if (global_thread_index == 4) {
    cuda_split_info_buffer[2] = cuda_leaf_data_start[left_leaf_index];
  } else if (global_thread_index == 5) {
    cuda_split_info_buffer[3] = right_leaf_index;
  } else if (global_thread_index == 6) {
    cuda_split_info_buffer[4] = cuda_leaf_num_data[right_leaf_index];
  } else if (global_thread_index == 7) {
    cuda_split_info_buffer[5] = cuda_leaf_data_start[right_leaf_index];
  } else if (global_thread_index == 8) {
    cuda_split_info_buffer_for_hessians[0] = best_split_info->left_sum_hessians;
    cuda_split_info_buffer_for_hessians[2] = best_split_info->left_sum_gradients;
  } else if (global_thread_index == 9) {
    cuda_split_info_buffer_for_hessians[1] = best_split_info->right_sum_hessians;
    cuda_split_info_buffer_for_hessians[3] = best_split_info->right_sum_gradients;
  }

  bool left_is_smaller = USE_NCCL ?
    cuda_split_info_buffer[16] < cuda_split_info_buffer[17] :
    cuda_leaf_num_data[left_leaf_index] < cuda_leaf_num_data[right_leaf_index];

  if (left_is_smaller) {
    if (global_thread_index == 0) {
      hist_t* parent_hist_ptr = cuda_hist_pool[left_leaf_index];
      cuda_hist_pool[right_leaf_index] = parent_hist_ptr;
      cuda_hist_pool[left_leaf_index] = USE_GRAD_DISCRETIZED ?
        cuda_hist + right_leaf_index * num_total_bin :
        cuda_hist + 2 * right_leaf_index * num_total_bin;
      smaller_leaf_splits->hist_in_leaf = cuda_hist_pool[left_leaf_index];
      larger_leaf_splits->hist_in_leaf = cuda_hist_pool[right_leaf_index];
    } else if (global_thread_index == 1) {
      smaller_leaf_splits->sum_of_gradients = best_split_info->left_sum_gradients;
    } else if (global_thread_index == 2) {
      smaller_leaf_splits->sum_of_hessians = best_split_info->left_sum_hessians;
    } else if (global_thread_index == 3) {
      smaller_leaf_splits->num_data_in_leaf = to_left_total_cnt;
    } else if (global_thread_index == 4) {
      smaller_leaf_splits->gain = best_split_info->left_gain;
    } else if (global_thread_index == 5) {
      smaller_leaf_splits->leaf_value = best_split_info->left_value;
    } else if (global_thread_index == 6) {
      smaller_leaf_splits->data_indices_in_leaf = cuda_data_indices;
    } else if (global_thread_index == 7) {
      larger_leaf_splits->leaf_index = right_leaf_index;
    } else if (global_thread_index == 8) {
      larger_leaf_splits->sum_of_gradients = best_split_info->right_sum_gradients;
    } else if (global_thread_index == 9) {
      larger_leaf_splits->sum_of_hessians = best_split_info->right_sum_hessians;
    } else if (global_thread_index == 10) {
      larger_leaf_splits->num_data_in_leaf = cuda_leaf_num_data[right_leaf_index];
    } else if (global_thread_index == 11) {
      larger_leaf_splits->gain = best_split_info->right_gain;
    } else if (global_thread_index == 12) {
      larger_leaf_splits->leaf_value = best_split_info->right_value;
    } else if (global_thread_index == 13) {
      larger_leaf_splits->data_indices_in_leaf = cuda_data_indices + cuda_leaf_num_data[left_leaf_index];
    } else if (global_thread_index == 14) {
      cuda_split_info_buffer[6] = left_leaf_index;
    } else if (global_thread_index == 15) {
      cuda_split_info_buffer[7] = right_leaf_index;
    } else if (global_thread_index == 16) {
      smaller_leaf_splits->leaf_index = left_leaf_index;
    }
  } else {
    if (global_thread_index == 0) {
      larger_leaf_splits->leaf_index = left_leaf_index;
    } else if (global_thread_index == 1) {
      larger_leaf_splits->sum_of_gradients = best_split_info->left_sum_gradients;
    } else if (global_thread_index == 2) {
      larger_leaf_splits->sum_of_hessians = best_split_info->left_sum_hessians;
    } else if (global_thread_index == 3) {
      larger_leaf_splits->num_data_in_leaf = to_left_total_cnt;
    } else if (global_thread_index == 4) {
      larger_leaf_splits->gain = best_split_info->left_gain;
    } else if (global_thread_index == 5) {
      larger_leaf_splits->leaf_value = best_split_info->left_value;
    } else if (global_thread_index == 6) {
      larger_leaf_splits->data_indices_in_leaf = cuda_data_indices;
    } else if (global_thread_index == 7) {
      smaller_leaf_splits->leaf_index = right_leaf_index;
    } else if (global_thread_index == 8) {
      smaller_leaf_splits->sum_of_gradients = best_split_info->right_sum_gradients;
    } else if (global_thread_index == 9) {
      smaller_leaf_splits->sum_of_hessians = best_split_info->right_sum_hessians;
    } else if (global_thread_index == 10) {
      smaller_leaf_splits->num_data_in_leaf = cuda_leaf_num_data[right_leaf_index];
    } else if (global_thread_index == 11) {
      smaller_leaf_splits->gain = best_split_info->right_gain;
    } else if (global_thread_index == 12) {
      smaller_leaf_splits->leaf_value = best_split_info->right_value;
    } else if (global_thread_index == 13) {
      smaller_leaf_splits->data_indices_in_leaf = cuda_data_indices + cuda_leaf_num_data[left_leaf_index];
    } else if (global_thread_index == 14) {
      cuda_hist_pool[right_leaf_index] = cuda_hist + 2 * right_leaf_index * num_total_bin;
      smaller_leaf_splits->hist_in_leaf = cuda_hist_pool[right_leaf_index];
    } else if (global_thread_index == 15) {
      larger_leaf_splits->hist_in_leaf = cuda_hist_pool[left_leaf_index];
    } else if (global_thread_index == 16) {
      cuda_split_info_buffer[6] = right_leaf_index;
    } else if (global_thread_index == 17) {
      cuda_split_info_buffer[7] = left_leaf_index;
    }
  }
}

__global__ void SplitInnerKernel(const int left_leaf_index, const int right_leaf_index,
  const data_size_t* cuda_leaf_data_start, const data_size_t* cuda_leaf_num_data,
  const data_size_t* cuda_data_indices,
  const data_size_t* block_to_left_offset_buffer, const data_size_t* block_to_right_offset_buffer,
  const uint16_t* block_to_left_offset, data_size_t* out_data_indices_in_leaf) {
  const data_size_t leaf_num_data_offset = cuda_leaf_data_start[left_leaf_index];
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index] + cuda_leaf_num_data[right_leaf_index];
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const unsigned int global_thread_index = blockIdx.x * blockDim_x + threadIdx_x;
  const data_size_t* cuda_data_indices_in_leaf = cuda_data_indices + leaf_num_data_offset;
  const uint16_t* block_to_left_offset_ptr = block_to_left_offset + blockIdx.x * blockDim_x;
  const uint32_t to_right_block_offset = block_to_right_offset_buffer[blockIdx.x];
  const uint32_t to_left_block_offset = block_to_left_offset_buffer[blockIdx.x];
  data_size_t* left_out_data_indices_in_leaf = out_data_indices_in_leaf + to_left_block_offset;
  data_size_t* right_out_data_indices_in_leaf = out_data_indices_in_leaf + to_right_block_offset;
  if (static_cast<data_size_t>(global_thread_index) < num_data_in_leaf) {
    const uint32_t thread_to_left_offset = (threadIdx_x == 0 ? 0 : block_to_left_offset_ptr[threadIdx_x - 1]);
    const bool to_left = block_to_left_offset_ptr[threadIdx_x] > thread_to_left_offset;
    if (to_left) {
      left_out_data_indices_in_leaf[thread_to_left_offset] = cuda_data_indices_in_leaf[global_thread_index];
    } else {
      const uint32_t thread_to_right_offset = threadIdx.x - thread_to_left_offset;
      right_out_data_indices_in_leaf[thread_to_right_offset] = cuda_data_indices_in_leaf[global_thread_index];
    }
  }
}

__global__ void CopyDataIndicesKernel(
  const data_size_t num_data_in_leaf,
  const data_size_t* out_data_indices_in_leaf,
  data_size_t* cuda_data_indices) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int global_thread_index = blockIdx.x * blockDim.x + threadIdx_x;
  if (global_thread_index < num_data_in_leaf) {
    cuda_data_indices[global_thread_index] = out_data_indices_in_leaf[global_thread_index];
  }
}

void CUDADataPartition::LaunchSplitInnerKernel(
  const data_size_t num_data_in_leaf,
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  data_size_t* left_leaf_num_data_ref,
  data_size_t* right_leaf_num_data_ref,
  data_size_t* left_leaf_start_ref,
  data_size_t* right_leaf_start_ref,
  double* left_leaf_sum_of_hessians_ref,
  double* right_leaf_sum_of_hessians_ref,
  double* left_leaf_sum_of_gradients_ref,
  double* right_leaf_sum_of_gradients_ref,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  int num_blocks_final_ref = grid_dim_ - 1;
  int num_blocks_final_aligned = 1;
  while (num_blocks_final_ref > 0) {
    num_blocks_final_aligned <<= 1;
    num_blocks_final_ref >>= 1;
  }
  global_timer.Start("CUDADataPartition::AggregateBlockOffsetKernel");

  if (grid_dim_ > AGGREGATE_BLOCK_SIZE_DATA_PARTITION) {
    AggregateBlockOffsetKernel0<<<1, AGGREGATE_BLOCK_SIZE_DATA_PARTITION, 0, cuda_streams_[0]>>>(
      left_leaf_index,
      right_leaf_index,
      cuda_block_data_to_left_offset_.RawData(),
      cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(),
      cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
      grid_dim_);
  } else {
    AggregateBlockOffsetKernel1<<<1, num_blocks_final_aligned, 0, cuda_streams_[0]>>>(
      left_leaf_index,
      right_leaf_index,
      cuda_block_data_to_left_offset_.RawData(),
      cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(),
      cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
      grid_dim_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::AggregateBlockOffsetKernel");

  if (nccl_communicator_ != nullptr) {
    NCCLGroupStart();
    NCCLAllReduce<data_size_t>(
      cuda_leaf_num_data_.RawData() + left_leaf_index,
      cuda_split_info_buffer_.RawData() + 16,
      1, ncclInt32, ncclSum, nccl_communicator_, cuda_streams_[0]);
      NCCLAllReduce<data_size_t>(
        cuda_leaf_num_data_.RawData() + right_leaf_index,
        cuda_split_info_buffer_.RawData() + 17,
        1, ncclInt32, ncclSum, nccl_communicator_, cuda_streams_[0]);
    NCCLGroupEnd();
  }

  global_timer.Start("CUDADataPartition::SplitInnerKernel");
  SplitInnerKernel<<<grid_dim_, block_dim_, 0, cuda_streams_[1]>>>(
    left_leaf_index, right_leaf_index, cuda_leaf_data_start_.RawData(), cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
    cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData(), cuda_block_to_left_offset_.RawData(),
    cuda_out_data_indices_in_leaf_.RawData());
  global_timer.Stop("CUDADataPartition::SplitInnerKernel");
  SynchronizeCUDADevice(__FILE__, __LINE__);

  global_timer.Start("CUDADataPartition::SplitTreeStructureKernel");

#define SPLIT_TREE_ARGS \
  left_leaf_index, right_leaf_index, \
  cuda_block_data_to_left_offset_.RawData(), \
  cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(), \
  cuda_leaf_num_data_.RawData(), cuda_out_data_indices_in_leaf_.RawData(), \
  best_split_info, \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  num_total_bin_, \
  cuda_hist_, \
  cuda_hist_pool_.RawData(), \
  cuda_leaf_output_.RawData(), cuda_split_info_buffer_.RawData()

  if (nccl_communicator_ != nullptr) {
    if (use_quantized_grad_) {
      SplitTreeStructureKernel<true, true><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    } else {
      SplitTreeStructureKernel<true, false><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    }
  } else {
    if (use_quantized_grad_) {
      SplitTreeStructureKernel<false, true><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    } else {
      SplitTreeStructureKernel<false, false><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    }
  }

#undef SPLIT_TREE_ARGS
  global_timer.Stop("CUDADataPartition::SplitTreeStructureKernel");
  std::vector<int> cpu_split_info_buffer(18);
  const double* cpu_sum_hessians_info = reinterpret_cast<const double*>(cpu_split_info_buffer.data() + 8);
  global_timer.Start("CUDADataPartition::CopyFromCUDADeviceToHostAsync");
  CopyFromCUDADeviceToHostAsync<int>(cpu_split_info_buffer.data(), cuda_split_info_buffer_.RawData(), 18, cuda_streams_[0], __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::CopyFromCUDADeviceToHostAsync");
  const data_size_t left_leaf_num_data = cpu_split_info_buffer[1];
  const data_size_t left_leaf_data_start = cpu_split_info_buffer[2];
  const data_size_t right_leaf_num_data = cpu_split_info_buffer[4];
  global_timer.Start("CUDADataPartition::CopyDataIndicesKernel");
  CopyDataIndicesKernel<<<grid_dim_, block_dim_, 0, cuda_streams_[2]>>>(
    left_leaf_num_data + right_leaf_num_data, cuda_out_data_indices_in_leaf_.RawData(), cuda_data_indices_.RawData() + left_leaf_data_start);
  global_timer.Stop("CUDADataPartition::CopyDataIndicesKernel");
  const data_size_t right_leaf_data_start = cpu_split_info_buffer[5];
  *left_leaf_num_data_ref = left_leaf_num_data;
  *left_leaf_start_ref = left_leaf_data_start;
  *right_leaf_num_data_ref = right_leaf_num_data;
  *right_leaf_start_ref = right_leaf_data_start;
  *left_leaf_sum_of_hessians_ref = cpu_sum_hessians_info[0];
  *right_leaf_sum_of_hessians_ref = cpu_sum_hessians_info[1];
  *left_leaf_sum_of_gradients_ref = cpu_sum_hessians_info[2];
  *right_leaf_sum_of_gradients_ref = cpu_sum_hessians_info[3];
  if (nccl_communicator_ != nullptr) {
    *global_left_leaf_num_data = cpu_split_info_buffer[16];
    *global_right_leaf_num_data = cpu_split_info_buffer[17];
  }
}

template <bool USE_BAGGING>
__global__ void AddPredictionToScoreKernel(
  const data_size_t* data_indices_in_leaf,
  const double* leaf_value, double* cuda_scores,
  const int* cuda_data_index_to_leaf_index, const data_size_t num_data) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockIdx_x = blockIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const data_size_t local_data_index = static_cast<data_size_t>(blockIdx_x * blockDim_x + threadIdx_x);
  if (local_data_index < num_data) {
    if (USE_BAGGING) {
      const data_size_t global_data_index = data_indices_in_leaf[local_data_index];
      const int leaf_index = cuda_data_index_to_leaf_index[global_data_index];
      const double leaf_prediction_value = leaf_value[leaf_index];
      cuda_scores[global_data_index] += leaf_prediction_value;
    } else {
      const int leaf_index = cuda_data_index_to_leaf_index[local_data_index];
      const double leaf_prediction_value = leaf_value[leaf_index];
      cuda_scores[local_data_index] += leaf_prediction_value;
    }
  }
}

void CUDADataPartition::LaunchAddPredictionToScoreKernel(const double* leaf_value, double* cuda_scores) {
  global_timer.Start("CUDADataPartition::AddPredictionToScoreKernel");
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  if (use_bagging_) {
    AddPredictionToScoreKernel<true><<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
      cuda_data_indices_.RawData(), leaf_value, cuda_scores, cuda_data_index_to_leaf_index_.RawData(), num_data_in_root);
  } else {
    AddPredictionToScoreKernel<false><<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
      cuda_data_indices_.RawData(), leaf_value, cuda_scores, cuda_data_index_to_leaf_index_.RawData(), num_data_in_root);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::AddPredictionToScoreKernel");
}

__global__ void RenewDiscretizedTreeLeavesKernel(
  const score_t* gradients,
  const score_t* hessians,
  const data_size_t* data_indices,
  const data_size_t* leaf_data_start,
  const data_size_t* leaf_num_data,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer,
  double* leaf_values) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t* data_indices_in_leaf = data_indices + leaf_data_start[leaf_index];
  const data_size_t num_data_in_leaf = leaf_num_data[leaf_index];
  double sum_gradients = 0.0f;
  double sum_hessians = 0.0f;
  for (data_size_t inner_data_index = static_cast<int>(threadIdx.x);
    inner_data_index < num_data_in_leaf; inner_data_index += static_cast<int>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const score_t gradient = gradients[data_index];
    const score_t hessian = hessians[data_index];
    sum_gradients += static_cast<double>(gradient);
    sum_hessians += static_cast<double>(hessian);
  }
  sum_gradients = ShuffleReduceSum<double>(sum_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  sum_hessians = ShuffleReduceSum<double>(sum_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    leaf_grad_stat_buffer[leaf_index] = sum_gradients;
    leaf_hess_stat_buffer[leaf_index] = sum_hessians;
  }
}

void CUDADataPartition::LaunchReduceLeafGradStat(
  const score_t* gradients, const score_t* hessians,
  CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const {
  const int num_blocks = tree->num_leaves();
  RenewDiscretizedTreeLeavesKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
    gradients,
    hessians,
    cuda_data_indices_.RawData(),
    cuda_leaf_data_start_.RawData(),
    cuda_leaf_num_data_.RawData(),
    leaf_grad_stat_buffer,
    leaf_hess_state_buffer,
    tree->cuda_leaf_value_ref());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_data_partition.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>

#include <vector>

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>
#include <LightGBM/cuda/cuda_tree.hpp>

#include "cuda_leaf_splits.hpp"

#define FILL_INDICES_BLOCK_SIZE_DATA_PARTITION (1024)
#define SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION (1024)
#define AGGREGATE_BLOCK_SIZE_DATA_PARTITION (1024)

namespace LightGBM {

class CUDADataPartition: public NCCLInfo {
 public:
  CUDADataPartition(
    const Dataset* train_data,
    const int num_total_bin,
    const int num_leaves,
    const int num_threads,
    const bool use_quantized_grad,
    hist_t* cuda_hist);

  ~CUDADataPartition();

  void Init();

  void BeforeTrain();

  void Split(
    // input best split info
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    const int leaf_best_split_feature,
    const uint32_t leaf_best_split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t leaf_best_split_default_left,
    const data_size_t num_data_in_leaf,
    const data_size_t leaf_data_start,
    // for leaf information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  void UpdateTrainScore(const Tree* tree, double* cuda_scores);

  void SetUsedDataIndices(const data_size_t* used_indices, const data_size_t num_used_indices);

  void SetBaggingSubset(const Dataset* subset);

  void ResetTrainingData(const Dataset* train_data, const int num_total_bin, hist_t* cuda_hist);

  void ResetConfig(const Config* config, hist_t* cuda_hist);

  void ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves);

  void ReduceLeafGradStat(
    const score_t* gradients, const score_t* hessians,
    CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const;

  data_size_t root_num_data() const {
    if (use_bagging_) {
      return num_used_indices_;
    } else {
      return num_data_;
    }
  }

  const data_size_t* cuda_data_indices() const { return cuda_data_indices_.RawData(); }

  const data_size_t* cuda_leaf_num_data() const { return cuda_leaf_num_data_.RawData(); }

  const data_size_t* cuda_leaf_data_start() const { return cuda_leaf_data_start_.RawData(); }

  const int* cuda_data_index_to_leaf_index() const { return cuda_data_index_to_leaf_index_.RawData(); }

  bool use_bagging() const { return use_bagging_; }

 private:
  void CalcBlockDim(const data_size_t num_data_in_leaf);

  void GenDataToLeftBitVector(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

  void SplitInner(
    // input best split info
    const data_size_t num_data_in_leaf,
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    // for leaf splits information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  // kernel launch functions
  void LaunchFillDataIndicesBeforeTrain();

  void LaunchSplitInnerKernel(
    // input best split info
    const data_size_t num_data_in_leaf,
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    // for leaf splits information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  void LaunchGenDataToLeftBitVectorKernel(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

  void LaunchGenDataToLeftBitVectorCategoricalKernel(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t* bitset,
    const int bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

#define GenDataToLeftBitVectorKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const uint8_t split_default_to_left, \
  const uint8_t split_missing_default_to_left

  template <typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool missing_is_zero,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner0(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner1(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner2(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner3(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner4(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool is_single_feature_in_column);

#undef GenDataToLeftBitVectorKernel_PARAMS

#define UpdateDataIndexToLeafIndexKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin_ref, \
  const uint32_t min_bin_ref, \
  const int left_leaf_index, \
  const int right_leaf_index, \
  const int default_leaf_index, \
  const int missing_default_leaf_index

  template <typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool missing_is_zero,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner0(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner1(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner2(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner3(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner4(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool is_single_feature_in_column);

#undef UpdateDataIndexToLeafIndexKernel_PARAMS

  void LaunchAddPredictionToScoreKernel(const double* leaf_value, double* cuda_scores);

  void LaunchFillDataIndexToLeafIndex();

  void LaunchReduceLeafGradStat(
    const score_t* gradients, const score_t* hessians,
    CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const;

  // Host memory

  // dataset information
  /*! \brief number of training data */
  data_size_t num_data_;
  /*! \brief number of features in training data */
  int num_features_;
  /*! \brief number of total bins in training data */
  int num_total_bin_;
  /*! \brief bin data stored by column */
  const CUDAColumnData* cuda_column_data_;
  /*! \brief grid dimension when splitting one leaf */
  int grid_dim_;
  /*! \brief block dimension when splitting one leaf */
  int block_dim_;
  /*! \brief data indices used in this iteration */
  const data_size_t* used_indices_;
  /*! \brief marks whether a feature is a categorical feature */
  std::vector<bool> is_categorical_feature_;
  /*! \brief marks whether a feature is the only feature in its group */
  std::vector<bool> is_single_feature_in_column_;

  // config information
  /*! \brief maximum number of leaves in a tree */
  int num_leaves_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief whether to use quantized gradients */
  bool use_quantized_grad_;

  // per iteration information
  /*! \brief whether bagging is used in this iteration */
  bool use_bagging_;
  /*! \brief number of used data indices in this iteration */
  data_size_t num_used_indices_;

  // tree structure information
  /*! \brief current number of leaves in tree */
  int cur_num_leaves_;

  // split algorithm related
  /*! \brief maximum number of blocks to aggregate after finding bit vector by blocks */
  int max_num_split_indices_blocks_;

  // CUDA streams
  /*! \brief cuda streams used for asynchronizing kernel computing and memory copy */
  std::vector<cudaStream_t> cuda_streams_;


  // CUDA memory, held by this object

  // tree structure information
  /*! \brief data indices by leaf */
  CUDAVector<data_size_t> cuda_data_indices_;
  /*! \brief start position of each leaf in cuda_data_indices_ */
  CUDAVector<data_size_t> cuda_leaf_data_start_;
  /*! \brief end position of each leaf in cuda_data_indices_ */
  CUDAVector<data_size_t> cuda_leaf_data_end_;
  /*! \brief number of data in each leaf */
  CUDAVector<data_size_t> cuda_leaf_num_data_;
  /*! \brief records the histogram of each leaf */
  CUDAVector<hist_t*> cuda_hist_pool_;
  /*! \brief records the value of each leaf */
  CUDAVector<double> cuda_leaf_output_;

  // split data algorithm related
  CUDAVector<uint16_t> cuda_block_to_left_offset_;
  /*! \brief maps data index to leaf index, for adding scores to training data set */
  CUDAVector<int> cuda_data_index_to_leaf_index_;
  /*! \brief prefix sum of number of data going to left in all blocks */
  CUDAVector<data_size_t> cuda_block_data_to_left_offset_;
  /*! \brief prefix sum of number of data going to right in all blocks */
  CUDAVector<data_size_t> cuda_block_data_to_right_offset_;
  /*! \brief buffer for splitting data indices, will be copied back to cuda_data_indices_ after split */
  CUDAVector<data_size_t> cuda_out_data_indices_in_leaf_;

  // split tree structure algorithm related
  /*! \brief buffer to store split information, prepared to be copied to cpu */
  CUDAVector<int> cuda_split_info_buffer_;

  // dataset information
  /*! \brief number of data in training set, for initialization of cuda_leaf_num_data_ and cuda_leaf_data_end_ */
  CUDAVector<data_size_t> cuda_num_data_;


  // CUDA memory, held by other object

  // dataset information
  /*! \brief beginning of histograms, for initialization of cuda_hist_pool_ */
  hist_t* cuda_hist_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_gradient_discretizer.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>

#include <LightGBM/cuda/cuda_algorithms.hpp>

#include "cuda_gradient_discretizer.hpp"

namespace LightGBM {

__global__ void ReduceMinMaxKernel(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians,
  score_t* grad_min_block_buffer,
  score_t* grad_max_block_buffer,
  score_t* hess_min_block_buffer,
  score_t* hess_max_block_buffer) {
  __shared__ score_t shared_mem_buffer[WARPSIZE];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  score_t grad_max_val = kMinScore;
  score_t grad_min_val = kMaxScore;
  score_t hess_max_val = kMinScore;
  score_t hess_min_val = kMaxScore;
  if (index < num_data) {
    grad_max_val = input_gradients[index];
    grad_min_val = input_gradients[index];
    hess_max_val = input_hessians[index];
    hess_min_val = input_hessians[index];
  }
  grad_min_val = ShuffleReduceMin<score_t>(grad_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  grad_max_val = ShuffleReduceMax<score_t>(grad_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_min_val = ShuffleReduceMin<score_t>(hess_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    grad_min_block_buffer[blockIdx.x] = grad_min_val;
    grad_max_block_buffer[blockIdx.x] = grad_max_val;
    hess_min_block_buffer[blockIdx.x] = hess_min_val;
    hess_max_block_buffer[blockIdx.x] = hess_max_val;
  }
}

__global__ void ReduceBlockMinMaxKernel(
  const int num_blocks,
  const int grad_discretize_bins,
  score_t* grad_min_block_buffer,
  score_t* grad_max_block_buffer,
  score_t* hess_min_block_buffer,
  score_t* hess_max_block_buffer) {
  __shared__ score_t shared_mem_buffer[WARPSIZE];
  score_t grad_max_val = kMinScore;
  score_t grad_min_val = kMaxScore;
  score_t hess_max_val = kMinScore;
  score_t hess_min_val = kMaxScore;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks; block_index += static_cast<int>(blockDim.x)) {
    grad_min_val = min(grad_min_val, grad_min_block_buffer[block_index]);
    grad_max_val = max(grad_max_val, grad_max_block_buffer[block_index]);
    hess_min_val = min(hess_min_val, hess_min_block_buffer[block_index]);
    hess_max_val = max(hess_max_val, hess_max_block_buffer[block_index]);
  }
  grad_min_val = ShuffleReduceMin<score_t>(grad_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  grad_max_val = ShuffleReduceMax<score_t>(grad_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    const score_t grad_abs_max = max(fabs(grad_min_val), fabs(grad_max_val));
    const score_t hess_abs_max = max(fabs(hess_min_val), fabs(hess_max_val));
    grad_min_block_buffer[0] = 1.0f / (grad_abs_max / (grad_discretize_bins / 2));
    grad_max_block_buffer[0] = (grad_abs_max / (grad_discretize_bins / 2));
    hess_min_block_buffer[0] = 1.0f / (hess_abs_max / (grad_discretize_bins));
    hess_max_block_buffer[0] = (hess_abs_max / (grad_discretize_bins));
  }
}

template <bool STOCHASTIC_ROUNDING>
__global__ void DiscretizeGradientsKernel(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians,
  const score_t* grad_scale_ptr,
  const score_t* hess_scale_ptr,
  const int iter,
  const int* random_values_use_start,
  const score_t* gradient_random_values,
  const score_t* hessian_random_values,
  const int grad_discretize_bins,
  int8_t* output_gradients_and_hessians) {
  const int start = random_values_use_start[iter];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  const score_t grad_scale = *grad_scale_ptr;
  const score_t hess_scale = *hess_scale_ptr;
  int16_t* output_gradients_and_hessians_ptr = reinterpret_cast<int16_t*>(output_gradients_and_hessians);
  if (index < num_data) {
    if (STOCHASTIC_ROUNDING) {
      const data_size_t index_offset = (index + start) % num_data;
      const score_t gradient = input_gradients[index];
      const score_t hessian = input_hessians[index];
      const score_t gradient_random_value = gradient_random_values[index_offset];
      const score_t hessian_random_value = hessian_random_values[index_offset];
      output_gradients_and_hessians_ptr[2 * index + 1] = gradient > 0.0f ?
        static_cast<int16_t>(gradient * grad_scale + gradient_random_value) :
        static_cast<int16_t>(gradient * grad_scale - gradient_random_value);
      output_gradients_and_hessians_ptr[2 * index] = static_cast<int16_t>(hessian * hess_scale + hessian_random_value);
    } else {
      const score_t gradient = input_gradients[index];
      const score_t hessian = input_hessians[index];
      output_gradients_and_hessians_ptr[2 * index + 1] = gradient > 0.0f ?
        static_cast<int16_t>(gradient * grad_scale + 0.5) :
        static_cast<int16_t>(gradient * grad_scale - 0.5);
      output_gradients_and_hessians_ptr[2 * index] = static_cast<int16_t>(hessian * hess_scale + 0.5);
    }
  }
}

void CUDAGradientDiscretizer::DiscretizeGradients(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians) {
  ReduceMinMaxKernel<<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(
    num_data, input_gradients, input_hessians,
    grad_min_block_buffer_.RawData(),
    grad_max_block_buffer_.RawData(),
    hess_min_block_buffer_.RawData(),
    hess_max_block_buffer_.RawData());
    SynchronizeCUDADevice(__FILE__, __LINE__);
  ReduceBlockMinMaxKernel<<<1, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(
    num_reduce_blocks_,
    num_grad_quant_bins_,
    grad_min_block_buffer_.RawData(),
    grad_max_block_buffer_.RawData(),
    hess_min_block_buffer_.RawData(),
    hess_max_block_buffer_.RawData());
    SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    SynchronizeCUDADevice(__FILE__, __LINE__);
    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<score_t>(grad_min_block_buffer_.RawDataReadOnly(), grad_min_block_buffer_.RawData(), 1, ncclFloat32, ncclMin, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(hess_min_block_buffer_.RawDataReadOnly(), hess_min_block_buffer_.RawData(), 1, ncclFloat32, ncclMin, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(grad_max_block_buffer_.RawDataReadOnly(), grad_max_block_buffer_.RawData(), 1, ncclFloat32, ncclMax, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(hess_max_block_buffer_.RawDataReadOnly(), hess_max_block_buffer_.RawData(), 1, ncclFloat32, ncclMax, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
  }

  #define DiscretizeGradientsKernel_ARGS \
    num_data, \
    input_gradients, \
    input_hessians, \
    grad_min_block_buffer_.RawData(), \
    hess_min_block_buffer_.RawData(), \
    iter_, \
    random_values_use_start_.RawData(), \
    gradient_random_values_.RawData(), \
    hessian_random_values_.RawData(), \
    num_grad_quant_bins_, \
    discretized_gradients_and_hessians_.RawData()

  if (stochastic_rounding_) {
    DiscretizeGradientsKernel<true><<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(DiscretizeGradientsKernel_ARGS);
  } else {
    DiscretizeGradientsKernel<false><<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(DiscretizeGradientsKernel_ARGS);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  ++iter_;
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_gradient_discretizer.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <random>
#include <vector>

#include "cuda_leaf_splits.hpp"
#include "../gradient_discretizer.hpp"

namespace LightGBM {

#define CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE (1024)

class CUDAGradientDiscretizer: public GradientDiscretizer, public NCCLInfo {
 public:
  CUDAGradientDiscretizer(int num_grad_quant_bins, int num_trees, int random_seed, bool is_constant_hessian, bool stochastic_roudning):
    GradientDiscretizer(num_grad_quant_bins, num_trees, random_seed, is_constant_hessian, stochastic_roudning) {
  }

  ~CUDAGradientDiscretizer() {}

  void DiscretizeGradients(
    const data_size_t num_data,
    const score_t* input_gradients,
    const score_t* input_hessians) override;

  const int8_t* discretized_gradients_and_hessians() const override { return discretized_gradients_and_hessians_.RawData(); }

  double grad_scale() const override {
    Log::Fatal("grad_scale() of CUDAGradientDiscretizer should not be called.");
    return 0.0;
  }

  double hess_scale() const override {
    Log::Fatal("hess_scale() of CUDAGradientDiscretizer should not be called.");
    return 0.0;
  }

  const score_t* grad_scale_ptr() const { return grad_max_block_buffer_.RawData(); }

  const score_t* hess_scale_ptr() const { return hess_max_block_buffer_.RawData(); }

  void Init(const data_size_t num_data, const int num_leaves,
    const int num_features, const Dataset* train_data) override {
    GradientDiscretizer::Init(num_data, num_leaves, num_features, train_data);
    discretized_gradients_and_hessians_.Resize(num_data * 2);
    num_reduce_blocks_ = (num_data + CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE - 1) / CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE;
    grad_min_block_buffer_.Resize(num_reduce_blocks_);
    grad_max_block_buffer_.Resize(num_reduce_blocks_);
    hess_min_block_buffer_.Resize(num_reduce_blocks_);
    hess_max_block_buffer_.Resize(num_reduce_blocks_);
    random_values_use_start_.Resize(num_trees_);
    gradient_random_values_.Resize(num_data);
    hessian_random_values_.Resize(num_data);

    std::vector<score_t> gradient_random_values(num_data, 0.0f);
    std::vector<score_t> hessian_random_values(num_data, 0.0f);
    std::vector<int> random_values_use_start(num_trees_, 0);

    const int num_threads = OMP_NUM_THREADS();

    std::mt19937 random_values_use_start_eng = std::mt19937(random_seed_);
    std::uniform_int_distribution<data_size_t> random_values_use_start_dist = std::uniform_int_distribution<data_size_t>(0, num_data);
    for (int tree_index = 0; tree_index < num_trees_; ++tree_index) {
      random_values_use_start[tree_index] = random_values_use_start_dist(random_values_use_start_eng);
    }

    int num_blocks = 0;
    data_size_t block_size = 0;
    Threading::BlockInfo<data_size_t>(num_data, 512, &num_blocks, &block_size);
    #pragma omp parallel for schedule(static, 1) num_threads(num_threads)
    for (int thread_id = 0; thread_id < num_blocks; ++thread_id) {
      const data_size_t start = thread_id * block_size;
      const data_size_t end = std::min(start + block_size, num_data);
      std::mt19937 gradient_random_values_eng(random_seed_ + thread_id);
      std::uniform_real_distribution<double> gradient_random_values_dist(0.0f, 1.0f);
      std::mt19937 hessian_random_values_eng(random_seed_ + thread_id + num_threads);
      std::uniform_real_distribution<double> hessian_random_values_dist(0.0f, 1.0f);
      for (data_size_t i = start; i < end; ++i) {
        gradient_random_values[i] = gradient_random_values_dist(gradient_random_values_eng);
        hessian_random_values[i] = hessian_random_values_dist(hessian_random_values_eng);
      }
    }

    CopyFromHostToCUDADevice<score_t>(gradient_random_values_.RawData(), gradient_random_values.data(), gradient_random_values.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<score_t>(hessian_random_values_.RawData(), hessian_random_values.data(), hessian_random_values.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<int>(random_values_use_start_.RawData(), random_values_use_start.data(), random_values_use_start.size(), __FILE__, __LINE__);
    iter_ = 0;
  }

 protected:
  mutable CUDAVector<int8_t> discretized_gradients_and_hessians_;
  mutable CUDAVector<score_t> grad_min_block_buffer_;
  mutable CUDAVector<score_t> grad_max_block_buffer_;
  mutable CUDAVector<score_t> hess_min_block_buffer_;
  mutable CUDAVector<score_t> hess_max_block_buffer_;
  CUDAVector<int> random_values_use_start_;
  CUDAVector<score_t> gradient_random_values_;
  CUDAVector<score_t> hessian_random_values_;
  int num_reduce_blocks_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_histogram_constructor.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_histogram_constructor.hpp"

#include <algorithm>
#include <vector>

namespace LightGBM {

CUDAHistogramConstructor::CUDAHistogramConstructor(
  const Dataset* train_data,
  const int num_leaves,
  const int num_threads,
  const std::vector<uint32_t>& feature_hist_offsets,
  const int min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const int gpu_device_id,
  const bool gpu_use_dp,
  const bool use_quantized_grad,
  const int num_grad_quant_bins):
  num_data_(train_data->num_data()),
  num_features_(train_data->num_features()),
  num_leaves_(num_leaves),
  num_threads_(num_threads),
  min_data_in_leaf_(min_data_in_leaf),
  min_sum_hessian_in_leaf_(min_sum_hessian_in_leaf),
  gpu_device_id_(gpu_device_id),
  gpu_use_dp_(gpu_use_dp),
  use_quantized_grad_(use_quantized_grad),
  num_grad_quant_bins_(num_grad_quant_bins) {
  InitFeatureMetaInfo(train_data, feature_hist_offsets);
  cuda_row_data_.reset(nullptr);
}

CUDAHistogramConstructor::~CUDAHistogramConstructor() {
  gpuAssert(cudaStreamDestroy(cuda_stream_), __FILE__, __LINE__);
}

void CUDAHistogramConstructor::InitFeatureMetaInfo(const Dataset* train_data, const std::vector<uint32_t>& feature_hist_offsets) {
  need_fix_histogram_features_.clear();
  need_fix_histogram_features_num_bin_aligend_.clear();
  feature_num_bins_.clear();
  feature_most_freq_bins_.clear();
  for (int feature_index = 0; feature_index < train_data->num_features(); ++feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(feature_index);
    const uint32_t most_freq_bin = bin_mapper->GetMostFreqBin();
    if (most_freq_bin != 0) {
      need_fix_histogram_features_.emplace_back(feature_index);
      uint32_t num_bin_ref = static_cast<uint32_t>(bin_mapper->num_bin()) - 1;
      uint32_t num_bin_aligned = 1;
      while (num_bin_ref > 0) {
        num_bin_aligned <<= 1;
        num_bin_ref >>= 1;
      }
      need_fix_histogram_features_num_bin_aligend_.emplace_back(num_bin_aligned);
    }
    feature_num_bins_.emplace_back(static_cast<uint32_t>(bin_mapper->num_bin()));
    feature_most_freq_bins_.emplace_back(most_freq_bin);
  }
  feature_hist_offsets_.clear();
  for (size_t i = 0; i < feature_hist_offsets.size(); ++i) {
    feature_hist_offsets_.emplace_back(feature_hist_offsets[i]);
  }
  if (feature_hist_offsets.empty()) {
    num_total_bin_ = 0;
  } else {
    num_total_bin_ = static_cast<int>(feature_hist_offsets.back());
  }
}

void CUDAHistogramConstructor::BeforeTrain(const score_t* gradients, const score_t* hessians) {
  cuda_gradients_ = gradients;
  cuda_hessians_ = hessians;
  cuda_hist_.SetValue(0);
}

void CUDAHistogramConstructor::Init(const Dataset* train_data, TrainingShareStates* share_state) {
  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);

  cuda_feature_num_bins_.InitFromHostVector(feature_num_bins_);
  cuda_feature_hist_offsets_.InitFromHostVector(feature_hist_offsets_);
  cuda_feature_most_freq_bins_.InitFromHostVector(feature_most_freq_bins_);

  cuda_row_data_.reset(new CUDARowData(train_data, share_state, gpu_device_id_, gpu_use_dp_));
  cuda_row_data_->Init(train_data, share_state);

  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));

  cuda_need_fix_histogram_features_.InitFromHostVector(need_fix_histogram_features_);
  cuda_need_fix_histogram_features_num_bin_aligned_.InitFromHostVector(need_fix_histogram_features_num_bin_aligend_);

  if (cuda_row_data_->NumLargeBinPartition() > 0) {
    int grid_dim_x = 0, grid_dim_y = 0, block_dim_x = 0, block_dim_y = 0;
    CalcConstructHistogramKernelDim(&grid_dim_x, &grid_dim_y, &block_dim_x, &block_dim_y, num_data_);
    const size_t buffer_size = static_cast<size_t>(grid_dim_y) * static_cast<size_t>(num_total_bin_);
    if (!use_quantized_grad_) {
      if (gpu_use_dp_) {
        // need to double the size of histogram buffer in global memory when using double precision in histogram construction
        cuda_hist_buffer_.Resize(buffer_size * 4);
      } else {
        cuda_hist_buffer_.Resize(buffer_size * 2);
      }
    } else {
      // use only half the size of histogram buffer in global memory when quantized training since each gradient and hessian takes only 2 bytes
      cuda_hist_buffer_.Resize(buffer_size);
    }
  }
  hist_buffer_for_num_bit_change_.Resize(num_total_bin_ * 2);
}

void CUDAHistogramConstructor::ConstructHistogramForLeaf(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* /*cuda_larger_leaf_splits*/,
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf,
  const data_size_t num_data_in_smaller_leaf,
  const data_size_t /*num_data_in_larger_leaf*/,
  const double sum_hessians_in_smaller_leaf,
  const double sum_hessians_in_larger_leaf,
  const uint8_t num_bits_in_histogram_bins) {
if ((global_num_data_in_smaller_leaf <= min_data_in_leaf_ || sum_hessians_in_smaller_leaf <= min_sum_hessian_in_leaf_) &&
    (global_num_data_in_larger_leaf <= min_data_in_leaf_ || sum_hessians_in_larger_leaf <= min_sum_hessian_in_leaf_)) {
    return;
  }
  LaunchConstructHistogramKernel(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAHistogramConstructor::SubtractHistogramForLeaf(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  const bool use_quantized_grad,
  const uint8_t parent_num_bits_in_histogram_bins,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
  global_timer.Start("CUDAHistogramConstructor::ConstructHistogramForLeaf::LaunchSubtractHistogramKernel");
  LaunchSubtractHistogramKernel(cuda_smaller_leaf_splits, cuda_larger_leaf_splits, use_quantized_grad,
                                parent_num_bits_in_histogram_bins, smaller_num_bits_in_histogram_bins, larger_num_bits_in_histogram_bins);
  global_timer.Stop("CUDAHistogramConstructor::ConstructHistogramForLeaf::LaunchSubtractHistogramKernel");
}

void CUDAHistogramConstructor::CalcConstructHistogramKernelDim(
  int* grid_dim_x,
  int* grid_dim_y,
  int* block_dim_x,
  int* block_dim_y,
  const data_size_t num_data_in_smaller_leaf) {
  *block_dim_x = cuda_row_data_->max_num_column_per_partition();
  *block_dim_y = NUM_THREADS_PER_BLOCK / cuda_row_data_->max_num_column_per_partition();
  *grid_dim_x = cuda_row_data_->num_feature_partitions();
  *grid_dim_y = std::max(min_grid_dim_y_,
    ((num_data_in_smaller_leaf + NUM_DATA_PER_THREAD - 1) / NUM_DATA_PER_THREAD + (*block_dim_y) - 1) / (*block_dim_y));
}

void CUDAHistogramConstructor::ResetTrainingData(const Dataset* train_data, TrainingShareStates* share_states) {
  num_data_ = train_data->num_data();
  num_features_ = train_data->num_features();
  InitFeatureMetaInfo(train_data, share_states->feature_hist_offsets());

  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);
  cuda_feature_num_bins_.InitFromHostVector(feature_num_bins_);
  cuda_feature_hist_offsets_.InitFromHostVector(feature_hist_offsets_);
  cuda_feature_most_freq_bins_.InitFromHostVector(feature_most_freq_bins_);

  cuda_row_data_.reset(new CUDARowData(train_data, share_states, gpu_device_id_, gpu_use_dp_));
  cuda_row_data_->Init(train_data, share_states);

  cuda_need_fix_histogram_features_.InitFromHostVector(need_fix_histogram_features_);
  cuda_need_fix_histogram_features_num_bin_aligned_.InitFromHostVector(need_fix_histogram_features_num_bin_aligend_);
}

void CUDAHistogramConstructor::ResetConfig(const Config* config) {
  num_threads_ = OMP_NUM_THREADS();
  num_leaves_ = config->num_leaves;
  min_data_in_leaf_ = config->min_data_in_leaf;
  min_sum_hessian_in_leaf_ = config->min_sum_hessian_in_leaf;
  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_histogram_constructor.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_histogram_constructor.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <typename BIN_TYPE, typename HIST_TYPE, size_t SHARED_HIST_SIZE>
__global__ void CUDAConstructHistogramDenseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ HIST_TYPE shared_hist[SHARED_HIST_SIZE];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + static_cast<size_t>(partition_column_start) * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (static_cast<size_t>(blockIdx_y) * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    HIST_TYPE* shared_hist_ptr = shared_hist + (column_hist_offsets[column_index] << 1);
    for (data_size_t inner_data_index = static_cast<data_size_t>(threadIdx.y); inner_data_index < block_num_data; inner_data_index += blockDim.y) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[static_cast<size_t>(data_index) * num_columns_in_partition + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist_ptr + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, typename HIST_TYPE, size_t SHARED_HIST_SIZE>
__global__ void CUDAConstructHistogramSparseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ HIST_TYPE shared_hist[SHARED_HIST_SIZE];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + static_cast<size_t>(blockIdx.x) * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename HIST_TYPE>
__global__ void CUDAConstructHistogramDenseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data,
  HIST_TYPE* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + static_cast<size_t>(partition_column_start) * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  HIST_TYPE* shared_hist = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start) * 2;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (static_cast<size_t>(blockIdx_y) * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    HIST_TYPE* shared_hist_ptr = shared_hist + (column_hist_offsets[column_index] << 1);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[static_cast<size_t>(data_index) * num_columns_in_partition + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist_ptr + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename HIST_TYPE, typename DATA_PTR_TYPE>
__global__ void CUDAConstructHistogramSparseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data,
  HIST_TYPE* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + static_cast<size_t>(blockIdx.x) * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  HIST_TYPE* shared_hist = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start) * 2;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramDenseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ int16_t shared_hist[SHARED_HIST_SIZE];
  int32_t* shared_hist_packed = reinterpret_cast<int32_t*>(shared_hist);
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + partition_column_start * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    int32_t* shared_hist_ptr = shared_hist_packed + (column_hist_offsets[column_index]);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[data_index * num_columns_in_partition + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_ptr + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramSparseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ int16_t shared_hist[SHARED_HIST_SIZE];
  int32_t* shared_hist_packed = reinterpret_cast<int32_t*>(shared_hist);
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + blockIdx.x * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_packed + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data,
  int32_t* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + partition_column_start * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  int32_t* shared_hist_packed = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    int32_t* shared_hist_ptr = shared_hist_packed + (column_hist_offsets[column_index]);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[data_index * num_columns_in_partition + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_ptr + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data,
  int32_t* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + blockIdx.x * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  int32_t* shared_hist_packed = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_packed + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

void CUDAHistogramConstructor::LaunchConstructHistogramKernel(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->shared_hist_size() == DP_SHARED_HIST_SIZE && gpu_use_dp_) {
    LaunchConstructHistogramKernelInner<double, DP_SHARED_HIST_SIZE>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->shared_hist_size() == SP_SHARED_HIST_SIZE && !gpu_use_dp_) {
    LaunchConstructHistogramKernelInner<float, SP_SHARED_HIST_SIZE>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    Log::Fatal("Unknown shared histogram size %d", cuda_row_data_->shared_hist_size());
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->bit_type() == 8) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint8_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->bit_type() == 16) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->bit_type() == 32) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint32_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    Log::Fatal("Unknown bit_type = %d", cuda_row_data_->bit_type());
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner0(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->row_ptr_bit_type() == 16) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->row_ptr_bit_type() == 32) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint32_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->row_ptr_bit_type() == 64) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint64_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    if (!cuda_row_data_->is_sparse()) {
      LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
    } else {
      Log::Fatal("Unknown row_ptr_bit_type = %d", cuda_row_data_->row_ptr_bit_type());
    }
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner1(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->NumLargeBinPartition() == 0) {
    LaunchConstructHistogramKernelInner2<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, PTR_TYPE, false>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    LaunchConstructHistogramKernelInner2<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, PTR_TYPE, true>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE, bool USE_GLOBAL_MEM_BUFFER>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner2(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  int grid_dim_x = 0;
  int grid_dim_y = 0;
  int block_dim_x = 0;
  int block_dim_y = 0;
  CalcConstructHistogramKernelDim(&grid_dim_x, &grid_dim_y, &block_dim_x, &block_dim_y, num_data_in_smaller_leaf);
  dim3 grid_dim(grid_dim_x, grid_dim_y);
  dim3 block_dim(block_dim_x, block_dim_y);
  if (use_quantized_grad_) {
    if (USE_GLOBAL_MEM_BUFFER) {
      if (cuda_row_data_->is_sparse()) {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        } else {
          CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        }
      } else {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory<BIN_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        } else {
          CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory<BIN_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        }
      }
    } else {
      if (cuda_row_data_->is_sparse()) {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramSparseKernel<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_);
        } else {
          CUDAConstructDiscretizedHistogramSparseKernel<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_);
        }
      } else {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramDenseKernel<BIN_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_);
        } else {
          CUDAConstructDiscretizedHistogramDenseKernel<BIN_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_);
        }
      }
    }
  } else {
    if (!USE_GLOBAL_MEM_BUFFER) {
      if (cuda_row_data_->is_sparse()) {
        CUDAConstructHistogramSparseKernel<BIN_TYPE, PTR_TYPE, HIST_TYPE, SHARED_HIST_SIZE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->GetRowPtr<PTR_TYPE>(),
          cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          num_data_);
      } else {
        CUDAConstructHistogramDenseKernel<BIN_TYPE, HIST_TYPE, SHARED_HIST_SIZE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->cuda_column_hist_offsets(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          cuda_row_data_->cuda_feature_partition_column_index_offsets(),
          num_data_);
      }
    } else {
      if (cuda_row_data_->is_sparse()) {
        CUDAConstructHistogramSparseKernel_GlobalMemory<BIN_TYPE, HIST_TYPE, PTR_TYPE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->GetRowPtr<PTR_TYPE>(),
          cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          num_data_,
          reinterpret_cast<HIST_TYPE*>(cuda_hist_buffer_.RawData()));
      } else {
        CUDAConstructHistogramDenseKernel_GlobalMemory<BIN_TYPE, HIST_TYPE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->cuda_column_hist_offsets(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          cuda_row_data_->cuda_feature_partition_column_index_offsets(),
          num_data_,
          reinterpret_cast<HIST_TYPE*>(cuda_hist_buffer_.RawData()));
      }
    }
  }
}

__global__ void SubtractHistogramKernel(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits) {
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  const int cuda_larger_leaf_index = cuda_larger_leaf_splits->leaf_index;
  if (cuda_larger_leaf_index >= 0) {
    const hist_t* smaller_leaf_hist = cuda_smaller_leaf_splits->hist_in_leaf;
    hist_t* larger_leaf_hist = cuda_larger_leaf_splits->hist_in_leaf;
    if (global_thread_index < 2 * num_total_bin) {
      larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
    }
  }
}

__global__ void FixHistogramKernel(
  const uint32_t* cuda_feature_num_bins,
  const uint32_t* cuda_feature_hist_offsets,
  const uint32_t* cuda_feature_most_freq_bins,
  const int* cuda_need_fix_histogram_features,
  const uint32_t* cuda_need_fix_histogram_features_num_bin_aligned,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits) {
  __shared__ hist_t shared_mem_buffer[WARPSIZE];
  const unsigned int blockIdx_x = blockIdx.x;
  const int feature_index = cuda_need_fix_histogram_features[blockIdx_x];
  const uint32_t num_bin_aligned = cuda_need_fix_histogram_features_num_bin_aligned[blockIdx_x];
  const uint32_t feature_hist_offset = cuda_feature_hist_offsets[feature_index];
  const uint32_t most_freq_bin = cuda_feature_most_freq_bins[feature_index];
  const double leaf_sum_gradients = cuda_smaller_leaf_splits->sum_of_gradients;
  const double leaf_sum_hessians = cuda_smaller_leaf_splits->sum_of_hessians;
  hist_t* feature_hist = cuda_smaller_leaf_splits->hist_in_leaf + feature_hist_offset * 2;
  const unsigned int threadIdx_x = threadIdx.x;
  const uint32_t num_bin = cuda_feature_num_bins[feature_index];
  const uint32_t hist_pos = threadIdx_x << 1;
  const hist_t bin_gradient = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[hist_pos] : 0.0f;
  const hist_t bin_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[hist_pos + 1] : 0.0f;
  const hist_t sum_gradient = ShuffleReduceSum<hist_t>(bin_gradient, shared_mem_buffer, num_bin_aligned);
  const hist_t sum_hessian = ShuffleReduceSum<hist_t>(bin_hessian, shared_mem_buffer, num_bin_aligned);
  if (threadIdx_x == 0) {
    feature_hist[most_freq_bin << 1] = leaf_sum_gradients - sum_gradient;
    feature_hist[(most_freq_bin << 1) + 1] = leaf_sum_hessians - sum_hessian;
  }
}

template <bool SMALLER_USE_16BIT_HIST, bool LARGER_USE_16BIT_HIST, bool PARENT_USE_16BIT_HIST>
__global__ void SubtractHistogramDiscretizedKernel(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  hist_t* num_bit_change_buffer) {
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  const int cuda_larger_leaf_index_ref = cuda_larger_leaf_splits->leaf_index;
  if (cuda_larger_leaf_index_ref >= 0) {
    if (PARENT_USE_16BIT_HIST) {
      const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int32_t* larger_leaf_hist = reinterpret_cast<int32_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
      }
    } else if (LARGER_USE_16BIT_HIST) {
      int32_t* buffer = reinterpret_cast<int32_t*>(num_bit_change_buffer);
      const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        const int64_t parent_hist_item = larger_leaf_hist[global_thread_index];
        const int32_t smaller_hist_item = smaller_leaf_hist[global_thread_index];
        const int64_t smaller_hist_item_int64 = (static_cast<int64_t>(static_cast<int16_t>(smaller_hist_item >> 16)) << 32) |
          static_cast<int64_t>(smaller_hist_item & 0x0000ffff);
        const int64_t larger_hist_item = parent_hist_item - smaller_hist_item_int64;
        buffer[global_thread_index] = static_cast<int32_t>(static_cast<int16_t>(larger_hist_item >> 32) << 16) |
          static_cast<int32_t>(larger_hist_item & 0x000000000000ffff);
      }
    } else if (SMALLER_USE_16BIT_HIST) {
        const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
        int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
        if (global_thread_index < num_total_bin) {
          const int64_t parent_hist_item = larger_leaf_hist[global_thread_index];
          const int32_t smaller_hist_item = smaller_leaf_hist[global_thread_index];
          const int64_t smaller_hist_item_int64 = (static_cast<int64_t>(static_cast<int16_t>(smaller_hist_item >> 16)) << 32) |
            static_cast<int64_t>(smaller_hist_item & 0x0000ffff);
          const int64_t larger_hist_item = parent_hist_item - smaller_hist_item_int64;
          larger_leaf_hist[global_thread_index] = larger_hist_item;
        }
    } else {
      const int64_t* smaller_leaf_hist = reinterpret_cast<const int64_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
      }
    }
  }
}

__global__ void CopyChangedNumBitHistogram(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  hist_t* num_bit_change_buffer) {
  int32_t* hist_dst = reinterpret_cast<int32_t*>(cuda_larger_leaf_splits->hist_in_leaf);
  const int32_t* hist_src = reinterpret_cast<const int32_t*>(num_bit_change_buffer);
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  if (global_thread_index < static_cast<unsigned int>(num_total_bin)) {
    hist_dst[global_thread_index] = hist_src[global_thread_index];
  }
}

template <bool USE_16BIT_HIST>
__global__ void FixHistogramDiscretizedKernel(
  const uint32_t* cuda_feature_num_bins,
  const uint32_t* cuda_feature_hist_offsets,
  const uint32_t* cuda_feature_most_freq_bins,
  const int* cuda_need_fix_histogram_features,
  const uint32_t* cuda_need_fix_histogram_features_num_bin_aligned,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits) {
  __shared__ int64_t shared_mem_buffer[WARPSIZE];
  const unsigned int blockIdx_x = blockIdx.x;
  const int feature_index = cuda_need_fix_histogram_features[blockIdx_x];
  const uint32_t num_bin_aligned = cuda_need_fix_histogram_features_num_bin_aligned[blockIdx_x];
  const uint32_t feature_hist_offset = cuda_feature_hist_offsets[feature_index];
  const uint32_t most_freq_bin = cuda_feature_most_freq_bins[feature_index];
  if (USE_16BIT_HIST) {
    const int64_t leaf_sum_gradients_hessians_int64 = cuda_smaller_leaf_splits->sum_of_gradients_hessians;
    const int32_t leaf_sum_gradients_hessians =
      (static_cast<int32_t>(leaf_sum_gradients_hessians_int64 >> 32) << 16) | static_cast<int32_t>(leaf_sum_gradients_hessians_int64 & 0x000000000000ffff);
    int32_t* feature_hist = reinterpret_cast<int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf) + feature_hist_offset;
    const unsigned int threadIdx_x = threadIdx.x;
    const uint32_t num_bin = cuda_feature_num_bins[feature_index];
    const int32_t bin_gradient_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[threadIdx_x] : 0;
    const int32_t sum_gradient_hessian = ShuffleReduceSum<int32_t>(
      bin_gradient_hessian,
      reinterpret_cast<int32_t*>(shared_mem_buffer),
      num_bin_aligned);
    if (threadIdx_x == 0) {
      feature_hist[most_freq_bin] = leaf_sum_gradients_hessians - sum_gradient_hessian;
    }
  } else {
    const int64_t leaf_sum_gradients_hessians = cuda_smaller_leaf_splits->sum_of_gradients_hessians;
    int64_t* feature_hist = reinterpret_cast<int64_t*>(cuda_smaller_leaf_splits->hist_in_leaf) + feature_hist_offset;
    const unsigned int threadIdx_x = threadIdx.x;
    const uint32_t num_bin = cuda_feature_num_bins[feature_index];
    const int64_t bin_gradient_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[threadIdx_x] : 0;
    const int64_t sum_gradient_hessian = ShuffleReduceSum<int64_t>(bin_gradient_hessian, shared_mem_buffer, num_bin_aligned);
    if (threadIdx_x == 0) {
      feature_hist[most_freq_bin] = leaf_sum_gradients_hessians - sum_gradient_hessian;
    }
  }
}

void CUDAHistogramConstructor::LaunchSubtractHistogramKernel(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  const bool use_discretized_grad,
  const uint8_t parent_num_bits_in_histogram_bins,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
    if (!use_discretized_grad) {
      const int num_subtract_threads = 2 * num_total_bin_;
      const int num_subtract_blocks = (num_subtract_threads + SUBTRACT_BLOCK_SIZE - 1) / SUBTRACT_BLOCK_SIZE;
      global_timer.Start("CUDAHistogramConstructor::FixHistogramKernel");
      if (need_fix_histogram_features_.size() > 0) {
        FixHistogramKernel<<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
          cuda_feature_num_bins_.RawData(),
          cuda_feature_hist_offsets_.RawData(),
          cuda_feature_most_freq_bins_.RawData(),
          cuda_need_fix_histogram_features_.RawData(),
          cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
          cuda_smaller_leaf_splits);
      }
      global_timer.Stop("CUDAHistogramConstructor::FixHistogramKernel");
      global_timer.Start("CUDAHistogramConstructor::SubtractHistogramKernel");
      SubtractHistogramKernel<<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
        num_total_bin_,
        cuda_smaller_leaf_splits,
        cuda_larger_leaf_splits);
      global_timer.Stop("CUDAHistogramConstructor::SubtractHistogramKernel");
    } else {
      const int num_subtract_threads = num_total_bin_;
      const int num_subtract_blocks = (num_subtract_threads + SUBTRACT_BLOCK_SIZE - 1) / SUBTRACT_BLOCK_SIZE;
      global_timer.Start("CUDAHistogramConstructor::FixHistogramDiscretizedKernel");
      if (need_fix_histogram_features_.size() > 0) {
        if (smaller_num_bits_in_histogram_bins <= 16) {
          FixHistogramDiscretizedKernel<true><<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
            cuda_feature_num_bins_.RawData(),
            cuda_feature_hist_offsets_.RawData(),
            cuda_feature_most_freq_bins_.RawData(),
            cuda_need_fix_histogram_features_.RawData(),
            cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
            cuda_smaller_leaf_splits);
        } else {
          FixHistogramDiscretizedKernel<false><<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
            cuda_feature_num_bins_.RawData(),
            cuda_feature_hist_offsets_.RawData(),
            cuda_feature_most_freq_bins_.RawData(),
            cuda_need_fix_histogram_features_.RawData(),
            cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
            cuda_smaller_leaf_splits);
        }
      }
      global_timer.Stop("CUDAHistogramConstructor::FixHistogramDiscretizedKernel");
      global_timer.Start("CUDAHistogramConstructor::SubtractHistogramDiscretizedKernel");
      if (parent_num_bits_in_histogram_bins <= 16) {
        CHECK_LE(smaller_num_bits_in_histogram_bins, 16);
        CHECK_LE(larger_num_bits_in_histogram_bins, 16);
        SubtractHistogramDiscretizedKernel<true, true, true><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else if (larger_num_bits_in_histogram_bins <= 16) {
        CHECK_LE(smaller_num_bits_in_histogram_bins, 16);
        SubtractHistogramDiscretizedKernel<true, true, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
        CopyChangedNumBitHistogram<<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else if (smaller_num_bits_in_histogram_bins <= 16) {
        SubtractHistogramDiscretizedKernel<true, false, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else {
        SubtractHistogramDiscretizedKernel<false, false, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      }
      global_timer.Stop("CUDAHistogramConstructor::SubtractHistogramDiscretizedKernel");
    }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_histogram_constructor.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_row_data.hpp>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/feature_group.h>
#include <LightGBM/tree.h>

#include <memory>
#include <vector>

#include "cuda_leaf_splits.hpp"

#define NUM_DATA_PER_THREAD (400)
#define NUM_THREADS_PER_BLOCK (504)
#define NUM_FEATURE_PER_THREAD_GROUP (28)
#define SUBTRACT_BLOCK_SIZE (1024)
#define FIX_HISTOGRAM_SHARED_MEM_SIZE (1024)
#define FIX_HISTOGRAM_BLOCK_SIZE (512)
#define USED_HISTOGRAM_BUFFER_NUM (8)

namespace LightGBM {

class CUDAHistogramConstructor {
 public:
  CUDAHistogramConstructor(
    const Dataset* train_data,
    const int num_leaves,
    const int num_threads,
    const std::vector<uint32_t>& feature_hist_offsets,
    const int min_data_in_leaf,
    const double min_sum_hessian_in_leaf,
    const int gpu_device_id,
    const bool gpu_use_dp,
    const bool use_discretized_grad,
    const int grad_discretized_bins);

  ~CUDAHistogramConstructor();

  void Init(const Dataset* train_data, TrainingShareStates* share_state);

  void ConstructHistogramForLeaf(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const data_size_t global_num_data_in_smaller_leaf,
    const data_size_t global_num_data_in_larger_leaf,
    const data_size_t num_data_in_smaller_leaf,
    const data_size_t num_data_in_larger_leaf,
    const double sum_hessians_in_smaller_leaf,
    const double sum_hessians_in_larger_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void SubtractHistogramForLeaf(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const bool use_discretized_grad,
    const uint8_t parent_num_bits_in_histogram_bins,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  void ResetTrainingData(const Dataset* train_data, TrainingShareStates* share_states);

  void ResetConfig(const Config* config);

  void BeforeTrain(const score_t* gradients, const score_t* hessians);

  const hist_t* cuda_hist() const { return cuda_hist_.RawData(); }

  hist_t* cuda_hist_pointer() { return cuda_hist_.RawData(); }

 private:
  void InitFeatureMetaInfo(const Dataset* train_data, const std::vector<uint32_t>& feature_hist_offsets);

  void CalcConstructHistogramKernelDim(
    int* grid_dim_x,
    int* grid_dim_y,
    int* block_dim_x,
    int* block_dim_y,
    const data_size_t num_data_in_smaller_leaf);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE>
  void LaunchConstructHistogramKernelInner(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE>
  void LaunchConstructHistogramKernelInner0(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE>
  void LaunchConstructHistogramKernelInner1(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE, bool USE_GLOBAL_MEM_BUFFER>
  void LaunchConstructHistogramKernelInner2(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void LaunchConstructHistogramKernel(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void LaunchSubtractHistogramKernel(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const bool use_discretized_grad,
    const uint8_t parent_num_bits_in_histogram_bins,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  // Host memory

  /*! \brief size of training data */
  data_size_t num_data_;
  /*! \brief number of features in training data */
  int num_features_;
  /*! \brief maximum number of leaves */
  int num_leaves_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief total number of bins in histogram */
  int num_total_bin_;
  /*! \brief number of bins per feature */
  std::vector<uint32_t> feature_num_bins_;
  /*! \brief offsets in histogram of all features */
  std::vector<uint32_t> feature_hist_offsets_;
  /*! \brief most frequent bins in each feature */
  std::vector<uint32_t> feature_most_freq_bins_;
  /*! \brief minimum number of data allowed per leaf */
  int min_data_in_leaf_;
  /*! \brief minimum sum value of hessians allowed per leaf */
  double min_sum_hessian_in_leaf_;
  /*! \brief cuda stream for histogram construction */
  cudaStream_t cuda_stream_;
  /*! \brief indices of feature whose histograms need to be fixed */
  std::vector<int> need_fix_histogram_features_;
  /*! \brief aligned number of bins of the features whose histograms need to be fixed */
  std::vector<uint32_t> need_fix_histogram_features_num_bin_aligend_;
  /*! \brief minimum number of blocks allowed in the y dimension */
  const int min_grid_dim_y_ = 160;


  // CUDA memory, held by this object

  /*! \brief CUDA row wise data */
  std::unique_ptr<CUDARowData> cuda_row_data_;
  /*! \brief number of bins per feature */
  CUDAVector<uint32_t> cuda_feature_num_bins_;
  /*! \brief offsets in histogram of all features */
  CUDAVector<uint32_t> cuda_feature_hist_offsets_;
  /*! \brief most frequent bins in each feature */
  CUDAVector<uint32_t> cuda_feature_most_freq_bins_;
  /*! \brief CUDA histograms */
  CUDAVector<hist_t> cuda_hist_;
  /*! \brief CUDA histograms buffer for each block */
  CUDAVector<float> cuda_hist_buffer_;
  /*! \brief indices of feature whose histograms need to be fixed */
  CUDAVector<int> cuda_need_fix_histogram_features_;
  /*! \brief aligned number of bins of the features whose histograms need to be fixed */
  CUDAVector<uint32_t> cuda_need_fix_histogram_features_num_bin_aligned_;
  /*! \brief histogram buffer used in histogram subtraction with different number of bits for histogram bins */
  CUDAVector<hist_t> hist_buffer_for_num_bit_change_;

  // CUDA memory, held by other object

  /*! \brief gradients on CUDA */
  const score_t* cuda_gradients_;
  /*! \brief hessians on CUDA */
  const score_t* cuda_hessians_;

  /*! \brief GPU device index */
  const int gpu_device_id_;
  /*! \brief use double precision histogram per block */
  const bool gpu_use_dp_;
  /*! \brief whether to use quantized gradients */
  const bool use_quantized_grad_;
  /*! \brief the number of bins to quantized gradients */
  const int num_grad_quant_bins_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_leaf_splits.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"

namespace LightGBM {

CUDALeafSplits::CUDALeafSplits(const data_size_t num_data):
num_data_(num_data) {}

CUDALeafSplits::~CUDALeafSplits() {}

void CUDALeafSplits::Init(const bool use_quantized_grad) {
  num_blocks_init_from_gradients_ = (num_data_ + NUM_THREADS_PER_BLOCK_LEAF_SPLITS - 1) / NUM_THREADS_PER_BLOCK_LEAF_SPLITS;

  // allocate more memory for sum reduction in CUDA
  // only the first element records the final sum
  cuda_sum_of_gradients_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  if (use_quantized_grad) {
    cuda_sum_of_gradients_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  }

  cuda_struct_.Resize(1);
}

void CUDALeafSplits::InitValues() {
  LaunchInitValuesEmptyKernel();
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::InitValues(
  const double lambda_l1, const double lambda_l2,
  const score_t* cuda_gradients, const score_t* cuda_hessians,
  const data_size_t* cuda_bagging_data_indices, const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices, hist_t* cuda_hist_in_leaf,
  double* root_sum_gradients, double* root_sum_hessians) {
  cuda_gradients_ = cuda_gradients;
  cuda_hessians_ = cuda_hessians;
  cuda_sum_of_gradients_buffer_.SetValue(0);
  cuda_sum_of_hessians_buffer_.SetValue(0);
  LaunchInitValuesKernel(lambda_l1, lambda_l2, cuda_bagging_data_indices, cuda_data_indices_in_leaf, num_used_indices, cuda_hist_in_leaf);
  CopyFromCUDADeviceToHost<double>(root_sum_gradients, cuda_sum_of_gradients_buffer_.RawData(), 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(root_sum_hessians, cuda_sum_of_hessians_buffer_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::InitValues(
  const double lambda_l1, const double lambda_l2,
  const int16_t* cuda_gradients_and_hessians,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians,
  const score_t* grad_scale, const score_t* hess_scale) {
  cuda_gradients_ = reinterpret_cast<const score_t*>(cuda_gradients_and_hessians);
  cuda_hessians_ = nullptr;
  LaunchInitValuesKernel(lambda_l1, lambda_l2, cuda_bagging_data_indices, cuda_data_indices_in_leaf, num_used_indices, cuda_hist_in_leaf, grad_scale, hess_scale);
  CopyFromCUDADeviceToHost<double>(root_sum_gradients, cuda_sum_of_gradients_buffer_.RawData(), 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(root_sum_hessians, cuda_sum_of_hessians_buffer_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::Resize(const data_size_t num_data) {
  num_data_ = num_data;
  num_blocks_init_from_gradients_ = (num_data + NUM_THREADS_PER_BLOCK_LEAF_SPLITS - 1) / NUM_THREADS_PER_BLOCK_LEAF_SPLITS;
  cuda_sum_of_gradients_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_gradients_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_leaf_splits.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */


#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"
#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

namespace LightGBM {

template <bool USE_INDICES>
__global__ void CUDAInitValuesKernel1(const score_t* cuda_gradients, const score_t* cuda_hessians,
  const data_size_t num_data, const data_size_t* cuda_bagging_data_indices,
  double* cuda_sum_of_gradients, double* cuda_sum_of_hessians) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double gradient = 0.0f;
  double hessian = 0.0f;
  if (data_index < num_data) {
    gradient = USE_INDICES ? cuda_gradients[cuda_bagging_data_indices[data_index]] : cuda_gradients[data_index];
    hessian = USE_INDICES ? cuda_hessians[cuda_bagging_data_indices[data_index]] : cuda_hessians[data_index];
  }
  const double block_sum_gradient = ShuffleReduceSum<double>(gradient, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double block_sum_hessian = ShuffleReduceSum<double>(hessian, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[blockIdx.x] += block_sum_gradient;
    cuda_sum_of_hessians[blockIdx.x] += block_sum_hessian;
  }
}

__global__ void CUDAInitValuesKernel2(
  const double lambda_l1,
  const double lambda_l2,
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

template <bool USE_INDICES>
__global__ void CUDAInitValuesKernel3(const int16_t* cuda_gradients_and_hessians,
  const data_size_t num_data, const data_size_t* cuda_bagging_data_indices,
  double* cuda_sum_of_gradients, double* cuda_sum_of_hessians, int64_t* cuda_sum_of_hessians_hessians,
  const score_t* grad_scale_pointer, const score_t* hess_scale_pointer) {
  const score_t grad_scale = *grad_scale_pointer;
  const score_t hess_scale = *hess_scale_pointer;
  __shared__ int64_t shared_mem_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  int64_t int_gradient = 0;
  int64_t int_hessian = 0;
  if (data_index < num_data) {
    int_gradient = USE_INDICES ? cuda_gradients_and_hessians[2 * cuda_bagging_data_indices[data_index] + 1] :
      cuda_gradients_and_hessians[2 * data_index + 1];
    int_hessian = USE_INDICES ? cuda_gradients_and_hessians[2 * cuda_bagging_data_indices[data_index]] :
      cuda_gradients_and_hessians[2 * data_index];
  }
  const int64_t block_sum_gradient = ShuffleReduceSum<int64_t>(int_gradient, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const int64_t block_sum_hessian = ShuffleReduceSum<int64_t>(int_hessian, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[blockIdx.x] = block_sum_gradient * grad_scale;
    cuda_sum_of_hessians[blockIdx.x] = block_sum_hessian * hess_scale;
    cuda_sum_of_hessians_hessians[blockIdx.x] = ((block_sum_gradient << 32) | block_sum_hessian);
  }
}

__global__ void CUDAInitValuesKernel4(
  const double lambda_l1,
  const double lambda_l2,
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  int64_t thread_sum_of_gradients_hessians = 0;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
    thread_sum_of_gradients_hessians += cuda_sum_of_gradients_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_gradients_hessians = ShuffleReduceSum<int64_t>(
    thread_sum_of_gradients_hessians,
    reinterpret_cast<int64_t*>(shared_mem_buffer),
    blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->sum_of_gradients_hessians = sum_of_gradients_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

__global__ void InitValuesEmptyKernel(CUDALeafSplitsStruct* cuda_struct) {
  cuda_struct->leaf_index = -1;
  cuda_struct->sum_of_gradients = 0.0f;
  cuda_struct->sum_of_hessians = 0.0f;
  cuda_struct->num_data_in_leaf = 0;
  cuda_struct->gain = 0.0f;
  cuda_struct->leaf_value = 0.0f;
  cuda_struct->data_indices_in_leaf = nullptr;
  cuda_struct->hist_in_leaf = nullptr;
}

__global__ void ReduceGradKernel(
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[0] = sum_of_gradients;
    cuda_sum_of_hessians[0] = sum_of_hessians;
  }
}

__global__ void ReduceGradKernel(
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  int64_t thread_sum_of_gradients_hessians = 0;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
    thread_sum_of_gradients_hessians += cuda_sum_of_gradients_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const int64_t sum_of_gradients_hessians = ShuffleReduceSum<int64_t>(
    thread_sum_of_gradients_hessians,
    reinterpret_cast<int64_t*>(shared_mem_buffer),
    blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[0] = sum_of_gradients;
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_sum_of_gradients_hessians[0] = sum_of_gradients_hessians;
  }
}

__global__ void CUDAInitSetValuesKernel(
  const double lambda_l1,
  const double lambda_l2,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  if (threadIdx.x == 0) {
    const double sum_of_gradients = cuda_sum_of_gradients[0];
    const double sum_of_hessians = cuda_sum_of_hessians[0];
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

__global__ void CUDAInitSetValuesKernel(
  const double lambda_l1,
  const double lambda_l2,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  if (threadIdx.x == 0) {
    const double sum_of_gradients = cuda_sum_of_gradients[0];
    const double sum_of_hessians = cuda_sum_of_hessians[0];
    const int64_t sum_of_gradients_hessians = cuda_sum_of_gradients_hessians[0];
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->sum_of_gradients_hessians = sum_of_gradients_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

void CUDALeafSplits::LaunchInitValuesEmptyKernel() {
  InitValuesEmptyKernel<<<1, 1>>>(cuda_struct_.RawData());
}

void CUDALeafSplits::LaunchInitValuesKernel(
  const double lambda_l1, const double lambda_l2,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf) {
  if (cuda_bagging_data_indices == nullptr) {
    CUDAInitValuesKernel1<false><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      cuda_gradients_, cuda_hessians_, num_used_indices, nullptr, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData());
  } else {
    CUDAInitValuesKernel1<true><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      cuda_gradients_, cuda_hessians_, num_used_indices, cuda_bagging_data_indices, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    ReduceGradKernel<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(num_blocks_init_from_gradients_, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), num_used_indices);
    SynchronizeCUDADevice(__FILE__, __LINE__);
    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<double>(cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_gradients_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<double>(cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
    CUDAInitSetValuesKernel<<<1, 1>>>(lambda_l1, lambda_l2, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), num_used_indices,
      cuda_data_indices_in_leaf, cuda_hist_in_leaf, cuda_struct_.RawData());
  } else {
    CUDAInitValuesKernel2<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      lambda_l1, lambda_l2,
      num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(),
      num_used_indices,
      cuda_data_indices_in_leaf,
      cuda_hist_in_leaf,
      cuda_struct_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::LaunchInitValuesKernel(
  const double lambda_l1, const double lambda_l2,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf,
  const score_t* grad_scale,
  const score_t* hess_scale) {
  if (cuda_bagging_data_indices == nullptr) {
    CUDAInitValuesKernel3<false><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      reinterpret_cast<const int16_t*>(cuda_gradients_), num_used_indices, nullptr, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), grad_scale, hess_scale);
  } else {
    CUDAInitValuesKernel3<true><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      reinterpret_cast<const int16_t*>(cuda_gradients_), num_used_indices, cuda_bagging_data_indices, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), grad_scale, hess_scale);
  }

  SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    ReduceGradKernel<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(),
      num_used_indices);
    SynchronizeCUDADevice(__FILE__, __LINE__);

    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<double>(cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_gradients_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<double>(cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<int64_t>(cuda_sum_of_gradients_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), 1, ncclInt64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
    CUDAInitSetValuesKernel<<<1, 1>>>(lambda_l1, lambda_l2, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), num_used_indices,
      cuda_data_indices_in_leaf, cuda_hist_in_leaf, cuda_struct_.RawData());
  } else {
    CUDAInitValuesKernel4<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      lambda_l1, lambda_l2,
      num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(),
      cuda_sum_of_gradients_hessians_buffer_.RawData(),
      num_used_indices,
      cuda_data_indices_in_leaf,
      cuda_hist_in_leaf,
      cuda_struct_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_leaf_splits.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/bin.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/meta.h>

#define NUM_THREADS_PER_BLOCK_LEAF_SPLITS (1024)
#define NUM_DATA_THREAD_ADD_LEAF_SPLITS (6)

namespace LightGBM {

struct CUDALeafSplitsStruct {
 public:
  int leaf_index;
  double sum_of_gradients;
  double sum_of_hessians;
  int64_t sum_of_gradients_hessians;
  data_size_t num_data_in_leaf;
  double gain;
  double leaf_value;
  const data_size_t* data_indices_in_leaf;
  hist_t* hist_in_leaf;
};

class CUDALeafSplits: public NCCLInfo {
 public:
  explicit CUDALeafSplits(const data_size_t num_data);

  ~CUDALeafSplits();

  void Init(const bool use_quantized_grad);

  void InitValues(
    const double lambda_l1, const double lambda_l2,
    const score_t* cuda_gradients, const score_t* cuda_hessians,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians);

  void InitValues(
    const double lambda_l1, const double lambda_l2,
    const int16_t* cuda_gradients_and_hessians,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians,
    const score_t* grad_scale, const score_t* hess_scale);

  void InitValues();

  const CUDALeafSplitsStruct* GetCUDAStruct() const { return cuda_struct_.RawDataReadOnly(); }

  CUDALeafSplitsStruct* GetCUDAStructRef() { return cuda_struct_.RawData(); }

  void Resize(const data_size_t num_data);

  __device__ static double ThresholdL1(double s, double l1) {
    const double reg_s = fmax(0.0, fabs(s) - l1);
    if (s >= 0.0f) {
      return reg_s;
    } else {
      return -reg_s;
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double CalculateSplittedLeafOutput(double sum_gradients,
                                          double sum_hessians, double l1, double l2,
                                          double path_smooth, data_size_t num_data,
                                          double parent_output) {
    double ret;
    if (USE_L1) {
      ret = -ThresholdL1(sum_gradients, l1) / (sum_hessians + l2);
    } else {
      ret = -sum_gradients / (sum_hessians + l2);
    }
    if (USE_SMOOTHING) {
      ret = ret * (num_data / path_smooth) / (num_data / path_smooth + 1) \
          + parent_output / (num_data / path_smooth + 1);
    }
    return ret;
  }

  template <bool USE_L1>
  __device__ static double GetLeafGainGivenOutput(double sum_gradients,
                                      double sum_hessians, double l1,
                                      double l2, double output) {
    if (USE_L1) {
      const double sg_l1 = ThresholdL1(sum_gradients, l1);
      return -(2.0 * sg_l1 * output + (sum_hessians + l2) * output * output);
    } else {
      return -(2.0 * sum_gradients * output +
                (sum_hessians + l2) * output * output);
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double GetLeafGain(double sum_gradients, double sum_hessians,
                          double l1, double l2,
                          double path_smooth, data_size_t num_data,
                          double parent_output) {
    if (!USE_SMOOTHING) {
      if (USE_L1) {
        const double sg_l1 = ThresholdL1(sum_gradients, l1);
        return (sg_l1 * sg_l1) / (sum_hessians + l2);
      } else {
        return (sum_gradients * sum_gradients) / (sum_hessians + l2);
      }
    } else {
      const double output = CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(
          sum_gradients, sum_hessians, l1, l2, path_smooth, num_data, parent_output);
      return GetLeafGainGivenOutput<USE_L1>(sum_gradients, sum_hessians, l1, l2, output);
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double GetSplitGains(double sum_left_gradients,
                            double sum_left_hessians,
                            double sum_right_gradients,
                            double sum_right_hessians,
                            double l1, double l2,
                            double path_smooth,
                            data_size_t left_count,
                            data_size_t right_count,
                            double parent_output) {
    return GetLeafGain<USE_L1, USE_SMOOTHING>(sum_left_gradients,
                      sum_left_hessians,
                      l1, l2, path_smooth, left_count, parent_output) +
          GetLeafGain<USE_L1, USE_SMOOTHING>(sum_right_gradients,
                      sum_right_hessians,
                      l1, l2, path_smooth, right_count, parent_output);
  }

 private:
  void LaunchInitValuesEmptyKernel();

  void LaunchInitValuesKernel(
    const double lambda_l1, const double lambda_l2,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf,
    const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf);

  void LaunchInitValuesKernel(
    const double lambda_l1, const double lambda_l2,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf,
    const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf,
    const score_t* grad_scale,
    const score_t* hess_scale);

  // Host memory
  data_size_t num_data_;
  int num_blocks_init_from_gradients_;

  // CUDA memory, held by this object
  CUDAVector<CUDALeafSplitsStruct> cuda_struct_;
  CUDAVector<double> cuda_sum_of_gradients_buffer_;
  CUDAVector<double> cuda_sum_of_hessians_buffer_;
  CUDAVector<int64_t> cuda_sum_of_gradients_hessians_buffer_;

  // CUDA memory, held by other object
  const score_t* cuda_gradients_;
  const score_t* cuda_hessians_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_single_gpu_tree_learner.hpp"

#include <LightGBM/cuda/cuda_tree.hpp>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/feature_group.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

CUDASingleGPUTreeLearner::CUDASingleGPUTreeLearner(const Config* config, const bool boosting_on_cuda): SerialTreeLearner(config), boosting_on_cuda_(boosting_on_cuda) {}

CUDASingleGPUTreeLearner::~CUDASingleGPUTreeLearner() {
  if (nccl_communicator_ != nullptr) {
    CUDAStreamDestroy(nccl_stream_);
  }
}

void CUDASingleGPUTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  SerialTreeLearner::Init(train_data, is_constant_hessian);
  num_threads_ = OMP_NUM_THREADS();
  // use the first gpu by default
  if (nccl_communicator_ == nullptr) {
    gpu_device_id_ = config_->gpu_device_id >= 0 ? config_->gpu_device_id : 0;
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
  }
  cuda_smaller_leaf_splits_.reset(new CUDALeafSplits(num_data_));
  cuda_smaller_leaf_splits_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_smaller_leaf_splits_->Init(config_->use_quantized_grad);
  cuda_larger_leaf_splits_.reset(new CUDALeafSplits(num_data_));
  cuda_larger_leaf_splits_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_larger_leaf_splits_->Init(config_->use_quantized_grad);

  cuda_histogram_constructor_.reset(new CUDAHistogramConstructor(train_data_, config_->num_leaves, num_threads_,
    share_state_->feature_hist_offsets(),
    config_->min_data_in_leaf, config_->min_sum_hessian_in_leaf, gpu_device_id_, config_->gpu_use_dp,
    config_->use_quantized_grad, config_->num_grad_quant_bins));
  cuda_histogram_constructor_->Init(train_data_, share_state_.get());

  const auto& feature_hist_offsets = share_state_->feature_hist_offsets();
  num_total_bin_ = feature_hist_offsets.empty() ? 0 : static_cast<int>(feature_hist_offsets.back());
  cuda_data_partition_.reset(new CUDADataPartition(
    train_data_, num_total_bin_, config_->num_leaves, num_threads_, config_->use_quantized_grad,
    cuda_histogram_constructor_->cuda_hist_pointer()));
  cuda_data_partition_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_data_partition_->Init();

  select_features_by_node_ = !config_->interaction_constraints_vector.empty() || config_->feature_fraction_bynode < 1.0;
  cuda_best_split_finder_.reset(new CUDABestSplitFinder(cuda_histogram_constructor_->cuda_hist(),
    train_data_, this->share_state_->feature_hist_offsets(), select_features_by_node_, config_));
  cuda_best_split_finder_->Init();

  leaf_best_split_feature_.resize(config_->num_leaves, -1);
  leaf_best_split_threshold_.resize(config_->num_leaves, 0);
  leaf_best_split_default_left_.resize(config_->num_leaves, 0);
  leaf_num_data_.resize(config_->num_leaves, 0);
  leaf_data_start_.resize(config_->num_leaves, 0);
  leaf_sum_gradients_.resize(config_->num_leaves, 0.0f);
  leaf_sum_hessians_.resize(config_->num_leaves, 0.0f);

  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
  AllocateBitset();

  leaf_stat_buffer_size_ = 0;
  num_cat_threshold_ = 0;

  if (config_->use_quantized_grad) {
    cuda_leaf_gradient_stat_buffer_.Resize(config_->num_leaves);
    cuda_leaf_hessian_stat_buffer_.Resize(config_->num_leaves);
    cuda_gradient_discretizer_.reset(new CUDAGradientDiscretizer(
      config_->num_grad_quant_bins, config_->num_iterations, config_->seed, is_constant_hessian, config_->stochastic_rounding));
    cuda_gradient_discretizer_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
    cuda_gradient_discretizer_->Init(num_data_, config_->num_leaves, train_data_->num_features(), train_data_);
  } else {
    cuda_gradient_discretizer_.reset(nullptr);
  }

  #ifdef DEBUG
  host_gradients_.resize(num_data_, 0.0f);
  host_hessians_.resize(num_data_, 0.0f);
  #endif  // DEBUG
}

void CUDASingleGPUTreeLearner::BeforeTrain() {
  const data_size_t root_num_data = cuda_data_partition_->root_num_data();
  if (!boosting_on_cuda_) {
    CopyFromHostToCUDADevice<score_t>(cuda_gradients_.RawData(), gradients_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<score_t>(cuda_hessians_.RawData(), hessians_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
    gradients_ = cuda_gradients_.RawData();
    hessians_ = cuda_hessians_.RawData();
  }

  #ifdef DEBUG
  CopyFromCUDADeviceToHost<score_t>(host_gradients_.data(), gradients_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<score_t>(host_hessians_.data(), hessians_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  #endif  // DEBUG

  const data_size_t* leaf_splits_init_indices =
    cuda_data_partition_->use_bagging() ? cuda_data_partition_->cuda_data_indices() : nullptr;
  cuda_data_partition_->BeforeTrain();
  if (config_->use_quantized_grad) {
    cuda_gradient_discretizer_->DiscretizeGradients(num_data_, gradients_, hessians_);
    cuda_histogram_constructor_->BeforeTrain(
      reinterpret_cast<const score_t*>(cuda_gradient_discretizer_->discretized_gradients_and_hessians()), nullptr);
    cuda_smaller_leaf_splits_->InitValues(
      config_->lambda_l1,
      config_->lambda_l2,
      reinterpret_cast<const int16_t*>(cuda_gradient_discretizer_->discretized_gradients_and_hessians()),
      leaf_splits_init_indices,
      cuda_data_partition_->cuda_data_indices(),
      root_num_data,
      cuda_histogram_constructor_->cuda_hist_pointer(),
      &leaf_sum_gradients_[0],
      &leaf_sum_hessians_[0],
      cuda_gradient_discretizer_->grad_scale_ptr(),
      cuda_gradient_discretizer_->hess_scale_ptr());
      cuda_gradient_discretizer_->SetNumBitsInHistogramBin<false>(0, -1, root_num_data, 0);
      if (nccl_communicator_ != nullptr) {
        cuda_gradient_discretizer_->SetNumBitsInHistogramBin<true>(0, -1, global_num_data_, 0);
      }
  } else {
    cuda_histogram_constructor_->BeforeTrain(gradients_, hessians_);
    cuda_smaller_leaf_splits_->InitValues(
      config_->lambda_l1,
      config_->lambda_l2,
      gradients_,
      hessians_,
      leaf_splits_init_indices,
      cuda_data_partition_->cuda_data_indices(),
      root_num_data,
      cuda_histogram_constructor_->cuda_hist_pointer(),
      &leaf_sum_gradients_[0],
      &leaf_sum_hessians_[0]);
  }
  leaf_num_data_[0] = root_num_data;
  cuda_larger_leaf_splits_->InitValues();
  col_sampler_.ResetByTree();
  cuda_best_split_finder_->BeforeTrain(col_sampler_.is_feature_used_bytree());
  leaf_data_start_[0] = 0;
  smaller_leaf_index_ = 0;
  larger_leaf_index_ = -1;

  if (nccl_communicator_ != nullptr) {
    leaf_to_hist_index_map_.resize(config_->num_leaves, -1);
    leaf_to_hist_index_map_[0] = 0;
    global_num_data_in_leaf_[0] = global_num_data_;
  }
}

void CUDASingleGPUTreeLearner::AddPredictionToScore(const Tree* tree, double* out_score) const {
  cuda_data_partition_->UpdateTrainScore(tree, out_score);
}

Tree* CUDASingleGPUTreeLearner::Train(const score_t* gradients,
  const score_t* hessians, bool /*is_first_tree*/) {
  gradients_ = gradients;
  hessians_ = hessians;
  global_timer.Start("CUDASingleGPUTreeLearner::BeforeTrain");
  BeforeTrain();
  global_timer.Stop("CUDASingleGPUTreeLearner::BeforeTrain");
  const bool track_branch_features = !(config_->interaction_constraints_vector.empty());
  std::unique_ptr<CUDATree> tree(new CUDATree(config_->num_leaves, track_branch_features,
    config_->linear_tree, gpu_device_id_, has_categorical_feature_));
  // set the root value by hand, as it is not handled by splits
  tree->SetLeafOutput(0, CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(
    leaf_sum_gradients_[smaller_leaf_index_], leaf_sum_hessians_[smaller_leaf_index_],
    config_->lambda_l1, config_->lambda_l2,  config_->path_smooth,
    static_cast<data_size_t>(num_data_), 0));
  tree->SyncLeafOutputFromHostToCUDA();
  for (int i = 0; i < config_->num_leaves - 1; ++i) {
    global_timer.Start("CUDASingleGPUTreeLearner::ConstructHistogramForLeaf");
    const data_size_t global_num_data_in_smaller_leaf = nccl_communicator_ != nullptr ?
      global_num_data_in_leaf_[smaller_leaf_index_] :
      leaf_num_data_[smaller_leaf_index_];
    const data_size_t global_num_data_in_larger_leaf = nccl_communicator_ != nullptr ?
      (larger_leaf_index_ < 0 ? 0 : global_num_data_in_leaf_[larger_leaf_index_]) :
      (larger_leaf_index_ < 0 ? 0 : leaf_num_data_[larger_leaf_index_]);
    const data_size_t num_data_in_smaller_leaf = leaf_num_data_[smaller_leaf_index_];
    const data_size_t num_data_in_larger_leaf = larger_leaf_index_ < 0 ? 0 : leaf_num_data_[larger_leaf_index_];
    const double sum_hessians_in_smaller_leaf = leaf_sum_hessians_[smaller_leaf_index_];
    const double sum_hessians_in_larger_leaf = larger_leaf_index_ < 0 ? 0 : leaf_sum_hessians_[larger_leaf_index_];
    const uint8_t num_bits_in_histogram_bins = config_->use_quantized_grad ? (nccl_communicator_ != nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_)) : 0;
    cuda_histogram_constructor_->ConstructHistogramForLeaf(
      cuda_smaller_leaf_splits_->GetCUDAStruct(),
      cuda_larger_leaf_splits_->GetCUDAStruct(),
      global_num_data_in_smaller_leaf,
      global_num_data_in_larger_leaf,
      num_data_in_smaller_leaf,
      num_data_in_larger_leaf,
      sum_hessians_in_smaller_leaf,
      sum_hessians_in_larger_leaf,
      num_bits_in_histogram_bins);
    global_timer.Stop("CUDASingleGPUTreeLearner::ConstructHistogramForLeaf");

    global_timer.Start("CUDASingleGPUTreeLearner::NCCLReduceHistogram");
    if (nccl_communicator_ != nullptr) {
      NCCLReduceHistogram();
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::NCCLReduceHistogram");

    global_timer.Start("CUDASingleGPUTreeLearner::FindBestSplitsForLeaf");
    uint8_t parent_num_bits_bin = 0;
    uint8_t smaller_num_bits_bin = 0;
    uint8_t larger_num_bits_bin = 0;
    if (config_->use_quantized_grad) {
      if (larger_leaf_index_ != -1) {
        const int parent_leaf_index = std::min(smaller_leaf_index_, larger_leaf_index_);
        if (nccl_communicator_ != nullptr) {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInNode<true>(parent_leaf_index);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(larger_leaf_index_);
        } else {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInNode<false>(parent_leaf_index);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_index_);
        }
      } else {
        if (nccl_communicator_ != nullptr) {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
        } else {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
        }
      }
    } else {
      parent_num_bits_bin = 0;
      smaller_num_bits_bin = 0;
      larger_num_bits_bin = 0;
    }
    cuda_histogram_constructor_->SubtractHistogramForLeaf(
      cuda_smaller_leaf_splits_->GetCUDAStruct(),
      cuda_larger_leaf_splits_->GetCUDAStruct(),
      config_->use_quantized_grad,
      parent_num_bits_bin,
      smaller_num_bits_bin,
      larger_num_bits_bin);

    SelectFeatureByNode(tree.get());

    if (config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits_bin = nccl_communicator_ == nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_);
      const uint8_t larger_leaf_num_bits_bin = larger_leaf_index_ < 0 ? 32 : (nccl_communicator_ == nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(larger_leaf_index_));
      cuda_best_split_finder_->FindBestSplitsForLeaf(
        cuda_smaller_leaf_splits_->GetCUDAStruct(),
        cuda_larger_leaf_splits_->GetCUDAStruct(),
        smaller_leaf_index_, larger_leaf_index_,
        global_num_data_in_smaller_leaf, global_num_data_in_larger_leaf,
        sum_hessians_in_smaller_leaf, sum_hessians_in_larger_leaf,
        cuda_gradient_discretizer_->grad_scale_ptr(),
        cuda_gradient_discretizer_->hess_scale_ptr(),
        smaller_leaf_num_bits_bin,
        larger_leaf_num_bits_bin);
    } else {
      cuda_best_split_finder_->FindBestSplitsForLeaf(
        cuda_smaller_leaf_splits_->GetCUDAStruct(),
        cuda_larger_leaf_splits_->GetCUDAStruct(),
        smaller_leaf_index_, larger_leaf_index_,
        global_num_data_in_smaller_leaf, global_num_data_in_larger_leaf,
        sum_hessians_in_smaller_leaf, sum_hessians_in_larger_leaf,
        nullptr, nullptr, 0, 0);
    }

    global_timer.Stop("CUDASingleGPUTreeLearner::FindBestSplitsForLeaf");
    global_timer.Start("CUDASingleGPUTreeLearner::FindBestFromAllSplits");
    const CUDASplitInfo* best_split_info = nullptr;
    if (larger_leaf_index_ >= 0) {
      best_split_info = cuda_best_split_finder_->FindBestFromAllSplits(
        tree->num_leaves(),
        smaller_leaf_index_,
        larger_leaf_index_,
        &leaf_best_split_feature_[smaller_leaf_index_],
        &leaf_best_split_threshold_[smaller_leaf_index_],
        &leaf_best_split_default_left_[smaller_leaf_index_],
        &leaf_best_split_feature_[larger_leaf_index_],
        &leaf_best_split_threshold_[larger_leaf_index_],
        &leaf_best_split_default_left_[larger_leaf_index_],
        &best_leaf_index_,
        &num_cat_threshold_);
    } else {
      best_split_info = cuda_best_split_finder_->FindBestFromAllSplits(
        tree->num_leaves(),
        smaller_leaf_index_,
        larger_leaf_index_,
        &leaf_best_split_feature_[smaller_leaf_index_],
        &leaf_best_split_threshold_[smaller_leaf_index_],
        &leaf_best_split_default_left_[smaller_leaf_index_],
        nullptr,
        nullptr,
        nullptr,
        &best_leaf_index_,
        &num_cat_threshold_);
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::FindBestFromAllSplits");

    if (best_leaf_index_ == -1) {
      Log::Warning("No further splits with positive gain, training stopped with %d leaves.", (i + 1));
      break;
    }

    global_timer.Start("CUDASingleGPUTreeLearner::Split");
    if (num_cat_threshold_ > 0) {
      ConstructBitsetForCategoricalSplit(best_split_info);
    }

    int right_leaf_index = 0;
    if (train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->bin_type() == BinType::CategoricalBin) {
      right_leaf_index = tree->SplitCategorical(best_leaf_index_,
                                       train_data_->RealFeatureIndex(leaf_best_split_feature_[best_leaf_index_]),
                                       train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->missing_type(),
                                       best_split_info,
                                       cuda_bitset_,
                                       cuda_bitset_len_,
                                       cuda_bitset_inner_,
                                       cuda_bitset_inner_len_);
    } else {
      right_leaf_index = tree->Split(best_leaf_index_,
                                       train_data_->RealFeatureIndex(leaf_best_split_feature_[best_leaf_index_]),
                                       train_data_->RealThreshold(leaf_best_split_feature_[best_leaf_index_],
                                        leaf_best_split_threshold_[best_leaf_index_]),
                                       train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->missing_type(),
                                       best_split_info);
    }

    cuda_data_partition_->Split(best_split_info,
                                best_leaf_index_,
                                right_leaf_index,
                                leaf_best_split_feature_[best_leaf_index_],
                                leaf_best_split_threshold_[best_leaf_index_],
                                cuda_bitset_inner_,
                                static_cast<int>(cuda_bitset_inner_len_),
                                leaf_best_split_default_left_[best_leaf_index_],
                                leaf_num_data_[best_leaf_index_],
                                leaf_data_start_[best_leaf_index_],
                                cuda_smaller_leaf_splits_->GetCUDAStructRef(),
                                cuda_larger_leaf_splits_->GetCUDAStructRef(),
                                &leaf_num_data_[best_leaf_index_],
                                &leaf_num_data_[right_leaf_index],
                                &leaf_data_start_[best_leaf_index_],
                                &leaf_data_start_[right_leaf_index],
                                &leaf_sum_hessians_[best_leaf_index_],
                                &leaf_sum_hessians_[right_leaf_index],
                                &leaf_sum_gradients_[best_leaf_index_],
                                &leaf_sum_gradients_[right_leaf_index],
                                global_num_data_in_leaf_.data() + best_leaf_index_,
                                global_num_data_in_leaf_.data() + right_leaf_index);
    #ifdef DEBUG
    CheckSplitValid(best_leaf_index_, right_leaf_index);
    #endif  // DEBUG

    if (nccl_communicator_ != nullptr) {
      smaller_leaf_index_ = (global_num_data_in_leaf_[best_leaf_index_] < global_num_data_in_leaf_[right_leaf_index] ? best_leaf_index_ : right_leaf_index);
      larger_leaf_index_ = (smaller_leaf_index_ == best_leaf_index_ ? right_leaf_index : best_leaf_index_);
      const int best_leaf_hist_index = leaf_to_hist_index_map_[best_leaf_index_];
      leaf_to_hist_index_map_[smaller_leaf_index_] = right_leaf_index;
      leaf_to_hist_index_map_[larger_leaf_index_] = best_leaf_hist_index;
    } else {
      smaller_leaf_index_ = (leaf_num_data_[best_leaf_index_] < leaf_num_data_[right_leaf_index] ? best_leaf_index_ : right_leaf_index);
      larger_leaf_index_ = (smaller_leaf_index_ == best_leaf_index_ ? right_leaf_index : best_leaf_index_);
    }

    if (config_->use_quantized_grad) {
      cuda_gradient_discretizer_->SetNumBitsInHistogramBin<false>(
        best_leaf_index_, right_leaf_index, leaf_num_data_[best_leaf_index_], leaf_num_data_[right_leaf_index]);
      if (nccl_communicator_ != nullptr) {
        cuda_gradient_discretizer_->SetNumBitsInHistogramBin<true>(
          best_leaf_index_, right_leaf_index, global_num_data_in_leaf_[best_leaf_index_], global_num_data_in_leaf_[right_leaf_index]);
      }
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::Split");
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (config_->use_quantized_grad && config_->quant_train_renew_leaf) {
    global_timer.Start("CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves");
    RenewDiscretizedTreeLeaves(tree.get());
    global_timer.Stop("CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves");
  }
  tree->ToHost();
  return tree.release();
}

void CUDASingleGPUTreeLearner::ResetTrainingData(
  const Dataset* train_data,
  bool is_constant_hessian) {
  SerialTreeLearner::ResetTrainingData(train_data, is_constant_hessian);
  CHECK_EQ(num_features_, train_data_->num_features());
  cuda_histogram_constructor_->ResetTrainingData(train_data, share_state_.get());
  cuda_data_partition_->ResetTrainingData(train_data,
    static_cast<int>(share_state_->feature_hist_offsets().back()),
    cuda_histogram_constructor_->cuda_hist_pointer());
  cuda_best_split_finder_->ResetTrainingData(
    cuda_histogram_constructor_->cuda_hist(),
    train_data,
    share_state_->feature_hist_offsets());
  cuda_smaller_leaf_splits_->Resize(num_data_);
  cuda_larger_leaf_splits_->Resize(num_data_);
  CHECK_EQ(is_constant_hessian, share_state_->is_constant_hessian);
  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDASingleGPUTreeLearner::ResetConfig(const Config* config) {
  const int old_num_leaves = config_->num_leaves;
  SerialTreeLearner::ResetConfig(config);
  if (config_->gpu_device_id >= 0 && config_->gpu_device_id != gpu_device_id_) {
    Log::Fatal("Changing gpu device ID by resetting configuration parameter is not allowed for CUDA tree learner.");
  }
  num_threads_ = OMP_NUM_THREADS();
  if (config_->num_leaves != old_num_leaves) {
    leaf_best_split_feature_.resize(config_->num_leaves, -1);
    leaf_best_split_threshold_.resize(config_->num_leaves, 0);
    leaf_best_split_default_left_.resize(config_->num_leaves, 0);
    leaf_num_data_.resize(config_->num_leaves, 0);
    leaf_data_start_.resize(config_->num_leaves, 0);
    leaf_sum_gradients_.resize(config_->num_leaves, 0.0f);
    leaf_sum_hessians_.resize(config_->num_leaves, 0.0f);
  }
  cuda_histogram_constructor_->ResetConfig(config);
  cuda_best_split_finder_->ResetConfig(config, cuda_histogram_constructor_->cuda_hist());
  cuda_data_partition_->ResetConfig(config, cuda_histogram_constructor_->cuda_hist_pointer());
}

void CUDASingleGPUTreeLearner::SetBaggingData(const Dataset* /*subset*/,
  const data_size_t* used_indices, data_size_t num_data) {
  cuda_data_partition_->SetUsedDataIndices(used_indices, num_data);
}

void CUDASingleGPUTreeLearner::RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                                               data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const {
  CHECK(tree->is_cuda_tree());
  CUDATree* cuda_tree = reinterpret_cast<CUDATree*>(tree);
  if (obj != nullptr && obj->IsRenewTreeOutput()) {
    CHECK_LE(cuda_tree->num_leaves(), data_partition_->num_leaves());
    if (boosting_on_cuda_) {
      obj->RenewTreeOutputCUDA(train_score, cuda_data_partition_->cuda_data_indices(),
                               cuda_data_partition_->cuda_leaf_num_data(), cuda_data_partition_->cuda_leaf_data_start(),
                               cuda_tree->num_leaves(), cuda_tree->cuda_leaf_value_ref());
      cuda_tree->SyncLeafOutputFromCUDAToHost();
    } else {
      const data_size_t* bag_mapper = nullptr;
      if (total_num_data != num_data_) {
        CHECK_EQ(bag_cnt, num_data_);
        bag_mapper = bag_indices;
      }
      std::vector<int> n_nozeroworker_perleaf(cuda_tree->num_leaves(), 1);
      int num_machines = Network::num_machines();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
        const double output = static_cast<double>(cuda_tree->LeafOutput(i));
        data_size_t cnt_leaf_data = leaf_num_data_[i];
        std::vector<data_size_t> index_mapper(cnt_leaf_data, -1);
        CopyFromCUDADeviceToHost<data_size_t>(index_mapper.data(),
          cuda_data_partition_->cuda_data_indices() + leaf_data_start_[i],
          static_cast<size_t>(cnt_leaf_data), __FILE__, __LINE__);
        if (cnt_leaf_data > 0) {
          const double new_output = obj->RenewTreeOutput(output, residual_getter, index_mapper.data(), bag_mapper, cnt_leaf_data);
          cuda_tree->SetLeafOutput(i, new_output);
        } else {
          CHECK_GT(num_machines, 1);
          cuda_tree->SetLeafOutput(i, 0.0);
          n_nozeroworker_perleaf[i] = 0;
        }
      }
      if (num_machines > 1) {
        std::vector<double> outputs(cuda_tree->num_leaves());
        for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
          outputs[i] = static_cast<double>(cuda_tree->LeafOutput(i));
        }
        outputs = Network::GlobalSum(&outputs);
        n_nozeroworker_perleaf = Network::GlobalSum(&n_nozeroworker_perleaf);
        for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
          cuda_tree->SetLeafOutput(i, outputs[i] / n_nozeroworker_perleaf[i]);
        }
      }
    }
    cuda_tree->SyncLeafOutputFromHostToCUDA();
  }
}

Tree* CUDASingleGPUTreeLearner::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const {
  std::unique_ptr<CUDATree> cuda_tree(new CUDATree(old_tree));
  cuda_leaf_gradient_stat_buffer_.SetValue(0);
  cuda_leaf_hessian_stat_buffer_.SetValue(0);
  ReduceLeafStat(cuda_tree.get(), gradients, hessians, cuda_data_partition_->cuda_data_indices());
  cuda_tree->SyncLeafOutputFromCUDAToHost();
  return cuda_tree.release();
}

Tree* CUDASingleGPUTreeLearner::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                                  const score_t* gradients, const score_t* hessians) const {
  cuda_data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  refit_num_data_ = static_cast<data_size_t>(leaf_pred.size());
  data_size_t buffer_size = static_cast<data_size_t>(old_tree->num_leaves());
  if (old_tree->num_leaves() > 2048) {
    const int num_block = (refit_num_data_ + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
    buffer_size *= static_cast<data_size_t>(num_block + 1);
  }
  if (static_cast<size_t>(buffer_size) > cuda_leaf_gradient_stat_buffer_.Size()) {
    cuda_leaf_gradient_stat_buffer_.Resize(buffer_size);
    cuda_leaf_hessian_stat_buffer_.Resize(buffer_size);
  }
  return FitByExistingTree(old_tree, gradients, hessians);
}

void CUDASingleGPUTreeLearner::ReduceLeafStat(
  CUDATree* old_tree, const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf) const {
  LaunchReduceLeafStatKernel(gradients, hessians, num_data_in_leaf, old_tree->cuda_leaf_parent(),
    old_tree->cuda_left_child(), old_tree->cuda_right_child(),
    old_tree->num_leaves(), refit_num_data_, old_tree->cuda_leaf_value_ref(), old_tree->shrinkage());
}

void CUDASingleGPUTreeLearner::ConstructBitsetForCategoricalSplit(
  const CUDASplitInfo* best_split_info) {
  LaunchConstructBitsetForCategoricalSplitKernel(best_split_info);
}

void CUDASingleGPUTreeLearner::AllocateBitset() {
  has_categorical_feature_ = false;
  categorical_bin_offsets_.clear();
  categorical_bin_offsets_.push_back(0);
  categorical_bin_to_value_.clear();
  for (int i = 0; i < train_data_->num_features(); ++i) {
    const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
    if (bin_mapper->bin_type() == BinType::CategoricalBin) {
      has_categorical_feature_ = true;
      break;
    }
  }
  if (has_categorical_feature_) {
    int max_cat_value = 0;
    int max_cat_num_bin = 0;
    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        max_cat_value = std::max(bin_mapper->MaxCatValue(), max_cat_value);
        max_cat_num_bin = std::max(bin_mapper->num_bin(), max_cat_num_bin);
      }
    }
    // std::max(..., 1UL) to avoid error in the case when there are NaN's in the categorical values
    const size_t cuda_bitset_max_size = std::max(static_cast<size_t>((max_cat_value + 31) / 32), 1UL);
    const size_t cuda_bitset_inner_max_size = std::max(static_cast<size_t>((max_cat_num_bin + 31) / 32), 1UL);
    AllocateCUDAMemory<uint32_t>(&cuda_bitset_, cuda_bitset_max_size, __FILE__, __LINE__);
    AllocateCUDAMemory<uint32_t>(&cuda_bitset_inner_, cuda_bitset_inner_max_size, __FILE__, __LINE__);
    const int max_cat_in_split = std::min(config_->max_cat_threshold, max_cat_num_bin / 2);
    const int num_blocks = (max_cat_in_split + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
    AllocateCUDAMemory<size_t>(&cuda_block_bitset_len_buffer_, num_blocks, __FILE__, __LINE__);

    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        categorical_bin_offsets_.push_back(bin_mapper->num_bin());
      } else {
        categorical_bin_offsets_.push_back(0);
      }
    }
    for (size_t i = 1; i < categorical_bin_offsets_.size(); ++i) {
      categorical_bin_offsets_[i] += categorical_bin_offsets_[i - 1];
    }
    categorical_bin_to_value_.resize(categorical_bin_offsets_.back(), 0);
    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        const int offset = categorical_bin_offsets_[i];
        for (int bin = 0; bin < bin_mapper->num_bin(); ++bin) {
          categorical_bin_to_value_[offset + bin] = static_cast<int>(bin_mapper->BinToValue(bin));
        }
      }
    }
    InitCUDAMemoryFromHostMemory<int>(&cuda_categorical_bin_offsets_, categorical_bin_offsets_.data(), categorical_bin_offsets_.size(), __FILE__, __LINE__);
    InitCUDAMemoryFromHostMemory<int>(&cuda_categorical_bin_to_value_, categorical_bin_to_value_.data(), categorical_bin_to_value_.size(), __FILE__, __LINE__);
  } else {
    cuda_bitset_ = nullptr;
    cuda_bitset_inner_ = nullptr;
  }
  cuda_bitset_len_ = 0;
  cuda_bitset_inner_len_ = 0;
}

void CUDASingleGPUTreeLearner::ResetBoostingOnGPU(const bool boosting_on_cuda) {
  boosting_on_cuda_ = boosting_on_cuda;
  cuda_gradients_.Clear();
  cuda_hessians_.Clear();
  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDASingleGPUTreeLearner::SelectFeatureByNode(const Tree* tree) {
  if (select_features_by_node_) {
    // use feature interaction constraint or sample features by node
    const std::vector<int8_t>& is_feature_used_by_smaller_node = col_sampler_.GetByNode(tree, smaller_leaf_index_);
    std::vector<int8_t> is_feature_used_by_larger_node;
    if (larger_leaf_index_ >= 0) {
      is_feature_used_by_larger_node = col_sampler_.GetByNode(tree, larger_leaf_index_);
    }
    cuda_best_split_finder_->SetUsedFeatureByNode(is_feature_used_by_smaller_node, is_feature_used_by_larger_node);
  }
}

#ifdef DEBUG
void CUDASingleGPUTreeLearner::CheckSplitValid(
  const int left_leaf,
  const int right_leaf) {
  std::vector<data_size_t> left_data_indices(leaf_num_data_[left_leaf]);
  std::vector<data_size_t> right_data_indices(leaf_num_data_[right_leaf]);
  CopyFromCUDADeviceToHost<data_size_t>(left_data_indices.data(),
    cuda_data_partition_->cuda_data_indices() + leaf_data_start_[left_leaf],
    leaf_num_data_[left_leaf], __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(right_data_indices.data(),
    cuda_data_partition_->cuda_data_indices() + leaf_data_start_[right_leaf],
    leaf_num_data_[right_leaf], __FILE__, __LINE__);
  double sum_left_gradients = 0.0f, sum_left_hessians = 0.0f;
  double sum_right_gradients = 0.0f, sum_right_hessians = 0.0f;
  for (size_t i = 0; i < left_data_indices.size(); ++i) {
    const data_size_t index = left_data_indices[i];
    sum_left_gradients += host_gradients_[index];
    sum_left_hessians += host_hessians_[index];
  }
  for (size_t i = 0; i < right_data_indices.size(); ++i) {
    const data_size_t index = right_data_indices[i];
    sum_right_gradients += host_gradients_[index];
    sum_right_hessians += host_hessians_[index];
  }
  if (nccl_communicator_ != nullptr) {
    sum_left_gradients = NCCLAllReduce<double>(sum_left_gradients, ncclFloat64, ncclSum, nccl_communicator_);
    sum_left_hessians = NCCLAllReduce<double>(sum_left_hessians, ncclFloat64, ncclSum, nccl_communicator_);
    sum_right_gradients = NCCLAllReduce<double>(sum_right_gradients, ncclFloat64, ncclSum, nccl_communicator_);
    sum_right_hessians = NCCLAllReduce<double>(sum_right_hessians, ncclFloat64, ncclSum, nccl_communicator_);
  }
  CHECK_LE(std::fabs(sum_left_gradients - leaf_sum_gradients_[left_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_left_hessians - leaf_sum_hessians_[left_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_right_gradients - leaf_sum_gradients_[right_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_right_hessians - leaf_sum_hessians_[right_leaf]), 1e-6f);
}
#endif  // DEBUG

void CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves(CUDATree* cuda_tree) {
  cuda_data_partition_->ReduceLeafGradStat(
    gradients_, hessians_, cuda_tree,
    cuda_leaf_gradient_stat_buffer_.RawData(),
    cuda_leaf_hessian_stat_buffer_.RawData());
  LaunchCalcLeafValuesGivenGradStat(cuda_tree, cuda_data_partition_->cuda_data_indices());
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDASingleGPUTreeLearner::SetNCCLInfo(
  ncclComm_t nccl_communicator,
  int nccl_gpu_rank,
  int local_gpu_rank,
  int gpu_device_id,
  data_size_t global_num_data) {
  NCCLInfo::SetNCCLInfo(nccl_communicator, nccl_gpu_rank, local_gpu_rank, gpu_device_id, global_num_data);
  leaf_to_hist_index_map_.resize(config_->num_leaves - 1);
  global_num_data_in_leaf_.resize(config_->num_leaves, 0);
  nccl_stream_ = CUDAStreamCreate();
}

void CUDASingleGPUTreeLearner::NCCLReduceHistogram() {
  if (config_->use_quantized_grad) {
    hist_t* smaller_leaf_hist_pointer = cuda_histogram_constructor_->cuda_hist_pointer() +
      leaf_to_hist_index_map_[smaller_leaf_index_] * num_total_bin_;
    const int8_t bit_size = cuda_gradient_discretizer_->GetHistBitsInNode<true>(smaller_leaf_index_);
    if (bit_size == 32) {
      NCCLAllReduce<int64_t>(
        reinterpret_cast<const int64_t*>(smaller_leaf_hist_pointer),
        reinterpret_cast<int64_t*>(smaller_leaf_hist_pointer),
        static_cast<size_t>(num_total_bin_),
        ncclInt64,
        ncclSum,
        nccl_communicator_,
        nccl_stream_);
    } else if (bit_size <= 16) {
      NCCLAllReduce<int32_t>(
        reinterpret_cast<const int32_t*>(smaller_leaf_hist_pointer),
        reinterpret_cast<int32_t*>(smaller_leaf_hist_pointer),
        static_cast<size_t>(num_total_bin_),
        ncclInt32,
        ncclSum,
        nccl_communicator_,
        nccl_stream_);
    }
  } else {
    hist_t* smaller_leaf_hist_pointer = cuda_histogram_constructor_->cuda_hist_pointer() +
        leaf_to_hist_index_map_[smaller_leaf_index_] * num_total_bin_ * 2;
    NCCLAllReduce<hist_t>(
      smaller_leaf_hist_pointer,
      smaller_leaf_hist_pointer,
      static_cast<size_t>(num_total_bin_) * 2,
      ncclFloat64,
      ncclSum,
      nccl_communicator_,
      nccl_stream_);
  }
  SynchronizeCUDAStream(nccl_stream_, __FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_single_gpu_tree_learner.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_single_gpu_tree_learner.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

__global__ void ReduceLeafStatKernel_SharedMemory(
  const score_t* gradients,
  const score_t* hessians,
  const int num_leaves,
  const data_size_t num_data,
  const int* data_index_to_leaf_index,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer) {
  extern __shared__ double shared_mem[];
  double* shared_grad_sum = shared_mem;
  double* shared_hess_sum = shared_mem + num_leaves;
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    shared_grad_sum[leaf_index] = 0.0f;
    shared_hess_sum[leaf_index] = 0.0f;
  }
  __syncthreads();
  if (data_index < num_data) {
    const int leaf_index = data_index_to_leaf_index[data_index];
    atomicAdd_block(shared_grad_sum + leaf_index, gradients[data_index]);
    atomicAdd_block(shared_hess_sum + leaf_index, hessians[data_index]);
  }
  __syncthreads();
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    atomicAdd_system(leaf_grad_stat_buffer + leaf_index, shared_grad_sum[leaf_index]);
    atomicAdd_system(leaf_hess_stat_buffer + leaf_index, shared_hess_sum[leaf_index]);
  }
}

__global__ void ReduceLeafStatKernel_GlobalMemory(
  const score_t* gradients,
  const score_t* hessians,
  const int num_leaves,
  const data_size_t num_data,
  const int* data_index_to_leaf_index,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer) {
  const size_t offset = static_cast<size_t>(num_leaves) * (blockIdx.x + 1);
  double* grad_sum = leaf_grad_stat_buffer + offset;
  double* hess_sum = leaf_hess_stat_buffer + offset;
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    grad_sum[leaf_index] = 0.0f;
    hess_sum[leaf_index] = 0.0f;
  }
  __syncthreads();
  if (data_index < num_data) {
    const int leaf_index = data_index_to_leaf_index[data_index];
    atomicAdd_block(grad_sum + leaf_index, gradients[data_index]);
    atomicAdd_block(hess_sum + leaf_index, hessians[data_index]);
  }
  __syncthreads();
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    atomicAdd_system(leaf_grad_stat_buffer + leaf_index, grad_sum[leaf_index]);
    atomicAdd_system(leaf_hess_stat_buffer + leaf_index, hess_sum[leaf_index]);
  }
}

template <bool USE_L1, bool USE_SMOOTHING>
__global__ void CalcRefitLeafOutputKernel(
  const int num_leaves,
  const double* leaf_grad_stat_buffer,
  const double* leaf_hess_stat_buffer,
  const data_size_t* num_data_in_leaf,
  const int* leaf_parent,
  const int* left_child,
  const int* right_child,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double shrinkage_rate,
  const double refit_decay_rate,
  double* leaf_value) {
  const int leaf_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (leaf_index < num_leaves) {
    const double sum_gradients = leaf_grad_stat_buffer[leaf_index];
    const double sum_hessians = leaf_hess_stat_buffer[leaf_index];
    const data_size_t num_data = num_data_in_leaf[leaf_index];
    const double old_leaf_value = leaf_value[leaf_index];
    double new_leaf_value = 0.0f;
    if (!USE_SMOOTHING) {
      new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_gradients, sum_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      const int parent = leaf_parent[leaf_index];
      if (parent >= 0) {
        const int sibliing = left_child[parent] == leaf_index ? right_child[parent] : left_child[parent];
        const double sum_gradients_of_parent = sum_gradients + leaf_grad_stat_buffer[sibliing];
        const double sum_hessians_of_parent = sum_hessians + leaf_hess_stat_buffer[sibliing];
        const data_size_t num_data_in_parent = num_data + num_data_in_leaf[sibliing];
        const double parent_output =
          CUDALeafSplits::CalculateSplittedLeafOutput<false, true>(
            sum_gradients_of_parent, sum_hessians_of_parent, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
          new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, true>(
          sum_gradients, sum_hessians, lambda_l1, lambda_l2, path_smooth, num_data_in_parent, parent_output);
      } else {
        new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_gradients, sum_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
      }
    }
    if (isnan(new_leaf_value)) {
      new_leaf_value = 0.0f;
    } else {
      new_leaf_value *= shrinkage_rate;
    }
    leaf_value[leaf_index] = refit_decay_rate * old_leaf_value + (1.0f - refit_decay_rate) * new_leaf_value;
  }
}

void CUDASingleGPUTreeLearner::LaunchReduceLeafStatKernel(
  const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf,
  const int* leaf_parent, const int* left_child, const int* right_child, const int num_leaves,
  const data_size_t num_data, double* cuda_leaf_value, const double shrinkage_rate) const {
  int num_block = (num_data + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  if (num_leaves <= 2048) {
    ReduceLeafStatKernel_SharedMemory<<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE, 2 * num_leaves * sizeof(double)>>>(
      gradients, hessians, num_leaves, num_data, cuda_data_partition_->cuda_data_index_to_leaf_index(),
      cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData());
  } else {
    ReduceLeafStatKernel_GlobalMemory<<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(
      gradients, hessians, num_leaves, num_data, cuda_data_partition_->cuda_data_index_to_leaf_index(),
      cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData());
  }
  const bool use_l1 = config_->lambda_l1 > 0.0f;
  const bool use_smoothing = config_->path_smooth > 0.0f;
  num_block = (num_leaves + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;

  #define CalcRefitLeafOutputKernel_ARGS \
    num_leaves, cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData(), num_data_in_leaf, \
    leaf_parent, left_child, right_child, \
    config_->lambda_l1, config_->lambda_l2, config_->path_smooth, \
    shrinkage_rate, config_->refit_decay_rate, cuda_leaf_value

  if (!use_l1) {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<false, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<false, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  } else {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<true, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<true, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  }
  #undef CalcRefitLeafOutputKernel_ARGS
}

template <typename T, bool IS_INNER>
__global__ void CalcBitsetLenKernel(const CUDASplitInfo* best_split_info, size_t* out_len_buffer) {
  __shared__ size_t shared_mem_buffer[WARPSIZE];
  const T* vals = nullptr;
  if (IS_INNER) {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold);
  } else {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold_real);
  }
  const int i = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  size_t len = 0;
  if (i < best_split_info->num_cat_threshold) {
    const T val = vals[i];
    len = (val / WARPSIZE) + 1;
  }
  const size_t block_max_len = ShuffleReduceMax<size_t>(len, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    out_len_buffer[blockIdx.x] = block_max_len;
  }
}

__global__ void ReduceBlockMaxLen(size_t* out_len_buffer, const int num_blocks) {
  __shared__ size_t shared_mem_buffer[WARPSIZE];
  size_t max_len = 0;
  for (int i = static_cast<int>(threadIdx.x); i < num_blocks; i += static_cast<int>(blockDim.x)) {
    max_len = max(out_len_buffer[i], max_len);
  }
  const size_t all_max_len = ShuffleReduceMax<size_t>(max_len, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    out_len_buffer[0] = max_len;
  }
}

template <typename T, bool IS_INNER>
__global__ void CUDAConstructBitsetKernel(const CUDASplitInfo* best_split_info, uint32_t* out, size_t cuda_bitset_len) {
  const T* vals = nullptr;
  if (IS_INNER) {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold);
  } else {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold_real);
  }
  const int i = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (i < best_split_info->num_cat_threshold) {
    const T val = vals[i];
    // can use add instead of or here, because each bit will only be added once
    atomicAdd_system(out + (val / WARPSIZE), (0x1 << (val % WARPSIZE)));
  }
}

__global__ void SetRealThresholdKernel(
  const CUDASplitInfo* best_split_info,
  const int* categorical_bin_to_value,
  const int* categorical_bin_offsets) {
  const int num_cat_threshold = best_split_info->num_cat_threshold;
  const int* categorical_bin_to_value_ptr = categorical_bin_to_value + categorical_bin_offsets[best_split_info->inner_feature_index];
  int* cat_threshold_real = best_split_info->cat_threshold_real;
  const uint32_t* cat_threshold = best_split_info->cat_threshold;
  const int index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (index < num_cat_threshold) {
    cat_threshold_real[index] = categorical_bin_to_value_ptr[cat_threshold[index]];
  }
}

template <typename T, bool IS_INNER>
void CUDAConstructBitset(const CUDASplitInfo* best_split_info, const int num_cat_threshold, uint32_t* out, size_t bitset_len) {
  const int num_blocks = (num_cat_threshold + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  // clear the bitset vector first
  SetCUDAMemory<uint32_t>(out, 0, bitset_len, __FILE__, __LINE__);
  CUDAConstructBitsetKernel<T, IS_INNER><<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(best_split_info, out, bitset_len);
}

template <typename T, bool IS_INNER>
size_t CUDABitsetLen(const CUDASplitInfo* best_split_info, const int num_cat_threshold, size_t* out_len_buffer) {
  const int num_blocks = (num_cat_threshold + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  CalcBitsetLenKernel<T, IS_INNER><<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(best_split_info, out_len_buffer);
  ReduceBlockMaxLen<<<1, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(out_len_buffer, num_blocks);
  size_t host_max_len = 0;
  CopyFromCUDADeviceToHost<size_t>(&host_max_len, out_len_buffer, 1, __FILE__, __LINE__);
  return host_max_len;
}

void CUDASingleGPUTreeLearner::LaunchConstructBitsetForCategoricalSplitKernel(
  const CUDASplitInfo* best_split_info) {
  const int num_blocks = (num_cat_threshold_ + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  SetRealThresholdKernel<<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>
    (best_split_info, cuda_categorical_bin_to_value_, cuda_categorical_bin_offsets_);
  cuda_bitset_inner_len_ = CUDABitsetLen<uint32_t, true>(best_split_info, num_cat_threshold_, cuda_block_bitset_len_buffer_);
  CUDAConstructBitset<uint32_t, true>(best_split_info, num_cat_threshold_, cuda_bitset_inner_, cuda_bitset_inner_len_);
  cuda_bitset_len_ = CUDABitsetLen<int, false>(best_split_info, num_cat_threshold_, cuda_block_bitset_len_buffer_);
  CUDAConstructBitset<int, false>(best_split_info, num_cat_threshold_, cuda_bitset_, cuda_bitset_len_);
}

void CUDASingleGPUTreeLearner::LaunchCalcLeafValuesGivenGradStat(
  CUDATree* cuda_tree, const data_size_t* num_data_in_leaf) {
  #define CalcRefitLeafOutputKernel_ARGS \
    cuda_tree->num_leaves(), cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData(), num_data_in_leaf, \
    cuda_tree->cuda_leaf_parent(), cuda_tree->cuda_left_child(), cuda_tree->cuda_right_child(), \
    config_->lambda_l1, config_->lambda_l2, config_->path_smooth, \
    1.0f, config_->refit_decay_rate, cuda_tree->cuda_leaf_value_ref()
  const bool use_l1 = config_->lambda_l1 > 0.0f;
  const bool use_smoothing = config_->path_smooth > 0.0f;
  const int num_block = (cuda_tree->num_leaves() + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  if (!use_l1) {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<false, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<false, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  } else {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<true, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<true, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  }

  #undef CalcRefitLeafOutputKernel_ARGS
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_single_gpu_tree_learner.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_

#include <memory>
#include <vector>

#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"
#include "cuda_histogram_constructor.hpp"
#include "cuda_data_partition.hpp"
#include "cuda_best_split_finder.hpp"

#include "cuda_gradient_discretizer.hpp"
#include "../serial_tree_learner.h"

namespace LightGBM {

#define CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE (1024)

class CUDASingleGPUTreeLearner: public SerialTreeLearner, public NCCLInfo {
 public:
  explicit CUDASingleGPUTreeLearner(const Config* config, const bool boosting_on_cuda);

  ~CUDASingleGPUTreeLearner();

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void ResetTrainingData(const Dataset* train_data,
                         bool is_constant_hessian) override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override;

  void AddPredictionToScore(const Tree* tree, double* out_score) const override;

  void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                       data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const override;

  void ResetConfig(const Config* config) override;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void ResetBoostingOnGPU(const bool boosting_on_gpu) override;

  void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) override;

 protected:
  void BeforeTrain() override;

  void ReduceLeafStat(CUDATree* old_tree, const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf) const;

  void LaunchReduceLeafStatKernel(const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf,
    const int* leaf_parent, const int* left_child, const int* right_child,
    const int num_leaves, const data_size_t num_data, double* cuda_leaf_value, const double shrinkage_rate) const;

  void ConstructBitsetForCategoricalSplit(const CUDASplitInfo* best_split_info);

  void LaunchConstructBitsetForCategoricalSplitKernel(const CUDASplitInfo* best_split_info);

  void AllocateBitset();

  void SelectFeatureByNode(const Tree* tree);

  #ifdef DEBUG
  void CheckSplitValid(
    const int left_leaf, const int right_leaf);
  #endif  // DEBUG

  void RenewDiscretizedTreeLeaves(CUDATree* cuda_tree);

  void LaunchCalcLeafValuesGivenGradStat(CUDATree* cuda_tree, const data_size_t* num_data_in_leaf);

  void NCCLReduceHistogram();

  // number of threads on CPU
  int num_threads_;

  // CUDA components for tree training

  // leaf splits information for smaller and larger leaves
  std::unique_ptr<CUDALeafSplits> cuda_smaller_leaf_splits_;
  std::unique_ptr<CUDALeafSplits> cuda_larger_leaf_splits_;
  // data partition that partitions data indices into different leaves
  std::unique_ptr<CUDADataPartition> cuda_data_partition_;
  // for histogram construction
  std::unique_ptr<CUDAHistogramConstructor> cuda_histogram_constructor_;
  // for best split information finding, given the histograms
  std::unique_ptr<CUDABestSplitFinder> cuda_best_split_finder_;
  // gradient discretizer for quantized training
  std::unique_ptr<CUDAGradientDiscretizer> cuda_gradient_discretizer_;

  std::vector<int> leaf_best_split_feature_;
  std::vector<uint32_t> leaf_best_split_threshold_;
  std::vector<uint8_t> leaf_best_split_default_left_;
  std::vector<data_size_t> leaf_num_data_;
  std::vector<data_size_t> leaf_data_start_;
  std::vector<double> leaf_sum_gradients_;
  std::vector<double> leaf_sum_hessians_;
  int smaller_leaf_index_;
  int larger_leaf_index_;
  int best_leaf_index_;
  int num_cat_threshold_;
  bool has_categorical_feature_;
  // whether need to select features by node
  bool select_features_by_node_;

  std::vector<int> categorical_bin_to_value_;
  std::vector<int> categorical_bin_offsets_;

  mutable CUDAVector<double> cuda_leaf_gradient_stat_buffer_;
  mutable CUDAVector<double> cuda_leaf_hessian_stat_buffer_;
  mutable data_size_t leaf_stat_buffer_size_;
  mutable data_size_t refit_num_data_;
  uint32_t* cuda_bitset_;
  size_t cuda_bitset_len_;
  uint32_t* cuda_bitset_inner_;
  size_t cuda_bitset_inner_len_;
  size_t* cuda_block_bitset_len_buffer_;
  int* cuda_categorical_bin_to_value_;
  int* cuda_categorical_bin_offsets_;

  /*! \brief gradients on CUDA */
  CUDAVector<score_t> cuda_gradients_;
  /*! \brief hessians on CUDA */
  CUDAVector<score_t> cuda_hessians_;
  /*! \brief whether boosting is done on CUDA */
  bool boosting_on_cuda_;

  // members used in multi-GPU training
  /*! \brief cuda stream for nccl operations */
  cudaStream_t nccl_stream_;
  /*! \brief index map from leaf index to histogram index */
  std::vector<int> leaf_to_hist_index_map_;
  /*! \brief number of total histogram bins */
  int num_total_bin_;
  /*! \brief global number of data in the leaves across */
  std::vector<data_size_t> global_num_data_in_leaf_;

  #ifdef DEBUG
  /*! \brief gradients on CPU */
  std::vector<score_t> host_gradients_;
  /*! \brief hessians on CPU */
  std::vector<score_t> host_hessians_;
  #endif  // DEBUG
};

}  // namespace LightGBM

#else  // USE_CUDA

// When GPU support is not compiled in, quit with an error message

namespace LightGBM {

class CUDASingleGPUTreeLearner: public SerialTreeLearner {
 public:
    #pragma warning(disable : 4702)
    explicit CUDASingleGPUTreeLearner(const Config* tree_config, const bool /*boosting_on_cuda*/) : SerialTreeLearner(tree_config) {
      Log::Fatal("CUDA Tree Learner was not enabled in this build.\n"
                 "Please recompile with CMake option -DUSE_CUDA=1 (NVIDIA GPUs) or -DUSE_ROCM=1 (AMD GPUs)");
    }
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/data_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <algorithm>
#include <cstring>
#include <tuple>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {

template <typename TREELEARNER_T>
DataParallelTreeLearner<TREELEARNER_T>::DataParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
}

template <typename TREELEARNER_T>
DataParallelTreeLearner<TREELEARNER_T>::~DataParallelTreeLearner() {
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  // initialize SerialTreeLearner
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  // Get local rank and global machine size
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  size_t split_info_size = static_cast<size_t>(SplitInfo::Size(max_cat_threshold) * 2);
  size_t histogram_size = this->config_->use_quantized_grad ?
    static_cast<size_t>(this->share_state_->num_hist_total_bin() * kInt32HistEntrySize) :
    static_cast<size_t>(this->share_state_->num_hist_total_bin() * kHistEntrySize);

  // allocate buffer for communication
  size_t buffer_size = std::max(histogram_size, split_info_size);

  input_buffer_.resize(buffer_size);
  output_buffer_.resize(buffer_size);

  is_feature_aggregated_.resize(this->num_features_);

  block_start_.resize(num_machines_);
  block_len_.resize(num_machines_);

  if (this->config_->use_quantized_grad) {
    block_start_int16_.resize(num_machines_);
    block_len_int16_.resize(num_machines_);
  }

  buffer_write_start_pos_.resize(this->num_features_);
  buffer_read_start_pos_.resize(this->num_features_);

  if (this->config_->use_quantized_grad) {
    buffer_write_start_pos_int16_.resize(this->num_features_);
    buffer_read_start_pos_int16_.resize(this->num_features_);
  }

  global_data_count_in_leaf_.resize(this->config_->num_leaves);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::ResetConfig(const Config* config) {
  TREELEARNER_T::ResetConfig(config);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::PrepareBufferPos(
  const std::vector<std::vector<int>>& feature_distribution,
  std::vector<comm_size_t>* block_start,
  std::vector<comm_size_t>* block_len,
  std::vector<comm_size_t>* buffer_write_start_pos,
  std::vector<comm_size_t>* buffer_read_start_pos,
  comm_size_t* reduce_scatter_size,
  size_t hist_entry_size) {
  // get block start and block len for reduce scatter
  *reduce_scatter_size = 0;
  for (int i = 0; i < num_machines_; ++i) {
    (*block_len)[i] = 0;
    for (auto fid : feature_distribution[i]) {
      auto num_bin = this->train_data_->FeatureNumBin(fid);
      if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      (*block_len)[i] += num_bin * hist_entry_size;
    }
    *reduce_scatter_size += (*block_len)[i];
  }

  (*block_start)[0] = 0;
  for (int i = 1; i < num_machines_; ++i) {
    (*block_start)[i] = (*block_start)[i - 1] + (*block_len)[i - 1];
  }

  // get buffer_write_start_pos
  int bin_size = 0;
  for (int i = 0; i < num_machines_; ++i) {
    for (auto fid : feature_distribution[i]) {
      (*buffer_write_start_pos)[fid] = bin_size;
      auto num_bin = this->train_data_->FeatureNumBin(fid);
      if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      bin_size += num_bin * hist_entry_size;
    }
  }

  // get buffer_read_start_pos
  bin_size = 0;
  for (auto fid : feature_distribution[rank_]) {
    (*buffer_read_start_pos)[fid] = bin_size;
    auto num_bin = this->train_data_->FeatureNumBin(fid);
    if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
      num_bin -= 1;
    }
    bin_size += num_bin * hist_entry_size;
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // generate feature partition for current tree
  std::vector<std::vector<int>> feature_distribution(num_machines_, std::vector<int>());
  std::vector<int> num_bins_distributed(num_machines_, 0);
  for (int i = 0; i < this->train_data_->num_total_features(); ++i) {
    int inner_feature_index = this->train_data_->InnerFeatureIndex(i);
    if (inner_feature_index == -1) {
      continue;
    }
    if (this->col_sampler_.is_feature_used_bytree()[inner_feature_index]) {
      int cur_min_machine = static_cast<int>(ArrayArgs<int>::ArgMin(num_bins_distributed));
      feature_distribution[cur_min_machine].push_back(inner_feature_index);
      auto num_bin = this->train_data_->FeatureNumBin(inner_feature_index);
      if (this->train_data_->FeatureBinMapper(inner_feature_index)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      num_bins_distributed[cur_min_machine] += num_bin;
    }
    is_feature_aggregated_[inner_feature_index] = false;
  }
  // get local used feature
  for (auto fid : feature_distribution[rank_]) {
    is_feature_aggregated_[fid] = true;
  }

  // get block start and block len for reduce scatter
  if (this->config_->use_quantized_grad) {
    PrepareBufferPos(feature_distribution, &block_start_, &block_len_, &buffer_write_start_pos_,
      &buffer_read_start_pos_, &reduce_scatter_size_, kInt32HistEntrySize);
    PrepareBufferPos(feature_distribution, &block_start_int16_, &block_len_int16_, &buffer_write_start_pos_int16_,
      &buffer_read_start_pos_int16_, &reduce_scatter_size_int16_, kInt16HistEntrySize);
  } else {
    PrepareBufferPos(feature_distribution, &block_start_, &block_len_, &buffer_write_start_pos_,
      &buffer_read_start_pos_, &reduce_scatter_size_, kHistEntrySize);
  }

  if (this->config_->use_quantized_grad) {
    // sync global data sumup info
    std::tuple<data_size_t, double, double, int64_t> data(this->smaller_leaf_splits_->num_data_in_leaf(),
                                                          this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
                                                          this->smaller_leaf_splits_->int_sum_gradients_and_hessians());
    int size = sizeof(data);
    std::memcpy(input_buffer_.data(), &data, size);
    // global sumup reduce
    Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double, int64_t>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const std::tuple<data_size_t, double, double, int64_t> *p1;
      std::tuple<data_size_t, double, double, int64_t> *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const std::tuple<data_size_t, double, double, int64_t> *>(src);
        p2 = reinterpret_cast<std::tuple<data_size_t, double, double, int64_t> *>(dst);
        std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
        std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
        std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
        std::get<3>(*p2) = std::get<3>(*p2) + std::get<3>(*p1);
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    // copy back
    std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);
    // set global sumup info
    this->smaller_leaf_splits_->Init(std::get<1>(data), std::get<2>(data), std::get<3>(data));
    // init global data count in leaf
    global_data_count_in_leaf_[0] = std::get<0>(data);
    // reset hist num bits according to global num data
    this->gradient_discretizer_->template SetNumBitsInHistogramBin<true>(0, -1, GetGlobalDataCountInLeaf(0), 0);
  } else {
    // sync global data sumup info
    std::tuple<data_size_t, double, double> data(this->smaller_leaf_splits_->num_data_in_leaf(),
                                                this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians());
    int size = sizeof(data);
    std::memcpy(input_buffer_.data(), &data, size);
    // global sumup reduce
    Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const std::tuple<data_size_t, double, double> *p1;
      std::tuple<data_size_t, double, double> *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const std::tuple<data_size_t, double, double> *>(src);
        p2 = reinterpret_cast<std::tuple<data_size_t, double, double> *>(dst);
        std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
        std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
        std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    // copy back
    std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);
    // set global sumup info
    this->smaller_leaf_splits_->Init(std::get<1>(data), std::get<2>(data));
    // init global data count in leaf
    global_data_count_in_leaf_[0] = std::get<0>(data);
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::FindBestSplits(const Tree* tree) {
  TREELEARNER_T::ConstructHistograms(
      this->col_sampler_.is_feature_used_bytree(), true);
  const int smaller_leaf_index = this->smaller_leaf_splits_->leaf_index();
  const data_size_t local_data_on_smaller_leaf = this->data_partition_->leaf_count(smaller_leaf_index);
  if (local_data_on_smaller_leaf <= 0) {
    // clear histogram buffer before synchronizing
    // otherwise histogram contents from the previous iteration will be sent
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
      if (this->col_sampler_.is_feature_used_bytree()[feature_index] == false)
        continue;
      const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
      const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
      const int num_bin = feature_bin_mapper->num_bin();
      if (this->config_->use_quantized_grad) {
        int32_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawDataInt32();
        std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kInt32HistEntrySize);
        int16_t* hist_ptr_int16 = this->smaller_leaf_histogram_array_[feature_index].RawDataInt16();
        std::memset(reinterpret_cast<void*>(hist_ptr_int16), 0, (num_bin - offset) * kInt16HistEntrySize);
      } else {
        hist_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawData();
        std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
      }
    }
  }
  // construct local histograms
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram");
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram::Copy");
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    if (this->col_sampler_.is_feature_used_bytree()[feature_index] == false)
      continue;
    // copy to buffer
    if (this->config_->use_quantized_grad) {
      const uint8_t local_smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<false>(this->smaller_leaf_splits_->leaf_index());
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (smaller_leaf_num_bits <= 16) {
        std::memcpy(input_buffer_.data() + buffer_write_start_pos_int16_[feature_index],
                    this->smaller_leaf_histogram_array_[feature_index].RawDataInt16(),
                    this->smaller_leaf_histogram_array_[feature_index].SizeOfInt16Histogram());
      } else {
        if (local_smaller_leaf_num_bits == 32) {
          std::memcpy(input_buffer_.data() + buffer_write_start_pos_[feature_index],
                      this->smaller_leaf_histogram_array_[feature_index].RawDataInt32(),
                      this->smaller_leaf_histogram_array_[feature_index].SizeOfInt32Histogram());
        } else {
          this->smaller_leaf_histogram_array_[feature_index].CopyFromInt16ToInt32(
            input_buffer_.data() + buffer_write_start_pos_[feature_index]);
        }
      }
    } else {
      std::memcpy(input_buffer_.data() + buffer_write_start_pos_[feature_index],
                this->smaller_leaf_histogram_array_[feature_index].RawData(),
                this->smaller_leaf_histogram_array_[feature_index].SizeOfHistogram());
    }
  }
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram::Copy");
  // Reduce scatter for histogram
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram::ReduceScatter");
  if (!this->config_->use_quantized_grad) {
    Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(hist_t), block_start_.data(),
                           block_len_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &HistogramSumReducer);
  } else {
    const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
    if (smaller_leaf_num_bits <= 16) {
      Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_int16_, sizeof(int16_t), block_start_int16_.data(),
                            block_len_int16_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &Int16HistogramSumReducer);
    } else {
      Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(int_hist_t), block_start_.data(),
                            block_len_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &Int32HistogramSumReducer);
    }
  }
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram::ReduceScatter");
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram");
  this->FindBestSplitsFromHistograms(
      this->col_sampler_.is_feature_used_bytree(), true, tree);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(const std::vector<int8_t>&, bool, const Tree* tree) {
  std::vector<SplitInfo> smaller_bests_per_thread(this->share_state_->num_threads);
  std::vector<SplitInfo> larger_bests_per_thread(this->share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features =
      this->col_sampler_.GetByNode(tree, this->smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features =
      this->col_sampler_.GetByNode(tree, this->larger_leaf_splits_->leaf_index());
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_.get());

  if (this->config_->use_quantized_grad && this->larger_leaf_splits_ != nullptr && this->larger_leaf_splits_->leaf_index() >= 0) {
    const int parent_index = std::min(this->smaller_leaf_splits_->leaf_index(), this->larger_leaf_splits_->leaf_index());
    const uint8_t parent_num_bits = this->gradient_discretizer_->template GetHistBitsInNode<true>(parent_index);
    const uint8_t larger_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->larger_leaf_splits_->leaf_index());
    const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
    if (parent_num_bits > 16 && larger_leaf_num_bits <= 16) {
      CHECK_LE(smaller_leaf_num_bits, 16);
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
        OMP_LOOP_EX_BEGIN();
        if (!is_feature_aggregated_[feature_index]) continue;
        this->larger_leaf_histogram_array_[feature_index].CopyToBuffer(this->gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_aggregated_[feature_index]) continue;
    const int tid = omp_get_thread_num();
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    // restore global histograms from buffer
    if (this->config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (smaller_leaf_num_bits <= 16) {
        this->smaller_leaf_histogram_array_[feature_index].FromMemoryInt16(
          output_buffer_.data() + buffer_read_start_pos_int16_[feature_index]);
      } else {
        this->smaller_leaf_histogram_array_[feature_index].FromMemoryInt32(
          output_buffer_.data() + buffer_read_start_pos_[feature_index]);
      }
    } else {
      this->smaller_leaf_histogram_array_[feature_index].FromMemory(
        output_buffer_.data() + buffer_read_start_pos_[feature_index]);
    }

    if (this->config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      const int64_t int_sum_gradient_and_hessian = this->smaller_leaf_splits_->int_sum_gradients_and_hessians();
      if (smaller_leaf_num_bits <= 16) {
        this->train_data_->template FixHistogramInt<int32_t, int32_t, 16, 16>(
          feature_index,
          int_sum_gradient_and_hessian,
          reinterpret_cast<hist_t*>(this->smaller_leaf_histogram_array_[feature_index].RawDataInt16()));
      } else {
        this->train_data_->template FixHistogramInt<int64_t, int64_t, 32, 32>(
          feature_index,
          int_sum_gradient_and_hessian,
          reinterpret_cast<hist_t*>(this->smaller_leaf_histogram_array_[feature_index].RawDataInt32()));
      }
    } else {
      this->train_data_->FixHistogram(feature_index,
                                      this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
                                      this->smaller_leaf_histogram_array_[feature_index].RawData());
    }

    this->ComputeBestSplitForFeature(
        this->smaller_leaf_histogram_array_, feature_index, real_feature_index,
        smaller_node_used_features[feature_index],
        GetGlobalDataCountInLeaf(this->smaller_leaf_splits_->leaf_index()),
        this->smaller_leaf_splits_.get(),
        &smaller_bests_per_thread[tid],
        smaller_leaf_parent_output);

    // only root leaf
    if (this->larger_leaf_splits_ == nullptr || this->larger_leaf_splits_->leaf_index() < 0) continue;

    // construct histgroms for large leaf, we init larger leaf as the parent, so we can just subtract the smaller leaf's histograms
    if (this->config_->use_quantized_grad) {
      const int parent_index = std::min(this->smaller_leaf_splits_->leaf_index(), this->larger_leaf_splits_->leaf_index());
      const uint8_t parent_num_bits = this->gradient_discretizer_->template GetHistBitsInNode<true>(parent_index);
      const uint8_t larger_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->larger_leaf_splits_->leaf_index());
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (parent_num_bits <= 16) {
        CHECK_LE(smaller_leaf_num_bits, 16);
        CHECK_LE(larger_leaf_num_bits, 16);
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int32_t, int32_t, int32_t, 16, 16, 16>(
              this->smaller_leaf_histogram_array_[feature_index]);
      } else if (larger_leaf_num_bits <= 16) {
        CHECK_LE(smaller_leaf_num_bits, 16);
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int32_t, int32_t, 32, 16, 16>(
            this->smaller_leaf_histogram_array_[feature_index], this->gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
      } else if (smaller_leaf_num_bits <= 16) {
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int32_t, int64_t, 32, 16, 32>(
              this->smaller_leaf_histogram_array_[feature_index]);
      } else {
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int64_t, int64_t, 32, 32, 32>(
              this->smaller_leaf_histogram_array_[feature_index]);
      }
    } else {
      this->larger_leaf_histogram_array_[feature_index].Subtract(
        this->smaller_leaf_histogram_array_[feature_index]);
    }

    this->ComputeBestSplitForFeature(
        this->larger_leaf_histogram_array_, feature_index, real_feature_index,
        larger_node_used_features[feature_index],
        GetGlobalDataCountInLeaf(this->larger_leaf_splits_->leaf_index()),
        this->larger_leaf_splits_.get(),
        &larger_bests_per_thread[tid],
        larger_leaf_parent_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_bests_per_thread);
  int leaf = this->smaller_leaf_splits_->leaf_index();
  this->best_split_per_leaf_[leaf] = smaller_bests_per_thread[smaller_best_idx];

  if (this->larger_leaf_splits_ != nullptr &&  this->larger_leaf_splits_->leaf_index() >= 0) {
    leaf = this->larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_bests_per_thread);
    this->best_split_per_leaf_[leaf] = larger_bests_per_thread[larger_best_idx];
  }

  SplitInfo smaller_best_split, larger_best_split;
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }

  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);

  // set best split
  this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()] = smaller_best_split;
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()] = larger_best_split;
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  TREELEARNER_T::SplitInner(tree, best_Leaf, left_leaf, right_leaf, false);
  const SplitInfo& best_split_info = this->best_split_per_leaf_[best_Leaf];
  // need update global number of data in leaf
  global_data_count_in_leaf_[*left_leaf] = best_split_info.left_count;
  global_data_count_in_leaf_[*right_leaf] = best_split_info.right_count;
  // reset hist num bits according to global num data
  if (this->config_->use_quantized_grad) {
    this->gradient_discretizer_->template SetNumBitsInHistogramBin<true>(*left_leaf, *right_leaf, GetGlobalDataCountInLeaf(*left_leaf), GetGlobalDataCountInLeaf(*right_leaf));
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class DataParallelTreeLearner<GPUTreeLearner>;
template class DataParallelTreeLearner<SerialTreeLearner>;

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/data_partition.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_
#define LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief DataPartition is used to store the the partition of data on tree.
*/
class DataPartition {
 public:
  DataPartition(data_size_t num_data, int num_leaves)
      : num_data_(num_data), num_leaves_(num_leaves), runner_(num_data, 512) {
    leaf_begin_.resize(num_leaves_);
    leaf_count_.resize(num_leaves_);
    indices_.resize(num_data_);
    used_data_indices_ = nullptr;
  }

  void ResetLeaves(int num_leaves) {
    num_leaves_ = num_leaves;
    leaf_begin_.resize(num_leaves_);
    leaf_count_.resize(num_leaves_);
  }

  void ResetNumData(int num_data) {
    num_data_ = num_data;
    indices_.resize(num_data_);
    runner_.ReSize(num_data_);
  }

  ~DataPartition() {
  }

  /*!
  * \brief Init, will put all data on the root(leaf_idx = 0)
  */
  void Init() {
    std::fill(leaf_begin_.begin(), leaf_begin_.end(), 0);
    std::fill(leaf_count_.begin(), leaf_count_.end(), 0);
    if (used_data_indices_ == nullptr) {
      // if using all data
      leaf_count_[0] = num_data_;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
      for (data_size_t i = 0; i < num_data_; ++i) {
        indices_[i] = i;
      }
    } else {
      // if bagging
      leaf_count_[0] = used_data_count_;
      std::memcpy(indices_.data(), used_data_indices_, used_data_count_ * sizeof(data_size_t));
    }
  }

  void ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves) {
    ResetLeaves(num_leaves);
    std::vector<std::vector<data_size_t>> indices_per_leaf(num_leaves_);
    for (data_size_t i = 0; i < static_cast<data_size_t>(leaf_pred.size()); ++i) {
      indices_per_leaf[leaf_pred[i]].push_back(i);
    }
    data_size_t offset = 0;
    for (int i = 0; i < num_leaves_; ++i) {
      leaf_begin_[i] = offset;
      leaf_count_[i] = static_cast<data_size_t>(indices_per_leaf[i].size());
      std::copy(indices_per_leaf[i].begin(), indices_per_leaf[i].end(), indices_.begin() + leaf_begin_[i]);
      offset += leaf_count_[i];
    }
  }

  /*!
  * \brief Get the data indices of one leaf
  * \param leaf index of leaf
  * \param indices output data indices
  * \return number of data on this leaf
  */
  const data_size_t* GetIndexOnLeaf(int leaf, data_size_t* out_len) const {
    // copy reference, maybe unsafe, but faster
    data_size_t begin = leaf_begin_[leaf];
    *out_len = leaf_count_[leaf];
    return indices_.data() + begin;
  }

  /*!
  * \brief Split the data
  * \param leaf index of leaf
  * \param feature_bins feature bin data
  * \param threshold threshold that want to split
  * \param right_leaf index of right leaf
  */
  void Split(int leaf, const Dataset* dataset, int feature,
             const uint32_t* threshold, int num_threshold, bool default_left,
             int right_leaf) {
    Common::FunctionTimer fun_timer("DataPartition::Split", global_timer);
    // get leaf boundary
    const data_size_t begin = leaf_begin_[leaf];
    const data_size_t cnt = leaf_count_[leaf];
    auto left_start = indices_.data() + begin;
    const auto left_cnt = runner_.Run<false>(
        cnt,
        [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
            data_size_t* right) {
          return dataset->Split(feature, threshold, num_threshold, default_left,
                                left_start + cur_start, cur_cnt, left, right);
        },
        left_start);
    leaf_count_[leaf] = left_cnt;
    leaf_begin_[right_leaf] = left_cnt + begin;
    leaf_count_[right_leaf] = cnt - left_cnt;
  }

  /*!
  * \brief SetLabelAt used data indices before training, used for bagging
  * \param used_data_indices indices of used data
  * \param num_used_data number of used data
  */
  void SetUsedDataIndices(const data_size_t* used_data_indices, data_size_t num_used_data) {
    used_data_indices_ = used_data_indices;
    used_data_count_ = num_used_data;
  }

  /*!
  * \brief Get number of data on one leaf
  * \param leaf index of leaf
  * \return number of data of this leaf
  */
  data_size_t leaf_count(int leaf) const { return leaf_count_[leaf]; }

  /*!
  * \brief Get leaf begin
  * \param leaf index of leaf
  * \return begin index of this leaf
  */
  data_size_t leaf_begin(int leaf) const { return leaf_begin_[leaf]; }

  const data_size_t* indices() const { return indices_.data(); }

  /*! \brief Get number of leaves */
  int num_leaves() const { return num_leaves_; }

 private:
  /*! \brief Number of all data */
  data_size_t num_data_;
  /*! \brief Number of all leaves */
  int num_leaves_;
  /*! \brief start index of data on one leaf */
  std::vector<data_size_t> leaf_begin_;
  /*! \brief number of data on one leaf */
  std::vector<data_size_t> leaf_count_;
  /*! \brief Store all data's indices, order by leaf[data_in_leaf0,..,data_leaf1,..] */
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> indices_;
  /*! \brief used data indices, used for bagging */
  const data_size_t* used_data_indices_;
  /*! \brief used data count, used for bagging */
  data_size_t used_data_count_;
  ParallelPartitionRunner<data_size_t, true> runner_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/feature_histogram.cpp <==
/*!
 * Copyright (c) 2024-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2024-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include "feature_histogram.hpp"

#include <algorithm>
#include <vector>

namespace LightGBM {

void FeatureHistogram::FuncForCategorical() {
  if (meta_->config->extra_trees) {
    if (meta_->config->monotone_constraints.empty()) {
      FuncForCategoricalL1<true, false>();
    } else {
      FuncForCategoricalL1<true, true>();
    }
  } else {
    if (meta_->config->monotone_constraints.empty()) {
      FuncForCategoricalL1<false, false>();
    } else {
      FuncForCategoricalL1<false, true>();
    }
  }
}

template <bool USE_RAND, bool USE_MC>
void FeatureHistogram::FuncForCategoricalL1() {
  if (meta_->config->path_smooth > kEpsilon) {
    FuncForCategoricalL2<USE_RAND, USE_MC, true>();
  } else {
    FuncForCategoricalL2<USE_RAND, USE_MC, false>();
  }
}

template <bool USE_RAND, bool USE_MC, bool USE_SMOOTHING>
void FeatureHistogram::FuncForCategoricalL2() {
  if (meta_->config->use_quantized_grad) {
#define LAMBDA_PARAMS_INT \
    int64_t int_sum_gradient_and_hessian, \
    const double grad_scale, const double hess_scale, \
    const uint8_t hist_bits_bin, const uint8_t hist_bits_acc, \
    data_size_t num_data, \
    const FeatureConstraint* constraints, \
    double parent_output, \
    SplitInfo* output

#define ARGUMENTS_INT \
    int_sum_gradient_and_hessian, grad_scale, hess_scale, num_data, constraints, parent_output, output

    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      } else {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      } else {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      }
    }
#undef LAMBDA_ARGUMENTS_INT
#undef ARGUMENTS_INT
  } else {
#define ARGUMENTS                                                      \
  std::placeholders::_1, std::placeholders::_2, std::placeholders::_3, \
      std::placeholders::_4, std::placeholders::_5, std::placeholders::_6
    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, true, true, USE_SMOOTHING>,
                      this, ARGUMENTS);
      } else {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, true, false, USE_SMOOTHING>,
                      this, ARGUMENTS);
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, false, true, USE_SMOOTHING>,
                      this, ARGUMENTS);
      } else {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, false, false, USE_SMOOTHING>,
                      this, ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }
}

template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
void FeatureHistogram::FindBestThresholdCategoricalInner(double sum_gradient,
                                        double sum_hessian,
                                        data_size_t num_data,
                                        const FeatureConstraint* constraints,
                                        double parent_output,
                                        SplitInfo* output) {
  is_splittable_ = false;
  output->default_left = false;
  double best_gain = kMinScore;
  data_size_t best_left_count = 0;
  double best_sum_left_gradient = 0;
  double best_sum_left_hessian = 0;
  double gain_shift;
  if (USE_MC) {
    constraints->InitCumulativeConstraints(true);
  }
  if (USE_SMOOTHING) {
    gain_shift = GetLeafGainGivenOutput<USE_L1>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
  } else {
    // Need special case for no smoothing to preserve existing behaviour. If no smoothing, the parent output is calculated
    // with the larger categorical l2, whereas min_split_gain uses the original l2.
    gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, false>(sum_gradient, sum_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2, meta_->config->max_delta_step, 0,
        num_data, 0);
  }

  double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
  const int8_t offset = meta_->offset;
  const int bin_start = 1 - offset;
  const int bin_end = meta_->num_bin - offset;
  int used_bin = -1;

  std::vector<int> sorted_idx;
  double l2 = meta_->config->lambda_l2;
  bool use_onehot = meta_->num_bin <= meta_->config->max_cat_to_onehot;
  int best_threshold = -1;
  int best_dir = 1;
  const double cnt_factor = num_data / sum_hessian;
  int rand_threshold = 0;
  if (use_onehot) {
    if (USE_RAND) {
      if (bin_end - bin_start > 0) {
        rand_threshold = meta_->rand.NextInt(bin_start, bin_end);
      }
    }
    for (int t = bin_start; t < bin_end; ++t) {
      const auto grad = GET_GRAD(data_, t);
      const auto hess = GET_HESS(data_, t);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
      // if data not enough, or sum hessian too small
      if (cnt < meta_->config->min_data_in_leaf ||
          hess < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }
      data_size_t other_count = num_data - cnt;
      // if data not enough
      if (other_count < meta_->config->min_data_in_leaf) {
        continue;
      }

      double sum_other_hessian = sum_hessian - hess - kEpsilon;
      // if sum hessian too small
      if (sum_other_hessian < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }

      double sum_other_gradient = sum_gradient - grad;
      if (USE_RAND) {
        if (t != rand_threshold) {
          continue;
        }
      }
      // current split gain
      double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_other_gradient, sum_other_hessian, grad, hess + kEpsilon,
          meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
          constraints, 0, meta_->config->path_smooth, other_count, cnt, parent_output);
      // gain with split is worse than without split
      if (current_gain <= min_gain_shift) {
        continue;
      }

      // mark as able to be split
      is_splittable_ = true;
      // better split point
      if (current_gain > best_gain) {
        best_threshold = t;
        best_sum_left_gradient = grad;
        best_sum_left_hessian = hess + kEpsilon;
        best_left_count = cnt;
        best_gain = current_gain;
      }
    }
  } else {
    for (int i = bin_start; i < bin_end; ++i) {
      if (Common::RoundInt(GET_HESS(data_, i) * cnt_factor) >=
          meta_->config->cat_smooth) {
        sorted_idx.push_back(i);
      }
    }
    used_bin = static_cast<int>(sorted_idx.size());

    l2 += meta_->config->cat_l2;

    auto ctr_fun = [this](double sum_grad, double sum_hess) {
      return (sum_grad) / (sum_hess + meta_->config->cat_smooth);
    };
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(), [this, &ctr_fun](int i, int j) {
          return ctr_fun(GET_GRAD(data_, i), GET_HESS(data_, i)) <
                  ctr_fun(GET_GRAD(data_, j), GET_HESS(data_, j));
        });

    std::vector<int> find_direction(1, 1);
    std::vector<int> start_position(1, 0);
    find_direction.push_back(-1);
    start_position.push_back(used_bin - 1);
    const int max_num_cat =
        std::min(meta_->config->max_cat_threshold, (used_bin + 1) / 2);
    int max_threshold = std::max(std::min(max_num_cat, used_bin) - 1, 0);
    if (USE_RAND) {
      if (max_threshold > 0) {
        rand_threshold = meta_->rand.NextInt(0, max_threshold);
      }
    }

    is_splittable_ = false;
    for (size_t out_i = 0; out_i < find_direction.size(); ++out_i) {
      auto dir = find_direction[out_i];
      auto start_pos = start_position[out_i];
      data_size_t min_data_per_group = meta_->config->min_data_per_group;
      data_size_t cnt_cur_group = 0;
      double sum_left_gradient = 0.0f;
      double sum_left_hessian = kEpsilon;
      data_size_t left_count = 0;
      for (int i = 0; i < used_bin && i < max_num_cat; ++i) {
        auto t = sorted_idx[start_pos];
        start_pos += dir;
        const auto grad = GET_GRAD(data_, t);
        const auto hess = GET_HESS(data_, t);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));

        sum_left_gradient += grad;
        sum_left_hessian += hess;
        left_count += cnt;
        cnt_cur_group += cnt;

        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        if (right_count < meta_->config->min_data_in_leaf ||
            right_count < min_data_per_group) {
          break;
        }

        double sum_right_hessian = sum_hessian - sum_left_hessian;
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        if (cnt_cur_group < min_data_per_group) {
          continue;
        }

        cnt_cur_group = 0;

        double sum_right_gradient = sum_gradient - sum_left_gradient;
        if (USE_RAND) {
          if (i != rand_threshold) {
            continue;
          }
        }
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1, l2,
            meta_->config->max_delta_step, constraints, 0, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        if (current_gain <= min_gain_shift) {
          continue;
        }
        is_splittable_ = true;
        if (current_gain > best_gain) {
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = i;
          best_gain = current_gain;
          best_dir = dir;
        }
      }
    }
  }

  if (is_splittable_) {
    output->left_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_left_gradient, best_sum_left_hessian,
        meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
        constraints->LeftToBasicConstraint(), meta_->config->path_smooth, best_left_count, parent_output);
    output->left_count = best_left_count;
    output->left_sum_gradient = best_sum_left_gradient;
    output->left_sum_hessian = best_sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient - best_sum_left_gradient,
        sum_hessian - best_sum_left_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, constraints->RightToBasicConstraint(), meta_->config->path_smooth,
        num_data - best_left_count, parent_output);
    output->right_count = num_data - best_left_count;
    output->right_sum_gradient = sum_gradient - best_sum_left_gradient;
    output->right_sum_hessian =
        sum_hessian - best_sum_left_hessian - kEpsilon;
    output->gain = best_gain - min_gain_shift;
    if (use_onehot) {
      output->num_cat_threshold = 1;
      output->cat_threshold =
          std::vector<uint32_t>(1, static_cast<uint32_t>(best_threshold + offset));
    } else {
      output->num_cat_threshold = best_threshold + 1;
      output->cat_threshold =
          std::vector<uint32_t>(output->num_cat_threshold);
      if (best_dir == 1) {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[i] + offset;
          output->cat_threshold[i] = t;
        }
      } else {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[used_bin - 1 - i] + offset;
          output->cat_threshold[i] = t;
        }
      }
    }
    output->monotone_type = 0;
  }
}

template <
bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, typename HIST_BIN_T, typename HIST_ACC_T,
int HIST_BITS_BIN, int HIST_BITS_ACC
>
void FeatureHistogram::FindBestThresholdCategoricalIntInner(int64_t int_sum_gradient_and_hessian,
                                          const double grad_scale, const double hess_scale,
                                          data_size_t num_data,
                                          const FeatureConstraint* constraints,
                                          double parent_output,
                                          SplitInfo* output) {
  is_splittable_ = false;
  output->default_left = false;
  double best_gain = kMinScore;
  PACKED_HIST_ACC_T best_sum_left_gradient_and_hessian = 0;
  double gain_shift;
  if (USE_MC) {
    constraints->InitCumulativeConstraints(true);
  }

  PACKED_HIST_ACC_T local_int_sum_gradient_and_hessian =
    HIST_BITS_ACC == 16 ?
    ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
    static_cast<PACKED_HIST_ACC_T>(int_sum_gradient_and_hessian);

  // recover sum of gradient and hessian from the sum of quantized gradient and hessian
  double sum_gradient = static_cast<double>(static_cast<int32_t>(int_sum_gradient_and_hessian >> 32)) * grad_scale;
  double sum_hessian = static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff)) * hess_scale;
  if (USE_SMOOTHING) {
    gain_shift = GetLeafGainGivenOutput<USE_L1>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
  } else {
    // Need special case for no smoothing to preserve existing behaviour. If no smoothing, the parent output is calculated
    // with the larger categorical l2, whereas min_split_gain uses the original l2.
    gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, false>(sum_gradient, sum_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2, meta_->config->max_delta_step, 0,
        num_data, 0);
  }

  double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
  const int8_t offset = meta_->offset;
  const int bin_start = 1 - offset;
  const int bin_end = meta_->num_bin - offset;
  int used_bin = -1;

  std::vector<int> sorted_idx;
  double l2 = meta_->config->lambda_l2;
  bool use_onehot = meta_->num_bin <= meta_->config->max_cat_to_onehot;
  int best_threshold = -1;
  int best_dir = 1;
  const double cnt_factor = static_cast<double>(num_data) /
    static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff));
  int rand_threshold = 0;

  const PACKED_HIST_BIN_T* data_ptr = nullptr;
  if (HIST_BITS_BIN == 16) {
    data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_int16_);
  } else {
    data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_);
  }

  if (use_onehot) {
    if (USE_RAND) {
      if (bin_end - bin_start > 0) {
        rand_threshold = meta_->rand.NextInt(bin_start, bin_end);
      }
    }
    for (int t = bin_start; t < bin_end; ++t) {
      const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
      const uint32_t int_hess = HIST_BITS_BIN == 16 ?
        static_cast<uint32_t>(grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(grad_and_hess & 0x00000000ffffffff);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(int_hess * cnt_factor));
      const double hess = int_hess * hess_scale;
      // if data not enough, or sum hessian too small
      if (cnt < meta_->config->min_data_in_leaf ||
          hess < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }
      data_size_t other_count = num_data - cnt;
      // if data not enough
      if (other_count < meta_->config->min_data_in_leaf) {
        continue;
      }

      const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_ACC != HIST_BITS_BIN ?
        ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
        (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
        grad_and_hess;
      const PACKED_HIST_ACC_T sum_other_grad_and_hess = local_int_sum_gradient_and_hessian - grad_and_hess_acc;
      const uint32_t sum_other_hess_int = HIST_BITS_ACC == 16 ?
        static_cast<uint32_t>(sum_other_grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(sum_other_grad_and_hess & 0x00000000ffffffff);
      double sum_other_hessian = sum_other_hess_int * hess_scale;
      // if sum hessian too small
      if (sum_other_hessian < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }

      const int32_t int_grad = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(grad_and_hess_acc >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(grad_and_hess_acc) >> 32);
      const double grad = int_grad * grad_scale;

      const int32_t sum_other_grad_int = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(sum_other_grad_and_hess >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(sum_other_grad_and_hess) >> 32);
      const double sum_other_gradient = sum_other_grad_int * grad_scale;

      if (USE_RAND) {
        if (t != rand_threshold) {
          continue;
        }
      }
      // current split gain
      double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_other_gradient, sum_other_hessian, grad, hess,
          meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
          constraints, 0, meta_->config->path_smooth, other_count, cnt, parent_output);
      // gain with split is worse than without split
      if (current_gain <= min_gain_shift) {
        continue;
      }

      // mark as able to be split
      is_splittable_ = true;
      // better split point
      if (current_gain > best_gain) {
        best_threshold = t;
        best_sum_left_gradient_and_hessian = grad_and_hess_acc;
        best_gain = current_gain;
      }
    }
  } else {
    for (int i = bin_start; i < bin_end; ++i) {
      const PACKED_HIST_BIN_T int_grad_and_hess = data_ptr[i];
      const uint32_t int_hess = HIST_BITS_BIN == 16 ?
        static_cast<uint32_t>(int_grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(int_grad_and_hess & 0x00000000ffffffff);
      const int cnt = Common::RoundInt(int_hess * cnt_factor);
      if (cnt >= meta_->config->cat_smooth) {
        sorted_idx.push_back(i);
      }
    }
    used_bin = static_cast<int>(sorted_idx.size());

    l2 += meta_->config->cat_l2;

    auto ctr_fun = [this](double sum_grad, double sum_hess) {
      return (sum_grad) / (sum_hess + meta_->config->cat_smooth);
    };
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(), [data_ptr, &ctr_fun, grad_scale, hess_scale](int i, int j) {
          const PACKED_HIST_BIN_T int_grad_and_hess_i = data_ptr[i];
          const PACKED_HIST_BIN_T int_grad_and_hess_j = data_ptr[j];
          const int32_t int_grad_i = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(static_cast<int16_t>(int_grad_and_hess_i >> 16)) :
            static_cast<int32_t>(static_cast<int64_t>(int_grad_and_hess_i) >> 32);
          const uint32_t int_hess_i = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(int_grad_and_hess_i & 0x0000ffff) :
            static_cast<int32_t>(int_grad_and_hess_i & 0x00000000ffffffff);
          const int32_t int_grad_j = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(static_cast<int16_t>(int_grad_and_hess_j >> 16)) :
            static_cast<int32_t>(static_cast<int64_t>(int_grad_and_hess_j) >> 32);
          const uint32_t int_hess_j = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(int_grad_and_hess_j & 0x0000ffff) :
            static_cast<int32_t>(int_grad_and_hess_j & 0x00000000ffffffff);

          const double grad_i = int_grad_i * grad_scale;
          const double hess_i = int_hess_i * hess_scale;
          const double grad_j = int_grad_j * grad_scale;
          const double hess_j = int_hess_j * hess_scale;

          return ctr_fun(grad_i, hess_i) < ctr_fun(grad_j, hess_j);
        });

    std::vector<int> find_direction(1, 1);
    std::vector<int> start_position(1, 0);
    find_direction.push_back(-1);
    start_position.push_back(used_bin - 1);
    const int max_num_cat =
        std::min(meta_->config->max_cat_threshold, (used_bin + 1) / 2);
    int max_threshold = std::max(std::min(max_num_cat, used_bin) - 1, 0);
    if (USE_RAND) {
      if (max_threshold > 0) {
        rand_threshold = meta_->rand.NextInt(0, max_threshold);
      }
    }

    is_splittable_ = false;
    for (size_t out_i = 0; out_i < find_direction.size(); ++out_i) {
      auto dir = find_direction[out_i];
      auto start_pos = start_position[out_i];
      data_size_t min_data_per_group = meta_->config->min_data_per_group;
      data_size_t cnt_cur_group = 0;
      PACKED_HIST_ACC_T int_sum_left_gradient_and_hessian = 0;
      data_size_t left_count = 0;
      for (int i = 0; i < used_bin && i < max_num_cat; ++i) {
        auto t = sorted_idx[start_pos];
        start_pos += dir;
        PACKED_HIST_BIN_T int_grad_and_hess = data_ptr[t];

        uint32_t int_hess = HIST_BITS_BIN == 16 ?
          static_cast<uint32_t>(int_grad_and_hess & 0x0000ffff) :
          static_cast<uint32_t>(int_grad_and_hess & 0x00000000ffffffff);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(int_hess * cnt_factor));

        if (HIST_BITS_ACC != HIST_BITS_BIN) {
          PACKED_HIST_ACC_T int_grad_and_hess_acc =
            (static_cast<PACKED_HIST_ACC_T>(static_cast<int64_t>(int_grad_and_hess & 0xffff0000)) << 32) |
            (static_cast<PACKED_HIST_ACC_T>(int_grad_and_hess & 0x0000ffff));
          int_sum_left_gradient_and_hessian += int_grad_and_hess_acc;
        } else {
          int_sum_left_gradient_and_hessian += int_grad_and_hess;
        }

        left_count += cnt;
        cnt_cur_group += cnt;

        const uint32_t int_left_sum_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(int_sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(int_sum_left_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_left_hessian = int_left_sum_hessian * hess_scale;

        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        if (right_count < meta_->config->min_data_in_leaf ||
            right_count < min_data_per_group) {
          break;
        }

        const PACKED_HIST_ACC_T int_sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - int_sum_left_gradient_and_hessian;
        const uint32_t int_right_sum_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(int_sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(int_sum_right_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_right_hessian = int_right_sum_hessian * hess_scale;

        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        if (cnt_cur_group < min_data_per_group) {
          continue;
        }

        cnt_cur_group = 0;

        const int32_t int_sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<int32_t>(static_cast<int16_t>(int_sum_left_gradient_and_hessian >> 16)) :
          static_cast<int32_t>(static_cast<int64_t>(int_sum_left_gradient_and_hessian) >> 32);
        const double sum_left_gradient = int_sum_left_gradient * grad_scale;

        const int32_t int_sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<int32_t>(static_cast<int16_t>(int_sum_right_gradient_and_hessian >> 16)) :
          static_cast<int32_t>(static_cast<int64_t>(int_sum_right_gradient_and_hessian) >> 32);
        const double sum_right_gradient = int_sum_right_gradient * grad_scale;

        if (USE_RAND) {
          if (i != rand_threshold) {
            continue;
          }
        }
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1, l2,
            meta_->config->max_delta_step, constraints, 0, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        if (current_gain <= min_gain_shift) {
          continue;
        }
        is_splittable_ = true;
        if (current_gain > best_gain) {
          best_sum_left_gradient_and_hessian = int_sum_left_gradient_and_hessian;
          best_threshold = i;
          best_gain = current_gain;
          best_dir = dir;
        }
      }
    }
  }

  if (is_splittable_) {
    const int32_t int_best_sum_left_gradient = HIST_BITS_ACC == 16 ?
      static_cast<int32_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) :
      static_cast<int32_t>(static_cast<int64_t>(best_sum_left_gradient_and_hessian) >> 32);
    const uint32_t int_best_sum_left_hessian = HIST_BITS_ACC == 16 ?
      static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x0000ffff) :
      static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x00000000ffffffff);
    const double best_sum_left_gradient = int_best_sum_left_gradient * grad_scale;
    const double best_sum_left_hessian = int_best_sum_left_hessian * hess_scale;

    const PACKED_HIST_ACC_T best_sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian;
    const int32_t int_best_sum_right_gradient = HIST_BITS_ACC == 16 ?
      static_cast<int32_t>(static_cast<int16_t>(best_sum_right_gradient_and_hessian >> 16)) :
      static_cast<int32_t>(static_cast<int64_t>(best_sum_right_gradient_and_hessian) >> 32);
    const uint32_t int_best_sum_right_hessian = HIST_BITS_ACC == 16 ?
      static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x0000ffff) :
      static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x00000000ffffffff);
    const double best_sum_right_gradient = int_best_sum_right_gradient * grad_scale;
    const double best_sum_right_hessian = int_best_sum_right_hessian * hess_scale;

    const data_size_t best_left_count = Common::RoundInt(static_cast<double>(int_best_sum_left_hessian) * cnt_factor);
    const data_size_t best_right_count = Common::RoundInt(static_cast<double>(int_best_sum_right_hessian) * cnt_factor);

    const int64_t best_sum_left_gradient_and_hessian_int64 = HIST_BITS_ACC == 16 ?
        ((static_cast<int64_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) << 32) |
        static_cast<int64_t>(best_sum_left_gradient_and_hessian & 0x0000ffff)) :
        best_sum_left_gradient_and_hessian;
    const int64_t best_sum_right_gradient_and_hessian_int64 = int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian_int64;

    output->left_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_left_gradient, best_sum_left_hessian,
        meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
        constraints->LeftToBasicConstraint(), meta_->config->path_smooth, best_left_count, parent_output);
    output->left_count = best_left_count;
    output->left_sum_gradient = best_sum_left_gradient;
    output->left_sum_hessian = best_sum_left_hessian;
    output->right_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_right_gradient,
        best_sum_right_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, constraints->RightToBasicConstraint(), meta_->config->path_smooth,
        best_right_count, parent_output);
    output->right_count = best_right_count;
    output->right_sum_gradient = best_sum_right_gradient;
    output->right_sum_hessian = best_sum_right_hessian;
    output->gain = best_gain - min_gain_shift;

    output->left_sum_gradient_and_hessian = best_sum_left_gradient_and_hessian_int64;
    output->right_sum_gradient_and_hessian = best_sum_right_gradient_and_hessian_int64;
    if (use_onehot) {
      output->num_cat_threshold = 1;
      output->cat_threshold =
          std::vector<uint32_t>(1, static_cast<uint32_t>(best_threshold + offset));
    } else {
      output->num_cat_threshold = best_threshold + 1;
      output->cat_threshold =
          std::vector<uint32_t>(output->num_cat_threshold);
      if (best_dir == 1) {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[i] + offset;
          output->cat_threshold[i] = t;
        }
      } else {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[used_bin - 1 - i] + offset;
          output->cat_threshold[i] = t;
        }
      }
    }
    output->monotone_type = 0;
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/feature_histogram.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_
#define LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/dataset.h>
#include <LightGBM/utils/array_args.h>

#include <algorithm>
#include <cmath>
#include <cstring>
#include <memory>
#include <utility>
#include <vector>

#include "monotone_constraints.hpp"
#include "split_info.hpp"

namespace LightGBM {

class FeatureMetainfo {
 public:
  int num_bin;
  MissingType missing_type;
  int8_t offset = 0;
  uint32_t default_bin;
  int8_t monotone_type = 0;
  double penalty = 1.0;
  /*! \brief pointer of tree config */
  const Config* config;
  BinType bin_type;
  /*! \brief random number generator for extremely randomized trees */
  mutable Random rand;
};
/*!
 * \brief FeatureHistogram is used to construct and store a histogram for a
 * feature.
 */
class FeatureHistogram {
 public:
  FeatureHistogram() { data_ = nullptr; }

  ~FeatureHistogram() {}

  /*! \brief Disable copy */
  FeatureHistogram& operator=(const FeatureHistogram&) = delete;
  /*! \brief Disable copy */
  FeatureHistogram(const FeatureHistogram&) = delete;

  /*!
   * \brief Init the feature histogram
   * \param feature the feature data for this histogram
   * \param min_num_data_one_leaf minimal number of data in one leaf
   */
  void Init(hist_t* data, int16_t* data_int16, const FeatureMetainfo* meta) {
    meta_ = meta;
    data_ = data;
    data_int16_ = data_int16;
    ResetFunc();
  }

  /*!
   * \brief Init the feature histogram
   * \param feature the feature data for this histogram
   * \param min_num_data_one_leaf minimal number of data in one leaf
   */
  void Init(hist_t* data, const FeatureMetainfo* meta) {
    meta_ = meta;
    data_ = data;
    data_int16_ = nullptr;
    ResetFunc();
  }

  void ResetFunc() {
    if (meta_->bin_type == BinType::NumericalBin) {
      FuncForNumrical();
    } else {
      FuncForCategorical();
    }
  }

  hist_t* RawData() { return data_; }

  int32_t* RawDataInt32() { return reinterpret_cast<int32_t*>(data_); }

  int16_t* RawDataInt16() { return data_int16_; }

  /*!
   * \brief Subtract current histograms with other
   * \param other The histogram that want to subtract
   */
  template <bool USE_DIST_GRAD = false,
    typename THIS_HIST_T = hist_t, typename OTHER_HIST_T = hist_t, typename RESULT_HIST_T = hist_t,
    int THIS_HIST_BITS = 0, int OTHER_HIST_BITS = 0, int RESULT_HIST_BITS = 0>
  void Subtract(const FeatureHistogram& other, const int32_t* buffer = nullptr) {
    if (USE_DIST_GRAD) {
      const THIS_HIST_T* this_int_data = THIS_HIST_BITS == 16 ?
        reinterpret_cast<const THIS_HIST_T*>(data_int16_) :
        (RESULT_HIST_BITS == 16 ?
          reinterpret_cast<const THIS_HIST_T*>(buffer) :
          reinterpret_cast<const THIS_HIST_T*>(data_));
      const OTHER_HIST_T* other_int_data = OTHER_HIST_BITS == 16 ?
        reinterpret_cast<OTHER_HIST_T*>(other.data_int16_) :
        reinterpret_cast<OTHER_HIST_T*>(other.data_);
      RESULT_HIST_T* result_int_data = RESULT_HIST_BITS == 16 ?
        reinterpret_cast<RESULT_HIST_T*>(data_int16_) :
        reinterpret_cast<RESULT_HIST_T*>(data_);
      if (THIS_HIST_BITS == 32 && OTHER_HIST_BITS == 16 && RESULT_HIST_BITS == 32) {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          const int32_t other_grad_hess = static_cast<int32_t>(other_int_data[i]);
          const int64_t this_grad_hess = this_int_data[i];
          const int64_t other_grad_hess_int64 =
            (static_cast<int64_t>(static_cast<int16_t>(other_grad_hess >> 16)) << 32) |
            (static_cast<int64_t>(other_grad_hess & 0x0000ffff));
          const int64_t result_grad_hess = this_grad_hess - other_grad_hess_int64;
          result_int_data[i] = static_cast<RESULT_HIST_T>(result_grad_hess);
        }
      } else if (THIS_HIST_BITS == 32 && OTHER_HIST_BITS == 16 && RESULT_HIST_BITS == 16) {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          const int32_t other_grad_hess = static_cast<int32_t>(other_int_data[i]);
          const int64_t this_grad_hess = this_int_data[i];
          const int64_t other_grad_hess_int64 =
            (static_cast<int64_t>(static_cast<int16_t>(other_grad_hess >> 16)) << 32) |
            (static_cast<int64_t>(other_grad_hess & 0x0000ffff));
          const int64_t result_grad_hess = this_grad_hess - other_grad_hess_int64;
          const int32_t result_grad_hess_int32 =
            (static_cast<int32_t>(result_grad_hess >> 32) << 16) |
            static_cast<int32_t>(result_grad_hess & 0x00000000ffffffff);
          result_int_data[i] = result_grad_hess_int32;
        }
      } else {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          result_int_data[i] = this_int_data[i] - other_int_data[i];
        }
      }
    } else {
      for (int i = 0; i < (meta_->num_bin - meta_->offset) * 2; ++i) {
        data_[i] -= other.data_[i];
      }
    }
  }

  void CopyToBuffer(int32_t* buffer) {
    const int64_t* data_ptr = reinterpret_cast<const int64_t*>(data_);
    int64_t* buffer_ptr = reinterpret_cast<int64_t*>(buffer);
    for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
      buffer_ptr[i] = data_ptr[i];
    }
  }

  void CopyFromInt16ToInt32(char* buffer) {
    const int32_t* int16_data = reinterpret_cast<const int32_t*>(RawDataInt16());
    int64_t* int32_data = reinterpret_cast<int64_t*>(buffer);
    for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
      const int32_t int16_val = int16_data[i];
      int32_data[i] = (static_cast<int64_t>(static_cast<int16_t>(int16_val >> 16)) << 32) |
        static_cast<int64_t>(int16_val & 0x0000ffff);
    }
  }

  void FindBestThreshold(double sum_gradient, double sum_hessian,
                         data_size_t num_data,
                         const FeatureConstraint* constraints,
                         double parent_output,
                         SplitInfo* output) {
    output->default_left = true;
    output->gain = kMinScore;
    find_best_threshold_fun_(sum_gradient, sum_hessian + 2 * kEpsilon, num_data,
                             constraints, parent_output, output);
    output->gain *= meta_->penalty;
  }

  void FindBestThresholdInt(int64_t sum_gradient_and_hessian,
                            double grad_scale, double hess_scale,
                            const uint8_t num_bits_bin,
                            const uint8_t num_bits_acc,
                            data_size_t num_data,
                            const FeatureConstraint* constraints,
                            double parent_output,
                            SplitInfo* output) {
    output->default_left = true;
    output->gain = kMinScore;
    int_find_best_threshold_fun_(sum_gradient_and_hessian, grad_scale, hess_scale, num_bits_bin, num_bits_acc, num_data,
                             constraints, parent_output, output);
    output->gain *= meta_->penalty;
  }

  template <bool USE_RAND, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  double BeforeNumerical(double sum_gradient, double sum_hessian, double parent_output, data_size_t num_data,
                        SplitInfo* output, int* rand_threshold) {
    is_splittable_ = false;
    output->monotone_type = meta_->monotone_type;

    double gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, num_data, parent_output);
    *rand_threshold = 0;
    if (USE_RAND) {
      if (meta_->num_bin - 2 > 0) {
        *rand_threshold = meta_->rand.NextInt(0, meta_->num_bin - 2);
      }
    }
    return gain_shift + meta_->config->min_gain_to_split;
  }

  template <bool USE_RAND, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  double BeforeNumericalInt(int64_t sum_gradient_and_hessian, double grad_scale, double hess_scale, double parent_output, data_size_t num_data,
                        SplitInfo* output, int* rand_threshold) {
    is_splittable_ = false;
    output->monotone_type = meta_->monotone_type;
    const int32_t int_sum_gradient = static_cast<int32_t>(sum_gradient_and_hessian >> 32);
    const uint32_t int_sum_hessian = static_cast<uint32_t>(sum_gradient_and_hessian & 0x00000000ffffffff);
    const double sum_gradient = static_cast<double>(int_sum_gradient) * grad_scale;
    const double sum_hessian = static_cast<double>(int_sum_hessian) * hess_scale;
    double gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, num_data, parent_output);
    *rand_threshold = 0;
    if (USE_RAND) {
      if (meta_->num_bin - 2 > 0) {
        *rand_threshold = meta_->rand.NextInt(0, meta_->num_bin - 2);
      }
    }
    return gain_shift + meta_->config->min_gain_to_split;
  }

  void FuncForNumrical() {
    if (meta_->config->extra_trees) {
      if (meta_->config->monotone_constraints.empty()) {
        FuncForNumricalL1<true, false>();
      } else {
        FuncForNumricalL1<true, true>();
      }
    } else {
      if (meta_->config->monotone_constraints.empty()) {
        FuncForNumricalL1<false, false>();
      } else {
        FuncForNumricalL1<false, true>();
      }
    }
  }
  template <bool USE_RAND, bool USE_MC>
  void FuncForNumricalL1() {
    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        FuncForNumricalL2<USE_RAND, USE_MC, true, true>();
      } else {
        FuncForNumricalL2<USE_RAND, USE_MC, true, false>();
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        FuncForNumricalL2<USE_RAND, USE_MC, false, true>();
      } else {
        FuncForNumricalL2<USE_RAND, USE_MC, false, false>();
      }
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT>
  void FuncForNumricalL2() {
    if (meta_->config->path_smooth > kEpsilon) {
      FuncForNumricalL3<USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, true>();
    } else {
      FuncForNumricalL3<USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, false>();
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  void FuncForNumricalL3() {
  if (meta_->config->use_quantized_grad) {
#define TEMPLATE_PREFIX_INT USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING
#define LAMBDA_ARGUMENTS_INT                                         \
  int64_t sum_gradient_and_hessian, double grad_scale, double hess_scale, const uint8_t hist_bits_bin, const uint8_t hist_bits_acc, data_size_t num_data, \
      const FeatureConstraint* constraints, double parent_output, SplitInfo *output
#define BEFORE_ARGUMENTS_INT sum_gradient_and_hessian, grad_scale, hess_scale, parent_output, num_data, output, &rand_threshold
#define FUNC_ARGUMENTS_INT                                                      \
  sum_gradient_and_hessian, grad_scale, hess_scale, num_data, constraints, min_gain_shift, \
      output, rand_threshold, parent_output

      if (meta_->num_bin > 2 && meta_->missing_type != MissingType::None) {
        if (meta_->missing_type == MissingType::Zero) {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        } else {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        }
      } else {
        if (meta_->missing_type != MissingType::NaN) {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        } else {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
            output->default_left = false;
          };
        }
      }
#undef TEMPLATE_PREFIX_INT
#undef LAMBDA_ARGUMENTS_INT
#undef BEFORE_ARGUMENTS_INT
#undef FUNC_ARGURMENTS_INT
  } else {
#define TEMPLATE_PREFIX USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING
#define LAMBDA_ARGUMENTS                                         \
  double sum_gradient, double sum_hessian, data_size_t num_data, \
      const FeatureConstraint* constraints, double parent_output, SplitInfo *output
#define BEFORE_ARGUMENTS sum_gradient, sum_hessian, parent_output, num_data, output, &rand_threshold
#define FUNC_ARGUMENTS                                                      \
  sum_gradient, sum_hessian, num_data, constraints, min_gain_shift, \
      output, rand_threshold, parent_output

      if (meta_->num_bin > 2 && meta_->missing_type != MissingType::None) {
        if (meta_->missing_type == MissingType::Zero) {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, true, false>(
                FUNC_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, false, true, false>(
                FUNC_ARGUMENTS);
          };
        } else {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, true>(
                FUNC_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, false, false, true>(
                FUNC_ARGUMENTS);
          };
        }
      } else {
        if (meta_->missing_type != MissingType::NaN) {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, false>(
                FUNC_ARGUMENTS);
          };
        } else {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, false>(
                FUNC_ARGUMENTS);
            output->default_left = false;
          };
        }
      }
#undef TEMPLATE_PREFIX
#undef LAMBDA_ARGUMENTS
#undef BEFORE_ARGUMENTS
#undef FUNC_ARGURMENTS
    }
  }

  void FuncForCategorical();

  template <bool USE_RAND, bool USE_MC>
  void FuncForCategoricalL1();

  template <bool USE_RAND, bool USE_MC, bool USE_SMOOTHING>
  void FuncForCategoricalL2();

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  void FindBestThresholdCategoricalInner(double sum_gradient,
                                         double sum_hessian,
                                         data_size_t num_data,
                                         const FeatureConstraint* constraints,
                                         double parent_output,
                                         SplitInfo* output);

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING, typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T,
          typename HIST_BIN_T, typename HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FindBestThresholdCategoricalIntInner(int64_t int_sum_gradient_and_hessian,
                                            const double grad_scale, const double hess_scale,
                                            data_size_t num_data,
                                            const FeatureConstraint* constraints,
                                            double parent_output,
                                            SplitInfo* output);

  void GatherInfoForThreshold(double sum_gradient, double sum_hessian,
                              uint32_t threshold, data_size_t num_data,
                              double parent_output, SplitInfo* output) {
    if (meta_->bin_type == BinType::NumericalBin) {
      GatherInfoForThresholdNumerical(sum_gradient, sum_hessian, threshold,
                                      num_data, parent_output, output);
    } else {
      GatherInfoForThresholdCategorical(sum_gradient, sum_hessian, threshold,
                                        num_data, parent_output, output);
    }
  }

  void GatherInfoForThresholdNumerical(double sum_gradient, double sum_hessian,
                                       uint32_t threshold, data_size_t num_data,
                                       double parent_output, SplitInfo* output) {
    bool use_smoothing = meta_->config->path_smooth > kEpsilon;
    if (use_smoothing) {
      GatherInfoForThresholdNumericalInner<true>(sum_gradient, sum_hessian,
                                                 threshold, num_data,
                                                 parent_output, output);
    } else {
      GatherInfoForThresholdNumericalInner<false>(sum_gradient, sum_hessian,
                                                  threshold, num_data,
                                                  parent_output, output);
    }
  }

  template<bool USE_SMOOTHING>
  void GatherInfoForThresholdNumericalInner(double sum_gradient, double sum_hessian,
                                            uint32_t threshold, data_size_t num_data,
                                            double parent_output, SplitInfo* output) {
    double gain_shift = GetLeafGainGivenOutput<true>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1,
        meta_->config->lambda_l2, parent_output);
    double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;

    // do stuff here
    const int8_t offset = meta_->offset;

    double sum_right_gradient = 0.0f;
    double sum_right_hessian = kEpsilon;
    data_size_t right_count = 0;

    // set values
    bool use_na_as_missing = false;
    bool skip_default_bin = false;
    if (meta_->missing_type == MissingType::Zero) {
      skip_default_bin = true;
    } else if (meta_->missing_type == MissingType::NaN) {
      use_na_as_missing = true;
    }

    int t = meta_->num_bin - 1 - offset - use_na_as_missing;
    const int t_end = 1 - offset;
    const double cnt_factor = num_data / sum_hessian;
    // from right to left, and we don't need data in bin0
    for (; t >= t_end; --t) {
      if (static_cast<uint32_t>(t + offset) <= threshold) {
        break;
      }

      // need to skip default bin
      if (skip_default_bin &&
          (t + offset) == static_cast<int>(meta_->default_bin)) {
        continue;
      }
      const auto grad = GET_GRAD(data_, t);
      const auto hess = GET_HESS(data_, t);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
      sum_right_gradient += grad;
      sum_right_hessian += hess;
      right_count += cnt;
    }
    double sum_left_gradient = sum_gradient - sum_right_gradient;
    double sum_left_hessian = sum_hessian - sum_right_hessian;
    data_size_t left_count = num_data - right_count;
    double current_gain =
        GetLeafGain<true, true, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            meta_->config->path_smooth, left_count, parent_output) +
        GetLeafGain<true, true, USE_SMOOTHING>(
            sum_right_gradient, sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            meta_->config->path_smooth, right_count, parent_output);

    // gain with split is worse than without split
    if (std::isnan(current_gain) || current_gain <= min_gain_shift) {
      output->gain = kMinScore;
      Log::Warning(
          "'Forced Split' will be ignored since the gain getting worse.");
      return;
    }

    // update split information
    output->threshold = threshold;
    output->left_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1,
        meta_->config->lambda_l2, meta_->config->max_delta_step,
        meta_->config->path_smooth, left_count, parent_output);
    output->left_count = left_count;
    output->left_sum_gradient = sum_left_gradient;
    output->left_sum_hessian = sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_gradient - sum_left_gradient, sum_hessian - sum_left_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth,
        right_count, parent_output);
    output->right_count = num_data - left_count;
    output->right_sum_gradient = sum_gradient - sum_left_gradient;
    output->right_sum_hessian = sum_hessian - sum_left_hessian - kEpsilon;
    output->gain = current_gain - min_gain_shift;
    output->default_left = true;
  }

  void GatherInfoForThresholdCategorical(double sum_gradient,  double sum_hessian,
                                         uint32_t threshold, data_size_t num_data,
                                         double parent_output, SplitInfo* output) {
    bool use_smoothing = meta_->config->path_smooth > kEpsilon;
    if (use_smoothing) {
      GatherInfoForThresholdCategoricalInner<true>(sum_gradient, sum_hessian, threshold,
                                                   num_data, parent_output, output);
    } else {
      GatherInfoForThresholdCategoricalInner<false>(sum_gradient, sum_hessian, threshold,
                                                    num_data, parent_output, output);
    }
  }

  template<bool USE_SMOOTHING>
  void GatherInfoForThresholdCategoricalInner(double sum_gradient,
                                              double sum_hessian, uint32_t threshold,
                                              data_size_t num_data, double parent_output,
                                              SplitInfo* output) {
    // get SplitInfo for a given one-hot categorical split.
    output->default_left = false;
    double gain_shift = GetLeafGainGivenOutput<true>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
    double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
    if (threshold >= static_cast<uint32_t>(meta_->num_bin) || threshold == 0) {
      output->gain = kMinScore;
      Log::Warning("Invalid categorical threshold split");
      return;
    }
    const double cnt_factor = num_data / sum_hessian;
    const auto grad = GET_GRAD(data_, threshold - meta_->offset);
    const auto hess = GET_HESS(data_, threshold - meta_->offset);
    data_size_t cnt =
        static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));

    double l2 = meta_->config->lambda_l2;
    data_size_t left_count = cnt;
    data_size_t right_count = num_data - left_count;
    double sum_left_hessian = hess + kEpsilon;
    double sum_right_hessian = sum_hessian - sum_left_hessian;
    double sum_left_gradient = grad;
    double sum_right_gradient = sum_gradient - sum_left_gradient;
    // current split gain
    double current_gain =
        GetLeafGain<true, true, USE_SMOOTHING>(sum_right_gradient, sum_right_hessian,
                                      meta_->config->lambda_l1, l2,
                                      meta_->config->max_delta_step,
                                      meta_->config->path_smooth, right_count,
                                      parent_output) +
        GetLeafGain<true, true, USE_SMOOTHING>(sum_left_gradient, sum_left_hessian,
                                      meta_->config->lambda_l1, l2,
                                      meta_->config->max_delta_step,
                                      meta_->config->path_smooth, left_count,
                                      parent_output);
    if (std::isnan(current_gain) || current_gain <= min_gain_shift) {
      output->gain = kMinScore;
      Log::Warning(
          "'Forced Split' will be ignored since the gain getting worse.");
      return;
    }
    output->left_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, left_count,
        parent_output);
    output->left_count = left_count;
    output->left_sum_gradient = sum_left_gradient;
    output->left_sum_hessian = sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_right_gradient, sum_right_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, right_count,
        parent_output);
    output->right_count = right_count;
    output->right_sum_gradient = sum_gradient - sum_left_gradient;
    output->right_sum_hessian = sum_right_hessian - kEpsilon;
    output->gain = current_gain - min_gain_shift;
    output->num_cat_threshold = 1;
    output->cat_threshold = std::vector<uint32_t>(1, threshold);
  }

  /*!
   * \brief Binary size of this histogram
   */
  int SizeOfHistogram() const {
    return (meta_->num_bin - meta_->offset) * kHistEntrySize;
  }

  int SizeOfInt32Histogram() const {
    return (meta_->num_bin - meta_->offset) * kInt32HistEntrySize;
  }

  int SizeOfInt16Histogram() const {
    return (meta_->num_bin - meta_->offset) * kInt16HistEntrySize;
  }

  /*!
   * \brief Restore histogram from memory
   */
  void FromMemory(char* memory_data) {
    std::memcpy(data_, memory_data,
                (meta_->num_bin - meta_->offset) * kHistEntrySize);
  }

  void FromMemoryInt32(char* memory_data) {
    std::memcpy(data_, memory_data,
                (meta_->num_bin - meta_->offset) * kInt32HistEntrySize);
  }

  void FromMemoryInt16(char* memory_data) {
    std::memcpy(data_int16_, memory_data,
                (meta_->num_bin - meta_->offset) * kInt16HistEntrySize);
  }

  /*!
   * \brief True if this histogram can be splitted
   */
  bool is_splittable() const { return is_splittable_; }

  /*!
   * \brief Set splittable to this histogram
   */
  void set_is_splittable(bool val) { is_splittable_ = val; }

  static double ThresholdL1(double s, double l1) {
    const double reg_s = std::max(0.0, std::fabs(s) - l1);
    return Common::Sign(s) * reg_s;
  }

  template <bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double CalculateSplittedLeafOutput(double sum_gradients,
                                            double sum_hessians, double l1,
                                            double l2, double max_delta_step,
                                            double smoothing, data_size_t num_data,
                                            double parent_output) {
    double ret;
    if (USE_L1) {
      ret = -ThresholdL1(sum_gradients, l1) / (sum_hessians + l2);
    } else {
      ret = -sum_gradients / (sum_hessians + l2);
    }
    if (USE_MAX_OUTPUT) {
      if (max_delta_step > 0 && std::fabs(ret) > max_delta_step) {
        ret = Common::Sign(ret) * max_delta_step;
      }
    }
    if (USE_SMOOTHING) {
      ret = ret * (num_data / smoothing) / (num_data / smoothing + 1) \
          + parent_output / (num_data / smoothing + 1);
    }
    return ret;
  }

  template <bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double CalculateSplittedLeafOutput(
      double sum_gradients, double sum_hessians, double l1, double l2,
      double max_delta_step, const BasicConstraint& constraints,
      double smoothing, data_size_t num_data, double parent_output) {
    double ret = CalculateSplittedLeafOutput<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradients, sum_hessians, l1, l2, max_delta_step, smoothing, num_data, parent_output);
    if (USE_MC) {
      if (ret < constraints.min) {
        ret = constraints.min;
      } else if (ret > constraints.max) {
        ret = constraints.max;
      }
    }
    return ret;
  }

 private:
  template <bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double GetSplitGains(double sum_left_gradients,
                              double sum_left_hessians,
                              double sum_right_gradients,
                              double sum_right_hessians, double l1, double l2,
                              double max_delta_step,
                              const FeatureConstraint* constraints,
                              int8_t monotone_constraint,
                              double smoothing,
                              data_size_t left_count,
                              data_size_t right_count,
                              double parent_output) {
    if (!USE_MC) {
      return GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(sum_left_gradients,
                                                                sum_left_hessians, l1, l2,
                                                                max_delta_step, smoothing,
                                                                left_count, parent_output) +
             GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(sum_right_gradients,
                                                                sum_right_hessians, l1, l2,
                                                                max_delta_step, smoothing,
                                                                right_count, parent_output);
    } else {
      double left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_left_gradients, sum_left_hessians, l1, l2, max_delta_step,
              constraints->LeftToBasicConstraint(), smoothing, left_count, parent_output);
      double right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_right_gradients, sum_right_hessians, l1, l2, max_delta_step,
              constraints->RightToBasicConstraint(), smoothing, right_count, parent_output);
      if (((monotone_constraint > 0) && (left_output > right_output)) ||
          ((monotone_constraint < 0) && (left_output < right_output))) {
        return 0;
      }
      return GetLeafGainGivenOutput<USE_L1>(
                 sum_left_gradients, sum_left_hessians, l1, l2, left_output) +
             GetLeafGainGivenOutput<USE_L1>(
                 sum_right_gradients, sum_right_hessians, l1, l2, right_output);
    }
  }

  template <bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double GetLeafGain(double sum_gradients, double sum_hessians,
                            double l1, double l2, double max_delta_step,
                            double smoothing, data_size_t num_data, double parent_output) {
    if (!USE_MAX_OUTPUT && !USE_SMOOTHING) {
      if (USE_L1) {
        const double sg_l1 = ThresholdL1(sum_gradients, l1);
        return (sg_l1 * sg_l1) / (sum_hessians + l2);
      } else {
        return (sum_gradients * sum_gradients) / (sum_hessians + l2);
      }
    } else {
      double output = CalculateSplittedLeafOutput<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_gradients, sum_hessians, l1, l2, max_delta_step, smoothing, num_data, parent_output);
      return GetLeafGainGivenOutput<USE_L1>(sum_gradients, sum_hessians, l1, l2, output);
    }
  }

  template <bool USE_L1>
  static double GetLeafGainGivenOutput(double sum_gradients,
                                       double sum_hessians, double l1,
                                       double l2, double output) {
    if (USE_L1) {
      const double sg_l1 = ThresholdL1(sum_gradients, l1);
      return -(2.0 * sg_l1 * output + (sum_hessians + l2) * output * output);
    } else {
      return -(2.0 * sum_gradients * output +
               (sum_hessians + l2) * output * output);
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
            bool REVERSE, bool SKIP_DEFAULT_BIN, bool NA_AS_MISSING>
  void FindBestThresholdSequentially(double sum_gradient, double sum_hessian,
                                     data_size_t num_data,
                                     const FeatureConstraint* constraints,
                                     double min_gain_shift, SplitInfo* output,
                                     int rand_threshold, double parent_output) {
    const int8_t offset = meta_->offset;
    double best_sum_left_gradient = NAN;
    double best_sum_left_hessian = NAN;
    double best_gain = kMinScore;
    data_size_t best_left_count = 0;
    uint32_t best_threshold = static_cast<uint32_t>(meta_->num_bin);
    const double cnt_factor = num_data / sum_hessian;

    BasicConstraint best_right_constraints;
    BasicConstraint best_left_constraints;
    bool constraint_update_necessary =
        USE_MC && constraints->ConstraintDifferentDependingOnThreshold();

    if (USE_MC) {
      constraints->InitCumulativeConstraints(REVERSE);
    }

    if (REVERSE) {
      double sum_right_gradient = 0.0f;
      double sum_right_hessian = kEpsilon;
      data_size_t right_count = 0;

      int t = meta_->num_bin - 1 - offset - NA_AS_MISSING;
      const int t_end = 1 - offset;

      // from right to left, and we don't need data in bin0
      for (; t >= t_end; --t) {
        // need to skip default bin
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        const auto grad = GET_GRAD(data_, t);
        const auto hess = GET_HESS(data_, t);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
        sum_right_gradient += grad;
        sum_right_hessian += hess;
        right_count += cnt;
        // if data not enough, or sum hessian too small
        if (right_count < meta_->config->min_data_in_leaf ||
            sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t left_count = num_data - right_count;
        // if data not enough
        if (left_count < meta_->config->min_data_in_leaf) {
          break;
        }

        double sum_left_hessian = sum_hessian - sum_right_hessian;
        // if sum hessian too small
        if (sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_left_gradient = sum_gradient - sum_right_gradient;
        if (USE_RAND) {
          if (t - 1 + offset != rand_threshold) {
            continue;
          }
        }

        if (USE_MC && constraint_update_necessary) {
          constraints->Update(t + offset);
        }

        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          // left is <= threshold, right is > threshold.  so this is t-1
          best_threshold = static_cast<uint32_t>(t - 1 + offset);
          best_gain = current_gain;
        }
      }
    } else {
      double sum_left_gradient = 0.0f;
      double sum_left_hessian = kEpsilon;
      data_size_t left_count = 0;

      int t = 0;
      const int t_end = meta_->num_bin - 2 - offset;

      if (NA_AS_MISSING) {
        if (offset == 1) {
          sum_left_gradient = sum_gradient;
          sum_left_hessian = sum_hessian - kEpsilon;
          left_count = num_data;
          for (int i = 0; i < meta_->num_bin - offset; ++i) {
            const auto grad = GET_GRAD(data_, i);
            const auto hess = GET_HESS(data_, i);
            data_size_t cnt =
                static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
            sum_left_gradient -= grad;
            sum_left_hessian -= hess;
            left_count -= cnt;
          }
          t = -1;
        }
      }

      for (; t <= t_end; ++t) {
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        if (t >= 0) {
          sum_left_gradient += GET_GRAD(data_, t);
          sum_left_hessian += GET_HESS(data_, t);
          left_count += static_cast<data_size_t>(
              Common::RoundInt(GET_HESS(data_, t) * cnt_factor));
        }
        // if data not enough, or sum hessian too small
        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        // if data not enough
        if (right_count < meta_->config->min_data_in_leaf) {
          break;
        }

        double sum_right_hessian = sum_hessian - sum_left_hessian;
        // if sum Hessian too small
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = sum_gradient - sum_left_gradient;
        if (USE_RAND) {
          if (t + offset != rand_threshold) {
            continue;
          }
        }
        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth, left_count,
            right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = static_cast<uint32_t>(t + offset);
          best_gain = current_gain;
        }
      }
    }

    if (is_splittable_ && best_gain > output->gain + min_gain_shift) {
      // update split information
      output->threshold = best_threshold;
      output->left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_left_gradient, best_sum_left_hessian,
              meta_->config->lambda_l1, meta_->config->lambda_l2,
              meta_->config->max_delta_step, best_left_constraints, meta_->config->path_smooth,
              best_left_count, parent_output);
      output->left_count = best_left_count;
      output->left_sum_gradient = best_sum_left_gradient;
      output->left_sum_hessian = best_sum_left_hessian - kEpsilon;
      output->right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_gradient - best_sum_left_gradient,
              sum_hessian - best_sum_left_hessian, meta_->config->lambda_l1,
              meta_->config->lambda_l2, meta_->config->max_delta_step,
              best_right_constraints, meta_->config->path_smooth, num_data - best_left_count,
              parent_output);
      output->right_count = num_data - best_left_count;
      output->right_sum_gradient = sum_gradient - best_sum_left_gradient;
      output->right_sum_hessian =
          sum_hessian - best_sum_left_hessian - kEpsilon;
      output->gain = best_gain - min_gain_shift;
      output->default_left = REVERSE;
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
          bool REVERSE, bool SKIP_DEFAULT_BIN, bool NA_AS_MISSING, typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T,
          typename HIST_BIN_T, typename HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FindBestThresholdSequentiallyInt(int64_t int_sum_gradient_and_hessian,
                                        const double grad_scale, const double hess_scale,
                                        data_size_t num_data,
                                        const FeatureConstraint* constraints,
                                        double min_gain_shift, SplitInfo* output,
                                        int rand_threshold, double parent_output) {
    const int8_t offset = meta_->offset;
    PACKED_HIST_ACC_T best_sum_left_gradient_and_hessian = 0;
    PACKED_HIST_ACC_T local_int_sum_gradient_and_hessian =
      HIST_BITS_ACC == 16 ?
      ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
      static_cast<PACKED_HIST_ACC_T>(int_sum_gradient_and_hessian);
    double best_gain = kMinScore;
    uint32_t best_threshold = static_cast<uint32_t>(meta_->num_bin);
    const double cnt_factor = static_cast<double>(num_data) /
      static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff));

    BasicConstraint best_right_constraints;
    BasicConstraint best_left_constraints;
    bool constraint_update_necessary =
        USE_MC && constraints->ConstraintDifferentDependingOnThreshold();

    if (USE_MC) {
      constraints->InitCumulativeConstraints(REVERSE);
    }

    const PACKED_HIST_BIN_T* data_ptr = nullptr;
    if (HIST_BITS_BIN == 16) {
      data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_int16_);
    } else {
      data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_);
    }
    if (REVERSE) {
      PACKED_HIST_ACC_T sum_right_gradient_and_hessian = 0;

      int t = meta_->num_bin - 1 - offset - NA_AS_MISSING;
      const int t_end = 1 - offset;

      // from right to left, and we don't need data in bin0
      for (; t >= t_end; --t) {
        // need to skip default bin
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
        if (HIST_BITS_ACC != HIST_BITS_BIN) {
          const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
            ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
            (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
            ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
            (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
          sum_right_gradient_and_hessian += grad_and_hess_acc;
        } else {
          sum_right_gradient_and_hessian += grad_and_hess;
        }
        const uint32_t int_sum_right_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x00000000ffffffff);
        data_size_t right_count = Common::RoundInt(int_sum_right_hessian * cnt_factor);
        double sum_right_hessian = int_sum_right_hessian * hess_scale;
        // if data not enough, or sum hessian too small
        if (right_count < meta_->config->min_data_in_leaf ||
            sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t left_count = num_data - right_count;
        // if data not enough
        if (left_count < meta_->config->min_data_in_leaf) {
          break;
        }

        const PACKED_HIST_ACC_T sum_left_gradient_and_hessian = local_int_sum_gradient_and_hessian - sum_right_gradient_and_hessian;
        const uint32_t int_sum_left_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x00000000ffffffff);
        double sum_left_hessian = int_sum_left_hessian * hess_scale;
        // if sum hessian too small
        if (sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_right_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_right_gradient_and_hessian) >> 32)) * grad_scale;
        double sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_left_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_left_gradient_and_hessian) >> 32)) * grad_scale;
        if (USE_RAND) {
          if (t - 1 + offset != rand_threshold) {
            continue;
          }
        }

        if (USE_MC && constraint_update_necessary) {
          constraints->Update(t + offset);
        }

        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
            sum_right_hessian + kEpsilon, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_sum_left_gradient_and_hessian = sum_left_gradient_and_hessian;
          // left is <= threshold, right is > threshold.  so this is t-1
          best_threshold = static_cast<uint32_t>(t - 1 + offset);
          best_gain = current_gain;
        }
      }
    } else {
      PACKED_HIST_ACC_T sum_left_gradient_and_hessian = 0;

      int t = 0;
      const int t_end = meta_->num_bin - 2 - offset;

      if (NA_AS_MISSING) {
        if (offset == 1) {
          sum_left_gradient_and_hessian = local_int_sum_gradient_and_hessian;
          for (int i = 0; i < meta_->num_bin - offset; ++i) {
            const PACKED_HIST_BIN_T grad_and_hess = data_ptr[i];
            if (HIST_BITS_ACC != HIST_BITS_BIN) {
              const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
                ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
                (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
                ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
                (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
              sum_left_gradient_and_hessian -= grad_and_hess_acc;
            } else {
              sum_left_gradient_and_hessian -= grad_and_hess;
            }
          }
          t = -1;
        }
      }

      for (; t <= t_end; ++t) {
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        if (t >= 0) {
          const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
          if (HIST_BITS_ACC != HIST_BITS_BIN) {
            const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
              ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
              (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
              ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
              (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
            sum_left_gradient_and_hessian += grad_and_hess_acc;
          } else {
            sum_left_gradient_and_hessian += grad_and_hess;
          }
        }
        // if data not enough, or sum hessian too small
        const uint32_t int_sum_left_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x00000000ffffffff);
        const data_size_t left_count = Common::RoundInt(static_cast<double>(int_sum_left_hessian) * cnt_factor);
        const double sum_left_hessian = static_cast<double>(int_sum_left_hessian) * hess_scale;
        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        // if data not enough
        if (right_count < meta_->config->min_data_in_leaf) {
          break;
        }

        const PACKED_HIST_ACC_T sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - sum_left_gradient_and_hessian;
        const uint32_t int_sum_right_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_right_hessian = static_cast<double>(int_sum_right_hessian) * hess_scale;
        // if sum Hessian too small
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_right_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_right_gradient_and_hessian) >> 32)) * grad_scale;
        double sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_left_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_left_gradient_and_hessian) >> 32)) * grad_scale;
        if (USE_RAND) {
          if (t + offset != rand_threshold) {
            continue;
          }
        }
        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
            sum_right_hessian + kEpsilon, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth, left_count,
            right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_sum_left_gradient_and_hessian = sum_left_gradient_and_hessian;
          best_threshold = static_cast<uint32_t>(t + offset);
          best_gain = current_gain;
        }
      }
    }

    if (is_splittable_ && best_gain > output->gain + min_gain_shift) {
      const int32_t int_best_sum_left_gradient = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(best_sum_left_gradient_and_hessian) >> 32);
      const uint32_t int_best_sum_left_hessian = HIST_BITS_ACC == 16 ?
        static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x0000ffff) :
        static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x00000000ffffffff);
      const double best_sum_left_gradient = static_cast<double>(int_best_sum_left_gradient) * grad_scale;
      const double best_sum_left_hessian = static_cast<double>(int_best_sum_left_hessian) * hess_scale;
      const int64_t best_sum_left_gradient_and_hessian_int64 = HIST_BITS_ACC == 16 ?
          ((static_cast<int64_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) << 32) |
          static_cast<int64_t>(best_sum_left_gradient_and_hessian & 0x0000ffff)) :
          best_sum_left_gradient_and_hessian;
      const int64_t best_sum_right_gradient_and_hessian = int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian_int64;
      const int32_t int_best_sum_right_gradient = static_cast<int32_t>(best_sum_right_gradient_and_hessian >> 32);
      const uint32_t int_best_sum_right_hessian = static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x00000000ffffffff);
      const double best_sum_right_gradient = static_cast<double>(int_best_sum_right_gradient) * grad_scale;
      const double best_sum_right_hessian = static_cast<double>(int_best_sum_right_hessian) * hess_scale;
      const data_size_t best_left_count = Common::RoundInt(static_cast<double>(int_best_sum_left_hessian) * cnt_factor);
      const data_size_t best_right_count = Common::RoundInt(static_cast<double>(int_best_sum_right_hessian) * cnt_factor);
      // update split information
      output->threshold = best_threshold;
      output->left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_left_gradient, best_sum_left_hessian,
              meta_->config->lambda_l1, meta_->config->lambda_l2,
              meta_->config->max_delta_step, best_left_constraints, meta_->config->path_smooth,
              best_left_count, parent_output);
      output->left_count = best_left_count;
      output->left_sum_gradient = best_sum_left_gradient;
      output->left_sum_hessian = best_sum_left_hessian;
      output->left_sum_gradient_and_hessian = best_sum_left_gradient_and_hessian_int64;
      output->right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_right_gradient,
              best_sum_right_hessian, meta_->config->lambda_l1,
              meta_->config->lambda_l2, meta_->config->max_delta_step,
              best_right_constraints, meta_->config->path_smooth, best_right_count,
              parent_output);
      output->right_count = best_right_count;
      output->right_sum_gradient = best_sum_right_gradient;
      output->right_sum_hessian = best_sum_right_hessian;
      output->right_sum_gradient_and_hessian = best_sum_right_gradient_and_hessian;
      output->gain = best_gain - min_gain_shift;
      output->default_left = REVERSE;
    }
  }

  const FeatureMetainfo* meta_;
  /*! \brief sum of gradient of each bin */
  hist_t* data_;
  int16_t* data_int16_;
  bool is_splittable_ = true;

  std::function<void(double, double, data_size_t, const FeatureConstraint*,
                     double, SplitInfo*)>
      find_best_threshold_fun_;

  std::function<void(int64_t, double, double, const uint8_t, const uint8_t, data_size_t, const FeatureConstraint*,
                     double, SplitInfo*)>
      int_find_best_threshold_fun_;
};

class HistogramPool {
 public:
  /*!
   * \brief Constructor
   */
  HistogramPool() {
    cache_size_ = 0;
    total_size_ = 0;
  }

  /*!
   * \brief Destructor
   */
  ~HistogramPool() {}

  /*!
   * \brief Reset pool size
   * \param cache_size Max cache size
   * \param total_size Total size will be used
   */
  void Reset(int cache_size, int total_size) {
    cache_size_ = cache_size;
    // at least need 2 bucket to store smaller leaf and larger leaf
    CHECK_GE(cache_size_, 2);
    total_size_ = total_size;
    if (cache_size_ > total_size_) {
      cache_size_ = total_size_;
    }
    is_enough_ = (cache_size_ == total_size_);
    if (!is_enough_) {
      mapper_.resize(total_size_);
      inverse_mapper_.resize(cache_size_);
      last_used_time_.resize(cache_size_);
      ResetMap();
    }
  }

  /*!
   * \brief Reset mapper
   */
  void ResetMap() {
    if (!is_enough_) {
      cur_time_ = 0;
      std::fill(mapper_.begin(), mapper_.end(), -1);
      std::fill(inverse_mapper_.begin(), inverse_mapper_.end(), -1);
      std::fill(last_used_time_.begin(), last_used_time_.end(), 0);
    }
  }
  template <bool USE_DATA, bool USE_CONFIG>
  static void SetFeatureInfo(const Dataset* train_data, const Config* config,
                             std::vector<FeatureMetainfo>* feature_meta) {
    auto& ref_feature_meta = *feature_meta;
    const int num_feature = train_data->num_features();
    ref_feature_meta.resize(num_feature);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_feature >= 1024)
    for (int i = 0; i < num_feature; ++i) {
      if (USE_DATA) {
        ref_feature_meta[i].num_bin = train_data->FeatureNumBin(i);
        ref_feature_meta[i].default_bin =
            train_data->FeatureBinMapper(i)->GetDefaultBin();
        ref_feature_meta[i].missing_type =
            train_data->FeatureBinMapper(i)->missing_type();
        if (train_data->FeatureBinMapper(i)->GetMostFreqBin() == 0) {
          ref_feature_meta[i].offset = 1;
        } else {
          ref_feature_meta[i].offset = 0;
        }
        ref_feature_meta[i].bin_type =
            train_data->FeatureBinMapper(i)->bin_type();
      }
      if (USE_CONFIG) {
        const int real_fidx = train_data->RealFeatureIndex(i);
        if (!config->monotone_constraints.empty()) {
          ref_feature_meta[i].monotone_type =
              config->monotone_constraints[real_fidx];
        } else {
          ref_feature_meta[i].monotone_type = 0;
        }
        if (!config->feature_contri.empty()) {
          ref_feature_meta[i].penalty = config->feature_contri[real_fidx];
        } else {
          ref_feature_meta[i].penalty = 1.0;
        }
        ref_feature_meta[i].rand = Random(config->extra_seed + i);
      }
      ref_feature_meta[i].config = config;
    }
  }

  void DynamicChangeSize(const Dataset* train_data, int num_total_bin,
                        const std::vector<uint32_t>& offsets, const Config* config,
                        int cache_size, int total_size) {
    if (feature_metas_.empty()) {
      SetFeatureInfo<true, true>(train_data, config, &feature_metas_);
      uint64_t bin_cnt_over_features = 0;
      for (int i = 0; i < train_data->num_features(); ++i) {
        bin_cnt_over_features +=
            static_cast<uint64_t>(feature_metas_[i].num_bin);
      }
      Log::Info("Total Bins %d", bin_cnt_over_features);
    }
    int old_cache_size = static_cast<int>(pool_.size());
    Reset(cache_size, total_size);

    if (cache_size > old_cache_size) {
      pool_.resize(cache_size);
      data_.resize(cache_size);
    }

    if (config->use_quantized_grad) {
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = old_cache_size; i < cache_size; ++i) {
        OMP_LOOP_EX_BEGIN();
        pool_[i].reset(new FeatureHistogram[train_data->num_features()]);
        data_[i].resize(num_total_bin);
        for (int j = 0; j < train_data->num_features(); ++j) {
          int16_t* data_ptr = reinterpret_cast<int16_t*>(data_[i].data());
          pool_[i][j].Init(data_[i].data() + offsets[j], data_ptr + 2 * offsets[j], &feature_metas_[j]);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    } else {
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = old_cache_size; i < cache_size; ++i) {
        OMP_LOOP_EX_BEGIN();
        pool_[i].reset(new FeatureHistogram[train_data->num_features()]);
        data_[i].resize(num_total_bin * 2);
        for (int j = 0; j < train_data->num_features(); ++j) {
          pool_[i][j].Init(data_[i].data() + offsets[j] * 2, &feature_metas_[j]);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  void ResetConfig(const Dataset* train_data, const Config* config) {
    CHECK_GT(train_data->num_features(), 0);
    const Config* old_config = feature_metas_[0].config;
    SetFeatureInfo<false, true>(train_data, config, &feature_metas_);
    // if need to reset the function pointers
    if (old_config->lambda_l1 != config->lambda_l1 ||
        old_config->monotone_constraints != config->monotone_constraints ||
        old_config->extra_trees != config->extra_trees ||
        old_config->max_delta_step != config->max_delta_step ||
        old_config->path_smooth != config->path_smooth) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < cache_size_; ++i) {
        for (int j = 0; j < train_data->num_features(); ++j) {
          pool_[i][j].ResetFunc();
        }
      }
    }
  }

  /*!
   * \brief Get data for the specific index
   * \param idx which index want to get
   * \param out output data will store into this
   * \return True if this index is in the pool, False if this index is not in
   * the pool
   */
  bool Get(int idx, FeatureHistogram** out) {
    if (is_enough_) {
      *out = pool_[idx].get();
      return true;
    } else if (mapper_[idx] >= 0) {
      int slot = mapper_[idx];
      *out = pool_[slot].get();
      last_used_time_[slot] = ++cur_time_;
      return true;
    } else {
      // choose the least used slot
      int slot = static_cast<int>(ArrayArgs<int>::ArgMin(last_used_time_));
      *out = pool_[slot].get();
      last_used_time_[slot] = ++cur_time_;

      // reset previous mapper
      if (inverse_mapper_[slot] >= 0) mapper_[inverse_mapper_[slot]] = -1;

      // update current mapper
      mapper_[idx] = slot;
      inverse_mapper_[slot] = idx;
      return false;
    }
  }

  /*!
   * \brief Move data from one index to another index
   * \param src_idx
   * \param dst_idx
   */
  void Move(int src_idx, int dst_idx) {
    if (is_enough_) {
      std::swap(pool_[src_idx], pool_[dst_idx]);
      return;
    }
    if (mapper_[src_idx] < 0) {
      return;
    }
    // get slot of src idx
    int slot = mapper_[src_idx];
    // reset src_idx
    mapper_[src_idx] = -1;

    // move to dst idx
    mapper_[dst_idx] = slot;
    last_used_time_[slot] = ++cur_time_;
    inverse_mapper_[slot] = dst_idx;
  }

 private:
  std::vector<std::unique_ptr<FeatureHistogram[]>> pool_;
  std::vector<
      std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>>
      data_;
  std::vector<FeatureMetainfo> feature_metas_;
  int cache_size_;
  int total_size_;
  bool is_enough_ = false;
  std::vector<int> mapper_;
  std::vector<int> inverse_mapper_;
  std::vector<int> last_used_time_;
  int cur_time_ = 0;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/feature_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <cstring>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {


template <typename TREELEARNER_T>
FeatureParallelTreeLearner<TREELEARNER_T>::FeatureParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
}

template <typename TREELEARNER_T>
FeatureParallelTreeLearner<TREELEARNER_T>::~FeatureParallelTreeLearner() {
}

template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  int split_info_size = SplitInfo::Size(max_cat_threshold) * 2;

  input_buffer_.resize(split_info_size);
  output_buffer_.resize(split_info_size);
}


template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // get feature partition
  std::vector<std::vector<int>> feature_distribution(num_machines_, std::vector<int>());
  std::vector<int> num_bins_distributed(num_machines_, 0);
  for (int i = 0; i < this->train_data_->num_total_features(); ++i) {
    int inner_feature_index = this->train_data_->InnerFeatureIndex(i);
    if (inner_feature_index == -1) {
      continue;
    }
    if (this->col_sampler_.is_feature_used_bytree()[inner_feature_index]) {
      int cur_min_machine = static_cast<int>(ArrayArgs<int>::ArgMin(num_bins_distributed));
      feature_distribution[cur_min_machine].push_back(inner_feature_index);
      num_bins_distributed[cur_min_machine] += this->train_data_->FeatureNumBin(inner_feature_index);
      this->col_sampler_.SetIsFeatureUsedByTree(inner_feature_index, false);
    }
  }
  // get local used features
  for (auto fid : feature_distribution[rank_]) {
    this->col_sampler_.SetIsFeatureUsedByTree(fid, true);
  }
}

template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(
      const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) {
  TREELEARNER_T::FindBestSplitsFromHistograms(is_feature_used, use_subtract, tree);
  SplitInfo smaller_best_split, larger_best_split;
  // get best split at smaller leaf
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }
  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);
  // update best split
  this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()] = smaller_best_split;
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()] = larger_best_split;
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class FeatureParallelTreeLearner<GPUTreeLearner>;
template class FeatureParallelTreeLearner<SerialTreeLearner>;
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/gpu_tree_learner.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_GPU

#include "gpu_tree_learner.h"

#include <LightGBM/bin.h>
#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>

#include <algorithm>
#include <cstdio>
#include <iostream>
#include <memory>
#include <string>
#include <vector>

#include "../io/dense_bin.hpp"

#define GPU_DEBUG 0

namespace LightGBM {

GPUTreeLearner::GPUTreeLearner(const Config* config)
  :SerialTreeLearner(config) {
  use_bagging_ = false;
  Log::Info("This is the GPU trainer!!");
}

GPUTreeLearner::~GPUTreeLearner() {
  if (ptr_pinned_gradients_) {
    queue_.enqueue_unmap_buffer(pinned_gradients_, ptr_pinned_gradients_);
  }
  if (ptr_pinned_hessians_) {
    queue_.enqueue_unmap_buffer(pinned_hessians_, ptr_pinned_hessians_);
  }
  if (ptr_pinned_feature_masks_) {
    queue_.enqueue_unmap_buffer(pinned_feature_masks_, ptr_pinned_feature_masks_);
  }
}

void GPUTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  // initialize SerialTreeLearner
  SerialTreeLearner::Init(train_data, is_constant_hessian);
  // some additional variables needed for GPU trainer
  num_feature_groups_ = train_data_->num_feature_groups();
  // Initialize GPU buffers and kernels
  InitGPU(config_->gpu_platform_id, config_->gpu_device_id);
}

// some functions used for debugging the GPU histogram construction
#if GPU_DEBUG > 0

void PrintHistograms(hist_t* h, size_t size) {
  double total_hess = 0;
  for (size_t i = 0; i < size; ++i) {
    printf("%03lu=%9.3g,%9.3g\t", i, GET_GRAD(h, i), GET_HESS(h, i));
    if ((i & 3) == 3)
        printf("\n");
    total_hess += GET_HESS(h, i);
  }
  printf("\nSum hessians: %9.3g\n", total_hess);
}

union Float_t {
    int64_t i;
    double f;
    static int64_t ulp_diff(Float_t a, Float_t b) {
      return abs(a.i - b.i);
    }
};


void CompareHistograms(hist_t* h1, hist_t* h2, size_t size, int feature_id) {
  size_t i;
  Float_t a, b;
  for (i = 0; i < size; ++i) {
    a.f = GET_GRAD(h1, i);
    b.f = GET_GRAD(h2, i);
    int32_t ulps = Float_t::ulp_diff(a, b);
    if (ulps > 0) {
      // printf("grad %g != %g (%d ULPs)\n", GET_GRAD(h1, i), GET_GRAD(h2, i), ulps);
      // goto err;
    }
    a.f = GET_HESS(h1, i);
    b.f = GET_HESS(h2, i);
    ulps = Float_t::ulp_diff(a, b);
    if (std::fabs(a.f - b.f) >= 1e-20) {
      printf("hessian %g != %g (%d ULPs)\n", GET_HESS(h1, i), GET_HESS(h2, i), ulps);
      goto err;
    }
  }
  return;
err:
  Log::Warning("Mismatched histograms found for feature %d at location %lu.", feature_id, i);
  std::cin.get();
  PrintHistograms(h1, size);
  printf("\n");
  PrintHistograms(h2, size);
  std::cin.get();
}
#endif

int GPUTreeLearner::GetNumWorkgroupsPerFeature(data_size_t leaf_num_data) {
  // we roughly want 256 workgroups per device, and we have num_dense_feature4_ feature tuples.
  // also guarantee that there are at least 2K examples per workgroup
  double x = 256.0 / num_dense_feature4_;
  int exp_workgroups_per_feature = static_cast<int>(ceil(log2(x)));
  double t = leaf_num_data / 1024.0;
  #if GPU_DEBUG >= 4
  printf("Computing histogram for %d examples and (%d * %d) feature groups\n", leaf_num_data, dword_features_, num_dense_feature4_);
  printf("We can have at most %d workgroups per feature4 for efficiency reasons.\n"
         "Best workgroup size per feature for full utilization is %d\n", static_cast<int>(ceil(t)), (1 << exp_workgroups_per_feature));
  #endif
  exp_workgroups_per_feature = std::min(exp_workgroups_per_feature, static_cast<int>(ceil(log(static_cast<double>(t))/log(2.0))));
  if (exp_workgroups_per_feature < 0)
      exp_workgroups_per_feature = 0;
  if (exp_workgroups_per_feature > kMaxLogWorkgroupsPerFeature)
      exp_workgroups_per_feature = kMaxLogWorkgroupsPerFeature;
  // return 0;
  return exp_workgroups_per_feature;
}

void GPUTreeLearner::GPUHistogram(data_size_t leaf_num_data, bool use_all_features) {
  // we have already copied ordered gradients, ordered Hessians and indices to GPU
  // decide the best number of workgroups working on one feature4 tuple
  // set work group size based on feature size
  // each 2^exp_workgroups_per_feature workgroups work on a feature4 tuple
  int exp_workgroups_per_feature = GetNumWorkgroupsPerFeature(leaf_num_data);
  int num_workgroups = (1 << exp_workgroups_per_feature) * num_dense_feature4_;
  if (num_workgroups > preallocd_max_num_wg_) {
    preallocd_max_num_wg_ = num_workgroups;
    Log::Info("Increasing preallocd_max_num_wg_ to %d for launching more workgroups", preallocd_max_num_wg_);
    device_subhistograms_.reset(new boost::compute::vector<char>(
                              preallocd_max_num_wg_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_, ctx_));
    // we need to refresh the kernel arguments after reallocating
    for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
      // The only argument that needs to be changed later is num_data_
      histogram_kernels_[i].set_arg(7, *device_subhistograms_);
      histogram_allfeats_kernels_[i].set_arg(7, *device_subhistograms_);
      histogram_fulldata_kernels_[i].set_arg(7, *device_subhistograms_);
    }
  }
  #if GPU_DEBUG >= 4
  printf("Setting exp_workgroups_per_feature to %d, using %u work groups\n", exp_workgroups_per_feature, num_workgroups);
  printf("Constructing histogram with %d examples\n", leaf_num_data);
  #endif

  // the GPU kernel will process all features in one call, and each
  // 2^exp_workgroups_per_feature (compile time constant) workgroup will
  // process one feature4 tuple

  if (use_all_features) {
    histogram_allfeats_kernels_[exp_workgroups_per_feature].set_arg(4, leaf_num_data);
  } else {
    histogram_kernels_[exp_workgroups_per_feature].set_arg(4, leaf_num_data);
  }
  // for the root node, indices are not copied
  if (leaf_num_data != num_data_) {
    indices_future_.wait();
  }
  // for constant hessian, hessians are not copied except for the root node
  if (!share_state_->is_constant_hessian) {
    hessians_future_.wait();
  }
  gradients_future_.wait();
  // there will be 2^exp_workgroups_per_feature = num_workgroups / num_dense_feature4 sub-histogram per feature4
  // and we will launch num_feature workgroups for this kernel
  // will launch threads for all features
  // the queue should be asynchronous, and we will can WaitAndGetHistograms() before we start processing dense feature groups
  if (leaf_num_data == num_data_) {
    kernel_wait_obj_ = boost::compute::wait_list(
      queue_.enqueue_1d_range_kernel(histogram_fulldata_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
  } else {
    if (use_all_features) {
      kernel_wait_obj_ = boost::compute::wait_list(
        queue_.enqueue_1d_range_kernel(histogram_allfeats_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
    } else {
      kernel_wait_obj_ = boost::compute::wait_list(
        queue_.enqueue_1d_range_kernel(histogram_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
    }
  }
  // copy the results asynchronously. Size depends on if double precision is used
  size_t output_size = num_dense_feature4_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_;
  boost::compute::event histogram_wait_event;
  host_histogram_outputs_ = reinterpret_cast<void*>(queue_.enqueue_map_buffer_async(
    device_histogram_outputs_, boost::compute::command_queue::map_read, 0, output_size, histogram_wait_event, kernel_wait_obj_));
  // we will wait for this object in WaitAndGetHistograms
  histograms_wait_obj_ = boost::compute::wait_list(histogram_wait_event);
}

template <typename HistType>
void GPUTreeLearner::WaitAndGetHistograms(hist_t* histograms) {
  HistType* hist_outputs = reinterpret_cast<HistType*>(host_histogram_outputs_);
  // when the output is ready, the computation is done
  histograms_wait_obj_.wait();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (!feature_masks_[i]) {
      continue;
    }
    int dense_group_index = dense_feature_group_map_[i];
    auto old_histogram_array = histograms + train_data_->GroupBinBoundary(dense_group_index) * 2;
    int bin_size = train_data_->FeatureGroupNumBin(dense_group_index);
    if (device_bin_mults_[i] == 1) {
      for (int j = 0; j < bin_size; ++j) {
        GET_GRAD(old_histogram_array, j) = GET_GRAD(hist_outputs, i * device_bin_size_+ j);
        GET_HESS(old_histogram_array, j) = GET_HESS(hist_outputs, i * device_bin_size_+ j);
      }
    } else {
      // values of this feature has been redistributed to multiple bins; need a reduction here
      int ind = 0;
      for (int j = 0; j < bin_size; ++j) {
        double sum_g = 0.0, sum_h = 0.0;
        for (int k = 0; k < device_bin_mults_[i]; ++k) {
          sum_g += GET_GRAD(hist_outputs, i * device_bin_size_+ ind);
          sum_h += GET_HESS(hist_outputs, i * device_bin_size_+ ind);
          ind++;
        }
        GET_GRAD(old_histogram_array, j) = sum_g;
        GET_HESS(old_histogram_array, j) = sum_h;
      }
    }
  }
  queue_.enqueue_unmap_buffer(device_histogram_outputs_, host_histogram_outputs_);
}

void GPUTreeLearner::AllocateGPUMemory() {
  num_dense_feature_groups_ = 0;
  for (int i = 0; i < num_feature_groups_; ++i) {
    if (!train_data_->IsMultiGroup(i)) {
      num_dense_feature_groups_++;
    }
  }
  // how many feature-group tuples we have
  num_dense_feature4_ = (num_dense_feature_groups_ + (dword_features_ - 1)) / dword_features_;
  // leave some safe margin for prefetching
  // 256 work-items per workgroup. Each work-item prefetches one tuple for that feature
  int allocated_num_data_ = num_data_ + 256 * (1 << kMaxLogWorkgroupsPerFeature);
  // clear sparse/dense maps
  dense_feature_group_map_.clear();
  device_bin_mults_.clear();
  sparse_feature_group_map_.clear();
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    Log::Warning("GPU acceleration is disabled because no non-trivial dense features can be found");
    return;
  }
  // allocate memory for all features (FIXME: 4 GB barrier on some devices, need to split to multiple buffers)
  device_features_.reset();
  device_features_ = std::unique_ptr<boost::compute::vector<Feature4>>(new boost::compute::vector<Feature4>(static_cast<uint64_t>(num_dense_feature4_) * num_data_, ctx_));
  // unpin old buffer if necessary before destructing them
  if (ptr_pinned_gradients_) {
    queue_.enqueue_unmap_buffer(pinned_gradients_, ptr_pinned_gradients_);
  }
  if (ptr_pinned_hessians_) {
    queue_.enqueue_unmap_buffer(pinned_hessians_, ptr_pinned_hessians_);
  }
  if (ptr_pinned_feature_masks_) {
    queue_.enqueue_unmap_buffer(pinned_feature_masks_, ptr_pinned_feature_masks_);
  }
  // make ordered_gradients and Hessians larger (including extra room for prefetching), and pin them
  ordered_gradients_.reserve(allocated_num_data_);
  ordered_hessians_.reserve(allocated_num_data_);
  pinned_gradients_ = boost::compute::buffer();  // deallocate
  pinned_gradients_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             ordered_gradients_.data());
  ptr_pinned_gradients_ = queue_.enqueue_map_buffer(pinned_gradients_, boost::compute::command_queue::map_write_invalidate_region,
                                                    0, allocated_num_data_ * sizeof(score_t));
  pinned_hessians_ = boost::compute::buffer();  // deallocate
  pinned_hessians_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             ordered_hessians_.data());
  ptr_pinned_hessians_ = queue_.enqueue_map_buffer(pinned_hessians_, boost::compute::command_queue::map_write_invalidate_region,
                                                   0, allocated_num_data_ * sizeof(score_t));
  // allocate space for gradients and Hessians on device
  // we will copy gradients and Hessians in after ordered_gradients_ and ordered_hessians_ are constructed
  device_gradients_ = boost::compute::buffer();  // deallocate
  device_gradients_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                      boost::compute::memory_object::read_only, nullptr);
  device_hessians_ = boost::compute::buffer();  // deallocate
  device_hessians_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                      boost::compute::memory_object::read_only, nullptr);
  // allocate feature mask, for disabling some feature-groups' histogram calculation
  feature_masks_.resize(num_dense_feature4_ * dword_features_);
  device_feature_masks_ = boost::compute::buffer();  // deallocate
  device_feature_masks_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_,
                          boost::compute::memory_object::read_only, nullptr);
  pinned_feature_masks_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_,
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             feature_masks_.data());
  ptr_pinned_feature_masks_ = queue_.enqueue_map_buffer(pinned_feature_masks_, boost::compute::command_queue::map_write_invalidate_region,
                                                        0, num_dense_feature4_ * dword_features_);
  memset(ptr_pinned_feature_masks_, 0, num_dense_feature4_ * dword_features_);
  // copy indices to the device
  device_data_indices_.reset();
  device_data_indices_ = std::unique_ptr<boost::compute::vector<data_size_t>>(new boost::compute::vector<data_size_t>(allocated_num_data_, ctx_));
  boost::compute::fill(device_data_indices_->begin(), device_data_indices_->end(), 0, queue_);
  // histogram bin entry size depends on the precision (single/double)
  hist_bin_entry_sz_ = config_->gpu_use_dp ? sizeof(hist_t) * 2 : sizeof(gpu_hist_t) * 2;
  Log::Info("Size of histogram bin entry: %d", hist_bin_entry_sz_);
  // create output buffer, each feature has a histogram with device_bin_size_ bins,
  // each work group generates a sub-histogram of dword_features_ features.
  if (!device_subhistograms_) {
    // only initialize once here, as this will not need to change when ResetTrainingData() is called
    device_subhistograms_ = std::unique_ptr<boost::compute::vector<char>>(new boost::compute::vector<char>(
                              preallocd_max_num_wg_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_, ctx_));
  }
  // create atomic counters for inter-group coordination
  sync_counters_.reset();
  sync_counters_ = std::unique_ptr<boost::compute::vector<int>>(new boost::compute::vector<int>(
                    num_dense_feature4_, ctx_));
  boost::compute::fill(sync_counters_->begin(), sync_counters_->end(), 0, queue_);
  // The output buffer is allocated to host directly, to overlap compute and data transfer
  device_histogram_outputs_ = boost::compute::buffer();  // deallocate
  device_histogram_outputs_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_,
                           boost::compute::memory_object::write_only | boost::compute::memory_object::alloc_host_ptr, nullptr);
  // find the dense feature-groups and group then into Feature4 data structure (several feature-groups packed into 4 bytes)
  int k = 0, copied_feature4 = 0;
  std::vector<int> dense_dword_ind(dword_features_);
  for (int i = 0; i < num_feature_groups_; ++i) {
    // looking for dword_features_ non-sparse feature-groups
    if (!train_data_->IsMultiGroup(i)) {
      dense_dword_ind[k] = i;
      // decide if we need to redistribute the bin
      double t = device_bin_size_ / static_cast<double>(train_data_->FeatureGroupNumBin(i));
      // multiplier must be a power of 2
      device_bin_mults_.push_back(static_cast<int>(round(pow(2, floor(log2(t))))));
      // device_bin_mults_.push_back(1);
      #if GPU_DEBUG >= 1
      printf("feature-group %d using multiplier %d\n", i, device_bin_mults_.back());
      #endif
      k++;
    } else {
      sparse_feature_group_map_.push_back(i);
    }
    // found
    if (k == dword_features_) {
      k = 0;
      for (int j = 0; j < dword_features_; ++j) {
        dense_feature_group_map_.push_back(dense_dword_ind[j]);
      }
      copied_feature4++;
    }
  }
  // for data transfer time
  auto start_time = std::chrono::steady_clock::now();
  // Now generate new data structure feature4, and copy data to the device
  int nthreads = std::min(OMP_NUM_THREADS(), static_cast<int>(dense_feature_group_map_.size()) / dword_features_);
  nthreads = std::max(nthreads, 1);
  std::vector<Feature4*> host4_vecs(nthreads);
  std::vector<boost::compute::buffer> host4_bufs(nthreads);
  std::vector<Feature4*> host4_ptrs(nthreads);
  // preallocate arrays for all threads, and pin them
  for (int i = 0; i < nthreads; ++i) {
    host4_vecs[i] = reinterpret_cast<Feature4*>(boost::alignment::aligned_alloc(4096, num_data_ * sizeof(Feature4)));
    host4_bufs[i] = boost::compute::buffer(ctx_, num_data_ * sizeof(Feature4),
                    boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                    host4_vecs[i]);
    host4_ptrs[i] = reinterpret_cast<Feature4*>(queue_.enqueue_map_buffer(host4_bufs[i], boost::compute::command_queue::map_write_invalidate_region,
                    0, num_data_ * sizeof(Feature4)));
  }
  // building Feature4 bundles; each thread handles dword_features_ features
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(dense_feature_group_map_.size() / dword_features_); ++i) {
    int tid = omp_get_thread_num();
    Feature4* host4 = host4_ptrs[tid];
    auto dense_ind = dense_feature_group_map_.begin() + i * dword_features_;
    auto dev_bin_mult = device_bin_mults_.begin() + i * dword_features_;
    #if GPU_DEBUG >= 1
    printf("Copying feature group ");
    for (int l = 0; l < dword_features_; ++l) {
      printf("%d ", dense_ind[l]);
    }
    printf("to devices\n");
    #endif
    if (dword_features_ == 8) {
      // one feature datapoint is 4 bits
      BinIterator* bin_iters[8];
      for (int s_idx = 0; s_idx < 8; ++s_idx) {
        bin_iters[s_idx] = train_data_->FeatureGroupIterator(dense_ind[s_idx]);
        if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[s_idx]) == 0) {
          Log::Fatal("GPU tree learner assumes that all bins are Dense4bitsBin when num_bin <= 16, but feature %d is not", dense_ind[s_idx]);
        }
      }
      // this guarantees that the RawGet() function is inlined, rather than using virtual function dispatching
      DenseBinIterator<uint8_t, true> iters[8] = {
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[0]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[1]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[2]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[3]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[4]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[5]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[6]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[7])};
      for (int j = 0; j < num_data_; ++j) {
        host4[j].s[0] = (uint8_t)((iters[0].RawGet(j) * dev_bin_mult[0] + ((j+0) & (dev_bin_mult[0] - 1)))
                      |((iters[1].RawGet(j) * dev_bin_mult[1] + ((j+1) & (dev_bin_mult[1] - 1))) << 4));
        host4[j].s[1] = (uint8_t)((iters[2].RawGet(j) * dev_bin_mult[2] + ((j+2) & (dev_bin_mult[2] - 1)))
                      |((iters[3].RawGet(j) * dev_bin_mult[3] + ((j+3) & (dev_bin_mult[3] - 1))) << 4));
        host4[j].s[2] = (uint8_t)((iters[4].RawGet(j) * dev_bin_mult[4] + ((j+4) & (dev_bin_mult[4] - 1)))
                      |((iters[5].RawGet(j) * dev_bin_mult[5] + ((j+5) & (dev_bin_mult[5] - 1))) << 4));
        host4[j].s[3] = (uint8_t)((iters[6].RawGet(j) * dev_bin_mult[6] + ((j+6) & (dev_bin_mult[6] - 1)))
                      |((iters[7].RawGet(j) * dev_bin_mult[7] + ((j+7) & (dev_bin_mult[7] - 1))) << 4));
      }
    } else if (dword_features_ == 4) {
      // one feature datapoint is one byte
      for (int s_idx = 0; s_idx < 4; ++s_idx) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_ind[s_idx]);
        // this guarantees that the RawGet() function is inlined, rather than using virtual function dispatching
        if (dynamic_cast<DenseBinIterator<uint8_t, false>*>(bin_iter) != 0) {
          // Dense bin
          DenseBinIterator<uint8_t, false> iter = *static_cast<DenseBinIterator<uint8_t, false>*>(bin_iter);
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[s_idx] = (uint8_t)(iter.RawGet(j) * dev_bin_mult[s_idx] + ((j+s_idx) & (dev_bin_mult[s_idx] - 1)));
          }
        } else if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          // Dense 4-bit bin
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[s_idx] = (uint8_t)(iter.RawGet(j) * dev_bin_mult[s_idx] + ((j+s_idx) & (dev_bin_mult[s_idx] - 1)));
          }
        } else {
          Log::Fatal("Bug in GPU tree builder: only DenseBin and Dense4bitsBin are supported");
        }
      }
    } else {
      Log::Fatal("Bug in GPU tree builder: dword_features_ can only be 4 or 8");
    }
    #pragma omp critical
    queue_.enqueue_write_buffer(device_features_->get_buffer(),
                        static_cast<uint64_t>(i) * num_data_ * sizeof(Feature4), num_data_ * sizeof(Feature4), host4);
    #if GPU_DEBUG >= 1
    printf("first example of feature-group tuple is: %d %d %d %d\n", host4[0].s[0], host4[0].s[1], host4[0].s[2], host4[0].s[3]);
    printf("Feature-groups copied to device with multipliers ");
    for (int l = 0; l < dword_features_; ++l) {
      printf("%d ", dev_bin_mult[l]);
    }
    printf("\n");
    #endif
  }
  // working on the remaining (less than dword_features_) feature groups
  if (k != 0) {
    Feature4* host4 = host4_ptrs[0];
    if (dword_features_ == 8) {
      memset(host4, 0, num_data_ * sizeof(Feature4));
    }
    #if GPU_DEBUG >= 1
    printf("%d features left\n", k);
    #endif
    for (int i = 0; i < k; ++i) {
      if (dword_features_ == 8) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_dword_ind[i]);
        if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i >> 1] |= (uint8_t)((iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                                + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)))
                               << ((i & 1) << 2));
          }
        } else {
          Log::Fatal("GPU tree learner assumes that all bins are Dense4bitsBin when num_bin <= 16, but feature %d is not", dense_dword_ind[i]);
        }
      } else if (dword_features_ == 4) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_dword_ind[i]);
        if (dynamic_cast<DenseBinIterator<uint8_t, false>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, false> iter = *static_cast<DenseBinIterator<uint8_t, false>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i] = (uint8_t)(iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                          + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)));
          }
        } else if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i] = (uint8_t)(iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                          + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)));
          }
        } else {
          Log::Fatal("BUG in GPU tree builder: only DenseBin and Dense4bitsBin are supported");
        }
      } else {
        Log::Fatal("Bug in GPU tree builder: dword_features_ can only be 4 or 8");
      }
    }
    // fill the leftover features
    if (dword_features_ == 8) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int j = 0; j < num_data_; ++j) {
        for (int i = k; i < dword_features_; ++i) {
          // fill this empty feature with some "random" value
          host4[j].s[i >> 1] |= (uint8_t)((j & 0xf) << ((i & 1) << 2));
        }
      }
    } else if (dword_features_ == 4) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int j = 0; j < num_data_; ++j) {
        for (int i = k; i < dword_features_; ++i) {
          // fill this empty feature with some "random" value
          host4[j].s[i] = (uint8_t)j;
        }
      }
    }
    // copying the last 1 to (dword_features - 1) feature-groups in the last tuple
    queue_.enqueue_write_buffer(device_features_->get_buffer(),
                        (num_dense_feature4_ - 1) * static_cast<uint64_t>(num_data_) * sizeof(Feature4), num_data_ * sizeof(Feature4), host4);
    #if GPU_DEBUG >= 1
    printf("Last features copied to device\n");
    #endif
    for (int i = 0; i < k; ++i) {
      dense_feature_group_map_.push_back(dense_dword_ind[i]);
    }
  }
  // deallocate pinned space for feature copying
  for (int i = 0; i < nthreads; ++i) {
      queue_.enqueue_unmap_buffer(host4_bufs[i], host4_ptrs[i]);
      host4_bufs[i] = boost::compute::buffer();
      boost::alignment::aligned_free(host4_vecs[i]);
  }
  // data transfer time
  std::chrono::duration<double, std::milli> end_time = std::chrono::steady_clock::now() - start_time;
  Log::Info("%d dense feature groups (%.2f MB) transferred to GPU in %f secs. %d sparse feature groups",
            dense_feature_group_map_.size(), ((dense_feature_group_map_.size() + (dword_features_ - 1)) / dword_features_) * num_data_ * sizeof(Feature4) / (1024.0 * 1024.0),
            end_time * 1e-3, sparse_feature_group_map_.size());
  #if GPU_DEBUG >= 1
  printf("Dense feature group list (size %lu): ", dense_feature_group_map_.size());
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    printf("%d ", dense_feature_group_map_[i]);
  }
  printf("\n");
  printf("Sparse feature group list (size %lu): ", sparse_feature_group_map_.size());
  for (int i = 0; i < num_feature_groups_ - num_dense_feature_groups_; ++i) {
    printf("%d ", sparse_feature_group_map_[i]);
  }
  printf("\n");
  #endif
}

std::string GPUTreeLearner::GetBuildLog(const std::string &opts) {
  boost::compute::program program = boost::compute::program::create_with_source(kernel_source_, ctx_);
  try {
    program.build(opts);
  }
  catch (boost::compute::opencl_error &e) {
    auto error_code = e.error_code();
    std::string log("No log available.\n");
    // for other types of failure, build log might not be available; program.build_log() can crash
    if (error_code == CL_INVALID_PROGRAM || error_code == CL_BUILD_PROGRAM_FAILURE) {
      try {
        log = program.build_log();
      }
      catch(...) {
        // Something bad happened. Just return "No log available."
      }
    }
    return log;
  }
  // build is okay, log may contain warnings
  return program.build_log();
}

void GPUTreeLearner::BuildGPUKernels() {
  Log::Info("Compiling OpenCL Kernel with %d bins...", device_bin_size_);
  // destroy any old kernels
  histogram_kernels_.clear();
  histogram_allfeats_kernels_.clear();
  histogram_fulldata_kernels_.clear();
  // create OpenCL kernels for different number of workgroups per feature
  histogram_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  histogram_allfeats_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  histogram_fulldata_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  // currently we don't use constant memory
  int use_constants = 0;
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
  for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
    OMP_LOOP_EX_BEGIN();
    boost::compute::program program;
    std::ostringstream opts;
    // compile the GPU kernel depending if double precision is used, constant hessian is used, etc.
    opts << " -D POWER_FEATURE_WORKGROUPS=" << i
         << " -D USE_CONSTANT_BUF=" << use_constants << " -D USE_DP_FLOAT=" << int(config_->gpu_use_dp)
         << " -D CONST_HESSIAN=" << int(share_state_->is_constant_hessian)
         << " -cl-mad-enable -cl-no-signed-zeros -cl-fast-relaxed-math";
    #if GPU_DEBUG >= 1
    std::cout << "Building GPU kernels with options: " << opts.str() << std::endl;
    #endif
    // kernel with indices in an array
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_kernels_[i] = program.create_kernel(kernel_name_);

    // kernel with all features enabled, with eliminated branches
    opts << " -D ENABLE_ALL_FEATURES=1";
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_allfeats_kernels_[i] = program.create_kernel(kernel_name_);

    // kernel with all data indices (for root node, and assumes that root node always uses all features)
    opts << " -D IGNORE_INDICES=1";
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_fulldata_kernels_[i] = program.create_kernel(kernel_name_);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  Log::Info("GPU programs have been built");
}

void GPUTreeLearner::SetupKernelArguments() {
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    return;
  }
  for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
    // The only argument that needs to be changed later is num_data_
    if (share_state_->is_constant_hessian) {
      // hessian is passed as a parameter, but it is not available now.
      // hessian will be set in BeforeTrain()
      histogram_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_allfeats_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_fulldata_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                          *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                          *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
    } else {
      histogram_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_allfeats_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_fulldata_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                          *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                          *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
    }
  }
}

void GPUTreeLearner::InitGPU(int platform_id, int device_id) {
  // Get the max bin size, used for selecting best GPU kernel
  max_num_bin_ = 0;
  #if GPU_DEBUG >= 1
  printf("bin size: ");
  #endif
  for (int i = 0; i < num_feature_groups_; ++i) {
    if (train_data_->IsMultiGroup(i)) {
      continue;
    }
    #if GPU_DEBUG >= 1
    printf("%d, ", train_data_->FeatureGroupNumBin(i));
    #endif
    max_num_bin_ = std::max(max_num_bin_, train_data_->FeatureGroupNumBin(i));
  }
  #if GPU_DEBUG >= 1
  printf("\n");
  #endif
  // initialize GPU
  dev_ = boost::compute::system::default_device();
  if (platform_id >= 0 && device_id >= 0) {
    const std::vector<boost::compute::platform> platforms = boost::compute::system::platforms();
    if (static_cast<int>(platforms.size()) > platform_id) {
      const std::vector<boost::compute::device> platform_devices = platforms[platform_id].devices();
      if (static_cast<int>(platform_devices.size()) > device_id) {
        Log::Info("Using requested OpenCL platform %d device %d", platform_id, device_id);
        dev_ = platform_devices[device_id];
      }
    }
  }
  // determine which kernel to use based on the max number of bins
  if (max_num_bin_ <= 16) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel16_src_ + 9;
    kernel_name_ = "histogram16";
    device_bin_size_ = 16;
    dword_features_ = 8;
  } else if (max_num_bin_ <= 64) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel64_src_ + 9;
    kernel_name_ = "histogram64";
    device_bin_size_ = 64;
    dword_features_ = 4;
  } else if (max_num_bin_ <= 256) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel256_src_ + 9;
    kernel_name_ = "histogram256";
    device_bin_size_ = 256;
    dword_features_ = 4;
  } else {
    Log::Fatal("bin size %d cannot run on GPU", max_num_bin_);
  }

  // ignore the feature groups that contain categorical features when producing warnings about max_bin.
  // these groups may contain larger number of bins due to categorical features, but not due to the setting of max_bin.
  int max_num_bin_no_categorical = 0;
  int cur_feature_group = 0;
  bool categorical_feature_found = false;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const int feature_group = train_data_->Feature2Group(inner_feature_index);
    const BinMapper* feature_bin_mapper = train_data_->FeatureBinMapper(inner_feature_index);
    if (feature_bin_mapper->bin_type() == BinType::CategoricalBin) {
      categorical_feature_found = true;
    }
    if (feature_group != cur_feature_group || inner_feature_index == num_features_ - 1) {
      if (!categorical_feature_found) {
        max_num_bin_no_categorical = std::max(max_num_bin_no_categorical, train_data_->FeatureGroupNumBin(cur_feature_group));
      }
      categorical_feature_found = false;
      cur_feature_group = feature_group;
    }
  }
  if (max_num_bin_no_categorical == 65) {
    Log::Warning("Setting max_bin to 63 is suggested for best performance");
  }
  if (max_num_bin_no_categorical == 17) {
    Log::Warning("Setting max_bin to 15 is suggested for best performance");
  }
  ctx_ = boost::compute::context(dev_);
  queue_ = boost::compute::command_queue(ctx_, dev_);
  Log::Info("Using GPU Device: %s, Vendor: %s", dev_.name().c_str(), dev_.vendor().c_str());
  BuildGPUKernels();
  AllocateGPUMemory();
  // setup GPU kernel arguments after we allocating all the buffers
  SetupKernelArguments();
}

Tree* GPUTreeLearner::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) {
  return SerialTreeLearner::Train(gradients, hessians, is_first_tree);
}

void GPUTreeLearner::ResetTrainingDataInner(const Dataset* train_data, bool is_constant_hessian, bool reset_multi_val_bin) {
  SerialTreeLearner::ResetTrainingDataInner(train_data, is_constant_hessian, reset_multi_val_bin);
  num_feature_groups_ = train_data_->num_feature_groups();
  // GPU memory has to been reallocated because data may have been changed
  AllocateGPUMemory();
  // setup GPU kernel arguments after we allocating all the buffers
  SetupKernelArguments();
}

void GPUTreeLearner::ResetIsConstantHessian(bool is_constant_hessian) {
  if (is_constant_hessian != share_state_->is_constant_hessian) {
    SerialTreeLearner::ResetIsConstantHessian(is_constant_hessian);
    BuildGPUKernels();
    SetupKernelArguments();
  }
}

void GPUTreeLearner::BeforeTrain() {
  #if GPU_DEBUG >= 2
  printf("Copying initial full gradients and hessians to device\n");
  #endif
  // Copy initial full hessians and gradients to GPU.
  // We start copying as early as possible, instead of at ConstructHistogram().
  if (!use_bagging_ && num_dense_feature_groups_) {
    if (!share_state_->is_constant_hessian) {
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data_ * sizeof(score_t), hessians_);
    } else {
      // setup hessian parameters only
      score_t const_hessian = hessians_[0];
      for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
        // hessian is passed as a parameter
        histogram_kernels_[i].set_arg(6, const_hessian);
        histogram_allfeats_kernels_[i].set_arg(6, const_hessian);
        histogram_fulldata_kernels_[i].set_arg(6, const_hessian);
      }
    }
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data_ * sizeof(score_t), gradients_);
  }

  SerialTreeLearner::BeforeTrain();

  // use bagging
  if (data_partition_->leaf_count(0) != num_data_ && num_dense_feature_groups_) {
    // On GPU, we start copying indices, gradients and Hessians now, instead at ConstructHistogram()
    // copy used gradients and Hessians to ordered buffer
    const data_size_t* indices = data_partition_->indices();
    data_size_t cnt = data_partition_->leaf_count(0);
    #if GPU_DEBUG > 0
    printf("Using bagging, examples count = %d\n", cnt);
    #endif
    // transfer the indices to GPU
    indices_future_ = boost::compute::copy_async(indices, indices + cnt, device_data_indices_->begin(), queue_);
    if (!share_state_->is_constant_hessian) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < cnt; ++i) {
        ordered_hessians_[i] = hessians_[indices[i]];
      }
      // transfer hessian to GPU
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, cnt * sizeof(score_t), ordered_hessians_.data());
    } else {
      // setup hessian parameters only
      score_t const_hessian = hessians_[indices[0]];
      for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
        // hessian is passed as a parameter
        histogram_kernels_[i].set_arg(6, const_hessian);
        histogram_allfeats_kernels_[i].set_arg(6, const_hessian);
        histogram_fulldata_kernels_[i].set_arg(6, const_hessian);
      }
    }
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < cnt; ++i) {
      ordered_gradients_[i] = gradients_[indices[i]];
    }
    // transfer gradients to GPU
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, cnt * sizeof(score_t), ordered_gradients_.data());
  }
}

bool GPUTreeLearner::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  int smaller_leaf;
  data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
  data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
  // only have root
  if (right_leaf < 0) {
    smaller_leaf = -1;
  } else if (num_data_in_left_child < num_data_in_right_child) {
    smaller_leaf = left_leaf;
  } else {
    smaller_leaf = right_leaf;
  }

  // Copy indices, gradients and Hessians as early as possible
  if (smaller_leaf >= 0 && num_dense_feature_groups_) {
    // only need to initialize for smaller leaf
    // Get leaf boundary
    const data_size_t* indices = data_partition_->indices();
    data_size_t begin = data_partition_->leaf_begin(smaller_leaf);
    data_size_t end = begin + data_partition_->leaf_count(smaller_leaf);

    // copy indices to the GPU:
    #if GPU_DEBUG >= 2
    Log::Info("Copying indices, gradients and Hessians to GPU...");
    printf("Indices size %d being copied (left = %d, right = %d)\n", end - begin, num_data_in_left_child, num_data_in_right_child);
    #endif
    indices_future_ = boost::compute::copy_async(indices + begin, indices + end, device_data_indices_->begin(), queue_);

    if (!share_state_->is_constant_hessian) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = begin; i < end; ++i) {
        ordered_hessians_[i - begin] = hessians_[indices[i]];
      }
      // copy ordered Hessians to the GPU:
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, (end - begin) * sizeof(score_t), ptr_pinned_hessians_);
    }

    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = begin; i < end; ++i) {
      ordered_gradients_[i - begin] = gradients_[indices[i]];
    }
    // copy ordered gradients to the GPU:
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, (end - begin) * sizeof(score_t), ptr_pinned_gradients_);

    #if GPU_DEBUG >= 2
    Log::Info("Gradients/Hessians/indices copied to device with size %d", end - begin);
    #endif
  }
  return SerialTreeLearner::BeforeFindBestSplit(tree, left_leaf, right_leaf);
}

bool GPUTreeLearner::ConstructGPUHistogramsAsync(
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* data_indices, data_size_t num_data,
  const score_t* gradients, const score_t* hessians,
  score_t* ordered_gradients, score_t* ordered_hessians) {
  if (num_data <= 0) {
    return false;
  }
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    return false;
  }

  // copy data indices if it is not null
  if (data_indices != nullptr && num_data != num_data_) {
    indices_future_ = boost::compute::copy_async(data_indices, data_indices + num_data, device_data_indices_->begin(), queue_);
  }
  // generate and copy ordered_gradients if gradients is not null
  if (gradients != nullptr) {
    if (num_data != num_data_) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        ordered_gradients[i] = gradients[data_indices[i]];
      }
      gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data * sizeof(score_t), ptr_pinned_gradients_);
    } else {
      gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data * sizeof(score_t), gradients);
    }
  }
  // generate and copy ordered_hessians if Hessians is not null
  if (hessians != nullptr && !share_state_->is_constant_hessian) {
    if (num_data != num_data_) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        ordered_hessians[i] = hessians[data_indices[i]];
      }
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data * sizeof(score_t), ptr_pinned_hessians_);
    } else {
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data * sizeof(score_t), hessians);
    }
  }
  // converted indices in is_feature_used to feature-group indices
  std::vector<int8_t> is_feature_group_used(num_feature_groups_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_features_ >= 2048)
  for (int i = 0; i < num_features_; ++i) {
    if (is_feature_used[i]) {
      is_feature_group_used[train_data_->Feature2Group(i)] = 1;
    }
  }
  // construct the feature masks for dense feature-groups
  int used_dense_feature_groups = 0;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) reduction(+:used_dense_feature_groups) if (num_dense_feature_groups_ >= 2048)
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (is_feature_group_used[dense_feature_group_map_[i]]) {
      feature_masks_[i] = 1;
      ++used_dense_feature_groups;
    } else {
      feature_masks_[i] = 0;
    }
  }
  bool use_all_features = used_dense_feature_groups == num_dense_feature_groups_;
  // if no feature group is used, just return and do not use GPU
  if (used_dense_feature_groups == 0) {
    return false;
  }
#if GPU_DEBUG >= 1
  printf("Feature masks:\n");
  for (unsigned int i = 0; i < feature_masks_.size(); ++i) {
    printf("%d ", feature_masks_[i]);
  }
  printf("\n");
  printf("%d feature groups, %d used, %d\n", num_dense_feature_groups_, used_dense_feature_groups, use_all_features);
#endif
  // if not all feature groups are used, we need to transfer the feature mask to GPU
  // otherwise, we will use a specialized GPU kernel with all feature groups enabled
  if (!use_all_features) {
    queue_.enqueue_write_buffer(device_feature_masks_, 0, num_dense_feature4_ * dword_features_, ptr_pinned_feature_masks_);
  }
  // All data have been prepared, now run the GPU kernel
  GPUHistogram(num_data, use_all_features);
  return true;
}

void GPUTreeLearner::ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract) {
  std::vector<int8_t> is_sparse_feature_used(num_features_, 0);
  std::vector<int8_t> is_dense_feature_used(num_features_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (!is_feature_used[feature_index]) continue;
    if (train_data_->IsMultiGroup(train_data_->Feature2Group(feature_index))) {
      is_sparse_feature_used[feature_index] = 1;
    } else {
      is_dense_feature_used[feature_index] = 1;
    }
  }
  // construct smaller leaf
  hist_t* ptr_smaller_leaf_hist_data = smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
  // ConstructGPUHistogramsAsync will return true if there are available feature groups dispatched to GPU
  bool is_gpu_used = ConstructGPUHistogramsAsync(is_feature_used,
    nullptr, smaller_leaf_splits_->num_data_in_leaf(),
    nullptr, nullptr,
    nullptr, nullptr);
  // then construct sparse features on CPU
  train_data_->ConstructHistograms<false, 0>(is_sparse_feature_used,
    smaller_leaf_splits_->data_indices(), smaller_leaf_splits_->num_data_in_leaf(),
    gradients_, hessians_,
    ordered_gradients_.data(), ordered_hessians_.data(),
    share_state_.get(),
    ptr_smaller_leaf_hist_data);
  // wait for GPU to finish, only if GPU is actually used
  if (is_gpu_used) {
    if (config_->gpu_use_dp) {
      // use double precision
      WaitAndGetHistograms<hist_t>(ptr_smaller_leaf_hist_data);
    } else {
      // use single precision
      WaitAndGetHistograms<gpu_hist_t>(ptr_smaller_leaf_hist_data);
    }
  }

  // Compare GPU histogram with CPU histogram, useful for debugging GPU code problem
  // #define GPU_DEBUG_COMPARE
  #ifdef GPU_DEBUG_COMPARE
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (!feature_masks_[i])
      continue;
    int dense_feature_group_index = dense_feature_group_map_[i];
    size_t size = train_data_->FeatureGroupNumBin(dense_feature_group_index);
    hist_t* ptr_smaller_leaf_hist_data = smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
    hist_t* current_histogram = ptr_smaller_leaf_hist_data + train_data_->GroupBinBoundary(dense_feature_group_index) * 2;
    hist_t* gpu_histogram = new hist_t[size * 2];
    data_size_t num_data = smaller_leaf_splits_->num_data_in_leaf();
    printf("Comparing histogram for feature %d size %d, %lu bins\n", dense_feature_group_index, num_data, size);
    std::copy(current_histogram, current_histogram + size * 2, gpu_histogram);
    std::memset(current_histogram, 0, size * sizeof(hist_t) * 2);
    if (train_data_->FeatureGroupBin(dense_feature_group_index) == nullptr) {
      continue;
    }
    if (num_data != num_data_) {
      train_data_->FeatureGroupBin(dense_feature_group_index)->ConstructHistogram(
        smaller_leaf_splits_->data_indices(),
        0,
        num_data,
        ordered_gradients_.data(),
        ordered_hessians_.data(),
        current_histogram);
    } else {
      train_data_->FeatureGroupBin(dense_feature_group_index)->ConstructHistogram(
        0,
        num_data,
        gradients_,
        hessians_,
        current_histogram);
    }
    CompareHistograms(gpu_histogram, current_histogram, size, dense_feature_group_index);
    std::copy(gpu_histogram, gpu_histogram + size * 2, current_histogram);
    delete [] gpu_histogram;
  }
  #endif

  if (larger_leaf_histogram_array_ != nullptr && !use_subtract) {
    // construct larger leaf
    hist_t* ptr_larger_leaf_hist_data = larger_leaf_histogram_array_[0].RawData() - kHistOffset;
    is_gpu_used = ConstructGPUHistogramsAsync(is_feature_used,
      larger_leaf_splits_->data_indices(), larger_leaf_splits_->num_data_in_leaf(),
      gradients_, hessians_,
      ordered_gradients_.data(), ordered_hessians_.data());
    // then construct sparse features on CPU
    train_data_->ConstructHistograms<false, 0>(is_sparse_feature_used,
      larger_leaf_splits_->data_indices(), larger_leaf_splits_->num_data_in_leaf(),
      gradients_, hessians_,
      ordered_gradients_.data(), ordered_hessians_.data(),
      share_state_.get(),
      ptr_larger_leaf_hist_data);
    // wait for GPU to finish, only if GPU is actually used
    if (is_gpu_used) {
      if (config_->gpu_use_dp) {
        // use double precision
        WaitAndGetHistograms<hist_t>(ptr_larger_leaf_hist_data);
      } else {
        // use single precision
        WaitAndGetHistograms<gpu_hist_t>(ptr_larger_leaf_hist_data);
      }
    }
  }
}

void GPUTreeLearner::FindBestSplits(const Tree* tree) {
  SerialTreeLearner::FindBestSplits(tree);

#if GPU_DEBUG >= 3
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (parent_leaf_histogram_array_ != nullptr
        && !parent_leaf_histogram_array_[feature_index].is_splittable()) {
      smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    size_t bin_size = train_data_->FeatureNumBin(feature_index) + 1;
    printf("Feature %d smaller leaf:\n", feature_index);
    PrintHistograms(smaller_leaf_histogram_array_[feature_index].RawData() - kHistOffset, bin_size);
    if (larger_leaf_splits_ == nullptr || larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }
    printf("Feature %d larger leaf:\n", feature_index);
    PrintHistograms(larger_leaf_histogram_array_[feature_index].RawData() - kHistOffset, bin_size);
  }
#endif
}

void GPUTreeLearner::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  const SplitInfo& best_split_info = best_split_per_leaf_[best_Leaf];
#if GPU_DEBUG >= 2
  printf("Splitting leaf %d with feature %d thresh %d gain %f stat %f %f %f %f\n", best_Leaf, best_split_info.feature, best_split_info.threshold, best_split_info.gain, best_split_info.left_sum_gradient, best_split_info.right_sum_gradient, best_split_info.left_sum_hessian, best_split_info.right_sum_hessian);
#endif
  SerialTreeLearner::Split(tree, best_Leaf, left_leaf, right_leaf);
  if (Network::num_machines() == 1) {
    // do some sanity check for the GPU algorithm
    if (best_split_info.left_count < best_split_info.right_count) {
      if ((best_split_info.left_count != smaller_leaf_splits_->num_data_in_leaf()) ||
          (best_split_info.right_count!= larger_leaf_splits_->num_data_in_leaf())) {
        Log::Fatal("Bug in GPU histogram! split %d: %d, smaller_leaf: %d, larger_leaf: %d\n", best_split_info.left_count, best_split_info.right_count, smaller_leaf_splits_->num_data_in_leaf(), larger_leaf_splits_->num_data_in_leaf());
      }
    } else {
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(), best_split_info.right_sum_gradient, best_split_info.right_sum_hessian, best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(), best_split_info.left_sum_gradient, best_split_info.left_sum_hessian, best_split_info.left_output);
      if ((best_split_info.left_count != larger_leaf_splits_->num_data_in_leaf()) ||
          (best_split_info.right_count!= smaller_leaf_splits_->num_data_in_leaf())) {
        Log::Fatal("Bug in GPU histogram! split %d: %d, smaller_leaf: %d, larger_leaf: %d\n", best_split_info.left_count, best_split_info.right_count, smaller_leaf_splits_->num_data_in_leaf(), larger_leaf_splits_->num_data_in_leaf());
      }
    }
  }
}

}   // namespace LightGBM
#endif  // USE_GPU


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/gpu_tree_learner.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_

#include <LightGBM/dataset.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/tree.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>

#include "data_partition.hpp"
#include "feature_histogram.hpp"
#include "leaf_splits.hpp"
#include "serial_tree_learner.h"
#include "split_info.hpp"

#ifdef USE_GPU

#define BOOST_COMPUTE_THREAD_SAFE
#define BOOST_COMPUTE_HAVE_THREAD_LOCAL
// Use Boost.Compute on-disk kernel cache
#define BOOST_COMPUTE_USE_OFFLINE_CACHE
#include <boost/compute/core.hpp>
#include <boost/compute/container/vector.hpp>
#include <boost/align/aligned_allocator.hpp>

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*!
* \brief GPU-based parallel learning algorithm.
*/
class GPUTreeLearner: public SerialTreeLearner {
 public:
  explicit GPUTreeLearner(const Config* tree_config);
  ~GPUTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetTrainingDataInner(const Dataset* train_data, bool is_constant_hessian, bool reset_multi_val_bin) override;
  void ResetIsConstantHessian(bool is_constant_hessian) override;
  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override {
    SerialTreeLearner::SetBaggingData(subset, used_indices, num_data);
    if (subset == nullptr && used_indices != nullptr) {
      // determine if we are using bagging before we construct the data partition
      // thus we can start data movement to GPU earlier
      if (num_data != num_data_) {
        use_bagging_ = true;
        return;
      }
    }
    use_bagging_ = false;
  }

 protected:
  void BeforeTrain() override;
  bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) override;
  void FindBestSplits(const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;
  void ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract) override;

 private:
  /*! \brief 4-byte feature tuple used by GPU kernels */
  struct Feature4 {
      uint8_t s[4];
  };

  typedef float gpu_hist_t;

  /*!
  * \brief Find the best number of workgroups processing one feature for maximizing efficiency
  * \param leaf_num_data The number of data examples on the current leaf being processed
  * \return Log2 of the best number for workgroups per feature, in range 0...kMaxLogWorkgroupsPerFeature
  */
  int GetNumWorkgroupsPerFeature(data_size_t leaf_num_data);

  /*!
  * \brief Initialize GPU device, context and command queues
  *        Also compiles the OpenCL kernel
  * \param platform_id OpenCL platform ID
  * \param device_id OpenCL device ID
  */
  void InitGPU(int platform_id, int device_id);

  /*!
  * \brief Allocate memory for GPU computation
  */
  void AllocateGPUMemory();

  /*!
  * \brief Compile OpenCL GPU source code to kernel binaries
  */
  void BuildGPUKernels();

  /*!
   * \brief Returns OpenCL kernel build log when compiled with option opts
   * \param opts OpenCL build options
   * \return OpenCL build log
  */
  std::string GetBuildLog(const std::string &opts);

  /*!
  * \brief Setup GPU kernel arguments, preparing for launching
  */
  void SetupKernelArguments();

  /*!
   * \brief Compute GPU feature histogram for the current leaf.
   *        Indices, gradients and Hessians have been copied to the device.
   * \param leaf_num_data Number of data on current leaf
   * \param use_all_features Set to true to not use feature masks, with a faster kernel
  */
  void GPUHistogram(data_size_t leaf_num_data, bool use_all_features);

  /*!
   * \brief Wait for GPU kernel execution and read histogram
   * \param histograms Destination of histogram results from GPU.
  */
  template <typename HistType>
  void WaitAndGetHistograms(hist_t* histograms);

  /*!
   * \brief Construct GPU histogram asynchronously.
   *        Interface is similar to Dataset::ConstructHistograms().
   * \param is_feature_used A predicate vector for enabling each feature
   * \param data_indices Array of data example IDs to be included in histogram, will be copied to GPU.
   *                     Set to nullptr to skip copy to GPU.
   * \param num_data Number of data examples to be included in histogram
   * \param gradients Array of gradients for all examples.
   * \param hessians Array of Hessians for all examples.
   * \param ordered_gradients Ordered gradients will be generated and copied to GPU when gradients is not nullptr,
   *                     Set gradients to nullptr to skip copy to GPU.
   * \param ordered_hessians Ordered Hessians will be generated and copied to GPU when hessians is not nullptr,
   *                     Set hessians to nullptr to skip copy to GPU.
   * \return true if GPU kernel is launched, false if GPU is not used
  */
  bool ConstructGPUHistogramsAsync(
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* data_indices, data_size_t num_data,
    const score_t* gradients, const score_t* hessians,
    score_t* ordered_gradients, score_t* ordered_hessians);


  /*! brief Log2 of max number of workgroups per feature*/
  const int kMaxLogWorkgroupsPerFeature = 10;  // 2^10
  /*! brief Max total number of workgroups with preallocated workspace.
   *        If we use more than this number of workgroups, we have to reallocate subhistograms */
  int preallocd_max_num_wg_ = 1024;

  /*! \brief True if bagging is used */
  bool use_bagging_;

  /*! \brief GPU device object */
  boost::compute::device dev_;
  /*! \brief GPU context object */
  boost::compute::context ctx_;
  /*! \brief GPU command queue object */
  boost::compute::command_queue queue_;
  /*! \brief GPU kernel for 256 bins */
  const char *kernel256_src_ = {
  #include "ocl/histogram256.cl"
  };
  /*! \brief GPU kernel for 64 bins */
  const char *kernel64_src_ = {
  #include "ocl/histogram64.cl"
  };
  /*! \brief GPU kernel for 16 bins */
  const char *kernel16_src_ = {
  #include "ocl/histogram16.cl"
  };
  /*! \brief Currently used kernel source */
  std::string kernel_source_;
  /*! \brief Currently used kernel name */
  std::string kernel_name_;

  /*! \brief an array of histogram kernels with different number
     of workgroups per feature */
  std::vector<boost::compute::kernel> histogram_kernels_;
  /*! \brief an array of histogram kernels with different number
     of workgroups per feature, with all features enabled to avoid branches */
  std::vector<boost::compute::kernel> histogram_allfeats_kernels_;
  /*! \brief an array of histogram kernels with different number
     of workgroups per feature, and processing the whole dataset */
  std::vector<boost::compute::kernel> histogram_fulldata_kernels_;
  /*! \brief total number of feature-groups */
  int num_feature_groups_;
  /*! \brief total number of dense feature-groups, which will be processed on GPU */
  int num_dense_feature_groups_;
  /*! \brief On GPU we read one DWORD (4-byte) of features of one example once.
   *  With bin size > 16, there are 4 features per DWORD.
   *  With bin size <=16, there are 8 features per DWORD.
   * */
  int dword_features_;
  /*! \brief total number of dense feature-group tuples on GPU.
   * Each feature tuple is 4-byte (4 features if each feature takes a byte) */
  int num_dense_feature4_;
  /*! \brief Max number of bins of training data, used to determine
   * which GPU kernel to use */
  int max_num_bin_;
  /*! \brief Used GPU kernel bin size (64, 256) */
  int device_bin_size_;
  /*! \brief Size of histogram bin entry, depending if single or double precision is used */
  size_t hist_bin_entry_sz_;
  /*! \brief Indices of all dense feature-groups */
  std::vector<int> dense_feature_group_map_;
  /*! \brief Indices of all sparse feature-groups */
  std::vector<int> sparse_feature_group_map_;
  /*! \brief Multipliers of all dense feature-groups, used for redistributing bins */
  std::vector<int> device_bin_mults_;
  /*! \brief GPU memory object holding the training data */
  std::unique_ptr<boost::compute::vector<Feature4>> device_features_;
  /*! \brief GPU memory object holding the ordered gradient */
  boost::compute::buffer device_gradients_;
  /*! \brief Pinned memory object for ordered gradient */
  boost::compute::buffer pinned_gradients_;
  /*! \brief Pointer to pinned memory of ordered gradient */
  void * ptr_pinned_gradients_ = nullptr;
  /*! \brief GPU memory object holding the ordered hessian */
  boost::compute::buffer device_hessians_;
  /*! \brief Pinned memory object for ordered hessian */
  boost::compute::buffer pinned_hessians_;
  /*! \brief Pointer to pinned memory of ordered hessian */
  void * ptr_pinned_hessians_ = nullptr;
  /*! \brief A vector of feature mask. 1 = feature used, 0 = feature not used */
  std::vector<char, boost::alignment::aligned_allocator<char, 4096>> feature_masks_;
  /*! \brief GPU memory object holding the feature masks */
  boost::compute::buffer device_feature_masks_;
  /*! \brief Pinned memory object for feature masks */
  boost::compute::buffer pinned_feature_masks_;
  /*! \brief Pointer to pinned memory of feature masks */
  void * ptr_pinned_feature_masks_ = nullptr;
  /*! \brief GPU memory object holding indices of the leaf being processed */
  std::unique_ptr<boost::compute::vector<data_size_t>> device_data_indices_;
  /*! \brief GPU memory object holding counters for workgroup coordination */
  std::unique_ptr<boost::compute::vector<int>> sync_counters_;
  /*! \brief GPU memory object holding temporary sub-histograms per workgroup */
  std::unique_ptr<boost::compute::vector<char>> device_subhistograms_;
  /*! \brief Host memory object for histogram output (GPU will write to Host memory directly) */
  boost::compute::buffer device_histogram_outputs_;
  /*! \brief Host memory pointer for histogram outputs */
  void * host_histogram_outputs_;
  /*! \brief OpenCL waitlist object for waiting for data transfer before kernel execution */
  boost::compute::wait_list kernel_wait_obj_;
  /*! \brief OpenCL waitlist object for reading output histograms after kernel execution */
  boost::compute::wait_list histograms_wait_obj_;
  /*! \brief Asynchronous waiting object for copying indices */
  boost::compute::future<void> indices_future_;
  /*! \brief Asynchronous waiting object for copying gradients */
  boost::compute::event gradients_future_;
  /*! \brief Asynchronous waiting object for copying Hessians */
  boost::compute::event hessians_future_;
};

}  // namespace LightGBM
#else

// When GPU support is not compiled in, quit with an error message

namespace LightGBM {

class GPUTreeLearner: public SerialTreeLearner {
 public:
  #ifdef _MSC_VER
    #pragma warning(disable : 4702)
  #endif
  explicit GPUTreeLearner(const Config* tree_config) : SerialTreeLearner(tree_config) {
    Log::Fatal("GPU Tree Learner was not enabled in this build.\n"
               "Please recompile with CMake option -DUSE_GPU=1");
  }
};

}  // namespace LightGBM

#endif   // USE_GPU

#endif   // LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/gradient_discretizer.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include "gradient_discretizer.hpp"
#include <LightGBM/network.h>

#include <algorithm>
#include <string>
#include <vector>

namespace LightGBM {

void GradientDiscretizer::Init(
  const data_size_t num_data, const int num_leaves,
  const int num_features, const Dataset* train_data) {
  discretized_gradients_and_hessians_vector_.resize(num_data * 2);
  gradient_random_values_.resize(num_data);
  hessian_random_values_.resize(num_data);
  random_values_use_start_eng_ = std::mt19937(random_seed_);
  random_values_use_start_dist_ = std::uniform_int_distribution<data_size_t>(0, num_data);

  const int num_threads = OMP_NUM_THREADS();
  int num_blocks = 0;
  data_size_t block_size = 0;
  Threading::BlockInfo<data_size_t>(num_data, 512, &num_blocks, &block_size);
  #pragma omp parallel for schedule(static, 1) num_threads(num_threads)
  for (int thread_id = 0; thread_id < num_blocks; ++thread_id) {
    const data_size_t start = thread_id * block_size;
    const data_size_t end = std::min(start + block_size, num_data);
    std::mt19937 gradient_random_values_eng(random_seed_ + thread_id);
    std::uniform_real_distribution<double> gradient_random_values_dist(0.0f, 1.0f);
    std::mt19937 hessian_random_values_eng(random_seed_ + thread_id + num_threads);
    std::uniform_real_distribution<double> hessian_random_values_dist(0.0f, 1.0f);
    for (data_size_t i = start; i < end; ++i) {
      gradient_random_values_[i] = gradient_random_values_dist(gradient_random_values_eng);
      hessian_random_values_[i] = hessian_random_values_dist(hessian_random_values_eng);
    }
  }

  max_gradient_abs_ = 0.0f;
  max_hessian_abs_ = 0.0f;

  gradient_scale_ = 0.0f;
  hessian_scale_ = 0.0f;
  inverse_gradient_scale_ = 0.0f;
  inverse_hessian_scale_ = 0.0f;

  num_leaves_ = num_leaves;
  leaf_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  node_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  global_leaf_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  global_node_num_bits_in_histogram_bin_.resize(num_leaves_, 0);

  leaf_grad_hess_stats_.resize(num_leaves_ * 2, 0.0);
  change_hist_bits_buffer_.resize(num_features);
  #pragma omp parallel for schedule(static) num_threads(num_threads)
  for (int feature_index = 0; feature_index < num_features; ++feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(feature_index);
    change_hist_bits_buffer_[feature_index].resize((bin_mapper->num_bin() - static_cast<int>(bin_mapper->GetMostFreqBin() == 0)) * 2);
  }

  ordered_int_gradients_and_hessians_.resize(2 * num_data);
}

void GradientDiscretizer::DiscretizeGradients(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians) {
  double max_gradient = std::fabs(input_gradients[0]);
  double max_hessian = std::fabs(input_hessians[0]);
  const int num_threads = OMP_NUM_THREADS();
  std::vector<double> thread_max_gradient(num_threads, max_gradient);
  std::vector<double> thread_max_hessian(num_threads, max_hessian);
  Threading::For<data_size_t>(0, num_data, 1024,
    [input_gradients, input_hessians, &thread_max_gradient, &thread_max_hessian]
    (int, data_size_t start, data_size_t end) {
      int thread_id = omp_get_thread_num();
      for (data_size_t i = start; i < end; ++i) {
        double fabs_grad = std::fabs(input_gradients[i]);
        double fabs_hess = std::fabs(input_hessians[i]);
        if (fabs_grad > thread_max_gradient[thread_id]) {
          thread_max_gradient[thread_id] = fabs_grad;
        }
        if (fabs_hess > thread_max_hessian[thread_id]) {
          thread_max_hessian[thread_id] = fabs_hess;
        }
      }});
  max_gradient = thread_max_gradient[0];
  max_hessian = thread_max_hessian[0];
  for (int thread_id = 1; thread_id < num_threads; ++thread_id) {
    if (max_gradient < thread_max_gradient[thread_id]) {
      max_gradient = thread_max_gradient[thread_id];
    }
    if (max_hessian < thread_max_hessian[thread_id]) {
      max_hessian = thread_max_hessian[thread_id];
    }
  }
  if (Network::num_machines() > 1) {
    max_gradient = Network::GlobalSyncUpByMax(max_gradient);
    max_hessian = Network::GlobalSyncUpByMax(max_hessian);
  }
  max_gradient_abs_ = max_gradient;
  max_hessian_abs_ = max_hessian;
  gradient_scale_ = max_gradient_abs_ / static_cast<double>(num_grad_quant_bins_ / 2);
  if (is_constant_hessian_) {
    hessian_scale_ = max_hessian_abs_;
  } else {
    hessian_scale_ = max_hessian_abs_ / static_cast<double>(num_grad_quant_bins_);
  }
  inverse_gradient_scale_ = 1.0f / gradient_scale_;
  inverse_hessian_scale_ = 1.0f / hessian_scale_;

  const int random_values_use_start = random_values_use_start_dist_(random_values_use_start_eng_);
  int8_t* discretized_int8 = discretized_gradients_and_hessians_vector_.data();
  if (stochastic_rounding_) {
    if (is_constant_hessian_) {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        const data_size_t random_value_pos = (i + random_values_use_start) % num_data;
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + gradient_random_values_[random_value_pos]) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - gradient_random_values_[random_value_pos]);
        discretized_int8[2 * i] = static_cast<int8_t>(1);
      }
    } else {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        const data_size_t random_value_pos = (i + random_values_use_start) % num_data;
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + gradient_random_values_[random_value_pos]) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - gradient_random_values_[random_value_pos]);
        discretized_int8[2 * i] = static_cast<int8_t>(input_hessians[i] * inverse_hessian_scale_ + hessian_random_values_[random_value_pos]);
      }
    }
  } else {
    if (is_constant_hessian_) {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + 0.5) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - 0.5);
        discretized_int8[2 * i] = static_cast<int8_t>(1);
      }
    } else {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + 0.5) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - 0.5);
        discretized_int8[2 * i] = static_cast<int8_t>(input_hessians[i] * inverse_hessian_scale_ + 0.5);
      }
    }
  }
}

template <bool IS_GLOBAL>
void GradientDiscretizer::SetNumBitsInHistogramBin(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf) {
  std::vector<int8_t>& leaf_num_bits_in_histogram_bin = IS_GLOBAL ?
    global_leaf_num_bits_in_histogram_bin_ : leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t>& node_num_bits_in_histogram_bin = IS_GLOBAL ?
    global_node_num_bits_in_histogram_bin_ : node_num_bits_in_histogram_bin_;
  if (right_leaf_index == -1) {
    const uint64_t max_stat_per_bin = static_cast<uint64_t>(num_data_in_left_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    if (max_stat_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 8;
    } else if (max_stat_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 32;
    }
  } else {
    const uint64_t max_stat_left_per_bin = static_cast<uint64_t>(num_data_in_left_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    const uint64_t max_stat_right_per_bin = static_cast<uint64_t>(num_data_in_right_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    node_num_bits_in_histogram_bin[left_leaf_index] = leaf_num_bits_in_histogram_bin[left_leaf_index];
    if (max_stat_left_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 8;
    } else if (max_stat_left_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 32;
    }
    if (max_stat_right_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 8;
    } else if (max_stat_right_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 32;
    }
  }
}

template void GradientDiscretizer::SetNumBitsInHistogramBin<false>(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

template void GradientDiscretizer::SetNumBitsInHistogramBin<true>(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

void GradientDiscretizer::RenewIntGradTreeOutput(
  Tree* tree, const Config* config, const DataPartition* data_partition,
  const score_t* gradients, const score_t* hessians,
  const std::function<data_size_t(int)>& leaf_index_to_global_num_data) {
  global_timer.Start("GradientDiscretizer::RenewIntGradTreeOutput");
  if (config->tree_learner == std::string("data")) {
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      data_size_t leaf_cnt = 0;
      const data_size_t* data_indices = data_partition->GetIndexOnLeaf(leaf_id, &leaf_cnt);
      double sum_gradient = 0.0f, sum_hessian = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_gradient, sum_hessian)
      for (data_size_t i = 0; i < leaf_cnt; ++i) {
        const data_size_t index = data_indices[i];
        const score_t grad = gradients[index];
        const score_t hess = hessians[index];
        sum_gradient += grad;
        sum_hessian += hess;
      }
      leaf_grad_hess_stats_[2 * leaf_id] = sum_gradient;
      leaf_grad_hess_stats_[2 * leaf_id + 1] = sum_hessian;
    }
    std::vector<double> global_leaf_grad_hess_stats = Network::GlobalSum<double>(&leaf_grad_hess_stats_);
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      const double sum_gradient = global_leaf_grad_hess_stats[2 * leaf_id];
      const double sum_hessian = global_leaf_grad_hess_stats[2 * leaf_id + 1];
      const double leaf_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(
        sum_gradient, sum_hessian,
        config->lambda_l1, config->lambda_l2, config->max_delta_step, config->path_smooth,
        leaf_index_to_global_num_data(leaf_id), 0.0f);
      tree->SetLeafOutput(leaf_id, leaf_output);
    }
  } else {
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      data_size_t leaf_cnt = 0;
      const data_size_t* data_indices = data_partition->GetIndexOnLeaf(leaf_id, &leaf_cnt);
      double sum_gradient = 0.0f, sum_hessian = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_gradient, sum_hessian)
      for (data_size_t i = 0; i < leaf_cnt; ++i) {
        const data_size_t index = data_indices[i];
        const score_t grad = gradients[index];
        const score_t hess = hessians[index];
        sum_gradient += grad;
        sum_hessian += hess;
      }
      const double leaf_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(sum_gradient, sum_hessian,
        config->lambda_l1, config->lambda_l2, config->max_delta_step, config->path_smooth,
        leaf_cnt, 0.0f);
      tree->SetLeafOutput(leaf_id, leaf_output);
    }
  }
  global_timer.Stop("GradientDiscretizer::RenewIntGradTreeOutput");
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/gradient_discretizer.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>
#include <LightGBM/utils/threading.h>

#include <random>
#include <vector>

#include "data_partition.hpp"
#include "feature_histogram.hpp"

namespace LightGBM {

class GradientDiscretizer {
 public:
  GradientDiscretizer(int num_grad_quant_bins, int num_trees, int random_seed, bool is_constant_hessian, const bool stochastic_rounding) {
    num_grad_quant_bins_ = num_grad_quant_bins;
    iter_ = 0;
    num_trees_ = num_trees;
    random_seed_ = random_seed;
    is_constant_hessian_ = is_constant_hessian;
    stochastic_rounding_ = stochastic_rounding;
  }

  virtual ~GradientDiscretizer() {}

  virtual void DiscretizeGradients(
    const data_size_t num_data,
    const score_t* input_gradients,
    const score_t* input_hessians);

  virtual const int8_t* discretized_gradients_and_hessians() const {
    return discretized_gradients_and_hessians_vector_.data();
  }

  virtual double grad_scale() const {
    return gradient_scale_;
  }

  virtual double hess_scale() const {
    return hessian_scale_;
  }

  virtual void Init(
    const data_size_t num_data, const int num_leaves,
    const int num_features, const Dataset* train_data);

  template <bool IS_GLOBAL>
  void SetNumBitsInHistogramBin(
    const int left_leaf_index, const int right_leaf_index,
    const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

  template <bool IS_GLOBAL>
  int8_t GetHistBitsInLeaf(const int leaf_index) {
    if (IS_GLOBAL) {
      return global_leaf_num_bits_in_histogram_bin_[leaf_index];
    } else {
      return leaf_num_bits_in_histogram_bin_[leaf_index];
    }
  }

  template <bool IS_GLOBAL>
  int8_t GetHistBitsInNode(const int node_index) {
    if (IS_GLOBAL) {
      return global_node_num_bits_in_histogram_bin_[node_index];
    } else {
      return node_num_bits_in_histogram_bin_[node_index];
    }
  }

  int8_t* ordered_int_gradients_and_hessians() {
    return ordered_int_gradients_and_hessians_.data();
  }

  void RenewIntGradTreeOutput(
    Tree* tree, const Config* config, const DataPartition* data_partition,
    const score_t* gradients, const score_t* hessians,
    const std::function<data_size_t(int)>& leaf_index_to_global_num_data);

  int32_t* GetChangeHistBitsBuffer(const int feature_index) {
    return change_hist_bits_buffer_[feature_index].data();
  }

 protected:
  int num_grad_quant_bins_;
  int iter_;
  int num_trees_;
  int random_seed_;
  bool stochastic_rounding_;

  std::vector<double> gradient_random_values_;
  std::vector<double> hessian_random_values_;
  std::mt19937 random_values_use_start_eng_;
  std::uniform_int_distribution<data_size_t> random_values_use_start_dist_;
  std::vector<int8_t> discretized_gradients_and_hessians_vector_;
  std::vector<int8_t> ordered_int_gradients_and_hessians_;

  double max_gradient_abs_;
  double max_hessian_abs_;

  double gradient_scale_;
  double hessian_scale_;
  double inverse_gradient_scale_;
  double inverse_hessian_scale_;

  bool is_constant_hessian_;
  int num_leaves_;

  std::vector<int8_t> leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t> node_num_bits_in_histogram_bin_;
  std::vector<int8_t> global_leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t> global_node_num_bits_in_histogram_bin_;

  std::vector<double> leaf_grad_hess_stats_;
  std::vector<std::vector<int32_t>> change_hist_bits_buffer_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/leaf_splits.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/threading.h>

#include <limits>
#include <vector>

#include "data_partition.hpp"

namespace LightGBM {

/*!
* \brief used to find split candidates for a leaf
*/
class LeafSplits {
 public:
  LeafSplits(data_size_t num_data, const Config* config)
      : deterministic_(false),
        num_data_in_leaf_(num_data),
        num_data_(num_data),
    data_indices_(nullptr), weight_(0) {
    if (config != nullptr) {
      deterministic_ = config->deterministic;
    }
  }
  void ResetNumData(data_size_t num_data) {
    num_data_ = num_data;
    num_data_in_leaf_ = num_data;
  }
  ~LeafSplits() {
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param data_partition current data partition
  * \param sum_gradients
  * \param sum_hessians
  * \param weight
  */
  void Init(int leaf, const DataPartition* data_partition, double sum_gradients,
            double sum_hessians, double weight) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    weight_ = weight;
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param data_partition current data partition
  * \param sum_gradients
  * \param sum_hessians
  * \param sum_gradients_and_hessians
  * \param weight
  */
  void Init(int leaf, const DataPartition* data_partition, double sum_gradients,
            double sum_hessians, int64_t sum_gradients_and_hessians, double weight) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    int_sum_gradients_and_hessians_ = sum_gradients_and_hessians;
    weight_ = weight;
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param sum_gradients
  * \param sum_hessians
  */
  void Init(int leaf, double sum_gradients, double sum_hessians) {
    leaf_index_ = leaf;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
  }

  /*!
   * \brief Init splits on the current leaf, it will traverse all data to sum up the results
   * \param gradients
   * \param hessians
   */
  void Init(const score_t* gradients, const score_t* hessians) {
    num_data_in_leaf_ = num_data_;
    leaf_index_ = 0;
    data_indices_ = nullptr;
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      tmp_sum_gradients += gradients[i];
      tmp_sum_hessians += hessians[i];
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
  }


  /*!
   * \brief Init splits on the current leaf, it will traverse all data to sum up the results
   * \param int_gradients_and_hessians Discretized gradients and hessians
   * \param grad_scale Scaling factor to recover original gradients from discretized gradients
   * \param hess_scale Scaling factor to recover original hessians from discretized hessians
   */
  void Init(const int8_t* int_gradients_and_hessians,
    const double grad_scale, const double hess_scale) {
    num_data_in_leaf_ = num_data_;
    leaf_index_ = 0;
    data_indices_ = nullptr;
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
    const int16_t* packed_int_gradients_and_hessians = reinterpret_cast<const int16_t*>(int_gradients_and_hessians);
    int64_t tmp_sum_gradients_and_hessians = 0;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians, tmp_sum_gradients_and_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      tmp_sum_gradients += int_gradients_and_hessians[2 * i + 1] * grad_scale;
      tmp_sum_hessians += int_gradients_and_hessians[2 * i] * hess_scale;
      const int16_t packed_int_grad_and_hess = packed_int_gradients_and_hessians[i];
      const int64_t packed_long_int_grad_and_hess =
        (static_cast<int64_t>(static_cast<int8_t>(packed_int_grad_and_hess >> 8)) << 32) |
        (static_cast<int64_t>(packed_int_grad_and_hess & 0x00ff));
      tmp_sum_gradients_and_hessians += packed_long_int_grad_and_hess;
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
    int_sum_gradients_and_hessians_ = tmp_sum_gradients_and_hessians;
  }


  /*!
   * \brief Init splits on current leaf of partial data.
   * \param leaf Index of current leaf
   * \param data_partition current data partition
   * \param gradients
   * \param hessians
   */
  void Init(int leaf, const DataPartition* data_partition,
            const score_t* gradients, const score_t* hessians) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      const data_size_t idx = data_indices_[i];
      tmp_sum_gradients += gradients[idx];
      tmp_sum_hessians += hessians[idx];
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
  }


  /*!
   * \brief Init splits on current leaf of partial data.
   * \param leaf Index of current leaf
   * \param data_partition current data partition
   * \param int_gradients_and_hessians Discretized gradients and hessians
   * \param grad_scale Scaling factor to recover original gradients from discretized gradients
   * \param hess_scale Scaling factor to recover original hessians from discretized hessians
   */
  void Init(int leaf, const DataPartition* data_partition,
            const int8_t* int_gradients_and_hessians,
            const score_t grad_scale, const score_t hess_scale) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
    const int16_t* packed_int_gradients_and_hessians = reinterpret_cast<const int16_t*>(int_gradients_and_hessians);
    int64_t tmp_sum_gradients_and_hessians = 0;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians, tmp_sum_gradients_and_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      const data_size_t idx = data_indices_[i];
      tmp_sum_gradients += int_gradients_and_hessians[2 * idx + 1] * grad_scale;
      tmp_sum_hessians += int_gradients_and_hessians[2 * idx] * hess_scale;
      const int16_t packed_int_grad_and_hess = packed_int_gradients_and_hessians[i];
      const int64_t packed_long_int_grad_and_hess =
        (static_cast<int64_t>(static_cast<int8_t>(packed_int_grad_and_hess >> 8)) << 32) |
        (static_cast<int64_t>(packed_int_grad_and_hess & 0x00ff));
      tmp_sum_gradients_and_hessians += packed_long_int_grad_and_hess;
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
    int_sum_gradients_and_hessians_ = tmp_sum_gradients_and_hessians;
  }


  /*!
  * \brief Init splits on current leaf, only update sum_gradients and sum_hessians
  * \param sum_gradients
  * \param sum_hessians
  */
  void Init(double sum_gradients, double sum_hessians) {
    leaf_index_ = 0;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
  }

  /*!
  * \brief Init splits on current leaf, only update sum_gradients and sum_hessians
  * \param sum_gradients
  * \param sum_hessians
  * \param int_sum_gradients_and_hessians
  */
  void Init(double sum_gradients, double sum_hessians, int64_t int_sum_gradients_and_hessians) {
    leaf_index_ = 0;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    int_sum_gradients_and_hessians_ = int_sum_gradients_and_hessians;
  }

  /*!
  * \brief Init splits on current leaf
  */
  void Init() {
    leaf_index_ = -1;
    data_indices_ = nullptr;
    num_data_in_leaf_ = 0;
  }


  /*! \brief Get current leaf index */
  int leaf_index() const { return leaf_index_; }

  /*! \brief Get number of data in current leaf */
  data_size_t num_data_in_leaf() const { return num_data_in_leaf_; }

  /*! \brief Get sum of gradients of current leaf */
  double sum_gradients() const { return sum_gradients_; }

  /*! \brief Get sum of Hessians of current leaf */
  double sum_hessians() const { return sum_hessians_; }

  /*! \brief Get sum of discretized gradients and Hessians of current leaf */
  int64_t int_sum_gradients_and_hessians() const { return int_sum_gradients_and_hessians_; }

  /*! \brief Get indices of data of current leaf */
  const data_size_t* data_indices() const { return data_indices_; }

  /*! \brief Get weight of current leaf */
  double weight() const { return weight_; }



 private:
  bool deterministic_;
  /*! \brief current leaf index */
  int leaf_index_;
  /*! \brief number of data on current leaf */
  data_size_t num_data_in_leaf_;
  /*! \brief number of all training data */
  data_size_t num_data_;
  /*! \brief sum of gradients of current leaf */
  double sum_gradients_;
  /*! \brief sum of Hessians of current leaf */
  double sum_hessians_;
  /*! \brief sum of discretized gradients and Hessians of current leaf */
  int64_t int_sum_gradients_and_hessians_;
  /*! \brief indices of data of current leaf */
  const data_size_t* data_indices_;
  /*! \brief weight of current leaf */
  double weight_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/linear_tree_learner.cpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "linear_tree_learner.h"

#include <Eigen/Dense>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREE_LEARNER_TYPE::Init(train_data, is_constant_hessian);
  LinearTreeLearner::InitLinear(train_data, this->config_->num_leaves);
}

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::InitLinear(const Dataset* train_data, const int max_leaves) {
  leaf_map_ = std::vector<int>(train_data->num_data(), -1);
  contains_nan_ = std::vector<int8_t>(train_data->num_features(), 0);
  // identify features containing nans
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feat = 0; feat < train_data->num_features(); ++feat) {
    auto bin_mapper = this->train_data_->FeatureBinMapper(feat);
    if (bin_mapper->bin_type() == BinType::NumericalBin) {
      const float* feat_ptr = this->train_data_->raw_index(feat);
      for (int i = 0; i < train_data->num_data(); ++i) {
        if (std::isnan(feat_ptr[i])) {
          contains_nan_[feat] = 1;
          break;
        }
      }
    }
  }
  any_nan_ = false;
  for (int feat = 0; feat < train_data->num_features(); ++feat) {
    if (contains_nan_[feat]) {
      any_nan_ = true;
      break;
    }
  }
  // preallocate the matrix used to calculate linear model coefficients
  int max_num_feat = std::min(max_leaves, this->train_data_->num_numeric_features());
  XTHX_.clear();
  XTg_.clear();
  for (int i = 0; i < max_leaves; ++i) {
    // store only upper triangular half of matrix as an array, in row-major order
    // this requires (max_num_feat + 1) * (max_num_feat + 2) / 2 entries (including the constant terms of the regression)
    // we add another 8 to ensure cache lines are not shared among processors
    XTHX_.push_back(std::vector<double>((max_num_feat + 1) * (max_num_feat + 2) / 2 + 8, 0));
    XTg_.push_back(std::vector<double>(max_num_feat + 9, 0.0));
  }
  XTHX_by_thread_.clear();
  XTg_by_thread_.clear();
  int max_threads = OMP_NUM_THREADS();
  for (int i = 0; i < max_threads; ++i) {
    XTHX_by_thread_.push_back(XTHX_);
    XTg_by_thread_.push_back(XTg_);
  }
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::Train", global_timer);
  this->gradients_ = gradients;
  this->hessians_ = hessians;
  int num_threads = OMP_NUM_THREADS();
  if (this->share_state_->num_threads != num_threads && this->share_state_->num_threads > 0) {
    Log::Warning(
        "Detected that num_threads changed during training (from %d to %d), "
        "it may cause unexpected errors.",
        this->share_state_->num_threads, num_threads);
  }
  this->share_state_->num_threads = num_threads;

  // some initial works before training
  this->BeforeTrain();

  auto tree = std::unique_ptr<Tree>(new Tree(this->config_->num_leaves, true, true));
  auto tree_ptr = tree.get();
  this->constraints_->ShareTreePointer(tree_ptr);

  // root leaf
  int left_leaf = 0;
  int cur_depth = 1;
  // only root leaf can be splitted on first time
  int right_leaf = -1;

  int init_splits = this->ForceSplits(tree_ptr, &left_leaf, &right_leaf, &cur_depth);

  for (int split = init_splits; split < this->config_->num_leaves - 1; ++split) {
    // some initial works before finding best split
    if (this->BeforeFindBestSplit(tree_ptr, left_leaf, right_leaf)) {
      // find best threshold for every feature
      this->FindBestSplits(tree_ptr);
    }
    // Get a leaf with max split gain
    int best_leaf = static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(this->best_split_per_leaf_));
    // Get split information for best leaf
    const SplitInfo& best_leaf_SplitInfo = this->best_split_per_leaf_[best_leaf];
    // cannot split, quit
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f", best_leaf_SplitInfo.gain);
      break;
    }
    // split tree with best leaf
    this->Split(tree_ptr, best_leaf, &left_leaf, &right_leaf);
    cur_depth = std::max(cur_depth, tree->leaf_depth(left_leaf));
  }

  bool has_nan = false;
  if (any_nan_) {
    for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
      if (contains_nan_[tree_ptr->split_feature_inner(i)]) {
        has_nan = true;
        break;
      }
    }
  }

  GetLeafMap(tree_ptr);

  if (has_nan) {
    CalculateLinear<true>(tree_ptr, false, this->gradients_, this->hessians_, is_first_tree);
  } else {
    CalculateLinear<false>(tree_ptr, false, this->gradients_, this->hessians_, is_first_tree);
  }

  Log::Debug("Trained a tree with leaves = %d and depth = %d", tree->num_leaves(), cur_depth);
  return tree.release();
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const {
  auto tree = TREE_LEARNER_TYPE::FitByExistingTree(old_tree, gradients, hessians);
  bool has_nan = false;
  if (any_nan_) {
    for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
      if (contains_nan_[this->train_data_->InnerFeatureIndex(tree->split_feature(i))]) {
        has_nan = true;
        break;
      }
    }
  }
  GetLeafMap(tree);
  if (has_nan) {
    CalculateLinear<true>(tree, true, gradients, hessians, false);
  } else {
    CalculateLinear<false>(tree, true, gradients, hessians, false);
  }
  return tree;
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const {
  this->data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  return LinearTreeLearner::FitByExistingTree(old_tree, gradients, hessians);
}

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::GetLeafMap(Tree* tree) const {
  std::fill(leaf_map_.begin(), leaf_map_.end(), -1);
  // map data to leaf number
  const data_size_t* ind = this->data_partition_->indices();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(dynamic)
  for (int i = 0; i < tree->num_leaves(); ++i) {
    data_size_t idx = this->data_partition_->leaf_begin(i);
    for (int j = 0; j < this->data_partition_->leaf_count(i); ++j) {
      leaf_map_[ind[idx + j]] = i;
    }
  }
}


template<typename TREE_LEARNER_TYPE>
template <bool HAS_NAN>
void LinearTreeLearner<TREE_LEARNER_TYPE>::CalculateLinear(Tree* tree, bool is_refit, const score_t* gradients, const score_t* hessians, bool is_first_tree) const {
  tree->SetIsLinear(true);
  int num_leaves = tree->num_leaves();
  int num_threads = OMP_NUM_THREADS();
  if (is_first_tree) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      tree->SetLeafConst(leaf_num, tree->LeafOutput(leaf_num));
    }
    return;
  }

  // calculate coefficients using the method described in Eq 3 of https://arxiv.org/abs/1802.05640
  // the coefficients vector is given by
  // - (X_T * H * X + lambda) ^ (-1) * (X_T * g)
  // where:
  // X is the matrix where the first column is the feature values and the second is all ones,
  // H is the diagonal matrix of the hessian,
  // lambda is the diagonal matrix with diagonal entries equal to the regularisation term linear_lambda
  // g is the vector of gradients
  // the subscript _T denotes the transpose

  // create array of pointers to raw data, and coefficient matrices, for each leaf
  std::vector<std::vector<int>> leaf_features;
  std::vector<int> leaf_num_features;
  std::vector<std::vector<const float*>> raw_data_ptr;
  size_t max_num_features = 0;
  for (int i = 0; i < num_leaves; ++i) {
    std::vector<int> raw_features;
    if (is_refit) {
      raw_features = tree->LeafFeatures(i);
    } else {
      raw_features = tree->branch_features(i);
    }
    std::sort(raw_features.begin(), raw_features.end());
    auto new_end = std::unique(raw_features.begin(), raw_features.end());
    raw_features.erase(new_end, raw_features.end());
    std::vector<int> numerical_features;
    std::vector<const float*> data_ptr;
    for (size_t j = 0; j < raw_features.size(); ++j) {
      int feat = this->train_data_->InnerFeatureIndex(raw_features[j]);
      auto bin_mapper = this->train_data_->FeatureBinMapper(feat);
      if (bin_mapper->bin_type() == BinType::NumericalBin) {
        numerical_features.push_back(feat);
        data_ptr.push_back(this->train_data_->raw_index(feat));
      }
    }
    leaf_features.push_back(numerical_features);
    raw_data_ptr.push_back(data_ptr);
    leaf_num_features.push_back(static_cast<int>(numerical_features.size()));
    if (numerical_features.size() > max_num_features) {
      max_num_features = numerical_features.size();
    }
  }
  // clear the coefficient matrices
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < num_threads; ++i) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      size_t num_feat = leaf_features[leaf_num].size();
      std::fill(XTHX_by_thread_[i][leaf_num].begin(), XTHX_by_thread_[i][leaf_num].begin() + (num_feat + 1) * (num_feat + 2) / 2, 0.0f);
      std::fill(XTg_by_thread_[i][leaf_num].begin(), XTg_by_thread_[i][leaf_num].begin() + num_feat + 1, 0.0f);
    }
  }
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
    size_t num_feat = leaf_features[leaf_num].size();
    std::fill(XTHX_[leaf_num].begin(), XTHX_[leaf_num].begin() + (num_feat + 1) * (num_feat + 2) / 2, 0.0f);
    std::fill(XTg_[leaf_num].begin(), XTg_[leaf_num].begin() + num_feat + 1, 0.0f);
  }
  std::vector<std::vector<int>> num_nonzero;
  for (int i = 0; i < num_threads; ++i) {
    if (HAS_NAN) {
      num_nonzero.push_back(std::vector<int>(num_leaves, 0));
    }
  }
  OMP_INIT_EX();
#pragma omp parallel num_threads(OMP_NUM_THREADS()) if (this->num_data_ > 1024)
  {
    std::vector<float> curr_row(max_num_features + 1);
    int tid = omp_get_thread_num();
#pragma omp for schedule(static)
    for (int i = 0; i < this->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      int leaf_num = leaf_map_[i];
      if (leaf_num < 0) {
        continue;
      }
      bool nan_found = false;
      int num_feat = leaf_num_features[leaf_num];
      for (int feat = 0; feat < num_feat; ++feat) {
        if (HAS_NAN) {
          float val = raw_data_ptr[leaf_num][feat][i];
          if (std::isnan(val)) {
            nan_found = true;
            break;
          }
          num_nonzero[tid][leaf_num] += 1;
          curr_row[feat] = val;
        } else {
          curr_row[feat] = raw_data_ptr[leaf_num][feat][i];
        }
      }
      if (HAS_NAN) {
        if (nan_found) {
          continue;
        }
      }
      curr_row[num_feat] = 1.0;
      float h = static_cast<float>(hessians[i]);
      float g = static_cast<float>(gradients[i]);
      int j = 0;
      for (int feat1 = 0; feat1 < num_feat + 1; ++feat1) {
        double f1_val = static_cast<double>(curr_row[feat1]);
        XTg_by_thread_[tid][leaf_num][feat1] += f1_val * g;
        f1_val *= h;
        for (int feat2 = feat1; feat2 < num_feat + 1; ++feat2) {
          XTHX_by_thread_[tid][leaf_num][j] += f1_val * curr_row[feat2];
          ++j;
        }
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  auto total_nonzero = std::vector<int>(tree->num_leaves());
  // aggregate results from different threads
  for (int tid = 0; tid < num_threads; ++tid) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      size_t num_feat = leaf_features[leaf_num].size();
      for (size_t j = 0; j < (num_feat + 1) * (num_feat + 2) / 2; ++j) {
        XTHX_[leaf_num][j] += XTHX_by_thread_[tid][leaf_num][j];
      }
      for (size_t feat1 = 0; feat1 < num_feat + 1; ++feat1) {
        XTg_[leaf_num][feat1] += XTg_by_thread_[tid][leaf_num][feat1];
      }
      if (HAS_NAN) {
        total_nonzero[leaf_num] += num_nonzero[tid][leaf_num];
      }
    }
  }
  if (!HAS_NAN) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      total_nonzero[leaf_num] = this->data_partition_->leaf_count(leaf_num);
    }
  }
  double shrinkage = tree->shrinkage();
  double decay_rate = this->config_->refit_decay_rate;
  // copy into eigen matrices and solve
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
    if (total_nonzero[leaf_num] < static_cast<int>(leaf_features[leaf_num].size()) + 1) {
      if (is_refit) {
        double old_const = tree->LeafConst(leaf_num);
        tree->SetLeafConst(leaf_num, decay_rate * old_const + (1.0 - decay_rate) * tree->LeafOutput(leaf_num) * shrinkage);
        tree->SetLeafCoeffs(leaf_num, std::vector<double>(leaf_features[leaf_num].size(), 0));
        tree->SetLeafFeaturesInner(leaf_num, leaf_features[leaf_num]);
      } else {
        tree->SetLeafConst(leaf_num, tree->LeafOutput(leaf_num));
      }
      continue;
    }
    size_t num_feat = leaf_features[leaf_num].size();
    Eigen::MatrixXd XTHX_mat(num_feat + 1, num_feat + 1);
    Eigen::MatrixXd XTg_mat(num_feat + 1, 1);
    size_t j = 0;
    for (size_t feat1 = 0; feat1 < num_feat + 1; ++feat1) {
      for (size_t feat2 = feat1; feat2 < num_feat + 1; ++feat2) {
        XTHX_mat(feat1, feat2) = XTHX_[leaf_num][j];
        XTHX_mat(feat2, feat1) = XTHX_mat(feat1, feat2);
        if ((feat1 == feat2) && (feat1 < num_feat)) {
          XTHX_mat(feat1, feat2) += this->config_->linear_lambda;
        }
        ++j;
      }
      XTg_mat(feat1) = XTg_[leaf_num][feat1];
    }
    Eigen::MatrixXd coeffs = - XTHX_mat.fullPivLu().inverse() * XTg_mat;
    std::vector<double> coeffs_vec;
    std::vector<int> features_new;
    std::vector<double> old_coeffs = tree->LeafCoeffs(leaf_num);
    for (size_t i = 0; i < leaf_features[leaf_num].size(); ++i) {
      if (is_refit) {
        features_new.push_back(leaf_features[leaf_num][i]);
        coeffs_vec.push_back(decay_rate * old_coeffs[i] + (1.0 - decay_rate) * coeffs(i) * shrinkage);
      } else {
        if (coeffs(i) < -kZeroThreshold || coeffs(i) > kZeroThreshold) {
          coeffs_vec.push_back(coeffs(i));
          int feat = leaf_features[leaf_num][i];
          features_new.push_back(feat);
        }
      }
    }
    // update the tree properties
    tree->SetLeafFeaturesInner(leaf_num, features_new);
    std::vector<int> features_raw(features_new.size());
    for (size_t i = 0; i < features_new.size(); ++i) {
      features_raw[i] = this->train_data_->RealFeatureIndex(features_new[i]);
    }
    tree->SetLeafFeatures(leaf_num, features_raw);
    tree->SetLeafCoeffs(leaf_num, coeffs_vec);
    if (is_refit) {
      double old_const = tree->LeafConst(leaf_num);
      tree->SetLeafConst(leaf_num, decay_rate * old_const + (1.0 - decay_rate) * coeffs(num_feat) * shrinkage);
    } else {
      tree->SetLeafConst(leaf_num, coeffs(num_feat));
    }
  }
}

template void LinearTreeLearner<SerialTreeLearner>::Init(const Dataset* train_data, bool is_constant_hessian);
template void LinearTreeLearner<SerialTreeLearner>::InitLinear(const Dataset* train_data, const int max_leaves);
template Tree* LinearTreeLearner<SerialTreeLearner>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree);
template Tree* LinearTreeLearner<SerialTreeLearner>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const;
template Tree* LinearTreeLearner<SerialTreeLearner>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const;

template void LinearTreeLearner<GPUTreeLearner>::Init(const Dataset* train_data, bool is_constant_hessian);
template void LinearTreeLearner<GPUTreeLearner>::InitLinear(const Dataset* train_data, const int max_leaves);
template Tree* LinearTreeLearner<GPUTreeLearner>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree);
template Tree* LinearTreeLearner<GPUTreeLearner>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const;
template Tree* LinearTreeLearner<GPUTreeLearner>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const;

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/linear_tree_learner.h <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_

#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>

#include "gpu_tree_learner.h"
#include "serial_tree_learner.h"

namespace LightGBM {

template <typename TREE_LEARNER_TYPE>
class LinearTreeLearner: public TREE_LEARNER_TYPE {
 public:
  explicit LinearTreeLearner(const Config* config) : TREE_LEARNER_TYPE(config) {}

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void InitLinear(const Dataset* train_data, const int max_leaves) override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  /*! \brief Create array mapping dataset to leaf index, used for linear trees */
  void GetLeafMap(Tree* tree) const;

  template<bool HAS_NAN>
  void CalculateLinear(Tree* tree, bool is_refit, const score_t* gradients, const score_t* hessians, bool is_first_tree) const;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void AddPredictionToScore(const Tree* tree,
                            double* out_score) const override {
    CHECK_LE(tree->num_leaves(), this->data_partition_->num_leaves());
    bool has_nan = false;
    if (any_nan_) {
      for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
        // use split_feature because split_feature_inner doesn't work when refitting existing tree
        if (contains_nan_[this->train_data_->InnerFeatureIndex(tree->split_feature(i))]) {
          has_nan = true;
          break;
        }
      }
    }
    if (has_nan) {
      AddPredictionToScoreInner<true>(tree, out_score);
    } else {
      AddPredictionToScoreInner<false>(tree, out_score);
    }
  }

  template<bool HAS_NAN>
  void AddPredictionToScoreInner(const Tree* tree, double* out_score) const {
    int num_leaves = tree->num_leaves();
    std::vector<double> leaf_const(num_leaves);
    std::vector<std::vector<double>> leaf_coeff(num_leaves);
    std::vector<std::vector<const float*>> feat_ptr(num_leaves);
    std::vector<double> leaf_output(num_leaves);
    std::vector<int> leaf_num_features(num_leaves);
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      leaf_const[leaf_num] = tree->LeafConst(leaf_num);
      leaf_coeff[leaf_num] = tree->LeafCoeffs(leaf_num);
      leaf_output[leaf_num] = tree->LeafOutput(leaf_num);
      for (int feat : tree->LeafFeaturesInner(leaf_num)) {
        feat_ptr[leaf_num].push_back(this->train_data_->raw_index(feat));
      }
      leaf_num_features[leaf_num] = static_cast<int>(feat_ptr[leaf_num].size());
    }
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) if (this->num_data_ > 1024)
    for (int i = 0; i < this->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      int leaf_num = leaf_map_[i];
      if (leaf_num < 0) {
        continue;
      }
      double output = leaf_const[leaf_num];
      int num_feat = leaf_num_features[leaf_num];
      if (HAS_NAN) {
        bool nan_found = false;
        for (int feat_ind = 0; feat_ind < num_feat; ++feat_ind) {
          float val = feat_ptr[leaf_num][feat_ind][i];
          if (std::isnan(val)) {
            nan_found = true;
            break;
          }
          output += val * leaf_coeff[leaf_num][feat_ind];
        }
        if (nan_found) {
          out_score[i] += leaf_output[leaf_num];
        } else {
          out_score[i] += output;
        }
      } else {
        for (int feat_ind = 0; feat_ind < num_feat; ++feat_ind) {
          output += feat_ptr[leaf_num][feat_ind][i] * leaf_coeff[leaf_num][feat_ind];
        }
        out_score[i] += output;
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }

 protected:
  /*! \brief whether numerical features contain any nan values */
  std::vector<int8_t> contains_nan_;
  /*! whether any numerical feature contains a nan value */
  bool any_nan_;
  /*! \brief map dataset to leaves */
  mutable std::vector<int> leaf_map_;
  /*! \brief temporary storage for calculating linear model coefficients */
  mutable std::vector<std::vector<double>> XTHX_;
  mutable std::vector<std::vector<double>> XTg_;
  mutable std::vector<std::vector<std::vector<double>>> XTHX_by_thread_;
  mutable std::vector<std::vector<std::vector<double>>> XTg_by_thread_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/monotone_constraints.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_

#include <LightGBM/tree.h>

#include <algorithm>
#include <cstdint>
#include <limits>
#include <memory>
#include <utility>
#include <vector>

#include "split_info.hpp"

namespace LightGBM {

class LeafConstraintsBase;

struct BasicConstraint {
  double min = -std::numeric_limits<double>::max();
  double max = std::numeric_limits<double>::max();

  BasicConstraint(double min, double max) : min(min), max(max) {}

  BasicConstraint() = default;
};

struct FeatureConstraint {
  virtual void InitCumulativeConstraints(bool) const {}
  virtual void Update(int) const {}
  virtual BasicConstraint LeftToBasicConstraint() const = 0;
  virtual BasicConstraint RightToBasicConstraint() const = 0;
  virtual bool ConstraintDifferentDependingOnThreshold() const = 0;
  virtual ~FeatureConstraint() {}
};

struct ConstraintEntry {
  virtual ~ConstraintEntry() {}
  virtual void Reset() = 0;
  virtual void UpdateMin(double new_min) = 0;
  virtual void UpdateMax(double new_max) = 0;
  virtual bool UpdateMinAndReturnBoolIfChanged(double new_min) = 0;
  virtual bool UpdateMaxAndReturnBoolIfChanged(double new_max) = 0;
  virtual ConstraintEntry *clone() const = 0;

  virtual void RecomputeConstraintsIfNeeded(LeafConstraintsBase *, int, int,
                                            uint32_t) {}

  virtual FeatureConstraint *GetFeatureConstraint(int feature_index) = 0;
};

// used by both BasicLeafConstraints and IntermediateLeafConstraints
struct BasicConstraintEntry : ConstraintEntry,
                              FeatureConstraint,
                              BasicConstraint {
  bool ConstraintDifferentDependingOnThreshold() const final { return false; }

  BasicConstraintEntry *clone() const final {
    return new BasicConstraintEntry(*this);
  };

  void Reset() final {
    min = -std::numeric_limits<double>::max();
    max = std::numeric_limits<double>::max();
  }

  void UpdateMin(double new_min) final { min = std::max(new_min, min); }

  void UpdateMax(double new_max) final { max = std::min(new_max, max); }

  bool UpdateMinAndReturnBoolIfChanged(double new_min) final {
    if (new_min > min) {
      min = new_min;
      return true;
    }
    return false;
  }

  bool UpdateMaxAndReturnBoolIfChanged(double new_max) final {
    if (new_max < max) {
      max = new_max;
      return true;
    }
    return false;
  }

  BasicConstraint LeftToBasicConstraint() const final { return *this; }

  BasicConstraint RightToBasicConstraint() const final { return *this; }

  FeatureConstraint *GetFeatureConstraint(int) final { return this; }
};

struct FeatureMinOrMaxConstraints {
  std::vector<double> constraints;
  // the constraint number i is valid on the slice
  // [thresholds[i]:threshold[i+1])
  // if threshold[i+1] does not exist, then it is valid for thresholds following
  // threshold[i]
  std::vector<uint32_t> thresholds;

  FeatureMinOrMaxConstraints() {
    constraints.reserve(32);
    thresholds.reserve(32);
  }

  size_t Size() const { return thresholds.size(); }

  explicit FeatureMinOrMaxConstraints(double extremum) {
    constraints.reserve(32);
    thresholds.reserve(32);

    constraints.push_back(extremum);
    thresholds.push_back(0);
  }

  void Reset(double extremum) {
    constraints.resize(1);
    constraints[0] = extremum;
    thresholds.resize(1);
    thresholds[0] = 0;
  }

  void UpdateMin(double min) {
    for (size_t j = 0; j < constraints.size(); ++j) {
      if (min > constraints[j]) {
        constraints[j] = min;
      }
    }
  }

  void UpdateMax(double max) {
    for (size_t j = 0; j < constraints.size(); ++j) {
      if (max < constraints[j]) {
        constraints[j] = max;
      }
    }
  }
};

struct CumulativeFeatureConstraint {
  std::vector<uint32_t> thresholds_min_constraints;
  std::vector<uint32_t> thresholds_max_constraints;
  std::vector<double> cumulative_min_constraints_left_to_right;
  std::vector<double> cumulative_min_constraints_right_to_left;
  std::vector<double> cumulative_max_constraints_left_to_right;
  std::vector<double> cumulative_max_constraints_right_to_left;
  size_t index_min_constraints_left_to_right;
  size_t index_min_constraints_right_to_left;
  size_t index_max_constraints_left_to_right;
  size_t index_max_constraints_right_to_left;

  static void CumulativeExtremum(
      const double &(*extremum_function)(const double &, const double &),
      bool is_direction_from_left_to_right,
      std::vector<double>* cumulative_extremum) {
    if (cumulative_extremum->size() == 1) {
      return;
    }

#ifdef DEBUG
    CHECK_NE(cumulative_extremum->size(), 0);
#endif

    size_t n_exts = cumulative_extremum->size();
    int step = is_direction_from_left_to_right ? 1 : -1;
    size_t start = is_direction_from_left_to_right ? 0 : n_exts - 1;
    size_t end = is_direction_from_left_to_right ? n_exts - 1 : 0;

    for (auto i = start; i != end; i = i + step) {
      (*cumulative_extremum)[i + step] = extremum_function(
          (*cumulative_extremum)[i + step], (*cumulative_extremum)[i]);
    }
  }

  CumulativeFeatureConstraint() = default;

  CumulativeFeatureConstraint(FeatureMinOrMaxConstraints min_constraints,
                              FeatureMinOrMaxConstraints max_constraints,
                              bool REVERSE) {
    thresholds_min_constraints = min_constraints.thresholds;
    thresholds_max_constraints = max_constraints.thresholds;
    cumulative_min_constraints_left_to_right = min_constraints.constraints;
    cumulative_min_constraints_right_to_left = min_constraints.constraints;
    cumulative_max_constraints_left_to_right = max_constraints.constraints;
    cumulative_max_constraints_right_to_left = max_constraints.constraints;

    const double &(*min)(const double &, const double &) = std::min<double>;
    const double &(*max)(const double &, const double &) = std::max<double>;
    CumulativeExtremum(max, true, &cumulative_min_constraints_left_to_right);
    CumulativeExtremum(max, false, &cumulative_min_constraints_right_to_left);
    CumulativeExtremum(min, true, &cumulative_max_constraints_left_to_right);
    CumulativeExtremum(min, false, &cumulative_max_constraints_right_to_left);

    if (REVERSE) {
      index_min_constraints_left_to_right =
          thresholds_min_constraints.size() - 1;
      index_min_constraints_right_to_left =
          thresholds_min_constraints.size() - 1;
      index_max_constraints_left_to_right =
          thresholds_max_constraints.size() - 1;
      index_max_constraints_right_to_left =
          thresholds_max_constraints.size() - 1;
    } else {
      index_min_constraints_left_to_right = 0;
      index_min_constraints_right_to_left = 0;
      index_max_constraints_left_to_right = 0;
      index_max_constraints_right_to_left = 0;
    }
  }

  void Update(int threshold) {
    while (
        static_cast<int>(
            thresholds_min_constraints[index_min_constraints_left_to_right]) >
        threshold - 1) {
      index_min_constraints_left_to_right -= 1;
    }
    while (
        static_cast<int>(
            thresholds_min_constraints[index_min_constraints_right_to_left]) >
        threshold) {
      index_min_constraints_right_to_left -= 1;
    }
    while (
        static_cast<int>(
            thresholds_max_constraints[index_max_constraints_left_to_right]) >
        threshold - 1) {
      index_max_constraints_left_to_right -= 1;
    }
    while (
        static_cast<int>(
            thresholds_max_constraints[index_max_constraints_right_to_left]) >
        threshold) {
      index_max_constraints_right_to_left -= 1;
    }
  }

  double GetRightMin() const {
    return cumulative_min_constraints_right_to_left
        [index_min_constraints_right_to_left];
  }
  double GetRightMax() const {
    return cumulative_max_constraints_right_to_left
        [index_max_constraints_right_to_left];
  }
  double GetLeftMin() const {
    return cumulative_min_constraints_left_to_right
        [index_min_constraints_left_to_right];
  }
  double GetLeftMax() const {
    return cumulative_max_constraints_left_to_right
        [index_max_constraints_left_to_right];
  }
};

struct AdvancedFeatureConstraints : FeatureConstraint {
  FeatureMinOrMaxConstraints min_constraints;
  FeatureMinOrMaxConstraints max_constraints;
  mutable CumulativeFeatureConstraint cumulative_feature_constraint;
  bool min_constraints_to_be_recomputed = false;
  bool max_constraints_to_be_recomputed = false;

  void InitCumulativeConstraints(bool REVERSE) const final {
    cumulative_feature_constraint =
        CumulativeFeatureConstraint(min_constraints, max_constraints, REVERSE);
  }

  void Update(int threshold) const final {
    cumulative_feature_constraint.Update(threshold);
  }

  FeatureMinOrMaxConstraints &GetMinConstraints() { return min_constraints; }

  FeatureMinOrMaxConstraints &GetMaxConstraints() { return max_constraints; }

  bool ConstraintDifferentDependingOnThreshold() const final {
    return min_constraints.Size() > 1 || max_constraints.Size() > 1;
  }

  BasicConstraint RightToBasicConstraint() const final {
    return BasicConstraint(cumulative_feature_constraint.GetRightMin(),
                           cumulative_feature_constraint.GetRightMax());
  }

  BasicConstraint LeftToBasicConstraint() const final {
    return BasicConstraint(cumulative_feature_constraint.GetLeftMin(),
                           cumulative_feature_constraint.GetLeftMax());
  }

  void Reset() {
    min_constraints.Reset(-std::numeric_limits<double>::max());
    max_constraints.Reset(std::numeric_limits<double>::max());
  }

  void UpdateMax(double new_max, bool trigger_a_recompute) {
    if (trigger_a_recompute) {
      max_constraints_to_be_recomputed = true;
    }
    max_constraints.UpdateMax(new_max);
  }

  bool FeatureMaxConstraintsToBeUpdated() const {
    return max_constraints_to_be_recomputed;
  }

  bool FeatureMinConstraintsToBeUpdated() const {
    return min_constraints_to_be_recomputed;
  }

  void ResetUpdates() {
    min_constraints_to_be_recomputed = false;
    max_constraints_to_be_recomputed = false;
  }

  void UpdateMin(double new_min, bool trigger_a_recompute) {
    if (trigger_a_recompute) {
      min_constraints_to_be_recomputed = true;
    }
    min_constraints.UpdateMin(new_min);
  }
};

class LeafConstraintsBase {
 public:
  virtual ~LeafConstraintsBase() {}
  virtual const ConstraintEntry* Get(int leaf_idx) = 0;
  virtual FeatureConstraint* GetFeatureConstraint(int leaf_idx, int feature_index) = 0;
  virtual void Reset() = 0;
  virtual void BeforeSplit(int leaf, int new_leaf,
                           int8_t monotone_type) = 0;
  virtual std::vector<int> Update(
      bool is_numerical_split,
      int leaf, int new_leaf, int8_t monotone_type, double right_output,
      double left_output, int split_feature, const SplitInfo& split_info,
      const std::vector<SplitInfo>& best_split_per_leaf) = 0;

  virtual void GoUpToFindConstrainingLeaves(
      int, int,
      std::vector<int>*,
      std::vector<uint32_t>*,
      std::vector<bool>*,
      FeatureMinOrMaxConstraints*, bool ,
      uint32_t, uint32_t, uint32_t) {}

  virtual void RecomputeConstraintsIfNeeded(
      LeafConstraintsBase *constraints_,
      int feature_for_constraint, int leaf_idx, uint32_t it_end) = 0;

  inline static LeafConstraintsBase* Create(const Config* config, int num_leaves, int num_features);

  double ComputeMonotoneSplitGainPenalty(int leaf_index, double penalization) {
    int depth = tree_->leaf_depth(leaf_index);
    if (penalization >= depth + 1.) {
      return kEpsilon;
    }
    if (penalization <= 1.) {
      return 1. - penalization / pow(2., depth) + kEpsilon;
    }
    return 1. - pow(2, penalization - 1. - depth) + kEpsilon;
  }

  void ShareTreePointer(const Tree* tree) {
    tree_ = tree;
  }

 protected:
  const Tree* tree_;
};

// used by AdvancedLeafConstraints
struct AdvancedConstraintEntry : ConstraintEntry {
  std::vector<AdvancedFeatureConstraints> constraints;

  AdvancedConstraintEntry *clone() const final {
    return new AdvancedConstraintEntry(*this);
  };

  void RecomputeConstraintsIfNeeded(LeafConstraintsBase *constraints_,
                                    int feature_for_constraint, int leaf_idx,
                                    uint32_t it_end) final {
    if (constraints[feature_for_constraint]
            .FeatureMinConstraintsToBeUpdated() ||
        constraints[feature_for_constraint]
            .FeatureMaxConstraintsToBeUpdated()) {
      FeatureMinOrMaxConstraints &constraints_to_be_updated =
          constraints[feature_for_constraint].FeatureMinConstraintsToBeUpdated()
              ? constraints[feature_for_constraint].GetMinConstraints()
              : constraints[feature_for_constraint].GetMaxConstraints();

      constraints_to_be_updated.Reset(
          constraints[feature_for_constraint].FeatureMinConstraintsToBeUpdated()
              ? -std::numeric_limits<double>::max()
              : std::numeric_limits<double>::max());

      std::vector<int> features_of_splits_going_up_from_original_leaf =
          std::vector<int>();
      std::vector<uint32_t> thresholds_of_splits_going_up_from_original_leaf =
          std::vector<uint32_t>();
      std::vector<bool> was_original_leaf_right_child_of_split =
          std::vector<bool>();
      constraints_->GoUpToFindConstrainingLeaves(
          feature_for_constraint, leaf_idx,
          &features_of_splits_going_up_from_original_leaf,
          &thresholds_of_splits_going_up_from_original_leaf,
          &was_original_leaf_right_child_of_split, &constraints_to_be_updated,
          constraints[feature_for_constraint]
              .FeatureMinConstraintsToBeUpdated(),
          0, it_end, it_end);
      constraints[feature_for_constraint].ResetUpdates();
    }
  }

  // for each feature, an array of constraints needs to be stored
  explicit AdvancedConstraintEntry(int num_features) {
    constraints.resize(num_features);
  }

  void Reset() final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].Reset();
    }
  }

  void UpdateMin(double new_min) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMin(new_min, false);
    }
  }

  void UpdateMax(double new_max) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMax(new_max, false);
    }
  }

  bool UpdateMinAndReturnBoolIfChanged(double new_min) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMin(new_min, true);
    }
    // even if nothing changed, this could have been unconstrained so it needs
    // to be recomputed from the beginning
    return true;
  }

  bool UpdateMaxAndReturnBoolIfChanged(double new_max) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMax(new_max, true);
    }
    // even if nothing changed, this could have been unconstrained so it needs
    // to be recomputed from the beginning
    return true;
  }

  FeatureConstraint *GetFeatureConstraint(int feature_index) final {
    return &constraints[feature_index];
  }
};

class BasicLeafConstraints : public LeafConstraintsBase {
 public:
  explicit BasicLeafConstraints(int num_leaves) : num_leaves_(num_leaves) {
    for (int i = 0; i < num_leaves; ++i) {
      entries_.emplace_back(new BasicConstraintEntry());
    }
  }

  void Reset() override {
    for (auto& entry : entries_) {
      entry->Reset();
    }
  }

  void RecomputeConstraintsIfNeeded(
      LeafConstraintsBase* constraints_,
      int feature_for_constraint, int leaf_idx, uint32_t it_end) override {
    entries_[~leaf_idx]->RecomputeConstraintsIfNeeded(constraints_, feature_for_constraint, leaf_idx, it_end);
  }

  void BeforeSplit(int, int, int8_t) override {}

  std::vector<int> Update(bool is_numerical_split, int leaf, int new_leaf,
                          int8_t monotone_type, double right_output,
                          double left_output, int, const SplitInfo& ,
                          const std::vector<SplitInfo>&) override {
    entries_[new_leaf].reset(entries_[leaf]->clone());
    if (is_numerical_split) {
      double mid = (left_output + right_output) / 2.0f;
      if (monotone_type < 0) {
        entries_[leaf]->UpdateMin(mid);
        entries_[new_leaf]->UpdateMax(mid);
      } else if (monotone_type > 0) {
        entries_[leaf]->UpdateMax(mid);
        entries_[new_leaf]->UpdateMin(mid);
      }
    }
    return std::vector<int>();
  }

  const ConstraintEntry* Get(int leaf_idx) override { return entries_[leaf_idx].get(); }

  FeatureConstraint* GetFeatureConstraint(int leaf_idx, int feature_index) final {
    return entries_[leaf_idx]->GetFeatureConstraint(feature_index);
  }

 protected:
  int num_leaves_;
  std::vector<std::unique_ptr<ConstraintEntry>> entries_;
};

class IntermediateLeafConstraints : public BasicLeafConstraints {
 public:
  explicit IntermediateLeafConstraints(const Config* config, int num_leaves)
      : BasicLeafConstraints(num_leaves), config_(config) {
    leaf_is_in_monotone_subtree_.resize(num_leaves_, false);
    node_parent_.resize(num_leaves_ - 1, -1);
    leaves_to_update_.reserve(num_leaves_);
  }

  void Reset() override {
    BasicLeafConstraints::Reset();
    std::fill_n(leaf_is_in_monotone_subtree_.begin(), num_leaves_, false);
    std::fill_n(node_parent_.begin(), num_leaves_ - 1, -1);
    leaves_to_update_.clear();
  }

  void BeforeSplit(int leaf, int new_leaf,
                   int8_t monotone_type) override {
    if (monotone_type != 0 || leaf_is_in_monotone_subtree_[leaf]) {
      leaf_is_in_monotone_subtree_[leaf] = true;
      leaf_is_in_monotone_subtree_[new_leaf] = true;
    }
#ifdef DEBUG
    CHECK_GE(new_leaf - 1, 0);
    CHECK_LT(static_cast<size_t>(new_leaf - 1), node_parent_.size());
#endif
    node_parent_[new_leaf - 1] = tree_->leaf_parent(leaf);
  }

  void UpdateConstraintsWithOutputs(bool is_numerical_split, int leaf,
                                    int new_leaf, int8_t monotone_type,
                                    double right_output, double left_output) {
    entries_[new_leaf].reset(entries_[leaf]->clone());
    if (is_numerical_split) {
      if (monotone_type < 0) {
        entries_[leaf]->UpdateMin(right_output);
        entries_[new_leaf]->UpdateMax(left_output);
      } else if (monotone_type > 0) {
        entries_[leaf]->UpdateMax(right_output);
        entries_[new_leaf]->UpdateMin(left_output);
      }
    }
  }

  std::vector<int> Update(bool is_numerical_split, int leaf,
                          int new_leaf, int8_t monotone_type,
                          double right_output, double left_output,
                          int split_feature, const SplitInfo& split_info,
                          const std::vector<SplitInfo>& best_split_per_leaf) final {
    leaves_to_update_.clear();
    if (leaf_is_in_monotone_subtree_[leaf]) {
      UpdateConstraintsWithOutputs(is_numerical_split, leaf, new_leaf,
                                   monotone_type, right_output, left_output);

      // Initialize variables to store information while going up the tree
      int depth = tree_->leaf_depth(new_leaf) - 1;

      std::vector<int> features_of_splits_going_up_from_original_leaf;
      std::vector<uint32_t> thresholds_of_splits_going_up_from_original_leaf;
      std::vector<bool> was_original_leaf_right_child_of_split;

      features_of_splits_going_up_from_original_leaf.reserve(depth);
      thresholds_of_splits_going_up_from_original_leaf.reserve(depth);
      was_original_leaf_right_child_of_split.reserve(depth);

      GoUpToFindLeavesToUpdate(tree_->leaf_parent(new_leaf),
                               &features_of_splits_going_up_from_original_leaf,
                               &thresholds_of_splits_going_up_from_original_leaf,
                               &was_original_leaf_right_child_of_split,
                               split_feature, split_info, split_info.threshold,
                               best_split_per_leaf);
    }
    return leaves_to_update_;
  }

  bool OppositeChildShouldBeUpdated(
      bool is_split_numerical,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      int inner_feature,
      const std::vector<bool>& was_original_leaf_right_child_of_split,
      bool is_in_right_child) {
    // if the split is categorical, it is not handled by this optimisation,
    // so the code will have to go down in the other child subtree to see if
    // there are leaves to update
    // even though it may sometimes be unnecessary
    if (is_split_numerical) {
      // only branches containing leaves that are contiguous to the original
      // leaf need to be updated
      // therefore, for the same feature, there is no use going down from the
      // second time going up on the right (or on the left)
      for (size_t split_idx = 0;
           split_idx < features_of_splits_going_up_from_original_leaf.size();
           ++split_idx) {
        if (features_of_splits_going_up_from_original_leaf[split_idx] ==
                inner_feature &&
            (was_original_leaf_right_child_of_split[split_idx] ==
             is_in_right_child)) {
          return false;
        }
      }
      return true;
    } else {
      return false;
    }
  }

  // Recursive function that goes up the tree, and then down to find leaves that
  // have constraints to be updated
  void GoUpToFindLeavesToUpdate(
      int node_idx,
      std::vector<int>* features_of_splits_going_up_from_original_leaf,
      std::vector<uint32_t>* thresholds_of_splits_going_up_from_original_leaf,
      std::vector<bool>* was_original_leaf_right_child_of_split,
      int split_feature, const SplitInfo& split_info, uint32_t split_threshold,
      const std::vector<SplitInfo>& best_split_per_leaf) {
#ifdef DEBUG
    CHECK_GE(node_idx, 0);
    CHECK_LT(static_cast<size_t>(node_idx), node_parent_.size());
#endif
    int parent_idx = node_parent_[node_idx];
    // if not at the root
    if (parent_idx != -1) {
      int inner_feature = tree_->split_feature_inner(parent_idx);
      int feature = tree_->split_feature(parent_idx);
      int8_t monotone_type = config_->monotone_constraints[feature];
      bool is_in_right_child = tree_->right_child(parent_idx) == node_idx;
      bool is_split_numerical = tree_->IsNumericalSplit(parent_idx);

      // this is just an optimisation not to waste time going down in subtrees
      // where there won't be any leaf to update
      bool opposite_child_should_be_updated = OppositeChildShouldBeUpdated(
          is_split_numerical, *features_of_splits_going_up_from_original_leaf,
          inner_feature, *was_original_leaf_right_child_of_split,
          is_in_right_child);

      if (opposite_child_should_be_updated) {
        // if there is no monotone constraint on a split,
        // then there is no relationship between its left and right leaves' values
        if (monotone_type != 0) {
          // these variables correspond to the current split we encounter going
          // up the tree
          int left_child_idx = tree_->left_child(parent_idx);
          int right_child_idx = tree_->right_child(parent_idx);
          bool left_child_is_curr_idx = (left_child_idx == node_idx);
          int opposite_child_idx =
              (left_child_is_curr_idx) ? right_child_idx : left_child_idx;
          bool update_max_constraints_in_opposite_child_leaves =
              (monotone_type < 0) ? left_child_is_curr_idx
                                  : !left_child_is_curr_idx;

          // the opposite child needs to be updated
          // so the code needs to go down in the the opposite child
          // to see which leaves' constraints need to be updated
          GoDownToFindLeavesToUpdate(
              opposite_child_idx,
              *features_of_splits_going_up_from_original_leaf,
              *thresholds_of_splits_going_up_from_original_leaf,
              *was_original_leaf_right_child_of_split,
              update_max_constraints_in_opposite_child_leaves, split_feature,
              split_info, true, true, split_threshold, best_split_per_leaf);
        }

        // if opposite_child_should_be_updated, then it means the path to come up there was relevant,
        // i.e. that it will be helpful going down to determine which leaf
        // is actually contiguous to the original 2 leaves and should be updated
        // so the variables associated with the split need to be recorded
        was_original_leaf_right_child_of_split->push_back(
            tree_->right_child(parent_idx) == node_idx);
        thresholds_of_splits_going_up_from_original_leaf->push_back(
            tree_->threshold_in_bin(parent_idx));
        features_of_splits_going_up_from_original_leaf->push_back(
            tree_->split_feature_inner(parent_idx));
      }

      // since current node is not the root, keep going up
      GoUpToFindLeavesToUpdate(
          parent_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split, split_feature, split_info,
          split_threshold, best_split_per_leaf);
    }
  }

  void GoDownToFindLeavesToUpdate(
      int node_idx,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t>&
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool>& was_original_leaf_right_child_of_split,
      bool update_max_constraints, int split_feature,
      const SplitInfo& split_info, bool use_left_leaf, bool use_right_leaf,
      uint32_t split_threshold,
      const std::vector<SplitInfo>& best_split_per_leaf) {
    // if leaf
    if (node_idx < 0) {
      int leaf_idx = ~node_idx;

      // splits that are not to be used shall not be updated,
      // included leaf at max depth
      if (best_split_per_leaf[leaf_idx].gain == kMinScore) {
        return;
      }

      std::pair<double, double> min_max_constraints;
      bool something_changed = false;
      // if the current leaf is contiguous with both the new right leaf and the new left leaf
      // then it may need to be greater than the max of the 2 or smaller than the min of the 2
      // otherwise, if the current leaf is contiguous with only one of the 2 new leaves,
      // then it may need to be greater or smaller than it
      if (use_right_leaf && use_left_leaf) {
        min_max_constraints =
            std::minmax(split_info.right_output, split_info.left_output);
      } else if (use_right_leaf && !use_left_leaf) {
        min_max_constraints = std::pair<double, double>(
            split_info.right_output, split_info.right_output);
      } else {
        min_max_constraints = std::pair<double, double>(split_info.left_output,
                                                        split_info.left_output);
      }

#ifdef DEBUG
      if (update_max_constraints) {
        CHECK_GE(min_max_constraints.first, tree_->LeafOutput(leaf_idx));
      } else {
        CHECK_LE(min_max_constraints.second, tree_->LeafOutput(leaf_idx));
      }
#endif
      // depending on which split made the current leaf and the original leaves contiguous,
      // either the min constraint or the max constraint of the current leaf need to be updated
      if (!update_max_constraints) {
        something_changed = entries_[leaf_idx]->UpdateMinAndReturnBoolIfChanged(
            min_max_constraints.second);
      } else {
        something_changed = entries_[leaf_idx]->UpdateMaxAndReturnBoolIfChanged(
            min_max_constraints.first);
      }
      // If constraints were not updated, then there is no need to update the leaf
      if (!something_changed) {
        return;
      }
      leaves_to_update_.push_back(leaf_idx);

    } else {  // if node
      // check if the children are contiguous with the original leaf
      std::pair<bool, bool> keep_going_left_right = ShouldKeepGoingLeftRight(
          node_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split);
      int inner_feature = tree_->split_feature_inner(node_idx);
      uint32_t threshold = tree_->threshold_in_bin(node_idx);
      bool is_split_numerical = tree_->IsNumericalSplit(node_idx);
      bool use_left_leaf_for_update_right = true;
      bool use_right_leaf_for_update_left = true;
      // if the split is on the same feature (categorical variables not supported)
      // then depending on the threshold,
      // the current left child may not be contiguous with the original right leaf,
      // or the current right child may not be contiguous with the original left leaf
      if (is_split_numerical && inner_feature == split_feature) {
        if (threshold >= split_threshold) {
          use_left_leaf_for_update_right = false;
        }
        if (threshold <= split_threshold) {
          use_right_leaf_for_update_left = false;
        }
      }

      // go down left
      if (keep_going_left_right.first) {
        GoDownToFindLeavesToUpdate(
            tree_->left_child(node_idx),
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, update_max_constraints,
            split_feature, split_info, use_left_leaf,
            use_right_leaf_for_update_left && use_right_leaf, split_threshold,
            best_split_per_leaf);
      }
      // go down right
      if (keep_going_left_right.second) {
        GoDownToFindLeavesToUpdate(
            tree_->right_child(node_idx),
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, update_max_constraints,
            split_feature, split_info,
            use_left_leaf_for_update_right && use_left_leaf, use_right_leaf,
            split_threshold, best_split_per_leaf);
      }
    }
  }

  std::pair<bool, bool> ShouldKeepGoingLeftRight(
      int node_idx,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t>&
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool>& was_original_leaf_right_child_of_split) {
    int inner_feature = tree_->split_feature_inner(node_idx);
    uint32_t threshold = tree_->threshold_in_bin(node_idx);
    bool is_split_numerical = tree_->IsNumericalSplit(node_idx);

    bool keep_going_right = true;
    bool keep_going_left = true;
    // left and right nodes are checked to find out if they are contiguous with
    // the original leaves if so the algorithm should keep going down these nodes
    // to update constraints
    if (is_split_numerical) {
      for (size_t i = 0;
           i < features_of_splits_going_up_from_original_leaf.size(); ++i) {
        if (features_of_splits_going_up_from_original_leaf[i] ==
            inner_feature) {
          if (threshold >=
                  thresholds_of_splits_going_up_from_original_leaf[i] &&
              !was_original_leaf_right_child_of_split[i]) {
            keep_going_right = false;
            if (!keep_going_left) {
              break;
            }
          }
          if (threshold <=
                  thresholds_of_splits_going_up_from_original_leaf[i] &&
              was_original_leaf_right_child_of_split[i]) {
            keep_going_left = false;
            if (!keep_going_right) {
              break;
            }
          }
        }
      }
    }
    return std::pair<bool, bool>(keep_going_left, keep_going_right);
  }

 protected:
  const Config* config_;
  std::vector<int> leaves_to_update_;
  // add parent node information
  std::vector<int> node_parent_;
  // Keeps track of the monotone splits above the leaf
  std::vector<bool> leaf_is_in_monotone_subtree_;
};

class AdvancedLeafConstraints : public IntermediateLeafConstraints {
 public:
  AdvancedLeafConstraints(const Config *config, int num_leaves,
                          int num_features)
      : IntermediateLeafConstraints(config, num_leaves) {
    for (int i = 0; i < num_leaves; ++i) {
      entries_[i].reset(new AdvancedConstraintEntry(num_features));
    }
  }

  // at any point in time, for an index i, the constraint constraint[i] has to
  // be valid on [threshold[i]: threshold[i + 1]) (or [threshold[i]: +inf) if i
  // is the last index of the array)
  void UpdateConstraints(FeatureMinOrMaxConstraints* feature_constraint,
                         double extremum, uint32_t it_start, uint32_t it_end,
                         bool use_max_operator, uint32_t last_threshold) {
    bool start_done = false;
    bool end_done = false;
    // previous constraint have to be tracked
    // for example when adding a constraints cstr2 on thresholds [1:2),
    // on an existing constraints cstr1 on thresholds [0, +inf),
    // the thresholds and constraints must become
    // [0, 1, 2] and [cstr1, cstr2, cstr1]
    // so since we loop through thresholds only once,
    // the previous constraint that still applies needs to be recorded
    double previous_constraint = use_max_operator
      ? -std::numeric_limits<double>::max()
      : std::numeric_limits<double>::max();
    double current_constraint;
    for (size_t i = 0; i < feature_constraint->thresholds.size(); ++i) {
      current_constraint = feature_constraint->constraints[i];
      // easy case when the thresholds match
      if (feature_constraint->thresholds[i] == it_start) {
        feature_constraint->constraints[i] =
            (use_max_operator)
                ? std::max(extremum, feature_constraint->constraints[i])
                : std::min(extremum, feature_constraint->constraints[i]);
        start_done = true;
      }
      if (feature_constraint->thresholds[i] > it_start) {
        // existing constraint is updated if there is a need for it
        if (feature_constraint->thresholds[i] < it_end) {
          feature_constraint->constraints[i] =
              (use_max_operator)
                  ? std::max(extremum, feature_constraint->constraints[i])
                  : std::min(extremum, feature_constraint->constraints[i]);
        }
        // when thresholds don't match, a new threshold
        // and a new constraint may need to be inserted
        if (!start_done) {
          start_done = true;
          if ((use_max_operator && extremum > previous_constraint) ||
              (!use_max_operator && extremum < previous_constraint)) {
            feature_constraint->constraints.insert(
                feature_constraint->constraints.begin() + i, extremum);
            feature_constraint->thresholds.insert(
                feature_constraint->thresholds.begin() + i, it_start);
            ++i;
          }
        }
      }
      // easy case when the end thresholds match
      if (feature_constraint->thresholds[i] == it_end) {
        end_done = true;
        break;
      }
      // if they don't then, the previous constraint needs to be added back
      // where the current one ends
      if (feature_constraint->thresholds[i] > it_end) {
        if (i != 0 &&
            previous_constraint != feature_constraint->constraints[i - 1]) {
          feature_constraint->constraints.insert(
              feature_constraint->constraints.begin() + i, previous_constraint);
          feature_constraint->thresholds.insert(
              feature_constraint->thresholds.begin() + i, it_end);
        }
        end_done = true;
        break;
      }
      // If 2 successive constraints are the same then the second one may as
      // well be deleted
      if (i != 0 && feature_constraint->constraints[i] ==
                        feature_constraint->constraints[i - 1]) {
        feature_constraint->constraints.erase(
            feature_constraint->constraints.begin() + i);
        feature_constraint->thresholds.erase(
            feature_constraint->thresholds.begin() + i);
        previous_constraint = current_constraint;
        --i;
      }
      previous_constraint = current_constraint;
    }
    // if the loop didn't get to an index greater than it_start, it needs to be
    // added at the end
    if (!start_done) {
      if ((use_max_operator &&
           extremum > feature_constraint->constraints.back()) ||
          (!use_max_operator &&
           extremum < feature_constraint->constraints.back())) {
        feature_constraint->constraints.push_back(extremum);
        feature_constraint->thresholds.push_back(it_start);
      } else {
        end_done = true;
      }
    }
    // if we didn't get to an index after it_end, then the previous constraint
    // needs to be set back, unless it_end goes up to the last bin of the feature
    if (!end_done && it_end != last_threshold &&
        previous_constraint != feature_constraint->constraints.back()) {
      feature_constraint->constraints.push_back(previous_constraint);
      feature_constraint->thresholds.push_back(it_end);
    }
  }

  // this function is called only when computing constraints when the monotone
  // precise mode is set to true
  // it makes sure that it is worth it to visit a branch, as it could
  // not contain any relevant constraint (for example if the a branch
  // with bigger values is also constraining the original leaf, then
  // it is useless to visit the branch with smaller values)
  std::pair<bool, bool>
  LeftRightContainsRelevantInformation(bool min_constraints_to_be_updated,
                                       int feature,
                                       bool split_feature_is_inner_feature) {
    if (split_feature_is_inner_feature) {
      return std::pair<bool, bool>(true, true);
    }
    int8_t monotone_type = config_->monotone_constraints[feature];
    if (monotone_type == 0) {
      return std::pair<bool, bool>(true, true);
    }
    if ((monotone_type == -1 && min_constraints_to_be_updated) ||
        (monotone_type == 1 && !min_constraints_to_be_updated)) {
      return std::pair<bool, bool>(true, false);
    } else {
      //    Same as
      //    if ((monotone_type == 1 && min_constraints_to_be_updated) ||
      //        (monotone_type == -1 && !min_constraints_to_be_updated))
      return std::pair<bool, bool>(false, true);
    }
  }

  // this function goes down in a subtree to find the
  // constraints that would apply on the original leaf
  void GoDownToFindConstrainingLeaves(
      int feature_for_constraint, int root_monotone_feature, int node_idx,
      bool min_constraints_to_be_updated, uint32_t it_start, uint32_t it_end,
      const std::vector<int> &features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t> &
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool> &was_original_leaf_right_child_of_split,
      FeatureMinOrMaxConstraints* feature_constraint, uint32_t last_threshold) {
    double extremum;
    // if leaf, then constraints need to be updated according to its value
    if (node_idx < 0) {
      extremum = tree_->LeafOutput(~node_idx);
#ifdef DEBUG
      CHECK(it_start < it_end);
#endif
      UpdateConstraints(feature_constraint, extremum, it_start, it_end,
                        min_constraints_to_be_updated, last_threshold);
    } else {  // if node, keep going down the tree
      // check if the children are contiguous to the original leaf and therefore
      // potentially constraining
      std::pair<bool, bool> keep_going_left_right = ShouldKeepGoingLeftRight(
          node_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split);
      int inner_feature = tree_->split_feature_inner(node_idx);
      int feature = tree_->split_feature(node_idx);
      uint32_t threshold = tree_->threshold_in_bin(node_idx);

      bool split_feature_is_inner_feature =
          (inner_feature == feature_for_constraint);
      bool split_feature_is_monotone_feature =
          (root_monotone_feature == feature_for_constraint);
      // make sure that both children contain values that could
      // potentially help determine the true constraints for the original leaf
      std::pair<bool, bool> left_right_contain_relevant_information =
          LeftRightContainsRelevantInformation(
              min_constraints_to_be_updated, feature,
              split_feature_is_inner_feature &&
                  !split_feature_is_monotone_feature);
      // if both children are contiguous to the original leaf
      // but one contains values greater than the other
      // then no need to go down in both
      if (keep_going_left_right.first &&
          (left_right_contain_relevant_information.first ||
           !keep_going_left_right.second)) {
        // update thresholds based on going left
        uint32_t new_it_end = split_feature_is_inner_feature
                                  ? std::min(threshold + 1, it_end)
                                  : it_end;
        GoDownToFindConstrainingLeaves(
            feature_for_constraint, root_monotone_feature,
            tree_->left_child(node_idx), min_constraints_to_be_updated,
            it_start, new_it_end,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            last_threshold);
      }
      if (keep_going_left_right.second &&
          (left_right_contain_relevant_information.second ||
           !keep_going_left_right.first)) {
        // update thresholds based on going right
        uint32_t new_it_start = split_feature_is_inner_feature
                                    ? std::max(threshold + 1, it_start)
                                    : it_start;
        GoDownToFindConstrainingLeaves(
            feature_for_constraint, root_monotone_feature,
            tree_->right_child(node_idx), min_constraints_to_be_updated,
            new_it_start, it_end,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            last_threshold);
      }
    }
  }

  // this function is only used if the monotone precise mode is enabled
  // it recursively goes up the tree then down to find leaf that
  // are constraining the current leaf
  void GoUpToFindConstrainingLeaves(
      int feature_for_constraint, int node_idx,
      std::vector<int>* features_of_splits_going_up_from_original_leaf,
      std::vector<uint32_t>* thresholds_of_splits_going_up_from_original_leaf,
      std::vector<bool>* was_original_leaf_right_child_of_split,
      FeatureMinOrMaxConstraints* feature_constraint,
      bool min_constraints_to_be_updated, uint32_t it_start, uint32_t it_end,
      uint32_t last_threshold) final {
    int parent_idx =
        (node_idx < 0) ? tree_->leaf_parent(~node_idx) : node_parent_[node_idx];
    // if not at the root
    if (parent_idx != -1) {
      int inner_feature = tree_->split_feature_inner(parent_idx);
      int feature = tree_->split_feature(parent_idx);
      int8_t monotone_type = config_->monotone_constraints[feature];
      bool is_in_right_child = tree_->right_child(parent_idx) == node_idx;
      bool is_split_numerical = tree_->IsNumericalSplit(parent_idx);
      uint32_t threshold = tree_->threshold_in_bin(parent_idx);

      // by going up, more information about the position of the
      // original leaf are gathered so the starting and ending
      // thresholds can be updated, which will save some time later
      if ((feature_for_constraint == inner_feature) && is_split_numerical) {
        if (is_in_right_child) {
          it_start = std::max(threshold, it_start);
        } else {
          it_end = std::min(threshold + 1, it_end);
        }
#ifdef DEBUG
        CHECK(it_start < it_end);
#endif
      }

      // this is just an optimisation not to waste time going down in subtrees
      // where there won't be any new constraining leaf
      bool opposite_child_necessary_to_update_constraints =
          OppositeChildShouldBeUpdated(
              is_split_numerical,
              *features_of_splits_going_up_from_original_leaf, inner_feature,
              *was_original_leaf_right_child_of_split, is_in_right_child);

      if (opposite_child_necessary_to_update_constraints) {
        // if there is no monotone constraint on a split,
        // then there is no relationship between its left and right leaves'
        // values
        if (monotone_type != 0) {
          int left_child_idx = tree_->left_child(parent_idx);
          int right_child_idx = tree_->right_child(parent_idx);
          bool left_child_is_curr_idx = (left_child_idx == node_idx);

          bool update_min_constraints_in_curr_child_leaf =
              (monotone_type < 0) ? left_child_is_curr_idx
                                  : !left_child_is_curr_idx;
          if (update_min_constraints_in_curr_child_leaf ==
              min_constraints_to_be_updated) {
            int opposite_child_idx =
                (left_child_is_curr_idx) ? right_child_idx : left_child_idx;

            // go down in the opposite branch to find potential
            // constraining leaves
            GoDownToFindConstrainingLeaves(
                feature_for_constraint, inner_feature, opposite_child_idx,
                min_constraints_to_be_updated, it_start, it_end,
                *features_of_splits_going_up_from_original_leaf,
                *thresholds_of_splits_going_up_from_original_leaf,
                *was_original_leaf_right_child_of_split, feature_constraint,
                last_threshold);
          }
        }
        // if opposite_child_should_be_updated, then it means the path to come
        // up there was relevant,
        // i.e. that it will be helpful going down to determine which leaf
        // is actually contiguous to the original leaf and constraining
        // so the variables associated with the split need to be recorded
        was_original_leaf_right_child_of_split->push_back(is_in_right_child);
        thresholds_of_splits_going_up_from_original_leaf->push_back(threshold);
        features_of_splits_going_up_from_original_leaf->push_back(inner_feature);
      }

      // since current node is not the root, keep going up
      if (parent_idx != 0) {
        GoUpToFindConstrainingLeaves(
            feature_for_constraint, parent_idx,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            min_constraints_to_be_updated, it_start, it_end, last_threshold);
      }
    }
  }
};

LeafConstraintsBase* LeafConstraintsBase::Create(const Config* config,
                                                 int num_leaves, int num_features) {
  if (config->monotone_constraints_method == "intermediate") {
    return new IntermediateLeafConstraints(config, num_leaves);
  }
  if (config->monotone_constraints_method == "advanced") {
    return new AdvancedLeafConstraints(config, num_leaves, num_features);
  }
  return new BasicLeafConstraints(num_leaves);
}

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/ocl/histogram16.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_16_KERNEL_
#define _HISTOGRAM_16_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// Configurable options:
// NUM_BANKS should be a power of 2
#ifndef NUM_BANKS
#define NUM_BANKS 8
#endif
// how many bits in thread ID represent the bank = log2(NUM_BANKS)
#ifndef BANK_BITS
#define BANK_BITS 3
#endif
// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif


#define LOCAL_SIZE_0 256
#define NUM_BINS 16
// if USE_DP_FLOAT is set to 1, we will use double precision for the accumulator
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
// number of features to process in a 4-byte feature tuple
#define DWORD_FEATURES 8
// number of bits per feature
#define FEATURE_BITS (sizeof(uchar4) * 8 / DWORD_FEATURES)
// bit mask for number of features to process in a 4-byte feature tuple
#define DWORD_FEATURES_MASK (DWORD_FEATURES - 1)
// log2 of number of features to process in a 4-byte feature tuple
#define LOG2_DWORD_FEATURES 3
// mask for getting the bank ID
#define BANK_MASK (NUM_BANKS - 1)
// 8 features, each has a gradient and a hessian
#define HG_BIN_MULT (NUM_BANKS * DWORD_FEATURES * 2)
// 8 features, each has a counter
#define CNT_BIN_MULT (NUM_BANKS * DWORD_FEATURES)
// local memory size in bytes
#define LOCAL_MEM_SIZE (DWORD_FEATURES * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS * NUM_BANKS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;

#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram16
// we have one sub-histogram of one feature in registers, and need to read others
void within_kernel_reduction16x8(uchar8 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           acc_type stat_val,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type * restrict local_hist) {
    const ushort ltid = get_local_id(0); // range 0 - 255
    const ushort lsize = LOCAL_SIZE_0;
    ushort feature_id = ltid & DWORD_FEATURES_MASK; // range 0 - 7
    uchar is_hessian_first = (ltid >> LOG2_DWORD_FEATURES) & 1; // hessian or gradient
    ushort bin_id = ltid >> (LOG2_DWORD_FEATURES + 1); // range 0 - 16
    ushort i;
    #if POWER_FEATURE_WORKGROUPS != 0
    // if there is only 1 work group, no need to do the reduction
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
            // 256 threads working on 8 features' 16 bins, gradient and Hessian
            stat_val += *p;
            p += NUM_BINS * DWORD_FEATURES * 2;
    }
    // skip the counters we already have
    p += 2 * DWORD_FEATURES * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
            stat_val += *p;
            p += NUM_BINS * DWORD_FEATURES * 2;
    }
    #endif
    // printf("thread %d:feature=%d, bin_id=%d, hessian=%d, stat_val=%f, cnt=%d", ltid, feature_id, bin_id, is_hessian_first, stat_val, cnt_val);
    // now overwrite the local_hist for final reduction and output
    // reverse the f7...f0 order to match the real order
    feature_id = DWORD_FEATURES_MASK - feature_id;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + is_hessian_first] = stat_val;
    barrier(CLK_LOCAL_MEM_FENCE);
    for (i = ltid; i < DWORD_FEATURES * 2 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
}


/* Makes MSVC happy with long string literal
)""
R""()
*/

__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram16(__global const uchar4* restrict feature_data_base,
                      __constant const uchar8* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram16(__global const uchar4* feature_data_base,
                      __constant const uchar8* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // each bank: 2 * 8 * 16 * size_of(float) = 1 KB
    // there are 8 banks (sub-histograms) used by 256 threads total 8 KB
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_g_f4_bin0   bk0_g_f5_bin0   bk0_g_f6_bin0   bk0_g_f7_bin0
       bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0   bk0_h_f4_bin0   bk0_h_f5_bin0   bk0_h_f6_bin0   bk0_h_f7_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_g_f4_bin0   bk1_g_f5_bin0   bk1_g_f6_bin0   bk1_g_f7_bin0
       bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0   bk1_h_f4_bin0   bk1_h_f5_bin0   bk1_h_f6_bin0   bk1_h_f7_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_g_f4_bin0   bk2_g_f5_bin0   bk2_g_f6_bin0   bk2_g_f7_bin0
       bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0   bk2_h_f4_bin0   bk2_h_f5_bin0   bk2_h_f6_bin0   bk2_h_f7_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_g_f4_bin0   bk3_g_f5_bin0   bk3_g_f6_bin0   bk3_g_f7_bin0
       bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0   bk3_h_f4_bin0   bk3_h_f5_bin0   bk3_h_f6_bin0   bk3_h_f7_bin0
       bk4_g_f0_bin0   bk4_g_f1_bin0   bk4_g_f2_bin0   bk4_g_f3_bin0   bk4_g_f4_bin0   bk4_g_f5_bin0   bk4_g_f6_bin0   bk4_g_f7_bin0
       bk4_h_f0_bin0   bk4_h_f1_bin0   bk4_h_f2_bin0   bk4_h_f3_bin0   bk4_h_f4_bin0   bk4_h_f5_bin0   bk4_h_f6_bin0   bk4_h_f7_bin0
       bk5_g_f0_bin0   bk5_g_f1_bin0   bk5_g_f2_bin0   bk5_g_f3_bin0   bk5_g_f4_bin0   bk5_g_f5_bin0   bk5_g_f6_bin0   bk5_g_f7_bin0
       bk5_h_f0_bin0   bk5_h_f1_bin0   bk5_h_f2_bin0   bk5_h_f3_bin0   bk5_h_f4_bin0   bk5_h_f5_bin0   bk5_h_f6_bin0   bk5_h_f7_bin0
       bk6_g_f0_bin0   bk6_g_f1_bin0   bk6_g_f2_bin0   bk6_g_f3_bin0   bk6_g_f4_bin0   bk6_g_f5_bin0   bk6_g_f6_bin0   bk6_g_f7_bin0
       bk6_h_f0_bin0   bk6_h_f1_bin0   bk6_h_f2_bin0   bk6_h_f3_bin0   bk6_h_f4_bin0   bk6_h_f5_bin0   bk6_h_f6_bin0   bk6_h_f7_bin0
       bk7_g_f0_bin0   bk7_g_f1_bin0   bk7_g_f2_bin0   bk7_g_f3_bin0   bk7_g_f4_bin0   bk7_g_f5_bin0   bk7_g_f6_bin0   bk7_g_f7_bin0
       bk7_h_f0_bin0   bk7_h_f1_bin0   bk7_h_f2_bin0   bk7_h_f3_bin0   bk7_h_f4_bin0   bk7_h_f5_bin0   bk7_h_f6_bin0   bk7_h_f7_bin0
       ...
       bk0_g_f0_bin16  bk0_g_f1_bin16  bk0_g_f2_bin16  bk0_g_f3_bin16  bk0_g_f4_bin16  bk0_g_f5_bin16  bk0_g_f6_bin16  bk0_g_f7_bin16
       bk0_h_f0_bin16  bk0_h_f1_bin16  bk0_h_f2_bin16  bk0_h_f3_bin16  bk0_h_f4_bin16  bk0_h_f5_bin16  bk0_h_f6_bin16  bk0_h_f7_bin16
       bk1_g_f0_bin16  bk1_g_f1_bin16  bk1_g_f2_bin16  bk1_g_f3_bin16  bk1_g_f4_bin16  bk1_g_f5_bin16  bk1_g_f6_bin16  bk1_g_f7_bin16
       bk1_h_f0_bin16  bk1_h_f1_bin16  bk1_h_f2_bin16  bk1_h_f3_bin16  bk1_h_f4_bin16  bk1_h_f5_bin16  bk1_h_f6_bin16  bk1_h_f7_bin16
       bk2_g_f0_bin16  bk2_g_f1_bin16  bk2_g_f2_bin16  bk2_g_f3_bin16  bk2_g_f4_bin16  bk2_g_f5_bin16  bk2_g_f6_bin16  bk2_g_f7_bin16
       bk2_h_f0_bin16  bk2_h_f1_bin16  bk2_h_f2_bin16  bk2_h_f3_bin16  bk2_h_f4_bin16  bk2_h_f5_bin16  bk2_h_f6_bin16  bk2_h_f7_bin16
       bk3_g_f0_bin16  bk3_g_f1_bin16  bk3_g_f2_bin16  bk3_g_f3_bin16  bk3_g_f4_bin16  bk3_g_f5_bin16  bk3_g_f6_bin16  bk3_g_f7_bin16
       bk3_h_f0_bin16  bk3_h_f1_bin16  bk3_h_f2_bin16  bk3_h_f3_bin16  bk3_h_f4_bin16  bk3_h_f5_bin16  bk3_h_f6_bin16  bk3_h_f7_bin16
       bk4_g_f0_bin16  bk4_g_f1_bin16  bk4_g_f2_bin16  bk4_g_f3_bin16  bk4_g_f4_bin16  bk4_g_f5_bin16  bk4_g_f6_bin16  bk4_g_f7_bin16
       bk4_h_f0_bin16  bk4_h_f1_bin16  bk4_h_f2_bin16  bk4_h_f3_bin16  bk4_h_f4_bin16  bk4_h_f5_bin16  bk4_h_f6_bin16  bk4_h_f7_bin16
       bk5_g_f0_bin16  bk5_g_f1_bin16  bk5_g_f2_bin16  bk5_g_f3_bin16  bk5_g_f4_bin16  bk5_g_f5_bin16  bk5_g_f6_bin16  bk5_g_f7_bin16
       bk5_h_f0_bin16  bk5_h_f1_bin16  bk5_h_f2_bin16  bk5_h_f3_bin16  bk5_h_f4_bin16  bk5_h_f5_bin16  bk5_h_f6_bin16  bk5_h_f7_bin16
       bk6_g_f0_bin16  bk6_g_f1_bin16  bk6_g_f2_bin16  bk6_g_f3_bin16  bk6_g_f4_bin16  bk6_g_f5_bin16  bk6_g_f6_bin16  bk6_g_f7_bin16
       bk6_h_f0_bin16  bk6_h_f1_bin16  bk6_h_f2_bin16  bk6_h_f3_bin16  bk6_h_f4_bin16  bk6_h_f5_bin16  bk6_h_f6_bin16  bk6_h_f7_bin16
       bk7_g_f0_bin16  bk7_g_f1_bin16  bk7_g_f2_bin16  bk7_g_f3_bin16  bk7_g_f4_bin16  bk7_g_f5_bin16  bk7_g_f6_bin16  bk7_g_f7_bin16
       bk7_h_f0_bin16  bk7_h_f1_bin16  bk7_h_f2_bin16  bk7_h_f3_bin16  bk7_h_f4_bin16  bk7_h_f5_bin16  bk7_h_f6_bin16  bk7_h_f7_bin16
       -----------------------------------------------------------------------------------------------
    */
    // with this organization, the LDS/shared memory bank is independent of the bin value
    // all threads within a quarter-wavefront (half-warp) will not have any bank conflict

    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // each bank: 8 * 16 * size_of(uint) = 0.5 KB
    // there are 8 banks used by 256 threads total 4 KB
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0   bk0_c_f4_bin0   bk0_c_f5_bin0   bk0_c_f6_bin0   bk0_c_f7_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0   bk1_c_f4_bin0   bk1_c_f5_bin0   bk1_c_f6_bin0   bk1_c_f7_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0   bk2_c_f4_bin0   bk2_c_f5_bin0   bk2_c_f6_bin0   bk2_c_f7_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0   bk3_c_f4_bin0   bk3_c_f5_bin0   bk3_c_f6_bin0   bk3_c_f7_bin0
       bk4_c_f0_bin0   bk4_c_f1_bin0   bk4_c_f2_bin0   bk4_c_f3_bin0   bk4_c_f4_bin0   bk4_c_f5_bin0   bk4_c_f6_bin0   bk4_c_f7_bin0
       bk5_c_f0_bin0   bk5_c_f1_bin0   bk5_c_f2_bin0   bk5_c_f3_bin0   bk5_c_f4_bin0   bk5_c_f5_bin0   bk5_c_f6_bin0   bk5_c_f7_bin0
       bk6_c_f0_bin0   bk6_c_f1_bin0   bk6_c_f2_bin0   bk6_c_f3_bin0   bk6_c_f4_bin0   bk6_c_f5_bin0   bk6_c_f6_bin0   bk6_c_f7_bin0
       bk7_c_f0_bin0   bk7_c_f1_bin0   bk7_c_f2_bin0   bk7_c_f3_bin0   bk7_c_f4_bin0   bk7_c_f5_bin0   bk7_c_f6_bin0   bk7_c_f7_bin0
       ...
       bk0_c_f0_bin16  bk0_c_f1_bin16  bk0_c_f2_bin16  bk0_c_f3_bin16  bk0_c_f4_bin16  bk0_c_f5_bin16  bk0_c_f6_bin16  bk0_c_f7_bin0
       bk1_c_f0_bin16  bk1_c_f1_bin16  bk1_c_f2_bin16  bk1_c_f3_bin16  bk1_c_f4_bin16  bk1_c_f5_bin16  bk1_c_f6_bin16  bk1_c_f7_bin0
       bk2_c_f0_bin16  bk2_c_f1_bin16  bk2_c_f2_bin16  bk2_c_f3_bin16  bk2_c_f4_bin16  bk2_c_f5_bin16  bk2_c_f6_bin16  bk2_c_f7_bin0
       bk3_c_f0_bin16  bk3_c_f1_bin16  bk3_c_f2_bin16  bk3_c_f3_bin16  bk3_c_f4_bin16  bk3_c_f5_bin16  bk3_c_f6_bin16  bk3_c_f7_bin0
       bk4_c_f0_bin16  bk4_c_f1_bin16  bk4_c_f2_bin16  bk4_c_f3_bin16  bk4_c_f4_bin16  bk4_c_f5_bin16  bk4_c_f6_bin16  bk4_c_f7_bin0
       bk5_c_f0_bin16  bk5_c_f1_bin16  bk5_c_f2_bin16  bk5_c_f3_bin16  bk5_c_f4_bin16  bk5_c_f5_bin16  bk5_c_f6_bin16  bk5_c_f7_bin0
       bk6_c_f0_bin16  bk6_c_f1_bin16  bk6_c_f2_bin16  bk6_c_f3_bin16  bk6_c_f4_bin16  bk6_c_f5_bin16  bk6_c_f6_bin16  bk6_c_f7_bin0
       bk7_c_f0_bin16  bk7_c_f1_bin16  bk7_c_f2_bin16  bk7_c_f3_bin16  bk7_c_f4_bin16  bk7_c_f5_bin16  bk7_c_f6_bin16  bk7_c_f7_bin0
       -----------------------------------------------
    */
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * DWORD_FEATURES * NUM_BINS * NUM_BANKS);
    #endif

    // thread 0, 1, 2, 3, 4, 5, 6, 7 compute histograms for gradients first
    // thread 8, 9, 10, 11, 12, 13, 14, 15 compute histograms for Hessians first
    // etc.
    uchar is_hessian_first = (ltid >> LOG2_DWORD_FEATURES) & 1;
    // thread 0-15 write result to bank0, 16-31 to bank1, 32-47 to bank2, 48-63 to bank3, etc
    ushort bank = (ltid >> (LOG2_DWORD_FEATURES + 1)) & BANK_MASK;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar8 feature_mask = (uchar8)(0xff, 0xff, 0xff, 0xff, 0xff, 0xff, 0xff, 0xff);
    #else
    uchar8 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_ulong(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    // offset used to rotate feature4 vector, & 0x7
    ushort offset = (ltid & DWORD_FEATURES_MASK);
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar8(rotate(as_ulong(feature_mask), (ulong)offset*8));
    #endif
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];

/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 8, 9, 10, 11, 12, 13, 14, 15
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & DWORD_FEATURES_MASK);
        // printf("thread %x, %08x -> %08x", ltid, as_uint(feature4), rotate(as_uint(feature4), (uint)(offset * FEATURE_BITS)));
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)(offset * FEATURE_BITS)));
        if (feature_mask.s7) {
            bin = feature4.s3 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6 ,7's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 0, 1, 2, 3, 4, 5, 6, 7's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6, 7's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 0, 1, 2, 3, 4, 5, 6, 7's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s6) {
            bin = feature4.s3 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6 ,7, 0's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 1, 2, 3, 4, 5, 6, 7, 0's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6, 7, 0's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 1, 2, 3, 4, 5, 6, 7, 0's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s5) {
            bin = feature4.s2 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 2, 3, 4, 5, 6, 7, 0, 1's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 2, 3, 4, 5, 6, 7, 0, 1's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s4) {
            bin = feature4.s2 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 3, 4, 5, 6, 7, 0, 1, 2's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 3, 4, 5, 6, 7, 0, 1, 2's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s3) {
            bin = feature4.s1 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 4, 5, 6, 7, 0, 1, 2, 3's hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 4, 5, 6, 7, 0, 1, 2, 3's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s2) {
            bin = feature4.s1 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 5, 6, 7, 0, 1, 2, 3, 4's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 5, 6, 7, 0, 1, 2, 3, 4's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s1) {
            bin = feature4.s0 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 6, 7, 0, 1, 2, 3, 4, 5's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 6, 7, 0, 1, 2, 3, 4, 5's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s0) {
            bin = feature4.s0 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 7, 0, 1, 2, 3, 4, 5, 6's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 7, 0, 1, 2, 3, 4, 5, 6's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 8 counters for 8 features
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6, 7's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (ltid & DWORD_FEATURES_MASK);
        if (feature_mask.s7) {
            bin = feature4.s3 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (0)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6, 7, 0's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s6) {
            bin = feature4.s3 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (1)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s5) {
            bin = feature4.s2 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (2)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s4) {
            bin = feature4.s2 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (3)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s3) {
            bin = feature4.s1 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (4)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s2) {
            bin = feature4.s1 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (5)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s1) {
            bin = feature4.s0 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (6)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s0) {
            bin = feature4.s0 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (7)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
    }
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/

    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    // now reduce the 4 banks of subhistograms into 1
    acc_type stat_val = 0.0f;
    uint cnt_val = 0;
    // 256 threads, working on 8 features and 16 bins, 2 stats
    // so each thread has an independent feature/bin/stat to work on.
    const ushort feature_id = ltid & DWORD_FEATURES_MASK; // bits 0 - 2 of ltid, range 0 - 7
    ushort bin_id = ltid >> (LOG2_DWORD_FEATURES + 1); // bits 3 is is_hessian_first; bits 4 - 7 range 0 - 16 is bin ID
    offset = (ltid >> (LOG2_DWORD_FEATURES + 1)) & BANK_MASK; // helps avoid LDS bank conflicts
    for (int i = 0; i < NUM_BANKS; ++i) {
        ushort bank_id = (i + offset) & BANK_MASK;
        stat_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + feature_id];
    }
    #if CONST_HESSIAN == 1
    if (ltid < LOCAL_SIZE_0 / 2) {
        // first 128 threads accumulate the 8 * 16 = 128 counter values
        bin_id = ltid >> LOG2_DWORD_FEATURES; // bits 3 - 6 range 0 - 16 is bin ID
        offset = (ltid >> LOG2_DWORD_FEATURES) & BANK_MASK; // helps avoid LDS bank conflicts
        for (int i = 0; i < NUM_BANKS; ++i) {
            ushort bank_id = (i + offset) & BANK_MASK;
            cnt_val += cnt_hist[bin_id * CNT_BIN_MULT + bank_id * DWORD_FEATURES + feature_id];
        }
    }
    #endif

    // now thread 0 - 7  holds feature 0 - 7's gradient for bin 0 and counter bin 0
    // now thread 8 - 15 holds feature 0 - 7's hessian  for bin 0 and counter bin 1
    // now thread 16- 23 holds feature 0 - 7's gradient for bin 1 and counter bin 2
    // now thread 24- 31 holds feature 0 - 7's hessian  for bin 1 and counter bin 3
    // etc,

#if CONST_HESSIAN == 1
    // Combine the two banks into one, and fill the Hessians with counter value * hessian constant
    barrier(CLK_LOCAL_MEM_FENCE);
    gh_hist[ltid] = stat_val;
    if (ltid < LOCAL_SIZE_0 / 2) {
        cnt_hist[ltid] = cnt_val;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    if (is_hessian_first) {
        // these are the Hessians
        // thread 8 - 15 read counters stored by thread 0 - 7
        // thread 24- 31 read counters stored by thread 8 - 15
        // thread 40- 47 read counters stored by thread 16- 23, etc
        stat_val = const_hessian *
                   cnt_hist[((ltid - DWORD_FEATURES) >> (LOG2_DWORD_FEATURES + 1)) * DWORD_FEATURES + (ltid & DWORD_FEATURES_MASK)];
    }
    else {
        // these are the gradients
        // thread 0 - 7  read gradients stored by thread 8 - 15
        // thread 16- 23 read gradients stored by thread 24- 31
        // thread 32- 39 read gradients stored by thread 40- 47, etc
        stat_val += gh_hist[ltid + DWORD_FEATURES];
    }
    barrier(CLK_LOCAL_MEM_FENCE);
#endif

    // write to output
    // write gradients and Hessians histogram for all 4 features
    // output data in linear order for further reduction
    // output size = 4 (features) * 2 (counters) * 64 (bins) * sizeof(float)
    /* memory layout of output:
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0   g_f4_bin0   g_f5_bin0   g_f6_bin0   g_f7_bin0
       h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0   h_f4_bin0   h_f5_bin0   h_f6_bin0   h_f7_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1   g_f4_bin1   g_f5_bin1   g_f6_bin1   g_f7_bin1
       h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1   h_f4_bin1   h_f5_bin1   h_f6_bin1   h_f7_bin1
       ...
       ...
       g_f0_bin16  g_f1_bin16  g_f2_bin16  g_f3_bin16  g_f4_bin16  g_f5_bin16  g_f6_bin16  g_f7_bin16
       h_f0_bin16  h_f1_bin16  h_f2_bin16  h_f3_bin16  h_f4_bin16  h_f5_bin16  h_f6_bin16  h_f7_bin16
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0   c_f4_bin0   c_f5_bin0   c_f6_bin0   c_f7_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1   c_f4_bin1   c_f5_bin1   c_f6_bin1   c_f7_bin1
       ...
       c_f0_bin16  c_f1_bin16  c_f2_bin16  c_f3_bin16  c_f4_bin16  c_f5_bin16  c_f6_bin16  c_f7_bin16
    */
    // if there is only one workgroup processing this feature4, don't even need to write
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * DWORD_FEATURES * 2 * NUM_BINS;
    // if g_val and h_val are double, they are converted to float here
    // write gradients and Hessians for 8 features
    output[0 * DWORD_FEATURES * NUM_BINS + ltid] = stat_val;
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * DWORD_FEATURES * NUM_BINS * NUM_BANKS);
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d start reduction!\n", group_id);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        barrier(CLK_LOCAL_MEM_FENCE);
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * DWORD_FEATURES * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * DWORD_FEATURES * 2 * NUM_BINS;
        within_kernel_reduction16x8(feature_mask, feature4_subhists, skip_id, stat_val,
                                    1 << POWER_FEATURE_WORKGROUPS, hist_buf, (__local acc_type *)shared_array);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/ocl/histogram256.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_256_KERNEL_
#define _HISTOGRAM_256_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif

#define LOCAL_SIZE_0 256
#define NUM_BINS 256
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
#define LOCAL_MEM_SIZE (4 * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;


#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    ATOMIC_FADD_SUB2
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram256
// we have one sub-histogram of one feature in local memory, and need to read others
void within_kernel_reduction256x4(uchar4 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           const uint old_val_f0_cont_bin0,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type* restrict local_hist) {
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0;
    // initialize register counters from our local memory
    // TODO: try to avoid bank conflict here
    acc_type f0_grad_bin = local_hist[ltid * 8];
    acc_type f1_grad_bin = local_hist[ltid * 8 + 1];
    acc_type f2_grad_bin = local_hist[ltid * 8 + 2];
    acc_type f3_grad_bin = local_hist[ltid * 8 + 3];
    acc_type f0_hess_bin = local_hist[ltid * 8 + 4];
    acc_type f1_hess_bin = local_hist[ltid * 8 + 5];
    acc_type f2_hess_bin = local_hist[ltid * 8 + 6];
    acc_type f3_hess_bin = local_hist[ltid * 8 + 7];
    ushort i;
    // printf("%d-pre(skip %d): %f %f %f %f %f %f %f %f %d %d %d %d", ltid, skip_id, f0_grad_bin, f1_grad_bin, f2_grad_bin, f3_grad_bin, f0_hess_bin, f1_hess_bin, f2_hess_bin, f3_hess_bin, f0_cont_bin, f1_cont_bin, f2_cont_bin, f3_cont_bin);
#if POWER_FEATURE_WORKGROUPS != 0
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
        if (feature_mask.s3) {
            f0_grad_bin += *p;          p += NUM_BINS;
            f0_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s2) {
            f1_grad_bin += *p;          p += NUM_BINS;
            f1_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s1) {
            f2_grad_bin += *p;          p += NUM_BINS;
            f2_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s0) {
            f3_grad_bin += *p;          p += NUM_BINS;
            f3_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
    }
    // skip the counters we already have
    p += 2 * 4 * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
        if (feature_mask.s3) {
            f0_grad_bin += *p;          p += NUM_BINS;
            f0_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s2) {
            f1_grad_bin += *p;          p += NUM_BINS;
            f1_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s1) {
            f2_grad_bin += *p;          p += NUM_BINS;
            f2_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s0) {
            f3_grad_bin += *p;          p += NUM_BINS;
            f3_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
    }
    // printf("%d-aft: %f %f %f %f %f %f %f %f %d %d %d %d", ltid, f0_grad_bin, f1_grad_bin, f2_grad_bin, f3_grad_bin, f0_hess_bin, f1_hess_bin, f2_hess_bin, f3_hess_bin, f0_cont_bin, f1_cont_bin, f2_cont_bin, f3_cont_bin);
    #endif
    // now overwrite the local_hist for final reduction and output
    barrier(CLK_LOCAL_MEM_FENCE);
    #if USE_DP_FLOAT == 0
    // reverse the f3...f0 order to match the real order
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f3_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f3_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f2_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f2_hess_bin;
    local_hist[2 * 2 * NUM_BINS + ltid * 2 + 0] = f1_grad_bin;
    local_hist[2 * 2 * NUM_BINS + ltid * 2 + 1] = f1_hess_bin;
    local_hist[3 * 2 * NUM_BINS + ltid * 2 + 0] = f0_grad_bin;
    local_hist[3 * 2 * NUM_BINS + ltid * 2 + 1] = f0_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 4 * 3 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s0) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s2) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3 && i < 4 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    #else
    // when double precision is used, we need to write twice, because local memory size is not enough
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f3_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f3_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f2_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f2_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 2 * 3 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s0) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f1_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f1_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f0_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f0_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 2 * 3 * NUM_BINS; i += lsize) {
        output_buf[i + 2 * 3 * NUM_BINS] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s2) {
        output_buf[i + 2 * 2 * NUM_BINS] = local_hist[i];
        output_buf[i + 2 * 2 * NUM_BINS + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3) {
        output_buf[i + 2 * 2 * NUM_BINS] = local_hist[i];
        output_buf[i + 2 * 2 * NUM_BINS + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    #endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram256(__global const uchar4* restrict feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram256(__global const uchar4* feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // total size: 2 * 4 * 256 * size_of(float) = 8 KB
    // organization: each feature/grad/hessian is at a different bank,
    //               as independent of the feature value as possible
    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // total size: 4 * 256 * size_of(uint) = 4 KB
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS);
    #endif

    // thread 0, 1, 2, 3 compute histograms for gradients first
    // thread 4, 5, 6, 7 compute histograms for Hessians  first
    // etc.
    uchar is_hessian_first = (ltid >> 2) & 1;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar4 feature_mask = (uchar4)(0xff, 0xff, 0xff, 0xff);
    #else
    uchar4 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_uint(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    uchar4 feature4_prev;
    // offset used to rotate feature4 vector
    ushort offset = (ltid & 0x3);
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];
    feature4_prev = feature4;
    feature4_prev = as_uchar4(rotate(as_uint(feature4_prev), (uint)offset*8));
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar4(rotate(as_uint(feature_mask), (uint)offset*8));
    #endif
    acc_type s3_stat1 = 0.0f, s3_stat2 = 0.0f;
    acc_type s2_stat1 = 0.0f, s2_stat2 = 0.0f;
    acc_type s1_stat1 = 0.0f, s1_stat2 = 0.0f;
    acc_type s0_stat1 = 0.0f, s0_stat2 = 0.0f;


/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 4, 5, 6, 7
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & 0x3);
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)offset*8));
        bin = feature4.s3;
        if ((bin != feature4_prev.s3) && feature_mask.s3) {
            // printf("%3d (%4d): writing s3 %d %d offset %d", ltid, i, bin, feature4_prev.s3, offset);
            bin = feature4_prev.s3;
            feature4_prev.s3 = feature4.s3;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s3_stat1);
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s3_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's gradients for example 4, 5, 6, 7
            s3_stat1 = stat1;
            s3_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s3 %d", ltid, i, bin);
            s3_stat1 += stat1;
            s3_stat2 += stat2;
        }

        bin = feature4.s2;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s2) && feature_mask.s2) {
            // printf("%3d (%4d): writing s2 %d %d feature %d", ltid, i, bin, feature4_prev.s2, offset);
            bin = feature4_prev.s2;
            feature4_prev.s2 = feature4.s2;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s2_stat1);
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s2_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's gradients for example 4, 5, 6, 7
            s2_stat1 = stat1;
            s2_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s2 %d", ltid, i, bin);
            s2_stat1 += stat1;
            s2_stat2 += stat2;
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        bin = feature4.s1;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s1) && feature_mask.s1) {
            // printf("%3d (%4d): writing s1 %d %d feature %d", ltid, i, bin, feature4_prev.s1, offset);
            bin = feature4_prev.s1;
            feature4_prev.s1 = feature4.s1;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s1_stat1);
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s1_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's gradients for example 4, 5, 6, 7
            s1_stat1 = stat1;
            s1_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s1 %d", ltid, i, bin);
            s1_stat1 += stat1;
            s1_stat2 += stat2;
        }

        bin = feature4.s0;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s0) && feature_mask.s0) {
            // printf("%3d (%4d): writing s0 %d %d feature %d", ltid, i, bin, feature4_prev.s0, offset);
            bin = feature4_prev.s0;
            feature4_prev.s0 = feature4.s0;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s0_stat1);
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s0_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's gradients for example 4, 5, 6, 7
            s0_stat1 = stat1;
            s0_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s0 %d", ltid, i, bin);
            s0_stat1 += stat1;
            s0_stat2 += stat2;
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 4 counters for 4 features
        // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's counts for example 0, 1, 2, 3
        offset = (ltid & 0x3);
        if (feature_mask.s3) {
            bin = feature4.s3;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s2) {
            bin = feature4.s2;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s1) {
            bin = feature4.s1;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s0) {
            bin = feature4.s0;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
    }

    bin = feature4_prev.s3;
    offset = (ltid & 0x3);
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s3_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s3_stat2);
    #endif

    bin = feature4_prev.s2;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s2_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s2_stat2);
    #endif

    bin = feature4_prev.s1;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s1_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s1_stat2);
    #endif

    bin = feature4_prev.s0;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s0_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s0_stat2);
    #endif
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/
    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    #if CONST_HESSIAN == 1
    barrier(CLK_LOCAL_MEM_FENCE);
    // make a final reduction
    offset = ltid & 0x3; // helps avoid LDS bank conflicts
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    barrier(CLK_LOCAL_MEM_FENCE);
    #endif

    // write to output
    // write gradients and hessians histogram for all 4 features
    /* memory layout in gh_hist (total 2 * 4 * 256 * sizeof(float) = 8 KB):
       -----------------------------------------------------------------------------------------------
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0   h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1   h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1
       ...
       g_f0_bin255 g_f1_bin255 g_f2_bin255 g_f3_bin255 h_f0_bin255 h_f1_bin255 h_f2_bin255 h_f3_bin255
       -----------------------------------------------------------------------------------------------
    */
    /* memory layout in cnt_hist (total 4 * 256 * sizeof(uint) = 4 KB):
       -----------------------------------------------
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1
       ...
       c_f0_bin255 c_f1_bin255 c_f2_bin255 c_f3_bin255
       -----------------------------------------------
    */
    // output data in linear order for further reduction
    // output size = 4 (features) * 3 (counters) * 256 (bins) * sizeof(float)
    /* memory layout of output:
       --------------------------------------------
       g_f0_bin0   g_f0_bin1   ...   g_f0_bin255   \
       h_f0_bin0   h_f0_bin1   ...   h_f0_bin255    |
       c_f0_bin0   c_f0_bin1   ...   c_f0_bin255    |
       g_f1_bin0   g_f1_bin1   ...   g_f1_bin255    |
       h_f1_bin0   h_f1_bin1   ...   h_f1_bin255    |
       c_f1_bin0   c_f1_bin1   ...   c_f1_bin255    |--- 1 sub-histogram block
       g_f2_bin0   g_f2_bin1   ...   g_f2_bin255    |
       h_f2_bin0   h_f2_bin1   ...   h_f2_bin255    |
       c_f2_bin0   c_f2_bin1   ...   c_f2_bin255    |
       g_f3_bin0   g_f3_bin1   ...   g_f3_bin255    |
       h_f3_bin0   h_f3_bin1   ...   h_f3_bin255    |
       c_f3_bin0   c_f3_bin1   ...   c_f3_bin255   /
       --------------------------------------------
    */
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    // if there is only one workgroup processing this feature4, don't even need to write
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * 4 * 2 * NUM_BINS;
    // write gradients and hessians
    __global acc_type * restrict ptr_f = output;
    for (ushort j = 0; j < 4; ++j) {
        for (ushort i = ltid; i < 2 * NUM_BINS; i += lsize) {
            // even threads read gradients, odd threads read hessians
            // FIXME: 2-way bank conflict
            acc_type value = gh_hist[i * 4 + j];
            ptr_f[(i & 1) * NUM_BINS + (i >> 1)] = value;
        }
        ptr_f += 2 * NUM_BINS;
    }
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS);;
    // backup the old value
    uint old_val = *counter_val;
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d: %g %g %g %g %g %g %g %g\n", group_id, gh_hist[0], gh_hist[1], gh_hist[2], gh_hist[3], gh_hist[4], gh_hist[5], gh_hist[6], gh_hist[7]);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        uint old_val; // dummy
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * 4 * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * 4 * 2 * NUM_BINS;
        within_kernel_reduction256x4(feature_mask, feature4_subhists, skip_id, old_val, 1 << POWER_FEATURE_WORKGROUPS,
                                     hist_buf, (__local acc_type *)shared_array);
        // if (ltid == 0)
        //    printf("workgroup %d reduction done, %g %g %g %g %g %g %g %g\n", group_id, hist_buf[0], hist_buf[3*NUM_BINS], hist_buf[2*3*NUM_BINS], hist_buf[3*3*NUM_BINS], hist_buf[1], hist_buf[3*NUM_BINS+1], hist_buf[2*3*NUM_BINS+1], hist_buf[3*3*NUM_BINS+1]);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/ocl/histogram64.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_64_KERNEL_
#define _HISTOGRAM_64_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// Configurable options:
// NUM_BANKS should be a power of 2
#ifndef NUM_BANKS
#define NUM_BANKS 4
#endif
// how many bits in thread ID represent the bank = log2(NUM_BANKS)
#ifndef BANK_BITS
#define BANK_BITS 2
#endif
// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif


#define LOCAL_SIZE_0 256
#define NUM_BINS 64
// if USE_DP_FLOAT is set to 1, we will use double precision for the accumulator
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
// mask for getting the bank ID
#define BANK_MASK (NUM_BANKS - 1)
// 4 features, each has a gradient and a hessian
#define HG_BIN_MULT (NUM_BANKS * 4 * 2)
// 4 features, each has a counter
#define CNT_BIN_MULT (NUM_BANKS * 4)
// local memory size in bytes
#define LOCAL_MEM_SIZE (4 * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS * NUM_BANKS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;

#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    ATOMIC_FADD_SUB2
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}


/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram64
// we have one sub-histogram of one feature in registers, and need to read others
void within_kernel_reduction64x4(uchar4 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           acc_type g_val, acc_type h_val,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type * restrict local_hist) {
    const ushort ltid = get_local_id(0); // range 0 - 255
    const ushort lsize = LOCAL_SIZE_0;
    ushort feature_id = ltid & 3; // range 0 - 4
    const ushort bin_id = ltid >> 2; // range 0 - 63W
    ushort i;
    #if POWER_FEATURE_WORKGROUPS != 0
    // if there is only 1 work group, no need to do the reduction
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
            g_val += *p;            p += NUM_BINS * 4; // 256 threads working on 4 features' 64 bins
            h_val += *p;            p += NUM_BINS * 4;
    }
    // skip the counters we already have
    p += 2 * 4 * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
            g_val += *p;            p += NUM_BINS * 4;
            h_val += *p;            p += NUM_BINS * 4;
    }
    #endif
    // printf("thread %d: g_val=%f, h_val=%f cnt=%d", ltid, g_val, h_val, cnt_val);
    // now overwrite the local_hist for final reduction and output
    // reverse the f3...f0 order to match the real order
    feature_id = 3 - feature_id;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + 0] = g_val;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + 1] = h_val;
    barrier(CLK_LOCAL_MEM_FENCE);
    i = ltid;
    if (feature_mask.s0 && i < 1 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1 && i < 2 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s2 && i < 3 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3 && i < 4 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram64(__global const uchar4* restrict feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram64(__global const uchar4* feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // each bank: 2 * 4 * 64 * size_of(float) = 2 KB
    // there are 4 banks (sub-histograms) used by 256 threads total 8 KB
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0
       bk0_g_f0_bin1   bk0_g_f1_bin1   bk0_g_f2_bin1   bk0_g_f3_bin1   bk0_h_f0_bin1   bk0_h_f1_bin1   bk0_h_f2_bin1   bk0_h_f3_bin1
       bk1_g_f0_bin1   bk1_g_f1_bin1   bk1_g_f2_bin1   bk1_g_f3_bin1   bk1_h_f0_bin1   bk1_h_f1_bin1   bk1_h_f2_bin1   bk1_h_f3_bin1
       bk2_g_f0_bin1   bk2_g_f1_bin1   bk2_g_f2_bin1   bk2_g_f3_bin1   bk2_h_f0_bin1   bk2_h_f1_bin1   bk2_h_f2_bin1   bk2_h_f3_bin1
       bk3_g_f0_bin1   bk3_g_f1_bin1   bk3_g_f2_bin1   bk3_g_f3_bin1   bk3_h_f0_bin1   bk3_h_f1_bin1   bk3_h_f2_bin1   bk3_h_f3_bin1
       ...
       bk0_g_f0_bin64 bk0_g_f1_bin64 bk0_g_f2_bin64 bk0_g_f3_bin64 bk0_h_f0_bin64 bk0_h_f1_bin64 bk0_h_f2_bin64 bk0_h_f3_bin64
       bk1_g_f0_bin64 bk1_g_f1_bin64 bk1_g_f2_bin64 bk1_g_f3_bin64 bk1_h_f0_bin64 bk1_h_f1_bin64 bk1_h_f2_bin64 bk1_h_f3_bin64
       bk2_g_f0_bin64 bk2_g_f1_bin64 bk2_g_f2_bin64 bk2_g_f3_bin64 bk2_h_f0_bin64 bk2_h_f1_bin64 bk2_h_f2_bin64 bk2_h_f3_bin64
       bk3_g_f0_bin64 bk3_g_f1_bin64 bk3_g_f2_bin64 bk3_g_f3_bin64 bk3_h_f0_bin64 bk3_h_f1_bin64 bk3_h_f2_bin64 bk3_h_f3_bin64
       -----------------------------------------------------------------------------------------------
    */
    // with this organization, the LDS/shared memory bank is independent of the bin value
    // all threads within a quarter-wavefront (half-warp) will not have any bank conflict

    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // each bank: 4 * 64 * size_of(uint) = 1 KB
    // there are 4 banks used by 256 threads total 4 KB
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0
       bk0_c_f0_bin1   bk0_c_f1_bin1   bk0_c_f2_bin1   bk0_c_f3_bin1
       bk1_c_f0_bin1   bk1_c_f1_bin1   bk1_c_f2_bin1   bk1_c_f3_bin1
       bk2_c_f0_bin1   bk2_c_f1_bin1   bk2_c_f2_bin1   bk2_c_f3_bin1
       bk3_c_f0_bin1   bk3_c_f1_bin1   bk3_c_f2_bin1   bk3_c_f3_bin1
       ...
       bk0_c_f0_bin64 bk0_c_f1_bin64 bk0_c_f2_bin64 bk0_c_f3_bin64
       bk1_c_f0_bin64 bk1_c_f1_bin64 bk1_c_f2_bin64 bk1_c_f3_bin64
       bk2_c_f0_bin64 bk2_c_f1_bin64 bk2_c_f2_bin64 bk2_c_f3_bin64
       bk3_c_f0_bin64 bk3_c_f1_bin64 bk3_c_f2_bin64 bk3_c_f3_bin64
       -----------------------------------------------
    */
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS * NUM_BANKS);
    #endif

    // thread 0, 1, 2, 3 compute histograms for gradients first
    // thread 4, 5, 6, 7 compute histograms for Hessians  first
    // etc.
    uchar is_hessian_first = (ltid >> 2) & 1;
    // thread 0-7 write result to bank0, 8-15 to bank1, 16-23 to bank2, 24-31 to bank3
    ushort bank = (ltid >> 3) & BANK_MASK;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar4 feature_mask = (uchar4)(0xff, 0xff, 0xff, 0xff);
    #else
    uchar4 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_uint(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    uchar4 feature4_prev;
    // offset used to rotate feature4 vector
    ushort offset = (ltid & 0x3);
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];
    feature4 = as_uchar4(as_uint(feature4) & 0x3f3f3f3f);
    feature4_prev = feature4;
    feature4_prev = as_uchar4(rotate(as_uint(feature4_prev), (uint)offset*8));
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar4(rotate(as_uint(feature_mask), (uint)offset*8));
    #endif
    acc_type s3_stat1 = 0.0f, s3_stat2 = 0.0f;
    acc_type s2_stat1 = 0.0f, s2_stat2 = 0.0f;
    acc_type s1_stat1 = 0.0f, s1_stat2 = 0.0f;
    acc_type s0_stat1 = 0.0f, s0_stat2 = 0.0f;

/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 4, 5, 6, 7
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & 0x3);
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)offset*8));
        bin = feature4.s3;
        if ((bin != feature4_prev.s3) && feature_mask.s3) {
            // printf("%3d (%4d): writing s3 %d %d offset %d", ltid, i, bin, feature4_prev.s3, offset);
            bin = feature4_prev.s3;
            feature4_prev.s3 = feature4.s3;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s3_stat1);
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s3_stat2);
            #endif
            s3_stat1 = stat1;
            s3_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s3 %d", ltid, i, bin);
            s3_stat1 += stat1;
            s3_stat2 += stat2;
        }

        bin = feature4.s2;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s2) && feature_mask.s2) {
            // printf("%3d (%4d): writing s2 %d %d feature %d", ltid, i, bin, feature4_prev.s2, offset);
            bin = feature4_prev.s2;
            feature4_prev.s2 = feature4.s2;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s2_stat1);
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s2_stat2);
            #endif
            s2_stat1 = stat1;
            s2_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s2 %d", ltid, i, bin);
            s2_stat1 += stat1;
            s2_stat2 += stat2;
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        bin = feature4.s1 & 0x3f;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s1) && feature_mask.s1) {
            // printf("%3d (%4d): writing s1 %d %d feature %d", ltid, i, bin, feature4_prev.s1, offset);
            bin = feature4_prev.s1;
            feature4_prev.s1 = feature4.s1;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s1_stat1);
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s1_stat2);
            #endif
            s1_stat1 = stat1;
            s1_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s1 %d", ltid, i, bin);
            s1_stat1 += stat1;
            s1_stat2 += stat2;
        }

        bin = feature4.s0;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s0) && feature_mask.s0) {
            // printf("%3d (%4d): writing s0 %d %d feature %d", ltid, i, bin, feature4_prev.s0, offset);
            bin = feature4_prev.s0;
            feature4_prev.s0 = feature4.s0;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s0_stat1);
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s0_stat2);
            #endif
            s0_stat1 = stat1;
            s0_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s0 %d", ltid, i, bin);
            s0_stat1 += stat1;
            s0_stat2 += stat2;
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 4 counters for 4 features
        // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's counts for example 0, 1, 2, 3
        offset = (ltid & 0x3);
        if (feature_mask.s3) {
            bin = feature4.s3;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s2) {
            bin = feature4.s2;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s1) {
            bin = feature4.s1;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s0) {
            bin = feature4.s0;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
        feature4 = as_uchar4(as_uint(feature4) & 0x3f3f3f3f);
    }

    bin = feature4_prev.s3;
    offset = (ltid & 0x3);
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s3_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s3_stat2);
    #endif

    bin = feature4_prev.s2;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s2_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s2_stat2);
    #endif

    bin = feature4_prev.s1;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s1_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s1_stat2);
    #endif

    bin = feature4_prev.s0;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s0_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s0_stat2);
    #endif
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/
    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    // now reduce the 4 banks of subhistograms into 1
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0
       bk0_g_f0_bin1   bk0_g_f1_bin1   bk0_g_f2_bin1   bk0_g_f3_bin1   bk0_h_f0_bin1   bk0_h_f1_bin1   bk0_h_f2_bin1   bk0_h_f3_bin1
       bk1_g_f0_bin1   bk1_g_f1_bin1   bk1_g_f2_bin1   bk1_g_f3_bin1   bk1_h_f0_bin1   bk1_h_f1_bin1   bk1_h_f2_bin1   bk1_h_f3_bin1
       bk2_g_f0_bin1   bk2_g_f1_bin1   bk2_g_f2_bin1   bk2_g_f3_bin1   bk2_h_f0_bin1   bk2_h_f1_bin1   bk2_h_f2_bin1   bk2_h_f3_bin1
       bk3_g_f0_bin1   bk3_g_f1_bin1   bk3_g_f2_bin1   bk3_g_f3_bin1   bk3_h_f0_bin1   bk3_h_f1_bin1   bk3_h_f2_bin1   bk3_h_f3_bin1
       ...
       bk0_g_f0_bin64 bk0_g_f1_bin64 bk0_g_f2_bin64 bk0_g_f3_bin64 bk0_h_f0_bin64 bk0_h_f1_bin64 bk0_h_f2_bin64 bk0_h_f3_bin64
       bk1_g_f0_bin64 bk1_g_f1_bin64 bk1_g_f2_bin64 bk1_g_f3_bin64 bk1_h_f0_bin64 bk1_h_f1_bin64 bk1_h_f2_bin64 bk1_h_f3_bin64
       bk2_g_f0_bin64 bk2_g_f1_bin64 bk2_g_f2_bin64 bk2_g_f3_bin64 bk2_h_f0_bin64 bk2_h_f1_bin64 bk2_h_f2_bin64 bk2_h_f3_bin64
       bk3_g_f0_bin64 bk3_g_f1_bin64 bk3_g_f2_bin64 bk3_g_f3_bin64 bk3_h_f0_bin64 bk3_h_f1_bin64 bk3_h_f2_bin64 bk3_h_f3_bin64
       -----------------------------------------------------------------------------------------------
    */
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0
       bk0_c_f0_bin1   bk0_c_f1_bin1   bk0_c_f2_bin1   bk0_c_f3_bin1
       bk1_c_f0_bin1   bk1_c_f1_bin1   bk1_c_f2_bin1   bk1_c_f3_bin1
       bk2_c_f0_bin1   bk2_c_f1_bin1   bk2_c_f2_bin1   bk2_c_f3_bin1
       bk3_c_f0_bin1   bk3_c_f1_bin1   bk3_c_f2_bin1   bk3_c_f3_bin1
       ...
       bk0_c_f0_bin64 bk0_c_f1_bin64 bk0_c_f2_bin64 bk0_c_f3_bin64
       bk1_c_f0_bin64 bk1_c_f1_bin64 bk1_c_f2_bin64 bk1_c_f3_bin64
       bk2_c_f0_bin64 bk2_c_f1_bin64 bk2_c_f2_bin64 bk2_c_f3_bin64
       bk3_c_f0_bin64 bk3_c_f1_bin64 bk3_c_f2_bin64 bk3_c_f3_bin64
       -----------------------------------------------
    */
    acc_type g_val = 0.0f;
    acc_type h_val = 0.0f;
    uint cnt_val = 0;
    // 256 threads, working on 4 features and 64 bins,
    // so each thread has an independent feature/bin to work on.
    const ushort feature_id = ltid & 3; // range 0 - 4
    const ushort bin_id = ltid >> 2; // range 0 - 63
    offset = (ltid >> 2) & BANK_MASK; // helps avoid LDS bank conflicts
    for (int i = 0; i < NUM_BANKS; ++i) {
        ushort bank_id = (i + offset) & BANK_MASK;
        g_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 8 + feature_id];
        h_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 8 + feature_id + 4];
        #if CONST_HESSIAN == 1
        cnt_val += cnt_hist[bin_id * CNT_BIN_MULT + bank_id * 4 + feature_id];
        #endif
    }
    // now thread 0 - 3 holds feature 0, 1, 2, 3's gradient, hessian and count bin 0
    // now thread 4 - 7 holds feature 0, 1, 2, 3's gradient, hessian and count bin 1
    // etc,

    #if CONST_HESSIAN == 1
    g_val += h_val;
    h_val = cnt_val * const_hessian;
    #endif
    // write to output
    // write gradients and Hessians histogram for all 4 features
    // output data in linear order for further reduction
    // output size = 4 (features) * 3 (counters) * 64 (bins) * sizeof(float)
    /* memory layout of output:
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1
       ...
       g_f0_bin63  g_f1_bin63  g_f2_bin63  g_f3_bin63
       h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0
       h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1
       ...
       h_f0_bin63  h_f1_bin63  h_f2_bin63  h_f3_bin63
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1
       ...
       c_f0_bin63  c_f1_bin63  c_f2_bin63  c_f3_bin63
    */
    // if there is only one workgroup processing this feature4, don't even need to write
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * 4 * 2 * NUM_BINS;
    // if g_val and h_val are double, they are converted to float here
    // write gradients for 4 features
    output[0 * 4 * NUM_BINS + ltid] = g_val;
    // write Hessians for 4 features
    output[1 * 4 * NUM_BINS + ltid] = h_val;
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS * NUM_BANKS);;
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d start reduction!\n", group_id);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        barrier(CLK_LOCAL_MEM_FENCE);
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * 4 * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * 4 * 2 * NUM_BINS;
        within_kernel_reduction64x4(feature_mask, feature4_subhists, skip_id, g_val, h_val,
                                    1 << POWER_FEATURE_WORKGROUPS, hist_buf, (__local acc_type *)shared_array);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/parallel_tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_

#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>

#include <cstring>
#include <memory>
#include <vector>

#include "gpu_tree_learner.h"
#include "serial_tree_learner.h"

namespace LightGBM {

/*!
* \brief Feature parallel learning algorithm.
*        Different machine will find best split on different features, then sync global best split
*        It is recommended used when #data is small or #feature is large
*/
template <typename TREELEARNER_T>
class FeatureParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit FeatureParallelTreeLearner(const Config* config);
  ~FeatureParallelTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;

 protected:
  void BeforeTrain() override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;

 private:
  /*! \brief rank of local machine */
  int rank_;
  /*! \brief Number of machines of this parallel task */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char> output_buffer_;
};

/*!
* \brief Data parallel learning algorithm.
*        Workers use local data to construct histograms locally, then sync up global histograms.
*        It is recommended used when #data is large or #feature is small
*/
template <typename TREELEARNER_T>
class DataParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit DataParallelTreeLearner(const Config* config);
  ~DataParallelTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetConfig(const Config* config) override;

 protected:
  void BeforeTrain() override;
  void FindBestSplits(const Tree* tree) override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;

  inline data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const override {
    if (leaf_idx >= 0) {
      return global_data_count_in_leaf_[leaf_idx];
    } else {
      return 0;
    }
  }

  void PrepareBufferPos(
    const std::vector<std::vector<int>>& feature_distribution,
    std::vector<comm_size_t>* block_start,
    std::vector<comm_size_t>* block_len,
    std::vector<comm_size_t>* buffer_write_start_pos,
    std::vector<comm_size_t>* buffer_read_start_pos,
    comm_size_t* reduce_scatter_size,
    size_t hist_entry_size);

 private:
  /*! \brief Rank of local machine */
  int rank_;
  /*! \brief Number of machines of this parallel task */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char, Common::AlignmentAllocator<char, 32>> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char, Common::AlignmentAllocator<char, 32>> output_buffer_;
  /*! \brief different machines will aggregate histograms for different features,
       use this to mark local aggregate features*/
  std::vector<bool> is_feature_aggregated_;
  /*! \brief Block start index for reduce scatter */
  std::vector<comm_size_t> block_start_;
  /*! \brief Block size for reduce scatter */
  std::vector<comm_size_t> block_len_;
  /*! \brief Block start index for reduce scatter with int16 histograms */
  std::vector<comm_size_t> block_start_int16_;
  /*! \brief Block size for reduce scatter with int16 histograms */
  std::vector<comm_size_t> block_len_int16_;
  /*! \brief Write positions for feature histograms */
  std::vector<comm_size_t> buffer_write_start_pos_;
  /*! \brief Read positions for local feature histograms */
  std::vector<comm_size_t> buffer_read_start_pos_;
  /*! \brief Write positions for feature histograms with int16 histograms*/
  std::vector<comm_size_t> buffer_write_start_pos_int16_;
  /*! \brief Read positions for local feature histograms with int16 histograms */
  std::vector<comm_size_t> buffer_read_start_pos_int16_;
  /*! \brief Size for reduce scatter */
  comm_size_t reduce_scatter_size_;
  /*! \brief Size for reduce scatter with int16 histogram*/
  comm_size_t reduce_scatter_size_int16_;
  /*! \brief Store global number of data in leaves  */
  std::vector<data_size_t> global_data_count_in_leaf_;
};

/*!
* \brief Voting based data parallel learning algorithm.
* Like data parallel, but not aggregate histograms for all features.
* Here using voting to reduce features, and only aggregate histograms for selected features.
* When #data is large and #feature is large, you can use this to have better speed-up
*/
template <typename TREELEARNER_T>
class VotingParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit VotingParallelTreeLearner(const Config* config);
  ~VotingParallelTreeLearner() { }
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetConfig(const Config* config) override;

 protected:
  void BeforeTrain() override;
  bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) override;
  void FindBestSplits(const Tree* tree) override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;

  inline data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const override {
    if (leaf_idx >= 0) {
      return global_data_count_in_leaf_[leaf_idx];
    } else {
      return 0;
    }
  }
  /*!
  * \brief Perform global voting
  * \param leaf_idx index of leaf
  * \param splits All splits from local voting
  * \param out Result of global voting, only store feature indices
  */
  void GlobalVoting(int leaf_idx, const std::vector<LightSplitInfo>& splits,
    std::vector<int>* out);
  /*!
  * \brief Copy local histogram to buffer
  * \param smaller_top_features Selected features for smaller leaf
  * \param larger_top_features Selected features for larger leaf
  */
  void CopyLocalHistogram(const std::vector<int>& smaller_top_features,
    const std::vector<int>& larger_top_features);

 private:
  /*! \brief Tree config used in local mode */
  Config local_config_;
  /*! \brief Voting size */
  int top_k_;
  /*! \brief Rank of local machine*/
  int rank_;
  /*! \brief Number of machines */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char> output_buffer_;
  /*! \brief different machines will aggregate histograms for different features,
  use this to mark local aggregate features*/
  std::vector<bool> smaller_is_feature_aggregated_;
  /*! \brief different machines will aggregate histograms for different features,
  use this to mark local aggregate features*/
  std::vector<bool> larger_is_feature_aggregated_;
  /*! \brief Block start index for reduce scatter */
  std::vector<comm_size_t> block_start_;
  /*! \brief Block size for reduce scatter */
  std::vector<comm_size_t> block_len_;
  /*! \brief Read positions for feature histograms at smaller leaf */
  std::vector<comm_size_t> smaller_buffer_read_start_pos_;
  /*! \brief Read positions for feature histograms at larger leaf */
  std::vector<comm_size_t> larger_buffer_read_start_pos_;
  /*! \brief Size for reduce scatter */
  comm_size_t reduce_scatter_size_;
  /*! \brief Store global number of data in leaves  */
  std::vector<data_size_t> global_data_count_in_leaf_;
  /*! \brief Store global split information for smaller leaf  */
  std::unique_ptr<LeafSplits> smaller_leaf_splits_global_;
  /*! \brief Store global split information for larger leaf  */
  std::unique_ptr<LeafSplits> larger_leaf_splits_global_;
  /*! \brief Store global histogram for smaller leaf  */
  std::unique_ptr<FeatureHistogram[]> smaller_leaf_histogram_array_global_;
  /*! \brief Store global histogram for larger leaf  */
  std::unique_ptr<FeatureHistogram[]> larger_leaf_histogram_array_global_;

  std::vector<hist_t> smaller_leaf_histogram_data_;
  std::vector<hist_t> larger_leaf_histogram_data_;
  std::vector<FeatureMetainfo> feature_metas_;
};

// To-do: reduce the communication cost by using bitset to communicate.
inline void SyncUpGlobalBestSplit(char* input_buffer_, char* output_buffer_, SplitInfo* smaller_best_split, SplitInfo* larger_best_split, int max_cat_threshold) {
  // sync global best info
  int size = SplitInfo::Size(max_cat_threshold);
  smaller_best_split->CopyTo(input_buffer_);
  larger_best_split->CopyTo(input_buffer_ + size);
  Network::Allreduce(input_buffer_, size * 2, size, output_buffer_,
                     [] (const char* src, char* dst, int size, comm_size_t len) {
    comm_size_t used_size = 0;
    LightSplitInfo p1, p2;
    while (used_size < len) {
      p1.CopyFrom(src);
      p2.CopyFrom(dst);
      if (p1 > p2) {
        std::memcpy(dst, src, size);
      }
      src += size;
      dst += size;
      used_size += size;
    }
  });
  // copy back
  smaller_best_split->CopyFrom(output_buffer_);
  larger_best_split->CopyFrom(output_buffer_ + size);
}

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/serial_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "serial_tree_learner.h"

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <memory>
#include <queue>
#include <set>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "cost_effective_gradient_boosting.hpp"

namespace LightGBM {

SerialTreeLearner::SerialTreeLearner(const Config* config)
    : config_(config), col_sampler_(config) {
  gradient_discretizer_ = nullptr;
}

SerialTreeLearner::~SerialTreeLearner() {
}

void SerialTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  train_data_ = train_data;
  num_data_ = train_data_->num_data();
  num_features_ = train_data_->num_features();
  int max_cache_size = 0;
  // Get the max size of pool
  if (config_->histogram_pool_size <= 0) {
    max_cache_size = config_->num_leaves;
  } else {
    size_t total_histogram_size = 0;
    for (int i = 0; i < train_data_->num_features(); ++i) {
      total_histogram_size += kHistEntrySize * train_data_->FeatureNumBin(i);
    }
    max_cache_size = static_cast<int>(config_->histogram_pool_size * 1024 * 1024 / total_histogram_size);
  }
  // at least need 2 leaves
  max_cache_size = std::max(2, max_cache_size);
  max_cache_size = std::min(max_cache_size, config_->num_leaves);

  // push split information for all leaves
  best_split_per_leaf_.resize(config_->num_leaves);
  constraints_.reset(LeafConstraintsBase::Create(config_, config_->num_leaves, train_data_->num_features()));

  // initialize splits for leaf
  smaller_leaf_splits_.reset(new LeafSplits(train_data_->num_data(), config_));
  larger_leaf_splits_.reset(new LeafSplits(train_data_->num_data(), config_));

  // initialize data partition
  data_partition_.reset(new DataPartition(num_data_, config_->num_leaves));
  col_sampler_.SetTrainingData(train_data_);
  // initialize ordered gradients and hessians
  ordered_gradients_.resize(num_data_);
  ordered_hessians_.resize(num_data_);

  if (config_->use_quantized_grad) {
    gradient_discretizer_.reset(new GradientDiscretizer(config_->num_grad_quant_bins, config_->num_iterations, config_->seed, is_constant_hessian, config_->stochastic_rounding));
    gradient_discretizer_->Init(num_data_, config_->num_leaves, num_features_, train_data_);
  }

  GetShareStates(train_data_, is_constant_hessian, true);
  histogram_pool_.DynamicChangeSize(train_data_,
  share_state_->num_hist_total_bin(),
  share_state_->feature_hist_offsets(),
  config_, max_cache_size, config_->num_leaves);
  Log::Info("Number of data points in the train set: %d, number of used features: %d", num_data_, num_features_);
  if (CostEfficientGradientBoosting::IsEnable(config_)) {
    cegb_.reset(new CostEfficientGradientBoosting(this));
    cegb_->Init();
  }
}

void SerialTreeLearner::GetShareStates(const Dataset* dataset,
                                       bool is_constant_hessian,
                                       bool is_first_time) {
  if (is_first_time) {
    if (config_->use_quantized_grad) {
      share_state_.reset(dataset->GetShareStates<true, 32>(
        reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), nullptr,
        col_sampler_.is_feature_used_bytree(), is_constant_hessian,
        config_->force_col_wise, config_->force_row_wise, config_->num_grad_quant_bins));
    } else {
      share_state_.reset(dataset->GetShareStates<false, 0>(
          ordered_gradients_.data(), ordered_hessians_.data(),
          col_sampler_.is_feature_used_bytree(), is_constant_hessian,
          config_->force_col_wise, config_->force_row_wise, config_->num_grad_quant_bins));
    }
  } else {
    CHECK_NOTNULL(share_state_);
    // cannot change is_hist_col_wise during training
    if (config_->use_quantized_grad) {
      share_state_.reset(dataset->GetShareStates<true, 32>(
          reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), nullptr,
          col_sampler_.is_feature_used_bytree(), is_constant_hessian,
          share_state_->is_col_wise, !share_state_->is_col_wise, config_->num_grad_quant_bins));
    } else {
      share_state_.reset(dataset->GetShareStates<false, 0>(
          ordered_gradients_.data(), ordered_hessians_.data(), col_sampler_.is_feature_used_bytree(),
          is_constant_hessian, share_state_->is_col_wise,
          !share_state_->is_col_wise, config_->num_grad_quant_bins));
    }
  }
  CHECK_NOTNULL(share_state_);
}

void SerialTreeLearner::ResetTrainingDataInner(const Dataset* train_data,
                                               bool is_constant_hessian,
                                               bool reset_multi_val_bin) {
  train_data_ = train_data;
  num_data_ = train_data_->num_data();
  CHECK_EQ(num_features_, train_data_->num_features());

  // initialize splits for leaf
  smaller_leaf_splits_->ResetNumData(num_data_);
  larger_leaf_splits_->ResetNumData(num_data_);

  // initialize data partition
  data_partition_->ResetNumData(num_data_);
  if (reset_multi_val_bin) {
    col_sampler_.SetTrainingData(train_data_);
    GetShareStates(train_data_, is_constant_hessian, false);
  }

  // initialize ordered gradients and hessians
  ordered_gradients_.resize(num_data_);
  ordered_hessians_.resize(num_data_);
  if (cegb_ != nullptr) {
    cegb_->Init();
  }
}

void SerialTreeLearner::ResetConfig(const Config* config) {
  if (config_->num_leaves != config->num_leaves) {
    config_ = config;
    int max_cache_size = 0;
    // Get the max size of pool
    if (config->histogram_pool_size <= 0) {
      max_cache_size = config_->num_leaves;
    } else {
      size_t total_histogram_size = 0;
      for (int i = 0; i < train_data_->num_features(); ++i) {
        total_histogram_size += kHistEntrySize * train_data_->FeatureNumBin(i);
      }
      max_cache_size = static_cast<int>(config_->histogram_pool_size * 1024 * 1024 / total_histogram_size);
    }
    // at least need 2 leaves
    max_cache_size = std::max(2, max_cache_size);
    max_cache_size = std::min(max_cache_size, config_->num_leaves);
    histogram_pool_.DynamicChangeSize(train_data_,
    share_state_->num_hist_total_bin(),
    share_state_->feature_hist_offsets(),
    config_, max_cache_size, config_->num_leaves);

    // push split information for all leaves
    best_split_per_leaf_.resize(config_->num_leaves);
    data_partition_->ResetLeaves(config_->num_leaves);
  } else {
    config_ = config;
  }
  col_sampler_.SetConfig(config_);
  histogram_pool_.ResetConfig(train_data_, config_);
  if (CostEfficientGradientBoosting::IsEnable(config_)) {
    if (cegb_ == nullptr) {
      cegb_.reset(new CostEfficientGradientBoosting(this));
    }
    cegb_->Init();
  }
  constraints_.reset(LeafConstraintsBase::Create(config_, config_->num_leaves, train_data_->num_features()));
}

Tree* SerialTreeLearner::Train(const score_t* gradients, const score_t *hessians, bool /*is_first_tree*/) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::Train", global_timer);
  gradients_ = gradients;
  hessians_ = hessians;
  int num_threads = OMP_NUM_THREADS();
  if (share_state_->num_threads != num_threads && share_state_->num_threads > 0) {
    Log::Warning(
        "Detected that num_threads changed during training (from %d to %d), "
        "it may cause unexpected errors.",
        share_state_->num_threads, num_threads);
  }
  share_state_->num_threads = num_threads;

  if (config_->use_quantized_grad) {
    gradient_discretizer_->DiscretizeGradients(num_data_, gradients_, hessians_);
  }

  // some initial works before training
  BeforeTrain();

  bool track_branch_features = !(config_->interaction_constraints_vector.empty());
  auto tree = std::unique_ptr<Tree>(new Tree(config_->num_leaves, track_branch_features, false));
  auto tree_ptr = tree.get();
  constraints_->ShareTreePointer(tree_ptr);

  // set the root value by hand, as it is not handled by splits
  tree->SetLeafOutput(0, FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
    smaller_leaf_splits_->sum_gradients(), smaller_leaf_splits_->sum_hessians(),
    config_->lambda_l1, config_->lambda_l2, config_->max_delta_step,
    BasicConstraint(), config_->path_smooth, static_cast<data_size_t>(num_data_), 0));

  // root leaf
  int left_leaf = 0;
  int cur_depth = 1;
  // only root leaf can be splitted on first time
  int right_leaf = -1;

  int init_splits = ForceSplits(tree_ptr, &left_leaf, &right_leaf, &cur_depth);

  for (int split = init_splits; split < config_->num_leaves - 1; ++split) {
    // some initial works before finding best split
    if (BeforeFindBestSplit(tree_ptr, left_leaf, right_leaf)) {
      // find best threshold for every feature
      FindBestSplits(tree_ptr);
    }
    // Get a leaf with max split gain
    int best_leaf = static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(best_split_per_leaf_));
    // Get split information for best leaf
    const SplitInfo& best_leaf_SplitInfo = best_split_per_leaf_[best_leaf];
    // cannot split, quit
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f", best_leaf_SplitInfo.gain);
      break;
    }
    // split tree with best leaf
    Split(tree_ptr, best_leaf, &left_leaf, &right_leaf);
    cur_depth = std::max(cur_depth, tree->leaf_depth(left_leaf));
  }

  if (config_->use_quantized_grad && config_->quant_train_renew_leaf) {
    gradient_discretizer_->RenewIntGradTreeOutput(tree.get(), config_, data_partition_.get(), gradients_, hessians_,
      [this] (int leaf_index) { return GetGlobalDataCountInLeaf(leaf_index); });
  }

  Log::Debug("Trained a tree with leaves = %d and depth = %d", tree->num_leaves(), cur_depth);
  return tree.release();
}

Tree* SerialTreeLearner::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const {
  auto tree = std::unique_ptr<Tree>(new Tree(*old_tree));
  CHECK_GE(data_partition_->num_leaves(), tree->num_leaves());
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < tree->num_leaves(); ++i) {
    OMP_LOOP_EX_BEGIN();
    data_size_t cnt_leaf_data = 0;
    auto tmp_idx = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
    double sum_grad = 0.0f;
    double sum_hess = kEpsilon;
    for (data_size_t j = 0; j < cnt_leaf_data; ++j) {
      auto idx = tmp_idx[j];
      sum_grad += gradients[idx];
      sum_hess += hessians[idx];
    }
    double output;
    if ((config_->path_smooth > kEpsilon) & (i > 0)) {
      output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true>(
          sum_grad, sum_hess, config_->lambda_l1, config_->lambda_l2,
          config_->max_delta_step, config_->path_smooth, cnt_leaf_data, tree->leaf_parent(i));
    } else {
      output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(
          sum_grad, sum_hess, config_->lambda_l1, config_->lambda_l2,
          config_->max_delta_step, config_->path_smooth, cnt_leaf_data, 0);
    }
    auto old_leaf_output = tree->LeafOutput(i);
    auto new_leaf_output = output * tree->shrinkage();
    tree->SetLeafOutput(i, config_->refit_decay_rate * old_leaf_output + (1.0 - config_->refit_decay_rate) * new_leaf_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  return tree.release();
}

Tree* SerialTreeLearner::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const {
  data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  return FitByExistingTree(old_tree, gradients, hessians);
}

void SerialTreeLearner::BeforeTrain() {
  Common::FunctionTimer fun_timer("SerialTreeLearner::BeforeTrain", global_timer);
  // reset histogram pool
  histogram_pool_.ResetMap();

  col_sampler_.ResetByTree();
  train_data_->InitTrain(col_sampler_.is_feature_used_bytree(), share_state_.get());
  // initialize data partition
  data_partition_->Init();

  constraints_->Reset();

  // reset the splits for leaves
  for (int i = 0; i < config_->num_leaves; ++i) {
    best_split_per_leaf_[i].Reset();
  }

  // Sumup for root
  if (data_partition_->leaf_count(0) == num_data_) {
    // use all data
    if (!config_->use_quantized_grad) {
      smaller_leaf_splits_->Init(gradients_, hessians_);
    } else {
      smaller_leaf_splits_->Init(
        gradient_discretizer_->discretized_gradients_and_hessians(),
        gradient_discretizer_->grad_scale(),
        gradient_discretizer_->hess_scale());
    }
  } else {
    // use bagging, only use part of data
    if (!config_->use_quantized_grad) {
      smaller_leaf_splits_->Init(0, data_partition_.get(), gradients_, hessians_);
    } else {
      smaller_leaf_splits_->Init(
        0, data_partition_.get(),
        gradient_discretizer_->discretized_gradients_and_hessians(),
        static_cast<score_t>(gradient_discretizer_->grad_scale()),
        static_cast<score_t>(gradient_discretizer_->hess_scale()));
    }
  }

  larger_leaf_splits_->Init();

  if (cegb_ != nullptr) {
    cegb_->BeforeTrain();
  }

  if (config_->use_quantized_grad && config_->tree_learner != std::string("data")) {
    gradient_discretizer_->SetNumBitsInHistogramBin<false>(0, -1, data_partition_->leaf_count(0), 0);
  }
}

bool SerialTreeLearner::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::BeforeFindBestSplit", global_timer);
  // check depth of current leaf
  if (config_->max_depth > 0) {
    // only need to check left leaf, since right leaf is in same level of left leaf
    if (tree->leaf_depth(left_leaf) >= config_->max_depth) {
      best_split_per_leaf_[left_leaf].gain = kMinScore;
      if (right_leaf >= 0) {
        best_split_per_leaf_[right_leaf].gain = kMinScore;
      }
      return false;
    }
  }
  data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
  data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
  // no enough data to continue
  if (num_data_in_right_child < static_cast<data_size_t>(config_->min_data_in_leaf * 2)
      && num_data_in_left_child < static_cast<data_size_t>(config_->min_data_in_leaf * 2)) {
    best_split_per_leaf_[left_leaf].gain = kMinScore;
    if (right_leaf >= 0) {
      best_split_per_leaf_[right_leaf].gain = kMinScore;
    }
    return false;
  }
  parent_leaf_histogram_array_ = nullptr;
  // only have root
  if (right_leaf < 0) {
    histogram_pool_.Get(left_leaf, &smaller_leaf_histogram_array_);
    larger_leaf_histogram_array_ = nullptr;
  } else if (num_data_in_left_child < num_data_in_right_child) {
    // put parent(left) leaf's histograms into larger leaf's histograms
    if (histogram_pool_.Get(left_leaf, &larger_leaf_histogram_array_)) {
      parent_leaf_histogram_array_ = larger_leaf_histogram_array_;
    }
    histogram_pool_.Move(left_leaf, right_leaf);
    histogram_pool_.Get(left_leaf, &smaller_leaf_histogram_array_);
  } else {
    // put parent(left) leaf's histograms to larger leaf's histograms
    if (histogram_pool_.Get(left_leaf, &larger_leaf_histogram_array_)) {
      parent_leaf_histogram_array_ = larger_leaf_histogram_array_;
    }
    histogram_pool_.Get(right_leaf, &smaller_leaf_histogram_array_);
  }
  return true;
}

void SerialTreeLearner::FindBestSplits(const Tree* tree) {
  FindBestSplits(tree, nullptr);
}

void SerialTreeLearner::FindBestSplits(const Tree* tree, const std::set<int>* force_features) {
  std::vector<int8_t> is_feature_used(num_features_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 256) if (num_features_ >= 512)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index] && (force_features == nullptr || force_features->find(feature_index) == force_features->end())) continue;
    if (parent_leaf_histogram_array_ != nullptr
        && !parent_leaf_histogram_array_[feature_index].is_splittable()) {
      smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    is_feature_used[feature_index] = 1;
  }
  bool use_subtract = parent_leaf_histogram_array_ != nullptr;

  ConstructHistograms(is_feature_used, use_subtract);
  FindBestSplitsFromHistograms(is_feature_used, use_subtract, tree);
}

void SerialTreeLearner::ConstructHistograms(
    const std::vector<int8_t>& is_feature_used, bool use_subtract) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::ConstructHistograms",
                                  global_timer);
  // construct smaller leaf
  if (config_->use_quantized_grad) {
    const uint8_t smaller_leaf_num_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
    hist_t* ptr_smaller_leaf_hist_data =
        smaller_leaf_num_bits <= 16 ?
        reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[0].RawDataInt16() - kHistOffset) :
        reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[0].RawDataInt32() - kHistOffset);
    #define SMALLER_LEAF_ARGS \
      is_feature_used, smaller_leaf_splits_->data_indices(), \
      smaller_leaf_splits_->num_data_in_leaf(), \
      reinterpret_cast<const score_t*>(gradient_discretizer_->discretized_gradients_and_hessians()), \
      nullptr, \
      reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), \
      nullptr, \
      share_state_.get(), \
      reinterpret_cast<hist_t*>(ptr_smaller_leaf_hist_data)
    if (smaller_leaf_num_bits <= 16) {
      train_data_->ConstructHistograms<true, 16>(SMALLER_LEAF_ARGS);
    } else {
      train_data_->ConstructHistograms<true, 32>(SMALLER_LEAF_ARGS);
    }
    #undef SMALLER_LEAF_ARGS
    if (larger_leaf_histogram_array_ && !use_subtract) {
      const uint8_t larger_leaf_num_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
      hist_t* ptr_larger_leaf_hist_data =
        larger_leaf_num_bits <= 16 ?
        reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[0].RawDataInt16() - kHistOffset) :
        reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[0].RawDataInt32() - kHistOffset);
      #define LARGER_LEAF_ARGS \
        is_feature_used, larger_leaf_splits_->data_indices(), \
        larger_leaf_splits_->num_data_in_leaf(), \
        reinterpret_cast<const score_t*>(gradient_discretizer_->discretized_gradients_and_hessians()), \
        nullptr, \
        reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), \
        nullptr, \
        share_state_.get(), \
        reinterpret_cast<hist_t*>(ptr_larger_leaf_hist_data)
      if (larger_leaf_num_bits <= 16) {
        train_data_->ConstructHistograms<true, 16>(LARGER_LEAF_ARGS);
      } else {
        train_data_->ConstructHistograms<true, 32>(LARGER_LEAF_ARGS);
      }
      #undef LARGER_LEAF_ARGS
    }
  } else {
    hist_t* ptr_smaller_leaf_hist_data =
        smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
    train_data_->ConstructHistograms<false, 0>(
        is_feature_used, smaller_leaf_splits_->data_indices(),
        smaller_leaf_splits_->num_data_in_leaf(), gradients_, hessians_,
        ordered_gradients_.data(), ordered_hessians_.data(), share_state_.get(),
        ptr_smaller_leaf_hist_data);
    if (larger_leaf_histogram_array_ != nullptr && !use_subtract) {
      // construct larger leaf
      hist_t* ptr_larger_leaf_hist_data =
          larger_leaf_histogram_array_[0].RawData() - kHistOffset;
      train_data_->ConstructHistograms<false, 0>(
          is_feature_used, larger_leaf_splits_->data_indices(),
          larger_leaf_splits_->num_data_in_leaf(), gradients_, hessians_,
          ordered_gradients_.data(), ordered_hessians_.data(), share_state_.get(),
          ptr_larger_leaf_hist_data);
    }
  }
}

void SerialTreeLearner::FindBestSplitsFromHistograms(
    const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) {
  Common::FunctionTimer fun_timer(
      "SerialTreeLearner::FindBestSplitsFromHistograms", global_timer);
  std::vector<SplitInfo> smaller_best(share_state_->num_threads);
  std::vector<SplitInfo> larger_best(share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features = col_sampler_.GetByNode(tree, smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features;
  double smaller_leaf_parent_output = GetParentOutput(tree, smaller_leaf_splits_.get());
  double larger_leaf_parent_output = 0;
  if (larger_leaf_splits_ != nullptr && larger_leaf_splits_->leaf_index() >= 0) {
    larger_leaf_parent_output = GetParentOutput(tree, larger_leaf_splits_.get());
  }
  if (larger_leaf_splits_->leaf_index() >= 0) {
    larger_node_used_features = col_sampler_.GetByNode(tree, larger_leaf_splits_->leaf_index());
  }

  if (use_subtract && config_->use_quantized_grad) {
    const int parent_index = std::min(smaller_leaf_splits_->leaf_index(), larger_leaf_splits_->leaf_index());
    const uint8_t parent_hist_bits = gradient_discretizer_->GetHistBitsInNode<false>(parent_index);
    const uint8_t larger_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
    if (parent_hist_bits > 16 && larger_hist_bits <= 16) {
      OMP_INIT_EX();
      #pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
      for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
        OMP_LOOP_EX_BEGIN();
        if (!is_feature_used[feature_index]) {
          continue;
        }
        larger_leaf_histogram_array_[feature_index].CopyToBuffer(gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  OMP_INIT_EX();
// find splits
#pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_used[feature_index]) {
      continue;
    }
    const int tid = omp_get_thread_num();
    if (config_->use_quantized_grad) {
      const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
      const int64_t int_sum_gradient_and_hessian = smaller_leaf_splits_->int_sum_gradients_and_hessians();
      if (hist_bits_bin <= 16) {
        train_data_->FixHistogramInt<int32_t, int32_t, 16, 16>(
            feature_index, int_sum_gradient_and_hessian,
            reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[feature_index].RawDataInt16()));
      } else {
        train_data_->FixHistogramInt<int64_t, int64_t, 32, 32>(
            feature_index, int_sum_gradient_and_hessian,
            reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[feature_index].RawDataInt32()));
      }
    } else {
      train_data_->FixHistogram(
          feature_index, smaller_leaf_splits_->sum_gradients(),
          smaller_leaf_splits_->sum_hessians(),
          smaller_leaf_histogram_array_[feature_index].RawData());
    }
    int real_fidx = train_data_->RealFeatureIndex(feature_index);

    ComputeBestSplitForFeature(smaller_leaf_histogram_array_, feature_index,
                               real_fidx,
                               smaller_node_used_features[feature_index],
                               smaller_leaf_splits_->num_data_in_leaf(),
                               smaller_leaf_splits_.get(), &smaller_best[tid],
                               smaller_leaf_parent_output);

    // only has root leaf
    if (larger_leaf_splits_ == nullptr ||
        larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }

    if (use_subtract) {
      if (config_->use_quantized_grad) {
        const int parent_index = std::min(smaller_leaf_splits_->leaf_index(), larger_leaf_splits_->leaf_index());
        const uint8_t parent_hist_bits = gradient_discretizer_->GetHistBitsInNode<false>(parent_index);
        const uint8_t smaller_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
        const uint8_t larger_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
        if (parent_hist_bits <= 16) {
          CHECK_LE(smaller_hist_bits, 16);
          CHECK_LE(larger_hist_bits, 16);
          larger_leaf_histogram_array_[feature_index].Subtract<true, int32_t, int32_t, int32_t, 16, 16, 16>(
              smaller_leaf_histogram_array_[feature_index]);
        } else if (larger_hist_bits <= 16) {
          CHECK_LE(smaller_hist_bits, 16);
          larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int32_t, int32_t, 32, 16, 16>(
              smaller_leaf_histogram_array_[feature_index], gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        } else if (smaller_hist_bits <= 16) {
          larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int32_t, int64_t, 32, 16, 32>(
              smaller_leaf_histogram_array_[feature_index]);
        } else {
          larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int64_t, int64_t, 32, 32, 32>(
              smaller_leaf_histogram_array_[feature_index]);
        }
      } else {
        larger_leaf_histogram_array_[feature_index].Subtract<false>(
            smaller_leaf_histogram_array_[feature_index]);
      }
    } else {
      if (config_->use_quantized_grad) {
        const int64_t int_sum_gradient_and_hessian = larger_leaf_splits_->int_sum_gradients_and_hessians();
        const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
        if (hist_bits_bin <= 16) {
          train_data_->FixHistogramInt<int32_t, int32_t, 16, 16>(
              feature_index, int_sum_gradient_and_hessian,
              reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[feature_index].RawDataInt16()));
        } else {
          train_data_->FixHistogramInt<int64_t, int64_t, 32, 32>(
              feature_index, int_sum_gradient_and_hessian,
              reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[feature_index].RawDataInt32()));
        }
      } else {
        train_data_->FixHistogram(
            feature_index, larger_leaf_splits_->sum_gradients(),
            larger_leaf_splits_->sum_hessians(),
            larger_leaf_histogram_array_[feature_index].RawData());
      }
    }

    ComputeBestSplitForFeature(larger_leaf_histogram_array_, feature_index,
                               real_fidx,
                               larger_node_used_features[feature_index],
                               larger_leaf_splits_->num_data_in_leaf(),
                               larger_leaf_splits_.get(), &larger_best[tid],
                               larger_leaf_parent_output);

    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_best);
  int leaf = smaller_leaf_splits_->leaf_index();
  best_split_per_leaf_[leaf] = smaller_best[smaller_best_idx];

  if (larger_leaf_splits_ != nullptr &&
      larger_leaf_splits_->leaf_index() >= 0) {
    leaf = larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_best);
    best_split_per_leaf_[leaf] = larger_best[larger_best_idx];
  }
}

int32_t SerialTreeLearner::ForceSplits(Tree* tree, int* left_leaf,
                                       int* right_leaf, int *cur_depth) {
  bool abort_last_forced_split = false;
  if (forced_split_json_ == nullptr) {
    return 0;
  }
  int32_t result_count = 0;
  // start at root leaf
  *left_leaf = 0;
  std::queue<std::pair<Json, int>> q;
  Json left = *forced_split_json_;
  Json right;
  bool left_smaller = true;
  std::unordered_map<int, SplitInfo> forceSplitMap;
  q.push(std::make_pair(left, *left_leaf));

  // Histogram construction require parent features.
  std::set<int> force_split_features = FindAllForceFeatures(*forced_split_json_);
  while (!q.empty()) {
    if (BeforeFindBestSplit(tree, *left_leaf, *right_leaf)) {
      FindBestSplits(tree, &force_split_features);
    }

    // then, compute own splits
    SplitInfo left_split;
    SplitInfo right_split;

    if (!left.is_null()) {
      const int left_feature = left["feature"].int_value();
      const double left_threshold_double = left["threshold"].number_value();
      const int left_inner_feature_index = train_data_->InnerFeatureIndex(left_feature);
      const uint32_t left_threshold = train_data_->BinThreshold(
              left_inner_feature_index, left_threshold_double);
      auto leaf_histogram_array = (left_smaller) ? smaller_leaf_histogram_array_ : larger_leaf_histogram_array_;
      auto left_leaf_splits = (left_smaller) ? smaller_leaf_splits_.get() : larger_leaf_splits_.get();
      leaf_histogram_array[left_inner_feature_index].GatherInfoForThreshold(
              left_leaf_splits->sum_gradients(),
              left_leaf_splits->sum_hessians(),
              left_threshold,
              left_leaf_splits->num_data_in_leaf(),
              left_leaf_splits->weight(),
              &left_split);
      left_split.feature = left_feature;
      forceSplitMap[*left_leaf] = left_split;
      if (left_split.gain < 0) {
        forceSplitMap.erase(*left_leaf);
      }
    }

    if (!right.is_null()) {
      const int right_feature = right["feature"].int_value();
      const double right_threshold_double = right["threshold"].number_value();
      const int right_inner_feature_index = train_data_->InnerFeatureIndex(right_feature);
      const uint32_t right_threshold = train_data_->BinThreshold(
              right_inner_feature_index, right_threshold_double);
      auto leaf_histogram_array = (left_smaller) ? larger_leaf_histogram_array_ : smaller_leaf_histogram_array_;
      auto right_leaf_splits = (left_smaller) ? larger_leaf_splits_.get() : smaller_leaf_splits_.get();
      leaf_histogram_array[right_inner_feature_index].GatherInfoForThreshold(
        right_leaf_splits->sum_gradients(),
        right_leaf_splits->sum_hessians(),
        right_threshold,
        right_leaf_splits->num_data_in_leaf(),
        right_leaf_splits->weight(),
        &right_split);
      right_split.feature = right_feature;
      forceSplitMap[*right_leaf] = right_split;
      if (right_split.gain < 0) {
        forceSplitMap.erase(*right_leaf);
      }
    }

    std::pair<Json, int> pair = q.front();
    q.pop();
    int current_leaf = pair.second;
    // split info should exist because searching in bfs fashion - should have added from parent
    if (forceSplitMap.find(current_leaf) == forceSplitMap.end()) {
        abort_last_forced_split = true;
        break;
    }
    best_split_per_leaf_[current_leaf] = forceSplitMap[current_leaf];
    Split(tree, current_leaf, left_leaf, right_leaf);
    left_smaller = best_split_per_leaf_[current_leaf].left_count <
                   best_split_per_leaf_[current_leaf].right_count;
    left = Json();
    right = Json();
    if ((pair.first).object_items().count("left") > 0) {
      left = (pair.first)["left"];
      if (left.object_items().count("feature") > 0 && left.object_items().count("threshold") > 0) {
        q.push(std::make_pair(left, *left_leaf));
      }
    }
    if ((pair.first).object_items().count("right") > 0) {
      right = (pair.first)["right"];
      if (right.object_items().count("feature") > 0 && right.object_items().count("threshold") > 0) {
        q.push(std::make_pair(right, *right_leaf));
      }
    }
    result_count++;
    *(cur_depth) = std::max(*(cur_depth), tree->leaf_depth(*left_leaf));
  }
  if (abort_last_forced_split) {
    int best_leaf =
        static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(best_split_per_leaf_));
    const SplitInfo& best_leaf_SplitInfo = best_split_per_leaf_[best_leaf];
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f",
                   best_leaf_SplitInfo.gain);
      return config_->num_leaves;
    }
    Split(tree, best_leaf, left_leaf, right_leaf);
    *(cur_depth) = std::max(*(cur_depth), tree->leaf_depth(*left_leaf));
    ++result_count;
  }
  return result_count;
}

std::set<int> SerialTreeLearner::FindAllForceFeatures(Json force_split_leaf_setting) {
  std::set<int> force_features;
  std::queue<Json> force_split_leaves;

  force_split_leaves.push(force_split_leaf_setting);

  while (!force_split_leaves.empty()) {
    Json split_leaf = force_split_leaves.front();
    force_split_leaves.pop();

    const int feature_index = split_leaf["feature"].int_value();
    const int feature_inner_index = train_data_->InnerFeatureIndex(feature_index);
    force_features.insert(feature_inner_index);

    if (split_leaf.object_items().count("left") > 0) {
      force_split_leaves.push(split_leaf["left"]);
    }

    if (split_leaf.object_items().count("right") > 0) {
      force_split_leaves.push(split_leaf["right"]);
    }
  }

  return force_features;
}

void SerialTreeLearner::SplitInner(Tree* tree, int best_leaf, int* left_leaf,
                                   int* right_leaf, bool update_cnt) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::SplitInner", global_timer);
  SplitInfo& best_split_info = best_split_per_leaf_[best_leaf];
  const int inner_feature_index =
      train_data_->InnerFeatureIndex(best_split_info.feature);
  if (cegb_ != nullptr) {
    cegb_->UpdateLeafBestSplits(tree, best_leaf, &best_split_info,
                                &best_split_per_leaf_);
  }
  *left_leaf = best_leaf;
  auto next_leaf_id = tree->NextLeafId();

  // update before tree split
  constraints_->BeforeSplit(best_leaf, next_leaf_id,
                            best_split_info.monotone_type);

  bool is_numerical_split =
      train_data_->FeatureBinMapper(inner_feature_index)->bin_type() ==
      BinType::NumericalBin;
  if (is_numerical_split) {
    auto threshold_double = train_data_->RealThreshold(
        inner_feature_index, best_split_info.threshold);
    data_partition_->Split(best_leaf, train_data_, inner_feature_index,
                           &best_split_info.threshold, 1,
                           best_split_info.default_left, next_leaf_id);
    if (update_cnt) {
      // don't need to update this in data-based parallel model
      best_split_info.left_count = data_partition_->leaf_count(*left_leaf);
      best_split_info.right_count = data_partition_->leaf_count(next_leaf_id);
    }
    // split tree, will return right leaf
    *right_leaf = tree->Split(
        best_leaf, inner_feature_index, best_split_info.feature,
        best_split_info.threshold, threshold_double,
        static_cast<double>(best_split_info.left_output),
        static_cast<double>(best_split_info.right_output),
        static_cast<data_size_t>(best_split_info.left_count),
        static_cast<data_size_t>(best_split_info.right_count),
        static_cast<double>(best_split_info.left_sum_hessian),
        static_cast<double>(best_split_info.right_sum_hessian),
        // store the true split gain in tree model
        static_cast<float>(best_split_info.gain + config_->min_gain_to_split),
        train_data_->FeatureBinMapper(inner_feature_index)->missing_type(),
        best_split_info.default_left);
  } else {
    std::vector<uint32_t> cat_bitset_inner =
        Common::ConstructBitset(best_split_info.cat_threshold.data(),
                                best_split_info.num_cat_threshold);
    std::vector<int> threshold_int(best_split_info.num_cat_threshold);
    for (int i = 0; i < best_split_info.num_cat_threshold; ++i) {
      threshold_int[i] = static_cast<int>(train_data_->RealThreshold(
          inner_feature_index, best_split_info.cat_threshold[i]));
    }
    std::vector<uint32_t> cat_bitset = Common::ConstructBitset(
        threshold_int.data(), best_split_info.num_cat_threshold);

    data_partition_->Split(best_leaf, train_data_, inner_feature_index,
                           cat_bitset_inner.data(),
                           static_cast<int>(cat_bitset_inner.size()),
                           best_split_info.default_left, next_leaf_id);

    if (update_cnt) {
      // don't need to update this in data-based parallel model
      best_split_info.left_count = data_partition_->leaf_count(*left_leaf);
      best_split_info.right_count = data_partition_->leaf_count(next_leaf_id);
    }

    *right_leaf = tree->SplitCategorical(
        best_leaf, inner_feature_index, best_split_info.feature,
        cat_bitset_inner.data(), static_cast<int>(cat_bitset_inner.size()),
        cat_bitset.data(), static_cast<int>(cat_bitset.size()),
        static_cast<double>(best_split_info.left_output),
        static_cast<double>(best_split_info.right_output),
        static_cast<data_size_t>(best_split_info.left_count),
        static_cast<data_size_t>(best_split_info.right_count),
        static_cast<double>(best_split_info.left_sum_hessian),
        static_cast<double>(best_split_info.right_sum_hessian),
        // store the true split gain in tree model
        static_cast<float>(best_split_info.gain + config_->min_gain_to_split),
        train_data_->FeatureBinMapper(inner_feature_index)->missing_type());
  }

#ifdef DEBUG
  CHECK(*right_leaf == next_leaf_id);
#endif

  // init the leaves that used on next iteration
  if (!config_->use_quantized_grad) {
    if (best_split_info.left_count < best_split_info.right_count) {
      CHECK_GT(best_split_info.left_count, 0);
      smaller_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                 best_split_info.left_sum_gradient,
                                 best_split_info.left_sum_hessian,
                                 best_split_info.left_output);
      larger_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                best_split_info.right_sum_gradient,
                                best_split_info.right_sum_hessian,
                                best_split_info.right_output);
    } else {
      CHECK_GT(best_split_info.right_count, 0);
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                best_split_info.left_sum_gradient,
                                best_split_info.left_sum_hessian,
                                best_split_info.left_output);
    }
  } else {
    if (best_split_info.left_count < best_split_info.right_count) {
      CHECK_GT(best_split_info.left_count, 0);
      smaller_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                 best_split_info.left_sum_gradient,
                                 best_split_info.left_sum_hessian,
                                 best_split_info.left_sum_gradient_and_hessian,
                                 best_split_info.left_output);
      larger_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_sum_gradient_and_hessian,
                                 best_split_info.right_output);
    } else {
      CHECK_GT(best_split_info.right_count, 0);
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_sum_gradient_and_hessian,
                                 best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                best_split_info.left_sum_gradient,
                                best_split_info.left_sum_hessian,
                                best_split_info.left_sum_gradient_and_hessian,
                                best_split_info.left_output);
    }
  }
  if (config_->use_quantized_grad && config_->tree_learner != std::string("data")) {
    gradient_discretizer_->SetNumBitsInHistogramBin<false>(*left_leaf, *right_leaf,
                                                    data_partition_->leaf_count(*left_leaf),
                                                    data_partition_->leaf_count(*right_leaf));
  }

  #ifdef DEBUG
  CheckSplit(best_split_info, *left_leaf, *right_leaf);
  #endif

  auto leaves_need_update = constraints_->Update(
      is_numerical_split, *left_leaf, *right_leaf,
      best_split_info.monotone_type, best_split_info.right_output,
      best_split_info.left_output, inner_feature_index, best_split_info,
      best_split_per_leaf_);
  // update leave outputs if needed
  for (auto leaf : leaves_need_update) {
    RecomputeBestSplitForLeaf(tree, leaf, &best_split_per_leaf_[leaf]);
  }
}

void SerialTreeLearner::RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                                        data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* /*train_score*/) const {
  if (obj != nullptr && obj->IsRenewTreeOutput()) {
    CHECK_LE(tree->num_leaves(), data_partition_->num_leaves());
    const data_size_t* bag_mapper = nullptr;
    if (total_num_data != num_data_) {
      CHECK_EQ(bag_cnt, num_data_);
      bag_mapper = bag_indices;
    }
    std::vector<int> n_nozeroworker_perleaf(tree->num_leaves(), 1);
    int num_machines = Network::num_machines();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < tree->num_leaves(); ++i) {
      const double output = static_cast<double>(tree->LeafOutput(i));
      data_size_t cnt_leaf_data = 0;
      auto index_mapper = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
      if (cnt_leaf_data > 0) {
        // bag_mapper[index_mapper[i]]
        const double new_output = obj->RenewTreeOutput(output, residual_getter, index_mapper, bag_mapper, cnt_leaf_data);
        tree->SetLeafOutput(i, new_output);
      } else {
        CHECK_GT(num_machines, 1);
        tree->SetLeafOutput(i, 0.0);
        n_nozeroworker_perleaf[i] = 0;
      }
    }
    if (num_machines > 1) {
      std::vector<double> outputs(tree->num_leaves());
      for (int i = 0; i < tree->num_leaves(); ++i) {
        outputs[i] = static_cast<double>(tree->LeafOutput(i));
      }
      outputs = Network::GlobalSum(&outputs);
      n_nozeroworker_perleaf = Network::GlobalSum(&n_nozeroworker_perleaf);
      for (int i = 0; i < tree->num_leaves(); ++i) {
        tree->SetLeafOutput(i, outputs[i] / n_nozeroworker_perleaf[i]);
      }
    }
  }
}

void SerialTreeLearner::ComputeBestSplitForFeature(
    FeatureHistogram* histogram_array_, int feature_index, int real_fidx,
    int8_t is_feature_used, int num_data, const LeafSplits* leaf_splits,
    SplitInfo* best_split, double parent_output) {
  bool is_feature_numerical = train_data_->FeatureBinMapper(feature_index)
                                  ->bin_type() == BinType::NumericalBin;
  if (is_feature_numerical & !config_->monotone_constraints.empty()) {
    constraints_->RecomputeConstraintsIfNeeded(
        constraints_.get(), feature_index, ~(leaf_splits->leaf_index()),
        train_data_->FeatureNumBin(feature_index));
  }
  SplitInfo new_split;
  if (config_->use_quantized_grad) {
    const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(leaf_splits->leaf_index());
    histogram_array_[feature_index].FindBestThresholdInt(
        leaf_splits->int_sum_gradients_and_hessians(),
        gradient_discretizer_->grad_scale(),
        gradient_discretizer_->hess_scale(),
        hist_bits_bin,
        hist_bits_bin,
        num_data,
        constraints_->GetFeatureConstraint(leaf_splits->leaf_index(), feature_index), parent_output, &new_split);
  } else {
    histogram_array_[feature_index].FindBestThreshold(
        leaf_splits->sum_gradients(), leaf_splits->sum_hessians(), num_data,
        constraints_->GetFeatureConstraint(leaf_splits->leaf_index(), feature_index), parent_output, &new_split);
  }
  new_split.feature = real_fidx;
  if (cegb_ != nullptr) {
    new_split.gain -=
        cegb_->DeltaGain(feature_index, real_fidx, leaf_splits->leaf_index(),
                         num_data, new_split);
  }
  if (new_split.monotone_type != 0) {
    double penalty = constraints_->ComputeMonotoneSplitGainPenalty(
        leaf_splits->leaf_index(), config_->monotone_penalty);
    new_split.gain *= penalty;
  }
  // it is needed to filter the features after the above code.
  // Otherwise, the `is_splittable` in `FeatureHistogram` will be wrong, and cause some features being accidentally filtered in the later nodes.
  if (new_split > *best_split && is_feature_used) {
    *best_split = new_split;
  }
}

double SerialTreeLearner::GetParentOutput(const Tree* tree, const LeafSplits* leaf_splits) const {
  double parent_output;
  if (tree->num_leaves() == 1) {
    // for root leaf the "parent" output is its own output because we don't apply any smoothing to the root
    parent_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
      leaf_splits->sum_gradients(), leaf_splits->sum_hessians(), config_->lambda_l1,
      config_->lambda_l2, config_->max_delta_step, BasicConstraint(),
      config_->path_smooth, static_cast<data_size_t>(leaf_splits->num_data_in_leaf()), 0);
  } else {
    parent_output = leaf_splits->weight();
  }
  return parent_output;
}

void SerialTreeLearner::RecomputeBestSplitForLeaf(Tree* tree, int leaf, SplitInfo* split) {
  FeatureHistogram* histogram_array_;
  if (!histogram_pool_.Get(leaf, &histogram_array_)) {
    Log::Warning(
        "Get historical Histogram for leaf %d failed, will skip the "
        "``RecomputeBestSplitForLeaf``",
        leaf);
    return;
  }
  double sum_gradients = split->left_sum_gradient + split->right_sum_gradient;
  double sum_hessians = split->left_sum_hessian + split->right_sum_hessian;
  int num_data = split->left_count + split->right_count;

  std::vector<SplitInfo> bests(share_state_->num_threads);
  LeafSplits leaf_splits(num_data, config_);
  leaf_splits.Init(leaf, sum_gradients, sum_hessians);

  // can't use GetParentOutput because leaf_splits doesn't have weight property set
  double parent_output = 0;
  if (config_->path_smooth > kEpsilon) {
    parent_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
      sum_gradients, sum_hessians, config_->lambda_l1, config_->lambda_l2, config_->max_delta_step,
      BasicConstraint(), config_->path_smooth, static_cast<data_size_t>(num_data), 0);
  }

  OMP_INIT_EX();
// find splits
std::vector<int8_t> node_used_features = col_sampler_.GetByNode(tree, leaf);
#pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!col_sampler_.is_feature_used_bytree()[feature_index] ||
        !histogram_array_[feature_index].is_splittable()) {
      continue;
    }
    const int tid = omp_get_thread_num();
    int real_fidx = train_data_->RealFeatureIndex(feature_index);
    ComputeBestSplitForFeature(histogram_array_, feature_index, real_fidx, node_used_features[feature_index],
                               num_data, &leaf_splits, &bests[tid], parent_output);

    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  auto best_idx = ArrayArgs<SplitInfo>::ArgMax(bests);
  *split = bests[best_idx];
}

#ifdef DEBUG
void SerialTreeLearner::CheckSplit(const SplitInfo& best_split_info, const int left_leaf_index, const int right_leaf_index) {
  data_size_t num_data_in_left = 0;
  data_size_t num_data_in_right = 0;
  const data_size_t* data_indices_in_left = data_partition_->GetIndexOnLeaf(left_leaf_index, &num_data_in_left);
  const data_size_t* data_indices_in_right = data_partition_->GetIndexOnLeaf(right_leaf_index, &num_data_in_right);
  if (config_->use_quantized_grad) {
    int32_t sum_left_gradient = 0;
    int32_t sum_left_hessian = 0;
    int32_t sum_right_gradient = 0;
    int32_t sum_right_hessian = 0;
    const int8_t* discretized_grad_and_hess = gradient_discretizer_->discretized_gradients_and_hessians();
    for (data_size_t i = 0; i < num_data_in_left; ++i) {
      const data_size_t index = data_indices_in_left[i];
      sum_left_gradient += discretized_grad_and_hess[2 * index + 1];
      sum_left_hessian += discretized_grad_and_hess[2 * index];
    }
    for (data_size_t i = 0; i < num_data_in_right; ++i) {
      const data_size_t index = data_indices_in_right[i];
      sum_right_gradient += discretized_grad_and_hess[2 * index + 1];
      sum_right_hessian += discretized_grad_and_hess[2 * index];
    }
    Log::Warning("============================ start leaf split info ============================");
    Log::Warning("left_leaf_index = %d, right_leaf_index = %d", left_leaf_index, right_leaf_index);
    Log::Warning("num_data_in_left = %d, num_data_in_right = %d", num_data_in_left, num_data_in_right);
    Log::Warning("sum_left_gradient = %d, best_split_info->left_sum_gradient_and_hessian.gradient = %d", sum_left_gradient,
      static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian >> 32));
    Log::Warning("sum_left_hessian = %d, best_split_info->left_sum_gradient_and_hessian.hessian = %d", sum_left_hessian,
      static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian & 0x00000000ffffffff));
    Log::Warning("sum_right_gradient = %d, best_split_info->right_sum_gradient_and_hessian.gradient = %d", sum_right_gradient,
      static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian >> 32));
    Log::Warning("sum_right_hessian = %d, best_split_info->right_sum_gradient_and_hessian.hessian = %d", sum_right_hessian,
      static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian & 0x00000000ffffffff));
    CHECK_EQ(num_data_in_left, best_split_info.left_count);
    CHECK_EQ(num_data_in_right, best_split_info.right_count);
    CHECK_EQ(sum_left_gradient, static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian >> 32))
    CHECK_EQ(sum_left_hessian, static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian & 0x00000000ffffffff));
    CHECK_EQ(sum_right_gradient, static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian >> 32));
    CHECK_EQ(sum_right_hessian, static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian & 0x00000000ffffffff));
    Log::Warning("============================ end leaf split info ============================");
  }
}
#endif

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/serial_tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_

#include <LightGBM/dataset.h>
#include <LightGBM/tree.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>
#include <set>

#include "col_sampler.hpp"
#include "data_partition.hpp"
#include "feature_histogram.hpp"
#include "gradient_discretizer.hpp"
#include "leaf_splits.hpp"
#include "monotone_constraints.hpp"
#include "split_info.hpp"

#ifdef USE_GPU
// Use 4KBytes aligned allocator for ordered gradients and ordered Hessians when GPU is enabled.
// This is necessary to pin the two arrays in memory and make transferring faster.
#include <boost/align/aligned_allocator.hpp>
#endif

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*! \brief forward declaration */
class CostEfficientGradientBoosting;

/*!
* \brief Used for learning a tree by single machine
*/
class SerialTreeLearner: public TreeLearner {
 public:
  friend CostEfficientGradientBoosting;
  explicit SerialTreeLearner(const Config* config);

  ~SerialTreeLearner();

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void ResetTrainingData(const Dataset* train_data,
                         bool is_constant_hessian) override {
    ResetTrainingDataInner(train_data, is_constant_hessian, true);
  }

  void ResetIsConstantHessian(bool is_constant_hessian) override {
    share_state_->is_constant_hessian = is_constant_hessian;
  }

  virtual void ResetTrainingDataInner(const Dataset* train_data,
                                      bool is_constant_hessian,
                                      bool reset_multi_val_bin);

  void ResetConfig(const Config* config) override;

  inline void SetForcedSplit(const Json* forced_split_json) override {
    if (forced_split_json != nullptr && !forced_split_json->is_null()) {
      forced_split_json_ = forced_split_json;
    } else {
      forced_split_json_ = nullptr;
    }
  }

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override {
    if (subset == nullptr) {
      data_partition_->SetUsedDataIndices(used_indices, num_data);
      share_state_->SetUseSubrow(false);
    } else {
      ResetTrainingDataInner(subset, share_state_->is_constant_hessian, false);
      share_state_->SetUseSubrow(true);
      share_state_->SetSubrowCopied(false);
      share_state_->bagging_use_indices = used_indices;
      share_state_->bagging_indices_cnt = num_data;
    }
  }

  void AddPredictionToScore(const Tree* tree,
                            double* out_score) const override {
    CHECK_LE(tree->num_leaves(), data_partition_->num_leaves());
    if (tree->num_leaves() <= 1) {
      return;
    }
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int i = 0; i < tree->num_leaves(); ++i) {
      double output = static_cast<double>(tree->LeafOutput(i));
      data_size_t cnt_leaf_data = 0;
      auto tmp_idx = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
      for (data_size_t j = 0; j < cnt_leaf_data; ++j) {
        out_score[tmp_idx[j]] += output;
      }
    }
  }

  void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                       data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const override;

  /*! \brief Get output of parent node, used for path smoothing */
  double GetParentOutput(const Tree* tree, const LeafSplits* leaf_splits) const;

 protected:
  void ComputeBestSplitForFeature(FeatureHistogram* histogram_array_,
                                  int feature_index, int real_fidx,
                                  int8_t is_feature_used, int num_data,
                                  const LeafSplits* leaf_splits,
                                  SplitInfo* best_split, double parent_output);


  void GetShareStates(const Dataset* dataset, bool is_constant_hessian, bool is_first_time);

  void RecomputeBestSplitForLeaf(Tree* tree, int leaf, SplitInfo* split);

  /*!
  * \brief Some initial works before training
  */
  virtual void BeforeTrain();

  /*!
  * \brief Some initial works before FindBestSplit
  */
  virtual bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf);

  virtual void FindBestSplits(const Tree* tree);

  virtual void FindBestSplits(const Tree* tree, const std::set<int>* force_features);

  virtual void ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract);

  virtual void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree*);

  /*!
  * \brief Partition tree and data according best split.
  * \param tree Current tree, will be splitted on this function.
  * \param best_leaf The index of leaf that will be splitted.
  * \param left_leaf The index of left leaf after splitted.
  * \param right_leaf The index of right leaf after splitted.
  */
  inline virtual void Split(Tree* tree, int best_leaf, int* left_leaf,
    int* right_leaf) {
    SplitInner(tree, best_leaf, left_leaf, right_leaf, true);
  }

  void SplitInner(Tree* tree, int best_leaf, int* left_leaf, int* right_leaf,
                  bool update_cnt);

  /* Force splits with forced_split_json dict and then return num splits forced.*/
  int32_t ForceSplits(Tree* tree, int* left_leaf, int* right_leaf,
                      int* cur_depth);

  std::set<int> FindAllForceFeatures(Json force_split_leaf_setting);

  #ifdef DEBUG
  void CheckSplit(const SplitInfo& best_split_info, const int left_leaf_index, const int right_leaf_index);
  #endif

  /*!
  * \brief Get the number of data in a leaf
  * \param leaf_idx The index of leaf
  * \return The number of data in the leaf_idx leaf
  */
  inline virtual data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const;

  /*! \brief number of data */
  data_size_t num_data_;
  /*! \brief number of features */
  int num_features_;
  /*! \brief training data */
  const Dataset* train_data_;
  /*! \brief gradients of current iteration */
  const score_t* gradients_;
  /*! \brief hessians of current iteration */
  const score_t* hessians_;
  /*! \brief training data partition on leaves */
  std::unique_ptr<DataPartition> data_partition_;
  /*! \brief pointer to histograms array of parent of current leaves */
  FeatureHistogram* parent_leaf_histogram_array_;
  /*! \brief pointer to histograms array of smaller leaf */
  FeatureHistogram* smaller_leaf_histogram_array_;
  /*! \brief pointer to histograms array of larger leaf */
  FeatureHistogram* larger_leaf_histogram_array_;
  /*! \brief store best split points for all leaves */
  std::vector<SplitInfo> best_split_per_leaf_;
  /*! \brief store best split per feature for all leaves */
  std::vector<SplitInfo> splits_per_leaf_;
  /*! \brief stores minimum and maximum constraints for each leaf */
  std::unique_ptr<LeafConstraintsBase> constraints_;

  /*! \brief stores best thresholds for all feature for smaller leaf */
  std::unique_ptr<LeafSplits> smaller_leaf_splits_;
  /*! \brief stores best thresholds for all feature for larger leaf */
  std::unique_ptr<LeafSplits> larger_leaf_splits_;
#if defined(USE_GPU)
  /*! \brief gradients of current iteration, ordered for cache optimized, aligned to 4K page */
  std::vector<score_t, boost::alignment::aligned_allocator<score_t, 4096>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized, aligned to 4K page */
  std::vector<score_t, boost::alignment::aligned_allocator<score_t, 4096>> ordered_hessians_;
#elif defined(USE_CUDA)
  /*! \brief gradients of current iteration, ordered for cache optimized */
  std::vector<score_t, CHAllocator<score_t>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized */
  std::vector<score_t, CHAllocator<score_t>> ordered_hessians_;
#else
  /*! \brief gradients of current iteration, ordered for cache optimized */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> ordered_hessians_;
#endif
  /*! \brief used to cache historical histogram to speed up*/
  HistogramPool histogram_pool_;
  /*! \brief config of tree learner*/
  const Config* config_;
  ColSampler col_sampler_;
  const Json* forced_split_json_;
  std::unique_ptr<TrainingShareStates> share_state_;
  std::unique_ptr<CostEfficientGradientBoosting> cegb_;
  std::unique_ptr<GradientDiscretizer> gradient_discretizer_;
};

inline data_size_t SerialTreeLearner::GetGlobalDataCountInLeaf(int leaf_idx) const {
  if (leaf_idx >= 0) {
    return data_partition_->leaf_count(leaf_idx);
  } else {
    return 0;
  }
}

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/split_info.hpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_
#define LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_

#include <LightGBM/meta.h>

#include <limits>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <functional>
#include <vector>

namespace LightGBM {

/*!
* \brief Used to store some information for gain split point
*/
struct SplitInfo {
 public:
  /*! \brief Feature index */
  int feature = -1;
  /*! \brief Split threshold */
  uint32_t threshold = 0;
  /*! \brief Left number of data after split */
  data_size_t left_count = 0;
  /*! \brief Right number of data after split */
  data_size_t right_count = 0;
  int num_cat_threshold = 0;
  /*! \brief Left output after split */
  double left_output = 0.0;
  /*! \brief Right output after split */
  double right_output = 0.0;
  /*! \brief Split gain */
  double gain = kMinScore;
  /*! \brief Left sum gradient after split */
  double left_sum_gradient = 0;
  /*! \brief Left sum hessian after split */
  double left_sum_hessian = 0;
  /*! \brief Left sum discretized gradient and hessian after split */
  int64_t left_sum_gradient_and_hessian = 0;
  /*! \brief Right sum gradient after split */
  double right_sum_gradient = 0;
  /*! \brief Right sum hessian after split */
  double right_sum_hessian = 0;
  /*! \brief Right sum discretized gradient and hessian after split */
  int64_t right_sum_gradient_and_hessian = 0;
  std::vector<uint32_t> cat_threshold;
  /*! \brief True if default split is left */
  bool default_left = true;
  int8_t monotone_type = 0;
  inline static int Size(int max_cat_threshold) {
    return 2 * sizeof(int) + sizeof(uint32_t) + sizeof(bool) + sizeof(double) * 7 + sizeof(data_size_t) * 2 + max_cat_threshold * sizeof(uint32_t) + sizeof(int8_t) + sizeof(int64_t)*2;
  }

  inline void CopyTo(char* buffer) const {
    std::memcpy(buffer, &feature, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(buffer, &left_count, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(buffer, &right_count, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(buffer, &gain, sizeof(gain));
    buffer += sizeof(gain);
    std::memcpy(buffer, &threshold, sizeof(threshold));
    buffer += sizeof(threshold);
    std::memcpy(buffer, &left_output, sizeof(left_output));
    buffer += sizeof(left_output);
    std::memcpy(buffer, &right_output, sizeof(right_output));
    buffer += sizeof(right_output);
    std::memcpy(buffer, &left_sum_gradient, sizeof(left_sum_gradient));
    buffer += sizeof(left_sum_gradient);
    std::memcpy(buffer, &left_sum_hessian, sizeof(left_sum_hessian));
    buffer += sizeof(left_sum_hessian);
    std::memcpy(buffer, &left_sum_gradient_and_hessian, sizeof(left_sum_gradient_and_hessian));
    buffer += sizeof(left_sum_gradient_and_hessian);
    std::memcpy(buffer, &right_sum_gradient, sizeof(right_sum_gradient));
    buffer += sizeof(right_sum_gradient);
    std::memcpy(buffer, &right_sum_hessian, sizeof(right_sum_hessian));
    buffer += sizeof(right_sum_hessian);
    std::memcpy(buffer, &right_sum_gradient_and_hessian, sizeof(right_sum_gradient_and_hessian));
    buffer += sizeof(right_sum_gradient_and_hessian);
    std::memcpy(buffer, &default_left, sizeof(default_left));
    buffer += sizeof(default_left);
    std::memcpy(buffer, &monotone_type, sizeof(monotone_type));
    buffer += sizeof(monotone_type);
    std::memcpy(buffer, &num_cat_threshold, sizeof(num_cat_threshold));
    buffer += sizeof(num_cat_threshold);
    std::memcpy(buffer, cat_threshold.data(), sizeof(uint32_t) * num_cat_threshold);
  }

  void CopyFrom(const char* buffer) {
    std::memcpy(&feature, buffer, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(&left_count, buffer, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(&right_count, buffer, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(&gain, buffer, sizeof(gain));
    buffer += sizeof(gain);
    std::memcpy(&threshold, buffer, sizeof(threshold));
    buffer += sizeof(threshold);
    std::memcpy(&left_output, buffer, sizeof(left_output));
    buffer += sizeof(left_output);
    std::memcpy(&right_output, buffer, sizeof(right_output));
    buffer += sizeof(right_output);
    std::memcpy(&left_sum_gradient, buffer, sizeof(left_sum_gradient));
    buffer += sizeof(left_sum_gradient);
    std::memcpy(&left_sum_hessian, buffer, sizeof(left_sum_hessian));
    buffer += sizeof(left_sum_hessian);
    std::memcpy(&left_sum_gradient_and_hessian, buffer, sizeof(left_sum_gradient_and_hessian));
    buffer += sizeof(left_sum_gradient_and_hessian);
    std::memcpy(&right_sum_gradient, buffer, sizeof(right_sum_gradient));
    buffer += sizeof(right_sum_gradient);
    std::memcpy(&right_sum_hessian, buffer, sizeof(right_sum_hessian));
    buffer += sizeof(right_sum_hessian);
    std::memcpy(&right_sum_gradient_and_hessian, buffer, sizeof(right_sum_gradient_and_hessian));
    buffer += sizeof(right_sum_gradient_and_hessian);
    std::memcpy(&default_left, buffer, sizeof(default_left));
    buffer += sizeof(default_left);
    std::memcpy(&monotone_type, buffer, sizeof(monotone_type));
    buffer += sizeof(monotone_type);
    std::memcpy(&num_cat_threshold, buffer, sizeof(num_cat_threshold));
    buffer += sizeof(num_cat_threshold);
    cat_threshold.resize(num_cat_threshold);
    std::memcpy(cat_threshold.data(), buffer, sizeof(uint32_t) * num_cat_threshold);
  }

  inline void Reset() {
    // initialize with -1 and -inf gain
    feature = -1;
    gain = kMinScore;
  }

  inline bool operator > (const SplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return local_gain > other_gain;
    }

    // if gains are identical, choose the feature with the smaller index
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature < other_feature;
  }

  /*! \brief test if a candidate SplitInfo is equivalent to this one */
  inline bool operator == (const SplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return false;
    }

    // if same gain, splits are only equal if they also use the same feature
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature == other_feature;
  }
};

struct LightSplitInfo {
 public:
  /*! \brief Feature index */
  int feature = -1;
  /*! \brief Split gain */
  double gain = kMinScore;
  /*! \brief Left number of data after split */
  data_size_t left_count = 0;
  /*! \brief Right number of data after split */
  data_size_t right_count = 0;

  inline void Reset() {
    // initialize with -1 and -inf gain
    feature = -1;
    gain = kMinScore;
  }

  void CopyFrom(const SplitInfo& other) {
    feature = other.feature;
    gain = other.gain;
    left_count = other.left_count;
    right_count = other.right_count;
  }

  void CopyFrom(const char* buffer) {
    std::memcpy(&feature, buffer, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(&left_count, buffer, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(&right_count, buffer, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(&gain, buffer, sizeof(gain));
    buffer += sizeof(gain);
  }

  inline bool operator > (const LightSplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return local_gain > other_gain;
    }

    // if gains are identical, choose the feature with the smaller index
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature < other_feature;
  }

  /*! \brief test if a candidate LightSplitInfo is equivalent to this one */
  inline bool operator == (const LightSplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return false;
    }

    // if same gain, splits are only equal if they also use the same feature
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature == other_feature;
  }
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/tree_learner.cpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/tree_learner.h>

#include <string>

#include "gpu_tree_learner.h"
#include "linear_tree_learner.h"
#include "parallel_tree_learner.h"
#include "serial_tree_learner.h"
#include "cuda/cuda_single_gpu_tree_learner.hpp"

namespace LightGBM {

TreeLearner* TreeLearner::CreateTreeLearner(const std::string& learner_type, const std::string& device_type,
                                            const Config* config, const bool boosting_on_cuda) {
  if (device_type == std::string("cpu")) {
    if (learner_type == std::string("serial")) {
      if (config->linear_tree) {
        return new LinearTreeLearner<SerialTreeLearner>(config);
      } else {
        return new SerialTreeLearner(config);
      }
    } else if (learner_type == std::string("feature")) {
      return new FeatureParallelTreeLearner<SerialTreeLearner>(config);
    } else if (learner_type == std::string("data")) {
      return new DataParallelTreeLearner<SerialTreeLearner>(config);
    } else if (learner_type == std::string("voting")) {
      return new VotingParallelTreeLearner<SerialTreeLearner>(config);
    }
  } else if (device_type == std::string("gpu")) {
    if (learner_type == std::string("serial")) {
      if (config->linear_tree) {
        return new LinearTreeLearner<GPUTreeLearner>(config);
      } else {
        return new GPUTreeLearner(config);
      }
    } else if (learner_type == std::string("feature")) {
      return new FeatureParallelTreeLearner<GPUTreeLearner>(config);
    } else if (learner_type == std::string("data")) {
      return new DataParallelTreeLearner<GPUTreeLearner>(config);
    } else if (learner_type == std::string("voting")) {
      return new VotingParallelTreeLearner<GPUTreeLearner>(config);
    }
  } else if (device_type == std::string("cuda")) {
    if (learner_type == std::string("serial")) {
      return new CUDASingleGPUTreeLearner(config, boosting_on_cuda);
    } else {
      Log::Fatal("Currently cuda version only supports training on a single machine.");
    }
  }
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/treelearner/voting_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <cstring>
#include <functional>
#include <tuple>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {

template <typename TREELEARNER_T>
VotingParallelTreeLearner<TREELEARNER_T>::VotingParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
  top_k_ = this->config_->top_k;
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  // limit top k
  if (top_k_ > this->num_features_) {
    top_k_ = this->num_features_;
  }
  // get max bin
  int max_bin = 0;
  for (int i = 0; i < this->num_features_; ++i) {
    if (max_bin < this->train_data_->FeatureNumBin(i)) {
      max_bin = this->train_data_->FeatureNumBin(i);
    }
  }
  // calculate buffer size
  size_t buffer_size = 2 * top_k_ * std::max(max_bin * kHistEntrySize, sizeof(LightSplitInfo) * num_machines_);
  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  size_t split_info_size = static_cast<size_t>(SplitInfo::Size(max_cat_threshold) * 2);
  buffer_size = std::max(buffer_size, split_info_size);
  // left and right on same time, so need double size
  input_buffer_.resize(buffer_size);
  output_buffer_.resize(buffer_size);

  smaller_is_feature_aggregated_.resize(this->num_features_);
  larger_is_feature_aggregated_.resize(this->num_features_);

  block_start_.resize(num_machines_);
  block_len_.resize(num_machines_);

  smaller_buffer_read_start_pos_.resize(this->num_features_);
  larger_buffer_read_start_pos_.resize(this->num_features_);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);

  smaller_leaf_splits_global_.reset(new LeafSplits(train_data->num_data(), this->config_));
  larger_leaf_splits_global_.reset(new LeafSplits(train_data->num_data(), this->config_));

  local_config_ = *this->config_;
  local_config_.min_data_in_leaf /= num_machines_;
  local_config_.min_sum_hessian_in_leaf /= num_machines_;

  this->histogram_pool_.ResetConfig(train_data, &local_config_);

  // initialize histograms for global
  smaller_leaf_histogram_array_global_.reset(new FeatureHistogram[this->num_features_]);
  larger_leaf_histogram_array_global_.reset(new FeatureHistogram[this->num_features_]);
  std::vector<uint32_t> offsets = this->share_state_->feature_hist_offsets();
  int num_total_bin = this->share_state_->num_hist_total_bin();
  smaller_leaf_histogram_data_.resize(num_total_bin * 2);
  larger_leaf_histogram_data_.resize(num_total_bin * 2);
  HistogramPool::SetFeatureInfo<true, true>(train_data, this->config_, &feature_metas_);
  for (int j = 0; j < train_data->num_features(); ++j) {
    smaller_leaf_histogram_array_global_[j].Init(smaller_leaf_histogram_data_.data() + offsets[j] * 2, &feature_metas_[j]);
    larger_leaf_histogram_array_global_[j].Init(larger_leaf_histogram_data_.data() + offsets[j] * 2, &feature_metas_[j]);
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::ResetConfig(const Config* config) {
  TREELEARNER_T::ResetConfig(config);

  local_config_ = *this->config_;
  local_config_.min_data_in_leaf /= num_machines_;
  local_config_.min_sum_hessian_in_leaf /= num_machines_;

  this->histogram_pool_.ResetConfig(this->train_data_, &local_config_);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);

  HistogramPool::SetFeatureInfo<false, true>(this->train_data_, config, &feature_metas_);
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // sync global data sumup info
  std::tuple<data_size_t, double, double> data(this->smaller_leaf_splits_->num_data_in_leaf(), this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians());
  int size = sizeof(std::tuple<data_size_t, double, double>);
  std::memcpy(input_buffer_.data(), &data, size);

  Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
    comm_size_t used_size = 0;
    const std::tuple<data_size_t, double, double> *p1;
    std::tuple<data_size_t, double, double> *p2;
    while (used_size < len) {
      p1 = reinterpret_cast<const std::tuple<data_size_t, double, double> *>(src);
      p2 = reinterpret_cast<std::tuple<data_size_t, double, double> *>(dst);
      std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
      std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
      std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
      src += type_size;
      dst += type_size;
      used_size += type_size;
    }
  });

  std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);

  // set global sumup info
  smaller_leaf_splits_global_->Init(std::get<1>(data), std::get<2>(data));
  larger_leaf_splits_global_->Init();
  // init global data count in leaf
  global_data_count_in_leaf_[0] = std::get<0>(data);
}

template <typename TREELEARNER_T>
bool VotingParallelTreeLearner<TREELEARNER_T>::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  if (TREELEARNER_T::BeforeFindBestSplit(tree, left_leaf, right_leaf)) {
    data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
    data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
    if (right_leaf < 0) {
      return true;
    } else if (num_data_in_left_child < num_data_in_right_child) {
      // get local sumup
      this->smaller_leaf_splits_->Init(left_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
      this->larger_leaf_splits_->Init(right_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
    } else {
      // get local sumup
      this->smaller_leaf_splits_->Init(right_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
      this->larger_leaf_splits_->Init(left_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
    }
    return true;
  } else {
    return false;
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::GlobalVoting(int leaf_idx, const std::vector<LightSplitInfo>& splits, std::vector<int>* out) {
  out->clear();
  if (leaf_idx < 0) {
    return;
  }
  // get mean number on machines
  score_t mean_num_data = GetGlobalDataCountInLeaf(leaf_idx) / static_cast<score_t>(num_machines_);
  std::vector<LightSplitInfo> feature_best_split(this->train_data_->num_total_features() , LightSplitInfo());
  for (auto & split : splits) {
    int fid = split.feature;
    if (fid < 0) {
      continue;
    }
    // weighted gain
    double gain = split.gain * (split.left_count + split.right_count) / mean_num_data;
    if (gain > feature_best_split[fid].gain) {
      feature_best_split[fid] = split;
      feature_best_split[fid].gain = gain;
    }
  }
  // get top k
  std::vector<LightSplitInfo> top_k_splits;
  ArrayArgs<LightSplitInfo>::MaxK(feature_best_split, top_k_, &top_k_splits);
  std::stable_sort(top_k_splits.begin(), top_k_splits.end(), std::greater<LightSplitInfo>());
  for (auto& split : top_k_splits) {
    if (split.gain == kMinScore || split.feature == -1) {
      continue;
    }
    out->push_back(split.feature);
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::CopyLocalHistogram(const std::vector<int>& smaller_top_features, const std::vector<int>& larger_top_features) {
  for (int i = 0; i < this->num_features_; ++i) {
    smaller_is_feature_aggregated_[i] = false;
    larger_is_feature_aggregated_[i] = false;
  }
  size_t total_num_features = smaller_top_features.size() + larger_top_features.size();
  size_t average_feature = (total_num_features + num_machines_ - 1) / num_machines_;
  size_t used_num_features = 0, smaller_idx = 0, larger_idx = 0;
  block_start_[0] = 0;
  reduce_scatter_size_ = 0;
  // Copy histogram to buffer, and Get local aggregate features
  for (int i = 0; i < num_machines_; ++i) {
    size_t cur_size = 0, cur_used_features = 0;
    size_t cur_total_feature = std::min(average_feature, total_num_features - used_num_features);
    // copy histograms.
    while (cur_used_features < cur_total_feature) {
      // copy smaller leaf histograms first
      if (smaller_idx < smaller_top_features.size()) {
        int inner_feature_index = this->train_data_->InnerFeatureIndex(smaller_top_features[smaller_idx]);
        ++cur_used_features;
        // mark local aggregated feature
        if (i == rank_) {
          smaller_is_feature_aggregated_[inner_feature_index] = true;
          smaller_buffer_read_start_pos_[inner_feature_index] = static_cast<int>(cur_size);
        }
        // copy
        std::memcpy(input_buffer_.data() + reduce_scatter_size_, this->smaller_leaf_histogram_array_[inner_feature_index].RawData(), this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram());
        cur_size += this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        reduce_scatter_size_ += this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        ++smaller_idx;
      }
      if (cur_used_features >= cur_total_feature) {
        break;
      }
      // then copy larger leaf histograms
      if (larger_idx < larger_top_features.size()) {
        int inner_feature_index = this->train_data_->InnerFeatureIndex(larger_top_features[larger_idx]);
        ++cur_used_features;
        // mark local aggregated feature
        if (i == rank_) {
          larger_is_feature_aggregated_[inner_feature_index] = true;
          larger_buffer_read_start_pos_[inner_feature_index] = static_cast<int>(cur_size);
        }
        // copy
        std::memcpy(input_buffer_.data() + reduce_scatter_size_, this->larger_leaf_histogram_array_[inner_feature_index].RawData(), this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram());
        cur_size += this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        reduce_scatter_size_ += this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        ++larger_idx;
      }
    }
    used_num_features += cur_used_features;
    block_len_[i] = static_cast<int>(cur_size);
    if (i < num_machines_ - 1) {
      block_start_[i + 1] = block_start_[i] + block_len_[i];
    }
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::FindBestSplits(const Tree* tree) {
  // use local data to find local best splits
  std::vector<int8_t> is_feature_used(this->num_features_, 0);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    if (!this->col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (this->parent_leaf_histogram_array_ != nullptr
      && !this->parent_leaf_histogram_array_[feature_index].is_splittable()) {
      this->smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    is_feature_used[feature_index] = 1;
  }
  bool use_subtract = true;
  if (this->parent_leaf_histogram_array_ == nullptr) {
    use_subtract = false;
  }
  TREELEARNER_T::ConstructHistograms(is_feature_used, use_subtract);

  const int smaller_leaf_index = this->smaller_leaf_splits_->leaf_index();
  const data_size_t local_data_on_smaller_leaf = this->data_partition_->leaf_count(smaller_leaf_index);
  if (local_data_on_smaller_leaf <= 0) {
    // clear histogram buffer before synchronizing
    // otherwise histogram contents from the previous iteration will be sent
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
      OMP_LOOP_EX_BEGIN();
      if (!is_feature_used[feature_index]) {
        continue;
      }
      const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
      const int num_bin = feature_bin_mapper->num_bin();
      const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
      hist_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawData();
      std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }

  if (this->larger_leaf_splits_ != nullptr) {
    const int larger_leaf_index = this->larger_leaf_splits_->leaf_index();
    if (larger_leaf_index >= 0) {
      const data_size_t local_data_on_larger_leaf = this->data_partition_->leaf_count(larger_leaf_index);
      if (local_data_on_larger_leaf <= 0) {
        OMP_INIT_EX();
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
        for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
          OMP_LOOP_EX_BEGIN();
          if (!is_feature_used[feature_index]) {
            continue;
          }
          const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
          const int num_bin = feature_bin_mapper->num_bin();
          const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
          hist_t* hist_ptr = this->larger_leaf_histogram_array_[feature_index].RawData();
          std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
          OMP_LOOP_EX_END();
        }
        OMP_THROW_EX();
      }
    }
  }

  std::vector<SplitInfo> smaller_bestsplit_per_features(this->num_features_);
  std::vector<SplitInfo> larger_bestsplit_per_features(this->num_features_);
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_.get());
  OMP_INIT_EX();
  // find splits
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_used[feature_index]) {
      continue;
    }
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    this->train_data_->FixHistogram(feature_index,
      this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
      this->smaller_leaf_histogram_array_[feature_index].RawData());

    this->ComputeBestSplitForFeature(
        this->smaller_leaf_histogram_array_, feature_index, real_feature_index,
        true, this->smaller_leaf_splits_->num_data_in_leaf(),
        this->smaller_leaf_splits_.get(),
        &smaller_bestsplit_per_features[feature_index],
        smaller_leaf_parent_output);
    // only has root leaf
    if (this->larger_leaf_splits_ == nullptr || this->larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }

    if (use_subtract) {
      this->larger_leaf_histogram_array_[feature_index].Subtract(this->smaller_leaf_histogram_array_[feature_index]);
    } else {
      this->train_data_->FixHistogram(feature_index, this->larger_leaf_splits_->sum_gradients(), this->larger_leaf_splits_->sum_hessians(),
        this->larger_leaf_histogram_array_[feature_index].RawData());
    }
    this->ComputeBestSplitForFeature(
        this->larger_leaf_histogram_array_, feature_index, real_feature_index,
        true, this->larger_leaf_splits_->num_data_in_leaf(),
        this->larger_leaf_splits_.get(),
        &larger_bestsplit_per_features[feature_index],
        larger_leaf_parent_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  std::vector<SplitInfo> smaller_top_k_splits, larger_top_k_splits;
  // local voting
  ArrayArgs<SplitInfo>::MaxK(smaller_bestsplit_per_features, top_k_, &smaller_top_k_splits);
  ArrayArgs<SplitInfo>::MaxK(larger_bestsplit_per_features, top_k_, &larger_top_k_splits);

  std::vector<LightSplitInfo> smaller_top_k_light_splits(top_k_);
  std::vector<LightSplitInfo> larger_top_k_light_splits(top_k_);
  for (int i = 0; i < top_k_; ++i) {
    smaller_top_k_light_splits[i].CopyFrom(smaller_top_k_splits[i]);
    larger_top_k_light_splits[i].CopyFrom(larger_top_k_splits[i]);
  }

  // gather
  int offset = 0;
  for (int i = 0; i < top_k_; ++i) {
    std::memcpy(input_buffer_.data() + offset, &smaller_top_k_light_splits[i], sizeof(LightSplitInfo));
    offset += sizeof(LightSplitInfo);
    std::memcpy(input_buffer_.data() + offset, &larger_top_k_light_splits[i], sizeof(LightSplitInfo));
    offset += sizeof(LightSplitInfo);
  }
  Network::Allgather(input_buffer_.data(), offset, output_buffer_.data());
  // get all top-k from all machines
  std::vector<LightSplitInfo> smaller_top_k_splits_global;
  std::vector<LightSplitInfo> larger_top_k_splits_global;
  offset = 0;
  for (int i = 0; i < num_machines_; ++i) {
    for (int j = 0; j < top_k_; ++j) {
      smaller_top_k_splits_global.push_back(LightSplitInfo());
      std::memcpy(&smaller_top_k_splits_global.back(), output_buffer_.data() + offset, sizeof(LightSplitInfo));
      offset += sizeof(LightSplitInfo);
      larger_top_k_splits_global.push_back(LightSplitInfo());
      std::memcpy(&larger_top_k_splits_global.back(), output_buffer_.data() + offset, sizeof(LightSplitInfo));
      offset += sizeof(LightSplitInfo);
    }
  }
  // global voting
  std::vector<int> smaller_top_features, larger_top_features;
  GlobalVoting(this->smaller_leaf_splits_->leaf_index(), smaller_top_k_splits_global, &smaller_top_features);
  GlobalVoting(this->larger_leaf_splits_->leaf_index(), larger_top_k_splits_global, &larger_top_features);
  // copy local histograms to buffer
  CopyLocalHistogram(smaller_top_features, larger_top_features);

  // Reduce scatter for histogram
  Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(hist_t), block_start_.data(), block_len_.data(),
                         output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &HistogramSumReducer);

  this->FindBestSplitsFromHistograms(is_feature_used, false, tree);
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(const std::vector<int8_t>&, bool, const Tree* tree) {
  std::vector<SplitInfo> smaller_bests_per_thread(this->share_state_->num_threads);
  std::vector<SplitInfo> larger_bests_per_thread(this->share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features =
      this->col_sampler_.GetByNode(tree, this->smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features =
      this->col_sampler_.GetByNode(tree, this->larger_leaf_splits_->leaf_index());
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_global_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_global_.get());
  // find best split from local aggregated histograms
  OMP_INIT_EX();
#pragma omp parallel for schedule(static) num_threads(this->share_state_->num_threads)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    if (smaller_is_feature_aggregated_[feature_index]) {
      // restore from buffer
      smaller_leaf_histogram_array_global_[feature_index].FromMemory(
        output_buffer_.data() + smaller_buffer_read_start_pos_[feature_index]);

      this->train_data_->FixHistogram(feature_index,
                                      smaller_leaf_splits_global_->sum_gradients(), smaller_leaf_splits_global_->sum_hessians(),
                                      smaller_leaf_histogram_array_global_[feature_index].RawData());

      this->ComputeBestSplitForFeature(
          smaller_leaf_histogram_array_global_.get(), feature_index,
          real_feature_index, smaller_node_used_features[feature_index],
          GetGlobalDataCountInLeaf(smaller_leaf_splits_global_->leaf_index()),
          smaller_leaf_splits_global_.get(), &smaller_bests_per_thread[tid],
          smaller_leaf_parent_output);
    }

    if (larger_is_feature_aggregated_[feature_index]) {
      // restore from buffer
      larger_leaf_histogram_array_global_[feature_index].FromMemory(output_buffer_.data() + larger_buffer_read_start_pos_[feature_index]);

      this->train_data_->FixHistogram(feature_index,
                                      larger_leaf_splits_global_->sum_gradients(), larger_leaf_splits_global_->sum_hessians(),
                                      larger_leaf_histogram_array_global_[feature_index].RawData());

      this->ComputeBestSplitForFeature(
          larger_leaf_histogram_array_global_.get(), feature_index,
          real_feature_index,
          larger_node_used_features[feature_index],
          GetGlobalDataCountInLeaf(larger_leaf_splits_global_->leaf_index()),
          larger_leaf_splits_global_.get(), &larger_bests_per_thread[tid],
          larger_leaf_parent_output);
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_bests_per_thread);
  int leaf = this->smaller_leaf_splits_->leaf_index();
  this->best_split_per_leaf_[leaf] = smaller_bests_per_thread[smaller_best_idx];

  if (this->larger_leaf_splits_ != nullptr && this->larger_leaf_splits_->leaf_index() >= 0) {
    leaf = this->larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_bests_per_thread);
    this->best_split_per_leaf_[leaf] = larger_bests_per_thread[larger_best_idx];
  }

  // find local best
  SplitInfo smaller_best_split, larger_best_split;
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }
  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);

  // copy back
  this->best_split_per_leaf_[smaller_leaf_splits_global_->leaf_index()] = smaller_best_split;
  if (larger_best_split.feature >= 0 && larger_leaf_splits_global_->leaf_index() >= 0) {
    this->best_split_per_leaf_[larger_leaf_splits_global_->leaf_index()] = larger_best_split;
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  TREELEARNER_T::SplitInner(tree, best_Leaf, left_leaf, right_leaf, false);
  const SplitInfo& best_split_info = this->best_split_per_leaf_[best_Leaf];
  // set the global number of data for leaves
  global_data_count_in_leaf_[*left_leaf] = best_split_info.left_count;
  global_data_count_in_leaf_[*right_leaf] = best_split_info.right_count;
  // init the global sumup info
  if (best_split_info.left_count < best_split_info.right_count) {
    smaller_leaf_splits_global_->Init(*left_leaf, this->data_partition_.get(),
      best_split_info.left_sum_gradient,
      best_split_info.left_sum_hessian,
      best_split_info.left_output);
    larger_leaf_splits_global_->Init(*right_leaf, this->data_partition_.get(),
      best_split_info.right_sum_gradient,
      best_split_info.right_sum_hessian,
      best_split_info.right_output);
  } else {
    smaller_leaf_splits_global_->Init(*right_leaf, this->data_partition_.get(),
      best_split_info.right_sum_gradient,
      best_split_info.right_sum_hessian,
      best_split_info.right_output);
    larger_leaf_splits_global_->Init(*left_leaf, this->data_partition_.get(),
      best_split_info.left_sum_gradient,
      best_split_info.left_sum_hessian,
      best_split_info.left_output);
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class VotingParallelTreeLearner<GPUTreeLearner>;
template class VotingParallelTreeLearner<SerialTreeLearner>;
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/LightGBM/src/utils/openmp_wrapper.cpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/utils/openmp_wrapper.h>

int LGBM_MAX_NUM_THREADS = -1;

int LGBM_DEFAULT_NUM_THREADS = -1;

#ifdef _OPENMP

#include <omp.h>

int OMP_NUM_THREADS() {
  int default_num_threads = 1;

  if (LGBM_DEFAULT_NUM_THREADS > 0) {
    // if LightGBM-specific default has been set, ignore OpenMP-global config
    default_num_threads = LGBM_DEFAULT_NUM_THREADS;
  } else {
    // otherwise, default to OpenMP-global config
    default_num_threads = omp_get_max_threads();
  }

  // ensure that if LGBM_SetMaxThreads() was ever called, LightGBM doesn't
  // use more than that many threads
  if (LGBM_MAX_NUM_THREADS > 0 && default_num_threads > LGBM_MAX_NUM_THREADS) {
    return LGBM_MAX_NUM_THREADS;
  }

  return default_num_threads;
}

void OMP_SET_NUM_THREADS(int num_threads) {
  if (num_threads <= 0) {
    LGBM_DEFAULT_NUM_THREADS = -1;
  } else {
    LGBM_DEFAULT_NUM_THREADS = num_threads;
  }
}

#endif  // _OPENMP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/CMakeLists.txt <==
# Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
# Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
# Licensed under the MIT License. See LICENSE file in the project root for license information.

cmake_minimum_required(VERSION 3.28)

option(USE_MPI "Enable MPI-based distributed learning" OFF)
option(USE_OPENMP "Enable OpenMP" ON)
option(USE_GPU "Enable GPU-accelerated training" OFF)
option(USE_SWIG "Enable SWIG to generate Java API" OFF)
option(USE_TIMETAG "Set to ON to output time costs" OFF)
option(USE_CUDA "Enable CUDA-accelerated training " OFF)
option(USE_ROCM "Enable ROCm-accelerated training " OFF)
option(USE_DEBUG "Set to ON for Debug mode" OFF)
option(USE_SANITIZER "Use sanitizer flags" OFF)
set(
  ENABLED_SANITIZERS
  "address" "leak" "undefined"
  CACHE
  STRING
  "Semicolon separated list of sanitizer names, e.g., 'address;leak'. \
Supported sanitizers are address, leak, undefined and thread."
)
option(USE_HOMEBREW_FALLBACK "(macOS-only) also look in 'brew --prefix' for libraries (e.g. OpenMP)" ON)
option(BUILD_CLI "Build the 'lightgbm' command-line interface in addition to lib_lightgbm" ON)
option(BUILD_CPP_TEST "Build C++ tests with Google Test" OFF)
option(BUILD_STATIC_LIB "Build static library" OFF)
option(INSTALL_HEADERS "Install headers to CMAKE_INSTALL_PREFIX (e.g. '/usr/local/include')" ON)
option(__BUILD_FOR_PYTHON "Set to ON if building lib_lightgbm for use with the Python-package" OFF)
option(__BUILD_FOR_R "Set to ON if building lib_lightgbm for use with the R-package" OFF)
option(__INTEGRATE_OPENCL "Set to ON if building LightGBM with the OpenCL ICD Loader and its dependencies included" OFF)

# If using Visual Studio generators, always target v10.x of the Windows SDK.
# Doing this avoids lookups that could fall back to very old versions, e.g. by finding
# outdated registry entries.
# ref: https://cmake.org/cmake/help/latest/variable/CMAKE_VS_WINDOWS_TARGET_PLATFORM_VERSION.html
if(CMAKE_GENERATOR MATCHES "Visual Studio")
    set(CMAKE_SYSTEM_VERSION 10.0 CACHE INTERNAL "target Windows SDK version" FORCE)
endif()

project(lightgbm LANGUAGES C CXX)

include(cmake/Utils.cmake)

set(CMAKE_CXX_STANDARD 17)
set(CMAKE_CXX_STANDARD_REQUIRED ON)

list(APPEND CMAKE_MODULE_PATH "${PROJECT_SOURCE_DIR}/cmake/modules")

#-- Sanitizer
if(USE_SANITIZER)
  if(MSVC)
    message(FATAL_ERROR "Sanitizers are not supported with MSVC.")
  endif()
  include(cmake/Sanitizer.cmake)
  enable_sanitizers("${ENABLED_SANITIZERS}")
endif()

if(__INTEGRATE_OPENCL)
  set(__INTEGRATE_OPENCL ON CACHE BOOL "" FORCE)
  set(USE_GPU OFF CACHE BOOL "" FORCE)
  message(STATUS "Building library with integrated OpenCL components")
endif()

if(__BUILD_FOR_PYTHON OR __BUILD_FOR_R OR USE_SWIG)
    # the SWIG wrapper, the Python and R packages don't require the CLI
    set(BUILD_CLI OFF)
    # installing the SWIG wrapper, the R and Python packages shouldn't place LightGBM's headers
    # outside of where the package is installed
    set(INSTALL_HEADERS OFF)
endif()

if(CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "4.8.2")
    message(FATAL_ERROR "Insufficient gcc version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "Clang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "3.8")
    message(FATAL_ERROR "Insufficient Clang version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "AppleClang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "8.1.0")
    message(FATAL_ERROR "Insufficient AppleClang version (${CMAKE_CXX_COMPILER_VERSION})")
  endif()
elseif(MSVC)
  if(MSVC_VERSION LESS 1900)
    message(FATAL_ERROR "Insufficient MSVC version (${MSVC_VERSION})")
  endif()
endif()

if(USE_SWIG)
  find_package(SWIG REQUIRED)
  find_package(Java REQUIRED)
  find_package(JNI REQUIRED)
  include(UseJava)
  include(UseSWIG)
  set(SWIG_CXX_EXTENSION "cxx")
  set(SWIG_EXTRA_LIBRARIES "")
  set(SWIG_JAVA_EXTRA_FILE_EXTENSIONS ".java" "JNI.java")
  set(SWIG_MODULE_JAVA_LANGUAGE "JAVA")
  set(SWIG_MODULE_JAVA_SWIG_LANGUAGE_FLAG "java")
  set(CMAKE_SWIG_OUTDIR "${CMAKE_CURRENT_BINARY_DIR}/java")
  include_directories(Java_INCLUDE_DIRS)
  include_directories(JNI_INCLUDE_DIRS)
  include_directories($ENV{JAVA_HOME}/include)
  if(WIN32)
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/windows/x86_64")
      include_directories($ENV{JAVA_HOME}/include/win32)
  elseif(APPLE)
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/osx/x86_64")
      include_directories($ENV{JAVA_HOME}/include/darwin)
  else()
      set(LGBM_SWIG_DESTINATION_DIR "${CMAKE_CURRENT_BINARY_DIR}/com/microsoft/ml/lightgbm/linux/x86_64")
      include_directories($ENV{JAVA_HOME}/include/linux)
  endif()
  file(MAKE_DIRECTORY "${LGBM_SWIG_DESTINATION_DIR}")
endif()

set(EIGEN_DIR "${PROJECT_SOURCE_DIR}/external_libs/eigen")
include_directories(${EIGEN_DIR})

# See https://gitlab.com/libeigen/eigen/-/blob/master/COPYING.README
add_definitions(-DEIGEN_MPL2_ONLY)
add_definitions(-DEIGEN_DONT_PARALLELIZE)

set(FAST_DOUBLE_PARSER_INCLUDE_DIR "${PROJECT_SOURCE_DIR}/external_libs/fast_double_parser/include")
include_directories(${FAST_DOUBLE_PARSER_INCLUDE_DIR})

set(FMT_INCLUDE_DIR "${PROJECT_SOURCE_DIR}/external_libs/fmt/include")
include_directories(${FMT_INCLUDE_DIR})

if(BUILD_CPP_TEST AND MSVC)
  # Use /MT flag to statically link the C runtime. Must be set before
  # add_subdirectory(nanoarrow) so the bundled library uses the same runtime
  # as the test executable; otherwise linking fails with unresolved __imp_*
  # symbols (e.g. __imp_realloc).
  set(CMAKE_MSVC_RUNTIME_LIBRARY "MultiThreaded$<$<CONFIG:Debug>:Debug>")
endif()

# nanoarrow is only needed by the Arrow-based C API entry points, which are
# disabled for the R package (the R API never calls them). Skipping the
# subdirectory keeps the package tarball free of nanoarrow sources, which
# would otherwise trigger CRAN warnings about diagnostic-suppressing pragmas.
if(NOT __BUILD_FOR_R)
  add_subdirectory("${PROJECT_SOURCE_DIR}/external_libs/nanoarrow" EXCLUDE_FROM_ALL)
  if(NOT BUILD_STATIC_LIB)
    set_target_properties(nanoarrow_static PROPERTIES POSITION_INDEPENDENT_CODE ON)
  endif()
endif()

if(__BUILD_FOR_R)
    find_package(LibR REQUIRED)
    message(STATUS "LIBR_EXECUTABLE: ${LIBR_EXECUTABLE}")
    message(STATUS "LIBR_INCLUDE_DIRS: ${LIBR_INCLUDE_DIRS}")
    message(STATUS "LIBR_LIBS_DIR: ${LIBR_LIBS_DIR}")
    message(STATUS "LIBR_CORE_LIBRARY: ${LIBR_CORE_LIBRARY}")
    include_directories(${LIBR_INCLUDE_DIRS})
    add_definitions(-DLGB_R_BUILD)
endif()

if(USE_TIMETAG)
    add_definitions(-DTIMETAG)
endif()

if(BUILD_CPP_TEST)
    add_definitions(-DJAEGER_TEST_HOOKS)
endif()

if(USE_DEBUG)
    add_definitions(-DDEBUG)
endif()

if(USE_MPI)
    find_package(MPI REQUIRED)
    add_definitions(-DUSE_MPI)
else()
    add_definitions(-DUSE_SOCKET)
endif()

if(USE_CUDA)
    set(CMAKE_CUDA_HOST_COMPILER "${CMAKE_CXX_COMPILER}")
    find_package(CUDAToolkit 11.8 REQUIRED)
    if(NOT DEFINED CMAKE_CUDA_ARCHITECTURES)
      compute_cmake_cuda_archs("${CUDAToolkit_VERSION}")
    endif()
    enable_language(CUDA)
    set(USE_OPENMP ON CACHE BOOL "CUDA requires OpenMP" FORCE)
endif()

if(USE_ROCM)
    enable_language(HIP)
    set(USE_OPENMP ON CACHE BOOL "ROCm requires OpenMP" FORCE)
endif()

if(USE_OPENMP)
    if(APPLE)
        find_package(OpenMP)
        if(NOT OpenMP_FOUND)
            if(USE_HOMEBREW_FALLBACK)
                # libomp 15.0+ from brew is keg-only, so have to search in other locations.
                # See https://github.com/Homebrew/homebrew-core/issues/112107#issuecomment-1278042927.
                execute_process(COMMAND brew --prefix libomp
                            OUTPUT_VARIABLE HOMEBREW_LIBOMP_PREFIX
                            OUTPUT_STRIP_TRAILING_WHITESPACE)
                set(OpenMP_C_FLAGS "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
                set(OpenMP_CXX_FLAGS "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
                set(OpenMP_C_LIB_NAMES omp)
                set(OpenMP_CXX_LIB_NAMES omp)
                set(OpenMP_omp_LIBRARY ${HOMEBREW_LIBOMP_PREFIX}/lib/libomp.dylib)
            endif()
            find_package(OpenMP REQUIRED)
        endif()
    else()
        find_package(OpenMP REQUIRED)
    endif()
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${OpenMP_CXX_FLAGS}")
endif()

# Retain the original CRAFT build dependency configuration. Mean_Ablation
# has no runtime Boost.Math boundary; GPU dependencies remain unchanged.
if(NOT USE_GPU)
    find_package(Boost REQUIRED)
    include_directories(SYSTEM ${Boost_INCLUDE_DIRS})
endif()

if(USE_GPU)
    set(BOOST_COMPUTE_HEADER_DIR ${PROJECT_SOURCE_DIR}/external_libs/compute/include)
    include_directories(${BOOST_COMPUTE_HEADER_DIR})
    find_package(OpenCL REQUIRED)
    include_directories(${OpenCL_INCLUDE_DIRS})
    message(STATUS "OpenCL include directory: " ${OpenCL_INCLUDE_DIRS})
    if(WIN32)
        set(Boost_USE_STATIC_LIBS ON)
    endif()
    find_package(Boost 1.56.0 COMPONENTS filesystem system REQUIRED)
    if(WIN32)
        # disable autolinking in boost
        add_definitions(-DBOOST_ALL_NO_LIB)
    endif()
    include_directories(${Boost_INCLUDE_DIRS})
    add_definitions(-DUSE_GPU)
endif()

if(__INTEGRATE_OPENCL)
    if(APPLE)
        message(FATAL_ERROR "Integrated OpenCL build is not available on macOS")
    else()
        include(cmake/IntegratedOpenCL.cmake)
        add_definitions(-DUSE_GPU)
    endif()
endif()

if(USE_CUDA)
    find_package(NCCL REQUIRED)
    include_directories(${CUDAToolkit_INCLUDE_DIRS})
    set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -Xcompiler=${OpenMP_CXX_FLAGS} -Xcompiler=-fPIC -Xcompiler=-Wall")
    if(USE_DEBUG)
      set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -g")
    else()
      set(CMAKE_CUDA_FLAGS "${CMAKE_CUDA_FLAGS} -O3 -lineinfo")
    endif()
    message(STATUS "CMAKE_CUDA_FLAGS: ${CMAKE_CUDA_FLAGS}")

    add_definitions(-DUSE_CUDA)

    if(NOT DEFINED CMAKE_CUDA_STANDARD)
      set(CMAKE_CUDA_STANDARD 17)
      set(CMAKE_CUDA_STANDARD_REQUIRED ON)
    endif()
endif()

if(USE_ROCM)
    find_package(HIP)
    include_directories(${HIP_INCLUDE_DIRS})
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -D__HIP_PLATFORM_AMD__")
    set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} ${OpenMP_CXX_FLAGS} -fPIC -Wall")

    # avoid warning: unused variable 'mask' due to __shfl_down_sync work-around
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-unused-variable")
    # avoid warning: 'hipHostAlloc' is deprecated: use hipHostMalloc instead
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-deprecated-declarations")
    # avoid many warnings about missing overrides
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-inconsistent-missing-override")
    # avoid warning: shift count >= width of type in feature_histogram.hpp
    set(DISABLED_WARNINGS "${DISABLED_WARNINGS} -Wno-shift-count-overflow")

    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${DISABLED_WARNINGS}")
    set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} ${DISABLED_WARNINGS}")

    if(USE_DEBUG)
      set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} -g -O0")
    else()
      set(CMAKE_HIP_FLAGS "${CMAKE_HIP_FLAGS} -O3")
    endif()
    message(STATUS "CMAKE_HIP_FLAGS: ${CMAKE_HIP_FLAGS}")

    # Building for ROCm almost always means USE_CUDA.
    # Exceptions to this will be guarded by USE_ROCM.
    add_definitions(-DUSE_CUDA)
    add_definitions(-DUSE_ROCM)
endif()

include(CheckCXXSourceCompiles)
check_cxx_source_compiles("
#include <xmmintrin.h>
int main() {
  int a = 0;
  _mm_prefetch(&a, _MM_HINT_NTA);
  return 0;
}
" MM_PREFETCH)

if(${MM_PREFETCH})
  message(STATUS "Using _mm_prefetch")
  add_definitions(-DMM_PREFETCH)
endif()

include(CheckCXXSourceCompiles)
check_cxx_source_compiles("
#include <mm_malloc.h>
int main() {
  char *a = (char*)_mm_malloc(8, 16);
  _mm_free(a);
  return 0;
}
" MM_MALLOC)

if(${MM_MALLOC})
  message(STATUS "Using _mm_malloc")
  add_definitions(-DMM_MALLOC)
endif()

if(UNIX OR MINGW OR CYGWIN)
  set(
    CMAKE_CXX_FLAGS
    "${CMAKE_CXX_FLAGS} -pthread -Wextra -Wall -Wno-ignored-attributes -Wno-unknown-pragmas -Wno-return-type"
  )
  if(MINGW)
    # ignore this warning: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=95353
    set(
      CMAKE_CXX_FLAGS
      "${CMAKE_CXX_FLAGS} -Wno-stringop-overflow"
    )
  endif()
  if(USE_DEBUG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -g -O0")
  else()
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -O3")
  endif()
  if(USE_SWIG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fno-strict-aliasing")
  endif()
  if(NOT USE_OPENMP)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -Wno-unknown-pragmas -Wno-unused-private-field")
  endif()
  if(__BUILD_FOR_R AND CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -Wno-cast-function-type")
  endif()
endif()

if(WIN32 AND MINGW)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -static-libstdc++")
endif()

# Check if inet_pton is already available, to avoid conflicts with the implementation in LightGBM.
# As of 2022, MinGW started including a definition of inet_pton.
if(WIN32)
  include(CheckSymbolExists)
  list(APPEND CMAKE_REQUIRED_LIBRARIES "ws2_32")
  check_symbol_exists(inet_pton "ws2tcpip.h" WIN_INET_PTON_FOUND)
  if(WIN_INET_PTON_FOUND)
    add_definitions(-DWIN_HAS_INET_PTON)
  endif()
  list(REMOVE_ITEM CMAKE_REQUIRED_LIBRARIES "ws2_32")
endif()

if(MSVC)
    # compiling 'fmt' on MSVC: "Unicode support requires compiling with /utf-8"
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /W4 /MP /utf-8")
    if(__BUILD_FOR_R)
        # MSVC does not like this commit:
        # https://github.com/wch/r-source/commit/fb52ac1a610571fcb8ac92d886b9fefcffaa7d48
        #
        # and raises "error C3646: 'private_data_c': unknown override specifier"
        add_definitions(-DR_LEGACY_RCOMPLEX)
    endif()
    if(USE_DEBUG)
        set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /Od")
    else()
        set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /O2 /Ob2 /Oi /Ot /Oy")
    endif()
else()
    if(NOT BUILD_STATIC_LIB)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fPIC")
    endif()
    if(NOT USE_DEBUG)
      set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -funroll-loops")
    endif()
endif()

set(LightGBM_HEADER_DIR ${PROJECT_SOURCE_DIR}/include)

set(EXECUTABLE_OUTPUT_PATH ${PROJECT_SOURCE_DIR})
set(LIBRARY_OUTPUT_PATH ${PROJECT_SOURCE_DIR})

include_directories(${LightGBM_HEADER_DIR})

if(USE_MPI)
  include_directories(${MPI_CXX_INCLUDE_PATH})
endif()

set(
    LGBM_SOURCES
      src/boosting/boosting.cpp
      src/boosting/gbdt_model_text.cpp
      src/boosting/gbdt_prediction.cpp
      src/boosting/gbdt.cpp
      src/boosting/prediction_early_stop.cpp
      src/boosting/sample_strategy.cpp
      src/io/bin.cpp
      src/io/config_auto.cpp
      src/io/config.cpp
      src/io/dataset_loader.cpp
      src/io/dataset.cpp
      src/io/file_io.cpp
      src/io/json11.cpp
      src/io/metadata.cpp
      src/io/parser.cpp
      src/io/train_share_states.cpp
      src/io/tree.cpp
      src/metric/dcg_calculator.cpp
      src/metric/metric.cpp
      src/network/linker_topo.cpp
      src/network/linkers_mpi.cpp
      src/network/linkers_socket.cpp
      src/network/network.cpp
      src/objective/objective_function.cpp
      src/treelearner/data_parallel_tree_learner.cpp
      src/treelearner/feature_histogram.cpp
      src/treelearner/feature_parallel_tree_learner.cpp
      src/treelearner/gpu_tree_learner.cpp
      src/treelearner/gradient_discretizer.cpp
      src/treelearner/linear_tree_learner.cpp
      src/treelearner/serial_tree_learner.cpp
      src/treelearner/tree_learner.cpp
      src/treelearner/voting_parallel_tree_learner.cpp
      src/utils/openmp_wrapper.cpp
)
set(
    LGBM_CUDA_SOURCES
      src/boosting/cuda/cuda_score_updater.cpp
      src/boosting/cuda/cuda_score_updater.cu
      src/boosting/cuda/nccl_gbdt.cpp
      src/metric/cuda/cuda_binary_metric.cpp
      src/metric/cuda/cuda_pointwise_metric.cpp
      src/metric/cuda/cuda_regression_metric.cpp
      src/metric/cuda/cuda_pointwise_metric.cu
      src/objective/cuda/cuda_binary_objective.cpp
      src/objective/cuda/cuda_multiclass_objective.cpp
      src/objective/cuda/cuda_rank_objective.cpp
      src/objective/cuda/cuda_regression_objective.cpp
      src/objective/cuda/cuda_binary_objective.cu
      src/objective/cuda/cuda_multiclass_objective.cu
      src/objective/cuda/cuda_rank_objective.cu
      src/objective/cuda/cuda_regression_objective.cu
      src/treelearner/cuda/cuda_best_split_finder.cpp
      src/treelearner/cuda/cuda_data_partition.cpp
      src/treelearner/cuda/cuda_histogram_constructor.cpp
      src/treelearner/cuda/cuda_leaf_splits.cpp
      src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp
      src/treelearner/cuda/cuda_best_split_finder.cu
      src/treelearner/cuda/cuda_data_partition.cu
      src/treelearner/cuda/cuda_gradient_discretizer.cu
      src/treelearner/cuda/cuda_histogram_constructor.cu
      src/treelearner/cuda/cuda_leaf_splits.cu
      src/treelearner/cuda/cuda_single_gpu_tree_learner.cu
      src/io/cuda/cuda_column_data.cu
      src/io/cuda/cuda_tree.cu
      src/io/cuda/cuda_column_data.cpp
      src/io/cuda/cuda_metadata.cpp
      src/io/cuda/cuda_row_data.cpp
      src/io/cuda/cuda_tree.cpp
      src/cuda/cuda_utils.cpp
      src/cuda/cuda_algorithms.cu
)

if(USE_CUDA OR USE_ROCM)
  list(APPEND LGBM_SOURCES ${LGBM_CUDA_SOURCES})
endif()

if(USE_ROCM)
  set(CU_FILES "")
  foreach(file IN LISTS LGBM_CUDA_SOURCES)
      string(REGEX MATCH "\\.cu$" is_cu_file "${file}")
      if(is_cu_file)
          list(APPEND CU_FILES "${file}")
      endif()
  endforeach()
  set_source_files_properties(${CU_FILES} PROPERTIES LANGUAGE HIP)
endif()

add_library(lightgbm_objs OBJECT ${LGBM_SOURCES})
if(NOT __BUILD_FOR_R)
  target_link_libraries(lightgbm_objs PRIVATE nanoarrow_static)
endif()

if(BUILD_CLI)
    add_executable(lightgbm src/main.cpp src/application/application.cpp)
    target_link_libraries(lightgbm PRIVATE lightgbm_objs)
endif()

set(API_SOURCES "src/c_api.cpp")
# Only build the R part of the library if building for
# use with the R-package
if(__BUILD_FOR_R)
  list(APPEND API_SOURCES "src/lightgbm_R.cpp")
endif()

add_library(lightgbm_capi_objs OBJECT ${API_SOURCES})
if(NOT __BUILD_FOR_R)
  target_link_libraries(lightgbm_capi_objs PRIVATE nanoarrow_static)
endif()

if(BUILD_STATIC_LIB)
  add_library(_lightgbm STATIC)
else()
  add_library(_lightgbm SHARED)
endif()

# R expects libraries of the form <project>.{dll,dylib,so}, not lib_<project>.{dll,dylib,so}
if(__BUILD_FOR_R)
  set_target_properties(
    _lightgbm
    PROPERTIES
      PREFIX ""
      OUTPUT_NAME "lightgbm"
  )
endif()

# LightGBM headers include openmp, cuda, R etc. headers,
# thus PUBLIC is required for building _lightgbm_swig target.
target_link_libraries(_lightgbm PUBLIC lightgbm_capi_objs lightgbm_objs)

if(MSVC AND NOT __BUILD_FOR_R)
  set_target_properties(_lightgbm PROPERTIES OUTPUT_NAME "lib_lightgbm")
endif()

if(USE_SWIG)
  set_property(SOURCE swig/lightgbmlib.i PROPERTY CPLUSPLUS ON)
  list(APPEND swig_options -package com.microsoft.ml.lightgbm)
  set_property(SOURCE swig/lightgbmlib.i PROPERTY SWIG_FLAGS "${swig_options}")
  swig_add_library(_lightgbm_swig LANGUAGE java SOURCES swig/lightgbmlib.i)
  swig_link_libraries(_lightgbm_swig _lightgbm)
  set_target_properties(
    _lightgbm_swig
    PROPERTIES
      # needed to ensure Linux build does not have lib prefix specified twice, e.g. liblib_lightgbm_swig
      PREFIX ""
      # needed in some versions of CMake for VS and MinGW builds to ensure output dll has lib prefix
      OUTPUT_NAME "lib_lightgbm_swig"
  )
  if(WIN32)
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.dll")
    if(MINGW OR CYGWIN)
        set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.dll")
        set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.dll")
    else()
        set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/Release/lib_lightgbm.dll")
        set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/Release/lib_lightgbm_swig.dll")
    endif()
  elseif(APPLE)
    set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.dylib")
    set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.jnilib")
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.dylib")
  else()
    set(LGBM_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm.so")
    set(LGBM_SWIG_LIB_SOURCE_PATH "${PROJECT_SOURCE_DIR}/lib_lightgbm_swig.so")
    set(LGBM_SWIG_LIB_DESTINATION_PATH "${LGBM_SWIG_DESTINATION_DIR}/lib_lightgbm_swig.so")
  endif()
  add_custom_command(
      TARGET _lightgbm_swig
      POST_BUILD
      COMMAND "${Java_JAVAC_EXECUTABLE}" -d . java/*.java
      COMMAND
        "${CMAKE_COMMAND}"
        -E
        copy_if_different
        "${LGBM_LIB_SOURCE_PATH}"
        "${LGBM_SWIG_DESTINATION_DIR}"
      COMMAND
        "${CMAKE_COMMAND}"
        -E
        copy_if_different
        "${LGBM_SWIG_LIB_SOURCE_PATH}"
        "${LGBM_SWIG_LIB_DESTINATION_PATH}"
      COMMAND "${Java_JAR_EXECUTABLE}" -cf lightgbmlib.jar com
    )
endif()

if(USE_MPI)
  target_link_libraries(lightgbm_objs PUBLIC ${MPI_CXX_LIBRARIES})
endif()

if(USE_OPENMP)
  if(CMAKE_CXX_COMPILER_ID MATCHES "Clang")
    target_link_libraries(lightgbm_objs PUBLIC OpenMP::OpenMP_CXX)
    # c_api headers also includes OpenMP headers, thus compiling
    # lightgbm_capi_objs needs include directory for OpenMP.
    # Specifying OpenMP in target_link_libraries will get include directory
    # requirements for compilation.
    # This uses CMake's Transitive Usage Requirements. Refer to CMake doc:
    # https://cmake.org/cmake/help/v3.16/manual/cmake-buildsystem.7.html#transitive-usage-requirements
    target_link_libraries(lightgbm_capi_objs PUBLIC OpenMP::OpenMP_CXX)
  endif()
endif()

if(USE_GPU)
  target_link_libraries(lightgbm_objs PUBLIC ${OpenCL_LIBRARY} ${Boost_LIBRARIES})
endif()

if(USE_CUDA)
  target_link_libraries(lightgbm_objs PUBLIC NCCL::NCCL)
endif()

if(USE_ROCM)
  find_package(rccl)
  target_link_libraries(lightgbm_objs PUBLIC ${RCCL_LIBRARY})
endif()

if(__INTEGRATE_OPENCL)
  # targets OpenCL and Boost are added in IntegratedOpenCL.cmake
  add_dependencies(lightgbm_objs OpenCL Boost)
  # variables INTEGRATED_OPENCL_* are set in IntegratedOpenCL.cmake
  target_include_directories(lightgbm_objs PRIVATE ${INTEGRATED_OPENCL_INCLUDES})
  target_compile_definitions(lightgbm_objs PRIVATE ${INTEGRATED_OPENCL_DEFINITIONS})
  target_link_libraries(lightgbm_objs PUBLIC ${INTEGRATED_OPENCL_LIBRARIES} ${CMAKE_DL_LIBS})
endif()

if(USE_CUDA)

  set_target_properties(
    lightgbm_objs
    PROPERTIES
      CUDA_SEPARABLE_COMPILATION ON
  )

  set_target_properties(
    _lightgbm
    PROPERTIES
      CUDA_RESOLVE_DEVICE_SYMBOLS ON
  )

  if(BUILD_CLI)
    set_target_properties(
      lightgbm
      PROPERTIES
        CUDA_RESOLVE_DEVICE_SYMBOLS ON
    )
  endif()
endif()

if(USE_ROCM)
  target_link_libraries(lightgbm_objs PUBLIC hip::host)
endif()

if(WIN32)
    if(MINGW OR CYGWIN)
      target_link_libraries(lightgbm_objs PUBLIC ws2_32 iphlpapi)
    endif()
endif()

if(__BUILD_FOR_R)
  # utils/log.h and capi uses R headers, thus both object libraries need to link
  # with R lib.
  if(MSVC)
    set(R_LIB ${LIBR_MSVC_CORE_LIBRARY})
  else()
    set(R_LIB ${LIBR_CORE_LIBRARY})
  endif()
  target_link_libraries(lightgbm_objs PUBLIC ${R_LIB})
  target_link_libraries(lightgbm_capi_objs PUBLIC ${R_LIB})
endif()

#-- Google C++ tests
if(BUILD_CPP_TEST)
  find_package(GTest CONFIG)
  if(NOT GTEST_FOUND)
    message(STATUS "Did not find Google Test in the system root. Fetching Google Test now...")
    include(FetchContent)
# lint_cmake: -readability/wonkycase
    FetchContent_Declare(
# lint_cmake: +readability/wonkycase
      googletest
      GIT_REPOSITORY https://github.com/google/googletest.git
      GIT_TAG        v1.14.0
    )
# lint_cmake: -readability/wonkycase
    FetchContent_MakeAvailable(googletest)
# lint_cmake: +readability/wonkycase
    add_library(GTest::GTest ALIAS gtest)
  endif()

  set(LightGBM_TEST_HEADER_DIR ${PROJECT_SOURCE_DIR}/tests/cpp_tests)
  include_directories(${LightGBM_TEST_HEADER_DIR})

  set(
    CPP_TEST_SOURCES
      tests/cpp_tests/test_array_args.cpp
      tests/cpp_tests/test_arrow.cpp
      tests/cpp_tests/test_arrow_deprecated.cpp
      tests/cpp_tests/test_byte_buffer.cpp
      tests/cpp_tests/test_chunked_array.cpp
      tests/cpp_tests/test_common.cpp
      tests/cpp_tests/test_adaptive_feature_sampler.cpp
      tests/cpp_tests/test_adaptive_feature_mcb.cpp
      tests/cpp_tests/test_main.cpp
      tests/cpp_tests/test_serialize.cpp
      tests/cpp_tests/test_single_row.cpp
      tests/cpp_tests/test_stream.cpp
      tests/cpp_tests/testutils.cpp
    )
  if(MSVC)
    set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /permissive-")
  endif()
  add_executable(testlightgbm ${CPP_TEST_SOURCES})
  target_link_libraries(testlightgbm PRIVATE lightgbm_objs lightgbm_capi_objs nanoarrow_static GTest::GTest)
endif()

if(BUILD_CLI)
    install(
      TARGETS lightgbm
      RUNTIME DESTINATION ${CMAKE_INSTALL_PREFIX}/bin
    )
endif()

if(__BUILD_FOR_PYTHON)
    set(CMAKE_INSTALL_PREFIX "lightgbm")
endif()

# The macOS linker puts an absolute path to linked libraries in lib_lightgbm.dylib.
# This block overrides that information for LightGBM's OpenMP dependency, to allow
# finding that library in more places.
#
# This reduces the risk of runtime issues resulting from multiple {libgomp,libiomp,libomp}.dylib being loaded.
#
if(APPLE AND USE_OPENMP AND NOT BUILD_STATIC_LIB)
  # store path to {libgomp,libiomp,libomp}.dylib found at build time in a variable
  get_target_property(
    OpenMP_LIBRARY_LOCATION
    OpenMP::OpenMP_CXX
    INTERFACE_LINK_LIBRARIES
  )
  # get just the filename of that path
  # (to deal with the possibility that it might be 'libomp.dylib' or 'libgomp.dylib' or 'libiomp.dylib')
  get_filename_component(
    OpenMP_LIBRARY_NAME
    ${OpenMP_LIBRARY_LOCATION}
    NAME
  )
  # get directory of that path
  get_filename_component(
    OpenMP_LIBRARY_DIR
    ${OpenMP_LIBRARY_LOCATION}
    DIRECTORY
  )
  # get exact name of the library in a variable
  get_target_property(
    __LIB_LIGHTGBM_OUTPUT_NAME
    _lightgbm
    OUTPUT_NAME
  )
  if(NOT __LIB_LIGHTGBM_OUTPUT_NAME)
    set(__LIB_LIGHTGBM_OUTPUT_NAME "lib_lightgbm")
  endif()

  if(CMAKE_SHARED_LIBRARY_SUFFIX_CXX)
    set(
      __LIB_LIGHTGBM_FILENAME "${__LIB_LIGHTGBM_OUTPUT_NAME}${CMAKE_SHARED_LIBRARY_SUFFIX_CXX}"
      CACHE INTERNAL "lightgbm shared library filename"
    )
  else()
    set(
      __LIB_LIGHTGBM_FILENAME "${__LIB_LIGHTGBM_OUTPUT_NAME}.dylib"
      CACHE INTERNAL "lightgbm shared library filename"
    )
  endif()

  # Override the absolute path to OpenMP with a relative one using @rpath.
  #
  # This also ensures that if a {libgomp,libiomp,libomp}.dylib has already been loaded, it'll just use that.
  add_custom_command(
    TARGET _lightgbm
    POST_BUILD
      COMMAND
        install_name_tool
        -change
        ${OpenMP_LIBRARY_LOCATION}
        "@rpath/${OpenMP_LIBRARY_NAME}"
        "${__LIB_LIGHTGBM_FILENAME}"
      WORKING_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR}
      COMMENT "Replacing hard-coded OpenMP install_name with '@rpath/${OpenMP_LIBRARY_NAME}'..."
  )
  # add RPATH entries to ensure the loader looks in the following, in the following order:
  #
  #   - (R-only) ${LIBR_LIBS_DIR}    (wherever R for macOS stores vendored third-party libraries)
  #   - ${OpenMP_LIBRARY_DIR}        (wherever find_package(OpenMP) found OpenMP at build time)
  #   - /opt/homebrew/opt/libomp/lib (where 'brew install' / 'brew link' puts libomp.dylib)
  #   - /opt/local/lib/libomp        (where 'port install' puts libomp.dylib)
  #

  # with some compilers, OpenMP ships with the compiler (e.g. libgomp with gcc)
  list(APPEND __omp_install_rpaths "${OpenMP_LIBRARY_DIR}")

  # with clang, libomp doesn't ship with the compiler and might be supplied separately
  if(CMAKE_CXX_COMPILER_ID MATCHES "Clang")
      list(
        APPEND __omp_install_rpaths
          "/opt/homebrew/opt/libomp/lib"
          "/opt/local/lib/libomp"
      )
      # It appears that CRAN's macOS binaries compiled with -fopenmp have install names
      # of the form:
      #
      #   /Library/Frameworks/R.framework/Versions/4.3-arm64/Resources/lib/libomp.dylib
      #
      # That corresponds to the libomp.dylib that ships with the R framework for macOS, available
      # from https://cran.r-project.org/bin/macosx/.
      #
      # That absolute-path install name leads to that library being loaded unconditionally.
      #
      # That can result in e.g. 'library(data.table)' loading R's libomp.dylib and 'library(lightgbm)' loading
      # Homebrew's. Having 2 loaded in the same process can lead to segfaults and unpredictable behavior.
      #
      # This can't be easily avoided by forcing R-package builds in LightGBM to use R's libomp.dylib
      # at build time... LightGBM's CMake uses find_package(OpenMP), and R for macOS only provides the
      # library, not CMake config files for it.
      #
      # Best we can do, to allow CMake-based builds of the R-package here to continue to work
      # alongside CRAN-prepared binaries of other packages with OpenMP dependencies, is to
      # ensure that R's library directory is the first place the loader searches for
      # libomp.dylib when clang is used.
      #
      # ref: https://github.com/lightgbm-org/LightGBM/issues/6628
      #
      if(__BUILD_FOR_R)
        list(PREPEND __omp_install_rpaths "${LIBR_LIBS_DIR}")
      endif()
  endif()
  set_target_properties(
    _lightgbm
    PROPERTIES
      BUILD_WITH_INSTALL_RPATH TRUE
      INSTALL_RPATH "${__omp_install_rpaths}"
      INSTALL_RPATH_USE_LINK_PATH FALSE
  )
endif()

install(
  TARGETS _lightgbm
  RUNTIME DESTINATION ${CMAKE_INSTALL_PREFIX}/bin
  LIBRARY DESTINATION ${CMAKE_INSTALL_PREFIX}/lib
  ARCHIVE DESTINATION ${CMAKE_INSTALL_PREFIX}/lib
)

if(INSTALL_HEADERS)
    install(
      DIRECTORY ${LightGBM_HEADER_DIR}/LightGBM
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include
    )
    install(
      FILES ${FAST_DOUBLE_PARSER_INCLUDE_DIR}/fast_double_parser.h
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include/LightGBM/utils
    )
    install(
      DIRECTORY ${FMT_INCLUDE_DIR}/
      DESTINATION ${CMAKE_INSTALL_PREFIX}/include/LightGBM/utils
      FILES_MATCHING PATTERN "*.h"
    )
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/LICENSE <==
The MIT License (MIT)

Copyright (c) Microsoft Corporation
Copyright (c) The LightGBM developers

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/VERSION.txt <==
4.7.0


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/cmake/IntegratedOpenCL.cmake <==
set(BUILD_SHARED_LIBS OFF CACHE BOOL "" FORCE)
set(BOOST_VERSION_DOT "1.74")
string(REPLACE "." "_" BOOST_VERSION_UNDERSCORE ${BOOST_VERSION_DOT})

set(OPENCL_HEADER_REPOSITORY "https://github.com/KhronosGroup/OpenCL-Headers.git")
set(OPENCL_HEADER_TAG "1b2a1850f410aaaaeaa56cead5a179b5aea4918e")

set(OPENCL_LOADER_REPOSITORY "https://github.com/KhronosGroup/OpenCL-ICD-Loader.git")
set(OPENCL_LOADER_TAG "98ca71fb9f8484f1cd1999f55224bf9e8d18693b")

set(BOOST_REPOSITORY "https://github.com/boostorg/boost.git")
set(BOOST_TAG "boost-${BOOST_VERSION_DOT}.0")

# Build Independent OpenCL library
include(FetchContent)
# lint_cmake: -readability/wonkycase
FetchContent_Declare(OpenCL-Headers GIT_REPOSITORY ${OPENCL_HEADER_REPOSITORY} GIT_TAG ${OPENCL_HEADER_TAG})
FetchContent_GetProperties(OpenCL-Headers)
# lint_cmake: +readability/wonkycase
if(NOT OpenCL-Headers_POPULATED)
# lint_cmake: -readability/wonkycase
  FetchContent_MakeAvailable(OpenCL-Headers)
# lint_cmake: +readability/wonkycase
  message(STATUS "Populated OpenCL Headers")
endif()
set(OPENCL_ICD_LOADER_HEADERS_DIR ${opencl-headers_SOURCE_DIR} CACHE PATH "") # for OpenCL ICD Loader
set(OpenCL_INCLUDE_DIR ${opencl-headers_SOURCE_DIR} CACHE PATH "") # for Boost::Compute

# lint_cmake: -readability/wonkycase
FetchContent_Declare(
# lint_cmake: +readability/wonkycase
  OpenCL-ICD-Loader
  GIT_REPOSITORY
  ${OPENCL_LOADER_REPOSITORY}
  GIT_TAG
  ${OPENCL_LOADER_TAG}
  EXCLUDE_FROM_ALL
)
# lint_cmake: -readability/wonkycase
FetchContent_GetProperties(OpenCL-ICD-Loader)
# lint_cmake: +readability/wonkycase
if(NOT OpenCL-ICD-Loader_POPULATED)
# lint_cmake: -readability/wonkycase
  FetchContent_MakeAvailable(OpenCL-ICD-Loader)
# lint_cmake: +readability/wonkycase
  if(WIN32)
    set(USE_DYNAMIC_VCXX_RUNTIME ON)
  endif()
  message(STATUS "Populated OpenCL ICD Loader")
endif()
list(APPEND INTEGRATED_OPENCL_INCLUDES ${OPENCL_ICD_LOADER_HEADERS_DIR})
list(APPEND INTEGRATED_OPENCL_DEFINITIONS CL_TARGET_OPENCL_VERSION=120)
if(WIN32)
  list(
    APPEND
    INTEGRATED_OPENCL_LIBRARIES
      ${opencl-icd-loader_BINARY_DIR}/Release/OpenCL.lib
      cfgmgr32.lib
      runtimeobject.lib
  )
else()
  list(
    APPEND
    INTEGRATED_OPENCL_LIBRARIES
      ${opencl-icd-loader_BINARY_DIR}/libOpenCL.a
  )
  set_property(TARGET OpenCL PROPERTY POSITION_INDEPENDENT_CODE ON)
endif()

# Build Independent Boost libraries
include(ExternalProject)
include(ProcessorCount)
# lint_cmake: -readability/wonkycase
ProcessorCount(J)
# lint_cmake: +readability/wonkycase
set(BOOST_BASE "${PROJECT_BINARY_DIR}/Boost")
set(BOOST_INCLUDE "${BOOST_BASE}/source" CACHE PATH "")
set(BOOST_LIBRARY "${BOOST_BASE}/source/stage/lib" CACHE PATH "")
if(WIN32)
  if(MSVC)
    # references:
    #
    #  * range of MSVC versions: https://learn.microsoft.com/en-us/cpp/overview/compiler-versions
    #  * MSVC toolchain IDs: not sure...
    #    comments like https://learn.microsoft.com/en-us/answers/questions/769911/visual-studio-2019-build-tools-v143
    #
    if(${MSVC_VERSION} GREATER 1929)
      set(MSVC_TOOLCHAIN_ID "143")
    elseif(${MSVC_VERSION} GREATER 1919)
      set(MSVC_TOOLCHAIN_ID "142")
    elseif(${MSVC_VERSION} GREATER 1909)
      set(MSVC_TOOLCHAIN_ID "141")
    else()
      message(FATAL_ERROR "Unsupported MSVC version number: ${MSVC_VERSION}")
    endif()
    list(
      APPEND
        BOOST_BUILD_BYPRODUCTS
          ${BOOST_LIBRARY}/libboost_filesystem-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
          ${BOOST_LIBRARY}/libboost_system-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
          ${BOOST_LIBRARY}/libboost_chrono-vc${MSVC_TOOLCHAIN_ID}-mt-x64-${BOOST_VERSION_UNDERSCORE}.lib
    )
  else()
    message(FATAL_ERROR "Integrated OpenCL build is not yet available for MinGW")
  endif()
  set(BOOST_BOOTSTRAP "${BOOST_BASE}/source/bootstrap.bat")
  set(BOOST_BUILD "${BOOST_BASE}/source/b2.exe")
  set(BOOST_FLAGS "")
else()
  set(BOOST_BOOTSTRAP "${BOOST_BASE}/source/bootstrap.sh")
  set(BOOST_BUILD "${BOOST_BASE}/source/b2")
  set(BOOST_FLAGS "-fPIC")
  list(
    APPEND
    BOOST_BUILD_BYPRODUCTS
      ${BOOST_LIBRARY}/libboost_filesystem.a
      ${BOOST_LIBRARY}/libboost_system.a
      ${BOOST_LIBRARY}/libboost_chrono.a
  )
endif()
list(
  APPEND
  BOOST_SUBMODULES
    "libs/algorithm"
    "libs/align"
    "libs/any"
    "libs/array"
    "libs/assert"
    "libs/bind"
    "libs/chrono"
    "libs/compute"
    "libs/concept_check"
    "libs/config"
    "libs/container"
    "libs/container_hash"
    "libs/core"
    "libs/detail"
    "libs/filesystem"
    "libs/foreach"
    "libs/format"
    "libs/function"
    "libs/function_types"
    "libs/fusion"
    "libs/headers"
    "libs/integer"
    "libs/io"
    "libs/iterator"
    "libs/lexical_cast"
    "libs/math"
    "libs/move"
    "libs/mpl"
    "libs/multi_index"
    "libs/numeric/conversion"
    "libs/optional"
    "libs/predef"
    "libs/preprocessor"
    "libs/property_tree"
    "libs/range"
    "libs/ratio"
    "libs/serialization"
    "libs/smart_ptr"
    "libs/static_assert"
    "libs/system"
    "libs/throw_exception"
    "libs/tuple"
    "libs/typeof"
    "libs/type_index"
    "libs/type_traits"
    "libs/utility"
    "libs/uuid"
    "libs/winapi"
    "tools/boost_install"
    "tools/build"
)
# lint_cmake: -readability/wonkycase
ExternalProject_Add(
# lint_cmake: +readability/wonkycase
  Boost
  TMP_DIR "${BOOST_BASE}/tmp"
  STAMP_DIR "${BOOST_BASE}/stamp"
  DOWNLOAD_DIR "${BOOST_BASE}/download"
  SOURCE_DIR "${BOOST_BASE}/source"
  BINARY_DIR "${BOOST_BASE}/source"
  INSTALL_DIR "${BOOST_BASE}/install"
  GIT_REPOSITORY ${BOOST_REPOSITORY}
  GIT_TAG ${BOOST_TAG}
  GIT_SUBMODULES ${BOOST_SUBMODULES}
  GIT_SHALLOW ON
  UPDATE_COMMAND ""
  PATCH_COMMAND ""
  CONFIGURE_COMMAND ${BOOST_BOOTSTRAP}
  BUILD_COMMAND
    ${BOOST_BUILD}
    -sBOOST_ROOT=${BOOST_BASE}/source
    -a
    -q
    -j ${J}
    --with-headers
    --with-chrono
    --with-filesystem
    --with-system
    link=static
    runtime-link=shared
    variant=release
    threading=multi
    cxxflags="${BOOST_FLAGS}"
  INSTALL_COMMAND ""
  # BUILD_BYPRODUCTS is necessary to support 'Ninja' builds.
  # ref:
  #  - https://cmake.org/cmake/help/latest/module/ExternalProject.html
  #  - https://stackoverflow.com/a/65803911/3986677
  BUILD_BYPRODUCTS ${BOOST_BUILD_BYPRODUCTS}
)
list(APPEND INTEGRATED_OPENCL_INCLUDES ${BOOST_INCLUDE})
list(APPEND INTEGRATED_OPENCL_LIBRARIES ${BOOST_BUILD_BYPRODUCTS})

set(BUILD_SHARED_LIBS ON CACHE BOOL "" FORCE)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/cmake/Sanitizer.cmake <==
# Set appropriate compiler and linker flags for sanitizers.
#
# Usage of this module:
#  enable_sanitizers("address;leak")

# Add flags
macro(enable_sanitizer sanitizer)
  if(${sanitizer} MATCHES "address")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=address")

  elseif(${sanitizer} MATCHES "thread")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=thread")

  elseif(${sanitizer} MATCHES "leak")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=leak")

  elseif(${sanitizer} MATCHES "undefined")
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=undefined -fno-sanitize-recover=undefined")

  else()
    message(FATAL_ERROR "Sanitizer ${sanitizer} not supported.")
  endif()
endmacro()

macro(enable_sanitizers SANITIZERS)
  # Check sanitizers compatibility.
  foreach(_san ${SANITIZERS})
    string(TOLOWER ${_san} _san)
    if(_san MATCHES "thread")
      if(${_use_other_sanitizers})
        message(FATAL_ERROR "thread sanitizer is not compatible with ${_san} sanitizer.")
      endif()
      set(_use_thread_sanitizer 1)
    else()
      if(${_use_thread_sanitizer})
        message(FATAL_ERROR "${_san} sanitizer is not compatible with thread sanitizer.")
      endif()
      set(_use_other_sanitizers 1)
    endif()
  endforeach()

  message(STATUS "Sanitizers: ${SANITIZERS}")

  foreach(_san ${SANITIZERS})
    string(TOLOWER ${_san} _san)
    enable_sanitizer(${_san})
  endforeach()
  message(STATUS "Sanitizers compile flags: ${SAN_COMPILE_FLAGS}")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${SAN_COMPILE_FLAGS}")
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${SAN_COMPILE_FLAGS}")
endmacro()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/cmake/Utils.cmake <==
# Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
# Copyright (c) 2026 The XGBoost developers.
# Licensed under the MIT License. See LICENSE file in the project root for license information.

# Generate CMAKE_CUDA_ARCHITECTURES form a list of architectures.
#
# lint_cmake: -linelength
# Adopted from XGBoost, see https://github.com/dmlc/xgboost/blob/41591eeff5b10caabe82d65fc7164b447eabd249/cmake/Utils.cmake#L62
# lint_cmake: +linelength
#
function(compute_cmake_cuda_archs _cuda_version)

  # Set up defaults based on CUDA version
  # Remember to update arch-specific tunings when supporting new archs.
  #
  # Reference for mapping of CUDA toolkit component versions to supported architectures ("compute capabilities"):
  # https://en.wikipedia.org/wiki/CUDA#GPUs_supported
  #
  if(_cuda_version VERSION_GREATER_EQUAL "13.0")
    set(CMAKE_CUDA_ARCHITECTURES 75 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "12.9")
    set(CMAKE_CUDA_ARCHITECTURES 70 75 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "12.8")
    set(CMAKE_CUDA_ARCHITECTURES 60 61 70 80 86 89 90 100 120)
  elseif(_cuda_version VERSION_GREATER_EQUAL "11.8")
    set(CMAKE_CUDA_ARCHITECTURES 60 61 70 80 86 89 90)
  else()
    message(FATAL_ERROR
      "No default architecture list configured for CUDA version '${_cuda_version}'. "
      "You can avoid this error and attempt building by manually passing '-DCMAKE_CUDA_ARCHITECTURES'."
    )
  endif()

  # For the last architectures, generate both:
  #
  #   - SASS via '-real', for performance
  #   - PTX via '-virtual', for forward compatibility
  #
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES APPEND "-real")
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES REPLACE "([0-9]+)-real" "\\0;\\1-virtual" AT -1)
  set(CMAKE_CUDA_ARCHITECTURES "${CMAKE_CUDA_ARCHITECTURES}" PARENT_SCOPE)
  message(STATUS "CMAKE_CUDA_ARCHITECTURES: ${CMAKE_CUDA_ARCHITECTURES}")
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/cmake/modules/FindLibR.cmake <==
# CMake module used to find the location of R's
# dll and header files.
#
# Borrows heavily from xgboost's R package:
#
# * https://github.com/dmlc/xgboost/blob/master/cmake/modules/FindLibR.cmake
#
# Defines the following:
#  LIBR_FOUND
#  LIBR_HOME
#  LIBR_EXECUTABLE
#  LIBR_MSVC_CORE_LIBRARY
#  LIBR_INCLUDE_DIRS
#  LIBR_LIBS_DIR
#  LIBR_CORE_LIBRARY
# and a CMake function to create R.lib for MSVC

# lint_cmake: -convention/filename

if(NOT R_ARCH)
  if("${CMAKE_SIZEOF_VOID_P}" STREQUAL "4")
    set(R_ARCH "i386")
  else()
    set(R_ARCH "x64")
  endif()
endif()

if(NOT ("${R_ARCH}" STREQUAL "x64"))
  message(FATAL_ERROR "LightGBM's R-package currently only supports 64-bit operating systems")
endif()

# Creates R.lib and R.def in the build directory for linking with MSVC
# https://docs.microsoft.com/en-us/cpp/build/reference/link-input-files?redirectedfrom=MSDN&view=vs-2019
function(create_rlib_for_msvc)

  message(STATUS "Creating R.lib and R.def")

  # various checks and warnings
  if(NOT WIN32 OR NOT MSVC)
    message(FATAL_ERROR "create_rlib_for_msvc() can only be used with MSVC")
  endif()

  if(NOT EXISTS "${LIBR_CORE_LIBRARY}")
    message(FATAL_ERROR "LIBR_CORE_LIBRARY, '${LIBR_CORE_LIBRARY}', not found")
  endif()

  find_program(DLLTOOL_EXE dlltool)

  if(NOT DLLTOOL_EXE)
    message(FATAL_ERROR "dlltool.exe not found!\nDo you have Rtools installed with its MinGW's bin/ in PATH?")
  endif()

  set(LIBR_MSVC_CORE_LIBRARY "${CMAKE_CURRENT_BINARY_DIR}/R.lib" CACHE PATH "R.lib filepath")

  get_filename_component(
    LIBR_RSCRIPT_EXECUTABLE_DIR
    ${LIBR_EXECUTABLE}
    DIRECTORY
  )
  set(LIBR_RSCRIPT_EXECUTABLE "${LIBR_RSCRIPT_EXECUTABLE_DIR}/Rscript")

  execute_process(
    COMMAND ${LIBR_RSCRIPT_EXECUTABLE}
    "${CMAKE_CURRENT_BINARY_DIR}/make-r-def.R"
    "${LIBR_CORE_LIBRARY}" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
  )
  execute_process(
    COMMAND ${DLLTOOL_EXE}
    "--input-def" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
    "--output-lib" "${LIBR_MSVC_CORE_LIBRARY}"
  )
endfunction()

# R version information is used to search for R's libraries in
# the registry on Windows. Since this code is orchestrated by
# an R script (src/install.libs.R), that script uses R's built-ins to
# find the version of R and pass it through as a CMake variable
if(CMAKE_R_VERSION)
  message(STATUS "R version passed into FindLibR.cmake: ${CMAKE_R_VERSION}")
elseif(WIN32)
  message(
    FATAL_ERROR
    "Expected CMAKE_R_VERSION to be passed in on Windows but none was provided. Check src/install.libs.R"
  )
endif()


if(NOT LIBR_EXECUTABLE)
  find_program(
    LIBR_EXECUTABLE
    NAMES R R.exe
  )

  # CRAN may run RD CMD CHECK instead of R CMD CHECK,
  # which can lead to this infamous error:
  # 'R' should not be used without a path -- see par. 1.6 of the manual
  if(LIBR_EXECUTABLE MATCHES ".*\\.Rcheck.*")
    unset(LIBR_EXECUTABLE CACHE)
  endif()

  # ignore the R bundled with R.app on Mac, since that is GUI-only
  if(LIBR_EXECUTABLE MATCHES ".+R\\.app.*")
    unset(LIBR_EXECUTABLE CACHE)
  endif()
endif()

# Find R executable unless it has been provided directly or already found
if(NOT LIBR_EXECUTABLE)
  if(APPLE)

    find_library(LIBR_LIBRARIES R)

    if(LIBR_LIBRARIES MATCHES ".*\\.framework")
      set(LIBR_HOME "${LIBR_LIBRARIES}/Resources")
      set(LIBR_EXECUTABLE "${LIBR_HOME}/R")
    else()
      get_filename_component(_LIBR_LIBRARIES "${LIBR_LIBRARIES}" REALPATH)
      get_filename_component(_LIBR_LIBRARIES_DIR "${_LIBR_LIBRARIES}" DIRECTORY)
      set(LIBR_EXECUTABLE "${_LIBR_LIBRARIES_DIR}/../bin/R")
    endif()

  elseif(UNIX)

    # attempt to find R executable
    if(NOT LIBR_EXECUTABLE)
      find_program(
        LIBR_EXECUTABLE
        NO_DEFAULT_PATH
        HINTS "${CMAKE_CURRENT_BINARY_DIR}" "/usr/bin" "/usr/lib/" "/usr/local/bin/"
        NAMES R
      )
    endif()

  # Windows
  else()

    # if R executable not available, query R_HOME path from registry
    if(NOT LIBR_HOME)

      # Try to find R's location in the registry
      # ref: https://cran.r-project.org/bin/windows/base/rw-FAQ.html#Does-R-use-the-Registry_003f
      get_filename_component(
        LIBR_HOME
        "[HKEY_LOCAL_MACHINE\\SOFTWARE\\R-core\\R\\${CMAKE_R_VERSION};InstallPath]"
        ABSOLUTE
      )
    endif()

    if(NOT LIBR_HOME)
      get_filename_component(
        LIBR_HOME
        "[HKEY_CURRENT_USER\\SOFTWARE\\R-core\\R\\${CMAKE_R_VERSION};InstallPath]"
        ABSOLUTE
      )
    endif()

    if(NOT LIBR_HOME)
      message(
        FATAL_ERROR
        "Unable to locate R executable.\
\nEither add its location to PATH or provide it through the LIBR_EXECUTABLE CMake variable"
      )
    endif()

    # set exe location based on R_ARCH
    set(LIBR_EXECUTABLE "${LIBR_HOME}/bin/${R_ARCH}/R.exe")

  endif()

  if(NOT LIBR_EXECUTABLE)
    message(
      FATAL_ERROR
      "Unable to locate R executable.\
\nEither add its location to PATH or provide it through the LIBR_EXECUTABLE CMake variable"
    )
  endif()

endif()

# ask R for the home path
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home(), winslash='/'))"
  OUTPUT_VARIABLE LIBR_HOME
)

# ask R for the include dir
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home('include'), winslash='/'))"
  OUTPUT_VARIABLE LIBR_INCLUDE_DIRS
)

# ask R for the lib dir
execute_process(
  COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(normalizePath(R.home('lib'), winslash='/'))"
  OUTPUT_VARIABLE LIBR_LIBS_DIR
)

set(LIBR_HOME ${LIBR_HOME} CACHE PATH "R home directory")
set(LIBR_EXECUTABLE ${LIBR_EXECUTABLE} CACHE PATH "R executable")
set(LIBR_INCLUDE_DIRS ${LIBR_INCLUDE_DIRS} CACHE PATH "R include directory")
set(LIBR_LIBS_DIR ${LIBR_LIBS_DIR} CACHE PATH "Where R stores vendored third-party libraries")

# where is R.so / R.dll / libR.so likely to be found?
set(
  LIBR_PATH_HINTS
    "${CMAKE_CURRENT_BINARY_DIR}"
    "${LIBR_HOME}/lib"
    "${LIBR_HOME}/bin/${R_ARCH}"
    "${LIBR_HOME}/bin"
    "${LIBR_LIBRARIES}"
)

# look for the core R library
find_library(
  LIBR_CORE_LIBRARY
  NAMES R R.dll
  HINTS ${LIBR_PATH_HINTS}
)

# starting from CMake 3.17, find_library() will not find .dll files by default
# https://cmake.org/cmake/help/v3.17/release/3.17.html#other-changes
if(WIN32 AND NOT LIBR_CORE_LIBRARY)
  find_file(
    LIBR_CORE_LIBRARY
    NAME R.dll
    HINTS ${LIBR_PATH_HINTS}
  )
endif()

set(LIBR_CORE_LIBRARY ${LIBR_CORE_LIBRARY} CACHE PATH "R core shared library")

if(WIN32 AND MSVC)

  # create a local R.lib import library for R.dll if it doesn't exist
  if(NOT EXISTS "${CMAKE_CURRENT_BINARY_DIR}/R.lib")
    create_rlib_for_msvc()
  endif()

endif()

# define find requirements
include(FindPackageHandleStandardArgs)

if(WIN32 AND MSVC)
# lint_cmake: -package/stdargs
  find_package_handle_standard_args(
# lint_cmake: +package/stdargs
    LibR DEFAULT_MSG
    LIBR_HOME
    LIBR_EXECUTABLE
    LIBR_INCLUDE_DIRS
    LIBR_LIBS_DIR
    LIBR_CORE_LIBRARY
    LIBR_MSVC_CORE_LIBRARY
  )
else()
# lint_cmake: -package/stdargs
  find_package_handle_standard_args(
# lint_cmake: +package/stdargs
    LibR DEFAULT_MSG
    LIBR_HOME
    LIBR_EXECUTABLE
    LIBR_INCLUDE_DIRS
    LIBR_LIBS_DIR
    LIBR_CORE_LIBRARY
  )
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/cmake/modules/FindNCCL.cmake <==
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#
# Tries to find NCCL headers and libraries.
#
# Usage of this module as follows:
#
#  find_package(NCCL)
#
# Variables used by this module, they can change the default behaviour and need
# to be set before calling find_package:
#
#  NCCL_ROOT - When set, this path is inspected instead of standard library
#              locations as the root of the NCCL installation.
#              The environment variable NCCL_ROOT overrides this variable.
#
# This module defines
#  NCCL_FOUND, whether nccl has been found
#  NCCL_INCLUDE_DIR, directory containing header
#  NCCL_LIBRARY, directory containing nccl library
#  NCCL_LIB_NAME, nccl library name
#  USE_NCCL_LIB_PATH, when set, NCCL_LIBRARY path is also inspected for the
#                     location of the nccl library. This would disable
#                     switching between static and shared.
#
# It creates an imported target 'NCCL::NCCL' for convenience in linking.
#
# This module assumes that the CUDA toolkit has already been found.
#

if(NCCL_LIBRARY)
  if(NOT USE_NCCL_LIB_PATH)
    # Don't cache NCCL_LIBRARY to enable switching between static and shared.
    unset(NCCL_LIBRARY CACHE)
  endif()
endif()

if(BUILD_WITH_SHARED_NCCL)
  # libnccl.so
  set(NCCL_LIB_NAME nccl)
  set(_nccl_lib_type "SHARED")
else()
  # libnccl_static.a
  set(NCCL_LIB_NAME nccl_static)
  set(_nccl_lib_type "STATIC")
endif()

find_path(NCCL_INCLUDE_DIR
  NAMES nccl.h
  HINTS $ENV{NCCL_ROOT}/include ${NCCL_ROOT}/include)

find_library(NCCL_LIBRARY
  NAMES ${NCCL_LIB_NAME}
  HINTS $ENV{NCCL_ROOT}/lib ${NCCL_ROOT}/lib)

message(STATUS "Using nccl library: ${NCCL_LIBRARY}")

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(NCCL DEFAULT_MSG
                                  NCCL_INCLUDE_DIR NCCL_LIBRARY)

mark_as_advanced(
  NCCL_INCLUDE_DIR
  NCCL_LIBRARY
)

if(NCCL_FOUND AND NOT TARGET NCCL::NCCL)
  add_library(NCCL::NCCL ${_nccl_lib_type} IMPORTED)
  set_target_properties(NCCL::NCCL PROPERTIES
    IMPORTED_LOCATION "${NCCL_LIBRARY}"
    INTERFACE_INCLUDE_DIRECTORIES "${NCCL_INCLUDE_DIR}")
endif()

unset(_nccl_lib_type)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.APACHE <==
/*
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.
*/

==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.BSD <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
*/


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.GPL <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.LGPL <==
                  GNU LESSER GENERAL PUBLIC LICENSE
                       Version 2.1, February 1999

 Copyright (C) 1991, 1999 Free Software Foundation, Inc.
 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301  USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

[This is the first released version of the Lesser GPL.  It also counts
 as the successor of the GNU Library Public License, version 2, hence
 the version number 2.1.]

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
Licenses are intended to guarantee your freedom to share and change
free software--to make sure the software is free for all its users.

  This license, the Lesser General Public License, applies to some
specially designated software packages--typically libraries--of the
Free Software Foundation and other authors who decide to use it.  You
can use it too, but we suggest you first think carefully about whether
this license or the ordinary General Public License is the better
strategy to use in any particular case, based on the explanations below.

  When we speak of free software, we are referring to freedom of use,
not price.  Our General Public Licenses are designed to make sure that
you have the freedom to distribute copies of free software (and charge
for this service if you wish); that you receive source code or can get
it if you want it; that you can change the software and use pieces of
it in new free programs; and that you are informed that you can do
these things.

  To protect your rights, we need to make restrictions that forbid
distributors to deny you these rights or to ask you to surrender these
rights.  These restrictions translate to certain responsibilities for
you if you distribute copies of the library or if you modify it.

  For example, if you distribute copies of the library, whether gratis
or for a fee, you must give the recipients all the rights that we gave
you.  You must make sure that they, too, receive or can get the source
code.  If you link other code with the library, you must provide
complete object files to the recipients, so that they can relink them
with the library after making changes to the library and recompiling
it.  And you must show them these terms so they know their rights.

  We protect your rights with a two-step method: (1) we copyright the
library, and (2) we offer you this license, which gives you legal
permission to copy, distribute and/or modify the library.

  To protect each distributor, we want to make it very clear that
there is no warranty for the free library.  Also, if the library is
modified by someone else and passed on, the recipients should know
that what they have is not the original version, so that the original
author's reputation will not be affected by problems that might be
introduced by others.

  Finally, software patents pose a constant threat to the existence of
any free program.  We wish to make sure that a company cannot
effectively restrict the users of a free program by obtaining a
restrictive license from a patent holder.  Therefore, we insist that
any patent license obtained for a version of the library must be
consistent with the full freedom of use specified in this license.

  Most GNU software, including some libraries, is covered by the
ordinary GNU General Public License.  This license, the GNU Lesser
General Public License, applies to certain designated libraries, and
is quite different from the ordinary General Public License.  We use
this license for certain libraries in order to permit linking those
libraries into non-free programs.

  When a program is linked with a library, whether statically or using
a shared library, the combination of the two is legally speaking a
combined work, a derivative of the original library.  The ordinary
General Public License therefore permits such linking only if the
entire combination fits its criteria of freedom.  The Lesser General
Public License permits more lax criteria for linking other code with
the library.

  We call this license the "Lesser" General Public License because it
does Less to protect the user's freedom than the ordinary General
Public License.  It also provides other free software developers Less
of an advantage over competing non-free programs.  These disadvantages
are the reason we use the ordinary General Public License for many
libraries.  However, the Lesser license provides advantages in certain
special circumstances.

  For example, on rare occasions, there may be a special need to
encourage the widest possible use of a certain library, so that it becomes
a de-facto standard.  To achieve this, non-free programs must be
allowed to use the library.  A more frequent case is that a free
library does the same job as widely used non-free libraries.  In this
case, there is little to gain by limiting the free library to free
software only, so we use the Lesser General Public License.

  In other cases, permission to use a particular library in non-free
programs enables a greater number of people to use a large body of
free software.  For example, permission to use the GNU C Library in
non-free programs enables many more people to use the whole GNU
operating system, as well as its variant, the GNU/Linux operating
system.

  Although the Lesser General Public License is Less protective of the
users' freedom, it does ensure that the user of a program that is
linked with the Library has the freedom and the wherewithal to run
that program using a modified version of the Library.

  The precise terms and conditions for copying, distribution and
modification follow.  Pay close attention to the difference between a
"work based on the library" and a "work that uses the library".  The
former contains code derived from the library, whereas the latter must
be combined with the library in order to run.

                  GNU LESSER GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License Agreement applies to any software library or other
program which contains a notice placed by the copyright holder or
other authorized party saying it may be distributed under the terms of
this Lesser General Public License (also called "this License").
Each licensee is addressed as "you".

  A "library" means a collection of software functions and/or data
prepared so as to be conveniently linked with application programs
(which use some of those functions and data) to form executables.

  The "Library", below, refers to any such software library or work
which has been distributed under these terms.  A "work based on the
Library" means either the Library or any derivative work under
copyright law: that is to say, a work containing the Library or a
portion of it, either verbatim or with modifications and/or translated
straightforwardly into another language.  (Hereinafter, translation is
included without limitation in the term "modification".)

  "Source code" for a work means the preferred form of the work for
making modifications to it.  For a library, complete source code means
all the source code for all modules it contains, plus any associated
interface definition files, plus the scripts used to control compilation
and installation of the library.

  Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running a program using the Library is not restricted, and output from
such a program is covered only if its contents constitute a work based
on the Library (independent of the use of the Library in a tool for
writing it).  Whether that is true depends on what the Library does
and what the program that uses the Library does.

  1. You may copy and distribute verbatim copies of the Library's
complete source code as you receive it, in any medium, provided that
you conspicuously and appropriately publish on each copy an
appropriate copyright notice and disclaimer of warranty; keep intact
all the notices that refer to this License and to the absence of any
warranty; and distribute a copy of this License along with the
Library.

  You may charge a fee for the physical act of transferring a copy,
and you may at your option offer warranty protection in exchange for a
fee.

  2. You may modify your copy or copies of the Library or any portion
of it, thus forming a work based on the Library, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) The modified work must itself be a software library.

    b) You must cause the files modified to carry prominent notices
    stating that you changed the files and the date of any change.

    c) You must cause the whole of the work to be licensed at no
    charge to all third parties under the terms of this License.

    d) If a facility in the modified Library refers to a function or a
    table of data to be supplied by an application program that uses
    the facility, other than as an argument passed when the facility
    is invoked, then you must make a good faith effort to ensure that,
    in the event an application does not supply such function or
    table, the facility still operates, and performs whatever part of
    its purpose remains meaningful.

    (For example, a function in a library to compute square roots has
    a purpose that is entirely well-defined independent of the
    application.  Therefore, Subsection 2d requires that any
    application-supplied function or table used by this function must
    be optional: if the application does not supply it, the square
    root function must still compute square roots.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Library,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Library, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote
it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Library.

In addition, mere aggregation of another work not based on the Library
with the Library (or with a work based on the Library) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may opt to apply the terms of the ordinary GNU General Public
License instead of this License to a given copy of the Library.  To do
this, you must alter all the notices that refer to this License, so
that they refer to the ordinary GNU General Public License, version 2,
instead of to this License.  (If a newer version than version 2 of the
ordinary GNU General Public License has appeared, then you can specify
that version instead if you wish.)  Do not make any other change in
these notices.

  Once this change is made in a given copy, it is irreversible for
that copy, so the ordinary GNU General Public License applies to all
subsequent copies and derivative works made from that copy.

  This option is useful when you wish to copy part of the code of
the Library into a program that is not a library.

  4. You may copy and distribute the Library (or a portion or
derivative of it, under Section 2) in object code or executable form
under the terms of Sections 1 and 2 above provided that you accompany
it with the complete corresponding machine-readable source code, which
must be distributed under the terms of Sections 1 and 2 above on a
medium customarily used for software interchange.

  If distribution of object code is made by offering access to copy
from a designated place, then offering equivalent access to copy the
source code from the same place satisfies the requirement to
distribute the source code, even though third parties are not
compelled to copy the source along with the object code.

  5. A program that contains no derivative of any portion of the
Library, but is designed to work with the Library by being compiled or
linked with it, is called a "work that uses the Library".  Such a
work, in isolation, is not a derivative work of the Library, and
therefore falls outside the scope of this License.

  However, linking a "work that uses the Library" with the Library
creates an executable that is a derivative of the Library (because it
contains portions of the Library), rather than a "work that uses the
library".  The executable is therefore covered by this License.
Section 6 states terms for distribution of such executables.

  When a "work that uses the Library" uses material from a header file
that is part of the Library, the object code for the work may be a
derivative work of the Library even though the source code is not.
Whether this is true is especially significant if the work can be
linked without the Library, or if the work is itself a library.  The
threshold for this to be true is not precisely defined by law.

  If such an object file uses only numerical parameters, data
structure layouts and accessors, and small macros and small inline
functions (ten lines or less in length), then the use of the object
file is unrestricted, regardless of whether it is legally a derivative
work.  (Executables containing this object code plus portions of the
Library will still fall under Section 6.)

  Otherwise, if the work is a derivative of the Library, you may
distribute the object code for the work under the terms of Section 6.
Any executables containing that work also fall under Section 6,
whether or not they are linked directly with the Library itself.

  6. As an exception to the Sections above, you may also combine or
link a "work that uses the Library" with the Library to produce a
work containing portions of the Library, and distribute that work
under terms of your choice, provided that the terms permit
modification of the work for the customer's own use and reverse
engineering for debugging such modifications.

  You must give prominent notice with each copy of the work that the
Library is used in it and that the Library and its use are covered by
this License.  You must supply a copy of this License.  If the work
during execution displays copyright notices, you must include the
copyright notice for the Library among them, as well as a reference
directing the user to the copy of this License.  Also, you must do one
of these things:

    a) Accompany the work with the complete corresponding
    machine-readable source code for the Library including whatever
    changes were used in the work (which must be distributed under
    Sections 1 and 2 above); and, if the work is an executable linked
    with the Library, with the complete machine-readable "work that
    uses the Library", as object code and/or source code, so that the
    user can modify the Library and then relink to produce a modified
    executable containing the modified Library.  (It is understood
    that the user who changes the contents of definitions files in the
    Library will not necessarily be able to recompile the application
    to use the modified definitions.)

    b) Use a suitable shared library mechanism for linking with the
    Library.  A suitable mechanism is one that (1) uses at run time a
    copy of the library already present on the user's computer system,
    rather than copying library functions into the executable, and (2)
    will operate properly with a modified version of the library, if
    the user installs one, as long as the modified version is
    interface-compatible with the version that the work was made with.

    c) Accompany the work with a written offer, valid for at
    least three years, to give the same user the materials
    specified in Subsection 6a, above, for a charge no more
    than the cost of performing this distribution.

    d) If distribution of the work is made by offering access to copy
    from a designated place, offer equivalent access to copy the above
    specified materials from the same place.

    e) Verify that the user has already received a copy of these
    materials or that you have already sent this user a copy.

  For an executable, the required form of the "work that uses the
Library" must include any data and utility programs needed for
reproducing the executable from it.  However, as a special exception,
the materials to be distributed need not include anything that is
normally distributed (in either source or binary form) with the major
components (compiler, kernel, and so on) of the operating system on
which the executable runs, unless that component itself accompanies
the executable.

  It may happen that this requirement contradicts the license
restrictions of other proprietary libraries that do not normally
accompany the operating system.  Such a contradiction means you cannot
use both them and the Library together in an executable that you
distribute.

  7. You may place library facilities that are a work based on the
Library side-by-side in a single library together with other library
facilities not covered by this License, and distribute such a combined
library, provided that the separate distribution of the work based on
the Library and of the other library facilities is otherwise
permitted, and provided that you do these two things:

    a) Accompany the combined library with a copy of the same work
    based on the Library, uncombined with any other library
    facilities.  This must be distributed under the terms of the
    Sections above.

    b) Give prominent notice with the combined library of the fact
    that part of it is a work based on the Library, and explaining
    where to find the accompanying uncombined form of the same work.

  8. You may not copy, modify, sublicense, link with, or distribute
the Library except as expressly provided under this License.  Any
attempt otherwise to copy, modify, sublicense, link with, or
distribute the Library is void, and will automatically terminate your
rights under this License.  However, parties who have received copies,
or rights, from you under this License will not have their licenses
terminated so long as such parties remain in full compliance.

  9. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Library or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Library (or any work based on the
Library), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Library or works based on it.

  10. Each time you redistribute the Library (or any work based on the
Library), the recipient automatically receives a license from the
original licensor to copy, distribute, link with or modify the Library
subject to these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties with
this License.

  11. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Library at all.  For example, if a patent
license would not permit royalty-free redistribution of the Library by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Library.

If any portion of this section is held invalid or unenforceable under any
particular circumstance, the balance of the section is intended to apply,
and the section as a whole is intended to apply in other circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  12. If the distribution and/or use of the Library is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Library under this License may add
an explicit geographical distribution limitation excluding those countries,
so that distribution is permitted only in or among countries not thus
excluded.  In such case, this License incorporates the limitation as if
written in the body of this License.

  13. The Free Software Foundation may publish revised and/or new
versions of the Lesser General Public License from time to time.
Such new versions will be similar in spirit to the present version,
but may differ in detail to address new problems or concerns.

Each version is given a distinguishing version number.  If the Library
specifies a version number of this License which applies to it and
"any later version", you have the option of following the terms and
conditions either of that version or of any later version published by
the Free Software Foundation.  If the Library does not specify a
license version number, you may choose any version ever published by
the Free Software Foundation.

  14. If you wish to incorporate parts of the Library into other free
programs whose distribution conditions are incompatible with these,
write to the author to ask for permission.  For software which is
copyrighted by the Free Software Foundation, write to the Free
Software Foundation; we sometimes make exceptions for this.  Our
decision will be guided by the two goals of preserving the free status
of all derivatives of our free software and of promoting the sharing
and reuse of software generally.

                            NO WARRANTY

  15. BECAUSE THE LIBRARY IS LICENSED FREE OF CHARGE, THERE IS NO
WARRANTY FOR THE LIBRARY, TO THE EXTENT PERMITTED BY APPLICABLE LAW.
EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR
OTHER PARTIES PROVIDE THE LIBRARY "AS IS" WITHOUT WARRANTY OF ANY
KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE
LIBRARY IS WITH YOU.  SHOULD THE LIBRARY PROVE DEFECTIVE, YOU ASSUME
THE COST OF ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN
WRITING WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY
AND/OR REDISTRIBUTE THE LIBRARY AS PERMITTED ABOVE, BE LIABLE TO YOU
FOR DAMAGES, INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR
CONSEQUENTIAL DAMAGES ARISING OUT OF THE USE OR INABILITY TO USE THE
LIBRARY (INCLUDING BUT NOT LIMITED TO LOSS OF DATA OR DATA BEING
RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD PARTIES OR A
FAILURE OF THE LIBRARY TO OPERATE WITH ANY OTHER SOFTWARE), EVEN IF
SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF SUCH
DAMAGES.

                     END OF TERMS AND CONDITIONS

           How to Apply These Terms to Your New Libraries

  If you develop a new library, and you want it to be of the greatest
possible use to the public, we recommend making it free software that
everyone can redistribute and change.  You can do so by permitting
redistribution under these terms (or, alternatively, under the terms of the
ordinary General Public License).

  To apply these terms, attach the following notices to the library.  It is
safest to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least the
"copyright" line and a pointer to where the full notice is found.

    <one line to give the library's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This library is free software; you can redistribute it and/or
    modify it under the terms of the GNU Lesser General Public
    License as published by the Free Software Foundation; either
    version 2.1 of the License, or (at your option) any later version.

    This library is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
    Lesser General Public License for more details.

    You should have received a copy of the GNU Lesser General Public
    License along with this library; if not, write to the Free Software
    Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301  USA

Also add information on how to contact you by electronic and paper mail.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the library, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the
  library `Frob' (a library for tweaking knobs) written by James Random Hacker.

  <signature of Ty Coon>, 1 April 1990
  Ty Coon, President of Vice

That's all there is to it!


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.MINPACK <==
Minpack Copyright Notice (1999) University of Chicago.  All rights reserved

Redistribution and use in source and binary forms, with or
without modification, are permitted provided that the
following conditions are met:

1. Redistributions of source code must retain the above
copyright notice, this list of conditions and the following
disclaimer.

2. Redistributions in binary form must reproduce the above
copyright notice, this list of conditions and the following
disclaimer in the documentation and/or other materials
provided with the distribution.

3. The end-user documentation included with the
redistribution, if any, must include the following
acknowledgment:

   "This product includes software developed by the
   University of Chicago, as Operator of Argonne National
   Laboratory.

Alternately, this acknowledgment may appear in the software
itself, if and wherever such third-party acknowledgments
normally appear.

4. WARRANTY DISCLAIMER. THE SOFTWARE IS SUPPLIED "AS IS"
WITHOUT WARRANTY OF ANY KIND. THE COPYRIGHT HOLDER, THE
UNITED STATES, THE UNITED STATES DEPARTMENT OF ENERGY, AND
THEIR EMPLOYEES: (1) DISCLAIM ANY WARRANTIES, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO ANY IMPLIED WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, TITLE
OR NON-INFRINGEMENT, (2) DO NOT ASSUME ANY LEGAL LIABILITY
OR RESPONSIBILITY FOR THE ACCURACY, COMPLETENESS, OR
USEFULNESS OF THE SOFTWARE, (3) DO NOT REPRESENT THAT USE OF
THE SOFTWARE WOULD NOT INFRINGE PRIVATELY OWNED RIGHTS, (4)
DO NOT WARRANT THAT THE SOFTWARE WILL FUNCTION
UNINTERRUPTED, THAT IT IS ERROR-FREE OR THAT ANY ERRORS WILL
BE CORRECTED.

5. LIMITATION OF LIABILITY. IN NO EVENT WILL THE COPYRIGHT
HOLDER, THE UNITED STATES, THE UNITED STATES DEPARTMENT OF
ENERGY, OR THEIR EMPLOYEES: BE LIABLE FOR ANY INDIRECT,
INCIDENTAL, CONSEQUENTIAL, SPECIAL OR PUNITIVE DAMAGES OF
ANY KIND OR NATURE, INCLUDING BUT NOT LIMITED TO LOSS OF
PROFITS OR LOSS OF DATA, FOR ANY REASON WHATSOEVER, WHETHER
SUCH LIABILITY IS ASSERTED ON THE BASIS OF CONTRACT, TORT
(INCLUDING NEGLIGENCE OR STRICT LIABILITY), OR OTHERWISE,
EVEN IF ANY OF SAID PARTIES HAS BEEN WARNED OF THE
POSSIBILITY OF SUCH LOSS OR DAMAGES.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.MPL2 <==
Mozilla Public License Version 2.0
==================================

1. Definitions
--------------

1.1. "Contributor"
    means each individual or legal entity that creates, contributes to
    the creation of, or owns Covered Software.

1.2. "Contributor Version"
    means the combination of the Contributions of others (if any) used
    by a Contributor and that particular Contributor's Contribution.

1.3. "Contribution"
    means Covered Software of a particular Contributor.

1.4. "Covered Software"
    means Source Code Form to which the initial Contributor has attached
    the notice in Exhibit A, the Executable Form of such Source Code
    Form, and Modifications of such Source Code Form, in each case
    including portions thereof.

1.5. "Incompatible With Secondary Licenses"
    means

    (a) that the initial Contributor has attached the notice described
        in Exhibit B to the Covered Software; or

    (b) that the Covered Software was made available under the terms of
        version 1.1 or earlier of the License, but not also under the
        terms of a Secondary License.

1.6. "Executable Form"
    means any form of the work other than Source Code Form.

1.7. "Larger Work"
    means a work that combines Covered Software with other material, in 
    a separate file or files, that is not Covered Software.

1.8. "License"
    means this document.

1.9. "Licensable"
    means having the right to grant, to the maximum extent possible,
    whether at the time of the initial grant or subsequently, any and
    all of the rights conveyed by this License.

1.10. "Modifications"
    means any of the following:

    (a) any file in Source Code Form that results from an addition to,
        deletion from, or modification of the contents of Covered
        Software; or

    (b) any new file in Source Code Form that contains any Covered
        Software.

1.11. "Patent Claims" of a Contributor
    means any patent claim(s), including without limitation, method,
    process, and apparatus claims, in any patent Licensable by such
    Contributor that would be infringed, but for the grant of the
    License, by the making, using, selling, offering for sale, having
    made, import, or transfer of either its Contributions or its
    Contributor Version.

1.12. "Secondary License"
    means either the GNU General Public License, Version 2.0, the GNU
    Lesser General Public License, Version 2.1, the GNU Affero General
    Public License, Version 3.0, or any later versions of those
    licenses.

1.13. "Source Code Form"
    means the form of the work preferred for making modifications.

1.14. "You" (or "Your")
    means an individual or a legal entity exercising rights under this
    License. For legal entities, "You" includes any entity that
    controls, is controlled by, or is under common control with You. For
    purposes of this definition, "control" means (a) the power, direct
    or indirect, to cause the direction or management of such entity,
    whether by contract or otherwise, or (b) ownership of more than
    fifty percent (50%) of the outstanding shares or beneficial
    ownership of such entity.

2. License Grants and Conditions
--------------------------------

2.1. Grants

Each Contributor hereby grants You a world-wide, royalty-free,
non-exclusive license:

(a) under intellectual property rights (other than patent or trademark)
    Licensable by such Contributor to use, reproduce, make available,
    modify, display, perform, distribute, and otherwise exploit its
    Contributions, either on an unmodified basis, with Modifications, or
    as part of a Larger Work; and

(b) under Patent Claims of such Contributor to make, use, sell, offer
    for sale, have made, import, and otherwise transfer either its
    Contributions or its Contributor Version.

2.2. Effective Date

The licenses granted in Section 2.1 with respect to any Contribution
become effective for each Contribution on the date the Contributor first
distributes such Contribution.

2.3. Limitations on Grant Scope

The licenses granted in this Section 2 are the only rights granted under
this License. No additional rights or licenses will be implied from the
distribution or licensing of Covered Software under this License.
Notwithstanding Section 2.1(b) above, no patent license is granted by a
Contributor:

(a) for any code that a Contributor has removed from Covered Software;
    or

(b) for infringements caused by: (i) Your and any other third party's
    modifications of Covered Software, or (ii) the combination of its
    Contributions with other software (except as part of its Contributor
    Version); or

(c) under Patent Claims infringed by Covered Software in the absence of
    its Contributions.

This License does not grant any rights in the trademarks, service marks,
or logos of any Contributor (except as may be necessary to comply with
the notice requirements in Section 3.4).

2.4. Subsequent Licenses

No Contributor makes additional grants as a result of Your choice to
distribute the Covered Software under a subsequent version of this
License (see Section 10.2) or under the terms of a Secondary License (if
permitted under the terms of Section 3.3).

2.5. Representation

Each Contributor represents that the Contributor believes its
Contributions are its original creation(s) or it has sufficient rights
to grant the rights to its Contributions conveyed by this License.

2.6. Fair Use

This License is not intended to limit any rights You have under
applicable copyright doctrines of fair use, fair dealing, or other
equivalents.

2.7. Conditions

Sections 3.1, 3.2, 3.3, and 3.4 are conditions of the licenses granted
in Section 2.1.

3. Responsibilities
-------------------

3.1. Distribution of Source Form

All distribution of Covered Software in Source Code Form, including any
Modifications that You create or to which You contribute, must be under
the terms of this License. You must inform recipients that the Source
Code Form of the Covered Software is governed by the terms of this
License, and how they can obtain a copy of this License. You may not
attempt to alter or restrict the recipients' rights in the Source Code
Form.

3.2. Distribution of Executable Form

If You distribute Covered Software in Executable Form then:

(a) such Covered Software must also be made available in Source Code
    Form, as described in Section 3.1, and You must inform recipients of
    the Executable Form how they can obtain a copy of such Source Code
    Form by reasonable means in a timely manner, at a charge no more
    than the cost of distribution to the recipient; and

(b) You may distribute such Executable Form under the terms of this
    License, or sublicense it under different terms, provided that the
    license for the Executable Form does not attempt to limit or alter
    the recipients' rights in the Source Code Form under this License.

3.3. Distribution of a Larger Work

You may create and distribute a Larger Work under terms of Your choice,
provided that You also comply with the requirements of this License for
the Covered Software. If the Larger Work is a combination of Covered
Software with a work governed by one or more Secondary Licenses, and the
Covered Software is not Incompatible With Secondary Licenses, this
License permits You to additionally distribute such Covered Software
under the terms of such Secondary License(s), so that the recipient of
the Larger Work may, at their option, further distribute the Covered
Software under the terms of either this License or such Secondary
License(s).

3.4. Notices

You may not remove or alter the substance of any license notices
(including copyright notices, patent notices, disclaimers of warranty,
or limitations of liability) contained within the Source Code Form of
the Covered Software, except that You may alter any license notices to
the extent required to remedy known factual inaccuracies.

3.5. Application of Additional Terms

You may choose to offer, and to charge a fee for, warranty, support,
indemnity or liability obligations to one or more recipients of Covered
Software. However, You may do so only on Your own behalf, and not on
behalf of any Contributor. You must make it absolutely clear that any
such warranty, support, indemnity, or liability obligation is offered by
You alone, and You hereby agree to indemnify every Contributor for any
liability incurred by such Contributor as a result of warranty, support,
indemnity or liability terms You offer. You may include additional
disclaimers of warranty and limitations of liability specific to any
jurisdiction.

4. Inability to Comply Due to Statute or Regulation
---------------------------------------------------

If it is impossible for You to comply with any of the terms of this
License with respect to some or all of the Covered Software due to
statute, judicial order, or regulation then You must: (a) comply with
the terms of this License to the maximum extent possible; and (b)
describe the limitations and the code they affect. Such description must
be placed in a text file included with all distributions of the Covered
Software under this License. Except to the extent prohibited by statute
or regulation, such description must be sufficiently detailed for a
recipient of ordinary skill to be able to understand it.

5. Termination
--------------

5.1. The rights granted under this License will terminate automatically
if You fail to comply with any of its terms. However, if You become
compliant, then the rights granted under this License from a particular
Contributor are reinstated (a) provisionally, unless and until such
Contributor explicitly and finally terminates Your grants, and (b) on an
ongoing basis, if such Contributor fails to notify You of the
non-compliance by some reasonable means prior to 60 days after You have
come back into compliance. Moreover, Your grants from a particular
Contributor are reinstated on an ongoing basis if such Contributor
notifies You of the non-compliance by some reasonable means, this is the
first time You have received notice of non-compliance with this License
from such Contributor, and You become compliant prior to 30 days after
Your receipt of the notice.

5.2. If You initiate litigation against any entity by asserting a patent
infringement claim (excluding declaratory judgment actions,
counter-claims, and cross-claims) alleging that a Contributor Version
directly or indirectly infringes any patent, then the rights granted to
You by any and all Contributors for the Covered Software under Section
2.1 of this License shall terminate.

5.3. In the event of termination under Sections 5.1 or 5.2 above, all
end user license agreements (excluding distributors and resellers) which
have been validly granted by You or Your distributors under this License
prior to termination shall survive termination.

************************************************************************
*                                                                      *
*  6. Disclaimer of Warranty                                           *
*  -------------------------                                           *
*                                                                      *
*  Covered Software is provided under this License on an "as is"       *
*  basis, without warranty of any kind, either expressed, implied, or  *
*  statutory, including, without limitation, warranties that the       *
*  Covered Software is free of defects, merchantable, fit for a        *
*  particular purpose or non-infringing. The entire risk as to the     *
*  quality and performance of the Covered Software is with You.        *
*  Should any Covered Software prove defective in any respect, You     *
*  (not any Contributor) assume the cost of any necessary servicing,   *
*  repair, or correction. This disclaimer of warranty constitutes an   *
*  essential part of this License. No use of any Covered Software is   *
*  authorized under this License except under this disclaimer.         *
*                                                                      *
************************************************************************

************************************************************************
*                                                                      *
*  7. Limitation of Liability                                          *
*  --------------------------                                          *
*                                                                      *
*  Under no circumstances and under no legal theory, whether tort      *
*  (including negligence), contract, or otherwise, shall any           *
*  Contributor, or anyone who distributes Covered Software as          *
*  permitted above, be liable to You for any direct, indirect,         *
*  special, incidental, or consequential damages of any character      *
*  including, without limitation, damages for lost profits, loss of    *
*  goodwill, work stoppage, computer failure or malfunction, or any    *
*  and all other commercial damages or losses, even if such party      *
*  shall have been informed of the possibility of such damages. This   *
*  limitation of liability shall not apply to liability for death or   *
*  personal injury resulting from such party's negligence to the       *
*  extent applicable law prohibits such limitation. Some               *
*  jurisdictions do not allow the exclusion or limitation of           *
*  incidental or consequential damages, so this exclusion and          *
*  limitation may not apply to You.                                    *
*                                                                      *
************************************************************************

8. Litigation
-------------

Any litigation relating to this License may be brought only in the
courts of a jurisdiction where the defendant maintains its principal
place of business and such litigation shall be governed by laws of that
jurisdiction, without reference to its conflict-of-law provisions.
Nothing in this Section shall prevent a party's ability to bring
cross-claims or counter-claims.

9. Miscellaneous
----------------

This License represents the complete agreement concerning the subject
matter hereof. If any provision of this License is held to be
unenforceable, such provision shall be reformed only to the extent
necessary to make it enforceable. Any law or regulation which provides
that the language of a contract shall be construed against the drafter
shall not be used to construe this License against a Contributor.

10. Versions of the License
---------------------------

10.1. New Versions

Mozilla Foundation is the license steward. Except as provided in Section
10.3, no one other than the license steward has the right to modify or
publish new versions of this License. Each version will be given a
distinguishing version number.

10.2. Effect of New Versions

You may distribute the Covered Software under the terms of the version
of the License under which You originally received the Covered Software,
or under the terms of any subsequent version published by the license
steward.

10.3. Modified Versions

If you create software not governed by this License, and you want to
create a new license for such software, you may create and use a
modified version of this License if you rename the license and remove
any references to the name of the license steward (except to note that
such modified license differs from this License).

10.4. Distributing Source Code Form that is Incompatible With Secondary
Licenses

If You choose to distribute Source Code Form that is Incompatible With
Secondary Licenses under the terms of this version of the License, the
notice described in Exhibit B of this License must be attached.

Exhibit A - Source Code Form License Notice
-------------------------------------------

  This Source Code Form is subject to the terms of the Mozilla Public
  License, v. 2.0. If a copy of the MPL was not distributed with this
  file, You can obtain one at http://mozilla.org/MPL/2.0/.

If it is not possible or desirable to put the notice in a particular
file, then You may include the notice in a location (such as a LICENSE
file in a relevant directory) where a recipient would be likely to look
for such a notice.

You may add additional accurate notices of copyright ownership.

Exhibit B - "Incompatible With Secondary Licenses" Notice
---------------------------------------------------------

  This Source Code Form is "Incompatible With Secondary Licenses", as
  defined by the Mozilla Public License, v. 2.0.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.README <==
Eigen is primarily MPL2 licensed. See COPYING.MPL2 and these links:
  http://www.mozilla.org/MPL/2.0/
  http://www.mozilla.org/MPL/2.0/FAQ.html

Some files contain third-party code under BSD or LGPL licenses, whence the other
COPYING.* files here.

All the LGPL code is either LGPL 2.1-only, or LGPL 2.1-or-later.
For this reason, the COPYING.LGPL file contains the LGPL 2.1 text.

If you want to guarantee that the Eigen code that you are #including is licensed
under the MPL2 and possibly more permissive licenses (like BSD), #define this
preprocessor symbol:
  EIGEN_MPL2_ONLY
For example, with most compilers, you could add this to your project CXXFLAGS:
  -DEIGEN_MPL2_ONLY
This will cause a compilation error to be generated if you #include any code that is
LGPL licensed.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Cholesky <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLESKY_MODULE_H
#define EIGEN_CHOLESKY_MODULE_H

#include "Core"
#include "Jacobi"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Cholesky_Module Cholesky module
  *
  *
  *
  * This module provides two variants of the Cholesky decomposition for selfadjoint (hermitian) matrices.
  * Those decompositions are also accessible via the following methods:
  *  - MatrixBase::llt()
  *  - MatrixBase::ldlt()
  *  - SelfAdjointView::llt()
  *  - SelfAdjointView::ldlt()
  *
  * \code
  * #include <Eigen/Cholesky>
  * \endcode
  */

#include "src/Cholesky/LLT.h"
#include "src/Cholesky/LDLT.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/Cholesky/LLT_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CHOLESKY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/CholmodSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLMODSUPPORT_MODULE_H
#define EIGEN_CHOLMODSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
  #include <cholmod.h>
}

/** \ingroup Support_modules
  * \defgroup CholmodSupport_Module CholmodSupport module
  *
  * This module provides an interface to the Cholmod library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the two following main factorization classes:
  * - class CholmodSupernodalLLT: a supernodal LLT Cholesky factorization.
  * - class CholmodDecomposiiton: a general L(D)LT Cholesky factorization with automatic or explicit runtime selection of the underlying factorization method (supernodal or simplicial).
  *
  * For the sake of completeness, this module also propose the two following classes:
  * - class CholmodSimplicialLLT
  * - class CholmodSimplicialLDLT
  * Note that these classes does not bring any particular advantage compared to the built-in
  * SimplicialLLT and SimplicialLDLT factorization classes.
  *
  * \code
  * #include <Eigen/CholmodSupport>
  * \endcode
  *
  * In order to use this module, the cholmod headers must be accessible from the include paths, and your binary must be linked to the cholmod library and its dependencies.
  * The dependencies depend on how cholmod has been compiled.
  * For a cmake based project, you can use our FindCholmod.cmake module to help you in this task.
  *
  */

#include "src/CholmodSupport/CholmodSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CHOLMODSUPPORT_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Core <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2011 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CORE_H
#define EIGEN_CORE_H

// first thing Eigen does: stop the compiler from reporting useless warnings.
#include "src/Core/util/DisableStupidWarnings.h"

// then include this file where all our macros are defined. It's really important to do it first because
// it's where we do all the compiler/OS/arch detections and define most defaults.
#include "src/Core/util/Macros.h"

// This detects SSE/AVX/NEON/etc. and configure alignment settings
#include "src/Core/util/ConfigureVectorization.h"

// We need cuda_runtime.h/hip_runtime.h to ensure that
// the EIGEN_USING_STD macro works properly on the device side
#if defined(EIGEN_CUDACC)
  #include <cuda_runtime.h>
#elif defined(EIGEN_HIPCC)
  #include <hip/hip_runtime.h>
#endif


#ifdef EIGEN_EXCEPTIONS
  #include <new>
#endif

// Disable the ipa-cp-clone optimization flag with MinGW 6.x or newer (enabled by default with -O3)
// See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=556 for details.
#if EIGEN_COMP_MINGW && EIGEN_GNUC_AT_LEAST(4,6) && EIGEN_GNUC_AT_MOST(5,5)
  #pragma GCC optimize ("-fno-ipa-cp-clone")
#endif

// Prevent ICC from specializing std::complex operators that silently fail
// on device. This allows us to use our own device-compatible specializations
// instead.
#if defined(EIGEN_COMP_ICC) && defined(EIGEN_GPU_COMPILE_PHASE) \
    && !defined(_OVERRIDE_COMPLEX_SPECIALIZATION_)
#define _OVERRIDE_COMPLEX_SPECIALIZATION_ 1
#endif
#include <complex>

// this include file manages BLAS and MKL related macros
// and inclusion of their respective header files
#include "src/Core/util/MKL_support.h"


#if defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)
  #define EIGEN_HAS_GPU_FP16
#endif

#if defined(EIGEN_HAS_CUDA_BF16) || defined(EIGEN_HAS_HIP_BF16)
  #define EIGEN_HAS_GPU_BF16
#endif

#if (defined _OPENMP) && (!defined EIGEN_DONT_PARALLELIZE)
  #define EIGEN_HAS_OPENMP
#endif

#ifdef EIGEN_HAS_OPENMP
#include <omp.h>
#endif

// MSVC for windows mobile does not have the errno.h file
#if !(EIGEN_COMP_MSVC && EIGEN_OS_WINCE) && !EIGEN_COMP_ARM
#define EIGEN_HAS_ERRNO
#endif

#ifdef EIGEN_HAS_ERRNO
#include <cerrno>
#endif
#include <cstddef>
#include <cstdlib>
#include <cmath>
#include <cassert>
#include <functional>
#include <sstream>
#ifndef EIGEN_NO_IO
  #include <iosfwd>
#endif
#include <cstring>
#include <string>
#include <limits>
#include <climits> // for CHAR_BIT
// for min/max:
#include <algorithm>

#if EIGEN_HAS_CXX11
#include <array>
#endif

// for std::is_nothrow_move_assignable
#ifdef EIGEN_INCLUDE_TYPE_TRAITS
#include <type_traits>
#endif

// for outputting debug info
#ifdef EIGEN_DEBUG_ASSIGN
#include <iostream>
#endif

// required for __cpuid, needs to be included after cmath
#if EIGEN_COMP_MSVC && EIGEN_ARCH_i386_OR_x86_64 && !EIGEN_OS_WINCE
  #include <intrin.h>
#endif

#if defined(EIGEN_USE_SYCL)
  #undef min
  #undef max
  #undef isnan
  #undef isinf
  #undef isfinite
  #include <CL/sycl.hpp>
  #include <map>
  #include <memory>
  #include <utility>
  #include <thread>
  #ifndef EIGEN_SYCL_LOCAL_THREAD_DIM0
  #define EIGEN_SYCL_LOCAL_THREAD_DIM0 16
  #endif
  #ifndef EIGEN_SYCL_LOCAL_THREAD_DIM1
  #define EIGEN_SYCL_LOCAL_THREAD_DIM1 16
  #endif
#endif


#if defined EIGEN2_SUPPORT_STAGE40_FULL_EIGEN3_STRICTNESS || defined EIGEN2_SUPPORT_STAGE30_FULL_EIGEN3_API || defined EIGEN2_SUPPORT_STAGE20_RESOLVE_API_CONFLICTS || defined EIGEN2_SUPPORT_STAGE10_FULL_EIGEN2_API || defined EIGEN2_SUPPORT
// This will generate an error message:
#error Eigen2-support is only available up to version 3.2. Please go to "http://eigen.tuxfamily.org/index.php?title=Eigen2" for further information
#endif

namespace Eigen {

// we use size_t frequently and we'll never remember to prepend it with std:: every time just to
// ensure QNX/QCC support
using std::size_t;
// gcc 4.6.0 wants std:: for ptrdiff_t
using std::ptrdiff_t;

}

/** \defgroup Core_Module Core module
  * This is the main module of Eigen providing dense matrix and vector support
  * (both fixed and dynamic size) with all the features corresponding to a BLAS library
  * and much more...
  *
  * \code
  * #include <Eigen/Core>
  * \endcode
  */

#include "src/Core/util/Constants.h"
#include "src/Core/util/Meta.h"
#include "src/Core/util/ForwardDeclarations.h"
#include "src/Core/util/StaticAssert.h"
#include "src/Core/util/XprHelper.h"
#include "src/Core/util/Memory.h"
#include "src/Core/util/IntegralConstant.h"
#include "src/Core/util/SymbolicIndex.h"

#include "src/Core/NumTraits.h"
#include "src/Core/MathFunctions.h"
#include "src/Core/GenericPacketMath.h"
#include "src/Core/MathFunctionsImpl.h"
#include "src/Core/arch/Default/ConjHelper.h"
// Generic half float support
#include "src/Core/arch/Default/Half.h"
#include "src/Core/arch/Default/BFloat16.h"
#include "src/Core/arch/Default/TypeCasting.h"
#include "src/Core/arch/Default/GenericPacketMathFunctionsFwd.h"

#if defined EIGEN_VECTORIZE_AVX512
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/Complex.h"
  #include "src/Core/arch/AVX/PacketMath.h"
  #include "src/Core/arch/AVX/TypeCasting.h"
  #include "src/Core/arch/AVX/Complex.h"
  #include "src/Core/arch/AVX512/PacketMath.h"
  #include "src/Core/arch/AVX512/TypeCasting.h"
  #include "src/Core/arch/AVX512/Complex.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/AVX/MathFunctions.h"
  #include "src/Core/arch/AVX512/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_AVX
  // Use AVX for floats and doubles, SSE for integers
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/Complex.h"
  #include "src/Core/arch/AVX/PacketMath.h"
  #include "src/Core/arch/AVX/TypeCasting.h"
  #include "src/Core/arch/AVX/Complex.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/AVX/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_SSE
  #include "src/Core/arch/SSE/PacketMath.h"
  #include "src/Core/arch/SSE/TypeCasting.h"
  #include "src/Core/arch/SSE/MathFunctions.h"
  #include "src/Core/arch/SSE/Complex.h"
#elif defined(EIGEN_VECTORIZE_ALTIVEC) || defined(EIGEN_VECTORIZE_VSX)
  #include "src/Core/arch/AltiVec/PacketMath.h"
  #include "src/Core/arch/AltiVec/MathFunctions.h"
  #include "src/Core/arch/AltiVec/Complex.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/Core/arch/NEON/PacketMath.h"
  #include "src/Core/arch/NEON/TypeCasting.h"
  #include "src/Core/arch/NEON/MathFunctions.h"
  #include "src/Core/arch/NEON/Complex.h"
#elif defined EIGEN_VECTORIZE_SVE
  #include "src/Core/arch/SVE/PacketMath.h"
  #include "src/Core/arch/SVE/TypeCasting.h"
  #include "src/Core/arch/SVE/MathFunctions.h"
#elif defined EIGEN_VECTORIZE_ZVECTOR
  #include "src/Core/arch/ZVector/PacketMath.h"
  #include "src/Core/arch/ZVector/MathFunctions.h"
  #include "src/Core/arch/ZVector/Complex.h"
#elif defined EIGEN_VECTORIZE_MSA
  #include "src/Core/arch/MSA/PacketMath.h"
  #include "src/Core/arch/MSA/MathFunctions.h"
  #include "src/Core/arch/MSA/Complex.h"
#endif

#if defined EIGEN_VECTORIZE_GPU
  #include "src/Core/arch/GPU/PacketMath.h"
  #include "src/Core/arch/GPU/MathFunctions.h"
  #include "src/Core/arch/GPU/TypeCasting.h"
#endif

#if defined(EIGEN_USE_SYCL)
  #include "src/Core/arch/SYCL/SyclMemoryModel.h"
  #include "src/Core/arch/SYCL/InteropHeaders.h"
#if !defined(EIGEN_DONT_VECTORIZE_SYCL)
  #include "src/Core/arch/SYCL/PacketMath.h"
  #include "src/Core/arch/SYCL/MathFunctions.h"
  #include "src/Core/arch/SYCL/TypeCasting.h"
#endif
#endif

#include "src/Core/arch/Default/Settings.h"
// This file provides generic implementations valid for scalar as well
#include "src/Core/arch/Default/GenericPacketMathFunctions.h"

#include "src/Core/functors/TernaryFunctors.h"
#include "src/Core/functors/BinaryFunctors.h"
#include "src/Core/functors/UnaryFunctors.h"
#include "src/Core/functors/NullaryFunctors.h"
#include "src/Core/functors/StlFunctors.h"
#include "src/Core/functors/AssignmentFunctors.h"

// Specialized functors to enable the processing of complex numbers
// on CUDA devices
#ifdef EIGEN_CUDACC
#include "src/Core/arch/CUDA/Complex.h"
#endif

#include "src/Core/util/IndexedViewHelper.h"
#include "src/Core/util/ReshapedHelper.h"
#include "src/Core/ArithmeticSequence.h"
#ifndef EIGEN_NO_IO
  #include "src/Core/IO.h"
#endif
#include "src/Core/DenseCoeffsBase.h"
#include "src/Core/DenseBase.h"
#include "src/Core/MatrixBase.h"
#include "src/Core/EigenBase.h"

#include "src/Core/Product.h"
#include "src/Core/CoreEvaluators.h"
#include "src/Core/AssignEvaluator.h"

#ifndef EIGEN_PARSED_BY_DOXYGEN // work around Doxygen bug triggered by Assign.h r814874
                                // at least confirmed with Doxygen 1.5.5 and 1.5.6
  #include "src/Core/Assign.h"
#endif

#include "src/Core/ArrayBase.h"
#include "src/Core/util/BlasUtil.h"
#include "src/Core/DenseStorage.h"
#include "src/Core/NestByValue.h"

// #include "src/Core/ForceAlignedAccess.h"

#include "src/Core/ReturnByValue.h"
#include "src/Core/NoAlias.h"
#include "src/Core/PlainObjectBase.h"
#include "src/Core/Matrix.h"
#include "src/Core/Array.h"
#include "src/Core/CwiseTernaryOp.h"
#include "src/Core/CwiseBinaryOp.h"
#include "src/Core/CwiseUnaryOp.h"
#include "src/Core/CwiseNullaryOp.h"
#include "src/Core/CwiseUnaryView.h"
#include "src/Core/SelfCwiseBinaryOp.h"
#include "src/Core/Dot.h"
#include "src/Core/StableNorm.h"
#include "src/Core/Stride.h"
#include "src/Core/MapBase.h"
#include "src/Core/Map.h"
#include "src/Core/Ref.h"
#include "src/Core/Block.h"
#include "src/Core/VectorBlock.h"
#include "src/Core/IndexedView.h"
#include "src/Core/Reshaped.h"
#include "src/Core/Transpose.h"
#include "src/Core/DiagonalMatrix.h"
#include "src/Core/Diagonal.h"
#include "src/Core/DiagonalProduct.h"
#include "src/Core/Redux.h"
#include "src/Core/Visitor.h"
#include "src/Core/Fuzzy.h"
#include "src/Core/Swap.h"
#include "src/Core/CommaInitializer.h"
#include "src/Core/GeneralProduct.h"
#include "src/Core/Solve.h"
#include "src/Core/Inverse.h"
#include "src/Core/SolverBase.h"
#include "src/Core/PermutationMatrix.h"
#include "src/Core/Transpositions.h"
#include "src/Core/TriangularMatrix.h"
#include "src/Core/SelfAdjointView.h"
#include "src/Core/products/GeneralBlockPanelKernel.h"
#include "src/Core/products/Parallelizer.h"
#include "src/Core/ProductEvaluators.h"
#include "src/Core/products/GeneralMatrixVector.h"
#include "src/Core/products/GeneralMatrixMatrix.h"
#include "src/Core/SolveTriangular.h"
#include "src/Core/products/GeneralMatrixMatrixTriangular.h"
#include "src/Core/products/SelfadjointMatrixVector.h"
#include "src/Core/products/SelfadjointMatrixMatrix.h"
#include "src/Core/products/SelfadjointProduct.h"
#include "src/Core/products/SelfadjointRank2Update.h"
#include "src/Core/products/TriangularMatrixVector.h"
#include "src/Core/products/TriangularMatrixMatrix.h"
#include "src/Core/products/TriangularSolverMatrix.h"
#include "src/Core/products/TriangularSolverVector.h"
#include "src/Core/BandMatrix.h"
#include "src/Core/CoreIterators.h"
#include "src/Core/ConditionEstimator.h"

#if defined(EIGEN_VECTORIZE_ALTIVEC) || defined(EIGEN_VECTORIZE_VSX)
  #include "src/Core/arch/AltiVec/MatrixProduct.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/Core/arch/NEON/GeneralBlockPanelKernel.h"
#endif

#include "src/Core/BooleanRedux.h"
#include "src/Core/Select.h"
#include "src/Core/VectorwiseOp.h"
#include "src/Core/PartialReduxEvaluator.h"
#include "src/Core/Random.h"
#include "src/Core/Replicate.h"
#include "src/Core/Reverse.h"
#include "src/Core/ArrayWrapper.h"
#include "src/Core/StlIterators.h"

#ifdef EIGEN_USE_BLAS
#include "src/Core/products/GeneralMatrixMatrix_BLAS.h"
#include "src/Core/products/GeneralMatrixVector_BLAS.h"
#include "src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h"
#include "src/Core/products/SelfadjointMatrixMatrix_BLAS.h"
#include "src/Core/products/SelfadjointMatrixVector_BLAS.h"
#include "src/Core/products/TriangularMatrixMatrix_BLAS.h"
#include "src/Core/products/TriangularMatrixVector_BLAS.h"
#include "src/Core/products/TriangularSolverMatrix_BLAS.h"
#endif // EIGEN_USE_BLAS

#ifdef EIGEN_USE_MKL_VML
#include "src/Core/Assign_MKL.h"
#endif

#include "src/Core/GlobalFunctions.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CORE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Dense <==
#include "Core"
#include "LU"
#include "Cholesky"
#include "QR"
#include "SVD"
#include "Geometry"
#include "Eigenvalues"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Eigen <==
#include "Dense"
#include "Sparse"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Eigenvalues <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENVALUES_MODULE_H
#define EIGEN_EIGENVALUES_MODULE_H

#include "Core"

#include "Cholesky"
#include "Jacobi"
#include "Householder"
#include "LU"
#include "Geometry"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Eigenvalues_Module Eigenvalues module
  *
  *
  *
  * This module mainly provides various eigenvalue solvers.
  * This module also provides some MatrixBase methods, including:
  *  - MatrixBase::eigenvalues(),
  *  - MatrixBase::operatorNorm()
  *
  * \code
  * #include <Eigen/Eigenvalues>
  * \endcode
  */

#include "src/misc/RealSvd2x2.h"
#include "src/Eigenvalues/Tridiagonalization.h"
#include "src/Eigenvalues/RealSchur.h"
#include "src/Eigenvalues/EigenSolver.h"
#include "src/Eigenvalues/SelfAdjointEigenSolver.h"
#include "src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h"
#include "src/Eigenvalues/HessenbergDecomposition.h"
#include "src/Eigenvalues/ComplexSchur.h"
#include "src/Eigenvalues/ComplexEigenSolver.h"
#include "src/Eigenvalues/RealQZ.h"
#include "src/Eigenvalues/GeneralizedEigenSolver.h"
#include "src/Eigenvalues/MatrixBaseEigenvalues.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/Eigenvalues/RealSchur_LAPACKE.h"
#include "src/Eigenvalues/ComplexSchur_LAPACKE.h"
#include "src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_EIGENVALUES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Geometry <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GEOMETRY_MODULE_H
#define EIGEN_GEOMETRY_MODULE_H

#include "Core"

#include "SVD"
#include "LU"
#include <limits>

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Geometry_Module Geometry module
  *
  * This module provides support for:
  *  - fixed-size homogeneous transformations
  *  - translation, scaling, 2D and 3D rotations
  *  - \link Quaternion quaternions \endlink
  *  - cross products (\ref MatrixBase::cross, \ref MatrixBase::cross3)
  *  - orthognal vector generation (\ref MatrixBase::unitOrthogonal)
  *  - some linear components: \link ParametrizedLine parametrized-lines \endlink and \link Hyperplane hyperplanes \endlink
  *  - \link AlignedBox axis aligned bounding boxes \endlink
  *  - \link umeyama least-square transformation fitting \endlink
  *
  * \code
  * #include <Eigen/Geometry>
  * \endcode
  */

#include "src/Geometry/OrthoMethods.h"
#include "src/Geometry/EulerAngles.h"

#include "src/Geometry/Homogeneous.h"
#include "src/Geometry/RotationBase.h"
#include "src/Geometry/Rotation2D.h"
#include "src/Geometry/Quaternion.h"
#include "src/Geometry/AngleAxis.h"
#include "src/Geometry/Transform.h"
#include "src/Geometry/Translation.h"
#include "src/Geometry/Scaling.h"
#include "src/Geometry/Hyperplane.h"
#include "src/Geometry/ParametrizedLine.h"
#include "src/Geometry/AlignedBox.h"
#include "src/Geometry/Umeyama.h"

// Use the SSE optimized version whenever possible.
#if (defined EIGEN_VECTORIZE_SSE) || (defined EIGEN_VECTORIZE_NEON)
#include "src/Geometry/arch/Geometry_SIMD.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_GEOMETRY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Householder <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_MODULE_H
#define EIGEN_HOUSEHOLDER_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Householder_Module Householder module
  * This module provides Householder transformations.
  *
  * \code
  * #include <Eigen/Householder>
  * \endcode
  */

#include "src/Householder/Householder.h"
#include "src/Householder/HouseholderSequence.h"
#include "src/Householder/BlockHouseholder.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_HOUSEHOLDER_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/IterativeLinearSolvers <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVELINEARSOLVERS_MODULE_H
#define EIGEN_ITERATIVELINEARSOLVERS_MODULE_H

#include "SparseCore"
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup IterativeLinearSolvers_Module IterativeLinearSolvers module
  *
  * This module currently provides iterative methods to solve problems of the form \c A \c x = \c b, where \c A is a squared matrix, usually very large and sparse.
  * Those solvers are accessible via the following classes:
  *  - ConjugateGradient for selfadjoint (hermitian) matrices,
  *  - LeastSquaresConjugateGradient for rectangular least-square problems,
  *  - BiCGSTAB for general square matrices.
  *
  * These iterative solvers are associated with some preconditioners:
  *  - IdentityPreconditioner - not really useful
  *  - DiagonalPreconditioner - also called Jacobi preconditioner, work very well on diagonal dominant matrices.
  *  - IncompleteLUT - incomplete LU factorization with dual thresholding
  *
  * Such problems can also be solved using the direct sparse decomposition modules: SparseCholesky, CholmodSupport, UmfPackSupport, SuperLUSupport.
  *
    \code
    #include <Eigen/IterativeLinearSolvers>
    \endcode
  */

#include "src/IterativeLinearSolvers/SolveWithGuess.h"
#include "src/IterativeLinearSolvers/IterativeSolverBase.h"
#include "src/IterativeLinearSolvers/BasicPreconditioners.h"
#include "src/IterativeLinearSolvers/ConjugateGradient.h"
#include "src/IterativeLinearSolvers/LeastSquareConjugateGradient.h"
#include "src/IterativeLinearSolvers/BiCGSTAB.h"
#include "src/IterativeLinearSolvers/IncompleteLUT.h"
#include "src/IterativeLinearSolvers/IncompleteCholesky.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ITERATIVELINEARSOLVERS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Jacobi <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBI_MODULE_H
#define EIGEN_JACOBI_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup Jacobi_Module Jacobi module
  * This module provides Jacobi and Givens rotations.
  *
  * \code
  * #include <Eigen/Jacobi>
  * \endcode
  *
  * In addition to listed classes, it defines the two following MatrixBase methods to apply a Jacobi or Givens rotation:
  *  - MatrixBase::applyOnTheLeft()
  *  - MatrixBase::applyOnTheRight().
  */

#include "src/Jacobi/Jacobi.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_JACOBI_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/KLUSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KLUSUPPORT_MODULE_H
#define EIGEN_KLUSUPPORT_MODULE_H

#include <Eigen/SparseCore>

#include <Eigen/src/Core/util/DisableStupidWarnings.h>

extern "C" {
#include <btf.h>
#include <klu.h>
   }

/** \ingroup Support_modules
  * \defgroup KLUSupport_Module KLUSupport module
  *
  * This module provides an interface to the KLU library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the following factorization class:
  * - class KLU: a sparse LU factorization, well-suited for circuit simulation.
  *
  * \code
  * #include <Eigen/KLUSupport>
  * \endcode
  *
  * In order to use this module, the klu and btf headers must be accessible from the include paths, and your binary must be linked to the klu library and its dependencies.
  * The dependencies depend on how umfpack has been compiled.
  * For a cmake based project, you can use our FindKLU.cmake module to help you in this task.
  *
  */

#include "src/KLUSupport/KLUSupport.h"

#include <Eigen/src/Core/util/ReenableStupidWarnings.h>

#endif // EIGEN_KLUSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/LU <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LU_MODULE_H
#define EIGEN_LU_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup LU_Module LU module
  * This module includes %LU decomposition and related notions such as matrix inversion and determinant.
  * This module defines the following MatrixBase methods:
  *  - MatrixBase::inverse()
  *  - MatrixBase::determinant()
  *
  * \code
  * #include <Eigen/LU>
  * \endcode
  */

#include "src/misc/Kernel.h"
#include "src/misc/Image.h"
#include "src/LU/FullPivLU.h"
#include "src/LU/PartialPivLU.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/LU/PartialPivLU_LAPACKE.h"
#endif
#include "src/LU/Determinant.h"
#include "src/LU/InverseImpl.h"

#if defined EIGEN_VECTORIZE_SSE || defined EIGEN_VECTORIZE_NEON
  #include "src/LU/arch/InverseSize4.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_LU_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/MetisSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_METISSUPPORT_MODULE_H
#define EIGEN_METISSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <metis.h>
}


/** \ingroup Support_modules
  * \defgroup MetisSupport_Module MetisSupport module
  *
  * \code
  * #include <Eigen/MetisSupport>
  * \endcode
  * This module defines an interface to the METIS reordering package (http://glaros.dtc.umn.edu/gkhome/views/metis). 
  * It can be used just as any other built-in method as explained in \link OrderingMethods_Module here. \endlink
  */


#include "src/MetisSupport/MetisSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_METISSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/OrderingMethods <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORDERINGMETHODS_MODULE_H
#define EIGEN_ORDERINGMETHODS_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup OrderingMethods_Module OrderingMethods module
  *
  * This module is currently for internal use only
  * 
  * It defines various built-in and external ordering methods for sparse matrices. 
  * They are typically used to reduce the number of elements during 
  * the sparse matrix decomposition (LLT, LU, QR).
  * Precisely, in a preprocessing step, a permutation matrix P is computed using 
  * those ordering methods and applied to the columns of the matrix. 
  * Using for instance the sparse Cholesky decomposition, it is expected that 
  * the nonzeros elements in LLT(A*P) will be much smaller than that in LLT(A).
  * 
  * 
  * Usage : 
  * \code
  * #include <Eigen/OrderingMethods>
  * \endcode
  * 
  * A simple usage is as a template parameter in the sparse decomposition classes : 
  * 
  * \code 
  * SparseLU<MatrixType, COLAMDOrdering<int> > solver;
  * \endcode 
  * 
  * \code 
  * SparseQR<MatrixType, COLAMDOrdering<int> > solver;
  * \endcode
  * 
  * It is possible as well to call directly a particular ordering method for your own purpose, 
  * \code 
  * AMDOrdering<int> ordering;
  * PermutationMatrix<Dynamic, Dynamic, int> perm;
  * SparseMatrix<double> A; 
  * //Fill the matrix ...
  * 
  * ordering(A, perm); // Call AMD
  * \endcode
  * 
  * \note Some of these methods (like AMD or METIS), need the sparsity pattern 
  * of the input matrix to be symmetric. When the matrix is structurally unsymmetric, 
  * Eigen computes internally the pattern of \f$A^T*A\f$ before calling the method.
  * If your matrix is already symmetric (at leat in structure), you can avoid that
  * by calling the method with a SelfAdjointView type.
  * 
  * \code
  *  // Call the ordering on the pattern of the lower triangular matrix A
  * ordering(A.selfadjointView<Lower>(), perm);
  * \endcode
  */

#include "src/OrderingMethods/Amd.h"
#include "src/OrderingMethods/Ordering.h"
#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ORDERINGMETHODS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/PaStiXSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PASTIXSUPPORT_MODULE_H
#define EIGEN_PASTIXSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <pastix_nompi.h>
#include <pastix.h>
}

#ifdef complex
#undef complex
#endif

/** \ingroup Support_modules
  * \defgroup PaStiXSupport_Module PaStiXSupport module
  * 
  * This module provides an interface to the <a href="http://pastix.gforge.inria.fr/">PaSTiX</a> library.
  * PaSTiX is a general \b supernodal, \b parallel and \b opensource sparse solver.
  * It provides the two following main factorization classes:
  * - class PastixLLT : a supernodal, parallel LLt Cholesky factorization.
  * - class PastixLDLT: a supernodal, parallel LDLt Cholesky factorization.
  * - class PastixLU : a supernodal, parallel LU factorization (optimized for a symmetric pattern).
  * 
  * \code
  * #include <Eigen/PaStiXSupport>
  * \endcode
  *
  * In order to use this module, the PaSTiX headers must be accessible from the include paths, and your binary must be linked to the PaSTiX library and its dependencies.
  * This wrapper resuires PaStiX version 5.x compiled without MPI support.
  * The dependencies depend on how PaSTiX has been compiled.
  * For a cmake based project, you can use our FindPaSTiX.cmake module to help you in this task.
  *
  */

#include "src/PaStiXSupport/PaStiXSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_PASTIXSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/PardisoSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARDISOSUPPORT_MODULE_H
#define EIGEN_PARDISOSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#include <mkl_pardiso.h>

/** \ingroup Support_modules
  * \defgroup PardisoSupport_Module PardisoSupport module
  *
  * This module brings support for the Intel(R) MKL PARDISO direct sparse solvers.
  *
  * \code
  * #include <Eigen/PardisoSupport>
  * \endcode
  *
  * In order to use this module, the MKL headers must be accessible from the include paths, and your binary must be linked to the MKL library and its dependencies.
  * See this \ref TopicUsingIntelMKL "page" for more information on MKL-Eigen integration.
  * 
  */

#include "src/PardisoSupport/PardisoSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_PARDISOSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/QR <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QR_MODULE_H
#define EIGEN_QR_MODULE_H

#include "Core"

#include "Cholesky"
#include "Jacobi"
#include "Householder"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup QR_Module QR module
  *
  *
  *
  * This module provides various QR decompositions
  * This module also provides some MatrixBase methods, including:
  *  - MatrixBase::householderQr()
  *  - MatrixBase::colPivHouseholderQr()
  *  - MatrixBase::fullPivHouseholderQr()
  *
  * \code
  * #include <Eigen/QR>
  * \endcode
  */

#include "src/QR/HouseholderQR.h"
#include "src/QR/FullPivHouseholderQR.h"
#include "src/QR/ColPivHouseholderQR.h"
#include "src/QR/CompleteOrthogonalDecomposition.h"
#ifdef EIGEN_USE_LAPACKE
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/QR/HouseholderQR_LAPACKE.h"
#include "src/QR/ColPivHouseholderQR_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_QR_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/QtAlignedMalloc <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QTMALLOC_MODULE_H
#define EIGEN_QTMALLOC_MODULE_H

#include "Core"

#if (!EIGEN_MALLOC_ALREADY_ALIGNED)

#include "src/Core/util/DisableStupidWarnings.h"

void *qMalloc(std::size_t size)
{
  return Eigen::internal::aligned_malloc(size);
}

void qFree(void *ptr)
{
  Eigen::internal::aligned_free(ptr);
}

void *qRealloc(void *ptr, std::size_t size)
{
  void* newPtr = Eigen::internal::aligned_malloc(size);
  std::memcpy(newPtr, ptr, size);
  Eigen::internal::aligned_free(ptr);
  return newPtr;
}

#include "src/Core/util/ReenableStupidWarnings.h"

#endif

#endif // EIGEN_QTMALLOC_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SPQRSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPQRSUPPORT_MODULE_H
#define EIGEN_SPQRSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#include "SuiteSparseQR.hpp"

/** \ingroup Support_modules
  * \defgroup SPQRSupport_Module SuiteSparseQR module
  * 
  * This module provides an interface to the SPQR library, which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  *
  * \code
  * #include <Eigen/SPQRSupport>
  * \endcode
  *
  * In order to use this module, the SPQR headers must be accessible from the include paths, and your binary must be linked to the SPQR library and its dependencies (Cholmod, AMD, COLAMD,...).
  * For a cmake based project, you can use our FindSPQR.cmake and FindCholmod.Cmake modules
  *
  */

#include "src/CholmodSupport/CholmodSupport.h"
#include "src/SPQRSupport/SuiteSparseQRSupport.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SVD <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SVD_MODULE_H
#define EIGEN_SVD_MODULE_H

#include "QR"
#include "Householder"
#include "Jacobi"

#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup SVD_Module SVD module
  *
  *
  *
  * This module provides SVD decomposition for matrices (both real and complex).
  * Two decomposition algorithms are provided:
  *  - JacobiSVD implementing two-sided Jacobi iterations is numerically very accurate, fast for small matrices, but very slow for larger ones.
  *  - BDCSVD implementing a recursive divide & conquer strategy on top of an upper-bidiagonalization which remains fast for large problems.
  * These decompositions are accessible via the respective classes and following MatrixBase methods:
  *  - MatrixBase::jacobiSvd()
  *  - MatrixBase::bdcSvd()
  *
  * \code
  * #include <Eigen/SVD>
  * \endcode
  */

#include "src/misc/RealSvd2x2.h"
#include "src/SVD/UpperBidiagonalization.h"
#include "src/SVD/SVDBase.h"
#include "src/SVD/JacobiSVD.h"
#include "src/SVD/BDCSVD.h"
#if defined(EIGEN_USE_LAPACKE) && !defined(EIGEN_USE_LAPACKE_STRICT)
#ifdef EIGEN_USE_MKL
#include "mkl_lapacke.h"
#else
#include "src/misc/lapacke.h"
#endif
#include "src/SVD/JacobiSVD_LAPACKE.h"
#endif

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SVD_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Sparse <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MODULE_H
#define EIGEN_SPARSE_MODULE_H

/** \defgroup Sparse_Module Sparse meta-module
  *
  * Meta-module including all related modules:
  * - \ref SparseCore_Module
  * - \ref OrderingMethods_Module
  * - \ref SparseCholesky_Module
  * - \ref SparseLU_Module
  * - \ref SparseQR_Module
  * - \ref IterativeLinearSolvers_Module
  *
    \code
    #include <Eigen/Sparse>
    \endcode
  */

#include "SparseCore"
#include "OrderingMethods"
#include "SparseCholesky"
#include "SparseLU"
#include "SparseQR"
#include "IterativeLinearSolvers"

#endif // EIGEN_SPARSE_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SparseCholesky <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2013 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSECHOLESKY_MODULE_H
#define EIGEN_SPARSECHOLESKY_MODULE_H

#include "SparseCore"
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

/** 
  * \defgroup SparseCholesky_Module SparseCholesky module
  *
  * This module currently provides two variants of the direct sparse Cholesky decomposition for selfadjoint (hermitian) matrices.
  * Those decompositions are accessible via the following classes:
  *  - SimplicialLLt,
  *  - SimplicialLDLt
  *
  * Such problems can also be solved using the ConjugateGradient solver from the IterativeLinearSolvers module.
  *
  * \code
  * #include <Eigen/SparseCholesky>
  * \endcode
  */

#include "src/SparseCholesky/SimplicialCholesky.h"
#include "src/SparseCholesky/SimplicialCholesky_impl.h"
#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSECHOLESKY_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SparseCore <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSECORE_MODULE_H
#define EIGEN_SPARSECORE_MODULE_H

#include "Core"

#include "src/Core/util/DisableStupidWarnings.h"

#include <vector>
#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>

/** 
  * \defgroup SparseCore_Module SparseCore module
  *
  * This module provides a sparse matrix representation, and basic associated matrix manipulations
  * and operations.
  *
  * See the \ref TutorialSparse "Sparse tutorial"
  *
  * \code
  * #include <Eigen/SparseCore>
  * \endcode
  *
  * This module depends on: Core.
  */

#include "src/SparseCore/SparseUtil.h"
#include "src/SparseCore/SparseMatrixBase.h"
#include "src/SparseCore/SparseAssign.h"
#include "src/SparseCore/CompressedStorage.h"
#include "src/SparseCore/AmbiVector.h"
#include "src/SparseCore/SparseCompressedBase.h"
#include "src/SparseCore/SparseMatrix.h"
#include "src/SparseCore/SparseMap.h"
#include "src/SparseCore/MappedSparseMatrix.h"
#include "src/SparseCore/SparseVector.h"
#include "src/SparseCore/SparseRef.h"
#include "src/SparseCore/SparseCwiseUnaryOp.h"
#include "src/SparseCore/SparseCwiseBinaryOp.h"
#include "src/SparseCore/SparseTranspose.h"
#include "src/SparseCore/SparseBlock.h"
#include "src/SparseCore/SparseDot.h"
#include "src/SparseCore/SparseRedux.h"
#include "src/SparseCore/SparseView.h"
#include "src/SparseCore/SparseDiagonalProduct.h"
#include "src/SparseCore/ConservativeSparseSparseProduct.h"
#include "src/SparseCore/SparseSparseProductWithPruning.h"
#include "src/SparseCore/SparseProduct.h"
#include "src/SparseCore/SparseDenseProduct.h"
#include "src/SparseCore/SparseSelfAdjointView.h"
#include "src/SparseCore/SparseTriangularView.h"
#include "src/SparseCore/TriangularSolver.h"
#include "src/SparseCore/SparsePermutation.h"
#include "src/SparseCore/SparseFuzzy.h"
#include "src/SparseCore/SparseSolverBase.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSECORE_MODULE_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SparseLU <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_MODULE_H
#define EIGEN_SPARSELU_MODULE_H

#include "SparseCore"

/** 
  * \defgroup SparseLU_Module SparseLU module
  * This module defines a supernodal factorization of general sparse matrices.
  * The code is fully optimized for supernode-panel updates with specialized kernels.
  * Please, see the documentation of the SparseLU class for more details.
  */

// Ordering interface
#include "OrderingMethods"

#include "src/Core/util/DisableStupidWarnings.h"

#include "src/SparseLU/SparseLU_gemm_kernel.h"

#include "src/SparseLU/SparseLU_Structs.h"
#include "src/SparseLU/SparseLU_SupernodalMatrix.h"
#include "src/SparseLU/SparseLUImpl.h"
#include "src/SparseCore/SparseColEtree.h"
#include "src/SparseLU/SparseLU_Memory.h"
#include "src/SparseLU/SparseLU_heap_relax_snode.h"
#include "src/SparseLU/SparseLU_relax_snode.h"
#include "src/SparseLU/SparseLU_pivotL.h"
#include "src/SparseLU/SparseLU_panel_dfs.h"
#include "src/SparseLU/SparseLU_kernel_bmod.h"
#include "src/SparseLU/SparseLU_panel_bmod.h"
#include "src/SparseLU/SparseLU_column_dfs.h"
#include "src/SparseLU/SparseLU_column_bmod.h"
#include "src/SparseLU/SparseLU_copy_to_ucol.h"
#include "src/SparseLU/SparseLU_pruneL.h"
#include "src/SparseLU/SparseLU_Utils.h"
#include "src/SparseLU/SparseLU.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSELU_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SparseQR <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEQR_MODULE_H
#define EIGEN_SPARSEQR_MODULE_H

#include "SparseCore"
#include "OrderingMethods"
#include "src/Core/util/DisableStupidWarnings.h"

/** \defgroup SparseQR_Module SparseQR module
  * \brief Provides QR decomposition for sparse matrices
  * 
  * This module provides a simplicial version of the left-looking Sparse QR decomposition. 
  * The columns of the input matrix should be reordered to limit the fill-in during the 
  * decomposition. Built-in methods (COLAMD, AMD) or external  methods (METIS) can be used to this end.
  * See the \link OrderingMethods_Module OrderingMethods\endlink module for the list 
  * of built-in and external ordering methods.
  * 
  * \code
  * #include <Eigen/SparseQR>
  * \endcode
  * 
  * 
  */

#include "src/SparseCore/SparseColEtree.h"
#include "src/SparseQR/SparseQR.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/StdDeque <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDDEQUE_MODULE_H
#define EIGEN_STDDEQUE_MODULE_H

#include "Core"
#include <deque>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_DEQUE_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdDeque.h"

#endif

#endif // EIGEN_STDDEQUE_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/StdList <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDLIST_MODULE_H
#define EIGEN_STDLIST_MODULE_H

#include "Core"
#include <list>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_LIST_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdList.h"

#endif

#endif // EIGEN_STDLIST_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/StdVector <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDVECTOR_MODULE_H
#define EIGEN_STDVECTOR_MODULE_H

#include "Core"
#include <vector>

#if EIGEN_COMP_MSVC && EIGEN_OS_WIN64 && (EIGEN_MAX_STATIC_ALIGN_BYTES<=16) /* MSVC auto aligns up to 16 bytes in 64 bit builds */

#define EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION(...)

#else

#include "src/StlSupport/StdVector.h"

#endif

#endif // EIGEN_STDVECTOR_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SuperLUSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUPERLUSUPPORT_MODULE_H
#define EIGEN_SUPERLUSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

#ifdef EMPTY
#define EIGEN_EMPTY_WAS_ALREADY_DEFINED
#endif

typedef int int_t;
#include <slu_Cnames.h>
#include <supermatrix.h>
#include <slu_util.h>

// slu_util.h defines a preprocessor token named EMPTY which is really polluting,
// so we remove it in favor of a SUPERLU_EMPTY token.
// If EMPTY was already defined then we don't undef it.

#if defined(EIGEN_EMPTY_WAS_ALREADY_DEFINED)
# undef EIGEN_EMPTY_WAS_ALREADY_DEFINED
#elif defined(EMPTY)
# undef EMPTY
#endif

#define SUPERLU_EMPTY (-1)

namespace Eigen { struct SluMatrix; }

/** \ingroup Support_modules
  * \defgroup SuperLUSupport_Module SuperLUSupport module
  *
  * This module provides an interface to the <a href="http://crd-legacy.lbl.gov/~xiaoye/SuperLU/">SuperLU</a> library.
  * It provides the following factorization class:
  * - class SuperLU: a supernodal sequential LU factorization.
  * - class SuperILU: a supernodal sequential incomplete LU factorization (to be used as a preconditioner for iterative methods).
  *
  * \warning This wrapper requires at least versions 4.0 of SuperLU. The 3.x versions are not supported.
  *
  * \warning When including this module, you have to use SUPERLU_EMPTY instead of EMPTY which is no longer defined because it is too polluting.
  *
  * \code
  * #include <Eigen/SuperLUSupport>
  * \endcode
  *
  * In order to use this module, the superlu headers must be accessible from the include paths, and your binary must be linked to the superlu library and its dependencies.
  * The dependencies depend on how superlu has been compiled.
  * For a cmake based project, you can use our FindSuperLU.cmake module to help you in this task.
  *
  */

#include "src/SuperLUSupport/SuperLUSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SUPERLUSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/UmfPackSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMFPACKSUPPORT_MODULE_H
#define EIGEN_UMFPACKSUPPORT_MODULE_H

#include "SparseCore"

#include "src/Core/util/DisableStupidWarnings.h"

extern "C" {
#include <umfpack.h>
}

/** \ingroup Support_modules
  * \defgroup UmfPackSupport_Module UmfPackSupport module
  *
  * This module provides an interface to the UmfPack library which is part of the <a href="http://www.suitesparse.com">suitesparse</a> package.
  * It provides the following factorization class:
  * - class UmfPackLU: a multifrontal sequential LU factorization.
  *
  * \code
  * #include <Eigen/UmfPackSupport>
  * \endcode
  *
  * In order to use this module, the umfpack headers must be accessible from the include paths, and your binary must be linked to the umfpack library and its dependencies.
  * The dependencies depend on how umfpack has been compiled.
  * For a cmake based project, you can use our FindUmfPack.cmake module to help you in this task.
  *
  */

#include "src/UmfPackSupport/UmfPackSupport.h"

#include "src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_UMFPACKSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Cholesky/LDLT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Keir Mierle <mierle@gmail.com>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011 Timothy E. Holy <tim.holy@gmail.com >
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LDLT_H
#define EIGEN_LDLT_H

namespace Eigen {

namespace internal {
  template<typename _MatrixType, int _UpLo> struct traits<LDLT<_MatrixType, _UpLo> >
   : traits<_MatrixType>
  {
    typedef MatrixXpr XprKind;
    typedef SolverStorage StorageKind;
    typedef int StorageIndex;
    enum { Flags = 0 };
  };

  template<typename MatrixType, int UpLo> struct LDLT_Traits;

  // PositiveSemiDef means positive semi-definite and non-zero; same for NegativeSemiDef
  enum SignMatrix { PositiveSemiDef, NegativeSemiDef, ZeroSign, Indefinite };
}

/** \ingroup Cholesky_Module
  *
  * \class LDLT
  *
  * \brief Robust Cholesky decomposition of a matrix with pivoting
  *
  * \tparam _MatrixType the type of the matrix of which to compute the LDL^T Cholesky decomposition
  * \tparam _UpLo the triangular part that will be used for the decompositon: Lower (default) or Upper.
  *             The other triangular part won't be read.
  *
  * Perform a robust Cholesky decomposition of a positive semidefinite or negative semidefinite
  * matrix \f$ A \f$ such that \f$ A =  P^TLDL^*P \f$, where P is a permutation matrix, L
  * is lower triangular with a unit diagonal and D is a diagonal matrix.
  *
  * The decomposition uses pivoting to ensure stability, so that D will have
  * zeros in the bottom right rank(A) - n submatrix. Avoiding the square root
  * on D also stabilizes the computation.
  *
  * Remember that Cholesky decompositions are not rank-revealing. Also, do not use a Cholesky
  * decomposition to determine whether a system of equations has a solution.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::ldlt(), SelfAdjointView::ldlt(), class LLT
  */
template<typename _MatrixType, int _UpLo> class LDLT
        : public SolverBase<LDLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<LDLT> Base;
    friend class SolverBase<LDLT>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(LDLT)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
      UpLo = _UpLo
    };
    typedef Matrix<Scalar, RowsAtCompileTime, 1, 0, MaxRowsAtCompileTime, 1> TmpMatrixType;

    typedef Transpositions<RowsAtCompileTime, MaxRowsAtCompileTime> TranspositionType;
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationType;

    typedef internal::LDLT_Traits<MatrixType,UpLo> Traits;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LDLT::compute(const MatrixType&).
      */
    LDLT()
      : m_matrix(),
        m_transpositions(),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa LDLT()
      */
    explicit LDLT(Index size)
      : m_matrix(size, size),
        m_transpositions(size),
        m_temporary(size),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {}

    /** \brief Constructor with decomposition
      *
      * This calculates the decomposition for the input \a matrix.
      *
      * \sa LDLT(Index size)
      */
    template<typename InputType>
    explicit LDLT(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.rows(), matrix.cols()),
        m_transpositions(matrix.rows()),
        m_temporary(matrix.rows()),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a LDLT factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa LDLT(const EigenBase&)
      */
    template<typename InputType>
    explicit LDLT(EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_transpositions(matrix.rows()),
        m_temporary(matrix.rows()),
        m_sign(internal::ZeroSign),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** Clear any existing decomposition
     * \sa rankUpdate(w,sigma)
     */
    void setZero()
    {
      m_isInitialized = false;
    }

    /** \returns a view of the upper triangular matrix U */
    inline typename Traits::MatrixU matrixU() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return Traits::getU(m_matrix);
    }

    /** \returns a view of the lower triangular matrix L */
    inline typename Traits::MatrixL matrixL() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return Traits::getL(m_matrix);
    }

    /** \returns the permutation matrix P as a transposition sequence.
      */
    inline const TranspositionType& transpositionsP() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_transpositions;
    }

    /** \returns the coefficients of the diagonal matrix D */
    inline Diagonal<const MatrixType> vectorD() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_matrix.diagonal();
    }

    /** \returns true if the matrix is positive (semidefinite) */
    inline bool isPositive() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_sign == internal::PositiveSemiDef || m_sign == internal::ZeroSign;
    }

    /** \returns true if the matrix is negative (semidefinite) */
    inline bool isNegative(void) const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_sign == internal::NegativeSemiDef || m_sign == internal::ZeroSign;
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns a solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * This function also supports in-place solves using the syntax <tt>x = decompositionObject.solve(x)</tt> .
      *
      * \note_about_checking_solutions
      *
      * More precisely, this method solves \f$ A x = b \f$ using the decomposition \f$ A = P^T L D L^* P \f$
      * by solving the systems \f$ P^T y_1 = b \f$, \f$ L y_2 = y_1 \f$, \f$ D y_3 = y_2 \f$,
      * \f$ L^* y_4 = y_3 \f$ and \f$ P x = y_4 \f$ in succession. If the matrix \f$ A \f$ is singular, then
      * \f$ D \f$ will also be singular (all the other matrices are invertible). In that case, the
      * least-square solution of \f$ D y_3 = y_2 \f$ is computed. This does not mean that this function
      * computes the least-square solution of \f$ A x = b \f$ if \f$ A \f$ is singular.
      *
      * \sa MatrixBase::ldlt(), SelfAdjointView::ldlt()
      */
    template<typename Rhs>
    inline const Solve<LDLT, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    template<typename Derived>
    bool solveInPlace(MatrixBase<Derived> &bAndX) const;

    template<typename InputType>
    LDLT& compute(const EigenBase<InputType>& matrix);

    /** \returns an estimate of the reciprocal condition number of the matrix of
     *  which \c *this is the LDLT decomposition.
     */
    RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    template <typename Derived>
    LDLT& rankUpdate(const MatrixBase<Derived>& w, const RealScalar& alpha=1);

    /** \returns the internal LDLT decomposition matrix
      *
      * TODO: document the storage layout
      */
    inline const MatrixType& matrixLDLT() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_matrix;
    }

    MatrixType reconstructedMatrix() const;

    /** \returns the adjoint of \c *this, that is, a const reference to the decomposition itself as the underlying matrix is self-adjoint.
      *
      * This method is provided for compatibility with other matrix decompositions, thus enabling generic code such as:
      * \code x = decomposition.adjoint().solve(b) \endcode
      */
    const LDLT& adjoint() const { return *this; };

    EIGEN_DEVICE_FUNC inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the factorization failed because of a zero pivot.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "LDLT is not initialized.");
      return m_info;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    /** \internal
      * Used to compute and store the Cholesky decomposition A = L D L^* = U^* D U.
      * The strict upper part is used during the decomposition, the strict lower
      * part correspond to the coefficients of L (its diagonal is equal to 1 and
      * is not stored), and the diagonal entries correspond to D.
      */
    MatrixType m_matrix;
    RealScalar m_l1_norm;
    TranspositionType m_transpositions;
    TmpMatrixType m_temporary;
    internal::SignMatrix m_sign;
    bool m_isInitialized;
    ComputationInfo m_info;
};

namespace internal {

template<int UpLo> struct ldlt_inplace;

template<> struct ldlt_inplace<Lower>
{
  template<typename MatrixType, typename TranspositionType, typename Workspace>
  static bool unblocked(MatrixType& mat, TranspositionType& transpositions, Workspace& temp, SignMatrix& sign)
  {
    using std::abs;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename TranspositionType::StorageIndex IndexType;
    eigen_assert(mat.rows()==mat.cols());
    const Index size = mat.rows();
    bool found_zero_pivot = false;
    bool ret = true;

    if (size <= 1)
    {
      transpositions.setIdentity();
      if(size==0) sign = ZeroSign;
      else if (numext::real(mat.coeff(0,0)) > static_cast<RealScalar>(0) ) sign = PositiveSemiDef;
      else if (numext::real(mat.coeff(0,0)) < static_cast<RealScalar>(0)) sign = NegativeSemiDef;
      else sign = ZeroSign;
      return true;
    }

    for (Index k = 0; k < size; ++k)
    {
      // Find largest diagonal element
      Index index_of_biggest_in_corner;
      mat.diagonal().tail(size-k).cwiseAbs().maxCoeff(&index_of_biggest_in_corner);
      index_of_biggest_in_corner += k;

      transpositions.coeffRef(k) = IndexType(index_of_biggest_in_corner);
      if(k != index_of_biggest_in_corner)
      {
        // apply the transposition while taking care to consider only
        // the lower triangular part
        Index s = size-index_of_biggest_in_corner-1; // trailing size after the biggest element
        mat.row(k).head(k).swap(mat.row(index_of_biggest_in_corner).head(k));
        mat.col(k).tail(s).swap(mat.col(index_of_biggest_in_corner).tail(s));
        std::swap(mat.coeffRef(k,k),mat.coeffRef(index_of_biggest_in_corner,index_of_biggest_in_corner));
        for(Index i=k+1;i<index_of_biggest_in_corner;++i)
        {
          Scalar tmp = mat.coeffRef(i,k);
          mat.coeffRef(i,k) = numext::conj(mat.coeffRef(index_of_biggest_in_corner,i));
          mat.coeffRef(index_of_biggest_in_corner,i) = numext::conj(tmp);
        }
        if(NumTraits<Scalar>::IsComplex)
          mat.coeffRef(index_of_biggest_in_corner,k) = numext::conj(mat.coeff(index_of_biggest_in_corner,k));
      }

      // partition the matrix:
      //       A00 |  -  |  -
      // lu  = A10 | A11 |  -
      //       A20 | A21 | A22
      Index rs = size - k - 1;
      Block<MatrixType,Dynamic,1> A21(mat,k+1,k,rs,1);
      Block<MatrixType,1,Dynamic> A10(mat,k,0,1,k);
      Block<MatrixType,Dynamic,Dynamic> A20(mat,k+1,0,rs,k);

      if(k>0)
      {
        temp.head(k) = mat.diagonal().real().head(k).asDiagonal() * A10.adjoint();
        mat.coeffRef(k,k) -= (A10 * temp.head(k)).value();
        if(rs>0)
          A21.noalias() -= A20 * temp.head(k);
      }

      // In some previous versions of Eigen (e.g., 3.2.1), the scaling was omitted if the pivot
      // was smaller than the cutoff value. However, since LDLT is not rank-revealing
      // we should only make sure that we do not introduce INF or NaN values.
      // Remark that LAPACK also uses 0 as the cutoff value.
      RealScalar realAkk = numext::real(mat.coeffRef(k,k));
      bool pivot_is_valid = (abs(realAkk) > RealScalar(0));

      if(k==0 && !pivot_is_valid)
      {
        // The entire diagonal is zero, there is nothing more to do
        // except filling the transpositions, and checking whether the matrix is zero.
        sign = ZeroSign;
        for(Index j = 0; j<size; ++j)
        {
          transpositions.coeffRef(j) = IndexType(j);
          ret = ret && (mat.col(j).tail(size-j-1).array()==Scalar(0)).all();
        }
        return ret;
      }

      if((rs>0) && pivot_is_valid)
        A21 /= realAkk;
      else if(rs>0)
        ret = ret && (A21.array()==Scalar(0)).all();

      if(found_zero_pivot && pivot_is_valid) ret = false; // factorization failed
      else if(!pivot_is_valid) found_zero_pivot = true;

      if (sign == PositiveSemiDef) {
        if (realAkk < static_cast<RealScalar>(0)) sign = Indefinite;
      } else if (sign == NegativeSemiDef) {
        if (realAkk > static_cast<RealScalar>(0)) sign = Indefinite;
      } else if (sign == ZeroSign) {
        if (realAkk > static_cast<RealScalar>(0)) sign = PositiveSemiDef;
        else if (realAkk < static_cast<RealScalar>(0)) sign = NegativeSemiDef;
      }
    }

    return ret;
  }

  // Reference for the algorithm: Davis and Hager, "Multiple Rank
  // Modifications of a Sparse Cholesky Factorization" (Algorithm 1)
  // Trivial rearrangements of their computations (Timothy E. Holy)
  // allow their algorithm to work for rank-1 updates even if the
  // original matrix is not of full rank.
  // Here only rank-1 updates are implemented, to reduce the
  // requirement for intermediate storage and improve accuracy
  template<typename MatrixType, typename WDerived>
  static bool updateInPlace(MatrixType& mat, MatrixBase<WDerived>& w, const typename MatrixType::RealScalar& sigma=1)
  {
    using numext::isfinite;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;

    const Index size = mat.rows();
    eigen_assert(mat.cols() == size && w.size()==size);

    RealScalar alpha = 1;

    // Apply the update
    for (Index j = 0; j < size; j++)
    {
      // Check for termination due to an original decomposition of low-rank
      if (!(isfinite)(alpha))
        break;

      // Update the diagonal terms
      RealScalar dj = numext::real(mat.coeff(j,j));
      Scalar wj = w.coeff(j);
      RealScalar swj2 = sigma*numext::abs2(wj);
      RealScalar gamma = dj*alpha + swj2;

      mat.coeffRef(j,j) += swj2/alpha;
      alpha += swj2/dj;


      // Update the terms of L
      Index rs = size-j-1;
      w.tail(rs) -= wj * mat.col(j).tail(rs);
      if(gamma != 0)
        mat.col(j).tail(rs) += (sigma*numext::conj(wj)/gamma)*w.tail(rs);
    }
    return true;
  }

  template<typename MatrixType, typename TranspositionType, typename Workspace, typename WType>
  static bool update(MatrixType& mat, const TranspositionType& transpositions, Workspace& tmp, const WType& w, const typename MatrixType::RealScalar& sigma=1)
  {
    // Apply the permutation to the input w
    tmp = transpositions * w;

    return ldlt_inplace<Lower>::updateInPlace(mat,tmp,sigma);
  }
};

template<> struct ldlt_inplace<Upper>
{
  template<typename MatrixType, typename TranspositionType, typename Workspace>
  static EIGEN_STRONG_INLINE bool unblocked(MatrixType& mat, TranspositionType& transpositions, Workspace& temp, SignMatrix& sign)
  {
    Transpose<MatrixType> matt(mat);
    return ldlt_inplace<Lower>::unblocked(matt, transpositions, temp, sign);
  }

  template<typename MatrixType, typename TranspositionType, typename Workspace, typename WType>
  static EIGEN_STRONG_INLINE bool update(MatrixType& mat, TranspositionType& transpositions, Workspace& tmp, WType& w, const typename MatrixType::RealScalar& sigma=1)
  {
    Transpose<MatrixType> matt(mat);
    return ldlt_inplace<Lower>::update(matt, transpositions, tmp, w.conjugate(), sigma);
  }
};

template<typename MatrixType> struct LDLT_Traits<MatrixType,Lower>
{
  typedef const TriangularView<const MatrixType, UnitLower> MatrixL;
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, UnitUpper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename MatrixType> struct LDLT_Traits<MatrixType,Upper>
{
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, UnitLower> MatrixL;
  typedef const TriangularView<const MatrixType, UnitUpper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m.adjoint()); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m); }
};

} // end namespace internal

/** Compute / recompute the LDLT decomposition A = L D L^* = U^* D U of \a matrix
  */
template<typename MatrixType, int _UpLo>
template<typename InputType>
LDLT<MatrixType,_UpLo>& LDLT<MatrixType,_UpLo>::compute(const EigenBase<InputType>& a)
{
  check_template_parameters();

  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();

  m_matrix = a.derived();

  // Compute matrix L1 norm = max abs column sum.
  m_l1_norm = RealScalar(0);
  // TODO move this code to SelfAdjointView
  for (Index col = 0; col < size; ++col) {
    RealScalar abs_col_sum;
    if (_UpLo == Lower)
      abs_col_sum = m_matrix.col(col).tail(size - col).template lpNorm<1>() + m_matrix.row(col).head(col).template lpNorm<1>();
    else
      abs_col_sum = m_matrix.col(col).head(col).template lpNorm<1>() + m_matrix.row(col).tail(size - col).template lpNorm<1>();
    if (abs_col_sum > m_l1_norm)
      m_l1_norm = abs_col_sum;
  }

  m_transpositions.resize(size);
  m_isInitialized = false;
  m_temporary.resize(size);
  m_sign = internal::ZeroSign;

  m_info = internal::ldlt_inplace<UpLo>::unblocked(m_matrix, m_transpositions, m_temporary, m_sign) ? Success : NumericalIssue;

  m_isInitialized = true;
  return *this;
}

/** Update the LDLT decomposition:  given A = L D L^T, efficiently compute the decomposition of A + sigma w w^T.
 * \param w a vector to be incorporated into the decomposition.
 * \param sigma a scalar, +1 for updates and -1 for "downdates," which correspond to removing previously-added column vectors. Optional; default value is +1.
 * \sa setZero()
  */
template<typename MatrixType, int _UpLo>
template<typename Derived>
LDLT<MatrixType,_UpLo>& LDLT<MatrixType,_UpLo>::rankUpdate(const MatrixBase<Derived>& w, const typename LDLT<MatrixType,_UpLo>::RealScalar& sigma)
{
  typedef typename TranspositionType::StorageIndex IndexType;
  const Index size = w.rows();
  if (m_isInitialized)
  {
    eigen_assert(m_matrix.rows()==size);
  }
  else
  {
    m_matrix.resize(size,size);
    m_matrix.setZero();
    m_transpositions.resize(size);
    for (Index i = 0; i < size; i++)
      m_transpositions.coeffRef(i) = IndexType(i);
    m_temporary.resize(size);
    m_sign = sigma>=0 ? internal::PositiveSemiDef : internal::NegativeSemiDef;
    m_isInitialized = true;
  }

  internal::ldlt_inplace<UpLo>::update(m_matrix, m_transpositions, m_temporary, w, sigma);

  return *this;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType, int _UpLo>
template<typename RhsType, typename DstType>
void LDLT<_MatrixType,_UpLo>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  _solve_impl_transposed<true>(rhs, dst);
}

template<typename _MatrixType,int _UpLo>
template<bool Conjugate, typename RhsType, typename DstType>
void LDLT<_MatrixType,_UpLo>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  // dst = P b
  dst = m_transpositions * rhs;

  // dst = L^-1 (P b)
  // dst = L^-*T (P b)
  matrixL().template conjugateIf<!Conjugate>().solveInPlace(dst);

  // dst = D^-* (L^-1 P b)
  // dst = D^-1 (L^-*T P b)
  // more precisely, use pseudo-inverse of D (see bug 241)
  using std::abs;
  const typename Diagonal<const MatrixType>::RealReturnType vecD(vectorD());
  // In some previous versions, tolerance was set to the max of 1/highest (or rather numeric_limits::min())
  // and the maximal diagonal entry * epsilon as motivated by LAPACK's xGELSS:
  // RealScalar tolerance = numext::maxi(vecD.array().abs().maxCoeff() * NumTraits<RealScalar>::epsilon(),RealScalar(1) / NumTraits<RealScalar>::highest());
  // However, LDLT is not rank revealing, and so adjusting the tolerance wrt to the highest
  // diagonal element is not well justified and leads to numerical issues in some cases.
  // Moreover, Lapack's xSYTRS routines use 0 for the tolerance.
  // Using numeric_limits::min() gives us more robustness to denormals.
  RealScalar tolerance = (std::numeric_limits<RealScalar>::min)();
  for (Index i = 0; i < vecD.size(); ++i)
  {
    if(abs(vecD(i)) > tolerance)
      dst.row(i) /= vecD(i);
    else
      dst.row(i).setZero();
  }

  // dst = L^-* (D^-* L^-1 P b)
  // dst = L^-T (D^-1 L^-*T P b)
  matrixL().transpose().template conjugateIf<Conjugate>().solveInPlace(dst);

  // dst = P^T (L^-* D^-* L^-1 P b) = A^-1 b
  // dst = P^-T (L^-T D^-1 L^-*T P b) = A^-1 b
  dst = m_transpositions.transpose() * dst;
}
#endif

/** \internal use x = ldlt_object.solve(x);
  *
  * This is the \em in-place version of solve().
  *
  * \param bAndX represents both the right-hand side matrix b and result x.
  *
  * \returns true always! If you need to check for existence of solutions, use another decomposition like LU, QR, or SVD.
  *
  * This version avoids a copy when the right hand side matrix b is not
  * needed anymore.
  *
  * \sa LDLT::solve(), MatrixBase::ldlt()
  */
template<typename MatrixType,int _UpLo>
template<typename Derived>
bool LDLT<MatrixType,_UpLo>::solveInPlace(MatrixBase<Derived> &bAndX) const
{
  eigen_assert(m_isInitialized && "LDLT is not initialized.");
  eigen_assert(m_matrix.rows() == bAndX.rows());

  bAndX = this->solve(bAndX);

  return true;
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: P^T L D L^* P.
 * This function is provided for debug purpose. */
template<typename MatrixType, int _UpLo>
MatrixType LDLT<MatrixType,_UpLo>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LDLT is not initialized.");
  const Index size = m_matrix.rows();
  MatrixType res(size,size);

  // P
  res.setIdentity();
  res = transpositionsP() * res;
  // L^* P
  res = matrixU() * res;
  // D(L^*P)
  res = vectorD().real().asDiagonal() * res;
  // L(DL^*P)
  res = matrixL() * res;
  // P^T (LDL^*P)
  res = transpositionsP().transpose() * res;

  return res;
}

/** \cholesky_module
  * \returns the Cholesky decomposition with full pivoting without square root of \c *this
  * \sa MatrixBase::ldlt()
  */
template<typename MatrixType, unsigned int UpLo>
inline const LDLT<typename SelfAdjointView<MatrixType, UpLo>::PlainObject, UpLo>
SelfAdjointView<MatrixType, UpLo>::ldlt() const
{
  return LDLT<PlainObject,UpLo>(m_matrix);
}

/** \cholesky_module
  * \returns the Cholesky decomposition with full pivoting without square root of \c *this
  * \sa SelfAdjointView::ldlt()
  */
template<typename Derived>
inline const LDLT<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::ldlt() const
{
  return LDLT<PlainObject>(derived());
}

} // end namespace Eigen

#endif // EIGEN_LDLT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Cholesky/LLT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LLT_H
#define EIGEN_LLT_H

namespace Eigen {

namespace internal{

template<typename _MatrixType, int _UpLo> struct traits<LLT<_MatrixType, _UpLo> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

template<typename MatrixType, int UpLo> struct LLT_Traits;
}

/** \ingroup Cholesky_Module
  *
  * \class LLT
  *
  * \brief Standard Cholesky decomposition (LL^T) of a matrix and associated features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LL^T Cholesky decomposition
  * \tparam _UpLo the triangular part that will be used for the decompositon: Lower (default) or Upper.
  *               The other triangular part won't be read.
  *
  * This class performs a LL^T Cholesky decomposition of a symmetric, positive definite
  * matrix A such that A = LL^* = U^*U, where L is lower triangular.
  *
  * While the Cholesky decomposition is particularly useful to solve selfadjoint problems like  D^*D x = b,
  * for that purpose, we recommend the Cholesky decomposition without square root which is more stable
  * and even faster. Nevertheless, this standard Cholesky decomposition remains useful in many other
  * situations like generalised eigen problems with hermitian matrices.
  *
  * Remember that Cholesky decompositions are not rank-revealing. This LLT decomposition is only stable on positive definite matrices,
  * use LDLT instead for the semidefinite case. Also, do not use a Cholesky decomposition to determine whether a system of equations
  * has a solution.
  *
  * Example: \include LLT_example.cpp
  * Output: \verbinclude LLT_example.out
  *
  * \b Performance: for best performance, it is recommended to use a column-major storage format
  * with the Lower triangular part (the default), or, equivalently, a row-major storage format
  * with the Upper triangular part. Otherwise, you might get a 20% slowdown for the full factorization
  * step, and rank-updates can be up to 3 times slower.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * Note that during the decomposition, only the lower (or upper, as defined by _UpLo) triangular part of A is considered.
  * Therefore, the strict lower part does not have to store correct values.
  *
  * \sa MatrixBase::llt(), SelfAdjointView::llt(), class LDLT
  */
template<typename _MatrixType, int _UpLo> class LLT
        : public SolverBase<LLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<LLT> Base;
    friend class SolverBase<LLT>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(LLT)
    enum {
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    enum {
      PacketSize = internal::packet_traits<Scalar>::size,
      AlignmentMask = int(PacketSize)-1,
      UpLo = _UpLo
    };

    typedef internal::LLT_Traits<MatrixType,UpLo> Traits;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LLT::compute(const MatrixType&).
      */
    LLT() : m_matrix(), m_isInitialized(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa LLT()
      */
    explicit LLT(Index size) : m_matrix(size, size),
                    m_isInitialized(false) {}

    template<typename InputType>
    explicit LLT(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.rows(), matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a LLT factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when
      * \c MatrixType is a Eigen::Ref.
      *
      * \sa LLT(const EigenBase&)
      */
    template<typename InputType>
    explicit LLT(EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }

    /** \returns a view of the upper triangular matrix U */
    inline typename Traits::MatrixU matrixU() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return Traits::getU(m_matrix);
    }

    /** \returns a view of the lower triangular matrix L */
    inline typename Traits::MatrixL matrixL() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return Traits::getL(m_matrix);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * Since this LLT class assumes anyway that the matrix A is invertible, the solution
      * theoretically exists and is unique regardless of b.
      *
      * Example: \include LLT_solve.cpp
      * Output: \verbinclude LLT_solve.out
      *
      * \sa solveInPlace(), MatrixBase::llt(), SelfAdjointView::llt()
      */
    template<typename Rhs>
    inline const Solve<LLT, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    template<typename Derived>
    void solveInPlace(const MatrixBase<Derived> &bAndX) const;

    template<typename InputType>
    LLT& compute(const EigenBase<InputType>& matrix);

    /** \returns an estimate of the reciprocal condition number of the matrix of
      *  which \c *this is the Cholesky decomposition.
      */
    RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      eigen_assert(m_info == Success && "LLT failed because matrix appears to be negative");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the LLT decomposition matrix
      *
      * TODO: document the storage layout
      */
    inline const MatrixType& matrixLLT() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return m_matrix;
    }

    MatrixType reconstructedMatrix() const;


    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears not to be positive definite.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "LLT is not initialized.");
      return m_info;
    }

    /** \returns the adjoint of \c *this, that is, a const reference to the decomposition itself as the underlying matrix is self-adjoint.
      *
      * This method is provided for compatibility with other matrix decompositions, thus enabling generic code such as:
      * \code x = decomposition.adjoint().solve(b) \endcode
      */
    const LLT& adjoint() const EIGEN_NOEXCEPT { return *this; };

    inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    template<typename VectorType>
    LLT & rankUpdate(const VectorType& vec, const RealScalar& sigma = 1);

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    /** \internal
      * Used to compute and store L
      * The strict upper part is not used and even not initialized.
      */
    MatrixType m_matrix;
    RealScalar m_l1_norm;
    bool m_isInitialized;
    ComputationInfo m_info;
};

namespace internal {

template<typename Scalar, int UpLo> struct llt_inplace;

template<typename MatrixType, typename VectorType>
static Index llt_rank_update_lower(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma)
{
  using std::sqrt;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef typename MatrixType::ColXpr ColXpr;
  typedef typename internal::remove_all<ColXpr>::type ColXprCleaned;
  typedef typename ColXprCleaned::SegmentReturnType ColXprSegment;
  typedef Matrix<Scalar,Dynamic,1> TempVectorType;
  typedef typename TempVectorType::SegmentReturnType TempVecSegment;

  Index n = mat.cols();
  eigen_assert(mat.rows()==n && vec.size()==n);

  TempVectorType temp;

  if(sigma>0)
  {
    // This version is based on Givens rotations.
    // It is faster than the other one below, but only works for updates,
    // i.e., for sigma > 0
    temp = sqrt(sigma) * vec;

    for(Index i=0; i<n; ++i)
    {
      JacobiRotation<Scalar> g;
      g.makeGivens(mat(i,i), -temp(i), &mat(i,i));

      Index rs = n-i-1;
      if(rs>0)
      {
        ColXprSegment x(mat.col(i).tail(rs));
        TempVecSegment y(temp.tail(rs));
        apply_rotation_in_the_plane(x, y, g);
      }
    }
  }
  else
  {
    temp = vec;
    RealScalar beta = 1;
    for(Index j=0; j<n; ++j)
    {
      RealScalar Ljj = numext::real(mat.coeff(j,j));
      RealScalar dj = numext::abs2(Ljj);
      Scalar wj = temp.coeff(j);
      RealScalar swj2 = sigma*numext::abs2(wj);
      RealScalar gamma = dj*beta + swj2;

      RealScalar x = dj + swj2/beta;
      if (x<=RealScalar(0))
        return j;
      RealScalar nLjj = sqrt(x);
      mat.coeffRef(j,j) = nLjj;
      beta += swj2/dj;

      // Update the terms of L
      Index rs = n-j-1;
      if(rs)
      {
        temp.tail(rs) -= (wj/Ljj) * mat.col(j).tail(rs);
        if(gamma != 0)
          mat.col(j).tail(rs) = (nLjj/Ljj) * mat.col(j).tail(rs) + (nLjj * sigma*numext::conj(wj)/gamma)*temp.tail(rs);
      }
    }
  }
  return -1;
}

template<typename Scalar> struct llt_inplace<Scalar, Lower>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename MatrixType>
  static Index unblocked(MatrixType& mat)
  {
    using std::sqrt;

    eigen_assert(mat.rows()==mat.cols());
    const Index size = mat.rows();
    for(Index k = 0; k < size; ++k)
    {
      Index rs = size-k-1; // remaining size

      Block<MatrixType,Dynamic,1> A21(mat,k+1,k,rs,1);
      Block<MatrixType,1,Dynamic> A10(mat,k,0,1,k);
      Block<MatrixType,Dynamic,Dynamic> A20(mat,k+1,0,rs,k);

      RealScalar x = numext::real(mat.coeff(k,k));
      if (k>0) x -= A10.squaredNorm();
      if (x<=RealScalar(0))
        return k;
      mat.coeffRef(k,k) = x = sqrt(x);
      if (k>0 && rs>0) A21.noalias() -= A20 * A10.adjoint();
      if (rs>0) A21 /= x;
    }
    return -1;
  }

  template<typename MatrixType>
  static Index blocked(MatrixType& m)
  {
    eigen_assert(m.rows()==m.cols());
    Index size = m.rows();
    if(size<32)
      return unblocked(m);

    Index blockSize = size/8;
    blockSize = (blockSize/16)*16;
    blockSize = (std::min)((std::max)(blockSize,Index(8)), Index(128));

    for (Index k=0; k<size; k+=blockSize)
    {
      // partition the matrix:
      //       A00 |  -  |  -
      // lu  = A10 | A11 |  -
      //       A20 | A21 | A22
      Index bs = (std::min)(blockSize, size-k);
      Index rs = size - k - bs;
      Block<MatrixType,Dynamic,Dynamic> A11(m,k,   k,   bs,bs);
      Block<MatrixType,Dynamic,Dynamic> A21(m,k+bs,k,   rs,bs);
      Block<MatrixType,Dynamic,Dynamic> A22(m,k+bs,k+bs,rs,rs);

      Index ret;
      if((ret=unblocked(A11))>=0) return k+ret;
      if(rs>0) A11.adjoint().template triangularView<Upper>().template solveInPlace<OnTheRight>(A21);
      if(rs>0) A22.template selfadjointView<Lower>().rankUpdate(A21,typename NumTraits<RealScalar>::Literal(-1)); // bottleneck
    }
    return -1;
  }

  template<typename MatrixType, typename VectorType>
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const RealScalar& sigma)
  {
    return Eigen::internal::llt_rank_update_lower(mat, vec, sigma);
  }
};

template<typename Scalar> struct llt_inplace<Scalar, Upper>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;

  template<typename MatrixType>
  static EIGEN_STRONG_INLINE Index unblocked(MatrixType& mat)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::unblocked(matt);
  }
  template<typename MatrixType>
  static EIGEN_STRONG_INLINE Index blocked(MatrixType& mat)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::blocked(matt);
  }
  template<typename MatrixType, typename VectorType>
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const RealScalar& sigma)
  {
    Transpose<MatrixType> matt(mat);
    return llt_inplace<Scalar, Lower>::rankUpdate(matt, vec.conjugate(), sigma);
  }
};

template<typename MatrixType> struct LLT_Traits<MatrixType,Lower>
{
  typedef const TriangularView<const MatrixType, Lower> MatrixL;
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, Upper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m.adjoint()); }
  static bool inplace_decomposition(MatrixType& m)
  { return llt_inplace<typename MatrixType::Scalar, Lower>::blocked(m)==-1; }
};

template<typename MatrixType> struct LLT_Traits<MatrixType,Upper>
{
  typedef const TriangularView<const typename MatrixType::AdjointReturnType, Lower> MatrixL;
  typedef const TriangularView<const MatrixType, Upper> MatrixU;
  static inline MatrixL getL(const MatrixType& m) { return MatrixL(m.adjoint()); }
  static inline MatrixU getU(const MatrixType& m) { return MatrixU(m); }
  static bool inplace_decomposition(MatrixType& m)
  { return llt_inplace<typename MatrixType::Scalar, Upper>::blocked(m)==-1; }
};

} // end namespace internal

/** Computes / recomputes the Cholesky decomposition A = LL^* = U^*U of \a matrix
  *
  * \returns a reference to *this
  *
  * Example: \include TutorialLinAlgComputeTwice.cpp
  * Output: \verbinclude TutorialLinAlgComputeTwice.out
  */
template<typename MatrixType, int _UpLo>
template<typename InputType>
LLT<MatrixType,_UpLo>& LLT<MatrixType,_UpLo>::compute(const EigenBase<InputType>& a)
{
  check_template_parameters();

  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();
  m_matrix.resize(size, size);
  if (!internal::is_same_dense(m_matrix, a.derived()))
    m_matrix = a.derived();

  // Compute matrix L1 norm = max abs column sum.
  m_l1_norm = RealScalar(0);
  // TODO move this code to SelfAdjointView
  for (Index col = 0; col < size; ++col) {
    RealScalar abs_col_sum;
    if (_UpLo == Lower)
      abs_col_sum = m_matrix.col(col).tail(size - col).template lpNorm<1>() + m_matrix.row(col).head(col).template lpNorm<1>();
    else
      abs_col_sum = m_matrix.col(col).head(col).template lpNorm<1>() + m_matrix.row(col).tail(size - col).template lpNorm<1>();
    if (abs_col_sum > m_l1_norm)
      m_l1_norm = abs_col_sum;
  }

  m_isInitialized = true;
  bool ok = Traits::inplace_decomposition(m_matrix);
  m_info = ok ? Success : NumericalIssue;

  return *this;
}

/** Performs a rank one update (or dowdate) of the current decomposition.
  * If A = LL^* before the rank one update,
  * then after it we have LL^* = A + sigma * v v^* where \a v must be a vector
  * of same dimension.
  */
template<typename _MatrixType, int _UpLo>
template<typename VectorType>
LLT<_MatrixType,_UpLo> & LLT<_MatrixType,_UpLo>::rankUpdate(const VectorType& v, const RealScalar& sigma)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorType);
  eigen_assert(v.size()==m_matrix.cols());
  eigen_assert(m_isInitialized);
  if(internal::llt_inplace<typename MatrixType::Scalar, UpLo>::rankUpdate(m_matrix,v,sigma)>=0)
    m_info = NumericalIssue;
  else
    m_info = Success;

  return *this;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType,int _UpLo>
template<typename RhsType, typename DstType>
void LLT<_MatrixType,_UpLo>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  _solve_impl_transposed<true>(rhs, dst);
}

template<typename _MatrixType,int _UpLo>
template<bool Conjugate, typename RhsType, typename DstType>
void LLT<_MatrixType,_UpLo>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
    dst = rhs;

    matrixL().template conjugateIf<!Conjugate>().solveInPlace(dst);
    matrixU().template conjugateIf<!Conjugate>().solveInPlace(dst);
}
#endif

/** \internal use x = llt_object.solve(x);
  *
  * This is the \em in-place version of solve().
  *
  * \param bAndX represents both the right-hand side matrix b and result x.
  *
  * This version avoids a copy when the right hand side matrix b is not needed anymore.
  *
  * \warning The parameter is only marked 'const' to make the C++ compiler accept a temporary expression here.
  * This function will const_cast it, so constness isn't honored here.
  *
  * \sa LLT::solve(), MatrixBase::llt()
  */
template<typename MatrixType, int _UpLo>
template<typename Derived>
void LLT<MatrixType,_UpLo>::solveInPlace(const MatrixBase<Derived> &bAndX) const
{
  eigen_assert(m_isInitialized && "LLT is not initialized.");
  eigen_assert(m_matrix.rows()==bAndX.rows());
  matrixL().solveInPlace(bAndX);
  matrixU().solveInPlace(bAndX);
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: L L^*.
 * This function is provided for debug purpose. */
template<typename MatrixType, int _UpLo>
MatrixType LLT<MatrixType,_UpLo>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LLT is not initialized.");
  return matrixL() * matrixL().adjoint().toDenseMatrix();
}

/** \cholesky_module
  * \returns the LLT decomposition of \c *this
  * \sa SelfAdjointView::llt()
  */
template<typename Derived>
inline const LLT<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::llt() const
{
  return LLT<PlainObject>(derived());
}

/** \cholesky_module
  * \returns the LLT decomposition of \c *this
  * \sa SelfAdjointView::llt()
  */
template<typename MatrixType, unsigned int UpLo>
inline const LLT<typename SelfAdjointView<MatrixType, UpLo>::PlainObject, UpLo>
SelfAdjointView<MatrixType, UpLo>::llt() const
{
  return LLT<PlainObject,UpLo>(m_matrix);
}

} // end namespace Eigen

#endif // EIGEN_LLT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Cholesky/LLT_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *     LLt decomposition based on LAPACKE_?potrf function.
 ********************************************************************************
*/

#ifndef EIGEN_LLT_LAPACKE_H
#define EIGEN_LLT_LAPACKE_H

namespace Eigen { 

namespace internal {

template<typename Scalar> struct lapacke_llt;

#define EIGEN_LAPACKE_LLT(EIGTYPE, BLASTYPE, LAPACKE_PREFIX) \
template<> struct lapacke_llt<EIGTYPE> \
{ \
  template<typename MatrixType> \
  static inline Index potrf(MatrixType& m, char uplo) \
  { \
    lapack_int matrix_order; \
    lapack_int size, lda, info, StorageOrder; \
    EIGTYPE* a; \
    eigen_assert(m.rows()==m.cols()); \
    /* Set up parameters for ?potrf */ \
    size = convert_index<lapack_int>(m.rows()); \
    StorageOrder = MatrixType::Flags&RowMajorBit?RowMajor:ColMajor; \
    matrix_order = StorageOrder==RowMajor ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    a = &(m.coeffRef(0,0)); \
    lda = convert_index<lapack_int>(m.outerStride()); \
\
    info = LAPACKE_##LAPACKE_PREFIX##potrf( matrix_order, uplo, size, (BLASTYPE*)a, lda ); \
    info = (info==0) ? -1 : info>0 ? info-1 : size; \
    return info; \
  } \
}; \
template<> struct llt_inplace<EIGTYPE, Lower> \
{ \
  template<typename MatrixType> \
  static Index blocked(MatrixType& m) \
  { \
    return lapacke_llt<EIGTYPE>::potrf(m, 'L'); \
  } \
  template<typename MatrixType, typename VectorType> \
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma) \
  { return Eigen::internal::llt_rank_update_lower(mat, vec, sigma); } \
}; \
template<> struct llt_inplace<EIGTYPE, Upper> \
{ \
  template<typename MatrixType> \
  static Index blocked(MatrixType& m) \
  { \
    return lapacke_llt<EIGTYPE>::potrf(m, 'U'); \
  } \
  template<typename MatrixType, typename VectorType> \
  static Index rankUpdate(MatrixType& mat, const VectorType& vec, const typename MatrixType::RealScalar& sigma) \
  { \
    Transpose<MatrixType> matt(mat); \
    return llt_inplace<EIGTYPE, Lower>::rankUpdate(matt, vec.conjugate(), sigma); \
  } \
};

EIGEN_LAPACKE_LLT(double, double, d)
EIGEN_LAPACKE_LLT(float, float, s)
EIGEN_LAPACKE_LLT(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_LLT(scomplex, lapack_complex_float, c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LLT_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/CholmodSupport/CholmodSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CHOLMODSUPPORT_H
#define EIGEN_CHOLMODSUPPORT_H

namespace Eigen {

namespace internal {

template<typename Scalar> struct cholmod_configure_matrix;

template<> struct cholmod_configure_matrix<double> {
  template<typename CholmodType>
  static void run(CholmodType& mat) {
    mat.xtype = CHOLMOD_REAL;
    mat.dtype = CHOLMOD_DOUBLE;
  }
};

template<> struct cholmod_configure_matrix<std::complex<double> > {
  template<typename CholmodType>
  static void run(CholmodType& mat) {
    mat.xtype = CHOLMOD_COMPLEX;
    mat.dtype = CHOLMOD_DOUBLE;
  }
};

// Other scalar types are not yet supported by Cholmod
// template<> struct cholmod_configure_matrix<float> {
//   template<typename CholmodType>
//   static void run(CholmodType& mat) {
//     mat.xtype = CHOLMOD_REAL;
//     mat.dtype = CHOLMOD_SINGLE;
//   }
// };
//
// template<> struct cholmod_configure_matrix<std::complex<float> > {
//   template<typename CholmodType>
//   static void run(CholmodType& mat) {
//     mat.xtype = CHOLMOD_COMPLEX;
//     mat.dtype = CHOLMOD_SINGLE;
//   }
// };

} // namespace internal

/** Wraps the Eigen sparse matrix \a mat into a Cholmod sparse matrix object.
  * Note that the data are shared.
  */
template<typename _Scalar, int _Options, typename _StorageIndex>
cholmod_sparse viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_StorageIndex> > mat)
{
  cholmod_sparse res;
  res.nzmax   = mat.nonZeros();
  res.nrow    = mat.rows();
  res.ncol    = mat.cols();
  res.p       = mat.outerIndexPtr();
  res.i       = mat.innerIndexPtr();
  res.x       = mat.valuePtr();
  res.z       = 0;
  res.sorted  = 1;
  if(mat.isCompressed())
  {
    res.packed  = 1;
    res.nz = 0;
  }
  else
  {
    res.packed  = 0;
    res.nz = mat.innerNonZeroPtr();
  }

  res.dtype   = 0;
  res.stype   = -1;

  if (internal::is_same<_StorageIndex,int>::value)
  {
    res.itype = CHOLMOD_INT;
  }
  else if (internal::is_same<_StorageIndex,SuiteSparse_long>::value)
  {
    res.itype = CHOLMOD_LONG;
  }
  else
  {
    eigen_assert(false && "Index type not supported yet");
  }

  // setup res.xtype
  internal::cholmod_configure_matrix<_Scalar>::run(res);

  res.stype = 0;

  return res;
}

template<typename _Scalar, int _Options, typename _Index>
const cholmod_sparse viewAsCholmod(const SparseMatrix<_Scalar,_Options,_Index>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.const_cast_derived()));
  return res;
}

template<typename _Scalar, int _Options, typename _Index>
const cholmod_sparse viewAsCholmod(const SparseVector<_Scalar,_Options,_Index>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.const_cast_derived()));
  return res;
}

/** Returns a view of the Eigen sparse matrix \a mat as Cholmod sparse matrix.
  * The data are not copied but shared. */
template<typename _Scalar, int _Options, typename _Index, unsigned int UpLo>
cholmod_sparse viewAsCholmod(const SparseSelfAdjointView<const SparseMatrix<_Scalar,_Options,_Index>, UpLo>& mat)
{
  cholmod_sparse res = viewAsCholmod(Ref<SparseMatrix<_Scalar,_Options,_Index> >(mat.matrix().const_cast_derived()));

  if(UpLo==Upper) res.stype =  1;
  if(UpLo==Lower) res.stype = -1;
  // swap stype for rowmajor matrices (only works for real matrices)
  EIGEN_STATIC_ASSERT((_Options & RowMajorBit) == 0 || NumTraits<_Scalar>::IsComplex == 0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  if(_Options & RowMajorBit) res.stype *=-1;

  return res;
}

/** Returns a view of the Eigen \b dense matrix \a mat as Cholmod dense matrix.
  * The data are not copied but shared. */
template<typename Derived>
cholmod_dense viewAsCholmod(MatrixBase<Derived>& mat)
{
  EIGEN_STATIC_ASSERT((internal::traits<Derived>::Flags&RowMajorBit)==0,THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  typedef typename Derived::Scalar Scalar;

  cholmod_dense res;
  res.nrow   = mat.rows();
  res.ncol   = mat.cols();
  res.nzmax  = res.nrow * res.ncol;
  res.d      = Derived::IsVectorAtCompileTime ? mat.derived().size() : mat.derived().outerStride();
  res.x      = (void*)(mat.derived().data());
  res.z      = 0;

  internal::cholmod_configure_matrix<Scalar>::run(res);

  return res;
}

/** Returns a view of the Cholmod sparse matrix \a cm as an Eigen sparse matrix.
  * The data are not copied but shared. */
template<typename Scalar, int Flags, typename StorageIndex>
MappedSparseMatrix<Scalar,Flags,StorageIndex> viewAsEigen(cholmod_sparse& cm)
{
  return MappedSparseMatrix<Scalar,Flags,StorageIndex>
         (cm.nrow, cm.ncol, static_cast<StorageIndex*>(cm.p)[cm.ncol],
          static_cast<StorageIndex*>(cm.p), static_cast<StorageIndex*>(cm.i),static_cast<Scalar*>(cm.x) );
}

namespace internal {

// template specializations for int and long that call the correct cholmod method

#define EIGEN_CHOLMOD_SPECIALIZE0(ret, name) \
    template<typename _StorageIndex> inline ret cm_ ## name       (cholmod_common &Common) { return cholmod_ ## name   (&Common); } \
    template<>                       inline ret cm_ ## name<SuiteSparse_long> (cholmod_common &Common) { return cholmod_l_ ## name (&Common); }

#define EIGEN_CHOLMOD_SPECIALIZE1(ret, name, t1, a1) \
    template<typename _StorageIndex> inline ret cm_ ## name       (t1& a1, cholmod_common &Common) { return cholmod_ ## name   (&a1, &Common); } \
    template<>                       inline ret cm_ ## name<SuiteSparse_long> (t1& a1, cholmod_common &Common) { return cholmod_l_ ## name (&a1, &Common); }

EIGEN_CHOLMOD_SPECIALIZE0(int, start)
EIGEN_CHOLMOD_SPECIALIZE0(int, finish)

EIGEN_CHOLMOD_SPECIALIZE1(int, free_factor, cholmod_factor*, L)
EIGEN_CHOLMOD_SPECIALIZE1(int, free_dense,  cholmod_dense*,  X)
EIGEN_CHOLMOD_SPECIALIZE1(int, free_sparse, cholmod_sparse*, A)

EIGEN_CHOLMOD_SPECIALIZE1(cholmod_factor*, analyze, cholmod_sparse, A)

template<typename _StorageIndex> inline cholmod_dense*  cm_solve         (int sys, cholmod_factor& L, cholmod_dense&  B, cholmod_common &Common) { return cholmod_solve     (sys, &L, &B, &Common); }
template<>                       inline cholmod_dense*  cm_solve<SuiteSparse_long>   (int sys, cholmod_factor& L, cholmod_dense&  B, cholmod_common &Common) { return cholmod_l_solve   (sys, &L, &B, &Common); }

template<typename _StorageIndex> inline cholmod_sparse* cm_spsolve       (int sys, cholmod_factor& L, cholmod_sparse& B, cholmod_common &Common) { return cholmod_spsolve   (sys, &L, &B, &Common); }
template<>                       inline cholmod_sparse* cm_spsolve<SuiteSparse_long> (int sys, cholmod_factor& L, cholmod_sparse& B, cholmod_common &Common) { return cholmod_l_spsolve (sys, &L, &B, &Common); }

template<typename _StorageIndex>
inline int  cm_factorize_p       (cholmod_sparse*  A, double beta[2], _StorageIndex* fset, std::size_t fsize, cholmod_factor* L, cholmod_common &Common) { return cholmod_factorize_p   (A, beta, fset, fsize, L, &Common); }
template<>
inline int  cm_factorize_p<SuiteSparse_long> (cholmod_sparse*  A, double beta[2], SuiteSparse_long* fset,          std::size_t fsize, cholmod_factor* L, cholmod_common &Common) { return cholmod_l_factorize_p (A, beta, fset, fsize, L, &Common); }

#undef EIGEN_CHOLMOD_SPECIALIZE0
#undef EIGEN_CHOLMOD_SPECIALIZE1

}  // namespace internal


enum CholmodMode {
  CholmodAuto, CholmodSimplicialLLt, CholmodSupernodalLLt, CholmodLDLt
};


/** \ingroup CholmodSupport_Module
  * \class CholmodBase
  * \brief The base class for the direct Cholesky factorization of Cholmod
  * \sa class CholmodSupernodalLLT, class CholmodSimplicialLDLT, class CholmodSimplicialLLT
  */
template<typename _MatrixType, int _UpLo, typename Derived>
class CholmodBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef MatrixType CholMatrixType;
    typedef typename MatrixType::StorageIndex StorageIndex;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    CholmodBase()
      : m_cholmodFactor(0), m_info(Success), m_factorizationIsOk(false), m_analysisIsOk(false)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<double,RealScalar>::value), CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY);
      m_shiftOffset[0] = m_shiftOffset[1] = 0.0;
      internal::cm_start<StorageIndex>(m_cholmod);
    }

    explicit CholmodBase(const MatrixType& matrix)
      : m_cholmodFactor(0), m_info(Success), m_factorizationIsOk(false), m_analysisIsOk(false)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<double,RealScalar>::value), CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY);
      m_shiftOffset[0] = m_shiftOffset[1] = 0.0;
      internal::cm_start<StorageIndex>(m_cholmod);
      compute(matrix);
    }

    ~CholmodBase()
    {
      if(m_cholmodFactor)
        internal::cm_free_factor<StorageIndex>(m_cholmodFactor, m_cholmod);
      internal::cm_finish<StorageIndex>(m_cholmod);
    }

    inline StorageIndex cols() const { return internal::convert_index<StorageIndex, Index>(m_cholmodFactor->n); }
    inline StorageIndex rows() const { return internal::convert_index<StorageIndex, Index>(m_cholmodFactor->n); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    Derived& compute(const MatrixType& matrix)
    {
      analyzePattern(matrix);
      factorize(matrix);
      return derived();
    }

    /** Performs a symbolic decomposition on the sparsity pattern of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      if(m_cholmodFactor)
      {
        internal::cm_free_factor<StorageIndex>(m_cholmodFactor, m_cholmod);
        m_cholmodFactor = 0;
      }
      cholmod_sparse A = viewAsCholmod(matrix.template selfadjointView<UpLo>());
      m_cholmodFactor = internal::cm_analyze<StorageIndex>(A, m_cholmod);

      this->m_isInitialized = true;
      this->m_info = Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must have the same sparsity pattern as the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
      cholmod_sparse A = viewAsCholmod(matrix.template selfadjointView<UpLo>());
      internal::cm_factorize_p<StorageIndex>(&A, m_shiftOffset, 0, 0, m_cholmodFactor, m_cholmod);

      // If the factorization failed, minor is the column at which it did. On success minor == n.
      this->m_info = (m_cholmodFactor->minor == m_cholmodFactor->n ? Success : NumericalIssue);
      m_factorizationIsOk = true;
    }

    /** Returns a reference to the Cholmod's configuration structure to get a full control over the performed operations.
     *  See the Cholmod user guide for details. */
    cholmod_common& cholmod() { return m_cholmod; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      const Index size = m_cholmodFactor->n;
      EIGEN_UNUSED_VARIABLE(size);
      eigen_assert(size==b.rows());

      // Cholmod needs column-major storage without inner-stride, which corresponds to the default behavior of Ref.
      Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b.derived());

      cholmod_dense b_cd = viewAsCholmod(b_ref);
      cholmod_dense* x_cd = internal::cm_solve<StorageIndex>(CHOLMOD_A, *m_cholmodFactor, b_cd, m_cholmod);
      if(!x_cd)
      {
        this->m_info = NumericalIssue;
        return;
      }
      // TODO optimize this copy by swapping when possible (be careful with alignment, etc.)
      // NOTE Actually, the copy can be avoided by calling cholmod_solve2 instead of cholmod_solve
      dest = Matrix<Scalar,Dest::RowsAtCompileTime,Dest::ColsAtCompileTime>::Map(reinterpret_cast<Scalar*>(x_cd->x),b.rows(),b.cols());
      internal::cm_free_dense<StorageIndex>(x_cd, m_cholmod);
    }

    /** \internal */
    template<typename RhsDerived, typename DestDerived>
    void _solve_impl(const SparseMatrixBase<RhsDerived> &b, SparseMatrixBase<DestDerived> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      const Index size = m_cholmodFactor->n;
      EIGEN_UNUSED_VARIABLE(size);
      eigen_assert(size==b.rows());

      // note: cs stands for Cholmod Sparse
      Ref<SparseMatrix<typename RhsDerived::Scalar,ColMajor,typename RhsDerived::StorageIndex> > b_ref(b.const_cast_derived());
      cholmod_sparse b_cs = viewAsCholmod(b_ref);
      cholmod_sparse* x_cs = internal::cm_spsolve<StorageIndex>(CHOLMOD_A, *m_cholmodFactor, b_cs, m_cholmod);
      if(!x_cs)
      {
        this->m_info = NumericalIssue;
        return;
      }
      // TODO optimize this copy by swapping when possible (be careful with alignment, etc.)
      // NOTE cholmod_spsolve in fact just calls the dense solver for blocks of 4 columns at a time (similar to Eigen's sparse solver)
      dest.derived() = viewAsEigen<typename DestDerived::Scalar,ColMajor,typename DestDerived::StorageIndex>(*x_cs);
      internal::cm_free_sparse<StorageIndex>(x_cs, m_cholmod);
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN


    /** Sets the shift parameter that will be used to adjust the diagonal coefficients during the numerical factorization.
      *
      * During the numerical factorization, an offset term is added to the diagonal coefficients:\n
      * \c d_ii = \a offset + \c d_ii
      *
      * The default is \a offset=0.
      *
      * \returns a reference to \c *this.
      */
    Derived& setShift(const RealScalar& offset)
    {
      m_shiftOffset[0] = double(offset);
      return derived();
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      using std::exp;
      return exp(logDeterminant());
    }

    /** \returns the log determinant of the underlying matrix from the current factorization */
    Scalar logDeterminant() const
    {
      using std::log;
      using numext::real;
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");

      RealScalar logDet = 0;
      Scalar *x = static_cast<Scalar*>(m_cholmodFactor->x);
      if (m_cholmodFactor->is_super)
      {
        // Supernodal factorization stored as a packed list of dense column-major blocs,
        // as described by the following structure:

        // super[k] == index of the first column of the j-th super node
        StorageIndex *super = static_cast<StorageIndex*>(m_cholmodFactor->super);
        // pi[k] == offset to the description of row indices
        StorageIndex *pi = static_cast<StorageIndex*>(m_cholmodFactor->pi);
        // px[k] == offset to the respective dense block
        StorageIndex *px = static_cast<StorageIndex*>(m_cholmodFactor->px);

        Index nb_super_nodes = m_cholmodFactor->nsuper;
        for (Index k=0; k < nb_super_nodes; ++k)
        {
          StorageIndex ncols = super[k + 1] - super[k];
          StorageIndex nrows = pi[k + 1] - pi[k];

          Map<const Array<Scalar,1,Dynamic>, 0, InnerStride<> > sk(x + px[k], ncols, InnerStride<>(nrows+1));
          logDet += sk.real().log().sum();
        }
      }
      else
      {
        // Simplicial factorization stored as standard CSC matrix.
        StorageIndex *p = static_cast<StorageIndex*>(m_cholmodFactor->p);
        Index size = m_cholmodFactor->n;
        for (Index k=0; k<size; ++k)
          logDet += log(real( x[p[k]] ));
      }
      if (m_cholmodFactor->is_ll)
        logDet *= 2.0;
      return logDet;
    };

    template<typename Stream>
    void dumpMemory(Stream& /*s*/)
    {}

  protected:
    mutable cholmod_common m_cholmod;
    cholmod_factor* m_cholmodFactor;
    double m_shiftOffset[2];
    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
};

/** \ingroup CholmodSupport_Module
  * \class CholmodSimplicialLLT
  * \brief A simplicial direct Cholesky (LLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a simplicial LL^T Cholesky factorization
  * using the Cholmod library.
  * This simplicial variant is equivalent to Eigen's built-in SimplicialLLT class. Therefore, it has little practical interest.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept, class CholmodSupernodalLLT, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSimplicialLLT : public CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSimplicialLLT() : Base() { init(); }

    CholmodSimplicialLLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSimplicialLLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 0;
      m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
      m_cholmod.final_ll = 1;
    }
};


/** \ingroup CholmodSupport_Module
  * \class CholmodSimplicialLDLT
  * \brief A simplicial direct Cholesky (LDLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a simplicial LDL^T Cholesky factorization
  * using the Cholmod library.
  * This simplicial variant is equivalent to Eigen's built-in SimplicialLDLT class. Therefore, it has little practical interest.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept, class CholmodSupernodalLLT, class SimplicialLDLT
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSimplicialLDLT : public CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLDLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSimplicialLDLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSimplicialLDLT() : Base() { init(); }

    CholmodSimplicialLDLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSimplicialLDLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
    }
};

/** \ingroup CholmodSupport_Module
  * \class CholmodSupernodalLLT
  * \brief A supernodal Cholesky (LLT) factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a supernodal LL^T Cholesky factorization
  * using the Cholmod library.
  * This supernodal variant performs best on dense enough problems, e.g., 3D FEM, or very high order 2D FEM.
  * The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodSupernodalLLT : public CholmodBase<_MatrixType, _UpLo, CholmodSupernodalLLT<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodSupernodalLLT> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodSupernodalLLT() : Base() { init(); }

    CholmodSupernodalLLT(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodSupernodalLLT() {}
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_SUPERNODAL;
    }
};

/** \ingroup CholmodSupport_Module
  * \class CholmodDecomposition
  * \brief A general Cholesky factorization and solver based on Cholmod
  *
  * This class allows to solve for A.X = B sparse linear problems via a LL^T or LDL^T Cholesky factorization
  * using the Cholmod library. The sparse matrix A must be selfadjoint and positive definite. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * This variant permits to change the underlying Cholesky method at runtime.
  * On the other hand, it does not provide access to the result of the factorization.
  * The default is to let Cholmod automatically choose between a simplicial and supernodal factorization.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  *
  * \implsparsesolverconcept
  *
  * This class supports all kind of SparseMatrix<>: row or column major; upper, lower, or both; compressed or non compressed.
  *
  * \warning Only double precision real and complex scalar types are supported by Cholmod.
  *
  * \sa \ref TutorialSparseSolverConcept
  */
template<typename _MatrixType, int _UpLo = Lower>
class CholmodDecomposition : public CholmodBase<_MatrixType, _UpLo, CholmodDecomposition<_MatrixType, _UpLo> >
{
    typedef CholmodBase<_MatrixType, _UpLo, CholmodDecomposition> Base;
    using Base::m_cholmod;

  public:

    typedef _MatrixType MatrixType;

    CholmodDecomposition() : Base() { init(); }

    CholmodDecomposition(const MatrixType& matrix) : Base()
    {
      init();
      this->compute(matrix);
    }

    ~CholmodDecomposition() {}

    void setMode(CholmodMode mode)
    {
      switch(mode)
      {
        case CholmodAuto:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_AUTO;
          break;
        case CholmodSimplicialLLt:
          m_cholmod.final_asis = 0;
          m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
          m_cholmod.final_ll = 1;
          break;
        case CholmodSupernodalLLt:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_SUPERNODAL;
          break;
        case CholmodLDLt:
          m_cholmod.final_asis = 1;
          m_cholmod.supernodal = CHOLMOD_SIMPLICIAL;
          break;
        default:
          break;
      }
    }
  protected:
    void init()
    {
      m_cholmod.final_asis = 1;
      m_cholmod.supernodal = CHOLMOD_AUTO;
    }
};

} // end namespace Eigen

#endif // EIGEN_CHOLMODSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ArithmeticSequence.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARITHMETIC_SEQUENCE_H
#define EIGEN_ARITHMETIC_SEQUENCE_H

namespace Eigen {

namespace internal {

#if (!EIGEN_HAS_CXX11) || !((!EIGEN_COMP_GNUC) || EIGEN_COMP_GNUC>=48)
template<typename T> struct aseq_negate {};

template<> struct aseq_negate<Index> {
  typedef Index type;
};

template<int N> struct aseq_negate<FixedInt<N> > {
  typedef FixedInt<-N> type;
};

// Compilation error in the following case:
template<> struct aseq_negate<FixedInt<DynamicIndex> > {};

template<typename FirstType,typename SizeType,typename IncrType,
         bool FirstIsSymbolic=symbolic::is_symbolic<FirstType>::value,
         bool SizeIsSymbolic =symbolic::is_symbolic<SizeType>::value>
struct aseq_reverse_first_type {
  typedef Index type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,true,true> {
  typedef symbolic::AddExpr<FirstType,
                            symbolic::ProductExpr<symbolic::AddExpr<SizeType,symbolic::ValueExpr<FixedInt<-1> > >,
                                                  symbolic::ValueExpr<IncrType> >
                           > type;
};

template<typename SizeType,typename IncrType,typename EnableIf = void>
struct aseq_reverse_first_type_aux {
  typedef Index type;
};

template<typename SizeType,typename IncrType>
struct aseq_reverse_first_type_aux<SizeType,IncrType,typename internal::enable_if<bool((SizeType::value+IncrType::value)|0x1)>::type> {
  typedef FixedInt<(SizeType::value-1)*IncrType::value> type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,true,false> {
  typedef typename aseq_reverse_first_type_aux<SizeType,IncrType>::type Aux;
  typedef symbolic::AddExpr<FirstType,symbolic::ValueExpr<Aux> > type;
};

template<typename FirstType,typename SizeType,typename IncrType>
struct aseq_reverse_first_type<FirstType,SizeType,IncrType,false,true> {
  typedef symbolic::AddExpr<symbolic::ProductExpr<symbolic::AddExpr<SizeType,symbolic::ValueExpr<FixedInt<-1> > >,
                                                  symbolic::ValueExpr<IncrType> >,
                            symbolic::ValueExpr<> > type;
};
#endif

// Helper to cleanup the type of the increment:
template<typename T> struct cleanup_seq_incr {
  typedef typename cleanup_index_type<T,DynamicIndex>::type type;
};

}

//--------------------------------------------------------------------------------
// seq(first,last,incr) and seqN(first,size,incr)
//--------------------------------------------------------------------------------

template<typename FirstType=Index,typename SizeType=Index,typename IncrType=internal::FixedInt<1> >
class ArithmeticSequence;

template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                   typename internal::cleanup_index_type<SizeType>::type,
                   typename internal::cleanup_seq_incr<IncrType>::type >
seqN(FirstType first, SizeType size, IncrType incr);

/** \class ArithmeticSequence
  * \ingroup Core_Module
  *
  * This class represents an arithmetic progression \f$ a_0, a_1, a_2, ..., a_{n-1}\f$ defined by
  * its \em first value \f$ a_0 \f$, its \em size (aka length) \em n, and the \em increment (aka stride)
  * that is equal to \f$ a_{i+1}-a_{i}\f$ for any \em i.
  *
  * It is internally used as the return type of the Eigen::seq and Eigen::seqN functions, and as the input arguments
  * of DenseBase::operator()(const RowIndices&, const ColIndices&), and most of the time this is the
  * only way it is used.
  *
  * \tparam FirstType type of the first element, usually an Index,
  *                   but internally it can be a symbolic expression
  * \tparam SizeType type representing the size of the sequence, usually an Index
  *                  or a compile time integral constant. Internally, it can also be a symbolic expression
  * \tparam IncrType type of the increment, can be a runtime Index, or a compile time integral constant (default is compile-time 1)
  *
  * \sa Eigen::seq, Eigen::seqN, DenseBase::operator()(const RowIndices&, const ColIndices&), class IndexedView
  */
template<typename FirstType,typename SizeType,typename IncrType>
class ArithmeticSequence
{
public:
  ArithmeticSequence(FirstType first, SizeType size) : m_first(first), m_size(size) {}
  ArithmeticSequence(FirstType first, SizeType size, IncrType incr) : m_first(first), m_size(size), m_incr(incr) {}

  enum {
    SizeAtCompileTime = internal::get_fixed_value<SizeType>::value,
    IncrAtCompileTime = internal::get_fixed_value<IncrType,DynamicIndex>::value
  };

  /** \returns the size, i.e., number of elements, of the sequence */
  Index size()  const { return m_size; }

  /** \returns the first element \f$ a_0 \f$ in the sequence */
  Index first()  const { return m_first; }

  /** \returns the value \f$ a_i \f$ at index \a i in the sequence. */
  Index operator[](Index i) const { return m_first + i * m_incr; }

  const FirstType& firstObject() const { return m_first; }
  const SizeType&  sizeObject()  const { return m_size; }
  const IncrType&  incrObject()  const { return m_incr; }

protected:
  FirstType m_first;
  SizeType  m_size;
  IncrType  m_incr;

public:

#if EIGEN_HAS_CXX11 && ((!EIGEN_COMP_GNUC) || EIGEN_COMP_GNUC>=48)
  auto reverse() const -> decltype(Eigen::seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr)) {
    return seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr);
  }
#else
protected:
  typedef typename internal::aseq_negate<IncrType>::type ReverseIncrType;
  typedef typename internal::aseq_reverse_first_type<FirstType,SizeType,IncrType>::type ReverseFirstType;
public:
  ArithmeticSequence<ReverseFirstType,SizeType,ReverseIncrType>
  reverse() const {
    return seqN(m_first+(m_size+fix<-1>())*m_incr,m_size,-m_incr);
  }
#endif
};

/** \returns an ArithmeticSequence starting at \a first, of length \a size, and increment \a incr
  *
  * \sa seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType) */
template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type,typename internal::cleanup_seq_incr<IncrType>::type >
seqN(FirstType first, SizeType size, IncrType incr)  {
  return ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type,typename internal::cleanup_seq_incr<IncrType>::type>(first,size,incr);
}

/** \returns an ArithmeticSequence starting at \a first, of length \a size, and unit increment
  *
  * \sa seqN(FirstType,SizeType,IncrType), seq(FirstType,LastType) */
template<typename FirstType,typename SizeType>
ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type >
seqN(FirstType first, SizeType size)  {
  return ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,typename internal::cleanup_index_type<SizeType>::type>(first,size);
}

#ifdef EIGEN_PARSED_BY_DOXYGEN

/** \returns an ArithmeticSequence starting at \a f, up (or down) to \a l, and with positive (or negative) increment \a incr
  *
  * It is essentially an alias to:
  * \code
  * seqN(f, (l-f+incr)/incr, incr);
  * \endcode
  *
  * \sa seqN(FirstType,SizeType,IncrType), seq(FirstType,LastType)
  */
template<typename FirstType,typename LastType, typename IncrType>
auto seq(FirstType f, LastType l, IncrType incr);

/** \returns an ArithmeticSequence starting at \a f, up (or down) to \a l, and unit increment
  *
  * It is essentially an alias to:
  * \code
  * seqN(f,l-f+1);
  * \endcode
  *
  * \sa seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType)
  */
template<typename FirstType,typename LastType>
auto seq(FirstType f, LastType l);

#else // EIGEN_PARSED_BY_DOXYGEN

#if EIGEN_HAS_CXX11
template<typename FirstType,typename LastType>
auto seq(FirstType f, LastType l) -> decltype(seqN(typename internal::cleanup_index_type<FirstType>::type(f),
                                                   (  typename internal::cleanup_index_type<LastType>::type(l)
                                                    - typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>())))
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              (typename internal::cleanup_index_type<LastType>::type(l)
               -typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>()));
}

template<typename FirstType,typename LastType, typename IncrType>
auto seq(FirstType f, LastType l, IncrType incr)
  -> decltype(seqN(typename internal::cleanup_index_type<FirstType>::type(f),
                   (   typename internal::cleanup_index_type<LastType>::type(l)
                     - typename internal::cleanup_index_type<FirstType>::type(f)+typename internal::cleanup_seq_incr<IncrType>::type(incr)
                   ) / typename internal::cleanup_seq_incr<IncrType>::type(incr),
                   typename internal::cleanup_seq_incr<IncrType>::type(incr)))
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              ( typename internal::cleanup_index_type<LastType>::type(l)
               -typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr)) / CleanedIncrType(incr),
              CleanedIncrType(incr));
}

#else // EIGEN_HAS_CXX11

template<typename FirstType,typename LastType>
typename internal::enable_if<!(symbolic::is_symbolic<FirstType>::value || symbolic::is_symbolic<LastType>::value),
                             ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,Index> >::type
seq(FirstType f, LastType l)
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              Index((typename internal::cleanup_index_type<LastType>::type(l)-typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>())));
}

template<typename FirstTypeDerived,typename LastType>
typename internal::enable_if<!symbolic::is_symbolic<LastType>::value,
    ArithmeticSequence<FirstTypeDerived, symbolic::AddExpr<symbolic::AddExpr<symbolic::NegateExpr<FirstTypeDerived>,symbolic::ValueExpr<> >,
                                                            symbolic::ValueExpr<internal::FixedInt<1> > > > >::type
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, LastType l)
{
  return seqN(f.derived(),(typename internal::cleanup_index_type<LastType>::type(l)-f.derived()+fix<1>()));
}

template<typename FirstType,typename LastTypeDerived>
typename internal::enable_if<!symbolic::is_symbolic<FirstType>::value,
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                        symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::ValueExpr<> >,
                                          symbolic::ValueExpr<internal::FixedInt<1> > > > >::type
seq(FirstType f, const symbolic::BaseExpr<LastTypeDerived> &l)
{
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),(l.derived()-typename internal::cleanup_index_type<FirstType>::type(f)+fix<1>()));
}

template<typename FirstTypeDerived,typename LastTypeDerived>
ArithmeticSequence<FirstTypeDerived,
                    symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::NegateExpr<FirstTypeDerived> >,symbolic::ValueExpr<internal::FixedInt<1> > > >
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, const symbolic::BaseExpr<LastTypeDerived> &l)
{
  return seqN(f.derived(),(l.derived()-f.derived()+fix<1>()));
}


template<typename FirstType,typename LastType, typename IncrType>
typename internal::enable_if<!(symbolic::is_symbolic<FirstType>::value || symbolic::is_symbolic<LastType>::value),
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,Index,typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(FirstType f, LastType l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              Index((typename internal::cleanup_index_type<LastType>::type(l)-typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr))/CleanedIncrType(incr)), incr);
}

template<typename FirstTypeDerived,typename LastType, typename IncrType>
typename internal::enable_if<!symbolic::is_symbolic<LastType>::value,
    ArithmeticSequence<FirstTypeDerived,
                        symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<symbolic::NegateExpr<FirstTypeDerived>,
                                                                                   symbolic::ValueExpr<> >,
                                                                 symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                              symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                        typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, LastType l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(f.derived(),(typename internal::cleanup_index_type<LastType>::type(l)-f.derived()+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}

template<typename FirstType,typename LastTypeDerived, typename IncrType>
typename internal::enable_if<!symbolic::is_symbolic<FirstType>::value,
    ArithmeticSequence<typename internal::cleanup_index_type<FirstType>::type,
                        symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,symbolic::ValueExpr<> >,
                                                                 symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                               symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                        typename internal::cleanup_seq_incr<IncrType>::type> >::type
seq(FirstType f, const symbolic::BaseExpr<LastTypeDerived> &l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(typename internal::cleanup_index_type<FirstType>::type(f),
              (l.derived()-typename internal::cleanup_index_type<FirstType>::type(f)+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}

template<typename FirstTypeDerived,typename LastTypeDerived, typename IncrType>
ArithmeticSequence<FirstTypeDerived,
                    symbolic::QuotientExpr<symbolic::AddExpr<symbolic::AddExpr<LastTypeDerived,
                                                                               symbolic::NegateExpr<FirstTypeDerived> >,
                                                             symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                                          symbolic::ValueExpr<typename internal::cleanup_seq_incr<IncrType>::type> >,
                    typename internal::cleanup_seq_incr<IncrType>::type>
seq(const symbolic::BaseExpr<FirstTypeDerived> &f, const symbolic::BaseExpr<LastTypeDerived> &l, IncrType incr)
{
  typedef typename internal::cleanup_seq_incr<IncrType>::type CleanedIncrType;
  return seqN(f.derived(),(l.derived()-f.derived()+CleanedIncrType(incr))/CleanedIncrType(incr), incr);
}
#endif // EIGEN_HAS_CXX11

#endif // EIGEN_PARSED_BY_DOXYGEN


#if EIGEN_HAS_CXX11 || defined(EIGEN_PARSED_BY_DOXYGEN)
/** \cpp11
  * \returns a symbolic ArithmeticSequence representing the last \a size elements with increment \a incr.
  *
  * It is a shortcut for: \code seqN(last-(size-fix<1>)*incr, size, incr) \endcode
  * 
  * \sa lastN(SizeType), seqN(FirstType,SizeType), seq(FirstType,LastType,IncrType) */
template<typename SizeType,typename IncrType>
auto lastN(SizeType size, IncrType incr)
-> decltype(seqN(Eigen::last-(size-fix<1>())*incr, size, incr))
{
  return seqN(Eigen::last-(size-fix<1>())*incr, size, incr);
}

/** \cpp11
  * \returns a symbolic ArithmeticSequence representing the last \a size elements with a unit increment.
  *
  *  It is a shortcut for: \code seq(last+fix<1>-size, last) \endcode
  * 
  * \sa lastN(SizeType,IncrType, seqN(FirstType,SizeType), seq(FirstType,LastType) */
template<typename SizeType>
auto lastN(SizeType size)
-> decltype(seqN(Eigen::last+fix<1>()-size, size))
{
  return seqN(Eigen::last+fix<1>()-size, size);
}
#endif

namespace internal {

// Convert a symbolic span into a usable one (i.e., remove last/end "keywords")
template<typename T>
struct make_size_type {
  typedef typename internal::conditional<symbolic::is_symbolic<T>::value, Index, T>::type type;
};

template<typename FirstType,typename SizeType,typename IncrType,int XprSize>
struct IndexedViewCompatibleType<ArithmeticSequence<FirstType,SizeType,IncrType>, XprSize> {
  typedef ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType> type;
};

template<typename FirstType,typename SizeType,typename IncrType>
ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType>
makeIndexedViewCompatible(const ArithmeticSequence<FirstType,SizeType,IncrType>& ids, Index size,SpecializedType) {
  return ArithmeticSequence<Index,typename make_size_type<SizeType>::type,IncrType>(
            eval_expr_given_size(ids.firstObject(),size),eval_expr_given_size(ids.sizeObject(),size),ids.incrObject());
}

template<typename FirstType,typename SizeType,typename IncrType>
struct get_compile_time_incr<ArithmeticSequence<FirstType,SizeType,IncrType> > {
  enum { value = get_fixed_value<IncrType,DynamicIndex>::value };
};

} // end namespace internal

/** \namespace Eigen::indexing
  * \ingroup Core_Module
  * 
  * The sole purpose of this namespace is to be able to import all functions
  * and symbols that are expected to be used within operator() for indexing
  * and slicing. If you already imported the whole Eigen namespace:
  * \code using namespace Eigen; \endcode
  * then you are already all set. Otherwise, if you don't want/cannot import
  * the whole Eigen namespace, the following line:
  * \code using namespace Eigen::indexing; \endcode
  * is equivalent to:
  * \code
  using Eigen::all;
  using Eigen::seq;
  using Eigen::seqN;
  using Eigen::lastN; // c++11 only
  using Eigen::last;
  using Eigen::lastp1;
  using Eigen::fix;
  \endcode
  */
namespace indexing {
  using Eigen::all;
  using Eigen::seq;
  using Eigen::seqN;
  #if EIGEN_HAS_CXX11
  using Eigen::lastN;
  #endif
  using Eigen::last;
  using Eigen::lastp1;
  using Eigen::fix;
}

} // end namespace Eigen

#endif // EIGEN_ARITHMETIC_SEQUENCE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Array.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAY_H
#define EIGEN_ARRAY_H

namespace Eigen {

namespace internal {
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct traits<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> > : traits<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  typedef ArrayXpr XprKind;
  typedef ArrayBase<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> > XprBase;
};
}

/** \class Array
  * \ingroup Core_Module
  *
  * \brief General-purpose arrays with easy API for coefficient-wise operations
  *
  * The %Array class is very similar to the Matrix class. It provides
  * general-purpose one- and two-dimensional arrays. The difference between the
  * %Array and the %Matrix class is primarily in the API: the API for the
  * %Array class provides easy access to coefficient-wise operations, while the
  * API for the %Matrix class provides easy access to linear-algebra
  * operations.
  *
  * See documentation of class Matrix for detailed information on the template parameters
  * storage layout.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_ARRAY_PLUGIN.
  *
  * \sa \blank \ref TutorialArrayClass, \ref TopicClassHierarchy
  */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
class Array
  : public PlainObjectBase<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  public:

    typedef PlainObjectBase<Array> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Array)

    enum { Options = _Options };
    typedef typename Base::PlainObject PlainObject;

  protected:
    template <typename Derived, typename OtherDerived, bool IsVector>
    friend struct internal::conservative_resize_like_impl;

    using Base::m_storage;

  public:

    using Base::base;
    using Base::coeff;
    using Base::coeffRef;

    /**
      * The usage of
      *   using Base::operator=;
      * fails on MSVC. Since the code below is working with GCC and MSVC, we skipped
      * the usage of 'using'. This should be done only for operator=.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const EigenBase<OtherDerived> &other)
    {
      return Base::operator=(other);
    }

    /** Set all the entries to \a value.
      * \sa DenseBase::setConstant(), DenseBase::fill()
      */
    /* This overload is needed because the usage of
      *   using Base::operator=;
      * fails on MSVC. Since the code below is working with GCC and MSVC, we skipped
      * the usage of 'using'. This should be done only for operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const Scalar &value)
    {
      Base::setConstant(value);
      return *this;
    }

    /** Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const DenseBase<OtherDerived>& other)
    {
      return Base::_set(other);
    }

    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array& operator=(const Array& other)
    {
      return Base::_set(other);
    }

    /** Default constructor.
      *
      * For fixed-size matrices, does nothing.
      *
      * For dynamic-size matrices, creates an empty matrix of size 0. Does not allocate any array. Such a matrix
      * is called a null matrix. This constructor is the unique way to create null matrices: resizing
      * a matrix to 0 is not supported.
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array() : Base()
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    // FIXME is it still needed ??
    /** \internal */
    EIGEN_DEVICE_FUNC
    Array(internal::constructor_without_unaligned_array_assert)
      : Base(internal::constructor_without_unaligned_array_assert())
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }
#endif

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    Array(Array&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
      : Base(std::move(other))
    {
      Base::_check_template_params();
    }
    EIGEN_DEVICE_FUNC
    Array& operator=(Array&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
    {
      Base::operator=(std::move(other));
      return *this;
    }
#endif

    #if EIGEN_HAS_CXX11
    /** \copydoc PlainObjectBase(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
     *
     * Example: \include Array_variadic_ctor_cxx11.cpp
     * Output: \verbinclude Array_variadic_ctor_cxx11.out
     *
     * \sa Array(const std::initializer_list<std::initializer_list<Scalar>>&)
     * \sa Array(const Scalar&), Array(const Scalar&,const Scalar&)
     */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      : Base(a0, a1, a2, a3, args...) {}

    /** \brief Constructs an array and initializes it from the coefficients given as initializer-lists grouped by row. \cpp11
      *
      * In the general case, the constructor takes a list of rows, each row being represented as a list of coefficients:
      *
      * Example: \include Array_initializer_list_23_cxx11.cpp
      * Output: \verbinclude Array_initializer_list_23_cxx11.out
      *
      * Each of the inner initializer lists must contain the exact same number of elements, otherwise an assertion is triggered.
      *
      * In the case of a compile-time column 1D array, implicit transposition from a single row is allowed.
      * Therefore <code> Array<int,Dynamic,1>{{1,2,3,4,5}}</code> is legal and the more verbose syntax
      * <code>Array<int,Dynamic,1>{{1},{2},{3},{4},{5}}</code> can be avoided:
      *
      * Example: \include Array_initializer_list_vector_cxx11.cpp
      * Output: \verbinclude Array_initializer_list_vector_cxx11.out
      *
      * In the case of fixed-sized arrays, the initializer list sizes must exactly match the array sizes,
      * and implicit transposition is allowed for compile-time 1D arrays only.
      *
      * \sa  Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const std::initializer_list<std::initializer_list<Scalar>>& list) : Base(list) {}
    #endif // end EIGEN_HAS_CXX11

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE explicit Array(const T& x)
    {
      Base::_check_template_params();
      Base::template _init1<T>(x);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const T0& val0, const T1& val1)
    {
      Base::_check_template_params();
      this->template _init2<T0,T1>(val0, val1);
    }

    #else
    /** \brief Constructs a fixed-sized array initialized with coefficients starting at \a data */
    EIGEN_DEVICE_FUNC explicit Array(const Scalar *data);
    /** Constructs a vector or row-vector with given dimension. \only_for_vectors
      *
      * Note that this is only useful for dynamic-size vectors. For fixed-size vectors,
      * it is redundant to pass the dimension here, so it makes more sense to use the default
      * constructor Array() instead.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE explicit Array(Index dim);
    /** constructs an initialized 1x1 Array with the given coefficient
      * \sa const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args */
    Array(const Scalar& value);
    /** constructs an uninitialized array with \a rows rows and \a cols columns.
      *
      * This is useful for dynamic-size arrays. For fixed-size arrays,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Array() instead. */
    Array(Index rows, Index cols);
    /** constructs an initialized 2D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args) */
    Array(const Scalar& val0, const Scalar& val1);
    #endif  // end EIGEN_PARSED_BY_DOXYGEN

    /** constructs an initialized 3D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Scalar& val0, const Scalar& val1, const Scalar& val2)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Array, 3)
      m_storage.data()[0] = val0;
      m_storage.data()[1] = val1;
      m_storage.data()[2] = val2;
    }
    /** constructs an initialized 4D vector with given coefficients
      * \sa Array(const Scalar& a0, const Scalar& a1, const Scalar& a2, const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Scalar& val0, const Scalar& val1, const Scalar& val2, const Scalar& val3)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Array, 4)
      m_storage.data()[0] = val0;
      m_storage.data()[1] = val1;
      m_storage.data()[2] = val2;
      m_storage.data()[3] = val3;
    }

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const Array& other)
            : Base(other)
    { }

  private:
    struct PrivateType {};
  public:

    /** \sa MatrixBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Array(const EigenBase<OtherDerived> &other,
                              typename internal::enable_if<internal::is_convertible<typename OtherDerived::Scalar,Scalar>::value,
                                                           PrivateType>::type = PrivateType())
      : Base(other.derived())
    { }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT{ return 1; }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return this->innerSize(); }

    #ifdef EIGEN_ARRAY_PLUGIN
    #include EIGEN_ARRAY_PLUGIN
    #endif

  private:

    template<typename MatrixType, typename OtherDerived, bool SwapPointers>
    friend struct internal::matrix_swap_impl;
};

/** \defgroup arraytypedefs Global array typedefs
  * \ingroup Core_Module
  *
  * %Eigen defines several typedef shortcuts for most common 1D and 2D array types.
  *
  * The general patterns are the following:
  *
  * \c ArrayRowsColsType where \c Rows and \c Cols can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double, \c cf for complex float, \c cd
  * for complex double.
  *
  * For example, \c Array33d is a fixed-size 3x3 array type of doubles, and \c ArrayXXf is a dynamic-size matrix of floats.
  *
  * There are also \c ArraySizeType which are self-explanatory. For example, \c Array4cf is
  * a fixed-size 1D array of 4 complex floats.
  *
  * With \cpp11, template alias are also defined for common sizes.
  * They follow the same pattern as above except that the scalar type suffix is replaced by a
  * template parameter, i.e.:
  *   - `ArrayRowsCols<Type>` where `Rows` and `Cols` can be \c 2,\c 3,\c 4, or \c X for fixed or dynamic size.
  *   - `ArraySize<Type>` where `Size` can be \c 2,\c 3,\c 4 or \c X for fixed or dynamic size 1D arrays.
  *
  * \sa class Array
  */

#define EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)   \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, Size> Array##SizeSuffix##SizeSuffix##TypeSuffix;  \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, 1>    Array##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, Size)         \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Size, Dynamic> Array##Size##X##TypeSuffix;  \
/** \ingroup arraytypedefs */                                    \
typedef Array<Type, Dynamic, Size> Array##X##Size##TypeSuffix;

#define EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_ARRAY_TYPEDEFS(Type, TypeSuffix, Dynamic, X) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 2) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 3) \
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Type, TypeSuffix, 4)

EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(double,               d)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(std::complex<float>,  cf)
EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES(std::complex<double>, cd)

#undef EIGEN_MAKE_ARRAY_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_ARRAY_TYPEDEFS
#undef EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS

#if EIGEN_HAS_CXX11

#define EIGEN_MAKE_ARRAY_TYPEDEFS(Size, SizeSuffix)               \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##SizeSuffix##SizeSuffix = Array<Type, Size, Size>;    \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##SizeSuffix = Array<Type, Size, 1>;

#define EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(Size)                     \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##Size##X = Array<Type, Size, Dynamic>;                \
/** \ingroup arraytypedefs */                                     \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Array##X##Size = Array<Type, Dynamic, Size>;

EIGEN_MAKE_ARRAY_TYPEDEFS(2, 2)
EIGEN_MAKE_ARRAY_TYPEDEFS(3, 3)
EIGEN_MAKE_ARRAY_TYPEDEFS(4, 4)
EIGEN_MAKE_ARRAY_TYPEDEFS(Dynamic, X)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(2)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(3)
EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS(4)

#undef EIGEN_MAKE_ARRAY_TYPEDEFS
#undef EIGEN_MAKE_ARRAY_FIXED_TYPEDEFS

#endif // EIGEN_HAS_CXX11

#define EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, SizeSuffix) \
using Eigen::Matrix##SizeSuffix##TypeSuffix; \
using Eigen::Vector##SizeSuffix##TypeSuffix; \
using Eigen::RowVector##SizeSuffix##TypeSuffix;

#define EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(TypeSuffix) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 2) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 3) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, 4) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE_AND_SIZE(TypeSuffix, X) \

#define EIGEN_USING_ARRAY_TYPEDEFS \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(i) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(f) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(d) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(cf) \
EIGEN_USING_ARRAY_TYPEDEFS_FOR_TYPE(cd)

} // end namespace Eigen

#endif // EIGEN_ARRAY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ArrayBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAYBASE_H
#define EIGEN_ARRAYBASE_H

namespace Eigen { 

template<typename ExpressionType> class MatrixWrapper;

/** \class ArrayBase
  * \ingroup Core_Module
  *
  * \brief Base class for all 1D and 2D array, and related expressions
  *
  * An array is similar to a dense vector or matrix. While matrices are mathematical
  * objects with well defined linear algebra operators, an array is just a collection
  * of scalar values arranged in a one or two dimensionnal fashion. As the main consequence,
  * all operations applied to an array are performed coefficient wise. Furthermore,
  * arrays support scalar math functions of the c++ standard library (e.g., std::sin(x)), and convenient
  * constructors allowing to easily write generic code working for both scalar values
  * and arrays.
  *
  * This class is the base that is inherited by all array expression types.
  *
  * \tparam Derived is the derived type, e.g., an array or an expression type.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_ARRAYBASE_PLUGIN.
  *
  * \sa class MatrixBase, \ref TopicClassHierarchy
  */
template<typename Derived> class ArrayBase
  : public DenseBase<Derived>
{
  public:
#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** The base class for a given storage type. */
    typedef ArrayBase StorageBaseType;

    typedef ArrayBase Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef DenseBase<Derived> Base;
    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;
    
    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::operator-;
    using Base::operator=;
    using Base::operator+=;
    using Base::operator-=;
    using Base::operator*=;
    using Base::operator/=;

    typedef typename Base::CoeffReturnType CoeffReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

#ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Base::PlainObject PlainObject;

    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::ArrayBase
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/ArrayCwiseUnaryOps.h"
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   include "../plugins/ArrayCwiseBinaryOps.h"
#   ifdef EIGEN_ARRAYBASE_PLUGIN
#     include EIGEN_ARRAYBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const ArrayBase& other)
    {
      internal::call_assignment(derived(), other.derived());
      return derived();
    }
    
    /** Set all the entries to \a value.
      * \sa DenseBase::setConstant(), DenseBase::fill() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const Scalar &value)
    { Base::setConstant(value); return derived(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const Scalar& scalar);
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const Scalar& scalar);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const ArrayBase<OtherDerived>& other);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const ArrayBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const ArrayBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const ArrayBase<OtherDerived>& other);

  public:
    EIGEN_DEVICE_FUNC
    ArrayBase<Derived>& array() { return *this; }
    EIGEN_DEVICE_FUNC
    const ArrayBase<Derived>& array() const { return *this; }

    /** \returns an \link Eigen::MatrixBase Matrix \endlink expression of this array
      * \sa MatrixBase::array() */
    EIGEN_DEVICE_FUNC
    MatrixWrapper<Derived> matrix() { return MatrixWrapper<Derived>(derived()); }
    EIGEN_DEVICE_FUNC
    const MatrixWrapper<const Derived> matrix() const { return MatrixWrapper<const Derived>(derived()); }

//     template<typename Dest>
//     inline void evalTo(Dest& dst) const { dst = matrix(); }

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(ArrayBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(ArrayBase)

  private:
    explicit ArrayBase(Index);
    ArrayBase(Index,Index);
    template<typename OtherDerived> explicit ArrayBase(const ArrayBase<OtherDerived>&);
  protected:
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator+=(const MatrixBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator-=(const MatrixBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
};

/** replaces \c *this by \c *this - \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator-=(const ArrayBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this + \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator+=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this * \a other coefficient wise.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator*=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::mul_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this / \a other coefficient wise.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
ArrayBase<Derived>::operator/=(const ArrayBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::div_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_ARRAYBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ArrayWrapper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARRAYWRAPPER_H
#define EIGEN_ARRAYWRAPPER_H

namespace Eigen {

/** \class ArrayWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of a mathematical vector or matrix as an array object
  *
  * This class is the return type of MatrixBase::array(), and most of the time
  * this is the only way it is use.
  *
  * \sa MatrixBase::array(), class MatrixWrapper
  */

namespace internal {
template<typename ExpressionType>
struct traits<ArrayWrapper<ExpressionType> >
  : public traits<typename remove_all<typename ExpressionType::Nested>::type >
{
  typedef ArrayXpr XprKind;
  // Let's remove NestByRefBit
  enum {
    Flags0 = traits<typename remove_all<typename ExpressionType::Nested>::type >::Flags,
    LvalueBitFlag = is_lvalue<ExpressionType>::value ? LvalueBit : 0,
    Flags = (Flags0 & ~(NestByRefBit | LvalueBit)) | LvalueBitFlag
  };
};
}

template<typename ExpressionType>
class ArrayWrapper : public ArrayBase<ArrayWrapper<ExpressionType> >
{
  public:
    typedef ArrayBase<ArrayWrapper> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ArrayWrapper)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ArrayWrapper)
    typedef typename internal::remove_all<ExpressionType>::type NestedExpression;

    typedef typename internal::conditional<
                       internal::is_lvalue<ExpressionType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    typedef typename internal::ref_selector<ExpressionType>::non_const_type NestedExpressionType;

    using Base::coeffRef;

    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE ArrayWrapper(ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return m_expression.data(); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return m_expression.data(); }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_expression.coeffRef(rowId, colId);
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_expression.coeffRef(index);
    }

    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& dst) const { dst = m_expression; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<NestedExpressionType>::type&
    nestedExpression() const
    {
      return m_expression;
    }

    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index)  */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize) { m_expression.resize(newSize); }
    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index,Index)*/
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols) { m_expression.resize(rows,cols); }

  protected:
    NestedExpressionType m_expression;
};

/** \class MatrixWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of an array as a mathematical vector or matrix
  *
  * This class is the return type of ArrayBase::matrix(), and most of the time
  * this is the only way it is use.
  *
  * \sa MatrixBase::matrix(), class ArrayWrapper
  */

namespace internal {
template<typename ExpressionType>
struct traits<MatrixWrapper<ExpressionType> >
 : public traits<typename remove_all<typename ExpressionType::Nested>::type >
{
  typedef MatrixXpr XprKind;
  // Let's remove NestByRefBit
  enum {
    Flags0 = traits<typename remove_all<typename ExpressionType::Nested>::type >::Flags,
    LvalueBitFlag = is_lvalue<ExpressionType>::value ? LvalueBit : 0,
    Flags = (Flags0 & ~(NestByRefBit | LvalueBit)) | LvalueBitFlag
  };
};
}

template<typename ExpressionType>
class MatrixWrapper : public MatrixBase<MatrixWrapper<ExpressionType> >
{
  public:
    typedef MatrixBase<MatrixWrapper<ExpressionType> > Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(MatrixWrapper)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(MatrixWrapper)
    typedef typename internal::remove_all<ExpressionType>::type NestedExpression;

    typedef typename internal::conditional<
                       internal::is_lvalue<ExpressionType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    typedef typename internal::ref_selector<ExpressionType>::non_const_type NestedExpressionType;

    using Base::coeffRef;

    EIGEN_DEVICE_FUNC
    explicit inline MatrixWrapper(ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return m_expression.data(); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return m_expression.data(); }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_expression.derived().coeffRef(rowId, colId);
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_expression.coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<NestedExpressionType>::type&
    nestedExpression() const
    {
      return m_expression;
    }

    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index)  */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize) { m_expression.resize(newSize); }
    /** Forwards the resizing request to the nested expression
      * \sa DenseBase::resize(Index,Index)*/
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols) { m_expression.resize(rows,cols); }

  protected:
    NestedExpressionType m_expression;
};

} // end namespace Eigen

#endif // EIGEN_ARRAYWRAPPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Assign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Michael Olbrich <michael.olbrich@gmx.net>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGN_H
#define EIGEN_ASSIGN_H

namespace Eigen {

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>
  ::lazyAssign(const DenseBase<OtherDerived>& other)
{
  enum{
    SameType = internal::is_same<typename Derived::Scalar,typename OtherDerived::Scalar>::value
  };

  EIGEN_STATIC_ASSERT_LVALUE(Derived)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT(SameType,YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(rows() == other.rows() && cols() == other.cols());
  internal::call_assignment_no_alias(derived(),other.derived());
  
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator=(const DenseBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator=(const DenseBase& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const MatrixBase& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template <typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const DenseBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template <typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const EigenBase<OtherDerived>& other)
{
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  other.derived().evalTo(derived());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_ASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/AssignEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011-2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGN_EVALUATOR_H
#define EIGEN_ASSIGN_EVALUATOR_H

namespace Eigen {

// This implementation is based on Assign.h

namespace internal {

/***************************************************************************
* Part 1 : the logic deciding a strategy for traversal and unrolling       *
***************************************************************************/

// copy_using_evaluator_traits is based on assign_traits

template <typename DstEvaluator, typename SrcEvaluator, typename AssignFunc, int MaxPacketSize = -1>
struct copy_using_evaluator_traits
{
  typedef typename DstEvaluator::XprType Dst;
  typedef typename Dst::Scalar DstScalar;

  enum {
    DstFlags = DstEvaluator::Flags,
    SrcFlags = SrcEvaluator::Flags
  };

public:
  enum {
    DstAlignment = DstEvaluator::Alignment,
    SrcAlignment = SrcEvaluator::Alignment,
    DstHasDirectAccess = (DstFlags & DirectAccessBit) == DirectAccessBit,
    JointAlignment = EIGEN_PLAIN_ENUM_MIN(DstAlignment,SrcAlignment)
  };

private:
  enum {
    InnerSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::SizeAtCompileTime)
              : int(DstFlags)&RowMajorBit ? int(Dst::ColsAtCompileTime)
              : int(Dst::RowsAtCompileTime),
    InnerMaxSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::MaxSizeAtCompileTime)
              : int(DstFlags)&RowMajorBit ? int(Dst::MaxColsAtCompileTime)
              : int(Dst::MaxRowsAtCompileTime),
    RestrictedInnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(InnerSize,MaxPacketSize),
    RestrictedLinearSize = EIGEN_SIZE_MIN_PREFER_FIXED(Dst::SizeAtCompileTime,MaxPacketSize),
    OuterStride = int(outer_stride_at_compile_time<Dst>::ret),
    MaxSizeAtCompileTime = Dst::SizeAtCompileTime
  };

  // TODO distinguish between linear traversal and inner-traversals
  typedef typename find_best_packet<DstScalar,RestrictedLinearSize>::type LinearPacketType;
  typedef typename find_best_packet<DstScalar,RestrictedInnerSize>::type InnerPacketType;

  enum {
    LinearPacketSize = unpacket_traits<LinearPacketType>::size,
    InnerPacketSize = unpacket_traits<InnerPacketType>::size
  };

public:
  enum {
    LinearRequiredAlignment = unpacket_traits<LinearPacketType>::alignment,
    InnerRequiredAlignment = unpacket_traits<InnerPacketType>::alignment
  };

private:
  enum {
    DstIsRowMajor = DstFlags&RowMajorBit,
    SrcIsRowMajor = SrcFlags&RowMajorBit,
    StorageOrdersAgree = (int(DstIsRowMajor) == int(SrcIsRowMajor)),
    MightVectorize = bool(StorageOrdersAgree)
                  && (int(DstFlags) & int(SrcFlags) & ActualPacketAccessBit)
                  && bool(functor_traits<AssignFunc>::PacketAccess),
    MayInnerVectorize  = MightVectorize
                       && int(InnerSize)!=Dynamic && int(InnerSize)%int(InnerPacketSize)==0
                       && int(OuterStride)!=Dynamic && int(OuterStride)%int(InnerPacketSize)==0
                       && (EIGEN_UNALIGNED_VECTORIZE  || int(JointAlignment)>=int(InnerRequiredAlignment)),
    MayLinearize = bool(StorageOrdersAgree) && (int(DstFlags) & int(SrcFlags) & LinearAccessBit),
    MayLinearVectorize = bool(MightVectorize) && bool(MayLinearize) && bool(DstHasDirectAccess)
                       && (EIGEN_UNALIGNED_VECTORIZE || (int(DstAlignment)>=int(LinearRequiredAlignment)) || MaxSizeAtCompileTime == Dynamic),
      /* If the destination isn't aligned, we have to do runtime checks and we don't unroll,
         so it's only good for large enough sizes. */
    MaySliceVectorize  = bool(MightVectorize) && bool(DstHasDirectAccess)
                       && (int(InnerMaxSize)==Dynamic || int(InnerMaxSize)>=(EIGEN_UNALIGNED_VECTORIZE?InnerPacketSize:(3*InnerPacketSize)))
      /* slice vectorization can be slow, so we only want it if the slices are big, which is
         indicated by InnerMaxSize rather than InnerSize, think of the case of a dynamic block
         in a fixed-size matrix
         However, with EIGEN_UNALIGNED_VECTORIZE and unrolling, slice vectorization is still worth it */
  };

public:
  enum {
    Traversal =  int(Dst::SizeAtCompileTime) == 0 ? int(AllAtOnceTraversal) // If compile-size is zero, traversing will fail at compile-time.
              : (int(MayLinearVectorize) && (LinearPacketSize>InnerPacketSize)) ? int(LinearVectorizedTraversal)
              : int(MayInnerVectorize)   ? int(InnerVectorizedTraversal)
              : int(MayLinearVectorize)  ? int(LinearVectorizedTraversal)
              : int(MaySliceVectorize)   ? int(SliceVectorizedTraversal)
              : int(MayLinearize)        ? int(LinearTraversal)
                                         : int(DefaultTraversal),
    Vectorized = int(Traversal) == InnerVectorizedTraversal
              || int(Traversal) == LinearVectorizedTraversal
              || int(Traversal) == SliceVectorizedTraversal
  };

  typedef typename conditional<int(Traversal)==LinearVectorizedTraversal, LinearPacketType, InnerPacketType>::type PacketType;

private:
  enum {
    ActualPacketSize    = int(Traversal)==LinearVectorizedTraversal ? LinearPacketSize
                        : Vectorized ? InnerPacketSize
                        : 1,
    UnrollingLimit      = EIGEN_UNROLLING_LIMIT * ActualPacketSize,
    MayUnrollCompletely = int(Dst::SizeAtCompileTime) != Dynamic
                       && int(Dst::SizeAtCompileTime) * (int(DstEvaluator::CoeffReadCost)+int(SrcEvaluator::CoeffReadCost)) <= int(UnrollingLimit),
    MayUnrollInner      = int(InnerSize) != Dynamic
                       && int(InnerSize) * (int(DstEvaluator::CoeffReadCost)+int(SrcEvaluator::CoeffReadCost)) <= int(UnrollingLimit)
  };

public:
  enum {
    Unrolling = (int(Traversal) == int(InnerVectorizedTraversal) || int(Traversal) == int(DefaultTraversal))
                ? (
                    int(MayUnrollCompletely) ? int(CompleteUnrolling)
                  : int(MayUnrollInner)      ? int(InnerUnrolling)
                                             : int(NoUnrolling)
                  )
              : int(Traversal) == int(LinearVectorizedTraversal)
                ? ( bool(MayUnrollCompletely) && ( EIGEN_UNALIGNED_VECTORIZE || (int(DstAlignment)>=int(LinearRequiredAlignment)))
                          ? int(CompleteUnrolling)
                          : int(NoUnrolling) )
              : int(Traversal) == int(LinearTraversal)
                ? ( bool(MayUnrollCompletely) ? int(CompleteUnrolling)
                                              : int(NoUnrolling) )
#if EIGEN_UNALIGNED_VECTORIZE
              : int(Traversal) == int(SliceVectorizedTraversal)
                ? ( bool(MayUnrollInner) ? int(InnerUnrolling)
                                         : int(NoUnrolling) )
#endif
              : int(NoUnrolling)
  };

#ifdef EIGEN_DEBUG_ASSIGN
  static void debug()
  {
    std::cerr << "DstXpr: " << typeid(typename DstEvaluator::XprType).name() << std::endl;
    std::cerr << "SrcXpr: " << typeid(typename SrcEvaluator::XprType).name() << std::endl;
    std::cerr.setf(std::ios::hex, std::ios::basefield);
    std::cerr << "DstFlags" << " = " << DstFlags << " (" << demangle_flags(DstFlags) << " )" << std::endl;
    std::cerr << "SrcFlags" << " = " << SrcFlags << " (" << demangle_flags(SrcFlags) << " )" << std::endl;
    std::cerr.unsetf(std::ios::hex);
    EIGEN_DEBUG_VAR(DstAlignment)
    EIGEN_DEBUG_VAR(SrcAlignment)
    EIGEN_DEBUG_VAR(LinearRequiredAlignment)
    EIGEN_DEBUG_VAR(InnerRequiredAlignment)
    EIGEN_DEBUG_VAR(JointAlignment)
    EIGEN_DEBUG_VAR(InnerSize)
    EIGEN_DEBUG_VAR(InnerMaxSize)
    EIGEN_DEBUG_VAR(LinearPacketSize)
    EIGEN_DEBUG_VAR(InnerPacketSize)
    EIGEN_DEBUG_VAR(ActualPacketSize)
    EIGEN_DEBUG_VAR(StorageOrdersAgree)
    EIGEN_DEBUG_VAR(MightVectorize)
    EIGEN_DEBUG_VAR(MayLinearize)
    EIGEN_DEBUG_VAR(MayInnerVectorize)
    EIGEN_DEBUG_VAR(MayLinearVectorize)
    EIGEN_DEBUG_VAR(MaySliceVectorize)
    std::cerr << "Traversal" << " = " << Traversal << " (" << demangle_traversal(Traversal) << ")" << std::endl;
    EIGEN_DEBUG_VAR(SrcEvaluator::CoeffReadCost)
    EIGEN_DEBUG_VAR(DstEvaluator::CoeffReadCost)
    EIGEN_DEBUG_VAR(Dst::SizeAtCompileTime)
    EIGEN_DEBUG_VAR(UnrollingLimit)
    EIGEN_DEBUG_VAR(MayUnrollCompletely)
    EIGEN_DEBUG_VAR(MayUnrollInner)
    std::cerr << "Unrolling" << " = " << Unrolling << " (" << demangle_unrolling(Unrolling) << ")" << std::endl;
    std::cerr << std::endl;
  }
#endif
};

/***************************************************************************
* Part 2 : meta-unrollers
***************************************************************************/

/************************
*** Default traversal ***
************************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_DefaultTraversal_CompleteUnrolling
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;

  enum {
    outer = Index / DstXprType::InnerSizeAtCompileTime,
    inner = Index % DstXprType::InnerSizeAtCompileTime
  };

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    kernel.assignCoeffByOuterInner(outer, inner);
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, Index+1, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

template<typename Kernel, int Index_, int Stop>
struct copy_using_evaluator_DefaultTraversal_InnerUnrolling
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel, Index outer)
  {
    kernel.assignCoeffByOuterInner(outer, Index_);
    copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, Index_+1, Stop>::run(kernel, outer);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&, Index) { }
};

/***********************
*** Linear traversal ***
***********************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_LinearTraversal_CompleteUnrolling
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel& kernel)
  {
    kernel.assignCoeff(Index);
    copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, Index+1, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

/**************************
*** Inner vectorization ***
**************************/

template<typename Kernel, int Index, int Stop>
struct copy_using_evaluator_innervec_CompleteUnrolling
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;
  typedef typename Kernel::PacketType PacketType;

  enum {
    outer = Index / DstXprType::InnerSizeAtCompileTime,
    inner = Index % DstXprType::InnerSizeAtCompileTime,
    SrcAlignment = Kernel::AssignmentTraits::SrcAlignment,
    DstAlignment = Kernel::AssignmentTraits::DstAlignment
  };

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, inner);
    enum { NextIndex = Index + unpacket_traits<PacketType>::size };
    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, NextIndex, Stop>::run(kernel);
  }
};

template<typename Kernel, int Stop>
struct copy_using_evaluator_innervec_CompleteUnrolling<Kernel, Stop, Stop>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&) { }
};

template<typename Kernel, int Index_, int Stop, int SrcAlignment, int DstAlignment>
struct copy_using_evaluator_innervec_InnerUnrolling
{
  typedef typename Kernel::PacketType PacketType;
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel, Index outer)
  {
    kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, Index_);
    enum { NextIndex = Index_ + unpacket_traits<PacketType>::size };
    copy_using_evaluator_innervec_InnerUnrolling<Kernel, NextIndex, Stop, SrcAlignment, DstAlignment>::run(kernel, outer);
  }
};

template<typename Kernel, int Stop, int SrcAlignment, int DstAlignment>
struct copy_using_evaluator_innervec_InnerUnrolling<Kernel, Stop, Stop, SrcAlignment, DstAlignment>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &, Index) { }
};

/***************************************************************************
* Part 3 : implementation of all cases
***************************************************************************/

// dense_assignment_loop is based on assign_impl

template<typename Kernel,
         int Traversal = Kernel::AssignmentTraits::Traversal,
         int Unrolling = Kernel::AssignmentTraits::Unrolling>
struct dense_assignment_loop;

/************************
***** Special Cases *****
************************/

// Zero-sized assignment is a no-op.
template<typename Kernel, int Unrolling>
struct dense_assignment_loop<Kernel, AllAtOnceTraversal, Unrolling>
{
  EIGEN_DEVICE_FUNC static void EIGEN_STRONG_INLINE run(Kernel& /*kernel*/)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    EIGEN_STATIC_ASSERT(int(DstXprType::SizeAtCompileTime) == 0,
      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT)
  }
};

/************************
*** Default traversal ***
************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static void EIGEN_STRONG_INLINE run(Kernel &kernel)
  {
    for(Index outer = 0; outer < kernel.outerSize(); ++outer) {
      for(Index inner = 0; inner < kernel.innerSize(); ++inner) {
        kernel.assignCoeffByOuterInner(outer, inner);
      }
    }
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, DefaultTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;

    const Index outerSize = kernel.outerSize();
    for(Index outer = 0; outer < outerSize; ++outer)
      copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, 0, DstXprType::InnerSizeAtCompileTime>::run(kernel, outer);
  }
};

/***************************
*** Linear vectorization ***
***************************/


// The goal of unaligned_dense_assignment_loop is simply to factorize the handling
// of the non vectorizable beginning and ending parts

template <bool IsAligned = false>
struct unaligned_dense_assignment_loop
{
  // if IsAligned = true, then do nothing
  template <typename Kernel>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel&, Index, Index) {}
};

template <>
struct unaligned_dense_assignment_loop<false>
{
  // MSVC must not inline this functions. If it does, it fails to optimize the
  // packet access path.
  // FIXME check which version exhibits this issue
#if EIGEN_COMP_MSVC
  template <typename Kernel>
  static EIGEN_DONT_INLINE void run(Kernel &kernel,
                                    Index start,
                                    Index end)
#else
  template <typename Kernel>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel,
                                      Index start,
                                      Index end)
#endif
  {
    for (Index index = start; index < end; ++index)
      kernel.assignCoeff(index);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearVectorizedTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index size = kernel.size();
    typedef typename Kernel::Scalar Scalar;
    typedef typename Kernel::PacketType PacketType;
    enum {
      requestedAlignment = Kernel::AssignmentTraits::LinearRequiredAlignment,
      packetSize = unpacket_traits<PacketType>::size,
      dstIsAligned = int(Kernel::AssignmentTraits::DstAlignment)>=int(requestedAlignment),
      dstAlignment = packet_traits<Scalar>::AlignedOnScalar ? int(requestedAlignment)
                                                            : int(Kernel::AssignmentTraits::DstAlignment),
      srcAlignment = Kernel::AssignmentTraits::JointAlignment
    };
    const Index alignedStart = dstIsAligned ? 0 : internal::first_aligned<requestedAlignment>(kernel.dstDataPtr(), size);
    const Index alignedEnd = alignedStart + ((size-alignedStart)/packetSize)*packetSize;

    unaligned_dense_assignment_loop<dstIsAligned!=0>::run(kernel, 0, alignedStart);

    for(Index index = alignedStart; index < alignedEnd; index += packetSize)
      kernel.template assignPacket<dstAlignment, srcAlignment, PacketType>(index);

    unaligned_dense_assignment_loop<>::run(kernel, alignedEnd, size);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearVectorizedTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::PacketType PacketType;

    enum { size = DstXprType::SizeAtCompileTime,
           packetSize =unpacket_traits<PacketType>::size,
           alignedSize = (int(size)/packetSize)*packetSize };

    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, 0, alignedSize>::run(kernel);
    copy_using_evaluator_DefaultTraversal_CompleteUnrolling<Kernel, alignedSize, size>::run(kernel);
  }
};

/**************************
*** Inner vectorization ***
**************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, NoUnrolling>
{
  typedef typename Kernel::PacketType PacketType;
  enum {
    SrcAlignment = Kernel::AssignmentTraits::SrcAlignment,
    DstAlignment = Kernel::AssignmentTraits::DstAlignment
  };
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index innerSize = kernel.innerSize();
    const Index outerSize = kernel.outerSize();
    const Index packetSize = unpacket_traits<PacketType>::size;
    for(Index outer = 0; outer < outerSize; ++outer)
      for(Index inner = 0; inner < innerSize; inner+=packetSize)
        kernel.template assignPacketByOuterInner<DstAlignment, SrcAlignment, PacketType>(outer, inner);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_innervec_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, InnerVectorizedTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::AssignmentTraits Traits;
    const Index outerSize = kernel.outerSize();
    for(Index outer = 0; outer < outerSize; ++outer)
      copy_using_evaluator_innervec_InnerUnrolling<Kernel, 0, DstXprType::InnerSizeAtCompileTime,
                                                   Traits::SrcAlignment, Traits::DstAlignment>::run(kernel, outer);
  }
};

/***********************
*** Linear traversal ***
***********************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    const Index size = kernel.size();
    for(Index i = 0; i < size; ++i)
      kernel.assignCoeff(i);
  }
};

template<typename Kernel>
struct dense_assignment_loop<Kernel, LinearTraversal, CompleteUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    copy_using_evaluator_LinearTraversal_CompleteUnrolling<Kernel, 0, DstXprType::SizeAtCompileTime>::run(kernel);
  }
};

/**************************
*** Slice vectorization ***
***************************/

template<typename Kernel>
struct dense_assignment_loop<Kernel, SliceVectorizedTraversal, NoUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::Scalar Scalar;
    typedef typename Kernel::PacketType PacketType;
    enum {
      packetSize = unpacket_traits<PacketType>::size,
      requestedAlignment = int(Kernel::AssignmentTraits::InnerRequiredAlignment),
      alignable = packet_traits<Scalar>::AlignedOnScalar || int(Kernel::AssignmentTraits::DstAlignment)>=sizeof(Scalar),
      dstIsAligned = int(Kernel::AssignmentTraits::DstAlignment)>=int(requestedAlignment),
      dstAlignment = alignable ? int(requestedAlignment)
                               : int(Kernel::AssignmentTraits::DstAlignment)
    };
    const Scalar *dst_ptr = kernel.dstDataPtr();
    if((!bool(dstIsAligned)) && (UIntPtr(dst_ptr) % sizeof(Scalar))>0)
    {
      // the pointer is not aligned-on scalar, so alignment is not possible
      return dense_assignment_loop<Kernel,DefaultTraversal,NoUnrolling>::run(kernel);
    }
    const Index packetAlignedMask = packetSize - 1;
    const Index innerSize = kernel.innerSize();
    const Index outerSize = kernel.outerSize();
    const Index alignedStep = alignable ? (packetSize - kernel.outerStride() % packetSize) & packetAlignedMask : 0;
    Index alignedStart = ((!alignable) || bool(dstIsAligned)) ? 0 : internal::first_aligned<requestedAlignment>(dst_ptr, innerSize);

    for(Index outer = 0; outer < outerSize; ++outer)
    {
      const Index alignedEnd = alignedStart + ((innerSize-alignedStart) & ~packetAlignedMask);
      // do the non-vectorizable part of the assignment
      for(Index inner = 0; inner<alignedStart ; ++inner)
        kernel.assignCoeffByOuterInner(outer, inner);

      // do the vectorizable part of the assignment
      for(Index inner = alignedStart; inner<alignedEnd; inner+=packetSize)
        kernel.template assignPacketByOuterInner<dstAlignment, Unaligned, PacketType>(outer, inner);

      // do the non-vectorizable part of the assignment
      for(Index inner = alignedEnd; inner<innerSize ; ++inner)
        kernel.assignCoeffByOuterInner(outer, inner);

      alignedStart = numext::mini((alignedStart+alignedStep)%packetSize, innerSize);
    }
  }
};

#if EIGEN_UNALIGNED_VECTORIZE
template<typename Kernel>
struct dense_assignment_loop<Kernel, SliceVectorizedTraversal, InnerUnrolling>
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void run(Kernel &kernel)
  {
    typedef typename Kernel::DstEvaluatorType::XprType DstXprType;
    typedef typename Kernel::PacketType PacketType;

    enum { innerSize = DstXprType::InnerSizeAtCompileTime,
           packetSize =unpacket_traits<PacketType>::size,
           vectorizableSize = (int(innerSize) / int(packetSize)) * int(packetSize),
           size = DstXprType::SizeAtCompileTime };

    for(Index outer = 0; outer < kernel.outerSize(); ++outer)
    {
      copy_using_evaluator_innervec_InnerUnrolling<Kernel, 0, vectorizableSize, 0, 0>::run(kernel, outer);
      copy_using_evaluator_DefaultTraversal_InnerUnrolling<Kernel, vectorizableSize, innerSize>::run(kernel, outer);
    }
  }
};
#endif


/***************************************************************************
* Part 4 : Generic dense assignment kernel
***************************************************************************/

// This class generalize the assignment of a coefficient (or packet) from one dense evaluator
// to another dense writable evaluator.
// It is parametrized by the two evaluators, and the actual assignment functor.
// This abstraction level permits to keep the evaluation loops as simple and as generic as possible.
// One can customize the assignment using this generic dense_assignment_kernel with different
// functors, or by completely overloading it, by-passing a functor.
template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version = Specialized>
class generic_dense_assignment_kernel
{
protected:
  typedef typename DstEvaluatorTypeT::XprType DstXprType;
  typedef typename SrcEvaluatorTypeT::XprType SrcXprType;
public:

  typedef DstEvaluatorTypeT DstEvaluatorType;
  typedef SrcEvaluatorTypeT SrcEvaluatorType;
  typedef typename DstEvaluatorType::Scalar Scalar;
  typedef copy_using_evaluator_traits<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor> AssignmentTraits;
  typedef typename AssignmentTraits::PacketType PacketType;


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  generic_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : m_dst(dst), m_src(src), m_functor(func), m_dstExpr(dstExpr)
  {
    #ifdef EIGEN_DEBUG_ASSIGN
    AssignmentTraits::debug();
    #endif
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_dstExpr.size(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index innerSize() const EIGEN_NOEXCEPT { return m_dstExpr.innerSize(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index outerSize() const EIGEN_NOEXCEPT { return m_dstExpr.outerSize(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_dstExpr.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_dstExpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index outerStride() const EIGEN_NOEXCEPT { return m_dstExpr.outerStride(); }

  EIGEN_DEVICE_FUNC DstEvaluatorType& dstEvaluator() EIGEN_NOEXCEPT { return m_dst; }
  EIGEN_DEVICE_FUNC const SrcEvaluatorType& srcEvaluator() const EIGEN_NOEXCEPT { return m_src; }

  /// Assign src(row,col) to dst(row,col) through the assignment functor.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Index row, Index col)
  {
    m_functor.assignCoeff(m_dst.coeffRef(row,col), m_src.coeff(row,col));
  }

  /// \sa assignCoeff(Index,Index)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Index index)
  {
    m_functor.assignCoeff(m_dst.coeffRef(index), m_src.coeff(index));
  }

  /// \sa assignCoeff(Index,Index)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeffByOuterInner(Index outer, Index inner)
  {
    Index row = rowIndexByOuterInner(outer, inner);
    Index col = colIndexByOuterInner(outer, inner);
    assignCoeff(row, col);
  }


  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacket(Index row, Index col)
  {
    m_functor.template assignPacket<StoreMode>(&m_dst.coeffRef(row,col), m_src.template packet<LoadMode,PacketType>(row,col));
  }

  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacket(Index index)
  {
    m_functor.template assignPacket<StoreMode>(&m_dst.coeffRef(index), m_src.template packet<LoadMode,PacketType>(index));
  }

  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignPacketByOuterInner(Index outer, Index inner)
  {
    Index row = rowIndexByOuterInner(outer, inner);
    Index col = colIndexByOuterInner(outer, inner);
    assignPacket<StoreMode,LoadMode,PacketType>(row, col);
  }

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Index rowIndexByOuterInner(Index outer, Index inner)
  {
    typedef typename DstEvaluatorType::ExpressionTraits Traits;
    return int(Traits::RowsAtCompileTime) == 1 ? 0
      : int(Traits::ColsAtCompileTime) == 1 ? inner
      : int(DstEvaluatorType::Flags)&RowMajorBit ? outer
      : inner;
  }

  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Index colIndexByOuterInner(Index outer, Index inner)
  {
    typedef typename DstEvaluatorType::ExpressionTraits Traits;
    return int(Traits::ColsAtCompileTime) == 1 ? 0
      : int(Traits::RowsAtCompileTime) == 1 ? inner
      : int(DstEvaluatorType::Flags)&RowMajorBit ? inner
      : outer;
  }

  EIGEN_DEVICE_FUNC const Scalar* dstDataPtr() const
  {
    return m_dstExpr.data();
  }

protected:
  DstEvaluatorType& m_dst;
  const SrcEvaluatorType& m_src;
  const Functor &m_functor;
  // TODO find a way to avoid the needs of the original expression
  DstXprType& m_dstExpr;
};

// Special kernel used when computing small products whose operands have dynamic dimensions.  It ensures that the
// PacketSize used is no larger than 4, thereby increasing the chance that vectorized instructions will be used
// when computing the product.

template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor>
class restricted_packet_dense_assignment_kernel : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, BuiltIn>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, BuiltIn> Base;
 public:
    typedef typename Base::Scalar Scalar;
    typedef typename Base::DstXprType DstXprType;
    typedef copy_using_evaluator_traits<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, 4> AssignmentTraits;
    typedef typename AssignmentTraits::PacketType PacketType;

    EIGEN_DEVICE_FUNC restricted_packet_dense_assignment_kernel(DstEvaluatorTypeT &dst, const SrcEvaluatorTypeT &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {
  }
 };

/***************************************************************************
* Part 5 : Entry point for dense rectangular assignment
***************************************************************************/

template<typename DstXprType,typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void resize_if_allowed(DstXprType &dst, const SrcXprType& src, const Functor &/*func*/)
{
  EIGEN_ONLY_USED_FOR_DEBUG(dst);
  EIGEN_ONLY_USED_FOR_DEBUG(src);
  eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
}

template<typename DstXprType,typename SrcXprType, typename T1, typename T2>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void resize_if_allowed(DstXprType &dst, const SrcXprType& src, const internal::assign_op<T1,T2> &/*func*/)
{
  Index dstRows = src.rows();
  Index dstCols = src.cols();
  if(((dst.rows()!=dstRows) || (dst.cols()!=dstCols)))
    dst.resize(dstRows, dstCols);
  eigen_assert(dst.rows() == dstRows && dst.cols() == dstCols);
}

template<typename DstXprType, typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const SrcXprType& src, const Functor &func)
{
  typedef evaluator<DstXprType> DstEvaluatorType;
  typedef evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  // NOTE To properly handle A = (A*A.transpose())/s with A rectangular,
  // we need to resize the destination after the source evaluator has been created.
  resize_if_allowed(dst, src, func);

  DstEvaluatorType dstEvaluator(dst);

  typedef generic_dense_assignment_kernel<DstEvaluatorType,SrcEvaluatorType,Functor> Kernel;
  Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

  dense_assignment_loop<Kernel>::run(kernel);
}

// Specialization for filling the destination with a constant value.
#ifndef EIGEN_GPU_COMPILE_PHASE
template<typename DstXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const Eigen::CwiseNullaryOp<Eigen::internal::scalar_constant_op<typename DstXprType::Scalar>, DstXprType>& src, const internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>& func)
{
  resize_if_allowed(dst, src, func);
  std::fill_n(dst.data(), dst.size(), src.functor()());
}
#endif

template<typename DstXprType, typename SrcXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void call_dense_assignment_loop(DstXprType& dst, const SrcXprType& src)
{
  call_dense_assignment_loop(dst, src, internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>());
}

/***************************************************************************
* Part 6 : Generic assignment
***************************************************************************/

// Based on the respective shapes of the destination and source,
// the class AssignmentKind determine the kind of assignment mechanism.
// AssignmentKind must define a Kind typedef.
template<typename DstShape, typename SrcShape> struct AssignmentKind;

// Assignment kind defined in this file:
struct Dense2Dense {};
struct EigenBase2EigenBase {};

template<typename,typename> struct AssignmentKind { typedef EigenBase2EigenBase Kind; };
template<> struct AssignmentKind<DenseShape,DenseShape> { typedef Dense2Dense Kind; };

// This is the main assignment class
template< typename DstXprType, typename SrcXprType, typename Functor,
          typename Kind = typename AssignmentKind< typename evaluator_traits<DstXprType>::Shape , typename evaluator_traits<SrcXprType>::Shape >::Kind,
          typename EnableIf = void>
struct Assignment;


// The only purpose of this call_assignment() function is to deal with noalias() / "assume-aliasing" and automatic transposition.
// Indeed, I (Gael) think that this concept of "assume-aliasing" was a mistake, and it makes thing quite complicated.
// So this intermediate function removes everything related to "assume-aliasing" such that Assignment
// does not has to bother about these annoying details.

template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src)
{
  call_assignment(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}
template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(const Dst& dst, const Src& src)
{
  call_assignment(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

// Deal with "assume-aliasing"
template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src, const Func& func, typename enable_if< evaluator_assume_aliasing<Src>::value, void*>::type = 0)
{
  typename plain_matrix_type<Src>::type tmp(src);
  call_assignment_no_alias(dst, tmp, func);
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(Dst& dst, const Src& src, const Func& func, typename enable_if<!evaluator_assume_aliasing<Src>::value, void*>::type = 0)
{
  call_assignment_no_alias(dst, src, func);
}

// by-pass "assume-aliasing"
// When there is no aliasing, we require that 'dst' has been properly resized
template<typename Dst, template <typename> class StorageBase, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment(NoAlias<Dst,StorageBase>& dst, const Src& src, const Func& func)
{
  call_assignment_no_alias(dst.expression(), src, func);
}


template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias(Dst& dst, const Src& src, const Func& func)
{
  enum {
    NeedToTranspose = (    (int(Dst::RowsAtCompileTime) == 1 && int(Src::ColsAtCompileTime) == 1)
                        || (int(Dst::ColsAtCompileTime) == 1 && int(Src::RowsAtCompileTime) == 1)
                      ) && int(Dst::SizeAtCompileTime) != 1
  };

  typedef typename internal::conditional<NeedToTranspose, Transpose<Dst>, Dst>::type ActualDstTypeCleaned;
  typedef typename internal::conditional<NeedToTranspose, Transpose<Dst>, Dst&>::type ActualDstType;
  ActualDstType actualDst(dst);

  // TODO check whether this is the right place to perform these checks:
  EIGEN_STATIC_ASSERT_LVALUE(Dst)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(ActualDstTypeCleaned,Src)
  EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename ActualDstTypeCleaned::Scalar,typename Src::Scalar);

  Assignment<ActualDstTypeCleaned,Src,Func>::run(actualDst, src, func);
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_restricted_packet_assignment_no_alias(Dst& dst, const Src& src, const Func& func)
{
    typedef evaluator<Dst> DstEvaluatorType;
    typedef evaluator<Src> SrcEvaluatorType;
    typedef restricted_packet_dense_assignment_kernel<DstEvaluatorType,SrcEvaluatorType,Func> Kernel;

    EIGEN_STATIC_ASSERT_LVALUE(Dst)
    EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename Dst::Scalar,typename Src::Scalar);

    SrcEvaluatorType srcEvaluator(src);
    resize_if_allowed(dst, src, func);

    DstEvaluatorType dstEvaluator(dst);
    Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

    dense_assignment_loop<Kernel>::run(kernel);
}

template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias(Dst& dst, const Src& src)
{
  call_assignment_no_alias(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

template<typename Dst, typename Src, typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias_no_transpose(Dst& dst, const Src& src, const Func& func)
{
  // TODO check whether this is the right place to perform these checks:
  EIGEN_STATIC_ASSERT_LVALUE(Dst)
  EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Dst,Src)
  EIGEN_CHECK_BINARY_COMPATIBILIY(Func,typename Dst::Scalar,typename Src::Scalar);

  Assignment<Dst,Src,Func>::run(dst, src, func);
}
template<typename Dst, typename Src>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_assignment_no_alias_no_transpose(Dst& dst, const Src& src)
{
  call_assignment_no_alias_no_transpose(dst, src, internal::assign_op<typename Dst::Scalar,typename Src::Scalar>());
}

// forward declaration
template<typename Dst, typename Src> void check_for_aliasing(const Dst &dst, const Src &src);

// Generic Dense to Dense assignment
// Note that the last template argument "Weak" is needed to make it possible to perform
// both partial specialization+SFINAE without ambiguous specialization
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, Dense2Dense, Weak>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
#ifndef EIGEN_NO_DEBUG
    internal::check_for_aliasing(dst, src);
#endif

    call_dense_assignment_loop(dst, src, func);
  }
};

// Generic assignment through evalTo.
// TODO: not sure we have to keep that one, but it helps porting current code to new evaluator mechanism.
// Note that the last template argument "Weak" is needed to make it possible to perform
// both partial specialization+SFINAE without ambiguous specialization
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, EigenBase2EigenBase, Weak>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.evalTo(dst);
  }

  // NOTE The following two functions are templated to avoid their instantiation if not needed
  //      This is needed because some expressions supports evalTo only and/or have 'void' as scalar type.
  template<typename SrcScalarType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,SrcScalarType> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.addTo(dst);
  }

  template<typename SrcScalarType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,SrcScalarType> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    src.subTo(dst);
  }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_ASSIGN_EVALUATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Assign_MKL.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.
 Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
 
 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL
 *   MKL VML support for coefficient-wise unary Eigen expressions like a=b.sin()
 ********************************************************************************
*/

#ifndef EIGEN_ASSIGN_VML_H
#define EIGEN_ASSIGN_VML_H

namespace Eigen { 

namespace internal {

template<typename Dst, typename Src>
class vml_assign_traits
{
  private:
    enum {
      DstHasDirectAccess = Dst::Flags & DirectAccessBit,
      SrcHasDirectAccess = Src::Flags & DirectAccessBit,
      StorageOrdersAgree = (int(Dst::IsRowMajor) == int(Src::IsRowMajor)),
      InnerSize = int(Dst::IsVectorAtCompileTime) ? int(Dst::SizeAtCompileTime)
                : int(Dst::Flags)&RowMajorBit ? int(Dst::ColsAtCompileTime)
                : int(Dst::RowsAtCompileTime),
      InnerMaxSize  = int(Dst::IsVectorAtCompileTime) ? int(Dst::MaxSizeAtCompileTime)
                    : int(Dst::Flags)&RowMajorBit ? int(Dst::MaxColsAtCompileTime)
                    : int(Dst::MaxRowsAtCompileTime),
      MaxSizeAtCompileTime = Dst::SizeAtCompileTime,

      MightEnableVml = StorageOrdersAgree && DstHasDirectAccess && SrcHasDirectAccess && Src::InnerStrideAtCompileTime==1 && Dst::InnerStrideAtCompileTime==1,
      MightLinearize = MightEnableVml && (int(Dst::Flags) & int(Src::Flags) & LinearAccessBit),
      VmlSize = MightLinearize ? MaxSizeAtCompileTime : InnerMaxSize,
      LargeEnough = VmlSize==Dynamic || VmlSize>=EIGEN_MKL_VML_THRESHOLD
    };
  public:
    enum {
      EnableVml = MightEnableVml && LargeEnough,
      Traversal = MightLinearize ? LinearTraversal : DefaultTraversal
    };
};

#define EIGEN_PP_EXPAND(ARG) ARG
#if !defined (EIGEN_FAST_MATH) || (EIGEN_FAST_MATH != 1)
#define EIGEN_VMLMODE_EXPAND_xLA , VML_HA
#else
#define EIGEN_VMLMODE_EXPAND_xLA , VML_LA
#endif

#define EIGEN_VMLMODE_EXPAND_x_

#define EIGEN_VMLMODE_PREFIX_xLA vm
#define EIGEN_VMLMODE_PREFIX_x_  v
#define EIGEN_VMLMODE_PREFIX(VMLMODE) EIGEN_CAT(EIGEN_VMLMODE_PREFIX_x,VMLMODE)

#define EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, VMLOP, EIGENTYPE, VMLTYPE, VMLMODE)                                           \
  template< typename DstXprType, typename SrcXprNested>                                                                         \
  struct Assignment<DstXprType, CwiseUnaryOp<scalar_##EIGENOP##_op<EIGENTYPE>, SrcXprNested>, assign_op<EIGENTYPE,EIGENTYPE>,   \
                   Dense2Dense, typename enable_if<vml_assign_traits<DstXprType,SrcXprNested>::EnableVml>::type> {              \
    typedef CwiseUnaryOp<scalar_##EIGENOP##_op<EIGENTYPE>, SrcXprNested> SrcXprType;                                            \
    static void run(DstXprType &dst, const SrcXprType &src, const assign_op<EIGENTYPE,EIGENTYPE> &func) {                       \
      resize_if_allowed(dst, src, func);                                                                                        \
      eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());                                                       \
      if(vml_assign_traits<DstXprType,SrcXprNested>::Traversal==LinearTraversal) {                                              \
        VMLOP(dst.size(), (const VMLTYPE*)src.nestedExpression().data(),                                                        \
              (VMLTYPE*)dst.data() EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE) );                                           \
      } else {                                                                                                                  \
        const Index outerSize = dst.outerSize();                                                                                \
        for(Index outer = 0; outer < outerSize; ++outer) {                                                                      \
          const EIGENTYPE *src_ptr = src.IsRowMajor ? &(src.nestedExpression().coeffRef(outer,0)) :                             \
                                                      &(src.nestedExpression().coeffRef(0, outer));                             \
          EIGENTYPE *dst_ptr = dst.IsRowMajor ? &(dst.coeffRef(outer,0)) : &(dst.coeffRef(0, outer));                           \
          VMLOP( dst.innerSize(), (const VMLTYPE*)src_ptr,                                                                      \
                (VMLTYPE*)dst_ptr EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE));                                             \
        }                                                                                                                       \
      }                                                                                                                         \
    }                                                                                                                           \
  };                                                                                                                            \


#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(EIGENOP, VMLOP, VMLMODE)                                                         \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),s##VMLOP), float, float, VMLMODE)           \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),d##VMLOP), double, double, VMLMODE)

#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(EIGENOP, VMLOP, VMLMODE)                                                         \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),c##VMLOP), scomplex, MKL_Complex8, VMLMODE) \
  EIGEN_MKL_VML_DECLARE_UNARY_CALL(EIGENOP, EIGEN_CAT(EIGEN_VMLMODE_PREFIX(VMLMODE),z##VMLOP), dcomplex, MKL_Complex16, VMLMODE)
  
#define EIGEN_MKL_VML_DECLARE_UNARY_CALLS(EIGENOP, VMLOP, VMLMODE)                                                              \
  EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(EIGENOP, VMLOP, VMLMODE)                                                               \
  EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(EIGENOP, VMLOP, VMLMODE)

  
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sin,   Sin,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(asin,  Asin,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sinh,  Sinh,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(cos,   Cos,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(acos,  Acos,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(cosh,  Cosh,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(tan,   Tan,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(atan,  Atan,  LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(tanh,  Tanh,  LA)
// EIGEN_MKL_VML_DECLARE_UNARY_CALLS(abs,   Abs,    _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(exp,   Exp,   LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(log,   Ln,    LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(log10, Log10, LA)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS(sqrt,  Sqrt,  _)

EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(square, Sqr,   _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_CPLX(arg, Arg,      _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(round, Round,  _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(floor, Floor,  _)
EIGEN_MKL_VML_DECLARE_UNARY_CALLS_REAL(ceil,  Ceil,   _)

#define EIGEN_MKL_VML_DECLARE_POW_CALL(EIGENOP, VMLOP, EIGENTYPE, VMLTYPE, VMLMODE)                                           \
  template< typename DstXprType, typename SrcXprNested, typename Plain>                                                       \
  struct Assignment<DstXprType, CwiseBinaryOp<scalar_##EIGENOP##_op<EIGENTYPE,EIGENTYPE>, SrcXprNested,                       \
                    const CwiseNullaryOp<internal::scalar_constant_op<EIGENTYPE>,Plain> >, assign_op<EIGENTYPE,EIGENTYPE>,    \
                   Dense2Dense, typename enable_if<vml_assign_traits<DstXprType,SrcXprNested>::EnableVml>::type> {            \
    typedef CwiseBinaryOp<scalar_##EIGENOP##_op<EIGENTYPE,EIGENTYPE>, SrcXprNested,                                           \
                    const CwiseNullaryOp<internal::scalar_constant_op<EIGENTYPE>,Plain> > SrcXprType;                         \
    static void run(DstXprType &dst, const SrcXprType &src, const assign_op<EIGENTYPE,EIGENTYPE> &func) {                     \
      resize_if_allowed(dst, src, func);                                                                                      \
      eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());                                                     \
      VMLTYPE exponent = reinterpret_cast<const VMLTYPE&>(src.rhs().functor().m_other);                                       \
      if(vml_assign_traits<DstXprType,SrcXprNested>::Traversal==LinearTraversal)                                              \
      {                                                                                                                       \
        VMLOP( dst.size(), (const VMLTYPE*)src.lhs().data(), exponent,                                                        \
              (VMLTYPE*)dst.data() EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE) );                                         \
      } else {                                                                                                                \
        const Index outerSize = dst.outerSize();                                                                              \
        for(Index outer = 0; outer < outerSize; ++outer) {                                                                    \
          const EIGENTYPE *src_ptr = src.IsRowMajor ? &(src.lhs().coeffRef(outer,0)) :                                        \
                                                      &(src.lhs().coeffRef(0, outer));                                        \
          EIGENTYPE *dst_ptr = dst.IsRowMajor ? &(dst.coeffRef(outer,0)) : &(dst.coeffRef(0, outer));                         \
          VMLOP( dst.innerSize(), (const VMLTYPE*)src_ptr, exponent,                                                          \
                 (VMLTYPE*)dst_ptr EIGEN_PP_EXPAND(EIGEN_VMLMODE_EXPAND_x##VMLMODE));                                          \
        }                                                                                                                     \
      }                                                                                                                       \
    }                                                                                                                         \
  };
  
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmsPowx, float,    float,         LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmdPowx, double,   double,        LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmcPowx, scomplex, MKL_Complex8,  LA)
EIGEN_MKL_VML_DECLARE_POW_CALL(pow, vmzPowx, dcomplex, MKL_Complex16, LA)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ASSIGN_VML_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/BandMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BANDMATRIX_H
#define EIGEN_BANDMATRIX_H

namespace Eigen {

namespace internal {

template<typename Derived>
class BandMatrixBase : public EigenBase<Derived>
{
  public:

    enum {
      Flags = internal::traits<Derived>::Flags,
      CoeffReadCost = internal::traits<Derived>::CoeffReadCost,
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
      Supers = internal::traits<Derived>::Supers,
      Subs   = internal::traits<Derived>::Subs,
      Options = internal::traits<Derived>::Options
    };
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef Matrix<Scalar,RowsAtCompileTime,ColsAtCompileTime> DenseMatrixType;
    typedef typename DenseMatrixType::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::CoefficientsType CoefficientsType;
    typedef EigenBase<Derived> Base;

  protected:
    enum {
      DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic))
                            ? 1 + Supers + Subs
                            : Dynamic,
      SizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime)
    };

  public:

    using Base::derived;
    using Base::rows;
    using Base::cols;

    /** \returns the number of super diagonals */
    inline Index supers() const { return derived().supers(); }

    /** \returns the number of sub diagonals */
    inline Index subs() const { return derived().subs(); }

    /** \returns an expression of the underlying coefficient matrix */
    inline const CoefficientsType& coeffs() const { return derived().coeffs(); }

    /** \returns an expression of the underlying coefficient matrix */
    inline CoefficientsType& coeffs() { return derived().coeffs(); }

    /** \returns a vector expression of the \a i -th column,
      * only the meaningful part is returned.
      * \warning the internal storage must be column major. */
    inline Block<CoefficientsType,Dynamic,1> col(Index i)
    {
      EIGEN_STATIC_ASSERT((int(Options) & int(RowMajor)) == 0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
      Index start = 0;
      Index len = coeffs().rows();
      if (i<=supers())
      {
        start = supers()-i;
        len = (std::min)(rows(),std::max<Index>(0,coeffs().rows() - (supers()-i)));
      }
      else if (i>=rows()-subs())
        len = std::max<Index>(0,coeffs().rows() - (i + 1 - rows() + subs()));
      return Block<CoefficientsType,Dynamic,1>(coeffs(), start, i, len, 1);
    }

    /** \returns a vector expression of the main diagonal */
    inline Block<CoefficientsType,1,SizeAtCompileTime> diagonal()
    { return Block<CoefficientsType,1,SizeAtCompileTime>(coeffs(),supers(),0,1,(std::min)(rows(),cols())); }

    /** \returns a vector expression of the main diagonal (const version) */
    inline const Block<const CoefficientsType,1,SizeAtCompileTime> diagonal() const
    { return Block<const CoefficientsType,1,SizeAtCompileTime>(coeffs(),supers(),0,1,(std::min)(rows(),cols())); }

    template<int Index> struct DiagonalIntReturnType {
      enum {
        ReturnOpposite = (int(Options) & int(SelfAdjoint)) && (((Index) > 0 && Supers == 0) || ((Index) < 0 && Subs == 0)),
        Conjugate = ReturnOpposite && NumTraits<Scalar>::IsComplex,
        ActualIndex = ReturnOpposite ? -Index : Index,
        DiagonalSize = (RowsAtCompileTime==Dynamic || ColsAtCompileTime==Dynamic)
                     ? Dynamic
                     : (ActualIndex<0
                     ? EIGEN_SIZE_MIN_PREFER_DYNAMIC(ColsAtCompileTime, RowsAtCompileTime + ActualIndex)
                     : EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime, ColsAtCompileTime - ActualIndex))
      };
      typedef Block<CoefficientsType,1, DiagonalSize> BuildType;
      typedef typename internal::conditional<Conjugate,
                 CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>,BuildType >,
                 BuildType>::type Type;
    };

    /** \returns a vector expression of the \a N -th sub or super diagonal */
    template<int N> inline typename DiagonalIntReturnType<N>::Type diagonal()
    {
      return typename DiagonalIntReturnType<N>::BuildType(coeffs(), supers()-N, (std::max)(0,N), 1, diagonalLength(N));
    }

    /** \returns a vector expression of the \a N -th sub or super diagonal */
    template<int N> inline const typename DiagonalIntReturnType<N>::Type diagonal() const
    {
      return typename DiagonalIntReturnType<N>::BuildType(coeffs(), supers()-N, (std::max)(0,N), 1, diagonalLength(N));
    }

    /** \returns a vector expression of the \a i -th sub or super diagonal */
    inline Block<CoefficientsType,1,Dynamic> diagonal(Index i)
    {
      eigen_assert((i<0 && -i<=subs()) || (i>=0 && i<=supers()));
      return Block<CoefficientsType,1,Dynamic>(coeffs(), supers()-i, std::max<Index>(0,i), 1, diagonalLength(i));
    }

    /** \returns a vector expression of the \a i -th sub or super diagonal */
    inline const Block<const CoefficientsType,1,Dynamic> diagonal(Index i) const
    {
      eigen_assert((i<0 && -i<=subs()) || (i>=0 && i<=supers()));
      return Block<const CoefficientsType,1,Dynamic>(coeffs(), supers()-i, std::max<Index>(0,i), 1, diagonalLength(i));
    }

    template<typename Dest> inline void evalTo(Dest& dst) const
    {
      dst.resize(rows(),cols());
      dst.setZero();
      dst.diagonal() = diagonal();
      for (Index i=1; i<=supers();++i)
        dst.diagonal(i) = diagonal(i);
      for (Index i=1; i<=subs();++i)
        dst.diagonal(-i) = diagonal(-i);
    }

    DenseMatrixType toDenseMatrix() const
    {
      DenseMatrixType res(rows(),cols());
      evalTo(res);
      return res;
    }

  protected:

    inline Index diagonalLength(Index i) const
    { return i<0 ? (std::min)(cols(),rows()+i) : (std::min)(rows(),cols()-i); }
};

/**
  * \class BandMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a rectangular matrix with a banded storage
  *
  * \tparam _Scalar Numeric type, i.e. float, double, int
  * \tparam _Rows Number of rows, or \b Dynamic
  * \tparam _Cols Number of columns, or \b Dynamic
  * \tparam _Supers Number of super diagonal
  * \tparam _Subs Number of sub diagonal
  * \tparam _Options A combination of either \b #RowMajor or \b #ColMajor, and of \b #SelfAdjoint
  *                  The former controls \ref TopicStorageOrders "storage order", and defaults to
  *                  column-major. The latter controls whether the matrix represents a selfadjoint
  *                  matrix in which case either Supers of Subs have to be null.
  *
  * \sa class TridiagonalMatrix
  */

template<typename _Scalar, int _Rows, int _Cols, int _Supers, int _Subs, int _Options>
struct traits<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef Eigen::Index StorageIndex;
  enum {
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _Rows,
    MaxColsAtCompileTime = _Cols,
    Flags = LvalueBit,
    Supers = _Supers,
    Subs = _Subs,
    Options = _Options,
    DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic)) ? 1 + Supers + Subs : Dynamic
  };
  typedef Matrix<Scalar, DataRowsAtCompileTime, ColsAtCompileTime, int(Options) & int(RowMajor) ? RowMajor : ColMajor> CoefficientsType;
};

template<typename _Scalar, int Rows, int Cols, int Supers, int Subs, int Options>
class BandMatrix : public BandMatrixBase<BandMatrix<_Scalar,Rows,Cols,Supers,Subs,Options> >
{
  public:

    typedef typename internal::traits<BandMatrix>::Scalar Scalar;
    typedef typename internal::traits<BandMatrix>::StorageIndex StorageIndex;
    typedef typename internal::traits<BandMatrix>::CoefficientsType CoefficientsType;

    explicit inline BandMatrix(Index rows=Rows, Index cols=Cols, Index supers=Supers, Index subs=Subs)
      : m_coeffs(1+supers+subs,cols),
        m_rows(rows), m_supers(supers), m_subs(subs)
    {
    }

    /** \returns the number of columns */
    inline EIGEN_CONSTEXPR Index rows() const { return m_rows.value(); }

    /** \returns the number of rows */
    inline EIGEN_CONSTEXPR Index cols() const { return m_coeffs.cols(); }

    /** \returns the number of super diagonals */
    inline EIGEN_CONSTEXPR Index supers() const { return m_supers.value(); }

    /** \returns the number of sub diagonals */
    inline EIGEN_CONSTEXPR Index subs() const { return m_subs.value(); }

    inline const CoefficientsType& coeffs() const { return m_coeffs; }
    inline CoefficientsType& coeffs() { return m_coeffs; }

  protected:

    CoefficientsType m_coeffs;
    internal::variable_if_dynamic<Index, Rows>   m_rows;
    internal::variable_if_dynamic<Index, Supers> m_supers;
    internal::variable_if_dynamic<Index, Subs>   m_subs;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
class BandMatrixWrapper;

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
struct traits<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef typename _CoefficientsType::Scalar Scalar;
  typedef typename _CoefficientsType::StorageKind StorageKind;
  typedef typename _CoefficientsType::StorageIndex StorageIndex;
  enum {
    CoeffReadCost = internal::traits<_CoefficientsType>::CoeffReadCost,
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _Rows,
    MaxColsAtCompileTime = _Cols,
    Flags = LvalueBit,
    Supers = _Supers,
    Subs = _Subs,
    Options = _Options,
    DataRowsAtCompileTime = ((Supers!=Dynamic) && (Subs!=Dynamic)) ? 1 + Supers + Subs : Dynamic
  };
  typedef _CoefficientsType CoefficientsType;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
class BandMatrixWrapper : public BandMatrixBase<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  public:

    typedef typename internal::traits<BandMatrixWrapper>::Scalar Scalar;
    typedef typename internal::traits<BandMatrixWrapper>::CoefficientsType CoefficientsType;
    typedef typename internal::traits<BandMatrixWrapper>::StorageIndex StorageIndex;

    explicit inline BandMatrixWrapper(const CoefficientsType& coeffs, Index rows=_Rows, Index cols=_Cols, Index supers=_Supers, Index subs=_Subs)
      : m_coeffs(coeffs),
        m_rows(rows), m_supers(supers), m_subs(subs)
    {
      EIGEN_UNUSED_VARIABLE(cols);
      //internal::assert(coeffs.cols()==cols() && (supers()+subs()+1)==coeffs.rows());
    }

    /** \returns the number of columns */
    inline EIGEN_CONSTEXPR Index rows() const { return m_rows.value(); }

    /** \returns the number of rows */
    inline EIGEN_CONSTEXPR Index cols() const { return m_coeffs.cols(); }

    /** \returns the number of super diagonals */
    inline EIGEN_CONSTEXPR Index supers() const { return m_supers.value(); }

    /** \returns the number of sub diagonals */
    inline EIGEN_CONSTEXPR Index subs() const { return m_subs.value(); }

    inline const CoefficientsType& coeffs() const { return m_coeffs; }

  protected:

    const CoefficientsType& m_coeffs;
    internal::variable_if_dynamic<Index, _Rows>   m_rows;
    internal::variable_if_dynamic<Index, _Supers> m_supers;
    internal::variable_if_dynamic<Index, _Subs>   m_subs;
};

/**
  * \class TridiagonalMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a tridiagonal matrix with a compact banded storage
  *
  * \tparam Scalar Numeric type, i.e. float, double, int
  * \tparam Size Number of rows and cols, or \b Dynamic
  * \tparam Options Can be 0 or \b SelfAdjoint
  *
  * \sa class BandMatrix
  */
template<typename Scalar, int Size, int Options>
class TridiagonalMatrix : public BandMatrix<Scalar,Size,Size,Options&SelfAdjoint?0:1,1,Options|RowMajor>
{
    typedef BandMatrix<Scalar,Size,Size,Options&SelfAdjoint?0:1,1,Options|RowMajor> Base;
    typedef typename Base::StorageIndex StorageIndex;
  public:
    explicit TridiagonalMatrix(Index size = Size) : Base(size,size,Options&SelfAdjoint?0:1,1) {}

    inline typename Base::template DiagonalIntReturnType<1>::Type super()
    { return Base::template diagonal<1>(); }
    inline const typename Base::template DiagonalIntReturnType<1>::Type super() const
    { return Base::template diagonal<1>(); }
    inline typename Base::template DiagonalIntReturnType<-1>::Type sub()
    { return Base::template diagonal<-1>(); }
    inline const typename Base::template DiagonalIntReturnType<-1>::Type sub() const
    { return Base::template diagonal<-1>(); }
  protected:
};


struct BandShape {};

template<typename _Scalar, int _Rows, int _Cols, int _Supers, int _Subs, int _Options>
struct evaluator_traits<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
  : public evaluator_traits_base<BandMatrix<_Scalar,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef BandShape Shape;
};

template<typename _CoefficientsType,int _Rows, int _Cols, int _Supers, int _Subs,int _Options>
struct evaluator_traits<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
  : public evaluator_traits_base<BandMatrixWrapper<_CoefficientsType,_Rows,_Cols,_Supers,_Subs,_Options> >
{
  typedef BandShape Shape;
};

template<> struct AssignmentKind<DenseShape,BandShape> { typedef EigenBase2EigenBase Kind; };

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BANDMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Block.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLOCK_H
#define EIGEN_BLOCK_H

namespace Eigen {

namespace internal {
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
struct traits<Block<XprType, BlockRows, BlockCols, InnerPanel> > : traits<XprType>
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::XprKind XprKind;
  typedef typename ref_selector<XprType>::type XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  enum{
    MatrixRows = traits<XprType>::RowsAtCompileTime,
    MatrixCols = traits<XprType>::ColsAtCompileTime,
    RowsAtCompileTime = MatrixRows == 0 ? 0 : BlockRows,
    ColsAtCompileTime = MatrixCols == 0 ? 0 : BlockCols,
    MaxRowsAtCompileTime = BlockRows==0 ? 0
                         : RowsAtCompileTime != Dynamic ? int(RowsAtCompileTime)
                         : int(traits<XprType>::MaxRowsAtCompileTime),
    MaxColsAtCompileTime = BlockCols==0 ? 0
                         : ColsAtCompileTime != Dynamic ? int(ColsAtCompileTime)
                         : int(traits<XprType>::MaxColsAtCompileTime),

    XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
               : XprTypeIsRowMajor,
    HasSameStorageOrderAsXprType = (IsRowMajor == XprTypeIsRowMajor),
    InnerSize = IsRowMajor ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(inner_stride_at_compile_time<XprType>::ret)
                             : int(outer_stride_at_compile_time<XprType>::ret),
    OuterStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(outer_stride_at_compile_time<XprType>::ret)
                             : int(inner_stride_at_compile_time<XprType>::ret),

    // FIXME, this traits is rather specialized for dense object and it needs to be cleaned further
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsRowMajorBit = IsRowMajor ? RowMajorBit : 0,
    Flags = (traits<XprType>::Flags & (DirectAccessBit | (InnerPanel?CompressedAccessBit:0))) | FlagsLvalueBit | FlagsRowMajorBit,
    // FIXME DirectAccessBit should not be handled by expressions
    //
    // Alignment is needed by MapBase's assertions
    // We can sefely set it to false here. Internal alignment errors will be detected by an eigen_internal_assert in the respective evaluator
    Alignment = 0
  };
};

template<typename XprType, int BlockRows=Dynamic, int BlockCols=Dynamic, bool InnerPanel = false,
         bool HasDirectAccess = internal::has_direct_access<XprType>::ret> class BlockImpl_dense;

} // end namespace internal

template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel, typename StorageKind> class BlockImpl;

/** \class Block
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size block
  *
  * \tparam XprType the type of the expression in which we are taking a block
  * \tparam BlockRows the number of rows of the block we are taking at compile time (optional)
  * \tparam BlockCols the number of columns of the block we are taking at compile time (optional)
  * \tparam InnerPanel is true, if the block maps to a set of rows of a row major matrix or
  *         to set of columns of a column major matrix (optional). The parameter allows to determine
  *         at compile time whether aligned access is possible on the block expression.
  *
  * This class represents an expression of either a fixed-size or dynamic-size block. It is the return
  * type of DenseBase::block(Index,Index,Index,Index) and DenseBase::block<int,int>(Index,Index) and
  * most of the time this is the only way it is used.
  *
  * However, if you want to directly maniputate block expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_Block.cpp
  * Output: \verbinclude class_Block.out
  *
  * \note Even though this expression has dynamic size, in the case where \a XprType
  * has fixed size, this expression inherits a fixed maximal size which means that evaluating
  * it does not cause a dynamic memory allocation.
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedBlock.cpp
  * Output: \verbinclude class_FixedBlock.out
  *
  * \sa DenseBase::block(Index,Index,Index,Index), DenseBase::block(Index,Index), class VectorBlock
  */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel> class Block
  : public BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, typename internal::traits<XprType>::StorageKind>
{
    typedef BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, typename internal::traits<XprType>::StorageKind> Impl;
  public:
    //typedef typename Impl::Base Base;
    typedef Impl Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Block)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Block)

    typedef typename internal::remove_all<XprType>::type NestedExpression;

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr, Index i) : Impl(xpr,i)
    {
      eigen_assert( (i>=0) && (
          ((BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) && i<xpr.rows())
        ||((BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) && i<xpr.cols())));
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr, Index startRow, Index startCol)
      : Impl(xpr, startRow, startCol)
    {
      EIGEN_STATIC_ASSERT(RowsAtCompileTime!=Dynamic && ColsAtCompileTime!=Dynamic,THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE)
      eigen_assert(startRow >= 0 && BlockRows >= 0 && startRow + BlockRows <= xpr.rows()
             && startCol >= 0 && BlockCols >= 0 && startCol + BlockCols <= xpr.cols());
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Block(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : Impl(xpr, startRow, startCol, blockRows, blockCols)
    {
      eigen_assert((RowsAtCompileTime==Dynamic || RowsAtCompileTime==blockRows)
          && (ColsAtCompileTime==Dynamic || ColsAtCompileTime==blockCols));
      eigen_assert(startRow >= 0 && blockRows >= 0 && startRow  <= xpr.rows() - blockRows
          && startCol >= 0 && blockCols >= 0 && startCol <= xpr.cols() - blockCols);
    }
};

// The generic default implementation for dense block simplu forward to the internal::BlockImpl_dense
// that must be specialized for direct and non-direct access...
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl<XprType, BlockRows, BlockCols, InnerPanel, Dense>
  : public internal::BlockImpl_dense<XprType, BlockRows, BlockCols, InnerPanel>
{
    typedef internal::BlockImpl_dense<XprType, BlockRows, BlockCols, InnerPanel> Impl;
    typedef typename XprType::StorageIndex StorageIndex;
  public:
    typedef Impl Base;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index i) : Impl(xpr,i) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index startRow, Index startCol) : Impl(xpr, startRow, startCol) {}
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : Impl(xpr, startRow, startCol, blockRows, blockCols) {}
};

namespace internal {

/** \internal Internal implementation of dense Blocks in the general case. */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel, bool HasDirectAccess> class BlockImpl_dense
  : public internal::dense_xpr_base<Block<XprType, BlockRows, BlockCols, InnerPanel> >::type
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
  public:

    typedef typename internal::dense_xpr_base<BlockType>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(BlockType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl_dense)

    // class InnerIterator; // FIXME apparently never used

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr, Index i)
      : m_xpr(xpr),
        // It is a row if and only if BlockRows==1 and BlockCols==XprType::ColsAtCompileTime,
        // and it is a column if and only if BlockRows==XprType::RowsAtCompileTime and BlockCols==1,
        // all other cases are invalid.
        // The case a 1x1 matrix seems ambiguous, but the result is the same anyway.
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? i : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? i : 0),
        m_blockRows(BlockRows==1 ? 1 : xpr.rows()),
        m_blockCols(BlockCols==1 ? 1 : xpr.cols())
    {}

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr, Index startRow, Index startCol)
      : m_xpr(xpr), m_startRow(startRow), m_startCol(startCol),
                    m_blockRows(BlockRows), m_blockCols(BlockCols)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline BlockImpl_dense(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : m_xpr(xpr), m_startRow(startRow), m_startCol(startCol),
                    m_blockRows(blockRows), m_blockCols(blockCols)
    {}

    EIGEN_DEVICE_FUNC inline Index rows() const { return m_blockRows.value(); }
    EIGEN_DEVICE_FUNC inline Index cols() const { return m_blockCols.value(); }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index rowId, Index colId)
    {
      EIGEN_STATIC_ASSERT_LVALUE(XprType)
      return m_xpr.coeffRef(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return m_xpr.derived().coeffRef(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index rowId, Index colId) const
    {
      return m_xpr.coeff(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT_LVALUE(XprType)
      return m_xpr.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      return m_xpr.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    EIGEN_DEVICE_FUNC
    inline const CoeffReturnType coeff(Index index) const
    {
      return m_xpr.coeff(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                         m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    template<int LoadMode>
    inline PacketScalar packet(Index rowId, Index colId) const
    {
      return m_xpr.template packet<Unaligned>(rowId + m_startRow.value(), colId + m_startCol.value());
    }

    template<int LoadMode>
    inline void writePacket(Index rowId, Index colId, const PacketScalar& val)
    {
      m_xpr.template writePacket<Unaligned>(rowId + m_startRow.value(), colId + m_startCol.value(), val);
    }

    template<int LoadMode>
    inline PacketScalar packet(Index index) const
    {
      return m_xpr.template packet<Unaligned>
              (m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
               m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    template<int LoadMode>
    inline void writePacket(Index index, const PacketScalar& val)
    {
      m_xpr.template writePacket<Unaligned>
         (m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
          m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0), val);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \sa MapBase::data() */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const;
    EIGEN_DEVICE_FUNC inline Index innerStride() const;
    EIGEN_DEVICE_FUNC inline Index outerStride() const;
    #endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    XprType& nestedExpression() { return m_xpr; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startRow() const EIGEN_NOEXCEPT
    {
      return m_startRow.value();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startCol() const EIGEN_NOEXCEPT
    {
      return m_startCol.value();
    }

  protected:

    XprTypeNested m_xpr;
    const internal::variable_if_dynamic<StorageIndex, (XprType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<StorageIndex, (XprType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
    const internal::variable_if_dynamic<StorageIndex, RowsAtCompileTime> m_blockRows;
    const internal::variable_if_dynamic<StorageIndex, ColsAtCompileTime> m_blockCols;
};

/** \internal Internal implementation of dense Blocks in the direct access case.*/
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl_dense<XprType,BlockRows,BlockCols, InnerPanel,true>
  : public MapBase<Block<XprType, BlockRows, BlockCols, InnerPanel> >
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
    enum {
      XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0
    };
  public:

    typedef MapBase<BlockType> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(BlockType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(BlockImpl_dense)

    /** Column or Row constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, Index i)
      : Base(xpr.data() + i * (    ((BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) && (!XprTypeIsRowMajor))
                                || ((BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) && ( XprTypeIsRowMajor)) ? xpr.innerStride() : xpr.outerStride()),
             BlockRows==1 ? 1 : xpr.rows(),
             BlockCols==1 ? 1 : xpr.cols()),
        m_xpr(xpr),
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? i : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? i : 0)
    {
      init();
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, Index startRow, Index startCol)
      : Base(xpr.data()+xpr.innerStride()*(XprTypeIsRowMajor?startCol:startRow) + xpr.outerStride()*(XprTypeIsRowMajor?startRow:startCol)),
        m_xpr(xpr), m_startRow(startRow), m_startCol(startCol)
    {
      init();
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr,
          Index startRow, Index startCol,
          Index blockRows, Index blockCols)
      : Base(xpr.data()+xpr.innerStride()*(XprTypeIsRowMajor?startCol:startRow) + xpr.outerStride()*(XprTypeIsRowMajor?startRow:startCol), blockRows, blockCols),
        m_xpr(xpr), m_startRow(startRow), m_startCol(startCol)
    {
      init();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const EIGEN_NOEXCEPT
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    XprType& nestedExpression() { return m_xpr; }

    /** \sa MapBase::innerStride() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index innerStride() const EIGEN_NOEXCEPT
    {
      return internal::traits<BlockType>::HasSameStorageOrderAsXprType
             ? m_xpr.innerStride()
             : m_xpr.outerStride();
    }

    /** \sa MapBase::outerStride() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index outerStride() const EIGEN_NOEXCEPT
    {
      return internal::traits<BlockType>::HasSameStorageOrderAsXprType
                    ? m_xpr.outerStride()
                    : m_xpr.innerStride();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startRow() const EIGEN_NOEXCEPT { return m_startRow.value(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    StorageIndex startCol() const EIGEN_NOEXCEPT { return m_startCol.value(); }

  #ifndef __SUNPRO_CC
  // FIXME sunstudio is not friendly with the above friend...
  // META-FIXME there is no 'friend' keyword around here. Is this obsolete?
  protected:
  #endif

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal used by allowAligned() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    BlockImpl_dense(XprType& xpr, const Scalar* data, Index blockRows, Index blockCols)
      : Base(data, blockRows, blockCols), m_xpr(xpr)
    {
      init();
    }
    #endif

  protected:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void init()
    {
      m_outerStride = internal::traits<BlockType>::HasSameStorageOrderAsXprType
                    ? m_xpr.outerStride()
                    : m_xpr.innerStride();
    }

    XprTypeNested m_xpr;
    const internal::variable_if_dynamic<StorageIndex, (XprType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<StorageIndex, (XprType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
    Index m_outerStride;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/BooleanRedux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ALLANDANY_H
#define EIGEN_ALLANDANY_H

namespace Eigen { 

namespace internal {

template<typename Derived, int UnrollCount, int Rows>
struct all_unroller
{
  enum {
    col = (UnrollCount-1) / Rows,
    row = (UnrollCount-1) % Rows
  };

  EIGEN_DEVICE_FUNC static inline bool run(const Derived &mat)
  {
    return all_unroller<Derived, UnrollCount-1, Rows>::run(mat) && mat.coeff(row, col);
  }
};

template<typename Derived, int Rows>
struct all_unroller<Derived, 0, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &/*mat*/) { return true; }
};

template<typename Derived, int Rows>
struct all_unroller<Derived, Dynamic, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &) { return false; }
};

template<typename Derived, int UnrollCount, int Rows>
struct any_unroller
{
  enum {
    col = (UnrollCount-1) / Rows,
    row = (UnrollCount-1) % Rows
  };
  
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &mat)
  {
    return any_unroller<Derived, UnrollCount-1, Rows>::run(mat) || mat.coeff(row, col);
  }
};

template<typename Derived, int Rows>
struct any_unroller<Derived, 0, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived & /*mat*/) { return false; }
};

template<typename Derived, int Rows>
struct any_unroller<Derived, Dynamic, Rows>
{
  EIGEN_DEVICE_FUNC static inline bool run(const Derived &) { return false; }
};

} // end namespace internal

/** \returns true if all coefficients are true
  *
  * Example: \include MatrixBase_all.cpp
  * Output: \verbinclude MatrixBase_all.out
  *
  * \sa any(), Cwise::operator<()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline bool DenseBase<Derived>::all() const
{
  typedef internal::evaluator<Derived> Evaluator;
  enum {
    unroll = SizeAtCompileTime != Dynamic
          && SizeAtCompileTime * (int(Evaluator::CoeffReadCost) + int(NumTraits<Scalar>::AddCost)) <= EIGEN_UNROLLING_LIMIT
  };
  Evaluator evaluator(derived());
  if(unroll)
    return internal::all_unroller<Evaluator, unroll ? int(SizeAtCompileTime) : Dynamic, internal::traits<Derived>::RowsAtCompileTime>::run(evaluator);
  else
  {
    for(Index j = 0; j < cols(); ++j)
      for(Index i = 0; i < rows(); ++i)
        if (!evaluator.coeff(i, j)) return false;
    return true;
  }
}

/** \returns true if at least one coefficient is true
  *
  * \sa all()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline bool DenseBase<Derived>::any() const
{
  typedef internal::evaluator<Derived> Evaluator;
  enum {
    unroll = SizeAtCompileTime != Dynamic
          && SizeAtCompileTime * (int(Evaluator::CoeffReadCost) + int(NumTraits<Scalar>::AddCost)) <= EIGEN_UNROLLING_LIMIT
  };
  Evaluator evaluator(derived());
  if(unroll)
    return internal::any_unroller<Evaluator, unroll ? int(SizeAtCompileTime) : Dynamic, internal::traits<Derived>::RowsAtCompileTime>::run(evaluator);
  else
  {
    for(Index j = 0; j < cols(); ++j)
      for(Index i = 0; i < rows(); ++i)
        if (evaluator.coeff(i, j)) return true;
    return false;
  }
}

/** \returns the number of coefficients which evaluate to true
  *
  * \sa all(), any()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Eigen::Index DenseBase<Derived>::count() const
{
  return derived().template cast<bool>().template cast<Index>().sum();
}

/** \returns true is \c *this contains at least one Not A Number (NaN).
  *
  * \sa allFinite()
  */
template<typename Derived>
inline bool DenseBase<Derived>::hasNaN() const
{
#if EIGEN_COMP_MSVC || (defined __FAST_MATH__)
  return derived().array().isNaN().any();
#else
  return !((derived().array()==derived().array()).all());
#endif
}

/** \returns true if \c *this contains only finite numbers, i.e., no NaN and no +/-INF values.
  *
  * \sa hasNaN()
  */
template<typename Derived>
inline bool DenseBase<Derived>::allFinite() const
{
#if EIGEN_COMP_MSVC || (defined __FAST_MATH__)
  return derived().array().isFinite().all();
#else
  return !((derived()-derived()).hasNaN());
#endif
}
    
} // end namespace Eigen

#endif // EIGEN_ALLANDANY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CommaInitializer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMMAINITIALIZER_H
#define EIGEN_COMMAINITIALIZER_H

namespace Eigen { 

/** \class CommaInitializer
  * \ingroup Core_Module
  *
  * \brief Helper class used by the comma initializer operator
  *
  * This class is internally used to implement the comma initializer feature. It is
  * the return type of MatrixBase::operator<<, and most of the time this is the only
  * way it is used.
  *
  * \sa \blank \ref MatrixBaseCommaInitRef "MatrixBase::operator<<", CommaInitializer::finished()
  */
template<typename XprType>
struct CommaInitializer
{
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  inline CommaInitializer(XprType& xpr, const Scalar& s)
    : m_xpr(xpr), m_row(0), m_col(1), m_currentBlockRows(1)
  {
    eigen_assert(m_xpr.rows() > 0 && m_xpr.cols() > 0
      && "Cannot comma-initialize a 0x0 matrix (operator<<)");
    m_xpr.coeffRef(0,0) = s;
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline CommaInitializer(XprType& xpr, const DenseBase<OtherDerived>& other)
    : m_xpr(xpr), m_row(0), m_col(other.cols()), m_currentBlockRows(other.rows())
  {
    eigen_assert(m_xpr.rows() >= other.rows() && m_xpr.cols() >= other.cols()
      && "Cannot comma-initialize a 0x0 matrix (operator<<)");
    m_xpr.block(0, 0, other.rows(), other.cols()) = other;
  }

  /* Copy/Move constructor which transfers ownership. This is crucial in 
   * absence of return value optimization to avoid assertions during destruction. */
  // FIXME in C++11 mode this could be replaced by a proper RValue constructor
  EIGEN_DEVICE_FUNC
  inline CommaInitializer(const CommaInitializer& o)
  : m_xpr(o.m_xpr), m_row(o.m_row), m_col(o.m_col), m_currentBlockRows(o.m_currentBlockRows) {
    // Mark original object as finished. In absence of R-value references we need to const_cast:
    const_cast<CommaInitializer&>(o).m_row = m_xpr.rows();
    const_cast<CommaInitializer&>(o).m_col = m_xpr.cols();
    const_cast<CommaInitializer&>(o).m_currentBlockRows = 0;
  }

  /* inserts a scalar value in the target matrix */
  EIGEN_DEVICE_FUNC
  CommaInitializer& operator,(const Scalar& s)
  {
    if (m_col==m_xpr.cols())
    {
      m_row+=m_currentBlockRows;
      m_col = 0;
      m_currentBlockRows = 1;
      eigen_assert(m_row<m_xpr.rows()
        && "Too many rows passed to comma initializer (operator<<)");
    }
    eigen_assert(m_col<m_xpr.cols()
      && "Too many coefficients passed to comma initializer (operator<<)");
    eigen_assert(m_currentBlockRows==1);
    m_xpr.coeffRef(m_row, m_col++) = s;
    return *this;
  }

  /* inserts a matrix expression in the target matrix */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  CommaInitializer& operator,(const DenseBase<OtherDerived>& other)
  {
    if (m_col==m_xpr.cols() && (other.cols()!=0 || other.rows()!=m_currentBlockRows))
    {
      m_row+=m_currentBlockRows;
      m_col = 0;
      m_currentBlockRows = other.rows();
      eigen_assert(m_row+m_currentBlockRows<=m_xpr.rows()
        && "Too many rows passed to comma initializer (operator<<)");
    }
    eigen_assert((m_col + other.cols() <= m_xpr.cols())
      && "Too many coefficients passed to comma initializer (operator<<)");
    eigen_assert(m_currentBlockRows==other.rows());
    m_xpr.template block<OtherDerived::RowsAtCompileTime, OtherDerived::ColsAtCompileTime>
                    (m_row, m_col, other.rows(), other.cols()) = other;
    m_col += other.cols();
    return *this;
  }

  EIGEN_DEVICE_FUNC
  inline ~CommaInitializer()
#if defined VERIFY_RAISES_ASSERT && (!defined EIGEN_NO_ASSERTION_CHECKING) && defined EIGEN_EXCEPTIONS
  EIGEN_EXCEPTION_SPEC(Eigen::eigen_assert_exception)
#endif
  {
    finished();
  }

  /** \returns the built matrix once all its coefficients have been set.
    * Calling finished is 100% optional. Its purpose is to write expressions
    * like this:
    * \code
    * quaternion.fromRotationMatrix((Matrix3f() << axis0, axis1, axis2).finished());
    * \endcode
    */
  EIGEN_DEVICE_FUNC
  inline XprType& finished() {
      eigen_assert(((m_row+m_currentBlockRows) == m_xpr.rows() || m_xpr.cols() == 0)
           && m_col == m_xpr.cols()
           && "Too few coefficients passed to comma initializer (operator<<)");
      return m_xpr;
  }

  XprType& m_xpr;           // target expression
  Index m_row;              // current row id
  Index m_col;              // current col id
  Index m_currentBlockRows; // current block height
};

/** \anchor MatrixBaseCommaInitRef
  * Convenient operator to set the coefficients of a matrix.
  *
  * The coefficients must be provided in a row major order and exactly match
  * the size of the matrix. Otherwise an assertion is raised.
  *
  * Example: \include MatrixBase_set.cpp
  * Output: \verbinclude MatrixBase_set.out
  * 
  * \note According the c++ standard, the argument expressions of this comma initializer are evaluated in arbitrary order.
  *
  * \sa CommaInitializer::finished(), class CommaInitializer
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline CommaInitializer<Derived> DenseBase<Derived>::operator<< (const Scalar& s)
{
  return CommaInitializer<Derived>(*static_cast<Derived*>(this), s);
}

/** \sa operator<<(const Scalar&) */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline CommaInitializer<Derived>
DenseBase<Derived>::operator<<(const DenseBase<OtherDerived>& other)
{
  return CommaInitializer<Derived>(*static_cast<Derived *>(this), other);
}

} // end namespace Eigen

#endif // EIGEN_COMMAINITIALIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ConditionEstimator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen (rmlarsen@google.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONDITIONESTIMATOR_H
#define EIGEN_CONDITIONESTIMATOR_H

namespace Eigen {

namespace internal {

template <typename Vector, typename RealVector, bool IsComplex>
struct rcond_compute_sign {
  static inline Vector run(const Vector& v) {
    const RealVector v_abs = v.cwiseAbs();
    return (v_abs.array() == static_cast<typename Vector::RealScalar>(0))
            .select(Vector::Ones(v.size()), v.cwiseQuotient(v_abs));
  }
};

// Partial specialization to avoid elementwise division for real vectors.
template <typename Vector>
struct rcond_compute_sign<Vector, Vector, false> {
  static inline Vector run(const Vector& v) {
    return (v.array() < static_cast<typename Vector::RealScalar>(0))
           .select(-Vector::Ones(v.size()), Vector::Ones(v.size()));
  }
};

/**
  * \returns an estimate of ||inv(matrix)||_1 given a decomposition of
  * \a matrix that implements .solve() and .adjoint().solve() methods.
  *
  * This function implements Algorithms 4.1 and 5.1 from
  *   http://www.maths.manchester.ac.uk/~higham/narep/narep135.pdf
  * which also forms the basis for the condition number estimators in
  * LAPACK. Since at most 10 calls to the solve method of dec are
  * performed, the total cost is O(dims^2), as opposed to O(dims^3)
  * needed to compute the inverse matrix explicitly.
  *
  * The most common usage is in estimating the condition number
  * ||matrix||_1 * ||inv(matrix)||_1. The first term ||matrix||_1 can be
  * computed directly in O(n^2) operations.
  *
  * Supports the following decompositions: FullPivLU, PartialPivLU, LDLT, and
  * LLT.
  *
  * \sa FullPivLU, PartialPivLU, LDLT, LLT.
  */
template <typename Decomposition>
typename Decomposition::RealScalar rcond_invmatrix_L1_norm_estimate(const Decomposition& dec)
{
  typedef typename Decomposition::MatrixType MatrixType;
  typedef typename Decomposition::Scalar Scalar;
  typedef typename Decomposition::RealScalar RealScalar;
  typedef typename internal::plain_col_type<MatrixType>::type Vector;
  typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVector;
  const bool is_complex = (NumTraits<Scalar>::IsComplex != 0);

  eigen_assert(dec.rows() == dec.cols());
  const Index n = dec.rows();
  if (n == 0)
    return 0;

  // Disable Index to float conversion warning
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  Vector v = dec.solve(Vector::Ones(n) / Scalar(n));
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif

  // lower_bound is a lower bound on
  //   ||inv(matrix)||_1  = sup_v ||inv(matrix) v||_1 / ||v||_1
  // and is the objective maximized by the ("super-") gradient ascent
  // algorithm below.
  RealScalar lower_bound = v.template lpNorm<1>();
  if (n == 1)
    return lower_bound;

  // Gradient ascent algorithm follows: We know that the optimum is achieved at
  // one of the simplices v = e_i, so in each iteration we follow a
  // super-gradient to move towards the optimal one.
  RealScalar old_lower_bound = lower_bound;
  Vector sign_vector(n);
  Vector old_sign_vector;
  Index v_max_abs_index = -1;
  Index old_v_max_abs_index = v_max_abs_index;
  for (int k = 0; k < 4; ++k)
  {
    sign_vector = internal::rcond_compute_sign<Vector, RealVector, is_complex>::run(v);
    if (k > 0 && !is_complex && sign_vector == old_sign_vector) {
      // Break if the solution stagnated.
      break;
    }
    // v_max_abs_index = argmax |real( inv(matrix)^T * sign_vector )|
    v = dec.adjoint().solve(sign_vector);
    v.real().cwiseAbs().maxCoeff(&v_max_abs_index);
    if (v_max_abs_index == old_v_max_abs_index) {
      // Break if the solution stagnated.
      break;
    }
    // Move to the new simplex e_j, where j = v_max_abs_index.
    v = dec.solve(Vector::Unit(n, v_max_abs_index));  // v = inv(matrix) * e_j.
    lower_bound = v.template lpNorm<1>();
    if (lower_bound <= old_lower_bound) {
      // Break if the gradient step did not increase the lower_bound.
      break;
    }
    if (!is_complex) {
      old_sign_vector = sign_vector;
    }
    old_v_max_abs_index = v_max_abs_index;
    old_lower_bound = lower_bound;
  }
  // The following calculates an independent estimate of ||matrix||_1 by
  // multiplying matrix by a vector with entries of slowly increasing
  // magnitude and alternating sign:
  //   v_i = (-1)^{i} (1 + (i / (dim-1))), i = 0,...,dim-1.
  // This improvement to Hager's algorithm above is due to Higham. It was
  // added to make the algorithm more robust in certain corner cases where
  // large elements in the matrix might otherwise escape detection due to
  // exact cancellation (especially when op and op_adjoint correspond to a
  // sequence of backsubstitutions and permutations), which could cause
  // Hager's algorithm to vastly underestimate ||matrix||_1.
  Scalar alternating_sign(RealScalar(1));
  for (Index i = 0; i < n; ++i) {
    // The static_cast is needed when Scalar is a complex and RealScalar implements expression templates
    v[i] = alternating_sign * static_cast<RealScalar>(RealScalar(1) + (RealScalar(i) / (RealScalar(n - 1))));
    alternating_sign = -alternating_sign;
  }
  v = dec.solve(v);
  const RealScalar alternate_lower_bound = (2 * v.template lpNorm<1>()) / (3 * RealScalar(n));
  return numext::maxi(lower_bound, alternate_lower_bound);
}

/** \brief Reciprocal condition number estimator.
  *
  * Computing a decomposition of a dense matrix takes O(n^3) operations, while
  * this method estimates the condition number quickly and reliably in O(n^2)
  * operations.
  *
  * \returns an estimate of the reciprocal condition number
  * (1 / (||matrix||_1 * ||inv(matrix)||_1)) of matrix, given ||matrix||_1 and
  * its decomposition. Supports the following decompositions: FullPivLU,
  * PartialPivLU, LDLT, and LLT.
  *
  * \sa FullPivLU, PartialPivLU, LDLT, LLT.
  */
template <typename Decomposition>
typename Decomposition::RealScalar
rcond_estimate_helper(typename Decomposition::RealScalar matrix_norm, const Decomposition& dec)
{
  typedef typename Decomposition::RealScalar RealScalar;
  eigen_assert(dec.rows() == dec.cols());
  if (dec.rows() == 0)              return NumTraits<RealScalar>::infinity();
  if (matrix_norm == RealScalar(0)) return RealScalar(0);
  if (dec.rows() == 1)              return RealScalar(1);
  const RealScalar inverse_matrix_norm = rcond_invmatrix_L1_norm_estimate(dec);
  return (inverse_matrix_norm == RealScalar(0) ? RealScalar(0)
                                               : (RealScalar(1) / inverse_matrix_norm) / matrix_norm);
}

}  // namespace internal

}  // namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CoreEvaluators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011-2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_COREEVALUATORS_H
#define EIGEN_COREEVALUATORS_H

namespace Eigen {

namespace internal {

// This class returns the evaluator kind from the expression storage kind.
// Default assumes index based accessors
template<typename StorageKind>
struct storage_kind_to_evaluator_kind {
  typedef IndexBased Kind;
};

// This class returns the evaluator shape from the expression storage kind.
// It can be Dense, Sparse, Triangular, Diagonal, SelfAdjoint, Band, etc.
template<typename StorageKind> struct storage_kind_to_shape;

template<> struct storage_kind_to_shape<Dense>                  { typedef DenseShape Shape;           };
template<> struct storage_kind_to_shape<SolverStorage>          { typedef SolverShape Shape;           };
template<> struct storage_kind_to_shape<PermutationStorage>     { typedef PermutationShape Shape;     };
template<> struct storage_kind_to_shape<TranspositionsStorage>  { typedef TranspositionsShape Shape;  };

// Evaluators have to be specialized with respect to various criteria such as:
//  - storage/structure/shape
//  - scalar type
//  - etc.
// Therefore, we need specialization of evaluator providing additional template arguments for each kind of evaluators.
// We currently distinguish the following kind of evaluators:
// - unary_evaluator    for expressions taking only one arguments (CwiseUnaryOp, CwiseUnaryView, Transpose, MatrixWrapper, ArrayWrapper, Reverse, Replicate)
// - binary_evaluator   for expression taking two arguments (CwiseBinaryOp)
// - ternary_evaluator   for expression taking three arguments (CwiseTernaryOp)
// - product_evaluator  for linear algebra products (Product); special case of binary_evaluator because it requires additional tags for dispatching.
// - mapbase_evaluator  for Map, Block, Ref
// - block_evaluator    for Block (special dispatching to a mapbase_evaluator or unary_evaluator)

template< typename T,
          typename Arg1Kind   = typename evaluator_traits<typename T::Arg1>::Kind,
          typename Arg2Kind   = typename evaluator_traits<typename T::Arg2>::Kind,
          typename Arg3Kind   = typename evaluator_traits<typename T::Arg3>::Kind,
          typename Arg1Scalar = typename traits<typename T::Arg1>::Scalar,
          typename Arg2Scalar = typename traits<typename T::Arg2>::Scalar,
          typename Arg3Scalar = typename traits<typename T::Arg3>::Scalar> struct ternary_evaluator;

template< typename T,
          typename LhsKind   = typename evaluator_traits<typename T::Lhs>::Kind,
          typename RhsKind   = typename evaluator_traits<typename T::Rhs>::Kind,
          typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
          typename RhsScalar = typename traits<typename T::Rhs>::Scalar> struct binary_evaluator;

template< typename T,
          typename Kind   = typename evaluator_traits<typename T::NestedExpression>::Kind,
          typename Scalar = typename T::Scalar> struct unary_evaluator;

// evaluator_traits<T> contains traits for evaluator<T>

template<typename T>
struct evaluator_traits_base
{
  // by default, get evaluator kind and shape from storage
  typedef typename storage_kind_to_evaluator_kind<typename traits<T>::StorageKind>::Kind Kind;
  typedef typename storage_kind_to_shape<typename traits<T>::StorageKind>::Shape Shape;
};

// Default evaluator traits
template<typename T>
struct evaluator_traits : public evaluator_traits_base<T>
{
};

template<typename T, typename Shape = typename evaluator_traits<T>::Shape >
struct evaluator_assume_aliasing {
  static const bool value = false;
};

// By default, we assume a unary expression:
template<typename T>
struct evaluator : public unary_evaluator<T>
{
  typedef unary_evaluator<T> Base;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const T& xpr) : Base(xpr) {}
};


// TODO: Think about const-correctness
template<typename T>
struct evaluator<const T>
  : evaluator<T>
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const T& xpr) : evaluator<T>(xpr) {}
};

// ---------- base class for all evaluators ----------

template<typename ExpressionType>
struct evaluator_base
{
  // TODO that's not very nice to have to propagate all these traits. They are currently only needed to handle outer,inner indices.
  typedef traits<ExpressionType> ExpressionTraits;

  enum {
    Alignment = 0
  };
  // noncopyable:
  // Don't make this class inherit noncopyable as this kills EBO (Empty Base Optimization)
  // and make complex evaluator much larger than then should do.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE evaluator_base() {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ~evaluator_base() {}
private:
  EIGEN_DEVICE_FUNC evaluator_base(const evaluator_base&);
  EIGEN_DEVICE_FUNC const evaluator_base& operator=(const evaluator_base&);
};

// -------------------- Matrix and Array --------------------
//
// evaluator<PlainObjectBase> is a common base class for the
// Matrix and Array evaluators.
// Here we directly specialize evaluator. This is not really a unary expression, and it is, by definition, dense,
// so no need for more sophisticated dispatching.

// this helper permits to completely eliminate m_outerStride if it is known at compiletime.
template<typename Scalar,int OuterStride> class plainobjectbase_evaluator_data {
public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  plainobjectbase_evaluator_data(const Scalar* ptr, Index outerStride) : data(ptr)
  {
#ifndef EIGEN_INTERNAL_DEBUGGING
    EIGEN_UNUSED_VARIABLE(outerStride);
#endif
    eigen_internal_assert(outerStride==OuterStride);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index outerStride() const EIGEN_NOEXCEPT { return OuterStride; }
  const Scalar *data;
};

template<typename Scalar> class plainobjectbase_evaluator_data<Scalar,Dynamic> {
public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  plainobjectbase_evaluator_data(const Scalar* ptr, Index outerStride) : data(ptr), m_outerStride(outerStride) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index outerStride() const { return m_outerStride; }
  const Scalar *data;
protected:
  Index m_outerStride;
};

template<typename Derived>
struct evaluator<PlainObjectBase<Derived> >
  : evaluator_base<Derived>
{
  typedef PlainObjectBase<Derived> PlainObjectType;
  typedef typename PlainObjectType::Scalar Scalar;
  typedef typename PlainObjectType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = PlainObjectType::IsRowMajor,
    IsVectorAtCompileTime = PlainObjectType::IsVectorAtCompileTime,
    RowsAtCompileTime = PlainObjectType::RowsAtCompileTime,
    ColsAtCompileTime = PlainObjectType::ColsAtCompileTime,

    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    Flags = traits<Derived>::EvaluatorFlags,
    Alignment = traits<Derived>::Alignment
  };
  enum {
    // We do not need to know the outer stride for vectors
    OuterStrideAtCompileTime = IsVectorAtCompileTime  ? 0
                                                      : int(IsRowMajor) ? ColsAtCompileTime
                                                                        : RowsAtCompileTime
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator()
    : m_d(0,OuterStrideAtCompileTime)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const PlainObjectType& m)
    : m_d(m.data(),IsVectorAtCompileTime ? 0 : m.outerStride())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    if (IsRowMajor)
      return m_d.data[row * m_d.outerStride() + col];
    else
      return m_d.data[row + col * m_d.outerStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.data[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    if (IsRowMajor)
      return const_cast<Scalar*>(m_d.data)[row * m_d.outerStride() + col];
    else
      return const_cast<Scalar*>(m_d.data)[row + col * m_d.outerStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return const_cast<Scalar*>(m_d.data)[index];
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    if (IsRowMajor)
      return ploadt<PacketType, LoadMode>(m_d.data + row * m_d.outerStride() + col);
    else
      return ploadt<PacketType, LoadMode>(m_d.data + row + col * m_d.outerStride());
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return ploadt<PacketType, LoadMode>(m_d.data + index);
  }

  template<int StoreMode,typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    if (IsRowMajor)
      return pstoret<Scalar, PacketType, StoreMode>
	            (const_cast<Scalar*>(m_d.data) + row * m_d.outerStride() + col, x);
    else
      return pstoret<Scalar, PacketType, StoreMode>
                    (const_cast<Scalar*>(m_d.data) + row + col * m_d.outerStride(), x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    return pstoret<Scalar, PacketType, StoreMode>(const_cast<Scalar*>(m_d.data) + index, x);
  }

protected:

  plainobjectbase_evaluator_data<Scalar,OuterStrideAtCompileTime> m_d;
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct evaluator<Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
  : evaluator<PlainObjectBase<Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> > >
{
  typedef Matrix<Scalar, Rows, Cols, Options, MaxRows, MaxCols> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& m)
    : evaluator<PlainObjectBase<XprType> >(m)
  { }
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct evaluator<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
  : evaluator<PlainObjectBase<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> > >
{
  typedef Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  evaluator() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& m)
    : evaluator<PlainObjectBase<XprType> >(m)
  { }
};

// -------------------- Transpose --------------------

template<typename ArgType>
struct unary_evaluator<Transpose<ArgType>, IndexBased>
  : evaluator_base<Transpose<ArgType> >
{
  typedef Transpose<ArgType> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = evaluator<ArgType>::Flags ^ RowMajorBit,
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& t) : m_argImpl(t.nestedExpression()) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(col, row);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(col, row);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename XprType::Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(col, row);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(index);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode,PacketType>(col, row, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode,PacketType>(index, x);
  }

protected:
  evaluator<ArgType> m_argImpl;
};

// -------------------- CwiseNullaryOp --------------------
// Like Matrix and Array, this is not really a unary expression, so we directly specialize evaluator.
// Likewise, there is not need to more sophisticated dispatching here.

template<typename Scalar,typename NullaryOp,
         bool has_nullary = has_nullary_operator<NullaryOp>::value,
         bool has_unary   = has_unary_operator<NullaryOp>::value,
         bool has_binary  = has_binary_operator<NullaryOp>::value>
struct nullary_wrapper
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const { return op(i,j); }
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const { return op(i); }

  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const { return op.template packetOp<T>(i,j); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const { return op.template packetOp<T>(i); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,true,false,false>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType=0, IndexType=0) const { return op(); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType=0, IndexType=0) const { return op.template packetOp<T>(); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,false,true>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j=0) const { return op(i,j); }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j=0) const { return op.template packetOp<T>(i,j); }
};

// We need the following specialization for vector-only functors assigned to a runtime vector,
// for instance, using linspace and assigning a RowVectorXd to a MatrixXd or even a row of a MatrixXd.
// In this case, i==0 and j is used for the actual iteration.
template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,true,false>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const {
    eigen_assert(i==0 || j==0);
    return op(i+j);
  }
  template <typename T, typename IndexType> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const {
    eigen_assert(i==0 || j==0);
    return op.template packetOp<T>(i+j);
  }

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const { return op(i); }
  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const { return op.template packetOp<T>(i); }
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,false,false,false> {};

#if 0 && EIGEN_COMP_MSVC>0
// Disable this ugly workaround. This is now handled in traits<Ref>::match,
// but this piece of code might still become handly if some other weird compilation
// erros pop up again.

// MSVC exhibits a weird compilation error when
// compiling:
//    Eigen::MatrixXf A = MatrixXf::Random(3,3);
//    Ref<const MatrixXf> R = 2.f*A;
// and that has_*ary_operator<scalar_constant_op<float>> have not been instantiated yet.
// The "problem" is that evaluator<2.f*A> is instantiated by traits<Ref>::match<2.f*A>
// and at that time has_*ary_operator<T> returns true regardless of T.
// Then nullary_wrapper is badly instantiated as nullary_wrapper<.,.,true,true,true>.
// The trick is thus to defer the proper instantiation of nullary_wrapper when coeff(),
// and packet() are really instantiated as implemented below:

// This is a simple wrapper around Index to enforce the re-instantiation of
// has_*ary_operator when needed.
template<typename T> struct nullary_wrapper_workaround_msvc {
  nullary_wrapper_workaround_msvc(const T&);
  operator T()const;
};

template<typename Scalar,typename NullaryOp>
struct nullary_wrapper<Scalar,NullaryOp,true,true,true>
{
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i, IndexType j) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().operator()(op,i,j);
  }
  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator()(const NullaryOp& op, IndexType i) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().operator()(op,i);
  }

  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i, IndexType j) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().template packetOp<T>(op,i,j);
  }
  template <typename T, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T packetOp(const NullaryOp& op, IndexType i) const {
    return nullary_wrapper<Scalar,NullaryOp,
    has_nullary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_unary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value,
    has_binary_operator<NullaryOp,nullary_wrapper_workaround_msvc<IndexType> >::value>().template packetOp<T>(op,i);
  }
};
#endif // MSVC workaround

template<typename NullaryOp, typename PlainObjectType>
struct evaluator<CwiseNullaryOp<NullaryOp,PlainObjectType> >
  : evaluator_base<CwiseNullaryOp<NullaryOp,PlainObjectType> >
{
  typedef CwiseNullaryOp<NullaryOp,PlainObjectType> XprType;
  typedef typename internal::remove_all<PlainObjectType>::type PlainObjectTypeCleaned;

  enum {
    CoeffReadCost = internal::functor_traits<NullaryOp>::Cost,

    Flags = (evaluator<PlainObjectTypeCleaned>::Flags
          &  (  HereditaryBits
              | (functor_has_linear_access<NullaryOp>::ret  ? LinearAccessBit : 0)
              | (functor_traits<NullaryOp>::PacketAccess    ? PacketAccessBit : 0)))
          | (functor_traits<NullaryOp>::IsRepeatable ? 0 : EvalBeforeNestingBit),
    Alignment = AlignedMax
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& n)
    : m_functor(n.functor()), m_wrapper()
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(IndexType row, IndexType col) const
  {
    return m_wrapper(m_functor, row, col);
  }

  template <typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(IndexType index) const
  {
    return m_wrapper(m_functor,index);
  }

  template<int LoadMode, typename PacketType, typename IndexType>
  EIGEN_STRONG_INLINE
  PacketType packet(IndexType row, IndexType col) const
  {
    return m_wrapper.template packetOp<PacketType>(m_functor, row, col);
  }

  template<int LoadMode, typename PacketType, typename IndexType>
  EIGEN_STRONG_INLINE
  PacketType packet(IndexType index) const
  {
    return m_wrapper.template packetOp<PacketType>(m_functor, index);
  }

protected:
  const NullaryOp m_functor;
  const internal::nullary_wrapper<CoeffReturnType,NullaryOp> m_wrapper;
};

// -------------------- CwiseUnaryOp --------------------

template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryOp<UnaryOp, ArgType>, IndexBased >
  : evaluator_base<CwiseUnaryOp<UnaryOp, ArgType> >
{
  typedef CwiseUnaryOp<UnaryOp, ArgType> XprType;

  enum {
    CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),

    Flags = evaluator<ArgType>::Flags
          & (HereditaryBits | LinearAccessBit | (functor_traits<UnaryOp>::PacketAccess ? PacketAccessBit : 0)),
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& op) : m_d(op)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.argImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.argImpl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.argImpl.template packet<LoadMode, PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.argImpl.template packet<LoadMode, PacketType>(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), argImpl(xpr.nestedExpression()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& func() const { return op; }
    UnaryOp op;
    evaluator<ArgType> argImpl;
  };

  Data m_d;
};

// -------------------- CwiseTernaryOp --------------------

// this is a ternary expression
template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
  : public ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
{
  typedef CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> XprType;
  typedef ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> > Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct ternary_evaluator<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3>, IndexBased, IndexBased>
  : evaluator_base<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >
{
  typedef CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> XprType;

  enum {
    CoeffReadCost = int(evaluator<Arg1>::CoeffReadCost) + int(evaluator<Arg2>::CoeffReadCost) + int(evaluator<Arg3>::CoeffReadCost) + int(functor_traits<TernaryOp>::Cost),

    Arg1Flags = evaluator<Arg1>::Flags,
    Arg2Flags = evaluator<Arg2>::Flags,
    Arg3Flags = evaluator<Arg3>::Flags,
    SameType = is_same<typename Arg1::Scalar,typename Arg2::Scalar>::value && is_same<typename Arg1::Scalar,typename Arg3::Scalar>::value,
    StorageOrdersAgree = (int(Arg1Flags)&RowMajorBit)==(int(Arg2Flags)&RowMajorBit) && (int(Arg1Flags)&RowMajorBit)==(int(Arg3Flags)&RowMajorBit),
    Flags0 = (int(Arg1Flags) | int(Arg2Flags) | int(Arg3Flags)) & (
        HereditaryBits
        | (int(Arg1Flags) & int(Arg2Flags) & int(Arg3Flags) &
           ( (StorageOrdersAgree ? LinearAccessBit : 0)
           | (functor_traits<TernaryOp>::PacketAccess && StorageOrdersAgree && SameType ? PacketAccessBit : 0)
           )
        )
     ),
    Flags = (Flags0 & ~RowMajorBit) | (Arg1Flags & RowMajorBit),
    Alignment = EIGEN_PLAIN_ENUM_MIN(
        EIGEN_PLAIN_ENUM_MIN(evaluator<Arg1>::Alignment, evaluator<Arg2>::Alignment),
        evaluator<Arg3>::Alignment)
  };

  EIGEN_DEVICE_FUNC explicit ternary_evaluator(const XprType& xpr) : m_d(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<TernaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.arg1Impl.coeff(row, col), m_d.arg2Impl.coeff(row, col), m_d.arg3Impl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.arg1Impl.coeff(index), m_d.arg2Impl.coeff(index), m_d.arg3Impl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.arg1Impl.template packet<LoadMode,PacketType>(row, col),
                               m_d.arg2Impl.template packet<LoadMode,PacketType>(row, col),
                               m_d.arg3Impl.template packet<LoadMode,PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.arg1Impl.template packet<LoadMode,PacketType>(index),
                               m_d.arg2Impl.template packet<LoadMode,PacketType>(index),
                               m_d.arg3Impl.template packet<LoadMode,PacketType>(index));
  }

protected:
  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), arg1Impl(xpr.arg1()), arg2Impl(xpr.arg2()), arg3Impl(xpr.arg3()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TernaryOp& func() const { return op; }
    TernaryOp op;
    evaluator<Arg1> arg1Impl;
    evaluator<Arg2> arg2Impl;
    evaluator<Arg3> arg3Impl;
  };

  Data m_d;
};

// -------------------- CwiseBinaryOp --------------------

// this is a binary expression
template<typename BinaryOp, typename Lhs, typename Rhs>
struct evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
  : public binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IndexBased, IndexBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;

  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),

    LhsFlags = evaluator<Lhs>::Flags,
    RhsFlags = evaluator<Rhs>::Flags,
    SameType = is_same<typename Lhs::Scalar,typename Rhs::Scalar>::value,
    StorageOrdersAgree = (int(LhsFlags)&RowMajorBit)==(int(RhsFlags)&RowMajorBit),
    Flags0 = (int(LhsFlags) | int(RhsFlags)) & (
        HereditaryBits
      | (int(LhsFlags) & int(RhsFlags) &
           ( (StorageOrdersAgree ? LinearAccessBit : 0)
           | (functor_traits<BinaryOp>::PacketAccess && StorageOrdersAgree && SameType ? PacketAccessBit : 0)
           )
        )
     ),
    Flags = (Flags0 & ~RowMajorBit) | (LhsFlags & RowMajorBit),
    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<Lhs>::Alignment,evaluator<Rhs>::Alignment)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit binary_evaluator(const XprType& xpr) : m_d(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.lhsImpl.coeff(row, col), m_d.rhsImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.lhsImpl.coeff(index), m_d.rhsImpl.coeff(index));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_d.func().packetOp(m_d.lhsImpl.template packet<LoadMode,PacketType>(row, col),
                               m_d.rhsImpl.template packet<LoadMode,PacketType>(row, col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_d.func().packetOp(m_d.lhsImpl.template packet<LoadMode,PacketType>(index),
                               m_d.rhsImpl.template packet<LoadMode,PacketType>(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), lhsImpl(xpr.lhs()), rhsImpl(xpr.rhs()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const BinaryOp& func() const { return op; }
    BinaryOp op;
    evaluator<Lhs> lhsImpl;
    evaluator<Rhs> rhsImpl;
  };

  Data m_d;
};

// -------------------- CwiseUnaryView --------------------

template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryView<UnaryOp, ArgType>, IndexBased>
  : evaluator_base<CwiseUnaryView<UnaryOp, ArgType> >
{
  typedef CwiseUnaryView<UnaryOp, ArgType> XprType;

  enum {
    CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits | LinearAccessBit | DirectAccessBit)),

    Alignment = 0 // FIXME it is not very clear why alignment is necessarily lost...
  };

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& op) : m_d(op)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_d.func()(m_d.argImpl.coeff(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_d.func()(m_d.argImpl.coeff(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_d.func()(m_d.argImpl.coeffRef(row, col));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_d.func()(m_d.argImpl.coeffRef(index));
  }

protected:

  // this helper permits to completely eliminate the functor if it is empty
  struct Data
  {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Data(const XprType& xpr) : op(xpr.functor()), argImpl(xpr.nestedExpression()) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& func() const { return op; }
    UnaryOp op;
    evaluator<ArgType> argImpl;
  };

  Data m_d;
};

// -------------------- Map --------------------

// FIXME perhaps the PlainObjectType could be provided by Derived::PlainObject ?
// but that might complicate template specialization
template<typename Derived, typename PlainObjectType>
struct mapbase_evaluator;

template<typename Derived, typename PlainObjectType>
struct mapbase_evaluator : evaluator_base<Derived>
{
  typedef Derived  XprType;
  typedef typename XprType::PointerType PointerType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = XprType::RowsAtCompileTime,
    ColsAtCompileTime = XprType::ColsAtCompileTime,
    CoeffReadCost = NumTraits<Scalar>::ReadCost
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit mapbase_evaluator(const XprType& map)
    : m_data(const_cast<PointerType>(map.data())),
      m_innerStride(map.innerStride()),
      m_outerStride(map.outerStride())
  {
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(evaluator<Derived>::Flags&PacketAccessBit, internal::inner_stride_at_compile_time<Derived>::ret==1),
                        PACKET_ACCESS_REQUIRES_TO_HAVE_INNER_STRIDE_FIXED_TO_1);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_data[col * colStride() + row * rowStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_data[index * m_innerStride.value()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_data[col * colStride() + row * rowStride()];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_data[index * m_innerStride.value()];
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    PointerType ptr = m_data + row * rowStride() + col * colStride();
    return internal::ploadt<PacketType, LoadMode>(ptr);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return internal::ploadt<PacketType, LoadMode>(m_data + index * m_innerStride.value());
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    PointerType ptr = m_data + row * rowStride() + col * colStride();
    return internal::pstoret<Scalar, PacketType, StoreMode>(ptr, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    internal::pstoret<Scalar, PacketType, StoreMode>(m_data + index * m_innerStride.value(), x);
  }
protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index rowStride() const EIGEN_NOEXCEPT {
    return XprType::IsRowMajor ? m_outerStride.value() : m_innerStride.value();
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index colStride() const EIGEN_NOEXCEPT {
     return XprType::IsRowMajor ? m_innerStride.value() : m_outerStride.value();
  }

  PointerType m_data;
  const internal::variable_if_dynamic<Index, XprType::InnerStrideAtCompileTime> m_innerStride;
  const internal::variable_if_dynamic<Index, XprType::OuterStrideAtCompileTime> m_outerStride;
};

template<typename PlainObjectType, int MapOptions, typename StrideType>
struct evaluator<Map<PlainObjectType, MapOptions, StrideType> >
  : public mapbase_evaluator<Map<PlainObjectType, MapOptions, StrideType>, PlainObjectType>
{
  typedef Map<PlainObjectType, MapOptions, StrideType> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types once we can handle multi-sized packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    InnerStrideAtCompileTime = StrideType::InnerStrideAtCompileTime == 0
                             ? int(PlainObjectType::InnerStrideAtCompileTime)
                             : int(StrideType::InnerStrideAtCompileTime),
    OuterStrideAtCompileTime = StrideType::OuterStrideAtCompileTime == 0
                             ? int(PlainObjectType::OuterStrideAtCompileTime)
                             : int(StrideType::OuterStrideAtCompileTime),
    HasNoInnerStride = InnerStrideAtCompileTime == 1,
    HasNoOuterStride = StrideType::OuterStrideAtCompileTime == 0,
    HasNoStride = HasNoInnerStride && HasNoOuterStride,
    IsDynamicSize = PlainObjectType::SizeAtCompileTime==Dynamic,

    PacketAccessMask = bool(HasNoInnerStride) ? ~int(0) : ~int(PacketAccessBit),
    LinearAccessMask = bool(HasNoStride) || bool(PlainObjectType::IsVectorAtCompileTime) ? ~int(0) : ~int(LinearAccessBit),
    Flags = int( evaluator<PlainObjectType>::Flags) & (LinearAccessMask&PacketAccessMask),

    Alignment = int(MapOptions)&int(AlignedMask)
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& map)
    : mapbase_evaluator<XprType, PlainObjectType>(map)
  { }
};

// -------------------- Ref --------------------

template<typename PlainObjectType, int RefOptions, typename StrideType>
struct evaluator<Ref<PlainObjectType, RefOptions, StrideType> >
  : public mapbase_evaluator<Ref<PlainObjectType, RefOptions, StrideType>, PlainObjectType>
{
  typedef Ref<PlainObjectType, RefOptions, StrideType> XprType;

  enum {
    Flags = evaluator<Map<PlainObjectType, RefOptions, StrideType> >::Flags,
    Alignment = evaluator<Map<PlainObjectType, RefOptions, StrideType> >::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& ref)
    : mapbase_evaluator<XprType, PlainObjectType>(ref)
  { }
};

// -------------------- Block --------------------

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel,
         bool HasDirectAccess = internal::has_direct_access<ArgType>::ret> struct block_evaluator;

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
  : block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel>
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types once we can handle multi-sized packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    RowsAtCompileTime = traits<XprType>::RowsAtCompileTime,
    ColsAtCompileTime = traits<XprType>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<XprType>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<XprType>::MaxColsAtCompileTime,

    ArgTypeIsRowMajor = (int(evaluator<ArgType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1) ? 0
               : ArgTypeIsRowMajor,
    HasSameStorageOrderAsArgType = (IsRowMajor == ArgTypeIsRowMajor),
    InnerSize = IsRowMajor ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsArgType
                             ? int(inner_stride_at_compile_time<ArgType>::ret)
                             : int(outer_stride_at_compile_time<ArgType>::ret),
    OuterStrideAtCompileTime = HasSameStorageOrderAsArgType
                             ? int(outer_stride_at_compile_time<ArgType>::ret)
                             : int(inner_stride_at_compile_time<ArgType>::ret),
    MaskPacketAccessBit = (InnerStrideAtCompileTime == 1 || HasSameStorageOrderAsArgType) ? PacketAccessBit : 0,

    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1 || (InnerPanel && (evaluator<ArgType>::Flags&LinearAccessBit))) ? LinearAccessBit : 0,
    FlagsRowMajorBit = XprType::Flags&RowMajorBit,
    Flags0 = evaluator<ArgType>::Flags & ( (HereditaryBits & ~RowMajorBit) |
                                           DirectAccessBit |
                                           MaskPacketAccessBit),
    Flags = Flags0 | FlagsLinearAccessBit | FlagsRowMajorBit,

    PacketAlignment = unpacket_traits<PacketScalar>::alignment,
    Alignment0 = (InnerPanel && (OuterStrideAtCompileTime!=Dynamic)
                             && (OuterStrideAtCompileTime!=0)
                             && (((OuterStrideAtCompileTime * int(sizeof(Scalar))) % int(PacketAlignment)) == 0)) ? int(PacketAlignment) : 0,
    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<ArgType>::Alignment, Alignment0)
  };
  typedef block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel> block_evaluator_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& block) : block_evaluator_type(block)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
};

// no direct-access => dispatch to a unary evaluator
template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel, /*HasDirectAccess*/ false>
  : unary_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit block_evaluator(const XprType& block)
    : unary_evaluator<XprType>(block)
  {}
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct unary_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel>, IndexBased>
  : evaluator_base<Block<ArgType, BlockRows, BlockCols, InnerPanel> >
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& block)
    : m_argImpl(block.nestedExpression()),
      m_startRow(block.startRow()),
      m_startCol(block.startCol()),
      m_linear_offset(ForwardLinearAccess?(ArgType::IsRowMajor ? block.startRow()*block.nestedExpression().cols() + block.startCol() : block.startCol()*block.nestedExpression().rows() + block.startRow()):0)
  { }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    RowsAtCompileTime = XprType::RowsAtCompileTime,
    ForwardLinearAccess = (InnerPanel || int(XprType::IsRowMajor)==int(ArgType::IsRowMajor)) && bool(evaluator<ArgType>::Flags&LinearAccessBit)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(m_startRow.value() + row, m_startCol.value() + col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return linear_coeff_impl(index, bool_constant<ForwardLinearAccess>());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(m_startRow.value() + row, m_startCol.value() + col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return linear_coeffRef_impl(index, bool_constant<ForwardLinearAccess>());
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(m_startRow.value() + row, m_startCol.value() + col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    if (ForwardLinearAccess)
      return m_argImpl.template packet<LoadMode,PacketType>(m_linear_offset.value() + index);
    else
      return packet<LoadMode,PacketType>(RowsAtCompileTime == 1 ? 0 : index,
                                         RowsAtCompileTime == 1 ? index : 0);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    return m_argImpl.template writePacket<StoreMode,PacketType>(m_startRow.value() + row, m_startCol.value() + col, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    if (ForwardLinearAccess)
      return m_argImpl.template writePacket<StoreMode,PacketType>(m_linear_offset.value() + index, x);
    else
      return writePacket<StoreMode,PacketType>(RowsAtCompileTime == 1 ? 0 : index,
                                              RowsAtCompileTime == 1 ? index : 0,
                                              x);
  }

protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType linear_coeff_impl(Index index, internal::true_type /* ForwardLinearAccess */) const
  {
    return m_argImpl.coeff(m_linear_offset.value() + index);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType linear_coeff_impl(Index index, internal::false_type /* not ForwardLinearAccess */) const
  {
    return coeff(RowsAtCompileTime == 1 ? 0 : index, RowsAtCompileTime == 1 ? index : 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& linear_coeffRef_impl(Index index, internal::true_type /* ForwardLinearAccess */)
  {
    return m_argImpl.coeffRef(m_linear_offset.value() + index);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& linear_coeffRef_impl(Index index, internal::false_type /* not ForwardLinearAccess */)
  {
    return coeffRef(RowsAtCompileTime == 1 ? 0 : index, RowsAtCompileTime == 1 ? index : 0);
  }

  evaluator<ArgType> m_argImpl;
  const variable_if_dynamic<Index, (ArgType::RowsAtCompileTime == 1 && BlockRows==1) ? 0 : Dynamic> m_startRow;
  const variable_if_dynamic<Index, (ArgType::ColsAtCompileTime == 1 && BlockCols==1) ? 0 : Dynamic> m_startCol;
  const variable_if_dynamic<Index, ForwardLinearAccess ? Dynamic : 0> m_linear_offset;
};

// TODO: This evaluator does not actually use the child evaluator;
// all action is via the data() as returned by the Block expression.

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct block_evaluator<ArgType, BlockRows, BlockCols, InnerPanel, /* HasDirectAccess */ true>
  : mapbase_evaluator<Block<ArgType, BlockRows, BlockCols, InnerPanel>,
                      typename Block<ArgType, BlockRows, BlockCols, InnerPanel>::PlainObject>
{
  typedef Block<ArgType, BlockRows, BlockCols, InnerPanel> XprType;
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit block_evaluator(const XprType& block)
    : mapbase_evaluator<XprType, typename XprType::PlainObject>(block)
  {
    // TODO: for the 3.3 release, this should be turned to an internal assertion, but let's keep it as is for the beta lifetime
    eigen_assert(((internal::UIntPtr(block.data()) % EIGEN_PLAIN_ENUM_MAX(1,evaluator<XprType>::Alignment)) == 0) && "data is not aligned");
  }
};


// -------------------- Select --------------------
// NOTE shall we introduce a ternary_evaluator?

// TODO enable vectorization for Select
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
struct evaluator<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
  : evaluator_base<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
{
  typedef Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> XprType;
  enum {
    CoeffReadCost = evaluator<ConditionMatrixType>::CoeffReadCost
                  + EIGEN_PLAIN_ENUM_MAX(evaluator<ThenMatrixType>::CoeffReadCost,
                                         evaluator<ElseMatrixType>::CoeffReadCost),

    Flags = (unsigned int)evaluator<ThenMatrixType>::Flags & evaluator<ElseMatrixType>::Flags & HereditaryBits,

    Alignment = EIGEN_PLAIN_ENUM_MIN(evaluator<ThenMatrixType>::Alignment, evaluator<ElseMatrixType>::Alignment)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& select)
    : m_conditionImpl(select.conditionMatrix()),
      m_thenImpl(select.thenMatrix()),
      m_elseImpl(select.elseMatrix())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    if (m_conditionImpl.coeff(row, col))
      return m_thenImpl.coeff(row, col);
    else
      return m_elseImpl.coeff(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    if (m_conditionImpl.coeff(index))
      return m_thenImpl.coeff(index);
    else
      return m_elseImpl.coeff(index);
  }

protected:
  evaluator<ConditionMatrixType> m_conditionImpl;
  evaluator<ThenMatrixType> m_thenImpl;
  evaluator<ElseMatrixType> m_elseImpl;
};


// -------------------- Replicate --------------------

template<typename ArgType, int RowFactor, int ColFactor>
struct unary_evaluator<Replicate<ArgType, RowFactor, ColFactor> >
  : evaluator_base<Replicate<ArgType, RowFactor, ColFactor> >
{
  typedef Replicate<ArgType, RowFactor, ColFactor> XprType;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  enum {
    Factor = (RowFactor==Dynamic || ColFactor==Dynamic) ? Dynamic : RowFactor*ColFactor
  };
  typedef typename internal::nested_eval<ArgType,Factor>::type ArgTypeNested;
  typedef typename internal::remove_all<ArgTypeNested>::type ArgTypeNestedCleaned;

  enum {
    CoeffReadCost = evaluator<ArgTypeNestedCleaned>::CoeffReadCost,
    LinearAccessMask = XprType::IsVectorAtCompileTime ? LinearAccessBit : 0,
    Flags = (evaluator<ArgTypeNestedCleaned>::Flags & (HereditaryBits|LinearAccessMask) & ~RowMajorBit) | (traits<XprType>::Flags & RowMajorBit),

    Alignment = evaluator<ArgTypeNestedCleaned>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& replicate)
    : m_arg(replicate.nestedExpression()),
      m_argImpl(m_arg),
      m_rows(replicate.nestedExpression().rows()),
      m_cols(replicate.nestedExpression().cols())
  {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    // try to avoid using modulo; this is a pure optimization strategy
    const Index actual_row = internal::traits<XprType>::RowsAtCompileTime==1 ? 0
                           : RowFactor==1 ? row
                           : row % m_rows.value();
    const Index actual_col = internal::traits<XprType>::ColsAtCompileTime==1 ? 0
                           : ColFactor==1 ? col
                           : col % m_cols.value();

    return m_argImpl.coeff(actual_row, actual_col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    // try to avoid using modulo; this is a pure optimization strategy
    const Index actual_index = internal::traits<XprType>::RowsAtCompileTime==1
                                  ? (ColFactor==1 ?  index : index%m_cols.value())
                                  : (RowFactor==1 ?  index : index%m_rows.value());

    return m_argImpl.coeff(actual_index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    const Index actual_row = internal::traits<XprType>::RowsAtCompileTime==1 ? 0
                           : RowFactor==1 ? row
                           : row % m_rows.value();
    const Index actual_col = internal::traits<XprType>::ColsAtCompileTime==1 ? 0
                           : ColFactor==1 ? col
                           : col % m_cols.value();

    return m_argImpl.template packet<LoadMode,PacketType>(actual_row, actual_col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    const Index actual_index = internal::traits<XprType>::RowsAtCompileTime==1
                                  ? (ColFactor==1 ?  index : index%m_cols.value())
                                  : (RowFactor==1 ?  index : index%m_rows.value());

    return m_argImpl.template packet<LoadMode,PacketType>(actual_index);
  }

protected:
  const ArgTypeNested m_arg;
  evaluator<ArgTypeNestedCleaned> m_argImpl;
  const variable_if_dynamic<Index, ArgType::RowsAtCompileTime> m_rows;
  const variable_if_dynamic<Index, ArgType::ColsAtCompileTime> m_cols;
};

// -------------------- MatrixWrapper and ArrayWrapper --------------------
//
// evaluator_wrapper_base<T> is a common base class for the
// MatrixWrapper and ArrayWrapper evaluators.

template<typename XprType>
struct evaluator_wrapper_base
  : evaluator_base<XprType>
{
  typedef typename remove_all<typename XprType::NestedExpressionType>::type ArgType;
  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = evaluator<ArgType>::Flags,
    Alignment = evaluator<ArgType>::Alignment
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator_wrapper_base(const ArgType& arg) : m_argImpl(arg) {}

  typedef typename ArgType::Scalar Scalar;
  typedef typename ArgType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(row, col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(row, col);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    return m_argImpl.template packet<LoadMode,PacketType>(index);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode>(row, col, x);
  }

  template<int StoreMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    m_argImpl.template writePacket<StoreMode>(index, x);
  }

protected:
  evaluator<ArgType> m_argImpl;
};

template<typename TArgType>
struct unary_evaluator<MatrixWrapper<TArgType> >
  : evaluator_wrapper_base<MatrixWrapper<TArgType> >
{
  typedef MatrixWrapper<TArgType> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& wrapper)
    : evaluator_wrapper_base<MatrixWrapper<TArgType> >(wrapper.nestedExpression())
  { }
};

template<typename TArgType>
struct unary_evaluator<ArrayWrapper<TArgType> >
  : evaluator_wrapper_base<ArrayWrapper<TArgType> >
{
  typedef ArrayWrapper<TArgType> XprType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& wrapper)
    : evaluator_wrapper_base<ArrayWrapper<TArgType> >(wrapper.nestedExpression())
  { }
};


// -------------------- Reverse --------------------

// defined in Reverse.h:
template<typename PacketType, bool ReversePacket> struct reverse_packet_cond;

template<typename ArgType, int Direction>
struct unary_evaluator<Reverse<ArgType, Direction> >
  : evaluator_base<Reverse<ArgType, Direction> >
{
  typedef Reverse<ArgType, Direction> XprType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    IsRowMajor = XprType::IsRowMajor,
    IsColMajor = !IsRowMajor,
    ReverseRow = (Direction == Vertical)   || (Direction == BothDirections),
    ReverseCol = (Direction == Horizontal) || (Direction == BothDirections),
    ReversePacket = (Direction == BothDirections)
                    || ((Direction == Vertical)   && IsColMajor)
                    || ((Direction == Horizontal) && IsRowMajor),

    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    // let's enable LinearAccess only with vectorization because of the product overhead
    // FIXME enable DirectAccess with negative strides?
    Flags0 = evaluator<ArgType>::Flags,
    LinearAccess = ( (Direction==BothDirections) && (int(Flags0)&PacketAccessBit) )
                  || ((ReverseRow && XprType::ColsAtCompileTime==1) || (ReverseCol && XprType::RowsAtCompileTime==1))
                 ? LinearAccessBit : 0,

    Flags = int(Flags0) & (HereditaryBits | PacketAccessBit | LinearAccess),

    Alignment = 0 // FIXME in some rare cases, Alignment could be preserved, like a Vector4f.
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit unary_evaluator(const XprType& reverse)
    : m_argImpl(reverse.nestedExpression()),
      m_rows(ReverseRow ? reverse.nestedExpression().rows() : 1),
      m_cols(ReverseCol ? reverse.nestedExpression().cols() : 1)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(ReverseRow ? m_rows.value() - row - 1 : row,
                           ReverseCol ? m_cols.value() - col - 1 : col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(m_rows.value() * m_cols.value() - index - 1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(ReverseRow ? m_rows.value() - row - 1 : row,
                              ReverseCol ? m_cols.value() - col - 1 : col);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(m_rows.value() * m_cols.value() - index - 1);
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index row, Index col) const
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1
    };
    typedef internal::reverse_packet_cond<PacketType,ReversePacket> reverse_packet;
    return reverse_packet::run(m_argImpl.template packet<LoadMode,PacketType>(
                                  ReverseRow ? m_rows.value() - row - OffsetRow : row,
                                  ReverseCol ? m_cols.value() - col - OffsetCol : col));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  PacketType packet(Index index) const
  {
    enum { PacketSize = unpacket_traits<PacketType>::size };
    return preverse(m_argImpl.template packet<LoadMode,PacketType>(m_rows.value() * m_cols.value() - index - PacketSize));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index row, Index col, const PacketType& x)
  {
    // FIXME we could factorize some code with packet(i,j)
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1
    };
    typedef internal::reverse_packet_cond<PacketType,ReversePacket> reverse_packet;
    m_argImpl.template writePacket<LoadMode>(
                                  ReverseRow ? m_rows.value() - row - OffsetRow : row,
                                  ReverseCol ? m_cols.value() - col - OffsetCol : col,
                                  reverse_packet::run(x));
  }

  template<int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketType& x)
  {
    enum { PacketSize = unpacket_traits<PacketType>::size };
    m_argImpl.template writePacket<LoadMode>
      (m_rows.value() * m_cols.value() - index - PacketSize, preverse(x));
  }

protected:
  evaluator<ArgType> m_argImpl;

  // If we do not reverse rows, then we do not need to know the number of rows; same for columns
  // Nonetheless, in this case it is important to set to 1 such that the coeff(index) method works fine for vectors.
  const variable_if_dynamic<Index, ReverseRow ? ArgType::RowsAtCompileTime : 1> m_rows;
  const variable_if_dynamic<Index, ReverseCol ? ArgType::ColsAtCompileTime : 1> m_cols;
};


// -------------------- Diagonal --------------------

template<typename ArgType, int DiagIndex>
struct evaluator<Diagonal<ArgType, DiagIndex> >
  : evaluator_base<Diagonal<ArgType, DiagIndex> >
{
  typedef Diagonal<ArgType, DiagIndex> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,

    Flags = (unsigned int)(evaluator<ArgType>::Flags & (HereditaryBits | DirectAccessBit) & ~RowMajorBit) | LinearAccessBit,

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit evaluator(const XprType& diagonal)
    : m_argImpl(diagonal.nestedExpression()),
      m_index(diagonal.index())
  { }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index) const
  {
    return m_argImpl.coeff(row + rowOffset(), row + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index index) const
  {
    return m_argImpl.coeff(index + rowOffset(), index + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index)
  {
    return m_argImpl.coeffRef(row + rowOffset(), row + colOffset());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    return m_argImpl.coeffRef(index + rowOffset(), index + colOffset());
  }

protected:
  evaluator<ArgType> m_argImpl;
  const internal::variable_if_dynamicindex<Index, XprType::DiagIndex> m_index;

private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index rowOffset() const { return m_index.value() > 0 ? 0 : -m_index.value(); }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
  Index colOffset() const { return m_index.value() > 0 ? m_index.value() : 0; }
};


//----------------------------------------------------------------------
// deprecated code
//----------------------------------------------------------------------

// -------------------- EvalToTemp --------------------

// expression class for evaluating nested expression to a temporary

template<typename ArgType> class EvalToTemp;

template<typename ArgType>
struct traits<EvalToTemp<ArgType> >
  : public traits<ArgType>
{ };

template<typename ArgType>
class EvalToTemp
  : public dense_xpr_base<EvalToTemp<ArgType> >::type
{
 public:

  typedef typename dense_xpr_base<EvalToTemp>::type Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(EvalToTemp)

  explicit EvalToTemp(const ArgType& arg)
    : m_arg(arg)
  { }

  const ArgType& arg() const
  {
    return m_arg;
  }

  EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT
  {
    return m_arg.rows();
  }

  EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT
  {
    return m_arg.cols();
  }

 private:
  const ArgType& m_arg;
};

template<typename ArgType>
struct evaluator<EvalToTemp<ArgType> >
  : public evaluator<typename ArgType::PlainObject>
{
  typedef EvalToTemp<ArgType>                   XprType;
  typedef typename ArgType::PlainObject         PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr)
    : m_result(xpr.arg())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
  }

  // This constructor is used when nesting an EvalTo evaluator in another evaluator
  EIGEN_DEVICE_FUNC evaluator(const ArgType& arg)
    : m_result(arg)
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
  }

protected:
  PlainObject m_result;
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_COREEVALUATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CoreIterators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COREITERATORS_H
#define EIGEN_COREITERATORS_H

namespace Eigen { 

/* This file contains the respective InnerIterator definition of the expressions defined in Eigen/Core
 */

namespace internal {

template<typename XprType, typename EvaluatorKind>
class inner_iterator_selector;

}

/** \class InnerIterator
  * \brief An InnerIterator allows to loop over the element of any matrix expression.
  * 
  * \warning To be used with care because an evaluator is constructed every time an InnerIterator iterator is constructed.
  * 
  * TODO: add a usage example
  */
template<typename XprType>
class InnerIterator
{
protected:
  typedef internal::inner_iterator_selector<XprType, typename internal::evaluator_traits<XprType>::Kind> IteratorType;
  typedef internal::evaluator<XprType> EvaluatorType;
  typedef typename internal::traits<XprType>::Scalar Scalar;
public:
  /** Construct an iterator over the \a outerId -th row or column of \a xpr */
  InnerIterator(const XprType &xpr, const Index &outerId)
    : m_eval(xpr), m_iter(m_eval, outerId, xpr.innerSize())
  {}
  
  /// \returns the value of the current coefficient.
  EIGEN_STRONG_INLINE Scalar value() const          { return m_iter.value(); }
  /** Increment the iterator \c *this to the next non-zero coefficient.
    * Explicit zeros are not skipped over. To skip explicit zeros, see class SparseView
    */
  EIGEN_STRONG_INLINE InnerIterator& operator++()   { m_iter.operator++(); return *this; }
  EIGEN_STRONG_INLINE InnerIterator& operator+=(Index i) { m_iter.operator+=(i); return *this; }
  EIGEN_STRONG_INLINE InnerIterator operator+(Index i) 
  { InnerIterator result(*this); result+=i; return result; }
    

  /// \returns the column or row index of the current coefficient.
  EIGEN_STRONG_INLINE Index index() const           { return m_iter.index(); }
  /// \returns the row index of the current coefficient.
  EIGEN_STRONG_INLINE Index row() const             { return m_iter.row(); }
  /// \returns the column index of the current coefficient.
  EIGEN_STRONG_INLINE Index col() const             { return m_iter.col(); }
  /// \returns \c true if the iterator \c *this still references a valid coefficient.
  EIGEN_STRONG_INLINE operator bool() const         { return m_iter; }
  
protected:
  EvaluatorType m_eval;
  IteratorType m_iter;
private:
  // If you get here, then you're not using the right InnerIterator type, e.g.:
  //   SparseMatrix<double,RowMajor> A;
  //   SparseMatrix<double>::InnerIterator it(A,0);
  template<typename T> InnerIterator(const EigenBase<T>&,Index outer);
};

namespace internal {

// Generic inner iterator implementation for dense objects
template<typename XprType>
class inner_iterator_selector<XprType, IndexBased>
{
protected:
  typedef evaluator<XprType> EvaluatorType;
  typedef typename traits<XprType>::Scalar Scalar;
  enum { IsRowMajor = (XprType::Flags&RowMajorBit)==RowMajorBit };
  
public:
  EIGEN_STRONG_INLINE inner_iterator_selector(const EvaluatorType &eval, const Index &outerId, const Index &innerSize)
    : m_eval(eval), m_inner(0), m_outer(outerId), m_end(innerSize)
  {}

  EIGEN_STRONG_INLINE Scalar value() const
  {
    return (IsRowMajor) ? m_eval.coeff(m_outer, m_inner)
                        : m_eval.coeff(m_inner, m_outer);
  }

  EIGEN_STRONG_INLINE inner_iterator_selector& operator++() { m_inner++; return *this; }

  EIGEN_STRONG_INLINE Index index() const { return m_inner; }
  inline Index row() const { return IsRowMajor ? m_outer : index(); }
  inline Index col() const { return IsRowMajor ? index() : m_outer; }

  EIGEN_STRONG_INLINE operator bool() const { return m_inner < m_end && m_inner>=0; }

protected:
  const EvaluatorType& m_eval;
  Index m_inner;
  const Index m_outer;
  const Index m_end;
};

// For iterator-based evaluator, inner-iterator is already implemented as
// evaluator<>::InnerIterator
template<typename XprType>
class inner_iterator_selector<XprType, IteratorBased>
 : public evaluator<XprType>::InnerIterator
{
protected:
  typedef typename evaluator<XprType>::InnerIterator Base;
  typedef evaluator<XprType> EvaluatorType;
  
public:
  EIGEN_STRONG_INLINE inner_iterator_selector(const EvaluatorType &eval, const Index &outerId, const Index &/*innerSize*/)
    : Base(eval, outerId)
  {}  
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COREITERATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_BINARY_OP_H
#define EIGEN_CWISE_BINARY_OP_H

namespace Eigen {

namespace internal {
template<typename BinaryOp, typename Lhs, typename Rhs>
struct traits<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  // we must not inherit from traits<Lhs> since it has
  // the potential to cause problems with MSVC
  typedef typename remove_all<Lhs>::type Ancestor;
  typedef typename traits<Ancestor>::XprKind XprKind;
  enum {
    RowsAtCompileTime = traits<Ancestor>::RowsAtCompileTime,
    ColsAtCompileTime = traits<Ancestor>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<Ancestor>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<Ancestor>::MaxColsAtCompileTime
  };

  // even though we require Lhs and Rhs to have the same scalar type (see CwiseBinaryOp constructor),
  // we still want to handle the case when the result type is different.
  typedef typename result_of<
                     BinaryOp(
                       const typename Lhs::Scalar&,
                       const typename Rhs::Scalar&
                     )
                   >::type Scalar;
  typedef typename cwise_promote_storage_type<typename traits<Lhs>::StorageKind,
                                              typename traits<Rhs>::StorageKind,
                                              BinaryOp>::ret StorageKind;
  typedef typename promote_index_type<typename traits<Lhs>::StorageIndex,
                                      typename traits<Rhs>::StorageIndex>::type StorageIndex;
  typedef typename Lhs::Nested LhsNested;
  typedef typename Rhs::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  enum {
    Flags = cwise_promote_storage_order<typename traits<Lhs>::StorageKind,typename traits<Rhs>::StorageKind,_LhsNested::Flags & RowMajorBit,_RhsNested::Flags & RowMajorBit>::value
  };
};
} // end namespace internal

template<typename BinaryOp, typename Lhs, typename Rhs, typename StorageKind>
class CwiseBinaryOpImpl;

/** \class CwiseBinaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise binary operator is applied to two expressions
  *
  * \tparam BinaryOp template functor implementing the operator
  * \tparam LhsType the type of the left-hand side
  * \tparam RhsType the type of the right-hand side
  *
  * This class represents an expression  where a coefficient-wise binary operator is applied to two expressions.
  * It is the return type of binary operators, by which we mean only those binary operators where
  * both the left-hand side and the right-hand side are Eigen expressions.
  * For example, the return type of matrix1+matrix2 is a CwiseBinaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically don't have to name
  * CwiseBinaryOp types explicitly.
  *
  * \sa MatrixBase::binaryExpr(const MatrixBase<OtherDerived> &,const CustomBinaryOp &) const, class CwiseUnaryOp, class CwiseNullaryOp
  */
template<typename BinaryOp, typename LhsType, typename RhsType>
class CwiseBinaryOp :
  public CwiseBinaryOpImpl<
          BinaryOp, LhsType, RhsType,
          typename internal::cwise_promote_storage_type<typename internal::traits<LhsType>::StorageKind,
                                                        typename internal::traits<RhsType>::StorageKind,
                                                        BinaryOp>::ret>,
  internal::no_assignment_operator
{
  public:

    typedef typename internal::remove_all<BinaryOp>::type Functor;
    typedef typename internal::remove_all<LhsType>::type Lhs;
    typedef typename internal::remove_all<RhsType>::type Rhs;

    typedef typename CwiseBinaryOpImpl<
        BinaryOp, LhsType, RhsType,
        typename internal::cwise_promote_storage_type<typename internal::traits<LhsType>::StorageKind,
                                                      typename internal::traits<Rhs>::StorageKind,
                                                      BinaryOp>::ret>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseBinaryOp)

    typedef typename internal::ref_selector<LhsType>::type LhsNested;
    typedef typename internal::ref_selector<RhsType>::type RhsNested;
    typedef typename internal::remove_reference<LhsNested>::type _LhsNested;
    typedef typename internal::remove_reference<RhsNested>::type _RhsNested;

#if EIGEN_COMP_MSVC && EIGEN_HAS_CXX11
    //Required for Visual Studio or the Copy constructor will probably not get inlined!
    EIGEN_STRONG_INLINE
    CwiseBinaryOp(const CwiseBinaryOp<BinaryOp,LhsType,RhsType>&) = default;
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    CwiseBinaryOp(const Lhs& aLhs, const Rhs& aRhs, const BinaryOp& func = BinaryOp())
      : m_lhs(aLhs), m_rhs(aRhs), m_functor(func)
    {
      EIGEN_CHECK_BINARY_COMPATIBILIY(BinaryOp,typename Lhs::Scalar,typename Rhs::Scalar);
      // require the sizes to match
      EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Lhs, Rhs)
      eigen_assert(aLhs.rows() == aRhs.rows() && aLhs.cols() == aRhs.cols());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT {
      // return the fixed size type if available to enable compile time optimizations
      return internal::traits<typename internal::remove_all<LhsNested>::type>::RowsAtCompileTime==Dynamic ? m_rhs.rows() : m_lhs.rows();
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT {
      // return the fixed size type if available to enable compile time optimizations
      return internal::traits<typename internal::remove_all<LhsNested>::type>::ColsAtCompileTime==Dynamic ? m_rhs.cols() : m_lhs.cols();
    }

    /** \returns the left hand side nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const _LhsNested& lhs() const { return m_lhs; }
    /** \returns the right hand side nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const _RhsNested& rhs() const { return m_rhs; }
    /** \returns the functor representing the binary operation */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const BinaryOp& functor() const { return m_functor; }

  protected:
    LhsNested m_lhs;
    RhsNested m_rhs;
    const BinaryOp m_functor;
};

// Generic API dispatcher
template<typename BinaryOp, typename Lhs, typename Rhs, typename StorageKind>
class CwiseBinaryOpImpl
  : public internal::generic_xpr_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >::type Base;
};

/** replaces \c *this by \c *this - \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
MatrixBase<Derived>::operator-=(const MatrixBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

/** replaces \c *this by \c *this + \a other.
  *
  * \returns a reference to \c *this
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived &
MatrixBase<Derived>::operator+=(const MatrixBase<OtherDerived>& other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_CWISE_BINARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseNullaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_NULLARY_OP_H
#define EIGEN_CWISE_NULLARY_OP_H

namespace Eigen {

namespace internal {
template<typename NullaryOp, typename PlainObjectType>
struct traits<CwiseNullaryOp<NullaryOp, PlainObjectType> > : traits<PlainObjectType>
{
  enum {
    Flags = traits<PlainObjectType>::Flags & RowMajorBit
  };
};

} // namespace internal

/** \class CwiseNullaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression of a matrix where all coefficients are defined by a functor
  *
  * \tparam NullaryOp template functor implementing the operator
  * \tparam PlainObjectType the underlying plain matrix/array type
  *
  * This class represents an expression of a generic nullary operator.
  * It is the return type of the Ones(), Zero(), Constant(), Identity() and Random() methods,
  * and most of the time this is the only way it is used.
  *
  * However, if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * The functor NullaryOp must expose one of the following method:
    <table class="manual">
    <tr            ><td>\c operator()() </td><td>if the procedural generation does not depend on the coefficient entries (e.g., random numbers)</td></tr>
    <tr class="alt"><td>\c operator()(Index i)</td><td>if the procedural generation makes sense for vectors only and that it depends on the coefficient index \c i (e.g., linspace) </td></tr>
    <tr            ><td>\c operator()(Index i,Index j)</td><td>if the procedural generation depends on the matrix coordinates \c i, \c j (e.g., to generate a checkerboard with 0 and 1)</td></tr>
    </table>
  * It is also possible to expose the last two operators if the generation makes sense for matrices but can be optimized for vectors.
  *
  * See DenseBase::NullaryExpr(Index,const CustomNullaryOp&) for an example binding
  * C++11 random number generators.
  *
  * A nullary expression can also be used to implement custom sophisticated matrix manipulations
  * that cannot be covered by the existing set of natively supported matrix manipulations.
  * See this \ref TopicCustomizing_NullaryExpr "page" for some examples and additional explanations
  * on the behavior of CwiseNullaryOp.
  *
  * \sa class CwiseUnaryOp, class CwiseBinaryOp, DenseBase::NullaryExpr
  */
template<typename NullaryOp, typename PlainObjectType>
class CwiseNullaryOp : public internal::dense_xpr_base< CwiseNullaryOp<NullaryOp, PlainObjectType> >::type, internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<CwiseNullaryOp>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(CwiseNullaryOp)

    EIGEN_DEVICE_FUNC
    CwiseNullaryOp(Index rows, Index cols, const NullaryOp& func = NullaryOp())
      : m_rows(rows), m_cols(cols), m_functor(func)
    {
      eigen_assert(rows >= 0
            && (RowsAtCompileTime == Dynamic || RowsAtCompileTime == rows)
            &&  cols >= 0
            && (ColsAtCompileTime == Dynamic || ColsAtCompileTime == cols));
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const { return m_rows.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const { return m_cols.value(); }

    /** \returns the functor representing the nullary operation */
    EIGEN_DEVICE_FUNC
    const NullaryOp& functor() const { return m_functor; }

  protected:
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_rows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_cols;
    const NullaryOp m_functor;
};


/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp,typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp,PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(Index rows, Index cols, const CustomNullaryOp& func)
{
  return CwiseNullaryOp<CustomNullaryOp, PlainObject>(rows, cols, func);
}

/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * Here is an example with C++11 random generators: \include random_cpp11.cpp
  * Output: \verbinclude random_cpp11.out
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp, typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp, PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(Index size, const CustomNullaryOp& func)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  if(RowsAtCompileTime == 1) return CwiseNullaryOp<CustomNullaryOp, PlainObject>(1, size, func);
  else return CwiseNullaryOp<CustomNullaryOp, PlainObject>(size, 1, func);
}

/** \returns an expression of a matrix defined by a custom functor \a func
  *
  * This variant is only for fixed-size DenseBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
template<typename CustomNullaryOp>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const CwiseNullaryOp<CustomNullaryOp, typename DenseBase<Derived>::PlainObject>
#else
const CwiseNullaryOp<CustomNullaryOp, PlainObject>
#endif
DenseBase<Derived>::NullaryExpr(const CustomNullaryOp& func)
{
  return CwiseNullaryOp<CustomNullaryOp, PlainObject>(RowsAtCompileTime, ColsAtCompileTime, func);
}

/** \returns an expression of a constant matrix of value \a value
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this DenseBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(Index rows, Index cols, const Scalar& value)
{
  return DenseBase<Derived>::NullaryExpr(rows, cols, internal::scalar_constant_op<Scalar>(value));
}

/** \returns an expression of a constant matrix of value \a value
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this DenseBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(Index size, const Scalar& value)
{
  return DenseBase<Derived>::NullaryExpr(size, internal::scalar_constant_op<Scalar>(value));
}

/** \returns an expression of a constant matrix of value \a value
  *
  * This variant is only for fixed-size DenseBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * The template parameter \a CustomNullaryOp is the type of the functor.
  *
  * \sa class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Constant(const Scalar& value)
{
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_constant_op<Scalar>(value));
}

/** \deprecated because of accuracy loss. In Eigen 3.3, it is an alias for LinSpaced(Index,const Scalar&,const Scalar&)
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_LinSpaced_seq_deprecated.cpp
  * Output: \verbinclude DenseBase_LinSpaced_seq_deprecated.out
  *
  * \sa LinSpaced(Index,const Scalar&, const Scalar&), setLinSpaced(Index,const Scalar&,const Scalar&)
  */
template<typename Derived>
EIGEN_DEPRECATED EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Sequential_t, Index size, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return DenseBase<Derived>::NullaryExpr(size, internal::linspaced_op<Scalar>(low,high,size));
}

/** \deprecated because of accuracy loss. In Eigen 3.3, it is an alias for LinSpaced(const Scalar&,const Scalar&)
  *
  * \sa LinSpaced(const Scalar&, const Scalar&)
  */
template<typename Derived>
EIGEN_DEPRECATED EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Sequential_t, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(Derived::SizeAtCompileTime, internal::linspaced_op<Scalar>(low,high,Derived::SizeAtCompileTime));
}

/**
  * \brief Sets a linearly spaced vector.
  *
  * The function generates 'size' equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_LinSpaced.cpp
  * Output: \verbinclude DenseBase_LinSpaced.out
  *
  * For integer scalar types, an even spacing is possible if and only if the length of the range,
  * i.e., \c high-low is a scalar multiple of \c size-1, or if \c size is a scalar multiple of the
  * number of values \c high-low+1 (meaning each value can be repeated the same number of time).
  * If one of these two considions is not satisfied, then \c high is lowered to the largest value
  * satisfying one of this constraint.
  * Here are some examples:
  *
  * Example: \include DenseBase_LinSpacedInt.cpp
  * Output: \verbinclude DenseBase_LinSpacedInt.out
  *
  * \sa setLinSpaced(Index,const Scalar&,const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(Index size, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return DenseBase<Derived>::NullaryExpr(size, internal::linspaced_op<Scalar>(low,high,size));
}

/**
  * \copydoc DenseBase::LinSpaced(Index, const Scalar&, const Scalar&)
  * Special version for fixed size types which does not require the size parameter.
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::RandomAccessLinSpacedReturnType
DenseBase<Derived>::LinSpaced(const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return DenseBase<Derived>::NullaryExpr(Derived::SizeAtCompileTime, internal::linspaced_op<Scalar>(low,high,Derived::SizeAtCompileTime));
}

/** \returns true if all coefficients in this matrix are approximately equal to \a val, to within precision \a prec */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isApproxToConstant
(const Scalar& val, const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < rows(); ++i)
      if(!internal::isApprox(self.coeff(i, j), val, prec))
        return false;
  return true;
}

/** This is just an alias for isApproxToConstant().
  *
  * \returns true if all coefficients in this matrix are approximately equal to \a value, to within precision \a prec */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isConstant
(const Scalar& val, const RealScalar& prec) const
{
  return isApproxToConstant(val, prec);
}

/** Alias for setConstant(): sets all coefficients in this expression to \a val.
  *
  * \sa setConstant(), Constant(), class CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void DenseBase<Derived>::fill(const Scalar& val)
{
  setConstant(val);
}

/** Sets all coefficients in this expression to value \a val.
  *
  * \sa fill(), setConstant(Index,const Scalar&), setConstant(Index,Index,const Scalar&), setZero(), setOnes(), Constant(), class CwiseNullaryOp, setZero(), setOnes()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setConstant(const Scalar& val)
{
  return derived() = Constant(rows(), cols(), val);
}

/** Resizes to the given \a size, and sets all coefficients in this expression to the given value \a val.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setConstant_int.cpp
  * Output: \verbinclude Matrix_setConstant_int.out
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index size, const Scalar& val)
{
  resize(size);
  return setConstant(val);
}

/** Resizes to the given size, and sets all coefficients in this expression to the given value \a val.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  * \param val the value to which all coefficients are set
  *
  * Example: \include Matrix_setConstant_int_int.cpp
  * Output: \verbinclude Matrix_setConstant_int_int.out
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index rows, Index cols, const Scalar& val)
{
  resize(rows, cols);
  return setConstant(val);
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to the given value \a val. For the parameter
  * of type NoChange_t, just pass the special value \c NoChange.
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(NoChange_t, Index cols, const Scalar& val)
{
  return setConstant(rows(), cols, val);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to the given value \a val. For the parameter
  * of type NoChange_t, just pass the special value \c NoChange.
  *
  * \sa MatrixBase::setConstant(const Scalar&), setConstant(Index,const Scalar&), class CwiseNullaryOp, MatrixBase::Constant(const Scalar&)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setConstant(Index rows, NoChange_t, const Scalar& val)
{
  return setConstant(rows, cols(), val);
}


/**
  * \brief Sets a linearly spaced vector.
  *
  * The function generates 'size' equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * Example: \include DenseBase_setLinSpaced.cpp
  * Output: \verbinclude DenseBase_setLinSpaced.out
  *
  * For integer scalar types, do not miss the explanations on the definition
  * of \link LinSpaced(Index,const Scalar&,const Scalar&) even spacing \endlink.
  *
  * \sa LinSpaced(Index,const Scalar&,const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setLinSpaced(Index newSize, const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return derived() = Derived::NullaryExpr(newSize, internal::linspaced_op<Scalar>(low,high,newSize));
}

/**
  * \brief Sets a linearly spaced vector.
  *
  * The function fills \c *this with equally spaced values in the closed interval [low,high].
  * When size is set to 1, a vector of length 1 containing 'high' is returned.
  *
  * \only_for_vectors
  *
  * For integer scalar types, do not miss the explanations on the definition
  * of \link LinSpaced(Index,const Scalar&,const Scalar&) even spacing \endlink.
  *
  * \sa LinSpaced(Index,const Scalar&,const Scalar&), setLinSpaced(Index, const Scalar&, const Scalar&), CwiseNullaryOp
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setLinSpaced(const Scalar& low, const Scalar& high)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return setLinSpaced(size(), low, high);
}

// zero:

/** \returns an expression of a zero matrix.
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Zero() should be used
  * instead.
  *
  * Example: \include MatrixBase_zero_int_int.cpp
  * Output: \verbinclude MatrixBase_zero_int_int.out
  *
  * \sa Zero(), Zero(Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero(Index rows, Index cols)
{
  return Constant(rows, cols, Scalar(0));
}

/** \returns an expression of a zero vector.
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Zero() should be used
  * instead.
  *
  * Example: \include MatrixBase_zero_int.cpp
  * Output: \verbinclude MatrixBase_zero_int.out
  *
  * \sa Zero(), Zero(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero(Index size)
{
  return Constant(size, Scalar(0));
}

/** \returns an expression of a fixed-size zero matrix or vector.
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_zero.cpp
  * Output: \verbinclude MatrixBase_zero.out
  *
  * \sa Zero(Index), Zero(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Zero()
{
  return Constant(Scalar(0));
}

/** \returns true if *this is approximately equal to the zero matrix,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isZero.cpp
  * Output: \verbinclude MatrixBase_isZero.out
  *
  * \sa class CwiseNullaryOp, Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isZero(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < rows(); ++i)
      if(!internal::isMuchSmallerThan(self.coeff(i, j), static_cast<Scalar>(1), prec))
        return false;
  return true;
}

/** Sets all coefficients in this expression to zero.
  *
  * Example: \include MatrixBase_setZero.cpp
  * Output: \verbinclude MatrixBase_setZero.out
  *
  * \sa class CwiseNullaryOp, Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setZero()
{
  return setConstant(Scalar(0));
}

/** Resizes to the given \a size, and sets all coefficients in this expression to zero.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setZero_int.cpp
  * Output: \verbinclude Matrix_setZero_int.out
  *
  * \sa DenseBase::setZero(), setZero(Index,Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index newSize)
{
  resize(newSize);
  return setConstant(Scalar(0));
}

/** Resizes to the given size, and sets all coefficients in this expression to zero.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setZero_int_int.cpp
  * Output: \verbinclude Matrix_setZero_int_int.out
  *
  * \sa DenseBase::setZero(), setZero(Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index rows, Index cols)
{
  resize(rows, cols);
  return setConstant(Scalar(0));
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to zero. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
  * \sa DenseBase::setZero(), setZero(Index), setZero(Index, Index), setZero(Index, NoChange_t), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(NoChange_t, Index cols)
{
  return setZero(rows(), cols);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to zero. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
  * \sa DenseBase::setZero(), setZero(Index), setZero(Index, Index), setZero(NoChange_t, Index), class CwiseNullaryOp, DenseBase::Zero()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setZero(Index rows, NoChange_t)
{
  return setZero(rows, cols());
}

// ones:

/** \returns an expression of a matrix where all coefficients equal one.
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Ones() should be used
  * instead.
  *
  * Example: \include MatrixBase_ones_int_int.cpp
  * Output: \verbinclude MatrixBase_ones_int_int.out
  *
  * \sa Ones(), Ones(Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones(Index rows, Index cols)
{
  return Constant(rows, cols, Scalar(1));
}

/** \returns an expression of a vector where all coefficients equal one.
  *
  * The parameter \a newSize is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Ones() should be used
  * instead.
  *
  * Example: \include MatrixBase_ones_int.cpp
  * Output: \verbinclude MatrixBase_ones_int.out
  *
  * \sa Ones(), Ones(Index,Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones(Index newSize)
{
  return Constant(newSize, Scalar(1));
}

/** \returns an expression of a fixed-size matrix or vector where all coefficients equal one.
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_ones.cpp
  * Output: \verbinclude MatrixBase_ones.out
  *
  * \sa Ones(Index), Ones(Index,Index), isOnes(), class Ones
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename DenseBase<Derived>::ConstantReturnType
DenseBase<Derived>::Ones()
{
  return Constant(Scalar(1));
}

/** \returns true if *this is approximately equal to the matrix where all coefficients
  *          are equal to 1, within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isOnes.cpp
  * Output: \verbinclude MatrixBase_isOnes.out
  *
  * \sa class CwiseNullaryOp, Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isOnes
(const RealScalar& prec) const
{
  return isApproxToConstant(Scalar(1), prec);
}

/** Sets all coefficients in this expression to one.
  *
  * Example: \include MatrixBase_setOnes.cpp
  * Output: \verbinclude MatrixBase_setOnes.out
  *
  * \sa class CwiseNullaryOp, Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::setOnes()
{
  return setConstant(Scalar(1));
}

/** Resizes to the given \a newSize, and sets all coefficients in this expression to one.
  *
  * \only_for_vectors
  *
  * Example: \include Matrix_setOnes_int.cpp
  * Output: \verbinclude Matrix_setOnes_int.out
  *
  * \sa MatrixBase::setOnes(), setOnes(Index,Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index newSize)
{
  resize(newSize);
  return setConstant(Scalar(1));
}

/** Resizes to the given size, and sets all coefficients in this expression to one.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setOnes_int_int.cpp
  * Output: \verbinclude Matrix_setOnes_int_int.out
  *
  * \sa MatrixBase::setOnes(), setOnes(Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index rows, Index cols)
{
  resize(rows, cols);
  return setConstant(Scalar(1));
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to one. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
 * \sa MatrixBase::setOnes(), setOnes(Index), setOnes(Index, Index), setOnes(NoChange_t, Index), class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(Index rows, NoChange_t)
{
  return setOnes(rows, cols());
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to one. For the parameter of type NoChange_t,
  * just pass the special value \c NoChange.
  *
 * \sa MatrixBase::setOnes(), setOnes(Index), setOnes(Index, Index), setOnes(Index, NoChange_t) class CwiseNullaryOp, MatrixBase::Ones()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setOnes(NoChange_t, Index cols)
{
  return setOnes(rows(), cols);
}

// Identity:

/** \returns an expression of the identity matrix (not necessarily square).
  *
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Identity() should be used
  * instead.
  *
  * Example: \include MatrixBase_identity_int_int.cpp
  * Output: \verbinclude MatrixBase_identity_int_int.out
  *
  * \sa Identity(), setIdentity(), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::IdentityReturnType
MatrixBase<Derived>::Identity(Index rows, Index cols)
{
  return DenseBase<Derived>::NullaryExpr(rows, cols, internal::scalar_identity_op<Scalar>());
}

/** \returns an expression of the identity matrix (not necessarily square).
  *
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variant taking size arguments.
  *
  * Example: \include MatrixBase_identity.cpp
  * Output: \verbinclude MatrixBase_identity.out
  *
  * \sa Identity(Index,Index), setIdentity(), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::IdentityReturnType
MatrixBase<Derived>::Identity()
{
  EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
  return MatrixBase<Derived>::NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_identity_op<Scalar>());
}

/** \returns true if *this is approximately equal to the identity matrix
  *          (not necessarily square),
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isIdentity.cpp
  * Output: \verbinclude MatrixBase_isIdentity.out
  *
  * \sa class CwiseNullaryOp, Identity(), Identity(Index,Index), setIdentity()
  */
template<typename Derived>
bool MatrixBase<Derived>::isIdentity
(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index j = 0; j < cols(); ++j)
  {
    for(Index i = 0; i < rows(); ++i)
    {
      if(i == j)
      {
        if(!internal::isApprox(self.coeff(i, j), static_cast<Scalar>(1), prec))
          return false;
      }
      else
      {
        if(!internal::isMuchSmallerThan(self.coeff(i, j), static_cast<RealScalar>(1), prec))
          return false;
      }
    }
  }
  return true;
}

namespace internal {

template<typename Derived, bool Big = (Derived::SizeAtCompileTime>=16)>
struct setIdentity_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Derived& run(Derived& m)
  {
    return m = Derived::Identity(m.rows(), m.cols());
  }
};

template<typename Derived>
struct setIdentity_impl<Derived, true>
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Derived& run(Derived& m)
  {
    m.setZero();
    const Index size = numext::mini(m.rows(), m.cols());
    for(Index i = 0; i < size; ++i) m.coeffRef(i,i) = typename Derived::Scalar(1);
    return m;
  }
};

} // end namespace internal

/** Writes the identity expression (not necessarily square) into *this.
  *
  * Example: \include MatrixBase_setIdentity.cpp
  * Output: \verbinclude MatrixBase_setIdentity.out
  *
  * \sa class CwiseNullaryOp, Identity(), Identity(Index,Index), isIdentity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setIdentity()
{
  return internal::setIdentity_impl<Derived>::run(derived());
}

/** \brief Resizes to the given size, and writes the identity expression (not necessarily square) into *this.
  *
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setIdentity_int_int.cpp
  * Output: \verbinclude Matrix_setIdentity_int_int.out
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Identity()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setIdentity(Index rows, Index cols)
{
  derived().resize(rows, cols);
  return setIdentity();
}

/** \returns an expression of the i-th unit (basis) vector.
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index), MatrixBase::UnitX(), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::Unit(Index newSize, Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return BasisReturnType(SquareMatrixType::Identity(newSize,newSize), i);
}

/** \returns an expression of the i-th unit (basis) vector.
  *
  * \only_for_vectors
  *
  * This variant is for fixed-size vector only.
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::UnitX(), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::Unit(Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return BasisReturnType(SquareMatrixType::Identity(),i);
}

/** \returns an expression of the X axis unit vector (1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitX()
{ return Derived::Unit(0); }

/** \returns an expression of the Y axis unit vector (0,1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitY()
{ return Derived::Unit(1); }

/** \returns an expression of the Z axis unit vector (0,0,1{,0}^*)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitZ()
{ return Derived::Unit(2); }

/** \returns an expression of the W axis unit vector (0,0,0,1)
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::Unit(Index,Index), MatrixBase::Unit(Index), MatrixBase::UnitY(), MatrixBase::UnitZ(), MatrixBase::UnitW()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::BasisReturnType MatrixBase<Derived>::UnitW()
{ return Derived::Unit(3); }

/** \brief Set the coefficients of \c *this to the i-th unit (basis) vector
  *
  * \param i index of the unique coefficient to be set to 1
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Unit(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setUnit(Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  eigen_assert(i<size());
  derived().setZero();
  derived().coeffRef(i) = Scalar(1);
  return derived();
}

/** \brief Resizes to the given \a newSize, and writes the i-th unit (basis) vector into *this.
  *
  * \param newSize the new size of the vector
  * \param i index of the unique coefficient to be set to 1
  *
  * \only_for_vectors
  *
  * \sa MatrixBase::setIdentity(), class CwiseNullaryOp, MatrixBase::Unit(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& MatrixBase<Derived>::setUnit(Index newSize, Index i)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  eigen_assert(i<newSize);
  derived().resize(newSize);
  return setUnit(i);
}

} // end namespace Eigen

#endif // EIGEN_CWISE_NULLARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseTernaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_TERNARY_OP_H
#define EIGEN_CWISE_TERNARY_OP_H

namespace Eigen {

namespace internal {
template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>
struct traits<CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> > {
  // we must not inherit from traits<Arg1> since it has
  // the potential to cause problems with MSVC
  typedef typename remove_all<Arg1>::type Ancestor;
  typedef typename traits<Ancestor>::XprKind XprKind;
  enum {
    RowsAtCompileTime = traits<Ancestor>::RowsAtCompileTime,
    ColsAtCompileTime = traits<Ancestor>::ColsAtCompileTime,
    MaxRowsAtCompileTime = traits<Ancestor>::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = traits<Ancestor>::MaxColsAtCompileTime
  };

  // even though we require Arg1, Arg2, and Arg3 to have the same scalar type
  // (see CwiseTernaryOp constructor),
  // we still want to handle the case when the result type is different.
  typedef typename result_of<TernaryOp(
      const typename Arg1::Scalar&, const typename Arg2::Scalar&,
      const typename Arg3::Scalar&)>::type Scalar;

  typedef typename internal::traits<Arg1>::StorageKind StorageKind;
  typedef typename internal::traits<Arg1>::StorageIndex StorageIndex;

  typedef typename Arg1::Nested Arg1Nested;
  typedef typename Arg2::Nested Arg2Nested;
  typedef typename Arg3::Nested Arg3Nested;
  typedef typename remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename remove_reference<Arg3Nested>::type _Arg3Nested;
  enum { Flags = _Arg1Nested::Flags & RowMajorBit };
};
}  // end namespace internal

template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3,
          typename StorageKind>
class CwiseTernaryOpImpl;

/** \class CwiseTernaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise ternary operator is
 * applied to two expressions
  *
  * \tparam TernaryOp template functor implementing the operator
  * \tparam Arg1Type the type of the first argument
  * \tparam Arg2Type the type of the second argument
  * \tparam Arg3Type the type of the third argument
  *
  * This class represents an expression where a coefficient-wise ternary
 * operator is applied to three expressions.
  * It is the return type of ternary operators, by which we mean only those
 * ternary operators where
  * all three arguments are Eigen expressions.
  * For example, the return type of betainc(matrix1, matrix2, matrix3) is a
 * CwiseTernaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically
 * don't have to name
  * CwiseTernaryOp types explicitly.
  *
  * \sa MatrixBase::ternaryExpr(const MatrixBase<Argument2> &, const
 * MatrixBase<Argument3> &, const CustomTernaryOp &) const, class CwiseBinaryOp,
 * class CwiseUnaryOp, class CwiseNullaryOp
  */
template <typename TernaryOp, typename Arg1Type, typename Arg2Type,
          typename Arg3Type>
class CwiseTernaryOp : public CwiseTernaryOpImpl<
                           TernaryOp, Arg1Type, Arg2Type, Arg3Type,
                           typename internal::traits<Arg1Type>::StorageKind>,
                       internal::no_assignment_operator
{
 public:
  typedef typename internal::remove_all<Arg1Type>::type Arg1;
  typedef typename internal::remove_all<Arg2Type>::type Arg2;
  typedef typename internal::remove_all<Arg3Type>::type Arg3;

  typedef typename CwiseTernaryOpImpl<
      TernaryOp, Arg1Type, Arg2Type, Arg3Type,
      typename internal::traits<Arg1Type>::StorageKind>::Base Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseTernaryOp)

  typedef typename internal::ref_selector<Arg1Type>::type Arg1Nested;
  typedef typename internal::ref_selector<Arg2Type>::type Arg2Nested;
  typedef typename internal::ref_selector<Arg3Type>::type Arg3Nested;
  typedef typename internal::remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename internal::remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename internal::remove_reference<Arg3Nested>::type _Arg3Nested;

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE CwiseTernaryOp(const Arg1& a1, const Arg2& a2,
                                     const Arg3& a3,
                                     const TernaryOp& func = TernaryOp())
      : m_arg1(a1), m_arg2(a2), m_arg3(a3), m_functor(func) {
    // require the sizes to match
    EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Arg1, Arg2)
    EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(Arg1, Arg3)

    // The index types should match
    EIGEN_STATIC_ASSERT((internal::is_same<
                         typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg2Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<
                         typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg3Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)

    eigen_assert(a1.rows() == a2.rows() && a1.cols() == a2.cols() &&
                 a1.rows() == a3.rows() && a1.cols() == a3.cols());
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index rows() const {
    // return the fixed size type if available to enable compile time
    // optimizations
    if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                RowsAtCompileTime == Dynamic &&
        internal::traits<typename internal::remove_all<Arg2Nested>::type>::
                RowsAtCompileTime == Dynamic)
      return m_arg3.rows();
    else if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                     RowsAtCompileTime == Dynamic &&
             internal::traits<typename internal::remove_all<Arg3Nested>::type>::
                     RowsAtCompileTime == Dynamic)
      return m_arg2.rows();
    else
      return m_arg1.rows();
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index cols() const {
    // return the fixed size type if available to enable compile time
    // optimizations
    if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                ColsAtCompileTime == Dynamic &&
        internal::traits<typename internal::remove_all<Arg2Nested>::type>::
                ColsAtCompileTime == Dynamic)
      return m_arg3.cols();
    else if (internal::traits<typename internal::remove_all<Arg1Nested>::type>::
                     ColsAtCompileTime == Dynamic &&
             internal::traits<typename internal::remove_all<Arg3Nested>::type>::
                     ColsAtCompileTime == Dynamic)
      return m_arg2.cols();
    else
      return m_arg1.cols();
  }

  /** \returns the first argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg1Nested& arg1() const { return m_arg1; }
  /** \returns the first argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg2Nested& arg2() const { return m_arg2; }
  /** \returns the third argument nested expression */
  EIGEN_DEVICE_FUNC
  const _Arg3Nested& arg3() const { return m_arg3; }
  /** \returns the functor representing the ternary operation */
  EIGEN_DEVICE_FUNC
  const TernaryOp& functor() const { return m_functor; }

 protected:
  Arg1Nested m_arg1;
  Arg2Nested m_arg2;
  Arg3Nested m_arg3;
  const TernaryOp m_functor;
};

// Generic API dispatcher
template <typename TernaryOp, typename Arg1, typename Arg2, typename Arg3,
          typename StorageKind>
class CwiseTernaryOpImpl
    : public internal::generic_xpr_base<
          CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >::type {
 public:
  typedef typename internal::generic_xpr_base<
      CwiseTernaryOp<TernaryOp, Arg1, Arg2, Arg3> >::type Base;
};

}  // end namespace Eigen

#endif  // EIGEN_CWISE_TERNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseUnaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_UNARY_OP_H
#define EIGEN_CWISE_UNARY_OP_H

namespace Eigen {

namespace internal {
template<typename UnaryOp, typename XprType>
struct traits<CwiseUnaryOp<UnaryOp, XprType> >
 : traits<XprType>
{
  typedef typename result_of<
                     UnaryOp(const typename XprType::Scalar&)
                   >::type Scalar;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  enum {
    Flags = _XprTypeNested::Flags & RowMajorBit
  };
};
}

template<typename UnaryOp, typename XprType, typename StorageKind>
class CwiseUnaryOpImpl;

/** \class CwiseUnaryOp
  * \ingroup Core_Module
  *
  * \brief Generic expression where a coefficient-wise unary operator is applied to an expression
  *
  * \tparam UnaryOp template functor implementing the operator
  * \tparam XprType the type of the expression to which we are applying the unary operator
  *
  * This class represents an expression where a unary operator is applied to an expression.
  * It is the return type of all operations taking exactly 1 input expression, regardless of the
  * presence of other inputs such as scalars. For example, the operator* in the expression 3*matrix
  * is considered unary, because only the right-hand side is an expression, and its
  * return type is a specialization of CwiseUnaryOp.
  *
  * Most of the time, this is the only way that it is used, so you typically don't have to name
  * CwiseUnaryOp types explicitly.
  *
  * \sa MatrixBase::unaryExpr(const CustomUnaryOp &) const, class CwiseBinaryOp, class CwiseNullaryOp
  */
template<typename UnaryOp, typename XprType>
class CwiseUnaryOp : public CwiseUnaryOpImpl<UnaryOp, XprType, typename internal::traits<XprType>::StorageKind>, internal::no_assignment_operator
{
  public:

    typedef typename CwiseUnaryOpImpl<UnaryOp, XprType,typename internal::traits<XprType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseUnaryOp)
    typedef typename internal::ref_selector<XprType>::type XprTypeNested;
    typedef typename internal::remove_all<XprType>::type NestedExpression;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit CwiseUnaryOp(const XprType& xpr, const UnaryOp& func = UnaryOp())
      : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_xpr.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_xpr.cols(); }

    /** \returns the functor representing the unary operation */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const UnaryOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<XprTypeNested>::type&
    nestedExpression() const { return m_xpr; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename internal::remove_all<XprTypeNested>::type&
    nestedExpression() { return m_xpr; }

  protected:
    XprTypeNested m_xpr;
    const UnaryOp m_functor;
};

// Generic API dispatcher
template<typename UnaryOp, typename XprType, typename StorageKind>
class CwiseUnaryOpImpl
  : public internal::generic_xpr_base<CwiseUnaryOp<UnaryOp, XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseUnaryOp<UnaryOp, XprType> >::type Base;
};

} // end namespace Eigen

#endif // EIGEN_CWISE_UNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseUnaryView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CWISE_UNARY_VIEW_H
#define EIGEN_CWISE_UNARY_VIEW_H

namespace Eigen {

namespace internal {
template<typename ViewOp, typename MatrixType>
struct traits<CwiseUnaryView<ViewOp, MatrixType> >
 : traits<MatrixType>
{
  typedef typename result_of<
                     ViewOp(const typename traits<MatrixType>::Scalar&)
                   >::type Scalar;
  typedef typename MatrixType::Nested MatrixTypeNested;
  typedef typename remove_all<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = traits<_MatrixTypeNested>::Flags & (RowMajorBit | FlagsLvalueBit | DirectAccessBit), // FIXME DirectAccessBit should not be handled by expressions
    MatrixTypeInnerStride =  inner_stride_at_compile_time<MatrixType>::ret,
    // need to cast the sizeof's from size_t to int explicitly, otherwise:
    // "error: no integral type can represent all of the enumerator values
    InnerStrideAtCompileTime = MatrixTypeInnerStride == Dynamic
                             ? int(Dynamic)
                             : int(MatrixTypeInnerStride) * int(sizeof(typename traits<MatrixType>::Scalar) / sizeof(Scalar)),
    OuterStrideAtCompileTime = outer_stride_at_compile_time<MatrixType>::ret == Dynamic
                             ? int(Dynamic)
                             : outer_stride_at_compile_time<MatrixType>::ret * int(sizeof(typename traits<MatrixType>::Scalar) / sizeof(Scalar))
  };
};
}

template<typename ViewOp, typename MatrixType, typename StorageKind>
class CwiseUnaryViewImpl;

/** \class CwiseUnaryView
  * \ingroup Core_Module
  *
  * \brief Generic lvalue expression of a coefficient-wise unary operator of a matrix or a vector
  *
  * \tparam ViewOp template functor implementing the view
  * \tparam MatrixType the type of the matrix we are applying the unary operator
  *
  * This class represents a lvalue expression of a generic unary view operator of a matrix or a vector.
  * It is the return type of real() and imag(), and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::unaryViewExpr(const CustomUnaryOp &) const, class CwiseUnaryOp
  */
template<typename ViewOp, typename MatrixType>
class CwiseUnaryView : public CwiseUnaryViewImpl<ViewOp, MatrixType, typename internal::traits<MatrixType>::StorageKind>
{
  public:

    typedef typename CwiseUnaryViewImpl<ViewOp, MatrixType,typename internal::traits<MatrixType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(CwiseUnaryView)
    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    explicit EIGEN_DEVICE_FUNC inline CwiseUnaryView(MatrixType& mat, const ViewOp& func = ViewOp())
      : m_matrix(mat), m_functor(func) {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(CwiseUnaryView)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \returns the functor representing unary operation */
    EIGEN_DEVICE_FUNC const ViewOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC const typename internal::remove_all<MatrixTypeNested>::type&
    nestedExpression() const { return m_matrix; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC typename internal::remove_reference<MatrixTypeNested>::type&
    nestedExpression() { return m_matrix; }

  protected:
    MatrixTypeNested m_matrix;
    ViewOp m_functor;
};

// Generic API dispatcher
template<typename ViewOp, typename XprType, typename StorageKind>
class CwiseUnaryViewImpl
  : public internal::generic_xpr_base<CwiseUnaryView<ViewOp, XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<CwiseUnaryView<ViewOp, XprType> >::type Base;
};

template<typename ViewOp, typename MatrixType>
class CwiseUnaryViewImpl<ViewOp,MatrixType,Dense>
  : public internal::dense_xpr_base< CwiseUnaryView<ViewOp, MatrixType> >::type
{
  public:

    typedef CwiseUnaryView<ViewOp, MatrixType> Derived;
    typedef typename internal::dense_xpr_base< CwiseUnaryView<ViewOp, MatrixType> >::type Base;

    EIGEN_DENSE_PUBLIC_INTERFACE(Derived)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(CwiseUnaryViewImpl)

    EIGEN_DEVICE_FUNC inline Scalar* data() { return &(this->coeffRef(0)); }
    EIGEN_DEVICE_FUNC inline const Scalar* data() const { return &(this->coeff(0)); }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index innerStride() const
    {
      return derived().nestedExpression().innerStride() * sizeof(typename internal::traits<MatrixType>::Scalar) / sizeof(Scalar);
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index outerStride() const
    {
      return derived().nestedExpression().outerStride() * sizeof(typename internal::traits<MatrixType>::Scalar) / sizeof(Scalar);
    }
  protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(CwiseUnaryViewImpl)
};

} // end namespace Eigen

#endif // EIGEN_CWISE_UNARY_VIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DenseBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSEBASE_H
#define EIGEN_DENSEBASE_H

namespace Eigen {

namespace internal {

// The index type defined by EIGEN_DEFAULT_DENSE_INDEX_TYPE must be a signed type.
// This dummy function simply aims at checking that at compile time.
static inline void check_DenseIndex_is_signed() {
  EIGEN_STATIC_ASSERT(NumTraits<DenseIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE)
}

} // end namespace internal

/** \class DenseBase
  * \ingroup Core_Module
  *
  * \brief Base class for all dense matrices, vectors, and arrays
  *
  * This class is the base that is inherited by all dense objects (matrix, vector, arrays,
  * and related expression types). The common Eigen API for dense objects is contained in this class.
  *
  * \tparam Derived is the derived type, e.g., a matrix type or an expression.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_DENSEBASE_PLUGIN.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> class DenseBase
#ifndef EIGEN_PARSED_BY_DOXYGEN
  : public DenseCoeffsBase<Derived, internal::accessors_level<Derived>::value>
#else
  : public DenseCoeffsBase<Derived,DirectWriteAccessors>
#endif // not EIGEN_PARSED_BY_DOXYGEN
{
  public:

    /** Inner iterator type to iterate over the coefficients of a row or column.
      * \sa class InnerIterator
      */
    typedef Eigen::InnerIterator<Derived> InnerIterator;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;

    /**
      * \brief The type used to store indices
      * \details This typedef is relevant for types that store multiple indices such as
      *          PermutationMatrix or Transpositions, otherwise it defaults to Eigen::Index
      * \sa \blank \ref TopicPreprocessorDirectives, Eigen::Index, SparseMatrixBase.
     */
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc. */
    typedef typename internal::traits<Derived>::Scalar Scalar;

    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc.
      *
      * It is an alias for the Scalar type */
    typedef Scalar value_type;

    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef DenseCoeffsBase<Derived, internal::accessors_level<Derived>::value> Base;

    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::rowIndexByOuterInner;
    using Base::colIndexByOuterInner;
    using Base::coeff;
    using Base::coeffByOuterInner;
    using Base::operator();
    using Base::operator[];
    using Base::x;
    using Base::y;
    using Base::z;
    using Base::w;
    using Base::stride;
    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    enum {

      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
        /**< This value is equal to the maximum possible number of rows that this expression
          * might have. If this expression might have an arbitrarily high number of rows,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa RowsAtCompileTime, MaxColsAtCompileTime, MaxSizeAtCompileTime
          */

      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
        /**< This value is equal to the maximum possible number of columns that this expression
          * might have. If this expression might have an arbitrarily high number of columns,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa ColsAtCompileTime, MaxRowsAtCompileTime, MaxSizeAtCompileTime
          */

      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                      internal::traits<Derived>::MaxColsAtCompileTime>::ret),
        /**< This value is equal to the maximum possible number of coefficients that this expression
          * might have. If this expression might have an arbitrarily high number of coefficients,
          * this value is set to \a Dynamic.
          *
          * This value is useful to know when evaluating an expression, in order to determine
          * whether it is possible to avoid doing a dynamic memory allocation.
          *
          * \sa SizeAtCompileTime, MaxRowsAtCompileTime, MaxColsAtCompileTime
          */

      IsVectorAtCompileTime = internal::traits<Derived>::RowsAtCompileTime == 1
                           || internal::traits<Derived>::ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
          * columns is known at compile-time to be equal to 1. Indeed, in that case,
          * we are dealing with a column-vector (if there is only one column) or with
          * a row-vector (if there is only one row). */

      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2,
        /**< This value is equal to Tensor::NumDimensions, i.e. 0 for scalars, 1 for vectors,
         * and 2 for matrices.
         */

      Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
          * constructed from this one. See the \ref flags "list of flags".
          */

      IsRowMajor = int(Flags) & RowMajorBit, /**< True if this expression has row-major storage order. */

      InnerSizeAtCompileTime = int(IsVectorAtCompileTime) ? int(SizeAtCompileTime)
                             : int(IsRowMajor) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),

      InnerStrideAtCompileTime = internal::inner_stride_at_compile_time<Derived>::ret,
      OuterStrideAtCompileTime = internal::outer_stride_at_compile_time<Derived>::ret
    };

    typedef typename internal::find_best_packet<Scalar,SizeAtCompileTime>::type PacketScalar;

    enum { IsPlainObjectBase = 0 };

    /** The plain matrix type corresponding to this expression.
      * \sa PlainObject */
    typedef Matrix<typename internal::traits<Derived>::Scalar,
                internal::traits<Derived>::RowsAtCompileTime,
                internal::traits<Derived>::ColsAtCompileTime,
                AutoAlign | (internal::traits<Derived>::Flags&RowMajorBit ? RowMajor : ColMajor),
                internal::traits<Derived>::MaxRowsAtCompileTime,
                internal::traits<Derived>::MaxColsAtCompileTime
          > PlainMatrix;

    /** The plain array type corresponding to this expression.
      * \sa PlainObject */
    typedef Array<typename internal::traits<Derived>::Scalar,
                internal::traits<Derived>::RowsAtCompileTime,
                internal::traits<Derived>::ColsAtCompileTime,
                AutoAlign | (internal::traits<Derived>::Flags&RowMajorBit ? RowMajor : ColMajor),
                internal::traits<Derived>::MaxRowsAtCompileTime,
                internal::traits<Derived>::MaxColsAtCompileTime
          > PlainArray;

    /** \brief The plain matrix or array type corresponding to this expression.
      *
      * This is not necessarily exactly the return type of eval(). In the case of plain matrices,
      * the return type of eval() is a const reference to a matrix, not a matrix! It is however guaranteed
      * that the return type of eval() is either PlainObject or const PlainObject&.
      */
    typedef typename internal::conditional<internal::is_same<typename internal::traits<Derived>::XprKind,MatrixXpr >::value,
                                 PlainMatrix, PlainArray>::type PlainObject;

    /** \returns the number of nonzero coefficients which is in practice the number
      * of stored coefficients. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index nonZeros() const { return size(); }

    /** \returns the outer size.
      *
      * \note For a vector, this returns just 1. For a matrix (non-vector), this is the major dimension
      * with respect to the \ref TopicStorageOrders "storage order", i.e., the number of columns for a
      * column-major matrix, and the number of rows for a row-major matrix. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index outerSize() const
    {
      return IsVectorAtCompileTime ? 1
           : int(IsRowMajor) ? this->rows() : this->cols();
    }

    /** \returns the inner size.
      *
      * \note For a vector, this is just the size. For a matrix (non-vector), this is the minor dimension
      * with respect to the \ref TopicStorageOrders "storage order", i.e., the number of rows for a
      * column-major matrix, and the number of columns for a row-major matrix. */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index innerSize() const
    {
      return IsVectorAtCompileTime ? this->size()
           : int(IsRowMajor) ? this->cols() : this->rows();
    }

    /** Only plain matrices/arrays, not expressions, may be resized; therefore the only useful resize methods are
      * Matrix::resize() and Array::resize(). The present method only asserts that the new size equals the old size, and does
      * nothing else.
      */
    EIGEN_DEVICE_FUNC
    void resize(Index newSize)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(newSize);
      eigen_assert(newSize == this->size()
                && "DenseBase::resize() does not actually allow to resize.");
    }
    /** Only plain matrices/arrays, not expressions, may be resized; therefore the only useful resize methods are
      * Matrix::resize() and Array::resize(). The present method only asserts that the new size equals the old size, and does
      * nothing else.
      */
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(rows);
      EIGEN_ONLY_USED_FOR_DEBUG(cols);
      eigen_assert(rows == this->rows() && cols == this->cols()
                && "DenseBase::resize() does not actually allow to resize.");
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
    /** \internal \deprecated Represents a vector with linearly spaced coefficients that allows sequential access only. */
    EIGEN_DEPRECATED typedef CwiseNullaryOp<internal::linspaced_op<Scalar>,PlainObject> SequentialLinSpacedReturnType;
    /** \internal Represents a vector with linearly spaced coefficients that allows random access. */
    typedef CwiseNullaryOp<internal::linspaced_op<Scalar>,PlainObject> RandomAccessLinSpacedReturnType;
    /** \internal the return type of MatrixBase::eigenvalues() */
    typedef Matrix<typename NumTraits<typename internal::traits<Derived>::Scalar>::Real, internal::traits<Derived>::ColsAtCompileTime, 1> EigenvaluesReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** Copies \a other into *this. \returns a reference to *this. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase<OtherDerived>& other);

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator+=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator-=(const EigenBase<OtherDerived> &other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const ReturnByValue<OtherDerived>& func);

    /** \internal
      * Copies \a other into *this without evaluating other. \returns a reference to *this. */
    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    Derived& lazyAssign(const DenseBase<OtherDerived>& other);

    EIGEN_DEVICE_FUNC
    CommaInitializer<Derived> operator<< (const Scalar& s);

    template<unsigned int Added,unsigned int Removed>
    /** \deprecated it now returns \c *this */
    EIGEN_DEPRECATED
    const Derived& flagged() const
    { return derived(); }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CommaInitializer<Derived> operator<< (const DenseBase<OtherDerived>& other);

    typedef Transpose<Derived> TransposeReturnType;
    EIGEN_DEVICE_FUNC
    TransposeReturnType transpose();
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;
    EIGEN_DEVICE_FUNC
    ConstTransposeReturnType transpose() const;
    EIGEN_DEVICE_FUNC
    void transposeInPlace();

    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(Index rows, Index cols, const Scalar& value);
    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(Index size, const Scalar& value);
    EIGEN_DEVICE_FUNC static const ConstantReturnType
    Constant(const Scalar& value);

    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Sequential_t, Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Sequential_t, const Scalar& low, const Scalar& high);

    EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC static const RandomAccessLinSpacedReturnType
    LinSpaced(const Scalar& low, const Scalar& high);

    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(Index rows, Index cols, const CustomNullaryOp& func);
    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(Index size, const CustomNullaryOp& func);
    template<typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    static const CwiseNullaryOp<CustomNullaryOp, PlainObject>
    NullaryExpr(const CustomNullaryOp& func);

    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero(Index size);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Zero();
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones(Index size);
    EIGEN_DEVICE_FUNC static const ConstantReturnType Ones();

    EIGEN_DEVICE_FUNC void fill(const Scalar& value);
    EIGEN_DEVICE_FUNC Derived& setConstant(const Scalar& value);
    EIGEN_DEVICE_FUNC Derived& setLinSpaced(Index size, const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC Derived& setLinSpaced(const Scalar& low, const Scalar& high);
    EIGEN_DEVICE_FUNC Derived& setZero();
    EIGEN_DEVICE_FUNC Derived& setOnes();
    EIGEN_DEVICE_FUNC Derived& setRandom();

    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    bool isApprox(const DenseBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC
    bool isMuchSmallerThan(const RealScalar& other,
                           const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    bool isMuchSmallerThan(const DenseBase<OtherDerived>& other,
                           const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    EIGEN_DEVICE_FUNC bool isApproxToConstant(const Scalar& value, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isConstant(const Scalar& value, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isZero(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC bool isOnes(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    inline bool hasNaN() const;
    inline bool allFinite() const;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const Scalar& other);
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const Scalar& other);

    typedef typename internal::add_const_on_value_type<typename internal::eval<Derived>::type>::type EvalReturnType;
    /** \returns the matrix or vector obtained by evaluating this expression.
      *
      * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
      * a const reference, in order to avoid a useless copy.
      *
      * \warning Be careful with eval() and the auto C++ keyword, as detailed in this \link TopicPitfalls_auto_keyword page \endlink.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE EvalReturnType eval() const
    {
      // Even though MSVC does not honor strong inlining when the return type
      // is a dynamic matrix, we desperately need strong inlining for fixed
      // size types on MSVC.
      return typename internal::eval<Derived>::type(derived());
    }

    /** swaps *this with the expression \a other.
      *
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT(!OtherDerived::IsPlainObjectBase,THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      eigen_assert(rows()==other.rows() && cols()==other.cols());
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    /** swaps *this with the matrix or array \a other.
      *
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(PlainObjectBase<OtherDerived>& other)
    {
      eigen_assert(rows()==other.rows() && cols()==other.cols());
      call_assignment(derived(), other.derived(), internal::swap_assign_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC inline const NestByValue<Derived> nestByValue() const;
    EIGEN_DEVICE_FUNC inline const ForceAlignedAccess<Derived> forceAlignedAccess() const;
    EIGEN_DEVICE_FUNC inline ForceAlignedAccess<Derived> forceAlignedAccess();
    template<bool Enable> EIGEN_DEVICE_FUNC
    inline const typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type forceAlignedAccessIf() const;
    template<bool Enable> EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type forceAlignedAccessIf();

    EIGEN_DEVICE_FUNC Scalar sum() const;
    EIGEN_DEVICE_FUNC Scalar mean() const;
    EIGEN_DEVICE_FUNC Scalar trace() const;

    EIGEN_DEVICE_FUNC Scalar prod() const;

    template<int NaNPropagation>
    EIGEN_DEVICE_FUNC typename internal::traits<Derived>::Scalar minCoeff() const;
    template<int NaNPropagation>
    EIGEN_DEVICE_FUNC typename internal::traits<Derived>::Scalar maxCoeff() const;


    // By default, the fastest version with undefined NaN propagation semantics is
    // used.
    // TODO(rmlarsen): Replace with default template argument when we move to
    // c++11 or beyond.
    EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar minCoeff() const {
      return minCoeff<PropagateFast>();
    }
    EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar maxCoeff() const {
      return maxCoeff<PropagateFast>();
    }

    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* row, IndexType* col) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* row, IndexType* col) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* index) const;
    template<int NaNPropagation, typename IndexType>
    EIGEN_DEVICE_FUNC
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* index) const;

    // TODO(rmlarsen): Replace these methods with a default template argument.
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* row, IndexType* col) const {
      return minCoeff<PropagateFast>(row, col);
    }
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* row, IndexType* col) const {
      return maxCoeff<PropagateFast>(row, col);
    }
    template<typename IndexType>
     EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar minCoeff(IndexType* index) const {
      return minCoeff<PropagateFast>(index);
    }
    template<typename IndexType>
    EIGEN_DEVICE_FUNC inline
    typename internal::traits<Derived>::Scalar maxCoeff(IndexType* index) const {
      return maxCoeff<PropagateFast>(index);
    }
  
    template<typename BinaryOp>
    EIGEN_DEVICE_FUNC
    Scalar redux(const BinaryOp& func) const;

    template<typename Visitor>
    EIGEN_DEVICE_FUNC
    void visit(Visitor& func) const;

    /** \returns a WithFormat proxy object allowing to print a matrix the with given
      * format \a fmt.
      *
      * See class IOFormat for some examples.
      *
      * \sa class IOFormat, class WithFormat
      */
    inline const WithFormat<Derived> format(const IOFormat& fmt) const
    {
      return WithFormat<Derived>(derived(), fmt);
    }

    /** \returns the unique coefficient of a 1x1 expression */
    EIGEN_DEVICE_FUNC
    CoeffReturnType value() const
    {
      EIGEN_STATIC_ASSERT_SIZE_1x1(Derived)
      eigen_assert(this->rows() == 1 && this->cols() == 1);
      return derived().coeff(0,0);
    }

    EIGEN_DEVICE_FUNC bool all() const;
    EIGEN_DEVICE_FUNC bool any() const;
    EIGEN_DEVICE_FUNC Index count() const;

    typedef VectorwiseOp<Derived, Horizontal> RowwiseReturnType;
    typedef const VectorwiseOp<const Derived, Horizontal> ConstRowwiseReturnType;
    typedef VectorwiseOp<Derived, Vertical> ColwiseReturnType;
    typedef const VectorwiseOp<const Derived, Vertical> ConstColwiseReturnType;

    /** \returns a VectorwiseOp wrapper of *this for broadcasting and partial reductions
    *
    * Example: \include MatrixBase_rowwise.cpp
    * Output: \verbinclude MatrixBase_rowwise.out
    *
    * \sa colwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
    */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC inline ConstRowwiseReturnType rowwise() const {
      return ConstRowwiseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC RowwiseReturnType rowwise();

    /** \returns a VectorwiseOp wrapper of *this broadcasting and partial reductions
    *
    * Example: \include MatrixBase_colwise.cpp
    * Output: \verbinclude MatrixBase_colwise.out
    *
    * \sa rowwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
    */
    EIGEN_DEVICE_FUNC inline ConstColwiseReturnType colwise() const {
      return ConstColwiseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC ColwiseReturnType colwise();

    typedef CwiseNullaryOp<internal::scalar_random_op<Scalar>,PlainObject> RandomReturnType;
    static const RandomReturnType Random(Index rows, Index cols);
    static const RandomReturnType Random(Index size);
    static const RandomReturnType Random();

    template<typename ThenDerived,typename ElseDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived,ElseDerived>
    select(const DenseBase<ThenDerived>& thenMatrix,
           const DenseBase<ElseDerived>& elseMatrix) const;

    template<typename ThenDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived, typename ThenDerived::ConstantReturnType>
    select(const DenseBase<ThenDerived>& thenMatrix, const typename ThenDerived::Scalar& elseScalar) const;

    template<typename ElseDerived>
    inline EIGEN_DEVICE_FUNC const Select<Derived, typename ElseDerived::ConstantReturnType, ElseDerived >
    select(const typename ElseDerived::Scalar& thenScalar, const DenseBase<ElseDerived>& elseMatrix) const;

    template<int p> RealScalar lpNorm() const;

    template<int RowFactor, int ColFactor>
    EIGEN_DEVICE_FUNC
    const Replicate<Derived,RowFactor,ColFactor> replicate() const;
    /**
    * \return an expression of the replication of \c *this
    *
    * Example: \include MatrixBase_replicate_int_int.cpp
    * Output: \verbinclude MatrixBase_replicate_int_int.out
    *
    * \sa VectorwiseOp::replicate(), DenseBase::replicate<int,int>(), class Replicate
    */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC
    const Replicate<Derived, Dynamic, Dynamic> replicate(Index rowFactor, Index colFactor) const
    {
      return Replicate<Derived, Dynamic, Dynamic>(derived(), rowFactor, colFactor);
    }

    typedef Reverse<Derived, BothDirections> ReverseReturnType;
    typedef const Reverse<const Derived, BothDirections> ConstReverseReturnType;
    EIGEN_DEVICE_FUNC ReverseReturnType reverse();
    /** This is the const version of reverse(). */
    //Code moved here due to a CUDA compiler bug
    EIGEN_DEVICE_FUNC ConstReverseReturnType reverse() const
    {
      return ConstReverseReturnType(derived());
    }
    EIGEN_DEVICE_FUNC void reverseInPlace();

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** STL-like <a href="https://en.cppreference.com/w/cpp/named_req/RandomAccessIterator">RandomAccessIterator</a>
      * iterator type as returned by the begin() and end() methods.
      */
    typedef random_access_iterator_type iterator;
    /** This is the const version of iterator (aka read-only) */
    typedef random_access_iterator_type const_iterator;
    #else
    typedef typename internal::conditional< (Flags&DirectAccessBit)==DirectAccessBit,
                                            internal::pointer_based_stl_iterator<Derived>,
                                            internal::generic_randaccess_stl_iterator<Derived>
                                          >::type iterator_type;

    typedef typename internal::conditional< (Flags&DirectAccessBit)==DirectAccessBit,
                                            internal::pointer_based_stl_iterator<const Derived>,
                                            internal::generic_randaccess_stl_iterator<const Derived>
                                          >::type const_iterator_type;

    // Stl-style iterators are supported only for vectors.

    typedef typename internal::conditional< IsVectorAtCompileTime,
                                            iterator_type,
                                            void
                                          >::type iterator;

    typedef typename internal::conditional< IsVectorAtCompileTime,
                                            const_iterator_type,
                                            void
                                          >::type const_iterator;
    #endif

    inline iterator begin();
    inline const_iterator begin() const;
    inline const_iterator cbegin() const;
    inline iterator end();
    inline const_iterator end() const;
    inline const_iterator cend() const;

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::DenseBase
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND)
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/CommonCwiseUnaryOps.h"
#   include "../plugins/BlockMethods.h"
#   include "../plugins/IndexedViewMethods.h"
#   include "../plugins/ReshapedMethods.h"
#   ifdef EIGEN_DENSEBASE_PLUGIN
#     include EIGEN_DENSEBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#undef EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF
#undef EIGEN_DOC_UNARY_ADDONS

    // disable the use of evalTo for dense objects with a nice compilation error
    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& ) const
    {
      EIGEN_STATIC_ASSERT((internal::is_same<Dest,void>::value),THE_EVAL_EVALTO_FUNCTION_SHOULD_NEVER_BE_CALLED_FOR_DENSE_OBJECTS);
    }

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(DenseBase)
    /** Default constructor. Do nothing. */
    EIGEN_DEVICE_FUNC DenseBase()
    {
      /* Just checks for self-consistency of the flags.
       * Only do it when debugging Eigen, as this borders on paranoia and could slow compilation down
       */
#ifdef EIGEN_INTERNAL_DEBUGGING
      EIGEN_STATIC_ASSERT((EIGEN_IMPLIES(MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1, int(IsRowMajor))
                        && EIGEN_IMPLIES(MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1, int(!IsRowMajor))),
                          INVALID_STORAGE_ORDER_FOR_THIS_VECTOR_EXPRESSION)
#endif
    }

  private:
    EIGEN_DEVICE_FUNC explicit DenseBase(int);
    EIGEN_DEVICE_FUNC DenseBase(int,int);
    template<typename OtherDerived> EIGEN_DEVICE_FUNC explicit DenseBase(const DenseBase<OtherDerived>&);
};

} // end namespace Eigen

#endif // EIGEN_DENSEBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DenseCoeffsBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSECOEFFSBASE_H
#define EIGEN_DENSECOEFFSBASE_H

namespace Eigen {

namespace internal {
template<typename T> struct add_const_on_value_type_if_arithmetic
{
  typedef typename conditional<is_arithmetic<T>::value, T, typename add_const_on_value_type<T>::type>::type type;
};
}

/** \brief Base class providing read-only coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #ReadOnlyAccessors Constant indicating read-only access
  *
  * This class defines the \c operator() \c const function and friends, which can be used to read specific
  * entries of a matrix or array.
  *
  * \sa DenseCoeffsBase<Derived, WriteAccessors>, DenseCoeffsBase<Derived, DirectAccessors>,
  *     \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived,ReadOnlyAccessors> : public EigenBase<Derived>
{
  public:
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;

    // Explanation for this CoeffReturnType typedef.
    // - This is the return type of the coeff() method.
    // - The LvalueBit means exactly that we can offer a coeffRef() method, which means exactly that we can get references
    // to coeffs, which means exactly that we can have coeff() return a const reference (as opposed to returning a value).
    // - The is_artihmetic check is required since "const int", "const double", etc. will cause warnings on some systems
    // while the declaration of "const T", where T is a non arithmetic type does not. Always returning "const Scalar&" is
    // not possible, since the underlying expressions might not offer a valid address the reference could be referring to.
    typedef typename internal::conditional<bool(internal::traits<Derived>::Flags&LvalueBit),
                         const Scalar&,
                         typename internal::conditional<internal::is_arithmetic<Scalar>::value, Scalar, const Scalar>::type
                     >::type CoeffReturnType;

    typedef typename internal::add_const_on_value_type_if_arithmetic<
                         typename internal::packet_traits<Scalar>::type
                     >::type PacketReturnType;

    typedef EigenBase<Derived> Base;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rowIndexByOuterInner(Index outer, Index inner) const
    {
      return int(Derived::RowsAtCompileTime) == 1 ? 0
          : int(Derived::ColsAtCompileTime) == 1 ? inner
          : int(Derived::Flags)&RowMajorBit ? outer
          : inner;
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index colIndexByOuterInner(Index outer, Index inner) const
    {
      return int(Derived::ColsAtCompileTime) == 1 ? 0
          : int(Derived::RowsAtCompileTime) == 1 ? inner
          : int(Derived::Flags)&RowMajorBit ? inner
          : outer;
    }

    /** Short version: don't use this function, use
      * \link operator()(Index,Index) const \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator()(Index,Index) const \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator()(Index,Index) const \endlink.
      *
      * \sa operator()(Index,Index) const, coeffRef(Index,Index), coeff(Index) const
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType coeff(Index row, Index col) const
    {
      eigen_internal_assert(row >= 0 && row < rows()
                         && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).coeff(row,col);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType coeffByOuterInner(Index outer, Index inner) const
    {
      return coeff(rowIndexByOuterInner(outer, inner),
                   colIndexByOuterInner(outer, inner));
    }

    /** \returns the coefficient at given the given row and column.
      *
      * \sa operator()(Index,Index), operator[](Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType operator()(Index row, Index col) const
    {
      eigen_assert(row >= 0 && row < rows()
          && col >= 0 && col < cols());
      return coeff(row, col);
    }

    /** Short version: don't use this function, use
      * \link operator[](Index) const \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator[](Index) const \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameter \a index is in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator[](Index) const \endlink.
      *
      * \sa operator[](Index) const, coeffRef(Index), coeff(Index,Index) const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    coeff(Index index) const
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).coeff(index);
    }


    /** \returns the coefficient at given index.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index), operator()(Index,Index) const, x() const, y() const,
      * z() const, w() const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    operator[](Index index) const
    {
      EIGEN_STATIC_ASSERT(Derived::IsVectorAtCompileTime,
                          THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD)
      eigen_assert(index >= 0 && index < size());
      return coeff(index);
    }

    /** \returns the coefficient at given index.
      *
      * This is synonymous to operator[](Index) const.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index), operator()(Index,Index) const, x() const, y() const,
      * z() const, w() const
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    operator()(Index index) const
    {
      eigen_assert(index >= 0 && index < size());
      return coeff(index);
    }

    /** equivalent to operator[](0).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    x() const { return (*this)[0]; }

    /** equivalent to operator[](1).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    y() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=2, OUT_OF_RANGE_ACCESS);
      return (*this)[1];
    }

    /** equivalent to operator[](2).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    z() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=3, OUT_OF_RANGE_ACCESS);
      return (*this)[2];
    }

    /** equivalent to operator[](3).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE CoeffReturnType
    w() const
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=4, OUT_OF_RANGE_ACCESS);
      return (*this)[3];
    }

    /** \internal
      * \returns the packet of coefficients starting at the given row and column. It is your responsibility
      * to ensure that a packet really starts there. This method is only available on expressions having the
      * PacketAccessBit.
      *
      * The \a LoadMode parameter may have the value \a #Aligned or \a #Unaligned. Its effect is to select
      * the appropriate vectorization instruction. Aligned access is faster, but is only possible for packets
      * starting at an address which is a multiple of the packet size.
      */

    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packet(Index row, Index col) const
    {
      typedef typename internal::packet_traits<Scalar>::type DefaultPacketType;
      eigen_internal_assert(row >= 0 && row < rows() && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).template packet<LoadMode,DefaultPacketType>(row,col);
    }


    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packetByOuterInner(Index outer, Index inner) const
    {
      return packet<LoadMode>(rowIndexByOuterInner(outer, inner),
                              colIndexByOuterInner(outer, inner));
    }

    /** \internal
      * \returns the packet of coefficients starting at the given index. It is your responsibility
      * to ensure that a packet really starts there. This method is only available on expressions having the
      * PacketAccessBit and the LinearAccessBit.
      *
      * The \a LoadMode parameter may have the value \a #Aligned or \a #Unaligned. Its effect is to select
      * the appropriate vectorization instruction. Aligned access is faster, but is only possible for packets
      * starting at an address which is a multiple of the packet size.
      */

    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      typedef typename internal::packet_traits<Scalar>::type DefaultPacketType;
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).template packet<LoadMode,DefaultPacketType>(index);
    }

  protected:
    // explanation: DenseBase is doing "using ..." on the methods from DenseCoeffsBase.
    // But some methods are only available in the DirectAccess case.
    // So we add dummy methods here with these names, so that "using... " doesn't fail.
    // It's not private so that the child class DenseBase can access them, and it's not public
    // either since it's an implementation detail, so has to be protected.
    void coeffRef();
    void coeffRefByOuterInner();
    void writePacket();
    void writePacketByOuterInner();
    void copyCoeff();
    void copyCoeffByOuterInner();
    void copyPacket();
    void copyPacketByOuterInner();
    void stride();
    void innerStride();
    void outerStride();
    void rowStride();
    void colStride();
};

/** \brief Base class providing read/write coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #WriteAccessors Constant indicating read/write access
  *
  * This class defines the non-const \c operator() function and friends, which can be used to write specific
  * entries of a matrix or array. This class inherits DenseCoeffsBase<Derived, ReadOnlyAccessors> which
  * defines the const variant for reading specific entries.
  *
  * \sa DenseCoeffsBase<Derived, DirectAccessors>, \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, WriteAccessors> : public DenseCoeffsBase<Derived, ReadOnlyAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, ReadOnlyAccessors> Base;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::coeff;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;
    using Base::rowIndexByOuterInner;
    using Base::colIndexByOuterInner;
    using Base::operator[];
    using Base::operator();
    using Base::x;
    using Base::y;
    using Base::z;
    using Base::w;

    /** Short version: don't use this function, use
      * \link operator()(Index,Index) \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator()(Index,Index) \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator()(Index,Index) \endlink.
      *
      * \sa operator()(Index,Index), coeff(Index, Index) const, coeffRef(Index)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index row, Index col)
    {
      eigen_internal_assert(row >= 0 && row < rows()
                         && col >= 0 && col < cols());
      return internal::evaluator<Derived>(derived()).coeffRef(row,col);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    coeffRefByOuterInner(Index outer, Index inner)
    {
      return coeffRef(rowIndexByOuterInner(outer, inner),
                      colIndexByOuterInner(outer, inner));
    }

    /** \returns a reference to the coefficient at given the given row and column.
      *
      * \sa operator[](Index)
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator()(Index row, Index col)
    {
      eigen_assert(row >= 0 && row < rows()
          && col >= 0 && col < cols());
      return coeffRef(row, col);
    }


    /** Short version: don't use this function, use
      * \link operator[](Index) \endlink instead.
      *
      * Long version: this function is similar to
      * \link operator[](Index) \endlink, but without the assertion.
      * Use this for limiting the performance cost of debugging code when doing
      * repeated coefficient access. Only use this when it is guaranteed that the
      * parameters \a row and \a col are in range.
      *
      * If EIGEN_INTERNAL_DEBUGGING is defined, an assertion will be made, making this
      * function equivalent to \link operator[](Index) \endlink.
      *
      * \sa operator[](Index), coeff(Index) const, coeffRef(Index,Index)
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT(internal::evaluator<Derived>::Flags & LinearAccessBit,
                          THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS)
      eigen_internal_assert(index >= 0 && index < size());
      return internal::evaluator<Derived>(derived()).coeffRef(index);
    }

    /** \returns a reference to the coefficient at given index.
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index) const, operator()(Index,Index), x(), y(), z(), w()
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator[](Index index)
    {
      EIGEN_STATIC_ASSERT(Derived::IsVectorAtCompileTime,
                          THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD)
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    /** \returns a reference to the coefficient at given index.
      *
      * This is synonymous to operator[](Index).
      *
      * This method is allowed only for vector expressions, and for matrix expressions having the LinearAccessBit.
      *
      * \sa operator[](Index) const, operator()(Index,Index), x(), y(), z(), w()
      */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    /** equivalent to operator[](0).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    x() { return (*this)[0]; }

    /** equivalent to operator[](1).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    y()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=2, OUT_OF_RANGE_ACCESS);
      return (*this)[1];
    }

    /** equivalent to operator[](2).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    z()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=3, OUT_OF_RANGE_ACCESS);
      return (*this)[2];
    }

    /** equivalent to operator[](3).  */

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar&
    w()
    {
      EIGEN_STATIC_ASSERT(Derived::SizeAtCompileTime==-1 || Derived::SizeAtCompileTime>=4, OUT_OF_RANGE_ACCESS);
      return (*this)[3];
    }
};

/** \brief Base class providing direct read-only coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #DirectAccessors Constant indicating direct access
  *
  * This class defines functions to work with strides which can be used to access entries directly. This class
  * inherits DenseCoeffsBase<Derived, ReadOnlyAccessors> which defines functions to access entries read-only using
  * \c operator() .
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, DirectAccessors> : public DenseCoeffsBase<Derived, ReadOnlyAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, ReadOnlyAccessors> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    /** \returns the pointer increment between two consecutive elements within a slice in the inner direction.
      *
      * \sa outerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return derived().innerStride();
    }

    /** \returns the pointer increment between two consecutive inner slices (for example, between two consecutive columns
      *          in a column-major matrix).
      *
      * \sa innerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return derived().outerStride();
    }

    // FIXME shall we remove it ?
    EIGEN_CONSTEXPR inline Index stride() const
    {
      return Derived::IsVectorAtCompileTime ? innerStride() : outerStride();
    }

    /** \returns the pointer increment between two consecutive rows.
      *
      * \sa innerStride(), outerStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rowStride() const
    {
      return Derived::IsRowMajor ? outerStride() : innerStride();
    }

    /** \returns the pointer increment between two consecutive columns.
      *
      * \sa innerStride(), outerStride(), rowStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index colStride() const
    {
      return Derived::IsRowMajor ? innerStride() : outerStride();
    }
};

/** \brief Base class providing direct read/write coefficient access to matrices and arrays.
  * \ingroup Core_Module
  * \tparam Derived Type of the derived class
  *
  * \note #DirectWriteAccessors Constant indicating direct access
  *
  * This class defines functions to work with strides which can be used to access entries directly. This class
  * inherits DenseCoeffsBase<Derived, WriteAccessors> which defines functions to access entries read/write using
  * \c operator().
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived>
class DenseCoeffsBase<Derived, DirectWriteAccessors>
  : public DenseCoeffsBase<Derived, WriteAccessors>
{
  public:

    typedef DenseCoeffsBase<Derived, WriteAccessors> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::derived;

    /** \returns the pointer increment between two consecutive elements within a slice in the inner direction.
      *
      * \sa outerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT
    {
      return derived().innerStride();
    }

    /** \returns the pointer increment between two consecutive inner slices (for example, between two consecutive columns
      *          in a column-major matrix).
      *
      * \sa innerStride(), rowStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT
    {
      return derived().outerStride();
    }

    // FIXME shall we remove it ?
    EIGEN_CONSTEXPR inline Index stride() const EIGEN_NOEXCEPT
    {
      return Derived::IsVectorAtCompileTime ? innerStride() : outerStride();
    }

    /** \returns the pointer increment between two consecutive rows.
      *
      * \sa innerStride(), outerStride(), colStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rowStride() const EIGEN_NOEXCEPT
    {
      return Derived::IsRowMajor ? outerStride() : innerStride();
    }

    /** \returns the pointer increment between two consecutive columns.
      *
      * \sa innerStride(), outerStride(), rowStride()
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index colStride() const EIGEN_NOEXCEPT
    {
      return Derived::IsRowMajor ? innerStride() : outerStride();
    }
};

namespace internal {

template<int Alignment, typename Derived, bool JustReturnZero>
struct first_aligned_impl
{
  static EIGEN_CONSTEXPR inline Index run(const Derived&) EIGEN_NOEXCEPT
  { return 0; }
};

template<int Alignment, typename Derived>
struct first_aligned_impl<Alignment, Derived, false>
{
  static inline Index run(const Derived& m)
  {
    return internal::first_aligned<Alignment>(m.data(), m.size());
  }
};

/** \internal \returns the index of the first element of the array stored by \a m that is properly aligned with respect to \a Alignment for vectorization.
  *
  * \tparam Alignment requested alignment in Bytes.
  *
  * There is also the variant first_aligned(const Scalar*, Integer) defined in Memory.h. See it for more
  * documentation.
  */
template<int Alignment, typename Derived>
static inline Index first_aligned(const DenseBase<Derived>& m)
{
  enum { ReturnZero = (int(evaluator<Derived>::Alignment) >= Alignment) || !(Derived::Flags & DirectAccessBit) };
  return first_aligned_impl<Alignment, Derived, ReturnZero>::run(m.derived());
}

template<typename Derived>
static inline Index first_default_aligned(const DenseBase<Derived>& m)
{
  typedef typename Derived::Scalar Scalar;
  typedef typename packet_traits<Scalar>::type DefaultPacketType;
  return internal::first_aligned<int(unpacket_traits<DefaultPacketType>::alignment),Derived>(m);
}

template<typename Derived, bool HasDirectAccess = has_direct_access<Derived>::ret>
struct inner_stride_at_compile_time
{
  enum { ret = traits<Derived>::InnerStrideAtCompileTime };
};

template<typename Derived>
struct inner_stride_at_compile_time<Derived, false>
{
  enum { ret = 0 };
};

template<typename Derived, bool HasDirectAccess = has_direct_access<Derived>::ret>
struct outer_stride_at_compile_time
{
  enum { ret = traits<Derived>::OuterStrideAtCompileTime };
};

template<typename Derived>
struct outer_stride_at_compile_time<Derived, false>
{
  enum { ret = 0 };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_DENSECOEFFSBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DenseStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010-2013 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXSTORAGE_H
#define EIGEN_MATRIXSTORAGE_H

#ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
  #define EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(X) X; EIGEN_DENSE_STORAGE_CTOR_PLUGIN;
#else
  #define EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(X)
#endif

namespace Eigen {

namespace internal {

struct constructor_without_unaligned_array_assert {};

template<typename T, int Size>
EIGEN_DEVICE_FUNC
void check_static_allocation_size()
{
  // if EIGEN_STACK_ALLOCATION_LIMIT is defined to 0, then no limit
  #if EIGEN_STACK_ALLOCATION_LIMIT
  EIGEN_STATIC_ASSERT(Size * sizeof(T) <= EIGEN_STACK_ALLOCATION_LIMIT, OBJECT_ALLOCATED_ON_STACK_IS_TOO_BIG);
  #endif
}

/** \internal
  * Static array. If the MatrixOrArrayOptions require auto-alignment, the array will be automatically aligned:
  * to 16 bytes boundary if the total size is a multiple of 16 bytes.
  */
template <typename T, int Size, int MatrixOrArrayOptions,
          int Alignment = (MatrixOrArrayOptions&DontAlign) ? 0
                        : compute_default_alignment<T,Size>::value >
struct plain_array
{
  T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

#if defined(EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT)
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask)
#elif EIGEN_GNUC_AT_LEAST(4,7)
  // GCC 4.7 is too aggressive in its optimizations and remove the alignment test based on the fact the array is declared to be aligned.
  // See this bug report: http://gcc.gnu.org/bugzilla/show_bug.cgi?id=53900
  // Hiding the origin of the array pointer behind a function argument seems to do the trick even if the function is inlined:
  template<typename PtrType>
  EIGEN_ALWAYS_INLINE PtrType eigen_unaligned_array_assert_workaround_gcc47(PtrType array) { return array; }
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask) \
    eigen_assert((internal::UIntPtr(eigen_unaligned_array_assert_workaround_gcc47(array)) & (sizemask)) == 0 \
              && "this assertion is explained here: " \
              "http://eigen.tuxfamily.org/dox-devel/group__TopicUnalignedArrayAssert.html" \
              " **** READ THIS WEB PAGE !!! ****");
#else
  #define EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(sizemask) \
    eigen_assert((internal::UIntPtr(array) & (sizemask)) == 0 \
              && "this assertion is explained here: " \
              "http://eigen.tuxfamily.org/dox-devel/group__TopicUnalignedArrayAssert.html" \
              " **** READ THIS WEB PAGE !!! ****");
#endif

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 8>
{
  EIGEN_ALIGN_TO_BOUNDARY(8) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(7);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 16>
{
  EIGEN_ALIGN_TO_BOUNDARY(16) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(15);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 32>
{
  EIGEN_ALIGN_TO_BOUNDARY(32) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(31);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int Size, int MatrixOrArrayOptions>
struct plain_array<T, Size, MatrixOrArrayOptions, 64>
{
  EIGEN_ALIGN_TO_BOUNDARY(64) T array[Size];

  EIGEN_DEVICE_FUNC
  plain_array()
  {
    EIGEN_MAKE_UNALIGNED_ARRAY_ASSERT(63);
    check_static_allocation_size<T,Size>();
  }

  EIGEN_DEVICE_FUNC
  plain_array(constructor_without_unaligned_array_assert)
  {
    check_static_allocation_size<T,Size>();
  }
};

template <typename T, int MatrixOrArrayOptions, int Alignment>
struct plain_array<T, 0, MatrixOrArrayOptions, Alignment>
{
  T array[1];
  EIGEN_DEVICE_FUNC plain_array() {}
  EIGEN_DEVICE_FUNC plain_array(constructor_without_unaligned_array_assert) {}
};

struct plain_array_helper {
  template<typename T, int Size, int MatrixOrArrayOptions, int Alignment>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  static void copy(const plain_array<T, Size, MatrixOrArrayOptions, Alignment>& src, const Eigen::Index size,
                         plain_array<T, Size, MatrixOrArrayOptions, Alignment>& dst) {
    smart_copy(src.array, src.array + size, dst.array);
  }
  
  template<typename T, int Size, int MatrixOrArrayOptions, int Alignment>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  static void swap(plain_array<T, Size, MatrixOrArrayOptions, Alignment>& a, const Eigen::Index a_size,
                   plain_array<T, Size, MatrixOrArrayOptions, Alignment>& b, const Eigen::Index b_size) {
    if (a_size < b_size) {
      std::swap_ranges(b.array, b.array + a_size, a.array);
      smart_move(b.array + a_size, b.array + b_size, a.array + a_size);
    } else if (a_size > b_size) {
      std::swap_ranges(a.array, a.array + b_size, b.array);
      smart_move(a.array + b_size, a.array + a_size, b.array + b_size);
    } else {
      std::swap_ranges(a.array, a.array + a_size, b.array);
    }
  }
};

} // end namespace internal

/** \internal
  *
  * \class DenseStorage
  * \ingroup Core_Module
  *
  * \brief Stores the data of a matrix
  *
  * This class stores the data of fixed-size, dynamic-size or mixed matrices
  * in a way as compact as possible.
  *
  * \sa Matrix
  */
template<typename T, int Size, int _Rows, int _Cols, int _Options> class DenseStorage;

// purely fixed-size matrix
template<typename T, int Size, int _Rows, int _Cols, int _Options> class DenseStorage
{
    internal::plain_array<T,Size,_Options> m_data;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = Size)
    }
    EIGEN_DEVICE_FUNC
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()) {}
#if !EIGEN_HAS_CXX11 || defined(EIGEN_DENSE_STORAGE_CTOR_PLUGIN)
    EIGEN_DEVICE_FUNC
    DenseStorage(const DenseStorage& other) : m_data(other.m_data) {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = Size)
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage&) = default;
#endif
#if !EIGEN_HAS_CXX11
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other) m_data = other.m_data;
      return *this;
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage&) = default;
#endif
#if EIGEN_HAS_RVALUE_REFERENCES
#if !EIGEN_HAS_CXX11
    EIGEN_DEVICE_FUNC DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
    {
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      if (this != &other)
        m_data = std::move(other.m_data);
      return *this;
    }
#else
    EIGEN_DEVICE_FUNC DenseStorage(DenseStorage&&) = default;
    EIGEN_DEVICE_FUNC DenseStorage& operator=(DenseStorage&&) = default;
#endif
#endif
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows==_Rows && cols==_Cols);
      EIGEN_UNUSED_VARIABLE(size);
      EIGEN_UNUSED_VARIABLE(rows);
      EIGEN_UNUSED_VARIABLE(cols);
    }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data, other.m_data);
    }
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void resize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// null matrix
template<typename T, int _Rows, int _Cols, int _Options> class DenseStorage<T, 0, _Rows, _Cols, _Options>
{
  public:
    EIGEN_DEVICE_FUNC DenseStorage() {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage&) {}
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage&) { return *this; }
    EIGEN_DEVICE_FUNC DenseStorage(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& ) {}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC void resize(Index,Index,Index) {}
    EIGEN_DEVICE_FUNC const T *data() const { return 0; }
    EIGEN_DEVICE_FUNC T *data() { return 0; }
};

// more specializations for null matrices; these are necessary to resolve ambiguities
template<typename T, int _Options> class DenseStorage<T, 0, Dynamic, Dynamic, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

template<typename T, int _Rows, int _Options> class DenseStorage<T, 0, _Rows, Dynamic, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

template<typename T, int _Cols, int _Options> class DenseStorage<T, 0, Dynamic, _Cols, _Options>
: public DenseStorage<T, 0, 0, 0, _Options> { };

// dynamic-size matrix with fixed-size storage
template<typename T, int Size, int _Options> class DenseStorage<T, Size, Dynamic, Dynamic, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_rows;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(other.m_rows), m_cols(other.m_cols)
    {
      internal::plain_array_helper::copy(other.m_data, m_rows * m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_rows = other.m_rows;
        m_cols = other.m_cols;
        internal::plain_array_helper::copy(other.m_data, m_rows * m_cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index rows, Index cols) : m_rows(rows), m_cols(cols) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    {
      internal::plain_array_helper::swap(m_data, m_rows * m_cols, other.m_data, other.m_rows * other.m_cols);
      numext::swap(m_rows,other.m_rows);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC Index rows() const {return m_rows;}
    EIGEN_DEVICE_FUNC Index cols() const {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index rows, Index cols) { m_rows = rows; m_cols = cols; }
    EIGEN_DEVICE_FUNC void resize(Index, Index rows, Index cols) { m_rows = rows; m_cols = cols; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// dynamic-size matrix with fixed-size storage and fixed width
template<typename T, int Size, int _Cols, int _Options> class DenseStorage<T, Size, Dynamic, _Cols, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_rows;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_rows(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_rows(other.m_rows)
    {
      internal::plain_array_helper::copy(other.m_data, m_rows * _Cols, m_data);
    }
    
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_rows = other.m_rows;
        internal::plain_array_helper::copy(other.m_data, m_rows * _Cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index rows, Index) : m_rows(rows) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    { 
      internal::plain_array_helper::swap(m_data, m_rows * _Cols, other.m_data, other.m_rows * _Cols);
      numext::swap(m_rows, other.m_rows);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols(void) const EIGEN_NOEXCEPT {return _Cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index rows, Index) { m_rows = rows; }
    EIGEN_DEVICE_FUNC void resize(Index, Index rows, Index) { m_rows = rows; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// dynamic-size matrix with fixed-size storage and fixed height
template<typename T, int Size, int _Rows, int _Options> class DenseStorage<T, Size, _Rows, Dynamic, _Options>
{
    internal::plain_array<T,Size,_Options> m_data;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(internal::constructor_without_unaligned_array_assert()), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other) 
      : m_data(internal::constructor_without_unaligned_array_assert()), m_cols(other.m_cols)
    {
      internal::plain_array_helper::copy(other.m_data, _Rows * m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        m_cols = other.m_cols;
        internal::plain_array_helper::copy(other.m_data, _Rows * m_cols, m_data);
      }
      return *this;
    }
    EIGEN_DEVICE_FUNC DenseStorage(Index, Index, Index cols) : m_cols(cols) {}
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      internal::plain_array_helper::swap(m_data, _Rows * m_cols, other.m_data, _Rows * other.m_cols);
      numext::swap(m_cols, other.m_cols);
    }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows(void) const EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index, Index, Index cols) { m_cols = cols; }
    EIGEN_DEVICE_FUNC void resize(Index, Index, Index cols) { m_cols = cols; }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data.array; }
    EIGEN_DEVICE_FUNC T *data() { return m_data.array; }
};

// purely dynamic matrix.
template<typename T, int _Options> class DenseStorage<T, Dynamic, Dynamic, Dynamic, _Options>
{
    T *m_data;
    Index m_rows;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC explicit DenseStorage(internal::constructor_without_unaligned_array_assert)
       : m_data(0), m_rows(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_rows(rows), m_cols(cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows>=0 && cols >=0);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(other.m_rows*other.m_cols))
      , m_rows(other.m_rows)
      , m_cols(other.m_cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_rows*m_cols)
      internal::smart_copy(other.m_data, other.m_data+other.m_rows*other.m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_rows(std::move(other.m_rows))
      , m_cols(std::move(other.m_cols))
    {
      other.m_data = nullptr;
      other.m_rows = 0;
      other.m_cols = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_rows, other.m_rows);
      numext::swap(m_cols, other.m_cols);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, m_rows*m_cols); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other)
    {
      numext::swap(m_data,other.m_data);
      numext::swap(m_rows,other.m_rows);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    void conservativeResize(Index size, Index rows, Index cols)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, m_rows*m_cols);
      m_rows = rows;
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC void resize(Index size, Index rows, Index cols)
    {
      if(size != m_rows*m_cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, m_rows*m_cols);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_rows = rows;
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

// matrix with dynamic width and fixed height (so that matrix has dynamic size).
template<typename T, int _Rows, int _Options> class DenseStorage<T, Dynamic, _Rows, Dynamic, _Options>
{
    T *m_data;
    Index m_cols;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_cols(0) {}
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert) : m_data(0), m_cols(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_cols(cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows==_Rows && cols >=0);
      EIGEN_UNUSED_VARIABLE(rows);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(_Rows*other.m_cols))
      , m_cols(other.m_cols)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_cols*_Rows)
      internal::smart_copy(other.m_data, other.m_data+_Rows*m_cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_cols(std::move(other.m_cols))
    {
      other.m_data = nullptr;
      other.m_cols = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_cols, other.m_cols);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Rows*m_cols); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data,other.m_data);
      numext::swap(m_cols,other.m_cols);
    }
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index rows(void) EIGEN_NOEXCEPT {return _Rows;}
    EIGEN_DEVICE_FUNC Index cols(void) const EIGEN_NOEXCEPT {return m_cols;}
    EIGEN_DEVICE_FUNC void conservativeResize(Index size, Index, Index cols)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, _Rows*m_cols);
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(Index size, Index, Index cols)
    {
      if(size != _Rows*m_cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Rows*m_cols);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_cols = cols;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

// matrix with dynamic height and fixed width (so that matrix has dynamic size).
template<typename T, int _Cols, int _Options> class DenseStorage<T, Dynamic, Dynamic, _Cols, _Options>
{
    T *m_data;
    Index m_rows;
  public:
    EIGEN_DEVICE_FUNC DenseStorage() : m_data(0), m_rows(0) {}
    explicit DenseStorage(internal::constructor_without_unaligned_array_assert) : m_data(0), m_rows(0) {}
    EIGEN_DEVICE_FUNC DenseStorage(Index size, Index rows, Index cols) : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size)), m_rows(rows)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      eigen_internal_assert(size==rows*cols && rows>=0 && cols == _Cols);
      EIGEN_UNUSED_VARIABLE(cols);
    }
    EIGEN_DEVICE_FUNC DenseStorage(const DenseStorage& other)
      : m_data(internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(other.m_rows*_Cols))
      , m_rows(other.m_rows)
    {
      EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN(Index size = m_rows*_Cols)
      internal::smart_copy(other.m_data, other.m_data+other.m_rows*_Cols, m_data);
    }
    EIGEN_DEVICE_FUNC DenseStorage& operator=(const DenseStorage& other)
    {
      if (this != &other)
      {
        DenseStorage tmp(other);
        this->swap(tmp);
      }
      return *this;
    }
#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    DenseStorage(DenseStorage&& other) EIGEN_NOEXCEPT
      : m_data(std::move(other.m_data))
      , m_rows(std::move(other.m_rows))
    {
      other.m_data = nullptr;
      other.m_rows = 0;
    }
    EIGEN_DEVICE_FUNC
    DenseStorage& operator=(DenseStorage&& other) EIGEN_NOEXCEPT
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_rows, other.m_rows);
      return *this;
    }
#endif
    EIGEN_DEVICE_FUNC ~DenseStorage() { internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Cols*m_rows); }
    EIGEN_DEVICE_FUNC void swap(DenseStorage& other) {
      numext::swap(m_data,other.m_data);
      numext::swap(m_rows,other.m_rows);
    }
    EIGEN_DEVICE_FUNC Index rows(void) const EIGEN_NOEXCEPT {return m_rows;}
    EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR Index cols(void) {return _Cols;}
    void conservativeResize(Index size, Index rows, Index)
    {
      m_data = internal::conditional_aligned_realloc_new_auto<T,(_Options&DontAlign)==0>(m_data, size, m_rows*_Cols);
      m_rows = rows;
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(Index size, Index rows, Index)
    {
      if(size != m_rows*_Cols)
      {
        internal::conditional_aligned_delete_auto<T,(_Options&DontAlign)==0>(m_data, _Cols*m_rows);
        if (size>0) // >0 and not simply !=0 to let the compiler knows that size cannot be negative
          m_data = internal::conditional_aligned_new_auto<T,(_Options&DontAlign)==0>(size);
        else
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_rows = rows;
    }
    EIGEN_DEVICE_FUNC const T *data() const { return m_data; }
    EIGEN_DEVICE_FUNC T *data() { return m_data; }
};

} // end namespace Eigen

#endif // EIGEN_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Diagonal.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONAL_H
#define EIGEN_DIAGONAL_H

namespace Eigen {

/** \class Diagonal
  * \ingroup Core_Module
  *
  * \brief Expression of a diagonal/subdiagonal/superdiagonal in a matrix
  *
  * \param MatrixType the type of the object in which we are taking a sub/main/super diagonal
  * \param DiagIndex the index of the sub/super diagonal. The default is 0 and it means the main diagonal.
  *              A positive value means a superdiagonal, a negative value means a subdiagonal.
  *              You can also use DynamicIndex so the index can be set at runtime.
  *
  * The matrix is not required to be square.
  *
  * This class represents an expression of the main diagonal, or any sub/super diagonal
  * of a square matrix. It is the return type of MatrixBase::diagonal() and MatrixBase::diagonal(Index) and most of the
  * time this is the only way it is used.
  *
  * \sa MatrixBase::diagonal(), MatrixBase::diagonal(Index)
  */

namespace internal {
template<typename MatrixType, int DiagIndex>
struct traits<Diagonal<MatrixType,DiagIndex> >
 : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  typedef typename MatrixType::StorageKind StorageKind;
  enum {
    RowsAtCompileTime = (int(DiagIndex) == DynamicIndex || int(MatrixType::SizeAtCompileTime) == Dynamic) ? Dynamic
                      : (EIGEN_PLAIN_ENUM_MIN(MatrixType::RowsAtCompileTime - EIGEN_PLAIN_ENUM_MAX(-DiagIndex, 0),
                                              MatrixType::ColsAtCompileTime - EIGEN_PLAIN_ENUM_MAX( DiagIndex, 0))),
    ColsAtCompileTime = 1,
    MaxRowsAtCompileTime = int(MatrixType::MaxSizeAtCompileTime) == Dynamic ? Dynamic
                         : DiagIndex == DynamicIndex ? EIGEN_SIZE_MIN_PREFER_FIXED(MatrixType::MaxRowsAtCompileTime,
                                                                              MatrixType::MaxColsAtCompileTime)
                         : (EIGEN_PLAIN_ENUM_MIN(MatrixType::MaxRowsAtCompileTime - EIGEN_PLAIN_ENUM_MAX(-DiagIndex, 0),
                                                 MatrixType::MaxColsAtCompileTime - EIGEN_PLAIN_ENUM_MAX( DiagIndex, 0))),
    MaxColsAtCompileTime = 1,
    MaskLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = (unsigned int)_MatrixTypeNested::Flags & (RowMajorBit | MaskLvalueBit | DirectAccessBit) & ~RowMajorBit, // FIXME DirectAccessBit should not be handled by expressions
    MatrixTypeOuterStride = outer_stride_at_compile_time<MatrixType>::ret,
    InnerStrideAtCompileTime = MatrixTypeOuterStride == Dynamic ? Dynamic : MatrixTypeOuterStride+1,
    OuterStrideAtCompileTime = 0
  };
};
}

template<typename MatrixType, int _DiagIndex> class Diagonal
   : public internal::dense_xpr_base< Diagonal<MatrixType,_DiagIndex> >::type
{
  public:

    enum { DiagIndex = _DiagIndex };
    typedef typename internal::dense_xpr_base<Diagonal>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Diagonal)

    EIGEN_DEVICE_FUNC
    explicit inline Diagonal(MatrixType& matrix, Index a_index = DiagIndex) : m_matrix(matrix), m_index(a_index)
    {
      eigen_assert( a_index <= m_matrix.cols() && -a_index <= m_matrix.rows() );
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Diagonal)

    EIGEN_DEVICE_FUNC
    inline Index rows() const
    {
      return m_index.value()<0 ? numext::mini<Index>(m_matrix.cols(),m_matrix.rows()+m_index.value())
                               : numext::mini<Index>(m_matrix.rows(),m_matrix.cols()-m_index.value());
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return 1; }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT {
      return m_matrix.outerStride() + 1;
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return 0; }

    typedef typename internal::conditional<
                       internal::is_lvalue<MatrixType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return &(m_matrix.coeffRef(rowOffset(), colOffset())); }
    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return &(m_matrix.coeffRef(rowOffset(), colOffset())); }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index)
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      return m_matrix.coeffRef(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index row, Index) const
    {
      return m_matrix.coeffRef(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline CoeffReturnType coeff(Index row, Index) const
    {
      return m_matrix.coeff(row+rowOffset(), row+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index idx)
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      return m_matrix.coeffRef(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index idx) const
    {
      return m_matrix.coeffRef(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline CoeffReturnType coeff(Index idx) const
    {
      return m_matrix.coeff(idx+rowOffset(), idx+colOffset());
    }

    EIGEN_DEVICE_FUNC
    inline const typename internal::remove_all<typename MatrixType::Nested>::type&
    nestedExpression() const
    {
      return m_matrix;
    }

    EIGEN_DEVICE_FUNC
    inline Index index() const
    {
      return m_index.value();
    }

  protected:
    typename internal::ref_selector<MatrixType>::non_const_type m_matrix;
    const internal::variable_if_dynamicindex<Index, DiagIndex> m_index;

  private:
    // some compilers may fail to optimize std::max etc in case of compile-time constants...
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index absDiagIndex() const EIGEN_NOEXCEPT { return m_index.value()>0 ? m_index.value() : -m_index.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rowOffset() const EIGEN_NOEXCEPT { return m_index.value()>0 ? 0 : -m_index.value(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index colOffset() const EIGEN_NOEXCEPT { return m_index.value()>0 ? m_index.value() : 0; }
    // trigger a compile-time error if someone try to call packet
    template<int LoadMode> typename MatrixType::PacketReturnType packet(Index) const;
    template<int LoadMode> typename MatrixType::PacketReturnType packet(Index,Index) const;
};

/** \returns an expression of the main diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * Example: \include MatrixBase_diagonal.cpp
  * Output: \verbinclude MatrixBase_diagonal.out
  *
  * \sa class Diagonal */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::DiagonalReturnType
MatrixBase<Derived>::diagonal()
{
  return DiagonalReturnType(derived());
}

/** This is the const version of diagonal(). */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::ConstDiagonalReturnType
MatrixBase<Derived>::diagonal() const
{
  return ConstDiagonalReturnType(derived());
}

/** \returns an expression of the \a DiagIndex-th sub or super diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * The template parameter \a DiagIndex represent a super diagonal if \a DiagIndex > 0
  * and a sub diagonal otherwise. \a DiagIndex == 0 is equivalent to the main diagonal.
  *
  * Example: \include MatrixBase_diagonal_int.cpp
  * Output: \verbinclude MatrixBase_diagonal_int.out
  *
  * \sa MatrixBase::diagonal(), class Diagonal */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::DiagonalDynamicIndexReturnType
MatrixBase<Derived>::diagonal(Index index)
{
  return DiagonalDynamicIndexReturnType(derived(), index);
}

/** This is the const version of diagonal(Index). */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::ConstDiagonalDynamicIndexReturnType
MatrixBase<Derived>::diagonal(Index index) const
{
  return ConstDiagonalDynamicIndexReturnType(derived(), index);
}

/** \returns an expression of the \a DiagIndex-th sub or super diagonal of the matrix \c *this
  *
  * \c *this is not required to be square.
  *
  * The template parameter \a DiagIndex represent a super diagonal if \a DiagIndex > 0
  * and a sub diagonal otherwise. \a DiagIndex == 0 is equivalent to the main diagonal.
  *
  * Example: \include MatrixBase_diagonal_template_int.cpp
  * Output: \verbinclude MatrixBase_diagonal_template_int.out
  *
  * \sa MatrixBase::diagonal(), class Diagonal */
template<typename Derived>
template<int Index_>
EIGEN_DEVICE_FUNC
inline typename MatrixBase<Derived>::template DiagonalIndexReturnType<Index_>::Type
MatrixBase<Derived>::diagonal()
{
  return typename DiagonalIndexReturnType<Index_>::Type(derived());
}

/** This is the const version of diagonal<int>(). */
template<typename Derived>
template<int Index_>
EIGEN_DEVICE_FUNC
inline typename MatrixBase<Derived>::template ConstDiagonalIndexReturnType<Index_>::Type
MatrixBase<Derived>::diagonal() const
{
  return typename ConstDiagonalIndexReturnType<Index_>::Type(derived());
}

} // end namespace Eigen

#endif // EIGEN_DIAGONAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DiagonalMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONALMATRIX_H
#define EIGEN_DIAGONALMATRIX_H

namespace Eigen { 

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename Derived>
class DiagonalBase : public EigenBase<Derived>
{
  public:
    typedef typename internal::traits<Derived>::DiagonalVectorType DiagonalVectorType;
    typedef typename DiagonalVectorType::Scalar Scalar;
    typedef typename DiagonalVectorType::RealScalar RealScalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    enum {
      RowsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
      ColsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
      MaxRowsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
      MaxColsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
      IsVectorAtCompileTime = 0,
      Flags = NoPreferredStorageOrderBit
    };

    typedef Matrix<Scalar, RowsAtCompileTime, ColsAtCompileTime, 0, MaxRowsAtCompileTime, MaxColsAtCompileTime> DenseMatrixType;
    typedef DenseMatrixType DenseType;
    typedef DiagonalMatrix<Scalar,DiagonalVectorType::SizeAtCompileTime,DiagonalVectorType::MaxSizeAtCompileTime> PlainObject;

    EIGEN_DEVICE_FUNC
    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC
    inline Derived& derived() { return *static_cast<Derived*>(this); }

    EIGEN_DEVICE_FUNC
    DenseMatrixType toDenseMatrix() const { return derived(); }

    EIGEN_DEVICE_FUNC
    inline const DiagonalVectorType& diagonal() const { return derived().diagonal(); }
    EIGEN_DEVICE_FUNC
    inline DiagonalVectorType& diagonal() { return derived().diagonal(); }

    EIGEN_DEVICE_FUNC
    inline Index rows() const { return diagonal().size(); }
    EIGEN_DEVICE_FUNC
    inline Index cols() const { return diagonal().size(); }

    template<typename MatrixDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,MatrixDerived,LazyProduct>
    operator*(const MatrixBase<MatrixDerived> &matrix) const
    {
      return Product<Derived, MatrixDerived, LazyProduct>(derived(),matrix.derived());
    }

    typedef DiagonalWrapper<const CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const DiagonalVectorType> > InverseReturnType;
    EIGEN_DEVICE_FUNC
    inline const InverseReturnType
    inverse() const
    {
      return InverseReturnType(diagonal().cwiseInverse());
    }
    
    EIGEN_DEVICE_FUNC
    inline const DiagonalWrapper<const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DiagonalVectorType,Scalar,product) >
    operator*(const Scalar& scalar) const
    {
      return DiagonalWrapper<const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DiagonalVectorType,Scalar,product) >(diagonal() * scalar);
    }
    EIGEN_DEVICE_FUNC
    friend inline const DiagonalWrapper<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,DiagonalVectorType,product) >
    operator*(const Scalar& scalar, const DiagonalBase& other)
    {
      return DiagonalWrapper<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,DiagonalVectorType,product) >(scalar * other.diagonal());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    inline unspecified_expression_type
    #else
    inline const DiagonalWrapper<const EIGEN_CWISE_BINARY_RETURN_TYPE(DiagonalVectorType,typename OtherDerived::DiagonalVectorType,sum) >
    #endif
    operator+(const DiagonalBase<OtherDerived>& other) const
    {
      return (diagonal() + other.diagonal()).asDiagonal();
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    inline unspecified_expression_type
    #else
    inline const DiagonalWrapper<const EIGEN_CWISE_BINARY_RETURN_TYPE(DiagonalVectorType,typename OtherDerived::DiagonalVectorType,difference) >
    #endif
    operator-(const DiagonalBase<OtherDerived>& other) const
    {
      return (diagonal() - other.diagonal()).asDiagonal();
    }
};

#endif

/** \class DiagonalMatrix
  * \ingroup Core_Module
  *
  * \brief Represents a diagonal matrix with its storage
  *
  * \param _Scalar the type of coefficients
  * \param SizeAtCompileTime the dimension of the matrix, or Dynamic
  * \param MaxSizeAtCompileTime the dimension of the matrix, or Dynamic. This parameter is optional and defaults
  *        to SizeAtCompileTime. Most of the time, you do not need to specify it.
  *
  * \sa class DiagonalWrapper
  */

namespace internal {
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime>
struct traits<DiagonalMatrix<_Scalar,SizeAtCompileTime,MaxSizeAtCompileTime> >
 : traits<Matrix<_Scalar,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef Matrix<_Scalar,SizeAtCompileTime,1,0,MaxSizeAtCompileTime,1> DiagonalVectorType;
  typedef DiagonalShape StorageKind;
  enum {
    Flags = LvalueBit | NoPreferredStorageOrderBit
  };
};
}
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime>
class DiagonalMatrix
  : public DiagonalBase<DiagonalMatrix<_Scalar,SizeAtCompileTime,MaxSizeAtCompileTime> >
{
  public:
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename internal::traits<DiagonalMatrix>::DiagonalVectorType DiagonalVectorType;
    typedef const DiagonalMatrix& Nested;
    typedef _Scalar Scalar;
    typedef typename internal::traits<DiagonalMatrix>::StorageKind StorageKind;
    typedef typename internal::traits<DiagonalMatrix>::StorageIndex StorageIndex;
    #endif

  protected:

    DiagonalVectorType m_diagonal;

  public:

    /** const version of diagonal(). */
    EIGEN_DEVICE_FUNC
    inline const DiagonalVectorType& diagonal() const { return m_diagonal; }
    /** \returns a reference to the stored vector of diagonal coefficients. */
    EIGEN_DEVICE_FUNC
    inline DiagonalVectorType& diagonal() { return m_diagonal; }

    /** Default constructor without initialization */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix() {}

    /** Constructs a diagonal matrix with given dimension  */
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalMatrix(Index dim) : m_diagonal(dim) {}

    /** 2D constructor. */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const Scalar& x, const Scalar& y) : m_diagonal(x,y) {}

    /** 3D constructor. */
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const Scalar& x, const Scalar& y, const Scalar& z) : m_diagonal(x,y,z) {}

    #if EIGEN_HAS_CXX11
    /** \brief Construct a diagonal matrix with fixed size from an arbitrary number of coefficients. \cpp11
      * 
      * There exists C++98 anologue constructors for fixed-size diagonal matrices having 2 or 3 coefficients.
      * 
      * \warning To construct a diagonal matrix of fixed size, the number of values passed to this 
      * constructor must match the fixed dimension of \c *this.
      * 
      * \sa DiagonalMatrix(const Scalar&, const Scalar&)
      * \sa DiagonalMatrix(const Scalar&, const Scalar&, const Scalar&)
      */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    DiagonalMatrix(const Scalar& a0, const Scalar& a1, const Scalar& a2, const ArgTypes&... args)
      : m_diagonal(a0, a1, a2, args...) {}

    /** \brief Constructs a DiagonalMatrix and initializes it by elements given by an initializer list of initializer
      * lists \cpp11
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE DiagonalMatrix(const std::initializer_list<std::initializer_list<Scalar>>& list)
      : m_diagonal(list) {}
    #endif  // EIGEN_HAS_CXX11

    /** Copy constructor. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    inline DiagonalMatrix(const DiagonalBase<OtherDerived>& other) : m_diagonal(other.diagonal()) {}

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** copy constructor. prevent a default copy constructor from hiding the other templated constructor */
    inline DiagonalMatrix(const DiagonalMatrix& other) : m_diagonal(other.diagonal()) {}
    #endif

    /** generic constructor from expression of the diagonal coefficients */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalMatrix(const MatrixBase<OtherDerived>& other) : m_diagonal(other)
    {}

    /** Copy operator. */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    DiagonalMatrix& operator=(const DiagonalBase<OtherDerived>& other)
    {
      m_diagonal = other.diagonal();
      return *this;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    DiagonalMatrix& operator=(const DiagonalMatrix& other)
    {
      m_diagonal = other.diagonal();
      return *this;
    }
    #endif

    /** Resizes to given size. */
    EIGEN_DEVICE_FUNC
    inline void resize(Index size) { m_diagonal.resize(size); }
    /** Sets all coefficients to zero. */
    EIGEN_DEVICE_FUNC
    inline void setZero() { m_diagonal.setZero(); }
    /** Resizes and sets all coefficients to zero. */
    EIGEN_DEVICE_FUNC
    inline void setZero(Index size) { m_diagonal.setZero(size); }
    /** Sets this matrix to be the identity matrix of the current size. */
    EIGEN_DEVICE_FUNC
    inline void setIdentity() { m_diagonal.setOnes(); }
    /** Sets this matrix to be the identity matrix of the given size. */
    EIGEN_DEVICE_FUNC
    inline void setIdentity(Index size) { m_diagonal.setOnes(size); }
};

/** \class DiagonalWrapper
  * \ingroup Core_Module
  *
  * \brief Expression of a diagonal matrix
  *
  * \param _DiagonalVectorType the type of the vector of diagonal coefficients
  *
  * This class is an expression of a diagonal matrix, but not storing its own vector of diagonal coefficients,
  * instead wrapping an existing vector expression. It is the return type of MatrixBase::asDiagonal()
  * and most of the time this is the only way that it is used.
  *
  * \sa class DiagonalMatrix, class DiagonalBase, MatrixBase::asDiagonal()
  */

namespace internal {
template<typename _DiagonalVectorType>
struct traits<DiagonalWrapper<_DiagonalVectorType> >
{
  typedef _DiagonalVectorType DiagonalVectorType;
  typedef typename DiagonalVectorType::Scalar Scalar;
  typedef typename DiagonalVectorType::StorageIndex StorageIndex;
  typedef DiagonalShape StorageKind;
  typedef typename traits<DiagonalVectorType>::XprKind XprKind;
  enum {
    RowsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
    ColsAtCompileTime = DiagonalVectorType::SizeAtCompileTime,
    MaxRowsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
    MaxColsAtCompileTime = DiagonalVectorType::MaxSizeAtCompileTime,
    Flags =  (traits<DiagonalVectorType>::Flags & LvalueBit) | NoPreferredStorageOrderBit
  };
};
}

template<typename _DiagonalVectorType>
class DiagonalWrapper
  : public DiagonalBase<DiagonalWrapper<_DiagonalVectorType> >, internal::no_assignment_operator
{
  public:
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef _DiagonalVectorType DiagonalVectorType;
    typedef DiagonalWrapper Nested;
    #endif

    /** Constructor from expression of diagonal coefficients to wrap. */
    EIGEN_DEVICE_FUNC
    explicit inline DiagonalWrapper(DiagonalVectorType& a_diagonal) : m_diagonal(a_diagonal) {}

    /** \returns a const reference to the wrapped expression of diagonal coefficients. */
    EIGEN_DEVICE_FUNC
    const DiagonalVectorType& diagonal() const { return m_diagonal; }

  protected:
    typename DiagonalVectorType::Nested m_diagonal;
};

/** \returns a pseudo-expression of a diagonal matrix with *this as vector of diagonal coefficients
  *
  * \only_for_vectors
  *
  * Example: \include MatrixBase_asDiagonal.cpp
  * Output: \verbinclude MatrixBase_asDiagonal.out
  *
  * \sa class DiagonalWrapper, class DiagonalMatrix, diagonal(), isDiagonal()
  **/
template<typename Derived>
EIGEN_DEVICE_FUNC inline const DiagonalWrapper<const Derived>
MatrixBase<Derived>::asDiagonal() const
{
  return DiagonalWrapper<const Derived>(derived());
}

/** \returns true if *this is approximately equal to a diagonal matrix,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isDiagonal.cpp
  * Output: \verbinclude MatrixBase_isDiagonal.out
  *
  * \sa asDiagonal()
  */
template<typename Derived>
bool MatrixBase<Derived>::isDiagonal(const RealScalar& prec) const
{
  if(cols() != rows()) return false;
  RealScalar maxAbsOnDiagonal = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
  {
    RealScalar absOnDiagonal = numext::abs(coeff(j,j));
    if(absOnDiagonal > maxAbsOnDiagonal) maxAbsOnDiagonal = absOnDiagonal;
  }
  for(Index j = 0; j < cols(); ++j)
    for(Index i = 0; i < j; ++i)
    {
      if(!internal::isMuchSmallerThan(coeff(i, j), maxAbsOnDiagonal, prec)) return false;
      if(!internal::isMuchSmallerThan(coeff(j, i), maxAbsOnDiagonal, prec)) return false;
    }
  return true;
}

namespace internal {

template<> struct storage_kind_to_shape<DiagonalShape> { typedef DiagonalShape Shape; };

struct Diagonal2Dense {};

template<> struct AssignmentKind<DenseShape,DiagonalShape> { typedef Diagonal2Dense Kind; };

// Diagonal matrix to Dense assignment
template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Diagonal2Dense>
{
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    dst.setZero();
    dst.diagonal() = src.diagonal();
  }
  
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.diagonal() += src.diagonal(); }
  
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.diagonal() -= src.diagonal(); }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_DIAGONALMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DiagonalProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DIAGONALPRODUCT_H
#define EIGEN_DIAGONALPRODUCT_H

namespace Eigen { 

/** \returns the diagonal matrix product of \c *this by the diagonal matrix \a diagonal.
  */
template<typename Derived>
template<typename DiagonalDerived>
EIGEN_DEVICE_FUNC inline const Product<Derived, DiagonalDerived, LazyProduct>
MatrixBase<Derived>::operator*(const DiagonalBase<DiagonalDerived> &a_diagonal) const
{
  return Product<Derived, DiagonalDerived, LazyProduct>(derived(),a_diagonal.derived());
}

} // end namespace Eigen

#endif // EIGEN_DIAGONALPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Dot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008, 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DOT_H
#define EIGEN_DOT_H

namespace Eigen { 

namespace internal {

// helper function for dot(). The problem is that if we put that in the body of dot(), then upon calling dot
// with mismatched types, the compiler emits errors about failing to instantiate cwiseProduct BEFORE
// looking at the static assertions. Thus this is a trick to get better compile errors.
template<typename T, typename U,
// the NeedToTranspose condition here is taken straight from Assign.h
         bool NeedToTranspose = T::IsVectorAtCompileTime
                && U::IsVectorAtCompileTime
                && ((int(T::RowsAtCompileTime) == 1 && int(U::ColsAtCompileTime) == 1)
                      |  // FIXME | instead of || to please GCC 4.4.0 stupid warning "suggest parentheses around &&".
                         // revert to || as soon as not needed anymore.
                    (int(T::ColsAtCompileTime) == 1 && int(U::RowsAtCompileTime) == 1))
>
struct dot_nocheck
{
  typedef scalar_conj_product_op<typename traits<T>::Scalar,typename traits<U>::Scalar> conj_prod;
  typedef typename conj_prod::result_type ResScalar;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE
  static ResScalar run(const MatrixBase<T>& a, const MatrixBase<U>& b)
  {
    return a.template binaryExpr<conj_prod>(b).sum();
  }
};

template<typename T, typename U>
struct dot_nocheck<T, U, true>
{
  typedef scalar_conj_product_op<typename traits<T>::Scalar,typename traits<U>::Scalar> conj_prod;
  typedef typename conj_prod::result_type ResScalar;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE
  static ResScalar run(const MatrixBase<T>& a, const MatrixBase<U>& b)
  {
    return a.transpose().template binaryExpr<conj_prod>(b).sum();
  }
};

} // end namespace internal

/** \fn MatrixBase::dot
  * \returns the dot product of *this with other.
  *
  * \only_for_vectors
  *
  * \note If the scalar type is complex numbers, then this function returns the hermitian
  * (sesquilinear) dot product, conjugate-linear in the first variable and linear in the
  * second variable.
  *
  * \sa squaredNorm(), norm()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE
typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType
MatrixBase<Derived>::dot(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
#if !(defined(EIGEN_NO_STATIC_ASSERT) && defined(EIGEN_NO_DEBUG))
  typedef internal::scalar_conj_product_op<Scalar,typename OtherDerived::Scalar> func;
  EIGEN_CHECK_BINARY_COMPATIBILIY(func,Scalar,typename OtherDerived::Scalar);
#endif
  
  eigen_assert(size() == other.size());

  return internal::dot_nocheck<Derived,OtherDerived>::run(*this, other);
}

//---------- implementation of L2 norm and related functions ----------

/** \returns, for vectors, the squared \em l2 norm of \c *this, and for matrices the squared Frobenius norm.
  * In both cases, it consists in the sum of the square of all the matrix entries.
  * For vectors, this is also equals to the dot product of \c *this with itself.
  *
  * \sa dot(), norm(), lpNorm()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename NumTraits<typename internal::traits<Derived>::Scalar>::Real MatrixBase<Derived>::squaredNorm() const
{
  return numext::real((*this).cwiseAbs2().sum());
}

/** \returns, for vectors, the \em l2 norm of \c *this, and for matrices the Frobenius norm.
  * In both cases, it consists in the square root of the sum of the square of all the matrix entries.
  * For vectors, this is also equals to the square root of the dot product of \c *this with itself.
  *
  * \sa lpNorm(), dot(), squaredNorm()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename NumTraits<typename internal::traits<Derived>::Scalar>::Real MatrixBase<Derived>::norm() const
{
  return numext::sqrt(squaredNorm());
}

/** \returns an expression of the quotient of \c *this by its own norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0),
  *          then this function returns a copy of the input.
  *
  * \only_for_vectors
  *
  * \sa norm(), normalize()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::normalized() const
{
  typedef typename internal::nested_eval<Derived,2>::type _Nested;
  _Nested n(derived());
  RealScalar z = n.squaredNorm();
  // NOTE: after extensive benchmarking, this conditional does not impact performance, at least on recent x86 CPU
  if(z>RealScalar(0))
    return n / numext::sqrt(z);
  else
    return n;
}

/** Normalizes the vector, i.e. divides it by its own norm.
  *
  * \only_for_vectors
  *
  * \warning If the input vector is too small (i.e., this->norm()==0), then \c *this is left unchanged.
  *
  * \sa norm(), normalized()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void MatrixBase<Derived>::normalize()
{
  RealScalar z = squaredNorm();
  // NOTE: after extensive benchmarking, this conditional does not impact performance, at least on recent x86 CPU
  if(z>RealScalar(0))
    derived() /= numext::sqrt(z);
}

/** \returns an expression of the quotient of \c *this by its own norm while avoiding underflow and overflow.
  *
  * \only_for_vectors
  *
  * This method is analogue to the normalized() method, but it reduces the risk of
  * underflow and overflow when computing the norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0),
  *          then this function returns a copy of the input.
  *
  * \sa stableNorm(), stableNormalize(), normalized()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::stableNormalized() const
{
  typedef typename internal::nested_eval<Derived,3>::type _Nested;
  _Nested n(derived());
  RealScalar w = n.cwiseAbs().maxCoeff();
  RealScalar z = (n/w).squaredNorm();
  if(z>RealScalar(0))
    return n / (numext::sqrt(z)*w);
  else
    return n;
}

/** Normalizes the vector while avoid underflow and overflow
  *
  * \only_for_vectors
  *
  * This method is analogue to the normalize() method, but it reduces the risk of
  * underflow and overflow when computing the norm.
  *
  * \warning If the input vector is too small (i.e., this->norm()==0), then \c *this is left unchanged.
  *
  * \sa stableNorm(), stableNormalized(), normalize()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void MatrixBase<Derived>::stableNormalize()
{
  RealScalar w = cwiseAbs().maxCoeff();
  RealScalar z = (derived()/w).squaredNorm();
  if(z>RealScalar(0))
    derived() /= numext::sqrt(z)*w;
}

//---------- implementation of other norms ----------

namespace internal {

template<typename Derived, int p>
struct lpNorm_selector
{
  typedef typename NumTraits<typename traits<Derived>::Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const MatrixBase<Derived>& m)
  {
    EIGEN_USING_STD(pow)
    return pow(m.cwiseAbs().array().pow(p).sum(), RealScalar(1)/p);
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, 1>
{
  EIGEN_DEVICE_FUNC
  static inline typename NumTraits<typename traits<Derived>::Scalar>::Real run(const MatrixBase<Derived>& m)
  {
    return m.cwiseAbs().sum();
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, 2>
{
  EIGEN_DEVICE_FUNC
  static inline typename NumTraits<typename traits<Derived>::Scalar>::Real run(const MatrixBase<Derived>& m)
  {
    return m.norm();
  }
};

template<typename Derived>
struct lpNorm_selector<Derived, Infinity>
{
  typedef typename NumTraits<typename traits<Derived>::Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const MatrixBase<Derived>& m)
  {
    if(Derived::SizeAtCompileTime==0 || (Derived::SizeAtCompileTime==Dynamic && m.size()==0))
      return RealScalar(0);
    return m.cwiseAbs().maxCoeff();
  }
};

} // end namespace internal

/** \returns the \b coefficient-wise \f$ \ell^p \f$ norm of \c *this, that is, returns the p-th root of the sum of the p-th powers of the absolute values
  *          of the coefficients of \c *this. If \a p is the special value \a Eigen::Infinity, this function returns the \f$ \ell^\infty \f$
  *          norm, that is the maximum of the absolute values of the coefficients of \c *this.
  *
  * In all cases, if \c *this is empty, then the value 0 is returned.
  *
  * \note For matrices, this function does not compute the <a href="https://en.wikipedia.org/wiki/Operator_norm">operator-norm</a>. That is, if \c *this is a matrix, then its coefficients are interpreted as a 1D vector. Nonetheless, you can easily compute the 1-norm and \f$\infty\f$-norm matrix operator norms using \link TutorialReductionsVisitorsBroadcastingReductionsNorm partial reductions \endlink.
  *
  * \sa norm()
  */
template<typename Derived>
template<int p>
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_DEVICE_FUNC inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
#else
EIGEN_DEVICE_FUNC MatrixBase<Derived>::RealScalar
#endif
MatrixBase<Derived>::lpNorm() const
{
  return internal::lpNorm_selector<Derived, p>::run(*this);
}

//---------- implementation of isOrthogonal / isUnitary ----------

/** \returns true if *this is approximately orthogonal to \a other,
  *          within the precision given by \a prec.
  *
  * Example: \include MatrixBase_isOrthogonal.cpp
  * Output: \verbinclude MatrixBase_isOrthogonal.out
  */
template<typename Derived>
template<typename OtherDerived>
bool MatrixBase<Derived>::isOrthogonal
(const MatrixBase<OtherDerived>& other, const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,2>::type nested(derived());
  typename internal::nested_eval<OtherDerived,2>::type otherNested(other.derived());
  return numext::abs2(nested.dot(otherNested)) <= prec * prec * nested.squaredNorm() * otherNested.squaredNorm();
}

/** \returns true if *this is approximately an unitary matrix,
  *          within the precision given by \a prec. In the case where the \a Scalar
  *          type is real numbers, a unitary matrix is an orthogonal matrix, whence the name.
  *
  * \note This can be used to check whether a family of vectors forms an orthonormal basis.
  *       Indeed, \c m.isUnitary() returns true if and only if the columns (equivalently, the rows) of m form an
  *       orthonormal basis.
  *
  * Example: \include MatrixBase_isUnitary.cpp
  * Output: \verbinclude MatrixBase_isUnitary.out
  */
template<typename Derived>
bool MatrixBase<Derived>::isUnitary(const RealScalar& prec) const
{
  typename internal::nested_eval<Derived,1>::type self(derived());
  for(Index i = 0; i < cols(); ++i)
  {
    if(!internal::isApprox(self.col(i).squaredNorm(), static_cast<RealScalar>(1), prec))
      return false;
    for(Index j = 0; j < i; ++j)
      if(!internal::isMuchSmallerThan(self.col(i).dot(self.col(j)), static_cast<Scalar>(1), prec))
        return false;
  }
  return true;
}

} // end namespace Eigen

#endif // EIGEN_DOT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/EigenBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENBASE_H
#define EIGEN_EIGENBASE_H

namespace Eigen {

/** \class EigenBase
  * \ingroup Core_Module
  *
  * Common base class for all classes T such that MatrixBase has an operator=(T) and a constructor MatrixBase(T).
  *
  * In other words, an EigenBase object is an object that can be copied into a MatrixBase.
  *
  * Besides MatrixBase-derived classes, this also includes special matrix classes such as diagonal matrices, etc.
  *
  * Notice that this class is trivial, it is only used to disambiguate overloaded functions.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> struct EigenBase
{
//   typedef typename internal::plain_matrix_type<Derived>::type PlainObject;

  /** \brief The interface type of indices
    * \details To change this, \c \#define the preprocessor symbol \c EIGEN_DEFAULT_DENSE_INDEX_TYPE.
    * \sa StorageIndex, \ref TopicPreprocessorDirectives.
    * DEPRECATED: Since Eigen 3.3, its usage is deprecated. Use Eigen::Index instead.
    * Deprecation is not marked with a doxygen comment because there are too many existing usages to add the deprecation attribute.
    */
  typedef Eigen::Index Index;

  // FIXME is it needed?
  typedef typename internal::traits<Derived>::StorageKind StorageKind;

  /** \returns a reference to the derived object */
  EIGEN_DEVICE_FUNC
  Derived& derived() { return *static_cast<Derived*>(this); }
  /** \returns a const reference to the derived object */
  EIGEN_DEVICE_FUNC
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  EIGEN_DEVICE_FUNC
  inline Derived& const_cast_derived() const
  { return *static_cast<Derived*>(const_cast<EigenBase*>(this)); }
  EIGEN_DEVICE_FUNC
  inline const Derived& const_derived() const
  { return *static_cast<const Derived*>(this); }

  /** \returns the number of rows. \sa cols(), RowsAtCompileTime */
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index rows() const EIGEN_NOEXCEPT { return derived().rows(); }
  /** \returns the number of columns. \sa rows(), ColsAtCompileTime*/
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index cols() const EIGEN_NOEXCEPT { return derived().cols(); }
  /** \returns the number of coefficients, which is rows()*cols().
    * \sa rows(), cols(), SizeAtCompileTime. */
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index size() const EIGEN_NOEXCEPT { return rows() * cols(); }

  /** \internal Don't use it, but do the equivalent: \code dst = *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void evalTo(Dest& dst) const
  { derived().evalTo(dst); }

  /** \internal Don't use it, but do the equivalent: \code dst += *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void addTo(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    typename Dest::PlainObject res(rows(),cols());
    evalTo(res);
    dst += res;
  }

  /** \internal Don't use it, but do the equivalent: \code dst -= *this; \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC
  inline void subTo(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    typename Dest::PlainObject res(rows(),cols());
    evalTo(res);
    dst -= res;
  }

  /** \internal Don't use it, but do the equivalent: \code dst.applyOnTheRight(*this); \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC inline void applyThisOnTheRight(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    dst = dst * this->derived();
  }

  /** \internal Don't use it, but do the equivalent: \code dst.applyOnTheLeft(*this); \endcode */
  template<typename Dest>
  EIGEN_DEVICE_FUNC inline void applyThisOnTheLeft(Dest& dst) const
  {
    // This is the default implementation,
    // derived class can reimplement it in a more optimized way.
    dst = this->derived() * dst;
  }

};

/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** \brief Copies the generic expression \a other into *this.
  *
  * \details The expression must provide a (templated) evalTo(Derived& dst) const
  * function which does the actual job. In practice, this allows any user to write
  * its own special matrix without having to modify MatrixBase
  *
  * \returns a reference to *this.
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator+=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
Derived& DenseBase<Derived>::operator-=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_EIGENBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ForceAlignedAccess.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FORCEALIGNEDACCESS_H
#define EIGEN_FORCEALIGNEDACCESS_H

namespace Eigen {

/** \class ForceAlignedAccess
  * \ingroup Core_Module
  *
  * \brief Enforce aligned packet loads and stores regardless of what is requested
  *
  * \param ExpressionType the type of the object of which we are forcing aligned packet access
  *
  * This class is the return type of MatrixBase::forceAlignedAccess()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::forceAlignedAccess()
  */

namespace internal {
template<typename ExpressionType>
struct traits<ForceAlignedAccess<ExpressionType> > : public traits<ExpressionType>
{};
}

template<typename ExpressionType> class ForceAlignedAccess
  : public internal::dense_xpr_base< ForceAlignedAccess<ExpressionType> >::type
{
  public:

    typedef typename internal::dense_xpr_base<ForceAlignedAccess>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ForceAlignedAccess)

    EIGEN_DEVICE_FUNC explicit inline ForceAlignedAccess(const ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_expression.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_expression.innerStride(); }

    EIGEN_DEVICE_FUNC inline const CoeffReturnType coeff(Index row, Index col) const
    {
      return m_expression.coeff(row, col);
    }

    EIGEN_DEVICE_FUNC inline Scalar& coeffRef(Index row, Index col)
    {
      return m_expression.const_cast_derived().coeffRef(row, col);
    }

    EIGEN_DEVICE_FUNC inline const CoeffReturnType coeff(Index index) const
    {
      return m_expression.coeff(index);
    }

    EIGEN_DEVICE_FUNC inline Scalar& coeffRef(Index index)
    {
      return m_expression.const_cast_derived().coeffRef(index);
    }

    template<int LoadMode>
    inline const PacketScalar packet(Index row, Index col) const
    {
      return m_expression.template packet<Aligned>(row, col);
    }

    template<int LoadMode>
    inline void writePacket(Index row, Index col, const PacketScalar& x)
    {
      m_expression.const_cast_derived().template writePacket<Aligned>(row, col, x);
    }

    template<int LoadMode>
    inline const PacketScalar packet(Index index) const
    {
      return m_expression.template packet<Aligned>(index);
    }

    template<int LoadMode>
    inline void writePacket(Index index, const PacketScalar& x)
    {
      m_expression.const_cast_derived().template writePacket<Aligned>(index, x);
    }

    EIGEN_DEVICE_FUNC operator const ExpressionType&() const { return m_expression; }

  protected:
    const ExpressionType& m_expression;

  private:
    ForceAlignedAccess& operator=(const ForceAlignedAccess&);
};

/** \returns an expression of *this with forced aligned access
  * \sa forceAlignedAccessIf(),class ForceAlignedAccess
  */
template<typename Derived>
inline const ForceAlignedAccess<Derived>
MatrixBase<Derived>::forceAlignedAccess() const
{
  return ForceAlignedAccess<Derived>(derived());
}

/** \returns an expression of *this with forced aligned access
  * \sa forceAlignedAccessIf(), class ForceAlignedAccess
  */
template<typename Derived>
inline ForceAlignedAccess<Derived>
MatrixBase<Derived>::forceAlignedAccess()
{
  return ForceAlignedAccess<Derived>(derived());
}

/** \returns an expression of *this with forced aligned access if \a Enable is true.
  * \sa forceAlignedAccess(), class ForceAlignedAccess
  */
template<typename Derived>
template<bool Enable>
inline typename internal::add_const_on_value_type<typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type>::type
MatrixBase<Derived>::forceAlignedAccessIf() const
{
  return derived();  // FIXME This should not work but apparently is never used
}

/** \returns an expression of *this with forced aligned access if \a Enable is true.
  * \sa forceAlignedAccess(), class ForceAlignedAccess
  */
template<typename Derived>
template<bool Enable>
inline typename internal::conditional<Enable,ForceAlignedAccess<Derived>,Derived&>::type
MatrixBase<Derived>::forceAlignedAccessIf()
{
  return derived();  // FIXME This should not work but apparently is never used
}

} // end namespace Eigen

#endif // EIGEN_FORCEALIGNEDACCESS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Fuzzy.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FUZZY_H
#define EIGEN_FUZZY_H

namespace Eigen { 

namespace internal
{

template<typename Derived, typename OtherDerived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isApprox_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar& prec)
  {
    typename internal::nested_eval<Derived,2>::type nested(x);
    typename internal::nested_eval<OtherDerived,2>::type otherNested(y);
    return (nested - otherNested).cwiseAbs2().sum() <= prec * prec * numext::mini(nested.cwiseAbs2().sum(), otherNested.cwiseAbs2().sum());
  }
};

template<typename Derived, typename OtherDerived>
struct isApprox_selector<Derived, OtherDerived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar&)
  {
    return x.matrix() == y.matrix();
  }
};

template<typename Derived, typename OtherDerived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isMuchSmallerThan_object_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived& y, const typename Derived::RealScalar& prec)
  {
    return x.cwiseAbs2().sum() <= numext::abs2(prec) * y.cwiseAbs2().sum();
  }
};

template<typename Derived, typename OtherDerived>
struct isMuchSmallerThan_object_selector<Derived, OtherDerived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const OtherDerived&, const typename Derived::RealScalar&)
  {
    return x.matrix() == Derived::Zero(x.rows(), x.cols()).matrix();
  }
};

template<typename Derived, bool is_integer = NumTraits<typename Derived::Scalar>::IsInteger>
struct isMuchSmallerThan_scalar_selector
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const typename Derived::RealScalar& y, const typename Derived::RealScalar& prec)
  {
    return x.cwiseAbs2().sum() <= numext::abs2(prec * y);
  }
};

template<typename Derived>
struct isMuchSmallerThan_scalar_selector<Derived, true>
{
  EIGEN_DEVICE_FUNC
  static bool run(const Derived& x, const typename Derived::RealScalar&, const typename Derived::RealScalar&)
  {
    return x.matrix() == Derived::Zero(x.rows(), x.cols()).matrix();
  }
};

} // end namespace internal


/** \returns \c true if \c *this is approximately equal to \a other, within the precision
  * determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. Two vectors \f$ v \f$ and \f$ w \f$
  * are considered to be approximately equal within precision \f$ p \f$ if
  * \f[ \Vert v - w \Vert \leqslant p\,\min(\Vert v\Vert, \Vert w\Vert). \f]
  * For matrices, the comparison is done using the Hilbert-Schmidt norm (aka Frobenius norm
  * L2 norm).
  *
  * \note Because of the multiplicativeness of this comparison, one can't use this function
  * to check whether \c *this is approximately equal to the zero matrix or vector.
  * Indeed, \c isApprox(zero) returns false unless \c *this itself is exactly the zero matrix
  * or vector. If you want to test whether \c *this is zero, use internal::isMuchSmallerThan(const
  * RealScalar&, RealScalar) instead.
  *
  * \sa internal::isMuchSmallerThan(const RealScalar&, RealScalar) const
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isApprox(
  const DenseBase<OtherDerived>& other,
  const RealScalar& prec
) const
{
  return internal::isApprox_selector<Derived, OtherDerived>::run(derived(), other.derived(), prec);
}

/** \returns \c true if the norm of \c *this is much smaller than \a other,
  * within the precision determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. A vector \f$ v \f$ is
  * considered to be much smaller than \f$ x \f$ within precision \f$ p \f$ if
  * \f[ \Vert v \Vert \leqslant p\,\vert x\vert. \f]
  *
  * For matrices, the comparison is done using the Hilbert-Schmidt norm. For this reason,
  * the value of the reference scalar \a other should come from the Hilbert-Schmidt norm
  * of a reference matrix of same dimensions.
  *
  * \sa isApprox(), isMuchSmallerThan(const DenseBase<OtherDerived>&, RealScalar) const
  */
template<typename Derived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isMuchSmallerThan(
  const typename NumTraits<Scalar>::Real& other,
  const RealScalar& prec
) const
{
  return internal::isMuchSmallerThan_scalar_selector<Derived>::run(derived(), other, prec);
}

/** \returns \c true if the norm of \c *this is much smaller than the norm of \a other,
  * within the precision determined by \a prec.
  *
  * \note The fuzzy compares are done multiplicatively. A vector \f$ v \f$ is
  * considered to be much smaller than a vector \f$ w \f$ within precision \f$ p \f$ if
  * \f[ \Vert v \Vert \leqslant p\,\Vert w\Vert. \f]
  * For matrices, the comparison is done using the Hilbert-Schmidt norm.
  *
  * \sa isApprox(), isMuchSmallerThan(const RealScalar&, RealScalar) const
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC bool DenseBase<Derived>::isMuchSmallerThan(
  const DenseBase<OtherDerived>& other,
  const RealScalar& prec
) const
{
  return internal::isMuchSmallerThan_object_selector<Derived, OtherDerived>::run(derived(), other.derived(), prec);
}

} // end namespace Eigen

#endif // EIGEN_FUZZY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/GeneralProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_PRODUCT_H
#define EIGEN_GENERAL_PRODUCT_H

namespace Eigen {

enum {
  Large = 2,
  Small = 3
};

// Define the threshold value to fallback from the generic matrix-matrix product
// implementation (heavy) to the lightweight coeff-based product one.
// See generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct>
// in products/GeneralMatrixMatrix.h for more details.
// TODO This threshold should also be used in the compile-time selector below.
#ifndef EIGEN_GEMM_TO_COEFFBASED_THRESHOLD
// This default value has been obtained on a Haswell architecture.
#define EIGEN_GEMM_TO_COEFFBASED_THRESHOLD 20
#endif

namespace internal {

template<int Rows, int Cols, int Depth> struct product_type_selector;

template<int Size, int MaxSize> struct product_size_category
{
  enum {
    #ifndef EIGEN_GPU_COMPILE_PHASE
    is_large = MaxSize == Dynamic ||
               Size >= EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD ||
               (Size==Dynamic && MaxSize>=EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD),
    #else
    is_large = 0,
    #endif
    value = is_large  ? Large
          : Size == 1 ? 1
                      : Small
  };
};

template<typename Lhs, typename Rhs> struct product_type
{
  typedef typename remove_all<Lhs>::type _Lhs;
  typedef typename remove_all<Rhs>::type _Rhs;
  enum {
    MaxRows = traits<_Lhs>::MaxRowsAtCompileTime,
    Rows    = traits<_Lhs>::RowsAtCompileTime,
    MaxCols = traits<_Rhs>::MaxColsAtCompileTime,
    Cols    = traits<_Rhs>::ColsAtCompileTime,
    MaxDepth = EIGEN_SIZE_MIN_PREFER_FIXED(traits<_Lhs>::MaxColsAtCompileTime,
                                           traits<_Rhs>::MaxRowsAtCompileTime),
    Depth = EIGEN_SIZE_MIN_PREFER_FIXED(traits<_Lhs>::ColsAtCompileTime,
                                        traits<_Rhs>::RowsAtCompileTime)
  };

  // the splitting into different lines of code here, introducing the _select enums and the typedef below,
  // is to work around an internal compiler error with gcc 4.1 and 4.2.
private:
  enum {
    rows_select = product_size_category<Rows,MaxRows>::value,
    cols_select = product_size_category<Cols,MaxCols>::value,
    depth_select = product_size_category<Depth,MaxDepth>::value
  };
  typedef product_type_selector<rows_select, cols_select, depth_select> selector;

public:
  enum {
    value = selector::ret,
    ret = selector::ret
  };
#ifdef EIGEN_DEBUG_PRODUCT
  static void debug()
  {
      EIGEN_DEBUG_VAR(Rows);
      EIGEN_DEBUG_VAR(Cols);
      EIGEN_DEBUG_VAR(Depth);
      EIGEN_DEBUG_VAR(rows_select);
      EIGEN_DEBUG_VAR(cols_select);
      EIGEN_DEBUG_VAR(depth_select);
      EIGEN_DEBUG_VAR(value);
  }
#endif
};

/* The following allows to select the kind of product at compile time
 * based on the three dimensions of the product.
 * This is a compile time mapping from {1,Small,Large}^3 -> {product types} */
// FIXME I'm not sure the current mapping is the ideal one.
template<int M, int N>  struct product_type_selector<M,N,1>              { enum { ret = OuterProduct }; };
template<int M>         struct product_type_selector<M, 1, 1>            { enum { ret = LazyCoeffBasedProductMode }; };
template<int N>         struct product_type_selector<1, N, 1>            { enum { ret = LazyCoeffBasedProductMode }; };
template<int Depth>     struct product_type_selector<1,    1,    Depth>  { enum { ret = InnerProduct }; };
template<>              struct product_type_selector<1,    1,    1>      { enum { ret = InnerProduct }; };
template<>              struct product_type_selector<Small,1,    Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small, Small, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<Small, Large, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<Large, Small, 1>    { enum { ret = LazyCoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Large,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<1,    Large,Large>  { enum { ret = GemvProduct }; };
template<>              struct product_type_selector<1,    Small,Large>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,1,    Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,1,    Large>  { enum { ret = GemvProduct }; };
template<>              struct product_type_selector<Small,1,    Large>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Small,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Small,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Small,Large,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Large,Large>  { enum { ret = GemmProduct }; };
template<>              struct product_type_selector<Large,Small,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Small,Large,Small>  { enum { ret = CoeffBasedProductMode }; };
template<>              struct product_type_selector<Large,Large,Small>  { enum { ret = GemmProduct }; };

} // end namespace internal

/***********************************************************************
*  Implementation of Inner Vector Vector Product
***********************************************************************/

// FIXME : maybe the "inner product" could return a Scalar
// instead of a 1x1 matrix ??
// Pro: more natural for the user
// Cons: this could be a problem if in a meta unrolled algorithm a matrix-matrix
// product ends up to a row-vector times col-vector product... To tackle this use
// case, we could have a specialization for Block<MatrixType,1,1> with: operator=(Scalar x);

/***********************************************************************
*  Implementation of Outer Vector Vector Product
***********************************************************************/

/***********************************************************************
*  Implementation of General Matrix Vector Product
***********************************************************************/

/*  According to the shape/flags of the matrix we have to distinghish 3 different cases:
 *   1 - the matrix is col-major, BLAS compatible and M is large => call fast BLAS-like colmajor routine
 *   2 - the matrix is row-major, BLAS compatible and N is large => call fast BLAS-like rowmajor routine
 *   3 - all other cases are handled using a simple loop along the outer-storage direction.
 *  Therefore we need a lower level meta selector.
 *  Furthermore, if the matrix is the rhs, then the product has to be transposed.
 */
namespace internal {

template<int Side, int StorageOrder, bool BlasCompatible>
struct gemv_dense_selector;

} // end namespace internal

namespace internal {

template<typename Scalar,int Size,int MaxSize,bool Cond> struct gemv_static_vector_if;

template<typename Scalar,int Size,int MaxSize>
struct gemv_static_vector_if<Scalar,Size,MaxSize,false>
{
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Scalar* data() { eigen_internal_assert(false && "should never be called"); return 0; }
};

template<typename Scalar,int Size>
struct gemv_static_vector_if<Scalar,Size,Dynamic,true>
{
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Scalar* data() { return 0; }
};

template<typename Scalar,int Size,int MaxSize>
struct gemv_static_vector_if<Scalar,Size,MaxSize,true>
{
  enum {
    ForceAlignment  = internal::packet_traits<Scalar>::Vectorizable,
    PacketSize      = internal::packet_traits<Scalar>::size
  };
  #if EIGEN_MAX_STATIC_ALIGN_BYTES!=0
  internal::plain_array<Scalar,EIGEN_SIZE_MIN_PREFER_FIXED(Size,MaxSize),0,EIGEN_PLAIN_ENUM_MIN(AlignedMax,PacketSize)> m_data;
  EIGEN_STRONG_INLINE Scalar* data() { return m_data.array; }
  #else
  // Some architectures cannot align on the stack,
  // => let's manually enforce alignment by allocating more data and return the address of the first aligned element.
  internal::plain_array<Scalar,EIGEN_SIZE_MIN_PREFER_FIXED(Size,MaxSize)+(ForceAlignment?EIGEN_MAX_ALIGN_BYTES:0),0> m_data;
  EIGEN_STRONG_INLINE Scalar* data() {
    return ForceAlignment
            ? reinterpret_cast<Scalar*>((internal::UIntPtr(m_data.array) & ~(std::size_t(EIGEN_MAX_ALIGN_BYTES-1))) + EIGEN_MAX_ALIGN_BYTES)
            : m_data.array;
  }
  #endif
};

// The vector is on the left => transposition
template<int StorageOrder, bool BlasCompatible>
struct gemv_dense_selector<OnTheLeft,StorageOrder,BlasCompatible>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    Transpose<Dest> destT(dest);
    enum { OtherStorageOrder = StorageOrder == RowMajor ? ColMajor : RowMajor };
    gemv_dense_selector<OnTheRight,OtherStorageOrder,BlasCompatible>
      ::run(rhs.transpose(), lhs.transpose(), destT, alpha);
  }
};

template<> struct gemv_dense_selector<OnTheRight,ColMajor,true>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static inline void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar   LhsScalar;
    typedef typename Rhs::Scalar   RhsScalar;
    typedef typename Dest::Scalar  ResScalar;
    typedef typename Dest::RealScalar  RealScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;

    ActualLhsType actualLhs = LhsBlasTraits::extract(lhs);
    ActualRhsType actualRhs = RhsBlasTraits::extract(rhs);

    ResScalar actualAlpha = combine_scalar_factors(alpha, lhs, rhs);

    // make sure Dest is a compile-time vector type (bug 1166)
    typedef typename conditional<Dest::IsVectorAtCompileTime, Dest, typename Dest::ColXpr>::type ActualDest;

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      EvalToDestAtCompileTime = (ActualDest::InnerStrideAtCompileTime==1),
      ComplexByReal = (NumTraits<LhsScalar>::IsComplex) && (!NumTraits<RhsScalar>::IsComplex),
      MightCannotUseDest = ((!EvalToDestAtCompileTime) || ComplexByReal) && (ActualDest::MaxSizeAtCompileTime!=0)
    };

    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;
    RhsScalar compatibleAlpha = get_factor<ResScalar,RhsScalar>::run(actualAlpha);

    if(!MightCannotUseDest)
    {
      // shortcut if we are sure to be able to use dest directly,
      // this ease the compiler to generate cleaner and more optimzized code for most common cases
      general_matrix_vector_product
          <Index,LhsScalar,LhsMapper,ColMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
          actualLhs.rows(), actualLhs.cols(),
          LhsMapper(actualLhs.data(), actualLhs.outerStride()),
          RhsMapper(actualRhs.data(), actualRhs.innerStride()),
          dest.data(), 1,
          compatibleAlpha);
    }
    else
    {
      gemv_static_vector_if<ResScalar,ActualDest::SizeAtCompileTime,ActualDest::MaxSizeAtCompileTime,MightCannotUseDest> static_dest;

      const bool alphaIsCompatible = (!ComplexByReal) || (numext::imag(actualAlpha)==RealScalar(0));
      const bool evalToDest = EvalToDestAtCompileTime && alphaIsCompatible;

      ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                    evalToDest ? dest.data() : static_dest.data());

      if(!evalToDest)
      {
        #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
        Index size = dest.size();
        EIGEN_DENSE_STORAGE_CTOR_PLUGIN
        #endif
        if(!alphaIsCompatible)
        {
          MappedDest(actualDestPtr, dest.size()).setZero();
          compatibleAlpha = RhsScalar(1);
        }
        else
          MappedDest(actualDestPtr, dest.size()) = dest;
      }

      general_matrix_vector_product
          <Index,LhsScalar,LhsMapper,ColMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
          actualLhs.rows(), actualLhs.cols(),
          LhsMapper(actualLhs.data(), actualLhs.outerStride()),
          RhsMapper(actualRhs.data(), actualRhs.innerStride()),
          actualDestPtr, 1,
          compatibleAlpha);

      if (!evalToDest)
      {
        if(!alphaIsCompatible)
          dest.matrix() += actualAlpha * MappedDest(actualDestPtr, dest.size());
        else
          dest = MappedDest(actualDestPtr, dest.size());
      }
    }
  }
};

template<> struct gemv_dense_selector<OnTheRight,RowMajor,true>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar   LhsScalar;
    typedef typename Rhs::Scalar   RhsScalar;
    typedef typename Dest::Scalar  ResScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

    typename add_const<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename add_const<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    ResScalar actualAlpha = combine_scalar_factors(alpha, lhs, rhs);

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      DirectlyUseRhs = ActualRhsTypeCleaned::InnerStrideAtCompileTime==1 || ActualRhsTypeCleaned::MaxSizeAtCompileTime==0
    };

    gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!DirectlyUseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,actualRhs.size(),
        DirectlyUseRhs ? const_cast<RhsScalar*>(actualRhs.data()) : static_rhs.data());

    if(!DirectlyUseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = actualRhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    }

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;
    general_matrix_vector_product
        <Index,LhsScalar,LhsMapper,RowMajor,LhsBlasTraits::NeedToConjugate,RhsScalar,RhsMapper,RhsBlasTraits::NeedToConjugate>::run(
        actualLhs.rows(), actualLhs.cols(),
        LhsMapper(actualLhs.data(), actualLhs.outerStride()),
        RhsMapper(actualRhsPtr, 1),
        dest.data(), dest.col(0).innerStride(), //NOTE  if dest is not a vector at compile-time, then dest.innerStride() might be wrong. (bug 1166)
        actualAlpha);
  }
};

template<> struct gemv_dense_selector<OnTheRight,ColMajor,false>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    EIGEN_STATIC_ASSERT((!nested_eval<Lhs,1>::Evaluate),EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE);
    // TODO if rhs is large enough it might be beneficial to make sure that dest is sequentially stored in memory, otherwise use a temp
    typename nested_eval<Rhs,1>::type actual_rhs(rhs);
    const Index size = rhs.rows();
    for(Index k=0; k<size; ++k)
      dest += (alpha*actual_rhs.coeff(k)) * lhs.col(k);
  }
};

template<> struct gemv_dense_selector<OnTheRight,RowMajor,false>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    EIGEN_STATIC_ASSERT((!nested_eval<Lhs,1>::Evaluate),EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE);
    typename nested_eval<Rhs,Lhs::RowsAtCompileTime>::type actual_rhs(rhs);
    const Index rows = dest.rows();
    for(Index i=0; i<rows; ++i)
      dest.coeffRef(i) += alpha * (lhs.row(i).cwiseProduct(actual_rhs.transpose())).sum();
  }
};

} // end namespace internal

/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** \returns the matrix product of \c *this and \a other.
  *
  * \note If instead of the matrix product you want the coefficient-wise product, see Cwise::operator*().
  *
  * \sa lazyProduct(), operator*=(const MatrixBase&), Cwise::operator*()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const Product<Derived, OtherDerived>
MatrixBase<Derived>::operator*(const MatrixBase<OtherDerived> &other) const
{
  // A note regarding the function declaration: In MSVC, this function will sometimes
  // not be inlined since DenseStorage is an unwindable object for dynamic
  // matrices and product types are holding a member to store the result.
  // Thus it does not help tagging this function with EIGEN_STRONG_INLINE.
  enum {
    ProductIsValid =  Derived::ColsAtCompileTime==Dynamic
                   || OtherDerived::RowsAtCompileTime==Dynamic
                   || int(Derived::ColsAtCompileTime)==int(OtherDerived::RowsAtCompileTime),
    AreVectors = Derived::IsVectorAtCompileTime && OtherDerived::IsVectorAtCompileTime,
    SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(Derived,OtherDerived)
  };
  // note to the lost user:
  //    * for a dot product use: v1.dot(v2)
  //    * for a coeff-wise product use: v1.cwiseProduct(v2)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
    INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
    INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
  EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)
#ifdef EIGEN_DEBUG_PRODUCT
  internal::product_type<Derived,OtherDerived>::debug();
#endif

  return Product<Derived, OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the matrix product of \c *this and \a other without implicit evaluation.
  *
  * The returned product will behave like any other expressions: the coefficients of the product will be
  * computed once at a time as requested. This might be useful in some extremely rare cases when only
  * a small and no coherent fraction of the result's coefficients have to be computed.
  *
  * \warning This version of the matrix product can be much much slower. So use it only if you know
  * what you are doing and that you measured a true speed improvement.
  *
  * \sa operator*(const MatrixBase&)
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const Product<Derived,OtherDerived,LazyProduct>
MatrixBase<Derived>::lazyProduct(const MatrixBase<OtherDerived> &other) const
{
  enum {
    ProductIsValid =  Derived::ColsAtCompileTime==Dynamic
                   || OtherDerived::RowsAtCompileTime==Dynamic
                   || int(Derived::ColsAtCompileTime)==int(OtherDerived::RowsAtCompileTime),
    AreVectors = Derived::IsVectorAtCompileTime && OtherDerived::IsVectorAtCompileTime,
    SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(Derived,OtherDerived)
  };
  // note to the lost user:
  //    * for a dot product use: v1.dot(v2)
  //    * for a coeff-wise product use: v1.cwiseProduct(v2)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
    INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
  EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
    INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
  EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)

  return Product<Derived,OtherDerived,LazyProduct>(derived(), other.derived());
}

} // end namespace Eigen

#endif // EIGEN_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/GenericPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERIC_PACKET_MATH_H
#define EIGEN_GENERIC_PACKET_MATH_H

namespace Eigen {

namespace internal {

/** \internal
  * \file GenericPacketMath.h
  *
  * Default implementation for types not supported by the vectorization.
  * In practice these functions are provided to make easier the writing
  * of generic vectorized code.
  */

#ifndef EIGEN_DEBUG_ALIGNED_LOAD
#define EIGEN_DEBUG_ALIGNED_LOAD
#endif

#ifndef EIGEN_DEBUG_UNALIGNED_LOAD
#define EIGEN_DEBUG_UNALIGNED_LOAD
#endif

#ifndef EIGEN_DEBUG_ALIGNED_STORE
#define EIGEN_DEBUG_ALIGNED_STORE
#endif

#ifndef EIGEN_DEBUG_UNALIGNED_STORE
#define EIGEN_DEBUG_UNALIGNED_STORE
#endif

struct default_packet_traits
{
  enum {
    HasHalfPacket = 0,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 0,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 1,
    HasBlend     = 0,
    // This flag is used to indicate whether packet comparison is supported.
    // pcmp_eq, pcmp_lt and pcmp_le should be defined for it to be true.
    HasCmp       = 0,

    HasDiv    = 0,
    HasSqrt   = 0,
    HasRsqrt  = 0,
    HasExp    = 0,
    HasExpm1  = 0,
    HasLog    = 0,
    HasLog1p  = 0,
    HasLog10  = 0,
    HasPow    = 0,

    HasSin    = 0,
    HasCos    = 0,
    HasTan    = 0,
    HasASin   = 0,
    HasACos   = 0,
    HasATan   = 0,
    HasSinh   = 0,
    HasCosh   = 0,
    HasTanh   = 0,
    HasLGamma = 0,
    HasDiGamma = 0,
    HasZeta = 0,
    HasPolygamma = 0,
    HasErf = 0,
    HasErfc = 0,
    HasNdtri = 0,
    HasBessel = 0,
    HasIGamma = 0,
    HasIGammaDerA = 0,
    HasGammaSampleDerAlpha = 0,
    HasIGammac = 0,
    HasBetaInc = 0,

    HasRound  = 0,
    HasRint   = 0,
    HasFloor  = 0,
    HasCeil   = 0,
    HasSign   = 0
  };
};

template<typename T> struct packet_traits : default_packet_traits
{
  typedef T type;
  typedef T half;
  enum {
    Vectorizable = 0,
    size = 1,
    AlignedOnScalar = 0,
    HasHalfPacket = 0
  };
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0
  };
};

template<typename T> struct packet_traits<const T> : packet_traits<T> { };

template<typename T> struct unpacket_traits
{
  typedef T type;
  typedef T half;
  enum
  {
    size = 1,
    alignment = 1,
    vectorizable = false,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<typename T> struct unpacket_traits<const T> : unpacket_traits<T> { };

template <typename Src, typename Tgt> struct type_casting_traits {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

/** \internal Wrapper to ensure that multiple packet types can map to the same
    same underlying vector type. */
template<typename T, int unique_id = 0>
struct eigen_packet_wrapper
{
  EIGEN_ALWAYS_INLINE operator T&() { return m_val; }
  EIGEN_ALWAYS_INLINE operator const T&() const { return m_val; }
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper() {}
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper(const T &v) : m_val(v) {}
  EIGEN_ALWAYS_INLINE eigen_packet_wrapper& operator=(const T &v) {
    m_val = v;
    return *this;
  }

  T m_val;
};


/** \internal A convenience utility for determining if the type is a scalar.
 * This is used to enable some generic packet implementations.
 */
template<typename Packet>
struct is_scalar {
  typedef typename unpacket_traits<Packet>::type Scalar;
  enum {
    value = internal::is_same<Packet, Scalar>::value
  };
};

/** \internal \returns static_cast<TgtType>(a) (coeff-wise) */
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/, const SrcPacket& /*c*/, const SrcPacket& /*d*/) {
  return static_cast<TgtPacket>(a);
}
template <typename SrcPacket, typename TgtPacket>
EIGEN_DEVICE_FUNC inline TgtPacket
pcast(const SrcPacket& a, const SrcPacket& /*b*/, const SrcPacket& /*c*/, const SrcPacket& /*d*/,
      const SrcPacket& /*e*/, const SrcPacket& /*f*/, const SrcPacket& /*g*/, const SrcPacket& /*h*/) {
  return static_cast<TgtPacket>(a);
}

/** \internal \returns reinterpret_cast<Target>(a) */
template <typename Target, typename Packet>
EIGEN_DEVICE_FUNC inline Target
preinterpret(const Packet& a); /* { return reinterpret_cast<const Target&>(a); } */

/** \internal \returns a + b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
padd(const Packet& a, const Packet& b) { return a+b; }
// Avoid compiler warning for boolean algebra.
template<> EIGEN_DEVICE_FUNC inline bool
padd(const bool& a, const bool& b) { return a || b; }

/** \internal \returns a - b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
psub(const Packet& a, const Packet& b) { return a-b; }

/** \internal \returns -a (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pnegate(const Packet& a) { return -a; }

template<> EIGEN_DEVICE_FUNC inline bool
pnegate(const bool& a) { return !a; }

/** \internal \returns conj(a) (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pconj(const Packet& a) { return numext::conj(a); }

/** \internal \returns a * b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmul(const Packet& a, const Packet& b) { return a*b; }
// Avoid compiler warning for boolean algebra.
template<> EIGEN_DEVICE_FUNC inline bool
pmul(const bool& a, const bool& b) { return a && b; }

/** \internal \returns a / b (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pdiv(const Packet& a, const Packet& b) { return a/b; }

// In the generic case, memset to all one bits.
template<typename Packet, typename EnableIf = void>
struct ptrue_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& /*a*/){
    Packet b;
    memset(static_cast<void*>(&b), 0xff, sizeof(Packet));
    return b;
  }
};

// For non-trivial scalars, set to Scalar(1) (i.e. a non-zero value).
// Although this is technically not a valid bitmask, the scalar path for pselect
// uses a comparison to zero, so this should still work in most cases. We don't
// have another option, since the scalar type requires initialization.
template<typename T>
struct ptrue_impl<T, 
    typename internal::enable_if<is_scalar<T>::value && NumTraits<T>::RequireInitialization>::type > {
  static EIGEN_DEVICE_FUNC inline T run(const T& /*a*/){
    return T(1);
  }
};

/** \internal \returns one bits. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ptrue(const Packet& a) {
  return ptrue_impl<Packet>::run(a);
}

// In the general case, memset to zero.
template<typename Packet, typename EnableIf = void>
struct pzero_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& /*a*/) {
    Packet b;
    memset(static_cast<void*>(&b), 0x00, sizeof(Packet));
    return b;
  }
};

// For scalars, explicitly set to Scalar(0), since the underlying representation
// for zero may not consist of all-zero bits.
template<typename T>
struct pzero_impl<T,
    typename internal::enable_if<is_scalar<T>::value>::type> {
  static EIGEN_DEVICE_FUNC inline T run(const T& /*a*/) {
    return T(0);
  }
};

/** \internal \returns packet of zeros */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pzero(const Packet& a) {
  return pzero_impl<Packet>::run(a);
}

/** \internal \returns a <= b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_le(const Packet& a, const Packet& b)  { return a<=b ? ptrue(a) : pzero(a); }

/** \internal \returns a < b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_lt(const Packet& a, const Packet& b)  { return a<b ? ptrue(a) : pzero(a); }

/** \internal \returns a == b as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_eq(const Packet& a, const Packet& b) { return a==b ? ptrue(a) : pzero(a); }

/** \internal \returns a < b or a==NaN or b==NaN as a bit mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pcmp_lt_or_nan(const Packet& a, const Packet& b) { return a>=b ? pzero(a) : ptrue(a); }

template<typename T>
struct bit_and {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a & b;
  }
};

template<typename T>
struct bit_or {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a | b;
  }
};

template<typename T>
struct bit_xor {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a, const T& b) const {
    return a ^ b;
  }
};

template<typename T>
struct bit_not {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR EIGEN_ALWAYS_INLINE T operator()(const T& a) const {
    return ~a;
  }
};

// Use operators &, |, ^, ~.
template<typename T>
struct operator_bitwise_helper {
  EIGEN_DEVICE_FUNC static inline T bitwise_and(const T& a, const T& b) { return bit_and<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_or(const T& a, const T& b) { return bit_or<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_xor(const T& a, const T& b) { return bit_xor<T>()(a, b); }
  EIGEN_DEVICE_FUNC static inline T bitwise_not(const T& a) { return bit_not<T>()(a); }
};

// Apply binary operations byte-by-byte
template<typename T>
struct bytewise_bitwise_helper {
  EIGEN_DEVICE_FUNC static inline T bitwise_and(const T& a, const T& b) {
    return binary(a, b, bit_and<unsigned char>());
  }
  EIGEN_DEVICE_FUNC static inline T bitwise_or(const T& a, const T& b) { 
    return binary(a, b, bit_or<unsigned char>());
   }
  EIGEN_DEVICE_FUNC static inline T bitwise_xor(const T& a, const T& b) {
    return binary(a, b, bit_xor<unsigned char>());
  }
  EIGEN_DEVICE_FUNC static inline T bitwise_not(const T& a) { 
    return unary(a,bit_not<unsigned char>());
   }
  
 private:
  template<typename Op>
  EIGEN_DEVICE_FUNC static inline T unary(const T& a, Op op) {
    const unsigned char* a_ptr = reinterpret_cast<const unsigned char*>(&a);
    T c;
    unsigned char* c_ptr = reinterpret_cast<unsigned char*>(&c);
    for (size_t i = 0; i < sizeof(T); ++i) {
      *c_ptr++ = op(*a_ptr++);
    }
    return c;
  }

  template<typename Op>
  EIGEN_DEVICE_FUNC static inline T binary(const T& a, const T& b, Op op) {
    const unsigned char* a_ptr = reinterpret_cast<const unsigned char*>(&a);
    const unsigned char* b_ptr = reinterpret_cast<const unsigned char*>(&b);
    T c;
    unsigned char* c_ptr = reinterpret_cast<unsigned char*>(&c);
    for (size_t i = 0; i < sizeof(T); ++i) {
      *c_ptr++ = op(*a_ptr++, *b_ptr++);
    }
    return c;
  }
};

// In the general case, use byte-by-byte manipulation.
template<typename T, typename EnableIf = void>
struct bitwise_helper : public bytewise_bitwise_helper<T> {};

// For integers or non-trivial scalars, use binary operators.
template<typename T>
struct bitwise_helper<T,
  typename internal::enable_if<
    is_scalar<T>::value && (NumTraits<T>::IsInteger || NumTraits<T>::RequireInitialization)>::type
  > : public operator_bitwise_helper<T> {};

/** \internal \returns the bitwise and of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pand(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_and(a, b);
}

/** \internal \returns the bitwise or of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
por(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_or(a, b);
}

/** \internal \returns the bitwise xor of \a a and \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pxor(const Packet& a, const Packet& b) {
  return bitwise_helper<Packet>::bitwise_xor(a, b);
}

/** \internal \returns the bitwise not of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pnot(const Packet& a) {
  return bitwise_helper<Packet>::bitwise_not(a);
}

/** \internal \returns the bitwise and of \a a and not \a b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pandnot(const Packet& a, const Packet& b) { return pand(a, pnot(b)); }

// In the general case, use bitwise select.
template<typename Packet, typename EnableIf = void>
struct pselect_impl {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& mask, const Packet& a, const Packet& b) {
    return por(pand(a,mask),pandnot(b,mask));
  }
};

// For scalars, use ternary select.
template<typename Packet>
struct pselect_impl<Packet, 
    typename internal::enable_if<is_scalar<Packet>::value>::type > {
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& mask, const Packet& a, const Packet& b) {
    return numext::equal_strict(mask, Packet(0)) ? b : a;
  }
};

/** \internal \returns \a or \b for each field in packet according to \mask */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pselect(const Packet& mask, const Packet& a, const Packet& b) {
  return pselect_impl<Packet>::run(mask, a, b);
}

template<> EIGEN_DEVICE_FUNC inline bool pselect<bool>(
    const bool& cond, const bool& a, const bool& b) {
  return cond ? a : b;
}

/** \internal \returns the min or of \a a and \a b (coeff-wise)
    If either \a a or \a b are NaN, the result is implementation defined. */
template<int NaNPropagation>
struct pminmax_impl {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
    return op(a,b);
  }
};

/** \internal \returns the min or max of \a a and \a b (coeff-wise)
    If either \a a or \a b are NaN, NaN is returned. */
template<>
struct pminmax_impl<PropagateNaN> {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet not_nan_mask_b = pcmp_eq(b, b);
  return pselect(not_nan_mask_a,
                 pselect(not_nan_mask_b, op(a, b), b),
                 a);
  }
};

/** \internal \returns the min or max of \a a and \a b (coeff-wise)
    If both \a a and \a b are NaN, NaN is returned.
    Equivalent to std::fmin(a, b).  */
template<>
struct pminmax_impl<PropagateNumbers> {
  template <typename Packet, typename Op>
  static EIGEN_DEVICE_FUNC inline Packet run(const Packet& a, const Packet& b, Op op) {
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet not_nan_mask_b = pcmp_eq(b, b);
  return pselect(not_nan_mask_a,
                 pselect(not_nan_mask_b, op(a, b), a),
                 b);
  }
};


#ifndef SYCL_DEVICE_ONLY
#define EIGEN_BINARY_OP_NAN_PROPAGATION(Type, Func) Func
#else
#define EIGEN_BINARY_OP_NAN_PROPAGATION(Type, Func) \
[](const Type& a, const Type& b) { \
        return Func(a, b);}
#endif

/** \internal \returns the min of \a a and \a b  (coeff-wise).
    If \a a or \b b is NaN, the return value is implementation defined. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmin(const Packet& a, const Packet& b) { return numext::mini(a,b); }

/** \internal \returns the min of \a a and \a b  (coeff-wise).
    NaNPropagation determines the NaN propagation semantics. */
template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline Packet pmin(const Packet& a, const Packet& b) {
  return pminmax_impl<NaNPropagation>::run(a, b, EIGEN_BINARY_OP_NAN_PROPAGATION(Packet, (pmin<Packet>)));
}

/** \internal \returns the max of \a a and \a b  (coeff-wise)
    If \a a or \b b is NaN, the return value is implementation defined. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmax(const Packet& a, const Packet& b) { return numext::maxi(a, b); }

/** \internal \returns the max of \a a and \a b  (coeff-wise).
    NaNPropagation determines the NaN propagation semantics. */
template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline Packet pmax(const Packet& a, const Packet& b) {
  return pminmax_impl<NaNPropagation>::run(a, b, EIGEN_BINARY_OP_NAN_PROPAGATION(Packet,(pmax<Packet>)));
}

/** \internal \returns the absolute value of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pabs(const Packet& a) { return numext::abs(a); }
template<> EIGEN_DEVICE_FUNC inline unsigned int
pabs(const unsigned int& a) { return a; }
template<> EIGEN_DEVICE_FUNC inline unsigned long
pabs(const unsigned long& a) { return a; }
template<> EIGEN_DEVICE_FUNC inline unsigned long long
pabs(const unsigned long long& a) { return a; }

/** \internal \returns the addsub value of \a a,b */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
paddsub(const Packet& a, const Packet& b) {
  return pselect(peven_mask(a), padd(a, b), psub(a, b));
 }

/** \internal \returns the phase angle of \a a */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
parg(const Packet& a) { using numext::arg; return arg(a); }


/** \internal \returns \a a logically shifted by N bits to the right */
template<int N> EIGEN_DEVICE_FUNC inline int
parithmetic_shift_right(const int& a) { return a >> N; }
template<int N> EIGEN_DEVICE_FUNC inline long int
parithmetic_shift_right(const long int& a) { return a >> N; }

/** \internal \returns \a a arithmetically shifted by N bits to the right */
template<int N> EIGEN_DEVICE_FUNC inline int
plogical_shift_right(const int& a) { return static_cast<int>(static_cast<unsigned int>(a) >> N); }
template<int N> EIGEN_DEVICE_FUNC inline long int
plogical_shift_right(const long int& a) { return static_cast<long>(static_cast<unsigned long>(a) >> N); }

/** \internal \returns \a a shifted by N bits to the left */
template<int N> EIGEN_DEVICE_FUNC inline int
plogical_shift_left(const int& a) { return a << N; }
template<int N> EIGEN_DEVICE_FUNC inline long int
plogical_shift_left(const long int& a) { return a << N; }

/** \internal \returns the significant and exponent of the underlying floating point numbers
  * See https://en.cppreference.com/w/cpp/numeric/math/frexp
  */
template <typename Packet>
EIGEN_DEVICE_FUNC inline Packet pfrexp(const Packet& a, Packet& exponent) {
  int exp;
  EIGEN_USING_STD(frexp);
  Packet result = static_cast<Packet>(frexp(a, &exp));
  exponent = static_cast<Packet>(exp);
  return result;
}

/** \internal \returns a * 2^((int)exponent)
  * See https://en.cppreference.com/w/cpp/numeric/math/ldexp
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pldexp(const Packet &a, const Packet &exponent) {
  EIGEN_USING_STD(ldexp)
  return static_cast<Packet>(ldexp(a, static_cast<int>(exponent)));
}

/** \internal \returns the min of \a a and \a b  (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pabsdiff(const Packet& a, const Packet& b) { return pselect(pcmp_lt(a, b), psub(b, a), psub(a, b)); }

/** \internal \returns a packet version of \a *from, from must be 16 bytes aligned */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pload(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet version of \a *from, (un-aligned load) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ploadu(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet version of \a *from, (un-aligned masked load)
 * There is no generic implementation. We only have implementations for specialized
 * cases. Generic case should not be called.
 */
template<typename Packet> EIGEN_DEVICE_FUNC inline
typename enable_if<unpacket_traits<Packet>::masked_load_available, Packet>::type
ploadu(const typename unpacket_traits<Packet>::type* from, typename unpacket_traits<Packet>::mask_t umask);

/** \internal \returns a packet with constant coefficients \a a, e.g.: (a,a,a,a) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pset1(const typename unpacket_traits<Packet>::type& a) { return a; }

/** \internal \returns a packet with constant coefficients set from bits */
template<typename Packet,typename BitsType> EIGEN_DEVICE_FUNC inline Packet
pset1frombits(BitsType a);

/** \internal \returns a packet with constant coefficients \a a[0], e.g.: (a[0],a[0],a[0],a[0]) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pload1(const typename unpacket_traits<Packet>::type  *a) { return pset1<Packet>(*a); }

/** \internal \returns a packet with elements of \a *from duplicated.
  * For instance, for a packet of 8 elements, 4 scalars will be read from \a *from and
  * duplicated to form: {from[0],from[0],from[1],from[1],from[2],from[2],from[3],from[3]}
  * Currently, this function is only used for scalar * complex products.
  */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet
ploaddup(const typename unpacket_traits<Packet>::type* from) { return *from; }

/** \internal \returns a packet with elements of \a *from quadrupled.
  * For instance, for a packet of 8 elements, 2 scalars will be read from \a *from and
  * replicated to form: {from[0],from[0],from[0],from[0],from[1],from[1],from[1],from[1]}
  * Currently, this function is only used in matrix products.
  * For packet-size smaller or equal to 4, this function is equivalent to pload1
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
ploadquad(const typename unpacket_traits<Packet>::type* from)
{ return pload1<Packet>(from); }

/** \internal equivalent to
  * \code
  * a0 = pload1(a+0);
  * a1 = pload1(a+1);
  * a2 = pload1(a+2);
  * a3 = pload1(a+3);
  * \endcode
  * \sa pset1, pload1, ploaddup, pbroadcast2
  */
template<typename Packet> EIGEN_DEVICE_FUNC
inline void pbroadcast4(const typename unpacket_traits<Packet>::type *a,
                        Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  a0 = pload1<Packet>(a+0);
  a1 = pload1<Packet>(a+1);
  a2 = pload1<Packet>(a+2);
  a3 = pload1<Packet>(a+3);
}

/** \internal equivalent to
  * \code
  * a0 = pload1(a+0);
  * a1 = pload1(a+1);
  * \endcode
  * \sa pset1, pload1, ploaddup, pbroadcast4
  */
template<typename Packet> EIGEN_DEVICE_FUNC
inline void pbroadcast2(const typename unpacket_traits<Packet>::type *a,
                        Packet& a0, Packet& a1)
{
  a0 = pload1<Packet>(a+0);
  a1 = pload1<Packet>(a+1);
}

/** \internal \brief Returns a packet with coefficients (a,a+1,...,a+packet_size-1). */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet
plset(const typename unpacket_traits<Packet>::type& a) { return a; }

/** \internal \returns a packet with constant coefficients \a a, e.g.: (x, 0, x, 0),
     where x is the value of all 1-bits. */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
peven_mask(const Packet& /*a*/) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  const size_t n = unpacket_traits<Packet>::size;
  EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) Scalar elements[n];
  for(size_t i = 0; i < n; ++i) {
    memset(elements+i, ((i & 1) == 0 ? 0xff : 0), sizeof(Scalar));
  }
  return ploadu<Packet>(elements);
}


/** \internal copy the packet \a from to \a *to, \a to must be 16 bytes aligned */
template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pstore(Scalar* to, const Packet& from)
{ (*to) = from; }

/** \internal copy the packet \a from to \a *to, (un-aligned store) */
template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pstoreu(Scalar* to, const Packet& from)
{  (*to) = from; }

/** \internal copy the packet \a from to \a *to, (un-aligned store with a mask)
 * There is no generic implementation. We only have implementations for specialized
 * cases. Generic case should not be called.
 */
template<typename Scalar, typename Packet>
EIGEN_DEVICE_FUNC inline
typename enable_if<unpacket_traits<Packet>::masked_store_available, void>::type
pstoreu(Scalar* to, const Packet& from, typename unpacket_traits<Packet>::mask_t umask);

 template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather(const Scalar* from, Index /*stride*/)
 { return ploadu<Packet>(from); }

 template<typename Scalar, typename Packet> EIGEN_DEVICE_FUNC inline void pscatter(Scalar* to, const Packet& from, Index /*stride*/)
 { pstore(to, from); }

/** \internal tries to do cache prefetching of \a addr */
template<typename Scalar> EIGEN_DEVICE_FUNC inline void prefetch(const Scalar* addr)
{
#if defined(EIGEN_HIP_DEVICE_COMPILE)
  // do nothing
#elif defined(EIGEN_CUDA_ARCH)
#if defined(__LP64__) || EIGEN_OS_WIN64
  // 64-bit pointer operand constraint for inlined asm
  asm(" prefetch.L1 [ %1 ];" : "=l"(addr) : "l"(addr));
#else
  // 32-bit pointer operand constraint for inlined asm
  asm(" prefetch.L1 [ %1 ];" : "=r"(addr) : "r"(addr));
#endif
#elif (!EIGEN_COMP_MSVC) && (EIGEN_COMP_GNUC || EIGEN_COMP_CLANG || EIGEN_COMP_ICC)
  __builtin_prefetch(addr);
#endif
}

/** \internal \returns the reversed elements of \a a*/
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet preverse(const Packet& a)
{ return a; }

/** \internal \returns \a a with real and imaginary part flipped (for complex type only) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pcplxflip(const Packet& a)
{
  return Packet(numext::imag(a),numext::real(a));
}

/**************************
* Special math functions
***************************/

/** \internal \returns the sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psin(const Packet& a) { EIGEN_USING_STD(sin); return sin(a); }

/** \internal \returns the cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pcos(const Packet& a) { EIGEN_USING_STD(cos); return cos(a); }

/** \internal \returns the tan of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ptan(const Packet& a) { EIGEN_USING_STD(tan); return tan(a); }

/** \internal \returns the arc sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pasin(const Packet& a) { EIGEN_USING_STD(asin); return asin(a); }

/** \internal \returns the arc cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pacos(const Packet& a) { EIGEN_USING_STD(acos); return acos(a); }

/** \internal \returns the arc tangent of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet patan(const Packet& a) { EIGEN_USING_STD(atan); return atan(a); }

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psinh(const Packet& a) { EIGEN_USING_STD(sinh); return sinh(a); }

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pcosh(const Packet& a) { EIGEN_USING_STD(cosh); return cosh(a); }

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ptanh(const Packet& a) { EIGEN_USING_STD(tanh); return tanh(a); }

/** \internal \returns the exp of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pexp(const Packet& a) { EIGEN_USING_STD(exp); return exp(a); }

/** \internal \returns the expm1 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pexpm1(const Packet& a) { return numext::expm1(a); }

/** \internal \returns the log of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog(const Packet& a) { EIGEN_USING_STD(log); return log(a); }

/** \internal \returns the log1p of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog1p(const Packet& a) { return numext::log1p(a); }

/** \internal \returns the log10 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog10(const Packet& a) { EIGEN_USING_STD(log10); return log10(a); }

/** \internal \returns the log10 of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plog2(const Packet& a) {
  typedef typename internal::unpacket_traits<Packet>::type Scalar;
  return pmul(pset1<Packet>(Scalar(EIGEN_LOG2E)), plog(a)); 
}

/** \internal \returns the square-root of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet psqrt(const Packet& a) { return numext::sqrt(a); }

/** \internal \returns the reciprocal square-root of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet prsqrt(const Packet& a) {
  typedef typename internal::unpacket_traits<Packet>::type Scalar;
  return pdiv(pset1<Packet>(Scalar(1)), psqrt(a));
}

/** \internal \returns the rounded value of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pround(const Packet& a) { using numext::round; return round(a); }

/** \internal \returns the floor of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pfloor(const Packet& a) { using numext::floor; return floor(a); }

/** \internal \returns the rounded value of \a a (coeff-wise) with current
 * rounding mode */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet print(const Packet& a) { using numext::rint; return rint(a); }

/** \internal \returns the ceil of \a a (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pceil(const Packet& a) { using numext::ceil; return ceil(a); }

/** \internal \returns the first element of a packet */
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
pfirst(const Packet& a)
{ return a; }

/** \internal \returns the sum of the elements of upper and lower half of \a a if \a a is larger than 4.
  * For a packet {a0, a1, a2, a3, a4, a5, a6, a7}, it returns a half packet {a0+a4, a1+a5, a2+a6, a3+a7}
  * For packet-size smaller or equal to 4, this boils down to a noop.
  */
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename conditional<(unpacket_traits<Packet>::size%8)==0,typename unpacket_traits<Packet>::half,Packet>::type
predux_half_dowto4(const Packet& a)
{ return a; }

// Slow generic implementation of Packet reduction.
template <typename Packet, typename Op>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
predux_helper(const Packet& a, Op op) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  const size_t n = unpacket_traits<Packet>::size;
  EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) Scalar elements[n];
  pstoreu<Scalar>(elements, a);
  for(size_t k = n / 2; k > 0; k /= 2)  {
    for(size_t i = 0; i < k; ++i) {
      elements[i] = op(elements[i], elements[i + k]);
    }
  }
  return elements[0];
}

/** \internal \returns the sum of the elements of \a a*/
template<typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type
predux(const Packet& a)
{
  return a;
}

/** \internal \returns the product of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_mul(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmul<Scalar>)));
}

/** \internal \returns the min of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_min(
    const Packet &a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmin<PropagateFast, Scalar>)));
}

template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_min(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmin<NaNPropagation, Scalar>)));
}

/** \internal \returns the min of the elements of \a a */
template <typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_max(
    const Packet &a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmax<PropagateFast, Scalar>)));
}

template <int NaNPropagation, typename Packet>
EIGEN_DEVICE_FUNC inline typename unpacket_traits<Packet>::type predux_max(
    const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar; 
  return predux_helper(a, EIGEN_BINARY_OP_NAN_PROPAGATION(Scalar, (pmax<NaNPropagation, Scalar>)));
}

#undef EIGEN_BINARY_OP_NAN_PROPAGATION

/** \internal \returns true if all coeffs of \a a means "true"
  * It is supposed to be called on values returned by pcmp_*.
  */
// not needed yet
// template<typename Packet> EIGEN_DEVICE_FUNC inline bool predux_all(const Packet& a)
// { return bool(a); }

/** \internal \returns true if any coeffs of \a a means "true"
  * It is supposed to be called on values returned by pcmp_*.
  */
template<typename Packet> EIGEN_DEVICE_FUNC inline bool predux_any(const Packet& a)
{
  // Dirty but generic implementation where "true" is assumed to be non 0 and all the sames.
  // It is expected that "true" is either:
  //  - Scalar(1)
  //  - bits full of ones (NaN for floats),
  //  - or first bit equals to 1 (1 for ints, smallest denormal for floats).
  // For all these cases, taking the sum is just fine, and this boils down to a no-op for scalars.
  typedef typename unpacket_traits<Packet>::type Scalar;
  return numext::not_equal_strict(predux(a), Scalar(0));
}

/***************************************************************************
* The following functions might not have to be overwritten for vectorized types
***************************************************************************/

/** \internal copy a packet with constant coefficient \a a (e.g., [a,a,a,a]) to \a *to. \a to must be 16 bytes aligned */
// NOTE: this function must really be templated on the packet type (think about different packet types for the same scalar type)
template<typename Packet>
inline void pstore1(typename unpacket_traits<Packet>::type* to, const typename unpacket_traits<Packet>::type& a)
{
  pstore(to, pset1<Packet>(a));
}

/** \internal \returns a * b + c (coeff-wise) */
template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pmadd(const Packet&  a,
         const Packet&  b,
         const Packet&  c)
{ return padd(pmul(a, b),c); }

/** \internal \returns a packet version of \a *from.
  * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
template<typename Packet, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet ploadt(const typename unpacket_traits<Packet>::type* from)
{
  if(Alignment >= unpacket_traits<Packet>::alignment)
    return pload<Packet>(from);
  else
    return ploadu<Packet>(from);
}

/** \internal copy the packet \a from to \a *to.
  * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
template<typename Scalar, typename Packet, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(Scalar* to, const Packet& from)
{
  if(Alignment >= unpacket_traits<Packet>::alignment)
    pstore(to, from);
  else
    pstoreu(to, from);
}

/** \internal \returns a packet version of \a *from.
  * Unlike ploadt, ploadt_ro takes advantage of the read-only memory path on the
  * hardware if available to speedup the loading of data that won't be modified
  * by the current computation.
  */
template<typename Packet, int LoadMode>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet ploadt_ro(const typename unpacket_traits<Packet>::type* from)
{
  return ploadt<Packet, LoadMode>(from);
}

/***************************************************************************
* Fast complex products (GCC generates a function call which is very slow)
***************************************************************************/

// Eigen+CUDA does not support complexes.
#if !defined(EIGEN_GPUCC)

template<> inline std::complex<float> pmul(const std::complex<float>& a, const std::complex<float>& b)
{ return std::complex<float>(a.real()*b.real() - a.imag()*b.imag(), a.imag()*b.real() + a.real()*b.imag()); }

template<> inline std::complex<double> pmul(const std::complex<double>& a, const std::complex<double>& b)
{ return std::complex<double>(a.real()*b.real() - a.imag()*b.imag(), a.imag()*b.real() + a.real()*b.imag()); }

#endif


/***************************************************************************
 * PacketBlock, that is a collection of N packets where the number of words
 * in the packet is a multiple of N.
***************************************************************************/
template <typename Packet,int N=unpacket_traits<Packet>::size> struct PacketBlock {
  Packet packet[N];
};

template<typename Packet> EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet,1>& /*kernel*/) {
  // Nothing to do in the scalar case, i.e. a 1x1 matrix.
}

/***************************************************************************
 * Selector, i.e. vector of N boolean values used to select (i.e. blend)
 * words from 2 packets.
***************************************************************************/
template <size_t N> struct Selector {
  bool select[N];
};

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet
pblend(const Selector<unpacket_traits<Packet>::size>& ifPacket, const Packet& thenPacket, const Packet& elsePacket) {
  return ifPacket.select[0] ? thenPacket : elsePacket;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERIC_PACKET_MATH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/GlobalFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GLOBAL_FUNCTIONS_H
#define EIGEN_GLOBAL_FUNCTIONS_H

#ifdef EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(NAME,FUNCTOR,DOC_OP,DOC_DETAILS) \
  /** \returns an expression of the coefficient-wise DOC_OP of \a x

    DOC_DETAILS

    \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_##NAME">Math functions</a>, class CwiseUnaryOp
    */ \
  template<typename Derived> \
  inline const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> \
  NAME(const Eigen::ArrayBase<Derived>& x);

#else

#define EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(NAME,FUNCTOR,DOC_OP,DOC_DETAILS) \
  template<typename Derived> \
  inline const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> \
  (NAME)(const Eigen::ArrayBase<Derived>& x) { \
    return Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived>(x.derived()); \
  }

#endif // EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(NAME,FUNCTOR) \
  \
  template<typename Derived> \
  struct NAME##_retval<ArrayBase<Derived> > \
  { \
    typedef const Eigen::CwiseUnaryOp<Eigen::internal::FUNCTOR<typename Derived::Scalar>, const Derived> type; \
  }; \
  template<typename Derived> \
  struct NAME##_impl<ArrayBase<Derived> > \
  { \
    static inline typename NAME##_retval<ArrayBase<Derived> >::type run(const Eigen::ArrayBase<Derived>& x) \
    { \
      return typename NAME##_retval<ArrayBase<Derived> >::type(x.derived()); \
    } \
  };

namespace Eigen
{
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(real,scalar_real_op,real part,\sa ArrayBase::real)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(imag,scalar_imag_op,imaginary part,\sa ArrayBase::imag)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(conj,scalar_conjugate_op,complex conjugate,\sa ArrayBase::conjugate)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(inverse,scalar_inverse_op,inverse,\sa ArrayBase::inverse)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sin,scalar_sin_op,sine,\sa ArrayBase::sin)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cos,scalar_cos_op,cosine,\sa ArrayBase::cos)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(tan,scalar_tan_op,tangent,\sa ArrayBase::tan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(atan,scalar_atan_op,arc-tangent,\sa ArrayBase::atan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(asin,scalar_asin_op,arc-sine,\sa ArrayBase::asin)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(acos,scalar_acos_op,arc-consine,\sa ArrayBase::acos)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sinh,scalar_sinh_op,hyperbolic sine,\sa ArrayBase::sinh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cosh,scalar_cosh_op,hyperbolic cosine,\sa ArrayBase::cosh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(tanh,scalar_tanh_op,hyperbolic tangent,\sa ArrayBase::tanh)
#if EIGEN_HAS_CXX11_MATH
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(asinh,scalar_asinh_op,inverse hyperbolic sine,\sa ArrayBase::asinh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(acosh,scalar_acosh_op,inverse hyperbolic cosine,\sa ArrayBase::acosh)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(atanh,scalar_atanh_op,inverse hyperbolic tangent,\sa ArrayBase::atanh)
#endif
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(logistic,scalar_logistic_op,logistic function,\sa ArrayBase::logistic)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(lgamma,scalar_lgamma_op,natural logarithm of the gamma function,\sa ArrayBase::lgamma)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(digamma,scalar_digamma_op,derivative of lgamma,\sa ArrayBase::digamma)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(erf,scalar_erf_op,error function,\sa ArrayBase::erf)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(erfc,scalar_erfc_op,complement error function,\sa ArrayBase::erfc)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(ndtri,scalar_ndtri_op,inverse normal distribution function,\sa ArrayBase::ndtri)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(exp,scalar_exp_op,exponential,\sa ArrayBase::exp)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(expm1,scalar_expm1_op,exponential of a value minus 1,\sa ArrayBase::expm1)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log,scalar_log_op,natural logarithm,\sa Eigen::log10 DOXCOMMA ArrayBase::log)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log1p,scalar_log1p_op,natural logarithm of 1 plus the value,\sa ArrayBase::log1p)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log10,scalar_log10_op,base 10 logarithm,\sa Eigen::log DOXCOMMA ArrayBase::log10)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(log2,scalar_log2_op,base 2 logarithm,\sa Eigen::log DOXCOMMA ArrayBase::log2)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(abs,scalar_abs_op,absolute value,\sa ArrayBase::abs DOXCOMMA MatrixBase::cwiseAbs)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(abs2,scalar_abs2_op,squared absolute value,\sa ArrayBase::abs2 DOXCOMMA MatrixBase::cwiseAbs2)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(arg,scalar_arg_op,complex argument,\sa ArrayBase::arg DOXCOMMA MatrixBase::cwiseArg)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sqrt,scalar_sqrt_op,square root,\sa ArrayBase::sqrt DOXCOMMA MatrixBase::cwiseSqrt)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(rsqrt,scalar_rsqrt_op,reciprocal square root,\sa ArrayBase::rsqrt)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(square,scalar_square_op,square (power 2),\sa Eigen::abs2 DOXCOMMA Eigen::pow DOXCOMMA ArrayBase::square)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(cube,scalar_cube_op,cube (power 3),\sa Eigen::pow DOXCOMMA ArrayBase::cube)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(rint,scalar_rint_op,nearest integer,\sa Eigen::floor DOXCOMMA Eigen::ceil DOXCOMMA ArrayBase::round)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(round,scalar_round_op,nearest integer,\sa Eigen::floor DOXCOMMA Eigen::ceil DOXCOMMA ArrayBase::round)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(floor,scalar_floor_op,nearest integer not greater than the giben value,\sa Eigen::ceil DOXCOMMA ArrayBase::floor)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(ceil,scalar_ceil_op,nearest integer not less than the giben value,\sa Eigen::floor DOXCOMMA ArrayBase::ceil)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isnan,scalar_isnan_op,not-a-number test,\sa Eigen::isinf DOXCOMMA Eigen::isfinite DOXCOMMA ArrayBase::isnan)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isinf,scalar_isinf_op,infinite value test,\sa Eigen::isnan DOXCOMMA Eigen::isfinite DOXCOMMA ArrayBase::isinf)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(isfinite,scalar_isfinite_op,finite value test,\sa Eigen::isinf DOXCOMMA Eigen::isnan DOXCOMMA ArrayBase::isfinite)
  EIGEN_ARRAY_DECLARE_GLOBAL_UNARY(sign,scalar_sign_op,sign (or 0),\sa ArrayBase::sign)

  /** \returns an expression of the coefficient-wise power of \a x to the given constant \a exponent.
    *
    * \tparam ScalarExponent is the scalar type of \a exponent. It must be compatible with the scalar type of the given expression (\c Derived::Scalar).
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
#ifdef EIGEN_PARSED_BY_DOXYGEN
  template<typename Derived,typename ScalarExponent>
  inline const CwiseBinaryOp<internal::scalar_pow_op<Derived::Scalar,ScalarExponent>,Derived,Constant<ScalarExponent> >
  pow(const Eigen::ArrayBase<Derived>& x, const ScalarExponent& exponent);
#else
  template <typename Derived,typename ScalarExponent>
  EIGEN_DEVICE_FUNC inline
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(
    const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,typename internal::promote_scalar_arg<typename Derived::Scalar
                                                 EIGEN_COMMA ScalarExponent EIGEN_COMMA
                                                 EIGEN_SCALAR_BINARY_SUPPORTED(pow,typename Derived::Scalar,ScalarExponent)>::type,pow))
  pow(const Eigen::ArrayBase<Derived>& x, const ScalarExponent& exponent)
  {
    typedef typename internal::promote_scalar_arg<typename Derived::Scalar,ScalarExponent,
                                                  EIGEN_SCALAR_BINARY_SUPPORTED(pow,typename Derived::Scalar,ScalarExponent)>::type PromotedExponent;
    return EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,PromotedExponent,pow)(x.derived(),
           typename internal::plain_constant_type<Derived,PromotedExponent>::type(x.derived().rows(), x.derived().cols(), internal::scalar_constant_op<PromotedExponent>(exponent)));
  }
#endif

  /** \returns an expression of the coefficient-wise power of \a x to the given array of \a exponents.
    *
    * This function computes the coefficient-wise power.
    *
    * Example: \include Cwise_array_power_array.cpp
    * Output: \verbinclude Cwise_array_power_array.out
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
  template<typename Derived,typename ExponentDerived>
  inline const Eigen::CwiseBinaryOp<Eigen::internal::scalar_pow_op<typename Derived::Scalar, typename ExponentDerived::Scalar>, const Derived, const ExponentDerived>
  pow(const Eigen::ArrayBase<Derived>& x, const Eigen::ArrayBase<ExponentDerived>& exponents)
  {
    return Eigen::CwiseBinaryOp<Eigen::internal::scalar_pow_op<typename Derived::Scalar, typename ExponentDerived::Scalar>, const Derived, const ExponentDerived>(
      x.derived(),
      exponents.derived()
    );
  }

  /** \returns an expression of the coefficient-wise power of the scalar \a x to the given array of \a exponents.
    *
    * This function computes the coefficient-wise power between a scalar and an array of exponents.
    *
    * \tparam Scalar is the scalar type of \a x. It must be compatible with the scalar type of the given array expression (\c Derived::Scalar).
    *
    * Example: \include Cwise_scalar_power_array.cpp
    * Output: \verbinclude Cwise_scalar_power_array.out
    *
    * \sa ArrayBase::pow()
    *
    * \relates ArrayBase
    */
#ifdef EIGEN_PARSED_BY_DOXYGEN
  template<typename Scalar,typename Derived>
  inline const CwiseBinaryOp<internal::scalar_pow_op<Scalar,Derived::Scalar>,Constant<Scalar>,Derived>
  pow(const Scalar& x,const Eigen::ArrayBase<Derived>& x);
#else
  template <typename Scalar, typename Derived>
  EIGEN_DEVICE_FUNC inline
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(
    const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(typename internal::promote_scalar_arg<typename Derived::Scalar
                                                 EIGEN_COMMA Scalar EIGEN_COMMA
                                                 EIGEN_SCALAR_BINARY_SUPPORTED(pow,Scalar,typename Derived::Scalar)>::type,Derived,pow))
  pow(const Scalar& x, const Eigen::ArrayBase<Derived>& exponents) {
    typedef typename internal::promote_scalar_arg<typename Derived::Scalar,Scalar,
                                                  EIGEN_SCALAR_BINARY_SUPPORTED(pow,Scalar,typename Derived::Scalar)>::type PromotedScalar;
    return EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(PromotedScalar,Derived,pow)(
           typename internal::plain_constant_type<Derived,PromotedScalar>::type(exponents.derived().rows(), exponents.derived().cols(), internal::scalar_constant_op<PromotedScalar>(x)), exponents.derived());
  }
#endif


  namespace internal
  {
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(real,scalar_real_op)
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(imag,scalar_imag_op)
    EIGEN_ARRAY_DECLARE_GLOBAL_EIGEN_UNARY(abs2,scalar_abs2_op)
  }
}

// TODO: cleanly disable those functions that are not supported on Array (numext::real_ref, internal::random, internal::isApprox...)

#endif // EIGEN_GLOBAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/IO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_IO_H
#define EIGEN_IO_H

namespace Eigen { 

enum { DontAlignCols = 1 };
enum { StreamPrecision = -1,
       FullPrecision = -2 };

namespace internal {
template<typename Derived>
std::ostream & print_matrix(std::ostream & s, const Derived& _m, const IOFormat& fmt);
}

/** \class IOFormat
  * \ingroup Core_Module
  *
  * \brief Stores a set of parameters controlling the way matrices are printed
  *
  * List of available parameters:
  *  - \b precision number of digits for floating point values, or one of the special constants \c StreamPrecision and \c FullPrecision.
  *                 The default is the special value \c StreamPrecision which means to use the
  *                 stream's own precision setting, as set for instance using \c cout.precision(3). The other special value
  *                 \c FullPrecision means that the number of digits will be computed to match the full precision of each floating-point
  *                 type.
  *  - \b flags an OR-ed combination of flags, the default value is 0, the only currently available flag is \c DontAlignCols which
  *             allows to disable the alignment of columns, resulting in faster code.
  *  - \b coeffSeparator string printed between two coefficients of the same row
  *  - \b rowSeparator string printed between two rows
  *  - \b rowPrefix string printed at the beginning of each row
  *  - \b rowSuffix string printed at the end of each row
  *  - \b matPrefix string printed at the beginning of the matrix
  *  - \b matSuffix string printed at the end of the matrix
  *  - \b fill character printed to fill the empty space in aligned columns
  *
  * Example: \include IOFormat.cpp
  * Output: \verbinclude IOFormat.out
  *
  * \sa DenseBase::format(), class WithFormat
  */
struct IOFormat
{
  /** Default constructor, see class IOFormat for the meaning of the parameters */
  IOFormat(int _precision = StreamPrecision, int _flags = 0,
    const std::string& _coeffSeparator = " ",
    const std::string& _rowSeparator = "\n", const std::string& _rowPrefix="", const std::string& _rowSuffix="",
    const std::string& _matPrefix="", const std::string& _matSuffix="", const char _fill=' ')
  : matPrefix(_matPrefix), matSuffix(_matSuffix), rowPrefix(_rowPrefix), rowSuffix(_rowSuffix), rowSeparator(_rowSeparator),
    rowSpacer(""), coeffSeparator(_coeffSeparator), fill(_fill), precision(_precision), flags(_flags)
  {
    // TODO check if rowPrefix, rowSuffix or rowSeparator contains a newline
    // don't add rowSpacer if columns are not to be aligned
    if((flags & DontAlignCols))
      return;
    int i = int(matSuffix.length())-1;
    while (i>=0 && matSuffix[i]!='\n')
    {
      rowSpacer += ' ';
      i--;
    }
  }
  std::string matPrefix, matSuffix;
  std::string rowPrefix, rowSuffix, rowSeparator, rowSpacer;
  std::string coeffSeparator;
  char fill;
  int precision;
  int flags;
};

/** \class WithFormat
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing matrix output with given format
  *
  * \tparam ExpressionType the type of the object on which IO stream operations are performed
  *
  * This class represents an expression with stream operators controlled by a given IOFormat.
  * It is the return type of DenseBase::format()
  * and most of the time this is the only way it is used.
  *
  * See class IOFormat for some examples.
  *
  * \sa DenseBase::format(), class IOFormat
  */
template<typename ExpressionType>
class WithFormat
{
  public:

    WithFormat(const ExpressionType& matrix, const IOFormat& format)
      : m_matrix(matrix), m_format(format)
    {}

    friend std::ostream & operator << (std::ostream & s, const WithFormat& wf)
    {
      return internal::print_matrix(s, wf.m_matrix.eval(), wf.m_format);
    }

  protected:
    typename ExpressionType::Nested m_matrix;
    IOFormat m_format;
};

namespace internal {

// NOTE: This helper is kept for backward compatibility with previous code specializing
//       this internal::significant_decimals_impl structure. In the future we should directly
//       call digits10() which has been introduced in July 2016 in 3.3.
template<typename Scalar>
struct significant_decimals_impl
{
  static inline int run()
  {
    return NumTraits<Scalar>::digits10();
  }
};

/** \internal
  * print the matrix \a _m to the output stream \a s using the output format \a fmt */
template<typename Derived>
std::ostream & print_matrix(std::ostream & s, const Derived& _m, const IOFormat& fmt)
{
  using internal::is_same;
  using internal::conditional;

  if(_m.size() == 0)
  {
    s << fmt.matPrefix << fmt.matSuffix;
    return s;
  }
  
  typename Derived::Nested m = _m;
  typedef typename Derived::Scalar Scalar;
  typedef typename
      conditional<
          is_same<Scalar, char>::value ||
            is_same<Scalar, unsigned char>::value ||
            is_same<Scalar, numext::int8_t>::value ||
            is_same<Scalar, numext::uint8_t>::value,
          int,
          typename conditional<
              is_same<Scalar, std::complex<char> >::value ||
                is_same<Scalar, std::complex<unsigned char> >::value ||
                is_same<Scalar, std::complex<numext::int8_t> >::value ||
                is_same<Scalar, std::complex<numext::uint8_t> >::value,
              std::complex<int>,
              const Scalar&
            >::type
        >::type PrintType;

  Index width = 0;

  std::streamsize explicit_precision;
  if(fmt.precision == StreamPrecision)
  {
    explicit_precision = 0;
  }
  else if(fmt.precision == FullPrecision)
  {
    if (NumTraits<Scalar>::IsInteger)
    {
      explicit_precision = 0;
    }
    else
    {
      explicit_precision = significant_decimals_impl<Scalar>::run();
    }
  }
  else
  {
    explicit_precision = fmt.precision;
  }

  std::streamsize old_precision = 0;
  if(explicit_precision) old_precision = s.precision(explicit_precision);

  bool align_cols = !(fmt.flags & DontAlignCols);
  if(align_cols)
  {
    // compute the largest width
    for(Index j = 0; j < m.cols(); ++j)
      for(Index i = 0; i < m.rows(); ++i)
      {
        std::stringstream sstr;
        sstr.copyfmt(s);
        sstr << static_cast<PrintType>(m.coeff(i,j));
        width = std::max<Index>(width, Index(sstr.str().length()));
      }
  }
  std::streamsize old_width = s.width();
  char old_fill_character = s.fill();
  s << fmt.matPrefix;
  for(Index i = 0; i < m.rows(); ++i)
  {
    if (i)
      s << fmt.rowSpacer;
    s << fmt.rowPrefix;
    if(width) {
      s.fill(fmt.fill);
      s.width(width);
    }
    s << static_cast<PrintType>(m.coeff(i, 0));
    for(Index j = 1; j < m.cols(); ++j)
    {
      s << fmt.coeffSeparator;
      if(width) {
        s.fill(fmt.fill);
        s.width(width);
      }
      s << static_cast<PrintType>(m.coeff(i, j));
    }
    s << fmt.rowSuffix;
    if( i < m.rows() - 1)
      s << fmt.rowSeparator;
  }
  s << fmt.matSuffix;
  if(explicit_precision) s.precision(old_precision);
  if(width) {
    s.fill(old_fill_character);
    s.width(old_width);
  }
  return s;
}

} // end namespace internal

/** \relates DenseBase
  *
  * Outputs the matrix, to the given stream.
  *
  * If you wish to print the matrix with a format different than the default, use DenseBase::format().
  *
  * It is also possible to change the default format by defining EIGEN_DEFAULT_IO_FORMAT before including Eigen headers.
  * If not defined, this will automatically be defined to Eigen::IOFormat(), that is the Eigen::IOFormat with default parameters.
  *
  * \sa DenseBase::format()
  */
template<typename Derived>
std::ostream & operator <<
(std::ostream & s,
 const DenseBase<Derived> & m)
{
  return internal::print_matrix(s, m.eval(), EIGEN_DEFAULT_IO_FORMAT);
}

} // end namespace Eigen

#endif // EIGEN_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/IndexedView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INDEXED_VIEW_H
#define EIGEN_INDEXED_VIEW_H

namespace Eigen {

namespace internal {

template<typename XprType, typename RowIndices, typename ColIndices>
struct traits<IndexedView<XprType, RowIndices, ColIndices> >
 : traits<XprType>
{
  enum {
    RowsAtCompileTime = int(array_size<RowIndices>::value),
    ColsAtCompileTime = int(array_size<ColIndices>::value),
    MaxRowsAtCompileTime = RowsAtCompileTime != Dynamic ? int(RowsAtCompileTime) : Dynamic,
    MaxColsAtCompileTime = ColsAtCompileTime != Dynamic ? int(ColsAtCompileTime) : Dynamic,

    XprTypeIsRowMajor = (int(traits<XprType>::Flags)&RowMajorBit) != 0,
    IsRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
               : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
               : XprTypeIsRowMajor,

    RowIncr = int(get_compile_time_incr<RowIndices>::value),
    ColIncr = int(get_compile_time_incr<ColIndices>::value),
    InnerIncr = IsRowMajor ? ColIncr : RowIncr,
    OuterIncr = IsRowMajor ? RowIncr : ColIncr,

    HasSameStorageOrderAsXprType = (IsRowMajor == XprTypeIsRowMajor),
    XprInnerStride = HasSameStorageOrderAsXprType ? int(inner_stride_at_compile_time<XprType>::ret) : int(outer_stride_at_compile_time<XprType>::ret),
    XprOuterstride = HasSameStorageOrderAsXprType ? int(outer_stride_at_compile_time<XprType>::ret) : int(inner_stride_at_compile_time<XprType>::ret),

    InnerSize = XprTypeIsRowMajor ? ColsAtCompileTime : RowsAtCompileTime,
    IsBlockAlike = InnerIncr==1 && OuterIncr==1,
    IsInnerPannel = HasSameStorageOrderAsXprType && is_same<AllRange<InnerSize>,typename conditional<XprTypeIsRowMajor,ColIndices,RowIndices>::type>::value,

    InnerStrideAtCompileTime = InnerIncr<0 || InnerIncr==DynamicIndex || XprInnerStride==Dynamic ? Dynamic : XprInnerStride * InnerIncr,
    OuterStrideAtCompileTime = OuterIncr<0 || OuterIncr==DynamicIndex || XprOuterstride==Dynamic ? Dynamic : XprOuterstride * OuterIncr,

    ReturnAsScalar = is_same<RowIndices,SingleRange>::value && is_same<ColIndices,SingleRange>::value,
    ReturnAsBlock = (!ReturnAsScalar) && IsBlockAlike,
    ReturnAsIndexedView = (!ReturnAsScalar) && (!ReturnAsBlock),

    // FIXME we deal with compile-time strides if and only if we have DirectAccessBit flag,
    // but this is too strict regarding negative strides...
    DirectAccessMask = (int(InnerIncr)!=UndefinedIncr && int(OuterIncr)!=UndefinedIncr && InnerIncr>=0 && OuterIncr>=0) ? DirectAccessBit : 0,
    FlagsRowMajorBit = IsRowMajor ? RowMajorBit : 0,
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1) ? LinearAccessBit : 0,
    Flags = (traits<XprType>::Flags & (HereditaryBits | DirectAccessMask )) | FlagsLvalueBit | FlagsRowMajorBit | FlagsLinearAccessBit
  };

  typedef Block<XprType,RowsAtCompileTime,ColsAtCompileTime,IsInnerPannel> BlockType;
};

}

template<typename XprType, typename RowIndices, typename ColIndices, typename StorageKind>
class IndexedViewImpl;


/** \class IndexedView
  * \ingroup Core_Module
  *
  * \brief Expression of a non-sequential sub-matrix defined by arbitrary sequences of row and column indices
  *
  * \tparam XprType the type of the expression in which we are taking the intersections of sub-rows and sub-columns
  * \tparam RowIndices the type of the object defining the sequence of row indices
  * \tparam ColIndices the type of the object defining the sequence of column indices
  *
  * This class represents an expression of a sub-matrix (or sub-vector) defined as the intersection
  * of sub-sets of rows and columns, that are themself defined by generic sequences of row indices \f$ \{r_0,r_1,..r_{m-1}\} \f$
  * and column indices \f$ \{c_0,c_1,..c_{n-1} \}\f$. Let \f$ A \f$  be the nested matrix, then the resulting matrix \f$ B \f$ has \c m
  * rows and \c n columns, and its entries are given by: \f$ B(i,j) = A(r_i,c_j) \f$.
  *
  * The \c RowIndices and \c ColIndices types must be compatible with the following API:
  * \code
  * <integral type> operator[](Index) const;
  * Index size() const;
  * \endcode
  *
  * Typical supported types thus include:
  *  - std::vector<int>
  *  - std::valarray<int>
  *  - std::array<int>
  *  - Plain C arrays: int[N]
  *  - Eigen::ArrayXi
  *  - decltype(ArrayXi::LinSpaced(...))
  *  - Any view/expressions of the previous types
  *  - Eigen::ArithmeticSequence
  *  - Eigen::internal::AllRange      (helper for Eigen::all)
  *  - Eigen::internal::SingleRange  (helper for single index)
  *  - etc.
  *
  * In typical usages of %Eigen, this class should never be used directly. It is the return type of
  * DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * \sa class Block
  */
template<typename XprType, typename RowIndices, typename ColIndices>
class IndexedView : public IndexedViewImpl<XprType, RowIndices, ColIndices, typename internal::traits<XprType>::StorageKind>
{
public:
  typedef typename IndexedViewImpl<XprType, RowIndices, ColIndices, typename internal::traits<XprType>::StorageKind>::Base Base;
  EIGEN_GENERIC_PUBLIC_INTERFACE(IndexedView)
  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(IndexedView)

  typedef typename internal::ref_selector<XprType>::non_const_type MatrixTypeNested;
  typedef typename internal::remove_all<XprType>::type NestedExpression;

  template<typename T0, typename T1>
  IndexedView(XprType& xpr, const T0& rowIndices, const T1& colIndices)
    : m_xpr(xpr), m_rowIndices(rowIndices), m_colIndices(colIndices)
  {}

  /** \returns number of rows */
  Index rows() const { return internal::size(m_rowIndices); }

  /** \returns number of columns */
  Index cols() const { return internal::size(m_colIndices); }

  /** \returns the nested expression */
  const typename internal::remove_all<XprType>::type&
  nestedExpression() const { return m_xpr; }

  /** \returns the nested expression */
  typename internal::remove_reference<XprType>::type&
  nestedExpression() { return m_xpr; }

  /** \returns a const reference to the object storing/generating the row indices */
  const RowIndices& rowIndices() const { return m_rowIndices; }

  /** \returns a const reference to the object storing/generating the column indices */
  const ColIndices& colIndices() const { return m_colIndices; }

protected:
  MatrixTypeNested m_xpr;
  RowIndices m_rowIndices;
  ColIndices m_colIndices;
};


// Generic API dispatcher
template<typename XprType, typename RowIndices, typename ColIndices, typename StorageKind>
class IndexedViewImpl
  : public internal::generic_xpr_base<IndexedView<XprType, RowIndices, ColIndices> >::type
{
public:
  typedef typename internal::generic_xpr_base<IndexedView<XprType, RowIndices, ColIndices> >::type Base;
};

namespace internal {


template<typename ArgType, typename RowIndices, typename ColIndices>
struct unary_evaluator<IndexedView<ArgType, RowIndices, ColIndices>, IndexBased>
  : evaluator_base<IndexedView<ArgType, RowIndices, ColIndices> >
{
  typedef IndexedView<ArgType, RowIndices, ColIndices> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost /* TODO + cost of row/col index */,

    FlagsLinearAccessBit = (traits<XprType>::RowsAtCompileTime == 1 || traits<XprType>::ColsAtCompileTime == 1) ? LinearAccessBit : 0,

    FlagsRowMajorBit = traits<XprType>::FlagsRowMajorBit, 

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits & ~RowMajorBit /*| LinearAccessBit | DirectAccessBit*/)) | FlagsLinearAccessBit | FlagsRowMajorBit,

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_xpr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeff(Index row, Index col) const
  {
    return m_argImpl.coeff(m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index row, Index col)
  {
    return m_argImpl.coeffRef(m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Scalar& coeffRef(Index index)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeffRef( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar& coeffRef(Index index) const
  {
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeffRef( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const CoeffReturnType coeff(Index index) const
  {
    Index row = XprType::RowsAtCompileTime == 1 ? 0 : index;
    Index col = XprType::RowsAtCompileTime == 1 ? index : 0;
    return m_argImpl.coeff( m_xpr.rowIndices()[row], m_xpr.colIndices()[col]);
  }

protected:

  evaluator<ArgType> m_argImpl;
  const XprType& m_xpr;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_INDEXED_VIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Inverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INVERSE_H
#define EIGEN_INVERSE_H

namespace Eigen {

template<typename XprType,typename StorageKind> class InverseImpl;

namespace internal {

template<typename XprType>
struct traits<Inverse<XprType> >
  : traits<typename XprType::PlainObject>
{
  typedef typename XprType::PlainObject PlainObject;
  typedef traits<PlainObject> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit
  };
};

} // end namespace internal

/** \class Inverse
  *
  * \brief Expression of the inverse of another expression
  *
  * \tparam XprType the type of the expression we are taking the inverse
  *
  * This class represents an abstract expression of A.inverse()
  * and most of the time this is the only way it is used.
  *
  */
template<typename XprType>
class Inverse : public InverseImpl<XprType,typename internal::traits<XprType>::StorageKind>
{
public:
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename XprType::Scalar                            Scalar;
  typedef typename internal::ref_selector<XprType>::type      XprTypeNested;
  typedef typename internal::remove_all<XprTypeNested>::type  XprTypeNestedCleaned;
  typedef typename internal::ref_selector<Inverse>::type Nested;
  typedef typename internal::remove_all<XprType>::type NestedExpression;

  explicit EIGEN_DEVICE_FUNC Inverse(const XprType &xpr)
    : m_xpr(xpr)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR  Index rows() const EIGEN_NOEXCEPT { return m_xpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR  Index cols() const EIGEN_NOEXCEPT { return m_xpr.rows(); }

  EIGEN_DEVICE_FUNC const XprTypeNestedCleaned& nestedExpression() const { return m_xpr; }

protected:
  XprTypeNested m_xpr;
};

// Generic API dispatcher
template<typename XprType, typename StorageKind>
class InverseImpl
  : public internal::generic_xpr_base<Inverse<XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<Inverse<XprType> >::type Base;
  typedef typename XprType::Scalar Scalar;
private:

  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

namespace internal {

/** \internal
  * \brief Default evaluator for Inverse expression.
  *
  * This default evaluator for Inverse expression simply evaluate the inverse into a temporary
  * by a call to internal::call_assignment_no_alias.
  * Therefore, inverse implementers only have to specialize Assignment<Dst,Inverse<...>, ...> for
  * there own nested expression.
  *
  * \sa class Inverse
  */
template<typename ArgType>
struct unary_evaluator<Inverse<ArgType> >
  : public evaluator<typename Inverse<ArgType>::PlainObject>
{
  typedef Inverse<ArgType> InverseType;
  typedef typename InverseType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  enum { Flags = Base::Flags | EvalBeforeNestingBit };

  unary_evaluator(const InverseType& inv_xpr)
    : m_result(inv_xpr.rows(), inv_xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    internal::call_assignment_no_alias(m_result, inv_xpr);
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_INVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Map.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAP_H
#define EIGEN_MAP_H

namespace Eigen {

namespace internal {
template<typename PlainObjectType, int MapOptions, typename StrideType>
struct traits<Map<PlainObjectType, MapOptions, StrideType> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    PlainObjectTypeInnerSize = ((traits<PlainObjectType>::Flags&RowMajorBit)==RowMajorBit)
                             ? PlainObjectType::ColsAtCompileTime
                             : PlainObjectType::RowsAtCompileTime,

    InnerStrideAtCompileTime = StrideType::InnerStrideAtCompileTime == 0
                             ? int(PlainObjectType::InnerStrideAtCompileTime)
                             : int(StrideType::InnerStrideAtCompileTime),
    OuterStrideAtCompileTime = StrideType::OuterStrideAtCompileTime == 0
                             ? (InnerStrideAtCompileTime==Dynamic || PlainObjectTypeInnerSize==Dynamic
                                ? Dynamic
                                : int(InnerStrideAtCompileTime) * int(PlainObjectTypeInnerSize))
                             : int(StrideType::OuterStrideAtCompileTime),
    Alignment = int(MapOptions)&int(AlignedMask),
    Flags0 = TraitsBase::Flags & (~NestByRefBit),
    Flags = is_lvalue<PlainObjectType>::value ? int(Flags0) : (int(Flags0) & ~LvalueBit)
  };
private:
  enum { Options }; // Expressions don't have Options
};
}

/** \class Map
  * \ingroup Core_Module
  *
  * \brief A matrix or vector expression mapping an existing array of data.
  *
  * \tparam PlainObjectType the equivalent matrix type of the mapped data
  * \tparam MapOptions specifies the pointer alignment in bytes. It can be: \c #Aligned128, \c #Aligned64, \c #Aligned32, \c #Aligned16, \c #Aligned8 or \c #Unaligned.
  *                The default is \c #Unaligned.
  * \tparam StrideType optionally specifies strides. By default, Map assumes the memory layout
  *                   of an ordinary, contiguous array. This can be overridden by specifying strides.
  *                   The type passed here must be a specialization of the Stride template, see examples below.
  *
  * This class represents a matrix or vector expression mapping an existing array of data.
  * It can be used to let Eigen interface without any overhead with non-Eigen data structures,
  * such as plain C arrays or structures from other libraries. By default, it assumes that the
  * data is laid out contiguously in memory. You can however override this by explicitly specifying
  * inner and outer strides.
  *
  * Here's an example of simply mapping a contiguous array as a \ref TopicStorageOrders "column-major" matrix:
  * \include Map_simple.cpp
  * Output: \verbinclude Map_simple.out
  *
  * If you need to map non-contiguous arrays, you can do so by specifying strides:
  *
  * Here's an example of mapping an array as a vector, specifying an inner stride, that is, the pointer
  * increment between two consecutive coefficients. Here, we're specifying the inner stride as a compile-time
  * fixed value.
  * \include Map_inner_stride.cpp
  * Output: \verbinclude Map_inner_stride.out
  *
  * Here's an example of mapping an array while specifying an outer stride. Here, since we're mapping
  * as a column-major matrix, 'outer stride' means the pointer increment between two consecutive columns.
  * Here, we're specifying the outer stride as a runtime parameter. Note that here \c OuterStride<> is
  * a short version of \c OuterStride<Dynamic> because the default template parameter of OuterStride
  * is  \c Dynamic
  * \include Map_outer_stride.cpp
  * Output: \verbinclude Map_outer_stride.out
  *
  * For more details and for an example of specifying both an inner and an outer stride, see class Stride.
  *
  * \b Tip: to change the array of data mapped by a Map object, you can use the C++
  * placement new syntax:
  *
  * Example: \include Map_placement_new.cpp
  * Output: \verbinclude Map_placement_new.out
  *
  * This class is the return type of PlainObjectBase::Map() but can also be used directly.
  *
  * \sa PlainObjectBase::Map(), \ref TopicStorageOrders
  */
template<typename PlainObjectType, int MapOptions, typename StrideType> class Map
  : public MapBase<Map<PlainObjectType, MapOptions, StrideType> >
{
  public:

    typedef MapBase<Map> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Map)

    typedef typename Base::PointerType PointerType;
    typedef PointerType PointerArgType;
    EIGEN_DEVICE_FUNC
    inline PointerType cast_to_pointer_type(PointerArgType ptr) { return ptr; }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return StrideType::InnerStrideAtCompileTime != 0 ? m_stride.inner() : 1;
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return StrideType::OuterStrideAtCompileTime != 0 ? m_stride.outer()
           : internal::traits<Map>::OuterStrideAtCompileTime != Dynamic ? Index(internal::traits<Map>::OuterStrideAtCompileTime)
           : IsVectorAtCompileTime ? (this->size() * innerStride())
           : int(Flags)&RowMajorBit ? (this->cols() * innerStride())
           : (this->rows() * innerStride());
    }

    /** Constructor in the fixed-size case.
      *
      * \param dataPtr pointer to the array to map
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    explicit inline Map(PointerArgType dataPtr, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr)), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    /** Constructor in the dynamic-size vector case.
      *
      * \param dataPtr pointer to the array to map
      * \param size the size of the vector expression
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    inline Map(PointerArgType dataPtr, Index size, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr), size), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    /** Constructor in the dynamic-size matrix case.
      *
      * \param dataPtr pointer to the array to map
      * \param rows the number of rows of the matrix expression
      * \param cols the number of columns of the matrix expression
      * \param stride optional Stride object, passing the strides.
      */
    EIGEN_DEVICE_FUNC
    inline Map(PointerArgType dataPtr, Index rows, Index cols, const StrideType& stride = StrideType())
      : Base(cast_to_pointer_type(dataPtr), rows, cols), m_stride(stride)
    {
      PlainObjectType::Base::_check_template_params();
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)

  protected:
    StrideType m_stride;
};


} // end namespace Eigen

#endif // EIGEN_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/MapBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAPBASE_H
#define EIGEN_MAPBASE_H

#define EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived) \
      EIGEN_STATIC_ASSERT((int(internal::evaluator<Derived>::Flags) & LinearAccessBit) || Derived::IsVectorAtCompileTime, \
                          YOU_ARE_TRYING_TO_USE_AN_INDEX_BASED_ACCESSOR_ON_AN_EXPRESSION_THAT_DOES_NOT_SUPPORT_THAT)

namespace Eigen {

/** \ingroup Core_Module
  *
  * \brief Base class for dense Map and Block expression with direct access
  *
  * This base class provides the const low-level accessors (e.g. coeff, coeffRef) of dense
  * Map and Block objects with direct access.
  * Typical users do not have to directly deal with this class.
  *
  * This class can be extended by through the macro plugin \c EIGEN_MAPBASE_PLUGIN.
  * See \link TopicCustomizing_Plugins customizing Eigen \endlink for details.
  *
  * The \c Derived class has to provide the following two methods describing the memory layout:
  *  \code Index innerStride() const; \endcode
  *  \code Index outerStride() const; \endcode
  *
  * \sa class Map, class Block
  */
template<typename Derived> class MapBase<Derived, ReadOnlyAccessors>
  : public internal::dense_xpr_base<Derived>::type
{
  public:

    typedef typename internal::dense_xpr_base<Derived>::type Base;
    enum {
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      InnerStrideAtCompileTime = internal::traits<Derived>::InnerStrideAtCompileTime,
      SizeAtCompileTime = Base::SizeAtCompileTime
    };

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         Scalar *,
                         const Scalar *>::type
                     PointerType;

    using Base::derived;
//    using Base::RowsAtCompileTime;
//    using Base::ColsAtCompileTime;
//    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;
    using Base::IsRowMajor;

    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::eval;

    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;

    // bug 217 - compile error on ICC 11.1
    using Base::operator=;

    typedef typename Base::CoeffReturnType CoeffReturnType;

    /** \copydoc DenseBase::rows() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_rows.value(); }
    /** \copydoc DenseBase::cols() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_cols.value(); }

    /** Returns a pointer to the first coefficient of the matrix or vector.
      *
      * \note When addressing this data, make sure to honor the strides returned by innerStride() and outerStride().
      *
      * \sa innerStride(), outerStride()
      */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const { return m_data; }

    /** \copydoc PlainObjectBase::coeff(Index,Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeff(Index rowId, Index colId) const
    {
      return m_data[colId * colStride() + rowId * rowStride()];
    }

    /** \copydoc PlainObjectBase::coeff(Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeff(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return m_data[index * innerStride()];
    }

    /** \copydoc PlainObjectBase::coeffRef(Index,Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return this->m_data[colId * colStride() + rowId * rowStride()];
    }

    /** \copydoc PlainObjectBase::coeffRef(Index) const */
    EIGEN_DEVICE_FUNC
    inline const Scalar& coeffRef(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return this->m_data[index * innerStride()];
    }

    /** \internal */
    template<int LoadMode>
    inline PacketScalar packet(Index rowId, Index colId) const
    {
      return internal::ploadt<PacketScalar, LoadMode>
               (m_data + (colId * colStride() + rowId * rowStride()));
    }

    /** \internal */
    template<int LoadMode>
    inline PacketScalar packet(Index index) const
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return internal::ploadt<PacketScalar, LoadMode>(m_data + index * innerStride());
    }

    /** \internal Constructor for fixed size matrices or vectors */
    EIGEN_DEVICE_FUNC
    explicit inline MapBase(PointerType dataPtr) : m_data(dataPtr), m_rows(RowsAtCompileTime), m_cols(ColsAtCompileTime)
    {
      EIGEN_STATIC_ASSERT_FIXED_SIZE(Derived)
      checkSanity<Derived>();
    }

    /** \internal Constructor for dynamically sized vectors */
    EIGEN_DEVICE_FUNC
    inline MapBase(PointerType dataPtr, Index vecSize)
            : m_data(dataPtr),
              m_rows(RowsAtCompileTime == Dynamic ? vecSize : Index(RowsAtCompileTime)),
              m_cols(ColsAtCompileTime == Dynamic ? vecSize : Index(ColsAtCompileTime))
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      eigen_assert(vecSize >= 0);
      eigen_assert(dataPtr == 0 || SizeAtCompileTime == Dynamic || SizeAtCompileTime == vecSize);
      checkSanity<Derived>();
    }

    /** \internal Constructor for dynamically sized matrices */
    EIGEN_DEVICE_FUNC
    inline MapBase(PointerType dataPtr, Index rows, Index cols)
            : m_data(dataPtr), m_rows(rows), m_cols(cols)
    {
      eigen_assert( (dataPtr == 0)
              || (   rows >= 0 && (RowsAtCompileTime == Dynamic || RowsAtCompileTime == rows)
                  && cols >= 0 && (ColsAtCompileTime == Dynamic || ColsAtCompileTime == cols)));
      checkSanity<Derived>();
    }

    #ifdef EIGEN_MAPBASE_PLUGIN
    #include EIGEN_MAPBASE_PLUGIN
    #endif

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MapBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MapBase)

    template<typename T>
    EIGEN_DEVICE_FUNC
    void checkSanity(typename internal::enable_if<(internal::traits<T>::Alignment>0),void*>::type = 0) const
    {
#if EIGEN_MAX_ALIGN_BYTES>0
      // innerStride() is not set yet when this function is called, so we optimistically assume the lowest plausible value:
      const Index minInnerStride = InnerStrideAtCompileTime == Dynamic ? 1 : Index(InnerStrideAtCompileTime);
      EIGEN_ONLY_USED_FOR_DEBUG(minInnerStride);
      eigen_assert((   ((internal::UIntPtr(m_data) % internal::traits<Derived>::Alignment) == 0)
                    || (cols() * rows() * minInnerStride * sizeof(Scalar)) < internal::traits<Derived>::Alignment ) && "data is not aligned");
#endif
    }

    template<typename T>
    EIGEN_DEVICE_FUNC
    void checkSanity(typename internal::enable_if<internal::traits<T>::Alignment==0,void*>::type = 0) const
    {}

    PointerType m_data;
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_rows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_cols;
};

/** \ingroup Core_Module
  *
  * \brief Base class for non-const dense Map and Block expression with direct access
  *
  * This base class provides the non-const low-level accessors (e.g. coeff and coeffRef) of
  * dense Map and Block objects with direct access.
  * It inherits MapBase<Derived, ReadOnlyAccessors> which defines the const variant for reading specific entries.
  *
  * \sa class Map, class Block
  */
template<typename Derived> class MapBase<Derived, WriteAccessors>
  : public MapBase<Derived, ReadOnlyAccessors>
{
    typedef MapBase<Derived, ReadOnlyAccessors> ReadOnlyMapBase;
  public:

    typedef MapBase<Derived, ReadOnlyAccessors> Base;

    typedef typename Base::Scalar Scalar;
    typedef typename Base::PacketScalar PacketScalar;
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::PointerType PointerType;

    using Base::derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;

    using Base::innerStride;
    using Base::outerStride;
    using Base::rowStride;
    using Base::colStride;

    typedef typename internal::conditional<
                    internal::is_lvalue<Derived>::value,
                    Scalar,
                    const Scalar
                  >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC
    inline const Scalar* data() const { return this->m_data; }
    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue* data() { return this->m_data; } // no const-cast here so non-const-correct code will give a compile error

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue& coeffRef(Index row, Index col)
    {
      return this->m_data[col * colStride() + row * rowStride()];
    }

    EIGEN_DEVICE_FUNC
    inline ScalarWithConstIfNotLvalue& coeffRef(Index index)
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      return this->m_data[index * innerStride()];
    }

    template<int StoreMode>
    inline void writePacket(Index row, Index col, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>
               (this->m_data + (col * colStride() + row * rowStride()), val);
    }

    template<int StoreMode>
    inline void writePacket(Index index, const PacketScalar& val)
    {
      EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS(Derived)
      internal::pstoret<Scalar, PacketScalar, StoreMode>
                (this->m_data + index * innerStride(), val);
    }

    EIGEN_DEVICE_FUNC explicit inline MapBase(PointerType dataPtr) : Base(dataPtr) {}
    EIGEN_DEVICE_FUNC inline MapBase(PointerType dataPtr, Index vecSize) : Base(dataPtr, vecSize) {}
    EIGEN_DEVICE_FUNC inline MapBase(PointerType dataPtr, Index rows, Index cols) : Base(dataPtr, rows, cols) {}

    EIGEN_DEVICE_FUNC
    Derived& operator=(const MapBase& other)
    {
      ReadOnlyMapBase::Base::operator=(other);
      return derived();
    }

    // In theory we could simply refer to Base:Base::operator=, but MSVC does not like Base::Base,
    // see bugs 821 and 920.
    using ReadOnlyMapBase::Base::operator=;
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MapBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MapBase)
};

#undef EIGEN_STATIC_ASSERT_INDEX_BASED_ACCESS

} // end namespace Eigen

#endif // EIGEN_MAPBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (c) 2021, NVIDIA CORPORATION. All rights reserved.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATHFUNCTIONS_H
#define EIGEN_MATHFUNCTIONS_H

// TODO this should better be moved to NumTraits
// Source: WolframAlpha
#define EIGEN_PI    3.141592653589793238462643383279502884197169399375105820974944592307816406L
#define EIGEN_LOG2E 1.442695040888963407359924681001892137426645954152985934135449406931109219L
#define EIGEN_LN2   0.693147180559945309417232121458176568075500134360255254120680009493393621L

namespace Eigen {

// On WINCE, std::abs is defined for int only, so let's defined our own overloads:
// This issue has been confirmed with MSVC 2008 only, but the issue might exist for more recent versions too.
#if EIGEN_OS_WINCE && EIGEN_COMP_MSVC && EIGEN_COMP_MSVC<=1500
long        abs(long        x) { return (labs(x));  }
double      abs(double      x) { return (fabs(x));  }
float       abs(float       x) { return (fabsf(x)); }
long double abs(long double x) { return (fabsl(x)); }
#endif

namespace internal {

/** \internal \class global_math_functions_filtering_base
  *
  * What it does:
  * Defines a typedef 'type' as follows:
  * - if type T has a member typedef Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl, then
  *   global_math_functions_filtering_base<T>::type is a typedef for it.
  * - otherwise, global_math_functions_filtering_base<T>::type is a typedef for T.
  *
  * How it's used:
  * To allow to defined the global math functions (like sin...) in certain cases, like the Array expressions.
  * When you do sin(array1+array2), the object array1+array2 has a complicated expression type, all what you want to know
  * is that it inherits ArrayBase. So we implement a partial specialization of sin_impl for ArrayBase<Derived>.
  * So we must make sure to use sin_impl<ArrayBase<Derived> > and not sin_impl<Derived>, otherwise our partial specialization
  * won't be used. How does sin know that? That's exactly what global_math_functions_filtering_base tells it.
  *
  * How it's implemented:
  * SFINAE in the style of enable_if. Highly susceptible of breaking compilers. With GCC, it sure does work, but if you replace
  * the typename dummy by an integer template parameter, it doesn't work anymore!
  */

template<typename T, typename dummy = void>
struct global_math_functions_filtering_base
{
  typedef T type;
};

template<typename T> struct always_void { typedef void type; };

template<typename T>
struct global_math_functions_filtering_base
  <T,
   typename always_void<typename T::Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl>::type
  >
{
  typedef typename T::Eigen_BaseClassForSpecializationOfGlobalMathFuncImpl type;
};

#define EIGEN_MATHFUNC_IMPL(func, scalar) Eigen::internal::func##_impl<typename Eigen::internal::global_math_functions_filtering_base<scalar>::type>
#define EIGEN_MATHFUNC_RETVAL(func, scalar) typename Eigen::internal::func##_retval<typename Eigen::internal::global_math_functions_filtering_base<scalar>::type>::type

/****************************************************************************
* Implementation of real                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct real_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x;
  }
};

template<typename Scalar>
struct real_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    using std::real;
    return real(x);
  }
};

template<typename Scalar> struct real_impl : real_default_impl<Scalar> {};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct real_impl<std::complex<T> >
{
  typedef T RealScalar;
  EIGEN_DEVICE_FUNC
  static inline T run(const std::complex<T>& x)
  {
    return x.real();
  }
};
#endif

template<typename Scalar>
struct real_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of imag                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct imag_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar&)
  {
    return RealScalar(0);
  }
};

template<typename Scalar>
struct imag_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    using std::imag;
    return imag(x);
  }
};

template<typename Scalar> struct imag_impl : imag_default_impl<Scalar> {};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct imag_impl<std::complex<T> >
{
  typedef T RealScalar;
  EIGEN_DEVICE_FUNC
  static inline T run(const std::complex<T>& x)
  {
    return x.imag();
  }
};
#endif

template<typename Scalar>
struct imag_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of real_ref                                             *
****************************************************************************/

template<typename Scalar>
struct real_ref_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar& run(Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[0];
  }
  EIGEN_DEVICE_FUNC
  static inline const RealScalar& run(const Scalar& x)
  {
    return reinterpret_cast<const RealScalar*>(&x)[0];
  }
};

template<typename Scalar>
struct real_ref_retval
{
  typedef typename NumTraits<Scalar>::Real & type;
};

/****************************************************************************
* Implementation of imag_ref                                             *
****************************************************************************/

template<typename Scalar, bool IsComplex>
struct imag_ref_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar& run(Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[1];
  }
  EIGEN_DEVICE_FUNC
  static inline const RealScalar& run(const Scalar& x)
  {
    return reinterpret_cast<RealScalar*>(&x)[1];
  }
};

template<typename Scalar>
struct imag_ref_default_impl<Scalar, false>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Scalar run(Scalar&)
  {
    return Scalar(0);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline const Scalar run(const Scalar&)
  {
    return Scalar(0);
  }
};

template<typename Scalar>
struct imag_ref_impl : imag_ref_default_impl<Scalar, NumTraits<Scalar>::IsComplex> {};

template<typename Scalar>
struct imag_ref_retval
{
  typedef typename NumTraits<Scalar>::Real & type;
};

/****************************************************************************
* Implementation of conj                                                 *
****************************************************************************/

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct conj_default_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    return x;
  }
};

template<typename Scalar>
struct conj_default_impl<Scalar,true>
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    using std::conj;
    return conj(x);
  }
};

template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct conj_impl : conj_default_impl<Scalar, IsComplex> {};

template<typename Scalar>
struct conj_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of abs2                                                 *
****************************************************************************/

template<typename Scalar,bool IsComplex>
struct abs2_impl_default
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x*x;
  }
};

template<typename Scalar>
struct abs2_impl_default<Scalar, true> // IsComplex
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return x.real()*x.real() + x.imag()*x.imag();
  }
};

template<typename Scalar>
struct abs2_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return abs2_impl_default<Scalar,NumTraits<Scalar>::IsComplex>::run(x);
  }
};

template<typename Scalar>
struct abs2_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of sqrt/rsqrt                                             *
****************************************************************************/

template<typename Scalar>
struct sqrt_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(sqrt);
    return sqrt(x);
  }
};

// Complex sqrt defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_sqrt(const std::complex<T>& a_x);

// Custom implementation is faster than `std::sqrt`, works on
// GPU, and correctly handles special cases (unlike MSVC).
template<typename T>
struct sqrt_impl<std::complex<T> >
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE std::complex<T> run(const std::complex<T>& x)
  {
    return complex_sqrt<T>(x);
  }
};

template<typename Scalar>
struct sqrt_retval
{
  typedef Scalar type;
};

// Default implementation relies on numext::sqrt, at bottom of file.
template<typename T>
struct rsqrt_impl;

// Complex rsqrt defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_rsqrt(const std::complex<T>& a_x);

template<typename T>
struct rsqrt_impl<std::complex<T> >
{
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE std::complex<T> run(const std::complex<T>& x)
  {
    return complex_rsqrt<T>(x);
  }
};

template<typename Scalar>
struct rsqrt_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of norm1                                                *
****************************************************************************/

template<typename Scalar, bool IsComplex>
struct norm1_default_impl;

template<typename Scalar>
struct norm1_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    EIGEN_USING_STD(abs);
    return abs(x.real()) + abs(x.imag());
  }
};

template<typename Scalar>
struct norm1_default_impl<Scalar, false>
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(abs);
    return abs(x);
  }
};

template<typename Scalar>
struct norm1_impl : norm1_default_impl<Scalar, NumTraits<Scalar>::IsComplex> {};

template<typename Scalar>
struct norm1_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of hypot                                                *
****************************************************************************/

template<typename Scalar> struct hypot_impl;

template<typename Scalar>
struct hypot_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of cast                                                 *
****************************************************************************/

template<typename OldType, typename NewType, typename EnableIf = void>
struct cast_impl
{
  EIGEN_DEVICE_FUNC
  static inline NewType run(const OldType& x)
  {
    return static_cast<NewType>(x);
  }
};

// Casting from S -> Complex<T> leads to an implicit conversion from S to T,
// generating warnings on clang.  Here we explicitly cast the real component.
template<typename OldType, typename NewType>
struct cast_impl<OldType, NewType,
  typename internal::enable_if<
    !NumTraits<OldType>::IsComplex && NumTraits<NewType>::IsComplex
  >::type>
{
  EIGEN_DEVICE_FUNC
  static inline NewType run(const OldType& x)
  {
    typedef typename NumTraits<NewType>::Real NewReal;
    return static_cast<NewType>(static_cast<NewReal>(x));
  }
};

// here, for once, we're plainly returning NewType: we don't want cast to do weird things.

template<typename OldType, typename NewType>
EIGEN_DEVICE_FUNC
inline NewType cast(const OldType& x)
{
  return cast_impl<OldType, NewType>::run(x);
}

/****************************************************************************
* Implementation of round                                                   *
****************************************************************************/

template<typename Scalar>
struct round_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
#if EIGEN_HAS_CXX11_MATH
    EIGEN_USING_STD(round);
#endif
    return Scalar(round(x));
  }
};

#if !EIGEN_HAS_CXX11_MATH
#if EIGEN_HAS_C99_MATH
// Use ::roundf for float.
template<>
struct round_impl<float> {
  EIGEN_DEVICE_FUNC
  static inline float run(const float& x)
  {
    return ::roundf(x);
  }
};
#else
template<typename Scalar>
struct round_using_floor_ceil_impl
{
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
    // Without C99 round/roundf, resort to floor/ceil.
    EIGEN_USING_STD(floor);
    EIGEN_USING_STD(ceil);
    // If not enough precision to resolve a decimal at all, return the input.
    // Otherwise, adding 0.5 can trigger an increment by 1.
    const Scalar limit = Scalar(1ull << (NumTraits<Scalar>::digits() - 1));
    if (x >= limit || x <= -limit) {
      return x;
    }
    return (x > Scalar(0)) ? Scalar(floor(x + Scalar(0.5))) : Scalar(ceil(x - Scalar(0.5)));
  }
};

template<>
struct round_impl<float> : round_using_floor_ceil_impl<float> {};

template<>
struct round_impl<double> : round_using_floor_ceil_impl<double> {};
#endif // EIGEN_HAS_C99_MATH
#endif // !EIGEN_HAS_CXX11_MATH

template<typename Scalar>
struct round_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of rint                                                    *
****************************************************************************/

template<typename Scalar>
struct rint_impl {
  EIGEN_DEVICE_FUNC
  static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT((!NumTraits<Scalar>::IsComplex), NUMERIC_TYPE_MUST_BE_REAL)
#if EIGEN_HAS_CXX11_MATH
      EIGEN_USING_STD(rint);
#endif
    return rint(x);
  }
};

#if !EIGEN_HAS_CXX11_MATH
template<>
struct rint_impl<double> {
  EIGEN_DEVICE_FUNC
  static inline double run(const double& x)
  {
    return ::rint(x);
  }
};
template<>
struct rint_impl<float> {
  EIGEN_DEVICE_FUNC
  static inline float run(const float& x)
  {
    return ::rintf(x);
  }
};
#endif

template<typename Scalar>
struct rint_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of arg                                                     *
****************************************************************************/

// Visual Studio 2017 has a bug where arg(float) returns 0 for negative inputs.
// This seems to be fixed in VS 2019.
#if EIGEN_HAS_CXX11_MATH && (!EIGEN_COMP_MSVC || EIGEN_COMP_MSVC >= 1920)
// std::arg is only defined for types of std::complex, or integer types or float/double/long double
template<typename Scalar,
          bool HasStdImpl = NumTraits<Scalar>::IsComplex || is_integral<Scalar>::value
                            || is_same<Scalar, float>::value || is_same<Scalar, double>::value
                            || is_same<Scalar, long double>::value >
struct arg_default_impl;

template<typename Scalar>
struct arg_default_impl<Scalar, true> {
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    #if defined(EIGEN_HIP_DEVICE_COMPILE)
    // HIP does not seem to have a native device side implementation for the math routine "arg"
    using std::arg;
    #else
    EIGEN_USING_STD(arg);
    #endif
    return static_cast<RealScalar>(arg(x));
  }
};

// Must be non-complex floating-point type (e.g. half/bfloat16).
template<typename Scalar>
struct arg_default_impl<Scalar, false> {
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return (x < Scalar(0)) ? RealScalar(EIGEN_PI) : RealScalar(0);
  }
};
#else
template<typename Scalar, bool IsComplex = NumTraits<Scalar>::IsComplex>
struct arg_default_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    return (x < RealScalar(0)) ? RealScalar(EIGEN_PI) : RealScalar(0);
  }
};

template<typename Scalar>
struct arg_default_impl<Scalar,true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline RealScalar run(const Scalar& x)
  {
    EIGEN_USING_STD(arg);
    return arg(x);
  }
};
#endif
template<typename Scalar> struct arg_impl : arg_default_impl<Scalar> {};

template<typename Scalar>
struct arg_retval
{
  typedef typename NumTraits<Scalar>::Real type;
};

/****************************************************************************
* Implementation of expm1                                                   *
****************************************************************************/

// This implementation is based on GSL Math's expm1.
namespace std_fallback {
  // fallback expm1 implementation in case there is no expm1(Scalar) function in namespace of Scalar,
  // or that there is no suitable std::expm1 function available. Implementation
  // attributed to Kahan. See: http://www.plunk.org/~hatch/rightway.php.
  template<typename Scalar>
  EIGEN_DEVICE_FUNC inline Scalar expm1(const Scalar& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_USING_STD(exp);
    Scalar u = exp(x);
    if (numext::equal_strict(u, Scalar(1))) {
      return x;
    }
    Scalar um1 = u - RealScalar(1);
    if (numext::equal_strict(um1, Scalar(-1))) {
      return RealScalar(-1);
    }

    EIGEN_USING_STD(log);
    Scalar logu = log(u);
    return numext::equal_strict(u, logu) ? u : (u - RealScalar(1)) * x / logu;
  }
}

template<typename Scalar>
struct expm1_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    #if EIGEN_HAS_CXX11_MATH
    using std::expm1;
    #else
    using std_fallback::expm1;
    #endif
    return expm1(x);
  }
};

template<typename Scalar>
struct expm1_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of log                                                     *
****************************************************************************/

// Complex log defined in MathFunctionsImpl.h.
template<typename T> EIGEN_DEVICE_FUNC std::complex<T> complex_log(const std::complex<T>& z);

template<typename Scalar>
struct log_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_USING_STD(log);
    return static_cast<Scalar>(log(x));
  }
};

template<typename Scalar>
struct log_impl<std::complex<Scalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<Scalar> run(const std::complex<Scalar>& z)
  {
    return complex_log(z);
  }
};

/****************************************************************************
* Implementation of log1p                                                   *
****************************************************************************/

namespace std_fallback {
  // fallback log1p implementation in case there is no log1p(Scalar) function in namespace of Scalar,
  // or that there is no suitable std::log1p function available
  template<typename Scalar>
  EIGEN_DEVICE_FUNC inline Scalar log1p(const Scalar& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    typedef typename NumTraits<Scalar>::Real RealScalar;
    EIGEN_USING_STD(log);
    Scalar x1p = RealScalar(1) + x;
    Scalar log_1p = log_impl<Scalar>::run(x1p);
    const bool is_small = numext::equal_strict(x1p, Scalar(1));
    const bool is_inf = numext::equal_strict(x1p, log_1p);
    return (is_small || is_inf) ? x : x * (log_1p / (x1p - RealScalar(1)));
  }
}

template<typename Scalar>
struct log1p_impl {
  EIGEN_DEVICE_FUNC static inline Scalar run(const Scalar& x)
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar)
    #if EIGEN_HAS_CXX11_MATH
    using std::log1p;
    #else
    using std_fallback::log1p;
    #endif
    return log1p(x);
  }
};

// Specialization for complex types that are not supported by std::log1p.
template <typename RealScalar>
struct log1p_impl<std::complex<RealScalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<RealScalar> run(
      const std::complex<RealScalar>& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(RealScalar)
    return std_fallback::log1p(x);
  }
};

template<typename Scalar>
struct log1p_retval
{
  typedef Scalar type;
};

/****************************************************************************
* Implementation of pow                                                  *
****************************************************************************/

template<typename ScalarX,typename ScalarY, bool IsInteger = NumTraits<ScalarX>::IsInteger&&NumTraits<ScalarY>::IsInteger>
struct pow_impl
{
  //typedef Scalar retval;
  typedef typename ScalarBinaryOpTraits<ScalarX,ScalarY,internal::scalar_pow_op<ScalarX,ScalarY> >::ReturnType result_type;
  static EIGEN_DEVICE_FUNC inline result_type run(const ScalarX& x, const ScalarY& y)
  {
    EIGEN_USING_STD(pow);
    return pow(x, y);
  }
};

template<typename ScalarX,typename ScalarY>
struct pow_impl<ScalarX,ScalarY, true>
{
  typedef ScalarX result_type;
  static EIGEN_DEVICE_FUNC inline ScalarX run(ScalarX x, ScalarY y)
  {
    ScalarX res(1);
    eigen_assert(!NumTraits<ScalarY>::IsSigned || y >= 0);
    if(y & 1) res *= x;
    y >>= 1;
    while(y)
    {
      x *= x;
      if(y&1) res *= x;
      y >>= 1;
    }
    return res;
  }
};

/****************************************************************************
* Implementation of random                                               *
****************************************************************************/

template<typename Scalar,
         bool IsComplex,
         bool IsInteger>
struct random_default_impl {};

template<typename Scalar>
struct random_impl : random_default_impl<Scalar, NumTraits<Scalar>::IsComplex, NumTraits<Scalar>::IsInteger> {};

template<typename Scalar>
struct random_retval
{
  typedef Scalar type;
};

template<typename Scalar> inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random(const Scalar& x, const Scalar& y);
template<typename Scalar> inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random();

template<typename Scalar>
struct random_default_impl<Scalar, false, false>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    return x + (y-x) * Scalar(std::rand()) / Scalar(RAND_MAX);
  }
  static inline Scalar run()
  {
    return run(Scalar(NumTraits<Scalar>::IsSigned ? -1 : 0), Scalar(1));
  }
};

enum {
  meta_floor_log2_terminate,
  meta_floor_log2_move_up,
  meta_floor_log2_move_down,
  meta_floor_log2_bogus
};

template<unsigned int n, int lower, int upper> struct meta_floor_log2_selector
{
  enum { middle = (lower + upper) / 2,
         value = (upper <= lower + 1) ? int(meta_floor_log2_terminate)
               : (n < (1 << middle)) ? int(meta_floor_log2_move_down)
               : (n==0) ? int(meta_floor_log2_bogus)
               : int(meta_floor_log2_move_up)
  };
};

template<unsigned int n,
         int lower = 0,
         int upper = sizeof(unsigned int) * CHAR_BIT - 1,
         int selector = meta_floor_log2_selector<n, lower, upper>::value>
struct meta_floor_log2 {};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_move_down>
{
  enum { value = meta_floor_log2<n, lower, meta_floor_log2_selector<n, lower, upper>::middle>::value };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_move_up>
{
  enum { value = meta_floor_log2<n, meta_floor_log2_selector<n, lower, upper>::middle, upper>::value };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_terminate>
{
  enum { value = (n >= ((unsigned int)(1) << (lower+1))) ? lower+1 : lower };
};

template<unsigned int n, int lower, int upper>
struct meta_floor_log2<n, lower, upper, meta_floor_log2_bogus>
{
  // no value, error at compile time
};

template<typename Scalar>
struct random_default_impl<Scalar, false, true>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    if (y <= x)
      return x;
    // ScalarU is the unsigned counterpart of Scalar, possibly Scalar itself.
    typedef typename make_unsigned<Scalar>::type ScalarU;
    // ScalarX is the widest of ScalarU and unsigned int.
    // We'll deal only with ScalarX and unsigned int below thus avoiding signed
    // types and arithmetic and signed overflows (which are undefined behavior).
    typedef typename conditional<(ScalarU(-1) > unsigned(-1)), ScalarU, unsigned>::type ScalarX;
    // The following difference doesn't overflow, provided our integer types are two's
    // complement and have the same number of padding bits in signed and unsigned variants.
    // This is the case in most modern implementations of C++.
    ScalarX range = ScalarX(y) - ScalarX(x);
    ScalarX offset = 0;
    ScalarX divisor = 1;
    ScalarX multiplier = 1;
    const unsigned rand_max = RAND_MAX;
    if (range <= rand_max) divisor = (rand_max + 1) / (range + 1);
    else                   multiplier = 1 + range / (rand_max + 1);
    // Rejection sampling.
    do {
      offset = (unsigned(std::rand()) * multiplier) / divisor;
    } while (offset > range);
    return Scalar(ScalarX(x) + offset);
  }

  static inline Scalar run()
  {
#ifdef EIGEN_MAKING_DOCS
    return run(Scalar(NumTraits<Scalar>::IsSigned ? -10 : 0), Scalar(10));
#else
    enum { rand_bits = meta_floor_log2<(unsigned int)(RAND_MAX)+1>::value,
           scalar_bits = sizeof(Scalar) * CHAR_BIT,
           shift = EIGEN_PLAIN_ENUM_MAX(0, int(rand_bits) - int(scalar_bits)),
           offset = NumTraits<Scalar>::IsSigned ? (1 << (EIGEN_PLAIN_ENUM_MIN(rand_bits,scalar_bits)-1)) : 0
    };
    return Scalar((std::rand() >> shift) - offset);
#endif
  }
};

template<typename Scalar>
struct random_default_impl<Scalar, true, false>
{
  static inline Scalar run(const Scalar& x, const Scalar& y)
  {
    return Scalar(random(x.real(), y.real()),
                  random(x.imag(), y.imag()));
  }
  static inline Scalar run()
  {
    typedef typename NumTraits<Scalar>::Real RealScalar;
    return Scalar(random<RealScalar>(), random<RealScalar>());
  }
};

template<typename Scalar>
inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random(const Scalar& x, const Scalar& y)
{
  return EIGEN_MATHFUNC_IMPL(random, Scalar)::run(x, y);
}

template<typename Scalar>
inline EIGEN_MATHFUNC_RETVAL(random, Scalar) random()
{
  return EIGEN_MATHFUNC_IMPL(random, Scalar)::run();
}

// Implementation of is* functions

// std::is* do not work with fast-math and gcc, std::is* are available on MSVC 2013 and newer, as well as in clang.
#if (EIGEN_HAS_CXX11_MATH && !(EIGEN_COMP_GNUC_STRICT && __FINITE_MATH_ONLY__)) || (EIGEN_COMP_MSVC>=1800) || (EIGEN_COMP_CLANG)
#define EIGEN_USE_STD_FPCLASSIFY 1
#else
#define EIGEN_USE_STD_FPCLASSIFY 0
#endif

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isnan_impl(const T&) { return false; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isinf_impl(const T&) { return false; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<internal::is_integral<T>::value,bool>::type
isfinite_impl(const T&) { return true; }

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isfinite_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isfinite)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isfinite;
    return isfinite EIGEN_NOT_A_MACRO (x);
  #else
    return x<=NumTraits<T>::highest() && x>=NumTraits<T>::lowest();
  #endif
}

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isinf_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isinf)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isinf;
    return isinf EIGEN_NOT_A_MACRO (x);
  #else
    return x>NumTraits<T>::highest() || x<NumTraits<T>::lowest();
  #endif
}

template<typename T>
EIGEN_DEVICE_FUNC
typename internal::enable_if<(!internal::is_integral<T>::value)&&(!NumTraits<T>::IsComplex),bool>::type
isnan_impl(const T& x)
{
  #if defined(EIGEN_GPU_COMPILE_PHASE)
    return (::isnan)(x);
  #elif EIGEN_USE_STD_FPCLASSIFY
    using std::isnan;
    return isnan EIGEN_NOT_A_MACRO (x);
  #else
    return x != x;
  #endif
}

#if (!EIGEN_USE_STD_FPCLASSIFY)

#if EIGEN_COMP_MSVC

template<typename T> EIGEN_DEVICE_FUNC bool isinf_msvc_helper(T x)
{
  return _fpclass(x)==_FPCLASS_NINF || _fpclass(x)==_FPCLASS_PINF;
}

//MSVC defines a _isnan builtin function, but for double only
EIGEN_DEVICE_FUNC inline bool isnan_impl(const long double& x) { return _isnan(x)!=0; }
EIGEN_DEVICE_FUNC inline bool isnan_impl(const double& x)      { return _isnan(x)!=0; }
EIGEN_DEVICE_FUNC inline bool isnan_impl(const float& x)       { return _isnan(x)!=0; }

EIGEN_DEVICE_FUNC inline bool isinf_impl(const long double& x) { return isinf_msvc_helper(x); }
EIGEN_DEVICE_FUNC inline bool isinf_impl(const double& x)      { return isinf_msvc_helper(x); }
EIGEN_DEVICE_FUNC inline bool isinf_impl(const float& x)       { return isinf_msvc_helper(x); }

#elif (defined __FINITE_MATH_ONLY__ && __FINITE_MATH_ONLY__ && EIGEN_COMP_GNUC)

#if EIGEN_GNUC_AT_LEAST(5,0)
  #define EIGEN_TMP_NOOPT_ATTRIB EIGEN_DEVICE_FUNC inline __attribute__((optimize("no-finite-math-only")))
#else
  // NOTE the inline qualifier and noinline attribute are both needed: the former is to avoid linking issue (duplicate symbol),
  //      while the second prevent too aggressive optimizations in fast-math mode:
  #define EIGEN_TMP_NOOPT_ATTRIB EIGEN_DEVICE_FUNC inline __attribute__((noinline,optimize("no-finite-math-only")))
#endif

template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const long double& x) { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const double& x)      { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isnan_impl(const float& x)       { return __builtin_isnan(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const double& x)      { return __builtin_isinf(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const float& x)       { return __builtin_isinf(x); }
template<> EIGEN_TMP_NOOPT_ATTRIB bool isinf_impl(const long double& x) { return __builtin_isinf(x); }

#undef EIGEN_TMP_NOOPT_ATTRIB

#endif

#endif

// The following overload are defined at the end of this file
template<typename T> EIGEN_DEVICE_FUNC bool isfinite_impl(const std::complex<T>& x);
template<typename T> EIGEN_DEVICE_FUNC bool isnan_impl(const std::complex<T>& x);
template<typename T> EIGEN_DEVICE_FUNC bool isinf_impl(const std::complex<T>& x);

template<typename T> T generic_fast_tanh_float(const T& a_x);
} // end namespace internal

/****************************************************************************
* Generic math functions                                                    *
****************************************************************************/

namespace numext {

#if (!defined(EIGEN_GPUCC) || defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T mini(const T& x, const T& y)
{
  EIGEN_USING_STD(min)
  return min EIGEN_NOT_A_MACRO (x,y);
}

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T maxi(const T& x, const T& y)
{
  EIGEN_USING_STD(max)
  return max EIGEN_NOT_A_MACRO (x,y);
}
#else
template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T mini(const T& x, const T& y)
{
  return y < x ? y : x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float mini(const float& x, const float& y)
{
  return fminf(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double mini(const double& x, const double& y)
{
  return fmin(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double mini(const long double& x, const long double& y)
{
#if defined(EIGEN_HIPCC)
  // no "fminl" on HIP yet
  return (x < y) ? x : y;
#else
  return fminl(x, y);
#endif
}

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T maxi(const T& x, const T& y)
{
  return x < y ? y : x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float maxi(const float& x, const float& y)
{
  return fmaxf(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double maxi(const double& x, const double& y)
{
  return fmax(x, y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double maxi(const long double& x, const long double& y)
{
#if defined(EIGEN_HIPCC)
  // no "fmaxl" on HIP yet
  return (x > y) ? x : y;
#else
  return fmaxl(x, y);
#endif
}
#endif

#if defined(SYCL_DEVICE_ONLY)


#define SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_char)   \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_short)  \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_int)    \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_long)
#define SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_char)   \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_short)  \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_int)    \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_long)
#define SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_uchar)  \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_ushort) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_uint)   \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_ulong)
#define SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_uchar)  \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_ushort) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_uint)   \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_ulong)
#define SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY(NAME, FUNC)
#define SYCL_SPECIALIZE_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY(NAME, FUNC)
#define SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(NAME, FUNC) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC,cl::sycl::cl_double)
#define SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(NAME, FUNC) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC,cl::sycl::cl_double)
#define SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(NAME, FUNC, RET_TYPE) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, cl::sycl::cl_float) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, cl::sycl::cl_double)

#define SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE) \
template<>                                               \
  EIGEN_DEVICE_FUNC                                      \
  EIGEN_ALWAYS_INLINE RET_TYPE NAME(const ARG_TYPE& x) { \
    return cl::sycl::FUNC(x);                            \
  }

#define SYCL_SPECIALIZE_UNARY_FUNC(NAME, FUNC, TYPE) \
  SYCL_SPECIALIZE_GEN_UNARY_FUNC(NAME, FUNC, TYPE, TYPE)

#define SYCL_SPECIALIZE_GEN1_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE1, ARG_TYPE2) \
  template<>                                                                  \
  EIGEN_DEVICE_FUNC                                                           \
  EIGEN_ALWAYS_INLINE RET_TYPE NAME(const ARG_TYPE1& x, const ARG_TYPE2& y) { \
    return cl::sycl::FUNC(x, y);                                              \
  }

#define SYCL_SPECIALIZE_GEN2_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE) \
  SYCL_SPECIALIZE_GEN1_BINARY_FUNC(NAME, FUNC, RET_TYPE, ARG_TYPE, ARG_TYPE)

#define SYCL_SPECIALIZE_BINARY_FUNC(NAME, FUNC, TYPE) \
  SYCL_SPECIALIZE_GEN2_BINARY_FUNC(NAME, FUNC, TYPE, TYPE)

SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(mini, min)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(mini, fmin)
SYCL_SPECIALIZE_INTEGER_TYPES_BINARY(maxi, max)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(maxi, fmax)

#endif


template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(real, Scalar) real(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(real, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline typename internal::add_const_on_value_type< EIGEN_MATHFUNC_RETVAL(real_ref, Scalar) >::type real_ref(const Scalar& x)
{
  return internal::real_ref_impl<Scalar>::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(real_ref, Scalar) real_ref(Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(real_ref, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(imag, Scalar) imag(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(imag, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(arg, Scalar) arg(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(arg, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline typename internal::add_const_on_value_type< EIGEN_MATHFUNC_RETVAL(imag_ref, Scalar) >::type imag_ref(const Scalar& x)
{
  return internal::imag_ref_impl<Scalar>::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(imag_ref, Scalar) imag_ref(Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(imag_ref, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(conj, Scalar) conj(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(conj, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(abs2, Scalar) abs2(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(abs2, Scalar)::run(x);
}

EIGEN_DEVICE_FUNC
inline bool abs2(bool x) { return x; }

template<typename T>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE T absdiff(const T& x, const T& y)
{
  return x > y ? x - y : y - x;
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE float absdiff(const float& x, const float& y)
{
  return fabsf(x - y);
}
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE double absdiff(const double& x, const double& y)
{
  return fabs(x - y);
}

#if !defined(EIGEN_GPUCC)
// HIP and CUDA do not support long double.
template<>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE long double absdiff(const long double& x, const long double& y) {
  return fabsl(x - y);
}
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(norm1, Scalar) norm1(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(norm1, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(hypot, Scalar) hypot(const Scalar& x, const Scalar& y)
{
  return EIGEN_MATHFUNC_IMPL(hypot, Scalar)::run(x, y);
}

#if defined(SYCL_DEVICE_ONLY)
  SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(hypot, hypot)
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(log1p, Scalar) log1p(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(log1p, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(log1p, log1p)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float log1p(const float &x) { return ::log1pf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double log1p(const double &x) { return ::log1p(x); }
#endif

template<typename ScalarX,typename ScalarY>
EIGEN_DEVICE_FUNC
inline typename internal::pow_impl<ScalarX,ScalarY>::result_type pow(const ScalarX& x, const ScalarY& y)
{
  return internal::pow_impl<ScalarX,ScalarY>::run(x, y);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(pow, pow)
#endif

template<typename T> EIGEN_DEVICE_FUNC bool (isnan)   (const T &x) { return internal::isnan_impl(x); }
template<typename T> EIGEN_DEVICE_FUNC bool (isinf)   (const T &x) { return internal::isinf_impl(x); }
template<typename T> EIGEN_DEVICE_FUNC bool (isfinite)(const T &x) { return internal::isfinite_impl(x); }

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isnan, isnan, bool)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isinf, isinf, bool)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE(isfinite, isfinite, bool)
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(rint, Scalar) rint(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(rint, Scalar)::run(x);
}

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(round, Scalar) round(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(round, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(round, round)
#endif

template<typename T>
EIGEN_DEVICE_FUNC
T (floor)(const T& x)
{
  EIGEN_USING_STD(floor)
  return floor(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(floor, floor)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float floor(const float &x) { return ::floorf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double floor(const double &x) { return ::floor(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC
T (ceil)(const T& x)
{
  EIGEN_USING_STD(ceil);
  return ceil(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(ceil, ceil)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float ceil(const float &x) { return ::ceilf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double ceil(const double &x) { return ::ceil(x); }
#endif


/** Log base 2 for 32 bits positive integers.
  * Conveniently returns 0 for x==0. */
inline int log2(int x)
{
  eigen_assert(x>=0);
  unsigned int v(x);
  static const int table[32] = { 0, 9, 1, 10, 13, 21, 2, 29, 11, 14, 16, 18, 22, 25, 3, 30, 8, 12, 20, 28, 15, 17, 24, 7, 19, 27, 23, 6, 26, 5, 4, 31 };
  v |= v >> 1;
  v |= v >> 2;
  v |= v >> 4;
  v |= v >> 8;
  v |= v >> 16;
  return table[(v * 0x07C4ACDDU) >> 27];
}

/** \returns the square root of \a x.
  *
  * It is essentially equivalent to
  * \code using std::sqrt; return sqrt(x); \endcode
  * but slightly faster for float/double and some compilers (e.g., gcc), thanks to
  * specializations when SSE is enabled.
  *
  * It's usage is justified in performance critical functions, like norm/normalize.
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
EIGEN_ALWAYS_INLINE EIGEN_MATHFUNC_RETVAL(sqrt, Scalar) sqrt(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(sqrt, Scalar)::run(x);
}

// Boolean specialization, avoids implicit float to bool conversion (-Wimplicit-conversion-floating-point-to-bool).
template<>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC
bool sqrt<bool>(const bool &x) { return x; }

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sqrt, sqrt)
#endif

/** \returns the reciprocal square root of \a x. **/
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T rsqrt(const T& x)
{
  return internal::rsqrt_impl<T>::run(x);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T log(const T &x) {
  return internal::log_impl<T>::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(log, log)
#endif


#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float log(const float &x) { return ::logf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double log(const double &x) { return ::log(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
typename internal::enable_if<NumTraits<T>::IsSigned || NumTraits<T>::IsComplex,typename NumTraits<T>::Real>::type
abs(const T &x) {
  EIGEN_USING_STD(abs);
  return abs(x);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
typename internal::enable_if<!(NumTraits<T>::IsSigned || NumTraits<T>::IsComplex),typename NumTraits<T>::Real>::type
abs(const T &x) {
  return x;
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_INTEGER_TYPES_UNARY(abs, abs)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(abs, fabs)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float abs(const float &x) { return ::fabsf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double abs(const double &x) { return ::fabs(x); }

template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float abs(const std::complex<float>& x) {
  return ::hypotf(x.real(), x.imag());
}

template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double abs(const std::complex<double>& x) {
  return ::hypot(x.real(), x.imag());
}
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T exp(const T &x) {
  EIGEN_USING_STD(exp);
  return exp(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(exp, exp)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float exp(const float &x) { return ::expf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double exp(const double &x) { return ::exp(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
std::complex<float> exp(const std::complex<float>& x) {
  float com = ::expf(x.real());
  float res_real = com * ::cosf(x.imag());
  float res_imag = com * ::sinf(x.imag());
  return std::complex<float>(res_real, res_imag);
}

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
std::complex<double> exp(const std::complex<double>& x) {
  double com = ::exp(x.real());
  double res_real = com * ::cos(x.imag());
  double res_imag = com * ::sin(x.imag());
  return std::complex<double>(res_real, res_imag);
}
#endif

template<typename Scalar>
EIGEN_DEVICE_FUNC
inline EIGEN_MATHFUNC_RETVAL(expm1, Scalar) expm1(const Scalar& x)
{
  return EIGEN_MATHFUNC_IMPL(expm1, Scalar)::run(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(expm1, expm1)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float expm1(const float &x) { return ::expm1f(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double expm1(const double &x) { return ::expm1(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T cos(const T &x) {
  EIGEN_USING_STD(cos);
  return cos(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(cos,cos)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float cos(const float &x) { return ::cosf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double cos(const double &x) { return ::cos(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T sin(const T &x) {
  EIGEN_USING_STD(sin);
  return sin(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sin, sin)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sin(const float &x) { return ::sinf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sin(const double &x) { return ::sin(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T tan(const T &x) {
  EIGEN_USING_STD(tan);
  return tan(x);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(tan, tan)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tan(const float &x) { return ::tanf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double tan(const double &x) { return ::tan(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T acos(const T &x) {
  EIGEN_USING_STD(acos);
  return acos(x);
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T acosh(const T &x) {
  EIGEN_USING_STD(acosh);
  return static_cast<T>(acosh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(acos, acos)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(acosh, acosh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float acos(const float &x) { return ::acosf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double acos(const double &x) { return ::acos(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T asin(const T &x) {
  EIGEN_USING_STD(asin);
  return asin(x);
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T asinh(const T &x) {
  EIGEN_USING_STD(asinh);
  return static_cast<T>(asinh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(asin, asin)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(asinh, asinh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float asin(const float &x) { return ::asinf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double asin(const double &x) { return ::asin(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T atan(const T &x) {
  EIGEN_USING_STD(atan);
  return static_cast<T>(atan(x));
}

#if EIGEN_HAS_CXX11_MATH
template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T atanh(const T &x) {
  EIGEN_USING_STD(atanh);
  return static_cast<T>(atanh(x));
}
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(atan, atan)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(atanh, atanh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float atan(const float &x) { return ::atanf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double atan(const double &x) { return ::atan(x); }
#endif


template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T cosh(const T &x) {
  EIGEN_USING_STD(cosh);
  return static_cast<T>(cosh(x));
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(cosh, cosh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float cosh(const float &x) { return ::coshf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double cosh(const double &x) { return ::cosh(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T sinh(const T &x) {
  EIGEN_USING_STD(sinh);
  return static_cast<T>(sinh(x));
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(sinh, sinh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sinh(const float &x) { return ::sinhf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sinh(const double &x) { return ::sinh(x); }
#endif

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T tanh(const T &x) {
  EIGEN_USING_STD(tanh);
  return tanh(x);
}

#if (!defined(EIGEN_GPUCC)) && EIGEN_FAST_MATH && !defined(SYCL_DEVICE_ONLY)
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tanh(float x) { return internal::generic_fast_tanh_float(x); }
#endif

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_UNARY(tanh, tanh)
#endif

#if defined(EIGEN_GPUCC)
template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float tanh(const float &x) { return ::tanhf(x); }

template<> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double tanh(const double &x) { return ::tanh(x); }
#endif

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T fmod(const T& a, const T& b) {
  EIGEN_USING_STD(fmod);
  return fmod(a, b);
}

#if defined(SYCL_DEVICE_ONLY)
SYCL_SPECIALIZE_FLOATING_TYPES_BINARY(fmod, fmod)
#endif

#if defined(EIGEN_GPUCC)
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float fmod(const float& a, const float& b) {
  return ::fmodf(a, b);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double fmod(const double& a, const double& b) {
  return ::fmod(a, b);
}
#endif

#if defined(SYCL_DEVICE_ONLY)
#undef SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_SIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_INTEGER_TYPES_BINARY
#undef SYCL_SPECIALIZE_UNSIGNED_INTEGER_TYPES_UNARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_BINARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_UNARY
#undef SYCL_SPECIALIZE_FLOATING_TYPES_UNARY_FUNC_RET_TYPE
#undef SYCL_SPECIALIZE_GEN_UNARY_FUNC
#undef SYCL_SPECIALIZE_UNARY_FUNC
#undef SYCL_SPECIALIZE_GEN1_BINARY_FUNC
#undef SYCL_SPECIALIZE_GEN2_BINARY_FUNC
#undef SYCL_SPECIALIZE_BINARY_FUNC
#endif

} // end namespace numext

namespace internal {

template<typename T>
EIGEN_DEVICE_FUNC bool isfinite_impl(const std::complex<T>& x)
{
  return (numext::isfinite)(numext::real(x)) && (numext::isfinite)(numext::imag(x));
}

template<typename T>
EIGEN_DEVICE_FUNC bool isnan_impl(const std::complex<T>& x)
{
  return (numext::isnan)(numext::real(x)) || (numext::isnan)(numext::imag(x));
}

template<typename T>
EIGEN_DEVICE_FUNC bool isinf_impl(const std::complex<T>& x)
{
  return ((numext::isinf)(numext::real(x)) || (numext::isinf)(numext::imag(x))) && (!(numext::isnan)(x));
}

/****************************************************************************
* Implementation of fuzzy comparisons                                       *
****************************************************************************/

template<typename Scalar,
         bool IsComplex,
         bool IsInteger>
struct scalar_fuzzy_default_impl {};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, false, false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y, const RealScalar& prec)
  {
    return numext::abs(x) <= numext::abs(y) * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return numext::abs(x - y) <= numext::mini(numext::abs(x), numext::abs(y)) * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return x <= y || isApprox(x, y, prec);
  }
};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, false, true>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const Scalar&, const RealScalar&)
  {
    return x == Scalar(0);
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar&)
  {
    return x == y;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y, const RealScalar&)
  {
    return x <= y;
  }
};

template<typename Scalar>
struct scalar_fuzzy_default_impl<Scalar, true, false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y, const RealScalar& prec)
  {
    return numext::abs2(x) <= numext::abs2(y) * prec * prec;
  }
  EIGEN_DEVICE_FUNC
  static inline bool isApprox(const Scalar& x, const Scalar& y, const RealScalar& prec)
  {
    return numext::abs2(x - y) <= numext::mini(numext::abs2(x), numext::abs2(y)) * prec * prec;
  }
};

template<typename Scalar>
struct scalar_fuzzy_impl : scalar_fuzzy_default_impl<Scalar, NumTraits<Scalar>::IsComplex, NumTraits<Scalar>::IsInteger> {};

template<typename Scalar, typename OtherScalar> EIGEN_DEVICE_FUNC
inline bool isMuchSmallerThan(const Scalar& x, const OtherScalar& y,
                              const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::template isMuchSmallerThan<OtherScalar>(x, y, precision);
}

template<typename Scalar> EIGEN_DEVICE_FUNC
inline bool isApprox(const Scalar& x, const Scalar& y,
                     const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::isApprox(x, y, precision);
}

template<typename Scalar> EIGEN_DEVICE_FUNC
inline bool isApproxOrLessThan(const Scalar& x, const Scalar& y,
                               const typename NumTraits<Scalar>::Real &precision = NumTraits<Scalar>::dummy_precision())
{
  return scalar_fuzzy_impl<Scalar>::isApproxOrLessThan(x, y, precision);
}

/******************************************
***  The special case of the  bool type ***
******************************************/

template<> struct random_impl<bool>
{
  static inline bool run()
  {
    return random<int>(0,1)==0 ? false : true;
  }

  static inline bool run(const bool& a, const bool& b)
  {
    return random<int>(a, b)==0 ? false : true;
  }
};

template<> struct scalar_fuzzy_impl<bool>
{
  typedef bool RealScalar;

  template<typename OtherScalar> EIGEN_DEVICE_FUNC
  static inline bool isMuchSmallerThan(const bool& x, const bool&, const bool&)
  {
    return !x;
  }

  EIGEN_DEVICE_FUNC
  static inline bool isApprox(bool x, bool y, bool)
  {
    return x == y;
  }

  EIGEN_DEVICE_FUNC
  static inline bool isApproxOrLessThan(const bool& x, const bool& y, const bool&)
  {
    return (!x) || y;
  }

};

} // end namespace internal

// Default implementations that rely on other numext implementations
namespace internal {

// Specialization for complex types that are not supported by std::expm1.
template <typename RealScalar>
struct expm1_impl<std::complex<RealScalar> > {
  EIGEN_DEVICE_FUNC static inline std::complex<RealScalar> run(
      const std::complex<RealScalar>& x) {
    EIGEN_STATIC_ASSERT_NON_INTEGER(RealScalar)
    RealScalar xr = x.real();
    RealScalar xi = x.imag();
    // expm1(z) = exp(z) - 1
    //          = exp(x +  i * y) - 1
    //          = exp(x) * (cos(y) + i * sin(y)) - 1
    //          = exp(x) * cos(y) - 1 + i * exp(x) * sin(y)
    // Imag(expm1(z)) = exp(x) * sin(y)
    // Real(expm1(z)) = exp(x) * cos(y) - 1
    //          = exp(x) * cos(y) - 1.
    //          = expm1(x) + exp(x) * (cos(y) - 1)
    //          = expm1(x) + exp(x) * (2 * sin(y / 2) ** 2)
    RealScalar erm1 = numext::expm1<RealScalar>(xr);
    RealScalar er = erm1 + RealScalar(1.);
    RealScalar sin2 = numext::sin(xi / RealScalar(2.));
    sin2 = sin2 * sin2;
    RealScalar s = numext::sin(xi);
    RealScalar real_part = erm1 - RealScalar(2.) * er * sin2;
    return std::complex<RealScalar>(real_part, er * s);
  }
};

template<typename T>
struct rsqrt_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE T run(const T& x) {
    return T(1)/numext::sqrt(x);
  }
};

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T>
struct conj_impl<std::complex<T>, true>
{
  EIGEN_DEVICE_FUNC
  static inline std::complex<T> run(const std::complex<T>& x)
  {
    return std::complex<T>(numext::real(x), -numext::imag(x));
  }
};
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATHFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/MathFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATHFUNCTIONSIMPL_H
#define EIGEN_MATHFUNCTIONSIMPL_H

namespace Eigen {

namespace internal {

/** \internal \returns the hyperbolic tan of \a a (coeff-wise)
    Doesn't do anything fancy, just a 13/6-degree rational interpolant which
    is accurate up to a couple of ulps in the (approximate) range [-8, 8],
    outside of which tanh(x) = +/-1 in single precision. The input is clamped
    to the range [-c, c]. The value c is chosen as the smallest value where
    the approximation evaluates to exactly 1. In the reange [-0.0004, 0.0004]
    the approxmation tanh(x) ~= x is used for better accuracy as x tends to zero.

    This implementation works on both scalars and packets.
*/
template<typename T>
T generic_fast_tanh_float(const T& a_x)
{
  // Clamp the inputs to the range [-c, c]
#ifdef EIGEN_VECTORIZE_FMA
  const T plus_clamp = pset1<T>(7.99881172180175781f);
  const T minus_clamp = pset1<T>(-7.99881172180175781f);
#else
  const T plus_clamp = pset1<T>(7.90531110763549805f);
  const T minus_clamp = pset1<T>(-7.90531110763549805f);
#endif
  const T tiny = pset1<T>(0.0004f);
  const T x = pmax(pmin(a_x, plus_clamp), minus_clamp);
  const T tiny_mask = pcmp_lt(pabs(a_x), tiny);
  // The monomial coefficients of the numerator polynomial (odd).
  const T alpha_1 = pset1<T>(4.89352455891786e-03f);
  const T alpha_3 = pset1<T>(6.37261928875436e-04f);
  const T alpha_5 = pset1<T>(1.48572235717979e-05f);
  const T alpha_7 = pset1<T>(5.12229709037114e-08f);
  const T alpha_9 = pset1<T>(-8.60467152213735e-11f);
  const T alpha_11 = pset1<T>(2.00018790482477e-13f);
  const T alpha_13 = pset1<T>(-2.76076847742355e-16f);

  // The monomial coefficients of the denominator polynomial (even).
  const T beta_0 = pset1<T>(4.89352518554385e-03f);
  const T beta_2 = pset1<T>(2.26843463243900e-03f);
  const T beta_4 = pset1<T>(1.18534705686654e-04f);
  const T beta_6 = pset1<T>(1.19825839466702e-06f);

  // Since the polynomials are odd/even, we need x^2.
  const T x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  T p = pmadd(x2, alpha_13, alpha_11);
  p = pmadd(x2, p, alpha_9);
  p = pmadd(x2, p, alpha_7);
  p = pmadd(x2, p, alpha_5);
  p = pmadd(x2, p, alpha_3);
  p = pmadd(x2, p, alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial q.
  T q = pmadd(x2, beta_6, beta_4);
  q = pmadd(x2, q, beta_2);
  q = pmadd(x2, q, beta_0);

  // Divide the numerator by the denominator.
  return pselect(tiny_mask, x, pdiv(p, q));
}

template<typename RealScalar>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
RealScalar positive_real_hypot(const RealScalar& x, const RealScalar& y)
{
  // IEEE IEC 6059 special cases.
  if ((numext::isinf)(x) || (numext::isinf)(y))
    return NumTraits<RealScalar>::infinity();
  if ((numext::isnan)(x) || (numext::isnan)(y))
    return NumTraits<RealScalar>::quiet_NaN();
    
  EIGEN_USING_STD(sqrt);
  RealScalar p, qp;
  p = numext::maxi(x,y);
  if(p==RealScalar(0)) return RealScalar(0);
  qp = numext::mini(y,x) / p;
  return p * sqrt(RealScalar(1) + qp*qp);
}

template<typename Scalar>
struct hypot_impl
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  static EIGEN_DEVICE_FUNC
  inline RealScalar run(const Scalar& x, const Scalar& y)
  {
    EIGEN_USING_STD(abs);
    return positive_real_hypot<RealScalar>(abs(x), abs(y));
  }
};

// Generic complex sqrt implementation that correctly handles corner cases
// according to https://en.cppreference.com/w/cpp/numeric/complex/sqrt
template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_sqrt(const std::complex<T>& z) {
  // Computes the principal sqrt of the input.
  //
  // For a complex square root of the number x + i*y. We want to find real
  // numbers u and v such that
  //    (u + i*v)^2 = x + i*y  <=>
  //    u^2 - v^2 + i*2*u*v = x + i*v.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x
  //    2*u*v = y.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + sqrt(x^2 + y^2)))
  //    v = y / (2 * u)
  // and for x < 0,
  //    v = sign(y) * sqrt(0.5 * (-x + sqrt(x^2 + y^2)))
  //    u = y / (2 * v)
  //
  // Letting w = sqrt(0.5 * (|x| + |z|)),
  //   if x == 0: u = w, v = sign(y) * w
  //   if x > 0:  u = w, v = y / (2 * w)
  //   if x < 0:  u = |y| / (2 * w), v = sign(y) * w

  const T x = numext::real(z);
  const T y = numext::imag(z);
  const T zero = T(0);
  const T w = numext::sqrt(T(0.5) * (numext::abs(x) + numext::hypot(x, y)));

  return
    (numext::isinf)(y) ? std::complex<T>(NumTraits<T>::infinity(), y)
      : x == zero ? std::complex<T>(w, y < zero ? -w : w)
      : x > zero ? std::complex<T>(w, y / (2 * w))
      : std::complex<T>(numext::abs(y) / (2 * w), y < zero ? -w : w );
}

// Generic complex rsqrt implementation.
template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_rsqrt(const std::complex<T>& z) {
  // Computes the principal reciprocal sqrt of the input.
  //
  // For a complex reciprocal square root of the number z = x + i*y. We want to
  // find real numbers u and v such that
  //    (u + i*v)^2 = 1 / (x + i*y)  <=>
  //    u^2 - v^2 + i*2*u*v = x/|z|^2 - i*v/|z|^2.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x/|z|^2
  //    2*u*v = y/|z|^2.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + |z|)) / |z|
  //    v = -y / (2 * u * |z|)
  // and for x < 0,
  //    v = -sign(y) * sqrt(0.5 * (-x + |z|)) / |z|
  //    u = -y / (2 * v * |z|)
  //
  // Letting w = sqrt(0.5 * (|x| + |z|)),
  //   if x == 0: u = w / |z|, v = -sign(y) * w / |z|
  //   if x > 0:  u = w / |z|, v = -y / (2 * w * |z|)
  //   if x < 0:  u = |y| / (2 * w * |z|), v = -sign(y) * w / |z|

  const T x = numext::real(z);
  const T y = numext::imag(z);
  const T zero = T(0);

  const T abs_z = numext::hypot(x, y);
  const T w = numext::sqrt(T(0.5) * (numext::abs(x) + abs_z));
  const T woz = w / abs_z;
  // Corner cases consistent with 1/sqrt(z) on gcc/clang.
  return
    abs_z == zero ? std::complex<T>(NumTraits<T>::infinity(), NumTraits<T>::quiet_NaN())
      : ((numext::isinf)(x) || (numext::isinf)(y)) ? std::complex<T>(zero, zero)
      : x == zero ? std::complex<T>(woz, y < zero ? woz : -woz)
      : x > zero ? std::complex<T>(woz, -y / (2 * w * abs_z))
      : std::complex<T>(numext::abs(y) / (2 * w * abs_z), y < zero ? woz : -woz );
}

template<typename T>
EIGEN_DEVICE_FUNC std::complex<T> complex_log(const std::complex<T>& z) {
  // Computes complex log.
  T a = numext::abs(z);
  EIGEN_USING_STD(atan2);
  T b = atan2(z.imag(), z.real());
  return std::complex<T>(numext::log(a), b);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATHFUNCTIONSIMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Matrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_H
#define EIGEN_MATRIX_H

namespace Eigen {

namespace internal {
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct traits<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
private:
  enum { size = internal::size_at_compile_time<_Rows,_Cols>::ret };
  typedef typename find_best_packet<_Scalar,size>::type PacketScalar;
  enum {
      row_major_bit = _Options&RowMajor ? RowMajorBit : 0,
      is_dynamic_size_storage = _MaxRows==Dynamic || _MaxCols==Dynamic,
      max_size = is_dynamic_size_storage ? Dynamic : _MaxRows*_MaxCols,
      default_alignment = compute_default_alignment<_Scalar,max_size>::value,
      actual_alignment = ((_Options&DontAlign)==0) ? default_alignment : 0,
      required_alignment = unpacket_traits<PacketScalar>::alignment,
      packet_access_bit = (packet_traits<_Scalar>::Vectorizable && (EIGEN_UNALIGNED_VECTORIZE || (actual_alignment>=required_alignment))) ? PacketAccessBit : 0
    };

public:
  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef Eigen::Index StorageIndex;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = _Rows,
    ColsAtCompileTime = _Cols,
    MaxRowsAtCompileTime = _MaxRows,
    MaxColsAtCompileTime = _MaxCols,
    Flags = compute_matrix_flags<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>::ret,
    Options = _Options,
    InnerStrideAtCompileTime = 1,
    OuterStrideAtCompileTime = (Options&RowMajor) ? ColsAtCompileTime : RowsAtCompileTime,

    // FIXME, the following flag in only used to define NeedsToAlign in PlainObjectBase
    EvaluatorFlags = LinearAccessBit | DirectAccessBit | packet_access_bit | row_major_bit,
    Alignment = actual_alignment
  };
};
}

/** \class Matrix
  * \ingroup Core_Module
  *
  * \brief The matrix class, also used for vectors and row-vectors
  *
  * The %Matrix class is the work-horse for all \em dense (\ref dense "note") matrices and vectors within Eigen.
  * Vectors are matrices with one column, and row-vectors are matrices with one row.
  *
  * The %Matrix class encompasses \em both fixed-size and dynamic-size objects (\ref fixedsize "note").
  *
  * The first three template parameters are required:
  * \tparam _Scalar Numeric type, e.g. float, double, int or std::complex<float>.
  *                 User defined scalar types are supported as well (see \ref user_defined_scalars "here").
  * \tparam _Rows Number of rows, or \b Dynamic
  * \tparam _Cols Number of columns, or \b Dynamic
  *
  * The remaining template parameters are optional -- in most cases you don't have to worry about them.
  * \tparam _Options A combination of either \b #RowMajor or \b #ColMajor, and of either
  *                 \b #AutoAlign or \b #DontAlign.
  *                 The former controls \ref TopicStorageOrders "storage order", and defaults to column-major. The latter controls alignment, which is required
  *                 for vectorization. It defaults to aligning matrices except for fixed sizes that aren't a multiple of the packet size.
  * \tparam _MaxRows Maximum number of rows. Defaults to \a _Rows (\ref maxrows "note").
  * \tparam _MaxCols Maximum number of columns. Defaults to \a _Cols (\ref maxrows "note").
  *
  * Eigen provides a number of typedefs covering the usual cases. Here are some examples:
  *
  * \li \c Matrix2d is a 2x2 square matrix of doubles (\c Matrix<double, 2, 2>)
  * \li \c Vector4f is a vector of 4 floats (\c Matrix<float, 4, 1>)
  * \li \c RowVector3i is a row-vector of 3 ints (\c Matrix<int, 1, 3>)
  *
  * \li \c MatrixXf is a dynamic-size matrix of floats (\c Matrix<float, Dynamic, Dynamic>)
  * \li \c VectorXf is a dynamic-size vector of floats (\c Matrix<float, Dynamic, 1>)
  *
  * \li \c Matrix2Xf is a partially fixed-size (dynamic-size) matrix of floats (\c Matrix<float, 2, Dynamic>)
  * \li \c MatrixX3d is a partially dynamic-size (fixed-size) matrix of double (\c Matrix<double, Dynamic, 3>)
  *
  * See \link matrixtypedefs this page \endlink for a complete list of predefined \em %Matrix and \em Vector typedefs.
  *
  * You can access elements of vectors and matrices using normal subscripting:
  *
  * \code
  * Eigen::VectorXd v(10);
  * v[0] = 0.1;
  * v[1] = 0.2;
  * v(0) = 0.3;
  * v(1) = 0.4;
  *
  * Eigen::MatrixXi m(10, 10);
  * m(0, 1) = 1;
  * m(0, 2) = 2;
  * m(0, 3) = 3;
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_MATRIX_PLUGIN.
  *
  * <i><b>Some notes:</b></i>
  *
  * <dl>
  * <dt><b>\anchor dense Dense versus sparse:</b></dt>
  * <dd>This %Matrix class handles dense, not sparse matrices and vectors. For sparse matrices and vectors, see the Sparse module.
  *
  * Dense matrices and vectors are plain usual arrays of coefficients. All the coefficients are stored, in an ordinary contiguous array.
  * This is unlike Sparse matrices and vectors where the coefficients are stored as a list of nonzero coefficients.</dd>
  *
  * <dt><b>\anchor fixedsize Fixed-size versus dynamic-size:</b></dt>
  * <dd>Fixed-size means that the numbers of rows and columns are known are compile-time. In this case, Eigen allocates the array
  * of coefficients as a fixed-size array, as a class member. This makes sense for very small matrices, typically up to 4x4, sometimes up
  * to 16x16. Larger matrices should be declared as dynamic-size even if one happens to know their size at compile-time.
  *
  * Dynamic-size means that the numbers of rows or columns are not necessarily known at compile-time. In this case they are runtime
  * variables, and the array of coefficients is allocated dynamically on the heap.
  *
  * Note that \em dense matrices, be they Fixed-size or Dynamic-size, <em>do not</em> expand dynamically in the sense of a std::map.
  * If you want this behavior, see the Sparse module.</dd>
  *
  * <dt><b>\anchor maxrows _MaxRows and _MaxCols:</b></dt>
  * <dd>In most cases, one just leaves these parameters to the default values.
  * These parameters mean the maximum size of rows and columns that the matrix may have. They are useful in cases
  * when the exact numbers of rows and columns are not known are compile-time, but it is known at compile-time that they cannot
  * exceed a certain value. This happens when taking dynamic-size blocks inside fixed-size matrices: in this case _MaxRows and _MaxCols
  * are the dimensions of the original matrix, while _Rows and _Cols are Dynamic.</dd>
  * </dl>
  *
  * <i><b>ABI and storage layout</b></i>
  *
  * The table below summarizes the ABI of some possible Matrix instances which is fixed thorough the lifetime of Eigen 3.
  * <table  class="manual">
  * <tr><th>Matrix type</th><th>Equivalent C structure</th></tr>
  * <tr><td>\code Matrix<T,Dynamic,Dynamic> \endcode</td><td>\code
  * struct {
  *   T *data;                  // with (size_t(data)%EIGEN_MAX_ALIGN_BYTES)==0
  *   Eigen::Index rows, cols;
  *  };
  * \endcode</td></tr>
  * <tr class="alt"><td>\code
  * Matrix<T,Dynamic,1>
  * Matrix<T,1,Dynamic> \endcode</td><td>\code
  * struct {
  *   T *data;                  // with (size_t(data)%EIGEN_MAX_ALIGN_BYTES)==0
  *   Eigen::Index size;
  *  };
  * \endcode</td></tr>
  * <tr><td>\code Matrix<T,Rows,Cols> \endcode</td><td>\code
  * struct {
  *   T data[Rows*Cols];        // with (size_t(data)%A(Rows*Cols*sizeof(T)))==0
  *  };
  * \endcode</td></tr>
  * <tr class="alt"><td>\code Matrix<T,Dynamic,Dynamic,0,MaxRows,MaxCols> \endcode</td><td>\code
  * struct {
  *   T data[MaxRows*MaxCols];  // with (size_t(data)%A(MaxRows*MaxCols*sizeof(T)))==0
  *   Eigen::Index rows, cols;
  *  };
  * \endcode</td></tr>
  * </table>
  * Note that in this table Rows, Cols, MaxRows and MaxCols are all positive integers. A(S) is defined to the largest possible power-of-two
  * smaller to EIGEN_MAX_STATIC_ALIGN_BYTES.
  *
  * \see MatrixBase for the majority of the API methods for matrices, \ref TopicClassHierarchy,
  * \ref TopicStorageOrders
  */

template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
class Matrix
  : public PlainObjectBase<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
{
  public:

    /** \brief Base class typedef.
      * \sa PlainObjectBase
      */
    typedef PlainObjectBase<Matrix> Base;

    enum { Options = _Options };

    EIGEN_DENSE_PUBLIC_INTERFACE(Matrix)

    typedef typename Base::PlainObject PlainObject;

    using Base::base;
    using Base::coeffRef;

    /**
      * \brief Assigns matrices to each other.
      *
      * \note This is a special case of the templated operator=. Its purpose is
      * to prevent a default operator= from hiding the templated operator=.
      *
      * \callgraph
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const Matrix& other)
    {
      return Base::_set(other);
    }

    /** \internal
      * \brief Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const DenseBase<OtherDerived>& other)
    {
      return Base::_set(other);
    }

    /* Here, doxygen failed to copy the brief information when using \copydoc */

    /**
      * \brief Copies the generic expression \a other into *this.
      * \copydetails DenseBase::operator=(const EigenBase<OtherDerived> &other)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const EigenBase<OtherDerived> &other)
    {
      return Base::operator=(other);
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix& operator=(const ReturnByValue<OtherDerived>& func)
    {
      return Base::operator=(func);
    }

    /** \brief Default constructor.
      *
      * For fixed-size matrices, does nothing.
      *
      * For dynamic-size matrices, creates an empty matrix of size 0. Does not allocate any array. Such a matrix
      * is called a null matrix. This constructor is the unique way to create null matrices: resizing
      * a matrix to 0 is not supported.
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix() : Base()
    {
      Base::_check_template_params();
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    // FIXME is it still needed
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit Matrix(internal::constructor_without_unaligned_array_assert)
      : Base(internal::constructor_without_unaligned_array_assert())
    { Base::_check_template_params(); EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(Matrix&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
      : Base(std::move(other))
    {
      Base::_check_template_params();
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix& operator=(Matrix&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
    {
      Base::operator=(std::move(other));
      return *this;
    }
#endif

#if EIGEN_HAS_CXX11
    /** \copydoc PlainObjectBase(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&... args)
     *
     * Example: \include Matrix_variadic_ctor_cxx11.cpp
     * Output: \verbinclude Matrix_variadic_ctor_cxx11.out
     *
     * \sa Matrix(const std::initializer_list<std::initializer_list<Scalar>>&)
     */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      : Base(a0, a1, a2, a3, args...) {}

    /** \brief Constructs a Matrix and initializes it from the coefficients given as initializer-lists grouped by row. \cpp11
      *
      * In the general case, the constructor takes a list of rows, each row being represented as a list of coefficients:
      *
      * Example: \include Matrix_initializer_list_23_cxx11.cpp
      * Output: \verbinclude Matrix_initializer_list_23_cxx11.out
      *
      * Each of the inner initializer lists must contain the exact same number of elements, otherwise an assertion is triggered.
      *
      * In the case of a compile-time column vector, implicit transposition from a single row is allowed.
      * Therefore <code>VectorXd{{1,2,3,4,5}}</code> is legal and the more verbose syntax
      * <code>RowVectorXd{{1},{2},{3},{4},{5}}</code> can be avoided:
      *
      * Example: \include Matrix_initializer_list_vector_cxx11.cpp
      * Output: \verbinclude Matrix_initializer_list_vector_cxx11.out
      *
      * In the case of fixed-sized matrices, the initializer list sizes must exactly match the matrix sizes,
      * and implicit transposition is allowed for compile-time vectors only.
      *
      * \sa Matrix(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE Matrix(const std::initializer_list<std::initializer_list<Scalar>>& list) : Base(list) {}
#endif // end EIGEN_HAS_CXX11

#ifndef EIGEN_PARSED_BY_DOXYGEN

    // This constructor is for both 1x1 matrices and dynamic vectors
    template<typename T>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    explicit Matrix(const T& x)
    {
      Base::_check_template_params();
      Base::template _init1<T>(x);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Matrix(const T0& x, const T1& y)
    {
      Base::_check_template_params();
      Base::template _init2<T0,T1>(x, y);
    }


#else
    /** \brief Constructs a fixed-sized matrix initialized with coefficients starting at \a data */
    EIGEN_DEVICE_FUNC
    explicit Matrix(const Scalar *data);

    /** \brief Constructs a vector or row-vector with given dimension. \only_for_vectors
      *
      * This is useful for dynamic-size vectors. For fixed-size vectors,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Matrix() instead.
      *
      * \warning This constructor is disabled for fixed-size \c 1x1 matrices. For instance,
      * calling Matrix<double,1,1>(1) will call the initialization constructor: Matrix(const Scalar&).
      * For fixed-size \c 1x1 matrices it is therefore recommended to use the default
      * constructor Matrix() instead, especially when using one of the non standard
      * \c EIGEN_INITIALIZE_MATRICES_BY_{ZERO,\c NAN} macros (see \ref TopicPreprocessorDirectives).
      */
    EIGEN_STRONG_INLINE explicit Matrix(Index dim);
    /** \brief Constructs an initialized 1x1 matrix with the given coefficient
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...) */
    Matrix(const Scalar& x);
    /** \brief Constructs an uninitialized matrix with \a rows rows and \a cols columns.
      *
      * This is useful for dynamic-size matrices. For fixed-size matrices,
      * it is redundant to pass these parameters, so one should use the default constructor
      * Matrix() instead.
      *
      * \warning This constructor is disabled for fixed-size \c 1x2 and \c 2x1 vectors. For instance,
      * calling Matrix2f(2,1) will call the initialization constructor: Matrix(const Scalar& x, const Scalar& y).
      * For fixed-size \c 1x2 or \c 2x1 vectors it is therefore recommended to use the default
      * constructor Matrix() instead, especially when using one of the non standard
      * \c EIGEN_INITIALIZE_MATRICES_BY_{ZERO,\c NAN} macros (see \ref TopicPreprocessorDirectives).
      */
    EIGEN_DEVICE_FUNC
    Matrix(Index rows, Index cols);

    /** \brief Constructs an initialized 2D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...) */
    Matrix(const Scalar& x, const Scalar& y);
    #endif  // end EIGEN_PARSED_BY_DOXYGEN

    /** \brief Constructs an initialized 3D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Scalar& x, const Scalar& y, const Scalar& z)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Matrix, 3)
      m_storage.data()[0] = x;
      m_storage.data()[1] = y;
      m_storage.data()[2] = z;
    }
    /** \brief Constructs an initialized 4D vector with given coefficients
      * \sa Matrix(const Scalar&, const Scalar&, const Scalar&,  const Scalar&, const ArgTypes&...)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Scalar& x, const Scalar& y, const Scalar& z, const Scalar& w)
    {
      Base::_check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Matrix, 4)
      m_storage.data()[0] = x;
      m_storage.data()[1] = y;
      m_storage.data()[2] = z;
      m_storage.data()[3] = w;
    }


    /** \brief Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const Matrix& other) : Base(other)
    { }

    /** \brief Copy constructor for generic expressions.
      * \sa MatrixBase::operator=(const EigenBase<OtherDerived>&)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Matrix(const EigenBase<OtherDerived> &other)
      : Base(other.derived())
    { }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return 1; }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return this->innerSize(); }

    /////////// Geometry module ///////////

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    explicit Matrix(const RotationBase<OtherDerived,ColsAtCompileTime>& r);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Matrix& operator=(const RotationBase<OtherDerived,ColsAtCompileTime>& r);

    // allow to extend Matrix outside Eigen
    #ifdef EIGEN_MATRIX_PLUGIN
    #include EIGEN_MATRIX_PLUGIN
    #endif

  protected:
    template <typename Derived, typename OtherDerived, bool IsVector>
    friend struct internal::conservative_resize_like_impl;

    using Base::m_storage;
};

/** \defgroup matrixtypedefs Global matrix typedefs
  *
  * \ingroup Core_Module
  *
  * %Eigen defines several typedef shortcuts for most common matrix and vector types.
  *
  * The general patterns are the following:
  *
  * \c MatrixSizeType where \c Size can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double, \c cf for complex float, \c cd
  * for complex double.
  *
  * For example, \c Matrix3d is a fixed-size 3x3 matrix type of doubles, and \c MatrixXf is a dynamic-size matrix of floats.
  *
  * There are also \c VectorSizeType and \c RowVectorSizeType which are self-explanatory. For example, \c Vector4cf is
  * a fixed-size vector of 4 complex floats.
  *
  * With \cpp11, template alias are also defined for common sizes.
  * They follow the same pattern as above except that the scalar type suffix is replaced by a
  * template parameter, i.e.:
  *   - `MatrixSize<Type>` where `Size` can be \c 2,\c 3,\c 4 for fixed size square matrices or \c X for dynamic size.
  *   - `MatrixXSize<Type>` and `MatrixSizeX<Type>` where `Size` can be \c 2,\c 3,\c 4 for hybrid dynamic/fixed matrices.
  *   - `VectorSize<Type>` and `RowVectorSize<Type>` for column and row vectors.
  *
  * With \cpp11, you can also use fully generic column and row vector types: `Vector<Type,Size>` and `RowVector<Type,Size>`.
  *
  * \sa class Matrix
  */

#define EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)   \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, Size> Matrix##SizeSuffix##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, 1>    Vector##SizeSuffix##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, 1, Size>    RowVector##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, Size)         \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Size, Dynamic> Matrix##Size##X##TypeSuffix;  \
/** \ingroup matrixtypedefs */                                    \
typedef Matrix<Type, Dynamic, Size> Matrix##X##Size##TypeSuffix;

#define EIGEN_MAKE_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Dynamic, X) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 2) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 3) \
EIGEN_MAKE_FIXED_TYPEDEFS(Type, TypeSuffix, 4)

EIGEN_MAKE_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(double,               d)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(std::complex<float>,  cf)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(std::complex<double>, cd)

#undef EIGEN_MAKE_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_TYPEDEFS
#undef EIGEN_MAKE_FIXED_TYPEDEFS

#if EIGEN_HAS_CXX11

#define EIGEN_MAKE_TYPEDEFS(Size, SizeSuffix)                     \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##SizeSuffix = Matrix<Type, Size, Size>;              \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Vector##SizeSuffix = Matrix<Type, Size, 1>;                 \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using RowVector##SizeSuffix = Matrix<Type, 1, Size>;

#define EIGEN_MAKE_FIXED_TYPEDEFS(Size)                           \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##Size##X = Matrix<Type, Size, Dynamic>;              \
/** \ingroup matrixtypedefs */                                    \
/** \brief \cpp11 */                                              \
template <typename Type>                                          \
using Matrix##X##Size = Matrix<Type, Dynamic, Size>;

EIGEN_MAKE_TYPEDEFS(2, 2)
EIGEN_MAKE_TYPEDEFS(3, 3)
EIGEN_MAKE_TYPEDEFS(4, 4)
EIGEN_MAKE_TYPEDEFS(Dynamic, X)
EIGEN_MAKE_FIXED_TYPEDEFS(2)
EIGEN_MAKE_FIXED_TYPEDEFS(3)
EIGEN_MAKE_FIXED_TYPEDEFS(4)

/** \ingroup matrixtypedefs
  * \brief \cpp11 */
template <typename Type, int Size>
using Vector = Matrix<Type, Size, 1>;

/** \ingroup matrixtypedefs
  * \brief \cpp11 */
template <typename Type, int Size>
using RowVector = Matrix<Type, 1, Size>;

#undef EIGEN_MAKE_TYPEDEFS
#undef EIGEN_MAKE_FIXED_TYPEDEFS

#endif // EIGEN_HAS_CXX11

} // end namespace Eigen

#endif // EIGEN_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/MatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXBASE_H
#define EIGEN_MATRIXBASE_H

namespace Eigen {

/** \class MatrixBase
  * \ingroup Core_Module
  *
  * \brief Base class for all dense matrices, vectors, and expressions
  *
  * This class is the base that is inherited by all matrix, vector, and related expression
  * types. Most of the Eigen API is contained in this class, and its base classes. Other important
  * classes for the Eigen API are Matrix, and VectorwiseOp.
  *
  * Note that some methods are defined in other modules such as the \ref LU_Module LU module
  * for all functions related to matrix inversions.
  *
  * \tparam Derived is the derived type, e.g. a matrix type, or an expression, etc.
  *
  * When writing a function taking Eigen objects as argument, if you want your function
  * to take as argument any matrix, vector, or expression, just let it take a
  * MatrixBase argument. As an example, here is a function printFirstRow which, given
  * a matrix, vector, or expression \a x, prints the first row of \a x.
  *
  * \code
    template<typename Derived>
    void printFirstRow(const Eigen::MatrixBase<Derived>& x)
    {
      cout << x.row(0) << endl;
    }
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_MATRIXBASE_PLUGIN.
  *
  * \sa \blank \ref TopicClassHierarchy
  */
template<typename Derived> class MatrixBase
  : public DenseBase<Derived>
{
  public:
#ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef MatrixBase StorageBaseType;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef DenseBase<Derived> Base;
    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;

    using Base::derived;
    using Base::const_cast_derived;
    using Base::rows;
    using Base::cols;
    using Base::size;
    using Base::coeff;
    using Base::coeffRef;
    using Base::lazyAssign;
    using Base::eval;
    using Base::operator-;
    using Base::operator+=;
    using Base::operator-=;
    using Base::operator*=;
    using Base::operator/=;

    typedef typename Base::CoeffReturnType CoeffReturnType;
    typedef typename Base::ConstTransposeReturnType ConstTransposeReturnType;
    typedef typename Base::RowXpr RowXpr;
    typedef typename Base::ColXpr ColXpr;
#endif // not EIGEN_PARSED_BY_DOXYGEN



#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** type of the equivalent square matrix */
    typedef Matrix<Scalar,EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime),
                          EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime)> SquareMatrixType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** \returns the size of the main diagonal, which is min(rows(),cols()).
      * \sa rows(), cols(), SizeAtCompileTime. */
    EIGEN_DEVICE_FUNC
    inline Index diagonalSize() const { return (numext::mini)(rows(),cols()); }

    typedef typename Base::PlainObject PlainObject;

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,PlainObject> ConstantReturnType;
    /** \internal the return type of MatrixBase::adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, ConstTransposeReturnType>,
                        ConstTransposeReturnType
                     >::type AdjointReturnType;
    /** \internal Return type of eigenvalues() */
    typedef Matrix<std::complex<RealScalar>, internal::traits<Derived>::ColsAtCompileTime, 1, ColMajor> EigenvaluesReturnType;
    /** \internal the return type of identity */
    typedef CwiseNullaryOp<internal::scalar_identity_op<Scalar>,PlainObject> IdentityReturnType;
    /** \internal the return type of unit vectors */
    typedef Block<const CwiseNullaryOp<internal::scalar_identity_op<Scalar>, SquareMatrixType>,
                  internal::traits<Derived>::RowsAtCompileTime,
                  internal::traits<Derived>::ColsAtCompileTime> BasisReturnType;
#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::MatrixBase
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   ifdef EIGEN_MATRIXBASE_PLUGIN
#     include EIGEN_MATRIXBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS

    /** Special case of the template operator=, in order to prevent the compiler
      * from generating a default operator= (issue hit with g++ 4.1)
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const MatrixBase& other);

    // We cannot inherit here via Base::operator= since it is causing
    // trouble with MSVC.

    template <typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator=(const DenseBase<OtherDerived>& other);

    template <typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    Derived& operator=(const ReturnByValue<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const MatrixBase<OtherDerived>& other);
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const MatrixBase<OtherDerived>& other);

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,OtherDerived>
    operator*(const MatrixBase<OtherDerived> &other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived,OtherDerived,LazyProduct>
    lazyProduct(const MatrixBase<OtherDerived> &other) const;

    template<typename OtherDerived>
    Derived& operator*=(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    void applyOnTheLeft(const EigenBase<OtherDerived>& other);

    template<typename OtherDerived>
    void applyOnTheRight(const EigenBase<OtherDerived>& other);

    template<typename DiagonalDerived>
    EIGEN_DEVICE_FUNC
    const Product<Derived, DiagonalDerived, LazyProduct>
    operator*(const DiagonalBase<DiagonalDerived> &diagonal) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType
    dot(const MatrixBase<OtherDerived>& other) const;

    EIGEN_DEVICE_FUNC RealScalar squaredNorm() const;
    EIGEN_DEVICE_FUNC RealScalar norm() const;
    RealScalar stableNorm() const;
    RealScalar blueNorm() const;
    RealScalar hypotNorm() const;
    EIGEN_DEVICE_FUNC const PlainObject normalized() const;
    EIGEN_DEVICE_FUNC const PlainObject stableNormalized() const;
    EIGEN_DEVICE_FUNC void normalize();
    EIGEN_DEVICE_FUNC void stableNormalize();

    EIGEN_DEVICE_FUNC const AdjointReturnType adjoint() const;
    EIGEN_DEVICE_FUNC void adjointInPlace();

    typedef Diagonal<Derived> DiagonalReturnType;
    EIGEN_DEVICE_FUNC
    DiagonalReturnType diagonal();

    typedef typename internal::add_const<Diagonal<const Derived> >::type ConstDiagonalReturnType;
    EIGEN_DEVICE_FUNC
    ConstDiagonalReturnType diagonal() const;

    template<int Index> struct DiagonalIndexReturnType { typedef Diagonal<Derived,Index> Type; };
    template<int Index> struct ConstDiagonalIndexReturnType { typedef const Diagonal<const Derived,Index> Type; };

    template<int Index>
    EIGEN_DEVICE_FUNC
    typename DiagonalIndexReturnType<Index>::Type diagonal();

    template<int Index>
    EIGEN_DEVICE_FUNC
    typename ConstDiagonalIndexReturnType<Index>::Type diagonal() const;

    typedef Diagonal<Derived,DynamicIndex> DiagonalDynamicIndexReturnType;
    typedef typename internal::add_const<Diagonal<const Derived,DynamicIndex> >::type ConstDiagonalDynamicIndexReturnType;

    EIGEN_DEVICE_FUNC
    DiagonalDynamicIndexReturnType diagonal(Index index);
    EIGEN_DEVICE_FUNC
    ConstDiagonalDynamicIndexReturnType diagonal(Index index) const;

    template<unsigned int Mode> struct TriangularViewReturnType { typedef TriangularView<Derived, Mode> Type; };
    template<unsigned int Mode> struct ConstTriangularViewReturnType { typedef const TriangularView<const Derived, Mode> Type; };

    template<unsigned int Mode>
    EIGEN_DEVICE_FUNC
    typename TriangularViewReturnType<Mode>::Type triangularView();
    template<unsigned int Mode>
    EIGEN_DEVICE_FUNC
    typename ConstTriangularViewReturnType<Mode>::Type triangularView() const;

    template<unsigned int UpLo> struct SelfAdjointViewReturnType { typedef SelfAdjointView<Derived, UpLo> Type; };
    template<unsigned int UpLo> struct ConstSelfAdjointViewReturnType { typedef const SelfAdjointView<const Derived, UpLo> Type; };

    template<unsigned int UpLo>
    EIGEN_DEVICE_FUNC
    typename SelfAdjointViewReturnType<UpLo>::Type selfadjointView();
    template<unsigned int UpLo>
    EIGEN_DEVICE_FUNC
    typename ConstSelfAdjointViewReturnType<UpLo>::Type selfadjointView() const;

    const SparseView<Derived> sparseView(const Scalar& m_reference = Scalar(0),
                                         const typename NumTraits<Scalar>::Real& m_epsilon = NumTraits<Scalar>::dummy_precision()) const;
    EIGEN_DEVICE_FUNC static const IdentityReturnType Identity();
    EIGEN_DEVICE_FUNC static const IdentityReturnType Identity(Index rows, Index cols);
    EIGEN_DEVICE_FUNC static const BasisReturnType Unit(Index size, Index i);
    EIGEN_DEVICE_FUNC static const BasisReturnType Unit(Index i);
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitX();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitY();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitZ();
    EIGEN_DEVICE_FUNC static const BasisReturnType UnitW();

    EIGEN_DEVICE_FUNC
    const DiagonalWrapper<const Derived> asDiagonal() const;
    const PermutationWrapper<const Derived> asPermutation() const;

    EIGEN_DEVICE_FUNC
    Derived& setIdentity();
    EIGEN_DEVICE_FUNC
    Derived& setIdentity(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setUnit(Index i);
    EIGEN_DEVICE_FUNC Derived& setUnit(Index newSize, Index i);

    bool isIdentity(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isDiagonal(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    bool isUpperTriangular(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isLowerTriangular(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    template<typename OtherDerived>
    bool isOrthogonal(const MatrixBase<OtherDerived>& other,
                      const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;
    bool isUnitary(const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    /** \returns true if each coefficients of \c *this and \a other are all exactly equal.
      * \warning When using floating point scalar values you probably should rather use a
      *          fuzzy comparison such as isApprox()
      * \sa isApprox(), operator!= */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC inline bool operator==(const MatrixBase<OtherDerived>& other) const
    { return cwiseEqual(other).all(); }

    /** \returns true if at least one pair of coefficients of \c *this and \a other are not exactly equal to each other.
      * \warning When using floating point scalar values you probably should rather use a
      *          fuzzy comparison such as isApprox()
      * \sa isApprox(), operator== */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC inline bool operator!=(const MatrixBase<OtherDerived>& other) const
    { return cwiseNotEqual(other).any(); }

    NoAlias<Derived,Eigen::MatrixBase > EIGEN_DEVICE_FUNC noalias();

    // TODO forceAlignedAccess is temporarily disabled
    // Need to find a nicer workaround.
    inline const Derived& forceAlignedAccess() const { return derived(); }
    inline Derived& forceAlignedAccess() { return derived(); }
    template<bool Enable> inline const Derived& forceAlignedAccessIf() const { return derived(); }
    template<bool Enable> inline Derived& forceAlignedAccessIf() { return derived(); }

    EIGEN_DEVICE_FUNC Scalar trace() const;

    template<int p> EIGEN_DEVICE_FUNC RealScalar lpNorm() const;

    EIGEN_DEVICE_FUNC MatrixBase<Derived>& matrix() { return *this; }
    EIGEN_DEVICE_FUNC const MatrixBase<Derived>& matrix() const { return *this; }

    /** \returns an \link Eigen::ArrayBase Array \endlink expression of this matrix
      * \sa ArrayBase::matrix() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ArrayWrapper<Derived> array() { return ArrayWrapper<Derived>(derived()); }
    /** \returns a const \link Eigen::ArrayBase Array \endlink expression of this matrix
      * \sa ArrayBase::matrix() */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const ArrayWrapper<const Derived> array() const { return ArrayWrapper<const Derived>(derived()); }

/////////// LU module ///////////

    inline const FullPivLU<PlainObject> fullPivLu() const;
    inline const PartialPivLU<PlainObject> partialPivLu() const;

    inline const PartialPivLU<PlainObject> lu() const;

    EIGEN_DEVICE_FUNC
    inline const Inverse<Derived> inverse() const;

    template<typename ResultType>
    inline void computeInverseAndDetWithCheck(
      ResultType& inverse,
      typename ResultType::Scalar& determinant,
      bool& invertible,
      const RealScalar& absDeterminantThreshold = NumTraits<Scalar>::dummy_precision()
    ) const;

    template<typename ResultType>
    inline void computeInverseWithCheck(
      ResultType& inverse,
      bool& invertible,
      const RealScalar& absDeterminantThreshold = NumTraits<Scalar>::dummy_precision()
    ) const;

    EIGEN_DEVICE_FUNC
    Scalar determinant() const;

/////////// Cholesky module ///////////

    inline const LLT<PlainObject>  llt() const;
    inline const LDLT<PlainObject> ldlt() const;

/////////// QR module ///////////

    inline const HouseholderQR<PlainObject> householderQr() const;
    inline const ColPivHouseholderQR<PlainObject> colPivHouseholderQr() const;
    inline const FullPivHouseholderQR<PlainObject> fullPivHouseholderQr() const;
    inline const CompleteOrthogonalDecomposition<PlainObject> completeOrthogonalDecomposition() const;

/////////// Eigenvalues module ///////////

    inline EigenvaluesReturnType eigenvalues() const;
    inline RealScalar operatorNorm() const;

/////////// SVD module ///////////

    inline JacobiSVD<PlainObject> jacobiSvd(unsigned int computationOptions = 0) const;
    inline BDCSVD<PlainObject>    bdcSvd(unsigned int computationOptions = 0) const;

/////////// Geometry module ///////////

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /// \internal helper struct to form the return type of the cross product
    template<typename OtherDerived> struct cross_product_return_type {
      typedef typename ScalarBinaryOpTraits<typename internal::traits<Derived>::Scalar,typename internal::traits<OtherDerived>::Scalar>::ReturnType Scalar;
      typedef Matrix<Scalar,MatrixBase::RowsAtCompileTime,MatrixBase::ColsAtCompileTime> type;
    };
    #endif // EIGEN_PARSED_BY_DOXYGEN
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
#ifndef EIGEN_PARSED_BY_DOXYGEN
    inline typename cross_product_return_type<OtherDerived>::type
#else
    inline PlainObject
#endif
    cross(const MatrixBase<OtherDerived>& other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    inline PlainObject cross3(const MatrixBase<OtherDerived>& other) const;

    EIGEN_DEVICE_FUNC
    inline PlainObject unitOrthogonal(void) const;

    EIGEN_DEVICE_FUNC
    inline Matrix<Scalar,3,1> eulerAngles(Index a0, Index a1, Index a2) const;

    // put this as separate enum value to work around possible GCC 4.3 bug (?)
    enum { HomogeneousReturnTypeDirection = ColsAtCompileTime==1&&RowsAtCompileTime==1 ? ((internal::traits<Derived>::Flags&RowMajorBit)==RowMajorBit ? Horizontal : Vertical)
                                          : ColsAtCompileTime==1 ? Vertical : Horizontal };
    typedef Homogeneous<Derived, HomogeneousReturnTypeDirection> HomogeneousReturnType;
    EIGEN_DEVICE_FUNC
    inline HomogeneousReturnType homogeneous() const;

    enum {
      SizeMinusOne = SizeAtCompileTime==Dynamic ? Dynamic : SizeAtCompileTime-1
    };
    typedef Block<const Derived,
                  internal::traits<Derived>::ColsAtCompileTime==1 ? SizeMinusOne : 1,
                  internal::traits<Derived>::ColsAtCompileTime==1 ? 1 : SizeMinusOne> ConstStartMinusOne;
    typedef EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(ConstStartMinusOne,Scalar,quotient) HNormalizedReturnType;
    EIGEN_DEVICE_FUNC
    inline const HNormalizedReturnType hnormalized() const;

////////// Householder module ///////////

    EIGEN_DEVICE_FUNC
    void makeHouseholderInPlace(Scalar& tau, RealScalar& beta);
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void makeHouseholder(EssentialPart& essential,
                         Scalar& tau, RealScalar& beta) const;
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void applyHouseholderOnTheLeft(const EssentialPart& essential,
                                   const Scalar& tau,
                                   Scalar* workspace);
    template<typename EssentialPart>
    EIGEN_DEVICE_FUNC
    void applyHouseholderOnTheRight(const EssentialPart& essential,
                                    const Scalar& tau,
                                    Scalar* workspace);

///////// Jacobi module /////////

    template<typename OtherScalar>
    EIGEN_DEVICE_FUNC
    void applyOnTheLeft(Index p, Index q, const JacobiRotation<OtherScalar>& j);
    template<typename OtherScalar>
    EIGEN_DEVICE_FUNC
    void applyOnTheRight(Index p, Index q, const JacobiRotation<OtherScalar>& j);

///////// SparseCore module /////////

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE const typename SparseMatrixBase<OtherDerived>::template CwiseProductDenseReturnType<Derived>::Type
    cwiseProduct(const SparseMatrixBase<OtherDerived> &other) const
    {
      return other.cwiseProduct(derived());
    }

///////// MatrixFunctions module /////////

    typedef typename internal::stem_function<Scalar>::type StemFunction;
#define EIGEN_MATRIX_FUNCTION(ReturnType, Name, Description) \
    /** \returns an expression of the matrix Description of \c *this. \brief This function requires the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>. To compute the coefficient-wise Description use ArrayBase::##Name . */ \
    const ReturnType<Derived> Name() const;
#define EIGEN_MATRIX_FUNCTION_1(ReturnType, Name, Description, Argument) \
    /** \returns an expression of the matrix Description of \c *this. \brief This function requires the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>. To compute the coefficient-wise Description use ArrayBase::##Name . */ \
    const ReturnType<Derived> Name(Argument) const;

    EIGEN_MATRIX_FUNCTION(MatrixExponentialReturnValue, exp, exponential)
    /** \brief Helper function for the <a href="unsupported/group__MatrixFunctions__Module.html"> unsupported MatrixFunctions module</a>.*/
    const MatrixFunctionReturnValue<Derived> matrixFunction(StemFunction f) const;
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, cosh, hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, sinh, hyperbolic sine)
#if EIGEN_HAS_CXX11_MATH
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, atanh, inverse hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, acosh, inverse hyperbolic cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, asinh, inverse hyperbolic sine)
#endif
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, cos, cosine)
    EIGEN_MATRIX_FUNCTION(MatrixFunctionReturnValue, sin, sine)
    EIGEN_MATRIX_FUNCTION(MatrixSquareRootReturnValue, sqrt, square root)
    EIGEN_MATRIX_FUNCTION(MatrixLogarithmReturnValue, log, logarithm)
    EIGEN_MATRIX_FUNCTION_1(MatrixPowerReturnValue,        pow, power to \c p, const RealScalar& p)
    EIGEN_MATRIX_FUNCTION_1(MatrixComplexPowerReturnValue, pow, power to \c p, const std::complex<RealScalar>& p)

  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(MatrixBase)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(MatrixBase)

  private:
    EIGEN_DEVICE_FUNC explicit MatrixBase(int);
    EIGEN_DEVICE_FUNC MatrixBase(int,int);
    template<typename OtherDerived> EIGEN_DEVICE_FUNC explicit MatrixBase(const MatrixBase<OtherDerived>&);
  protected:
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator+=(const ArrayBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
    // mixing arrays and matrices is not legal
    template<typename OtherDerived> Derived& operator-=(const ArrayBase<OtherDerived>& )
    {EIGEN_STATIC_ASSERT(std::ptrdiff_t(sizeof(typename OtherDerived::Scalar))==-1,YOU_CANNOT_MIX_ARRAYS_AND_MATRICES); return *this;}
};


/***************************************************************************
* Implementation of matrix base methods
***************************************************************************/

/** replaces \c *this by \c *this * \a other.
  *
  * \returns a reference to \c *this
  *
  * Example: \include MatrixBase_applyOnTheRight.cpp
  * Output: \verbinclude MatrixBase_applyOnTheRight.out
  */
template<typename Derived>
template<typename OtherDerived>
inline Derived&
MatrixBase<Derived>::operator*=(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheRight(derived());
  return derived();
}

/** replaces \c *this by \c *this * \a other. It is equivalent to MatrixBase::operator*=().
  *
  * Example: \include MatrixBase_applyOnTheRight.cpp
  * Output: \verbinclude MatrixBase_applyOnTheRight.out
  */
template<typename Derived>
template<typename OtherDerived>
inline void MatrixBase<Derived>::applyOnTheRight(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheRight(derived());
}

/** replaces \c *this by \a other * \c *this.
  *
  * Example: \include MatrixBase_applyOnTheLeft.cpp
  * Output: \verbinclude MatrixBase_applyOnTheLeft.out
  */
template<typename Derived>
template<typename OtherDerived>
inline void MatrixBase<Derived>::applyOnTheLeft(const EigenBase<OtherDerived> &other)
{
  other.derived().applyThisOnTheLeft(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/NestByValue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NESTBYVALUE_H
#define EIGEN_NESTBYVALUE_H

namespace Eigen {

namespace internal {
template<typename ExpressionType>
struct traits<NestByValue<ExpressionType> > : public traits<ExpressionType>
{
  enum {
    Flags = traits<ExpressionType>::Flags & ~NestByRefBit
  };
};
}

/** \class NestByValue
  * \ingroup Core_Module
  *
  * \brief Expression which must be nested by value
  *
  * \tparam ExpressionType the type of the object of which we are requiring nesting-by-value
  *
  * This class is the return type of MatrixBase::nestByValue()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::nestByValue()
  */
template<typename ExpressionType> class NestByValue
  : public internal::dense_xpr_base< NestByValue<ExpressionType> >::type
{
  public:

    typedef typename internal::dense_xpr_base<NestByValue>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(NestByValue)

    EIGEN_DEVICE_FUNC explicit inline NestByValue(const ExpressionType& matrix) : m_expression(matrix) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_expression.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_expression.cols(); }

    EIGEN_DEVICE_FUNC operator const ExpressionType&() const { return m_expression; }

    EIGEN_DEVICE_FUNC const ExpressionType& nestedExpression() const { return m_expression; }

  protected:
    const ExpressionType m_expression;
};

/** \returns an expression of the temporary version of *this.
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const NestByValue<Derived>
DenseBase<Derived>::nestByValue() const
{
  return NestByValue<Derived>(derived());
}

namespace internal {

// Evaluator of Solve -> eval into a temporary
template<typename ArgType>
struct evaluator<NestByValue<ArgType> >
  : public evaluator<ArgType>
{
  typedef evaluator<ArgType> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const NestByValue<ArgType>& xpr)
    : Base(xpr.nestedExpression())
  {}
};
}

} // end namespace Eigen

#endif // EIGEN_NESTBYVALUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/NoAlias.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NOALIAS_H
#define EIGEN_NOALIAS_H

namespace Eigen {

/** \class NoAlias
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing an operator = assuming no aliasing
  *
  * \tparam ExpressionType the type of the object on which to do the lazy assignment
  *
  * This class represents an expression with special assignment operators
  * assuming no aliasing between the target expression and the source expression.
  * More precisely it alloas to bypass the EvalBeforeAssignBit flag of the source expression.
  * It is the return type of MatrixBase::noalias()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::noalias()
  */
template<typename ExpressionType, template <typename> class StorageBase>
class NoAlias
{
  public:
    typedef typename ExpressionType::Scalar Scalar;
    
    EIGEN_DEVICE_FUNC
    explicit NoAlias(ExpressionType& expression) : m_expression(expression) {}
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator+=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }
    
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE ExpressionType& operator-=(const StorageBase<OtherDerived>& other)
    {
      call_assignment_no_alias(m_expression, other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
      return m_expression;
    }

    EIGEN_DEVICE_FUNC
    ExpressionType& expression() const
    {
      return m_expression;
    }

  protected:
    ExpressionType& m_expression;
};

/** \returns a pseudo expression of \c *this with an operator= assuming
  * no aliasing between \c *this and the source expression.
  *
  * More precisely, noalias() allows to bypass the EvalBeforeAssignBit flag.
  * Currently, even though several expressions may alias, only product
  * expressions have this flag. Therefore, noalias() is only useful when
  * the source expression contains a matrix product.
  *
  * Here are some examples where noalias is useful:
  * \code
  * D.noalias()  = A * B;
  * D.noalias() += A.transpose() * B;
  * D.noalias() -= 2 * A * B.adjoint();
  * \endcode
  *
  * On the other hand the following example will lead to a \b wrong result:
  * \code
  * A.noalias() = A * B;
  * \endcode
  * because the result matrix A is also an operand of the matrix product. Therefore,
  * there is no alternative than evaluating A * B in a temporary, that is the default
  * behavior when you write:
  * \code
  * A = A * B;
  * \endcode
  *
  * \sa class NoAlias
  */
template<typename Derived>
NoAlias<Derived,MatrixBase> EIGEN_DEVICE_FUNC MatrixBase<Derived>::noalias()
{
  return NoAlias<Derived, Eigen::MatrixBase >(derived());
}

} // end namespace Eigen

#endif // EIGEN_NOALIAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/NumTraits.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMTRAITS_H
#define EIGEN_NUMTRAITS_H

namespace Eigen {

namespace internal {

// default implementation of digits10(), based on numeric_limits if specialized,
// 0 for integer types, and log10(epsilon()) otherwise.
template< typename T,
          bool use_numeric_limits = std::numeric_limits<T>::is_specialized,
          bool is_integer = NumTraits<T>::IsInteger>
struct default_digits10_impl
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return std::numeric_limits<T>::digits10; }
};

template<typename T>
struct default_digits10_impl<T,false,false> // Floating point
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() {
    using std::log10;
    using std::ceil;
    typedef typename NumTraits<T>::Real Real;
    return int(ceil(-log10(NumTraits<Real>::epsilon())));
  }
};

template<typename T>
struct default_digits10_impl<T,false,true> // Integer
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return 0; }
};


// default implementation of digits(), based on numeric_limits if specialized,
// 0 for integer types, and log2(epsilon()) otherwise.
template< typename T,
          bool use_numeric_limits = std::numeric_limits<T>::is_specialized,
          bool is_integer = NumTraits<T>::IsInteger>
struct default_digits_impl
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return std::numeric_limits<T>::digits; }
};

template<typename T>
struct default_digits_impl<T,false,false> // Floating point
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() {
    using std::log;
    using std::ceil;
    typedef typename NumTraits<T>::Real Real;
    return int(ceil(-log(NumTraits<Real>::epsilon())/log(static_cast<Real>(2))));
  }
};

template<typename T>
struct default_digits_impl<T,false,true> // Integer
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int run() { return 0; }
};

} // end namespace internal

namespace numext {
/** \internal bit-wise cast without changing the underlying bit representation. */

// TODO: Replace by std::bit_cast (available in C++20)
template <typename Tgt, typename Src>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Tgt bit_cast(const Src& src) {
#if EIGEN_HAS_TYPE_TRAITS
  // The behaviour of memcpy is not specified for non-trivially copyable types
  EIGEN_STATIC_ASSERT(std::is_trivially_copyable<Src>::value, THIS_TYPE_IS_NOT_SUPPORTED);
  EIGEN_STATIC_ASSERT(std::is_trivially_copyable<Tgt>::value && std::is_default_constructible<Tgt>::value,
                      THIS_TYPE_IS_NOT_SUPPORTED);
#endif

  EIGEN_STATIC_ASSERT(sizeof(Src) == sizeof(Tgt), THIS_TYPE_IS_NOT_SUPPORTED);
  Tgt tgt;
  EIGEN_USING_STD(memcpy)
  memcpy(&tgt, &src, sizeof(Tgt));
  return tgt;
}
}  // namespace numext

/** \class NumTraits
  * \ingroup Core_Module
  *
  * \brief Holds information about the various numeric (i.e. scalar) types allowed by Eigen.
  *
  * \tparam T the numeric type at hand
  *
  * This class stores enums, typedefs and static methods giving information about a numeric type.
  *
  * The provided data consists of:
  * \li A typedef \c Real, giving the "real part" type of \a T. If \a T is already real,
  *     then \c Real is just a typedef to \a T. If \a T is \c std::complex<U> then \c Real
  *     is a typedef to \a U.
  * \li A typedef \c NonInteger, giving the type that should be used for operations producing non-integral values,
  *     such as quotients, square roots, etc. If \a T is a floating-point type, then this typedef just gives
  *     \a T again. Note however that many Eigen functions such as internal::sqrt simply refuse to
  *     take integers. Outside of a few cases, Eigen doesn't do automatic type promotion. Thus, this typedef is
  *     only intended as a helper for code that needs to explicitly promote types.
  * \li A typedef \c Literal giving the type to use for numeric literals such as "2" or "0.5". For instance, for \c std::complex<U>, Literal is defined as \c U.
  *     Of course, this type must be fully compatible with \a T. In doubt, just use \a T here.
  * \li A typedef \a Nested giving the type to use to nest a value inside of the expression tree. If you don't know what
  *     this means, just use \a T here.
  * \li An enum value \a IsComplex. It is equal to 1 if \a T is a \c std::complex
  *     type, and to 0 otherwise.
  * \li An enum value \a IsInteger. It is equal to \c 1 if \a T is an integer type such as \c int,
  *     and to \c 0 otherwise.
  * \li Enum values ReadCost, AddCost and MulCost representing a rough estimate of the number of CPU cycles needed
  *     to by move / add / mul instructions respectively, assuming the data is already stored in CPU registers.
  *     Stay vague here. No need to do architecture-specific stuff. If you don't know what this means, just use \c Eigen::HugeCost.
  * \li An enum value \a IsSigned. It is equal to \c 1 if \a T is a signed type and to 0 if \a T is unsigned.
  * \li An enum value \a RequireInitialization. It is equal to \c 1 if the constructor of the numeric type \a T must
  *     be called, and to 0 if it is safe not to call it. Default is 0 if \a T is an arithmetic type, and 1 otherwise.
  * \li An epsilon() function which, unlike <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/epsilon">std::numeric_limits::epsilon()</a>,
  *     it returns a \a Real instead of a \a T.
  * \li A dummy_precision() function returning a weak epsilon value. It is mainly used as a default
  *     value by the fuzzy comparison operators.
  * \li highest() and lowest() functions returning the highest and lowest possible values respectively.
  * \li digits() function returning the number of radix digits (non-sign digits for integers, mantissa for floating-point). This is
  *     the analogue of <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/digits">std::numeric_limits<T>::digits</a>
  *     which is used as the default implementation if specialized.
  * \li digits10() function returning the number of decimal digits that can be represented without change. This is
  *     the analogue of <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/digits10">std::numeric_limits<T>::digits10</a>
  *     which is used as the default implementation if specialized.
  * \li min_exponent() and max_exponent() functions returning the highest and lowest possible values, respectively,
  *     such that the radix raised to the power exponent-1 is a normalized floating-point number.  These are equivalent to
  *     <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/min_exponent">std::numeric_limits<T>::min_exponent</a>/
  *     <a href="http://en.cppreference.com/w/cpp/types/numeric_limits/max_exponent">std::numeric_limits<T>::max_exponent</a>.
  * \li infinity() function returning a representation of positive infinity, if available.
  * \li quiet_NaN function returning a non-signaling "not-a-number", if available.
  */

template<typename T> struct GenericNumTraits
{
  enum {
    IsInteger = std::numeric_limits<T>::is_integer,
    IsSigned = std::numeric_limits<T>::is_signed,
    IsComplex = 0,
    RequireInitialization = internal::is_arithmetic<T>::value ? 0 : 1,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };

  typedef T Real;
  typedef typename internal::conditional<
                     IsInteger,
                     typename internal::conditional<sizeof(T)<=2, float, double>::type,
                     T
                   >::type NonInteger;
  typedef T Nested;
  typedef T Literal;

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real epsilon()
  {
    return numext::numeric_limits<T>::epsilon();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits10()
  {
    return internal::default_digits10_impl<T>::run();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits()
  {
    return internal::default_digits_impl<T>::run();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int min_exponent()
  {
    return numext::numeric_limits<T>::min_exponent;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int max_exponent()
  {
    return numext::numeric_limits<T>::max_exponent;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real dummy_precision()
  {
    // make sure to override this for floating-point types
    return Real(0);
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T highest() {
    return (numext::numeric_limits<T>::max)();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T lowest()  {
    return IsInteger ? (numext::numeric_limits<T>::min)()
                     : static_cast<T>(-(numext::numeric_limits<T>::max)());
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T infinity() {
    return numext::numeric_limits<T>::infinity();
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline T quiet_NaN() {
    return numext::numeric_limits<T>::quiet_NaN();
  }
};

template<typename T> struct NumTraits : GenericNumTraits<T>
{};

template<> struct NumTraits<float>
  : GenericNumTraits<float>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline float dummy_precision() { return 1e-5f; }
};

template<> struct NumTraits<double> : GenericNumTraits<double>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline double dummy_precision() { return 1e-12; }
};

template<> struct NumTraits<long double>
  : GenericNumTraits<long double>
{
  EIGEN_CONSTEXPR
  static inline long double dummy_precision() { return 1e-15l; }
};

template<typename _Real> struct NumTraits<std::complex<_Real> >
  : GenericNumTraits<std::complex<_Real> >
{
  typedef _Real Real;
  typedef typename NumTraits<_Real>::Literal Literal;
  enum {
    IsComplex = 1,
    RequireInitialization = NumTraits<_Real>::RequireInitialization,
    ReadCost = 2 * NumTraits<_Real>::ReadCost,
    AddCost = 2 * NumTraits<Real>::AddCost,
    MulCost = 4 * NumTraits<Real>::MulCost + 2 * NumTraits<Real>::AddCost
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real epsilon() { return NumTraits<Real>::epsilon(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline Real dummy_precision() { return NumTraits<Real>::dummy_precision(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline int digits10() { return NumTraits<Real>::digits10(); }
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
struct NumTraits<Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> >
{
  typedef Array<Scalar, Rows, Cols, Options, MaxRows, MaxCols> ArrayType;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Array<RealScalar, Rows, Cols, Options, MaxRows, MaxCols> Real;
  typedef typename NumTraits<Scalar>::NonInteger NonIntegerScalar;
  typedef Array<NonIntegerScalar, Rows, Cols, Options, MaxRows, MaxCols> NonInteger;
  typedef ArrayType & Nested;
  typedef typename NumTraits<Scalar>::Literal Literal;

  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    IsInteger = NumTraits<Scalar>::IsInteger,
    IsSigned  = NumTraits<Scalar>::IsSigned,
    RequireInitialization = 1,
    ReadCost = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::ReadCost),
    AddCost  = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::AddCost),
    MulCost  = ArrayType::SizeAtCompileTime==Dynamic ? HugeCost : ArrayType::SizeAtCompileTime * int(NumTraits<Scalar>::MulCost)
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline RealScalar epsilon() { return NumTraits<RealScalar>::epsilon(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static inline RealScalar dummy_precision() { return NumTraits<RealScalar>::dummy_precision(); }

  EIGEN_CONSTEXPR
  static inline int digits10() { return NumTraits<Scalar>::digits10(); }
};

template<> struct NumTraits<std::string>
  : GenericNumTraits<std::string>
{
  enum {
    RequireInitialization = 1,
    ReadCost = HugeCost,
    AddCost  = HugeCost,
    MulCost  = HugeCost
  };

  EIGEN_CONSTEXPR
  static inline int digits10() { return 0; }

private:
  static inline std::string epsilon();
  static inline std::string dummy_precision();
  static inline std::string lowest();
  static inline std::string highest();
  static inline std::string infinity();
  static inline std::string quiet_NaN();
};

// Empty specialization for void to allow template specialization based on NumTraits<T>::Real with T==void and SFINAE.
template<> struct NumTraits<void> {};

template<> struct NumTraits<bool> : GenericNumTraits<bool> {};

} // end namespace Eigen

#endif // EIGEN_NUMTRAITS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/PartialReduxEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIALREDUX_H
#define EIGEN_PARTIALREDUX_H

namespace Eigen { 

namespace internal {


/***************************************************************************
*
* This file provides evaluators for partial reductions.
* There are two modes:
*
*  - scalar path: simply calls the respective function on the column or row.
*    -> nothing special here, all the tricky part is handled by the return
*       types of VectorwiseOp's members. They embed the functor calling the
*       respective DenseBase's member function.
*
*  - vectorized path: implements a packet-wise reductions followed by
*    some (optional) processing of the outcome, e.g., division by n for mean.
*
* For the vectorized path let's observe that the packet-size and outer-unrolling
* are both decided by the assignement logic. So all we have to do is to decide
* on the inner unrolling.
*
* For the unrolling, we can reuse "internal::redux_vec_unroller" from Redux.h,
* but be need to be careful to specify correct increment.
*
***************************************************************************/


/* logic deciding a strategy for unrolling of vectorized paths */
template<typename Func, typename Evaluator>
struct packetwise_redux_traits
{
  enum {
    OuterSize = int(Evaluator::IsRowMajor) ? Evaluator::RowsAtCompileTime : Evaluator::ColsAtCompileTime,
    Cost = OuterSize == Dynamic ? HugeCost
         : OuterSize * Evaluator::CoeffReadCost + (OuterSize-1) * functor_traits<Func>::Cost,
    Unrolling = Cost <= EIGEN_UNROLLING_LIMIT ? CompleteUnrolling : NoUnrolling
  };

};

/* Value to be returned when size==0 , by default let's return 0 */
template<typename PacketType,typename Func>
EIGEN_DEVICE_FUNC
PacketType packetwise_redux_empty_value(const Func& ) { return pset1<PacketType>(0); }

/* For products the default is 1 */
template<typename PacketType,typename Scalar>
EIGEN_DEVICE_FUNC
PacketType packetwise_redux_empty_value(const scalar_product_op<Scalar,Scalar>& ) { return pset1<PacketType>(1); }

/* Perform the actual reduction */
template<typename Func, typename Evaluator,
         int Unrolling = packetwise_redux_traits<Func, Evaluator>::Unrolling
>
struct packetwise_redux_impl;

/* Perform the actual reduction with unrolling */
template<typename Func, typename Evaluator>
struct packetwise_redux_impl<Func, Evaluator, CompleteUnrolling>
{
  typedef redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime> Base;
  typedef typename Evaluator::Scalar Scalar;

  template<typename PacketType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  PacketType run(const Evaluator &eval, const Func& func, Index /*size*/)
  {
    return redux_vec_unroller<Func, Evaluator, 0, packetwise_redux_traits<Func, Evaluator>::OuterSize>::template run<PacketType>(eval,func);
  }
};

/* Add a specialization of redux_vec_unroller for size==0 at compiletime.
 * This specialization is not required for general reductions, which is
 * why it is defined here.
 */
template<typename Func, typename Evaluator, int Start>
struct redux_vec_unroller<Func, Evaluator, Start, 0>
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &, const Func& f)
  {
    return packetwise_redux_empty_value<PacketType>(f);
  }
};

/* Perform the actual reduction for dynamic sizes */
template<typename Func, typename Evaluator>
struct packetwise_redux_impl<Func, Evaluator, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketScalar;

  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static PacketType run(const Evaluator &eval, const Func& func, Index size)
  {
    if(size==0)
      return packetwise_redux_empty_value<PacketType>(func);
    
    const Index size4 = (size-1)&(~3);
    PacketType p = eval.template packetByOuterInner<Unaligned,PacketType>(0,0);
    Index i = 1;
    // This loop is optimized for instruction pipelining:
    // - each iteration generates two independent instructions
    // - thanks to branch prediction and out-of-order execution we have independent instructions across loops
    for(; i<size4; i+=4)
      p = func.packetOp(p,
            func.packetOp(
              func.packetOp(eval.template packetByOuterInner<Unaligned,PacketType>(i+0,0),eval.template packetByOuterInner<Unaligned,PacketType>(i+1,0)),
              func.packetOp(eval.template packetByOuterInner<Unaligned,PacketType>(i+2,0),eval.template packetByOuterInner<Unaligned,PacketType>(i+3,0))));
    for(; i<size; ++i)
      p = func.packetOp(p, eval.template packetByOuterInner<Unaligned,PacketType>(i,0));
    return p;
  }
};

template< typename ArgType, typename MemberOp, int Direction>
struct evaluator<PartialReduxExpr<ArgType, MemberOp, Direction> >
  : evaluator_base<PartialReduxExpr<ArgType, MemberOp, Direction> >
{
  typedef PartialReduxExpr<ArgType, MemberOp, Direction> XprType;
  typedef typename internal::nested_eval<ArgType,1>::type ArgTypeNested;
  typedef typename internal::add_const_on_value_type<ArgTypeNested>::type ConstArgTypeNested;
  typedef typename internal::remove_all<ArgTypeNested>::type ArgTypeNestedCleaned;
  typedef typename ArgType::Scalar InputScalar;
  typedef typename XprType::Scalar Scalar;
  enum {
    TraversalSize = Direction==int(Vertical) ? int(ArgType::RowsAtCompileTime) :  int(ArgType::ColsAtCompileTime)
  };
  typedef typename MemberOp::template Cost<int(TraversalSize)> CostOpType;
  enum {
    CoeffReadCost = TraversalSize==Dynamic ? HugeCost
                  : TraversalSize==0 ? 1
                  : int(TraversalSize) * int(evaluator<ArgType>::CoeffReadCost) + int(CostOpType::value),
    
    _ArgFlags = evaluator<ArgType>::Flags,

    _Vectorizable =  bool(int(_ArgFlags)&PacketAccessBit)
                  && bool(MemberOp::Vectorizable)
                  && (Direction==int(Vertical) ? bool(_ArgFlags&RowMajorBit) : (_ArgFlags&RowMajorBit)==0)
                  && (TraversalSize!=0),
                  
    Flags = (traits<XprType>::Flags&RowMajorBit)
          | (evaluator<ArgType>::Flags&(HereditaryBits&(~RowMajorBit)))
          | (_Vectorizable ? PacketAccessBit : 0)
          | LinearAccessBit,
    
    Alignment = 0 // FIXME this will need to be improved once PartialReduxExpr is vectorized
  };

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType xpr)
    : m_arg(xpr.nestedExpression()), m_functor(xpr.functor())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(TraversalSize==Dynamic ? HugeCost : (TraversalSize==0 ? 1 : int(CostOpType::value)));
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar coeff(Index i, Index j) const
  {
    return coeff(Direction==Vertical ? j : i);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar coeff(Index index) const
  {
    return m_functor(m_arg.template subVector<DirectionType(Direction)>(index));
  }

  template<int LoadMode,typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketType packet(Index i, Index j) const
  {
    return packet<LoadMode,PacketType>(Direction==Vertical ? j : i);
  }
  
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
  PacketType packet(Index idx) const
  {
    enum { PacketSize = internal::unpacket_traits<PacketType>::size };
    typedef Block<const ArgTypeNestedCleaned,
                  Direction==Vertical ? int(ArgType::RowsAtCompileTime) : int(PacketSize),
                  Direction==Vertical ? int(PacketSize) : int(ArgType::ColsAtCompileTime),
                  true /* InnerPanel */> PanelType;
    
    PanelType panel(m_arg,
                    Direction==Vertical ? 0 : idx,
                    Direction==Vertical ? idx : 0,
                    Direction==Vertical ? m_arg.rows() : Index(PacketSize),
                    Direction==Vertical ? Index(PacketSize) : m_arg.cols());

    // FIXME
    // See bug 1612, currently if PacketSize==1 (i.e. complex<double> with 128bits registers) then the storage-order of panel get reversed
    // and methods like packetByOuterInner do not make sense anymore in this context.
    // So let's just by pass "vectorization" in this case:
    if(PacketSize==1)
      return internal::pset1<PacketType>(coeff(idx));
    
    typedef typename internal::redux_evaluator<PanelType> PanelEvaluator;
    PanelEvaluator panel_eval(panel);
    typedef typename MemberOp::BinaryOp BinaryOp;
    PacketType p = internal::packetwise_redux_impl<BinaryOp,PanelEvaluator>::template run<PacketType>(panel_eval,m_functor.binaryFunc(),m_arg.outerSize());
    return p;
  }

protected:
  ConstArgTypeNested m_arg;
  const MemberOp m_functor;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARTIALREDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/PermutationMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PERMUTATIONMATRIX_H
#define EIGEN_PERMUTATIONMATRIX_H

namespace Eigen { 

namespace internal {

enum PermPermProduct_t {PermPermProduct};

} // end namespace internal

/** \class PermutationBase
  * \ingroup Core_Module
  *
  * \brief Base class for permutations
  *
  * \tparam Derived the derived class
  *
  * This class is the base class for all expressions representing a permutation matrix,
  * internally stored as a vector of integers.
  * The convention followed here is that if \f$ \sigma \f$ is a permutation, the corresponding permutation matrix
  * \f$ P_\sigma \f$ is such that if \f$ (e_1,\ldots,e_p) \f$ is the canonical basis, we have:
  *  \f[ P_\sigma(e_i) = e_{\sigma(i)}. \f]
  * This convention ensures that for any two permutations \f$ \sigma, \tau \f$, we have:
  *  \f[ P_{\sigma\circ\tau} = P_\sigma P_\tau. \f]
  *
  * Permutation matrices are square and invertible.
  *
  * Notice that in addition to the member functions and operators listed here, there also are non-member
  * operator* to multiply any kind of permutation object with any kind of matrix expression (MatrixBase)
  * on either side.
  *
  * \sa class PermutationMatrix, class PermutationWrapper
  */
template<typename Derived>
class PermutationBase : public EigenBase<Derived>
{
    typedef internal::traits<Derived> Traits;
    typedef EigenBase<Derived> Base;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    enum {
      Flags = Traits::Flags,
      RowsAtCompileTime = Traits::RowsAtCompileTime,
      ColsAtCompileTime = Traits::ColsAtCompileTime,
      MaxRowsAtCompileTime = Traits::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = Traits::MaxColsAtCompileTime
    };
    typedef typename Traits::StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,RowsAtCompileTime,ColsAtCompileTime,0,MaxRowsAtCompileTime,MaxColsAtCompileTime>
            DenseMatrixType;
    typedef PermutationMatrix<IndicesType::SizeAtCompileTime,IndicesType::MaxSizeAtCompileTime,StorageIndex>
            PlainPermutationType;
    typedef PlainPermutationType PlainObject;
    using Base::derived;
    typedef Inverse<Derived> InverseReturnType;
    typedef void Scalar;
    #endif

    /** Copies the other permutation into *this */
    template<typename OtherDerived>
    Derived& operator=(const PermutationBase<OtherDerived>& other)
    {
      indices() = other.indices();
      return derived();
    }

    /** Assignment from the Transpositions \a tr */
    template<typename OtherDerived>
    Derived& operator=(const TranspositionsBase<OtherDerived>& tr)
    {
      setIdentity(tr.size());
      for(Index k=size()-1; k>=0; --k)
        applyTranspositionOnTheRight(k,tr.coeff(k));
      return derived();
    }

    /** \returns the number of rows */
    inline EIGEN_DEVICE_FUNC Index rows() const { return Index(indices().size()); }

    /** \returns the number of columns */
    inline EIGEN_DEVICE_FUNC Index cols() const { return Index(indices().size()); }

    /** \returns the size of a side of the respective square matrix, i.e., the number of indices */
    inline EIGEN_DEVICE_FUNC Index size() const { return Index(indices().size()); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& other) const
    {
      other.setZero();
      for (Index i=0; i<rows(); ++i)
        other.coeffRef(indices().coeff(i),i) = typename DenseDerived::Scalar(1);
    }
    #endif

    /** \returns a Matrix object initialized from this permutation matrix. Notice that it
      * is inefficient to return this Matrix object by value. For efficiency, favor using
      * the Matrix constructor taking EigenBase objects.
      */
    DenseMatrixType toDenseMatrix() const
    {
      return derived();
    }

    /** const version of indices(). */
    const IndicesType& indices() const { return derived().indices(); }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return derived().indices(); }

    /** Resizes to given size.
      */
    inline void resize(Index newSize)
    {
      indices().resize(newSize);
    }

    /** Sets *this to be the identity permutation matrix */
    void setIdentity()
    {
      StorageIndex n = StorageIndex(size());
      for(StorageIndex i = 0; i < n; ++i)
        indices().coeffRef(i) = i;
    }

    /** Sets *this to be the identity permutation matrix of given size.
      */
    void setIdentity(Index newSize)
    {
      resize(newSize);
      setIdentity();
    }

    /** Multiplies *this by the transposition \f$(ij)\f$ on the left.
      *
      * \returns a reference to *this.
      *
      * \warning This is much slower than applyTranspositionOnTheRight(Index,Index):
      * this has linear complexity and requires a lot of branching.
      *
      * \sa applyTranspositionOnTheRight(Index,Index)
      */
    Derived& applyTranspositionOnTheLeft(Index i, Index j)
    {
      eigen_assert(i>=0 && j>=0 && i<size() && j<size());
      for(Index k = 0; k < size(); ++k)
      {
        if(indices().coeff(k) == i) indices().coeffRef(k) = StorageIndex(j);
        else if(indices().coeff(k) == j) indices().coeffRef(k) = StorageIndex(i);
      }
      return derived();
    }

    /** Multiplies *this by the transposition \f$(ij)\f$ on the right.
      *
      * \returns a reference to *this.
      *
      * This is a fast operation, it only consists in swapping two indices.
      *
      * \sa applyTranspositionOnTheLeft(Index,Index)
      */
    Derived& applyTranspositionOnTheRight(Index i, Index j)
    {
      eigen_assert(i>=0 && j>=0 && i<size() && j<size());
      std::swap(indices().coeffRef(i), indices().coeffRef(j));
      return derived();
    }

    /** \returns the inverse permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    inline InverseReturnType inverse() const
    { return InverseReturnType(derived()); }
    /** \returns the tranpose permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    inline InverseReturnType transpose() const
    { return InverseReturnType(derived()); }

    /**** multiplication helpers to hopefully get RVO ****/

  
#ifndef EIGEN_PARSED_BY_DOXYGEN
  protected:
    template<typename OtherDerived>
    void assignTranspose(const PermutationBase<OtherDerived>& other)
    {
      for (Index i=0; i<rows();++i) indices().coeffRef(other.indices().coeff(i)) = i;
    }
    template<typename Lhs,typename Rhs>
    void assignProduct(const Lhs& lhs, const Rhs& rhs)
    {
      eigen_assert(lhs.cols() == rhs.rows());
      for (Index i=0; i<rows();++i) indices().coeffRef(i) = lhs.indices().coeff(rhs.indices().coeff(i));
    }
#endif

  public:

    /** \returns the product permutation matrix.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other>
    inline PlainPermutationType operator*(const PermutationBase<Other>& other) const
    { return PlainPermutationType(internal::PermPermProduct, derived(), other.derived()); }

    /** \returns the product of a permutation with another inverse permutation.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other>
    inline PlainPermutationType operator*(const InverseImpl<Other,PermutationStorage>& other) const
    { return PlainPermutationType(internal::PermPermProduct, *this, other.eval()); }

    /** \returns the product of an inverse permutation with another permutation.
      *
      * \note \blank \note_try_to_help_rvo
      */
    template<typename Other> friend
    inline PlainPermutationType operator*(const InverseImpl<Other, PermutationStorage>& other, const PermutationBase& perm)
    { return PlainPermutationType(internal::PermPermProduct, other.eval(), perm); }
    
    /** \returns the determinant of the permutation matrix, which is either 1 or -1 depending on the parity of the permutation.
      *
      * This function is O(\c n) procedure allocating a buffer of \c n booleans.
      */
    Index determinant() const
    {
      Index res = 1;
      Index n = size();
      Matrix<bool,RowsAtCompileTime,1,0,MaxRowsAtCompileTime> mask(n);
      mask.fill(false);
      Index r = 0;
      while(r < n)
      {
        // search for the next seed
        while(r<n && mask[r]) r++;
        if(r>=n)
          break;
        // we got one, let's follow it until we are back to the seed
        Index k0 = r++;
        mask.coeffRef(k0) = true;
        for(Index k=indices().coeff(k0); k!=k0; k=indices().coeff(k))
        {
          mask.coeffRef(k) = true;
          res = -res;
        }
      }
      return res;
    }

  protected:

};

namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
struct traits<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex> >
 : traits<Matrix<_StorageIndex,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef PermutationStorage StorageKind;
  typedef Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef void Scalar;
};
}

/** \class PermutationMatrix
  * \ingroup Core_Module
  *
  * \brief Permutation matrix
  *
  * \tparam SizeAtCompileTime the number of rows/cols, or Dynamic
  * \tparam MaxSizeAtCompileTime the maximum number of rows/cols, or Dynamic. This optional parameter defaults to SizeAtCompileTime. Most of the time, you should not have to specify it.
  * \tparam _StorageIndex the integer type of the indices
  *
  * This class represents a permutation matrix, internally stored as a vector of integers.
  *
  * \sa class PermutationBase, class PermutationWrapper, class DiagonalMatrix
  */
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
class PermutationMatrix : public PermutationBase<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex> >
{
    typedef PermutationBase<PermutationMatrix> Base;
    typedef internal::traits<PermutationMatrix> Traits;
  public:

    typedef const PermutationMatrix& Nested;

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    typedef typename Traits::StorageIndex StorageIndex;
    #endif

    inline PermutationMatrix()
    {}

    /** Constructs an uninitialized permutation matrix of given size.
      */
    explicit inline PermutationMatrix(Index size) : m_indices(size)
    {
      eigen_internal_assert(size <= NumTraits<StorageIndex>::highest());
    }

    /** Copy constructor. */
    template<typename OtherDerived>
    inline PermutationMatrix(const PermutationBase<OtherDerived>& other)
      : m_indices(other.indices()) {}

    /** Generic constructor from expression of the indices. The indices
      * array has the meaning that the permutations sends each integer i to indices[i].
      *
      * \warning It is your responsibility to check that the indices array that you passes actually
      * describes a permutation, i.e., each value between 0 and n-1 occurs exactly once, where n is the
      * array's size.
      */
    template<typename Other>
    explicit inline PermutationMatrix(const MatrixBase<Other>& indices) : m_indices(indices)
    {}

    /** Convert the Transpositions \a tr to a permutation matrix */
    template<typename Other>
    explicit PermutationMatrix(const TranspositionsBase<Other>& tr)
      : m_indices(tr.size())
    {
      *this = tr;
    }

    /** Copies the other permutation into *this */
    template<typename Other>
    PermutationMatrix& operator=(const PermutationBase<Other>& other)
    {
      m_indices = other.indices();
      return *this;
    }

    /** Assignment from the Transpositions \a tr */
    template<typename Other>
    PermutationMatrix& operator=(const TranspositionsBase<Other>& tr)
    {
      return Base::operator=(tr.derived());
    }

    /** const version of indices(). */
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return m_indices; }


    /**** multiplication helpers to hopefully get RVO ****/

#ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Other>
    PermutationMatrix(const InverseImpl<Other,PermutationStorage>& other)
      : m_indices(other.derived().nestedExpression().size())
    {
      eigen_internal_assert(m_indices.size() <= NumTraits<StorageIndex>::highest());
      StorageIndex end = StorageIndex(m_indices.size());
      for (StorageIndex i=0; i<end;++i)
        m_indices.coeffRef(other.derived().nestedExpression().indices().coeff(i)) = i;
    }
    template<typename Lhs,typename Rhs>
    PermutationMatrix(internal::PermPermProduct_t, const Lhs& lhs, const Rhs& rhs)
      : m_indices(lhs.indices().size())
    {
      Base::assignProduct(lhs,rhs);
    }
#endif

  protected:

    IndicesType m_indices;
};


namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
struct traits<Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess> >
 : traits<Matrix<_StorageIndex,SizeAtCompileTime,SizeAtCompileTime,0,MaxSizeAtCompileTime,MaxSizeAtCompileTime> >
{
  typedef PermutationStorage StorageKind;
  typedef Map<const Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1>, _PacketAccess> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef void Scalar;
};
}

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
class Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess>
  : public PermutationBase<Map<PermutationMatrix<SizeAtCompileTime, MaxSizeAtCompileTime, _StorageIndex>,_PacketAccess> >
{
    typedef PermutationBase<Map> Base;
    typedef internal::traits<Map> Traits;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;
    #endif

    inline Map(const StorageIndex* indicesPtr)
      : m_indices(indicesPtr)
    {}

    inline Map(const StorageIndex* indicesPtr, Index size)
      : m_indices(indicesPtr,size)
    {}

    /** Copies the other permutation into *this */
    template<typename Other>
    Map& operator=(const PermutationBase<Other>& other)
    { return Base::operator=(other.derived()); }

    /** Assignment from the Transpositions \a tr */
    template<typename Other>
    Map& operator=(const TranspositionsBase<Other>& tr)
    { return Base::operator=(tr.derived()); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    Map& operator=(const Map& other)
    {
      m_indices = other.m_indices;
      return *this;
    }
    #endif

    /** const version of indices(). */
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the permutation. */
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};

template<typename _IndicesType> class TranspositionsWrapper;
namespace internal {
template<typename _IndicesType>
struct traits<PermutationWrapper<_IndicesType> >
{
  typedef PermutationStorage StorageKind;
  typedef void Scalar;
  typedef typename _IndicesType::Scalar StorageIndex;
  typedef _IndicesType IndicesType;
  enum {
    RowsAtCompileTime = _IndicesType::SizeAtCompileTime,
    ColsAtCompileTime = _IndicesType::SizeAtCompileTime,
    MaxRowsAtCompileTime = IndicesType::MaxSizeAtCompileTime,
    MaxColsAtCompileTime = IndicesType::MaxSizeAtCompileTime,
    Flags = 0
  };
};
}

/** \class PermutationWrapper
  * \ingroup Core_Module
  *
  * \brief Class to view a vector of integers as a permutation matrix
  *
  * \tparam _IndicesType the type of the vector of integer (can be any compatible expression)
  *
  * This class allows to view any vector expression of integers as a permutation matrix.
  *
  * \sa class PermutationBase, class PermutationMatrix
  */
template<typename _IndicesType>
class PermutationWrapper : public PermutationBase<PermutationWrapper<_IndicesType> >
{
    typedef PermutationBase<PermutationWrapper> Base;
    typedef internal::traits<PermutationWrapper> Traits;
  public:

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename Traits::IndicesType IndicesType;
    #endif

    inline PermutationWrapper(const IndicesType& indices)
      : m_indices(indices)
    {}

    /** const version of indices(). */
    const typename internal::remove_all<typename IndicesType::Nested>::type&
    indices() const { return m_indices; }

  protected:

    typename IndicesType::Nested m_indices;
};


/** \returns the matrix with the permutation applied to the columns.
  */
template<typename MatrixDerived, typename PermutationDerived>
EIGEN_DEVICE_FUNC
const Product<MatrixDerived, PermutationDerived, AliasFreeProduct>
operator*(const MatrixBase<MatrixDerived> &matrix,
          const PermutationBase<PermutationDerived>& permutation)
{
  return Product<MatrixDerived, PermutationDerived, AliasFreeProduct>
            (matrix.derived(), permutation.derived());
}

/** \returns the matrix with the permutation applied to the rows.
  */
template<typename PermutationDerived, typename MatrixDerived>
EIGEN_DEVICE_FUNC
const Product<PermutationDerived, MatrixDerived, AliasFreeProduct>
operator*(const PermutationBase<PermutationDerived> &permutation,
          const MatrixBase<MatrixDerived>& matrix)
{
  return Product<PermutationDerived, MatrixDerived, AliasFreeProduct>
            (permutation.derived(), matrix.derived());
}


template<typename PermutationType>
class InverseImpl<PermutationType, PermutationStorage>
  : public EigenBase<Inverse<PermutationType> >
{
    typedef typename PermutationType::PlainPermutationType PlainPermutationType;
    typedef internal::traits<PermutationType> PermTraits;
  protected:
    InverseImpl() {}
  public:
    typedef Inverse<PermutationType> InverseType;
    using EigenBase<Inverse<PermutationType> >::derived;

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    typedef typename PermutationType::DenseMatrixType DenseMatrixType;
    enum {
      RowsAtCompileTime = PermTraits::RowsAtCompileTime,
      ColsAtCompileTime = PermTraits::ColsAtCompileTime,
      MaxRowsAtCompileTime = PermTraits::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = PermTraits::MaxColsAtCompileTime
    };
    #endif

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& other) const
    {
      other.setZero();
      for (Index i=0; i<derived().rows();++i)
        other.coeffRef(i, derived().nestedExpression().indices().coeff(i)) = typename DenseDerived::Scalar(1);
    }
    #endif

    /** \return the equivalent permutation matrix */
    PlainPermutationType eval() const { return derived(); }

    DenseMatrixType toDenseMatrix() const { return derived(); }

    /** \returns the matrix with the inverse permutation applied to the columns.
      */
    template<typename OtherDerived> friend
    const Product<OtherDerived, InverseType, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix, const InverseType& trPerm)
    {
      return Product<OtherDerived, InverseType, AliasFreeProduct>(matrix.derived(), trPerm.derived());
    }

    /** \returns the matrix with the inverse permutation applied to the rows.
      */
    template<typename OtherDerived>
    const Product<InverseType, OtherDerived, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix) const
    {
      return Product<InverseType, OtherDerived, AliasFreeProduct>(derived(), matrix.derived());
    }
};

template<typename Derived>
const PermutationWrapper<const Derived> MatrixBase<Derived>::asPermutation() const
{
  return derived();
}

namespace internal {

template<> struct AssignmentKind<DenseShape,PermutationShape> { typedef EigenBase2EigenBase Kind; };

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PERMUTATIONMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/PlainObjectBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DENSESTORAGEBASE_H
#define EIGEN_DENSESTORAGEBASE_H

#if defined(EIGEN_INITIALIZE_MATRICES_BY_ZERO)
# define EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED for(Index i=0;i<base().size();++i) coeffRef(i)=Scalar(0);
#elif defined(EIGEN_INITIALIZE_MATRICES_BY_NAN)
# define EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED for(Index i=0;i<base().size();++i) coeffRef(i)=std::numeric_limits<Scalar>::quiet_NaN();
#else
# undef EIGEN_INITIALIZE_COEFFS
# define EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
#endif

namespace Eigen {

namespace internal {

template<int MaxSizeAtCompileTime> struct check_rows_cols_for_overflow {
  template<typename Index>
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE void run(Index, Index)
  {
  }
};

template<> struct check_rows_cols_for_overflow<Dynamic> {
  template<typename Index>
  EIGEN_DEVICE_FUNC
  static EIGEN_ALWAYS_INLINE void run(Index rows, Index cols)
  {
    // http://hg.mozilla.org/mozilla-central/file/6c8a909977d3/xpcom/ds/CheckedInt.h#l242
    // we assume Index is signed
    Index max_index = (std::size_t(1) << (8 * sizeof(Index) - 1)) - 1; // assume Index is signed
    bool error = (rows == 0 || cols == 0) ? false
               : (rows > max_index / cols);
    if (error)
      throw_std_bad_alloc();
  }
};

template <typename Derived,
          typename OtherDerived = Derived,
          bool IsVector = bool(Derived::IsVectorAtCompileTime) && bool(OtherDerived::IsVectorAtCompileTime)>
struct conservative_resize_like_impl;

template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers> struct matrix_swap_impl;

} // end namespace internal

#ifdef EIGEN_PARSED_BY_DOXYGEN
namespace doxygen {

// This is a workaround to doxygen not being able to understand the inheritance logic
// when it is hidden by the dense_xpr_base helper struct.
// Moreover, doxygen fails to include members that are not documented in the declaration body of
// MatrixBase if we inherits MatrixBase<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >,
// this is why we simply inherits MatrixBase, though this does not make sense.

/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename Derived> struct dense_xpr_base_dispatcher;
/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct dense_xpr_base_dispatcher<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
    : public MatrixBase {};
/** This class is just a workaround for Doxygen and it does not not actually exist. */
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct dense_xpr_base_dispatcher<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols> >
    : public ArrayBase {};

} // namespace doxygen

/** \class PlainObjectBase
  * \ingroup Core_Module
  * \brief %Dense storage base class for matrices and arrays.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_PLAINOBJECTBASE_PLUGIN.
  *
  * \tparam Derived is the derived type, e.g., a Matrix or Array
  *
  * \sa \ref TopicClassHierarchy
  */
template<typename Derived>
class PlainObjectBase : public doxygen::dense_xpr_base_dispatcher<Derived>
#else
template<typename Derived>
class PlainObjectBase : public internal::dense_xpr_base<Derived>::type
#endif
{
  public:
    enum { Options = internal::traits<Derived>::Options };
    typedef typename internal::dense_xpr_base<Derived>::type Base;

    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::Scalar Scalar;

    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Derived DenseType;

    using Base::RowsAtCompileTime;
    using Base::ColsAtCompileTime;
    using Base::SizeAtCompileTime;
    using Base::MaxRowsAtCompileTime;
    using Base::MaxColsAtCompileTime;
    using Base::MaxSizeAtCompileTime;
    using Base::IsVectorAtCompileTime;
    using Base::Flags;

    typedef Eigen::Map<Derived, Unaligned>  MapType;
    typedef const Eigen::Map<const Derived, Unaligned> ConstMapType;
    typedef Eigen::Map<Derived, AlignedMax> AlignedMapType;
    typedef const Eigen::Map<const Derived, AlignedMax> ConstAlignedMapType;
    template<typename StrideType> struct StridedMapType { typedef Eigen::Map<Derived, Unaligned, StrideType> type; };
    template<typename StrideType> struct StridedConstMapType { typedef Eigen::Map<const Derived, Unaligned, StrideType> type; };
    template<typename StrideType> struct StridedAlignedMapType { typedef Eigen::Map<Derived, AlignedMax, StrideType> type; };
    template<typename StrideType> struct StridedConstAlignedMapType { typedef Eigen::Map<const Derived, AlignedMax, StrideType> type; };

  protected:
    DenseStorage<Scalar, Base::MaxSizeAtCompileTime, Base::RowsAtCompileTime, Base::ColsAtCompileTime, Options> m_storage;

  public:
    enum { NeedsToAlign = (SizeAtCompileTime != Dynamic) && (internal::traits<Derived>::Alignment>0) };
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)

    EIGEN_DEVICE_FUNC
    Base& base() { return *static_cast<Base*>(this); }
    EIGEN_DEVICE_FUNC
    const Base& base() const { return *static_cast<const Base*>(this); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_storage.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_storage.cols(); }

    /** This is an overloaded version of DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index,Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index rowId, Index colId) const
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,ReadOnlyAccessors>::coeff(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      return m_storage.data()[index];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index,Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index,Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index rowId, Index colId)
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is an overloaded version of DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index) const
      * provided to by-pass the creation of an evaluator of the expression, thus saving compilation efforts.
      *
      * See DenseCoeffsBase<Derived,WriteAccessors>::coeffRef(Index) const for details. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      return m_storage.data()[index];
    }

    /** This is the const version of coeffRef(Index,Index) which is thus synonym of coeff(Index,Index).
      * It is provided for convenience. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeffRef(Index rowId, Index colId) const
    {
      if(Flags & RowMajorBit)
        return m_storage.data()[colId + rowId * m_storage.cols()];
      else // column-major
        return m_storage.data()[rowId + colId * m_storage.rows()];
    }

    /** This is the const version of coeffRef(Index) which is thus synonym of coeff(Index).
      * It is provided for convenience. */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeffRef(Index index) const
    {
      return m_storage.data()[index];
    }

    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketScalar packet(Index rowId, Index colId) const
    {
      return internal::ploadt<PacketScalar, LoadMode>
               (m_storage.data() + (Flags & RowMajorBit
                                   ? colId + rowId * m_storage.cols()
                                   : rowId + colId * m_storage.rows()));
    }

    /** \internal */
    template<int LoadMode>
    EIGEN_STRONG_INLINE PacketScalar packet(Index index) const
    {
      return internal::ploadt<PacketScalar, LoadMode>(m_storage.data() + index);
    }

    /** \internal */
    template<int StoreMode>
    EIGEN_STRONG_INLINE void writePacket(Index rowId, Index colId, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>
              (m_storage.data() + (Flags & RowMajorBit
                                   ? colId + rowId * m_storage.cols()
                                   : rowId + colId * m_storage.rows()), val);
    }

    /** \internal */
    template<int StoreMode>
    EIGEN_STRONG_INLINE void writePacket(Index index, const PacketScalar& val)
    {
      internal::pstoret<Scalar, PacketScalar, StoreMode>(m_storage.data() + index, val);
    }

    /** \returns a const pointer to the data array of this matrix */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar *data() const
    { return m_storage.data(); }

    /** \returns a pointer to the data array of this matrix */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar *data()
    { return m_storage.data(); }

    /** Resizes \c *this to a \a rows x \a cols matrix.
      *
      * This method is intended for dynamic-size matrices, although it is legal to call it on any
      * matrix as long as fixed dimensions are left unchanged. If you only want to change the number
      * of rows and/or of columns, you can use resize(NoChange_t, Index), resize(Index, NoChange_t).
      *
      * If the current number of coefficients of \c *this exactly matches the
      * product \a rows * \a cols, then no memory allocation is performed and
      * the current values are left unchanged. In all other cases, including
      * shrinking, the data is reallocated and all previous values are lost.
      *
      * Example: \include Matrix_resize_int_int.cpp
      * Output: \verbinclude Matrix_resize_int_int.out
      *
      * \sa resize(Index) for vectors, resize(NoChange_t, Index), resize(Index, NoChange_t)
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void resize(Index rows, Index cols)
    {
      eigen_assert(   EIGEN_IMPLIES(RowsAtCompileTime!=Dynamic,rows==RowsAtCompileTime)
                   && EIGEN_IMPLIES(ColsAtCompileTime!=Dynamic,cols==ColsAtCompileTime)
                   && EIGEN_IMPLIES(RowsAtCompileTime==Dynamic && MaxRowsAtCompileTime!=Dynamic,rows<=MaxRowsAtCompileTime)
                   && EIGEN_IMPLIES(ColsAtCompileTime==Dynamic && MaxColsAtCompileTime!=Dynamic,cols<=MaxColsAtCompileTime)
                   && rows>=0 && cols>=0 && "Invalid sizes when resizing a matrix or array.");
      internal::check_rows_cols_for_overflow<MaxSizeAtCompileTime>::run(rows, cols);
      #ifdef EIGEN_INITIALIZE_COEFFS
        Index size = rows*cols;
        bool size_changed = size != this->size();
        m_storage.resize(size, rows, cols);
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #else
        m_storage.resize(rows*cols, rows, cols);
      #endif
    }

    /** Resizes \c *this to a vector of length \a size
      *
      * \only_for_vectors. This method does not work for
      * partially dynamic matrices when the static dimension is anything other
      * than 1. For example it will not work with Matrix<double, 2, Dynamic>.
      *
      * Example: \include Matrix_resize_int.cpp
      * Output: \verbinclude Matrix_resize_int.out
      *
      * \sa resize(Index,Index), resize(NoChange_t, Index), resize(Index, NoChange_t)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(Index size)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(PlainObjectBase)
      eigen_assert(((SizeAtCompileTime == Dynamic && (MaxSizeAtCompileTime==Dynamic || size<=MaxSizeAtCompileTime)) || SizeAtCompileTime == size) && size>=0);
      #ifdef EIGEN_INITIALIZE_COEFFS
        bool size_changed = size != this->size();
      #endif
      if(RowsAtCompileTime == 1)
        m_storage.resize(size, 1, size);
      else
        m_storage.resize(size, size, 1);
      #ifdef EIGEN_INITIALIZE_COEFFS
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #endif
    }

    /** Resizes the matrix, changing only the number of columns. For the parameter of type NoChange_t, just pass the special value \c NoChange
      * as in the example below.
      *
      * Example: \include Matrix_resize_NoChange_int.cpp
      * Output: \verbinclude Matrix_resize_NoChange_int.out
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(NoChange_t, Index cols)
    {
      resize(rows(), cols);
    }

    /** Resizes the matrix, changing only the number of rows. For the parameter of type NoChange_t, just pass the special value \c NoChange
      * as in the example below.
      *
      * Example: \include Matrix_resize_int_NoChange.cpp
      * Output: \verbinclude Matrix_resize_int_NoChange.out
      *
      * \sa resize(Index,Index)
      */
    EIGEN_DEVICE_FUNC
    inline void resize(Index rows, NoChange_t)
    {
      resize(rows, cols());
    }

    /** Resizes \c *this to have the same dimensions as \a other.
      * Takes care of doing all the checking that's needed.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void resizeLike(const EigenBase<OtherDerived>& _other)
    {
      const OtherDerived& other = _other.derived();
      internal::check_rows_cols_for_overflow<MaxSizeAtCompileTime>::run(other.rows(), other.cols());
      const Index othersize = other.rows()*other.cols();
      if(RowsAtCompileTime == 1)
      {
        eigen_assert(other.rows() == 1 || other.cols() == 1);
        resize(1, othersize);
      }
      else if(ColsAtCompileTime == 1)
      {
        eigen_assert(other.rows() == 1 || other.cols() == 1);
        resize(othersize, 1);
      }
      else resize(other.rows(), other.cols());
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * The method is intended for matrices of dynamic size. If you only want to change the number
      * of rows and/or of columns, you can use conservativeResize(NoChange_t, Index) or
      * conservativeResize(Index, NoChange_t).
      *
      * Matrices are resized relative to the top-left element. In case values need to be
      * appended to the matrix they will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index rows, Index cols)
    {
      internal::conservative_resize_like_impl<Derived>::run(*this, rows, cols);
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * As opposed to conservativeResize(Index rows, Index cols), this version leaves
      * the number of columns unchanged.
      *
      * In case the matrix is growing, new rows will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index rows, NoChange_t)
    {
      // Note: see the comment in conservativeResize(Index,Index)
      conservativeResize(rows, cols());
    }

    /** Resizes the matrix to \a rows x \a cols while leaving old values untouched.
      *
      * As opposed to conservativeResize(Index rows, Index cols), this version leaves
      * the number of rows unchanged.
      *
      * In case the matrix is growing, new columns will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(NoChange_t, Index cols)
    {
      // Note: see the comment in conservativeResize(Index,Index)
      conservativeResize(rows(), cols);
    }

    /** Resizes the vector to \a size while retaining old values.
      *
      * \only_for_vectors. This method does not work for
      * partially dynamic matrices when the static dimension is anything other
      * than 1. For example it will not work with Matrix<double, 2, Dynamic>.
      *
      * When values are appended, they will be uninitialized.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResize(Index size)
    {
      internal::conservative_resize_like_impl<Derived>::run(*this, size);
    }

    /** Resizes the matrix to \a rows x \a cols of \c other, while leaving old values untouched.
      *
      * The method is intended for matrices of dynamic size. If you only want to change the number
      * of rows and/or of columns, you can use conservativeResize(NoChange_t, Index) or
      * conservativeResize(Index, NoChange_t).
      *
      * Matrices are resized relative to the top-left element. In case values need to be
      * appended to the matrix they will copied from \c other.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void conservativeResizeLike(const DenseBase<OtherDerived>& other)
    {
      internal::conservative_resize_like_impl<Derived,OtherDerived>::run(*this, other);
    }

    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const PlainObjectBase& other)
    {
      return _set(other);
    }

    /** \sa MatrixBase::lazyAssign() */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& lazyAssign(const DenseBase<OtherDerived>& other)
    {
      _resize_to_match(other);
      return Base::lazyAssign(other.derived());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const ReturnByValue<OtherDerived>& func)
    {
      resize(func.rows(), func.cols());
      return Base::operator=(func);
    }

    // Prevent user from trying to instantiate PlainObjectBase objects
    // by making all its constructor protected. See bug 1074.
  protected:

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase() : m_storage()
    {
//       _check_template_params();
//       EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    // FIXME is it still needed ?
    /** \internal */
    EIGEN_DEVICE_FUNC
    explicit PlainObjectBase(internal::constructor_without_unaligned_array_assert)
      : m_storage(internal::constructor_without_unaligned_array_assert())
    {
//       _check_template_params(); EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }
#endif

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    PlainObjectBase(PlainObjectBase&& other) EIGEN_NOEXCEPT
      : m_storage( std::move(other.m_storage) )
    {
    }

    EIGEN_DEVICE_FUNC
    PlainObjectBase& operator=(PlainObjectBase&& other) EIGEN_NOEXCEPT
    {
      _check_template_params();
      m_storage = std::move(other.m_storage);
      return *this;
    }
#endif

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const PlainObjectBase& other)
      : Base(), m_storage(other.m_storage) { }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(Index size, Index rows, Index cols)
      : m_storage(size, rows, cols)
    {
//       _check_template_params();
//       EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    #if EIGEN_HAS_CXX11
    /** \brief Construct a row of column vector with fixed size from an arbitrary number of coefficients. \cpp11
      *
      * \only_for_vectors
      *
      * This constructor is for 1D array or vectors with more than 4 coefficients.
      * There exists C++98 analogue constructors for fixed-size array/vector having 1, 2, 3, or 4 coefficients.
      *
      * \warning To construct a column (resp. row) vector of fixed length, the number of values passed to this
      * constructor must match the the fixed number of rows (resp. columns) of \c *this.
      */
    template <typename... ArgTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    PlainObjectBase(const Scalar& a0, const Scalar& a1, const Scalar& a2,  const Scalar& a3, const ArgTypes&... args)
      : m_storage()
    {
      _check_template_params();
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, sizeof...(args) + 4);
      m_storage.data()[0] = a0;
      m_storage.data()[1] = a1;
      m_storage.data()[2] = a2;
      m_storage.data()[3] = a3;
      Index i = 4;
      auto x = {(m_storage.data()[i++] = args, 0)...};
      static_cast<void>(x);
    }

    /** \brief Constructs a Matrix or Array and initializes it by elements given by an initializer list of initializer
      * lists \cpp11
      */
    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE PlainObjectBase(const std::initializer_list<std::initializer_list<Scalar>>& list)
      : m_storage()
    {
      _check_template_params();

      size_t list_size = 0;
      if (list.begin() != list.end()) {
        list_size = list.begin()->size();
      }

      // This is to allow syntax like VectorXi {{1, 2, 3, 4}}
      if (ColsAtCompileTime == 1 && list.size() == 1) {
        eigen_assert(list_size == static_cast<size_t>(RowsAtCompileTime) || RowsAtCompileTime == Dynamic);
        resize(list_size, ColsAtCompileTime);
        std::copy(list.begin()->begin(), list.begin()->end(), m_storage.data());
      } else {
        eigen_assert(list.size() == static_cast<size_t>(RowsAtCompileTime) || RowsAtCompileTime == Dynamic);
        eigen_assert(list_size == static_cast<size_t>(ColsAtCompileTime) || ColsAtCompileTime == Dynamic);
        resize(list.size(), list_size);

        Index row_index = 0;
        for (const std::initializer_list<Scalar>& row : list) {
          eigen_assert(list_size == row.size());
          Index col_index = 0;
          for (const Scalar& e : row) {
            coeffRef(row_index, col_index) = e;
            ++col_index;
          }
          ++row_index;
        }
      }
    }
    #endif  // end EIGEN_HAS_CXX11

    /** \sa PlainObjectBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const DenseBase<OtherDerived> &other)
      : m_storage()
    {
      _check_template_params();
      resizeLike(other);
      _set_noalias(other);
    }

    /** \sa PlainObjectBase::operator=(const EigenBase<OtherDerived>&) */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const EigenBase<OtherDerived> &other)
      : m_storage()
    {
      _check_template_params();
      resizeLike(other);
      *this = other.derived();
    }
    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE PlainObjectBase(const ReturnByValue<OtherDerived>& other)
    {
      _check_template_params();
      // FIXME this does not automatically transpose vectors if necessary
      resize(other.rows(), other.cols());
      other.evalTo(this->derived());
    }

  public:

    /** \brief Copies the generic expression \a other into *this.
      * \copydetails DenseBase::operator=(const EigenBase<OtherDerived> &other)
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const EigenBase<OtherDerived> &other)
    {
      _resize_to_match(other);
      Base::operator=(other.derived());
      return this->derived();
    }

    /** \name Map
      * These are convenience functions returning Map objects. The Map() static functions return unaligned Map objects,
      * while the AlignedMap() functions return aligned Map objects and thus should be called only with 16-byte-aligned
      * \a data pointers.
      *
      * Here is an example using strides:
      * \include Matrix_Map_stride.cpp
      * Output: \verbinclude Matrix_Map_stride.out
      *
      * \see class Map
      */
    //@{
    static inline ConstMapType Map(const Scalar* data)
    { return ConstMapType(data); }
    static inline MapType Map(Scalar* data)
    { return MapType(data); }
    static inline ConstMapType Map(const Scalar* data, Index size)
    { return ConstMapType(data, size); }
    static inline MapType Map(Scalar* data, Index size)
    { return MapType(data, size); }
    static inline ConstMapType Map(const Scalar* data, Index rows, Index cols)
    { return ConstMapType(data, rows, cols); }
    static inline MapType Map(Scalar* data, Index rows, Index cols)
    { return MapType(data, rows, cols); }

    static inline ConstAlignedMapType MapAligned(const Scalar* data)
    { return ConstAlignedMapType(data); }
    static inline AlignedMapType MapAligned(Scalar* data)
    { return AlignedMapType(data); }
    static inline ConstAlignedMapType MapAligned(const Scalar* data, Index size)
    { return ConstAlignedMapType(data, size); }
    static inline AlignedMapType MapAligned(Scalar* data, Index size)
    { return AlignedMapType(data, size); }
    static inline ConstAlignedMapType MapAligned(const Scalar* data, Index rows, Index cols)
    { return ConstAlignedMapType(data, rows, cols); }
    static inline AlignedMapType MapAligned(Scalar* data, Index rows, Index cols)
    { return AlignedMapType(data, rows, cols); }

    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstMapType<Stride<Outer, Inner> >::type Map(const Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedConstMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    template<int Outer, int Inner>
    static inline typename StridedMapType<Stride<Outer, Inner> >::type Map(Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }

    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, Index size, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, size, stride); }
    template<int Outer, int Inner>
    static inline typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type MapAligned(const Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedConstAlignedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    template<int Outer, int Inner>
    static inline typename StridedAlignedMapType<Stride<Outer, Inner> >::type MapAligned(Scalar* data, Index rows, Index cols, const Stride<Outer, Inner>& stride)
    { return typename StridedAlignedMapType<Stride<Outer, Inner> >::type(data, rows, cols, stride); }
    //@}

    using Base::setConstant;
    EIGEN_DEVICE_FUNC Derived& setConstant(Index size, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(Index rows, Index cols, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(NoChange_t, Index cols, const Scalar& val);
    EIGEN_DEVICE_FUNC Derived& setConstant(Index rows, NoChange_t, const Scalar& val);

    using Base::setZero;
    EIGEN_DEVICE_FUNC Derived& setZero(Index size);
    EIGEN_DEVICE_FUNC Derived& setZero(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setZero(NoChange_t, Index cols);
    EIGEN_DEVICE_FUNC Derived& setZero(Index rows, NoChange_t);

    using Base::setOnes;
    EIGEN_DEVICE_FUNC Derived& setOnes(Index size);
    EIGEN_DEVICE_FUNC Derived& setOnes(Index rows, Index cols);
    EIGEN_DEVICE_FUNC Derived& setOnes(NoChange_t, Index cols);
    EIGEN_DEVICE_FUNC Derived& setOnes(Index rows, NoChange_t);

    using Base::setRandom;
    Derived& setRandom(Index size);
    Derived& setRandom(Index rows, Index cols);
    Derived& setRandom(NoChange_t, Index cols);
    Derived& setRandom(Index rows, NoChange_t);

    #ifdef EIGEN_PLAINOBJECTBASE_PLUGIN
    #include EIGEN_PLAINOBJECTBASE_PLUGIN
    #endif

  protected:
    /** \internal Resizes *this in preparation for assigning \a other to it.
      * Takes care of doing all the checking that's needed.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _resize_to_match(const EigenBase<OtherDerived>& other)
    {
      #ifdef EIGEN_NO_AUTOMATIC_RESIZING
      eigen_assert((this->size()==0 || (IsVectorAtCompileTime ? (this->size() == other.size())
                 : (rows() == other.rows() && cols() == other.cols())))
        && "Size mismatch. Automatic resizing is disabled because EIGEN_NO_AUTOMATIC_RESIZING is defined");
      EIGEN_ONLY_USED_FOR_DEBUG(other);
      #else
      resizeLike(other);
      #endif
    }

    /**
      * \brief Copies the value of the expression \a other into \c *this with automatic resizing.
      *
      * *this might be resized to match the dimensions of \a other. If *this was a null matrix (not already initialized),
      * it will be initialized.
      *
      * Note that copying a row-vector into a vector (and conversely) is allowed.
      * The resizing, if any, is then done in the appropriate way so that row-vectors
      * remain row-vectors and vectors remain vectors.
      *
      * \sa operator=(const MatrixBase<OtherDerived>&), _set_noalias()
      *
      * \internal
      */
    // aliasing is dealt once in internal::call_assignment
    // so at this stage we have to assume aliasing... and resising has to be done later.
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& _set(const DenseBase<OtherDerived>& other)
    {
      internal::call_assignment(this->derived(), other.derived());
      return this->derived();
    }

    /** \internal Like _set() but additionally makes the assumption that no aliasing effect can happen (which
      * is the case when creating a new matrix) so one can enforce lazy evaluation.
      *
      * \sa operator=(const MatrixBase<OtherDerived>&), _set()
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& _set_noalias(const DenseBase<OtherDerived>& other)
    {
      // I don't think we need this resize call since the lazyAssign will anyways resize
      // and lazyAssign will be called by the assign selector.
      //_resize_to_match(other);
      // the 'false' below means to enforce lazy evaluation. We don't use lazyAssign() because
      // it wouldn't allow to copy a row-vector into a column-vector.
      internal::call_assignment_no_alias(this->derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
      return this->derived();
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(Index rows, Index cols, typename internal::enable_if<Base::SizeAtCompileTime!=2,T0>::type* = 0)
    {
      const bool t0_is_integer_alike = internal::is_valid_index_type<T0>::value;
      const bool t1_is_integer_alike = internal::is_valid_index_type<T1>::value;
      EIGEN_STATIC_ASSERT(t0_is_integer_alike &&
                          t1_is_integer_alike,
                          FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED)
      resize(rows,cols);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(const T0& val0, const T1& val1, typename internal::enable_if<Base::SizeAtCompileTime==2,T0>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 2)
      m_storage.data()[0] = Scalar(val0);
      m_storage.data()[1] = Scalar(val1);
    }

    template<typename T0, typename T1>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init2(const Index& val0, const Index& val1,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<T0,Index>::value)
                                                                  && (internal::is_same<T1,Index>::value)
                                                                  && Base::SizeAtCompileTime==2,T1>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 2)
      m_storage.data()[0] = Scalar(val0);
      m_storage.data()[1] = Scalar(val1);
    }

    // The argument is convertible to the Index type and we either have a non 1x1 Matrix, or a dynamic-sized Array,
    // then the argument is meant to be the size of the object.
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(Index size, typename internal::enable_if<    (Base::SizeAtCompileTime!=1 || !internal::is_convertible<T, Scalar>::value)
                                                                              && ((!internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value || Base::SizeAtCompileTime==Dynamic)),T>::type* = 0)
    {
      // NOTE MSVC 2008 complains if we directly put bool(NumTraits<T>::IsInteger) as the EIGEN_STATIC_ASSERT argument.
      const bool is_integer_alike = internal::is_valid_index_type<T>::value;
      EIGEN_UNUSED_VARIABLE(is_integer_alike);
      EIGEN_STATIC_ASSERT(is_integer_alike,
                          FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED)
      resize(size);
    }

    // We have a 1x1 matrix/array => the argument is interpreted as the value of the unique coefficient (case where scalar type can be implicitly converted)
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar& val0, typename internal::enable_if<Base::SizeAtCompileTime==1 && internal::is_convertible<T, Scalar>::value,T>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 1)
      m_storage.data()[0] = val0;
    }

    // We have a 1x1 matrix/array => the argument is interpreted as the value of the unique coefficient (case where scalar type match the index type)
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Index& val0,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<Index,T>::value)
                                                                  && Base::SizeAtCompileTime==1
                                                                  && internal::is_convertible<T, Scalar>::value,T*>::type* = 0)
    {
      EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(PlainObjectBase, 1)
      m_storage.data()[0] = Scalar(val0);
    }

    // Initialize a fixed size matrix from a pointer to raw data
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar* data){
      this->_set_noalias(ConstMapType(data));
    }

    // Initialize an arbitrary matrix from a dense expression
    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const DenseBase<OtherDerived>& other){
      this->_set_noalias(other);
    }

    // Initialize an arbitrary matrix from an object convertible to the Derived type.
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Derived& other){
      this->_set_noalias(other);
    }

    // Initialize an arbitrary matrix from a generic Eigen expression
    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const EigenBase<OtherDerived>& other){
      this->derived() = other;
    }

    template<typename T, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const ReturnByValue<OtherDerived>& other)
    {
      resize(other.rows(), other.cols());
      other.evalTo(this->derived());
    }

    template<typename T, typename OtherDerived, int ColsAtCompileTime>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
    {
      this->derived() = r;
    }

    // For fixed-size Array<Scalar,...>
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Scalar& val0,
                                    typename internal::enable_if<    Base::SizeAtCompileTime!=Dynamic
                                                                  && Base::SizeAtCompileTime!=1
                                                                  && internal::is_convertible<T, Scalar>::value
                                                                  && internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value,T>::type* = 0)
    {
      Base::setConstant(val0);
    }

    // For fixed-size Array<Index,...>
    template<typename T>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _init1(const Index& val0,
                                    typename internal::enable_if<    (!internal::is_same<Index,Scalar>::value)
                                                                  && (internal::is_same<Index,T>::value)
                                                                  && Base::SizeAtCompileTime!=Dynamic
                                                                  && Base::SizeAtCompileTime!=1
                                                                  && internal::is_convertible<T, Scalar>::value
                                                                  && internal::is_same<typename internal::traits<Derived>::XprKind,ArrayXpr>::value,T*>::type* = 0)
    {
      Base::setConstant(val0);
    }

    template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers>
    friend struct internal::matrix_swap_impl;

  public:

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal
      * \brief Override DenseBase::swap() since for dynamic-sized matrices
      * of same type it is enough to swap the data pointers.
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(DenseBase<OtherDerived> & other)
    {
      enum { SwapPointers = internal::is_same<Derived, OtherDerived>::value && Base::SizeAtCompileTime==Dynamic };
      internal::matrix_swap_impl<Derived, OtherDerived, bool(SwapPointers)>::run(this->derived(), other.derived());
    }

    /** \internal
      * \brief const version forwarded to DenseBase::swap
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void swap(DenseBase<OtherDerived> const & other)
    { Base::swap(other.derived()); }

    EIGEN_DEVICE_FUNC
    static EIGEN_STRONG_INLINE void _check_template_params()
    {
      EIGEN_STATIC_ASSERT((EIGEN_IMPLIES(MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1, (int(Options)&RowMajor)==RowMajor)
                        && EIGEN_IMPLIES(MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1, (int(Options)&RowMajor)==0)
                        && ((RowsAtCompileTime == Dynamic) || (RowsAtCompileTime >= 0))
                        && ((ColsAtCompileTime == Dynamic) || (ColsAtCompileTime >= 0))
                        && ((MaxRowsAtCompileTime == Dynamic) || (MaxRowsAtCompileTime >= 0))
                        && ((MaxColsAtCompileTime == Dynamic) || (MaxColsAtCompileTime >= 0))
                        && (MaxRowsAtCompileTime == RowsAtCompileTime || RowsAtCompileTime==Dynamic)
                        && (MaxColsAtCompileTime == ColsAtCompileTime || ColsAtCompileTime==Dynamic)
                        && (Options & (DontAlign|RowMajor)) == Options),
        INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }

    enum { IsPlainObjectBase = 1 };
#endif
  public:
    // These apparently need to be down here for nvcc+icc to prevent duplicate
    // Map symbol.
    template<typename PlainObjectType, int MapOptions, typename StrideType> friend class Eigen::Map;
    friend class Eigen::Map<Derived, Unaligned>;
    friend class Eigen::Map<const Derived, Unaligned>;
#if EIGEN_MAX_ALIGN_BYTES>0
    // for EIGEN_MAX_ALIGN_BYTES==0, AlignedMax==Unaligned, and many compilers generate warnings for friend-ing a class twice.
    friend class Eigen::Map<Derived, AlignedMax>;
    friend class Eigen::Map<const Derived, AlignedMax>;
#endif
};

namespace internal {

template <typename Derived, typename OtherDerived, bool IsVector>
struct conservative_resize_like_impl
{
  #if EIGEN_HAS_TYPE_TRAITS
  static const bool IsRelocatable = std::is_trivially_copyable<typename Derived::Scalar>::value;
  #else
  static const bool IsRelocatable = !NumTraits<typename Derived::Scalar>::RequireInitialization;
  #endif
  static void run(DenseBase<Derived>& _this, Index rows, Index cols)
  {
    if (_this.rows() == rows && _this.cols() == cols) return;
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(Derived)

    if ( IsRelocatable
          && (( Derived::IsRowMajor && _this.cols() == cols) ||  // row-major and we change only the number of rows
              (!Derived::IsRowMajor && _this.rows() == rows) ))  // column-major and we change only the number of columns
    {
      internal::check_rows_cols_for_overflow<Derived::MaxSizeAtCompileTime>::run(rows, cols);
      _this.derived().m_storage.conservativeResize(rows*cols,rows,cols);
    }
    else
    {
      // The storage order does not allow us to use reallocation.
      Derived tmp(rows,cols);
      const Index common_rows = numext::mini(rows, _this.rows());
      const Index common_cols = numext::mini(cols, _this.cols());
      tmp.block(0,0,common_rows,common_cols) = _this.block(0,0,common_rows,common_cols);
      _this.derived().swap(tmp);
    }
  }

  static void run(DenseBase<Derived>& _this, const DenseBase<OtherDerived>& other)
  {
    if (_this.rows() == other.rows() && _this.cols() == other.cols()) return;

    // Note: Here is space for improvement. Basically, for conservativeResize(Index,Index),
    // neither RowsAtCompileTime or ColsAtCompileTime must be Dynamic. If only one of the
    // dimensions is dynamic, one could use either conservativeResize(Index rows, NoChange_t) or
    // conservativeResize(NoChange_t, Index cols). For these methods new static asserts like
    // EIGEN_STATIC_ASSERT_DYNAMIC_ROWS and EIGEN_STATIC_ASSERT_DYNAMIC_COLS would be good.
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(Derived)
    EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(OtherDerived)

    if ( IsRelocatable &&
          (( Derived::IsRowMajor && _this.cols() == other.cols()) ||  // row-major and we change only the number of rows
           (!Derived::IsRowMajor && _this.rows() == other.rows()) ))  // column-major and we change only the number of columns
    {
      const Index new_rows = other.rows() - _this.rows();
      const Index new_cols = other.cols() - _this.cols();
      _this.derived().m_storage.conservativeResize(other.size(),other.rows(),other.cols());
      if (new_rows>0)
        _this.bottomRightCorner(new_rows, other.cols()) = other.bottomRows(new_rows);
      else if (new_cols>0)
        _this.bottomRightCorner(other.rows(), new_cols) = other.rightCols(new_cols);
    }
    else
    {
      // The storage order does not allow us to use reallocation.
      Derived tmp(other);
      const Index common_rows = numext::mini(tmp.rows(), _this.rows());
      const Index common_cols = numext::mini(tmp.cols(), _this.cols());
      tmp.block(0,0,common_rows,common_cols) = _this.block(0,0,common_rows,common_cols);
      _this.derived().swap(tmp);
    }
  }
};

// Here, the specialization for vectors inherits from the general matrix case
// to allow calling .conservativeResize(rows,cols) on vectors.
template <typename Derived, typename OtherDerived>
struct conservative_resize_like_impl<Derived,OtherDerived,true>
  : conservative_resize_like_impl<Derived,OtherDerived,false>
{
  typedef conservative_resize_like_impl<Derived,OtherDerived,false> Base;
  using Base::run;
  using Base::IsRelocatable;

  static void run(DenseBase<Derived>& _this, Index size)
  {
    const Index new_rows = Derived::RowsAtCompileTime==1 ? 1 : size;
    const Index new_cols = Derived::RowsAtCompileTime==1 ? size : 1;
    if(IsRelocatable)
      _this.derived().m_storage.conservativeResize(size,new_rows,new_cols);
    else
      Base::run(_this.derived(), new_rows, new_cols);
  }

  static void run(DenseBase<Derived>& _this, const DenseBase<OtherDerived>& other)
  {
    if (_this.rows() == other.rows() && _this.cols() == other.cols()) return;

    const Index num_new_elements = other.size() - _this.size();

    const Index new_rows = Derived::RowsAtCompileTime==1 ? 1 : other.rows();
    const Index new_cols = Derived::RowsAtCompileTime==1 ? other.cols() : 1;
    if(IsRelocatable)
      _this.derived().m_storage.conservativeResize(other.size(),new_rows,new_cols);
    else
      Base::run(_this.derived(), new_rows, new_cols);

    if (num_new_elements > 0)
      _this.tail(num_new_elements) = other.tail(num_new_elements);
  }
};

template<typename MatrixTypeA, typename MatrixTypeB, bool SwapPointers>
struct matrix_swap_impl
{
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(MatrixTypeA& a, MatrixTypeB& b)
  {
    a.base().swap(b);
  }
};

template<typename MatrixTypeA, typename MatrixTypeB>
struct matrix_swap_impl<MatrixTypeA, MatrixTypeB, true>
{
  EIGEN_DEVICE_FUNC
  static inline void run(MatrixTypeA& a, MatrixTypeB& b)
  {
    static_cast<typename MatrixTypeA::Base&>(a).m_storage.swap(static_cast<typename MatrixTypeB::Base&>(b).m_storage);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_DENSESTORAGEBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Product.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PRODUCT_H
#define EIGEN_PRODUCT_H

namespace Eigen {

template<typename Lhs, typename Rhs, int Option, typename StorageKind> class ProductImpl;

namespace internal {

template<typename Lhs, typename Rhs, int Option>
struct traits<Product<Lhs, Rhs, Option> >
{
  typedef typename remove_all<Lhs>::type LhsCleaned;
  typedef typename remove_all<Rhs>::type RhsCleaned;
  typedef traits<LhsCleaned> LhsTraits;
  typedef traits<RhsCleaned> RhsTraits;

  typedef MatrixXpr XprKind;

  typedef typename ScalarBinaryOpTraits<typename traits<LhsCleaned>::Scalar, typename traits<RhsCleaned>::Scalar>::ReturnType Scalar;
  typedef typename product_promote_storage_type<typename LhsTraits::StorageKind,
                                                typename RhsTraits::StorageKind,
                                                internal::product_type<Lhs,Rhs>::ret>::ret StorageKind;
  typedef typename promote_index_type<typename LhsTraits::StorageIndex,
                                      typename RhsTraits::StorageIndex>::type StorageIndex;

  enum {
    RowsAtCompileTime    = LhsTraits::RowsAtCompileTime,
    ColsAtCompileTime    = RhsTraits::ColsAtCompileTime,
    MaxRowsAtCompileTime = LhsTraits::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = RhsTraits::MaxColsAtCompileTime,

    // FIXME: only needed by GeneralMatrixMatrixTriangular
    InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(LhsTraits::ColsAtCompileTime, RhsTraits::RowsAtCompileTime),

    // The storage order is somewhat arbitrary here. The correct one will be determined through the evaluator.
    Flags = (MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1) ? RowMajorBit
          : (MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1) ? 0
          : (   ((LhsTraits::Flags&NoPreferredStorageOrderBit) && (RhsTraits::Flags&RowMajorBit))
             || ((RhsTraits::Flags&NoPreferredStorageOrderBit) && (LhsTraits::Flags&RowMajorBit)) ) ? RowMajorBit
          : NoPreferredStorageOrderBit
  };
};

} // end namespace internal

/** \class Product
  * \ingroup Core_Module
  *
  * \brief Expression of the product of two arbitrary matrices or vectors
  *
  * \tparam _Lhs the type of the left-hand side expression
  * \tparam _Rhs the type of the right-hand side expression
  *
  * This class represents an expression of the product of two arbitrary matrices.
  *
  * The other template parameters are:
  * \tparam Option     can be DefaultProduct, AliasFreeProduct, or LazyProduct
  *
  */
template<typename _Lhs, typename _Rhs, int Option>
class Product : public ProductImpl<_Lhs,_Rhs,Option,
                                   typename internal::product_promote_storage_type<typename internal::traits<_Lhs>::StorageKind,
                                                                                   typename internal::traits<_Rhs>::StorageKind,
                                                                                   internal::product_type<_Lhs,_Rhs>::ret>::ret>
{
  public:

    typedef _Lhs Lhs;
    typedef _Rhs Rhs;

    typedef typename ProductImpl<
        Lhs, Rhs, Option,
        typename internal::product_promote_storage_type<typename internal::traits<Lhs>::StorageKind,
                                                        typename internal::traits<Rhs>::StorageKind,
                                                        internal::product_type<Lhs,Rhs>::ret>::ret>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Product)

    typedef typename internal::ref_selector<Lhs>::type LhsNested;
    typedef typename internal::ref_selector<Rhs>::type RhsNested;
    typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
    typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Product(const Lhs& lhs, const Rhs& rhs) : m_lhs(lhs), m_rhs(rhs)
    {
      eigen_assert(lhs.cols() == rhs.rows()
        && "invalid matrix product"
        && "if you wanted a coeff-wise or a dot product use the respective explicit functions");
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const LhsNestedCleaned& lhs() const { return m_lhs; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const RhsNestedCleaned& rhs() const { return m_rhs; }

  protected:

    LhsNested m_lhs;
    RhsNested m_rhs;
};

namespace internal {

template<typename Lhs, typename Rhs, int Option, int ProductTag = internal::product_type<Lhs,Rhs>::ret>
class dense_product_base
 : public internal::dense_xpr_base<Product<Lhs,Rhs,Option> >::type
{};

/** Conversion to scalar for inner-products */
template<typename Lhs, typename Rhs, int Option>
class dense_product_base<Lhs, Rhs, Option, InnerProduct>
 : public internal::dense_xpr_base<Product<Lhs,Rhs,Option> >::type
{
  typedef Product<Lhs,Rhs,Option> ProductXpr;
  typedef typename internal::dense_xpr_base<ProductXpr>::type Base;
public:
  using Base::derived;
  typedef typename Base::Scalar Scalar;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator const Scalar() const
  {
    return internal::evaluator<ProductXpr>(derived()).coeff(0,0);
  }
};

} // namespace internal

// Generic API dispatcher
template<typename Lhs, typename Rhs, int Option, typename StorageKind>
class ProductImpl : public internal::generic_xpr_base<Product<Lhs,Rhs,Option>, MatrixXpr, StorageKind>::type
{
  public:
    typedef typename internal::generic_xpr_base<Product<Lhs,Rhs,Option>, MatrixXpr, StorageKind>::type Base;
};

template<typename Lhs, typename Rhs, int Option>
class ProductImpl<Lhs,Rhs,Option,Dense>
  : public internal::dense_product_base<Lhs,Rhs,Option>
{
    typedef Product<Lhs, Rhs, Option> Derived;

  public:

    typedef typename internal::dense_product_base<Lhs, Rhs, Option> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Derived)
  protected:
    enum {
      IsOneByOne = (RowsAtCompileTime == 1 || RowsAtCompileTime == Dynamic) &&
                   (ColsAtCompileTime == 1 || ColsAtCompileTime == Dynamic),
      EnableCoeff = IsOneByOne || Option==LazyProduct
    };

  public:

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar coeff(Index row, Index col) const
    {
      EIGEN_STATIC_ASSERT(EnableCoeff, THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS);
      eigen_assert( (Option==LazyProduct) || (this->rows() == 1 && this->cols() == 1) );

      return internal::evaluator<Derived>(derived()).coeff(row,col);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar coeff(Index i) const
    {
      EIGEN_STATIC_ASSERT(EnableCoeff, THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS);
      eigen_assert( (Option==LazyProduct) || (this->rows() == 1 && this->cols() == 1) );

      return internal::evaluator<Derived>(derived()).coeff(i);
    }


};

} // end namespace Eigen

#endif // EIGEN_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ProductEvaluators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2011 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_PRODUCTEVALUATORS_H
#define EIGEN_PRODUCTEVALUATORS_H

namespace Eigen {

namespace internal {

/** \internal
  * Evaluator of a product expression.
  * Since products require special treatments to handle all possible cases,
  * we simply defer the evaluation logic to a product_evaluator class
  * which offers more partial specialization possibilities.
  *
  * \sa class product_evaluator
  */
template<typename Lhs, typename Rhs, int Options>
struct evaluator<Product<Lhs, Rhs, Options> >
 : public product_evaluator<Product<Lhs, Rhs, Options> >
{
  typedef Product<Lhs, Rhs, Options> XprType;
  typedef product_evaluator<XprType> Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr) : Base(xpr) {}
};

// Catch "scalar * ( A * B )" and transform it to "(A*scalar) * B"
// TODO we should apply that rule only if that's really helpful
template<typename Lhs, typename Rhs, typename Scalar1, typename Scalar2, typename Plain1>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                                               const Product<Lhs, Rhs, DefaultProduct> > >
{
  static const bool value = true;
};
template<typename Lhs, typename Rhs, typename Scalar1, typename Scalar2, typename Plain1>
struct evaluator<CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                               const Product<Lhs, Rhs, DefaultProduct> > >
 : public evaluator<Product<EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar1,Lhs,product), Rhs, DefaultProduct> >
{
  typedef CwiseBinaryOp<internal::scalar_product_op<Scalar1,Scalar2>,
                               const CwiseNullaryOp<internal::scalar_constant_op<Scalar1>, Plain1>,
                               const Product<Lhs, Rhs, DefaultProduct> > XprType;
  typedef evaluator<Product<EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar1,Lhs,product), Rhs, DefaultProduct> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr)
    : Base(xpr.lhs().functor().m_other * xpr.rhs().lhs() * xpr.rhs().rhs())
  {}
};


template<typename Lhs, typename Rhs, int DiagIndex>
struct evaluator<Diagonal<const Product<Lhs, Rhs, DefaultProduct>, DiagIndex> >
 : public evaluator<Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex> >
{
  typedef Diagonal<const Product<Lhs, Rhs, DefaultProduct>, DiagIndex> XprType;
  typedef evaluator<Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex> > Base;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit evaluator(const XprType& xpr)
    : Base(Diagonal<const Product<Lhs, Rhs, LazyProduct>, DiagIndex>(
        Product<Lhs, Rhs, LazyProduct>(xpr.nestedExpression().lhs(), xpr.nestedExpression().rhs()),
        xpr.index() ))
  {}
};


// Helper class to perform a matrix product with the destination at hand.
// Depending on the sizes of the factors, there are different evaluation strategies
// as controlled by internal::product_type.
template< typename Lhs, typename Rhs,
          typename LhsShape = typename evaluator_traits<Lhs>::Shape,
          typename RhsShape = typename evaluator_traits<Rhs>::Shape,
          int ProductType = internal::product_type<Lhs,Rhs>::value>
struct generic_product_impl;

template<typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<Product<Lhs, Rhs, DefaultProduct> > {
  static const bool value = true;
};

// This is the default evaluator implementation for products:
// It creates a temporary and call generic_product_impl
template<typename Lhs, typename Rhs, int Options, int ProductTag, typename LhsShape, typename RhsShape>
struct product_evaluator<Product<Lhs, Rhs, Options>, ProductTag, LhsShape, RhsShape>
  : public evaluator<typename Product<Lhs, Rhs, Options>::PlainObject>
{
  typedef Product<Lhs, Rhs, Options> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;
  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);

// FIXME shall we handle nested_eval here?,
// if so, then we must take care at removing the call to nested_eval in the specializations (e.g., in permutation_matrix_product, transposition_matrix_product, etc.)
//     typedef typename internal::nested_eval<Lhs,Rhs::ColsAtCompileTime>::type LhsNested;
//     typedef typename internal::nested_eval<Rhs,Lhs::RowsAtCompileTime>::type RhsNested;
//     typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
//     typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;
//
//     const LhsNested lhs(xpr.lhs());
//     const RhsNested rhs(xpr.rhs());
//
//     generic_product_impl<LhsNestedCleaned, RhsNestedCleaned>::evalTo(m_result, lhs, rhs);

    generic_product_impl<Lhs, Rhs, LhsShape, RhsShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

// The following three shortcuts are enabled only if the scalar types match exactly.
// TODO: we could enable them for different scalar types when the product is not vectorized.

// Dense = Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::evalTo(dst, src.lhs(), src.rhs());
  }
};

// Dense += Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::add_assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<Scalar,Scalar> &)
  {
    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::addTo(dst, src.lhs(), src.rhs());
  }
};

// Dense -= Product
template< typename DstXprType, typename Lhs, typename Rhs, int Options, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,Options>, internal::sub_assign_op<Scalar,Scalar>, Dense2Dense,
  typename enable_if<(Options==DefaultProduct || Options==AliasFreeProduct)>::type>
{
  typedef Product<Lhs,Rhs,Options> SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<Scalar,Scalar> &)
  {
    eigen_assert(dst.rows() == src.rows() && dst.cols() == src.cols());
    // FIXME shall we handle nested_eval here?
    generic_product_impl<Lhs, Rhs>::subTo(dst, src.lhs(), src.rhs());
  }
};


// Dense ?= scalar * Product
// TODO we should apply that rule if that's really helpful
// for instance, this is not good for inner products
template< typename DstXprType, typename Lhs, typename Rhs, typename AssignFunc, typename Scalar, typename ScalarBis, typename Plain>
struct Assignment<DstXprType, CwiseBinaryOp<internal::scalar_product_op<ScalarBis,Scalar>, const CwiseNullaryOp<internal::scalar_constant_op<ScalarBis>,Plain>,
                                           const Product<Lhs,Rhs,DefaultProduct> >, AssignFunc, Dense2Dense>
{
  typedef CwiseBinaryOp<internal::scalar_product_op<ScalarBis,Scalar>,
                        const CwiseNullaryOp<internal::scalar_constant_op<ScalarBis>,Plain>,
                        const Product<Lhs,Rhs,DefaultProduct> > SrcXprType;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const AssignFunc& func)
  {
    call_assignment_no_alias(dst, (src.lhs().functor().m_other * src.rhs().lhs())*src.rhs().rhs(), func);
  }
};

//----------------------------------------
// Catch "Dense ?= xpr + Product<>" expression to save one temporary
// FIXME we could probably enable these rules for any product, i.e., not only Dense and DefaultProduct

template<typename OtherXpr, typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_sum_op<typename OtherXpr::Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, const OtherXpr,
                                               const Product<Lhs,Rhs,DefaultProduct> >, DenseShape > {
  static const bool value = true;
};

template<typename OtherXpr, typename Lhs, typename Rhs>
struct evaluator_assume_aliasing<CwiseBinaryOp<internal::scalar_difference_op<typename OtherXpr::Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, const OtherXpr,
                                               const Product<Lhs,Rhs,DefaultProduct> >, DenseShape > {
  static const bool value = true;
};

template<typename DstXprType, typename OtherXpr, typename ProductType, typename Func1, typename Func2>
struct assignment_from_xpr_op_product
{
  template<typename SrcXprType, typename InitialFunc>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const InitialFunc& /*func*/)
  {
    call_assignment_no_alias(dst, src.lhs(), Func1());
    call_assignment_no_alias(dst, src.rhs(), Func2());
  }
};

#define EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(ASSIGN_OP,BINOP,ASSIGN_OP2) \
  template< typename DstXprType, typename OtherXpr, typename Lhs, typename Rhs, typename DstScalar, typename SrcScalar, typename OtherScalar,typename ProdScalar> \
  struct Assignment<DstXprType, CwiseBinaryOp<internal::BINOP<OtherScalar,ProdScalar>, const OtherXpr, \
                                            const Product<Lhs,Rhs,DefaultProduct> >, internal::ASSIGN_OP<DstScalar,SrcScalar>, Dense2Dense> \
    : assignment_from_xpr_op_product<DstXprType, OtherXpr, Product<Lhs,Rhs,DefaultProduct>, internal::ASSIGN_OP<DstScalar,OtherScalar>, internal::ASSIGN_OP2<DstScalar,ProdScalar> > \
  {}

EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(assign_op,    scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(add_assign_op,scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(sub_assign_op,scalar_sum_op,sub_assign_op);

EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(assign_op,    scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(add_assign_op,scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_XPR_OP_PRODUCT(sub_assign_op,scalar_difference_op,add_assign_op);

//----------------------------------------

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,InnerProduct>
{
  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    dst.coeffRef(0,0) = (lhs.transpose().cwiseProduct(rhs)).sum();
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    dst.coeffRef(0,0) += (lhs.transpose().cwiseProduct(rhs)).sum();
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { dst.coeffRef(0,0) -= (lhs.transpose().cwiseProduct(rhs)).sum(); }
};


/***********************************************************************
*  Implementation of outer dense * dense vector product
***********************************************************************/

// Column major result
template<typename Dst, typename Lhs, typename Rhs, typename Func>
void EIGEN_DEVICE_FUNC outer_product_selector_run(Dst& dst, const Lhs &lhs, const Rhs &rhs, const Func& func, const false_type&)
{
  evaluator<Rhs> rhsEval(rhs);
  ei_declare_local_nested_eval(Lhs,lhs,Rhs::SizeAtCompileTime,actual_lhs);
  // FIXME if cols is large enough, then it might be useful to make sure that lhs is sequentially stored
  // FIXME not very good if rhs is real and lhs complex while alpha is real too
  const Index cols = dst.cols();
  for (Index j=0; j<cols; ++j)
    func(dst.col(j), rhsEval.coeff(Index(0),j) * actual_lhs);
}

// Row major result
template<typename Dst, typename Lhs, typename Rhs, typename Func>
void EIGEN_DEVICE_FUNC outer_product_selector_run(Dst& dst, const Lhs &lhs, const Rhs &rhs, const Func& func, const true_type&)
{
  evaluator<Lhs> lhsEval(lhs);
  ei_declare_local_nested_eval(Rhs,rhs,Lhs::SizeAtCompileTime,actual_rhs);
  // FIXME if rows is large enough, then it might be useful to make sure that rhs is sequentially stored
  // FIXME not very good if lhs is real and rhs complex while alpha is real too
  const Index rows = dst.rows();
  for (Index i=0; i<rows; ++i)
    func(dst.row(i), lhsEval.coeff(i,Index(0)) * actual_rhs);
}

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,OuterProduct>
{
  template<typename T> struct is_row_major : internal::conditional<(int(T::Flags)&RowMajorBit), internal::true_type, internal::false_type>::type {};
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  // TODO it would be nice to be able to exploit our *_assign_op functors for that purpose
  struct set  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived()  = src; } };
  struct add  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived() += src; } };
  struct sub  { template<typename Dst, typename Src> EIGEN_DEVICE_FUNC void operator()(const Dst& dst, const Src& src) const { dst.const_cast_derived() -= src; } };
  struct adds {
    Scalar m_scale;
    explicit adds(const Scalar& s) : m_scale(s) {}
    template<typename Dst, typename Src> void EIGEN_DEVICE_FUNC operator()(const Dst& dst, const Src& src) const {
      dst.const_cast_derived() += m_scale * src;
    }
  };

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, set(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, add(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, sub(), is_row_major<Dst>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    internal::outer_product_selector_run(dst, lhs, rhs, adds(alpha), is_row_major<Dst>());
  }

};


// This base class provides default implementations for evalTo, addTo, subTo, in terms of scaleAndAddTo
template<typename Lhs, typename Rhs, typename Derived>
struct generic_product_impl_base
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { dst.setZero(); scaleAndAddTo(dst, lhs, rhs, Scalar(1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { scaleAndAddTo(dst,lhs, rhs, Scalar(1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  { scaleAndAddTo(dst, lhs, rhs, Scalar(-1)); }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  { Derived::scaleAndAddTo(dst,lhs,rhs,alpha); }

};

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemvProduct>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemvProduct> >
{
  typedef typename nested_eval<Lhs,1>::type LhsNested;
  typedef typename nested_eval<Rhs,1>::type RhsNested;
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  enum { Side = Lhs::IsVectorAtCompileTime ? OnTheLeft : OnTheRight };
  typedef typename internal::remove_all<typename internal::conditional<int(Side)==OnTheRight,LhsNested,RhsNested>::type>::type MatrixType;

  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    // Fallback to inner product if both the lhs and rhs is a runtime vector.
    if (lhs.rows() == 1 && rhs.cols() == 1) {
      dst.coeffRef(0,0) += alpha * lhs.row(0).conjugate().dot(rhs.col(0));
      return;
    }
    LhsNested actual_lhs(lhs);
    RhsNested actual_rhs(rhs);
    internal::gemv_dense_selector<Side,
                            (int(MatrixType::Flags)&RowMajorBit) ? RowMajor : ColMajor,
                            bool(internal::blas_traits<MatrixType>::HasUsableDirectAccess)
                           >::run(actual_lhs, actual_rhs, dst, alpha);
  }
};

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // Same as: dst.noalias() = lhs.lazyProduct(rhs);
    // but easier on the compiler side
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::assign_op<typename Dst::Scalar,Scalar>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // dst.noalias() += lhs.lazyProduct(rhs);
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::add_assign_op<typename Dst::Scalar,Scalar>());
  }

  template<typename Dst>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // dst.noalias() -= lhs.lazyProduct(rhs);
    call_assignment_no_alias(dst, lhs.lazyProduct(rhs), internal::sub_assign_op<typename Dst::Scalar,Scalar>());
  }

  // This is a special evaluation path called from generic_product_impl<...,GemmProduct> in file GeneralMatrixMatrix.h
  // This variant tries to extract scalar multiples from both the LHS and RHS and factor them out. For instance:
  //   dst {,+,-}= (s1*A)*(B*s2)
  // will be rewritten as:
  //   dst {,+,-}= (s1*s2) * (A.lazyProduct(B))
  // There are at least four benefits of doing so:
  //  1 - huge performance gain for heap-allocated matrix types as it save costly allocations.
  //  2 - it is faster than simply by-passing the heap allocation through stack allocation.
  //  3 - it makes this fallback consistent with the heavy GEMM routine.
  //  4 - it fully by-passes huge stack allocation attempts when multiplying huge fixed-size matrices.
  //      (see https://stackoverflow.com/questions/54738495)
  // For small fixed sizes matrices, howver, the gains are less obvious, it is sometimes x2 faster, but sometimes x3 slower,
  // and the behavior depends also a lot on the compiler... This is why this re-writting strategy is currently
  // enabled only when falling back from the main GEMM.
  template<typename Dst, typename Func>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Func &func)
  {
    enum {
      HasScalarFactor = blas_traits<Lhs>::HasScalarFactor || blas_traits<Rhs>::HasScalarFactor,
      ConjLhs = blas_traits<Lhs>::NeedToConjugate,
      ConjRhs = blas_traits<Rhs>::NeedToConjugate
    };
    // FIXME: in c++11 this should be auto, and extractScalarFactor should also return auto
    //        this is important for real*complex_mat
    Scalar actualAlpha = combine_scalar_factors<Scalar>(lhs, rhs);

    eval_dynamic_impl(dst,
                      blas_traits<Lhs>::extract(lhs).template conjugateIf<ConjLhs>(),
                      blas_traits<Rhs>::extract(rhs).template conjugateIf<ConjRhs>(),
                      func,
                      actualAlpha,
                      typename conditional<HasScalarFactor,true_type,false_type>::type());
  }

protected:

  template<typename Dst, typename LhsT, typename RhsT, typename Func, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic_impl(Dst& dst, const LhsT& lhs, const RhsT& rhs, const Func &func, const Scalar&  s /* == 1 */, false_type)
  {
    EIGEN_UNUSED_VARIABLE(s);
    eigen_internal_assert(s==Scalar(1));
    call_restricted_packet_assignment_no_alias(dst, lhs.lazyProduct(rhs), func);
  }

  template<typename Dst, typename LhsT, typename RhsT, typename Func, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void eval_dynamic_impl(Dst& dst, const LhsT& lhs, const RhsT& rhs, const Func &func, const Scalar& s, true_type)
  {
    call_restricted_packet_assignment_no_alias(dst, s * lhs.lazyProduct(rhs), func);
  }
};

// This specialization enforces the use of a coefficient-based evaluation strategy
template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,LazyCoeffBasedProductMode>
  : generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode> {};

// Case 2: Evaluate coeff by coeff
//
// This is mostly taken from CoeffBasedProduct.h
// The main difference is that we add an extra argument to the etor_product_*_impl::run() function
// for the inner dimension of the product, because evaluator object do not know their size.

template<int Traversal, int UnrollingIndex, typename Lhs, typename Rhs, typename RetScalar>
struct etor_product_coeff_impl;

template<int StorageOrder, int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, DenseShape, DenseShape>
    : evaluator_base<Product<Lhs, Rhs, LazyProduct> >
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : m_lhs(xpr.lhs()),
      m_rhs(xpr.rhs()),
      m_lhsImpl(m_lhs),     // FIXME the creation of the evaluator objects should result in a no-op, but check that!
      m_rhsImpl(m_rhs),     //       Moreover, they are only useful for the packet path, so we could completely disable them when not needed,
                            //       or perhaps declare them on the fly on the packet method... We have experiment to check what's best.
      m_innerDim(xpr.lhs().cols())
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::MulCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::AddCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
#if 0
    std::cerr << "LhsOuterStrideBytes=  " << LhsOuterStrideBytes << "\n";
    std::cerr << "RhsOuterStrideBytes=  " << RhsOuterStrideBytes << "\n";
    std::cerr << "LhsAlignment=         " << LhsAlignment << "\n";
    std::cerr << "RhsAlignment=         " << RhsAlignment << "\n";
    std::cerr << "CanVectorizeLhs=      " << CanVectorizeLhs << "\n";
    std::cerr << "CanVectorizeRhs=      " << CanVectorizeRhs << "\n";
    std::cerr << "CanVectorizeInner=    " << CanVectorizeInner << "\n";
    std::cerr << "EvalToRowMajor=       " << EvalToRowMajor << "\n";
    std::cerr << "Alignment=            " << Alignment << "\n";
    std::cerr << "Flags=                " << Flags << "\n";
#endif
  }

  // Everything below here is taken from CoeffBasedProduct.h

  typedef typename internal::nested_eval<Lhs,Rhs::ColsAtCompileTime>::type LhsNested;
  typedef typename internal::nested_eval<Rhs,Lhs::RowsAtCompileTime>::type RhsNested;

  typedef typename internal::remove_all<LhsNested>::type LhsNestedCleaned;
  typedef typename internal::remove_all<RhsNested>::type RhsNestedCleaned;

  typedef evaluator<LhsNestedCleaned> LhsEtorType;
  typedef evaluator<RhsNestedCleaned> RhsEtorType;

  enum {
    RowsAtCompileTime = LhsNestedCleaned::RowsAtCompileTime,
    ColsAtCompileTime = RhsNestedCleaned::ColsAtCompileTime,
    InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(LhsNestedCleaned::ColsAtCompileTime, RhsNestedCleaned::RowsAtCompileTime),
    MaxRowsAtCompileTime = LhsNestedCleaned::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = RhsNestedCleaned::MaxColsAtCompileTime
  };

  typedef typename find_best_packet<Scalar,RowsAtCompileTime>::type LhsVecPacketType;
  typedef typename find_best_packet<Scalar,ColsAtCompileTime>::type RhsVecPacketType;

  enum {

    LhsCoeffReadCost = LhsEtorType::CoeffReadCost,
    RhsCoeffReadCost = RhsEtorType::CoeffReadCost,
    CoeffReadCost = InnerSize==0 ? NumTraits<Scalar>::ReadCost
                  : InnerSize == Dynamic ? HugeCost
                    : InnerSize * (NumTraits<Scalar>::MulCost + int(LhsCoeffReadCost) + int(RhsCoeffReadCost))
                    + (InnerSize - 1) * NumTraits<Scalar>::AddCost,

    Unroll = CoeffReadCost <= EIGEN_UNROLLING_LIMIT,

    LhsFlags = LhsEtorType::Flags,
    RhsFlags = RhsEtorType::Flags,

    LhsRowMajor = LhsFlags & RowMajorBit,
    RhsRowMajor = RhsFlags & RowMajorBit,

    LhsVecPacketSize = unpacket_traits<LhsVecPacketType>::size,
    RhsVecPacketSize = unpacket_traits<RhsVecPacketType>::size,

    // Here, we don't care about alignment larger than the usable packet size.
    LhsAlignment = EIGEN_PLAIN_ENUM_MIN(LhsEtorType::Alignment,LhsVecPacketSize*int(sizeof(typename LhsNestedCleaned::Scalar))),
    RhsAlignment = EIGEN_PLAIN_ENUM_MIN(RhsEtorType::Alignment,RhsVecPacketSize*int(sizeof(typename RhsNestedCleaned::Scalar))),

    SameType = is_same<typename LhsNestedCleaned::Scalar,typename RhsNestedCleaned::Scalar>::value,

    CanVectorizeRhs = bool(RhsRowMajor) && (RhsFlags & PacketAccessBit) && (ColsAtCompileTime!=1),
    CanVectorizeLhs = (!LhsRowMajor) && (LhsFlags & PacketAccessBit) && (RowsAtCompileTime!=1),

    EvalToRowMajor = (MaxRowsAtCompileTime==1&&MaxColsAtCompileTime!=1) ? 1
                    : (MaxColsAtCompileTime==1&&MaxRowsAtCompileTime!=1) ? 0
                    : (bool(RhsRowMajor) && !CanVectorizeLhs),

    Flags = ((int(LhsFlags) | int(RhsFlags)) & HereditaryBits & ~RowMajorBit)
          | (EvalToRowMajor ? RowMajorBit : 0)
          // TODO enable vectorization for mixed types
          | (SameType && (CanVectorizeLhs || CanVectorizeRhs) ? PacketAccessBit : 0)
          | (XprType::IsVectorAtCompileTime ? LinearAccessBit : 0),

    LhsOuterStrideBytes = int(LhsNestedCleaned::OuterStrideAtCompileTime) * int(sizeof(typename LhsNestedCleaned::Scalar)),
    RhsOuterStrideBytes = int(RhsNestedCleaned::OuterStrideAtCompileTime) * int(sizeof(typename RhsNestedCleaned::Scalar)),

    Alignment = bool(CanVectorizeLhs) ? (LhsOuterStrideBytes<=0 || (int(LhsOuterStrideBytes) % EIGEN_PLAIN_ENUM_MAX(1,LhsAlignment))!=0 ? 0 : LhsAlignment)
              : bool(CanVectorizeRhs) ? (RhsOuterStrideBytes<=0 || (int(RhsOuterStrideBytes) % EIGEN_PLAIN_ENUM_MAX(1,RhsAlignment))!=0 ? 0 : RhsAlignment)
              : 0,

    /* CanVectorizeInner deserves special explanation. It does not affect the product flags. It is not used outside
     * of Product. If the Product itself is not a packet-access expression, there is still a chance that the inner
     * loop of the product might be vectorized. This is the meaning of CanVectorizeInner. Since it doesn't affect
     * the Flags, it is safe to make this value depend on ActualPacketAccessBit, that doesn't affect the ABI.
     */
    CanVectorizeInner =    SameType
                        && LhsRowMajor
                        && (!RhsRowMajor)
                        && (int(LhsFlags) & int(RhsFlags) & ActualPacketAccessBit)
                        && (int(InnerSize) % packet_traits<Scalar>::size == 0)
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index row, Index col) const
  {
    return (m_lhs.row(row).transpose().cwiseProduct( m_rhs.col(col) )).sum();
  }

  /* Allow index-based non-packet access. It is impossible though to allow index-based packed access,
   * which is why we don't set the LinearAccessBit.
   * TODO: this seems possible when the result is a vector
   */
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const CoeffReturnType coeff(Index index) const
  {
    const Index row = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? 0 : index;
    const Index col = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? index : 0;
    return (m_lhs.row(row).transpose().cwiseProduct( m_rhs.col(col) )).sum();
  }

  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const PacketType packet(Index row, Index col) const
  {
    PacketType res;
    typedef etor_product_packet_impl<bool(int(Flags)&RowMajorBit) ? RowMajor : ColMajor,
                                     Unroll ? int(InnerSize) : Dynamic,
                                     LhsEtorType, RhsEtorType, PacketType, LoadMode> PacketImpl;
    PacketImpl::run(row, col, m_lhsImpl, m_rhsImpl, m_innerDim, res);
    return res;
  }

  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const PacketType packet(Index index) const
  {
    const Index row = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? 0 : index;
    const Index col = (RowsAtCompileTime == 1 || MaxRowsAtCompileTime==1) ? index : 0;
    return packet<LoadMode,PacketType>(row,col);
  }

protected:
  typename internal::add_const_on_value_type<LhsNested>::type m_lhs;
  typename internal::add_const_on_value_type<RhsNested>::type m_rhs;

  LhsEtorType m_lhsImpl;
  RhsEtorType m_rhsImpl;

  // TODO: Get rid of m_innerDim if known at compile time
  Index m_innerDim;
};

template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, LazyCoeffBasedProductMode, DenseShape, DenseShape>
  : product_evaluator<Product<Lhs, Rhs, LazyProduct>, CoeffBasedProductMode, DenseShape, DenseShape>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  typedef Product<Lhs, Rhs, LazyProduct> BaseProduct;
  typedef product_evaluator<BaseProduct, CoeffBasedProductMode, DenseShape, DenseShape> Base;
  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit product_evaluator(const XprType& xpr)
    : Base(BaseProduct(xpr.lhs(),xpr.rhs()))
  {}
};

/****************************************
*** Coeff based product, Packet path  ***
****************************************/

template<int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, UnrollingIndex, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet &res)
  {
    etor_product_packet_impl<RowMajor, UnrollingIndex-1, Lhs, Rhs, Packet, LoadMode>::run(row, col, lhs, rhs, innerDim, res);
    res =  pmadd(pset1<Packet>(lhs.coeff(row, Index(UnrollingIndex-1))), rhs.template packet<LoadMode,Packet>(Index(UnrollingIndex-1), col), res);
  }
};

template<int UnrollingIndex, typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, UnrollingIndex, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet &res)
  {
    etor_product_packet_impl<ColMajor, UnrollingIndex-1, Lhs, Rhs, Packet, LoadMode>::run(row, col, lhs, rhs, innerDim, res);
    res =  pmadd(lhs.template packet<LoadMode,Packet>(row, Index(UnrollingIndex-1)), pset1<Packet>(rhs.coeff(Index(UnrollingIndex-1), col)), res);
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, 1, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index /*innerDim*/, Packet &res)
  {
    res = pmul(pset1<Packet>(lhs.coeff(row, Index(0))),rhs.template packet<LoadMode,Packet>(Index(0), col));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, 1, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index /*innerDim*/, Packet &res)
  {
    res = pmul(lhs.template packet<LoadMode,Packet>(row, Index(0)), pset1<Packet>(rhs.coeff(Index(0), col)));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, 0, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index /*row*/, Index /*col*/, const Lhs& /*lhs*/, const Rhs& /*rhs*/, Index /*innerDim*/, Packet &res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, 0, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index /*row*/, Index /*col*/, const Lhs& /*lhs*/, const Rhs& /*rhs*/, Index /*innerDim*/, Packet &res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<RowMajor, Dynamic, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet& res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
    for(Index i = 0; i < innerDim; ++i)
      res =  pmadd(pset1<Packet>(lhs.coeff(row, i)), rhs.template packet<LoadMode,Packet>(i, col), res);
  }
};

template<typename Lhs, typename Rhs, typename Packet, int LoadMode>
struct etor_product_packet_impl<ColMajor, Dynamic, Lhs, Rhs, Packet, LoadMode>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Index row, Index col, const Lhs& lhs, const Rhs& rhs, Index innerDim, Packet& res)
  {
    res = pset1<Packet>(typename unpacket_traits<Packet>::type(0));
    for(Index i = 0; i < innerDim; ++i)
      res =  pmadd(lhs.template packet<LoadMode,Packet>(row, i), pset1<Packet>(rhs.coeff(i, col)), res);
  }
};


/***************************************************************************
* Triangular products
***************************************************************************/
template<int Mode, bool LhsIsTriangular,
         typename Lhs, bool LhsIsVector,
         typename Rhs, bool RhsIsVector>
struct triangular_product_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,TriangularShape,DenseShape,ProductTag>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,TriangularShape,DenseShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    triangular_product_impl<Lhs::Mode,true,typename Lhs::MatrixType,false,Rhs, Rhs::ColsAtCompileTime==1>
        ::run(dst, lhs.nestedExpression(), rhs, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,DenseShape,TriangularShape,ProductTag>
: generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,TriangularShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    triangular_product_impl<Rhs::Mode,false,Lhs,Lhs::RowsAtCompileTime==1, typename Rhs::MatrixType, false>::run(dst, lhs, rhs.nestedExpression(), alpha);
  }
};


/***************************************************************************
* SelfAdjoint products
***************************************************************************/
template <typename Lhs, int LhsMode, bool LhsIsVector,
          typename Rhs, int RhsMode, bool RhsIsVector>
struct selfadjoint_product_impl;

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,SelfAdjointShape,DenseShape,ProductTag>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,SelfAdjointShape,DenseShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static EIGEN_DEVICE_FUNC
  void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    selfadjoint_product_impl<typename Lhs::MatrixType,Lhs::Mode,false,Rhs,0,Rhs::IsVectorAtCompileTime>::run(dst, lhs.nestedExpression(), rhs, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductTag>
struct generic_product_impl<Lhs,Rhs,DenseShape,SelfAdjointShape,ProductTag>
: generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,SelfAdjointShape,ProductTag> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    selfadjoint_product_impl<Lhs,0,Lhs::IsVectorAtCompileTime,typename Rhs::MatrixType,Rhs::Mode,false>::run(dst, lhs, rhs.nestedExpression(), alpha);
  }
};


/***************************************************************************
* Diagonal products
***************************************************************************/

template<typename MatrixType, typename DiagonalType, typename Derived, int ProductOrder>
struct diagonal_product_evaluator_base
  : evaluator_base<Derived>
{
   typedef typename ScalarBinaryOpTraits<typename MatrixType::Scalar, typename DiagonalType::Scalar>::ReturnType Scalar;
public:
  enum {
    CoeffReadCost = int(NumTraits<Scalar>::MulCost) + int(evaluator<MatrixType>::CoeffReadCost) + int(evaluator<DiagonalType>::CoeffReadCost),

    MatrixFlags = evaluator<MatrixType>::Flags,
    DiagFlags = evaluator<DiagonalType>::Flags,

    _StorageOrder = (Derived::MaxRowsAtCompileTime==1 && Derived::MaxColsAtCompileTime!=1) ? RowMajor
                  : (Derived::MaxColsAtCompileTime==1 && Derived::MaxRowsAtCompileTime!=1) ? ColMajor
                  : MatrixFlags & RowMajorBit ? RowMajor : ColMajor,
    _SameStorageOrder = _StorageOrder == (MatrixFlags & RowMajorBit ? RowMajor : ColMajor),

    _ScalarAccessOnDiag =  !((int(_StorageOrder) == ColMajor && int(ProductOrder) == OnTheLeft)
                           ||(int(_StorageOrder) == RowMajor && int(ProductOrder) == OnTheRight)),
    _SameTypes = is_same<typename MatrixType::Scalar, typename DiagonalType::Scalar>::value,
    // FIXME currently we need same types, but in the future the next rule should be the one
    //_Vectorizable = bool(int(MatrixFlags)&PacketAccessBit) && ((!_PacketOnDiag) || (_SameTypes && bool(int(DiagFlags)&PacketAccessBit))),
    _Vectorizable =   bool(int(MatrixFlags)&PacketAccessBit)
                  &&  _SameTypes
                  && (_SameStorageOrder || (MatrixFlags&LinearAccessBit)==LinearAccessBit)
                  && (_ScalarAccessOnDiag || (bool(int(DiagFlags)&PacketAccessBit))),
    _LinearAccessMask = (MatrixType::RowsAtCompileTime==1 || MatrixType::ColsAtCompileTime==1) ? LinearAccessBit : 0,
    Flags = ((HereditaryBits|_LinearAccessMask) & (unsigned int)(MatrixFlags)) | (_Vectorizable ? PacketAccessBit : 0),
    Alignment = evaluator<MatrixType>::Alignment,

    AsScalarProduct =     (DiagonalType::SizeAtCompileTime==1)
                      ||  (DiagonalType::SizeAtCompileTime==Dynamic && MatrixType::RowsAtCompileTime==1 && ProductOrder==OnTheLeft)
                      ||  (DiagonalType::SizeAtCompileTime==Dynamic && MatrixType::ColsAtCompileTime==1 && ProductOrder==OnTheRight)
  };

  EIGEN_DEVICE_FUNC diagonal_product_evaluator_base(const MatrixType &mat, const DiagonalType &diag)
    : m_diagImpl(diag), m_matImpl(mat)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(NumTraits<Scalar>::MulCost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index idx) const
  {
    if(AsScalarProduct)
      return m_diagImpl.coeff(0) * m_matImpl.coeff(idx);
    else
      return m_diagImpl.coeff(idx) * m_matImpl.coeff(idx);
  }

protected:
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet_impl(Index row, Index col, Index id, internal::true_type) const
  {
    return internal::pmul(m_matImpl.template packet<LoadMode,PacketType>(row, col),
                          internal::pset1<PacketType>(m_diagImpl.coeff(id)));
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet_impl(Index row, Index col, Index id, internal::false_type) const
  {
    enum {
      InnerSize = (MatrixType::Flags & RowMajorBit) ? MatrixType::ColsAtCompileTime : MatrixType::RowsAtCompileTime,
      DiagonalPacketLoadMode = EIGEN_PLAIN_ENUM_MIN(LoadMode,((InnerSize%16) == 0) ? int(Aligned16) : int(evaluator<DiagonalType>::Alignment)) // FIXME hardcoded 16!!
    };
    return internal::pmul(m_matImpl.template packet<LoadMode,PacketType>(row, col),
                          m_diagImpl.template packet<DiagonalPacketLoadMode,PacketType>(id));
  }

  evaluator<DiagonalType> m_diagImpl;
  evaluator<MatrixType>   m_matImpl;
};

// diagonal * dense
template<typename Lhs, typename Rhs, int ProductKind, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, ProductKind>, ProductTag, DiagonalShape, DenseShape>
  : diagonal_product_evaluator_base<Rhs, typename Lhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheLeft>
{
  typedef diagonal_product_evaluator_base<Rhs, typename Lhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheLeft> Base;
  using Base::m_diagImpl;
  using Base::m_matImpl;
  using Base::coeff;
  typedef typename Base::Scalar Scalar;

  typedef Product<Lhs, Rhs, ProductKind> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef typename Lhs::DiagonalVectorType DiagonalType;


  enum { StorageOrder = Base::_StorageOrder };

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(xpr.rhs(), xpr.lhs().diagonal())
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index row, Index col) const
  {
    return m_diagImpl.coeff(row) * m_matImpl.coeff(row, col);
  }

#ifndef EIGEN_GPUCC
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index row, Index col) const
  {
    // FIXME: NVCC used to complain about the template keyword, but we have to check whether this is still the case.
    // See also similar calls below.
    return this->template packet_impl<LoadMode,PacketType>(row,col, row,
                                 typename internal::conditional<int(StorageOrder)==RowMajor, internal::true_type, internal::false_type>::type());
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index idx) const
  {
    return packet<LoadMode,PacketType>(int(StorageOrder)==ColMajor?idx:0,int(StorageOrder)==ColMajor?0:idx);
  }
#endif
};

// dense * diagonal
template<typename Lhs, typename Rhs, int ProductKind, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, ProductKind>, ProductTag, DenseShape, DiagonalShape>
  : diagonal_product_evaluator_base<Lhs, typename Rhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheRight>
{
  typedef diagonal_product_evaluator_base<Lhs, typename Rhs::DiagonalVectorType, Product<Lhs, Rhs, LazyProduct>, OnTheRight> Base;
  using Base::m_diagImpl;
  using Base::m_matImpl;
  using Base::coeff;
  typedef typename Base::Scalar Scalar;

  typedef Product<Lhs, Rhs, ProductKind> XprType;
  typedef typename XprType::PlainObject PlainObject;

  enum { StorageOrder = Base::_StorageOrder };

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs().diagonal())
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar coeff(Index row, Index col) const
  {
    return m_matImpl.coeff(row, col) * m_diagImpl.coeff(col);
  }

#ifndef EIGEN_GPUCC
  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index row, Index col) const
  {
    return this->template packet_impl<LoadMode,PacketType>(row,col, col,
                                 typename internal::conditional<int(StorageOrder)==ColMajor, internal::true_type, internal::false_type>::type());
  }

  template<int LoadMode,typename PacketType>
  EIGEN_STRONG_INLINE PacketType packet(Index idx) const
  {
    return packet<LoadMode,PacketType>(int(StorageOrder)==ColMajor?idx:0,int(StorageOrder)==ColMajor?0:idx);
  }
#endif
};

/***************************************************************************
* Products with permutation matrices
***************************************************************************/

/** \internal
  * \class permutation_matrix_product
  * Internal helper class implementing the product between a permutation matrix and a matrix.
  * This class is specialized for DenseShape below and for SparseShape in SparseCore/SparsePermutation.h
  */
template<typename ExpressionType, int Side, bool Transposed, typename ExpressionShape>
struct permutation_matrix_product;

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, DenseShape>
{
    typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
    typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

    template<typename Dest, typename PermutationType>
    static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Dest& dst, const PermutationType& perm, const ExpressionType& xpr)
    {
      MatrixType mat(xpr);
      const Index n = Side==OnTheLeft ? mat.rows() : mat.cols();
      // FIXME we need an is_same for expression that is not sensitive to constness. For instance
      // is_same_xpr<Block<const Matrix>, Block<Matrix> >::value should be true.
      //if(is_same<MatrixTypeCleaned,Dest>::value && extract_data(dst) == extract_data(mat))
      if(is_same_dense(dst, mat))
      {
        // apply the permutation inplace
        Matrix<bool,PermutationType::RowsAtCompileTime,1,0,PermutationType::MaxRowsAtCompileTime> mask(perm.size());
        mask.fill(false);
        Index r = 0;
        while(r < perm.size())
        {
          // search for the next seed
          while(r<perm.size() && mask[r]) r++;
          if(r>=perm.size())
            break;
          // we got one, let's follow it until we are back to the seed
          Index k0 = r++;
          Index kPrev = k0;
          mask.coeffRef(k0) = true;
          for(Index k=perm.indices().coeff(k0); k!=k0; k=perm.indices().coeff(k))
          {
                  Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>(dst, k)
            .swap(Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>
                       (dst,((Side==OnTheLeft) ^ Transposed) ? k0 : kPrev));

            mask.coeffRef(k) = true;
            kPrev = k;
          }
        }
      }
      else
      {
        for(Index i = 0; i < n; ++i)
        {
          Block<Dest, Side==OnTheLeft ? 1 : Dest::RowsAtCompileTime, Side==OnTheRight ? 1 : Dest::ColsAtCompileTime>
               (dst, ((Side==OnTheLeft) ^ Transposed) ? perm.indices().coeff(i) : i)

          =

          Block<const MatrixTypeCleaned,Side==OnTheLeft ? 1 : MatrixTypeCleaned::RowsAtCompileTime,Side==OnTheRight ? 1 : MatrixTypeCleaned::ColsAtCompileTime>
               (mat, ((Side==OnTheRight) ^ Transposed) ? perm.indices().coeff(i) : i);
        }
      }
    }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, PermutationShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Rhs, OnTheLeft, false, MatrixShape>::run(dst, lhs, rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, MatrixShape, PermutationShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Lhs, OnTheRight, false, MatrixShape>::run(dst, rhs, lhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Inverse<Lhs>, Rhs, PermutationShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Inverse<Lhs>& lhs, const Rhs& rhs)
  {
    permutation_matrix_product<Rhs, OnTheLeft, true, MatrixShape>::run(dst, lhs.nestedExpression(), rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Inverse<Rhs>, MatrixShape, PermutationShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Inverse<Rhs>& rhs)
  {
    permutation_matrix_product<Lhs, OnTheRight, true, MatrixShape>::run(dst, rhs.nestedExpression(), lhs);
  }
};


/***************************************************************************
* Products with transpositions matrices
***************************************************************************/

// FIXME could we unify Transpositions and Permutation into a single "shape"??

/** \internal
  * \class transposition_matrix_product
  * Internal helper class implementing the product between a permutation matrix and a matrix.
  */
template<typename ExpressionType, int Side, bool Transposed, typename ExpressionShape>
struct transposition_matrix_product
{
  typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
  typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

  template<typename Dest, typename TranspositionType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(Dest& dst, const TranspositionType& tr, const ExpressionType& xpr)
  {
    MatrixType mat(xpr);
    typedef typename TranspositionType::StorageIndex StorageIndex;
    const Index size = tr.size();
    StorageIndex j = 0;

    if(!is_same_dense(dst,mat))
      dst = mat;

    for(Index k=(Transposed?size-1:0) ; Transposed?k>=0:k<size ; Transposed?--k:++k)
      if(Index(j=tr.coeff(k))!=k)
      {
        if(Side==OnTheLeft)        dst.row(k).swap(dst.row(j));
        else if(Side==OnTheRight)  dst.col(k).swap(dst.col(j));
      }
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, TranspositionsShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Rhs, OnTheLeft, false, MatrixShape>::run(dst, lhs, rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Rhs, MatrixShape, TranspositionsShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Lhs, OnTheRight, false, MatrixShape>::run(dst, rhs, lhs);
  }
};


template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Transpose<Lhs>, Rhs, TranspositionsShape, MatrixShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Transpose<Lhs>& lhs, const Rhs& rhs)
  {
    transposition_matrix_product<Rhs, OnTheLeft, true, MatrixShape>::run(dst, lhs.nestedExpression(), rhs);
  }
};

template<typename Lhs, typename Rhs, int ProductTag, typename MatrixShape>
struct generic_product_impl<Lhs, Transpose<Rhs>, MatrixShape, TranspositionsShape, ProductTag>
{
  template<typename Dest>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalTo(Dest& dst, const Lhs& lhs, const Transpose<Rhs>& rhs)
  {
    transposition_matrix_product<Lhs, OnTheRight, true, MatrixShape>::run(dst, rhs.nestedExpression(), lhs);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PRODUCT_EVALUATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Random.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RANDOM_H
#define EIGEN_RANDOM_H

namespace Eigen { 

namespace internal {

template<typename Scalar> struct scalar_random_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_random_op)
  inline const Scalar operator() () const { return random<Scalar>(); }
};

template<typename Scalar>
struct functor_traits<scalar_random_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false, IsRepeatable = false }; };

} // end namespace internal

/** \returns a random matrix expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * The parameters \a rows and \a cols are the number of rows and of columns of
  * the returned matrix. Must be compatible with this MatrixBase type.
  *
  * \not_reentrant
  * 
  * This variant is meant to be used for dynamic-size matrix types. For fixed-size types,
  * it is redundant to pass \a rows and \a cols as arguments, so Random() should be used
  * instead.
  * 
  *
  * Example: \include MatrixBase_random_int_int.cpp
  * Output: \verbinclude MatrixBase_random_int_int.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary matrix whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  * 
  * See DenseBase::NullaryExpr(Index, const CustomNullaryOp&) for an example using C++11 random generators.
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index), DenseBase::Random()
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random(Index rows, Index cols)
{
  return NullaryExpr(rows, cols, internal::scalar_random_op<Scalar>());
}

/** \returns a random vector expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * The parameter \a size is the size of the returned vector.
  * Must be compatible with this MatrixBase type.
  *
  * \only_for_vectors
  * \not_reentrant
  *
  * This variant is meant to be used for dynamic-size vector types. For fixed-size types,
  * it is redundant to pass \a size as argument, so Random() should be used
  * instead.
  *
  * Example: \include MatrixBase_random_int.cpp
  * Output: \verbinclude MatrixBase_random_int.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary vector whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index,Index), DenseBase::Random()
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random(Index size)
{
  return NullaryExpr(size, internal::scalar_random_op<Scalar>());
}

/** \returns a fixed-size random matrix or vector expression
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * This variant is only for fixed-size MatrixBase types. For dynamic-size types, you
  * need to use the variants taking size arguments.
  *
  * Example: \include MatrixBase_random.cpp
  * Output: \verbinclude MatrixBase_random.out
  *
  * This expression has the "evaluate before nesting" flag so that it will be evaluated into
  * a temporary matrix whenever it is nested in a larger expression. This prevents unexpected
  * behavior with expressions involving random matrices.
  * 
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), DenseBase::Random(Index,Index), DenseBase::Random(Index)
  */
template<typename Derived>
inline const typename DenseBase<Derived>::RandomReturnType
DenseBase<Derived>::Random()
{
  return NullaryExpr(RowsAtCompileTime, ColsAtCompileTime, internal::scalar_random_op<Scalar>());
}

/** Sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * \not_reentrant
  * 
  * Example: \include MatrixBase_setRandom.cpp
  * Output: \verbinclude MatrixBase_setRandom.out
  *
  * \sa class CwiseNullaryOp, setRandom(Index), setRandom(Index,Index)
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Derived& DenseBase<Derived>::setRandom()
{
  return *this = Random(rows(), cols());
}

/** Resizes to the given \a newSize, and sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  * 
  * \only_for_vectors
  * \not_reentrant
  *
  * Example: \include Matrix_setRandom_int.cpp
  * Output: \verbinclude Matrix_setRandom_int.out
  *
  * \sa DenseBase::setRandom(), setRandom(Index,Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index newSize)
{
  resize(newSize);
  return setRandom();
}

/** Resizes to the given size, and sets all coefficients in this expression to random values.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  * 
  * \param rows the new number of rows
  * \param cols the new number of columns
  *
  * Example: \include Matrix_setRandom_int_int.cpp
  * Output: \verbinclude Matrix_setRandom_int_int.out
  *
  * \sa DenseBase::setRandom(), setRandom(Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index rows, Index cols)
{
  resize(rows, cols);
  return setRandom();
}

/** Resizes to the given size, changing only the number of columns, and sets all
  * coefficients in this expression to random values. For the parameter of type
  * NoChange_t, just pass the special value \c NoChange.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), setRandom(Index), setRandom(Index, NoChange_t), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(NoChange_t, Index cols)
{
  return setRandom(rows(), cols);
}

/** Resizes to the given size, changing only the number of rows, and sets all
  * coefficients in this expression to random values. For the parameter of type
  * NoChange_t, just pass the special value \c NoChange.
  *
  * Numbers are uniformly spread through their whole definition range for integer types,
  * and in the [-1:1] range for floating point scalar types.
  *
  * \not_reentrant
  *
  * \sa DenseBase::setRandom(), setRandom(Index), setRandom(NoChange_t, Index), class CwiseNullaryOp, DenseBase::Random()
  */
template<typename Derived>
EIGEN_STRONG_INLINE Derived&
PlainObjectBase<Derived>::setRandom(Index rows, NoChange_t)
{
  return setRandom(rows, cols());
}

} // end namespace Eigen

#endif // EIGEN_RANDOM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Redux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REDUX_H
#define EIGEN_REDUX_H

namespace Eigen { 

namespace internal {

// TODO
//  * implement other kind of vectorization
//  * factorize code

/***************************************************************************
* Part 1 : the logic deciding a strategy for vectorization and unrolling
***************************************************************************/

template<typename Func, typename Evaluator>
struct redux_traits
{
public:
    typedef typename find_best_packet<typename Evaluator::Scalar,Evaluator::SizeAtCompileTime>::type PacketType;
  enum {
    PacketSize = unpacket_traits<PacketType>::size,
    InnerMaxSize = int(Evaluator::IsRowMajor)
                 ? Evaluator::MaxColsAtCompileTime
                 : Evaluator::MaxRowsAtCompileTime,
    OuterMaxSize = int(Evaluator::IsRowMajor)
                 ? Evaluator::MaxRowsAtCompileTime
                 : Evaluator::MaxColsAtCompileTime,
    SliceVectorizedWork = int(InnerMaxSize)==Dynamic ? Dynamic
                        : int(OuterMaxSize)==Dynamic ? (int(InnerMaxSize)>=int(PacketSize) ? Dynamic : 0)
                        : (int(InnerMaxSize)/int(PacketSize)) * int(OuterMaxSize)
  };

  enum {
    MightVectorize = (int(Evaluator::Flags)&ActualPacketAccessBit)
                  && (functor_traits<Func>::PacketAccess),
    MayLinearVectorize = bool(MightVectorize) && (int(Evaluator::Flags)&LinearAccessBit),
    MaySliceVectorize  = bool(MightVectorize) && (int(SliceVectorizedWork)==Dynamic || int(SliceVectorizedWork)>=3)
  };

public:
  enum {
    Traversal = int(MayLinearVectorize) ? int(LinearVectorizedTraversal)
              : int(MaySliceVectorize)  ? int(SliceVectorizedTraversal)
                                        : int(DefaultTraversal)
  };

public:
  enum {
    Cost = Evaluator::SizeAtCompileTime == Dynamic ? HugeCost
         : int(Evaluator::SizeAtCompileTime) * int(Evaluator::CoeffReadCost) + (Evaluator::SizeAtCompileTime-1) * functor_traits<Func>::Cost,
    UnrollingLimit = EIGEN_UNROLLING_LIMIT * (int(Traversal) == int(DefaultTraversal) ? 1 : int(PacketSize))
  };

public:
  enum {
    Unrolling = Cost <= UnrollingLimit ? CompleteUnrolling : NoUnrolling
  };
  
#ifdef EIGEN_DEBUG_ASSIGN
  static void debug()
  {
    std::cerr << "Xpr: " << typeid(typename Evaluator::XprType).name() << std::endl;
    std::cerr.setf(std::ios::hex, std::ios::basefield);
    EIGEN_DEBUG_VAR(Evaluator::Flags)
    std::cerr.unsetf(std::ios::hex);
    EIGEN_DEBUG_VAR(InnerMaxSize)
    EIGEN_DEBUG_VAR(OuterMaxSize)
    EIGEN_DEBUG_VAR(SliceVectorizedWork)
    EIGEN_DEBUG_VAR(PacketSize)
    EIGEN_DEBUG_VAR(MightVectorize)
    EIGEN_DEBUG_VAR(MayLinearVectorize)
    EIGEN_DEBUG_VAR(MaySliceVectorize)
    std::cerr << "Traversal" << " = " << Traversal << " (" << demangle_traversal(Traversal) << ")" << std::endl;
    EIGEN_DEBUG_VAR(UnrollingLimit)
    std::cerr << "Unrolling" << " = " << Unrolling << " (" << demangle_unrolling(Unrolling) << ")" << std::endl;
    std::cerr << std::endl;
  }
#endif
};

/***************************************************************************
* Part 2 : unrollers
***************************************************************************/

/*** no vectorization ***/

template<typename Func, typename Evaluator, int Start, int Length>
struct redux_novec_unroller
{
  enum {
    HalfLength = Length/2
  };

  typedef typename Evaluator::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator &eval, const Func& func)
  {
    return func(redux_novec_unroller<Func, Evaluator, Start, HalfLength>::run(eval,func),
                redux_novec_unroller<Func, Evaluator, Start+HalfLength, Length-HalfLength>::run(eval,func));
  }
};

template<typename Func, typename Evaluator, int Start>
struct redux_novec_unroller<Func, Evaluator, Start, 1>
{
  enum {
    outer = Start / Evaluator::InnerSizeAtCompileTime,
    inner = Start % Evaluator::InnerSizeAtCompileTime
  };

  typedef typename Evaluator::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator &eval, const Func&)
  {
    return eval.coeffByOuterInner(outer, inner);
  }
};

// This is actually dead code and will never be called. It is required
// to prevent false warnings regarding failed inlining though
// for 0 length run() will never be called at all.
template<typename Func, typename Evaluator, int Start>
struct redux_novec_unroller<Func, Evaluator, Start, 0>
{
  typedef typename Evaluator::Scalar Scalar;
  EIGEN_DEVICE_FUNC 
  static EIGEN_STRONG_INLINE Scalar run(const Evaluator&, const Func&) { return Scalar(); }
};

/*** vectorization ***/

template<typename Func, typename Evaluator, int Start, int Length>
struct redux_vec_unroller
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &eval, const Func& func)
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      HalfLength = Length/2
    };

    return func.packetOp(
            redux_vec_unroller<Func, Evaluator, Start, HalfLength>::template run<PacketType>(eval,func),
            redux_vec_unroller<Func, Evaluator, Start+HalfLength, Length-HalfLength>::template run<PacketType>(eval,func) );
  }
};

template<typename Func, typename Evaluator, int Start>
struct redux_vec_unroller<Func, Evaluator, Start, 1>
{
  template<typename PacketType>
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE PacketType run(const Evaluator &eval, const Func&)
  {
    enum {
      PacketSize = unpacket_traits<PacketType>::size,
      index = Start * PacketSize,
      outer = index / int(Evaluator::InnerSizeAtCompileTime),
      inner = index % int(Evaluator::InnerSizeAtCompileTime),
      alignment = Evaluator::Alignment
    };
    return eval.template packetByOuterInner<alignment,PacketType>(outer, inner);
  }
};

/***************************************************************************
* Part 3 : implementation of all cases
***************************************************************************/

template<typename Func, typename Evaluator,
         int Traversal = redux_traits<Func, Evaluator>::Traversal,
         int Unrolling = redux_traits<Func, Evaluator>::Unrolling
>
struct redux_impl;

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, DefaultTraversal, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;

  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    Scalar res;
    res = eval.coeffByOuterInner(0, 0);
    for(Index i = 1; i < xpr.innerSize(); ++i)
      res = func(res, eval.coeffByOuterInner(0, i));
    for(Index i = 1; i < xpr.outerSize(); ++i)
      for(Index j = 0; j < xpr.innerSize(); ++j)
        res = func(res, eval.coeffByOuterInner(i, j));
    return res;
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func,Evaluator, DefaultTraversal, CompleteUnrolling>
  : redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime>
{
  typedef redux_novec_unroller<Func,Evaluator, 0, Evaluator::SizeAtCompileTime> Base;
  typedef typename Evaluator::Scalar Scalar;
  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType& /*xpr*/)
  {
    return Base::run(eval,func);
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, LinearVectorizedTraversal, NoUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketScalar;

  template<typename XprType>
  static Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    const Index size = xpr.size();
    
    const Index packetSize = redux_traits<Func, Evaluator>::PacketSize;
    const int packetAlignment = unpacket_traits<PacketScalar>::alignment;
    enum {
      alignment0 = (bool(Evaluator::Flags & DirectAccessBit) && bool(packet_traits<Scalar>::AlignedOnScalar)) ? int(packetAlignment) : int(Unaligned),
      alignment = EIGEN_PLAIN_ENUM_MAX(alignment0, Evaluator::Alignment)
    };
    const Index alignedStart = internal::first_default_aligned(xpr);
    const Index alignedSize2 = ((size-alignedStart)/(2*packetSize))*(2*packetSize);
    const Index alignedSize = ((size-alignedStart)/(packetSize))*(packetSize);
    const Index alignedEnd2 = alignedStart + alignedSize2;
    const Index alignedEnd  = alignedStart + alignedSize;
    Scalar res;
    if(alignedSize)
    {
      PacketScalar packet_res0 = eval.template packet<alignment,PacketScalar>(alignedStart);
      if(alignedSize>packetSize) // we have at least two packets to partly unroll the loop
      {
        PacketScalar packet_res1 = eval.template packet<alignment,PacketScalar>(alignedStart+packetSize);
        for(Index index = alignedStart + 2*packetSize; index < alignedEnd2; index += 2*packetSize)
        {
          packet_res0 = func.packetOp(packet_res0, eval.template packet<alignment,PacketScalar>(index));
          packet_res1 = func.packetOp(packet_res1, eval.template packet<alignment,PacketScalar>(index+packetSize));
        }

        packet_res0 = func.packetOp(packet_res0,packet_res1);
        if(alignedEnd>alignedEnd2)
          packet_res0 = func.packetOp(packet_res0, eval.template packet<alignment,PacketScalar>(alignedEnd2));
      }
      res = func.predux(packet_res0);

      for(Index index = 0; index < alignedStart; ++index)
        res = func(res,eval.coeff(index));

      for(Index index = alignedEnd; index < size; ++index)
        res = func(res,eval.coeff(index));
    }
    else // too small to vectorize anything.
         // since this is dynamic-size hence inefficient anyway for such small sizes, don't try to optimize.
    {
      res = eval.coeff(0);
      for(Index index = 1; index < size; ++index)
        res = func(res,eval.coeff(index));
    }

    return res;
  }
};

// NOTE: for SliceVectorizedTraversal we simply bypass unrolling
template<typename Func, typename Evaluator, int Unrolling>
struct redux_impl<Func, Evaluator, SliceVectorizedTraversal, Unrolling>
{
  typedef typename Evaluator::Scalar Scalar;
  typedef typename redux_traits<Func, Evaluator>::PacketType PacketType;

  template<typename XprType>
  EIGEN_DEVICE_FUNC static Scalar run(const Evaluator &eval, const Func& func, const XprType& xpr)
  {
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    const Index innerSize = xpr.innerSize();
    const Index outerSize = xpr.outerSize();
    enum {
      packetSize = redux_traits<Func, Evaluator>::PacketSize
    };
    const Index packetedInnerSize = ((innerSize)/packetSize)*packetSize;
    Scalar res;
    if(packetedInnerSize)
    {
      PacketType packet_res = eval.template packet<Unaligned,PacketType>(0,0);
      for(Index j=0; j<outerSize; ++j)
        for(Index i=(j==0?packetSize:0); i<packetedInnerSize; i+=Index(packetSize))
          packet_res = func.packetOp(packet_res, eval.template packetByOuterInner<Unaligned,PacketType>(j,i));

      res = func.predux(packet_res);
      for(Index j=0; j<outerSize; ++j)
        for(Index i=packetedInnerSize; i<innerSize; ++i)
          res = func(res, eval.coeffByOuterInner(j,i));
    }
    else // too small to vectorize anything.
         // since this is dynamic-size hence inefficient anyway for such small sizes, don't try to optimize.
    {
      res = redux_impl<Func, Evaluator, DefaultTraversal, NoUnrolling>::run(eval, func, xpr);
    }

    return res;
  }
};

template<typename Func, typename Evaluator>
struct redux_impl<Func, Evaluator, LinearVectorizedTraversal, CompleteUnrolling>
{
  typedef typename Evaluator::Scalar Scalar;

  typedef typename redux_traits<Func, Evaluator>::PacketType PacketType;
  enum {
    PacketSize = redux_traits<Func, Evaluator>::PacketSize,
    Size = Evaluator::SizeAtCompileTime,
    VectorizedSize = (int(Size) / int(PacketSize)) * int(PacketSize)
  };

  template<typename XprType>
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE
  Scalar run(const Evaluator &eval, const Func& func, const XprType &xpr)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(xpr)
    eigen_assert(xpr.rows()>0 && xpr.cols()>0 && "you are using an empty matrix");
    if (VectorizedSize > 0) {
      Scalar res = func.predux(redux_vec_unroller<Func, Evaluator, 0, Size / PacketSize>::template run<PacketType>(eval,func));
      if (VectorizedSize != Size)
        res = func(res,redux_novec_unroller<Func, Evaluator, VectorizedSize, Size-VectorizedSize>::run(eval,func));
      return res;
    }
    else {
      return redux_novec_unroller<Func, Evaluator, 0, Size>::run(eval,func);
    }
  }
};

// evaluator adaptor
template<typename _XprType>
class redux_evaluator : public internal::evaluator<_XprType>
{
  typedef internal::evaluator<_XprType> Base;
public:
  typedef _XprType XprType;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit redux_evaluator(const XprType &xpr) : Base(xpr) {}
  
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename XprType::PacketScalar PacketScalar;
  
  enum {
    MaxRowsAtCompileTime = XprType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = XprType::MaxColsAtCompileTime,
    // TODO we should not remove DirectAccessBit and rather find an elegant way to query the alignment offset at runtime from the evaluator
    Flags = Base::Flags & ~DirectAccessBit,
    IsRowMajor = XprType::IsRowMajor,
    SizeAtCompileTime = XprType::SizeAtCompileTime,
    InnerSizeAtCompileTime = XprType::InnerSizeAtCompileTime
  };
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  CoeffReturnType coeffByOuterInner(Index outer, Index inner) const
  { return Base::coeff(IsRowMajor ? outer : inner, IsRowMajor ? inner : outer); }
  
  template<int LoadMode, typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketType packetByOuterInner(Index outer, Index inner) const
  { return Base::template packet<LoadMode,PacketType>(IsRowMajor ? outer : inner, IsRowMajor ? inner : outer); }
  
};

} // end namespace internal

/***************************************************************************
* Part 4 : public API
***************************************************************************/


/** \returns the result of a full redux operation on the whole matrix or vector using \a func
  *
  * The template parameter \a BinaryOp is the type of the functor \a func which must be
  * an associative operator. Both current C++98 and C++11 functor styles are handled.
  *
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::sum(), DenseBase::minCoeff(), DenseBase::maxCoeff(), MatrixBase::colwise(), MatrixBase::rowwise()
  */
template<typename Derived>
template<typename Func>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::redux(const Func& func) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  typedef typename internal::redux_evaluator<Derived> ThisEvaluator;
  ThisEvaluator thisEval(derived());

  // The initial expression is passed to the reducer as an additional argument instead of
  // passing it as a member of redux_evaluator to help  
  return internal::redux_impl<Func, ThisEvaluator>::run(thisEval, func, derived());
}

/** \returns the minimum of all coefficients of \c *this.
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is minimum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  */
template<typename Derived>
template<int NaNPropagation>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff() const
{
  return derived().redux(Eigen::internal::scalar_min_op<Scalar,Scalar, NaNPropagation>());
}

/** \returns the maximum of all coefficients of \c *this. 
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  */
template<typename Derived>
template<int NaNPropagation>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff() const
{
  return derived().redux(Eigen::internal::scalar_max_op<Scalar,Scalar, NaNPropagation>());
}

/** \returns the sum of all coefficients of \c *this
  *
  * If \c *this is empty, then the value 0 is returned.
  *
  * \sa trace(), prod(), mean()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::sum() const
{
  if(SizeAtCompileTime==0 || (SizeAtCompileTime==Dynamic && size()==0))
    return Scalar(0);
  return derived().redux(Eigen::internal::scalar_sum_op<Scalar,Scalar>());
}

/** \returns the mean of all coefficients of *this
*
* \sa trace(), prod(), sum()
*/
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::mean() const
{
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  return Scalar(derived().redux(Eigen::internal::scalar_sum_op<Scalar,Scalar>())) / Scalar(this->size());
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif
}

/** \returns the product of all coefficients of *this
  *
  * Example: \include MatrixBase_prod.cpp
  * Output: \verbinclude MatrixBase_prod.out
  *
  * \sa sum(), mean(), trace()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
DenseBase<Derived>::prod() const
{
  if(SizeAtCompileTime==0 || (SizeAtCompileTime==Dynamic && size()==0))
    return Scalar(1);
  return derived().redux(Eigen::internal::scalar_product_op<Scalar>());
}

/** \returns the trace of \c *this, i.e. the sum of the coefficients on the main diagonal.
  *
  * \c *this can be any matrix, not necessarily square.
  *
  * \sa diagonal(), sum()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::traits<Derived>::Scalar
MatrixBase<Derived>::trace() const
{
  return derived().diagonal().sum();
}

} // end namespace Eigen

#endif // EIGEN_REDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Ref.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REF_H
#define EIGEN_REF_H

namespace Eigen {

namespace internal {

template<typename _PlainObjectType, int _Options, typename _StrideType>
struct traits<Ref<_PlainObjectType, _Options, _StrideType> >
  : public traits<Map<_PlainObjectType, _Options, _StrideType> >
{
  typedef _PlainObjectType PlainObjectType;
  typedef _StrideType StrideType;
  enum {
    Options = _Options,
    Flags = traits<Map<_PlainObjectType, _Options, _StrideType> >::Flags | NestByRefBit,
    Alignment = traits<Map<_PlainObjectType, _Options, _StrideType> >::Alignment
  };

  template<typename Derived> struct match {
    enum {
      IsVectorAtCompileTime = PlainObjectType::IsVectorAtCompileTime || Derived::IsVectorAtCompileTime,
      HasDirectAccess = internal::has_direct_access<Derived>::ret,
      StorageOrderMatch = IsVectorAtCompileTime || ((PlainObjectType::Flags&RowMajorBit)==(Derived::Flags&RowMajorBit)),
      InnerStrideMatch = int(StrideType::InnerStrideAtCompileTime)==int(Dynamic)
                      || int(StrideType::InnerStrideAtCompileTime)==int(Derived::InnerStrideAtCompileTime)
                      || (int(StrideType::InnerStrideAtCompileTime)==0 && int(Derived::InnerStrideAtCompileTime)==1),
      OuterStrideMatch = IsVectorAtCompileTime
                      || int(StrideType::OuterStrideAtCompileTime)==int(Dynamic) || int(StrideType::OuterStrideAtCompileTime)==int(Derived::OuterStrideAtCompileTime),
      // NOTE, this indirection of evaluator<Derived>::Alignment is needed
      // to workaround a very strange bug in MSVC related to the instantiation
      // of has_*ary_operator in evaluator<CwiseNullaryOp>.
      // This line is surprisingly very sensitive. For instance, simply adding parenthesis
      // as "DerivedAlignment = (int(evaluator<Derived>::Alignment))," will make MSVC fail...
      DerivedAlignment = int(evaluator<Derived>::Alignment),
      AlignmentMatch = (int(traits<PlainObjectType>::Alignment)==int(Unaligned)) || (DerivedAlignment >= int(Alignment)), // FIXME the first condition is not very clear, it should be replaced by the required alignment
      ScalarTypeMatch = internal::is_same<typename PlainObjectType::Scalar, typename Derived::Scalar>::value,
      MatchAtCompileTime = HasDirectAccess && StorageOrderMatch && InnerStrideMatch && OuterStrideMatch && AlignmentMatch && ScalarTypeMatch
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };

};

template<typename Derived>
struct traits<RefBase<Derived> > : public traits<Derived> {};

}

template<typename Derived> class RefBase
 : public MapBase<Derived>
{
  typedef typename internal::traits<Derived>::PlainObjectType PlainObjectType;
  typedef typename internal::traits<Derived>::StrideType StrideType;

public:

  typedef MapBase<Derived> Base;
  EIGEN_DENSE_PUBLIC_INTERFACE(RefBase)

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index innerStride() const
  {
    return StrideType::InnerStrideAtCompileTime != 0 ? m_stride.inner() : 1;
  }

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index outerStride() const
  {
    return StrideType::OuterStrideAtCompileTime != 0 ? m_stride.outer()
         : IsVectorAtCompileTime ? this->size()
         : int(Flags)&RowMajorBit ? this->cols()
         : this->rows();
  }

  EIGEN_DEVICE_FUNC RefBase()
    : Base(0,RowsAtCompileTime==Dynamic?0:RowsAtCompileTime,ColsAtCompileTime==Dynamic?0:ColsAtCompileTime),
      // Stride<> does not allow default ctor for Dynamic strides, so let' initialize it with dummy values:
      m_stride(StrideType::OuterStrideAtCompileTime==Dynamic?0:StrideType::OuterStrideAtCompileTime,
               StrideType::InnerStrideAtCompileTime==Dynamic?0:StrideType::InnerStrideAtCompileTime)
  {}

  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(RefBase)

protected:

  typedef Stride<StrideType::OuterStrideAtCompileTime,StrideType::InnerStrideAtCompileTime> StrideBase;

  // Resolves inner stride if default 0.
  static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index resolveInnerStride(Index inner) {
    return inner == 0 ? 1 : inner;
  }

  // Resolves outer stride if default 0.
  static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index resolveOuterStride(Index inner, Index outer, Index rows, Index cols, bool isVectorAtCompileTime, bool isRowMajor) {
    return outer == 0 ? isVectorAtCompileTime ? inner * rows * cols : isRowMajor ? inner * cols : inner * rows : outer;
  }

  // Returns true if construction is valid, false if there is a stride mismatch,
  // and fails if there is a size mismatch.
  template<typename Expression>
  EIGEN_DEVICE_FUNC bool construct(Expression& expr)
  {
    // Check matrix sizes.  If this is a compile-time vector, we do allow
    // implicitly transposing.
    EIGEN_STATIC_ASSERT(
      EIGEN_PREDICATE_SAME_MATRIX_SIZE(PlainObjectType, Expression)
      // If it is a vector, the transpose sizes might match.
      || ( PlainObjectType::IsVectorAtCompileTime
            && ((int(PlainObjectType::RowsAtCompileTime)==Eigen::Dynamic
              || int(Expression::ColsAtCompileTime)==Eigen::Dynamic
              || int(PlainObjectType::RowsAtCompileTime)==int(Expression::ColsAtCompileTime))
            &&  (int(PlainObjectType::ColsAtCompileTime)==Eigen::Dynamic
              || int(Expression::RowsAtCompileTime)==Eigen::Dynamic
              || int(PlainObjectType::ColsAtCompileTime)==int(Expression::RowsAtCompileTime)))),
      YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES
    )

    // Determine runtime rows and columns.
    Index rows = expr.rows();
    Index cols = expr.cols();
    if(PlainObjectType::RowsAtCompileTime==1)
    {
      eigen_assert(expr.rows()==1 || expr.cols()==1);
      rows = 1;
      cols = expr.size();
    }
    else if(PlainObjectType::ColsAtCompileTime==1)
    {
      eigen_assert(expr.rows()==1 || expr.cols()==1);
      rows = expr.size();
      cols = 1;
    }
    // Verify that the sizes are valid.
    eigen_assert(
      (PlainObjectType::RowsAtCompileTime == Dynamic) || (PlainObjectType::RowsAtCompileTime == rows));
    eigen_assert(
      (PlainObjectType::ColsAtCompileTime == Dynamic) || (PlainObjectType::ColsAtCompileTime == cols));


    // If this is a vector, we might be transposing, which means that stride should swap.
    const bool transpose = PlainObjectType::IsVectorAtCompileTime && (rows != expr.rows());
    // If the storage format differs, we also need to swap the stride.
    const bool row_major = ((PlainObjectType::Flags)&RowMajorBit) != 0;
    const bool expr_row_major = (Expression::Flags&RowMajorBit) != 0;
    const bool storage_differs =  (row_major != expr_row_major);

    const bool swap_stride = (transpose != storage_differs);

    // Determine expr's actual strides, resolving any defaults if zero.
    const Index expr_inner_actual = resolveInnerStride(expr.innerStride());
    const Index expr_outer_actual = resolveOuterStride(expr_inner_actual,
                                                       expr.outerStride(),
                                                       expr.rows(),
                                                       expr.cols(),
                                                       Expression::IsVectorAtCompileTime != 0,
                                                       expr_row_major);

    // If this is a column-major row vector or row-major column vector, the inner-stride
    // is arbitrary, so set it to either the compile-time inner stride or 1.
    const bool row_vector = (rows == 1);
    const bool col_vector = (cols == 1);
    const Index inner_stride =
        ( (!row_major && row_vector) || (row_major && col_vector) ) ?
            ( StrideType::InnerStrideAtCompileTime > 0 ? Index(StrideType::InnerStrideAtCompileTime) : 1)
            : swap_stride ? expr_outer_actual : expr_inner_actual;

    // If this is a column-major column vector or row-major row vector, the outer-stride
    // is arbitrary, so set it to either the compile-time outer stride or vector size.
    const Index outer_stride =
      ( (!row_major && col_vector) || (row_major && row_vector) ) ?
          ( StrideType::OuterStrideAtCompileTime > 0 ? Index(StrideType::OuterStrideAtCompileTime) : rows * cols * inner_stride)
          : swap_stride ? expr_inner_actual : expr_outer_actual;

    // Check if given inner/outer strides are compatible with compile-time strides.
    const bool inner_valid = (StrideType::InnerStrideAtCompileTime == Dynamic)
        || (resolveInnerStride(Index(StrideType::InnerStrideAtCompileTime)) == inner_stride);
    if (!inner_valid) {
      return false;
    }

    const bool outer_valid = (StrideType::OuterStrideAtCompileTime == Dynamic)
        || (resolveOuterStride(
              inner_stride,
              Index(StrideType::OuterStrideAtCompileTime),
              rows, cols, PlainObjectType::IsVectorAtCompileTime != 0,
              row_major)
            == outer_stride);
    if (!outer_valid) {
      return false;
    }

    ::new (static_cast<Base*>(this)) Base(expr.data(), rows, cols);
    ::new (&m_stride) StrideBase(
      (StrideType::OuterStrideAtCompileTime == 0) ? 0 : outer_stride,
      (StrideType::InnerStrideAtCompileTime == 0) ? 0 : inner_stride );
    return true;
  }

  StrideBase m_stride;
};

/** \class Ref
  * \ingroup Core_Module
  *
  * \brief A matrix or vector expression mapping an existing expression
  *
  * \tparam PlainObjectType the equivalent matrix type of the mapped data
  * \tparam Options specifies the pointer alignment in bytes. It can be: \c #Aligned128, , \c #Aligned64, \c #Aligned32, \c #Aligned16, \c #Aligned8 or \c #Unaligned.
  *                 The default is \c #Unaligned.
  * \tparam StrideType optionally specifies strides. By default, Ref implies a contiguous storage along the inner dimension (inner stride==1),
  *                   but accepts a variable outer stride (leading dimension).
  *                   This can be overridden by specifying strides.
  *                   The type passed here must be a specialization of the Stride template, see examples below.
  *
  * This class provides a way to write non-template functions taking Eigen objects as parameters while limiting the number of copies.
  * A Ref<> object can represent either a const expression or a l-value:
  * \code
  * // in-out argument:
  * void foo1(Ref<VectorXf> x);
  *
  * // read-only const argument:
  * void foo2(const Ref<const VectorXf>& x);
  * \endcode
  *
  * In the in-out case, the input argument must satisfy the constraints of the actual Ref<> type, otherwise a compilation issue will be triggered.
  * By default, a Ref<VectorXf> can reference any dense vector expression of float having a contiguous memory layout.
  * Likewise, a Ref<MatrixXf> can reference any column-major dense matrix expression of float whose column's elements are contiguously stored with
  * the possibility to have a constant space in-between each column, i.e. the inner stride must be equal to 1, but the outer stride (or leading dimension)
  * can be greater than the number of rows.
  *
  * In the const case, if the input expression does not match the above requirement, then it is evaluated into a temporary before being passed to the function.
  * Here are some examples:
  * \code
  * MatrixXf A;
  * VectorXf a;
  * foo1(a.head());             // OK
  * foo1(A.col());              // OK
  * foo1(A.row());              // Compilation error because here innerstride!=1
  * foo2(A.row());              // Compilation error because A.row() is a 1xN object while foo2 is expecting a Nx1 object
  * foo2(A.row().transpose());  // The row is copied into a contiguous temporary
  * foo2(2*a);                  // The expression is evaluated into a temporary
  * foo2(A.col().segment(2,4)); // No temporary
  * \endcode
  *
  * The range of inputs that can be referenced without temporary can be enlarged using the last two template parameters.
  * Here is an example accepting an innerstride!=1:
  * \code
  * // in-out argument:
  * void foo3(Ref<VectorXf,0,InnerStride<> > x);
  * foo3(A.row());              // OK
  * \endcode
  * The downside here is that the function foo3 might be significantly slower than foo1 because it won't be able to exploit vectorization, and will involve more
  * expensive address computations even if the input is contiguously stored in memory. To overcome this issue, one might propose to overload internally calling a
  * template function, e.g.:
  * \code
  * // in the .h:
  * void foo(const Ref<MatrixXf>& A);
  * void foo(const Ref<MatrixXf,0,Stride<> >& A);
  *
  * // in the .cpp:
  * template<typename TypeOfA> void foo_impl(const TypeOfA& A) {
  *     ... // crazy code goes here
  * }
  * void foo(const Ref<MatrixXf>& A) { foo_impl(A); }
  * void foo(const Ref<MatrixXf,0,Stride<> >& A) { foo_impl(A); }
  * \endcode
  *
  * See also the following stackoverflow questions for further references:
  *  - <a href="http://stackoverflow.com/questions/21132538/correct-usage-of-the-eigenref-class">Correct usage of the Eigen::Ref<> class</a>
  *
  * \sa PlainObjectBase::Map(), \ref TopicStorageOrders
  */
template<typename PlainObjectType, int Options, typename StrideType> class Ref
  : public RefBase<Ref<PlainObjectType, Options, StrideType> >
{
  private:
    typedef internal::traits<Ref> Traits;
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const PlainObjectBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0);
  public:

    typedef RefBase<Ref> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Ref)


    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(PlainObjectBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      // Construction must pass since we will not create temprary storage in the non-const case.
      const bool success = Base::construct(expr.derived());
      EIGEN_UNUSED_VARIABLE(success)
      eigen_assert(success);
    }
    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const DenseBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::MatchAtCompileTime),Derived>::type* = 0)
    #else
    /** Implicit constructor from any dense expression */
    template<typename Derived>
    inline Ref(DenseBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      EIGEN_STATIC_ASSERT(!Derived::IsPlainObjectBase,THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      // Construction must pass since we will not create temporary storage in the non-const case.
      const bool success = Base::construct(expr.const_cast_derived());
      EIGEN_UNUSED_VARIABLE(success)
      eigen_assert(success);
    }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Ref)

};

// this is the const ref version
template<typename TPlainObjectType, int Options, typename StrideType> class Ref<const TPlainObjectType, Options, StrideType>
  : public RefBase<Ref<const TPlainObjectType, Options, StrideType> >
{
    typedef internal::traits<Ref> Traits;
  public:

    typedef RefBase<Ref> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    EIGEN_DEVICE_FUNC inline Ref(const DenseBase<Derived>& expr,
                                 typename internal::enable_if<bool(Traits::template match<Derived>::ScalarTypeMatch),Derived>::type* = 0)
    {
//      std::cout << match_helper<Derived>::HasDirectAccess << "," << match_helper<Derived>::OuterStrideMatch << "," << match_helper<Derived>::InnerStrideMatch << "\n";
//      std::cout << int(StrideType::OuterStrideAtCompileTime) << " - " << int(Derived::OuterStrideAtCompileTime) << "\n";
//      std::cout << int(StrideType::InnerStrideAtCompileTime) << " - " << int(Derived::InnerStrideAtCompileTime) << "\n";
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    EIGEN_DEVICE_FUNC inline Ref(const Ref& other) : Base(other) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    EIGEN_DEVICE_FUNC inline Ref(const RefBase<OtherRef>& other) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

  protected:

    template<typename Expression>
    EIGEN_DEVICE_FUNC void construct(const Expression& expr,internal::true_type)
    {
      // Check if we can use the underlying expr's storage directly, otherwise call the copy version.
      if (!Base::construct(expr)) {
        construct(expr, internal::false_type());
      }
    }

    template<typename Expression>
    EIGEN_DEVICE_FUNC void construct(const Expression& expr, internal::false_type)
    {
      internal::call_assignment_no_alias(m_object,expr,internal::assign_op<Scalar,Scalar>());
      Base::construct(m_object);
    }

  protected:
    TPlainObjectType m_object;
};

} // end namespace Eigen

#endif // EIGEN_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Replicate.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REPLICATE_H
#define EIGEN_REPLICATE_H

namespace Eigen {

namespace internal {
template<typename MatrixType,int RowFactor,int ColFactor>
struct traits<Replicate<MatrixType,RowFactor,ColFactor> >
 : traits<MatrixType>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsAtCompileTime = RowFactor==Dynamic || int(MatrixType::RowsAtCompileTime)==Dynamic
                      ? Dynamic
                      : RowFactor * MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = ColFactor==Dynamic || int(MatrixType::ColsAtCompileTime)==Dynamic
                      ? Dynamic
                      : ColFactor * MatrixType::ColsAtCompileTime,
   //FIXME we don't propagate the max sizes !!!
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    IsRowMajor = MaxRowsAtCompileTime==1 && MaxColsAtCompileTime!=1 ? 1
               : MaxColsAtCompileTime==1 && MaxRowsAtCompileTime!=1 ? 0
               : (MatrixType::Flags & RowMajorBit) ? 1 : 0,

    // FIXME enable DirectAccess with negative strides?
    Flags = IsRowMajor ? RowMajorBit : 0
  };
};
}

/**
  * \class Replicate
  * \ingroup Core_Module
  *
  * \brief Expression of the multiple replication of a matrix or vector
  *
  * \tparam MatrixType the type of the object we are replicating
  * \tparam RowFactor number of repetitions at compile time along the vertical direction, can be Dynamic.
  * \tparam ColFactor number of repetitions at compile time along the horizontal direction, can be Dynamic.
  *
  * This class represents an expression of the multiple replication of a matrix or vector.
  * It is the return type of DenseBase::replicate() and most of the time
  * this is the only way it is used.
  *
  * \sa DenseBase::replicate()
  */
template<typename MatrixType,int RowFactor,int ColFactor> class Replicate
  : public internal::dense_xpr_base< Replicate<MatrixType,RowFactor,ColFactor> >::type
{
    typedef typename internal::traits<Replicate>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<Replicate>::_MatrixTypeNested _MatrixTypeNested;
  public:

    typedef typename internal::dense_xpr_base<Replicate>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Replicate)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    template<typename OriginalMatrixType>
    EIGEN_DEVICE_FUNC
    inline explicit Replicate(const OriginalMatrixType& matrix)
      : m_matrix(matrix), m_rowFactor(RowFactor), m_colFactor(ColFactor)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<typename internal::remove_const<MatrixType>::type,OriginalMatrixType>::value),
                          THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE)
      eigen_assert(RowFactor!=Dynamic && ColFactor!=Dynamic);
    }

    template<typename OriginalMatrixType>
    EIGEN_DEVICE_FUNC
    inline Replicate(const OriginalMatrixType& matrix, Index rowFactor, Index colFactor)
      : m_matrix(matrix), m_rowFactor(rowFactor), m_colFactor(colFactor)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<typename internal::remove_const<MatrixType>::type,OriginalMatrixType>::value),
                          THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE)
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const { return m_matrix.rows() * m_rowFactor.value(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const { return m_matrix.cols() * m_colFactor.value(); }

    EIGEN_DEVICE_FUNC
    const _MatrixTypeNested& nestedExpression() const
    {
      return m_matrix;
    }

  protected:
    MatrixTypeNested m_matrix;
    const internal::variable_if_dynamic<Index, RowFactor> m_rowFactor;
    const internal::variable_if_dynamic<Index, ColFactor> m_colFactor;
};

/**
  * \return an expression of the replication of \c *this
  *
  * Example: \include MatrixBase_replicate.cpp
  * Output: \verbinclude MatrixBase_replicate.out
  *
  * \sa VectorwiseOp::replicate(), DenseBase::replicate(Index,Index), class Replicate
  */
template<typename Derived>
template<int RowFactor, int ColFactor>
EIGEN_DEVICE_FUNC const Replicate<Derived,RowFactor,ColFactor>
DenseBase<Derived>::replicate() const
{
  return Replicate<Derived,RowFactor,ColFactor>(derived());
}

/**
  * \return an expression of the replication of each column (or row) of \c *this
  *
  * Example: \include DirectionWise_replicate_int.cpp
  * Output: \verbinclude DirectionWise_replicate_int.out
  *
  * \sa VectorwiseOp::replicate(), DenseBase::replicate(), class Replicate
  */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC const typename VectorwiseOp<ExpressionType,Direction>::ReplicateReturnType
VectorwiseOp<ExpressionType,Direction>::replicate(Index factor) const
{
  return typename VectorwiseOp<ExpressionType,Direction>::ReplicateReturnType
          (_expression(),Direction==Vertical?factor:1,Direction==Horizontal?factor:1);
}

} // end namespace Eigen

#endif // EIGEN_REPLICATE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Reshaped.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2017 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2014 yoco <peter.xiau@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RESHAPED_H
#define EIGEN_RESHAPED_H

namespace Eigen {

/** \class Reshaped
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size reshape
  *
  * \tparam XprType the type of the expression in which we are taking a reshape
  * \tparam Rows the number of rows of the reshape we are taking at compile time (optional)
  * \tparam Cols the number of columns of the reshape we are taking at compile time (optional)
  * \tparam Order can be ColMajor or RowMajor, default is ColMajor.
  *
  * This class represents an expression of either a fixed-size or dynamic-size reshape.
  * It is the return type of DenseBase::reshaped(NRowsType,NColsType) and
  * most of the time this is the only way it is used.
  *
  * However, in C++98, if you want to directly maniputate reshaped expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class. In C++11, it is advised to use the \em auto
  * keyword for such use cases.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_Reshaped.cpp
  * Output: \verbinclude class_Reshaped.out
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedReshaped.cpp
  * Output: \verbinclude class_FixedReshaped.out
  *
  * \sa DenseBase::reshaped(NRowsType,NColsType)
  */

namespace internal {

template<typename XprType, int Rows, int Cols, int Order>
struct traits<Reshaped<XprType, Rows, Cols, Order> > : traits<XprType>
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::XprKind XprKind;
  enum{
    MatrixRows = traits<XprType>::RowsAtCompileTime,
    MatrixCols = traits<XprType>::ColsAtCompileTime,
    RowsAtCompileTime = Rows,
    ColsAtCompileTime = Cols,
    MaxRowsAtCompileTime = Rows,
    MaxColsAtCompileTime = Cols,
    XpxStorageOrder = ((int(traits<XprType>::Flags) & RowMajorBit) == RowMajorBit) ? RowMajor : ColMajor,
    ReshapedStorageOrder = (RowsAtCompileTime == 1 && ColsAtCompileTime != 1) ? RowMajor
                         : (ColsAtCompileTime == 1 && RowsAtCompileTime != 1) ? ColMajor
                         : XpxStorageOrder,
    HasSameStorageOrderAsXprType = (ReshapedStorageOrder == XpxStorageOrder),
    InnerSize = (ReshapedStorageOrder==int(RowMajor)) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),
    InnerStrideAtCompileTime = HasSameStorageOrderAsXprType
                             ? int(inner_stride_at_compile_time<XprType>::ret)
                             : Dynamic,
    OuterStrideAtCompileTime = Dynamic,

    HasDirectAccess = internal::has_direct_access<XprType>::ret
                    && (Order==int(XpxStorageOrder))
                    && ((evaluator<XprType>::Flags&LinearAccessBit)==LinearAccessBit),

    MaskPacketAccessBit = (InnerSize == Dynamic || (InnerSize % packet_traits<Scalar>::size) == 0)
                       && (InnerStrideAtCompileTime == 1)
                        ? PacketAccessBit : 0,
    //MaskAlignedBit = ((OuterStrideAtCompileTime!=Dynamic) && (((OuterStrideAtCompileTime * int(sizeof(Scalar))) % 16) == 0)) ? AlignedBit : 0,
    FlagsLinearAccessBit = (RowsAtCompileTime == 1 || ColsAtCompileTime == 1) ? LinearAccessBit : 0,
    FlagsLvalueBit = is_lvalue<XprType>::value ? LvalueBit : 0,
    FlagsRowMajorBit = (ReshapedStorageOrder==int(RowMajor)) ? RowMajorBit : 0,
    FlagsDirectAccessBit = HasDirectAccess ? DirectAccessBit : 0,
    Flags0 = traits<XprType>::Flags & ( (HereditaryBits & ~RowMajorBit) | MaskPacketAccessBit),

    Flags = (Flags0 | FlagsLinearAccessBit | FlagsLvalueBit | FlagsRowMajorBit | FlagsDirectAccessBit)
  };
};

template<typename XprType, int Rows, int Cols, int Order, bool HasDirectAccess> class ReshapedImpl_dense;

} // end namespace internal

template<typename XprType, int Rows, int Cols, int Order, typename StorageKind> class ReshapedImpl;

template<typename XprType, int Rows, int Cols, int Order> class Reshaped
  : public ReshapedImpl<XprType, Rows, Cols, Order, typename internal::traits<XprType>::StorageKind>
{
    typedef ReshapedImpl<XprType, Rows, Cols, Order, typename internal::traits<XprType>::StorageKind> Impl;
  public:
    //typedef typename Impl::Base Base;
    typedef Impl Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Reshaped)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Reshaped)

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline Reshaped(XprType& xpr)
      : Impl(xpr)
    {
      EIGEN_STATIC_ASSERT(RowsAtCompileTime!=Dynamic && ColsAtCompileTime!=Dynamic,THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE)
      eigen_assert(Rows * Cols == xpr.rows() * xpr.cols());
    }

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline Reshaped(XprType& xpr,
          Index reshapeRows, Index reshapeCols)
      : Impl(xpr, reshapeRows, reshapeCols)
    {
      eigen_assert((RowsAtCompileTime==Dynamic || RowsAtCompileTime==reshapeRows)
          && (ColsAtCompileTime==Dynamic || ColsAtCompileTime==reshapeCols));
      eigen_assert(reshapeRows * reshapeCols == xpr.rows() * xpr.cols());
    }
};

// The generic default implementation for dense reshape simply forward to the internal::ReshapedImpl_dense
// that must be specialized for direct and non-direct access...
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl<XprType, Rows, Cols, Order, Dense>
  : public internal::ReshapedImpl_dense<XprType, Rows, Cols, Order,internal::traits<Reshaped<XprType,Rows,Cols,Order> >::HasDirectAccess>
{
    typedef internal::ReshapedImpl_dense<XprType, Rows, Cols, Order,internal::traits<Reshaped<XprType,Rows,Cols,Order> >::HasDirectAccess> Impl;
  public:
    typedef Impl Base;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl)
    EIGEN_DEVICE_FUNC inline ReshapedImpl(XprType& xpr) : Impl(xpr) {}
    EIGEN_DEVICE_FUNC inline ReshapedImpl(XprType& xpr, Index reshapeRows, Index reshapeCols)
      : Impl(xpr, reshapeRows, reshapeCols) {}
};

namespace internal {

/** \internal Internal implementation of dense Reshaped in the general case. */
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl_dense<XprType,Rows,Cols,Order,false>
  : public internal::dense_xpr_base<Reshaped<XprType, Rows, Cols, Order> >::type
{
    typedef Reshaped<XprType, Rows, Cols, Order> ReshapedType;
  public:

    typedef typename internal::dense_xpr_base<ReshapedType>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReshapedType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl_dense)

    typedef typename internal::ref_selector<XprType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<XprType>::type NestedExpression;

    class InnerIterator;

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr)
      : m_xpr(xpr), m_rows(Rows), m_cols(Cols)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr, Index nRows, Index nCols)
      : m_xpr(xpr), m_rows(nRows), m_cols(nCols)
    {}

    EIGEN_DEVICE_FUNC Index rows() const { return m_rows; }
    EIGEN_DEVICE_FUNC Index cols() const { return m_cols; }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \sa MapBase::data() */
    EIGEN_DEVICE_FUNC inline const Scalar* data() const;
    EIGEN_DEVICE_FUNC inline Index innerStride() const;
    EIGEN_DEVICE_FUNC inline Index outerStride() const;
    #endif

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<XprType>::type&
    nestedExpression() const { return m_xpr; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    typename internal::remove_reference<XprType>::type&
    nestedExpression() { return m_xpr; }

  protected:

    MatrixTypeNested m_xpr;
    const internal::variable_if_dynamic<Index, Rows> m_rows;
    const internal::variable_if_dynamic<Index, Cols> m_cols;
};


/** \internal Internal implementation of dense Reshaped in the direct access case. */
template<typename XprType, int Rows, int Cols, int Order>
class ReshapedImpl_dense<XprType, Rows, Cols, Order, true>
  : public MapBase<Reshaped<XprType, Rows, Cols, Order> >
{
    typedef Reshaped<XprType, Rows, Cols, Order> ReshapedType;
    typedef typename internal::ref_selector<XprType>::non_const_type XprTypeNested;
  public:

    typedef MapBase<ReshapedType> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReshapedType)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(ReshapedImpl_dense)

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr)
      : Base(xpr.data()), m_xpr(xpr)
    {}

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC
    inline ReshapedImpl_dense(XprType& xpr, Index nRows, Index nCols)
      : Base(xpr.data(), nRows, nCols),
        m_xpr(xpr)
    {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<XprTypeNested>::type& nestedExpression() const
    {
      return m_xpr;
    }

    EIGEN_DEVICE_FUNC
    XprType& nestedExpression() { return m_xpr; }

    /** \sa MapBase::innerStride() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const
    {
      return m_xpr.innerStride();
    }

    /** \sa MapBase::outerStride() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const
    {
      return ((Flags&RowMajorBit)==RowMajorBit) ? this->cols() : this->rows();
    }

  protected:

    XprTypeNested m_xpr;
};

// Evaluators
template<typename ArgType, int Rows, int Cols, int Order, bool HasDirectAccess> struct reshaped_evaluator;

template<typename ArgType, int Rows, int Cols, int Order>
struct evaluator<Reshaped<ArgType, Rows, Cols, Order> >
  : reshaped_evaluator<ArgType, Rows, Cols, Order, traits<Reshaped<ArgType,Rows,Cols,Order> >::HasDirectAccess>
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;
  typedef typename XprType::Scalar Scalar;
  // TODO: should check for smaller packet types
  typedef typename packet_traits<Scalar>::type PacketScalar;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    HasDirectAccess = traits<XprType>::HasDirectAccess,

//     RowsAtCompileTime = traits<XprType>::RowsAtCompileTime,
//     ColsAtCompileTime = traits<XprType>::ColsAtCompileTime,
//     MaxRowsAtCompileTime = traits<XprType>::MaxRowsAtCompileTime,
//     MaxColsAtCompileTime = traits<XprType>::MaxColsAtCompileTime,
//
//     InnerStrideAtCompileTime = traits<XprType>::HasSameStorageOrderAsXprType
//                              ? int(inner_stride_at_compile_time<ArgType>::ret)
//                              : Dynamic,
//     OuterStrideAtCompileTime = Dynamic,

    FlagsLinearAccessBit = (traits<XprType>::RowsAtCompileTime == 1 || traits<XprType>::ColsAtCompileTime == 1 || HasDirectAccess) ? LinearAccessBit : 0,
    FlagsRowMajorBit = (traits<XprType>::ReshapedStorageOrder==int(RowMajor)) ? RowMajorBit : 0,
    FlagsDirectAccessBit =  HasDirectAccess ? DirectAccessBit : 0,
    Flags0 = evaluator<ArgType>::Flags & (HereditaryBits & ~RowMajorBit),
    Flags = Flags0 | FlagsLinearAccessBit | FlagsRowMajorBit | FlagsDirectAccessBit,

    PacketAlignment = unpacket_traits<PacketScalar>::alignment,
    Alignment = evaluator<ArgType>::Alignment
  };
  typedef reshaped_evaluator<ArgType, Rows, Cols, Order, HasDirectAccess> reshaped_evaluator_type;
  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr) : reshaped_evaluator_type(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
};

template<typename ArgType, int Rows, int Cols, int Order>
struct reshaped_evaluator<ArgType, Rows, Cols, Order, /* HasDirectAccess */ false>
  : evaluator_base<Reshaped<ArgType, Rows, Cols, Order> >
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;

  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost /* TODO + cost of index computations */,

    Flags = (evaluator<ArgType>::Flags & (HereditaryBits /*| LinearAccessBit | DirectAccessBit*/)),

    Alignment = 0
  };

  EIGEN_DEVICE_FUNC explicit reshaped_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_xpr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  typedef std::pair<Index, Index> RowCol;

  inline RowCol index_remap(Index rowId, Index colId) const
  {
    if(Order==ColMajor)
    {
      const Index nth_elem_idx = colId * m_xpr.rows() + rowId;
      return RowCol(nth_elem_idx % m_xpr.nestedExpression().rows(),
                    nth_elem_idx / m_xpr.nestedExpression().rows());
    }
    else
    {
      const Index nth_elem_idx = colId + rowId * m_xpr.cols();
      return RowCol(nth_elem_idx / m_xpr.nestedExpression().cols(),
                    nth_elem_idx % m_xpr.nestedExpression().cols());
    }
  }

  EIGEN_DEVICE_FUNC
  inline Scalar& coeffRef(Index rowId, Index colId)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline const Scalar& coeffRef(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const CoeffReturnType coeff(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.coeff(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline Scalar& coeffRef(Index index)
  {
    EIGEN_STATIC_ASSERT_LVALUE(XprType)
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeffRef(row_col.first, row_col.second);

  }

  EIGEN_DEVICE_FUNC
  inline const Scalar& coeffRef(Index index) const
  {
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeffRef(row_col.first, row_col.second);
  }

  EIGEN_DEVICE_FUNC
  inline const CoeffReturnType coeff(Index index) const
  {
    const RowCol row_col = index_remap(Rows == 1 ? 0 : index,
                                       Rows == 1 ? index : 0);
    return m_argImpl.coeff(row_col.first, row_col.second);
  }
#if 0
  EIGEN_DEVICE_FUNC
  template<int LoadMode>
  inline PacketScalar packet(Index rowId, Index colId) const
  {
    const RowCol row_col = index_remap(rowId, colId);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second);

  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline void writePacket(Index rowId, Index colId, const PacketScalar& val)
  {
    const RowCol row_col = index_remap(rowId, colId);
    m_argImpl.const_cast_derived().template writePacket<Unaligned>
            (row_col.first, row_col.second, val);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline PacketScalar packet(Index index) const
  {
    const RowCol row_col = index_remap(RowsAtCompileTime == 1 ? 0 : index,
                                        RowsAtCompileTime == 1 ? index : 0);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC
  inline void writePacket(Index index, const PacketScalar& val)
  {
    const RowCol row_col = index_remap(RowsAtCompileTime == 1 ? 0 : index,
                                        RowsAtCompileTime == 1 ? index : 0);
    return m_argImpl.template packet<Unaligned>(row_col.first, row_col.second, val);
  }
#endif
protected:

  evaluator<ArgType> m_argImpl;
  const XprType& m_xpr;

};

template<typename ArgType, int Rows, int Cols, int Order>
struct reshaped_evaluator<ArgType, Rows, Cols, Order, /* HasDirectAccess */ true>
: mapbase_evaluator<Reshaped<ArgType, Rows, Cols, Order>,
                      typename Reshaped<ArgType, Rows, Cols, Order>::PlainObject>
{
  typedef Reshaped<ArgType, Rows, Cols, Order> XprType;
  typedef typename XprType::Scalar Scalar;

  EIGEN_DEVICE_FUNC explicit reshaped_evaluator(const XprType& xpr)
    : mapbase_evaluator<XprType, typename XprType::PlainObject>(xpr)
  {
    // TODO: for the 3.4 release, this should be turned to an internal assertion, but let's keep it as is for the beta lifetime
    eigen_assert(((internal::UIntPtr(xpr.data()) % EIGEN_PLAIN_ENUM_MAX(1,evaluator<XprType>::Alignment)) == 0) && "data is not aligned");
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_RESHAPED_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ReturnByValue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RETURNBYVALUE_H
#define EIGEN_RETURNBYVALUE_H

namespace Eigen {

namespace internal {

template<typename Derived>
struct traits<ReturnByValue<Derived> >
  : public traits<typename traits<Derived>::ReturnType>
{
  enum {
    // We're disabling the DirectAccess because e.g. the constructor of
    // the Block-with-DirectAccess expression requires to have a coeffRef method.
    // Also, we don't want to have to implement the stride stuff.
    Flags = (traits<typename traits<Derived>::ReturnType>::Flags
             | EvalBeforeNestingBit) & ~DirectAccessBit
  };
};

/* The ReturnByValue object doesn't even have a coeff() method.
 * So the only way that nesting it in an expression can work, is by evaluating it into a plain matrix.
 * So internal::nested always gives the plain return matrix type.
 *
 * FIXME: I don't understand why we need this specialization: isn't this taken care of by the EvalBeforeNestingBit ??
 * Answer: EvalBeforeNestingBit should be deprecated since we have the evaluators
 */
template<typename Derived,int n,typename PlainObject>
struct nested_eval<ReturnByValue<Derived>, n, PlainObject>
{
  typedef typename traits<Derived>::ReturnType type;
};

} // end namespace internal

/** \class ReturnByValue
  * \ingroup Core_Module
  *
  */
template<typename Derived> class ReturnByValue
  : public internal::dense_xpr_base< ReturnByValue<Derived> >::type, internal::no_assignment_operator
{
  public:
    typedef typename internal::traits<Derived>::ReturnType ReturnType;

    typedef typename internal::dense_xpr_base<ReturnByValue>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(ReturnByValue)

    template<typename Dest>
    EIGEN_DEVICE_FUNC
    inline void evalTo(Dest& dst) const
    { static_cast<const Derived*>(this)->evalTo(dst); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return static_cast<const Derived*>(this)->rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return static_cast<const Derived*>(this)->cols(); }

#ifndef EIGEN_PARSED_BY_DOXYGEN
#define Unusable YOU_ARE_TRYING_TO_ACCESS_A_SINGLE_COEFFICIENT_IN_A_SPECIAL_EXPRESSION_WHERE_THAT_IS_NOT_ALLOWED_BECAUSE_THAT_WOULD_BE_INEFFICIENT
    class Unusable{
      Unusable(const Unusable&) {}
      Unusable& operator=(const Unusable&) {return *this;}
    };
    const Unusable& coeff(Index) const { return *reinterpret_cast<const Unusable*>(this); }
    const Unusable& coeff(Index,Index) const { return *reinterpret_cast<const Unusable*>(this); }
    Unusable& coeffRef(Index) { return *reinterpret_cast<Unusable*>(this); }
    Unusable& coeffRef(Index,Index) { return *reinterpret_cast<Unusable*>(this); }
#undef Unusable
#endif
};

template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Derived& DenseBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  other.evalTo(derived());
  return derived();
}

namespace internal {

// Expression is evaluated in a temporary; default implementation of Assignment is bypassed so that
// when a ReturnByValue expression is assigned, the evaluator is not constructed.
// TODO: Finalize port to new regime; ReturnByValue should not exist in the expression world

template<typename Derived>
struct evaluator<ReturnByValue<Derived> >
  : public evaluator<typename internal::traits<Derived>::ReturnType>
{
  typedef ReturnByValue<Derived> XprType;
  typedef typename internal::traits<Derived>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    xpr.evalTo(m_result);
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_RETURNBYVALUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Reverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Ricard Marxer <email@ricardmarxer.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REVERSE_H
#define EIGEN_REVERSE_H

namespace Eigen {

namespace internal {

template<typename MatrixType, int Direction>
struct traits<Reverse<MatrixType, Direction> >
 : traits<MatrixType>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Flags = _MatrixTypeNested::Flags & (RowMajorBit | LvalueBit)
  };
};

template<typename PacketType, bool ReversePacket> struct reverse_packet_cond
{
  static inline PacketType run(const PacketType& x) { return preverse(x); }
};

template<typename PacketType> struct reverse_packet_cond<PacketType,false>
{
  static inline PacketType run(const PacketType& x) { return x; }
};

} // end namespace internal

/** \class Reverse
  * \ingroup Core_Module
  *
  * \brief Expression of the reverse of a vector or matrix
  *
  * \tparam MatrixType the type of the object of which we are taking the reverse
  * \tparam Direction defines the direction of the reverse operation, can be Vertical, Horizontal, or BothDirections
  *
  * This class represents an expression of the reverse of a vector.
  * It is the return type of MatrixBase::reverse() and VectorwiseOp::reverse()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::reverse(), VectorwiseOp::reverse()
  */
template<typename MatrixType, int Direction> class Reverse
  : public internal::dense_xpr_base< Reverse<MatrixType, Direction> >::type
{
  public:

    typedef typename internal::dense_xpr_base<Reverse>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Reverse)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;
    using Base::IsRowMajor;

  protected:
    enum {
      PacketSize = internal::packet_traits<Scalar>::size,
      IsColMajor = !IsRowMajor,
      ReverseRow = (Direction == Vertical)   || (Direction == BothDirections),
      ReverseCol = (Direction == Horizontal) || (Direction == BothDirections),
      OffsetRow  = ReverseRow && IsColMajor ? PacketSize : 1,
      OffsetCol  = ReverseCol && IsRowMajor ? PacketSize : 1,
      ReversePacket = (Direction == BothDirections)
                    || ((Direction == Vertical)   && IsColMajor)
                    || ((Direction == Horizontal) && IsRowMajor)
    };
    typedef internal::reverse_packet_cond<PacketScalar,ReversePacket> reverse_packet;
  public:

    EIGEN_DEVICE_FUNC explicit inline Reverse(const MatrixType& matrix) : m_matrix(matrix) { }

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Reverse)

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    EIGEN_DEVICE_FUNC inline Index innerStride() const
    {
      return -m_matrix.innerStride();
    }

    EIGEN_DEVICE_FUNC const typename internal::remove_all<typename MatrixType::Nested>::type&
    nestedExpression() const
    {
      return m_matrix;
    }

  protected:
    typename MatrixType::Nested m_matrix;
};

/** \returns an expression of the reverse of *this.
  *
  * Example: \include MatrixBase_reverse.cpp
  * Output: \verbinclude MatrixBase_reverse.out
  *
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::ReverseReturnType
DenseBase<Derived>::reverse()
{
  return ReverseReturnType(derived());
}


//reverse const overload moved DenseBase.h due to a CUDA compiler bug

/** This is the "in place" version of reverse: it reverses \c *this.
  *
  * In most cases it is probably better to simply use the reversed expression
  * of a matrix. However, when reversing the matrix data itself is really needed,
  * then this "in-place" version is probably the right choice because it provides
  * the following additional benefits:
  *  - less error prone: doing the same operation with .reverse() requires special care:
  *    \code m = m.reverse().eval(); \endcode
  *  - this API enables reverse operations without the need for a temporary
  *  - it allows future optimizations (cache friendliness, etc.)
  *
  * \sa VectorwiseOp::reverseInPlace(), reverse() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void DenseBase<Derived>::reverseInPlace()
{
  if(cols()>rows())
  {
    Index half = cols()/2;
    leftCols(half).swap(rightCols(half).reverse());
    if((cols()%2)==1)
    {
      Index half2 = rows()/2;
      col(half).head(half2).swap(col(half).tail(half2).reverse());
    }
  }
  else
  {
    Index half = rows()/2;
    topRows(half).swap(bottomRows(half).reverse());
    if((rows()%2)==1)
    {
      Index half2 = cols()/2;
      row(half).head(half2).swap(row(half).tail(half2).reverse());
    }
  }
}

namespace internal {

template<int Direction>
struct vectorwise_reverse_inplace_impl;

template<>
struct vectorwise_reverse_inplace_impl<Vertical>
{
  template<typename ExpressionType>
  static void run(ExpressionType &xpr)
  {
    const int HalfAtCompileTime = ExpressionType::RowsAtCompileTime==Dynamic?Dynamic:ExpressionType::RowsAtCompileTime/2;
    Index half = xpr.rows()/2;
    xpr.topRows(fix<HalfAtCompileTime>(half))
       .swap(xpr.bottomRows(fix<HalfAtCompileTime>(half)).colwise().reverse());
  }
};

template<>
struct vectorwise_reverse_inplace_impl<Horizontal>
{
  template<typename ExpressionType>
  static void run(ExpressionType &xpr)
  {
    const int HalfAtCompileTime = ExpressionType::ColsAtCompileTime==Dynamic?Dynamic:ExpressionType::ColsAtCompileTime/2;
    Index half = xpr.cols()/2;
    xpr.leftCols(fix<HalfAtCompileTime>(half))
       .swap(xpr.rightCols(fix<HalfAtCompileTime>(half)).rowwise().reverse());
  }
};

} // end namespace internal

/** This is the "in place" version of VectorwiseOp::reverse: it reverses each column or row of \c *this.
  *
  * In most cases it is probably better to simply use the reversed expression
  * of a matrix. However, when reversing the matrix data itself is really needed,
  * then this "in-place" version is probably the right choice because it provides
  * the following additional benefits:
  *  - less error prone: doing the same operation with .reverse() requires special care:
  *    \code m = m.reverse().eval(); \endcode
  *  - this API enables reverse operations without the need for a temporary
  *
  * \sa DenseBase::reverseInPlace(), reverse() */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC void VectorwiseOp<ExpressionType,Direction>::reverseInPlace()
{
  internal::vectorwise_reverse_inplace_impl<Direction>::run(m_matrix);
}

} // end namespace Eigen

#endif // EIGEN_REVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Select.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELECT_H
#define EIGEN_SELECT_H

namespace Eigen {

/** \class Select
  * \ingroup Core_Module
  *
  * \brief Expression of a coefficient wise version of the C++ ternary operator ?:
  *
  * \param ConditionMatrixType the type of the \em condition expression which must be a boolean matrix
  * \param ThenMatrixType the type of the \em then expression
  * \param ElseMatrixType the type of the \em else expression
  *
  * This class represents an expression of a coefficient wise version of the C++ ternary operator ?:.
  * It is the return type of DenseBase::select() and most of the time this is the only way it is used.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const
  */

namespace internal {
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
struct traits<Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >
 : traits<ThenMatrixType>
{
  typedef typename traits<ThenMatrixType>::Scalar Scalar;
  typedef Dense StorageKind;
  typedef typename traits<ThenMatrixType>::XprKind XprKind;
  typedef typename ConditionMatrixType::Nested ConditionMatrixNested;
  typedef typename ThenMatrixType::Nested ThenMatrixNested;
  typedef typename ElseMatrixType::Nested ElseMatrixNested;
  enum {
    RowsAtCompileTime = ConditionMatrixType::RowsAtCompileTime,
    ColsAtCompileTime = ConditionMatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = ConditionMatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = ConditionMatrixType::MaxColsAtCompileTime,
    Flags = (unsigned int)ThenMatrixType::Flags & ElseMatrixType::Flags & RowMajorBit
  };
};
}

template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType>
class Select : public internal::dense_xpr_base< Select<ConditionMatrixType, ThenMatrixType, ElseMatrixType> >::type,
               internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<Select>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Select)

    inline EIGEN_DEVICE_FUNC
    Select(const ConditionMatrixType& a_conditionMatrix,
           const ThenMatrixType& a_thenMatrix,
           const ElseMatrixType& a_elseMatrix)
      : m_condition(a_conditionMatrix), m_then(a_thenMatrix), m_else(a_elseMatrix)
    {
      eigen_assert(m_condition.rows() == m_then.rows() && m_condition.rows() == m_else.rows());
      eigen_assert(m_condition.cols() == m_then.cols() && m_condition.cols() == m_else.cols());
    }

    inline EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_condition.rows(); }
    inline EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_condition.cols(); }

    inline EIGEN_DEVICE_FUNC
    const Scalar coeff(Index i, Index j) const
    {
      if (m_condition.coeff(i,j))
        return m_then.coeff(i,j);
      else
        return m_else.coeff(i,j);
    }

    inline EIGEN_DEVICE_FUNC
    const Scalar coeff(Index i) const
    {
      if (m_condition.coeff(i))
        return m_then.coeff(i);
      else
        return m_else.coeff(i);
    }

    inline EIGEN_DEVICE_FUNC const ConditionMatrixType& conditionMatrix() const
    {
      return m_condition;
    }

    inline EIGEN_DEVICE_FUNC const ThenMatrixType& thenMatrix() const
    {
      return m_then;
    }

    inline EIGEN_DEVICE_FUNC const ElseMatrixType& elseMatrix() const
    {
      return m_else;
    }

  protected:
    typename ConditionMatrixType::Nested m_condition;
    typename ThenMatrixType::Nested m_then;
    typename ElseMatrixType::Nested m_else;
};


/** \returns a matrix where each coefficient (i,j) is equal to \a thenMatrix(i,j)
  * if \c *this(i,j), and \a elseMatrix(i,j) otherwise.
  *
  * Example: \include MatrixBase_select.cpp
  * Output: \verbinclude MatrixBase_select.out
  *
  * \sa class Select
  */
template<typename Derived>
template<typename ThenDerived,typename ElseDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived,ElseDerived>
DenseBase<Derived>::select(const DenseBase<ThenDerived>& thenMatrix,
                            const DenseBase<ElseDerived>& elseMatrix) const
{
  return Select<Derived,ThenDerived,ElseDerived>(derived(), thenMatrix.derived(), elseMatrix.derived());
}

/** Version of DenseBase::select(const DenseBase&, const DenseBase&) with
  * the \em else expression being a scalar value.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const, class Select
  */
template<typename Derived>
template<typename ThenDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived,ThenDerived, typename ThenDerived::ConstantReturnType>
DenseBase<Derived>::select(const DenseBase<ThenDerived>& thenMatrix,
                           const typename ThenDerived::Scalar& elseScalar) const
{
  return Select<Derived,ThenDerived,typename ThenDerived::ConstantReturnType>(
    derived(), thenMatrix.derived(), ThenDerived::Constant(rows(),cols(),elseScalar));
}

/** Version of DenseBase::select(const DenseBase&, const DenseBase&) with
  * the \em then expression being a scalar value.
  *
  * \sa DenseBase::select(const DenseBase<ThenDerived>&, const DenseBase<ElseDerived>&) const, class Select
  */
template<typename Derived>
template<typename ElseDerived>
inline EIGEN_DEVICE_FUNC const Select<Derived, typename ElseDerived::ConstantReturnType, ElseDerived >
DenseBase<Derived>::select(const typename ElseDerived::Scalar& thenScalar,
                           const DenseBase<ElseDerived>& elseMatrix) const
{
  return Select<Derived,typename ElseDerived::ConstantReturnType,ElseDerived>(
    derived(), ElseDerived::Constant(rows(),cols(),thenScalar), elseMatrix.derived());
}

} // end namespace Eigen

#endif // EIGEN_SELECT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/SelfAdjointView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTMATRIX_H
#define EIGEN_SELFADJOINTMATRIX_H

namespace Eigen {

/** \class SelfAdjointView
  * \ingroup Core_Module
  *
  *
  * \brief Expression of a selfadjoint matrix from a triangular part of a dense matrix
  *
  * \param MatrixType the type of the dense matrix storing the coefficients
  * \param TriangularPart can be either \c #Lower or \c #Upper
  *
  * This class is an expression of a sefladjoint matrix from a triangular part of a matrix
  * with given dense storage of the coefficients. It is the return type of MatrixBase::selfadjointView()
  * and most of the time this is the only way that it is used.
  *
  * \sa class TriangularBase, MatrixBase::selfadjointView()
  */

namespace internal {
template<typename MatrixType, unsigned int UpLo>
struct traits<SelfAdjointView<MatrixType, UpLo> > : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::non_const_type MatrixTypeNested;
  typedef typename remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;
  typedef MatrixType ExpressionType;
  typedef typename MatrixType::PlainObject FullMatrixType;
  enum {
    Mode = UpLo | SelfAdjoint,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags =  MatrixTypeNestedCleaned::Flags & (HereditaryBits|FlagsLvalueBit)
           & (~(PacketAccessBit | DirectAccessBit | LinearAccessBit)) // FIXME these flags should be preserved
  };
};
}


template<typename _MatrixType, unsigned int UpLo> class SelfAdjointView
  : public TriangularBase<SelfAdjointView<_MatrixType, UpLo> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef TriangularBase<SelfAdjointView> Base;
    typedef typename internal::traits<SelfAdjointView>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<SelfAdjointView>::MatrixTypeNestedCleaned MatrixTypeNestedCleaned;
    typedef MatrixTypeNestedCleaned NestedExpression;

    /** \brief The type of coefficients in this matrix */
    typedef typename internal::traits<SelfAdjointView>::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type MatrixConjugateReturnType;
    typedef SelfAdjointView<typename internal::add_const<MatrixType>::type, UpLo> ConstSelfAdjointView;

    enum {
      Mode = internal::traits<SelfAdjointView>::Mode,
      Flags = internal::traits<SelfAdjointView>::Flags,
      TransposeMode = ((int(Mode) & int(Upper)) ? Lower : 0) | ((int(Mode) & int(Lower)) ? Upper : 0)
    };
    typedef typename MatrixType::PlainObject PlainObject;

    EIGEN_DEVICE_FUNC
    explicit inline SelfAdjointView(MatrixType& matrix) : m_matrix(matrix)
    {
      EIGEN_STATIC_ASSERT(UpLo==Lower || UpLo==Upper,SELFADJOINTVIEW_ACCEPTS_UPPER_AND_LOWER_MODE_ONLY);
    }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return m_matrix.outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return m_matrix.innerStride(); }

    /** \sa MatrixBase::coeff()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const
    {
      Base::check_coordinates_internal(row, col);
      return m_matrix.coeff(row, col);
    }

    /** \sa MatrixBase::coeffRef()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col)
    {
      EIGEN_STATIC_ASSERT_LVALUE(SelfAdjointView);
      Base::check_coordinates_internal(row, col);
      return m_matrix.coeffRef(row, col);
    }

    /** \internal */
    EIGEN_DEVICE_FUNC
    const MatrixTypeNestedCleaned& _expression() const { return m_matrix; }

    EIGEN_DEVICE_FUNC
    const MatrixTypeNestedCleaned& nestedExpression() const { return m_matrix; }
    EIGEN_DEVICE_FUNC
    MatrixTypeNestedCleaned& nestedExpression() { return m_matrix; }

    /** Efficient triangular matrix times vector/matrix product */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<SelfAdjointView,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<SelfAdjointView,OtherDerived>(*this, rhs.derived());
    }

    /** Efficient vector/matrix times triangular matrix product */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC
    const Product<OtherDerived,SelfAdjointView>
    operator*(const MatrixBase<OtherDerived>& lhs, const SelfAdjointView& rhs)
    {
      return Product<OtherDerived,SelfAdjointView>(lhs.derived(),rhs);
    }

    friend EIGEN_DEVICE_FUNC
    const SelfAdjointView<const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(Scalar,MatrixType,product),UpLo>
    operator*(const Scalar& s, const SelfAdjointView& mat)
    {
      return (s*mat.nestedExpression()).template selfadjointView<UpLo>();
    }

    /** Perform a symmetric rank 2 update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha u v^* + conj(\alpha) v u^* \f$
      * \returns a reference to \c *this
      *
      * The vectors \a u and \c v \b must be column vectors, however they can be
      * a adjoint expression without any overhead. Only the meaningful triangular
      * part of the matrix is updated, the rest is left unchanged.
      *
      * \sa rankUpdate(const MatrixBase<DerivedU>&, Scalar)
      */
    template<typename DerivedU, typename DerivedV>
    EIGEN_DEVICE_FUNC
    SelfAdjointView& rankUpdate(const MatrixBase<DerivedU>& u, const MatrixBase<DerivedV>& v, const Scalar& alpha = Scalar(1));

    /** Perform a symmetric rank K update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha ( u u^* ) \f$ where \a u is a vector or matrix.
      *
      * \returns a reference to \c *this
      *
      * Note that to perform \f$ this = this + \alpha ( u^* u ) \f$ you can simply
      * call this function with u.adjoint().
      *
      * \sa rankUpdate(const MatrixBase<DerivedU>&, const MatrixBase<DerivedV>&, Scalar)
      */
    template<typename DerivedU>
    EIGEN_DEVICE_FUNC
    SelfAdjointView& rankUpdate(const MatrixBase<DerivedU>& u, const Scalar& alpha = Scalar(1));

    /** \returns an expression of a triangular view extracted from the current selfadjoint view of a given triangular part
      *
      * The parameter \a TriMode can have the following values: \c #Upper, \c #StrictlyUpper, \c #UnitUpper,
      * \c #Lower, \c #StrictlyLower, \c #UnitLower.
      *
      * If \c TriMode references the same triangular part than \c *this, then this method simply return a \c TriangularView of the nested expression,
      * otherwise, the nested expression is first transposed, thus returning a \c TriangularView<Transpose<MatrixType>> object.
      *
      * \sa MatrixBase::triangularView(), class TriangularView
      */
    template<unsigned int TriMode>
    EIGEN_DEVICE_FUNC
    typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)),
                                   TriangularView<MatrixType,TriMode>,
                                   TriangularView<typename MatrixType::AdjointReturnType,TriMode> >::type
    triangularView() const
    {
      typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)), MatrixType&, typename MatrixType::ConstTransposeReturnType>::type tmp1(m_matrix);
      typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)), MatrixType&, typename MatrixType::AdjointReturnType>::type tmp2(tmp1);
      return typename internal::conditional<(TriMode&(Upper|Lower))==(UpLo&(Upper|Lower)),
                                   TriangularView<MatrixType,TriMode>,
                                   TriangularView<typename MatrixType::AdjointReturnType,TriMode> >::type(tmp2);
    }

    typedef SelfAdjointView<const MatrixConjugateReturnType,UpLo> ConjugateReturnType;
    /** \sa MatrixBase::conjugate() const */
    EIGEN_DEVICE_FUNC
    inline const ConjugateReturnType conjugate() const
    { return ConjugateReturnType(m_matrix.conjugate()); }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstSelfAdjointView>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstSelfAdjointView>::type ReturnType;
      return ReturnType(m_matrix.template conjugateIf<Cond>());
    }

    typedef SelfAdjointView<const typename MatrixType::AdjointReturnType,TransposeMode> AdjointReturnType;
    /** \sa MatrixBase::adjoint() const */
    EIGEN_DEVICE_FUNC
    inline const AdjointReturnType adjoint() const
    { return AdjointReturnType(m_matrix.adjoint()); }

    typedef SelfAdjointView<typename MatrixType::TransposeReturnType,TransposeMode> TransposeReturnType;
     /** \sa MatrixBase::transpose() */
    EIGEN_DEVICE_FUNC
    inline TransposeReturnType transpose()
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      typename MatrixType::TransposeReturnType tmp(m_matrix);
      return TransposeReturnType(tmp);
    }

    typedef SelfAdjointView<const typename MatrixType::ConstTransposeReturnType,TransposeMode> ConstTransposeReturnType;
    /** \sa MatrixBase::transpose() const */
    EIGEN_DEVICE_FUNC
    inline const ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(m_matrix.transpose());
    }

    /** \returns a const expression of the main diagonal of the matrix \c *this
      *
      * This method simply returns the diagonal of the nested expression, thus by-passing the SelfAdjointView decorator.
      *
      * \sa MatrixBase::diagonal(), class Diagonal */
    EIGEN_DEVICE_FUNC
    typename MatrixType::ConstDiagonalReturnType diagonal() const
    {
      return typename MatrixType::ConstDiagonalReturnType(m_matrix);
    }

/////////// Cholesky module ///////////

    const LLT<PlainObject, UpLo> llt() const;
    const LDLT<PlainObject, UpLo> ldlt() const;

/////////// Eigenvalue module ///////////

    /** Real part of #Scalar */
    typedef typename NumTraits<Scalar>::Real RealScalar;
    /** Return type of eigenvalues() */
    typedef Matrix<RealScalar, internal::traits<MatrixType>::ColsAtCompileTime, 1> EigenvaluesReturnType;

    EIGEN_DEVICE_FUNC
    EigenvaluesReturnType eigenvalues() const;
    EIGEN_DEVICE_FUNC
    RealScalar operatorNorm() const;

  protected:
    MatrixTypeNested m_matrix;
};


// template<typename OtherDerived, typename MatrixType, unsigned int UpLo>
// internal::selfadjoint_matrix_product_returntype<OtherDerived,SelfAdjointView<MatrixType,UpLo> >
// operator*(const MatrixBase<OtherDerived>& lhs, const SelfAdjointView<MatrixType,UpLo>& rhs)
// {
//   return internal::matrix_selfadjoint_product_returntype<OtherDerived,SelfAdjointView<MatrixType,UpLo> >(lhs.derived(),rhs);
// }

// selfadjoint to dense matrix

namespace internal {

// TODO currently a selfadjoint expression has the form SelfAdjointView<.,.>
//      in the future selfadjoint-ness should be defined by the expression traits
//      such that Transpose<SelfAdjointView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<SelfAdjointView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SelfAdjointShape Shape;
};

template<int UpLo, int SetOpposite, typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version>
class triangular_dense_assignment_kernel<UpLo,SelfAdjoint,SetOpposite,DstEvaluatorTypeT,SrcEvaluatorTypeT,Functor,Version>
  : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version> Base;
  typedef typename Base::DstXprType DstXprType;
  typedef typename Base::SrcXprType SrcXprType;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
public:

  typedef typename Base::DstEvaluatorType DstEvaluatorType;
  typedef typename Base::SrcEvaluatorType SrcEvaluatorType;
  typedef typename Base::Scalar Scalar;
  typedef typename Base::AssignmentTraits AssignmentTraits;


  EIGEN_DEVICE_FUNC triangular_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}

  EIGEN_DEVICE_FUNC void assignCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    Scalar tmp = m_src.coeff(row,col);
    m_functor.assignCoeff(m_dst.coeffRef(row,col), tmp);
    m_functor.assignCoeff(m_dst.coeffRef(col,row), numext::conj(tmp));
  }

  EIGEN_DEVICE_FUNC void assignDiagonalCoeff(Index id)
  {
    Base::assignCoeff(id,id);
  }

  EIGEN_DEVICE_FUNC void assignOppositeCoeff(Index, Index)
  { eigen_internal_assert(false && "should never be called"); }
};

} // end namespace internal

/***************************************************************************
* Implementation of MatrixBase methods
***************************************************************************/

/** This is the const version of MatrixBase::selfadjointView() */
template<typename Derived>
template<unsigned int UpLo>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::template ConstSelfAdjointViewReturnType<UpLo>::Type
MatrixBase<Derived>::selfadjointView() const
{
  return typename ConstSelfAdjointViewReturnType<UpLo>::Type(derived());
}

/** \returns an expression of a symmetric/self-adjoint view extracted from the upper or lower triangular part of the current matrix
  *
  * The parameter \a UpLo can be either \c #Upper or \c #Lower
  *
  * Example: \include MatrixBase_selfadjointView.cpp
  * Output: \verbinclude MatrixBase_selfadjointView.out
  *
  * \sa class SelfAdjointView
  */
template<typename Derived>
template<unsigned int UpLo>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::template SelfAdjointViewReturnType<UpLo>::Type
MatrixBase<Derived>::selfadjointView()
{
  return typename SelfAdjointViewReturnType<UpLo>::Type(derived());
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/SelfCwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFCWISEBINARYOP_H
#define EIGEN_SELFCWISEBINARYOP_H

namespace Eigen { 

// TODO generalize the scalar type of 'other'

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator*=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::mul_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& ArrayBase<Derived>::operator+=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::add_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& ArrayBase<Derived>::operator-=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::sub_assign_op<Scalar,Scalar>());
  return derived();
}

template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& DenseBase<Derived>::operator/=(const Scalar& other)
{
  internal::call_assignment(this->derived(), PlainObject::Constant(rows(),cols(),other), internal::div_assign_op<Scalar,Scalar>());
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_SELFCWISEBINARYOP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Solve.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVE_H
#define EIGEN_SOLVE_H

namespace Eigen {

template<typename Decomposition, typename RhsType, typename StorageKind> class SolveImpl;

/** \class Solve
  * \ingroup Core_Module
  *
  * \brief Pseudo expression representing a solving operation
  *
  * \tparam Decomposition the type of the matrix or decomposition object
  * \tparam Rhstype the type of the right-hand side
  *
  * This class represents an expression of A.solve(B)
  * and most of the time this is the only way it is used.
  *
  */
namespace internal {

// this solve_traits class permits to determine the evaluation type with respect to storage kind (Dense vs Sparse)
template<typename Decomposition, typename RhsType,typename StorageKind> struct solve_traits;

template<typename Decomposition, typename RhsType>
struct solve_traits<Decomposition,RhsType,Dense>
{
  typedef typename make_proper_matrix_type<typename RhsType::Scalar,
                 Decomposition::ColsAtCompileTime,
                 RhsType::ColsAtCompileTime,
                 RhsType::PlainObject::Options,
                 Decomposition::MaxColsAtCompileTime,
                 RhsType::MaxColsAtCompileTime>::type PlainObject;
};

template<typename Decomposition, typename RhsType>
struct traits<Solve<Decomposition, RhsType> >
  : traits<typename solve_traits<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>::PlainObject>
{
  typedef typename solve_traits<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>::PlainObject PlainObject;
  typedef typename promote_index_type<typename Decomposition::StorageIndex, typename RhsType::StorageIndex>::type StorageIndex;
  typedef traits<PlainObject> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit,
    CoeffReadCost = HugeCost
  };
};

}


template<typename Decomposition, typename RhsType>
class Solve : public SolveImpl<Decomposition,RhsType,typename internal::traits<RhsType>::StorageKind>
{
public:
  typedef typename internal::traits<Solve>::PlainObject PlainObject;
  typedef typename internal::traits<Solve>::StorageIndex StorageIndex;

  Solve(const Decomposition &dec, const RhsType &rhs)
    : m_dec(dec), m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_dec.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  EIGEN_DEVICE_FUNC const Decomposition& dec() const { return m_dec; }
  EIGEN_DEVICE_FUNC const RhsType&       rhs() const { return m_rhs; }

protected:
  const Decomposition &m_dec;
  const RhsType       &m_rhs;
};


// Specialization of the Solve expression for dense results
template<typename Decomposition, typename RhsType>
class SolveImpl<Decomposition,RhsType,Dense>
  : public MatrixBase<Solve<Decomposition,RhsType> >
{
  typedef Solve<Decomposition,RhsType> Derived;

public:

  typedef MatrixBase<Solve<Decomposition,RhsType> > Base;
  EIGEN_DENSE_PUBLIC_INTERFACE(Derived)

private:

  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

// Generic API dispatcher
template<typename Decomposition, typename RhsType, typename StorageKind>
class SolveImpl : public internal::generic_xpr_base<Solve<Decomposition,RhsType>, MatrixXpr, StorageKind>::type
{
  public:
    typedef typename internal::generic_xpr_base<Solve<Decomposition,RhsType>, MatrixXpr, StorageKind>::type Base;
};

namespace internal {

// Evaluator of Solve -> eval into a temporary
template<typename Decomposition, typename RhsType>
struct evaluator<Solve<Decomposition,RhsType> >
  : public evaluator<typename Solve<Decomposition,RhsType>::PlainObject>
{
  typedef Solve<Decomposition,RhsType> SolveType;
  typedef typename SolveType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  enum { Flags = Base::Flags | EvalBeforeNestingBit };

  EIGEN_DEVICE_FUNC explicit evaluator(const SolveType& solve)
    : m_result(solve.rows(), solve.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    solve.dec()._solve_impl(solve.rhs(), m_result);
  }

protected:
  PlainObject m_result;
};

// Specialization for "dst = dec.solve(rhs)"
// NOTE we need to specialize it for Dense2Dense to avoid ambiguous specialization error and a Sparse2Sparse specialization must exist somewhere
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<DecType,RhsType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<DecType,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec()._solve_impl(src.rhs(), dst);
  }
};

// Specialization for "dst = dec.transpose().solve(rhs)"
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<Transpose<const DecType>,RhsType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<Transpose<const DecType>,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec().nestedExpression().template _solve_impl_transposed<false>(src.rhs(), dst);
  }
};

// Specialization for "dst = dec.adjoint().solve(rhs)"
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<CwiseUnaryOp<internal::scalar_conjugate_op<typename DecType::Scalar>, const Transpose<const DecType> >,RhsType>,
                  internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef Solve<CwiseUnaryOp<internal::scalar_conjugate_op<typename DecType::Scalar>, const Transpose<const DecType> >,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec().nestedExpression().nestedExpression().template _solve_impl_transposed<true>(src.rhs(), dst);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/SolveTriangular.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVETRIANGULAR_H
#define EIGEN_SOLVETRIANGULAR_H

namespace Eigen {

namespace internal {

// Forward declarations:
// The following two routines are implemented in the products/TriangularSolver*.h files
template<typename LhsScalar, typename RhsScalar, typename Index, int Side, int Mode, bool Conjugate, int StorageOrder>
struct triangular_solve_vector;

template <typename Scalar, typename Index, int Side, int Mode, bool Conjugate, int TriStorageOrder, int OtherStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix;

// small helper struct extracting some traits on the underlying solver operation
template<typename Lhs, typename Rhs, int Side>
class trsolve_traits
{
  private:
    enum {
      RhsIsVectorAtCompileTime = (Side==OnTheLeft ? Rhs::ColsAtCompileTime : Rhs::RowsAtCompileTime)==1
    };
  public:
    enum {
      Unrolling   = (RhsIsVectorAtCompileTime && Rhs::SizeAtCompileTime != Dynamic && Rhs::SizeAtCompileTime <= 8)
                  ? CompleteUnrolling : NoUnrolling,
      RhsVectors  = RhsIsVectorAtCompileTime ? 1 : Dynamic
    };
};

template<typename Lhs, typename Rhs,
  int Side, // can be OnTheLeft/OnTheRight
  int Mode, // can be Upper/Lower | UnitDiag
  int Unrolling = trsolve_traits<Lhs,Rhs,Side>::Unrolling,
  int RhsVectors = trsolve_traits<Lhs,Rhs,Side>::RhsVectors
  >
struct triangular_solver_selector;

template<typename Lhs, typename Rhs, int Side, int Mode>
struct triangular_solver_selector<Lhs,Rhs,Side,Mode,NoUnrolling,1>
{
  typedef typename Lhs::Scalar LhsScalar;
  typedef typename Rhs::Scalar RhsScalar;
  typedef blas_traits<Lhs> LhsProductTraits;
  typedef typename LhsProductTraits::ExtractType ActualLhsType;
  typedef Map<Matrix<RhsScalar,Dynamic,1>, Aligned> MappedRhs;
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    ActualLhsType actualLhs = LhsProductTraits::extract(lhs);

    // FIXME find a way to allow an inner stride if packet_traits<Scalar>::size==1

    bool useRhsDirectly = Rhs::InnerStrideAtCompileTime==1 || rhs.innerStride()==1;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhs,rhs.size(),
                                                  (useRhsDirectly ? rhs.data() : 0));

    if(!useRhsDirectly)
      MappedRhs(actualRhs,rhs.size()) = rhs;

    triangular_solve_vector<LhsScalar, RhsScalar, Index, Side, Mode, LhsProductTraits::NeedToConjugate,
                            (int(Lhs::Flags) & RowMajorBit) ? RowMajor : ColMajor>
      ::run(actualLhs.cols(), actualLhs.data(), actualLhs.outerStride(), actualRhs);

    if(!useRhsDirectly)
      rhs = MappedRhs(actualRhs, rhs.size());
  }
};

// the rhs is a matrix
template<typename Lhs, typename Rhs, int Side, int Mode>
struct triangular_solver_selector<Lhs,Rhs,Side,Mode,NoUnrolling,Dynamic>
{
  typedef typename Rhs::Scalar Scalar;
  typedef blas_traits<Lhs> LhsProductTraits;
  typedef typename LhsProductTraits::DirectLinearAccessType ActualLhsType;

  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    typename internal::add_const_on_value_type<ActualLhsType>::type actualLhs = LhsProductTraits::extract(lhs);

    const Index size = lhs.rows();
    const Index othersize = Side==OnTheLeft? rhs.cols() : rhs.rows();

    typedef internal::gemm_blocking_space<(Rhs::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Rhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxRowsAtCompileTime,4> BlockingType;

    BlockingType blocking(rhs.rows(), rhs.cols(), size, 1, false);

    triangular_solve_matrix<Scalar,Index,Side,Mode,LhsProductTraits::NeedToConjugate,(int(Lhs::Flags) & RowMajorBit) ? RowMajor : ColMajor,
                               (Rhs::Flags&RowMajorBit) ? RowMajor : ColMajor, Rhs::InnerStrideAtCompileTime>
      ::run(size, othersize, &actualLhs.coeffRef(0,0), actualLhs.outerStride(), &rhs.coeffRef(0,0), rhs.innerStride(), rhs.outerStride(), blocking);
  }
};

/***************************************************************************
* meta-unrolling implementation
***************************************************************************/

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size,
         bool Stop = LoopIndex==Size>
struct triangular_solver_unroller;

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size>
struct triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex,Size,false> {
  enum {
    IsLower = ((Mode&Lower)==Lower),
    DiagIndex  = IsLower ? LoopIndex : Size - LoopIndex - 1,
    StartIndex = IsLower ? 0         : DiagIndex+1
  };
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    if (LoopIndex>0)
      rhs.coeffRef(DiagIndex) -= lhs.row(DiagIndex).template segment<LoopIndex>(StartIndex).transpose()
                                .cwiseProduct(rhs.template segment<LoopIndex>(StartIndex)).sum();

    if(!(Mode & UnitDiag))
      rhs.coeffRef(DiagIndex) /= lhs.coeff(DiagIndex,DiagIndex);

    triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex+1,Size>::run(lhs,rhs);
  }
};

template<typename Lhs, typename Rhs, int Mode, int LoopIndex, int Size>
struct triangular_solver_unroller<Lhs,Rhs,Mode,LoopIndex,Size,true> {
  static EIGEN_DEVICE_FUNC void run(const Lhs&, Rhs&) {}
};

template<typename Lhs, typename Rhs, int Mode>
struct triangular_solver_selector<Lhs,Rhs,OnTheLeft,Mode,CompleteUnrolling,1> {
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  { triangular_solver_unroller<Lhs,Rhs,Mode,0,Rhs::SizeAtCompileTime>::run(lhs,rhs); }
};

template<typename Lhs, typename Rhs, int Mode>
struct triangular_solver_selector<Lhs,Rhs,OnTheRight,Mode,CompleteUnrolling,1> {
  static EIGEN_DEVICE_FUNC void run(const Lhs& lhs, Rhs& rhs)
  {
    Transpose<const Lhs> trLhs(lhs);
    Transpose<Rhs> trRhs(rhs);

    triangular_solver_unroller<Transpose<const Lhs>,Transpose<Rhs>,
                              ((Mode&Upper)==Upper ? Lower : Upper) | (Mode&UnitDiag),
                              0,Rhs::SizeAtCompileTime>::run(trLhs,trRhs);
  }
};

} // end namespace internal

/***************************************************************************
* TriangularView methods
***************************************************************************/

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatrixType, unsigned int Mode>
template<int Side, typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType,Mode,Dense>::solveInPlace(const MatrixBase<OtherDerived>& _other) const
{
  OtherDerived& other = _other.const_cast_derived();
  eigen_assert( derived().cols() == derived().rows() && ((Side==OnTheLeft && derived().cols() == other.rows()) || (Side==OnTheRight && derived().cols() == other.cols())) );
  eigen_assert((!(int(Mode) & int(ZeroDiag))) && bool(int(Mode) & (int(Upper) | int(Lower))));
  // If solving for a 0x0 matrix, nothing to do, simply return.
  if (derived().cols() == 0)
    return;

  enum { copy = (internal::traits<OtherDerived>::Flags & RowMajorBit)  && OtherDerived::IsVectorAtCompileTime && OtherDerived::SizeAtCompileTime!=1};
  typedef typename internal::conditional<copy,
    typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
  OtherCopy otherCopy(other);

  internal::triangular_solver_selector<MatrixType, typename internal::remove_reference<OtherCopy>::type,
    Side, Mode>::run(derived().nestedExpression(), otherCopy);

  if (copy)
    other = otherCopy;
}

template<typename Derived, unsigned int Mode>
template<int Side, typename Other>
const internal::triangular_solve_retval<Side,TriangularView<Derived,Mode>,Other>
TriangularViewImpl<Derived,Mode,Dense>::solve(const MatrixBase<Other>& other) const
{
  return internal::triangular_solve_retval<Side,TriangularViewType,Other>(derived(), other.derived());
}
#endif

namespace internal {


template<int Side, typename TriangularType, typename Rhs>
struct traits<triangular_solve_retval<Side, TriangularType, Rhs> >
{
  typedef typename internal::plain_matrix_type_column_major<Rhs>::type ReturnType;
};

template<int Side, typename TriangularType, typename Rhs> struct triangular_solve_retval
 : public ReturnByValue<triangular_solve_retval<Side, TriangularType, Rhs> >
{
  typedef typename remove_all<typename Rhs::Nested>::type RhsNestedCleaned;
  typedef ReturnByValue<triangular_solve_retval> Base;

  triangular_solve_retval(const TriangularType& tri, const Rhs& rhs)
    : m_triangularMatrix(tri), m_rhs(rhs)
  {}

  inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_rhs.rows(); }
  inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    if(!is_same_dense(dst,m_rhs))
      dst = m_rhs;
    m_triangularMatrix.template solveInPlace<Side>(dst);
  }

  protected:
    const TriangularType& m_triangularMatrix;
    typename Rhs::Nested m_rhs;
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVETRIANGULAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/SolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVERBASE_H
#define EIGEN_SOLVERBASE_H

namespace Eigen {

namespace internal {

template<typename Derived>
struct solve_assertion {
    template<bool Transpose_, typename Rhs>
    static void run(const Derived& solver, const Rhs& b) { solver.template _check_solve_assertion<Transpose_>(b); }
};

template<typename Derived>
struct solve_assertion<Transpose<Derived> >
{
    typedef Transpose<Derived> type;

    template<bool Transpose_, typename Rhs>
    static void run(const type& transpose, const Rhs& b)
    {
        internal::solve_assertion<typename internal::remove_all<Derived>::type>::template run<true>(transpose.nestedExpression(), b);
    }
};

template<typename Scalar, typename Derived>
struct solve_assertion<CwiseUnaryOp<Eigen::internal::scalar_conjugate_op<Scalar>, const Transpose<Derived> > >
{
    typedef CwiseUnaryOp<Eigen::internal::scalar_conjugate_op<Scalar>, const Transpose<Derived> > type;

    template<bool Transpose_, typename Rhs>
    static void run(const type& adjoint, const Rhs& b)
    {
        internal::solve_assertion<typename internal::remove_all<Transpose<Derived> >::type>::template run<true>(adjoint.nestedExpression(), b);
    }
};
} // end namespace internal

/** \class SolverBase
  * \brief A base class for matrix decomposition and solvers
  *
  * \tparam Derived the actual type of the decomposition/solver.
  *
  * Any matrix decomposition inheriting this base class provide the following API:
  *
  * \code
  * MatrixType A, b, x;
  * DecompositionType dec(A);
  * x = dec.solve(b);             // solve A   * x = b
  * x = dec.transpose().solve(b); // solve A^T * x = b
  * x = dec.adjoint().solve(b);   // solve A'  * x = b
  * \endcode
  *
  * \warning Currently, any other usage of transpose() and adjoint() are not supported and will produce compilation errors.
  *
  * \sa class PartialPivLU, class FullPivLU, class HouseholderQR, class ColPivHouseholderQR, class FullPivHouseholderQR, class CompleteOrthogonalDecomposition, class LLT, class LDLT, class SVDBase
  */
template<typename Derived>
class SolverBase : public EigenBase<Derived>
{
  public:

    typedef EigenBase<Derived> Base;
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef Scalar CoeffReturnType;

    template<typename Derived_>
    friend struct internal::solve_assertion;

    enum {
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                          internal::traits<Derived>::ColsAtCompileTime>::ret),
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,
      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                             internal::traits<Derived>::MaxColsAtCompileTime>::ret),
      IsVectorAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime == 1
                           || internal::traits<Derived>::MaxColsAtCompileTime == 1,
      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2
    };

    /** Default constructor */
    SolverBase()
    {}

    ~SolverBase()
    {}

    using Base::derived;

    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      internal::solve_assertion<typename internal::remove_all<Derived>::type>::template run<false>(derived(), b);
      return Solve<Derived, Rhs>(derived(), b.derived());
    }

    /** \internal the return type of transpose() */
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;
    /** \returns an expression of the transposed of the factored matrix.
      *
      * A typical usage is to solve for the transposed problem A^T x = b:
      * \code x = dec.transpose().solve(b); \endcode
      *
      * \sa adjoint(), solve()
      */
    inline ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(derived());
    }

    /** \internal the return type of adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, ConstTransposeReturnType>,
                        ConstTransposeReturnType
                     >::type AdjointReturnType;
    /** \returns an expression of the adjoint of the factored matrix
      *
      * A typical usage is to solve for the adjoint problem A' x = b:
      * \code x = dec.adjoint().solve(b); \endcode
      *
      * For real scalar types, this function is equivalent to transpose().
      *
      * \sa transpose(), solve()
      */
    inline AdjointReturnType adjoint() const
    {
      return AdjointReturnType(derived().transpose());
    }

  protected:

    template<bool Transpose_, typename Rhs>
    void _check_solve_assertion(const Rhs& b) const {
        EIGEN_ONLY_USED_FOR_DEBUG(b);
        eigen_assert(derived().m_isInitialized && "Solver is not initialized.");
        eigen_assert((Transpose_?derived().cols():derived().rows())==b.rows() && "SolverBase::solve(): invalid number of rows of the right hand side matrix b");
    }
};

namespace internal {

template<typename Derived>
struct generic_xpr_base<Derived, MatrixXpr, SolverStorage>
{
  typedef SolverBase<Derived> type;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVERBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/StableNorm.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STABLENORM_H
#define EIGEN_STABLENORM_H

namespace Eigen { 

namespace internal {

template<typename ExpressionType, typename Scalar>
inline void stable_norm_kernel(const ExpressionType& bl, Scalar& ssq, Scalar& scale, Scalar& invScale)
{
  Scalar maxCoeff = bl.cwiseAbs().maxCoeff();
  
  if(maxCoeff>scale)
  {
    ssq = ssq * numext::abs2(scale/maxCoeff);
    Scalar tmp = Scalar(1)/maxCoeff;
    if(tmp > NumTraits<Scalar>::highest())
    {
      invScale = NumTraits<Scalar>::highest();
      scale = Scalar(1)/invScale;
    }
    else if(maxCoeff>NumTraits<Scalar>::highest()) // we got a INF
    {
      invScale = Scalar(1);
      scale = maxCoeff;
    }
    else
    {
      scale = maxCoeff;
      invScale = tmp;
    }
  }
  else if(maxCoeff!=maxCoeff) // we got a NaN
  {
    scale = maxCoeff;
  }
  
  // TODO if the maxCoeff is much much smaller than the current scale,
  // then we can neglect this sub vector
  if(scale>Scalar(0)) // if scale==0, then bl is 0 
    ssq += (bl*invScale).squaredNorm();
}

template<typename VectorType, typename RealScalar>
void stable_norm_impl_inner_step(const VectorType &vec, RealScalar& ssq, RealScalar& scale, RealScalar& invScale)
{
  typedef typename VectorType::Scalar Scalar;
  const Index blockSize = 4096;
  
  typedef typename internal::nested_eval<VectorType,2>::type VectorTypeCopy;
  typedef typename internal::remove_all<VectorTypeCopy>::type VectorTypeCopyClean;
  const VectorTypeCopy copy(vec);
  
  enum {
    CanAlign = (   (int(VectorTypeCopyClean::Flags)&DirectAccessBit)
                || (int(internal::evaluator<VectorTypeCopyClean>::Alignment)>0) // FIXME Alignment)>0 might not be enough
               ) && (blockSize*sizeof(Scalar)*2<EIGEN_STACK_ALLOCATION_LIMIT)
                 && (EIGEN_MAX_STATIC_ALIGN_BYTES>0) // if we cannot allocate on the stack, then let's not bother about this optimization
  };
  typedef typename internal::conditional<CanAlign, Ref<const Matrix<Scalar,Dynamic,1,0,blockSize,1>, internal::evaluator<VectorTypeCopyClean>::Alignment>,
                                                   typename VectorTypeCopyClean::ConstSegmentReturnType>::type SegmentWrapper;
  Index n = vec.size();
  
  Index bi = internal::first_default_aligned(copy);
  if (bi>0)
    internal::stable_norm_kernel(copy.head(bi), ssq, scale, invScale);
  for (; bi<n; bi+=blockSize)
    internal::stable_norm_kernel(SegmentWrapper(copy.segment(bi,numext::mini(blockSize, n - bi))), ssq, scale, invScale);
}

template<typename VectorType>
typename VectorType::RealScalar
stable_norm_impl(const VectorType &vec, typename enable_if<VectorType::IsVectorAtCompileTime>::type* = 0 )
{
  using std::sqrt;
  using std::abs;

  Index n = vec.size();

  if(n==1)
    return abs(vec.coeff(0));

  typedef typename VectorType::RealScalar RealScalar;
  RealScalar scale(0);
  RealScalar invScale(1);
  RealScalar ssq(0); // sum of squares

  stable_norm_impl_inner_step(vec, ssq, scale, invScale);
  
  return scale * sqrt(ssq);
}

template<typename MatrixType>
typename MatrixType::RealScalar
stable_norm_impl(const MatrixType &mat, typename enable_if<!MatrixType::IsVectorAtCompileTime>::type* = 0 )
{
  using std::sqrt;

  typedef typename MatrixType::RealScalar RealScalar;
  RealScalar scale(0);
  RealScalar invScale(1);
  RealScalar ssq(0); // sum of squares

  for(Index j=0; j<mat.outerSize(); ++j)
    stable_norm_impl_inner_step(mat.innerVector(j), ssq, scale, invScale);
  return scale * sqrt(ssq);
}

template<typename Derived>
inline typename NumTraits<typename traits<Derived>::Scalar>::Real
blueNorm_impl(const EigenBase<Derived>& _vec)
{
  typedef typename Derived::RealScalar RealScalar;  
  using std::pow;
  using std::sqrt;
  using std::abs;

  // This program calculates the machine-dependent constants
  // bl, b2, slm, s2m, relerr overfl
  // from the "basic" machine-dependent numbers
  // nbig, ibeta, it, iemin, iemax, rbig.
  // The following define the basic machine-dependent constants.
  // For portability, the PORT subprograms "ilmaeh" and "rlmach"
  // are used. For any specific computer, each of the assignment
  // statements can be replaced
  static const int ibeta = std::numeric_limits<RealScalar>::radix;  // base for floating-point numbers
  static const int it    = NumTraits<RealScalar>::digits();  // number of base-beta digits in mantissa
  static const int iemin = NumTraits<RealScalar>::min_exponent();  // minimum exponent
  static const int iemax = NumTraits<RealScalar>::max_exponent();  // maximum exponent
  static const RealScalar rbig   = NumTraits<RealScalar>::highest();  // largest floating-point number
  static const RealScalar b1     = RealScalar(pow(RealScalar(ibeta),RealScalar(-((1-iemin)/2))));  // lower boundary of midrange
  static const RealScalar b2     = RealScalar(pow(RealScalar(ibeta),RealScalar((iemax + 1 - it)/2)));  // upper boundary of midrange
  static const RealScalar s1m    = RealScalar(pow(RealScalar(ibeta),RealScalar((2-iemin)/2)));  // scaling factor for lower range
  static const RealScalar s2m    = RealScalar(pow(RealScalar(ibeta),RealScalar(- ((iemax+it)/2))));  // scaling factor for upper range
  static const RealScalar eps    = RealScalar(pow(double(ibeta), 1-it));
  static const RealScalar relerr = sqrt(eps);  // tolerance for neglecting asml

  const Derived& vec(_vec.derived());
  Index n = vec.size();
  RealScalar ab2 = b2 / RealScalar(n);
  RealScalar asml = RealScalar(0);
  RealScalar amed = RealScalar(0);
  RealScalar abig = RealScalar(0);

  for(Index j=0; j<vec.outerSize(); ++j)
  {
    for(typename Derived::InnerIterator iter(vec, j); iter; ++iter)
    {
      RealScalar ax = abs(iter.value());
      if(ax > ab2)     abig += numext::abs2(ax*s2m);
      else if(ax < b1) asml += numext::abs2(ax*s1m);
      else             amed += numext::abs2(ax);
    }
  }
  if(amed!=amed)
    return amed;  // we got a NaN
  if(abig > RealScalar(0))
  {
    abig = sqrt(abig);
    if(abig > rbig) // overflow, or *this contains INF values
      return abig;  // return INF
    if(amed > RealScalar(0))
    {
      abig = abig/s2m;
      amed = sqrt(amed);
    }
    else
      return abig/s2m;
  }
  else if(asml > RealScalar(0))
  {
    if (amed > RealScalar(0))
    {
      abig = sqrt(amed);
      amed = sqrt(asml) / s1m;
    }
    else
      return sqrt(asml)/s1m;
  }
  else
    return sqrt(amed);
  asml = numext::mini(abig, amed);
  abig = numext::maxi(abig, amed);
  if(asml <= abig*relerr)
    return abig;
  else
    return abig * sqrt(RealScalar(1) + numext::abs2(asml/abig));
}

} // end namespace internal

/** \returns the \em l2 norm of \c *this avoiding underflow and overflow.
  * This version use a blockwise two passes algorithm:
  *  1 - find the absolute largest coefficient \c s
  *  2 - compute \f$ s \Vert \frac{*this}{s} \Vert \f$ in a standard way
  *
  * For architecture/scalar types supporting vectorization, this version
  * is faster than blueNorm(). Otherwise the blueNorm() is much faster.
  *
  * \sa norm(), blueNorm(), hypotNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::stableNorm() const
{
  return internal::stable_norm_impl(derived());
}

/** \returns the \em l2 norm of \c *this using the Blue's algorithm.
  * A Portable Fortran Program to Find the Euclidean Norm of a Vector,
  * ACM TOMS, Vol 4, Issue 1, 1978.
  *
  * For architecture/scalar types without vectorization, this version
  * is much faster than stableNorm(). Otherwise the stableNorm() is faster.
  *
  * \sa norm(), stableNorm(), hypotNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::blueNorm() const
{
  return internal::blueNorm_impl(*this);
}

/** \returns the \em l2 norm of \c *this avoiding undeflow and overflow.
  * This version use a concatenation of hypot() calls, and it is very slow.
  *
  * \sa norm(), stableNorm()
  */
template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
MatrixBase<Derived>::hypotNorm() const
{
  if(size()==1)
    return numext::abs(coeff(0,0));
  else
    return this->cwiseAbs().redux(internal::scalar_hypot_op<RealScalar>());
}

} // end namespace Eigen

#endif // EIGEN_STABLENORM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/StlIterators.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STLITERATORS_H
#define EIGEN_STLITERATORS_H

namespace Eigen {

namespace internal {

template<typename IteratorType>
struct indexed_based_stl_iterator_traits;

template<typename  Derived>
class indexed_based_stl_iterator_base
{
protected:
  typedef indexed_based_stl_iterator_traits<Derived> traits;
  typedef typename traits::XprType XprType;
  typedef indexed_based_stl_iterator_base<typename traits::non_const_iterator> non_const_iterator;
  typedef indexed_based_stl_iterator_base<typename traits::const_iterator> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class indexed_based_stl_iterator_base<typename traits::const_iterator>;
  friend class indexed_based_stl_iterator_base<typename traits::non_const_iterator>;
public:
  typedef Index difference_type;
  typedef std::random_access_iterator_tag iterator_category;

  indexed_based_stl_iterator_base() EIGEN_NO_THROW : mp_xpr(0), m_index(0) {}
  indexed_based_stl_iterator_base(XprType& xpr, Index index) EIGEN_NO_THROW : mp_xpr(&xpr), m_index(index) {}

  indexed_based_stl_iterator_base(const non_const_iterator& other) EIGEN_NO_THROW
    : mp_xpr(other.mp_xpr), m_index(other.m_index)
  {}

  indexed_based_stl_iterator_base& operator=(const non_const_iterator& other)
  {
    mp_xpr = other.mp_xpr;
    m_index = other.m_index;
    return *this;
  }

  Derived& operator++() { ++m_index; return derived(); }
  Derived& operator--() { --m_index; return derived(); }

  Derived operator++(int) { Derived prev(derived()); operator++(); return prev;}
  Derived operator--(int) { Derived prev(derived()); operator--(); return prev;}

  friend Derived operator+(const indexed_based_stl_iterator_base& a, Index b) { Derived ret(a.derived()); ret += b; return ret; }
  friend Derived operator-(const indexed_based_stl_iterator_base& a, Index b) { Derived ret(a.derived()); ret -= b; return ret; }
  friend Derived operator+(Index a, const indexed_based_stl_iterator_base& b) { Derived ret(b.derived()); ret += a; return ret; }
  friend Derived operator-(Index a, const indexed_based_stl_iterator_base& b) { Derived ret(b.derived()); ret -= a; return ret; }
  
  Derived& operator+=(Index b) { m_index += b; return derived(); }
  Derived& operator-=(Index b) { m_index -= b; return derived(); }

  difference_type operator-(const indexed_based_stl_iterator_base& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return m_index - other.m_index;
  }

  difference_type operator-(const other_iterator& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return m_index - other.m_index;
  }

  bool operator==(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator<=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }
  bool operator> (const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator>=(const indexed_based_stl_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }

  bool operator==(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator<=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }
  bool operator> (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator>=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }

protected:

  Derived& derived() { return static_cast<Derived&>(*this); }
  const Derived& derived() const { return static_cast<const Derived&>(*this); }

  XprType *mp_xpr;
  Index m_index;
};

template<typename  Derived>
class indexed_based_stl_reverse_iterator_base
{
protected:
  typedef indexed_based_stl_iterator_traits<Derived> traits;
  typedef typename traits::XprType XprType;
  typedef indexed_based_stl_reverse_iterator_base<typename traits::non_const_iterator> non_const_iterator;
  typedef indexed_based_stl_reverse_iterator_base<typename traits::const_iterator> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class indexed_based_stl_reverse_iterator_base<typename traits::const_iterator>;
  friend class indexed_based_stl_reverse_iterator_base<typename traits::non_const_iterator>;
public:
  typedef Index difference_type;
  typedef std::random_access_iterator_tag iterator_category;

  indexed_based_stl_reverse_iterator_base() : mp_xpr(0), m_index(0) {}
  indexed_based_stl_reverse_iterator_base(XprType& xpr, Index index) : mp_xpr(&xpr), m_index(index) {}

  indexed_based_stl_reverse_iterator_base(const non_const_iterator& other)
    : mp_xpr(other.mp_xpr), m_index(other.m_index)
  {}

  indexed_based_stl_reverse_iterator_base& operator=(const non_const_iterator& other)
  {
    mp_xpr = other.mp_xpr;
    m_index = other.m_index;
    return *this;
  }

  Derived& operator++() { --m_index; return derived(); }
  Derived& operator--() { ++m_index; return derived(); }

  Derived operator++(int) { Derived prev(derived()); operator++(); return prev;}
  Derived operator--(int) { Derived prev(derived()); operator--(); return prev;}

  friend Derived operator+(const indexed_based_stl_reverse_iterator_base& a, Index b) { Derived ret(a.derived()); ret += b; return ret; }
  friend Derived operator-(const indexed_based_stl_reverse_iterator_base& a, Index b) { Derived ret(a.derived()); ret -= b; return ret; }
  friend Derived operator+(Index a, const indexed_based_stl_reverse_iterator_base& b) { Derived ret(b.derived()); ret += a; return ret; }
  friend Derived operator-(Index a, const indexed_based_stl_reverse_iterator_base& b) { Derived ret(b.derived()); ret -= a; return ret; }
  
  Derived& operator+=(Index b) { m_index -= b; return derived(); }
  Derived& operator-=(Index b) { m_index += b; return derived(); }

  difference_type operator-(const indexed_based_stl_reverse_iterator_base& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return other.m_index - m_index;
  }

  difference_type operator-(const other_iterator& other) const
  {
    eigen_assert(mp_xpr == other.mp_xpr);
    return other.m_index - m_index;
  }

  bool operator==(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator<=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }
  bool operator> (const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator>=(const indexed_based_stl_reverse_iterator_base& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }

  bool operator==(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index == other.m_index; }
  bool operator!=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index != other.m_index; }
  bool operator< (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >  other.m_index; }
  bool operator<=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index >= other.m_index; }
  bool operator> (const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <  other.m_index; }
  bool operator>=(const other_iterator& other) const { eigen_assert(mp_xpr == other.mp_xpr); return m_index <= other.m_index; }

protected:

  Derived& derived() { return static_cast<Derived&>(*this); }
  const Derived& derived() const { return static_cast<const Derived&>(*this); }

  XprType *mp_xpr;
  Index m_index;
};

template<typename XprType>
class pointer_based_stl_iterator
{
  enum { is_lvalue  = internal::is_lvalue<XprType>::value };
  typedef pointer_based_stl_iterator<typename internal::remove_const<XprType>::type> non_const_iterator;
  typedef pointer_based_stl_iterator<typename internal::add_const<XprType>::type> const_iterator;
  typedef typename internal::conditional<internal::is_const<XprType>::value,non_const_iterator,const_iterator>::type other_iterator;
  // NOTE: in C++03 we cannot declare friend classes through typedefs because we need to write friend class:
  friend class pointer_based_stl_iterator<typename internal::add_const<XprType>::type>;
  friend class pointer_based_stl_iterator<typename internal::remove_const<XprType>::type>;
public:
  typedef Index difference_type;
  typedef typename XprType::Scalar value_type;
  typedef std::random_access_iterator_tag iterator_category;
  typedef typename internal::conditional<bool(is_lvalue), value_type*, const value_type*>::type pointer;
  typedef typename internal::conditional<bool(is_lvalue), value_type&, const value_type&>::type reference;


  pointer_based_stl_iterator() EIGEN_NO_THROW : m_ptr(0) {}
  pointer_based_stl_iterator(XprType& xpr, Index index) EIGEN_NO_THROW : m_incr(xpr.innerStride())
  {
    m_ptr = xpr.data() + index * m_incr.value();
  }

  pointer_based_stl_iterator(const non_const_iterator& other) EIGEN_NO_THROW
    : m_ptr(other.m_ptr), m_incr(other.m_incr)
  {}

  pointer_based_stl_iterator& operator=(const non_const_iterator& other) EIGEN_NO_THROW
  {
    m_ptr = other.m_ptr;
    m_incr.setValue(other.m_incr);
    return *this;
  }

  reference operator*()         const { return *m_ptr;   }
  reference operator[](Index i) const { return *(m_ptr+i*m_incr.value()); }
  pointer   operator->()        const { return m_ptr;    }

  pointer_based_stl_iterator& operator++() { m_ptr += m_incr.value(); return *this; }
  pointer_based_stl_iterator& operator--() { m_ptr -= m_incr.value(); return *this; }

  pointer_based_stl_iterator operator++(int) { pointer_based_stl_iterator prev(*this); operator++(); return prev;}
  pointer_based_stl_iterator operator--(int) { pointer_based_stl_iterator prev(*this); operator--(); return prev;}

  friend pointer_based_stl_iterator operator+(const pointer_based_stl_iterator& a, Index b) { pointer_based_stl_iterator ret(a); ret += b; return ret; }
  friend pointer_based_stl_iterator operator-(const pointer_based_stl_iterator& a, Index b) { pointer_based_stl_iterator ret(a); ret -= b; return ret; }
  friend pointer_based_stl_iterator operator+(Index a, const pointer_based_stl_iterator& b) { pointer_based_stl_iterator ret(b); ret += a; return ret; }
  friend pointer_based_stl_iterator operator-(Index a, const pointer_based_stl_iterator& b) { pointer_based_stl_iterator ret(b); ret -= a; return ret; }
  
  pointer_based_stl_iterator& operator+=(Index b) { m_ptr += b*m_incr.value(); return *this; }
  pointer_based_stl_iterator& operator-=(Index b) { m_ptr -= b*m_incr.value(); return *this; }

  difference_type operator-(const pointer_based_stl_iterator& other) const {
    return (m_ptr - other.m_ptr)/m_incr.value();
  }

  difference_type operator-(const other_iterator& other) const {
    return (m_ptr - other.m_ptr)/m_incr.value();
  }

  bool operator==(const pointer_based_stl_iterator& other) const { return m_ptr == other.m_ptr; }
  bool operator!=(const pointer_based_stl_iterator& other) const { return m_ptr != other.m_ptr; }
  bool operator< (const pointer_based_stl_iterator& other) const { return m_ptr <  other.m_ptr; }
  bool operator<=(const pointer_based_stl_iterator& other) const { return m_ptr <= other.m_ptr; }
  bool operator> (const pointer_based_stl_iterator& other) const { return m_ptr >  other.m_ptr; }
  bool operator>=(const pointer_based_stl_iterator& other) const { return m_ptr >= other.m_ptr; }

  bool operator==(const other_iterator& other) const { return m_ptr == other.m_ptr; }
  bool operator!=(const other_iterator& other) const { return m_ptr != other.m_ptr; }
  bool operator< (const other_iterator& other) const { return m_ptr <  other.m_ptr; }
  bool operator<=(const other_iterator& other) const { return m_ptr <= other.m_ptr; }
  bool operator> (const other_iterator& other) const { return m_ptr >  other.m_ptr; }
  bool operator>=(const other_iterator& other) const { return m_ptr >= other.m_ptr; }

protected:

  pointer m_ptr;
  internal::variable_if_dynamic<Index, XprType::InnerStrideAtCompileTime> m_incr;
};

template<typename _XprType>
struct indexed_based_stl_iterator_traits<generic_randaccess_stl_iterator<_XprType> >
{
  typedef _XprType XprType;
  typedef generic_randaccess_stl_iterator<typename internal::remove_const<XprType>::type> non_const_iterator;
  typedef generic_randaccess_stl_iterator<typename internal::add_const<XprType>::type> const_iterator;
};

template<typename XprType>
class generic_randaccess_stl_iterator : public indexed_based_stl_iterator_base<generic_randaccess_stl_iterator<XprType> >
{
public:
  typedef typename XprType::Scalar value_type;

protected:

  enum {
    has_direct_access = (internal::traits<XprType>::Flags & DirectAccessBit) ? 1 : 0,
    is_lvalue  = internal::is_lvalue<XprType>::value
  };

  typedef indexed_based_stl_iterator_base<generic_randaccess_stl_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  // TODO currently const Transpose/Reshape expressions never returns const references,
  // so lets return by value too.
  //typedef typename internal::conditional<bool(has_direct_access), const value_type&, const value_type>::type read_only_ref_t;
  typedef const value_type read_only_ref_t;

public:
  
  typedef typename internal::conditional<bool(is_lvalue), value_type *, const value_type *>::type pointer;
  typedef typename internal::conditional<bool(is_lvalue), value_type&, read_only_ref_t>::type reference;
  
  generic_randaccess_stl_iterator() : Base() {}
  generic_randaccess_stl_iterator(XprType& xpr, Index index) : Base(xpr,index) {}
  generic_randaccess_stl_iterator(const typename Base::non_const_iterator& other) : Base(other) {}
  using Base::operator=;

  reference operator*()         const { return   (*mp_xpr)(m_index);   }
  reference operator[](Index i) const { return   (*mp_xpr)(m_index+i); }
  pointer   operator->()        const { return &((*mp_xpr)(m_index)); }
};

template<typename _XprType, DirectionType Direction>
struct indexed_based_stl_iterator_traits<subvector_stl_iterator<_XprType,Direction> >
{
  typedef _XprType XprType;
  typedef subvector_stl_iterator<typename internal::remove_const<XprType>::type, Direction> non_const_iterator;
  typedef subvector_stl_iterator<typename internal::add_const<XprType>::type, Direction> const_iterator;
};

template<typename XprType, DirectionType Direction>
class subvector_stl_iterator : public indexed_based_stl_iterator_base<subvector_stl_iterator<XprType,Direction> >
{
protected:

  enum { is_lvalue  = internal::is_lvalue<XprType>::value };

  typedef indexed_based_stl_iterator_base<subvector_stl_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  typedef typename internal::conditional<Direction==Vertical,typename XprType::ColXpr,typename XprType::RowXpr>::type SubVectorType;
  typedef typename internal::conditional<Direction==Vertical,typename XprType::ConstColXpr,typename XprType::ConstRowXpr>::type ConstSubVectorType;


public:
  typedef typename internal::conditional<bool(is_lvalue), SubVectorType, ConstSubVectorType>::type reference;
  typedef typename reference::PlainObject value_type;

private:
  class subvector_stl_iterator_ptr
  {
  public:
      subvector_stl_iterator_ptr(const reference &subvector) : m_subvector(subvector) {}
      reference* operator->() { return &m_subvector; }
  private:
      reference m_subvector;
  };
public:

  typedef subvector_stl_iterator_ptr pointer;
  
  subvector_stl_iterator() : Base() {}
  subvector_stl_iterator(XprType& xpr, Index index) : Base(xpr,index) {}

  reference operator*()         const { return (*mp_xpr).template subVector<Direction>(m_index); }
  reference operator[](Index i) const { return (*mp_xpr).template subVector<Direction>(m_index+i); }
  pointer   operator->()        const { return (*mp_xpr).template subVector<Direction>(m_index); }
};

template<typename _XprType, DirectionType Direction>
struct indexed_based_stl_iterator_traits<subvector_stl_reverse_iterator<_XprType,Direction> >
{
  typedef _XprType XprType;
  typedef subvector_stl_reverse_iterator<typename internal::remove_const<XprType>::type, Direction> non_const_iterator;
  typedef subvector_stl_reverse_iterator<typename internal::add_const<XprType>::type, Direction> const_iterator;
};

template<typename XprType, DirectionType Direction>
class subvector_stl_reverse_iterator : public indexed_based_stl_reverse_iterator_base<subvector_stl_reverse_iterator<XprType,Direction> >
{
protected:

  enum { is_lvalue  = internal::is_lvalue<XprType>::value };

  typedef indexed_based_stl_reverse_iterator_base<subvector_stl_reverse_iterator> Base;
  using Base::m_index;
  using Base::mp_xpr;

  typedef typename internal::conditional<Direction==Vertical,typename XprType::ColXpr,typename XprType::RowXpr>::type SubVectorType;
  typedef typename internal::conditional<Direction==Vertical,typename XprType::ConstColXpr,typename XprType::ConstRowXpr>::type ConstSubVectorType;


public:
  typedef typename internal::conditional<bool(is_lvalue), SubVectorType, ConstSubVectorType>::type reference;
  typedef typename reference::PlainObject value_type;

private:
  class subvector_stl_reverse_iterator_ptr
  {
  public:
      subvector_stl_reverse_iterator_ptr(const reference &subvector) : m_subvector(subvector) {}
      reference* operator->() { return &m_subvector; }
  private:
      reference m_subvector;
  };
public:

  typedef subvector_stl_reverse_iterator_ptr pointer;
  
  subvector_stl_reverse_iterator() : Base() {}
  subvector_stl_reverse_iterator(XprType& xpr, Index index) : Base(xpr,index) {}

  reference operator*()         const { return (*mp_xpr).template subVector<Direction>(m_index); }
  reference operator[](Index i) const { return (*mp_xpr).template subVector<Direction>(m_index+i); }
  pointer   operator->()        const { return (*mp_xpr).template subVector<Direction>(m_index); }
};

} // namespace internal


/** returns an iterator to the first element of the 1D vector or array
  * \only_for_vectors
  * \sa end(), cbegin()
  */
template<typename Derived>
inline typename DenseBase<Derived>::iterator DenseBase<Derived>::begin()
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return iterator(derived(), 0);
}

/** const version of begin() */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::begin() const
{
  return cbegin();
}

/** returns a read-only const_iterator to the first element of the 1D vector or array
  * \only_for_vectors
  * \sa cend(), begin()
  */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::cbegin() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return const_iterator(derived(), 0);
}

/** returns an iterator to the element following the last element of the 1D vector or array
  * \only_for_vectors
  * \sa begin(), cend()
  */
template<typename Derived>
inline typename DenseBase<Derived>::iterator DenseBase<Derived>::end()
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return iterator(derived(), size());
}

/** const version of end() */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::end() const
{
  return cend();
}

/** returns a read-only const_iterator to the element following the last element of the 1D vector or array
  * \only_for_vectors
  * \sa begin(), cend()
  */
template<typename Derived>
inline typename DenseBase<Derived>::const_iterator DenseBase<Derived>::cend() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return const_iterator(derived(), size());
}

} // namespace Eigen

#endif // EIGEN_STLITERATORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Stride.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STRIDE_H
#define EIGEN_STRIDE_H

namespace Eigen {

/** \class Stride
  * \ingroup Core_Module
  *
  * \brief Holds strides information for Map
  *
  * This class holds the strides information for mapping arrays with strides with class Map.
  *
  * It holds two values: the inner stride and the outer stride.
  *
  * The inner stride is the pointer increment between two consecutive entries within a given row of a
  * row-major matrix or within a given column of a column-major matrix.
  *
  * The outer stride is the pointer increment between two consecutive rows of a row-major matrix or
  * between two consecutive columns of a column-major matrix.
  *
  * These two values can be passed either at compile-time as template parameters, or at runtime as
  * arguments to the constructor.
  *
  * Indeed, this class takes two template parameters:
  *  \tparam _OuterStrideAtCompileTime the outer stride, or Dynamic if you want to specify it at runtime.
  *  \tparam _InnerStrideAtCompileTime the inner stride, or Dynamic if you want to specify it at runtime.
  *
  * Here is an example:
  * \include Map_general_stride.cpp
  * Output: \verbinclude Map_general_stride.out
  *
  * Both strides can be negative, however, a negative stride of -1 cannot be specified at compiletime
  * because of the ambiguity with Dynamic which is defined to -1 (historically, negative strides were
  * not allowed).
  *
  * \sa class InnerStride, class OuterStride, \ref TopicStorageOrders
  */
template<int _OuterStrideAtCompileTime, int _InnerStrideAtCompileTime>
class Stride
{
  public:
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    enum {
      InnerStrideAtCompileTime = _InnerStrideAtCompileTime,
      OuterStrideAtCompileTime = _OuterStrideAtCompileTime
    };

    /** Default constructor, for use when strides are fixed at compile time */
    EIGEN_DEVICE_FUNC
    Stride()
      : m_outer(OuterStrideAtCompileTime), m_inner(InnerStrideAtCompileTime)
    {
      // FIXME: for Eigen 4 we should use DynamicIndex instead of Dynamic.
      // FIXME: for Eigen 4 we should also unify this API with fix<>
      eigen_assert(InnerStrideAtCompileTime != Dynamic && OuterStrideAtCompileTime != Dynamic);
    }

    /** Constructor allowing to pass the strides at runtime */
    EIGEN_DEVICE_FUNC
    Stride(Index outerStride, Index innerStride)
      : m_outer(outerStride), m_inner(innerStride)
    {
    }

    /** Copy constructor */
    EIGEN_DEVICE_FUNC
    Stride(const Stride& other)
      : m_outer(other.outer()), m_inner(other.inner())
    {}

    /** \returns the outer stride */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outer() const { return m_outer.value(); }
    /** \returns the inner stride */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index inner() const { return m_inner.value(); }

  protected:
    internal::variable_if_dynamic<Index, OuterStrideAtCompileTime> m_outer;
    internal::variable_if_dynamic<Index, InnerStrideAtCompileTime> m_inner;
};

/** \brief Convenience specialization of Stride to specify only an inner stride
  * See class Map for some examples */
template<int Value>
class InnerStride : public Stride<0, Value>
{
    typedef Stride<0, Value> Base;
  public:
    EIGEN_DEVICE_FUNC InnerStride() : Base() {}
    EIGEN_DEVICE_FUNC InnerStride(Index v) : Base(0, v) {} // FIXME making this explicit could break valid code
};

/** \brief Convenience specialization of Stride to specify only an outer stride
  * See class Map for some examples */
template<int Value>
class OuterStride : public Stride<Value, 0>
{
    typedef Stride<Value, 0> Base;
  public:
    EIGEN_DEVICE_FUNC OuterStride() : Base() {}
    EIGEN_DEVICE_FUNC OuterStride(Index v) : Base(v,0) {} // FIXME making this explicit could break valid code
};

} // end namespace Eigen

#endif // EIGEN_STRIDE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Swap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SWAP_H
#define EIGEN_SWAP_H

namespace Eigen { 

namespace internal {

// Overload default assignPacket behavior for swapping them
template<typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT>
class generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, Specialized>
 : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, BuiltIn>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, swap_assign_op<typename DstEvaluatorTypeT::Scalar>, BuiltIn> Base;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
  
public:
  typedef typename Base::Scalar Scalar;
  typedef typename Base::DstXprType DstXprType;
  typedef swap_assign_op<Scalar> Functor;
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  generic_dense_assignment_kernel(DstEvaluatorTypeT &dst, const SrcEvaluatorTypeT &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}
  
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacket(Index row, Index col)
  {
    PacketType tmp = m_src.template packet<LoadMode,PacketType>(row,col);
    const_cast<SrcEvaluatorTypeT&>(m_src).template writePacket<LoadMode>(row,col, m_dst.template packet<StoreMode,PacketType>(row,col));
    m_dst.template writePacket<StoreMode>(row,col,tmp);
  }
  
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacket(Index index)
  {
    PacketType tmp = m_src.template packet<LoadMode,PacketType>(index);
    const_cast<SrcEvaluatorTypeT&>(m_src).template writePacket<LoadMode>(index, m_dst.template packet<StoreMode,PacketType>(index));
    m_dst.template writePacket<StoreMode>(index,tmp);
  }
  
  // TODO find a simple way not to have to copy/paste this function from generic_dense_assignment_kernel, by simple I mean no CRTP (Gael)
  template<int StoreMode, int LoadMode, typename PacketType>
  EIGEN_STRONG_INLINE void assignPacketByOuterInner(Index outer, Index inner)
  {
    Index row = Base::rowIndexByOuterInner(outer, inner); 
    Index col = Base::colIndexByOuterInner(outer, inner);
    assignPacket<StoreMode,LoadMode,PacketType>(row, col);
  }
};

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SWAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Transpose.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSPOSE_H
#define EIGEN_TRANSPOSE_H

namespace Eigen {

namespace internal {
template<typename MatrixType>
struct traits<Transpose<MatrixType> > : public traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type MatrixTypeNestedPlain;
  enum {
    RowsAtCompileTime = MatrixType::ColsAtCompileTime,
    ColsAtCompileTime = MatrixType::RowsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags0 = traits<MatrixTypeNestedPlain>::Flags & ~(LvalueBit | NestByRefBit),
    Flags1 = Flags0 | FlagsLvalueBit,
    Flags = Flags1 ^ RowMajorBit,
    InnerStrideAtCompileTime = inner_stride_at_compile_time<MatrixType>::ret,
    OuterStrideAtCompileTime = outer_stride_at_compile_time<MatrixType>::ret
  };
};
}

template<typename MatrixType, typename StorageKind> class TransposeImpl;

/** \class Transpose
  * \ingroup Core_Module
  *
  * \brief Expression of the transpose of a matrix
  *
  * \tparam MatrixType the type of the object of which we are taking the transpose
  *
  * This class represents an expression of the transpose of a matrix.
  * It is the return type of MatrixBase::transpose() and MatrixBase::adjoint()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::transpose(), MatrixBase::adjoint()
  */
template<typename MatrixType> class Transpose
  : public TransposeImpl<MatrixType,typename internal::traits<MatrixType>::StorageKind>
{
  public:

    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;

    typedef typename TransposeImpl<MatrixType,typename internal::traits<MatrixType>::StorageKind>::Base Base;
    EIGEN_GENERIC_PUBLIC_INTERFACE(Transpose)
    typedef typename internal::remove_all<MatrixType>::type NestedExpression;

    EIGEN_DEVICE_FUNC
    explicit EIGEN_STRONG_INLINE Transpose(MatrixType& matrix) : m_matrix(matrix) {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Transpose)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_matrix.cols(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_matrix.rows(); }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<MatrixTypeNested>::type&
    nestedExpression() const { return m_matrix; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename internal::remove_reference<MatrixTypeNested>::type&
    nestedExpression() { return m_matrix; }

    /** \internal */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void resize(Index nrows, Index ncols) {
      m_matrix.resize(ncols,nrows);
    }

  protected:
    typename internal::ref_selector<MatrixType>::non_const_type m_matrix;
};

namespace internal {

template<typename MatrixType, bool HasDirectAccess = has_direct_access<MatrixType>::ret>
struct TransposeImpl_base
{
  typedef typename dense_xpr_base<Transpose<MatrixType> >::type type;
};

template<typename MatrixType>
struct TransposeImpl_base<MatrixType, false>
{
  typedef typename dense_xpr_base<Transpose<MatrixType> >::type type;
};

} // end namespace internal

// Generic API dispatcher
template<typename XprType, typename StorageKind>
class TransposeImpl
  : public internal::generic_xpr_base<Transpose<XprType> >::type
{
public:
  typedef typename internal::generic_xpr_base<Transpose<XprType> >::type Base;
};

template<typename MatrixType> class TransposeImpl<MatrixType,Dense>
  : public internal::TransposeImpl_base<MatrixType>::type
{
  public:

    typedef typename internal::TransposeImpl_base<MatrixType>::type Base;
    using Base::coeffRef;
    EIGEN_DENSE_PUBLIC_INTERFACE(Transpose<MatrixType>)
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(TransposeImpl)

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Index innerStride() const { return derived().nestedExpression().innerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Index outerStride() const { return derived().nestedExpression().outerStride(); }

    typedef typename internal::conditional<
                       internal::is_lvalue<MatrixType>::value,
                       Scalar,
                       const Scalar
                     >::type ScalarWithConstIfNotLvalue;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    ScalarWithConstIfNotLvalue* data() { return derived().nestedExpression().data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar* data() const { return derived().nestedExpression().data(); }

    // FIXME: shall we keep the const version of coeffRef?
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar& coeffRef(Index rowId, Index colId) const
    {
      return derived().nestedExpression().coeffRef(colId, rowId);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Scalar& coeffRef(Index index) const
    {
      return derived().nestedExpression().coeffRef(index);
    }
  protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TransposeImpl)
};

/** \returns an expression of the transpose of *this.
  *
  * Example: \include MatrixBase_transpose.cpp
  * Output: \verbinclude MatrixBase_transpose.out
  *
  * \warning If you want to replace a matrix by its own transpose, do \b NOT do this:
  * \code
  * m = m.transpose(); // bug!!! caused by aliasing effect
  * \endcode
  * Instead, use the transposeInPlace() method:
  * \code
  * m.transposeInPlace();
  * \endcode
  * which gives Eigen good opportunities for optimization, or alternatively you can also do:
  * \code
  * m = m.transpose().eval();
  * \endcode
  *
  * \sa transposeInPlace(), adjoint() */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Transpose<Derived>
DenseBase<Derived>::transpose()
{
  return TransposeReturnType(derived());
}

/** This is the const version of transpose().
  *
  * Make sure you read the warning for transpose() !
  *
  * \sa transposeInPlace(), adjoint() */
template<typename Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename DenseBase<Derived>::ConstTransposeReturnType
DenseBase<Derived>::transpose() const
{
  return ConstTransposeReturnType(derived());
}

/** \returns an expression of the adjoint (i.e. conjugate transpose) of *this.
  *
  * Example: \include MatrixBase_adjoint.cpp
  * Output: \verbinclude MatrixBase_adjoint.out
  *
  * \warning If you want to replace a matrix by its own adjoint, do \b NOT do this:
  * \code
  * m = m.adjoint(); // bug!!! caused by aliasing effect
  * \endcode
  * Instead, use the adjointInPlace() method:
  * \code
  * m.adjointInPlace();
  * \endcode
  * which gives Eigen good opportunities for optimization, or alternatively you can also do:
  * \code
  * m = m.adjoint().eval();
  * \endcode
  *
  * \sa adjointInPlace(), transpose(), conjugate(), class Transpose, class internal::scalar_conjugate_op */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const typename MatrixBase<Derived>::AdjointReturnType
MatrixBase<Derived>::adjoint() const
{
  return AdjointReturnType(this->transpose());
}

/***************************************************************************
* "in place" transpose implementation
***************************************************************************/

namespace internal {

template<typename MatrixType,
  bool IsSquare = (MatrixType::RowsAtCompileTime == MatrixType::ColsAtCompileTime) && MatrixType::RowsAtCompileTime!=Dynamic,
  bool MatchPacketSize =
        (int(MatrixType::RowsAtCompileTime) == int(internal::packet_traits<typename MatrixType::Scalar>::size))
    &&  (internal::evaluator<MatrixType>::Flags&PacketAccessBit) >
struct inplace_transpose_selector;

template<typename MatrixType>
struct inplace_transpose_selector<MatrixType,true,false> { // square matrix
  static void run(MatrixType& m) {
    m.matrix().template triangularView<StrictlyUpper>().swap(m.matrix().transpose().template triangularView<StrictlyUpper>());
  }
};

template<typename MatrixType>
struct inplace_transpose_selector<MatrixType,true,true> { // PacketSize x PacketSize
  static void run(MatrixType& m) {
    typedef typename MatrixType::Scalar Scalar;
    typedef typename internal::packet_traits<typename MatrixType::Scalar>::type Packet;
    const Index PacketSize = internal::packet_traits<Scalar>::size;
    const Index Alignment = internal::evaluator<MatrixType>::Alignment;
    PacketBlock<Packet> A;
    for (Index i=0; i<PacketSize; ++i)
      A.packet[i] = m.template packetByOuterInner<Alignment>(i,0);
    internal::ptranspose(A);
    for (Index i=0; i<PacketSize; ++i)
      m.template writePacket<Alignment>(m.rowIndexByOuterInner(i,0), m.colIndexByOuterInner(i,0), A.packet[i]);
  }
};


template <typename MatrixType, Index Alignment>
void BlockedInPlaceTranspose(MatrixType& m) {
  typedef typename MatrixType::Scalar Scalar;
  typedef typename internal::packet_traits<typename MatrixType::Scalar>::type Packet;
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  eigen_assert(m.rows() == m.cols());
  int row_start = 0;
  for (; row_start + PacketSize <= m.rows(); row_start += PacketSize) {
    for (int col_start = row_start; col_start + PacketSize <= m.cols(); col_start += PacketSize) {
      PacketBlock<Packet> A;
      if (row_start == col_start) {
        for (Index i=0; i<PacketSize; ++i)
          A.packet[i] = m.template packetByOuterInner<Alignment>(row_start + i,col_start);
        internal::ptranspose(A);
        for (Index i=0; i<PacketSize; ++i)
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(row_start + i, col_start), m.colIndexByOuterInner(row_start + i,col_start), A.packet[i]);
      } else {
        PacketBlock<Packet> B;
        for (Index i=0; i<PacketSize; ++i) {
          A.packet[i] = m.template packetByOuterInner<Alignment>(row_start + i,col_start);
          B.packet[i] = m.template packetByOuterInner<Alignment>(col_start + i, row_start);
        }
        internal::ptranspose(A);
        internal::ptranspose(B);
        for (Index i=0; i<PacketSize; ++i) {
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(row_start + i, col_start), m.colIndexByOuterInner(row_start + i,col_start), B.packet[i]);
          m.template writePacket<Alignment>(m.rowIndexByOuterInner(col_start + i, row_start), m.colIndexByOuterInner(col_start + i,row_start), A.packet[i]);
        }
      }
    }
  }
  for (Index row = row_start; row < m.rows(); ++row) {
    m.matrix().row(row).head(row).swap(
        m.matrix().col(row).head(row).transpose());
  }
}

template<typename MatrixType,bool MatchPacketSize>
struct inplace_transpose_selector<MatrixType,false,MatchPacketSize> { // non square or dynamic matrix
  static void run(MatrixType& m) {
    typedef typename MatrixType::Scalar Scalar;
    if (m.rows() == m.cols()) {
      const Index PacketSize = internal::packet_traits<Scalar>::size;
      if (!NumTraits<Scalar>::IsComplex && m.rows() >= PacketSize) {
        if ((m.rows() % PacketSize) == 0)
          BlockedInPlaceTranspose<MatrixType,internal::evaluator<MatrixType>::Alignment>(m);
        else
          BlockedInPlaceTranspose<MatrixType,Unaligned>(m);
      }
      else {
        m.matrix().template triangularView<StrictlyUpper>().swap(m.matrix().transpose().template triangularView<StrictlyUpper>());
      }
    } else {
      m = m.transpose().eval();
    }
  }
};


} // end namespace internal

/** This is the "in place" version of transpose(): it replaces \c *this by its own transpose.
  * Thus, doing
  * \code
  * m.transposeInPlace();
  * \endcode
  * has the same effect on m as doing
  * \code
  * m = m.transpose().eval();
  * \endcode
  * and is faster and also safer because in the latter line of code, forgetting the eval() results
  * in a bug caused by \ref TopicAliasing "aliasing".
  *
  * Notice however that this method is only useful if you want to replace a matrix by its own transpose.
  * If you just need the transpose of a matrix, use transpose().
  *
  * \note if the matrix is not square, then \c *this must be a resizable matrix.
  * This excludes (non-square) fixed-size matrices, block-expressions and maps.
  *
  * \sa transpose(), adjoint(), adjointInPlace() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void DenseBase<Derived>::transposeInPlace()
{
  eigen_assert((rows() == cols() || (RowsAtCompileTime == Dynamic && ColsAtCompileTime == Dynamic))
               && "transposeInPlace() called on a non-square non-resizable matrix");
  internal::inplace_transpose_selector<Derived>::run(derived());
}

/***************************************************************************
* "in place" adjoint implementation
***************************************************************************/

/** This is the "in place" version of adjoint(): it replaces \c *this by its own transpose.
  * Thus, doing
  * \code
  * m.adjointInPlace();
  * \endcode
  * has the same effect on m as doing
  * \code
  * m = m.adjoint().eval();
  * \endcode
  * and is faster and also safer because in the latter line of code, forgetting the eval() results
  * in a bug caused by aliasing.
  *
  * Notice however that this method is only useful if you want to replace a matrix by its own adjoint.
  * If you just need the adjoint of a matrix, use adjoint().
  *
  * \note if the matrix is not square, then \c *this must be a resizable matrix.
  * This excludes (non-square) fixed-size matrices, block-expressions and maps.
  *
  * \sa transpose(), adjoint(), transposeInPlace() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline void MatrixBase<Derived>::adjointInPlace()
{
  derived() = adjoint().eval();
}

#ifndef EIGEN_NO_DEBUG

// The following is to detect aliasing problems in most common cases.

namespace internal {

template<bool DestIsTransposed, typename OtherDerived>
struct check_transpose_aliasing_compile_time_selector
{
  enum { ret = bool(blas_traits<OtherDerived>::IsTransposed) != DestIsTransposed };
};

template<bool DestIsTransposed, typename BinOp, typename DerivedA, typename DerivedB>
struct check_transpose_aliasing_compile_time_selector<DestIsTransposed,CwiseBinaryOp<BinOp,DerivedA,DerivedB> >
{
  enum { ret =    bool(blas_traits<DerivedA>::IsTransposed) != DestIsTransposed
               || bool(blas_traits<DerivedB>::IsTransposed) != DestIsTransposed
  };
};

template<typename Scalar, bool DestIsTransposed, typename OtherDerived>
struct check_transpose_aliasing_run_time_selector
{
  static bool run(const Scalar* dest, const OtherDerived& src)
  {
    return (bool(blas_traits<OtherDerived>::IsTransposed) != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src));
  }
};

template<typename Scalar, bool DestIsTransposed, typename BinOp, typename DerivedA, typename DerivedB>
struct check_transpose_aliasing_run_time_selector<Scalar,DestIsTransposed,CwiseBinaryOp<BinOp,DerivedA,DerivedB> >
{
  static bool run(const Scalar* dest, const CwiseBinaryOp<BinOp,DerivedA,DerivedB>& src)
  {
    return ((blas_traits<DerivedA>::IsTransposed != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src.lhs())))
        || ((blas_traits<DerivedB>::IsTransposed != DestIsTransposed) && (dest!=0 && dest==(const Scalar*)extract_data(src.rhs())));
  }
};

// the following selector, checkTransposeAliasing_impl, based on MightHaveTransposeAliasing,
// is because when the condition controlling the assert is known at compile time, ICC emits a warning.
// This is actually a good warning: in expressions that don't have any transposing, the condition is
// known at compile time to be false, and using that, we can avoid generating the code of the assert again
// and again for all these expressions that don't need it.

template<typename Derived, typename OtherDerived,
         bool MightHaveTransposeAliasing
                 = check_transpose_aliasing_compile_time_selector
                     <blas_traits<Derived>::IsTransposed,OtherDerived>::ret
        >
struct checkTransposeAliasing_impl
{
    static void run(const Derived& dst, const OtherDerived& other)
    {
        eigen_assert((!check_transpose_aliasing_run_time_selector
                      <typename Derived::Scalar,blas_traits<Derived>::IsTransposed,OtherDerived>
                      ::run(extract_data(dst), other))
          && "aliasing detected during transposition, use transposeInPlace() "
             "or evaluate the rhs into a temporary using .eval()");

    }
};

template<typename Derived, typename OtherDerived>
struct checkTransposeAliasing_impl<Derived, OtherDerived, false>
{
    static void run(const Derived&, const OtherDerived&)
    {
    }
};

template<typename Dst, typename Src>
void check_for_aliasing(const Dst &dst, const Src &src)
{
  if((!Dst::IsVectorAtCompileTime) && dst.rows()>1 && dst.cols()>1)
    internal::checkTransposeAliasing_impl<Dst, Src>::run(dst, src);
}

} // end namespace internal

#endif // EIGEN_NO_DEBUG

} // end namespace Eigen

#endif // EIGEN_TRANSPOSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Transpositions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSPOSITIONS_H
#define EIGEN_TRANSPOSITIONS_H

namespace Eigen {

template<typename Derived>
class TranspositionsBase
{
    typedef internal::traits<Derived> Traits;

  public:

    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    EIGEN_DEVICE_FUNC
    Derived& derived() { return *static_cast<Derived*>(this); }
    EIGEN_DEVICE_FUNC
    const Derived& derived() const { return *static_cast<const Derived*>(this); }

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Derived& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      indices() = other.indices();
      return derived();
    }

    /** \returns the number of transpositions */
    EIGEN_DEVICE_FUNC
    Index size() const { return indices().size(); }
    /** \returns the number of rows of the equivalent permutation matrix */
    EIGEN_DEVICE_FUNC
    Index rows() const { return indices().size(); }
    /** \returns the number of columns of the equivalent permutation matrix */
    EIGEN_DEVICE_FUNC
    Index cols() const { return indices().size(); }

    /** Direct access to the underlying index vector */
    EIGEN_DEVICE_FUNC
    inline const StorageIndex& coeff(Index i) const { return indices().coeff(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& coeffRef(Index i) { return indices().coeffRef(i); }
    /** Direct access to the underlying index vector */
    inline const StorageIndex& operator()(Index i) const { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& operator()(Index i) { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline const StorageIndex& operator[](Index i) const { return indices()(i); }
    /** Direct access to the underlying index vector */
    inline StorageIndex& operator[](Index i) { return indices()(i); }

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return derived().indices(); }
    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return derived().indices(); }

    /** Resizes to given size. */
    inline void resize(Index newSize)
    {
      indices().resize(newSize);
    }

    /** Sets \c *this to represents an identity transformation */
    void setIdentity()
    {
      for(StorageIndex i = 0; i < indices().size(); ++i)
        coeffRef(i) = i;
    }

    // FIXME: do we want such methods ?
    // might be useful when the target matrix expression is complex, e.g.:
    // object.matrix().block(..,..,..,..) = trans * object.matrix().block(..,..,..,..);
    /*
    template<typename MatrixType>
    void applyForwardToRows(MatrixType& mat) const
    {
      for(Index k=0 ; k<size() ; ++k)
        if(m_indices(k)!=k)
          mat.row(k).swap(mat.row(m_indices(k)));
    }

    template<typename MatrixType>
    void applyBackwardToRows(MatrixType& mat) const
    {
      for(Index k=size()-1 ; k>=0 ; --k)
        if(m_indices(k)!=k)
          mat.row(k).swap(mat.row(m_indices(k)));
    }
    */

    /** \returns the inverse transformation */
    inline Transpose<TranspositionsBase> inverse() const
    { return Transpose<TranspositionsBase>(derived()); }

    /** \returns the tranpose transformation */
    inline Transpose<TranspositionsBase> transpose() const
    { return Transpose<TranspositionsBase>(derived()); }

  protected:
};

namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
struct traits<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
 : traits<PermutationMatrix<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
  typedef Matrix<_StorageIndex, SizeAtCompileTime, 1, 0, MaxSizeAtCompileTime, 1> IndicesType;
  typedef TranspositionsStorage StorageKind;
};
}

/** \class Transpositions
  * \ingroup Core_Module
  *
  * \brief Represents a sequence of transpositions (row/column interchange)
  *
  * \tparam SizeAtCompileTime the number of transpositions, or Dynamic
  * \tparam MaxSizeAtCompileTime the maximum number of transpositions, or Dynamic. This optional parameter defaults to SizeAtCompileTime. Most of the time, you should not have to specify it.
  *
  * This class represents a permutation transformation as a sequence of \em n transpositions
  * \f$[T_{n-1} \ldots T_{i} \ldots T_{0}]\f$. It is internally stored as a vector of integers \c indices.
  * Each transposition \f$ T_{i} \f$ applied on the left of a matrix (\f$ T_{i} M\f$) interchanges
  * the rows \c i and \c indices[i] of the matrix \c M.
  * A transposition applied on the right (e.g., \f$ M T_{i}\f$) yields a column interchange.
  *
  * Compared to the class PermutationMatrix, such a sequence of transpositions is what is
  * computed during a decomposition with pivoting, and it is faster when applying the permutation in-place.
  *
  * To apply a sequence of transpositions to a matrix, simply use the operator * as in the following example:
  * \code
  * Transpositions tr;
  * MatrixXf mat;
  * mat = tr * mat;
  * \endcode
  * In this example, we detect that the matrix appears on both side, and so the transpositions
  * are applied in-place without any temporary or extra copy.
  *
  * \sa class PermutationMatrix
  */

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex>
class Transpositions : public TranspositionsBase<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
    typedef internal::traits<Transpositions> Traits;
  public:

    typedef TranspositionsBase<Transpositions> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    inline Transpositions() {}

    /** Copy constructor. */
    template<typename OtherDerived>
    inline Transpositions(const TranspositionsBase<OtherDerived>& other)
      : m_indices(other.indices()) {}

    /** Generic constructor from expression of the transposition indices. */
    template<typename Other>
    explicit inline Transpositions(const MatrixBase<Other>& indices) : m_indices(indices)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Transpositions& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    /** Constructs an uninitialized permutation matrix of given size.
      */
    inline Transpositions(Index size) : m_indices(size)
    {}

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }
    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};


namespace internal {
template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int _PacketAccess>
struct traits<Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,_PacketAccess> >
 : traits<PermutationMatrix<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex> >
{
  typedef Map<const Matrix<_StorageIndex,SizeAtCompileTime,1,0,MaxSizeAtCompileTime,1>, _PacketAccess> IndicesType;
  typedef _StorageIndex StorageIndex;
  typedef TranspositionsStorage StorageKind;
};
}

template<int SizeAtCompileTime, int MaxSizeAtCompileTime, typename _StorageIndex, int PacketAccess>
class Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,PacketAccess>
 : public TranspositionsBase<Map<Transpositions<SizeAtCompileTime,MaxSizeAtCompileTime,_StorageIndex>,PacketAccess> >
{
    typedef internal::traits<Map> Traits;
  public:

    typedef TranspositionsBase<Map> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    explicit inline Map(const StorageIndex* indicesPtr)
      : m_indices(indicesPtr)
    {}

    inline Map(const StorageIndex* indicesPtr, Index size)
      : m_indices(indicesPtr,size)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    Map& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is a special case of the templated operator=. Its purpose is to
      * prevent a default operator= from hiding the templated operator=.
      */
    Map& operator=(const Map& other)
    {
      m_indices = other.m_indices;
      return *this;
    }
    #endif

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }

    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    IndicesType m_indices;
};

namespace internal {
template<typename _IndicesType>
struct traits<TranspositionsWrapper<_IndicesType> >
 : traits<PermutationWrapper<_IndicesType> >
{
  typedef TranspositionsStorage StorageKind;
};
}

template<typename _IndicesType>
class TranspositionsWrapper
 : public TranspositionsBase<TranspositionsWrapper<_IndicesType> >
{
    typedef internal::traits<TranspositionsWrapper> Traits;
  public:

    typedef TranspositionsBase<TranspositionsWrapper> Base;
    typedef typename Traits::IndicesType IndicesType;
    typedef typename IndicesType::Scalar StorageIndex;

    explicit inline TranspositionsWrapper(IndicesType& indices)
      : m_indices(indices)
    {}

    /** Copies the \a other transpositions into \c *this */
    template<typename OtherDerived>
    TranspositionsWrapper& operator=(const TranspositionsBase<OtherDerived>& other)
    {
      return Base::operator=(other);
    }

    /** const version of indices(). */
    EIGEN_DEVICE_FUNC
    const IndicesType& indices() const { return m_indices; }

    /** \returns a reference to the stored array representing the transpositions. */
    EIGEN_DEVICE_FUNC
    IndicesType& indices() { return m_indices; }

  protected:

    typename IndicesType::Nested m_indices;
};



/** \returns the \a matrix with the \a transpositions applied to the columns.
  */
template<typename MatrixDerived, typename TranspositionsDerived>
EIGEN_DEVICE_FUNC
const Product<MatrixDerived, TranspositionsDerived, AliasFreeProduct>
operator*(const MatrixBase<MatrixDerived> &matrix,
          const TranspositionsBase<TranspositionsDerived>& transpositions)
{
  return Product<MatrixDerived, TranspositionsDerived, AliasFreeProduct>
            (matrix.derived(), transpositions.derived());
}

/** \returns the \a matrix with the \a transpositions applied to the rows.
  */
template<typename TranspositionsDerived, typename MatrixDerived>
EIGEN_DEVICE_FUNC
const Product<TranspositionsDerived, MatrixDerived, AliasFreeProduct>
operator*(const TranspositionsBase<TranspositionsDerived> &transpositions,
          const MatrixBase<MatrixDerived>& matrix)
{
  return Product<TranspositionsDerived, MatrixDerived, AliasFreeProduct>
            (transpositions.derived(), matrix.derived());
}

// Template partial specialization for transposed/inverse transpositions

namespace internal {

template<typename Derived>
struct traits<Transpose<TranspositionsBase<Derived> > >
 : traits<Derived>
{};

} // end namespace internal

template<typename TranspositionsDerived>
class Transpose<TranspositionsBase<TranspositionsDerived> >
{
    typedef TranspositionsDerived TranspositionType;
    typedef typename TranspositionType::IndicesType IndicesType;
  public:

    explicit Transpose(const TranspositionType& t) : m_transpositions(t) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index size() const EIGEN_NOEXCEPT { return m_transpositions.size(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return m_transpositions.size(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return m_transpositions.size(); }

    /** \returns the \a matrix with the inverse transpositions applied to the columns.
      */
    template<typename OtherDerived> friend
    const Product<OtherDerived, Transpose, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix, const Transpose& trt)
    {
      return Product<OtherDerived, Transpose, AliasFreeProduct>(matrix.derived(), trt);
    }

    /** \returns the \a matrix with the inverse transpositions applied to the rows.
      */
    template<typename OtherDerived>
    const Product<Transpose, OtherDerived, AliasFreeProduct>
    operator*(const MatrixBase<OtherDerived>& matrix) const
    {
      return Product<Transpose, OtherDerived, AliasFreeProduct>(*this, matrix.derived());
    }

    EIGEN_DEVICE_FUNC
    const TranspositionType& nestedExpression() const { return m_transpositions; }

  protected:
    const TranspositionType& m_transpositions;
};

} // end namespace Eigen

#endif // EIGEN_TRANSPOSITIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/TriangularMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULARMATRIX_H
#define EIGEN_TRIANGULARMATRIX_H

namespace Eigen {

namespace internal {

template<int Side, typename TriangularType, typename Rhs> struct triangular_solve_retval;

}

/** \class TriangularBase
  * \ingroup Core_Module
  *
  * \brief Base class for triangular part in a matrix
  */
template<typename Derived> class TriangularBase : public EigenBase<Derived>
{
  public:

    enum {
      Mode = internal::traits<Derived>::Mode,
      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<Derived>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<Derived>::MaxColsAtCompileTime,

      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
      /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxSizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::MaxRowsAtCompileTime,
                                                   internal::traits<Derived>::MaxColsAtCompileTime>::ret)

    };
    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;
    typedef typename internal::traits<Derived>::FullMatrixType DenseMatrixType;
    typedef DenseMatrixType DenseType;
    typedef Derived const& Nested;

    EIGEN_DEVICE_FUNC
    inline TriangularBase() { eigen_assert(!((int(Mode) & int(UnitDiag)) && (int(Mode) & int(ZeroDiag)))); }

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return derived().rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return derived().cols(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index outerStride() const EIGEN_NOEXCEPT { return derived().outerStride(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index innerStride() const EIGEN_NOEXCEPT { return derived().innerStride(); }

    // dummy resize function
    EIGEN_DEVICE_FUNC
    void resize(Index rows, Index cols)
    {
      EIGEN_UNUSED_VARIABLE(rows);
      EIGEN_UNUSED_VARIABLE(cols);
      eigen_assert(rows==this->rows() && cols==this->cols());
    }

    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const  { return derived().coeff(row,col); }
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col) { return derived().coeffRef(row,col); }

    /** \see MatrixBase::copyCoeff(row,col)
      */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void copyCoeff(Index row, Index col, Other& other)
    {
      derived().coeffRef(row, col) = other.coeff(row, col);
    }

    EIGEN_DEVICE_FUNC
    inline Scalar operator()(Index row, Index col) const
    {
      check_coordinates(row, col);
      return coeff(row,col);
    }
    EIGEN_DEVICE_FUNC
    inline Scalar& operator()(Index row, Index col)
    {
      check_coordinates(row, col);
      return coeffRef(row,col);
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC
    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC
    inline Derived& derived() { return *static_cast<Derived*>(this); }
    #endif // not EIGEN_PARSED_BY_DOXYGEN

    template<typename DenseDerived>
    EIGEN_DEVICE_FUNC
    void evalTo(MatrixBase<DenseDerived> &other) const;
    template<typename DenseDerived>
    EIGEN_DEVICE_FUNC
    void evalToLazy(MatrixBase<DenseDerived> &other) const;

    EIGEN_DEVICE_FUNC
    DenseMatrixType toDenseMatrix() const
    {
      DenseMatrixType res(rows(), cols());
      evalToLazy(res);
      return res;
    }

  protected:

    void check_coordinates(Index row, Index col) const
    {
      EIGEN_ONLY_USED_FOR_DEBUG(row);
      EIGEN_ONLY_USED_FOR_DEBUG(col);
      eigen_assert(col>=0 && col<cols() && row>=0 && row<rows());
      const int mode = int(Mode) & ~SelfAdjoint;
      EIGEN_ONLY_USED_FOR_DEBUG(mode);
      eigen_assert((mode==Upper && col>=row)
                || (mode==Lower && col<=row)
                || ((mode==StrictlyUpper || mode==UnitUpper) && col>row)
                || ((mode==StrictlyLower || mode==UnitLower) && col<row));
    }

    #ifdef EIGEN_INTERNAL_DEBUGGING
    void check_coordinates_internal(Index row, Index col) const
    {
      check_coordinates(row, col);
    }
    #else
    void check_coordinates_internal(Index , Index ) const {}
    #endif

};

/** \class TriangularView
  * \ingroup Core_Module
  *
  * \brief Expression of a triangular part in a matrix
  *
  * \param MatrixType the type of the object in which we are taking the triangular part
  * \param Mode the kind of triangular matrix expression to construct. Can be #Upper,
  *             #Lower, #UnitUpper, #UnitLower, #StrictlyUpper, or #StrictlyLower.
  *             This is in fact a bit field; it must have either #Upper or #Lower,
  *             and additionally it may have #UnitDiag or #ZeroDiag or neither.
  *
  * This class represents a triangular part of a matrix, not necessarily square. Strictly speaking, for rectangular
  * matrices one should speak of "trapezoid" parts. This class is the return type
  * of MatrixBase::triangularView() and SparseMatrixBase::triangularView(), and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::triangularView()
  */
namespace internal {
template<typename MatrixType, unsigned int _Mode>
struct traits<TriangularView<MatrixType, _Mode> > : traits<MatrixType>
{
  typedef typename ref_selector<MatrixType>::non_const_type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type MatrixTypeNestedNonRef;
  typedef typename remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;
  typedef typename MatrixType::PlainObject FullMatrixType;
  typedef MatrixType ExpressionType;
  enum {
    Mode = _Mode,
    FlagsLvalueBit = is_lvalue<MatrixType>::value ? LvalueBit : 0,
    Flags = (MatrixTypeNestedCleaned::Flags & (HereditaryBits | FlagsLvalueBit) & (~(PacketAccessBit | DirectAccessBit | LinearAccessBit)))
  };
};
}

template<typename _MatrixType, unsigned int _Mode, typename StorageKind> class TriangularViewImpl;

template<typename _MatrixType, unsigned int _Mode> class TriangularView
  : public TriangularViewImpl<_MatrixType, _Mode, typename internal::traits<_MatrixType>::StorageKind >
{
  public:

    typedef TriangularViewImpl<_MatrixType, _Mode, typename internal::traits<_MatrixType>::StorageKind > Base;
    typedef typename internal::traits<TriangularView>::Scalar Scalar;
    typedef _MatrixType MatrixType;

  protected:
    typedef typename internal::traits<TriangularView>::MatrixTypeNested MatrixTypeNested;
    typedef typename internal::traits<TriangularView>::MatrixTypeNestedNonRef MatrixTypeNestedNonRef;

    typedef typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type MatrixConjugateReturnType;
    typedef TriangularView<typename internal::add_const<MatrixType>::type, _Mode> ConstTriangularView;

  public:

    typedef typename internal::traits<TriangularView>::StorageKind StorageKind;
    typedef typename internal::traits<TriangularView>::MatrixTypeNestedCleaned NestedExpression;

    enum {
      Mode = _Mode,
      Flags = internal::traits<TriangularView>::Flags,
      TransposeMode = (Mode & Upper ? Lower : 0)
                    | (Mode & Lower ? Upper : 0)
                    | (Mode & (UnitDiag))
                    | (Mode & (ZeroDiag)),
      IsVectorAtCompileTime = false
    };

    EIGEN_DEVICE_FUNC
    explicit inline TriangularView(MatrixType& matrix) : m_matrix(matrix)
    {}

    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(TriangularView)

    /** \copydoc EigenBase::rows() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    /** \copydoc EigenBase::cols() */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

    /** \returns a const reference to the nested expression */
    EIGEN_DEVICE_FUNC
    const NestedExpression& nestedExpression() const { return m_matrix; }

    /** \returns a reference to the nested expression */
    EIGEN_DEVICE_FUNC
    NestedExpression& nestedExpression() { return m_matrix; }

    typedef TriangularView<const MatrixConjugateReturnType,Mode> ConjugateReturnType;
    /** \sa MatrixBase::conjugate() const */
    EIGEN_DEVICE_FUNC
    inline const ConjugateReturnType conjugate() const
    { return ConjugateReturnType(m_matrix.conjugate()); }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstTriangularView>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstTriangularView>::type ReturnType;
      return ReturnType(m_matrix.template conjugateIf<Cond>());
    }

    typedef TriangularView<const typename MatrixType::AdjointReturnType,TransposeMode> AdjointReturnType;
    /** \sa MatrixBase::adjoint() const */
    EIGEN_DEVICE_FUNC
    inline const AdjointReturnType adjoint() const
    { return AdjointReturnType(m_matrix.adjoint()); }

    typedef TriangularView<typename MatrixType::TransposeReturnType,TransposeMode> TransposeReturnType;
     /** \sa MatrixBase::transpose() */
    EIGEN_DEVICE_FUNC
    inline TransposeReturnType transpose()
    {
      EIGEN_STATIC_ASSERT_LVALUE(MatrixType)
      typename MatrixType::TransposeReturnType tmp(m_matrix);
      return TransposeReturnType(tmp);
    }

    typedef TriangularView<const typename MatrixType::ConstTransposeReturnType,TransposeMode> ConstTransposeReturnType;
    /** \sa MatrixBase::transpose() const */
    EIGEN_DEVICE_FUNC
    inline const ConstTransposeReturnType transpose() const
    {
      return ConstTransposeReturnType(m_matrix.transpose());
    }

    template<typename Other>
    EIGEN_DEVICE_FUNC
    inline const Solve<TriangularView, Other>
    solve(const MatrixBase<Other>& other) const
    { return Solve<TriangularView, Other>(*this, other.derived()); }

  // workaround MSVC ICE
  #if EIGEN_COMP_MSVC
    template<int Side, typename Other>
    EIGEN_DEVICE_FUNC
    inline const internal::triangular_solve_retval<Side,TriangularView, Other>
    solve(const MatrixBase<Other>& other) const
    { return Base::template solve<Side>(other); }
  #else
    using Base::solve;
  #endif

    /** \returns a selfadjoint view of the referenced triangular part which must be either \c #Upper or \c #Lower.
      *
      * This is a shortcut for \code this->nestedExpression().selfadjointView<(*this)::Mode>() \endcode
      * \sa MatrixBase::selfadjointView() */
    EIGEN_DEVICE_FUNC
    SelfAdjointView<MatrixTypeNestedNonRef,Mode> selfadjointView()
    {
      EIGEN_STATIC_ASSERT((Mode&(UnitDiag|ZeroDiag))==0,PROGRAMMING_ERROR);
      return SelfAdjointView<MatrixTypeNestedNonRef,Mode>(m_matrix);
    }

    /** This is the const version of selfadjointView() */
    EIGEN_DEVICE_FUNC
    const SelfAdjointView<MatrixTypeNestedNonRef,Mode> selfadjointView() const
    {
      EIGEN_STATIC_ASSERT((Mode&(UnitDiag|ZeroDiag))==0,PROGRAMMING_ERROR);
      return SelfAdjointView<MatrixTypeNestedNonRef,Mode>(m_matrix);
    }


    /** \returns the determinant of the triangular matrix
      * \sa MatrixBase::determinant() */
    EIGEN_DEVICE_FUNC
    Scalar determinant() const
    {
      if (Mode & UnitDiag)
        return 1;
      else if (Mode & ZeroDiag)
        return 0;
      else
        return m_matrix.diagonal().prod();
    }

  protected:

    MatrixTypeNested m_matrix;
};

/** \ingroup Core_Module
  *
  * \brief Base class for a triangular part in a \b dense matrix
  *
  * This class is an abstract base class of class TriangularView, and objects of type TriangularViewImpl cannot be instantiated.
  * It extends class TriangularView with additional methods which available for dense expressions only.
  *
  * \sa class TriangularView, MatrixBase::triangularView()
  */
template<typename _MatrixType, unsigned int _Mode> class TriangularViewImpl<_MatrixType,_Mode,Dense>
  : public TriangularBase<TriangularView<_MatrixType, _Mode> >
{
  public:

    typedef TriangularView<_MatrixType, _Mode> TriangularViewType;
    typedef TriangularBase<TriangularViewType> Base;
    typedef typename internal::traits<TriangularViewType>::Scalar Scalar;

    typedef _MatrixType MatrixType;
    typedef typename MatrixType::PlainObject DenseMatrixType;
    typedef DenseMatrixType PlainObject;

  public:
    using Base::evalToLazy;
    using Base::derived;

    typedef typename internal::traits<TriangularViewType>::StorageKind StorageKind;

    enum {
      Mode = _Mode,
      Flags = internal::traits<TriangularViewType>::Flags
    };

    /** \returns the outer-stride of the underlying dense matrix
      * \sa DenseCoeffsBase::outerStride() */
    EIGEN_DEVICE_FUNC
    inline Index outerStride() const { return derived().nestedExpression().outerStride(); }
    /** \returns the inner-stride of the underlying dense matrix
      * \sa DenseCoeffsBase::innerStride() */
    EIGEN_DEVICE_FUNC
    inline Index innerStride() const { return derived().nestedExpression().innerStride(); }

    /** \sa MatrixBase::operator+=() */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator+=(const DenseBase<Other>& other) {
      internal::call_assignment_no_alias(derived(), other.derived(), internal::add_assign_op<Scalar,typename Other::Scalar>());
      return derived();
    }
    /** \sa MatrixBase::operator-=() */
    template<typename Other>
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator-=(const DenseBase<Other>& other) {
      internal::call_assignment_no_alias(derived(), other.derived(), internal::sub_assign_op<Scalar,typename Other::Scalar>());
      return derived();
    }

    /** \sa MatrixBase::operator*=() */
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator*=(const typename internal::traits<MatrixType>::Scalar& other) { return *this = derived().nestedExpression() * other; }
    /** \sa DenseBase::operator/=() */
    EIGEN_DEVICE_FUNC
    TriangularViewType&  operator/=(const typename internal::traits<MatrixType>::Scalar& other) { return *this = derived().nestedExpression() / other; }

    /** \sa MatrixBase::fill() */
    EIGEN_DEVICE_FUNC
    void fill(const Scalar& value) { setConstant(value); }
    /** \sa MatrixBase::setConstant() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setConstant(const Scalar& value)
    { return *this = MatrixType::Constant(derived().rows(), derived().cols(), value); }
    /** \sa MatrixBase::setZero() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setZero() { return setConstant(Scalar(0)); }
    /** \sa MatrixBase::setOnes() */
    EIGEN_DEVICE_FUNC
    TriangularViewType& setOnes() { return setConstant(Scalar(1)); }

    /** \sa MatrixBase::coeff()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar coeff(Index row, Index col) const
    {
      Base::check_coordinates_internal(row, col);
      return derived().nestedExpression().coeff(row, col);
    }

    /** \sa MatrixBase::coeffRef()
      * \warning the coordinates must fit into the referenced triangular part
      */
    EIGEN_DEVICE_FUNC
    inline Scalar& coeffRef(Index row, Index col)
    {
      EIGEN_STATIC_ASSERT_LVALUE(TriangularViewType);
      Base::check_coordinates_internal(row, col);
      return derived().nestedExpression().coeffRef(row, col);
    }

    /** Assigns a triangular matrix to a triangular part of a dense matrix */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const TriangularBase<OtherDerived>& other);

    /** Shortcut for\code *this = other.other.triangularView<(*this)::Mode>() \endcode */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const MatrixBase<OtherDerived>& other);

#ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC
    TriangularViewType& operator=(const TriangularViewImpl& other)
    { return *this = other.derived().nestedExpression(); }

    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void lazyAssign(const TriangularBase<OtherDerived>& other);

    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void lazyAssign(const MatrixBase<OtherDerived>& other);
#endif

    /** Efficient triangular matrix times vector/matrix product */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const Product<TriangularViewType,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<TriangularViewType,OtherDerived>(derived(), rhs.derived());
    }

    /** Efficient vector/matrix times triangular matrix product */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC
    const Product<OtherDerived,TriangularViewType>
    operator*(const MatrixBase<OtherDerived>& lhs, const TriangularViewImpl& rhs)
    {
      return Product<OtherDerived,TriangularViewType>(lhs.derived(),rhs.derived());
    }

    /** \returns the product of the inverse of \c *this with \a other, \a *this being triangular.
      *
      * This function computes the inverse-matrix matrix product inverse(\c *this) * \a other if
      * \a Side==OnTheLeft (the default), or the right-inverse-multiply  \a other * inverse(\c *this) if
      * \a Side==OnTheRight.
      *
      * Note that the template parameter \c Side can be omitted, in which case \c Side==OnTheLeft
      *
      * The matrix \c *this must be triangular and invertible (i.e., all the coefficients of the
      * diagonal must be non zero). It works as a forward (resp. backward) substitution if \c *this
      * is an upper (resp. lower) triangular matrix.
      *
      * Example: \include Triangular_solve.cpp
      * Output: \verbinclude Triangular_solve.out
      *
      * This function returns an expression of the inverse-multiply and can works in-place if it is assigned
      * to the same matrix or vector \a other.
      *
      * For users coming from BLAS, this function (and more specifically solveInPlace()) offer
      * all the operations supported by the \c *TRSV and \c *TRSM BLAS routines.
      *
      * \sa TriangularView::solveInPlace()
      */
    template<int Side, typename Other>
    inline const internal::triangular_solve_retval<Side,TriangularViewType, Other>
    solve(const MatrixBase<Other>& other) const;

    /** "in-place" version of TriangularView::solve() where the result is written in \a other
      *
      * \warning The parameter is only marked 'const' to make the C++ compiler accept a temporary expression here.
      * This function will const_cast it, so constness isn't honored here.
      *
      * Note that the template parameter \c Side can be omitted, in which case \c Side==OnTheLeft
      *
      * See TriangularView:solve() for the details.
      */
    template<int Side, typename OtherDerived>
    EIGEN_DEVICE_FUNC
    void solveInPlace(const MatrixBase<OtherDerived>& other) const;

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    void solveInPlace(const MatrixBase<OtherDerived>& other) const
    { return solveInPlace<OnTheLeft>(other); }

    /** Swaps the coefficients of the common triangular parts of two matrices */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
#ifdef EIGEN_PARSED_BY_DOXYGEN
    void swap(TriangularBase<OtherDerived> &other)
#else
    void swap(TriangularBase<OtherDerived> const & other)
#endif
    {
      EIGEN_STATIC_ASSERT_LVALUE(OtherDerived);
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    /** Shortcut for \code (*this).swap(other.triangularView<(*this)::Mode>()) \endcode */
    template<typename OtherDerived>
    /** \deprecated */
    EIGEN_DEPRECATED EIGEN_DEVICE_FUNC
    void swap(MatrixBase<OtherDerived> const & other)
    {
      EIGEN_STATIC_ASSERT_LVALUE(OtherDerived);
      call_assignment(derived(), other.const_cast_derived(), internal::swap_assign_op<Scalar>());
    }

    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _solve_impl(const RhsType &rhs, DstType &dst) const {
      if(!internal::is_same_dense(dst,rhs))
        dst = rhs;
      this->solveInPlace(dst);
    }

    template<typename ProductType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TriangularViewType& _assignProduct(const ProductType& prod, const Scalar& alpha, bool beta);
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TriangularViewImpl)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TriangularViewImpl)

};

/***************************************************************************
* Implementation of triangular evaluation/assignment
***************************************************************************/

#ifndef EIGEN_PARSED_BY_DOXYGEN
// FIXME should we keep that possibility
template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline TriangularView<MatrixType, Mode>&
TriangularViewImpl<MatrixType, Mode, Dense>::operator=(const MatrixBase<OtherDerived>& other)
{
  internal::call_assignment_no_alias(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

// FIXME should we keep that possibility
template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType, Mode, Dense>::lazyAssign(const MatrixBase<OtherDerived>& other)
{
  internal::call_assignment_no_alias(derived(), other.template triangularView<Mode>());
}



template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline TriangularView<MatrixType, Mode>&
TriangularViewImpl<MatrixType, Mode, Dense>::operator=(const TriangularBase<OtherDerived>& other)
{
  eigen_assert(Mode == int(OtherDerived::Mode));
  internal::call_assignment(derived(), other.derived());
  return derived();
}

template<typename MatrixType, unsigned int Mode>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC void TriangularViewImpl<MatrixType, Mode, Dense>::lazyAssign(const TriangularBase<OtherDerived>& other)
{
  eigen_assert(Mode == int(OtherDerived::Mode));
  internal::call_assignment_no_alias(derived(), other.derived());
}
#endif

/***************************************************************************
* Implementation of TriangularBase methods
***************************************************************************/

/** Assigns a triangular or selfadjoint matrix to a dense matrix.
  * If the matrix is triangular, the opposite part is set to zero. */
template<typename Derived>
template<typename DenseDerived>
EIGEN_DEVICE_FUNC void TriangularBase<Derived>::evalTo(MatrixBase<DenseDerived> &other) const
{
  evalToLazy(other.derived());
}

/***************************************************************************
* Implementation of TriangularView methods
***************************************************************************/

/***************************************************************************
* Implementation of MatrixBase methods
***************************************************************************/

/**
  * \returns an expression of a triangular view extracted from the current matrix
  *
  * The parameter \a Mode can have the following values: \c #Upper, \c #StrictlyUpper, \c #UnitUpper,
  * \c #Lower, \c #StrictlyLower, \c #UnitLower.
  *
  * Example: \include MatrixBase_triangularView.cpp
  * Output: \verbinclude MatrixBase_triangularView.out
  *
  * \sa class TriangularView
  */
template<typename Derived>
template<unsigned int Mode>
EIGEN_DEVICE_FUNC
typename MatrixBase<Derived>::template TriangularViewReturnType<Mode>::Type
MatrixBase<Derived>::triangularView()
{
  return typename TriangularViewReturnType<Mode>::Type(derived());
}

/** This is the const version of MatrixBase::triangularView() */
template<typename Derived>
template<unsigned int Mode>
EIGEN_DEVICE_FUNC
typename MatrixBase<Derived>::template ConstTriangularViewReturnType<Mode>::Type
MatrixBase<Derived>::triangularView() const
{
  return typename ConstTriangularViewReturnType<Mode>::Type(derived());
}

/** \returns true if *this is approximately equal to an upper triangular matrix,
  *          within the precision given by \a prec.
  *
  * \sa isLowerTriangular()
  */
template<typename Derived>
bool MatrixBase<Derived>::isUpperTriangular(const RealScalar& prec) const
{
  RealScalar maxAbsOnUpperPart = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
  {
    Index maxi = numext::mini(j, rows()-1);
    for(Index i = 0; i <= maxi; ++i)
    {
      RealScalar absValue = numext::abs(coeff(i,j));
      if(absValue > maxAbsOnUpperPart) maxAbsOnUpperPart = absValue;
    }
  }
  RealScalar threshold = maxAbsOnUpperPart * prec;
  for(Index j = 0; j < cols(); ++j)
    for(Index i = j+1; i < rows(); ++i)
      if(numext::abs(coeff(i, j)) > threshold) return false;
  return true;
}

/** \returns true if *this is approximately equal to a lower triangular matrix,
  *          within the precision given by \a prec.
  *
  * \sa isUpperTriangular()
  */
template<typename Derived>
bool MatrixBase<Derived>::isLowerTriangular(const RealScalar& prec) const
{
  RealScalar maxAbsOnLowerPart = static_cast<RealScalar>(-1);
  for(Index j = 0; j < cols(); ++j)
    for(Index i = j; i < rows(); ++i)
    {
      RealScalar absValue = numext::abs(coeff(i,j));
      if(absValue > maxAbsOnLowerPart) maxAbsOnLowerPart = absValue;
    }
  RealScalar threshold = maxAbsOnLowerPart * prec;
  for(Index j = 1; j < cols(); ++j)
  {
    Index maxi = numext::mini(j, rows()-1);
    for(Index i = 0; i < maxi; ++i)
      if(numext::abs(coeff(i, j)) > threshold) return false;
  }
  return true;
}


/***************************************************************************
****************************************************************************
* Evaluators and Assignment of triangular expressions
***************************************************************************
***************************************************************************/

namespace internal {


// TODO currently a triangular expression has the form TriangularView<.,.>
//      in the future triangular-ness should be defined by the expression traits
//      such that Transpose<TriangularView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<TriangularView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef typename glue_shapes<typename evaluator_traits<MatrixType>::Shape, TriangularShape>::type Shape;
};

template<typename MatrixType, unsigned int Mode>
struct unary_evaluator<TriangularView<MatrixType,Mode>, IndexBased>
 : evaluator<typename internal::remove_all<MatrixType>::type>
{
  typedef TriangularView<MatrixType,Mode> XprType;
  typedef evaluator<typename internal::remove_all<MatrixType>::type> Base;
  EIGEN_DEVICE_FUNC
  unary_evaluator(const XprType &xpr) : Base(xpr.nestedExpression()) {}
};

// Additional assignment kinds:
struct Triangular2Triangular    {};
struct Triangular2Dense         {};
struct Dense2Triangular         {};


template<typename Kernel, unsigned int Mode, int UnrollCount, bool ClearOpposite> struct triangular_assignment_loop;


/** \internal Specialization of the dense assignment kernel for triangular matrices.
  * The main difference is that the triangular, diagonal, and opposite parts are processed through three different functions.
  * \tparam UpLo must be either Lower or Upper
  * \tparam Mode must be either 0, UnitDiag, ZeroDiag, or SelfAdjoint
  */
template<int UpLo, int Mode, int SetOpposite, typename DstEvaluatorTypeT, typename SrcEvaluatorTypeT, typename Functor, int Version = Specialized>
class triangular_dense_assignment_kernel : public generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version>
{
protected:
  typedef generic_dense_assignment_kernel<DstEvaluatorTypeT, SrcEvaluatorTypeT, Functor, Version> Base;
  typedef typename Base::DstXprType DstXprType;
  typedef typename Base::SrcXprType SrcXprType;
  using Base::m_dst;
  using Base::m_src;
  using Base::m_functor;
public:

  typedef typename Base::DstEvaluatorType DstEvaluatorType;
  typedef typename Base::SrcEvaluatorType SrcEvaluatorType;
  typedef typename Base::Scalar Scalar;
  typedef typename Base::AssignmentTraits AssignmentTraits;


  EIGEN_DEVICE_FUNC triangular_dense_assignment_kernel(DstEvaluatorType &dst, const SrcEvaluatorType &src, const Functor &func, DstXprType& dstExpr)
    : Base(dst, src, func, dstExpr)
  {}

#ifdef EIGEN_INTERNAL_DEBUGGING
  EIGEN_DEVICE_FUNC void assignCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    Base::assignCoeff(row,col);
  }
#else
  using Base::assignCoeff;
#endif

  EIGEN_DEVICE_FUNC void assignDiagonalCoeff(Index id)
  {
         if(Mode==UnitDiag && SetOpposite) m_functor.assignCoeff(m_dst.coeffRef(id,id), Scalar(1));
    else if(Mode==ZeroDiag && SetOpposite) m_functor.assignCoeff(m_dst.coeffRef(id,id), Scalar(0));
    else if(Mode==0)                       Base::assignCoeff(id,id);
  }

  EIGEN_DEVICE_FUNC void assignOppositeCoeff(Index row, Index col)
  {
    eigen_internal_assert(row!=col);
    if(SetOpposite)
      m_functor.assignCoeff(m_dst.coeffRef(row,col), Scalar(0));
  }
};

template<int Mode, bool SetOpposite, typename DstXprType, typename SrcXprType, typename Functor>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_triangular_assignment_loop(DstXprType& dst, const SrcXprType& src, const Functor &func)
{
  typedef evaluator<DstXprType> DstEvaluatorType;
  typedef evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  Index dstRows = src.rows();
  Index dstCols = src.cols();
  if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
    dst.resize(dstRows, dstCols);
  DstEvaluatorType dstEvaluator(dst);

  typedef triangular_dense_assignment_kernel< Mode&(Lower|Upper),Mode&(UnitDiag|ZeroDiag|SelfAdjoint),SetOpposite,
                                              DstEvaluatorType,SrcEvaluatorType,Functor> Kernel;
  Kernel kernel(dstEvaluator, srcEvaluator, func, dst.const_cast_derived());

  enum {
      unroll = DstXprType::SizeAtCompileTime != Dynamic
            && SrcEvaluatorType::CoeffReadCost < HugeCost
            && DstXprType::SizeAtCompileTime * (int(DstEvaluatorType::CoeffReadCost) + int(SrcEvaluatorType::CoeffReadCost)) / 2 <= EIGEN_UNROLLING_LIMIT
    };

  triangular_assignment_loop<Kernel, Mode, unroll ? int(DstXprType::SizeAtCompileTime) : Dynamic, SetOpposite>::run(kernel);
}

template<int Mode, bool SetOpposite, typename DstXprType, typename SrcXprType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
void call_triangular_assignment_loop(DstXprType& dst, const SrcXprType& src)
{
  call_triangular_assignment_loop<Mode,SetOpposite>(dst, src, internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>());
}

template<> struct AssignmentKind<TriangularShape,TriangularShape> { typedef Triangular2Triangular Kind; };
template<> struct AssignmentKind<DenseShape,TriangularShape>      { typedef Triangular2Dense      Kind; };
template<> struct AssignmentKind<TriangularShape,DenseShape>      { typedef Dense2Triangular      Kind; };


template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Triangular2Triangular>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    eigen_assert(int(DstXprType::Mode) == int(SrcXprType::Mode));

    call_triangular_assignment_loop<DstXprType::Mode, false>(dst, src, func);
  }
};

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Triangular2Dense>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    call_triangular_assignment_loop<SrcXprType::Mode, (int(SrcXprType::Mode) & int(SelfAdjoint)) == 0>(dst, src, func);
  }
};

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Dense2Triangular>
{
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    call_triangular_assignment_loop<DstXprType::Mode, false>(dst, src, func);
  }
};


template<typename Kernel, unsigned int Mode, int UnrollCount, bool SetOpposite>
struct triangular_assignment_loop
{
  // FIXME: this is not very clean, perhaps this information should be provided by the kernel?
  typedef typename Kernel::DstEvaluatorType DstEvaluatorType;
  typedef typename DstEvaluatorType::XprType DstXprType;

  enum {
    col = (UnrollCount-1) / DstXprType::RowsAtCompileTime,
    row = (UnrollCount-1) % DstXprType::RowsAtCompileTime
  };

  typedef typename Kernel::Scalar Scalar;

  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &kernel)
  {
    triangular_assignment_loop<Kernel, Mode, UnrollCount-1, SetOpposite>::run(kernel);

    if(row==col)
      kernel.assignDiagonalCoeff(row);
    else if( ((Mode&Lower) && row>col) || ((Mode&Upper) && row<col) )
      kernel.assignCoeff(row,col);
    else if(SetOpposite)
      kernel.assignOppositeCoeff(row,col);
  }
};

// prevent buggy user code from causing an infinite recursion
template<typename Kernel, unsigned int Mode, bool SetOpposite>
struct triangular_assignment_loop<Kernel, Mode, 0, SetOpposite>
{
  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &) {}
};



// TODO: experiment with a recursive assignment procedure splitting the current
//       triangular part into one rectangular and two triangular parts.


template<typename Kernel, unsigned int Mode, bool SetOpposite>
struct triangular_assignment_loop<Kernel, Mode, Dynamic, SetOpposite>
{
  typedef typename Kernel::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  static inline void run(Kernel &kernel)
  {
    for(Index j = 0; j < kernel.cols(); ++j)
    {
      Index maxi = numext::mini(j, kernel.rows());
      Index i = 0;
      if (((Mode&Lower) && SetOpposite) || (Mode&Upper))
      {
        for(; i < maxi; ++i)
          if(Mode&Upper) kernel.assignCoeff(i, j);
          else           kernel.assignOppositeCoeff(i, j);
      }
      else
        i = maxi;

      if(i<kernel.rows()) // then i==j
        kernel.assignDiagonalCoeff(i++);

      if (((Mode&Upper) && SetOpposite) || (Mode&Lower))
      {
        for(; i < kernel.rows(); ++i)
          if(Mode&Lower) kernel.assignCoeff(i, j);
          else           kernel.assignOppositeCoeff(i, j);
      }
    }
  }
};

} // end namespace internal

/** Assigns a triangular or selfadjoint matrix to a dense matrix.
  * If the matrix is triangular, the opposite part is set to zero. */
template<typename Derived>
template<typename DenseDerived>
EIGEN_DEVICE_FUNC void TriangularBase<Derived>::evalToLazy(MatrixBase<DenseDerived> &other) const
{
  other.derived().resize(this->rows(), this->cols());
  internal::call_triangular_assignment_loop<Derived::Mode, (int(Derived::Mode) & int(SelfAdjoint)) == 0 /* SetOpposite */>(other.derived(), derived().nestedExpression());
}

namespace internal {

// Triangular = Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst._assignProduct(src, Scalar(1), false);
  }
};

// Triangular += Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::add_assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    dst._assignProduct(src, Scalar(1), true);
  }
};

// Triangular -= Product
template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar>
struct Assignment<DstXprType, Product<Lhs,Rhs,DefaultProduct>, internal::sub_assign_op<Scalar,typename Product<Lhs,Rhs,DefaultProduct>::Scalar>, Dense2Triangular>
{
  typedef Product<Lhs,Rhs,DefaultProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<Scalar,typename SrcXprType::Scalar> &)
  {
    dst._assignProduct(src, Scalar(-1), true);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULARMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/VectorBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_VECTORBLOCK_H
#define EIGEN_VECTORBLOCK_H

namespace Eigen { 

namespace internal {
template<typename VectorType, int Size>
struct traits<VectorBlock<VectorType, Size> >
  : public traits<Block<VectorType,
                     traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     traits<VectorType>::Flags & RowMajorBit ? Size : 1> >
{
};
}

/** \class VectorBlock
  * \ingroup Core_Module
  *
  * \brief Expression of a fixed-size or dynamic-size sub-vector
  *
  * \tparam VectorType the type of the object in which we are taking a sub-vector
  * \tparam Size size of the sub-vector we are taking at compile time (optional)
  *
  * This class represents an expression of either a fixed-size or dynamic-size sub-vector.
  * It is the return type of DenseBase::segment(Index,Index) and DenseBase::segment<int>(Index) and
  * most of the time this is the only way it is used.
  *
  * However, if you want to directly manipulate sub-vector expressions,
  * for instance if you want to write a function returning such an expression, you
  * will need to use this class.
  *
  * Here is an example illustrating the dynamic case:
  * \include class_VectorBlock.cpp
  * Output: \verbinclude class_VectorBlock.out
  *
  * \note Even though this expression has dynamic size, in the case where \a VectorType
  * has fixed size, this expression inherits a fixed maximal size which means that evaluating
  * it does not cause a dynamic memory allocation.
  *
  * Here is an example illustrating the fixed-size case:
  * \include class_FixedVectorBlock.cpp
  * Output: \verbinclude class_FixedVectorBlock.out
  *
  * \sa class Block, DenseBase::segment(Index,Index,Index,Index), DenseBase::segment(Index,Index)
  */
template<typename VectorType, int Size> class VectorBlock
  : public Block<VectorType,
                     internal::traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     internal::traits<VectorType>::Flags & RowMajorBit ? Size : 1>
{
    typedef Block<VectorType,
                     internal::traits<VectorType>::Flags & RowMajorBit ? 1 : Size,
                     internal::traits<VectorType>::Flags & RowMajorBit ? Size : 1> Base;
    enum {
      IsColVector = !(internal::traits<VectorType>::Flags & RowMajorBit)
    };
  public:
    EIGEN_DENSE_PUBLIC_INTERFACE(VectorBlock)

    using Base::operator=;

    /** Dynamic-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    VectorBlock(VectorType& vector, Index start, Index size)
      : Base(vector,
             IsColVector ? start : 0, IsColVector ? 0 : start,
             IsColVector ? size  : 1, IsColVector ? 1 : size)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorBlock);
    }

    /** Fixed-size constructor
      */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    VectorBlock(VectorType& vector, Index start)
      : Base(vector, IsColVector ? start : 0, IsColVector ? 0 : start)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(VectorBlock);
    }
};


} // end namespace Eigen

#endif // EIGEN_VECTORBLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/VectorwiseOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIAL_REDUX_H
#define EIGEN_PARTIAL_REDUX_H

namespace Eigen {

/** \class PartialReduxExpr
  * \ingroup Core_Module
  *
  * \brief Generic expression of a partially reduxed matrix
  *
  * \tparam MatrixType the type of the matrix we are applying the redux operation
  * \tparam MemberOp type of the member functor
  * \tparam Direction indicates the direction of the redux (#Vertical or #Horizontal)
  *
  * This class represents an expression of a partial redux operator of a matrix.
  * It is the return type of some VectorwiseOp functions,
  * and most of the time this is the only way it is used.
  *
  * \sa class VectorwiseOp
  */

template< typename MatrixType, typename MemberOp, int Direction>
class PartialReduxExpr;

namespace internal {
template<typename MatrixType, typename MemberOp, int Direction>
struct traits<PartialReduxExpr<MatrixType, MemberOp, Direction> >
 : traits<MatrixType>
{
  typedef typename MemberOp::result_type Scalar;
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename traits<MatrixType>::XprKind XprKind;
  typedef typename MatrixType::Scalar InputScalar;
  enum {
    RowsAtCompileTime = Direction==Vertical   ? 1 : MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = Direction==Horizontal ? 1 : MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = Direction==Vertical   ? 1 : MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = Direction==Horizontal ? 1 : MatrixType::MaxColsAtCompileTime,
    Flags = RowsAtCompileTime == 1 ? RowMajorBit : 0,
    TraversalSize = Direction==Vertical ? MatrixType::RowsAtCompileTime :  MatrixType::ColsAtCompileTime
  };
};
}

template< typename MatrixType, typename MemberOp, int Direction>
class PartialReduxExpr : public internal::dense_xpr_base< PartialReduxExpr<MatrixType, MemberOp, Direction> >::type,
                         internal::no_assignment_operator
{
  public:

    typedef typename internal::dense_xpr_base<PartialReduxExpr>::type Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(PartialReduxExpr)

    EIGEN_DEVICE_FUNC
    explicit PartialReduxExpr(const MatrixType& mat, const MemberOp& func = MemberOp())
      : m_matrix(mat), m_functor(func) {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return (Direction==Vertical   ? 1 : m_matrix.rows()); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return (Direction==Horizontal ? 1 : m_matrix.cols()); }

    EIGEN_DEVICE_FUNC
    typename MatrixType::Nested nestedExpression() const { return m_matrix; }

    EIGEN_DEVICE_FUNC
    const MemberOp& functor() const { return m_functor; }

  protected:
    typename MatrixType::Nested m_matrix;
    const MemberOp m_functor;
};

template<typename A,typename B> struct partial_redux_dummy_func;

#define EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(MEMBER,COST,VECTORIZABLE,BINARYOP)                \
  template <typename ResultType,typename Scalar>                                                            \
  struct member_##MEMBER {                                                                  \
    EIGEN_EMPTY_STRUCT_CTOR(member_##MEMBER)                                                \
    typedef ResultType result_type;                                                         \
    typedef BINARYOP<Scalar,Scalar> BinaryOp;   \
    template<int Size> struct Cost { enum { value = COST }; };             \
    enum { Vectorizable = VECTORIZABLE };                                                   \
    template<typename XprType>                                                              \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                   \
    ResultType operator()(const XprType& mat) const                                         \
    { return mat.MEMBER(); }                                                                \
    BinaryOp binaryFunc() const { return BinaryOp(); }                                      \
  }

#define EIGEN_MEMBER_FUNCTOR(MEMBER,COST) \
  EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(MEMBER,COST,0,partial_redux_dummy_func)

namespace internal {

EIGEN_MEMBER_FUNCTOR(norm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(stableNorm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(blueNorm, (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(hypotNorm, (Size-1) * functor_traits<scalar_hypot_op<Scalar> >::Cost );
EIGEN_MEMBER_FUNCTOR(all, (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(any, (Size-1)*NumTraits<Scalar>::AddCost);
EIGEN_MEMBER_FUNCTOR(count, (Size-1)*NumTraits<Scalar>::AddCost);

EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(sum, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_sum_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(minCoeff, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_min_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(maxCoeff, (Size-1)*NumTraits<Scalar>::AddCost, 1, internal::scalar_max_op);
EIGEN_MAKE_PARTIAL_REDUX_FUNCTOR(prod, (Size-1)*NumTraits<Scalar>::MulCost, 1, internal::scalar_product_op);

template <int p, typename ResultType,typename Scalar>
struct member_lpnorm {
  typedef ResultType result_type;
  enum { Vectorizable = 0 };
  template<int Size> struct Cost
  { enum { value = (Size+5) * NumTraits<Scalar>::MulCost + (Size-1)*NumTraits<Scalar>::AddCost }; };
  EIGEN_DEVICE_FUNC member_lpnorm() {}
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline ResultType operator()(const XprType& mat) const
  { return mat.template lpNorm<p>(); }
};

template <typename BinaryOpT, typename Scalar>
struct member_redux {
  typedef BinaryOpT BinaryOp;
  typedef typename result_of<
                     BinaryOp(const Scalar&,const Scalar&)
                   >::type  result_type;

  enum { Vectorizable = functor_traits<BinaryOp>::PacketAccess };
  template<int Size> struct Cost { enum { value = (Size-1) * functor_traits<BinaryOp>::Cost }; };
  EIGEN_DEVICE_FUNC explicit member_redux(const BinaryOp func) : m_functor(func) {}
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline result_type operator()(const DenseBase<Derived>& mat) const
  { return mat.redux(m_functor); }
  const BinaryOp& binaryFunc() const { return m_functor; }
  const BinaryOp m_functor;
};
}

/** \class VectorwiseOp
  * \ingroup Core_Module
  *
  * \brief Pseudo expression providing broadcasting and partial reduction operations
  *
  * \tparam ExpressionType the type of the object on which to do partial reductions
  * \tparam Direction indicates whether to operate on columns (#Vertical) or rows (#Horizontal)
  *
  * This class represents a pseudo expression with broadcasting and partial reduction features.
  * It is the return type of DenseBase::colwise() and DenseBase::rowwise()
  * and most of the time this is the only way it is explicitly used.
  *
  * To understand the logic of rowwise/colwise expression, let's consider a generic case `A.colwise().foo()`
  * where `foo` is any method of `VectorwiseOp`. This expression is equivalent to applying `foo()` to each
  * column of `A` and then re-assemble the outputs in a matrix expression:
  * \code [A.col(0).foo(), A.col(1).foo(), ..., A.col(A.cols()-1).foo()] \endcode
  *
  * Example: \include MatrixBase_colwise.cpp
  * Output: \verbinclude MatrixBase_colwise.out
  *
  * The begin() and end() methods are obviously exceptions to the previous rule as they
  * return STL-compatible begin/end iterators to the rows or columns of the nested expression.
  * Typical use cases include for-range-loop and calls to STL algorithms:
  *
  * Example: \include MatrixBase_colwise_iterator_cxx11.cpp
  * Output: \verbinclude MatrixBase_colwise_iterator_cxx11.out
  *
  * For a partial reduction on an empty input, some rules apply.
  * For the sake of clarity, let's consider a vertical reduction:
  *   - If the number of columns is zero, then a 1x0 row-major vector expression is returned.
  *   - Otherwise, if the number of rows is zero, then
  *       - a row vector of zeros is returned for sum-like reductions (sum, squaredNorm, norm, etc.)
  *       - a row vector of ones is returned for a product reduction (e.g., <code>MatrixXd(n,0).colwise().prod()</code>)
  *       - an assert is triggered for all other reductions (minCoeff,maxCoeff,redux(bin_op))
  *
  * \sa DenseBase::colwise(), DenseBase::rowwise(), class PartialReduxExpr
  */
template<typename ExpressionType, int Direction> class VectorwiseOp
{
  public:

    typedef typename ExpressionType::Scalar Scalar;
    typedef typename ExpressionType::RealScalar RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    typedef typename internal::ref_selector<ExpressionType>::non_const_type ExpressionTypeNested;
    typedef typename internal::remove_all<ExpressionTypeNested>::type ExpressionTypeNestedCleaned;

    template<template<typename OutScalar,typename InputScalar> class Functor,
                      typename ReturnScalar=Scalar> struct ReturnType
    {
      typedef PartialReduxExpr<ExpressionType,
                               Functor<ReturnScalar,Scalar>,
                               Direction
                              > Type;
    };

    template<typename BinaryOp> struct ReduxReturnType
    {
      typedef PartialReduxExpr<ExpressionType,
                               internal::member_redux<BinaryOp,Scalar>,
                               Direction
                              > Type;
    };

    enum {
      isVertical   = (Direction==Vertical) ? 1 : 0,
      isHorizontal = (Direction==Horizontal) ? 1 : 0
    };

  protected:

    template<typename OtherDerived> struct ExtendedType {
      typedef Replicate<OtherDerived,
                        isVertical   ? 1 : ExpressionType::RowsAtCompileTime,
                        isHorizontal ? 1 : ExpressionType::ColsAtCompileTime> Type;
    };

    /** \internal
      * Replicates a vector to match the size of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename ExtendedType<OtherDerived>::Type
    extendedTo(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isVertical, OtherDerived::MaxColsAtCompileTime==1),
                          YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED)
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isHorizontal, OtherDerived::MaxRowsAtCompileTime==1),
                          YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED)
      return typename ExtendedType<OtherDerived>::Type
                      (other.derived(),
                       isVertical   ? 1 : m_matrix.rows(),
                       isHorizontal ? 1 : m_matrix.cols());
    }

    template<typename OtherDerived> struct OppositeExtendedType {
      typedef Replicate<OtherDerived,
                        isHorizontal ? 1 : ExpressionType::RowsAtCompileTime,
                        isVertical   ? 1 : ExpressionType::ColsAtCompileTime> Type;
    };

    /** \internal
      * Replicates a vector in the opposite direction to match the size of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    typename OppositeExtendedType<OtherDerived>::Type
    extendedToOpposite(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isHorizontal, OtherDerived::MaxColsAtCompileTime==1),
                          YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED)
      EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(isVertical, OtherDerived::MaxRowsAtCompileTime==1),
                          YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED)
      return typename OppositeExtendedType<OtherDerived>::Type
                      (other.derived(),
                       isHorizontal  ? 1 : m_matrix.rows(),
                       isVertical    ? 1 : m_matrix.cols());
    }

  public:
    EIGEN_DEVICE_FUNC
    explicit inline VectorwiseOp(ExpressionType& matrix) : m_matrix(matrix) {}

    /** \internal */
    EIGEN_DEVICE_FUNC
    inline const ExpressionType& _expression() const { return m_matrix; }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** STL-like <a href="https://en.cppreference.com/w/cpp/named_req/RandomAccessIterator">RandomAccessIterator</a>
      * iterator type over the columns or rows as returned by the begin() and end() methods.
      */
    random_access_iterator_type iterator;
    /** This is the const version of iterator (aka read-only) */
    random_access_iterator_type const_iterator;
    #else
    typedef internal::subvector_stl_iterator<ExpressionType,               DirectionType(Direction)> iterator;
    typedef internal::subvector_stl_iterator<const ExpressionType,         DirectionType(Direction)> const_iterator;
    typedef internal::subvector_stl_reverse_iterator<ExpressionType,       DirectionType(Direction)> reverse_iterator;
    typedef internal::subvector_stl_reverse_iterator<const ExpressionType, DirectionType(Direction)> const_reverse_iterator;
    #endif

    /** returns an iterator to the first row (rowwise) or column (colwise) of the nested expression.
      * \sa end(), cbegin()
      */
    iterator                 begin()       { return iterator      (m_matrix, 0); }
    /** const version of begin() */
    const_iterator           begin() const { return const_iterator(m_matrix, 0); }
    /** const version of begin() */
    const_iterator          cbegin() const { return const_iterator(m_matrix, 0); }

    /** returns a reverse iterator to the last row (rowwise) or column (colwise) of the nested expression.
      * \sa rend(), crbegin()
      */
    reverse_iterator        rbegin()       { return reverse_iterator       (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }
	/** const version of rbegin() */
    const_reverse_iterator  rbegin() const { return const_reverse_iterator (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }
	/** const version of rbegin() */
	const_reverse_iterator crbegin() const { return const_reverse_iterator (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()-1); }

    /** returns an iterator to the row (resp. column) following the last row (resp. column) of the nested expression
      * \sa begin(), cend()
      */
    iterator                 end()         { return iterator      (m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }
    /** const version of end() */
    const_iterator           end()  const  { return const_iterator(m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }
    /** const version of end() */
    const_iterator          cend()  const  { return const_iterator(m_matrix, m_matrix.template subVectors<DirectionType(Direction)>()); }

    /** returns a reverse iterator to the row (resp. column) before the first row (resp. column) of the nested expression
      * \sa begin(), cend()
      */
    reverse_iterator        rend()         { return reverse_iterator       (m_matrix, -1); }
    /** const version of rend() */
    const_reverse_iterator  rend()  const  { return const_reverse_iterator (m_matrix, -1); }
    /** const version of rend() */
    const_reverse_iterator crend()  const  { return const_reverse_iterator (m_matrix, -1); }

    /** \returns a row or column vector expression of \c *this reduxed by \a func
      *
      * The template parameter \a BinaryOp is the type of the functor
      * of the custom redux operator. Note that func must be an associative operator.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \sa class VectorwiseOp, DenseBase::colwise(), DenseBase::rowwise()
      */
    template<typename BinaryOp>
    EIGEN_DEVICE_FUNC
    const typename ReduxReturnType<BinaryOp>::Type
    redux(const BinaryOp& func = BinaryOp()) const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return typename ReduxReturnType<BinaryOp>::Type(_expression(), internal::member_redux<BinaryOp,Scalar>(func));
    }

    typedef typename ReturnType<internal::member_minCoeff>::Type MinCoeffReturnType;
    typedef typename ReturnType<internal::member_maxCoeff>::Type MaxCoeffReturnType;
    typedef PartialReduxExpr<const CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const ExpressionTypeNestedCleaned>,internal::member_sum<RealScalar,RealScalar>,Direction> SquaredNormReturnType;
    typedef CwiseUnaryOp<internal::scalar_sqrt_op<RealScalar>, const SquaredNormReturnType> NormReturnType;
    typedef typename ReturnType<internal::member_blueNorm,RealScalar>::Type BlueNormReturnType;
    typedef typename ReturnType<internal::member_stableNorm,RealScalar>::Type StableNormReturnType;
    typedef typename ReturnType<internal::member_hypotNorm,RealScalar>::Type HypotNormReturnType;
    typedef typename ReturnType<internal::member_sum>::Type SumReturnType;
    typedef EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(SumReturnType,Scalar,quotient) MeanReturnType;
    typedef typename ReturnType<internal::member_all>::Type AllReturnType;
    typedef typename ReturnType<internal::member_any>::Type AnyReturnType;
    typedef PartialReduxExpr<ExpressionType, internal::member_count<Index,Scalar>, Direction> CountReturnType;
    typedef typename ReturnType<internal::member_prod>::Type ProdReturnType;
    typedef Reverse<const ExpressionType, Direction> ConstReverseReturnType;
    typedef Reverse<ExpressionType, Direction> ReverseReturnType;

    template<int p> struct LpNormReturnType {
      typedef PartialReduxExpr<ExpressionType, internal::member_lpnorm<p,RealScalar,Scalar>,Direction> Type;
    };

    /** \returns a row (or column) vector expression of the smallest coefficient
      * of each column (or row) of the referenced expression.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \warning the result is undefined if \c *this contains NaN.
      *
      * Example: \include PartialRedux_minCoeff.cpp
      * Output: \verbinclude PartialRedux_minCoeff.out
      *
      * \sa DenseBase::minCoeff() */
    EIGEN_DEVICE_FUNC
    const MinCoeffReturnType minCoeff() const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return MinCoeffReturnType(_expression());
    }

    /** \returns a row (or column) vector expression of the largest coefficient
      * of each column (or row) of the referenced expression.
      *
      * \warning the size along the reduction direction must be strictly positive,
      *          otherwise an assertion is triggered.
      *
      * \warning the result is undefined if \c *this contains NaN.
      *
      * Example: \include PartialRedux_maxCoeff.cpp
      * Output: \verbinclude PartialRedux_maxCoeff.out
      *
      * \sa DenseBase::maxCoeff() */
    EIGEN_DEVICE_FUNC
    const MaxCoeffReturnType maxCoeff() const
    {
      eigen_assert(redux_length()>0 && "you are using an empty matrix");
      return MaxCoeffReturnType(_expression());
    }

    /** \returns a row (or column) vector expression of the squared norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_squaredNorm.cpp
      * Output: \verbinclude PartialRedux_squaredNorm.out
      *
      * \sa DenseBase::squaredNorm() */
    EIGEN_DEVICE_FUNC
    const SquaredNormReturnType squaredNorm() const
    { return SquaredNormReturnType(m_matrix.cwiseAbs2()); }

    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_norm.cpp
      * Output: \verbinclude PartialRedux_norm.out
      *
      * \sa DenseBase::norm() */
    EIGEN_DEVICE_FUNC
    const NormReturnType norm() const
    { return NormReturnType(squaredNorm()); }

    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * Example: \include PartialRedux_norm.cpp
      * Output: \verbinclude PartialRedux_norm.out
      *
      * \sa DenseBase::norm() */
    template<int p>
    EIGEN_DEVICE_FUNC
    const typename LpNormReturnType<p>::Type lpNorm() const
    { return typename LpNormReturnType<p>::Type(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, using
      * Blue's algorithm.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::blueNorm() */
    EIGEN_DEVICE_FUNC
    const BlueNormReturnType blueNorm() const
    { return BlueNormReturnType(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, avoiding
      * underflow and overflow.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::stableNorm() */
    EIGEN_DEVICE_FUNC
    const StableNormReturnType stableNorm() const
    { return StableNormReturnType(_expression()); }


    /** \returns a row (or column) vector expression of the norm
      * of each column (or row) of the referenced expression, avoiding
      * underflow and overflow using a concatenation of hypot() calls.
      * This is a vector with real entries, even if the original matrix has complex entries.
      *
      * \sa DenseBase::hypotNorm() */
    EIGEN_DEVICE_FUNC
    const HypotNormReturnType hypotNorm() const
    { return HypotNormReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the sum
      * of each column (or row) of the referenced expression.
      *
      * Example: \include PartialRedux_sum.cpp
      * Output: \verbinclude PartialRedux_sum.out
      *
      * \sa DenseBase::sum() */
    EIGEN_DEVICE_FUNC
    const SumReturnType sum() const
    { return SumReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the mean
    * of each column (or row) of the referenced expression.
    *
    * \sa DenseBase::mean() */
    EIGEN_DEVICE_FUNC
    const MeanReturnType mean() const
    { return sum() / Scalar(Direction==Vertical?m_matrix.rows():m_matrix.cols()); }

    /** \returns a row (or column) vector expression representing
      * whether \b all coefficients of each respective column (or row) are \c true.
      * This expression can be assigned to a vector with entries of type \c bool.
      *
      * \sa DenseBase::all() */
    EIGEN_DEVICE_FUNC
    const AllReturnType all() const
    { return AllReturnType(_expression()); }

    /** \returns a row (or column) vector expression representing
      * whether \b at \b least one coefficient of each respective column (or row) is \c true.
      * This expression can be assigned to a vector with entries of type \c bool.
      *
      * \sa DenseBase::any() */
    EIGEN_DEVICE_FUNC
    const AnyReturnType any() const
    { return AnyReturnType(_expression()); }

    /** \returns a row (or column) vector expression representing
      * the number of \c true coefficients of each respective column (or row).
      * This expression can be assigned to a vector whose entries have the same type as is used to
      * index entries of the original matrix; for dense matrices, this is \c std::ptrdiff_t .
      *
      * Example: \include PartialRedux_count.cpp
      * Output: \verbinclude PartialRedux_count.out
      *
      * \sa DenseBase::count() */
    EIGEN_DEVICE_FUNC
    const CountReturnType count() const
    { return CountReturnType(_expression()); }

    /** \returns a row (or column) vector expression of the product
      * of each column (or row) of the referenced expression.
      *
      * Example: \include PartialRedux_prod.cpp
      * Output: \verbinclude PartialRedux_prod.out
      *
      * \sa DenseBase::prod() */
    EIGEN_DEVICE_FUNC
    const ProdReturnType prod() const
    { return ProdReturnType(_expression()); }


    /** \returns a matrix expression
      * where each column (or row) are reversed.
      *
      * Example: \include Vectorwise_reverse.cpp
      * Output: \verbinclude Vectorwise_reverse.out
      *
      * \sa DenseBase::reverse() */
    EIGEN_DEVICE_FUNC
    const ConstReverseReturnType reverse() const
    { return ConstReverseReturnType( _expression() ); }

    /** \returns a writable matrix expression
      * where each column (or row) are reversed.
      *
      * \sa reverse() const */
    EIGEN_DEVICE_FUNC
    ReverseReturnType reverse()
    { return ReverseReturnType( _expression() ); }

    typedef Replicate<ExpressionType,(isVertical?Dynamic:1),(isHorizontal?Dynamic:1)> ReplicateReturnType;
    EIGEN_DEVICE_FUNC
    const ReplicateReturnType replicate(Index factor) const;

    /**
      * \return an expression of the replication of each column (or row) of \c *this
      *
      * Example: \include DirectionWise_replicate.cpp
      * Output: \verbinclude DirectionWise_replicate.out
      *
      * \sa VectorwiseOp::replicate(Index), DenseBase::replicate(), class Replicate
      */
    // NOTE implemented here because of sunstudio's compilation errors
    // isVertical*Factor+isHorizontal instead of (isVertical?Factor:1) to handle CUDA bug with ternary operator
    template<int Factor> const Replicate<ExpressionType,isVertical*Factor+isHorizontal,isHorizontal*Factor+isVertical>
    EIGEN_DEVICE_FUNC
    replicate(Index factor = Factor) const
    {
      return Replicate<ExpressionType,(isVertical?Factor:1),(isHorizontal?Factor:1)>
          (_expression(),isVertical?factor:1,isHorizontal?factor:1);
    }

/////////// Artithmetic operators ///////////

    /** Copies the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      //eigen_assert((m_matrix.isNull()) == (other.isNull())); FIXME
      return m_matrix = extendedTo(other.derived());
    }

    /** Adds the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator+=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix += extendedTo(other.derived());
    }

    /** Substracts the vector \a other to each subvector of \c *this */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator-=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix -= extendedTo(other.derived());
    }

    /** Multiples each subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator*=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      m_matrix *= extendedTo(other.derived());
      return m_matrix;
    }

    /** Divides each subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    ExpressionType& operator/=(const DenseBase<OtherDerived>& other)
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      m_matrix /= extendedTo(other.derived());
      return m_matrix;
    }

    /** Returns the expression of the sum of the vector \a other to each subvector of \c *this */
    template<typename OtherDerived> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_sum_op<Scalar,typename OtherDerived::Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator+(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix + extendedTo(other.derived());
    }

    /** Returns the expression of the difference between each subvector of \c *this and the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_difference_op<Scalar,typename OtherDerived::Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator-(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix - extendedTo(other.derived());
    }

    /** Returns the expression where each subvector is the product of the vector \a other
      * by the corresponding subvector of \c *this */
    template<typename OtherDerived> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_product_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    EIGEN_DEVICE_FUNC
    operator*(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix * extendedTo(other.derived());
    }

    /** Returns the expression where each subvector is the quotient of the corresponding
      * subvector of \c *this by the vector \a other */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_quotient_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename ExtendedType<OtherDerived>::Type>
    operator/(const DenseBase<OtherDerived>& other) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
      EIGEN_STATIC_ASSERT_ARRAYXPR(ExpressionType)
      EIGEN_STATIC_ASSERT_SAME_XPR_KIND(ExpressionType, OtherDerived)
      return m_matrix / extendedTo(other.derived());
    }

    /** \returns an expression where each column (or row) of the referenced matrix are normalized.
      * The referenced matrix is \b not modified.
      * \sa MatrixBase::normalized(), normalize()
      */
    EIGEN_DEVICE_FUNC
    CwiseBinaryOp<internal::scalar_quotient_op<Scalar>,
                  const ExpressionTypeNestedCleaned,
                  const typename OppositeExtendedType<NormReturnType>::Type>
    normalized() const { return m_matrix.cwiseQuotient(extendedToOpposite(this->norm())); }


    /** Normalize in-place each row or columns of the referenced matrix.
      * \sa MatrixBase::normalize(), normalized()
      */
    EIGEN_DEVICE_FUNC void normalize() {
      m_matrix = this->normalized();
    }

    EIGEN_DEVICE_FUNC inline void reverseInPlace();

/////////// Geometry module ///////////

    typedef Homogeneous<ExpressionType,Direction> HomogeneousReturnType;
    EIGEN_DEVICE_FUNC
    HomogeneousReturnType homogeneous() const;

    typedef typename ExpressionType::PlainObject CrossReturnType;
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    const CrossReturnType cross(const MatrixBase<OtherDerived>& other) const;

    enum {
      HNormalized_Size = Direction==Vertical ? internal::traits<ExpressionType>::RowsAtCompileTime
                                             : internal::traits<ExpressionType>::ColsAtCompileTime,
      HNormalized_SizeMinusOne = HNormalized_Size==Dynamic ? Dynamic : HNormalized_Size-1
    };
    typedef Block<const ExpressionType,
                  Direction==Vertical   ? int(HNormalized_SizeMinusOne)
                                        : int(internal::traits<ExpressionType>::RowsAtCompileTime),
                  Direction==Horizontal ? int(HNormalized_SizeMinusOne)
                                        : int(internal::traits<ExpressionType>::ColsAtCompileTime)>
            HNormalized_Block;
    typedef Block<const ExpressionType,
                  Direction==Vertical   ? 1 : int(internal::traits<ExpressionType>::RowsAtCompileTime),
                  Direction==Horizontal ? 1 : int(internal::traits<ExpressionType>::ColsAtCompileTime)>
            HNormalized_Factors;
    typedef CwiseBinaryOp<internal::scalar_quotient_op<typename internal::traits<ExpressionType>::Scalar>,
                const HNormalized_Block,
                const Replicate<HNormalized_Factors,
                  Direction==Vertical   ? HNormalized_SizeMinusOne : 1,
                  Direction==Horizontal ? HNormalized_SizeMinusOne : 1> >
            HNormalizedReturnType;

    EIGEN_DEVICE_FUNC
    const HNormalizedReturnType hnormalized() const;

#   ifdef EIGEN_VECTORWISEOP_PLUGIN
#     include EIGEN_VECTORWISEOP_PLUGIN
#   endif

  protected:
    Index redux_length() const
    {
      return Direction==Vertical ? m_matrix.rows() : m_matrix.cols();
    }
    ExpressionTypeNested m_matrix;
};

//const colwise moved to DenseBase.h due to CUDA compiler bug


/** \returns a writable VectorwiseOp wrapper of *this providing additional partial reduction operations
  *
  * \sa rowwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::ColwiseReturnType
DenseBase<Derived>::colwise()
{
  return ColwiseReturnType(derived());
}

//const rowwise moved to DenseBase.h due to CUDA compiler bug


/** \returns a writable VectorwiseOp wrapper of *this providing additional partial reduction operations
  *
  * \sa colwise(), class VectorwiseOp, \ref TutorialReductionsVisitorsBroadcasting
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename DenseBase<Derived>::RowwiseReturnType
DenseBase<Derived>::rowwise()
{
  return RowwiseReturnType(derived());
}

} // end namespace Eigen

#endif // EIGEN_PARTIAL_REDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Visitor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_VISITOR_H
#define EIGEN_VISITOR_H

namespace Eigen {

namespace internal {

template<typename Visitor, typename Derived, int UnrollCount>
struct visitor_impl
{
  enum {
    col = (UnrollCount-1) / Derived::RowsAtCompileTime,
    row = (UnrollCount-1) % Derived::RowsAtCompileTime
  };

  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &mat, Visitor& visitor)
  {
    visitor_impl<Visitor, Derived, UnrollCount-1>::run(mat, visitor);
    visitor(mat.coeff(row, col), row, col);
  }
};

template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &mat, Visitor& visitor)
  {
    return visitor.init(mat.coeff(0, 0), 0, 0);
  }
};

// This specialization enables visitors on empty matrices at compile-time
template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, 0> {
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived &/*mat*/, Visitor& /*visitor*/)
  {}
};

template<typename Visitor, typename Derived>
struct visitor_impl<Visitor, Derived, Dynamic>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const Derived& mat, Visitor& visitor)
  {
    visitor.init(mat.coeff(0,0), 0, 0);
    for(Index i = 1; i < mat.rows(); ++i)
      visitor(mat.coeff(i, 0), i, 0);
    for(Index j = 1; j < mat.cols(); ++j)
      for(Index i = 0; i < mat.rows(); ++i)
        visitor(mat.coeff(i, j), i, j);
  }
};

// evaluator adaptor
template<typename XprType>
class visitor_evaluator
{
public:
  EIGEN_DEVICE_FUNC
  explicit visitor_evaluator(const XprType &xpr) : m_evaluator(xpr), m_xpr(xpr) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  enum {
    RowsAtCompileTime = XprType::RowsAtCompileTime,
    CoeffReadCost = internal::evaluator<XprType>::CoeffReadCost
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_xpr.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_xpr.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_xpr.size(); }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index row, Index col) const
  { return m_evaluator.coeff(row, col); }

protected:
  internal::evaluator<XprType> m_evaluator;
  const XprType &m_xpr;
};
} // end namespace internal

/** Applies the visitor \a visitor to the whole coefficients of the matrix or vector.
  *
  * The template parameter \a Visitor is the type of the visitor and provides the following interface:
  * \code
  * struct MyVisitor {
  *   // called for the first coefficient
  *   void init(const Scalar& value, Index i, Index j);
  *   // called for all other coefficients
  *   void operator() (const Scalar& value, Index i, Index j);
  * };
  * \endcode
  *
  * \note compared to one or two \em for \em loops, visitors offer automatic
  * unrolling for small fixed size matrix.
  *
  * \note if the matrix is empty, then the visitor is left unchanged.
  *
  * \sa minCoeff(Index*,Index*), maxCoeff(Index*,Index*), DenseBase::redux()
  */
template<typename Derived>
template<typename Visitor>
EIGEN_DEVICE_FUNC
void DenseBase<Derived>::visit(Visitor& visitor) const
{
  if(size()==0)
    return;

  typedef typename internal::visitor_evaluator<Derived> ThisEvaluator;
  ThisEvaluator thisEval(derived());

  enum {
    unroll =  SizeAtCompileTime != Dynamic
           && SizeAtCompileTime * int(ThisEvaluator::CoeffReadCost) + (SizeAtCompileTime-1) * int(internal::functor_traits<Visitor>::Cost) <= EIGEN_UNROLLING_LIMIT
  };
  return internal::visitor_impl<Visitor, ThisEvaluator, unroll ? int(SizeAtCompileTime) : Dynamic>::run(thisEval, visitor);
}

namespace internal {

/** \internal
  * \brief Base class to implement min and max visitors
  */
template <typename Derived>
struct coeff_visitor
{
  // default initialization to avoid countless invalid maybe-uninitialized warnings by gcc
  EIGEN_DEVICE_FUNC
  coeff_visitor() : row(-1), col(-1), res(0) {}
  typedef typename Derived::Scalar Scalar;
  Index row, col;
  Scalar res;
  EIGEN_DEVICE_FUNC
  inline void init(const Scalar& value, Index i, Index j)
  {
    res = value;
    row = i;
    col = j;
  }
};

/** \internal
  * \brief Visitor computing the min coefficient with its value and coordinates
  *
  * \sa DenseBase::minCoeff(Index*, Index*)
  */
template <typename Derived, int NaNPropagation>
struct min_coeff_visitor : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if(value < this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct min_coeff_visitor<Derived, PropagateNumbers> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(this->res) || (!(numext::isnan)(value) && value < this->res))
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct min_coeff_visitor<Derived, PropagateNaN> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(value) || value < this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template<typename Scalar, int NaNPropagation>
    struct functor_traits<min_coeff_visitor<Scalar, NaNPropagation> > {
  enum {
    Cost = NumTraits<Scalar>::AddCost
  };
};

/** \internal
  * \brief Visitor computing the max coefficient with its value and coordinates
  *
  * \sa DenseBase::maxCoeff(Index*, Index*)
  */
template <typename Derived, int NaNPropagation>
struct max_coeff_visitor : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if(value > this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct max_coeff_visitor<Derived, PropagateNumbers> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(this->res) || (!(numext::isnan)(value) && value > this->res))
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template <typename Derived>
struct max_coeff_visitor<Derived, PropagateNaN> : coeff_visitor<Derived>
{
  typedef typename Derived::Scalar Scalar;
  EIGEN_DEVICE_FUNC
  void operator() (const Scalar& value, Index i, Index j)
  {
    if((numext::isnan)(value) || value > this->res)
    {
      this->res = value;
      this->row = i;
      this->col = j;
    }
  }
};

template<typename Scalar, int NaNPropagation>
struct functor_traits<max_coeff_visitor<Scalar, NaNPropagation> > {
  enum {
    Cost = NumTraits<Scalar>::AddCost
  };
};

} // end namespace internal

/** \fn DenseBase<Derived>::minCoeff(IndexType* rowId, IndexType* colId) const
  * \returns the minimum of all coefficients of *this and puts in *row and *col its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(Index*), DenseBase::maxCoeff(Index*,Index*), DenseBase::visit(), DenseBase::minCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff(IndexType* rowId, IndexType* colId) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  internal::min_coeff_visitor<Derived, NaNPropagation> minVisitor;
  this->visit(minVisitor);
  *rowId = minVisitor.row;
  if (colId) *colId = minVisitor.col;
  return minVisitor.res;
}

/** \returns the minimum of all coefficients of *this and puts in *index its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::maxCoeff(IndexType*,IndexType*), DenseBase::visit(), DenseBase::minCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::minCoeff(IndexType* index) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      internal::min_coeff_visitor<Derived, NaNPropagation> minVisitor;
  this->visit(minVisitor);
  *index = IndexType((RowsAtCompileTime==1) ? minVisitor.col : minVisitor.row);
  return minVisitor.res;
}

/** \fn DenseBase<Derived>::maxCoeff(IndexType* rowId, IndexType* colId) const
  * \returns the maximum of all coefficients of *this and puts in *row and *col its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::visit(), DenseBase::maxCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff(IndexType* rowPtr, IndexType* colPtr) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  internal::max_coeff_visitor<Derived, NaNPropagation> maxVisitor;
  this->visit(maxVisitor);
  *rowPtr = maxVisitor.row;
  if (colPtr) *colPtr = maxVisitor.col;
  return maxVisitor.res;
}

/** \returns the maximum of all coefficients of *this and puts in *index its location.
  *
  * In case \c *this contains NaN, NaNPropagation determines the behavior:
  *   NaNPropagation == PropagateFast : undefined
  *   NaNPropagation == PropagateNaN : result is NaN
  *   NaNPropagation == PropagateNumbers : result is maximum of elements that are not NaN
  * \warning the matrix must be not empty, otherwise an assertion is triggered.
  *
  * \sa DenseBase::maxCoeff(IndexType*,IndexType*), DenseBase::minCoeff(IndexType*,IndexType*), DenseBase::visitor(), DenseBase::maxCoeff()
  */
template<typename Derived>
template<int NaNPropagation, typename IndexType>
EIGEN_DEVICE_FUNC
typename internal::traits<Derived>::Scalar
DenseBase<Derived>::maxCoeff(IndexType* index) const
{
  eigen_assert(this->rows()>0 && this->cols()>0 && "you are using an empty matrix");

  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
      internal::max_coeff_visitor<Derived, NaNPropagation> maxVisitor;
  this->visit(maxVisitor);
  *index = (RowsAtCompileTime==1) ? maxVisitor.col : maxVisitor.row;
  return maxVisitor.res;
}

} // end namespace Eigen

#endif // EIGEN_VISITOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_AVX_H
#define EIGEN_COMPLEX_AVX_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet4cf
{
  EIGEN_STRONG_INLINE Packet4cf() {}
  EIGEN_STRONG_INLINE explicit Packet4cf(const __m256& a) : v(a) {}
  __m256  v;
};

#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet4cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet4cf> {
  typedef std::complex<float> type;
  typedef Packet2cf half;
  typedef Packet8f as_real;
  enum {
    size=4,
    alignment=Aligned32,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet4cf padd<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf psub<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_sub_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pnegate(const Packet4cf& a)
{
  return Packet4cf(pnegate(a.v));
}
template<> EIGEN_STRONG_INLINE Packet4cf pconj(const Packet4cf& a)
{
  const __m256 mask = _mm256_castsi256_ps(_mm256_setr_epi32(0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet4cf(_mm256_xor_ps(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet4cf pmul<Packet4cf>(const Packet4cf& a, const Packet4cf& b)
{
  __m256 tmp1 = _mm256_mul_ps(_mm256_moveldup_ps(a.v), b.v);
  __m256 tmp2 = _mm256_mul_ps(_mm256_movehdup_ps(a.v), _mm256_permute_ps(b.v, _MM_SHUFFLE(2,3,0,1)));
  __m256 result = _mm256_addsub_ps(tmp1, tmp2);
  return Packet4cf(result);
}

template <>
EIGEN_STRONG_INLINE Packet4cf pcmp_eq(const Packet4cf& a, const Packet4cf& b) {
  __m256 eq = _mm256_cmp_ps(a.v, b.v, _CMP_EQ_OQ);
  return Packet4cf(_mm256_and_ps(eq, _mm256_permute_ps(eq, 0xb1)));
}

template<> EIGEN_STRONG_INLINE Packet4cf ptrue<Packet4cf>(const Packet4cf& a) { return Packet4cf(ptrue(Packet8f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet4cf pand   <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_and_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf por    <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_or_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pxor   <Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_xor_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cf pandnot<Packet4cf>(const Packet4cf& a, const Packet4cf& b) { return Packet4cf(_mm256_andnot_ps(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet4cf pload <Packet4cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet4cf(pload<Packet8f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet4cf ploadu<Packet4cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet4cf(ploadu<Packet8f>(&numext::real_ref(*from))); }


template<> EIGEN_STRONG_INLINE Packet4cf pset1<Packet4cf>(const std::complex<float>& from)
{
  return Packet4cf(_mm256_castpd_ps(_mm256_broadcast_sd((const double*)(const void*)&from)));
}

template<> EIGEN_STRONG_INLINE Packet4cf ploaddup<Packet4cf>(const std::complex<float>* from)
{
  // FIXME The following might be optimized using _mm256_movedup_pd
  Packet2cf a = ploaddup<Packet2cf>(from);
  Packet2cf b = ploaddup<Packet2cf>(from+1);
  return  Packet4cf(_mm256_insertf128_ps(_mm256_castps128_ps256(a.v), b.v, 1));
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float>* to, const Packet4cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to, const Packet4cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet4cf pgather<std::complex<float>, Packet4cf>(const std::complex<float>* from, Index stride)
{
  return Packet4cf(_mm256_set_ps(std::imag(from[3*stride]), std::real(from[3*stride]),
                                 std::imag(from[2*stride]), std::real(from[2*stride]),
                                 std::imag(from[1*stride]), std::real(from[1*stride]),
                                 std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet4cf>(std::complex<float>* to, const Packet4cf& from, Index stride)
{
  __m128 low = _mm256_extractf128_ps(from.v, 0);
  to[stride*0] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(low, low, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(low, low, 1)));
  to[stride*1] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(low, low, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(low, low, 3)));

  __m128 high = _mm256_extractf128_ps(from.v, 1);
  to[stride*2] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(high, high, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(high, high, 1)));
  to[stride*3] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(high, high, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(high, high, 3)));

}

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet4cf>(const Packet4cf& a)
{
  return pfirst(Packet2cf(_mm256_castps256_ps128(a.v)));
}

template<> EIGEN_STRONG_INLINE Packet4cf preverse(const Packet4cf& a) {
  __m128 low  = _mm256_extractf128_ps(a.v, 0);
  __m128 high = _mm256_extractf128_ps(a.v, 1);
  __m128d lowd  = _mm_castps_pd(low);
  __m128d highd = _mm_castps_pd(high);
  low  = _mm_castpd_ps(_mm_shuffle_pd(lowd,lowd,0x1));
  high = _mm_castpd_ps(_mm_shuffle_pd(highd,highd,0x1));
  __m256 result = _mm256_setzero_ps();
  result = _mm256_insertf128_ps(result, low, 1);
  result = _mm256_insertf128_ps(result, high, 0);
  return Packet4cf(result);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet4cf>(const Packet4cf& a)
{
  return predux(padd(Packet2cf(_mm256_extractf128_ps(a.v,0)),
                     Packet2cf(_mm256_extractf128_ps(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet4cf>(const Packet4cf& a)
{
  return predux_mul(pmul(Packet2cf(_mm256_extractf128_ps(a.v, 0)),
                         Packet2cf(_mm256_extractf128_ps(a.v, 1))));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet4cf,Packet8f)

template<> EIGEN_STRONG_INLINE Packet4cf pdiv<Packet4cf>(const Packet4cf& a, const Packet4cf& b)
{
  Packet4cf num = pmul(a, pconj(b));
  __m256 tmp = _mm256_mul_ps(b.v, b.v);
  __m256 tmp2    = _mm256_shuffle_ps(tmp,tmp,0xB1);
  __m256 denom = _mm256_add_ps(tmp, tmp2);
  return Packet4cf(_mm256_div_ps(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet4cf pcplxflip<Packet4cf>(const Packet4cf& x)
{
  return Packet4cf(_mm256_shuffle_ps(x.v, x.v, _MM_SHUFFLE(2, 3, 0 ,1)));
}

//---------- double ----------
struct Packet2cd
{
  EIGEN_STRONG_INLINE Packet2cd() {}
  EIGEN_STRONG_INLINE explicit Packet2cd(const __m256d& a) : v(a) {}
  __m256d  v;
};

#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet2cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 2,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet2cd> {
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet4d as_real;
  enum {
    size=2,
    alignment=Aligned32,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet2cd padd<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd psub<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pnegate(const Packet2cd& a) { return Packet2cd(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pconj(const Packet2cd& a)
{
  const __m256d mask = _mm256_castsi256_pd(_mm256_set_epi32(0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0));
  return Packet2cd(_mm256_xor_pd(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet2cd pmul<Packet2cd>(const Packet2cd& a, const Packet2cd& b)
{
  __m256d tmp1 = _mm256_shuffle_pd(a.v,a.v,0x0);
  __m256d even = _mm256_mul_pd(tmp1, b.v);
  __m256d tmp2 = _mm256_shuffle_pd(a.v,a.v,0xF);
  __m256d tmp3 = _mm256_shuffle_pd(b.v,b.v,0x5);
  __m256d odd  = _mm256_mul_pd(tmp2, tmp3);
  return Packet2cd(_mm256_addsub_pd(even, odd));
}

template <>
EIGEN_STRONG_INLINE Packet2cd pcmp_eq(const Packet2cd& a, const Packet2cd& b) {
  __m256d eq = _mm256_cmp_pd(a.v, b.v, _CMP_EQ_OQ);
  return Packet2cd(pand(eq, _mm256_permute_pd(eq, 0x5)));
}

template<> EIGEN_STRONG_INLINE Packet2cd ptrue<Packet2cd>(const Packet2cd& a) { return Packet2cd(ptrue(Packet4d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet2cd pand   <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_and_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd por    <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_or_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pxor   <Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_xor_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cd pandnot<Packet2cd>(const Packet2cd& a, const Packet2cd& b) { return Packet2cd(_mm256_andnot_pd(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet2cd pload <Packet2cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet2cd(pload<Packet4d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cd ploadu<Packet2cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cd(ploadu<Packet4d>((const double*)from)); }

template<> EIGEN_STRONG_INLINE Packet2cd pset1<Packet2cd>(const std::complex<double>& from)
{
  // in case casting to a __m128d* is really not safe, then we can still fallback to this version: (much slower though)
//   return Packet2cd(_mm256_loadu2_m128d((const double*)&from,(const double*)&from));
    return Packet2cd(_mm256_broadcast_pd((const __m128d*)(const void*)&from));
}

template<> EIGEN_STRONG_INLINE Packet2cd ploaddup<Packet2cd>(const std::complex<double>* from) { return pset1<Packet2cd>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet2cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet2cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet2cd pgather<std::complex<double>, Packet2cd>(const std::complex<double>* from, Index stride)
{
  return Packet2cd(_mm256_set_pd(std::imag(from[1*stride]), std::real(from[1*stride]),
				 std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet2cd>(std::complex<double>* to, const Packet2cd& from, Index stride)
{
  __m128d low = _mm256_extractf128_pd(from.v, 0);
  to[stride*0] = std::complex<double>(_mm_cvtsd_f64(low), _mm_cvtsd_f64(_mm_shuffle_pd(low, low, 1)));
  __m128d high = _mm256_extractf128_pd(from.v, 1);
  to[stride*1] = std::complex<double>(_mm_cvtsd_f64(high), _mm_cvtsd_f64(_mm_shuffle_pd(high, high, 1)));
}

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet2cd>(const Packet2cd& a)
{
  __m128d low = _mm256_extractf128_pd(a.v, 0);
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, low);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet2cd preverse(const Packet2cd& a) {
  __m256d result = _mm256_permute2f128_pd(a.v, a.v, 1);
  return Packet2cd(result);
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet2cd>(const Packet2cd& a)
{
  return predux(padd(Packet1cd(_mm256_extractf128_pd(a.v,0)),
                     Packet1cd(_mm256_extractf128_pd(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet2cd>(const Packet2cd& a)
{
  return predux(pmul(Packet1cd(_mm256_extractf128_pd(a.v,0)),
                     Packet1cd(_mm256_extractf128_pd(a.v,1))));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cd,Packet4d)

template<> EIGEN_STRONG_INLINE Packet2cd pdiv<Packet2cd>(const Packet2cd& a, const Packet2cd& b)
{
  Packet2cd num = pmul(a, pconj(b));
  __m256d tmp = _mm256_mul_pd(b.v, b.v);
  __m256d denom = _mm256_hadd_pd(tmp, tmp);
  return Packet2cd(_mm256_div_pd(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet2cd pcplxflip<Packet2cd>(const Packet2cd& x)
{
  return Packet2cd(_mm256_shuffle_pd(x.v, x.v, 0x5));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4cf,4>& kernel) {
  __m256d P0 = _mm256_castps_pd(kernel.packet[0].v);
  __m256d P1 = _mm256_castps_pd(kernel.packet[1].v);
  __m256d P2 = _mm256_castps_pd(kernel.packet[2].v);
  __m256d P3 = _mm256_castps_pd(kernel.packet[3].v);

  __m256d T0 = _mm256_shuffle_pd(P0, P1, 15);
  __m256d T1 = _mm256_shuffle_pd(P0, P1, 0);
  __m256d T2 = _mm256_shuffle_pd(P2, P3, 15);
  __m256d T3 = _mm256_shuffle_pd(P2, P3, 0);

  kernel.packet[1].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T0, T2, 32));
  kernel.packet[3].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T0, T2, 49));
  kernel.packet[0].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T1, T3, 32));
  kernel.packet[2].v = _mm256_castpd_ps(_mm256_permute2f128_pd(T1, T3, 49));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2cd,2>& kernel) {
  __m256d tmp = _mm256_permute2f128_pd(kernel.packet[0].v, kernel.packet[1].v, 0+(2<<4));
  kernel.packet[1].v = _mm256_permute2f128_pd(kernel.packet[0].v, kernel.packet[1].v, 1+(3<<4));
 kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cd psqrt<Packet2cd>(const Packet2cd& a) {
  return psqrt_complex<Packet2cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet4cf psqrt<Packet4cf>(const Packet4cf& a) {
  return psqrt_complex<Packet4cf>(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_AVX_H
#define EIGEN_MATH_FUNCTIONS_AVX_H

/* The sin and cos functions of this file are loosely derived from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

namespace Eigen {

namespace internal {

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
psin<Packet8f>(const Packet8f& _x) {
  return psin_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
pcos<Packet8f>(const Packet8f& _x) {
  return pcos_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
plog<Packet8f>(const Packet8f& _x) {
  return plog_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
plog<Packet4d>(const Packet4d& _x) {
  return plog_double(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
plog2<Packet8f>(const Packet8f& _x) {
  return plog2_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
plog2<Packet4d>(const Packet4d& _x) {
  return plog2_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f plog1p<Packet8f>(const Packet8f& _x) {
  return generic_plog1p(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f pexpm1<Packet8f>(const Packet8f& _x) {
  return generic_expm1(_x);
}

// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
pexp<Packet8f>(const Packet8f& _x) {
  return pexp_float(_x);
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8f
ptanh<Packet8f>(const Packet8f& _x) {
  return internal::generic_fast_tanh_float(_x);
}

// Exponential function for doubles.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4d
pexp<Packet4d>(const Packet4d& _x) {
  return pexp_double(_x);
}

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. It does not handle +inf, or denormalized numbers correctly.
// The main advantage of this approach is not just speed, but also the fact that
// it can be inlined and pipelined with other computations, further reducing its
// effective latency. This is similar to Quake3's fast inverse square root.
// For detail see here: http://www.beyond3d.com/content/articles/8/
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f psqrt<Packet8f>(const Packet8f& _x) {
  Packet8f minus_half_x = pmul(_x, pset1<Packet8f>(-0.5f));
  Packet8f denormal_mask = pandnot(
      pcmp_lt(_x, pset1<Packet8f>((std::numeric_limits<float>::min)())),
      pcmp_lt(_x, pzero(_x)));

  // Compute approximate reciprocal sqrt.
  Packet8f x = _mm256_rsqrt_ps(_x);
  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(minus_half_x, pmul(x,x), pset1<Packet8f>(1.5f)));
  // Flush results for denormals to zero.
  return pandnot(pmul(_x,x), denormal_mask);
}

#else

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f psqrt<Packet8f>(const Packet8f& _x) {
  return _mm256_sqrt_ps(_x);
}

#endif

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4d psqrt<Packet4d>(const Packet4d& _x) {
  return _mm256_sqrt_pd(_x);
}

#if EIGEN_FAST_MATH
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f prsqrt<Packet8f>(const Packet8f& _x) {
  _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(inf, 0x7f800000);
  _EIGEN_DECLARE_CONST_Packet8f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet8f(minus_half, -0.5f);
  _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(flt_min, 0x00800000);

  Packet8f neg_half = pmul(_x, p8f_minus_half);

  // select only the inverse sqrt of positive normal inputs (denormals are
  // flushed to zero and cause infs as well).
  Packet8f lt_min_mask = _mm256_cmp_ps(_x, p8f_flt_min, _CMP_LT_OQ);
  Packet8f inf_mask =  _mm256_cmp_ps(_x, p8f_inf, _CMP_EQ_OQ);
  Packet8f not_normal_finite_mask = _mm256_or_ps(lt_min_mask, inf_mask);

  // Compute an approximate result using the rsqrt intrinsic.
  Packet8f y_approx = _mm256_rsqrt_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet8f y_newton = pmul(y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p8f_one_point_five));

  // Select the result of the Newton-Raphson step for positive normal arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(x) = +inf if
  // x is zero or a positive denormalized float (equivalent to flushing positive
  // denormalized inputs to zero).
  return pselect<Packet8f>(not_normal_finite_mask, y_approx, y_newton);
}

#else
template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet8f prsqrt<Packet8f>(const Packet8f& _x) {
  _EIGEN_DECLARE_CONST_Packet8f(one, 1.0f);
  return _mm256_div_ps(p8f_one, _mm256_sqrt_ps(_x));
}
#endif

template <> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4d prsqrt<Packet4d>(const Packet4d& _x) {
  _EIGEN_DECLARE_CONST_Packet4d(one, 1.0);
  return _mm256_div_pd(p4d_one, _mm256_sqrt_pd(_x));
}

F16_PACKET_FUNCTION(Packet8f, Packet8h, psin)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pcos)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog2)
F16_PACKET_FUNCTION(Packet8f, Packet8h, plog1p)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pexpm1)
F16_PACKET_FUNCTION(Packet8f, Packet8h, pexp)
F16_PACKET_FUNCTION(Packet8f, Packet8h, ptanh)
F16_PACKET_FUNCTION(Packet8f, Packet8h, psqrt)
F16_PACKET_FUNCTION(Packet8f, Packet8h, prsqrt)

template <>
EIGEN_STRONG_INLINE Packet8h pfrexp(const Packet8h& a, Packet8h& exponent) {
  Packet8f fexponent;
  const Packet8h out = float2half(pfrexp<Packet8f>(half2float(a), fexponent));
  exponent = float2half(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet8h pldexp(const Packet8h& a, const Packet8h& exponent) {
  return float2half(pldexp<Packet8f>(half2float(a), half2float(exponent)));
}

BF16_PACKET_FUNCTION(Packet8f, Packet8bf, psin)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pcos)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog2)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, plog1p)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pexpm1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pexp)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, ptanh)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, psqrt)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, prsqrt)

template <>
EIGEN_STRONG_INLINE Packet8bf pfrexp(const Packet8bf& a, Packet8bf& exponent) {
  Packet8f fexponent;
  const Packet8bf out = F32ToBf16(pfrexp<Packet8f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet8bf pldexp(const Packet8bf& a, const Packet8bf& exponent) {
  return F32ToBf16(pldexp<Packet8f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_AVX_H
#define EIGEN_PACKET_MATH_AVX_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#if !defined(EIGEN_VECTORIZE_AVX512) && !defined(EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS)
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 16
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

typedef __m256  Packet8f;
typedef __m256i Packet8i;
typedef __m256d Packet4d;
typedef eigen_packet_wrapper<__m128i, 2> Packet8h;
typedef eigen_packet_wrapper<__m128i, 3> Packet8bf;

template<> struct is_arithmetic<__m256>  { enum { value = true }; };
template<> struct is_arithmetic<__m256i> { enum { value = true }; };
template<> struct is_arithmetic<__m256d> { enum { value = true }; };
template<> struct is_arithmetic<Packet8h> { enum { value = true }; };
template<> struct is_arithmetic<Packet8bf> { enum { value = true }; };

#define _EIGEN_DECLARE_CONST_Packet8f(NAME,X) \
  const Packet8f p8f_##NAME = pset1<Packet8f>(X)

#define _EIGEN_DECLARE_CONST_Packet4d(NAME,X) \
  const Packet4d p4d_##NAME = pset1<Packet4d>(X)

#define _EIGEN_DECLARE_CONST_Packet8f_FROM_INT(NAME,X) \
  const Packet8f p8f_##NAME = _mm256_castsi256_ps(pset1<Packet8i>(X))

#define _EIGEN_DECLARE_CONST_Packet8i(NAME,X) \
  const Packet8i p8i_##NAME = pset1<Packet8i>(X)

// Use the packet_traits defined in AVX512/PacketMath.h instead if we're going
// to leverage AVX512 instructions.
#ifndef EIGEN_VECTORIZE_AVX512
template<> struct packet_traits<float>  : default_packet_traits
{
  typedef Packet8f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasCmp  = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasExp = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};
template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet4d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,
    HasHalfPacket = 1,

    HasCmp  = 1,
    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasBlend = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet8h type;
  // There is no half-size packet for Packet8h.
  typedef Packet8h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasCmp    = 1,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasSin    = EIGEN_FAST_MATH,
    HasCos    = EIGEN_FAST_MATH,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog    = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasTanh   = EIGEN_FAST_MATH,
    HasErf    = EIGEN_FAST_MATH,
    HasBlend  = 0,
    HasRound  = 1,
    HasFloor  = 1,
    HasCeil   = 1,
    HasRint   = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};

template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet8bf type;
  // There is no half-size packet for current Packet8bf.
  // TODO: support as SSE path.
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasCmp = 1,
    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 0,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};
#endif

template<> struct scalar_div_cost<float,true> { enum { value = 14 }; };
template<> struct scalar_div_cost<double,true> { enum { value = 16 }; };

/* Proper support for integers is only provided by AVX2. In the meantime, we'll
   use SSE instructions and packets to deal with integers.
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet8i type;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8
  };
};
*/

template<> struct unpacket_traits<Packet8f> {
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet8i  integer_packet;
  typedef uint8_t   mask_t;
  enum {size=8, alignment=Aligned32, vectorizable=true, masked_load_available=true, masked_store_available=true};
};
template<> struct unpacket_traits<Packet4d> {
  typedef double type;
  typedef Packet2d half;
  enum {size=4, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8i> { typedef int    type; typedef Packet4i half; enum {size=8, alignment=Aligned32, vectorizable=false, masked_load_available=false, masked_store_available=false}; };
template<> struct unpacket_traits<Packet8bf> { typedef bfloat16 type; typedef Packet8bf half; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; };

// Helper function for bit packing snippet of low precision comparison.
// It packs the flags from 16x16 to 8x16.
EIGEN_STRONG_INLINE __m128i Pack16To8(Packet8f rf) {
  return _mm_packs_epi32(_mm256_extractf128_si256(_mm256_castps_si256(rf), 0),
                         _mm256_extractf128_si256(_mm256_castps_si256(rf), 1));
}


template<> EIGEN_STRONG_INLINE Packet8f pset1<Packet8f>(const float&  from) { return _mm256_set1_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d pset1<Packet4d>(const double& from) { return _mm256_set1_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i pset1<Packet8i>(const int&    from) { return _mm256_set1_epi32(from); }

template<> EIGEN_STRONG_INLINE Packet8f pset1frombits<Packet8f>(unsigned int from) { return _mm256_castsi256_ps(pset1<Packet8i>(from)); }
template<> EIGEN_STRONG_INLINE Packet4d pset1frombits<Packet4d>(uint64_t from) { return _mm256_castsi256_pd(_mm256_set1_epi64x(from)); }

template<> EIGEN_STRONG_INLINE Packet8f pzero(const Packet8f& /*a*/) { return _mm256_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet4d pzero(const Packet4d& /*a*/) { return _mm256_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet8i pzero(const Packet8i& /*a*/) { return _mm256_setzero_si256(); }


template<> EIGEN_STRONG_INLINE Packet8f peven_mask(const Packet8f& /*a*/) { return _mm256_castsi256_ps(_mm256_set_epi32(0, -1, 0, -1, 0, -1, 0, -1)); }
template<> EIGEN_STRONG_INLINE Packet8i peven_mask(const Packet8i& /*a*/) { return _mm256_set_epi32(0, -1, 0, -1, 0, -1, 0, -1); }
template<> EIGEN_STRONG_INLINE Packet4d peven_mask(const Packet4d& /*a*/) { return _mm256_castsi256_pd(_mm256_set_epi32(0, 0, -1, -1, 0, 0, -1, -1)); }

template<> EIGEN_STRONG_INLINE Packet8f pload1<Packet8f>(const float*  from) { return _mm256_broadcast_ss(from); }
template<> EIGEN_STRONG_INLINE Packet4d pload1<Packet4d>(const double* from) { return _mm256_broadcast_sd(from); }

template<> EIGEN_STRONG_INLINE Packet8f plset<Packet8f>(const float& a) { return _mm256_add_ps(_mm256_set1_ps(a), _mm256_set_ps(7.0,6.0,5.0,4.0,3.0,2.0,1.0,0.0)); }
template<> EIGEN_STRONG_INLINE Packet4d plset<Packet4d>(const double& a) { return _mm256_add_pd(_mm256_set1_pd(a), _mm256_set_pd(3.0,2.0,1.0,0.0)); }

template<> EIGEN_STRONG_INLINE Packet8f padd<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_add_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d padd<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_add_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i padd<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_add_epi32(a,b);
#else
  __m128i lo = _mm_add_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_add_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f psub<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_sub_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d psub<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_sub_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i psub<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_sub_epi32(a,b);
#else
  __m128i lo = _mm_sub_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_sub_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pnegate(const Packet8f& a)
{
  return _mm256_sub_ps(_mm256_set1_ps(0.0),a);
}
template<> EIGEN_STRONG_INLINE Packet4d pnegate(const Packet4d& a)
{
  return _mm256_sub_pd(_mm256_set1_pd(0.0),a);
}

template<> EIGEN_STRONG_INLINE Packet8f pconj(const Packet8f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4d pconj(const Packet4d& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8i pconj(const Packet8i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8f pmul<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_mul_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pmul<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_mul_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pmul<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_mullo_epi32(a,b);
#else
  const __m128i lo = _mm_mullo_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  const __m128i hi = _mm_mullo_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pdiv<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_div_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pdiv<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_div_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pdiv<Packet8i>(const Packet8i& /*a*/, const Packet8i& /*b*/)
{ eigen_assert(false && "packet integer division are not supported by AVX");
  return pset1<Packet8i>(0);
}

#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE Packet8f pmadd(const Packet8f& a, const Packet8f& b, const Packet8f& c) {
#if ( (EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<80) || (EIGEN_COMP_CLANG) )
  // Clang stupidly generates a vfmadd213ps instruction plus some vmovaps on registers,
  //  and even register spilling with clang>=6.0 (bug 1637).
  // Gcc stupidly generates a vfmadd132ps instruction.
  // So let's enforce it to generate a vfmadd231ps instruction since the most common use
  //  case is to accumulate the result of the product.
  Packet8f res = c;
  __asm__("vfmadd231ps %[a], %[b], %[c]" : [c] "+x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  return _mm256_fmadd_ps(a,b,c);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmadd(const Packet4d& a, const Packet4d& b, const Packet4d& c) {
#if ( (EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<80) || (EIGEN_COMP_CLANG) )
  // see above
  Packet4d res = c;
  __asm__("vfmadd231pd %[a], %[b], %[c]" : [c] "+x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  return _mm256_fmadd_pd(a,b,c);
#endif
}
#endif

template<> EIGEN_STRONG_INLINE Packet8f pcmp_le(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_LE_OQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_lt(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_LT_OQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_lt_or_nan(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a, b, _CMP_NGE_UQ); }
template<> EIGEN_STRONG_INLINE Packet8f pcmp_eq(const Packet8f& a, const Packet8f& b) { return _mm256_cmp_ps(a,b,_CMP_EQ_OQ); }

template<> EIGEN_STRONG_INLINE Packet4d pcmp_le(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_LE_OQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_lt(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_LT_OQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_lt_or_nan(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a, b, _CMP_NGE_UQ); }
template<> EIGEN_STRONG_INLINE Packet4d pcmp_eq(const Packet4d& a, const Packet4d& b) { return _mm256_cmp_pd(a,b,_CMP_EQ_OQ); }


template<> EIGEN_STRONG_INLINE Packet8i pcmp_eq(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_cmpeq_epi32(a,b);
#else
  __m128i lo = _mm_cmpeq_epi32(_mm256_extractf128_si256(a, 0), _mm256_extractf128_si256(b, 0));
  __m128i hi = _mm_cmpeq_epi32(_mm256_extractf128_si256(a, 1), _mm256_extractf128_si256(b, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pmin<Packet8f>(const Packet8f& a, const Packet8f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may flip
  // the argument order in calls to _mm_min_ps/_mm_max_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  Packet8f res;
  asm("vminps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::min.
  return _mm256_min_ps(b,a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmin<Packet4d>(const Packet4d& a, const Packet4d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet4d res;
  asm("vminpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::min.
  return _mm256_min_pd(b,a);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pmax<Packet8f>(const Packet8f& a, const Packet8f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet8f res;
  asm("vmaxps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::max.
  return _mm256_max_ps(b,a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4d pmax<Packet4d>(const Packet4d& a, const Packet4d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // See pmin above
  Packet4d res;
  asm("vmaxpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  return res;
#else
  // Arguments are swapped to match NaN propagation behavior of std::max.
  return _mm256_max_pd(b,a);
#endif
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet8f pmin<PropagateNumbers, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmin<PropagateNumbers, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmax<PropagateNumbers, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmax<PropagateNumbers, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmin<PropagateNaN, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmin<PropagateNaN, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet4d>);
}
template<>
EIGEN_STRONG_INLINE Packet8f pmax<PropagateNaN, Packet8f>(const Packet8f& a, const Packet8f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet8f>);
}
template<>
EIGEN_STRONG_INLINE Packet4d pmax<PropagateNaN, Packet4d>(const Packet4d& a, const Packet4d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet4d>);
}

template<> EIGEN_STRONG_INLINE Packet8f print<Packet8f>(const Packet8f& a) { return _mm256_round_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet4d print<Packet4d>(const Packet4d& a) { return _mm256_round_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet8f pceil<Packet8f>(const Packet8f& a) { return _mm256_ceil_ps(a); }
template<> EIGEN_STRONG_INLINE Packet4d pceil<Packet4d>(const Packet4d& a) { return _mm256_ceil_pd(a); }

template<> EIGEN_STRONG_INLINE Packet8f pfloor<Packet8f>(const Packet8f& a) { return _mm256_floor_ps(a); }
template<> EIGEN_STRONG_INLINE Packet4d pfloor<Packet4d>(const Packet4d& a) { return _mm256_floor_pd(a); }


template<> EIGEN_STRONG_INLINE Packet8i ptrue<Packet8i>(const Packet8i& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqd has lower latency than the more general vcmpps
  return _mm256_cmpeq_epi32(a,a);
#else
  const __m256 b = _mm256_castsi256_ps(a);
  return _mm256_castps_si256(_mm256_cmp_ps(b,b,_CMP_TRUE_UQ));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f ptrue<Packet8f>(const Packet8f& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqd has lower latency than the more general vcmpps
  const __m256i b = _mm256_castps_si256(a);
  return _mm256_castsi256_ps(_mm256_cmpeq_epi32(b,b));
#else
  return _mm256_cmp_ps(a,a,_CMP_TRUE_UQ);
#endif
}

template<> EIGEN_STRONG_INLINE Packet4d ptrue<Packet4d>(const Packet4d& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  // vpcmpeqq has lower latency than the more general vcmppd
  const __m256i b = _mm256_castpd_si256(a);
  return _mm256_castsi256_pd(_mm256_cmpeq_epi64(b,b));
#else
  return _mm256_cmp_pd(a,a,_CMP_TRUE_UQ);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pand<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_and_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pand<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_and_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pand<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_and_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_and_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f por<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_or_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d por<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_or_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i por<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_or_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_or_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pxor<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_xor_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4d pxor<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_xor_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet8i pxor<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_xor_si256(a,b);
#else
  return _mm256_castps_si256(_mm256_xor_ps(_mm256_castsi256_ps(a),_mm256_castsi256_ps(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pandnot<Packet8f>(const Packet8f& a, const Packet8f& b) { return _mm256_andnot_ps(b,a); }
template<> EIGEN_STRONG_INLINE Packet4d pandnot<Packet4d>(const Packet4d& a, const Packet4d& b) { return _mm256_andnot_pd(b,a); }
template<> EIGEN_STRONG_INLINE Packet8i pandnot<Packet8i>(const Packet8i& a, const Packet8i& b) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_andnot_si256(b,a);
#else
  return _mm256_castps_si256(_mm256_andnot_ps(_mm256_castsi256_ps(b),_mm256_castsi256_ps(a)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pround<Packet8f>(const Packet8f& a)
{
  const Packet8f mask = pset1frombits<Packet8f>(static_cast<numext::uint32_t>(0x80000000u));
  const Packet8f prev0dot5 = pset1frombits<Packet8f>(static_cast<numext::uint32_t>(0x3EFFFFFFu));
  return _mm256_round_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}
template<> EIGEN_STRONG_INLINE Packet4d pround<Packet4d>(const Packet4d& a)
{
  const Packet4d mask = pset1frombits<Packet4d>(static_cast<numext::uint64_t>(0x8000000000000000ull));
  const Packet4d prev0dot5 = pset1frombits<Packet4d>(static_cast<numext::uint64_t>(0x3FDFFFFFFFFFFFFFull));
  return _mm256_round_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet8f pselect<Packet8f>(const Packet8f& mask, const Packet8f& a, const Packet8f& b)
{ return _mm256_blendv_ps(b,a,mask); }
template<> EIGEN_STRONG_INLINE Packet4d pselect<Packet4d>(const Packet4d& mask, const Packet4d& a, const Packet4d& b)
{ return _mm256_blendv_pd(b,a,mask); }

template<int N> EIGEN_STRONG_INLINE Packet8i parithmetic_shift_right(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_srai_epi32(a, N);
#else
  __m128i lo = _mm_srai_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_srai_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<int N> EIGEN_STRONG_INLINE Packet8i plogical_shift_right(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_srli_epi32(a, N);
#else
  __m128i lo = _mm_srli_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_srli_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<int N> EIGEN_STRONG_INLINE Packet8i plogical_shift_left(Packet8i a) {
#ifdef EIGEN_VECTORIZE_AVX2
  return _mm256_slli_epi32(a, N);
#else
  __m128i lo = _mm_slli_epi32(_mm256_extractf128_si256(a, 0), N);
  __m128i hi = _mm_slli_epi32(_mm256_extractf128_si256(a, 1), N);
  return _mm256_insertf128_si256(_mm256_castsi128_si256(lo), (hi), 1);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8f pload<Packet8f>(const float*   from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d pload<Packet4d>(const double*  from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i pload<Packet8i>(const int*     from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm256_load_si256(reinterpret_cast<const __m256i*>(from)); }

template<> EIGEN_STRONG_INLINE Packet8f ploadu<Packet8f>(const float* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_ps(from); }
template<> EIGEN_STRONG_INLINE Packet4d ploadu<Packet4d>(const double* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_pd(from); }
template<> EIGEN_STRONG_INLINE Packet8i ploadu<Packet8i>(const int* from) { EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from)); }

template<> EIGEN_STRONG_INLINE Packet8f ploadu<Packet8f>(const float* from, uint8_t umask) {
  Packet8i mask = _mm256_set1_epi8(static_cast<char>(umask));
  const Packet8i bit_mask = _mm256_set_epi32(0xffffff7f, 0xffffffbf, 0xffffffdf, 0xffffffef, 0xfffffff7, 0xfffffffb, 0xfffffffd, 0xfffffffe);
  mask = por<Packet8i>(mask, bit_mask);
  mask = pcmp_eq<Packet8i>(mask, _mm256_set1_epi32(0xffffffff));
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm256_maskload_ps(from, mask);
}

// Loads 4 floats from memory a returns the packet {a0, a0  a1, a1, a2, a2, a3, a3}
template<> EIGEN_STRONG_INLINE Packet8f ploaddup<Packet8f>(const float* from)
{
  // TODO try to find a way to avoid the need of a temporary register
//   Packet8f tmp  = _mm256_castps128_ps256(_mm_loadu_ps(from));
//   tmp = _mm256_insertf128_ps(tmp, _mm_movehl_ps(_mm256_castps256_ps128(tmp),_mm256_castps256_ps128(tmp)), 1);
//   return _mm256_unpacklo_ps(tmp,tmp);

  // _mm256_insertf128_ps is very slow on Haswell, thus:
  Packet8f tmp = _mm256_broadcast_ps((const __m128*)(const void*)from);
  // mimic an "inplace" permutation of the lower 128bits using a blend
  tmp = _mm256_blend_ps(tmp,_mm256_castps128_ps256(_mm_permute_ps( _mm256_castps256_ps128(tmp), _MM_SHUFFLE(1,0,1,0))), 15);
  // then we can perform a consistent permutation on the global register to get everything in shape:
  return  _mm256_permute_ps(tmp, _MM_SHUFFLE(3,3,2,2));
}
// Loads 2 doubles from memory a returns the packet {a0, a0  a1, a1}
template<> EIGEN_STRONG_INLINE Packet4d ploaddup<Packet4d>(const double* from)
{
  Packet4d tmp = _mm256_broadcast_pd((const __m128d*)(const void*)from);
  return  _mm256_permute_pd(tmp, 3<<2);
}

// Loads 2 floats from memory a returns the packet {a0, a0  a0, a0, a1, a1, a1, a1}
template<> EIGEN_STRONG_INLINE Packet8f ploadquad<Packet8f>(const float* from)
{
  Packet8f tmp = _mm256_castps128_ps256(_mm_broadcast_ss(from));
  return _mm256_insertf128_ps(tmp, _mm_broadcast_ss(from+1), 1);
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet8f& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_store_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet4d& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_store_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet8i& from) { EIGEN_DEBUG_ALIGNED_STORE _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet8f& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet4d& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*       to, const Packet8i& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet8f& from, uint8_t umask) {
  Packet8i mask = _mm256_set1_epi8(static_cast<char>(umask));
  const Packet8i bit_mask = _mm256_set_epi32(0xffffff7f, 0xffffffbf, 0xffffffdf, 0xffffffef, 0xfffffff7, 0xfffffffb, 0xfffffffd, 0xfffffffe);
  mask = por<Packet8i>(mask, bit_mask);
  mask = pcmp_eq<Packet8i>(mask, _mm256_set1_epi32(0xffffffff));
  EIGEN_DEBUG_UNALIGNED_STORE return _mm256_maskstore_ps(to, mask, from);
}

// NOTE: leverage _mm256_i32gather_ps and _mm256_i32gather_pd if AVX2 instructions are available
// NOTE: for the record the following seems to be slower: return _mm256_i32gather_ps(from, _mm256_set1_epi32(stride), 4);
template<> EIGEN_DEVICE_FUNC inline Packet8f pgather<float, Packet8f>(const float* from, Index stride)
{
  return _mm256_set_ps(from[7*stride], from[6*stride], from[5*stride], from[4*stride],
                       from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet4d pgather<double, Packet4d>(const double* from, Index stride)
{
  return _mm256_set_pd(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet8f>(float* to, const Packet8f& from, Index stride)
{
  __m128 low = _mm256_extractf128_ps(from, 0);
  to[stride*0] = _mm_cvtss_f32(low);
  to[stride*1] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 1));
  to[stride*2] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 2));
  to[stride*3] = _mm_cvtss_f32(_mm_shuffle_ps(low, low, 3));

  __m128 high = _mm256_extractf128_ps(from, 1);
  to[stride*4] = _mm_cvtss_f32(high);
  to[stride*5] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 1));
  to[stride*6] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 2));
  to[stride*7] = _mm_cvtss_f32(_mm_shuffle_ps(high, high, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet4d>(double* to, const Packet4d& from, Index stride)
{
  __m128d low = _mm256_extractf128_pd(from, 0);
  to[stride*0] = _mm_cvtsd_f64(low);
  to[stride*1] = _mm_cvtsd_f64(_mm_shuffle_pd(low, low, 1));
  __m128d high = _mm256_extractf128_pd(from, 1);
  to[stride*2] = _mm_cvtsd_f64(high);
  to[stride*3] = _mm_cvtsd_f64(_mm_shuffle_pd(high, high, 1));
}

template<> EIGEN_STRONG_INLINE void pstore1<Packet8f>(float* to, const float& a)
{
  Packet8f pa = pset1<Packet8f>(a);
  pstore(to, pa);
}
template<> EIGEN_STRONG_INLINE void pstore1<Packet4d>(double* to, const double& a)
{
  Packet4d pa = pset1<Packet4d>(a);
  pstore(to, pa);
}
template<> EIGEN_STRONG_INLINE void pstore1<Packet8i>(int* to, const int& a)
{
  Packet8i pa = pset1<Packet8i>(a);
  pstore(to, pa);
}

#ifndef EIGEN_VECTORIZE_AVX512
template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
#endif

template<> EIGEN_STRONG_INLINE float  pfirst<Packet8f>(const Packet8f& a) {
  return _mm_cvtss_f32(_mm256_castps256_ps128(a));
}
template<> EIGEN_STRONG_INLINE double pfirst<Packet4d>(const Packet4d& a) {
  return _mm_cvtsd_f64(_mm256_castpd256_pd128(a));
}
template<> EIGEN_STRONG_INLINE int    pfirst<Packet8i>(const Packet8i& a) {
  return _mm_cvtsi128_si32(_mm256_castsi256_si128(a));
}


template<> EIGEN_STRONG_INLINE Packet8f preverse(const Packet8f& a)
{
  __m256 tmp = _mm256_shuffle_ps(a,a,0x1b);
  return _mm256_permute2f128_ps(tmp, tmp, 1);
}
template<> EIGEN_STRONG_INLINE Packet4d preverse(const Packet4d& a)
{
   __m256d tmp = _mm256_shuffle_pd(a,a,5);
  return _mm256_permute2f128_pd(tmp, tmp, 1);
  #if 0
  // This version is unlikely to be faster as _mm256_shuffle_ps and _mm256_permute_pd
  // exhibit the same latency/throughput, but it is here for future reference/benchmarking...
  __m256d swap_halves = _mm256_permute2f128_pd(a,a,1);
    return _mm256_permute_pd(swap_halves,5);
  #endif
}

// pabs should be ok
template<> EIGEN_STRONG_INLINE Packet8f pabs(const Packet8f& a)
{
  const Packet8f mask = _mm256_castsi256_ps(_mm256_setr_epi32(0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF));
  return _mm256_and_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4d pabs(const Packet4d& a)
{
  const Packet4d mask = _mm256_castsi256_pd(_mm256_setr_epi32(0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF));
  return _mm256_and_pd(a,mask);
}

template<> EIGEN_STRONG_INLINE Packet8f pfrexp<Packet8f>(const Packet8f& a, Packet8f& exponent) {
  return pfrexp_generic(a,exponent);
}

// Extract exponent without existence of Packet4l.
template<>
EIGEN_STRONG_INLINE  
Packet4d pfrexp_generic_get_biased_exponent(const Packet4d& a) {
  const Packet4d cst_exp_mask  = pset1frombits<Packet4d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  __m256i a_expo = _mm256_castpd_si256(pand(a, cst_exp_mask));
#ifdef EIGEN_VECTORIZE_AVX2
  a_expo = _mm256_srli_epi64(a_expo, 52);
  __m128i lo = _mm256_extractf128_si256(a_expo, 0);
  __m128i hi = _mm256_extractf128_si256(a_expo, 1);
#else
  __m128i lo = _mm256_extractf128_si256(a_expo, 0);
  __m128i hi = _mm256_extractf128_si256(a_expo, 1);
  lo = _mm_srli_epi64(lo, 52);
  hi = _mm_srli_epi64(hi, 52);
#endif
  Packet2d exponent_lo = _mm_cvtepi32_pd(vec4i_swizzle1(lo, 0, 2, 1, 3));
  Packet2d exponent_hi = _mm_cvtepi32_pd(vec4i_swizzle1(hi, 0, 2, 1, 3));
  Packet4d exponent = _mm256_insertf128_pd(_mm256_setzero_pd(), exponent_lo, 0);
  exponent = _mm256_insertf128_pd(exponent, exponent_hi, 1);
  return exponent;
}


template<> EIGEN_STRONG_INLINE Packet4d pfrexp<Packet4d>(const Packet4d& a, Packet4d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet8f pldexp<Packet8f>(const Packet8f& a, const Packet8f& exponent) {
  return pldexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4d pldexp<Packet4d>(const Packet4d& a, const Packet4d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet4d max_exponent = pset1<Packet4d>(2099.0);
  const Packet4i e = _mm256_cvtpd_epi32(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  
  // Split 2^e into four factors and multiply.
  const Packet4i bias = pset1<Packet4i>(1023);
  Packet4i b = parithmetic_shift_right<2>(e);  // floor(e/4)
  
  // 2^b
  Packet4i hi = vec4i_swizzle1(padd(b, bias), 0, 2, 1, 3);
  Packet4i lo = _mm_slli_epi64(hi, 52);
  hi = _mm_slli_epi64(_mm_srli_epi64(hi, 32), 52);
  Packet4d c = _mm256_castsi256_pd(_mm256_insertf128_si256(_mm256_castsi128_si256(lo), hi, 1));
  Packet4d out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  
  // 2^(e - 3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  hi = vec4i_swizzle1(padd(b, bias), 0, 2, 1, 3);
  lo = _mm_slli_epi64(hi, 52);
  hi = _mm_slli_epi64(_mm_srli_epi64(hi, 32), 52);
  c = _mm256_castsi256_pd(_mm256_insertf128_si256(_mm256_castsi128_si256(lo), hi, 1));
  out = pmul(out, c); // a * 2^e
  return out;
}

template<> EIGEN_STRONG_INLINE float predux<Packet8f>(const Packet8f& a)
{
  return predux(Packet4f(_mm_add_ps(_mm256_castps256_ps128(a),_mm256_extractf128_ps(a,1))));
}
template<> EIGEN_STRONG_INLINE double predux<Packet4d>(const Packet4d& a)
{
  return predux(Packet2d(_mm_add_pd(_mm256_castpd256_pd128(a),_mm256_extractf128_pd(a,1))));
}

template<> EIGEN_STRONG_INLINE Packet4f predux_half_dowto4<Packet8f>(const Packet8f& a)
{
  return _mm_add_ps(_mm256_castps256_ps128(a),_mm256_extractf128_ps(a,1));
}

template<> EIGEN_STRONG_INLINE float predux_mul<Packet8f>(const Packet8f& a)
{
  Packet8f tmp;
  tmp = _mm256_mul_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_mul_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_mul_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}
template<> EIGEN_STRONG_INLINE double predux_mul<Packet4d>(const Packet4d& a)
{
  Packet4d tmp;
  tmp = _mm256_mul_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_mul_pd(tmp, _mm256_shuffle_pd(tmp,tmp,1)));
}

template<> EIGEN_STRONG_INLINE float predux_min<Packet8f>(const Packet8f& a)
{
  Packet8f tmp = _mm256_min_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_min_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_min_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}
template<> EIGEN_STRONG_INLINE double predux_min<Packet4d>(const Packet4d& a)
{
  Packet4d tmp = _mm256_min_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_min_pd(tmp, _mm256_shuffle_pd(tmp, tmp, 1)));
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet8f>(const Packet8f& a)
{
  Packet8f tmp = _mm256_max_ps(a, _mm256_permute2f128_ps(a,a,1));
  tmp = _mm256_max_ps(tmp, _mm256_shuffle_ps(tmp,tmp,_MM_SHUFFLE(1,0,3,2)));
  return pfirst(_mm256_max_ps(tmp, _mm256_shuffle_ps(tmp,tmp,1)));
}

template<> EIGEN_STRONG_INLINE double predux_max<Packet4d>(const Packet4d& a)
{
  Packet4d tmp = _mm256_max_pd(a, _mm256_permute2f128_pd(a,a,1));
  return pfirst(_mm256_max_pd(tmp, _mm256_shuffle_pd(tmp, tmp, 1)));
}

// not needed yet
// template<> EIGEN_STRONG_INLINE bool predux_all(const Packet8f& x)
// {
//   return _mm256_movemask_ps(x)==0xFF;
// }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet8f& x)
{
  return _mm256_movemask_ps(x)!=0;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8f,8>& kernel) {
  __m256 T0 = _mm256_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T1 = _mm256_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T2 = _mm256_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T3 = _mm256_unpackhi_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T4 = _mm256_unpacklo_ps(kernel.packet[4], kernel.packet[5]);
  __m256 T5 = _mm256_unpackhi_ps(kernel.packet[4], kernel.packet[5]);
  __m256 T6 = _mm256_unpacklo_ps(kernel.packet[6], kernel.packet[7]);
  __m256 T7 = _mm256_unpackhi_ps(kernel.packet[6], kernel.packet[7]);
  __m256 S0 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(1,0,1,0));
  __m256 S1 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(3,2,3,2));
  __m256 S2 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(1,0,1,0));
  __m256 S3 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(3,2,3,2));
  __m256 S4 = _mm256_shuffle_ps(T4,T6,_MM_SHUFFLE(1,0,1,0));
  __m256 S5 = _mm256_shuffle_ps(T4,T6,_MM_SHUFFLE(3,2,3,2));
  __m256 S6 = _mm256_shuffle_ps(T5,T7,_MM_SHUFFLE(1,0,1,0));
  __m256 S7 = _mm256_shuffle_ps(T5,T7,_MM_SHUFFLE(3,2,3,2));
  kernel.packet[0] = _mm256_permute2f128_ps(S0, S4, 0x20);
  kernel.packet[1] = _mm256_permute2f128_ps(S1, S5, 0x20);
  kernel.packet[2] = _mm256_permute2f128_ps(S2, S6, 0x20);
  kernel.packet[3] = _mm256_permute2f128_ps(S3, S7, 0x20);
  kernel.packet[4] = _mm256_permute2f128_ps(S0, S4, 0x31);
  kernel.packet[5] = _mm256_permute2f128_ps(S1, S5, 0x31);
  kernel.packet[6] = _mm256_permute2f128_ps(S2, S6, 0x31);
  kernel.packet[7] = _mm256_permute2f128_ps(S3, S7, 0x31);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8f,4>& kernel) {
  __m256 T0 = _mm256_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T1 = _mm256_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m256 T2 = _mm256_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m256 T3 = _mm256_unpackhi_ps(kernel.packet[2], kernel.packet[3]);

  __m256 S0 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(1,0,1,0));
  __m256 S1 = _mm256_shuffle_ps(T0,T2,_MM_SHUFFLE(3,2,3,2));
  __m256 S2 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(1,0,1,0));
  __m256 S3 = _mm256_shuffle_ps(T1,T3,_MM_SHUFFLE(3,2,3,2));

  kernel.packet[0] = _mm256_permute2f128_ps(S0, S1, 0x20);
  kernel.packet[1] = _mm256_permute2f128_ps(S2, S3, 0x20);
  kernel.packet[2] = _mm256_permute2f128_ps(S0, S1, 0x31);
  kernel.packet[3] = _mm256_permute2f128_ps(S2, S3, 0x31);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4d,4>& kernel) {
  __m256d T0 = _mm256_shuffle_pd(kernel.packet[0], kernel.packet[1], 15);
  __m256d T1 = _mm256_shuffle_pd(kernel.packet[0], kernel.packet[1], 0);
  __m256d T2 = _mm256_shuffle_pd(kernel.packet[2], kernel.packet[3], 15);
  __m256d T3 = _mm256_shuffle_pd(kernel.packet[2], kernel.packet[3], 0);

  kernel.packet[1] = _mm256_permute2f128_pd(T0, T2, 32);
  kernel.packet[3] = _mm256_permute2f128_pd(T0, T2, 49);
  kernel.packet[0] = _mm256_permute2f128_pd(T1, T3, 32);
  kernel.packet[2] = _mm256_permute2f128_pd(T1, T3, 49);
}

template<> EIGEN_STRONG_INLINE Packet8f pblend(const Selector<8>& ifPacket, const Packet8f& thenPacket, const Packet8f& elsePacket) {
  const __m256 zero = _mm256_setzero_ps();
  const __m256 select = _mm256_set_ps(ifPacket.select[7], ifPacket.select[6], ifPacket.select[5], ifPacket.select[4], ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m256 false_mask = _mm256_cmp_ps(select, zero, _CMP_EQ_UQ);
  return _mm256_blendv_ps(thenPacket, elsePacket, false_mask);
}
template<> EIGEN_STRONG_INLINE Packet4d pblend(const Selector<4>& ifPacket, const Packet4d& thenPacket, const Packet4d& elsePacket) {
  const __m256d zero = _mm256_setzero_pd();
  const __m256d select = _mm256_set_pd(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m256d false_mask = _mm256_cmp_pd(select, zero, _CMP_EQ_UQ);
  return _mm256_blendv_pd(thenPacket, elsePacket, false_mask);
}

// Packet math for Eigen::half

template<> struct unpacket_traits<Packet8h> { typedef Eigen::half type; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet8h half; };

template<> EIGEN_STRONG_INLINE Packet8h pset1<Packet8h>(const Eigen::half& from) {
  return _mm_set1_epi16(numext::bit_cast<numext::uint16_t>(from));
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet8h>(const Packet8h& from) {
  return numext::bit_cast<Eigen::half>(static_cast<numext::uint16_t>(_mm_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet8h pload<Packet8h>(const Eigen::half* from) {
  return _mm_load_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8h ploadu<Packet8h>(const Eigen::half* from) {
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet8h& from) {
  _mm_store_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet8h& from) {
  _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet8h
ploaddup<Packet8h>(const Eigen::half*  from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  const numext::uint16_t c = numext::bit_cast<numext::uint16_t>(from[2]);
  const numext::uint16_t d = numext::bit_cast<numext::uint16_t>(from[3]);
  return _mm_set_epi16(d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8h
ploadquad<Packet8h>(const Eigen::half* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  return _mm_set_epi16(b, b, b, b, a, a, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8h ptrue(const Packet8h& a) {
 return _mm_cmpeq_epi32(a, a);
}

template <>
EIGEN_STRONG_INLINE Packet8h pabs(const Packet8h& a) {
  const __m128i sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_andnot_si128(sign_mask, a);
}

EIGEN_STRONG_INLINE Packet8f half2float(const Packet8h& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm256_cvtph_ps(a);
#else
  EIGEN_ALIGN32 Eigen::half aux[8];
  pstore(aux, a);
  float f0(aux[0]);
  float f1(aux[1]);
  float f2(aux[2]);
  float f3(aux[3]);
  float f4(aux[4]);
  float f5(aux[5]);
  float f6(aux[6]);
  float f7(aux[7]);

  return _mm256_set_ps(f7, f6, f5, f4, f3, f2, f1, f0);
#endif
}

EIGEN_STRONG_INLINE Packet8h float2half(const Packet8f& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm256_cvtps_ph(a, _MM_FROUND_TO_NEAREST_INT|_MM_FROUND_NO_EXC);
#else
  EIGEN_ALIGN32 float aux[8];
  pstore(aux, a);
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[0]));
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[1]));
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[2]));
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[3]));
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[4]));
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[5]));
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[6]));
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(Eigen::half(aux[7]));
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8h pmin<Packet8h>(const Packet8h& a,
                                            const Packet8h& b) {
  return float2half(pmin<Packet8f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8h pmax<Packet8h>(const Packet8h& a,
                                            const Packet8h& b) {
  return float2half(pmax<Packet8f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8h plset<Packet8h>(const half& a) {
  return float2half(plset<Packet8f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h por(const Packet8h& a,const Packet8h& b) {
  // in some cases Packet4i is a wrapper around __m128i, so we either need to
  // cast to Packet4i to directly call the intrinsics as below:
  return _mm_or_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pxor(const Packet8h& a,const Packet8h& b) {
  return _mm_xor_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pand(const Packet8h& a,const Packet8h& b) {
  return _mm_and_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8h pandnot(const Packet8h& a,const Packet8h& b) {
  return _mm_andnot_si128(b,a);
}

template<> EIGEN_STRONG_INLINE Packet8h pselect(const Packet8h& mask, const Packet8h& a, const Packet8h& b) {
  return _mm_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet8h pround<Packet8h>(const Packet8h& a) {
  return float2half(pround<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h print<Packet8h>(const Packet8h& a) {
  return float2half(print<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pceil<Packet8h>(const Packet8h& a) {
  return float2half(pceil<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pfloor<Packet8h>(const Packet8h& a) {
  return float2half(pfloor<Packet8f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_eq(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_eq(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_le(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_le(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_lt(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_lt(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pcmp_lt_or_nan(const Packet8h& a,const Packet8h& b) {
  return Pack16To8(pcmp_lt_or_nan(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet8h pconj(const Packet8h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8h pnegate(const Packet8h& a) {
  Packet8h sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_xor_si128(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet8h padd<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = padd(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h psub<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = psub(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pmul<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = pmul(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pdiv<Packet8h>(const Packet8h& a, const Packet8h& b) {
  Packet8f af = half2float(a);
  Packet8f bf = half2float(b);
  Packet8f rf = pdiv(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet8h pgather<Eigen::half, Packet8h>(const Eigen::half* from, Index stride)
{
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(from[0*stride]);
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(from[1*stride]);
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(from[2*stride]);
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(from[3*stride]);
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(from[4*stride]);
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(from[5*stride]);
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(from[6*stride]);
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(from[7*stride]);
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
}

template<> EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet8h>(Eigen::half* to, const Packet8h& from, Index stride)
{
  EIGEN_ALIGN32 Eigen::half aux[8];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
}

template<> EIGEN_STRONG_INLINE Eigen::half predux<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_max<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_max<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_min<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_min<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet8h>(const Packet8h& a) {
  Packet8f af = half2float(a);
  float reduced = predux_mul<Packet8f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Packet8h preverse(const Packet8h& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm_shuffle_epi8(a,m);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8h,8>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];
  __m128i e = kernel.packet[4];
  __m128i f = kernel.packet[5];
  __m128i g = kernel.packet[6];
  __m128i h = kernel.packet[7];

  __m128i a03b03 = _mm_unpacklo_epi16(a, b);
  __m128i c03d03 = _mm_unpacklo_epi16(c, d);
  __m128i e03f03 = _mm_unpacklo_epi16(e, f);
  __m128i g03h03 = _mm_unpacklo_epi16(g, h);
  __m128i a47b47 = _mm_unpackhi_epi16(a, b);
  __m128i c47d47 = _mm_unpackhi_epi16(c, d);
  __m128i e47f47 = _mm_unpackhi_epi16(e, f);
  __m128i g47h47 = _mm_unpackhi_epi16(g, h);

  __m128i a01b01c01d01 = _mm_unpacklo_epi32(a03b03, c03d03);
  __m128i a23b23c23d23 = _mm_unpackhi_epi32(a03b03, c03d03);
  __m128i e01f01g01h01 = _mm_unpacklo_epi32(e03f03, g03h03);
  __m128i e23f23g23h23 = _mm_unpackhi_epi32(e03f03, g03h03);
  __m128i a45b45c45d45 = _mm_unpacklo_epi32(a47b47, c47d47);
  __m128i a67b67c67d67 = _mm_unpackhi_epi32(a47b47, c47d47);
  __m128i e45f45g45h45 = _mm_unpacklo_epi32(e47f47, g47h47);
  __m128i e67f67g67h67 = _mm_unpackhi_epi32(e47f47, g47h47);

  __m128i a0b0c0d0e0f0g0h0 = _mm_unpacklo_epi64(a01b01c01d01, e01f01g01h01);
  __m128i a1b1c1d1e1f1g1h1 = _mm_unpackhi_epi64(a01b01c01d01, e01f01g01h01);
  __m128i a2b2c2d2e2f2g2h2 = _mm_unpacklo_epi64(a23b23c23d23, e23f23g23h23);
  __m128i a3b3c3d3e3f3g3h3 = _mm_unpackhi_epi64(a23b23c23d23, e23f23g23h23);
  __m128i a4b4c4d4e4f4g4h4 = _mm_unpacklo_epi64(a45b45c45d45, e45f45g45h45);
  __m128i a5b5c5d5e5f5g5h5 = _mm_unpackhi_epi64(a45b45c45d45, e45f45g45h45);
  __m128i a6b6c6d6e6f6g6h6 = _mm_unpacklo_epi64(a67b67c67d67, e67f67g67h67);
  __m128i a7b7c7d7e7f7g7h7 = _mm_unpackhi_epi64(a67b67c67d67, e67f67g67h67);

  kernel.packet[0] = a0b0c0d0e0f0g0h0;
  kernel.packet[1] = a1b1c1d1e1f1g1h1;
  kernel.packet[2] = a2b2c2d2e2f2g2h2;
  kernel.packet[3] = a3b3c3d3e3f3g3h3;
  kernel.packet[4] = a4b4c4d4e4f4g4h4;
  kernel.packet[5] = a5b5c5d5e5f5g5h5;
  kernel.packet[6] = a6b6c6d6e6f6g6h6;
  kernel.packet[7] = a7b7c7d7e7f7g7h7;
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8h,4>& kernel) {
  EIGEN_ALIGN32 Eigen::half in[4][8];
  pstore<Eigen::half>(in[0], kernel.packet[0]);
  pstore<Eigen::half>(in[1], kernel.packet[1]);
  pstore<Eigen::half>(in[2], kernel.packet[2]);
  pstore<Eigen::half>(in[3], kernel.packet[3]);

  EIGEN_ALIGN32 Eigen::half out[4][8];

  for (int i = 0; i < 4; ++i) {
    for (int j = 0; j < 4; ++j) {
      out[i][j] = in[j][2*i];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+4] = in[j][2*i+1];
    }
  }

  kernel.packet[0] = pload<Packet8h>(out[0]);
  kernel.packet[1] = pload<Packet8h>(out[1]);
  kernel.packet[2] = pload<Packet8h>(out[2]);
  kernel.packet[3] = pload<Packet8h>(out[3]);
}

// BFloat16 implementation.

EIGEN_STRONG_INLINE Packet8f Bf16ToF32(const Packet8bf& a) {
#ifdef EIGEN_VECTORIZE_AVX2
  __m256i extend = _mm256_cvtepu16_epi32(a);
  return _mm256_castsi256_ps(_mm256_slli_epi32(extend, 16));
#else
  __m128i lo = _mm_cvtepu16_epi32(a);
  __m128i hi = _mm_cvtepu16_epi32(_mm_srli_si128(a, 8));
  __m128i lo_shift = _mm_slli_epi32(lo, 16);
  __m128i hi_shift = _mm_slli_epi32(hi, 16);
  return _mm256_castsi256_ps(_mm256_insertf128_si256(_mm256_castsi128_si256(lo_shift), hi_shift, 1));
#endif
}

// Convert float to bfloat16 according to round-to-nearest-even/denormals algorithm.
EIGEN_STRONG_INLINE Packet8bf F32ToBf16(const Packet8f& a) {
  Packet8bf r;

  __m256i input = _mm256_castps_si256(a);

#ifdef EIGEN_VECTORIZE_AVX2
  // uint32_t lsb = (input >> 16);
  __m256i t = _mm256_srli_epi32(input, 16);
  // uint32_t lsb = lsb & 1;
  t = _mm256_and_si256(t, _mm256_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  t = _mm256_add_epi32(t, _mm256_set1_epi32(0x7fff));
  // input += rounding_bias;
  t = _mm256_add_epi32(t, input);
  // input = input >> 16;
  t = _mm256_srli_epi32(t, 16);
  // Check NaN before converting back to bf16
  __m256 mask = _mm256_cmp_ps(a, a, _CMP_ORD_Q);
  __m256i nan = _mm256_set1_epi32(0x7fc0);
  t = _mm256_blendv_epi8(nan, t, _mm256_castps_si256(mask));
  // output = numext::bit_cast<uint16_t>(input);
  return _mm_packus_epi32(_mm256_extractf128_si256(t, 0),
                         _mm256_extractf128_si256(t, 1));
#else
  // uint32_t lsb = (input >> 16);
  __m128i lo = _mm_srli_epi32(_mm256_extractf128_si256(input, 0), 16);
  __m128i hi = _mm_srli_epi32(_mm256_extractf128_si256(input, 1), 16);
  // uint32_t lsb = lsb & 1;
  lo = _mm_and_si128(lo, _mm_set1_epi32(1));
  hi = _mm_and_si128(hi, _mm_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  lo = _mm_add_epi32(lo, _mm_set1_epi32(0x7fff));
  hi = _mm_add_epi32(hi, _mm_set1_epi32(0x7fff));
  // input += rounding_bias;
  lo = _mm_add_epi32(lo, _mm256_extractf128_si256(input, 0));
  hi = _mm_add_epi32(hi, _mm256_extractf128_si256(input, 1));
  // input = input >> 16;
  lo = _mm_srli_epi32(lo, 16);
  hi = _mm_srli_epi32(hi, 16);
  // Check NaN before converting back to bf16
  __m256 mask = _mm256_cmp_ps(a, a, _CMP_ORD_Q);
  __m128i nan = _mm_set1_epi32(0x7fc0);
  lo = _mm_blendv_epi8(nan, lo, _mm_castps_si128(_mm256_castps256_ps128(mask)));
  hi = _mm_blendv_epi8(nan, hi, _mm_castps_si128(_mm256_extractf128_ps(mask, 1)));
  // output = numext::bit_cast<uint16_t>(input);
  return _mm_packus_epi32(lo, hi);
#endif
}

template<> EIGEN_STRONG_INLINE Packet8bf pset1<Packet8bf>(const bfloat16& from) {
  return _mm_set1_epi16(numext::bit_cast<numext::uint16_t>(from));
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst<Packet8bf>(const Packet8bf& from) {
  return numext::bit_cast<bfloat16>(static_cast<numext::uint16_t>(_mm_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pload<Packet8bf>(const bfloat16* from) {
  return _mm_load_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf ploadu<Packet8bf>(const bfloat16* from) {
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to, const Packet8bf& from) {
  _mm_store_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to, const Packet8bf& from) {
  _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet8bf
ploaddup<Packet8bf>(const bfloat16* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  const numext::uint16_t c = numext::bit_cast<numext::uint16_t>(from[2]);
  const numext::uint16_t d = numext::bit_cast<numext::uint16_t>(from[3]);
  return _mm_set_epi16(d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf
ploadquad<Packet8bf>(const bfloat16* from) {
  const numext::uint16_t a = numext::bit_cast<numext::uint16_t>(from[0]);
  const numext::uint16_t b = numext::bit_cast<numext::uint16_t>(from[1]);
  return _mm_set_epi16(b, b, b, b, a, a, a, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf ptrue(const Packet8bf& a) {
 return _mm_cmpeq_epi32(a, a);
}

template <>
EIGEN_STRONG_INLINE Packet8bf pabs(const Packet8bf& a) {
  const __m128i sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_andnot_si128(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet8bf pmin<Packet8bf>(const Packet8bf& a,
                                                const Packet8bf& b) {
  return F32ToBf16(pmin<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf pmax<Packet8bf>(const Packet8bf& a,
                                                const Packet8bf& b) {
  return F32ToBf16(pmax<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf plset<Packet8bf>(const bfloat16& a) {
  return F32ToBf16(plset<Packet8f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf por(const Packet8bf& a,const Packet8bf& b) {
  return _mm_or_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pxor(const Packet8bf& a,const Packet8bf& b) {
  return _mm_xor_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pand(const Packet8bf& a,const Packet8bf& b) {
  return _mm_and_si128(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pandnot(const Packet8bf& a,const Packet8bf& b) {
  return _mm_andnot_si128(b,a);
}

template<> EIGEN_STRONG_INLINE Packet8bf pselect(const Packet8bf& mask, const Packet8bf& a, const Packet8bf& b) {
  return _mm_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf pround<Packet8bf>(const Packet8bf& a)
{
  return F32ToBf16(pround<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf print<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(print<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pceil<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(pceil<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pfloor<Packet8bf>(const Packet8bf& a) {
  return F32ToBf16(pfloor<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_eq(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_eq(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_le(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_le(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_lt(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt_or_nan(const Packet8bf& a,const Packet8bf& b) {
  return Pack16To8(pcmp_lt_or_nan(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pconj(const Packet8bf& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet8bf pnegate(const Packet8bf& a) {
  Packet8bf sign_mask = _mm_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm_xor_si128(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf padd<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(padd<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf psub<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(psub<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pmul<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(pmul<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet8bf pdiv<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return F32ToBf16(pdiv<Packet8f>(Bf16ToF32(a), Bf16ToF32(b)));
}


template<> EIGEN_STRONG_INLINE Packet8bf pgather<bfloat16, Packet8bf>(const bfloat16* from, Index stride)
{
  const numext::uint16_t s0 = numext::bit_cast<numext::uint16_t>(from[0*stride]);
  const numext::uint16_t s1 = numext::bit_cast<numext::uint16_t>(from[1*stride]);
  const numext::uint16_t s2 = numext::bit_cast<numext::uint16_t>(from[2*stride]);
  const numext::uint16_t s3 = numext::bit_cast<numext::uint16_t>(from[3*stride]);
  const numext::uint16_t s4 = numext::bit_cast<numext::uint16_t>(from[4*stride]);
  const numext::uint16_t s5 = numext::bit_cast<numext::uint16_t>(from[5*stride]);
  const numext::uint16_t s6 = numext::bit_cast<numext::uint16_t>(from[6*stride]);
  const numext::uint16_t s7 = numext::bit_cast<numext::uint16_t>(from[7*stride]);
  return _mm_set_epi16(s7, s6, s5, s4, s3, s2, s1, s0);
}

template<> EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet8bf>(bfloat16* to, const Packet8bf& from, Index stride)
{
  EIGEN_ALIGN32 bfloat16 aux[8];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_max<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_min<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet8bf>(const Packet8bf& a) {
  return static_cast<bfloat16>(predux_mul<Packet8f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf preverse(const Packet8bf& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm_shuffle_epi8(a,m);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8bf,8>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];
  __m128i e = kernel.packet[4];
  __m128i f = kernel.packet[5];
  __m128i g = kernel.packet[6];
  __m128i h = kernel.packet[7];

  __m128i a03b03 = _mm_unpacklo_epi16(a, b);
  __m128i c03d03 = _mm_unpacklo_epi16(c, d);
  __m128i e03f03 = _mm_unpacklo_epi16(e, f);
  __m128i g03h03 = _mm_unpacklo_epi16(g, h);
  __m128i a47b47 = _mm_unpackhi_epi16(a, b);
  __m128i c47d47 = _mm_unpackhi_epi16(c, d);
  __m128i e47f47 = _mm_unpackhi_epi16(e, f);
  __m128i g47h47 = _mm_unpackhi_epi16(g, h);

  __m128i a01b01c01d01 = _mm_unpacklo_epi32(a03b03, c03d03);
  __m128i a23b23c23d23 = _mm_unpackhi_epi32(a03b03, c03d03);
  __m128i e01f01g01h01 = _mm_unpacklo_epi32(e03f03, g03h03);
  __m128i e23f23g23h23 = _mm_unpackhi_epi32(e03f03, g03h03);
  __m128i a45b45c45d45 = _mm_unpacklo_epi32(a47b47, c47d47);
  __m128i a67b67c67d67 = _mm_unpackhi_epi32(a47b47, c47d47);
  __m128i e45f45g45h45 = _mm_unpacklo_epi32(e47f47, g47h47);
  __m128i e67f67g67h67 = _mm_unpackhi_epi32(e47f47, g47h47);

  kernel.packet[0] = _mm_unpacklo_epi64(a01b01c01d01, e01f01g01h01);
  kernel.packet[1] = _mm_unpackhi_epi64(a01b01c01d01, e01f01g01h01);
  kernel.packet[2] = _mm_unpacklo_epi64(a23b23c23d23, e23f23g23h23);
  kernel.packet[3] = _mm_unpackhi_epi64(a23b23c23d23, e23f23g23h23);
  kernel.packet[4] = _mm_unpacklo_epi64(a45b45c45d45, e45f45g45h45);
  kernel.packet[5] = _mm_unpackhi_epi64(a45b45c45d45, e45f45g45h45);
  kernel.packet[6] = _mm_unpacklo_epi64(a67b67c67d67, e67f67g67h67);
  kernel.packet[7] = _mm_unpackhi_epi64(a67b67c67d67, e67f67g67h67);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet8bf,4>& kernel) {
  __m128i a = kernel.packet[0];
  __m128i b = kernel.packet[1];
  __m128i c = kernel.packet[2];
  __m128i d = kernel.packet[3];

  __m128i ab_03 = _mm_unpacklo_epi16(a, b);
  __m128i cd_03 = _mm_unpacklo_epi16(c, d);
  __m128i ab_47 = _mm_unpackhi_epi16(a, b);
  __m128i cd_47 = _mm_unpackhi_epi16(c, d);

  kernel.packet[0] = _mm_unpacklo_epi32(ab_03, cd_03);
  kernel.packet[1] = _mm_unpackhi_epi32(ab_03, cd_03);
  kernel.packet[2] = _mm_unpacklo_epi32(ab_47, cd_47);
  kernel.packet[3] = _mm_unpackhi_epi32(ab_47, cd_47);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_AVX_H
#define EIGEN_TYPE_CASTING_AVX_H

namespace Eigen {

namespace internal {

// For now we use SSE to handle integers, so we can't use AVX instructions to cast
// from int to float
template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 0,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};


#ifndef EIGEN_VECTORIZE_AVX512

template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};


template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<bfloat16, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<float, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

#endif  // EIGEN_VECTORIZE_AVX512

template<> EIGEN_STRONG_INLINE Packet8i pcast<Packet8f, Packet8i>(const Packet8f& a) {
  return _mm256_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8i, Packet8f>(const Packet8i& a) {
  return _mm256_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet8i preinterpret<Packet8i,Packet8f>(const Packet8f& a) {
  return _mm256_castps_si256(a);
}

template<> EIGEN_STRONG_INLINE Packet8f preinterpret<Packet8f,Packet8i>(const Packet8i& a) {
  return _mm256_castsi256_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8h, Packet8f>(const Packet8h& a) {
  return half2float(a);
}

template<> EIGEN_STRONG_INLINE Packet8f pcast<Packet8bf, Packet8f>(const Packet8bf& a) {
  return Bf16ToF32(a);
}

template<> EIGEN_STRONG_INLINE Packet8h pcast<Packet8f, Packet8h>(const Packet8f& a) {
  return float2half(a);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcast<Packet8f, Packet8bf>(const Packet8f& a) {
  return F32ToBf16(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_AVX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_AVX512_H
#define EIGEN_COMPLEX_AVX512_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet8cf
{
  EIGEN_STRONG_INLINE Packet8cf() {}
  EIGEN_STRONG_INLINE explicit Packet8cf(const __m512& a) : v(a) {}
  __m512  v;
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet8cf type;
  typedef Packet4cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet8cf> {
  typedef std::complex<float> type;
  typedef Packet4cf half;
  typedef Packet16f as_real;
  enum {
    size = 8,
    alignment=unpacket_traits<Packet16f>::alignment,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet8cf ptrue<Packet8cf>(const Packet8cf& a) { return Packet8cf(ptrue(Packet16f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet8cf padd<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(_mm512_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf psub<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(_mm512_sub_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pnegate(const Packet8cf& a)
{
  return Packet8cf(pnegate(a.v));
}
template<> EIGEN_STRONG_INLINE Packet8cf pconj(const Packet8cf& a)
{
  const __m512 mask = _mm512_castsi512_ps(_mm512_setr_epi32(
    0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,
    0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet8cf(pxor(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet8cf pmul<Packet8cf>(const Packet8cf& a, const Packet8cf& b)
{
  __m512 tmp2 = _mm512_mul_ps(_mm512_movehdup_ps(a.v), _mm512_permute_ps(b.v, _MM_SHUFFLE(2,3,0,1)));
  return Packet8cf(_mm512_fmaddsub_ps(_mm512_moveldup_ps(a.v), b.v, tmp2));
}

template<> EIGEN_STRONG_INLINE Packet8cf pand   <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf por    <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pxor   <Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet8cf pandnot<Packet8cf>(const Packet8cf& a, const Packet8cf& b) { return Packet8cf(pandnot(a.v,b.v)); }

template <>
EIGEN_STRONG_INLINE Packet8cf pcmp_eq(const Packet8cf& a, const Packet8cf& b) {
  __m512 eq = pcmp_eq<Packet16f>(a.v, b.v);
  return Packet8cf(pand(eq, _mm512_permute_ps(eq, 0xB1)));
}

template<> EIGEN_STRONG_INLINE Packet8cf pload <Packet8cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet8cf(pload<Packet16f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet8cf ploadu<Packet8cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet8cf(ploadu<Packet16f>(&numext::real_ref(*from))); }


template<> EIGEN_STRONG_INLINE Packet8cf pset1<Packet8cf>(const std::complex<float>& from)
{
  return Packet8cf(_mm512_castpd_ps(pload1<Packet8d>((const double*)(const void*)&from)));
}

template<> EIGEN_STRONG_INLINE Packet8cf ploaddup<Packet8cf>(const std::complex<float>* from)
{
  return Packet8cf( _mm512_castpd_ps( ploaddup<Packet8d>((const double*)(const void*)from )) );
}
template<> EIGEN_STRONG_INLINE Packet8cf ploadquad<Packet8cf>(const std::complex<float>* from)
{
  return Packet8cf( _mm512_castpd_ps( ploadquad<Packet8d>((const double*)(const void*)from )) );
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float>* to, const Packet8cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to, const Packet8cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet8cf pgather<std::complex<float>, Packet8cf>(const std::complex<float>* from, Index stride)
{
  return Packet8cf(_mm512_castpd_ps(pgather<double,Packet8d>((const double*)(const void*)from, stride)));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet8cf>(std::complex<float>* to, const Packet8cf& from, Index stride)
{
  pscatter((double*)(void*)to, _mm512_castps_pd(from.v), stride);
}

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet8cf>(const Packet8cf& a)
{
  return pfirst(Packet2cf(_mm512_castps512_ps128(a.v)));
}

template<> EIGEN_STRONG_INLINE Packet8cf preverse(const Packet8cf& a) {
  return Packet8cf(_mm512_castsi512_ps(
            _mm512_permutexvar_epi64( _mm512_set_epi32(0, 0, 0, 1, 0, 2, 0, 3, 0, 4, 0, 5, 0, 6, 0, 7),
                                      _mm512_castps_si512(a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet8cf>(const Packet8cf& a)
{
  return predux(padd(Packet4cf(extract256<0>(a.v)),
                     Packet4cf(extract256<1>(a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet8cf>(const Packet8cf& a)
{
  return predux_mul(pmul(Packet4cf(extract256<0>(a.v)),
                         Packet4cf(extract256<1>(a.v))));
}

template <>
EIGEN_STRONG_INLINE Packet4cf predux_half_dowto4<Packet8cf>(const Packet8cf& a) {
  __m256 lane0 = extract256<0>(a.v);
  __m256 lane1 = extract256<1>(a.v);
  __m256 res = _mm256_add_ps(lane0, lane1);
  return Packet4cf(res);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet8cf,Packet16f)

template<> EIGEN_STRONG_INLINE Packet8cf pdiv<Packet8cf>(const Packet8cf& a, const Packet8cf& b)
{
  Packet8cf num = pmul(a, pconj(b));
  __m512 tmp = _mm512_mul_ps(b.v, b.v);
  __m512 tmp2    = _mm512_shuffle_ps(tmp,tmp,0xB1);
  __m512 denom = _mm512_add_ps(tmp, tmp2);
  return Packet8cf(_mm512_div_ps(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet8cf pcplxflip<Packet8cf>(const Packet8cf& x)
{
  return Packet8cf(_mm512_shuffle_ps(x.v, x.v, _MM_SHUFFLE(2, 3, 0 ,1)));
}

//---------- double ----------
struct Packet4cd
{
  EIGEN_STRONG_INLINE Packet4cd() {}
  EIGEN_STRONG_INLINE explicit Packet4cd(const __m512d& a) : v(a) {}
  __m512d  v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet4cd type;
  typedef Packet2cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 4,
    HasHalfPacket = 1,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet4cd> {
  typedef std::complex<double> type;
  typedef Packet2cd half;
  typedef Packet8d as_real;
  enum {
    size = 4,
    alignment = unpacket_traits<Packet8d>::alignment,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet4cd padd<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(_mm512_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd psub<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(_mm512_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pnegate(const Packet4cd& a) { return Packet4cd(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pconj(const Packet4cd& a)
{
  const __m512d mask = _mm512_castsi512_pd(
          _mm512_set_epi32(0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0,
                           0x80000000,0x0,0x0,0x0,0x80000000,0x0,0x0,0x0));
  return Packet4cd(pxor(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet4cd pmul<Packet4cd>(const Packet4cd& a, const Packet4cd& b)
{
  __m512d tmp1 = _mm512_shuffle_pd(a.v,a.v,0x0);
  __m512d tmp2 = _mm512_shuffle_pd(a.v,a.v,0xFF);
  __m512d tmp3 = _mm512_shuffle_pd(b.v,b.v,0x55);
  __m512d odd  = _mm512_mul_pd(tmp2, tmp3);
  return Packet4cd(_mm512_fmaddsub_pd(tmp1, b.v, odd));
}

template<> EIGEN_STRONG_INLINE Packet4cd ptrue<Packet4cd>(const Packet4cd& a) { return Packet4cd(ptrue(Packet8d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet4cd pand   <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd por    <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pxor   <Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet4cd pandnot<Packet4cd>(const Packet4cd& a, const Packet4cd& b) { return Packet4cd(pandnot(a.v,b.v)); }

template <>
EIGEN_STRONG_INLINE Packet4cd pcmp_eq(const Packet4cd& a, const Packet4cd& b) {
  __m512d eq = pcmp_eq<Packet8d>(a.v, b.v);
  return Packet4cd(pand(eq, _mm512_permute_pd(eq, 0x55)));
}

template<> EIGEN_STRONG_INLINE Packet4cd pload <Packet4cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet4cd(pload<Packet8d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet4cd ploadu<Packet4cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet4cd(ploadu<Packet8d>((const double*)from)); }

template<> EIGEN_STRONG_INLINE Packet4cd pset1<Packet4cd>(const std::complex<double>& from)
{
  #ifdef EIGEN_VECTORIZE_AVX512DQ
  return Packet4cd(_mm512_broadcast_f64x2(pset1<Packet1cd>(from).v));
  #else
  return Packet4cd(_mm512_castps_pd(_mm512_broadcast_f32x4( _mm_castpd_ps(pset1<Packet1cd>(from).v))));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet4cd ploaddup<Packet4cd>(const std::complex<double>* from) {
  return Packet4cd(_mm512_insertf64x4(
          _mm512_castpd256_pd512(ploaddup<Packet2cd>(from).v), ploaddup<Packet2cd>(from+1).v, 1));
}

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet4cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet4cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet4cd pgather<std::complex<double>, Packet4cd>(const std::complex<double>* from, Index stride)
{
  return Packet4cd(_mm512_insertf64x4(_mm512_castpd256_pd512(
            _mm256_insertf128_pd(_mm256_castpd128_pd256(ploadu<Packet1cd>(from+0*stride).v), ploadu<Packet1cd>(from+1*stride).v,1)),
            _mm256_insertf128_pd(_mm256_castpd128_pd256(ploadu<Packet1cd>(from+2*stride).v), ploadu<Packet1cd>(from+3*stride).v,1), 1));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet4cd>(std::complex<double>* to, const Packet4cd& from, Index stride)
{
  __m512i fromi = _mm512_castpd_si512(from.v);
  double* tod = (double*)(void*)to;
  _mm_storeu_pd(tod+0*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,0)) );
  _mm_storeu_pd(tod+2*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,1)) );
  _mm_storeu_pd(tod+4*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,2)) );
  _mm_storeu_pd(tod+6*stride, _mm_castsi128_pd(_mm512_extracti32x4_epi32(fromi,3)) );
}

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet4cd>(const Packet4cd& a)
{
  __m128d low = extract128<0>(a.v);
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, low);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet4cd preverse(const Packet4cd& a) {
  return Packet4cd(_mm512_shuffle_f64x2(a.v, a.v, (shuffle_mask<3,2,1,0>::mask)));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet4cd>(const Packet4cd& a)
{
  return predux(padd(Packet2cd(_mm512_extractf64x4_pd(a.v,0)),
                     Packet2cd(_mm512_extractf64x4_pd(a.v,1))));
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet4cd>(const Packet4cd& a)
{
  return predux_mul(pmul(Packet2cd(_mm512_extractf64x4_pd(a.v,0)),
                         Packet2cd(_mm512_extractf64x4_pd(a.v,1))));
}

template<> struct conj_helper<Packet4cd, Packet4cd, false,true>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return internal::pmul(a, pconj(b));
  }
};

template<> struct conj_helper<Packet4cd, Packet4cd, true,false>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return internal::pmul(pconj(a), b);
  }
};

template<> struct conj_helper<Packet4cd, Packet4cd, true,true>
{
  EIGEN_STRONG_INLINE Packet4cd pmadd(const Packet4cd& x, const Packet4cd& y, const Packet4cd& c) const
  { return padd(pmul(x,y),c); }

  EIGEN_STRONG_INLINE Packet4cd pmul(const Packet4cd& a, const Packet4cd& b) const
  {
    return pconj(internal::pmul(a, b));
  }
};

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet4cd,Packet8d)

template<> EIGEN_STRONG_INLINE Packet4cd pdiv<Packet4cd>(const Packet4cd& a, const Packet4cd& b)
{
  Packet4cd num = pmul(a, pconj(b));
  __m512d tmp = _mm512_mul_pd(b.v, b.v);
  __m512d denom =  padd(_mm512_permute_pd(tmp,0x55), tmp);
  return Packet4cd(_mm512_div_pd(num.v, denom));
}

template<> EIGEN_STRONG_INLINE Packet4cd pcplxflip<Packet4cd>(const Packet4cd& x)
{
  return Packet4cd(_mm512_permute_pd(x.v,0x55));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8cf,4>& kernel) {
  PacketBlock<Packet8d,4> pb;
  
  pb.packet[0] = _mm512_castps_pd(kernel.packet[0].v);
  pb.packet[1] = _mm512_castps_pd(kernel.packet[1].v);
  pb.packet[2] = _mm512_castps_pd(kernel.packet[2].v);
  pb.packet[3] = _mm512_castps_pd(kernel.packet[3].v);
  ptranspose(pb);
  kernel.packet[0].v = _mm512_castpd_ps(pb.packet[0]);
  kernel.packet[1].v = _mm512_castpd_ps(pb.packet[1]);
  kernel.packet[2].v = _mm512_castpd_ps(pb.packet[2]);
  kernel.packet[3].v = _mm512_castpd_ps(pb.packet[3]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8cf,8>& kernel) {
  PacketBlock<Packet8d,8> pb;
  
  pb.packet[0] = _mm512_castps_pd(kernel.packet[0].v);
  pb.packet[1] = _mm512_castps_pd(kernel.packet[1].v);
  pb.packet[2] = _mm512_castps_pd(kernel.packet[2].v);
  pb.packet[3] = _mm512_castps_pd(kernel.packet[3].v);
  pb.packet[4] = _mm512_castps_pd(kernel.packet[4].v);
  pb.packet[5] = _mm512_castps_pd(kernel.packet[5].v);
  pb.packet[6] = _mm512_castps_pd(kernel.packet[6].v);
  pb.packet[7] = _mm512_castps_pd(kernel.packet[7].v);
  ptranspose(pb);
  kernel.packet[0].v = _mm512_castpd_ps(pb.packet[0]);
  kernel.packet[1].v = _mm512_castpd_ps(pb.packet[1]);
  kernel.packet[2].v = _mm512_castpd_ps(pb.packet[2]);
  kernel.packet[3].v = _mm512_castpd_ps(pb.packet[3]);
  kernel.packet[4].v = _mm512_castpd_ps(pb.packet[4]);
  kernel.packet[5].v = _mm512_castpd_ps(pb.packet[5]);
  kernel.packet[6].v = _mm512_castpd_ps(pb.packet[6]);
  kernel.packet[7].v = _mm512_castpd_ps(pb.packet[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4cd,4>& kernel) {
  __m512d T0 = _mm512_shuffle_f64x2(kernel.packet[0].v, kernel.packet[1].v, (shuffle_mask<0,1,0,1>::mask)); // [a0 a1 b0 b1]
  __m512d T1 = _mm512_shuffle_f64x2(kernel.packet[0].v, kernel.packet[1].v, (shuffle_mask<2,3,2,3>::mask)); // [a2 a3 b2 b3]
  __m512d T2 = _mm512_shuffle_f64x2(kernel.packet[2].v, kernel.packet[3].v, (shuffle_mask<0,1,0,1>::mask)); // [c0 c1 d0 d1]
  __m512d T3 = _mm512_shuffle_f64x2(kernel.packet[2].v, kernel.packet[3].v, (shuffle_mask<2,3,2,3>::mask)); // [c2 c3 d2 d3]

  kernel.packet[3] = Packet4cd(_mm512_shuffle_f64x2(T1, T3, (shuffle_mask<1,3,1,3>::mask))); // [a3 b3 c3 d3]
  kernel.packet[2] = Packet4cd(_mm512_shuffle_f64x2(T1, T3, (shuffle_mask<0,2,0,2>::mask))); // [a2 b2 c2 d2]
  kernel.packet[1] = Packet4cd(_mm512_shuffle_f64x2(T0, T2, (shuffle_mask<1,3,1,3>::mask))); // [a1 b1 c1 d1]
  kernel.packet[0] = Packet4cd(_mm512_shuffle_f64x2(T0, T2, (shuffle_mask<0,2,0,2>::mask))); // [a0 b0 c0 d0]
}

template<> EIGEN_STRONG_INLINE Packet4cd psqrt<Packet4cd>(const Packet4cd& a) {
  return psqrt_complex<Packet4cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet8cf psqrt<Packet8cf>(const Packet8cf& a) {
  return psqrt_complex<Packet8cf>(a);
}

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_COMPLEX_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Pedro Gonnet (pedro.gonnet@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_
#define THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_

namespace Eigen {

namespace internal {

// Disable the code for older versions of gcc that don't support many of the required avx512 instrinsics.
#if EIGEN_GNUC_AT_LEAST(5, 3) || EIGEN_COMP_CLANG  || EIGEN_COMP_MSVC >= 1923

#define _EIGEN_DECLARE_CONST_Packet16f(NAME, X) \
  const Packet16f p16f_##NAME = pset1<Packet16f>(X)

#define _EIGEN_DECLARE_CONST_Packet16f_FROM_INT(NAME, X) \
  const Packet16f p16f_##NAME =  preinterpret<Packet16f,Packet16i>(pset1<Packet16i>(X))

#define _EIGEN_DECLARE_CONST_Packet8d(NAME, X) \
  const Packet8d p8d_##NAME = pset1<Packet8d>(X)

#define _EIGEN_DECLARE_CONST_Packet8d_FROM_INT64(NAME, X) \
  const Packet8d p8d_##NAME = _mm512_castsi512_pd(_mm512_set1_epi64(X))

#define _EIGEN_DECLARE_CONST_Packet16bf(NAME, X) \
  const Packet16bf p16bf_##NAME = pset1<Packet16bf>(X)

#define _EIGEN_DECLARE_CONST_Packet16bf_FROM_INT(NAME, X) \
  const Packet16bf p16bf_##NAME =  preinterpret<Packet16bf,Packet16i>(pset1<Packet16i>(X))

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
plog<Packet16f>(const Packet16f& _x) {
  return plog_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
plog<Packet8d>(const Packet8d& _x) {
  return plog_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog)

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
plog2<Packet16f>(const Packet16f& _x) {
  return plog2_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
plog2<Packet8d>(const Packet8d& _x) {
  return plog2_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog2)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog2)

// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
pexp<Packet16f>(const Packet16f& _x) {
  _EIGEN_DECLARE_CONST_Packet16f(1, 1.0f);
  _EIGEN_DECLARE_CONST_Packet16f(half, 0.5f);
  _EIGEN_DECLARE_CONST_Packet16f(127, 127.0f);

  _EIGEN_DECLARE_CONST_Packet16f(exp_hi, 88.3762626647950f);
  _EIGEN_DECLARE_CONST_Packet16f(exp_lo, -88.3762626647949f);

  _EIGEN_DECLARE_CONST_Packet16f(cephes_LOG2EF, 1.44269504088896341f);

  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p0, 1.9875691500E-4f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p1, 1.3981999507E-3f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p2, 8.3334519073E-3f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p3, 4.1665795894E-2f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p4, 1.6666665459E-1f);
  _EIGEN_DECLARE_CONST_Packet16f(cephes_exp_p5, 5.0000001201E-1f);

  // Clamp x.
  Packet16f x = pmax(pmin(_x, p16f_exp_hi), p16f_exp_lo);

  // Express exp(x) as exp(m*ln(2) + r), start by extracting
  // m = floor(x/ln(2) + 0.5).
  Packet16f m = _mm512_floor_ps(pmadd(x, p16f_cephes_LOG2EF, p16f_half));

  // Get r = x - m*ln(2). Note that we can do this without losing more than one
  // ulp precision due to the FMA instruction.
  _EIGEN_DECLARE_CONST_Packet16f(nln2, -0.6931471805599453f);
  Packet16f r = _mm512_fmadd_ps(m, p16f_nln2, x);
  Packet16f r2 = pmul(r, r);
  Packet16f r3 = pmul(r2, r);

  // Evaluate the polynomial approximant,improved by instruction-level parallelism.
  Packet16f y, y1, y2;
  y  = pmadd(p16f_cephes_exp_p0, r, p16f_cephes_exp_p1);
  y1 = pmadd(p16f_cephes_exp_p3, r, p16f_cephes_exp_p4);
  y2 = padd(r, p16f_1);
  y  = pmadd(y, r, p16f_cephes_exp_p2);
  y1 = pmadd(y1, r, p16f_cephes_exp_p5);
  y  = pmadd(y, r3, y1);
  y  = pmadd(y, r2, y2);

  // Build emm0 = 2^m.
  Packet16i emm0 = _mm512_cvttps_epi32(padd(m, p16f_127));
  emm0 = _mm512_slli_epi32(emm0, 23);

  // Return 2^m * exp(r).
  return pmax(pmul(y, _mm512_castsi512_ps(emm0)), _x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
pexp<Packet8d>(const Packet8d& _x) {
  return pexp_double(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, pexp)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pexp)

template <>
EIGEN_STRONG_INLINE Packet16h pfrexp(const Packet16h& a, Packet16h& exponent) {
  Packet16f fexponent;
  const Packet16h out = float2half(pfrexp<Packet16f>(half2float(a), fexponent));
  exponent = float2half(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet16h pldexp(const Packet16h& a, const Packet16h& exponent) {
  return float2half(pldexp<Packet16f>(half2float(a), half2float(exponent)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pfrexp(const Packet16bf& a, Packet16bf& exponent) {
  Packet16f fexponent;
  const Packet16bf out = F32ToBf16(pfrexp<Packet16f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pldexp(const Packet16bf& a, const Packet16bf& exponent) {
  return F32ToBf16(pldexp<Packet16f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. The main advantage of this approach is not just speed, but
// also the fact that it can be inlined and pipelined with other computations,
// further reducing its effective latency.
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
psqrt<Packet16f>(const Packet16f& _x) {
  Packet16f neg_half = pmul(_x, pset1<Packet16f>(-.5f));
  __mmask16 denormal_mask = _mm512_kand(
      _mm512_cmp_ps_mask(_x, pset1<Packet16f>((std::numeric_limits<float>::min)()),
                        _CMP_LT_OQ),
      _mm512_cmp_ps_mask(_x, _mm512_setzero_ps(), _CMP_GE_OQ));

  Packet16f x = _mm512_rsqrt14_ps(_x);

  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet16f>(1.5f)));

  // Flush results for denormals to zero.
  return _mm512_mask_blend_ps(denormal_mask, pmul(_x,x), _mm512_setzero_ps());
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
psqrt<Packet8d>(const Packet8d& _x) {
  Packet8d neg_half = pmul(_x, pset1<Packet8d>(-.5));
  __mmask16 denormal_mask = _mm512_kand(
      _mm512_cmp_pd_mask(_x, pset1<Packet8d>((std::numeric_limits<double>::min)()),
                        _CMP_LT_OQ),
      _mm512_cmp_pd_mask(_x, _mm512_setzero_pd(), _CMP_GE_OQ));

  Packet8d x = _mm512_rsqrt14_pd(_x);

  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet8d>(1.5)));

  // Do a second step of Newton's iteration.
  x = pmul(x, pmadd(neg_half, pmul(x, x), pset1<Packet8d>(1.5)));

  return _mm512_mask_blend_pd(denormal_mask, pmul(_x,x), _mm512_setzero_pd());
}
#else
template <>
EIGEN_STRONG_INLINE Packet16f psqrt<Packet16f>(const Packet16f& x) {
  return _mm512_sqrt_ps(x);
}

template <>
EIGEN_STRONG_INLINE Packet8d psqrt<Packet8d>(const Packet8d& x) {
  return _mm512_sqrt_pd(x);
}
#endif

F16_PACKET_FUNCTION(Packet16f, Packet16h, psqrt)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, psqrt)

// prsqrt for float.
#if defined(EIGEN_VECTORIZE_AVX512ER)

template <>
EIGEN_STRONG_INLINE Packet16f prsqrt<Packet16f>(const Packet16f& x) {
  return _mm512_rsqrt28_ps(x);
}
#elif EIGEN_FAST_MATH

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
prsqrt<Packet16f>(const Packet16f& _x) {
  _EIGEN_DECLARE_CONST_Packet16f_FROM_INT(inf, 0x7f800000);
  _EIGEN_DECLARE_CONST_Packet16f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet16f(minus_half, -0.5f);

  Packet16f neg_half = pmul(_x, p16f_minus_half);

  // Identity infinite, negative and denormal arguments.
  __mmask16 inf_mask = _mm512_cmp_ps_mask(_x, p16f_inf, _CMP_EQ_OQ);
  __mmask16 not_pos_mask = _mm512_cmp_ps_mask(_x, _mm512_setzero_ps(), _CMP_LE_OQ);
  __mmask16 not_finite_pos_mask = not_pos_mask | inf_mask;

  // Compute an approximate result using the rsqrt intrinsic, forcing +inf
  // for denormals for consistency with AVX and SSE implementations.
  Packet16f y_approx = _mm512_rsqrt14_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet16f y_newton = pmul(y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p16f_one_point_five));

  // Select the result of the Newton-Raphson step for positive finite arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(0) = +inf.
  return _mm512_mask_blend_ps(not_finite_pos_mask, y_newton, y_approx);
}
#else

template <>
EIGEN_STRONG_INLINE Packet16f prsqrt<Packet16f>(const Packet16f& x) {
  _EIGEN_DECLARE_CONST_Packet16f(one, 1.0f);
  return _mm512_div_ps(p16f_one, _mm512_sqrt_ps(x));
}
#endif

F16_PACKET_FUNCTION(Packet16f, Packet16h, prsqrt)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, prsqrt)

// prsqrt for double.
#if EIGEN_FAST_MATH
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet8d
prsqrt<Packet8d>(const Packet8d& _x) {
  _EIGEN_DECLARE_CONST_Packet8d(one_point_five, 1.5);
  _EIGEN_DECLARE_CONST_Packet8d(minus_half, -0.5);
  _EIGEN_DECLARE_CONST_Packet8d_FROM_INT64(inf, 0x7ff0000000000000LL);

  Packet8d neg_half = pmul(_x, p8d_minus_half);

  // Identity infinite, negative and denormal arguments.
  __mmask8 inf_mask = _mm512_cmp_pd_mask(_x, p8d_inf, _CMP_EQ_OQ);
  __mmask8 not_pos_mask = _mm512_cmp_pd_mask(_x, _mm512_setzero_pd(), _CMP_LE_OQ);
  __mmask8 not_finite_pos_mask = not_pos_mask | inf_mask;

  // Compute an approximate result using the rsqrt intrinsic, forcing +inf
  // for denormals for consistency with AVX and SSE implementations.
#if defined(EIGEN_VECTORIZE_AVX512ER)
  Packet8d y_approx = _mm512_rsqrt28_pd(_x);
#else
  Packet8d y_approx = _mm512_rsqrt14_pd(_x);
#endif
  // Do one or two steps of Newton-Raphson's to improve the approximation, depending on the
  // starting accuracy (either 2^-14 or 2^-28, depending on whether AVX512ER is available).
  // The Newton-Raphson algorithm has quadratic convergence and roughly doubles the number
  // of correct digits for each step.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet8d y_newton = pmul(y_approx, pmadd(neg_half, pmul(y_approx, y_approx), p8d_one_point_five));
#if !defined(EIGEN_VECTORIZE_AVX512ER)
  y_newton = pmul(y_newton, pmadd(y_newton, pmul(neg_half, y_newton), p8d_one_point_five));
#endif
  // Select the result of the Newton-Raphson step for positive finite arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(0) = +inf.
  return _mm512_mask_blend_pd(not_finite_pos_mask, y_newton, y_approx);
}
#else
template <>
EIGEN_STRONG_INLINE Packet8d prsqrt<Packet8d>(const Packet8d& x) {
  _EIGEN_DECLARE_CONST_Packet8d(one, 1.0f);
  return _mm512_div_pd(p8d_one, _mm512_sqrt_pd(x));
}
#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16f plog1p<Packet16f>(const Packet16f& _x) {
  return generic_plog1p(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, plog1p)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, plog1p)

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16f pexpm1<Packet16f>(const Packet16f& _x) {
  return generic_expm1(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, pexpm1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pexpm1)

#endif


template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
psin<Packet16f>(const Packet16f& _x) {
  return psin_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
pcos<Packet16f>(const Packet16f& _x) {
  return pcos_float(_x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet16f
ptanh<Packet16f>(const Packet16f& _x) {
  return internal::generic_fast_tanh_float(_x);
}

F16_PACKET_FUNCTION(Packet16f, Packet16h, psin)
F16_PACKET_FUNCTION(Packet16f, Packet16h, pcos)
F16_PACKET_FUNCTION(Packet16f, Packet16h, ptanh)

BF16_PACKET_FUNCTION(Packet16f, Packet16bf, psin)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pcos)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, ptanh)

}  // end namespace internal

}  // end namespace Eigen

#endif  // THIRD_PARTY_EIGEN3_EIGEN_SRC_CORE_ARCH_AVX512_MATHFUNCTIONS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner (benoit.steiner.goog@gmail.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_AVX512_H
#define EIGEN_PACKET_MATH_AVX512_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

typedef __m512 Packet16f;
typedef __m512i Packet16i;
typedef __m512d Packet8d;
typedef eigen_packet_wrapper<__m256i, 1> Packet16h;
typedef eigen_packet_wrapper<__m256i, 2> Packet16bf;

template <>
struct is_arithmetic<__m512> {
  enum { value = true };
};
template <>
struct is_arithmetic<__m512i> {
  enum { value = true };
};
template <>
struct is_arithmetic<__m512d> {
  enum { value = true };
};

template<> struct is_arithmetic<Packet16h> { enum { value = true }; };

template <>
struct packet_traits<half> : default_packet_traits {
  typedef Packet16h type;
  // There is no half-size packet for Packet16h.
  typedef Packet16h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasCmp    = 1,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 1,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasSetLinear = 0,
    HasLog    = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasExp    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasSin    = EIGEN_FAST_MATH,
    HasCos    = EIGEN_FAST_MATH,
    HasTanh   = EIGEN_FAST_MATH,
    HasErf    = EIGEN_FAST_MATH,
    HasBlend = 0,
    HasRound  = 1,
    HasFloor  = 1,
    HasCeil   = 1,
    HasRint   = 1,
    HasBessel = 1,
    HasNdtri  = 1
  };
};

template<> struct packet_traits<float>  : default_packet_traits
{
  typedef Packet16f type;
  typedef Packet8f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAbs = 1,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 1,
    HasBlend = 0,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
    HasLog = 1,
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasNdtri = 1,
    HasBessel  = 1,
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
 };
template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet8d type;
  typedef Packet4d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
    HasLog  = 1,
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1
  };
};

/* TODO Implement AVX512 for integers
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet16i type;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8
  };
};
*/

template <>
struct unpacket_traits<Packet16f> {
  typedef float type;
  typedef Packet8f half;
  typedef Packet16i integer_packet;
  typedef uint16_t mask_t;
  enum { size = 16, alignment=Aligned64, vectorizable=true, masked_load_available=true, masked_store_available=true };
};
template <>
struct unpacket_traits<Packet8d> {
  typedef double type;
  typedef Packet4d half;
  enum { size = 8, alignment=Aligned64, vectorizable=true, masked_load_available=false, masked_store_available=false };
};
template <>
struct unpacket_traits<Packet16i> {
  typedef int type;
  typedef Packet8i half;
  enum { size = 16, alignment=Aligned64, vectorizable=false, masked_load_available=false, masked_store_available=false };
};

template<>
struct unpacket_traits<Packet16h> {
  typedef Eigen::half type;
  typedef Packet8h half;
  enum {size=16, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template <>
EIGEN_STRONG_INLINE Packet16f pset1<Packet16f>(const float& from) {
  return _mm512_set1_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d pset1<Packet8d>(const double& from) {
  return _mm512_set1_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i pset1<Packet16i>(const int& from) {
  return _mm512_set1_epi32(from);
}

template <>
EIGEN_STRONG_INLINE Packet16f pset1frombits<Packet16f>(unsigned int from) {
  return _mm512_castsi512_ps(_mm512_set1_epi32(from));
}

template <>
EIGEN_STRONG_INLINE Packet8d pset1frombits<Packet8d>(const numext::uint64_t from) {
  return _mm512_castsi512_pd(_mm512_set1_epi64(from));
}

template<> EIGEN_STRONG_INLINE Packet16f pzero(const Packet16f& /*a*/) { return _mm512_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet8d pzero(const Packet8d& /*a*/) { return _mm512_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet16i pzero(const Packet16i& /*a*/) { return _mm512_setzero_si512(); }

template<> EIGEN_STRONG_INLINE Packet16f peven_mask(const Packet16f& /*a*/) {
  return _mm512_castsi512_ps(_mm512_set_epi32(0, -1, 0, -1, 0, -1, 0, -1,
                                              0, -1, 0, -1, 0, -1, 0, -1));
}
template<> EIGEN_STRONG_INLINE Packet16i peven_mask(const Packet16i& /*a*/) {
  return _mm512_set_epi32(0, -1, 0, -1, 0, -1, 0, -1,
                          0, -1, 0, -1, 0, -1, 0, -1);
}
template<> EIGEN_STRONG_INLINE Packet8d peven_mask(const Packet8d& /*a*/) {
  return _mm512_castsi512_pd(_mm512_set_epi32(0, 0, -1, -1, 0, 0, -1, -1,
                                              0, 0, -1, -1, 0, 0, -1, -1));
}

template <>
EIGEN_STRONG_INLINE Packet16f pload1<Packet16f>(const float* from) {
  return _mm512_broadcastss_ps(_mm_load_ps1(from));
}
template <>
EIGEN_STRONG_INLINE Packet8d pload1<Packet8d>(const double* from) {
  return _mm512_set1_pd(*from);
}

template <>
EIGEN_STRONG_INLINE Packet16f plset<Packet16f>(const float& a) {
  return _mm512_add_ps(
      _mm512_set1_ps(a),
      _mm512_set_ps(15.0f, 14.0f, 13.0f, 12.0f, 11.0f, 10.0f, 9.0f, 8.0f, 7.0f, 6.0f, 5.0f,
                    4.0f, 3.0f, 2.0f, 1.0f, 0.0f));
}
template <>
EIGEN_STRONG_INLINE Packet8d plset<Packet8d>(const double& a) {
  return _mm512_add_pd(_mm512_set1_pd(a),
                       _mm512_set_pd(7.0, 6.0, 5.0, 4.0, 3.0, 2.0, 1.0, 0.0));
}

template <>
EIGEN_STRONG_INLINE Packet16f padd<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_add_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d padd<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_add_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i padd<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_add_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f psub<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_sub_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d psub<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_sub_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i psub<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_sub_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pnegate(const Packet16f& a) {
  return _mm512_sub_ps(_mm512_set1_ps(0.0), a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pnegate(const Packet8d& a) {
  return _mm512_sub_pd(_mm512_set1_pd(0.0), a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pconj(const Packet16f& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8d pconj(const Packet8d& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet16i pconj(const Packet16i& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet16f pmul<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_mul_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmul<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_mul_pd(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet16i pmul<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_mullo_epi32(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pdiv<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  return _mm512_div_ps(a, b);
}
template <>
EIGEN_STRONG_INLINE Packet8d pdiv<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  return _mm512_div_pd(a, b);
}

#ifdef EIGEN_VECTORIZE_FMA
template <>
EIGEN_STRONG_INLINE Packet16f pmadd(const Packet16f& a, const Packet16f& b,
                                    const Packet16f& c) {
  return _mm512_fmadd_ps(a, b, c);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmadd(const Packet8d& a, const Packet8d& b,
                                   const Packet8d& c) {
  return _mm512_fmadd_pd(a, b, c);
}
#endif

template <>
EIGEN_DEVICE_FUNC inline Packet16f pselect(const Packet16f& mask,
                                           const Packet16f& a,
                                           const Packet16f& b) {
  __mmask16 mask16 = _mm512_cmp_epi32_mask(
      _mm512_castps_si512(mask), _mm512_setzero_epi32(), _MM_CMPINT_EQ);
  return _mm512_mask_blend_ps(mask16, a, b);
}

template <>
EIGEN_DEVICE_FUNC inline Packet8d pselect(const Packet8d& mask,
                                          const Packet8d& a,
                                          const Packet8d& b) {
  __mmask8 mask8 = _mm512_cmp_epi64_mask(_mm512_castpd_si512(mask),
                                         _mm512_setzero_epi32(), _MM_CMPINT_EQ);
  return _mm512_mask_blend_pd(mask8, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pmin<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm512_min_ps(b, a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmin<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm512_min_pd(b, a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pmax<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm512_max_ps(b, a);
}
template <>
EIGEN_STRONG_INLINE Packet8d pmax<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm512_max_pd(b, a);
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet16f pmin<PropagateNumbers, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmin<PropagateNumbers, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmax<PropagateNumbers, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmax<PropagateNumbers, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmin<PropagateNaN, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmin<PropagateNaN, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet8d>);
}
template<>
EIGEN_STRONG_INLINE Packet16f pmax<PropagateNaN, Packet16f>(const Packet16f& a, const Packet16f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet16f>);
}
template<>
EIGEN_STRONG_INLINE Packet8d pmax<PropagateNaN, Packet8d>(const Packet8d& a, const Packet8d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet8d>);
}


#ifdef EIGEN_VECTORIZE_AVX512DQ
template<int I_> EIGEN_STRONG_INLINE Packet8f extract256(Packet16f x) { return _mm512_extractf32x8_ps(x,I_); }
template<int I_> EIGEN_STRONG_INLINE Packet2d extract128(Packet8d x) { return _mm512_extractf64x2_pd(x,I_); }
EIGEN_STRONG_INLINE Packet16f cat256(Packet8f a, Packet8f b) { return _mm512_insertf32x8(_mm512_castps256_ps512(a),b,1); }
#else
// AVX512F does not define _mm512_extractf32x8_ps to extract _m256 from _m512
template<int I_> EIGEN_STRONG_INLINE Packet8f extract256(Packet16f x) {
  return  _mm256_castsi256_ps(_mm512_extracti64x4_epi64( _mm512_castps_si512(x),I_));
}

// AVX512F does not define _mm512_extractf64x2_pd to extract _m128 from _m512
template<int I_> EIGEN_STRONG_INLINE Packet2d extract128(Packet8d x) {
  return _mm_castsi128_pd(_mm512_extracti32x4_epi32( _mm512_castpd_si512(x),I_));
}

EIGEN_STRONG_INLINE Packet16f cat256(Packet8f a, Packet8f b) {
  return _mm512_castsi512_ps(_mm512_inserti64x4(_mm512_castsi256_si512(_mm256_castps_si256(a)),
                                                _mm256_castps_si256(b),1));
}
#endif

// Helper function for bit packing snippet of low precision comparison.
// It packs the flags from 32x16 to 16x16.
EIGEN_STRONG_INLINE __m256i Pack32To16(Packet16f rf) {
  // Split data into small pieces and handle with AVX instructions
  // to guarantee internal order of vector.
  // Operation:
  //   dst[15:0]    := Saturate16(rf[31:0])
  //   dst[31:16]   := Saturate16(rf[63:32])
  //   ...
  //   dst[255:240] := Saturate16(rf[255:224])
  __m256i lo = _mm256_castps_si256(extract256<0>(rf));
  __m256i hi = _mm256_castps_si256(extract256<1>(rf));
  __m128i result_lo = _mm_packs_epi32(_mm256_extractf128_si256(lo, 0),
                                      _mm256_extractf128_si256(lo, 1));
  __m128i result_hi = _mm_packs_epi32(_mm256_extractf128_si256(hi, 0),
                                      _mm256_extractf128_si256(hi, 1));
  return _mm256_insertf128_si256(_mm256_castsi128_si256(result_lo), result_hi, 1);
}

template <>
EIGEN_STRONG_INLINE Packet16f pcmp_eq(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_EQ_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}
template<> EIGEN_STRONG_INLINE Packet16f pcmp_le(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_LE_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f pcmp_lt(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_LT_OQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f pcmp_lt_or_nan(const Packet16f& a, const Packet16f& b) {
  __mmask16 mask = _mm512_cmp_ps_mask(a, b, _CMP_NGE_UQ);
  return _mm512_castsi512_ps(
      _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16i pcmp_eq(const Packet16i& a, const Packet16i& b) {
  __mmask16 mask = _mm512_cmp_epi32_mask(a, b, _CMP_EQ_OQ);
  return _mm512_mask_set1_epi32(_mm512_set1_epi32(0), mask, 0xffffffffu);
}


template <>
EIGEN_STRONG_INLINE Packet8d pcmp_eq(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_EQ_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_le(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_LE_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_lt(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_LT_OQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}
template <>
EIGEN_STRONG_INLINE Packet8d pcmp_lt_or_nan(const Packet8d& a, const Packet8d& b) {
  __mmask8 mask = _mm512_cmp_pd_mask(a, b, _CMP_NGE_UQ);
  return _mm512_castsi512_pd(
      _mm512_mask_set1_epi64(_mm512_set1_epi64(0), mask, 0xffffffffffffffffu));
}

template<> EIGEN_STRONG_INLINE Packet16f print<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet8d print<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet16f pceil<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_TO_POS_INF); }
template<> EIGEN_STRONG_INLINE Packet8d pceil<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_TO_POS_INF); }

template<> EIGEN_STRONG_INLINE Packet16f pfloor<Packet16f>(const Packet16f& a) { return _mm512_roundscale_ps(a, _MM_FROUND_TO_NEG_INF); }
template<> EIGEN_STRONG_INLINE Packet8d pfloor<Packet8d>(const Packet8d& a) { return _mm512_roundscale_pd(a, _MM_FROUND_TO_NEG_INF); }

template <>
EIGEN_STRONG_INLINE Packet16i ptrue<Packet16i>(const Packet16i& /*a*/) {
  return _mm512_set1_epi32(0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE Packet16f ptrue<Packet16f>(const Packet16f& a) {
  return _mm512_castsi512_ps(ptrue<Packet16i>(_mm512_castps_si512(a)));
}

template <>
EIGEN_STRONG_INLINE Packet8d ptrue<Packet8d>(const Packet8d& a) {
  return _mm512_castsi512_pd(ptrue<Packet16i>(_mm512_castpd_si512(a)));
}

template <>
EIGEN_STRONG_INLINE Packet16i pand<Packet16i>(const Packet16i& a,
                                              const Packet16i& b) {
  return _mm512_and_si512(a,b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pand<Packet16f>(const Packet16f& a,
                                              const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_and_ps(a, b);
#else
  return _mm512_castsi512_ps(pand(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}
template <>
EIGEN_STRONG_INLINE Packet8d pand<Packet8d>(const Packet8d& a,
                                            const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_and_pd(a, b);
#else
  Packet8d res = _mm512_undefined_pd();
  Packet4d lane0_a = _mm512_extractf64x4_pd(a, 0);
  Packet4d lane0_b = _mm512_extractf64x4_pd(b, 0);
  res = _mm512_insertf64x4(res, _mm256_and_pd(lane0_a, lane0_b), 0);

  Packet4d lane1_a = _mm512_extractf64x4_pd(a, 1);
  Packet4d lane1_b = _mm512_extractf64x4_pd(b, 1);
  return _mm512_insertf64x4(res, _mm256_and_pd(lane1_a, lane1_b), 1);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i por<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_or_si512(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f por<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_or_ps(a, b);
#else
  return _mm512_castsi512_ps(por(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8d por<Packet8d>(const Packet8d& a,
                                           const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_or_pd(a, b);
#else
  return _mm512_castsi512_pd(por(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i pxor<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_xor_si512(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16f pxor<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_xor_ps(a, b);
#else
  return _mm512_castsi512_ps(pxor(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet8d pxor<Packet8d>(const Packet8d& a, const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_xor_pd(a, b);
#else
  return _mm512_castsi512_pd(pxor(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet16i pandnot<Packet16i>(const Packet16i& a, const Packet16i& b) {
  return _mm512_andnot_si512(b, a);
}

template <>
EIGEN_STRONG_INLINE Packet16f pandnot<Packet16f>(const Packet16f& a, const Packet16f& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_andnot_ps(b, a);
#else
  return _mm512_castsi512_ps(pandnot(_mm512_castps_si512(a),_mm512_castps_si512(b)));
#endif
}
template <>
EIGEN_STRONG_INLINE Packet8d pandnot<Packet8d>(const Packet8d& a,const Packet8d& b) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_andnot_pd(b, a);
#else
  return _mm512_castsi512_pd(pandnot(_mm512_castpd_si512(a),_mm512_castpd_si512(b)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet16f pround<Packet16f>(const Packet16f& a)
{
  // Work-around for default std::round rounding mode.
  const Packet16f mask = pset1frombits<Packet16f>(static_cast<numext::uint32_t>(0x80000000u));
  const Packet16f prev0dot5 = pset1frombits<Packet16f>(static_cast<numext::uint32_t>(0x3EFFFFFFu));
  return _mm512_roundscale_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}
template<> EIGEN_STRONG_INLINE Packet8d pround<Packet8d>(const Packet8d& a)
{
  // Work-around for default std::round rounding mode.
  const Packet8d mask = pset1frombits<Packet8d>(static_cast<numext::uint64_t>(0x8000000000000000ull));
  const Packet8d prev0dot5 = pset1frombits<Packet8d>(static_cast<numext::uint64_t>(0x3FDFFFFFFFFFFFFFull));
  return _mm512_roundscale_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<int N> EIGEN_STRONG_INLINE Packet16i parithmetic_shift_right(Packet16i a) {
  return _mm512_srai_epi32(a, N);
}

template<int N> EIGEN_STRONG_INLINE Packet16i plogical_shift_right(Packet16i a) {
  return _mm512_srli_epi32(a, N);
}

template<int N> EIGEN_STRONG_INLINE Packet16i plogical_shift_left(Packet16i a) {
  return _mm512_slli_epi32(a, N);
}

template <>
EIGEN_STRONG_INLINE Packet16f pload<Packet16f>(const float* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d pload<Packet8d>(const double* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i pload<Packet16i>(const int* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return _mm512_load_si512(
      reinterpret_cast<const __m512i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16f ploadu<Packet16f>(const float* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_ps(from);
}
template <>
EIGEN_STRONG_INLINE Packet8d ploadu<Packet8d>(const double* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_pd(from);
}
template <>
EIGEN_STRONG_INLINE Packet16i ploadu<Packet16i>(const int* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_loadu_si512(
      reinterpret_cast<const __m512i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16f ploadu<Packet16f>(const float* from, uint16_t umask) {
  __mmask16 mask = static_cast<__mmask16>(umask);
  EIGEN_DEBUG_UNALIGNED_LOAD return _mm512_maskz_loadu_ps(mask, from);
}

// Loads 8 floats from memory a returns the packet
// {a0, a0  a1, a1, a2, a2, a3, a3, a4, a4, a5, a5, a6, a6, a7, a7}
template <>
EIGEN_STRONG_INLINE Packet16f ploaddup<Packet16f>(const float* from) {
  // an unaligned load is required here as there is no requirement
  // on the alignment of input pointer 'from'
  __m256i low_half = _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
  __m512 even_elements = _mm512_castsi512_ps(_mm512_cvtepu32_epi64(low_half));
  __m512 pairs = _mm512_permute_ps(even_elements, _MM_SHUFFLE(2, 2, 0, 0));
  return pairs;
}

#ifdef EIGEN_VECTORIZE_AVX512DQ
// FIXME: this does not look optimal, better load a Packet4d and shuffle...
// Loads 4 doubles from memory a returns the packet {a0, a0  a1, a1, a2, a2, a3,
// a3}
template <>
EIGEN_STRONG_INLINE Packet8d ploaddup<Packet8d>(const double* from) {
 __m512d x = _mm512_setzero_pd();
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[0]), 0);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[1]), 1);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[2]), 2);
  x = _mm512_insertf64x2(x, _mm_loaddup_pd(&from[3]), 3);
  return x;
}
#else
template <>
EIGEN_STRONG_INLINE Packet8d ploaddup<Packet8d>(const double* from) {
  __m512d x = _mm512_setzero_pd();
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<0, _mm_load_sd(from+0));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<2, _mm_load_sd(from+1));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<4, _mm_load_sd(from+2));
  x = _mm512_mask_broadcastsd_pd(x, 0x3<<6, _mm_load_sd(from+3));
  return x;
}
#endif

// Loads 4 floats from memory a returns the packet
// {a0, a0  a0, a0, a1, a1, a1, a1, a2, a2, a2, a2, a3, a3, a3, a3}
template <>
EIGEN_STRONG_INLINE Packet16f ploadquad<Packet16f>(const float* from) {
  Packet16f tmp = _mm512_castps128_ps512(ploadu<Packet4f>(from));
  const Packet16i scatter_mask = _mm512_set_epi32(3,3,3,3, 2,2,2,2, 1,1,1,1, 0,0,0,0);
  return _mm512_permutexvar_ps(scatter_mask, tmp);
}

// Loads 2 doubles from memory a returns the packet
// {a0, a0  a0, a0, a1, a1, a1, a1}
template <>
EIGEN_STRONG_INLINE Packet8d ploadquad<Packet8d>(const double* from) {
  __m256d lane0 = _mm256_set1_pd(*from);
  __m256d lane1 = _mm256_set1_pd(*(from+1));
  __m512d tmp = _mm512_undefined_pd();
  tmp = _mm512_insertf64x4(tmp, lane0, 0);
  return _mm512_insertf64x4(tmp, lane1, 1);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet16f& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_store_ps(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet8d& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_store_pd(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstore<int>(int* to, const Packet16i& from) {
  EIGEN_DEBUG_ALIGNED_STORE _mm512_storeu_si512(reinterpret_cast<__m512i*>(to),
                                                from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet16f& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_ps(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet8d& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_pd(to, from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<int>(int* to, const Packet16i& from) {
  EIGEN_DEBUG_UNALIGNED_STORE _mm512_storeu_si512(
      reinterpret_cast<__m512i*>(to), from);
}
template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet16f& from, uint16_t umask) {
  __mmask16 mask = static_cast<__mmask16>(umask);
  EIGEN_DEBUG_UNALIGNED_STORE return _mm512_mask_storeu_ps(to, mask, from);
}

template <>
EIGEN_DEVICE_FUNC inline Packet16f pgather<float, Packet16f>(const float* from,
                                                             Index stride) {
  Packet16i stride_vector = _mm512_set1_epi32(convert_index<int>(stride));
  Packet16i stride_multiplier =
      _mm512_set_epi32(15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0);
  Packet16i indices = _mm512_mullo_epi32(stride_vector, stride_multiplier);

  return _mm512_i32gather_ps(indices, from, 4);
}
template <>
EIGEN_DEVICE_FUNC inline Packet8d pgather<double, Packet8d>(const double* from,
                                                            Index stride) {
  Packet8i stride_vector = _mm256_set1_epi32(convert_index<int>(stride));
  Packet8i stride_multiplier = _mm256_set_epi32(7, 6, 5, 4, 3, 2, 1, 0);
  Packet8i indices = _mm256_mullo_epi32(stride_vector, stride_multiplier);

  return _mm512_i32gather_pd(indices, from, 8);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, Packet16f>(float* to,
                                                         const Packet16f& from,
                                                         Index stride) {
  Packet16i stride_vector = _mm512_set1_epi32(convert_index<int>(stride));
  Packet16i stride_multiplier =
      _mm512_set_epi32(15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1, 0);
  Packet16i indices = _mm512_mullo_epi32(stride_vector, stride_multiplier);
  _mm512_i32scatter_ps(to, indices, from, 4);
}
template <>
EIGEN_DEVICE_FUNC inline void pscatter<double, Packet8d>(double* to,
                                                         const Packet8d& from,
                                                         Index stride) {
  Packet8i stride_vector = _mm256_set1_epi32(convert_index<int>(stride));
  Packet8i stride_multiplier = _mm256_set_epi32(7, 6, 5, 4, 3, 2, 1, 0);
  Packet8i indices = _mm256_mullo_epi32(stride_vector, stride_multiplier);
  _mm512_i32scatter_pd(to, indices, from, 8);
}

template <>
EIGEN_STRONG_INLINE void pstore1<Packet16f>(float* to, const float& a) {
  Packet16f pa = pset1<Packet16f>(a);
  pstore(to, pa);
}
template <>
EIGEN_STRONG_INLINE void pstore1<Packet8d>(double* to, const double& a) {
  Packet8d pa = pset1<Packet8d>(a);
  pstore(to, pa);
}
template <>
EIGEN_STRONG_INLINE void pstore1<Packet16i>(int* to, const int& a) {
  Packet16i pa = pset1<Packet16i>(a);
  pstore(to, pa);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template <>
EIGEN_STRONG_INLINE float pfirst<Packet16f>(const Packet16f& a) {
  return _mm_cvtss_f32(_mm512_extractf32x4_ps(a, 0));
}
template <>
EIGEN_STRONG_INLINE double pfirst<Packet8d>(const Packet8d& a) {
  return _mm_cvtsd_f64(_mm256_extractf128_pd(_mm512_extractf64x4_pd(a, 0), 0));
}
template <>
EIGEN_STRONG_INLINE int pfirst<Packet16i>(const Packet16i& a) {
  return _mm_extract_epi32(_mm512_extracti32x4_epi32(a, 0), 0);
}

template<> EIGEN_STRONG_INLINE Packet16f preverse(const Packet16f& a)
{
  return _mm512_permutexvar_ps(_mm512_set_epi32(0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15), a);
}

template<> EIGEN_STRONG_INLINE Packet8d preverse(const Packet8d& a)
{
  return _mm512_permutexvar_pd(_mm512_set_epi32(0, 0, 0, 1, 0, 2, 0, 3, 0, 4, 0, 5, 0, 6, 0, 7), a);
}

template<> EIGEN_STRONG_INLINE Packet16f pabs(const Packet16f& a)
{
  // _mm512_abs_ps intrinsic not found, so hack around it
  return _mm512_castsi512_ps(_mm512_and_si512(_mm512_castps_si512(a), _mm512_set1_epi32(0x7fffffff)));
}
template <>
EIGEN_STRONG_INLINE Packet8d pabs(const Packet8d& a) {
  // _mm512_abs_ps intrinsic not found, so hack around it
  return _mm512_castsi512_pd(_mm512_and_si512(_mm512_castpd_si512(a),
                                   _mm512_set1_epi64(0x7fffffffffffffff)));
}

template<>
EIGEN_STRONG_INLINE Packet16f pfrexp<Packet16f>(const Packet16f& a, Packet16f& exponent){
  return pfrexp_generic(a, exponent);
}

// Extract exponent without existence of Packet8l.
template<>
EIGEN_STRONG_INLINE  
Packet8d pfrexp_generic_get_biased_exponent(const Packet8d& a) {
  const Packet8d cst_exp_mask  = pset1frombits<Packet8d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  #ifdef EIGEN_VECTORIZE_AVX512DQ
  return _mm512_cvtepi64_pd(_mm512_srli_epi64(_mm512_castpd_si512(pand(a, cst_exp_mask)), 52));
  #else
  return _mm512_cvtepi32_pd(_mm512_cvtepi64_epi32(_mm512_srli_epi64(_mm512_castpd_si512(pand(a, cst_exp_mask)), 52)));
  #endif
}

template<>
EIGEN_STRONG_INLINE Packet8d pfrexp<Packet8d>(const Packet8d& a, Packet8d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet16f pldexp<Packet16f>(const Packet16f& a, const Packet16f& exponent) {
  return pldexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet8d pldexp<Packet8d>(const Packet8d& a, const Packet8d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet8d max_exponent = pset1<Packet8d>(2099.0);
  const Packet8i e = _mm512_cvtpd_epi32(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  
  // Split 2^e into four factors and multiply.
  const Packet8i bias = pset1<Packet8i>(1023);
  Packet8i b = parithmetic_shift_right<2>(e);  // floor(e/4)
  
  // 2^b
  const Packet8i permute_idx = _mm256_setr_epi32(0, 4, 1, 5, 2, 6, 3, 7);
  Packet8i hi = _mm256_permutevar8x32_epi32(padd(b, bias), permute_idx);
  Packet8i lo = _mm256_slli_epi64(hi, 52);
  hi = _mm256_slli_epi64(_mm256_srli_epi64(hi, 32), 52);
  Packet8d c = _mm512_castsi512_pd(_mm512_inserti64x4(_mm512_castsi256_si512(lo), hi, 1));
  Packet8d out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  
  // 2^(e - 3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  hi = _mm256_permutevar8x32_epi32(padd(b, bias), permute_idx);
  lo = _mm256_slli_epi64(hi, 52);
  hi = _mm256_slli_epi64(_mm256_srli_epi64(hi, 32), 52);
  c = _mm512_castsi512_pd(_mm512_inserti64x4(_mm512_castsi256_si512(lo), hi, 1));
  out = pmul(out, c);  // a * 2^e
  return out;
}

#ifdef EIGEN_VECTORIZE_AVX512DQ
// AVX512F does not define _mm512_extractf32x8_ps to extract _m256 from _m512
#define EIGEN_EXTRACT_8f_FROM_16f(INPUT, OUTPUT)                           \
  __m256 OUTPUT##_0 = _mm512_extractf32x8_ps(INPUT, 0);                    \
  __m256 OUTPUT##_1 = _mm512_extractf32x8_ps(INPUT, 1)
#else
#define EIGEN_EXTRACT_8f_FROM_16f(INPUT, OUTPUT)                \
  __m256 OUTPUT##_0 = _mm256_insertf128_ps(                     \
      _mm256_castps128_ps256(_mm512_extractf32x4_ps(INPUT, 0)), \
      _mm512_extractf32x4_ps(INPUT, 1), 1);                     \
  __m256 OUTPUT##_1 = _mm256_insertf128_ps(                     \
      _mm256_castps128_ps256(_mm512_extractf32x4_ps(INPUT, 2)), \
      _mm512_extractf32x4_ps(INPUT, 3), 1);
#endif

#ifdef EIGEN_VECTORIZE_AVX512DQ
#define EIGEN_INSERT_8f_INTO_16f(OUTPUT, INPUTA, INPUTB) \
  OUTPUT = _mm512_insertf32x8(_mm512_castps256_ps512(INPUTA), INPUTB, 1);
#else
#define EIGEN_INSERT_8f_INTO_16f(OUTPUT, INPUTA, INPUTB)                    \
  OUTPUT = _mm512_undefined_ps();                                           \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTA, 0), 0); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTA, 1), 1); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTB, 0), 2); \
  OUTPUT = _mm512_insertf32x4(OUTPUT, _mm256_extractf128_ps(INPUTB, 1), 3);
#endif

template <>
EIGEN_STRONG_INLINE float predux<Packet16f>(const Packet16f& a) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  __m256 lane0 = _mm512_extractf32x8_ps(a, 0);
  __m256 lane1 = _mm512_extractf32x8_ps(a, 1);
  Packet8f x = _mm256_add_ps(lane0, lane1);
  return predux<Packet8f>(x);
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 sum = _mm_add_ps(_mm_add_ps(lane0, lane1), _mm_add_ps(lane2, lane3));
  sum = _mm_hadd_ps(sum, sum);
  sum = _mm_hadd_ps(sum, _mm_permute_ps(sum, 1));
  return _mm_cvtss_f32(sum);
#endif
}
template <>
EIGEN_STRONG_INLINE double predux<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d sum = _mm256_add_pd(lane0, lane1);
  __m256d tmp0 = _mm256_hadd_pd(sum, _mm256_permute2f128_pd(sum, sum, 1));
  return _mm_cvtsd_f64(_mm256_castpd256_pd128(_mm256_hadd_pd(tmp0, tmp0)));
}

template <>
EIGEN_STRONG_INLINE Packet8f predux_half_dowto4<Packet16f>(const Packet16f& a) {
#ifdef EIGEN_VECTORIZE_AVX512DQ
  __m256 lane0 = _mm512_extractf32x8_ps(a, 0);
  __m256 lane1 = _mm512_extractf32x8_ps(a, 1);
  return _mm256_add_ps(lane0, lane1);
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 sum0 = _mm_add_ps(lane0, lane2);
  __m128 sum1 = _mm_add_ps(lane1, lane3);
  return _mm256_insertf128_ps(_mm256_castps128_ps256(sum0), sum1, 1);
#endif
}
template <>
EIGEN_STRONG_INLINE Packet4d predux_half_dowto4<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  return _mm256_add_pd(lane0, lane1);
}

template <>
EIGEN_STRONG_INLINE float predux_mul<Packet16f>(const Packet16f& a) {
//#ifdef EIGEN_VECTORIZE_AVX512DQ
#if 0
  Packet8f lane0 = _mm512_extractf32x8_ps(a, 0);
  Packet8f lane1 = _mm512_extractf32x8_ps(a, 1);
  Packet8f res = pmul(lane0, lane1);
  res = pmul(res, _mm256_permute2f128_ps(res, res, 1));
  res = pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
#else
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = pmul(pmul(lane0, lane1), pmul(lane2, lane3));
  res = pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(pmul(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
#endif
}
template <>
EIGEN_STRONG_INLINE double predux_mul<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = pmul(lane0, lane1);
  res = pmul(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(pmul(res, _mm256_shuffle_pd(res, res, 1)));
}

template <>
EIGEN_STRONG_INLINE float predux_min<Packet16f>(const Packet16f& a) {
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = _mm_min_ps(_mm_min_ps(lane0, lane1), _mm_min_ps(lane2, lane3));
  res = _mm_min_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(_mm_min_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
}
template <>
EIGEN_STRONG_INLINE double predux_min<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = _mm256_min_pd(lane0, lane1);
  res = _mm256_min_pd(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(_mm256_min_pd(res, _mm256_shuffle_pd(res, res, 1)));
}

template <>
EIGEN_STRONG_INLINE float predux_max<Packet16f>(const Packet16f& a) {
  __m128 lane0 = _mm512_extractf32x4_ps(a, 0);
  __m128 lane1 = _mm512_extractf32x4_ps(a, 1);
  __m128 lane2 = _mm512_extractf32x4_ps(a, 2);
  __m128 lane3 = _mm512_extractf32x4_ps(a, 3);
  __m128 res = _mm_max_ps(_mm_max_ps(lane0, lane1), _mm_max_ps(lane2, lane3));
  res = _mm_max_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 3, 2)));
  return pfirst(_mm_max_ps(res, _mm_permute_ps(res, _MM_SHUFFLE(0, 0, 0, 1))));
}

template <>
EIGEN_STRONG_INLINE double predux_max<Packet8d>(const Packet8d& a) {
  __m256d lane0 = _mm512_extractf64x4_pd(a, 0);
  __m256d lane1 = _mm512_extractf64x4_pd(a, 1);
  __m256d res = _mm256_max_pd(lane0, lane1);
  res = _mm256_max_pd(res, _mm256_permute2f128_pd(res, res, 1));
  return pfirst(_mm256_max_pd(res, _mm256_shuffle_pd(res, res, 1)));
}

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet16f& x)
{
  Packet16i xi = _mm512_castps_si512(x);
  __mmask16 tmp = _mm512_test_epi32_mask(xi,xi);
  return !_mm512_kortestz(tmp,tmp);
}



#define PACK_OUTPUT(OUTPUT, INPUT, INDEX, STRIDE) \
  EIGEN_INSERT_8f_INTO_16f(OUTPUT[INDEX], INPUT[INDEX], INPUT[INDEX + STRIDE]);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet16f, 16>& kernel) {
  __m512 T0 = _mm512_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T1 = _mm512_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T2 = _mm512_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T3 = _mm512_unpackhi_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T4 = _mm512_unpacklo_ps(kernel.packet[4], kernel.packet[5]);
  __m512 T5 = _mm512_unpackhi_ps(kernel.packet[4], kernel.packet[5]);
  __m512 T6 = _mm512_unpacklo_ps(kernel.packet[6], kernel.packet[7]);
  __m512 T7 = _mm512_unpackhi_ps(kernel.packet[6], kernel.packet[7]);
  __m512 T8 = _mm512_unpacklo_ps(kernel.packet[8], kernel.packet[9]);
  __m512 T9 = _mm512_unpackhi_ps(kernel.packet[8], kernel.packet[9]);
  __m512 T10 = _mm512_unpacklo_ps(kernel.packet[10], kernel.packet[11]);
  __m512 T11 = _mm512_unpackhi_ps(kernel.packet[10], kernel.packet[11]);
  __m512 T12 = _mm512_unpacklo_ps(kernel.packet[12], kernel.packet[13]);
  __m512 T13 = _mm512_unpackhi_ps(kernel.packet[12], kernel.packet[13]);
  __m512 T14 = _mm512_unpacklo_ps(kernel.packet[14], kernel.packet[15]);
  __m512 T15 = _mm512_unpackhi_ps(kernel.packet[14], kernel.packet[15]);
  __m512 S0 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S1 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S2 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S3 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S4 = _mm512_shuffle_ps(T4, T6, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S5 = _mm512_shuffle_ps(T4, T6, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S6 = _mm512_shuffle_ps(T5, T7, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S7 = _mm512_shuffle_ps(T5, T7, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S8 = _mm512_shuffle_ps(T8, T10, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S9 = _mm512_shuffle_ps(T8, T10, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S10 = _mm512_shuffle_ps(T9, T11, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S11 = _mm512_shuffle_ps(T9, T11, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S12 = _mm512_shuffle_ps(T12, T14, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S13 = _mm512_shuffle_ps(T12, T14, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S14 = _mm512_shuffle_ps(T13, T15, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S15 = _mm512_shuffle_ps(T13, T15, _MM_SHUFFLE(3, 2, 3, 2));

  EIGEN_EXTRACT_8f_FROM_16f(S0, S0);
  EIGEN_EXTRACT_8f_FROM_16f(S1, S1);
  EIGEN_EXTRACT_8f_FROM_16f(S2, S2);
  EIGEN_EXTRACT_8f_FROM_16f(S3, S3);
  EIGEN_EXTRACT_8f_FROM_16f(S4, S4);
  EIGEN_EXTRACT_8f_FROM_16f(S5, S5);
  EIGEN_EXTRACT_8f_FROM_16f(S6, S6);
  EIGEN_EXTRACT_8f_FROM_16f(S7, S7);
  EIGEN_EXTRACT_8f_FROM_16f(S8, S8);
  EIGEN_EXTRACT_8f_FROM_16f(S9, S9);
  EIGEN_EXTRACT_8f_FROM_16f(S10, S10);
  EIGEN_EXTRACT_8f_FROM_16f(S11, S11);
  EIGEN_EXTRACT_8f_FROM_16f(S12, S12);
  EIGEN_EXTRACT_8f_FROM_16f(S13, S13);
  EIGEN_EXTRACT_8f_FROM_16f(S14, S14);
  EIGEN_EXTRACT_8f_FROM_16f(S15, S15);

  PacketBlock<Packet8f, 32> tmp;

  tmp.packet[0] = _mm256_permute2f128_ps(S0_0, S4_0, 0x20);
  tmp.packet[1] = _mm256_permute2f128_ps(S1_0, S5_0, 0x20);
  tmp.packet[2] = _mm256_permute2f128_ps(S2_0, S6_0, 0x20);
  tmp.packet[3] = _mm256_permute2f128_ps(S3_0, S7_0, 0x20);
  tmp.packet[4] = _mm256_permute2f128_ps(S0_0, S4_0, 0x31);
  tmp.packet[5] = _mm256_permute2f128_ps(S1_0, S5_0, 0x31);
  tmp.packet[6] = _mm256_permute2f128_ps(S2_0, S6_0, 0x31);
  tmp.packet[7] = _mm256_permute2f128_ps(S3_0, S7_0, 0x31);

  tmp.packet[8] = _mm256_permute2f128_ps(S0_1, S4_1, 0x20);
  tmp.packet[9] = _mm256_permute2f128_ps(S1_1, S5_1, 0x20);
  tmp.packet[10] = _mm256_permute2f128_ps(S2_1, S6_1, 0x20);
  tmp.packet[11] = _mm256_permute2f128_ps(S3_1, S7_1, 0x20);
  tmp.packet[12] = _mm256_permute2f128_ps(S0_1, S4_1, 0x31);
  tmp.packet[13] = _mm256_permute2f128_ps(S1_1, S5_1, 0x31);
  tmp.packet[14] = _mm256_permute2f128_ps(S2_1, S6_1, 0x31);
  tmp.packet[15] = _mm256_permute2f128_ps(S3_1, S7_1, 0x31);

  // Second set of _m256 outputs
  tmp.packet[16] = _mm256_permute2f128_ps(S8_0, S12_0, 0x20);
  tmp.packet[17] = _mm256_permute2f128_ps(S9_0, S13_0, 0x20);
  tmp.packet[18] = _mm256_permute2f128_ps(S10_0, S14_0, 0x20);
  tmp.packet[19] = _mm256_permute2f128_ps(S11_0, S15_0, 0x20);
  tmp.packet[20] = _mm256_permute2f128_ps(S8_0, S12_0, 0x31);
  tmp.packet[21] = _mm256_permute2f128_ps(S9_0, S13_0, 0x31);
  tmp.packet[22] = _mm256_permute2f128_ps(S10_0, S14_0, 0x31);
  tmp.packet[23] = _mm256_permute2f128_ps(S11_0, S15_0, 0x31);

  tmp.packet[24] = _mm256_permute2f128_ps(S8_1, S12_1, 0x20);
  tmp.packet[25] = _mm256_permute2f128_ps(S9_1, S13_1, 0x20);
  tmp.packet[26] = _mm256_permute2f128_ps(S10_1, S14_1, 0x20);
  tmp.packet[27] = _mm256_permute2f128_ps(S11_1, S15_1, 0x20);
  tmp.packet[28] = _mm256_permute2f128_ps(S8_1, S12_1, 0x31);
  tmp.packet[29] = _mm256_permute2f128_ps(S9_1, S13_1, 0x31);
  tmp.packet[30] = _mm256_permute2f128_ps(S10_1, S14_1, 0x31);
  tmp.packet[31] = _mm256_permute2f128_ps(S11_1, S15_1, 0x31);

  // Pack them into the output
  PACK_OUTPUT(kernel.packet, tmp.packet, 0, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 1, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 2, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 3, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 4, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 5, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 6, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 7, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 8, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 9, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 10, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 11, 16);

  PACK_OUTPUT(kernel.packet, tmp.packet, 12, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 13, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 14, 16);
  PACK_OUTPUT(kernel.packet, tmp.packet, 15, 16);
}
#define PACK_OUTPUT_2(OUTPUT, INPUT, INDEX, STRIDE)         \
  EIGEN_INSERT_8f_INTO_16f(OUTPUT[INDEX], INPUT[2 * INDEX], \
                           INPUT[2 * INDEX + STRIDE]);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet16f, 4>& kernel) {
  __m512 T0 = _mm512_unpacklo_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T1 = _mm512_unpackhi_ps(kernel.packet[0], kernel.packet[1]);
  __m512 T2 = _mm512_unpacklo_ps(kernel.packet[2], kernel.packet[3]);
  __m512 T3 = _mm512_unpackhi_ps(kernel.packet[2], kernel.packet[3]);

  __m512 S0 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S1 = _mm512_shuffle_ps(T0, T2, _MM_SHUFFLE(3, 2, 3, 2));
  __m512 S2 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(1, 0, 1, 0));
  __m512 S3 = _mm512_shuffle_ps(T1, T3, _MM_SHUFFLE(3, 2, 3, 2));

  EIGEN_EXTRACT_8f_FROM_16f(S0, S0);
  EIGEN_EXTRACT_8f_FROM_16f(S1, S1);
  EIGEN_EXTRACT_8f_FROM_16f(S2, S2);
  EIGEN_EXTRACT_8f_FROM_16f(S3, S3);

  PacketBlock<Packet8f, 8> tmp;

  tmp.packet[0] = _mm256_permute2f128_ps(S0_0, S1_0, 0x20);
  tmp.packet[1] = _mm256_permute2f128_ps(S2_0, S3_0, 0x20);
  tmp.packet[2] = _mm256_permute2f128_ps(S0_0, S1_0, 0x31);
  tmp.packet[3] = _mm256_permute2f128_ps(S2_0, S3_0, 0x31);

  tmp.packet[4] = _mm256_permute2f128_ps(S0_1, S1_1, 0x20);
  tmp.packet[5] = _mm256_permute2f128_ps(S2_1, S3_1, 0x20);
  tmp.packet[6] = _mm256_permute2f128_ps(S0_1, S1_1, 0x31);
  tmp.packet[7] = _mm256_permute2f128_ps(S2_1, S3_1, 0x31);

  PACK_OUTPUT_2(kernel.packet, tmp.packet, 0, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 1, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 2, 1);
  PACK_OUTPUT_2(kernel.packet, tmp.packet, 3, 1);
}

#define PACK_OUTPUT_SQ_D(OUTPUT, INPUT, INDEX, STRIDE)                \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[INDEX], 0); \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[INDEX + STRIDE], 1);

#define PACK_OUTPUT_D(OUTPUT, INPUT, INDEX, STRIDE)                         \
  OUTPUT[INDEX] = _mm512_insertf64x4(OUTPUT[INDEX], INPUT[(2 * INDEX)], 0); \
  OUTPUT[INDEX] =                                                           \
      _mm512_insertf64x4(OUTPUT[INDEX], INPUT[(2 * INDEX) + STRIDE], 1);

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet8d, 4>& kernel) {
  __m512d T0 = _mm512_shuffle_pd(kernel.packet[0], kernel.packet[1], 0);
  __m512d T1 = _mm512_shuffle_pd(kernel.packet[0], kernel.packet[1], 0xff);
  __m512d T2 = _mm512_shuffle_pd(kernel.packet[2], kernel.packet[3], 0);
  __m512d T3 = _mm512_shuffle_pd(kernel.packet[2], kernel.packet[3], 0xff);

  PacketBlock<Packet4d, 8> tmp;

  tmp.packet[0] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x20);
  tmp.packet[1] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x20);
  tmp.packet[2] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x31);
  tmp.packet[3] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x31);

  tmp.packet[4] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x20);
  tmp.packet[5] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x20);
  tmp.packet[6] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x31);
  tmp.packet[7] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x31);

  PACK_OUTPUT_D(kernel.packet, tmp.packet, 0, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 1, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 2, 1);
  PACK_OUTPUT_D(kernel.packet, tmp.packet, 3, 1);
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet8d, 8>& kernel) {
  __m512d T0 = _mm512_unpacklo_pd(kernel.packet[0], kernel.packet[1]);
  __m512d T1 = _mm512_unpackhi_pd(kernel.packet[0], kernel.packet[1]);
  __m512d T2 = _mm512_unpacklo_pd(kernel.packet[2], kernel.packet[3]);
  __m512d T3 = _mm512_unpackhi_pd(kernel.packet[2], kernel.packet[3]);
  __m512d T4 = _mm512_unpacklo_pd(kernel.packet[4], kernel.packet[5]);
  __m512d T5 = _mm512_unpackhi_pd(kernel.packet[4], kernel.packet[5]);
  __m512d T6 = _mm512_unpacklo_pd(kernel.packet[6], kernel.packet[7]);
  __m512d T7 = _mm512_unpackhi_pd(kernel.packet[6], kernel.packet[7]);

  PacketBlock<Packet4d, 16> tmp;

  tmp.packet[0] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x20);
  tmp.packet[1] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x20);
  tmp.packet[2] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 0),
                                         _mm512_extractf64x4_pd(T2, 0), 0x31);
  tmp.packet[3] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 0),
                                         _mm512_extractf64x4_pd(T3, 0), 0x31);

  tmp.packet[4] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x20);
  tmp.packet[5] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x20);
  tmp.packet[6] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T0, 1),
                                         _mm512_extractf64x4_pd(T2, 1), 0x31);
  tmp.packet[7] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T1, 1),
                                         _mm512_extractf64x4_pd(T3, 1), 0x31);

  tmp.packet[8] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 0),
                                         _mm512_extractf64x4_pd(T6, 0), 0x20);
  tmp.packet[9] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 0),
                                         _mm512_extractf64x4_pd(T7, 0), 0x20);
  tmp.packet[10] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 0),
                                          _mm512_extractf64x4_pd(T6, 0), 0x31);
  tmp.packet[11] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 0),
                                          _mm512_extractf64x4_pd(T7, 0), 0x31);

  tmp.packet[12] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 1),
                                          _mm512_extractf64x4_pd(T6, 1), 0x20);
  tmp.packet[13] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 1),
                                          _mm512_extractf64x4_pd(T7, 1), 0x20);
  tmp.packet[14] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T4, 1),
                                          _mm512_extractf64x4_pd(T6, 1), 0x31);
  tmp.packet[15] = _mm256_permute2f128_pd(_mm512_extractf64x4_pd(T5, 1),
                                          _mm512_extractf64x4_pd(T7, 1), 0x31);

  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 0, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 1, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 2, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 3, 8);

  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 4, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 5, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 6, 8);
  PACK_OUTPUT_SQ_D(kernel.packet, tmp.packet, 7, 8);
}
template <>
EIGEN_STRONG_INLINE Packet16f pblend(const Selector<16>& /*ifPacket*/,
                                     const Packet16f& /*thenPacket*/,
                                     const Packet16f& /*elsePacket*/) {
  assert(false && "To be implemented");
  return Packet16f();
}
template <>
EIGEN_STRONG_INLINE Packet8d pblend(const Selector<8>& ifPacket,
                                    const Packet8d& thenPacket,
                                    const Packet8d& elsePacket) {
  __mmask8 m = (ifPacket.select[0]   )
             | (ifPacket.select[1]<<1)
             | (ifPacket.select[2]<<2)
             | (ifPacket.select[3]<<3)
             | (ifPacket.select[4]<<4)
             | (ifPacket.select[5]<<5)
             | (ifPacket.select[6]<<6)
             | (ifPacket.select[7]<<7);
  return _mm512_mask_blend_pd(m, elsePacket, thenPacket);
}

// Packet math for Eigen::half
template<> EIGEN_STRONG_INLINE Packet16h pset1<Packet16h>(const Eigen::half& from) {
  return _mm256_set1_epi16(from.x);
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet16h>(const Packet16h& from) {
  return half_impl::raw_uint16_to_half(static_cast<unsigned short>(_mm256_extract_epi16(from, 0)));
}

template<> EIGEN_STRONG_INLINE Packet16h pload<Packet16h>(const Eigen::half* from) {
  return _mm256_load_si256(reinterpret_cast<const __m256i*>(from));
}

template<> EIGEN_STRONG_INLINE Packet16h ploadu<Packet16h>(const Eigen::half* from) {
  return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<half>(Eigen::half* to, const Packet16h& from) {
  // (void*) -> workaround clang warning:
  // cast from 'Eigen::half *' to '__m256i *' increases required alignment from 2 to 32
  _mm256_store_si256((__m256i*)(void*)to, from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<half>(Eigen::half* to, const Packet16h& from) {
  // (void*) -> workaround clang warning:
  // cast from 'Eigen::half *' to '__m256i *' increases required alignment from 2 to 32
  _mm256_storeu_si256((__m256i*)(void*)to, from);
}

template<> EIGEN_STRONG_INLINE Packet16h
ploaddup<Packet16h>(const Eigen::half*  from) {
  unsigned short a = from[0].x;
  unsigned short b = from[1].x;
  unsigned short c = from[2].x;
  unsigned short d = from[3].x;
  unsigned short e = from[4].x;
  unsigned short f = from[5].x;
  unsigned short g = from[6].x;
  unsigned short h = from[7].x;
  return _mm256_set_epi16(h, h, g, g, f, f, e, e, d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet16h
ploadquad(const Eigen::half* from) {
  unsigned short a = from[0].x;
  unsigned short b = from[1].x;
  unsigned short c = from[2].x;
  unsigned short d = from[3].x;
  return _mm256_set_epi16(d, d, d, d, c, c, c, c, b, b, b, b, a, a, a, a);
}

EIGEN_STRONG_INLINE Packet16f half2float(const Packet16h& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm512_cvtph_ps(a);
#else
  EIGEN_ALIGN64 half aux[16];
  pstore(aux, a);
  float f0(aux[0]);
  float f1(aux[1]);
  float f2(aux[2]);
  float f3(aux[3]);
  float f4(aux[4]);
  float f5(aux[5]);
  float f6(aux[6]);
  float f7(aux[7]);
  float f8(aux[8]);
  float f9(aux[9]);
  float fa(aux[10]);
  float fb(aux[11]);
  float fc(aux[12]);
  float fd(aux[13]);
  float fe(aux[14]);
  float ff(aux[15]);

  return _mm512_set_ps(
      ff, fe, fd, fc, fb, fa, f9, f8, f7, f6, f5, f4, f3, f2, f1, f0);
#endif
}

EIGEN_STRONG_INLINE Packet16h float2half(const Packet16f& a) {
#ifdef EIGEN_HAS_FP16_C
  return _mm512_cvtps_ph(a, _MM_FROUND_TO_NEAREST_INT|_MM_FROUND_NO_EXC);
#else
  EIGEN_ALIGN64 float aux[16];
  pstore(aux, a);
  half h0(aux[0]);
  half h1(aux[1]);
  half h2(aux[2]);
  half h3(aux[3]);
  half h4(aux[4]);
  half h5(aux[5]);
  half h6(aux[6]);
  half h7(aux[7]);
  half h8(aux[8]);
  half h9(aux[9]);
  half ha(aux[10]);
  half hb(aux[11]);
  half hc(aux[12]);
  half hd(aux[13]);
  half he(aux[14]);
  half hf(aux[15]);

  return _mm256_set_epi16(
      hf.x, he.x, hd.x, hc.x, hb.x, ha.x, h9.x, h8.x,
      h7.x, h6.x, h5.x, h4.x, h3.x, h2.x, h1.x, h0.x);
#endif
}

template<> EIGEN_STRONG_INLINE Packet16h ptrue(const Packet16h& a) {
  return ptrue(Packet8i(a));
}

template <>
EIGEN_STRONG_INLINE Packet16h pabs(const Packet16h& a) {
  const __m256i sign_mask = _mm256_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm256_andnot_si256(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet16h pmin<Packet16h>(const Packet16h& a,
                                              const Packet16h& b) {
  return float2half(pmin<Packet16f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16h pmax<Packet16h>(const Packet16h& a,
                                              const Packet16h& b) {
  return float2half(pmax<Packet16f>(half2float(a), half2float(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16h plset<Packet16h>(const half& a) {
  return float2half(plset<Packet16f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h por(const Packet16h& a,const Packet16h& b) {
  // in some cases Packet8i is a wrapper around __m256i, so we need to
  // cast to Packet8i to call the correct overload.
  return por(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pxor(const Packet16h& a,const Packet16h& b) {
  return pxor(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pand(const Packet16h& a,const Packet16h& b) {
  return pand(Packet8i(a),Packet8i(b));
}
template<> EIGEN_STRONG_INLINE Packet16h pandnot(const Packet16h& a,const Packet16h& b) {
  return pandnot(Packet8i(a),Packet8i(b));
}

template<> EIGEN_STRONG_INLINE Packet16h pselect(const Packet16h& mask, const Packet16h& a, const Packet16h& b) {
  return _mm256_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet16h pround<Packet16h>(const Packet16h& a) {
  return float2half(pround<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h print<Packet16h>(const Packet16h& a) {
  return float2half(print<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pceil<Packet16h>(const Packet16h& a) {
  return float2half(pceil<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pfloor<Packet16h>(const Packet16h& a) {
  return float2half(pfloor<Packet16f>(half2float(a)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_eq(const Packet16h& a,const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  return Pack32To16(pcmp_eq(af, bf));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_le(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_le(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_lt(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_lt(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pcmp_lt_or_nan(const Packet16h& a,const Packet16h& b) {
  return Pack32To16(pcmp_lt_or_nan(half2float(a), half2float(b)));
}

template<> EIGEN_STRONG_INLINE Packet16h pconj(const Packet16h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet16h pnegate(const Packet16h& a) {
  Packet16h sign_mask = _mm256_set1_epi16(static_cast<unsigned short>(0x8000));
  return _mm256_xor_si256(a, sign_mask);
}

template<> EIGEN_STRONG_INLINE Packet16h padd<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = padd(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h psub<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = psub(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h pmul<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = pmul(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE Packet16h pdiv<Packet16h>(const Packet16h& a, const Packet16h& b) {
  Packet16f af = half2float(a);
  Packet16f bf = half2float(b);
  Packet16f rf = pdiv(af, bf);
  return float2half(rf);
}

template<> EIGEN_STRONG_INLINE half predux<Packet16h>(const Packet16h& from) {
  Packet16f from_float = half2float(from);
  return half(predux(from_float));
}

template <>
EIGEN_STRONG_INLINE Packet8h predux_half_dowto4<Packet16h>(const Packet16h& a) {
  Packet8h lane0 = _mm256_extractf128_si256(a, 0);
  Packet8h lane1 = _mm256_extractf128_si256(a, 1);
  return padd<Packet8h>(lane0, lane1);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_max<Packet16h>(const Packet16h& a) {
  Packet16f af = half2float(a);
  float reduced = predux_max<Packet16f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE Eigen::half predux_min<Packet16h>(const Packet16h& a) {
  Packet16f af = half2float(a);
  float reduced = predux_min<Packet16f>(af);
  return Eigen::half(reduced);
}

template<> EIGEN_STRONG_INLINE half predux_mul<Packet16h>(const Packet16h& from) {
  Packet16f from_float = half2float(from);
  return half(predux_mul(from_float));
}

template<> EIGEN_STRONG_INLINE Packet16h preverse(const Packet16h& a)
{
  __m128i m = _mm_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);
  return _mm256_insertf128_si256(
                    _mm256_castsi128_si256(_mm_shuffle_epi8(_mm256_extractf128_si256(a,1),m)),
                                           _mm_shuffle_epi8(_mm256_extractf128_si256(a,0),m), 1);
}

template<> EIGEN_STRONG_INLINE Packet16h pgather<Eigen::half, Packet16h>(const Eigen::half* from, Index stride)
{
  return _mm256_set_epi16(
      from[15*stride].x, from[14*stride].x, from[13*stride].x, from[12*stride].x,
      from[11*stride].x, from[10*stride].x, from[9*stride].x, from[8*stride].x,
      from[7*stride].x, from[6*stride].x, from[5*stride].x, from[4*stride].x,
      from[3*stride].x, from[2*stride].x, from[1*stride].x, from[0*stride].x);
}

template<> EIGEN_STRONG_INLINE void pscatter<half, Packet16h>(half* to, const Packet16h& from, Index stride)
{
  EIGEN_ALIGN64 half aux[16];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
  to[stride*8] = aux[8];
  to[stride*9] = aux[9];
  to[stride*10] = aux[10];
  to[stride*11] = aux[11];
  to[stride*12] = aux[12];
  to[stride*13] = aux[13];
  to[stride*14] = aux[14];
  to[stride*15] = aux[15];
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,16>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];
  __m256i e = kernel.packet[4];
  __m256i f = kernel.packet[5];
  __m256i g = kernel.packet[6];
  __m256i h = kernel.packet[7];
  __m256i i = kernel.packet[8];
  __m256i j = kernel.packet[9];
  __m256i k = kernel.packet[10];
  __m256i l = kernel.packet[11];
  __m256i m = kernel.packet[12];
  __m256i n = kernel.packet[13];
  __m256i o = kernel.packet[14];
  __m256i p = kernel.packet[15];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ef_07 = _mm256_unpacklo_epi16(e, f);
  __m256i gh_07 = _mm256_unpacklo_epi16(g, h);
  __m256i ij_07 = _mm256_unpacklo_epi16(i, j);
  __m256i kl_07 = _mm256_unpacklo_epi16(k, l);
  __m256i mn_07 = _mm256_unpacklo_epi16(m, n);
  __m256i op_07 = _mm256_unpacklo_epi16(o, p);

  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);
  __m256i ef_8f = _mm256_unpackhi_epi16(e, f);
  __m256i gh_8f = _mm256_unpackhi_epi16(g, h);
  __m256i ij_8f = _mm256_unpackhi_epi16(i, j);
  __m256i kl_8f = _mm256_unpackhi_epi16(k, l);
  __m256i mn_8f = _mm256_unpackhi_epi16(m, n);
  __m256i op_8f = _mm256_unpackhi_epi16(o, p);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i efgh_03 = _mm256_unpacklo_epi32(ef_07, gh_07);
  __m256i efgh_47 = _mm256_unpackhi_epi32(ef_07, gh_07);
  __m256i ijkl_03 = _mm256_unpacklo_epi32(ij_07, kl_07);
  __m256i ijkl_47 = _mm256_unpackhi_epi32(ij_07, kl_07);
  __m256i mnop_03 = _mm256_unpacklo_epi32(mn_07, op_07);
  __m256i mnop_47 = _mm256_unpackhi_epi32(mn_07, op_07);

  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);
  __m256i efgh_8b = _mm256_unpacklo_epi32(ef_8f, gh_8f);
  __m256i efgh_cf = _mm256_unpackhi_epi32(ef_8f, gh_8f);
  __m256i ijkl_8b = _mm256_unpacklo_epi32(ij_8f, kl_8f);
  __m256i ijkl_cf = _mm256_unpackhi_epi32(ij_8f, kl_8f);
  __m256i mnop_8b = _mm256_unpacklo_epi32(mn_8f, op_8f);
  __m256i mnop_cf = _mm256_unpackhi_epi32(mn_8f, op_8f);

  __m256i abcdefgh_01 = _mm256_unpacklo_epi64(abcd_03, efgh_03);
  __m256i abcdefgh_23 = _mm256_unpackhi_epi64(abcd_03, efgh_03);
  __m256i ijklmnop_01 = _mm256_unpacklo_epi64(ijkl_03, mnop_03);
  __m256i ijklmnop_23 = _mm256_unpackhi_epi64(ijkl_03, mnop_03);
  __m256i abcdefgh_45 = _mm256_unpacklo_epi64(abcd_47, efgh_47);
  __m256i abcdefgh_67 = _mm256_unpackhi_epi64(abcd_47, efgh_47);
  __m256i ijklmnop_45 = _mm256_unpacklo_epi64(ijkl_47, mnop_47);
  __m256i ijklmnop_67 = _mm256_unpackhi_epi64(ijkl_47, mnop_47);
  __m256i abcdefgh_89 = _mm256_unpacklo_epi64(abcd_8b, efgh_8b);
  __m256i abcdefgh_ab = _mm256_unpackhi_epi64(abcd_8b, efgh_8b);
  __m256i ijklmnop_89 = _mm256_unpacklo_epi64(ijkl_8b, mnop_8b);
  __m256i ijklmnop_ab = _mm256_unpackhi_epi64(ijkl_8b, mnop_8b);
  __m256i abcdefgh_cd = _mm256_unpacklo_epi64(abcd_cf, efgh_cf);
  __m256i abcdefgh_ef = _mm256_unpackhi_epi64(abcd_cf, efgh_cf);
  __m256i ijklmnop_cd = _mm256_unpacklo_epi64(ijkl_cf, mnop_cf);
  __m256i ijklmnop_ef = _mm256_unpackhi_epi64(ijkl_cf, mnop_cf);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  __m256i a_p_0 = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x20);
  __m256i a_p_1 = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x20);
  __m256i a_p_2 = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x20);
  __m256i a_p_3 = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x20);
  __m256i a_p_4 = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x20);
  __m256i a_p_5 = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x20);
  __m256i a_p_6 = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x20);
  __m256i a_p_7 = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x20);
  __m256i a_p_8 = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x31);
  __m256i a_p_9 = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x31);
  __m256i a_p_a = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x31);
  __m256i a_p_b = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x31);
  __m256i a_p_c = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x31);
  __m256i a_p_d = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x31);
  __m256i a_p_e = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x31);
  __m256i a_p_f = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x31);

  kernel.packet[0] = a_p_0;
  kernel.packet[1] = a_p_1;
  kernel.packet[2] = a_p_2;
  kernel.packet[3] = a_p_3;
  kernel.packet[4] = a_p_4;
  kernel.packet[5] = a_p_5;
  kernel.packet[6] = a_p_6;
  kernel.packet[7] = a_p_7;
  kernel.packet[8] = a_p_8;
  kernel.packet[9] = a_p_9;
  kernel.packet[10] = a_p_a;
  kernel.packet[11] = a_p_b;
  kernel.packet[12] = a_p_c;
  kernel.packet[13] = a_p_d;
  kernel.packet[14] = a_p_e;
  kernel.packet[15] = a_p_f;
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,8>& kernel) {
  EIGEN_ALIGN64 half in[8][16];
  pstore<half>(in[0], kernel.packet[0]);
  pstore<half>(in[1], kernel.packet[1]);
  pstore<half>(in[2], kernel.packet[2]);
  pstore<half>(in[3], kernel.packet[3]);
  pstore<half>(in[4], kernel.packet[4]);
  pstore<half>(in[5], kernel.packet[5]);
  pstore<half>(in[6], kernel.packet[6]);
  pstore<half>(in[7], kernel.packet[7]);

  EIGEN_ALIGN64 half out[8][16];

  for (int i = 0; i < 8; ++i) {
    for (int j = 0; j < 8; ++j) {
      out[i][j] = in[j][2*i];
    }
    for (int j = 0; j < 8; ++j) {
      out[i][j+8] = in[j][2*i+1];
    }
  }

  kernel.packet[0] = pload<Packet16h>(out[0]);
  kernel.packet[1] = pload<Packet16h>(out[1]);
  kernel.packet[2] = pload<Packet16h>(out[2]);
  kernel.packet[3] = pload<Packet16h>(out[3]);
  kernel.packet[4] = pload<Packet16h>(out[4]);
  kernel.packet[5] = pload<Packet16h>(out[5]);
  kernel.packet[6] = pload<Packet16h>(out[6]);
  kernel.packet[7] = pload<Packet16h>(out[7]);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet16h,4>& kernel) {
  EIGEN_ALIGN64 half in[4][16];
  pstore<half>(in[0], kernel.packet[0]);
  pstore<half>(in[1], kernel.packet[1]);
  pstore<half>(in[2], kernel.packet[2]);
  pstore<half>(in[3], kernel.packet[3]);

  EIGEN_ALIGN64 half out[4][16];

  for (int i = 0; i < 4; ++i) {
    for (int j = 0; j < 4; ++j) {
      out[i][j] = in[j][4*i];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+4] = in[j][4*i+1];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+8] = in[j][4*i+2];
    }
    for (int j = 0; j < 4; ++j) {
      out[i][j+12] = in[j][4*i+3];
    }
  }

  kernel.packet[0] = pload<Packet16h>(out[0]);
  kernel.packet[1] = pload<Packet16h>(out[1]);
  kernel.packet[2] = pload<Packet16h>(out[2]);
  kernel.packet[3] = pload<Packet16h>(out[3]);
}

template <> struct is_arithmetic<Packet16bf> { enum { value = true }; };

template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet16bf type;
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,
    HasBlend = 0,
    HasInsert = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
#if EIGEN_GNUC_AT_LEAST(5, 3) || (!EIGEN_COMP_GNUC_STRICT)
#ifdef EIGEN_VECTORIZE_AVX512DQ
    HasLog = 1,  // Currently fails test with bad accuracy.
    HasLog1p  = 1,
    HasExpm1  = 1,
    HasNdtri = 1,
    HasBessel  = 1,
#endif
    HasExp = 1,
    HasSqrt = EIGEN_FAST_MATH,
    HasRsqrt = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasCmp  = 1,
    HasDiv = 1
  };
};

template <>
struct unpacket_traits<Packet16bf>
{
  typedef bfloat16 type;
  enum {size=16, alignment=Aligned32, vectorizable=true, masked_load_available=false, masked_store_available=false};
  typedef Packet8bf half;
};

template <>
EIGEN_STRONG_INLINE Packet16bf pset1<Packet16bf>(const bfloat16& from) {
  return _mm256_set1_epi16(from.value);
}

template <>
EIGEN_STRONG_INLINE bfloat16 pfirst<Packet16bf>(const Packet16bf& from) {
  bfloat16 t;
  t.value = static_cast<unsigned short>(_mm256_extract_epi16(from, 0));
  return t;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pload<Packet16bf>(const bfloat16* from) {
  return _mm256_load_si256(reinterpret_cast<const __m256i*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet16bf ploadu<Packet16bf>(const bfloat16* from) {
  return _mm256_loadu_si256(reinterpret_cast<const __m256i*>(from));
}

template <>
EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to,
                                          const Packet16bf& from) {
  _mm256_store_si256(reinterpret_cast<__m256i*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to,
                                           const Packet16bf& from) {
  _mm256_storeu_si256(reinterpret_cast<__m256i*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet16bf
ploaddup<Packet16bf>(const bfloat16* from) {
  Packet16bf r;
  unsigned short a = from[0].value;
  unsigned short b = from[1].value;
  unsigned short c = from[2].value;
  unsigned short d = from[3].value;
  unsigned short e = from[4].value;
  unsigned short f = from[5].value;
  unsigned short g = from[6].value;
  unsigned short h = from[7].value;
  return _mm256_set_epi16(h, h, g, g, f, f, e, e, d, d, c, c, b, b, a, a);
}

template<> EIGEN_STRONG_INLINE Packet16bf
ploadquad(const bfloat16* from) {
  Packet16bf r;
  unsigned short a = from[0].value;
  unsigned short b = from[1].value;
  unsigned short c = from[2].value;
  unsigned short d = from[3].value;
  return _mm256_set_epi16(d, d, d, d, c, c, c, c, b, b, b, b, a, a, a, a);
}

EIGEN_STRONG_INLINE Packet16f Bf16ToF32(const Packet16bf& a) {
  return _mm512_castsi512_ps(_mm512_slli_epi32(_mm512_cvtepu16_epi32(a), 16));
}

// Convert float to bfloat16 according to round-to-nearest-even/denormals algorithm.
EIGEN_STRONG_INLINE Packet16bf F32ToBf16(const Packet16f& a) {
  Packet16bf r;

#if defined(EIGEN_VECTORIZE_AVX512BF16) && EIGEN_GNUC_AT_LEAST(10, 1)
  // Since GCC 10.1 supports avx512bf16 and C style explicit cast
  // (C++ static_cast is not supported yet), do converion via intrinsic
  // and register path for performance.
  r = (__m256i)(_mm512_cvtneps_pbh(a));

#else
  __m512i t;
  __m512i input = _mm512_castps_si512(a);
  __m512i nan = _mm512_set1_epi32(0x7fc0);

  // uint32_t lsb = (input >> 16) & 1;
  t = _mm512_and_si512(_mm512_srli_epi32(input, 16), _mm512_set1_epi32(1));
  // uint32_t rounding_bias = 0x7fff + lsb;
  t = _mm512_add_epi32(t, _mm512_set1_epi32(0x7fff));
  // input += rounding_bias;
  t = _mm512_add_epi32(t, input);
  // input = input >> 16;
  t = _mm512_srli_epi32(t, 16);

  // Check NaN before converting back to bf16
  __mmask16 mask = _mm512_cmp_ps_mask(a, a, _CMP_ORD_Q);

  t = _mm512_mask_blend_epi32(mask, nan, t);
  // output.value = static_cast<uint16_t>(input);
  r = _mm512_cvtepi32_epi16(t);
#endif // EIGEN_VECTORIZE_AVX512BF16

  return r;
}

template <>
EIGEN_STRONG_INLINE Packet16bf ptrue(const Packet16bf& a) {
  return ptrue<Packet8i>(a);
}

template <>
EIGEN_STRONG_INLINE Packet16bf por(const Packet16bf& a, const Packet16bf& b) {
  return por<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pxor(const Packet16bf& a, const Packet16bf& b) {
  return pxor<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pand(const Packet16bf& a, const Packet16bf& b) {
  return pand<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pandnot(const Packet16bf& a,
                                       const Packet16bf& b) {
  return pandnot<Packet8i>(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pselect(const Packet16bf& mask,
                                       const Packet16bf& a,
                                       const Packet16bf& b) {
  // Input mask is expected to be all 0/1, handle it with 8-bit
  // intrinsic for performance.
  return _mm256_blendv_epi8(b, a, mask);
}

template<> EIGEN_STRONG_INLINE Packet16bf pround<Packet16bf>(const Packet16bf& a)
{
  return F32ToBf16(pround<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf print<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(print<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf pceil<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(pceil<Packet16f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet16bf pfloor<Packet16bf>(const Packet16bf& a) {
  return F32ToBf16(pfloor<Packet16f>(Bf16ToF32(a)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_eq(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_eq(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_le(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_le(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_lt(const Packet16bf& a,
                                       const Packet16bf& b) {
  return Pack32To16(pcmp_lt(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pcmp_lt_or_nan(const Packet16bf& a,
                                              const Packet16bf& b) {
  return Pack32To16(pcmp_lt_or_nan(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pnegate(const Packet16bf& a) {
  Packet16bf sign_mask = _mm256_set1_epi16(static_cast<unsigned short>(0x8000));
  return _mm256_xor_si256(a, sign_mask);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pconj(const Packet16bf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet16bf pabs(const Packet16bf& a) {
  const __m256i sign_mask = _mm256_set1_epi16(static_cast<numext::uint16_t>(0x8000));
  return _mm256_andnot_si256(sign_mask, a);
}

template <>
EIGEN_STRONG_INLINE Packet16bf padd<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(padd<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf psub<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(psub<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmul<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmul<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pdiv<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pdiv<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmin<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmin<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf pmax<Packet16bf>(const Packet16bf& a,
                                                const Packet16bf& b) {
  return F32ToBf16(pmax<Packet16f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf plset<Packet16bf>(const bfloat16& a) {
  return F32ToBf16(plset<Packet16f>(static_cast<float>(a)));
}

template <>
EIGEN_STRONG_INLINE Packet8bf predux_half_dowto4<Packet16bf>(const Packet16bf& a) {
  Packet8bf lane0 = _mm256_extractf128_si256(a, 0);
  Packet8bf lane1 = _mm256_extractf128_si256(a, 1);
  return padd<Packet8bf>(lane0, lane1);
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux<Packet16bf>(const Packet16bf& p) {
  return static_cast<bfloat16>(predux<Packet16f>(Bf16ToF32(p)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_mul<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_min<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_min<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE bfloat16 predux_max<Packet16bf>(const Packet16bf& from) {
  return static_cast<bfloat16>(predux_max<Packet16f>(Bf16ToF32(from)));
}

template <>
EIGEN_STRONG_INLINE Packet16bf preverse(const Packet16bf& a) {
  __m256i m = _mm256_setr_epi8(14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1,
                               14,15,12,13,10,11,8,9,6,7,4,5,2,3,0,1);

  Packet16bf res;
  // Swap hi and lo first because shuffle is in 128-bit lanes.
  res = _mm256_permute2x128_si256(a, a, 1);
  // Shuffle 8-bit values in src within 2*128-bit lanes.
  return _mm256_shuffle_epi8(res, m);
}

template <>
EIGEN_STRONG_INLINE Packet16bf pgather<bfloat16, Packet16bf>(const bfloat16* from,
                                                             Index stride) {
  return _mm256_set_epi16(
      from[15*stride].value, from[14*stride].value, from[13*stride].value, from[12*stride].value,
      from[11*stride].value, from[10*stride].value, from[9*stride].value, from[8*stride].value,
      from[7*stride].value, from[6*stride].value, from[5*stride].value, from[4*stride].value,
      from[3*stride].value, from[2*stride].value, from[1*stride].value, from[0*stride].value);
}

template <>
EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet16bf>(bfloat16* to,
                                                        const Packet16bf& from,
                                                        Index stride) {
  EIGEN_ALIGN64 bfloat16 aux[16];
  pstore(aux, from);
  to[stride*0] = aux[0];
  to[stride*1] = aux[1];
  to[stride*2] = aux[2];
  to[stride*3] = aux[3];
  to[stride*4] = aux[4];
  to[stride*5] = aux[5];
  to[stride*6] = aux[6];
  to[stride*7] = aux[7];
  to[stride*8] = aux[8];
  to[stride*9] = aux[9];
  to[stride*10] = aux[10];
  to[stride*11] = aux[11];
  to[stride*12] = aux[12];
  to[stride*13] = aux[13];
  to[stride*14] = aux[14];
  to[stride*15] = aux[15];
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16bf,16>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];
  __m256i e = kernel.packet[4];
  __m256i f = kernel.packet[5];
  __m256i g = kernel.packet[6];
  __m256i h = kernel.packet[7];
  __m256i i = kernel.packet[8];
  __m256i j = kernel.packet[9];
  __m256i k = kernel.packet[10];
  __m256i l = kernel.packet[11];
  __m256i m = kernel.packet[12];
  __m256i n = kernel.packet[13];
  __m256i o = kernel.packet[14];
  __m256i p = kernel.packet[15];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ef_07 = _mm256_unpacklo_epi16(e, f);
  __m256i gh_07 = _mm256_unpacklo_epi16(g, h);
  __m256i ij_07 = _mm256_unpacklo_epi16(i, j);
  __m256i kl_07 = _mm256_unpacklo_epi16(k, l);
  __m256i mn_07 = _mm256_unpacklo_epi16(m, n);
  __m256i op_07 = _mm256_unpacklo_epi16(o, p);

  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);
  __m256i ef_8f = _mm256_unpackhi_epi16(e, f);
  __m256i gh_8f = _mm256_unpackhi_epi16(g, h);
  __m256i ij_8f = _mm256_unpackhi_epi16(i, j);
  __m256i kl_8f = _mm256_unpackhi_epi16(k, l);
  __m256i mn_8f = _mm256_unpackhi_epi16(m, n);
  __m256i op_8f = _mm256_unpackhi_epi16(o, p);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i efgh_03 = _mm256_unpacklo_epi32(ef_07, gh_07);
  __m256i efgh_47 = _mm256_unpackhi_epi32(ef_07, gh_07);
  __m256i ijkl_03 = _mm256_unpacklo_epi32(ij_07, kl_07);
  __m256i ijkl_47 = _mm256_unpackhi_epi32(ij_07, kl_07);
  __m256i mnop_03 = _mm256_unpacklo_epi32(mn_07, op_07);
  __m256i mnop_47 = _mm256_unpackhi_epi32(mn_07, op_07);

  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);
  __m256i efgh_8b = _mm256_unpacklo_epi32(ef_8f, gh_8f);
  __m256i efgh_cf = _mm256_unpackhi_epi32(ef_8f, gh_8f);
  __m256i ijkl_8b = _mm256_unpacklo_epi32(ij_8f, kl_8f);
  __m256i ijkl_cf = _mm256_unpackhi_epi32(ij_8f, kl_8f);
  __m256i mnop_8b = _mm256_unpacklo_epi32(mn_8f, op_8f);
  __m256i mnop_cf = _mm256_unpackhi_epi32(mn_8f, op_8f);

  __m256i abcdefgh_01 = _mm256_unpacklo_epi64(abcd_03, efgh_03);
  __m256i abcdefgh_23 = _mm256_unpackhi_epi64(abcd_03, efgh_03);
  __m256i ijklmnop_01 = _mm256_unpacklo_epi64(ijkl_03, mnop_03);
  __m256i ijklmnop_23 = _mm256_unpackhi_epi64(ijkl_03, mnop_03);
  __m256i abcdefgh_45 = _mm256_unpacklo_epi64(abcd_47, efgh_47);
  __m256i abcdefgh_67 = _mm256_unpackhi_epi64(abcd_47, efgh_47);
  __m256i ijklmnop_45 = _mm256_unpacklo_epi64(ijkl_47, mnop_47);
  __m256i ijklmnop_67 = _mm256_unpackhi_epi64(ijkl_47, mnop_47);
  __m256i abcdefgh_89 = _mm256_unpacklo_epi64(abcd_8b, efgh_8b);
  __m256i abcdefgh_ab = _mm256_unpackhi_epi64(abcd_8b, efgh_8b);
  __m256i ijklmnop_89 = _mm256_unpacklo_epi64(ijkl_8b, mnop_8b);
  __m256i ijklmnop_ab = _mm256_unpackhi_epi64(ijkl_8b, mnop_8b);
  __m256i abcdefgh_cd = _mm256_unpacklo_epi64(abcd_cf, efgh_cf);
  __m256i abcdefgh_ef = _mm256_unpackhi_epi64(abcd_cf, efgh_cf);
  __m256i ijklmnop_cd = _mm256_unpacklo_epi64(ijkl_cf, mnop_cf);
  __m256i ijklmnop_ef = _mm256_unpackhi_epi64(ijkl_cf, mnop_cf);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  kernel.packet[0] = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x20);
  kernel.packet[1] = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x20);
  kernel.packet[2] = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x20);
  kernel.packet[3] = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x20);
  kernel.packet[4] = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x20);
  kernel.packet[5] = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x20);
  kernel.packet[6] = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x20);
  kernel.packet[7] = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x20);
  kernel.packet[8] = _mm256_permute2x128_si256(abcdefgh_01, ijklmnop_01, 0x31);
  kernel.packet[9] = _mm256_permute2x128_si256(abcdefgh_23, ijklmnop_23, 0x31);
  kernel.packet[10] = _mm256_permute2x128_si256(abcdefgh_45, ijklmnop_45, 0x31);
  kernel.packet[11] = _mm256_permute2x128_si256(abcdefgh_67, ijklmnop_67, 0x31);
  kernel.packet[12] = _mm256_permute2x128_si256(abcdefgh_89, ijklmnop_89, 0x31);
  kernel.packet[13] = _mm256_permute2x128_si256(abcdefgh_ab, ijklmnop_ab, 0x31);
  kernel.packet[14] = _mm256_permute2x128_si256(abcdefgh_cd, ijklmnop_cd, 0x31);
  kernel.packet[15] = _mm256_permute2x128_si256(abcdefgh_ef, ijklmnop_ef, 0x31);
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16bf,4>& kernel) {
  __m256i a = kernel.packet[0];
  __m256i b = kernel.packet[1];
  __m256i c = kernel.packet[2];
  __m256i d = kernel.packet[3];

  __m256i ab_07 = _mm256_unpacklo_epi16(a, b);
  __m256i cd_07 = _mm256_unpacklo_epi16(c, d);
  __m256i ab_8f = _mm256_unpackhi_epi16(a, b);
  __m256i cd_8f = _mm256_unpackhi_epi16(c, d);

  __m256i abcd_03 = _mm256_unpacklo_epi32(ab_07, cd_07);
  __m256i abcd_47 = _mm256_unpackhi_epi32(ab_07, cd_07);
  __m256i abcd_8b = _mm256_unpacklo_epi32(ab_8f, cd_8f);
  __m256i abcd_cf = _mm256_unpackhi_epi32(ab_8f, cd_8f);

  // NOTE: no unpacklo/hi instr in this case, so using permute instr.
  kernel.packet[0] = _mm256_permute2x128_si256(abcd_03, abcd_47, 0x20);
  kernel.packet[1] = _mm256_permute2x128_si256(abcd_8b, abcd_cf, 0x20);
  kernel.packet[2] = _mm256_permute2x128_si256(abcd_03, abcd_47, 0x31);
  kernel.packet[3] = _mm256_permute2x128_si256(abcd_8b, abcd_cf, 0x31);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2019 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_AVX512_H
#define EIGEN_TYPE_CASTING_AVX512_H

namespace Eigen {

namespace internal {

template<> EIGEN_STRONG_INLINE Packet16i pcast<Packet16f, Packet16i>(const Packet16f& a) {
  return _mm512_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16i, Packet16f>(const Packet16i& a) {
  return _mm512_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet16i preinterpret<Packet16i, Packet16f>(const Packet16f& a) {
  return _mm512_castps_si512(a);
}

template<> EIGEN_STRONG_INLINE Packet16f preinterpret<Packet16f, Packet16i>(const Packet16i& a) {
  return _mm512_castsi512_ps(a);
}

template <>
struct type_casting_traits<half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16h, Packet16f>(const Packet16h& a) {
  return half2float(a);
}

template <>
struct type_casting_traits<float, half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16h pcast<Packet16f, Packet16h>(const Packet16f& a) {
  return float2half(a);
}

template <>
struct type_casting_traits<bfloat16, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16f pcast<Packet16bf, Packet16f>(const Packet16bf& a) {
  return Bf16ToF32(a);
}

template <>
struct type_casting_traits<float, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet16bf pcast<Packet16f, Packet16bf>(const Packet16f& a) {
  return F32ToBf16(a);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_AVX512_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010-2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX32_ALTIVEC_H
#define EIGEN_COMPLEX32_ALTIVEC_H

namespace Eigen {

namespace internal {

static Packet4ui  p4ui_CONJ_XOR = vec_mergeh((Packet4ui)p4i_ZERO, (Packet4ui)p4f_MZERO);//{ 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
#ifdef __VSX__
#if defined(_BIG_ENDIAN)
static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2d_MZERO, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_MZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
#else
static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_MZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2d_MZERO, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
#endif
#endif

//---------- float ----------
struct Packet2cf
{
  EIGEN_STRONG_INLINE explicit Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}

  EIGEN_STRONG_INLINE Packet2cf pmul(const Packet2cf& a, const Packet2cf& b)
  {
    Packet4f v1, v2;

    // Permute and multiply the real parts of a and b
    v1 = vec_perm(a.v, a.v, p16uc_PSET32_WODD);
    // Get the imaginary parts of a
    v2 = vec_perm(a.v, a.v, p16uc_PSET32_WEVEN);
    // multiply a_re * b
    v1 = vec_madd(v1, b.v, p4f_ZERO);
    // multiply a_im * b and get the conjugate result
    v2 = vec_madd(v2, b.v, p4f_ZERO);
    v2 = reinterpret_cast<Packet4f>(pxor(v2, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR)));
    // permute back to a proper order
    v2 = vec_perm(v2, v2, p16uc_COMPLEX32_REV);

    return Packet2cf(padd<Packet4f>(v1, v2));
  }

  EIGEN_STRONG_INLINE Packet2cf& operator*=(const Packet2cf& b) {
    v = pmul(Packet2cf(*this), b).v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator*(const Packet2cf& b) const {
    return Packet2cf(*this) *= b;
  }

  EIGEN_STRONG_INLINE Packet2cf& operator+=(const Packet2cf& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator+(const Packet2cf& b) const {
    return Packet2cf(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator-=(const Packet2cf& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(const Packet2cf& b) const {
    return Packet2cf(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(void) const {
    return Packet2cf(-v);
  }

  Packet4f  v;
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  typedef Packet4f as_real;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
#ifdef __VSX__
    HasBlend  = 1,
#endif
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet2cf> { typedef std::complex<float> type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2cf half; typedef Packet4f as_real; };

template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  if((std::ptrdiff_t(&from) % 16) == 0)
    res.v = pload<Packet4f>((const float *)&from);
  else
    res.v = ploadu<Packet4f>((const float *)&from);
  res.v = vec_perm(res.v, res.v, p16uc_PSET64_HI);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>*        from) { return Packet2cf(pload<Packet4f>((const float *) from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>*       from) { return Packet2cf(ploadu<Packet4f>((const float*) from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>*     from) { return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { pstoreu((float*)to, from.v); }

EIGEN_STRONG_INLINE Packet2cf pload2(const std::complex<float>* from0, const std::complex<float>* from1)
{
  Packet4f res0, res1;
#ifdef __VSX__
  __asm__ ("lxsdx %x0,%y1" : "=wa" (res0) : "Z" (*from0));
  __asm__ ("lxsdx %x0,%y1" : "=wa" (res1) : "Z" (*from1));
#ifdef _BIG_ENDIAN
  __asm__ ("xxpermdi %x0, %x1, %x2, 0" : "=wa" (res0) : "wa" (res0), "wa" (res1));
#else
  __asm__ ("xxpermdi %x0, %x2, %x1, 0" : "=wa" (res0) : "wa" (res0), "wa" (res1));
#endif
#else
  *reinterpret_cast<std::complex<float> *>(&res0) = *from0;
  *reinterpret_cast<std::complex<float> *>(&res1) = *from1;
  res0 = vec_perm(res0, res1, p16uc_TRANSPOSE64_HI);
#endif
  return Packet2cf(res0);
}

template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  EIGEN_ALIGN16 std::complex<float> af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  return pload<Packet2cf>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  EIGEN_ALIGN16 std::complex<float> af[2];
  pstore<std::complex<float> >((std::complex<float> *) af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) { return Packet2cf(pxor<Packet4f>(a.v, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR))); }

template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pand<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(por<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pxor<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pandnot<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> * addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  EIGEN_ALIGN16 std::complex<float> res[2];
  pstore((float *)&res, a.v);

  return res[0];
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet4f rev_a;
  rev_a = vec_perm(a.v, a.v, p16uc_COMPLEX32_REV2);
  return Packet2cf(rev_a);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  b = vec_sld(a.v, a.v, 8);
  b = padd<Packet4f>(a.v, b);
  return pfirst<Packet2cf>(Packet2cf(b));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  Packet2cf prod;
  b = vec_sld(a.v, a.v, 8);
  prod = pmul<Packet2cf>(a, Packet2cf(b));

  return pfirst<Packet2cf>(prod);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res = pmul(a, pconj(b));
  Packet4f s = pmul<Packet4f>(b.v, b.v);
  return Packet2cf(pdiv(res.v, padd<Packet4f>(s, vec_perm(s, s, p16uc_COMPLEX32_REV))));
}

template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& x)
{
  return Packet2cf(vec_perm(x.v, x.v, p16uc_COMPLEX32_REV));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet4f tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = reinterpret_cast<Packet4f>(vec_cmpeq(a.v,b.v));
  return Packet2cf(vec_and(eq, vec_perm(eq, eq, p16uc_COMPLEX32_REV)));
}

#ifdef __VSX__
template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  result.v = reinterpret_cast<Packet4f>(pblend<Packet2d>(ifPacket, reinterpret_cast<Packet2d>(thenPacket.v), reinterpret_cast<Packet2d>(elsePacket.v)));
  return result;
}
#endif

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a)
{
  return psqrt_complex<Packet2cf>(a);
}

//---------- double ----------
#ifdef __VSX__
struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}

  EIGEN_STRONG_INLINE Packet1cd pmul(const Packet1cd& a, const Packet1cd& b)
  {
    Packet2d a_re, a_im, v1, v2;

    // Permute and multiply the real parts of a and b
    a_re = vec_perm(a.v, a.v, p16uc_PSET64_HI);
    // Get the imaginary parts of a
    a_im = vec_perm(a.v, a.v, p16uc_PSET64_LO);
    // multiply a_re * b
    v1 = vec_madd(a_re, b.v, p2d_ZERO);
    // multiply a_im * b and get the conjugate result
    v2 = vec_madd(a_im, b.v, p2d_ZERO);
    v2 = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(v2), reinterpret_cast<Packet4ui>(v2), 8));
    v2 = pxor(v2, reinterpret_cast<Packet2d>(p2ul_CONJ_XOR1));

    return Packet1cd(padd<Packet2d>(v1, v2));
  }

  EIGEN_STRONG_INLINE Packet1cd& operator*=(const Packet1cd& b) {
    v = pmul(Packet1cd(*this), b).v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator*(const Packet1cd& b) const {
    return Packet1cd(*this) *= b;
  }

  EIGEN_STRONG_INLINE Packet1cd& operator+=(const Packet1cd& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator+(const Packet1cd& b) const {
    return Packet1cd(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator-=(const Packet1cd& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(const Packet1cd& b) const {
    return Packet1cd(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(void) const {
    return Packet1cd(-v);
  }

  Packet2d v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cd> { typedef std::complex<double> type; enum {size=1, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet1cd half; typedef Packet2d as_real; };

template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from) { return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) { return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { pstoreu((double*)to, from.v); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(const std::complex<double>* from, Index)
{
  return pload<Packet1cd>(from);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to, const Packet1cd& from, Index)
{
  pstore<std::complex<double> >(to, from);
}

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) { return Packet1cd(pxor(a.v, reinterpret_cast<Packet2d>(p2ul_CONJ_XOR2))); }

template<> EIGEN_STRONG_INLINE Packet1cd pand   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pand(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(por(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pxor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(pandnot(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>*     from)  { return pset1<Packet1cd>(*from); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> * addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 std::complex<double> res[2];
  pstore<std::complex<double> >(res, a);

  return res[0];
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for AltiVec
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = pmul<Packet2d>(b.v, b.v);
  return Packet1cd(pdiv(res.v, padd<Packet2d>(s, vec_perm(s, s, p16uc_REVERSE64))));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b) {
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a)==re(b), im(a)==im(b)]
  Packet2d eq = reinterpret_cast<Packet2d>(vec_cmpeq(a.v,b.v));
  // Swap real/imag elements in the mask in to get:
  // [im(a)==im(b), re(a)==re(b)]
  Packet2d eq_swapped = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(eq), reinterpret_cast<Packet4ui>(eq), 8));
  // Return re(a)==re(b) & im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cd(vec_and(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a)
{
  return psqrt_complex<Packet1cd>(a);
}

#endif // __VSX__
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX32_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_ALTIVEC_H
#define EIGEN_MATH_FUNCTIONS_ALTIVEC_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog<Packet4f>(const Packet4f& _x)
{
  return plog_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
  return pexp_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psin<Packet4f>(const Packet4f& _x)
{
  return psin_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pcos<Packet4f>(const Packet4f& _x)
{
  return pcos_float(_x);
}

#ifndef EIGEN_COMP_CLANG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x)
{
  return  vec_rsqrt(x);
}
#endif

#ifdef __VSX__
#ifndef EIGEN_COMP_CLANG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x)
{
  return  vec_rsqrt(x);
}
#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x)
{
  return  vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x)
{
  return  vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& _x)
{
  return pexp_double(_x);
}
#endif

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Everton Constantino (everton.constantino@ibm.com)
// Copyright (C) 2021 Chip Kerchner (chip.kerchner@ibm.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_PRODUCT_ALTIVEC_H
#define EIGEN_MATRIX_PRODUCT_ALTIVEC_H

#ifndef EIGEN_ALTIVEC_USE_CUSTOM_PACK
#define EIGEN_ALTIVEC_USE_CUSTOM_PACK    1
#endif

#include "MatrixProductCommon.h"

// Since LLVM doesn't support dynamic dispatching, force either always MMA or VSX
#if EIGEN_COMP_LLVM
#if !defined(EIGEN_ALTIVEC_DISABLE_MMA) && !defined(EIGEN_ALTIVEC_MMA_ONLY)
#ifdef __MMA__
#define EIGEN_ALTIVEC_MMA_ONLY
#else
#define EIGEN_ALTIVEC_DISABLE_MMA
#endif
#endif
#endif

#ifdef __has_builtin
#if __has_builtin(__builtin_mma_assemble_acc)
  #define ALTIVEC_MMA_SUPPORT
#endif
#endif

#if defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
  #include "MatrixProductMMA.h"
#endif

/**************************************************************************************************
 * TODO                                                                                           *
 * - Check StorageOrder on dhs_pack (the innermost second loop seems unvectorized when it could). *
 * - Check the possibility of transposing as GETREAL and GETIMAG when needed.                     *
 **************************************************************************************************/
namespace Eigen {

namespace internal {

/**************************
 * Constants and typedefs *
 **************************/
template<typename Scalar>
struct quad_traits
{
  typedef typename packet_traits<Scalar>::type    vectortype;
  typedef PacketBlock<vectortype,4>                     type;
  typedef vectortype                                 rhstype;
  enum
  {
    vectorsize = packet_traits<Scalar>::size,
    size = 4,
    rows = 4
  };
};

template<>
struct quad_traits<double>
{
  typedef Packet2d                        vectortype;
  typedef PacketBlock<vectortype,4>             type;
  typedef PacketBlock<Packet2d,2>            rhstype;
  enum
  {
    vectorsize = packet_traits<double>::size,
    size = 2,
    rows = 4
  };
};

// MatrixProduct decomposes real/imaginary vectors into a real vector and an imaginary vector, this turned out
// to be faster than Eigen's usual approach of having real/imaginary pairs on a single vector. This constants then
// are responsible to extract from convert between Eigen's and MatrixProduct approach.

const static Packet16uc p16uc_GETREAL32 = {  0,  1,  2,  3,
                                             8,  9, 10, 11,
                                            16, 17, 18, 19,
                                            24, 25, 26, 27};

const static Packet16uc p16uc_GETIMAG32 = {  4,  5,  6,  7,
                                            12, 13, 14, 15,
                                            20, 21, 22, 23,
                                            28, 29, 30, 31};
const static Packet16uc p16uc_GETREAL64 = {  0,  1,  2,  3,  4,  5,  6,  7,
                                            16, 17, 18, 19, 20, 21, 22, 23};

//[a,ai],[b,bi] = [ai,bi]
const static Packet16uc p16uc_GETIMAG64 = {  8,  9, 10, 11, 12, 13, 14, 15,
                                            24, 25, 26, 27, 28, 29, 30, 31};

/*********************************************
 * Single precision real and complex packing *
 * *******************************************/

/**
 * Symm packing is related to packing of symmetric adjoint blocks, as expected the packing leaves
 * the diagonal real, whatever is below it is copied from the respective upper diagonal element and 
 * conjugated. There's no PanelMode available for symm packing.
 *
 * Packing in general is supposed to leave the lhs block and the rhs block easy to be read by gemm using 
 * its respective rank-update instructions. The float32/64 versions are different because at this moment
 * the size of the accumulator is fixed at 512-bits so you can't have a 4x4 accumulator of 64-bit elements.
 * 
 * As mentioned earlier MatrixProduct breaks complex numbers into a real vector and a complex vector so packing has
 * to take that into account, at the moment, we run pack the real part and then the imaginary part, this is the main
 * reason why packing for complex is broken down into several different parts, also the reason why we endup having a
 * float32/64 and complex float32/64 version.
 **/
template<typename Scalar, typename Index, int StorageOrder>
EIGEN_ALWAYS_INLINE std::complex<Scalar> getAdjointVal(Index i, Index j, const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder>& dt)
{
  std::complex<Scalar> v;
  if(i < j)
  {
    v.real( dt(j,i).real());
    v.imag(-dt(j,i).imag());
  } else if(i > j)
  {
    v.real( dt(i,j).real());
    v.imag( dt(i,j).imag());
  } else {
    v.real( dt(i,j).real());
    v.imag((Scalar)0.0);
  }
  return v;
}

template<typename Scalar, typename Index, int StorageOrder, int N>
EIGEN_STRONG_INLINE void symm_pack_complex_rhs_helper(std::complex<Scalar>* blockB, const std::complex<Scalar>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
{
  const Index depth = k2 + rows;
  const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder> rhs(_rhs, rhsStride);
  const Index vectorSize = N*quad_traits<Scalar>::vectorsize;
  const Index vectorDelta = vectorSize * rows;
  Scalar* blockBf = reinterpret_cast<Scalar *>(blockB);

  Index rir = 0, rii, j = 0;
  for(; j + vectorSize <= cols; j+=vectorSize)
  {
    rii = rir + vectorDelta;

    for(Index i = k2; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(i, j + k, rhs);

        blockBf[rir + k] = v.real();
        blockBf[rii + k] = v.imag();
      }
      rir += vectorSize;
      rii += vectorSize;
    }

    rir += vectorDelta;
  }
  if (j < cols)
  {
    rii = rir + ((cols - j) * rows);

    for(Index i = k2; i < depth; i++)
    {
      Index k = j;
      for(; k < cols; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(i, k, rhs);

        blockBf[rir] = v.real();
        blockBf[rii] = v.imag();

        rir += 1;
        rii += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder>
EIGEN_STRONG_INLINE void symm_pack_complex_lhs_helper(std::complex<Scalar>* blockA, const std::complex<Scalar>* _lhs, Index lhsStride, Index cols, Index rows)
{
  const Index depth = cols;
  const_blas_data_mapper<std::complex<Scalar>, Index, StorageOrder> lhs(_lhs, lhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;
  const Index vectorDelta = vectorSize * depth;
  Scalar* blockAf = (Scalar *)(blockA);

  Index rir = 0, rii, j = 0;
  for(; j + vectorSize <= rows; j+=vectorSize)
  {
    rii = rir + vectorDelta;

    for(Index i = 0; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(j+k, i, lhs);

        blockAf[rir + k] = v.real();
        blockAf[rii + k] = v.imag();
      }
      rir += vectorSize;
      rii += vectorSize;
    }

    rir += vectorDelta;
  }

  if (j < rows)
  {
    rii = rir + ((rows - j) * depth);

    for(Index i = 0; i < depth; i++)
    {
      Index k = j;
      for(; k < rows; k++)
      {
        std::complex<Scalar> v = getAdjointVal<Scalar, Index, StorageOrder>(k, i, lhs);

        blockAf[rir] = v.real();
        blockAf[rii] = v.imag();

        rir += 1;
        rii += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder, int N>
EIGEN_STRONG_INLINE void symm_pack_rhs_helper(Scalar* blockB, const Scalar* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
{
  const Index depth = k2 + rows;
  const_blas_data_mapper<Scalar, Index, StorageOrder> rhs(_rhs, rhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;

  Index ri = 0, j = 0;
  for(; j + N*vectorSize <= cols; j+=N*vectorSize)
  {
    Index i = k2;
    for(; i < depth; i++)
    {
      for(Index k = 0; k < N*vectorSize; k++)
      {
        if(i <= j+k)
          blockB[ri + k] = rhs(j+k, i);
        else
          blockB[ri + k] = rhs(i, j+k);
      }
      ri += N*vectorSize;
    }
  }

  if (j < cols)
  {
    for(Index i = k2; i < depth; i++)
    {
      Index k = j;
      for(; k < cols; k++)
      {
        if(k <= i)
          blockB[ri] = rhs(i, k);
        else
          blockB[ri] = rhs(k, i);
        ri += 1;
      }
    }
  }
}

template<typename Scalar, typename Index, int StorageOrder>
EIGEN_STRONG_INLINE void symm_pack_lhs_helper(Scalar* blockA, const Scalar* _lhs, Index lhsStride, Index cols, Index rows)
{
  const Index depth = cols;
  const_blas_data_mapper<Scalar, Index, StorageOrder> lhs(_lhs, lhsStride);
  const Index vectorSize = quad_traits<Scalar>::vectorsize;

  Index ri = 0, j = 0;
  for(; j + vectorSize <= rows; j+=vectorSize)
  {
    Index i = 0;

    for(; i < depth; i++)
    {
      for(Index k = 0; k < vectorSize; k++)
      {
        if(i <= j+k)
          blockA[ri + k] = lhs(j+k, i);
        else
          blockA[ri + k] = lhs(i, j+k);
      }
      ri += vectorSize;
    }
  }

  if (j < rows)
  {
    for(Index i = 0; i < depth; i++)
    {
      Index k = j;
      for(; k < rows; k++)
      {
        if(i <= k)
          blockA[ri] = lhs(k, i);
        else
          blockA[ri] = lhs(i, k);
        ri += 1;
      }
    }
  }
}

template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<std::complex<float>, Index, nr, StorageOrder>
{
  void operator()(std::complex<float>* blockB, const std::complex<float>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_complex_rhs_helper<float, Index, StorageOrder, 1>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<std::complex<float>, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(std::complex<float>* blockA, const std::complex<float>* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_complex_lhs_helper<float, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack std::complex<float64> ***********

template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<std::complex<double>, Index, nr, StorageOrder>
{
  void operator()(std::complex<double>* blockB, const std::complex<double>* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_complex_rhs_helper<double, Index, StorageOrder, 2>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<std::complex<double>, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(std::complex<double>* blockA, const std::complex<double>* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_complex_lhs_helper<double, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack float32 ***********
template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<float, Index, nr, StorageOrder>
{
  void operator()(float* blockB, const float* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_rhs_helper<float, Index, StorageOrder, 1>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<float, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(float* blockA, const float* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_lhs_helper<float, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

// *********** symm_pack float64 ***********
template<typename Index, int nr, int StorageOrder>
struct symm_pack_rhs<double, Index, nr, StorageOrder>
{
  void operator()(double* blockB, const double* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    symm_pack_rhs_helper<double, Index, StorageOrder, 2>(blockB, _rhs, rhsStride, rows, cols, k2);
  }
};

template<typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs<double, Index, Pack1, Pack2_dummy, StorageOrder>
{
  void operator()(double* blockA, const double* _lhs, Index lhsStride, Index cols, Index rows)
  {
    symm_pack_lhs_helper<double, Index, StorageOrder>(blockA, _lhs, lhsStride, cols, rows);
  }
};

/**
 * PanelMode
 * Packing might be called several times before being multiplied by gebp_kernel, this happens because 
 * on special occasions it fills part of block with other parts of the matrix. Two variables control
 * how PanelMode should behave: offset and stride. The idea is that those variables represent whatever
 * is going to be the real offset and stride in the future and this is what you should obey. The process
 * is to behave as you would with normal packing but leave the start of each part with the correct offset
 * and the end as well respecting the real stride the block will have. Gebp is aware of both blocks stride
 * and offset and behaves accordingly.
 **/

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void storeBlock(Scalar* to, PacketBlock<Packet,4>& block)
{
  const Index size = 16 / sizeof(Scalar);
  pstore<Scalar>(to + (0 * size), block.packet[0]);
  pstore<Scalar>(to + (1 * size), block.packet[1]);
  pstore<Scalar>(to + (2 * size), block.packet[2]);
  pstore<Scalar>(to + (3 * size), block.packet[3]);
}

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void storeBlock(Scalar* to, PacketBlock<Packet,2>& block)
{
  const Index size = 16 / sizeof(Scalar);
  pstore<Scalar>(to + (0 * size), block.packet[0]);
  pstore<Scalar>(to + (1 * size), block.packet[1]);
}

// General template for lhs & rhs complex packing.
template<typename Scalar, typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode, bool UseLhs>
struct dhs_cpack {
  EIGEN_STRONG_INLINE void operator()(std::complex<Scalar>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<Scalar>::vectorsize;
    const Index vectorDelta = vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (vectorSize*offset) : 0), rii;
    Scalar* blockAt = reinterpret_cast<Scalar *>(blockA);
    Index j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,4> blockr, blocki;
        PacketBlock<PacketC,8> cblock;

        if (UseLhs) {
          bload<DataMapper, PacketC, Index, 2, 0, StorageOrder>(cblock, lhs, j, i);
        } else {
          bload<DataMapper, PacketC, Index, 2, 0, StorageOrder>(cblock, lhs, i, j);
        }

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[4].v, p16uc_GETREAL32);
        blockr.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[5].v, p16uc_GETREAL32);
        blockr.packet[2] = vec_perm(cblock.packet[2].v, cblock.packet[6].v, p16uc_GETREAL32);
        blockr.packet[3] = vec_perm(cblock.packet[3].v, cblock.packet[7].v, p16uc_GETREAL32);

        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[4].v, p16uc_GETIMAG32);
        blocki.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[5].v, p16uc_GETIMAG32);
        blocki.packet[2] = vec_perm(cblock.packet[2].v, cblock.packet[6].v, p16uc_GETIMAG32);
        blocki.packet[3] = vec_perm(cblock.packet[3].v, cblock.packet[7].v, p16uc_GETIMAG32);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
          blocki.packet[2] = -blocki.packet[2];
          blocki.packet[3] = -blocki.packet[3];
        }

        if(((StorageOrder == RowMajor) && UseLhs) || (((StorageOrder == ColMajor) && !UseLhs)))
        {
          ptranspose(blockr);
          ptranspose(blocki);
        }

        storeBlock<Scalar, Packet, Index>(blockAt + rir, blockr);
        storeBlock<Scalar, Packet, Index>(blockAt + rii, blocki);

        rir += 4*vectorSize;
        rii += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        PacketBlock<Packet,1> blockr, blocki;
        PacketBlock<PacketC,2> cblock;

        if(((StorageOrder == ColMajor) && UseLhs) || (((StorageOrder == RowMajor) && !UseLhs)))
        {
          if (UseLhs) {
            cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i);
            cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 2, i);
          } else {
            cblock.packet[0] = lhs.template loadPacket<PacketC>(i, j + 0);
            cblock.packet[1] = lhs.template loadPacket<PacketC>(i, j + 2);
          }
        } else {
          std::complex<Scalar> lhs0, lhs1;
          if (UseLhs) {
            lhs0 = lhs(j + 0, i);
            lhs1 = lhs(j + 1, i);
            cblock.packet[0] = pload2(&lhs0, &lhs1);
            lhs0 = lhs(j + 2, i);
            lhs1 = lhs(j + 3, i);
            cblock.packet[1] = pload2(&lhs0, &lhs1);
          } else {
            lhs0 = lhs(i, j + 0);
            lhs1 = lhs(i, j + 1);
            cblock.packet[0] = pload2(&lhs0, &lhs1);
            lhs0 = lhs(i, j + 2);
            lhs1 = lhs(i, j + 3);
            cblock.packet[1] = pload2(&lhs0, &lhs1);
          }
        }

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL32);
        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG32);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
        }

        pstore<Scalar>(blockAt + rir, blockr.packet[0]);
        pstore<Scalar>(blockAt + rii, blocki.packet[0]);

        rir += vectorSize;
        rii += vectorSize;
      }

      rir += ((PanelMode) ? (vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < rows)
    {
      if(PanelMode) rir += (offset*(rows - j - vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (rows - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          if (UseLhs) {
            blockAt[rir] = lhs(k, i).real();

            if(Conjugate)
              blockAt[rii] = -lhs(k, i).imag();
            else
              blockAt[rii] =  lhs(k, i).imag();
          } else {
            blockAt[rir] = lhs(i, k).real();

            if(Conjugate)
              blockAt[rii] = -lhs(i, k).imag();
            else
              blockAt[rii] =  lhs(i, k).imag();
          }

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

// General template for lhs & rhs packing.
template<typename Scalar, typename Index, typename DataMapper, typename Packet, int StorageOrder, bool PanelMode, bool UseLhs>
struct dhs_pack{
  EIGEN_STRONG_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<Scalar>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += vectorSize*offset;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,4> block;

        if (UseLhs) {
          bload<DataMapper, Packet, Index, 4, 0, StorageOrder>(block, lhs, j, i);
        } else {
          bload<DataMapper, Packet, Index, 4, 0, StorageOrder>(block, lhs, i, j);
        }
        if(((StorageOrder == RowMajor) && UseLhs) || ((StorageOrder == ColMajor) && !UseLhs))
        {
          ptranspose(block);
        }

        storeBlock<Scalar, Packet, Index>(blockA + ri, block);

        ri += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(((StorageOrder == RowMajor) && UseLhs) || ((StorageOrder == ColMajor) && !UseLhs))
        {
          if (UseLhs) {
            blockA[ri+0] = lhs(j+0, i);
            blockA[ri+1] = lhs(j+1, i);
            blockA[ri+2] = lhs(j+2, i);
            blockA[ri+3] = lhs(j+3, i);
          } else {
            blockA[ri+0] = lhs(i, j+0);
            blockA[ri+1] = lhs(i, j+1);
            blockA[ri+2] = lhs(i, j+2);
            blockA[ri+3] = lhs(i, j+3);
          }
        } else {
          Packet lhsV;
          if (UseLhs) {
            lhsV = lhs.template loadPacket<Packet>(j, i);
          } else {
            lhsV = lhs.template loadPacket<Packet>(i, j);
          }
          pstore<Scalar>(blockA + ri, lhsV);
        }

        ri += vectorSize;
      }

      if(PanelMode) ri += vectorSize*(stride - offset - depth);
    }

    if (j < rows)
    {
      if(PanelMode) ri += offset*(rows - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          if (UseLhs) {
            blockA[ri] = lhs(k, i);
          } else {
            blockA[ri] = lhs(i, k);
          }
          ri += 1;
        }
      }
    }
  }
};

// General template for lhs packing, float64 specialization.
template<typename Index, typename DataMapper, int StorageOrder, bool PanelMode>
struct dhs_pack<double, Index, DataMapper, Packet2d, StorageOrder, PanelMode, true>
{
  EIGEN_STRONG_INLINE void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += vectorSize*offset;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet2d,2> block;
        if(StorageOrder == RowMajor)
        {
          block.packet[0] = lhs.template loadPacket<Packet2d>(j + 0, i);
          block.packet[1] = lhs.template loadPacket<Packet2d>(j + 1, i);

          ptranspose(block);
        } else {
          block.packet[0] = lhs.template loadPacket<Packet2d>(j, i + 0);
          block.packet[1] = lhs.template loadPacket<Packet2d>(j, i + 1);
        }

        storeBlock<double, Packet2d, Index>(blockA + ri, block);

        ri += 2*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(StorageOrder == RowMajor)
        {
          blockA[ri+0] = lhs(j+0, i);
          blockA[ri+1] = lhs(j+1, i);
        } else {
          Packet2d lhsV = lhs.template loadPacket<Packet2d>(j, i);
          pstore<double>(blockA + ri, lhsV);
        }

        ri += vectorSize;
      }

      if(PanelMode) ri += vectorSize*(stride - offset - depth);
    }

    if (j < rows)
    {
      if(PanelMode) ri += offset*(rows - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          blockA[ri] = lhs(k, i);
          ri += 1;
        }
      }
    }
  }
};

// General template for rhs packing, float64 specialization.
template<typename Index, typename DataMapper, int StorageOrder, bool PanelMode>
struct dhs_pack<double, Index, DataMapper, Packet2d, StorageOrder, PanelMode, false>
{
  EIGEN_STRONG_INLINE void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    Index ri = 0, j = 0;

    for(; j + 2*vectorSize <= cols; j+=2*vectorSize)
    {
      Index i = 0;

      if(PanelMode) ri += offset*(2*vectorSize);

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet2d,4> block;
        if(StorageOrder == ColMajor)
        {
          PacketBlock<Packet2d,2> block1, block2;
          block1.packet[0] = rhs.template loadPacket<Packet2d>(i, j + 0);
          block1.packet[1] = rhs.template loadPacket<Packet2d>(i, j + 1);
          block2.packet[0] = rhs.template loadPacket<Packet2d>(i, j + 2);
          block2.packet[1] = rhs.template loadPacket<Packet2d>(i, j + 3);

          ptranspose(block1);
          ptranspose(block2);

          pstore<double>(blockB + ri    , block1.packet[0]);
          pstore<double>(blockB + ri + 2, block2.packet[0]);
          pstore<double>(blockB + ri + 4, block1.packet[1]);
          pstore<double>(blockB + ri + 6, block2.packet[1]);
        } else {
          block.packet[0] = rhs.template loadPacket<Packet2d>(i + 0, j + 0); //[a1 a2]
          block.packet[1] = rhs.template loadPacket<Packet2d>(i + 0, j + 2); //[a3 a4]
          block.packet[2] = rhs.template loadPacket<Packet2d>(i + 1, j + 0); //[b1 b2]
          block.packet[3] = rhs.template loadPacket<Packet2d>(i + 1, j + 2); //[b3 b4]

          storeBlock<double, Packet2d, Index>(blockB + ri, block);
        }

        ri += 4*vectorSize;
      }
      for(; i < depth; i++)
      {
        if(StorageOrder == ColMajor)
        {
          blockB[ri+0] = rhs(i, j+0);
          blockB[ri+1] = rhs(i, j+1);

          ri += vectorSize;

          blockB[ri+0] = rhs(i, j+2);
          blockB[ri+1] = rhs(i, j+3);
        } else {
          Packet2d rhsV = rhs.template loadPacket<Packet2d>(i, j);
          pstore<double>(blockB + ri, rhsV);

          ri += vectorSize;

          rhsV = rhs.template loadPacket<Packet2d>(i, j + 2);
          pstore<double>(blockB + ri, rhsV);
        }
        ri += vectorSize;
      }

      if(PanelMode) ri += (2*vectorSize)*(stride - offset - depth);
    }

    if (j < cols)
    {
      if(PanelMode) ri += offset*(cols - j);

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < cols; k++)
        {
          blockB[ri] = rhs(i, k);
          ri += 1;
        }
      }
    }
  }
};

// General template for lhs complex packing, float64 specialization.
template<typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode>
struct dhs_cpack<double, Index, DataMapper, Packet, PacketC, StorageOrder, Conjugate, PanelMode, true>
{
  EIGEN_STRONG_INLINE void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    const Index vectorDelta = vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (vectorSize*offset) : 0), rii;
    double* blockAt = reinterpret_cast<double *>(blockA);
    Index j = 0;

    for(; j + vectorSize <= rows; j+=vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i + vectorSize <= depth; i+=vectorSize)
      {
        PacketBlock<Packet,2> blockr, blocki;
        PacketBlock<PacketC,4> cblock;

        if(StorageOrder == ColMajor)
        {
          cblock.packet[0] = lhs.template loadPacket<PacketC>(j, i + 0); //[a1 a1i]
          cblock.packet[1] = lhs.template loadPacket<PacketC>(j, i + 1); //[b1 b1i]

          cblock.packet[2] = lhs.template loadPacket<PacketC>(j + 1, i + 0); //[a2 a2i]
          cblock.packet[3] = lhs.template loadPacket<PacketC>(j + 1, i + 1); //[b2 b2i]

          blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[2].v, p16uc_GETREAL64); //[a1 a2]
          blockr.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[3].v, p16uc_GETREAL64); //[b1 b2]

          blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[2].v, p16uc_GETIMAG64);
          blocki.packet[1] = vec_perm(cblock.packet[1].v, cblock.packet[3].v, p16uc_GETIMAG64);
        } else {
          cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i); //[a1 a1i]
          cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 1, i); //[a2 a2i]

          cblock.packet[2] = lhs.template loadPacket<PacketC>(j + 0, i + 1); //[b1 b1i]
          cblock.packet[3] = lhs.template loadPacket<PacketC>(j + 1, i + 1); //[b2 b2i

          blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64); //[a1 a2]
          blockr.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETREAL64); //[b1 b2]

          blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);
          blocki.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETIMAG64);
        }

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
        }

        storeBlock<double, Packet, Index>(blockAt + rir, blockr);
        storeBlock<double, Packet, Index>(blockAt + rii, blocki);

        rir += 2*vectorSize;
        rii += 2*vectorSize;
      }
      for(; i < depth; i++)
      {
        PacketBlock<Packet,1> blockr, blocki;
        PacketBlock<PacketC,2> cblock;

        cblock.packet[0] = lhs.template loadPacket<PacketC>(j + 0, i);
        cblock.packet[1] = lhs.template loadPacket<PacketC>(j + 1, i);

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64);
        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
        }

        pstore<double>(blockAt + rir, blockr.packet[0]);
        pstore<double>(blockAt + rii, blocki.packet[0]);

        rir += vectorSize;
        rii += vectorSize;
      }

      rir += ((PanelMode) ? (vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < rows)
    {
      if(PanelMode) rir += (offset*(rows - j - vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (rows - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < rows; k++)
        {
          blockAt[rir] = lhs(k, i).real();

          if(Conjugate)
            blockAt[rii] = -lhs(k, i).imag();
          else
            blockAt[rii] =  lhs(k, i).imag();

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

// General template for rhs complex packing, float64 specialization.
template<typename Index, typename DataMapper, typename Packet, typename PacketC, int StorageOrder, bool Conjugate, bool PanelMode>
struct dhs_cpack<double, Index, DataMapper, Packet, PacketC, StorageOrder, Conjugate, PanelMode, false>
{
  EIGEN_STRONG_INLINE void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
  {
    const Index vectorSize = quad_traits<double>::vectorsize;
    const Index vectorDelta = 2*vectorSize * ((PanelMode) ? stride : depth);
    Index rir = ((PanelMode) ? (2*vectorSize*offset) : 0), rii;
    double* blockBt = reinterpret_cast<double *>(blockB);
    Index j = 0;

    for(; j + 2*vectorSize <= cols; j+=2*vectorSize)
    {
      Index i = 0;

      rii = rir + vectorDelta;

      for(; i < depth; i++)
      {
        PacketBlock<PacketC,4> cblock;
        PacketBlock<Packet,2> blockr, blocki;

        bload<DataMapper, PacketC, Index, 2, 0, ColMajor>(cblock, rhs, i, j);

        blockr.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETREAL64);
        blockr.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETREAL64);

        blocki.packet[0] = vec_perm(cblock.packet[0].v, cblock.packet[1].v, p16uc_GETIMAG64);
        blocki.packet[1] = vec_perm(cblock.packet[2].v, cblock.packet[3].v, p16uc_GETIMAG64);

        if(Conjugate)
        {
          blocki.packet[0] = -blocki.packet[0];
          blocki.packet[1] = -blocki.packet[1];
        }

        storeBlock<double, Packet, Index>(blockBt + rir, blockr);
        storeBlock<double, Packet, Index>(blockBt + rii, blocki);

        rir += 2*vectorSize;
        rii += 2*vectorSize;
      }

      rir += ((PanelMode) ? (2*vectorSize*(2*stride - depth)) : vectorDelta);
    }

    if (j < cols)
    {
      if(PanelMode) rir += (offset*(cols - j - 2*vectorSize));
      rii = rir + (((PanelMode) ? stride : depth) * (cols - j));

      for(Index i = 0; i < depth; i++)
      {
        Index k = j;
        for(; k < cols; k++)
        {
          blockBt[rir] = rhs(i, k).real();

          if(Conjugate)
            blockBt[rii] = -rhs(i, k).imag();
          else
            blockBt[rii] =  rhs(i, k).imag();

          rir += 1;
          rii += 1;
        }
      }
    }
  }
};

/**************
 * GEMM utils *
 **************/

// 512-bits rank1-update of acc. It can either positive or negative accumulate (useful for complex gemm).
template<typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger_common(PacketBlock<Packet,4>* acc, const Packet& lhsV, const Packet* rhsV)
{
  if(NegativeAccumulate)
  {
    acc->packet[0] = vec_nmsub(lhsV, rhsV[0], acc->packet[0]);
    acc->packet[1] = vec_nmsub(lhsV, rhsV[1], acc->packet[1]);
    acc->packet[2] = vec_nmsub(lhsV, rhsV[2], acc->packet[2]);
    acc->packet[3] = vec_nmsub(lhsV, rhsV[3], acc->packet[3]);
  } else {
    acc->packet[0] = vec_madd(lhsV, rhsV[0], acc->packet[0]);
    acc->packet[1] = vec_madd(lhsV, rhsV[1], acc->packet[1]);
    acc->packet[2] = vec_madd(lhsV, rhsV[2], acc->packet[2]);
    acc->packet[3] = vec_madd(lhsV, rhsV[3], acc->packet[3]);
  }
}

template<typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger_common(PacketBlock<Packet,1>* acc, const Packet& lhsV, const Packet* rhsV)
{
  if(NegativeAccumulate)
  {
    acc->packet[0] = vec_nmsub(lhsV, rhsV[0], acc->packet[0]);
  } else {
    acc->packet[0] = vec_madd(lhsV, rhsV[0], acc->packet[0]);
  }
}

template<int N, typename Scalar, typename Packet, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger(PacketBlock<Packet,N>* acc, const Scalar* lhs, const Packet* rhsV)
{
  Packet lhsV = pload<Packet>(lhs);

  pger_common<Packet, NegativeAccumulate>(acc, lhsV, rhsV);
}

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void loadPacketRemaining(const Scalar* lhs, Packet &lhsV, Index remaining_rows)
{
#ifdef _ARCH_PWR9
  lhsV = vec_xl_len((Scalar *)lhs, remaining_rows * sizeof(Scalar));
#else
  Index i = 0;
  do {
    lhsV[i] = lhs[i];
  } while (++i < remaining_rows);
#endif
}

template<int N, typename Scalar, typename Packet, typename Index, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pger(PacketBlock<Packet,N>* acc, const Scalar* lhs, const Packet* rhsV, Index remaining_rows)
{
  Packet lhsV;
  loadPacketRemaining<Scalar, Packet, Index>(lhs, lhsV, remaining_rows);

  pger_common<Packet, NegativeAccumulate>(acc, lhsV, rhsV);
}

// 512-bits rank1-update of complex acc. It takes decoupled accumulators as entries. It also takes cares of mixed types real * complex and complex * real.
template<int N, typename Packet, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc_common(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Packet &lhsV, const Packet &lhsVi, const Packet* rhsV, const Packet* rhsVi)
{
  pger_common<Packet, false>(accReal, lhsV, rhsV);
  if(LhsIsReal)
  {
    pger_common<Packet, ConjugateRhs>(accImag, lhsV, rhsVi);
    EIGEN_UNUSED_VARIABLE(lhsVi);
  } else {
    if (!RhsIsReal) {
      pger_common<Packet, ConjugateLhs == ConjugateRhs>(accReal, lhsVi, rhsVi);
      pger_common<Packet, ConjugateRhs>(accImag, lhsV, rhsVi);
    } else {
      EIGEN_UNUSED_VARIABLE(rhsVi);
    }
    pger_common<Packet, ConjugateLhs>(accImag, lhsVi, rhsV);
  }
}

template<int N, typename Scalar, typename Packet, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, const Packet* rhsV, const Packet* rhsVi)
{
  Packet lhsV = ploadLhs<Scalar, Packet>(lhs_ptr);
  Packet lhsVi;
  if(!LhsIsReal) lhsVi = ploadLhs<Scalar, Packet>(lhs_ptr_imag);
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);

  pgerc_common<N, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(accReal, accImag, lhsV, lhsVi, rhsV, rhsVi);
}

template<typename Scalar, typename Packet, typename Index, bool LhsIsReal>
EIGEN_ALWAYS_INLINE void loadPacketRemaining(const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, Packet &lhsV, Packet &lhsVi, Index remaining_rows)
{
#ifdef _ARCH_PWR9
  lhsV = vec_xl_len((Scalar *)lhs_ptr, remaining_rows * sizeof(Scalar));
  if(!LhsIsReal) lhsVi = vec_xl_len((Scalar *)lhs_ptr_imag, remaining_rows * sizeof(Scalar));
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
#else
  Index i = 0;
  do {
    lhsV[i] = lhs_ptr[i];
    if(!LhsIsReal) lhsVi[i] = lhs_ptr_imag[i];
  } while (++i < remaining_rows);
  if(LhsIsReal) EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
#endif
}

template<int N, typename Scalar, typename Packet, typename Index, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgerc(PacketBlock<Packet,N>* accReal, PacketBlock<Packet,N>* accImag, const Scalar* lhs_ptr, const Scalar* lhs_ptr_imag, const Packet* rhsV, const Packet* rhsVi, Index remaining_rows)
{
  Packet lhsV, lhsVi;
  loadPacketRemaining<Scalar, Packet, Index, LhsIsReal>(lhs_ptr, lhs_ptr_imag, lhsV, lhsVi, remaining_rows);

  pgerc_common<N, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(accReal, accImag, lhsV, lhsVi, rhsV, rhsVi);
}

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadLhs(const Scalar* lhs)
{
  return ploadu<Packet>(lhs);
}

// Zero the accumulator on PacketBlock.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzero(PacketBlock<Packet,4>& acc)
{
  acc.packet[0] = pset1<Packet>((Scalar)0);
  acc.packet[1] = pset1<Packet>((Scalar)0);
  acc.packet[2] = pset1<Packet>((Scalar)0);
  acc.packet[3] = pset1<Packet>((Scalar)0);
}

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzero(PacketBlock<Packet,1>& acc)
{
  acc.packet[0] = pset1<Packet>((Scalar)0);
}

// Scale the PacketBlock vectors by alpha.
template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmadd(pAlpha, accZ.packet[0], acc.packet[0]);
  acc.packet[1] = pmadd(pAlpha, accZ.packet[1], acc.packet[1]);
  acc.packet[2] = pmadd(pAlpha, accZ.packet[2], acc.packet[2]);
  acc.packet[3] = pmadd(pAlpha, accZ.packet[3], acc.packet[3]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,1>& acc, PacketBlock<Packet,1>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmadd(pAlpha, accZ.packet[0], acc.packet[0]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec_common(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmul<Packet>(accZ.packet[0], pAlpha);
  acc.packet[1] = pmul<Packet>(accZ.packet[1], pAlpha);
  acc.packet[2] = pmul<Packet>(accZ.packet[2], pAlpha);
  acc.packet[3] = pmul<Packet>(accZ.packet[3], pAlpha);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec_common(PacketBlock<Packet,1>& acc, PacketBlock<Packet,1>& accZ, const Packet& pAlpha)
{
  acc.packet[0] = pmul<Packet>(accZ.packet[0], pAlpha);
}

// Complex version of PacketBlock scaling.
template<typename Packet, int N>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,N>& aReal, PacketBlock<Packet,N>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,N>& cReal, PacketBlock<Packet,N>& cImag)
{
  bscalec_common<Packet>(cReal, aReal, bReal);

  bscalec_common<Packet>(cImag, aImag, bReal);

  pger_common<Packet, true>(&cReal, bImag, aImag.packet);

  pger_common<Packet, false>(&cImag, bImag, aReal.packet);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void band(PacketBlock<Packet,4>& acc, const Packet& pMask)
{
  acc.packet[0] = pand(acc.packet[0], pMask);
  acc.packet[1] = pand(acc.packet[1], pMask);
  acc.packet[2] = pand(acc.packet[2], pMask);
  acc.packet[3] = pand(acc.packet[3], pMask);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,4>& aReal, PacketBlock<Packet,4>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,4>& cReal, PacketBlock<Packet,4>& cImag, const Packet& pMask)
{
  band<Packet>(aReal, pMask);
  band<Packet>(aImag, pMask);

  bscalec<Packet,4>(aReal, aImag, bReal, bImag, cReal, cImag);
}

// Load a PacketBlock, the N parameters make tunning gemm easier so we can add more accumulators as needed.
template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,4>& acc, const DataMapper& res, Index row, Index col)
{
  if (StorageOrder == RowMajor) {
    acc.packet[0] = res.template loadPacket<Packet>(row + 0, col + N*accCols);
    acc.packet[1] = res.template loadPacket<Packet>(row + 1, col + N*accCols);
    acc.packet[2] = res.template loadPacket<Packet>(row + 2, col + N*accCols);
    acc.packet[3] = res.template loadPacket<Packet>(row + 3, col + N*accCols);
  } else {
    acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
    acc.packet[1] = res.template loadPacket<Packet>(row + N*accCols, col + 1);
    acc.packet[2] = res.template loadPacket<Packet>(row + N*accCols, col + 2);
    acc.packet[3] = res.template loadPacket<Packet>(row + N*accCols, col + 3);
  }
}

// An overload of bload when you have a PacketBLock with 8 vectors.
template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,8>& acc, const DataMapper& res, Index row, Index col)
{
  if (StorageOrder == RowMajor) {
    acc.packet[0] = res.template loadPacket<Packet>(row + 0, col + N*accCols);
    acc.packet[1] = res.template loadPacket<Packet>(row + 1, col + N*accCols);
    acc.packet[2] = res.template loadPacket<Packet>(row + 2, col + N*accCols);
    acc.packet[3] = res.template loadPacket<Packet>(row + 3, col + N*accCols);
    acc.packet[4] = res.template loadPacket<Packet>(row + 0, col + (N+1)*accCols);
    acc.packet[5] = res.template loadPacket<Packet>(row + 1, col + (N+1)*accCols);
    acc.packet[6] = res.template loadPacket<Packet>(row + 2, col + (N+1)*accCols);
    acc.packet[7] = res.template loadPacket<Packet>(row + 3, col + (N+1)*accCols);
  } else {
    acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
    acc.packet[1] = res.template loadPacket<Packet>(row + N*accCols, col + 1);
    acc.packet[2] = res.template loadPacket<Packet>(row + N*accCols, col + 2);
    acc.packet[3] = res.template loadPacket<Packet>(row + N*accCols, col + 3);
    acc.packet[4] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 0);
    acc.packet[5] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 1);
    acc.packet[6] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 2);
    acc.packet[7] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 3);
  }
}

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,2>& acc, const DataMapper& res, Index row, Index col)
{
  acc.packet[0] = res.template loadPacket<Packet>(row + N*accCols, col + 0);
  acc.packet[1] = res.template loadPacket<Packet>(row + (N+1)*accCols, col + 0);
}

const static Packet4i mask41 = { -1,  0,  0,  0 };
const static Packet4i mask42 = { -1, -1,  0,  0 };
const static Packet4i mask43 = { -1, -1, -1,  0 };

const static Packet2l mask21 = { -1, 0 };

template<typename Packet>
EIGEN_ALWAYS_INLINE Packet bmask(const int remaining_rows)
{
  if (remaining_rows == 0) {
    return pset1<Packet>(float(0.0));  // Not used
  } else {
    switch (remaining_rows) {
      case 1:  return Packet(mask41);
      case 2:  return Packet(mask42);
      default: return Packet(mask43);
    }
  }
}

template<>
EIGEN_ALWAYS_INLINE Packet2d bmask<Packet2d>(const int remaining_rows)
{
  if (remaining_rows == 0) {
    return pset1<Packet2d>(double(0.0));  // Not used
  } else {
    return Packet2d(mask21);
  }
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha, const Packet& pMask)
{
  band<Packet>(accZ, pMask);

  bscale<Packet>(acc, accZ, pAlpha);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void pbroadcast4_old(const __UNPACK_TYPE__(Packet)* a, Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  pbroadcast4<Packet>(a, a0, a1, a2, a3);
}

template<>
EIGEN_ALWAYS_INLINE void pbroadcast4_old<Packet2d>(const double* a, Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  a1 = pload<Packet2d>(a);
  a3 = pload<Packet2d>(a + 2);
  a0 = vec_splat(a1, 0);
  a1 = vec_splat(a1, 1);
  a2 = vec_splat(a3, 0);
  a3 = vec_splat(a3, 1);
}

// PEEL loop factor.
#define PEEL 7

template<typename Scalar, typename Packet, typename Index>
EIGEN_ALWAYS_INLINE void MICRO_EXTRA_COL(
  const Scalar* &lhs_ptr,
  const Scalar* &rhs_ptr,
  PacketBlock<Packet,1> &accZero,
  Index remaining_rows,
  Index remaining_cols)
{
  Packet rhsV[1];
  rhsV[0] = pset1<Packet>(rhs_ptr[0]);
  pger<1,Scalar, Packet, false>(&accZero, lhs_ptr, rhsV);
  lhs_ptr += remaining_rows;
  rhs_ptr += remaining_cols;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows>
EIGEN_STRONG_INLINE void gemm_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr = lhs_base + row*strideA + remaining_rows*offsetA;
  PacketBlock<Packet,1> accZero;

  bsetzero<Scalar, Packet>(accZero);

  Index remaining_depth = (depth & -accRows);
  Index k = 0;
  for(; k + PEEL <= remaining_depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    EIGEN_POWER_PREFETCH(lhs_ptr);
    for (int l = 0; l < PEEL; l++) {
      MICRO_EXTRA_COL<Scalar, Packet, Index>(lhs_ptr, rhs_ptr, accZero, remaining_rows, remaining_cols);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_EXTRA_COL<Scalar, Packet, Index>(lhs_ptr, rhs_ptr, accZero, remaining_rows, remaining_cols);
  }
  for(; k < depth; k++)
  {
    Packet rhsV[1];
    rhsV[0] = pset1<Packet>(rhs_ptr[0]);
    pger<1, Scalar, Packet, Index, false>(&accZero, lhs_ptr, rhsV, remaining_rows);
    lhs_ptr += remaining_rows;
    rhs_ptr += remaining_cols;
  }

  accZero.packet[0] = vec_mul(pAlpha, accZero.packet[0]);
  for(Index i = 0; i < remaining_rows; i++) {
    res(row + i, col) += accZero.packet[0][i];
  }
}

template<typename Scalar, typename Packet, typename Index, const Index accRows>
EIGEN_ALWAYS_INLINE void MICRO_EXTRA_ROW(
  const Scalar* &lhs_ptr,
  const Scalar* &rhs_ptr,
  PacketBlock<Packet,4> &accZero,
  Index remaining_rows)
{
  Packet rhsV[4];
  pbroadcast4<Packet>(rhs_ptr, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
  pger<4, Scalar, Packet, false>(&accZero, lhs_ptr, rhsV);
  lhs_ptr += remaining_rows;
  rhs_ptr += accRows;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlpha,
  const Packet& pMask)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr = lhs_base + row*strideA + remaining_rows*offsetA;
  PacketBlock<Packet,4> accZero, acc;

  bsetzero<Scalar, Packet>(accZero);

  Index remaining_depth = (col + accRows < cols) ? depth : (depth & -accRows);
  Index k = 0;
  for(; k + PEEL <= remaining_depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    EIGEN_POWER_PREFETCH(lhs_ptr);
    for (int l = 0; l < PEEL; l++) {
      MICRO_EXTRA_ROW<Scalar, Packet, Index, accRows>(lhs_ptr, rhs_ptr, accZero, remaining_rows);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_EXTRA_ROW<Scalar, Packet, Index, accRows>(lhs_ptr, rhs_ptr, accZero, remaining_rows);
  }

  if ((remaining_depth == depth) && (rows >= accCols))
  {
    for(Index j = 0; j < 4; j++) {
      acc.packet[j] = res.template loadPacket<Packet>(row, col + j);
    }
    bscale<Packet>(acc, accZero, pAlpha, pMask);
    res.template storePacketBlock<Packet,4>(row, col, acc);
  } else {
    for(; k < depth; k++)
    {
      Packet rhsV[4];
      pbroadcast4<Packet>(rhs_ptr, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
      pger<4, Scalar, Packet, Index, false>(&accZero, lhs_ptr, rhsV, remaining_rows);
      lhs_ptr += remaining_rows;
      rhs_ptr += accRows;
    }

    for(Index j = 0; j < 4; j++) {
      accZero.packet[j] = vec_mul(pAlpha, accZero.packet[j]);
    }
    for(Index j = 0; j < 4; j++) {
      for(Index i = 0; i < remaining_rows; i++) {
        res(row + i, col + j) += accZero.packet[j][i];
      }
    }
  }
}

#define MICRO_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4) func(5) func(6) func(7)

#define MICRO_UNROLL_WORK(func, func2, peel) \
    MICRO_UNROLL(func2); \
    func(0,peel) func(1,peel) func(2,peel) func(3,peel) \
    func(4,peel) func(5,peel) func(6,peel) func(7,peel)

#define MICRO_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr##iter); \
    lhs_ptr##iter += accCols; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
  }

#define MICRO_WORK_ONE(iter, peel) \
  if (unroll_factor > iter) { \
    pger_common<Packet, false>(&accZero##iter, lhsV##iter, rhsV##peel); \
  }

#define MICRO_TYPE_PEEL4(func, func2, peel) \
  if (PEEL > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    pbroadcast4<Packet>(rhs_ptr + (accRows * peel), rhsV##peel[0], rhsV##peel[1], rhsV##peel[2], rhsV##peel[3]); \
    MICRO_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_TYPE_PEEL1(func, func2, peel) \
  if (PEEL > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    rhsV##peel[0] = pset1<Packet>(rhs_ptr[remaining_cols * peel]); \
    MICRO_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_UNROLL_TYPE_PEEL(M, func, func1, func2) \
  Packet rhsV0[M], rhsV1[M], rhsV2[M], rhsV3[M], rhsV4[M], rhsV5[M], rhsV6[M], rhsV7[M], rhsV8[M], rhsV9[M]; \
  func(func1,func2,0); func(func1,func2,1); \
  func(func1,func2,2); func(func1,func2,3); \
  func(func1,func2,4); func(func1,func2,5); \
  func(func1,func2,6); func(func1,func2,7); \
  func(func1,func2,8); func(func1,func2,9);

#define MICRO_UNROLL_TYPE_ONE(M, func, func1, func2) \
  Packet rhsV0[M]; \
  func(func1,func2,0);

#define MICRO_ONE_PEEL4 \
  MICRO_UNROLL_TYPE_PEEL(4, MICRO_TYPE_PEEL4, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += (accRows * PEEL);

#define MICRO_ONE4 \
  MICRO_UNROLL_TYPE_ONE(4, MICRO_TYPE_PEEL4, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += accRows;

#define MICRO_ONE_PEEL1 \
  MICRO_UNROLL_TYPE_PEEL(1, MICRO_TYPE_PEEL1, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += (remaining_cols * PEEL);

#define MICRO_ONE1 \
  MICRO_UNROLL_TYPE_ONE(1, MICRO_TYPE_PEEL1, MICRO_WORK_ONE, MICRO_LOAD_ONE); \
  rhs_ptr += remaining_cols;

#define MICRO_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzero<Scalar, Packet>(accZero##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accZero##iter); \
  }

#define MICRO_DST_PTR MICRO_UNROLL(MICRO_DST_PTR_ONE)

#define MICRO_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr##iter = lhs_base + ( (row/accCols) + iter )*strideA*accCols + accCols*offsetA; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr##iter); \
  }

#define MICRO_SRC_PTR MICRO_UNROLL(MICRO_SRC_PTR_ONE)

#define MICRO_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr##iter); \
  }

#define MICRO_PREFETCH MICRO_UNROLL(MICRO_PREFETCH_ONE)

#define MICRO_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    acc.packet[0] = res.template loadPacket<Packet>(row + iter*accCols, col + 0); \
    acc.packet[1] = res.template loadPacket<Packet>(row + iter*accCols, col + 1); \
    acc.packet[2] = res.template loadPacket<Packet>(row + iter*accCols, col + 2); \
    acc.packet[3] = res.template loadPacket<Packet>(row + iter*accCols, col + 3); \
    bscale<Packet>(acc, accZero##iter, pAlpha); \
    res.template storePacketBlock<Packet,4>(row + iter*accCols, col, acc); \
  }

#define MICRO_STORE MICRO_UNROLL(MICRO_STORE_ONE)

#define MICRO_COL_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    acc.packet[0] = res.template loadPacket<Packet>(row + iter*accCols, col + 0); \
    bscale<Packet>(acc, accZero##iter, pAlpha); \
    res.template storePacketBlock<Packet,1>(row + iter*accCols, col, acc); \
  }

#define MICRO_COL_STORE MICRO_UNROLL(MICRO_COL_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, *  lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, * lhs_ptr7 = NULL;
  PacketBlock<Packet,4> accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;
  PacketBlock<Packet,4> acc;

  MICRO_SRC_PTR
  MICRO_DST_PTR

  Index k = 0;
  for(; k + PEEL <= depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_PREFETCH
    MICRO_ONE_PEEL4
  }
  for(; k < depth; k++)
  {
    MICRO_ONE4
  }
  MICRO_STORE

  row += unroll_factor*accCols;
}

template<int unroll_factor, typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, * lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, *lhs_ptr7 = NULL;
  PacketBlock<Packet,1> accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;
  PacketBlock<Packet,1> acc;

  MICRO_SRC_PTR
  MICRO_DST_PTR

  Index k = 0;
  for(; k + PEEL <= depth; k+= PEEL)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_PREFETCH
    MICRO_ONE_PEEL1
  }
  for(; k < depth; k++)
  {
    MICRO_ONE1
  }
  MICRO_COL_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha)
{
#define MAX_UNROLL 6
  while(row + MAX_UNROLL*accCols <= rows) {
    gemm_unrolled_col_iteration<MAX_UNROLL, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
  }
  switch( (rows-row)/accCols ) {
#if MAX_UNROLL > 7
    case 7:
      gemm_unrolled_col_iteration<7, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 6
    case 6:
      gemm_unrolled_col_iteration<6, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 5
   case 5:
      gemm_unrolled_col_iteration<5, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 4
   case 4:
      gemm_unrolled_col_iteration<4, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
      break;
#endif
#if MAX_UNROLL > 3
   case 3:
     gemm_unrolled_col_iteration<3, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
#if MAX_UNROLL > 2
   case 2:
     gemm_unrolled_col_iteration<2, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
#if MAX_UNROLL > 1
   case 1:
     gemm_unrolled_col_iteration<1, Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_cols, pAlpha);
     break;
#endif
   default:
     break;
  }
#undef MAX_UNROLL
}

/****************
 * GEMM kernels *
 * **************/
template<typename Scalar, typename Index, typename Packet, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm(const DataMapper& res, const Scalar* blockA, const Scalar* blockB, Index rows, Index depth, Index cols, Scalar alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlpha = pset1<Packet>(alpha);
      const Packet pMask  = bmask<Packet>((const int)(remaining_rows));

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_UNROLL 6
        while(row + MAX_UNROLL*accCols <= rows) {
          gemm_unrolled_iteration<MAX_UNROLL, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
        }
        switch( (rows-row)/accCols ) {
#if MAX_UNROLL > 7
          case 7:
            gemm_unrolled_iteration<7, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 6
          case 6:
            gemm_unrolled_iteration<6, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 5
          case 5:
            gemm_unrolled_iteration<5, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 4
          case 4:
            gemm_unrolled_iteration<4, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 3
          case 3:
            gemm_unrolled_iteration<3, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 2
          case 2:
            gemm_unrolled_iteration<2, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_UNROLL > 1
          case 1:
            gemm_unrolled_iteration<1, Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
          default:
            break;
        }
#undef MAX_UNROLL

        if(remaining_rows > 0)
        {
          gemm_extra_row<Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, rows, cols, remaining_rows, pAlpha, pMask);
        }
    }

    if(remaining_cols > 0)
    {
      const Scalar* rhs_base = blockB + col*strideB + remaining_cols*offsetB;
      const Scalar* lhs_base = blockA;

      for(; col < cols; col++)
      {
        Index row = 0;

        gemm_unrolled_col<Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, rows, col, remaining_cols, pAlpha);

        if (remaining_rows > 0)
        {
          gemm_extra_col<Scalar, Packet, DataMapper, Index, accRows>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_rows, remaining_cols, pAlpha);
        }
        rhs_base++;
      }
    }
}

#define accColsC (accCols / 2)
#define advanceRows ((LhsIsReal) ? 1 : 2)
#define advanceCols ((RhsIsReal) ? 1 : 2)

// PEEL_COMPLEX loop factor.
#define PEEL_COMPLEX 3

template<typename Scalar, typename Packet, typename Index, const Index accRows, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void MICRO_COMPLEX_EXTRA_COL(
  const Scalar* &lhs_ptr_real, const Scalar* &lhs_ptr_imag,
  const Scalar* &rhs_ptr_real, const Scalar* &rhs_ptr_imag,
  PacketBlock<Packet,1> &accReal, PacketBlock<Packet,1> &accImag,
  Index remaining_rows,
  Index remaining_cols)
{
  Packet rhsV[1], rhsVi[1];
  rhsV[0] = pset1<Packet>(rhs_ptr_real[0]);
  if(!RhsIsReal) rhsVi[0] = pset1<Packet>(rhs_ptr_imag[0]);
  pgerc<1, Scalar, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi);
  lhs_ptr_real += remaining_rows;
  if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  rhs_ptr_real += remaining_cols;
  if(!RhsIsReal) rhs_ptr_imag += remaining_cols;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) rhs_ptr_imag = rhs_base + remaining_cols*strideB;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  const Scalar* lhs_ptr_real = lhs_base + advanceRows*row*strideA + remaining_rows*offsetA;
  const Scalar* lhs_ptr_imag;
  if(!LhsIsReal) lhs_ptr_imag = lhs_ptr_real + remaining_rows*strideA;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  PacketBlock<Packet,1> accReal, accImag;
  PacketBlock<Packet,1> taccReal, taccImag;
  PacketBlock<Packetc,1> acc0, acc1;

  bsetzero<Scalar, Packet>(accReal);
  bsetzero<Scalar, Packet>(accImag);

  Index remaining_depth = (depth & -accRows);
  Index k = 0;
  for(; k + PEEL_COMPLEX <= remaining_depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    EIGEN_POWER_PREFETCH(lhs_ptr_real);
    if(!LhsIsReal) {
      EIGEN_POWER_PREFETCH(lhs_ptr_imag);
    }
    for (int l = 0; l < PEEL_COMPLEX; l++) {
      MICRO_COMPLEX_EXTRA_COL<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows, remaining_cols);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_COMPLEX_EXTRA_COL<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows, remaining_cols);
  }

  for(; k < depth; k++)
  {
    Packet rhsV[1], rhsVi[1];
    rhsV[0] = pset1<Packet>(rhs_ptr_real[0]);
    if(!RhsIsReal) rhsVi[0] = pset1<Packet>(rhs_ptr_imag[0]);
    pgerc<1, Scalar, Packet, Index, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi, remaining_rows);
    lhs_ptr_real += remaining_rows;
    if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
    rhs_ptr_real += remaining_cols;
    if(!RhsIsReal) rhs_ptr_imag += remaining_cols;
  }

  bscalec<Packet,1>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag);
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc0, acc1);

  if ((sizeof(Scalar) == sizeof(float)) && (remaining_rows == 1))
  {
    res(row + 0, col + 0) += pfirst<Packetc>(acc0.packet[0]);
  } else {
    acc0.packet[0] += res.template loadPacket<Packetc>(row + 0, col + 0);
    res.template storePacketBlock<Packetc,1>(row + 0, col + 0, acc0);
    if(remaining_rows > accColsC) {
      res(row + accColsC, col + 0) += pfirst<Packetc>(acc1.packet[0]);
    }
  }
}

template<typename Scalar, typename Packet, typename Index, const Index accRows, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void MICRO_COMPLEX_EXTRA_ROW(
  const Scalar* &lhs_ptr_real, const Scalar* &lhs_ptr_imag,
  const Scalar* &rhs_ptr_real, const Scalar* &rhs_ptr_imag,
  PacketBlock<Packet,4> &accReal, PacketBlock<Packet,4> &accImag,
  Index remaining_rows)
{
  Packet rhsV[4], rhsVi[4];
  pbroadcast4_old<Packet>(rhs_ptr_real, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
  if(!RhsIsReal) pbroadcast4_old<Packet>(rhs_ptr_imag, rhsVi[0], rhsVi[1], rhsVi[2], rhsVi[3]);
  pgerc<4, Scalar, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi);
  lhs_ptr_real += remaining_rows;
  if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  rhs_ptr_real += accRows;
  if(!RhsIsReal) rhs_ptr_imag += accRows;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag,
  const Packet& pMask)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) rhs_ptr_imag = rhs_base + accRows*strideB;
  else EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  const Scalar* lhs_ptr_real = lhs_base + advanceRows*row*strideA + remaining_rows*offsetA;
  const Scalar* lhs_ptr_imag;
  if(!LhsIsReal) lhs_ptr_imag = lhs_ptr_real + remaining_rows*strideA;
  else EIGEN_UNUSED_VARIABLE(lhs_ptr_imag);
  PacketBlock<Packet,4> accReal, accImag;
  PacketBlock<Packet,4> taccReal, taccImag;
  PacketBlock<Packetc,4> acc0, acc1;
  PacketBlock<Packetc,8> tRes;

  bsetzero<Scalar, Packet>(accReal);
  bsetzero<Scalar, Packet>(accImag);

  Index remaining_depth = (col + accRows < cols) ? depth : (depth & -accRows);
  Index k = 0;
  for(; k + PEEL_COMPLEX <= remaining_depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    EIGEN_POWER_PREFETCH(lhs_ptr_real);
    if(!LhsIsReal) {
      EIGEN_POWER_PREFETCH(lhs_ptr_imag);
    }
    for (int l = 0; l < PEEL_COMPLEX; l++) {
      MICRO_COMPLEX_EXTRA_ROW<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows);
    }
  }
  for(; k < remaining_depth; k++)
  {
    MICRO_COMPLEX_EXTRA_ROW<Scalar, Packet, Index, accRows, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(lhs_ptr_real, lhs_ptr_imag, rhs_ptr_real, rhs_ptr_imag, accReal, accImag, remaining_rows);
  }

  if ((remaining_depth == depth) && (rows >= accCols))
  {
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row, col);
    bscalec<Packet>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag, pMask);
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1);
    res.template storePacketBlock<Packetc,4>(row + 0, col, acc0);
    res.template storePacketBlock<Packetc,4>(row + accColsC, col, acc1);
  } else {
    for(; k < depth; k++)
    {
      Packet rhsV[4], rhsVi[4];
      pbroadcast4_old<Packet>(rhs_ptr_real, rhsV[0], rhsV[1], rhsV[2], rhsV[3]);
      if(!RhsIsReal) pbroadcast4_old<Packet>(rhs_ptr_imag, rhsVi[0], rhsVi[1], rhsVi[2], rhsVi[3]);
      pgerc<4, Scalar, Packet, Index, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal, &accImag, lhs_ptr_real, lhs_ptr_imag, rhsV, rhsVi, remaining_rows);
      lhs_ptr_real += remaining_rows;
      if(!LhsIsReal) lhs_ptr_imag += remaining_rows;
      rhs_ptr_real += accRows;
      if(!RhsIsReal) rhs_ptr_imag += accRows;
    }

    bscalec<Packet,4>(accReal, accImag, pAlphaReal, pAlphaImag, taccReal, taccImag);
    bcouple_common<Packet, Packetc>(taccReal, taccImag, acc0, acc1);

    if ((sizeof(Scalar) == sizeof(float)) && (remaining_rows == 1))
    {
      for(Index j = 0; j < 4; j++) {
        res(row + 0, col + j) += pfirst<Packetc>(acc0.packet[j]);
      }
    } else {
      for(Index j = 0; j < 4; j++) {
        PacketBlock<Packetc,1> acc2;
        acc2.packet[0] = res.template loadPacket<Packetc>(row + 0, col + j) + acc0.packet[j];
        res.template storePacketBlock<Packetc,1>(row + 0, col + j, acc2);
        if(remaining_rows > accColsC) {
          res(row + accColsC, col + j) += pfirst<Packetc>(acc1.packet[j]);
        }
      }
    }
  }
}

#define MICRO_COMPLEX_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4)

#define MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
    MICRO_COMPLEX_UNROLL(func2); \
    func(0,peel) func(1,peel) func(2,peel) func(3,peel) func(4,peel)

#define MICRO_COMPLEX_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr_real##iter); \
    lhs_ptr_real##iter += accCols; \
    if(!LhsIsReal) { \
      lhsVi##iter = ploadLhs<Scalar, Packet>(lhs_ptr_imag##iter); \
      lhs_ptr_imag##iter += accCols; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
    EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
  }

#define MICRO_COMPLEX_WORK_ONE4(iter, peel) \
  if (unroll_factor > iter) { \
    pgerc_common<4, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_WORK_ONE1(iter, peel) \
  if (unroll_factor > iter) { \
    pgerc_common<1, Packet, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_TYPE_PEEL4(func, func2, peel) \
  if (PEEL_COMPLEX > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    pbroadcast4_old<Packet>(rhs_ptr_real + (accRows * peel), rhsV##peel[0], rhsV##peel[1], rhsV##peel[2], rhsV##peel[3]); \
    if(!RhsIsReal) { \
      pbroadcast4_old<Packet>(rhs_ptr_imag + (accRows * peel), rhsVi##peel[0], rhsVi##peel[1], rhsVi##peel[2], rhsVi##peel[3]); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_TYPE_PEEL1(func, func2, peel) \
  if (PEEL_COMPLEX > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    rhsV##peel[0] = pset1<Packet>(rhs_ptr_real[remaining_cols * peel]); \
    if(!RhsIsReal) { \
      rhsVi##peel[0] = pset1<Packet>(rhs_ptr_imag[remaining_cols * peel]); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_UNROLL_WORK(func, func2, peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_UNROLL_TYPE_PEEL(M, func, func1, func2) \
  Packet rhsV0[M], rhsV1[M], rhsV2[M], rhsV3[M], rhsV4[M], rhsV5[M], rhsV6[M], rhsV7[M], rhsV8[M], rhsV9[M]; \
  Packet rhsVi0[M], rhsVi1[M], rhsVi2[M], rhsVi3[M], rhsVi4[M], rhsVi5[M], rhsVi6[M], rhsVi7[M], rhsVi8[M], rhsVi9[M]; \
  func(func1,func2,0); func(func1,func2,1); \
  func(func1,func2,2); func(func1,func2,3); \
  func(func1,func2,4); func(func1,func2,5); \
  func(func1,func2,6); func(func1,func2,7); \
  func(func1,func2,8); func(func1,func2,9);

#define MICRO_COMPLEX_UNROLL_TYPE_ONE(M, func, func1, func2) \
  Packet rhsV0[M], rhsVi0[M];\
  func(func1,func2,0);

#define MICRO_COMPLEX_ONE_PEEL4 \
  MICRO_COMPLEX_UNROLL_TYPE_PEEL(4, MICRO_COMPLEX_TYPE_PEEL4, MICRO_COMPLEX_WORK_ONE4, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += (accRows * PEEL_COMPLEX); \
  if(!RhsIsReal) rhs_ptr_imag += (accRows * PEEL_COMPLEX);

#define MICRO_COMPLEX_ONE4 \
  MICRO_COMPLEX_UNROLL_TYPE_ONE(4, MICRO_COMPLEX_TYPE_PEEL4, MICRO_COMPLEX_WORK_ONE4, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += accRows; \
  if(!RhsIsReal) rhs_ptr_imag += accRows;

#define MICRO_COMPLEX_ONE_PEEL1 \
  MICRO_COMPLEX_UNROLL_TYPE_PEEL(1, MICRO_COMPLEX_TYPE_PEEL1, MICRO_COMPLEX_WORK_ONE1, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += (remaining_cols * PEEL_COMPLEX); \
  if(!RhsIsReal) rhs_ptr_imag += (remaining_cols * PEEL_COMPLEX);

#define MICRO_COMPLEX_ONE1 \
  MICRO_COMPLEX_UNROLL_TYPE_ONE(1, MICRO_COMPLEX_TYPE_PEEL1, MICRO_COMPLEX_WORK_ONE1, MICRO_COMPLEX_LOAD_ONE); \
  rhs_ptr_real += remaining_cols; \
  if(!RhsIsReal) rhs_ptr_imag += remaining_cols;

#define MICRO_COMPLEX_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzero<Scalar, Packet>(accReal##iter); \
    bsetzero<Scalar, Packet>(accImag##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accReal##iter); \
    EIGEN_UNUSED_VARIABLE(accImag##iter); \
  }

#define MICRO_COMPLEX_DST_PTR MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_DST_PTR_ONE)

#define MICRO_COMPLEX_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr_real##iter = lhs_base + ( ((advanceRows*row)/accCols) + iter*advanceRows )*strideA*accCols + accCols*offsetA; \
    if(!LhsIsReal) { \
      lhs_ptr_imag##iter = lhs_ptr_real##iter + accCols*strideA; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_real##iter); \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
  }

#define MICRO_COMPLEX_SRC_PTR MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_SRC_PTR_ONE)

#define MICRO_COMPLEX_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr_real##iter); \
    if(!LhsIsReal) { \
      EIGEN_POWER_PREFETCH(lhs_ptr_imag##iter); \
    } \
  }

#define MICRO_COMPLEX_PREFETCH MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_PREFETCH_ONE)

#define MICRO_COMPLEX_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row + iter*accCols, col); \
    bscalec<Packet,4>(accReal##iter, accImag##iter, pAlphaReal, pAlphaImag, taccReal, taccImag); \
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1); \
    res.template storePacketBlock<Packetc,4>(row + iter*accCols + 0, col, acc0); \
    res.template storePacketBlock<Packetc,4>(row + iter*accCols + accColsC, col, acc1); \
  }

#define MICRO_COMPLEX_STORE MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_STORE_ONE)

#define MICRO_COMPLEX_COL_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    bload<DataMapper, Packetc, Index, accColsC, 0, ColMajor>(tRes, res, row + iter*accCols, col); \
    bscalec<Packet,1>(accReal##iter, accImag##iter, pAlphaReal, pAlphaImag, taccReal, taccImag); \
    bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc0, acc1); \
    res.template storePacketBlock<Packetc,1>(row + iter*accCols + 0, col, acc0); \
    res.template storePacketBlock<Packetc,1>(row + iter*accCols + accColsC, col, acc1); \
  }

#define MICRO_COMPLEX_COL_STORE MICRO_COMPLEX_UNROLL(MICRO_COMPLEX_COL_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + accRows*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  PacketBlock<Packet,4> accReal0, accImag0, accReal1, accImag1;
  PacketBlock<Packet,4> accReal2, accImag2, accReal3, accImag3;
  PacketBlock<Packet,4> accReal4, accImag4;
  PacketBlock<Packet,4> taccReal, taccImag;
  PacketBlock<Packetc,4> acc0, acc1;
  PacketBlock<Packetc,8> tRes;

  MICRO_COMPLEX_SRC_PTR
  MICRO_COMPLEX_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX <= depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_PREFETCH
    MICRO_COMPLEX_ONE_PEEL4
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_ONE4
  }
  MICRO_COMPLEX_STORE

  row += unroll_factor*accCols;
}

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + remaining_cols*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  PacketBlock<Packet,1> accReal0, accImag0, accReal1, accImag1;
  PacketBlock<Packet,1> accReal2, accImag2, accReal3, accImag3;
  PacketBlock<Packet,1> accReal4, accImag4;
  PacketBlock<Packet,1> taccReal, taccImag;
  PacketBlock<Packetc,1> acc0, acc1;
  PacketBlock<Packetc,2> tRes;

  MICRO_COMPLEX_SRC_PTR
  MICRO_COMPLEX_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX <= depth; k+= PEEL_COMPLEX)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_PREFETCH
    MICRO_COMPLEX_ONE_PEEL1
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_ONE1
  }
  MICRO_COMPLEX_COL_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
#define MAX_COMPLEX_UNROLL 3
  while(row + MAX_COMPLEX_UNROLL*accCols <= rows) {
    gemm_complex_unrolled_col_iteration<MAX_COMPLEX_UNROLL, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
  }
  switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_UNROLL > 4
   case 4:
     gemm_complex_unrolled_col_iteration<4, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 3
   case 3:
     gemm_complex_unrolled_col_iteration<3, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 2
   case 2:
     gemm_complex_unrolled_col_iteration<2, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
#if MAX_COMPLEX_UNROLL > 1
   case 1:
     gemm_complex_unrolled_col_iteration<1, Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_cols, pAlphaReal, pAlphaImag);
     break;
#endif
   default:
     break;
  }
#undef MAX_COMPLEX_UNROLL
}

template<typename LhsScalar, typename RhsScalar, typename Scalarc, typename Scalar, typename Index, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex(const DataMapper& res, const LhsScalar* blockAc, const RhsScalar* blockBc, Index rows, Index depth, Index cols, Scalarc alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlphaReal = pset1<Packet>(alpha.real());
      const Packet pAlphaImag = pset1<Packet>(alpha.imag());
      const Packet pMask = bmask<Packet>((const int)(remaining_rows));

      const Scalar* blockA = (Scalar *) blockAc;
      const Scalar* blockB = (Scalar *) blockBc;

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_COMPLEX_UNROLL 3
        while(row + MAX_COMPLEX_UNROLL*accCols <= rows) {
          gemm_complex_unrolled_iteration<MAX_COMPLEX_UNROLL, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
        }
        switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_UNROLL > 4
          case 4:
            gemm_complex_unrolled_iteration<4, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 3
          case 3:
            gemm_complex_unrolled_iteration<3, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 2
          case 2:
            gemm_complex_unrolled_iteration<2, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_UNROLL > 1
          case 1:
            gemm_complex_unrolled_iteration<1, Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
          default:
            break;
        }
#undef MAX_COMPLEX_UNROLL

        if(remaining_rows > 0)
        {
          gemm_complex_extra_row<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, rows, cols, remaining_rows, pAlphaReal, pAlphaImag, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_complex_unrolled_col<Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, rows, col, remaining_cols, pAlphaReal, pAlphaImag);

          if (remaining_rows > 0)
          {
            gemm_complex_extra_col<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_rows, remaining_cols, pAlphaReal, pAlphaImag);
          }
          rhs_base++;
        }
      }
}

#undef accColsC
#undef advanceCols
#undef advanceRows

/************************************
 * ppc64le template specializations *
 * **********************************/
template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
    dhs_pack<double, Index, DataMapper, Packet2d, ColMajor, PanelMode, true> pack;
    pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<double, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(double* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
    dhs_pack<double, Index, DataMapper, Packet2d, RowMajor, PanelMode, true> pack;
    pack(blockA, lhs, depth, rows, stride, offset);
}

#if EIGEN_ALTIVEC_USE_CUSTOM_PACK
template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<double, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<double, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<double, Index, DataMapper, Packet2d, ColMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<double, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<double, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(double* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<double, Index, DataMapper, Packet2d, RowMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}
#endif

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, RowMajor, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<float, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(float* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, ColMajor, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, RowMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<float>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, ColMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

#if EIGEN_ALTIVEC_USE_CUSTOM_PACK
template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<float, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<float, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, ColMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<float, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<float, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(float* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_pack<float, Index, DataMapper, Packet4f, RowMajor, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}
#endif

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, ColMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<float>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<float>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<float, Index, DataMapper, Packet4f, Packet2cf, RowMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, RowMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
void gemm_pack_lhs<std::complex<double>, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, ColMajor, Conjugate, PanelMode, true> pack;
  pack(blockA, lhs, depth, rows, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, ColMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  void operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
void gemm_pack_rhs<std::complex<double>, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
  ::operator()(std::complex<double>* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  dhs_cpack<double, Index, DataMapper, Packet2d, Packet1cd, RowMajor, Conjugate, PanelMode, false> pack;
  pack(blockB, rhs, depth, cols, stride, offset);
}

// ********* gebp specializations *********
template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<float, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef typename quad_traits<float>::vectortype   Packet;
  typedef typename quad_traits<float>::rhstype      RhsPacket;

  void operator()(const DataMapper& res, const float* blockA, const float* blockB,
                  Index rows, Index depth, Index cols, float alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<float, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const float* blockA, const float* blockB,
               Index rows, Index depth, Index cols, float alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const float*, const float*, Index, Index, Index, float, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
      //generate with MMA only
      gemm_function = &Eigen::internal::gemmMMA<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
      if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
        gemm_function = &Eigen::internal::gemmMMA<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
      else{
        gemm_function = &Eigen::internal::gemm<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
    #else
      gemm_function = &Eigen::internal::gemm<float, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<float>, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<float>* blockA, const std::complex<float>* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<float>, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<float>* blockA, const std::complex<float>* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<float>*, const std::complex<float>*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<float, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const float* blockA, const std::complex<float>* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<float, std::complex<float>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const float* blockA, const std::complex<float>* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const float*, const std::complex<float>*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<float, std::complex<float>, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<float>, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef Packet4f   Packet;
  typedef Packet2cf  Packetc;
  typedef Packet4f   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<float>* blockA, const float* blockB,
                  Index rows, Index depth, Index cols, std::complex<float> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<float>, float, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<float>* blockA, const float* blockB,
               Index rows, Index depth, Index cols, std::complex<float> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<float>::rows;
    const Index accCols = quad_traits<float>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<float>*, const float*,
          Index, Index, Index, std::complex<float>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<float>, float, std::complex<float>, float, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<double, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef typename quad_traits<double>::vectortype  Packet;
  typedef typename quad_traits<double>::rhstype     RhsPacket;

  void operator()(const DataMapper& res, const double* blockA, const double* blockB,
                  Index rows, Index depth, Index cols, double alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<double, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const double* blockA, const double* blockB,
               Index rows, Index depth, Index cols, double alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const double*, const double*, Index, Index, Index, double, Index, Index, Index, Index);

    #ifdef EIGEN_ALTIVEC_MMA_ONLY
      //generate with MMA only
      gemm_function = &Eigen::internal::gemmMMA<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
      if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
        gemm_function = &Eigen::internal::gemmMMA<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
      else{
        gemm_function = &Eigen::internal::gemm<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
      }
    #else
      gemm_function = &Eigen::internal::gemm<double, Index, Packet, RhsPacket, DataMapper, accRows, accCols>;
    #endif
      gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<double>, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<double>* blockA, const std::complex<double>* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<double>, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<double>* blockA, const std::complex<double>* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<double>*, const std::complex<double>*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<std::complex<double>, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const std::complex<double>* blockA, const double* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<std::complex<double>, double, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const std::complex<double>* blockA, const double* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const std::complex<double>*, const double*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<std::complex<double>, double, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, false, true>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel<double, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
{
  typedef quad_traits<double>::vectortype   Packet;
  typedef Packet1cd  Packetc;
  typedef quad_traits<double>::rhstype   RhsPacket;

  void operator()(const DataMapper& res, const double* blockA, const std::complex<double>* blockB,
                  Index rows, Index depth, Index cols, std::complex<double> alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
void gebp_kernel<double, std::complex<double>, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs>
  ::operator()(const DataMapper& res, const double* blockA, const std::complex<double>* blockB,
               Index rows, Index depth, Index cols, std::complex<double> alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    const Index accRows = quad_traits<double>::rows;
    const Index accCols = quad_traits<double>::size;
    void (*gemm_function)(const DataMapper&, const double*, const std::complex<double>*,
          Index, Index, Index, std::complex<double>, Index, Index, Index, Index);
    #ifdef EIGEN_ALTIVEC_MMA_ONLY
       //generate with MMA only
       gemm_function = &Eigen::internal::gemm_complexMMA<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #elif defined(ALTIVEC_MMA_SUPPORT) && !defined(EIGEN_ALTIVEC_DISABLE_MMA)
       if (__builtin_cpu_supports ("arch_3_1") && __builtin_cpu_supports ("mma")){
         gemm_function = &Eigen::internal::gemm_complexMMA<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
       else{
         gemm_function = &Eigen::internal::gemm_complex<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
       }
     #else
       gemm_function = &Eigen::internal::gemm_complex<double, std::complex<double>, std::complex<double>, double, Index, Packet, Packetc, RhsPacket, DataMapper, accRows, accCols, ConjugateLhs, ConjugateRhs, true, false>;
     #endif
       gemm_function(res, blockA, blockB, rows, depth, cols, alpha, strideA, strideB, offsetA, offsetB);
  }
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATRIX_PRODUCT_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductCommon.h <==
//#define EIGEN_POWER_USE_PREFETCH  // Use prefetching in gemm routines
#ifdef EIGEN_POWER_USE_PREFETCH
#define EIGEN_POWER_PREFETCH(p)  prefetch(p)
#else
#define EIGEN_POWER_PREFETCH(p)
#endif

namespace Eigen {

namespace internal {

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows>
EIGEN_STRONG_INLINE void gemm_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlpha);

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlpha,
  const Packet& pMask);

template<typename Scalar, typename Packet, typename DataMapper, typename Index, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlpha);

template<typename Packet>
EIGEN_ALWAYS_INLINE Packet bmask(const int remaining_rows);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index remaining_rows,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_extra_row(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index row,
  Index col,
  Index rows,
  Index cols,
  Index remaining_rows,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag,
  const Packet& pMask);

template<typename Scalar, typename Packet, typename Packetc, typename DataMapper, typename Index, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_col(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index rows,
  Index col,
  Index remaining_cols,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag);

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadLhs(const Scalar* lhs);

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,4>& acc, const DataMapper& res, Index row, Index col);

template<typename DataMapper, typename Packet, typename Index, const Index accCols, int N, int StorageOrder>
EIGEN_ALWAYS_INLINE void bload(PacketBlock<Packet,8>& acc, const DataMapper& res, Index row, Index col);

template<typename Packet>
EIGEN_ALWAYS_INLINE void bscale(PacketBlock<Packet,4>& acc, PacketBlock<Packet,4>& accZ, const Packet& pAlpha);

template<typename Packet, int N>
EIGEN_ALWAYS_INLINE void bscalec(PacketBlock<Packet,N>& aReal, PacketBlock<Packet,N>& aImag, const Packet& bReal, const Packet& bImag, PacketBlock<Packet,N>& cReal, PacketBlock<Packet,N>& cImag);

const static Packet16uc p16uc_SETCOMPLEX32_FIRST = {  0,  1,  2,  3,
                                                     16, 17, 18, 19,
                                                      4,  5,  6,  7,
                                                     20, 21, 22, 23};

const static Packet16uc p16uc_SETCOMPLEX32_SECOND = {  8,  9, 10, 11,
                                                      24, 25, 26, 27,
                                                      12, 13, 14, 15,
                                                      28, 29, 30, 31};
//[a,b],[ai,bi] = [a,ai] - This is equivalent to p16uc_GETREAL64
const static Packet16uc p16uc_SETCOMPLEX64_FIRST = {  0,  1,  2,  3,  4,  5,  6,  7,
                                                     16, 17, 18, 19, 20, 21, 22, 23};

//[a,b],[ai,bi] = [b,bi] - This is equivalent to p16uc_GETIMAG64
const static Packet16uc p16uc_SETCOMPLEX64_SECOND = {  8,  9, 10, 11, 12, 13, 14, 15,
                                                      24, 25, 26, 27, 28, 29, 30, 31};


// Grab two decouples real/imaginary PacketBlocks and return two coupled (real/imaginary pairs) PacketBlocks.
template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple_common(PacketBlock<Packet,4>& taccReal, PacketBlock<Packet,4>& taccImag, PacketBlock<Packetc, 4>& acc1, PacketBlock<Packetc, 4>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX32_FIRST);
  acc1.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX32_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX32_SECOND);
  acc2.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX32_SECOND);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple(PacketBlock<Packet,4>& taccReal, PacketBlock<Packet,4>& taccImag, PacketBlock<Packetc,8>& tRes, PacketBlock<Packetc, 4>& acc1, PacketBlock<Packetc, 4>& acc2)
{
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc1, acc2);

  acc1.packet[0] = padd<Packetc>(tRes.packet[0], acc1.packet[0]);
  acc1.packet[1] = padd<Packetc>(tRes.packet[1], acc1.packet[1]);
  acc1.packet[2] = padd<Packetc>(tRes.packet[2], acc1.packet[2]);
  acc1.packet[3] = padd<Packetc>(tRes.packet[3], acc1.packet[3]);

  acc2.packet[0] = padd<Packetc>(tRes.packet[4], acc2.packet[0]);
  acc2.packet[1] = padd<Packetc>(tRes.packet[5], acc2.packet[1]);
  acc2.packet[2] = padd<Packetc>(tRes.packet[6], acc2.packet[2]);
  acc2.packet[3] = padd<Packetc>(tRes.packet[7], acc2.packet[3]);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple_common(PacketBlock<Packet,1>& taccReal, PacketBlock<Packet,1>& taccImag, PacketBlock<Packetc, 1>& acc1, PacketBlock<Packetc, 1>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX32_SECOND);
}

template<typename Packet, typename Packetc>
EIGEN_ALWAYS_INLINE void bcouple(PacketBlock<Packet,1>& taccReal, PacketBlock<Packet,1>& taccImag, PacketBlock<Packetc,2>& tRes, PacketBlock<Packetc, 1>& acc1, PacketBlock<Packetc, 1>& acc2)
{
  bcouple_common<Packet, Packetc>(taccReal, taccImag, acc1, acc2);

  acc1.packet[0] = padd<Packetc>(tRes.packet[0], acc1.packet[0]);

  acc2.packet[0] = padd<Packetc>(tRes.packet[1], acc2.packet[0]);
}

template<>
EIGEN_ALWAYS_INLINE void bcouple_common<Packet2d, Packet1cd>(PacketBlock<Packet2d,4>& taccReal, PacketBlock<Packet2d,4>& taccImag, PacketBlock<Packet1cd, 4>& acc1, PacketBlock<Packet1cd, 4>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX64_FIRST);
  acc1.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX64_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[1].v = vec_perm(taccReal.packet[1], taccImag.packet[1], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[2].v = vec_perm(taccReal.packet[2], taccImag.packet[2], p16uc_SETCOMPLEX64_SECOND);
  acc2.packet[3].v = vec_perm(taccReal.packet[3], taccImag.packet[3], p16uc_SETCOMPLEX64_SECOND);
}

template<>
EIGEN_ALWAYS_INLINE void bcouple_common<Packet2d, Packet1cd>(PacketBlock<Packet2d,1>& taccReal, PacketBlock<Packet2d,1>& taccImag, PacketBlock<Packet1cd, 1>& acc1, PacketBlock<Packet1cd, 1>& acc2)
{
  acc1.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_FIRST);

  acc2.packet[0].v = vec_perm(taccReal.packet[0], taccImag.packet[0], p16uc_SETCOMPLEX64_SECOND);
}

// This is necessary because ploadRhs for double returns a pair of vectors when MMA is enabled.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE Packet ploadRhs(const Scalar* rhs)
{
  return ploadu<Packet>(rhs);
}

} // end namespace internal
} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductMMA.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Everton Constantino (everton.constantino@ibm.com)
// Copyright (C) 2021 Chip Kerchner (chip.kerchner@ibm.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H
#define EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H

#pragma GCC target("cpu=power10")

#ifdef __has_builtin
#if !__has_builtin(__builtin_vsx_assemble_pair)
#define __builtin_vsx_assemble_pair __builtin_mma_assemble_pair
#endif
#endif

namespace Eigen {

namespace internal {

template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void bsetzeroMMA(__vector_quad* acc)
{
  __builtin_mma_xxsetaccz(acc);
}

template<typename DataMapper, typename Index, typename Packet, const Index accCols>
EIGEN_ALWAYS_INLINE void storeAccumulator(Index i, Index j, const DataMapper& data, const Packet& alpha, __vector_quad* acc)
{
  PacketBlock<Packet, 4> result;
  __builtin_mma_disassemble_acc(&result.packet, acc);

  PacketBlock<Packet, 4> tRes;
  bload<DataMapper, Packet, Index, accCols, 0, ColMajor>(tRes, data, i, j);

  bscale<Packet>(tRes, result, alpha);

  data.template storePacketBlock<Packet, 4>(i, j, tRes);
}

template<typename DataMapper, typename Index, typename Packet, typename Packetc, const Index accColsC, int N>
EIGEN_ALWAYS_INLINE void storeComplexAccumulator(Index i, Index j, const DataMapper& data, const Packet& alphaReal, const Packet& alphaImag, __vector_quad* accReal, __vector_quad* accImag)
{
  PacketBlock<Packet, 4> resultReal, resultImag;
  __builtin_mma_disassemble_acc(&resultReal.packet, accReal);
  __builtin_mma_disassemble_acc(&resultImag.packet, accImag);

  PacketBlock<Packetc, 8> tRes;
  bload<DataMapper, Packetc, Index, accColsC, N, ColMajor>(tRes, data, i, j);

  PacketBlock<Packet,4> taccReal, taccImag;
  bscalec<Packet,4>(resultReal, resultImag, alphaReal, alphaImag, taccReal, taccImag);

  PacketBlock<Packetc, 4> acc1, acc2;
  bcouple<Packet, Packetc>(taccReal, taccImag, tRes, acc1, acc2);

  data.template storePacketBlock<Packetc, 4>(i + N*accColsC, j, acc1);
  data.template storePacketBlock<Packetc, 4>(i + (N+1)*accColsC, j, acc2);
}

// Defaults to float32, since Eigen still supports C++03 we can't use default template arguments
template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const RhsPacket& a, const LhsPacket& b)
{
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf32gernp(acc, (__vector unsigned char)a, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf32gerpp(acc, (__vector unsigned char)a, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const PacketBlock<Packet2d,2>& a, const Packet2d& b)
{
  __vector_pair* a0 = (__vector_pair *)(&a.packet[0]);
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf64gernp(acc, *a0, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf64gerpp(acc, *a0, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad* acc, const __vector_pair& a, const Packet2d& b)
{
  if(NegativeAccumulate)
  {
    __builtin_mma_xvf64gernp(acc, (__vector_pair)a, (__vector unsigned char)b);
  } else {
    __builtin_mma_xvf64gerpp(acc, (__vector_pair)a, (__vector unsigned char)b);
  }
}

template<typename LhsPacket, typename RhsPacket, bool NegativeAccumulate>
EIGEN_ALWAYS_INLINE void pgerMMA(__vector_quad*, const __vector_pair&, const Packet4f&)
{
  // Just for compilation
}

template<typename Scalar, typename Packet, typename RhsPacket, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_ALWAYS_INLINE void pgercMMA(__vector_quad* accReal, __vector_quad* accImag, const Packet& lhsV, const Packet& lhsVi, const RhsPacket& rhsV, const RhsPacket& rhsVi)
{
  pgerMMA<Packet, RhsPacket, false>(accReal,  rhsV,  lhsV);
  if(LhsIsReal) {
    pgerMMA<Packet, RhsPacket, ConjugateRhs>(accImag, rhsVi,  lhsV);
  } else {
    if(!RhsIsReal) {
      pgerMMA<Packet, RhsPacket, ConjugateLhs == ConjugateRhs>(accReal, rhsVi, lhsVi);
      pgerMMA<Packet, RhsPacket, ConjugateRhs>(accImag, rhsVi,  lhsV);
    } else {
      EIGEN_UNUSED_VARIABLE(rhsVi);
    }
    pgerMMA<Packet, RhsPacket, ConjugateLhs>(accImag,  rhsV, lhsVi);
  }
}

// This is necessary because ploadRhs for double returns a pair of vectors when MMA is enabled.
template<typename Scalar, typename Packet>
EIGEN_ALWAYS_INLINE void ploadRhsMMA(const Scalar* rhs, Packet& rhsV)
{
  rhsV = ploadRhs<Scalar, Packet>((const Scalar*)(rhs));
} 

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA<double, PacketBlock<Packet2d, 2> >(const double* rhs, PacketBlock<Packet2d, 2>& rhsV)
{
  rhsV.packet[0] = ploadRhs<double, Packet2d>((const double *)((Packet2d *)rhs      ));
  rhsV.packet[1] = ploadRhs<double, Packet2d>((const double *)(((Packet2d *)rhs) + 1));
}

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA<double, __vector_pair>(const double* rhs, __vector_pair& rhsV)
{
#if EIGEN_COMP_LLVM
  __builtin_vsx_assemble_pair(&rhsV,
    (__vector unsigned char)(ploadRhs<double, Packet2d>((const double *)(((Packet2d *)rhs) + 1))),
    (__vector unsigned char)(ploadRhs<double, Packet2d>((const double *)((Packet2d *)rhs      ))));
#else
  __asm__ ("lxvp %x0,%1" : "=wa" (rhsV) : "Y" (*rhs));
#endif
}

template<>
EIGEN_ALWAYS_INLINE void ploadRhsMMA(const float*, __vector_pair&)
{
  // Just for compilation
}

// PEEL_MMA loop factor.
#define PEEL_MMA 7

#define MICRO_MMA_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4) func(5) func(6) func(7)

#define MICRO_MMA_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr##iter); \
    lhs_ptr##iter += accCols; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
  }

#define MICRO_MMA_WORK_ONE(iter, type, peel) \
  if (unroll_factor > iter) { \
    pgerMMA<Packet, type, false>(&accZero##iter, rhsV##peel, lhsV##iter); \
  }

#define MICRO_MMA_TYPE_PEEL(func, func2, type, peel) \
  if (PEEL_MMA > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4, lhsV5, lhsV6, lhsV7; \
    ploadRhsMMA<Scalar, type>(rhs_ptr + (accRows * peel), rhsV##peel); \
    MICRO_MMA_UNROLL(func2); \
    func(0,type,peel) func(1,type,peel) func(2,type,peel) func(3,type,peel) \
    func(4,type,peel) func(5,type,peel) func(6,type,peel) func(7,type,peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
  }

#define MICRO_MMA_UNROLL_TYPE_PEEL(func, func2, type) \
  type rhsV0, rhsV1, rhsV2, rhsV3, rhsV4, rhsV5, rhsV6, rhsV7, rhsV8, rhsV9; \
  MICRO_MMA_TYPE_PEEL(func,func2,type,0); MICRO_MMA_TYPE_PEEL(func,func2,type,1); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,2); MICRO_MMA_TYPE_PEEL(func,func2,type,3); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,4); MICRO_MMA_TYPE_PEEL(func,func2,type,5); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,6); MICRO_MMA_TYPE_PEEL(func,func2,type,7); \
  MICRO_MMA_TYPE_PEEL(func,func2,type,8); MICRO_MMA_TYPE_PEEL(func,func2,type,9);

#define MICRO_MMA_UNROLL_TYPE_ONE(func, func2, type) \
  type rhsV0; \
  MICRO_MMA_TYPE_PEEL(func,func2,type,0);

#define MICRO_MMA_ONE_PEEL \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_MMA_UNROLL_TYPE_PEEL(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_MMA_UNROLL_TYPE_PEEL(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr += (accRows * PEEL_MMA);

#define MICRO_MMA_ONE \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_MMA_UNROLL_TYPE_ONE(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_MMA_UNROLL_TYPE_ONE(MICRO_MMA_WORK_ONE, MICRO_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr += accRows;

#define MICRO_MMA_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzeroMMA<Scalar, Packet>(&accZero##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accZero##iter); \
  }

#define MICRO_MMA_DST_PTR MICRO_MMA_UNROLL(MICRO_MMA_DST_PTR_ONE)

#define MICRO_MMA_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr##iter = lhs_base + ( (row/accCols) + iter )*strideA*accCols + accCols*offsetA; \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr##iter); \
  }

#define MICRO_MMA_SRC_PTR MICRO_MMA_UNROLL(MICRO_MMA_SRC_PTR_ONE)

#define MICRO_MMA_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr##iter); \
  }

#define MICRO_MMA_PREFETCH MICRO_MMA_UNROLL(MICRO_MMA_PREFETCH_ONE)

#define MICRO_MMA_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    storeAccumulator<DataMapper, Index, Packet, accCols>(row + iter*accCols, col, res, pAlpha, &accZero##iter); \
  }

#define MICRO_MMA_STORE MICRO_MMA_UNROLL(MICRO_MMA_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename RhsPacket, typename DataMapper, typename Index, const Index accRows, const Index accCols>
EIGEN_STRONG_INLINE void gemm_unrolled_MMA_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index& row,
  Index col,
  const Packet& pAlpha)
{
  const Scalar* rhs_ptr = rhs_base;
  const Scalar* lhs_ptr0 = NULL, * lhs_ptr1 = NULL, * lhs_ptr2 = NULL, * lhs_ptr3 = NULL, * lhs_ptr4 = NULL, * lhs_ptr5 = NULL, * lhs_ptr6 = NULL, * lhs_ptr7 = NULL;
  __vector_quad accZero0, accZero1, accZero2, accZero3, accZero4, accZero5, accZero6, accZero7;

  MICRO_MMA_SRC_PTR
  MICRO_MMA_DST_PTR

  Index k = 0;
  for(; k + PEEL_MMA <= depth; k+= PEEL_MMA)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr);
    MICRO_MMA_PREFETCH
    MICRO_MMA_ONE_PEEL
  }
  for(; k < depth; k++)
  {
    MICRO_MMA_ONE
  }
  MICRO_MMA_STORE

  row += unroll_factor*accCols;
}

template<typename Scalar, typename Index, typename Packet, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols>
void gemmMMA(const DataMapper& res, const Scalar* blockA, const Scalar* blockB, Index rows, Index depth, Index cols, Scalar alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlpha = pset1<Packet>(alpha);
      const Packet pMask  = bmask<Packet>((const int)(remaining_rows));

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;

        Index row = 0;
#define MAX_MMA_UNROLL 7
        while(row + MAX_MMA_UNROLL*accCols <= rows) {
          gemm_unrolled_MMA_iteration<MAX_MMA_UNROLL, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
        }
        switch( (rows-row)/accCols ) {
#if MAX_MMA_UNROLL > 7
          case 7:
            gemm_unrolled_MMA_iteration<7, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 6
          case 6:
            gemm_unrolled_MMA_iteration<6, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 5
          case 5:
            gemm_unrolled_MMA_iteration<5, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 4
          case 4:
            gemm_unrolled_MMA_iteration<4, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 3
          case 3:
            gemm_unrolled_MMA_iteration<3, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 2
          case 2:
            gemm_unrolled_MMA_iteration<2, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
#if MAX_MMA_UNROLL > 1
          case 1:
            gemm_unrolled_MMA_iteration<1, Scalar, Packet, RhsPacket, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, pAlpha);
            break;
#endif
          default:
            break;
        }
#undef MAX_MMA_UNROLL

        if(remaining_rows > 0)
        {
          gemm_extra_row<Scalar, Packet, DataMapper, Index, accRows, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, rows, cols, remaining_rows, pAlpha, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_unrolled_col<Scalar, Packet, DataMapper, Index, accCols>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, rows, col, remaining_cols, pAlpha);

          if (remaining_rows > 0)
          {
            gemm_extra_col<Scalar, Packet, DataMapper, Index, accRows>(res, lhs_base, rhs_base, depth, strideA, offsetA, row, col, remaining_rows, remaining_cols, pAlpha);
          }
          rhs_base++;
        }
      }
}

#define accColsC (accCols / 2)
#define advanceRows ((LhsIsReal) ? 1 : 2)
#define advanceCols ((RhsIsReal) ? 1 : 2)

// PEEL_COMPLEX_MMA loop factor.
#define PEEL_COMPLEX_MMA 7

#define MICRO_COMPLEX_MMA_UNROLL(func) \
  func(0) func(1) func(2) func(3) func(4)

#define MICRO_COMPLEX_MMA_LOAD_ONE(iter) \
  if (unroll_factor > iter) { \
    lhsV##iter = ploadLhs<Scalar, Packet>(lhs_ptr_real##iter); \
    lhs_ptr_real##iter += accCols; \
    if(!LhsIsReal) { \
      lhsVi##iter = ploadLhs<Scalar, Packet>(lhs_ptr_imag##iter); \
      lhs_ptr_imag##iter += accCols; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhsV##iter); \
    EIGEN_UNUSED_VARIABLE(lhsVi##iter); \
  }

#define MICRO_COMPLEX_MMA_WORK_ONE(iter, type, peel) \
  if (unroll_factor > iter) { \
    pgercMMA<Scalar, Packet, type, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(&accReal##iter, &accImag##iter, lhsV##iter, lhsVi##iter, rhsV##peel, rhsVi##peel); \
  }

#define MICRO_COMPLEX_MMA_TYPE_PEEL(func, func2, type, peel) \
  if (PEEL_COMPLEX_MMA > peel) { \
    Packet lhsV0, lhsV1, lhsV2, lhsV3, lhsV4; \
    Packet lhsVi0, lhsVi1, lhsVi2, lhsVi3, lhsVi4; \
    ploadRhsMMA<Scalar, type>(rhs_ptr_real + (accRows * peel), rhsV##peel); \
    if(!RhsIsReal) { \
      ploadRhsMMA<Scalar, type>(rhs_ptr_imag + (accRows * peel), rhsVi##peel); \
    } else { \
      EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
    } \
    MICRO_COMPLEX_MMA_UNROLL(func2); \
    func(0,type,peel) func(1,type,peel) func(2,type,peel) func(3,type,peel) func(4,type,peel) \
  } else { \
    EIGEN_UNUSED_VARIABLE(rhsV##peel); \
    EIGEN_UNUSED_VARIABLE(rhsVi##peel); \
  }

#define MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(func, func2, type) \
  type rhsV0, rhsV1, rhsV2, rhsV3, rhsV4, rhsV5, rhsV6, rhsV7, rhsV8, rhsV9; \
  type rhsVi0, rhsVi1, rhsVi2, rhsVi3, rhsVi4, rhsVi5, rhsVi6, rhsVi7, rhsVi8, rhsVi9; \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,0); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,1); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,2); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,3); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,4); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,5); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,6); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,7); \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,8); MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,9);

#define MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(func, func2, type) \
  type rhsV0, rhsVi0; \
  MICRO_COMPLEX_MMA_TYPE_PEEL(func,func2,type,0);

#define MICRO_COMPLEX_MMA_ONE_PEEL \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_PEEL(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr_real += (accRows * PEEL_COMPLEX_MMA); \
  if(!RhsIsReal) rhs_ptr_imag += (accRows * PEEL_COMPLEX_MMA);

#define MICRO_COMPLEX_MMA_ONE \
  if (sizeof(Scalar) == sizeof(float)) { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, RhsPacket); \
  } else { \
    MICRO_COMPLEX_MMA_UNROLL_TYPE_ONE(MICRO_COMPLEX_MMA_WORK_ONE, MICRO_COMPLEX_MMA_LOAD_ONE, __vector_pair); \
  } \
  rhs_ptr_real += accRows; \
  if(!RhsIsReal) rhs_ptr_imag += accRows;

#define MICRO_COMPLEX_MMA_DST_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    bsetzeroMMA<Scalar, Packet>(&accReal##iter); \
    bsetzeroMMA<Scalar, Packet>(&accImag##iter); \
  } else { \
    EIGEN_UNUSED_VARIABLE(accReal##iter); \
    EIGEN_UNUSED_VARIABLE(accImag##iter); \
  }

#define MICRO_COMPLEX_MMA_DST_PTR MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_DST_PTR_ONE)

#define MICRO_COMPLEX_MMA_SRC_PTR_ONE(iter) \
  if (unroll_factor > iter) { \
    lhs_ptr_real##iter = lhs_base + ( ((advanceRows*row)/accCols) + iter*advanceRows )*strideA*accCols + accCols*offsetA; \
    if(!LhsIsReal) { \
      lhs_ptr_imag##iter = lhs_ptr_real##iter + accCols*strideA; \
    } else { \
      EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
    } \
  } else { \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_real##iter); \
    EIGEN_UNUSED_VARIABLE(lhs_ptr_imag##iter); \
  }

#define MICRO_COMPLEX_MMA_SRC_PTR MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_SRC_PTR_ONE)

#define MICRO_COMPLEX_MMA_PREFETCH_ONE(iter) \
  if (unroll_factor > iter) { \
    EIGEN_POWER_PREFETCH(lhs_ptr_real##iter); \
    if(!LhsIsReal) { \
      EIGEN_POWER_PREFETCH(lhs_ptr_imag##iter); \
    } \
  }

#define MICRO_COMPLEX_MMA_PREFETCH MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_PREFETCH_ONE)

#define MICRO_COMPLEX_MMA_STORE_ONE(iter) \
  if (unroll_factor > iter) { \
    storeComplexAccumulator<DataMapper, Index, Packet, Packetc, accColsC, 0>(row + iter*accCols, col, res, pAlphaReal, pAlphaImag, &accReal##iter, &accImag##iter); \
  }

#define MICRO_COMPLEX_MMA_STORE MICRO_COMPLEX_MMA_UNROLL(MICRO_COMPLEX_MMA_STORE_ONE)

template<int unroll_factor, typename Scalar, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, typename Index, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
EIGEN_STRONG_INLINE void gemm_complex_unrolled_MMA_iteration(
  const DataMapper& res,
  const Scalar* lhs_base,
  const Scalar* rhs_base,
  Index depth,
  Index strideA,
  Index offsetA,
  Index strideB,
  Index& row,
  Index col,
  const Packet& pAlphaReal,
  const Packet& pAlphaImag)
{
  const Scalar* rhs_ptr_real = rhs_base;
  const Scalar* rhs_ptr_imag;
  if(!RhsIsReal) {
    rhs_ptr_imag = rhs_base + accRows*strideB;
  } else {
    EIGEN_UNUSED_VARIABLE(rhs_ptr_imag);
  }
  const Scalar* lhs_ptr_real0 = NULL, * lhs_ptr_imag0 = NULL, * lhs_ptr_real1 = NULL, * lhs_ptr_imag1 = NULL;
  const Scalar* lhs_ptr_real2 = NULL, * lhs_ptr_imag2 = NULL, * lhs_ptr_real3 = NULL, * lhs_ptr_imag3 = NULL;
  const Scalar* lhs_ptr_real4 = NULL, * lhs_ptr_imag4 = NULL;
  __vector_quad accReal0, accImag0, accReal1, accImag1, accReal2, accImag2, accReal3, accImag3, accReal4, accImag4;

  MICRO_COMPLEX_MMA_SRC_PTR
  MICRO_COMPLEX_MMA_DST_PTR

  Index k = 0;
  for(; k + PEEL_COMPLEX_MMA <= depth; k+= PEEL_COMPLEX_MMA)
  {
    EIGEN_POWER_PREFETCH(rhs_ptr_real);
    if(!RhsIsReal) {
      EIGEN_POWER_PREFETCH(rhs_ptr_imag);
    }
    MICRO_COMPLEX_MMA_PREFETCH
    MICRO_COMPLEX_MMA_ONE_PEEL
  }
  for(; k < depth; k++)
  {
    MICRO_COMPLEX_MMA_ONE
  }
  MICRO_COMPLEX_MMA_STORE

  row += unroll_factor*accCols;
}

template<typename LhsScalar, typename RhsScalar, typename Scalarc, typename Scalar, typename Index, typename Packet, typename Packetc, typename RhsPacket, typename DataMapper, const Index accRows, const Index accCols, bool ConjugateLhs, bool ConjugateRhs, bool LhsIsReal, bool RhsIsReal>
void gemm_complexMMA(const DataMapper& res, const LhsScalar* blockAc, const RhsScalar* blockBc, Index rows, Index depth, Index cols, Scalarc alpha, Index strideA, Index strideB, Index offsetA, Index offsetB)
{
      const Index remaining_rows = rows % accCols;
      const Index remaining_cols = cols % accRows;

      if( strideA == -1 ) strideA = depth;
      if( strideB == -1 ) strideB = depth;

      const Packet pAlphaReal = pset1<Packet>(alpha.real());
      const Packet pAlphaImag = pset1<Packet>(alpha.imag());
      const Packet pMask = bmask<Packet>((const int)(remaining_rows));

      const Scalar* blockA = (Scalar *) blockAc;
      const Scalar* blockB = (Scalar *) blockBc;

      Index col = 0;
      for(; col + accRows <= cols; col += accRows)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + accRows*offsetB;
        const Scalar* lhs_base = blockA;
        Index row = 0;

#define MAX_COMPLEX_MMA_UNROLL 4
        while(row + MAX_COMPLEX_MMA_UNROLL*accCols <= rows) {
          gemm_complex_unrolled_MMA_iteration<MAX_COMPLEX_MMA_UNROLL, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
        }
        switch( (rows-row)/accCols ) {
#if MAX_COMPLEX_MMA_UNROLL > 4
          case 4:
            gemm_complex_unrolled_MMA_iteration<4, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 3
          case 3:
            gemm_complex_unrolled_MMA_iteration<3, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 2
          case 2:
            gemm_complex_unrolled_MMA_iteration<2, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
#if MAX_COMPLEX_MMA_UNROLL > 1
          case 1:
            gemm_complex_unrolled_MMA_iteration<1, Scalar, Packet, Packetc, RhsPacket, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, pAlphaReal, pAlphaImag);
            break;
#endif
          default:
            break;
        }
#undef MAX_COMPLEX_MMA_UNROLL

        if(remaining_rows > 0)
        {
          gemm_complex_extra_row<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, rows, cols, remaining_rows, pAlphaReal, pAlphaImag, pMask);
        }
      }

      if(remaining_cols > 0)
      {
        const Scalar* rhs_base = blockB + advanceCols*col*strideB + remaining_cols*offsetB;
        const Scalar* lhs_base = blockA;

        for(; col < cols; col++)
        {
          Index row = 0;

          gemm_complex_unrolled_col<Scalar, Packet, Packetc, DataMapper, Index, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, rows, col, remaining_cols, pAlphaReal, pAlphaImag);

          if (remaining_rows > 0)
          {
            gemm_complex_extra_col<Scalar, Packet, Packetc, DataMapper, Index, accRows, accCols, ConjugateLhs, ConjugateRhs, LhsIsReal, RhsIsReal>(res, lhs_base, rhs_base, depth, strideA, offsetA, strideB, row, col, remaining_rows, remaining_cols, pAlphaReal, pAlphaImag);
          }
          rhs_base++;
        }
      }
}

#undef accColsC
#undef advanceRows
#undef advanceCols

#pragma GCC reset_options
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATRIX_PRODUCT_MMA_ALTIVEC_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_ALTIVEC_H
#define EIGEN_PACKET_MATH_ALTIVEC_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 4
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

// NOTE Altivec has 32 registers, but Eigen only accepts a value of 8 or 16
#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS  32
#endif

typedef __vector float                   Packet4f;
typedef __vector int                     Packet4i;
typedef __vector unsigned int            Packet4ui;
typedef __vector __bool int              Packet4bi;
typedef __vector short int               Packet8s;
typedef __vector unsigned short int      Packet8us;
typedef __vector signed char             Packet16c;
typedef __vector unsigned char           Packet16uc;
typedef eigen_packet_wrapper<__vector unsigned short int,0> Packet8bf;

// We don't want to write the same code all the time, but we need to reuse the constants
// and it doesn't really work to declare them global, so we define macros instead
#define _EIGEN_DECLARE_CONST_FAST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = {X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = vec_splat_s32(X)

#define _EIGEN_DECLARE_CONST_FAST_Packet4ui(NAME,X) \
  Packet4ui p4ui_##NAME = {X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet8us(NAME,X) \
  Packet8us p8us_##NAME = {X, X, X, X, X, X, X, X}

#define _EIGEN_DECLARE_CONST_FAST_Packet16uc(NAME,X) \
  Packet16uc p16uc_##NAME = {X, X, X, X, X, X, X, X, X, X, X, X, X, X, X, X}

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = pset1<Packet4i>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = pset1<Packet2l>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(pset1<Packet4i>(X))

#define DST_CHAN 1
#define DST_CTRL(size, count, stride) (((size) << 24) | ((count) << 16) | (stride))
#define __UNPACK_TYPE__(PACKETNAME) typename unpacket_traits<PACKETNAME>::type 

// These constants are endian-agnostic
static _EIGEN_DECLARE_CONST_FAST_Packet4f(ZERO, 0); //{ 0.0, 0.0, 0.0, 0.0}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ZERO, 0); //{ 0, 0, 0, 0,}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ONE,1); //{ 1, 1, 1, 1}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS16,-16); //{ -16, -16, -16, -16}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS1,-1); //{ -1, -1, -1, -1}
static _EIGEN_DECLARE_CONST_FAST_Packet4ui(SIGN, 0x80000000u);
static _EIGEN_DECLARE_CONST_FAST_Packet4ui(PREV0DOT5, 0x3EFFFFFFu);
static _EIGEN_DECLARE_CONST_FAST_Packet8us(ONE,1); //{ 1, 1, 1, 1, 1, 1, 1, 1}
static _EIGEN_DECLARE_CONST_FAST_Packet16uc(ONE,1);
static Packet4f p4f_MZERO = (Packet4f) vec_sl((Packet4ui)p4i_MINUS1, (Packet4ui)p4i_MINUS1); //{ 0x80000000, 0x80000000, 0x80000000, 0x80000000}
#ifndef __VSX__
static Packet4f p4f_ONE = vec_ctf(p4i_ONE, 0); //{ 1.0, 1.0, 1.0, 1.0}
#endif

static Packet4f  p4f_COUNTDOWN  = { 0.0, 1.0, 2.0, 3.0 };
static Packet4i  p4i_COUNTDOWN  = { 0, 1, 2, 3 };
static Packet8s  p8s_COUNTDOWN  = { 0, 1, 2, 3, 4, 5, 6, 7 };
static Packet8us p8us_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7 };

static Packet16c  p16c_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7,
                                    8, 9, 10, 11, 12, 13, 14, 15};
static Packet16uc p16uc_COUNTDOWN = { 0, 1, 2, 3, 4, 5, 6, 7, 
                                    8, 9, 10, 11, 12, 13, 14, 15};

static Packet16uc p16uc_REVERSE32 = { 12,13,14,15, 8,9,10,11, 4,5,6,7, 0,1,2,3 };
static Packet16uc p16uc_REVERSE16 = { 14,15, 12,13, 10,11, 8,9, 6,7, 4,5, 2,3, 0,1 };
static Packet16uc p16uc_REVERSE8 = { 15,14,13,12,11,10,9,8,7,6,5,4,3,2,1,0 };

static Packet16uc p16uc_DUPLICATE32_HI = { 0,1,2,3, 0,1,2,3, 4,5,6,7, 4,5,6,7 };
static Packet16uc p16uc_DUPLICATE16_HI = { 0,1,0,1, 2,3,2,3, 4,5,4,5, 6,7,6,7 };
static Packet16uc p16uc_DUPLICATE8_HI = { 0,0, 1,1, 2,2, 3,3, 4,4, 5,5, 6,6, 7,7 };
static const Packet16uc p16uc_DUPLICATE16_EVEN= { 0,1 ,0,1, 4,5, 4,5, 8,9, 8,9, 12,13, 12,13 };
static const Packet16uc p16uc_DUPLICATE16_ODD = { 2,3 ,2,3, 6,7, 6,7, 10,11, 10,11, 14,15, 14,15 };

static Packet16uc p16uc_QUADRUPLICATE16_HI = { 0,1,0,1,0,1,0,1, 2,3,2,3,2,3,2,3 };

// Handle endianness properly while loading constants
// Define global static constants:
#ifdef _BIG_ENDIAN
static Packet16uc p16uc_FORWARD = vec_lvsl(0, (float*)0);
#ifdef __VSX__
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#endif
static Packet16uc p16uc_PSET32_WODD   = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN  = vec_sld(p16uc_DUPLICATE32_HI, (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
static Packet16uc p16uc_HALF64_0_16 = vec_sld((Packet16uc)p4i_ZERO, vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 3), 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};
#else
static Packet16uc p16uc_FORWARD = p16uc_REVERSE32;
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_PSET32_WODD = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 1), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
static Packet16uc p16uc_HALF64_0_16 = vec_sld(vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 0), (Packet16uc)p4i_ZERO, 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};
#endif // _BIG_ENDIAN

static Packet16uc p16uc_PSET64_HI = (Packet16uc) vec_mergeh((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_PSET64_LO = (Packet16uc) vec_mergel((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 8,9,10,11, 12,13,14,15, 8,9,10,11, 12,13,14,15 };
static Packet16uc p16uc_TRANSPOSE64_HI = p16uc_PSET64_HI + p16uc_HALF64_0_16;                                         //{ 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = p16uc_PSET64_LO + p16uc_HALF64_0_16;                                         //{ 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};

static Packet16uc p16uc_COMPLEX32_REV = vec_sld(p16uc_REVERSE32, p16uc_REVERSE32, 8);                                         //{ 4,5,6,7, 0,1,2,3, 12,13,14,15, 8,9,10,11 };

#ifdef _BIG_ENDIAN
static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_FORWARD, p16uc_FORWARD, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#else
static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_PSET64_HI, p16uc_PSET64_LO, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };
#endif // _BIG_ENDIAN

#if EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_PPC_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#else
  #define EIGEN_PPC_PREFETCH(ADDR) asm( "   dcbt [%[addr]]\n" :: [addr] "r" (ADDR) : "cc" );
#endif

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
#ifdef __VSX__
    HasSqrt = 1,
#if !EIGEN_COMP_CLANG
    HasRsqrt = 1,
#else
    HasRsqrt = 0,
#endif
#else
    HasSqrt = 0,
    HasRsqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};
template <>
struct packet_traits<bfloat16> : default_packet_traits {
  typedef Packet8bf type;
  typedef Packet8bf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
#ifdef __VSX__
    HasSqrt = 1,
#if !EIGEN_COMP_CLANG
    HasRsqrt = 1,
#else
    HasRsqrt = 0,
#endif
#else
    HasSqrt = 0,
    HasRsqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
#endif
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<int> : default_packet_traits {
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd   = 1,
    HasSub   = 1,
    HasShift = 1,
    HasMul   = 1,
    HasDiv   = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<short int> : default_packet_traits {
  typedef Packet8s type;
  typedef Packet8s half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<unsigned short int> : default_packet_traits {
  typedef Packet8us type;
  typedef Packet8us half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<signed char> : default_packet_traits {
  typedef Packet16c type;
  typedef Packet16c half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template <>
struct packet_traits<unsigned char> : default_packet_traits {
  typedef Packet16uc type;
  typedef Packet16uc half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 0,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet4f>
{
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet4i  integer_packet;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet4i>
{
  typedef int       type;
  typedef Packet4i  half;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8s>
{
  typedef short int type;
  typedef Packet8s  half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet8us>
{
  typedef unsigned short int type;
  typedef Packet8us          half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template<> struct unpacket_traits<Packet16c>
{
  typedef signed char type;
  typedef Packet16c  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet16uc>
{
  typedef unsigned char type;
  typedef Packet16uc  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

template<> struct unpacket_traits<Packet8bf>
{
  typedef bfloat16 type;
  typedef Packet8bf          half;
  enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
inline std::ostream & operator <<(std::ostream & s, const Packet16c & v)
{
  union {
    Packet16c   v;
    signed char n[16];
  } vt;
  vt.v = v;
  for (int i=0; i< 16; i++)
    s << vt.n[i] << ", ";
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet16uc & v)
{
  union {
    Packet16uc   v;
    unsigned char n[16];
  } vt;
  vt.v = v;
  for (int i=0; i< 16; i++)
    s << vt.n[i] << ", ";
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4f & v)
{
  union {
    Packet4f   v;
    float n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4i & v)
{
  union {
    Packet4i   v;
    int n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4ui & v)
{
  union {
    Packet4ui   v;
    unsigned int n[4];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1] << ", " << vt.n[2] << ", " << vt.n[3];
  return s;
}

template <typename Packet>
EIGEN_STRONG_INLINE Packet pload_common(const __UNPACK_TYPE__(Packet)* from)
{
  // some versions of GCC throw "unused-but-set-parameter".
  // ignoring these warnings for now.
  EIGEN_UNUSED_VARIABLE(from);
  EIGEN_DEBUG_ALIGNED_LOAD
#ifdef __VSX__
  return vec_xl(0, const_cast<__UNPACK_TYPE__(Packet)*>(from));
#else
  return vec_ld(0, from);
#endif
}

// Need to define them first or we get specialization after instantiation errors
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{
  return pload_common<Packet4f>(from);
}

template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from)
{
  return pload_common<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s pload<Packet8s>(const short int* from)
{
  return pload_common<Packet8s>(from);
}

template<> EIGEN_STRONG_INLINE Packet8us pload<Packet8us>(const unsigned short int* from)
{
  return pload_common<Packet8us>(from);
}

template<> EIGEN_STRONG_INLINE Packet16c pload<Packet16c>(const signed char*     from)
{
  return pload_common<Packet16c>(from);
}

template<> EIGEN_STRONG_INLINE Packet16uc pload<Packet16uc>(const unsigned char*     from)
{
  return pload_common<Packet16uc>(from);
}

template<> EIGEN_STRONG_INLINE Packet8bf pload<Packet8bf>(const bfloat16*     from)
{
  return pload_common<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template <typename Packet>
EIGEN_STRONG_INLINE void pstore_common(__UNPACK_TYPE__(Packet)* to, const Packet& from){
  // some versions of GCC throw "unused-but-set-parameter" (float *to).
  // ignoring these warnings for now.
  EIGEN_UNUSED_VARIABLE(to);
  EIGEN_DEBUG_ALIGNED_STORE
#ifdef __VSX__
  vec_xst(from, 0, to);
#else
  vec_st(from, 0, to);
#endif
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from)
{
  pstore_common<Packet4f>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from)
{
  pstore_common<Packet4i>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<short int>(short int*       to, const Packet8s& from)
{
  pstore_common<Packet8s>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<unsigned short int>(unsigned short int*       to, const Packet8us& from)
{
  pstore_common<Packet8us>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16*       to, const Packet8bf& from)
{
  pstore_common<Packet8us>(reinterpret_cast<unsigned short int*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstore<signed char>(signed char*       to, const Packet16c& from)
{
  pstore_common<Packet16c>(to, from);
}

template<> EIGEN_STRONG_INLINE void pstore<unsigned char>(unsigned char*       to, const Packet16uc& from)
{
  pstore_common<Packet16uc>(to, from);
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size4(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from};
  return v;
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size8(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from, from, from, from, from};
  return v;
}

template<typename Packet>
EIGEN_STRONG_INLINE Packet pset1_size16(const __UNPACK_TYPE__(Packet)& from)
{
  Packet v = {from, from, from, from, from, from, from, from, from, from, from, from, from, from, from, from};
  return v;
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) {
  return pset1_size4<Packet4f>(from);
}

template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from)   {
  return pset1_size4<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s pset1<Packet8s>(const short int&    from)   {
  return pset1_size8<Packet8s>(from);
}

template<> EIGEN_STRONG_INLINE Packet8us pset1<Packet8us>(const unsigned short int&    from)   {
  return pset1_size8<Packet8us>(from);
}

template<> EIGEN_STRONG_INLINE Packet16c pset1<Packet16c>(const signed char&    from)   {
  return pset1_size16<Packet16c>(from);
}

template<> EIGEN_STRONG_INLINE Packet16uc pset1<Packet16uc>(const unsigned char&    from)   {
  return pset1_size16<Packet16uc>(from);
}

template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from) {
  return reinterpret_cast<Packet4f>(pset1<Packet4i>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf pset1<Packet8bf>(const bfloat16&    from)   {
  return pset1_size8<Packet8us>(reinterpret_cast<const unsigned short int&>(from));
}

template<typename Packet> EIGEN_STRONG_INLINE void
pbroadcast4_common(const __UNPACK_TYPE__(Packet) *a,
                      Packet& a0, Packet& a1, Packet& a2, Packet& a3)
{
  a3 = pload<Packet>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  pbroadcast4_common<Packet4f>(a, a0, a1, a2, a3);
}
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4i>(const int *a,
                      Packet4i& a0, Packet4i& a1, Packet4i& a2, Packet4i& a3)
{
  pbroadcast4_common<Packet4i>(a, a0, a1, a2, a3);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_common(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[4];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  return pload<Packet>(a);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  return pgather_common<Packet4f>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
  return pgather_common<Packet4i>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_size8(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[8];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  a[4] = from[4*stride];
  a[5] = from[5*stride];
  a[6] = from[6*stride];
  a[7] = from[7*stride];
  return pload<Packet>(a);
}

template<> EIGEN_DEVICE_FUNC inline Packet8s pgather<short int, Packet8s>(const short int* from, Index stride)
{
  return pgather_size8<Packet8s>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet8us pgather<unsigned short int, Packet8us>(const unsigned short int* from, Index stride)
{
  return pgather_size8<Packet8us>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet8bf pgather<bfloat16, Packet8bf>(const bfloat16* from, Index stride)
{
  return pgather_size8<Packet8bf>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline Packet pgather_size16(const __UNPACK_TYPE__(Packet)* from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[16];
  a[0] = from[0*stride];
  a[1] = from[1*stride];
  a[2] = from[2*stride];
  a[3] = from[3*stride];
  a[4] = from[4*stride];
  a[5] = from[5*stride];
  a[6] = from[6*stride];
  a[7] = from[7*stride];
  a[8] = from[8*stride];
  a[9] = from[9*stride];
  a[10] = from[10*stride];
  a[11] = from[11*stride];
  a[12] = from[12*stride];
  a[13] = from[13*stride];
  a[14] = from[14*stride];
  a[15] = from[15*stride];
  return pload<Packet>(a);
}


template<> EIGEN_DEVICE_FUNC inline Packet16c pgather<signed char, Packet16c>(const signed char* from, Index stride)
{
  return pgather_size16<Packet16c>(from, stride);
}

template<> EIGEN_DEVICE_FUNC inline Packet16uc pgather<unsigned char, Packet16uc>(const unsigned char* from, Index stride)
{
  return pgather_size16<Packet16uc>(from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size4(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[4];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  pscatter_size4<Packet4f>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  pscatter_size4<Packet4i>(to, from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size8(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[8];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
  to[4*stride] = a[4];
  to[5*stride] = a[5];
  to[6*stride] = a[6];
  to[7*stride] = a[7];
}


template<> EIGEN_DEVICE_FUNC inline void pscatter<short int, Packet8s>(short int* to, const Packet8s& from, Index stride)
{
  pscatter_size8<Packet8s>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<unsigned short int, Packet8us>(unsigned short int* to, const Packet8us& from, Index stride)
{
  pscatter_size8<Packet8us>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<bfloat16, Packet8bf>(bfloat16* to, const Packet8bf& from, Index stride)
{
  pscatter_size8<Packet8bf>(to, from, stride);
}

template<typename Packet> EIGEN_DEVICE_FUNC inline void pscatter_size16(__UNPACK_TYPE__(Packet)* to, const Packet& from, Index stride)
{
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) a[16];
  pstore<__UNPACK_TYPE__(Packet)>(a, from);
  to[0*stride] = a[0];
  to[1*stride] = a[1];
  to[2*stride] = a[2];
  to[3*stride] = a[3];
  to[4*stride] = a[4];
  to[5*stride] = a[5];
  to[6*stride] = a[6];
  to[7*stride] = a[7];
  to[8*stride] = a[8];
  to[9*stride] = a[9];
  to[10*stride] = a[10];
  to[11*stride] = a[11];
  to[12*stride] = a[12];
  to[13*stride] = a[13];
  to[14*stride] = a[14];
  to[15*stride] = a[15];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<signed char, Packet16c>(signed char* to, const Packet16c& from, Index stride)
{
  pscatter_size16<Packet16c>(to, from, stride);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<unsigned char, Packet16uc>(unsigned char* to, const Packet16uc& from, Index stride)
{
  pscatter_size16<Packet16uc>(to, from, stride);
}

template<> EIGEN_STRONG_INLINE Packet4f   plset<Packet4f>(const float&     a) { return pset1<Packet4f>(a) + p4f_COUNTDOWN;  }
template<> EIGEN_STRONG_INLINE Packet4i   plset<Packet4i>(const int&       a) { return pset1<Packet4i>(a) + p4i_COUNTDOWN;  }
template<> EIGEN_STRONG_INLINE Packet8s   plset<Packet8s>(const short int& a) { return pset1<Packet8s>(a) + p8s_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet8us  plset<Packet8us>(const unsigned short int& a) { return pset1<Packet8us>(a) + p8us_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet16c  plset<Packet16c>(const signed char& a)   { return pset1<Packet16c>(a) + p16c_COUNTDOWN; }
template<> EIGEN_STRONG_INLINE Packet16uc plset<Packet16uc>(const unsigned char& a)   { return pset1<Packet16uc>(a) + p16uc_COUNTDOWN; }

template<> EIGEN_STRONG_INLINE Packet4f   padd<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet4i   padd<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet4ui   padd<Packet4ui>  (const Packet4ui&   a, const Packet4ui&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet8s   padd<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet8us  padd<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet16c  padd<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return a + b; }
template<> EIGEN_STRONG_INLINE Packet16uc padd<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return a + b; }

template<> EIGEN_STRONG_INLINE Packet4f   psub<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet4i   psub<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet8s   psub<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet8us  psub<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet16c  psub<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return a - b; }
template<> EIGEN_STRONG_INLINE Packet16uc psub<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return a - b; }

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) { return p4f_ZERO - a; }
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return p4i_ZERO - a; }

template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4f   pmul<Packet4f>  (const Packet4f&   a, const Packet4f&   b) { return vec_madd(a,b, p4f_MZERO); }
template<> EIGEN_STRONG_INLINE Packet4i   pmul<Packet4i>  (const Packet4i&   a, const Packet4i&   b) { return a * b; }
template<> EIGEN_STRONG_INLINE Packet8s   pmul<Packet8s>  (const Packet8s&   a, const Packet8s&   b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us  pmul<Packet8us> (const Packet8us&  a, const Packet8us&  b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c  pmul<Packet16c> (const Packet16c&  a, const Packet16c&  b) { return vec_mul(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmul<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_mul(a,b); }


template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#ifndef __VSX__  // VSX actually provides a div instruction
  Packet4f t, y_0, y_1;

  // Altivec does not offer a divide instruction, we have to do a reciprocal approximation
  y_0 = vec_re(b);

  // Do one Newton-Raphson iteration to get the needed accuracy
  t   = vec_nmsub(y_0, b, p4f_ONE);
  y_1 = vec_madd(y_0, t, y_0);

  return vec_madd(a, y_1, p4f_MZERO);
#else
  return vec_div(a, b);
#endif
}

template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& /*a*/, const Packet4i& /*b*/)
{ eigen_assert(false && "packet integer division are not supported by AltiVec");
  return pset1<Packet4i>(0);
}

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) { return vec_madd(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return a*b + c; }
template<> EIGEN_STRONG_INLINE Packet8s pmadd(const Packet8s& a, const Packet8s& b, const Packet8s& c) { return vec_madd(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet8us pmadd(const Packet8us& a, const Packet8us& b, const Packet8us& c) { return vec_madd(a,b,c); }

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  #ifdef __VSX__
  // NOTE: about 10% slower than vec_min, but consistent with std::min and SSE regarding NaN
  Packet4f ret;
  __asm__ ("xvcmpgesp %x0,%x1,%x2\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
  #else
  return vec_min(a, b);
  #endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s pmin<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pmin<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet16c pmin<Packet16c>(const Packet16c& a, const Packet16c& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmin<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_min(a, b); }


template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  #ifdef __VSX__
  // NOTE: about 10% slower than vec_max, but consistent with std::max and SSE regarding NaN
  Packet4f ret;
  __asm__ ("xvcmpgtsp %x0,%x2,%x1\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
  #else
  return vec_max(a, b);
  #endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s pmax<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pmax<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet16c pmax<Packet16c>(const Packet16c& a, const Packet16c& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmax<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vec_max(a, b); }

template<> EIGEN_STRONG_INLINE Packet4f pcmp_le(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq(const Packet4f& a, const Packet4f& b) { return reinterpret_cast<Packet4f>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan(const Packet4f& a, const Packet4f& b) {
  Packet4f c = reinterpret_cast<Packet4f>(vec_cmpge(a,b));
  return vec_nor(c,c);
}

template<> EIGEN_STRONG_INLINE Packet4i pcmp_le(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq(const Packet4i& a, const Packet4i& b) { return reinterpret_cast<Packet4i>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_le(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_lt(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_eq(const Packet8s& a, const Packet8s& b) { return reinterpret_cast<Packet8s>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_le(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_lt(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_eq(const Packet8us& a, const Packet8us& b) { return reinterpret_cast<Packet8us>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_le(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_lt(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_eq(const Packet16c& a, const Packet16c& b) { return reinterpret_cast<Packet16c>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_le(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_lt(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_eq(const Packet16uc& a, const Packet16uc& b) { return reinterpret_cast<Packet16uc>(vec_cmpeq(a,b)); }

template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4ui pand<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us pand<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf pand<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return pand<Packet8us>(a, b);
}


template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8s por<Packet8s>(const Packet8s& a, const Packet8s& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8us por<Packet8us>(const Packet8us& a, const Packet8us& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf por<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  return por<Packet8us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet8bf pxor<Packet8bf>(const Packet8bf& a, const Packet8bf& b) { 
  return pxor<Packet8us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_andc(a, b); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_andc(a, b); }

template<> EIGEN_STRONG_INLINE Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b) {
  return vec_sel(b, a, reinterpret_cast<Packet4ui>(mask));
}

template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
    Packet4f t = vec_add(reinterpret_cast<Packet4f>(vec_or(vec_and(reinterpret_cast<Packet4ui>(a), p4ui_SIGN), p4ui_PREV0DOT5)), a);
    Packet4f res;

#ifdef __VSX__
    __asm__("xvrspiz %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (t));
#else
    __asm__("vrfiz %0, %1\n\t"
        : "=v" (res)
        : "v" (t));
#endif

    return res;
}
template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const  Packet4f& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a)
{
    Packet4f res;

    __asm__("xvrspic %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (a));

    return res;
}

template<typename Packet> EIGEN_STRONG_INLINE Packet ploadu_common(const __UNPACK_TYPE__(Packet)* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD
#ifdef _BIG_ENDIAN
  Packet16uc MSQ, LSQ;
  Packet16uc mask;
  MSQ = vec_ld(0, (unsigned char *)from);          // most significant quadword
  LSQ = vec_ld(15, (unsigned char *)from);         // least significant quadword
  mask = vec_lvsl(0, from);                        // create the permute mask
  //TODO: Add static_cast here
  return (Packet) vec_perm(MSQ, LSQ, mask);           // align the data
#else
  EIGEN_DEBUG_UNALIGNED_LOAD
  return vec_xl(0, const_cast<__UNPACK_TYPE__(Packet)*>(from));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{
  return ploadu_common<Packet4f>(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int* from)
{
  return ploadu_common<Packet4i>(from);
}
template<> EIGEN_STRONG_INLINE Packet8s ploadu<Packet8s>(const short int* from)
{
  return ploadu_common<Packet8s>(from);
}
template<> EIGEN_STRONG_INLINE Packet8us ploadu<Packet8us>(const unsigned short int* from)
{
  return ploadu_common<Packet8us>(from);
}
template<> EIGEN_STRONG_INLINE Packet8bf ploadu<Packet8bf>(const bfloat16* from)
{
  return ploadu_common<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}
template<> EIGEN_STRONG_INLINE Packet16c ploadu<Packet16c>(const signed char* from)
{
  return ploadu_common<Packet16c>(from);
}
template<> EIGEN_STRONG_INLINE Packet16uc ploadu<Packet16uc>(const unsigned char* from)
{
  return ploadu_common<Packet16uc>(from);
}

template<typename Packet> EIGEN_STRONG_INLINE Packet ploaddup_common(const __UNPACK_TYPE__(Packet)*   from)
{
  Packet p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet>(from);
  else                                  p = ploadu<Packet>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}
template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*   from)
{
  return ploaddup_common<Packet4f>(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  return ploaddup_common<Packet4i>(from);
}

template<> EIGEN_STRONG_INLINE Packet8s ploaddup<Packet8s>(const short int*     from)
{
  Packet8s p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8s>(from);
  else                                  p = ploadu<Packet8s>(from);
  return vec_perm(p, p, p16uc_DUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8us ploaddup<Packet8us>(const unsigned short int*     from)
{
  Packet8us p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8us>(from);
  else                                  p = ploadu<Packet8us>(from);
  return vec_perm(p, p, p16uc_DUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8s ploadquad<Packet8s>(const short int*     from)
{
  Packet8s p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8s>(from);
  else                                  p = ploadu<Packet8s>(from);
  return vec_perm(p, p, p16uc_QUADRUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8us ploadquad<Packet8us>(const unsigned short int*     from)
{
  Packet8us p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet8us>(from);
  else                                  p = ploadu<Packet8us>(from);
  return vec_perm(p, p, p16uc_QUADRUPLICATE16_HI);
}

template<> EIGEN_STRONG_INLINE Packet8bf ploadquad<Packet8bf>(const bfloat16*     from)
{
  return ploadquad<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template<> EIGEN_STRONG_INLINE Packet16c ploaddup<Packet16c>(const signed char*     from)
{
  Packet16c p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet16c>(from);
  else                                  p = ploadu<Packet16c>(from);
  return vec_perm(p, p, p16uc_DUPLICATE8_HI);
}

template<> EIGEN_STRONG_INLINE Packet16uc ploaddup<Packet16uc>(const unsigned char*     from)
{
  Packet16uc p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet16uc>(from);
  else                                  p = ploadu<Packet16uc>(from);
  return vec_perm(p, p, p16uc_DUPLICATE8_HI);
}

template<typename Packet> EIGEN_STRONG_INLINE void pstoreu_common(__UNPACK_TYPE__(Packet)*  to, const Packet& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE
#ifdef _BIG_ENDIAN
  // Taken from http://developer.apple.com/hardwaredrivers/ve/alignment.html
  // Warning: not thread safe!
  Packet16uc MSQ, LSQ, edges;
  Packet16uc edgeAlign, align;

  MSQ = vec_ld(0, (unsigned char *)to);                     // most significant quadword
  LSQ = vec_ld(15, (unsigned char *)to);                    // least significant quadword
  edgeAlign = vec_lvsl(0, to);                              // permute map to extract edges
  edges=vec_perm(LSQ,MSQ,edgeAlign);                        // extract the edges
  align = vec_lvsr( 0, to );                                // permute map to misalign data
  MSQ = vec_perm(edges,(Packet16uc)from,align);             // misalign the data (MSQ)
  LSQ = vec_perm((Packet16uc)from,edges,align);             // misalign the data (LSQ)
  vec_st( LSQ, 15, (unsigned char *)to );                   // Store the LSQ part first
  vec_st( MSQ, 0, (unsigned char *)to );                   // Store the MSQ part second
#else
  vec_xst(from, 0, to);
#endif
}
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*  to, const Packet4f& from)
{
  pstoreu_common<Packet4f>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*      to, const Packet4i& from)
{
  pstoreu_common<Packet4i>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<short int>(short int*      to, const Packet8s& from)
{
  pstoreu_common<Packet8s>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<unsigned short int>(unsigned short int*      to, const Packet8us& from)
{
  pstoreu_common<Packet8us>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16*      to, const Packet8bf& from)
{
  pstoreu_common<Packet8us>(reinterpret_cast<unsigned short int*>(to), from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<signed char>(signed char*      to, const Packet16c& from)
{
  pstoreu_common<Packet16c>(to, from);
}
template<> EIGEN_STRONG_INLINE void pstoreu<unsigned char>(unsigned char*      to, const Packet16uc& from)
{
  pstoreu_common<Packet16uc>(to, from);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float* addr)    { EIGEN_PPC_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*     addr)    { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { EIGEN_ALIGN16 float x; vec_ste(a, 0, &x); return x; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { EIGEN_ALIGN16 int   x; vec_ste(a, 0, &x); return x; }

template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) pfirst_common(const Packet& a) {
  EIGEN_ALIGN16 __UNPACK_TYPE__(Packet) x;
  vec_ste(a, 0, &x);
  return x;
}

template<> EIGEN_STRONG_INLINE short int pfirst<Packet8s>(const Packet8s& a) {
  return pfirst_common<Packet8s>(a);
}

template<> EIGEN_STRONG_INLINE unsigned short int pfirst<Packet8us>(const Packet8us& a) {
  return pfirst_common<Packet8us>(a);
}

template<> EIGEN_STRONG_INLINE signed char pfirst<Packet16c>(const Packet16c& a)
{
  return pfirst_common<Packet16c>(a);
}

template<> EIGEN_STRONG_INLINE unsigned char pfirst<Packet16uc>(const Packet16uc& a)
{
  return pfirst_common<Packet16uc>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  return reinterpret_cast<Packet4f>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  return reinterpret_cast<Packet4i>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}
template<> EIGEN_STRONG_INLINE Packet8s preverse(const Packet8s& a)
{
  return reinterpret_cast<Packet8s>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE16));
}
template<> EIGEN_STRONG_INLINE Packet8us preverse(const Packet8us& a)
{
  return reinterpret_cast<Packet8us>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE16));
}
template<> EIGEN_STRONG_INLINE Packet16c preverse(const Packet16c& a)
{
  return vec_perm(a, a, p16uc_REVERSE8);
}
template<> EIGEN_STRONG_INLINE Packet16uc preverse(const Packet16uc& a)
{
  return vec_perm(a, a, p16uc_REVERSE8);
}
template<> EIGEN_STRONG_INLINE Packet8bf preverse(const Packet8bf& a)
{
  return preverse<Packet8us>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet8s pabs(const Packet8s& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet8us pabs(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16c pabs(const Packet16c& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet16uc pabs(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8bf  pabs(const Packet8bf& a) {
  _EIGEN_DECLARE_CONST_FAST_Packet8us(abs_mask,0x7FFF);
  return pand<Packet8us>(p8us_abs_mask, a);
}

template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(const Packet4i& a)
{ return vec_sra(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right(const Packet4i& a)
{ return vec_sr(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left(const Packet4i& a)
{ return vec_sl(a,reinterpret_cast<Packet4ui>(pset1<Packet4i>(N))); }
template<int N> EIGEN_STRONG_INLINE Packet4f plogical_shift_left(const Packet4f& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  Packet4ui r = vec_sl(reinterpret_cast<Packet4ui>(a), p4ui_mask);
  return reinterpret_cast<Packet4f>(r);
}

template<int N> EIGEN_STRONG_INLINE Packet4f plogical_shift_right(const Packet4f& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  Packet4ui r = vec_sr(reinterpret_cast<Packet4ui>(a), p4ui_mask);
  return reinterpret_cast<Packet4f>(r);
}

template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_right(const Packet4ui& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  return vec_sr(a, p4ui_mask);
}

template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_left(const Packet4ui& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mask, N);
  return vec_sl(a, p4ui_mask);
}

template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_left(const Packet8us& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet8us(mask, N);
  return vec_sl(a, p8us_mask);
}
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_right(const Packet8us& a)
{
  const _EIGEN_DECLARE_CONST_FAST_Packet8us(mask, N);
  return vec_sr(a, p8us_mask);
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32Even(const Packet8bf& bf){
  return plogical_shift_left<16>(reinterpret_cast<Packet4f>(bf.m_val));
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32Odd(const Packet8bf& bf){
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(high_mask, 0xFFFF0000);
  return pand<Packet4f>(
    reinterpret_cast<Packet4f>(bf.m_val),
    reinterpret_cast<Packet4f>(p4ui_high_mask)
  );
}

// Simple interleaving of bool masks, prevents true values from being
// converted to NaNs.
EIGEN_STRONG_INLINE Packet8bf F32ToBf16Bool(Packet4f even, Packet4f odd) {
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(high_mask, 0xFFFF0000);
  Packet4f bf_odd, bf_even;
  bf_odd = pand(reinterpret_cast<Packet4f>(p4ui_high_mask), odd);
  bf_even = plogical_shift_right<16>(even);
  return reinterpret_cast<Packet8us>(por<Packet4f>(bf_even, bf_odd));
}

EIGEN_STRONG_INLINE Packet8bf F32ToBf16(Packet4f p4f){
  Packet4ui input = reinterpret_cast<Packet4ui>(p4f);
  Packet4ui lsb = plogical_shift_right<16>(input);
  lsb = pand<Packet4ui>(lsb, reinterpret_cast<Packet4ui>(p4i_ONE));

  _EIGEN_DECLARE_CONST_FAST_Packet4ui(BIAS,0x7FFFu);
  Packet4ui rounding_bias = padd<Packet4ui>(lsb, p4ui_BIAS);
  input = padd<Packet4ui>(input, rounding_bias);

  //Test NaN and Subnormal - Begin
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(exp_mask, 0x7F800000);
  Packet4ui exp = pand<Packet4ui>(p4ui_exp_mask, reinterpret_cast<Packet4ui>(p4f));

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(mantissa_mask, 0x7FFFFF);
  Packet4ui mantissa = pand<Packet4ui>(p4ui_mantissa_mask, reinterpret_cast<Packet4ui>(p4f));

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(max_exp, 0x7F800000);
  Packet4bi is_max_exp = vec_cmpeq(exp, p4ui_max_exp);
  Packet4bi is_zero_exp = vec_cmpeq(exp, reinterpret_cast<Packet4ui>(p4i_ZERO));

  Packet4bi is_mant_zero = vec_cmpeq(mantissa, reinterpret_cast<Packet4ui>(p4i_ZERO));
  Packet4ui nan_selector = pandnot<Packet4ui>(
      reinterpret_cast<Packet4ui>(is_max_exp),
      reinterpret_cast<Packet4ui>(is_mant_zero)
  );

  Packet4ui subnormal_selector = pandnot<Packet4ui>(
      reinterpret_cast<Packet4ui>(is_zero_exp),
      reinterpret_cast<Packet4ui>(is_mant_zero)
  );

  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(nan, 0x7FC00000);
  input = vec_sel(input, p4ui_nan, nan_selector);
  input = vec_sel(input, reinterpret_cast<Packet4ui>(p4f), subnormal_selector);
  //Test NaN and Subnormal - End

  input = plogical_shift_right<16>(input);
  return reinterpret_cast<Packet8us>(input);
}

EIGEN_STRONG_INLINE Packet8bf F32ToBf16(Packet4f even, Packet4f odd){
  Packet4f bf_odd, bf_even;
  bf_odd = reinterpret_cast<Packet4f>(F32ToBf16(odd).m_val);
  bf_odd = plogical_shift_left<16>(bf_odd);
  bf_even = reinterpret_cast<Packet4f>(F32ToBf16(even).m_val);
  return reinterpret_cast<Packet8us>(por<Packet4f>(bf_even, bf_odd));
}
#define BF16_TO_F32_UNARY_OP_WRAPPER(OP, A) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f op_even = OP(a_even);\
  Packet4f op_odd = OP(a_odd);\
  return F32ToBf16(op_even, op_odd);\

#define BF16_TO_F32_BINARY_OP_WRAPPER(OP, A, B) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f b_even = Bf16ToF32Even(B);\
  Packet4f b_odd = Bf16ToF32Odd(B);\
  Packet4f op_even = OP(a_even, b_even);\
  Packet4f op_odd = OP(a_odd, b_odd);\
  return F32ToBf16(op_even, op_odd);\

#define BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(OP, A, B) \
  Packet4f a_even = Bf16ToF32Even(A);\
  Packet4f a_odd = Bf16ToF32Odd(A);\
  Packet4f b_even = Bf16ToF32Even(B);\
  Packet4f b_odd = Bf16ToF32Odd(B);\
  Packet4f op_even = OP(a_even, b_even);\
  Packet4f op_odd = OP(a_odd, b_odd);\
  return F32ToBf16Bool(op_even, op_odd);\

template<> EIGEN_STRONG_INLINE Packet8bf padd<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(padd<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmul<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmul<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pdiv<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pdiv<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pnegate<Packet8bf>(const Packet8bf& a) {
  BF16_TO_F32_UNARY_OP_WRAPPER(pnegate<Packet4f>, a);
}

template<> EIGEN_STRONG_INLINE Packet8bf psub<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(psub<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf psqrt<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(vec_sqrt, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf prsqrt<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(prsqrt<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pexp<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pexp_float, a);
}

template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent) {
  return pldexp_generic(a,exponent);
}
template<> EIGEN_STRONG_INLINE Packet8bf pldexp<Packet8bf> (const Packet8bf& a, const Packet8bf& exponent){
  BF16_TO_F32_BINARY_OP_WRAPPER(pldexp<Packet4f>, a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent) {
  return pfrexp_generic(a,exponent);
}
template<> EIGEN_STRONG_INLINE Packet8bf pfrexp<Packet8bf> (const Packet8bf& a, Packet8bf& e){
  Packet4f a_even = Bf16ToF32Even(a);
  Packet4f a_odd = Bf16ToF32Odd(a);
  Packet4f e_even;
  Packet4f e_odd;
  Packet4f op_even = pfrexp<Packet4f>(a_even, e_even);
  Packet4f op_odd = pfrexp<Packet4f>(a_odd, e_odd);
  e = F32ToBf16(e_even, e_odd);
  return F32ToBf16(op_even, op_odd);
}

template<> EIGEN_STRONG_INLINE Packet8bf psin<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(psin_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcos<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pcos_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf plog<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(plog_float, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pfloor<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pfloor<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pceil<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pceil<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pround<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(pround<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf print<Packet8bf> (const Packet8bf& a){
  BF16_TO_F32_UNARY_OP_WRAPPER(print<Packet4f>, a);
}
template<> EIGEN_STRONG_INLINE Packet8bf pmadd(const Packet8bf& a, const Packet8bf& b, const Packet8bf& c) {
  Packet4f a_even = Bf16ToF32Even(a);
  Packet4f a_odd = Bf16ToF32Odd(a);
  Packet4f b_even = Bf16ToF32Even(b);
  Packet4f b_odd = Bf16ToF32Odd(b);
  Packet4f c_even = Bf16ToF32Even(c);
  Packet4f c_odd = Bf16ToF32Odd(c);
  Packet4f pmadd_even = pmadd<Packet4f>(a_even, b_even, c_even);
  Packet4f pmadd_odd = pmadd<Packet4f>(a_odd, b_odd, c_odd);
  return F32ToBf16(pmadd_even, pmadd_odd);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmin<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmin<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pmax<Packet8bf>(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER(pmax<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_lt<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_lt_or_nan(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_lt_or_nan<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_le(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_le<Packet4f>, a, b);
}
template<> EIGEN_STRONG_INLINE Packet8bf pcmp_eq(const Packet8bf& a, const Packet8bf& b) {
  BF16_TO_F32_BINARY_OP_WRAPPER_BOOL(pcmp_eq<Packet4f>, a, b);
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst(const Packet8bf& a) {
  return Eigen::bfloat16_impl::raw_uint16_to_bfloat16((pfirst<Packet8us>(a)));
}

template<> EIGEN_STRONG_INLINE Packet8bf ploaddup<Packet8bf>(const  bfloat16*     from)
{
  return ploaddup<Packet8us>(reinterpret_cast<const unsigned short int*>(from));
}

template<> EIGEN_STRONG_INLINE Packet8bf plset<Packet8bf>(const bfloat16& a) {
  bfloat16 countdown[8] = { bfloat16(0), bfloat16(1), bfloat16(2), bfloat16(3),
                            bfloat16(4), bfloat16(5), bfloat16(6), bfloat16(7) };
  return padd<Packet8bf>(pset1<Packet8bf>(a), pload<Packet8bf>(countdown));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet4f b, sum;
  b   = vec_sld(a, a, 8);
  sum = a + b;
  b   = vec_sld(sum, sum, 4);
  sum += b;
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i sum;
  sum = vec_sums(a, p4i_ZERO);
#ifdef _BIG_ENDIAN
  sum = vec_sld(sum, p4i_ZERO, 12);
#else
  sum = vec_sld(p4i_ZERO, sum, 4);
#endif
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = redux_even + redux_odd;
  return bfloat16(f32_result);
}
template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_size8(const Packet& a)
{
  union{
    Packet v;
    __UNPACK_TYPE__(Packet) n[8];
  } vt;
  vt.v = a;

  EIGEN_ALIGN16 int first_loader[4] = { vt.n[0], vt.n[1], vt.n[2], vt.n[3] };
  EIGEN_ALIGN16 int second_loader[4] = { vt.n[4], vt.n[5], vt.n[6], vt.n[7] };
  Packet4i first_half  = pload<Packet4i>(first_loader);
  Packet4i second_half = pload<Packet4i>(second_loader);

  return static_cast<__UNPACK_TYPE__(Packet)>(predux(first_half) + predux(second_half));
}

template<> EIGEN_STRONG_INLINE short int predux<Packet8s>(const Packet8s& a)
{
  return predux_size8<Packet8s>(a);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux<Packet8us>(const Packet8us& a)
{
  return predux_size8<Packet8us>(a);
}

template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_size16(const Packet& a)
{
  union{
    Packet v;
    __UNPACK_TYPE__(Packet) n[16];
  } vt;
  vt.v = a;

  EIGEN_ALIGN16 int first_loader[4] = { vt.n[0], vt.n[1], vt.n[2], vt.n[3] };
  EIGEN_ALIGN16 int second_loader[4] = { vt.n[4], vt.n[5], vt.n[6], vt.n[7] };
  EIGEN_ALIGN16 int third_loader[4] = { vt.n[8], vt.n[9], vt.n[10], vt.n[11] };
  EIGEN_ALIGN16 int fourth_loader[4] = { vt.n[12], vt.n[13], vt.n[14], vt.n[15] };

  Packet4i first_quarter = pload<Packet4i>(first_loader);
  Packet4i second_quarter = pload<Packet4i>(second_loader);
  Packet4i third_quarter = pload<Packet4i>(third_loader);
  Packet4i fourth_quarter = pload<Packet4i>(fourth_loader);

  return static_cast<__UNPACK_TYPE__(Packet)>(predux(first_quarter) + predux(second_quarter)
		                  + predux(third_quarter) + predux(fourth_quarter));
}

template<> EIGEN_STRONG_INLINE signed char predux<Packet16c>(const Packet16c& a)
{
  return predux_size16<Packet16c>(a);
}

template<> EIGEN_STRONG_INLINE unsigned char predux<Packet16uc>(const Packet16uc& a)
{
  return predux_size16<Packet16uc>(a);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f prod;
  prod = pmul(a, vec_sld(a, a, 8));
  return pfirst(pmul(prod, vec_sld(prod, prod, 4)));
}

template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return aux[0] * aux[1] * aux[2] * aux[3];
}

template<> EIGEN_STRONG_INLINE short int predux_mul<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));

  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_mul<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));

  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_mul<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_mul<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = redux_even * redux_odd;
  return bfloat16(f32_result);
}


template<> EIGEN_STRONG_INLINE signed char predux_mul<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));
  result = vec_mul(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_mul<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_mul(a, vec_sld(a, a, 8));
  quad = vec_mul(pair, vec_sld(pair, pair, 4));
  octo = vec_mul(quad, vec_sld(quad, quad, 2));
  result = vec_mul(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

// min
template<typename Packet> EIGEN_STRONG_INLINE
__UNPACK_TYPE__(Packet) predux_min4(const Packet& a)
{
  Packet b, res;
  b = vec_min(a, vec_sld(a, a, 8));
  res = vec_min(b, vec_sld(b, b, 4));
  return pfirst(res);
}


template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  return predux_min4<Packet4f>(a);
}

template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
  return predux_min4<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_min<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_min<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = (std::min)(redux_even, redux_odd);
  return bfloat16(f32_result);
}

template<> EIGEN_STRONG_INLINE short int predux_min<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;
  
  //pair = { Min(a0,a4), Min(a1,a5), Min(a2,a6), Min(a3,a7) }
  pair = vec_min(a, vec_sld(a, a, 8)); 

  //quad = { Min(a0, a4, a2, a6), Min(a1, a5, a3, a7) }
  quad = vec_min(pair, vec_sld(pair, pair, 4));

  //octo = { Min(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_min<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;
  
  //pair = { Min(a0,a4), Min(a1,a5), Min(a2,a6), Min(a3,a7) }
  pair = vec_min(a, vec_sld(a, a, 8)); 

  //quad = { Min(a0, a4, a2, a6), Min(a1, a5, a3, a7) }
  quad = vec_min(pair, vec_sld(pair, pair, 4));

  //octo = { Min(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE signed char predux_min<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_min(a, vec_sld(a, a, 8));
  quad = vec_min(pair, vec_sld(pair, pair, 4));
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  result = vec_min(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_min<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_min(a, vec_sld(a, a, 8));
  quad = vec_min(pair, vec_sld(pair, pair, 4));
  octo = vec_min(quad, vec_sld(quad, quad, 2));
  result = vec_min(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}
// max
template<typename Packet> EIGEN_STRONG_INLINE __UNPACK_TYPE__(Packet) predux_max4(const Packet& a)
{
  Packet b, res;
  b = vec_max(a, vec_sld(a, a, 8));
  res = vec_max(b, vec_sld(b, b, 4));
  return pfirst(res);
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  return predux_max4<Packet4f>(a);
}

template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
  return predux_max4<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet8bf>(const Packet8bf& a)
{
  float redux_even = predux_max<Packet4f>(Bf16ToF32Even(a));
  float redux_odd  = predux_max<Packet4f>(Bf16ToF32Odd(a));
  float f32_result = (std::max)(redux_even, redux_odd);
  return bfloat16(f32_result);
}

template<> EIGEN_STRONG_INLINE short int predux_max<Packet8s>(const Packet8s& a)
{
  Packet8s pair, quad, octo;
  
  //pair = { Max(a0,a4), Max(a1,a5), Max(a2,a6), Max(a3,a7) }
  pair = vec_max(a, vec_sld(a, a, 8)); 

  //quad = { Max(a0, a4, a2, a6), Max(a1, a5, a3, a7) }
  quad = vec_max(pair, vec_sld(pair, pair, 4));

  //octo = { Max(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE unsigned short int predux_max<Packet8us>(const Packet8us& a)
{
  Packet8us pair, quad, octo;
  
  //pair = { Max(a0,a4), Max(a1,a5), Max(a2,a6), Max(a3,a7) }
  pair = vec_max(a, vec_sld(a, a, 8)); 

  //quad = { Max(a0, a4, a2, a6), Max(a1, a5, a3, a7) }
  quad = vec_max(pair, vec_sld(pair, pair, 4));

  //octo = { Max(a0, a4, a2, a6, a1, a5, a3, a7) }
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  return pfirst(octo);
}

template<> EIGEN_STRONG_INLINE signed char predux_max<Packet16c>(const Packet16c& a)
{
  Packet16c pair, quad, octo, result;

  pair = vec_max(a, vec_sld(a, a, 8));
  quad = vec_max(pair, vec_sld(pair, pair, 4));
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  result = vec_max(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE unsigned char predux_max<Packet16uc>(const Packet16uc& a)
{
  Packet16uc pair, quad, octo, result;

  pair = vec_max(a, vec_sld(a, a, 8));
  quad = vec_max(pair, vec_sld(pair, pair, 4));
  octo = vec_max(quad, vec_sld(quad, quad, 2));
  result = vec_max(octo, vec_sld(octo, octo, 1));

  return pfirst(result);
}

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  return vec_any_ne(x, pzero(x));
}

template <typename T> EIGEN_DEVICE_FUNC inline void
ptranpose_common(PacketBlock<T,4>& kernel){
  T t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  ptranpose_common<Packet4f>(kernel);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  ptranpose_common<Packet4i>(kernel);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8s,4>& kernel) {
  Packet8s t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8us,4>& kernel) {
  Packet8us t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}


EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8bf,4>& kernel) {
  Packet8us t0, t1, t2, t3;

  t0 = vec_mergeh(kernel.packet[0].m_val, kernel.packet[2].m_val);
  t1 = vec_mergel(kernel.packet[0].m_val, kernel.packet[2].m_val);
  t2 = vec_mergeh(kernel.packet[1].m_val, kernel.packet[3].m_val);
  t3 = vec_mergel(kernel.packet[1].m_val, kernel.packet[3].m_val);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16c,4>& kernel) {
  Packet16c t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}


EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16uc,4>& kernel) {
  Packet16uc t0, t1, t2, t3;
  t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8s,8>& kernel) {
  Packet8s v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0], kernel.packet[4]);
  v[1] = vec_mergel(kernel.packet[0], kernel.packet[4]);
  v[2] = vec_mergeh(kernel.packet[1], kernel.packet[5]);
  v[3] = vec_mergel(kernel.packet[1], kernel.packet[5]);
  v[4] = vec_mergeh(kernel.packet[2], kernel.packet[6]);
  v[5] = vec_mergel(kernel.packet[2], kernel.packet[6]);
  v[6] = vec_mergeh(kernel.packet[3], kernel.packet[7]);
  v[7] = vec_mergel(kernel.packet[3], kernel.packet[7]);
  sum[0] = vec_mergeh(v[0], v[4]);
  sum[1] = vec_mergel(v[0], v[4]);
  sum[2] = vec_mergeh(v[1], v[5]);
  sum[3] = vec_mergel(v[1], v[5]);
  sum[4] = vec_mergeh(v[2], v[6]);
  sum[5] = vec_mergel(v[2], v[6]);
  sum[6] = vec_mergeh(v[3], v[7]);
  sum[7] = vec_mergel(v[3], v[7]);

  kernel.packet[0] = vec_mergeh(sum[0], sum[4]);
  kernel.packet[1] = vec_mergel(sum[0], sum[4]);
  kernel.packet[2] = vec_mergeh(sum[1], sum[5]);
  kernel.packet[3] = vec_mergel(sum[1], sum[5]);
  kernel.packet[4] = vec_mergeh(sum[2], sum[6]);
  kernel.packet[5] = vec_mergel(sum[2], sum[6]);
  kernel.packet[6] = vec_mergeh(sum[3], sum[7]);
  kernel.packet[7] = vec_mergel(sum[3], sum[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8us,8>& kernel) {
  Packet8us v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0], kernel.packet[4]);
  v[1] = vec_mergel(kernel.packet[0], kernel.packet[4]);
  v[2] = vec_mergeh(kernel.packet[1], kernel.packet[5]);
  v[3] = vec_mergel(kernel.packet[1], kernel.packet[5]);
  v[4] = vec_mergeh(kernel.packet[2], kernel.packet[6]);
  v[5] = vec_mergel(kernel.packet[2], kernel.packet[6]);
  v[6] = vec_mergeh(kernel.packet[3], kernel.packet[7]);
  v[7] = vec_mergel(kernel.packet[3], kernel.packet[7]);
  sum[0] = vec_mergeh(v[0], v[4]);
  sum[1] = vec_mergel(v[0], v[4]);
  sum[2] = vec_mergeh(v[1], v[5]);
  sum[3] = vec_mergel(v[1], v[5]);
  sum[4] = vec_mergeh(v[2], v[6]);
  sum[5] = vec_mergel(v[2], v[6]);
  sum[6] = vec_mergeh(v[3], v[7]);
  sum[7] = vec_mergel(v[3], v[7]);

  kernel.packet[0] = vec_mergeh(sum[0], sum[4]);
  kernel.packet[1] = vec_mergel(sum[0], sum[4]);
  kernel.packet[2] = vec_mergeh(sum[1], sum[5]);
  kernel.packet[3] = vec_mergel(sum[1], sum[5]);
  kernel.packet[4] = vec_mergeh(sum[2], sum[6]);
  kernel.packet[5] = vec_mergel(sum[2], sum[6]);
  kernel.packet[6] = vec_mergeh(sum[3], sum[7]);
  kernel.packet[7] = vec_mergel(sum[3], sum[7]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet8bf,8>& kernel) {
  Packet8bf v[8], sum[8];

  v[0] = vec_mergeh(kernel.packet[0].m_val, kernel.packet[4].m_val);
  v[1] = vec_mergel(kernel.packet[0].m_val, kernel.packet[4].m_val);
  v[2] = vec_mergeh(kernel.packet[1].m_val, kernel.packet[5].m_val);
  v[3] = vec_mergel(kernel.packet[1].m_val, kernel.packet[5].m_val);
  v[4] = vec_mergeh(kernel.packet[2].m_val, kernel.packet[6].m_val);
  v[5] = vec_mergel(kernel.packet[2].m_val, kernel.packet[6].m_val);
  v[6] = vec_mergeh(kernel.packet[3].m_val, kernel.packet[7].m_val);
  v[7] = vec_mergel(kernel.packet[3].m_val, kernel.packet[7].m_val);
  sum[0] = vec_mergeh(v[0].m_val, v[4].m_val);
  sum[1] = vec_mergel(v[0].m_val, v[4].m_val);
  sum[2] = vec_mergeh(v[1].m_val, v[5].m_val);
  sum[3] = vec_mergel(v[1].m_val, v[5].m_val);
  sum[4] = vec_mergeh(v[2].m_val, v[6].m_val);
  sum[5] = vec_mergel(v[2].m_val, v[6].m_val);
  sum[6] = vec_mergeh(v[3].m_val, v[7].m_val);
  sum[7] = vec_mergel(v[3].m_val, v[7].m_val);

  kernel.packet[0] = vec_mergeh(sum[0].m_val, sum[4].m_val);
  kernel.packet[1] = vec_mergel(sum[0].m_val, sum[4].m_val);
  kernel.packet[2] = vec_mergeh(sum[1].m_val, sum[5].m_val);
  kernel.packet[3] = vec_mergel(sum[1].m_val, sum[5].m_val);
  kernel.packet[4] = vec_mergeh(sum[2].m_val, sum[6].m_val);
  kernel.packet[5] = vec_mergel(sum[2].m_val, sum[6].m_val);
  kernel.packet[6] = vec_mergeh(sum[3].m_val, sum[7].m_val);
  kernel.packet[7] = vec_mergel(sum[3].m_val, sum[7].m_val);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16c,16>& kernel) {
  Packet16c step1[16], step2[16], step3[16];

  step1[0] = vec_mergeh(kernel.packet[0], kernel.packet[8]);
  step1[1] = vec_mergel(kernel.packet[0], kernel.packet[8]);
  step1[2] = vec_mergeh(kernel.packet[1], kernel.packet[9]);
  step1[3] = vec_mergel(kernel.packet[1], kernel.packet[9]);
  step1[4] = vec_mergeh(kernel.packet[2], kernel.packet[10]);
  step1[5] = vec_mergel(kernel.packet[2], kernel.packet[10]);
  step1[6] = vec_mergeh(kernel.packet[3], kernel.packet[11]);
  step1[7] = vec_mergel(kernel.packet[3], kernel.packet[11]);
  step1[8] = vec_mergeh(kernel.packet[4], kernel.packet[12]);
  step1[9] = vec_mergel(kernel.packet[4], kernel.packet[12]);
  step1[10] = vec_mergeh(kernel.packet[5], kernel.packet[13]);
  step1[11] = vec_mergel(kernel.packet[5], kernel.packet[13]);
  step1[12] = vec_mergeh(kernel.packet[6], kernel.packet[14]);
  step1[13] = vec_mergel(kernel.packet[6], kernel.packet[14]);
  step1[14] = vec_mergeh(kernel.packet[7], kernel.packet[15]);
  step1[15] = vec_mergel(kernel.packet[7], kernel.packet[15]);

  step2[0]  = vec_mergeh(step1[0], step1[8]);
  step2[1]  = vec_mergel(step1[0], step1[8]);
  step2[2]  = vec_mergeh(step1[1], step1[9]);
  step2[3]  = vec_mergel(step1[1], step1[9]);
  step2[4]  = vec_mergeh(step1[2], step1[10]);
  step2[5]  = vec_mergel(step1[2], step1[10]);
  step2[6]  = vec_mergeh(step1[3], step1[11]);
  step2[7]  = vec_mergel(step1[3], step1[11]);
  step2[8]  = vec_mergeh(step1[4], step1[12]);
  step2[9]  = vec_mergel(step1[4], step1[12]);
  step2[10] = vec_mergeh(step1[5], step1[13]);
  step2[11] = vec_mergel(step1[5], step1[13]);
  step2[12] = vec_mergeh(step1[6], step1[14]);
  step2[13] = vec_mergel(step1[6], step1[14]);
  step2[14] = vec_mergeh(step1[7], step1[15]);
  step2[15] = vec_mergel(step1[7], step1[15]);

  step3[0]  = vec_mergeh(step2[0], step2[8]);
  step3[1]  = vec_mergel(step2[0], step2[8]);
  step3[2]  = vec_mergeh(step2[1], step2[9]);
  step3[3]  = vec_mergel(step2[1], step2[9]);
  step3[4]  = vec_mergeh(step2[2], step2[10]);
  step3[5]  = vec_mergel(step2[2], step2[10]);
  step3[6]  = vec_mergeh(step2[3], step2[11]);
  step3[7]  = vec_mergel(step2[3], step2[11]);
  step3[8]  = vec_mergeh(step2[4], step2[12]);
  step3[9]  = vec_mergel(step2[4], step2[12]);
  step3[10] = vec_mergeh(step2[5], step2[13]);
  step3[11] = vec_mergel(step2[5], step2[13]);
  step3[12] = vec_mergeh(step2[6], step2[14]);
  step3[13] = vec_mergel(step2[6], step2[14]);
  step3[14] = vec_mergeh(step2[7], step2[15]);
  step3[15] = vec_mergel(step2[7], step2[15]);

  kernel.packet[0]  = vec_mergeh(step3[0], step3[8]);
  kernel.packet[1]  = vec_mergel(step3[0], step3[8]);
  kernel.packet[2]  = vec_mergeh(step3[1], step3[9]);
  kernel.packet[3]  = vec_mergel(step3[1], step3[9]);
  kernel.packet[4]  = vec_mergeh(step3[2], step3[10]);
  kernel.packet[5]  = vec_mergel(step3[2], step3[10]);
  kernel.packet[6]  = vec_mergeh(step3[3], step3[11]);
  kernel.packet[7]  = vec_mergel(step3[3], step3[11]);
  kernel.packet[8]  = vec_mergeh(step3[4], step3[12]);
  kernel.packet[9]  = vec_mergel(step3[4], step3[12]);
  kernel.packet[10] = vec_mergeh(step3[5], step3[13]);
  kernel.packet[11] = vec_mergel(step3[5], step3[13]);
  kernel.packet[12] = vec_mergeh(step3[6], step3[14]);
  kernel.packet[13] = vec_mergel(step3[6], step3[14]);
  kernel.packet[14] = vec_mergeh(step3[7], step3[15]);
  kernel.packet[15] = vec_mergel(step3[7], step3[15]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16uc,16>& kernel) {
  Packet16uc step1[16], step2[16], step3[16];

  step1[0] = vec_mergeh(kernel.packet[0], kernel.packet[8]);
  step1[1] = vec_mergel(kernel.packet[0], kernel.packet[8]);
  step1[2] = vec_mergeh(kernel.packet[1], kernel.packet[9]);
  step1[3] = vec_mergel(kernel.packet[1], kernel.packet[9]);
  step1[4] = vec_mergeh(kernel.packet[2], kernel.packet[10]);
  step1[5] = vec_mergel(kernel.packet[2], kernel.packet[10]);
  step1[6] = vec_mergeh(kernel.packet[3], kernel.packet[11]);
  step1[7] = vec_mergel(kernel.packet[3], kernel.packet[11]);
  step1[8] = vec_mergeh(kernel.packet[4], kernel.packet[12]);
  step1[9] = vec_mergel(kernel.packet[4], kernel.packet[12]);
  step1[10] = vec_mergeh(kernel.packet[5], kernel.packet[13]);
  step1[11] = vec_mergel(kernel.packet[5], kernel.packet[13]);
  step1[12] = vec_mergeh(kernel.packet[6], kernel.packet[14]);
  step1[13] = vec_mergel(kernel.packet[6], kernel.packet[14]);
  step1[14] = vec_mergeh(kernel.packet[7], kernel.packet[15]);
  step1[15] = vec_mergel(kernel.packet[7], kernel.packet[15]);

  step2[0]  = vec_mergeh(step1[0], step1[8]);
  step2[1]  = vec_mergel(step1[0], step1[8]);
  step2[2]  = vec_mergeh(step1[1], step1[9]);
  step2[3]  = vec_mergel(step1[1], step1[9]);
  step2[4]  = vec_mergeh(step1[2], step1[10]);
  step2[5]  = vec_mergel(step1[2], step1[10]);
  step2[6]  = vec_mergeh(step1[3], step1[11]);
  step2[7]  = vec_mergel(step1[3], step1[11]);
  step2[8]  = vec_mergeh(step1[4], step1[12]);
  step2[9]  = vec_mergel(step1[4], step1[12]);
  step2[10] = vec_mergeh(step1[5], step1[13]);
  step2[11] = vec_mergel(step1[5], step1[13]);
  step2[12] = vec_mergeh(step1[6], step1[14]);
  step2[13] = vec_mergel(step1[6], step1[14]);
  step2[14] = vec_mergeh(step1[7], step1[15]);
  step2[15] = vec_mergel(step1[7], step1[15]);

  step3[0]  = vec_mergeh(step2[0], step2[8]);
  step3[1]  = vec_mergel(step2[0], step2[8]);
  step3[2]  = vec_mergeh(step2[1], step2[9]);
  step3[3]  = vec_mergel(step2[1], step2[9]);
  step3[4]  = vec_mergeh(step2[2], step2[10]);
  step3[5]  = vec_mergel(step2[2], step2[10]);
  step3[6]  = vec_mergeh(step2[3], step2[11]);
  step3[7]  = vec_mergel(step2[3], step2[11]);
  step3[8]  = vec_mergeh(step2[4], step2[12]);
  step3[9]  = vec_mergel(step2[4], step2[12]);
  step3[10] = vec_mergeh(step2[5], step2[13]);
  step3[11] = vec_mergel(step2[5], step2[13]);
  step3[12] = vec_mergeh(step2[6], step2[14]);
  step3[13] = vec_mergel(step2[6], step2[14]);
  step3[14] = vec_mergeh(step2[7], step2[15]);
  step3[15] = vec_mergel(step2[7], step2[15]);

  kernel.packet[0]  = vec_mergeh(step3[0], step3[8]);
  kernel.packet[1]  = vec_mergel(step3[0], step3[8]);
  kernel.packet[2]  = vec_mergeh(step3[1], step3[9]);
  kernel.packet[3]  = vec_mergel(step3[1], step3[9]);
  kernel.packet[4]  = vec_mergeh(step3[2], step3[10]);
  kernel.packet[5]  = vec_mergel(step3[2], step3[10]);
  kernel.packet[6]  = vec_mergeh(step3[3], step3[11]);
  kernel.packet[7]  = vec_mergel(step3[3], step3[11]);
  kernel.packet[8]  = vec_mergeh(step3[4], step3[12]);
  kernel.packet[9]  = vec_mergel(step3[4], step3[12]);
  kernel.packet[10] = vec_mergeh(step3[5], step3[13]);
  kernel.packet[11] = vec_mergel(step3[5], step3[13]);
  kernel.packet[12] = vec_mergeh(step3[6], step3[14]);
  kernel.packet[13] = vec_mergel(step3[6], step3[14]);
  kernel.packet[14] = vec_mergeh(step3[7], step3[15]);
  kernel.packet[15] = vec_mergel(step3[7], step3[15]);
}

template<typename Packet> EIGEN_STRONG_INLINE
Packet pblend4(const Selector<4>& ifPacket, const Packet& thenPacket, const Packet& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = reinterpret_cast<Packet4ui>(vec_cmpeq(reinterpret_cast<Packet4ui>(select), reinterpret_cast<Packet4ui>(p4i_ONE)));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  return pblend4<Packet4i>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  return pblend4<Packet4f>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet8s pblend(const Selector<8>& ifPacket, const Packet8s& thenPacket, const Packet8s& elsePacket) {
  Packet8us select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7] };
  Packet8us mask = reinterpret_cast<Packet8us>(vec_cmpeq(select, p8us_ONE));
  Packet8s result = vec_sel(elsePacket, thenPacket, mask);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet8us pblend(const Selector<8>& ifPacket, const Packet8us& thenPacket, const Packet8us& elsePacket) {
  Packet8us select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7] };
  Packet8us mask = reinterpret_cast<Packet8us>(vec_cmpeq(reinterpret_cast<Packet8us>(select), p8us_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet8bf pblend(const Selector<8>& ifPacket, const Packet8bf& thenPacket, const Packet8bf& elsePacket) {
  return pblend<Packet8us>(ifPacket, thenPacket, elsePacket);
}

template<> EIGEN_STRONG_INLINE Packet16c pblend(const Selector<16>& ifPacket, const Packet16c& thenPacket, const Packet16c& elsePacket) {
  Packet16uc select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7],
                       ifPacket.select[8], ifPacket.select[9], ifPacket.select[10], ifPacket.select[11],
                       ifPacket.select[12], ifPacket.select[13], ifPacket.select[14], ifPacket.select[15] };

  Packet16uc mask = reinterpret_cast<Packet16uc>(vec_cmpeq(reinterpret_cast<Packet16uc>(select), p16uc_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template<> EIGEN_STRONG_INLINE Packet16uc pblend(const Selector<16>& ifPacket, const Packet16uc& thenPacket, const Packet16uc& elsePacket) {
  Packet16uc select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3],
                       ifPacket.select[4], ifPacket.select[5], ifPacket.select[6], ifPacket.select[7],
                       ifPacket.select[8], ifPacket.select[9], ifPacket.select[10], ifPacket.select[11],
                       ifPacket.select[12], ifPacket.select[13], ifPacket.select[14], ifPacket.select[15] };

  Packet16uc mask = reinterpret_cast<Packet16uc>(vec_cmpeq(reinterpret_cast<Packet16uc>(select), p16uc_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<bfloat16, unsigned short int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<unsigned short int, bfloat16> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return vec_cts(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4ui pcast<Packet4f, Packet4ui>(const Packet4f& a) {
  return vec_ctu(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return vec_ctf(a,0);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4ui, Packet4f>(const Packet4ui& a) {
  return vec_ctf(a,0);
}

template<> EIGEN_STRONG_INLINE Packet8us pcast<Packet8bf, Packet8us>(const Packet8bf& a) {
  Packet4f float_even = Bf16ToF32Even(a);
  Packet4f float_odd = Bf16ToF32Odd(a);
  Packet4ui int_even = pcast<Packet4f, Packet4ui>(float_even);
  Packet4ui int_odd = pcast<Packet4f, Packet4ui>(float_odd);
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(low_mask, 0x0000FFFF);
  Packet4ui low_even = pand<Packet4ui>(int_even, p4ui_low_mask);
  Packet4ui low_odd = pand<Packet4ui>(int_odd, p4ui_low_mask);

  //Check values that are bigger than USHRT_MAX (0xFFFF)
  Packet4bi overflow_selector;
  if(vec_any_gt(int_even, p4ui_low_mask)){
    overflow_selector = vec_cmpgt(int_even, p4ui_low_mask);
    low_even = vec_sel(low_even, p4ui_low_mask, overflow_selector);
  }
  if(vec_any_gt(int_odd, p4ui_low_mask)){
    overflow_selector = vec_cmpgt(int_odd, p4ui_low_mask);
    low_odd = vec_sel(low_even, p4ui_low_mask, overflow_selector);
  }

  low_odd = plogical_shift_left<16>(low_odd);

  Packet4ui int_final = por<Packet4ui>(low_even, low_odd);
  return reinterpret_cast<Packet8us>(int_final);
}

template<> EIGEN_STRONG_INLINE Packet8bf pcast<Packet8us, Packet8bf>(const Packet8us& a) {
  //short -> int -> float -> bfloat16
  const _EIGEN_DECLARE_CONST_FAST_Packet4ui(low_mask, 0x0000FFFF);
  Packet4ui int_cast = reinterpret_cast<Packet4ui>(a);
  Packet4ui int_even = pand<Packet4ui>(int_cast, p4ui_low_mask);
  Packet4ui int_odd = plogical_shift_right<16>(int_cast);
  Packet4f float_even = pcast<Packet4ui, Packet4f>(int_even);
  Packet4f float_odd = pcast<Packet4ui, Packet4f>(int_odd);
  return F32ToBf16(float_even, float_odd);
}


template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet4f>(const Packet4f& a) {
  return reinterpret_cast<Packet4i>(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f,Packet4i>(const Packet4i& a) {
  return reinterpret_cast<Packet4f>(a);
}



//---------- double ----------
#ifdef __VSX__
typedef __vector double              Packet2d;
typedef __vector unsigned long long  Packet2ul;
typedef __vector long long           Packet2l;
#if EIGEN_COMP_CLANG
typedef Packet2ul                    Packet2bl;
#else
typedef __vector __bool long         Packet2bl;
#endif

static Packet2l  p2l_ONE  = { 1, 1 };
static Packet2l  p2l_ZERO = reinterpret_cast<Packet2l>(p4i_ZERO);
static Packet2ul p2ul_SIGN = { 0x8000000000000000ull, 0x8000000000000000ull };
static Packet2ul p2ul_PREV0DOT5 = { 0x3FDFFFFFFFFFFFFFull, 0x3FDFFFFFFFFFFFFFull };
static Packet2d  p2d_ONE  = { 1.0, 1.0 };
static Packet2d  p2d_ZERO = reinterpret_cast<Packet2d>(p4f_ZERO);
static Packet2d  p2d_MZERO = { numext::bit_cast<double>(0x8000000000000000ull),
                               numext::bit_cast<double>(0x8000000000000000ull) };

#ifdef _BIG_ENDIAN
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(p2d_ZERO), reinterpret_cast<Packet4f>(p2d_ONE), 8));
#else
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(p2d_ONE), reinterpret_cast<Packet4f>(p2d_ZERO), 8));
#endif

template<int index> Packet2d vec_splat_dbl(Packet2d& a)
{
  return vec_splat(a, index);
}

template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 1,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasMin  = 1,
    HasMax  = 1,
    HasAbs  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 0,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet2d> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2d half; };

inline std::ostream & operator <<(std::ostream & s, const Packet2l & v)
{
  union {
    Packet2l   v;
    int64_t n[2];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2d & v)
{
  union {
    Packet2d   v;
    double n[2];
  } vt;
  vt.v = v;
  s << vt.n[0] << ", " << vt.n[1];
  return s;
}

// Need to define them first or we get specialization after instantiation errors
template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD
  return vec_xl(0, const_cast<double *>(from)); // cast needed by Clang
}

template<> EIGEN_STRONG_INLINE void pstore<double>(double*   to, const Packet2d& from)
{
  EIGEN_DEBUG_ALIGNED_STORE
  vec_xst(from, 0, to);
}

template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double&  from) {
  Packet2d v = {from, from};
  return v;
}

template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(unsigned long from) {
  Packet2l v = {static_cast<long long>(from), static_cast<long long>(from)};
  return reinterpret_cast<Packet2d>(v);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  //This way is faster than vec_splat (at least for doubles in Power 9)
  a0 = pset1<Packet2d>(a[0]);
  a1 = pset1<Packet2d>(a[1]);
  a2 = pset1<Packet2d>(a[2]);
  a3 = pset1<Packet2d>(a[3]);
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  EIGEN_ALIGN16 double af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
 return pload<Packet2d>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  EIGEN_ALIGN16 double af[2];
  pstore<double>(af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return pset1<Packet2d>(a) + p2d_COUNTDOWN; }

template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return a + b; }

template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return a - b; }

template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return p2d_ZERO - a; }

template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_madd(a,b,p2d_MZERO); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_div(a,b); }

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return vec_madd(a, b, c); }

template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b)
{
  // NOTE: about 10% slower than vec_min, but consistent with std::min and SSE regarding NaN
  Packet2d ret;
  __asm__ ("xvcmpgedp %x0,%x1,%x2\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
 }

template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b)
{
  // NOTE: about 10% slower than vec_max, but consistent with std::max and SSE regarding NaN
  Packet2d ret;
  __asm__ ("xvcmpgtdp %x0,%x2,%x1\n\txxsel %x0,%x1,%x2,%x0" : "=&wa" (ret) : "wa" (a), "wa" (b));
  return ret;
}

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmple(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmplt(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b) { return reinterpret_cast<Packet2d>(vec_cmpeq(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b) {
  Packet2d c = reinterpret_cast<Packet2d>(vec_cmpge(a,b));
  return vec_nor(c,c);
}

template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_or(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_xor(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, vec_nor(b, b)); }

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a)
{
    Packet2d t = vec_add(reinterpret_cast<Packet2d>(vec_or(vec_and(reinterpret_cast<Packet2ul>(a), p2ul_SIGN), p2ul_PREV0DOT5)), a);
    Packet2d res;

    __asm__("xvrdpiz %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (t));

    return res;
}
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const  Packet2d& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a)
{
    Packet2d res;

    __asm__("xvrdpic %x0, %x1\n\t"
        : "=&wa" (res)
        : "wa" (a));

    return res;
}

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return vec_xl(0, const_cast<double*>(from));
}

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*   from)
{
  Packet2d p;
  if((std::ptrdiff_t(from) % 16) == 0)  p = pload<Packet2d>(from);
  else                                  p = ploadu<Packet2d>(from);
  return vec_splat_dbl<0>(p);
}

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double*  to, const Packet2d& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE
  vec_xst(from, 0, to);
}

template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_PPC_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE double  pfirst<Packet2d>(const Packet2d& a) { EIGEN_ALIGN16 double x[2]; pstore<double>(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{
  return reinterpret_cast<Packet2d>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE64));
}
template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) { return vec_abs(a); }

// VSX support varies between different compilers and even different
// versions of the same compiler.  For gcc version >= 4.9.3, we can use
// vec_cts to efficiently convert Packet2d to Packet2l.  Otherwise, use
// a slow version that works with older compilers. 
// Update: apparently vec_cts/vec_ctf intrinsics for 64-bit doubles
// are buggy, https://gcc.gnu.org/bugzilla/show_bug.cgi?id=70963
template<>
inline Packet2l pcast<Packet2d, Packet2l>(const Packet2d& x) {
#if EIGEN_GNUC_AT_LEAST(5, 4) || \
    (EIGEN_GNUC_AT(6, 1) && __GNUC_PATCHLEVEL__ >= 1)
  return vec_cts(x, 0);    // TODO: check clang version.
#else
  double tmp[2];
  memcpy(tmp, &x, sizeof(tmp));
  Packet2l l = { static_cast<long long>(tmp[0]),
                 static_cast<long long>(tmp[1]) };
  return l;
#endif
}

template<>
inline Packet2d pcast<Packet2l, Packet2d>(const Packet2l& x) {
  unsigned long long tmp[2];
  memcpy(tmp, &x, sizeof(tmp));
  Packet2d d = { static_cast<double>(tmp[0]),
                 static_cast<double>(tmp[1]) };
  return d;
}


// Packet2l shifts.
// For POWER8 we simply use vec_sr/l. 
//
// Things are more complicated for POWER7. There is actually a
// vec_xxsxdi intrinsic but it is not supported by some gcc versions.
// So we need to shift by N % 32 and rearrage bytes.
#ifdef __POWER8_VECTOR__

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_left(const Packet2l& a) {
  const Packet2ul shift = { N, N };
  return vec_sl(a, shift); 
}

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_right(const Packet2l& a) {
  const Packet2ul shift = { N, N };
  return vec_sr(a, shift); 
}

#else

// Shifts [A, B, C, D] to [B, 0, D, 0].
// Used to implement left shifts for Packet2l.
EIGEN_ALWAYS_INLINE Packet4i shift_even_left(const Packet4i& a) {
  static const Packet16uc perm = {
      0x14, 0x15, 0x16, 0x17, 0x00, 0x01, 0x02, 0x03, 
      0x1c, 0x1d, 0x1e, 0x1f, 0x08, 0x09, 0x0a, 0x0b };
  #ifdef  _BIG_ENDIAN
    return vec_perm(p4i_ZERO, a, perm);
  #else
    return vec_perm(a, p4i_ZERO, perm);
  #endif
}

// Shifts [A, B, C, D] to [0, A, 0, C].
// Used to implement right shifts for Packet2l.
EIGEN_ALWAYS_INLINE Packet4i shift_odd_right(const Packet4i& a) {
  static const Packet16uc perm = {
      0x04, 0x05, 0x06, 0x07, 0x10, 0x11, 0x12, 0x13, 
      0x0c, 0x0d, 0x0e, 0x0f, 0x18, 0x19, 0x1a, 0x1b };
  #ifdef  _BIG_ENDIAN
    return vec_perm(p4i_ZERO, a, perm);
  #else
    return vec_perm(a, p4i_ZERO, perm);
  #endif
}

template<int N, typename EnableIf = void>
struct plogical_shift_left_impl;

template<int N>
struct plogical_shift_left_impl<N, typename enable_if<(N < 32) && (N >= 0)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned n = static_cast<unsigned>(N);
    const Packet4ui shift = {n, n, n, n};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    static const unsigned m = static_cast<unsigned>(32 - N);
    const Packet4ui shift_right = {m, m, m, m};
    const Packet4i out_hi = vec_sl(ai, shift);
    const Packet4i out_lo = shift_even_left(vec_sr(ai, shift_right));
    return reinterpret_cast<Packet2l>(por<Packet4i>(out_hi, out_lo));
  }
};

template<int N>
struct plogical_shift_left_impl<N, typename enable_if<(N >= 32)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned m = static_cast<unsigned>(N - 32);
    const Packet4ui shift = {m, m, m, m};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    return reinterpret_cast<Packet2l>(shift_even_left(vec_sl(ai, shift)));
  }
};

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_left(const Packet2l& a) {
  return plogical_shift_left_impl<N>::run(a); 
}

template<int N, typename EnableIf = void>
struct plogical_shift_right_impl;

template<int N>
struct plogical_shift_right_impl<N, typename enable_if<(N < 32) && (N >= 0)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned n = static_cast<unsigned>(N);
    const Packet4ui shift = {n, n, n, n};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    static const unsigned m = static_cast<unsigned>(32 - N);
    const Packet4ui shift_left = {m, m, m, m};
    const Packet4i out_lo = vec_sr(ai, shift);
    const Packet4i out_hi = shift_odd_right(vec_sl(ai, shift_left));
    return reinterpret_cast<Packet2l>(por<Packet4i>(out_hi, out_lo));
  }
};

template<int N>
struct plogical_shift_right_impl<N, typename enable_if<(N >= 32)>::type> {
  static EIGEN_STRONG_INLINE Packet2l run(const Packet2l& a) {
    static const unsigned m = static_cast<unsigned>(N - 32);
    const Packet4ui shift = {m, m, m, m};
    const Packet4i ai = reinterpret_cast<Packet4i>(a);
    return reinterpret_cast<Packet2l>(shift_odd_right(vec_sr(ai, shift)));
  }
};

template<int N>
EIGEN_STRONG_INLINE Packet2l plogical_shift_right(const Packet2l& a) {
  return plogical_shift_right_impl<N>::run(a); 
}
#endif

template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet2d max_exponent = pset1<Packet2d>(2099.0);
  const Packet2l e = pcast<Packet2d, Packet2l>(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));

  // Split 2^e into four factors and multiply:
  const Packet2l  bias = { 1023, 1023 };
  Packet2l b = plogical_shift_right<2>(e);  // floor(e/4)
  Packet2d c = reinterpret_cast<Packet2d>(plogical_shift_left<52>(b + bias));
  Packet2d out = pmul(pmul(pmul(a, c), c), c); // a * 2^(3b)
  b = psub(psub(psub(e, b), b), b);  // e - 3b
  c = reinterpret_cast<Packet2d>(plogical_shift_left<52>(b + bias)); // 2^(e - 3b)
  out = pmul(out, c); // a * 2^e
  return out;
}


// Extract exponent without existence of Packet2l.
template<>
EIGEN_STRONG_INLINE  
Packet2d pfrexp_generic_get_biased_exponent(const Packet2d& a) {
  return pcast<Packet2l, Packet2d>(plogical_shift_right<52>(reinterpret_cast<Packet2l>(pabs(a))));
}

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d> (const Packet2d& a, Packet2d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  Packet2d b, sum;
  b   = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4f>(a), reinterpret_cast<Packet4f>(a), 8));
  sum = a + b;
  return pfirst<Packet2d>(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst(pmul(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

// min
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst(pmin(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst(pmax(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4ui>(a), reinterpret_cast<Packet4ui>(a), 8))));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  Packet2d t0, t1;
  t0 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_HI);
  t1 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_LO);
  kernel.packet[0] = t0;
  kernel.packet[1] = t1;
}

template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  Packet2l select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2bl mask = reinterpret_cast<Packet2bl>( vec_cmpeq(reinterpret_cast<Packet2d>(select), reinterpret_cast<Packet2d>(p2l_ONE)) );
  return vec_sel(elsePacket, thenPacket, mask);
}


#endif // __VSX__
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/CUDA/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2021 C. Antonio Sanchez <cantonios@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_CUDA_H
#define EIGEN_COMPLEX_CUDA_H

// clang-format off
// Many std::complex methods such as operator+, operator-, operator* and
// operator/ are not constexpr. Due to this, GCC and older versions of clang do
// not treat them as device functions and thus Eigen functors making use of
// these operators fail to compile. Here, we manually specialize these
// operators and functors for complex types when building for CUDA to enable
// their use on-device.

#if defined(EIGEN_CUDACC) && defined(EIGEN_GPU_COMPILE_PHASE)
    
// ICC already specializes std::complex<float> and std::complex<double>
// operators, preventing us from making them device functions here.
// This will lead to silent runtime errors if the operators are used on device.
//
// To allow std::complex operator use on device, define _OVERRIDE_COMPLEX_SPECIALIZATION_
// prior to first inclusion of <complex>.  This prevents ICC from adding
// its own specializations, so our custom ones below can be used instead.
#if !(defined(EIGEN_COMP_ICC) && defined(_USE_COMPLEX_SPECIALIZATION_))

// Import Eigen's internal operator specializations.
#define EIGEN_USING_STD_COMPLEX_OPERATORS           \
  using Eigen::complex_operator_detail::operator+;  \
  using Eigen::complex_operator_detail::operator-;  \
  using Eigen::complex_operator_detail::operator*;  \
  using Eigen::complex_operator_detail::operator/;  \
  using Eigen::complex_operator_detail::operator+=; \
  using Eigen::complex_operator_detail::operator-=; \
  using Eigen::complex_operator_detail::operator*=; \
  using Eigen::complex_operator_detail::operator/=; \
  using Eigen::complex_operator_detail::operator==; \
  using Eigen::complex_operator_detail::operator!=;

namespace Eigen {

// Specialized std::complex overloads.
namespace complex_operator_detail {

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_multiply(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  return std::complex<T>(
      a_real * b_real - a_imag * b_imag,
      a_imag * b_real + a_real * b_imag);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide_fast(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  const T norm = (b_real * b_real + b_imag * b_imag);
  return std::complex<T>((a_real * b_real + a_imag * b_imag) / norm,
                          (a_imag * b_real - a_real * b_imag) / norm);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide_stable(const std::complex<T>& a, const std::complex<T>& b) {
  const T a_real = numext::real(a);
  const T a_imag = numext::imag(a);
  const T b_real = numext::real(b);
  const T b_imag = numext::imag(b);
  // Smith's complex division (https://arxiv.org/pdf/1210.4539.pdf),
  // guards against over/under-flow.
  const bool scale_imag = numext::abs(b_imag) <= numext::abs(b_real);
  const T rscale = scale_imag ? T(1) : b_real / b_imag;
  const T iscale = scale_imag ? b_imag / b_real : T(1);
  const T denominator = b_real * rscale + b_imag * iscale;
  return std::complex<T>((a_real * rscale + a_imag * iscale) / denominator, 
                         (a_imag * rscale - a_real * iscale) / denominator);
}

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<T> complex_divide(const std::complex<T>& a, const std::complex<T>& b) {
#if EIGEN_FAST_MATH
  return complex_divide_fast(a, b);
#else
  return complex_divide_stable(a, b);
#endif
}

// NOTE: We cannot specialize compound assignment operators with Scalar T,
//         (i.e.  operator@=(const T&), for @=+,-,*,/)
//       since they are already specialized for float/double/long double within
//       the standard <complex> header. We also do not specialize the stream
//       operators.
#define EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(T)                                    \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a) { return a; }                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a) {                                           \
  return std::complex<T>(-numext::real(a), -numext::imag(a));                                   \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return std::complex<T>(numext::real(a) + numext::real(b), numext::imag(a) + numext::imag(b)); \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) + b, numext::imag(a));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator+(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a + numext::real(b), numext::imag(b));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return std::complex<T>(numext::real(a) - numext::real(b), numext::imag(a) - numext::imag(b)); \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) - b, numext::imag(a));                                 \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator-(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a - numext::real(b), -numext::imag(b));                                \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return complex_multiply(a, b);                                                                \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) * b, numext::imag(a) * b);                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator*(const T& a, const std::complex<T>& b) {                               \
  return std::complex<T>(a * numext::real(b), a * numext::imag(b));                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const std::complex<T>& a, const std::complex<T>& b) {                 \
  return complex_divide(a, b);                                                                  \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const std::complex<T>& a, const T& b) {                               \
  return std::complex<T>(numext::real(a) / b, numext::imag(a) / b);                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T> operator/(const T& a, const std::complex<T>& b) {                               \
  return complex_divide(std::complex<T>(a, 0), b);                                              \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator+=(std::complex<T>& a, const std::complex<T>& b) {                     \
  numext::real_ref(a) += numext::real(b);                                                       \
  numext::imag_ref(a) += numext::imag(b);                                                       \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator-=(std::complex<T>& a, const std::complex<T>& b) {                     \
  numext::real_ref(a) -= numext::real(b);                                                       \
  numext::imag_ref(a) -= numext::imag(b);                                                       \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator*=(std::complex<T>& a, const std::complex<T>& b) {                     \
  a = complex_multiply(a, b);                                                                   \
  return a;                                                                                     \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
std::complex<T>& operator/=(std::complex<T>& a, const std::complex<T>& b) {                     \
  a = complex_divide(a, b);                                                                     \
  return  a;                                                                                    \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const std::complex<T>& a, const std::complex<T>& b) {                           \
  return numext::real(a) == numext::real(b) && numext::imag(a) == numext::imag(b);              \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const std::complex<T>& a, const T& b) {                                         \
  return numext::real(a) == b && numext::imag(a) == 0;                                          \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator==(const T& a, const std::complex<T>& b) {                                         \
  return a  == numext::real(b) && 0 == numext::imag(b);                                         \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const std::complex<T>& a, const std::complex<T>& b) {                           \
  return !(a == b);                                                                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const std::complex<T>& a, const T& b) {                                         \
  return !(a == b);                                                                             \
}                                                                                               \
                                                                                                \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                                                           \
bool operator!=(const T& a, const std::complex<T>& b) {                                         \
  return !(a == b);                                                                             \
}

// Do not specialize for long double, since that reduces to double on device.
EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(float)
EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS(double)

#undef EIGEN_CREATE_STD_COMPLEX_OPERATOR_SPECIALIZATIONS

  
}  // namespace complex_operator_detail

EIGEN_USING_STD_COMPLEX_OPERATORS

namespace numext {
EIGEN_USING_STD_COMPLEX_OPERATORS
}  // namespace numext

namespace internal {
EIGEN_USING_STD_COMPLEX_OPERATORS

}  // namespace internal
}  // namespace Eigen

#endif  // !(EIGEN_COMP_ICC && _USE_COMPLEX_SPECIALIZATION_)

#endif  // EIGEN_CUDACC && EIGEN_GPU_COMPILE_PHASE

#endif  // EIGEN_COMPLEX_CUDA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/BFloat16.h <==
/* Copyright 2017 The TensorFlow Authors. All Rights Reserved.

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.
==============================================================================*/

#ifndef EIGEN_BFLOAT16_H
#define EIGEN_BFLOAT16_H

#define BF16_PACKET_FUNCTION(PACKET_F, PACKET_BF16, METHOD)         \
  template <>                                                       \
  EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED  \
  PACKET_BF16 METHOD<PACKET_BF16>(const PACKET_BF16& _x) {          \
    return F32ToBf16(METHOD<PACKET_F>(Bf16ToF32(_x)));              \
  }

namespace Eigen {

struct bfloat16;

namespace bfloat16_impl {

// Make our own __bfloat16_raw definition.
struct __bfloat16_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw() : value(0) {}
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw(unsigned short raw) : value(raw) {}
  unsigned short value;
};

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw raw_uint16_to_bfloat16(unsigned short value);
template <bool AssumeArgumentIsNormalOrInfinityOrZero>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne(float ff);
// Forward declarations of template specializations, to avoid Visual C++ 2019 errors, saying:
// > error C2908: explicit specialization; 'float_to_bfloat16_rtne' has already been instantiated
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<false>(float ff);
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<true>(float ff);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float bfloat16_to_float(__bfloat16_raw h);

struct bfloat16_base : public __bfloat16_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16_base() {}
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16_base(const __bfloat16_raw& h) : __bfloat16_raw(h) {}
};

} // namespace bfloat16_impl

// Class definition.
struct bfloat16 : public bfloat16_impl::bfloat16_base {

  typedef bfloat16_impl::__bfloat16_raw __bfloat16_raw;

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16() {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(const __bfloat16_raw& h) : bfloat16_impl::bfloat16_base(h) {}

  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(bool b)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::raw_uint16_to_bfloat16(b ? 0x3f80 : 0)) {}

  template<class T>
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(T val)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<internal::is_integral<T>::value>(static_cast<float>(val))) {}

  explicit EIGEN_DEVICE_FUNC bfloat16(float f)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<false>(f)) {}

  // Following the convention of numpy, converting between complex and
  // float will lead to loss of imag value.
  template<typename RealScalar>
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bfloat16(const std::complex<RealScalar>& val)
      : bfloat16_impl::bfloat16_base(bfloat16_impl::float_to_bfloat16_rtne<false>(static_cast<float>(val.real()))) {}

  EIGEN_DEVICE_FUNC operator float() const {  // NOLINT: Allow implicit conversion to float, because it is lossless.
    return bfloat16_impl::bfloat16_to_float(*this);
  }
};
} // namespace Eigen

namespace std {
template<>
struct numeric_limits<Eigen::bfloat16> {
  static const bool is_specialized = true;
  static const bool is_signed = true;
  static const bool is_integer = false;
  static const bool is_exact = false;
  static const bool has_infinity = true;
  static const bool has_quiet_NaN = true;
  static const bool has_signaling_NaN = true;
  static const float_denorm_style has_denorm = std::denorm_absent;
  static const bool has_denorm_loss = false;
  static const std::float_round_style round_style = numeric_limits<float>::round_style;
  static const bool is_iec559 = false;
  static const bool is_bounded = true;
  static const bool is_modulo = false;
  static const int digits = 8;
  static const int digits10 = 2;
  static const int max_digits10 = 4;
  static const int radix = 2;
  static const int min_exponent = numeric_limits<float>::min_exponent;
  static const int min_exponent10 = numeric_limits<float>::min_exponent10;
  static const int max_exponent = numeric_limits<float>::max_exponent;
  static const int max_exponent10 = numeric_limits<float>::max_exponent10;
  static const bool traps = numeric_limits<float>::traps;
  static const bool tinyness_before = numeric_limits<float>::tinyness_before;

  static Eigen::bfloat16 (min)() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x0080); }
  static Eigen::bfloat16 lowest() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0xff7f); }
  static Eigen::bfloat16 (max)() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f7f); }
  static Eigen::bfloat16 epsilon() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x3c00); }
  static Eigen::bfloat16 round_error() { return Eigen::bfloat16(0x3f00); }
  static Eigen::bfloat16 infinity() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f80); }
  static Eigen::bfloat16 quiet_NaN() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7fc0); }
  static Eigen::bfloat16 signaling_NaN() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x7f81); }
  static Eigen::bfloat16 denorm_min() { return Eigen::bfloat16_impl::raw_uint16_to_bfloat16(0x0001); }
};

// If std::numeric_limits<T> is specialized, should also specialize
// std::numeric_limits<const T>, std::numeric_limits<volatile T>, and
// std::numeric_limits<const volatile T>
// https://stackoverflow.com/a/16519653/
template<>
struct numeric_limits<const Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
template<>
struct numeric_limits<volatile Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
template<>
struct numeric_limits<const volatile Eigen::bfloat16> : numeric_limits<Eigen::bfloat16> {};
} // namespace std

namespace Eigen {

namespace bfloat16_impl {

// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#if !defined(EIGEN_HAS_NATIVE_BF16) || (EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC) // Emulate support for bfloat16 floats

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
// We need to provide emulated *host-side* BF16 operators for clang.
#pragma push_macro("EIGEN_DEVICE_FUNC")
#undef EIGEN_DEVICE_FUNC
#if defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_NATIVE_BF16)
#define EIGEN_DEVICE_FUNC __host__
#else // both host and device need emulated ops.
#define EIGEN_DEVICE_FUNC __host__ __device__
#endif
#endif

// Definitions for CPUs, mostly working through conversion
// to/from fp32.

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const bfloat16& a, const int& b) {
  return bfloat16(float(a) + static_cast<float>(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator + (const int& a, const bfloat16& b) {
  return bfloat16(static_cast<float>(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator * (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) * float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator - (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) - float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator / (const bfloat16& a, const bfloat16& b) {
  return bfloat16(float(a) / float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator - (const bfloat16& a) {
  bfloat16 result;
  result.value = a.value ^ 0x8000;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator += (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) + float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator *= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) * float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator -= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) - float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16& operator /= (bfloat16& a, const bfloat16& b) {
  a = bfloat16(float(a) / float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator++(bfloat16& a) {
  a += bfloat16(1);
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator--(bfloat16& a) {
  a -= bfloat16(1);
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator++(bfloat16& a, int) {
  bfloat16 original_value = a;
  ++a;
  return original_value;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator--(bfloat16& a, int) {
  bfloat16 original_value = a;
  --a;
  return original_value;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const bfloat16& a, const bfloat16& b) {
  return numext::equal_strict(float(a),float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const bfloat16& a, const bfloat16& b) {
  return numext::not_equal_strict(float(a), float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const bfloat16& a, const bfloat16& b) {
  return float(a) < float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const bfloat16& a, const bfloat16& b) {
  return float(a) <= float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const bfloat16& a, const bfloat16& b) {
  return float(a) > float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const bfloat16& a, const bfloat16& b) {
  return float(a) >= float(b);
}

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
#pragma pop_macro("EIGEN_DEVICE_FUNC")
#endif
#endif  // Emulate support for bfloat16 floats

// Division by an index. Do it in full float precision to avoid accuracy
// issues in converting the denominator to bfloat16.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 operator / (const bfloat16& a, Index b) {
  return bfloat16(static_cast<float>(a) / static_cast<float>(b));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw truncate_to_bfloat16(const float v) {
  __bfloat16_raw output;
  if (Eigen::numext::isnan EIGEN_NOT_A_MACRO(v)) {
    output.value = std::signbit(v) ? 0xFFC0: 0x7FC0;
    return output;
  }
  const uint16_t* p = reinterpret_cast<const uint16_t*>(&v);
#if defined(__BYTE_ORDER__) && __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
  output.value = p[0];
#else
  output.value = p[1];
#endif
  return output;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __bfloat16_raw raw_uint16_to_bfloat16(numext::uint16_t value) {
  return __bfloat16_raw(value);
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR numext::uint16_t raw_bfloat16_as_uint16(const __bfloat16_raw& bf) {
  return bf.value;
}

// float_to_bfloat16_rtne template specialization that does not make any
// assumption about the value of its function argument (ff).
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<false>(float ff) {
#if (defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_HIP_BF16))
  // Nothing to do here
#else
  __bfloat16_raw output;

  if (Eigen::numext::isnan EIGEN_NOT_A_MACRO(ff)) {
    // If the value is a NaN, squash it to a qNaN with msb of fraction set,
    // this makes sure after truncation we don't end up with an inf.
    //
    // qNaN magic: All exponent bits set + most significant bit of fraction
    // set.
    output.value = std::signbit(ff) ? 0xFFC0: 0x7FC0;
  } else {
    // Fast rounding algorithm that rounds a half value to nearest even. This
    // reduces expected error when we convert a large number of floats. Here
    // is how it works:
    //
    // Definitions:
    // To convert a float 32 to bfloat16, a float 32 can be viewed as 32 bits
    // with the following tags:
    //
    // Sign |  Exp (8 bits) | Frac (23 bits)
    //  S     EEEEEEEE         FFFFFFLRTTTTTTTTTTTTTTT
    //
    //  S: Sign bit.
    //  E: Exponent bits.
    //  F: First 6 bits of fraction.
    //  L: Least significant bit of resulting bfloat16 if we truncate away the
    //  rest of the float32. This is also the 7th bit of fraction
    //  R: Rounding bit, 8th bit of fraction.
    //  T: Sticky bits, rest of fraction, 15 bits.
    //
    // To round half to nearest even, there are 3 cases where we want to round
    // down (simply truncate the result of the bits away, which consists of
    // rounding bit and sticky bits) and two cases where we want to round up
    // (truncate then add one to the result).
    //
    // The fast converting algorithm simply adds lsb (L) to 0x7fff (15 bits of
    // 1s) as the rounding bias, adds the rounding bias to the input, then
    // truncates the last 16 bits away.
    //
    // To understand how it works, we can analyze this algorithm case by case:
    //
    // 1. L = 0, R = 0:
    //   Expect: round down, this is less than half value.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input may create any carry, depending on
    //   whether there is any value set to 1 in T bits.
    //   - R may be set to 1 if there is a carry.
    //   - L remains 0.
    //   - Note that this case also handles Inf and -Inf, where all fraction
    //   bits, including L, R and Ts are all 0. The output remains Inf after
    //   this algorithm.
    //
    // 2. L = 1, R = 0:
    //   Expect: round down, this is less than half value.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 1 = 0x8000
    //   - Adding rounding bias to input doesn't change sticky bits but
    //   adds 1 to rounding bit.
    //   - L remains 1.
    //
    // 3. L = 0, R = 1, all of T are 0:
    //   Expect: round down, this is exactly at half, the result is already
    //   even (L=0).
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input sets all sticky bits to 1, but
    //   doesn't create a carry.
    //   - R remains 1.
    //   - L remains 0.
    //
    // 4. L = 1, R = 1:
    //   Expect: round up, this is exactly at half, the result needs to be
    //   round to the next even number.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 1 = 0x8000
    //   - Adding rounding bias to input doesn't change sticky bits, but
    //   creates a carry from rounding bit.
    //   - The carry sets L to 0, creates another carry bit and propagate
    //   forward to F bits.
    //   - If all the F bits are 1, a carry then propagates to the exponent
    //   bits, which then creates the minimum value with the next exponent
    //   value. Note that we won't have the case where exponents are all 1,
    //   since that's either a NaN (handled in the other if condition) or inf
    //   (handled in case 1).
    //
    // 5. L = 0, R = 1, any of T is 1:
    //   Expect: round up, this is greater than half.
    //
    //   Algorithm:
    //   - Rounding bias: 0x7fff + 0 = 0x7fff
    //   - Adding rounding bias to input creates a carry from sticky bits,
    //   sets rounding bit to 0, then create another carry.
    //   - The second carry sets L to 1.
    //
    // Examples:
    //
    //  Exact half value that is already even:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0     1000000000000000
    //
    //     This falls into case 3. We truncate the rest of 16 bits and no
    //     carry is created into F and L:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0
    //
    //  Exact half value, round to next even number:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 0 1     1000000000000000
    //
    //     This falls into case 4. We create a carry from R and T,
    //     which then propagates into L and F:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 0      0 0 0 0 0 1 0
    //
    //
    //  Max denormal value round to min normal value:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     0 0 0 0 0 0 0 0      1 1 1 1 1 1 1     1111111111111111
    //
    //     This falls into case 4. We create a carry from R and T,
    //     propagate into L and F, which then propagates into exponent
    //     bits:
    //
    //    Output:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     0 0 0 0 0 0 0 1      0 0 0 0 0 0 0
    //
    //  Max normal value round to Inf:
    //    Input:
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit) | Frac (last 16 bit)
    //     S     E E E E E E E E      F F F F F F L     RTTTTTTTTTTTTTTT
    //     0     1 1 1 1 1 1 1 0      1 1 1 1 1 1 1     1111111111111111
    //
    //     This falls into case 4. We create a carry from R and T,
    //     propagate into L and F, which then propagates into exponent
    //     bits:
    //
    //    Sign |  Exp (8 bit)     | Frac (first 7 bit)
    //     S     E E E E E E E E      F F F F F F L
    //     0     1 1 1 1 1 1 1 1      0 0 0 0 0 0 0

    // At this point, ff must be either a normal float, or +/-infinity.
    output = float_to_bfloat16_rtne<true>(ff);
  }
  return output;
#endif
}

// float_to_bfloat16_rtne template specialization that assumes that its function
// argument (ff) is either a normal floating point number, or +/-infinity, or
// zero. Used to improve the runtime performance of conversion from an integer
// type to bfloat16.
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __bfloat16_raw float_to_bfloat16_rtne<true>(float ff) {
#if (defined(EIGEN_HAS_CUDA_BF16) && defined(EIGEN_HAS_HIP_BF16))
    // Nothing to do here
#else
    numext::uint32_t input = numext::bit_cast<numext::uint32_t>(ff);
    __bfloat16_raw output;

    // Least significant bit of resulting bfloat.
    numext::uint32_t lsb = (input >> 16) & 1;
    numext::uint32_t rounding_bias = 0x7fff + lsb;
    input += rounding_bias;
    output.value = static_cast<numext::uint16_t>(input >> 16);
    return output;
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float bfloat16_to_float(__bfloat16_raw h) {
    float result = 0;
    unsigned short* q = reinterpret_cast<unsigned short*>(&result);
#if defined(__BYTE_ORDER__) && __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__
    q[0] = h.value;
#else
    q[1] = h.value;
#endif
    return result;
}
// --- standard functions ---

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isinf)(const bfloat16& a) {
  EIGEN_USING_STD(isinf);
  return (isinf)(float(a));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isnan)(const bfloat16& a) {
  EIGEN_USING_STD(isnan);
  return (isnan)(float(a));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isfinite)(const bfloat16& a) {
  return !(isinf EIGEN_NOT_A_MACRO (a)) && !(isnan EIGEN_NOT_A_MACRO (a));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 abs(const bfloat16& a) {
  bfloat16 result;
  result.value = a.value & 0x7FFF;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 exp(const bfloat16& a) {
   return bfloat16(::expf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 expm1(const bfloat16& a) {
  return bfloat16(numext::expm1(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log(const bfloat16& a) {
  return bfloat16(::logf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log1p(const bfloat16& a) {
  return bfloat16(numext::log1p(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log10(const bfloat16& a) {
  return bfloat16(::log10f(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 log2(const bfloat16& a) {
  return bfloat16(static_cast<float>(EIGEN_LOG2E) * ::logf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sqrt(const bfloat16& a) {
    return bfloat16(::sqrtf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 pow(const bfloat16& a, const bfloat16& b) {
  return bfloat16(::powf(float(a), float(b)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sin(const bfloat16& a) {
  return bfloat16(::sinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 cos(const bfloat16& a) {
  return bfloat16(::cosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 tan(const bfloat16& a) {
  return bfloat16(::tanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 asin(const bfloat16& a) {
  return bfloat16(::asinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 acos(const bfloat16& a) {
  return bfloat16(::acosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 atan(const bfloat16& a) {
  return bfloat16(::atanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 sinh(const bfloat16& a) {
  return bfloat16(::sinhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 cosh(const bfloat16& a) {
  return bfloat16(::coshf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 tanh(const bfloat16& a) {
  return bfloat16(::tanhf(float(a)));
}
#if EIGEN_HAS_CXX11_MATH
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 asinh(const bfloat16& a) {
  return bfloat16(::asinhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 acosh(const bfloat16& a) {
  return bfloat16(::acoshf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 atanh(const bfloat16& a) {
  return bfloat16(::atanhf(float(a)));
}
#endif
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 floor(const bfloat16& a) {
  return bfloat16(::floorf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 ceil(const bfloat16& a) {
  return bfloat16(::ceilf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 rint(const bfloat16& a) {
  return bfloat16(::rintf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 round(const bfloat16& a) {
  return bfloat16(::roundf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmod(const bfloat16& a, const bfloat16& b) {
  return bfloat16(::fmodf(float(a), float(b)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 (min)(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f2 < f1 ? b : a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 (max)(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f1 < f2 ? b : a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmin(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return bfloat16(::fminf(f1, f2));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bfloat16 fmax(const bfloat16& a, const bfloat16& b) {
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return bfloat16(::fmaxf(f1, f2));
}

#ifndef EIGEN_NO_IO
EIGEN_ALWAYS_INLINE std::ostream& operator << (std::ostream& os, const bfloat16& v) {
  os << static_cast<float>(v);
  return os;
}
#endif

} // namespace bfloat16_impl

namespace internal {

template<>
struct random_default_impl<bfloat16, false, false>
{
  static inline bfloat16 run(const bfloat16& x, const bfloat16& y)
  {
    return x + (y-x) * bfloat16(float(std::rand()) / float(RAND_MAX));
  }
  static inline bfloat16 run()
  {
    return run(bfloat16(-1.f), bfloat16(1.f));
  }
};

template<> struct is_arithmetic<bfloat16> { enum { value = true }; };

} // namespace internal

template<> struct NumTraits<Eigen::bfloat16>
    : GenericNumTraits<Eigen::bfloat16>
{
  enum {
    IsSigned = true,
    IsInteger = false,
    IsComplex = false,
    RequireInitialization = false
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 epsilon() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x3c00);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 dummy_precision() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x3D4D);  // bfloat16(5e-2f);

  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 highest() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7F7F);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 lowest() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0xFF7F);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 infinity() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7f80);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::bfloat16 quiet_NaN() {
    return bfloat16_impl::raw_uint16_to_bfloat16(0x7fc0);
  }
};

} // namespace Eigen

namespace Eigen {
namespace numext {

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isnan)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isnan)(h);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isinf)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isinf)(h);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool (isfinite)(const Eigen::bfloat16& h) {
  return (bfloat16_impl::isfinite)(h);
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bit_cast<Eigen::bfloat16, uint16_t>(const uint16_t& src) {
  return Eigen::bfloat16(Eigen::bfloat16_impl::raw_uint16_to_bfloat16(src));
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC uint16_t bit_cast<uint16_t, Eigen::bfloat16>(const Eigen::bfloat16& src) {
  return Eigen::bfloat16_impl::raw_bfloat16_as_uint16(src);
}

}  // namespace numext
}  // namespace Eigen

#if EIGEN_HAS_STD_HASH
namespace std {
template <>
struct hash<Eigen::bfloat16> {
  EIGEN_STRONG_INLINE std::size_t operator()(const Eigen::bfloat16& a) const {
    return static_cast<std::size_t>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(a));
  }
};
} // namespace std
#endif


#endif // EIGEN_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/ConjHelper.h <==

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARCH_CONJ_HELPER_H
#define EIGEN_ARCH_CONJ_HELPER_H

#define EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(PACKET_CPLX, PACKET_REAL)      \
  template <>                                                           \
  struct conj_helper<PACKET_REAL, PACKET_CPLX, false, false> {          \
    EIGEN_STRONG_INLINE PACKET_CPLX pmadd(const PACKET_REAL& x,         \
                                          const PACKET_CPLX& y,         \
                                          const PACKET_CPLX& c) const { \
      return padd(c, this->pmul(x, y));                                 \
    }                                                                   \
    EIGEN_STRONG_INLINE PACKET_CPLX pmul(const PACKET_REAL& x,          \
                                         const PACKET_CPLX& y) const {  \
      return PACKET_CPLX(Eigen::internal::pmul<PACKET_REAL>(x, y.v));   \
    }                                                                   \
  };                                                                    \
                                                                        \
  template <>                                                           \
  struct conj_helper<PACKET_CPLX, PACKET_REAL, false, false> {          \
    EIGEN_STRONG_INLINE PACKET_CPLX pmadd(const PACKET_CPLX& x,         \
                                          const PACKET_REAL& y,         \
                                          const PACKET_CPLX& c) const { \
      return padd(c, this->pmul(x, y));                                 \
    }                                                                   \
    EIGEN_STRONG_INLINE PACKET_CPLX pmul(const PACKET_CPLX& x,          \
                                         const PACKET_REAL& y) const {  \
      return PACKET_CPLX(Eigen::internal::pmul<PACKET_REAL>(x.v, y));   \
    }                                                                   \
  };

namespace Eigen {
namespace internal {

template<bool Conjugate> struct conj_if;

template<> struct conj_if<true> {
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator()(const T& x) const { return numext::conj(x); }
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T pconj(const T& x) const { return internal::pconj(x); }
};

template<> struct conj_if<false> {
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& operator()(const T& x) const { return x; }
  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& pconj(const T& x) const { return x; }
};

// Generic Implementation, assume scalars since the packet-version is
// specialized below.
template<typename LhsType, typename RhsType, bool ConjLhs, bool ConjRhs>
struct conj_helper {
  typedef typename ScalarBinaryOpTraits<LhsType, RhsType>::ReturnType ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmadd(const LhsType& x, const RhsType& y, const ResultType& c) const
  { return this->pmul(x, y) + c; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmul(const LhsType& x, const RhsType& y) const
  { return conj_if<ConjLhs>()(x) * conj_if<ConjRhs>()(y); }
};

template<typename LhsScalar, typename RhsScalar>
struct conj_helper<LhsScalar, RhsScalar, true, true> {
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar>::ReturnType ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmadd(const LhsScalar& x, const RhsScalar& y, const ResultType& c) const
  { return this->pmul(x, y) + c; }

  // We save a conjuation by using the identity conj(a)*conj(b) = conj(a*b).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType
  pmul(const LhsScalar& x, const RhsScalar& y) const
  { return numext::conj(x * y); }
};

// Implementation with equal type, use packet operations.
template<typename Packet, bool ConjLhs, bool ConjRhs>
struct conj_helper<Packet, Packet, ConjLhs, ConjRhs>
{
  typedef Packet ResultType;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmadd(const Packet& x, const Packet& y, const Packet& c) const
  { return Eigen::internal::pmadd(conj_if<ConjLhs>().pconj(x), conj_if<ConjRhs>().pconj(y), c); }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmul(const Packet& x, const Packet& y) const
  { return Eigen::internal::pmul(conj_if<ConjLhs>().pconj(x), conj_if<ConjRhs>().pconj(y)); }
};

template<typename Packet>
struct conj_helper<Packet, Packet, true, true>
{
  typedef Packet ResultType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmadd(const Packet& x, const Packet& y, const Packet& c) const
  { return Eigen::internal::pmadd(pconj(x), pconj(y), c); }
  // We save a conjuation by using the identity conj(a)*conj(b) = conj(a*b).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pmul(const Packet& x, const Packet& y) const
  { return pconj(Eigen::internal::pmul(x, y)); }
};

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_ARCH_CONJ_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2009-2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The exp and log functions of this file initially come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H
#define EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H

namespace Eigen {
namespace internal {

// Creates a Scalar integer type with same bit-width.
template<typename T> struct make_integer;
template<> struct make_integer<float>    { typedef numext::int32_t type; };
template<> struct make_integer<double>   { typedef numext::int64_t type; };
template<> struct make_integer<half>     { typedef numext::int16_t type; };
template<> struct make_integer<bfloat16> { typedef numext::int16_t type; };

template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC  
Packet pfrexp_generic_get_biased_exponent(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  enum { mantissa_bits = numext::numeric_limits<Scalar>::digits - 1};
  return pcast<PacketI, Packet>(plogical_shift_right<mantissa_bits>(preinterpret<PacketI>(pabs(a))));
}

// Safely applies frexp, correctly handles denormals.
// Assumes IEEE floating point format.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic(const Packet& a, Packet& exponent) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename make_unsigned<typename make_integer<Scalar>::type>::type ScalarUI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };

  EIGEN_CONSTEXPR ScalarUI scalar_sign_mantissa_mask = 
      ~(((ScalarUI(1) << int(ExponentBits)) - ScalarUI(1)) << int(MantissaBits)); // ~0x7f800000
  const Packet sign_mantissa_mask = pset1frombits<Packet>(static_cast<ScalarUI>(scalar_sign_mantissa_mask)); 
  const Packet half = pset1<Packet>(Scalar(0.5));
  const Packet zero = pzero(a);
  const Packet normal_min = pset1<Packet>((numext::numeric_limits<Scalar>::min)()); // Minimum normal value, 2^-126
  
  // To handle denormals, normalize by multiplying by 2^(int(MantissaBits)+1).
  const Packet is_denormal = pcmp_lt(pabs(a), normal_min);
  EIGEN_CONSTEXPR ScalarUI scalar_normalization_offset = ScalarUI(int(MantissaBits) + 1); // 24
  // The following cannot be constexpr because bfloat16(uint16_t) is not constexpr.
  const Scalar scalar_normalization_factor = Scalar(ScalarUI(1) << int(scalar_normalization_offset)); // 2^24
  const Packet normalization_factor = pset1<Packet>(scalar_normalization_factor);  
  const Packet normalized_a = pselect(is_denormal, pmul(a, normalization_factor), a);
  
  // Determine exponent offset: -126 if normal, -126-24 if denormal
  const Scalar scalar_exponent_offset = -Scalar((ScalarUI(1)<<(int(ExponentBits)-1)) - ScalarUI(2)); // -126
  Packet exponent_offset = pset1<Packet>(scalar_exponent_offset);
  const Packet normalization_offset = pset1<Packet>(-Scalar(scalar_normalization_offset)); // -24
  exponent_offset = pselect(is_denormal, padd(exponent_offset, normalization_offset), exponent_offset);
  
  // Determine exponent and mantissa from normalized_a.
  exponent = pfrexp_generic_get_biased_exponent(normalized_a);
  // Zero, Inf and NaN return 'a' unmodified, exponent is zero
  // (technically the exponent is unspecified for inf/NaN, but GCC/Clang set it to zero)
  const Scalar scalar_non_finite_exponent = Scalar((ScalarUI(1) << int(ExponentBits)) - ScalarUI(1));  // 255
  const Packet non_finite_exponent = pset1<Packet>(scalar_non_finite_exponent);
  const Packet is_zero_or_not_finite = por(pcmp_eq(a, zero), pcmp_eq(exponent, non_finite_exponent));
  const Packet m = pselect(is_zero_or_not_finite, a, por(pand(normalized_a, sign_mantissa_mask), half));
  exponent = pselect(is_zero_or_not_finite, zero, padd(exponent, exponent_offset));  
  return m;
}

// Safely applies ldexp, correctly handles overflows, underflows and denormals.
// Assumes IEEE floating point format.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pldexp_generic(const Packet& a, const Packet& exponent) {
  // We want to return a * 2^exponent, allowing for all possible integer
  // exponents without overflowing or underflowing in intermediate
  // computations.
  //
  // Since 'a' and the output can be denormal, the maximum range of 'exponent'
  // to consider for a float is:
  //   -255-23 -> 255+23
  // Below -278 any finite float 'a' will become zero, and above +278 any
  // finite float will become inf, including when 'a' is the smallest possible 
  // denormal.
  //
  // Unfortunately, 2^(278) cannot be represented using either one or two
  // finite normal floats, so we must split the scale factor into at least
  // three parts. It turns out to be faster to split 'exponent' into four
  // factors, since [exponent>>2] is much faster to compute that [exponent/3].
  //
  // Set e = min(max(exponent, -278), 278);
  //     b = floor(e/4);
  //   out = ((((a * 2^(b)) * 2^(b)) * 2^(b)) * 2^(e-3*b))
  //
  // This will avoid any intermediate overflows and correctly handle 0, inf,
  // NaN cases.
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<PacketI>::type ScalarI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };

  const Packet max_exponent = pset1<Packet>(Scalar((ScalarI(1)<<int(ExponentBits)) + ScalarI(int(MantissaBits) - 1)));  // 278
  const PacketI bias = pset1<PacketI>((ScalarI(1)<<(int(ExponentBits)-1)) - ScalarI(1));  // 127
  const PacketI e = pcast<Packet, PacketI>(pmin(pmax(exponent, pnegate(max_exponent)), max_exponent));
  PacketI b = parithmetic_shift_right<2>(e); // floor(e/4);
  Packet c = preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(padd(b, bias)));  // 2^b
  Packet out = pmul(pmul(pmul(a, c), c), c);  // a * 2^(3b)
  b = psub(psub(psub(e, b), b), b); // e - 3b
  c = preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(padd(b, bias)));  // 2^(e-3*b)
  out = pmul(out, c);
  return out;
}

// Explicitly multiplies 
//    a * (2^e)
// clamping e to the range
// [NumTraits<Scalar>::min_exponent()-2, NumTraits<Scalar>::max_exponent()]
//
// This is approx 7x faster than pldexp_impl, but will prematurely over/underflow
// if 2^e doesn't fit into a normal floating-point Scalar.
//
// Assumes IEEE floating point format
template<typename Packet>
struct pldexp_fast_impl {
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename unpacket_traits<PacketI>::type ScalarI;
  enum {
    TotalBits = sizeof(Scalar) * CHAR_BIT,
    MantissaBits = numext::numeric_limits<Scalar>::digits - 1,
    ExponentBits = int(TotalBits) - int(MantissaBits) - 1
  };
  
  static EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
  Packet run(const Packet& a, const Packet& exponent) {
    const Packet bias = pset1<Packet>(Scalar((ScalarI(1)<<(int(ExponentBits)-1)) - ScalarI(1)));  // 127
    const Packet limit = pset1<Packet>(Scalar((ScalarI(1)<<int(ExponentBits)) - ScalarI(1)));     // 255
    // restrict biased exponent between 0 and 255 for float.
    const PacketI e = pcast<Packet, PacketI>(pmin(pmax(padd(exponent, bias), pzero(limit)), limit)); // exponent + 127
    // return a * (2^e)
    return pmul(a, preinterpret<Packet>(plogical_shift_left<int(MantissaBits)>(e)));
  }
};

// Natural or base 2 logarithm.
// Computes log(x) as log(2^e * m) = C*e + log(m), where the constant C =log(2)
// and m is in the range [sqrt(1/2),sqrt(2)). In this range, the logarithm can
// be easily approximated by a polynomial centered on m=1 for stability.
// TODO(gonnet): Further reduce the interval allowing for lower-degree
//               polynomial interpolants -> ... -> profit!
template <typename Packet, bool base2>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_impl_float(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1              = pset1<Packet>(1.0f);
  const Packet cst_neg_half       = pset1<Packet>(-0.5f);
  // The smallest non denormalized float number.
  const Packet cst_min_norm_pos   = pset1frombits<Packet>( 0x00800000u);
  const Packet cst_minus_inf      = pset1frombits<Packet>( 0xff800000u);
  const Packet cst_pos_inf        = pset1frombits<Packet>( 0x7f800000u);

  // Polynomial coefficients.
  const Packet cst_cephes_SQRTHF = pset1<Packet>(0.707106781186547524f);
  const Packet cst_cephes_log_p0 = pset1<Packet>(7.0376836292E-2f);
  const Packet cst_cephes_log_p1 = pset1<Packet>(-1.1514610310E-1f);
  const Packet cst_cephes_log_p2 = pset1<Packet>(1.1676998740E-1f);
  const Packet cst_cephes_log_p3 = pset1<Packet>(-1.2420140846E-1f);
  const Packet cst_cephes_log_p4 = pset1<Packet>(+1.4249322787E-1f);
  const Packet cst_cephes_log_p5 = pset1<Packet>(-1.6668057665E-1f);
  const Packet cst_cephes_log_p6 = pset1<Packet>(+2.0000714765E-1f);
  const Packet cst_cephes_log_p7 = pset1<Packet>(-2.4999993993E-1f);
  const Packet cst_cephes_log_p8 = pset1<Packet>(+3.3333331174E-1f);

  // Truncate input values to the minimum positive normal.
  x = pmax(x, cst_min_norm_pos);

  Packet e;
  // extract significant in the range [0.5,1) and exponent
  x = pfrexp(x,e);

  // part2: Shift the inputs from the range [0.5,1) to [sqrt(1/2),sqrt(2))
  // and shift by -1. The values are then centered around 0, which improves
  // the stability of the polynomial evaluation.
  //   if( x < SQRTHF ) {
  //     e -= 1;
  //     x = x + x - 1.0;
  //   } else { x = x - 1.0; }
  Packet mask = pcmp_lt(x, cst_cephes_SQRTHF);
  Packet tmp = pand(x, mask);
  x = psub(x, cst_1);
  e = psub(e, pand(cst_1, mask));
  x = padd(x, tmp);

  Packet x2 = pmul(x, x);
  Packet x3 = pmul(x2, x);

  // Evaluate the polynomial approximant of degree 8 in three parts, probably
  // to improve instruction-level parallelism.
  Packet y, y1, y2;
  y  = pmadd(cst_cephes_log_p0, x, cst_cephes_log_p1);
  y1 = pmadd(cst_cephes_log_p3, x, cst_cephes_log_p4);
  y2 = pmadd(cst_cephes_log_p6, x, cst_cephes_log_p7);
  y  = pmadd(y, x, cst_cephes_log_p2);
  y1 = pmadd(y1, x, cst_cephes_log_p5);
  y2 = pmadd(y2, x, cst_cephes_log_p8);
  y  = pmadd(y, x3, y1);
  y  = pmadd(y, x3, y2);
  y  = pmul(y, x3);

  y = pmadd(cst_neg_half, x2, y);
  x = padd(x, y);

  // Add the logarithm of the exponent back to the result of the interpolation.
  if (base2) {
    const Packet cst_log2e = pset1<Packet>(static_cast<float>(EIGEN_LOG2E));
    x = pmadd(x, cst_log2e, e);
  } else {
    const Packet cst_ln2 = pset1<Packet>(static_cast<float>(EIGEN_LN2));
    x = pmadd(e, cst_ln2, x);
  }

  Packet invalid_mask = pcmp_lt_or_nan(_x, pzero(_x));
  Packet iszero_mask  = pcmp_eq(_x,pzero(_x));
  Packet pos_inf_mask = pcmp_eq(_x,cst_pos_inf);
  // Filter out invalid inputs, i.e.:
  //  - negative arg will be NAN
  //  - 0 will be -INF
  //  - +INF will be +INF
  return pselect(iszero_mask, cst_minus_inf,
                              por(pselect(pos_inf_mask,cst_pos_inf,x), invalid_mask));
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_float(const Packet _x)
{
  return plog_impl_float<Packet, /* base2 */ false>(_x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_float(const Packet _x)
{
  return plog_impl_float<Packet, /* base2 */ true>(_x);
}

/* Returns the base e (2.718...) or base 2 logarithm of x.
 * The argument is separated into its exponent and fractional parts.
 * The logarithm of the fraction in the interval [sqrt(1/2), sqrt(2)],
 * is approximated by
 *
 *     log(1+x) = x - 0.5 x**2 + x**3 P(x)/Q(x).
 *
 * for more detail see: http://www.netlib.org/cephes/
 */
template <typename Packet, bool base2>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_impl_double(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1              = pset1<Packet>(1.0);
  const Packet cst_neg_half       = pset1<Packet>(-0.5);
  // The smallest non denormalized double.
  const Packet cst_min_norm_pos   = pset1frombits<Packet>( static_cast<uint64_t>(0x0010000000000000ull));
  const Packet cst_minus_inf      = pset1frombits<Packet>( static_cast<uint64_t>(0xfff0000000000000ull));
  const Packet cst_pos_inf        = pset1frombits<Packet>( static_cast<uint64_t>(0x7ff0000000000000ull));


 // Polynomial Coefficients for log(1+x) = x - x**2/2 + x**3 P(x)/Q(x)
 //                             1/sqrt(2) <= x < sqrt(2)
  const Packet cst_cephes_SQRTHF = pset1<Packet>(0.70710678118654752440E0);
  const Packet cst_cephes_log_p0 = pset1<Packet>(1.01875663804580931796E-4);
  const Packet cst_cephes_log_p1 = pset1<Packet>(4.97494994976747001425E-1);
  const Packet cst_cephes_log_p2 = pset1<Packet>(4.70579119878881725854E0);
  const Packet cst_cephes_log_p3 = pset1<Packet>(1.44989225341610930846E1);
  const Packet cst_cephes_log_p4 = pset1<Packet>(1.79368678507819816313E1);
  const Packet cst_cephes_log_p5 = pset1<Packet>(7.70838733755885391666E0);

  const Packet cst_cephes_log_q0 = pset1<Packet>(1.0);
  const Packet cst_cephes_log_q1 = pset1<Packet>(1.12873587189167450590E1);
  const Packet cst_cephes_log_q2 = pset1<Packet>(4.52279145837532221105E1);
  const Packet cst_cephes_log_q3 = pset1<Packet>(8.29875266912776603211E1);
  const Packet cst_cephes_log_q4 = pset1<Packet>(7.11544750618563894466E1);
  const Packet cst_cephes_log_q5 = pset1<Packet>(2.31251620126765340583E1);

  // Truncate input values to the minimum positive normal.
  x = pmax(x, cst_min_norm_pos);

  Packet e;
  // extract significant in the range [0.5,1) and exponent
  x = pfrexp(x,e);
  
  // Shift the inputs from the range [0.5,1) to [sqrt(1/2),sqrt(2))
  // and shift by -1. The values are then centered around 0, which improves
  // the stability of the polynomial evaluation.
  //   if( x < SQRTHF ) {
  //     e -= 1;
  //     x = x + x - 1.0;
  //   } else { x = x - 1.0; }
  Packet mask = pcmp_lt(x, cst_cephes_SQRTHF);
  Packet tmp = pand(x, mask);
  x = psub(x, cst_1);
  e = psub(e, pand(cst_1, mask));
  x = padd(x, tmp);

  Packet x2 = pmul(x, x);
  Packet x3 = pmul(x2, x);

  // Evaluate the polynomial approximant , probably to improve instruction-level parallelism.
  // y = x - 0.5*x^2 + x^3 * polevl( x, P, 5 ) / p1evl( x, Q, 5 ) );
  Packet y, y1, y_;
  y  = pmadd(cst_cephes_log_p0, x, cst_cephes_log_p1);
  y1 = pmadd(cst_cephes_log_p3, x, cst_cephes_log_p4);
  y  = pmadd(y, x, cst_cephes_log_p2);
  y1 = pmadd(y1, x, cst_cephes_log_p5);
  y_ = pmadd(y, x3, y1);

  y  = pmadd(cst_cephes_log_q0, x, cst_cephes_log_q1);
  y1 = pmadd(cst_cephes_log_q3, x, cst_cephes_log_q4);
  y  = pmadd(y, x, cst_cephes_log_q2);
  y1 = pmadd(y1, x, cst_cephes_log_q5);
  y  = pmadd(y, x3, y1);

  y_ = pmul(y_, x3);
  y  = pdiv(y_, y);

  y = pmadd(cst_neg_half, x2, y);
  x = padd(x, y);

  // Add the logarithm of the exponent back to the result of the interpolation.
  if (base2) {
    const Packet cst_log2e = pset1<Packet>(static_cast<double>(EIGEN_LOG2E));
    x = pmadd(x, cst_log2e, e);
  } else {
    const Packet cst_ln2 = pset1<Packet>(static_cast<double>(EIGEN_LN2));
    x = pmadd(e, cst_ln2, x);
  }

  Packet invalid_mask = pcmp_lt_or_nan(_x, pzero(_x));
  Packet iszero_mask  = pcmp_eq(_x,pzero(_x));
  Packet pos_inf_mask = pcmp_eq(_x,cst_pos_inf);
  // Filter out invalid inputs, i.e.:
  //  - negative arg will be NAN
  //  - 0 will be -INF
  //  - +INF will be +INF
  return pselect(iszero_mask, cst_minus_inf,
                              por(pselect(pos_inf_mask,cst_pos_inf,x), invalid_mask));
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_double(const Packet _x)
{
  return plog_impl_double<Packet, /* base2 */ false>(_x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_double(const Packet _x)
{
  return plog_impl_double<Packet, /* base2 */ true>(_x);
}

/** \internal \returns log(1 + x) computed using W. Kahan's formula.
    See: http://www.plunk.org/~hatch/rightway.php
 */
template<typename Packet>
Packet generic_plog1p(const Packet& x)
{
  typedef typename unpacket_traits<Packet>::type ScalarType;
  const Packet one = pset1<Packet>(ScalarType(1));
  Packet xp1 = padd(x, one);
  Packet small_mask = pcmp_eq(xp1, one);
  Packet log1 = plog(xp1);
  Packet inf_mask = pcmp_eq(xp1, log1);
  Packet log_large = pmul(x, pdiv(log1, psub(xp1, one)));
  return pselect(por(small_mask, inf_mask), x, log_large);
}

/** \internal \returns exp(x)-1 computed using W. Kahan's formula.
    See: http://www.plunk.org/~hatch/rightway.php
 */
template<typename Packet>
Packet generic_expm1(const Packet& x)
{
  typedef typename unpacket_traits<Packet>::type ScalarType;
  const Packet one = pset1<Packet>(ScalarType(1));
  const Packet neg_one = pset1<Packet>(ScalarType(-1));
  Packet u = pexp(x);
  Packet one_mask = pcmp_eq(u, one);
  Packet u_minus_one = psub(u, one);
  Packet neg_one_mask = pcmp_eq(u_minus_one, neg_one);
  Packet logu = plog(u);
  // The following comparison is to catch the case where
  // exp(x) = +inf. It is written in this way to avoid having
  // to form the constant +inf, which depends on the packet
  // type.
  Packet pos_inf_mask = pcmp_eq(logu, u);
  Packet expm1 = pmul(u_minus_one, pdiv(x, logu));
  expm1 = pselect(pos_inf_mask, u, expm1);
  return pselect(one_mask,
                 x,
                 pselect(neg_one_mask,
                         neg_one,
                         expm1));
}


// Exponential function. Works by writing "x = m*log(2) + r" where
// "m = floor(x/log(2)+1/2)" and "r" is the remainder. The result is then
// "exp(x) = 2^m*exp(r)" where exp(r) is in the range [-1,1).
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_float(const Packet _x)
{
  const Packet cst_1      = pset1<Packet>(1.0f);
  const Packet cst_half   = pset1<Packet>(0.5f);
  const Packet cst_exp_hi = pset1<Packet>( 88.723f);
  const Packet cst_exp_lo = pset1<Packet>(-88.723f);

  const Packet cst_cephes_LOG2EF = pset1<Packet>(1.44269504088896341f);
  const Packet cst_cephes_exp_p0 = pset1<Packet>(1.9875691500E-4f);
  const Packet cst_cephes_exp_p1 = pset1<Packet>(1.3981999507E-3f);
  const Packet cst_cephes_exp_p2 = pset1<Packet>(8.3334519073E-3f);
  const Packet cst_cephes_exp_p3 = pset1<Packet>(4.1665795894E-2f);
  const Packet cst_cephes_exp_p4 = pset1<Packet>(1.6666665459E-1f);
  const Packet cst_cephes_exp_p5 = pset1<Packet>(5.0000001201E-1f);

  // Clamp x.
  Packet x = pmax(pmin(_x, cst_exp_hi), cst_exp_lo);

  // Express exp(x) as exp(m*ln(2) + r), start by extracting
  // m = floor(x/ln(2) + 0.5).
  Packet m = pfloor(pmadd(x, cst_cephes_LOG2EF, cst_half));

  // Get r = x - m*ln(2). If no FMA instructions are available, m*ln(2) is
  // subtracted out in two parts, m*C1+m*C2 = m*ln(2), to avoid accumulating
  // truncation errors.
  const Packet cst_cephes_exp_C1 = pset1<Packet>(-0.693359375f);
  const Packet cst_cephes_exp_C2 = pset1<Packet>(2.12194440e-4f);
  Packet r = pmadd(m, cst_cephes_exp_C1, x);
  r = pmadd(m, cst_cephes_exp_C2, r);

  Packet r2 = pmul(r, r);
  Packet r3 = pmul(r2, r);

  // Evaluate the polynomial approximant,improved by instruction-level parallelism.
  Packet y, y1, y2;
  y  = pmadd(cst_cephes_exp_p0, r, cst_cephes_exp_p1);
  y1 = pmadd(cst_cephes_exp_p3, r, cst_cephes_exp_p4);
  y2 = padd(r, cst_1);
  y  = pmadd(y, r, cst_cephes_exp_p2);
  y1 = pmadd(y1, r, cst_cephes_exp_p5);
  y  = pmadd(y, r3, y1);
  y  = pmadd(y, r2, y2);

  // Return 2^m * exp(r).
  // TODO: replace pldexp with faster implementation since y in [-1, 1).
  return pmax(pldexp(y,m), _x);
}

template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_double(const Packet _x)
{
  Packet x = _x;

  const Packet cst_1 = pset1<Packet>(1.0);
  const Packet cst_2 = pset1<Packet>(2.0);
  const Packet cst_half = pset1<Packet>(0.5);

  const Packet cst_exp_hi = pset1<Packet>(709.784);
  const Packet cst_exp_lo = pset1<Packet>(-709.784);

  const Packet cst_cephes_LOG2EF = pset1<Packet>(1.4426950408889634073599);
  const Packet cst_cephes_exp_p0 = pset1<Packet>(1.26177193074810590878e-4);
  const Packet cst_cephes_exp_p1 = pset1<Packet>(3.02994407707441961300e-2);
  const Packet cst_cephes_exp_p2 = pset1<Packet>(9.99999999999999999910e-1);
  const Packet cst_cephes_exp_q0 = pset1<Packet>(3.00198505138664455042e-6);
  const Packet cst_cephes_exp_q1 = pset1<Packet>(2.52448340349684104192e-3);
  const Packet cst_cephes_exp_q2 = pset1<Packet>(2.27265548208155028766e-1);
  const Packet cst_cephes_exp_q3 = pset1<Packet>(2.00000000000000000009e0);
  const Packet cst_cephes_exp_C1 = pset1<Packet>(0.693145751953125);
  const Packet cst_cephes_exp_C2 = pset1<Packet>(1.42860682030941723212e-6);

  Packet tmp, fx;

  // clamp x
  x = pmax(pmin(x, cst_exp_hi), cst_exp_lo);
  // Express exp(x) as exp(g + n*log(2)).
  fx = pmadd(cst_cephes_LOG2EF, x, cst_half);

  // Get the integer modulus of log(2), i.e. the "n" described above.
  fx = pfloor(fx);

  // Get the remainder modulo log(2), i.e. the "g" described above. Subtract
  // n*log(2) out in two steps, i.e. n*C1 + n*C2, C1+C2=log2 to get the last
  // digits right.
  tmp = pmul(fx, cst_cephes_exp_C1);
  Packet z = pmul(fx, cst_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  Packet x2 = pmul(x, x);

  // Evaluate the numerator polynomial of the rational interpolant.
  Packet px = cst_cephes_exp_p0;
  px = pmadd(px, x2, cst_cephes_exp_p1);
  px = pmadd(px, x2, cst_cephes_exp_p2);
  px = pmul(px, x);

  // Evaluate the denominator polynomial of the rational interpolant.
  Packet qx = cst_cephes_exp_q0;
  qx = pmadd(qx, x2, cst_cephes_exp_q1);
  qx = pmadd(qx, x2, cst_cephes_exp_q2);
  qx = pmadd(qx, x2, cst_cephes_exp_q3);

  // I don't really get this bit, copied from the SSE2 routines, so...
  // TODO(gonnet): Figure out what is going on here, perhaps find a better
  // rational interpolant?
  x = pdiv(px, psub(qx, px));
  x = pmadd(cst_2, x, cst_1);

  // Construct the result 2^n * exp(g) = e * x. The max is used to catch
  // non-finite values in the input.
  // TODO: replace pldexp with faster implementation since x in [-1, 1).
  return pmax(pldexp(x,fx), _x);
}

// The following code is inspired by the following stack-overflow answer:
//   https://stackoverflow.com/questions/30463616/payne-hanek-algorithm-implementation-in-c/30465751#30465751
// It has been largely optimized:
//  - By-pass calls to frexp.
//  - Aligned loads of required 96 bits of 2/pi. This is accomplished by
//    (1) balancing the mantissa and exponent to the required bits of 2/pi are
//    aligned on 8-bits, and (2) replicating the storage of the bits of 2/pi.
//  - Avoid a branch in rounding and extraction of the remaining fractional part.
// Overall, I measured a speed up higher than x2 on x86-64.
inline float trig_reduce_huge (float xf, int *quadrant)
{
  using Eigen::numext::int32_t;
  using Eigen::numext::uint32_t;
  using Eigen::numext::int64_t;
  using Eigen::numext::uint64_t;

  const double pio2_62 = 3.4061215800865545e-19;    // pi/2 * 2^-62
  const uint64_t zero_dot_five = uint64_t(1) << 61; // 0.5 in 2.62-bit fixed-point foramt

  // 192 bits of 2/pi for Payne-Hanek reduction
  // Bits are introduced by packet of 8 to enable aligned reads.
  static const uint32_t two_over_pi [] = 
  {
    0x00000028, 0x000028be, 0x0028be60, 0x28be60db,
    0xbe60db93, 0x60db9391, 0xdb939105, 0x9391054a,
    0x91054a7f, 0x054a7f09, 0x4a7f09d5, 0x7f09d5f4,
    0x09d5f47d, 0xd5f47d4d, 0xf47d4d37, 0x7d4d3770,
    0x4d377036, 0x377036d8, 0x7036d8a5, 0x36d8a566,
    0xd8a5664f, 0xa5664f10, 0x664f10e4, 0x4f10e410,
    0x10e41000, 0xe4100000
  };
  
  uint32_t xi = numext::bit_cast<uint32_t>(xf);
  // Below, -118 = -126 + 8.
  //   -126 is to get the exponent,
  //   +8 is to enable alignment of 2/pi's bits on 8 bits.
  // This is possible because the fractional part of x as only 24 meaningful bits.
  uint32_t e = (xi >> 23) - 118;
  // Extract the mantissa and shift it to align it wrt the exponent
  xi = ((xi & 0x007fffffu)| 0x00800000u) << (e & 0x7);

  uint32_t i = e >> 3;
  uint32_t twoopi_1  = two_over_pi[i-1];
  uint32_t twoopi_2  = two_over_pi[i+3];
  uint32_t twoopi_3  = two_over_pi[i+7];

  // Compute x * 2/pi in 2.62-bit fixed-point format.
  uint64_t p;
  p = uint64_t(xi) * twoopi_3;
  p = uint64_t(xi) * twoopi_2 + (p >> 32);
  p = (uint64_t(xi * twoopi_1) << 32) + p;

  // Round to nearest: add 0.5 and extract integral part.
  uint64_t q = (p + zero_dot_five) >> 62;
  *quadrant = int(q);
  // Now it remains to compute "r = x - q*pi/2" with high accuracy,
  // since we have p=x/(pi/2) with high accuracy, we can more efficiently compute r as:
  //   r = (p-q)*pi/2,
  // where the product can be be carried out with sufficient accuracy using double precision.
  p -= q<<62;
  return float(double(int64_t(p)) * pio2_62);
}

template<bool ComputeSine,typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
#if EIGEN_GNUC_AT_LEAST(4,4) && EIGEN_COMP_GNUC_STRICT
__attribute__((optimize("-fno-unsafe-math-optimizations")))
#endif
Packet psincos_float(const Packet& _x)
{
  typedef typename unpacket_traits<Packet>::integer_packet PacketI;

  const Packet  cst_2oPI            = pset1<Packet>(0.636619746685028076171875f); // 2/PI
  const Packet  cst_rounding_magic  = pset1<Packet>(12582912); // 2^23 for rounding
  const PacketI csti_1              = pset1<PacketI>(1);
  const Packet  cst_sign_mask       = pset1frombits<Packet>(0x80000000u);

  Packet x = pabs(_x);

  // Scale x by 2/Pi to find x's octant.
  Packet y = pmul(x, cst_2oPI);

  // Rounding trick:
  Packet y_round = padd(y, cst_rounding_magic);
  EIGEN_OPTIMIZATION_BARRIER(y_round)
  PacketI y_int = preinterpret<PacketI>(y_round); // last 23 digits represent integer (if abs(x)<2^24)
  y = psub(y_round, cst_rounding_magic); // nearest integer to x*4/pi

  // Reduce x by y octants to get: -Pi/4 <= x <= +Pi/4
  // using "Extended precision modular arithmetic"
  #if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD)
  // This version requires true FMA for high accuracy
  // It provides a max error of 1ULP up to (with absolute_error < 5.9605e-08):
  const float huge_th = ComputeSine ? 117435.992f : 71476.0625f;
  x = pmadd(y, pset1<Packet>(-1.57079601287841796875f), x);
  x = pmadd(y, pset1<Packet>(-3.1391647326017846353352069854736328125e-07f), x);
  x = pmadd(y, pset1<Packet>(-5.390302529957764765544681040410068817436695098876953125e-15f), x);
  #else
  // Without true FMA, the previous set of coefficients maintain 1ULP accuracy
  // up to x<15.7 (for sin), but accuracy is immediately lost for x>15.7.
  // We thus use one more iteration to maintain 2ULPs up to reasonably large inputs.

  // The following set of coefficients maintain 1ULP up to 9.43 and 14.16 for sin and cos respectively.
  // and 2 ULP up to:
  const float huge_th = ComputeSine ? 25966.f : 18838.f;
  x = pmadd(y, pset1<Packet>(-1.5703125), x); // = 0xbfc90000
  EIGEN_OPTIMIZATION_BARRIER(x)
  x = pmadd(y, pset1<Packet>(-0.000483989715576171875), x); // = 0xb9fdc000
  EIGEN_OPTIMIZATION_BARRIER(x)
  x = pmadd(y, pset1<Packet>(1.62865035235881805419921875e-07), x); // = 0x342ee000
  x = pmadd(y, pset1<Packet>(5.5644315544167710640977020375430583953857421875e-11), x); // = 0x2e74b9ee

  // For the record, the following set of coefficients maintain 2ULP up
  // to a slightly larger range:
  // const float huge_th = ComputeSine ? 51981.f : 39086.125f;
  // but it slightly fails to maintain 1ULP for two values of sin below pi.
  // x = pmadd(y, pset1<Packet>(-3.140625/2.), x);
  // x = pmadd(y, pset1<Packet>(-0.00048351287841796875), x);
  // x = pmadd(y, pset1<Packet>(-3.13855707645416259765625e-07), x);
  // x = pmadd(y, pset1<Packet>(-6.0771006282767103812147979624569416046142578125e-11), x);

  // For the record, with only 3 iterations it is possible to maintain
  // 1 ULP up to 3PI (maybe more) and 2ULP up to 255.
  // The coefficients are: 0xbfc90f80, 0xb7354480, 0x2e74b9ee
  #endif

  if(predux_any(pcmp_le(pset1<Packet>(huge_th),pabs(_x))))
  {
    const int PacketSize = unpacket_traits<Packet>::size;
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) float vals[PacketSize];
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) float x_cpy[PacketSize];
    EIGEN_ALIGN_TO_BOUNDARY(sizeof(Packet)) int y_int2[PacketSize];
    pstoreu(vals, pabs(_x));
    pstoreu(x_cpy, x);
    pstoreu(y_int2, y_int);
    for(int k=0; k<PacketSize;++k)
    {
      float val = vals[k];
      if(val>=huge_th && (numext::isfinite)(val))
        x_cpy[k] = trig_reduce_huge(val,&y_int2[k]);
    }
    x = ploadu<Packet>(x_cpy);
    y_int = ploadu<PacketI>(y_int2);
  }

  // Compute the sign to apply to the polynomial.
  // sin: sign = second_bit(y_int) xor signbit(_x)
  // cos: sign = second_bit(y_int+1)
  Packet sign_bit = ComputeSine ? pxor(_x, preinterpret<Packet>(plogical_shift_left<30>(y_int)))
                                : preinterpret<Packet>(plogical_shift_left<30>(padd(y_int,csti_1)));
  sign_bit = pand(sign_bit, cst_sign_mask); // clear all but left most bit

  // Get the polynomial selection mask from the second bit of y_int
  // We'll calculate both (sin and cos) polynomials and then select from the two.
  Packet poly_mask = preinterpret<Packet>(pcmp_eq(pand(y_int, csti_1), pzero(y_int)));

  Packet x2 = pmul(x,x);

  // Evaluate the cos(x) polynomial. (-Pi/4 <= x <= Pi/4)
  Packet y1 =        pset1<Packet>(2.4372266125283204019069671630859375e-05f);
  y1 = pmadd(y1, x2, pset1<Packet>(-0.00138865201734006404876708984375f     ));
  y1 = pmadd(y1, x2, pset1<Packet>(0.041666619479656219482421875f           ));
  y1 = pmadd(y1, x2, pset1<Packet>(-0.5f));
  y1 = pmadd(y1, x2, pset1<Packet>(1.f));

  // Evaluate the sin(x) polynomial. (Pi/4 <= x <= Pi/4)
  // octave/matlab code to compute those coefficients:
  //    x = (0:0.0001:pi/4)';
  //    A = [x.^3 x.^5 x.^7];
  //    w = ((1.-(x/(pi/4)).^2).^5)*2000+1;         # weights trading relative accuracy
  //    c = (A'*diag(w)*A)\(A'*diag(w)*(sin(x)-x)); # weighted LS, linear coeff forced to 1
  //    printf('%.64f\n %.64f\n%.64f\n', c(3), c(2), c(1))
  //
  Packet y2 =        pset1<Packet>(-0.0001959234114083702898469196984621021329076029360294342041015625f);
  y2 = pmadd(y2, x2, pset1<Packet>( 0.0083326873655616851693794799871284340042620897293090820312500000f));
  y2 = pmadd(y2, x2, pset1<Packet>(-0.1666666203982298255503735617821803316473960876464843750000000000f));
  y2 = pmul(y2, x2);
  y2 = pmadd(y2, x, x);

  // Select the correct result from the two polynomials.
  y = ComputeSine ? pselect(poly_mask,y2,y1)
                  : pselect(poly_mask,y1,y2);

  // Update the sign and filter huge inputs
  return pxor(y, sign_bit);
}

template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psin_float(const Packet& x)
{
  return psincos_float<true>(x);
}

template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pcos_float(const Packet& x)
{
  return psincos_float<false>(x);
}


template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psqrt_complex(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  typedef typename Scalar::value_type RealScalar;
  typedef typename unpacket_traits<Packet>::as_real RealPacket;

  // Computes the principal sqrt of the complex numbers in the input.
  //
  // For example, for packets containing 2 complex numbers stored in interleaved format
  //    a = [a0, a1] = [x0, y0, x1, y1],
  // where x0 = real(a0), y0 = imag(a0) etc., this function returns
  //    b = [b0, b1] = [u0, v0, u1, v1],
  // such that b0^2 = a0, b1^2 = a1.
  //
  // To derive the formula for the complex square roots, let's consider the equation for
  // a single complex square root of the number x + i*y. We want to find real numbers
  // u and v such that
  //    (u + i*v)^2 = x + i*y  <=>
  //    u^2 - v^2 + i*2*u*v = x + i*v.
  // By equating the real and imaginary parts we get:
  //    u^2 - v^2 = x
  //    2*u*v = y.
  //
  // For x >= 0, this has the numerically stable solution
  //    u = sqrt(0.5 * (x + sqrt(x^2 + y^2)))
  //    v = 0.5 * (y / u)
  // and for x < 0,
  //    v = sign(y) * sqrt(0.5 * (-x + sqrt(x^2 + y^2)))
  //    u = 0.5 * (y / v)
  //
  //  To avoid unnecessary over- and underflow, we compute sqrt(x^2 + y^2) as
  //     l = max(|x|, |y|) * sqrt(1 + (min(|x|, |y|) / max(|x|, |y|))^2) ,

  // In the following, without lack of generality, we have annotated the code, assuming
  // that the input is a packet of 2 complex numbers.
  //
  // Step 1. Compute l = [l0, l0, l1, l1], where
  //    l0 = sqrt(x0^2 + y0^2),  l1 = sqrt(x1^2 + y1^2)
  // To avoid over- and underflow, we use the stable formula for each hypotenuse
  //    l0 = (min0 == 0 ? max0 : max0 * sqrt(1 + (min0/max0)**2)),
  // where max0 = max(|x0|, |y0|), min0 = min(|x0|, |y0|), and similarly for l1.

  RealPacket a_abs = pabs(a.v);           // [|x0|, |y0|, |x1|, |y1|]
  RealPacket a_abs_flip = pcplxflip(Packet(a_abs)).v; // [|y0|, |x0|, |y1|, |x1|]
  RealPacket a_max = pmax(a_abs, a_abs_flip);
  RealPacket a_min = pmin(a_abs, a_abs_flip);
  RealPacket a_min_zero_mask = pcmp_eq(a_min, pzero(a_min));
  RealPacket a_max_zero_mask = pcmp_eq(a_max, pzero(a_max));
  RealPacket r = pdiv(a_min, a_max);
  const RealPacket cst_one  = pset1<RealPacket>(RealScalar(1));
  RealPacket l = pmul(a_max, psqrt(padd(cst_one, pmul(r, r))));  // [l0, l0, l1, l1]
  // Set l to a_max if a_min is zero.
  l = pselect(a_min_zero_mask, a_max, l);

  // Step 2. Compute [rho0, *, rho1, *], where
  // rho0 = sqrt(0.5 * (l0 + |x0|)), rho1 =  sqrt(0.5 * (l1 + |x1|))
  // We don't care about the imaginary parts computed here. They will be overwritten later.
  const RealPacket cst_half = pset1<RealPacket>(RealScalar(0.5));
  Packet rho;
  rho.v = psqrt(pmul(cst_half, padd(a_abs, l)));

  // Step 3. Compute [rho0, eta0, rho1, eta1], where
  // eta0 = (y0 / l0) / 2, and eta1 = (y1 / l1) / 2.
  // set eta = 0 of input is 0 + i0.
  RealPacket eta = pandnot(pmul(cst_half, pdiv(a.v, pcplxflip(rho).v)), a_max_zero_mask);
  RealPacket real_mask = peven_mask(a.v);
  Packet positive_real_result;
  // Compute result for inputs with positive real part.
  positive_real_result.v = pselect(real_mask, rho.v, eta);

  // Step 4. Compute solution for inputs with negative real part:
  //         [|eta0|, sign(y0)*rho0, |eta1|, sign(y1)*rho1]
  const RealScalar neg_zero = RealScalar(numext::bit_cast<float>(0x80000000u));
  const RealPacket cst_imag_sign_mask = pset1<Packet>(Scalar(RealScalar(0.0), neg_zero)).v;
  RealPacket imag_signs = pand(a.v, cst_imag_sign_mask);
  Packet negative_real_result;
  // Notice that rho is positive, so taking it's absolute value is a noop.
  negative_real_result.v = por(pabs(pcplxflip(positive_real_result).v), imag_signs);

  // Step 5. Select solution branch based on the sign of the real parts.
  Packet negative_real_mask;
  negative_real_mask.v = pcmp_lt(pand(real_mask, a.v), pzero(a.v));
  negative_real_mask.v = por(negative_real_mask.v, pcplxflip(negative_real_mask).v);
  Packet result = pselect(negative_real_mask, negative_real_result, positive_real_result);

  // Step 6. Handle special cases for infinities:
  // * If z is (x,+∞), the result is (+∞,+∞) even if x is NaN
  // * If z is (x,-∞), the result is (+∞,-∞) even if x is NaN
  // * If z is (-∞,y), the result is (0*|y|,+∞) for finite or NaN y
  // * If z is (+∞,y), the result is (+∞,0*|y|) for finite or NaN y
  const RealPacket cst_pos_inf = pset1<RealPacket>(NumTraits<RealScalar>::infinity());
  Packet is_inf;
  is_inf.v = pcmp_eq(a_abs, cst_pos_inf);
  Packet is_real_inf;
  is_real_inf.v = pand(is_inf.v, real_mask);
  is_real_inf = por(is_real_inf, pcplxflip(is_real_inf));
  // prepare packet of (+∞,0*|y|) or (0*|y|,+∞), depending on the sign of the infinite real part.
  Packet real_inf_result;
  real_inf_result.v = pmul(a_abs, pset1<Packet>(Scalar(RealScalar(1.0), RealScalar(0.0))).v);
  real_inf_result.v = pselect(negative_real_mask.v, pcplxflip(real_inf_result).v, real_inf_result.v);
  // prepare packet of (+∞,+∞) or (+∞,-∞), depending on the sign of the infinite imaginary part.
  Packet is_imag_inf;
  is_imag_inf.v = pandnot(is_inf.v, real_mask);
  is_imag_inf = por(is_imag_inf, pcplxflip(is_imag_inf));
  Packet imag_inf_result;
  imag_inf_result.v = por(pand(cst_pos_inf, real_mask), pandnot(a.v, real_mask));

  return  pselect(is_imag_inf, imag_inf_result,
                  pselect(is_real_inf, real_inf_result,result));
}

// TODO(rmlarsen): The following set of utilities for double word arithmetic
// should perhaps be refactored as a separate file, since it would be generally
// useful for special function implementation etc. Writing the algorithms in
// terms if a double word type would also make the code more readable.

// This function splits x into the nearest integer n and fractional part r,
// such that x = n + r holds exactly.
template<typename Packet>
EIGEN_STRONG_INLINE
void absolute_split(const Packet& x, Packet& n, Packet& r) {
  n = pround(x);
  r = psub(x, n);
}

// This function computes the sum {s, r}, such that x + y = s_hi + s_lo
// holds exactly, and s_hi = fl(x+y), if |x| >= |y|.
template<typename Packet>
EIGEN_STRONG_INLINE
void fast_twosum(const Packet& x, const Packet& y, Packet& s_hi, Packet& s_lo) {
  s_hi = padd(x, y);
  const Packet t = psub(s_hi, x);
  s_lo = psub(y, t);
}

#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
// This function implements the extended precision product of
// a pair of floating point numbers. Given {x, y}, it computes the pair
// {p_hi, p_lo} such that x * y = p_hi + p_lo holds exactly and
// p_hi = fl(x * y).
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  p_hi = pmul(x, y);
  p_lo = pmadd(x, y, pnegate(p_hi));
}

#else

// This function implements the Veltkamp splitting. Given a floating point
// number x it returns the pair {x_hi, x_lo} such that x_hi + x_lo = x holds
// exactly and that half of the significant of x fits in x_hi.
// This is Algorithm 3 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
void veltkamp_splitting(const Packet& x, Packet& x_hi, Packet& x_lo) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  EIGEN_CONSTEXPR int shift = (NumTraits<Scalar>::digits() + 1) / 2;
  const Scalar shift_scale = Scalar(uint64_t(1) << shift);  // Scalar constructor not necessarily constexpr.
  const Packet gamma = pmul(pset1<Packet>(shift_scale + Scalar(1)), x);
  Packet rho = psub(x, gamma);
  x_hi = padd(rho, gamma);
  x_lo = psub(x, x_hi);
}

// This function implements Dekker's algorithm for products x * y.
// Given floating point numbers {x, y} computes the pair
// {p_hi, p_lo} such that x * y = p_hi + p_lo holds exactly and
// p_hi = fl(x * y).
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  Packet x_hi, x_lo, y_hi, y_lo;
  veltkamp_splitting(x, x_hi, x_lo);
  veltkamp_splitting(y, y_hi, y_lo);

  p_hi = pmul(x, y);
  p_lo = pmadd(x_hi, y_hi, pnegate(p_hi));
  p_lo = pmadd(x_hi, y_lo, p_lo);
  p_lo = pmadd(x_lo, y_hi, p_lo);
  p_lo = pmadd(x_lo, y_lo, p_lo);
}

#endif  // EIGEN_HAS_SINGLE_INSTRUCTION_MADD


// This function implements Dekker's algorithm for the addition
// of two double word numbers represented by {x_hi, x_lo} and {y_hi, y_lo}.
// It returns the result as a pair {s_hi, s_lo} such that
// x_hi + x_lo + y_hi + y_lo = s_hi + s_lo holds exactly.
// This is Algorithm 5 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
  void twosum(const Packet& x_hi, const Packet& x_lo,
              const Packet& y_hi, const Packet& y_lo,
              Packet& s_hi, Packet& s_lo) {
  const Packet x_greater_mask = pcmp_lt(pabs(y_hi), pabs(x_hi));
  Packet r_hi_1, r_lo_1;
  fast_twosum(x_hi, y_hi,r_hi_1, r_lo_1);
  Packet r_hi_2, r_lo_2;
  fast_twosum(y_hi, x_hi,r_hi_2, r_lo_2);
  const Packet r_hi = pselect(x_greater_mask, r_hi_1, r_hi_2);

  const Packet s1 = padd(padd(y_lo, r_lo_1), x_lo);
  const Packet s2 = padd(padd(x_lo, r_lo_2), y_lo);
  const Packet s = pselect(x_greater_mask, s1, s2);

  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This is a version of twosum for double word numbers,
// which assumes that |x_hi| >= |y_hi|.
template<typename Packet>
EIGEN_STRONG_INLINE
  void fast_twosum(const Packet& x_hi, const Packet& x_lo,
              const Packet& y_hi, const Packet& y_lo,
              Packet& s_hi, Packet& s_lo) {
  Packet r_hi, r_lo;
  fast_twosum(x_hi, y_hi, r_hi, r_lo);
  const Packet s = padd(padd(y_lo, r_lo), x_lo);
  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This is a version of twosum for adding a floating point number x to
// double word number {y_hi, y_lo} number, with the assumption
// that |x| >= |y_hi|.
template<typename Packet>
EIGEN_STRONG_INLINE
void fast_twosum(const Packet& x,
                 const Packet& y_hi, const Packet& y_lo,
                 Packet& s_hi, Packet& s_lo) {
  Packet r_hi, r_lo;
  fast_twosum(x, y_hi, r_hi, r_lo);
  const Packet s = padd(y_lo, r_lo);
  fast_twosum(r_hi, s, s_hi, s_lo);
}

// This function implements the multiplication of a double word
// number represented by {x_hi, x_lo} by a floating point number y.
// It returns the result as a pair {p_hi, p_lo} such that
// (x_hi + x_lo) * y = p_hi + p_lo hold with a relative error
// of less than 2*2^{-2p}, where p is the number of significand bit
// in the floating point type.
// This is Algorithm 7 from Jean-Michel Muller, "Elementary Functions",
// 3rd edition, Birkh\"auser, 2016.
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x_hi, const Packet& x_lo, const Packet& y,
             Packet& p_hi, Packet& p_lo) {
  Packet c_hi, c_lo1;
  twoprod(x_hi, y, c_hi, c_lo1);
  const Packet c_lo2 = pmul(x_lo, y);
  Packet t_hi, t_lo1;
  fast_twosum(c_hi, c_lo2, t_hi, t_lo1);
  const Packet t_lo2 = padd(t_lo1, c_lo1);
  fast_twosum(t_hi, t_lo2, p_hi, p_lo);
}

// This function implements the multiplication of two double word
// numbers represented by {x_hi, x_lo} and {y_hi, y_lo}.
// It returns the result as a pair {p_hi, p_lo} such that
// (x_hi + x_lo) * (y_hi + y_lo) = p_hi + p_lo holds with a relative error
// of less than 2*2^{-2p}, where p is the number of significand bit
// in the floating point type.
template<typename Packet>
EIGEN_STRONG_INLINE
void twoprod(const Packet& x_hi, const Packet& x_lo,
             const Packet& y_hi, const Packet& y_lo,
             Packet& p_hi, Packet& p_lo) {
  Packet p_hi_hi, p_hi_lo;
  twoprod(x_hi, x_lo, y_hi, p_hi_hi, p_hi_lo);
  Packet p_lo_hi, p_lo_lo;
  twoprod(x_hi, x_lo, y_lo, p_lo_hi, p_lo_lo);
  fast_twosum(p_hi_hi, p_hi_lo, p_lo_hi, p_lo_lo, p_hi, p_lo);
}

// This function computes the reciprocal of a floating point number
// with extra precision and returns the result as a double word.
template <typename Packet>
void doubleword_reciprocal(const Packet& x, Packet& recip_hi, Packet& recip_lo) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  // 1. Approximate the reciprocal as the reciprocal of the high order element.
  Packet approx_recip = prsqrt(x);
  approx_recip = pmul(approx_recip, approx_recip);

  // 2. Run one step of Newton-Raphson iteration in double word arithmetic
  // to get the bottom half. The NR iteration for reciprocal of 'a' is
  //    x_{i+1} = x_i * (2 - a * x_i)

  // -a*x_i
  Packet t1_hi, t1_lo;
  twoprod(pnegate(x), approx_recip, t1_hi, t1_lo);
  // 2 - a*x_i
  Packet t2_hi, t2_lo;
  fast_twosum(pset1<Packet>(Scalar(2)), t1_hi, t2_hi, t2_lo);
  Packet t3_hi, t3_lo;
  fast_twosum(t2_hi, padd(t2_lo, t1_lo), t3_hi, t3_lo);
  // x_i * (2 - a * x_i)
  twoprod(t3_hi, t3_lo, approx_recip, recip_hi, recip_lo);
}


// This function computes log2(x) and returns the result as a double word.
template <typename Scalar>
struct accurate_log2 {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& x, Packet& log2_x_hi, Packet& log2_x_lo) {
    log2_x_hi = plog2(x);
    log2_x_lo = pzero(x);
  }
};

// This specialization uses a more accurate algorithm to compute log2(x) for
// floats in [1/sqrt(2);sqrt(2)] with a relative accuracy of ~6.42e-10.
// This additional accuracy is needed to counter the error-magnification
// inherent in multiplying by a potentially large exponent in pow(x,y).
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct accurate_log2<float> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& z, Packet& log2_x_hi, Packet& log2_x_lo) {
    // The function log(1+x)/x is approximated in the interval
    // [1/sqrt(2)-1;sqrt(2)-1] by a degree 10 polynomial of the form
    //  Q(x) = (C0 + x * (C1 + x * (C2 + x * (C3 + x * P(x))))),
    // where the degree 6 polynomial P(x) is evaluated in single precision,
    // while the remaining 4 terms of Q(x), as well as the final multiplication by x
    // to reconstruct log(1+x) are evaluated in extra precision using
    // double word arithmetic. C0 through C3 are extra precise constants
    // stored as double words.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 10;
    // > f = log2(1+x)/x;
    // > interval = [sqrt(0.5)-1;sqrt(2)-1];
    // > p = fpminimax(f,n,[|double,double,double,double,single...|],interval,relative,floating);
    
    const Packet p6 = pset1<Packet>( 9.703654795885e-2f);
    const Packet p5 = pset1<Packet>(-0.1690667718648f);
    const Packet p4 = pset1<Packet>( 0.1720575392246f);
    const Packet p3 = pset1<Packet>(-0.1789081543684f);
    const Packet p2 = pset1<Packet>( 0.2050433009862f);
    const Packet p1 = pset1<Packet>(-0.2404672354459f);
    const Packet p0 = pset1<Packet>( 0.2885761857032f);

    const Packet C3_hi = pset1<Packet>(-0.360674142838f);
    const Packet C3_lo = pset1<Packet>(-6.13283912543e-09f);
    const Packet C2_hi = pset1<Packet>(0.480897903442f);
    const Packet C2_lo = pset1<Packet>(-1.44861207474e-08f);
    const Packet C1_hi = pset1<Packet>(-0.721347510815f);
    const Packet C1_lo = pset1<Packet>(-4.84483164698e-09f);
    const Packet C0_hi = pset1<Packet>(1.44269502163f);
    const Packet C0_lo = pset1<Packet>(2.01711713999e-08f);
    const Packet one = pset1<Packet>(1.0f);

    const Packet x = psub(z, one);
    // Evaluate P(x) in working precision.
    // We evaluate it in multiple parts to improve instruction level
    // parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p6, x2, p4);
    p_even = pmadd(p_even, x2, p2);
    p_even = pmadd(p_even, x2, p0);
    Packet p_odd = pmadd(p5, x2, p3);
    p_odd = pmadd(p_odd, x2, p1);
    Packet p = pmadd(p_odd, x, p_even);

    // Now evaluate the low-order tems of Q(x) in double word precision.
    // In the following, due to the alternating signs and the fact that
    // |x| < sqrt(2)-1, we can assume that |C*_hi| >= q_i, and use
    // fast_twosum instead of the slower twosum.
    Packet q_hi, q_lo;
    Packet t_hi, t_lo;
    // C3 + x * p(x)
    twoprod(p, x, t_hi, t_lo);
    fast_twosum(C3_hi, C3_lo, t_hi, t_lo, q_hi, q_lo);
    // C2 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C2_hi, C2_lo, t_hi, t_lo, q_hi, q_lo);
    // C1 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C1_hi, C1_lo, t_hi, t_lo, q_hi, q_lo);
    // C0 + x * p(x)
    twoprod(q_hi, q_lo, x, t_hi, t_lo);
    fast_twosum(C0_hi, C0_lo, t_hi, t_lo, q_hi, q_lo);

    // log(z) ~= x * Q(x)
    twoprod(q_hi, q_lo, x, log2_x_hi, log2_x_lo);
  }
};

// This specialization uses a more accurate algorithm to compute log2(x) for
// floats in [1/sqrt(2);sqrt(2)] with a relative accuracy of ~1.27e-18.
// This additional accuracy is needed to counter the error-magnification
// inherent in multiplying by a potentially large exponent in pow(x,y).
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.

template <>
struct accurate_log2<double> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  void operator()(const Packet& x, Packet& log2_x_hi, Packet& log2_x_lo) {
    // We use a transformation of variables:
    //    r = c * (x-1) / (x+1),
    // such that
    //    log2(x) = log2((1 + r/c) / (1 - r/c)) = f(r).
    // The function f(r) can be approximated well using an odd polynomial
    // of the form
    //   P(r) = ((Q(r^2) * r^2 + C) * r^2 + 1) * r,
    // For the implementation of log2<double> here, Q is of degree 6 with
    // coefficient represented in working precision (double), while C is a
    // constant represented in extra precision as a double word to achieve
    // full accuracy.
    //
    // The polynomial coefficients were computed by the Sollya script:
    //
    // c = 2 / log(2);
    // trans = c * (x-1)/(x+1);
    // itrans = (1+x/c)/(1-x/c);
    // interval=[trans(sqrt(0.5)); trans(sqrt(2))];
    // print(interval);
    // f = log2(itrans(x));
    // p=fpminimax(f,[|1,3,5,7,9,11,13,15,17|],[|1,DD,double...|],interval,relative,floating);
    const Packet q12 = pset1<Packet>(2.87074255468000586e-9);
    const Packet q10 = pset1<Packet>(2.38957980901884082e-8);
    const Packet q8 = pset1<Packet>(2.31032094540014656e-7);
    const Packet q6 = pset1<Packet>(2.27279857398537278e-6);
    const Packet q4 = pset1<Packet>(2.31271023278625638e-5);
    const Packet q2 = pset1<Packet>(2.47556738444535513e-4);
    const Packet q0 = pset1<Packet>(2.88543873228900172e-3);
    const Packet C_hi = pset1<Packet>(0.0400377511598501157);
    const Packet C_lo = pset1<Packet>(-4.77726582251425391e-19);
    const Packet one = pset1<Packet>(1.0);

    const Packet cst_2_log2e_hi = pset1<Packet>(2.88539008177792677);
    const Packet cst_2_log2e_lo = pset1<Packet>(4.07660016854549667e-17);
    // c * (x - 1)
    Packet num_hi, num_lo;
    twoprod(cst_2_log2e_hi, cst_2_log2e_lo, psub(x, one), num_hi, num_lo);
    // TODO(rmlarsen): Investigate if using the division algorithm by
    // Muller et al. is faster/more accurate.
    // 1 / (x + 1)
    Packet denom_hi, denom_lo;
    doubleword_reciprocal(padd(x, one), denom_hi, denom_lo);
    // r =  c * (x-1) / (x+1),
    Packet r_hi, r_lo;
    twoprod(num_hi, num_lo, denom_hi, denom_lo, r_hi, r_lo);
    // r2 = r * r
    Packet r2_hi, r2_lo;
    twoprod(r_hi, r_lo, r_hi, r_lo, r2_hi, r2_lo);
    // r4 = r2 * r2
    Packet r4_hi, r4_lo;
    twoprod(r2_hi, r2_lo, r2_hi, r2_lo, r4_hi, r4_lo);

    // Evaluate Q(r^2) in working precision. We evaluate it in two parts
    // (even and odd in r^2) to improve instruction level parallelism.
    Packet q_even = pmadd(q12, r4_hi, q8);
    Packet q_odd = pmadd(q10, r4_hi, q6);
    q_even = pmadd(q_even, r4_hi, q4);
    q_odd = pmadd(q_odd, r4_hi, q2);
    q_even = pmadd(q_even, r4_hi, q0);
    Packet q = pmadd(q_odd, r2_hi, q_even);

    // Now evaluate the low order terms of P(x) in double word precision.
    // In the following, due to the increasing magnitude of the coefficients
    // and r being constrained to [-0.5, 0.5] we can use fast_twosum instead
    // of the slower twosum.
    // Q(r^2) * r^2
    Packet p_hi, p_lo;
    twoprod(r2_hi, r2_lo, q, p_hi, p_lo);
    // Q(r^2) * r^2 + C
    Packet p1_hi, p1_lo;
    fast_twosum(C_hi, C_lo, p_hi, p_lo, p1_hi, p1_lo);
    // (Q(r^2) * r^2 + C) * r^2
    Packet p2_hi, p2_lo;
    twoprod(r2_hi, r2_lo, p1_hi, p1_lo, p2_hi, p2_lo);
    // ((Q(r^2) * r^2 + C) * r^2 + 1)
    Packet p3_hi, p3_lo;
    fast_twosum(one, p2_hi, p2_lo, p3_hi, p3_lo);

    // log(z) ~= ((Q(r^2) * r^2 + C) * r^2 + 1) * r
    twoprod(p3_hi, p3_lo, r_hi, r_lo, log2_x_hi, log2_x_lo);
  }
};

// This function computes exp2(x) (i.e. 2**x).
template <typename Scalar>
struct fast_accurate_exp2 {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // TODO(rmlarsen): Add a pexp2 packetop.
    return pexp(pmul(pset1<Packet>(Scalar(EIGEN_LN2)), x));
  }
};

// This specialization uses a faster algorithm to compute exp2(x) for floats
// in [-0.5;0.5] with a relative accuracy of 1 ulp.
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct fast_accurate_exp2<float> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // This function approximates exp2(x) by a degree 6 polynomial of the form
    // Q(x) = 1 + x * (C + x * P(x)), where the degree 4 polynomial P(x) is evaluated in
    // single precision, and the remaining steps are evaluated with extra precision using
    // double word arithmetic. C is an extra precise constant stored as a double word.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 6;
    // > f = 2^x;
    // > interval = [-0.5;0.5];
    // > p = fpminimax(f,n,[|1,double,single...|],interval,relative,floating);

    const Packet p4 = pset1<Packet>(1.539513905e-4f);
    const Packet p3 = pset1<Packet>(1.340007293e-3f);
    const Packet p2 = pset1<Packet>(9.618283249e-3f);
    const Packet p1 = pset1<Packet>(5.550328270e-2f);
    const Packet p0 = pset1<Packet>(0.2402264923f);

    const Packet C_hi = pset1<Packet>(0.6931471825f);
    const Packet C_lo = pset1<Packet>(2.36836577e-08f);
    const Packet one = pset1<Packet>(1.0f);

    // Evaluate P(x) in working precision.
    // We evaluate even and odd parts of the polynomial separately
    // to gain some instruction level parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p4, x2, p2);
    Packet p_odd = pmadd(p3, x2, p1);
    p_even = pmadd(p_even, x2, p0);
    Packet p = pmadd(p_odd, x, p_even);

    // Evaluate the remaining terms of Q(x) with extra precision using
    // double word arithmetic.
    Packet p_hi, p_lo;
    // x * p(x)
    twoprod(p, x, p_hi, p_lo);
    // C + x * p(x)
    Packet q1_hi, q1_lo;
    twosum(p_hi, p_lo, C_hi, C_lo, q1_hi, q1_lo);
    // x * (C + x * p(x))
    Packet q2_hi, q2_lo;
    twoprod(q1_hi, q1_lo, x, q2_hi, q2_lo);
    // 1 + x * (C + x * p(x))
    Packet q3_hi, q3_lo;
    // Since |q2_hi| <= sqrt(2)-1 < 1, we can use fast_twosum
    // for adding it to unity here.
    fast_twosum(one, q2_hi, q3_hi, q3_lo);
    return padd(q3_hi, padd(q2_lo, q3_lo));
  }
};

// in [-0.5;0.5] with a relative accuracy of 1 ulp.
// The minimax polynomial used was calculated using the Sollya tool.
// See sollya.org.
template <>
struct fast_accurate_exp2<double> {
  template <typename Packet>
  EIGEN_STRONG_INLINE
  Packet operator()(const Packet& x) {
    // This function approximates exp2(x) by a degree 10 polynomial of the form
    // Q(x) = 1 + x * (C + x * P(x)), where the degree 8 polynomial P(x) is evaluated in
    // single precision, and the remaining steps are evaluated with extra precision using
    // double word arithmetic. C is an extra precise constant stored as a double word.
    //
    // The polynomial coefficients were calculated using Sollya commands:
    // > n = 11;
    // > f = 2^x;
    // > interval = [-0.5;0.5];
    // > p = fpminimax(f,n,[|1,DD,double...|],interval,relative,floating);

    const Packet p9 = pset1<Packet>(4.431642109085495276e-10);
    const Packet p8 = pset1<Packet>(7.073829923303358410e-9);
    const Packet p7 = pset1<Packet>(1.017822306737031311e-7);
    const Packet p6 = pset1<Packet>(1.321543498017646657e-6);
    const Packet p5 = pset1<Packet>(1.525273342728892877e-5);
    const Packet p4 = pset1<Packet>(1.540353045780084423e-4);
    const Packet p3 = pset1<Packet>(1.333355814685869807e-3);
    const Packet p2 = pset1<Packet>(9.618129107593478832e-3);
    const Packet p1 = pset1<Packet>(5.550410866481961247e-2);
    const Packet p0 = pset1<Packet>(0.240226506959101332);
    const Packet C_hi = pset1<Packet>(0.693147180559945286); 
    const Packet C_lo = pset1<Packet>(4.81927865669806721e-17);
    const Packet one = pset1<Packet>(1.0);

    // Evaluate P(x) in working precision.
    // We evaluate even and odd parts of the polynomial separately
    // to gain some instruction level parallelism.
    Packet x2 = pmul(x,x);
    Packet p_even = pmadd(p8, x2, p6);
    Packet p_odd = pmadd(p9, x2, p7);
    p_even = pmadd(p_even, x2, p4);
    p_odd = pmadd(p_odd, x2, p5);
    p_even = pmadd(p_even, x2, p2);
    p_odd = pmadd(p_odd, x2, p3);
    p_even = pmadd(p_even, x2, p0);
    p_odd = pmadd(p_odd, x2, p1);
    Packet p = pmadd(p_odd, x, p_even);

    // Evaluate the remaining terms of Q(x) with extra precision using
    // double word arithmetic.
    Packet p_hi, p_lo;
    // x * p(x)
    twoprod(p, x, p_hi, p_lo);
    // C + x * p(x)
    Packet q1_hi, q1_lo;
    twosum(p_hi, p_lo, C_hi, C_lo, q1_hi, q1_lo);
    // x * (C + x * p(x))
    Packet q2_hi, q2_lo;
    twoprod(q1_hi, q1_lo, x, q2_hi, q2_lo);
    // 1 + x * (C + x * p(x))
    Packet q3_hi, q3_lo;
    // Since |q2_hi| <= sqrt(2)-1 < 1, we can use fast_twosum
    // for adding it to unity here.
    fast_twosum(one, q2_hi, q3_hi, q3_lo);
    return padd(q3_hi, padd(q2_lo, q3_lo));
  }
};

// This function implements the non-trivial case of pow(x,y) where x is
// positive and y is (possibly) non-integer.
// Formally, pow(x,y) = exp2(y * log2(x)), where exp2(x) is shorthand for 2^x.
// TODO(rmlarsen): We should probably add this as a packet up 'ppow', to make it
// easier to specialize or turn off for specific types and/or backends.x
template <typename Packet>
EIGEN_STRONG_INLINE Packet generic_pow_impl(const Packet& x, const Packet& y) {
  typedef typename unpacket_traits<Packet>::type Scalar;
  // Split x into exponent e_x and mantissa m_x.
  Packet e_x;
  Packet m_x = pfrexp(x, e_x);

  // Adjust m_x to lie in [1/sqrt(2):sqrt(2)] to minimize absolute error in log2(m_x).
  EIGEN_CONSTEXPR Scalar sqrt_half = Scalar(0.70710678118654752440);
  const Packet m_x_scale_mask = pcmp_lt(m_x, pset1<Packet>(sqrt_half));
  m_x = pselect(m_x_scale_mask, pmul(pset1<Packet>(Scalar(2)), m_x), m_x);
  e_x = pselect(m_x_scale_mask, psub(e_x, pset1<Packet>(Scalar(1))), e_x);

  // Compute log2(m_x) with 6 extra bits of accuracy.
  Packet rx_hi, rx_lo;
  accurate_log2<Scalar>()(m_x, rx_hi, rx_lo);

  // Compute the two terms {y * e_x, y * r_x} in f = y * log2(x) with doubled
  // precision using double word arithmetic.
  Packet f1_hi, f1_lo, f2_hi, f2_lo;
  twoprod(e_x, y, f1_hi, f1_lo);
  twoprod(rx_hi, rx_lo, y, f2_hi, f2_lo);
  // Sum the two terms in f using double word arithmetic. We know
  // that |e_x| > |log2(m_x)|, except for the case where e_x==0.
  // This means that we can use fast_twosum(f1,f2).
  // In the case e_x == 0, e_x * y = f1 = 0, so we don't lose any
  // accuracy by violating the assumption of fast_twosum, because
  // it's a no-op.
  Packet f_hi, f_lo;
  fast_twosum(f1_hi, f1_lo, f2_hi, f2_lo, f_hi, f_lo);

  // Split f into integer and fractional parts.
  Packet n_z, r_z;
  absolute_split(f_hi, n_z, r_z);
  r_z = padd(r_z, f_lo);
  Packet n_r;
  absolute_split(r_z, n_r, r_z);
  n_z = padd(n_z, n_r);

  // We now have an accurate split of f = n_z + r_z and can compute
  //   x^y = 2**{n_z + r_z) = exp2(r_z) * 2**{n_z}.
  // Since r_z is in [-0.5;0.5], we compute the first factor to high accuracy
  // using a specialized algorithm. Multiplication by the second factor can
  // be done exactly using pldexp(), since it is an integer power of 2.
  const Packet e_r = fast_accurate_exp2<Scalar>()(r_z);
  return pldexp(e_r, n_z);
}

// Generic implementation of pow(x,y).
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet generic_pow(const Packet& x, const Packet& y) {
  typedef typename unpacket_traits<Packet>::type Scalar;

  const Packet cst_pos_inf = pset1<Packet>(NumTraits<Scalar>::infinity());
  const Packet cst_zero = pset1<Packet>(Scalar(0));
  const Packet cst_one = pset1<Packet>(Scalar(1));
  const Packet cst_nan = pset1<Packet>(NumTraits<Scalar>::quiet_NaN());

  const Packet abs_x = pabs(x);
  // Predicates for sign and magnitude of x.
  const Packet x_is_zero = pcmp_eq(x, cst_zero);
  const Packet x_is_neg = pcmp_lt(x, cst_zero);
  const Packet abs_x_is_inf = pcmp_eq(abs_x, cst_pos_inf);
  const Packet abs_x_is_one =  pcmp_eq(abs_x, cst_one);
  const Packet abs_x_is_gt_one = pcmp_lt(cst_one, abs_x);
  const Packet abs_x_is_lt_one = pcmp_lt(abs_x, cst_one);
  const Packet x_is_one =  pandnot(abs_x_is_one, x_is_neg);
  const Packet x_is_neg_one =  pand(abs_x_is_one, x_is_neg);
  const Packet x_is_nan = pandnot(ptrue(x), pcmp_eq(x, x));

  // Predicates for sign and magnitude of y.
  const Packet y_is_one = pcmp_eq(y, cst_one);
  const Packet y_is_zero = pcmp_eq(y, cst_zero);
  const Packet y_is_neg = pcmp_lt(y, cst_zero);
  const Packet y_is_pos = pandnot(ptrue(y), por(y_is_zero, y_is_neg));
  const Packet y_is_nan = pandnot(ptrue(y), pcmp_eq(y, y));
  const Packet abs_y_is_inf = pcmp_eq(pabs(y), cst_pos_inf);
  EIGEN_CONSTEXPR Scalar huge_exponent =
      (NumTraits<Scalar>::max_exponent() * Scalar(EIGEN_LN2)) /
       NumTraits<Scalar>::epsilon();
  const Packet abs_y_is_huge = pcmp_le(pset1<Packet>(huge_exponent), pabs(y));

  // Predicates for whether y is integer and/or even.
  const Packet y_is_int = pcmp_eq(pfloor(y), y);
  const Packet y_div_2 = pmul(y, pset1<Packet>(Scalar(0.5)));
  const Packet y_is_even = pcmp_eq(pround(y_div_2), y_div_2);

  // Predicates encoding special cases for the value of pow(x,y)
  const Packet invalid_negative_x = pandnot(pandnot(pandnot(x_is_neg, abs_x_is_inf),
                                                    y_is_int),
                                            abs_y_is_inf);
  const Packet pow_is_one = por(por(x_is_one, y_is_zero),
                                pand(x_is_neg_one,
                                     por(abs_y_is_inf, pandnot(y_is_even, invalid_negative_x))));
  const Packet pow_is_nan = por(invalid_negative_x, por(x_is_nan, y_is_nan));
  const Packet pow_is_zero = por(por(por(pand(x_is_zero, y_is_pos),
                                         pand(abs_x_is_inf, y_is_neg)),
                                     pand(pand(abs_x_is_lt_one, abs_y_is_huge),
                                          y_is_pos)),
                                 pand(pand(abs_x_is_gt_one, abs_y_is_huge),
                                      y_is_neg));
  const Packet pow_is_inf = por(por(por(pand(x_is_zero, y_is_neg),
                                        pand(abs_x_is_inf, y_is_pos)),
                                    pand(pand(abs_x_is_lt_one, abs_y_is_huge),
                                         y_is_neg)),
                                pand(pand(abs_x_is_gt_one, abs_y_is_huge),
                                     y_is_pos));

  // General computation of pow(x,y) for positive x or negative x and integer y.
  const Packet negate_pow_abs = pandnot(x_is_neg, y_is_even);
  const Packet pow_abs = generic_pow_impl(abs_x, y);
  return pselect(y_is_one, x,
                 pselect(pow_is_one, cst_one,
                         pselect(pow_is_nan, cst_nan,
                                 pselect(pow_is_inf, cst_pos_inf,
                                         pselect(pow_is_zero, cst_zero,
                                                 pselect(negate_pow_abs, pnegate(pow_abs), pow_abs))))));
}



/* polevl (modified for Eigen)
 *
 *      Evaluate polynomial
 *
 *
 *
 * SYNOPSIS:
 *
 * int N;
 * Scalar x, y, coef[N+1];
 *
 * y = polevl<decltype(x), N>( x, coef);
 *
 *
 *
 * DESCRIPTION:
 *
 * Evaluates polynomial of degree N:
 *
 *                     2          N
 * y  =  C  + C x + C x  +...+ C x
 *        0    1     2          N
 *
 * Coefficients are stored in reverse order:
 *
 * coef[0] = C  , ..., coef[N] = C  .
 *            N                   0
 *
 *  The function p1evl() assumes that coef[N] = 1.0 and is
 * omitted from the array.  Its calling arguments are
 * otherwise the same as polevl().
 *
 *
 * The Eigen implementation is templatized.  For best speed, store
 * coef as a const array (constexpr), e.g.
 *
 * const double coef[] = {1.0, 2.0, 3.0, ...};
 *
 */
template <typename Packet, int N>
struct ppolevl {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet run(const Packet& x, const typename unpacket_traits<Packet>::type coeff[]) {
    EIGEN_STATIC_ASSERT((N > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    return pmadd(ppolevl<Packet, N-1>::run(x, coeff), x, pset1<Packet>(coeff[N]));
  }
};

template <typename Packet>
struct ppolevl<Packet, 0> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet run(const Packet& x, const typename unpacket_traits<Packet>::type coeff[]) {
    EIGEN_UNUSED_VARIABLE(x);
    return pset1<Packet>(coeff[0]);
  }
};

/* chbevl (modified for Eigen)
 *
 *     Evaluate Chebyshev series
 *
 *
 *
 * SYNOPSIS:
 *
 * int N;
 * Scalar x, y, coef[N], chebevl();
 *
 * y = chbevl( x, coef, N );
 *
 *
 *
 * DESCRIPTION:
 *
 * Evaluates the series
 *
 *        N-1
 *         - '
 *  y  =   >   coef[i] T (x/2)
 *         -            i
 *        i=0
 *
 * of Chebyshev polynomials Ti at argument x/2.
 *
 * Coefficients are stored in reverse order, i.e. the zero
 * order term is last in the array.  Note N is the number of
 * coefficients, not the order.
 *
 * If coefficients are for the interval a to b, x must
 * have been transformed to x -> 2(2x - b - a)/(b-a) before
 * entering the routine.  This maps x from (a, b) to (-1, 1),
 * over which the Chebyshev polynomials are defined.
 *
 * If the coefficients are for the inverted interval, in
 * which (a, b) is mapped to (1/b, 1/a), the transformation
 * required is x -> 2(2ab/x - b - a)/(b-a).  If b is infinity,
 * this becomes x -> 4a/x - 1.
 *
 *
 *
 * SPEED:
 *
 * Taking advantage of the recurrence properties of the
 * Chebyshev polynomials, the routine requires one more
 * addition per loop than evaluating a nested polynomial of
 * the same degree.
 *
 */

template <typename Packet, int N>
struct pchebevl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Packet run(Packet x, const typename unpacket_traits<Packet>::type coef[]) {
    typedef typename unpacket_traits<Packet>::type Scalar;
    Packet b0 = pset1<Packet>(coef[0]);
    Packet b1 = pset1<Packet>(static_cast<Scalar>(0.f));
    Packet b2;

    for (int i = 1; i < N; i++) {
      b2 = b1;
      b1 = b0;
      b0 = psub(pmadd(x, b1, pset1<Packet>(coef[i])), b2);
    }

    return pmul(pset1<Packet>(static_cast<Scalar>(0.5f)), psub(b0, b2));
  }
};

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctionsFwd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2019 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H
#define EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H

namespace Eigen {
namespace internal {

// Forward declarations of the generic math functions
// implemented in GenericPacketMathFunctions.h
// This is needed to workaround a circular dependency.

/***************************************************************************
 * Some generic implementations to be used by implementors
***************************************************************************/

/** Default implementation of pfrexp.
  * It is expected to be called by implementers of template<> pfrexp.
  */
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic(const Packet& a, Packet& exponent);

// Extracts the biased exponent value from Packet p, and casts the results to
// a floating-point Packet type. Used by pfrexp_generic. Override this if
// there is no unpacket_traits<Packet>::integer_packet.
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pfrexp_generic_get_biased_exponent(const Packet& p);

/** Default implementation of pldexp.
  * It is expected to be called by implementers of template<> pldexp.
  */
template<typename Packet> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
Packet pldexp_generic(const Packet& a, const Packet& exponent);

/** \internal \returns log(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_float(const Packet _x);

/** \internal \returns log2(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_float(const Packet _x);

/** \internal \returns log(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog_double(const Packet _x);

/** \internal \returns log2(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet plog2_double(const Packet _x);

/** \internal \returns log(1 + x) */
template<typename Packet>
Packet generic_plog1p(const Packet& x);

/** \internal \returns exp(x)-1 */
template<typename Packet>
Packet generic_expm1(const Packet& x);

/** \internal \returns exp(x) for single precision float */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_float(const Packet _x);

/** \internal \returns exp(x) for double precision real numbers */
template <typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pexp_double(const Packet _x);

/** \internal \returns sin(x) for single precision float */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psin_float(const Packet& x);

/** \internal \returns cos(x) for single precision float */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet pcos_float(const Packet& x);

/** \internal \returns sqrt(x) for complex types */
template<typename Packet>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
EIGEN_UNUSED
Packet psqrt_complex(const Packet& a);

template <typename Packet, int N> struct ppolevl;


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_ARCH_GENERIC_PACKET_MATH_FUNCTIONS_FWD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/Half.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
//
// The conversion routines are Copyright (c) Fabian Giesen, 2016.
// The original license follows:
//
// Copyright (c) Fabian Giesen, 2016
// All rights reserved.
// Redistribution and use in source and binary forms, with or without
// modification, are permitted.
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


// Standard 16-bit float type, mostly useful for GPUs. Defines a new
// type Eigen::half (inheriting either from CUDA's or HIP's __half struct) with
// operator overloads such that it behaves basically as an arithmetic
// type. It will be quite slow on CPUs (so it is recommended to stay
// in fp32 for CPUs, except for simple parameter conversions, I/O
// to disk and the likes), but fast on GPUs.


#ifndef EIGEN_HALF_H
#define EIGEN_HALF_H

#include <sstream>

#if defined(EIGEN_HAS_GPU_FP16) || defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
// When compiling with GPU support, the "__half_raw" base class as well as
// some other routines are defined in the GPU compiler header files
// (cuda_fp16.h, hip_fp16.h), and they are not tagged constexpr
// As a consequence, we get compile failures when compiling Eigen with
// GPU support. Hence the need to disable EIGEN_CONSTEXPR when building
// Eigen with GPU support
  #pragma push_macro("EIGEN_CONSTEXPR")
  #undef EIGEN_CONSTEXPR
  #define EIGEN_CONSTEXPR
#endif

#define F16_PACKET_FUNCTION(PACKET_F, PACKET_F16, METHOD)           \
  template <>                                                       \
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_UNUSED                \
  PACKET_F16 METHOD<PACKET_F16>(const PACKET_F16& _x) {             \
    return float2half(METHOD<PACKET_F>(half2float(_x)));            \
  }

namespace Eigen {

struct half;

namespace half_impl {

// We want to use the __half_raw struct from the HIP header file only during the device compile phase.
// This is required because of a quirk in the way TensorFlow GPU builds are done.
// When compiling TensorFlow source code with GPU support, files that
//  * contain GPU kernels (i.e. *.cu.cc files) are compiled via hipcc
//  * do not contain GPU kernels ( i.e. *.cc files) are compiled via gcc (typically)
//
// Tensorflow uses the Eigen::half type as its FP16 type, and there are functions that
//  * are defined in a file that gets compiled via hipcc AND
//  * have Eigen::half as a pass-by-value argument AND
//  * are called in a file that gets compiled via gcc
//
// In the scenario described above the caller and callee will see different versions
// of the Eigen::half base class __half_raw, and they will be compiled by different compilers
//
// There appears to be an ABI mismatch between gcc and clang (which is called by hipcc) that results in
// the callee getting corrupted values for the Eigen::half argument.
//
// Making the host side compile phase of hipcc use the same Eigen::half impl, as the gcc compile, resolves
// this error, and hence the following convoluted #if condition
#if !defined(EIGEN_HAS_GPU_FP16) || !defined(EIGEN_GPU_COMPILE_PHASE)
// Make our own __half_raw definition that is similar to CUDA's.
struct __half_raw {
#if (defined(EIGEN_HAS_GPU_FP16) && !defined(EIGEN_GPU_COMPILE_PHASE))
  // Eigen::half can be used as the datatype for shared memory declarations (in Eigen and TF)
  // The element type for shared memory cannot have non-trivial constructors
  // and hence the following special casing (which skips the zero-initilization).
  // Note that this check gets done even in the host compilation phase, and
  // hence the need for this
  EIGEN_DEVICE_FUNC __half_raw() {}
#else
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw() : x(0) {}
#endif
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw(numext::uint16_t raw) : x(numext::bit_cast<__fp16>(raw)) {
  }
  __fp16 x;
#else
  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw(numext::uint16_t raw) : x(raw) {}
  numext::uint16_t x;
#endif
};

#elif defined(EIGEN_HAS_HIP_FP16)
  // Nothing to do here
  // HIP fp16 header file has a definition for __half_raw
#elif defined(EIGEN_HAS_CUDA_FP16)
  #if EIGEN_CUDA_SDK_VER < 90000
    // In CUDA < 9.0, __half is the equivalent of CUDA 9's __half_raw
    typedef __half __half_raw;
  #endif // defined(EIGEN_HAS_CUDA_FP16)
#elif defined(SYCL_DEVICE_ONLY)
  typedef cl::sycl::half __half_raw;
#endif

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw raw_uint16_to_half(numext::uint16_t x);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __half_raw float_to_half_rtne(float ff);
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float half_to_float(__half_raw h);

struct half_base : public __half_raw {
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base() {}
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half_raw& h) : __half_raw(h) {}

#if defined(EIGEN_HAS_GPU_FP16)
 #if defined(EIGEN_HAS_HIP_FP16)
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half& h) { x = __half_as_ushort(h); }
 #elif defined(EIGEN_HAS_CUDA_FP16)
  #if EIGEN_CUDA_SDK_VER >= 90000
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half_base(const __half& h) : __half_raw(*(__half_raw*)&h) {}
  #endif
 #endif
#endif
};

} // namespace half_impl

// Class definition.
struct half : public half_impl::half_base {

  // Writing this out as separate #if-else blocks to make the code easier to follow
  // The same applies to most #if-else blocks in this file
#if !defined(EIGEN_HAS_GPU_FP16) || !defined(EIGEN_GPU_COMPILE_PHASE)
  // Use the same base class for the following two scenarios
  // * when compiling without GPU support enabled
  // * during host compile phase when compiling with GPU support enabled
  typedef half_impl::__half_raw __half_raw;
#elif defined(EIGEN_HAS_HIP_FP16)
  // Nothing to do here
  // HIP fp16 header file has a definition for __half_raw
#elif defined(EIGEN_HAS_CUDA_FP16)
  // Note that EIGEN_CUDA_SDK_VER is set to 0 even when compiling with HIP, so
  // (EIGEN_CUDA_SDK_VER < 90000) is true even for HIP!  So keeping this within
  // #if defined(EIGEN_HAS_CUDA_FP16) is needed
  #if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    typedef half_impl::__half_raw __half_raw;
  #endif
#endif

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half() {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half_raw& h) : half_impl::half_base(h) {}

#if defined(EIGEN_HAS_GPU_FP16)
 #if defined(EIGEN_HAS_HIP_FP16)
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half& h) : half_impl::half_base(h) {}
 #elif defined(EIGEN_HAS_CUDA_FP16)
  #if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(const __half& h) : half_impl::half_base(h) {}
  #endif
 #endif
#endif


  explicit EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR half(bool b)
      : half_impl::half_base(half_impl::raw_uint16_to_half(b ? 0x3c00 : 0)) {}
  template<class T>
  explicit EIGEN_DEVICE_FUNC half(T val)
      : half_impl::half_base(half_impl::float_to_half_rtne(static_cast<float>(val))) {}
  explicit EIGEN_DEVICE_FUNC half(float f)
      : half_impl::half_base(half_impl::float_to_half_rtne(f)) {}

  // Following the convention of numpy, converting between complex and
  // float will lead to loss of imag value.
  template<typename RealScalar>
  explicit EIGEN_DEVICE_FUNC half(std::complex<RealScalar> c)
      : half_impl::half_base(half_impl::float_to_half_rtne(static_cast<float>(c.real()))) {}

   EIGEN_DEVICE_FUNC operator float() const {  // NOLINT: Allow implicit conversion to float, because it is lossless.
    return half_impl::half_to_float(*this);
  }

#if defined(EIGEN_HAS_GPU_FP16) && !defined(EIGEN_GPU_COMPILE_PHASE)
  EIGEN_DEVICE_FUNC operator __half() const {
    ::__half_raw hr;
    hr.x = x;
    return __half(hr);
  }
#endif
};

} // end namespace Eigen

namespace std {
template<>
struct numeric_limits<Eigen::half> {
  static const bool is_specialized = true;
  static const bool is_signed = true;
  static const bool is_integer = false;
  static const bool is_exact = false;
  static const bool has_infinity = true;
  static const bool has_quiet_NaN = true;
  static const bool has_signaling_NaN = true;
  static const float_denorm_style has_denorm = denorm_present;
  static const bool has_denorm_loss = false;
  static const std::float_round_style round_style = std::round_to_nearest;
  static const bool is_iec559 = false;
  static const bool is_bounded = false;
  static const bool is_modulo = false;
  static const int digits = 11;
  static const int digits10 = 3;      // according to http://half.sourceforge.net/structstd_1_1numeric__limits_3_01half__float_1_1half_01_4.html
  static const int max_digits10 = 5;  // according to http://half.sourceforge.net/structstd_1_1numeric__limits_3_01half__float_1_1half_01_4.html
  static const int radix = 2;
  static const int min_exponent = -13;
  static const int min_exponent10 = -4;
  static const int max_exponent = 16;
  static const int max_exponent10 = 4;
  static const bool traps = true;
  static const bool tinyness_before = false;

  static Eigen::half (min)() { return Eigen::half_impl::raw_uint16_to_half(0x400); }
  static Eigen::half lowest() { return Eigen::half_impl::raw_uint16_to_half(0xfbff); }
  static Eigen::half (max)() { return Eigen::half_impl::raw_uint16_to_half(0x7bff); }
  static Eigen::half epsilon() { return Eigen::half_impl::raw_uint16_to_half(0x0800); }
  static Eigen::half round_error() { return Eigen::half(0.5); }
  static Eigen::half infinity() { return Eigen::half_impl::raw_uint16_to_half(0x7c00); }
  static Eigen::half quiet_NaN() { return Eigen::half_impl::raw_uint16_to_half(0x7e00); }
  static Eigen::half signaling_NaN() { return Eigen::half_impl::raw_uint16_to_half(0x7d00); }
  static Eigen::half denorm_min() { return Eigen::half_impl::raw_uint16_to_half(0x1); }
};

// If std::numeric_limits<T> is specialized, should also specialize
// std::numeric_limits<const T>, std::numeric_limits<volatile T>, and
// std::numeric_limits<const volatile T>
// https://stackoverflow.com/a/16519653/
template<>
struct numeric_limits<const Eigen::half> : numeric_limits<Eigen::half> {};
template<>
struct numeric_limits<volatile Eigen::half> : numeric_limits<Eigen::half> {};
template<>
struct numeric_limits<const volatile Eigen::half> : numeric_limits<Eigen::half> {};
} // end namespace std

namespace Eigen {

namespace half_impl {

#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && \
     EIGEN_CUDA_ARCH >= 530) ||                                  \
    (defined(EIGEN_HAS_HIP_FP16) && defined(HIP_DEVICE_COMPILE))
// Note: We deliberatly do *not* define this to 1 even if we have Arm's native
// fp16 type since GPU halfs are rather different from native CPU halfs.
// TODO: Rename to something like EIGEN_HAS_NATIVE_GPU_FP16
#define EIGEN_HAS_NATIVE_FP16
#endif

// Intrinsics for native fp16 support. Note that on current hardware,
// these are no faster than fp32 arithmetic (you need to use the half2
// versions to get the ALU speed increased), but you do save the
// conversion steps back and forth.

#if defined(EIGEN_HAS_NATIVE_FP16)
EIGEN_STRONG_INLINE __device__ half operator + (const half& a, const half& b) {
#if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  return __hadd(::__half(a), ::__half(b));
#else
  return __hadd(a, b);
#endif
}
EIGEN_STRONG_INLINE __device__ half operator * (const half& a, const half& b) {
  return __hmul(a, b);
}
EIGEN_STRONG_INLINE __device__ half operator - (const half& a, const half& b) {
  return __hsub(a, b);
}
EIGEN_STRONG_INLINE __device__ half operator / (const half& a, const half& b) {
#if defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER >= 90000
  return __hdiv(a, b);
#else
  float num = __half2float(a);
  float denom = __half2float(b);
  return __float2half(num / denom);
#endif
}
EIGEN_STRONG_INLINE __device__ half operator - (const half& a) {
  return __hneg(a);
}
EIGEN_STRONG_INLINE __device__ half& operator += (half& a, const half& b) {
  a = a + b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator *= (half& a, const half& b) {
  a = a * b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator -= (half& a, const half& b) {
  a = a - b;
  return a;
}
EIGEN_STRONG_INLINE __device__ half& operator /= (half& a, const half& b) {
  a = a / b;
  return a;
}
EIGEN_STRONG_INLINE __device__ bool operator == (const half& a, const half& b) {
  return __heq(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator != (const half& a, const half& b) {
  return __hne(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator < (const half& a, const half& b) {
  return __hlt(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator <= (const half& a, const half& b) {
  return __hle(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator > (const half& a, const half& b) {
  return __hgt(a, b);
}
EIGEN_STRONG_INLINE __device__ bool operator >= (const half& a, const half& b) {
  return __hge(a, b);
}
#endif

#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator + (const half& a, const half& b) {
  return half(vaddh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator * (const half& a, const half& b) {
  return half(vmulh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a, const half& b) {
  return half(vsubh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, const half& b) {
  return half(vdivh_f16(a.x, b.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a) {
  return half(vnegh_f16(a.x));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator += (half& a, const half& b) {
  a = half(vaddh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator *= (half& a, const half& b) {
  a = half(vmulh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator -= (half& a, const half& b) {
  a = half(vsubh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator /= (half& a, const half& b) {
  a = half(vdivh_f16(a.x, b.x));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const half& a, const half& b) {
  return vceqh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const half& a, const half& b) {
  return !vceqh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const half& a, const half& b) {
  return vclth_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const half& a, const half& b) {
  return vcleh_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const half& a, const half& b) {
  return vcgth_f16(a.x, b.x);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const half& a, const half& b) {
  return vcgeh_f16(a.x, b.x);
}
// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#elif !defined(EIGEN_HAS_NATIVE_FP16) || (EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC) // Emulate support for half floats

#if EIGEN_COMP_CLANG && defined(EIGEN_CUDACC)
// We need to provide emulated *host-side* FP16 operators for clang.
#pragma push_macro("EIGEN_DEVICE_FUNC")
#undef EIGEN_DEVICE_FUNC
#if defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_HAS_NATIVE_FP16)
#define EIGEN_DEVICE_FUNC __host__
#else // both host and device need emulated ops.
#define EIGEN_DEVICE_FUNC __host__ __device__
#endif
#endif

// Definitions for CPUs and older HIP+CUDA, mostly working through conversion
// to/from fp32.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator + (const half& a, const half& b) {
  return half(float(a) + float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator * (const half& a, const half& b) {
  return half(float(a) * float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a, const half& b) {
  return half(float(a) - float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, const half& b) {
  return half(float(a) / float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator - (const half& a) {
  half result;
  result.x = a.x ^ 0x8000;
  return result;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator += (half& a, const half& b) {
  a = half(float(a) + float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator *= (half& a, const half& b) {
  a = half(float(a) * float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator -= (half& a, const half& b) {
  a = half(float(a) - float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half& operator /= (half& a, const half& b) {
  a = half(float(a) / float(b));
  return a;
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator == (const half& a, const half& b) {
  return numext::equal_strict(float(a),float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator != (const half& a, const half& b) {
  return numext::not_equal_strict(float(a), float(b));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator < (const half& a, const half& b) {
  return float(a) < float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator <= (const half& a, const half& b) {
  return float(a) <= float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator > (const half& a, const half& b) {
  return float(a) > float(b);
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool operator >= (const half& a, const half& b) {
  return float(a) >= float(b);
}

#if defined(__clang__) && defined(__CUDA__)
#pragma pop_macro("EIGEN_DEVICE_FUNC")
#endif
#endif  // Emulate support for half floats

// Division by an index. Do it in full float precision to avoid accuracy
// issues in converting the denominator to half.
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator / (const half& a, Index b) {
  return half(static_cast<float>(a) / static_cast<float>(b));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator++(half& a) {
  a += half(1);
  return a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator--(half& a) {
  a -= half(1);
  return a;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator++(half& a, int) {
  half original_value = a;
  ++a;
  return original_value;
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half operator--(half& a, int) {
  half original_value = a;
  --a;
  return original_value;
}

// Conversion routines, including fallbacks for the host or older CUDA.
// Note that newer Intel CPUs (Haswell or newer) have vectorized versions of
// these in hardware. If we need more performance on older/other CPUs, they are
// also possible to vectorize directly.

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR __half_raw raw_uint16_to_half(numext::uint16_t x) {
  // We cannot simply do a "return __half_raw(x)" here, because __half_raw is union type
  // in the hip_fp16 header file, and that will trigger a compile error
  // On the other hand, having anything but a return statement also triggers a compile error
  // because this is constexpr function.
  // Fortunately, since we need to disable EIGEN_CONSTEXPR for GPU anyway, we can get out
  // of this catch22 by having separate bodies for GPU / non GPU
#if defined(EIGEN_HAS_GPU_FP16)
   __half_raw h;
   h.x = x;
  return h;
#else
  return __half_raw(x);
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC numext::uint16_t raw_half_as_uint16(const __half_raw& h) {
  // HIP/CUDA/Default have a member 'x' of type uint16_t.
  // For ARM64 native half, the member 'x' is of type __fp16, so we need to bit-cast.
  // For SYCL, cl::sycl::half is _Float16, so cast directly.
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return numext::bit_cast<numext::uint16_t>(h.x);
#elif defined(SYCL_DEVICE_ONLY)
  return numext::bit_cast<numext::uint16_t>(h);
#else
  return h.x;
#endif
}

union float32_bits {
  unsigned int u;
  float f;
};

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC __half_raw float_to_half_rtne(float ff) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  __half tmp_ff = __float2half(ff);
  return *(__half_raw*)&tmp_ff;

#elif defined(EIGEN_HAS_FP16_C)
  __half_raw h;
  h.x = _cvtss_sh(ff, 0);
  return h;

#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  __half_raw h;
  h.x = static_cast<__fp16>(ff);
  return h;

#else
  float32_bits f; f.f = ff;

  const float32_bits f32infty = { 255 << 23 };
  const float32_bits f16max = { (127 + 16) << 23 };
  const float32_bits denorm_magic = { ((127 - 15) + (23 - 10) + 1) << 23 };
  unsigned int sign_mask = 0x80000000u;
  __half_raw o;
  o.x = static_cast<numext::uint16_t>(0x0u);

  unsigned int sign = f.u & sign_mask;
  f.u ^= sign;

  // NOTE all the integer compares in this function can be safely
  // compiled into signed compares since all operands are below
  // 0x80000000. Important if you want fast straight SSE2 code
  // (since there's no unsigned PCMPGTD).

  if (f.u >= f16max.u) {  // result is Inf or NaN (all exponent bits set)
    o.x = (f.u > f32infty.u) ? 0x7e00 : 0x7c00; // NaN->qNaN and Inf->Inf
  } else {  // (De)normalized number or zero
    if (f.u < (113 << 23)) {  // resulting FP16 is subnormal or zero
      // use a magic value to align our 10 mantissa bits at the bottom of
      // the float. as long as FP addition is round-to-nearest-even this
      // just works.
      f.f += denorm_magic.f;

      // and one integer subtract of the bias later, we have our final float!
      o.x = static_cast<numext::uint16_t>(f.u - denorm_magic.u);
    } else {
      unsigned int mant_odd = (f.u >> 13) & 1; // resulting mantissa is odd

      // update exponent, rounding bias part 1
      // Equivalent to `f.u += ((unsigned int)(15 - 127) << 23) + 0xfff`, but
      // without arithmetic overflow.
      f.u += 0xc8000fffU;
      // rounding bias part 2
      f.u += mant_odd;
      // take the bits!
      o.x = static_cast<numext::uint16_t>(f.u >> 13);
    }
  }

  o.x |= static_cast<numext::uint16_t>(sign >> 16);
  return o;
#endif
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC float half_to_float(__half_raw h) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __half2float(h);
#elif defined(EIGEN_HAS_FP16_C)
  return _cvtsh_ss(h.x);
#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return static_cast<float>(h.x);
#else
  const float32_bits magic = { 113 << 23 };
  const unsigned int shifted_exp = 0x7c00 << 13; // exponent mask after shift
  float32_bits o;

  o.u = (h.x & 0x7fff) << 13;             // exponent/mantissa bits
  unsigned int exp = shifted_exp & o.u;   // just the exponent
  o.u += (127 - 15) << 23;                // exponent adjust

  // handle exponent special cases
  if (exp == shifted_exp) {     // Inf/NaN?
    o.u += (128 - 16) << 23;    // extra exp adjust
  } else if (exp == 0) {        // Zero/Denormal?
    o.u += 1 << 23;             // extra exp adjust
    o.f -= magic.f;             // renormalize
  }

  o.u |= (h.x & 0x8000) << 16;    // sign bit
  return o.f;
#endif
}

// --- standard functions ---

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isinf)(const half& a) {
#ifdef EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC
  return (numext::bit_cast<numext::uint16_t>(a.x) & 0x7fff) == 0x7c00;
#else
  return (a.x & 0x7fff) == 0x7c00;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isnan)(const half& a) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hisnan(a);
#elif defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return (numext::bit_cast<numext::uint16_t>(a.x) & 0x7fff) > 0x7c00;
#else
  return (a.x & 0x7fff) > 0x7c00;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC bool (isfinite)(const half& a) {
  return !(isinf EIGEN_NOT_A_MACRO (a)) && !(isnan EIGEN_NOT_A_MACRO (a));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half abs(const half& a) {
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  return half(vabsh_f16(a.x));
#else
  half result;
  result.x = a.x & 0x7FFF;
  return result;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half exp(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 530) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hexp(a));
#else
   return half(::expf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half expm1(const half& a) {
  return half(numext::expm1(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log(const half& a) {
#if (defined(EIGEN_HAS_CUDA_FP16) && EIGEN_CUDA_SDK_VER >= 80000 && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return half(::hlog(a));
#else
  return half(::logf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log1p(const half& a) {
  return half(numext::log1p(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log10(const half& a) {
  return half(::log10f(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half log2(const half& a) {
  return half(static_cast<float>(EIGEN_LOG2E) * ::logf(float(a)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half sqrt(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 530) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hsqrt(a));
#else
    return half(::sqrtf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half pow(const half& a, const half& b) {
  return half(::powf(float(a), float(b)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half sin(const half& a) {
  return half(::sinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half cos(const half& a) {
  return half(::cosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half tan(const half& a) {
  return half(::tanf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half tanh(const half& a) {
  return half(::tanhf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half asin(const half& a) {
  return half(::asinf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half acos(const half& a) {
  return half(::acosf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half floor(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 300) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hfloor(a));
#else
  return half(::floorf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half ceil(const half& a) {
#if (EIGEN_CUDA_SDK_VER >= 80000 && defined EIGEN_CUDA_ARCH && EIGEN_CUDA_ARCH >= 300) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)
  return half(hceil(a));
#else
  return half(::ceilf(float(a)));
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half rint(const half& a) {
  return half(::rintf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half round(const half& a) {
  return half(::roundf(float(a)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half fmod(const half& a, const half& b) {
  return half(::fmodf(float(a), float(b)));
}

EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half (min)(const half& a, const half& b) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hlt(b, a) ? b : a;
#else
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f2 < f1 ? b : a;
#endif
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC half (max)(const half& a, const half& b) {
#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
  return __hlt(a, b) ? b : a;
#else
  const float f1 = static_cast<float>(a);
  const float f2 = static_cast<float>(b);
  return f1 < f2 ? b : a;
#endif
}

#ifndef EIGEN_NO_IO
EIGEN_ALWAYS_INLINE std::ostream& operator << (std::ostream& os, const half& v) {
  os << static_cast<float>(v);
  return os;
}
#endif

} // end namespace half_impl

// import Eigen::half_impl::half into Eigen namespace
// using half_impl::half;

namespace internal {

template<>
struct random_default_impl<half, false, false>
{
  static inline half run(const half& x, const half& y)
  {
    return x + (y-x) * half(float(std::rand()) / float(RAND_MAX));
  }
  static inline half run()
  {
    return run(half(-1.f), half(1.f));
  }
};

template<> struct is_arithmetic<half> { enum { value = true }; };

} // end namespace internal

template<> struct NumTraits<Eigen::half>
    : GenericNumTraits<Eigen::half>
{
  enum {
    IsSigned = true,
    IsInteger = false,
    IsComplex = false,
    RequireInitialization = false
  };

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half epsilon() {
    return half_impl::raw_uint16_to_half(0x0800);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half dummy_precision() {
    return half_impl::raw_uint16_to_half(0x211f); //  Eigen::half(1e-2f);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half highest() {
    return half_impl::raw_uint16_to_half(0x7bff);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half lowest() {
    return half_impl::raw_uint16_to_half(0xfbff);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half infinity() {
    return half_impl::raw_uint16_to_half(0x7c00);
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR static EIGEN_STRONG_INLINE Eigen::half quiet_NaN() {
    return half_impl::raw_uint16_to_half(0x7e00);
  }
};

} // end namespace Eigen

#if defined(EIGEN_HAS_GPU_FP16) || defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  #pragma pop_macro("EIGEN_CONSTEXPR")
#endif

namespace Eigen {
namespace numext {

#if defined(EIGEN_GPU_COMPILE_PHASE)

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isnan)(const Eigen::half& h) {
  return (half_impl::isnan)(h);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isinf)(const Eigen::half& h) {
  return (half_impl::isinf)(h);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool(isfinite)(const Eigen::half& h) {
  return (half_impl::isfinite)(h);
}

#endif

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bit_cast<Eigen::half, uint16_t>(const uint16_t& src) {
  return Eigen::half(Eigen::half_impl::raw_uint16_to_half(src));
}

template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC uint16_t bit_cast<uint16_t, Eigen::half>(const Eigen::half& src) {
  return Eigen::half_impl::raw_half_as_uint16(src);
}

}  // namespace numext
}  // namespace Eigen

// Add the missing shfl* intrinsics.
// The __shfl* functions are only valid on HIP or _CUDA_ARCH_ >= 300.
//   CUDA defines them for (__CUDA_ARCH__ >= 300 || !defined(__CUDA_ARCH__))
//
// HIP and CUDA prior to SDK 9.0 define
//    __shfl, __shfl_up, __shfl_down, __shfl_xor for int and float
// CUDA since 9.0 deprecates those and instead defines
//    __shfl_sync, __shfl_up_sync, __shfl_down_sync, __shfl_xor_sync,
//    with native support for __half and __nv_bfloat16
//
// Note that the following are __device__ - only functions.
#if (defined(EIGEN_CUDACC) && (!defined(EIGEN_CUDA_ARCH) || EIGEN_CUDA_ARCH >= 300)) \
    || defined(EIGEN_HIPCC)

#if defined(EIGEN_HAS_CUDA_FP16) && EIGEN_CUDA_SDK_VER >= 90000

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_sync(unsigned mask, Eigen::half var, int srcLane, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_sync(mask, h, srcLane, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_up_sync(unsigned mask, Eigen::half var, unsigned int delta, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_up_sync(mask, h, delta, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_down_sync(unsigned mask, Eigen::half var, unsigned int delta, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_down_sync(mask, h, delta, width));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_xor_sync(unsigned mask, Eigen::half var, int laneMask, int width=warpSize) {
  const __half h = var;
  return static_cast<Eigen::half>(__shfl_xor_sync(mask, h, laneMask, width));
}

#else // HIP or CUDA SDK < 9.0

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl(Eigen::half var, int srcLane, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl(ivar, srcLane, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_up(Eigen::half var, unsigned int delta, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_up(ivar, delta, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_down(Eigen::half var, unsigned int delta, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_down(ivar, delta, width)));
}

__device__ EIGEN_STRONG_INLINE Eigen::half __shfl_xor(Eigen::half var, int laneMask, int width=warpSize) {
  const int ivar = static_cast<int>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(var));
  return Eigen::numext::bit_cast<Eigen::half>(static_cast<Eigen::numext::uint16_t>(__shfl_xor(ivar, laneMask, width)));
}

#endif // HIP vs CUDA
#endif // __shfl*

// ldg() has an overload for __half_raw, but we also need one for Eigen::half.
#if (defined(EIGEN_CUDACC) && (!defined(EIGEN_CUDA_ARCH) || EIGEN_CUDA_ARCH >= 350)) \
    || defined(EIGEN_HIPCC)
EIGEN_STRONG_INLINE __device__ Eigen::half __ldg(const Eigen::half* ptr) {
  return Eigen::half_impl::raw_uint16_to_half(__ldg(reinterpret_cast<const Eigen::numext::uint16_t*>(ptr)));
}
#endif // __ldg

#if EIGEN_HAS_STD_HASH
namespace std {
template <>
struct hash<Eigen::half> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::size_t operator()(const Eigen::half& a) const {
    return static_cast<std::size_t>(Eigen::numext::bit_cast<Eigen::numext::uint16_t>(a));
  }
};
} // end namespace std
#endif

#endif // EIGEN_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/Settings.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/* All the parameters defined in this file can be specialized in the
 * architecture specific files, and/or by the user.
 * More to come... */

#ifndef EIGEN_DEFAULT_SETTINGS_H
#define EIGEN_DEFAULT_SETTINGS_H

/** Defines the maximal loop size to enable meta unrolling of loops.
  * Note that the value here is expressed in Eigen's own notion of "number of FLOPS",
  * it does not correspond to the number of iterations or the number of instructions
  */
#ifndef EIGEN_UNROLLING_LIMIT
#define EIGEN_UNROLLING_LIMIT 110
#endif

/** Defines the threshold between a "small" and a "large" matrix.
  * This threshold is mainly used to select the proper product implementation.
  */
#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

/** Defines the maximal width of the blocks used in the triangular product and solver
  * for vectors (level 2 blas xTRMV and xTRSV). The default is 8.
  */
#ifndef EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH
#define EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH 8
#endif


/** Defines the default number of registers available for that architecture.
  * Currently it must be 8 or 16. Other values will fail.
  */
#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 8
#endif

#endif // EIGEN_DEFAULT_SETTINGS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2019 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERIC_TYPE_CASTING_H
#define EIGEN_GENERIC_TYPE_CASTING_H

namespace Eigen {

namespace internal {

template<>
struct scalar_cast_op<float, Eigen::half> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::half result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half operator() (const float& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __float2half(a);
    #else
      return Eigen::half(a);
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<float, Eigen::half> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<int, Eigen::half> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::half result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half operator() (const int& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __float2half(static_cast<float>(a));
    #else
      return Eigen::half(static_cast<float>(a));
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<int, Eigen::half> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<Eigen::half, float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef float result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator() (const Eigen::half& a) const {
    #if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
      (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))
      return __half2float(a);
    #else
      return static_cast<float>(a);
    #endif
  }
};

template<>
struct functor_traits<scalar_cast_op<Eigen::half, float> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<float, Eigen::bfloat16> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::bfloat16 result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::bfloat16 operator() (const float& a) const {
    return Eigen::bfloat16(a);
  }
};

template<>
struct functor_traits<scalar_cast_op<float, Eigen::bfloat16> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<int, Eigen::bfloat16> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef Eigen::bfloat16 result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::bfloat16 operator() (const int& a) const {
    return Eigen::bfloat16(static_cast<float>(a));
  }
};

template<>
struct functor_traits<scalar_cast_op<int, Eigen::bfloat16> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


template<>
struct scalar_cast_op<Eigen::bfloat16, float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef float result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator() (const Eigen::bfloat16& a) const {
    return static_cast<float>(a);
  }
};

template<>
struct functor_traits<scalar_cast_op<Eigen::bfloat16, float> >
{ enum { Cost = NumTraits<float>::AddCost, PacketAccess = false }; };


}
}

#endif  // EIGEN_GENERIC_TYPE_CASTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_GPU_H
#define EIGEN_MATH_FUNCTIONS_GPU_H

namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plog<float4>(const float4& a)
{
  return make_float4(logf(a.x), logf(a.y), logf(a.z), logf(a.w));
}

template<>  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plog<double2>(const double2& a)
{
  using ::log;
  return make_double2(log(a.x), log(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plog1p<float4>(const float4& a)
{
  return make_float4(log1pf(a.x), log1pf(a.y), log1pf(a.z), log1pf(a.w));
}

template<>  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plog1p<double2>(const double2& a)
{
  return make_double2(log1p(a.x), log1p(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pexp<float4>(const float4& a)
{
  return make_float4(expf(a.x), expf(a.y), expf(a.z), expf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pexp<double2>(const double2& a)
{
  using ::exp;
  return make_double2(exp(a.x), exp(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pexpm1<float4>(const float4& a)
{
  return make_float4(expm1f(a.x), expm1f(a.y), expm1f(a.z), expm1f(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pexpm1<double2>(const double2& a)
{
  return make_double2(expm1(a.x), expm1(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 psqrt<float4>(const float4& a)
{
  return make_float4(sqrtf(a.x), sqrtf(a.y), sqrtf(a.z), sqrtf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 psqrt<double2>(const double2& a)
{
  using ::sqrt;
  return make_double2(sqrt(a.x), sqrt(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 prsqrt<float4>(const float4& a)
{
  return make_float4(rsqrtf(a.x), rsqrtf(a.y), rsqrtf(a.z), rsqrtf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 prsqrt<double2>(const double2& a)
{
  return make_double2(rsqrt(a.x), rsqrt(a.y));
}


#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_GPU_H
#define EIGEN_PACKET_MATH_GPU_H

namespace Eigen {

namespace internal {

// Read-only data cached load available.
#if defined(EIGEN_HIP_DEVICE_COMPILE) || (defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 350)
#define EIGEN_GPU_HAS_LDG 1
#endif

// FP16 math available.
#if (defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 530)
#define EIGEN_CUDA_HAS_FP16_ARITHMETIC 1
#endif

#if defined(EIGEN_HIP_DEVICE_COMPILE) || defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
#define EIGEN_GPU_HAS_FP16_ARITHMETIC 1
#endif

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

template<> struct is_arithmetic<float4>  { enum { value = true }; };
template<> struct is_arithmetic<double2> { enum { value = true }; };

template<> struct packet_traits<float> : default_packet_traits
{
  typedef float4 type;
  typedef float4 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,
    HasHalfPacket = 0,

    HasDiv  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasLGamma = 1,
    HasDiGamma = 1,
    HasZeta = 1,
    HasPolygamma = 1,
    HasErf = 1,
    HasErfc = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasIGamma = 1,
    HasIGammaDerA = 1,
    HasGammaSampleDerAlpha = 1,
    HasIGammac = 1,
    HasBetaInc = 1,

    HasBlend = 0,
    HasFloor = 1,
  };
};

template<> struct packet_traits<double> : default_packet_traits
{
  typedef double2 type;
  typedef double2 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 0,

    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasLGamma = 1,
    HasDiGamma = 1,
    HasZeta = 1,
    HasPolygamma = 1,
    HasErf = 1,
    HasErfc = 1,
    HasNdtri = 1,
    HasBessel = 1,
    HasIGamma = 1,
    HasIGammaDerA = 1,
    HasGammaSampleDerAlpha = 1,
    HasIGammac = 1,
    HasBetaInc = 1,

    HasBlend = 0,
    HasFloor = 1,
  };
};


template<> struct unpacket_traits<float4>  { typedef float  type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef float4 half; };
template<> struct unpacket_traits<double2> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef double2 half; };

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pset1<float4>(const float&  from) {
  return make_float4(from, from, from, from);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pset1<double2>(const double& from) {
  return make_double2(from, from);
}

// We need to distinguish ‘clang as the CUDA compiler’ from ‘clang as the host compiler,
// invoked by NVCC’ (e.g. on MacOS). The former needs to see both host and device implementation
// of the functions, while the latter can only deal with one of them.
#if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)
namespace {

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_and(const float& a,
                                                        const float& b) {
  return __int_as_float(__float_as_int(a) & __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_and(const double& a,
                                                         const double& b) {
  return __longlong_as_double(__double_as_longlong(a) &
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_or(const float& a,
                                                       const float& b) {
  return __int_as_float(__float_as_int(a) | __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_or(const double& a,
                                                        const double& b) {
  return __longlong_as_double(__double_as_longlong(a) |
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_xor(const float& a,
                                                        const float& b) {
  return __int_as_float(__float_as_int(a) ^ __float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_xor(const double& a,
                                                         const double& b) {
  return __longlong_as_double(__double_as_longlong(a) ^
                              __double_as_longlong(b));
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float bitwise_andnot(const float& a,
                                                           const float& b) {
  return __int_as_float(__float_as_int(a) & ~__float_as_int(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bitwise_andnot(const double& a,
                                                            const double& b) {
  return __longlong_as_double(__double_as_longlong(a) &
                              ~__double_as_longlong(b));
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float eq_mask(const float& a,
                                                    const float& b) {
  return __int_as_float(a == b ? 0xffffffffu : 0u);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double eq_mask(const double& a,
                                                     const double& b) {
  return __longlong_as_double(a == b ? 0xffffffffffffffffull : 0ull);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float lt_mask(const float& a,
                                                    const float& b) {
  return __int_as_float(a < b ? 0xffffffffu : 0u);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double lt_mask(const double& a,
                                                     const double& b) {
  return __longlong_as_double(a < b ? 0xffffffffffffffffull : 0ull);
}

}  // namespace

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pand<float4>(const float4& a,
                                                          const float4& b) {
  return make_float4(bitwise_and(a.x, b.x), bitwise_and(a.y, b.y),
                     bitwise_and(a.z, b.z), bitwise_and(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pand<double2>(const double2& a,
                                                            const double2& b) {
  return make_double2(bitwise_and(a.x, b.x), bitwise_and(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 por<float4>(const float4& a,
                                                         const float4& b) {
  return make_float4(bitwise_or(a.x, b.x), bitwise_or(a.y, b.y),
                     bitwise_or(a.z, b.z), bitwise_or(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 por<double2>(const double2& a,
                                                           const double2& b) {
  return make_double2(bitwise_or(a.x, b.x), bitwise_or(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pxor<float4>(const float4& a,
                                                          const float4& b) {
  return make_float4(bitwise_xor(a.x, b.x), bitwise_xor(a.y, b.y),
                     bitwise_xor(a.z, b.z), bitwise_xor(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pxor<double2>(const double2& a,
                                                            const double2& b) {
  return make_double2(bitwise_xor(a.x, b.x), bitwise_xor(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pandnot<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(bitwise_andnot(a.x, b.x), bitwise_andnot(a.y, b.y),
                     bitwise_andnot(a.z, b.z), bitwise_andnot(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pandnot<double2>(const double2& a, const double2& b) {
  return make_double2(bitwise_andnot(a.x, b.x), bitwise_andnot(a.y, b.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcmp_eq<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(eq_mask(a.x, b.x), eq_mask(a.y, b.y), eq_mask(a.z, b.z),
                     eq_mask(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcmp_lt<float4>(const float4& a,
                                                             const float4& b) {
  return make_float4(lt_mask(a.x, b.x), lt_mask(a.y, b.y), lt_mask(a.z, b.z),
                     lt_mask(a.w, b.w));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pcmp_eq<double2>(const double2& a, const double2& b) {
  return make_double2(eq_mask(a.x, b.x), eq_mask(a.y, b.y));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pcmp_lt<double2>(const double2& a, const double2& b) {
  return make_double2(lt_mask(a.x, b.x), lt_mask(a.y, b.y));
}
#endif // defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 plset<float4>(const float& a) {
  return make_float4(a, a+1, a+2, a+3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 plset<double2>(const double& a) {
  return make_double2(a, a+1);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 padd<float4>(const float4& a, const float4& b) {
  return make_float4(a.x+b.x, a.y+b.y, a.z+b.z, a.w+b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 padd<double2>(const double2& a, const double2& b) {
  return make_double2(a.x+b.x, a.y+b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 psub<float4>(const float4& a, const float4& b) {
  return make_float4(a.x-b.x, a.y-b.y, a.z-b.z, a.w-b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 psub<double2>(const double2& a, const double2& b) {
  return make_double2(a.x-b.x, a.y-b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pnegate(const float4& a) {
  return make_float4(-a.x, -a.y, -a.z, -a.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pnegate(const double2& a) {
  return make_double2(-a.x, -a.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pconj(const float4& a) { return a; }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pconj(const double2& a) { return a; }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmul<float4>(const float4& a, const float4& b) {
  return make_float4(a.x*b.x, a.y*b.y, a.z*b.z, a.w*b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmul<double2>(const double2& a, const double2& b) {
  return make_double2(a.x*b.x, a.y*b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pdiv<float4>(const float4& a, const float4& b) {
  return make_float4(a.x/b.x, a.y/b.y, a.z/b.z, a.w/b.w);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pdiv<double2>(const double2& a, const double2& b) {
  return make_double2(a.x/b.x, a.y/b.y);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmin<float4>(const float4& a, const float4& b) {
  return make_float4(fminf(a.x, b.x), fminf(a.y, b.y), fminf(a.z, b.z), fminf(a.w, b.w));
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmin<double2>(const double2& a, const double2& b) {
  return make_double2(fmin(a.x, b.x), fmin(a.y, b.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pmax<float4>(const float4& a, const float4& b) {
  return make_float4(fmaxf(a.x, b.x), fmaxf(a.y, b.y), fmaxf(a.z, b.z), fmaxf(a.w, b.w));
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pmax<double2>(const double2& a, const double2& b) {
  return make_double2(fmax(a.x, b.x), fmax(a.y, b.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pload<float4>(const float* from) {
  return *reinterpret_cast<const float4*>(from);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 pload<double2>(const double* from) {
  return *reinterpret_cast<const double2*>(from);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 ploadu<float4>(const float* from) {
  return make_float4(from[0], from[1], from[2], from[3]);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 ploadu<double2>(const double* from) {
  return make_double2(from[0], from[1]);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 ploaddup<float4>(const float*   from) {
  return make_float4(from[0], from[0], from[1], from[1]);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2 ploaddup<double2>(const double*  from) {
  return make_double2(from[0], from[0]);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<float>(float*   to, const float4& from) {
  *reinterpret_cast<float4*>(to) = from;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<double>(double* to, const double2& from) {
  *reinterpret_cast<double2*>(to) = from;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<float>(float*  to, const float4& from) {
  to[0] = from.x;
  to[1] = from.y;
  to[2] = from.z;
  to[3] = from.w;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const double2& from) {
  to[0] = from.x;
  to[1] = from.y;
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float4 ploadt_ro<float4, Aligned>(const float* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __ldg((const float4*)from);
#else
  return make_float4(from[0], from[1], from[2], from[3]);
#endif
}
template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double2 ploadt_ro<double2, Aligned>(const double* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __ldg((const double2*)from);
#else
  return make_double2(from[0], from[1]);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float4 ploadt_ro<float4, Unaligned>(const float* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return make_float4(__ldg(from+0), __ldg(from+1), __ldg(from+2), __ldg(from+3));
#else
  return make_float4(from[0], from[1], from[2], from[3]);
#endif
}
template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double2 ploadt_ro<double2, Unaligned>(const double* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return make_double2(__ldg(from+0), __ldg(from+1));
#else
  return make_double2(from[0], from[1]);
#endif
}

template<> EIGEN_DEVICE_FUNC inline float4 pgather<float, float4>(const float* from, Index stride) {
  return make_float4(from[0*stride], from[1*stride], from[2*stride], from[3*stride]);
}

template<> EIGEN_DEVICE_FUNC inline double2 pgather<double, double2>(const double* from, Index stride) {
  return make_double2(from[0*stride], from[1*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, float4>(float* to, const float4& from, Index stride) {
  to[stride*0] = from.x;
  to[stride*1] = from.y;
  to[stride*2] = from.z;
  to[stride*3] = from.w;
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, double2>(double* to, const double2& from, Index stride) {
  to[stride*0] = from.x;
  to[stride*1] = from.y;
}

template<> EIGEN_DEVICE_FUNC inline float  pfirst<float4>(const float4& a) {
  return a.x;
}
template<> EIGEN_DEVICE_FUNC inline double pfirst<double2>(const double2& a) {
  return a.x;
}

template<> EIGEN_DEVICE_FUNC inline float  predux<float4>(const float4& a) {
  return a.x + a.y + a.z + a.w;
}
template<> EIGEN_DEVICE_FUNC inline double predux<double2>(const double2& a) {
  return a.x + a.y;
}

template<> EIGEN_DEVICE_FUNC inline float  predux_max<float4>(const float4& a) {
  return fmaxf(fmaxf(a.x, a.y), fmaxf(a.z, a.w));
}
template<> EIGEN_DEVICE_FUNC inline double predux_max<double2>(const double2& a) {
  return fmax(a.x, a.y);
}

template<> EIGEN_DEVICE_FUNC inline float  predux_min<float4>(const float4& a) {
  return fminf(fminf(a.x, a.y), fminf(a.z, a.w));
}
template<> EIGEN_DEVICE_FUNC inline double predux_min<double2>(const double2& a) {
  return fmin(a.x, a.y);
}

template<> EIGEN_DEVICE_FUNC inline float  predux_mul<float4>(const float4& a) {
  return a.x * a.y * a.z * a.w;
}
template<> EIGEN_DEVICE_FUNC inline double predux_mul<double2>(const double2& a) {
  return a.x * a.y;
}

template<> EIGEN_DEVICE_FUNC inline float4  pabs<float4>(const float4& a) {
  return make_float4(fabsf(a.x), fabsf(a.y), fabsf(a.z), fabsf(a.w));
}
template<> EIGEN_DEVICE_FUNC inline double2 pabs<double2>(const double2& a) {
  return make_double2(fabs(a.x), fabs(a.y));
}

template<> EIGEN_DEVICE_FUNC inline float4  pfloor<float4>(const float4& a) {
  return make_float4(floorf(a.x), floorf(a.y), floorf(a.z), floorf(a.w));
}
template<> EIGEN_DEVICE_FUNC inline double2 pfloor<double2>(const double2& a) {
  return make_double2(floor(a.x), floor(a.y));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<float4,4>& kernel) {
  float tmp = kernel.packet[0].y;
  kernel.packet[0].y = kernel.packet[1].x;
  kernel.packet[1].x = tmp;

  tmp = kernel.packet[0].z;
  kernel.packet[0].z = kernel.packet[2].x;
  kernel.packet[2].x = tmp;

  tmp = kernel.packet[0].w;
  kernel.packet[0].w = kernel.packet[3].x;
  kernel.packet[3].x = tmp;

  tmp = kernel.packet[1].z;
  kernel.packet[1].z = kernel.packet[2].y;
  kernel.packet[2].y = tmp;

  tmp = kernel.packet[1].w;
  kernel.packet[1].w = kernel.packet[3].y;
  kernel.packet[3].y = tmp;

  tmp = kernel.packet[2].w;
  kernel.packet[2].w = kernel.packet[3].z;
  kernel.packet[3].z = tmp;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<double2,2>& kernel) {
  double tmp = kernel.packet[0].y;
  kernel.packet[0].y = kernel.packet[1].x;
  kernel.packet[1].x = tmp;
}

#endif // defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

// Packet4h2 must be defined in the macro without EIGEN_CUDA_ARCH, meaning
// its corresponding packet_traits<Eigen::half> must be visible on host.
#if defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)

typedef ulonglong2 Packet4h2;
template<> struct unpacket_traits<Packet4h2> { typedef Eigen::half type; enum {size=8, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4h2 half; };
template<> struct is_arithmetic<Packet4h2> { enum { value = true }; };

template<> struct unpacket_traits<half2> { typedef Eigen::half type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef half2 half; };
template<> struct is_arithmetic<half2> { enum { value = true }; };

template<> struct packet_traits<Eigen::half> : default_packet_traits
{
  typedef Packet4h2 type;
  typedef Packet4h2 half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=8,
    HasHalfPacket = 0,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasExp    = 1,
    HasExpm1  = 1,
    HasLog    = 1,
    HasLog1p  = 1
  };
};

namespace {
// This is equivalent to make_half2, which is undocumented and doesn't seem to always exist.
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 combine_half(const __half& a, const __half& b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __halves2half2(a, b);
#else
  // Round-about way since __halves2half2 is a __device__ function.
  return __floats2half2_rn(__half2float(a), __half2float(b));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE __half get_half2_low(const half2& a) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __low2half(a);
#else
  return __float2half(__low2float(a));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE __half get_half2_high(const half2& a) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __high2half(a);
#else
  return __float2half(__high2float(a));
#endif
}
} // namespace

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pset1<half2>(const Eigen::half& from) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  return __half2half2(from);
#else
  const float f = __half2float(from);
  return __floats2half2_rn(f, f);
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pset1<Packet4h2>(const Eigen::half& from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = pset1<half2>(from);
  p_alias[1] = pset1<half2>(from);
  p_alias[2] = pset1<half2>(from);
  p_alias[3] = pset1<half2>(from);
  return r;
}

// We now need this visible on both host and device.
// #if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)
namespace {

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pload(const Eigen::half* from) {
  return *reinterpret_cast<const half2*>(from);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ploadu(const Eigen::half* from) {
  return combine_half(from[0], from[1]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ploaddup(const Eigen::half*  from) {
  return combine_half(from[0], from[0]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore(Eigen::half* to,
                                                  const half2& from) {
  *reinterpret_cast<half2*>(to) = from;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu(Eigen::half* to,
                                                   const half2& from) {
  to[0] = get_half2_low(from);
  to[1] = get_half2_high(from);
}


EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE half2 ploadt_ro_aligned(
    const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  // Input is guaranteed to be properly aligned.
  return __ldg(reinterpret_cast<const half2*>(from));
#else
  return combine_half(*(from+0), *(from+1));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE half2 ploadt_ro_unaligned(
    const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  return __halves2half2(__ldg(from+0), __ldg(from+1));
#else
  return combine_half(*(from+0), *(from+1));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pgather(const Eigen::half* from,
                                                    Index stride) {
  return combine_half(from[0*stride], from[1*stride]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter(
    Eigen::half* to, const half2& from, Index stride) {
  to[stride*0] = get_half2_low(from);
  to[stride*1] = get_half2_high(from);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half pfirst(const half2& a) {
  return get_half2_low(a);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pabs(const half2& a) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half result1 = half_impl::raw_uint16_to_half(a1.x & 0x7FFF);
  half result2 = half_impl::raw_uint16_to_half(a2.x & 0x7FFF);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 ptrue(const half2& /*a*/) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  return pset1<half2>(true_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pzero(const half2& /*a*/) {
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  return pset1<half2>(false_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<half2,2>& kernel) {
  __half a1 = get_half2_low(kernel.packet[0]);
  __half a2 = get_half2_high(kernel.packet[0]);
  __half b1 = get_half2_low(kernel.packet[1]);
  __half b2 = get_half2_high(kernel.packet[1]);
  kernel.packet[0] = combine_half(a1, b1);
  kernel.packet[1] = combine_half(a2, b2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plset(const Eigen::half& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __halves2half2(a, __hadd(a, __float2half(1.0f)));
#else
  float f = __half2float(a) + 1.0f;
  return combine_half(a, __float2half(f));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pselect(const half2& mask,
                                                    const half2& a,
                                                    const half2& b) {
  half mask_low = get_half2_low(mask);
  half mask_high = get_half2_high(mask);
  half result_low = mask_low == half(0) ? get_half2_low(b) : get_half2_low(a);
  half result_high = mask_high == half(0) ? get_half2_high(b) : get_half2_high(a);
  return combine_half(result_low, result_high);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcmp_eq(const half2& a,
                                                    const half2& b) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half eq1 = __half2float(a1) == __half2float(b1) ? true_half : false_half;
  half eq2 = __half2float(a2) == __half2float(b2) ? true_half : false_half;
  return combine_half(eq1, eq2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcmp_lt(const half2& a,
                                                    const half2& b) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half eq1 = __half2float(a1) < __half2float(b1) ? true_half : false_half;
  half eq2 = __half2float(a2) < __half2float(b2) ? true_half : false_half;
  return combine_half(eq1, eq2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pand(const half2& a,
                                                 const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x & b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x & b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 por(const half2& a,
                                                const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x | b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x | b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pxor(const half2& a,
                                                 const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x ^ b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x ^ b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pandnot(const half2& a,
                                                    const half2& b) {
  half a1 = get_half2_low(a);
  half a2 = get_half2_high(a);
  half b1 = get_half2_low(b);
  half b2 = get_half2_high(b);
  half result1 = half_impl::raw_uint16_to_half(a1.x & ~b1.x);
  half result2 = half_impl::raw_uint16_to_half(a2.x & ~b2.x);
  return combine_half(result1, result2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 padd(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 + b1;
  float r2 = a2 + b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 psub(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hsub2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 - b1;
  float r2 = a2 - b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pnegate(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hneg2(a);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return __floats2half2_rn(-a1, -a2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pconj(const half2& a) { return a; }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmul(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 * b1;
  float r2 = a2 * b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmadd(const half2& a,
                                                  const half2& b,
                                                  const half2& c) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
   return __hfma2(a, b, c);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float c1 = __low2float(c);
  float c2 = __high2float(c);
  float r1 = a1 * b1 + c1;
  float r2 = a2 * b2 + c2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pdiv(const half2& a,
                                                 const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __h2div(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 / b1;
  float r2 = a2 / b2;
  return __floats2half2_rn(r1, r2);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmin(const half2& a,
                                                 const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 < b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 < b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmax(const half2& a,
                                                 const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 > b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 > b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd(__low2half(a), __high2half(a));
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return Eigen::half(__float2half(a1 + a2));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_max(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  __half first = __low2half(a);
  __half second = __high2half(a);
  return __hgt(first, second) ? first : second;
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return a1 > a2 ? get_half2_low(a) : get_half2_high(a);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_min(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  __half first = __low2half(a);
  __half second = __high2half(a);
  return __hlt(first, second) ? first : second;
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return a1 < a2 ? get_half2_low(a) : get_half2_high(a);
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_mul(const half2& a) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul(__low2half(a), __high2half(a));
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  return Eigen::half(__float2half(a1 * a2));
#endif
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plog1p(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = log1pf(a1);
  float r2 = log1pf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pexpm1(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = expm1f(a1);
  float r2 = expm1f(a2);
  return __floats2half2_rn(r1, r2);
}

#if (EIGEN_CUDA_SDK_VER >= 80000 && defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)) || \
  defined(EIGEN_HIP_DEVICE_COMPILE)

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 plog(const half2& a) {
  return h2log(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 pexp(const half2& a) {
  return h2exp(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 psqrt(const half2& a) {
  return h2sqrt(a);
}

 EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
half2 prsqrt(const half2& a) {
  return h2rsqrt(a);
}

#else

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 plog(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = logf(a1);
  float r2 = logf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pexp(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = expf(a1);
  float r2 = expf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 psqrt(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = sqrtf(a1);
  float r2 = sqrtf(a2);
  return __floats2half2_rn(r1, r2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 prsqrt(const half2& a) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float r1 = rsqrtf(a1);
  float r2 = rsqrtf(a2);
  return __floats2half2_rn(r1, r2);
}
#endif
} // namespace

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pload<Packet4h2>(const Eigen::half* from) {
  return *reinterpret_cast<const Packet4h2*>(from);
}

// unaligned load;
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
ploadu<Packet4h2>(const Eigen::half* from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = ploadu(from + 0);
  p_alias[1] = ploadu(from + 2);
  p_alias[2] = ploadu(from + 4);
  p_alias[3] = ploadu(from + 6);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
ploaddup<Packet4h2>(const Eigen::half* from) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = ploaddup(from + 0);
  p_alias[1] = ploaddup(from + 1);
  p_alias[2] = ploaddup(from + 2);
  p_alias[3] = ploaddup(from + 3);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstore<Eigen::half>(
    Eigen::half* to, const Packet4h2& from) {
  *reinterpret_cast<Packet4h2*>(to) = from;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(
    Eigen::half* to, const Packet4h2& from) {
  const half2* from_alias = reinterpret_cast<const half2*>(&from);
  pstoreu(to + 0,from_alias[0]);
  pstoreu(to + 2,from_alias[1]);
  pstoreu(to + 4,from_alias[2]);
  pstoreu(to + 6,from_alias[3]);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet4h2
ploadt_ro<Packet4h2, Aligned>(const Eigen::half* from) {
#if defined(EIGEN_GPU_HAS_LDG)
  Packet4h2 r;
  r = __ldg(reinterpret_cast<const Packet4h2*>(from));
  return r;
#else
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  r_alias[0] = ploadt_ro_aligned(from + 0);
  r_alias[1] = ploadt_ro_aligned(from + 2);
  r_alias[2] = ploadt_ro_aligned(from + 4);
  r_alias[3] = ploadt_ro_aligned(from + 6);
  return r;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet4h2
ploadt_ro<Packet4h2, Unaligned>(const Eigen::half* from) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  r_alias[0] = ploadt_ro_unaligned(from + 0);
  r_alias[1] = ploadt_ro_unaligned(from + 2);
  r_alias[2] = ploadt_ro_unaligned(from + 4);
  r_alias[3] = ploadt_ro_unaligned(from + 6);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pgather<Eigen::half, Packet4h2>(const Eigen::half* from, Index stride) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = combine_half(from[0 * stride], from[1 * stride]);
  p_alias[1] = combine_half(from[2 * stride], from[3 * stride]);
  p_alias[2] = combine_half(from[4 * stride], from[5 * stride]);
  p_alias[3] = combine_half(from[6 * stride], from[7 * stride]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4h2>(
    Eigen::half* to, const Packet4h2& from, Index stride) {
  const half2* from_alias = reinterpret_cast<const half2*>(&from);
  pscatter(to + stride * 0, from_alias[0], stride);
  pscatter(to + stride * 2, from_alias[1], stride);
  pscatter(to + stride * 4, from_alias[2], stride);
  pscatter(to + stride * 6, from_alias[3], stride);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4h2>(
    const Packet4h2& a) {
  return pfirst(*(reinterpret_cast<const half2*>(&a)));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pabs<Packet4h2>(
    const Packet4h2& a) {
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  p_alias[0] = pabs(a_alias[0]);
  p_alias[1] = pabs(a_alias[1]);
  p_alias[2] = pabs(a_alias[2]);
  p_alias[3] = pabs(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 ptrue<Packet4h2>(
    const Packet4h2& /*a*/) {
  half true_half = half_impl::raw_uint16_to_half(0xffffu);
  return pset1<Packet4h2>(true_half);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pzero<Packet4h2>(const Packet4h2& /*a*/) {
  half false_half = half_impl::raw_uint16_to_half(0x0000u);
  return pset1<Packet4h2>(false_half);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose_double(
    double* d_row0, double* d_row1, double* d_row2, double* d_row3,
    double* d_row4, double* d_row5, double* d_row6, double* d_row7) {
  double d_tmp;
  d_tmp = d_row0[1];
  d_row0[1] = d_row4[0];
  d_row4[0] = d_tmp;

  d_tmp = d_row1[1];
  d_row1[1] = d_row5[0];
  d_row5[0] = d_tmp;

  d_tmp = d_row2[1];
  d_row2[1] = d_row6[0];
  d_row6[0] = d_tmp;

  d_tmp = d_row3[1];
  d_row3[1] = d_row7[0];
  d_row7[0] = d_tmp;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose_half2(
    half2* f_row0, half2* f_row1, half2* f_row2, half2* f_row3) {
  half2 f_tmp;
  f_tmp = f_row0[1];
  f_row0[1] = f_row2[0];
  f_row2[0] = f_tmp;

  f_tmp = f_row1[1];
  f_row1[1] = f_row3[0];
  f_row3[0] = f_tmp;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose_half(half2& f0, half2& f1) {
  __half a1 = get_half2_low(f0);
  __half a2 = get_half2_high(f0);
  __half b1 = get_half2_low(f1);
  __half b2 = get_half2_high(f1);
  f0 = combine_half(a1, b1);
  f1 = combine_half(a2, b2);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet4h2,8>& kernel) {
  double* d_row0 = reinterpret_cast<double*>(&kernel.packet[0]);
  double* d_row1 = reinterpret_cast<double*>(&kernel.packet[1]);
  double* d_row2 = reinterpret_cast<double*>(&kernel.packet[2]);
  double* d_row3 = reinterpret_cast<double*>(&kernel.packet[3]);
  double* d_row4 = reinterpret_cast<double*>(&kernel.packet[4]);
  double* d_row5 = reinterpret_cast<double*>(&kernel.packet[5]);
  double* d_row6 = reinterpret_cast<double*>(&kernel.packet[6]);
  double* d_row7 = reinterpret_cast<double*>(&kernel.packet[7]);
  ptranspose_double(d_row0, d_row1, d_row2, d_row3,
                    d_row4, d_row5, d_row6, d_row7);


  half2* f_row0 = reinterpret_cast<half2*>(d_row0);
  half2* f_row1 = reinterpret_cast<half2*>(d_row1);
  half2* f_row2 = reinterpret_cast<half2*>(d_row2);
  half2* f_row3 = reinterpret_cast<half2*>(d_row3);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row0 + 1);
  f_row1 = reinterpret_cast<half2*>(d_row1 + 1);
  f_row2 = reinterpret_cast<half2*>(d_row2 + 1);
  f_row3 = reinterpret_cast<half2*>(d_row3 + 1);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row4);
  f_row1 = reinterpret_cast<half2*>(d_row5);
  f_row2 = reinterpret_cast<half2*>(d_row6);
  f_row3 = reinterpret_cast<half2*>(d_row7);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

  f_row0 = reinterpret_cast<half2*>(d_row4 + 1);
  f_row1 = reinterpret_cast<half2*>(d_row5 + 1);
  f_row2 = reinterpret_cast<half2*>(d_row6 + 1);
  f_row3 = reinterpret_cast<half2*>(d_row7 + 1);
  ptranspose_half2(f_row0, f_row1, f_row2, f_row3);
  ptranspose_half(f_row0[0], f_row1[0]);
  ptranspose_half(f_row0[1], f_row1[1]);
  ptranspose_half(f_row2[0], f_row3[0]);
  ptranspose_half(f_row2[1], f_row3[1]);

}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
plset<Packet4h2>(const Eigen::half& a) {
#if defined(EIGEN_HIP_DEVICE_COMPILE)

  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = __halves2half2(a, __hadd(a, __float2half(1.0f)));
  p_alias[1] = __halves2half2(__hadd(a, __float2half(2.0f)),
                              __hadd(a, __float2half(3.0f)));
  p_alias[2] = __halves2half2(__hadd(a, __float2half(4.0f)),
                              __hadd(a, __float2half(5.0f)));
  p_alias[3] = __halves2half2(__hadd(a, __float2half(6.0f)),
                              __hadd(a, __float2half(7.0f)));
  return r;
#elif defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);

  half2 b = pset1<half2>(a);
  half2 c;
  half2 half_offset0 = __halves2half2(__float2half(0.0f),__float2half(2.0f));
  half2 half_offset1 = __halves2half2(__float2half(4.0f),__float2half(6.0f));

  c = __hadd2(b, half_offset0);
  r_alias[0] = plset(__low2half(c));
  r_alias[1] = plset(__high2half(c));

  c = __hadd2(b, half_offset1);
  r_alias[2] = plset(__low2half(c));
  r_alias[3] = plset(__high2half(c));

  return r;

#else
  float f = __half2float(a);
  Packet4h2 r;
  half2* p_alias = reinterpret_cast<half2*>(&r);
  p_alias[0] = combine_half(a, __float2half(f + 1.0f));
  p_alias[1] = combine_half(__float2half(f + 2.0f), __float2half(f + 3.0f));
  p_alias[2] = combine_half(__float2half(f + 4.0f), __float2half(f + 5.0f));
  p_alias[3] = combine_half(__float2half(f + 6.0f), __float2half(f + 7.0f));
  return r;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pselect<Packet4h2>(const Packet4h2& mask, const Packet4h2& a,
                   const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* mask_alias = reinterpret_cast<const half2*>(&mask);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pselect(mask_alias[0], a_alias[0], b_alias[0]);
  r_alias[1] = pselect(mask_alias[1], a_alias[1], b_alias[1]);
  r_alias[2] = pselect(mask_alias[2], a_alias[2], b_alias[2]);
  r_alias[3] = pselect(mask_alias[3], a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pcmp_eq<Packet4h2>(const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pcmp_eq(a_alias[0], b_alias[0]);
  r_alias[1] = pcmp_eq(a_alias[1], b_alias[1]);
  r_alias[2] = pcmp_eq(a_alias[2], b_alias[2]);
  r_alias[3] = pcmp_eq(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pand<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pand(a_alias[0], b_alias[0]);
  r_alias[1] = pand(a_alias[1], b_alias[1]);
  r_alias[2] = pand(a_alias[2], b_alias[2]);
  r_alias[3] = pand(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 por<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = por(a_alias[0], b_alias[0]);
  r_alias[1] = por(a_alias[1], b_alias[1]);
  r_alias[2] = por(a_alias[2], b_alias[2]);
  r_alias[3] = por(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pxor<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pxor(a_alias[0], b_alias[0]);
  r_alias[1] = pxor(a_alias[1], b_alias[1]);
  r_alias[2] = pxor(a_alias[2], b_alias[2]);
  r_alias[3] = pxor(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pandnot<Packet4h2>(const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pandnot(a_alias[0], b_alias[0]);
  r_alias[1] = pandnot(a_alias[1], b_alias[1]);
  r_alias[2] = pandnot(a_alias[2], b_alias[2]);
  r_alias[3] = pandnot(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 padd<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = padd(a_alias[0], b_alias[0]);
  r_alias[1] = padd(a_alias[1], b_alias[1]);
  r_alias[2] = padd(a_alias[2], b_alias[2]);
  r_alias[3] = padd(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 psub<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = psub(a_alias[0], b_alias[0]);
  r_alias[1] = psub(a_alias[1], b_alias[1]);
  r_alias[2] = psub(a_alias[2], b_alias[2]);
  r_alias[3] = psub(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pnegate(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pnegate(a_alias[0]);
  r_alias[1] = pnegate(a_alias[1]);
  r_alias[2] = pnegate(a_alias[2]);
  r_alias[3] = pnegate(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pconj(const Packet4h2& a) {
  return a;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmul<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmul(a_alias[0], b_alias[0]);
  r_alias[1] = pmul(a_alias[1], b_alias[1]);
  r_alias[2] = pmul(a_alias[2], b_alias[2]);
  r_alias[3] = pmul(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmadd<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b, const Packet4h2& c) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  const half2* c_alias = reinterpret_cast<const half2*>(&c);
  r_alias[0] = pmadd(a_alias[0], b_alias[0], c_alias[0]);
  r_alias[1] = pmadd(a_alias[1], b_alias[1], c_alias[1]);
  r_alias[2] = pmadd(a_alias[2], b_alias[2], c_alias[2]);
  r_alias[3] = pmadd(a_alias[3], b_alias[3], c_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pdiv<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pdiv(a_alias[0], b_alias[0]);
  r_alias[1] = pdiv(a_alias[1], b_alias[1]);
  r_alias[2] = pdiv(a_alias[2], b_alias[2]);
  r_alias[3] = pdiv(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmin<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmin(a_alias[0], b_alias[0]);
  r_alias[1] = pmin(a_alias[1], b_alias[1]);
  r_alias[2] = pmin(a_alias[2], b_alias[2]);
  r_alias[3] = pmin(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pmax<Packet4h2>(
    const Packet4h2& a, const Packet4h2& b) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  const half2* b_alias = reinterpret_cast<const half2*>(&b);
  r_alias[0] = pmax(a_alias[0], b_alias[0]);
  r_alias[1] = pmax(a_alias[1], b_alias[1]);
  r_alias[2] = pmax(a_alias[2], b_alias[2]);
  r_alias[3] = pmax(a_alias[3], b_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);

  return predux(a_alias[0]) + predux(a_alias[1]) +
         predux(a_alias[2]) + predux(a_alias[3]);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_max<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  half2 m0 = combine_half(predux_max(a_alias[0]),
                            predux_max(a_alias[1]));
  half2 m1 = combine_half(predux_max(a_alias[2]),
                            predux_max(a_alias[3]));
  __half first  = predux_max(m0);
  __half second = predux_max(m1);
#if defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  return (__hgt(first, second) ? first : second);
#else
  float ffirst  = __half2float(first);
  float fsecond = __half2float(second);
  return (ffirst > fsecond)? first: second;
#endif
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_min<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  half2 m0 = combine_half(predux_min(a_alias[0]),
                            predux_min(a_alias[1]));
  half2 m1 = combine_half(predux_min(a_alias[2]),
                            predux_min(a_alias[3]));
  __half first  = predux_min(m0);
  __half second = predux_min(m1);
#if defined(EIGEN_CUDA_HAS_FP16_ARITHMETIC)
  return (__hlt(first, second) ? first : second);
#else
  float ffirst  = __half2float(first);
  float fsecond = __half2float(second);
  return (ffirst < fsecond)? first: second;
#endif
}

// likely overflow/underflow
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet4h2>(
    const Packet4h2& a) {
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  return predux_mul(pmul(pmul(a_alias[0], a_alias[1]),
                                       pmul(a_alias[2], a_alias[3])));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
plog1p<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = plog1p(a_alias[0]);
  r_alias[1] = plog1p(a_alias[1]);
  r_alias[2] = plog1p(a_alias[2]);
  r_alias[3] = plog1p(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
pexpm1<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pexpm1(a_alias[0]);
  r_alias[1] = pexpm1(a_alias[1]);
  r_alias[2] = pexpm1(a_alias[2]);
  r_alias[3] = pexpm1(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 plog<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = plog(a_alias[0]);
  r_alias[1] = plog(a_alias[1]);
  r_alias[2] = plog(a_alias[2]);
  r_alias[3] = plog(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pexp<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = pexp(a_alias[0]);
  r_alias[1] = pexp(a_alias[1]);
  r_alias[2] = pexp(a_alias[2]);
  r_alias[3] = pexp(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 psqrt<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = psqrt(a_alias[0]);
  r_alias[1] = psqrt(a_alias[1]);
  r_alias[2] = psqrt(a_alias[2]);
  r_alias[3] = psqrt(a_alias[3]);
  return r;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2
prsqrt<Packet4h2>(const Packet4h2& a) {
  Packet4h2 r;
  half2* r_alias = reinterpret_cast<half2*>(&r);
  const half2* a_alias = reinterpret_cast<const half2*>(&a);
  r_alias[0] = prsqrt(a_alias[0]);
  r_alias[1] = prsqrt(a_alias[1]);
  r_alias[2] = prsqrt(a_alias[2]);
  r_alias[3] = prsqrt(a_alias[3]);
  return r;
}

// The following specialized padd, pmul, pdiv, pmin, pmax, pset1 are needed for
// the implementation of GPU half reduction.
template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 padd<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hadd2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 + b1;
  float r2 = a2 + b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmul<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __hmul2(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 * b1;
  float r2 = a2 * b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pdiv<half2>(const half2& a,
                                                        const half2& b) {
#if defined(EIGEN_GPU_HAS_FP16_ARITHMETIC)
  return __h2div(a, b);
#else
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  float r1 = a1 / b1;
  float r2 = a2 / b2;
  return __floats2half2_rn(r1, r2);
#endif
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmin<half2>(const half2& a,
                                                        const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 < b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 < b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pmax<half2>(const half2& a,
                                                        const half2& b) {
  float a1 = __low2float(a);
  float a2 = __high2float(a);
  float b1 = __low2float(b);
  float b2 = __high2float(b);
  __half r1 = a1 > b1 ? get_half2_low(a) : get_half2_low(b);
  __half r2 = a2 > b2 ? get_half2_high(a) : get_half2_high(b);
  return combine_half(r1, r2);
}

// #endif // defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIPCC) || (defined(EIGEN_CUDACC) && EIGEN_COMP_CLANG && !EIGEN_COMP_NVCC)

#endif // defined(EIGEN_HAS_CUDA_FP16) || defined(EIGEN_HAS_HIP_FP16)

#undef EIGEN_GPU_HAS_LDG
#undef EIGEN_CUDA_HAS_FP16_ARITHMETIC
#undef EIGEN_GPU_HAS_FP16_ARITHMETIC

} // end namespace internal

} // end namespace Eigen


#endif // EIGEN_PACKET_MATH_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_GPU_H
#define EIGEN_TYPE_CASTING_GPU_H

namespace Eigen {

namespace internal {

#if (defined(EIGEN_HAS_CUDA_FP16) && defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 300) || \
  (defined(EIGEN_HAS_HIP_FP16) && defined(EIGEN_HIP_DEVICE_COMPILE))


template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 2
  };
};

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcast<half2, float4>(const half2& a, const half2& b) {
  float2 r1 = __half22float2(a);
  float2 r2 = __half22float2(b);
  return make_float4(r1.x, r1.y, r2.x, r2.y);
}


template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4h2 pcast<float4, Packet4h2>(const float4& a, const float4& b) {
  Packet4h2 r;
  half2* r_alias=reinterpret_cast<half2*>(&r);
  r_alias[0]=__floats2half2_rn(a.x,a.y);
  r_alias[1]=__floats2half2_rn(a.z,a.w);
  r_alias[2]=__floats2half2_rn(b.x,b.y);
  r_alias[3]=__floats2half2_rn(b.z,b.w);
  return r;
}

template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 2,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pcast<Packet4h2, float4>(const Packet4h2& a) {
  // Simply discard the second half of the input
  float4 r;
  const half2* a_alias=reinterpret_cast<const half2*>(&a);
  float2 r1 = __half22float2(a_alias[0]);
  float2 r2 = __half22float2(a_alias[1]);
  r.x=static_cast<float>(r1.x);
  r.y=static_cast<float>(r1.y);
  r.z=static_cast<float>(r2.x);
  r.w=static_cast<float>(r2.y);
  return r;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE half2 pcast<float4, half2>(const float4& a) {
  // Simply discard the second half of the input
  return __floats2half2_rn(a.x, a.y);
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/HIP/hcc/math_constants.h <==
/*
 * math_constants.h - 
 *  HIP equivalent of the CUDA header of the same name
 */

#ifndef __MATH_CONSTANTS_H__
#define __MATH_CONSTANTS_H__

/* single precision constants */

#define HIPRT_INF_F        __int_as_float(0x7f800000)
#define HIPRT_NAN_F        __int_as_float(0x7fffffff)
#define HIPRT_MIN_DENORM_F __int_as_float(0x00000001)
#define HIPRT_MAX_NORMAL_F __int_as_float(0x7f7fffff)
#define HIPRT_NEG_ZERO_F   __int_as_float(0x80000000)
#define HIPRT_ZERO_F       0.0f
#define HIPRT_ONE_F        1.0f

/* double precision constants */
#define HIPRT_INF          __hiloint2double(0x7ff00000, 0x00000000)
#define HIPRT_NAN          __hiloint2double(0xfff80000, 0x00000000)

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_MSA_H
#define EIGEN_COMPLEX_MSA_H

#include <iostream>

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet2cf {
  EIGEN_STRONG_INLINE Packet2cf() {
  }
  EIGEN_STRONG_INLINE explicit Packet2cf(const std::complex<float>& a,
                                         const std::complex<float>& b) {
    Packet4f t = { std::real(a), std::imag(a), std::real(b), std::imag(b) };
    v = t;
  }
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {
  }
  EIGEN_STRONG_INLINE Packet2cf(const Packet2cf& a) : v(a.v) {
  }
  EIGEN_STRONG_INLINE Packet2cf& operator=(const Packet2cf& b) {
    v = b.v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf conjugate(void) const {
    return Packet2cf((Packet4f)__builtin_msa_bnegi_d((v2u64)v, 63));
  }
  EIGEN_STRONG_INLINE Packet2cf& operator*=(const Packet2cf& b) {
    Packet4f v1, v2;

    // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
    v1 = (Packet4f)__builtin_msa_ilvev_w((v4i32)v, (v4i32)v);
    // Get the imag values of a | a1_im | a1_im | a2_im | a2_im |
    v2 = (Packet4f)__builtin_msa_ilvod_w((v4i32)v, (v4i32)v);
    // Multiply the real a with b
    v1 = pmul(v1, b.v);
    // Multiply the imag a with b
    v2 = pmul(v2, b.v);
    // Conjugate v2
    v2 = Packet2cf(v2).conjugate().v;
    // Swap real/imag elements in v2.
    v2 = (Packet4f)__builtin_msa_shf_w((v4i32)v2, EIGEN_MSA_SHF_I8(1, 0, 3, 2));
    // Add and return the result
    v = padd(v1, v2);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator*(const Packet2cf& b) const {
    return Packet2cf(*this) *= b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator+=(const Packet2cf& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator+(const Packet2cf& b) const {
    return Packet2cf(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator-=(const Packet2cf& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(const Packet2cf& b) const {
    return Packet2cf(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet2cf& operator/=(const Packet2cf& b) {
    *this *= b.conjugate();
    Packet4f s = pmul<Packet4f>(b.v, b.v);
    s = padd(s, (Packet4f)__builtin_msa_shf_w((v4i32)s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
    v = pdiv(v, s);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet2cf operator/(const Packet2cf& b) const {
    return Packet2cf(*this) /= b;
  }
  EIGEN_STRONG_INLINE Packet2cf operator-(void) const {
    return Packet2cf(pnegate(v));
  }

  Packet4f v;
};

inline std::ostream& operator<<(std::ostream& os, const Packet2cf& value) {
  os << "[ (" << value.v[0] << ", " << value.v[1]
     << "i),"
        "  ("
     << value.v[2] << ", " << value.v[3] << "i) ]";
  return os;
}

template <>
struct packet_traits<std::complex<float> > : default_packet_traits {
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasNegate = 1,
    HasAbs = 0,
    HasAbs2 = 0,
    HasMin = 0,
    HasMax = 0,
    HasSetLinear = 0,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet2cf> {
  typedef std::complex<float> type;
  enum { size = 2, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet2cf half;
};

template <>
EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>& from) {
  EIGEN_MSA_DEBUG;

  float f0 = from.real(), f1 = from.imag();
  Packet4f v0 = { f0, f0, f0, f0 };
  Packet4f v1 = { f1, f1, f1, f1 };
  return Packet2cf((Packet4f)__builtin_msa_ilvr_w((Packet4i)v1, (Packet4i)v0));
}

template <>
EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a + b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a - b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return -a;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return a.conjugate();
}

template <>
EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a * b;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pand<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pand(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf por<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(por(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pxor<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pxor(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(pandnot(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>((const float*)from));
}

template <>
EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>((const float*)from));
}

template <>
EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from) {
  EIGEN_MSA_DEBUG;

  return pset1<Packet2cf>(*from);
}

template <>
EIGEN_STRONG_INLINE void pstore<std::complex<float> >(std::complex<float>* to,
                                                      const Packet2cf& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE pstore<float>((float*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float>* to,
                                                       const Packet2cf& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE pstoreu<float>((float*)to, from.v);
}

template <>
EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(
    const std::complex<float>* from, Index stride) {
  EIGEN_MSA_DEBUG;

  return Packet2cf(from[0 * stride], from[1 * stride]);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to,
                                                                       const Packet2cf& from,
                                                                       Index stride) {
  EIGEN_MSA_DEBUG;

  *to = std::complex<float>(from.v[0], from.v[1]);
  to += stride;
  *to = std::complex<float>(from.v[2], from.v[3]);
}

template <>
EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float>* addr) {
  EIGEN_MSA_DEBUG;

  prefetch(reinterpret_cast<const float*>(addr));
}

template <>
EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<float>(a.v[0], a.v[1]);
}

template <>
EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return Packet2cf((Packet4f)__builtin_msa_shf_w((v4i32)a.v, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
}

template <>
EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return Packet2cf((Packet4f)__builtin_msa_shf_w((v4i32)a.v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
}

template <>
EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  Packet4f value = (Packet4f)preverse((Packet2d)a.v);
  value += a.v;
  return std::complex<float>(value[0], value[1]);
}

template <>
EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<float>((a.v[0] * a.v[2]) - (a.v[1] * a.v[3]),
                             (a.v[0] * a.v[3]) + (a.v[1] * a.v[2]));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf, Packet4f)

template <>
EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b) {
  EIGEN_MSA_DEBUG;

  return a / b;
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet2cf, 2>& value) {
  os << "[ " << value.packet[0] << ", " << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2cf, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet4f tmp =
      (Packet4f)__builtin_msa_ilvl_d((v2i64)kernel.packet[1].v, (v2i64)kernel.packet[0].v);
  kernel.packet[0].v =
      (Packet4f)__builtin_msa_ilvr_d((v2i64)kernel.packet[1].v, (v2i64)kernel.packet[0].v);
  kernel.packet[1].v = tmp;
}

template <>
EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket,
                                     const Packet2cf& elsePacket) {
  return (Packet2cf)(Packet4f)pblend<Packet2d>(ifPacket, (Packet2d)thenPacket.v,
                                               (Packet2d)elsePacket.v);
}

//---------- double ----------

struct Packet1cd {
  EIGEN_STRONG_INLINE Packet1cd() {
  }
  EIGEN_STRONG_INLINE explicit Packet1cd(const std::complex<double>& a) {
    v[0] = std::real(a);
    v[1] = std::imag(a);
  }
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {
  }
  EIGEN_STRONG_INLINE Packet1cd(const Packet1cd& a) : v(a.v) {
  }
  EIGEN_STRONG_INLINE Packet1cd& operator=(const Packet1cd& b) {
    v = b.v;
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd conjugate(void) const {
    static const v2u64 p2ul_CONJ_XOR = { 0x0, 0x8000000000000000 };
    return (Packet1cd)pxor(v, (Packet2d)p2ul_CONJ_XOR);
  }
  EIGEN_STRONG_INLINE Packet1cd& operator*=(const Packet1cd& b) {
    Packet2d v1, v2;

    // Get the real values of a | a1_re | a1_re
    v1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)v, (v2i64)v);
    // Get the imag values of a | a1_im | a1_im
    v2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)v, (v2i64)v);
    // Multiply the real a with b
    v1 = pmul(v1, b.v);
    // Multiply the imag a with b
    v2 = pmul(v2, b.v);
    // Conjugate v2
    v2 = Packet1cd(v2).conjugate().v;
    // Swap real/imag elements in v2.
    v2 = (Packet2d)__builtin_msa_shf_w((v4i32)v2, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
    // Add and return the result
    v = padd(v1, v2);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator*(const Packet1cd& b) const {
    return Packet1cd(*this) *= b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator+=(const Packet1cd& b) {
    v = padd(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator+(const Packet1cd& b) const {
    return Packet1cd(*this) += b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator-=(const Packet1cd& b) {
    v = psub(v, b.v);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(const Packet1cd& b) const {
    return Packet1cd(*this) -= b;
  }
  EIGEN_STRONG_INLINE Packet1cd& operator/=(const Packet1cd& b) {
    *this *= b.conjugate();
    Packet2d s = pmul<Packet2d>(b.v, b.v);
    s = padd(s, preverse<Packet2d>(s));
    v = pdiv(v, s);
    return *this;
  }
  EIGEN_STRONG_INLINE Packet1cd operator/(const Packet1cd& b) const {
    return Packet1cd(*this) /= b;
  }
  EIGEN_STRONG_INLINE Packet1cd operator-(void) const {
    return Packet1cd(pnegate(v));
  }

  Packet2d v;
};

inline std::ostream& operator<<(std::ostream& os, const Packet1cd& value) {
  os << "[ (" << value.v[0] << ", " << value.v[1] << "i) ]";
  return os;
}

template <>
struct packet_traits<std::complex<double> > : default_packet_traits {
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasNegate = 1,
    HasAbs = 0,
    HasAbs2 = 0,
    HasMin = 0,
    HasMax = 0,
    HasSetLinear = 0
  };
};

template <>
struct unpacket_traits<Packet1cd> {
  typedef std::complex<double> type;
  enum { size = 1, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet1cd half;
};

template <>
EIGEN_STRONG_INLINE Packet1cd pload<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from));
}

template <>
EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>& from) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(from);
}

template <>
EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a + b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a - b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return -a;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return a.conjugate();
}

template <>
EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a * b;
}

template <>
EIGEN_STRONG_INLINE Packet1cd pand<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pand(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd por<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(por(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pxor<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pxor(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(pandnot(a.v, b.v));
}

template <>
EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from) {
  EIGEN_MSA_DEBUG;

  return pset1<Packet1cd>(*from);
}

template <>
EIGEN_STRONG_INLINE void pstore<std::complex<double> >(std::complex<double>* to,
                                                       const Packet1cd& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE pstore<double>((double*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double>* to,
                                                        const Packet1cd& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE pstoreu<double>((double*)to, from.v);
}

template <>
EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double>* addr) {
  EIGEN_MSA_DEBUG;

  prefetch(reinterpret_cast<const double*>(addr));
}

template <>
EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(
    const std::complex<double>* from, Index stride __attribute__((unused))) {
  EIGEN_MSA_DEBUG;

  Packet1cd res;
  res.v[0] = std::real(from[0]);
  res.v[1] = std::imag(from[0]);
  return res;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to,
                                                                        const Packet1cd& from,
                                                                        Index stride
                                                                        __attribute__((unused))) {
  EIGEN_MSA_DEBUG;

  pstore(to, from);
}

template <>
EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return std::complex<double>(a.v[0], a.v[1]);
}

template <>
EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return pfirst(a);
}

template <>
EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) {
  EIGEN_MSA_DEBUG;

  return pfirst(a);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd, Packet2d)

template <>
EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b) {
  EIGEN_MSA_DEBUG;

  return a / b;
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip /*<Packet1cd>*/ (const Packet1cd& x) {
  EIGEN_MSA_DEBUG;

  return Packet1cd(preverse(Packet2d(x.v)));
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet1cd, 2>& value) {
  os << "[ " << value.packet[0] << ", " << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet2d v1, v2;

  v1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)kernel.packet[0].v, (v2i64)kernel.packet[1].v);
  // Get the imag values of a
  v2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)kernel.packet[0].v, (v2i64)kernel.packet[1].v);

  kernel.packet[0].v = v1;
  kernel.packet[1].v = v2;
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_COMPLEX_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2014 Pedro Gonnet (pedro.gonnet@gmail.com)
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin, cos, exp, and log functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

/* The tanh function of this file is an adaptation of
 * template<typename T> T generic_fast_tanh_float(const T&)
 * from MathFunctionsImpl.h.
 */

#ifndef EIGEN_MATH_FUNCTIONS_MSA_H
#define EIGEN_MATH_FUNCTIONS_MSA_H

namespace Eigen {

namespace internal {

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
plog<Packet4f>(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_SQRTHF, 0.707106781186547524f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p0, 7.0376836292e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p1, -1.1514610310e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p2, 1.1676998740e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p3, -1.2420140846e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p4, +1.4249322787e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p5, -1.6668057665e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p6, +2.0000714765e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p7, -2.4999993993e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p8, +3.3333331174e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q1, -2.12194440e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q2, 0.693359375f);
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  // Convert negative argument into NAN (quiet negative, to be specific).
  Packet4f zero = (Packet4f)__builtin_msa_ldi_w(0);
  Packet4i neg_mask = __builtin_msa_fclt_w(_x, zero);
  Packet4i zero_mask = __builtin_msa_fceq_w(_x, zero);
  Packet4f non_neg_x_or_nan = padd(_x, (Packet4f)neg_mask);  // Add 0.0 or NAN.
  Packet4f x = non_neg_x_or_nan;

  // Extract exponent from x = mantissa * 2**exponent, where 1.0 <= mantissa < 2.0.
  // N.B. the exponent is one less of what frexpf() would return.
  Packet4i e_int = __builtin_msa_ftint_s_w(__builtin_msa_flog2_w(x));
  // Multiply x by 2**(-exponent-1) to get 0.5 <= x < 1.0 as from frexpf().
  x = __builtin_msa_fexp2_w(x, (Packet4i)__builtin_msa_nori_b((v16u8)e_int, 0));

  /*
     if (x < SQRTHF) {
       x = x + x - 1.0;
     } else {
       e += 1;
       x = x - 1.0;
     }
  */
  Packet4f xx = padd(x, x);
  Packet4i ge_mask = __builtin_msa_fcle_w(p4f_cephes_SQRTHF, x);
  e_int = psub(e_int, ge_mask);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)ge_mask, (v16u8)xx, (v16u8)x);
  x = psub(x, p4f_1);
  Packet4f e = __builtin_msa_ffint_s_w(e_int);

  Packet4f x2 = pmul(x, x);
  Packet4f x3 = pmul(x2, x);

  Packet4f y, y1, y2;
  y = pmadd(p4f_cephes_log_p0, x, p4f_cephes_log_p1);
  y1 = pmadd(p4f_cephes_log_p3, x, p4f_cephes_log_p4);
  y2 = pmadd(p4f_cephes_log_p6, x, p4f_cephes_log_p7);
  y = pmadd(y, x, p4f_cephes_log_p2);
  y1 = pmadd(y1, x, p4f_cephes_log_p5);
  y2 = pmadd(y2, x, p4f_cephes_log_p8);
  y = pmadd(y, x3, y1);
  y = pmadd(y, x3, y2);
  y = pmul(y, x3);

  y = pmadd(e, p4f_cephes_log_q1, y);
  x = __builtin_msa_fmsub_w(x, x2, p4f_half);
  x = padd(x, y);
  x = pmadd(e, p4f_cephes_log_q2, x);

  // x is now the logarithm result candidate. We still need to handle the
  // extreme arguments of zero and positive infinity, though.
  // N.B. if the argument is +INFINITY, x is NAN because the polynomial terms
  // contain infinities of both signs (see the coefficients and code above).
  // INFINITY - INFINITY is NAN.

  // If the argument is +INFINITY, make it the new result candidate.
  // To achieve that we choose the smaller of the result candidate and the
  // argument.
  // This is correct for all finite pairs of values (the logarithm is smaller
  // than the argument).
  // This is also correct in the special case when the argument is +INFINITY
  // and the result candidate is NAN. This is because the fmin.df instruction
  // prefers non-NANs to NANs.
  x = __builtin_msa_fmin_w(x, non_neg_x_or_nan);

  // If the argument is zero (including -0.0), the result becomes -INFINITY.
  Packet4i neg_infs = __builtin_msa_slli_w(zero_mask, 23);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)zero_mask, (v16u8)x, (v16u8)neg_infs);

  return x;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
pexp<Packet4f>(const Packet4f& _x) {
  // Limiting single-precision pexp's argument to [-128, +128] lets pexp
  // reach 0 and INFINITY naturally.
  static _EIGEN_DECLARE_CONST_Packet4f(exp_lo, -128.0f);
  static _EIGEN_DECLARE_CONST_Packet4f(exp_hi, +128.0f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_LOG2EF, 1.44269504088896341f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C1, 0.693359375f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C2, -2.12194440e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p0, 1.9875691500e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p1, 1.3981999507e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p2, 8.3334519073e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p3, 4.1665795894e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p4, 1.6666665459e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p5, 5.0000001201e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  Packet4f x = _x;

  // Clamp x.
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(x, p4f_exp_lo), (v16u8)x,
                                     (v16u8)p4f_exp_lo);
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(p4f_exp_hi, x), (v16u8)x,
                                     (v16u8)p4f_exp_hi);

  // Round to nearest integer by adding 0.5 (with x's sign) and truncating.
  Packet4f x2_add = (Packet4f)__builtin_msa_binsli_w((v4u32)p4f_half, (v4u32)x, 0);
  Packet4f x2 = pmadd(x, p4f_cephes_LOG2EF, x2_add);
  Packet4i x2_int = __builtin_msa_ftrunc_s_w(x2);
  Packet4f x2_int_f = __builtin_msa_ffint_s_w(x2_int);

  x = __builtin_msa_fmsub_w(x, x2_int_f, p4f_cephes_exp_C1);
  x = __builtin_msa_fmsub_w(x, x2_int_f, p4f_cephes_exp_C2);

  Packet4f z = pmul(x, x);

  Packet4f y = p4f_cephes_exp_p0;
  y = pmadd(y, x, p4f_cephes_exp_p1);
  y = pmadd(y, x, p4f_cephes_exp_p2);
  y = pmadd(y, x, p4f_cephes_exp_p3);
  y = pmadd(y, x, p4f_cephes_exp_p4);
  y = pmadd(y, x, p4f_cephes_exp_p5);
  y = pmadd(y, z, x);
  y = padd(y, p4f_1);

  // y *= 2**exponent.
  y = __builtin_msa_fexp2_w(y, x2_int);

  return y;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(tanh_tiny, 1e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(tanh_hi, 9.0f);
  // The monomial coefficients of the numerator polynomial (odd).
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_1, 4.89352455891786e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_3, 6.37261928875436e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_5, 1.48572235717979e-5f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_7, 5.12229709037114e-8f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_9, -8.60467152213735e-11f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_11, 2.00018790482477e-13f);
  static _EIGEN_DECLARE_CONST_Packet4f(alpha_13, -2.76076847742355e-16f);
  // The monomial coefficients of the denominator polynomial (even).
  static _EIGEN_DECLARE_CONST_Packet4f(beta_0, 4.89352518554385e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_2, 2.26843463243900e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_4, 1.18534705686654e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(beta_6, 1.19825839466702e-6f);

  Packet4f x = pabs(_x);
  Packet4i tiny_mask = __builtin_msa_fclt_w(x, p4f_tanh_tiny);

  // Clamp the inputs to the range [-9, 9] since anything outside
  // this range is -/+1.0f in single-precision.
  x = (Packet4f)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_w(p4f_tanh_hi, x), (v16u8)x,
                                     (v16u8)p4f_tanh_hi);

  // Since the polynomials are odd/even, we need x**2.
  Packet4f x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  Packet4f p = pmadd(x2, p4f_alpha_13, p4f_alpha_11);
  p = pmadd(x2, p, p4f_alpha_9);
  p = pmadd(x2, p, p4f_alpha_7);
  p = pmadd(x2, p, p4f_alpha_5);
  p = pmadd(x2, p, p4f_alpha_3);
  p = pmadd(x2, p, p4f_alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial q.
  Packet4f q = pmadd(x2, p4f_beta_6, p4f_beta_4);
  q = pmadd(x2, q, p4f_beta_2);
  q = pmadd(x2, q, p4f_beta_0);

  // Divide the numerator by the denominator.
  p = pdiv(p, q);

  // Reinstate the sign.
  p = (Packet4f)__builtin_msa_binsli_w((v4u32)p, (v4u32)_x, 0);

  // When the argument is very small in magnitude it's more accurate to just return it.
  p = (Packet4f)__builtin_msa_bsel_v((v16u8)tiny_mask, (v16u8)p, (v16u8)_x);

  return p;
}

template <bool sine>
Packet4f psincos_inner_msa_float(const Packet4f& _x) {
  static _EIGEN_DECLARE_CONST_Packet4f(sincos_max_arg, 13176795.0f);  // Approx. (2**24) / (4/Pi).
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP1, -0.78515625f);
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP2, -2.4187564849853515625e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(minus_cephes_DP3, -3.77489497744594108e-8f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p0, -1.9515295891e-4f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p1, 8.3321608736e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(sincof_p2, -1.6666654611e-1f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p0, 2.443315711809948e-5f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p1, -1.388731625493765e-3f);
  static _EIGEN_DECLARE_CONST_Packet4f(coscof_p2, 4.166664568298827e-2f);
  static _EIGEN_DECLARE_CONST_Packet4f(cephes_FOPI, 1.27323954473516f);  // 4/Pi.
  static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
  static _EIGEN_DECLARE_CONST_Packet4f(1, 1.0f);

  Packet4f x = pabs(_x);

  // Translate infinite arguments into NANs.
  Packet4f zero_or_nan_if_inf = psub(_x, _x);
  x = padd(x, zero_or_nan_if_inf);
  // Prevent sin/cos from generating values larger than 1.0 in magnitude
  // for very large arguments by setting x to 0.0.
  Packet4i small_or_nan_mask = __builtin_msa_fcult_w(x, p4f_sincos_max_arg);
  x = pand(x, (Packet4f)small_or_nan_mask);

  // Scale x by 4/Pi to find x's octant.
  Packet4f y = pmul(x, p4f_cephes_FOPI);
  // Get the octant. We'll reduce x by this number of octants or by one more than it.
  Packet4i y_int = __builtin_msa_ftrunc_s_w(y);
  // x's from even-numbered octants will translate to octant 0: [0, +Pi/4].
  // x's from odd-numbered octants will translate to octant -1: [-Pi/4, 0].
  // Adjustment for odd-numbered octants: octant = (octant + 1) & (~1).
  Packet4i y_int1 = __builtin_msa_addvi_w(y_int, 1);
  Packet4i y_int2 = (Packet4i)__builtin_msa_bclri_w((Packet4ui)y_int1, 0); // bclri = bit-clear
  y = __builtin_msa_ffint_s_w(y_int2);

  // Compute the sign to apply to the polynomial.
  Packet4i sign_mask = sine ? pxor(__builtin_msa_slli_w(y_int1, 29), (Packet4i)_x)
                            : __builtin_msa_slli_w(__builtin_msa_addvi_w(y_int, 3), 29);

  // Get the polynomial selection mask.
  // We'll calculate both (sin and cos) polynomials and then select from the two.
  Packet4i poly_mask = __builtin_msa_ceqi_w(__builtin_msa_slli_w(y_int2, 30), 0);

  // Reduce x by y octants to get: -Pi/4 <= x <= +Pi/4.
  // The magic pass: "Extended precision modular arithmetic"
  // x = ((x - y * DP1) - y * DP2) - y * DP3
  Packet4f tmp1 = pmul(y, p4f_minus_cephes_DP1);
  Packet4f tmp2 = pmul(y, p4f_minus_cephes_DP2);
  Packet4f tmp3 = pmul(y, p4f_minus_cephes_DP3);
  x = padd(x, tmp1);
  x = padd(x, tmp2);
  x = padd(x, tmp3);

  // Evaluate the cos(x) polynomial.
  y = p4f_coscof_p0;
  Packet4f z = pmul(x, x);
  y = pmadd(y, z, p4f_coscof_p1);
  y = pmadd(y, z, p4f_coscof_p2);
  y = pmul(y, z);
  y = pmul(y, z);
  y = __builtin_msa_fmsub_w(y, z, p4f_half);
  y = padd(y, p4f_1);

  // Evaluate the sin(x) polynomial.
  Packet4f y2 = p4f_sincof_p0;
  y2 = pmadd(y2, z, p4f_sincof_p1);
  y2 = pmadd(y2, z, p4f_sincof_p2);
  y2 = pmul(y2, z);
  y2 = pmadd(y2, x, x);

  // Select the correct result from the two polynomials.
  y = sine ? (Packet4f)__builtin_msa_bsel_v((v16u8)poly_mask, (v16u8)y, (v16u8)y2)
           : (Packet4f)__builtin_msa_bsel_v((v16u8)poly_mask, (v16u8)y2, (v16u8)y);

  // Update the sign.
  sign_mask = pxor(sign_mask, (Packet4i)y);
  y = (Packet4f)__builtin_msa_binsli_w((v4u32)y, (v4u32)sign_mask, 0); // binsli = bit-insert-left
  return y;
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
psin<Packet4f>(const Packet4f& x) {
  return psincos_inner_msa_float</* sine */ true>(x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
pcos<Packet4f>(const Packet4f& x) {
  return psincos_inner_msa_float</* sine */ false>(x);
}

template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d
pexp<Packet2d>(const Packet2d& _x) {
  // Limiting double-precision pexp's argument to [-1024, +1024] lets pexp
  // reach 0 and INFINITY naturally.
  static _EIGEN_DECLARE_CONST_Packet2d(exp_lo, -1024.0);
  static _EIGEN_DECLARE_CONST_Packet2d(exp_hi, +1024.0);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_LOG2EF, 1.4426950408889634073599);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C1, 0.693145751953125);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C2, 1.42860682030941723212e-6);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p0, 1.26177193074810590878e-4);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p1, 3.02994407707441961300e-2);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p2, 9.99999999999999999910e-1);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q0, 3.00198505138664455042e-6);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q1, 2.52448340349684104192e-3);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q2, 2.27265548208155028766e-1);
  static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q3, 2.00000000000000000009e0);
  static _EIGEN_DECLARE_CONST_Packet2d(half, 0.5);
  static _EIGEN_DECLARE_CONST_Packet2d(1, 1.0);
  static _EIGEN_DECLARE_CONST_Packet2d(2, 2.0);

  Packet2d x = _x;

  // Clamp x.
  x = (Packet2d)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_d(x, p2d_exp_lo), (v16u8)x,
                                     (v16u8)p2d_exp_lo);
  x = (Packet2d)__builtin_msa_bsel_v((v16u8)__builtin_msa_fclt_d(p2d_exp_hi, x), (v16u8)x,
                                     (v16u8)p2d_exp_hi);

  // Round to nearest integer by adding 0.5 (with x's sign) and truncating.
  Packet2d x2_add = (Packet2d)__builtin_msa_binsli_d((v2u64)p2d_half, (v2u64)x, 0);
  Packet2d x2 = pmadd(x, p2d_cephes_LOG2EF, x2_add);
  Packet2l x2_long = __builtin_msa_ftrunc_s_d(x2);
  Packet2d x2_long_d = __builtin_msa_ffint_s_d(x2_long);

  x = __builtin_msa_fmsub_d(x, x2_long_d, p2d_cephes_exp_C1);
  x = __builtin_msa_fmsub_d(x, x2_long_d, p2d_cephes_exp_C2);

  x2 = pmul(x, x);

  Packet2d px = p2d_cephes_exp_p0;
  px = pmadd(px, x2, p2d_cephes_exp_p1);
  px = pmadd(px, x2, p2d_cephes_exp_p2);
  px = pmul(px, x);

  Packet2d qx = p2d_cephes_exp_q0;
  qx = pmadd(qx, x2, p2d_cephes_exp_q1);
  qx = pmadd(qx, x2, p2d_cephes_exp_q2);
  qx = pmadd(qx, x2, p2d_cephes_exp_q3);

  x = pdiv(px, psub(qx, px));
  x = pmadd(p2d_2, x, p2d_1);

  // x *= 2**exponent.
  x = __builtin_msa_fexp2_d(x, x2_long);

  return x;
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Wave Computing, Inc.
// Written by:
//   Chris Larsen
//   Alexey Frunze (afrunze@wavecomp.com)
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_MSA_H
#define EIGEN_PACKET_MATH_MSA_H

#include <iostream>
#include <string>

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#endif

#if 0
#define EIGEN_MSA_DEBUG                                                             \
  static bool firstTime = true;                                                     \
  do {                                                                              \
    if (firstTime) {                                                                \
      std::cout << __FILE__ << ':' << __LINE__ << ':' << __FUNCTION__ << std::endl; \
      firstTime = false;                                                            \
    }                                                                               \
  } while (0)
#else
#define EIGEN_MSA_DEBUG
#endif

#define EIGEN_MSA_SHF_I8(a, b, c, d) (((d) << 6) | ((c) << 4) | ((b) << 2) | (a))

typedef v4f32 Packet4f;
typedef v4i32 Packet4i;
typedef v4u32 Packet4ui;

#define _EIGEN_DECLARE_CONST_Packet4f(NAME, X) const Packet4f p4f_##NAME = { X, X, X, X }
#define _EIGEN_DECLARE_CONST_Packet4i(NAME, X) const Packet4i p4i_##NAME = { X, X, X, X }
#define _EIGEN_DECLARE_CONST_Packet4ui(NAME, X) const Packet4ui p4ui_##NAME = { X, X, X, X }

inline std::ostream& operator<<(std::ostream& os, const Packet4f& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet4i& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet4ui& value) {
  os << "[ " << value[0] << ", " << value[1] << ", " << value[2] << ", " << value[3] << " ]";
  return os;
}

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;  // Packet2f intrinsics not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,  // Packet2f intrinsics not implemented yet
    // FIXME check the Has*
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<int32_t> : default_packet_traits {
  typedef Packet4i type;
  typedef Packet4i half;  // Packet2i intrinsics not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,  // Packet2i intrinsics not implemented yet
    // FIXME check the Has*
    HasDiv = 1,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet4f> {
  typedef float type;
  enum { size = 4, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet4f half;
};

template <>
struct unpacket_traits<Packet4i> {
  typedef int32_t type;
  enum { size = 4, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet4i half;
};

template <>
EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from) {
  EIGEN_MSA_DEBUG;

  Packet4f v = { from, from, from, from };
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int32_t& from) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fill_w(from);
}

template <>
EIGEN_STRONG_INLINE Packet4f pload1<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  float f = *from;
  Packet4f v = { f, f, f, f };
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4i pload1<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fill_w(*from);
}

template <>
EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fadd_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_addv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a) {
  EIGEN_MSA_DEBUG;

  static const Packet4f countdown = { 0.0f, 1.0f, 2.0f, 3.0f };
  return padd(pset1<Packet4f>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int32_t& a) {
  EIGEN_MSA_DEBUG;

  static const Packet4i countdown = { 0, 1, 2, 3 };
  return padd(pset1<Packet4i>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsub_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_subv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_bnegi_w((v4u32)a, 31);
}

template <>
EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_addvi_w((v4i32)__builtin_msa_nori_b((v16u8)a, 0), 1);
}

template <>
EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmul_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_mulv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fdiv_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_div_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmadd_w(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) {
  EIGEN_MSA_DEBUG;

  // Use "asm" construct to avoid __builtin_msa_maddv_w GNU C bug.
  Packet4i value = c;
  __asm__("maddv.w %w[value], %w[a], %w[b]\n"
          // Outputs
          : [value] "+f"(value)
          // Inputs
          : [a] "f"(a), [b] "f"(b));
  return value;
}

template <>
EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return (Packet4i)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet4f)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet4i)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmin_w(a, b);
#else
  // This prefers NaNs to numbers.
  Packet4i aNaN = __builtin_msa_fcun_w(a, a);
  Packet4i aMinOrNaN = por(__builtin_msa_fclt_w(a, b), aNaN);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)aMinOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_min_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmax_w(a, b);
#else
  // This prefers NaNs to numbers.
  Packet4i aNaN = __builtin_msa_fcun_w(a, a);
  Packet4i aMaxOrNaN = por(__builtin_msa_fclt_w(b, a), aNaN);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)aMaxOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_max_s_w(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return (Packet4f)__builtin_msa_ld_w(const_cast<float*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_LOAD return __builtin_msa_ld_w(const_cast<int32_t*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet4f)__builtin_msa_ld_w(const_cast<float*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet4i)__builtin_msa_ld_w(const_cast<int32_t*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from) {
  EIGEN_MSA_DEBUG;

  float f0 = from[0], f1 = from[1];
  Packet4f v0 = { f0, f0, f0, f0 };
  Packet4f v1 = { f1, f1, f1, f1 };
  return (Packet4f)__builtin_msa_ilvr_d((v2i64)v1, (v2i64)v0);
}

template <>
EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int32_t* from) {
  EIGEN_MSA_DEBUG;

  int32_t i0 = from[0], i1 = from[1];
  Packet4i v0 = { i0, i0, i0, i0 };
  Packet4i v1 = { i1, i1, i1, i1 };
  return (Packet4i)__builtin_msa_ilvr_d((v2i64)v1, (v2i64)v0);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_w((Packet4i)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet4i& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_w(from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_w((Packet4i)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet4i& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_w(from, to, 0);
}

template <>
EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride) {
  EIGEN_MSA_DEBUG;

  float f = *from;
  Packet4f v = { f, f, f, f };
  v[1] = from[stride];
  v[2] = from[2 * stride];
  v[3] = from[3 * stride];
  return v;
}

template <>
EIGEN_DEVICE_FUNC inline Packet4i pgather<int32_t, Packet4i>(const int32_t* from, Index stride) {
  EIGEN_MSA_DEBUG;

  int32_t i = *from;
  Packet4i v = { i, i, i, i };
  v[1] = from[stride];
  v[2] = from[2 * stride];
  v[3] = from[3 * stride];
  return v;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from,
                                                        Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
  to += stride;
  *to = from[2];
  to += stride;
  *to = from[3];
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<int32_t, Packet4i>(int32_t* to, const Packet4i& from,
                                                          Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
  to += stride;
  *to = from[2];
  to += stride;
  *to = from[3];
}

template <>
EIGEN_STRONG_INLINE void prefetch<float>(const float* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE void prefetch<int32_t>(const int32_t* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE int32_t pfirst<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(3, 2, 1, 0));
}

template <>
EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(3, 2, 1, 0));
}

template <>
EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return (Packet4f)__builtin_msa_bclri_w((v4u32)a, 31);
}

template <>
EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i zero = __builtin_msa_ldi_w(0);
  return __builtin_msa_add_a_w(zero, a);
}

template <>
EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  Packet4f s = padd(a, (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  s = padd(s, (Packet4f)__builtin_msa_shf_w((v4i32)s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return s[0];
}


template <>
EIGEN_STRONG_INLINE int32_t predux<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i s = padd(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  s = padd(s, __builtin_msa_shf_w(s, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return s[0];
}

// Other reduction functions:
// mul
template <>
EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  Packet4f p = pmul(a, (Packet4f)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  p = pmul(p, (Packet4f)__builtin_msa_shf_w((v4i32)p, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return p[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_mul<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i p = pmul(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  p = pmul(p, __builtin_msa_shf_w(p, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return p[0];
}

// min
template <>
EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  // Swap 64-bit halves of a.
  Packet4f swapped = (Packet4f)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
#if !EIGEN_FAST_MATH
  // Detect presence of NaNs from pairs a[0]-a[2] and a[1]-a[3] as two 32-bit
  // masks of all zeroes/ones in low 64 bits.
  v16u8 unord = (v16u8)__builtin_msa_fcun_w(a, swapped);
  // Combine the two masks into one: 64 ones if no NaNs, otherwise 64 zeroes.
  unord = (v16u8)__builtin_msa_ceqi_d((v2i64)unord, 0);
#endif
  // Continue with min computation.
  Packet4f v = __builtin_msa_fmin_w(a, swapped);
  v = __builtin_msa_fmin_w(
      v, (Packet4f)__builtin_msa_shf_w((Packet4i)v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
#if !EIGEN_FAST_MATH
  // Based on the mask select between v and 4 qNaNs.
  v16u8 qnans = (v16u8)__builtin_msa_fill_w(0x7FC00000);
  v = (Packet4f)__builtin_msa_bsel_v(unord, qnans, (v16u8)v);
#endif
  return v[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_min<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i m = pmin(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  m = pmin(m, __builtin_msa_shf_w(m, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return m[0];
}

// max
template <>
EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  // Swap 64-bit halves of a.
  Packet4f swapped = (Packet4f)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
#if !EIGEN_FAST_MATH
  // Detect presence of NaNs from pairs a[0]-a[2] and a[1]-a[3] as two 32-bit
  // masks of all zeroes/ones in low 64 bits.
  v16u8 unord = (v16u8)__builtin_msa_fcun_w(a, swapped);
  // Combine the two masks into one: 64 ones if no NaNs, otherwise 64 zeroes.
  unord = (v16u8)__builtin_msa_ceqi_d((v2i64)unord, 0);
#endif
  // Continue with max computation.
  Packet4f v = __builtin_msa_fmax_w(a, swapped);
  v = __builtin_msa_fmax_w(
      v, (Packet4f)__builtin_msa_shf_w((Packet4i)v, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
#if !EIGEN_FAST_MATH
  // Based on the mask select between v and 4 qNaNs.
  v16u8 qnans = (v16u8)__builtin_msa_fill_w(0x7FC00000);
  v = (Packet4f)__builtin_msa_bsel_v(unord, qnans, (v16u8)v);
#endif
  return v[0];
}

template <>
EIGEN_STRONG_INLINE int32_t predux_max<Packet4i>(const Packet4i& a) {
  EIGEN_MSA_DEBUG;

  Packet4i m = pmax(a, __builtin_msa_shf_w(a, EIGEN_MSA_SHF_I8(2, 3, 0, 1)));
  m = pmax(m, __builtin_msa_shf_w(m, EIGEN_MSA_SHF_I8(1, 0, 3, 2)));
  return m[0];
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet4f, 4>& value) {
  os << "[ " << value.packet[0] << "," << std::endl
     << "  " << value.packet[1] << "," << std::endl
     << "  " << value.packet[2] << "," << std::endl
     << "  " << value.packet[3] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4f, 4>& kernel) {
  EIGEN_MSA_DEBUG;

  v4i32 tmp1, tmp2, tmp3, tmp4;

  tmp1 = __builtin_msa_ilvr_w((v4i32)kernel.packet[1], (v4i32)kernel.packet[0]);
  tmp2 = __builtin_msa_ilvr_w((v4i32)kernel.packet[3], (v4i32)kernel.packet[2]);
  tmp3 = __builtin_msa_ilvl_w((v4i32)kernel.packet[1], (v4i32)kernel.packet[0]);
  tmp4 = __builtin_msa_ilvl_w((v4i32)kernel.packet[3], (v4i32)kernel.packet[2]);

  kernel.packet[0] = (Packet4f)__builtin_msa_ilvr_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[1] = (Packet4f)__builtin_msa_ilvod_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[2] = (Packet4f)__builtin_msa_ilvr_d((v2i64)tmp4, (v2i64)tmp3);
  kernel.packet[3] = (Packet4f)__builtin_msa_ilvod_d((v2i64)tmp4, (v2i64)tmp3);
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet4i, 4>& value) {
  os << "[ " << value.packet[0] << "," << std::endl
     << "  " << value.packet[1] << "," << std::endl
     << "  " << value.packet[2] << "," << std::endl
     << "  " << value.packet[3] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4i, 4>& kernel) {
  EIGEN_MSA_DEBUG;

  v4i32 tmp1, tmp2, tmp3, tmp4;

  tmp1 = __builtin_msa_ilvr_w(kernel.packet[1], kernel.packet[0]);
  tmp2 = __builtin_msa_ilvr_w(kernel.packet[3], kernel.packet[2]);
  tmp3 = __builtin_msa_ilvl_w(kernel.packet[1], kernel.packet[0]);
  tmp4 = __builtin_msa_ilvl_w(kernel.packet[3], kernel.packet[2]);

  kernel.packet[0] = (Packet4i)__builtin_msa_ilvr_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[1] = (Packet4i)__builtin_msa_ilvod_d((v2i64)tmp2, (v2i64)tmp1);
  kernel.packet[2] = (Packet4i)__builtin_msa_ilvr_d((v2i64)tmp4, (v2i64)tmp3);
  kernel.packet[3] = (Packet4i)__builtin_msa_ilvod_d((v2i64)tmp4, (v2i64)tmp3);
}

template <>
EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsqrt_w(a);
}

template <>
EIGEN_STRONG_INLINE Packet4f prsqrt(const Packet4f& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  return __builtin_msa_frsqrt_w(a);
#else
  Packet4f ones = __builtin_msa_ffint_s_w(__builtin_msa_ldi_w(1));
  return pdiv(ones, psqrt(a));
#endif
}

template <>
EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"  // 3 = round towards -INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 1\n"  // 2 = round towards +INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a) {
  Packet4f v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 3\n"  // 0 = round to nearest, ties to even.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.w %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket,
                                    const Packet4f& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2],
                       ifPacket.select[3] };
  Packet4i mask = __builtin_msa_ceqi_w((Packet4i)select, 0);
  return (Packet4f)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

template <>
EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket,
                                    const Packet4i& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2],
                       ifPacket.select[3] };
  Packet4i mask = __builtin_msa_ceqi_w((Packet4i)select, 0);
  return (Packet4i)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

//---------- double ----------

typedef v2f64 Packet2d;
typedef v2i64 Packet2l;
typedef v2u64 Packet2ul;

#define _EIGEN_DECLARE_CONST_Packet2d(NAME, X) const Packet2d p2d_##NAME = { X, X }
#define _EIGEN_DECLARE_CONST_Packet2l(NAME, X) const Packet2l p2l_##NAME = { X, X }
#define _EIGEN_DECLARE_CONST_Packet2ul(NAME, X) const Packet2ul p2ul_##NAME = { X, X }

inline std::ostream& operator<<(std::ostream& os, const Packet2d& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet2l& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

inline std::ostream& operator<<(std::ostream& os, const Packet2ul& value) {
  os << "[ " << value[0] << ", " << value[1] << " ]";
  return os;
}

template <>
struct packet_traits<double> : default_packet_traits {
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,
    // FIXME check the Has*
    HasDiv = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasBlend = 1
  };
};

template <>
struct unpacket_traits<Packet2d> {
  typedef double type;
  enum { size = 2, alignment = Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false };
  typedef Packet2d half;
};

template <>
EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) {
  EIGEN_MSA_DEBUG;

  Packet2d value = { from, from };
  return value;
}

template <>
EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fadd_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) {
  EIGEN_MSA_DEBUG;

  static const Packet2d countdown = { 0.0, 1.0 };
  return padd(pset1<Packet2d>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsub_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_bnegi_d((v2u64)a, 63);
}

template <>
EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return a;
}

template <>
EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmul_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fdiv_d(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fmadd_d(c, a, b);
}

// Logical Operations are not supported for float, so we have to reinterpret casts using MSA
// intrinsics
template <>
EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_and_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_or_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_xor_v((v16u8)a, (v16u8)b);
}

template <>
EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

  return pand(a, (Packet2d)__builtin_msa_xori_b((v16u8)b, 255));
}

template <>
EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet2d)__builtin_msa_ld_d(const_cast<double*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmin_d(a, b);
#else
  // This prefers NaNs to numbers.
  v2i64 aNaN = __builtin_msa_fcun_d(a, a);
  v2i64 aMinOrNaN = por(__builtin_msa_fclt_d(a, b), aNaN);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)aMinOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  // This prefers numbers to NaNs.
  return __builtin_msa_fmax_d(a, b);
#else
  // This prefers NaNs to numbers.
  v2i64 aNaN = __builtin_msa_fcun_d(a, a);
  v2i64 aMaxOrNaN = por(__builtin_msa_fclt_d(b, a), aNaN);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)aMaxOrNaN, (v16u8)b, (v16u8)a);
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_LOAD return (Packet2d)__builtin_msa_ld_d(const_cast<double*>(from), 0);
}

template <>
EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double* from) {
  EIGEN_MSA_DEBUG;

  Packet2d value = { *from, *from };
  return value;
}

template <>
EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_ALIGNED_STORE __builtin_msa_st_d((v2i64)from, to, 0);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from) {
  EIGEN_MSA_DEBUG;

  EIGEN_DEBUG_UNALIGNED_STORE __builtin_msa_st_d((v2i64)from, to, 0);
}

template <>
EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride) {
  EIGEN_MSA_DEBUG;

  Packet2d value;
  value[0] = *from;
  from += stride;
  value[1] = *from;
  return value;
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from,
                                                         Index stride) {
  EIGEN_MSA_DEBUG;

  *to = from[0];
  to += stride;
  *to = from[1];
}

template <>
EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) {
  EIGEN_MSA_DEBUG;

  __builtin_prefetch(addr);
}

template <>
EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return a[0];
}

template <>
EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_shf_w((v4i32)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
}

template <>
EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return (Packet2d)__builtin_msa_bclri_d((v2u64)a, 63);
}

template <>
EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  Packet2d s = padd(a, preverse(a));
  return s[0];
}

// Other reduction functions:
// mul
template <>
EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  Packet2d p = pmul(a, preverse(a));
  return p[0];
}

// min
template <>
EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  Packet2d swapped = (Packet2d)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
  Packet2d v = __builtin_msa_fmin_d(a, swapped);
  return v[0];
#else
  double a0 = a[0], a1 = a[1];
  return ((numext::isnan)(a0) || a0 < a1) ? a0 : a1;
#endif
}

// max
template <>
EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  Packet2d swapped = (Packet2d)__builtin_msa_shf_w((Packet4i)a, EIGEN_MSA_SHF_I8(2, 3, 0, 1));
  Packet2d v = __builtin_msa_fmax_d(a, swapped);
  return v[0];
#else
  double a0 = a[0], a1 = a[1];
  return ((numext::isnan)(a0) || a0 > a1) ? a0 : a1;
#endif
}

template <>
EIGEN_STRONG_INLINE Packet2d psqrt(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

  return __builtin_msa_fsqrt_d(a);
}

template <>
EIGEN_STRONG_INLINE Packet2d prsqrt(const Packet2d& a) {
  EIGEN_MSA_DEBUG;

#if EIGEN_FAST_MATH
  return __builtin_msa_frsqrt_d(a);
#else
  Packet2d ones = __builtin_msa_ffint_s_d(__builtin_msa_ldi_d(1));
  return pdiv(ones, psqrt(a));
#endif
}

inline std::ostream& operator<<(std::ostream& os, const PacketBlock<Packet2d, 2>& value) {
  os << "[ " << value.packet[0] << "," << std::endl << "  " << value.packet[1] << " ]";
  return os;
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2d, 2>& kernel) {
  EIGEN_MSA_DEBUG;

  Packet2d trn1 = (Packet2d)__builtin_msa_ilvev_d((v2i64)kernel.packet[1], (v2i64)kernel.packet[0]);
  Packet2d trn2 = (Packet2d)__builtin_msa_ilvod_d((v2i64)kernel.packet[1], (v2i64)kernel.packet[0]);
  kernel.packet[0] = trn1;
  kernel.packet[1] = trn2;
}

template <>
EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"  // 3 = round towards -INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 1\n"  // 2 = round towards +INFINITY.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a) {
  Packet2d v = a;
  int32_t old_mode, new_mode;
  asm volatile(
      "cfcmsa  %[old_mode], $1\n"
      "ori     %[new_mode], %[old_mode], 3\n"
      "xori    %[new_mode], %[new_mode], 3\n"  // 0 = round to nearest, ties to even.
      "ctcmsa  $1, %[new_mode]\n"
      "frint.d %w[v], %w[v]\n"
      "ctcmsa  $1, %[old_mode]\n"
      :  // outputs
      [old_mode] "=r"(old_mode), [new_mode] "=r"(new_mode),
      [v] "+f"(v)
      :  // inputs
      :  // clobbers
  );
  return v;
}

template <>
EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket,
                                    const Packet2d& elsePacket) {
  Packet2ul select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2l mask = __builtin_msa_ceqi_d((Packet2l)select, 0);
  return (Packet2d)__builtin_msa_bsel_v((v16u8)mask, (v16u8)thenPacket, (v16u8)elsePacket);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_PACKET_MATH_MSA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_NEON_H
#define EIGEN_COMPLEX_NEON_H

namespace Eigen {

namespace internal {

inline uint32x4_t p4ui_CONJ_XOR()
{
// See bug 1325, clang fails to call vld1q_u64.
#if EIGEN_COMP_CLANG || EIGEN_COMP_CASTXML
  uint32x4_t ret = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
  return ret;
#else
  static const uint32_t conj_XOR_DATA[] = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 };
  return vld1q_u32( conj_XOR_DATA );
#endif
}

inline uint32x2_t p2ui_CONJ_XOR()
{
  static const uint32_t conj_XOR_DATA[] = { 0x00000000, 0x80000000 };
  return vld1_u32( conj_XOR_DATA );
}

//---------- float ----------

struct Packet1cf
{
  EIGEN_STRONG_INLINE Packet1cf() {}
  EIGEN_STRONG_INLINE explicit Packet1cf(const Packet2f& a) : v(a) {}
  Packet2f v;
};
struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}
  Packet4f v;
};

template<> struct packet_traits<std::complex<float> > : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet1cf half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasMul       = 1,
    HasDiv       = 1,
    HasNegate    = 1,
    HasAbs       = 0,
    HasAbs2      = 0,
    HasMin       = 0,
    HasMax       = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cf>
{
  typedef std::complex<float> type;
  typedef Packet1cf half;
  typedef Packet2f as_real;
  enum
  {
    size = 1,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2cf>
{
  typedef std::complex<float> type;
  typedef Packet1cf half;
  typedef Packet4f as_real;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cf pcast<float,Packet1cf>(const float& a)
{ return Packet1cf(vset_lane_f32(a, vdup_n_f32(0.f), 0)); }
template<> EIGEN_STRONG_INLINE Packet2cf pcast<Packet2f,Packet2cf>(const Packet2f& a)
{ return Packet2cf(vreinterpretq_f32_u64(vmovl_u32(vreinterpret_u32_f32(a)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pset1<Packet1cf>(const std::complex<float>& from)
{ return Packet1cf(vld1_f32(reinterpret_cast<const float*>(&from))); }
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>& from)
{
  const float32x2_t r64 = vld1_f32(reinterpret_cast<const float*>(&from));
  return Packet2cf(vcombine_f32(r64, r64));
}

template<> EIGEN_STRONG_INLINE Packet1cf padd<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(padd<Packet2f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(padd<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf psub<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(psub<Packet2f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(psub<Packet4f>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf pnegate(const Packet1cf& a) { return Packet1cf(pnegate<Packet2f>(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate<Packet4f>(a.v)); }

template<> EIGEN_STRONG_INLINE Packet1cf pconj(const Packet1cf& a)
{
  const Packet2ui b = vreinterpret_u32_f32(a.v);
  return Packet1cf(vreinterpret_f32_u32(veor_u32(b, p2ui_CONJ_XOR())));
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  const Packet4ui b = vreinterpretq_u32_f32(a.v);
  return Packet2cf(vreinterpretq_f32_u32(veorq_u32(b, p4ui_CONJ_XOR())));
}

template<> EIGEN_STRONG_INLINE Packet1cf pmul<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{
  Packet2f v1, v2;

  // Get the real values of a | a1_re | a1_re |
  v1 = vdup_lane_f32(a.v, 0);
  // Get the imag values of a | a1_im | a1_im |
  v2 = vdup_lane_f32(a.v, 1);
  // Multiply the real a with b
  v1 = vmul_f32(v1, b.v);
  // Multiply the imag a with b
  v2 = vmul_f32(v2, b.v);
  // Conjugate v2
  v2 = vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(v2), p2ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64_f32(v2);
  // Add and return the result
  return Packet1cf(vadd_f32(v1, v2));
}
template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet4f v1, v2;

  // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
  v1 = vcombine_f32(vdup_lane_f32(vget_low_f32(a.v), 0), vdup_lane_f32(vget_high_f32(a.v), 0));
  // Get the imag values of a | a1_im | a1_im | a2_im | a2_im |
  v2 = vcombine_f32(vdup_lane_f32(vget_low_f32(a.v), 1), vdup_lane_f32(vget_high_f32(a.v), 1));
  // Multiply the real a with b
  v1 = vmulq_f32(v1, b.v);
  // Multiply the imag a with b
  v2 = vmulq_f32(v2, b.v);
  // Conjugate v2
  v2 = vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(v2), p4ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64q_f32(v2);
  // Add and return the result
  return Packet2cf(vaddq_f32(v1, v2));
}

template<> EIGEN_STRONG_INLINE Packet1cf pcmp_eq(const Packet1cf& a, const Packet1cf& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a[0])==re(b[0]), im(a[0])==im(b[0])]
  Packet2f eq = pcmp_eq<Packet2f>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a[0])==im(b[0]), re(a[0])==re(b[0])]
  Packet2f eq_swapped = vrev64_f32(eq);
  // Return re(a)==re(b) && im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cf(pand<Packet2f>(eq, eq_swapped));
}
template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a[0])==re(b[0]), im(a[0])==im(b[0]), re(a[1])==re(b[1]), im(a[1])==im(b[1])]
  Packet4f eq = pcmp_eq<Packet4f>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a[0])==im(b[0]), re(a[0])==re(b[0]), im(a[1])==im(b[1]), re(a[1])==re(b[1])]
  Packet4f eq_swapped = vrev64q_f32(eq);
  // Return re(a)==re(b) && im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet2cf(pand<Packet4f>(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cf pand<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vand_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pand<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vandq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf por<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vorr_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf por<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vorrq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pxor<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pandnot<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{ return Packet1cf(vreinterpret_f32_u32(vbic_u32(vreinterpret_u32_f32(a.v), vreinterpret_u32_f32(b.v)))); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{ return Packet2cf(vreinterpretq_f32_u32(vbicq_u32(vreinterpretq_u32_f32(a.v), vreinterpretq_u32_f32(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cf pload<Packet1cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cf(pload<Packet2f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf pload<Packet2cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>(reinterpret_cast<const float*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cf ploadu<Packet1cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cf(ploadu<Packet2f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>(reinterpret_cast<const float*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cf ploaddup<Packet1cf>(const std::complex<float>* from)
{ return pset1<Packet1cf>(*from); }
template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from)
{ return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *to, const Packet1cf& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *to, const Packet2cf& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore(reinterpret_cast<float*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *to, const Packet1cf& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *to, const Packet2cf& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu(reinterpret_cast<float*>(to), from.v); }

template<> EIGEN_DEVICE_FUNC inline Packet1cf pgather<std::complex<float>, Packet1cf>(
    const std::complex<float>* from, Index stride)
{
  const Packet2f tmp = vdup_n_f32(std::real(from[0*stride]));
  return Packet1cf(vset_lane_f32(std::imag(from[0*stride]), tmp, 1));
}
template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(
    const std::complex<float>* from, Index stride)
{
  Packet4f res = vdupq_n_f32(std::real(from[0*stride]));
  res = vsetq_lane_f32(std::imag(from[0*stride]), res, 1);
  res = vsetq_lane_f32(std::real(from[1*stride]), res, 2);
  res = vsetq_lane_f32(std::imag(from[1*stride]), res, 3);
  return Packet2cf(res);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet1cf>(
    std::complex<float>* to, const Packet1cf& from, Index stride)
{ to[stride*0] = std::complex<float>(vget_lane_f32(from.v, 0), vget_lane_f32(from.v, 1)); }
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(
    std::complex<float>* to, const Packet2cf& from, Index stride)
{
  to[stride*0] = std::complex<float>(vgetq_lane_f32(from.v, 0), vgetq_lane_f32(from.v, 1));
  to[stride*1] = std::complex<float>(vgetq_lane_f32(from.v, 2), vgetq_lane_f32(from.v, 3));
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *addr)
{ EIGEN_ARM_PREFETCH(reinterpret_cast<const float*>(addr)); }

template<> EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet1cf>(const Packet1cf& a)
{
  EIGEN_ALIGN16 std::complex<float> x;
  vst1_f32(reinterpret_cast<float*>(&x), a.v);
  return x;
}
template<> EIGEN_STRONG_INLINE std::complex<float> pfirst<Packet2cf>(const Packet2cf& a)
{
  EIGEN_ALIGN16 std::complex<float> x[2];
  vst1q_f32(reinterpret_cast<float*>(x), a.v);
  return x[0];
}

template<> EIGEN_STRONG_INLINE Packet1cf preverse(const Packet1cf& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{ return Packet2cf(vcombine_f32(vget_high_f32(a.v), vget_low_f32(a.v))); }

template<> EIGEN_STRONG_INLINE Packet1cf pcplxflip<Packet1cf>(const Packet1cf& a)
{ return Packet1cf(vrev64_f32(a.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& a)
{ return Packet2cf(vrev64q_f32(a.v)); }

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet1cf>(const Packet1cf& a)
{
  std::complex<float> s;
  vst1_f32((float *)&s, a.v);
  return s;
}
template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> s;
  vst1_f32(reinterpret_cast<float*>(&s), vadd_f32(vget_low_f32(a.v), vget_high_f32(a.v)));
  return s;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet1cf>(const Packet1cf& a)
{
  std::complex<float> s;
  vst1_f32((float *)&s, a.v);
  return s;
}
template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  float32x2_t a1, a2, v1, v2, prod;
  std::complex<float> s;

  a1 = vget_low_f32(a.v);
  a2 = vget_high_f32(a.v);
   // Get the real values of a | a1_re | a1_re | a2_re | a2_re |
  v1 = vdup_lane_f32(a1, 0);
  // Get the real values of a | a1_im | a1_im | a2_im | a2_im |
  v2 = vdup_lane_f32(a1, 1);
  // Multiply the real a with b
  v1 = vmul_f32(v1, a2);
  // Multiply the imag a with b
  v2 = vmul_f32(v2, a2);
  // Conjugate v2
  v2 = vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(v2), p2ui_CONJ_XOR()));
  // Swap real/imag elements in v2.
  v2 = vrev64_f32(v2);
  // Add v1, v2
  prod = vadd_f32(v1, v2);

  vst1_f32(reinterpret_cast<float*>(&s), prod);

  return s;
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cf,Packet2f)
EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet1cf pdiv<Packet1cf>(const Packet1cf& a, const Packet1cf& b)
{
  // TODO optimize it for NEON
  Packet1cf res = pmul(a, pconj(b));
  Packet2f s, rev_s;

  // this computes the norm
  s = vmul_f32(b.v, b.v);
  rev_s = vrev64_f32(s);

  return Packet1cf(pdiv<Packet2f>(res.v, vadd_f32(s, rev_s)));
}
template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for NEON
  Packet2cf res = pmul(a,pconj(b));
  Packet4f s, rev_s;

  // this computes the norm
  s = vmulq_f32(b.v, b.v);
  rev_s = vrev64q_f32(s);

  return Packet2cf(pdiv<Packet4f>(res.v, vaddq_f32(s, rev_s)));
}

EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet1cf, 1>& /*kernel*/) {}
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet2cf, 2>& kernel)
{
  Packet4f tmp = vcombine_f32(vget_high_f32(kernel.packet[0].v), vget_high_f32(kernel.packet[1].v));
  kernel.packet[0].v = vcombine_f32(vget_low_f32(kernel.packet[0].v), vget_low_f32(kernel.packet[1].v));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cf psqrt<Packet1cf>(const Packet1cf& a) {
  return psqrt_complex<Packet1cf>(a);
}

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a) {
  return psqrt_complex<Packet2cf>(a);
}

//---------- double ----------
#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG

// See bug 1325, clang fails to call vld1q_u64.
#if EIGEN_COMP_CLANG || EIGEN_COMP_CASTXML
  static uint64x2_t p2ul_CONJ_XOR = {0x0, 0x8000000000000000};
#else
  const uint64_t  p2ul_conj_XOR_DATA[] = { 0x0, 0x8000000000000000 };
  static uint64x2_t p2ul_CONJ_XOR = vld1q_u64( p2ul_conj_XOR_DATA );
#endif

struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}
  Packet2d v;
};

template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet1cd>
{
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum
  {
    size=1,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cd pload<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>(reinterpret_cast<const double*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>(reinterpret_cast<const double*>(from))); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>& from)
{
  /* here we really have to use unaligned loads :( */
  return ploadu<Packet1cd>(&from);
}

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(padd<Packet2d>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(psub<Packet2d>(a.v, b.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a)
{ return Packet1cd(pnegate<Packet2d>(a.v)); }

template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a)
{ return Packet1cd(vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a.v), p2ul_CONJ_XOR))); }

template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  Packet2d v1, v2;

  // Get the real values of a
  v1 = vdupq_lane_f64(vget_low_f64(a.v), 0);
  // Get the imag values of a
  v2 = vdupq_lane_f64(vget_high_f64(a.v), 0);
  // Multiply the real a with b
  v1 = vmulq_f64(v1, b.v);
  // Multiply the imag a with b
  v2 = vmulq_f64(v2, b.v);
  // Conjugate v2
  v2 = vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(v2), p2ul_CONJ_XOR));
  // Swap real/imag elements in v2.
  v2 = preverse<Packet2d>(v2);
  // Add and return the result
  return Packet1cd(vaddq_f64(v1, v2));
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b)
{
  // Compare real and imaginary parts of a and b to get the mask vector:
  // [re(a)==re(b), im(a)==im(b)]
  Packet2d eq = pcmp_eq<Packet2d>(a.v, b.v);
  // Swap real/imag elements in the mask in to get:
  // [im(a)==im(b), re(a)==re(b)]
  Packet2d eq_swapped = vreinterpretq_f64_u32(vrev64q_u32(vreinterpretq_u32_f64(eq)));
  // Return re(a)==re(b) & im(a)==im(b) by computing bitwise AND of eq and eq_swapped
  return Packet1cd(pand<Packet2d>(eq, eq_swapped));
}

template<> EIGEN_STRONG_INLINE Packet1cd pand<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vandq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd por<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vorrq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd pxor<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{ return Packet1cd(vreinterpretq_f64_u64(vbicq_u64(vreinterpretq_u64_f64(a.v),vreinterpretq_u64_f64(b.v)))); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from)
{ return pset1<Packet1cd>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *to, const Packet1cd& from)
{ EIGEN_DEBUG_ALIGNED_STORE pstore(reinterpret_cast<double*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *to, const Packet1cd& from)
{ EIGEN_DEBUG_UNALIGNED_STORE pstoreu(reinterpret_cast<double*>(to), from.v); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *addr)
{ EIGEN_ARM_PREFETCH(reinterpret_cast<const double*>(addr)); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(
    const std::complex<double>* from, Index stride)
{
  Packet2d res = pset1<Packet2d>(0.0);
  res = vsetq_lane_f64(std::real(from[0*stride]), res, 0);
  res = vsetq_lane_f64(std::imag(from[0*stride]), res, 1);
  return Packet1cd(res);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(
    std::complex<double>* to, const Packet1cd& from, Index stride)
{ to[stride*0] = std::complex<double>(vgetq_lane_f64(from.v, 0), vgetq_lane_f64(from.v, 1)); }

template<> EIGEN_STRONG_INLINE std::complex<double> pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 std::complex<double> res;
  pstore<std::complex<double> >(&res, a);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a) { return pfirst(a); }

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for NEON
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = pmul<Packet2d>(b.v, b.v);
  Packet2d rev_s = preverse<Packet2d>(s);

  return Packet1cd(pdiv(res.v, padd<Packet2d>(s,rev_s)));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{ return Packet1cd(preverse(Packet2d(x.v))); }

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vcombine_f64(vget_high_f64(kernel.packet[0].v), vget_high_f64(kernel.packet[1].v));
  kernel.packet[0].v = vcombine_f64(vget_low_f64(kernel.packet[0].v), vget_low_f64(kernel.packet[1].v));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a) {
  return psqrt_complex<Packet1cd>(a);
}

#endif // EIGEN_ARCH_ARM64

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/GeneralBlockPanelKernel.h <==
namespace Eigen {
namespace internal {
  
#if EIGEN_ARCH_ARM && EIGEN_COMP_CLANG

// Clang seems to excessively spill registers in the GEBP kernel on 32-bit arm.
// Here we specialize gebp_traits to eliminate these register spills.
// See #2138.
template<>
struct gebp_traits <float,float,false,false,Architecture::NEON,GEBPPacketFull>
 : gebp_traits<float,float,false,false,Architecture::Generic,GEBPPacketFull>
{
  EIGEN_STRONG_INLINE void acc(const AccPacket& c, const ResPacket& alpha, ResPacket& r) const
  { 
    // This volatile inline ASM both acts as a barrier to prevent reordering,
    // as well as enforces strict register use.
    asm volatile(
      "vmla.f32 %q[r], %q[c], %q[alpha]"
      : [r] "+w" (r)
      : [c] "w" (c),
        [alpha] "w" (alpha)
      : );
  }

  template <typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const Packet4f& a, const Packet4f& b,
                                Packet4f& c, Packet4f& tmp,
                                const LaneIdType&) const {
    acc(a, b, c);
  }
  
  template <typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const Packet4f& a, const QuadPacket<Packet4f>& b,
                                Packet4f& c, Packet4f& tmp,
                                const LaneIdType& lane) const {
    madd(a, b.get(lane), c, tmp, lane);
  }
};

#endif // EIGEN_ARCH_ARM && EIGEN_COMP_CLANG

#if EIGEN_ARCH_ARM64

template<>
struct gebp_traits <float,float,false,false,Architecture::NEON,GEBPPacketFull>
 : gebp_traits<float,float,false,false,Architecture::Generic,GEBPPacketFull>
{
  typedef float RhsPacket;
  typedef float32x4_t RhsPacketx4;

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    dest = vld1q_f32(b);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  {
    c = vfmaq_n_f32(c, a, b);
  }

  // NOTE: Template parameter inference failed when compiled with Android NDK:
  // "candidate template ignored: could not match 'FixedInt<N>' against 'Eigen::internal::FixedInt<0>".

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  { madd_helper<0>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<1>&) const
  { madd_helper<1>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<2>&) const
  { madd_helper<2>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<3>&) const
  { madd_helper<3>(a, b, c); }

 private:
  template<int LaneID>
  EIGEN_STRONG_INLINE void madd_helper(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c) const
  {
    #if EIGEN_COMP_GNUC_STRICT && !(EIGEN_GNUC_AT_LEAST(9,0))
    // workaround gcc issue https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89101
    // vfmaq_laneq_f32 is implemented through a costly dup
         if(LaneID==0)  asm("fmla %0.4s, %1.4s, %2.s[0]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==1)  asm("fmla %0.4s, %1.4s, %2.s[1]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==2)  asm("fmla %0.4s, %1.4s, %2.s[2]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    else if(LaneID==3)  asm("fmla %0.4s, %1.4s, %2.s[3]\n" : "+w" (c) : "w" (a), "w" (b) :  );
    #else
    c = vfmaq_laneq_f32(c, a, b, LaneID);
    #endif
  }
};


template<>
struct gebp_traits <double,double,false,false,Architecture::NEON>
 : gebp_traits<double,double,false,false,Architecture::Generic>
{
  typedef double RhsPacket;

  struct RhsPacketx4 {
    float64x2_t B_0, B_1;
  };

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = *b;
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    dest.B_0 = vld1q_f64(b);
    dest.B_1 = vld1q_f64(b+2);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhs(b,dest);
  }

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  {
    c = vfmaq_n_f64(c, a, b);
  }

  // NOTE: Template parameter inference failed when compiled with Android NDK:
  // "candidate template ignored: could not match 'FixedInt<N>' against 'Eigen::internal::FixedInt<0>".

  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<0>&) const
  { madd_helper<0>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<1>&) const
  { madd_helper<1>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<2>&) const
  { madd_helper<2>(a, b, c); }
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c, RhsPacket& /*tmp*/, const FixedInt<3>&) const
  { madd_helper<3>(a, b, c); }

 private:
  template <int LaneID>
  EIGEN_STRONG_INLINE void madd_helper(const LhsPacket& a, const RhsPacketx4& b, AccPacket& c) const
  {
    #if EIGEN_COMP_GNUC_STRICT && !(EIGEN_GNUC_AT_LEAST(9,0))
    // workaround gcc issue https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89101
    // vfmaq_laneq_f64 is implemented through a costly dup
         if(LaneID==0)  asm("fmla %0.2d, %1.2d, %2.d[0]\n" : "+w" (c) : "w" (a), "w" (b.B_0) :  );
    else if(LaneID==1)  asm("fmla %0.2d, %1.2d, %2.d[1]\n" : "+w" (c) : "w" (a), "w" (b.B_0) :  );
    else if(LaneID==2)  asm("fmla %0.2d, %1.2d, %2.d[0]\n" : "+w" (c) : "w" (a), "w" (b.B_1) :  );
    else if(LaneID==3)  asm("fmla %0.2d, %1.2d, %2.d[1]\n" : "+w" (c) : "w" (a), "w" (b.B_1) :  );
    #else
         if(LaneID==0) c = vfmaq_laneq_f64(c, a, b.B_0, 0);
    else if(LaneID==1) c = vfmaq_laneq_f64(c, a, b.B_0, 1);
    else if(LaneID==2) c = vfmaq_laneq_f64(c, a, b.B_1, 0);
    else if(LaneID==3) c = vfmaq_laneq_f64(c, a, b.B_1, 1);
    #endif
  }
};

#endif // EIGEN_ARCH_ARM64

}  // namespace internal
}  // namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_NEON_H
#define EIGEN_MATH_FUNCTIONS_NEON_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f pexp<Packet2f>(const Packet2f& x)
{ return pexp_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f pexp<Packet4f>(const Packet4f& x)
{ return pexp_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f plog<Packet2f>(const Packet2f& x)
{ return plog_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f plog<Packet4f>(const Packet4f& x)
{ return plog_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f psin<Packet2f>(const Packet2f& x)
{ return psin_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f psin<Packet4f>(const Packet4f& x)
{ return psin_float(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f pcos<Packet2f>(const Packet2f& x)
{ return pcos_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f pcos<Packet4f>(const Packet4f& x)
{ return pcos_float(x); }

// Hyperbolic Tangent function.
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2f ptanh<Packet2f>(const Packet2f& x)
{ return internal::generic_fast_tanh_float(x); }
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f ptanh<Packet4f>(const Packet4f& x)
{ return internal::generic_fast_tanh_float(x); }

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, psin)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pcos)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, plog)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pexp)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, ptanh)

template <>
EIGEN_STRONG_INLINE Packet4bf pfrexp(const Packet4bf& a, Packet4bf& exponent) {
  Packet4f fexponent;
  const Packet4bf out = F32ToBf16(pfrexp<Packet4f>(Bf16ToF32(a), fexponent));
  exponent = F32ToBf16(fexponent);
  return out;
}

template <>
EIGEN_STRONG_INLINE Packet4bf pldexp(const Packet4bf& a, const Packet4bf& exponent) {
  return F32ToBf16(pldexp<Packet4f>(Bf16ToF32(a), Bf16ToF32(exponent)));
}

//---------- double ----------

#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d pexp<Packet2d>(const Packet2d& x)
{ return pexp_double(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet2d plog<Packet2d>(const Packet2d& x)
{ return plog_double(x); }

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Konstantinos Margaritis <markos@freevec.org>
// Heavily based on Gael's SSE version.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_NEON_H
#define EIGEN_PACKET_MATH_NEON_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#if EIGEN_ARCH_ARM64
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32
#else
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 16
#endif
#endif

#if EIGEN_COMP_MSVC_STRICT

// In MSVC's arm_neon.h header file, all NEON vector types
// are aliases to the same underlying type __n128.
// We thus have to wrap them to make them different C++ types.
// (See also bug 1428)
typedef eigen_packet_wrapper<float32x2_t,0>  Packet2f;
typedef eigen_packet_wrapper<float32x4_t,1>  Packet4f;
typedef eigen_packet_wrapper<int32_t    ,2>  Packet4c;
typedef eigen_packet_wrapper<int8x8_t   ,3>  Packet8c;
typedef eigen_packet_wrapper<int8x16_t  ,4>  Packet16c;
typedef eigen_packet_wrapper<uint32_t   ,5>  Packet4uc;
typedef eigen_packet_wrapper<uint8x8_t  ,6>  Packet8uc;
typedef eigen_packet_wrapper<uint8x16_t ,7>  Packet16uc;
typedef eigen_packet_wrapper<int16x4_t  ,8>  Packet4s;
typedef eigen_packet_wrapper<int16x8_t  ,9>  Packet8s;
typedef eigen_packet_wrapper<uint16x4_t ,10> Packet4us;
typedef eigen_packet_wrapper<uint16x8_t ,11> Packet8us;
typedef eigen_packet_wrapper<int32x2_t  ,12> Packet2i;
typedef eigen_packet_wrapper<int32x4_t  ,13> Packet4i;
typedef eigen_packet_wrapper<uint32x2_t ,14> Packet2ui;
typedef eigen_packet_wrapper<uint32x4_t ,15> Packet4ui;
typedef eigen_packet_wrapper<int64x2_t  ,16> Packet2l;
typedef eigen_packet_wrapper<uint64x2_t ,17> Packet2ul;

#else

typedef float32x2_t                          Packet2f;
typedef float32x4_t                          Packet4f;
typedef eigen_packet_wrapper<int32_t    ,2>  Packet4c;
typedef int8x8_t                             Packet8c;
typedef int8x16_t                            Packet16c;
typedef eigen_packet_wrapper<uint32_t   ,5>  Packet4uc;
typedef uint8x8_t                            Packet8uc;
typedef uint8x16_t                           Packet16uc;
typedef int16x4_t                            Packet4s;
typedef int16x8_t                            Packet8s;
typedef uint16x4_t                           Packet4us;
typedef uint16x8_t                           Packet8us;
typedef int32x2_t                            Packet2i;
typedef int32x4_t                            Packet4i;
typedef uint32x2_t                           Packet2ui;
typedef uint32x4_t                           Packet4ui;
typedef int64x2_t                            Packet2l;
typedef uint64x2_t                           Packet2ul;

#endif // EIGEN_COMP_MSVC_STRICT

EIGEN_STRONG_INLINE Packet4f shuffle1(const Packet4f& m, int mask){
  const float* a = reinterpret_cast<const float*>(&m);
  Packet4f res = {*(a + (mask & 3)), *(a + ((mask >> 2) & 3)), *(a + ((mask >> 4) & 3 )), *(a + ((mask >> 6) & 3))};
  return res;
}

// fuctionally equivalent to _mm_shuffle_ps in SSE when interleave
// == false (i.e. shuffle<false>(m, n, mask) equals _mm_shuffle_ps(m, n, mask)),
// interleave m and n when interleave == true. Currently used in LU/arch/InverseSize4.h
// to enable a shared implementation for fast inversion of matrices of size 4. 
template<bool interleave> 
EIGEN_STRONG_INLINE Packet4f shuffle2(const Packet4f &m, const Packet4f &n, int mask)
{
  const float* a = reinterpret_cast<const float*>(&m);
  const float* b = reinterpret_cast<const float*>(&n);
  Packet4f res = {*(a + (mask & 3)), *(a + ((mask >> 2) & 3)), *(b + ((mask >> 4) & 3)), *(b + ((mask >> 6) & 3))};
  return res;
}

template<> 
EIGEN_STRONG_INLINE Packet4f shuffle2<true>(const Packet4f &m, const Packet4f &n, int mask) 
{
  const float* a = reinterpret_cast<const float*>(&m);
  const float* b = reinterpret_cast<const float*>(&n);
  Packet4f res = {*(a + (mask & 3)), *(b + ((mask >> 2) & 3)), *(a + ((mask >> 4) & 3)), *(b + ((mask >> 6) & 3))};
  return res;
}

EIGEN_STRONG_INLINE static int eigen_neon_shuffle_mask(int p, int q, int r, int s) {return ((s)<<6|(r)<<4|(q)<<2|(p));}

EIGEN_STRONG_INLINE Packet4f vec4f_swizzle1(const Packet4f& a, int p, int q, int r, int s)
{ 
  return shuffle1(a, eigen_neon_shuffle_mask(p, q, r, s));
}
EIGEN_STRONG_INLINE Packet4f vec4f_swizzle2(const Packet4f& a, const Packet4f& b, int p, int q, int r, int s)
{ 
  return shuffle2<false>(a,b,eigen_neon_shuffle_mask(p, q, r, s));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movelh(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<false>(a,b,eigen_neon_shuffle_mask(0, 1, 0, 1));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movehl(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<false>(b,a,eigen_neon_shuffle_mask(2, 3, 2, 3));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpacklo(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<true>(a,b,eigen_neon_shuffle_mask(0, 0, 1, 1));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpackhi(const Packet4f& a, const Packet4f& b)
{
  return shuffle2<true>(a,b,eigen_neon_shuffle_mask(2, 2, 3, 3));
}
#define vec4f_duplane(a, p) \
  vdupq_lane_f32(vget_low_f32(a), p)

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  const Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = vreinterpretq_f32_u32(pset1<int32_t>(X))

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  const Packet4i p4i_##NAME = pset1<Packet4i>(X)

#if EIGEN_ARCH_ARM64
  // __builtin_prefetch tends to do nothing on ARM64 compilers because the
  // prefetch instructions there are too detailed for __builtin_prefetch to map
  // meaningfully to them.
  #define EIGEN_ARM_PREFETCH(ADDR)  __asm__ __volatile__("prfm pldl1keep, [%[addr]]\n" ::[addr] "r"(ADDR) : );
#elif EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_ARM_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#elif defined __pld
  #define EIGEN_ARM_PREFETCH(ADDR) __pld(ADDR)
#elif EIGEN_ARCH_ARM32
  #define EIGEN_ARM_PREFETCH(ADDR) __asm__ __volatile__ ("pld [%[addr]]\n" :: [addr] "r" (ADDR) : );
#else
  // by default no explicit prefetching
  #define EIGEN_ARM_PREFETCH(ADDR)
#endif

template <>
struct packet_traits<float> : default_packet_traits
{
  typedef Packet4f type;
  typedef Packet2f half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasDiv   = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,

    HasSin  = EIGEN_FAST_MATH,
    HasCos  = EIGEN_FAST_MATH,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf  = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template <>
struct packet_traits<int8_t> : default_packet_traits
{
  typedef Packet16c type;
  typedef Packet8c half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint8_t> : default_packet_traits
{
  typedef Packet16uc type;
  typedef Packet8uc half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 16,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasSqrt = 1
  };
};

template <>
struct packet_traits<int16_t> : default_packet_traits
{
  typedef Packet8s type;
  typedef Packet4s half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint16_t> : default_packet_traits
{
  typedef Packet8us type;
  typedef Packet4us half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasAbsDiff   = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,
    HasSqrt = 1
  };
};

template <>
struct packet_traits<int32_t> : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet2i half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint32_t> : default_packet_traits
{
  typedef Packet4ui type;
  typedef Packet2ui half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 1,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasSqrt = 1
  };
};

template <>
struct packet_traits<int64_t> : default_packet_traits
{
  typedef Packet2l type;
  typedef Packet2l half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

template <>
struct packet_traits<uint64_t> : default_packet_traits
{
  typedef Packet2ul type;
  typedef Packet2ul half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 0,
    HasAbs       = 0,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0
  };
};

#if EIGEN_GNUC_AT_MOST(4, 4) && !EIGEN_COMP_LLVM
// workaround gcc 4.2, 4.3 and 4.4 compilation issue
EIGEN_STRONG_INLINE float32x4_t vld1q_f32(const float* x) { return ::vld1q_f32((const float32_t*)x); }
EIGEN_STRONG_INLINE float32x2_t vld1_f32(const float* x) { return ::vld1_f32 ((const float32_t*)x); }
EIGEN_STRONG_INLINE float32x2_t vld1_dup_f32(const float* x) { return ::vld1_dup_f32 ((const float32_t*)x); }
EIGEN_STRONG_INLINE void vst1q_f32(float* to, float32x4_t from) { ::vst1q_f32((float32_t*)to,from); }
EIGEN_STRONG_INLINE void vst1_f32 (float* to, float32x2_t from) { ::vst1_f32 ((float32_t*)to,from); }
#endif

template<> struct unpacket_traits<Packet2f>
{
  typedef float type;
  typedef Packet2f half;
  typedef Packet2i integer_packet;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4f>
{
  typedef float type;
  typedef Packet2f half;
  typedef Packet4i integer_packet;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4c>
{
  typedef int8_t type;
  typedef Packet4c half;
  enum
  {
    size = 4,
    alignment = Unaligned,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8c>
{
  typedef int8_t type;
  typedef Packet4c half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet16c>
{
  typedef int8_t type;
  typedef Packet8c half;
  enum
  {
    size = 16,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4uc>
{
  typedef uint8_t type;
  typedef Packet4uc half;
  enum
  {
    size = 4,
    alignment = Unaligned,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8uc>
{
  typedef uint8_t type;
  typedef Packet4uc half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet16uc>
{
  typedef uint8_t type;
  typedef Packet8uc half;
  enum
  {
    size = 16,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false};
};
template<> struct unpacket_traits<Packet4s>
{
  typedef int16_t type;
  typedef Packet4s half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8s>
{
  typedef int16_t type;
  typedef Packet4s half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4us>
{
  typedef uint16_t type;
  typedef Packet4us half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet8us>
{
  typedef uint16_t type;
  typedef Packet4us half;
  enum
  {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2i>
{
  typedef int32_t type;
  typedef Packet2i half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4i>
{
  typedef int32_t type;
  typedef Packet2i half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2ui>
{
  typedef uint32_t type;
  typedef Packet2ui half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet4ui>
{
  typedef uint32_t type;
  typedef Packet2ui half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2l>
{
  typedef int64_t type;
  typedef Packet2l half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};
template<> struct unpacket_traits<Packet2ul>
{
  typedef uint64_t type;
  typedef Packet2ul half;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet2f pset1<Packet2f>(const float& from) { return vdup_n_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from) { return vdupq_n_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c pset1<Packet4c>(const int8_t& from)
{ return vget_lane_s32(vreinterpret_s32_s8(vdup_n_s8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pset1<Packet8c>(const int8_t& from) { return vdup_n_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c pset1<Packet16c>(const int8_t& from) { return vdupq_n_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc pset1<Packet4uc>(const uint8_t& from)
{ return vget_lane_u32(vreinterpret_u32_u8(vdup_n_u8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc pset1<Packet8uc>(const uint8_t& from) { return vdup_n_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc pset1<Packet16uc>(const uint8_t& from) { return vdupq_n_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s pset1<Packet4s>(const int16_t& from) { return vdup_n_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s pset1<Packet8s>(const int16_t& from) { return vdupq_n_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us pset1<Packet4us>(const uint16_t& from) { return vdup_n_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us pset1<Packet8us>(const uint16_t& from) { return vdupq_n_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i pset1<Packet2i>(const int32_t& from) { return vdup_n_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int32_t& from) { return vdupq_n_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui pset1<Packet2ui>(const uint32_t& from) { return vdup_n_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui pset1<Packet4ui>(const uint32_t& from) { return vdupq_n_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l pset1<Packet2l>(const int64_t& from) { return vdupq_n_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul pset1<Packet2ul>(const uint64_t& from) { return vdupq_n_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f pset1frombits<Packet2f>(unsigned int from)
{ return vreinterpret_f32_u32(vdup_n_u32(from)); }
template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from)
{ return vreinterpretq_f32_u32(vdupq_n_u32(from)); }

template<> EIGEN_STRONG_INLINE Packet2f plset<Packet2f>(const float& a)
{
  const float c[] = {0.0f,1.0f};
  return vadd_f32(pset1<Packet2f>(a), vld1_f32(c));
}
template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a)
{
  const float c[] = {0.0f,1.0f,2.0f,3.0f};
  return vaddq_f32(pset1<Packet4f>(a), vld1q_f32(c));
}
template<> EIGEN_STRONG_INLINE Packet4c plset<Packet4c>(const int8_t& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(vreinterpret_s8_u32(vdup_n_u32(0x03020100)), vdup_n_s8(a))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c plset<Packet8c>(const int8_t& a)
{
  const int8_t c[] = {0,1,2,3,4,5,6,7};
  return vadd_s8(pset1<Packet8c>(a), vld1_s8(c));
}
template<> EIGEN_STRONG_INLINE Packet16c plset<Packet16c>(const int8_t& a)
{
  const int8_t c[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
  return vaddq_s8(pset1<Packet16c>(a), vld1q_s8(c));
}
template<> EIGEN_STRONG_INLINE Packet4uc plset<Packet4uc>(const uint8_t& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(vreinterpret_u8_u32(vdup_n_u32(0x03020100)), vdup_n_u8(a))), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc plset<Packet8uc>(const uint8_t& a)
{
  const uint8_t c[] = {0,1,2,3,4,5,6,7};
  return vadd_u8(pset1<Packet8uc>(a), vld1_u8(c));
}
template<> EIGEN_STRONG_INLINE Packet16uc plset<Packet16uc>(const uint8_t& a)
{
  const uint8_t c[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
  return vaddq_u8(pset1<Packet16uc>(a), vld1q_u8(c));
}
template<> EIGEN_STRONG_INLINE Packet4s plset<Packet4s>(const int16_t& a)
{
  const int16_t c[] = {0,1,2,3};
  return vadd_s16(pset1<Packet4s>(a), vld1_s16(c));
}
template<> EIGEN_STRONG_INLINE Packet4us plset<Packet4us>(const uint16_t& a)
{
  const uint16_t c[] = {0,1,2,3};
  return vadd_u16(pset1<Packet4us>(a), vld1_u16(c));
}
template<> EIGEN_STRONG_INLINE Packet8s plset<Packet8s>(const int16_t& a)
{
  const int16_t c[] = {0,1,2,3,4,5,6,7};
  return vaddq_s16(pset1<Packet8s>(a), vld1q_s16(c));
}
template<> EIGEN_STRONG_INLINE Packet8us plset<Packet8us>(const uint16_t& a)
{
  const uint16_t c[] = {0,1,2,3,4,5,6,7};
  return vaddq_u16(pset1<Packet8us>(a), vld1q_u16(c));
}
template<> EIGEN_STRONG_INLINE Packet2i plset<Packet2i>(const int32_t& a)
{
  const int32_t c[] = {0,1};
  return vadd_s32(pset1<Packet2i>(a), vld1_s32(c));
}
template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int32_t& a)
{
  const int32_t c[] = {0,1,2,3};
  return vaddq_s32(pset1<Packet4i>(a), vld1q_s32(c));
}
template<> EIGEN_STRONG_INLINE Packet2ui plset<Packet2ui>(const uint32_t& a)
{
  const uint32_t c[] = {0,1};
  return vadd_u32(pset1<Packet2ui>(a), vld1_u32(c));
}
template<> EIGEN_STRONG_INLINE Packet4ui plset<Packet4ui>(const uint32_t& a)
{
  const uint32_t c[] = {0,1,2,3};
  return vaddq_u32(pset1<Packet4ui>(a), vld1q_u32(c));
}
template<> EIGEN_STRONG_INLINE Packet2l plset<Packet2l>(const int64_t& a)
{
  const int64_t c[] = {0,1};
  return vaddq_s64(pset1<Packet2l>(a), vld1q_s64(c));
}
template<> EIGEN_STRONG_INLINE Packet2ul plset<Packet2ul>(const uint64_t& a)
{
  const uint64_t c[] = {0,1};
  return vaddq_u64(pset1<Packet2ul>(a), vld1q_u64(c));
}

template<> EIGEN_STRONG_INLINE Packet2f padd<Packet2f>(const Packet2f& a, const Packet2f& b) { return vadd_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return vaddq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c padd<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c padd<Packet8c>(const Packet8c& a, const Packet8c& b) { return vadd_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c padd<Packet16c>(const Packet16c& a, const Packet16c& b) { return vaddq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc padd<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc padd<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vadd_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc padd<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vaddq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s padd<Packet4s>(const Packet4s& a, const Packet4s& b) { return vadd_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s padd<Packet8s>(const Packet8s& a, const Packet8s& b) { return vaddq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us padd<Packet4us>(const Packet4us& a, const Packet4us& b) { return vadd_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us padd<Packet8us>(const Packet8us& a, const Packet8us& b) { return vaddq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i padd<Packet2i>(const Packet2i& a, const Packet2i& b) { return vadd_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return vaddq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui padd<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vadd_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui padd<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vaddq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l padd<Packet2l>(const Packet2l& a, const Packet2l& b) { return vaddq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul padd<Packet2ul>(const Packet2ul& a, const Packet2ul& b) { return vaddq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f psub<Packet2f>(const Packet2f& a, const Packet2f& b) { return vsub_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return vsubq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c psub<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vsub_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c psub<Packet8c>(const Packet8c& a, const Packet8c& b) { return vsub_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c psub<Packet16c>(const Packet16c& a, const Packet16c& b) { return vsubq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc psub<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vsub_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc psub<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vsub_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc psub<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vsubq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s psub<Packet4s>(const Packet4s& a, const Packet4s& b) { return vsub_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s psub<Packet8s>(const Packet8s& a, const Packet8s& b) { return vsubq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us psub<Packet4us>(const Packet4us& a, const Packet4us& b) { return vsub_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us psub<Packet8us>(const Packet8us& a, const Packet8us& b) { return vsubq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i psub<Packet2i>(const Packet2i& a, const Packet2i& b) { return vsub_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return vsubq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui psub<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vsub_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui psub<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vsubq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l psub<Packet2l>(const Packet2l& a, const Packet2l& b) { return vsubq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul psub<Packet2ul>(const Packet2ul& a, const Packet2ul& b) { return vsubq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pxor<Packet2f>(const Packet2f& a, const Packet2f& b);
template<> EIGEN_STRONG_INLINE Packet2f paddsub<Packet2f>(const Packet2f& a, const Packet2f & b) {
  Packet2f mask = {numext::bit_cast<float>(0x80000000u), 0.0f};
  return padd(a, pxor(mask, b));
}
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b);
template<> EIGEN_STRONG_INLINE Packet4f paddsub<Packet4f>(const Packet4f& a, const Packet4f& b) {
  Packet4f mask = {numext::bit_cast<float>(0x80000000u), 0.0f, numext::bit_cast<float>(0x80000000u), 0.0f};
  return padd(a, pxor(mask, b));
}

template<> EIGEN_STRONG_INLINE Packet2f pnegate(const Packet2f& a) { return vneg_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a) { return vnegq_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4c pnegate(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vneg_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pnegate(const Packet8c& a) { return vneg_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c pnegate(const Packet16c& a) { return vnegq_s8(a); }
template<> EIGEN_STRONG_INLINE Packet4s pnegate(const Packet4s& a) { return vneg_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s pnegate(const Packet8s& a) { return vnegq_s16(a); }
template<> EIGEN_STRONG_INLINE Packet2i pnegate(const Packet2i& a) { return vneg_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return vnegq_s32(a); }
template<> EIGEN_STRONG_INLINE Packet2l pnegate(const Packet2l& a) {
#if EIGEN_ARCH_ARM64
  return vnegq_s64(a);
#else
  return vcombine_s64(
      vdup_n_s64(-vgetq_lane_s64(a, 0)),
      vdup_n_s64(-vgetq_lane_s64(a, 1)));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pconj(const Packet2f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4c pconj(const Packet4c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8c pconj(const Packet8c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16c pconj(const Packet16c& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4uc pconj(const Packet4uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8uc pconj(const Packet8uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16uc pconj(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4s pconj(const Packet4s& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8s pconj(const Packet8s& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4us pconj(const Packet4us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8us pconj(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2i pconj(const Packet2i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2ui pconj(const Packet2ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4ui pconj(const Packet4ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2l pconj(const Packet2l& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2ul pconj(const Packet2ul& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2f pmul<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmul_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return vmulq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c pmul<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmul_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmul<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmul_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmul<Packet16c>(const Packet16c& a, const Packet16c& b) { return vmulq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmul<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmul_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmul<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmul_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmul<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vmulq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmul<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmul_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmul<Packet8s>(const Packet8s& a, const Packet8s& b) { return vmulq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmul<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmul_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmul<Packet8us>(const Packet8us& a, const Packet8us& b) { return vmulq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmul<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmul_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) { return vmulq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmul<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmul_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmul<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vmulq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmul<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
    vdup_n_s64(vgetq_lane_s64(a, 0)*vgetq_lane_s64(b, 0)),
    vdup_n_s64(vgetq_lane_s64(a, 1)*vgetq_lane_s64(b, 1)));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmul<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
    vdup_n_u64(vgetq_lane_u64(a, 0)*vgetq_lane_u64(b, 0)),
    vdup_n_u64(vgetq_lane_u64(a, 1)*vgetq_lane_u64(b, 1)));
}

template<> EIGEN_STRONG_INLINE Packet2f pdiv<Packet2f>(const Packet2f& a, const Packet2f& b)
{
#if EIGEN_ARCH_ARM64
  return vdiv_f32(a,b);
#else
  Packet2f inv, restep, div;

  // NEON does not offer a divide instruction, we have to do a reciprocal approximation
  // However NEON in contrast to other SIMD engines (AltiVec/SSE), offers
  // a reciprocal estimate AND a reciprocal step -which saves a few instructions
  // vrecpeq_f32() returns an estimate to 1/b, which we will finetune with
  // Newton-Raphson and vrecpsq_f32()
  inv = vrecpe_f32(b);

  // This returns a differential, by which we will have to multiply inv to get a better
  // approximation of 1/b.
  restep = vrecps_f32(b, inv);
  inv = vmul_f32(restep, inv);

  // Finally, multiply a by 1/b and get the wanted result of the division.
  div = vmul_f32(a, inv);

  return div;
#endif
}
template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#if EIGEN_ARCH_ARM64
  return vdivq_f32(a,b);
#else
  Packet4f inv, restep, div;

  // NEON does not offer a divide instruction, we have to do a reciprocal approximation
  // However NEON in contrast to other SIMD engines (AltiVec/SSE), offers
  // a reciprocal estimate AND a reciprocal step -which saves a few instructions
  // vrecpeq_f32() returns an estimate to 1/b, which we will finetune with
  // Newton-Raphson and vrecpsq_f32()
  inv = vrecpeq_f32(b);

  // This returns a differential, by which we will have to multiply inv to get a better
  // approximation of 1/b.
  restep = vrecpsq_f32(b, inv);
  inv = vmulq_f32(restep, inv);

  // Finally, multiply a by 1/b and get the wanted result of the division.
  div = vmulq_f32(a, inv);

  return div;
#endif
}

template<> EIGEN_STRONG_INLINE Packet4c pdiv<Packet4c>(const Packet4c& /*a*/, const Packet4c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4c>(0);
}
template<> EIGEN_STRONG_INLINE Packet8c pdiv<Packet8c>(const Packet8c& /*a*/, const Packet8c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8c>(0);
}
template<> EIGEN_STRONG_INLINE Packet16c pdiv<Packet16c>(const Packet16c& /*a*/, const Packet16c& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet16c>(0);
}
template<> EIGEN_STRONG_INLINE Packet4uc pdiv<Packet4uc>(const Packet4uc& /*a*/, const Packet4uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pdiv<Packet8uc>(const Packet8uc& /*a*/, const Packet8uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet16uc pdiv<Packet16uc>(const Packet16uc& /*a*/, const Packet16uc& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet16uc>(0);
}
template<> EIGEN_STRONG_INLINE Packet4s pdiv<Packet4s>(const Packet4s& /*a*/, const Packet4s& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4s>(0);
}
template<> EIGEN_STRONG_INLINE Packet8s pdiv<Packet8s>(const Packet8s& /*a*/, const Packet8s& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8s>(0);
}
template<> EIGEN_STRONG_INLINE Packet4us pdiv<Packet4us>(const Packet4us& /*a*/, const Packet4us& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4us>(0);
}
template<> EIGEN_STRONG_INLINE Packet8us pdiv<Packet8us>(const Packet8us& /*a*/, const Packet8us& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet8us>(0);
}
template<> EIGEN_STRONG_INLINE Packet2i pdiv<Packet2i>(const Packet2i& /*a*/, const Packet2i& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2i>(0);
}
template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& /*a*/, const Packet4i& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4i>(0);
}
template<> EIGEN_STRONG_INLINE Packet2ui pdiv<Packet2ui>(const Packet2ui& /*a*/, const Packet2ui& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2ui>(0);
}
template<> EIGEN_STRONG_INLINE Packet4ui pdiv<Packet4ui>(const Packet4ui& /*a*/, const Packet4ui& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet4ui>(0);
}
template<> EIGEN_STRONG_INLINE Packet2l pdiv<Packet2l>(const Packet2l& /*a*/, const Packet2l& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2l>(0LL);
}
template<> EIGEN_STRONG_INLINE Packet2ul pdiv<Packet2ul>(const Packet2ul& /*a*/, const Packet2ul& /*b*/)
{
  eigen_assert(false && "packet integer division are not supported by NEON");
  return pset1<Packet2ul>(0ULL);
}


#ifdef __ARM_FEATURE_FMA
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{ return vfmaq_f32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2f pmadd(const Packet2f& a, const Packet2f& b, const Packet2f& c)
{ return vfma_f32(c,a,b); }
#else
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{
  return vmlaq_f32(c,a,b);
}
template<> EIGEN_STRONG_INLINE Packet2f pmadd(const Packet2f& a, const Packet2f& b, const Packet2f& c)
{
  return vmla_f32(c,a,b);
}
#endif

// No FMA instruction for int, so use MLA unconditionally.
template<> EIGEN_STRONG_INLINE Packet4c pmadd(const Packet4c& a, const Packet4c& b, const Packet4c& c)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmla_s8(
      vreinterpret_s8_s32(vdup_n_s32(c)),
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmadd(const Packet8c& a, const Packet8c& b, const Packet8c& c)
{ return vmla_s8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmadd(const Packet16c& a, const Packet16c& b, const Packet16c& c)
{ return vmlaq_s8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmadd(const Packet4uc& a, const Packet4uc& b, const Packet4uc& c)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmla_u8(
      vreinterpret_u8_u32(vdup_n_u32(c)),
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmadd(const Packet8uc& a, const Packet8uc& b, const Packet8uc& c)
{ return vmla_u8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmadd(const Packet16uc& a, const Packet16uc& b, const Packet16uc& c)
{ return vmlaq_u8(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmadd(const Packet4s& a, const Packet4s& b, const Packet4s& c)
{ return vmla_s16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmadd(const Packet8s& a, const Packet8s& b, const Packet8s& c)
{ return vmlaq_s16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmadd(const Packet4us& a, const Packet4us& b, const Packet4us& c)
{ return vmla_u16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmadd(const Packet8us& a, const Packet8us& b, const Packet8us& c)
{ return vmlaq_u16(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmadd(const Packet2i& a, const Packet2i& b, const Packet2i& c)
{ return vmla_s32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c)
{ return vmlaq_s32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmadd(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c)
{ return vmla_u32(c,a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmadd(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c)
{ return vmlaq_u32(c,a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pabsdiff<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vabd_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pabsdiff<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vabdq_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4c pabsdiff<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vabd_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pabsdiff<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vabd_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pabsdiff<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vabdq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pabsdiff<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vabd_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pabsdiff<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vabd_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pabsdiff<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vabdq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pabsdiff<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vabd_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pabsdiff<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vabdq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pabsdiff<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vabd_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pabsdiff<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vabdq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pabsdiff<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vabd_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pabsdiff<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vabdq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pabsdiff<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vabd_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pabsdiff<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vabdq_u32(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pmin<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmin_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) { return vminq_f32(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4f pmin<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) { return vminnmq_f32(a, b); }
template<> EIGEN_STRONG_INLINE Packet2f pmin<PropagateNumbers, Packet2f>(const Packet2f& a, const Packet2f& b) { return vminnm_f32(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4f pmin<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) { return pmin<Packet4f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2f pmin<PropagateNaN, Packet2f>(const Packet2f& a, const Packet2f& b) { return pmin<Packet2f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet4c pmin<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmin_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmin<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmin_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmin<Packet16c>(const Packet16c& a, const Packet16c& b) { return vminq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmin<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmin_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmin<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmin_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmin<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vminq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmin<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmin_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmin<Packet8s>(const Packet8s& a, const Packet8s& b) { return vminq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmin<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmin_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmin<Packet8us>(const Packet8us& a, const Packet8us& b) { return vminq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmin<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmin_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vminq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmin<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmin_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmin<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vminq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmin<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
      vdup_n_s64((std::min)(vgetq_lane_s64(a, 0), vgetq_lane_s64(b, 0))),
      vdup_n_s64((std::min)(vgetq_lane_s64(a, 1), vgetq_lane_s64(b, 1))));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmin<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
      vdup_n_u64((std::min)(vgetq_lane_u64(a, 0), vgetq_lane_u64(b, 0))),
      vdup_n_u64((std::min)(vgetq_lane_u64(a, 1), vgetq_lane_u64(b, 1))));
}

template<> EIGEN_STRONG_INLINE Packet2f pmax<Packet2f>(const Packet2f& a, const Packet2f& b) { return vmax_f32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) { return vmaxq_f32(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4f pmax<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) { return vmaxnmq_f32(a, b); }
template<> EIGEN_STRONG_INLINE Packet2f pmax<PropagateNumbers, Packet2f>(const Packet2f& a, const Packet2f& b) { return vmaxnm_f32(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4f pmax<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) { return pmax<Packet4f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2f pmax<PropagateNaN, Packet2f>(const Packet2f& a, const Packet2f& b) { return pmax<Packet2f>(a, b); }

template<> EIGEN_STRONG_INLINE Packet4c pmax<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_s8(vmax_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pmax<Packet8c>(const Packet8c& a, const Packet8c& b) { return vmax_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pmax<Packet16c>(const Packet16c& a, const Packet16c& b) { return vmaxq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pmax<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vmax_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pmax<Packet8uc>(const Packet8uc& a, const Packet8uc& b) { return vmax_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pmax<Packet16uc>(const Packet16uc& a, const Packet16uc& b) { return vmaxq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pmax<Packet4s>(const Packet4s& a, const Packet4s& b) { return vmax_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pmax<Packet8s>(const Packet8s& a, const Packet8s& b) { return vmaxq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pmax<Packet4us>(const Packet4us& a, const Packet4us& b) { return vmax_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pmax<Packet8us>(const Packet8us& a, const Packet8us& b) { return vmaxq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pmax<Packet2i>(const Packet2i& a, const Packet2i& b) { return vmax_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vmaxq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pmax<Packet2ui>(const Packet2ui& a, const Packet2ui& b) { return vmax_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pmax<Packet4ui>(const Packet4ui& a, const Packet4ui& b) { return vmaxq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pmax<Packet2l>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s64(
      vdup_n_s64((std::max)(vgetq_lane_s64(a, 0), vgetq_lane_s64(b, 0))),
      vdup_n_s64((std::max)(vgetq_lane_s64(a, 1), vgetq_lane_s64(b, 1))));
}
template<> EIGEN_STRONG_INLINE Packet2ul pmax<Packet2ul>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u64(
      vdup_n_u64((std::max)(vgetq_lane_u64(a, 0), vgetq_lane_u64(b, 0))),
      vdup_n_u64((std::max)(vgetq_lane_u64(a, 1), vgetq_lane_u64(b, 1))));
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_le<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vcle_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_le<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vcleq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_le<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vcle_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_le<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vcle_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_le<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vcleq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_le<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vcle_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_le<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vcle_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_le<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vcleq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_le<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vcle_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_le<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vcleq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_le<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vcle_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_le<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vcleq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_le<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vcle_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_le<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vcleq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_le<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vcle_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_le<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vcleq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_le<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vcleq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) <= vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) <= vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_le<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vcleq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) <= vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) <= vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_lt<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vclt_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vcltq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_lt<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vclt_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_lt<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vclt_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_lt<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vcltq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_lt<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vclt_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_lt<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vclt_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_lt<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vcltq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_lt<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vclt_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_lt<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vcltq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_lt<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vclt_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_lt<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vcltq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_lt<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vclt_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vcltq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_lt<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vclt_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_lt<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vcltq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_lt<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vcltq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) < vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) < vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_lt<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vcltq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) < vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) < vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_eq<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vceq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vceqq_f32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4c pcmp_eq<Packet4c>(const Packet4c& a, const Packet4c& b)
{
  return vget_lane_s32(vreinterpret_s32_u8(vceq_s8(
      vreinterpret_s8_s32(vdup_n_s32(a)),
      vreinterpret_s8_s32(vdup_n_s32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c pcmp_eq<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vreinterpret_s8_u8(vceq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet16c pcmp_eq<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vreinterpretq_s8_u8(vceqq_s8(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4uc pcmp_eq<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{
  return vget_lane_u32(vreinterpret_u32_u8(vceq_u8(
      vreinterpret_u8_u32(vdup_n_u32(a)),
      vreinterpret_u8_u32(vdup_n_u32(b)))), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc pcmp_eq<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vceq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pcmp_eq<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vceqq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pcmp_eq<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vreinterpret_s16_u16(vceq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet8s pcmp_eq<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vreinterpretq_s16_u16(vceqq_s16(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4us pcmp_eq<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vceq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pcmp_eq<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vceqq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pcmp_eq<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vreinterpret_s32_u32(vceq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vreinterpretq_s32_u32(vceqq_s32(a,b)); }
template<> EIGEN_STRONG_INLINE Packet2ui pcmp_eq<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vceq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pcmp_eq<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vceqq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pcmp_eq<Packet2l>(const Packet2l& a, const Packet2l& b)
{
#if EIGEN_ARCH_ARM64
  return vreinterpretq_s64_u64(vceqq_s64(a,b));
#else
  return vcombine_s64(
      vdup_n_s64(vgetq_lane_s64(a, 0) == vgetq_lane_s64(b, 0) ? numext::int64_t(-1) : 0),
      vdup_n_s64(vgetq_lane_s64(a, 1) == vgetq_lane_s64(b, 1) ? numext::int64_t(-1) : 0));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pcmp_eq<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{
#if EIGEN_ARCH_ARM64
  return vceqq_u64(a,b);
#else
  return vcombine_u64(
      vdup_n_u64(vgetq_lane_u64(a, 0) == vgetq_lane_u64(b, 0) ? numext::uint64_t(-1) : 0),
      vdup_n_u64(vgetq_lane_u64(a, 1) == vgetq_lane_u64(b, 1) ? numext::uint64_t(-1) : 0));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2f pcmp_lt_or_nan<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vmvn_u32(vcge_f32(a,b))); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vmvnq_u32(vcgeq_f32(a,b))); }

// Logical Operations are not supported for float, so we have to reinterpret casts using NEON intrinsics
template<> EIGEN_STRONG_INLINE Packet2f pand<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vand_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vandq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pand<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a & b; }
template<> EIGEN_STRONG_INLINE Packet8c pand<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return vand_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pand<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vandq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pand<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a & b; }
template<> EIGEN_STRONG_INLINE Packet8uc pand<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vand_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pand<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vandq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pand<Packet4s>(const Packet4s& a, const Packet4s& b) { return vand_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pand<Packet8s>(const Packet8s& a, const Packet8s& b) { return vandq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pand<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vand_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pand<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vandq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pand<Packet2i>(const Packet2i& a, const Packet2i& b) { return vand_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vandq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pand<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vand_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pand<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vandq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pand<Packet2l>(const Packet2l& a, const Packet2l& b) { return vandq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pand<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vandq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f por<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vorr_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vorrq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c por<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a | b; }
template<> EIGEN_STRONG_INLINE Packet8c por<Packet8c>(const Packet8c& a, const Packet8c& b) { return vorr_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c por<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return vorrq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc por<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a | b; }
template<> EIGEN_STRONG_INLINE Packet8uc por<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vorr_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc por<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vorrq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s por<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vorr_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s por<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vorrq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us por<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vorr_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us por<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vorrq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i por<Packet2i>(const Packet2i& a, const Packet2i& b) { return vorr_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vorrq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui por<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vorr_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui por<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vorrq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l por<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return vorrq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul por<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vorrq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pxor<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(veor_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(veorq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pxor<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a ^ b; }
template<> EIGEN_STRONG_INLINE Packet8c pxor<Packet8c>(const Packet8c& a, const Packet8c& b)
{ return veor_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pxor<Packet16c>(const Packet16c& a, const Packet16c& b)
{ return veorq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pxor<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a ^ b; }
template<> EIGEN_STRONG_INLINE Packet8uc pxor<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return veor_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pxor<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return veorq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pxor<Packet4s>(const Packet4s& a, const Packet4s& b) { return veor_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pxor<Packet8s>(const Packet8s& a, const Packet8s& b) { return veorq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pxor<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return veor_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pxor<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return veorq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pxor<Packet2i>(const Packet2i& a, const Packet2i& b) { return veor_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return veorq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pxor<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return veor_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pxor<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return veorq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pxor<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return veorq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pxor<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return veorq_u64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2f pandnot<Packet2f>(const Packet2f& a, const Packet2f& b)
{ return vreinterpret_f32_u32(vbic_u32(vreinterpret_u32_f32(a),vreinterpret_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b)
{ return vreinterpretq_f32_u32(vbicq_u32(vreinterpretq_u32_f32(a),vreinterpretq_u32_f32(b))); }
template<> EIGEN_STRONG_INLINE Packet4c pandnot<Packet4c>(const Packet4c& a, const Packet4c& b)
{ return a & ~b; }
template<> EIGEN_STRONG_INLINE Packet8c pandnot<Packet8c>(const Packet8c& a, const Packet8c& b) { return vbic_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16c pandnot<Packet16c>(const Packet16c& a, const Packet16c& b) { return vbicq_s8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4uc pandnot<Packet4uc>(const Packet4uc& a, const Packet4uc& b)
{ return a & ~b; }
template<> EIGEN_STRONG_INLINE Packet8uc pandnot<Packet8uc>(const Packet8uc& a, const Packet8uc& b)
{ return vbic_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet16uc pandnot<Packet16uc>(const Packet16uc& a, const Packet16uc& b)
{ return vbicq_u8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4s pandnot<Packet4s>(const Packet4s& a, const Packet4s& b)
{ return vbic_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8s pandnot<Packet8s>(const Packet8s& a, const Packet8s& b)
{ return vbicq_s16(a,b); }
template<> EIGEN_STRONG_INLINE Packet4us pandnot<Packet4us>(const Packet4us& a, const Packet4us& b)
{ return vbic_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet8us pandnot<Packet8us>(const Packet8us& a, const Packet8us& b)
{ return vbicq_u16(a,b); }
template<> EIGEN_STRONG_INLINE Packet2i pandnot<Packet2i>(const Packet2i& a, const Packet2i& b)
{ return vbic_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b)
{ return vbicq_s32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ui pandnot<Packet2ui>(const Packet2ui& a, const Packet2ui& b)
{ return vbic_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4ui pandnot<Packet4ui>(const Packet4ui& a, const Packet4ui& b)
{ return vbicq_u32(a,b); }
template<> EIGEN_STRONG_INLINE Packet2l pandnot<Packet2l>(const Packet2l& a, const Packet2l& b)
{ return vbicq_s64(a,b); }
template<> EIGEN_STRONG_INLINE Packet2ul pandnot<Packet2ul>(const Packet2ul& a, const Packet2ul& b)
{ return vbicq_u64(a,b); }


template<int N> EIGEN_STRONG_INLINE Packet4c parithmetic_shift_right(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vshr_n_s8(vreinterpret_s8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c parithmetic_shift_right(Packet8c a) { return vshr_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16c parithmetic_shift_right(Packet16c a) { return vshrq_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4uc parithmetic_shift_right(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vshr_n_u8(vreinterpret_u8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc parithmetic_shift_right(Packet8uc a) { return vshr_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc parithmetic_shift_right(Packet16uc a) { return vshrq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s parithmetic_shift_right(Packet4s a) { return vshr_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8s parithmetic_shift_right(Packet8s a) { return vshrq_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4us parithmetic_shift_right(Packet4us a) { return vshr_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us parithmetic_shift_right(Packet8us a) { return vshrq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i parithmetic_shift_right(Packet2i a) { return vshr_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(Packet4i a) { return vshrq_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ui parithmetic_shift_right(Packet2ui a) { return vshr_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui parithmetic_shift_right(Packet4ui a) { return vshrq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l parithmetic_shift_right(Packet2l a) { return vshrq_n_s64(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ul parithmetic_shift_right(Packet2ul a) { return vshrq_n_u64(a,N); }

template<int N> EIGEN_STRONG_INLINE Packet4c plogical_shift_right(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_u8(vshr_n_u8(vreinterpret_u8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c plogical_shift_right(Packet8c a)
{ return vreinterpret_s8_u8(vshr_n_u8(vreinterpret_u8_s8(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet16c plogical_shift_right(Packet16c a)
{ return vreinterpretq_s8_u8(vshrq_n_u8(vreinterpretq_u8_s8(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4uc plogical_shift_right(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_s8(vshr_n_s8(vreinterpret_s8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc plogical_shift_right(Packet8uc a) { return vshr_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc plogical_shift_right(Packet16uc a) { return vshrq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s plogical_shift_right(Packet4s a)
{ return vreinterpret_s16_u16(vshr_n_u16(vreinterpret_u16_s16(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet8s plogical_shift_right(Packet8s a)
{ return vreinterpretq_s16_u16(vshrq_n_u16(vreinterpretq_u16_s16(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4us plogical_shift_right(Packet4us a) { return vshr_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_right(Packet8us a) { return vshrq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i plogical_shift_right(Packet2i a)
{ return vreinterpret_s32_u32(vshr_n_u32(vreinterpret_u32_s32(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right(Packet4i a)
{ return vreinterpretq_s32_u32(vshrq_n_u32(vreinterpretq_u32_s32(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet2ui plogical_shift_right(Packet2ui a) { return vshr_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_right(Packet4ui a) { return vshrq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l plogical_shift_right(Packet2l a)
{ return vreinterpretq_s64_u64(vshrq_n_u64(vreinterpretq_u64_s64(a),N)); }
template<int N> EIGEN_STRONG_INLINE Packet2ul plogical_shift_right(Packet2ul a) { return vshrq_n_u64(a,N); }

template<int N> EIGEN_STRONG_INLINE Packet4c plogical_shift_left(Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vshl_n_s8(vreinterpret_s8_s32(vdup_n_s32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8c plogical_shift_left(Packet8c a) { return vshl_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16c plogical_shift_left(Packet16c a) { return vshlq_n_s8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4uc plogical_shift_left(Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vshl_n_u8(vreinterpret_u8_u32(vdup_n_u32(a)), N)), 0); }
template<int N> EIGEN_STRONG_INLINE Packet8uc plogical_shift_left(Packet8uc a) { return vshl_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet16uc plogical_shift_left(Packet16uc a) { return vshlq_n_u8(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4s plogical_shift_left(Packet4s a) { return vshl_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8s plogical_shift_left(Packet8s a) { return vshlq_n_s16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4us plogical_shift_left(Packet4us a) { return vshl_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet8us plogical_shift_left(Packet8us a) { return vshlq_n_u16(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2i plogical_shift_left(Packet2i a) { return vshl_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left(Packet4i a) { return vshlq_n_s32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ui plogical_shift_left(Packet2ui a) { return vshl_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4ui plogical_shift_left(Packet4ui a) { return vshlq_n_u32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2l plogical_shift_left(Packet2l a) { return vshlq_n_s64(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet2ul plogical_shift_left(Packet2ul a) { return vshlq_n_u64(a,N); }

template<> EIGEN_STRONG_INLINE Packet2f pload<Packet2f>(const float* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c pload<Packet4c>(const int8_t* from)
{
  Packet4c res;
  memcpy(&res, from, sizeof(Packet4c));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8c pload<Packet8c>(const int8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c pload<Packet16c>(const int8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc pload<Packet4uc>(const uint8_t* from)
{
  Packet4uc res;
  memcpy(&res, from, sizeof(Packet4uc));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8uc pload<Packet8uc>(const uint8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc pload<Packet16uc>(const uint8_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s pload<Packet4s>(const int16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s pload<Packet8s>(const int16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us pload<Packet4us>(const uint16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us pload<Packet8us>(const uint16_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i pload<Packet2i>(const int32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui pload<Packet2ui>(const uint32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui pload<Packet4ui>(const uint32_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l pload<Packet2l>(const int64_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul pload<Packet2ul>(const uint64_t* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f ploadu<Packet2f>(const float* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c ploadu<Packet4c>(const int8_t* from)
{
  Packet4c res;
  memcpy(&res, from, sizeof(Packet4c));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8c ploadu<Packet8c>(const int8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s8(from); }
template<> EIGEN_STRONG_INLINE Packet16c ploadu<Packet16c>(const int8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s8(from); }
template<> EIGEN_STRONG_INLINE Packet4uc ploadu<Packet4uc>(const uint8_t* from)
{
  Packet4uc res;
  memcpy(&res, from, sizeof(Packet4uc));
  return res;
}
template<> EIGEN_STRONG_INLINE Packet8uc ploadu<Packet8uc>(const uint8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u8(from); }
template<> EIGEN_STRONG_INLINE Packet16uc ploadu<Packet16uc>(const uint8_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u8(from); }
template<> EIGEN_STRONG_INLINE Packet4s ploadu<Packet4s>(const int16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s16(from); }
template<> EIGEN_STRONG_INLINE Packet8s ploadu<Packet8s>(const int16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s16(from); }
template<> EIGEN_STRONG_INLINE Packet4us ploadu<Packet4us>(const uint16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u16(from); }
template<> EIGEN_STRONG_INLINE Packet8us ploadu<Packet8us>(const uint16_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u16(from); }
template<> EIGEN_STRONG_INLINE Packet2i ploadu<Packet2i>(const int32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s32(from); }
template<> EIGEN_STRONG_INLINE Packet2ui ploadu<Packet2ui>(const uint32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploadu<Packet4ui>(const uint32_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u32(from); }
template<> EIGEN_STRONG_INLINE Packet2l ploadu<Packet2l>(const int64_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul ploadu<Packet2ul>(const uint64_t* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_u64(from); }

template<> EIGEN_STRONG_INLINE Packet2f ploaddup<Packet2f>(const float* from)
{ return vld1_dup_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from)
{ return vcombine_f32(vld1_dup_f32(from), vld1_dup_f32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet4c ploaddup<Packet4c>(const int8_t* from)
{
  const int8x8_t a = vreinterpret_s8_s32(vdup_n_s32(pload<Packet4c>(from)));
  return vget_lane_s32(vreinterpret_s32_s8(vzip_s8(a,a).val[0]), 0);
}
template<> EIGEN_STRONG_INLINE Packet8c ploaddup<Packet8c>(const int8_t* from)
{
  const int8x8_t a = vld1_s8(from);
  return vzip_s8(a,a).val[0];
}
template<> EIGEN_STRONG_INLINE Packet16c ploaddup<Packet16c>(const int8_t* from)
{
  const int8x8_t a = vld1_s8(from);
  const int8x8x2_t b = vzip_s8(a,a);
  return vcombine_s8(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4uc ploaddup<Packet4uc>(const uint8_t* from)
{
  const uint8x8_t a = vreinterpret_u8_u32(vdup_n_u32(pload<Packet4uc>(from)));
  return vget_lane_u32(vreinterpret_u32_u8(vzip_u8(a,a).val[0]), 0);
}
template<> EIGEN_STRONG_INLINE Packet8uc ploaddup<Packet8uc>(const uint8_t* from)
{
  const uint8x8_t a = vld1_u8(from);
  return vzip_u8(a,a).val[0];
}
template<> EIGEN_STRONG_INLINE Packet16uc ploaddup<Packet16uc>(const uint8_t* from)
{
  const uint8x8_t a = vld1_u8(from);
  const uint8x8x2_t b = vzip_u8(a,a);
  return vcombine_u8(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4s ploaddup<Packet4s>(const int16_t* from)
{
  return vreinterpret_s16_u32(vzip_u32(vreinterpret_u32_s16(vld1_dup_s16(from)),
      vreinterpret_u32_s16(vld1_dup_s16(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet8s ploaddup<Packet8s>(const int16_t* from)
{
  const int16x4_t a = vld1_s16(from);
  const int16x4x2_t b = vzip_s16(a,a);
  return vcombine_s16(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet4us ploaddup<Packet4us>(const uint16_t* from)
{
  return vreinterpret_u16_u32(vzip_u32(vreinterpret_u32_u16(vld1_dup_u16(from)),
      vreinterpret_u32_u16(vld1_dup_u16(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet8us ploaddup<Packet8us>(const uint16_t* from)
{
  const uint16x4_t a = vld1_u16(from);
  const uint16x4x2_t b = vzip_u16(a,a);
  return vcombine_u16(b.val[0], b.val[1]);
}
template<> EIGEN_STRONG_INLINE Packet2i ploaddup<Packet2i>(const int32_t* from)
{ return vld1_dup_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int32_t* from)
{ return vcombine_s32(vld1_dup_s32(from), vld1_dup_s32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet2ui ploaddup<Packet2ui>(const uint32_t* from)
{ return vld1_dup_u32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploaddup<Packet4ui>(const uint32_t* from)
{ return vcombine_u32(vld1_dup_u32(from), vld1_dup_u32(from+1)); }
template<> EIGEN_STRONG_INLINE Packet2l ploaddup<Packet2l>(const int64_t* from)
{ return vld1q_dup_s64(from); }
template<> EIGEN_STRONG_INLINE Packet2ul ploaddup<Packet2ul>(const uint64_t* from)
{ return vld1q_dup_u64(from); }

template<> EIGEN_STRONG_INLINE Packet4f ploadquad<Packet4f>(const float* from) { return vld1q_dup_f32(from); }
template<> EIGEN_STRONG_INLINE Packet4c ploadquad<Packet4c>(const int8_t* from)
{ return vget_lane_s32(vreinterpret_s32_s8(vld1_dup_s8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8c ploadquad<Packet8c>(const int8_t* from)
{
  return vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from)),
      vreinterpret_u32_s8(vld1_dup_s8(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet16c ploadquad<Packet16c>(const int8_t* from)
{
  const int8x8_t a = vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from)),
      vreinterpret_u32_s8(vld1_dup_s8(from+1))).val[0]);
  const int8x8_t b = vreinterpret_s8_u32(vzip_u32(
      vreinterpret_u32_s8(vld1_dup_s8(from+2)),
      vreinterpret_u32_s8(vld1_dup_s8(from+3))).val[0]);
  return vcombine_s8(a,b);
}
template<> EIGEN_STRONG_INLINE Packet4uc ploadquad<Packet4uc>(const uint8_t* from)
{ return vget_lane_u32(vreinterpret_u32_u8(vld1_dup_u8(from)), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc ploadquad<Packet8uc>(const uint8_t* from)
{
  return vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from)),
      vreinterpret_u32_u8(vld1_dup_u8(from+1))).val[0]);
}
template<> EIGEN_STRONG_INLINE Packet16uc ploadquad<Packet16uc>(const uint8_t* from)
{
  const uint8x8_t a = vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from)),
      vreinterpret_u32_u8(vld1_dup_u8(from+1))).val[0]);
  const uint8x8_t b = vreinterpret_u8_u32(vzip_u32(
      vreinterpret_u32_u8(vld1_dup_u8(from+2)),
      vreinterpret_u32_u8(vld1_dup_u8(from+3))).val[0]);
  return vcombine_u8(a,b);
}
template<> EIGEN_STRONG_INLINE Packet8s ploadquad<Packet8s>(const int16_t* from)
{ return vcombine_s16(vld1_dup_s16(from), vld1_dup_s16(from+1)); }
template<> EIGEN_STRONG_INLINE Packet8us ploadquad<Packet8us>(const uint16_t* from)
{ return vcombine_u16(vld1_dup_u16(from), vld1_dup_u16(from+1)); }
template<> EIGEN_STRONG_INLINE Packet4i ploadquad<Packet4i>(const int32_t* from) { return vld1q_dup_s32(from); }
template<> EIGEN_STRONG_INLINE Packet4ui ploadquad<Packet4ui>(const uint32_t* from) { return vld1q_dup_u32(from); }

template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet2f& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet4c& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet8c& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int8_t>(int8_t* to, const Packet16c& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet4uc& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet8uc& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint8_t>(uint8_t* to, const Packet16uc& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int16_t>(int16_t* to, const Packet4s& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int16_t>(int16_t* to, const Packet8s& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint16_t>(uint16_t* to, const Packet4us& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint16_t>(uint16_t* to, const Packet8us& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet2i& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int32_t>(int32_t* to, const Packet4i& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint32_t>(uint32_t* to, const Packet2ui& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint32_t>(uint32_t* to, const Packet4ui& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<int64_t>(int64_t* to, const Packet2l& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_s64(to,from); }
template<> EIGEN_STRONG_INLINE void pstore<uint64_t>(uint64_t* to, const Packet2ul& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_u64(to,from); }

template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet2f& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_f32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet4c& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet8c& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int8_t>(int8_t* to, const Packet16c& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet4uc& from)
{ memcpy(to, &from, sizeof(from)); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet8uc& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint8_t>(uint8_t* to, const Packet16uc& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u8(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int16_t>(int16_t* to, const Packet4s& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int16_t>(int16_t* to, const Packet8s& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint16_t>(uint16_t* to, const Packet4us& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint16_t>(uint16_t* to, const Packet8us& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u16(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet2i& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int32_t>(int32_t* to, const Packet4i& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint32_t>(uint32_t* to, const Packet2ui& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint32_t>(uint32_t* to, const Packet4ui& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u32(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int64_t>(int64_t* to, const Packet2l& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_s64(to,from); }
template<> EIGEN_STRONG_INLINE void pstoreu<uint64_t>(uint64_t* to, const Packet2ul& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_u64(to,from); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2f pgather<float, Packet2f>(const float* from, Index stride)
{
  Packet2f res = vld1_dup_f32(from);
  res = vld1_lane_f32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  Packet4f res = vld1q_dup_f32(from);
  res = vld1q_lane_f32(from + 1*stride, res, 1);
  res = vld1q_lane_f32(from + 2*stride, res, 2);
  res = vld1q_lane_f32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4c pgather<int8_t, Packet4c>(const int8_t* from, Index stride)
{
  Packet4c res;
  for (int i = 0; i != 4; i++)
    reinterpret_cast<int8_t*>(&res)[i] = *(from + i * stride);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c pgather<int8_t, Packet8c>(const int8_t* from, Index stride)
{
  Packet8c res = vld1_dup_s8(from);
  res = vld1_lane_s8(from + 1*stride, res, 1);
  res = vld1_lane_s8(from + 2*stride, res, 2);
  res = vld1_lane_s8(from + 3*stride, res, 3);
  res = vld1_lane_s8(from + 4*stride, res, 4);
  res = vld1_lane_s8(from + 5*stride, res, 5);
  res = vld1_lane_s8(from + 6*stride, res, 6);
  res = vld1_lane_s8(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16c pgather<int8_t, Packet16c>(const int8_t* from, Index stride)
{
  Packet16c res = vld1q_dup_s8(from);
  res = vld1q_lane_s8(from + 1*stride, res, 1);
  res = vld1q_lane_s8(from + 2*stride, res, 2);
  res = vld1q_lane_s8(from + 3*stride, res, 3);
  res = vld1q_lane_s8(from + 4*stride, res, 4);
  res = vld1q_lane_s8(from + 5*stride, res, 5);
  res = vld1q_lane_s8(from + 6*stride, res, 6);
  res = vld1q_lane_s8(from + 7*stride, res, 7);
  res = vld1q_lane_s8(from + 8*stride, res, 8);
  res = vld1q_lane_s8(from + 9*stride, res, 9);
  res = vld1q_lane_s8(from + 10*stride, res, 10);
  res = vld1q_lane_s8(from + 11*stride, res, 11);
  res = vld1q_lane_s8(from + 12*stride, res, 12);
  res = vld1q_lane_s8(from + 13*stride, res, 13);
  res = vld1q_lane_s8(from + 14*stride, res, 14);
  res = vld1q_lane_s8(from + 15*stride, res, 15);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4uc pgather<uint8_t, Packet4uc>(const uint8_t* from, Index stride)
{
  Packet4uc res;
  for (int i = 0; i != 4; i++)
    reinterpret_cast<uint8_t*>(&res)[i] = *(from + i * stride);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc pgather<uint8_t, Packet8uc>(const uint8_t* from, Index stride)
{
  Packet8uc res = vld1_dup_u8(from);
  res = vld1_lane_u8(from + 1*stride, res, 1);
  res = vld1_lane_u8(from + 2*stride, res, 2);
  res = vld1_lane_u8(from + 3*stride, res, 3);
  res = vld1_lane_u8(from + 4*stride, res, 4);
  res = vld1_lane_u8(from + 5*stride, res, 5);
  res = vld1_lane_u8(from + 6*stride, res, 6);
  res = vld1_lane_u8(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16uc pgather<uint8_t, Packet16uc>(const uint8_t* from, Index stride)
{
  Packet16uc res = vld1q_dup_u8(from);
  res = vld1q_lane_u8(from + 1*stride, res, 1);
  res = vld1q_lane_u8(from + 2*stride, res, 2);
  res = vld1q_lane_u8(from + 3*stride, res, 3);
  res = vld1q_lane_u8(from + 4*stride, res, 4);
  res = vld1q_lane_u8(from + 5*stride, res, 5);
  res = vld1q_lane_u8(from + 6*stride, res, 6);
  res = vld1q_lane_u8(from + 7*stride, res, 7);
  res = vld1q_lane_u8(from + 8*stride, res, 8);
  res = vld1q_lane_u8(from + 9*stride, res, 9);
  res = vld1q_lane_u8(from + 10*stride, res, 10);
  res = vld1q_lane_u8(from + 11*stride, res, 11);
  res = vld1q_lane_u8(from + 12*stride, res, 12);
  res = vld1q_lane_u8(from + 13*stride, res, 13);
  res = vld1q_lane_u8(from + 14*stride, res, 14);
  res = vld1q_lane_u8(from + 15*stride, res, 15);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s pgather<int16_t, Packet4s>(const int16_t* from, Index stride)
{
  Packet4s res = vld1_dup_s16(from);
  res = vld1_lane_s16(from + 1*stride, res, 1);
  res = vld1_lane_s16(from + 2*stride, res, 2);
  res = vld1_lane_s16(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8s pgather<int16_t, Packet8s>(const int16_t* from, Index stride)
{
  Packet8s res = vld1q_dup_s16(from);
  res = vld1q_lane_s16(from + 1*stride, res, 1);
  res = vld1q_lane_s16(from + 2*stride, res, 2);
  res = vld1q_lane_s16(from + 3*stride, res, 3);
  res = vld1q_lane_s16(from + 4*stride, res, 4);
  res = vld1q_lane_s16(from + 5*stride, res, 5);
  res = vld1q_lane_s16(from + 6*stride, res, 6);
  res = vld1q_lane_s16(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us pgather<uint16_t, Packet4us>(const uint16_t* from, Index stride)
{
  Packet4us res = vld1_dup_u16(from);
  res = vld1_lane_u16(from + 1*stride, res, 1);
  res = vld1_lane_u16(from + 2*stride, res, 2);
  res = vld1_lane_u16(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8us pgather<uint16_t, Packet8us>(const uint16_t* from, Index stride)
{
  Packet8us res = vld1q_dup_u16(from);
  res = vld1q_lane_u16(from + 1*stride, res, 1);
  res = vld1q_lane_u16(from + 2*stride, res, 2);
  res = vld1q_lane_u16(from + 3*stride, res, 3);
  res = vld1q_lane_u16(from + 4*stride, res, 4);
  res = vld1q_lane_u16(from + 5*stride, res, 5);
  res = vld1q_lane_u16(from + 6*stride, res, 6);
  res = vld1q_lane_u16(from + 7*stride, res, 7);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2i pgather<int32_t, Packet2i>(const int32_t* from, Index stride)
{
  Packet2i res = vld1_dup_s32(from);
  res = vld1_lane_s32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4i pgather<int32_t, Packet4i>(const int32_t* from, Index stride)
{
  Packet4i res = vld1q_dup_s32(from);
  res = vld1q_lane_s32(from + 1*stride, res, 1);
  res = vld1q_lane_s32(from + 2*stride, res, 2);
  res = vld1q_lane_s32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ui pgather<uint32_t, Packet2ui>(const uint32_t* from, Index stride)
{
  Packet2ui res = vld1_dup_u32(from);
  res = vld1_lane_u32(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4ui pgather<uint32_t, Packet4ui>(const uint32_t* from, Index stride)
{
  Packet4ui res = vld1q_dup_u32(from);
  res = vld1q_lane_u32(from + 1*stride, res, 1);
  res = vld1q_lane_u32(from + 2*stride, res, 2);
  res = vld1q_lane_u32(from + 3*stride, res, 3);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2l pgather<int64_t, Packet2l>(const int64_t* from, Index stride)
{
  Packet2l res = vld1q_dup_s64(from);
  res = vld1q_lane_s64(from + 1*stride, res, 1);
  return res;
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ul pgather<uint64_t, Packet2ul>(const uint64_t* from, Index stride)
{
  Packet2ul res = vld1q_dup_u64(from);
  res = vld1q_lane_u64(from + 1*stride, res, 1);
  return res;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<float, Packet2f>(float* to, const Packet2f& from, Index stride)
{
  vst1_lane_f32(to + stride*0, from, 0);
  vst1_lane_f32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  vst1q_lane_f32(to + stride*0, from, 0);
  vst1q_lane_f32(to + stride*1, from, 1);
  vst1q_lane_f32(to + stride*2, from, 2);
  vst1q_lane_f32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet4c>(int8_t* to, const Packet4c& from, Index stride)
{
  for (int i = 0; i != 4; i++)
    *(to + i * stride) = reinterpret_cast<const int8_t*>(&from)[i];
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet8c>(int8_t* to, const Packet8c& from, Index stride)
{
  vst1_lane_s8(to + stride*0, from, 0);
  vst1_lane_s8(to + stride*1, from, 1);
  vst1_lane_s8(to + stride*2, from, 2);
  vst1_lane_s8(to + stride*3, from, 3);
  vst1_lane_s8(to + stride*4, from, 4);
  vst1_lane_s8(to + stride*5, from, 5);
  vst1_lane_s8(to + stride*6, from, 6);
  vst1_lane_s8(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int8_t, Packet16c>(int8_t* to, const Packet16c& from, Index stride)
{
  vst1q_lane_s8(to + stride*0, from, 0);
  vst1q_lane_s8(to + stride*1, from, 1);
  vst1q_lane_s8(to + stride*2, from, 2);
  vst1q_lane_s8(to + stride*3, from, 3);
  vst1q_lane_s8(to + stride*4, from, 4);
  vst1q_lane_s8(to + stride*5, from, 5);
  vst1q_lane_s8(to + stride*6, from, 6);
  vst1q_lane_s8(to + stride*7, from, 7);
  vst1q_lane_s8(to + stride*8, from, 8);
  vst1q_lane_s8(to + stride*9, from, 9);
  vst1q_lane_s8(to + stride*10, from, 10);
  vst1q_lane_s8(to + stride*11, from, 11);
  vst1q_lane_s8(to + stride*12, from, 12);
  vst1q_lane_s8(to + stride*13, from, 13);
  vst1q_lane_s8(to + stride*14, from, 14);
  vst1q_lane_s8(to + stride*15, from, 15);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet4uc>(uint8_t* to, const Packet4uc& from, Index stride)
{
  for (int i = 0; i != 4; i++)
    *(to + i * stride) = reinterpret_cast<const uint8_t*>(&from)[i];
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet8uc>(uint8_t* to, const Packet8uc& from, Index stride)
{
  vst1_lane_u8(to + stride*0, from, 0);
  vst1_lane_u8(to + stride*1, from, 1);
  vst1_lane_u8(to + stride*2, from, 2);
  vst1_lane_u8(to + stride*3, from, 3);
  vst1_lane_u8(to + stride*4, from, 4);
  vst1_lane_u8(to + stride*5, from, 5);
  vst1_lane_u8(to + stride*6, from, 6);
  vst1_lane_u8(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint8_t, Packet16uc>(uint8_t* to, const Packet16uc& from, Index stride)
{
  vst1q_lane_u8(to + stride*0, from, 0);
  vst1q_lane_u8(to + stride*1, from, 1);
  vst1q_lane_u8(to + stride*2, from, 2);
  vst1q_lane_u8(to + stride*3, from, 3);
  vst1q_lane_u8(to + stride*4, from, 4);
  vst1q_lane_u8(to + stride*5, from, 5);
  vst1q_lane_u8(to + stride*6, from, 6);
  vst1q_lane_u8(to + stride*7, from, 7);
  vst1q_lane_u8(to + stride*8, from, 8);
  vst1q_lane_u8(to + stride*9, from, 9);
  vst1q_lane_u8(to + stride*10, from, 10);
  vst1q_lane_u8(to + stride*11, from, 11);
  vst1q_lane_u8(to + stride*12, from, 12);
  vst1q_lane_u8(to + stride*13, from, 13);
  vst1q_lane_u8(to + stride*14, from, 14);
  vst1q_lane_u8(to + stride*15, from, 15);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int16_t, Packet4s>(int16_t* to, const Packet4s& from, Index stride)
{
  vst1_lane_s16(to + stride*0, from, 0);
  vst1_lane_s16(to + stride*1, from, 1);
  vst1_lane_s16(to + stride*2, from, 2);
  vst1_lane_s16(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int16_t, Packet8s>(int16_t* to, const Packet8s& from, Index stride)
{
  vst1q_lane_s16(to + stride*0, from, 0);
  vst1q_lane_s16(to + stride*1, from, 1);
  vst1q_lane_s16(to + stride*2, from, 2);
  vst1q_lane_s16(to + stride*3, from, 3);
  vst1q_lane_s16(to + stride*4, from, 4);
  vst1q_lane_s16(to + stride*5, from, 5);
  vst1q_lane_s16(to + stride*6, from, 6);
  vst1q_lane_s16(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint16_t, Packet4us>(uint16_t* to, const Packet4us& from, Index stride)
{
  vst1_lane_u16(to + stride*0, from, 0);
  vst1_lane_u16(to + stride*1, from, 1);
  vst1_lane_u16(to + stride*2, from, 2);
  vst1_lane_u16(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint16_t, Packet8us>(uint16_t* to, const Packet8us& from, Index stride)
{
  vst1q_lane_u16(to + stride*0, from, 0);
  vst1q_lane_u16(to + stride*1, from, 1);
  vst1q_lane_u16(to + stride*2, from, 2);
  vst1q_lane_u16(to + stride*3, from, 3);
  vst1q_lane_u16(to + stride*4, from, 4);
  vst1q_lane_u16(to + stride*5, from, 5);
  vst1q_lane_u16(to + stride*6, from, 6);
  vst1q_lane_u16(to + stride*7, from, 7);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int32_t, Packet2i>(int32_t* to, const Packet2i& from, Index stride)
{
  vst1_lane_s32(to + stride*0, from, 0);
  vst1_lane_s32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int32_t, Packet4i>(int32_t* to, const Packet4i& from, Index stride)
{
  vst1q_lane_s32(to + stride*0, from, 0);
  vst1q_lane_s32(to + stride*1, from, 1);
  vst1q_lane_s32(to + stride*2, from, 2);
  vst1q_lane_s32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint32_t, Packet2ui>(uint32_t* to, const Packet2ui& from, Index stride)
{
  vst1_lane_u32(to + stride*0, from, 0);
  vst1_lane_u32(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint32_t, Packet4ui>(uint32_t* to, const Packet4ui& from, Index stride)
{
  vst1q_lane_u32(to + stride*0, from, 0);
  vst1q_lane_u32(to + stride*1, from, 1);
  vst1q_lane_u32(to + stride*2, from, 2);
  vst1q_lane_u32(to + stride*3, from, 3);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<int64_t, Packet2l>(int64_t* to, const Packet2l& from, Index stride)
{
  vst1q_lane_s64(to + stride*0, from, 0);
  vst1q_lane_s64(to + stride*1, from, 1);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<uint64_t, Packet2ul>(uint64_t* to, const Packet2ul& from, Index stride)
{
  vst1q_lane_u64(to + stride*0, from, 0);
  vst1q_lane_u64(to + stride*1, from, 1);
}

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int8_t>(const int8_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint8_t>(const uint8_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int16_t>(const int16_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint16_t>(const uint16_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int32_t>(const int32_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint32_t>(const uint32_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<int64_t>(const int64_t* addr) { EIGEN_ARM_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<uint64_t>(const uint64_t* addr) { EIGEN_ARM_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE float pfirst<Packet2f>(const Packet2f& a) { return vget_lane_f32(a,0); }
template<> EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) { return vgetq_lane_f32(a,0); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet4c>(const Packet4c& a) { return static_cast<int8_t>(a & 0xff); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet8c>(const Packet8c& a) { return vget_lane_s8(a,0); }
template<> EIGEN_STRONG_INLINE int8_t pfirst<Packet16c>(const Packet16c& a) { return vgetq_lane_s8(a,0); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet4uc>(const Packet4uc& a) { return static_cast<uint8_t>(a & 0xff); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet8uc>(const Packet8uc& a) { return vget_lane_u8(a,0); }
template<> EIGEN_STRONG_INLINE uint8_t pfirst<Packet16uc>(const Packet16uc& a) { return vgetq_lane_u8(a,0); }
template<> EIGEN_STRONG_INLINE int16_t pfirst<Packet4s>(const Packet4s& a) { return vget_lane_s16(a,0); }
template<> EIGEN_STRONG_INLINE int16_t pfirst<Packet8s>(const Packet8s& a) { return vgetq_lane_s16(a,0); }
template<> EIGEN_STRONG_INLINE uint16_t pfirst<Packet4us>(const Packet4us& a) { return vget_lane_u16(a,0); }
template<> EIGEN_STRONG_INLINE uint16_t pfirst<Packet8us>(const Packet8us& a) { return vgetq_lane_u16(a,0); }
template<> EIGEN_STRONG_INLINE int32_t pfirst<Packet2i>(const Packet2i& a) { return vget_lane_s32(a,0); }
template<> EIGEN_STRONG_INLINE int32_t pfirst<Packet4i>(const Packet4i& a) { return vgetq_lane_s32(a,0); }
template<> EIGEN_STRONG_INLINE uint32_t pfirst<Packet2ui>(const Packet2ui& a) { return vget_lane_u32(a,0); }
template<> EIGEN_STRONG_INLINE uint32_t pfirst<Packet4ui>(const Packet4ui& a) { return vgetq_lane_u32(a,0); }
template<> EIGEN_STRONG_INLINE int64_t pfirst<Packet2l>(const Packet2l& a) { return vgetq_lane_s64(a,0); }
template<> EIGEN_STRONG_INLINE uint64_t pfirst<Packet2ul>(const Packet2ul& a) { return vgetq_lane_u64(a,0); }

template<> EIGEN_STRONG_INLINE Packet2f preverse(const Packet2f& a) { return vrev64_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  const float32x4_t a_r64 = vrev64q_f32(a);
  return vcombine_f32(vget_high_f32(a_r64), vget_low_f32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4c preverse(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vrev64_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c preverse(const Packet8c& a) { return vrev64_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c preverse(const Packet16c& a)
{
  const int8x16_t a_r64 = vrev64q_s8(a);
  return vcombine_s8(vget_high_s8(a_r64), vget_low_s8(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4uc preverse(const Packet4uc& a)
{ return vget_lane_u32(vreinterpret_u32_u8(vrev64_u8(vreinterpret_u8_u32(vdup_n_u32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8uc preverse(const Packet8uc& a) { return vrev64_u8(a); }
template<> EIGEN_STRONG_INLINE Packet16uc preverse(const Packet16uc& a)
{
  const uint8x16_t a_r64 = vrev64q_u8(a);
  return vcombine_u8(vget_high_u8(a_r64), vget_low_u8(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4s preverse(const Packet4s& a) { return vrev64_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s preverse(const Packet8s& a)
{
  const int16x8_t a_r64 = vrev64q_s16(a);
  return vcombine_s16(vget_high_s16(a_r64), vget_low_s16(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet4us preverse(const Packet4us& a) { return vrev64_u16(a); }
template<> EIGEN_STRONG_INLINE Packet8us preverse(const Packet8us& a)
{
  const uint16x8_t a_r64 = vrev64q_u16(a);
  return vcombine_u16(vget_high_u16(a_r64), vget_low_u16(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2i preverse(const Packet2i& a) { return vrev64_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  const int32x4_t a_r64 = vrev64q_s32(a);
  return vcombine_s32(vget_high_s32(a_r64), vget_low_s32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2ui preverse(const Packet2ui& a) { return vrev64_u32(a); }
template<> EIGEN_STRONG_INLINE Packet4ui preverse(const Packet4ui& a)
{
  const uint32x4_t a_r64 = vrev64q_u32(a);
  return vcombine_u32(vget_high_u32(a_r64), vget_low_u32(a_r64));
}
template<> EIGEN_STRONG_INLINE Packet2l preverse(const Packet2l& a)
{ return vcombine_s64(vget_high_s64(a), vget_low_s64(a)); }
template<> EIGEN_STRONG_INLINE Packet2ul preverse(const Packet2ul& a)
{ return vcombine_u64(vget_high_u64(a), vget_low_u64(a)); }

template<> EIGEN_STRONG_INLINE Packet2f pabs(const Packet2f& a) { return vabs_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a) { return vabsq_f32(a); }
template<> EIGEN_STRONG_INLINE Packet4c pabs<Packet4c>(const Packet4c& a)
{ return vget_lane_s32(vreinterpret_s32_s8(vabs_s8(vreinterpret_s8_s32(vdup_n_s32(a)))), 0); }
template<> EIGEN_STRONG_INLINE Packet8c pabs(const Packet8c& a) { return vabs_s8(a); }
template<> EIGEN_STRONG_INLINE Packet16c pabs(const Packet16c& a) { return vabsq_s8(a); }
template<> EIGEN_STRONG_INLINE Packet4uc pabs(const Packet4uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8uc pabs(const Packet8uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet16uc pabs(const Packet16uc& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4s pabs(const Packet4s& a) { return vabs_s16(a); }
template<> EIGEN_STRONG_INLINE Packet8s pabs(const Packet8s& a) { return vabsq_s16(a); }
template<> EIGEN_STRONG_INLINE Packet4us pabs(const Packet4us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet8us pabs(const Packet8us& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2i pabs(const Packet2i& a) { return vabs_s32(a); }
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a) { return vabsq_s32(a); }
template<> EIGEN_STRONG_INLINE Packet2ui pabs(const Packet2ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4ui pabs(const Packet4ui& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2l pabs(const Packet2l& a) {
#if EIGEN_ARCH_ARM64
  return vabsq_s64(a);
#else
  return vcombine_s64(
      vdup_n_s64((std::abs)(vgetq_lane_s64(a, 0))),
      vdup_n_s64((std::abs)(vgetq_lane_s64(a, 1))));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2ul pabs(const Packet2ul& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2f pfrexp<Packet2f>(const Packet2f& a, Packet2f& exponent)
{ return pfrexp_generic(a,exponent); }
template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent)
{ return pfrexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE Packet2f pldexp<Packet2f>(const Packet2f& a, const Packet2f& exponent)
{ return pldexp_generic(a,exponent); }
template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent)
{ return pldexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE float predux<Packet2f>(const Packet2f& a) { return vget_lane_f32(vpadd_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  const float32x2_t sum = vadd_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpadd_f32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t sum = vpadd_s8(a_dup, a_dup);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet8c>(const Packet8c& a)
{
  int8x8_t sum = vpadd_s8(a,a);
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux<Packet16c>(const Packet16c& a)
{
  int8x8_t sum = vadd_s8(vget_low_s8(a), vget_high_s8(a));
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  sum = vpadd_s8(sum, sum);
  return vget_lane_s8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t sum = vpadd_u8(a_dup, a_dup);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t sum = vpadd_u8(a,a);
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t sum = vadd_u8(vget_low_u8(a), vget_high_u8(a));
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  sum = vpadd_u8(sum, sum);
  return vget_lane_u8(sum, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux<Packet4s>(const Packet4s& a)
{
  const int16x4_t sum = vpadd_s16(a,a);
  return vget_lane_s16(vpadd_s16(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux<Packet8s>(const Packet8s& a)
{
  int16x4_t sum = vadd_s16(vget_low_s16(a), vget_high_s16(a));
  sum = vpadd_s16(sum, sum);
  sum = vpadd_s16(sum, sum);
  return vget_lane_s16(sum, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux<Packet4us>(const Packet4us& a)
{
  const uint16x4_t sum = vpadd_u16(a,a);
  return vget_lane_u16(vpadd_u16(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux<Packet8us>(const Packet8us& a)
{
  uint16x4_t sum = vadd_u16(vget_low_u16(a), vget_high_u16(a));
  sum = vpadd_u16(sum, sum);
  sum = vpadd_u16(sum, sum);
  return vget_lane_u16(sum, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux<Packet2i>(const Packet2i& a) { return vget_lane_s32(vpadd_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux<Packet4i>(const Packet4i& a)
{
  const int32x2_t sum = vadd_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpadd_s32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux<Packet2ui>(const Packet2ui& a) { return vget_lane_u32(vpadd_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t sum = vadd_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpadd_u32(sum, sum), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux<Packet2l>(const Packet2l& a)
{ return vgetq_lane_s64(a, 0) + vgetq_lane_s64(a, 1); }
template<> EIGEN_STRONG_INLINE uint64_t predux<Packet2ul>(const Packet2ul& a)
{ return vgetq_lane_u64(a, 0) + vgetq_lane_u64(a, 1); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4c predux_half_dowto4(const Packet8c& a)
{
  return vget_lane_s32(vreinterpret_s32_s8(vadd_s8(a,
      vreinterpret_s8_s32(vrev64_s32(vreinterpret_s32_s8(a))))), 0);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c predux_half_dowto4(const Packet16c& a)
{ return vadd_s8(vget_high_s8(a), vget_low_s8(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4uc predux_half_dowto4(const Packet8uc& a)
{
  return vget_lane_u32(vreinterpret_u32_u8(vadd_u8(a,
      vreinterpret_u8_u32(vrev64_u32(vreinterpret_u32_u8(a))))), 0);
}
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc predux_half_dowto4(const Packet16uc& a)
{ return vadd_u8(vget_high_u8(a), vget_low_u8(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s predux_half_dowto4(const Packet8s& a)
{ return vadd_s16(vget_high_s16(a), vget_low_s16(a)); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us predux_half_dowto4(const Packet8us& a)
{ return vadd_u16(vget_high_u16(a), vget_low_u16(a)); }

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(a, 0) * vget_lane_f32(a, 1); }
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{ return predux_mul(vmul_f32(vget_low_f32(a), vget_high_f32(a))); }
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet4c>(const Packet4c& a)
{
  int8x8_t prod = vreinterpret_s8_s32(vdup_n_s32(a));
  prod = vmul_s8(prod, vrev16_s8(prod));
  return vget_lane_s8(prod, 0) * vget_lane_s8(prod, 2);
}
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet8c>(const Packet8c& a)
{
  int8x8_t prod = vmul_s8(a, vrev16_s8(a));
  prod = vmul_s8(prod, vrev32_s8(prod));
  return vget_lane_s8(prod, 0) * vget_lane_s8(prod, 4);
}
template<> EIGEN_STRONG_INLINE int8_t predux_mul<Packet16c>(const Packet16c& a)
{ return predux_mul(vmul_s8(vget_low_s8(a), vget_high_s8(a))); }
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet4uc>(const Packet4uc& a)
{
  uint8x8_t prod = vreinterpret_u8_u32(vdup_n_u32(a));
  prod = vmul_u8(prod, vrev16_u8(prod));
  return vget_lane_u8(prod, 0) * vget_lane_u8(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t prod = vmul_u8(a, vrev16_u8(a));
  prod = vmul_u8(prod, vrev32_u8(prod));
  return vget_lane_u8(prod, 0) * vget_lane_u8(prod, 4);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_mul<Packet16uc>(const Packet16uc& a)
{ return predux_mul(vmul_u8(vget_low_u8(a), vget_high_u8(a))); }
template<> EIGEN_STRONG_INLINE int16_t predux_mul<Packet4s>(const Packet4s& a)
{
  const int16x4_t prod = vmul_s16(a, vrev32_s16(a));
  return vget_lane_s16(prod, 0) * vget_lane_s16(prod, 2);
}
template<> EIGEN_STRONG_INLINE int16_t predux_mul<Packet8s>(const Packet8s& a)
{
  int16x4_t prod;

  // Get the product of a_lo * a_hi -> |a1*a5|a2*a6|a3*a7|a4*a8|
  prod = vmul_s16(vget_low_s16(a), vget_high_s16(a));
  // Swap and multiply |a1*a5*a2*a6|a3*a7*a4*a8|
  prod = vmul_s16(prod, vrev32_s16(prod));
  // Multiply |a1*a5*a2*a6*a3*a7*a4*a8|
  return vget_lane_s16(prod, 0) * vget_lane_s16(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_mul<Packet4us>(const Packet4us& a)
{
  const uint16x4_t prod = vmul_u16(a, vrev32_u16(a));
  return vget_lane_u16(prod, 0) * vget_lane_u16(prod, 2);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_mul<Packet8us>(const Packet8us& a)
{
  uint16x4_t prod;

  // Get the product of a_lo * a_hi -> |a1*a5|a2*a6|a3*a7|a4*a8|
  prod = vmul_u16(vget_low_u16(a), vget_high_u16(a));
  // Swap and multiply |a1*a5*a2*a6|a3*a7*a4*a8|
  prod = vmul_u16(prod, vrev32_u16(prod));
  // Multiply |a1*a5*a2*a6*a3*a7*a4*a8|
  return vget_lane_u16(prod, 0) * vget_lane_u16(prod, 2);
}
template<> EIGEN_STRONG_INLINE int32_t predux_mul<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(a, 0) * vget_lane_s32(a, 1); }
template<> EIGEN_STRONG_INLINE int32_t predux_mul<Packet4i>(const Packet4i& a)
{ return predux_mul(vmul_s32(vget_low_s32(a), vget_high_s32(a))); }
template<> EIGEN_STRONG_INLINE uint32_t predux_mul<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(a, 0) * vget_lane_u32(a, 1); }
template<> EIGEN_STRONG_INLINE uint32_t predux_mul<Packet4ui>(const Packet4ui& a)
{ return predux_mul(vmul_u32(vget_low_u32(a), vget_high_u32(a))); }
template<> EIGEN_STRONG_INLINE int64_t predux_mul<Packet2l>(const Packet2l& a)
{ return vgetq_lane_s64(a, 0) * vgetq_lane_s64(a, 1); }
template<> EIGEN_STRONG_INLINE uint64_t predux_mul<Packet2ul>(const Packet2ul& a)
{ return vgetq_lane_u64(a, 0) * vgetq_lane_u64(a, 1); }

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(vpmin_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  const float32x2_t min = vmin_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpmin_f32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t min = vpmin_s8(a_dup, a_dup);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet8c>(const Packet8c& a)
{
  int8x8_t min = vpmin_s8(a,a);
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_min<Packet16c>(const Packet16c& a)
{
  int8x8_t min = vmin_s8(vget_low_s8(a), vget_high_s8(a));
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  min = vpmin_s8(min, min);
  return vget_lane_s8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t min = vpmin_u8(a_dup, a_dup);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t min = vpmin_u8(a,a);
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_min<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t min = vmin_u8(vget_low_u8(a), vget_high_u8(a));
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  min = vpmin_u8(min, min);
  return vget_lane_u8(min, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_min<Packet4s>(const Packet4s& a)
{
  const int16x4_t min = vpmin_s16(a,a);
  return vget_lane_s16(vpmin_s16(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_min<Packet8s>(const Packet8s& a)
{
  int16x4_t min = vmin_s16(vget_low_s16(a), vget_high_s16(a));
  min = vpmin_s16(min, min);
  min = vpmin_s16(min, min);
  return vget_lane_s16(min, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_min<Packet4us>(const Packet4us& a)
{
  const uint16x4_t min = vpmin_u16(a,a);
  return vget_lane_u16(vpmin_u16(min, min), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_min<Packet8us>(const Packet8us& a)
{
  uint16x4_t min = vmin_u16(vget_low_u16(a), vget_high_u16(a));
  min = vpmin_u16(min, min);
  min = vpmin_u16(min, min);
  return vget_lane_u16(min, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux_min<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(vpmin_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux_min<Packet4i>(const Packet4i& a)
{
  const int32x2_t min = vmin_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpmin_s32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux_min<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(vpmin_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux_min<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t min = vmin_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpmin_u32(min, min), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux_min<Packet2l>(const Packet2l& a)
{ return (std::min)(vgetq_lane_s64(a, 0), vgetq_lane_s64(a, 1)); }
template<> EIGEN_STRONG_INLINE uint64_t predux_min<Packet2ul>(const Packet2ul& a)
{ return (std::min)(vgetq_lane_u64(a, 0), vgetq_lane_u64(a, 1)); }

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet2f>(const Packet2f& a)
{ return vget_lane_f32(vpmax_f32(a,a), 0); }
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  const float32x2_t max = vmax_f32(vget_low_f32(a), vget_high_f32(a));
  return vget_lane_f32(vpmax_f32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet4c>(const Packet4c& a)
{
  const int8x8_t a_dup = vreinterpret_s8_s32(vdup_n_s32(a));
  int8x8_t max = vpmax_s8(a_dup, a_dup);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet8c>(const Packet8c& a)
{
  int8x8_t max = vpmax_s8(a,a);
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE int8_t predux_max<Packet16c>(const Packet16c& a)
{
  int8x8_t max = vmax_s8(vget_low_s8(a), vget_high_s8(a));
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  max = vpmax_s8(max, max);
  return vget_lane_s8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet4uc>(const Packet4uc& a)
{
  const uint8x8_t a_dup = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t max = vpmax_u8(a_dup, a_dup);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet8uc>(const Packet8uc& a)
{
  uint8x8_t max = vpmax_u8(a,a);
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE uint8_t predux_max<Packet16uc>(const Packet16uc& a)
{
  uint8x8_t max = vmax_u8(vget_low_u8(a), vget_high_u8(a));
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  max = vpmax_u8(max, max);
  return vget_lane_u8(max, 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_max<Packet4s>(const Packet4s& a)
{
  const int16x4_t max = vpmax_s16(a,a);
  return vget_lane_s16(vpmax_s16(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int16_t predux_max<Packet8s>(const Packet8s& a)
{
  int16x4_t max = vmax_s16(vget_low_s16(a), vget_high_s16(a));
  max = vpmax_s16(max, max);
  max = vpmax_s16(max, max);
  return vget_lane_s16(max, 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_max<Packet4us>(const Packet4us& a)
{
  const uint16x4_t max = vpmax_u16(a,a);
  return vget_lane_u16(vpmax_u16(max, max), 0);
}
template<> EIGEN_STRONG_INLINE uint16_t predux_max<Packet8us>(const Packet8us& a)
{
  uint16x4_t max = vmax_u16(vget_low_u16(a), vget_high_u16(a));
  max = vpmax_u16(max, max);
  max = vpmax_u16(max, max);
  return vget_lane_u16(max, 0);
}
template<> EIGEN_STRONG_INLINE int32_t predux_max<Packet2i>(const Packet2i& a)
{ return vget_lane_s32(vpmax_s32(a,a), 0); }
template<> EIGEN_STRONG_INLINE int32_t predux_max<Packet4i>(const Packet4i& a)
{
  const int32x2_t max = vmax_s32(vget_low_s32(a), vget_high_s32(a));
  return vget_lane_s32(vpmax_s32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE uint32_t predux_max<Packet2ui>(const Packet2ui& a)
{ return vget_lane_u32(vpmax_u32(a,a), 0); }
template<> EIGEN_STRONG_INLINE uint32_t predux_max<Packet4ui>(const Packet4ui& a)
{
  const uint32x2_t max = vmax_u32(vget_low_u32(a), vget_high_u32(a));
  return vget_lane_u32(vpmax_u32(max, max), 0);
}
template<> EIGEN_STRONG_INLINE int64_t predux_max<Packet2l>(const Packet2l& a)
{ return (std::max)(vgetq_lane_s64(a, 0), vgetq_lane_s64(a, 1)); }
template<> EIGEN_STRONG_INLINE uint64_t predux_max<Packet2ul>(const Packet2ul& a)
{ return (std::max)(vgetq_lane_u64(a, 0), vgetq_lane_u64(a, 1)); }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  uint32x2_t tmp = vorr_u32(vget_low_u32( vreinterpretq_u32_f32(x)),
                            vget_high_u32(vreinterpretq_u32_f32(x)));
  return vget_lane_u32(vpmax_u32(tmp, tmp), 0);
}

// Helpers for ptranspose.
namespace detail {
  
template<typename Packet>
void zip_in_place(Packet& p1, Packet& p2);

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2f>(Packet2f& p1, Packet2f& p2) {
  const float32x2x2_t tmp = vzip_f32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4f>(Packet4f& p1, Packet4f& p2) {
  const float32x4x2_t tmp = vzipq_f32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8c>(Packet8c& p1, Packet8c& p2) {
  const int8x8x2_t tmp = vzip_s8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet16c>(Packet16c& p1, Packet16c& p2) {
  const int8x16x2_t tmp = vzipq_s8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8uc>(Packet8uc& p1, Packet8uc& p2) {
  const uint8x8x2_t tmp = vzip_u8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet16uc>(Packet16uc& p1, Packet16uc& p2) {
  const uint8x16x2_t tmp = vzipq_u8(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2i>(Packet2i& p1, Packet2i& p2) {
  const int32x2x2_t tmp = vzip_s32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4i>(Packet4i& p1, Packet4i& p2) {
  const int32x4x2_t tmp = vzipq_s32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet2ui>(Packet2ui& p1, Packet2ui& p2) {
  const uint32x2x2_t tmp = vzip_u32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4ui>(Packet4ui& p1, Packet4ui& p2) {
  const uint32x4x2_t tmp = vzipq_u32(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4s>(Packet4s& p1, Packet4s& p2) {
  const int16x4x2_t tmp = vzip_s16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8s>(Packet8s& p1, Packet8s& p2) {
  const int16x8x2_t tmp = vzipq_s16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4us>(Packet4us& p1, Packet4us& p2) {
  const uint16x4x2_t tmp = vzip_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet8us>(Packet8us& p1, Packet8us& p2) {
  const uint16x8x2_t tmp = vzipq_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 2>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[1]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 4>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[2]);
  zip_in_place(kernel.packet[1], kernel.packet[3]);
  zip_in_place(kernel.packet[0], kernel.packet[1]);
  zip_in_place(kernel.packet[2], kernel.packet[3]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 8>& kernel) {
  zip_in_place(kernel.packet[0], kernel.packet[4]);
  zip_in_place(kernel.packet[1], kernel.packet[5]);
  zip_in_place(kernel.packet[2], kernel.packet[6]);
  zip_in_place(kernel.packet[3], kernel.packet[7]);

  zip_in_place(kernel.packet[0], kernel.packet[2]);
  zip_in_place(kernel.packet[1], kernel.packet[3]);
  zip_in_place(kernel.packet[4], kernel.packet[6]);
  zip_in_place(kernel.packet[5], kernel.packet[7]);
  
  zip_in_place(kernel.packet[0], kernel.packet[1]);
  zip_in_place(kernel.packet[2], kernel.packet[3]);
  zip_in_place(kernel.packet[4], kernel.packet[5]);
  zip_in_place(kernel.packet[6], kernel.packet[7]);
}

template<typename Packet>
EIGEN_ALWAYS_INLINE void ptranspose_impl(PacketBlock<Packet, 16>& kernel) {
  EIGEN_UNROLL_LOOP
  for (int i=0; i<4; ++i) {
    const int m = (1 << i);
    EIGEN_UNROLL_LOOP
    for (int j=0; j<m; ++j) {
      const int n = (1 << (3-i));
      EIGEN_UNROLL_LOOP
      for (int k=0; k<n; ++k) {
        const int idx = 2*j*n+k;
        zip_in_place(kernel.packet[idx], kernel.packet[idx + n]);
      }
    }
  }
}

} // namespace detail

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2f, 2>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4f, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4c, 4>& kernel)
{
  const int8x8_t a = vreinterpret_s8_s32(vset_lane_s32(kernel.packet[2], vdup_n_s32(kernel.packet[0]), 1));
  const int8x8_t b = vreinterpret_s8_s32(vset_lane_s32(kernel.packet[3], vdup_n_s32(kernel.packet[1]), 1));

  const int8x8x2_t zip8 = vzip_s8(a,b);
  const int16x4x2_t zip16 = vzip_s16(vreinterpret_s16_s8(zip8.val[0]), vreinterpret_s16_s8(zip8.val[1]));

  kernel.packet[0] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[0]), 0);
  kernel.packet[1] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[0]), 1);
  kernel.packet[2] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[1]), 0);
  kernel.packet[3] = vget_lane_s32(vreinterpret_s32_s16(zip16.val[1]), 1);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8c, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8c, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 16>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16c, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4uc, 4>& kernel)
{
  const uint8x8_t a = vreinterpret_u8_u32(vset_lane_u32(kernel.packet[2], vdup_n_u32(kernel.packet[0]), 1));
  const uint8x8_t b = vreinterpret_u8_u32(vset_lane_u32(kernel.packet[3], vdup_n_u32(kernel.packet[1]), 1));

  const uint8x8x2_t zip8 = vzip_u8(a,b);
  const uint16x4x2_t zip16 = vzip_u16(vreinterpret_u16_u8(zip8.val[0]), vreinterpret_u16_u8(zip8.val[1]));

  kernel.packet[0] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[0]), 0);
  kernel.packet[1] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[0]), 1);
  kernel.packet[2] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[1]), 0);
  kernel.packet[3] = vget_lane_u32(vreinterpret_u32_u16(zip16.val[1]), 1);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8uc, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8uc, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 16>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet16uc, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4s, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8s, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8s, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4us, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8us, 8>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8us, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2i, 2>& kernel) {
  detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4i, 4>& kernel) {
    detail::ptranspose_impl(kernel);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2ui, 2>& kernel) {
  detail::zip_in_place(kernel.packet[0], kernel.packet[1]);
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4ui, 4>& kernel) {
  detail::ptranspose_impl(kernel);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2l, 2>& kernel)
{
#if EIGEN_ARCH_ARM64
  const int64x2_t tmp1 = vzip1q_s64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = vzip2q_s64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = tmp1;
#else
  const int64x1_t tmp[2][2] = {
    { vget_low_s64(kernel.packet[0]), vget_high_s64(kernel.packet[0]) },
    { vget_low_s64(kernel.packet[1]), vget_high_s64(kernel.packet[1]) }
  };

  kernel.packet[0] = vcombine_s64(tmp[0][0], tmp[1][0]);
  kernel.packet[1] = vcombine_s64(tmp[0][1], tmp[1][1]);
#endif
}
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2ul, 2>& kernel)
{
#if EIGEN_ARCH_ARM64
  const uint64x2_t tmp1 = vzip1q_u64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = vzip2q_u64(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = tmp1;
#else
  const uint64x1_t tmp[2][2] = {
    { vget_low_u64(kernel.packet[0]), vget_high_u64(kernel.packet[0]) },
    { vget_low_u64(kernel.packet[1]), vget_high_u64(kernel.packet[1]) }
  };

  kernel.packet[0] = vcombine_u64(tmp[0][0], tmp[1][0]);
  kernel.packet[1] = vcombine_u64(tmp[0][1], tmp[1][1]);
#endif
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2f pselect( const Packet2f& mask, const Packet2f& a, const Packet2f& b)
{ return vbsl_f32(vreinterpret_u32_f32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b)
{ return vbslq_f32(vreinterpretq_u32_f32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8c pselect(const Packet8c& mask, const Packet8c& a, const Packet8c& b)
{ return vbsl_s8(vreinterpret_u8_s8(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16c pselect(const Packet16c& mask, const Packet16c& a, const Packet16c& b)
{ return vbslq_s8(vreinterpretq_u8_s8(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8uc pselect(const Packet8uc& mask, const Packet8uc& a, const Packet8uc& b)
{ return vbsl_u8(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet16uc pselect(const Packet16uc& mask, const Packet16uc& a, const Packet16uc& b)
{ return vbslq_u8(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4s pselect(const Packet4s& mask, const Packet4s& a, const Packet4s& b)
{ return vbsl_s16(vreinterpret_u16_s16(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8s pselect(const Packet8s& mask, const Packet8s& a, const Packet8s& b)
{ return vbslq_s16(vreinterpretq_u16_s16(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4us pselect(const Packet4us& mask, const Packet4us& a, const Packet4us& b)
{ return vbsl_u16(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8us pselect(const Packet8us& mask, const Packet8us& a, const Packet8us& b)
{ return vbslq_u16(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2i pselect(const Packet2i& mask, const Packet2i& a, const Packet2i& b)
{ return vbsl_s32(vreinterpret_u32_s32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4i pselect(const Packet4i& mask, const Packet4i& a, const Packet4i& b)
{ return vbslq_s32(vreinterpretq_u32_s32(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ui pselect(const Packet2ui& mask, const Packet2ui& a, const Packet2ui& b)
{ return vbsl_u32(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4ui pselect(const Packet4ui& mask, const Packet4ui& a, const Packet4ui& b)
{ return vbslq_u32(mask, a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2l pselect(const Packet2l& mask, const Packet2l& a, const Packet2l& b)
{ return vbslq_s64(vreinterpretq_u64_s64(mask), a, b); }
template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2ul pselect(const Packet2ul& mask, const Packet2ul& a, const Packet2ul& b)
{ return vbslq_u64(mask, a, b); }

// Use armv8 rounding intinsics if available.
#if EIGEN_ARCH_ARMV8
template<> EIGEN_STRONG_INLINE Packet2f print<Packet2f>(const Packet2f& a)
{ return vrndn_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a)
{ return vrndnq_f32(a); }

template<> EIGEN_STRONG_INLINE Packet2f pfloor<Packet2f>(const Packet2f& a)
{ return vrndm_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{ return vrndmq_f32(a); }

template<> EIGEN_STRONG_INLINE Packet2f pceil<Packet2f>(const Packet2f& a)
{ return vrndp_f32(a); }

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{ return vrndpq_f32(a); }

#else

template<> EIGEN_STRONG_INLINE Packet4f print(const Packet4f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet4f limit = pset1<Packet4f>(static_cast<float>(1<<23));
  const Packet4f abs_a = pabs(a);
  Packet4f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet2f print(const Packet2f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet2f limit = pset1<Packet2f>(static_cast<float>(1<<23));
  const Packet2f abs_a = pabs(a);
  Packet2f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If greater, subtract one.
  Packet4f mask = pcmp_lt(a, tmp);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2f pfloor<Packet2f>(const Packet2f& a)
{
  const Packet2f cst_1 = pset1<Packet2f>(1.0f);
  Packet2f tmp  = print<Packet2f>(a);
  // If greater, subtract one.
  Packet2f mask = pcmp_lt(a, tmp);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If smaller, add one.
  Packet4f mask = pcmp_lt(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2f pceil<Packet2f>(const Packet2f& a)
{
  const Packet2f cst_1 = pset1<Packet2f>(1.0);
  Packet2f tmp  = print<Packet2f>(a);
  // If smaller, add one.
  Packet2f mask = pcmp_lt(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

#endif

/**
 * Computes the integer square root
 * @remarks The calculation is performed using an algorithm which iterates through each binary digit of the result
 *   and tests whether setting that digit to 1 would cause the square of the value to be greater than the argument
 *   value. The algorithm is described in detail here: http://ww1.microchip.com/downloads/en/AppNotes/91040a.pdf .
 */
template<> EIGEN_STRONG_INLINE Packet4uc psqrt(const Packet4uc& a) {
  uint8x8_t x = vreinterpret_u8_u32(vdup_n_u32(a));
  uint8x8_t res = vdup_n_u8(0);
  uint8x8_t add = vdup_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x8_t temp = vorr_u8(res, add);
    res = vbsl_u8(vcge_u8(x, vmul_u8(temp, temp)), temp, res);
    add = vshr_n_u8(add, 1);
  }
  return vget_lane_u32(vreinterpret_u32_u8(res), 0);
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet8uc psqrt(const Packet8uc& a) {
  uint8x8_t res = vdup_n_u8(0);
  uint8x8_t add = vdup_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x8_t temp = vorr_u8(res, add);
    res = vbsl_u8(vcge_u8(a, vmul_u8(temp, temp)), temp, res);
    add = vshr_n_u8(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet16uc psqrt(const Packet16uc& a) {
  uint8x16_t res = vdupq_n_u8(0);
  uint8x16_t add = vdupq_n_u8(0x8);
  for (int i = 0; i < 4; i++)
  {
    const uint8x16_t temp = vorrq_u8(res, add);
    res = vbslq_u8(vcgeq_u8(a, vmulq_u8(temp, temp)), temp, res);
    add = vshrq_n_u8(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet4us psqrt(const Packet4us& a) {
  uint16x4_t res = vdup_n_u16(0);
  uint16x4_t add = vdup_n_u16(0x80);
  for (int i = 0; i < 8; i++)
  {
    const uint16x4_t temp = vorr_u16(res, add);
    res = vbsl_u16(vcge_u16(a, vmul_u16(temp, temp)), temp, res);
    add = vshr_n_u16(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet8us psqrt(const Packet8us& a) {
  uint16x8_t res = vdupq_n_u16(0);
  uint16x8_t add = vdupq_n_u16(0x80);
  for (int i = 0; i < 8; i++)
  {
    const uint16x8_t temp = vorrq_u16(res, add);
    res = vbslq_u16(vcgeq_u16(a, vmulq_u16(temp, temp)), temp, res);
    add = vshrq_n_u16(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet2ui psqrt(const Packet2ui& a) {
  uint32x2_t res = vdup_n_u32(0);
  uint32x2_t add = vdup_n_u32(0x8000);
  for (int i = 0; i < 16; i++)
  {
    const uint32x2_t temp = vorr_u32(res, add);
    res = vbsl_u32(vcge_u32(a, vmul_u32(temp, temp)), temp, res);
    add = vshr_n_u32(add, 1);
  }
  return res;
}
/// @copydoc Eigen::internal::psqrt(const Packet4uc& a)
template<> EIGEN_STRONG_INLINE Packet4ui psqrt(const Packet4ui& a) {
  uint32x4_t res = vdupq_n_u32(0);
  uint32x4_t add = vdupq_n_u32(0x8000);
  for (int i = 0; i < 16; i++)
  {
    const uint32x4_t temp = vorrq_u32(res, add);
    res = vbslq_u32(vcgeq_u32(a, vmulq_u32(temp, temp)), temp, res);
    add = vshrq_n_u32(add, 1);
  }
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f prsqrt(const Packet4f& a) {
  // Compute approximate reciprocal sqrt.
  Packet4f x = vrsqrteq_f32(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmulq_f32(vrsqrtsq_f32(vmulq_f32(a, x), x), x);
  x = vmulq_f32(vrsqrtsq_f32(vmulq_f32(a, x), x), x);
  const Packet4f infinity = pset1<Packet4f>(NumTraits<float>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

template<> EIGEN_STRONG_INLINE Packet2f prsqrt(const Packet2f& a) {
  // Compute approximate reciprocal sqrt.
  Packet2f x = vrsqrte_f32(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmul_f32(vrsqrts_f32(vmul_f32(a, x), x), x);
  x = vmul_f32(vrsqrts_f32(vmul_f32(a, x), x), x);
  const Packet2f infinity = pset1<Packet2f>(NumTraits<float>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

// Unfortunately vsqrt_f32 is only available for A64.
#if EIGEN_ARCH_ARM64
template<> EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& _x){return vsqrtq_f32(_x);}
template<> EIGEN_STRONG_INLINE Packet2f psqrt(const Packet2f& _x){return vsqrt_f32(_x); }
#else
template<> EIGEN_STRONG_INLINE Packet4f psqrt(const Packet4f& a) {
  const Packet4f infinity = pset1<Packet4f>(NumTraits<float>::infinity());
  const Packet4f is_zero_or_inf = por(pcmp_eq(a, pzero(a)), pcmp_eq(a, infinity));
  return pselect(is_zero_or_inf, a, pmul(a, prsqrt(a)));
}
template<> EIGEN_STRONG_INLINE Packet2f psqrt(const Packet2f& a) {
  const Packet2f infinity = pset1<Packet2f>(NumTraits<float>::infinity());
  const Packet2f is_zero_or_inf = por(pcmp_eq(a, pzero(a)), pcmp_eq(a, infinity));
  return pselect(is_zero_or_inf, a, pmul(a, prsqrt(a)));
}
#endif

//---------- bfloat16 ----------
// TODO: Add support for native armv8.6-a bfloat16_t

// TODO: Guard if we have native bfloat16 support
typedef eigen_packet_wrapper<uint16x4_t, 19> Packet4bf;

template<> struct is_arithmetic<Packet4bf> { enum { value = true }; };

template<> struct packet_traits<bfloat16> : default_packet_traits
{
  typedef Packet4bf type;
  typedef Packet4bf half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,
    HasDiv       = 1,
    HasFloor     = 1,
    HasCeil      = 1,
    HasRint      = 1,

    HasSin  = EIGEN_FAST_MATH,
    HasCos  = EIGEN_FAST_MATH,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf  = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template<> struct unpacket_traits<Packet4bf>
{
  typedef bfloat16 type;
  typedef Packet4bf half;
  enum
  {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

namespace detail {  
template<>
EIGEN_ALWAYS_INLINE void zip_in_place<Packet4bf>(Packet4bf& p1, Packet4bf& p2) {
  const uint16x4x2_t tmp = vzip_u16(p1, p2);
  p1 = tmp.val[0];
  p2 = tmp.val[1];
}
} // namespace detail

EIGEN_STRONG_INLINE Packet4bf F32ToBf16(const Packet4f& p)
{
  // See the scalar implemention in BFloat16.h for a comprehensible explanation
  // of this fast rounding algorithm
  Packet4ui input = reinterpret_cast<Packet4ui>(p);

  // lsb = (input >> 16) & 1
  Packet4ui lsb =  vandq_u32(vshrq_n_u32(input, 16), vdupq_n_u32(1));

  // rounding_bias = 0x7fff + lsb
  Packet4ui rounding_bias = vaddq_u32(lsb, vdupq_n_u32(0x7fff));

  // input += rounding_bias
  input = vaddq_u32(input, rounding_bias);

  // input = input >> 16
  input = vshrq_n_u32(input, 16);

  // Replace float-nans by bfloat16-nans, that is 0x7fc0
  const Packet4ui bf16_nan = vdupq_n_u32(0x7fc0);
  const Packet4ui mask = vceqq_f32(p, p);
  input = vbslq_u32(mask, input, bf16_nan);

  // output = static_cast<uint16_t>(input)
  return vmovn_u32(input);
}

EIGEN_STRONG_INLINE Packet4f Bf16ToF32(const Packet4bf& p)
{
  return reinterpret_cast<Packet4f>(vshlq_n_u32(vmovl_u16(p), 16));
}

EIGEN_STRONG_INLINE Packet4bf F32MaskToBf16Mask(const Packet4f& p) {
  return vmovn_u32(vreinterpretq_u32_f32(p));
}

template<> EIGEN_STRONG_INLINE Packet4bf pset1<Packet4bf>(const bfloat16& from) {
  return pset1<Packet4us>(from.value);
}

template<> EIGEN_STRONG_INLINE bfloat16 pfirst<Packet4bf>(const Packet4bf& from) {
  return bfloat16_impl::raw_uint16_to_bfloat16(static_cast<uint16_t>(pfirst<Packet4us>(from)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pload<Packet4bf>(const bfloat16* from)
{
  return pload<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template<> EIGEN_STRONG_INLINE Packet4bf ploadu<Packet4bf>(const bfloat16* from)
{
  return ploadu<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template<> EIGEN_STRONG_INLINE void pstore<bfloat16>(bfloat16* to, const Packet4bf& from)
{
  EIGEN_DEBUG_ALIGNED_STORE vst1_u16(reinterpret_cast<uint16_t*>(to), from);
}

template<> EIGEN_STRONG_INLINE void pstoreu<bfloat16>(bfloat16* to, const Packet4bf& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE vst1_u16(reinterpret_cast<uint16_t*>(to), from);
}

template<> EIGEN_STRONG_INLINE Packet4bf ploaddup<Packet4bf>(const bfloat16* from)
{
  return ploaddup<Packet4us>(reinterpret_cast<const uint16_t*>(from));
}

template <> EIGEN_STRONG_INLINE Packet4bf pabs(const Packet4bf& a) {
  return F32ToBf16(pabs<Packet4f>(Bf16ToF32(a)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmin<PropagateNumbers, Packet4bf>(const Packet4bf &a,
                                                                            const Packet4bf &b)
{
  return F32ToBf16(pmin<PropagateNumbers, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}
template <> EIGEN_STRONG_INLINE Packet4bf pmin<PropagateNaN, Packet4bf>(const Packet4bf &a,
                                                                        const Packet4bf &b)
{
  return F32ToBf16(pmin<PropagateNaN, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmin<Packet4bf>(const Packet4bf &a,
                                                          const Packet4bf &b)
{
  return F32ToBf16(pmin<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmax<PropagateNumbers, Packet4bf>(const Packet4bf &a,
                                                                            const Packet4bf &b)
{
  return F32ToBf16(pmax<PropagateNumbers, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}
template <> EIGEN_STRONG_INLINE Packet4bf pmax<PropagateNaN, Packet4bf>(const Packet4bf &a,
                                                                        const Packet4bf &b)
{
  return F32ToBf16(pmax<PropagateNaN, Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template <> EIGEN_STRONG_INLINE Packet4bf pmax<Packet4bf>(const Packet4bf &a,
                                                          const Packet4bf &b)
{
  return F32ToBf16(pmax<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf plset<Packet4bf>(const bfloat16& a)
{
  return F32ToBf16(plset<Packet4f>(static_cast<float>(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf por(const Packet4bf& a,const Packet4bf& b) {
  return por<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pxor(const Packet4bf& a,const Packet4bf& b) {
  return pxor<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pand(const Packet4bf& a,const Packet4bf& b) {
  return pand<Packet4us>(a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf pandnot(const Packet4bf& a,const Packet4bf& b) {
  return pandnot<Packet4us>(a, b);
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4bf pselect(const Packet4bf& mask, const Packet4bf& a,
                                                      const Packet4bf& b)
{
  return pselect<Packet4us>(mask, a, b);
}

template<> EIGEN_STRONG_INLINE Packet4bf print<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(print<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pfloor<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(pfloor<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pceil<Packet4bf>(const Packet4bf& a)
{
  return F32ToBf16(pceil<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pconj(const Packet4bf& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4bf padd<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(padd<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf psub<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(psub<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pmul<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(pmul<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pdiv<Packet4bf>(const Packet4bf& a, const Packet4bf& b) {
  return F32ToBf16(pdiv<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<>
EIGEN_STRONG_INLINE Packet4bf pgather<bfloat16, Packet4bf>(const bfloat16* from, Index stride)
{
  return pgather<uint16_t, Packet4us>(reinterpret_cast<const uint16_t*>(from), stride);
}

template<>
EIGEN_STRONG_INLINE void pscatter<bfloat16, Packet4bf>(bfloat16* to, const Packet4bf& from, Index stride)
{
  pscatter<uint16_t, Packet4us>(reinterpret_cast<uint16_t*>(to), from, stride);
}

template<> EIGEN_STRONG_INLINE bfloat16 predux<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_max<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_max<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_min<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_min<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE bfloat16 predux_mul<Packet4bf>(const Packet4bf& a)
{
  return static_cast<bfloat16>(predux_mul<Packet4f>(Bf16ToF32(a)));
}

template<> EIGEN_STRONG_INLINE Packet4bf preverse<Packet4bf>(const Packet4bf& a)
{
  return preverse<Packet4us>(a);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4bf, 4>& kernel)
{
  detail::ptranspose_impl(kernel);
}

template<> EIGEN_STRONG_INLINE Packet4bf pabsdiff<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32ToBf16(pabsdiff<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_eq<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_eq<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_lt<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_lt<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_lt_or_nan<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_lt_or_nan<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pcmp_le<Packet4bf>(const Packet4bf& a, const Packet4bf& b)
{
  return F32MaskToBf16Mask(pcmp_le<Packet4f>(Bf16ToF32(a), Bf16ToF32(b)));
}

template<> EIGEN_STRONG_INLINE Packet4bf pnegate<Packet4bf>(const Packet4bf& a)
{
  return pxor<Packet4us>(a, pset1<Packet4us>(static_cast<uint16_t>(0x8000)));
}

//---------- double ----------

// Clang 3.5 in the iOS toolchain has an ICE triggered by NEON intrisics for double.
// Confirmed at least with __apple_build_version__ = 6000054.
#ifdef __apple_build_version__
// Let's hope that by the time __apple_build_version__ hits the 601* range, the bug will be fixed.
// https://gist.github.com/yamaya/2924292 suggests that the 3 first digits are only updated with
// major toolchain updates.
#define EIGEN_APPLE_DOUBLE_NEON_BUG (__apple_build_version__ < 6010000)
#else
#define EIGEN_APPLE_DOUBLE_NEON_BUG 0
#endif

#if EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG

// Bug 907: workaround missing declarations of the following two functions in the ADK
// Defining these functions as templates ensures that if these intrinsics are
// already defined in arm_neon.h, then our workaround doesn't cause a conflict
// and has lower priority in overload resolution.
template <typename T> uint64x2_t vreinterpretq_u64_f64(T a) { return (uint64x2_t) a; }

template <typename T> float64x2_t vreinterpretq_f64_u64(T a) { return (float64x2_t) a; }

typedef float64x2_t Packet2d;
typedef float64x1_t Packet1d;

// fuctionally equivalent to _mm_shuffle_pd in SSE (i.e. shuffle(m, n, mask) equals _mm_shuffle_pd(m,n,mask))
// Currently used in LU/arch/InverseSize4.h to enable a shared implementation
// for fast inversion of matrices of size 4.
EIGEN_STRONG_INLINE Packet2d shuffle(const Packet2d& m, const Packet2d& n, int mask)
{
  const double* a = reinterpret_cast<const double*>(&m);
  const double* b = reinterpret_cast<const double*>(&n);
  Packet2d res = {*(a + (mask & 1)), *(b + ((mask >> 1) & 1))};
  return res;
}

EIGEN_STRONG_INLINE Packet2d vec2d_swizzle2(const Packet2d& a, const Packet2d& b, int mask)
{
  return shuffle(a, b, mask);
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpacklo(const Packet2d& a,const Packet2d& b)
{
  return shuffle(a, b, 0);
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpackhi(const Packet2d& a,const Packet2d& b)
{
  return shuffle(a, b, 3);
}
#define vec2d_duplane(a, p) \
  vdupq_laneq_f64(a, p)

template<> struct packet_traits<double>  : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum
  {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasCmp       = 1,
    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 1,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 1,
    HasArg       = 0,
    HasAbs2      = 1,
    HasAbsDiff   = 1,
    HasMin       = 1,
    HasMax       = 1,
    HasConj      = 1,
    HasSetLinear = 0,
    HasBlend     = 0,

    HasDiv   = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,

    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = 0,
    HasErf  = 0
  };
};

template<> struct unpacket_traits<Packet2d>
{
  typedef double type;
  typedef Packet2d half;
  typedef Packet2l integer_packet;
  enum
  {
    size = 2,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double&  from) { return vdupq_n_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a)
{
  const double c[] = {0.0,1.0};
  return vaddq_f64(pset1<Packet2d>(a), vld1q_f64(c));
}

template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return vaddq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return vsubq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& , const Packet2d& );
template<> EIGEN_STRONG_INLINE Packet2d paddsub<Packet2d>(const Packet2d& a, const Packet2d& b){
  const Packet2d mask = {numext::bit_cast<double>(0x8000000000000000ull),0.0};
  return padd(a, pxor(mask, b));
}

template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return vnegq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return vmulq_f64(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return vdivq_f64(a,b); }

#ifdef __ARM_FEATURE_FMA
// See bug 936. See above comment about FMA for float.
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c)
{ return vfmaq_f64(c,a,b); }
#else
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c)
{ return vmlaq_f64(c,a,b); }
#endif

template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) { return vminq_f64(a,b); }

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet2d pmin<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) { return vminnmq_f64(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmax<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) { return vmaxnmq_f64(a, b); }

#endif

template<> EIGEN_STRONG_INLINE Packet2d pmin<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) { return pmin<Packet2d>(a, b); }

template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) { return vmaxq_f64(a,b); }


template<> EIGEN_STRONG_INLINE Packet2d pmax<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) { return pmax<Packet2d>(a, b); }

// Logical Operations are not supported for float, so we have to reinterpret casts using NEON intrinsics
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vandq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vorrq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(veorq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vbicq_u64(vreinterpretq_u64_f64(a),vreinterpretq_u64_f64(b))); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vcleq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vcltq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u32(vmvnq_u32(vreinterpretq_u32_u64(vcgeq_f64(a,b)))); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b)
{ return vreinterpretq_f64_u64(vceqq_f64(a,b)); }

template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f64(from); }

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double* from) { return vld1q_dup_f64(from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from)
{ EIGEN_DEBUG_ALIGNED_STORE vst1q_f64(to,from); }

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from)
{ EIGEN_DEBUG_UNALIGNED_STORE vst1q_f64(to,from); }

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  Packet2d res = pset1<Packet2d>(0.0);
  res = vld1q_lane_f64(from + 0*stride, res, 0);
  res = vld1q_lane_f64(from + 1*stride, res, 1);
  return res;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  vst1q_lane_f64(to + stride*0, from, 0);
  vst1q_lane_f64(to + stride*1, from, 1);
}

template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_ARM_PREFETCH(addr); }

// FIXME only store the 2 first elements ?
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return vgetq_lane_f64(a,0); }

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{ return vcombine_f64(vget_high_f64(a), vget_low_f64(a)); }

template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a) { return vabsq_f64(a); }

#if EIGEN_COMP_CLANG && defined(__apple_build_version__)
// workaround ICE, see bug 907
template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{ return (vget_low_f64(a) + vget_high_f64(a))[0]; }
#else
template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{ return vget_lane_f64(vget_low_f64(a) + vget_high_f64(a), 0); }
#endif

// Other reduction functions:
// mul
#if EIGEN_COMP_CLANG && defined(__apple_build_version__)
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{ return (vget_low_f64(a) * vget_high_f64(a))[0]; }
#else
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{ return vget_lane_f64(vget_low_f64(a) * vget_high_f64(a), 0); }
#endif

// min
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{ return vgetq_lane_f64(vpminq_f64(a,a), 0); }

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{ return vgetq_lane_f64(vpmaxq_f64(a,a), 0); }


EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet2d, 2>& kernel)
{
  const float64x2_t tmp1 = vzip1q_f64(kernel.packet[0], kernel.packet[1]);
  const float64x2_t tmp2 = vzip2q_f64(kernel.packet[0], kernel.packet[1]);

  kernel.packet[0] = tmp1;
  kernel.packet[1] = tmp2;
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet2d pselect( const Packet2d& mask, const Packet2d& a, const Packet2d& b)
{ return vbslq_f64(vreinterpretq_u64_f64(mask), a, b); }

template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a)
{ return vrndnq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a)
{ return vrndmq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a)
{ return vrndpq_f64(a); }

template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent)
{ return pldexp_generic(a, exponent); }

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d>(const Packet2d& a, Packet2d& exponent)
{ return pfrexp_generic(a,exponent); }

template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(uint64_t from)
{ return vreinterpretq_f64_u64(vdupq_n_u64(from)); }

template<> EIGEN_STRONG_INLINE Packet2d prsqrt(const Packet2d& a) {
  // Compute approximate reciprocal sqrt.
  Packet2d x = vrsqrteq_f64(a);
  // Do Newton iterations for 1/sqrt(x).
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  x = vmulq_f64(vrsqrtsq_f64(vmulq_f64(a, x), x), x);
  const Packet2d infinity = pset1<Packet2d>(NumTraits<double>::infinity());
  return pselect(pcmp_eq(a, pzero(a)), infinity, x);
}

template<> EIGEN_STRONG_INLINE Packet2d psqrt(const Packet2d& _x){ return vsqrtq_f64(_x); }

#endif // EIGEN_ARCH_ARM64

// Do we have an fp16 types and supporting Neon intrinsics?
#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC
typedef float16x4_t Packet4hf;
typedef float16x8_t Packet8hf;

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet8hf type;
  typedef Packet4hf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 8,
    HasHalfPacket = 1,

    HasCmp = 1,
    HasCast = 1,
    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasAbsDiff = 0,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasInsert = 1,
    HasReduxp = 1,
    HasDiv = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasRint = 1,
    HasSin = 0,
    HasCos = 0,
    HasLog = 0,
    HasExp = 0,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasErf = EIGEN_FAST_MATH,
    HasBessel = 0,  // Issues with accuracy.
    HasNdtri = 0
  };
};

template <>
struct unpacket_traits<Packet4hf> {
  typedef Eigen::half type;
  typedef Packet4hf half;
  enum {
    size = 4,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
struct unpacket_traits<Packet8hf> {
  typedef Eigen::half type;
  typedef Packet4hf half;
  enum {
    size = 8,
    alignment = Aligned16,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf predux_half_dowto4<Packet8hf>(const Packet8hf& a) {
  return vadd_f16(vget_low_f16(a), vget_high_f16(a));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pset1<Packet8hf>(const Eigen::half& from) {
  return vdupq_n_f16(from.x);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pset1<Packet4hf>(const Eigen::half& from) {
  return vdup_n_f16(from.x);
}

template <>
EIGEN_STRONG_INLINE Packet8hf plset<Packet8hf>(const Eigen::half& a) {
  const float16_t f[] = {0, 1, 2, 3, 4, 5, 6, 7};
  Packet8hf countdown = vld1q_f16(f);
  return vaddq_f16(pset1<Packet8hf>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet4hf plset<Packet4hf>(const Eigen::half& a) {
  const float16_t f[] = {0, 1, 2, 3};
  Packet4hf countdown = vld1_f16(f);
  return vadd_f16(pset1<Packet4hf>(a), countdown);
}

template <>
EIGEN_STRONG_INLINE Packet8hf padd<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vaddq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf padd<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vadd_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf psub<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vsubq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf psub<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vsub_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pnegate(const Packet8hf& a) {
  return vnegq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pnegate(const Packet4hf& a) {
  return vneg_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pconj(const Packet8hf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet4hf pconj(const Packet4hf& a) {
  return a;
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmul<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vmulq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmul<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmul_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pdiv<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vdivq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pdiv<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vdiv_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmadd(const Packet8hf& a, const Packet8hf& b, const Packet8hf& c) {
  return vfmaq_f16(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmadd(const Packet4hf& a, const Packet4hf& b, const Packet4hf& c) {
  return vfma_f16(c, a, b);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pmin<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vminq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmin<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmin_f16(a, b);
}

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4hf pmin<PropagateNumbers, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return vminnm_f16(a, b); }
template<> EIGEN_STRONG_INLINE Packet8hf pmin<PropagateNumbers, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return vminnmq_f16(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4hf pmin<PropagateNaN, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return pmin<Packet4hf>(a, b); }

template<> EIGEN_STRONG_INLINE Packet8hf pmin<PropagateNaN, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return pmin<Packet8hf>(a, b); }

template <>
EIGEN_STRONG_INLINE Packet8hf pmax<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vmaxq_f16(a, b);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pmax<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vmax_f16(a, b);
}

#ifdef __ARM_FEATURE_NUMERIC_MAXMIN
// numeric max and min are only available if ARM_FEATURE_NUMERIC_MAXMIN is defined (which can only be the case for Armv8 systems).
template<> EIGEN_STRONG_INLINE Packet4hf pmax<PropagateNumbers, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return vmaxnm_f16(a, b); }
template<> EIGEN_STRONG_INLINE Packet8hf pmax<PropagateNumbers, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return vmaxnmq_f16(a, b); }
#endif

template<> EIGEN_STRONG_INLINE Packet4hf pmax<PropagateNaN, Packet4hf>(const Packet4hf& a, const Packet4hf& b) { return pmax<Packet4hf>(a, b); }

template<> EIGEN_STRONG_INLINE Packet8hf pmax<PropagateNaN, Packet8hf>(const Packet8hf& a, const Packet8hf& b) { return pmax<Packet8hf>(a, b); }

#define EIGEN_MAKE_ARM_FP16_CMP_8(name)                                               \
  template <>                                                                         \
  EIGEN_STRONG_INLINE Packet8hf pcmp_##name(const Packet8hf& a, const Packet8hf& b) { \
    return vreinterpretq_f16_u16(vc##name##q_f16(a, b));                              \
  }

#define EIGEN_MAKE_ARM_FP16_CMP_4(name)                                               \
  template <>                                                                         \
  EIGEN_STRONG_INLINE Packet4hf pcmp_##name(const Packet4hf& a, const Packet4hf& b) { \
    return vreinterpret_f16_u16(vc##name##_f16(a, b));                                \
  }

EIGEN_MAKE_ARM_FP16_CMP_8(eq)
EIGEN_MAKE_ARM_FP16_CMP_8(lt)
EIGEN_MAKE_ARM_FP16_CMP_8(le)

EIGEN_MAKE_ARM_FP16_CMP_4(eq)
EIGEN_MAKE_ARM_FP16_CMP_4(lt)
EIGEN_MAKE_ARM_FP16_CMP_4(le)

#undef EIGEN_MAKE_ARM_FP16_CMP_8
#undef EIGEN_MAKE_ARM_FP16_CMP_4

template <>
EIGEN_STRONG_INLINE Packet8hf pcmp_lt_or_nan<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vmvnq_u16(vcgeq_f16(a, b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pcmp_lt_or_nan<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vmvn_u16(vcge_f16(a, b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf print<Packet8hf>(const Packet8hf& a)
{ return vrndnq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf print<Packet4hf>(const Packet4hf& a)
{ return vrndn_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf pfloor<Packet8hf>(const Packet8hf& a)
{ return vrndmq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf pfloor<Packet4hf>(const Packet4hf& a)
{ return vrndm_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf pceil<Packet8hf>(const Packet8hf& a)
{ return vrndpq_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet4hf pceil<Packet4hf>(const Packet4hf& a)
{ return vrndp_f16(a); }

template <>
EIGEN_STRONG_INLINE Packet8hf psqrt<Packet8hf>(const Packet8hf& a) {
  return vsqrtq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf psqrt<Packet4hf>(const Packet4hf& a) {
  return vsqrt_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pand<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vandq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pand<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vand_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf por<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vorrq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf por<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vorr_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pxor<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(veorq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pxor<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(veor_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pandnot<Packet8hf>(const Packet8hf& a, const Packet8hf& b) {
  return vreinterpretq_f16_u16(vbicq_u16(vreinterpretq_u16_f16(a), vreinterpretq_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pandnot<Packet4hf>(const Packet4hf& a, const Packet4hf& b) {
  return vreinterpret_f16_u16(vbic_u16(vreinterpret_u16_f16(a), vreinterpret_u16_f16(b)));
}

template <>
EIGEN_STRONG_INLINE Packet8hf pload<Packet8hf>(const Eigen::half* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return vld1q_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet4hf pload<Packet4hf>(const Eigen::half* from) {
  EIGEN_DEBUG_ALIGNED_LOAD return vld1_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploadu<Packet8hf>(const Eigen::half* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return vld1q_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet4hf ploadu<Packet4hf>(const Eigen::half* from) {
  EIGEN_DEBUG_UNALIGNED_LOAD return vld1_f16(reinterpret_cast<const float16_t*>(from));
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploaddup<Packet8hf>(const Eigen::half* from) {
  Packet8hf packet;
  packet[0] = from[0].x;
  packet[1] = from[0].x;
  packet[2] = from[1].x;
  packet[3] = from[1].x;
  packet[4] = from[2].x;
  packet[5] = from[2].x;
  packet[6] = from[3].x;
  packet[7] = from[3].x;
  return packet;
}

template <>
EIGEN_STRONG_INLINE Packet4hf ploaddup<Packet4hf>(const Eigen::half* from) {
  float16x4_t packet;
  float16_t* tmp;
  tmp = (float16_t*)&packet;
  tmp[0] = from[0].x;
  tmp[1] = from[0].x;
  tmp[2] = from[1].x;
  tmp[3] = from[1].x;
  return packet;
}

template <>
EIGEN_STRONG_INLINE Packet8hf ploadquad<Packet8hf>(const Eigen::half* from) {
  Packet4hf lo, hi;
  lo = vld1_dup_f16(reinterpret_cast<const float16_t*>(from));
  hi = vld1_dup_f16(reinterpret_cast<const float16_t*>(from+1));
  return vcombine_f16(lo, hi);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pinsertfirst(const Packet8hf& a, Eigen::half b) { return vsetq_lane_f16(b.x, a, 0); }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pinsertfirst(const Packet4hf& a, Eigen::half b) { return vset_lane_f16(b.x, a, 0); }

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pselect(const Packet8hf& mask, const Packet8hf& a, const Packet8hf& b) {
  return vbslq_f16(vreinterpretq_u16_f16(mask), a, b);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pselect(const Packet4hf& mask, const Packet4hf& a, const Packet4hf& b) {
  return vbsl_f16(vreinterpret_u16_f16(mask), a, b);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pinsertlast(const Packet8hf& a, Eigen::half b) { return vsetq_lane_f16(b.x, a, 7); }

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pinsertlast(const Packet4hf& a, Eigen::half b) { return vset_lane_f16(b.x, a, 3); }

template <>
EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet8hf& from) {
  EIGEN_DEBUG_ALIGNED_STORE vst1q_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet4hf& from) {
  EIGEN_DEBUG_ALIGNED_STORE vst1_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet8hf& from) {
  EIGEN_DEBUG_UNALIGNED_STORE vst1q_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet4hf& from) {
  EIGEN_DEBUG_UNALIGNED_STORE vst1_f16(reinterpret_cast<float16_t*>(to), from);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet8hf pgather<Eigen::half, Packet8hf>(const Eigen::half* from, Index stride) {
  Packet8hf res = pset1<Packet8hf>(Eigen::half(0.f));
  res = vsetq_lane_f16(from[0 * stride].x, res, 0);
  res = vsetq_lane_f16(from[1 * stride].x, res, 1);
  res = vsetq_lane_f16(from[2 * stride].x, res, 2);
  res = vsetq_lane_f16(from[3 * stride].x, res, 3);
  res = vsetq_lane_f16(from[4 * stride].x, res, 4);
  res = vsetq_lane_f16(from[5 * stride].x, res, 5);
  res = vsetq_lane_f16(from[6 * stride].x, res, 6);
  res = vsetq_lane_f16(from[7 * stride].x, res, 7);
  return res;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet4hf pgather<Eigen::half, Packet4hf>(const Eigen::half* from, Index stride) {
  Packet4hf res = pset1<Packet4hf>(Eigen::half(0.f));
  res = vset_lane_f16(from[0 * stride].x, res, 0);
  res = vset_lane_f16(from[1 * stride].x, res, 1);
  res = vset_lane_f16(from[2 * stride].x, res, 2);
  res = vset_lane_f16(from[3 * stride].x, res, 3);
  return res;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet8hf>(Eigen::half* to, const Packet8hf& from, Index stride) {
  to[stride * 0].x = vgetq_lane_f16(from, 0);
  to[stride * 1].x = vgetq_lane_f16(from, 1);
  to[stride * 2].x = vgetq_lane_f16(from, 2);
  to[stride * 3].x = vgetq_lane_f16(from, 3);
  to[stride * 4].x = vgetq_lane_f16(from, 4);
  to[stride * 5].x = vgetq_lane_f16(from, 5);
  to[stride * 6].x = vgetq_lane_f16(from, 6);
  to[stride * 7].x = vgetq_lane_f16(from, 7);
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4hf>(Eigen::half* to, const Packet4hf& from, Index stride) {
  to[stride * 0].x = vget_lane_f16(from, 0);
  to[stride * 1].x = vget_lane_f16(from, 1);
  to[stride * 2].x = vget_lane_f16(from, 2);
  to[stride * 3].x = vget_lane_f16(from, 3);
}

template <>
EIGEN_STRONG_INLINE void prefetch<Eigen::half>(const Eigen::half* addr) {
  EIGEN_ARM_PREFETCH(addr);
}

template <>
EIGEN_STRONG_INLINE Eigen::half pfirst<Packet8hf>(const Packet8hf& a) {
  float16_t x[8];
  vst1q_f16(x, a);
  Eigen::half h;
  h.x = x[0];
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4hf>(const Packet4hf& a) {
  float16_t x[4];
  vst1_f16(x, a);
  Eigen::half h;
  h.x = x[0];
  return h;
}

template<> EIGEN_STRONG_INLINE Packet8hf preverse(const Packet8hf& a) {
  float16x4_t a_lo, a_hi;
  Packet8hf a_r64;

  a_r64 = vrev64q_f16(a);
  a_lo = vget_low_f16(a_r64);
  a_hi = vget_high_f16(a_r64);
  return vcombine_f16(a_hi, a_lo);
}

template <>
EIGEN_STRONG_INLINE Packet4hf preverse<Packet4hf>(const Packet4hf& a) {
  return vrev64_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet8hf pabs<Packet8hf>(const Packet8hf& a) {
  return vabsq_f16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4hf pabs<Packet4hf>(const Packet4hf& a) {
  return vabs_f16(a);
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, sum;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  sum = vpadd_f16(a_lo, a_hi);
  sum = vpadd_f16(sum, sum);
  sum = vpadd_f16(sum, sum);

  Eigen::half h;
  h.x = vget_lane_f16(sum, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux<Packet4hf>(const Packet4hf& a) {
  float16x4_t sum;

  sum = vpadd_f16(a, a);
  sum = vpadd_f16(sum, sum);
  Eigen::half h;
  h.x = vget_lane_f16(sum, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, prod;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  prod = vmul_f16(a_lo, a_hi);
  prod = vmul_f16(prod, vrev64_f16(prod));

  Eigen::half h;
  h.x = vmulh_f16(vget_lane_f16(prod, 0), vget_lane_f16(prod, 1));
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_mul<Packet4hf>(const Packet4hf& a) {
  float16x4_t prod;
  prod = vmul_f16(a, vrev64_f16(a));
  Eigen::half h;
  h.x = vmulh_f16(vget_lane_f16(prod, 0), vget_lane_f16(prod, 1));
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_min<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, min;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  min = vpmin_f16(a_lo, a_hi);
  min = vpmin_f16(min, min);
  min = vpmin_f16(min, min);

  Eigen::half h;
  h.x = vget_lane_f16(min, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_min<Packet4hf>(const Packet4hf& a) {
  Packet4hf tmp;
  tmp = vpmin_f16(a, a);
  tmp = vpmin_f16(tmp, tmp);
  Eigen::half h;
  h.x = vget_lane_f16(tmp, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_max<Packet8hf>(const Packet8hf& a) {
  float16x4_t a_lo, a_hi, max;

  a_lo = vget_low_f16(a);
  a_hi = vget_high_f16(a);
  max = vpmax_f16(a_lo, a_hi);
  max = vpmax_f16(max, max);
  max = vpmax_f16(max, max);

  Eigen::half h;
  h.x = vget_lane_f16(max, 0);
  return h;
}

template <>
EIGEN_STRONG_INLINE Eigen::half predux_max<Packet4hf>(const Packet4hf& a) {
  Packet4hf tmp;
  tmp = vpmax_f16(a, a);
  tmp = vpmax_f16(tmp, tmp);
  Eigen::half h;
  h.x = vget_lane_f16(tmp, 0);
  return h;
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8hf, 4>& kernel)
{
  const float16x8x2_t zip16_1 = vzipq_f16(kernel.packet[0], kernel.packet[1]);
  const float16x8x2_t zip16_2 = vzipq_f16(kernel.packet[2], kernel.packet[3]);

  const float32x4x2_t zip32_1 = vzipq_f32(vreinterpretq_f32_f16(zip16_1.val[0]), vreinterpretq_f32_f16(zip16_2.val[0]));
  const float32x4x2_t zip32_2 = vzipq_f32(vreinterpretq_f32_f16(zip16_1.val[1]), vreinterpretq_f32_f16(zip16_2.val[1]));

  kernel.packet[0] = vreinterpretq_f16_f32(zip32_1.val[0]);
  kernel.packet[1] = vreinterpretq_f16_f32(zip32_1.val[1]);
  kernel.packet[2] = vreinterpretq_f16_f32(zip32_2.val[0]);
  kernel.packet[3] = vreinterpretq_f16_f32(zip32_2.val[1]);
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet4hf, 4>& kernel) {
  EIGEN_ALIGN16 float16x4x4_t tmp_x4;
  float16_t* tmp = (float16_t*)&kernel;
  tmp_x4 = vld4_f16(tmp);

  kernel.packet[0] = tmp_x4.val[0];
  kernel.packet[1] = tmp_x4.val[1];
  kernel.packet[2] = tmp_x4.val[2];
  kernel.packet[3] = tmp_x4.val[3];
}

EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet8hf, 8>& kernel) {
  float16x8x2_t T_1[4];

  T_1[0] = vuzpq_f16(kernel.packet[0], kernel.packet[1]);
  T_1[1] = vuzpq_f16(kernel.packet[2], kernel.packet[3]);
  T_1[2] = vuzpq_f16(kernel.packet[4], kernel.packet[5]);
  T_1[3] = vuzpq_f16(kernel.packet[6], kernel.packet[7]);

  float16x8x2_t T_2[4];
  T_2[0] = vuzpq_f16(T_1[0].val[0], T_1[1].val[0]);
  T_2[1] = vuzpq_f16(T_1[0].val[1], T_1[1].val[1]);
  T_2[2] = vuzpq_f16(T_1[2].val[0], T_1[3].val[0]);
  T_2[3] = vuzpq_f16(T_1[2].val[1], T_1[3].val[1]);

  float16x8x2_t T_3[4];
  T_3[0] = vuzpq_f16(T_2[0].val[0], T_2[2].val[0]);
  T_3[1] = vuzpq_f16(T_2[0].val[1], T_2[2].val[1]);
  T_3[2] = vuzpq_f16(T_2[1].val[0], T_2[3].val[0]);
  T_3[3] = vuzpq_f16(T_2[1].val[1], T_2[3].val[1]);

  kernel.packet[0] = T_3[0].val[0];
  kernel.packet[1] = T_3[2].val[0];
  kernel.packet[2] = T_3[1].val[0];
  kernel.packet[3] = T_3[3].val[0];
  kernel.packet[4] = T_3[0].val[1];
  kernel.packet[5] = T_3[2].val[1];
  kernel.packet[6] = T_3[1].val[1];
  kernel.packet[7] = T_3[3].val[1];
}
#endif // end EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Rasmus Munk Larsen <rmlarsen@google.com>
// Copyright (C) 2020 Antonio Sanchez <cantonios@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_NEON_H
#define EIGEN_TYPE_CASTING_NEON_H

namespace Eigen {

namespace internal {

//==============================================================================
// pcast, SrcType = float
//==============================================================================
template <>
struct type_casting_traits<float, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4f, Packet4f>(const Packet4f& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2f, Packet2f>(const Packet2f& a) {
  return a;
}

template <>
struct type_casting_traits<float, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
struct type_casting_traits<float, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
// If float64 exists, first convert to that to keep as much precision as possible.
#if EIGEN_ARCH_ARM64
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4f, Packet2l>(const Packet4f& a) {
  // Discard second half of input.
  return vcvtq_s64_f64(vcvt_f64_f32(vget_low_f32(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4f, Packet2ul>(const Packet4f& a) {
  // Discard second half of input.
  return vcvtq_u64_f64(vcvt_f64_f32(vget_low_f32(a)));
}
#else
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4f, Packet2l>(const Packet4f& a) {
  // Discard second half of input.
  return vmovl_s32(vget_low_s32(vcvtq_s32_f32(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4f, Packet2ul>(const Packet4f& a) {
  // Discard second half of input.
  return vmovl_u32(vget_low_u32(vcvtq_u32_f32(a)));
}
#endif  // EIGEN_ARCH_ARM64

template <>
struct type_casting_traits<float, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return vcvtq_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2f, Packet2i>(const Packet2f& a) {
  return vcvt_s32_f32(a);
}

template <>
struct type_casting_traits<float, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4f, Packet4ui>(const Packet4f& a) {
  return vcvtq_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2f, Packet2ui>(const Packet2f& a) {
  return vcvt_u32_f32(a);
}

template <>
struct type_casting_traits<float, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4f, Packet8s>(const Packet4f& a, const Packet4f& b) {
  return vcombine_s16(vmovn_s32(vcvtq_s32_f32(a)), vmovn_s32(vcvtq_s32_f32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2f, Packet4s>(const Packet2f& a, const Packet2f& b) {
  return vmovn_s32(vcombine_s32(vcvt_s32_f32(a), vcvt_s32_f32(b)));
}

template <>
struct type_casting_traits<float, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4f, Packet8us>(const Packet4f& a, const Packet4f& b) {
  return vcombine_u16(vmovn_u32(vcvtq_u32_f32(a)), vmovn_u32(vcvtq_u32_f32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2f, Packet4us>(const Packet2f& a, const Packet2f& b) {
  return vmovn_u32(vcombine_u32(vcvt_u32_f32(a), vcvt_u32_f32(b)));
}

template <>
struct type_casting_traits<float, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4f, Packet16c>(const Packet4f& a, const Packet4f& b, const Packet4f& c,
                                                         const Packet4f& d) {
  const int16x8_t ab_s16 = pcast<Packet4f, Packet8s>(a, b);
  const int16x8_t cd_s16 = pcast<Packet4f, Packet8s>(c, d);
  return vcombine_s8(vmovn_s16(ab_s16), vmovn_s16(cd_s16));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2f, Packet8c>(const Packet2f& a, const Packet2f& b, const Packet2f& c,
                                                       const Packet2f& d) {
  const int16x4_t ab_s16 = pcast<Packet2f, Packet4s>(a, b);
  const int16x4_t cd_s16 = pcast<Packet2f, Packet4s>(c, d);
  return vmovn_s16(vcombine_s16(ab_s16, cd_s16));
}

template <>
struct type_casting_traits<float, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4f, Packet16uc>(const Packet4f& a, const Packet4f& b, const Packet4f& c,
                                                           const Packet4f& d) {
  const uint16x8_t ab_u16 = pcast<Packet4f, Packet8us>(a, b);
  const uint16x8_t cd_u16 = pcast<Packet4f, Packet8us>(c, d);
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2f, Packet8uc>(const Packet2f& a, const Packet2f& b, const Packet2f& c,
                                                         const Packet2f& d) {
  const uint16x4_t ab_u16 = pcast<Packet2f, Packet4us>(a, b);
  const uint16x4_t cd_u16 = pcast<Packet2f, Packet4us>(c, d);
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

//==============================================================================
// pcast, SrcType = int8_t
//==============================================================================
template <>
struct type_casting_traits<numext::int8_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet16c, Packet4f>(const Packet16c& a) {
  // Discard all but first 4 bytes.
  return vcvtq_f32_s32(vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a)))));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet8c, Packet2f>(const Packet8c& a) {
  // Discard all but first 2 bytes.
  return vcvt_f32_s32(vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(a)))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet16c, Packet2l>(const Packet16c& a) {
  // Discard all but first two bytes.
  return vmovl_s32(vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a))))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet16c, Packet2ul>(const Packet16c& a) {
  return vreinterpretq_u64_s64(pcast<Packet16c, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet16c, Packet4i>(const Packet16c& a) {
  // Discard all but first 4 bytes.
  return vmovl_s16(vget_low_s16(vmovl_s8(vget_low_s8(a))));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet8c, Packet2i>(const Packet8c& a) {
  // Discard all but first 2 bytes.
  return vget_low_s32(vmovl_s16(vget_low_s16(vmovl_s8(a))));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet16c, Packet4ui>(const Packet16c& a) {
  return vreinterpretq_u32_s32(pcast<Packet16c, Packet4i>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet8c, Packet2ui>(const Packet8c& a) {
  return vreinterpret_u32_s32(pcast<Packet8c, Packet2i>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet16c, Packet8s>(const Packet16c& a) {
  // Discard second half of input.
  return vmovl_s8(vget_low_s8(a));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet8c, Packet4s>(const Packet8c& a) {
  // Discard second half of input.
  return vget_low_s16(vmovl_s8(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet16c, Packet8us>(const Packet16c& a) {
  return vreinterpretq_u16_s16(pcast<Packet16c, Packet8s>(a));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet8c, Packet4us>(const Packet8c& a) {
  return vreinterpret_u16_s16(pcast<Packet8c, Packet4s>(a));
}

template <>
struct type_casting_traits<numext::int8_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet16c, Packet16c>(const Packet16c& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet8c, Packet8c>(const Packet8c& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4c pcast<Packet4c, Packet4c>(const Packet4c& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int8_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet16c, Packet16uc>(const Packet16c& a) {
  return vreinterpretq_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet8c, Packet8uc>(const Packet8c& a) {
  return vreinterpret_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet4uc pcast<Packet4c, Packet4uc>(const Packet4c& a) {
  return static_cast<Packet4uc>(a);
}

//==============================================================================
// pcast, SrcType = uint8_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint8_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet16uc, Packet4f>(const Packet16uc& a) {
  // Discard all but first 4 bytes.
  return vcvtq_f32_u32(vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a)))));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet8uc, Packet2f>(const Packet8uc& a) {
  // Discard all but first 2 bytes.
  return vcvt_f32_u32(vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(a)))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet16uc, Packet2ul>(const Packet16uc& a) {
  // Discard all but first two bytes.
  return vmovl_u32(vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a))))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet16uc, Packet2l>(const Packet16uc& a) {
  return vreinterpretq_s64_u64(pcast<Packet16uc, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet16uc, Packet4ui>(const Packet16uc& a) {
  // Discard all but first 4 bytes.
  return vmovl_u16(vget_low_u16(vmovl_u8(vget_low_u8(a))));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet8uc, Packet2ui>(const Packet8uc& a) {
  // Discard all but first 2 bytes.
  return vget_low_u32(vmovl_u16(vget_low_u16(vmovl_u8(a))));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet16uc, Packet4i>(const Packet16uc& a) {
  return vreinterpretq_s32_u32(pcast<Packet16uc, Packet4ui>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet8uc, Packet2i>(const Packet8uc& a) {
  return vreinterpret_s32_u32(pcast<Packet8uc, Packet2ui>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet16uc, Packet8us>(const Packet16uc& a) {
  // Discard second half of input.
  return vmovl_u8(vget_low_u8(a));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet8uc, Packet4us>(const Packet8uc& a) {
  // Discard second half of input.
  return vget_low_u16(vmovl_u8(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet16uc, Packet8s>(const Packet16uc& a) {
  return vreinterpretq_s16_u16(pcast<Packet16uc, Packet8us>(a));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet8uc, Packet4s>(const Packet8uc& a) {
  return vreinterpret_s16_u16(pcast<Packet8uc, Packet4us>(a));
}

template <>
struct type_casting_traits<numext::uint8_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet16uc, Packet16uc>(const Packet16uc& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet8uc, Packet8uc>(const Packet8uc& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4uc pcast<Packet4uc, Packet4uc>(const Packet4uc& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint8_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet16uc, Packet16c>(const Packet16uc& a) {
  return vreinterpretq_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet8uc, Packet8c>(const Packet8uc& a) {
  return vreinterpret_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet4c pcast<Packet4uc, Packet4c>(const Packet4uc& a) {
  return static_cast<Packet4c>(a);
}

//==============================================================================
// pcast, SrcType = int16_t
//==============================================================================
template <>
struct type_casting_traits<numext::int16_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet8s, Packet4f>(const Packet8s& a) {
  // Discard second half of input.
  return vcvtq_f32_s32(vmovl_s16(vget_low_s16(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet4s, Packet2f>(const Packet4s& a) {
  // Discard second half of input.
  return vcvt_f32_s32(vget_low_s32(vmovl_s16(a)));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet8s, Packet2l>(const Packet8s& a) {
  // Discard all but first two values.
  return vmovl_s32(vget_low_s32(vmovl_s16(vget_low_s16(a))));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet8s, Packet2ul>(const Packet8s& a) {
  return vreinterpretq_u64_s64(pcast<Packet8s, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet8s, Packet4i>(const Packet8s& a) {
  // Discard second half of input.
  return vmovl_s16(vget_low_s16(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet4s, Packet2i>(const Packet4s& a) {
  // Discard second half of input.
  return vget_low_s32(vmovl_s16(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet8s, Packet4ui>(const Packet8s& a) {
  return vreinterpretq_u32_s32(pcast<Packet8s, Packet4i>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet4s, Packet2ui>(const Packet4s& a) {
  return vreinterpret_u32_s32(pcast<Packet4s, Packet2i>(a));
}

template <>
struct type_casting_traits<numext::int16_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet8s, Packet8s>(const Packet8s& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet4s, Packet4s>(const Packet4s& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet8s, Packet8us>(const Packet8s& a) {
  return vreinterpretq_u16_s16(a);
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet4s, Packet4us>(const Packet4s& a) {
  return vreinterpret_u16_s16(a);
}

template <>
struct type_casting_traits<numext::int16_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet8s, Packet16c>(const Packet8s& a, const Packet8s& b) {
  return vcombine_s8(vmovn_s16(a), vmovn_s16(b));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet4s, Packet8c>(const Packet4s& a, const Packet4s& b) {
  return vmovn_s16(vcombine_s16(a, b));
}

template <>
struct type_casting_traits<numext::int16_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet8s, Packet16uc>(const Packet8s& a, const Packet8s& b) {
  return vcombine_u8(vmovn_u16(vreinterpretq_u16_s16(a)), vmovn_u16(vreinterpretq_u16_s16(b)));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet4s, Packet8uc>(const Packet4s& a, const Packet4s& b) {
  return vmovn_u16(vcombine_u16(vreinterpret_u16_s16(a), vreinterpret_u16_s16(b)));
}

//==============================================================================
// pcast, SrcType = uint16_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint16_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet8us, Packet4f>(const Packet8us& a) {
  // Discard second half of input.
  return vcvtq_f32_u32(vmovl_u16(vget_low_u16(a)));
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet4us, Packet2f>(const Packet4us& a) {
  // Discard second half of input.
  return vcvt_f32_u32(vget_low_u32(vmovl_u16(a)));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet8us, Packet2ul>(const Packet8us& a) {
  // Discard all but first two values.
  return vmovl_u32(vget_low_u32(vmovl_u16(vget_low_u16(a))));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet8us, Packet2l>(const Packet8us& a) {
  return vreinterpretq_s64_u64(pcast<Packet8us, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet8us, Packet4ui>(const Packet8us& a) {
  // Discard second half of input.
  return vmovl_u16(vget_low_u16(a));
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet4us, Packet2ui>(const Packet4us& a) {
  // Discard second half of input.
  return vget_low_u32(vmovl_u16(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet8us, Packet4i>(const Packet8us& a) {
  return vreinterpretq_s32_u32(pcast<Packet8us, Packet4ui>(a));
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet4us, Packet2i>(const Packet4us& a) {
  return vreinterpret_s32_u32(pcast<Packet4us, Packet2ui>(a));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet8us, Packet8us>(const Packet8us& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet4us, Packet4us>(const Packet4us& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet8us, Packet8s>(const Packet8us& a) {
  return vreinterpretq_s16_u16(a);
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet4us, Packet4s>(const Packet4us& a) {
  return vreinterpret_s16_u16(a);
}

template <>
struct type_casting_traits<numext::uint16_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet8us, Packet16uc>(const Packet8us& a, const Packet8us& b) {
  return vcombine_u8(vmovn_u16(a), vmovn_u16(b));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet4us, Packet8uc>(const Packet4us& a, const Packet4us& b) {
  return vmovn_u16(vcombine_u16(a, b));
}

template <>
struct type_casting_traits<numext::uint16_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet8us, Packet16c>(const Packet8us& a, const Packet8us& b) {
  return vreinterpretq_s8_u8(pcast<Packet8us, Packet16uc>(a, b));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet4us, Packet8c>(const Packet4us& a, const Packet4us& b) {
  return vreinterpret_s8_u8(pcast<Packet4us, Packet8uc>(a, b));
}

//==============================================================================
// pcast, SrcType = int32_t
//==============================================================================
template <>
struct type_casting_traits<numext::int32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return vcvtq_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2i, Packet2f>(const Packet2i& a) {
  return vcvt_f32_s32(a);
}

template <>
struct type_casting_traits<numext::int32_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4i, Packet2l>(const Packet4i& a) {
  // Discard second half of input.
  return vmovl_s32(vget_low_s32(a));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4i, Packet2ul>(const Packet4i& a) {
  return vreinterpretq_u64_s64(pcast<Packet4i, Packet2l>(a));
}

template <>
struct type_casting_traits<numext::int32_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4i, Packet4i>(const Packet4i& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2i, Packet2i>(const Packet2i& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4i, Packet4ui>(const Packet4i& a) {
  return vreinterpretq_u32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2i, Packet2ui>(const Packet2i& a) {
  return vreinterpret_u32_s32(a);
}

template <>
struct type_casting_traits<numext::int32_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4i, Packet8s>(const Packet4i& a, const Packet4i& b) {
  return vcombine_s16(vmovn_s32(a), vmovn_s32(b));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2i, Packet4s>(const Packet2i& a, const Packet2i& b) {
  return vmovn_s32(vcombine_s32(a, b));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4i, Packet8us>(const Packet4i& a, const Packet4i& b) {
  return vcombine_u16(vmovn_u32(vreinterpretq_u32_s32(a)), vmovn_u32(vreinterpretq_u32_s32(b)));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2i, Packet4us>(const Packet2i& a, const Packet2i& b) {
  return vmovn_u32(vreinterpretq_u32_s32(vcombine_s32(a, b)));
}

template <>
struct type_casting_traits<numext::int32_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4i, Packet16c>(const Packet4i& a, const Packet4i& b, const Packet4i& c,
                                                         const Packet4i& d) {
  const int16x8_t ab_s16 = pcast<Packet4i, Packet8s>(a, b);
  const int16x8_t cd_s16 = pcast<Packet4i, Packet8s>(c, d);
  return vcombine_s8(vmovn_s16(ab_s16), vmovn_s16(cd_s16));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2i, Packet8c>(const Packet2i& a, const Packet2i& b, const Packet2i& c,
                                                       const Packet2i& d) {
  const int16x4_t ab_s16 = vmovn_s32(vcombine_s32(a, b));
  const int16x4_t cd_s16 = vmovn_s32(vcombine_s32(c, d));
  return vmovn_s16(vcombine_s16(ab_s16, cd_s16));
}

template <>
struct type_casting_traits<numext::int32_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4i, Packet16uc>(const Packet4i& a, const Packet4i& b, const Packet4i& c,
                                                           const Packet4i& d) {
  const uint16x8_t ab_u16 = pcast<Packet4i, Packet8us>(a, b);
  const uint16x8_t cd_u16 = pcast<Packet4i, Packet8us>(c, d);
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2i, Packet8uc>(const Packet2i& a, const Packet2i& b, const Packet2i& c,
                                                         const Packet2i& d) {
  const uint16x4_t ab_u16 = pcast<Packet2i, Packet4us>(a, b);
  const uint16x4_t cd_u16 = pcast<Packet2i, Packet4us>(c, d);
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

//==============================================================================
// pcast, SrcType = uint32_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet4ui, Packet4f>(const Packet4ui& a) {
  return vcvtq_f32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f pcast<Packet2ui, Packet2f>(const Packet2ui& a) {
  return vcvt_f32_u32(a);
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet4ui, Packet2ul>(const Packet4ui& a) {
  // Discard second half of input.
  return vmovl_u32(vget_low_u32(a));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet4ui, Packet2l>(const Packet4ui& a) {
  return vreinterpretq_s64_u64(pcast<Packet4ui, Packet2ul>(a));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet4ui, Packet4ui>(const Packet4ui& a) {
  return a;
}
template <>
EIGEN_STRONG_INLINE Packet2ui pcast<Packet2ui, Packet2ui>(const Packet2ui& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet4ui, Packet4i>(const Packet4ui& a) {
  return vreinterpretq_s32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i pcast<Packet2ui, Packet2i>(const Packet2ui& a) {
  return vreinterpret_s32_u32(a);
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet4ui, Packet8us>(const Packet4ui& a, const Packet4ui& b) {
  return vcombine_u16(vmovn_u32(a), vmovn_u32(b));
}
template <>
EIGEN_STRONG_INLINE Packet4us pcast<Packet2ui, Packet4us>(const Packet2ui& a, const Packet2ui& b) {
  return vmovn_u32(vcombine_u32(a, b));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet4ui, Packet8s>(const Packet4ui& a, const Packet4ui& b) {
  return vreinterpretq_s16_u16(pcast<Packet4ui, Packet8us>(a, b));
}
template <>
EIGEN_STRONG_INLINE Packet4s pcast<Packet2ui, Packet4s>(const Packet2ui& a, const Packet2ui& b) {
  return vreinterpret_s16_u16(pcast<Packet2ui, Packet4us>(a, b));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet4ui, Packet16uc>(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c,
                                                            const Packet4ui& d) {
  const uint16x8_t ab_u16 = vcombine_u16(vmovn_u32(a), vmovn_u32(b));
  const uint16x8_t cd_u16 = vcombine_u16(vmovn_u32(c), vmovn_u32(d));
  return vcombine_u8(vmovn_u16(ab_u16), vmovn_u16(cd_u16));
}
template <>
EIGEN_STRONG_INLINE Packet8uc pcast<Packet2ui, Packet8uc>(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c,
                                                          const Packet2ui& d) {
  const uint16x4_t ab_u16 = vmovn_u32(vcombine_u32(a, b));
  const uint16x4_t cd_u16 = vmovn_u32(vcombine_u32(c, d));
  return vmovn_u16(vcombine_u16(ab_u16, cd_u16));
}

template <>
struct type_casting_traits<numext::uint32_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet4ui, Packet16c>(const Packet4ui& a, const Packet4ui& b, const Packet4ui& c,
                                                          const Packet4ui& d) {
  return vreinterpretq_s8_u8(pcast<Packet4ui, Packet16uc>(a, b, c, d));
}
template <>
EIGEN_STRONG_INLINE Packet8c pcast<Packet2ui, Packet8c>(const Packet2ui& a, const Packet2ui& b, const Packet2ui& c,
                                                        const Packet2ui& d) {
  return vreinterpret_s8_u8(pcast<Packet2ui, Packet8uc>(a, b, c, d));
}

//==============================================================================
// pcast, SrcType = int64_t
//==============================================================================
template <>
struct type_casting_traits<numext::int64_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2l, Packet4f>(const Packet2l& a, const Packet2l& b) {
  return vcvtq_f32_s32(vcombine_s32(vmovn_s64(a), vmovn_s64(b)));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2l, Packet2l>(const Packet2l& a) {
  return a;
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2l, Packet2ul>(const Packet2l& a) {
  return vreinterpretq_u64_s64(a);
}

template <>
struct type_casting_traits<numext::int64_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2l, Packet4i>(const Packet2l& a, const Packet2l& b) {
  return vcombine_s32(vmovn_s64(a), vmovn_s64(b));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2l, Packet4ui>(const Packet2l& a, const Packet2l& b) {
  return vcombine_u32(vmovn_u64(vreinterpretq_u64_s64(a)), vmovn_u64(vreinterpretq_u64_s64(b)));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2l, Packet8s>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                       const Packet2l& d) {
  const int32x4_t ab_s32 = pcast<Packet2l, Packet4i>(a, b);
  const int32x4_t cd_s32 = pcast<Packet2l, Packet4i>(c, d);
  return vcombine_s16(vmovn_s32(ab_s32), vmovn_s32(cd_s32));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2l, Packet8us>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                         const Packet2l& d) {
  const uint32x4_t ab_u32 = pcast<Packet2l, Packet4ui>(a, b);
  const uint32x4_t cd_u32 = pcast<Packet2l, Packet4ui>(c, d);
  return vcombine_u16(vmovn_u32(ab_u32), vmovn_u32(cd_u32));
}

template <>
struct type_casting_traits<numext::int64_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2l, Packet16c>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                         const Packet2l& d, const Packet2l& e, const Packet2l& f,
                                                         const Packet2l& g, const Packet2l& h) {
  const int16x8_t abcd_s16 = pcast<Packet2l, Packet8s>(a, b, c, d);
  const int16x8_t efgh_s16 = pcast<Packet2l, Packet8s>(e, f, g, h);
  return vcombine_s8(vmovn_s16(abcd_s16), vmovn_s16(efgh_s16));
}

template <>
struct type_casting_traits<numext::int64_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2l, Packet16uc>(const Packet2l& a, const Packet2l& b, const Packet2l& c,
                                                           const Packet2l& d, const Packet2l& e, const Packet2l& f,
                                                           const Packet2l& g, const Packet2l& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2l, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2l, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

//==============================================================================
// pcast, SrcType = uint64_t
//==============================================================================
template <>
struct type_casting_traits<numext::uint64_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2ul, Packet4f>(const Packet2ul& a, const Packet2ul& b) {
  return vcvtq_f32_u32(vcombine_u32(vmovn_u64(a), vmovn_u64(b)));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2ul, Packet2ul>(const Packet2ul& a) {
  return a;
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2ul, Packet2l>(const Packet2ul& a) {
  return vreinterpretq_s64_u64(a);
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2ul, Packet4ui>(const Packet2ul& a, const Packet2ul& b) {
  return vcombine_u32(vmovn_u64(a), vmovn_u64(b));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2ul, Packet4i>(const Packet2ul& a, const Packet2ul& b) {
  return vreinterpretq_s32_u32(pcast<Packet2ul, Packet4ui>(a, b));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2ul, Packet8us>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                          const Packet2ul& d) {
  const uint16x4_t ab_u16 = vmovn_u32(vcombine_u32(vmovn_u64(a), vmovn_u64(b)));
  const uint16x4_t cd_u16 = vmovn_u32(vcombine_u32(vmovn_u64(c), vmovn_u64(d)));
  return vcombine_u16(ab_u16, cd_u16);
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2ul, Packet8s>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                        const Packet2ul& d) {
  return vreinterpretq_s16_u16(pcast<Packet2ul, Packet8us>(a, b, c, d));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2ul, Packet16uc>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                            const Packet2ul& d, const Packet2ul& e, const Packet2ul& f,
                                                            const Packet2ul& g, const Packet2ul& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2ul, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2ul, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

template <>
struct type_casting_traits<numext::uint64_t, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2ul, Packet16c>(const Packet2ul& a, const Packet2ul& b, const Packet2ul& c,
                                                          const Packet2ul& d, const Packet2ul& e, const Packet2ul& f,
                                                          const Packet2ul& g, const Packet2ul& h) {
  return vreinterpretq_s8_u8(pcast<Packet2ul, Packet16uc>(a, b, c, d, e, f, g, h));
}

//==============================================================================
// preinterpret
//==============================================================================
template <>
EIGEN_STRONG_INLINE Packet2f preinterpret<Packet2f, Packet2i>(const Packet2i& a) {
  return vreinterpret_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2f preinterpret<Packet2f, Packet2ui>(const Packet2ui& a) {
  return vreinterpret_f32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f, Packet4i>(const Packet4i& a) {
  return vreinterpretq_f32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f, Packet4ui>(const Packet4ui& a) {
  return vreinterpretq_f32_u32(a);
}

template <>
EIGEN_STRONG_INLINE Packet4c preinterpret<Packet4c, Packet4uc>(const Packet4uc& a) {
  return static_cast<Packet4c>(a);
}
template <>
EIGEN_STRONG_INLINE Packet8c preinterpret<Packet8c, Packet8uc>(const Packet8uc& a) {
  return vreinterpret_s8_u8(a);
}
template <>
EIGEN_STRONG_INLINE Packet16c preinterpret<Packet16c, Packet16uc>(const Packet16uc& a) {
  return vreinterpretq_s8_u8(a);
}

template <>
EIGEN_STRONG_INLINE Packet4uc preinterpret<Packet4uc, Packet4c>(const Packet4c& a) {
  return static_cast<Packet4uc>(a);
}
template <>
EIGEN_STRONG_INLINE Packet8uc preinterpret<Packet8uc, Packet8c>(const Packet8c& a) {
  return vreinterpret_u8_s8(a);
}
template <>
EIGEN_STRONG_INLINE Packet16uc preinterpret<Packet16uc, Packet16c>(const Packet16c& a) {
  return vreinterpretq_u8_s8(a);
}

template <>
EIGEN_STRONG_INLINE Packet4s preinterpret<Packet4s, Packet4us>(const Packet4us& a) {
  return vreinterpret_s16_u16(a);
}
template <>
EIGEN_STRONG_INLINE Packet8s preinterpret<Packet8s, Packet8us>(const Packet8us& a) {
  return vreinterpretq_s16_u16(a);
}

template <>
EIGEN_STRONG_INLINE Packet4us preinterpret<Packet4us, Packet4s>(const Packet4s& a) {
  return vreinterpret_u16_s16(a);
}
template <>
EIGEN_STRONG_INLINE Packet8us preinterpret<Packet8us, Packet8s>(const Packet8s& a) {
  return vreinterpretq_u16_s16(a);
}

template <>
EIGEN_STRONG_INLINE Packet2i preinterpret<Packet2i, Packet2f>(const Packet2f& a) {
  return vreinterpret_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2i preinterpret<Packet2i, Packet2ui>(const Packet2ui& a) {
  return vreinterpret_s32_u32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet4f>(const Packet4f& a) {
  return vreinterpretq_s32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet4ui>(const Packet4ui& a) {
  return vreinterpretq_s32_u32(a);
}

template <>
EIGEN_STRONG_INLINE Packet2ui preinterpret<Packet2ui, Packet2f>(const Packet2f& a) {
  return vreinterpret_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ui preinterpret<Packet2ui, Packet2i>(const Packet2i& a) {
  return vreinterpret_u32_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4ui preinterpret<Packet4ui, Packet4f>(const Packet4f& a) {
  return vreinterpretq_u32_f32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4ui preinterpret<Packet4ui, Packet4i>(const Packet4i& a) {
  return vreinterpretq_u32_s32(a);
}

template <>
EIGEN_STRONG_INLINE Packet2l preinterpret<Packet2l, Packet2ul>(const Packet2ul& a) {
  return vreinterpretq_s64_u64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ul preinterpret<Packet2ul, Packet2l>(const Packet2l& a) {
  return vreinterpretq_u64_s64(a);
}

#if EIGEN_ARCH_ARM64

//==============================================================================
// pcast/preinterpret, Double
//==============================================================================

template <>
struct type_casting_traits<double, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2d, Packet2d>(const Packet2d& a) {
  return a;
}

template <>
struct type_casting_traits<double, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4f pcast<Packet2d, Packet4f>(const Packet2d& a, const Packet2d& b) {
  return vcombine_f32(vcvt_f32_f64(a), vcvt_f32_f64(b));
}

template <>
struct type_casting_traits<double, numext::int64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2l pcast<Packet2d, Packet2l>(const Packet2d& a) {
  return vcvtq_s64_f64(a);
}

template <>
struct type_casting_traits<double, numext::uint64_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2ul pcast<Packet2d, Packet2ul>(const Packet2d& a) {
  return vcvtq_u64_f64(a);
}

template <>
struct type_casting_traits<double, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4i pcast<Packet2d, Packet4i>(const Packet2d& a, const Packet2d& b) {
  return vcombine_s32(vmovn_s64(vcvtq_s64_f64(a)), vmovn_s64(vcvtq_s64_f64(b)));
}

template <>
struct type_casting_traits<double, numext::uint32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet4ui pcast<Packet2d, Packet4ui>(const Packet2d& a, const Packet2d& b) {
  return vcombine_u32(vmovn_u64(vcvtq_u64_f64(a)), vmovn_u64(vcvtq_u64_f64(b)));
}

template <>
struct type_casting_traits<double, numext::int16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8s pcast<Packet2d, Packet8s>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                       const Packet2d& d) {
  const int32x4_t ab_s32 = pcast<Packet2d, Packet4i>(a, b);
  const int32x4_t cd_s32 = pcast<Packet2d, Packet4i>(c, d);
  return vcombine_s16(vmovn_s32(ab_s32), vmovn_s32(cd_s32));
}

template <>
struct type_casting_traits<double, numext::uint16_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 4, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet8us pcast<Packet2d, Packet8us>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                         const Packet2d& d) {
  const uint32x4_t ab_u32 = pcast<Packet2d, Packet4ui>(a, b);
  const uint32x4_t cd_u32 = pcast<Packet2d, Packet4ui>(c, d);
  return vcombine_u16(vmovn_u32(ab_u32), vmovn_u32(cd_u32));
}

template <>
struct type_casting_traits<double, numext::int8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16c pcast<Packet2d, Packet16c>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                         const Packet2d& d, const Packet2d& e, const Packet2d& f,
                                                         const Packet2d& g, const Packet2d& h) {
  const int16x8_t abcd_s16 = pcast<Packet2d, Packet8s>(a, b, c, d);
  const int16x8_t efgh_s16 = pcast<Packet2d, Packet8s>(e, f, g, h);
  return vcombine_s8(vmovn_s16(abcd_s16), vmovn_s16(efgh_s16));
}

template <>
struct type_casting_traits<double, numext::uint8_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 8, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet16uc pcast<Packet2d, Packet16uc>(const Packet2d& a, const Packet2d& b, const Packet2d& c,
                                                           const Packet2d& d, const Packet2d& e, const Packet2d& f,
                                                           const Packet2d& g, const Packet2d& h) {
  const uint16x8_t abcd_u16 = pcast<Packet2d, Packet8us>(a, b, c, d);
  const uint16x8_t efgh_u16 = pcast<Packet2d, Packet8us>(e, f, g, h);
  return vcombine_u8(vmovn_u16(abcd_u16), vmovn_u16(efgh_u16));
}

template <>
struct type_casting_traits<float, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4f, Packet2d>(const Packet4f& a) {
  // Discard second-half of input.
  return vcvt_f64_f32(vget_low_f32(a));
}

template <>
struct type_casting_traits<numext::int8_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet16c, Packet2d>(const Packet16c& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet8c, Packet2f>(vget_low_s8(a)));
}

template <>
struct type_casting_traits<numext::uint8_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 8 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet16uc, Packet2d>(const Packet16uc& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet8uc, Packet2f>(vget_low_u8(a)));
}

template <>
struct type_casting_traits<numext::int16_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet8s, Packet2d>(const Packet8s& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet4s, Packet2f>(vget_low_s16(a)));
}

template <>
struct type_casting_traits<numext::uint16_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 4 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet8us, Packet2d>(const Packet8us& a) {
  // Discard all but first two values.
  return vcvt_f64_f32(pcast<Packet4us, Packet2f>(vget_low_u16(a)));
}

template <>
struct type_casting_traits<numext::int32_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4i, Packet2d>(const Packet4i& a) {
  // Discard second half of input.
  return vcvtq_f64_s64(vmovl_s32(vget_low_s32(a)));
}

template <>
struct type_casting_traits<numext::uint32_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet4ui, Packet2d>(const Packet4ui& a) {
  // Discard second half of input.
  return vcvtq_f64_u64(vmovl_u32(vget_low_u32(a)));
}

template <>
struct type_casting_traits<numext::int64_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2l, Packet2d>(const Packet2l& a) {
  return vcvtq_f64_s64(a);
}

template <>
struct type_casting_traits<numext::uint64_t, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};
template <>
EIGEN_STRONG_INLINE Packet2d pcast<Packet2ul, Packet2d>(const Packet2ul& a) {
  return vcvtq_f64_u64(a);
}

template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet2l>(const Packet2l& a) {
  return vreinterpretq_f64_s64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet2ul>(const Packet2ul& a) {
  return vreinterpretq_f64_u64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2l preinterpret<Packet2l, Packet2d>(const Packet2d& a) {
  return vreinterpretq_s64_f64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2ul preinterpret<Packet2ul, Packet2d>(const Packet2d& a) {
  return vreinterpretq_u64_f64(a);
}
template <>
EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d, Packet4i>(const Packet4i& a) {
  return vreinterpretq_f64_s32(a);
}
template <>
EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i, Packet2d>(const Packet2d& a) {
  return vreinterpretq_s32_f64(a);
}

#endif  // EIGEN_ARCH_ARM64

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_TYPE_CASTING_NEON_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_SSE_H
#define EIGEN_COMPLEX_SSE_H

namespace Eigen {

namespace internal {

//---------- float ----------
struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const __m128& a) : v(a) {}
  Packet4f v;
};

// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0,
    HasBlend  = 1
  };
};
#endif

template<> struct unpacket_traits<Packet2cf> {
  typedef std::complex<float> type;
  typedef Packet2cf half;
  typedef Packet4f as_real;
  enum {
    size=2,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_add_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_sub_ps(a.v,b.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a)
{
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x80000000,0x80000000,0x80000000));
  return Packet2cf(_mm_xor_ps(a.v,mask));
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x00000000,0x80000000,0x00000000,0x80000000));
  return Packet2cf(_mm_xor_ps(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  #ifdef EIGEN_VECTORIZE_SSE3
  return Packet2cf(_mm_addsub_ps(_mm_mul_ps(_mm_moveldup_ps(a.v), b.v),
                                 _mm_mul_ps(_mm_movehdup_ps(a.v),
                                            vec4f_swizzle1(b.v, 1, 0, 3, 2))));
//   return Packet2cf(_mm_addsub_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 0, 0, 2, 2), b.v),
//                                  _mm_mul_ps(vec4f_swizzle1(a.v, 1, 1, 3, 3),
//                                             vec4f_swizzle1(b.v, 1, 0, 3, 2))));
  #else
  const __m128 mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x00000000,0x80000000,0x00000000));
  return Packet2cf(_mm_add_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 0, 0, 2, 2), b.v),
                              _mm_xor_ps(_mm_mul_ps(vec4f_swizzle1(a.v, 1, 1, 3, 3),
                                                    vec4f_swizzle1(b.v, 1, 0, 3, 2)), mask)));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet2cf ptrue  <Packet2cf>(const Packet2cf& a) { return Packet2cf(ptrue(Packet4f(a.v))); }
template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_and_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_or_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_xor_ps(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(_mm_andnot_ps(b.v,a.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf pload <Packet2cf>(const std::complex<float>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>(&numext::real_ref(*from))); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>(&numext::real_ref(*from))); }

template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
#ifdef EIGEN_VECTORIZE_SSE3
  res.v = _mm_castpd_ps(_mm_loaddup_pd(reinterpret_cast<double const*>(&from)));
#else
  res.v = _mm_castpd_ps(_mm_load_sd(reinterpret_cast<double const*>(&from)));
  res.v = _mm_movelh_ps(res.v, res.v);
#endif
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>* from) { return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore(&numext::real_ref(*to), Packet4f(from.v)); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *   to, const Packet2cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu(&numext::real_ref(*to), Packet4f(from.v)); }


template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  return Packet2cf(_mm_set_ps(std::imag(from[1*stride]), std::real(from[1*stride]),
                              std::imag(from[0*stride]), std::real(from[0*stride])));
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  to[stride*0] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 0)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 1)));
  to[stride*1] = std::complex<float>(_mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 2)),
                                     _mm_cvtss_f32(_mm_shuffle_ps(from.v, from.v, 3)));
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  #if EIGEN_GNUC_AT_MOST(4,3)
  // Workaround gcc 4.2 ICE - this is not performance wise ideal, but who cares...
  // This workaround also fix invalid code generation with gcc 4.3
  EIGEN_ALIGN16 std::complex<float> res[2];
  _mm_store_ps((float*)res, a.v);
  return res[0];
  #else
  std::complex<float> res;
  _mm_storel_pi((__m64*)&res, a.v);
  return res;
  #endif
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a) { return Packet2cf(_mm_castpd_ps(preverse(Packet2d(_mm_castps_pd(a.v))))); }

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  return pfirst(Packet2cf(_mm_add_ps(a.v, _mm_movehl_ps(a.v,a.v))));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  return pfirst(pmul(a, Packet2cf(_mm_movehl_ps(a.v,a.v))));
}

EIGEN_STRONG_INLINE Packet2cf pcplxflip/* <Packet2cf> */(const Packet2cf& x)
{
  return Packet2cf(vec4f_swizzle1(x.v, 1, 0, 3, 2));
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for SSE3 and 4
  Packet2cf res = pmul(a, pconj(b));
  __m128 s = _mm_mul_ps(b.v,b.v);
  return Packet2cf(_mm_div_ps(res.v,_mm_add_ps(s,vec4f_swizzle1(s, 1, 0, 3, 2))));
}



//---------- double ----------
struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const __m128d& a) : v(a) {}
  Packet2d v;
};

// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 0,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasSqrt   = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};
#endif

template<> struct unpacket_traits<Packet1cd> {
  typedef std::complex<double> type;
  typedef Packet1cd half;
  typedef Packet2d as_real;
  enum {
    size=1,
    alignment=Aligned16,
    vectorizable=true,
    masked_load_available=false,
    masked_store_available=false
  };
};

template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_add_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_sub_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a)
{
  const __m128d mask = _mm_castsi128_pd(_mm_set_epi32(0x80000000,0x0,0x0,0x0));
  return Packet1cd(_mm_xor_pd(a.v,mask));
}

template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  #ifdef EIGEN_VECTORIZE_SSE3
  return Packet1cd(_mm_addsub_pd(_mm_mul_pd(_mm_movedup_pd(a.v), b.v),
                                 _mm_mul_pd(vec2d_swizzle1(a.v, 1, 1),
                                            vec2d_swizzle1(b.v, 1, 0))));
  #else
  const __m128d mask = _mm_castsi128_pd(_mm_set_epi32(0x0,0x0,0x80000000,0x0));
  return Packet1cd(_mm_add_pd(_mm_mul_pd(vec2d_swizzle1(a.v, 0, 0), b.v),
                              _mm_xor_pd(_mm_mul_pd(vec2d_swizzle1(a.v, 1, 1),
                                                    vec2d_swizzle1(b.v, 1, 0)), mask)));
  #endif
}

template<> EIGEN_STRONG_INLINE Packet1cd ptrue  <Packet1cd>(const Packet1cd& a) { return Packet1cd(ptrue(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pand   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_and_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_or_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor   <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_xor_pd(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(_mm_andnot_pd(b.v,a.v)); }

// FIXME force unaligned load, this is a temporary fix
template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from)
{ EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>* from) { return pset1<Packet1cd>(*from); }

// FIXME force unaligned store, this is a temporary fix
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, Packet2d(from.v)); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, Packet2d(from.v)); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  EIGEN_ALIGN16 double res[2];
  _mm_store_pd(res, a.v);
  return std::complex<double>(res[0],res[1]);
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }

template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}

template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for SSE3 and 4
  Packet1cd res = pmul(a,pconj(b));
  __m128d s = _mm_mul_pd(b.v,b.v);
  return Packet1cd(_mm_div_pd(res.v, _mm_add_pd(s,_mm_shuffle_pd(s, s, 0x1))));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/* <Packet1cd> */(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2cf,2>& kernel) {
  __m128d w1 = _mm_castps_pd(kernel.packet[0].v);
  __m128d w2 = _mm_castps_pd(kernel.packet[1].v);

  __m128 tmp = _mm_castpd_ps(_mm_unpackhi_pd(w1, w2));
  kernel.packet[0].v = _mm_castpd_ps(_mm_unpacklo_pd(w1, w2));
  kernel.packet[1].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b)
{
  __m128 eq = _mm_cmpeq_ps(a.v, b.v);
  return Packet2cf(pand<Packet4f>(eq, vec4f_swizzle1(eq, 1, 0, 3, 2)));
}

template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b)
{
  __m128d eq = _mm_cmpeq_pd(a.v, b.v);
  return Packet1cd(pand<Packet2d>(eq, vec2d_swizzle1(eq, 1, 0)));
}

template<>  EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  __m128d result = pblend<Packet2d>(ifPacket, _mm_castps_pd(thenPacket.v), _mm_castps_pd(elsePacket.v));
  return Packet2cf(_mm_castpd_ps(result));
}

template<> EIGEN_STRONG_INLINE Packet1cd psqrt<Packet1cd>(const Packet1cd& a) {
  return psqrt_complex<Packet1cd>(a);
}

template<> EIGEN_STRONG_INLINE Packet2cf psqrt<Packet2cf>(const Packet2cf& a) {
  return psqrt_complex<Packet2cf>(a);
}

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_COMPLEX_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin and cos and functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_MATH_FUNCTIONS_SSE_H
#define EIGEN_MATH_FUNCTIONS_SSE_H

namespace Eigen {

namespace internal {

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog<Packet4f>(const Packet4f& _x) {
  return plog_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d plog<Packet2d>(const Packet2d& _x) {
  return plog_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog2<Packet4f>(const Packet4f& _x) {
  return plog2_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d plog2<Packet2d>(const Packet2d& _x) {
  return plog2_double(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f plog1p<Packet4f>(const Packet4f& _x) {
  return generic_plog1p(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexpm1<Packet4f>(const Packet4f& _x) {
  return generic_expm1(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
  return pexp_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& x)
{
  return pexp_double(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psin<Packet4f>(const Packet4f& _x)
{
  return psin_float(_x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pcos<Packet4f>(const Packet4f& _x)
{
  return pcos_float(_x);
}

#if EIGEN_FAST_MATH

// Functions for sqrt.
// The EIGEN_FAST_MATH version uses the _mm_rsqrt_ps approximation and one step
// of Newton's method, at a cost of 1-2 bits of precision as opposed to the
// exact solution. It does not handle +inf, or denormalized numbers correctly.
// The main advantage of this approach is not just speed, but also the fact that
// it can be inlined and pipelined with other computations, further reducing its
// effective latency. This is similar to Quake3's fast inverse square root.
// For detail see here: http://www.beyond3d.com/content/articles/8/
template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& _x)
{
  Packet4f minus_half_x = pmul(_x, pset1<Packet4f>(-0.5f));
  Packet4f denormal_mask = pandnot(
      pcmp_lt(_x, pset1<Packet4f>((std::numeric_limits<float>::min)())),
      pcmp_lt(_x, pzero(_x)));

  // Compute approximate reciprocal sqrt.
  Packet4f x = _mm_rsqrt_ps(_x);
  // Do a single step of Newton's iteration.
  x = pmul(x, pmadd(minus_half_x, pmul(x,x), pset1<Packet4f>(1.5f)));
  // Flush results for denormals to zero.
  return pandnot(pmul(_x,x), denormal_mask);
}

#else

template<>EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x) { return _mm_sqrt_ps(x); }

#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x) { return _mm_sqrt_pd(x); }

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet16b psqrt<Packet16b>(const Packet16b& x) { return x; }

#if EIGEN_FAST_MATH

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& _x) {
  _EIGEN_DECLARE_CONST_Packet4f(one_point_five, 1.5f);
  _EIGEN_DECLARE_CONST_Packet4f(minus_half, -0.5f);
  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(inf, 0x7f800000u);
  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(flt_min, 0x00800000u);

  Packet4f neg_half = pmul(_x, p4f_minus_half);

  // Identity infinite, zero, negative and denormal arguments.
  Packet4f lt_min_mask = _mm_cmplt_ps(_x, p4f_flt_min);
  Packet4f inf_mask = _mm_cmpeq_ps(_x, p4f_inf);
  Packet4f not_normal_finite_mask = _mm_or_ps(lt_min_mask, inf_mask);

  // Compute an approximate result using the rsqrt intrinsic.
  Packet4f y_approx = _mm_rsqrt_ps(_x);

  // Do a single step of Newton-Raphson iteration to improve the approximation.
  // This uses the formula y_{n+1} = y_n * (1.5 - y_n * (0.5 * x) * y_n).
  // It is essential to evaluate the inner term like this because forming
  // y_n^2 may over- or underflow.
  Packet4f y_newton = pmul(
      y_approx, pmadd(y_approx, pmul(neg_half, y_approx), p4f_one_point_five));

  // Select the result of the Newton-Raphson step for positive normal arguments.
  // For other arguments, choose the output of the intrinsic. This will
  // return rsqrt(+inf) = 0, rsqrt(x) = NaN if x < 0, and rsqrt(x) = +inf if
  // x is zero or a positive denormalized float (equivalent to flushing positive
  // denormalized inputs to zero).
  return pselect<Packet4f>(not_normal_finite_mask, y_approx, y_newton);
}

#else

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x) {
  // Unfortunately we can't use the much faster mm_rsqrt_ps since it only provides an approximation.
  return _mm_div_ps(pset1<Packet4f>(1.0f), _mm_sqrt_ps(x));
}

#endif

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x) {
  return _mm_div_pd(pset1<Packet2d>(1.0), _mm_sqrt_pd(x));
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

} // end namespace internal

namespace numext {

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float sqrt(const float &x)
{
  return internal::pfirst(internal::Packet4f(_mm_sqrt_ss(_mm_set_ss(x))));
}

template<>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double sqrt(const double &x)
{
#if EIGEN_COMP_GNUC_STRICT
  // This works around a GCC bug generating poor code for _mm_sqrt_pd
  // See https://gitlab.com/libeigen/eigen/commit/8dca9f97e38970
  return internal::pfirst(internal::Packet2d(__builtin_ia32_sqrtsd(_mm_set_sd(x))));
#else
  return internal::pfirst(internal::Packet2d(_mm_sqrt_pd(_mm_set_sd(x))));
#endif
}

} // end namespace numex

} // end namespace Eigen

#endif // EIGEN_MATH_FUNCTIONS_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_SSE_H
#define EIGEN_PACKET_MATH_SSE_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#if !defined(EIGEN_VECTORIZE_AVX) && !defined(EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS)
// 32 bits =>  8 registers
// 64 bits => 16 registers
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS (2*sizeof(void*))
#endif

#ifdef EIGEN_VECTORIZE_FMA
#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif
#endif

#if ((defined EIGEN_VECTORIZE_AVX) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_MINGW) && (__GXX_ABI_VERSION < 1004)) || EIGEN_OS_QNX
// With GCC's default ABI version, a __m128 or __m256 are the same types and therefore we cannot
// have overloads for both types without linking error.
// One solution is to increase ABI version using -fabi-version=4 (or greater).
// Otherwise, we workaround this inconvenience by wrapping 128bit types into the following helper
// structure:
typedef eigen_packet_wrapper<__m128>  Packet4f;
typedef eigen_packet_wrapper<__m128d> Packet2d;
#else
typedef __m128  Packet4f;
typedef __m128d Packet2d;
#endif

typedef eigen_packet_wrapper<__m128i, 0> Packet4i;
typedef eigen_packet_wrapper<__m128i, 1> Packet16b;

template<> struct is_arithmetic<__m128>  { enum { value = true }; };
template<> struct is_arithmetic<__m128i> { enum { value = true }; };
template<> struct is_arithmetic<__m128d> { enum { value = true }; };
template<> struct is_arithmetic<Packet4i>  { enum { value = true }; };
template<> struct is_arithmetic<Packet16b>  { enum { value = true }; };

template<int p, int q, int r, int s>
struct shuffle_mask{
 enum { mask = (s)<<6|(r)<<4|(q)<<2|(p) };
};

// TODO: change the implementation of all swizzle* ops from macro to template,
#define vec4f_swizzle1(v,p,q,r,s) \
  Packet4f(_mm_castsi128_ps(_mm_shuffle_epi32( _mm_castps_si128(v), (shuffle_mask<p,q,r,s>::mask))))

#define vec4i_swizzle1(v,p,q,r,s) \
  Packet4i(_mm_shuffle_epi32( v, (shuffle_mask<p,q,r,s>::mask)))

#define vec2d_swizzle1(v,p,q) \
  Packet2d(_mm_castsi128_pd(_mm_shuffle_epi32( _mm_castpd_si128(v), (shuffle_mask<2*p,2*p+1,2*q,2*q+1>::mask))))

#define vec4f_swizzle2(a,b,p,q,r,s) \
  Packet4f(_mm_shuffle_ps( (a), (b), (shuffle_mask<p,q,r,s>::mask)))

#define vec4i_swizzle2(a,b,p,q,r,s) \
  Packet4i(_mm_castps_si128( (_mm_shuffle_ps( _mm_castsi128_ps(a), _mm_castsi128_ps(b), (shuffle_mask<p,q,r,s>::mask)))))

EIGEN_STRONG_INLINE Packet4f vec4f_movelh(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_movelh_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_movehl(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_movehl_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpacklo(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_unpacklo_ps(a,b));
}
EIGEN_STRONG_INLINE Packet4f vec4f_unpackhi(const Packet4f& a, const Packet4f& b)
{
  return Packet4f(_mm_unpackhi_ps(a,b));
}
#define vec4f_duplane(a,p) \
  vec4f_swizzle2(a,a,p,p,p,p)

#define vec2d_swizzle2(a,b,mask) \
  Packet2d(_mm_shuffle_pd(a,b,mask))

EIGEN_STRONG_INLINE Packet2d vec2d_unpacklo(const Packet2d& a, const Packet2d& b)
{
  return Packet2d(_mm_unpacklo_pd(a,b));
}
EIGEN_STRONG_INLINE Packet2d vec2d_unpackhi(const Packet2d& a, const Packet2d& b)
{
  return Packet2d(_mm_unpackhi_pd(a,b));
}
#define vec2d_duplane(a,p) \
  vec2d_swizzle2(a,a,(p<<1)|p)

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  const Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  const Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = pset1frombits<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  const Packet4i p4i_##NAME = pset1<Packet4i>(X)


// Use the packet_traits defined in AVX/PacketMath.h instead if we're going
// to leverage AVX instructions.
#ifndef EIGEN_VECTORIZE_AVX
template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasCmp  = 1,
    HasDiv = 1,
    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasNdtri = 1,
    HasExp = 1,
    HasBessel = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH,
    HasBlend = 1,
    HasCeil = 1,
    HasFloor = 1,
#ifdef EIGEN_VECTORIZE_SSE4_1
    HasRound = 1,
#endif
    HasRint = 1
  };
};
template <>
struct packet_traits<double> : default_packet_traits {
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 0,

    HasCmp  = 1,
    HasDiv  = 1,
    HasLog  = 1,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasBlend = 1,
    HasFloor = 1,
    HasCeil = 1,
#ifdef EIGEN_VECTORIZE_SSE4_1
    HasRound = 1,
#endif
    HasRint = 1
  };
};
#endif
template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=4,

    HasShift = 1,
    HasBlend = 1
  };
};

template<> struct packet_traits<bool> : default_packet_traits
{
  typedef Packet16b type;
  typedef Packet16b half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    HasHalfPacket = 0,
    size=16,

    HasAdd       = 1,
    HasSub       = 1,
    HasShift     = 0,
    HasMul       = 1,
    HasNegate    = 1,
    HasAbs       = 0,
    HasAbs2      = 0,
    HasMin       = 0,
    HasMax       = 0,
    HasConj      = 0,
    HasSqrt      = 1
  };
};

template<> struct unpacket_traits<Packet4f> {
  typedef float     type;
  typedef Packet4f  half;
  typedef Packet4i  integer_packet;
  enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet2d> {
  typedef double    type;
  typedef Packet2d  half;
  enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet4i> {
  typedef int       type;
  typedef Packet4i  half;
  enum {size=4, alignment=Aligned16, vectorizable=false, masked_load_available=false, masked_store_available=false};
};
template<> struct unpacket_traits<Packet16b> {
  typedef bool       type;
  typedef Packet16b  half;
  enum {size=16, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false};
};

#ifndef EIGEN_VECTORIZE_AVX
template<> struct scalar_div_cost<float,true> { enum { value = 7 }; };
template<> struct scalar_div_cost<double,true> { enum { value = 8 }; };
#endif

#if EIGEN_COMP_MSVC==1500
// Workaround MSVC 9 internal compiler error.
// TODO: It has been detected with win64 builds (amd64), so let's check whether it also happens in 32bits+SSE mode
// TODO: let's check whether there does not exist a better fix, like adding a pset0() function. (it crashed on pset1(0)).
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) { return _mm_set_ps(from,from,from,from); }
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) { return _mm_set_pd(from,from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from) { return _mm_set_epi32(from,from,from,from); }
#else
template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&  from) { return _mm_set_ps1(from); }
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) { return _mm_set1_pd(from); }
template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from) { return _mm_set1_epi32(from); }
#endif
template<> EIGEN_STRONG_INLINE Packet16b pset1<Packet16b>(const bool&    from) { return _mm_set1_epi8(static_cast<char>(from)); }

template<> EIGEN_STRONG_INLINE Packet4f pset1frombits<Packet4f>(unsigned int from) { return _mm_castsi128_ps(pset1<Packet4i>(from)); }
template<> EIGEN_STRONG_INLINE Packet2d pset1frombits<Packet2d>(uint64_t from) { return _mm_castsi128_pd(_mm_set1_epi64x(from)); }

template<> EIGEN_STRONG_INLINE Packet4f peven_mask(const Packet4f& /*a*/) { return _mm_castsi128_ps(_mm_set_epi32(0, -1, 0, -1)); }
template<> EIGEN_STRONG_INLINE Packet4i peven_mask(const Packet4i& /*a*/) { return _mm_set_epi32(0, -1, 0, -1); }
template<> EIGEN_STRONG_INLINE Packet2d peven_mask(const Packet2d& /*a*/) { return _mm_castsi128_pd(_mm_set_epi32(0, 0, -1, -1)); }

template<> EIGEN_STRONG_INLINE Packet4f pzero(const Packet4f& /*a*/) { return _mm_setzero_ps(); }
template<> EIGEN_STRONG_INLINE Packet2d pzero(const Packet2d& /*a*/) { return _mm_setzero_pd(); }
template<> EIGEN_STRONG_INLINE Packet4i pzero(const Packet4i& /*a*/) { return _mm_setzero_si128(); }

// GCC generates a shufps instruction for _mm_set1_ps/_mm_load1_ps instead of the more efficient pshufd instruction.
// However, using inrinsics for pset1 makes gcc to generate crappy code in some cases (see bug 203)
// Using inline assembly is also not an option because then gcc fails to reorder properly the instructions.
// Therefore, we introduced the pload1 functions to be used in product kernels for which bug 203 does not apply.
// Also note that with AVX, we want it to generate a vbroadcastss.
#if EIGEN_COMP_GNUC_STRICT && (!defined __AVX__)
template<> EIGEN_STRONG_INLINE Packet4f pload1<Packet4f>(const float *from) {
  return vec4f_swizzle1(_mm_load_ss(from),0,0,0,0);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>(const float& a) { return _mm_add_ps(pset1<Packet4f>(a), _mm_set_ps(3,2,1,0)); }
template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return _mm_add_pd(pset1<Packet2d>(a),_mm_set_pd(1,0)); }
template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int& a) { return _mm_add_epi32(pset1<Packet4i>(a),_mm_set_epi32(3,2,1,0)); }

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_add_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_add_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_add_epi32(a,b); }

template<> EIGEN_STRONG_INLINE Packet16b padd<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_or_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_sub_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_sub_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_sub_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b psub<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_xor_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b);
template<> EIGEN_STRONG_INLINE Packet4f paddsub<Packet4f>(const Packet4f& a, const Packet4f& b)
{
#ifdef EIGEN_VECTORIZE_SSE3
  return _mm_addsub_ps(a,b);
#else
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x0,0x80000000,0x0));
  return padd(a, pxor(mask, b));
#endif
}

template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& , const Packet2d& );
template<> EIGEN_STRONG_INLINE Packet2d paddsub<Packet2d>(const Packet2d& a, const Packet2d& b) 
{
#ifdef EIGEN_VECTORIZE_SSE3  
  return _mm_addsub_pd(a,b); 
#else
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0x0,0x80000000,0x0,0x0)); 
  return padd(a, pxor(mask, b));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a)
{
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x80000000,0x80000000,0x80000000,0x80000000));
  return _mm_xor_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0x0,0x80000000,0x0,0x80000000));
  return _mm_xor_pd(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a)
{
  return psub(Packet4i(_mm_setr_epi32(0,0,0,0)), a);
}

template<> EIGEN_STRONG_INLINE Packet16b pnegate(const Packet16b& a)
{
  return psub(pset1<Packet16b>(false), a);
}

template<> EIGEN_STRONG_INLINE Packet4f pconj(const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_mul_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_mul_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_mullo_epi32(a,b);
#else
  // this version is slightly faster than 4 scalar products
  return vec4i_swizzle1(
            vec4i_swizzle2(
              _mm_mul_epu32(a,b),
              _mm_mul_epu32(vec4i_swizzle1(a,1,0,3,2),
                            vec4i_swizzle1(b,1,0,3,2)),
              0,2,0,2),
            0,2,1,3);
#endif
}

template<> EIGEN_STRONG_INLINE Packet16b pmul<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_and_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_div_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_div_pd(a,b); }

// for some weird raisons, it has to be overloaded for packet of integers
template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return padd(pmul(a,b), c); }
#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c) { return _mm_fmadd_ps(a,b,c); }
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return _mm_fmadd_pd(a,b,c); }
#endif

#ifdef EIGEN_VECTORIZE_SSE4_1
template<> EIGEN_DEVICE_FUNC inline Packet4f pselect(const Packet4f& mask, const Packet4f& a, const Packet4f& b) {
  return _mm_blendv_ps(b,a,mask);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pselect(const Packet4i& mask, const Packet4i& a, const Packet4i& b) {
  return _mm_castps_si128(_mm_blendv_ps(_mm_castsi128_ps(b),_mm_castsi128_ps(a),_mm_castsi128_ps(mask)));
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pselect(const Packet2d& mask, const Packet2d& a, const Packet2d& b) {  return _mm_blendv_pd(b,a,mask); }

template<> EIGEN_DEVICE_FUNC inline Packet16b pselect(const Packet16b& mask, const Packet16b& a, const Packet16b& b) {
  return _mm_blendv_epi8(b,a,mask);
}
#else
template<> EIGEN_DEVICE_FUNC inline Packet16b pselect(const Packet16b& mask, const Packet16b& a, const Packet16b& b) {
  Packet16b a_part = _mm_and_si128(mask, a);
  Packet16b b_part = _mm_andnot_si128(mask, b);
  return _mm_or_si128(a_part, b_part);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4i ptrue<Packet4i>(const Packet4i& a) { return _mm_cmpeq_epi32(a, a); }
template<> EIGEN_STRONG_INLINE Packet16b ptrue<Packet16b>(const Packet16b& a) { return _mm_cmpeq_epi8(a, a); }
template<> EIGEN_STRONG_INLINE Packet4f
ptrue<Packet4f>(const Packet4f& a) {
  Packet4i b = _mm_castps_si128(a);
  return _mm_castsi128_ps(_mm_cmpeq_epi32(b, b));
}
template<> EIGEN_STRONG_INLINE Packet2d
ptrue<Packet2d>(const Packet2d& a) {
  Packet4i b = _mm_castpd_si128(a);
  return _mm_castsi128_pd(_mm_cmpeq_epi32(b, b));
}


template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_and_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_and_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_and_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pand<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_and_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_or_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_or_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_or_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b por<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_or_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_xor_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_xor_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_xor_si128(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pxor<Packet16b>(const Packet16b& a, const Packet16b& b) { return _mm_xor_si128(a,b); }

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return _mm_andnot_ps(b,a); }
template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return _mm_andnot_pd(b,a); }
template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return _mm_andnot_si128(b,a); }

template<> EIGEN_STRONG_INLINE Packet4f pcmp_le(const Packet4f& a, const Packet4f& b) { return _mm_cmple_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt(const Packet4f& a, const Packet4f& b) { return _mm_cmplt_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_lt_or_nan(const Packet4f& a, const Packet4f& b) { return _mm_cmpnge_ps(a,b); }
template<> EIGEN_STRONG_INLINE Packet4f pcmp_eq(const Packet4f& a, const Packet4f& b) { return _mm_cmpeq_ps(a,b); }

template<> EIGEN_STRONG_INLINE Packet2d pcmp_le(const Packet2d& a, const Packet2d& b) { return _mm_cmple_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt(const Packet2d& a, const Packet2d& b) { return _mm_cmplt_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_lt_or_nan(const Packet2d& a, const Packet2d& b) { return _mm_cmpnge_pd(a,b); }
template<> EIGEN_STRONG_INLINE Packet2d pcmp_eq(const Packet2d& a, const Packet2d& b) { return _mm_cmpeq_pd(a,b); }

template<> EIGEN_STRONG_INLINE Packet4i pcmp_lt(const Packet4i& a, const Packet4i& b) { return _mm_cmplt_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_eq(const Packet4i& a, const Packet4i& b) { return _mm_cmpeq_epi32(a,b); }
template<> EIGEN_STRONG_INLINE Packet16b pcmp_eq(const Packet16b& a, const Packet16b& b) { return _mm_cmpeq_epi8(a,b); }
template<> EIGEN_STRONG_INLINE Packet4i pcmp_le(const Packet4i& a, const Packet4i& b) { return por(pcmp_lt(a,b), pcmp_eq(a,b)); }

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_min_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet4f res;
  asm("vminps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet4f res = b;
  asm("minps %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm_min_ps(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_min_pd, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet2d res;
  asm("vminpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet2d res = b;
  asm("minpd %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::min.
  return _mm_min_pd(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_min_epi32(a,b);
#else
  // after some bench, this version *is* faster than a scalar implementation
  Packet4i mask = _mm_cmplt_epi32(a,b);
  return _mm_or_si128(_mm_and_si128(mask,a),_mm_andnot_si128(mask,b));
#endif
}


template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_max_ps, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet4f res;
  asm("vmaxps %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet4f res = b;
  asm("maxps %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm_max_ps(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) {
#if EIGEN_COMP_GNUC && EIGEN_COMP_GNUC < 63
  // There appears to be a bug in GCC, by which the optimizer may
  // flip the argument order in calls to _mm_max_pd, so we have to
  // resort to inline ASM here. This is supposed to be fixed in gcc6.3,
  // see also: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=72867
  #ifdef EIGEN_VECTORIZE_AVX
  Packet2d res;
  asm("vmaxpd %[a], %[b], %[res]" : [res] "=x" (res) : [a] "x" (a), [b] "x" (b));
  #else
  Packet2d res = b;
  asm("maxpd %[a], %[res]" : [res] "+x" (res) : [a] "x" (a));
  #endif
  return res;
#else
  // Arguments are reversed to match NaN propagation behavior of std::max.
  return _mm_max_pd(b, a);
#endif
}
template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_max_epi32(a,b);
#else
  // after some bench, this version *is* faster than a scalar implementation
  Packet4i mask = _mm_cmpgt_epi32(a,b);
  return _mm_or_si128(_mm_and_si128(mask,a),_mm_andnot_si128(mask,b));
#endif
}

template <typename Packet, typename Op>
EIGEN_STRONG_INLINE Packet pminmax_propagate_numbers(const Packet& a, const Packet& b, Op op) {
  // In this implementation, we take advantage of the fact that pmin/pmax for SSE
  // always return a if either a or b is NaN.
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet m = op(a, b);
  return pselect<Packet>(not_nan_mask_a, m, b);
}

template <typename Packet, typename Op>
EIGEN_STRONG_INLINE Packet pminmax_propagate_nan(const Packet& a, const Packet& b, Op op) {
  // In this implementation, we take advantage of the fact that pmin/pmax for SSE
  // always return a if either a or b is NaN.
  Packet not_nan_mask_a = pcmp_eq(a, a);
  Packet m = op(b, a);
  return pselect<Packet>(not_nan_mask_a, m, a);
}

// Add specializations for min/max with prescribed NaN progation.
template<>
EIGEN_STRONG_INLINE Packet4f pmin<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmin<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_numbers(a, b, pmin<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmax<PropagateNumbers, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmax<PropagateNumbers, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_numbers(a, b, pmax<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmin<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmin<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_nan(a, b, pmin<Packet2d>);
}
template<>
EIGEN_STRONG_INLINE Packet4f pmax<PropagateNaN, Packet4f>(const Packet4f& a, const Packet4f& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet4f>);
}
template<>
EIGEN_STRONG_INLINE Packet2d pmax<PropagateNaN, Packet2d>(const Packet2d& a, const Packet2d& b) {
  return pminmax_propagate_nan(a, b, pmax<Packet2d>);
}

template<int N> EIGEN_STRONG_INLINE Packet4i parithmetic_shift_right(const Packet4i& a) { return _mm_srai_epi32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_right   (const Packet4i& a) { return _mm_srli_epi32(a,N); }
template<int N> EIGEN_STRONG_INLINE Packet4i plogical_shift_left    (const Packet4i& a) { return _mm_slli_epi32(a,N); }

template<> EIGEN_STRONG_INLINE Packet4f pabs(const Packet4f& a)
{
  const Packet4f mask = _mm_castsi128_ps(_mm_setr_epi32(0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF,0x7FFFFFFF));
  return _mm_and_ps(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet2d pabs(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_setr_epi32(0xFFFFFFFF,0x7FFFFFFF,0xFFFFFFFF,0x7FFFFFFF));
  return _mm_and_pd(a,mask);
}
template<> EIGEN_STRONG_INLINE Packet4i pabs(const Packet4i& a)
{
  #ifdef EIGEN_VECTORIZE_SSSE3
  return _mm_abs_epi32(a);
  #else
  Packet4i aux = _mm_srai_epi32(a,31);
  return _mm_sub_epi32(_mm_xor_si128(a,aux),aux);
  #endif
}

#ifdef EIGEN_VECTORIZE_SSE4_1
template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
  // Unfortunatly _mm_round_ps doesn't have a rounding mode to implement numext::round.
  const Packet4f mask = pset1frombits<Packet4f>(0x80000000u);
  const Packet4f prev0dot5 = pset1frombits<Packet4f>(0x3EFFFFFFu);
  return _mm_round_ps(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a)
{
  const Packet2d mask = _mm_castsi128_pd(_mm_set_epi64x(0x8000000000000000ull, 0x8000000000000000ull));
  const Packet2d prev0dot5 = _mm_castsi128_pd(_mm_set_epi64x(0x3FDFFFFFFFFFFFFFull, 0x3FDFFFFFFFFFFFFFull));
  return _mm_round_pd(padd(por(pand(a, mask), prev0dot5), a), _MM_FROUND_TO_ZERO);
}

template<> EIGEN_STRONG_INLINE Packet4f print<Packet4f>(const Packet4f& a) { return _mm_round_ps(a, _MM_FROUND_CUR_DIRECTION); }
template<> EIGEN_STRONG_INLINE Packet2d print<Packet2d>(const Packet2d& a) { return _mm_round_pd(a, _MM_FROUND_CUR_DIRECTION); }

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a) { return _mm_ceil_ps(a); }
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a) { return _mm_ceil_pd(a); }

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a) { return _mm_floor_ps(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return _mm_floor_pd(a); }
#else
template<> EIGEN_STRONG_INLINE Packet4f print(const Packet4f& a) {
  // Adds and subtracts signum(a) * 2^23 to force rounding.
  const Packet4f limit = pset1<Packet4f>(static_cast<float>(1<<23));
  const Packet4f abs_a = pabs(a);
  Packet4f r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet2d print(const Packet2d& a) {
  // Adds and subtracts signum(a) * 2^52 to force rounding.
  const Packet2d limit = pset1<Packet2d>(static_cast<double>(1ull<<52));
  const Packet2d abs_a = pabs(a);
  Packet2d r = padd(abs_a, limit);
  // Don't compile-away addition and subtraction.
  EIGEN_OPTIMIZATION_BARRIER(r);
  r = psub(r, limit);
  // If greater than limit, simply return a.  Otherwise, account for sign.
  r = pselect(pcmp_lt(abs_a, limit),
              pselect(pcmp_lt(a, pzero(a)), pnegate(r), r), a);
  return r;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If greater, subtract one.
  Packet4f mask = _mm_cmpgt_ps(tmp, a);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a)
{
  const Packet2d cst_1 = pset1<Packet2d>(1.0);
  Packet2d tmp  = print<Packet2d>(a);
  // If greater, subtract one.
  Packet2d mask = _mm_cmpgt_pd(tmp, a);
  mask = pand(mask, cst_1);
  return psub(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const Packet4f& a)
{
  const Packet4f cst_1 = pset1<Packet4f>(1.0f);
  Packet4f tmp  = print<Packet4f>(a);
  // If smaller, add one.
  Packet4f mask = _mm_cmplt_ps(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}

template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const Packet2d& a)
{
  const Packet2d cst_1 = pset1<Packet2d>(1.0);
  Packet2d tmp  = print<Packet2d>(a);
  // If smaller, add one.
  Packet2d mask = _mm_cmplt_pd(tmp, a);
  mask = pand(mask, cst_1);
  return padd(tmp, mask);
}
#endif

template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float*   from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_ps(from); }
template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double*  from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_pd(from); }
template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from) { EIGEN_DEBUG_ALIGNED_LOAD return _mm_load_si128(reinterpret_cast<const __m128i*>(from)); }
template<> EIGEN_STRONG_INLINE Packet16b pload<Packet16b>(const bool*     from) { EIGEN_DEBUG_ALIGNED_LOAD return  _mm_load_si128(reinterpret_cast<const __m128i*>(from)); }

#if EIGEN_COMP_MSVC
  template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float*  from) {
    EIGEN_DEBUG_UNALIGNED_LOAD
    #if (EIGEN_COMP_MSVC==1600)
    // NOTE Some version of MSVC10 generates bad code when using _mm_loadu_ps
    // (i.e., it does not generate an unaligned load!!
    __m128 res = _mm_loadl_pi(_mm_set1_ps(0.0f), (const __m64*)(from));
    res = _mm_loadh_pi(res, (const __m64*)(from+2));
    return res;
    #else
    return _mm_loadu_ps(from);
    #endif
  }
#else
// NOTE: with the code below, MSVC's compiler crashes!

template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f>(const float* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_ps(from);
}
#endif

template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_pd(from);
}
template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}
template<> EIGEN_STRONG_INLINE Packet16b ploadu<Packet16b>(const bool*     from) {
  EIGEN_DEBUG_UNALIGNED_LOAD
  return _mm_loadu_si128(reinterpret_cast<const __m128i*>(from));
}


template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*   from)
{
  return vec4f_swizzle1(_mm_castpd_ps(_mm_load_sd(reinterpret_cast<const double*>(from))), 0, 0, 1, 1);
}
template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*  from)
{ return pset1<Packet2d>(from[0]); }
template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  Packet4i tmp;
  tmp = _mm_loadl_epi64(reinterpret_cast<const __m128i*>(from));
  return vec4i_swizzle1(tmp, 0, 0, 1, 1);
}

// Loads 8 bools from memory and returns the packet
// {b0, b0, b1, b1, b2, b2, b3, b3, b4, b4, b5, b5, b6, b6, b7, b7}
template<> EIGEN_STRONG_INLINE Packet16b ploaddup<Packet16b>(const bool*     from)
{
  __m128i tmp = _mm_castpd_si128(pload1<Packet2d>(reinterpret_cast<const double*>(from)));
  return  _mm_unpacklo_epi8(tmp, tmp);
}

// Loads 4 bools from memory and returns the packet
// {b0, b0  b0, b0, b1, b1, b1, b1, b2, b2, b2, b2, b3, b3, b3, b3}
template<> EIGEN_STRONG_INLINE Packet16b
ploadquad<Packet16b>(const bool* from) {
  __m128i tmp = _mm_castps_si128(pload1<Packet4f>(reinterpret_cast<const float*>(from)));
  tmp = _mm_unpacklo_epi8(tmp, tmp);
  return  _mm_unpacklo_epi16(tmp, tmp);
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<double>(double* to, const Packet2d& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_si128(reinterpret_cast<__m128i*>(to), from); }
template<> EIGEN_STRONG_INLINE void pstore<bool>(bool*     to, const Packet16b& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_store_si128(reinterpret_cast<__m128i*>(to), from); }

template<> EIGEN_STRONG_INLINE void pstoreu<double>(double* to, const Packet2d& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_pd(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float*   to, const Packet4f& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_ps(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*       to, const Packet4i& from) { EIGEN_DEBUG_UNALIGNED_STORE _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from); }
template<> EIGEN_STRONG_INLINE void pstoreu<bool>(bool*     to, const Packet16b& from) { EIGEN_DEBUG_ALIGNED_STORE _mm_storeu_si128(reinterpret_cast<__m128i*>(to), from); }

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
 return _mm_set_ps(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
 return _mm_set_pd(from[1*stride], from[0*stride]);
}
template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
 return _mm_set_epi32(from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline Packet16b pgather<bool, Packet16b>(const bool* from, Index stride)
{
  return _mm_set_epi8(from[15*stride], from[14*stride], from[13*stride], from[12*stride],
                      from[11*stride], from[10*stride], from[9*stride], from[8*stride],
                      from[7*stride], from[6*stride], from[5*stride], from[4*stride],
                      from[3*stride], from[2*stride], from[1*stride], from[0*stride]);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  to[stride*0] = _mm_cvtss_f32(from);
  to[stride*1] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 1));
  to[stride*2] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 2));
  to[stride*3] = _mm_cvtss_f32(_mm_shuffle_ps(from, from, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  to[stride*0] = _mm_cvtsd_f64(from);
  to[stride*1] = _mm_cvtsd_f64(_mm_shuffle_pd(from, from, 1));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  to[stride*0] = _mm_cvtsi128_si32(from);
  to[stride*1] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 1));
  to[stride*2] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 2));
  to[stride*3] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 3));
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<bool, Packet16b>(bool* to, const Packet16b& from, Index stride)
{
  to[4*stride*0] = _mm_cvtsi128_si32(from);
  to[4*stride*1] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 1));
  to[4*stride*2] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 2));
  to[4*stride*3] = _mm_cvtsi128_si32(_mm_shuffle_epi32(from, 3));
}


// some compilers might be tempted to perform multiple moves instead of using a vector path.
template<> EIGEN_STRONG_INLINE void pstore1<Packet4f>(float* to, const float& a)
{
  Packet4f pa = _mm_set_ss(a);
  pstore(to, Packet4f(vec4f_swizzle1(pa,0,0,0,0)));
}
// some compilers might be tempted to perform multiple moves instead of using a vector path.
template<> EIGEN_STRONG_INLINE void pstore1<Packet2d>(double* to, const double& a)
{
  Packet2d pa = _mm_set_sd(a);
  pstore(to, Packet2d(vec2d_swizzle1(pa,0,0)));
}

#if EIGEN_COMP_PGI && EIGEN_COMP_PGI < 1900
typedef const void * SsePrefetchPtrType;
#else
typedef const char * SsePrefetchPtrType;
#endif

#ifndef EIGEN_VECTORIZE_AVX
template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { _mm_prefetch((SsePrefetchPtrType)(addr), _MM_HINT_T0); }
#endif

#if EIGEN_COMP_MSVC_STRICT && EIGEN_OS_WIN64
// The temporary variable fixes an internal compilation error in vs <= 2008 and a wrong-result bug in vs 2010
// Direct of the struct members fixed bug #62.
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { return a.m128_f32[0]; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return a.m128d_f64[0]; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int x = _mm_cvtsi128_si32(a); return x; }
#elif EIGEN_COMP_MSVC_STRICT
// The temporary variable fixes an internal compilation error in vs <= 2008 and a wrong-result bug in vs 2010
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { float x = _mm_cvtss_f32(a); return x; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { double x = _mm_cvtsd_f64(a); return x; }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int x = _mm_cvtsi128_si32(a); return x; }
#else
template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { return _mm_cvtss_f32(a); }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { return _mm_cvtsd_f64(a); }
template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { return _mm_cvtsi128_si32(a); }
#endif
template<> EIGEN_STRONG_INLINE bool   pfirst<Packet16b>(const Packet16b& a) { int x = _mm_cvtsi128_si32(a); return static_cast<bool>(x & 1); }

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a) { return _mm_shuffle_ps(a,a,0x1B); }
template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a) { return _mm_shuffle_pd(a,a,0x1); }
template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a) { return _mm_shuffle_epi32(a,0x1B); }
template<> EIGEN_STRONG_INLINE Packet16b preverse(const Packet16b& a) {
#ifdef EIGEN_VECTORIZE_SSSE3
  __m128i mask = _mm_set_epi8(0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15);
  return _mm_shuffle_epi8(a, mask);
#else
  Packet16b tmp = _mm_shuffle_epi32(a, _MM_SHUFFLE(0, 1, 2, 3));
  tmp = _mm_shufflehi_epi16(_mm_shufflelo_epi16(tmp, _MM_SHUFFLE(2, 3, 0, 1)), _MM_SHUFFLE(2, 3, 0, 1));
  return _mm_or_si128(_mm_slli_epi16(tmp, 8), _mm_srli_epi16(tmp, 8));
#endif
}

template<> EIGEN_STRONG_INLINE Packet4f pfrexp<Packet4f>(const Packet4f& a, Packet4f& exponent) {
  return pfrexp_generic(a,exponent);
}

// Extract exponent without existence of Packet2l.
template<>
EIGEN_STRONG_INLINE  
Packet2d pfrexp_generic_get_biased_exponent(const Packet2d& a) {
  const Packet2d cst_exp_mask  = pset1frombits<Packet2d>(static_cast<uint64_t>(0x7ff0000000000000ull));
  __m128i a_expo = _mm_srli_epi64(_mm_castpd_si128(pand(a, cst_exp_mask)), 52);
  return _mm_cvtepi32_pd(vec4i_swizzle1(a_expo, 0, 2, 1, 3));
}

template<> EIGEN_STRONG_INLINE Packet2d pfrexp<Packet2d>(const Packet2d& a, Packet2d& exponent) {
  return pfrexp_generic(a, exponent);
}

template<> EIGEN_STRONG_INLINE Packet4f pldexp<Packet4f>(const Packet4f& a, const Packet4f& exponent) {
  return pldexp_generic(a,exponent);
}

// We specialize pldexp here, since the generic implementation uses Packet2l, which is not well
// supported by SSE, and has more range than is needed for exponents.
template<> EIGEN_STRONG_INLINE Packet2d pldexp<Packet2d>(const Packet2d& a, const Packet2d& exponent) {
  // Clamp exponent to [-2099, 2099]
  const Packet2d max_exponent = pset1<Packet2d>(2099.0);
  const Packet2d e = pmin(pmax(exponent, pnegate(max_exponent)), max_exponent);
  
  // Convert e to integer and swizzle to low-order bits.
  const Packet4i ei = vec4i_swizzle1(_mm_cvtpd_epi32(e), 0, 3, 1, 3);
  
  // Split 2^e into four factors and multiply:
  const Packet4i bias = _mm_set_epi32(0, 1023, 0, 1023);
  Packet4i b = parithmetic_shift_right<2>(ei);  // floor(e/4)
  Packet2d c = _mm_castsi128_pd(_mm_slli_epi64(padd(b, bias), 52));  // 2^b
  Packet2d out = pmul(pmul(pmul(a, c), c), c); // a * 2^(3b)
  b = psub(psub(psub(ei, b), b), b);  // e - 3b
  c = _mm_castsi128_pd(_mm_slli_epi64(padd(b, bias), 52));  // 2^(e - 3b)
  out = pmul(out, c);  // a * 2^e
  return out;
}

// with AVX, the default implementations based on pload1 are faster
#ifndef __AVX__
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec4f_swizzle1(a3, 0,0,0,0);
  a1 = vec4f_swizzle1(a3, 1,1,1,1);
  a2 = vec4f_swizzle1(a3, 2,2,2,2);
  a3 = vec4f_swizzle1(a3, 3,3,3,3);
}
template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
#ifdef EIGEN_VECTORIZE_SSE3
  a0 = _mm_loaddup_pd(a+0);
  a1 = _mm_loaddup_pd(a+1);
  a2 = _mm_loaddup_pd(a+2);
  a3 = _mm_loaddup_pd(a+3);
#else
  a1 = pload<Packet2d>(a);
  a0 = vec2d_swizzle1(a1, 0,0);
  a1 = vec2d_swizzle1(a1, 1,1);
  a3 = pload<Packet2d>(a+2);
  a2 = vec2d_swizzle1(a3, 0,0);
  a3 = vec2d_swizzle1(a3, 1,1);
#endif
}
#endif

EIGEN_STRONG_INLINE void punpackp(Packet4f* vecs)
{
  vecs[1] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0x55));
  vecs[2] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0xAA));
  vecs[3] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0xFF));
  vecs[0] = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(vecs[0]), 0x00));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  // Disable SSE3 _mm_hadd_pd that is extremely slow on all existing Intel's architectures
  // (from Nehalem to Haswell)
// #ifdef EIGEN_VECTORIZE_SSE3
//   Packet4f tmp = _mm_add_ps(a, vec4f_swizzle1(a,2,3,2,3));
//   return pfirst<Packet4f>(_mm_hadd_ps(tmp, tmp));
// #else
  Packet4f tmp = _mm_add_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_add_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
// #endif
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  // Disable SSE3 _mm_hadd_pd that is extremely slow on all existing Intel's architectures
  // (from Nehalem to Haswell)
// #ifdef EIGEN_VECTORIZE_SSE3
//   return pfirst<Packet2d>(_mm_hadd_pd(a, a));
// #else
  return pfirst<Packet2d>(_mm_add_sd(a, _mm_unpackhi_pd(a,a)));
// #endif
}

#ifdef EIGEN_VECTORIZE_SSSE3
template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i tmp0 = _mm_hadd_epi32(a,a);
  return pfirst<Packet4i>(_mm_hadd_epi32(tmp0,tmp0));
}

#else
template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i tmp = _mm_add_epi32(a, _mm_unpackhi_epi64(a,a));
  return pfirst(tmp) + pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1));
}
#endif

template<> EIGEN_STRONG_INLINE bool predux<Packet16b>(const Packet16b& a) {
  Packet4i tmp = _mm_or_si128(a, _mm_unpackhi_epi64(a,a));
  return (pfirst(tmp) != 0) || (pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1)) != 0);
}

// Other reduction functions:


// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_mul_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_mul_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_mul_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., reusing pmul is very slow !)
  // TODO try to call _mm_mul_epu32 directly
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return  (aux[0] * aux[1]) * (aux[2] * aux[3]);
}

template<> EIGEN_STRONG_INLINE bool predux_mul<Packet16b>(const Packet16b& a) {
  Packet4i tmp = _mm_and_si128(a, _mm_unpackhi_epi64(a,a));
  return ((pfirst<Packet4i>(tmp) == 0x01010101) &&
          (pfirst<Packet4i>(_mm_shuffle_epi32(tmp, 1)) == 0x01010101));
}

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_min_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_min_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_min_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  Packet4i tmp = _mm_min_epi32(a, _mm_shuffle_epi32(a, _MM_SHUFFLE(0,0,3,2)));
  return pfirst<Packet4i>(_mm_min_epi32(tmp,_mm_shuffle_epi32(tmp, 1)));
#else
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., it does not like using std::min after the pstore !!)
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  int aux0 = aux[0]<aux[1] ? aux[0] : aux[1];
  int aux2 = aux[2]<aux[3] ? aux[2] : aux[3];
  return aux0<aux2 ? aux0 : aux2;
#endif // EIGEN_VECTORIZE_SSE4_1
}

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet4f tmp = _mm_max_ps(a, _mm_movehl_ps(a,a));
  return pfirst<Packet4f>(_mm_max_ss(tmp, _mm_shuffle_ps(tmp,tmp, 1)));
}
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst<Packet2d>(_mm_max_sd(a, _mm_unpackhi_pd(a,a)));
}
template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
#ifdef EIGEN_VECTORIZE_SSE4_1
  Packet4i tmp = _mm_max_epi32(a, _mm_shuffle_epi32(a, _MM_SHUFFLE(0,0,3,2)));
  return pfirst<Packet4i>(_mm_max_epi32(tmp,_mm_shuffle_epi32(tmp, 1)));
#else
  // after some experiments, it is seems this is the fastest way to implement it
  // for GCC (eg., it does not like using std::min after the pstore !!)
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  int aux0 = aux[0]>aux[1] ? aux[0] : aux[1];
  int aux2 = aux[2]>aux[3] ? aux[2] : aux[3];
  return aux0>aux2 ? aux0 : aux2;
#endif // EIGEN_VECTORIZE_SSE4_1
}

// not needed yet
// template<> EIGEN_STRONG_INLINE bool predux_all(const Packet4f& x)
// {
//   return _mm_movemask_ps(x) == 0xF;
// }

template<> EIGEN_STRONG_INLINE bool predux_any(const Packet4f& x)
{
  return _mm_movemask_ps(x) != 0x0;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  _MM_TRANSPOSE4_PS(kernel.packet[0], kernel.packet[1], kernel.packet[2], kernel.packet[3]);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  __m128d tmp = _mm_unpackhi_pd(kernel.packet[0], kernel.packet[1]);
  kernel.packet[0] = _mm_unpacklo_pd(kernel.packet[0], kernel.packet[1]);
  kernel.packet[1] = tmp;
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  __m128i T0 = _mm_unpacklo_epi32(kernel.packet[0], kernel.packet[1]);
  __m128i T1 = _mm_unpacklo_epi32(kernel.packet[2], kernel.packet[3]);
  __m128i T2 = _mm_unpackhi_epi32(kernel.packet[0], kernel.packet[1]);
  __m128i T3 = _mm_unpackhi_epi32(kernel.packet[2], kernel.packet[3]);

  kernel.packet[0] = _mm_unpacklo_epi64(T0, T1);
  kernel.packet[1] = _mm_unpackhi_epi64(T0, T1);
  kernel.packet[2] = _mm_unpacklo_epi64(T2, T3);
  kernel.packet[3] = _mm_unpackhi_epi64(T2, T3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16b,4>& kernel) {
  __m128i T0 =  _mm_unpacklo_epi8(kernel.packet[0], kernel.packet[1]);
  __m128i T1 =  _mm_unpackhi_epi8(kernel.packet[0], kernel.packet[1]);
  __m128i T2 =  _mm_unpacklo_epi8(kernel.packet[2], kernel.packet[3]);
  __m128i T3 =  _mm_unpackhi_epi8(kernel.packet[2], kernel.packet[3]);
  kernel.packet[0] = _mm_unpacklo_epi16(T0, T2);
  kernel.packet[1] = _mm_unpackhi_epi16(T0, T2);
  kernel.packet[2] = _mm_unpacklo_epi16(T1, T3);
  kernel.packet[3] = _mm_unpackhi_epi16(T1, T3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet16b,16>& kernel) {
  // If we number the elements in the input thus:
  // kernel.packet[ 0] = {00, 01, 02, 03, 04, 05, 06, 07, 08, 09, 0a, 0b, 0c, 0d, 0e, 0f}
  // kernel.packet[ 1] = {10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 1a, 1b, 1c, 1d, 1e, 1f}
  // ...
  // kernel.packet[15] = {f0, f1, f2, f3, f4, f5, f6, f7, f8, f9, fa, fb, fc, fd, fe, ff},
  //
  // the desired output is:
  // kernel.packet[ 0] = {00, 10, 20, 30, 40, 50, 60, 70, 80, 90, a0, b0, c0, d0, e0, f0}
  // kernel.packet[ 1] = {01, 11, 21, 31, 41, 51, 61, 71, 81, 91, a1, b1, c1, d1, e1, f1}
  // ...
  // kernel.packet[15] = {0f, 1f, 2f, 3f, 4f, 5f, 6f, 7f, 8f, 9f, af, bf, cf, df, ef, ff},
  __m128i t0 =  _mm_unpacklo_epi8(kernel.packet[0], kernel.packet[1]); // 00 10 01 11 02 12 03 13 04 14 05 15 06 16 07 17
  __m128i t1 =  _mm_unpackhi_epi8(kernel.packet[0], kernel.packet[1]); // 08 18 09 19 0a 1a 0b 1b 0c 1c 0d 1d 0e 1e 0f 1f
  __m128i t2 =  _mm_unpacklo_epi8(kernel.packet[2], kernel.packet[3]); // 20 30 21 31 22 32 ...                     27 37
  __m128i t3 =  _mm_unpackhi_epi8(kernel.packet[2], kernel.packet[3]); // 28 38 29 39 2a 3a ...                     2f 3f
  __m128i t4 =  _mm_unpacklo_epi8(kernel.packet[4], kernel.packet[5]); // 40 50 41 51 42 52                         47 57
  __m128i t5 =  _mm_unpackhi_epi8(kernel.packet[4], kernel.packet[5]); // 48 58 49 59 4a 5a
  __m128i t6 =  _mm_unpacklo_epi8(kernel.packet[6], kernel.packet[7]);
  __m128i t7 =  _mm_unpackhi_epi8(kernel.packet[6], kernel.packet[7]);
  __m128i t8 =  _mm_unpacklo_epi8(kernel.packet[8], kernel.packet[9]);
  __m128i t9 =  _mm_unpackhi_epi8(kernel.packet[8], kernel.packet[9]);
  __m128i ta =  _mm_unpacklo_epi8(kernel.packet[10], kernel.packet[11]);
  __m128i tb =  _mm_unpackhi_epi8(kernel.packet[10], kernel.packet[11]);
  __m128i tc =  _mm_unpacklo_epi8(kernel.packet[12], kernel.packet[13]);
  __m128i td =  _mm_unpackhi_epi8(kernel.packet[12], kernel.packet[13]);
  __m128i te =  _mm_unpacklo_epi8(kernel.packet[14], kernel.packet[15]);
  __m128i tf =  _mm_unpackhi_epi8(kernel.packet[14], kernel.packet[15]);

  __m128i s0 =  _mm_unpacklo_epi16(t0, t2); // 00 10 20 30 01 11 21 31 02 12 22 32 03 13 23 33
  __m128i s1 =  _mm_unpackhi_epi16(t0, t2); // 04 14 24 34
  __m128i s2 =  _mm_unpacklo_epi16(t1, t3); // 08 18 28 38 ...
  __m128i s3 =  _mm_unpackhi_epi16(t1, t3); // 0c 1c 2c 3c ...
  __m128i s4 =  _mm_unpacklo_epi16(t4, t6); // 40 50 60 70 41 51 61 71 42 52 62 72 43 53 63 73
  __m128i s5 =  _mm_unpackhi_epi16(t4, t6); // 44 54 64 74 ...
  __m128i s6 =  _mm_unpacklo_epi16(t5, t7);
  __m128i s7 =  _mm_unpackhi_epi16(t5, t7);
  __m128i s8 =  _mm_unpacklo_epi16(t8, ta);
  __m128i s9 =  _mm_unpackhi_epi16(t8, ta);
  __m128i sa =  _mm_unpacklo_epi16(t9, tb);
  __m128i sb =  _mm_unpackhi_epi16(t9, tb);
  __m128i sc =  _mm_unpacklo_epi16(tc, te);
  __m128i sd =  _mm_unpackhi_epi16(tc, te);
  __m128i se =  _mm_unpacklo_epi16(td, tf);
  __m128i sf =  _mm_unpackhi_epi16(td, tf);

  __m128i u0 =  _mm_unpacklo_epi32(s0, s4); // 00 10 20 30 40 50 60 70 01 11 21 31 41 51 61 71
  __m128i u1 =  _mm_unpackhi_epi32(s0, s4); // 02 12 22 32 42 52 62 72 03 13 23 33 43 53 63 73
  __m128i u2 =  _mm_unpacklo_epi32(s1, s5);
  __m128i u3 =  _mm_unpackhi_epi32(s1, s5);
  __m128i u4 =  _mm_unpacklo_epi32(s2, s6);
  __m128i u5 =  _mm_unpackhi_epi32(s2, s6);
  __m128i u6 =  _mm_unpacklo_epi32(s3, s7);
  __m128i u7 =  _mm_unpackhi_epi32(s3, s7);
  __m128i u8 =  _mm_unpacklo_epi32(s8, sc);
  __m128i u9 =  _mm_unpackhi_epi32(s8, sc);
  __m128i ua =  _mm_unpacklo_epi32(s9, sd);
  __m128i ub =  _mm_unpackhi_epi32(s9, sd);
  __m128i uc =  _mm_unpacklo_epi32(sa, se);
  __m128i ud =  _mm_unpackhi_epi32(sa, se);
  __m128i ue =  _mm_unpacklo_epi32(sb, sf);
  __m128i uf =  _mm_unpackhi_epi32(sb, sf);

  kernel.packet[0]  = _mm_unpacklo_epi64(u0, u8);
  kernel.packet[1]  = _mm_unpackhi_epi64(u0, u8);
  kernel.packet[2]  = _mm_unpacklo_epi64(u1, u9);
  kernel.packet[3]  = _mm_unpackhi_epi64(u1, u9);
  kernel.packet[4]  = _mm_unpacklo_epi64(u2, ua);
  kernel.packet[5]  = _mm_unpackhi_epi64(u2, ua);
  kernel.packet[6]  = _mm_unpacklo_epi64(u3, ub);
  kernel.packet[7]  = _mm_unpackhi_epi64(u3, ub);
  kernel.packet[8]  = _mm_unpacklo_epi64(u4, uc);
  kernel.packet[9]  = _mm_unpackhi_epi64(u4, uc);
  kernel.packet[10] = _mm_unpacklo_epi64(u5, ud);
  kernel.packet[11] = _mm_unpackhi_epi64(u5, ud);
  kernel.packet[12] = _mm_unpacklo_epi64(u6, ue);
  kernel.packet[13] = _mm_unpackhi_epi64(u6, ue);
  kernel.packet[14] = _mm_unpacklo_epi64(u7, uf);
  kernel.packet[15] = _mm_unpackhi_epi64(u7, uf);
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  const __m128i zero = _mm_setzero_si128();
  const __m128i select = _mm_set_epi32(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m128i false_mask = _mm_cmpeq_epi32(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_epi8(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_si128(_mm_andnot_si128(false_mask, thenPacket), _mm_and_si128(false_mask, elsePacket));
#endif
}
template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  const __m128 zero = _mm_setzero_ps();
  const __m128 select = _mm_set_ps(ifPacket.select[3], ifPacket.select[2], ifPacket.select[1], ifPacket.select[0]);
  __m128 false_mask = _mm_cmpeq_ps(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_ps(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_ps(_mm_andnot_ps(false_mask, thenPacket), _mm_and_ps(false_mask, elsePacket));
#endif
}
template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  const __m128d zero = _mm_setzero_pd();
  const __m128d select = _mm_set_pd(ifPacket.select[1], ifPacket.select[0]);
  __m128d false_mask = _mm_cmpeq_pd(select, zero);
#ifdef EIGEN_VECTORIZE_SSE4_1
  return _mm_blendv_pd(thenPacket, elsePacket, false_mask);
#else
  return _mm_or_pd(_mm_andnot_pd(false_mask, thenPacket), _mm_and_pd(false_mask, elsePacket));
#endif
}

// Scalar path for pmadd with FMA to ensure consistency with vectorized path.
#ifdef EIGEN_VECTORIZE_FMA
template<> EIGEN_STRONG_INLINE float pmadd(const float& a, const float& b, const float& c) {
  return ::fmaf(a,b,c);
}
template<> EIGEN_STRONG_INLINE double pmadd(const double& a, const double& b, const double& c) {
  return ::fma(a,b,c);
}
#endif


// Packet math for Eigen::half
// Disable the following code since it's broken on too many platforms / compilers.
//#elif defined(EIGEN_VECTORIZE_SSE) && (!EIGEN_ARCH_x86_64) && (!EIGEN_COMP_MSVC)
#if 0

typedef struct {
  __m64 x;
} Packet4h;


template<> struct is_arithmetic<Packet4h> { enum { value = true }; };

template <>
struct packet_traits<Eigen::half> : default_packet_traits {
  typedef Packet4h type;
  // There is no half-size packet for Packet4h.
  typedef Packet4h half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0,
    HasSqrt = 0,
    HasRsqrt = 0,
    HasExp = 0,
    HasLog = 0,
    HasBlend = 0
  };
};


template<> struct unpacket_traits<Packet4h> { typedef Eigen::half type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4h half; };

template<> EIGEN_STRONG_INLINE Packet4h pset1<Packet4h>(const Eigen::half& from) {
  Packet4h result;
  result.x = _mm_set1_pi16(from.x);
  return result;
}

template<> EIGEN_STRONG_INLINE Eigen::half pfirst<Packet4h>(const Packet4h& from) {
  return half_impl::raw_uint16_to_half(static_cast<unsigned short>(_mm_cvtsi64_si32(from.x)));
}

template<> EIGEN_STRONG_INLINE Packet4h pconj(const Packet4h& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4h padd<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha + hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha + hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h psub<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha - hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha - hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pmul<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha * hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha * hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pdiv<Packet4h>(const Packet4h& a, const Packet4h& b) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  __int64_t b64 = _mm_cvtm64_si64(b.x);

  Eigen::half h[4];

  Eigen::half ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64));
  Eigen::half hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64));
  h[0] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 16));
  h[1] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 32));
  h[2] = ha / hb;
  ha = half_impl::raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  hb = half_impl::raw_uint16_to_half(static_cast<unsigned short>(b64 >> 48));
  h[3] = ha / hb;
  Packet4h result;
  result.x = _mm_set_pi16(h[3].x, h[2].x, h[1].x, h[0].x);
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h pload<Packet4h>(const Eigen::half* from) {
  Packet4h result;
  result.x = _mm_cvtsi64_m64(*reinterpret_cast<const __int64_t*>(from));
  return result;
}

template<> EIGEN_STRONG_INLINE Packet4h ploadu<Packet4h>(const Eigen::half* from) {
  Packet4h result;
  result.x = _mm_cvtsi64_m64(*reinterpret_cast<const __int64_t*>(from));
  return result;
}

template<> EIGEN_STRONG_INLINE void pstore<Eigen::half>(Eigen::half* to, const Packet4h& from) {
  __int64_t r = _mm_cvtm64_si64(from.x);
  *(reinterpret_cast<__int64_t*>(to)) = r;
}

template<> EIGEN_STRONG_INLINE void pstoreu<Eigen::half>(Eigen::half* to, const Packet4h& from) {
  __int64_t r = _mm_cvtm64_si64(from.x);
  *(reinterpret_cast<__int64_t*>(to)) = r;
}

template<> EIGEN_STRONG_INLINE Packet4h
ploadquad<Packet4h>(const Eigen::half* from) {
  return pset1<Packet4h>(*from);
}

template<> EIGEN_STRONG_INLINE Packet4h pgather<Eigen::half, Packet4h>(const Eigen::half* from, Index stride)
{
  Packet4h result;
  result.x = _mm_set_pi16(from[3*stride].x, from[2*stride].x, from[1*stride].x, from[0*stride].x);
  return result;
}

template<> EIGEN_STRONG_INLINE void pscatter<Eigen::half, Packet4h>(Eigen::half* to, const Packet4h& from, Index stride)
{
  __int64_t a = _mm_cvtm64_si64(from.x);
  to[stride*0].x = static_cast<unsigned short>(a);
  to[stride*1].x = static_cast<unsigned short>(a >> 16);
  to[stride*2].x = static_cast<unsigned short>(a >> 32);
  to[stride*3].x = static_cast<unsigned short>(a >> 48);
}

EIGEN_STRONG_INLINE void
ptranspose(PacketBlock<Packet4h,4>& kernel) {
  __m64 T0 = _mm_unpacklo_pi16(kernel.packet[0].x, kernel.packet[1].x);
  __m64 T1 = _mm_unpacklo_pi16(kernel.packet[2].x, kernel.packet[3].x);
  __m64 T2 = _mm_unpackhi_pi16(kernel.packet[0].x, kernel.packet[1].x);
  __m64 T3 = _mm_unpackhi_pi16(kernel.packet[2].x, kernel.packet[3].x);

  kernel.packet[0].x = _mm_unpacklo_pi32(T0, T1);
  kernel.packet[1].x = _mm_unpackhi_pi32(T0, T1);
  kernel.packet[2].x = _mm_unpacklo_pi32(T2, T3);
  kernel.packet[3].x = _mm_unpackhi_pi32(T2, T3);
}

#endif


} // end namespace internal

} // end namespace Eigen

#if EIGEN_COMP_PGI && EIGEN_COMP_PGI < 1900
// PGI++ does not define the following intrinsics in C++ mode.
static inline __m128  _mm_castpd_ps   (__m128d x) { return reinterpret_cast<__m128&>(x);  }
static inline __m128i _mm_castpd_si128(__m128d x) { return reinterpret_cast<__m128i&>(x); }
static inline __m128d _mm_castps_pd   (__m128  x) { return reinterpret_cast<__m128d&>(x); }
static inline __m128i _mm_castps_si128(__m128  x) { return reinterpret_cast<__m128i&>(x); }
static inline __m128  _mm_castsi128_ps(__m128i x) { return reinterpret_cast<__m128&>(x);  }
static inline __m128d _mm_castsi128_pd(__m128i x) { return reinterpret_cast<__m128d&>(x); }
#endif

#endif // EIGEN_PACKET_MATH_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_SSE_H
#define EIGEN_TYPE_CASTING_SSE_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_VECTORIZE_AVX
template <>
struct type_casting_traits<float, int> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<int, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<double, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 2,
    TgtCoeffRatio = 1
  };
};

template <>
struct type_casting_traits<float, double> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 2
  };
};
#endif

template<> EIGEN_STRONG_INLINE Packet4i pcast<Packet4f, Packet4i>(const Packet4f& a) {
  return _mm_cvttps_epi32(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4i, Packet4f>(const Packet4i& a) {
  return _mm_cvtepi32_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet2d, Packet4f>(const Packet2d& a, const Packet2d& b) {
  return _mm_shuffle_ps(_mm_cvtpd_ps(a), _mm_cvtpd_ps(b), (1 << 2) | (1 << 6));
}

template<> EIGEN_STRONG_INLINE Packet2d pcast<Packet4f, Packet2d>(const Packet4f& a) {
  // Simply discard the second half of the input
  return _mm_cvtps_pd(a);
}

template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet4f>(const Packet4f& a) {
  return _mm_castps_si128(a);
}

template<> EIGEN_STRONG_INLINE Packet4f preinterpret<Packet4f,Packet4i>(const Packet4i& a) {
  return _mm_castsi128_ps(a);
}

template<> EIGEN_STRONG_INLINE Packet2d preinterpret<Packet2d,Packet4i>(const Packet4i& a) {
  return _mm_castsi128_pd(a);
}

template<> EIGEN_STRONG_INLINE Packet4i preinterpret<Packet4i,Packet2d>(const Packet2d& a) {
  return _mm_castpd_si128(a);
}

// Disable the following code since it's broken on too many platforms / compilers.
//#elif defined(EIGEN_VECTORIZE_SSE) && (!EIGEN_ARCH_x86_64) && (!EIGEN_COMP_MSVC)
#if 0

template <>
struct type_casting_traits<Eigen::half, float> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4f pcast<Packet4h, Packet4f>(const Packet4h& a) {
  __int64_t a64 = _mm_cvtm64_si64(a.x);
  Eigen::half h = raw_uint16_to_half(static_cast<unsigned short>(a64));
  float f1 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 16));
  float f2 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 32));
  float f3 = static_cast<float>(h);
  h = raw_uint16_to_half(static_cast<unsigned short>(a64 >> 48));
  float f4 = static_cast<float>(h);
  return _mm_set_ps(f4, f3, f2, f1);
}

template <>
struct type_casting_traits<float, Eigen::half> {
  enum {
    VectorizedCast = 1,
    SrcCoeffRatio = 1,
    TgtCoeffRatio = 1
  };
};

template<> EIGEN_STRONG_INLINE Packet4h pcast<Packet4f, Packet4h>(const Packet4f& a) {
  EIGEN_ALIGN16 float aux[4];
  pstore(aux, a);
  Eigen::half h0(aux[0]);
  Eigen::half h1(aux[1]);
  Eigen::half h2(aux[2]);
  Eigen::half h3(aux[3]);

  Packet4h result;
  result.x = _mm_set_pi16(h3.x, h2.x, h1.x, h0.x);
  return result;
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TYPE_CASTING_SSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATH_FUNCTIONS_SVE_H
#define EIGEN_MATH_FUNCTIONS_SVE_H

namespace Eigen {
namespace internal {

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf pexp<PacketXf>(const PacketXf& x) {
  return pexp_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf plog<PacketXf>(const PacketXf& x) {
  return plog_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf psin<PacketXf>(const PacketXf& x) {
  return psin_float(x);
}

template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf pcos<PacketXf>(const PacketXf& x) {
  return pcos_float(x);
}

// Hyperbolic Tangent function.
template <>
EIGEN_STRONG_INLINE EIGEN_UNUSED PacketXf ptanh<PacketXf>(const PacketXf& x) {
  return internal::generic_fast_tanh_float(x);
}
}  // end namespace internal
}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_SVE_H
#define EIGEN_PACKET_MATH_SVE_H

namespace Eigen
{
namespace internal
{
#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 8
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS 32

template <typename Scalar, int SVEVectorLength>
struct sve_packet_size_selector {
  enum { size = SVEVectorLength / (sizeof(Scalar) * CHAR_BIT) };
};

/********************************* int32 **************************************/
typedef svint32_t PacketXi __attribute__((arm_sve_vector_bits(EIGEN_ARM64_SVE_VL)));

template <>
struct packet_traits<numext::int32_t> : default_packet_traits {
  typedef PacketXi type;
  typedef PacketXi half;  // Half not implemented yet
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = sve_packet_size_selector<numext::int32_t, EIGEN_ARM64_SVE_VL>::size,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasReduxp = 0  // Not implemented in SVE
  };
};

template <>
struct unpacket_traits<PacketXi> {
  typedef numext::int32_t type;
  typedef PacketXi half;  // Half not yet implemented
  enum {
    size = sve_packet_size_selector<numext::int32_t, EIGEN_ARM64_SVE_VL>::size,
    alignment = Aligned64,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
EIGEN_STRONG_INLINE void prefetch<numext::int32_t>(const numext::int32_t* addr)
{
  svprfw(svptrue_b32(), addr, SV_PLDL1KEEP);
}

template <>
EIGEN_STRONG_INLINE PacketXi pset1<PacketXi>(const numext::int32_t& from)
{
  return svdup_n_s32(from);
}

template <>
EIGEN_STRONG_INLINE PacketXi plset<PacketXi>(const numext::int32_t& a)
{
  numext::int32_t c[packet_traits<numext::int32_t>::size];
  for (int i = 0; i < packet_traits<numext::int32_t>::size; i++) c[i] = i;
  return svadd_s32_z(svptrue_b32(), pset1<PacketXi>(a), svld1_s32(svptrue_b32(), c));
}

template <>
EIGEN_STRONG_INLINE PacketXi padd<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svadd_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi psub<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svsub_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pnegate(const PacketXi& a)
{
  return svneg_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pconj(const PacketXi& a)
{
  return a;
}

template <>
EIGEN_STRONG_INLINE PacketXi pmul<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmul_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pdiv<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdiv_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmadd(const PacketXi& a, const PacketXi& b, const PacketXi& c)
{
  return svmla_s32_z(svptrue_b32(), c, a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmin<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmin_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pmax<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svmax_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_le<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmplt_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_lt<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmplt_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcmp_eq<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svdup_n_s32_z(svcmpeq_s32(svptrue_b32(), a, b), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi ptrue<PacketXi>(const PacketXi& /*a*/)
{
  return svdup_n_s32_z(svptrue_b32(), 0xffffffffu);
}

template <>
EIGEN_STRONG_INLINE PacketXi pzero<PacketXi>(const PacketXi& /*a*/)
{
  return svdup_n_s32_z(svptrue_b32(), 0);
}

template <>
EIGEN_STRONG_INLINE PacketXi pand<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svand_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi por<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svorr_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pxor<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return sveor_s32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXi pandnot<PacketXi>(const PacketXi& a, const PacketXi& b)
{
  return svbic_s32_z(svptrue_b32(), a, b);
}

template <int N>
EIGEN_STRONG_INLINE PacketXi parithmetic_shift_right(PacketXi a)
{
  return svasrd_n_s32_z(svptrue_b32(), a, N);
}

template <int N>
EIGEN_STRONG_INLINE PacketXi plogical_shift_right(PacketXi a)
{
  return svreinterpret_s32_u32(svlsr_u32_z(svptrue_b32(), svreinterpret_u32_s32(a), svdup_n_u32_z(svptrue_b32(), N)));
}

template <int N>
EIGEN_STRONG_INLINE PacketXi plogical_shift_left(PacketXi a)
{
  return svlsl_s32_z(svptrue_b32(), a, svdup_n_u32_z(svptrue_b32(), N));
}

template <>
EIGEN_STRONG_INLINE PacketXi pload<PacketXi>(const numext::int32_t* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD return svld1_s32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploadu<PacketXi>(const numext::int32_t* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD return svld1_s32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploaddup<PacketXi>(const numext::int32_t* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  return svld1_gather_u32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE PacketXi ploadquad<PacketXi>(const numext::int32_t* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a0, a0, a1, a1, a1, a1, ...}
  return svld1_gather_u32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE void pstore<numext::int32_t>(numext::int32_t* to, const PacketXi& from)
{
  EIGEN_DEBUG_ALIGNED_STORE svst1_s32(svptrue_b32(), to, from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<numext::int32_t>(numext::int32_t* to, const PacketXi& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE svst1_s32(svptrue_b32(), to, from);
}

template <>
EIGEN_DEVICE_FUNC inline PacketXi pgather<numext::int32_t, PacketXi>(const numext::int32_t* from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  return svld1_gather_s32index_s32(svptrue_b32(), from, indices);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<numext::int32_t, PacketXi>(numext::int32_t* to, const PacketXi& from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  svst1_scatter_s32index_s32(svptrue_b32(), to, indices, from);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t pfirst<PacketXi>(const PacketXi& a)
{
  // svlasta returns the first element if all predicate bits are 0
  return svlasta_s32(svpfalse_b(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi preverse(const PacketXi& a)
{
  return svrev_s32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pabs(const PacketXi& a)
{
  return svabs_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux<PacketXi>(const PacketXi& a)
{
  return static_cast<numext::int32_t>(svaddv_s32(svptrue_b32(), a));
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_mul<PacketXi>(const PacketXi& a)
{
  EIGEN_STATIC_ASSERT((EIGEN_ARM64_SVE_VL % 128 == 0),
                      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT);

  // Multiply the vector by its reverse
  svint32_t prod = svmul_s32_z(svptrue_b32(), a, svrev_s32(a));
  svint32_t half_prod;

  // Extract the high half of the vector. Depending on the VL more reductions need to be done
  if (EIGEN_ARM64_SVE_VL >= 2048) {
    half_prod = svtbl_s32(prod, svindex_u32(32, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 1024) {
    half_prod = svtbl_s32(prod, svindex_u32(16, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 512) {
    half_prod = svtbl_s32(prod, svindex_u32(8, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 256) {
    half_prod = svtbl_s32(prod, svindex_u32(4, 1));
    prod = svmul_s32_z(svptrue_b32(), prod, half_prod);
  }
  // Last reduction
  half_prod = svtbl_s32(prod, svindex_u32(2, 1));
  prod = svmul_s32_z(svptrue_b32(), prod, half_prod);

  // The reduction is done to the first element.
  return pfirst<PacketXi>(prod);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_min<PacketXi>(const PacketXi& a)
{
  return svminv_s32(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE numext::int32_t predux_max<PacketXi>(const PacketXi& a)
{
  return svmaxv_s32(svptrue_b32(), a);
}

template <int N>
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<PacketXi, N>& kernel) {
  int buffer[packet_traits<numext::int32_t>::size * N] = {0};
  int i = 0;

  PacketXi stride_index = svindex_s32(0, N);

  for (i = 0; i < N; i++) {
    svst1_scatter_s32index_s32(svptrue_b32(), buffer + i, stride_index, kernel.packet[i]);
  }
  for (i = 0; i < N; i++) {
    kernel.packet[i] = svld1_s32(svptrue_b32(), buffer + i * packet_traits<numext::int32_t>::size);
  }
}

/********************************* float32 ************************************/

typedef svfloat32_t PacketXf __attribute__((arm_sve_vector_bits(EIGEN_ARM64_SVE_VL)));

template <>
struct packet_traits<float> : default_packet_traits {
  typedef PacketXf type;
  typedef PacketXf half;

  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = sve_packet_size_selector<float, EIGEN_ARM64_SVE_VL>::size,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasShift = 1,
    HasMul = 1,
    HasNegate = 1,
    HasAbs = 1,
    HasArg = 0,
    HasAbs2 = 1,
    HasMin = 1,
    HasMax = 1,
    HasConj = 1,
    HasSetLinear = 0,
    HasBlend = 0,
    HasReduxp = 0,  // Not implemented in SVE

    HasDiv = 1,
    HasFloor = 1,

    HasSin = EIGEN_FAST_MATH,
    HasCos = EIGEN_FAST_MATH,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 0,
    HasTanh = EIGEN_FAST_MATH,
    HasErf = EIGEN_FAST_MATH
  };
};

template <>
struct unpacket_traits<PacketXf> {
  typedef float type;
  typedef PacketXf half;  // Half not yet implemented
  typedef PacketXi integer_packet;

  enum {
    size = sve_packet_size_selector<float, EIGEN_ARM64_SVE_VL>::size,
    alignment = Aligned64,
    vectorizable = true,
    masked_load_available = false,
    masked_store_available = false
  };
};

template <>
EIGEN_STRONG_INLINE PacketXf pset1<PacketXf>(const float& from)
{
  return svdup_n_f32(from);
}

template <>
EIGEN_STRONG_INLINE PacketXf pset1frombits<PacketXf>(numext::uint32_t from)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svptrue_b32(), from));
}

template <>
EIGEN_STRONG_INLINE PacketXf plset<PacketXf>(const float& a)
{
  float c[packet_traits<float>::size];
  for (int i = 0; i < packet_traits<float>::size; i++) c[i] = i;
  return svadd_f32_z(svptrue_b32(), pset1<PacketXf>(a), svld1_f32(svptrue_b32(), c));
}

template <>
EIGEN_STRONG_INLINE PacketXf padd<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svadd_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf psub<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svsub_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pnegate(const PacketXf& a)
{
  return svneg_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf pconj(const PacketXf& a)
{
  return a;
}

template <>
EIGEN_STRONG_INLINE PacketXf pmul<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmul_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pdiv<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svdiv_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmadd(const PacketXf& a, const PacketXf& b, const PacketXf& c)
{
  return svmla_f32_z(svptrue_b32(), c, a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmin_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PropagateNaN, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return pmin<PacketXf>(a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmin<PropagateNumbers, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svminnm_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmax_f32_z(svptrue_b32(), a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PropagateNaN, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return pmax<PacketXf>(a, b);
}

template <>
EIGEN_STRONG_INLINE PacketXf pmax<PropagateNumbers, PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svmaxnm_f32_z(svptrue_b32(), a, b);
}

// Float comparisons in SVE return svbool (predicate). Use svdup to set active
// lanes to 1 (0xffffffffu) and inactive lanes to 0.
template <>
EIGEN_STRONG_INLINE PacketXf pcmp_le<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmplt_f32(svptrue_b32(), a, b), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pcmp_lt<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmplt_f32(svptrue_b32(), a, b), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pcmp_eq<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svcmpeq_f32(svptrue_b32(), a, b), 0xffffffffu));
}

// Do a predicate inverse (svnot_b_z) on the predicate resulted from the
// greater/equal comparison (svcmpge_f32). Then fill a float vector with the
// active elements.
template <>
EIGEN_STRONG_INLINE PacketXf pcmp_lt_or_nan<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svnot_b_z(svptrue_b32(), svcmpge_f32(svptrue_b32(), a, b)), 0xffffffffu));
}

template <>
EIGEN_STRONG_INLINE PacketXf pfloor<PacketXf>(const PacketXf& a)
{
  return svrintm_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf ptrue<PacketXf>(const PacketXf& /*a*/)
{
  return svreinterpret_f32_u32(svdup_n_u32_z(svptrue_b32(), 0xffffffffu));
}

// Logical Operations are not supported for float, so reinterpret casts
template <>
EIGEN_STRONG_INLINE PacketXf pand<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svand_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf por<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svorr_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pxor<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(sveor_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pandnot<PacketXf>(const PacketXf& a, const PacketXf& b)
{
  return svreinterpret_f32_u32(svbic_u32_z(svptrue_b32(), svreinterpret_u32_f32(a), svreinterpret_u32_f32(b)));
}

template <>
EIGEN_STRONG_INLINE PacketXf pload<PacketXf>(const float* from)
{
  EIGEN_DEBUG_ALIGNED_LOAD return svld1_f32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploadu<PacketXf>(const float* from)
{
  EIGEN_DEBUG_UNALIGNED_LOAD return svld1_f32(svptrue_b32(), from);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploaddup<PacketXf>(const float* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  return svld1_gather_u32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE PacketXf ploadquad<PacketXf>(const float* from)
{
  svuint32_t indices = svindex_u32(0, 1);  // index {base=0, base+step=1, base+step*2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a1, a1, a2, a2, ...}
  indices = svzip1_u32(indices, indices);  // index in the format {a0, a0, a0, a0, a1, a1, a1, a1, ...}
  return svld1_gather_u32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_STRONG_INLINE void pstore<float>(float* to, const PacketXf& from)
{
  EIGEN_DEBUG_ALIGNED_STORE svst1_f32(svptrue_b32(), to, from);
}

template <>
EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const PacketXf& from)
{
  EIGEN_DEBUG_UNALIGNED_STORE svst1_f32(svptrue_b32(), to, from);
}

template <>
EIGEN_DEVICE_FUNC inline PacketXf pgather<float, PacketXf>(const float* from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  return svld1_gather_s32index_f32(svptrue_b32(), from, indices);
}

template <>
EIGEN_DEVICE_FUNC inline void pscatter<float, PacketXf>(float* to, const PacketXf& from, Index stride)
{
  // Indice format: {base=0, base+stride, base+stride*2, base+stride*3, ...}
  svint32_t indices = svindex_s32(0, stride);
  svst1_scatter_s32index_f32(svptrue_b32(), to, indices, from);
}

template <>
EIGEN_STRONG_INLINE float pfirst<PacketXf>(const PacketXf& a)
{
  // svlasta returns the first element if all predicate bits are 0
  return svlasta_f32(svpfalse_b(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf preverse(const PacketXf& a)
{
  return svrev_f32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXf pabs(const PacketXf& a)
{
  return svabs_f32_z(svptrue_b32(), a);
}

// TODO(tellenbach): Should this go into MathFunctions.h? If so, change for 
// all vector extensions and the generic version.
template <>
EIGEN_STRONG_INLINE PacketXf pfrexp<PacketXf>(const PacketXf& a, PacketXf& exponent)
{
  return pfrexp_generic(a, exponent);
}

template <>
EIGEN_STRONG_INLINE float predux<PacketXf>(const PacketXf& a)
{
  return svaddv_f32(svptrue_b32(), a);
}

// Other reduction functions:
// mul
// Only works for SVE Vls multiple of 128
template <>
EIGEN_STRONG_INLINE float predux_mul<PacketXf>(const PacketXf& a)
{
  EIGEN_STATIC_ASSERT((EIGEN_ARM64_SVE_VL % 128 == 0),
                      EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT);
  // Multiply the vector by its reverse
  svfloat32_t prod = svmul_f32_z(svptrue_b32(), a, svrev_f32(a));
  svfloat32_t half_prod;

  // Extract the high half of the vector. Depending on the VL more reductions need to be done
  if (EIGEN_ARM64_SVE_VL >= 2048) {
    half_prod = svtbl_f32(prod, svindex_u32(32, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 1024) {
    half_prod = svtbl_f32(prod, svindex_u32(16, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 512) {
    half_prod = svtbl_f32(prod, svindex_u32(8, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  if (EIGEN_ARM64_SVE_VL >= 256) {
    half_prod = svtbl_f32(prod, svindex_u32(4, 1));
    prod = svmul_f32_z(svptrue_b32(), prod, half_prod);
  }
  // Last reduction
  half_prod = svtbl_f32(prod, svindex_u32(2, 1));
  prod = svmul_f32_z(svptrue_b32(), prod, half_prod);

  // The reduction is done to the first element.
  return pfirst<PacketXf>(prod);
}

template <>
EIGEN_STRONG_INLINE float predux_min<PacketXf>(const PacketXf& a)
{
  return svminv_f32(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE float predux_max<PacketXf>(const PacketXf& a)
{
  return svmaxv_f32(svptrue_b32(), a);
}

template<int N>
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<PacketXf, N>& kernel)
{
  float buffer[packet_traits<float>::size * N] = {0};
  int i = 0;

  PacketXi stride_index = svindex_s32(0, N);

  for (i = 0; i < N; i++) {
    svst1_scatter_s32index_f32(svptrue_b32(), buffer + i, stride_index, kernel.packet[i]);
  }

  for (i = 0; i < N; i++) {
    kernel.packet[i] = svld1_f32(svptrue_b32(), buffer + i * packet_traits<float>::size);
  }
}

template<>
EIGEN_STRONG_INLINE PacketXf pldexp<PacketXf>(const PacketXf& a, const PacketXf& exponent)
{
  return pldexp_generic(a, exponent);
}

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_PACKET_MATH_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TYPE_CASTING_SVE_H
#define EIGEN_TYPE_CASTING_SVE_H

namespace Eigen {
namespace internal {

template <>
struct type_casting_traits<float, numext::int32_t> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
struct type_casting_traits<numext::int32_t, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_STRONG_INLINE PacketXf pcast<PacketXi, PacketXf>(const PacketXi& a) {
  return svcvt_f32_s32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXi pcast<PacketXf, PacketXi>(const PacketXf& a) {
  return svcvt_s32_f32_z(svptrue_b32(), a);
}

template <>
EIGEN_STRONG_INLINE PacketXf preinterpret<PacketXf, PacketXi>(const PacketXi& a) {
  return svreinterpret_f32_s32(a);
}

template <>
EIGEN_STRONG_INLINE PacketXi preinterpret<PacketXi, PacketXf>(const PacketXf& a) {
  return svreinterpret_s32_f32(a);
}

}  // namespace internal
}  // namespace Eigen

#endif // EIGEN_TYPE_CASTING_SVE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/InteropHeaders.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * InteropHeaders.h
 *
 * \brief:
 *  InteropHeaders
 *
 *****************************************************************/

#ifndef EIGEN_INTEROP_HEADERS_SYCL_H
#define EIGEN_INTEROP_HEADERS_SYCL_H

namespace Eigen {

#if !defined(EIGEN_DONT_VECTORIZE_SYCL)

namespace internal {

template <int has_blend, int lengths>
struct sycl_packet_traits : default_packet_traits {
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = lengths,
    HasHalfPacket = 0,
    HasDiv = 1,
    HasLog = 1,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasSin = 1,
    HasCos = 1,
    HasTan = 1,
    HasASin = 1,
    HasACos = 1,
    HasATan = 1,
    HasSinh = 1,
    HasCosh = 1,
    HasTanh = 1,
    HasLGamma = 0,
    HasDiGamma = 0,
    HasZeta = 0,
    HasPolygamma = 0,
    HasErf = 0,
    HasErfc = 0,
    HasNdtri = 0,
    HasIGamma = 0,
    HasIGammac = 0,
    HasBetaInc = 0,
    HasBlend = has_blend,
    // This flag is used to indicate whether packet comparison is supported.
    // pcmp_eq, pcmp_lt and pcmp_le should be defined for it to be true.
    HasCmp = 1,
    HasMax = 1,
    HasMin = 1,
    HasMul = 1,
    HasAdd = 1,
    HasFloor = 1,
    HasRound = 1,
    HasRint = 1,
    HasLog1p = 1,
    HasExpm1 = 1,
    HasCeil = 1,
  };
};

#ifdef SYCL_DEVICE_ONLY
#define SYCL_PACKET_TRAITS(packet_type, has_blend, unpacket_type, lengths) \
  template <>                                                              \
  struct packet_traits<unpacket_type>                                      \
      : sycl_packet_traits<has_blend, lengths> {                           \
    typedef packet_type type;                                              \
    typedef packet_type half;                                              \
  };

SYCL_PACKET_TRAITS(cl::sycl::cl_float4, 1, float, 4)
SYCL_PACKET_TRAITS(cl::sycl::cl_float4, 1, const float, 4)
SYCL_PACKET_TRAITS(cl::sycl::cl_double2, 0, double, 2)
SYCL_PACKET_TRAITS(cl::sycl::cl_double2, 0, const double, 2)
#undef SYCL_PACKET_TRAITS

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#define SYCL_ARITHMETIC(packet_type)  \
  template <>                         \
  struct is_arithmetic<packet_type> { \
    enum { value = true };            \
  };
SYCL_ARITHMETIC(cl::sycl::cl_float4)
SYCL_ARITHMETIC(cl::sycl::cl_double2)
#undef SYCL_ARITHMETIC

#define SYCL_UNPACKET_TRAITS(packet_type, unpacket_type, lengths)        \
  template <>                                                            \
  struct unpacket_traits<packet_type> {                                  \
    typedef unpacket_type type;                                          \
    enum { size = lengths, vectorizable = true, alignment = Aligned16 }; \
    typedef packet_type half;                                            \
  };
SYCL_UNPACKET_TRAITS(cl::sycl::cl_float4, float, 4)
SYCL_UNPACKET_TRAITS(cl::sycl::cl_double2, double, 2)

#undef SYCL_UNPACKET_TRAITS
#endif

}  // end namespace internal

#endif

namespace TensorSycl {
namespace internal {

template <typename PacketReturnType, int PacketSize>
struct PacketWrapper;
// This function should never get called on the device
#ifndef SYCL_DEVICE_ONLY
template <typename PacketReturnType, int PacketSize>
struct PacketWrapper {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC static Scalar scalarize(Index, PacketReturnType &) {
    eigen_assert(false && "THERE IS NO PACKETIZE VERSION FOR  THE CHOSEN TYPE");
    abort();
  }
  EIGEN_DEVICE_FUNC static PacketReturnType convert_to_packet_type(Scalar in,
                                                                   Scalar) {
    return ::Eigen::internal::template plset<PacketReturnType>(in);
  }
  EIGEN_DEVICE_FUNC static void set_packet(PacketReturnType, Scalar *) {
    eigen_assert(false && "THERE IS NO PACKETIZE VERSION FOR  THE CHOSEN TYPE");
    abort();
  }
};

#elif defined(SYCL_DEVICE_ONLY)
template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 4> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index index, PacketReturnType &in) {
    switch (index) {
      case 0:
        return in.x();
      case 1:
        return in.y();
      case 2:
        return in.z();
      case 3:
        return in.w();
      default:
      //INDEX MUST BE BETWEEN 0 and 3.There is no abort function in SYCL kernel. so we cannot use abort here. 
      // The code will never reach here
      __builtin_unreachable();
    }
    __builtin_unreachable();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(
      Scalar in, Scalar other) {
    return PacketReturnType(in, other, other, other);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = PacketReturnType(rhs[0], rhs[1], rhs[2], rhs[3]);
  }
};

template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 1> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index, PacketReturnType &in) {
    return in;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(Scalar in,
                                                                   Scalar) {
    return PacketReturnType(in);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = rhs[0];
  }
};

template <typename PacketReturnType>
struct PacketWrapper<PacketReturnType, 2> {
  typedef typename ::Eigen::internal::unpacket_traits<PacketReturnType>::type
      Scalar;
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Scalar scalarize(Index index, PacketReturnType &in) {
    switch (index) {
      case 0:
        return in.x();
      case 1:
        return in.y();
      default:
        //INDEX MUST BE BETWEEN 0 and 1.There is no abort function in SYCL kernel. so we cannot use abort here. 
      // The code will never reach here
        __builtin_unreachable();
    }
    __builtin_unreachable();
  }
  
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static PacketReturnType convert_to_packet_type(
      Scalar in, Scalar other) {
    return PacketReturnType(in, other);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void set_packet(PacketReturnType &lhs, Scalar *rhs) {
    lhs = PacketReturnType(rhs[0], rhs[1]);
  }
};

#endif

}  // end namespace internal
}  // end namespace TensorSycl
}  // end namespace Eigen

#endif  // EIGEN_INTEROP_HEADERS_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * MathFunctions.h
 *
 * \brief:
 *  MathFunctions
 *
 *****************************************************************/

#ifndef EIGEN_MATH_FUNCTIONS_SYCL_H
#define EIGEN_MATH_FUNCTIONS_SYCL_H
namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(SYCL_DEVICE_ONLY)
#define SYCL_PLOG(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::log(a);                                           \
  }

SYCL_PLOG(cl::sycl::cl_float4)
SYCL_PLOG(cl::sycl::cl_double2)
#undef SYCL_PLOG

#define SYCL_PLOG1P(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog1p<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::log1p(a);                                           \
  }

SYCL_PLOG1P(cl::sycl::cl_float4)
SYCL_PLOG1P(cl::sycl::cl_double2)
#undef SYCL_PLOG1P

#define SYCL_PLOG10(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type plog10<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::log10(a);                                           \
  }

SYCL_PLOG10(cl::sycl::cl_float4)
SYCL_PLOG10(cl::sycl::cl_double2)
#undef SYCL_PLOG10

#define SYCL_PEXP(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pexp<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::exp(a);                                           \
  }

SYCL_PEXP(cl::sycl::cl_float4)
SYCL_PEXP(cl::sycl::cl_float)
SYCL_PEXP(cl::sycl::cl_double2)
#undef SYCL_PEXP

#define SYCL_PEXPM1(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pexpm1<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::expm1(a);                                           \
  }

SYCL_PEXPM1(cl::sycl::cl_float4)
SYCL_PEXPM1(cl::sycl::cl_double2)
#undef SYCL_PEXPM1

#define SYCL_PSQRT(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psqrt<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::sqrt(a);                                           \
  }

SYCL_PSQRT(cl::sycl::cl_float4)
SYCL_PSQRT(cl::sycl::cl_double2)
#undef SYCL_PSQRT

#define SYCL_PRSQRT(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type prsqrt<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::rsqrt(a);                                           \
  }

SYCL_PRSQRT(cl::sycl::cl_float4)
SYCL_PRSQRT(cl::sycl::cl_double2)
#undef SYCL_PRSQRT

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PSIN(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psin<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::sin(a);                                           \
  }

SYCL_PSIN(cl::sycl::cl_float4)
SYCL_PSIN(cl::sycl::cl_double2)
#undef SYCL_PSIN

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PCOS(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pcos<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::cos(a);                                           \
  }

SYCL_PCOS(cl::sycl::cl_float4)
SYCL_PCOS(cl::sycl::cl_double2)
#undef SYCL_PCOS

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PTAN(packet_type)                                         \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ptan<packet_type>( \
      const packet_type& a) {                                          \
    return cl::sycl::tan(a);                                           \
  }

SYCL_PTAN(cl::sycl::cl_float4)
SYCL_PTAN(cl::sycl::cl_double2)
#undef SYCL_PTAN

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PASIN(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pasin<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::asin(a);                                           \
  }

SYCL_PASIN(cl::sycl::cl_float4)
SYCL_PASIN(cl::sycl::cl_double2)
#undef SYCL_PASIN

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PACOS(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pacos<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::acos(a);                                           \
  }

SYCL_PACOS(cl::sycl::cl_float4)
SYCL_PACOS(cl::sycl::cl_double2)
#undef SYCL_PACOS

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PATAN(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type patan<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::atan(a);                                           \
  }

SYCL_PATAN(cl::sycl::cl_float4)
SYCL_PATAN(cl::sycl::cl_double2)
#undef SYCL_PATAN

/** \internal \returns the hyperbolic sine of \a a (coeff-wise) */
#define SYCL_PSINH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type psinh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::sinh(a);                                           \
  }

SYCL_PSINH(cl::sycl::cl_float4)
SYCL_PSINH(cl::sycl::cl_double2)
#undef SYCL_PSINH

/** \internal \returns the hyperbolic cosine of \a a (coeff-wise) */
#define SYCL_PCOSH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pcosh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::cosh(a);                                           \
  }

SYCL_PCOSH(cl::sycl::cl_float4)
SYCL_PCOSH(cl::sycl::cl_double2)
#undef SYCL_PCOSH

/** \internal \returns the hyperbolic tan of \a a (coeff-wise) */
#define SYCL_PTANH(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ptanh<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::tanh(a);                                           \
  }

SYCL_PTANH(cl::sycl::cl_float4)
SYCL_PTANH(cl::sycl::cl_double2)
#undef SYCL_PTANH

#define SYCL_PCEIL(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pceil<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::ceil(a);                                           \
  }

SYCL_PCEIL(cl::sycl::cl_float4)
SYCL_PCEIL(cl::sycl::cl_double2)
#undef SYCL_PCEIL

#define SYCL_PROUND(packet_type)                                         \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pround<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::round(a);                                           \
  }

SYCL_PROUND(cl::sycl::cl_float4)
SYCL_PROUND(cl::sycl::cl_double2)
#undef SYCL_PROUND

#define SYCL_PRINT(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type print<packet_type>( \
      const packet_type& a) {                                           \
    return cl::sycl::rint(a);                                           \
  }

SYCL_PRINT(cl::sycl::cl_float4)
SYCL_PRINT(cl::sycl::cl_double2)
#undef SYCL_PRINT

#define SYCL_FLOOR(packet_type)                                          \
  template <>                                                            \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pfloor<packet_type>( \
      const packet_type& a) {                                            \
    return cl::sycl::floor(a);                                           \
  }

SYCL_FLOOR(cl::sycl::cl_float4)
SYCL_FLOOR(cl::sycl::cl_double2)
#undef SYCL_FLOOR

#define SYCL_PMIN(packet_type, expr)                                   \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pmin<packet_type>( \
      const packet_type& a, const packet_type& b) {                    \
    return expr;                                                       \
  }

SYCL_PMIN(cl::sycl::cl_float4, cl::sycl::fmin(a, b))
SYCL_PMIN(cl::sycl::cl_double2, cl::sycl::fmin(a, b))
#undef SYCL_PMIN

#define SYCL_PMAX(packet_type, expr)                                   \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pmax<packet_type>( \
      const packet_type& a, const packet_type& b) {                    \
    return expr;                                                       \
  }

SYCL_PMAX(cl::sycl::cl_float4, cl::sycl::fmax(a, b))
SYCL_PMAX(cl::sycl::cl_double2, cl::sycl::fmax(a, b))
#undef SYCL_PMAX

#define SYCL_PLDEXP(packet_type)                                             \
  template <>                                                                \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type pldexp(                  \
      const packet_type& a, const packet_type& exponent) {                   \
    return cl::sycl::ldexp(                                                  \
        a, exponent.template convert<cl::sycl::cl_int,                       \
                                     cl::sycl::rounding_mode::automatic>()); \
  }

SYCL_PLDEXP(cl::sycl::cl_float4)
SYCL_PLDEXP(cl::sycl::cl_double2)
#undef SYCL_PLDEXP

#endif
}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * PacketMath.h
 *
 * \brief:
 *  PacketMath
 *
 *****************************************************************/

#ifndef EIGEN_PACKET_MATH_SYCL_H
#define EIGEN_PACKET_MATH_SYCL_H
#include <type_traits>
namespace Eigen {

namespace internal {
#ifdef SYCL_DEVICE_ONLY

#define SYCL_PLOADT_RO(address_space_target)                                 \
  template <typename packet_type, int Alignment>                             \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type ploadt_ro(               \
      typename cl::sycl::multi_ptr<                                          \
          const typename unpacket_traits<packet_type>::type,                 \
          cl::sycl::access::address_space::address_space_target>::pointer_t  \
          from) {                                                            \
    typedef typename unpacket_traits<packet_type>::type scalar;              \
    typedef cl::sycl::multi_ptr<                                             \
        scalar, cl::sycl::access::address_space::address_space_target>       \
        multi_ptr;                                                           \
    auto res = packet_type(                                                  \
        static_cast<typename unpacket_traits<packet_type>::type>(0));        \
    res.load(0, multi_ptr(const_cast<typename multi_ptr::pointer_t>(from))); \
    return res;                                                              \
  }

SYCL_PLOADT_RO(global_space)
SYCL_PLOADT_RO(local_space)
#undef SYCL_PLOADT_RO
#endif

template <typename packet_type, int Alignment, typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type
ploadt_ro(const Eigen::TensorSycl::internal::RangeAccess<
          cl::sycl::access::mode::read_write, T>& from) {
  return ploadt_ro<packet_type, Alignment>(from.get_pointer());
}

#ifdef SYCL_DEVICE_ONLY
#define SYCL_PLOAD(address_space_target, Alignment, AlignedType)            \
  template <typename packet_type>                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##AlignedType(     \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    return ploadt_ro<packet_type, Alignment>(from);                         \
  }

// global space
SYCL_PLOAD(global_space, Unaligned, u)
SYCL_PLOAD(global_space, Aligned, )
// local space
SYCL_PLOAD(local_space, Unaligned, u)
SYCL_PLOAD(local_space, Aligned, )

#undef SYCL_PLOAD
#endif

#define SYCL_PLOAD(Alignment, AlignedType)                              \
  template <typename packet_type>                                       \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##AlignedType( \
      const Eigen::TensorSycl::internal::RangeAccess<                   \
          cl::sycl::access::mode::read_write,                           \
          typename unpacket_traits<packet_type>::type>                  \
          from) {                                                       \
    return ploadt_ro<packet_type, Alignment>(from);                     \
  }
SYCL_PLOAD(Unaligned, u)
SYCL_PLOAD(Aligned, )
#undef SYCL_PLOAD

#ifdef SYCL_DEVICE_ONLY
/** \internal \returns a packet version of \a *from.
 * The pointer \a from must be aligned on a \a Alignment bytes boundary. */
#define SYCL_PLOADT(address_space_target)                                   \
  template <typename packet_type, int Alignment>                            \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type ploadt(                 \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    if (Alignment >= unpacket_traits<packet_type>::alignment)               \
      return pload<packet_type>(from);                                      \
    else                                                                    \
      return ploadu<packet_type>(from);                                     \
  }

// global space
SYCL_PLOADT(global_space)
// local space
SYCL_PLOADT(local_space)
#undef SYCL_PLOADT
#endif

template <typename packet_type, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type
ploadt(const Eigen::TensorSycl::internal::RangeAccess<
       cl::sycl::access::mode::read_write,
       typename unpacket_traits<packet_type>::type>& from) {
  return ploadt<packet_type, Alignment>(from.get_pointer());
}
#ifdef SYCL_DEVICE_ONLY

// private_space
#define SYCL_PLOADT_RO_SPECIAL(packet_type, Alignment)                 \
  template <>                                                          \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type                    \
  ploadt_ro<packet_type, Alignment>(                                   \
      const typename unpacket_traits<packet_type>::type* from) {       \
    typedef typename unpacket_traits<packet_type>::type scalar;        \
    auto res = packet_type(static_cast<scalar>(0));                    \
    res.template load<cl::sycl::access::address_space::private_space>( \
        0, const_cast<scalar*>(from));                                 \
    return res;                                                        \
  }

SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_float4, Aligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_double2, Aligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_float4, Unaligned)
SYCL_PLOADT_RO_SPECIAL(cl::sycl::cl_double2, Unaligned)

#define SYCL_PLOAD_SPECIAL(packet_type, alignment_type)                    \
  template <>                                                              \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pload##alignment_type( \
      const typename unpacket_traits<packet_type>::type* from) {           \
    typedef typename unpacket_traits<packet_type>::type scalar;            \
    auto res = packet_type(static_cast<scalar>(0));                        \
    res.template load<cl::sycl::access::address_space::private_space>(     \
        0, const_cast<scalar*>(from));                                     \
    return res;                                                            \
  }
SYCL_PLOAD_SPECIAL(cl::sycl::cl_float4, )
SYCL_PLOAD_SPECIAL(cl::sycl::cl_double2, )
SYCL_PLOAD_SPECIAL(cl::sycl::cl_float4, u)
SYCL_PLOAD_SPECIAL(cl::sycl::cl_double2, u)

#undef SYCL_PLOAD_SPECIAL

#define SYCL_PSTORE(scalar, packet_type, address_space_target, alignment)   \
  template <>                                                               \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstore##alignment(             \
      typename cl::sycl::multi_ptr<                                         \
          scalar,                                                           \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from) {                                            \
    typedef cl::sycl::multi_ptr<                                            \
        scalar, cl::sycl::access::address_space::address_space_target>      \
        multi_ptr;                                                          \
    from.store(0, multi_ptr(to));                                           \
  }

// global space
SYCL_PSTORE(float, cl::sycl::cl_float4, global_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, global_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, global_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, global_space, u)
SYCL_PSTORE(float, cl::sycl::cl_float4, local_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, local_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, local_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, local_space, u)

SYCL_PSTORE(float, cl::sycl::cl_float4, private_space, )
SYCL_PSTORE(float, cl::sycl::cl_float4, private_space, u)
SYCL_PSTORE(double, cl::sycl::cl_double2, private_space, )
SYCL_PSTORE(double, cl::sycl::cl_double2, private_space, u)
#undef SYCL_PSTORE

#define SYCL_PSTORE_T(address_space_target)                                 \
  template <typename scalar, typename packet_type, int Alignment>           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(                       \
      typename cl::sycl::multi_ptr<                                         \
          scalar,                                                           \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from) {                                            \
    if (Alignment)                                                          \
      pstore(to, from);                                                     \
    else                                                                    \
      pstoreu(to, from);                                                    \
  }

SYCL_PSTORE_T(global_space)

SYCL_PSTORE_T(local_space)

#undef SYCL_PSTORE_T

#define SYCL_PSET1(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pset1<packet_type>( \
      const typename unpacket_traits<packet_type>::type& from) {        \
    return packet_type(from);                                           \
  }

// global space
SYCL_PSET1(cl::sycl::cl_float4)
SYCL_PSET1(cl::sycl::cl_double2)

#undef SYCL_PSET1

template <typename packet_type>
struct get_base_packet {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type
  get_ploaddup(sycl_multi_pointer) {}

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type
  get_pgather(sycl_multi_pointer, Index) {}
};

template <>
struct get_base_packet<cl::sycl::cl_float4> {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 get_ploaddup(
      sycl_multi_pointer from) {
    return cl::sycl::cl_float4(from[0], from[0], from[1], from[1]);
  }
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 get_pgather(
      sycl_multi_pointer from, Index stride) {
    return cl::sycl::cl_float4(from[0 * stride], from[1 * stride],
                               from[2 * stride], from[3 * stride]);
  }

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_pscatter(
      sycl_multi_pointer to, const cl::sycl::cl_float4& from, Index stride) {
    auto tmp = stride;
    to[0] = from.x();
    to[tmp] = from.y();
    to[tmp += stride] = from.z();
    to[tmp += stride] = from.w();
  }
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_float4 set_plset(
      const float& a) {
    return cl::sycl::cl_float4(static_cast<float>(a), static_cast<float>(a + 1),
                               static_cast<float>(a + 2),
                               static_cast<float>(a + 3));
  }
};

template <>
struct get_base_packet<cl::sycl::cl_double2> {
  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2
  get_ploaddup(const sycl_multi_pointer from) {
    return cl::sycl::cl_double2(from[0], from[0]);
  }

  template <typename sycl_multi_pointer, typename Index>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2 get_pgather(
      const sycl_multi_pointer from, Index stride) {
    return cl::sycl::cl_double2(from[0 * stride], from[1 * stride]);
  }

  template <typename sycl_multi_pointer>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_pscatter(
      sycl_multi_pointer to, const cl::sycl::cl_double2& from, Index stride) {
    to[0] = from.x();
    to[stride] = from.y();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE cl::sycl::cl_double2 set_plset(
      const double& a) {
    return cl::sycl::cl_double2(static_cast<double>(a),
                                static_cast<double>(a + 1));
  }
};

#define SYCL_PLOAD_DUP(address_space_target)                                \
  template <typename packet_type>                                           \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ploaddup(               \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from) {                                                           \
    return get_base_packet<packet_type>::get_ploaddup(from);                \
  }

// global space
SYCL_PLOAD_DUP(global_space)
// local_space
SYCL_PLOAD_DUP(local_space)
#undef SYCL_PLOAD_DUP

#define SYCL_PLOAD_DUP_SPECILIZE(packet_type)                              \
  template <>                                                              \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type ploaddup<packet_type>( \
      const typename unpacket_traits<packet_type>::type* from) {           \
    return get_base_packet<packet_type>::get_ploaddup(from);               \
  }

SYCL_PLOAD_DUP_SPECILIZE(cl::sycl::cl_float4)
SYCL_PLOAD_DUP_SPECILIZE(cl::sycl::cl_double2)

#undef SYCL_PLOAD_DUP_SPECILIZE

#define SYCL_PLSET(packet_type)                                         \
  template <>                                                           \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type plset<packet_type>( \
      const typename unpacket_traits<packet_type>::type& a) {           \
    return get_base_packet<packet_type>::set_plset(a);                  \
  }

SYCL_PLSET(cl::sycl::cl_float4)
SYCL_PLSET(cl::sycl::cl_double2)

#undef SYCL_PLSET

#define SYCL_PGATHER(address_space_target)                                  \
  template <typename Scalar, typename packet_type>                          \
  EIGEN_DEVICE_FUNC inline packet_type pgather(                             \
      typename cl::sycl::multi_ptr<                                         \
          const typename unpacket_traits<packet_type>::type,                \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          from,                                                             \
      Index stride) {                                                       \
    return get_base_packet<packet_type>::get_pgather(from, stride);         \
  }

// global space
SYCL_PGATHER(global_space)
// local space
SYCL_PGATHER(local_space)

#undef SYCL_PGATHER

#define SYCL_PGATHER_SPECILIZE(scalar, packet_type)                            \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packet_type                            \
  pgather<scalar, packet_type>(                                                \
      const typename unpacket_traits<packet_type>::type* from, Index stride) { \
    return get_base_packet<packet_type>::get_pgather(from, stride);            \
  }

SYCL_PGATHER_SPECILIZE(float, cl::sycl::cl_float4)
SYCL_PGATHER_SPECILIZE(double, cl::sycl::cl_double2)

#undef SYCL_PGATHER_SPECILIZE

#define SYCL_PSCATTER(address_space_target)                                 \
  template <typename Scalar, typename packet_type>                          \
  EIGEN_DEVICE_FUNC inline void pscatter(                                   \
      typename cl::sycl::multi_ptr<                                         \
          typename unpacket_traits<packet_type>::type,                      \
          cl::sycl::access::address_space::address_space_target>::pointer_t \
          to,                                                               \
      const packet_type& from, Index stride) {                              \
    get_base_packet<packet_type>::set_pscatter(to, from, stride);           \
  }

// global space
SYCL_PSCATTER(global_space)
// local space
SYCL_PSCATTER(local_space)

#undef SYCL_PSCATTER

#define SYCL_PSCATTER_SPECILIZE(scalar, packet_type)                        \
  template <>                                                               \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void pscatter<scalar, packet_type>( \
      typename unpacket_traits<packet_type>::type * to,                     \
      const packet_type& from, Index stride) {                              \
    get_base_packet<packet_type>::set_pscatter(to, from, stride);           \
  }

SYCL_PSCATTER_SPECILIZE(float, cl::sycl::cl_float4)
SYCL_PSCATTER_SPECILIZE(double, cl::sycl::cl_double2)

#undef SYCL_PSCATTER_SPECILIZE

#define SYCL_PMAD(packet_type)                                            \
  template <>                                                             \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE packet_type pmadd(                \
      const packet_type& a, const packet_type& b, const packet_type& c) { \
    return cl::sycl::mad(a, b, c);                                        \
  }

SYCL_PMAD(cl::sycl::cl_float4)
SYCL_PMAD(cl::sycl::cl_double2)
#undef SYCL_PMAD

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float pfirst<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x();
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double pfirst<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x() + a.y() + a.z() + a.w();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x() + a.y();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_max<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return cl::sycl::fmax(cl::sycl::fmax(a.x(), a.y()),
                        cl::sycl::fmax(a.z(), a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_max<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return cl::sycl::fmax(a.x(), a.y());
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_min<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return cl::sycl::fmin(cl::sycl::fmin(a.x(), a.y()),
                        cl::sycl::fmin(a.z(), a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_min<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return cl::sycl::fmin(a.x(), a.y());
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE float predux_mul<cl::sycl::cl_float4>(
    const cl::sycl::cl_float4& a) {
  return a.x() * a.y() * a.z() * a.w();
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE double predux_mul<cl::sycl::cl_double2>(
    const cl::sycl::cl_double2& a) {
  return a.x() * a.y();
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pabs<cl::sycl::cl_float4>(const cl::sycl::cl_float4& a) {
  return cl::sycl::cl_float4(cl::sycl::fabs(a.x()), cl::sycl::fabs(a.y()),
                             cl::sycl::fabs(a.z()), cl::sycl::fabs(a.w()));
}
template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_double2
pabs<cl::sycl::cl_double2>(const cl::sycl::cl_double2& a) {
  return cl::sycl::cl_double2(cl::sycl::fabs(a.x()), cl::sycl::fabs(a.y()));
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_le(const Packet &a,
                                                          const Packet &b) {
  return ((a <= b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_lt(const Packet &a,
                                                          const Packet &b) {
  return ((a < b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet sycl_pcmp_eq(const Packet &a,
                                                          const Packet &b) {
  return ((a == b)
              .template convert<typename unpacket_traits<Packet>::type,
                                cl::sycl::rounding_mode::automatic>());
}

#define SYCL_PCMP(OP, TYPE)                                                    \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE TYPE pcmp_##OP<TYPE>(const TYPE &a,    \
                                                             const TYPE &b) {  \
    return sycl_pcmp_##OP<TYPE>(a, b);                                         \
  }

SYCL_PCMP(le, cl::sycl::cl_float4)
SYCL_PCMP(lt, cl::sycl::cl_float4)
SYCL_PCMP(eq, cl::sycl::cl_float4)
SYCL_PCMP(le, cl::sycl::cl_double2)
SYCL_PCMP(lt, cl::sycl::cl_double2)
SYCL_PCMP(eq, cl::sycl::cl_double2)
#undef SYCL_PCMP

template <typename T> struct convert_to_integer;

template <> struct convert_to_integer<float> {
  using type = std::int32_t;
  using packet_type = cl::sycl::cl_int4;
};
template <> struct convert_to_integer<double> {
  using type = std::int64_t;
  using packet_type = cl::sycl::cl_long2;
};

template <typename PacketIn>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename convert_to_integer<
    typename unpacket_traits<PacketIn>::type>::packet_type
vector_as_int(const PacketIn &p) {
  return (
      p.template convert<typename convert_to_integer<
                             typename unpacket_traits<PacketIn>::type>::type,
                         cl::sycl::rounding_mode::automatic>());
}

template <typename packetOut, typename PacketIn>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE packetOut
convert_vector(const PacketIn &p) {
  return (p.template convert<typename unpacket_traits<packetOut>::type,
                             cl::sycl::rounding_mode::automatic>());
}

#define SYCL_PAND(TYPE)                                                        \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pand<TYPE>(const TYPE &a,         \
                                                        const TYPE &b) {       \
    return convert_vector<TYPE>(vector_as_int(a) & vector_as_int(b));          \
  }
SYCL_PAND(cl::sycl::cl_float4)
SYCL_PAND(cl::sycl::cl_double2)
#undef SYCL_PAND

#define SYCL_POR(TYPE)                                                         \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE por<TYPE>(const TYPE &a,          \
                                                       const TYPE &b) {        \
    return convert_vector<TYPE>(vector_as_int(a) | vector_as_int(b));          \
  }

SYCL_POR(cl::sycl::cl_float4)
SYCL_POR(cl::sycl::cl_double2)
#undef SYCL_POR

#define SYCL_PXOR(TYPE)                                                        \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pxor<TYPE>(const TYPE &a,         \
                                                        const TYPE &b) {       \
    return convert_vector<TYPE>(vector_as_int(a) ^ vector_as_int(b));          \
  }

SYCL_PXOR(cl::sycl::cl_float4)
SYCL_PXOR(cl::sycl::cl_double2)
#undef SYCL_PXOR

#define SYCL_PANDNOT(TYPE)                                                     \
  template <>                                                                  \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TYPE pandnot<TYPE>(const TYPE &a,      \
                                                           const TYPE &b) {    \
    return convert_vector<TYPE>(vector_as_int(a) & (~vector_as_int(b)));       \
  }
SYCL_PANDNOT(cl::sycl::cl_float4)
SYCL_PANDNOT(cl::sycl::cl_double2)
#undef SYCL_PANDNOT

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void ptranspose(
    PacketBlock<cl::sycl::cl_float4, 4>& kernel) {
  float tmp = kernel.packet[0].y();
  kernel.packet[0].y() = kernel.packet[1].x();
  kernel.packet[1].x() = tmp;

  tmp = kernel.packet[0].z();
  kernel.packet[0].z() = kernel.packet[2].x();
  kernel.packet[2].x() = tmp;

  tmp = kernel.packet[0].w();
  kernel.packet[0].w() = kernel.packet[3].x();
  kernel.packet[3].x() = tmp;

  tmp = kernel.packet[1].z();
  kernel.packet[1].z() = kernel.packet[2].y();
  kernel.packet[2].y() = tmp;

  tmp = kernel.packet[1].w();
  kernel.packet[1].w() = kernel.packet[3].y();
  kernel.packet[3].y() = tmp;

  tmp = kernel.packet[2].w();
  kernel.packet[2].w() = kernel.packet[3].z();
  kernel.packet[3].z() = tmp;
}

EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void ptranspose(
    PacketBlock<cl::sycl::cl_double2, 2>& kernel) {
  double tmp = kernel.packet[0].y();
  kernel.packet[0].y() = kernel.packet[1].x();
  kernel.packet[1].x() = tmp;
}

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4 pblend(
    const Selector<unpacket_traits<cl::sycl::cl_float4>::size>& ifPacket,
    const cl::sycl::cl_float4& thenPacket,
    const cl::sycl::cl_float4& elsePacket) {
  cl::sycl::cl_int4 condition(
      ifPacket.select[0] ? 0 : -1, ifPacket.select[1] ? 0 : -1,
      ifPacket.select[2] ? 0 : -1, ifPacket.select[3] ? 0 : -1);
  return cl::sycl::select(thenPacket, elsePacket, condition);
}

template <>
inline cl::sycl::cl_double2 pblend(
    const Selector<unpacket_traits<cl::sycl::cl_double2>::size>& ifPacket,
    const cl::sycl::cl_double2& thenPacket,
    const cl::sycl::cl_double2& elsePacket) {
  cl::sycl::cl_long2 condition(ifPacket.select[0] ? 0 : -1,
                               ifPacket.select[1] ? 0 : -1);
  return cl::sycl::select(thenPacket, elsePacket, condition);
}
#endif  // SYCL_DEVICE_ONLY

#define SYCL_PSTORE(alignment)                                  \
  template <typename packet_type>                               \
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstore##alignment( \
      const Eigen::TensorSycl::internal::RangeAccess<           \
          cl::sycl::access::mode::read_write,                   \
          typename unpacket_traits<packet_type>::type>& to,     \
      const packet_type& from) {                                \
    pstore##alignment(to.get_pointer(), from);                  \
  }

// global space
SYCL_PSTORE()
SYCL_PSTORE(u)

#undef SYCL_PSTORE

template <typename scalar, typename packet_type, int Alignment>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void pstoret(
    Eigen::TensorSycl::internal::RangeAccess<
        cl::sycl::access::mode::read_write,
        typename unpacket_traits<packet_type>::type>
        to,
    const packet_type& from) {
  pstoret<scalar, packet_type, Alignment>(to.get_pointer(), from);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_PACKET_MATH_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/SyclMemoryModel.h <==
/***************************************************************************
 *  Copyright (C) 2017 Codeplay Software Limited
 *  This Source Code Form is subject to the terms of the Mozilla
 *  Public License v. 2.0. If a copy of the MPL was not distributed
 *  with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
 *
 *
 *  SyclMemoryModel.h
 *
 *  Description:
 *    Interface for SYCL buffers to behave as a non-dereferenceable pointer
 *    Interface for Placeholder accessor to behave as a pointer on both host
 *    and device
 *
 * Authors:
 *
 *    Ruyman Reyes   Codeplay Software Ltd.
 *    Mehdi Goli     Codeplay Software Ltd.
 *    Vanya Yaneva   Codeplay Software Ltd.
 *
 **************************************************************************/

#if defined(EIGEN_USE_SYCL) && \
    !defined(EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H)
#define EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H

#include <CL/sycl.hpp>
#ifdef EIGEN_EXCEPTIONS
#include <stdexcept>
#endif
#include <cstddef>
#include <queue>
#include <set>
#include <unordered_map>

namespace Eigen {
namespace TensorSycl {
namespace internal {

using sycl_acc_target = cl::sycl::access::target;
using sycl_acc_mode = cl::sycl::access::mode;

/**
 * Default values for template arguments
 */
using buffer_data_type_t = uint8_t;
const sycl_acc_target default_acc_target = sycl_acc_target::global_buffer;
const sycl_acc_mode default_acc_mode = sycl_acc_mode::read_write;

/**
 * PointerMapper
 *  Associates fake pointers with buffers.
 *
 */
class PointerMapper {
 public:
  using base_ptr_t = std::intptr_t;

  /* Structure of a virtual pointer
   *
   * |================================================|
   * |               POINTER ADDRESS                  |
   * |================================================|
   */
  struct virtual_pointer_t {
    /* Type for the pointers
     */
    base_ptr_t m_contents;

    /** Conversions from virtual_pointer_t to
     * void * should just reinterpret_cast the integer number
     */
    operator void *() const { return reinterpret_cast<void *>(m_contents); }

    /**
     * Convert back to the integer number.
     */
    operator base_ptr_t() const { return m_contents; }

    /**
     * Add a certain value to the pointer to create a
     * new pointer to that offset
     */
    virtual_pointer_t operator+(size_t off) { return m_contents + off; }

    /* Numerical order for sorting pointers in containers. */
    bool operator<(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) <
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    bool operator>(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) >
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    /**
     * Numerical order for sorting pointers in containers
     */
    bool operator==(virtual_pointer_t rhs) const {
      return (static_cast<base_ptr_t>(m_contents) ==
              static_cast<base_ptr_t>(rhs.m_contents));
    }

    /**
     * Simple forward to the equality overload.
     */
    bool operator!=(virtual_pointer_t rhs) const {
      return !(this->operator==(rhs));
    }

    /**
     * Converts a void * into a virtual pointer structure.
     * Note that this will only work if the void * was
     * already a virtual_pointer_t, but we have no way of
     * checking
     */
    virtual_pointer_t(const void *ptr)
        : m_contents(reinterpret_cast<base_ptr_t>(ptr)){};

    /**
     * Creates a virtual_pointer_t from the given integer
     * number
     */
    virtual_pointer_t(base_ptr_t u) : m_contents(u){};
  };

  /* Definition of a null pointer
   */
  const virtual_pointer_t null_virtual_ptr = nullptr;

  /**
   * Whether if a pointer is null or not.
   * A pointer is nullptr if the value is of null_virtual_ptr
   */
  static inline bool is_nullptr(virtual_pointer_t ptr) {
    return (static_cast<void *>(ptr) == nullptr);
  }

  /* basic type for all buffers
   */
  using buffer_t = cl::sycl::buffer_mem;

  /**
   * Node that stores information about a device allocation.
   * Nodes are sorted by size to organise a free list of nodes
   * that can be recovered.
   */
  struct pMapNode_t {
    buffer_t m_buffer;
    size_t m_size;
    bool m_free;

    pMapNode_t(buffer_t b, size_t size, bool f)
        : m_buffer{b}, m_size{size}, m_free{f} {
      m_buffer.set_final_data(nullptr);
    }

    bool operator<=(const pMapNode_t &rhs) { return (m_size <= rhs.m_size); }
  };

  /** Storage of the pointer / buffer tree
   */
  using pointerMap_t = std::map<virtual_pointer_t, pMapNode_t>;

  /**
   * Obtain the insertion point in the pointer map for
   * a pointer of the given size.
   * \param requiredSize Size attemted to reclaim
   */
  typename pointerMap_t::iterator get_insertion_point(size_t requiredSize) {
    typename pointerMap_t::iterator retVal;
    bool reuse = false;
    if (!m_freeList.empty()) {
      // try to re-use an existing block
      for (auto freeElem : m_freeList) {
        if (freeElem->second.m_size >= requiredSize) {
          retVal = freeElem;
          reuse = true;
          // Element is not going to be free anymore
          m_freeList.erase(freeElem);
          break;
        }
      }
    }
    if (!reuse) {
      retVal = std::prev(m_pointerMap.end());
    }
    return retVal;
  }

  /**
   * Returns an iterator to the node that stores the information
   * of the given virtual pointer from the given pointer map structure.
   * If pointer is not found, throws std::out_of_range.
   * If the pointer map structure is empty, throws std::out_of_range
   *
   * \param pMap the pointerMap_t structure storing all the pointers
   * \param virtual_pointer_ptr The virtual pointer to obtain the node of
   * \throws std::out:of_range if the pointer is not found or pMap is empty
   */
  typename pointerMap_t::iterator get_node(const virtual_pointer_t ptr) {
    if (this->count() == 0) {
      m_pointerMap.clear();
      EIGEN_THROW_X(std::out_of_range("There are no pointers allocated\n"));

    }
    if (is_nullptr(ptr)) {
      m_pointerMap.clear();
      EIGEN_THROW_X(std::out_of_range("Cannot access null pointer\n"));
    }
    // The previous element to the lower bound is the node that
    // holds this memory address
    auto node = m_pointerMap.lower_bound(ptr);
    // If the value of the pointer is not the one of the node
    // then we return the previous one
    if (node == std::end(m_pointerMap)) {
      --node;
    } else if (node->first != ptr) {
      if (node == std::begin(m_pointerMap)) {
        m_pointerMap.clear();
        EIGEN_THROW_X(
            std::out_of_range("The pointer is not registered in the map\n"));

      }
      --node;
    }

    return node;
  }

  /* get_buffer.
   * Returns a buffer from the map using the pointer address
   */
  template <typename buffer_data_type = buffer_data_type_t>
  cl::sycl::buffer<buffer_data_type, 1> get_buffer(
      const virtual_pointer_t ptr) {
    using sycl_buffer_t = cl::sycl::buffer<buffer_data_type, 1>;

    // get_node() returns a `buffer_mem`, so we need to cast it to a `buffer<>`.
    // We can do this without the `buffer_mem` being a pointer, as we
    // only declare member variables in the base class (`buffer_mem`) and not in
    // the child class (`buffer<>).
    auto node = get_node(ptr);
    eigen_assert(node->first == ptr || node->first < ptr);
    eigen_assert(ptr < static_cast<virtual_pointer_t>(node->second.m_size +
                                                      node->first));
    return *(static_cast<sycl_buffer_t *>(&node->second.m_buffer));
  }

  /**
   * @brief Returns an accessor to the buffer of the given virtual pointer
   * @param accessMode
   * @param accessTarget
   * @param ptr The virtual pointer
   */
  template <sycl_acc_mode access_mode = default_acc_mode,
            sycl_acc_target access_target = default_acc_target,
            typename buffer_data_type = buffer_data_type_t>
  cl::sycl::accessor<buffer_data_type, 1, access_mode, access_target>
  get_access(const virtual_pointer_t ptr) {
    auto buf = get_buffer<buffer_data_type>(ptr);
    return buf.template get_access<access_mode, access_target>();
  }

  /**
   * @brief Returns an accessor to the buffer of the given virtual pointer
   *        in the given command group scope
   * @param accessMode
   * @param accessTarget
   * @param ptr The virtual pointer
   * @param cgh Reference to the command group scope
   */
  template <sycl_acc_mode access_mode = default_acc_mode,
            sycl_acc_target access_target = default_acc_target,
            typename buffer_data_type = buffer_data_type_t>
  cl::sycl::accessor<buffer_data_type, 1, access_mode, access_target>
  get_access(const virtual_pointer_t ptr, cl::sycl::handler &cgh) {
    auto buf = get_buffer<buffer_data_type>(ptr);
    return buf.template get_access<access_mode, access_target>(cgh);
  }

  /*
   * Returns the offset from the base address of this pointer.
   */
  inline std::ptrdiff_t get_offset(const virtual_pointer_t ptr) {
    // The previous element to the lower bound is the node that
    // holds this memory address
    auto node = get_node(ptr);
    auto start = node->first;
    eigen_assert(start == ptr || start < ptr);
    eigen_assert(ptr < start + node->second.m_size);
    return (ptr - start);
  }

  /*
   * Returns the number of elements by which the given pointer is offset from
   * the base address.
   */
  template <typename buffer_data_type>
  inline size_t get_element_offset(const virtual_pointer_t ptr) {
    return get_offset(ptr) / sizeof(buffer_data_type);
  }

  /**
   * Constructs the PointerMapper structure.
   */
  PointerMapper(base_ptr_t baseAddress = 4096)
      : m_pointerMap{}, m_freeList{}, m_baseAddress{baseAddress} {
    if (m_baseAddress == 0) {
      EIGEN_THROW_X(std::invalid_argument("Base address cannot be zero\n"));
    }
  };

  /**
   * PointerMapper cannot be copied or moved
   */
  PointerMapper(const PointerMapper &) = delete;

  /**
   * Empty the pointer list
   */
  inline void clear() {
    m_freeList.clear();
    m_pointerMap.clear();
  }

  /* add_pointer.
   * Adds an existing pointer to the map and returns the virtual pointer id.
   */
  inline virtual_pointer_t add_pointer(const buffer_t &b) {
    return add_pointer_impl(b);
  }

  /* add_pointer.
   * Adds a pointer to the map and returns the virtual pointer id.
   */
  inline virtual_pointer_t add_pointer(buffer_t &&b) {
    return add_pointer_impl(b);
  }

  /**
   * @brief Fuses the given node with the previous nodes in the
   *        pointer map if they are free
   *
   * @param node A reference to the free node to be fused
   */
  void fuse_forward(typename pointerMap_t::iterator &node) {
    while (node != std::prev(m_pointerMap.end())) {
      // if following node is free
      // remove it and extend the current node with its size
      auto fwd_node = std::next(node);
      if (!fwd_node->second.m_free) {
        break;
      }
      auto fwd_size = fwd_node->second.m_size;
      m_freeList.erase(fwd_node);
      m_pointerMap.erase(fwd_node);

      node->second.m_size += fwd_size;
    }
  }

  /**
   * @brief Fuses the given node with the following nodes in the
   *        pointer map if they are free
   *
   * @param node A reference to the free node to be fused
   */
  void fuse_backward(typename pointerMap_t::iterator &node) {
    while (node != m_pointerMap.begin()) {
      // if previous node is free, extend it
      // with the size of the current one
      auto prev_node = std::prev(node);
      if (!prev_node->second.m_free) {
        break;
      }
      prev_node->second.m_size += node->second.m_size;

      // remove the current node
      m_freeList.erase(node);
      m_pointerMap.erase(node);

      // point to the previous node
      node = prev_node;
    }
  }

  /* remove_pointer.
   * Removes the given pointer from the map.
   * The pointer is allowed to be reused only if ReUse if true.
   */
  template <bool ReUse = true>
  void remove_pointer(const virtual_pointer_t ptr) {
    if (is_nullptr(ptr)) {
      return;
    }
    auto node = this->get_node(ptr);

    node->second.m_free = true;
    m_freeList.emplace(node);

    // Fuse the node
    // with free nodes before and after it
    fuse_forward(node);
    fuse_backward(node);

    // If after fusing the node is the last one
    // simply remove it (since it is free)
    if (node == std::prev(m_pointerMap.end())) {
      m_freeList.erase(node);
      m_pointerMap.erase(node);
    }
  }

  /* count.
   * Return the number of active pointers (i.e, pointers that
   * have been malloc but not freed).
   */
  size_t count() const { return (m_pointerMap.size() - m_freeList.size()); }

 private:
  /* add_pointer_impl.
   * Adds a pointer to the map and returns the virtual pointer id.
   * BufferT is either a const buffer_t& or a buffer_t&&.
   */
  template <class BufferT>
  virtual_pointer_t add_pointer_impl(BufferT b) {
    virtual_pointer_t retVal = nullptr;
    size_t bufSize = b.get_count();
    pMapNode_t p{b, bufSize, false};
    // If this is the first pointer:
    if (m_pointerMap.empty()) {
      virtual_pointer_t initialVal{m_baseAddress};
      m_pointerMap.emplace(initialVal, p);
      return initialVal;
    }

    auto lastElemIter = get_insertion_point(bufSize);
    // We are recovering an existing free node
    if (lastElemIter->second.m_free) {
      lastElemIter->second.m_buffer = b;
      lastElemIter->second.m_free = false;

      // If the recovered node is bigger than the inserted one
      // add a new free node with the remaining space
      if (lastElemIter->second.m_size > bufSize) {
        // create a new node with the remaining space
        auto remainingSize = lastElemIter->second.m_size - bufSize;
        pMapNode_t p2{b, remainingSize, true};

        // update size of the current node
        lastElemIter->second.m_size = bufSize;

        // add the new free node
        auto newFreePtr = lastElemIter->first + bufSize;
        auto freeNode = m_pointerMap.emplace(newFreePtr, p2).first;
        m_freeList.emplace(freeNode);
      }

      retVal = lastElemIter->first;
    } else {
      size_t lastSize = lastElemIter->second.m_size;
      retVal = lastElemIter->first + lastSize;
      m_pointerMap.emplace(retVal, p);
    }
    return retVal;
  }

  /**
   * Compare two iterators to pointer map entries according to
   * the size of the allocation on the device.
   */
  struct SortBySize {
    bool operator()(typename pointerMap_t::iterator a,
                    typename pointerMap_t::iterator b) const {
      return ((a->first < b->first) && (a->second <= b->second)) ||
             ((a->first < b->first) && (b->second <= a->second));
    }
  };

  /* Maps the pointer addresses to buffer and size pairs.
   */
  pointerMap_t m_pointerMap;

  /* List of free nodes available for re-using
   */
  std::set<typename pointerMap_t::iterator, SortBySize> m_freeList;

  /* Base address used when issuing the first virtual pointer, allows users
   * to specify alignment. Cannot be zero. */
  std::intptr_t m_baseAddress;
};

/* remove_pointer.
 * Removes the given pointer from the map.
 * The pointer is allowed to be reused only if ReUse if true.
 */
template <>
inline void PointerMapper::remove_pointer<false>(const virtual_pointer_t ptr) {
  if (is_nullptr(ptr)) {
    return;
  }
  m_pointerMap.erase(this->get_node(ptr));
}

/**
 * Malloc-like interface to the pointer-mapper.
 * Given a size, creates a byte-typed buffer and returns a
 * fake pointer to keep track of it.
 * \param size Size in bytes of the desired allocation
 * \throw cl::sycl::exception if error while creating the buffer
 */
inline void *SYCLmalloc(size_t size, PointerMapper &pMap) {
  if (size == 0) {
    return nullptr;
  }
  // Create a generic buffer of the given size
  using buffer_t = cl::sycl::buffer<buffer_data_type_t, 1>;
  auto thePointer = pMap.add_pointer(buffer_t(cl::sycl::range<1>{size}));
  // Store the buffer on the global list
  return static_cast<void *>(thePointer);
}

/**
 * Free-like interface to the pointer mapper.
 * Given a fake-pointer created with the virtual-pointer malloc,
 * destroys the buffer and remove it from the list.
 * If ReUse is false, the pointer is not added to the freeList,
 * it should be false only for sub-buffers.
 */
template <bool ReUse = true, typename PointerMapper>
inline void SYCLfree(void *ptr, PointerMapper &pMap) {
  pMap.template remove_pointer<ReUse>(ptr);
}

/**
 * Clear all the memory allocated by SYCL.
 */
template <typename PointerMapper>
inline void SYCLfreeAll(PointerMapper &pMap) {
  pMap.clear();
}

template <cl::sycl::access::mode AcMd, typename T>
struct RangeAccess {
  static const auto global_access = cl::sycl::access::target::global_buffer;
  static const auto is_place_holder = cl::sycl::access::placeholder::true_t;
  typedef T scalar_t;
  typedef scalar_t &ref_t;
  typedef typename cl::sycl::global_ptr<scalar_t>::pointer_t ptr_t;

  // the accessor type does not necessarily the same as T
  typedef cl::sycl::accessor<scalar_t, 1, AcMd, global_access, is_place_holder>
      accessor;

  typedef RangeAccess<AcMd, T> self_t;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE RangeAccess(accessor access,
                                                    size_t offset,
                                                    std::intptr_t virtual_ptr)
      : access_(access), offset_(offset), virtual_ptr_(virtual_ptr) {}

  RangeAccess(cl::sycl::buffer<scalar_t, 1> buff =
                  cl::sycl::buffer<scalar_t, 1>(cl::sycl::range<1>(1)))
      : access_{accessor{buff}}, offset_(0), virtual_ptr_(-1) {}

  // This should be only used for null constructor on the host side
  RangeAccess(std::nullptr_t) : RangeAccess() {}
  // This template parameter must be removed and scalar_t should be replaced
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptr_t get_pointer() const {
    return (access_.get_pointer().get() + offset_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator+=(Index offset) {
    offset_ += (offset);
    return *this;
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator+(Index offset) const {
    return self_t(access_, offset_ + offset, virtual_ptr_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator-(Index offset) const {
    return self_t(access_, offset_ - offset, virtual_ptr_);
  }
  template <typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator-=(Index offset) {
    offset_ -= offset;
    return *this;
  }

  // THIS IS FOR NULL COMPARISON ONLY
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator==(
      const RangeAccess &lhs, std::nullptr_t) {
    return ((lhs.virtual_ptr_ == -1));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator!=(
      const RangeAccess &lhs, std::nullptr_t i) {
    return !(lhs == i);
  }

  // THIS IS FOR NULL COMPARISON ONLY
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator==(
      std::nullptr_t, const RangeAccess &rhs) {
    return ((rhs.virtual_ptr_ == -1));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend bool operator!=(
      std::nullptr_t i, const RangeAccess &rhs) {
    return !(i == rhs);
  }
  // Prefix operator (Increment and return value)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t &operator++() {
    offset_++;
    return (*this);
  }

  // Postfix operator (Return value and increment)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE self_t operator++(int i) {
    EIGEN_UNUSED_VARIABLE(i);
    self_t temp_iterator(*this);
    offset_++;
    return temp_iterator;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t get_size() const {
    return (access_.get_count() - offset_);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t get_offset() const {
    return offset_;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void set_offset(std::ptrdiff_t offset) {
    offset_ = offset;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator*() const {
    return *get_pointer();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator*() {
    return *get_pointer();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptr_t operator->() = delete;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator[](int x) {
    return *(get_pointer() + x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ref_t operator[](int x) const {
    return *(get_pointer() + x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_t *get_virtual_pointer() const {
    return reinterpret_cast<scalar_t *>(virtual_ptr_ +
                                        (offset_ * sizeof(scalar_t)));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit operator bool() const {
    return (virtual_ptr_ != -1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator RangeAccess<AcMd, const T>() {
    return RangeAccess<AcMd, const T>(access_, offset_, virtual_ptr_);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  operator RangeAccess<AcMd, const T>() const {
    return RangeAccess<AcMd, const T>(access_, offset_, virtual_ptr_);
  }
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(
      cl::sycl::handler &cgh) const {
    cgh.require(access_);
  }

 private:
  accessor access_;
  size_t offset_;
  std::intptr_t virtual_ptr_;  // the location of the buffer in the map
};

template <cl::sycl::access::mode AcMd, typename T>
struct RangeAccess<AcMd, const T> : RangeAccess<AcMd, T> {
  typedef RangeAccess<AcMd, T> Base;
  using Base::Base;
};

}  // namespace internal
}  // namespace TensorSycl
}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_SYCL_STORAGE_MEMORY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/TypeCasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TypeCasting.h
 *
 * \brief:
 *  TypeCasting
 *
 *****************************************************************/

#ifndef EIGEN_TYPE_CASTING_SYCL_H
#define EIGEN_TYPE_CASTING_SYCL_H

namespace Eigen {

namespace internal {
#ifdef SYCL_DEVICE_ONLY
template <>
struct type_casting_traits<float, int> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_int4
pcast<cl::sycl::cl_float4, cl::sycl::cl_int4>(const cl::sycl::cl_float4& a) {
  return a
      .template convert<cl::sycl::cl_int, cl::sycl::rounding_mode::automatic>();
}

template <>
struct type_casting_traits<int, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pcast<cl::sycl::cl_int4, cl::sycl::cl_float4>(const cl::sycl::cl_int4& a) {
  return a.template convert<cl::sycl::cl_float,
                            cl::sycl::rounding_mode::automatic>();
}

template <>
struct type_casting_traits<double, float> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 2, TgtCoeffRatio = 1 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_float4
pcast<cl::sycl::cl_double2, cl::sycl::cl_float4>(
    const cl::sycl::cl_double2& a, const cl::sycl::cl_double2& b) {
  auto a1 = a.template convert<cl::sycl::cl_float,
                               cl::sycl::rounding_mode::automatic>();
  auto b1 = b.template convert<cl::sycl::cl_float,
                               cl::sycl::rounding_mode::automatic>();
  return cl::sycl::float4(a1.x(), a1.y(), b1.x(), b1.y());
}

template <>
struct type_casting_traits<float, double> {
  enum { VectorizedCast = 1, SrcCoeffRatio = 1, TgtCoeffRatio = 2 };
};

template <>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE cl::sycl::cl_double2
pcast<cl::sycl::cl_float4, cl::sycl::cl_double2>(const cl::sycl::cl_float4& a) {
  // Simply discard the second half of the input
  return cl::sycl::cl_double2(a.x(), a.y());
}

#endif
}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_TYPE_CASTING_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/Complex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX32_ALTIVEC_H
#define EIGEN_COMPLEX32_ALTIVEC_H

namespace Eigen {

namespace internal {

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
static Packet4ui  p4ui_CONJ_XOR = { 0x00000000, 0x80000000, 0x00000000, 0x80000000 }; //vec_mergeh((Packet4ui)p4i_ZERO, (Packet4ui)p4f_MZERO);
#endif

static Packet2ul  p2ul_CONJ_XOR1 = (Packet2ul) vec_sld((Packet4ui) p2d_ZERO_, (Packet4ui) p2l_ZERO, 8);//{ 0x8000000000000000, 0x0000000000000000 };
static Packet2ul  p2ul_CONJ_XOR2 = (Packet2ul) vec_sld((Packet4ui) p2l_ZERO,  (Packet4ui) p2d_ZERO_, 8);//{ 0x8000000000000000, 0x0000000000000000 };

struct Packet1cd
{
  EIGEN_STRONG_INLINE Packet1cd() {}
  EIGEN_STRONG_INLINE explicit Packet1cd(const Packet2d& a) : v(a) {}
  Packet2d v;
};

struct Packet2cf
{
  EIGEN_STRONG_INLINE Packet2cf() {}
  EIGEN_STRONG_INLINE explicit Packet2cf(const Packet4f& a) : v(a) {}
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
  union {
    Packet4f v;
    Packet1cd cd[2];
  };
#else
  Packet4f v;
#endif
};

template<> struct packet_traits<std::complex<float> >  : default_packet_traits
{
  typedef Packet2cf type;
  typedef Packet2cf half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 2,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasBlend  = 1,
    HasSetLinear = 0
  };
};


template<> struct packet_traits<std::complex<double> >  : default_packet_traits
{
  typedef Packet1cd type;
  typedef Packet1cd half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 1,
    HasHalfPacket = 0,

    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasDiv    = 1,
    HasNegate = 1,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasSetLinear = 0
  };
};

template<> struct unpacket_traits<Packet2cf> { typedef std::complex<float>  type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2cf half; };
template<> struct unpacket_traits<Packet1cd> { typedef std::complex<double> type; enum {size=1, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet1cd half; };

/* Forward declaration */
EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel);

/* complex<double> first */
template<> EIGEN_STRONG_INLINE Packet1cd pload <Packet1cd>(const std::complex<double>* from) { EIGEN_DEBUG_ALIGNED_LOAD return Packet1cd(pload<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE Packet1cd ploadu<Packet1cd>(const std::complex<double>* from) { EIGEN_DEBUG_UNALIGNED_LOAD return Packet1cd(ploadu<Packet2d>((const double*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((double*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<double> >(std::complex<double> *   to, const Packet1cd& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((double*)to, from.v); }

template<> EIGEN_STRONG_INLINE Packet1cd pset1<Packet1cd>(const std::complex<double>&  from)
{ /* here we really have to use unaligned loads :( */ return ploadu<Packet1cd>(&from); }

template<> EIGEN_DEVICE_FUNC inline Packet1cd pgather<std::complex<double>, Packet1cd>(const std::complex<double>* from, Index stride EIGEN_UNUSED)
{
  return pload<Packet1cd>(from);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<double>, Packet1cd>(std::complex<double>* to, const Packet1cd& from, Index stride EIGEN_UNUSED)
{
  pstore<std::complex<double> >(to, from);
}
template<> EIGEN_STRONG_INLINE Packet1cd padd<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v + b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd psub<Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(a.v - b.v); }
template<> EIGEN_STRONG_INLINE Packet1cd pnegate(const Packet1cd& a) { return Packet1cd(pnegate(Packet2d(a.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd pconj(const Packet1cd& a) { return Packet1cd((Packet2d)vec_xor((Packet2d)a.v, (Packet2d)p2ul_CONJ_XOR2)); }
template<> EIGEN_STRONG_INLINE Packet1cd pmul<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  Packet2d a_re, a_im, v1, v2;

  // Permute and multiply the real parts of a and b
  a_re = vec_perm(a.v, a.v, p16uc_PSET64_HI);
  // Get the imaginary parts of a
  a_im = vec_perm(a.v, a.v, p16uc_PSET64_LO);
  // multiply a_re * b
  v1 = vec_madd(a_re, b.v, p2d_ZERO);
  // multiply a_im * b and get the conjugate result
  v2 = vec_madd(a_im, b.v, p2d_ZERO);
  v2 = (Packet2d) vec_sld((Packet4ui)v2, (Packet4ui)v2, 8);
  v2 = (Packet2d) vec_xor((Packet2d)v2, (Packet2d) p2ul_CONJ_XOR1);

  return Packet1cd(v1 + v2);
}
template<> EIGEN_STRONG_INLINE Packet1cd pand    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_and(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd por     <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_or(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pxor    <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_xor(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet1cd pandnot <Packet1cd>(const Packet1cd& a, const Packet1cd& b) { return Packet1cd(vec_and(a.v, vec_nor(b.v,b.v))); }
template<> EIGEN_STRONG_INLINE Packet1cd ploaddup<Packet1cd>(const std::complex<double>*     from) {  return pset1<Packet1cd>(*from); }
template<> EIGEN_STRONG_INLINE Packet1cd pcmp_eq(const Packet1cd& a, const Packet1cd& b) {
  Packet2d eq = vec_cmpeq (a.v, b.v);
  Packet2d tmp = { eq[1], eq[0] };
  return (Packet1cd)pand<Packet2d>(eq, tmp);
}

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<double> >(const std::complex<double> *   addr) { EIGEN_ZVECTOR_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE std::complex<double>  pfirst<Packet1cd>(const Packet1cd& a)
{
  std::complex<double> EIGEN_ALIGN16 res;
  pstore<std::complex<double> >(&res, a);

  return res;
}

template<> EIGEN_STRONG_INLINE Packet1cd preverse(const Packet1cd& a) { return a; }
template<> EIGEN_STRONG_INLINE std::complex<double> predux<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}
template<> EIGEN_STRONG_INLINE std::complex<double> predux_mul<Packet1cd>(const Packet1cd& a)
{
  return pfirst(a);
}
EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet1cd,Packet2d)

template<> EIGEN_STRONG_INLINE Packet1cd pdiv<Packet1cd>(const Packet1cd& a, const Packet1cd& b)
{
  // TODO optimize it for AltiVec
  Packet1cd res = pmul(a,pconj(b));
  Packet2d s = vec_madd(b.v, b.v, p2d_ZERO_);
  return Packet1cd(pdiv(res.v, s + vec_perm(s, s, p16uc_REVERSE64)));
}

EIGEN_STRONG_INLINE Packet1cd pcplxflip/*<Packet1cd>*/(const Packet1cd& x)
{
  return Packet1cd(preverse(Packet2d(x.v)));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet1cd,2>& kernel)
{
  Packet2d tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

/* complex<float> follows */
template<> EIGEN_STRONG_INLINE Packet2cf pload <Packet2cf>(const std::complex<float>* from)  { EIGEN_DEBUG_ALIGNED_LOAD return Packet2cf(pload<Packet4f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE Packet2cf ploadu<Packet2cf>(const std::complex<float>* from)  { EIGEN_DEBUG_UNALIGNED_LOAD return Packet2cf(ploadu<Packet4f>((const float*)from)); }
template<> EIGEN_STRONG_INLINE void pstore <std::complex<float> >(std::complex<float> *     to, const Packet2cf& from) { EIGEN_DEBUG_ALIGNED_STORE pstore((float*)to, from.v); }
template<> EIGEN_STRONG_INLINE void pstoreu<std::complex<float> >(std::complex<float> *     to, const Packet2cf& from) { EIGEN_DEBUG_UNALIGNED_STORE pstoreu((float*)to, from.v); }

template<> EIGEN_STRONG_INLINE std::complex<float>  pfirst<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> EIGEN_ALIGN16 res[2];
  pstore<std::complex<float> >(res, a);

  return res[0];
}


#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  res.cd[0] = Packet1cd(vec_ld2f((const float *)&from));
  res.cd[1] = res.cd[0];
  return res;
}
#else
template<> EIGEN_STRONG_INLINE Packet2cf pset1<Packet2cf>(const std::complex<float>&  from)
{
  Packet2cf res;
  if((std::ptrdiff_t(&from) % 16) == 0)
    res.v = pload<Packet4f>((const float *)&from);
  else
    res.v = ploadu<Packet4f>((const float *)&from);
  res.v = vec_perm(res.v, res.v, p16uc_PSET64_HI);
  return res;
}
#endif

template<> EIGEN_DEVICE_FUNC inline Packet2cf pgather<std::complex<float>, Packet2cf>(const std::complex<float>* from, Index stride)
{
  std::complex<float> EIGEN_ALIGN16 af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  return pload<Packet2cf>(af);
}
template<> EIGEN_DEVICE_FUNC inline void pscatter<std::complex<float>, Packet2cf>(std::complex<float>* to, const Packet2cf& from, Index stride)
{
  std::complex<float> EIGEN_ALIGN16 af[2];
  pstore<std::complex<float> >((std::complex<float> *) af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet2cf padd<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(padd<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf psub<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(psub<Packet4f>(a.v, b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pnegate(const Packet2cf& a) { return Packet2cf(pnegate(Packet4f(a.v))); }

template<> EIGEN_STRONG_INLINE Packet2cf pand   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pand<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf por    <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(por<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pxor   <Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pxor<Packet4f>(a.v,b.v)); }
template<> EIGEN_STRONG_INLINE Packet2cf pandnot<Packet2cf>(const Packet2cf& a, const Packet2cf& b) { return Packet2cf(pandnot<Packet4f>(a.v,b.v)); }

template<> EIGEN_STRONG_INLINE Packet2cf ploaddup<Packet2cf>(const std::complex<float>*      from) {  return pset1<Packet2cf>(*from); }

template<> EIGEN_STRONG_INLINE void prefetch<std::complex<float> >(const std::complex<float> *     addr) { EIGEN_ZVECTOR_PREFETCH(addr); }


#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)

template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = pcmp_eq<Packet4f> (a.v, b.v);
  Packet2cf res;
  Packet2d tmp1 = { eq.v4f[0][1], eq.v4f[0][0] };
  Packet2d tmp2 = { eq.v4f[1][1], eq.v4f[1][0] };
  res.v.v4f[0] = pand<Packet2d>(eq.v4f[0], tmp1);
  res.v.v4f[1] = pand<Packet2d>(eq.v4f[1], tmp2);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a)
{
  Packet2cf res;
  res.v.v4f[0] = pconj(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[0]))).v;
  res.v.v4f[1] = pconj(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[1]))).v;
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet2cf res;
  res.v.v4f[0] = pmul(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[0])), Packet1cd(reinterpret_cast<Packet2d>(b.v.v4f[0]))).v;
  res.v.v4f[1] = pmul(Packet1cd(reinterpret_cast<Packet2d>(a.v.v4f[1])), Packet1cd(reinterpret_cast<Packet2d>(b.v.v4f[1]))).v;
  return res;
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet2cf res;
  res.cd[0] = a.cd[1];
  res.cd[1] = a.cd[0];
  return res;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> res;
  Packet1cd b = padd<Packet1cd>(a.cd[0], a.cd[1]);
  vec_st2f(b.v, (float*)&res);
  return res;
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  std::complex<float> res;
  Packet1cd b = pmul<Packet1cd>(a.cd[0], a.cd[1]);
  vec_st2f(b.v, (float*)&res);
  return res;
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res;
  res.cd[0] = pdiv<Packet1cd>(a.cd[0], b.cd[0]);
  res.cd[1] = pdiv<Packet1cd>(a.cd[1], b.cd[1]);
  return res;
}

EIGEN_STRONG_INLINE Packet2cf pcplxflip/*<Packet2cf>*/(const Packet2cf& x)
{
  Packet2cf res;
  res.cd[0] = pcplxflip(x.cd[0]);
  res.cd[1] = pcplxflip(x.cd[1]);
  return res;
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet1cd tmp = kernel.packet[0].cd[1];
  kernel.packet[0].cd[1] = kernel.packet[1].cd[0];
  kernel.packet[1].cd[0] = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  const Selector<4> ifPacket4 = { ifPacket.select[0], ifPacket.select[0], ifPacket.select[1], ifPacket.select[1] };
  result.v = pblend<Packet4f>(ifPacket4, thenPacket.v, elsePacket.v);
  return result;
}
#else
template<> EIGEN_STRONG_INLINE Packet2cf pcmp_eq(const Packet2cf& a, const Packet2cf& b) {
  Packet4f eq = vec_cmpeq (a.v, b.v);
  Packet4f tmp = { eq[1], eq[0], eq[3], eq[2] };
  return (Packet2cf)pand<Packet4f>(eq, tmp);
}
template<> EIGEN_STRONG_INLINE Packet2cf pconj(const Packet2cf& a) { return Packet2cf(pxor<Packet4f>(a.v, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR))); }
template<> EIGEN_STRONG_INLINE Packet2cf pmul<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  Packet4f a_re, a_im, prod, prod_im;

  // Permute and multiply the real parts of a and b
  a_re = vec_perm(a.v, a.v, p16uc_PSET32_WODD);
  
  // Get the imaginary parts of a
  a_im = vec_perm(a.v, a.v, p16uc_PSET32_WEVEN);

  // multiply a_im * b and get the conjugate result
  prod_im = a_im * b.v;
  prod_im = pxor<Packet4f>(prod_im, reinterpret_cast<Packet4f>(p4ui_CONJ_XOR));
  // permute back to a proper order
  prod_im = vec_perm(prod_im, prod_im, p16uc_COMPLEX32_REV);

  // multiply a_re * b, add prod_im
  prod = pmadd<Packet4f>(a_re, b.v, prod_im);
 
  return Packet2cf(prod);
}

template<> EIGEN_STRONG_INLINE Packet2cf preverse(const Packet2cf& a)
{
  Packet4f rev_a;
  rev_a = vec_perm(a.v, a.v, p16uc_COMPLEX32_REV2);
  return Packet2cf(rev_a);
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  b = vec_sld(a.v, a.v, 8);
  b = padd<Packet4f>(a.v, b);
  return pfirst<Packet2cf>(Packet2cf(b));
}

template<> EIGEN_STRONG_INLINE std::complex<float> predux_mul<Packet2cf>(const Packet2cf& a)
{
  Packet4f b;
  Packet2cf prod;
  b = vec_sld(a.v, a.v, 8);
  prod = pmul<Packet2cf>(a, Packet2cf(b));

  return pfirst<Packet2cf>(prod);
}

EIGEN_MAKE_CONJ_HELPER_CPLX_REAL(Packet2cf,Packet4f)

template<> EIGEN_STRONG_INLINE Packet2cf pdiv<Packet2cf>(const Packet2cf& a, const Packet2cf& b)
{
  // TODO optimize it for AltiVec
  Packet2cf res = pmul(a, pconj(b));
  Packet4f s = pmul<Packet4f>(b.v, b.v);
  return Packet2cf(pdiv(res.v, padd<Packet4f>(s, vec_perm(s, s, p16uc_COMPLEX32_REV))));
}

template<> EIGEN_STRONG_INLINE Packet2cf pcplxflip<Packet2cf>(const Packet2cf& x)
{
  return Packet2cf(vec_perm(x.v, x.v, p16uc_COMPLEX32_REV));
}

EIGEN_STRONG_INLINE void ptranspose(PacketBlock<Packet2cf,2>& kernel)
{
  Packet4f tmp = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_HI);
  kernel.packet[1].v = vec_perm(kernel.packet[0].v, kernel.packet[1].v, p16uc_TRANSPOSE64_LO);
  kernel.packet[0].v = tmp;
}

template<> EIGEN_STRONG_INLINE Packet2cf pblend(const Selector<2>& ifPacket, const Packet2cf& thenPacket, const Packet2cf& elsePacket) {
  Packet2cf result;
  result.v = reinterpret_cast<Packet4f>(pblend<Packet2d>(ifPacket, reinterpret_cast<Packet2d>(thenPacket.v), reinterpret_cast<Packet2d>(elsePacket.v)));
  return result;
}
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPLEX32_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007 Julien Pommier
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* The sin, cos, exp, and log functions of this file come from
 * Julien Pommier's sse math library: http://gruntthepeon.free.fr/ssemath/
 */

#ifndef EIGEN_MATH_FUNCTIONS_ALTIVEC_H
#define EIGEN_MATH_FUNCTIONS_ALTIVEC_H

namespace Eigen {

namespace internal {

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
static _EIGEN_DECLARE_CONST_Packet4f(1 , 1.0f);
static _EIGEN_DECLARE_CONST_Packet4f(half, 0.5f);
static _EIGEN_DECLARE_CONST_Packet4i(0x7f, 0x7f);
static _EIGEN_DECLARE_CONST_Packet4i(23, 23);

static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(inv_mant_mask, ~0x7f800000);

/* the smallest non denormalized float number */
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(min_norm_pos,  0x00800000);
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(minus_inf,     0xff800000); // -1.f/0.f
static _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(minus_nan,     0xffffffff);
  
/* natural logarithm computed for 4 simultaneous float
  return NaN for x <= 0
*/
static _EIGEN_DECLARE_CONST_Packet4f(cephes_SQRTHF, 0.707106781186547524f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p0, 7.0376836292E-2f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p1, - 1.1514610310E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p2, 1.1676998740E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p3, - 1.2420140846E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p4, + 1.4249322787E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p5, - 1.6668057665E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p6, + 2.0000714765E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p7, - 2.4999993993E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_p8, + 3.3333331174E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q1, -2.12194440e-4f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_log_q2, 0.693359375f);

static _EIGEN_DECLARE_CONST_Packet4f(exp_hi,  88.3762626647950f);
static _EIGEN_DECLARE_CONST_Packet4f(exp_lo, -88.3762626647949f);

static _EIGEN_DECLARE_CONST_Packet4f(cephes_LOG2EF, 1.44269504088896341f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C1, 0.693359375f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_C2, -2.12194440e-4f);

static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p0, 1.9875691500E-4f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p1, 1.3981999507E-3f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p2, 8.3334519073E-3f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p3, 4.1665795894E-2f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p4, 1.6666665459E-1f);
static _EIGEN_DECLARE_CONST_Packet4f(cephes_exp_p5, 5.0000001201E-1f);
#endif

static _EIGEN_DECLARE_CONST_Packet2d(1 , 1.0);
static _EIGEN_DECLARE_CONST_Packet2d(2 , 2.0);
static _EIGEN_DECLARE_CONST_Packet2d(half, 0.5);

static _EIGEN_DECLARE_CONST_Packet2d(exp_hi,  709.437);
static _EIGEN_DECLARE_CONST_Packet2d(exp_lo, -709.436139303);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_LOG2EF, 1.4426950408889634073599);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p0, 1.26177193074810590878e-4);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p1, 3.02994407707441961300e-2);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_p2, 9.99999999999999999910e-1);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q0, 3.00198505138664455042e-6);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q1, 2.52448340349684104192e-3);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q2, 2.27265548208155028766e-1);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_q3, 2.00000000000000000009e0);

static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C1, 0.693145751953125);
static _EIGEN_DECLARE_CONST_Packet2d(cephes_exp_C2, 1.42860682030941723212e-6);

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d pexp<Packet2d>(const Packet2d& _x)
{
  Packet2d x = _x;

  Packet2d tmp, fx;
  Packet2l emm0;

  // clamp x
  x = pmax(pmin(x, p2d_exp_hi), p2d_exp_lo);
  /* express exp(x) as exp(g + n*log(2)) */
  fx = pmadd(p2d_cephes_LOG2EF, x, p2d_half);

  fx = vec_floor(fx);

  tmp = pmul(fx, p2d_cephes_exp_C1);
  Packet2d z = pmul(fx, p2d_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  Packet2d x2 = pmul(x,x);

  Packet2d px = p2d_cephes_exp_p0;
  px = pmadd(px, x2, p2d_cephes_exp_p1);
  px = pmadd(px, x2, p2d_cephes_exp_p2);
  px = pmul (px, x);

  Packet2d qx = p2d_cephes_exp_q0;
  qx = pmadd(qx, x2, p2d_cephes_exp_q1);
  qx = pmadd(qx, x2, p2d_cephes_exp_q2);
  qx = pmadd(qx, x2, p2d_cephes_exp_q3);

  x = pdiv(px,psub(qx,px));
  x = pmadd(p2d_2,x,p2d_1);

  // build 2^n
  emm0 = vec_ctsl(fx, 0);

  static const Packet2l p2l_1023 = { 1023, 1023 };
  static const Packet2ul p2ul_52 = { 52, 52 };

  emm0 = emm0 + p2l_1023;
  emm0 = emm0 << reinterpret_cast<Packet2l>(p2ul_52);

  // Altivec's max & min operators just drop silent NaNs. Check NaNs in 
  // inputs and return them unmodified.
  Packet2ul isnumber_mask = reinterpret_cast<Packet2ul>(vec_cmpeq(_x, _x));
  return vec_sel(_x, pmax(pmul(x, reinterpret_cast<Packet2d>(emm0)), _x),
                 isnumber_mask);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f pexp<Packet4f>(const Packet4f& _x)
{
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  Packet4f x = _x;

  Packet4f tmp, fx;
  Packet4i emm0;

  // clamp x
  x = pmax(pmin(x, p4f_exp_hi), p4f_exp_lo);

  // express exp(x) as exp(g + n*log(2))
  fx = pmadd(x, p4f_cephes_LOG2EF, p4f_half);

  fx = pfloor(fx);

  tmp = pmul(fx, p4f_cephes_exp_C1);
  Packet4f z = pmul(fx, p4f_cephes_exp_C2);
  x = psub(x, tmp);
  x = psub(x, z);

  z = pmul(x,x);

  Packet4f y = p4f_cephes_exp_p0;
  y = pmadd(y, x, p4f_cephes_exp_p1);
  y = pmadd(y, x, p4f_cephes_exp_p2);
  y = pmadd(y, x, p4f_cephes_exp_p3);
  y = pmadd(y, x, p4f_cephes_exp_p4);
  y = pmadd(y, x, p4f_cephes_exp_p5);
  y = pmadd(y, z, x);
  y = padd(y, p4f_1);

  // build 2^n
  emm0 = (Packet4i){ (int)fx[0], (int)fx[1], (int)fx[2], (int)fx[3] };
  emm0 = emm0 + p4i_0x7f;
  emm0 = emm0 << reinterpret_cast<Packet4i>(p4i_23);

  return pmax(pmul(y, reinterpret_cast<Packet4f>(emm0)), _x);
#else
  Packet4f res;
  res.v4f[0] = pexp<Packet2d>(_x.v4f[0]);
  res.v4f[1] = pexp<Packet2d>(_x.v4f[1]);
  return res;
#endif
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d psqrt<Packet2d>(const Packet2d& x)
{
  return vec_sqrt(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f psqrt<Packet4f>(const Packet4f& x)
{
  Packet4f res;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  res = vec_sqrt(x);
#else
  res.v4f[0] = psqrt<Packet2d>(x.v4f[0]);
  res.v4f[1] = psqrt<Packet2d>(x.v4f[1]);
#endif
  return res;
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet2d prsqrt<Packet2d>(const Packet2d& x) {
  return pset1<Packet2d>(1.0) / psqrt<Packet2d>(x);
}

template<> EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED
Packet4f prsqrt<Packet4f>(const Packet4f& x) {
  Packet4f res;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  res = pset1<Packet4f>(1.0) / psqrt<Packet4f>(x);
#else
  res.v4f[0] = prsqrt<Packet2d>(x.v4f[0]);
  res.v4f[1] = prsqrt<Packet2d>(x.v4f[1]);
#endif
  return res;
}

// Hyperbolic Tangent function.
template <>
EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_UNUSED Packet4f
ptanh<Packet4f>(const Packet4f& x) {
  return internal::generic_fast_tanh_float(x);
}

}  // end namespace internal

}  // end namespace Eigen

#endif  // EIGEN_MATH_FUNCTIONS_ALTIVEC_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/PacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Konstantinos Margaritis <markos@freevec.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PACKET_MATH_ZVECTOR_H
#define EIGEN_PACKET_MATH_ZVECTOR_H

namespace Eigen {

namespace internal {

#ifndef EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD
#define EIGEN_CACHEFRIENDLY_PRODUCT_THRESHOLD 16
#endif

#ifndef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#define EIGEN_HAS_SINGLE_INSTRUCTION_MADD
#endif

#ifndef EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS
#define EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS  32
#endif

typedef __vector int                 Packet4i;
typedef __vector unsigned int        Packet4ui;
typedef __vector __bool int          Packet4bi;
typedef __vector short int           Packet8i;
typedef __vector unsigned char       Packet16uc;
typedef __vector double              Packet2d;
typedef __vector unsigned long long  Packet2ul;
typedef __vector long long           Packet2l;

// Z14 has builtin support for float vectors
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
typedef __vector float               Packet4f;
#else
typedef struct {
	Packet2d  v4f[2];
} Packet4f;
#endif

typedef union {
  numext::int32_t   i[4];
  numext::uint32_t ui[4];
  numext::int64_t   l[2];
  numext::uint64_t ul[2];
  double    d[2];
  float     f[4];
  Packet4i  v4i;
  Packet4ui v4ui;
  Packet2l  v2l;
  Packet2ul v2ul;
  Packet2d  v2d;
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
  Packet4f  v4f;
#endif
} Packet;

// We don't want to write the same code all the time, but we need to reuse the constants
// and it doesn't really work to declare them global, so we define macros instead

#define _EIGEN_DECLARE_CONST_FAST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = reinterpret_cast<Packet4i>(vec_splat_s32(X))

#define _EIGEN_DECLARE_CONST_FAST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = reinterpret_cast<Packet2d>(vec_splat_s64(X))

#define _EIGEN_DECLARE_CONST_FAST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = reinterpret_cast<Packet2l>(vec_splat_s64(X))

#define _EIGEN_DECLARE_CONST_Packet4i(NAME,X) \
  Packet4i p4i_##NAME = pset1<Packet4i>(X)

#define _EIGEN_DECLARE_CONST_Packet2d(NAME,X) \
  Packet2d p2d_##NAME = pset1<Packet2d>(X)

#define _EIGEN_DECLARE_CONST_Packet2l(NAME,X) \
  Packet2l p2l_##NAME = pset1<Packet2l>(X)

// These constants are endian-agnostic
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ZERO, 0); //{ 0, 0, 0, 0,}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(ONE, 1); //{ 1, 1, 1, 1}

static _EIGEN_DECLARE_CONST_FAST_Packet2d(ZERO, 0);
static _EIGEN_DECLARE_CONST_FAST_Packet2l(ZERO, 0);
static _EIGEN_DECLARE_CONST_FAST_Packet2l(ONE, 1);

static Packet2d p2d_ONE = { 1.0, 1.0 };
static Packet2d p2d_ZERO_ = { numext::bit_cast<double>0x8000000000000000ull),
                              numext::bit_cast<double>0x8000000000000000ull) };

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
#define _EIGEN_DECLARE_CONST_FAST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(vec_splat_s32(X))

#define _EIGEN_DECLARE_CONST_Packet4f(NAME,X) \
  Packet4f p4f_##NAME = pset1<Packet4f>(X)

#define _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(NAME,X) \
  const Packet4f p4f_##NAME = reinterpret_cast<Packet4f>(pset1<Packet4i>(X))

static _EIGEN_DECLARE_CONST_FAST_Packet4f(ZERO, 0); //{ 0.0, 0.0, 0.0, 0.0}
static _EIGEN_DECLARE_CONST_FAST_Packet4i(MINUS1,-1); //{ -1, -1, -1, -1}
static Packet4f p4f_MZERO = { 0x80000000, 0x80000000, 0x80000000, 0x80000000};
#endif

static Packet4i p4i_COUNTDOWN = { 0, 1, 2, 3 };
static Packet4f p4f_COUNTDOWN = { 0.0, 1.0, 2.0, 3.0 };
static Packet2d p2d_COUNTDOWN = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet16uc>(p2d_ZERO), reinterpret_cast<Packet16uc>(p2d_ONE), 8));

static Packet16uc p16uc_PSET64_HI = { 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };
static Packet16uc p16uc_DUPLICATE32_HI = { 0,1,2,3, 0,1,2,3, 4,5,6,7, 4,5,6,7 };

// Mask alignment
#define _EIGEN_MASK_ALIGNMENT	0xfffffffffffffff0

#define _EIGEN_ALIGNED_PTR(x)	((std::ptrdiff_t)(x) & _EIGEN_MASK_ALIGNMENT)

// Handle endianness properly while loading constants
// Define global static constants:

static Packet16uc p16uc_FORWARD =   { 0,1,2,3, 4,5,6,7, 8,9,10,11, 12,13,14,15 };
static Packet16uc p16uc_REVERSE32 = { 12,13,14,15, 8,9,10,11, 4,5,6,7, 0,1,2,3 };
static Packet16uc p16uc_REVERSE64 = { 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };

static Packet16uc p16uc_PSET32_WODD   = vec_sld((Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 0), (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 2), 8);//{ 0,1,2,3, 0,1,2,3, 8,9,10,11, 8,9,10,11 };
static Packet16uc p16uc_PSET32_WEVEN  = vec_sld(p16uc_DUPLICATE32_HI, (Packet16uc) vec_splat((Packet4ui)p16uc_FORWARD, 3), 8);//{ 4,5,6,7, 4,5,6,7, 12,13,14,15, 12,13,14,15 };
/*static Packet16uc p16uc_HALF64_0_16 = vec_sld((Packet16uc)p4i_ZERO, vec_splat((Packet16uc) vec_abs(p4i_MINUS16), 3), 8);      //{ 0,0,0,0, 0,0,0,0, 16,16,16,16, 16,16,16,16};

static Packet16uc p16uc_PSET64_HI = (Packet16uc) vec_mergeh((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 0,1,2,3, 4,5,6,7, 0,1,2,3, 4,5,6,7 };*/
static Packet16uc p16uc_PSET64_LO = (Packet16uc) vec_mergel((Packet4ui)p16uc_PSET32_WODD, (Packet4ui)p16uc_PSET32_WEVEN);     //{ 8,9,10,11, 12,13,14,15, 8,9,10,11, 12,13,14,15 };
/*static Packet16uc p16uc_TRANSPOSE64_HI = vec_add(p16uc_PSET64_HI, p16uc_HALF64_0_16);                                         //{ 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = vec_add(p16uc_PSET64_LO, p16uc_HALF64_0_16);                                         //{ 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};*/
static Packet16uc p16uc_TRANSPOSE64_HI = { 0,1,2,3, 4,5,6,7, 16,17,18,19, 20,21,22,23};
static Packet16uc p16uc_TRANSPOSE64_LO = { 8,9,10,11, 12,13,14,15, 24,25,26,27, 28,29,30,31};

static Packet16uc p16uc_COMPLEX32_REV = vec_sld(p16uc_REVERSE32, p16uc_REVERSE32, 8);                                         //{ 4,5,6,7, 0,1,2,3, 12,13,14,15, 8,9,10,11 };

static Packet16uc p16uc_COMPLEX32_REV2 = vec_sld(p16uc_FORWARD, p16uc_FORWARD, 8);                                            //{ 8,9,10,11, 12,13,14,15, 0,1,2,3, 4,5,6,7 };


#if EIGEN_HAS_BUILTIN(__builtin_prefetch) || EIGEN_COMP_GNUC
  #define EIGEN_ZVECTOR_PREFETCH(ADDR) __builtin_prefetch(ADDR);
#else
  #define EIGEN_ZVECTOR_PREFETCH(ADDR) asm( "   pfd [%[addr]]\n" :: [addr] "r" (ADDR) : "cc" );
#endif

template<> struct packet_traits<int>    : default_packet_traits
{
  typedef Packet4i type;
  typedef Packet4i half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasBlend = 1
  };
};

template <>
struct packet_traits<float> : default_packet_traits {
  typedef Packet4f type;
  typedef Packet4f half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size = 4,
    HasHalfPacket = 0,

    HasAdd = 1,
    HasSub = 1,
    HasMul = 1,
    HasDiv = 1,
    HasMin = 1,
    HasMax = 1,
    HasAbs = 1,
    HasSin = 0,
    HasCos = 0,
    HasLog = 0,
    HasExp = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasTanh = 1,
    HasErf = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct packet_traits<double> : default_packet_traits
{
  typedef Packet2d type;
  typedef Packet2d half;
  enum {
    Vectorizable = 1,
    AlignedOnScalar = 1,
    size=2,
    HasHalfPacket = 1,

    HasAdd  = 1,
    HasSub  = 1,
    HasMul  = 1,
    HasDiv  = 1,
    HasMin  = 1,
    HasMax  = 1,
    HasAbs  = 1,
    HasSin  = 0,
    HasCos  = 0,
    HasLog  = 0,
    HasExp  = 1,
    HasSqrt = 1,
    HasRsqrt = 1,
    HasRound = 1,
    HasFloor = 1,
    HasCeil = 1,
    HasNegate = 1,
    HasBlend = 1
  };
};

template<> struct unpacket_traits<Packet4i> { typedef int    type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4i half; };
template<> struct unpacket_traits<Packet4f> { typedef float  type; enum {size=4, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet4f half; };
template<> struct unpacket_traits<Packet2d> { typedef double type; enum {size=2, alignment=Aligned16, vectorizable=true, masked_load_available=false, masked_store_available=false}; typedef Packet2d half; };

/* Forward declaration */
EIGEN_DEVICE_FUNC inline void ptranspose(PacketBlock<Packet4f,4>& kernel);
 
inline std::ostream & operator <<(std::ostream & s, const Packet4i & v)
{
  Packet vt;
  vt.v4i = v;
  s << vt.i[0] << ", " << vt.i[1] << ", " << vt.i[2] << ", " << vt.i[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet4ui & v)
{
  Packet vt;
  vt.v4ui = v;
  s << vt.ui[0] << ", " << vt.ui[1] << ", " << vt.ui[2] << ", " << vt.ui[3];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2l & v)
{
  Packet vt;
  vt.v2l = v;
  s << vt.l[0] << ", " << vt.l[1];
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2ul & v)
{
  Packet vt;
  vt.v2ul = v;
  s << vt.ul[0] << ", " << vt.ul[1] ;
  return s;
}

inline std::ostream & operator <<(std::ostream & s, const Packet2d & v)
{
  Packet vt;
  vt.v2d = v;
  s << vt.d[0] << ", " << vt.d[1];
  return s;
}

#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ >= 12)
inline std::ostream & operator <<(std::ostream & s, const Packet4f & v)
{
  Packet vt;
  vt.v4f = v;
  s << vt.f[0] << ", " << vt.f[1] << ", " << vt.f[2] << ", " << vt.f[3];
  return s;
}
#endif

template<> EIGEN_STRONG_INLINE Packet4i pload<Packet4i>(const int*     from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v4i;
}

template<> EIGEN_STRONG_INLINE Packet2d pload<Packet2d>(const double* from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v2d;
}

template<> EIGEN_STRONG_INLINE void pstore<int>(int*       to, const Packet4i& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v4i = from;
}

template<> EIGEN_STRONG_INLINE void pstore<double>(double*   to, const Packet2d& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v2d = from;
}

template<> EIGEN_STRONG_INLINE Packet4i pset1<Packet4i>(const int&    from)
{
  return vec_splats(from);
}
template<> EIGEN_STRONG_INLINE Packet2d pset1<Packet2d>(const double& from) {
  return vec_splats(from);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4i>(const int *a,
                      Packet4i& a0, Packet4i& a1, Packet4i& a2, Packet4i& a3)
{
  a3 = pload<Packet4i>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet2d>(const double *a,
                      Packet2d& a0, Packet2d& a1, Packet2d& a2, Packet2d& a3)
{
  a1 = pload<Packet2d>(a);
  a0 = vec_splat(a1, 0);
  a1 = vec_splat(a1, 1);
  a3 = pload<Packet2d>(a+2);
  a2 = vec_splat(a3, 0);
  a3 = vec_splat(a3, 1);
}

template<> EIGEN_DEVICE_FUNC inline Packet4i pgather<int, Packet4i>(const int* from, Index stride)
{
  int EIGEN_ALIGN16 ai[4];
  ai[0] = from[0*stride];
  ai[1] = from[1*stride];
  ai[2] = from[2*stride];
  ai[3] = from[3*stride];
 return pload<Packet4i>(ai);
}

template<> EIGEN_DEVICE_FUNC inline Packet2d pgather<double, Packet2d>(const double* from, Index stride)
{
  double EIGEN_ALIGN16 af[2];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
 return pload<Packet2d>(af);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<int, Packet4i>(int* to, const Packet4i& from, Index stride)
{
  int EIGEN_ALIGN16 ai[4];
  pstore<int>((int *)ai, from);
  to[0*stride] = ai[0];
  to[1*stride] = ai[1];
  to[2*stride] = ai[2];
  to[3*stride] = ai[3];
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<double, Packet2d>(double* to, const Packet2d& from, Index stride)
{
  double EIGEN_ALIGN16 af[2];
  pstore<double>(af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
}

template<> EIGEN_STRONG_INLINE Packet4i padd<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a + b); }
template<> EIGEN_STRONG_INLINE Packet2d padd<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a + b); }

template<> EIGEN_STRONG_INLINE Packet4i psub<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a - b); }
template<> EIGEN_STRONG_INLINE Packet2d psub<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a - b); }

template<> EIGEN_STRONG_INLINE Packet4i pmul<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a * b); }
template<> EIGEN_STRONG_INLINE Packet2d pmul<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a * b); }

template<> EIGEN_STRONG_INLINE Packet4i pdiv<Packet4i>(const Packet4i& a, const Packet4i& b) { return (a / b); }
template<> EIGEN_STRONG_INLINE Packet2d pdiv<Packet2d>(const Packet2d& a, const Packet2d& b) { return (a / b); }

template<> EIGEN_STRONG_INLINE Packet4i pnegate(const Packet4i& a) { return (-a); }
template<> EIGEN_STRONG_INLINE Packet2d pnegate(const Packet2d& a) { return (-a); }

template<> EIGEN_STRONG_INLINE Packet4i pconj(const Packet4i& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet2d pconj(const Packet2d& a) { return a; }

template<> EIGEN_STRONG_INLINE Packet4i pmadd(const Packet4i& a, const Packet4i& b, const Packet4i& c) { return padd<Packet4i>(pmul<Packet4i>(a, b), c); }
template<> EIGEN_STRONG_INLINE Packet2d pmadd(const Packet2d& a, const Packet2d& b, const Packet2d& c) { return vec_madd(a, b, c); }

template<> EIGEN_STRONG_INLINE Packet4i plset<Packet4i>(const int& a)    { return padd<Packet4i>(pset1<Packet4i>(a), p4i_COUNTDOWN); }
template<> EIGEN_STRONG_INLINE Packet2d plset<Packet2d>(const double& a) { return padd<Packet2d>(pset1<Packet2d>(a), p2d_COUNTDOWN); }

template<> EIGEN_STRONG_INLINE Packet4i pmin<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmin<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_min(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pmax<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pmax<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_max(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pand<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pand<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i por<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d por<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_or(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pxor<Packet4i>(const Packet4i& a, const Packet4i& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet2d pxor<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_xor(a, b); }

template<> EIGEN_STRONG_INLINE Packet4i pandnot<Packet4i>(const Packet4i& a, const Packet4i& b) { return pand<Packet4i>(a, vec_nor(b, b)); }
template<> EIGEN_STRONG_INLINE Packet2d pandnot<Packet2d>(const Packet2d& a, const Packet2d& b) { return vec_and(a, vec_nor(b, b)); }

template<> EIGEN_STRONG_INLINE Packet2d pround<Packet2d>(const Packet2d& a) { return vec_round(a); }
template<> EIGEN_STRONG_INLINE Packet2d pceil<Packet2d>(const  Packet2d& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet2d pfloor<Packet2d>(const Packet2d& a) { return vec_floor(a); }

template<> EIGEN_STRONG_INLINE Packet4i ploadu<Packet4i>(const int*       from) { return pload<Packet4i>(from); }
template<> EIGEN_STRONG_INLINE Packet2d ploadu<Packet2d>(const double*    from) { return pload<Packet2d>(from); }


template<> EIGEN_STRONG_INLINE Packet4i ploaddup<Packet4i>(const int*     from)
{
  Packet4i p = pload<Packet4i>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}

template<> EIGEN_STRONG_INLINE Packet2d ploaddup<Packet2d>(const double*   from)
{
  Packet2d p = pload<Packet2d>(from);
  return vec_perm(p, p, p16uc_PSET64_HI);
}

template<> EIGEN_STRONG_INLINE void pstoreu<int>(int*        to, const Packet4i& from) { pstore<int>(to, from); }
template<> EIGEN_STRONG_INLINE void pstoreu<double>(double*  to, const Packet2d& from) { pstore<double>(to, from); }

template<> EIGEN_STRONG_INLINE void prefetch<int>(const int*       addr) { EIGEN_ZVECTOR_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE void prefetch<double>(const double* addr) { EIGEN_ZVECTOR_PREFETCH(addr); }

template<> EIGEN_STRONG_INLINE int    pfirst<Packet4i>(const Packet4i& a) { int    EIGEN_ALIGN16 x[4]; pstore(x, a); return x[0]; }
template<> EIGEN_STRONG_INLINE double pfirst<Packet2d>(const Packet2d& a) { double EIGEN_ALIGN16 x[2]; pstore(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4i preverse(const Packet4i& a)
{
  return reinterpret_cast<Packet4i>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}

template<> EIGEN_STRONG_INLINE Packet2d preverse(const Packet2d& a)
{
  return reinterpret_cast<Packet2d>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE64));
}

template<> EIGEN_STRONG_INLINE Packet4i pabs<Packet4i>(const Packet4i& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE Packet2d pabs<Packet2d>(const Packet2d& a) { return vec_abs(a); }

template<> EIGEN_STRONG_INLINE int predux<Packet4i>(const Packet4i& a)
{
  Packet4i b, sum;
  b   = vec_sld(a, a, 8);
  sum = padd<Packet4i>(a, b);
  b   = vec_sld(sum, sum, 4);
  sum = padd<Packet4i>(sum, b);
  return pfirst(sum);
}

template<> EIGEN_STRONG_INLINE double predux<Packet2d>(const Packet2d& a)
{
  Packet2d b, sum;
  b   = reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8));
  sum = padd<Packet2d>(a, b);
  return pfirst(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE int predux_mul<Packet4i>(const Packet4i& a)
{
  EIGEN_ALIGN16 int aux[4];
  pstore(aux, a);
  return aux[0] * aux[1] * aux[2] * aux[3];
}

template<> EIGEN_STRONG_INLINE double predux_mul<Packet2d>(const Packet2d& a)
{
  return pfirst(pmul(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

// min
template<> EIGEN_STRONG_INLINE int predux_min<Packet4i>(const Packet4i& a)
{
  Packet4i b, res;
  b   = pmin<Packet4i>(a, vec_sld(a, a, 8));
  res = pmin<Packet4i>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

template<> EIGEN_STRONG_INLINE double predux_min<Packet2d>(const Packet2d& a)
{
  return pfirst(pmin<Packet2d>(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

// max
template<> EIGEN_STRONG_INLINE int predux_max<Packet4i>(const Packet4i& a)
{
  Packet4i b, res;
  b = pmax<Packet4i>(a, vec_sld(a, a, 8));
  res = pmax<Packet4i>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

// max
template<> EIGEN_STRONG_INLINE double predux_max<Packet2d>(const Packet2d& a)
{
  return pfirst(pmax<Packet2d>(a, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(a), reinterpret_cast<Packet4i>(a), 8))));
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4i,4>& kernel) {
  Packet4i t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  Packet4i t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  Packet4i t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  Packet4i t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet2d,2>& kernel) {
  Packet2d t0 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_HI);
  Packet2d t1 = vec_perm(kernel.packet[0], kernel.packet[1], p16uc_TRANSPOSE64_LO);
  kernel.packet[0] = t0;
  kernel.packet[1] = t1;
}

template<> EIGEN_STRONG_INLINE Packet4i pblend(const Selector<4>& ifPacket, const Packet4i& thenPacket, const Packet4i& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = vec_cmpeq(select, reinterpret_cast<Packet4ui>(p4i_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}


template<> EIGEN_STRONG_INLINE Packet2d pblend(const Selector<2>& ifPacket, const Packet2d& thenPacket, const Packet2d& elsePacket) {
  Packet2ul select = { ifPacket.select[0], ifPacket.select[1] };
  Packet2ul mask = vec_cmpeq(select, reinterpret_cast<Packet2ul>(p2l_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

/* z13 has no vector float support so we emulate that with double
   z14 has proper vector float support.
*/
#if !defined(__ARCH__) || (defined(__ARCH__) && __ARCH__ < 12)
/* Helper function to simulate a vec_splat_packet4f
 */
template<int element> EIGEN_STRONG_INLINE Packet4f vec_splat_packet4f(const Packet4f&   from)
{
  Packet4f splat;
  switch (element) {
  case 0:
    splat.v4f[0] = vec_splat(from.v4f[0], 0);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 1:
    splat.v4f[0] = vec_splat(from.v4f[0], 1);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 2:
    splat.v4f[0] = vec_splat(from.v4f[1], 0);
    splat.v4f[1] = splat.v4f[0];
    break;
  case 3:
    splat.v4f[0] = vec_splat(from.v4f[1], 1);
    splat.v4f[1] = splat.v4f[0];
    break;
  }
  return splat;
}

template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float*   from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet4f vfrom;
  vfrom.v4f[0] = vec_ld2f(&from[0]);
  vfrom.v4f[1] = vec_ld2f(&from[2]);
  return vfrom;
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float*   to, const Packet4f& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  vec_st2f(from.v4f[0], &to[0]);
  vec_st2f(from.v4f[1], &to[2]);
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float&    from)
{
  Packet4f to;
  to.v4f[0] = pset1<Packet2d>(static_cast<const double&>(from));
  to.v4f[1] = to.v4f[0];
  return to;
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec_splat_packet4f<0>(a3);
  a1 = vec_splat_packet4f<1>(a3);
  a2 = vec_splat_packet4f<2>(a3);
  a3 = vec_splat_packet4f<3>(a3);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  float EIGEN_ALIGN16 ai[4];
  ai[0] = from[0*stride];
  ai[1] = from[1*stride];
  ai[2] = from[2*stride];
  ai[3] = from[3*stride];
 return pload<Packet4f>(ai);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  float EIGEN_ALIGN16 ai[4];
  pstore<float>((float *)ai, from);
  to[0*stride] = ai[0];
  to[1*stride] = ai[1];
  to[2*stride] = ai[2];
  to[3*stride] = ai[3];
}

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] + b.v4f[0];
  c.v4f[1] = a.v4f[1] + b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] - b.v4f[0];
  c.v4f[1] = a.v4f[1] - b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] * b.v4f[0];
  c.v4f[1] = a.v4f[1] * b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f c;
  c.v4f[0] = a.v4f[0] / b.v4f[0];
  c.v4f[1] = a.v4f[1] / b.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pnegate(const Packet4f& a)
{
  Packet4f c;
  c.v4f[0] = -a.v4f[0];
  c.v4f[1] = -a.v4f[1];
  return c;
}

template<> EIGEN_STRONG_INLINE Packet4f pmadd(const Packet4f& a, const Packet4f& b, const Packet4f& c)
{
  Packet4f res;
  res.v4f[0] = vec_madd(a.v4f[0], b.v4f[0], c.v4f[0]);
  res.v4f[1] = vec_madd(a.v4f[1], b.v4f[1], c.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pmin(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pmin(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pmax(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pmax(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pand(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pand(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = por(a.v4f[0], b.v4f[0]);
  res.v4f[1] = por(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pxor(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pxor(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pandnot(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pandnot(a.v4f[1], b.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_round(a.v4f[0]);
  res.v4f[1] = vec_round(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>(const  Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_ceil(a.v4f[0]);
  res.v4f[1] = vec_ceil(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = vec_floor(a.v4f[0]);
  res.v4f[1] = vec_floor(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float*    from)
{
  Packet4f p = pload<Packet4f>(from);
  p.v4f[1] = vec_splat(p.v4f[0], 1);
  p.v4f[0] = vec_splat(p.v4f[0], 0);
  return p;
}

template<> EIGEN_STRONG_INLINE float  pfirst<Packet4f>(const Packet4f& a) { float  EIGEN_ALIGN16 x[2]; vec_st2f(a.v4f[0], &x[0]); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  Packet4f rev;
  rev.v4f[0] = preverse<Packet2d>(a.v4f[1]);
  rev.v4f[1] = preverse<Packet2d>(a.v4f[0]);
  return rev;
}

template<> EIGEN_STRONG_INLINE Packet4f pabs<Packet4f>(const Packet4f& a)
{
  Packet4f res;
  res.v4f[0] = pabs(a.v4f[0]);
  res.v4f[1] = pabs(a.v4f[1]);
  return res;
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet2d sum;
  sum = padd<Packet2d>(a.v4f[0], a.v4f[1]);
  double first = predux<Packet2d>(sum);
  return static_cast<float>(first);
}

template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  // Return predux_mul<Packet2d> of the subvectors product
  return static_cast<float>(pfirst(predux_mul(pmul(a.v4f[0], a.v4f[1]))));
}

template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet2d b, res;
  b   = pmin<Packet2d>(a.v4f[0], a.v4f[1]);
  res = pmin<Packet2d>(b, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(b), reinterpret_cast<Packet4i>(b), 8)));
  return static_cast<float>(pfirst(res));
}

template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet2d b, res;
  b   = pmax<Packet2d>(a.v4f[0], a.v4f[1]);
  res = pmax<Packet2d>(b, reinterpret_cast<Packet2d>(vec_sld(reinterpret_cast<Packet4i>(b), reinterpret_cast<Packet4i>(b), 8)));
  return static_cast<float>(pfirst(res));
}

/* Split the Packet4f PacketBlock into 4 Packet2d PacketBlocks and transpose each one
 */
EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  PacketBlock<Packet2d,2> t0,t1,t2,t3;
  // copy top-left 2x2 Packet2d block
  t0.packet[0] = kernel.packet[0].v4f[0];
  t0.packet[1] = kernel.packet[1].v4f[0];

  // copy top-right 2x2 Packet2d block
  t1.packet[0] = kernel.packet[0].v4f[1];
  t1.packet[1] = kernel.packet[1].v4f[1];

  // copy bottom-left 2x2 Packet2d block
  t2.packet[0] = kernel.packet[2].v4f[0];
  t2.packet[1] = kernel.packet[3].v4f[0];

  // copy bottom-right 2x2 Packet2d block
  t3.packet[0] = kernel.packet[2].v4f[1];
  t3.packet[1] = kernel.packet[3].v4f[1];

  // Transpose all 2x2 blocks
  ptranspose(t0);
  ptranspose(t1);
  ptranspose(t2);
  ptranspose(t3);

  // Copy back transposed blocks, but exchange t1 and t2 due to transposition
  kernel.packet[0].v4f[0] = t0.packet[0];
  kernel.packet[0].v4f[1] = t2.packet[0];
  kernel.packet[1].v4f[0] = t0.packet[1];
  kernel.packet[1].v4f[1] = t2.packet[1];
  kernel.packet[2].v4f[0] = t1.packet[0];
  kernel.packet[2].v4f[1] = t3.packet[0];
  kernel.packet[3].v4f[0] = t1.packet[1];
  kernel.packet[3].v4f[1] = t3.packet[1];
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  Packet2ul select_hi = { ifPacket.select[0], ifPacket.select[1] };
  Packet2ul select_lo = { ifPacket.select[2], ifPacket.select[3] };
  Packet2ul mask_hi = vec_cmpeq(select_hi, reinterpret_cast<Packet2ul>(p2l_ONE));
  Packet2ul mask_lo = vec_cmpeq(select_lo, reinterpret_cast<Packet2ul>(p2l_ONE));
  Packet4f result;
  result.v4f[0] = vec_sel(elsePacket.v4f[0], thenPacket.v4f[0], mask_hi);
  result.v4f[1] = vec_sel(elsePacket.v4f[1], thenPacket.v4f[1], mask_lo);
  return result;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_le<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_le(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_le(a.v4f[1], b.v4f[1]);
  return res;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_lt<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_lt(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_lt(a.v4f[1], b.v4f[1]);
  return res;
}

template<> Packet4f EIGEN_STRONG_INLINE pcmp_eq<Packet4f>(const Packet4f& a, const Packet4f& b)
{
  Packet4f res;
  res.v4f[0] = pcmp_eq(a.v4f[0], b.v4f[0]);
  res.v4f[1] = pcmp_eq(a.v4f[1], b.v4f[1]);
  return res;
}

#else
template<> EIGEN_STRONG_INLINE Packet4f pload<Packet4f>(const float* from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_LOAD
  Packet *vfrom;
  vfrom = (Packet *) from;
  return vfrom->v4f;
}

template<> EIGEN_STRONG_INLINE void pstore<float>(float* to, const Packet4f& from)
{
  // FIXME: No intrinsic yet
  EIGEN_DEBUG_ALIGNED_STORE
  Packet *vto;
  vto = (Packet *) to;
  vto->v4f = from;
}

template<> EIGEN_STRONG_INLINE Packet4f pset1<Packet4f>(const float& from)
{
  return vec_splats(from);
}

template<> EIGEN_STRONG_INLINE void
pbroadcast4<Packet4f>(const float *a,
                      Packet4f& a0, Packet4f& a1, Packet4f& a2, Packet4f& a3)
{
  a3 = pload<Packet4f>(a);
  a0 = vec_splat(a3, 0);
  a1 = vec_splat(a3, 1);
  a2 = vec_splat(a3, 2);
  a3 = vec_splat(a3, 3);
}

template<> EIGEN_DEVICE_FUNC inline Packet4f pgather<float, Packet4f>(const float* from, Index stride)
{
  float EIGEN_ALIGN16 af[4];
  af[0] = from[0*stride];
  af[1] = from[1*stride];
  af[2] = from[2*stride];
  af[3] = from[3*stride];
 return pload<Packet4f>(af);
}

template<> EIGEN_DEVICE_FUNC inline void pscatter<float, Packet4f>(float* to, const Packet4f& from, Index stride)
{
  float EIGEN_ALIGN16 af[4];
  pstore<float>((float*)af, from);
  to[0*stride] = af[0];
  to[1*stride] = af[1];
  to[2*stride] = af[2];
  to[3*stride] = af[3];
}

template<> EIGEN_STRONG_INLINE Packet4f padd<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a + b); }
template<> EIGEN_STRONG_INLINE Packet4f psub<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a - b); }
template<> EIGEN_STRONG_INLINE Packet4f pmul<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a * b); }
template<> EIGEN_STRONG_INLINE Packet4f pdiv<Packet4f>(const Packet4f& a, const Packet4f& b) { return (a / b); }
template<> EIGEN_STRONG_INLINE Packet4f pnegate<Packet4f>(const Packet4f& a) { return (-a); }
template<> EIGEN_STRONG_INLINE Packet4f pconj<Packet4f>  (const Packet4f& a) { return a; }
template<> EIGEN_STRONG_INLINE Packet4f pmadd<Packet4f>  (const Packet4f& a, const Packet4f& b, const Packet4f& c) { return vec_madd(a, b, c); }
template<> EIGEN_STRONG_INLINE Packet4f pmin<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_min(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pmax<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_max(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pand<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_and(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f por<Packet4f>    (const Packet4f& a, const Packet4f& b) { return vec_or(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pxor<Packet4f>   (const Packet4f& a, const Packet4f& b) { return vec_xor(a, b); }
template<> EIGEN_STRONG_INLINE Packet4f pandnot<Packet4f>(const Packet4f& a, const Packet4f& b) { return vec_and(a, vec_nor(b, b)); }
template<> EIGEN_STRONG_INLINE Packet4f pround<Packet4f> (const Packet4f& a) { return vec_round(a); }
template<> EIGEN_STRONG_INLINE Packet4f pceil<Packet4f>  (const Packet4f& a) { return vec_ceil(a); }
template<> EIGEN_STRONG_INLINE Packet4f pfloor<Packet4f> (const Packet4f& a) { return vec_floor(a); }
template<> EIGEN_STRONG_INLINE Packet4f pabs<Packet4f>   (const Packet4f& a) { return vec_abs(a); }
template<> EIGEN_STRONG_INLINE float pfirst<Packet4f>(const Packet4f& a) { float EIGEN_ALIGN16 x[4]; pstore(x, a); return x[0]; }

template<> EIGEN_STRONG_INLINE Packet4f ploaddup<Packet4f>(const float* from)
{
  Packet4f p = pload<Packet4f>(from);
  return vec_perm(p, p, p16uc_DUPLICATE32_HI);
}

template<> EIGEN_STRONG_INLINE Packet4f preverse(const Packet4f& a)
{
  return reinterpret_cast<Packet4f>(vec_perm(reinterpret_cast<Packet16uc>(a), reinterpret_cast<Packet16uc>(a), p16uc_REVERSE32));
}

template<> EIGEN_STRONG_INLINE float predux<Packet4f>(const Packet4f& a)
{
  Packet4f b, sum;
  b   = vec_sld(a, a, 8);
  sum = padd<Packet4f>(a, b);
  b   = vec_sld(sum, sum, 4);
  sum = padd<Packet4f>(sum, b);
  return pfirst(sum);
}

// Other reduction functions:
// mul
template<> EIGEN_STRONG_INLINE float predux_mul<Packet4f>(const Packet4f& a)
{
  Packet4f prod;
  prod = pmul(a, vec_sld(a, a, 8));
  return pfirst(pmul(prod, vec_sld(prod, prod, 4)));
}

// min
template<> EIGEN_STRONG_INLINE float predux_min<Packet4f>(const Packet4f& a)
{
  Packet4f b, res;
  b   = pmin<Packet4f>(a, vec_sld(a, a, 8));
  res = pmin<Packet4f>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

// max
template<> EIGEN_STRONG_INLINE float predux_max<Packet4f>(const Packet4f& a)
{
  Packet4f b, res;
  b = pmax<Packet4f>(a, vec_sld(a, a, 8));
  res = pmax<Packet4f>(b, vec_sld(b, b, 4));
  return pfirst(res);
}

EIGEN_DEVICE_FUNC inline void
ptranspose(PacketBlock<Packet4f,4>& kernel) {
  Packet4f t0 = vec_mergeh(kernel.packet[0], kernel.packet[2]);
  Packet4f t1 = vec_mergel(kernel.packet[0], kernel.packet[2]);
  Packet4f t2 = vec_mergeh(kernel.packet[1], kernel.packet[3]);
  Packet4f t3 = vec_mergel(kernel.packet[1], kernel.packet[3]);
  kernel.packet[0] = vec_mergeh(t0, t2);
  kernel.packet[1] = vec_mergel(t0, t2);
  kernel.packet[2] = vec_mergeh(t1, t3);
  kernel.packet[3] = vec_mergel(t1, t3);
}

template<> EIGEN_STRONG_INLINE Packet4f pblend(const Selector<4>& ifPacket, const Packet4f& thenPacket, const Packet4f& elsePacket) {
  Packet4ui select = { ifPacket.select[0], ifPacket.select[1], ifPacket.select[2], ifPacket.select[3] };
  Packet4ui mask = vec_cmpeq(select, reinterpret_cast<Packet4ui>(p4i_ONE));
  return vec_sel(elsePacket, thenPacket, mask);
}

#endif

template<> EIGEN_STRONG_INLINE void prefetch<float>(const float*   addr) { EIGEN_ZVECTOR_PREFETCH(addr); }
template<> EIGEN_STRONG_INLINE Packet4f ploadu<Packet4f> (const float* from) { return pload<Packet4f>(from); }
template<> EIGEN_STRONG_INLINE void pstoreu<float>(float* to, const Packet4f& from) { pstore<float>(to, from); }
template<> EIGEN_STRONG_INLINE Packet4f plset<Packet4f>  (const float& a)  { return padd<Packet4f>(pset1<Packet4f>(a), p4f_COUNTDOWN); }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PACKET_MATH_ZVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/AssignmentFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ASSIGNMENT_FUNCTORS_H
#define EIGEN_ASSIGNMENT_FUNCTORS_H

namespace Eigen {

namespace internal {
  
/** \internal
  * \brief Template functor for scalar/packet assignment
  *
  */
template<typename DstScalar,typename SrcScalar> struct assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a = b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,b); }
};

// Empty overload for void type (used by PermutationMatrix)
template<typename DstScalar> struct assign_op<DstScalar,void> {};

template<typename DstScalar,typename SrcScalar>
struct functor_traits<assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::Vectorizable && packet_traits<SrcScalar>::Vectorizable
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with addition
  *
  */
template<typename DstScalar,typename SrcScalar> struct add_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(add_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a += b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::padd(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar,typename SrcScalar>
struct functor_traits<add_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::AddCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasAdd
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with subtraction
  *
  */
template<typename DstScalar,typename SrcScalar> struct sub_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(sub_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a -= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::psub(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar,typename SrcScalar>
struct functor_traits<sub_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::AddCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasSub
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with multiplication
  *
  */
template<typename DstScalar, typename SrcScalar=DstScalar>
struct mul_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(mul_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a *= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::pmul(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar, typename SrcScalar>
struct functor_traits<mul_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::MulCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasMul
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with diviving
  *
  */
template<typename DstScalar, typename SrcScalar=DstScalar> struct div_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(div_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(DstScalar& a, const SrcScalar& b) const { a /= b; }
  
  template<int Alignment, typename Packet>
  EIGEN_STRONG_INLINE void assignPacket(DstScalar* a, const Packet& b) const
  { internal::pstoret<DstScalar,Packet,Alignment>(a,internal::pdiv(internal::ploadt<Packet,Alignment>(a),b)); }
};
template<typename DstScalar, typename SrcScalar>
struct functor_traits<div_assign_op<DstScalar,SrcScalar> > {
  enum {
    Cost = NumTraits<DstScalar>::ReadCost + NumTraits<DstScalar>::MulCost,
    PacketAccess = is_same<DstScalar,SrcScalar>::value && packet_traits<DstScalar>::HasDiv
  };
};

/** \internal
  * \brief Template functor for scalar/packet assignment with swapping
  *
  * It works as follow. For a non-vectorized evaluation loop, we have:
  *   for(i) func(A.coeffRef(i), B.coeff(i));
  * where B is a SwapWrapper expression. The trick is to make SwapWrapper::coeff behaves like a non-const coeffRef.
  * Actually, SwapWrapper might not even be needed since even if B is a plain expression, since it has to be writable
  * B.coeff already returns a const reference to the underlying scalar value.
  * 
  * The case of a vectorized loop is more tricky:
  *   for(i,j) func.assignPacket<A_Align>(&A.coeffRef(i,j), B.packet<B_Align>(i,j));
  * Here, B must be a SwapWrapper whose packet function actually returns a proxy object holding a Scalar*,
  * the actual alignment and Packet type.
  *
  */
template<typename Scalar> struct swap_assign_op {

  EIGEN_EMPTY_STRUCT_CTOR(swap_assign_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void assignCoeff(Scalar& a, const Scalar& b) const
  {
#ifdef EIGEN_GPUCC
    // FIXME is there some kind of cuda::swap?
    Scalar t=b; const_cast<Scalar&>(b)=a; a=t;
#else
    using std::swap;
    swap(a,const_cast<Scalar&>(b));
#endif
  }
};
template<typename Scalar>
struct functor_traits<swap_assign_op<Scalar> > {
  enum {
    Cost = 3 * NumTraits<Scalar>::ReadCost,
    PacketAccess = 
    #if defined(EIGEN_VECTORIZE_AVX) && EIGEN_COMP_CLANG && (EIGEN_COMP_CLANG<800 || defined(__apple_build_version__))
    // This is a partial workaround for a bug in clang generating bad code
    // when mixing 256/512 bits loads and 128 bits moves.
    // See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=1684
    //     https://bugs.llvm.org/show_bug.cgi?id=40815
    0
    #else
    packet_traits<Scalar>::Vectorizable
    #endif
  };
};

} // namespace internal

} // namespace Eigen

#endif // EIGEN_ASSIGNMENT_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/BinaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BINARY_FUNCTORS_H
#define EIGEN_BINARY_FUNCTORS_H

namespace Eigen {

namespace internal {

//---------- associative binary functors ----------

template<typename Arg1, typename Arg2>
struct binary_op_base
{
  typedef Arg1 first_argument_type;
  typedef Arg2 second_argument_type;
};

/** \internal
  * \brief Template functor to compute the sum of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::operator+, class VectorwiseOp, DenseBase::sum()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_sum_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_sum_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sum_op)
#else
  scalar_sum_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a + b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::padd(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  { return internal::predux(a); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_sum_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::AddCost) + int(NumTraits<RhsScalar>::AddCost)) / 2, // rough estimate!
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasAdd && packet_traits<RhsScalar>::HasAdd
    // TODO vectorize mixed sum
  };
};


template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool scalar_sum_op<bool,bool>::operator() (const bool& a, const bool& b) const { return a || b; }


/** \internal
  * \brief Template functor to compute the product of two scalars
  *
  * \sa class CwiseBinaryOp, Cwise::operator*(), class VectorwiseOp, MatrixBase::redux()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_product_op  : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_product_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_product_op)
#else
  scalar_product_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a * b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pmul(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  { return internal::predux_mul(a); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_product_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::MulCost) + int(NumTraits<RhsScalar>::MulCost))/2, // rough estimate!
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasMul && packet_traits<RhsScalar>::HasMul
    // TODO vectorize mixed product
  };
};

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool scalar_product_op<bool,bool>::operator() (const bool& a, const bool& b) const { return a && b; }


/** \internal
  * \brief Template functor to compute the conjugate product of two scalars
  *
  * This is a short cut for conj(x) * y which is needed for optimization purpose; in Eigen2 support mode, this becomes x * conj(y)
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_conj_product_op  : binary_op_base<LhsScalar,RhsScalar>
{

  enum {
    Conj = NumTraits<LhsScalar>::IsComplex
  };
  
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_conj_product_op>::ReturnType result_type;
  
  EIGEN_EMPTY_STRUCT_CTOR(scalar_conj_product_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const
  { return conj_helper<LhsScalar,RhsScalar,Conj,false>().pmul(a,b); }
  
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  { return conj_helper<Packet,Packet,Conj,false>().pmul(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_conj_product_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = NumTraits<LhsScalar>::MulCost,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMul
  };
};

/** \internal
  * \brief Template functor to compute the min of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::cwiseMin, class VectorwiseOp, MatrixBase::minCoeff()
  */
template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct scalar_min_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_min_op>::ReturnType result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_min_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const {
    return internal::pmin<NaNPropagation>(a, b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  {
    return internal::pmin<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  {
    return internal::predux_min<NaNPropagation>(a);
  }
};

template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct functor_traits<scalar_min_op<LhsScalar,RhsScalar, NaNPropagation> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMin
  };
};

/** \internal
  * \brief Template functor to compute the max of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::cwiseMax, class VectorwiseOp, MatrixBase::maxCoeff()
  */
template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct scalar_max_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_max_op>::ReturnType result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_max_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const LhsScalar& a, const RhsScalar& b) const {
    return internal::pmax<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a, const Packet& b) const
  {
    return internal::pmax<NaNPropagation>(a,b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type predux(const Packet& a) const
  {
    return internal::predux_max<NaNPropagation>(a);
  }
};

template<typename LhsScalar,typename RhsScalar, int NaNPropagation>
struct functor_traits<scalar_max_op<LhsScalar,RhsScalar, NaNPropagation> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = internal::is_same<LhsScalar, RhsScalar>::value && packet_traits<LhsScalar>::HasMax
  };
};

/** \internal
  * \brief Template functors for comparison of two scalars
  * \todo Implement packet-comparisons
  */
template<typename LhsScalar, typename RhsScalar, ComparisonName cmp> struct scalar_cmp_op;

template<typename LhsScalar, typename RhsScalar, ComparisonName cmp>
struct functor_traits<scalar_cmp_op<LhsScalar,RhsScalar, cmp> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = false
  };
};

template<ComparisonName Cmp, typename LhsScalar, typename RhsScalar>
struct result_of<scalar_cmp_op<LhsScalar, RhsScalar, Cmp>(LhsScalar,RhsScalar)> {
  typedef bool type;
};


template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_EQ> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a==b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_LT> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a<b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_LE> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a<=b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_GT> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a>b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_GE> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a>=b;}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_UNORD> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return !(a<=b || b<=a);}
};
template<typename LhsScalar, typename RhsScalar>
struct scalar_cmp_op<LhsScalar,RhsScalar, cmp_NEQ> : binary_op_base<LhsScalar,RhsScalar>
{
  typedef bool result_type;
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cmp_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator()(const LhsScalar& a, const RhsScalar& b) const {return a!=b;}
};

/** \internal
  * \brief Template functor to compute the hypot of two \b positive \b and \b real scalars
  *
  * \sa MatrixBase::stableNorm(), class Redux
  */
template<typename Scalar>
struct scalar_hypot_op<Scalar,Scalar> : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_hypot_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar &x, const Scalar &y) const
  {
    // This functor is used by hypotNorm only for which it is faster to first apply abs
    // on all coefficients prior to reduction through hypot.
    // This way we avoid calling abs on positive and real entries, and this also permits
    // to seamlessly handle complexes. Otherwise we would have to handle both real and complexes
    // through the same functor...
    return internal::positive_real_hypot(x,y);
  }
};
template<typename Scalar>
struct functor_traits<scalar_hypot_op<Scalar,Scalar> > {
  enum
  {
    Cost = 3 * NumTraits<Scalar>::AddCost +
           2 * NumTraits<Scalar>::MulCost +
           2 * scalar_div_cost<Scalar,false>::value,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the pow of two scalars
  * See the specification of pow in https://en.cppreference.com/w/cpp/numeric/math/pow
  */
template<typename Scalar, typename Exponent>
struct scalar_pow_op  : binary_op_base<Scalar,Exponent>
{
  typedef typename ScalarBinaryOpTraits<Scalar,Exponent,scalar_pow_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_pow_op)
#else
  scalar_pow_op() {
    typedef Scalar LhsScalar;
    typedef Exponent RhsScalar;
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif

  EIGEN_DEVICE_FUNC
  inline result_type operator() (const Scalar& a, const Exponent& b) const { return numext::pow(a, b); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  {
    return generic_pow(a,b);
  }
};

template<typename Scalar, typename Exponent>
struct functor_traits<scalar_pow_op<Scalar,Exponent> > {
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = (!NumTraits<Scalar>::IsComplex && !NumTraits<Scalar>::IsInteger &&
                    packet_traits<Scalar>::HasExp && packet_traits<Scalar>::HasLog &&
                    packet_traits<Scalar>::HasRound && packet_traits<Scalar>::HasCmp &&
                    // Temporarly disable packet access for half/bfloat16 until
                    // accuracy is improved.
                    !is_same<Scalar, half>::value && !is_same<Scalar, bfloat16>::value
                    )
  };
};

//---------- non associative binary functors ----------

/** \internal
  * \brief Template functor to compute the difference of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::operator-
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_difference_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_difference_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_difference_op)
#else
  scalar_difference_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a - b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::psub(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_difference_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (int(NumTraits<LhsScalar>::AddCost) + int(NumTraits<RhsScalar>::AddCost)) / 2,
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasSub && packet_traits<RhsScalar>::HasSub
  };
};

/** \internal
  * \brief Template functor to compute the quotient of two scalars
  *
  * \sa class CwiseBinaryOp, Cwise::operator/()
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_quotient_op  : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_quotient_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_quotient_op)
#else
  scalar_quotient_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const { return a / b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pdiv(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_quotient_op<LhsScalar,RhsScalar> > {
  typedef typename scalar_quotient_op<LhsScalar,RhsScalar>::result_type result_type;
  enum {
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasDiv && packet_traits<RhsScalar>::HasDiv,
    Cost = scalar_div_cost<result_type,PacketAccess>::value
  };
};



/** \internal
  * \brief Template functor to compute the and of two booleans
  *
  * \sa class CwiseBinaryOp, ArrayBase::operator&&
  */
struct scalar_boolean_and_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_and_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a && b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pand(a,b); }
};
template<> struct functor_traits<scalar_boolean_and_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
  * \brief Template functor to compute the or of two booleans
  *
  * \sa class CwiseBinaryOp, ArrayBase::operator||
  */
struct scalar_boolean_or_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_or_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a || b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::por(a,b); }
};
template<> struct functor_traits<scalar_boolean_or_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
 * \brief Template functor to compute the xor of two booleans
 *
 * \sa class CwiseBinaryOp, ArrayBase::operator^
 */
struct scalar_boolean_xor_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_xor_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a, const bool& b) const { return a ^ b; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pxor(a,b); }
};
template<> struct functor_traits<scalar_boolean_xor_op> {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = true
  };
};

/** \internal
  * \brief Template functor to compute the absolute difference of two scalars
  *
  * \sa class CwiseBinaryOp, MatrixBase::absolute_difference
  */
template<typename LhsScalar,typename RhsScalar>
struct scalar_absolute_difference_op : binary_op_base<LhsScalar,RhsScalar>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar,RhsScalar,scalar_absolute_difference_op>::ReturnType result_type;
#ifndef EIGEN_SCALAR_BINARY_OP_PLUGIN
  EIGEN_EMPTY_STRUCT_CTOR(scalar_absolute_difference_op)
#else
  scalar_absolute_difference_op() {
    EIGEN_SCALAR_BINARY_OP_PLUGIN
  }
#endif
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const LhsScalar& a, const RhsScalar& b) const
  { return numext::absdiff(a,b); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& b) const
  { return internal::pabsdiff(a,b); }
};
template<typename LhsScalar,typename RhsScalar>
struct functor_traits<scalar_absolute_difference_op<LhsScalar,RhsScalar> > {
  enum {
    Cost = (NumTraits<LhsScalar>::AddCost+NumTraits<RhsScalar>::AddCost)/2,
    PacketAccess = is_same<LhsScalar,RhsScalar>::value && packet_traits<LhsScalar>::HasAbsDiff
  };
};



//---------- binary functors bound to a constant, thus appearing as a unary functor ----------

// The following two classes permits to turn any binary functor into a unary one with one argument bound to a constant value.
// They are analogues to std::binder1st/binder2nd but with the following differences:
//  - they are compatible with packetOp
//  - they are portable across C++ versions (the std::binder* are deprecated in C++11)
template<typename BinaryOp> struct bind1st_op : BinaryOp {

  typedef typename BinaryOp::first_argument_type  first_argument_type;
  typedef typename BinaryOp::second_argument_type second_argument_type;
  typedef typename BinaryOp::result_type          result_type;

  EIGEN_DEVICE_FUNC explicit bind1st_op(const first_argument_type &val) : m_value(val) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const second_argument_type& b) const { return BinaryOp::operator()(m_value,b); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& b) const
  { return BinaryOp::packetOp(internal::pset1<Packet>(m_value), b); }

  first_argument_type m_value;
};
template<typename BinaryOp> struct functor_traits<bind1st_op<BinaryOp> > : functor_traits<BinaryOp> {};


template<typename BinaryOp> struct bind2nd_op : BinaryOp {

  typedef typename BinaryOp::first_argument_type  first_argument_type;
  typedef typename BinaryOp::second_argument_type second_argument_type;
  typedef typename BinaryOp::result_type          result_type;

  EIGEN_DEVICE_FUNC explicit bind2nd_op(const second_argument_type &val) : m_value(val) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const first_argument_type& a) const { return BinaryOp::operator()(a,m_value); }

  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return BinaryOp::packetOp(a,internal::pset1<Packet>(m_value)); }

  second_argument_type m_value;
};
template<typename BinaryOp> struct functor_traits<bind2nd_op<BinaryOp> > : functor_traits<BinaryOp> {};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BINARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/NullaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NULLARY_FUNCTORS_H
#define EIGEN_NULLARY_FUNCTORS_H

namespace Eigen {

namespace internal {

template<typename Scalar>
struct scalar_constant_op {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_constant_op(const scalar_constant_op& other) : m_other(other.m_other) { }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE scalar_constant_op(const Scalar& other) : m_other(other) { }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() () const { return m_other; }
  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const PacketType packetOp() const { return internal::pset1<PacketType>(m_other); }
  const Scalar m_other;
};
template<typename Scalar>
struct functor_traits<scalar_constant_op<Scalar> >
{ enum { Cost = 0 /* as the constant value should be loaded in register only once for the whole expression */,
         PacketAccess = packet_traits<Scalar>::Vectorizable, IsRepeatable = true }; };

template<typename Scalar> struct scalar_identity_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_identity_op)
  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType row, IndexType col) const { return row==col ? Scalar(1) : Scalar(0); }
};
template<typename Scalar>
struct functor_traits<scalar_identity_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = false, IsRepeatable = true }; };

template <typename Scalar, bool IsInteger> struct linspaced_op_impl;

template <typename Scalar>
struct linspaced_op_impl<Scalar,/*IsInteger*/false>
{
  typedef typename NumTraits<Scalar>::Real RealScalar;

  EIGEN_DEVICE_FUNC linspaced_op_impl(const Scalar& low, const Scalar& high, Index num_steps) :
    m_low(low), m_high(high), m_size1(num_steps==1 ? 1 : num_steps-1), m_step(num_steps==1 ? Scalar() : Scalar((high-low)/RealScalar(num_steps-1))),
    m_flip(numext::abs(high)<numext::abs(low))
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType i) const {
    if(m_flip)
      return (i==0)? m_low : Scalar(m_high - RealScalar(m_size1-i)*m_step);
    else
      return (i==m_size1)? m_high : Scalar(m_low + RealScalar(i)*m_step);
  }

  template<typename Packet, typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(IndexType i) const
  {
    // Principle:
    // [low, ..., low] + ( [step, ..., step] * ( [i, ..., i] + [0, ..., size] ) )
    if(m_flip)
    {
      Packet pi = plset<Packet>(Scalar(i-m_size1));
      Packet res = padd(pset1<Packet>(m_high), pmul(pset1<Packet>(m_step), pi));
      if (EIGEN_PREDICT_TRUE(i != 0)) return res;
      Packet mask = pcmp_lt(pset1<Packet>(0), plset<Packet>(0));
      return pselect<Packet>(mask, res, pset1<Packet>(m_low));
    }
    else
    {
      Packet pi = plset<Packet>(Scalar(i));
      Packet res = padd(pset1<Packet>(m_low), pmul(pset1<Packet>(m_step), pi));
      if(EIGEN_PREDICT_TRUE(i != m_size1-unpacket_traits<Packet>::size+1)) return res;
      Packet mask = pcmp_lt(plset<Packet>(0), pset1<Packet>(unpacket_traits<Packet>::size-1));
      return pselect<Packet>(mask, res, pset1<Packet>(m_high));
    }
  }

  const Scalar m_low;
  const Scalar m_high;
  const Index m_size1;
  const Scalar m_step;
  const bool m_flip;
};

template <typename Scalar>
struct linspaced_op_impl<Scalar,/*IsInteger*/true>
{
  EIGEN_DEVICE_FUNC linspaced_op_impl(const Scalar& low, const Scalar& high, Index num_steps) :
    m_low(low),
    m_multiplier((high-low)/convert_index<Scalar>(num_steps<=1 ? 1 : num_steps-1)),
    m_divisor(convert_index<Scalar>((high>=low?num_steps:-num_steps)+(high-low))/((numext::abs(high-low)+1)==0?1:(numext::abs(high-low)+1))),
    m_use_divisor(num_steps>1 && (numext::abs(high-low)+1)<num_steps)
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Scalar operator() (IndexType i) const
  {
    if(m_use_divisor) return m_low + convert_index<Scalar>(i)/m_divisor;
    else              return m_low + convert_index<Scalar>(i)*m_multiplier;
  }

  const Scalar m_low;
  const Scalar m_multiplier;
  const Scalar m_divisor;
  const bool m_use_divisor;
};

// ----- Linspace functor ----------------------------------------------------------------

// Forward declaration (we default to random access which does not really give
// us a speed gain when using packet access but it allows to use the functor in
// nested expressions).
template <typename Scalar> struct linspaced_op;
template <typename Scalar> struct functor_traits< linspaced_op<Scalar> >
{
  enum
  {
    Cost = 1,
    PacketAccess =   (!NumTraits<Scalar>::IsInteger) && packet_traits<Scalar>::HasSetLinear && packet_traits<Scalar>::HasBlend,
                  /*&& ((!NumTraits<Scalar>::IsInteger) || packet_traits<Scalar>::HasDiv),*/ // <- vectorization for integer is currently disabled
    IsRepeatable = true
  };
};
template <typename Scalar> struct linspaced_op
{
  EIGEN_DEVICE_FUNC linspaced_op(const Scalar& low, const Scalar& high, Index num_steps)
    : impl((num_steps==1 ? high : low),high,num_steps)
  {}

  template<typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (IndexType i) const { return impl(i); }

  template<typename Packet,typename IndexType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(IndexType i) const { return impl.template packetOp<Packet>(i); }

  // This proxy object handles the actual required temporaries and the different
  // implementations (integer vs. floating point).
  const linspaced_op_impl<Scalar,NumTraits<Scalar>::IsInteger> impl;
};

// Linear access is automatically determined from the operator() prototypes available for the given functor.
// If it exposes an operator()(i,j), then we assume the i and j coefficients are required independently
// and linear access is not possible. In all other cases, linear access is enabled.
// Users should not have to deal with this structure.
template<typename Functor> struct functor_has_linear_access { enum { ret = !has_binary_operator<Functor>::value }; };

// For unreliable compilers, let's specialize the has_*ary_operator
// helpers so that at least built-in nullary functors work fine.
#if !( (EIGEN_COMP_MSVC>1600) || (EIGEN_GNUC_AT_LEAST(4,8)) || (EIGEN_COMP_ICC>=1600))
template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_constant_op<Scalar>,IndexType> { enum { value = 0}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_identity_op<Scalar>,IndexType> { enum { value = 1}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<linspaced_op<Scalar>,IndexType> { enum { value = 0}; };

template<typename Scalar,typename IndexType>
struct has_nullary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 1}; };
template<typename Scalar,typename IndexType>
struct has_unary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 0}; };
template<typename Scalar,typename IndexType>
struct has_binary_operator<scalar_random_op<Scalar>,IndexType> { enum { value = 0}; };
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_NULLARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/StlFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STL_FUNCTORS_H
#define EIGEN_STL_FUNCTORS_H

namespace Eigen {

// Portable replacements for certain functors.
namespace numext {

template<typename T = void>
struct equal_to {
  typedef bool result_type;
  EIGEN_DEVICE_FUNC bool operator()(const T& lhs, const T& rhs) const {
    return lhs == rhs;
  }
};

template<typename T = void>
struct not_equal_to {
  typedef bool result_type;
  EIGEN_DEVICE_FUNC bool operator()(const T& lhs, const T& rhs) const {
    return lhs != rhs;
  }
};

}


namespace internal {

// default functor traits for STL functors:

template<typename T>
struct functor_traits<std::multiplies<T> >
{ enum { Cost = NumTraits<T>::MulCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::divides<T> >
{ enum { Cost = NumTraits<T>::MulCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::plus<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::minus<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::negate<T> >
{ enum { Cost = NumTraits<T>::AddCost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_or<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_and<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::logical_not<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::greater<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::less<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::greater_equal<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::less_equal<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::equal_to<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<numext::equal_to<T> >
  : functor_traits<std::equal_to<T> > {};

template<typename T>
struct functor_traits<std::not_equal_to<T> >
{ enum { Cost = 1, PacketAccess = false }; };

template<typename T>
struct functor_traits<numext::not_equal_to<T> >
  : functor_traits<std::not_equal_to<T> > {};

#if (EIGEN_COMP_CXXVER < 11)
// std::binder* are deprecated since c++11 and will be removed in c++17
template<typename T>
struct functor_traits<std::binder2nd<T> >
{ enum { Cost = functor_traits<T>::Cost, PacketAccess = false }; };

template<typename T>
struct functor_traits<std::binder1st<T> >
{ enum { Cost = functor_traits<T>::Cost, PacketAccess = false }; };
#endif

#if (EIGEN_COMP_CXXVER < 17)
// std::unary_negate is deprecated since c++17 and will be removed in c++20
template<typename T>
struct functor_traits<std::unary_negate<T> >
{ enum { Cost = 1 + functor_traits<T>::Cost, PacketAccess = false }; };

// std::binary_negate is deprecated since c++17 and will be removed in c++20
template<typename T>
struct functor_traits<std::binary_negate<T> >
{ enum { Cost = 1 + functor_traits<T>::Cost, PacketAccess = false }; };
#endif

#ifdef EIGEN_STDEXT_SUPPORT

template<typename T0,typename T1>
struct functor_traits<std::project1st<T0,T1> >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::project2nd<T0,T1> >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::select2nd<std::pair<T0,T1> > >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::select1st<std::pair<T0,T1> > >
{ enum { Cost = 0, PacketAccess = false }; };

template<typename T0,typename T1>
struct functor_traits<std::unary_compose<T0,T1> >
{ enum { Cost = functor_traits<T0>::Cost + functor_traits<T1>::Cost, PacketAccess = false }; };

template<typename T0,typename T1,typename T2>
struct functor_traits<std::binary_compose<T0,T1,T2> >
{ enum { Cost = functor_traits<T0>::Cost + functor_traits<T1>::Cost + functor_traits<T2>::Cost, PacketAccess = false }; };

#endif // EIGEN_STDEXT_SUPPORT

// allow to add new functors and specializations of functor_traits from outside Eigen.
// this macro is really needed because functor_traits must be specialized after it is declared but before it is used...
#ifdef EIGEN_FUNCTORS_PLUGIN
#include EIGEN_FUNCTORS_PLUGIN
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_STL_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/TernaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TERNARY_FUNCTORS_H
#define EIGEN_TERNARY_FUNCTORS_H

namespace Eigen {

namespace internal {

//---------- associative ternary functors ----------



} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TERNARY_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/UnaryFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UNARY_FUNCTORS_H
#define EIGEN_UNARY_FUNCTORS_H

namespace Eigen {

namespace internal {

/** \internal
  * \brief Template functor to compute the opposite of a scalar
  *
  * \sa class CwiseUnaryOp, MatrixBase::operator-
  */
template<typename Scalar> struct scalar_opposite_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_opposite_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return -a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pnegate(a); }
};
template<typename Scalar>
struct functor_traits<scalar_opposite_op<Scalar> >
{ enum {
    Cost = NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasNegate };
};

/** \internal
  * \brief Template functor to compute the absolute value of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::abs
  */
template<typename Scalar> struct scalar_abs_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_abs_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::abs(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pabs(a); }
};
template<typename Scalar>
struct functor_traits<scalar_abs_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasAbs
  };
};

/** \internal
  * \brief Template functor to compute the score of a scalar, to chose a pivot
  *
  * \sa class CwiseUnaryOp
  */
template<typename Scalar> struct scalar_score_coeff_op : scalar_abs_op<Scalar>
{
  typedef void Score_is_abs;
};
template<typename Scalar>
struct functor_traits<scalar_score_coeff_op<Scalar> > : functor_traits<scalar_abs_op<Scalar> > {};

/* Avoid recomputing abs when we know the score and they are the same. Not a true Eigen functor.  */
template<typename Scalar, typename=void> struct abs_knowing_score
{
  EIGEN_EMPTY_STRUCT_CTOR(abs_knowing_score)
  typedef typename NumTraits<Scalar>::Real result_type;
  template<typename Score>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a, const Score&) const { return numext::abs(a); }
};
template<typename Scalar> struct abs_knowing_score<Scalar, typename scalar_score_coeff_op<Scalar>::Score_is_abs>
{
  EIGEN_EMPTY_STRUCT_CTOR(abs_knowing_score)
  typedef typename NumTraits<Scalar>::Real result_type;
  template<typename Scal>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scal&, const result_type& a) const { return a; }
};

/** \internal
  * \brief Template functor to compute the squared absolute value of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::abs2
  */
template<typename Scalar> struct scalar_abs2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_abs2_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::abs2(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,a); }
};
template<typename Scalar>
struct functor_traits<scalar_abs2_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasAbs2 }; };

/** \internal
  * \brief Template functor to compute the conjugate of a complex value
  *
  * \sa class CwiseUnaryOp, MatrixBase::conjugate()
  */
template<typename Scalar> struct scalar_conjugate_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_conjugate_op)
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::conj(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const { return internal::pconj(a); }
};
template<typename Scalar>
struct functor_traits<scalar_conjugate_op<Scalar> >
{
  enum {
    Cost = 0,
    // Yes the cost is zero even for complexes because in most cases for which
    // the cost is used, conjugation turns to be a no-op. Some examples:
    //   cost(a*conj(b)) == cost(a*b)
    //   cost(a+conj(b)) == cost(a+b)
    //   <etc.
    // If we don't set it to zero, then:
    //   A.conjugate().lazyProduct(B.conjugate())
    // will bake its operands. We definitely don't want that!
    PacketAccess = packet_traits<Scalar>::HasConj
  };
};

/** \internal
  * \brief Template functor to compute the phase angle of a complex
  *
  * \sa class CwiseUnaryOp, Cwise::arg
  */
template<typename Scalar> struct scalar_arg_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_arg_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const result_type operator() (const Scalar& a) const { return numext::arg(a); }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::parg(a); }
};
template<typename Scalar>
struct functor_traits<scalar_arg_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::IsComplex ? 5 * NumTraits<Scalar>::MulCost : NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasArg
  };
};
/** \internal
  * \brief Template functor to cast a scalar to another type
  *
  * \sa class CwiseUnaryOp, MatrixBase::cast()
  */
template<typename Scalar, typename NewType>
struct scalar_cast_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cast_op)
  typedef NewType result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const NewType operator() (const Scalar& a) const { return cast<Scalar, NewType>(a); }
};
template<typename Scalar, typename NewType>
struct functor_traits<scalar_cast_op<Scalar,NewType> >
{ enum { Cost = is_same<Scalar, NewType>::value ? 0 : NumTraits<NewType>::AddCost, PacketAccess = false }; };

/** \internal
  * \brief Template functor to arithmetically shift a scalar right by a number of bits
  *
  * \sa class CwiseUnaryOp, MatrixBase::shift_right()
  */
template<typename Scalar, int N>
struct scalar_shift_right_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_shift_right_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const
  { return a >> N; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::parithmetic_shift_right<N>(a); }
};
template<typename Scalar, int N>
struct functor_traits<scalar_shift_right_op<Scalar,N> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = packet_traits<Scalar>::HasShift }; };

/** \internal
  * \brief Template functor to logically shift a scalar left by a number of bits
  *
  * \sa class CwiseUnaryOp, MatrixBase::shift_left()
  */
template<typename Scalar, int N>
struct scalar_shift_left_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_shift_left_op)

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const
  { return a << N; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a) const
  { return internal::plogical_shift_left<N>(a); }
};
template<typename Scalar, int N>
struct functor_traits<scalar_shift_left_op<Scalar,N> >
{ enum { Cost = NumTraits<Scalar>::AddCost, PacketAccess = packet_traits<Scalar>::HasShift }; };

/** \internal
  * \brief Template functor to extract the real part of a complex
  *
  * \sa class CwiseUnaryOp, MatrixBase::real()
  */
template<typename Scalar>
struct scalar_real_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_real_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const { return numext::real(a); }
};
template<typename Scalar>
struct functor_traits<scalar_real_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the imaginary part of a complex
  *
  * \sa class CwiseUnaryOp, MatrixBase::imag()
  */
template<typename Scalar>
struct scalar_imag_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_imag_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const { return numext::imag(a); }
};
template<typename Scalar>
struct functor_traits<scalar_imag_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the real part of a complex as a reference
  *
  * \sa class CwiseUnaryOp, MatrixBase::real()
  */
template<typename Scalar>
struct scalar_real_ref_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_real_ref_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type& operator() (const Scalar& a) const { return numext::real_ref(*const_cast<Scalar*>(&a)); }
};
template<typename Scalar>
struct functor_traits<scalar_real_ref_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  * \brief Template functor to extract the imaginary part of a complex as a reference
  *
  * \sa class CwiseUnaryOp, MatrixBase::imag()
  */
template<typename Scalar>
struct scalar_imag_ref_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_imag_ref_op)
  typedef typename NumTraits<Scalar>::Real result_type;
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE result_type& operator() (const Scalar& a) const { return numext::imag_ref(*const_cast<Scalar*>(&a)); }
};
template<typename Scalar>
struct functor_traits<scalar_imag_ref_op<Scalar> >
{ enum { Cost = 0, PacketAccess = false }; };

/** \internal
  *
  * \brief Template functor to compute the exponential of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::exp()
  */
template<typename Scalar> struct scalar_exp_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_exp_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::exp(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pexp(a); }
};
template <typename Scalar>
struct functor_traits<scalar_exp_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasExp,
    // The following numbers are based on the AVX implementation.
#ifdef EIGEN_VECTORIZE_FMA
    // Haswell can issue 2 add/mul/madd per cycle.
    Cost =
    (sizeof(Scalar) == 4
     // float: 8 pmadd, 4 pmul, 2 padd/psub, 6 other
     ? (8 * NumTraits<Scalar>::AddCost + 6 * NumTraits<Scalar>::MulCost)
     // double: 7 pmadd, 5 pmul, 3 padd/psub, 1 div,  13 other
     : (14 * NumTraits<Scalar>::AddCost +
        6 * NumTraits<Scalar>::MulCost +
        scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value))
#else
    Cost =
    (sizeof(Scalar) == 4
     // float: 7 pmadd, 6 pmul, 4 padd/psub, 10 other
     ? (21 * NumTraits<Scalar>::AddCost + 13 * NumTraits<Scalar>::MulCost)
     // double: 7 pmadd, 5 pmul, 3 padd/psub, 1 div,  13 other
     : (23 * NumTraits<Scalar>::AddCost +
        12 * NumTraits<Scalar>::MulCost +
        scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value))
#endif
  };
};

/** \internal
  *
  * \brief Template functor to compute the exponential of a scalar - 1.
  *
  * \sa class CwiseUnaryOp, ArrayBase::expm1()
  */
template<typename Scalar> struct scalar_expm1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_expm1_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::expm1(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pexpm1(a); }
};
template <typename Scalar>
struct functor_traits<scalar_expm1_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasExpm1,
    Cost = functor_traits<scalar_exp_op<Scalar> >::Cost // TODO measure cost of expm1
  };
};

/** \internal
  *
  * \brief Template functor to compute the logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, ArrayBase::log()
  */
template<typename Scalar> struct scalar_log_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::log(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog(a); }
};
template <typename Scalar>
struct functor_traits<scalar_log_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasLog,
    Cost =
    (PacketAccess
     // The following numbers are based on the AVX implementation.
#ifdef EIGEN_VECTORIZE_FMA
     // 8 pmadd, 6 pmul, 8 padd/psub, 16 other, can issue 2 add/mul/madd per cycle.
     ? (20 * NumTraits<Scalar>::AddCost + 7 * NumTraits<Scalar>::MulCost)
#else
     // 8 pmadd, 6 pmul, 8 padd/psub, 20 other
     ? (36 * NumTraits<Scalar>::AddCost + 14 * NumTraits<Scalar>::MulCost)
#endif
     // Measured cost of std::log.
     : sizeof(Scalar)==4 ? 40 : 85)
  };
};

/** \internal
  *
  * \brief Template functor to compute the logarithm of 1 plus a scalar value
  *
  * \sa class CwiseUnaryOp, ArrayBase::log1p()
  */
template<typename Scalar> struct scalar_log1p_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log1p_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::log1p(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog1p(a); }
};
template <typename Scalar>
struct functor_traits<scalar_log1p_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasLog1p,
    Cost = functor_traits<scalar_log_op<Scalar> >::Cost // TODO measure cost of log1p
  };
};

/** \internal
  *
  * \brief Template functor to compute the base-10 logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::log10()
  */
template<typename Scalar> struct scalar_log10_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log10_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { EIGEN_USING_STD(log10) return log10(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog10(a); }
};
template<typename Scalar>
struct functor_traits<scalar_log10_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasLog10 }; };

/** \internal
  *
  * \brief Template functor to compute the base-2 logarithm of a scalar
  *
  * \sa class CwiseUnaryOp, Cwise::log2()
  */
template<typename Scalar> struct scalar_log2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_log2_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return Scalar(EIGEN_LOG2E) * numext::log(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::plog2(a); }
};
template<typename Scalar>
struct functor_traits<scalar_log2_op<Scalar> >
{ enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasLog }; };

/** \internal
  * \brief Template functor to compute the square root of a scalar
  * \sa class CwiseUnaryOp, Cwise::sqrt()
  */
template<typename Scalar> struct scalar_sqrt_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sqrt_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sqrt(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psqrt(a); }
};
template <typename Scalar>
struct functor_traits<scalar_sqrt_op<Scalar> > {
  enum {
#if EIGEN_FAST_MATH
    // The following numbers are based on the AVX implementation.
    Cost = (sizeof(Scalar) == 8 ? 28
                                // 4 pmul, 1 pmadd, 3 other
                                : (3 * NumTraits<Scalar>::AddCost +
                                   5 * NumTraits<Scalar>::MulCost)),
#else
    // The following numbers are based on min VSQRT throughput on Haswell.
    Cost = (sizeof(Scalar) == 8 ? 28 : 14),
#endif
    PacketAccess = packet_traits<Scalar>::HasSqrt
  };
};

// Boolean specialization to eliminate -Wimplicit-conversion-floating-point-to-bool warnings.
template<> struct scalar_sqrt_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sqrt_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template <typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return a; }
};
template <>
struct functor_traits<scalar_sqrt_op<bool> > {
  enum { Cost = 1, PacketAccess = packet_traits<bool>::Vectorizable };
};

/** \internal
  * \brief Template functor to compute the reciprocal square root of a scalar
  * \sa class CwiseUnaryOp, Cwise::rsqrt()
  */
template<typename Scalar> struct scalar_rsqrt_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_rsqrt_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::rsqrt(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::prsqrt(a); }
};

template<typename Scalar>
struct functor_traits<scalar_rsqrt_op<Scalar> >
{ enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRsqrt
  };
};

/** \internal
  * \brief Template functor to compute the cosine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::cos()
  */
template<typename Scalar> struct scalar_cos_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cos_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return numext::cos(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pcos(a); }
};
template<typename Scalar>
struct functor_traits<scalar_cos_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCos
  };
};

/** \internal
  * \brief Template functor to compute the sine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::sin()
  */
template<typename Scalar> struct scalar_sin_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sin_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sin(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psin(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sin_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasSin
  };
};


/** \internal
  * \brief Template functor to compute the tan of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::tan()
  */
template<typename Scalar> struct scalar_tan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_tan_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::tan(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::ptan(a); }
};
template<typename Scalar>
struct functor_traits<scalar_tan_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasTan
  };
};

/** \internal
  * \brief Template functor to compute the arc cosine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::acos()
  */
template<typename Scalar> struct scalar_acos_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_acos_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::acos(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pacos(a); }
};
template<typename Scalar>
struct functor_traits<scalar_acos_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasACos
  };
};

/** \internal
  * \brief Template functor to compute the arc sine of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::asin()
  */
template<typename Scalar> struct scalar_asin_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_asin_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::asin(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pasin(a); }
};
template<typename Scalar>
struct functor_traits<scalar_asin_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasASin
  };
};


/** \internal
  * \brief Template functor to compute the atan of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::atan()
  */
template<typename Scalar> struct scalar_atan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_atan_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::atan(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::patan(a); }
};
template<typename Scalar>
struct functor_traits<scalar_atan_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasATan
  };
};

/** \internal
  * \brief Template functor to compute the tanh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::tanh()
  */
template <typename Scalar>
struct scalar_tanh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_tanh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::tanh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& x) const { return ptanh(x); }
};

template <typename Scalar>
struct functor_traits<scalar_tanh_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasTanh,
    Cost = ( (EIGEN_FAST_MATH && is_same<Scalar,float>::value)
// The following numbers are based on the AVX implementation,
#ifdef EIGEN_VECTORIZE_FMA
                // Haswell can issue 2 add/mul/madd per cycle.
                // 9 pmadd, 2 pmul, 1 div, 2 other
                ? (2 * NumTraits<Scalar>::AddCost +
                   6 * NumTraits<Scalar>::MulCost +
                   scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value)
#else
                ? (11 * NumTraits<Scalar>::AddCost +
                   11 * NumTraits<Scalar>::MulCost +
                   scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value)
#endif
                // This number assumes a naive implementation of tanh
                : (6 * NumTraits<Scalar>::AddCost +
                   3 * NumTraits<Scalar>::MulCost +
                   2 * scalar_div_cost<Scalar,packet_traits<Scalar>::HasDiv>::value +
                   functor_traits<scalar_exp_op<Scalar> >::Cost))
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the atanh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::atanh()
  */
template <typename Scalar>
struct scalar_atanh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_atanh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::atanh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_atanh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the sinh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::sinh()
  */
template<typename Scalar> struct scalar_sinh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sinh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::sinh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psinh(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sinh_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasSinh
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the asinh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::asinh()
  */
template <typename Scalar>
struct scalar_asinh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_asinh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::asinh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_asinh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the cosh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::cosh()
  */
template<typename Scalar> struct scalar_cosh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cosh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const { return numext::cosh(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pcosh(a); }
};
template<typename Scalar>
struct functor_traits<scalar_cosh_op<Scalar> >
{
  enum {
    Cost = 5 * NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCosh
  };
};

#if EIGEN_HAS_CXX11_MATH
/** \internal
  * \brief Template functor to compute the acosh of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::acosh()
  */
template <typename Scalar>
struct scalar_acosh_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_acosh_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator()(const Scalar& a) const { return numext::acosh(a); }
};

template <typename Scalar>
struct functor_traits<scalar_acosh_op<Scalar> > {
  enum { Cost = 5 * NumTraits<Scalar>::MulCost, PacketAccess = false };
};
#endif

/** \internal
  * \brief Template functor to compute the inverse of a scalar
  * \sa class CwiseUnaryOp, Cwise::inverse()
  */
template<typename Scalar>
struct scalar_inverse_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_inverse_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return Scalar(1)/a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pdiv(pset1<Packet>(Scalar(1)),a); }
};
template <typename Scalar>
struct functor_traits<scalar_inverse_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasDiv,
    Cost = scalar_div_cost<Scalar, PacketAccess>::value
  };
};

/** \internal
  * \brief Template functor to compute the square of a scalar
  * \sa class CwiseUnaryOp, Cwise::square()
  */
template<typename Scalar>
struct scalar_square_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_square_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return a*a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,a); }
};
template<typename Scalar>
struct functor_traits<scalar_square_op<Scalar> >
{ enum { Cost = NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasMul }; };

// Boolean specialization to avoid -Wint-in-bool-context warnings on GCC.
template<>
struct scalar_square_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_square_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template<typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return a; }
};
template<>
struct functor_traits<scalar_square_op<bool> >
{ enum { Cost = 0, PacketAccess = packet_traits<bool>::Vectorizable }; };

/** \internal
  * \brief Template functor to compute the cube of a scalar
  * \sa class CwiseUnaryOp, Cwise::cube()
  */
template<typename Scalar>
struct scalar_cube_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cube_op)
  EIGEN_DEVICE_FUNC inline Scalar operator() (const Scalar& a) const { return a*a*a; }
  template<typename Packet>
  EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return internal::pmul(a,pmul(a,a)); }
};
template<typename Scalar>
struct functor_traits<scalar_cube_op<Scalar> >
{ enum { Cost = 2*NumTraits<Scalar>::MulCost, PacketAccess = packet_traits<Scalar>::HasMul }; };

// Boolean specialization to avoid -Wint-in-bool-context warnings on GCC.
template<>
struct scalar_cube_op<bool> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_cube_op)
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline bool operator() (const bool& a) const { return a; }
  template<typename Packet>
  EIGEN_DEPRECATED EIGEN_DEVICE_FUNC inline const Packet packetOp(const Packet& a) const
  { return a; }
};
template<>
struct functor_traits<scalar_cube_op<bool> >
{ enum { Cost = 0, PacketAccess = packet_traits<bool>::Vectorizable }; };

/** \internal
  * \brief Template functor to compute the rounded value of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::round()
  */
template<typename Scalar> struct scalar_round_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_round_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::round(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pround(a); }
};
template<typename Scalar>
struct functor_traits<scalar_round_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRound
  };
};

/** \internal
  * \brief Template functor to compute the floor of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::floor()
  */
template<typename Scalar> struct scalar_floor_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_floor_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::floor(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pfloor(a); }
};
template<typename Scalar>
struct functor_traits<scalar_floor_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasFloor
  };
};

/** \internal
  * \brief Template functor to compute the rounded (with current rounding mode)  value of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::rint()
  */
template<typename Scalar> struct scalar_rint_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_rint_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::rint(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::print(a); }
};
template<typename Scalar>
struct functor_traits<scalar_rint_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasRint
  };
};

/** \internal
  * \brief Template functor to compute the ceil of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::ceil()
  */
template<typename Scalar> struct scalar_ceil_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_ceil_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const { return numext::ceil(a); }
  template <typename Packet>
  EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::pceil(a); }
};
template<typename Scalar>
struct functor_traits<scalar_ceil_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = packet_traits<Scalar>::HasCeil
  };
};

/** \internal
  * \brief Template functor to compute whether a scalar is NaN
  * \sa class CwiseUnaryOp, ArrayBase::isnan()
  */
template<typename Scalar> struct scalar_isnan_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isnan_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isnan(a);
#else
    return (numext::isnan)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isnan_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to check whether a scalar is +/-inf
  * \sa class CwiseUnaryOp, ArrayBase::isinf()
  */
template<typename Scalar> struct scalar_isinf_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isinf_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isinf(a);
#else
    return (numext::isinf)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isinf_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to check whether a scalar has a finite value
  * \sa class CwiseUnaryOp, ArrayBase::isfinite()
  */
template<typename Scalar> struct scalar_isfinite_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_isfinite_op)
  typedef bool result_type;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE result_type operator() (const Scalar& a) const {
#if defined(SYCL_DEVICE_ONLY)
    return numext::isfinite(a);
#else
    return (numext::isfinite)(a);
#endif
  }
};
template<typename Scalar>
struct functor_traits<scalar_isfinite_op<Scalar> >
{
  enum {
    Cost = NumTraits<Scalar>::MulCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the logical not of a boolean
  *
  * \sa class CwiseUnaryOp, ArrayBase::operator!
  */
template<typename Scalar> struct scalar_boolean_not_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_boolean_not_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool operator() (const bool& a) const { return !a; }
};
template<typename Scalar>
struct functor_traits<scalar_boolean_not_op<Scalar> > {
  enum {
    Cost = NumTraits<bool>::AddCost,
    PacketAccess = false
  };
};

/** \internal
  * \brief Template functor to compute the signum of a scalar
  * \sa class CwiseUnaryOp, Cwise::sign()
  */
template<typename Scalar,bool is_complex=(NumTraits<Scalar>::IsComplex!=0), bool is_integer=(NumTraits<Scalar>::IsInteger!=0) > struct scalar_sign_op;
template<typename Scalar>
struct scalar_sign_op<Scalar, false, true> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
      return Scalar( (a>Scalar(0)) - (a<Scalar(0)) );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};

template<typename Scalar>
struct scalar_sign_op<Scalar, false, false> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
    return (numext::isnan)(a) ? a : Scalar( (a>Scalar(0)) - (a<Scalar(0)) );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};

template<typename Scalar, bool is_integer>
struct scalar_sign_op<Scalar,true, is_integer> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_sign_op)
  EIGEN_DEVICE_FUNC inline const Scalar operator() (const Scalar& a) const
  {
    typedef typename NumTraits<Scalar>::Real real_type;
    real_type aa = numext::abs(a);
    if (aa==real_type(0))
      return Scalar(0);
    aa = real_type(1)/aa;
    return Scalar(a.real()*aa, a.imag()*aa );
  }
  //TODO
  //template <typename Packet>
  //EIGEN_DEVICE_FUNC inline Packet packetOp(const Packet& a) const { return internal::psign(a); }
};
template<typename Scalar>
struct functor_traits<scalar_sign_op<Scalar> >
{ enum {
    Cost =
        NumTraits<Scalar>::IsComplex
        ? ( 8*NumTraits<Scalar>::MulCost  ) // roughly
        : ( 3*NumTraits<Scalar>::AddCost),
    PacketAccess = packet_traits<Scalar>::HasSign
  };
};

/** \internal
  * \brief Template functor to compute the logistic function of a scalar
  * \sa class CwiseUnaryOp, ArrayBase::logistic()
  */
template <typename T>
struct scalar_logistic_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_logistic_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator()(const T& x) const {
    return packetOp(x);
  }

  template <typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(const Packet& x) const {
    const Packet one = pset1<Packet>(T(1));
    return pdiv(one, padd(one, pexp(pnegate(x))));
  }
};

#ifndef EIGEN_GPU_COMPILE_PHASE
/** \internal
  * \brief Template specialization of the logistic function for float.
  *
  *  Uses just a 9/10-degree rational interpolant which
  *  interpolates 1/(1+exp(-x)) - 0.5 up to a couple of ulps in the range
  *  [-9, 18]. Below -9 we use the more accurate approximation
  *  1/(1+exp(-x)) ~= exp(x), and above 18 the logistic function is 1 withing
  *  one ulp. The shifted logistic is interpolated because it was easier to
  *  make the fit converge.
  *
  */
template <>
struct scalar_logistic_op<float> {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_logistic_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float operator()(const float& x) const {
    return packetOp(x);
  }

  template <typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(const Packet& _x) const {
    const Packet cutoff_lower = pset1<Packet>(-9.f);
    const Packet lt_mask = pcmp_lt<Packet>(_x, cutoff_lower);
    const bool any_small = predux_any(lt_mask);

    // The upper cut-off is the smallest x for which the rational approximation evaluates to 1.
    // Choosing this value saves us a few instructions clamping the results at the end.
#ifdef EIGEN_VECTORIZE_FMA
    const Packet cutoff_upper = pset1<Packet>(15.7243833541870117f);
#else
    const Packet cutoff_upper = pset1<Packet>(15.6437711715698242f);
#endif
    const Packet x = pmin(_x, cutoff_upper);

    // The monomial coefficients of the numerator polynomial (odd).
    const Packet alpha_1 = pset1<Packet>(2.48287947061529e-01f);
    const Packet alpha_3 = pset1<Packet>(8.51377133304701e-03f);
    const Packet alpha_5 = pset1<Packet>(6.08574864600143e-05f);
    const Packet alpha_7 = pset1<Packet>(1.15627324459942e-07f);
    const Packet alpha_9 = pset1<Packet>(4.37031012579801e-11f);

    // The monomial coefficients of the denominator polynomial (even).
    const Packet beta_0 = pset1<Packet>(9.93151921023180e-01f);
    const Packet beta_2 = pset1<Packet>(1.16817656904453e-01f);
    const Packet beta_4 = pset1<Packet>(1.70198817374094e-03f);
    const Packet beta_6 = pset1<Packet>(6.29106785017040e-06f);
    const Packet beta_8 = pset1<Packet>(5.76102136993427e-09f);
    const Packet beta_10 = pset1<Packet>(6.10247389755681e-13f);

    // Since the polynomials are odd/even, we need x^2.
    const Packet x2 = pmul(x, x);

    // Evaluate the numerator polynomial p.
    Packet p = pmadd(x2, alpha_9, alpha_7);
    p = pmadd(x2, p, alpha_5);
    p = pmadd(x2, p, alpha_3);
    p = pmadd(x2, p, alpha_1);
    p = pmul(x, p);

    // Evaluate the denominator polynomial q.
    Packet q = pmadd(x2, beta_10, beta_8);
    q = pmadd(x2, q, beta_6);
    q = pmadd(x2, q, beta_4);
    q = pmadd(x2, q, beta_2);
    q = pmadd(x2, q, beta_0);
    // Divide the numerator by the denominator and shift it up.
    const Packet logistic = padd(pdiv(p, q), pset1<Packet>(0.5f));
    if (EIGEN_PREDICT_FALSE(any_small)) {
      const Packet exponential = pexp(_x);
      return pselect(lt_mask, exponential, logistic);
    } else {
      return logistic;
    }
  }
};
#endif  // #ifndef EIGEN_GPU_COMPILE_PHASE

template <typename T>
struct functor_traits<scalar_logistic_op<T> > {
  enum {
    // The cost estimate for float here here is for the common(?) case where
    // all arguments are greater than -9.
    Cost = scalar_div_cost<T, packet_traits<T>::HasDiv>::value +
           (internal::is_same<T, float>::value
                ? NumTraits<T>::AddCost * 15 + NumTraits<T>::MulCost * 11
                : NumTraits<T>::AddCost * 2 +
                      functor_traits<scalar_exp_op<T> >::Cost),
    PacketAccess =
        packet_traits<T>::HasAdd && packet_traits<T>::HasDiv &&
        (internal::is_same<T, float>::value
             ? packet_traits<T>::HasMul && packet_traits<T>::HasMax &&
                   packet_traits<T>::HasMin
             : packet_traits<T>::HasNegate && packet_traits<T>::HasExp)
  };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralBlockPanelKernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_BLOCK_PANEL_H
#define EIGEN_GENERAL_BLOCK_PANEL_H


namespace Eigen {

namespace internal {

enum GEBPPacketSizeType {
  GEBPPacketFull = 0,
  GEBPPacketHalf,
  GEBPPacketQuarter
};

template<typename _LhsScalar, typename _RhsScalar, bool _ConjLhs=false, bool _ConjRhs=false, int Arch=Architecture::Target, int _PacketSize=GEBPPacketFull>
class gebp_traits;


/** \internal \returns b if a<=0, and returns a otherwise. */
inline std::ptrdiff_t manage_caching_sizes_helper(std::ptrdiff_t a, std::ptrdiff_t b)
{
  return a<=0 ? b : a;
}

#if defined(EIGEN_DEFAULT_L1_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L1_CACHE_SIZE(val) EIGEN_DEFAULT_L1_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L1_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L1_CACHE_SIZE)

#if defined(EIGEN_DEFAULT_L2_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L2_CACHE_SIZE(val) EIGEN_DEFAULT_L2_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L2_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L2_CACHE_SIZE)

#if defined(EIGEN_DEFAULT_L3_CACHE_SIZE)
#define EIGEN_SET_DEFAULT_L3_CACHE_SIZE(val) EIGEN_DEFAULT_L3_CACHE_SIZE
#else
#define EIGEN_SET_DEFAULT_L3_CACHE_SIZE(val) val
#endif // defined(EIGEN_DEFAULT_L3_CACHE_SIZE)
  
#if EIGEN_ARCH_i386_OR_x86_64
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(32*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(256*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(2*1024*1024);
#elif EIGEN_ARCH_PPC
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(64*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(512*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(4*1024*1024);
#else
const std::ptrdiff_t defaultL1CacheSize = EIGEN_SET_DEFAULT_L1_CACHE_SIZE(16*1024);
const std::ptrdiff_t defaultL2CacheSize = EIGEN_SET_DEFAULT_L2_CACHE_SIZE(512*1024);
const std::ptrdiff_t defaultL3CacheSize = EIGEN_SET_DEFAULT_L3_CACHE_SIZE(512*1024);
#endif

#undef EIGEN_SET_DEFAULT_L1_CACHE_SIZE
#undef EIGEN_SET_DEFAULT_L2_CACHE_SIZE
#undef EIGEN_SET_DEFAULT_L3_CACHE_SIZE

/** \internal */
struct CacheSizes {
  CacheSizes(): m_l1(-1),m_l2(-1),m_l3(-1) {
    int l1CacheSize, l2CacheSize, l3CacheSize;
    queryCacheSizes(l1CacheSize, l2CacheSize, l3CacheSize);
    m_l1 = manage_caching_sizes_helper(l1CacheSize, defaultL1CacheSize);
    m_l2 = manage_caching_sizes_helper(l2CacheSize, defaultL2CacheSize);
    m_l3 = manage_caching_sizes_helper(l3CacheSize, defaultL3CacheSize);
  }

  std::ptrdiff_t m_l1;
  std::ptrdiff_t m_l2;
  std::ptrdiff_t m_l3;
};

/** \internal */
inline void manage_caching_sizes(Action action, std::ptrdiff_t* l1, std::ptrdiff_t* l2, std::ptrdiff_t* l3)
{
  static CacheSizes m_cacheSizes;

  if(action==SetAction)
  {
    // set the cpu cache size and cache all block sizes from a global cache size in byte
    eigen_internal_assert(l1!=0 && l2!=0);
    m_cacheSizes.m_l1 = *l1;
    m_cacheSizes.m_l2 = *l2;
    m_cacheSizes.m_l3 = *l3;
  }
  else if(action==GetAction)
  {
    eigen_internal_assert(l1!=0 && l2!=0);
    *l1 = m_cacheSizes.m_l1;
    *l2 = m_cacheSizes.m_l2;
    *l3 = m_cacheSizes.m_l3;
  }
  else
  {
    eigen_internal_assert(false);
  }
}

/* Helper for computeProductBlockingSizes.
 *
 * Given a m x k times k x n matrix product of scalar types \c LhsScalar and \c RhsScalar,
 * this function computes the blocking size parameters along the respective dimensions
 * for matrix products and related algorithms. The blocking sizes depends on various
 * parameters:
 * - the L1 and L2 cache sizes,
 * - the register level blocking sizes defined by gebp_traits,
 * - the number of scalars that fit into a packet (when vectorization is enabled).
 *
 * \sa setCpuCacheSizes */

template<typename LhsScalar, typename RhsScalar, int KcFactor, typename Index>
void evaluateProductBlockingSizesHeuristic(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  typedef gebp_traits<LhsScalar,RhsScalar> Traits;

  // Explanations:
  // Let's recall that the product algorithms form mc x kc vertical panels A' on the lhs and
  // kc x nc blocks B' on the rhs. B' has to fit into L2/L3 cache. Moreover, A' is processed
  // per mr x kc horizontal small panels where mr is the blocking size along the m dimension
  // at the register level. This small horizontal panel has to stay within L1 cache.
  std::ptrdiff_t l1, l2, l3;
  manage_caching_sizes(GetAction, &l1, &l2, &l3);
  #ifdef EIGEN_VECTORIZE_AVX512
  // We need to find a rationale for that, but without this adjustment,
  // performance with AVX512 is pretty bad, like -20% slower.
  // One reason is that with increasing packet-size, the blocking size k
  // has to become pretty small if we want that 1 lhs panel fit within L1.
  // For instance, with the 3pX4 kernel and double, the size of the lhs+rhs panels are:
  //   k*(3*64 + 4*8) Bytes, with l1=32kBytes, and k%8=0, we have k=144.
  // This is quite small for a good reuse of the accumulation registers.
  l1 *= 4;
  #endif

  if (num_threads > 1) {
    typedef typename Traits::ResScalar ResScalar;
    enum {
      kdiv = KcFactor * (Traits::mr * sizeof(LhsScalar) + Traits::nr * sizeof(RhsScalar)),
      ksub = Traits::mr * Traits::nr * sizeof(ResScalar),
      kr = 8,
      mr = Traits::mr,
      nr = Traits::nr
    };
    // Increasing k gives us more time to prefetch the content of the "C"
    // registers. However once the latency is hidden there is no point in
    // increasing the value of k, so we'll cap it at 320 (value determined
    // experimentally).
    // To avoid that k vanishes, we make k_cache at least as big as kr
    const Index k_cache = numext::maxi<Index>(kr, (numext::mini<Index>)((l1-ksub)/kdiv, 320));
    if (k_cache < k) {
      k = k_cache - (k_cache % kr);
      eigen_internal_assert(k > 0);
    }

    const Index n_cache = (l2-l1) / (nr * sizeof(RhsScalar) * k);
    const Index n_per_thread = numext::div_ceil(n, num_threads);
    if (n_cache <= n_per_thread) {
      // Don't exceed the capacity of the l2 cache.
      eigen_internal_assert(n_cache >= static_cast<Index>(nr));
      n = n_cache - (n_cache % nr);
      eigen_internal_assert(n > 0);
    } else {
      n = (numext::mini<Index>)(n, (n_per_thread + nr - 1) - ((n_per_thread + nr - 1) % nr));
    }

    if (l3 > l2) {
      // l3 is shared between all cores, so we'll give each thread its own chunk of l3.
      const Index m_cache = (l3-l2) / (sizeof(LhsScalar) * k * num_threads);
      const Index m_per_thread = numext::div_ceil(m, num_threads);
      if(m_cache < m_per_thread && m_cache >= static_cast<Index>(mr)) {
        m = m_cache - (m_cache % mr);
        eigen_internal_assert(m > 0);
      } else {
        m = (numext::mini<Index>)(m, (m_per_thread + mr - 1) - ((m_per_thread + mr - 1) % mr));
      }
    }
  }
  else {
    // In unit tests we do not want to use extra large matrices,
    // so we reduce the cache size to check the blocking strategy is not flawed
#ifdef EIGEN_DEBUG_SMALL_PRODUCT_BLOCKS
    l1 = 9*1024;
    l2 = 32*1024;
    l3 = 512*1024;
#endif

    // Early return for small problems because the computation below are time consuming for small problems.
    // Perhaps it would make more sense to consider k*n*m??
    // Note that for very tiny problem, this function should be bypassed anyway
    // because we use the coefficient-based implementation for them.
    if((numext::maxi)(k,(numext::maxi)(m,n))<48)
      return;

    typedef typename Traits::ResScalar ResScalar;
    enum {
      k_peeling = 8,
      k_div = KcFactor * (Traits::mr * sizeof(LhsScalar) + Traits::nr * sizeof(RhsScalar)),
      k_sub = Traits::mr * Traits::nr * sizeof(ResScalar)
    };

    // ---- 1st level of blocking on L1, yields kc ----

    // Blocking on the third dimension (i.e., k) is chosen so that an horizontal panel
    // of size mr x kc of the lhs plus a vertical panel of kc x nr of the rhs both fits within L1 cache.
    // We also include a register-level block of the result (mx x nr).
    // (In an ideal world only the lhs panel would stay in L1)
    // Moreover, kc has to be a multiple of 8 to be compatible with loop peeling, leading to a maximum blocking size of:
    const Index max_kc = numext::maxi<Index>(((l1-k_sub)/k_div) & (~(k_peeling-1)),1);
    const Index old_k = k;
    if(k>max_kc)
    {
      // We are really blocking on the third dimension:
      // -> reduce blocking size to make sure the last block is as large as possible
      //    while keeping the same number of sweeps over the result.
      k = (k%max_kc)==0 ? max_kc
                        : max_kc - k_peeling * ((max_kc-1-(k%max_kc))/(k_peeling*(k/max_kc+1)));

      eigen_internal_assert(((old_k/k) == (old_k/max_kc)) && "the number of sweeps has to remain the same");
    }

    // ---- 2nd level of blocking on max(L2,L3), yields nc ----

    // TODO find a reliable way to get the actual amount of cache per core to use for 2nd level blocking, that is:
    //      actual_l2 = max(l2, l3/nb_core_sharing_l3)
    // The number below is quite conservative: it is better to underestimate the cache size rather than overestimating it)
    // For instance, it corresponds to 6MB of L3 shared among 4 cores.
    #ifdef EIGEN_DEBUG_SMALL_PRODUCT_BLOCKS
    const Index actual_l2 = l3;
    #else
    const Index actual_l2 = 1572864; // == 1.5 MB
    #endif

    // Here, nc is chosen such that a block of kc x nc of the rhs fit within half of L2.
    // The second half is implicitly reserved to access the result and lhs coefficients.
    // When k<max_kc, then nc can arbitrarily growth. In practice, it seems to be fruitful
    // to limit this growth: we bound nc to growth by a factor x1.5.
    // However, if the entire lhs block fit within L1, then we are not going to block on the rows at all,
    // and it becomes fruitful to keep the packed rhs blocks in L1 if there is enough remaining space.
    Index max_nc;
    const Index lhs_bytes = m * k * sizeof(LhsScalar);
    const Index remaining_l1 = l1- k_sub - lhs_bytes;
    if(remaining_l1 >= Index(Traits::nr*sizeof(RhsScalar))*k)
    {
      // L1 blocking
      max_nc = remaining_l1 / (k*sizeof(RhsScalar));
    }
    else
    {
      // L2 blocking
      max_nc = (3*actual_l2)/(2*2*max_kc*sizeof(RhsScalar));
    }
    // WARNING Below, we assume that Traits::nr is a power of two.
    Index nc = numext::mini<Index>(actual_l2/(2*k*sizeof(RhsScalar)), max_nc) & (~(Traits::nr-1));
    if(n>nc)
    {
      // We are really blocking over the columns:
      // -> reduce blocking size to make sure the last block is as large as possible
      //    while keeping the same number of sweeps over the packed lhs.
      //    Here we allow one more sweep if this gives us a perfect match, thus the commented "-1"
      n = (n%nc)==0 ? nc
                    : (nc - Traits::nr * ((nc/*-1*/-(n%nc))/(Traits::nr*(n/nc+1))));
    }
    else if(old_k==k)
    {
      // So far, no blocking at all, i.e., kc==k, and nc==n.
      // In this case, let's perform a blocking over the rows such that the packed lhs data is kept in cache L1/L2
      // TODO: part of this blocking strategy is now implemented within the kernel itself, so the L1-based heuristic here should be obsolete.
      Index problem_size = k*n*sizeof(LhsScalar);
      Index actual_lm = actual_l2;
      Index max_mc = m;
      if(problem_size<=1024)
      {
        // problem is small enough to keep in L1
        // Let's choose m such that lhs's block fit in 1/3 of L1
        actual_lm = l1;
      }
      else if(l3!=0 && problem_size<=32768)
      {
        // we have both L2 and L3, and problem is small enough to be kept in L2
        // Let's choose m such that lhs's block fit in 1/3 of L2
        actual_lm = l2;
        max_mc = (numext::mini<Index>)(576,max_mc);
      }
      Index mc = (numext::mini<Index>)(actual_lm/(3*k*sizeof(LhsScalar)), max_mc);
      if (mc > Traits::mr) mc -= mc % Traits::mr;
      else if (mc==0) return;
      m = (m%mc)==0 ? mc
                    : (mc - Traits::mr * ((mc/*-1*/-(m%mc))/(Traits::mr*(m/mc+1))));
    }
  }
}

template <typename Index>
inline bool useSpecificBlockingSizes(Index& k, Index& m, Index& n)
{
#ifdef EIGEN_TEST_SPECIFIC_BLOCKING_SIZES
  if (EIGEN_TEST_SPECIFIC_BLOCKING_SIZES) {
    k = numext::mini<Index>(k, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_K);
    m = numext::mini<Index>(m, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_M);
    n = numext::mini<Index>(n, EIGEN_TEST_SPECIFIC_BLOCKING_SIZE_N);
    return true;
  }
#else
  EIGEN_UNUSED_VARIABLE(k)
  EIGEN_UNUSED_VARIABLE(m)
  EIGEN_UNUSED_VARIABLE(n)
#endif
  return false;
}

/** \brief Computes the blocking parameters for a m x k times k x n matrix product
  *
  * \param[in,out] k Input: the third dimension of the product. Output: the blocking size along the same dimension.
  * \param[in,out] m Input: the number of rows of the left hand side. Output: the blocking size along the same dimension.
  * \param[in,out] n Input: the number of columns of the right hand side. Output: the blocking size along the same dimension.
  *
  * Given a m x k times k x n matrix product of scalar types \c LhsScalar and \c RhsScalar,
  * this function computes the blocking size parameters along the respective dimensions
  * for matrix products and related algorithms.
  *
  * The blocking size parameters may be evaluated:
  *   - either by a heuristic based on cache sizes;
  *   - or using fixed prescribed values (for testing purposes).
  *
  * \sa setCpuCacheSizes */

template<typename LhsScalar, typename RhsScalar, int KcFactor, typename Index>
void computeProductBlockingSizes(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  if (!useSpecificBlockingSizes(k, m, n)) {
    evaluateProductBlockingSizesHeuristic<LhsScalar, RhsScalar, KcFactor, Index>(k, m, n, num_threads);
  }
}

template<typename LhsScalar, typename RhsScalar, typename Index>
inline void computeProductBlockingSizes(Index& k, Index& m, Index& n, Index num_threads = 1)
{
  computeProductBlockingSizes<LhsScalar,RhsScalar,1,Index>(k, m, n, num_threads);
}

template <typename RhsPacket, typename RhsPacketx4, int registers_taken>
struct RhsPanelHelper {
 private:
  static const int remaining_registers = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS - registers_taken;
 public:
  typedef typename conditional<remaining_registers>=4, RhsPacketx4, RhsPacket>::type type;
};

template <typename Packet>
struct QuadPacket
{
  Packet B_0, B1, B2, B3;
  const Packet& get(const FixedInt<0>&) const { return B_0; }
  const Packet& get(const FixedInt<1>&) const { return B1; }
  const Packet& get(const FixedInt<2>&) const { return B2; }
  const Packet& get(const FixedInt<3>&) const { return B3; }
};

template <int N, typename T1, typename T2, typename T3>
struct packet_conditional { typedef T3 type; };

template <typename T1, typename T2, typename T3>
struct packet_conditional<GEBPPacketFull, T1, T2, T3> { typedef T1 type; };

template <typename T1, typename T2, typename T3>
struct packet_conditional<GEBPPacketHalf, T1, T2, T3> { typedef T2 type; };

#define PACKET_DECL_COND_PREFIX(prefix, name, packet_size)         \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<name ## Scalar>::type, \
                                      typename packet_traits<name ## Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  prefix ## name ## Packet

#define PACKET_DECL_COND(name, packet_size)                        \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<name ## Scalar>::type, \
                                      typename packet_traits<name ## Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  name ## Packet

#define PACKET_DECL_COND_SCALAR_PREFIX(prefix, packet_size)        \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<Scalar>::type, \
                                      typename packet_traits<Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<Scalar>::half>::half>::type \
  prefix ## ScalarPacket

#define PACKET_DECL_COND_SCALAR(packet_size)                       \
  typedef typename packet_conditional<packet_size,                 \
                                      typename packet_traits<Scalar>::type, \
                                      typename packet_traits<Scalar>::half, \
                                      typename unpacket_traits<typename packet_traits<Scalar>::half>::half>::type \
  ScalarPacket

/* Vectorization logic
 *  real*real: unpack rhs to constant packets, ...
 * 
 *  cd*cd : unpack rhs to (b_r,b_r), (b_i,b_i), mul to get (a_r b_r,a_i b_r) (a_r b_i,a_i b_i),
 *          storing each res packet into two packets (2x2),
 *          at the end combine them: swap the second and addsub them 
 *  cf*cf : same but with 2x4 blocks
 *  cplx*real : unpack rhs to constant packets, ...
 *  real*cplx : load lhs as (a0,a0,a1,a1), and mul as usual
 */
template<typename _LhsScalar, typename _RhsScalar, bool _ConjLhs, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits
{
public:
  typedef _LhsScalar LhsScalar;
  typedef _RhsScalar RhsScalar;
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<_LhsPacket>::vectorizable && unpacket_traits<_RhsPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,

    // register block size along the N direction must be 1 or 4
    nr = 4,

    // register block size along the M direction (currently, this one cannot be modified)
    default_mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*LhsPacketSize,
#if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD) && !defined(EIGEN_VECTORIZE_ALTIVEC) && !defined(EIGEN_VECTORIZE_VSX) \
    && ((!EIGEN_COMP_MSVC) || (EIGEN_COMP_MSVC>=1914))
    // we assume 16 registers or more
    // See bug 992, if the scalar type is not vectorizable but that EIGEN_HAS_SINGLE_INSTRUCTION_MADD is defined,
    // then using 3*LhsPacketSize triggers non-implemented paths in syrk.
    // Bug 1515: MSVC prior to v19.14 yields to register spilling.
    mr = Vectorizable ? 3*LhsPacketSize : default_mr,
#else
    mr = default_mr,
#endif
    
    LhsProgress = LhsPacketSize,
    RhsProgress = 1
  };


  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;

  typedef QuadPacket<RhsPacket> RhsPacketx4;
  typedef ResPacket AccPacket;
  
  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {
  }

  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = ploadquad<RhsPacket>(b);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = pload<LhsPacketType>(a);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>(a);
  }

  template<typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    conj_helper<LhsPacketType,RhsPacketType,ConjLhs,ConjRhs> cj;
    // It would be a lot cleaner to call pmadd all the time. Unfortunately if we
    // let gcc allocate the register in which to store the result of the pmul
    // (in the case where there is no FMA) gcc fails to figure out how to avoid
    // spilling register.
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c = cj.pmadd(a,b,c);
#else
    tmp = b; tmp = cj.pmul(a,tmp); c = padd(c,tmp);
#endif
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  EIGEN_STRONG_INLINE void acc(const AccPacket& c, const ResPacket& alpha, ResPacket& r) const
  {
    r = pmadd(c,alpha,r);
  }
  
  template<typename ResPacketHalf>
  EIGEN_STRONG_INLINE void acc(const ResPacketHalf& c, const ResPacketHalf& alpha, ResPacketHalf& r) const
  {
    r = pmadd(c,alpha,r);
  }

};

template<typename RealScalar, bool _ConjLhs, int Arch, int _PacketSize>
class gebp_traits<std::complex<RealScalar>, RealScalar, _ConjLhs, false, Arch, _PacketSize>
{
public:
  typedef std::complex<RealScalar> LhsScalar;
  typedef RealScalar RhsScalar;
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = false,
    Vectorizable = unpacket_traits<_LhsPacket>::vectorizable && unpacket_traits<_RhsPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    nr = 4,
#if defined(EIGEN_HAS_SINGLE_INSTRUCTION_MADD) && !defined(EIGEN_VECTORIZE_ALTIVEC) && !defined(EIGEN_VECTORIZE_VSX)
    // we assume 16 registers
    mr = 3*LhsPacketSize,
#else
    mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*LhsPacketSize,
#endif

    LhsProgress = LhsPacketSize,
    RhsProgress = 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;

  typedef QuadPacket<RhsPacket> RhsPacketx4;

  typedef ResPacket AccPacket;

  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    loadRhsQuad_impl(b,dest, typename conditional<RhsPacketSize==16,true_type,false_type>::type());
  }

  EIGEN_STRONG_INLINE void loadRhsQuad_impl(const RhsScalar* b, RhsPacket& dest, const true_type&) const
  {
    // FIXME we can do better!
    // what we want here is a ploadheight
    RhsScalar tmp[4] = {b[0],b[0],b[1],b[1]};
    dest = ploadquad<RhsPacket>(tmp);
  }

  EIGEN_STRONG_INLINE void loadRhsQuad_impl(const RhsScalar* b, RhsPacket& dest, const false_type&) const
  {
    eigen_internal_assert(RhsPacketSize<=8);
    dest = pset1<RhsPacket>(*b);
  }

  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = pload<LhsPacket>(a);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>(a);
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    madd_impl(a, b, c, tmp, typename conditional<Vectorizable,true_type,false_type>::type());
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void madd_impl(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const true_type&) const
  {
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c.v = pmadd(a.v,b,c.v);
#else
    tmp = b; tmp = pmul(a.v,tmp); c.v = padd(c.v,tmp);
#endif
  }

  EIGEN_STRONG_INLINE void madd_impl(const LhsScalar& a, const RhsScalar& b, ResScalar& c, RhsScalar& /*tmp*/, const false_type&) const
  {
    c += a * b;
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  template <typename ResPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void acc(const AccPacketType& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    conj_helper<ResPacketType,ResPacketType,ConjLhs,false> cj;
    r = cj.pmadd(c,alpha,r);
  }

protected:
};

template<typename Packet>
struct DoublePacket
{
  Packet first;
  Packet second;
};

template<typename Packet>
DoublePacket<Packet> padd(const DoublePacket<Packet> &a, const DoublePacket<Packet> &b)
{
  DoublePacket<Packet> res;
  res.first  = padd(a.first, b.first);
  res.second = padd(a.second,b.second);
  return res;
}

// note that for DoublePacket<RealPacket> the "4" in "downto4"
// corresponds to the number of complexes, so it means "8"
// it terms of real coefficients.

template<typename Packet>
const DoublePacket<Packet>&
predux_half_dowto4(const DoublePacket<Packet> &a,
                   typename enable_if<unpacket_traits<Packet>::size<=8>::type* = 0)
{
  return a;
}

template<typename Packet>
DoublePacket<typename unpacket_traits<Packet>::half>
predux_half_dowto4(const DoublePacket<Packet> &a,
                   typename enable_if<unpacket_traits<Packet>::size==16>::type* = 0)
{
  // yes, that's pretty hackish :(
  DoublePacket<typename unpacket_traits<Packet>::half> res;
  typedef std::complex<typename unpacket_traits<Packet>::type> Cplx;
  typedef typename packet_traits<Cplx>::type CplxPacket;
  res.first  = predux_half_dowto4(CplxPacket(a.first)).v;
  res.second = predux_half_dowto4(CplxPacket(a.second)).v;
  return res;
}

// same here, "quad" actually means "8" in terms of real coefficients
template<typename Scalar, typename RealPacket>
void loadQuadToDoublePacket(const Scalar* b, DoublePacket<RealPacket>& dest,
                            typename enable_if<unpacket_traits<RealPacket>::size<=8>::type* = 0)
{
  dest.first  = pset1<RealPacket>(numext::real(*b));
  dest.second = pset1<RealPacket>(numext::imag(*b));
}

template<typename Scalar, typename RealPacket>
void loadQuadToDoublePacket(const Scalar* b, DoublePacket<RealPacket>& dest,
                            typename enable_if<unpacket_traits<RealPacket>::size==16>::type* = 0)
{
  // yes, that's pretty hackish too :(
  typedef typename NumTraits<Scalar>::Real RealScalar;
  RealScalar r[4] = {numext::real(b[0]), numext::real(b[0]), numext::real(b[1]), numext::real(b[1])};
  RealScalar i[4] = {numext::imag(b[0]), numext::imag(b[0]), numext::imag(b[1]), numext::imag(b[1])};
  dest.first  = ploadquad<RealPacket>(r);
  dest.second = ploadquad<RealPacket>(i);
}


template<typename Packet> struct unpacket_traits<DoublePacket<Packet> > {
  typedef DoublePacket<typename unpacket_traits<Packet>::half> half;
};
// template<typename Packet>
// DoublePacket<Packet> pmadd(const DoublePacket<Packet> &a, const DoublePacket<Packet> &b)
// {
//   DoublePacket<Packet> res;
//   res.first  = padd(a.first, b.first);
//   res.second = padd(a.second,b.second);
//   return res;
// }

template<typename RealScalar, bool _ConjLhs, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits<std::complex<RealScalar>, std::complex<RealScalar>, _ConjLhs, _ConjRhs, Arch, _PacketSize >
{
public:
  typedef std::complex<RealScalar>  Scalar;
  typedef std::complex<RealScalar>  LhsScalar;
  typedef std::complex<RealScalar>  RhsScalar;
  typedef std::complex<RealScalar>  ResScalar;
  
  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
  PACKET_DECL_COND(Real, _PacketSize);
  PACKET_DECL_COND_SCALAR(_PacketSize);

  enum {
    ConjLhs = _ConjLhs,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<RealPacket>::vectorizable
                && unpacket_traits<ScalarPacket>::vectorizable,
    ResPacketSize   = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<RhsScalar>::size : 1,
    RealPacketSize  = Vectorizable ? unpacket_traits<RealPacket>::size : 1,

    // FIXME: should depend on NumberOfRegisters
    nr = 4,
    mr = ResPacketSize,

    LhsProgress = ResPacketSize,
    RhsProgress = 1
  };
  
  typedef DoublePacket<RealPacket>                 DoublePacketType;

  typedef typename conditional<Vectorizable,ScalarPacket,Scalar>::type LhsPacket4Packing;
  typedef typename conditional<Vectorizable,RealPacket,  Scalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,DoublePacketType,Scalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,ScalarPacket,Scalar>::type ResPacket;
  typedef typename conditional<Vectorizable,DoublePacketType,Scalar>::type AccPacket;

  // this actualy holds 8 packets!
  typedef QuadPacket<RhsPacket> RhsPacketx4;
  
  EIGEN_STRONG_INLINE void initAcc(Scalar& p) { p = Scalar(0); }

  EIGEN_STRONG_INLINE void initAcc(DoublePacketType& p)
  {
    p.first   = pset1<RealPacket>(RealScalar(0));
    p.second  = pset1<RealPacket>(RealScalar(0));
  }

  // Scalar path
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, ScalarPacket& dest) const
  {
    dest = pset1<ScalarPacket>(*b);
  }

  // Vectorized path
  template<typename RealPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, DoublePacket<RealPacketType>& dest) const
  {
    dest.first  = pset1<RealPacketType>(numext::real(*b));
    dest.second = pset1<RealPacketType>(numext::imag(*b));
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    loadRhs(b, dest.B_0);
    loadRhs(b + 1, dest.B1);
    loadRhs(b + 2, dest.B2);
    loadRhs(b + 3, dest.B3);
  }

  // Scalar path
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, ScalarPacket& dest) const
  {
    loadRhs(b, dest);
  }

  // Vectorized path
  template<typename RealPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, DoublePacket<RealPacketType>& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const {}
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, ResPacket& dest) const
  {
    loadRhs(b,dest);
  }
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, DoublePacketType& dest) const
  {
    loadQuadToDoublePacket(b,dest);
  }

  // nothing special here
  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = pload<LhsPacket>((const typename unpacket_traits<LhsPacket>::type*)(a));
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploadu<LhsPacketType>((const typename unpacket_traits<LhsPacketType>::type*)(a));
  }

  template<typename LhsPacketType, typename RhsPacketType, typename ResPacketType, typename TmpType, typename LaneIdType>
  EIGEN_STRONG_INLINE
  typename enable_if<!is_same<RhsPacketType,RhsPacketx4>::value>::type
  madd(const LhsPacketType& a, const RhsPacketType& b, DoublePacket<ResPacketType>& c, TmpType& /*tmp*/, const LaneIdType&) const
  {
    c.first   = padd(pmul(a,b.first), c.first);
    c.second  = padd(pmul(a,b.second),c.second);
  }

  template<typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacket& a, const RhsPacket& b, ResPacket& c, RhsPacket& /*tmp*/, const LaneIdType&) const
  {
    c = cj.pmadd(a,b,c);
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }
  
  EIGEN_STRONG_INLINE void acc(const Scalar& c, const Scalar& alpha, Scalar& r) const { r += alpha * c; }
  
  template<typename RealPacketType, typename ResPacketType>
  EIGEN_STRONG_INLINE void acc(const DoublePacket<RealPacketType>& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    // assemble c
    ResPacketType tmp;
    if((!ConjLhs)&&(!ConjRhs))
    {
      tmp = pcplxflip(pconj(ResPacketType(c.second)));
      tmp = padd(ResPacketType(c.first),tmp);
    }
    else if((!ConjLhs)&&(ConjRhs))
    {
      tmp = pconj(pcplxflip(ResPacketType(c.second)));
      tmp = padd(ResPacketType(c.first),tmp);
    }
    else if((ConjLhs)&&(!ConjRhs))
    {
      tmp = pcplxflip(ResPacketType(c.second));
      tmp = padd(pconj(ResPacketType(c.first)),tmp);
    }
    else if((ConjLhs)&&(ConjRhs))
    {
      tmp = pcplxflip(ResPacketType(c.second));
      tmp = psub(pconj(ResPacketType(c.first)),tmp);
    }
    
    r = pmadd(tmp,alpha,r);
  }

protected:
  conj_helper<LhsScalar,RhsScalar,ConjLhs,ConjRhs> cj;
};

template<typename RealScalar, bool _ConjRhs, int Arch, int _PacketSize>
class gebp_traits<RealScalar, std::complex<RealScalar>, false, _ConjRhs, Arch, _PacketSize >
{
public:
  typedef std::complex<RealScalar>  Scalar;
  typedef RealScalar  LhsScalar;
  typedef Scalar      RhsScalar;
  typedef Scalar      ResScalar;

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Real, _PacketSize);
  PACKET_DECL_COND_SCALAR_PREFIX(_, _PacketSize);

#undef PACKET_DECL_COND_SCALAR_PREFIX
#undef PACKET_DECL_COND_PREFIX
#undef PACKET_DECL_COND_SCALAR
#undef PACKET_DECL_COND

  enum {
    ConjLhs = false,
    ConjRhs = _ConjRhs,
    Vectorizable = unpacket_traits<_RealPacket>::vectorizable
                && unpacket_traits<_ScalarPacket>::vectorizable,
    LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
    RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
    ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1,
    
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    // FIXME: should depend on NumberOfRegisters
    nr = 4,
    mr = (EIGEN_PLAIN_ENUM_MIN(16,NumberOfRegisters)/2/nr)*ResPacketSize,

    LhsProgress = ResPacketSize,
    RhsProgress = 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
  typedef LhsPacket LhsPacket4Packing;
  typedef QuadPacket<RhsPacket> RhsPacketx4;
  typedef ResPacket AccPacket;

  EIGEN_STRONG_INLINE void initAcc(AccPacket& p)
  {
    p = pset1<ResPacket>(ResScalar(0));
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    dest = pset1<RhsPacketType>(*b);
  }

  EIGEN_STRONG_INLINE void loadRhs(const RhsScalar* b, RhsPacketx4& dest) const
  {
    pbroadcast4(b, dest.B_0, dest.B1, dest.B2, dest.B3);
  }

  template<typename RhsPacketType>
  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar* b, RhsPacketType& dest) const
  {
    loadRhs(b, dest);
  }

  EIGEN_STRONG_INLINE void updateRhs(const RhsScalar*, RhsPacketx4&) const
  {}

  EIGEN_STRONG_INLINE void loadLhs(const LhsScalar* a, LhsPacket& dest) const
  {
    dest = ploaddup<LhsPacket>(a);
  }
  
  EIGEN_STRONG_INLINE void loadRhsQuad(const RhsScalar* b, RhsPacket& dest) const
  {
    dest = ploadquad<RhsPacket>(b);
  }

  template<typename LhsPacketType>
  EIGEN_STRONG_INLINE void loadLhsUnaligned(const LhsScalar* a, LhsPacketType& dest) const
  {
    dest = ploaddup<LhsPacketType>(a);
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const LaneIdType&) const
  {
    madd_impl(a, b, c, tmp, typename conditional<Vectorizable,true_type,false_type>::type());
  }

  template <typename LhsPacketType, typename RhsPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void madd_impl(const LhsPacketType& a, const RhsPacketType& b, AccPacketType& c, RhsPacketType& tmp, const true_type&) const
  {
#ifdef EIGEN_HAS_SINGLE_INSTRUCTION_MADD
    EIGEN_UNUSED_VARIABLE(tmp);
    c.v = pmadd(a,b.v,c.v);
#else
    tmp = b; tmp.v = pmul(a,tmp.v); c = padd(c,tmp);
#endif
    
  }

  EIGEN_STRONG_INLINE void madd_impl(const LhsScalar& a, const RhsScalar& b, ResScalar& c, RhsScalar& /*tmp*/, const false_type&) const
  {
    c += a * b;
  }

  template<typename LhsPacketType, typename AccPacketType, typename LaneIdType>
  EIGEN_STRONG_INLINE void madd(const LhsPacketType& a, const RhsPacketx4& b, AccPacketType& c, RhsPacket& tmp, const LaneIdType& lane) const
  {
    madd(a, b.get(lane), c, tmp, lane);
  }

  template <typename ResPacketType, typename AccPacketType>
  EIGEN_STRONG_INLINE void acc(const AccPacketType& c, const ResPacketType& alpha, ResPacketType& r) const
  {
    conj_helper<ResPacketType,ResPacketType,false,ConjRhs> cj;
    r = cj.pmadd(alpha,c,r);
  }

protected:

};

/* optimized General packed Block * packed Panel product kernel
 *
 * Mixing type logic: C += A * B
 *  |  A  |  B  | comments
 *  |real |cplx | no vectorization yet, would require to pack A with duplication
 *  |cplx |real | easy vectorization
 */
template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct gebp_kernel
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target,GEBPPacketHalf> HalfTraits;
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target,GEBPPacketQuarter> QuarterTraits;
  
  typedef typename Traits::ResScalar ResScalar;
  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;
  typedef typename Traits::AccPacket AccPacket;
  typedef typename Traits::RhsPacketx4 RhsPacketx4;

  typedef typename RhsPanelHelper<RhsPacket, RhsPacketx4, 15>::type RhsPanel15;

  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename SwappedTraits::ResScalar SResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;
  typedef typename HalfTraits::AccPacket AccPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;
  typedef typename QuarterTraits::AccPacket AccPacketQuarter;

  typedef typename DataMapper::LinearMapper LinearMapper;

  enum {
    Vectorizable  = Traits::Vectorizable,
    LhsProgress   = Traits::LhsProgress,
    LhsProgressHalf      = HalfTraits::LhsProgress,
    LhsProgressQuarter   = QuarterTraits::LhsProgress,
    RhsProgress   = Traits::RhsProgress,
    RhsProgressHalf      = HalfTraits::RhsProgress,
    RhsProgressQuarter   = QuarterTraits::RhsProgress,
    ResPacketSize = Traits::ResPacketSize
  };

  EIGEN_DONT_INLINE
  void operator()(const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB,
                  Index rows, Index depth, Index cols, ResScalar alpha,
                  Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0);
};

template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs,
int SwappedLhsProgress = gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target>::LhsProgress>
struct last_row_process_16_packets
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename Traits::ResScalar ResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  EIGEN_STRONG_INLINE void operator()(const DataMapper& res, SwappedTraits &straits, const LhsScalar* blA,
                  const RhsScalar* blB, Index depth, const Index endk, Index i, Index j2,
                  ResScalar alpha, SAccPacket &C0)
    {
      EIGEN_UNUSED_VARIABLE(res);
      EIGEN_UNUSED_VARIABLE(straits);
      EIGEN_UNUSED_VARIABLE(blA);
      EIGEN_UNUSED_VARIABLE(blB);
      EIGEN_UNUSED_VARIABLE(depth);
      EIGEN_UNUSED_VARIABLE(endk);
      EIGEN_UNUSED_VARIABLE(i);
      EIGEN_UNUSED_VARIABLE(j2);
      EIGEN_UNUSED_VARIABLE(alpha);
      EIGEN_UNUSED_VARIABLE(C0);
    }
};


template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
struct last_row_process_16_packets<LhsScalar, RhsScalar, Index, DataMapper,  mr,  nr, ConjugateLhs,  ConjugateRhs, 16> {
  typedef gebp_traits<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs,Architecture::Target> Traits;
  typedef gebp_traits<RhsScalar,LhsScalar,ConjugateRhs,ConjugateLhs,Architecture::Target> SwappedTraits;

  typedef typename Traits::ResScalar ResScalar;
  typedef typename SwappedTraits::LhsPacket SLhsPacket;
  typedef typename SwappedTraits::RhsPacket SRhsPacket;
  typedef typename SwappedTraits::ResPacket SResPacket;
  typedef typename SwappedTraits::AccPacket SAccPacket;

  EIGEN_STRONG_INLINE void operator()(const DataMapper& res, SwappedTraits &straits, const LhsScalar* blA,
                  const RhsScalar* blB, Index depth, const Index endk, Index i, Index j2,
                  ResScalar alpha, SAccPacket &C0)
  {
    typedef typename unpacket_traits<typename unpacket_traits<SResPacket>::half>::half SResPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SLhsPacket>::half>::half SLhsPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SRhsPacket>::half>::half SRhsPacketQuarter;
    typedef typename unpacket_traits<typename unpacket_traits<SAccPacket>::half>::half SAccPacketQuarter;

    SResPacketQuarter R = res.template gatherPacket<SResPacketQuarter>(i, j2);
    SResPacketQuarter alphav = pset1<SResPacketQuarter>(alpha);

    if (depth - endk > 0)
      {
	// We have to handle the last row(s) of the rhs, which
	// correspond to a half-packet
	SAccPacketQuarter c0 = predux_half_dowto4(predux_half_dowto4(C0));

	for (Index kk = endk; kk < depth; kk++)
	  {
	    SLhsPacketQuarter a0;
	    SRhsPacketQuarter b0;
	    straits.loadLhsUnaligned(blB, a0);
	    straits.loadRhs(blA, b0);
	    straits.madd(a0,b0,c0,b0, fix<0>);
	    blB += SwappedTraits::LhsProgress/4;
	    blA += 1;
	  }
	straits.acc(c0, alphav, R);
      }
    else
      {
	straits.acc(predux_half_dowto4(predux_half_dowto4(C0)), alphav, R);
      }
    res.scatterPacket(i, j2, R);
  }
};

template<int nr, Index LhsProgress, Index RhsProgress, typename LhsScalar, typename RhsScalar, typename ResScalar, typename AccPacket, typename LhsPacket, typename RhsPacket, typename ResPacket, typename GEBPTraits, typename LinearMapper, typename DataMapper>
struct lhs_process_one_packet
{
  typedef typename GEBPTraits::RhsPacketx4 RhsPacketx4;

  EIGEN_STRONG_INLINE void peeled_kc_onestep(Index K, const LhsScalar* blA, const RhsScalar* blB, GEBPTraits traits, LhsPacket *A0, RhsPacketx4 *rhs_panel, RhsPacket *T0, AccPacket *C0, AccPacket *C1, AccPacket *C2, AccPacket *C3)
  {
    EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1X4");
    EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!");
    traits.loadLhs(&blA[(0+1*K)*LhsProgress], *A0);
    traits.loadRhs(&blB[(0+4*K)*RhsProgress], *rhs_panel);
    traits.madd(*A0, *rhs_panel, *C0, *T0, fix<0>);
    traits.madd(*A0, *rhs_panel, *C1, *T0, fix<1>);
    traits.madd(*A0, *rhs_panel, *C2, *T0, fix<2>);
    traits.madd(*A0, *rhs_panel, *C3, *T0, fix<3>);
    #if EIGEN_GNUC_AT_LEAST(6,0) && defined(EIGEN_VECTORIZE_SSE)
    __asm__  ("" : "+x,m" (*A0));
    #endif
    EIGEN_ASM_COMMENT("end step of gebp micro kernel 1X4");
  }

  EIGEN_STRONG_INLINE void operator()(
    const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB, ResScalar alpha,
    Index peelStart, Index peelEnd, Index strideA, Index strideB, Index offsetA, Index offsetB,
    int prefetch_res_offset, Index peeled_kc, Index pk, Index cols, Index depth, Index packet_cols4)
  {
    GEBPTraits traits;

    // loops on each largest micro horizontal panel of lhs
    // (LhsProgress x depth)
    for(Index i=peelStart; i<peelEnd; i+=LhsProgress)
    {
      // loops on each largest micro vertical panel of rhs (depth * nr)
      for(Index j2=0; j2<packet_cols4; j2+=nr)
      {
        // We select a LhsProgress x nr micro block of res
        // which is entirely stored into 1 x nr registers.

        const LhsScalar* blA = &blockA[i*strideA+offsetA*(LhsProgress)];
        prefetch(&blA[0]);

        // gets res block as register
        AccPacket C0, C1, C2, C3;
        traits.initAcc(C0);
        traits.initAcc(C1);
        traits.initAcc(C2);
        traits.initAcc(C3);
        // To improve instruction pipelining, let's double the accumulation registers:
        //  even k will accumulate in C*, while odd k will accumulate in D*.
        // This trick is crutial to get good performance with FMA, otherwise it is 
        // actually faster to perform separated MUL+ADD because of a naturally
        // better instruction-level parallelism.
        AccPacket D0, D1, D2, D3;
        traits.initAcc(D0);
        traits.initAcc(D1);
        traits.initAcc(D2);
        traits.initAcc(D3);

        LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
        LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
        LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
        LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

        r0.prefetch(prefetch_res_offset);
        r1.prefetch(prefetch_res_offset);
        r2.prefetch(prefetch_res_offset);
        r3.prefetch(prefetch_res_offset);

        // performs "inner" products
        const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
        prefetch(&blB[0]);
        LhsPacket A0, A1;

        for(Index k=0; k<peeled_kc; k+=pk)
        {
          EIGEN_ASM_COMMENT("begin gebp micro kernel 1/half/quarterX4");
          RhsPacketx4 rhs_panel;
          RhsPacket T0;

          internal::prefetch(blB+(48+0));
          peeled_kc_onestep(0, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(1, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          peeled_kc_onestep(2, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(3, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          internal::prefetch(blB+(48+16));
          peeled_kc_onestep(4, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(5, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);
          peeled_kc_onestep(6, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          peeled_kc_onestep(7, blA, blB, traits, &A1, &rhs_panel, &T0, &D0, &D1, &D2, &D3);

          blB += pk*4*RhsProgress;
          blA += pk*LhsProgress;

          EIGEN_ASM_COMMENT("end gebp micro kernel 1/half/quarterX4");
        }
        C0 = padd(C0,D0);
        C1 = padd(C1,D1);
        C2 = padd(C2,D2);
        C3 = padd(C3,D3);

        // process remaining peeled loop
        for(Index k=peeled_kc; k<depth; k++)
        {
          RhsPacketx4 rhs_panel;
          RhsPacket T0;
          peeled_kc_onestep(0, blA, blB, traits, &A0, &rhs_panel, &T0, &C0, &C1, &C2, &C3);
          blB += 4*RhsProgress;
          blA += LhsProgress;
        }

        ResPacket R0, R1;
        ResPacket alphav = pset1<ResPacket>(alpha);

        R0 = r0.template loadPacket<ResPacket>(0);
        R1 = r1.template loadPacket<ResPacket>(0);
        traits.acc(C0, alphav, R0);
        traits.acc(C1,  alphav, R1);
        r0.storePacket(0, R0);
        r1.storePacket(0, R1);

        R0 = r2.template loadPacket<ResPacket>(0);
        R1 = r3.template loadPacket<ResPacket>(0);
        traits.acc(C2,  alphav, R0);
        traits.acc(C3,  alphav, R1);
        r2.storePacket(0, R0);
        r3.storePacket(0, R1);
      }

      // Deal with remaining columns of the rhs
      for(Index j2=packet_cols4; j2<cols; j2++)
      {
        // One column at a time
        const LhsScalar* blA = &blockA[i*strideA+offsetA*(LhsProgress)];
        prefetch(&blA[0]);

        // gets res block as register
        AccPacket C0;
        traits.initAcc(C0);

        LinearMapper r0 = res.getLinearMapper(i, j2);

        // performs "inner" products
        const RhsScalar* blB = &blockB[j2*strideB+offsetB];
        LhsPacket A0;

        for(Index k= 0; k<peeled_kc; k+=pk)
        {
          EIGEN_ASM_COMMENT("begin gebp micro kernel 1/half/quarterX1");
          RhsPacket B_0;

#define EIGEN_GEBGP_ONESTEP(K)                                          \
	      do {                                                      \
		EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1/half/quarterX1"); \
		EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
    /* FIXME: why unaligned???? */ \
		traits.loadLhsUnaligned(&blA[(0+1*K)*LhsProgress], A0); \
		traits.loadRhs(&blB[(0+K)*RhsProgress], B_0);		\
		traits.madd(A0, B_0, C0, B_0, fix<0>);				\
		EIGEN_ASM_COMMENT("end step of gebp micro kernel 1/half/quarterX1"); \
	      } while(false);

          EIGEN_GEBGP_ONESTEP(0);
          EIGEN_GEBGP_ONESTEP(1);
          EIGEN_GEBGP_ONESTEP(2);
          EIGEN_GEBGP_ONESTEP(3);
          EIGEN_GEBGP_ONESTEP(4);
          EIGEN_GEBGP_ONESTEP(5);
          EIGEN_GEBGP_ONESTEP(6);
          EIGEN_GEBGP_ONESTEP(7);

          blB += pk*RhsProgress;
          blA += pk*LhsProgress;

          EIGEN_ASM_COMMENT("end gebp micro kernel 1/half/quarterX1");
        }

        // process remaining peeled loop
        for(Index k=peeled_kc; k<depth; k++)
        {
          RhsPacket B_0;
          EIGEN_GEBGP_ONESTEP(0);
          blB += RhsProgress;
          blA += LhsProgress;
        }
#undef EIGEN_GEBGP_ONESTEP
        ResPacket R0;
        ResPacket alphav = pset1<ResPacket>(alpha);
        R0 = r0.template loadPacket<ResPacket>(0);
        traits.acc(C0, alphav, R0);
        r0.storePacket(0, R0);
      }
    }
  }
};

template<int nr, Index LhsProgress, Index RhsProgress, typename LhsScalar, typename RhsScalar, typename ResScalar, typename AccPacket, typename LhsPacket, typename RhsPacket, typename ResPacket, typename GEBPTraits, typename LinearMapper, typename DataMapper>
struct lhs_process_fraction_of_packet : lhs_process_one_packet<nr, LhsProgress, RhsProgress, LhsScalar, RhsScalar, ResScalar, AccPacket, LhsPacket, RhsPacket, ResPacket, GEBPTraits, LinearMapper, DataMapper>
{

EIGEN_STRONG_INLINE void peeled_kc_onestep(Index K, const LhsScalar* blA, const RhsScalar* blB, GEBPTraits traits, LhsPacket *A0, RhsPacket *B_0, RhsPacket *B1, RhsPacket *B2, RhsPacket *B3, AccPacket *C0, AccPacket *C1, AccPacket *C2, AccPacket *C3)
  {
        EIGEN_ASM_COMMENT("begin step of gebp micro kernel 1X4");
        EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!");
        traits.loadLhsUnaligned(&blA[(0+1*K)*(LhsProgress)], *A0);
        traits.broadcastRhs(&blB[(0+4*K)*RhsProgress], *B_0, *B1, *B2, *B3);
        traits.madd(*A0, *B_0, *C0, *B_0);
        traits.madd(*A0, *B1,  *C1, *B1);
        traits.madd(*A0, *B2,  *C2, *B2);
        traits.madd(*A0, *B3,  *C3, *B3);
        EIGEN_ASM_COMMENT("end step of gebp micro kernel 1X4");
  }
};

template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs, bool ConjugateRhs>
EIGEN_DONT_INLINE
void gebp_kernel<LhsScalar,RhsScalar,Index,DataMapper,mr,nr,ConjugateLhs,ConjugateRhs>
  ::operator()(const DataMapper& res, const LhsScalar* blockA, const RhsScalar* blockB,
               Index rows, Index depth, Index cols, ResScalar alpha,
               Index strideA, Index strideB, Index offsetA, Index offsetB)
  {
    Traits traits;
    SwappedTraits straits;
    
    if(strideA==-1) strideA = depth;
    if(strideB==-1) strideB = depth;
    conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
    const Index peeled_mc3 = mr>=3*Traits::LhsProgress ? (rows/(3*LhsProgress))*(3*LhsProgress) : 0;
    const Index peeled_mc2 = mr>=2*Traits::LhsProgress ? peeled_mc3+((rows-peeled_mc3)/(2*LhsProgress))*(2*LhsProgress) : 0;
    const Index peeled_mc1 = mr>=1*Traits::LhsProgress ? peeled_mc2+((rows-peeled_mc2)/(1*LhsProgress))*(1*LhsProgress) : 0;
    const Index peeled_mc_half = mr>=LhsProgressHalf ? peeled_mc1+((rows-peeled_mc1)/(LhsProgressHalf))*(LhsProgressHalf) : 0;
    const Index peeled_mc_quarter = mr>=LhsProgressQuarter ? peeled_mc_half+((rows-peeled_mc_half)/(LhsProgressQuarter))*(LhsProgressQuarter) : 0;
    enum { pk = 8 }; // NOTE Such a large peeling factor is important for large matrices (~ +5% when >1000 on Haswell)
    const Index peeled_kc  = depth & ~(pk-1);
    const int prefetch_res_offset = 32/sizeof(ResScalar);    
//     const Index depth2     = depth & ~1;

    //---------- Process 3 * LhsProgress rows at once ----------
    // This corresponds to 3*LhsProgress x nr register blocks.
    // Usually, make sense only with FMA
    if(mr>=3*Traits::LhsProgress)
    {
      // Here, the general idea is to loop on each largest micro horizontal panel of the lhs (3*Traits::LhsProgress x depth)
      // and on each largest micro vertical panel of the rhs (depth * nr).
      // Blocking sizes, i.e., 'depth' has been computed so that the micro horizontal panel of the lhs fit in L1.
      // However, if depth is too small, we can extend the number of rows of these horizontal panels.
      // This actual number of rows is computed as follow:
      const Index l1 = defaultL1CacheSize; // in Bytes, TODO, l1 should be passed to this function.
      // The max(1, ...) here is needed because we may be using blocking params larger than what our known l1 cache size
      // suggests we should be using: either because our known l1 cache size is inaccurate (e.g. on Android, we can only guess),
      // or because we are testing specific blocking sizes.
      const Index actual_panel_rows = (3*LhsProgress) * std::max<Index>(1,( (l1 - sizeof(ResScalar)*mr*nr - depth*nr*sizeof(RhsScalar)) / (depth * sizeof(LhsScalar) * 3*LhsProgress) ));
      for(Index i1=0; i1<peeled_mc3; i1+=actual_panel_rows)
      {
        const Index actual_panel_end = (std::min)(i1+actual_panel_rows, peeled_mc3);
        for(Index j2=0; j2<packet_cols4; j2+=nr)
        {
          for(Index i=i1; i<actual_panel_end; i+=3*LhsProgress)
          {
          
          // We selected a 3*Traits::LhsProgress x nr micro block of res which is entirely
          // stored into 3 x nr registers.
          
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(3*LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C1, C2,  C3,
                    C4, C5, C6,  C7,
                    C8, C9, C10, C11;
          traits.initAcc(C0);  traits.initAcc(C1);  traits.initAcc(C2);  traits.initAcc(C3);
          traits.initAcc(C4);  traits.initAcc(C5);  traits.initAcc(C6);  traits.initAcc(C7);
          traits.initAcc(C8);  traits.initAcc(C9);  traits.initAcc(C10); traits.initAcc(C11);

          LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
          LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
          LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
          LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

          r0.prefetch(0);
          r1.prefetch(0);
          r2.prefetch(0);
          r3.prefetch(0);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
          prefetch(&blB[0]);
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 3pX4");
            // 15 registers are taken (12 for acc, 2 for lhs).
            RhsPanel15 rhs_panel;
            RhsPacket T0;
            LhsPacket A2;
            #if EIGEN_COMP_GNUC_STRICT && EIGEN_ARCH_ARM64 && defined(EIGEN_VECTORIZE_NEON) && !(EIGEN_GNUC_AT_LEAST(9,0))
            // see http://eigen.tuxfamily.org/bz/show_bug.cgi?id=1633
            // without this workaround A0, A1, and A2 are loaded in the same register,
            // which is not good for pipelining
            #define EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND __asm__  ("" : "+w,m" (A0), "+w,m" (A1), "+w,m" (A2));
            #else
            #define EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND
            #endif
#define EIGEN_GEBP_ONESTEP(K)                                                     \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 3pX4");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              internal::prefetch(blA + (3 * K + 16) * LhsProgress);               \
              if (EIGEN_ARCH_ARM || EIGEN_ARCH_MIPS) {                            \
                internal::prefetch(blB + (4 * K + 16) * RhsProgress);             \
              } /* Bug 953 */                                                     \
              traits.loadLhs(&blA[(0 + 3 * K) * LhsProgress], A0);                \
              traits.loadLhs(&blA[(1 + 3 * K) * LhsProgress], A1);                \
              traits.loadLhs(&blA[(2 + 3 * K) * LhsProgress], A2);                \
              EIGEN_GEBP_3PX4_REGISTER_ALLOC_WORKAROUND \
              traits.loadRhs(blB + (0+4*K) * Traits::RhsProgress, rhs_panel);     \
              traits.madd(A0, rhs_panel, C0, T0, fix<0>);                         \
              traits.madd(A1, rhs_panel, C4, T0, fix<0>);                         \
              traits.madd(A2, rhs_panel, C8, T0, fix<0>);                         \
              traits.updateRhs(blB + (1+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C1, T0, fix<1>);                         \
              traits.madd(A1, rhs_panel, C5, T0, fix<1>);                         \
              traits.madd(A2, rhs_panel, C9, T0, fix<1>);                         \
              traits.updateRhs(blB + (2+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C2, T0, fix<2>);                         \
              traits.madd(A1, rhs_panel, C6, T0, fix<2>);                         \
              traits.madd(A2, rhs_panel, C10, T0, fix<2>);                        \
              traits.updateRhs(blB + (3+4*K) * Traits::RhsProgress, rhs_panel);   \
              traits.madd(A0, rhs_panel, C3, T0, fix<3>);                         \
              traits.madd(A1, rhs_panel, C7, T0, fix<3>);                         \
              traits.madd(A2, rhs_panel, C11, T0, fix<3>);                        \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 3pX4");            \
            } while (false)

            internal::prefetch(blB);
            EIGEN_GEBP_ONESTEP(0);
            EIGEN_GEBP_ONESTEP(1);
            EIGEN_GEBP_ONESTEP(2);
            EIGEN_GEBP_ONESTEP(3);
            EIGEN_GEBP_ONESTEP(4);
            EIGEN_GEBP_ONESTEP(5);
            EIGEN_GEBP_ONESTEP(6);
            EIGEN_GEBP_ONESTEP(7);

            blB += pk*4*RhsProgress;
            blA += pk*3*Traits::LhsProgress;

            EIGEN_ASM_COMMENT("end gebp micro kernel 3pX4");
          }
          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPanel15 rhs_panel;
            RhsPacket T0;
            LhsPacket A2;
            EIGEN_GEBP_ONESTEP(0);
            blB += 4*RhsProgress;
            blA += 3*Traits::LhsProgress;
          }

#undef EIGEN_GEBP_ONESTEP

          ResPacket R0, R1, R2;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r0.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C8, alphav, R2);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r0.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r1.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r1.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r1.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C1, alphav, R0);
          traits.acc(C5, alphav, R1);
          traits.acc(C9, alphav, R2);
          r1.storePacket(0 * Traits::ResPacketSize, R0);
          r1.storePacket(1 * Traits::ResPacketSize, R1);
          r1.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r2.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r2.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r2.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C2, alphav, R0);
          traits.acc(C6, alphav, R1);
          traits.acc(C10, alphav, R2);
          r2.storePacket(0 * Traits::ResPacketSize, R0);
          r2.storePacket(1 * Traits::ResPacketSize, R1);
          r2.storePacket(2 * Traits::ResPacketSize, R2);

          R0 = r3.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r3.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r3.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C3, alphav, R0);
          traits.acc(C7, alphav, R1);
          traits.acc(C11, alphav, R2);
          r3.storePacket(0 * Traits::ResPacketSize, R0);
          r3.storePacket(1 * Traits::ResPacketSize, R1);
          r3.storePacket(2 * Traits::ResPacketSize, R2);          
          }
        }

        // Deal with remaining columns of the rhs
        for(Index j2=packet_cols4; j2<cols; j2++)
        {
          for(Index i=i1; i<actual_panel_end; i+=3*LhsProgress)
          {
          // One column at a time
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(3*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C4, C8;
          traits.initAcc(C0);
          traits.initAcc(C4);
          traits.initAcc(C8);

          LinearMapper r0 = res.getLinearMapper(i, j2);
          r0.prefetch(0);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          LhsPacket A0, A1, A2;
          
          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 3pX1");
            RhsPacket B_0;
#define EIGEN_GEBGP_ONESTEP(K)                                                    \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 3pX1");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              traits.loadLhs(&blA[(0 + 3 * K) * LhsProgress], A0);                \
              traits.loadLhs(&blA[(1 + 3 * K) * LhsProgress], A1);                \
              traits.loadLhs(&blA[(2 + 3 * K) * LhsProgress], A2);                \
              traits.loadRhs(&blB[(0 + K) * RhsProgress], B_0);                   \
              traits.madd(A0, B_0, C0, B_0, fix<0>);                              \
              traits.madd(A1, B_0, C4, B_0, fix<0>);                              \
              traits.madd(A2, B_0, C8, B_0, fix<0>);                              \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 3pX1");            \
            } while (false)

            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += int(pk) * int(RhsProgress);
            blA += int(pk) * 3 * int(Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 3pX1");
          }

          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacket B_0;
            EIGEN_GEBGP_ONESTEP(0);
            blB += RhsProgress;
            blA += 3*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP
          ResPacket R0, R1, R2;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r0.template loadPacket<ResPacket>(2 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C8, alphav, R2);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r0.storePacket(2 * Traits::ResPacketSize, R2);          
          }
        }
      }
    }

    //---------- Process 2 * LhsProgress rows at once ----------
    if(mr>=2*Traits::LhsProgress)
    {
      const Index l1 = defaultL1CacheSize; // in Bytes, TODO, l1 should be passed to this function.
      // The max(1, ...) here is needed because we may be using blocking params larger than what our known l1 cache size
      // suggests we should be using: either because our known l1 cache size is inaccurate (e.g. on Android, we can only guess),
      // or because we are testing specific blocking sizes.
      Index actual_panel_rows = (2*LhsProgress) * std::max<Index>(1,( (l1 - sizeof(ResScalar)*mr*nr - depth*nr*sizeof(RhsScalar)) / (depth * sizeof(LhsScalar) * 2*LhsProgress) ));

      for(Index i1=peeled_mc3; i1<peeled_mc2; i1+=actual_panel_rows)
      {
        Index actual_panel_end = (std::min)(i1+actual_panel_rows, peeled_mc2);
        for(Index j2=0; j2<packet_cols4; j2+=nr)
        {
          for(Index i=i1; i<actual_panel_end; i+=2*LhsProgress)
          {
          
          // We selected a 2*Traits::LhsProgress x nr micro block of res which is entirely
          // stored into 2 x nr registers.
          
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(2*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C1, C2, C3,
                    C4, C5, C6, C7;
          traits.initAcc(C0); traits.initAcc(C1); traits.initAcc(C2); traits.initAcc(C3);
          traits.initAcc(C4); traits.initAcc(C5); traits.initAcc(C6); traits.initAcc(C7);

          LinearMapper r0 = res.getLinearMapper(i, j2 + 0);
          LinearMapper r1 = res.getLinearMapper(i, j2 + 1);
          LinearMapper r2 = res.getLinearMapper(i, j2 + 2);
          LinearMapper r3 = res.getLinearMapper(i, j2 + 3);

          r0.prefetch(prefetch_res_offset);
          r1.prefetch(prefetch_res_offset);
          r2.prefetch(prefetch_res_offset);
          r3.prefetch(prefetch_res_offset);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];
          prefetch(&blB[0]);
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 2pX4");
            RhsPacketx4 rhs_panel;
            RhsPacket T0;

          // NOTE: the begin/end asm comments below work around bug 935!
          // but they are not enough for gcc>=6 without FMA (bug 1637)
          #if EIGEN_GNUC_AT_LEAST(6,0) && defined(EIGEN_VECTORIZE_SSE)
            #define EIGEN_GEBP_2PX4_SPILLING_WORKAROUND __asm__  ("" : [a0] "+x,m" (A0),[a1] "+x,m" (A1));
          #else
            #define EIGEN_GEBP_2PX4_SPILLING_WORKAROUND
          #endif
#define EIGEN_GEBGP_ONESTEP(K)                                            \
            do {                                                          \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 2pX4");  \
              traits.loadLhs(&blA[(0 + 2 * K) * LhsProgress], A0);        \
              traits.loadLhs(&blA[(1 + 2 * K) * LhsProgress], A1);        \
              traits.loadRhs(&blB[(0 + 4 * K) * RhsProgress], rhs_panel); \
              traits.madd(A0, rhs_panel, C0, T0, fix<0>);                 \
              traits.madd(A1, rhs_panel, C4, T0, fix<0>);                 \
              traits.madd(A0, rhs_panel, C1, T0, fix<1>);                 \
              traits.madd(A1, rhs_panel, C5, T0, fix<1>);                 \
              traits.madd(A0, rhs_panel, C2, T0, fix<2>);                 \
              traits.madd(A1, rhs_panel, C6, T0, fix<2>);                 \
              traits.madd(A0, rhs_panel, C3, T0, fix<3>);                 \
              traits.madd(A1, rhs_panel, C7, T0, fix<3>);                 \
              EIGEN_GEBP_2PX4_SPILLING_WORKAROUND                         \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 2pX4");    \
            } while (false)

            internal::prefetch(blB+(48+0));
            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            internal::prefetch(blB+(48+16));
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += pk*4*RhsProgress;
            blA += pk*(2*Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 2pX4");
          }
          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacketx4 rhs_panel;
            RhsPacket T0;
            EIGEN_GEBGP_ONESTEP(0);
            blB += 4*RhsProgress;
            blA += 2*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP

          ResPacket R0, R1, R2, R3;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r1.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R3 = r1.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          traits.acc(C1, alphav, R2);
          traits.acc(C5, alphav, R3);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          r1.storePacket(0 * Traits::ResPacketSize, R2);
          r1.storePacket(1 * Traits::ResPacketSize, R3);

          R0 = r2.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r2.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          R2 = r3.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R3 = r3.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C2,  alphav, R0);
          traits.acc(C6,  alphav, R1);
          traits.acc(C3,  alphav, R2);
          traits.acc(C7,  alphav, R3);
          r2.storePacket(0 * Traits::ResPacketSize, R0);
          r2.storePacket(1 * Traits::ResPacketSize, R1);
          r3.storePacket(0 * Traits::ResPacketSize, R2);
          r3.storePacket(1 * Traits::ResPacketSize, R3);
          }
        }
      
        // Deal with remaining columns of the rhs
        for(Index j2=packet_cols4; j2<cols; j2++)
        {
          for(Index i=i1; i<actual_panel_end; i+=2*LhsProgress)
          {
          // One column at a time
          const LhsScalar* blA = &blockA[i*strideA+offsetA*(2*Traits::LhsProgress)];
          prefetch(&blA[0]);

          // gets res block as register
          AccPacket C0, C4;
          traits.initAcc(C0);
          traits.initAcc(C4);

          LinearMapper r0 = res.getLinearMapper(i, j2);
          r0.prefetch(prefetch_res_offset);

          // performs "inner" products
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          LhsPacket A0, A1;

          for(Index k=0; k<peeled_kc; k+=pk)
          {
            EIGEN_ASM_COMMENT("begin gebp micro kernel 2pX1");
            RhsPacket B_0, B1;
        
#define EIGEN_GEBGP_ONESTEP(K) \
            do {                                                                  \
              EIGEN_ASM_COMMENT("begin step of gebp micro kernel 2pX1");          \
              EIGEN_ASM_COMMENT("Note: these asm comments work around bug 935!"); \
              traits.loadLhs(&blA[(0+2*K)*LhsProgress], A0);                      \
              traits.loadLhs(&blA[(1+2*K)*LhsProgress], A1);                      \
              traits.loadRhs(&blB[(0+K)*RhsProgress], B_0);                       \
              traits.madd(A0, B_0, C0, B1, fix<0>);                               \
              traits.madd(A1, B_0, C4, B_0, fix<0>);                              \
              EIGEN_ASM_COMMENT("end step of gebp micro kernel 2pX1");            \
            } while(false)
        
            EIGEN_GEBGP_ONESTEP(0);
            EIGEN_GEBGP_ONESTEP(1);
            EIGEN_GEBGP_ONESTEP(2);
            EIGEN_GEBGP_ONESTEP(3);
            EIGEN_GEBGP_ONESTEP(4);
            EIGEN_GEBGP_ONESTEP(5);
            EIGEN_GEBGP_ONESTEP(6);
            EIGEN_GEBGP_ONESTEP(7);

            blB += int(pk) * int(RhsProgress);
            blA += int(pk) * 2 * int(Traits::LhsProgress);

            EIGEN_ASM_COMMENT("end gebp micro kernel 2pX1");
          }

          // process remaining peeled loop
          for(Index k=peeled_kc; k<depth; k++)
          {
            RhsPacket B_0, B1;
            EIGEN_GEBGP_ONESTEP(0);
            blB += RhsProgress;
            blA += 2*Traits::LhsProgress;
          }
#undef EIGEN_GEBGP_ONESTEP
          ResPacket R0, R1;
          ResPacket alphav = pset1<ResPacket>(alpha);

          R0 = r0.template loadPacket<ResPacket>(0 * Traits::ResPacketSize);
          R1 = r0.template loadPacket<ResPacket>(1 * Traits::ResPacketSize);
          traits.acc(C0, alphav, R0);
          traits.acc(C4, alphav, R1);
          r0.storePacket(0 * Traits::ResPacketSize, R0);
          r0.storePacket(1 * Traits::ResPacketSize, R1);
          }
        }
      }
    }
    //---------- Process 1 * LhsProgress rows at once ----------
    if(mr>=1*Traits::LhsProgress)
    {
      lhs_process_one_packet<nr, LhsProgress, RhsProgress, LhsScalar, RhsScalar, ResScalar, AccPacket, LhsPacket, RhsPacket, ResPacket, Traits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc2, peeled_mc1, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process LhsProgressHalf rows at once ----------
    if((LhsProgressHalf < LhsProgress) && mr>=LhsProgressHalf)
    {
      lhs_process_fraction_of_packet<nr, LhsProgressHalf, RhsProgressHalf, LhsScalar, RhsScalar, ResScalar, AccPacketHalf, LhsPacketHalf, RhsPacketHalf, ResPacketHalf, HalfTraits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc1, peeled_mc_half, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process LhsProgressQuarter rows at once ----------
    if((LhsProgressQuarter < LhsProgressHalf) && mr>=LhsProgressQuarter)
    {
      lhs_process_fraction_of_packet<nr, LhsProgressQuarter, RhsProgressQuarter, LhsScalar, RhsScalar, ResScalar, AccPacketQuarter, LhsPacketQuarter, RhsPacketQuarter, ResPacketQuarter, QuarterTraits, LinearMapper, DataMapper> p;
      p(res, blockA, blockB, alpha, peeled_mc_half, peeled_mc_quarter, strideA, strideB, offsetA, offsetB, prefetch_res_offset, peeled_kc, pk, cols, depth, packet_cols4);
    }
    //---------- Process remaining rows, 1 at once ----------
    if(peeled_mc_quarter<rows)
    {
      // loop on each panel of the rhs
      for(Index j2=0; j2<packet_cols4; j2+=nr)
      {
        // loop on each row of the lhs (1*LhsProgress x depth)
        for(Index i=peeled_mc_quarter; i<rows; i+=1)
        {
          const LhsScalar* blA = &blockA[i*strideA+offsetA];
          prefetch(&blA[0]);
          const RhsScalar* blB = &blockB[j2*strideB+offsetB*nr];

          // If LhsProgress is 8 or 16, it assumes that there is a
          // half or quarter packet, respectively, of the same size as
          // nr (which is currently 4) for the return type.
          const int SResPacketHalfSize = unpacket_traits<typename unpacket_traits<SResPacket>::half>::size;
          const int SResPacketQuarterSize = unpacket_traits<typename unpacket_traits<typename unpacket_traits<SResPacket>::half>::half>::size;
          if ((SwappedTraits::LhsProgress % 4) == 0 &&
              (SwappedTraits::LhsProgress<=16) &&
              (SwappedTraits::LhsProgress!=8  || SResPacketHalfSize==nr) &&
              (SwappedTraits::LhsProgress!=16 || SResPacketQuarterSize==nr))
          {
            SAccPacket C0, C1, C2, C3;
            straits.initAcc(C0);
            straits.initAcc(C1);
            straits.initAcc(C2);
            straits.initAcc(C3);

            const Index spk   = (std::max)(1,SwappedTraits::LhsProgress/4);
            const Index endk  = (depth/spk)*spk;
            const Index endk4 = (depth/(spk*4))*(spk*4);

            Index k=0;
            for(; k<endk4; k+=4*spk)
            {
              SLhsPacket A0,A1;
              SRhsPacket B_0,B_1;

              straits.loadLhsUnaligned(blB+0*SwappedTraits::LhsProgress, A0);
              straits.loadLhsUnaligned(blB+1*SwappedTraits::LhsProgress, A1);

              straits.loadRhsQuad(blA+0*spk, B_0);
              straits.loadRhsQuad(blA+1*spk, B_1);
              straits.madd(A0,B_0,C0,B_0, fix<0>);
              straits.madd(A1,B_1,C1,B_1, fix<0>);

              straits.loadLhsUnaligned(blB+2*SwappedTraits::LhsProgress, A0);
              straits.loadLhsUnaligned(blB+3*SwappedTraits::LhsProgress, A1);
              straits.loadRhsQuad(blA+2*spk, B_0);
              straits.loadRhsQuad(blA+3*spk, B_1);
              straits.madd(A0,B_0,C2,B_0, fix<0>);
              straits.madd(A1,B_1,C3,B_1, fix<0>);

              blB += 4*SwappedTraits::LhsProgress;
              blA += 4*spk;
            }
            C0 = padd(padd(C0,C1),padd(C2,C3));
            for(; k<endk; k+=spk)
            {
              SLhsPacket A0;
              SRhsPacket B_0;

              straits.loadLhsUnaligned(blB, A0);
              straits.loadRhsQuad(blA, B_0);
              straits.madd(A0,B_0,C0,B_0, fix<0>);

              blB += SwappedTraits::LhsProgress;
              blA += spk;
            }
            if(SwappedTraits::LhsProgress==8)
            {
              // Special case where we have to first reduce the accumulation register C0
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SResPacket>::half,SResPacket>::type SResPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SLhsPacket>::half,SLhsPacket>::type SLhsPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SRhsPacket>::half,SRhsPacket>::type SRhsPacketHalf;
              typedef typename conditional<SwappedTraits::LhsProgress>=8,typename unpacket_traits<SAccPacket>::half,SAccPacket>::type SAccPacketHalf;

              SResPacketHalf R = res.template gatherPacket<SResPacketHalf>(i, j2);
              SResPacketHalf alphav = pset1<SResPacketHalf>(alpha);

              if(depth-endk>0)
              {
                // We have to handle the last row of the rhs which corresponds to a half-packet
                SLhsPacketHalf a0;
                SRhsPacketHalf b0;
                straits.loadLhsUnaligned(blB, a0);
                straits.loadRhs(blA, b0);
                SAccPacketHalf c0 = predux_half_dowto4(C0);
                straits.madd(a0,b0,c0,b0, fix<0>);
                straits.acc(c0, alphav, R);
              }
              else
              {
                straits.acc(predux_half_dowto4(C0), alphav, R);
              }
              res.scatterPacket(i, j2, R);
            }
            else if (SwappedTraits::LhsProgress==16)
            {
              // Special case where we have to first reduce the
              // accumulation register C0. We specialize the block in
              // template form, so that LhsProgress < 16 paths don't
              // fail to compile
              last_row_process_16_packets<LhsScalar, RhsScalar, Index, DataMapper, mr, nr, ConjugateLhs, ConjugateRhs> p;
	            p(res, straits, blA, blB, depth, endk, i, j2,alpha, C0);
            }
            else
            {
              SResPacket R = res.template gatherPacket<SResPacket>(i, j2);
              SResPacket alphav = pset1<SResPacket>(alpha);
              straits.acc(C0, alphav, R);
              res.scatterPacket(i, j2, R);
            }
          }
          else // scalar path
          {
            // get a 1 x 4 res block as registers
            ResScalar C0(0), C1(0), C2(0), C3(0);

            for(Index k=0; k<depth; k++)
            {
              LhsScalar A0;
              RhsScalar B_0, B_1;

              A0 = blA[k];

              B_0 = blB[0];
              B_1 = blB[1];
              C0 = cj.pmadd(A0,B_0,C0);
              C1 = cj.pmadd(A0,B_1,C1);

              B_0 = blB[2];
              B_1 = blB[3];
              C2 = cj.pmadd(A0,B_0,C2);
              C3 = cj.pmadd(A0,B_1,C3);

              blB += 4;
            }
            res(i, j2 + 0) += alpha * C0;
            res(i, j2 + 1) += alpha * C1;
            res(i, j2 + 2) += alpha * C2;
            res(i, j2 + 3) += alpha * C3;
          }
        }
      }
      // remaining columns
      for(Index j2=packet_cols4; j2<cols; j2++)
      {
        // loop on each row of the lhs (1*LhsProgress x depth)
        for(Index i=peeled_mc_quarter; i<rows; i+=1)
        {
          const LhsScalar* blA = &blockA[i*strideA+offsetA];
          prefetch(&blA[0]);
          // gets a 1 x 1 res block as registers
          ResScalar C0(0);
          const RhsScalar* blB = &blockB[j2*strideB+offsetB];
          for(Index k=0; k<depth; k++)
          {
            LhsScalar A0 = blA[k];
            RhsScalar B_0 = blB[k];
            C0 = cj.pmadd(A0, B_0, C0);
          }
          res(i, j2) += alpha * C0;
        }
      }
    }
  }


// pack a block of the lhs
// The traversal is as follow (mr==4):
//   0  4  8 12 ...
//   1  5  9 13 ...
//   2  6 10 14 ...
//   3  7 11 15 ...
//
//  16 20 24 28 ...
//  17 21 25 29 ...
//  18 22 26 30 ...
//  19 23 27 31 ...
//
//  32 33 34 35 ...
//  36 36 38 39 ...
template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
{
  typedef typename DataMapper::LinearMapper LinearMapper;
  EIGEN_DONT_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, ColMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  enum { PacketSize = unpacket_traits<Packet>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
         QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
         HasHalf = (int)HalfPacketSize < (int)PacketSize,
         HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK LHS");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  eigen_assert( ((Pack1%PacketSize)==0 && Pack1<=4*PacketSize) || (Pack1<=4) );
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index count = 0;

  const Index peeled_mc3 = Pack1>=3*PacketSize ? (rows/(3*PacketSize))*(3*PacketSize) : 0;
  const Index peeled_mc2 = Pack1>=2*PacketSize ? peeled_mc3+((rows-peeled_mc3)/(2*PacketSize))*(2*PacketSize) : 0;
  const Index peeled_mc1 = Pack1>=1*PacketSize ? peeled_mc2+((rows-peeled_mc2)/(1*PacketSize))*(1*PacketSize) : 0;
  const Index peeled_mc_half = Pack1>=HalfPacketSize ? peeled_mc1+((rows-peeled_mc1)/(HalfPacketSize))*(HalfPacketSize) : 0;
  const Index peeled_mc_quarter = Pack1>=QuarterPacketSize ? (rows/(QuarterPacketSize))*(QuarterPacketSize) : 0;
  const Index last_lhs_progress = rows > peeled_mc_quarter ? (rows - peeled_mc_quarter) & ~1 : 0;
  const Index peeled_mc0 = Pack2>=PacketSize ? peeled_mc_quarter
                         : Pack2>1 && last_lhs_progress ? (rows/last_lhs_progress)*last_lhs_progress : 0;

  Index i=0;

  // Pack 3 packets
  if(Pack1>=3*PacketSize)
  {
    for(; i<peeled_mc3; i+=3*PacketSize)
    {
      if(PanelMode) count += (3*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A, B, C;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        B = lhs.template loadPacket<Packet>(i+1*PacketSize, k);
        C = lhs.template loadPacket<Packet>(i+2*PacketSize, k);
        pstore(blockA+count, cj.pconj(A)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(B)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(C)); count+=PacketSize;
      }
      if(PanelMode) count += (3*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack 2 packets
  if(Pack1>=2*PacketSize)
  {
    for(; i<peeled_mc2; i+=2*PacketSize)
    {
      if(PanelMode) count += (2*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A, B;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        B = lhs.template loadPacket<Packet>(i+1*PacketSize, k);
        pstore(blockA+count, cj.pconj(A)); count+=PacketSize;
        pstore(blockA+count, cj.pconj(B)); count+=PacketSize;
      }
      if(PanelMode) count += (2*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack 1 packets
  if(Pack1>=1*PacketSize)
  {
    for(; i<peeled_mc1; i+=1*PacketSize)
    {
      if(PanelMode) count += (1*PacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        Packet A;
        A = lhs.template loadPacket<Packet>(i+0*PacketSize, k);
        pstore(blockA+count, cj.pconj(A));
        count+=PacketSize;
      }
      if(PanelMode) count += (1*PacketSize) * (stride-offset-depth);
    }
  }
  // Pack half packets
  if(HasHalf && Pack1>=HalfPacketSize)
  {
    for(; i<peeled_mc_half; i+=HalfPacketSize)
    {
      if(PanelMode) count += (HalfPacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        HalfPacket A;
        A = lhs.template loadPacket<HalfPacket>(i+0*(HalfPacketSize), k);
        pstoreu(blockA+count, cj.pconj(A));
        count+=HalfPacketSize;
      }
      if(PanelMode) count += (HalfPacketSize) * (stride-offset-depth);
    }
  }
  // Pack quarter packets
  if(HasQuarter && Pack1>=QuarterPacketSize)
  {
    for(; i<peeled_mc_quarter; i+=QuarterPacketSize)
    {
      if(PanelMode) count += (QuarterPacketSize) * offset;

      for(Index k=0; k<depth; k++)
      {
        QuarterPacket A;
        A = lhs.template loadPacket<QuarterPacket>(i+0*(QuarterPacketSize), k);
        pstoreu(blockA+count, cj.pconj(A));
        count+=QuarterPacketSize;
      }
      if(PanelMode) count += (QuarterPacketSize) * (stride-offset-depth);
    }
  }
  // Pack2 may be *smaller* than PacketSize—that happens for
  // products like real * complex, where we have to go half the
  // progress on the lhs in order to duplicate those operands to
  // address both real & imaginary parts on the rhs. This portion will
  // pack those half ones until they match the number expected on the
  // last peeling loop at this point (for the rhs).
  if(Pack2<PacketSize && Pack2>1)
  {
    for(; i<peeled_mc0; i+=last_lhs_progress)
    {
      if(PanelMode) count += last_lhs_progress * offset;

      for(Index k=0; k<depth; k++)
        for(Index w=0; w<last_lhs_progress; w++)
          blockA[count++] = cj(lhs(i+w, k));

      if(PanelMode) count += last_lhs_progress * (stride-offset-depth);
    }
  }
  // Pack scalars
  for(; i<rows; i++)
  {
    if(PanelMode) count += offset;
    for(Index k=0; k<depth; k++)
      blockA[count++] = cj(lhs(i, k));
    if(PanelMode) count += (stride-offset-depth);
  }
}

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
struct gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
{
  typedef typename DataMapper::LinearMapper LinearMapper;
  EIGEN_DONT_INLINE void operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_lhs<Scalar, Index, DataMapper, Pack1, Pack2, Packet, RowMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockA, const DataMapper& lhs, Index depth, Index rows, Index stride, Index offset)
{
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  enum { PacketSize = unpacket_traits<Packet>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
         QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
         HasHalf = (int)HalfPacketSize < (int)PacketSize,
         HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK LHS");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index count = 0;
  bool gone_half = false, gone_quarter = false, gone_last = false;

  Index i = 0;
  int pack = Pack1;
  int psize = PacketSize;
  while(pack>0)
  {
    Index remaining_rows = rows-i;
    Index peeled_mc = gone_last ? Pack2>1 ? (rows/pack)*pack : 0 : i+(remaining_rows/pack)*pack;
    Index starting_pos = i;
    for(; i<peeled_mc; i+=pack)
    {
      if(PanelMode) count += pack * offset;

      Index k=0;
      if(pack>=psize && psize >= QuarterPacketSize)
      {
        const Index peeled_k = (depth/psize)*psize;
        for(; k<peeled_k; k+=psize)
        {
          for (Index m = 0; m < pack; m += psize)
          {
            if (psize == PacketSize) {
              PacketBlock<Packet> kernel;
              for (int p = 0; p < psize; ++p) kernel.packet[p] = lhs.template loadPacket<Packet>(i+p+m, k);
              ptranspose(kernel);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel.packet[p]));
            } else if (HasHalf && psize == HalfPacketSize) {
              gone_half = true;
              PacketBlock<HalfPacket> kernel_half;
              for (int p = 0; p < psize; ++p) kernel_half.packet[p] = lhs.template loadPacket<HalfPacket>(i+p+m, k);
              ptranspose(kernel_half);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel_half.packet[p]));
            } else if (HasQuarter && psize == QuarterPacketSize) {
              gone_quarter = true;
              PacketBlock<QuarterPacket> kernel_quarter;
              for (int p = 0; p < psize; ++p) kernel_quarter.packet[p] = lhs.template loadPacket<QuarterPacket>(i+p+m, k);
              ptranspose(kernel_quarter);
              for (int p = 0; p < psize; ++p) pstore(blockA+count+m+(pack)*p, cj.pconj(kernel_quarter.packet[p]));
	    }
          }
          count += psize*pack;
        }
      }

      for(; k<depth; k++)
      {
        Index w=0;
        for(; w<pack-3; w+=4)
        {
          Scalar a(cj(lhs(i+w+0, k))),
                 b(cj(lhs(i+w+1, k))),
                 c(cj(lhs(i+w+2, k))),
                 d(cj(lhs(i+w+3, k)));
          blockA[count++] = a;
          blockA[count++] = b;
          blockA[count++] = c;
          blockA[count++] = d;
        }
        if(pack%4)
          for(;w<pack;++w)
            blockA[count++] = cj(lhs(i+w, k));
      }

      if(PanelMode) count += pack * (stride-offset-depth);
    }

    pack -= psize;
    Index left = rows - i;
    if (pack <= 0) {
      if (!gone_last &&
          (starting_pos == i || left >= psize/2 || left >= psize/4) &&
          ((psize/2 == HalfPacketSize && HasHalf && !gone_half) ||
           (psize/2 == QuarterPacketSize && HasQuarter && !gone_quarter))) {
        psize /= 2;
        pack = psize;
        continue;
      }
      // Pack2 may be *smaller* than PacketSize—that happens for
      // products like real * complex, where we have to go half the
      // progress on the lhs in order to duplicate those operands to
      // address both real & imaginary parts on the rhs. This portion will
      // pack those half ones until they match the number expected on the
      // last peeling loop at this point (for the rhs).
      if (Pack2 < PacketSize && !gone_last) {
        gone_last = true;
        psize = pack = left & ~1;
      }
    }
  }

  for(; i<rows; i++)
  {
    if(PanelMode) count += offset;
    for(Index k=0; k<depth; k++)
      blockA[count++] = cj(lhs(i, k));
    if(PanelMode) count += (stride-offset-depth);
  }
}

// copy a complete panel of the rhs
// this version is optimized for column major matrices
// The traversal order is as follow: (nr==4):
//  0  1  2  3   12 13 14 15   24 27
//  4  5  6  7   16 17 18 19   25 28
//  8  9 10 11   20 21 22 23   26 29
//  .  .  .  .    .  .  .  .    .  .
template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<Scalar, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename DataMapper::LinearMapper LinearMapper;
  enum { PacketSize = packet_traits<Scalar>::size };
  EIGEN_DONT_INLINE void operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0);
};

template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
EIGEN_DONT_INLINE void gemm_pack_rhs<Scalar, Index, DataMapper, nr, ColMajor, Conjugate, PanelMode>
  ::operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride, Index offset)
{
  EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK RHS COLMAJOR");
  EIGEN_UNUSED_VARIABLE(stride);
  EIGEN_UNUSED_VARIABLE(offset);
  eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
  conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
  Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
  Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
  Index count = 0;
  const Index peeled_k = (depth/PacketSize)*PacketSize;
//   if(nr>=8)
//   {
//     for(Index j2=0; j2<packet_cols8; j2+=8)
//     {
//       // skip what we have before
//       if(PanelMode) count += 8 * offset;
//       const Scalar* b0 = &rhs[(j2+0)*rhsStride];
//       const Scalar* b1 = &rhs[(j2+1)*rhsStride];
//       const Scalar* b2 = &rhs[(j2+2)*rhsStride];
//       const Scalar* b3 = &rhs[(j2+3)*rhsStride];
//       const Scalar* b4 = &rhs[(j2+4)*rhsStride];
//       const Scalar* b5 = &rhs[(j2+5)*rhsStride];
//       const Scalar* b6 = &rhs[(j2+6)*rhsStride];
//       const Scalar* b7 = &rhs[(j2+7)*rhsStride];
//       Index k=0;
//       if(PacketSize==8) // TODO enable vectorized transposition for PacketSize==4
//       {
//         for(; k<peeled_k; k+=PacketSize) {
//           PacketBlock<Packet> kernel;
//           for (int p = 0; p < PacketSize; ++p) {
//             kernel.packet[p] = ploadu<Packet>(&rhs[(j2+p)*rhsStride+k]);
//           }
//           ptranspose(kernel);
//           for (int p = 0; p < PacketSize; ++p) {
//             pstoreu(blockB+count, cj.pconj(kernel.packet[p]));
//             count+=PacketSize;
//           }
//         }
//       }
//       for(; k<depth; k++)
//       {
//         blockB[count+0] = cj(b0[k]);
//         blockB[count+1] = cj(b1[k]);
//         blockB[count+2] = cj(b2[k]);
//         blockB[count+3] = cj(b3[k]);
//         blockB[count+4] = cj(b4[k]);
//         blockB[count+5] = cj(b5[k]);
//         blockB[count+6] = cj(b6[k]);
//         blockB[count+7] = cj(b7[k]);
//         count += 8;
//       }
//       // skip what we have after
//       if(PanelMode) count += 8 * (stride-offset-depth);
//     }
//   }

  if(nr>=4)
  {
    for(Index j2=packet_cols8; j2<packet_cols4; j2+=4)
    {
      // skip what we have before
      if(PanelMode) count += 4 * offset;
      const LinearMapper dm0 = rhs.getLinearMapper(0, j2 + 0);
      const LinearMapper dm1 = rhs.getLinearMapper(0, j2 + 1);
      const LinearMapper dm2 = rhs.getLinearMapper(0, j2 + 2);
      const LinearMapper dm3 = rhs.getLinearMapper(0, j2 + 3);

      Index k=0;
      if((PacketSize%4)==0) // TODO enable vectorized transposition for PacketSize==2 ??
      {
        for(; k<peeled_k; k+=PacketSize) {
          PacketBlock<Packet,(PacketSize%4)==0?4:PacketSize> kernel;
          kernel.packet[0           ] = dm0.template loadPacket<Packet>(k);
          kernel.packet[1%PacketSize] = dm1.template loadPacket<Packet>(k);
          kernel.packet[2%PacketSize] = dm2.template loadPacket<Packet>(k);
          kernel.packet[3%PacketSize] = dm3.template loadPacket<Packet>(k);
          ptranspose(kernel);
          pstoreu(blockB+count+0*PacketSize, cj.pconj(kernel.packet[0]));
          pstoreu(blockB+count+1*PacketSize, cj.pconj(kernel.packet[1%PacketSize]));
          pstoreu(blockB+count+2*PacketSize, cj.pconj(kernel.packet[2%PacketSize]));
          pstoreu(blockB+count+3*PacketSize, cj.pconj(kernel.packet[3%PacketSize]));
          count+=4*PacketSize;
        }
      }
      for(; k<depth; k++)
      {
        blockB[count+0] = cj(dm0(k));
        blockB[count+1] = cj(dm1(k));
        blockB[count+2] = cj(dm2(k));
        blockB[count+3] = cj(dm3(k));
        count += 4;
      }
      // skip what we have after
      if(PanelMode) count += 4 * (stride-offset-depth);
    }
  }

  // copy the remaining columns one at a time (nr==1)
  for(Index j2=packet_cols4; j2<cols; ++j2)
  {
    if(PanelMode) count += offset;
    const LinearMapper dm0 = rhs.getLinearMapper(0, j2);
    for(Index k=0; k<depth; k++)
    {
      blockB[count] = cj(dm0(k));
      count += 1;
    }
    if(PanelMode) count += (stride-offset-depth);
  }
}

// this version is optimized for row major matrices
template<typename Scalar, typename Index, typename DataMapper, int nr, bool Conjugate, bool PanelMode>
struct gemm_pack_rhs<Scalar, Index, DataMapper, nr, RowMajor, Conjugate, PanelMode>
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename unpacket_traits<Packet>::half HalfPacket;
  typedef typename unpacket_traits<typename unpacket_traits<Packet>::half>::half QuarterPacket;
  typedef typename DataMapper::LinearMapper LinearMapper;
  enum { PacketSize = packet_traits<Scalar>::size,
         HalfPacketSize = unpacket_traits<HalfPacket>::size,
		 QuarterPacketSize = unpacket_traits<QuarterPacket>::size};
  EIGEN_DONT_INLINE void operator()(Scalar* blockB, const DataMapper& rhs, Index depth, Index cols, Index stride=0, Index offset=0)
  {
    EIGEN_ASM_COMMENT("EIGEN PRODUCT PACK RHS ROWMAJOR");
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(offset);
    eigen_assert(((!PanelMode) && stride==0 && offset==0) || (PanelMode && stride>=depth && offset<=stride));
    const bool HasHalf = (int)HalfPacketSize < (int)PacketSize;
    const bool HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize;
    conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
    Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;
    Index count = 0;

  //   if(nr>=8)
  //   {
  //     for(Index j2=0; j2<packet_cols8; j2+=8)
  //     {
  //       // skip what we have before
  //       if(PanelMode) count += 8 * offset;
  //       for(Index k=0; k<depth; k++)
  //       {
  //         if (PacketSize==8) {
  //           Packet A = ploadu<Packet>(&rhs[k*rhsStride + j2]);
  //           pstoreu(blockB+count, cj.pconj(A));
  //         } else if (PacketSize==4) {
  //           Packet A = ploadu<Packet>(&rhs[k*rhsStride + j2]);
  //           Packet B = ploadu<Packet>(&rhs[k*rhsStride + j2 + PacketSize]);
  //           pstoreu(blockB+count, cj.pconj(A));
  //           pstoreu(blockB+count+PacketSize, cj.pconj(B));
  //         } else {
  //           const Scalar* b0 = &rhs[k*rhsStride + j2];
  //           blockB[count+0] = cj(b0[0]);
  //           blockB[count+1] = cj(b0[1]);
  //           blockB[count+2] = cj(b0[2]);
  //           blockB[count+3] = cj(b0[3]);
  //           blockB[count+4] = cj(b0[4]);
  //           blockB[count+5] = cj(b0[5]);
  //           blockB[count+6] = cj(b0[6]);
  //           blockB[count+7] = cj(b0[7]);
  //         }
  //         count += 8;
  //       }
  //       // skip what we have after
  //       if(PanelMode) count += 8 * (stride-offset-depth);
  //     }
  //   }
    if(nr>=4)
    {
      for(Index j2=packet_cols8; j2<packet_cols4; j2+=4)
      {
        // skip what we have before
        if(PanelMode) count += 4 * offset;
        for(Index k=0; k<depth; k++)
        {
          if (PacketSize==4) {
            Packet A = rhs.template loadPacket<Packet>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += PacketSize;
          } else if (HasHalf && HalfPacketSize==4) {
            HalfPacket A = rhs.template loadPacket<HalfPacket>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += HalfPacketSize;
          } else if (HasQuarter && QuarterPacketSize==4) {
            QuarterPacket A = rhs.template loadPacket<QuarterPacket>(k, j2);
            pstoreu(blockB+count, cj.pconj(A));
            count += QuarterPacketSize;
          } else {
            const LinearMapper dm0 = rhs.getLinearMapper(k, j2);
            blockB[count+0] = cj(dm0(0));
            blockB[count+1] = cj(dm0(1));
            blockB[count+2] = cj(dm0(2));
            blockB[count+3] = cj(dm0(3));
            count += 4;
          }
        }
        // skip what we have after
        if(PanelMode) count += 4 * (stride-offset-depth);
      }
    }
    // copy the remaining columns one at a time (nr==1)
    for(Index j2=packet_cols4; j2<cols; ++j2)
    {
      if(PanelMode) count += offset;
      for(Index k=0; k<depth; k++)
      {
        blockB[count] = cj(rhs(k, j2));
        count += 1;
      }
      if(PanelMode) count += stride-offset-depth;
    }
  }
};

} // end namespace internal

/** \returns the currently set level 1 cpu cache size (in bytes) used to estimate the ideal blocking size parameters.
  * \sa setCpuCacheSize */
inline std::ptrdiff_t l1CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l1;
}

/** \returns the currently set level 2 cpu cache size (in bytes) used to estimate the ideal blocking size parameters.
  * \sa setCpuCacheSize */
inline std::ptrdiff_t l2CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l2;
}

/** \returns the currently set level 3 cpu cache size (in bytes) used to estimate the ideal blocking size paramete\
rs.                                                                                                                
* \sa setCpuCacheSize */
inline std::ptrdiff_t l3CacheSize()
{
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
  return l3;
}

/** Set the cpu L1 and L2 cache sizes (in bytes).
  * These values are use to adjust the size of the blocks
  * for the algorithms working per blocks.
  *
  * \sa computeProductBlockingSizes */
inline void setCpuCacheSizes(std::ptrdiff_t l1, std::ptrdiff_t l2, std::ptrdiff_t l3)
{
  internal::manage_caching_sizes(SetAction, &l1, &l2, &l3);
}

} // end namespace Eigen

#endif // EIGEN_GENERAL_BLOCK_PANEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_H
#define EIGEN_GENERAL_MATRIX_MATRIX_H

namespace Eigen {

namespace internal {

template<typename _LhsScalar, typename _RhsScalar> class level3_blocking;

/* Specialization for a row-major destination matrix => simple transposition of the product */
template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResInnerStride>
struct general_matrix_matrix_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride>
{
  typedef gebp_traits<RhsScalar,LhsScalar> Traits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols, Index depth,
    const LhsScalar* lhs, Index lhsStride,
    const RhsScalar* rhs, Index rhsStride,
    ResScalar* res, Index resIncr, Index resStride,
    ResScalar alpha,
    level3_blocking<RhsScalar,LhsScalar>& blocking,
    GemmParallelInfo<Index>* info = 0)
  {
    // transpose the product such that the result is column major
    general_matrix_matrix_product<Index,
      RhsScalar, RhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateRhs,
      LhsScalar, LhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateLhs,
      ColMajor,ResInnerStride>
    ::run(cols,rows,depth,rhs,rhsStride,lhs,lhsStride,res,resIncr,resStride,alpha,blocking,info);
  }
};

/*  Specialization for a col-major destination matrix
 *    => Blocking algorithm following Goto's paper */
template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResInnerStride>
struct general_matrix_matrix_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride>
{

typedef gebp_traits<LhsScalar,RhsScalar> Traits;

typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
static void run(Index rows, Index cols, Index depth,
  const LhsScalar* _lhs, Index lhsStride,
  const RhsScalar* _rhs, Index rhsStride,
  ResScalar* _res, Index resIncr, Index resStride,
  ResScalar alpha,
  level3_blocking<LhsScalar,RhsScalar>& blocking,
  GemmParallelInfo<Index>* info = 0)
{
  typedef const_blas_data_mapper<LhsScalar, Index, LhsStorageOrder> LhsMapper;
  typedef const_blas_data_mapper<RhsScalar, Index, RhsStorageOrder> RhsMapper;
  typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor,Unaligned,ResInnerStride> ResMapper;
  LhsMapper lhs(_lhs, lhsStride);
  RhsMapper rhs(_rhs, rhsStride);
  ResMapper res(_res, resStride, resIncr);

  Index kc = blocking.kc();                   // cache block size along the K direction
  Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
  Index nc = (std::min)(cols,blocking.nc());  // cache block size along the N direction

  gemm_pack_lhs<LhsScalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
  gemm_pack_rhs<RhsScalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
  gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp;

#ifdef EIGEN_HAS_OPENMP
  if(info)
  {
    // this is the parallel version!
    int tid = omp_get_thread_num();
    int threads = omp_get_num_threads();

    LhsScalar* blockA = blocking.blockA();
    eigen_internal_assert(blockA!=0);

    std::size_t sizeB = kc*nc;
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, 0);

    // For each horizontal panel of the rhs, and corresponding vertical panel of the lhs...
    for(Index k=0; k<depth; k+=kc)
    {
      const Index actual_kc = (std::min)(k+kc,depth)-k; // => rows of B', and cols of the A'

      // In order to reduce the chance that a thread has to wait for the other,
      // let's start by packing B'.
      pack_rhs(blockB, rhs.getSubMapper(k,0), actual_kc, nc);

      // Pack A_k to A' in a parallel fashion:
      // each thread packs the sub block A_k,i to A'_i where i is the thread id.

      // However, before copying to A'_i, we have to make sure that no other thread is still using it,
      // i.e., we test that info[tid].users equals 0.
      // Then, we set info[tid].users to the number of threads to mark that all other threads are going to use it.
      while(info[tid].users!=0) {}
      info[tid].users = threads;

      pack_lhs(blockA+info[tid].lhs_start*actual_kc, lhs.getSubMapper(info[tid].lhs_start,k), actual_kc, info[tid].lhs_length);

      // Notify the other threads that the part A'_i is ready to go.
      info[tid].sync = k;

      // Computes C_i += A' * B' per A'_i
      for(int shift=0; shift<threads; ++shift)
      {
        int i = (tid+shift)%threads;

        // At this point we have to make sure that A'_i has been updated by the thread i,
        // we use testAndSetOrdered to mimic a volatile access.
        // However, no need to wait for the B' part which has been updated by the current thread!
        if (shift>0) {
          while(info[i].sync!=k) {
          }
        }

        gebp(res.getSubMapper(info[i].lhs_start, 0), blockA+info[i].lhs_start*actual_kc, blockB, info[i].lhs_length, actual_kc, nc, alpha);
      }

      // Then keep going as usual with the remaining B'
      for(Index j=nc; j<cols; j+=nc)
      {
        const Index actual_nc = (std::min)(j+nc,cols)-j;

        // pack B_k,j to B'
        pack_rhs(blockB, rhs.getSubMapper(k,j), actual_kc, actual_nc);

        // C_j += A' * B'
        gebp(res.getSubMapper(0, j), blockA, blockB, rows, actual_kc, actual_nc, alpha);
      }

      // Release all the sub blocks A'_i of A' for the current thread,
      // i.e., we simply decrement the number of users by 1
      for(Index i=0; i<threads; ++i)
#if !EIGEN_HAS_CXX11_ATOMIC
        #pragma omp atomic
#endif
        info[i].users -= 1;
    }
  }
  else
#endif // EIGEN_HAS_OPENMP
  {
    EIGEN_UNUSED_VARIABLE(info);

    // this is the sequential version!
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*nc;

    ei_declare_aligned_stack_constructed_variable(LhsScalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, blocking.blockB());

    const bool pack_rhs_once = mc!=rows && kc==depth && nc==cols;

    // For each horizontal panel of the rhs, and corresponding panel of the lhs...
    for(Index i2=0; i2<rows; i2+=mc)
    {
      const Index actual_mc = (std::min)(i2+mc,rows)-i2;

      for(Index k2=0; k2<depth; k2+=kc)
      {
        const Index actual_kc = (std::min)(k2+kc,depth)-k2;

        // OK, here we have selected one horizontal panel of rhs and one vertical panel of lhs.
        // => Pack lhs's panel into a sequential chunk of memory (L2/L3 caching)
        // Note that this panel will be read as many times as the number of blocks in the rhs's
        // horizontal panel which is, in practice, a very low number.
        pack_lhs(blockA, lhs.getSubMapper(i2,k2), actual_kc, actual_mc);

        // For each kc x nc block of the rhs's horizontal panel...
        for(Index j2=0; j2<cols; j2+=nc)
        {
          const Index actual_nc = (std::min)(j2+nc,cols)-j2;

          // We pack the rhs's block into a sequential chunk of memory (L2 caching)
          // Note that this block will be read a very high number of times, which is equal to the number of
          // micro horizontal panel of the large rhs's panel (e.g., rows/12 times).
          if((!pack_rhs_once) || i2==0)
            pack_rhs(blockB, rhs.getSubMapper(k2,j2), actual_kc, actual_nc);

          // Everything is packed, we can now call the panel * block kernel:
          gebp(res.getSubMapper(i2, j2), blockA, blockB, actual_mc, actual_kc, actual_nc, alpha);
        }
      }
    }
  }
}

};

/*********************************************************************************
*  Specialization of generic_product_impl for "large" GEMM, i.e.,
*  implementation of the high level wrapper to general_matrix_matrix_product
**********************************************************************************/

template<typename Scalar, typename Index, typename Gemm, typename Lhs, typename Rhs, typename Dest, typename BlockingType>
struct gemm_functor
{
  gemm_functor(const Lhs& lhs, const Rhs& rhs, Dest& dest, const Scalar& actualAlpha, BlockingType& blocking)
    : m_lhs(lhs), m_rhs(rhs), m_dest(dest), m_actualAlpha(actualAlpha), m_blocking(blocking)
  {}

  void initParallelSession(Index num_threads) const
  {
    m_blocking.initParallel(m_lhs.rows(), m_rhs.cols(), m_lhs.cols(), num_threads);
    m_blocking.allocateA();
  }

  void operator() (Index row, Index rows, Index col=0, Index cols=-1, GemmParallelInfo<Index>* info=0) const
  {
    if(cols==-1)
      cols = m_rhs.cols();

    Gemm::run(rows, cols, m_lhs.cols(),
              &m_lhs.coeffRef(row,0), m_lhs.outerStride(),
              &m_rhs.coeffRef(0,col), m_rhs.outerStride(),
              (Scalar*)&(m_dest.coeffRef(row,col)), m_dest.innerStride(), m_dest.outerStride(),
              m_actualAlpha, m_blocking, info);
  }

  typedef typename Gemm::Traits Traits;

  protected:
    const Lhs& m_lhs;
    const Rhs& m_rhs;
    Dest& m_dest;
    Scalar m_actualAlpha;
    BlockingType& m_blocking;
};

template<int StorageOrder, typename LhsScalar, typename RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor=1,
bool FiniteAtCompileTime = MaxRows!=Dynamic && MaxCols!=Dynamic && MaxDepth != Dynamic> class gemm_blocking_space;

template<typename _LhsScalar, typename _RhsScalar>
class level3_blocking
{
    typedef _LhsScalar LhsScalar;
    typedef _RhsScalar RhsScalar;

  protected:
    LhsScalar* m_blockA;
    RhsScalar* m_blockB;

    Index m_mc;
    Index m_nc;
    Index m_kc;

  public:

    level3_blocking()
      : m_blockA(0), m_blockB(0), m_mc(0), m_nc(0), m_kc(0)
    {}

    inline Index mc() const { return m_mc; }
    inline Index nc() const { return m_nc; }
    inline Index kc() const { return m_kc; }

    inline LhsScalar* blockA() { return m_blockA; }
    inline RhsScalar* blockB() { return m_blockB; }
};

template<int StorageOrder, typename _LhsScalar, typename _RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor>
class gemm_blocking_space<StorageOrder,_LhsScalar,_RhsScalar,MaxRows, MaxCols, MaxDepth, KcFactor, true /* == FiniteAtCompileTime */>
  : public level3_blocking<
      typename conditional<StorageOrder==RowMajor,_RhsScalar,_LhsScalar>::type,
      typename conditional<StorageOrder==RowMajor,_LhsScalar,_RhsScalar>::type>
{
    enum {
      Transpose = StorageOrder==RowMajor,
      ActualRows = Transpose ? MaxCols : MaxRows,
      ActualCols = Transpose ? MaxRows : MaxCols
    };
    typedef typename conditional<Transpose,_RhsScalar,_LhsScalar>::type LhsScalar;
    typedef typename conditional<Transpose,_LhsScalar,_RhsScalar>::type RhsScalar;
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;
    enum {
      SizeA = ActualRows * MaxDepth,
      SizeB = ActualCols * MaxDepth
    };

#if EIGEN_MAX_STATIC_ALIGN_BYTES >= EIGEN_DEFAULT_ALIGN_BYTES
    EIGEN_ALIGN_MAX LhsScalar m_staticA[SizeA];
    EIGEN_ALIGN_MAX RhsScalar m_staticB[SizeB];
#else
    EIGEN_ALIGN_MAX char m_staticA[SizeA * sizeof(LhsScalar) + EIGEN_DEFAULT_ALIGN_BYTES-1];
    EIGEN_ALIGN_MAX char m_staticB[SizeB * sizeof(RhsScalar) + EIGEN_DEFAULT_ALIGN_BYTES-1];
#endif

  public:

    gemm_blocking_space(Index /*rows*/, Index /*cols*/, Index /*depth*/, Index /*num_threads*/, bool /*full_rows = false*/)
    {
      this->m_mc = ActualRows;
      this->m_nc = ActualCols;
      this->m_kc = MaxDepth;
#if EIGEN_MAX_STATIC_ALIGN_BYTES >= EIGEN_DEFAULT_ALIGN_BYTES
      this->m_blockA = m_staticA;
      this->m_blockB = m_staticB;
#else
      this->m_blockA = reinterpret_cast<LhsScalar*>((internal::UIntPtr(m_staticA) + (EIGEN_DEFAULT_ALIGN_BYTES-1)) & ~std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1));
      this->m_blockB = reinterpret_cast<RhsScalar*>((internal::UIntPtr(m_staticB) + (EIGEN_DEFAULT_ALIGN_BYTES-1)) & ~std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1));
#endif
    }

    void initParallel(Index, Index, Index, Index)
    {}

    inline void allocateA() {}
    inline void allocateB() {}
    inline void allocateAll() {}
};

template<int StorageOrder, typename _LhsScalar, typename _RhsScalar, int MaxRows, int MaxCols, int MaxDepth, int KcFactor>
class gemm_blocking_space<StorageOrder,_LhsScalar,_RhsScalar,MaxRows, MaxCols, MaxDepth, KcFactor, false>
  : public level3_blocking<
      typename conditional<StorageOrder==RowMajor,_RhsScalar,_LhsScalar>::type,
      typename conditional<StorageOrder==RowMajor,_LhsScalar,_RhsScalar>::type>
{
    enum {
      Transpose = StorageOrder==RowMajor
    };
    typedef typename conditional<Transpose,_RhsScalar,_LhsScalar>::type LhsScalar;
    typedef typename conditional<Transpose,_LhsScalar,_RhsScalar>::type RhsScalar;
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;

    Index m_sizeA;
    Index m_sizeB;

  public:

    gemm_blocking_space(Index rows, Index cols, Index depth, Index num_threads, bool l3_blocking)
    {
      this->m_mc = Transpose ? cols : rows;
      this->m_nc = Transpose ? rows : cols;
      this->m_kc = depth;

      if(l3_blocking)
      {
        computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, this->m_mc, this->m_nc, num_threads);
      }
      else  // no l3 blocking
      {
        Index n = this->m_nc;
        computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, this->m_mc, n, num_threads);
      }

      m_sizeA = this->m_mc * this->m_kc;
      m_sizeB = this->m_kc * this->m_nc;
    }

    void initParallel(Index rows, Index cols, Index depth, Index num_threads)
    {
      this->m_mc = Transpose ? cols : rows;
      this->m_nc = Transpose ? rows : cols;
      this->m_kc = depth;

      eigen_internal_assert(this->m_blockA==0 && this->m_blockB==0);
      Index m = this->m_mc;
      computeProductBlockingSizes<LhsScalar,RhsScalar,KcFactor>(this->m_kc, m, this->m_nc, num_threads);
      m_sizeA = this->m_mc * this->m_kc;
      m_sizeB = this->m_kc * this->m_nc;
    }

    void allocateA()
    {
      if(this->m_blockA==0)
        this->m_blockA = aligned_new<LhsScalar>(m_sizeA);
    }

    void allocateB()
    {
      if(this->m_blockB==0)
        this->m_blockB = aligned_new<RhsScalar>(m_sizeB);
    }

    void allocateAll()
    {
      allocateA();
      allocateB();
    }

    ~gemm_blocking_space()
    {
      aligned_delete(this->m_blockA, m_sizeA);
      aligned_delete(this->m_blockB, m_sizeB);
    }
};

} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs>
struct generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,GemmProduct> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  typedef typename Lhs::Scalar LhsScalar;
  typedef typename Rhs::Scalar RhsScalar;

  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;

  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

  enum {
    MaxDepthAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(Lhs::MaxColsAtCompileTime,Rhs::MaxRowsAtCompileTime)
  };

  typedef generic_product_impl<Lhs,Rhs,DenseShape,DenseShape,CoeffBasedProductMode> lazyproduct;

  template<typename Dst>
  static void evalTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    // See http://eigen.tuxfamily.org/bz/show_bug.cgi?id=404 for a discussion and helper program
    // to determine the following heuristic.
    // EIGEN_GEMM_TO_COEFFBASED_THRESHOLD is typically defined to 20 in GeneralProduct.h,
    // unless it has been specialized by the user or for a given architecture.
    // Note that the condition rhs.rows()>0 was required because lazy product is (was?) not happy with empty inputs.
    // I'm not sure it is still required.
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::assign_op<typename Dst::Scalar,Scalar>());
    else
    {
      dst.setZero();
      scaleAndAddTo(dst, lhs, rhs, Scalar(1));
    }
  }

  template<typename Dst>
  static void addTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::add_assign_op<typename Dst::Scalar,Scalar>());
    else
      scaleAndAddTo(dst,lhs, rhs, Scalar(1));
  }

  template<typename Dst>
  static void subTo(Dst& dst, const Lhs& lhs, const Rhs& rhs)
  {
    if((rhs.rows()+dst.rows()+dst.cols())<EIGEN_GEMM_TO_COEFFBASED_THRESHOLD && rhs.rows()>0)
      lazyproduct::eval_dynamic(dst, lhs, rhs, internal::sub_assign_op<typename Dst::Scalar,Scalar>());
    else
      scaleAndAddTo(dst, lhs, rhs, Scalar(-1));
  }

  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& a_lhs, const Rhs& a_rhs, const Scalar& alpha)
  {
    eigen_assert(dst.rows()==a_lhs.rows() && dst.cols()==a_rhs.cols());
    if(a_lhs.cols()==0 || a_lhs.rows()==0 || a_rhs.cols()==0)
      return;

    if (dst.cols() == 1)
    {
      // Fallback to GEMV if either the lhs or rhs is a runtime vector
      typename Dest::ColXpr dst_vec(dst.col(0));
      return internal::generic_product_impl<Lhs,typename Rhs::ConstColXpr,DenseShape,DenseShape,GemvProduct>
        ::scaleAndAddTo(dst_vec, a_lhs, a_rhs.col(0), alpha);
    }
    else if (dst.rows() == 1)
    {
      // Fallback to GEMV if either the lhs or rhs is a runtime vector
      typename Dest::RowXpr dst_vec(dst.row(0));
      return internal::generic_product_impl<typename Lhs::ConstRowXpr,Rhs,DenseShape,DenseShape,GemvProduct>
        ::scaleAndAddTo(dst_vec, a_lhs.row(0), a_rhs, alpha);
    }

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = combine_scalar_factors(alpha, a_lhs, a_rhs);

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,LhsScalar,RhsScalar,
            Dest::MaxRowsAtCompileTime,Dest::MaxColsAtCompileTime,MaxDepthAtCompileTime> BlockingType;

    typedef internal::gemm_functor<
      Scalar, Index,
      internal::general_matrix_matrix_product<
        Index,
        LhsScalar, (ActualLhsTypeCleaned::Flags&RowMajorBit) ? RowMajor : ColMajor, bool(LhsBlasTraits::NeedToConjugate),
        RhsScalar, (ActualRhsTypeCleaned::Flags&RowMajorBit) ? RowMajor : ColMajor, bool(RhsBlasTraits::NeedToConjugate),
        (Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,
        Dest::InnerStrideAtCompileTime>,
      ActualLhsTypeCleaned, ActualRhsTypeCleaned, Dest, BlockingType> GemmFunctor;

    BlockingType blocking(dst.rows(), dst.cols(), lhs.cols(), 1, true);
    internal::parallelize_gemm<(Dest::MaxRowsAtCompileTime>32 || Dest::MaxRowsAtCompileTime==Dynamic)>
        (GemmFunctor(lhs, rhs, dst, actualAlpha, blocking), a_lhs.rows(), a_rhs.cols(), a_lhs.cols(), Dest::Flags&RowMajorBit);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H
#define EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H

namespace Eigen { 

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update;

namespace internal {

/**********************************************************************
* This file implements a general A * B product while
* evaluating only one triangular part of the product.
* This is a more general version of self adjoint product (C += A A^T)
* as the level 3 SYRK Blas routine.
**********************************************************************/

// forward declarations (defined at the end of this file)
template<typename LhsScalar, typename RhsScalar, typename Index, int mr, int nr, bool ConjLhs, bool ConjRhs, int ResInnerStride, int UpLo>
struct tribb_kernel;
  
/* Optimized matrix-matrix product evaluating only one triangular half */
template <typename Index,
          typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                              int ResStorageOrder, int ResInnerStride, int  UpLo, int Version = Specialized>
struct general_matrix_matrix_triangular_product;

// as usual if the result is row major => we transpose the product
template <typename Index, typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
                          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                          int ResInnerStride, int  UpLo, int Version>
struct general_matrix_matrix_triangular_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride,UpLo,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const LhsScalar* lhs, Index lhsStride,
                                      const RhsScalar* rhs, Index rhsStride, ResScalar* res, Index resIncr, Index resStride,
                                      const ResScalar& alpha, level3_blocking<RhsScalar,LhsScalar>& blocking)
  {
    general_matrix_matrix_triangular_product<Index,
        RhsScalar, RhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateRhs,
        LhsScalar, LhsStorageOrder==RowMajor ? ColMajor : RowMajor, ConjugateLhs,
        ColMajor, ResInnerStride, UpLo==Lower?Upper:Lower>
      ::run(size,depth,rhs,rhsStride,lhs,lhsStride,res,resIncr,resStride,alpha,blocking);
  }
};

template <typename Index, typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
                          typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
                          int ResInnerStride, int  UpLo, int Version>
struct general_matrix_matrix_triangular_product<Index,LhsScalar,LhsStorageOrder,ConjugateLhs,RhsScalar,RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,UpLo,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const LhsScalar* _lhs, Index lhsStride,
                                      const RhsScalar* _rhs, Index rhsStride,
                                      ResScalar* _res, Index resIncr, Index resStride,
                                      const ResScalar& alpha, level3_blocking<LhsScalar,RhsScalar>& blocking)
  {
    typedef gebp_traits<LhsScalar,RhsScalar> Traits;

    typedef const_blas_data_mapper<LhsScalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();
    Index mc = (std::min)(size,blocking.mc());

    // !!! mc must be a multiple of nr:
    if(mc > Traits::nr)
      mc = (mc/Traits::nr)*Traits::nr;

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*size;

    ei_declare_aligned_stack_constructed_variable(LhsScalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(RhsScalar, blockB, sizeB, blocking.blockB());

    gemm_pack_lhs<LhsScalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<RhsScalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
    gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp;
    tribb_kernel<LhsScalar, RhsScalar, Index, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs, ResInnerStride, UpLo> sybb;

    for(Index k2=0; k2<depth; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,depth)-k2;

      // note that the actual rhs is the transpose/adjoint of mat
      pack_rhs(blockB, rhs.getSubMapper(k2,0), actual_kc, size);

      for(Index i2=0; i2<size; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,size)-i2;

        pack_lhs(blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        // the selected actual_mc * size panel of res is split into three different part:
        //  1 - before the diagonal => processed with gebp or skipped
        //  2 - the actual_mc x actual_mc symmetric block => processed with a special kernel
        //  3 - after the diagonal => processed with gebp or skipped
        if (UpLo==Lower)
          gebp(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc,
               (std::min)(size,i2), alpha, -1, -1, 0, 0);

        sybb(_res+resStride*i2 + resIncr*i2, resIncr, resStride, blockA, blockB + actual_kc*i2, actual_mc, actual_kc, alpha);

        if (UpLo==Upper)
        {
          Index j2 = i2+actual_mc;
          gebp(res.getSubMapper(i2, j2), blockA, blockB+actual_kc*j2, actual_mc,
               actual_kc, (std::max)(Index(0), size-j2), alpha, -1, -1, 0, 0);
        }
      }
    }
  }
};

// Optimized packed Block * packed Block product kernel evaluating only one given triangular part
// This kernel is built on top of the gebp kernel:
// - the current destination block is processed per panel of actual_mc x BlockSize
//   where BlockSize is set to the minimal value allowing gebp to be as fast as possible
// - then, as usual, each panel is split into three parts along the diagonal,
//   the sub blocks above and below the diagonal are processed as usual,
//   while the triangular block overlapping the diagonal is evaluated into a
//   small temporary buffer which is then accumulated into the result using a
//   triangular traversal.
template<typename LhsScalar, typename RhsScalar, typename Index, int mr, int nr, bool ConjLhs, bool ConjRhs, int ResInnerStride, int UpLo>
struct tribb_kernel
{
  typedef gebp_traits<LhsScalar,RhsScalar,ConjLhs,ConjRhs> Traits;
  typedef typename Traits::ResScalar ResScalar;

  enum {
    BlockSize  = meta_least_common_multiple<EIGEN_PLAIN_ENUM_MAX(mr,nr),EIGEN_PLAIN_ENUM_MIN(mr,nr)>::ret
  };
  void operator()(ResScalar* _res, Index resIncr, Index resStride, const LhsScalar* blockA, const RhsScalar* blockB, Index size, Index depth, const ResScalar& alpha)
  {
    typedef blas_data_mapper<ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    typedef blas_data_mapper<ResScalar, Index, ColMajor, Unaligned> BufferMapper;
    ResMapper res(_res, resStride, resIncr);
    gebp_kernel<LhsScalar, RhsScalar, Index, ResMapper, mr, nr, ConjLhs, ConjRhs> gebp_kernel1;
    gebp_kernel<LhsScalar, RhsScalar, Index, BufferMapper, mr, nr, ConjLhs, ConjRhs> gebp_kernel2;

    Matrix<ResScalar,BlockSize,BlockSize,ColMajor> buffer((internal::constructor_without_unaligned_array_assert()));

    // let's process the block per panel of actual_mc x BlockSize,
    // again, each is split into three parts, etc.
    for (Index j=0; j<size; j+=BlockSize)
    {
      Index actualBlockSize = std::min<Index>(BlockSize,size - j);
      const RhsScalar* actual_b = blockB+j*depth;

      if(UpLo==Upper)
        gebp_kernel1(res.getSubMapper(0, j), blockA, actual_b, j, depth, actualBlockSize, alpha,
                     -1, -1, 0, 0);
      
      // selfadjoint micro block
      {
        Index i = j;
        buffer.setZero();
        // 1 - apply the kernel on the temporary buffer
        gebp_kernel2(BufferMapper(buffer.data(), BlockSize), blockA+depth*i, actual_b, actualBlockSize, depth, actualBlockSize, alpha,
                     -1, -1, 0, 0);

        // 2 - triangular accumulation
        for(Index j1=0; j1<actualBlockSize; ++j1)
        {
          typename ResMapper::LinearMapper r = res.getLinearMapper(i,j+j1);
          for(Index i1=UpLo==Lower ? j1 : 0;
              UpLo==Lower ? i1<actualBlockSize : i1<=j1; ++i1)
            r(i1) += buffer(i1,j1);
        }
      }

      if(UpLo==Lower)
      {
        Index i = j+actualBlockSize;
        gebp_kernel1(res.getSubMapper(i, j), blockA+depth*i, actual_b, size-i, 
                     depth, actualBlockSize, alpha, -1, -1, 0, 0);
      }
    }
  }
};

} // end namespace internal

// high level API

template<typename MatrixType, typename ProductType, int UpLo, bool IsOuterProduct>
struct general_product_to_triangular_selector;


template<typename MatrixType, typename ProductType, int UpLo>
struct general_product_to_triangular_selector<MatrixType,ProductType,UpLo,true>
{
  static void run(MatrixType& mat, const ProductType& prod, const typename MatrixType::Scalar& alpha, bool beta)
  {
    typedef typename MatrixType::Scalar Scalar;
    
    typedef typename internal::remove_all<typename ProductType::LhsNested>::type Lhs;
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhs;
    typedef typename internal::remove_all<ActualLhs>::type _ActualLhs;
    typename internal::add_const_on_value_type<ActualLhs>::type actualLhs = LhsBlasTraits::extract(prod.lhs());
    
    typedef typename internal::remove_all<typename ProductType::RhsNested>::type Rhs;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhs;
    typedef typename internal::remove_all<ActualRhs>::type _ActualRhs;
    typename internal::add_const_on_value_type<ActualRhs>::type actualRhs = RhsBlasTraits::extract(prod.rhs());

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(prod.lhs().derived()) * RhsBlasTraits::extractScalarFactor(prod.rhs().derived());

    if(!beta)
      mat.template triangularView<UpLo>().setZero();

    enum {
      StorageOrder = (internal::traits<MatrixType>::Flags&RowMajorBit) ? RowMajor : ColMajor,
      UseLhsDirectly = _ActualLhs::InnerStrideAtCompileTime==1,
      UseRhsDirectly = _ActualRhs::InnerStrideAtCompileTime==1
    };
    
    internal::gemv_static_vector_if<Scalar,Lhs::SizeAtCompileTime,Lhs::MaxSizeAtCompileTime,!UseLhsDirectly> static_lhs;
    ei_declare_aligned_stack_constructed_variable(Scalar, actualLhsPtr, actualLhs.size(),
      (UseLhsDirectly ? const_cast<Scalar*>(actualLhs.data()) : static_lhs.data()));
    if(!UseLhsDirectly) Map<typename _ActualLhs::PlainObject>(actualLhsPtr, actualLhs.size()) = actualLhs;
    
    internal::gemv_static_vector_if<Scalar,Rhs::SizeAtCompileTime,Rhs::MaxSizeAtCompileTime,!UseRhsDirectly> static_rhs;
    ei_declare_aligned_stack_constructed_variable(Scalar, actualRhsPtr, actualRhs.size(),
      (UseRhsDirectly ? const_cast<Scalar*>(actualRhs.data()) : static_rhs.data()));
    if(!UseRhsDirectly) Map<typename _ActualRhs::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    
    
    selfadjoint_rank1_update<Scalar,Index,StorageOrder,UpLo,
                              LhsBlasTraits::NeedToConjugate && NumTraits<Scalar>::IsComplex,
                              RhsBlasTraits::NeedToConjugate && NumTraits<Scalar>::IsComplex>
          ::run(actualLhs.size(), mat.data(), mat.outerStride(), actualLhsPtr, actualRhsPtr, actualAlpha);
  }
};

template<typename MatrixType, typename ProductType, int UpLo>
struct general_product_to_triangular_selector<MatrixType,ProductType,UpLo,false>
{
  static void run(MatrixType& mat, const ProductType& prod, const typename MatrixType::Scalar& alpha, bool beta)
  {
    typedef typename internal::remove_all<typename ProductType::LhsNested>::type Lhs;
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhs;
    typedef typename internal::remove_all<ActualLhs>::type _ActualLhs;
    typename internal::add_const_on_value_type<ActualLhs>::type actualLhs = LhsBlasTraits::extract(prod.lhs());
    
    typedef typename internal::remove_all<typename ProductType::RhsNested>::type Rhs;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhs;
    typedef typename internal::remove_all<ActualRhs>::type _ActualRhs;
    typename internal::add_const_on_value_type<ActualRhs>::type actualRhs = RhsBlasTraits::extract(prod.rhs());

    typename ProductType::Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(prod.lhs().derived()) * RhsBlasTraits::extractScalarFactor(prod.rhs().derived());

    if(!beta)
      mat.template triangularView<UpLo>().setZero();

    enum {
      IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0,
      LhsIsRowMajor = _ActualLhs::Flags&RowMajorBit ? 1 : 0,
      RhsIsRowMajor = _ActualRhs::Flags&RowMajorBit ? 1 : 0,
      SkipDiag = (UpLo&(UnitDiag|ZeroDiag))!=0
    };

    Index size = mat.cols();
    if(SkipDiag)
      size--;
    Index depth = actualLhs.cols();

    typedef internal::gemm_blocking_space<IsRowMajor ? RowMajor : ColMajor,typename Lhs::Scalar,typename Rhs::Scalar,
          MatrixType::MaxColsAtCompileTime, MatrixType::MaxColsAtCompileTime, _ActualRhs::MaxColsAtCompileTime> BlockingType;

    BlockingType blocking(size, size, depth, 1, false);

    internal::general_matrix_matrix_triangular_product<Index,
      typename Lhs::Scalar, LhsIsRowMajor ? RowMajor : ColMajor, LhsBlasTraits::NeedToConjugate,
      typename Rhs::Scalar, RhsIsRowMajor ? RowMajor : ColMajor, RhsBlasTraits::NeedToConjugate,
      IsRowMajor ? RowMajor : ColMajor, MatrixType::InnerStrideAtCompileTime, UpLo&(Lower|Upper)>
      ::run(size, depth,
            &actualLhs.coeffRef(SkipDiag&&(UpLo&Lower)==Lower ? 1 : 0,0), actualLhs.outerStride(),
            &actualRhs.coeffRef(0,SkipDiag&&(UpLo&Upper)==Upper ? 1 : 0), actualRhs.outerStride(),
            mat.data() + (SkipDiag ? (bool(IsRowMajor) != ((UpLo&Lower)==Lower) ? mat.innerStride() : mat.outerStride() ) : 0),
            mat.innerStride(), mat.outerStride(), actualAlpha, blocking);
  }
};

template<typename MatrixType, unsigned int UpLo>
template<typename ProductType>
EIGEN_DEVICE_FUNC TriangularView<MatrixType,UpLo>& TriangularViewImpl<MatrixType,UpLo,Dense>::_assignProduct(const ProductType& prod, const Scalar& alpha, bool beta)
{
  EIGEN_STATIC_ASSERT((UpLo&UnitDiag)==0, WRITING_TO_TRIANGULAR_PART_WITH_UNIT_DIAGONAL_IS_NOT_SUPPORTED);
  eigen_assert(derived().nestedExpression().rows() == prod.rows() && derived().cols() == prod.cols());

  general_product_to_triangular_selector<MatrixType, ProductType, UpLo, internal::traits<ProductType>::InnerSize==1>::run(derived().nestedExpression().const_cast_derived(), prod, alpha, beta);

  return derived();
}

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Level 3 BLAS SYRK/HERK implementation.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H
#define EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H

namespace Eigen {

namespace internal {

template <typename Index, typename Scalar, int AStorageOrder, bool ConjugateA, int ResStorageOrder, int UpLo>
struct general_matrix_matrix_rankupdate :
       general_matrix_matrix_triangular_product<
         Index,Scalar,AStorageOrder,ConjugateA,Scalar,AStorageOrder,ConjugateA,ResStorageOrder,1,UpLo,BuiltIn> {};


// try to go to BLAS specialization
#define EIGEN_BLAS_RANKUPDATE_SPECIALIZE(Scalar) \
template <typename Index, int LhsStorageOrder, bool ConjugateLhs, \
                          int RhsStorageOrder, bool ConjugateRhs, int  UpLo> \
struct general_matrix_matrix_triangular_product<Index,Scalar,LhsStorageOrder,ConjugateLhs, \
               Scalar,RhsStorageOrder,ConjugateRhs,ColMajor,1,UpLo,Specialized> { \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const Scalar* lhs, Index lhsStride, \
                          const Scalar* rhs, Index rhsStride, Scalar* res, Index resIncr, Index resStride, Scalar alpha, level3_blocking<Scalar, Scalar>& blocking) \
  { \
    if ( lhs==rhs && ((UpLo&(Lower|Upper))==UpLo) ) { \
      general_matrix_matrix_rankupdate<Index,Scalar,LhsStorageOrder,ConjugateLhs,ColMajor,UpLo> \
      ::run(size,depth,lhs,lhsStride,rhs,rhsStride,res,resStride,alpha,blocking); \
    } else { \
      general_matrix_matrix_triangular_product<Index, \
        Scalar, LhsStorageOrder, ConjugateLhs, \
        Scalar, RhsStorageOrder, ConjugateRhs, \
        ColMajor, 1, UpLo, BuiltIn> \
      ::run(size,depth,lhs,lhsStride,rhs,rhsStride,res,resIncr,resStride,alpha,blocking); \
    } \
  } \
};

EIGEN_BLAS_RANKUPDATE_SPECIALIZE(double)
EIGEN_BLAS_RANKUPDATE_SPECIALIZE(float)
// TODO handle complex cases
// EIGEN_BLAS_RANKUPDATE_SPECIALIZE(dcomplex)
// EIGEN_BLAS_RANKUPDATE_SPECIALIZE(scomplex)

// SYRK for float/double
#define EIGEN_BLAS_RANKUPDATE_R(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int AStorageOrder, bool ConjugateA, int  UpLo> \
struct general_matrix_matrix_rankupdate<Index,EIGTYPE,AStorageOrder,ConjugateA,ColMajor,UpLo> { \
  enum { \
    IsLower = (UpLo&Lower) == Lower, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((AStorageOrder==ColMajor) && ConjugateA) ? 1 : 0 \
  }; \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const EIGTYPE* lhs, Index lhsStride, \
                          const EIGTYPE* /*rhs*/, Index /*rhsStride*/, EIGTYPE* res, Index resStride, EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
  /* typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs;*/ \
\
   BlasIndex lda=convert_index<BlasIndex>(lhsStride), ldc=convert_index<BlasIndex>(resStride), n=convert_index<BlasIndex>(size), k=convert_index<BlasIndex>(depth); \
   char uplo=((IsLower) ? 'L' : 'U'), trans=((AStorageOrder==RowMajor) ? 'T':'N'); \
   EIGTYPE beta(1); \
   BLASFUNC(&uplo, &trans, &n, &k, (const BLASTYPE*)&numext::real_ref(alpha), lhs, &lda, (const BLASTYPE*)&numext::real_ref(beta), res, &ldc); \
  } \
};

// HERK for complex data
#define EIGEN_BLAS_RANKUPDATE_C(EIGTYPE, BLASTYPE, RTYPE, BLASFUNC) \
template <typename Index, int AStorageOrder, bool ConjugateA, int  UpLo> \
struct general_matrix_matrix_rankupdate<Index,EIGTYPE,AStorageOrder,ConjugateA,ColMajor,UpLo> { \
  enum { \
    IsLower = (UpLo&Lower) == Lower, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = (((AStorageOrder==ColMajor) && ConjugateA) || ((AStorageOrder==RowMajor) && !ConjugateA)) ? 1 : 0 \
  }; \
  static EIGEN_STRONG_INLINE void run(Index size, Index depth,const EIGTYPE* lhs, Index lhsStride, \
                          const EIGTYPE* /*rhs*/, Index /*rhsStride*/, EIGTYPE* res, Index resStride, EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, AStorageOrder> MatrixType; \
\
   BlasIndex lda=convert_index<BlasIndex>(lhsStride), ldc=convert_index<BlasIndex>(resStride), n=convert_index<BlasIndex>(size), k=convert_index<BlasIndex>(depth); \
   char uplo=((IsLower) ? 'L' : 'U'), trans=((AStorageOrder==RowMajor) ? 'C':'N'); \
   RTYPE alpha_, beta_; \
   const EIGTYPE* a_ptr; \
\
   alpha_ = alpha.real(); \
   beta_ = 1.0; \
/* Copy with conjugation in some cases*/ \
   MatrixType a; \
   if (conjA) { \
     Map<const MatrixType, 0, OuterStride<> > mapA(lhs,n,k,OuterStride<>(lhsStride)); \
     a = mapA.conjugate(); \
     lda = a.outerStride(); \
     a_ptr = a.data(); \
   } else a_ptr=lhs; \
   BLASFUNC(&uplo, &trans, &n, &k, &alpha_, (BLASTYPE*)a_ptr, &lda, &beta_, (BLASTYPE*)res, &ldc); \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_RANKUPDATE_R(double, double, dsyrk)
EIGEN_BLAS_RANKUPDATE_R(float,  float,  ssyrk)
#else
EIGEN_BLAS_RANKUPDATE_R(double, double, dsyrk_)
EIGEN_BLAS_RANKUPDATE_R(float,  float,  ssyrk_)
#endif

// TODO hanlde complex cases
// EIGEN_BLAS_RANKUPDATE_C(dcomplex, double, double, zherk_)
// EIGEN_BLAS_RANKUPDATE_C(scomplex, float,  float, cherk_)


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_TRIANGULAR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   General matrix-matrix product functionality based on ?GEMM.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H
#define EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements general matrix-matrix multiplication using BLAS
* gemm function via partial specialization of
* general_matrix_matrix_product::run(..) method for float, double,
* std::complex<float> and std::complex<double> types
**********************************************************************/

// gemm specialization

#define GEMM_SPECIALIZATION(EIGTYPE, EIGPREFIX, BLASTYPE, BLASFUNC) \
template< \
  typename Index, \
  int LhsStorageOrder, bool ConjugateLhs, \
  int RhsStorageOrder, bool ConjugateRhs> \
struct general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1> \
{ \
typedef gebp_traits<EIGTYPE,EIGTYPE> Traits; \
\
static void run(Index rows, Index cols, Index depth, \
  const EIGTYPE* _lhs, Index lhsStride, \
  const EIGTYPE* _rhs, Index rhsStride, \
  EIGTYPE* res, Index resIncr, Index resStride, \
  EIGTYPE alpha, \
  level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/, \
  GemmParallelInfo<Index>* /*info = 0*/) \
{ \
  using std::conj; \
\
  EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
  eigen_assert(resIncr == 1); \
  char transa, transb; \
  BlasIndex m, n, k, lda, ldb, ldc; \
  const EIGTYPE *a, *b; \
  EIGTYPE beta(1); \
  MatrixX##EIGPREFIX a_tmp, b_tmp; \
\
/* Set transpose options */ \
  transa = (LhsStorageOrder==RowMajor) ? ((ConjugateLhs) ? 'C' : 'T') : 'N'; \
  transb = (RhsStorageOrder==RowMajor) ? ((ConjugateRhs) ? 'C' : 'T') : 'N'; \
\
/* Set m, n, k */ \
  m = convert_index<BlasIndex>(rows);  \
  n = convert_index<BlasIndex>(cols);  \
  k = convert_index<BlasIndex>(depth); \
\
/* Set lda, ldb, ldc */ \
  lda = convert_index<BlasIndex>(lhsStride); \
  ldb = convert_index<BlasIndex>(rhsStride); \
  ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
  if ((LhsStorageOrder==ColMajor) && (ConjugateLhs)) { \
    Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,m,k,OuterStride<>(lhsStride)); \
    a_tmp = lhs.conjugate(); \
    a = a_tmp.data(); \
    lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
  } else a = _lhs; \
\
  if ((RhsStorageOrder==ColMajor) && (ConjugateRhs)) { \
    Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,k,n,OuterStride<>(rhsStride)); \
    b_tmp = rhs.conjugate(); \
    b = b_tmp.data(); \
    ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
  } else b = _rhs; \
\
  BLASFUNC(&transa, &transb, &m, &n, &k, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
}};

#ifdef EIGEN_USE_MKL
GEMM_SPECIALIZATION(double,   d,  double, dgemm)
GEMM_SPECIALIZATION(float,    f,  float,  sgemm)
GEMM_SPECIALIZATION(dcomplex, cd, MKL_Complex16, zgemm)
GEMM_SPECIALIZATION(scomplex, cf, MKL_Complex8,  cgemm)
#else
GEMM_SPECIALIZATION(double,   d,  double, dgemm_)
GEMM_SPECIALIZATION(float,    f,  float,  sgemm_)
GEMM_SPECIALIZATION(dcomplex, cd, double, zgemm_)
GEMM_SPECIALIZATION(scomplex, cf, float,  cgemm_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERAL_MATRIX_VECTOR_H
#define EIGEN_GENERAL_MATRIX_VECTOR_H

namespace Eigen {

namespace internal {

enum GEMVPacketSizeType {
  GEMVPacketFull = 0,
  GEMVPacketHalf,
  GEMVPacketQuarter
};

template <int N, typename T1, typename T2, typename T3>
struct gemv_packet_cond { typedef T3 type; };

template <typename T1, typename T2, typename T3>
struct gemv_packet_cond<GEMVPacketFull, T1, T2, T3> { typedef T1 type; };

template <typename T1, typename T2, typename T3>
struct gemv_packet_cond<GEMVPacketHalf, T1, T2, T3> { typedef T2 type; };

template<typename LhsScalar, typename RhsScalar, int _PacketSize=GEMVPacketFull>
class gemv_traits
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

#define PACKET_DECL_COND_PREFIX(prefix, name, packet_size)                        \
  typedef typename gemv_packet_cond<packet_size,                                  \
                                    typename packet_traits<name ## Scalar>::type, \
                                    typename packet_traits<name ## Scalar>::half, \
                                    typename unpacket_traits<typename packet_traits<name ## Scalar>::half>::half>::type \
  prefix ## name ## Packet

  PACKET_DECL_COND_PREFIX(_, Lhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Rhs, _PacketSize);
  PACKET_DECL_COND_PREFIX(_, Res, _PacketSize);
#undef PACKET_DECL_COND_PREFIX

public:
  enum {
        Vectorizable = unpacket_traits<_LhsPacket>::vectorizable &&
        unpacket_traits<_RhsPacket>::vectorizable &&
        int(unpacket_traits<_LhsPacket>::size)==int(unpacket_traits<_RhsPacket>::size),
        LhsPacketSize = Vectorizable ? unpacket_traits<_LhsPacket>::size : 1,
        RhsPacketSize = Vectorizable ? unpacket_traits<_RhsPacket>::size : 1,
        ResPacketSize = Vectorizable ? unpacket_traits<_ResPacket>::size : 1
  };

  typedef typename conditional<Vectorizable,_LhsPacket,LhsScalar>::type LhsPacket;
  typedef typename conditional<Vectorizable,_RhsPacket,RhsScalar>::type RhsPacket;
  typedef typename conditional<Vectorizable,_ResPacket,ResScalar>::type ResPacket;
};


/* Optimized col-major matrix * vector product:
 * This algorithm processes the matrix per vertical panels,
 * which are then processed horizontaly per chunck of 8*PacketSize x 1 vertical segments.
 *
 * Mixing type logic: C += alpha * A * B
 *  |  A  |  B  |alpha| comments
 *  |real |cplx |cplx | no vectorization
 *  |real |cplx |real | alpha is converted to a cplx when calling the run function, no vectorization
 *  |cplx |real |cplx | invalid, the caller has to do tmp: = A * B; C += alpha*tmp
 *  |cplx |real |real | optimal case, vectorization possible via real-cplx mul
 *
 * The same reasoning apply for the transposed case.
 */
template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
struct general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>
{
  typedef gemv_traits<LhsScalar,RhsScalar> Traits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketHalf> HalfTraits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketQuarter> QuarterTraits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;

EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE static void run(
  Index rows, Index cols,
  const LhsMapper& lhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  RhsScalar alpha);
};

template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>::run(
  Index rows, Index cols,
  const LhsMapper& alhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  RhsScalar alpha)
{
  EIGEN_UNUSED_VARIABLE(resIncr);
  eigen_internal_assert(resIncr==1);

  // The following copy tells the compiler that lhs's attributes are not modified outside this function
  // This helps GCC to generate propoer code.
  LhsMapper lhs(alhs);

  conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
  conj_helper<LhsPacket,RhsPacket,ConjugateLhs,ConjugateRhs> pcj;
  conj_helper<LhsPacketHalf,RhsPacketHalf,ConjugateLhs,ConjugateRhs> pcj_half;
  conj_helper<LhsPacketQuarter,RhsPacketQuarter,ConjugateLhs,ConjugateRhs> pcj_quarter;

  const Index lhsStride = lhs.stride();
  // TODO: for padded aligned inputs, we could enable aligned reads
  enum { LhsAlignment = Unaligned,
         ResPacketSize = Traits::ResPacketSize,
         ResPacketSizeHalf = HalfTraits::ResPacketSize,
         ResPacketSizeQuarter = QuarterTraits::ResPacketSize,
         LhsPacketSize = Traits::LhsPacketSize,
         HasHalf = (int)ResPacketSizeHalf < (int)ResPacketSize,
         HasQuarter = (int)ResPacketSizeQuarter < (int)ResPacketSizeHalf
  };

  const Index n8 = rows-8*ResPacketSize+1;
  const Index n4 = rows-4*ResPacketSize+1;
  const Index n3 = rows-3*ResPacketSize+1;
  const Index n2 = rows-2*ResPacketSize+1;
  const Index n1 = rows-1*ResPacketSize+1;
  const Index n_half = rows-1*ResPacketSizeHalf+1;
  const Index n_quarter = rows-1*ResPacketSizeQuarter+1;

  // TODO: improve the following heuristic:
  const Index block_cols = cols<128 ? cols : (lhsStride*sizeof(LhsScalar)<32000?16:4);
  ResPacket palpha = pset1<ResPacket>(alpha);
  ResPacketHalf palpha_half = pset1<ResPacketHalf>(alpha);
  ResPacketQuarter palpha_quarter = pset1<ResPacketQuarter>(alpha);

  for(Index j2=0; j2<cols; j2+=block_cols)
  {
    Index jend = numext::mini(j2+block_cols,cols);
    Index i=0;
    for(; i<n8; i+=ResPacketSize*8)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0)),
                c3 = pset1<ResPacket>(ResScalar(0)),
                c4 = pset1<ResPacket>(ResScalar(0)),
                c5 = pset1<ResPacket>(ResScalar(0)),
                c6 = pset1<ResPacket>(ResScalar(0)),
                c7 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
        c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*3,j),b0,c3);
        c4 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*4,j),b0,c4);
        c5 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*5,j),b0,c5);
        c6 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*6,j),b0,c6);
        c7 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*7,j),b0,c7);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));
      pstoreu(res+i+ResPacketSize*3, pmadd(c3,palpha,ploadu<ResPacket>(res+i+ResPacketSize*3)));
      pstoreu(res+i+ResPacketSize*4, pmadd(c4,palpha,ploadu<ResPacket>(res+i+ResPacketSize*4)));
      pstoreu(res+i+ResPacketSize*5, pmadd(c5,palpha,ploadu<ResPacket>(res+i+ResPacketSize*5)));
      pstoreu(res+i+ResPacketSize*6, pmadd(c6,palpha,ploadu<ResPacket>(res+i+ResPacketSize*6)));
      pstoreu(res+i+ResPacketSize*7, pmadd(c7,palpha,ploadu<ResPacket>(res+i+ResPacketSize*7)));
    }
    if(i<n4)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0)),
                c3 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
        c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*3,j),b0,c3);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));
      pstoreu(res+i+ResPacketSize*3, pmadd(c3,palpha,ploadu<ResPacket>(res+i+ResPacketSize*3)));

      i+=ResPacketSize*4;
    }
    if(i<n3)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0)),
                c2 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
        c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*2,j),b0,c2);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      pstoreu(res+i+ResPacketSize*2, pmadd(c2,palpha,ploadu<ResPacket>(res+i+ResPacketSize*2)));

      i+=ResPacketSize*3;
    }
    if(i<n2)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
                c1 = pset1<ResPacket>(ResScalar(0));

      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*0,j),b0,c0);
        c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+LhsPacketSize*1,j),b0,c1);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      pstoreu(res+i+ResPacketSize*1, pmadd(c1,palpha,ploadu<ResPacket>(res+i+ResPacketSize*1)));
      i+=ResPacketSize*2;
    }
    if(i<n1)
    {
      ResPacket c0 = pset1<ResPacket>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacket b0 = pset1<RhsPacket>(rhs(j,0));
        c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSize*0, pmadd(c0,palpha,ploadu<ResPacket>(res+i+ResPacketSize*0)));
      i+=ResPacketSize;
    }
    if(HasHalf && i<n_half)
    {
      ResPacketHalf c0 = pset1<ResPacketHalf>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacketHalf b0 = pset1<RhsPacketHalf>(rhs(j,0));
        c0 = pcj_half.pmadd(lhs.template load<LhsPacketHalf,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSizeHalf*0, pmadd(c0,palpha_half,ploadu<ResPacketHalf>(res+i+ResPacketSizeHalf*0)));
      i+=ResPacketSizeHalf;
    }
    if(HasQuarter && i<n_quarter)
    {
      ResPacketQuarter c0 = pset1<ResPacketQuarter>(ResScalar(0));
      for(Index j=j2; j<jend; j+=1)
      {
        RhsPacketQuarter b0 = pset1<RhsPacketQuarter>(rhs(j,0));
        c0 = pcj_quarter.pmadd(lhs.template load<LhsPacketQuarter,LhsAlignment>(i+0,j),b0,c0);
      }
      pstoreu(res+i+ResPacketSizeQuarter*0, pmadd(c0,palpha_quarter,ploadu<ResPacketQuarter>(res+i+ResPacketSizeQuarter*0)));
      i+=ResPacketSizeQuarter;
    }
    for(;i<rows;++i)
    {
      ResScalar c0(0);
      for(Index j=j2; j<jend; j+=1)
        c0 += cj.pmul(lhs(i,j), rhs(j,0));
      res[i] += alpha*c0;
    }
  }
}

/* Optimized row-major matrix * vector product:
 * This algorithm processes 4 rows at once that allows to both reduce
 * the number of load/stores of the result by a factor 4 and to reduce
 * the instruction dependency. Moreover, we know that all bands have the
 * same alignment pattern.
 *
 * Mixing type logic:
 *  - alpha is always a complex (or converted to a complex)
 *  - no vectorization
 */
template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
struct general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>
{
  typedef gemv_traits<LhsScalar,RhsScalar> Traits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketHalf> HalfTraits;
  typedef gemv_traits<LhsScalar,RhsScalar,GEMVPacketQuarter> QuarterTraits;

  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;

  typedef typename Traits::LhsPacket LhsPacket;
  typedef typename Traits::RhsPacket RhsPacket;
  typedef typename Traits::ResPacket ResPacket;

  typedef typename HalfTraits::LhsPacket LhsPacketHalf;
  typedef typename HalfTraits::RhsPacket RhsPacketHalf;
  typedef typename HalfTraits::ResPacket ResPacketHalf;

  typedef typename QuarterTraits::LhsPacket LhsPacketQuarter;
  typedef typename QuarterTraits::RhsPacket RhsPacketQuarter;
  typedef typename QuarterTraits::ResPacket ResPacketQuarter;

EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE static void run(
  Index rows, Index cols,
  const LhsMapper& lhs,
  const RhsMapper& rhs,
        ResScalar* res, Index resIncr,
  ResScalar alpha);
};

template<typename Index, typename LhsScalar, typename LhsMapper, bool ConjugateLhs, typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version>
EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjugateLhs,RhsScalar,RhsMapper,ConjugateRhs,Version>::run(
  Index rows, Index cols,
  const LhsMapper& alhs,
  const RhsMapper& rhs,
  ResScalar* res, Index resIncr,
  ResScalar alpha)
{
  // The following copy tells the compiler that lhs's attributes are not modified outside this function
  // This helps GCC to generate propoer code.
  LhsMapper lhs(alhs);

  eigen_internal_assert(rhs.stride()==1);
  conj_helper<LhsScalar,RhsScalar,ConjugateLhs,ConjugateRhs> cj;
  conj_helper<LhsPacket,RhsPacket,ConjugateLhs,ConjugateRhs> pcj;
  conj_helper<LhsPacketHalf,RhsPacketHalf,ConjugateLhs,ConjugateRhs> pcj_half;
  conj_helper<LhsPacketQuarter,RhsPacketQuarter,ConjugateLhs,ConjugateRhs> pcj_quarter;

  // TODO: fine tune the following heuristic. The rationale is that if the matrix is very large,
  //       processing 8 rows at once might be counter productive wrt cache.
  const Index n8 = lhs.stride()*sizeof(LhsScalar)>32000 ? 0 : rows-7;
  const Index n4 = rows-3;
  const Index n2 = rows-1;

  // TODO: for padded aligned inputs, we could enable aligned reads
  enum { LhsAlignment = Unaligned,
         ResPacketSize = Traits::ResPacketSize,
         ResPacketSizeHalf = HalfTraits::ResPacketSize,
         ResPacketSizeQuarter = QuarterTraits::ResPacketSize,
         LhsPacketSize = Traits::LhsPacketSize,
         LhsPacketSizeHalf = HalfTraits::LhsPacketSize,
         LhsPacketSizeQuarter = QuarterTraits::LhsPacketSize,
         HasHalf = (int)ResPacketSizeHalf < (int)ResPacketSize,
         HasQuarter = (int)ResPacketSizeQuarter < (int)ResPacketSizeHalf
  };

  Index i=0;
  for(; i<n8; i+=8)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0)),
              c2 = pset1<ResPacket>(ResScalar(0)),
              c3 = pset1<ResPacket>(ResScalar(0)),
              c4 = pset1<ResPacket>(ResScalar(0)),
              c5 = pset1<ResPacket>(ResScalar(0)),
              c6 = pset1<ResPacket>(ResScalar(0)),
              c7 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
      c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+2,j),b0,c2);
      c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+3,j),b0,c3);
      c4 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+4,j),b0,c4);
      c5 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+5,j),b0,c5);
      c6 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+6,j),b0,c6);
      c7 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+7,j),b0,c7);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    ResScalar cc2 = predux(c2);
    ResScalar cc3 = predux(c3);
    ResScalar cc4 = predux(c4);
    ResScalar cc5 = predux(c5);
    ResScalar cc6 = predux(c6);
    ResScalar cc7 = predux(c7);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
      cc2 += cj.pmul(lhs(i+2,j), b0);
      cc3 += cj.pmul(lhs(i+3,j), b0);
      cc4 += cj.pmul(lhs(i+4,j), b0);
      cc5 += cj.pmul(lhs(i+5,j), b0);
      cc6 += cj.pmul(lhs(i+6,j), b0);
      cc7 += cj.pmul(lhs(i+7,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
    res[(i+2)*resIncr] += alpha*cc2;
    res[(i+3)*resIncr] += alpha*cc3;
    res[(i+4)*resIncr] += alpha*cc4;
    res[(i+5)*resIncr] += alpha*cc5;
    res[(i+6)*resIncr] += alpha*cc6;
    res[(i+7)*resIncr] += alpha*cc7;
  }
  for(; i<n4; i+=4)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0)),
              c2 = pset1<ResPacket>(ResScalar(0)),
              c3 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
      c2 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+2,j),b0,c2);
      c3 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+3,j),b0,c3);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    ResScalar cc2 = predux(c2);
    ResScalar cc3 = predux(c3);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
      cc2 += cj.pmul(lhs(i+2,j), b0);
      cc3 += cj.pmul(lhs(i+3,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
    res[(i+2)*resIncr] += alpha*cc2;
    res[(i+3)*resIncr] += alpha*cc3;
  }
  for(; i<n2; i+=2)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0)),
              c1 = pset1<ResPacket>(ResScalar(0));

    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket, Unaligned>(j,0);

      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+0,j),b0,c0);
      c1 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i+1,j),b0,c1);
    }
    ResScalar cc0 = predux(c0);
    ResScalar cc1 = predux(c1);
    for(; j<cols; ++j)
    {
      RhsScalar b0 = rhs(j,0);

      cc0 += cj.pmul(lhs(i+0,j), b0);
      cc1 += cj.pmul(lhs(i+1,j), b0);
    }
    res[(i+0)*resIncr] += alpha*cc0;
    res[(i+1)*resIncr] += alpha*cc1;
  }
  for(; i<rows; ++i)
  {
    ResPacket c0 = pset1<ResPacket>(ResScalar(0));
    ResPacketHalf c0_h = pset1<ResPacketHalf>(ResScalar(0));
    ResPacketQuarter c0_q = pset1<ResPacketQuarter>(ResScalar(0));
    Index j=0;
    for(; j+LhsPacketSize<=cols; j+=LhsPacketSize)
    {
      RhsPacket b0 = rhs.template load<RhsPacket,Unaligned>(j,0);
      c0 = pcj.pmadd(lhs.template load<LhsPacket,LhsAlignment>(i,j),b0,c0);
    }
    ResScalar cc0 = predux(c0);
    if (HasHalf) {
      for(; j+LhsPacketSizeHalf<=cols; j+=LhsPacketSizeHalf)
        {
          RhsPacketHalf b0 = rhs.template load<RhsPacketHalf,Unaligned>(j,0);
          c0_h = pcj_half.pmadd(lhs.template load<LhsPacketHalf,LhsAlignment>(i,j),b0,c0_h);
        }
      cc0 += predux(c0_h);
    }
    if (HasQuarter) {
      for(; j+LhsPacketSizeQuarter<=cols; j+=LhsPacketSizeQuarter)
        {
          RhsPacketQuarter b0 = rhs.template load<RhsPacketQuarter,Unaligned>(j,0);
          c0_q = pcj_quarter.pmadd(lhs.template load<LhsPacketQuarter,LhsAlignment>(i,j),b0,c0_q);
        }
      cc0 += predux(c0_q);
    }
    for(; j<cols; ++j)
    {
      cc0 += cj.pmul(lhs(i,j), rhs(j,0));
    }
    res[i*resIncr] += alpha*cc0;
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   General matrix-vector product functionality based on ?GEMV.
 ********************************************************************************
*/

#ifndef EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H
#define EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements general matrix-vector multiplication using BLAS
* gemv function via partial specialization of
* general_matrix_vector_product::run(..) method for float, double,
* std::complex<float> and std::complex<double> types
**********************************************************************/

// gemv specialization

template<typename Index, typename LhsScalar, int StorageOrder, bool ConjugateLhs, typename RhsScalar, bool ConjugateRhs>
struct general_matrix_vector_product_gemv;

#define EIGEN_BLAS_GEMV_SPECIALIZE(Scalar) \
template<typename Index, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ColMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,ConjugateRhs,Specialized> { \
static void run( \
  Index rows, Index cols, \
  const const_blas_data_mapper<Scalar,Index,ColMajor> &lhs, \
  const const_blas_data_mapper<Scalar,Index,RowMajor> &rhs, \
  Scalar* res, Index resIncr, Scalar alpha) \
{ \
  if (ConjugateLhs) { \
    general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ColMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,ConjugateRhs,BuiltIn>::run( \
      rows, cols, lhs, rhs, res, resIncr, alpha); \
  } else { \
    general_matrix_vector_product_gemv<Index,Scalar,ColMajor,ConjugateLhs,Scalar,ConjugateRhs>::run( \
      rows, cols, lhs.data(), lhs.stride(), rhs.data(), rhs.stride(), res, resIncr, alpha); \
  } \
} \
}; \
template<typename Index, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product<Index,Scalar,const_blas_data_mapper<Scalar,Index,RowMajor>,RowMajor,ConjugateLhs,Scalar,const_blas_data_mapper<Scalar,Index,ColMajor>,ConjugateRhs,Specialized> { \
static void run( \
  Index rows, Index cols, \
  const const_blas_data_mapper<Scalar,Index,RowMajor> &lhs, \
  const const_blas_data_mapper<Scalar,Index,ColMajor> &rhs, \
  Scalar* res, Index resIncr, Scalar alpha) \
{ \
    general_matrix_vector_product_gemv<Index,Scalar,RowMajor,ConjugateLhs,Scalar,ConjugateRhs>::run( \
      rows, cols, lhs.data(), lhs.stride(), rhs.data(), rhs.stride(), res, resIncr, alpha); \
} \
}; \

EIGEN_BLAS_GEMV_SPECIALIZE(double)
EIGEN_BLAS_GEMV_SPECIALIZE(float)
EIGEN_BLAS_GEMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_GEMV_SPECIALIZE(scomplex)

#define EIGEN_BLAS_GEMV_SPECIALIZATION(EIGTYPE,BLASTYPE,BLASFUNC) \
template<typename Index, int LhsStorageOrder, bool ConjugateLhs, bool ConjugateRhs> \
struct general_matrix_vector_product_gemv<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,ConjugateRhs> \
{ \
typedef Matrix<EIGTYPE,Dynamic,1,ColMajor> GEMVVector;\
\
static void run( \
  Index rows, Index cols, \
  const EIGTYPE* lhs, Index lhsStride, \
  const EIGTYPE* rhs, Index rhsIncr, \
  EIGTYPE* res, Index resIncr, EIGTYPE alpha) \
{ \
  BlasIndex m=convert_index<BlasIndex>(rows), n=convert_index<BlasIndex>(cols), \
            lda=convert_index<BlasIndex>(lhsStride), incx=convert_index<BlasIndex>(rhsIncr), incy=convert_index<BlasIndex>(resIncr); \
  const EIGTYPE beta(1); \
  const EIGTYPE *x_ptr; \
  char trans=(LhsStorageOrder==ColMajor) ? 'N' : (ConjugateLhs) ? 'C' : 'T'; \
  if (LhsStorageOrder==RowMajor) { \
    m = convert_index<BlasIndex>(cols); \
    n = convert_index<BlasIndex>(rows); \
  }\
  GEMVVector x_tmp; \
  if (ConjugateRhs) { \
    Map<const GEMVVector, 0, InnerStride<> > map_x(rhs,cols,1,InnerStride<>(incx)); \
    x_tmp=map_x.conjugate(); \
    x_ptr=x_tmp.data(); \
    incx=1; \
  } else x_ptr=rhs; \
  BLASFUNC(&trans, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)lhs, &lda, (const BLASTYPE*)x_ptr, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &incy); \
}\
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_GEMV_SPECIALIZATION(double,   double, dgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(float,    float,  sgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(dcomplex, MKL_Complex16, zgemv)
EIGEN_BLAS_GEMV_SPECIALIZATION(scomplex, MKL_Complex8 , cgemv)
#else
EIGEN_BLAS_GEMV_SPECIALIZATION(double,   double, dgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(float,    float,  sgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(dcomplex, double, zgemv_)
EIGEN_BLAS_GEMV_SPECIALIZATION(scomplex, float,  cgemv_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_GENERAL_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/Parallelizer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARALLELIZER_H
#define EIGEN_PARALLELIZER_H

#if EIGEN_HAS_CXX11_ATOMIC
#include <atomic>
#endif

namespace Eigen {

namespace internal {

/** \internal */
inline void manage_multi_threading(Action action, int* v)
{
  static int m_maxThreads = -1;
  EIGEN_UNUSED_VARIABLE(m_maxThreads)

  if(action==SetAction)
  {
    eigen_internal_assert(v!=0);
    m_maxThreads = *v;
  }
  else if(action==GetAction)
  {
    eigen_internal_assert(v!=0);
    #ifdef EIGEN_HAS_OPENMP
    if(m_maxThreads>0)
      *v = m_maxThreads;
    else
      *v = omp_get_max_threads();
    #else
    *v = 1;
    #endif
  }
  else
  {
    eigen_internal_assert(false);
  }
}

}

/** Must be call first when calling Eigen from multiple threads */
inline void initParallel()
{
  int nbt;
  internal::manage_multi_threading(GetAction, &nbt);
  std::ptrdiff_t l1, l2, l3;
  internal::manage_caching_sizes(GetAction, &l1, &l2, &l3);
}

/** \returns the max number of threads reserved for Eigen
  * \sa setNbThreads */
inline int nbThreads()
{
  int ret;
  internal::manage_multi_threading(GetAction, &ret);
  return ret;
}

/** Sets the max number of threads reserved for Eigen
  * \sa nbThreads */
inline void setNbThreads(int v)
{
  internal::manage_multi_threading(SetAction, &v);
}

namespace internal {

template<typename Index> struct GemmParallelInfo
{
  GemmParallelInfo() : sync(-1), users(0), lhs_start(0), lhs_length(0) {}

  // volatile is not enough on all architectures (see bug 1572)
  // to guarantee that when thread A says to thread B that it is
  // done with packing a block, then all writes have been really
  // carried out... C++11 memory model+atomic guarantees this.
#if EIGEN_HAS_CXX11_ATOMIC
  std::atomic<Index> sync;
  std::atomic<int> users;
#else
  Index volatile sync;
  int volatile users;
#endif

  Index lhs_start;
  Index lhs_length;
};

template<bool Condition, typename Functor, typename Index>
void parallelize_gemm(const Functor& func, Index rows, Index cols, Index depth, bool transpose)
{
  // TODO when EIGEN_USE_BLAS is defined,
  // we should still enable OMP for other scalar types
  // Without C++11, we have to disable GEMM's parallelization on
  // non x86 architectures because there volatile is not enough for our purpose.
  // See bug 1572.
#if (! defined(EIGEN_HAS_OPENMP)) || defined(EIGEN_USE_BLAS) || ((!EIGEN_HAS_CXX11_ATOMIC) && !(EIGEN_ARCH_i386_OR_x86_64))
  // FIXME the transpose variable is only needed to properly split
  // the matrix product when multithreading is enabled. This is a temporary
  // fix to support row-major destination matrices. This whole
  // parallelizer mechanism has to be redesigned anyway.
  EIGEN_UNUSED_VARIABLE(depth);
  EIGEN_UNUSED_VARIABLE(transpose);
  func(0,rows, 0,cols);
#else

  // Dynamically check whether we should enable or disable OpenMP.
  // The conditions are:
  // - the max number of threads we can create is greater than 1
  // - we are not already in a parallel code
  // - the sizes are large enough

  // compute the maximal number of threads from the size of the product:
  // This first heuristic takes into account that the product kernel is fully optimized when working with nr columns at once.
  Index size = transpose ? rows : cols;
  Index pb_max_threads = std::max<Index>(1,size / Functor::Traits::nr);

  // compute the maximal number of threads from the total amount of work:
  double work = static_cast<double>(rows) * static_cast<double>(cols) *
      static_cast<double>(depth);
  double kMinTaskSize = 50000;  // FIXME improve this heuristic.
  pb_max_threads = std::max<Index>(1, std::min<Index>(pb_max_threads, static_cast<Index>( work / kMinTaskSize ) ));

  // compute the number of threads we are going to use
  Index threads = std::min<Index>(nbThreads(), pb_max_threads);

  // if multi-threading is explicitly disabled, not useful, or if we already are in a parallel session,
  // then abort multi-threading
  // FIXME omp_get_num_threads()>1 only works for openmp, what if the user does not use openmp?
  if((!Condition) || (threads==1) || (omp_get_num_threads()>1))
    return func(0,rows, 0,cols);

  Eigen::initParallel();
  func.initParallelSession(threads);

  if(transpose)
    std::swap(rows,cols);

  ei_declare_aligned_stack_constructed_variable(GemmParallelInfo<Index>,info,threads,0);

  #pragma omp parallel num_threads(threads)
  {
    Index i = omp_get_thread_num();
    // Note that the actual number of threads might be lower than the number of request ones.
    Index actual_threads = omp_get_num_threads();

    Index blockCols = (cols / actual_threads) & ~Index(0x3);
    Index blockRows = (rows / actual_threads);
    blockRows = (blockRows/Functor::Traits::mr)*Functor::Traits::mr;

    Index r0 = i*blockRows;
    Index actualBlockRows = (i+1==actual_threads) ? rows-r0 : blockRows;

    Index c0 = i*blockCols;
    Index actualBlockCols = (i+1==actual_threads) ? cols-c0 : blockCols;

    info[i].lhs_start = r0;
    info[i].lhs_length = actualBlockRows;

    if(transpose) func(c0, actualBlockCols, 0, rows, info);
    else          func(0, rows, c0, actualBlockCols, info);
  }
#endif
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARALLELIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_MATRIX_MATRIX_H
#define EIGEN_SELFADJOINT_MATRIX_MATRIX_H

namespace Eigen { 

namespace internal {

// pack a selfadjoint block diagonal for use with the gebp_kernel
template<typename Scalar, typename Index, int Pack1, int Pack2_dummy, int StorageOrder>
struct symm_pack_lhs
{
  template<int BlockRows> inline
  void pack(Scalar* blockA, const const_blas_data_mapper<Scalar,Index,StorageOrder>& lhs, Index cols, Index i, Index& count)
  {
    // normal copy
    for(Index k=0; k<i; k++)
      for(Index w=0; w<BlockRows; w++)
        blockA[count++] = lhs(i+w,k);           // normal
    // symmetric copy
    Index h = 0;
    for(Index k=i; k<i+BlockRows; k++)
    {
      for(Index w=0; w<h; w++)
        blockA[count++] = numext::conj(lhs(k, i+w)); // transposed

      blockA[count++] = numext::real(lhs(k,k));   // real (diagonal)

      for(Index w=h+1; w<BlockRows; w++)
        blockA[count++] = lhs(i+w, k);          // normal
      ++h;
    }
    // transposed copy
    for(Index k=i+BlockRows; k<cols; k++)
      for(Index w=0; w<BlockRows; w++)
        blockA[count++] = numext::conj(lhs(k, i+w)); // transposed
  }
  void operator()(Scalar* blockA, const Scalar* _lhs, Index lhsStride, Index cols, Index rows)
  {
    typedef typename unpacket_traits<typename packet_traits<Scalar>::type>::half HalfPacket;
    typedef typename unpacket_traits<typename unpacket_traits<typename packet_traits<Scalar>::type>::half>::half QuarterPacket;
    enum { PacketSize = packet_traits<Scalar>::size,
           HalfPacketSize = unpacket_traits<HalfPacket>::size,
           QuarterPacketSize = unpacket_traits<QuarterPacket>::size,
           HasHalf = (int)HalfPacketSize < (int)PacketSize,
           HasQuarter = (int)QuarterPacketSize < (int)HalfPacketSize};

    const_blas_data_mapper<Scalar,Index,StorageOrder> lhs(_lhs,lhsStride);
    Index count = 0;
    //Index peeled_mc3 = (rows/Pack1)*Pack1;
    
    const Index peeled_mc3 = Pack1>=3*PacketSize ? (rows/(3*PacketSize))*(3*PacketSize) : 0;
    const Index peeled_mc2 = Pack1>=2*PacketSize ? peeled_mc3+((rows-peeled_mc3)/(2*PacketSize))*(2*PacketSize) : 0;
    const Index peeled_mc1 = Pack1>=1*PacketSize ? peeled_mc2+((rows-peeled_mc2)/(1*PacketSize))*(1*PacketSize) : 0;
    const Index peeled_mc_half = Pack1>=HalfPacketSize ? peeled_mc1+((rows-peeled_mc1)/(HalfPacketSize))*(HalfPacketSize) : 0;
    const Index peeled_mc_quarter = Pack1>=QuarterPacketSize ? peeled_mc_half+((rows-peeled_mc_half)/(QuarterPacketSize))*(QuarterPacketSize) : 0;
    
    if(Pack1>=3*PacketSize)
      for(Index i=0; i<peeled_mc3; i+=3*PacketSize)
        pack<3*PacketSize>(blockA, lhs, cols, i, count);
    
    if(Pack1>=2*PacketSize)
      for(Index i=peeled_mc3; i<peeled_mc2; i+=2*PacketSize)
        pack<2*PacketSize>(blockA, lhs, cols, i, count);
    
    if(Pack1>=1*PacketSize)
      for(Index i=peeled_mc2; i<peeled_mc1; i+=1*PacketSize)
        pack<1*PacketSize>(blockA, lhs, cols, i, count);

    if(HasHalf && Pack1>=HalfPacketSize)
      for(Index i=peeled_mc1; i<peeled_mc_half; i+=HalfPacketSize)
        pack<HalfPacketSize>(blockA, lhs, cols, i, count);

    if(HasQuarter && Pack1>=QuarterPacketSize)
      for(Index i=peeled_mc_half; i<peeled_mc_quarter; i+=QuarterPacketSize)
        pack<QuarterPacketSize>(blockA, lhs, cols, i, count);

    // do the same with mr==1
    for(Index i=peeled_mc_quarter; i<rows; i++)
    {
      for(Index k=0; k<i; k++)
        blockA[count++] = lhs(i, k);                   // normal

      blockA[count++] = numext::real(lhs(i, i));       // real (diagonal)

      for(Index k=i+1; k<cols; k++)
        blockA[count++] = numext::conj(lhs(k, i));     // transposed
    }
  }
};

template<typename Scalar, typename Index, int nr, int StorageOrder>
struct symm_pack_rhs
{
  enum { PacketSize = packet_traits<Scalar>::size };
  void operator()(Scalar* blockB, const Scalar* _rhs, Index rhsStride, Index rows, Index cols, Index k2)
  {
    Index end_k = k2 + rows;
    Index count = 0;
    const_blas_data_mapper<Scalar,Index,StorageOrder> rhs(_rhs,rhsStride);
    Index packet_cols8 = nr>=8 ? (cols/8) * 8 : 0;
    Index packet_cols4 = nr>=4 ? (cols/4) * 4 : 0;

    // first part: normal case
    for(Index j2=0; j2<k2; j2+=nr)
    {
      for(Index k=k2; k<end_k; k++)
      {
        blockB[count+0] = rhs(k,j2+0);
        blockB[count+1] = rhs(k,j2+1);
        if (nr>=4)
        {
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
        }
        if (nr>=8)
        {
          blockB[count+4] = rhs(k,j2+4);
          blockB[count+5] = rhs(k,j2+5);
          blockB[count+6] = rhs(k,j2+6);
          blockB[count+7] = rhs(k,j2+7);
        }
        count += nr;
      }
    }

    // second part: diagonal block
    Index end8 = nr>=8 ? (std::min)(k2+rows,packet_cols8) : k2;
    if(nr>=8)
    {
      for(Index j2=k2; j2<end8; j2+=8)
      {
        // again we can split vertically in three different parts (transpose, symmetric, normal)
        // transpose
        for(Index k=k2; k<j2; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          blockB[count+4] = numext::conj(rhs(j2+4,k));
          blockB[count+5] = numext::conj(rhs(j2+5,k));
          blockB[count+6] = numext::conj(rhs(j2+6,k));
          blockB[count+7] = numext::conj(rhs(j2+7,k));
          count += 8;
        }
        // symmetric
        Index h = 0;
        for(Index k=j2; k<j2+8; k++)
        {
          // normal
          for (Index w=0 ; w<h; ++w)
            blockB[count+w] = rhs(k,j2+w);

          blockB[count+h] = numext::real(rhs(k,k));

          // transpose
          for (Index w=h+1 ; w<8; ++w)
            blockB[count+w] = numext::conj(rhs(j2+w,k));
          count += 8;
          ++h;
        }
        // normal
        for(Index k=j2+8; k<end_k; k++)
        {
          blockB[count+0] = rhs(k,j2+0);
          blockB[count+1] = rhs(k,j2+1);
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
          blockB[count+4] = rhs(k,j2+4);
          blockB[count+5] = rhs(k,j2+5);
          blockB[count+6] = rhs(k,j2+6);
          blockB[count+7] = rhs(k,j2+7);
          count += 8;
        }
      }
    }
    if(nr>=4)
    {
      for(Index j2=end8; j2<(std::min)(k2+rows,packet_cols4); j2+=4)
      {
        // again we can split vertically in three different parts (transpose, symmetric, normal)
        // transpose
        for(Index k=k2; k<j2; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          count += 4;
        }
        // symmetric
        Index h = 0;
        for(Index k=j2; k<j2+4; k++)
        {
          // normal
          for (Index w=0 ; w<h; ++w)
            blockB[count+w] = rhs(k,j2+w);

          blockB[count+h] = numext::real(rhs(k,k));

          // transpose
          for (Index w=h+1 ; w<4; ++w)
            blockB[count+w] = numext::conj(rhs(j2+w,k));
          count += 4;
          ++h;
        }
        // normal
        for(Index k=j2+4; k<end_k; k++)
        {
          blockB[count+0] = rhs(k,j2+0);
          blockB[count+1] = rhs(k,j2+1);
          blockB[count+2] = rhs(k,j2+2);
          blockB[count+3] = rhs(k,j2+3);
          count += 4;
        }
      }
    }

    // third part: transposed
    if(nr>=8)
    {
      for(Index j2=k2+rows; j2<packet_cols8; j2+=8)
      {
        for(Index k=k2; k<end_k; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          blockB[count+4] = numext::conj(rhs(j2+4,k));
          blockB[count+5] = numext::conj(rhs(j2+5,k));
          blockB[count+6] = numext::conj(rhs(j2+6,k));
          blockB[count+7] = numext::conj(rhs(j2+7,k));
          count += 8;
        }
      }
    }
    if(nr>=4)
    {
      for(Index j2=(std::max)(packet_cols8,k2+rows); j2<packet_cols4; j2+=4)
      {
        for(Index k=k2; k<end_k; k++)
        {
          blockB[count+0] = numext::conj(rhs(j2+0,k));
          blockB[count+1] = numext::conj(rhs(j2+1,k));
          blockB[count+2] = numext::conj(rhs(j2+2,k));
          blockB[count+3] = numext::conj(rhs(j2+3,k));
          count += 4;
        }
      }
    }

    // copy the remaining columns one at a time (=> the same with nr==1)
    for(Index j2=packet_cols4; j2<cols; ++j2)
    {
      // transpose
      Index half = (std::min)(end_k,j2);
      for(Index k=k2; k<half; k++)
      {
        blockB[count] = numext::conj(rhs(j2,k));
        count += 1;
      }

      if(half==j2 && half<k2+rows)
      {
        blockB[count] = numext::real(rhs(j2,j2));
        count += 1;
      }
      else
        half--;

      // normal
      for(Index k=half+1; k<k2+rows; k++)
      {
        blockB[count] = rhs(k,j2);
        count += 1;
      }
    }
  }
};

/* Optimized selfadjoint matrix * matrix (_SYMM) product built on top of
 * the general matrix matrix product.
 */
template <typename Scalar, typename Index,
          int LhsStorageOrder, bool LhsSelfAdjoint, bool ConjugateLhs,
          int RhsStorageOrder, bool RhsSelfAdjoint, bool ConjugateRhs,
          int ResStorageOrder, int ResInnerStride>
struct product_selfadjoint_matrix;

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool LhsSelfAdjoint, bool ConjugateLhs,
          int RhsStorageOrder, bool RhsSelfAdjoint, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,LhsSelfAdjoint,ConjugateLhs, RhsStorageOrder,RhsSelfAdjoint,ConjugateRhs,RowMajor,ResInnerStride>
{

  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols,
    const Scalar* lhs, Index lhsStride,
    const Scalar* rhs, Index rhsStride,
    Scalar* res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    product_selfadjoint_matrix<Scalar, Index,
      EIGEN_LOGICAL_XOR(RhsSelfAdjoint,RhsStorageOrder==RowMajor) ? ColMajor : RowMajor,
      RhsSelfAdjoint, NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(RhsSelfAdjoint,ConjugateRhs),
      EIGEN_LOGICAL_XOR(LhsSelfAdjoint,LhsStorageOrder==RowMajor) ? ColMajor : RowMajor,
      LhsSelfAdjoint, NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(LhsSelfAdjoint,ConjugateLhs),
      ColMajor,ResInnerStride>
      ::run(cols, rows,  rhs, rhsStride,  lhs, lhsStride,  res, resIncr, resStride,  alpha, blocking);
  }
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,true,ConjugateLhs, RhsStorageOrder,false,ConjugateRhs,ColMajor,ResInnerStride>
{

  static EIGEN_DONT_INLINE void run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
EIGEN_DONT_INLINE void product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,true,ConjugateLhs, RhsStorageOrder,false,ConjugateRhs,ColMajor,ResInnerStride>::run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    Index size = rows;

    typedef gebp_traits<Scalar,Scalar> Traits;

    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, (LhsStorageOrder == RowMajor) ? ColMajor : RowMajor> LhsTransposeMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    LhsTransposeMapper lhs_transpose(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    // kc must be smaller than mc
    kc = (std::min)(kc,mc);
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;
    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    symm_pack_lhs<Scalar, Index, Traits::mr, Traits::LhsProgress, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;
    gemm_pack_lhs<Scalar, Index, LhsTransposeMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder==RowMajor?ColMajor:RowMajor, true> pack_lhs_transposed;

    for(Index k2=0; k2<size; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,size)-k2;

      // we have selected one row panel of rhs and one column panel of lhs
      // pack rhs's panel into a sequential chunk of memory
      // and expand each coeff to a constant packet for further reuse
      pack_rhs(blockB, rhs.getSubMapper(k2,0), actual_kc, cols);

      // the select lhs's panel has to be split in three different parts:
      //  1 - the transposed panel above the diagonal block => transposed packed copy
      //  2 - the diagonal block => special packed copy
      //  3 - the panel below the diagonal block => generic packed copy
      for(Index i2=0; i2<k2; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,k2)-i2;
        // transposed packed copy
        pack_lhs_transposed(blockA, lhs_transpose.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
      // the block diagonal
      {
        const Index actual_mc = (std::min)(k2+kc,size)-k2;
        // symmetric packed copy
        pack_lhs(blockA, &lhs(k2,k2), lhsStride, actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(k2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }

      for(Index i2=k2+kc; i2<size; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,size)-i2;
        gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder,false>()
          (blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
    }
  }

// matrix * selfadjoint product
template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
struct product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,false,ConjugateLhs, RhsStorageOrder,true,ConjugateRhs,ColMajor,ResInnerStride>
{

  static EIGEN_DONT_INLINE void run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride>
EIGEN_DONT_INLINE void product_selfadjoint_matrix<Scalar,Index,LhsStorageOrder,false,ConjugateLhs, RhsStorageOrder,true,ConjugateRhs,ColMajor,ResInnerStride>::run(
    Index rows, Index cols,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    Index size = cols;

    typedef gebp_traits<Scalar,Scalar> Traits;

    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    ResMapper res(_res,resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;
    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    symm_pack_rhs<Scalar, Index, Traits::nr,RhsStorageOrder> pack_rhs;

    for(Index k2=0; k2<size; k2+=kc)
    {
      const Index actual_kc = (std::min)(k2+kc,size)-k2;

      pack_rhs(blockB, _rhs, rhsStride, actual_kc, cols, k2);

      // => GEPP
      for(Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(i2+mc,rows)-i2;
        pack_lhs(blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, alpha);
      }
    }
  }

} // end namespace internal

/***************************************************************************
* Wrapper to product_selfadjoint_matrix
***************************************************************************/

namespace internal {
  
template<typename Lhs, int LhsMode, typename Rhs, int RhsMode>
struct selfadjoint_product_impl<Lhs,LhsMode,false,Rhs,RhsMode,false>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  
  enum {
    LhsIsUpper = (LhsMode&(Upper|Lower))==Upper,
    LhsIsSelfAdjoint = (LhsMode&SelfAdjoint)==SelfAdjoint,
    RhsIsUpper = (RhsMode&(Upper|Lower))==Upper,
    RhsIsSelfAdjoint = (RhsMode&SelfAdjoint)==SelfAdjoint
  };
  
  template<typename Dest>
  static void run(Dest &dst, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    eigen_assert(dst.rows()==a_lhs.rows() && dst.cols()==a_rhs.cols());

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(a_lhs)
                               * RhsBlasTraits::extractScalarFactor(a_rhs);

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Lhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxColsAtCompileTime,1> BlockingType;

    BlockingType blocking(lhs.rows(), rhs.cols(), lhs.cols(), 1, false);

    internal::product_selfadjoint_matrix<Scalar, Index,
      EIGEN_LOGICAL_XOR(LhsIsUpper,internal::traits<Lhs>::Flags &RowMajorBit) ? RowMajor : ColMajor, LhsIsSelfAdjoint,
      NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(LhsIsUpper,bool(LhsBlasTraits::NeedToConjugate)),
      EIGEN_LOGICAL_XOR(RhsIsUpper,internal::traits<Rhs>::Flags &RowMajorBit) ? RowMajor : ColMajor, RhsIsSelfAdjoint,
      NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(RhsIsUpper,bool(RhsBlasTraits::NeedToConjugate)),
      internal::traits<Dest>::Flags&RowMajorBit  ? RowMajor : ColMajor,
      Dest::InnerStrideAtCompileTime>
      ::run(
        lhs.rows(), rhs.cols(),                 // sizes
        &lhs.coeffRef(0,0), lhs.outerStride(),  // lhs info
        &rhs.coeffRef(0,0), rhs.outerStride(),  // rhs info
        &dst.coeffRef(0,0), dst.innerStride(), dst.outerStride(),  // result info
        actualAlpha, blocking                   // alpha
      );
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Self adjoint matrix * matrix product functionality based on ?SYMM/?HEMM.
 ********************************************************************************
*/

#ifndef EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H
#define EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {


/* Optimized selfadjoint matrix * matrix (?SYMM/?HEMM) product */

#define EIGEN_BLAS_SYMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,true,ConjugateLhs,RhsStorageOrder,false,ConjugateRhs,ColMajor,1> \
{\
\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='L', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
\
/* Set transpose options */ \
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows);  \
    n = convert_index<BlasIndex>(cols);  \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(lhsStride); \
    ldb = convert_index<BlasIndex>(rhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (LhsStorageOrder==RowMajor) uplo='U'; \
    a = _lhs; \
\
    if (RhsStorageOrder==RowMajor) { \
      Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
      b_tmp = rhs.adjoint(); \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } else b = _rhs; \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};


#define EIGEN_BLAS_HEMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,true,ConjugateLhs,RhsStorageOrder,false,ConjugateRhs,ColMajor,1> \
{\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='L', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
    Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> a_tmp; \
\
/* Set transpose options */ \
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows); \
    n = convert_index<BlasIndex>(cols); \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(lhsStride); \
    ldb = convert_index<BlasIndex>(rhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (((LhsStorageOrder==ColMajor) && ConjugateLhs) || ((LhsStorageOrder==RowMajor) && (!ConjugateLhs))) { \
      Map<const Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder>, 0, OuterStride<> > lhs(_lhs,m,m,OuterStride<>(lhsStride)); \
      a_tmp = lhs.conjugate(); \
      a = a_tmp.data(); \
      lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
    } else a = _lhs; \
    if (LhsStorageOrder==RowMajor) uplo='U'; \
\
    if (RhsStorageOrder==ColMajor && (!ConjugateRhs)) { \
       b = _rhs; } \
    else { \
      if (RhsStorageOrder==ColMajor && ConjugateRhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,m,n,OuterStride<>(rhsStride)); \
        b_tmp = rhs.conjugate(); \
      } else \
      if (ConjugateRhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
        b_tmp = rhs.adjoint(); \
      } else { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > rhs(_rhs,n,m,OuterStride<>(rhsStride)); \
        b_tmp = rhs.transpose(); \
      } \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMM_L(double, double, d, dsymm)
EIGEN_BLAS_SYMM_L(float, float, f, ssymm)
EIGEN_BLAS_HEMM_L(dcomplex, MKL_Complex16, cd, zhemm)
EIGEN_BLAS_HEMM_L(scomplex, MKL_Complex8, cf, chemm)
#else
EIGEN_BLAS_SYMM_L(double, double, d, dsymm_)
EIGEN_BLAS_SYMM_L(float, float, f, ssymm_)
EIGEN_BLAS_HEMM_L(dcomplex, double, cd, zhemm_)
EIGEN_BLAS_HEMM_L(scomplex, float, cf, chemm_)
#endif

/* Optimized matrix * selfadjoint matrix (?SYMM/?HEMM) product */

#define EIGEN_BLAS_SYMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,false,ConjugateLhs,RhsStorageOrder,true,ConjugateRhs,ColMajor,1> \
{\
\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='R', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
\
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows);  \
    n = convert_index<BlasIndex>(cols);  \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(rhsStride); \
    ldb = convert_index<BlasIndex>(lhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (RhsStorageOrder==RowMajor) uplo='U'; \
    a = _rhs; \
\
    if (LhsStorageOrder==RowMajor) { \
      Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(rhsStride)); \
      b_tmp = lhs.adjoint(); \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } else b = _lhs; \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
\
  } \
};


#define EIGEN_BLAS_HEMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_selfadjoint_matrix<EIGTYPE,Index,LhsStorageOrder,false,ConjugateLhs,RhsStorageOrder,true,ConjugateRhs,ColMajor,1> \
{\
  static void run( \
    Index rows, Index cols, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resIncr, Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE, EIGTYPE>& /*blocking*/) \
  { \
    EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
    eigen_assert(resIncr == 1); \
    char side='R', uplo='L'; \
    BlasIndex m, n, lda, ldb, ldc; \
    const EIGTYPE *a, *b; \
    EIGTYPE beta(1); \
    MatrixX##EIGPREFIX b_tmp; \
    Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> a_tmp; \
\
/* Set m, n, k */ \
    m = convert_index<BlasIndex>(rows); \
    n = convert_index<BlasIndex>(cols); \
\
/* Set lda, ldb, ldc */ \
    lda = convert_index<BlasIndex>(rhsStride); \
    ldb = convert_index<BlasIndex>(lhsStride); \
    ldc = convert_index<BlasIndex>(resStride); \
\
/* Set a, b, c */ \
    if (((RhsStorageOrder==ColMajor) && ConjugateRhs) || ((RhsStorageOrder==RowMajor) && (!ConjugateRhs))) { \
      Map<const Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder>, 0, OuterStride<> > rhs(_rhs,n,n,OuterStride<>(rhsStride)); \
      a_tmp = rhs.conjugate(); \
      a = a_tmp.data(); \
      lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
    } else a = _rhs; \
    if (RhsStorageOrder==RowMajor) uplo='U'; \
\
    if (LhsStorageOrder==ColMajor && (!ConjugateLhs)) { \
       b = _lhs; } \
    else { \
      if (LhsStorageOrder==ColMajor && ConjugateLhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,m,n,OuterStride<>(lhsStride)); \
        b_tmp = lhs.conjugate(); \
      } else \
      if (ConjugateLhs) { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(lhsStride)); \
        b_tmp = lhs.adjoint(); \
      } else { \
        Map<const MatrixX##EIGPREFIX, 0, OuterStride<> > lhs(_lhs,n,m,OuterStride<>(lhsStride)); \
        b_tmp = lhs.transpose(); \
      } \
      b = b_tmp.data(); \
      ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
    } \
\
    BLASFUNC(&side, &uplo, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)b, &ldb, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &ldc); \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMM_R(double, double, d, dsymm)
EIGEN_BLAS_SYMM_R(float, float, f, ssymm)
EIGEN_BLAS_HEMM_R(dcomplex, MKL_Complex16, cd, zhemm)
EIGEN_BLAS_HEMM_R(scomplex, MKL_Complex8, cf, chemm)
#else
EIGEN_BLAS_SYMM_R(double, double, d, dsymm_)
EIGEN_BLAS_SYMM_R(float, float, f, ssymm_)
EIGEN_BLAS_HEMM_R(dcomplex, double, cd, zhemm_)
EIGEN_BLAS_HEMM_R(scomplex, float, cf, chemm_)
#endif
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_MATRIX_VECTOR_H
#define EIGEN_SELFADJOINT_MATRIX_VECTOR_H

namespace Eigen { 

namespace internal {

/* Optimized selfadjoint matrix * vector product:
 * This algorithm processes 2 columns at once that allows to both reduce
 * the number of load/stores of the result by a factor 2 and to reduce
 * the instruction dependency.
 */

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version=Specialized>
struct selfadjoint_matrix_vector_product;

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version>
struct selfadjoint_matrix_vector_product

{
static EIGEN_DONT_INLINE EIGEN_DEVICE_FUNC
void run(
  Index size,
  const Scalar*  lhs, Index lhsStride,
  const Scalar*  rhs,
  Scalar* res,
  Scalar alpha);
};

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs, int Version>
EIGEN_DONT_INLINE EIGEN_DEVICE_FUNC
void selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,Version>::run(
  Index size,
  const Scalar*  lhs, Index lhsStride,
  const Scalar*  rhs,
  Scalar* res,
  Scalar alpha)
{
  typedef typename packet_traits<Scalar>::type Packet;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  const Index PacketSize = sizeof(Packet)/sizeof(Scalar);

  enum {
    IsRowMajor = StorageOrder==RowMajor ? 1 : 0,
    IsLower = UpLo == Lower ? 1 : 0,
    FirstTriangular = IsRowMajor == IsLower
  };

  conj_helper<Scalar,Scalar,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs,  IsRowMajor), ConjugateRhs> cj0;
  conj_helper<Scalar,Scalar,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs, !IsRowMajor), ConjugateRhs> cj1;
  conj_helper<RealScalar,Scalar,false, ConjugateRhs> cjd;

  conj_helper<Packet,Packet,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs,  IsRowMajor), ConjugateRhs> pcj0;
  conj_helper<Packet,Packet,NumTraits<Scalar>::IsComplex && EIGEN_LOGICAL_XOR(ConjugateLhs, !IsRowMajor), ConjugateRhs> pcj1;

  Scalar cjAlpha = ConjugateRhs ? numext::conj(alpha) : alpha;

  Index bound = numext::maxi(Index(0), size-8) & 0xfffffffe;
  if (FirstTriangular)
    bound = size - bound;

  for (Index j=FirstTriangular ? bound : 0;
       j<(FirstTriangular ? size : bound);j+=2)
  {
    const Scalar* EIGEN_RESTRICT A0 = lhs + j*lhsStride;
    const Scalar* EIGEN_RESTRICT A1 = lhs + (j+1)*lhsStride;

    Scalar t0 = cjAlpha * rhs[j];
    Packet ptmp0 = pset1<Packet>(t0);
    Scalar t1 = cjAlpha * rhs[j+1];
    Packet ptmp1 = pset1<Packet>(t1);

    Scalar t2(0);
    Packet ptmp2 = pset1<Packet>(t2);
    Scalar t3(0);
    Packet ptmp3 = pset1<Packet>(t3);

    Index starti = FirstTriangular ? 0 : j+2;
    Index endi   = FirstTriangular ? j : size;
    Index alignedStart = (starti) + internal::first_default_aligned(&res[starti], endi-starti);
    Index alignedEnd = alignedStart + ((endi-alignedStart)/(PacketSize))*(PacketSize);

    res[j]   += cjd.pmul(numext::real(A0[j]), t0);
    res[j+1] += cjd.pmul(numext::real(A1[j+1]), t1);
    if(FirstTriangular)
    {
      res[j]   += cj0.pmul(A1[j],   t1);
      t3       += cj1.pmul(A1[j],   rhs[j]);
    }
    else
    {
      res[j+1] += cj0.pmul(A0[j+1],t0);
      t2 += cj1.pmul(A0[j+1], rhs[j+1]);
    }

    for (Index i=starti; i<alignedStart; ++i)
    {
      res[i] += cj0.pmul(A0[i], t0) + cj0.pmul(A1[i],t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
      t3 += cj1.pmul(A1[i], rhs[i]);
    }
    // Yes this an optimization for gcc 4.3 and 4.4 (=> huge speed up)
    // gcc 4.2 does this optimization automatically.
    const Scalar* EIGEN_RESTRICT a0It  = A0  + alignedStart;
    const Scalar* EIGEN_RESTRICT a1It  = A1  + alignedStart;
    const Scalar* EIGEN_RESTRICT rhsIt = rhs + alignedStart;
          Scalar* EIGEN_RESTRICT resIt = res + alignedStart;
    for (Index i=alignedStart; i<alignedEnd; i+=PacketSize)
    {
      Packet A0i = ploadu<Packet>(a0It);  a0It  += PacketSize;
      Packet A1i = ploadu<Packet>(a1It);  a1It  += PacketSize;
      Packet Bi  = ploadu<Packet>(rhsIt); rhsIt += PacketSize; // FIXME should be aligned in most cases
      Packet Xi  = pload <Packet>(resIt);

      Xi    = pcj0.pmadd(A0i,ptmp0, pcj0.pmadd(A1i,ptmp1,Xi));
      ptmp2 = pcj1.pmadd(A0i,  Bi, ptmp2);
      ptmp3 = pcj1.pmadd(A1i,  Bi, ptmp3);
      pstore(resIt,Xi); resIt += PacketSize;
    }
    for (Index i=alignedEnd; i<endi; i++)
    {
      res[i] += cj0.pmul(A0[i], t0) + cj0.pmul(A1[i],t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
      t3 += cj1.pmul(A1[i], rhs[i]);
    }

    res[j]   += alpha * (t2 + predux(ptmp2));
    res[j+1] += alpha * (t3 + predux(ptmp3));
  }
  for (Index j=FirstTriangular ? 0 : bound;j<(FirstTriangular ? bound : size);j++)
  {
    const Scalar* EIGEN_RESTRICT A0 = lhs + j*lhsStride;

    Scalar t1 = cjAlpha * rhs[j];
    Scalar t2(0);
    res[j] += cjd.pmul(numext::real(A0[j]), t1);
    for (Index i=FirstTriangular ? 0 : j+1; i<(FirstTriangular ? j : size); i++)
    {
      res[i] += cj0.pmul(A0[i], t1);
      t2 += cj1.pmul(A0[i], rhs[i]);
    }
    res[j] += alpha * t2;
  }
}

} // end namespace internal 

/***************************************************************************
* Wrapper to product_selfadjoint_vector
***************************************************************************/

namespace internal {

template<typename Lhs, int LhsMode, typename Rhs>
struct selfadjoint_product_impl<Lhs,LhsMode,false,Rhs,0,true>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  typedef internal::blas_traits<Lhs> LhsBlasTraits;
  typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
  typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;
  
  typedef internal::blas_traits<Rhs> RhsBlasTraits;
  typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
  typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

  enum { LhsUpLo = LhsMode&(Upper|Lower) };

  template<typename Dest>
  static EIGEN_DEVICE_FUNC
  void run(Dest& dest, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    typedef typename Dest::Scalar ResScalar;
    typedef typename Rhs::Scalar RhsScalar;
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;
    
    eigen_assert(dest.rows()==a_lhs.rows() && dest.cols()==a_rhs.cols());

    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    Scalar actualAlpha = alpha * LhsBlasTraits::extractScalarFactor(a_lhs)
                               * RhsBlasTraits::extractScalarFactor(a_rhs);

    enum {
      EvalToDest = (Dest::InnerStrideAtCompileTime==1),
      UseRhs = (ActualRhsTypeCleaned::InnerStrideAtCompileTime==1)
    };
    
    internal::gemv_static_vector_if<ResScalar,Dest::SizeAtCompileTime,Dest::MaxSizeAtCompileTime,!EvalToDest> static_dest;
    internal::gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!UseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                  EvalToDest ? dest.data() : static_dest.data());
                                                  
    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,rhs.size(),
        UseRhs ? const_cast<RhsScalar*>(rhs.data()) : static_rhs.data());
    
    if(!EvalToDest)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = dest.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      MappedDest(actualDestPtr, dest.size()) = dest;
    }
      
    if(!UseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = rhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, rhs.size()) = rhs;
    }
      
      
    internal::selfadjoint_matrix_vector_product<Scalar, Index, (internal::traits<ActualLhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor,
                                                int(LhsUpLo), bool(LhsBlasTraits::NeedToConjugate), bool(RhsBlasTraits::NeedToConjugate)>::run
      (
        lhs.rows(),                             // size
        &lhs.coeffRef(0,0),  lhs.outerStride(), // lhs info
        actualRhsPtr,                           // rhs info
        actualDestPtr,                          // result info
        actualAlpha                             // scale factor
      );
    
    if(!EvalToDest)
      dest = MappedDest(actualDestPtr, dest.size());
  }
};

template<typename Lhs, typename Rhs, int RhsMode>
struct selfadjoint_product_impl<Lhs,0,true,Rhs,RhsMode,false>
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  enum { RhsUpLo = RhsMode&(Upper|Lower)  };

  template<typename Dest>
  static void run(Dest& dest, const Lhs &a_lhs, const Rhs &a_rhs, const Scalar& alpha)
  {
    // let's simply transpose the product
    Transpose<Dest> destT(dest);
    selfadjoint_product_impl<Transpose<const Rhs>, int(RhsUpLo)==Upper ? Lower : Upper, false,
                             Transpose<const Lhs>, 0, true>::run(destT, a_rhs.transpose(), a_lhs.transpose(), alpha);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Selfadjoint matrix-vector product functionality based on ?SYMV/HEMV.
 ********************************************************************************
*/

#ifndef EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H
#define EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements selfadjoint matrix-vector multiplication using BLAS
**********************************************************************/

// symv/hemv specialization

template<typename Scalar, typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs>
struct selfadjoint_matrix_vector_product_symv :
  selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,BuiltIn> {};

#define EIGEN_BLAS_SYMV_SPECIALIZE(Scalar) \
template<typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs> \
struct selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,Specialized> { \
static void run( \
  Index size, const Scalar*  lhs, Index lhsStride, \
  const Scalar* _rhs, Scalar* res, Scalar alpha) { \
    enum {\
      IsColMajor = StorageOrder==ColMajor \
    }; \
    if (IsColMajor == ConjugateLhs) {\
      selfadjoint_matrix_vector_product<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs,BuiltIn>::run( \
        size, lhs, lhsStride, _rhs, res, alpha);  \
    } else {\
      selfadjoint_matrix_vector_product_symv<Scalar,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs>::run( \
        size, lhs, lhsStride, _rhs, res, alpha);  \
    }\
  } \
}; \

EIGEN_BLAS_SYMV_SPECIALIZE(double)
EIGEN_BLAS_SYMV_SPECIALIZE(float)
EIGEN_BLAS_SYMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_SYMV_SPECIALIZE(scomplex)

#define EIGEN_BLAS_SYMV_SPECIALIZATION(EIGTYPE,BLASTYPE,BLASFUNC) \
template<typename Index, int StorageOrder, int UpLo, bool ConjugateLhs, bool ConjugateRhs> \
struct selfadjoint_matrix_vector_product_symv<EIGTYPE,Index,StorageOrder,UpLo,ConjugateLhs,ConjugateRhs> \
{ \
typedef Matrix<EIGTYPE,Dynamic,1,ColMajor> SYMVVector;\
\
static void run( \
Index size, const EIGTYPE*  lhs, Index lhsStride, \
const EIGTYPE* _rhs, EIGTYPE* res, EIGTYPE alpha) \
{ \
  enum {\
    IsRowMajor = StorageOrder==RowMajor ? 1 : 0, \
    IsLower = UpLo == Lower ? 1 : 0 \
  }; \
  BlasIndex n=convert_index<BlasIndex>(size), lda=convert_index<BlasIndex>(lhsStride), incx=1, incy=1; \
  EIGTYPE beta(1); \
  const EIGTYPE *x_ptr; \
  char uplo=(IsRowMajor) ? (IsLower ? 'U' : 'L') : (IsLower ? 'L' : 'U'); \
  SYMVVector x_tmp; \
  if (ConjugateRhs) { \
    Map<const SYMVVector, 0 > map_x(_rhs,size,1); \
    x_tmp=map_x.conjugate(); \
    x_ptr=x_tmp.data(); \
  } else x_ptr=_rhs; \
  BLASFUNC(&uplo, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)lhs, &lda, (const BLASTYPE*)x_ptr, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)res, &incy); \
}\
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_SYMV_SPECIALIZATION(double,   double, dsymv)
EIGEN_BLAS_SYMV_SPECIALIZATION(float,    float,  ssymv)
EIGEN_BLAS_SYMV_SPECIALIZATION(dcomplex, MKL_Complex16, zhemv)
EIGEN_BLAS_SYMV_SPECIALIZATION(scomplex, MKL_Complex8,  chemv)
#else
EIGEN_BLAS_SYMV_SPECIALIZATION(double,   double, dsymv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(float,    float,  ssymv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(dcomplex, double, zhemv_)
EIGEN_BLAS_SYMV_SPECIALIZATION(scomplex, float,  chemv_)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINT_PRODUCT_H
#define EIGEN_SELFADJOINT_PRODUCT_H

/**********************************************************************
* This file implements a self adjoint product: C += A A^T updating only
* half of the selfadjoint matrix C.
* It corresponds to the level 3 SYRK and level 2 SYR Blas routines.
**********************************************************************/

namespace Eigen { 


template<typename Scalar, typename Index, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update<Scalar,Index,ColMajor,UpLo,ConjLhs,ConjRhs>
{
  static void run(Index size, Scalar* mat, Index stride, const Scalar* vecX, const Scalar* vecY, const Scalar& alpha)
  {
    internal::conj_if<ConjRhs> cj;
    typedef Map<const Matrix<Scalar,Dynamic,1> > OtherMap;
    typedef typename internal::conditional<ConjLhs,typename OtherMap::ConjugateReturnType,const OtherMap&>::type ConjLhsType;
    for (Index i=0; i<size; ++i)
    {
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i+(UpLo==Lower ? i : 0), (UpLo==Lower ? size-i : (i+1)))
          += (alpha * cj(vecY[i])) * ConjLhsType(OtherMap(vecX+(UpLo==Lower ? i : 0),UpLo==Lower ? size-i : (i+1)));
    }
  }
};

template<typename Scalar, typename Index, int UpLo, bool ConjLhs, bool ConjRhs>
struct selfadjoint_rank1_update<Scalar,Index,RowMajor,UpLo,ConjLhs,ConjRhs>
{
  static void run(Index size, Scalar* mat, Index stride, const Scalar* vecX, const Scalar* vecY, const Scalar& alpha)
  {
    selfadjoint_rank1_update<Scalar,Index,ColMajor,UpLo==Lower?Upper:Lower,ConjRhs,ConjLhs>::run(size,mat,stride,vecY,vecX,alpha);
  }
};

template<typename MatrixType, typename OtherType, int UpLo, bool OtherIsVector = OtherType::IsVectorAtCompileTime>
struct selfadjoint_product_selector;

template<typename MatrixType, typename OtherType, int UpLo>
struct selfadjoint_product_selector<MatrixType,OtherType,UpLo,true>
{
  static void run(MatrixType& mat, const OtherType& other, const typename MatrixType::Scalar& alpha)
  {
    typedef typename MatrixType::Scalar Scalar;
    typedef internal::blas_traits<OtherType> OtherBlasTraits;
    typedef typename OtherBlasTraits::DirectLinearAccessType ActualOtherType;
    typedef typename internal::remove_all<ActualOtherType>::type _ActualOtherType;
    typename internal::add_const_on_value_type<ActualOtherType>::type actualOther = OtherBlasTraits::extract(other.derived());

    Scalar actualAlpha = alpha * OtherBlasTraits::extractScalarFactor(other.derived());

    enum {
      StorageOrder = (internal::traits<MatrixType>::Flags&RowMajorBit) ? RowMajor : ColMajor,
      UseOtherDirectly = _ActualOtherType::InnerStrideAtCompileTime==1
    };
    internal::gemv_static_vector_if<Scalar,OtherType::SizeAtCompileTime,OtherType::MaxSizeAtCompileTime,!UseOtherDirectly> static_other;

    ei_declare_aligned_stack_constructed_variable(Scalar, actualOtherPtr, other.size(),
      (UseOtherDirectly ? const_cast<Scalar*>(actualOther.data()) : static_other.data()));
      
    if(!UseOtherDirectly)
      Map<typename _ActualOtherType::PlainObject>(actualOtherPtr, actualOther.size()) = actualOther;
    
    selfadjoint_rank1_update<Scalar,Index,StorageOrder,UpLo,
                              OtherBlasTraits::NeedToConjugate  && NumTraits<Scalar>::IsComplex,
                            (!OtherBlasTraits::NeedToConjugate) && NumTraits<Scalar>::IsComplex>
          ::run(other.size(), mat.data(), mat.outerStride(), actualOtherPtr, actualOtherPtr, actualAlpha);
  }
};

template<typename MatrixType, typename OtherType, int UpLo>
struct selfadjoint_product_selector<MatrixType,OtherType,UpLo,false>
{
  static void run(MatrixType& mat, const OtherType& other, const typename MatrixType::Scalar& alpha)
  {
    typedef typename MatrixType::Scalar Scalar;
    typedef internal::blas_traits<OtherType> OtherBlasTraits;
    typedef typename OtherBlasTraits::DirectLinearAccessType ActualOtherType;
    typedef typename internal::remove_all<ActualOtherType>::type _ActualOtherType;
    typename internal::add_const_on_value_type<ActualOtherType>::type actualOther = OtherBlasTraits::extract(other.derived());

    Scalar actualAlpha = alpha * OtherBlasTraits::extractScalarFactor(other.derived());

    enum {
      IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0,
      OtherIsRowMajor = _ActualOtherType::Flags&RowMajorBit ? 1 : 0
    };

    Index size = mat.cols();
    Index depth = actualOther.cols();

    typedef internal::gemm_blocking_space<IsRowMajor ? RowMajor : ColMajor,Scalar,Scalar,
              MatrixType::MaxColsAtCompileTime, MatrixType::MaxColsAtCompileTime, _ActualOtherType::MaxColsAtCompileTime> BlockingType;

    BlockingType blocking(size, size, depth, 1, false);


    internal::general_matrix_matrix_triangular_product<Index,
      Scalar, OtherIsRowMajor ? RowMajor : ColMajor,   OtherBlasTraits::NeedToConjugate  && NumTraits<Scalar>::IsComplex,
      Scalar, OtherIsRowMajor ? ColMajor : RowMajor, (!OtherBlasTraits::NeedToConjugate) && NumTraits<Scalar>::IsComplex,
      IsRowMajor ? RowMajor : ColMajor, MatrixType::InnerStrideAtCompileTime, UpLo>
      ::run(size, depth,
            actualOther.data(), actualOther.outerStride(), actualOther.data(), actualOther.outerStride(),
            mat.data(), mat.innerStride(), mat.outerStride(), actualAlpha, blocking);
  }
};

// high level API

template<typename MatrixType, unsigned int UpLo>
template<typename DerivedU>
EIGEN_DEVICE_FUNC SelfAdjointView<MatrixType,UpLo>& SelfAdjointView<MatrixType,UpLo>
::rankUpdate(const MatrixBase<DerivedU>& u, const Scalar& alpha)
{
  selfadjoint_product_selector<MatrixType,DerivedU,UpLo>::run(_expression().const_cast_derived(), u.derived(), alpha);

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINT_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointRank2Update.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTRANK2UPTADE_H
#define EIGEN_SELFADJOINTRANK2UPTADE_H

namespace Eigen { 

namespace internal {

/* Optimized selfadjoint matrix += alpha * uv' + conj(alpha)*vu'
 * It corresponds to the Level2 syr2 BLAS routine
 */

template<typename Scalar, typename Index, typename UType, typename VType, int UpLo>
struct selfadjoint_rank2_update_selector;

template<typename Scalar, typename Index, typename UType, typename VType>
struct selfadjoint_rank2_update_selector<Scalar,Index,UType,VType,Lower>
{
  static EIGEN_DEVICE_FUNC
  void run(Scalar* mat, Index stride, const UType& u, const VType& v, const Scalar& alpha)
  {
    const Index size = u.size();
    for (Index i=0; i<size; ++i)
    {
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i+i, size-i) +=
                        (numext::conj(alpha) * numext::conj(u.coeff(i))) * v.tail(size-i)
                      + (alpha * numext::conj(v.coeff(i))) * u.tail(size-i);
    }
  }
};

template<typename Scalar, typename Index, typename UType, typename VType>
struct selfadjoint_rank2_update_selector<Scalar,Index,UType,VType,Upper>
{
  static void run(Scalar* mat, Index stride, const UType& u, const VType& v, const Scalar& alpha)
  {
    const Index size = u.size();
    for (Index i=0; i<size; ++i)
      Map<Matrix<Scalar,Dynamic,1> >(mat+stride*i, i+1) +=
                        (numext::conj(alpha)  * numext::conj(u.coeff(i))) * v.head(i+1)
                      + (alpha * numext::conj(v.coeff(i))) * u.head(i+1);
  }
};

template<bool Cond, typename T> struct conj_expr_if
  : conditional<!Cond, const T&,
      CwiseUnaryOp<scalar_conjugate_op<typename traits<T>::Scalar>,T> > {};

} // end namespace internal

template<typename MatrixType, unsigned int UpLo>
template<typename DerivedU, typename DerivedV>
EIGEN_DEVICE_FUNC SelfAdjointView<MatrixType,UpLo>& SelfAdjointView<MatrixType,UpLo>
::rankUpdate(const MatrixBase<DerivedU>& u, const MatrixBase<DerivedV>& v, const Scalar& alpha)
{
  typedef internal::blas_traits<DerivedU> UBlasTraits;
  typedef typename UBlasTraits::DirectLinearAccessType ActualUType;
  typedef typename internal::remove_all<ActualUType>::type _ActualUType;
  typename internal::add_const_on_value_type<ActualUType>::type actualU = UBlasTraits::extract(u.derived());

  typedef internal::blas_traits<DerivedV> VBlasTraits;
  typedef typename VBlasTraits::DirectLinearAccessType ActualVType;
  typedef typename internal::remove_all<ActualVType>::type _ActualVType;
  typename internal::add_const_on_value_type<ActualVType>::type actualV = VBlasTraits::extract(v.derived());

  // If MatrixType is row major, then we use the routine for lower triangular in the upper triangular case and
  // vice versa, and take the complex conjugate of all coefficients and vector entries.

  enum { IsRowMajor = (internal::traits<MatrixType>::Flags&RowMajorBit) ? 1 : 0 };
  Scalar actualAlpha = alpha * UBlasTraits::extractScalarFactor(u.derived())
                             * numext::conj(VBlasTraits::extractScalarFactor(v.derived()));
  if (IsRowMajor)
    actualAlpha = numext::conj(actualAlpha);

  typedef typename internal::remove_all<typename internal::conj_expr_if<int(IsRowMajor) ^ int(UBlasTraits::NeedToConjugate), _ActualUType>::type>::type UType;
  typedef typename internal::remove_all<typename internal::conj_expr_if<int(IsRowMajor) ^ int(VBlasTraits::NeedToConjugate), _ActualVType>::type>::type VType;
  internal::selfadjoint_rank2_update_selector<Scalar, Index, UType, VType,
    (IsRowMajor ? int(UpLo==Upper ? Lower : Upper) : UpLo)>
    ::run(_expression().const_cast_derived().data(),_expression().outerStride(),UType(actualU),VType(actualV),actualAlpha);

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTRANK2UPTADE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_MATRIX_MATRIX_H
#define EIGEN_TRIANGULAR_MATRIX_MATRIX_H

namespace Eigen { 

namespace internal {

// template<typename Scalar, int mr, int StorageOrder, bool Conjugate, int Mode>
// struct gemm_pack_lhs_triangular
// {
//   Matrix<Scalar,mr,mr,
//   void operator()(Scalar* blockA, const EIGEN_RESTRICT Scalar* _lhs, int lhsStride, int depth, int rows)
//   {
//     conj_if<NumTraits<Scalar>::IsComplex && Conjugate> cj;
//     const_blas_data_mapper<Scalar, StorageOrder> lhs(_lhs,lhsStride);
//     int count = 0;
//     const int peeled_mc = (rows/mr)*mr;
//     for(int i=0; i<peeled_mc; i+=mr)
//     {
//       for(int k=0; k<depth; k++)
//         for(int w=0; w<mr; w++)
//           blockA[count++] = cj(lhs(i+w, k));
//     }
//     for(int i=peeled_mc; i<rows; i++)
//     {
//       for(int k=0; k<depth; k++)
//         blockA[count++] = cj(lhs(i, k));
//     }
//   }
// };

/* Optimized triangular matrix * matrix (_TRMM++) product built on top of
 * the general matrix matrix product.
 */
template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResStorageOrder, int ResInnerStride,
          int Version = Specialized>
struct product_triangular_matrix_matrix;

template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,LhsIsTriangular,
                                           LhsStorageOrder,ConjugateLhs,
                                           RhsStorageOrder,ConjugateRhs,RowMajor,ResInnerStride,Version>
{
  static EIGEN_STRONG_INLINE void run(
    Index rows, Index cols, Index depth,
    const Scalar* lhs, Index lhsStride,
    const Scalar* rhs, Index rhsStride,
    Scalar* res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    product_triangular_matrix_matrix<Scalar, Index,
      (Mode&(UnitDiag|ZeroDiag)) | ((Mode&Upper) ? Lower : Upper),
      (!LhsIsTriangular),
      RhsStorageOrder==RowMajor ? ColMajor : RowMajor,
      ConjugateRhs,
      LhsStorageOrder==RowMajor ? ColMajor : RowMajor,
      ConjugateLhs,
      ColMajor, ResInnerStride>
      ::run(cols, rows, depth, rhs, rhsStride, lhs, lhsStride, res, resIncr, resStride, alpha, blocking);
  }
};

// implements col-major += alpha * op(triangular) * op(general)
template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,true,
                                           LhsStorageOrder,ConjugateLhs,
                                           RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>
{
  
  typedef gebp_traits<Scalar,Scalar> Traits;
  enum {
    SmallPanelWidth   = 2 * EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
    IsLower = (Mode&Lower) == Lower,
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1
  };

  static EIGEN_DONT_INLINE void run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
EIGEN_DONT_INLINE void product_triangular_matrix_matrix<Scalar,Index,Mode,true,
                                                        LhsStorageOrder,ConjugateLhs,
                                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>::run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    // strip zeros
    Index diagSize  = (std::min)(_rows,_depth);
    Index rows      = IsLower ? _rows : diagSize;
    Index depth     = IsLower ? diagSize : _depth;
    Index cols      = _cols;
    
    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction
    // The small panel size must not be larger than blocking size.
    // Usually this should never be the case because SmallPanelWidth^2 is very small
    // compared to L2 cache size, but let's be safe:
    Index panelWidth = (std::min)(Index(SmallPanelWidth),(std::min)(kc,mc));

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    // To work around an "error: member reference base type 'Matrix<...>
    // (Eigen::internal::constructor_without_unaligned_array_assert (*)())' is
    // not a structure or union" compilation error in nvcc (tested V8.0.61),
    // create a dummy internal::constructor_without_unaligned_array_assert
    // object to pass to the Matrix constructor.
    internal::constructor_without_unaligned_array_assert a;
    Matrix<Scalar,SmallPanelWidth,SmallPanelWidth,LhsStorageOrder> triangularBuffer(a);
    triangularBuffer.setZero();
    if((Mode&ZeroDiag)==ZeroDiag)
      triangularBuffer.diagonal().setZero();
    else
      triangularBuffer.diagonal().setOnes();

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;

    for(Index k2=IsLower ? depth : 0;
        IsLower ? k2>0 : k2<depth;
        IsLower ? k2-=kc : k2+=kc)
    {
      Index actual_kc = (std::min)(IsLower ? k2 : depth-k2, kc);
      Index actual_k2 = IsLower ? k2-actual_kc : k2;

      // align blocks with the end of the triangular part for trapezoidal lhs
      if((!IsLower)&&(k2<rows)&&(k2+actual_kc>rows))
      {
        actual_kc = rows-k2;
        k2 = k2+actual_kc-kc;
      }

      pack_rhs(blockB, rhs.getSubMapper(actual_k2,0), actual_kc, cols);

      // the selected lhs's panel has to be split in three different parts:
      //  1 - the part which is zero => skip it
      //  2 - the diagonal block => special kernel
      //  3 - the dense panel below (lower case) or above (upper case) the diagonal block => GEPP

      // the block diagonal, if any:
      if(IsLower || actual_k2<rows)
      {
        // for each small vertical panels of lhs
        for (Index k1=0; k1<actual_kc; k1+=panelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-k1, panelWidth);
          Index lengthTarget = IsLower ? actual_kc-k1-actualPanelWidth : k1;
          Index startBlock   = actual_k2+k1;
          Index blockBOffset = k1;

          // => GEBP with the micro triangular block
          // The trick is to pack this micro block while filling the opposite triangular part with zeros.
          // To this end we do an extra triangular copy to a small temporary buffer
          for (Index k=0;k<actualPanelWidth;++k)
          {
            if (SetDiag)
              triangularBuffer.coeffRef(k,k) = lhs(startBlock+k,startBlock+k);
            for (Index i=IsLower ? k+1 : 0; IsLower ? i<actualPanelWidth : i<k; ++i)
              triangularBuffer.coeffRef(i,k) = lhs(startBlock+i,startBlock+k);
          }
          pack_lhs(blockA, LhsMapper(triangularBuffer.data(), triangularBuffer.outerStride()), actualPanelWidth, actualPanelWidth);

          gebp_kernel(res.getSubMapper(startBlock, 0), blockA, blockB,
                      actualPanelWidth, actualPanelWidth, cols, alpha,
                      actualPanelWidth, actual_kc, 0, blockBOffset);

          // GEBP with remaining micro panel
          if (lengthTarget>0)
          {
            Index startTarget  = IsLower ? actual_k2+k1+actualPanelWidth : actual_k2;

            pack_lhs(blockA, lhs.getSubMapper(startTarget,startBlock), actualPanelWidth, lengthTarget);

            gebp_kernel(res.getSubMapper(startTarget, 0), blockA, blockB,
                        lengthTarget, actualPanelWidth, cols, alpha,
                        actualPanelWidth, actual_kc, 0, blockBOffset);
          }
        }
      }
      // the part below (lower case) or above (upper case) the diagonal => GEPP
      {
        Index start = IsLower ? k2 : 0;
        Index end   = IsLower ? rows : (std::min)(actual_k2,rows);
        for(Index i2=start; i2<end; i2+=mc)
        {
          const Index actual_mc = (std::min)(i2+mc,end)-i2;
          gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr,Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder,false>()
            (blockA, lhs.getSubMapper(i2, actual_k2), actual_kc, actual_mc);

          gebp_kernel(res.getSubMapper(i2, 0), blockA, blockB, actual_mc,
                      actual_kc, cols, alpha, -1, -1, 0, 0);
        }
      }
    }
  }

// implements col-major += alpha * op(general) * op(triangular)
template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
struct product_triangular_matrix_matrix<Scalar,Index,Mode,false,
                                        LhsStorageOrder,ConjugateLhs,
                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>
{
  typedef gebp_traits<Scalar,Scalar> Traits;
  enum {
    SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
    IsLower = (Mode&Lower) == Lower,
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1
  };

  static EIGEN_DONT_INLINE void run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* res,        Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking);
};

template <typename Scalar, typename Index, int Mode,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResInnerStride, int Version>
EIGEN_DONT_INLINE void product_triangular_matrix_matrix<Scalar,Index,Mode,false,
                                                        LhsStorageOrder,ConjugateLhs,
                                                        RhsStorageOrder,ConjugateRhs,ColMajor,ResInnerStride,Version>::run(
    Index _rows, Index _cols, Index _depth,
    const Scalar* _lhs, Index lhsStride,
    const Scalar* _rhs, Index rhsStride,
    Scalar* _res,       Index resIncr, Index resStride,
    const Scalar& alpha, level3_blocking<Scalar,Scalar>& blocking)
  {
    const Index PacketBytes = packet_traits<Scalar>::size*sizeof(Scalar);
    // strip zeros
    Index diagSize  = (std::min)(_cols,_depth);
    Index rows      = _rows;
    Index depth     = IsLower ? _depth : diagSize;
    Index cols      = IsLower ? diagSize : _cols;
    
    typedef const_blas_data_mapper<Scalar, Index, LhsStorageOrder> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, RhsStorageOrder> RhsMapper;
    typedef blas_data_mapper<typename Traits::ResScalar, Index, ColMajor, Unaligned, ResInnerStride> ResMapper;
    LhsMapper lhs(_lhs,lhsStride);
    RhsMapper rhs(_rhs,rhsStride);
    ResMapper res(_res, resStride, resIncr);

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols+EIGEN_MAX_ALIGN_BYTES/sizeof(Scalar);

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    internal::constructor_without_unaligned_array_assert a;
    Matrix<Scalar,SmallPanelWidth,SmallPanelWidth,RhsStorageOrder> triangularBuffer(a);
    triangularBuffer.setZero();
    if((Mode&ZeroDiag)==ZeroDiag)
      triangularBuffer.diagonal().setZero();
    else
      triangularBuffer.diagonal().setOnes();

    gebp_kernel<Scalar, Scalar, Index, ResMapper, Traits::mr, Traits::nr, ConjugateLhs, ConjugateRhs> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, LhsStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder> pack_rhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr,RhsStorageOrder,false,true> pack_rhs_panel;

    for(Index k2=IsLower ? 0 : depth;
        IsLower ? k2<depth  : k2>0;
        IsLower ? k2+=kc   : k2-=kc)
    {
      Index actual_kc = (std::min)(IsLower ? depth-k2 : k2, kc);
      Index actual_k2 = IsLower ? k2 : k2-actual_kc;

      // align blocks with the end of the triangular part for trapezoidal rhs
      if(IsLower && (k2<cols) && (actual_k2+actual_kc>cols))
      {
        actual_kc = cols-k2;
        k2 = actual_k2 + actual_kc - kc;
      }

      // remaining size
      Index rs = IsLower ? (std::min)(cols,actual_k2) : cols - k2;
      // size of the triangular part
      Index ts = (IsLower && actual_k2>=cols) ? 0 : actual_kc;

      Scalar* geb = blockB+ts*ts;
      geb = geb + internal::first_aligned<PacketBytes>(geb,PacketBytes/sizeof(Scalar));

      pack_rhs(geb, rhs.getSubMapper(actual_k2,IsLower ? 0 : k2), actual_kc, rs);

      // pack the triangular part of the rhs padding the unrolled blocks with zeros
      if(ts>0)
      {
        for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
          Index actual_j2 = actual_k2 + j2;
          Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
          Index panelLength = IsLower ? actual_kc-j2-actualPanelWidth : j2;
          // general part
          pack_rhs_panel(blockB+j2*actual_kc,
                         rhs.getSubMapper(actual_k2+panelOffset, actual_j2),
                         panelLength, actualPanelWidth,
                         actual_kc, panelOffset);

          // append the triangular part via a temporary buffer
          for (Index j=0;j<actualPanelWidth;++j)
          {
            if (SetDiag)
              triangularBuffer.coeffRef(j,j) = rhs(actual_j2+j,actual_j2+j);
            for (Index k=IsLower ? j+1 : 0; IsLower ? k<actualPanelWidth : k<j; ++k)
              triangularBuffer.coeffRef(k,j) = rhs(actual_j2+k,actual_j2+j);
          }

          pack_rhs_panel(blockB+j2*actual_kc,
                         RhsMapper(triangularBuffer.data(), triangularBuffer.outerStride()),
                         actualPanelWidth, actualPanelWidth,
                         actual_kc, j2);
        }
      }

      for (Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(mc,rows-i2);
        pack_lhs(blockA, lhs.getSubMapper(i2, actual_k2), actual_kc, actual_mc);

        // triangular kernel
        if(ts>0)
        {
          for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
          {
            Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
            Index panelLength = IsLower ? actual_kc-j2 : j2+actualPanelWidth;
            Index blockOffset = IsLower ? j2 : 0;

            gebp_kernel(res.getSubMapper(i2, actual_k2 + j2),
                        blockA, blockB+j2*actual_kc,
                        actual_mc, panelLength, actualPanelWidth,
                        alpha,
                        actual_kc, actual_kc,  // strides
                        blockOffset, blockOffset);// offsets
          }
        }
        gebp_kernel(res.getSubMapper(i2, IsLower ? 0 : k2),
                    blockA, geb, actual_mc, actual_kc, rs,
                    alpha,
                    -1, -1, 0, 0);
      }
    }
  }

/***************************************************************************
* Wrapper to product_triangular_matrix_matrix
***************************************************************************/

} // end namespace internal

namespace internal {
template<int Mode, bool LhsIsTriangular, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,LhsIsTriangular,Lhs,false,Rhs,false>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &a_lhs, const Rhs &a_rhs, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar  LhsScalar;
    typedef typename Rhs::Scalar  RhsScalar;
    typedef typename Dest::Scalar Scalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef typename internal::remove_all<ActualLhsType>::type ActualLhsTypeCleaned;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;
    
    typename internal::add_const_on_value_type<ActualLhsType>::type lhs = LhsBlasTraits::extract(a_lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type rhs = RhsBlasTraits::extract(a_rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(a_lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(a_rhs);
    Scalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    typedef internal::gemm_blocking_space<(Dest::Flags&RowMajorBit) ? RowMajor : ColMajor,Scalar,Scalar,
              Lhs::MaxRowsAtCompileTime, Rhs::MaxColsAtCompileTime, Lhs::MaxColsAtCompileTime,4> BlockingType;

    enum { IsLower = (Mode&Lower) == Lower };
    Index stripedRows  = ((!LhsIsTriangular) || (IsLower))  ? lhs.rows() : (std::min)(lhs.rows(),lhs.cols());
    Index stripedCols  = ((LhsIsTriangular)  || (!IsLower)) ? rhs.cols() : (std::min)(rhs.cols(),rhs.rows());
    Index stripedDepth = LhsIsTriangular ? ((!IsLower) ? lhs.cols() : (std::min)(lhs.cols(),lhs.rows()))
                                         : ((IsLower)  ? rhs.rows() : (std::min)(rhs.rows(),rhs.cols()));

    BlockingType blocking(stripedRows, stripedCols, stripedDepth, 1, false);

    internal::product_triangular_matrix_matrix<Scalar, Index,
      Mode, LhsIsTriangular,
      (internal::traits<ActualLhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor, LhsBlasTraits::NeedToConjugate,
      (internal::traits<ActualRhsTypeCleaned>::Flags&RowMajorBit) ? RowMajor : ColMajor, RhsBlasTraits::NeedToConjugate,
      (internal::traits<Dest          >::Flags&RowMajorBit) ? RowMajor : ColMajor, Dest::InnerStrideAtCompileTime>
      ::run(
        stripedRows, stripedCols, stripedDepth,   // sizes
        &lhs.coeffRef(0,0), lhs.outerStride(),    // lhs info
        &rhs.coeffRef(0,0), rhs.outerStride(),    // rhs info
        &dst.coeffRef(0,0), dst.innerStride(), dst.outerStride(),    // result info
        actualAlpha, blocking
      );

    // Apply correction if the diagonal is unit and a scalar factor was nested:
    if ((Mode&UnitDiag)==UnitDiag)
    {
      if (LhsIsTriangular && lhs_alpha!=LhsScalar(1))
      {
        Index diagSize = (std::min)(lhs.rows(),lhs.cols());
        dst.topRows(diagSize) -= ((lhs_alpha-LhsScalar(1))*a_rhs).topRows(diagSize);
      }
      else if ((!LhsIsTriangular) && rhs_alpha!=RhsScalar(1))
      {
        Index diagSize = (std::min)(rhs.rows(),rhs.cols());
        dst.leftCols(diagSize) -= (rhs_alpha-RhsScalar(1))*a_lhs.leftCols(diagSize);
      }
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix * matrix product functionality based on ?TRMM.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H
#define EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H

namespace Eigen { 

namespace internal {


template <typename Scalar, typename Index,
          int Mode, bool LhsIsTriangular,
          int LhsStorageOrder, bool ConjugateLhs,
          int RhsStorageOrder, bool ConjugateRhs,
          int ResStorageOrder>
struct product_triangular_matrix_matrix_trmm :
       product_triangular_matrix_matrix<Scalar,Index,Mode,
          LhsIsTriangular,LhsStorageOrder,ConjugateLhs,
          RhsStorageOrder, ConjugateRhs, ResStorageOrder, 1, BuiltIn> {};


// try to go to BLAS specialization
#define EIGEN_BLAS_TRMM_SPECIALIZE(Scalar, LhsIsTriangular) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix<Scalar,Index, Mode, LhsIsTriangular, \
           LhsStorageOrder,ConjugateLhs, RhsStorageOrder,ConjugateRhs,ColMajor,1,Specialized> { \
  static inline void run(Index _rows, Index _cols, Index _depth, const Scalar* _lhs, Index lhsStride,\
    const Scalar* _rhs, Index rhsStride, Scalar* res, Index resIncr, Index resStride, Scalar alpha, level3_blocking<Scalar,Scalar>& blocking) { \
      EIGEN_ONLY_USED_FOR_DEBUG(resIncr); \
      eigen_assert(resIncr == 1); \
      product_triangular_matrix_matrix_trmm<Scalar,Index,Mode, \
        LhsIsTriangular,LhsStorageOrder,ConjugateLhs, \
        RhsStorageOrder, ConjugateRhs, ColMajor>::run( \
          _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, resStride, alpha, blocking); \
  } \
};

EIGEN_BLAS_TRMM_SPECIALIZE(double, true)
EIGEN_BLAS_TRMM_SPECIALIZE(double, false)
EIGEN_BLAS_TRMM_SPECIALIZE(dcomplex, true)
EIGEN_BLAS_TRMM_SPECIALIZE(dcomplex, false)
EIGEN_BLAS_TRMM_SPECIALIZE(float, true)
EIGEN_BLAS_TRMM_SPECIALIZE(float, false)
EIGEN_BLAS_TRMM_SPECIALIZE(scomplex, true)
EIGEN_BLAS_TRMM_SPECIALIZE(scomplex, false)

// implements col-major += alpha * op(triangular) * op(general)
#define EIGEN_BLAS_TRMM_L(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix_trmm<EIGTYPE,Index,Mode,true, \
         LhsStorageOrder,ConjugateLhs,RhsStorageOrder,ConjugateRhs,ColMajor> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((LhsStorageOrder==ColMajor) && ConjugateLhs) ? 1 : 0 \
  }; \
\
  static void run( \
    Index _rows, Index _cols, Index _depth, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE,EIGTYPE>& blocking) \
  { \
   Index diagSize  = (std::min)(_rows,_depth); \
   Index rows      = IsLower ? _rows : diagSize; \
   Index depth     = IsLower ? diagSize : _depth; \
   Index cols      = _cols; \
\
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> MatrixLhs; \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs; \
\
/* Non-square case - doesn't fit to BLAS ?TRMM. Fall to default triangular product or call BLAS ?GEMM*/ \
   if (rows != depth) { \
\
     /* FIXME handle mkl_domain_get_max_threads */ \
     /*int nthr = mkl_domain_get_max_threads(EIGEN_BLAS_DOMAIN_BLAS);*/ int nthr = 1;\
\
     if (((nthr==1) && (((std::max)(rows,depth)-diagSize)/(double)diagSize < 0.5))) { \
     /* Most likely no benefit to call TRMM or GEMM from BLAS */ \
       product_triangular_matrix_matrix<EIGTYPE,Index,Mode,true, \
       LhsStorageOrder,ConjugateLhs, RhsStorageOrder, ConjugateRhs, ColMajor, 1, BuiltIn>::run( \
           _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, 1, resStride, alpha, blocking); \
     /*std::cout << "TRMM_L: A is not square! Go to Eigen TRMM implementation!\n";*/ \
     } else { \
     /* Make sense to call GEMM */ \
       Map<const MatrixLhs, 0, OuterStride<> > lhsMap(_lhs,rows,depth,OuterStride<>(lhsStride)); \
       MatrixLhs aa_tmp=lhsMap.template triangularView<Mode>(); \
       BlasIndex aStride = convert_index<BlasIndex>(aa_tmp.outerStride()); \
       gemm_blocking_space<ColMajor,EIGTYPE,EIGTYPE,Dynamic,Dynamic,Dynamic> gemm_blocking(_rows,_cols,_depth, 1, true); \
       general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1>::run( \
       rows, cols, depth, aa_tmp.data(), aStride, _rhs, rhsStride, res, 1, resStride, alpha, gemm_blocking, 0); \
\
     /*std::cout << "TRMM_L: A is not square! Go to BLAS GEMM implementation! " << nthr<<" \n";*/ \
     } \
     return; \
   } \
   char side = 'L', transa, uplo, diag = 'N'; \
   EIGTYPE *b; \
   const EIGTYPE *a; \
   BlasIndex m, n, lda, ldb; \
\
/* Set m, n */ \
   m = convert_index<BlasIndex>(diagSize); \
   n = convert_index<BlasIndex>(cols); \
\
/* Set trans */ \
   transa = (LhsStorageOrder==RowMajor) ? ((ConjugateLhs) ? 'C' : 'T') : 'N'; \
\
/* Set b, ldb */ \
   Map<const MatrixRhs, 0, OuterStride<> > rhs(_rhs,depth,cols,OuterStride<>(rhsStride)); \
   MatrixX##EIGPREFIX b_tmp; \
\
   if (ConjugateRhs) b_tmp = rhs.conjugate(); else b_tmp = rhs; \
   b = b_tmp.data(); \
   ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
\
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (LhsStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   Map<const MatrixLhs, 0, OuterStride<> > lhs(_lhs,rows,depth,OuterStride<>(lhsStride)); \
   MatrixLhs a_tmp; \
\
   if ((conjA!=0) || (SetDiag==0)) { \
     if (conjA) a_tmp = lhs.conjugate(); else a_tmp = lhs; \
     if (IsZeroDiag) \
       a_tmp.diagonal().setZero(); \
     else if (IsUnitDiag) \
       a_tmp.diagonal().setOnes();\
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _lhs; \
     lda = convert_index<BlasIndex>(lhsStride); \
   } \
   /*std::cout << "TRMM_L: A is square! Go to BLAS TRMM implementation! \n";*/ \
/* call ?trmm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)b, &ldb); \
\
/* Add op(a_triangular)*b into res*/ \
   Map<MatrixX##EIGPREFIX, 0, OuterStride<> > res_tmp(res,rows,cols,OuterStride<>(resStride)); \
   res_tmp=res_tmp+b_tmp; \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMM_L(double, double, d, dtrmm)
EIGEN_BLAS_TRMM_L(dcomplex, MKL_Complex16, cd, ztrmm)
EIGEN_BLAS_TRMM_L(float, float, f, strmm)
EIGEN_BLAS_TRMM_L(scomplex, MKL_Complex8, cf, ctrmm)
#else
EIGEN_BLAS_TRMM_L(double, double, d, dtrmm_)
EIGEN_BLAS_TRMM_L(dcomplex, double, cd, ztrmm_)
EIGEN_BLAS_TRMM_L(float, float, f, strmm_)
EIGEN_BLAS_TRMM_L(scomplex, float, cf, ctrmm_)
#endif

// implements col-major += alpha * op(general) * op(triangular)
#define EIGEN_BLAS_TRMM_R(EIGTYPE, BLASTYPE, EIGPREFIX, BLASFUNC) \
template <typename Index, int Mode, \
          int LhsStorageOrder, bool ConjugateLhs, \
          int RhsStorageOrder, bool ConjugateRhs> \
struct product_triangular_matrix_matrix_trmm<EIGTYPE,Index,Mode,false, \
         LhsStorageOrder,ConjugateLhs,RhsStorageOrder,ConjugateRhs,ColMajor> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper, \
    conjA = ((RhsStorageOrder==ColMajor) && ConjugateRhs) ? 1 : 0 \
  }; \
\
  static void run( \
    Index _rows, Index _cols, Index _depth, \
    const EIGTYPE* _lhs, Index lhsStride, \
    const EIGTYPE* _rhs, Index rhsStride, \
    EIGTYPE* res,        Index resStride, \
    EIGTYPE alpha, level3_blocking<EIGTYPE,EIGTYPE>& blocking) \
  { \
   Index diagSize  = (std::min)(_cols,_depth); \
   Index rows      = _rows; \
   Index depth     = IsLower ? _depth : diagSize; \
   Index cols      = IsLower ? diagSize : _cols; \
\
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, LhsStorageOrder> MatrixLhs; \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, RhsStorageOrder> MatrixRhs; \
\
/* Non-square case - doesn't fit to BLAS ?TRMM. Fall to default triangular product or call BLAS ?GEMM*/ \
   if (cols != depth) { \
\
     int nthr = 1 /*mkl_domain_get_max_threads(EIGEN_BLAS_DOMAIN_BLAS)*/; \
\
     if ((nthr==1) && (((std::max)(cols,depth)-diagSize)/(double)diagSize < 0.5)) { \
     /* Most likely no benefit to call TRMM or GEMM from BLAS*/ \
       product_triangular_matrix_matrix<EIGTYPE,Index,Mode,false, \
       LhsStorageOrder,ConjugateLhs, RhsStorageOrder, ConjugateRhs, ColMajor, 1, BuiltIn>::run( \
           _rows, _cols, _depth, _lhs, lhsStride, _rhs, rhsStride, res, 1, resStride, alpha, blocking); \
       /*std::cout << "TRMM_R: A is not square! Go to Eigen TRMM implementation!\n";*/ \
     } else { \
     /* Make sense to call GEMM */ \
       Map<const MatrixRhs, 0, OuterStride<> > rhsMap(_rhs,depth,cols, OuterStride<>(rhsStride)); \
       MatrixRhs aa_tmp=rhsMap.template triangularView<Mode>(); \
       BlasIndex aStride = convert_index<BlasIndex>(aa_tmp.outerStride()); \
       gemm_blocking_space<ColMajor,EIGTYPE,EIGTYPE,Dynamic,Dynamic,Dynamic> gemm_blocking(_rows,_cols,_depth, 1, true); \
       general_matrix_matrix_product<Index,EIGTYPE,LhsStorageOrder,ConjugateLhs,EIGTYPE,RhsStorageOrder,ConjugateRhs,ColMajor,1>::run( \
       rows, cols, depth, _lhs, lhsStride, aa_tmp.data(), aStride, res, 1, resStride, alpha, gemm_blocking, 0); \
\
     /*std::cout << "TRMM_R: A is not square! Go to BLAS GEMM implementation! " << nthr<<" \n";*/ \
     } \
     return; \
   } \
   char side = 'R', transa, uplo, diag = 'N'; \
   EIGTYPE *b; \
   const EIGTYPE *a; \
   BlasIndex m, n, lda, ldb; \
\
/* Set m, n */ \
   m = convert_index<BlasIndex>(rows); \
   n = convert_index<BlasIndex>(diagSize); \
\
/* Set trans */ \
   transa = (RhsStorageOrder==RowMajor) ? ((ConjugateRhs) ? 'C' : 'T') : 'N'; \
\
/* Set b, ldb */ \
   Map<const MatrixLhs, 0, OuterStride<> > lhs(_lhs,rows,depth,OuterStride<>(lhsStride)); \
   MatrixX##EIGPREFIX b_tmp; \
\
   if (ConjugateLhs) b_tmp = lhs.conjugate(); else b_tmp = lhs; \
   b = b_tmp.data(); \
   ldb = convert_index<BlasIndex>(b_tmp.outerStride()); \
\
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (RhsStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   Map<const MatrixRhs, 0, OuterStride<> > rhs(_rhs,depth,cols, OuterStride<>(rhsStride)); \
   MatrixRhs a_tmp; \
\
   if ((conjA!=0) || (SetDiag==0)) { \
     if (conjA) a_tmp = rhs.conjugate(); else a_tmp = rhs; \
     if (IsZeroDiag) \
       a_tmp.diagonal().setZero(); \
     else if (IsUnitDiag) \
       a_tmp.diagonal().setOnes();\
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _rhs; \
     lda = convert_index<BlasIndex>(rhsStride); \
   } \
   /*std::cout << "TRMM_R: A is square! Go to BLAS TRMM implementation! \n";*/ \
/* call ?trmm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)b, &ldb); \
\
/* Add op(a_triangular)*b into res*/ \
   Map<MatrixX##EIGPREFIX, 0, OuterStride<> > res_tmp(res,rows,cols,OuterStride<>(resStride)); \
   res_tmp=res_tmp+b_tmp; \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMM_R(double, double, d, dtrmm)
EIGEN_BLAS_TRMM_R(dcomplex, MKL_Complex16, cd, ztrmm)
EIGEN_BLAS_TRMM_R(float, float, f, strmm)
EIGEN_BLAS_TRMM_R(scomplex, MKL_Complex8, cf, ctrmm)
#else
EIGEN_BLAS_TRMM_R(double, double, d, dtrmm_)
EIGEN_BLAS_TRMM_R(dcomplex, double, cd, ztrmm_)
EIGEN_BLAS_TRMM_R(float, float, f, strmm_)
EIGEN_BLAS_TRMM_R(scomplex, float, cf, ctrmm_)
#endif
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULARMATRIXVECTOR_H
#define EIGEN_TRIANGULARMATRIXVECTOR_H

namespace Eigen {

namespace internal {

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int StorageOrder, int Version=Specialized>
struct triangular_matrix_vector_product;

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int Version>
struct triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,ColMajor,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  enum {
    IsLower = ((Mode&Lower)==Lower),
    HasUnitDiag = (Mode & UnitDiag)==UnitDiag,
    HasZeroDiag = (Mode & ZeroDiag)==ZeroDiag
  };
  static EIGEN_DONT_INLINE  void run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
                                     const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const RhsScalar& alpha);
};

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int Version>
EIGEN_DONT_INLINE void triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,ColMajor,Version>
  ::run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
        const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const RhsScalar& alpha)
  {
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    Index size = (std::min)(_rows,_cols);
    Index rows = IsLower ? _rows : (std::min)(_rows,_cols);
    Index cols = IsLower ? (std::min)(_rows,_cols) : _cols;

    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,ColMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,rows,cols,OuterStride<>(lhsStride));
    typename conj_expr_if<ConjLhs,LhsMap>::type cjLhs(lhs);

    typedef Map<const Matrix<RhsScalar,Dynamic,1>, 0, InnerStride<> > RhsMap;
    const RhsMap rhs(_rhs,cols,InnerStride<>(rhsIncr));
    typename conj_expr_if<ConjRhs,RhsMap>::type cjRhs(rhs);

    typedef Map<Matrix<ResScalar,Dynamic,1> > ResMap;
    ResMap res(_res,rows);

    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;

    for (Index pi=0; pi<size; pi+=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(PanelWidth, size-pi);
      for (Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = pi + k;
        Index s = IsLower ? ((HasUnitDiag||HasZeroDiag) ? i+1 : i ) : pi;
        Index r = IsLower ? actualPanelWidth-k : k+1;
        if ((!(HasUnitDiag||HasZeroDiag)) || (--r)>0)
          res.segment(s,r) += (alpha * cjRhs.coeff(i)) * cjLhs.col(i).segment(s,r);
        if (HasUnitDiag)
          res.coeffRef(i) += alpha * cjRhs.coeff(i);
      }
      Index r = IsLower ? rows - pi - actualPanelWidth : pi;
      if (r>0)
      {
        Index s = IsLower ? pi+actualPanelWidth : 0;
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs,BuiltIn>::run(
            r, actualPanelWidth,
            LhsMapper(&lhs.coeffRef(s,pi), lhsStride),
            RhsMapper(&rhs.coeffRef(pi), rhsIncr),
            &res.coeffRef(s), resIncr, alpha);
      }
    }
    if((!IsLower) && cols>size)
    {
      general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs>::run(
          rows, cols-size,
          LhsMapper(&lhs.coeffRef(0,size), lhsStride),
          RhsMapper(&rhs.coeffRef(size), rhsIncr),
          _res, resIncr, alpha);
    }
  }

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs,int Version>
struct triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,RowMajor,Version>
{
  typedef typename ScalarBinaryOpTraits<LhsScalar, RhsScalar>::ReturnType ResScalar;
  enum {
    IsLower = ((Mode&Lower)==Lower),
    HasUnitDiag = (Mode & UnitDiag)==UnitDiag,
    HasZeroDiag = (Mode & ZeroDiag)==ZeroDiag
  };
  static EIGEN_DONT_INLINE void run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
                                    const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const ResScalar& alpha);
};

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs,int Version>
EIGEN_DONT_INLINE void triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,RowMajor,Version>
  ::run(Index _rows, Index _cols, const LhsScalar* _lhs, Index lhsStride,
        const RhsScalar* _rhs, Index rhsIncr, ResScalar* _res, Index resIncr, const ResScalar& alpha)
  {
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    Index diagSize = (std::min)(_rows,_cols);
    Index rows = IsLower ? _rows : diagSize;
    Index cols = IsLower ? diagSize : _cols;

    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,RowMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,rows,cols,OuterStride<>(lhsStride));
    typename conj_expr_if<ConjLhs,LhsMap>::type cjLhs(lhs);

    typedef Map<const Matrix<RhsScalar,Dynamic,1> > RhsMap;
    const RhsMap rhs(_rhs,cols);
    typename conj_expr_if<ConjRhs,RhsMap>::type cjRhs(rhs);

    typedef Map<Matrix<ResScalar,Dynamic,1>, 0, InnerStride<> > ResMap;
    ResMap res(_res,rows,InnerStride<>(resIncr));

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,RowMajor> RhsMapper;

    for (Index pi=0; pi<diagSize; pi+=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(PanelWidth, diagSize-pi);
      for (Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = pi + k;
        Index s = IsLower ? pi  : ((HasUnitDiag||HasZeroDiag) ? i+1 : i);
        Index r = IsLower ? k+1 : actualPanelWidth-k;
        if ((!(HasUnitDiag||HasZeroDiag)) || (--r)>0)
          res.coeffRef(i) += alpha * (cjLhs.row(i).segment(s,r).cwiseProduct(cjRhs.segment(s,r).transpose())).sum();
        if (HasUnitDiag)
          res.coeffRef(i) += alpha * cjRhs.coeff(i);
      }
      Index r = IsLower ? pi : cols - pi - actualPanelWidth;
      if (r>0)
      {
        Index s = IsLower ? 0 : pi + actualPanelWidth;
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs,BuiltIn>::run(
            actualPanelWidth, r,
            LhsMapper(&lhs.coeffRef(pi,s), lhsStride),
            RhsMapper(&rhs.coeffRef(s), rhsIncr),
            &res.coeffRef(pi), resIncr, alpha);
      }
    }
    if(IsLower && rows>diagSize)
    {
      general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,ConjLhs,RhsScalar,RhsMapper,ConjRhs>::run(
            rows-diagSize, cols,
            LhsMapper(&lhs.coeffRef(diagSize,0), lhsStride),
            RhsMapper(&rhs.coeffRef(0), rhsIncr),
            &res.coeffRef(diagSize), resIncr, alpha);
    }
  }

/***************************************************************************
* Wrapper to product_triangular_vector
***************************************************************************/

template<int Mode,int StorageOrder>
struct trmv_selector;

} // end namespace internal

namespace internal {

template<int Mode, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,true,Lhs,false,Rhs,true>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &lhs, const Rhs &rhs, const typename Dest::Scalar& alpha)
  {
    eigen_assert(dst.rows()==lhs.rows() && dst.cols()==rhs.cols());
  
    internal::trmv_selector<Mode,(int(internal::traits<Lhs>::Flags)&RowMajorBit) ? RowMajor : ColMajor>::run(lhs, rhs, dst, alpha);
  }
};

template<int Mode, typename Lhs, typename Rhs>
struct triangular_product_impl<Mode,false,Lhs,true,Rhs,false>
{
  template<typename Dest> static void run(Dest& dst, const Lhs &lhs, const Rhs &rhs, const typename Dest::Scalar& alpha)
  {
    eigen_assert(dst.rows()==lhs.rows() && dst.cols()==rhs.cols());

    Transpose<Dest> dstT(dst);
    internal::trmv_selector<(Mode & (UnitDiag|ZeroDiag)) | ((Mode & Lower) ? Upper : Lower),
                            (int(internal::traits<Rhs>::Flags)&RowMajorBit) ? ColMajor : RowMajor>
            ::run(rhs.transpose(),lhs.transpose(), dstT, alpha);
  }
};

} // end namespace internal

namespace internal {

// TODO: find a way to factorize this piece of code with gemv_selector since the logic is exactly the same.
  
template<int Mode> struct trmv_selector<Mode,ColMajor>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar      LhsScalar;
    typedef typename Rhs::Scalar      RhsScalar;
    typedef typename Dest::Scalar     ResScalar;
    typedef typename Dest::RealScalar RealScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    
    typedef Map<Matrix<ResScalar,Dynamic,1>, EIGEN_PLAIN_ENUM_MIN(AlignedMax,internal::packet_traits<ResScalar>::size)> MappedDest;

    typename internal::add_const_on_value_type<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename internal::add_const_on_value_type<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(rhs);
    ResScalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    enum {
      // FIXME find a way to allow an inner stride on the result if packet_traits<Scalar>::size==1
      // on, the other hand it is good for the cache to pack the vector anyways...
      EvalToDestAtCompileTime = Dest::InnerStrideAtCompileTime==1,
      ComplexByReal = (NumTraits<LhsScalar>::IsComplex) && (!NumTraits<RhsScalar>::IsComplex),
      MightCannotUseDest = (Dest::InnerStrideAtCompileTime!=1) || ComplexByReal
    };

    gemv_static_vector_if<ResScalar,Dest::SizeAtCompileTime,Dest::MaxSizeAtCompileTime,MightCannotUseDest> static_dest;

    bool alphaIsCompatible = (!ComplexByReal) || (numext::imag(actualAlpha)==RealScalar(0));
    bool evalToDest = EvalToDestAtCompileTime && alphaIsCompatible;

    RhsScalar compatibleAlpha = get_factor<ResScalar,RhsScalar>::run(actualAlpha);

    ei_declare_aligned_stack_constructed_variable(ResScalar,actualDestPtr,dest.size(),
                                                  evalToDest ? dest.data() : static_dest.data());

    if(!evalToDest)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = dest.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      if(!alphaIsCompatible)
      {
        MappedDest(actualDestPtr, dest.size()).setZero();
        compatibleAlpha = RhsScalar(1);
      }
      else
        MappedDest(actualDestPtr, dest.size()) = dest;
    }

    internal::triangular_matrix_vector_product
      <Index,Mode,
       LhsScalar, LhsBlasTraits::NeedToConjugate,
       RhsScalar, RhsBlasTraits::NeedToConjugate,
       ColMajor>
      ::run(actualLhs.rows(),actualLhs.cols(),
            actualLhs.data(),actualLhs.outerStride(),
            actualRhs.data(),actualRhs.innerStride(),
            actualDestPtr,1,compatibleAlpha);

    if (!evalToDest)
    {
      if(!alphaIsCompatible)
        dest += actualAlpha * MappedDest(actualDestPtr, dest.size());
      else
        dest = MappedDest(actualDestPtr, dest.size());
    }

    if ( ((Mode&UnitDiag)==UnitDiag) && (lhs_alpha!=LhsScalar(1)) )
    {
      Index diagSize = (std::min)(lhs.rows(),lhs.cols());
      dest.head(diagSize) -= (lhs_alpha-LhsScalar(1))*rhs.head(diagSize);
    }
  }
};

template<int Mode> struct trmv_selector<Mode,RowMajor>
{
  template<typename Lhs, typename Rhs, typename Dest>
  static void run(const Lhs &lhs, const Rhs &rhs, Dest& dest, const typename Dest::Scalar& alpha)
  {
    typedef typename Lhs::Scalar      LhsScalar;
    typedef typename Rhs::Scalar      RhsScalar;
    typedef typename Dest::Scalar     ResScalar;
    
    typedef internal::blas_traits<Lhs> LhsBlasTraits;
    typedef typename LhsBlasTraits::DirectLinearAccessType ActualLhsType;
    typedef internal::blas_traits<Rhs> RhsBlasTraits;
    typedef typename RhsBlasTraits::DirectLinearAccessType ActualRhsType;
    typedef typename internal::remove_all<ActualRhsType>::type ActualRhsTypeCleaned;

    typename add_const<ActualLhsType>::type actualLhs = LhsBlasTraits::extract(lhs);
    typename add_const<ActualRhsType>::type actualRhs = RhsBlasTraits::extract(rhs);

    LhsScalar lhs_alpha = LhsBlasTraits::extractScalarFactor(lhs);
    RhsScalar rhs_alpha = RhsBlasTraits::extractScalarFactor(rhs);
    ResScalar actualAlpha = alpha * lhs_alpha * rhs_alpha;

    enum {
      DirectlyUseRhs = ActualRhsTypeCleaned::InnerStrideAtCompileTime==1
    };

    gemv_static_vector_if<RhsScalar,ActualRhsTypeCleaned::SizeAtCompileTime,ActualRhsTypeCleaned::MaxSizeAtCompileTime,!DirectlyUseRhs> static_rhs;

    ei_declare_aligned_stack_constructed_variable(RhsScalar,actualRhsPtr,actualRhs.size(),
        DirectlyUseRhs ? const_cast<RhsScalar*>(actualRhs.data()) : static_rhs.data());

    if(!DirectlyUseRhs)
    {
      #ifdef EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      Index size = actualRhs.size();
      EIGEN_DENSE_STORAGE_CTOR_PLUGIN
      #endif
      Map<typename ActualRhsTypeCleaned::PlainObject>(actualRhsPtr, actualRhs.size()) = actualRhs;
    }

    internal::triangular_matrix_vector_product
      <Index,Mode,
       LhsScalar, LhsBlasTraits::NeedToConjugate,
       RhsScalar, RhsBlasTraits::NeedToConjugate,
       RowMajor>
      ::run(actualLhs.rows(),actualLhs.cols(),
            actualLhs.data(),actualLhs.outerStride(),
            actualRhsPtr,1,
            dest.data(),dest.innerStride(),
            actualAlpha);

    if ( ((Mode&UnitDiag)==UnitDiag) && (lhs_alpha!=LhsScalar(1)) )
    {
      Index diagSize = (std::min)(lhs.rows(),lhs.cols());
      dest.head(diagSize) -= (lhs_alpha-LhsScalar(1))*rhs.head(diagSize);
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULARMATRIXVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix-vector product functionality based on ?TRMV.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H
#define EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H

namespace Eigen { 

namespace internal {

/**********************************************************************
* This file implements triangular matrix-vector multiplication using BLAS
**********************************************************************/

// trmv/hemv specialization

template<typename Index, int Mode, typename LhsScalar, bool ConjLhs, typename RhsScalar, bool ConjRhs, int StorageOrder>
struct triangular_matrix_vector_product_trmv :
  triangular_matrix_vector_product<Index,Mode,LhsScalar,ConjLhs,RhsScalar,ConjRhs,StorageOrder,BuiltIn> {};

#define EIGEN_BLAS_TRMV_SPECIALIZE(Scalar) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,ColMajor,Specialized> { \
 static void run(Index _rows, Index _cols, const Scalar* _lhs, Index lhsStride, \
                                     const Scalar* _rhs, Index rhsIncr, Scalar* _res, Index resIncr, Scalar alpha) { \
      triangular_matrix_vector_product_trmv<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,ColMajor>::run( \
        _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
  } \
}; \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,RowMajor,Specialized> { \
 static void run(Index _rows, Index _cols, const Scalar* _lhs, Index lhsStride, \
                                     const Scalar* _rhs, Index rhsIncr, Scalar* _res, Index resIncr, Scalar alpha) { \
      triangular_matrix_vector_product_trmv<Index,Mode,Scalar,ConjLhs,Scalar,ConjRhs,RowMajor>::run( \
        _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
  } \
};

EIGEN_BLAS_TRMV_SPECIALIZE(double)
EIGEN_BLAS_TRMV_SPECIALIZE(float)
EIGEN_BLAS_TRMV_SPECIALIZE(dcomplex)
EIGEN_BLAS_TRMV_SPECIALIZE(scomplex)

// implements col-major: res += alpha * op(triangular) * vector
#define EIGEN_BLAS_TRMV_CM(EIGTYPE, BLASTYPE, EIGPREFIX, BLASPREFIX, BLASPOSTFIX) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product_trmv<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,ColMajor> { \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper \
  }; \
 static void run(Index _rows, Index _cols, const EIGTYPE* _lhs, Index lhsStride, \
                 const EIGTYPE* _rhs, Index rhsIncr, EIGTYPE* _res, Index resIncr, EIGTYPE alpha) \
 { \
   if (ConjLhs || IsZeroDiag) { \
     triangular_matrix_vector_product<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,ColMajor,BuiltIn>::run( \
       _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
     return; \
   }\
   Index size = (std::min)(_rows,_cols); \
   Index rows = IsLower ? _rows : size; \
   Index cols = IsLower ? size : _cols; \
\
   typedef VectorX##EIGPREFIX VectorRhs; \
   EIGTYPE *x, *y;\
\
/* Set x*/ \
   Map<const VectorRhs, 0, InnerStride<> > rhs(_rhs,cols,InnerStride<>(rhsIncr)); \
   VectorRhs x_tmp; \
   if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
   x = x_tmp.data(); \
\
/* Square part handling */\
\
   char trans, uplo, diag; \
   BlasIndex m, n, lda, incx, incy; \
   EIGTYPE const *a; \
   EIGTYPE beta(1); \
\
/* Set m, n */ \
   n = convert_index<BlasIndex>(size); \
   lda = convert_index<BlasIndex>(lhsStride); \
   incx = 1; \
   incy = convert_index<BlasIndex>(resIncr); \
\
/* Set uplo, trans and diag*/ \
   trans = 'N'; \
   uplo = IsLower ? 'L' : 'U'; \
   diag = IsUnitDiag ? 'U' : 'N'; \
\
/* call ?TRMV*/ \
   BLASPREFIX##trmv##BLASPOSTFIX(&uplo, &trans, &diag, &n, (const BLASTYPE*)_lhs, &lda, (BLASTYPE*)x, &incx); \
\
/* Add op(a_tr)rhs into res*/ \
   BLASPREFIX##axpy##BLASPOSTFIX(&n, (const BLASTYPE*)&numext::real_ref(alpha),(const BLASTYPE*)x, &incx, (BLASTYPE*)_res, &incy); \
/* Non-square case - doesn't fit to BLAS ?TRMV. Fall to default triangular product*/ \
   if (size<(std::max)(rows,cols)) { \
     if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
     x = x_tmp.data(); \
     if (size<rows) { \
       y = _res + size*resIncr; \
       a = _lhs + size; \
       m = convert_index<BlasIndex>(rows-size); \
       n = convert_index<BlasIndex>(size); \
     } \
     else { \
       x += size; \
       y = _res; \
       a = _lhs + size*lda; \
       m = convert_index<BlasIndex>(size); \
       n = convert_index<BlasIndex>(cols-size); \
     } \
     BLASPREFIX##gemv##BLASPOSTFIX(&trans, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)x, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)y, &incy); \
   } \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMV_CM(double,   double, d,  d,)
EIGEN_BLAS_TRMV_CM(dcomplex, MKL_Complex16, cd, z,)
EIGEN_BLAS_TRMV_CM(float,    float,  f,  s,)
EIGEN_BLAS_TRMV_CM(scomplex, MKL_Complex8,  cf, c,)
#else
EIGEN_BLAS_TRMV_CM(double,   double, d,  d, _)
EIGEN_BLAS_TRMV_CM(dcomplex, double, cd, z, _)
EIGEN_BLAS_TRMV_CM(float,    float,  f,  s, _)
EIGEN_BLAS_TRMV_CM(scomplex, float,  cf, c, _)
#endif

// implements row-major: res += alpha * op(triangular) * vector
#define EIGEN_BLAS_TRMV_RM(EIGTYPE, BLASTYPE, EIGPREFIX, BLASPREFIX, BLASPOSTFIX) \
template<typename Index, int Mode, bool ConjLhs, bool ConjRhs> \
struct triangular_matrix_vector_product_trmv<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,RowMajor> { \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    SetDiag = (Mode&(ZeroDiag|UnitDiag)) ? 0 : 1, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    LowUp = IsLower ? Lower : Upper \
  }; \
 static void run(Index _rows, Index _cols, const EIGTYPE* _lhs, Index lhsStride, \
                 const EIGTYPE* _rhs, Index rhsIncr, EIGTYPE* _res, Index resIncr, EIGTYPE alpha) \
 { \
   if (IsZeroDiag) { \
     triangular_matrix_vector_product<Index,Mode,EIGTYPE,ConjLhs,EIGTYPE,ConjRhs,RowMajor,BuiltIn>::run( \
       _rows, _cols, _lhs, lhsStride, _rhs, rhsIncr, _res, resIncr, alpha); \
     return; \
   }\
   Index size = (std::min)(_rows,_cols); \
   Index rows = IsLower ? _rows : size; \
   Index cols = IsLower ? size : _cols; \
\
   typedef VectorX##EIGPREFIX VectorRhs; \
   EIGTYPE *x, *y;\
\
/* Set x*/ \
   Map<const VectorRhs, 0, InnerStride<> > rhs(_rhs,cols,InnerStride<>(rhsIncr)); \
   VectorRhs x_tmp; \
   if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
   x = x_tmp.data(); \
\
/* Square part handling */\
\
   char trans, uplo, diag; \
   BlasIndex m, n, lda, incx, incy; \
   EIGTYPE const *a; \
   EIGTYPE beta(1); \
\
/* Set m, n */ \
   n = convert_index<BlasIndex>(size); \
   lda = convert_index<BlasIndex>(lhsStride); \
   incx = 1; \
   incy = convert_index<BlasIndex>(resIncr); \
\
/* Set uplo, trans and diag*/ \
   trans = ConjLhs ? 'C' : 'T'; \
   uplo = IsLower ? 'U' : 'L'; \
   diag = IsUnitDiag ? 'U' : 'N'; \
\
/* call ?TRMV*/ \
   BLASPREFIX##trmv##BLASPOSTFIX(&uplo, &trans, &diag, &n, (const BLASTYPE*)_lhs, &lda, (BLASTYPE*)x, &incx); \
\
/* Add op(a_tr)rhs into res*/ \
   BLASPREFIX##axpy##BLASPOSTFIX(&n, (const BLASTYPE*)&numext::real_ref(alpha),(const BLASTYPE*)x, &incx, (BLASTYPE*)_res, &incy); \
/* Non-square case - doesn't fit to BLAS ?TRMV. Fall to default triangular product*/ \
   if (size<(std::max)(rows,cols)) { \
     if (ConjRhs) x_tmp = rhs.conjugate(); else x_tmp = rhs; \
     x = x_tmp.data(); \
     if (size<rows) { \
       y = _res + size*resIncr; \
       a = _lhs + size*lda; \
       m = convert_index<BlasIndex>(rows-size); \
       n = convert_index<BlasIndex>(size); \
     } \
     else { \
       x += size; \
       y = _res; \
       a = _lhs + size; \
       m = convert_index<BlasIndex>(size); \
       n = convert_index<BlasIndex>(cols-size); \
     } \
     BLASPREFIX##gemv##BLASPOSTFIX(&trans, &n, &m, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (const BLASTYPE*)x, &incx, (const BLASTYPE*)&numext::real_ref(beta), (BLASTYPE*)y, &incy); \
   } \
  } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRMV_RM(double,   double, d,  d,)
EIGEN_BLAS_TRMV_RM(dcomplex, MKL_Complex16, cd, z,)
EIGEN_BLAS_TRMV_RM(float,    float,  f,  s,)
EIGEN_BLAS_TRMV_RM(scomplex, MKL_Complex8,  cf, c,)
#else
EIGEN_BLAS_TRMV_RM(double,   double, d,  d,_)
EIGEN_BLAS_TRMV_RM(dcomplex, double, cd, z,_)
EIGEN_BLAS_TRMV_RM(float,    float,  f,  s,_)
EIGEN_BLAS_TRMV_RM(scomplex, float,  cf, c,_)
#endif

} // end namespase internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_MATRIX_VECTOR_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_SOLVER_MATRIX_H
#define EIGEN_TRIANGULAR_SOLVER_MATRIX_H

namespace Eigen { 

namespace internal {

// if the rhs is row major, let's transpose the product
template <typename Scalar, typename Index, int Side, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,Side,Mode,Conjugate,TriStorageOrder,RowMajor,OtherInnerStride>
{
  static void run(
    Index size, Index cols,
    const Scalar*  tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    triangular_solve_matrix<
      Scalar, Index, Side==OnTheLeft?OnTheRight:OnTheLeft,
      (Mode&UnitDiag) | ((Mode&Upper) ? Lower : Upper),
      NumTraits<Scalar>::IsComplex && Conjugate,
      TriStorageOrder==RowMajor ? ColMajor : RowMajor, ColMajor, OtherInnerStride>
      ::run(size, cols, tri, triStride, _other, otherIncr, otherStride, blocking);
  }
};

/* Optimized triangular solver with multiple right hand side and the triangular matrix on the left
 */
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder,int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>
{
  static EIGEN_DONT_INLINE void run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking);
};
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
EIGEN_DONT_INLINE void triangular_solve_matrix<Scalar,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>::run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    Index cols = otherSize;

    typedef const_blas_data_mapper<Scalar, Index, TriStorageOrder> TriMapper;
    typedef blas_data_mapper<Scalar, Index, ColMajor, Unaligned, OtherInnerStride> OtherMapper;
    TriMapper tri(_tri, triStride);
    OtherMapper other(_other, otherStride, otherIncr);

    typedef gebp_traits<Scalar,Scalar> Traits;

    enum {
      SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
      IsLower = (Mode&Lower) == Lower
    };

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(size,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*cols;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    conj_if<Conjugate> conj;
    gebp_kernel<Scalar, Scalar, Index, OtherMapper, Traits::mr, Traits::nr, Conjugate, false> gebp_kernel;
    gemm_pack_lhs<Scalar, Index, TriMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, TriStorageOrder> pack_lhs;
    gemm_pack_rhs<Scalar, Index, OtherMapper, Traits::nr, ColMajor, false, true> pack_rhs;

    // the goal here is to subdivise the Rhs panels such that we keep some cache
    // coherence when accessing the rhs elements
    std::ptrdiff_t l1, l2, l3;
    manage_caching_sizes(GetAction, &l1, &l2, &l3);
    Index subcols = cols>0 ? l2/(4 * sizeof(Scalar) * std::max<Index>(otherStride,size)) : 0;
    subcols = std::max<Index>((subcols/Traits::nr)*Traits::nr, Traits::nr);

    for(Index k2=IsLower ? 0 : size;
        IsLower ? k2<size : k2>0;
        IsLower ? k2+=kc : k2-=kc)
    {
      const Index actual_kc = (std::min)(IsLower ? size-k2 : k2, kc);

      // We have selected and packed a big horizontal panel R1 of rhs. Let B be the packed copy of this panel,
      // and R2 the remaining part of rhs. The corresponding vertical panel of lhs is split into
      // A11 (the triangular part) and A21 the remaining rectangular part.
      // Then the high level algorithm is:
      //  - B = R1                    => general block copy (done during the next step)
      //  - R1 = A11^-1 B             => tricky part
      //  - update B from the new R1  => actually this has to be performed continuously during the above step
      //  - R2 -= A21 * B             => GEPP

      // The tricky part: compute R1 = A11^-1 B while updating B from R1
      // The idea is to split A11 into multiple small vertical panels.
      // Each panel can be split into a small triangular part T1k which is processed without optimization,
      // and the remaining small part T2k which is processed using gebp with appropriate block strides
      for(Index j2=0; j2<cols; j2+=subcols)
      {
        Index actual_cols = (std::min)(cols-j2,subcols);
        // for each small vertical panels [T1k^T, T2k^T]^T of lhs
        for (Index k1=0; k1<actual_kc; k1+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-k1, SmallPanelWidth);
          // tr solve
          for (Index k=0; k<actualPanelWidth; ++k)
          {
            // TODO write a small kernel handling this (can be shared with trsv)
            Index i  = IsLower ? k2+k1+k : k2-k1-k-1;
            Index rs = actualPanelWidth - k - 1; // remaining size
            Index s  = TriStorageOrder==RowMajor ? (IsLower ? k2+k1 : i+1)
                                                 :  IsLower ? i+1 : i-rs;

            Scalar a = (Mode & UnitDiag) ? Scalar(1) : Scalar(1)/conj(tri(i,i));
            for (Index j=j2; j<j2+actual_cols; ++j)
            {
              if (TriStorageOrder==RowMajor)
              {
                Scalar b(0);
                const Scalar* l = &tri(i,s);
                typename OtherMapper::LinearMapper r = other.getLinearMapper(s,j);
                for (Index i3=0; i3<k; ++i3)
                  b += conj(l[i3]) * r(i3);

                other(i,j) = (other(i,j) - b)*a;
              }
              else
              {
                Scalar& otherij = other(i,j);
                otherij *= a;
                Scalar b = otherij;
                typename OtherMapper::LinearMapper r = other.getLinearMapper(s,j);
                typename TriMapper::LinearMapper l = tri.getLinearMapper(s,i);
                for (Index i3=0;i3<rs;++i3)
                  r(i3) -= b * conj(l(i3));
              }
            }
          }

          Index lengthTarget = actual_kc-k1-actualPanelWidth;
          Index startBlock   = IsLower ? k2+k1 : k2-k1-actualPanelWidth;
          Index blockBOffset = IsLower ? k1 : lengthTarget;

          // update the respective rows of B from other
          pack_rhs(blockB+actual_kc*j2, other.getSubMapper(startBlock,j2), actualPanelWidth, actual_cols, actual_kc, blockBOffset);

          // GEBP
          if (lengthTarget>0)
          {
            Index startTarget  = IsLower ? k2+k1+actualPanelWidth : k2-actual_kc;

            pack_lhs(blockA, tri.getSubMapper(startTarget,startBlock), actualPanelWidth, lengthTarget);

            gebp_kernel(other.getSubMapper(startTarget,j2), blockA, blockB+actual_kc*j2, lengthTarget, actualPanelWidth, actual_cols, Scalar(-1),
                        actualPanelWidth, actual_kc, 0, blockBOffset);
          }
        }
      }
      
      // R2 -= A21 * B => GEPP
      {
        Index start = IsLower ? k2+kc : 0;
        Index end   = IsLower ? size : k2-kc;
        for(Index i2=start; i2<end; i2+=mc)
        {
          const Index actual_mc = (std::min)(mc,end-i2);
          if (actual_mc>0)
          {
            pack_lhs(blockA, tri.getSubMapper(i2, IsLower ? k2 : k2-kc), actual_kc, actual_mc);

            gebp_kernel(other.getSubMapper(i2, 0), blockA, blockB, actual_mc, actual_kc, cols, Scalar(-1), -1, -1, 0, 0);
          }
        }
      }
    }
  }

/* Optimized triangular solver with multiple left hand sides and the triangular matrix on the right
 */
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
struct triangular_solve_matrix<Scalar,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>
{
  static EIGEN_DONT_INLINE void run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking);
};
template <typename Scalar, typename Index, int Mode, bool Conjugate, int TriStorageOrder, int OtherInnerStride>
EIGEN_DONT_INLINE void triangular_solve_matrix<Scalar,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,OtherInnerStride>::run(
    Index size, Index otherSize,
    const Scalar* _tri, Index triStride,
    Scalar* _other, Index otherIncr, Index otherStride,
    level3_blocking<Scalar,Scalar>& blocking)
  {
    Index rows = otherSize;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    typedef blas_data_mapper<Scalar, Index, ColMajor, Unaligned, OtherInnerStride> LhsMapper;
    typedef const_blas_data_mapper<Scalar, Index, TriStorageOrder> RhsMapper;
    LhsMapper lhs(_other, otherStride, otherIncr);
    RhsMapper rhs(_tri, triStride);

    typedef gebp_traits<Scalar,Scalar> Traits;
    enum {
      RhsStorageOrder   = TriStorageOrder,
      SmallPanelWidth   = EIGEN_PLAIN_ENUM_MAX(Traits::mr,Traits::nr),
      IsLower = (Mode&Lower) == Lower
    };

    Index kc = blocking.kc();                   // cache block size along the K direction
    Index mc = (std::min)(rows,blocking.mc());  // cache block size along the M direction

    std::size_t sizeA = kc*mc;
    std::size_t sizeB = kc*size;

    ei_declare_aligned_stack_constructed_variable(Scalar, blockA, sizeA, blocking.blockA());
    ei_declare_aligned_stack_constructed_variable(Scalar, blockB, sizeB, blocking.blockB());

    conj_if<Conjugate> conj;
    gebp_kernel<Scalar, Scalar, Index, LhsMapper, Traits::mr, Traits::nr, false, Conjugate> gebp_kernel;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr, RhsStorageOrder> pack_rhs;
    gemm_pack_rhs<Scalar, Index, RhsMapper, Traits::nr, RhsStorageOrder,false,true> pack_rhs_panel;
    gemm_pack_lhs<Scalar, Index, LhsMapper, Traits::mr, Traits::LhsProgress, typename Traits::LhsPacket4Packing, ColMajor, false, true> pack_lhs_panel;

    for(Index k2=IsLower ? size : 0;
        IsLower ? k2>0 : k2<size;
        IsLower ? k2-=kc : k2+=kc)
    {
      const Index actual_kc = (std::min)(IsLower ? k2 : size-k2, kc);
      Index actual_k2 = IsLower ? k2-actual_kc : k2 ;

      Index startPanel = IsLower ? 0 : k2+actual_kc;
      Index rs = IsLower ? actual_k2 : size - actual_k2 - actual_kc;
      Scalar* geb = blockB+actual_kc*actual_kc;

      if (rs>0) pack_rhs(geb, rhs.getSubMapper(actual_k2,startPanel), actual_kc, rs);

      // triangular packing (we only pack the panels off the diagonal,
      // neglecting the blocks overlapping the diagonal
      {
        for (Index j2=0; j2<actual_kc; j2+=SmallPanelWidth)
        {
          Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
          Index actual_j2 = actual_k2 + j2;
          Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
          Index panelLength = IsLower ? actual_kc-j2-actualPanelWidth : j2;

          if (panelLength>0)
          pack_rhs_panel(blockB+j2*actual_kc,
                         rhs.getSubMapper(actual_k2+panelOffset, actual_j2),
                         panelLength, actualPanelWidth,
                         actual_kc, panelOffset);
        }
      }

      for(Index i2=0; i2<rows; i2+=mc)
      {
        const Index actual_mc = (std::min)(mc,rows-i2);

        // triangular solver kernel
        {
          // for each small block of the diagonal (=> vertical panels of rhs)
          for (Index j2 = IsLower
                      ? (actual_kc - ((actual_kc%SmallPanelWidth) ? Index(actual_kc%SmallPanelWidth)
                                                                  : Index(SmallPanelWidth)))
                      : 0;
               IsLower ? j2>=0 : j2<actual_kc;
               IsLower ? j2-=SmallPanelWidth : j2+=SmallPanelWidth)
          {
            Index actualPanelWidth = std::min<Index>(actual_kc-j2, SmallPanelWidth);
            Index absolute_j2 = actual_k2 + j2;
            Index panelOffset = IsLower ? j2+actualPanelWidth : 0;
            Index panelLength = IsLower ? actual_kc - j2 - actualPanelWidth : j2;

            // GEBP
            if(panelLength>0)
            {
              gebp_kernel(lhs.getSubMapper(i2,absolute_j2),
                          blockA, blockB+j2*actual_kc,
                          actual_mc, panelLength, actualPanelWidth,
                          Scalar(-1),
                          actual_kc, actual_kc, // strides
                          panelOffset, panelOffset); // offsets
            }

            // unblocked triangular solve
            for (Index k=0; k<actualPanelWidth; ++k)
            {
              Index j = IsLower ? absolute_j2+actualPanelWidth-k-1 : absolute_j2+k;

              typename LhsMapper::LinearMapper r = lhs.getLinearMapper(i2,j);
              for (Index k3=0; k3<k; ++k3)
              {
                Scalar b = conj(rhs(IsLower ? j+1+k3 : absolute_j2+k3,j));
                typename LhsMapper::LinearMapper a = lhs.getLinearMapper(i2,IsLower ? j+1+k3 : absolute_j2+k3);
                for (Index i=0; i<actual_mc; ++i)
                  r(i) -= a(i) * b;
              }
              if((Mode & UnitDiag)==0)
              {
                Scalar inv_rjj = RealScalar(1)/conj(rhs(j,j));
                for (Index i=0; i<actual_mc; ++i)
                  r(i) *= inv_rjj;
              }
            }

            // pack the just computed part of lhs to A
            pack_lhs_panel(blockA, lhs.getSubMapper(i2,absolute_j2),
                           actualPanelWidth, actual_mc,
                           actual_kc, j2);
          }
        }

        if (rs>0)
          gebp_kernel(lhs.getSubMapper(i2, startPanel), blockA, geb,
                      actual_mc, actual_kc, rs, Scalar(-1),
                      -1, -1, 0, 0);
      }
    }
  }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix_BLAS.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to BLAS F77
 *   Triangular matrix * matrix product functionality based on ?TRMM.
 ********************************************************************************
*/

#ifndef EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H
#define EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H

namespace Eigen {

namespace internal {

// implements LeftSide op(triangular)^-1 * general
#define EIGEN_BLAS_TRSM_L(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int Mode, bool Conjugate, int TriStorageOrder> \
struct triangular_solve_matrix<EIGTYPE,Index,OnTheLeft,Mode,Conjugate,TriStorageOrder,ColMajor,1> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    conjA = ((TriStorageOrder==ColMajor) && Conjugate) ? 1 : 0 \
  }; \
  static void run( \
      Index size, Index otherSize, \
      const EIGTYPE* _tri, Index triStride, \
      EIGTYPE* _other, Index otherIncr, Index otherStride, level3_blocking<EIGTYPE,EIGTYPE>& /*blocking*/) \
  { \
   EIGEN_ONLY_USED_FOR_DEBUG(otherIncr); \
   eigen_assert(otherIncr == 1); \
   BlasIndex m = convert_index<BlasIndex>(size), n = convert_index<BlasIndex>(otherSize), lda, ldb; \
   char side = 'L', uplo, diag='N', transa; \
   /* Set alpha_ */ \
   EIGTYPE alpha(1); \
   ldb = convert_index<BlasIndex>(otherStride);\
\
   const EIGTYPE *a; \
/* Set trans */ \
   transa = (TriStorageOrder==RowMajor) ? ((Conjugate) ? 'C' : 'T') : 'N'; \
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (TriStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, TriStorageOrder> MatrixTri; \
   Map<const MatrixTri, 0, OuterStride<> > tri(_tri,size,size,OuterStride<>(triStride)); \
   MatrixTri a_tmp; \
\
   if (conjA) { \
     a_tmp = tri.conjugate(); \
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _tri; \
     lda = convert_index<BlasIndex>(triStride); \
   } \
   if (IsUnitDiag) diag='U'; \
/* call ?trsm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)_other, &ldb); \
 } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRSM_L(double,   double, dtrsm)
EIGEN_BLAS_TRSM_L(dcomplex, MKL_Complex16, ztrsm)
EIGEN_BLAS_TRSM_L(float,    float,  strsm)
EIGEN_BLAS_TRSM_L(scomplex, MKL_Complex8, ctrsm)
#else
EIGEN_BLAS_TRSM_L(double,   double, dtrsm_)
EIGEN_BLAS_TRSM_L(dcomplex, double, ztrsm_)
EIGEN_BLAS_TRSM_L(float,    float,  strsm_)
EIGEN_BLAS_TRSM_L(scomplex, float,  ctrsm_)
#endif

// implements RightSide general * op(triangular)^-1
#define EIGEN_BLAS_TRSM_R(EIGTYPE, BLASTYPE, BLASFUNC) \
template <typename Index, int Mode, bool Conjugate, int TriStorageOrder> \
struct triangular_solve_matrix<EIGTYPE,Index,OnTheRight,Mode,Conjugate,TriStorageOrder,ColMajor,1> \
{ \
  enum { \
    IsLower = (Mode&Lower) == Lower, \
    IsUnitDiag  = (Mode&UnitDiag) ? 1 : 0, \
    IsZeroDiag  = (Mode&ZeroDiag) ? 1 : 0, \
    conjA = ((TriStorageOrder==ColMajor) && Conjugate) ? 1 : 0 \
  }; \
  static void run( \
      Index size, Index otherSize, \
      const EIGTYPE* _tri, Index triStride, \
      EIGTYPE* _other, Index otherIncr, Index otherStride, level3_blocking<EIGTYPE,EIGTYPE>& /*blocking*/) \
  { \
   EIGEN_ONLY_USED_FOR_DEBUG(otherIncr); \
   eigen_assert(otherIncr == 1); \
   BlasIndex m = convert_index<BlasIndex>(otherSize), n = convert_index<BlasIndex>(size), lda, ldb; \
   char side = 'R', uplo, diag='N', transa; \
   /* Set alpha_ */ \
   EIGTYPE alpha(1); \
   ldb = convert_index<BlasIndex>(otherStride);\
\
   const EIGTYPE *a; \
/* Set trans */ \
   transa = (TriStorageOrder==RowMajor) ? ((Conjugate) ? 'C' : 'T') : 'N'; \
/* Set uplo */ \
   uplo = IsLower ? 'L' : 'U'; \
   if (TriStorageOrder==RowMajor) uplo = (uplo == 'L') ? 'U' : 'L'; \
/* Set a, lda */ \
   typedef Matrix<EIGTYPE, Dynamic, Dynamic, TriStorageOrder> MatrixTri; \
   Map<const MatrixTri, 0, OuterStride<> > tri(_tri,size,size,OuterStride<>(triStride)); \
   MatrixTri a_tmp; \
\
   if (conjA) { \
     a_tmp = tri.conjugate(); \
     a = a_tmp.data(); \
     lda = convert_index<BlasIndex>(a_tmp.outerStride()); \
   } else { \
     a = _tri; \
     lda = convert_index<BlasIndex>(triStride); \
   } \
   if (IsUnitDiag) diag='U'; \
/* call ?trsm*/ \
   BLASFUNC(&side, &uplo, &transa, &diag, &m, &n, (const BLASTYPE*)&numext::real_ref(alpha), (const BLASTYPE*)a, &lda, (BLASTYPE*)_other, &ldb); \
   /*std::cout << "TRMS_L specialization!\n";*/ \
 } \
};

#ifdef EIGEN_USE_MKL
EIGEN_BLAS_TRSM_R(double,   double, dtrsm)
EIGEN_BLAS_TRSM_R(dcomplex, MKL_Complex16, ztrsm)
EIGEN_BLAS_TRSM_R(float,    float,  strsm)
EIGEN_BLAS_TRSM_R(scomplex, MKL_Complex8,  ctrsm)
#else
EIGEN_BLAS_TRSM_R(double,   double, dtrsm_)
EIGEN_BLAS_TRSM_R(dcomplex, double, ztrsm_)
EIGEN_BLAS_TRSM_R(float,    float,  strsm_)
EIGEN_BLAS_TRSM_R(scomplex, float,  ctrsm_)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_MATRIX_BLAS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIANGULAR_SOLVER_VECTOR_H
#define EIGEN_TRIANGULAR_SOLVER_VECTOR_H

namespace Eigen {

namespace internal {

template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate, int StorageOrder>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheRight, Mode, Conjugate, StorageOrder>
{
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    triangular_solve_vector<LhsScalar,RhsScalar,Index,OnTheLeft,
        ((Mode&Upper)==Upper ? Lower : Upper) | (Mode&UnitDiag),
        Conjugate,StorageOrder==RowMajor?ColMajor:RowMajor
      >::run(size, _lhs, lhsStride, rhs);
  }
};

// forward and backward substitution, row-major, rhs is a vector
template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheLeft, Mode, Conjugate, RowMajor>
{
  enum {
    IsLower = ((Mode&Lower)==Lower)
  };
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,RowMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,size,size,OuterStride<>(lhsStride));

    typedef const_blas_data_mapper<LhsScalar,Index,RowMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;

    typename internal::conditional<
                          Conjugate,
                          const CwiseUnaryOp<typename internal::scalar_conjugate_op<LhsScalar>,LhsMap>,
                          const LhsMap&>
                        ::type cjLhs(lhs);
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;
    for(Index pi=IsLower ? 0 : size;
        IsLower ? pi<size : pi>0;
        IsLower ? pi+=PanelWidth : pi-=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(IsLower ? size - pi : pi, PanelWidth);

      Index r = IsLower ? pi : size - pi; // remaining size
      if (r > 0)
      {
        // let's directly call the low level product function because:
        // 1 - it is faster to compile
        // 2 - it is slightly faster at runtime
        Index startRow = IsLower ? pi : pi-actualPanelWidth;
        Index startCol = IsLower ? 0 : pi;

        general_matrix_vector_product<Index,LhsScalar,LhsMapper,RowMajor,Conjugate,RhsScalar,RhsMapper,false>::run(
          actualPanelWidth, r,
          LhsMapper(&lhs.coeffRef(startRow,startCol), lhsStride),
          RhsMapper(rhs + startCol, 1),
          rhs + startRow, 1,
          RhsScalar(-1));
      }

      for(Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = IsLower ? pi+k : pi-k-1;
        Index s = IsLower ? pi   : i+1;
        if (k>0)
          rhs[i] -= (cjLhs.row(i).segment(s,k).transpose().cwiseProduct(Map<const Matrix<RhsScalar,Dynamic,1> >(rhs+s,k))).sum();

        if((!(Mode & UnitDiag)) && numext::not_equal_strict(rhs[i],RhsScalar(0)))
          rhs[i] /= cjLhs(i,i);
      }
    }
  }
};

// forward and backward substitution, column-major, rhs is a vector
template<typename LhsScalar, typename RhsScalar, typename Index, int Mode, bool Conjugate>
struct triangular_solve_vector<LhsScalar, RhsScalar, Index, OnTheLeft, Mode, Conjugate, ColMajor>
{
  enum {
    IsLower = ((Mode&Lower)==Lower)
  };
  static void run(Index size, const LhsScalar* _lhs, Index lhsStride, RhsScalar* rhs)
  {
    typedef Map<const Matrix<LhsScalar,Dynamic,Dynamic,ColMajor>, 0, OuterStride<> > LhsMap;
    const LhsMap lhs(_lhs,size,size,OuterStride<>(lhsStride));
    typedef const_blas_data_mapper<LhsScalar,Index,ColMajor> LhsMapper;
    typedef const_blas_data_mapper<RhsScalar,Index,ColMajor> RhsMapper;
    typename internal::conditional<Conjugate,
                                   const CwiseUnaryOp<typename internal::scalar_conjugate_op<LhsScalar>,LhsMap>,
                                   const LhsMap&
                                  >::type cjLhs(lhs);
    static const Index PanelWidth = EIGEN_TUNE_TRIANGULAR_PANEL_WIDTH;

    for(Index pi=IsLower ? 0 : size;
        IsLower ? pi<size : pi>0;
        IsLower ? pi+=PanelWidth : pi-=PanelWidth)
    {
      Index actualPanelWidth = (std::min)(IsLower ? size - pi : pi, PanelWidth);
      Index startBlock = IsLower ? pi : pi-actualPanelWidth;
      Index endBlock = IsLower ? pi + actualPanelWidth : 0;

      for(Index k=0; k<actualPanelWidth; ++k)
      {
        Index i = IsLower ? pi+k : pi-k-1;
        if(numext::not_equal_strict(rhs[i],RhsScalar(0)))
        {
          if(!(Mode & UnitDiag))
            rhs[i] /= cjLhs.coeff(i,i);

          Index r = actualPanelWidth - k - 1; // remaining size
          Index s = IsLower ? i+1 : i-r;
          if (r>0)
            Map<Matrix<RhsScalar,Dynamic,1> >(rhs+s,r) -= rhs[i] * cjLhs.col(i).segment(s,r);
        }
      }
      Index r = IsLower ? size - endBlock : startBlock; // remaining size
      if (r > 0)
      {
        // let's directly call the low level product function because:
        // 1 - it is faster to compile
        // 2 - it is slightly faster at runtime
        general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,Conjugate,RhsScalar,RhsMapper,false>::run(
            r, actualPanelWidth,
            LhsMapper(&lhs.coeffRef(endBlock,startBlock), lhsStride),
            RhsMapper(rhs+startBlock, 1),
            rhs+endBlock, 1, RhsScalar(-1));
      }
    }
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIANGULAR_SOLVER_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/BlasUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLASUTIL_H
#define EIGEN_BLASUTIL_H

// This file contains many lightweight helper classes used to
// implement and control fast level 2 and level 3 BLAS-like routines.

namespace Eigen {

namespace internal {

// forward declarations
template<typename LhsScalar, typename RhsScalar, typename Index, typename DataMapper, int mr, int nr, bool ConjugateLhs=false, bool ConjugateRhs=false>
struct gebp_kernel;

template<typename Scalar, typename Index, typename DataMapper, int nr, int StorageOrder, bool Conjugate = false, bool PanelMode=false>
struct gemm_pack_rhs;

template<typename Scalar, typename Index, typename DataMapper, int Pack1, int Pack2, typename Packet, int StorageOrder, bool Conjugate = false, bool PanelMode = false>
struct gemm_pack_lhs;

template<
  typename Index,
  typename LhsScalar, int LhsStorageOrder, bool ConjugateLhs,
  typename RhsScalar, int RhsStorageOrder, bool ConjugateRhs,
  int ResStorageOrder, int ResInnerStride>
struct general_matrix_matrix_product;

template<typename Index,
         typename LhsScalar, typename LhsMapper, int LhsStorageOrder, bool ConjugateLhs,
         typename RhsScalar, typename RhsMapper, bool ConjugateRhs, int Version=Specialized>
struct general_matrix_vector_product;

template<typename From,typename To> struct get_factor {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE To run(const From& x) { return To(x); }
};

template<typename Scalar> struct get_factor<Scalar,typename NumTraits<Scalar>::Real> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE typename NumTraits<Scalar>::Real run(const Scalar& x) { return numext::real(x); }
};


template<typename Scalar, typename Index>
class BlasVectorMapper {
  public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasVectorMapper(Scalar *data) : m_data(data) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i) const {
    return m_data[i];
  }
  template <typename Packet, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Packet load(Index i) const {
    return ploadt<Packet, AlignmentType>(m_data + i);
  }

  template <typename Packet>
  EIGEN_DEVICE_FUNC bool aligned(Index i) const {
    return (UIntPtr(m_data+i)%sizeof(Packet))==0;
  }

  protected:
  Scalar* m_data;
};

template<typename Scalar, typename Index, int AlignmentType, int Incr=1>
class BlasLinearMapper;

template<typename Scalar, typename Index, int AlignmentType>
class BlasLinearMapper<Scalar,Index,AlignmentType>
{
public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasLinearMapper(Scalar *data, Index incr=1)
    : m_data(data)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(incr);
    eigen_assert(incr==1);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void prefetch(int i) const {
    internal::prefetch(&operator()(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar& operator()(Index i) const {
    return m_data[i];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i) const {
    return ploadt<PacketType, AlignmentType>(m_data + i);
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketType &p) const {
    pstoret<Scalar, PacketType, AlignmentType>(m_data + i, p);
  }

protected:
  Scalar *m_data;
};

// Lightweight helper class to access matrix coefficients.
template<typename Scalar, typename Index, int StorageOrder, int AlignmentType = Unaligned, int Incr = 1>
class blas_data_mapper;

// TMP to help PacketBlock store implementation.
// There's currently no known use case for PacketBlock load.
// The default implementation assumes ColMajor order.
// It always store each packet sequentially one `stride` apart.
template<typename Index, typename Scalar, typename Packet, int n, int idx, int StorageOrder>
struct PacketBlockManagement
{
  PacketBlockManagement<Index, Scalar, Packet, n, idx - 1, StorageOrder> pbm;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    pbm.store(to, stride, i, j, block);
    pstoreu<Scalar>(to + i + (j + idx)*stride, block.packet[idx]);
  }
};

// PacketBlockManagement specialization to take care of RowMajor order without ifs.
template<typename Index, typename Scalar, typename Packet, int n, int idx>
struct PacketBlockManagement<Index, Scalar, Packet, n, idx, RowMajor>
{
  PacketBlockManagement<Index, Scalar, Packet, n, idx - 1, RowMajor> pbm;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    pbm.store(to, stride, i, j, block);
    pstoreu<Scalar>(to + j + (i + idx)*stride, block.packet[idx]);
  }
};

template<typename Index, typename Scalar, typename Packet, int n, int StorageOrder>
struct PacketBlockManagement<Index, Scalar, Packet, n, -1, StorageOrder>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    EIGEN_UNUSED_VARIABLE(to);
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(block);
  }
};

template<typename Index, typename Scalar, typename Packet, int n>
struct PacketBlockManagement<Index, Scalar, Packet, n, -1, RowMajor>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(Scalar *to, const Index stride, Index i, Index j, const PacketBlock<Packet, n> &block) const {
    EIGEN_UNUSED_VARIABLE(to);
    EIGEN_UNUSED_VARIABLE(stride);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(block);
  }
};

template<typename Scalar, typename Index, int StorageOrder, int AlignmentType>
class blas_data_mapper<Scalar,Index,StorageOrder,AlignmentType,1>
{
public:
  typedef BlasLinearMapper<Scalar, Index, AlignmentType> LinearMapper;
  typedef BlasVectorMapper<Scalar, Index> VectorMapper;

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE blas_data_mapper(Scalar* data, Index stride, Index incr=1)
   : m_data(data), m_stride(stride)
  {
    EIGEN_ONLY_USED_FOR_DEBUG(incr);
    eigen_assert(incr==1);
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType>
  getSubMapper(Index i, Index j) const {
    return blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType>(&operator()(i, j), m_stride);
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    return LinearMapper(&operator()(i, j));
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE VectorMapper getVectorMapper(Index i, Index j) const {
    return VectorMapper(&operator()(i, j));
  }


  EIGEN_DEVICE_FUNC
  EIGEN_ALWAYS_INLINE Scalar& operator()(Index i, Index j) const {
    return m_data[StorageOrder==RowMajor ? j + i*m_stride : i + j*m_stride];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i, Index j) const {
    return ploadt<PacketType, AlignmentType>(&operator()(i, j));
  }

  template <typename PacketT, int AlignmentT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i, Index j) const {
    return ploadt<PacketT, AlignmentT>(&operator()(i, j));
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void scatterPacket(Index i, Index j, const SubPacket &p) const {
    pscatter<Scalar, SubPacket>(&operator()(i, j), p, m_stride);
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE SubPacket gatherPacket(Index i, Index j) const {
    return pgather<Scalar, SubPacket>(&operator()(i, j), m_stride);
  }

  EIGEN_DEVICE_FUNC const Index stride() const { return m_stride; }
  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_data; }

  EIGEN_DEVICE_FUNC Index firstAligned(Index size) const {
    if (UIntPtr(m_data)%sizeof(Scalar)) {
      return -1;
    }
    return internal::first_default_aligned(m_data, size);
  }

  template<typename SubPacket, int n>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacketBlock(Index i, Index j, const PacketBlock<SubPacket, n> &block) const {
    PacketBlockManagement<Index, Scalar, SubPacket, n, n-1, StorageOrder> pbm;
    pbm.store(m_data, m_stride, i, j, block);
  }
protected:
  Scalar* EIGEN_RESTRICT m_data;
  const Index m_stride;
};

// Implementation of non-natural increment (i.e. inner-stride != 1)
// The exposed API is not complete yet compared to the Incr==1 case
// because some features makes less sense in this case.
template<typename Scalar, typename Index, int AlignmentType, int Incr>
class BlasLinearMapper
{
public:
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlasLinearMapper(Scalar *data,Index incr) : m_data(data), m_incr(incr) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void prefetch(int i) const {
    internal::prefetch(&operator()(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar& operator()(Index i) const {
    return m_data[i*m_incr.value()];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i) const {
    return pgather<Scalar,PacketType>(m_data + i*m_incr.value(), m_incr.value());
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketType &p) const {
    pscatter<Scalar, PacketType>(m_data + i*m_incr.value(), p, m_incr.value());
  }

protected:
  Scalar *m_data;
  const internal::variable_if_dynamic<Index,Incr> m_incr;
};

template<typename Scalar, typename Index, int StorageOrder, int AlignmentType,int Incr>
class blas_data_mapper
{
public:
  typedef BlasLinearMapper<Scalar, Index, AlignmentType,Incr> LinearMapper;

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE blas_data_mapper(Scalar* data, Index stride, Index incr) : m_data(data), m_stride(stride), m_incr(incr) {}

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE blas_data_mapper
  getSubMapper(Index i, Index j) const {
    return blas_data_mapper(&operator()(i, j), m_stride, m_incr.value());
  }

  EIGEN_DEVICE_FUNC  EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    return LinearMapper(&operator()(i, j), m_incr.value());
  }

  EIGEN_DEVICE_FUNC
  EIGEN_ALWAYS_INLINE Scalar& operator()(Index i, Index j) const {
    return m_data[StorageOrder==RowMajor ? j*m_incr.value() + i*m_stride : i*m_incr.value() + j*m_stride];
  }

  template<typename PacketType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketType loadPacket(Index i, Index j) const {
    return pgather<Scalar,PacketType>(&operator()(i, j),m_incr.value());
  }

  template <typename PacketT, int AlignmentT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i, Index j) const {
    return pgather<Scalar,PacketT>(&operator()(i, j),m_incr.value());
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void scatterPacket(Index i, Index j, const SubPacket &p) const {
    pscatter<Scalar, SubPacket>(&operator()(i, j), p, m_stride);
  }

  template<typename SubPacket>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE SubPacket gatherPacket(Index i, Index j) const {
    return pgather<Scalar, SubPacket>(&operator()(i, j), m_stride);
  }

  // storePacketBlock_helper defines a way to access values inside the PacketBlock, this is essentially required by the Complex types.
  template<typename SubPacket, typename ScalarT, int n, int idx>
  struct storePacketBlock_helper
  {
    storePacketBlock_helper<SubPacket, ScalarT, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup, i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        ScalarT *v = &sup->operator()(i+l, j+idx);
        *v = block.packet[idx][l];
      }
    }
  };

  template<typename SubPacket, int n, int idx>
  struct storePacketBlock_helper<SubPacket, std::complex<float>, n, idx>
  {
    storePacketBlock_helper<SubPacket, std::complex<float>, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup,i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        std::complex<float> *v = &sup->operator()(i+l, j+idx);
        v->real(block.packet[idx].v[2*l+0]);
        v->imag(block.packet[idx].v[2*l+1]);
      }
    }
  };

  template<typename SubPacket, int n, int idx>
  struct storePacketBlock_helper<SubPacket, std::complex<double>, n, idx>
  {
    storePacketBlock_helper<SubPacket, std::complex<double>, n, idx-1> spbh;
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>* sup, Index i, Index j, const PacketBlock<SubPacket, n>& block) const {
      spbh.store(sup,i,j,block);
      for(int l = 0; l < unpacket_traits<SubPacket>::size; l++)
      {
        std::complex<double> *v = &sup->operator()(i+l, j+idx);
        v->real(block.packet[idx].v[2*l+0]);
        v->imag(block.packet[idx].v[2*l+1]);
      }
    }
  };

  template<typename SubPacket, typename ScalarT, int n>
  struct storePacketBlock_helper<SubPacket, ScalarT, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };

  template<typename SubPacket, int n>
  struct storePacketBlock_helper<SubPacket, std::complex<float>, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };

  template<typename SubPacket, int n>
  struct storePacketBlock_helper<SubPacket, std::complex<double>, n, -1>
  {
    EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void store(const blas_data_mapper<Scalar, Index, StorageOrder, AlignmentType, Incr>*, Index, Index, const PacketBlock<SubPacket, n>& ) const {
    }
  };
  // This function stores a PacketBlock on m_data, this approach is really quite slow compare to Incr=1 and should be avoided when possible.
  template<typename SubPacket, int n>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacketBlock(Index i, Index j, const PacketBlock<SubPacket, n>&block) const {
    storePacketBlock_helper<SubPacket, Scalar, n, n-1> spb;
    spb.store(this, i,j,block);
  }
protected:
  Scalar* EIGEN_RESTRICT m_data;
  const Index m_stride;
  const internal::variable_if_dynamic<Index,Incr> m_incr;
};

// lightweight helper class to access matrix coefficients (const version)
template<typename Scalar, typename Index, int StorageOrder>
class const_blas_data_mapper : public blas_data_mapper<const Scalar, Index, StorageOrder> {
  public:
  EIGEN_ALWAYS_INLINE const_blas_data_mapper(const Scalar *data, Index stride) : blas_data_mapper<const Scalar, Index, StorageOrder>(data, stride) {}

  EIGEN_ALWAYS_INLINE const_blas_data_mapper<Scalar, Index, StorageOrder> getSubMapper(Index i, Index j) const {
    return const_blas_data_mapper<Scalar, Index, StorageOrder>(&(this->operator()(i, j)), this->m_stride);
  }
};


/* Helper class to analyze the factors of a Product expression.
 * In particular it allows to pop out operator-, scalar multiples,
 * and conjugate */
template<typename XprType> struct blas_traits
{
  typedef typename traits<XprType>::Scalar Scalar;
  typedef const XprType& ExtractType;
  typedef XprType _ExtractType;
  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    IsTransposed = false,
    NeedToConjugate = false,
    HasUsableDirectAccess = (    (int(XprType::Flags)&DirectAccessBit)
                              && (   bool(XprType::IsVectorAtCompileTime)
                                  || int(inner_stride_at_compile_time<XprType>::ret) == 1)
                             ) ?  1 : 0,
    HasScalarFactor = false
  };
  typedef typename conditional<bool(HasUsableDirectAccess),
    ExtractType,
    typename _ExtractType::PlainObject
    >::type DirectLinearAccessType;
  static inline EIGEN_DEVICE_FUNC ExtractType extract(const XprType& x) { return x; }
  static inline EIGEN_DEVICE_FUNC const Scalar extractScalarFactor(const XprType&) { return Scalar(1); }
};

// pop conjugate
template<typename Scalar, typename NestedXpr>
struct blas_traits<CwiseUnaryOp<scalar_conjugate_op<Scalar>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseUnaryOp<scalar_conjugate_op<Scalar>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;

  enum {
    IsComplex = NumTraits<Scalar>::IsComplex,
    NeedToConjugate = Base::NeedToConjugate ? 0 : IsComplex
  };
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.nestedExpression()); }
  static inline Scalar extractScalarFactor(const XprType& x) { return conj(Base::extractScalarFactor(x.nestedExpression())); }
};

// pop scalar multiple
template<typename Scalar, typename NestedXpr, typename Plain>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline EIGEN_DEVICE_FUNC ExtractType extract(const XprType& x) { return Base::extract(x.rhs()); }
  static inline EIGEN_DEVICE_FUNC Scalar extractScalarFactor(const XprType& x)
  { return x.lhs().functor().m_other * Base::extractScalarFactor(x.rhs()); }
};
template<typename Scalar, typename NestedXpr, typename Plain>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, NestedXpr, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain> > >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseBinaryOp<scalar_product_op<Scalar>, NestedXpr, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain> > XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.lhs()); }
  static inline Scalar extractScalarFactor(const XprType& x)
  { return Base::extractScalarFactor(x.lhs()) * x.rhs().functor().m_other; }
};
template<typename Scalar, typename Plain1, typename Plain2>
struct blas_traits<CwiseBinaryOp<scalar_product_op<Scalar>, const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain1>,
                                                            const CwiseNullaryOp<scalar_constant_op<Scalar>,Plain2> > >
 : blas_traits<CwiseNullaryOp<scalar_constant_op<Scalar>,Plain1> >
{};

// pop opposite
template<typename Scalar, typename NestedXpr>
struct blas_traits<CwiseUnaryOp<scalar_opposite_op<Scalar>, NestedXpr> >
 : blas_traits<NestedXpr>
{
  enum {
    HasScalarFactor = true
  };
  typedef blas_traits<NestedXpr> Base;
  typedef CwiseUnaryOp<scalar_opposite_op<Scalar>, NestedXpr> XprType;
  typedef typename Base::ExtractType ExtractType;
  static inline ExtractType extract(const XprType& x) { return Base::extract(x.nestedExpression()); }
  static inline Scalar extractScalarFactor(const XprType& x)
  { return - Base::extractScalarFactor(x.nestedExpression()); }
};

// pop/push transpose
template<typename NestedXpr>
struct blas_traits<Transpose<NestedXpr> >
 : blas_traits<NestedXpr>
{
  typedef typename NestedXpr::Scalar Scalar;
  typedef blas_traits<NestedXpr> Base;
  typedef Transpose<NestedXpr> XprType;
  typedef Transpose<const typename Base::_ExtractType>  ExtractType; // const to get rid of a compile error; anyway blas traits are only used on the RHS
  typedef Transpose<const typename Base::_ExtractType> _ExtractType;
  typedef typename conditional<bool(Base::HasUsableDirectAccess),
    ExtractType,
    typename ExtractType::PlainObject
    >::type DirectLinearAccessType;
  enum {
    IsTransposed = Base::IsTransposed ? 0 : 1
  };
  static inline ExtractType extract(const XprType& x) { return ExtractType(Base::extract(x.nestedExpression())); }
  static inline Scalar extractScalarFactor(const XprType& x) { return Base::extractScalarFactor(x.nestedExpression()); }
};

template<typename T>
struct blas_traits<const T>
     : blas_traits<T>
{};

template<typename T, bool HasUsableDirectAccess=blas_traits<T>::HasUsableDirectAccess>
struct extract_data_selector {
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static const typename T::Scalar* run(const T& m)
  {
    return blas_traits<T>::extract(m).data();
  }
};

template<typename T>
struct extract_data_selector<T,false> {
  static typename T::Scalar* run(const T&) { return 0; }
};

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename T::Scalar* extract_data(const T& m)
{
  return extract_data_selector<T>::run(m);
}

/**
 * \c combine_scalar_factors extracts and multiplies factors from GEMM and GEMV products.
 * There is a specialization for booleans
 */
template<typename ResScalar, typename Lhs, typename Rhs>
struct combine_scalar_factors_impl
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static ResScalar run(const Lhs& lhs, const Rhs& rhs)
  {
    return blas_traits<Lhs>::extractScalarFactor(lhs) * blas_traits<Rhs>::extractScalarFactor(rhs);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static ResScalar run(const ResScalar& alpha, const Lhs& lhs, const Rhs& rhs)
  {
    return alpha * blas_traits<Lhs>::extractScalarFactor(lhs) * blas_traits<Rhs>::extractScalarFactor(rhs);
  }
};
template<typename Lhs, typename Rhs>
struct combine_scalar_factors_impl<bool, Lhs, Rhs>
{
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static bool run(const Lhs& lhs, const Rhs& rhs)
  {
    return blas_traits<Lhs>::extractScalarFactor(lhs) && blas_traits<Rhs>::extractScalarFactor(rhs);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static bool run(const bool& alpha, const Lhs& lhs, const Rhs& rhs)
  {
    return alpha && blas_traits<Lhs>::extractScalarFactor(lhs) && blas_traits<Rhs>::extractScalarFactor(rhs);
  }
};

template<typename ResScalar, typename Lhs, typename Rhs>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ResScalar combine_scalar_factors(const ResScalar& alpha, const Lhs& lhs, const Rhs& rhs)
{
  return combine_scalar_factors_impl<ResScalar,Lhs,Rhs>::run(alpha, lhs, rhs);
}
template<typename ResScalar, typename Lhs, typename Rhs>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ResScalar combine_scalar_factors(const Lhs& lhs, const Rhs& rhs)
{
  return combine_scalar_factors_impl<ResScalar,Lhs,Rhs>::run(lhs, rhs);
}


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLASUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/ConfigureVectorization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2018 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONFIGURE_VECTORIZATION_H
#define EIGEN_CONFIGURE_VECTORIZATION_H

//------------------------------------------------------------------------------------------
// Static and dynamic alignment control
//
// The main purpose of this section is to define EIGEN_MAX_ALIGN_BYTES and EIGEN_MAX_STATIC_ALIGN_BYTES
// as the maximal boundary in bytes on which dynamically and statically allocated data may be alignment respectively.
// The values of EIGEN_MAX_ALIGN_BYTES and EIGEN_MAX_STATIC_ALIGN_BYTES can be specified by the user. If not,
// a default value is automatically computed based on architecture, compiler, and OS.
//
// This section also defines macros EIGEN_ALIGN_TO_BOUNDARY(N) and the shortcuts EIGEN_ALIGN{8,16,32,_MAX}
// to be used to declare statically aligned buffers.
//------------------------------------------------------------------------------------------


/* EIGEN_ALIGN_TO_BOUNDARY(n) forces data to be n-byte aligned. This is used to satisfy SIMD requirements.
 * However, we do that EVEN if vectorization (EIGEN_VECTORIZE) is disabled,
 * so that vectorization doesn't affect binary compatibility.
 *
 * If we made alignment depend on whether or not EIGEN_VECTORIZE is defined, it would be impossible to link
 * vectorized and non-vectorized code.
 * 
 * FIXME: this code can be cleaned up once we switch to proper C++11 only.
 */
#if (defined EIGEN_CUDACC)
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __align__(n)
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_HAS_ALIGNAS
  #define EIGEN_ALIGN_TO_BOUNDARY(n) alignas(n)
  #define EIGEN_ALIGNOF(x) alignof(x)
#elif EIGEN_COMP_GNUC || EIGEN_COMP_PGI || EIGEN_COMP_IBM || EIGEN_COMP_ARM
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __attribute__((aligned(n)))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_COMP_MSVC
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __declspec(align(n))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#elif EIGEN_COMP_SUNCC
  // FIXME not sure about this one:
  #define EIGEN_ALIGN_TO_BOUNDARY(n) __attribute__((aligned(n)))
  #define EIGEN_ALIGNOF(x) __alignof(x)
#else
  #error Please tell me what is the equivalent of alignas(n) and alignof(x) for your compiler
#endif

// If the user explicitly disable vectorization, then we also disable alignment
#if defined(EIGEN_DONT_VECTORIZE)
  #if defined(EIGEN_GPUCC)
    // GPU code is always vectorized and requires memory alignment for
    // statically allocated buffers.
    #define EIGEN_IDEAL_MAX_ALIGN_BYTES 16
  #else
    #define EIGEN_IDEAL_MAX_ALIGN_BYTES 0
  #endif
#elif defined(__AVX512F__)
  // 64 bytes static alignment is preferred only if really required
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 64
#elif defined(__AVX__)
  // 32 bytes static alignment is preferred only if really required
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 32
#else
  #define EIGEN_IDEAL_MAX_ALIGN_BYTES 16
#endif


// EIGEN_MIN_ALIGN_BYTES defines the minimal value for which the notion of explicit alignment makes sense
#define EIGEN_MIN_ALIGN_BYTES 16

// Defined the boundary (in bytes) on which the data needs to be aligned. Note
// that unless EIGEN_ALIGN is defined and not equal to 0, the data may not be
// aligned at all regardless of the value of this #define.

#if (defined(EIGEN_DONT_ALIGN_STATICALLY) || defined(EIGEN_DONT_ALIGN))  && defined(EIGEN_MAX_STATIC_ALIGN_BYTES) && EIGEN_MAX_STATIC_ALIGN_BYTES>0
#error EIGEN_MAX_STATIC_ALIGN_BYTES and EIGEN_DONT_ALIGN[_STATICALLY] are both defined with EIGEN_MAX_STATIC_ALIGN_BYTES!=0. Use EIGEN_MAX_STATIC_ALIGN_BYTES=0 as a synonym of EIGEN_DONT_ALIGN_STATICALLY.
#endif

// EIGEN_DONT_ALIGN_STATICALLY and EIGEN_DONT_ALIGN are deprecated
// They imply EIGEN_MAX_STATIC_ALIGN_BYTES=0
#if defined(EIGEN_DONT_ALIGN_STATICALLY) || defined(EIGEN_DONT_ALIGN)
  #ifdef EIGEN_MAX_STATIC_ALIGN_BYTES
    #undef EIGEN_MAX_STATIC_ALIGN_BYTES
  #endif
  #define EIGEN_MAX_STATIC_ALIGN_BYTES 0
#endif

#ifndef EIGEN_MAX_STATIC_ALIGN_BYTES

  // Try to automatically guess what is the best default value for EIGEN_MAX_STATIC_ALIGN_BYTES

  // 16 byte alignment is only useful for vectorization. Since it affects the ABI, we need to enable
  // 16 byte alignment on all platforms where vectorization might be enabled. In theory we could always
  // enable alignment, but it can be a cause of problems on some platforms, so we just disable it in
  // certain common platform (compiler+architecture combinations) to avoid these problems.
  // Only static alignment is really problematic (relies on nonstandard compiler extensions),
  // try to keep heap alignment even when we have to disable static alignment.
  #if EIGEN_COMP_GNUC && !(EIGEN_ARCH_i386_OR_x86_64 || EIGEN_ARCH_ARM_OR_ARM64 || EIGEN_ARCH_PPC || EIGEN_ARCH_IA64 || EIGEN_ARCH_MIPS)
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 1
  #elif EIGEN_ARCH_ARM_OR_ARM64 && EIGEN_COMP_GNUC_STRICT && EIGEN_GNUC_AT_MOST(4, 6)
  // Old versions of GCC on ARM, at least 4.4, were once seen to have buggy static alignment support.
  // Not sure which version fixed it, hopefully it doesn't affect 4.7, which is still somewhat in use.
  // 4.8 and newer seem definitely unaffected.
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 1
  #else
  #define EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT 0
  #endif

  // static alignment is completely disabled with GCC 3, Sun Studio, and QCC/QNX
  #if !EIGEN_GCC_AND_ARCH_DOESNT_WANT_STACK_ALIGNMENT \
  && !EIGEN_GCC3_OR_OLDER \
  && !EIGEN_COMP_SUNCC \
  && !EIGEN_OS_QNX
    #define EIGEN_ARCH_WANTS_STACK_ALIGNMENT 1
  #else
    #define EIGEN_ARCH_WANTS_STACK_ALIGNMENT 0
  #endif

  #if EIGEN_ARCH_WANTS_STACK_ALIGNMENT
    #define EIGEN_MAX_STATIC_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
  #else
    #define EIGEN_MAX_STATIC_ALIGN_BYTES 0
  #endif

#endif

// If EIGEN_MAX_ALIGN_BYTES is defined, then it is considered as an upper bound for EIGEN_MAX_STATIC_ALIGN_BYTES
#if defined(EIGEN_MAX_ALIGN_BYTES) && EIGEN_MAX_ALIGN_BYTES<EIGEN_MAX_STATIC_ALIGN_BYTES
#undef EIGEN_MAX_STATIC_ALIGN_BYTES
#define EIGEN_MAX_STATIC_ALIGN_BYTES EIGEN_MAX_ALIGN_BYTES
#endif

#if EIGEN_MAX_STATIC_ALIGN_BYTES==0 && !defined(EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT)
  #define EIGEN_DISABLE_UNALIGNED_ARRAY_ASSERT
#endif

// At this stage, EIGEN_MAX_STATIC_ALIGN_BYTES>0 is the true test whether we want to align arrays on the stack or not.
// It takes into account both the user choice to explicitly enable/disable alignment (by setting EIGEN_MAX_STATIC_ALIGN_BYTES)
// and the architecture config (EIGEN_ARCH_WANTS_STACK_ALIGNMENT).
// Henceforth, only EIGEN_MAX_STATIC_ALIGN_BYTES should be used.


// Shortcuts to EIGEN_ALIGN_TO_BOUNDARY
#define EIGEN_ALIGN8  EIGEN_ALIGN_TO_BOUNDARY(8)
#define EIGEN_ALIGN16 EIGEN_ALIGN_TO_BOUNDARY(16)
#define EIGEN_ALIGN32 EIGEN_ALIGN_TO_BOUNDARY(32)
#define EIGEN_ALIGN64 EIGEN_ALIGN_TO_BOUNDARY(64)
#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
#define EIGEN_ALIGN_MAX EIGEN_ALIGN_TO_BOUNDARY(EIGEN_MAX_STATIC_ALIGN_BYTES)
#else
#define EIGEN_ALIGN_MAX
#endif


// Dynamic alignment control

#if defined(EIGEN_DONT_ALIGN) && defined(EIGEN_MAX_ALIGN_BYTES) && EIGEN_MAX_ALIGN_BYTES>0
#error EIGEN_MAX_ALIGN_BYTES and EIGEN_DONT_ALIGN are both defined with EIGEN_MAX_ALIGN_BYTES!=0. Use EIGEN_MAX_ALIGN_BYTES=0 as a synonym of EIGEN_DONT_ALIGN.
#endif

#ifdef EIGEN_DONT_ALIGN
  #ifdef EIGEN_MAX_ALIGN_BYTES
    #undef EIGEN_MAX_ALIGN_BYTES
  #endif
  #define EIGEN_MAX_ALIGN_BYTES 0
#elif !defined(EIGEN_MAX_ALIGN_BYTES)
  #define EIGEN_MAX_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
#endif

#if EIGEN_IDEAL_MAX_ALIGN_BYTES > EIGEN_MAX_ALIGN_BYTES
#define EIGEN_DEFAULT_ALIGN_BYTES EIGEN_IDEAL_MAX_ALIGN_BYTES
#else
#define EIGEN_DEFAULT_ALIGN_BYTES EIGEN_MAX_ALIGN_BYTES
#endif


#ifndef EIGEN_UNALIGNED_VECTORIZE
#define EIGEN_UNALIGNED_VECTORIZE 1
#endif

//----------------------------------------------------------------------

// if alignment is disabled, then disable vectorization. Note: EIGEN_MAX_ALIGN_BYTES is the proper check, it takes into
// account both the user's will (EIGEN_MAX_ALIGN_BYTES,EIGEN_DONT_ALIGN) and our own platform checks
#if EIGEN_MAX_ALIGN_BYTES==0
  #ifndef EIGEN_DONT_VECTORIZE
    #define EIGEN_DONT_VECTORIZE
  #endif
#endif


// The following (except #include <malloc.h> and _M_IX86_FP ??) can likely be
// removed as gcc 4.1 and msvc 2008 are not supported anyways.
#if EIGEN_COMP_MSVC
  #include <malloc.h> // for _aligned_malloc -- need it regardless of whether vectorization is enabled
  #if (EIGEN_COMP_MSVC >= 1500) // 2008 or later
    // a user reported that in 64-bit mode, MSVC doesn't care to define _M_IX86_FP.
    #if (defined(_M_IX86_FP) && (_M_IX86_FP >= 2)) || EIGEN_ARCH_x86_64
      #define EIGEN_SSE2_ON_MSVC_2008_OR_LATER
    #endif
  #endif
#else
  #if (defined __SSE2__) && ( (!EIGEN_COMP_GNUC) || EIGEN_COMP_ICC || EIGEN_GNUC_AT_LEAST(4,2) )
    #define EIGEN_SSE2_ON_NON_MSVC_BUT_NOT_OLD_GCC
  #endif
#endif

#if !(defined(EIGEN_DONT_VECTORIZE) || defined(EIGEN_GPUCC))

  #if defined (EIGEN_SSE2_ON_NON_MSVC_BUT_NOT_OLD_GCC) || defined(EIGEN_SSE2_ON_MSVC_2008_OR_LATER)

    // Defines symbols for compile-time detection of which instructions are
    // used.
    // EIGEN_VECTORIZE_YY is defined if and only if the instruction set YY is used
    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_SSE
    #define EIGEN_VECTORIZE_SSE2

    // Detect sse3/ssse3/sse4:
    // gcc and icc defines __SSE3__, ...
    // there is no way to know about this on msvc. You can define EIGEN_VECTORIZE_SSE* if you
    // want to force the use of those instructions with msvc.
    #ifdef __SSE3__
      #define EIGEN_VECTORIZE_SSE3
    #endif
    #ifdef __SSSE3__
      #define EIGEN_VECTORIZE_SSSE3
    #endif
    #ifdef __SSE4_1__
      #define EIGEN_VECTORIZE_SSE4_1
    #endif
    #ifdef __SSE4_2__
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #ifdef __AVX__
      #ifndef EIGEN_USE_SYCL 
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #ifdef __AVX2__
      #ifndef EIGEN_USE_SYCL 
        #define EIGEN_VECTORIZE_AVX2
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
    #endif
    #if defined(__FMA__) || (EIGEN_COMP_MSVC && defined(__AVX2__))
      // MSVC does not expose a switch dedicated for FMA
      // For MSVC, AVX2 => FMA
      #define EIGEN_VECTORIZE_FMA
    #endif
    #if defined(__AVX512F__)
      #ifndef EIGEN_VECTORIZE_FMA
      #if EIGEN_COMP_GNUC
      #error Please add -mfma to your compiler flags: compiling with -mavx512f alone without SSE/AVX FMA is not supported (bug 1638).
      #else
      #error Please enable FMA in your compiler flags (e.g. -mfma): compiling with AVX512 alone without SSE/AVX FMA is not supported (bug 1638).
      #endif
      #endif
      #ifndef EIGEN_USE_SYCL
        #define EIGEN_VECTORIZE_AVX512
        #define EIGEN_VECTORIZE_AVX2
        #define EIGEN_VECTORIZE_AVX
      #endif
      #define EIGEN_VECTORIZE_FMA
      #define EIGEN_VECTORIZE_SSE3
      #define EIGEN_VECTORIZE_SSSE3
      #define EIGEN_VECTORIZE_SSE4_1
      #define EIGEN_VECTORIZE_SSE4_2
      #ifndef EIGEN_USE_SYCL
        #ifdef __AVX512DQ__
          #define EIGEN_VECTORIZE_AVX512DQ
        #endif
        #ifdef __AVX512ER__
          #define EIGEN_VECTORIZE_AVX512ER
        #endif
        #ifdef __AVX512BF16__
          #define EIGEN_VECTORIZE_AVX512BF16
        #endif
      #endif
    #endif

    // Disable AVX support on broken xcode versions
    #if defined(__apple_build_version__) && (__apple_build_version__ == 11000033 ) && ( __MAC_OS_X_VERSION_MIN_REQUIRED == 101500 )
      // A nasty bug in the clang compiler shipped with xcode in a common compilation situation
      // when XCode 11.0 and Mac deployment target macOS 10.15 is https://trac.macports.org/ticket/58776#no1
      #ifdef EIGEN_VECTORIZE_AVX
        #undef EIGEN_VECTORIZE_AVX
        #warning "Disabling AVX support: clang compiler shipped with XCode 11.[012] generates broken assembly with -macosx-version-min=10.15 and AVX enabled. "
        #ifdef EIGEN_VECTORIZE_AVX2
          #undef EIGEN_VECTORIZE_AVX2
        #endif
        #ifdef EIGEN_VECTORIZE_FMA
          #undef EIGEN_VECTORIZE_FMA
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512
          #undef EIGEN_VECTORIZE_AVX512
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512DQ
          #undef EIGEN_VECTORIZE_AVX512DQ
        #endif
        #ifdef EIGEN_VECTORIZE_AVX512ER
          #undef EIGEN_VECTORIZE_AVX512ER
        #endif
      #endif
      // NOTE: Confirmed test failures in XCode 11.0, and XCode 11.2 with  -macosx-version-min=10.15 and AVX
      // NOTE using -macosx-version-min=10.15 with Xcode 11.0 results in runtime segmentation faults in many tests, 11.2 produce core dumps in 3 tests
      // NOTE using -macosx-version-min=10.14 produces functioning and passing tests in all cases
      // NOTE __clang_version__ "11.0.0 (clang-1100.0.33.8)"  XCode 11.0 <- Produces many segfault and core dumping tests
      //                                                                    with  -macosx-version-min=10.15 and AVX
      // NOTE __clang_version__ "11.0.0 (clang-1100.0.33.12)" XCode 11.2 <- Produces 3 core dumping tests with  
      //                                                                    -macosx-version-min=10.15 and AVX
    #endif

    // include files

    // This extern "C" works around a MINGW-w64 compilation issue
    // https://sourceforge.net/tracker/index.php?func=detail&aid=3018394&group_id=202880&atid=983354
    // In essence, intrin.h is included by windows.h and also declares intrinsics (just as emmintrin.h etc. below do).
    // However, intrin.h uses an extern "C" declaration, and g++ thus complains of duplicate declarations
    // with conflicting linkage.  The linkage for intrinsics doesn't matter, but at that stage the compiler doesn't know;
    // so, to avoid compile errors when windows.h is included after Eigen/Core, ensure intrinsics are extern "C" here too.
    // notice that since these are C headers, the extern "C" is theoretically needed anyways.
    extern "C" {
      // In theory we should only include immintrin.h and not the other *mmintrin.h header files directly.
      // Doing so triggers some issues with ICC. However old gcc versions seems to not have this file, thus:
      #if EIGEN_COMP_ICC >= 1110
        #include <immintrin.h>
      #else
        #include <mmintrin.h>
        #include <emmintrin.h>
        #include <xmmintrin.h>
        #ifdef  EIGEN_VECTORIZE_SSE3
        #include <pmmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSSE3
        #include <tmmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSE4_1
        #include <smmintrin.h>
        #endif
        #ifdef EIGEN_VECTORIZE_SSE4_2
        #include <nmmintrin.h>
        #endif
        #if defined(EIGEN_VECTORIZE_AVX) || defined(EIGEN_VECTORIZE_AVX512)
        #include <immintrin.h>
        #endif
      #endif
    } // end extern "C"

  #elif defined __VSX__

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_VSX
    #include <altivec.h>
    // We need to #undef all these ugly tokens defined in <altivec.h>
    // => use __vector instead of vector
    #undef bool
    #undef vector
    #undef pixel

  #elif defined __ALTIVEC__

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_ALTIVEC
    #include <altivec.h>
    // We need to #undef all these ugly tokens defined in <altivec.h>
    // => use __vector instead of vector
    #undef bool
    #undef vector
    #undef pixel

  #elif ((defined  __ARM_NEON) || (defined __ARM_NEON__)) && !(defined EIGEN_ARM64_USE_SVE)

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_NEON
    #include <arm_neon.h>

  // We currently require SVE to be enabled explicitly via EIGEN_ARM64_USE_SVE and
  // will not select the backend automatically
  #elif (defined __ARM_FEATURE_SVE) && (defined EIGEN_ARM64_USE_SVE)

    #define EIGEN_VECTORIZE
    #define EIGEN_VECTORIZE_SVE
    #include <arm_sve.h>

    // Since we depend on knowing SVE vector lengths at compile-time, we need
    // to ensure a fixed lengths is set
    #if defined __ARM_FEATURE_SVE_BITS
      #define EIGEN_ARM64_SVE_VL __ARM_FEATURE_SVE_BITS
    #else
#error "Eigen requires a fixed SVE lector length but EIGEN_ARM64_SVE_VL is not set."
#endif

#elif (defined __s390x__ && defined __VEC__)

#define EIGEN_VECTORIZE
#define EIGEN_VECTORIZE_ZVECTOR
#include <vecintrin.h>

#elif defined __mips_msa

// Limit MSA optimizations to little-endian CPUs for now.
// TODO: Perhaps, eventually support MSA optimizations on big-endian CPUs?
#if defined(__BYTE_ORDER__) && (__BYTE_ORDER__ == __ORDER_LITTLE_ENDIAN__)
#if defined(__LP64__)
#define EIGEN_MIPS_64
#else
#define EIGEN_MIPS_32
#endif
#define EIGEN_VECTORIZE
#define EIGEN_VECTORIZE_MSA
#include <msa.h>
#endif

#endif
#endif

// Following the Arm ACLE arm_neon.h should also include arm_fp16.h but not all
// compilers seem to follow this. We therefore include it explicitly.
// See also: https://bugs.llvm.org/show_bug.cgi?id=47955
#if defined(EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC)
  #include <arm_fp16.h>
#endif

#if defined(__F16C__) && (!defined(EIGEN_GPUCC) && (!defined(EIGEN_COMP_CLANG) || EIGEN_COMP_CLANG>=380))
  // We can use the optimized fp16 to float and float to fp16 conversion routines
  #define EIGEN_HAS_FP16_C

  #if defined(EIGEN_COMP_CLANG)
    // Workaround for clang: The FP16C intrinsics for clang are included by
    // immintrin.h, as opposed to emmintrin.h as suggested by Intel:
    // https://software.intel.com/sites/landingpage/IntrinsicsGuide/#othertechs=FP16C&expand=1711
    #include <immintrin.h>
  #endif
#endif

#if defined EIGEN_CUDACC
  #define EIGEN_VECTORIZE_GPU
  #include <vector_types.h>
  #if EIGEN_CUDA_SDK_VER >= 70500
    #define EIGEN_HAS_CUDA_FP16
  #endif
#endif

#if defined(EIGEN_HAS_CUDA_FP16)
  #include <cuda_runtime_api.h>
  #include <cuda_fp16.h>
#endif

#if defined(EIGEN_HIPCC)
  #define EIGEN_VECTORIZE_GPU
  #include <hip/hip_vector_types.h>
  #define EIGEN_HAS_HIP_FP16
  #include <hip/hip_fp16.h>
#endif


/** \brief Namespace containing all symbols from the %Eigen library. */
namespace Eigen {

inline static const char *SimdInstructionSetsInUse(void) {
#if defined(EIGEN_VECTORIZE_AVX512)
  return "AVX512, FMA, AVX2, AVX, SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_AVX)
  return "AVX SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_SSE4_2)
  return "SSE, SSE2, SSE3, SSSE3, SSE4.1, SSE4.2";
#elif defined(EIGEN_VECTORIZE_SSE4_1)
  return "SSE, SSE2, SSE3, SSSE3, SSE4.1";
#elif defined(EIGEN_VECTORIZE_SSSE3)
  return "SSE, SSE2, SSE3, SSSE3";
#elif defined(EIGEN_VECTORIZE_SSE3)
  return "SSE, SSE2, SSE3";
#elif defined(EIGEN_VECTORIZE_SSE2)
  return "SSE, SSE2";
#elif defined(EIGEN_VECTORIZE_ALTIVEC)
  return "AltiVec";
#elif defined(EIGEN_VECTORIZE_VSX)
  return "VSX";
#elif defined(EIGEN_VECTORIZE_NEON)
  return "ARM NEON";
#elif defined(EIGEN_VECTORIZE_SVE)
  return "ARM SVE";
#elif defined(EIGEN_VECTORIZE_ZVECTOR)
  return "S390X ZVECTOR";
#elif defined(EIGEN_VECTORIZE_MSA)
  return "MIPS MSA";
#else
  return "None";
#endif
}

} // end namespace Eigen


#endif // EIGEN_CONFIGURE_VECTORIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/Constants.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2007-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2020, Arm Limited and Contributors
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONSTANTS_H
#define EIGEN_CONSTANTS_H

namespace Eigen {

/** This value means that a positive quantity (e.g., a size) is not known at compile-time, and that instead the value is
  * stored in some runtime variable.
  *
  * Changing the value of Dynamic breaks the ABI, as Dynamic is often used as a template parameter for Matrix.
  */
const int Dynamic = -1;

/** This value means that a signed quantity (e.g., a signed index) is not known at compile-time, and that instead its value
  * has to be specified at runtime.
  */
const int DynamicIndex = 0xffffff;

/** This value means that the increment to go from one value to another in a sequence is not constant for each step.
  */
const int UndefinedIncr = 0xfffffe;

/** This value means +Infinity; it is currently used only as the p parameter to MatrixBase::lpNorm<int>().
  * The value Infinity there means the L-infinity norm.
  */
const int Infinity = -1;

/** This value means that the cost to evaluate an expression coefficient is either very expensive or
  * cannot be known at compile time.
  *
  * This value has to be positive to (1) simplify cost computation, and (2) allow to distinguish between a very expensive and very very expensive expressions.
  * It thus must also be large enough to make sure unrolling won't happen and that sub expressions will be evaluated, but not too large to avoid overflow.
  */
const int HugeCost = 10000;

/** \defgroup flags Flags
  * \ingroup Core_Module
  *
  * These are the possible bits which can be OR'ed to constitute the flags of a matrix or
  * expression.
  *
  * It is important to note that these flags are a purely compile-time notion. They are a compile-time property of
  * an expression type, implemented as enum's. They are not stored in memory at runtime, and they do not incur any
  * runtime overhead.
  *
  * \sa MatrixBase::Flags
  */

/** \ingroup flags
  *
  * for a matrix, this means that the storage order is row-major.
  * If this bit is not set, the storage order is column-major.
  * For an expression, this determines the storage order of
  * the matrix created by evaluation of that expression.
  * \sa \blank  \ref TopicStorageOrders */
const unsigned int RowMajorBit = 0x1;

/** \ingroup flags
  * means the expression should be evaluated by the calling expression */
const unsigned int EvalBeforeNestingBit = 0x2;

/** \ingroup flags
  * \deprecated
  * means the expression should be evaluated before any assignment */
EIGEN_DEPRECATED
const unsigned int EvalBeforeAssigningBit = 0x4; // FIXME deprecated

/** \ingroup flags
  *
  * Short version: means the expression might be vectorized
  *
  * Long version: means that the coefficients can be handled by packets
  * and start at a memory location whose alignment meets the requirements
  * of the present CPU architecture for optimized packet access. In the fixed-size
  * case, there is the additional condition that it be possible to access all the
  * coefficients by packets (this implies the requirement that the size be a multiple of 16 bytes,
  * and that any nontrivial strides don't break the alignment). In the dynamic-size case,
  * there is no such condition on the total size and strides, so it might not be possible to access
  * all coeffs by packets.
  *
  * \note This bit can be set regardless of whether vectorization is actually enabled.
  *       To check for actual vectorizability, see \a ActualPacketAccessBit.
  */
const unsigned int PacketAccessBit = 0x8;

#ifdef EIGEN_VECTORIZE
/** \ingroup flags
  *
  * If vectorization is enabled (EIGEN_VECTORIZE is defined) this constant
  * is set to the value \a PacketAccessBit.
  *
  * If vectorization is not enabled (EIGEN_VECTORIZE is not defined) this constant
  * is set to the value 0.
  */
const unsigned int ActualPacketAccessBit = PacketAccessBit;
#else
const unsigned int ActualPacketAccessBit = 0x0;
#endif

/** \ingroup flags
  *
  * Short version: means the expression can be seen as 1D vector.
  *
  * Long version: means that one can access the coefficients
  * of this expression by coeff(int), and coeffRef(int) in the case of a lvalue expression. These
  * index-based access methods are guaranteed
  * to not have to do any runtime computation of a (row, col)-pair from the index, so that it
  * is guaranteed that whenever it is available, index-based access is at least as fast as
  * (row,col)-based access. Expressions for which that isn't possible don't have the LinearAccessBit.
  *
  * If both PacketAccessBit and LinearAccessBit are set, then the
  * packets of this expression can be accessed by packet(int), and writePacket(int) in the case of a
  * lvalue expression.
  *
  * Typically, all vector expressions have the LinearAccessBit, but there is one exception:
  * Product expressions don't have it, because it would be troublesome for vectorization, even when the
  * Product is a vector expression. Thus, vector Product expressions allow index-based coefficient access but
  * not index-based packet access, so they don't have the LinearAccessBit.
  */
const unsigned int LinearAccessBit = 0x10;

/** \ingroup flags
  *
  * Means the expression has a coeffRef() method, i.e. is writable as its individual coefficients are directly addressable.
  * This rules out read-only expressions.
  *
  * Note that DirectAccessBit and LvalueBit are mutually orthogonal, as there are examples of expression having one but note
  * the other:
  *   \li writable expressions that don't have a very simple memory layout as a strided array, have LvalueBit but not DirectAccessBit
  *   \li Map-to-const expressions, for example Map<const Matrix>, have DirectAccessBit but not LvalueBit
  *
  * Expressions having LvalueBit also have their coeff() method returning a const reference instead of returning a new value.
  */
const unsigned int LvalueBit = 0x20;

/** \ingroup flags
  *
  * Means that the underlying array of coefficients can be directly accessed as a plain strided array. The memory layout
  * of the array of coefficients must be exactly the natural one suggested by rows(), cols(),
  * outerStride(), innerStride(), and the RowMajorBit. This rules out expressions such as Diagonal, whose coefficients,
  * though referencable, do not have such a regular memory layout.
  *
  * See the comment on LvalueBit for an explanation of how LvalueBit and DirectAccessBit are mutually orthogonal.
  */
const unsigned int DirectAccessBit = 0x40;

/** \deprecated \ingroup flags
  *
  * means the first coefficient packet is guaranteed to be aligned.
  * An expression cannot have the AlignedBit without the PacketAccessBit flag.
  * In other words, this means we are allow to perform an aligned packet access to the first element regardless
  * of the expression kind:
  * \code
  * expression.packet<Aligned>(0);
  * \endcode
  */
EIGEN_DEPRECATED const unsigned int AlignedBit = 0x80;

const unsigned int NestByRefBit = 0x100;

/** \ingroup flags
  *
  * for an expression, this means that the storage order
  * can be either row-major or column-major.
  * The precise choice will be decided at evaluation time or when
  * combined with other expressions.
  * \sa \blank  \ref RowMajorBit, \ref TopicStorageOrders */
const unsigned int NoPreferredStorageOrderBit = 0x200;

/** \ingroup flags
  *
  * Means that the underlying coefficients can be accessed through pointers to the sparse (un)compressed storage format,
  * that is, the expression provides:
  * \code
    inline const Scalar* valuePtr() const;
    inline const Index* innerIndexPtr() const;
    inline const Index* outerIndexPtr() const;
    inline const Index* innerNonZeroPtr() const;
    \endcode
  */
const unsigned int CompressedAccessBit = 0x400;


// list of flags that are inherited by default
const unsigned int HereditaryBits = RowMajorBit
                                  | EvalBeforeNestingBit;

/** \defgroup enums Enumerations
  * \ingroup Core_Module
  *
  * Various enumerations used in %Eigen. Many of these are used as template parameters.
  */

/** \ingroup enums
  * Enum containing possible values for the \c Mode or \c UpLo parameter of
  * MatrixBase::selfadjointView() and MatrixBase::triangularView(), and selfadjoint solvers. */
enum UpLoType {
  /** View matrix as a lower triangular matrix. */
  Lower=0x1,                      
  /** View matrix as an upper triangular matrix. */
  Upper=0x2,                      
  /** %Matrix has ones on the diagonal; to be used in combination with #Lower or #Upper. */
  UnitDiag=0x4, 
  /** %Matrix has zeros on the diagonal; to be used in combination with #Lower or #Upper. */
  ZeroDiag=0x8,
  /** View matrix as a lower triangular matrix with ones on the diagonal. */
  UnitLower=UnitDiag|Lower, 
  /** View matrix as an upper triangular matrix with ones on the diagonal. */
  UnitUpper=UnitDiag|Upper,
  /** View matrix as a lower triangular matrix with zeros on the diagonal. */
  StrictlyLower=ZeroDiag|Lower, 
  /** View matrix as an upper triangular matrix with zeros on the diagonal. */
  StrictlyUpper=ZeroDiag|Upper,
  /** Used in BandMatrix and SelfAdjointView to indicate that the matrix is self-adjoint. */
  SelfAdjoint=0x10,
  /** Used to support symmetric, non-selfadjoint, complex matrices. */
  Symmetric=0x20
};

/** \ingroup enums
  * Enum for indicating whether a buffer is aligned or not. */
enum AlignmentType {
  Unaligned=0,        /**< Data pointer has no specific alignment. */
  Aligned8=8,         /**< Data pointer is aligned on a 8 bytes boundary. */
  Aligned16=16,       /**< Data pointer is aligned on a 16 bytes boundary. */
  Aligned32=32,       /**< Data pointer is aligned on a 32 bytes boundary. */
  Aligned64=64,       /**< Data pointer is aligned on a 64 bytes boundary. */
  Aligned128=128,     /**< Data pointer is aligned on a 128 bytes boundary. */
  AlignedMask=255,
  Aligned=16,         /**< \deprecated Synonym for Aligned16. */
#if EIGEN_MAX_ALIGN_BYTES==128
  AlignedMax = Aligned128
#elif EIGEN_MAX_ALIGN_BYTES==64
  AlignedMax = Aligned64
#elif EIGEN_MAX_ALIGN_BYTES==32
  AlignedMax = Aligned32
#elif EIGEN_MAX_ALIGN_BYTES==16
  AlignedMax = Aligned16
#elif EIGEN_MAX_ALIGN_BYTES==8
  AlignedMax = Aligned8
#elif EIGEN_MAX_ALIGN_BYTES==0
  AlignedMax = Unaligned
#else
#error Invalid value for EIGEN_MAX_ALIGN_BYTES
#endif
};

/** \ingroup enums
  * Enum containing possible values for the \p Direction parameter of
  * Reverse, PartialReduxExpr and VectorwiseOp. */
enum DirectionType { 
  /** For Reverse, all columns are reversed; 
    * for PartialReduxExpr and VectorwiseOp, act on columns. */
  Vertical, 
  /** For Reverse, all rows are reversed; 
    * for PartialReduxExpr and VectorwiseOp, act on rows. */
  Horizontal, 
  /** For Reverse, both rows and columns are reversed; 
    * not used for PartialReduxExpr and VectorwiseOp. */
  BothDirections 
};

/** \internal \ingroup enums
  * Enum to specify how to traverse the entries of a matrix. */
enum TraversalType {
  /** \internal Default traversal, no vectorization, no index-based access */
  DefaultTraversal,
  /** \internal No vectorization, use index-based access to have only one for loop instead of 2 nested loops */
  LinearTraversal,
  /** \internal Equivalent to a slice vectorization for fixed-size matrices having good alignment
    * and good size */
  InnerVectorizedTraversal,
  /** \internal Vectorization path using a single loop plus scalar loops for the
    * unaligned boundaries */
  LinearVectorizedTraversal,
  /** \internal Generic vectorization path using one vectorized loop per row/column with some
    * scalar loops to handle the unaligned boundaries */
  SliceVectorizedTraversal,
  /** \internal Special case to properly handle incompatible scalar types or other defecting cases*/
  InvalidTraversal,
  /** \internal Evaluate all entries at once */
  AllAtOnceTraversal
};

/** \internal \ingroup enums
  * Enum to specify whether to unroll loops when traversing over the entries of a matrix. */
enum UnrollingType {
  /** \internal Do not unroll loops. */
  NoUnrolling,
  /** \internal Unroll only the inner loop, but not the outer loop. */
  InnerUnrolling,
  /** \internal Unroll both the inner and the outer loop. If there is only one loop, 
    * because linear traversal is used, then unroll that loop. */
  CompleteUnrolling
};

/** \internal \ingroup enums
  * Enum to specify whether to use the default (built-in) implementation or the specialization. */
enum SpecializedType {
  Specialized,
  BuiltIn
};

/** \ingroup enums
  * Enum containing possible values for the \p _Options template parameter of
  * Matrix, Array and BandMatrix. */
enum StorageOptions {
  /** Storage order is column major (see \ref TopicStorageOrders). */
  ColMajor = 0,
  /** Storage order is row major (see \ref TopicStorageOrders). */
  RowMajor = 0x1,  // it is only a coincidence that this is equal to RowMajorBit -- don't rely on that
  /** Align the matrix itself if it is vectorizable fixed-size */
  AutoAlign = 0,
  /** Don't require alignment for the matrix itself (the array of coefficients, if dynamically allocated, may still be requested to be aligned) */ // FIXME --- clarify the situation
  DontAlign = 0x2
};

/** \ingroup enums
  * Enum for specifying whether to apply or solve on the left or right. */
enum SideType {
  /** Apply transformation on the left. */
  OnTheLeft = 1,
  /** Apply transformation on the right. */
  OnTheRight = 2
};

/** \ingroup enums
 * Enum for specifying NaN-propagation behavior, e.g. for coeff-wise min/max. */
enum NaNPropagationOptions {
  /**  Implementation defined behavior if NaNs are present. */
  PropagateFast = 0,
  /**  Always propagate NaNs. */
  PropagateNaN,
  /**  Always propagate not-NaNs. */
  PropagateNumbers
};

/* the following used to be written as:
 *
 *   struct NoChange_t {};
 *   namespace {
 *     EIGEN_UNUSED NoChange_t NoChange;
 *   }
 *
 * on the ground that it feels dangerous to disambiguate overloaded functions on enum/integer types.  
 * However, this leads to "variable declared but never referenced" warnings on Intel Composer XE,
 * and we do not know how to get rid of them (bug 450).
 */

enum NoChange_t   { NoChange };
enum Sequential_t { Sequential };
enum Default_t    { Default };

/** \internal \ingroup enums
  * Used in AmbiVector. */
enum AmbiVectorMode {
  IsDense         = 0,
  IsSparse
};

/** \ingroup enums
  * Used as template parameter in DenseCoeffBase and MapBase to indicate 
  * which accessors should be provided. */
enum AccessorLevels {
  /** Read-only access via a member function. */
  ReadOnlyAccessors, 
  /** Read/write access via member functions. */
  WriteAccessors, 
  /** Direct read-only access to the coefficients. */
  DirectAccessors, 
  /** Direct read/write access to the coefficients. */
  DirectWriteAccessors
};

/** \ingroup enums
  * Enum with options to give to various decompositions. */
enum DecompositionOptions {
  /** \internal Not used (meant for LDLT?). */
  Pivoting            = 0x01, 
  /** \internal Not used (meant for LDLT?). */
  NoPivoting          = 0x02, 
  /** Used in JacobiSVD to indicate that the square matrix U is to be computed. */
  ComputeFullU        = 0x04,
  /** Used in JacobiSVD to indicate that the thin matrix U is to be computed. */
  ComputeThinU        = 0x08,
  /** Used in JacobiSVD to indicate that the square matrix V is to be computed. */
  ComputeFullV        = 0x10,
  /** Used in JacobiSVD to indicate that the thin matrix V is to be computed. */
  ComputeThinV        = 0x20,
  /** Used in SelfAdjointEigenSolver and GeneralizedSelfAdjointEigenSolver to specify
    * that only the eigenvalues are to be computed and not the eigenvectors. */
  EigenvaluesOnly     = 0x40,
  /** Used in SelfAdjointEigenSolver and GeneralizedSelfAdjointEigenSolver to specify
    * that both the eigenvalues and the eigenvectors are to be computed. */
  ComputeEigenvectors = 0x80,
  /** \internal */
  EigVecMask = EigenvaluesOnly | ComputeEigenvectors,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ Ax = \lambda B x \f$. */
  Ax_lBx              = 0x100,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ ABx = \lambda x \f$. */
  ABx_lx              = 0x200,
  /** Used in GeneralizedSelfAdjointEigenSolver to indicate that it should
    * solve the generalized eigenproblem \f$ BAx = \lambda x \f$. */
  BAx_lx              = 0x400,
  /** \internal */
  GenEigMask = Ax_lBx | ABx_lx | BAx_lx
};

/** \ingroup enums
  * Possible values for the \p QRPreconditioner template parameter of JacobiSVD. */
enum QRPreconditioners {
  /** Do not specify what is to be done if the SVD of a non-square matrix is asked for. */
  NoQRPreconditioner,
  /** Use a QR decomposition without pivoting as the first step. */
  HouseholderQRPreconditioner,
  /** Use a QR decomposition with column pivoting as the first step. */
  ColPivHouseholderQRPreconditioner,
  /** Use a QR decomposition with full pivoting as the first step. */
  FullPivHouseholderQRPreconditioner
};

#ifdef Success
#error The preprocessor symbol 'Success' is defined, possibly by the X11 header file X.h
#endif

/** \ingroup enums
  * Enum for reporting the status of a computation. */
enum ComputationInfo {
  /** Computation was successful. */
  Success = 0,        
  /** The provided data did not satisfy the prerequisites. */
  NumericalIssue = 1, 
  /** Iterative procedure did not converge. */
  NoConvergence = 2,
  /** The inputs are invalid, or the algorithm has been improperly called.
    * When assertions are enabled, such errors trigger an assert. */
  InvalidInput = 3
};

/** \ingroup enums
  * Enum used to specify how a particular transformation is stored in a matrix.
  * \sa Transform, Hyperplane::transform(). */
enum TransformTraits {
  /** Transformation is an isometry. */
  Isometry      = 0x1,
  /** Transformation is an affine transformation stored as a (Dim+1)^2 matrix whose last row is 
    * assumed to be [0 ... 0 1]. */
  Affine        = 0x2,
  /** Transformation is an affine transformation stored as a (Dim) x (Dim+1) matrix. */
  AffineCompact = 0x10 | Affine,
  /** Transformation is a general projective transformation stored as a (Dim+1)^2 matrix. */
  Projective    = 0x20
};

/** \internal \ingroup enums
  * Enum used to choose between implementation depending on the computer architecture. */
namespace Architecture
{
  enum Type {
    Generic = 0x0,
    SSE = 0x1,
    AltiVec = 0x2,
    VSX = 0x3,
    NEON = 0x4,
    MSA = 0x5,
    SVE = 0x6,
#if defined EIGEN_VECTORIZE_SSE
    Target = SSE
#elif defined EIGEN_VECTORIZE_ALTIVEC
    Target = AltiVec
#elif defined EIGEN_VECTORIZE_VSX
    Target = VSX
#elif defined EIGEN_VECTORIZE_NEON
    Target = NEON
#elif defined EIGEN_VECTORIZE_SVE
    Target = SVE
#elif defined EIGEN_VECTORIZE_MSA
    Target = MSA
#else
    Target = Generic
#endif
  };
}

/** \internal \ingroup enums
  * Enum used as template parameter in Product and product evaluators. */
enum ProductImplType
{ DefaultProduct=0, LazyProduct, AliasFreeProduct, CoeffBasedProductMode, LazyCoeffBasedProductMode, OuterProduct, InnerProduct, GemvProduct, GemmProduct };

/** \internal \ingroup enums
  * Enum used in experimental parallel implementation. */
enum Action {GetAction, SetAction};

/** The type used to identify a dense storage. */
struct Dense {};

/** The type used to identify a general sparse storage. */
struct Sparse {};

/** The type used to identify a general solver (factored) storage. */
struct SolverStorage {};

/** The type used to identify a permutation storage. */
struct PermutationStorage {};

/** The type used to identify a permutation storage. */
struct TranspositionsStorage {};

/** The type used to identify a matrix expression */
struct MatrixXpr {};

/** The type used to identify an array expression */
struct ArrayXpr {};

// An evaluator must define its shape. By default, it can be one of the following:
struct DenseShape             { static std::string debugName() { return "DenseShape"; } };
struct SolverShape            { static std::string debugName() { return "SolverShape"; } };
struct HomogeneousShape       { static std::string debugName() { return "HomogeneousShape"; } };
struct DiagonalShape          { static std::string debugName() { return "DiagonalShape"; } };
struct BandShape              { static std::string debugName() { return "BandShape"; } };
struct TriangularShape        { static std::string debugName() { return "TriangularShape"; } };
struct SelfAdjointShape       { static std::string debugName() { return "SelfAdjointShape"; } };
struct PermutationShape       { static std::string debugName() { return "PermutationShape"; } };
struct TranspositionsShape    { static std::string debugName() { return "TranspositionsShape"; } };
struct SparseShape            { static std::string debugName() { return "SparseShape"; } };

namespace internal {

  // random access iterators based on coeff*() accessors.
struct IndexBased {};

// evaluator based on iterators to access coefficients. 
struct IteratorBased {};

/** \internal
 * Constants for comparison functors
 */
enum ComparisonName {
  cmp_EQ = 0,
  cmp_LT = 1,
  cmp_LE = 2,
  cmp_UNORD = 3,
  cmp_NEQ = 4,
  cmp_GT = 5,
  cmp_GE = 6
};
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSTANTS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/DisableStupidWarnings.h <==
#ifndef EIGEN_WARNINGS_DISABLED
#define EIGEN_WARNINGS_DISABLED

#ifdef _MSC_VER
  // 4100 - unreferenced formal parameter (occurred e.g. in aligned_allocator::destroy(pointer p))
  // 4101 - unreferenced local variable
  // 4181 - qualifier applied to reference type ignored
  // 4211 - nonstandard extension used : redefined extern to static
  // 4244 - 'argument' : conversion from 'type1' to 'type2', possible loss of data
  // 4273 - QtAlignedMalloc, inconsistent DLL linkage
  // 4324 - structure was padded due to declspec(align())
  // 4503 - decorated name length exceeded, name was truncated
  // 4512 - assignment operator could not be generated
  // 4522 - 'class' : multiple assignment operators specified
  // 4700 - uninitialized local variable 'xyz' used
  // 4714 - function marked as __forceinline not inlined
  // 4717 - 'function' : recursive on all control paths, function will cause runtime stack overflow
  // 4800 - 'type' : forcing value to bool 'true' or 'false' (performance warning)
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma warning( push )
  #endif
  #pragma warning( disable : 4100 4101 4181 4211 4244 4273 4324 4503 4512 4522 4700 4714 4717 4800)

#elif defined __INTEL_COMPILER
  // 2196 - routine is both "inline" and "noinline" ("noinline" assumed)
  //        ICC 12 generates this warning even without any inline keyword, when defining class methods 'inline' i.e. inside of class body
  //        typedef that may be a reference type.
  // 279  - controlling expression is constant
  //        ICC 12 generates this warning on assert(constant_expression_depending_on_template_params) and frankly this is a legitimate use case.
  // 1684 - conversion from pointer to same-sized integral type (potential portability problem)
  // 2259 - non-pointer conversion from "Eigen::Index={ptrdiff_t={long}}" to "int" may lose significant bits
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma warning push
  #endif
  #pragma warning disable 2196 279 1684 2259

#elif defined __clang__
  // -Wconstant-logical-operand - warning: use of logical && with constant operand; switch to bitwise & or remove constant
  //     this is really a stupid warning as it warns on compile-time expressions involving enums
  #ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
    #pragma clang diagnostic push
  #endif
  #pragma clang diagnostic ignored "-Wconstant-logical-operand"
  #if __clang_major__ >= 3 && __clang_minor__ >= 5
    #pragma clang diagnostic ignored "-Wabsolute-value"
  #endif
  #if __clang_major__ >= 10
    #pragma clang diagnostic ignored "-Wimplicit-int-float-conversion"
  #endif
  #if ( defined(__ALTIVEC__) || defined(__VSX__) ) && __cplusplus < 201103L
    // warning: generic selections are a C11-specific feature
    // ignoring warnings thrown at vec_ctf in Altivec/PacketMath.h
    #pragma clang diagnostic ignored "-Wc11-extensions"
  #endif

#elif defined __GNUC__

  #if (!defined(EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS)) &&  (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
    #pragma GCC diagnostic push
  #endif
  // g++ warns about local variables shadowing member functions, which is too strict
  #pragma GCC diagnostic ignored "-Wshadow"
  #if __GNUC__ == 4 && __GNUC_MINOR__ < 8
    // Until g++-4.7 there are warnings when comparing unsigned int vs 0, even in templated functions:
    #pragma GCC diagnostic ignored "-Wtype-limits"
  #endif
  #if __GNUC__>=6
    #pragma GCC diagnostic ignored "-Wignored-attributes"
  #endif
  #if __GNUC__==7
    // See: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=89325
    #pragma GCC diagnostic ignored "-Wattributes"
  #endif
#endif

#if defined __NVCC__
  #pragma diag_suppress boolean_controlling_expr_is_constant
  // Disable the "statement is unreachable" message
  #pragma diag_suppress code_is_unreachable
  // Disable the "dynamic initialization in unreachable code" message
  #pragma diag_suppress initialization_not_reachable
  // Disable the "invalid error number" message that we get with older versions of nvcc
  #pragma diag_suppress 1222
  // Disable the "calling a __host__ function from a __host__ __device__ function is not allowed" messages (yes, there are many of them and they seem to change with every version of the compiler)
  #pragma diag_suppress 2527
  #pragma diag_suppress 2529
  #pragma diag_suppress 2651
  #pragma diag_suppress 2653
  #pragma diag_suppress 2668
  #pragma diag_suppress 2669
  #pragma diag_suppress 2670
  #pragma diag_suppress 2671
  #pragma diag_suppress 2735
  #pragma diag_suppress 2737
  #pragma diag_suppress 2739
#endif

#else
// warnings already disabled:
# ifndef EIGEN_WARNINGS_DISABLED_2
#  define EIGEN_WARNINGS_DISABLED_2
# elif defined(EIGEN_INTERNAL_DEBUGGING)
#  error "Do not include \"DisableStupidWarnings.h\" recursively more than twice!"
# endif

#endif // not EIGEN_WARNINGS_DISABLED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/ForwardDeclarations.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2007-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FORWARDDECLARATIONS_H
#define EIGEN_FORWARDDECLARATIONS_H

namespace Eigen {
namespace internal {

template<typename T> struct traits;

// here we say once and for all that traits<const T> == traits<T>
// When constness must affect traits, it has to be constness on template parameters on which T itself depends.
// For example, traits<Map<const T> > != traits<Map<T> >, but
//              traits<const Map<T> > == traits<Map<T> >
template<typename T> struct traits<const T> : traits<T> {};

template<typename Derived> struct has_direct_access
{
  enum { ret = (traits<Derived>::Flags & DirectAccessBit) ? 1 : 0 };
};

template<typename Derived> struct accessors_level
{
  enum { has_direct_access = (traits<Derived>::Flags & DirectAccessBit) ? 1 : 0,
         has_write_access = (traits<Derived>::Flags & LvalueBit) ? 1 : 0,
         value = has_direct_access ? (has_write_access ? DirectWriteAccessors : DirectAccessors)
                                   : (has_write_access ? WriteAccessors       : ReadOnlyAccessors)
  };
};

template<typename T> struct evaluator_traits;

template< typename T> struct evaluator;

} // end namespace internal

template<typename T> struct NumTraits;

template<typename Derived> struct EigenBase;
template<typename Derived> class DenseBase;
template<typename Derived> class PlainObjectBase;
template<typename Derived, int Level> class DenseCoeffsBase;

template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
#if EIGEN_GNUC_AT(3,4)
    // workaround a bug in at least gcc 3.4.6
    // the innermost ?: ternary operator is misparsed. We write it slightly
    // differently and this makes gcc 3.4.6 happy, but it's ugly.
    // The error would only show up with EIGEN_DEFAULT_TO_ROW_MAJOR is defined
    // (when EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION is RowMajor)
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : !(_Cols==1 && _Rows!=1) ?  EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION
                          : Eigen::ColMajor ),
#else
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : (_Cols==1 && _Rows!=1) ? Eigen::ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
#endif
         int _MaxRows = _Rows,
         int _MaxCols = _Cols
> class Matrix;

template<typename Derived> class MatrixBase;
template<typename Derived> class ArrayBase;

template<typename ExpressionType, unsigned int Added, unsigned int Removed> class Flagged;
template<typename ExpressionType, template <typename> class StorageBase > class NoAlias;
template<typename ExpressionType> class NestByValue;
template<typename ExpressionType> class ForceAlignedAccess;
template<typename ExpressionType> class SwapWrapper;

template<typename XprType, int BlockRows=Dynamic, int BlockCols=Dynamic, bool InnerPanel = false> class Block;
template<typename XprType, typename RowIndices, typename ColIndices> class IndexedView;
template<typename XprType, int Rows=Dynamic, int Cols=Dynamic, int Order=0> class Reshaped;

template<typename MatrixType, int Size=Dynamic> class VectorBlock;
template<typename MatrixType> class Transpose;
template<typename MatrixType> class Conjugate;
template<typename NullaryOp, typename MatrixType>         class CwiseNullaryOp;
template<typename UnaryOp,   typename MatrixType>         class CwiseUnaryOp;
template<typename ViewOp,    typename MatrixType>         class CwiseUnaryView;
template<typename BinaryOp,  typename Lhs, typename Rhs>  class CwiseBinaryOp;
template<typename TernaryOp, typename Arg1, typename Arg2, typename Arg3>  class CwiseTernaryOp;
template<typename Decomposition, typename Rhstype>        class Solve;
template<typename XprType>                                class Inverse;

template<typename Lhs, typename Rhs, int Option = DefaultProduct> class Product;

template<typename Derived> class DiagonalBase;
template<typename _DiagonalVectorType> class DiagonalWrapper;
template<typename _Scalar, int SizeAtCompileTime, int MaxSizeAtCompileTime=SizeAtCompileTime> class DiagonalMatrix;
template<typename MatrixType, typename DiagonalType, int ProductOrder> class DiagonalProduct;
template<typename MatrixType, int Index = 0> class Diagonal;
template<int SizeAtCompileTime, int MaxSizeAtCompileTime = SizeAtCompileTime, typename IndexType=int> class PermutationMatrix;
template<int SizeAtCompileTime, int MaxSizeAtCompileTime = SizeAtCompileTime, typename IndexType=int> class Transpositions;
template<typename Derived> class PermutationBase;
template<typename Derived> class TranspositionsBase;
template<typename _IndicesType> class PermutationWrapper;
template<typename _IndicesType> class TranspositionsWrapper;

template<typename Derived,
         int Level = internal::accessors_level<Derived>::has_write_access ? WriteAccessors : ReadOnlyAccessors
> class MapBase;
template<int OuterStrideAtCompileTime, int InnerStrideAtCompileTime> class Stride;
template<int Value = Dynamic> class InnerStride;
template<int Value = Dynamic> class OuterStride;
template<typename MatrixType, int MapOptions=Unaligned, typename StrideType = Stride<0,0> > class Map;
template<typename Derived> class RefBase;
template<typename PlainObjectType, int Options = 0,
         typename StrideType = typename internal::conditional<PlainObjectType::IsVectorAtCompileTime,InnerStride<1>,OuterStride<> >::type > class Ref;

template<typename Derived> class TriangularBase;
template<typename MatrixType, unsigned int Mode> class TriangularView;
template<typename MatrixType, unsigned int Mode> class SelfAdjointView;
template<typename MatrixType> class SparseView;
template<typename ExpressionType> class WithFormat;
template<typename MatrixType> struct CommaInitializer;
template<typename Derived> class ReturnByValue;
template<typename ExpressionType> class ArrayWrapper;
template<typename ExpressionType> class MatrixWrapper;
template<typename Derived> class SolverBase;
template<typename XprType> class InnerIterator;

namespace internal {
template<typename XprType> class generic_randaccess_stl_iterator;
template<typename XprType> class pointer_based_stl_iterator;
template<typename XprType, DirectionType Direction> class subvector_stl_iterator;
template<typename XprType, DirectionType Direction> class subvector_stl_reverse_iterator;
template<typename DecompositionType> struct kernel_retval_base;
template<typename DecompositionType> struct kernel_retval;
template<typename DecompositionType> struct image_retval_base;
template<typename DecompositionType> struct image_retval;
} // end namespace internal

namespace internal {
template<typename _Scalar, int Rows=Dynamic, int Cols=Dynamic, int Supers=Dynamic, int Subs=Dynamic, int Options=0> class BandMatrix;
}

namespace internal {
template<typename Lhs, typename Rhs> struct product_type;

template<bool> struct EnableIf;

/** \internal
  * \class product_evaluator
  * Products need their own evaluator with more template arguments allowing for
  * easier partial template specializations.
  */
template< typename T,
          int ProductTag = internal::product_type<typename T::Lhs,typename T::Rhs>::ret,
          typename LhsShape = typename evaluator_traits<typename T::Lhs>::Shape,
          typename RhsShape = typename evaluator_traits<typename T::Rhs>::Shape,
          typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
          typename RhsScalar = typename traits<typename T::Rhs>::Scalar
        > struct product_evaluator;
}

template<typename Lhs, typename Rhs,
         int ProductType = internal::product_type<Lhs,Rhs>::value>
struct ProductReturnType;

// this is a workaround for sun CC
template<typename Lhs, typename Rhs> struct LazyProductReturnType;

namespace internal {

// Provides scalar/packet-wise product and product with accumulation
// with optional conjugation of the arguments.
template<typename LhsScalar, typename RhsScalar, bool ConjLhs=false, bool ConjRhs=false> struct conj_helper;

template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_sum_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_difference_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_conj_product_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar, int NaNPropagation=PropagateFast> struct scalar_min_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar, int NaNPropagation=PropagateFast> struct scalar_max_op;
template<typename Scalar> struct scalar_opposite_op;
template<typename Scalar> struct scalar_conjugate_op;
template<typename Scalar> struct scalar_real_op;
template<typename Scalar> struct scalar_imag_op;
template<typename Scalar> struct scalar_abs_op;
template<typename Scalar> struct scalar_abs2_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_absolute_difference_op;
template<typename Scalar> struct scalar_sqrt_op;
template<typename Scalar> struct scalar_rsqrt_op;
template<typename Scalar> struct scalar_exp_op;
template<typename Scalar> struct scalar_log_op;
template<typename Scalar> struct scalar_cos_op;
template<typename Scalar> struct scalar_sin_op;
template<typename Scalar> struct scalar_acos_op;
template<typename Scalar> struct scalar_asin_op;
template<typename Scalar> struct scalar_tan_op;
template<typename Scalar> struct scalar_inverse_op;
template<typename Scalar> struct scalar_square_op;
template<typename Scalar> struct scalar_cube_op;
template<typename Scalar, typename NewType> struct scalar_cast_op;
template<typename Scalar> struct scalar_random_op;
template<typename Scalar> struct scalar_constant_op;
template<typename Scalar> struct scalar_identity_op;
template<typename Scalar,bool is_complex, bool is_integer> struct scalar_sign_op;
template<typename Scalar,typename ScalarExponent> struct scalar_pow_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_hypot_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_product_op;
template<typename LhsScalar,typename RhsScalar=LhsScalar> struct scalar_quotient_op;

// SpecialFunctions module
template<typename Scalar> struct scalar_lgamma_op;
template<typename Scalar> struct scalar_digamma_op;
template<typename Scalar> struct scalar_erf_op;
template<typename Scalar> struct scalar_erfc_op;
template<typename Scalar> struct scalar_ndtri_op;
template<typename Scalar> struct scalar_igamma_op;
template<typename Scalar> struct scalar_igammac_op;
template<typename Scalar> struct scalar_zeta_op;
template<typename Scalar> struct scalar_betainc_op;

// Bessel functions in SpecialFunctions module
template<typename Scalar> struct scalar_bessel_i0_op;
template<typename Scalar> struct scalar_bessel_i0e_op;
template<typename Scalar> struct scalar_bessel_i1_op;
template<typename Scalar> struct scalar_bessel_i1e_op;
template<typename Scalar> struct scalar_bessel_j0_op;
template<typename Scalar> struct scalar_bessel_y0_op;
template<typename Scalar> struct scalar_bessel_j1_op;
template<typename Scalar> struct scalar_bessel_y1_op;
template<typename Scalar> struct scalar_bessel_k0_op;
template<typename Scalar> struct scalar_bessel_k0e_op;
template<typename Scalar> struct scalar_bessel_k1_op;
template<typename Scalar> struct scalar_bessel_k1e_op;


} // end namespace internal

struct IOFormat;

// Array module
template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
#if EIGEN_GNUC_AT(3,4)
    // workaround a bug in at least gcc 3.4.6
    // the innermost ?: ternary operator is misparsed. We write it slightly
    // differently and this makes gcc 3.4.6 happy, but it's ugly.
    // The error would only show up with EIGEN_DEFAULT_TO_ROW_MAJOR is defined
    // (when EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION is RowMajor)
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : !(_Cols==1 && _Rows!=1) ?  EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION
                          : Eigen::ColMajor ),
#else
                          ( (_Rows==1 && _Cols!=1) ? Eigen::RowMajor
                          : (_Cols==1 && _Rows!=1) ? Eigen::ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
#endif
         int _MaxRows = _Rows, int _MaxCols = _Cols> class Array;
template<typename ConditionMatrixType, typename ThenMatrixType, typename ElseMatrixType> class Select;
template<typename MatrixType, typename BinaryOp, int Direction> class PartialReduxExpr;
template<typename ExpressionType, int Direction> class VectorwiseOp;
template<typename MatrixType,int RowFactor,int ColFactor> class Replicate;
template<typename MatrixType, int Direction = BothDirections> class Reverse;

template<typename MatrixType> class FullPivLU;
template<typename MatrixType> class PartialPivLU;
namespace internal {
template<typename MatrixType> struct inverse_impl;
}
template<typename MatrixType> class HouseholderQR;
template<typename MatrixType> class ColPivHouseholderQR;
template<typename MatrixType> class FullPivHouseholderQR;
template<typename MatrixType> class CompleteOrthogonalDecomposition;
template<typename MatrixType> class SVDBase;
template<typename MatrixType, int QRPreconditioner = ColPivHouseholderQRPreconditioner> class JacobiSVD;
template<typename MatrixType> class BDCSVD;
template<typename MatrixType, int UpLo = Lower> class LLT;
template<typename MatrixType, int UpLo = Lower> class LDLT;
template<typename VectorsType, typename CoeffsType, int Side=OnTheLeft> class HouseholderSequence;
template<typename Scalar>     class JacobiRotation;

// Geometry module:
template<typename Derived, int _Dim> class RotationBase;
template<typename Lhs, typename Rhs> class Cross;
template<typename Derived> class QuaternionBase;
template<typename Scalar> class Rotation2D;
template<typename Scalar> class AngleAxis;
template<typename Scalar,int Dim> class Translation;
template<typename Scalar,int Dim> class AlignedBox;
template<typename Scalar, int Options = AutoAlign> class Quaternion;
template<typename Scalar,int Dim,int Mode,int _Options=AutoAlign> class Transform;
template <typename _Scalar, int _AmbientDim, int Options=AutoAlign> class ParametrizedLine;
template <typename _Scalar, int _AmbientDim, int Options=AutoAlign> class Hyperplane;
template<typename Scalar> class UniformScaling;
template<typename MatrixType,int Direction> class Homogeneous;

// Sparse module:
template<typename Derived> class SparseMatrixBase;

// MatrixFunctions module
template<typename Derived> struct MatrixExponentialReturnValue;
template<typename Derived> class MatrixFunctionReturnValue;
template<typename Derived> class MatrixSquareRootReturnValue;
template<typename Derived> class MatrixLogarithmReturnValue;
template<typename Derived> class MatrixPowerReturnValue;
template<typename Derived> class MatrixComplexPowerReturnValue;

namespace internal {
template <typename Scalar>
struct stem_function
{
  typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
  typedef ComplexScalar type(ComplexScalar, int);
};
}

} // end namespace Eigen

#endif // EIGEN_FORWARDDECLARATIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/IndexedViewHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_INDEXED_VIEW_HELPER_H
#define EIGEN_INDEXED_VIEW_HELPER_H

namespace Eigen {

namespace internal {
struct symbolic_last_tag {};
}

/** \var last
  * \ingroup Core_Module
  *
  * Can be used as a parameter to Eigen::seq and Eigen::seqN functions to symbolically reference the last element/row/columns
  * of the underlying vector or matrix once passed to DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * This symbolic placeholder supports standard arithmetic operations.
  *
  * A typical usage example would be:
  * \code
  * using namespace Eigen;
  * using Eigen::last;
  * VectorXd v(n);
  * v(seq(2,last-2)).setOnes();
  * \endcode
  *
  * \sa end
  */
static const symbolic::SymbolExpr<internal::symbolic_last_tag> last; // PLEASE use Eigen::last   instead of Eigen::placeholders::last

/** \var lastp1
  * \ingroup Core_Module
  *
  * Can be used as a parameter to Eigen::seq and Eigen::seqN functions to symbolically
  * reference the last+1 element/row/columns of the underlying vector or matrix once
  * passed to DenseBase::operator()(const RowIndices&, const ColIndices&).
  *
  * This symbolic placeholder supports standard arithmetic operations.
  * It is essentially an alias to last+fix<1>.
  *
  * \sa last
  */
#ifdef EIGEN_PARSED_BY_DOXYGEN
static const auto lastp1 = last+fix<1>;
#else
// Using a FixedExpr<1> expression is important here to make sure the compiler
// can fully optimize the computation starting indices with zero overhead.
static const symbolic::AddExpr<symbolic::SymbolExpr<internal::symbolic_last_tag>,symbolic::ValueExpr<Eigen::internal::FixedInt<1> > > lastp1(last+fix<1>());
#endif

namespace internal {

 // Replace symbolic last/end "keywords" by their true runtime value
inline Index eval_expr_given_size(Index x, Index /* size */)   { return x; }

template<int N>
FixedInt<N> eval_expr_given_size(FixedInt<N> x, Index /*size*/)   { return x; }

template<typename Derived>
Index eval_expr_given_size(const symbolic::BaseExpr<Derived> &x, Index size)
{
  return x.derived().eval(last=size-1);
}

// Extract increment/step at compile time
template<typename T, typename EnableIf = void> struct get_compile_time_incr {
  enum { value = UndefinedIncr };
};

// Analogue of std::get<0>(x), but tailored for our needs.
template<typename T>
EIGEN_CONSTEXPR Index first(const T& x) EIGEN_NOEXCEPT { return x.first(); }

// IndexedViewCompatibleType/makeIndexedViewCompatible turn an arbitrary object of type T into something usable by MatrixSlice
// The generic implementation is a no-op
template<typename T,int XprSize,typename EnableIf=void>
struct IndexedViewCompatibleType {
  typedef T type;
};

template<typename T,typename Q>
const T& makeIndexedViewCompatible(const T& x, Index /*size*/, Q) { return x; }

//--------------------------------------------------------------------------------
// Handling of a single Index
//--------------------------------------------------------------------------------

struct SingleRange {
  enum {
    SizeAtCompileTime = 1
  };
  SingleRange(Index val) : m_value(val) {}
  Index operator[](Index) const { return m_value; }
  static EIGEN_CONSTEXPR Index size() EIGEN_NOEXCEPT { return 1; }
  Index first() const EIGEN_NOEXCEPT { return m_value; }
  Index m_value;
};

template<> struct get_compile_time_incr<SingleRange> {
  enum { value = 1 }; // 1 or 0 ??
};

// Turn a single index into something that looks like an array (i.e., that exposes a .size(), and operator[](int) methods)
template<typename T, int XprSize>
struct IndexedViewCompatibleType<T,XprSize,typename internal::enable_if<internal::is_integral<T>::value>::type> {
  // Here we could simply use Array, but maybe it's less work for the compiler to use
  // a simpler wrapper as SingleRange
  //typedef Eigen::Array<Index,1,1> type;
  typedef SingleRange type;
};

template<typename T, int XprSize>
struct IndexedViewCompatibleType<T, XprSize, typename enable_if<symbolic::is_symbolic<T>::value>::type> {
  typedef SingleRange type;
};


template<typename T>
typename enable_if<symbolic::is_symbolic<T>::value,SingleRange>::type
makeIndexedViewCompatible(const T& id, Index size, SpecializedType) {
  return eval_expr_given_size(id,size);
}

//--------------------------------------------------------------------------------
// Handling of all
//--------------------------------------------------------------------------------

struct all_t { all_t() {} };

// Convert a symbolic 'all' into a usable range type
template<int XprSize>
struct AllRange {
  enum { SizeAtCompileTime = XprSize };
  AllRange(Index size = XprSize) : m_size(size) {}
  EIGEN_CONSTEXPR Index operator[](Index i) const EIGEN_NOEXCEPT { return i; }
  EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT { return m_size.value(); }
  EIGEN_CONSTEXPR Index first() const EIGEN_NOEXCEPT { return 0; }
  variable_if_dynamic<Index,XprSize> m_size;
};

template<int XprSize>
struct IndexedViewCompatibleType<all_t,XprSize> {
  typedef AllRange<XprSize> type;
};

template<typename XprSizeType>
inline AllRange<get_fixed_value<XprSizeType>::value> makeIndexedViewCompatible(all_t , XprSizeType size, SpecializedType) {
  return AllRange<get_fixed_value<XprSizeType>::value>(size);
}

template<int Size> struct get_compile_time_incr<AllRange<Size> > {
  enum { value = 1 };
};

} // end namespace internal


/** \var all
  * \ingroup Core_Module
  * Can be used as a parameter to DenseBase::operator()(const RowIndices&, const ColIndices&) to index all rows or columns
  */
static const Eigen::internal::all_t all; // PLEASE use Eigen::all instead of Eigen::placeholders::all


namespace placeholders {
  typedef symbolic::SymbolExpr<internal::symbolic_last_tag> last_t;
  typedef symbolic::AddExpr<symbolic::SymbolExpr<internal::symbolic_last_tag>,symbolic::ValueExpr<Eigen::internal::FixedInt<1> > > end_t;
  typedef Eigen::internal::all_t all_t;

  EIGEN_DEPRECATED static const all_t  all  = Eigen::all;    // PLEASE use Eigen::all    instead of Eigen::placeholders::all
  EIGEN_DEPRECATED static const last_t last = Eigen::last;   // PLEASE use Eigen::last   instead of Eigen::placeholders::last
  EIGEN_DEPRECATED static const end_t  end  = Eigen::lastp1; // PLEASE use Eigen::lastp1 instead of Eigen::placeholders::end
}

} // end namespace Eigen

#endif // EIGEN_INDEXED_VIEW_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/IntegralConstant.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_INTEGRAL_CONSTANT_H
#define EIGEN_INTEGRAL_CONSTANT_H

namespace Eigen {

namespace internal {

template<int N> class FixedInt;
template<int N> class VariableAndFixedInt;

/** \internal
  * \class FixedInt
  *
  * This class embeds a compile-time integer \c N.
  *
  * It is similar to c++11 std::integral_constant<int,N> but with some additional features
  * such as:
  *  - implicit conversion to int
  *  - arithmetic and some bitwise operators: -, +, *, /, %, &, |
  *  - c++98/14 compatibility with fix<N> and fix<N>() syntax to define integral constants.
  *
  * It is strongly discouraged to directly deal with this class FixedInt. Instances are expcected to
  * be created by the user using Eigen::fix<N> or Eigen::fix<N>(). In C++98-11, the former syntax does
  * not create a FixedInt<N> instance but rather a point to function that needs to be \em cleaned-up
  * using the generic helper:
  * \code
  * internal::cleanup_index_type<T>::type
  * internal::cleanup_index_type<T,DynamicKey>::type
  * \endcode
  * where T can a FixedInt<N>, a pointer to function FixedInt<N> (*)(), or numerous other integer-like representations.
  * \c DynamicKey is either Dynamic (default) or DynamicIndex and used to identify true compile-time values.
  *
  * For convenience, you can extract the compile-time value \c N in a generic way using the following helper:
  * \code
  * internal::get_fixed_value<T,DefaultVal>::value
  * \endcode
  * that will give you \c N if T equals FixedInt<N> or FixedInt<N> (*)(), and \c DefaultVal if T does not embed any compile-time value (e.g., T==int).
  *
  * \sa fix<N>, class VariableAndFixedInt
  */
template<int N> class FixedInt
{
public:
  static const int value = N;
  EIGEN_CONSTEXPR operator int() const { return value; }
  FixedInt() {}
  FixedInt( VariableAndFixedInt<N> other) {
    #ifndef EIGEN_INTERNAL_DEBUGGING
    EIGEN_UNUSED_VARIABLE(other);
    #endif
    eigen_internal_assert(int(other)==N);
  }

  FixedInt<-N> operator-() const { return FixedInt<-N>(); }
  template<int M>
  FixedInt<N+M> operator+( FixedInt<M>) const { return FixedInt<N+M>(); }
  template<int M>
  FixedInt<N-M> operator-( FixedInt<M>) const { return FixedInt<N-M>(); }
  template<int M>
  FixedInt<N*M> operator*( FixedInt<M>) const { return FixedInt<N*M>(); }
  template<int M>
  FixedInt<N/M> operator/( FixedInt<M>) const { return FixedInt<N/M>(); }
  template<int M>
  FixedInt<N%M> operator%( FixedInt<M>) const { return FixedInt<N%M>(); }
  template<int M>
  FixedInt<N|M> operator|( FixedInt<M>) const { return FixedInt<N|M>(); }
  template<int M>
  FixedInt<N&M> operator&( FixedInt<M>) const { return FixedInt<N&M>(); }

#if EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
  // Needed in C++14 to allow fix<N>():
  FixedInt operator() () const { return *this; }

  VariableAndFixedInt<N> operator() (int val) const { return VariableAndFixedInt<N>(val); }
#else
  FixedInt ( FixedInt<N> (*)() ) {}
#endif

#if EIGEN_HAS_CXX11
  FixedInt(std::integral_constant<int,N>) {}
#endif
};

/** \internal
  * \class VariableAndFixedInt
  *
  * This class embeds both a compile-time integer \c N and a runtime integer.
  * Both values are supposed to be equal unless the compile-time value \c N has a special
  * value meaning that the runtime-value should be used. Depending on the context, this special
  * value can be either Eigen::Dynamic (for positive quantities) or Eigen::DynamicIndex (for
  * quantities that can be negative).
  *
  * It is the return-type of the function Eigen::fix<N>(int), and most of the time this is the only
  * way it is used. It is strongly discouraged to directly deal with instances of VariableAndFixedInt.
  * Indeed, in order to write generic code, it is the responsibility of the callee to properly convert
  * it to either a true compile-time quantity (i.e. a FixedInt<N>), or to a runtime quantity (e.g., an Index)
  * using the following generic helper:
  * \code
  * internal::cleanup_index_type<T>::type
  * internal::cleanup_index_type<T,DynamicKey>::type
  * \endcode
  * where T can be a template instantiation of VariableAndFixedInt or numerous other integer-like representations.
  * \c DynamicKey is either Dynamic (default) or DynamicIndex and used to identify true compile-time values.
  *
  * For convenience, you can also extract the compile-time value \c N using the following helper:
  * \code
  * internal::get_fixed_value<T,DefaultVal>::value
  * \endcode
  * that will give you \c N if T equals VariableAndFixedInt<N>, and \c DefaultVal if T does not embed any compile-time value (e.g., T==int).
  *
  * \sa fix<N>(int), class FixedInt
  */
template<int N> class VariableAndFixedInt
{
public:
  static const int value = N;
  operator int() const { return m_value; }
  VariableAndFixedInt(int val) { m_value = val; }
protected:
  int m_value;
};

template<typename T, int Default=Dynamic> struct get_fixed_value {
  static const int value = Default;
};

template<int N,int Default> struct get_fixed_value<FixedInt<N>,Default> {
  static const int value = N;
};

#if !EIGEN_HAS_CXX14
template<int N,int Default> struct get_fixed_value<FixedInt<N> (*)(),Default> {
  static const int value = N;
};
#endif

template<int N,int Default> struct get_fixed_value<VariableAndFixedInt<N>,Default> {
  static const int value = N ;
};

template<typename T, int N, int Default>
struct get_fixed_value<variable_if_dynamic<T,N>,Default> {
  static const int value = N;
};

template<typename T> EIGEN_DEVICE_FUNC Index get_runtime_value(const T &x) { return x; }
#if !EIGEN_HAS_CXX14
template<int N> EIGEN_DEVICE_FUNC Index get_runtime_value(FixedInt<N> (*)()) { return N; }
#endif

// Cleanup integer/FixedInt/VariableAndFixedInt/etc types:

// By default, no cleanup:
template<typename T, int DynamicKey=Dynamic, typename EnableIf=void> struct cleanup_index_type { typedef T type; };

// Convert any integral type (e.g., short, int, unsigned int, etc.) to Eigen::Index
template<typename T, int DynamicKey> struct cleanup_index_type<T,DynamicKey,typename internal::enable_if<internal::is_integral<T>::value>::type> { typedef Index type; };

#if !EIGEN_HAS_CXX14
// In c++98/c++11, fix<N> is a pointer to function that we better cleanup to a true FixedInt<N>:
template<int N, int DynamicKey> struct cleanup_index_type<FixedInt<N> (*)(), DynamicKey> { typedef FixedInt<N> type; };
#endif

// If VariableAndFixedInt does not match DynamicKey, then we turn it to a pure compile-time value:
template<int N, int DynamicKey> struct cleanup_index_type<VariableAndFixedInt<N>, DynamicKey> { typedef FixedInt<N> type; };
// If VariableAndFixedInt matches DynamicKey, then we turn it to a pure runtime-value (aka Index):
template<int DynamicKey> struct cleanup_index_type<VariableAndFixedInt<DynamicKey>, DynamicKey> { typedef Index type; };

#if EIGEN_HAS_CXX11
template<int N, int DynamicKey> struct cleanup_index_type<std::integral_constant<int,N>, DynamicKey> { typedef FixedInt<N> type; };
#endif

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN

#if EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
template<int N>
static const internal::FixedInt<N> fix{};
#else
template<int N>
inline internal::FixedInt<N> fix() { return internal::FixedInt<N>(); }

// The generic typename T is mandatory. Otherwise, a code like fix<N> could refer to either the function above or this next overload.
// This way a code like fix<N> can only refer to the previous function.
template<int N,typename T>
inline internal::VariableAndFixedInt<N> fix(T val) { return internal::VariableAndFixedInt<N>(internal::convert_index<int>(val)); }
#endif

#else // EIGEN_PARSED_BY_DOXYGEN

/** \var fix<N>()
  * \ingroup Core_Module
  *
  * This \em identifier permits to construct an object embedding a compile-time integer \c N.
  *
  * \tparam N the compile-time integer value
  *
  * It is typically used in conjunction with the Eigen::seq and Eigen::seqN functions to pass compile-time values to them:
  * \code
  * seqN(10,fix<4>,fix<-3>)   // <=> [10 7 4 1]
  * \endcode
  *
  * See also the function fix(int) to pass both a compile-time and runtime value.
  *
  * In c++14, it is implemented as:
  * \code
  * template<int N> static const internal::FixedInt<N> fix{};
  * \endcode
  * where internal::FixedInt<N> is an internal template class similar to
  * <a href="http://en.cppreference.com/w/cpp/types/integral_constant">\c std::integral_constant </a><tt> <int,N> </tt>
  * Here, \c fix<N> is thus an object of type \c internal::FixedInt<N>.
  *
  * In c++98/11, it is implemented as a function:
  * \code
  * template<int N> inline internal::FixedInt<N> fix();
  * \endcode
  * Here internal::FixedInt<N> is thus a pointer to function.
  *
  * If for some reason you want a true object in c++98 then you can write: \code fix<N>() \endcode which is also valid in c++14.
  *
  * \sa fix<N>(int), seq, seqN
  */
template<int N>
static const auto fix();

/** \fn fix<N>(int)
  * \ingroup Core_Module
  *
  * This function returns an object embedding both a compile-time integer \c N, and a fallback runtime value \a val.
  *
  * \tparam N the compile-time integer value
  * \param  val the fallback runtime integer value
  *
  * This function is a more general version of the \ref fix identifier/function that can be used in template code
  * where the compile-time value could turn out to actually mean "undefined at compile-time". For positive integers
  * such as a size or a dimension, this case is identified by Eigen::Dynamic, whereas runtime signed integers
  * (e.g., an increment/stride) are identified as Eigen::DynamicIndex. In such a case, the runtime value \a val
  * will be used as a fallback.
  *
  * A typical use case would be:
  * \code
  * template<typename Derived> void foo(const MatrixBase<Derived> &mat) {
  *   const int N = Derived::RowsAtCompileTime==Dynamic ? Dynamic : Derived::RowsAtCompileTime/2;
  *   const int n = mat.rows()/2;
  *   ... mat( seqN(0,fix<N>(n) ) ...;
  * }
  * \endcode
  * In this example, the function Eigen::seqN knows that the second argument is expected to be a size.
  * If the passed compile-time value N equals Eigen::Dynamic, then the proxy object returned by fix will be dissmissed, and converted to an Eigen::Index of value \c n.
  * Otherwise, the runtime-value \c n will be dissmissed, and the returned ArithmeticSequence will be of the exact same type as <tt> seqN(0,fix<N>) </tt>.
  *
  * \sa fix, seqN, class ArithmeticSequence
  */
template<int N>
static const auto fix(int val);

#endif // EIGEN_PARSED_BY_DOXYGEN

} // end namespace Eigen

#endif // EIGEN_INTEGRAL_CONSTANT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/MKL_support.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL
 *   Include file with common MKL declarations
 ********************************************************************************
*/

#ifndef EIGEN_MKL_SUPPORT_H
#define EIGEN_MKL_SUPPORT_H

#ifdef EIGEN_USE_MKL_ALL
  #ifndef EIGEN_USE_BLAS
    #define EIGEN_USE_BLAS
  #endif
  #ifndef EIGEN_USE_LAPACKE
    #define EIGEN_USE_LAPACKE
  #endif
  #ifndef EIGEN_USE_MKL_VML
    #define EIGEN_USE_MKL_VML
  #endif
#endif

#ifdef EIGEN_USE_LAPACKE_STRICT
  #define EIGEN_USE_LAPACKE
#endif

#if defined(EIGEN_USE_MKL_VML) && !defined(EIGEN_USE_MKL)
  #define EIGEN_USE_MKL
#endif


#if defined EIGEN_USE_MKL
#   if (!defined MKL_DIRECT_CALL) && (!defined EIGEN_MKL_NO_DIRECT_CALL)
#       define MKL_DIRECT_CALL
#       define MKL_DIRECT_CALL_JUST_SET
#   endif
#   include <mkl.h>
/*Check IMKL version for compatibility: < 10.3 is not usable with Eigen*/
#   ifndef INTEL_MKL_VERSION
#       undef EIGEN_USE_MKL /* INTEL_MKL_VERSION is not even defined on older versions */
#   elif INTEL_MKL_VERSION < 100305    /* the intel-mkl-103-release-notes say this was when the lapacke.h interface was added*/
#       undef EIGEN_USE_MKL
#   endif
#   ifndef EIGEN_USE_MKL
    /*If the MKL version is too old, undef everything*/
#       undef   EIGEN_USE_MKL_ALL
#       undef   EIGEN_USE_LAPACKE
#       undef   EIGEN_USE_MKL_VML
#       undef   EIGEN_USE_LAPACKE_STRICT
#       undef   EIGEN_USE_LAPACKE
#       ifdef   MKL_DIRECT_CALL_JUST_SET
#           undef MKL_DIRECT_CALL
#       endif
#   endif
#endif

#if defined EIGEN_USE_MKL

#define EIGEN_MKL_VML_THRESHOLD 128

/* MKL_DOMAIN_BLAS, etc are defined only in 10.3 update 7 */
/* MKL_BLAS, etc are not defined in 11.2 */
#ifdef MKL_DOMAIN_ALL
#define EIGEN_MKL_DOMAIN_ALL MKL_DOMAIN_ALL
#else
#define EIGEN_MKL_DOMAIN_ALL MKL_ALL
#endif

#ifdef MKL_DOMAIN_BLAS
#define EIGEN_MKL_DOMAIN_BLAS MKL_DOMAIN_BLAS
#else
#define EIGEN_MKL_DOMAIN_BLAS MKL_BLAS
#endif

#ifdef MKL_DOMAIN_FFT
#define EIGEN_MKL_DOMAIN_FFT MKL_DOMAIN_FFT
#else
#define EIGEN_MKL_DOMAIN_FFT MKL_FFT
#endif

#ifdef MKL_DOMAIN_VML
#define EIGEN_MKL_DOMAIN_VML MKL_DOMAIN_VML
#else
#define EIGEN_MKL_DOMAIN_VML MKL_VML
#endif

#ifdef MKL_DOMAIN_PARDISO
#define EIGEN_MKL_DOMAIN_PARDISO MKL_DOMAIN_PARDISO
#else
#define EIGEN_MKL_DOMAIN_PARDISO MKL_PARDISO
#endif
#endif

#if defined(EIGEN_USE_BLAS) && !defined(EIGEN_USE_MKL)
#include "../../misc/blas.h"
#endif

namespace Eigen {

typedef std::complex<double> dcomplex;
typedef std::complex<float>  scomplex;

#if defined(EIGEN_USE_MKL)
typedef MKL_INT BlasIndex;
#else
typedef int BlasIndex;
#endif

} // end namespace Eigen


#endif // EIGEN_MKL_SUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/Macros.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MACROS_H
#define EIGEN_MACROS_H

//------------------------------------------------------------------------------------------
// Eigen version and basic defaults
//------------------------------------------------------------------------------------------

#define EIGEN_WORLD_VERSION 3
#define EIGEN_MAJOR_VERSION 4
#define EIGEN_MINOR_VERSION 0

#define EIGEN_VERSION_AT_LEAST(x,y,z) (EIGEN_WORLD_VERSION>x || (EIGEN_WORLD_VERSION>=x && \
                                      (EIGEN_MAJOR_VERSION>y || (EIGEN_MAJOR_VERSION>=y && \
                                                                 EIGEN_MINOR_VERSION>=z))))

#ifdef EIGEN_DEFAULT_TO_ROW_MAJOR
#define EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION Eigen::RowMajor
#else
#define EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION Eigen::ColMajor
#endif

#ifndef EIGEN_DEFAULT_DENSE_INDEX_TYPE
#define EIGEN_DEFAULT_DENSE_INDEX_TYPE std::ptrdiff_t
#endif

// Upperbound on the C++ version to use.
// Expected values are 03, 11, 14, 17, etc.
// By default, let's use an arbitrarily large C++ version.
#ifndef EIGEN_MAX_CPP_VER
#define EIGEN_MAX_CPP_VER 99
#endif

/** Allows to disable some optimizations which might affect the accuracy of the result.
  * Such optimization are enabled by default, and set EIGEN_FAST_MATH to 0 to disable them.
  * They currently include:
  *   - single precision ArrayBase::sin() and ArrayBase::cos() for SSE and AVX vectorization.
  */
#ifndef EIGEN_FAST_MATH
#define EIGEN_FAST_MATH 1
#endif

#ifndef EIGEN_STACK_ALLOCATION_LIMIT
// 131072 == 128 KB
#define EIGEN_STACK_ALLOCATION_LIMIT 131072
#endif

//------------------------------------------------------------------------------------------
// Compiler identification, EIGEN_COMP_*
//------------------------------------------------------------------------------------------

/// \internal EIGEN_COMP_GNUC set to 1 for all compilers compatible with GCC
#ifdef __GNUC__
  #define EIGEN_COMP_GNUC (__GNUC__*10+__GNUC_MINOR__)
#else
  #define EIGEN_COMP_GNUC 0
#endif

/// \internal EIGEN_COMP_CLANG set to major+minor version (e.g., 307 for clang 3.7) if the compiler is clang
#if defined(__clang__)
  #define EIGEN_COMP_CLANG (__clang_major__*100+__clang_minor__)
#else
  #define EIGEN_COMP_CLANG 0
#endif

/// \internal EIGEN_COMP_CASTXML set to 1 if being preprocessed by CastXML
#if defined(__castxml__)
  #define EIGEN_COMP_CASTXML 1
#else
  #define EIGEN_COMP_CASTXML 0
#endif

/// \internal EIGEN_COMP_LLVM set to 1 if the compiler backend is llvm
#if defined(__llvm__)
  #define EIGEN_COMP_LLVM 1
#else
  #define EIGEN_COMP_LLVM 0
#endif

/// \internal EIGEN_COMP_ICC set to __INTEL_COMPILER if the compiler is Intel compiler, 0 otherwise
#if defined(__INTEL_COMPILER)
  #define EIGEN_COMP_ICC __INTEL_COMPILER
#else
  #define EIGEN_COMP_ICC 0
#endif

/// \internal EIGEN_COMP_MINGW set to 1 if the compiler is mingw
#if defined(__MINGW32__)
  #define EIGEN_COMP_MINGW 1
#else
  #define EIGEN_COMP_MINGW 0
#endif

/// \internal EIGEN_COMP_SUNCC set to 1 if the compiler is Solaris Studio
#if defined(__SUNPRO_CC)
  #define EIGEN_COMP_SUNCC 1
#else
  #define EIGEN_COMP_SUNCC 0
#endif

/// \internal EIGEN_COMP_MSVC set to _MSC_VER if the compiler is Microsoft Visual C++, 0 otherwise.
#if defined(_MSC_VER)
  #define EIGEN_COMP_MSVC _MSC_VER
#else
  #define EIGEN_COMP_MSVC 0
#endif

#if defined(__NVCC__)
#if defined(__CUDACC_VER_MAJOR__) && (__CUDACC_VER_MAJOR__ >= 9)
  #define EIGEN_COMP_NVCC  ((__CUDACC_VER_MAJOR__ * 10000) + (__CUDACC_VER_MINOR__ * 100))
#elif defined(__CUDACC_VER__)
  #define EIGEN_COMP_NVCC __CUDACC_VER__
#else
  #error "NVCC did not define compiler version."
#endif
#else
  #define EIGEN_COMP_NVCC 0
#endif

// For the record, here is a table summarizing the possible values for EIGEN_COMP_MSVC:
//  name        ver   MSC_VER
//  2008         9      1500
//  2010        10      1600
//  2012        11      1700
//  2013        12      1800
//  2015        14      1900
//  "15"        15      1900
//  2017-14.1   15.0    1910
//  2017-14.11  15.3    1911
//  2017-14.12  15.5    1912
//  2017-14.13  15.6    1913
//  2017-14.14  15.7    1914

/// \internal EIGEN_COMP_MSVC_LANG set to _MSVC_LANG if the compiler is Microsoft Visual C++, 0 otherwise.
#if defined(_MSVC_LANG)
  #define EIGEN_COMP_MSVC_LANG _MSVC_LANG
#else
  #define EIGEN_COMP_MSVC_LANG 0
#endif

// For the record, here is a table summarizing the possible values for EIGEN_COMP_MSVC_LANG:
// MSVC option                          Standard  MSVC_LANG
// /std:c++14 (default as of VS 2019)   C++14     201402L
// /std:c++17                           C++17     201703L
// /std:c++latest                       >C++17    >201703L

/// \internal EIGEN_COMP_MSVC_STRICT set to 1 if the compiler is really Microsoft Visual C++ and not ,e.g., ICC or clang-cl
#if EIGEN_COMP_MSVC && !(EIGEN_COMP_ICC || EIGEN_COMP_LLVM || EIGEN_COMP_CLANG)
  #define EIGEN_COMP_MSVC_STRICT _MSC_VER
#else
  #define EIGEN_COMP_MSVC_STRICT 0
#endif

/// \internal EIGEN_COMP_IBM set to xlc version if the compiler is IBM XL C++
// XLC   version
// 3.1   0x0301
// 4.5   0x0405
// 5.0   0x0500
// 12.1  0x0C01
#if defined(__IBMCPP__) || defined(__xlc__) || defined(__ibmxl__)
  #define EIGEN_COMP_IBM __xlC__
#else
  #define EIGEN_COMP_IBM 0
#endif

/// \internal EIGEN_COMP_PGI set to PGI version if the compiler is Portland Group Compiler
#if defined(__PGI)
  #define EIGEN_COMP_PGI (__PGIC__*100+__PGIC_MINOR__)
#else
  #define EIGEN_COMP_PGI 0
#endif

/// \internal EIGEN_COMP_ARM set to 1 if the compiler is ARM Compiler
#if defined(__CC_ARM) || defined(__ARMCC_VERSION)
  #define EIGEN_COMP_ARM 1
#else
  #define EIGEN_COMP_ARM 0
#endif

/// \internal EIGEN_COMP_EMSCRIPTEN set to 1 if the compiler is Emscripten Compiler
#if defined(__EMSCRIPTEN__)
  #define EIGEN_COMP_EMSCRIPTEN 1
#else
  #define EIGEN_COMP_EMSCRIPTEN 0
#endif


/// \internal EIGEN_GNUC_STRICT set to 1 if the compiler is really GCC and not a compatible compiler (e.g., ICC, clang, mingw, etc.)
#if EIGEN_COMP_GNUC && !(EIGEN_COMP_CLANG || EIGEN_COMP_ICC || EIGEN_COMP_MINGW || EIGEN_COMP_PGI || EIGEN_COMP_IBM || EIGEN_COMP_ARM || EIGEN_COMP_EMSCRIPTEN)
  #define EIGEN_COMP_GNUC_STRICT 1
#else
  #define EIGEN_COMP_GNUC_STRICT 0
#endif


#if EIGEN_COMP_GNUC
  #define EIGEN_GNUC_AT_LEAST(x,y) ((__GNUC__==x && __GNUC_MINOR__>=y) || __GNUC__>x)
  #define EIGEN_GNUC_AT_MOST(x,y)  ((__GNUC__==x && __GNUC_MINOR__<=y) || __GNUC__<x)
  #define EIGEN_GNUC_AT(x,y)       ( __GNUC__==x && __GNUC_MINOR__==y )
#else
  #define EIGEN_GNUC_AT_LEAST(x,y) 0
  #define EIGEN_GNUC_AT_MOST(x,y)  0
  #define EIGEN_GNUC_AT(x,y)       0
#endif

// FIXME: could probably be removed as we do not support gcc 3.x anymore
#if EIGEN_COMP_GNUC && (__GNUC__ <= 3)
#define EIGEN_GCC3_OR_OLDER 1
#else
#define EIGEN_GCC3_OR_OLDER 0
#endif



//------------------------------------------------------------------------------------------
// Architecture identification, EIGEN_ARCH_*
//------------------------------------------------------------------------------------------


#if defined(__x86_64__) || (defined(_M_X64) && !defined(_M_ARM64EC)) || defined(__amd64)
  #define EIGEN_ARCH_x86_64 1
#else
  #define EIGEN_ARCH_x86_64 0
#endif

#if defined(__i386__) || defined(_M_IX86) || defined(_X86_) || defined(__i386)
  #define EIGEN_ARCH_i386 1
#else
  #define EIGEN_ARCH_i386 0
#endif

#if EIGEN_ARCH_x86_64 || EIGEN_ARCH_i386
  #define EIGEN_ARCH_i386_OR_x86_64 1
#else
  #define EIGEN_ARCH_i386_OR_x86_64 0
#endif

/// \internal EIGEN_ARCH_ARM set to 1 if the architecture is ARM
#if defined(__arm__)
  #define EIGEN_ARCH_ARM 1
#else
  #define EIGEN_ARCH_ARM 0
#endif

/// \internal EIGEN_ARCH_ARM64 set to 1 if the architecture is ARM64
#if defined(__aarch64__) || defined(_M_ARM64) || defined(_M_ARM64EC)
  #define EIGEN_ARCH_ARM64 1
#else
  #define EIGEN_ARCH_ARM64 0
#endif

/// \internal EIGEN_ARCH_ARM_OR_ARM64 set to 1 if the architecture is ARM or ARM64
#if EIGEN_ARCH_ARM || EIGEN_ARCH_ARM64
  #define EIGEN_ARCH_ARM_OR_ARM64 1
#else
  #define EIGEN_ARCH_ARM_OR_ARM64 0
#endif

/// \internal EIGEN_ARCH_ARMV8 set to 1 if the architecture is armv8 or greater.
#if EIGEN_ARCH_ARM_OR_ARM64 && defined(__ARM_ARCH) && __ARM_ARCH >= 8
#define EIGEN_ARCH_ARMV8 1
#else
#define EIGEN_ARCH_ARMV8 0
#endif


/// \internal EIGEN_HAS_ARM64_FP16 set to 1 if the architecture provides an IEEE
/// compliant Arm fp16 type
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16
    #if defined(__ARM_FP16_FORMAT_IEEE)
      #define EIGEN_HAS_ARM64_FP16 1
    #else
      #define EIGEN_HAS_ARM64_FP16 0
    #endif
  #endif
#endif

/// \internal EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC set to 1 if the architecture
/// supports Neon vector intrinsics for fp16.
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC
    #if defined(__ARM_FEATURE_FP16_VECTOR_ARITHMETIC)
      #define EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC 1
    #else
      #define EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC 0
    #endif
  #endif
#endif

/// \internal EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC set to 1 if the architecture
/// supports Neon scalar intrinsics for fp16.
#if EIGEN_ARCH_ARM64
  #ifndef EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC
    #if defined(__ARM_FEATURE_FP16_SCALAR_ARITHMETIC)
      #define EIGEN_HAS_ARM64_FP16_SCALAR_ARITHMETIC 1
    #endif
  #endif
#endif

/// \internal EIGEN_ARCH_MIPS set to 1 if the architecture is MIPS
#if defined(__mips__) || defined(__mips)
  #define EIGEN_ARCH_MIPS 1
#else
  #define EIGEN_ARCH_MIPS 0
#endif

/// \internal EIGEN_ARCH_SPARC set to 1 if the architecture is SPARC
#if defined(__sparc__) || defined(__sparc)
  #define EIGEN_ARCH_SPARC 1
#else
  #define EIGEN_ARCH_SPARC 0
#endif

/// \internal EIGEN_ARCH_IA64 set to 1 if the architecture is Intel Itanium
#if defined(__ia64__)
  #define EIGEN_ARCH_IA64 1
#else
  #define EIGEN_ARCH_IA64 0
#endif

/// \internal EIGEN_ARCH_PPC set to 1 if the architecture is PowerPC
#if defined(__powerpc__) || defined(__ppc__) || defined(_M_PPC)
  #define EIGEN_ARCH_PPC 1
#else
  #define EIGEN_ARCH_PPC 0
#endif



//------------------------------------------------------------------------------------------
// Operating system identification, EIGEN_OS_*
//------------------------------------------------------------------------------------------

/// \internal EIGEN_OS_UNIX set to 1 if the OS is a unix variant
#if defined(__unix__) || defined(__unix)
  #define EIGEN_OS_UNIX 1
#else
  #define EIGEN_OS_UNIX 0
#endif

/// \internal EIGEN_OS_LINUX set to 1 if the OS is based on Linux kernel
#if defined(__linux__)
  #define EIGEN_OS_LINUX 1
#else
  #define EIGEN_OS_LINUX 0
#endif

/// \internal EIGEN_OS_ANDROID set to 1 if the OS is Android
// note: ANDROID is defined when using ndk_build, __ANDROID__ is defined when using a standalone toolchain.
#if defined(__ANDROID__) || defined(ANDROID)
  #define EIGEN_OS_ANDROID 1
#else
  #define EIGEN_OS_ANDROID 0
#endif

/// \internal EIGEN_OS_GNULINUX set to 1 if the OS is GNU Linux and not Linux-based OS (e.g., not android)
#if defined(__gnu_linux__) && !(EIGEN_OS_ANDROID)
  #define EIGEN_OS_GNULINUX 1
#else
  #define EIGEN_OS_GNULINUX 0
#endif

/// \internal EIGEN_OS_BSD set to 1 if the OS is a BSD variant
#if defined(__FreeBSD__) || defined(__NetBSD__) || defined(__OpenBSD__) || defined(__bsdi__) || defined(__DragonFly__)
  #define EIGEN_OS_BSD 1
#else
  #define EIGEN_OS_BSD 0
#endif

/// \internal EIGEN_OS_MAC set to 1 if the OS is MacOS
#if defined(__APPLE__)
  #define EIGEN_OS_MAC 1
#else
  #define EIGEN_OS_MAC 0
#endif

/// \internal EIGEN_OS_QNX set to 1 if the OS is QNX
#if defined(__QNX__)
  #define EIGEN_OS_QNX 1
#else
  #define EIGEN_OS_QNX 0
#endif

/// \internal EIGEN_OS_WIN set to 1 if the OS is Windows based
#if defined(_WIN32)
  #define EIGEN_OS_WIN 1
#else
  #define EIGEN_OS_WIN 0
#endif

/// \internal EIGEN_OS_WIN64 set to 1 if the OS is Windows 64bits
#if defined(_WIN64)
  #define EIGEN_OS_WIN64 1
#else
  #define EIGEN_OS_WIN64 0
#endif

/// \internal EIGEN_OS_WINCE set to 1 if the OS is Windows CE
#if defined(_WIN32_WCE)
  #define EIGEN_OS_WINCE 1
#else
  #define EIGEN_OS_WINCE 0
#endif

/// \internal EIGEN_OS_CYGWIN set to 1 if the OS is Windows/Cygwin
#if defined(__CYGWIN__)
  #define EIGEN_OS_CYGWIN 1
#else
  #define EIGEN_OS_CYGWIN 0
#endif

/// \internal EIGEN_OS_WIN_STRICT set to 1 if the OS is really Windows and not some variants
#if EIGEN_OS_WIN && !( EIGEN_OS_WINCE || EIGEN_OS_CYGWIN )
  #define EIGEN_OS_WIN_STRICT 1
#else
  #define EIGEN_OS_WIN_STRICT 0
#endif

/// \internal EIGEN_OS_SUN set to __SUNPRO_C if the OS is SUN
// compiler  solaris   __SUNPRO_C
// version   studio
// 5.7       10        0x570
// 5.8       11        0x580
// 5.9       12        0x590
// 5.10	     12.1      0x5100
// 5.11	     12.2      0x5110
// 5.12	     12.3      0x5120
#if (defined(sun) || defined(__sun)) && !(defined(__SVR4) || defined(__svr4__))
  #define EIGEN_OS_SUN __SUNPRO_C
#else
  #define EIGEN_OS_SUN 0
#endif

/// \internal EIGEN_OS_SOLARIS set to 1 if the OS is Solaris
#if (defined(sun) || defined(__sun)) && (defined(__SVR4) || defined(__svr4__))
  #define EIGEN_OS_SOLARIS 1
#else
  #define EIGEN_OS_SOLARIS 0
#endif


//------------------------------------------------------------------------------------------
// Detect GPU compilers and architectures
//------------------------------------------------------------------------------------------

// NVCC is not supported as the target platform for HIPCC
// Note that this also makes EIGEN_CUDACC and EIGEN_HIPCC mutually exclusive
#if defined(__NVCC__) && defined(__HIPCC__)
  #error "NVCC as the target platform for HIPCC is currently not supported."
#endif

#if defined(__CUDACC__) && !defined(EIGEN_NO_CUDA)
  // Means the compiler is either nvcc or clang with CUDA enabled
  #define EIGEN_CUDACC __CUDACC__
#endif

#if defined(__CUDA_ARCH__) && !defined(EIGEN_NO_CUDA)
  // Means we are generating code for the device
  #define EIGEN_CUDA_ARCH __CUDA_ARCH__
#endif

#if defined(EIGEN_CUDACC)
#include <cuda.h>
  #define EIGEN_CUDA_SDK_VER (CUDA_VERSION * 10)
#else
  #define EIGEN_CUDA_SDK_VER 0
#endif

#if defined(__HIPCC__) && !defined(EIGEN_NO_HIP)
  // Means the compiler is HIPCC (analogous to EIGEN_CUDACC, but for HIP)
  #define EIGEN_HIPCC __HIPCC__

  // We need to include hip_runtime.h here because it pulls in
  // ++ hip_common.h which contains the define for  __HIP_DEVICE_COMPILE__
  // ++ host_defines.h which contains the defines for the __host__ and __device__ macros
  #include <hip/hip_runtime.h>

  #if defined(__HIP_DEVICE_COMPILE__)
    // analogous to EIGEN_CUDA_ARCH, but for HIP
    #define EIGEN_HIP_DEVICE_COMPILE __HIP_DEVICE_COMPILE__
  #endif

  // For HIP (ROCm 3.5 and higher), we need to explicitly set the launch_bounds attribute
  // value to 1024. The compiler assigns a default value of 256 when the attribute is not
  // specified. This results in failures on the HIP platform, for cases when a GPU kernel
  // without an explicit launch_bounds attribute is called with a threads_per_block value
  // greater than 256.
  //
  // This is a regression in functioanlity and is expected to be fixed within the next
  // couple of ROCm releases (compiler will go back to using 1024 value as the default)
  //
  // In the meantime, we will use a "only enabled for HIP" macro to set the launch_bounds
  // attribute.

  #define EIGEN_HIP_LAUNCH_BOUNDS_1024 __launch_bounds__(1024)

#endif

#if !defined(EIGEN_HIP_LAUNCH_BOUNDS_1024)
#define EIGEN_HIP_LAUNCH_BOUNDS_1024
#endif // !defined(EIGEN_HIP_LAUNCH_BOUNDS_1024)

// Unify CUDA/HIPCC

#if defined(EIGEN_CUDACC) || defined(EIGEN_HIPCC)
//
// If either EIGEN_CUDACC or EIGEN_HIPCC is defined, then define EIGEN_GPUCC
//
#define EIGEN_GPUCC
//
// EIGEN_HIPCC implies the HIP compiler and is used to tweak Eigen code for use in HIP kernels
// EIGEN_CUDACC implies the CUDA compiler and is used to tweak Eigen code for use in CUDA kernels
//
// In most cases the same tweaks are required to the Eigen code to enable in both the HIP and CUDA kernels.
// For those cases, the corresponding code should be guarded with
//      #if defined(EIGEN_GPUCC)
// instead of
//      #if defined(EIGEN_CUDACC) || defined(EIGEN_HIPCC)
//
// For cases where the tweak is specific to HIP, the code should be guarded with
//      #if defined(EIGEN_HIPCC)
//
// For cases where the tweak is specific to CUDA, the code should be guarded with
//      #if defined(EIGEN_CUDACC)
//
#endif

#if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIP_DEVICE_COMPILE)
//
// If either EIGEN_CUDA_ARCH or EIGEN_HIP_DEVICE_COMPILE is defined, then define EIGEN_GPU_COMPILE_PHASE
//
#define EIGEN_GPU_COMPILE_PHASE
//
// GPU compilers (HIPCC, NVCC) typically do two passes over the source code,
//   + one to compile the source for the "host" (ie CPU)
//   + another to compile the source for the "device" (ie. GPU)
//
// Code that needs to enabled only during the either the "host" or "device" compilation phase
// needs to be guarded with a macro that indicates the current compilation phase
//
// EIGEN_HIP_DEVICE_COMPILE implies the device compilation phase in HIP
// EIGEN_CUDA_ARCH implies the device compilation phase in CUDA
//
// In most cases, the "host" / "device" specific code is the same for both HIP and CUDA
// For those cases, the code should be guarded with
//       #if defined(EIGEN_GPU_COMPILE_PHASE)
// instead of
//       #if defined(EIGEN_CUDA_ARCH) || defined(EIGEN_HIP_DEVICE_COMPILE)
//
// For cases where the tweak is specific to HIP, the code should be guarded with
//      #if defined(EIGEN_HIP_DEVICE_COMPILE)
//
// For cases where the tweak is specific to CUDA, the code should be guarded with
//      #if defined(EIGEN_CUDA_ARCH)
//
#endif

#if defined(EIGEN_USE_SYCL) && defined(__SYCL_DEVICE_ONLY__)
// EIGEN_USE_SYCL is a user-defined macro while __SYCL_DEVICE_ONLY__ is a compiler-defined macro.
// In most cases we want to check if both macros are defined which can be done using the define below.
#define SYCL_DEVICE_ONLY
#endif

//------------------------------------------------------------------------------------------
// Detect Compiler/Architecture/OS specific features
//------------------------------------------------------------------------------------------

#if EIGEN_GNUC_AT_MOST(4,3) && !EIGEN_COMP_CLANG
  // see bug 89
  #define EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO 0
#else
  #define EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO 1
#endif

// Cross compiler wrapper around LLVM's __has_builtin
#ifdef __has_builtin
#  define EIGEN_HAS_BUILTIN(x) __has_builtin(x)
#else
#  define EIGEN_HAS_BUILTIN(x) 0
#endif

// A Clang feature extension to determine compiler features.
// We use it to determine 'cxx_rvalue_references'
#ifndef __has_feature
# define __has_feature(x) 0
#endif

// Some old compilers do not support template specializations like:
// template<typename T,int N> void foo(const T x[N]);
#if !(   EIGEN_COMP_CLANG && (   (EIGEN_COMP_CLANG<309)                                                       \
                              || (defined(__apple_build_version__) && (__apple_build_version__ < 9000000)))  \
      || EIGEN_COMP_GNUC_STRICT && EIGEN_COMP_GNUC<49)
#define EIGEN_HAS_STATIC_ARRAY_TEMPLATE 1
#else
#define EIGEN_HAS_STATIC_ARRAY_TEMPLATE 0
#endif

// The macro EIGEN_CPLUSPLUS is a replacement for __cplusplus/_MSVC_LANG that
// works for both platforms, indicating the C++ standard version number.
//
// With MSVC, without defining /Zc:__cplusplus, the __cplusplus macro will
// report 199711L regardless of the language standard specified via /std.
// We need to rely on _MSVC_LANG instead, which is only available after
// VS2015.3.
#if EIGEN_COMP_MSVC_LANG > 0
#define EIGEN_CPLUSPLUS EIGEN_COMP_MSVC_LANG
#elif EIGEN_COMP_MSVC >= 1900
#define EIGEN_CPLUSPLUS 201103L
#elif defined(__cplusplus)
#define EIGEN_CPLUSPLUS __cplusplus
#else
#define EIGEN_CPLUSPLUS 0
#endif

// The macro EIGEN_COMP_CXXVER defines the c++ verson expected by the compiler.
// For instance, if compiling with gcc and -std=c++17, then EIGEN_COMP_CXXVER
// is defined to 17.
#if EIGEN_CPLUSPLUS > 201703L
  #define EIGEN_COMP_CXXVER 20
#elif EIGEN_CPLUSPLUS > 201402L
  #define EIGEN_COMP_CXXVER 17
#elif EIGEN_CPLUSPLUS > 201103L
  #define EIGEN_COMP_CXXVER 14
#elif EIGEN_CPLUSPLUS >= 201103L
  #define EIGEN_COMP_CXXVER 11
#else
  #define EIGEN_COMP_CXXVER 03
#endif

#ifndef EIGEN_HAS_CXX14_VARIABLE_TEMPLATES
  #if defined(__cpp_variable_templates) && __cpp_variable_templates >= 201304 && EIGEN_MAX_CPP_VER>=14
    #define EIGEN_HAS_CXX14_VARIABLE_TEMPLATES 1
  #else
    #define EIGEN_HAS_CXX14_VARIABLE_TEMPLATES 0
  #endif
#endif


// The macros EIGEN_HAS_CXX?? defines a rough estimate of available c++ features
// but in practice we should not rely on them but rather on the availabilty of
// individual features as defined later.
// This is why there is no EIGEN_HAS_CXX17.
// FIXME: get rid of EIGEN_HAS_CXX14 and maybe even EIGEN_HAS_CXX11.
#if EIGEN_MAX_CPP_VER>=11 && EIGEN_COMP_CXXVER>=11
#define EIGEN_HAS_CXX11 1
#else
#define EIGEN_HAS_CXX11 0
#endif

#if EIGEN_MAX_CPP_VER>=14 && EIGEN_COMP_CXXVER>=14
#define EIGEN_HAS_CXX14 1
#else
#define EIGEN_HAS_CXX14 0
#endif

// Do we support r-value references?
#ifndef EIGEN_HAS_RVALUE_REFERENCES
#if EIGEN_MAX_CPP_VER>=11 && \
    (__has_feature(cxx_rvalue_references) || \
     (EIGEN_COMP_CXXVER >= 11) || (EIGEN_COMP_MSVC >= 1600))
  #define EIGEN_HAS_RVALUE_REFERENCES 1
#else
  #define EIGEN_HAS_RVALUE_REFERENCES 0
#endif
#endif

// Does the compiler support C99?
// Need to include <cmath> to make sure _GLIBCXX_USE_C99 gets defined
#include <cmath>
#ifndef EIGEN_HAS_C99_MATH
#if EIGEN_MAX_CPP_VER>=11 && \
    ((defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 199901))       \
  || (defined(__GNUC__) && defined(_GLIBCXX_USE_C99)) \
  || (defined(_LIBCPP_VERSION) && !defined(_MSC_VER)) \
  || (EIGEN_COMP_MSVC >= 1900) || defined(SYCL_DEVICE_ONLY))
  #define EIGEN_HAS_C99_MATH 1
#else
  #define EIGEN_HAS_C99_MATH 0
#endif
#endif

// Does the compiler support result_of?
// result_of was deprecated in c++17 and removed in c++ 20
#ifndef EIGEN_HAS_STD_RESULT_OF
#if EIGEN_HAS_CXX11 && EIGEN_COMP_CXXVER < 17
#define EIGEN_HAS_STD_RESULT_OF 1
#else
#define EIGEN_HAS_STD_RESULT_OF 0
#endif
#endif

// Does the compiler support std::hash?
#ifndef EIGEN_HAS_STD_HASH
// The std::hash struct is defined in C++11 but is not labelled as a __device__
// function and is not constexpr, so cannot be used on device.
#if EIGEN_HAS_CXX11 && !defined(EIGEN_GPU_COMPILE_PHASE)
#define EIGEN_HAS_STD_HASH 1
#else
#define EIGEN_HAS_STD_HASH 0
#endif
#endif  // EIGEN_HAS_STD_HASH

#ifndef EIGEN_HAS_STD_INVOKE_RESULT
#if EIGEN_MAX_CPP_VER >= 17 && EIGEN_COMP_CXXVER >= 17
#define EIGEN_HAS_STD_INVOKE_RESULT 1
#else
#define EIGEN_HAS_STD_INVOKE_RESULT 0
#endif
#endif

#ifndef EIGEN_HAS_ALIGNAS
#if EIGEN_MAX_CPP_VER>=11 && EIGEN_HAS_CXX11 &&   \
      (     __has_feature(cxx_alignas)            \
        ||  EIGEN_HAS_CXX14                       \
        || (EIGEN_COMP_MSVC >= 1800)              \
        || (EIGEN_GNUC_AT_LEAST(4,8))             \
        || (EIGEN_COMP_CLANG>=305)                \
        || (EIGEN_COMP_ICC>=1500)                 \
        || (EIGEN_COMP_PGI>=1500)                 \
        || (EIGEN_COMP_SUNCC>=0x5130))
#define EIGEN_HAS_ALIGNAS 1
#else
#define EIGEN_HAS_ALIGNAS 0
#endif
#endif

// Does the compiler support type_traits?
// - full support of type traits was added only to GCC 5.1.0.
// - 20150626 corresponds to the last release of 4.x libstdc++
#ifndef EIGEN_HAS_TYPE_TRAITS
#if EIGEN_MAX_CPP_VER>=11 && (EIGEN_HAS_CXX11 || EIGEN_COMP_MSVC >= 1700) \
  && ((!EIGEN_COMP_GNUC_STRICT) || EIGEN_GNUC_AT_LEAST(5, 1)) \
  && ((!defined(__GLIBCXX__))   || __GLIBCXX__ > 20150626)
#define EIGEN_HAS_TYPE_TRAITS 1
#define EIGEN_INCLUDE_TYPE_TRAITS
#else
#define EIGEN_HAS_TYPE_TRAITS 0
#endif
#endif

// Does the compiler support variadic templates?
#ifndef EIGEN_HAS_VARIADIC_TEMPLATES
#if EIGEN_MAX_CPP_VER>=11 && (EIGEN_COMP_CXXVER >= 11) \
  && (!defined(__NVCC__) || !EIGEN_ARCH_ARM_OR_ARM64 || (EIGEN_COMP_NVCC >= 80000) )
    // ^^ Disable the use of variadic templates when compiling with versions of nvcc older than 8.0 on ARM devices:
    //    this prevents nvcc from crashing when compiling Eigen on Tegra X1
#define EIGEN_HAS_VARIADIC_TEMPLATES 1
#elif  EIGEN_MAX_CPP_VER>=11 && (EIGEN_COMP_CXXVER >= 11) && defined(SYCL_DEVICE_ONLY)
#define EIGEN_HAS_VARIADIC_TEMPLATES 1
#else
#define EIGEN_HAS_VARIADIC_TEMPLATES 0
#endif
#endif

// Does the compiler fully support const expressions? (as in c++14)
#ifndef EIGEN_HAS_CONSTEXPR
  #if defined(EIGEN_CUDACC)
  // Const expressions are supported provided that c++11 is enabled and we're using either clang or nvcc 7.5 or above
    #if EIGEN_MAX_CPP_VER>=14 && (EIGEN_COMP_CXXVER >= 11 && (EIGEN_COMP_CLANG || EIGEN_COMP_NVCC >= 70500))
      #define EIGEN_HAS_CONSTEXPR 1
    #endif
  #elif EIGEN_MAX_CPP_VER>=14 && (__has_feature(cxx_relaxed_constexpr) || (EIGEN_COMP_CXXVER >= 14) || \
    (EIGEN_GNUC_AT_LEAST(4,8) && (EIGEN_COMP_CXXVER >= 11)) || \
    (EIGEN_COMP_CLANG >= 306 && (EIGEN_COMP_CXXVER >= 11)))
    #define EIGEN_HAS_CONSTEXPR 1
  #endif

  #ifndef EIGEN_HAS_CONSTEXPR
    #define EIGEN_HAS_CONSTEXPR 0
  #endif

#endif // EIGEN_HAS_CONSTEXPR

#if EIGEN_HAS_CONSTEXPR
#define EIGEN_CONSTEXPR constexpr
#else
#define EIGEN_CONSTEXPR
#endif

// Does the compiler support C++11 math?
// Let's be conservative and enable the default C++11 implementation only if we are sure it exists
#ifndef EIGEN_HAS_CXX11_MATH
  #if EIGEN_MAX_CPP_VER>=11 && ((EIGEN_COMP_CXXVER > 11) || (EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC)  \
      && (EIGEN_ARCH_i386_OR_x86_64) && (EIGEN_OS_GNULINUX || EIGEN_OS_WIN_STRICT || EIGEN_OS_MAC))
    #define EIGEN_HAS_CXX11_MATH 1
  #else
    #define EIGEN_HAS_CXX11_MATH 0
  #endif
#endif

// Does the compiler support proper C++11 containers?
#ifndef EIGEN_HAS_CXX11_CONTAINERS
  #if    EIGEN_MAX_CPP_VER>=11 && \
         ((EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC>=1400)))
    #define EIGEN_HAS_CXX11_CONTAINERS 1
  #else
    #define EIGEN_HAS_CXX11_CONTAINERS 0
  #endif
#endif

// Does the compiler support C++11 noexcept?
#ifndef EIGEN_HAS_CXX11_NOEXCEPT
  #if    EIGEN_MAX_CPP_VER>=11 && \
         (__has_feature(cxx_noexcept) \
      || (EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_GNUC_STRICT || EIGEN_COMP_CLANG || EIGEN_COMP_MSVC || EIGEN_COMP_ICC>=1400)))
    #define EIGEN_HAS_CXX11_NOEXCEPT 1
  #else
    #define EIGEN_HAS_CXX11_NOEXCEPT 0
  #endif
#endif

#ifndef EIGEN_HAS_CXX11_ATOMIC
  #if    EIGEN_MAX_CPP_VER>=11 && \
         (__has_feature(cxx_atomic) \
      || (EIGEN_COMP_CXXVER > 11) \
      || ((EIGEN_COMP_CXXVER == 11) && (EIGEN_COMP_MSVC==0 || EIGEN_COMP_MSVC >= 1700)))
    #define EIGEN_HAS_CXX11_ATOMIC 1
  #else
    #define EIGEN_HAS_CXX11_ATOMIC 0
  #endif
#endif

#ifndef EIGEN_HAS_CXX11_OVERRIDE_FINAL
  #if    EIGEN_MAX_CPP_VER>=11 && \
       (EIGEN_COMP_CXXVER >= 11 || EIGEN_COMP_MSVC >= 1700)
    #define EIGEN_HAS_CXX11_OVERRIDE_FINAL 1
  #else
    #define EIGEN_HAS_CXX11_OVERRIDE_FINAL 0
  #endif
#endif

// NOTE: the required Apple's clang version is very conservative
//       and it could be that XCode 9 works just fine.
// NOTE: the MSVC version is based on https://en.cppreference.com/w/cpp/compiler_support
//       and not tested.
#ifndef EIGEN_HAS_CXX17_OVERALIGN
#if EIGEN_MAX_CPP_VER>=17 && EIGEN_COMP_CXXVER>=17 && (                                 \
           (EIGEN_COMP_MSVC >= 1912)                                                    \
        || (EIGEN_GNUC_AT_LEAST(7,0))                                                   \
        || ((!defined(__apple_build_version__)) && (EIGEN_COMP_CLANG>=500))             \
        || (( defined(__apple_build_version__)) && (__apple_build_version__>=10000000)) \
      )
#define EIGEN_HAS_CXX17_OVERALIGN 1
#else
#define EIGEN_HAS_CXX17_OVERALIGN 0
#endif
#endif

#if defined(EIGEN_CUDACC) && EIGEN_HAS_CONSTEXPR
  // While available already with c++11, this is useful mostly starting with c++14 and relaxed constexpr rules
  #if defined(__NVCC__)
    // nvcc considers constexpr functions as __host__ __device__ with the option --expt-relaxed-constexpr
    #ifdef __CUDACC_RELAXED_CONSTEXPR__
      #define EIGEN_CONSTEXPR_ARE_DEVICE_FUNC
    #endif
  #elif defined(__clang__) && defined(__CUDA__) && __has_feature(cxx_relaxed_constexpr)
    // clang++ always considers constexpr functions as implicitly __host__ __device__
    #define EIGEN_CONSTEXPR_ARE_DEVICE_FUNC
  #endif
#endif

// Does the compiler support the __int128 and __uint128_t extensions for 128-bit
// integer arithmetic?
//
// Clang and GCC define __SIZEOF_INT128__ when these extensions are supported,
// but we avoid using them in certain cases:
//
// * Building using Clang for Windows, where the Clang runtime library has
//   128-bit support only on LP64 architectures, but Windows is LLP64.
#ifndef EIGEN_HAS_BUILTIN_INT128
#if defined(__SIZEOF_INT128__) && !(EIGEN_OS_WIN && EIGEN_COMP_CLANG)
#define EIGEN_HAS_BUILTIN_INT128 1
#else
#define EIGEN_HAS_BUILTIN_INT128 0
#endif
#endif

//------------------------------------------------------------------------------------------
// Preprocessor programming helpers
//------------------------------------------------------------------------------------------

// This macro can be used to prevent from macro expansion, e.g.:
//   std::max EIGEN_NOT_A_MACRO(a,b)
#define EIGEN_NOT_A_MACRO

#define EIGEN_DEBUG_VAR(x) std::cerr << #x << " = " << x << std::endl;

// concatenate two tokens
#define EIGEN_CAT2(a,b) a ## b
#define EIGEN_CAT(a,b) EIGEN_CAT2(a,b)

#define EIGEN_COMMA ,

// convert a token to a string
#define EIGEN_MAKESTRING2(a) #a
#define EIGEN_MAKESTRING(a) EIGEN_MAKESTRING2(a)

// EIGEN_STRONG_INLINE is a stronger version of the inline, using __forceinline on MSVC,
// but it still doesn't use GCC's always_inline. This is useful in (common) situations where MSVC needs forceinline
// but GCC is still doing fine with just inline.
#ifndef EIGEN_STRONG_INLINE
#if (EIGEN_COMP_MSVC || EIGEN_COMP_ICC) && !defined(EIGEN_GPUCC)
#define EIGEN_STRONG_INLINE __forceinline
#else
#define EIGEN_STRONG_INLINE inline
#endif
#endif

// EIGEN_ALWAYS_INLINE is the stronget, it has the effect of making the function inline and adding every possible
// attribute to maximize inlining. This should only be used when really necessary: in particular,
// it uses __attribute__((always_inline)) on GCC, which most of the time is useless and can severely harm compile times.
// FIXME with the always_inline attribute,
// gcc 3.4.x and 4.1 reports the following compilation error:
//   Eval.h:91: sorry, unimplemented: inlining failed in call to 'const Eigen::Eval<Derived> Eigen::MatrixBase<Scalar, Derived>::eval() const'
//    : function body not available
//   See also bug 1367
#if EIGEN_GNUC_AT_LEAST(4,2) && !defined(SYCL_DEVICE_ONLY)
#define EIGEN_ALWAYS_INLINE __attribute__((always_inline)) inline
#else
#define EIGEN_ALWAYS_INLINE EIGEN_STRONG_INLINE
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_DONT_INLINE __attribute__((noinline))
#elif EIGEN_COMP_MSVC
#define EIGEN_DONT_INLINE __declspec(noinline)
#else
#define EIGEN_DONT_INLINE
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_PERMISSIVE_EXPR __extension__
#else
#define EIGEN_PERMISSIVE_EXPR
#endif

// GPU stuff

// Disable some features when compiling with GPU compilers (NVCC/clang-cuda/SYCL/HIPCC)
#if defined(EIGEN_CUDACC) || defined(SYCL_DEVICE_ONLY) || defined(EIGEN_HIPCC)
  // Do not try asserts on device code
  #ifndef EIGEN_NO_DEBUG
  #define EIGEN_NO_DEBUG
  #endif

  #ifdef EIGEN_INTERNAL_DEBUGGING
  #undef EIGEN_INTERNAL_DEBUGGING
  #endif

  #ifdef EIGEN_EXCEPTIONS
  #undef EIGEN_EXCEPTIONS
  #endif
#endif

#if defined(SYCL_DEVICE_ONLY)
  #ifndef EIGEN_DONT_VECTORIZE
    #define EIGEN_DONT_VECTORIZE
  #endif
  #define EIGEN_DEVICE_FUNC __attribute__((flatten)) __attribute__((always_inline))
// All functions callable from CUDA/HIP code must be qualified with __device__
#elif defined(EIGEN_GPUCC)
    #define EIGEN_DEVICE_FUNC __host__ __device__
#else
  #define EIGEN_DEVICE_FUNC
#endif


// this macro allows to get rid of linking errors about multiply defined functions.
//  - static is not very good because it prevents definitions from different object files to be merged.
//           So static causes the resulting linked executable to be bloated with multiple copies of the same function.
//  - inline is not perfect either as it unwantedly hints the compiler toward inlining the function.
#define EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC
#define EIGEN_DEFINE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS EIGEN_DEVICE_FUNC inline

#ifdef NDEBUG
# ifndef EIGEN_NO_DEBUG
#  define EIGEN_NO_DEBUG
# endif
#endif

// eigen_plain_assert is where we implement the workaround for the assert() bug in GCC <= 4.3, see bug 89
#ifdef EIGEN_NO_DEBUG
  #ifdef SYCL_DEVICE_ONLY // used to silence the warning on SYCL device
    #define eigen_plain_assert(x) EIGEN_UNUSED_VARIABLE(x)
  #else
    #define eigen_plain_assert(x)
  #endif
#else
  #if EIGEN_SAFE_TO_USE_STANDARD_ASSERT_MACRO
    namespace Eigen {
    namespace internal {
    inline bool copy_bool(bool b) { return b; }
    }
    }
    #define eigen_plain_assert(x) assert(x)
  #else
    // work around bug 89
    #include <cstdlib>   // for abort
    #include <iostream>  // for std::cerr

    namespace Eigen {
    namespace internal {
    // trivial function copying a bool. Must be EIGEN_DONT_INLINE, so we implement it after including Eigen headers.
    // see bug 89.
    namespace {
    EIGEN_DONT_INLINE bool copy_bool(bool b) { return b; }
    }
    inline void assert_fail(const char *condition, const char *function, const char *file, int line)
    {
      std::cerr << "assertion failed: " << condition << " in function " << function << " at " << file << ":" << line << std::endl;
      abort();
    }
    }
    }
    #define eigen_plain_assert(x) \
      do { \
        if(!Eigen::internal::copy_bool(x)) \
          Eigen::internal::assert_fail(EIGEN_MAKESTRING(x), __PRETTY_FUNCTION__, __FILE__, __LINE__); \
      } while(false)
  #endif
#endif

// eigen_assert can be overridden
#ifndef eigen_assert
#define eigen_assert(x) eigen_plain_assert(x)
#endif

#ifdef EIGEN_INTERNAL_DEBUGGING
#define eigen_internal_assert(x) eigen_assert(x)
#else
#define eigen_internal_assert(x)
#endif

#ifdef EIGEN_NO_DEBUG
#define EIGEN_ONLY_USED_FOR_DEBUG(x) EIGEN_UNUSED_VARIABLE(x)
#else
#define EIGEN_ONLY_USED_FOR_DEBUG(x)
#endif

#ifndef EIGEN_NO_DEPRECATED_WARNING
  #if EIGEN_COMP_GNUC
    #define EIGEN_DEPRECATED __attribute__((deprecated))
  #elif EIGEN_COMP_MSVC
    #define EIGEN_DEPRECATED __declspec(deprecated)
  #else
    #define EIGEN_DEPRECATED
  #endif
#else
  #define EIGEN_DEPRECATED
#endif

#if EIGEN_COMP_GNUC
#define EIGEN_UNUSED __attribute__((unused))
#else
#define EIGEN_UNUSED
#endif

// Suppresses 'unused variable' warnings.
namespace Eigen {
  namespace internal {
    template<typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void ignore_unused_variable(const T&) {}
  }
}
#define EIGEN_UNUSED_VARIABLE(var) Eigen::internal::ignore_unused_variable(var);

#if !defined(EIGEN_ASM_COMMENT)
  #if EIGEN_COMP_GNUC && (EIGEN_ARCH_i386_OR_x86_64 || EIGEN_ARCH_ARM_OR_ARM64)
    #define EIGEN_ASM_COMMENT(X)  __asm__("#" X)
  #else
    #define EIGEN_ASM_COMMENT(X)
  #endif
#endif


// Acts as a barrier preventing operations involving `X` from crossing. This
// occurs, for example, in the fast rounding trick where a magic constant is
// added then subtracted, which is otherwise compiled away with -ffast-math.
//
// See bug 1674
#if !defined(EIGEN_OPTIMIZATION_BARRIER)
  #if EIGEN_COMP_GNUC
    // According to https://gcc.gnu.org/onlinedocs/gcc/Constraints.html:
    //   X: Any operand whatsoever.
    //   r: A register operand is allowed provided that it is in a general
    //      register.
    //   g: Any register, memory or immediate integer operand is allowed, except
    //      for registers that are not general registers.
    //   w: (AArch32/AArch64) Floating point register, Advanced SIMD vector
    //      register or SVE vector register.
    //   x: (SSE) Any SSE register.
    //      (AArch64) Like w, but restricted to registers 0 to 15 inclusive.
    //   v: (PowerPC) An Altivec vector register.
    //   wa:(PowerPC) A VSX register.
    //
    // "X" (uppercase) should work for all cases, though this seems to fail for
    // some versions of GCC for arm/aarch64 with
    //   "error: inconsistent operand constraints in an 'asm'"
    // Clang x86_64/arm/aarch64 seems to require "g" to support both scalars and
    // vectors, otherwise
    //   "error: non-trivial scalar-to-vector conversion, possible invalid
    //    constraint for vector type"
    //
    // GCC for ppc64le generates an internal compiler error with x/X/g.
    // GCC for AVX generates an internal compiler error with X.
    //
    // Tested on icc/gcc/clang for sse, avx, avx2, avx512dq
    //           gcc for arm, aarch64,
    //           gcc for ppc64le,
    // both vectors and scalars.
    //
    // Note that this is restricted to plain types - this will not work
    // directly for std::complex<T>, Eigen::half, Eigen::bfloat16. For these,
    // you will need to apply to the underlying POD type.
    #if EIGEN_ARCH_PPC && EIGEN_COMP_GNUC_STRICT
      // This seems to be broken on clang.  Packet4f is loaded into a single
      //   register rather than a vector, zeroing out some entries.  Integer
      //   types also generate a compile error.
      // General, Altivec, VSX.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+r,v,wa" (X));
    #elif EIGEN_ARCH_ARM_OR_ARM64
      // General, NEON.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+g,w" (X));
    #elif EIGEN_ARCH_i386_OR_x86_64
      // General, SSE.
      #define EIGEN_OPTIMIZATION_BARRIER(X)  __asm__  ("" : "+g,x" (X));
    #else
      // Not implemented for other architectures.
      #define EIGEN_OPTIMIZATION_BARRIER(X)
    #endif
  #else
    // Not implemented for other compilers.
    #define EIGEN_OPTIMIZATION_BARRIER(X)
  #endif
#endif

#if EIGEN_COMP_MSVC
  // NOTE MSVC often gives C4127 warnings with compiletime if statements. See bug 1362.
  // This workaround is ugly, but it does the job.
#  define EIGEN_CONST_CONDITIONAL(cond)  (void)0, cond
#else
#  define EIGEN_CONST_CONDITIONAL(cond)  cond
#endif

#ifdef EIGEN_DONT_USE_RESTRICT_KEYWORD
  #define EIGEN_RESTRICT
#endif
#ifndef EIGEN_RESTRICT
  #define EIGEN_RESTRICT __restrict
#endif


#ifndef EIGEN_DEFAULT_IO_FORMAT
#ifdef EIGEN_MAKING_DOCS
// format used in Eigen's documentation
// needed to define it here as escaping characters in CMake add_definition's argument seems very problematic.
#define EIGEN_DEFAULT_IO_FORMAT Eigen::IOFormat(3, 0, " ", "\n", "", "")
#else
#define EIGEN_DEFAULT_IO_FORMAT Eigen::IOFormat()
#endif
#endif

// just an empty macro !
#define EIGEN_EMPTY


// When compiling CUDA/HIP device code with NVCC or HIPCC
// pull in math functions from the global namespace.
// In host mode, and when device code is compiled with clang,
// use the std versions.
#if (defined(EIGEN_CUDA_ARCH) && defined(__NVCC__)) || defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_USING_STD(FUNC) using ::FUNC;
#else
  #define EIGEN_USING_STD(FUNC) using std::FUNC;
#endif

#if EIGEN_COMP_MSVC_STRICT && (EIGEN_COMP_MSVC < 1900 || (EIGEN_COMP_MSVC == 1900 && EIGEN_COMP_NVCC))
  // For older MSVC versions, as well as 1900 && CUDA 8, using the base operator is necessary,
  //   otherwise we get duplicate definition errors
  // For later MSVC versions, we require explicit operator= definition, otherwise we get
  //   use of implicitly deleted operator errors.
  // (cf Bugs 920, 1000, 1324, 2291)
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =;
#elif EIGEN_COMP_CLANG // workaround clang bug (see http://forum.kde.org/viewtopic.php?f=74&t=102653)
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) { Base::operator=(other); return *this; } \
    template <typename OtherDerived> \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const DenseBase<OtherDerived>& other) { Base::operator=(other.derived()); return *this; }
#else
  #define EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) \
    { \
      Base::operator=(other); \
      return *this; \
    }
#endif


/**
 * \internal
 * \brief Macro to explicitly define the default copy constructor.
 * This is necessary, because the implicit definition is deprecated if the copy-assignment is overridden.
 */
#if EIGEN_HAS_CXX11
#define EIGEN_DEFAULT_COPY_CONSTRUCTOR(CLASS) CLASS(const CLASS&) = default;
#else
#define EIGEN_DEFAULT_COPY_CONSTRUCTOR(CLASS)
#endif



/** \internal
 * \brief Macro to manually inherit assignment operators.
 * This is necessary, because the implicitly defined assignment operator gets deleted when a custom operator= is defined.
 * With C++11 or later this also default-implements the copy-constructor
 */
#define EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Derived)  \
    EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(Derived)

/** \internal
 * \brief Macro to manually define default constructors and destructors.
 * This is necessary when the copy constructor is re-defined.
 * For empty helper classes this should usually be protected, to avoid accidentally creating empty objects.
 *
 * Hiding the default destructor lead to problems in C++03 mode together with boost::multiprecision
 */
#if EIGEN_HAS_CXX11
#define EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(Derived)  \
    Derived() = default; \
    ~Derived() = default;
#else
#define EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(Derived)  \
    Derived() {}; \
    /* ~Derived() {}; */
#endif





/**
* Just a side note. Commenting within defines works only by documenting
* behind the object (via '!<'). Comments cannot be multi-line and thus
* we have these extra long lines. What is confusing doxygen over here is
* that we use '\' and basically have a bunch of typedefs with their
* documentation in a single line.
**/

#define EIGEN_GENERIC_PUBLIC_INTERFACE(Derived) \
  typedef typename Eigen::internal::traits<Derived>::Scalar Scalar; /*!< \brief Numeric type, e.g. float, double, int or std::complex<float>. */ \
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar; /*!< \brief The underlying numeric type for composed scalar types. \details In cases where Scalar is e.g. std::complex<T>, T were corresponding to RealScalar. */ \
  typedef typename Base::CoeffReturnType CoeffReturnType; /*!< \brief The return type for coefficient access. \details Depending on whether the object allows direct coefficient access (e.g. for a MatrixXd), this type is either 'const Scalar&' or simply 'Scalar' for objects that do not allow direct coefficient access. */ \
  typedef typename Eigen::internal::ref_selector<Derived>::type Nested; \
  typedef typename Eigen::internal::traits<Derived>::StorageKind StorageKind; \
  typedef typename Eigen::internal::traits<Derived>::StorageIndex StorageIndex; \
  enum CompileTimeTraits \
      { RowsAtCompileTime = Eigen::internal::traits<Derived>::RowsAtCompileTime, \
        ColsAtCompileTime = Eigen::internal::traits<Derived>::ColsAtCompileTime, \
        Flags = Eigen::internal::traits<Derived>::Flags, \
        SizeAtCompileTime = Base::SizeAtCompileTime, \
        MaxSizeAtCompileTime = Base::MaxSizeAtCompileTime, \
        IsVectorAtCompileTime = Base::IsVectorAtCompileTime }; \
  using Base::derived; \
  using Base::const_cast_derived;


// FIXME Maybe the EIGEN_DENSE_PUBLIC_INTERFACE could be removed as importing PacketScalar is rarely needed
#define EIGEN_DENSE_PUBLIC_INTERFACE(Derived) \
  EIGEN_GENERIC_PUBLIC_INTERFACE(Derived) \
  typedef typename Base::PacketScalar PacketScalar;


#define EIGEN_PLAIN_ENUM_MIN(a,b) (((int)a <= (int)b) ? (int)a : (int)b)
#define EIGEN_PLAIN_ENUM_MAX(a,b) (((int)a >= (int)b) ? (int)a : (int)b)

// EIGEN_SIZE_MIN_PREFER_DYNAMIC gives the min between compile-time sizes. 0 has absolute priority, followed by 1,
// followed by Dynamic, followed by other finite values. The reason for giving Dynamic the priority over
// finite values is that min(3, Dynamic) should be Dynamic, since that could be anything between 0 and 3.
#define EIGEN_SIZE_MIN_PREFER_DYNAMIC(a,b) (((int)a == 0 || (int)b == 0) ? 0 \
                           : ((int)a == 1 || (int)b == 1) ? 1 \
                           : ((int)a == Dynamic || (int)b == Dynamic) ? Dynamic \
                           : ((int)a <= (int)b) ? (int)a : (int)b)

// EIGEN_SIZE_MIN_PREFER_FIXED is a variant of EIGEN_SIZE_MIN_PREFER_DYNAMIC comparing MaxSizes. The difference is that finite values
// now have priority over Dynamic, so that min(3, Dynamic) gives 3. Indeed, whatever the actual value is
// (between 0 and 3), it is not more than 3.
#define EIGEN_SIZE_MIN_PREFER_FIXED(a,b)  (((int)a == 0 || (int)b == 0) ? 0 \
                           : ((int)a == 1 || (int)b == 1) ? 1 \
                           : ((int)a == Dynamic && (int)b == Dynamic) ? Dynamic \
                           : ((int)a == Dynamic) ? (int)b \
                           : ((int)b == Dynamic) ? (int)a \
                           : ((int)a <= (int)b) ? (int)a : (int)b)

// see EIGEN_SIZE_MIN_PREFER_DYNAMIC. No need for a separate variant for MaxSizes here.
#define EIGEN_SIZE_MAX(a,b) (((int)a == Dynamic || (int)b == Dynamic) ? Dynamic \
                           : ((int)a >= (int)b) ? (int)a : (int)b)

#define EIGEN_LOGICAL_XOR(a,b) (((a) || (b)) && !((a) && (b)))

#define EIGEN_IMPLIES(a,b) (!(a) || (b))

#if EIGEN_HAS_BUILTIN(__builtin_expect) || EIGEN_COMP_GNUC
#define EIGEN_PREDICT_FALSE(x) (__builtin_expect(x, false))
#define EIGEN_PREDICT_TRUE(x) (__builtin_expect(false || (x), true))
#else
#define EIGEN_PREDICT_FALSE(x) (x)
#define EIGEN_PREDICT_TRUE(x) (x)
#endif

// the expression type of a standard coefficient wise binary operation
#define EIGEN_CWISE_BINARY_RETURN_TYPE(LHS,RHS,OPNAME) \
    CwiseBinaryOp< \
      EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)< \
          typename internal::traits<LHS>::Scalar, \
          typename internal::traits<RHS>::Scalar \
      >, \
      const LHS, \
      const RHS \
    >

#define EIGEN_MAKE_CWISE_BINARY_OP(METHOD,OPNAME) \
  template<typename OtherDerived> \
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,OPNAME) \
  (METHOD)(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
  { \
    return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,OPNAME)(derived(), other.derived()); \
  }

#define EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,TYPEA,TYPEB) \
  (Eigen::internal::has_ReturnType<Eigen::ScalarBinaryOpTraits<TYPEA,TYPEB,EIGEN_CAT(EIGEN_CAT(Eigen::internal::scalar_,OPNAME),_op)<TYPEA,TYPEB>  > >::value)

#define EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(EXPR,SCALAR,OPNAME) \
  CwiseBinaryOp<EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)<typename internal::traits<EXPR>::Scalar,SCALAR>, const EXPR, \
                const typename internal::plain_constant_type<EXPR,SCALAR>::type>

#define EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(SCALAR,EXPR,OPNAME) \
  CwiseBinaryOp<EIGEN_CAT(EIGEN_CAT(internal::scalar_,OPNAME),_op)<SCALAR,typename internal::traits<EXPR>::Scalar>, \
                const typename internal::plain_constant_type<EXPR,SCALAR>::type, const EXPR>

// Workaround for MSVC 2010 (see ML thread "patch with compile for for MSVC 2010")
#if EIGEN_COMP_MSVC_STRICT && (EIGEN_COMP_MSVC_STRICT<=1600)
#define EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(X) typename internal::enable_if<true,X>::type
#else
#define EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(X) X
#endif

#define EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(METHOD,OPNAME) \
  template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE \
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,typename internal::promote_scalar_arg<Scalar EIGEN_COMMA T EIGEN_COMMA EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,Scalar,T)>::type,OPNAME))\
  (METHOD)(const T& scalar) const { \
    typedef typename internal::promote_scalar_arg<Scalar,T,EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,Scalar,T)>::type PromotedT; \
    return EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,PromotedT,OPNAME)(derived(), \
           typename internal::plain_constant_type<Derived,PromotedT>::type(derived().rows(), derived().cols(), internal::scalar_constant_op<PromotedT>(scalar))); \
  }

#define EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(METHOD,OPNAME) \
  template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend \
  EIGEN_MSVC10_WORKAROUND_BINARYOP_RETURN_TYPE(const EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(typename internal::promote_scalar_arg<Scalar EIGEN_COMMA T EIGEN_COMMA EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,T,Scalar)>::type,Derived,OPNAME)) \
  (METHOD)(const T& scalar, const StorageBaseType& matrix) { \
    typedef typename internal::promote_scalar_arg<Scalar,T,EIGEN_SCALAR_BINARY_SUPPORTED(OPNAME,T,Scalar)>::type PromotedT; \
    return EIGEN_SCALAR_BINARYOP_EXPR_RETURN_TYPE(PromotedT,Derived,OPNAME)( \
           typename internal::plain_constant_type<Derived,PromotedT>::type(matrix.derived().rows(), matrix.derived().cols(), internal::scalar_constant_op<PromotedT>(scalar)), matrix.derived()); \
  }

#define EIGEN_MAKE_SCALAR_BINARY_OP(METHOD,OPNAME) \
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(METHOD,OPNAME) \
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(METHOD,OPNAME)


#if (defined(_CPPUNWIND) || defined(__EXCEPTIONS)) && !defined(EIGEN_CUDA_ARCH) && !defined(EIGEN_EXCEPTIONS) && !defined(EIGEN_USE_SYCL) && !defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_EXCEPTIONS
#endif


#ifdef EIGEN_EXCEPTIONS
#  define EIGEN_THROW_X(X) throw X
#  define EIGEN_THROW throw
#  define EIGEN_TRY try
#  define EIGEN_CATCH(X) catch (X)
#else
#  if defined(EIGEN_CUDA_ARCH)
#    define EIGEN_THROW_X(X) asm("trap;")
#    define EIGEN_THROW asm("trap;")
#  elif defined(EIGEN_HIP_DEVICE_COMPILE)
#    define EIGEN_THROW_X(X) asm("s_trap 0")
#    define EIGEN_THROW asm("s_trap 0")
#  else
#    define EIGEN_THROW_X(X) std::abort()
#    define EIGEN_THROW std::abort()
#  endif
#  define EIGEN_TRY if (true)
#  define EIGEN_CATCH(X) else
#endif


#if EIGEN_HAS_CXX11_NOEXCEPT
#   define EIGEN_INCLUDE_TYPE_TRAITS
#   define EIGEN_NOEXCEPT noexcept
#   define EIGEN_NOEXCEPT_IF(x) noexcept(x)
#   define EIGEN_NO_THROW noexcept(true)
#   define EIGEN_EXCEPTION_SPEC(X) noexcept(false)
#else
#   define EIGEN_NOEXCEPT
#   define EIGEN_NOEXCEPT_IF(x)
#   define EIGEN_NO_THROW throw()
#   if EIGEN_COMP_MSVC || EIGEN_COMP_CXXVER>=17
      // MSVC does not support exception specifications (warning C4290),
      // and they are deprecated in c++11 anyway. This is even an error in c++17.
#     define EIGEN_EXCEPTION_SPEC(X) throw()
#   else
#     define EIGEN_EXCEPTION_SPEC(X) throw(X)
#   endif
#endif

#if EIGEN_HAS_VARIADIC_TEMPLATES
// The all function is used to enable a variadic version of eigen_assert which can take a parameter pack as its input.
namespace Eigen {
namespace internal {

inline bool all(){ return true; }

template<typename T, typename ...Ts>
bool all(T t, Ts ... ts){ return t && all(ts...); }

}
}
#endif

#if EIGEN_HAS_CXX11_OVERRIDE_FINAL
// provide override and final specifiers if they are available:
#   define EIGEN_OVERRIDE override
#   define EIGEN_FINAL final
#else
#   define EIGEN_OVERRIDE
#   define EIGEN_FINAL
#endif

// Wrapping #pragma unroll in a macro since it is required for SYCL
#if defined(SYCL_DEVICE_ONLY)
  #if defined(_MSC_VER)
    #define EIGEN_UNROLL_LOOP __pragma(unroll)
  #else
    #define EIGEN_UNROLL_LOOP _Pragma("unroll")
  #endif
#else
  #define EIGEN_UNROLL_LOOP
#endif

#endif // EIGEN_MACROS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/Memory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Kenneth Riddile <kfriddile@yahoo.com>
// Copyright (C) 2010 Hauke Heibel <hauke.heibel@gmail.com>
// Copyright (C) 2010 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2013 Pavel Holoborodko <pavel@holoborodko.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/*****************************************************************************
*** Platform checks for aligned malloc functions                           ***
*****************************************************************************/

#ifndef EIGEN_MEMORY_H
#define EIGEN_MEMORY_H

#ifndef EIGEN_MALLOC_ALREADY_ALIGNED

// Try to determine automatically if malloc is already aligned.

// On 64-bit systems, glibc's malloc returns 16-byte-aligned pointers, see:
//   http://www.gnu.org/s/libc/manual/html_node/Aligned-Memory-Blocks.html
// This is true at least since glibc 2.8.
// This leaves the question how to detect 64-bit. According to this document,
//   http://gcc.fyxm.net/summit/2003/Porting%20to%2064%20bit.pdf
// page 114, "[The] LP64 model [...] is used by all 64-bit UNIX ports" so it's indeed
// quite safe, at least within the context of glibc, to equate 64-bit with LP64.
#if defined(__GLIBC__) && ((__GLIBC__>=2 && __GLIBC_MINOR__ >= 8) || __GLIBC__>2) \
 && defined(__LP64__) && ! defined( __SANITIZE_ADDRESS__ ) && (EIGEN_DEFAULT_ALIGN_BYTES == 16)
  #define EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED 0
#endif

// FreeBSD 6 seems to have 16-byte aligned malloc
//   See http://svn.freebsd.org/viewvc/base/stable/6/lib/libc/stdlib/malloc.c?view=markup
// FreeBSD 7 seems to have 16-byte aligned malloc except on ARM and MIPS architectures
//   See http://svn.freebsd.org/viewvc/base/stable/7/lib/libc/stdlib/malloc.c?view=markup
#if defined(__FreeBSD__) && !(EIGEN_ARCH_ARM || EIGEN_ARCH_MIPS) && (EIGEN_DEFAULT_ALIGN_BYTES == 16)
  #define EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED 0
#endif

#if (EIGEN_OS_MAC && (EIGEN_DEFAULT_ALIGN_BYTES == 16))     \
 || (EIGEN_OS_WIN64 && (EIGEN_DEFAULT_ALIGN_BYTES == 16))   \
 || EIGEN_GLIBC_MALLOC_ALREADY_ALIGNED              \
 || EIGEN_FREEBSD_MALLOC_ALREADY_ALIGNED
  #define EIGEN_MALLOC_ALREADY_ALIGNED 1
#else
  #define EIGEN_MALLOC_ALREADY_ALIGNED 0
#endif

#endif

namespace Eigen {

namespace internal {

EIGEN_DEVICE_FUNC
inline void throw_std_bad_alloc()
{
  #ifdef EIGEN_EXCEPTIONS
    throw std::bad_alloc();
  #else
    std::size_t huge = static_cast<std::size_t>(-1);
    #if defined(EIGEN_HIPCC)
    //
    // calls to "::operator new" are to be treated as opaque function calls (i.e no inlining),
    // and as a consequence the code in the #else block triggers the hipcc warning :
    // "no overloaded function has restriction specifiers that are compatible with the ambient context"
    //
    // "throw_std_bad_alloc" has the EIGEN_DEVICE_FUNC attribute, so it seems that hipcc expects
    // the same on "operator new"
    // Reverting code back to the old version in this #if block for the hipcc compiler
    //
    new int[huge];
    #else
    void* unused = ::operator new(huge);
    EIGEN_UNUSED_VARIABLE(unused);
    #endif
  #endif
}

/*****************************************************************************
*** Implementation of handmade aligned functions                           ***
*****************************************************************************/

/* ----- Hand made implementations of aligned malloc/free and realloc ----- */

/** \internal Like malloc, but the returned pointer is guaranteed to be 16-byte aligned.
  * Fast, but wastes 16 additional bytes of memory. Does not throw any exception.
  */
EIGEN_DEVICE_FUNC inline void* handmade_aligned_malloc(std::size_t size, std::size_t alignment = EIGEN_DEFAULT_ALIGN_BYTES)
{
  eigen_assert(alignment >= sizeof(void*) && (alignment & (alignment-1)) == 0 && "Alignment must be at least sizeof(void*) and a power of 2");

  EIGEN_USING_STD(malloc)
  void *original = malloc(size+alignment);
  
  if (original == 0) return 0;
  void *aligned = reinterpret_cast<void*>((reinterpret_cast<std::size_t>(original) & ~(std::size_t(alignment-1))) + alignment);
  *(reinterpret_cast<void**>(aligned) - 1) = original;
  return aligned;
}

/** \internal Frees memory allocated with handmade_aligned_malloc */
EIGEN_DEVICE_FUNC inline void handmade_aligned_free(void *ptr)
{
  if (ptr) {
    EIGEN_USING_STD(free)
    free(*(reinterpret_cast<void**>(ptr) - 1));
  }
}

/** \internal
  * \brief Reallocates aligned memory.
  * Since we know that our handmade version is based on std::malloc
  * we can use std::realloc to implement efficient reallocation.
  */
inline void* handmade_aligned_realloc(void* ptr, std::size_t size, std::size_t = 0)
{
  if (ptr == 0) return handmade_aligned_malloc(size);
  void *original = *(reinterpret_cast<void**>(ptr) - 1);
  std::ptrdiff_t previous_offset = static_cast<char *>(ptr)-static_cast<char *>(original);
  original = std::realloc(original,size+EIGEN_DEFAULT_ALIGN_BYTES);
  if (original == 0) return 0;
  void *aligned = reinterpret_cast<void*>((reinterpret_cast<std::size_t>(original) & ~(std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1))) + EIGEN_DEFAULT_ALIGN_BYTES);
  void *previous_aligned = static_cast<char *>(original)+previous_offset;
  if(aligned!=previous_aligned)
    std::memmove(aligned, previous_aligned, size);

  *(reinterpret_cast<void**>(aligned) - 1) = original;
  return aligned;
}

/*****************************************************************************
*** Implementation of portable aligned versions of malloc/free/realloc     ***
*****************************************************************************/

#ifdef EIGEN_NO_MALLOC
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{
  eigen_assert(false && "heap allocation is forbidden (EIGEN_NO_MALLOC is defined)");
}
#elif defined EIGEN_RUNTIME_NO_MALLOC
EIGEN_DEVICE_FUNC inline bool is_malloc_allowed_impl(bool update, bool new_value = false)
{
  static bool value = true;
  if (update == 1)
    value = new_value;
  return value;
}
EIGEN_DEVICE_FUNC inline bool is_malloc_allowed() { return is_malloc_allowed_impl(false); }
EIGEN_DEVICE_FUNC inline bool set_is_malloc_allowed(bool new_value) { return is_malloc_allowed_impl(true, new_value); }
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{
  eigen_assert(is_malloc_allowed() && "heap allocation is forbidden (EIGEN_RUNTIME_NO_MALLOC is defined and g_is_malloc_allowed is false)");
}
#else
EIGEN_DEVICE_FUNC inline void check_that_malloc_is_allowed()
{}
#endif

/** \internal Allocates \a size bytes. The returned pointer is guaranteed to have 16 or 32 bytes alignment depending on the requirements.
  * On allocation error, the returned pointer is null, and std::bad_alloc is thrown.
  */
EIGEN_DEVICE_FUNC inline void* aligned_malloc(std::size_t size)
{
  check_that_malloc_is_allowed();

  void *result;
  #if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED

    EIGEN_USING_STD(malloc)
    result = malloc(size);

    #if EIGEN_DEFAULT_ALIGN_BYTES==16
    eigen_assert((size<16 || (std::size_t(result)%16)==0) && "System's malloc returned an unaligned pointer. Compile with EIGEN_MALLOC_ALREADY_ALIGNED=0 to fallback to handmade aligned memory allocator.");
    #endif
  #else
    result = handmade_aligned_malloc(size);
  #endif

  if(!result && size)
    throw_std_bad_alloc();

  return result;
}

/** \internal Frees memory allocated with aligned_malloc. */
EIGEN_DEVICE_FUNC inline void aligned_free(void *ptr)
{
  #if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED

    EIGEN_USING_STD(free)
    free(ptr);

  #else
    handmade_aligned_free(ptr);
  #endif
}

/**
  * \internal
  * \brief Reallocates an aligned block of memory.
  * \throws std::bad_alloc on allocation failure
  */
inline void* aligned_realloc(void *ptr, std::size_t new_size, std::size_t old_size)
{
  EIGEN_UNUSED_VARIABLE(old_size)

  void *result;
#if (EIGEN_DEFAULT_ALIGN_BYTES==0) || EIGEN_MALLOC_ALREADY_ALIGNED
  result = std::realloc(ptr,new_size);
#else
  result = handmade_aligned_realloc(ptr,new_size,old_size);
#endif

  if (!result && new_size)
    throw_std_bad_alloc();

  return result;
}

/*****************************************************************************
*** Implementation of conditionally aligned functions                      ***
*****************************************************************************/

/** \internal Allocates \a size bytes. If Align is true, then the returned ptr is 16-byte-aligned.
  * On allocation error, the returned pointer is null, and a std::bad_alloc is thrown.
  */
template<bool Align> EIGEN_DEVICE_FUNC inline void* conditional_aligned_malloc(std::size_t size)
{
  return aligned_malloc(size);
}

template<> EIGEN_DEVICE_FUNC inline void* conditional_aligned_malloc<false>(std::size_t size)
{
  check_that_malloc_is_allowed();

  EIGEN_USING_STD(malloc)
  void *result = malloc(size);

  if(!result && size)
    throw_std_bad_alloc();
  return result;
}

/** \internal Frees memory allocated with conditional_aligned_malloc */
template<bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_free(void *ptr)
{
  aligned_free(ptr);
}

template<> EIGEN_DEVICE_FUNC inline void conditional_aligned_free<false>(void *ptr)
{
  EIGEN_USING_STD(free)
  free(ptr);
}

template<bool Align> inline void* conditional_aligned_realloc(void* ptr, std::size_t new_size, std::size_t old_size)
{
  return aligned_realloc(ptr, new_size, old_size);
}

template<> inline void* conditional_aligned_realloc<false>(void* ptr, std::size_t new_size, std::size_t)
{
  return std::realloc(ptr, new_size);
}

/*****************************************************************************
*** Construction/destruction of array elements                             ***
*****************************************************************************/

/** \internal Destructs the elements of an array.
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline void destruct_elements_of_array(T *ptr, std::size_t size)
{
  // always destruct an array starting from the end.
  if(ptr)
    while(size) ptr[--size].~T();
}

/** \internal Constructs the elements of an array.
  * The \a size parameter tells on how many objects to call the constructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline T* construct_elements_of_array(T *ptr, std::size_t size)
{
  std::size_t i;
  EIGEN_TRY
  {
      for (i = 0; i < size; ++i) ::new (ptr + i) T;
      return ptr;
  }
  EIGEN_CATCH(...)
  {
    destruct_elements_of_array(ptr, i);
    EIGEN_THROW;
  }
  return NULL;
}

/*****************************************************************************
*** Implementation of aligned new/delete-like functions                    ***
*****************************************************************************/

template<typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void check_size_for_overflow(std::size_t size)
{
  if(size > std::size_t(-1) / sizeof(T))
    throw_std_bad_alloc();
}

/** \internal Allocates \a size objects of type T. The returned pointer is guaranteed to have 16 bytes alignment.
  * On allocation error, the returned pointer is undefined, but a std::bad_alloc is thrown.
  * The default constructor of T is called.
  */
template<typename T> EIGEN_DEVICE_FUNC inline T* aligned_new(std::size_t size)
{
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(aligned_malloc(sizeof(T)*size));
  EIGEN_TRY
  {
    return construct_elements_of_array(result, size);
  }
  EIGEN_CATCH(...)
  {
    aligned_free(result);
    EIGEN_THROW;
  }
  return result;
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_new(std::size_t size)
{
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(conditional_aligned_malloc<Align>(sizeof(T)*size));
  EIGEN_TRY
  {
    return construct_elements_of_array(result, size);
  }
  EIGEN_CATCH(...)
  {
    conditional_aligned_free<Align>(result);
    EIGEN_THROW;
  }
  return result;
}

/** \internal Deletes objects constructed with aligned_new
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T> EIGEN_DEVICE_FUNC inline void aligned_delete(T *ptr, std::size_t size)
{
  destruct_elements_of_array<T>(ptr, size);
  Eigen::internal::aligned_free(ptr);
}

/** \internal Deletes objects constructed with conditional_aligned_new
  * The \a size parameters tells on how many objects to call the destructor of T.
  */
template<typename T, bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_delete(T *ptr, std::size_t size)
{
  destruct_elements_of_array<T>(ptr, size);
  conditional_aligned_free<Align>(ptr);
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_realloc_new(T* pts, std::size_t new_size, std::size_t old_size)
{
  check_size_for_overflow<T>(new_size);
  check_size_for_overflow<T>(old_size);
  if(new_size < old_size)
    destruct_elements_of_array(pts+new_size, old_size-new_size);
  T *result = reinterpret_cast<T*>(conditional_aligned_realloc<Align>(reinterpret_cast<void*>(pts), sizeof(T)*new_size, sizeof(T)*old_size));
  if(new_size > old_size)
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result+old_size, new_size-old_size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}


template<typename T, bool Align> EIGEN_DEVICE_FUNC inline T* conditional_aligned_new_auto(std::size_t size)
{
  if(size==0)
    return 0; // short-cut. Also fixes Bug 884
  check_size_for_overflow<T>(size);
  T *result = reinterpret_cast<T*>(conditional_aligned_malloc<Align>(sizeof(T)*size));
  if(NumTraits<T>::RequireInitialization)
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result, size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}

template<typename T, bool Align> inline T* conditional_aligned_realloc_new_auto(T* pts, std::size_t new_size, std::size_t old_size)
{
  check_size_for_overflow<T>(new_size);
  check_size_for_overflow<T>(old_size);
  if(NumTraits<T>::RequireInitialization && (new_size < old_size))
    destruct_elements_of_array(pts+new_size, old_size-new_size);
  T *result = reinterpret_cast<T*>(conditional_aligned_realloc<Align>(reinterpret_cast<void*>(pts), sizeof(T)*new_size, sizeof(T)*old_size));
  if(NumTraits<T>::RequireInitialization && (new_size > old_size))
  {
    EIGEN_TRY
    {
      construct_elements_of_array(result+old_size, new_size-old_size);
    }
    EIGEN_CATCH(...)
    {
      conditional_aligned_free<Align>(result);
      EIGEN_THROW;
    }
  }
  return result;
}

template<typename T, bool Align> EIGEN_DEVICE_FUNC inline void conditional_aligned_delete_auto(T *ptr, std::size_t size)
{
  if(NumTraits<T>::RequireInitialization)
    destruct_elements_of_array<T>(ptr, size);
  conditional_aligned_free<Align>(ptr);
}

/****************************************************************************/

/** \internal Returns the index of the first element of the array that is well aligned with respect to the requested \a Alignment.
  *
  * \tparam Alignment requested alignment in Bytes.
  * \param array the address of the start of the array
  * \param size the size of the array
  *
  * \note If no element of the array is well aligned or the requested alignment is not a multiple of a scalar,
  * the size of the array is returned. For example with SSE, the requested alignment is typically 16-bytes. If
  * packet size for the given scalar type is 1, then everything is considered well-aligned.
  *
  * \note Otherwise, if the Alignment is larger that the scalar size, we rely on the assumptions that sizeof(Scalar) is a
  * power of 2. On the other hand, we do not assume that the array address is a multiple of sizeof(Scalar), as that fails for
  * example with Scalar=double on certain 32-bit platforms, see bug #79.
  *
  * There is also the variant first_aligned(const MatrixBase&) defined in DenseCoeffsBase.h.
  * \sa first_default_aligned()
  */
template<int Alignment, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC inline Index first_aligned(const Scalar* array, Index size)
{
  const Index ScalarSize = sizeof(Scalar);
  const Index AlignmentSize = Alignment / ScalarSize;
  const Index AlignmentMask = AlignmentSize-1;

  if(AlignmentSize<=1)
  {
    // Either the requested alignment if smaller than a scalar, or it exactly match a 1 scalar
    // so that all elements of the array have the same alignment.
    return 0;
  }
  else if( (UIntPtr(array) & (sizeof(Scalar)-1)) || (Alignment%ScalarSize)!=0)
  {
    // The array is not aligned to the size of a single scalar, or the requested alignment is not a multiple of the scalar size.
    // Consequently, no element of the array is well aligned.
    return size;
  }
  else
  {
    Index first = (AlignmentSize - (Index((UIntPtr(array)/sizeof(Scalar))) & AlignmentMask)) & AlignmentMask;
    return (first < size) ? first : size;
  }
}

/** \internal Returns the index of the first element of the array that is well aligned with respect the largest packet requirement.
   * \sa first_aligned(Scalar*,Index) and first_default_aligned(DenseBase<Derived>) */
template<typename Scalar, typename Index>
EIGEN_DEVICE_FUNC inline Index first_default_aligned(const Scalar* array, Index size)
{
  typedef typename packet_traits<Scalar>::type DefaultPacketType;
  return first_aligned<unpacket_traits<DefaultPacketType>::alignment>(array, size);
}

/** \internal Returns the smallest integer multiple of \a base and greater or equal to \a size
  */
template<typename Index>
inline Index first_multiple(Index size, Index base)
{
  return ((size+base-1)/base)*base;
}

// std::copy is much slower than memcpy, so let's introduce a smart_copy which
// use memcpy on trivial types, i.e., on types that does not require an initialization ctor.
template<typename T, bool UseMemcpy> struct smart_copy_helper;

template<typename T> EIGEN_DEVICE_FUNC void smart_copy(const T* start, const T* end, T* target)
{
  smart_copy_helper<T,!NumTraits<T>::RequireInitialization>::run(start, end, target);
}

template<typename T> struct smart_copy_helper<T,true> {
  EIGEN_DEVICE_FUNC static inline void run(const T* start, const T* end, T* target)
  {
    IntPtr size = IntPtr(end)-IntPtr(start);
    if(size==0) return;
    eigen_internal_assert(start!=0 && end!=0 && target!=0);
    EIGEN_USING_STD(memcpy)
    memcpy(target, start, size);
  }
};

template<typename T> struct smart_copy_helper<T,false> {
  EIGEN_DEVICE_FUNC static inline void run(const T* start, const T* end, T* target)
  { std::copy(start, end, target); }
};

// intelligent memmove. falls back to std::memmove for POD types, uses std::copy otherwise.
template<typename T, bool UseMemmove> struct smart_memmove_helper;

template<typename T> void smart_memmove(const T* start, const T* end, T* target)
{
  smart_memmove_helper<T,!NumTraits<T>::RequireInitialization>::run(start, end, target);
}

template<typename T> struct smart_memmove_helper<T,true> {
  static inline void run(const T* start, const T* end, T* target)
  {
    IntPtr size = IntPtr(end)-IntPtr(start);
    if(size==0) return;
    eigen_internal_assert(start!=0 && end!=0 && target!=0);
    std::memmove(target, start, size);
  }
};

template<typename T> struct smart_memmove_helper<T,false> {
  static inline void run(const T* start, const T* end, T* target)
  {
    if (UIntPtr(target) < UIntPtr(start))
    {
      std::copy(start, end, target);
    }
    else
    {
      std::ptrdiff_t count = (std::ptrdiff_t(end)-std::ptrdiff_t(start)) / sizeof(T);
      std::copy_backward(start, end, target + count);
    }
  }
};

#if EIGEN_HAS_RVALUE_REFERENCES
template<typename T> EIGEN_DEVICE_FUNC T* smart_move(T* start, T* end, T* target)
{
  return std::move(start, end, target);
}
#else
template<typename T> EIGEN_DEVICE_FUNC T* smart_move(T* start, T* end, T* target)
{
  return std::copy(start, end, target);
}
#endif

/*****************************************************************************
*** Implementation of runtime stack allocation (falling back to malloc)    ***
*****************************************************************************/

// you can overwrite Eigen's default behavior regarding alloca by defining EIGEN_ALLOCA
// to the appropriate stack allocation function
#if ! defined EIGEN_ALLOCA && ! defined EIGEN_GPU_COMPILE_PHASE
  #if EIGEN_OS_LINUX || EIGEN_OS_MAC || (defined alloca)
    #define EIGEN_ALLOCA alloca
  #elif EIGEN_COMP_MSVC
    #define EIGEN_ALLOCA _alloca
  #endif
#endif

// With clang -Oz -mthumb, alloca changes the stack pointer in a way that is
// not allowed in Thumb2. -DEIGEN_STACK_ALLOCATION_LIMIT=0 doesn't work because
// the compiler still emits bad code because stack allocation checks use "<=".
// TODO: Eliminate after https://bugs.llvm.org/show_bug.cgi?id=23772
// is fixed.
#if defined(__clang__) && defined(__thumb__)
  #undef EIGEN_ALLOCA
#endif

// This helper class construct the allocated memory, and takes care of destructing and freeing the handled data
// at destruction time. In practice this helper class is mainly useful to avoid memory leak in case of exceptions.
template<typename T> class aligned_stack_memory_handler : noncopyable
{
  public:
    /* Creates a stack_memory_handler responsible for the buffer \a ptr of size \a size.
     * Note that \a ptr can be 0 regardless of the other parameters.
     * This constructor takes care of constructing/initializing the elements of the buffer if required by the scalar type T (see NumTraits<T>::RequireInitialization).
     * In this case, the buffer elements will also be destructed when this handler will be destructed.
     * Finally, if \a dealloc is true, then the pointer \a ptr is freed.
     **/
    EIGEN_DEVICE_FUNC
    aligned_stack_memory_handler(T* ptr, std::size_t size, bool dealloc)
      : m_ptr(ptr), m_size(size), m_deallocate(dealloc)
    {
      if(NumTraits<T>::RequireInitialization && m_ptr)
        Eigen::internal::construct_elements_of_array(m_ptr, size);
    }
    EIGEN_DEVICE_FUNC
    ~aligned_stack_memory_handler()
    {
      if(NumTraits<T>::RequireInitialization && m_ptr)
        Eigen::internal::destruct_elements_of_array<T>(m_ptr, m_size);
      if(m_deallocate)
        Eigen::internal::aligned_free(m_ptr);
    }
  protected:
    T* m_ptr;
    std::size_t m_size;
    bool m_deallocate;
};

#ifdef EIGEN_ALLOCA

template<typename Xpr, int NbEvaluations,
         bool MapExternalBuffer = nested_eval<Xpr,NbEvaluations>::Evaluate && Xpr::MaxSizeAtCompileTime==Dynamic
         >
struct local_nested_eval_wrapper
{
  static const bool NeedExternalBuffer = false;
  typedef typename Xpr::Scalar Scalar;
  typedef typename nested_eval<Xpr,NbEvaluations>::type ObjectType;
  ObjectType object;

  EIGEN_DEVICE_FUNC
  local_nested_eval_wrapper(const Xpr& xpr, Scalar* ptr) : object(xpr)
  {
    EIGEN_UNUSED_VARIABLE(ptr);
    eigen_internal_assert(ptr==0);
  }
};

template<typename Xpr, int NbEvaluations>
struct local_nested_eval_wrapper<Xpr,NbEvaluations,true>
{
  static const bool NeedExternalBuffer = true;
  typedef typename Xpr::Scalar Scalar;
  typedef typename plain_object_eval<Xpr>::type PlainObject;
  typedef Map<PlainObject,EIGEN_DEFAULT_ALIGN_BYTES> ObjectType;
  ObjectType object;

  EIGEN_DEVICE_FUNC
  local_nested_eval_wrapper(const Xpr& xpr, Scalar* ptr)
    : object(ptr==0 ? reinterpret_cast<Scalar*>(Eigen::internal::aligned_malloc(sizeof(Scalar)*xpr.size())) : ptr, xpr.rows(), xpr.cols()),
      m_deallocate(ptr==0)
  {
    if(NumTraits<Scalar>::RequireInitialization && object.data())
      Eigen::internal::construct_elements_of_array(object.data(), object.size());
    object = xpr;
  }

  EIGEN_DEVICE_FUNC
  ~local_nested_eval_wrapper()
  {
    if(NumTraits<Scalar>::RequireInitialization && object.data())
      Eigen::internal::destruct_elements_of_array(object.data(), object.size());
    if(m_deallocate)
      Eigen::internal::aligned_free(object.data());
  }

private:
  bool m_deallocate;
};

#endif // EIGEN_ALLOCA

template<typename T> class scoped_array : noncopyable
{
  T* m_ptr;
public:
  explicit scoped_array(std::ptrdiff_t size)
  {
    m_ptr = new T[size];
  }
  ~scoped_array()
  {
    delete[] m_ptr;
  }
  T& operator[](std::ptrdiff_t i) { return m_ptr[i]; }
  const T& operator[](std::ptrdiff_t i) const { return m_ptr[i]; }
  T* &ptr() { return m_ptr; }
  const T* ptr() const { return m_ptr; }
  operator const T*() const { return m_ptr; }
};

template<typename T> void swap(scoped_array<T> &a,scoped_array<T> &b)
{
  std::swap(a.ptr(),b.ptr());
}

} // end namespace internal

/** \internal
  *
  * The macro ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) declares, allocates,
  * and construct an aligned buffer named NAME of SIZE elements of type TYPE on the stack
  * if the size in bytes is smaller than EIGEN_STACK_ALLOCATION_LIMIT, and if stack allocation is supported by the platform
  * (currently, this is Linux, OSX and Visual Studio only). Otherwise the memory is allocated on the heap.
  * The allocated buffer is automatically deleted when exiting the scope of this declaration.
  * If BUFFER is non null, then the declared variable is simply an alias for BUFFER, and no allocation/deletion occurs.
  * Here is an example:
  * \code
  * {
  *   ei_declare_aligned_stack_constructed_variable(float,data,size,0);
  *   // use data[0] to data[size-1]
  * }
  * \endcode
  * The underlying stack allocation function can controlled with the EIGEN_ALLOCA preprocessor token.
  *
  * The macro ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) is analogue to
  * \code
  *   typename internal::nested_eval<XPRT_T,N>::type NAME(XPR);
  * \endcode
  * with the advantage of using aligned stack allocation even if the maximal size of XPR at compile time is unknown.
  * This is accomplished through alloca if this later is supported and if the required number of bytes
  * is below EIGEN_STACK_ALLOCATION_LIMIT.
  */
#ifdef EIGEN_ALLOCA

  #if EIGEN_DEFAULT_ALIGN_BYTES>0
    // We always manually re-align the result of EIGEN_ALLOCA.
    // If alloca is already aligned, the compiler should be smart enough to optimize away the re-alignment.
    #define EIGEN_ALIGNED_ALLOCA(SIZE) reinterpret_cast<void*>((internal::UIntPtr(EIGEN_ALLOCA(SIZE+EIGEN_DEFAULT_ALIGN_BYTES-1)) + EIGEN_DEFAULT_ALIGN_BYTES-1) & ~(std::size_t(EIGEN_DEFAULT_ALIGN_BYTES-1)))
  #else
    #define EIGEN_ALIGNED_ALLOCA(SIZE) EIGEN_ALLOCA(SIZE)
  #endif

  #define ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) \
    Eigen::internal::check_size_for_overflow<TYPE>(SIZE); \
    TYPE* NAME = (BUFFER)!=0 ? (BUFFER) \
               : reinterpret_cast<TYPE*>( \
                      (sizeof(TYPE)*SIZE<=EIGEN_STACK_ALLOCATION_LIMIT) ? EIGEN_ALIGNED_ALLOCA(sizeof(TYPE)*SIZE) \
                    : Eigen::internal::aligned_malloc(sizeof(TYPE)*SIZE) );  \
    Eigen::internal::aligned_stack_memory_handler<TYPE> EIGEN_CAT(NAME,_stack_memory_destructor)((BUFFER)==0 ? NAME : 0,SIZE,sizeof(TYPE)*SIZE>EIGEN_STACK_ALLOCATION_LIMIT)


  #define ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) \
    Eigen::internal::local_nested_eval_wrapper<XPR_T,N> EIGEN_CAT(NAME,_wrapper)(XPR, reinterpret_cast<typename XPR_T::Scalar*>( \
      ( (Eigen::internal::local_nested_eval_wrapper<XPR_T,N>::NeedExternalBuffer) && ((sizeof(typename XPR_T::Scalar)*XPR.size())<=EIGEN_STACK_ALLOCATION_LIMIT) ) \
        ? EIGEN_ALIGNED_ALLOCA( sizeof(typename XPR_T::Scalar)*XPR.size() ) : 0 ) ) ; \
    typename Eigen::internal::local_nested_eval_wrapper<XPR_T,N>::ObjectType NAME(EIGEN_CAT(NAME,_wrapper).object)

#else

  #define ei_declare_aligned_stack_constructed_variable(TYPE,NAME,SIZE,BUFFER) \
    Eigen::internal::check_size_for_overflow<TYPE>(SIZE); \
    TYPE* NAME = (BUFFER)!=0 ? BUFFER : reinterpret_cast<TYPE*>(Eigen::internal::aligned_malloc(sizeof(TYPE)*SIZE));    \
    Eigen::internal::aligned_stack_memory_handler<TYPE> EIGEN_CAT(NAME,_stack_memory_destructor)((BUFFER)==0 ? NAME : 0,SIZE,true)


#define ei_declare_local_nested_eval(XPR_T,XPR,N,NAME) typename Eigen::internal::nested_eval<XPR_T,N>::type NAME(XPR)

#endif


/*****************************************************************************
*** Implementation of EIGEN_MAKE_ALIGNED_OPERATOR_NEW [_IF]                ***
*****************************************************************************/

#if EIGEN_HAS_CXX17_OVERALIGN

// C++17 -> no need to bother about alignment anymore :)

#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar,Size)

#else

// HIP does not support new/delete on device.
#if EIGEN_MAX_ALIGN_BYTES!=0 && !defined(EIGEN_HIP_DEVICE_COMPILE)
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void* operator new(std::size_t size, const std::nothrow_t&) EIGEN_NO_THROW { \
        EIGEN_TRY { return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); } \
        EIGEN_CATCH (...) { return 0; } \
      }
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void *operator new(std::size_t size) { \
        return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); \
      } \
      EIGEN_DEVICE_FUNC \
      void *operator new[](std::size_t size) { \
        return Eigen::internal::conditional_aligned_malloc<NeedsToAlign>(size); \
      } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * ptr) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * ptr) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * ptr, std::size_t /* sz */) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * ptr, std::size_t /* sz */) EIGEN_NO_THROW { Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); } \
      /* in-place new and delete. since (at least afaik) there is no actual   */ \
      /* memory allocated we can safely let the default implementation handle */ \
      /* this particular case. */ \
      EIGEN_DEVICE_FUNC \
      static void *operator new(std::size_t size, void *ptr) { return ::operator new(size,ptr); } \
      EIGEN_DEVICE_FUNC \
      static void *operator new[](std::size_t size, void* ptr) { return ::operator new[](size,ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete(void * memory, void *ptr) EIGEN_NO_THROW { return ::operator delete(memory,ptr); } \
      EIGEN_DEVICE_FUNC \
      void operator delete[](void * memory, void *ptr) EIGEN_NO_THROW { return ::operator delete[](memory,ptr); } \
      /* nothrow-new (returns zero instead of std::bad_alloc) */ \
      EIGEN_MAKE_ALIGNED_OPERATOR_NEW_NOTHROW(NeedsToAlign) \
      EIGEN_DEVICE_FUNC \
      void operator delete(void *ptr, const std::nothrow_t&) EIGEN_NO_THROW { \
        Eigen::internal::conditional_aligned_free<NeedsToAlign>(ptr); \
      } \
      typedef void eigen_aligned_operator_new_marker_type;
#else
  #define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(NeedsToAlign)
#endif

#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(true)
#define EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar,Size)                        \
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(bool(                                                             \
        ((Size)!=Eigen::Dynamic) &&                                                                    \
        (((EIGEN_MAX_ALIGN_BYTES>=16) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES  )==0)) ||    \
         ((EIGEN_MAX_ALIGN_BYTES>=32) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES/2)==0)) ||    \
         ((EIGEN_MAX_ALIGN_BYTES>=64) && ((sizeof(Scalar)*(Size))%(EIGEN_MAX_ALIGN_BYTES/4)==0))   )))

#endif

/****************************************************************************/

/** \class aligned_allocator
* \ingroup Core_Module
*
* \brief STL compatible allocator to use with types requiring a non standrad alignment.
*
* The memory is aligned as for dynamically aligned matrix/array types such as MatrixXd.
* By default, it will thus provide at least 16 bytes alignment and more in following cases:
*  - 32 bytes alignment if AVX is enabled.
*  - 64 bytes alignment if AVX512 is enabled.
*
* This can be controlled using the \c EIGEN_MAX_ALIGN_BYTES macro as documented
* \link TopicPreprocessorDirectivesPerformance there \endlink.
*
* Example:
* \code
* // Matrix4f requires 16 bytes alignment:
* std::map< int, Matrix4f, std::less<int>,
*           aligned_allocator<std::pair<const int, Matrix4f> > > my_map_mat4;
* // Vector3f does not require 16 bytes alignment, no need to use Eigen's allocator:
* std::map< int, Vector3f > my_map_vec3;
* \endcode
*
* \sa \blank \ref TopicStlContainers.
*/
template<class T>
class aligned_allocator : public std::allocator<T>
{
public:
  typedef std::size_t     size_type;
  typedef std::ptrdiff_t  difference_type;
  typedef T*              pointer;
  typedef const T*        const_pointer;
  typedef T&              reference;
  typedef const T&        const_reference;
  typedef T               value_type;

  template<class U>
  struct rebind
  {
    typedef aligned_allocator<U> other;
  };

  aligned_allocator() : std::allocator<T>() {}

  aligned_allocator(const aligned_allocator& other) : std::allocator<T>(other) {}

  template<class U>
  aligned_allocator(const aligned_allocator<U>& other) : std::allocator<T>(other) {}

  ~aligned_allocator() {}

  #if EIGEN_COMP_GNUC_STRICT && EIGEN_GNUC_AT_LEAST(7,0)
  // In gcc std::allocator::max_size() is bugged making gcc triggers a warning:
  // eigen/Eigen/src/Core/util/Memory.h:189:12: warning: argument 1 value '18446744073709551612' exceeds maximum object size 9223372036854775807
  // See https://gcc.gnu.org/bugzilla/show_bug.cgi?id=87544
  size_type max_size() const {
    return (std::numeric_limits<std::ptrdiff_t>::max)()/sizeof(T);
  }
  #endif

  pointer allocate(size_type num, const void* /*hint*/ = 0)
  {
    internal::check_size_for_overflow<T>(num);
    return static_cast<pointer>( internal::aligned_malloc(num * sizeof(T)) );
  }

  void deallocate(pointer p, size_type /*num*/)
  {
    internal::aligned_free(p);
  }
};

//---------- Cache sizes ----------

#if !defined(EIGEN_NO_CPUID)
#  if EIGEN_COMP_GNUC && EIGEN_ARCH_i386_OR_x86_64
#    if defined(__PIC__) && EIGEN_ARCH_i386
       // Case for x86 with PIC
#      define EIGEN_CPUID(abcd,func,id) \
         __asm__ __volatile__ ("xchgl %%ebx, %k1;cpuid; xchgl %%ebx,%k1": "=a" (abcd[0]), "=&r" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "a" (func), "c" (id));
#    elif defined(__PIC__) && EIGEN_ARCH_x86_64
       // Case for x64 with PIC. In theory this is only a problem with recent gcc and with medium or large code model, not with the default small code model.
       // However, we cannot detect which code model is used, and the xchg overhead is negligible anyway.
#      define EIGEN_CPUID(abcd,func,id) \
        __asm__ __volatile__ ("xchg{q}\t{%%}rbx, %q1; cpuid; xchg{q}\t{%%}rbx, %q1": "=a" (abcd[0]), "=&r" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "0" (func), "2" (id));
#    else
       // Case for x86_64 or x86 w/o PIC
#      define EIGEN_CPUID(abcd,func,id) \
         __asm__ __volatile__ ("cpuid": "=a" (abcd[0]), "=b" (abcd[1]), "=c" (abcd[2]), "=d" (abcd[3]) : "0" (func), "2" (id) );
#    endif
#  elif EIGEN_COMP_MSVC
#    if (EIGEN_COMP_MSVC > 1500) && EIGEN_ARCH_i386_OR_x86_64
#      define EIGEN_CPUID(abcd,func,id) __cpuidex((int*)abcd,func,id)
#    endif
#  endif
#endif

namespace internal {

#ifdef EIGEN_CPUID

inline bool cpuid_is_vendor(int abcd[4], const int vendor[3])
{
  return abcd[1]==vendor[0] && abcd[3]==vendor[1] && abcd[2]==vendor[2];
}

inline void queryCacheSizes_intel_direct(int& l1, int& l2, int& l3)
{
  int abcd[4];
  l1 = l2 = l3 = 0;
  int cache_id = 0;
  int cache_type = 0;
  do {
    abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
    EIGEN_CPUID(abcd,0x4,cache_id);
    cache_type  = (abcd[0] & 0x0F) >> 0;
    if(cache_type==1||cache_type==3) // data or unified cache
    {
      int cache_level = (abcd[0] & 0xE0) >> 5;  // A[7:5]
      int ways        = (abcd[1] & 0xFFC00000) >> 22; // B[31:22]
      int partitions  = (abcd[1] & 0x003FF000) >> 12; // B[21:12]
      int line_size   = (abcd[1] & 0x00000FFF) >>  0; // B[11:0]
      int sets        = (abcd[2]);                    // C[31:0]

      int cache_size = (ways+1) * (partitions+1) * (line_size+1) * (sets+1);

      switch(cache_level)
      {
        case 1: l1 = cache_size; break;
        case 2: l2 = cache_size; break;
        case 3: l3 = cache_size; break;
        default: break;
      }
    }
    cache_id++;
  } while(cache_type>0 && cache_id<16);
}

inline void queryCacheSizes_intel_codes(int& l1, int& l2, int& l3)
{
  int abcd[4];
  abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
  l1 = l2 = l3 = 0;
  EIGEN_CPUID(abcd,0x00000002,0);
  unsigned char * bytes = reinterpret_cast<unsigned char *>(abcd)+2;
  bool check_for_p2_core2 = false;
  for(int i=0; i<14; ++i)
  {
    switch(bytes[i])
    {
      case 0x0A: l1 = 8; break;   // 0Ah   data L1 cache, 8 KB, 2 ways, 32 byte lines
      case 0x0C: l1 = 16; break;  // 0Ch   data L1 cache, 16 KB, 4 ways, 32 byte lines
      case 0x0E: l1 = 24; break;  // 0Eh   data L1 cache, 24 KB, 6 ways, 64 byte lines
      case 0x10: l1 = 16; break;  // 10h   data L1 cache, 16 KB, 4 ways, 32 byte lines (IA-64)
      case 0x15: l1 = 16; break;  // 15h   code L1 cache, 16 KB, 4 ways, 32 byte lines (IA-64)
      case 0x2C: l1 = 32; break;  // 2Ch   data L1 cache, 32 KB, 8 ways, 64 byte lines
      case 0x30: l1 = 32; break;  // 30h   code L1 cache, 32 KB, 8 ways, 64 byte lines
      case 0x60: l1 = 16; break;  // 60h   data L1 cache, 16 KB, 8 ways, 64 byte lines, sectored
      case 0x66: l1 = 8; break;   // 66h   data L1 cache, 8 KB, 4 ways, 64 byte lines, sectored
      case 0x67: l1 = 16; break;  // 67h   data L1 cache, 16 KB, 4 ways, 64 byte lines, sectored
      case 0x68: l1 = 32; break;  // 68h   data L1 cache, 32 KB, 4 ways, 64 byte lines, sectored
      case 0x1A: l2 = 96; break;   // code and data L2 cache, 96 KB, 6 ways, 64 byte lines (IA-64)
      case 0x22: l3 = 512; break;   // code and data L3 cache, 512 KB, 4 ways (!), 64 byte lines, dual-sectored
      case 0x23: l3 = 1024; break;   // code and data L3 cache, 1024 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x25: l3 = 2048; break;   // code and data L3 cache, 2048 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x29: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x39: l2 = 128; break;   // code and data L2 cache, 128 KB, 4 ways, 64 byte lines, sectored
      case 0x3A: l2 = 192; break;   // code and data L2 cache, 192 KB, 6 ways, 64 byte lines, sectored
      case 0x3B: l2 = 128; break;   // code and data L2 cache, 128 KB, 2 ways, 64 byte lines, sectored
      case 0x3C: l2 = 256; break;   // code and data L2 cache, 256 KB, 4 ways, 64 byte lines, sectored
      case 0x3D: l2 = 384; break;   // code and data L2 cache, 384 KB, 6 ways, 64 byte lines, sectored
      case 0x3E: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 64 byte lines, sectored
      case 0x40: l2 = 0; break;   // no integrated L2 cache (P6 core) or L3 cache (P4 core)
      case 0x41: l2 = 128; break;   // code and data L2 cache, 128 KB, 4 ways, 32 byte lines
      case 0x42: l2 = 256; break;   // code and data L2 cache, 256 KB, 4 ways, 32 byte lines
      case 0x43: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 32 byte lines
      case 0x44: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 4 ways, 32 byte lines
      case 0x45: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 4 ways, 32 byte lines
      case 0x46: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 4 ways, 64 byte lines
      case 0x47: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 8 ways, 64 byte lines
      case 0x48: l2 = 3072; break;   // code and data L2 cache, 3072 KB, 12 ways, 64 byte lines
      case 0x49: if(l2!=0) l3 = 4096; else {check_for_p2_core2=true; l3 = l2 = 4096;} break;// code and data L3 cache, 4096 KB, 16 ways, 64 byte lines (P4) or L2 for core2
      case 0x4A: l3 = 6144; break;   // code and data L3 cache, 6144 KB, 12 ways, 64 byte lines
      case 0x4B: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 16 ways, 64 byte lines
      case 0x4C: l3 = 12288; break;   // code and data L3 cache, 12288 KB, 12 ways, 64 byte lines
      case 0x4D: l3 = 16384; break;   // code and data L3 cache, 16384 KB, 16 ways, 64 byte lines
      case 0x4E: l2 = 6144; break;   // code and data L2 cache, 6144 KB, 24 ways, 64 byte lines
      case 0x78: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 4 ways, 64 byte lines
      case 0x79: l2 = 128; break;   // code and data L2 cache, 128 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7A: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7B: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7C: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 64 byte lines, dual-sectored
      case 0x7D: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 8 ways, 64 byte lines
      case 0x7E: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 128 byte lines, sect. (IA-64)
      case 0x7F: l2 = 512; break;   // code and data L2 cache, 512 KB, 2 ways, 64 byte lines
      case 0x80: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 64 byte lines
      case 0x81: l2 = 128; break;   // code and data L2 cache, 128 KB, 8 ways, 32 byte lines
      case 0x82: l2 = 256; break;   // code and data L2 cache, 256 KB, 8 ways, 32 byte lines
      case 0x83: l2 = 512; break;   // code and data L2 cache, 512 KB, 8 ways, 32 byte lines
      case 0x84: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 32 byte lines
      case 0x85: l2 = 2048; break;   // code and data L2 cache, 2048 KB, 8 ways, 32 byte lines
      case 0x86: l2 = 512; break;   // code and data L2 cache, 512 KB, 4 ways, 64 byte lines
      case 0x87: l2 = 1024; break;   // code and data L2 cache, 1024 KB, 8 ways, 64 byte lines
      case 0x88: l3 = 2048; break;   // code and data L3 cache, 2048 KB, 4 ways, 64 byte lines (IA-64)
      case 0x89: l3 = 4096; break;   // code and data L3 cache, 4096 KB, 4 ways, 64 byte lines (IA-64)
      case 0x8A: l3 = 8192; break;   // code and data L3 cache, 8192 KB, 4 ways, 64 byte lines (IA-64)
      case 0x8D: l3 = 3072; break;   // code and data L3 cache, 3072 KB, 12 ways, 128 byte lines (IA-64)

      default: break;
    }
  }
  if(check_for_p2_core2 && l2 == l3)
    l3 = 0;
  l1 *= 1024;
  l2 *= 1024;
  l3 *= 1024;
}

inline void queryCacheSizes_intel(int& l1, int& l2, int& l3, int max_std_funcs)
{
  if(max_std_funcs>=4)
    queryCacheSizes_intel_direct(l1,l2,l3);
  else if(max_std_funcs>=2)
    queryCacheSizes_intel_codes(l1,l2,l3);
  else
    l1 = l2 = l3 = 0;
}

inline void queryCacheSizes_amd(int& l1, int& l2, int& l3)
{
  int abcd[4];
  abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
  
  // First query the max supported function.
  EIGEN_CPUID(abcd,0x80000000,0);
  if(static_cast<numext::uint32_t>(abcd[0]) >= static_cast<numext::uint32_t>(0x80000006))
  {
    EIGEN_CPUID(abcd,0x80000005,0);
    l1 = (abcd[2] >> 24) * 1024; // C[31:24] = L1 size in KB
    abcd[0] = abcd[1] = abcd[2] = abcd[3] = 0;
    EIGEN_CPUID(abcd,0x80000006,0);
    l2 = (abcd[2] >> 16) * 1024; // C[31;16] = l2 cache size in KB
    l3 = ((abcd[3] & 0xFFFC000) >> 18) * 512 * 1024; // D[31;18] = l3 cache size in 512KB
  }
  else
  {
    l1 = l2 = l3 = 0;
  }
}
#endif

/** \internal
 * Queries and returns the cache sizes in Bytes of the L1, L2, and L3 data caches respectively */
inline void queryCacheSizes(int& l1, int& l2, int& l3)
{
  #ifdef EIGEN_CPUID
  int abcd[4];
  const int GenuineIntel[] = {0x756e6547, 0x49656e69, 0x6c65746e};
  const int AuthenticAMD[] = {0x68747541, 0x69746e65, 0x444d4163};
  const int AMDisbetter_[] = {0x69444d41, 0x74656273, 0x21726574}; // "AMDisbetter!"

  // identify the CPU vendor
  EIGEN_CPUID(abcd,0x0,0);
  int max_std_funcs = abcd[0];
  if(cpuid_is_vendor(abcd,GenuineIntel))
    queryCacheSizes_intel(l1,l2,l3,max_std_funcs);
  else if(cpuid_is_vendor(abcd,AuthenticAMD) || cpuid_is_vendor(abcd,AMDisbetter_))
    queryCacheSizes_amd(l1,l2,l3);
  else
    // by default let's use Intel's API
    queryCacheSizes_intel(l1,l2,l3,max_std_funcs);

  // here is the list of other vendors:
//   ||cpuid_is_vendor(abcd,"VIA VIA VIA ")
//   ||cpuid_is_vendor(abcd,"CyrixInstead")
//   ||cpuid_is_vendor(abcd,"CentaurHauls")
//   ||cpuid_is_vendor(abcd,"GenuineTMx86")
//   ||cpuid_is_vendor(abcd,"TransmetaCPU")
//   ||cpuid_is_vendor(abcd,"RiseRiseRise")
//   ||cpuid_is_vendor(abcd,"Geode by NSC")
//   ||cpuid_is_vendor(abcd,"SiS SiS SiS ")
//   ||cpuid_is_vendor(abcd,"UMC UMC UMC ")
//   ||cpuid_is_vendor(abcd,"NexGenDriven")
  #else
  l1 = l2 = l3 = -1;
  #endif
}

/** \internal
 * \returns the size in Bytes of the L1 data cache */
inline int queryL1CacheSize()
{
  int l1(-1), l2, l3;
  queryCacheSizes(l1,l2,l3);
  return l1;
}

/** \internal
 * \returns the size in Bytes of the L2 or L3 cache if this later is present */
inline int queryTopLevelCacheSize()
{
  int l1, l2(-1), l3(-1);
  queryCacheSizes(l1,l2,l3);
  return (std::max)(l2,l3);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MEMORY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/Meta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_META_H
#define EIGEN_META_H

#if defined(EIGEN_GPU_COMPILE_PHASE)

 #include <cfloat>

 #if defined(EIGEN_CUDA_ARCH)
  #include <math_constants.h>
 #endif

 #if defined(EIGEN_HIP_DEVICE_COMPILE)
  #include "Eigen/src/Core/arch/HIP/hcc/math_constants.h"
  #endif

#endif

// Recent versions of ICC require <cstdint> for pointer types below.
#define EIGEN_ICC_NEEDS_CSTDINT (EIGEN_COMP_ICC>=1600 && EIGEN_COMP_CXXVER >= 11)

// Define portable (u)int{32,64} types
#if EIGEN_HAS_CXX11 || EIGEN_ICC_NEEDS_CSTDINT
#include <cstdint>
namespace Eigen {
namespace numext {
typedef std::uint8_t  uint8_t;
typedef std::int8_t   int8_t;
typedef std::uint16_t uint16_t;
typedef std::int16_t  int16_t;
typedef std::uint32_t uint32_t;
typedef std::int32_t  int32_t;
typedef std::uint64_t uint64_t;
typedef std::int64_t  int64_t;
}
}
#else
// Without c++11, all compilers able to compile Eigen also
// provide the C99 stdint.h header file.
#include <stdint.h>
namespace Eigen {
namespace numext {
typedef ::uint8_t  uint8_t;
typedef ::int8_t   int8_t;
typedef ::uint16_t uint16_t;
typedef ::int16_t  int16_t;
typedef ::uint32_t uint32_t;
typedef ::int32_t  int32_t;
typedef ::uint64_t uint64_t;
typedef ::int64_t  int64_t;
}
}
#endif

namespace Eigen {

typedef EIGEN_DEFAULT_DENSE_INDEX_TYPE DenseIndex;

/**
 * \brief The Index type as used for the API.
 * \details To change this, \c \#define the preprocessor symbol \c EIGEN_DEFAULT_DENSE_INDEX_TYPE.
 * \sa \blank \ref TopicPreprocessorDirectives, StorageIndex.
 */

typedef EIGEN_DEFAULT_DENSE_INDEX_TYPE Index;

namespace internal {

/** \internal
  * \file Meta.h
  * This file contains generic metaprogramming classes which are not specifically related to Eigen.
  * \note In case you wonder, yes we're aware that Boost already provides all these features,
  * we however don't want to add a dependency to Boost.
  */

// Only recent versions of ICC complain about using ptrdiff_t to hold pointers,
// and older versions do not provide *intptr_t types.
#if EIGEN_ICC_NEEDS_CSTDINT
typedef std::intptr_t  IntPtr;
typedef std::uintptr_t UIntPtr;
#else
typedef std::ptrdiff_t IntPtr;
typedef std::size_t UIntPtr;
#endif
#undef EIGEN_ICC_NEEDS_CSTDINT

struct true_type {  enum { value = 1 }; };
struct false_type { enum { value = 0 }; };

template<bool Condition>
struct bool_constant;

template<>
struct bool_constant<true> : true_type {};

template<>
struct bool_constant<false> : false_type {};

template<bool Condition, typename Then, typename Else>
struct conditional { typedef Then type; };

template<typename Then, typename Else>
struct conditional <false, Then, Else> { typedef Else type; };

template<typename T> struct remove_reference { typedef T type; };
template<typename T> struct remove_reference<T&> { typedef T type; };

template<typename T> struct remove_pointer { typedef T type; };
template<typename T> struct remove_pointer<T*> { typedef T type; };
template<typename T> struct remove_pointer<T*const> { typedef T type; };

template <class T> struct remove_const { typedef T type; };
template <class T> struct remove_const<const T> { typedef T type; };
template <class T> struct remove_const<const T[]> { typedef T type[]; };
template <class T, unsigned int Size> struct remove_const<const T[Size]> { typedef T type[Size]; };

template<typename T> struct remove_all { typedef T type; };
template<typename T> struct remove_all<const T>   { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T const&>  { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T&>        { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T const*>  { typedef typename remove_all<T>::type type; };
template<typename T> struct remove_all<T*>        { typedef typename remove_all<T>::type type; };

template<typename T> struct is_arithmetic      { enum { value = false }; };
template<> struct is_arithmetic<float>         { enum { value = true }; };
template<> struct is_arithmetic<double>        { enum { value = true }; };
template<> struct is_arithmetic<long double>   { enum { value = true }; };
template<> struct is_arithmetic<bool>          { enum { value = true }; };
template<> struct is_arithmetic<char>          { enum { value = true }; };
template<> struct is_arithmetic<signed char>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned char> { enum { value = true }; };
template<> struct is_arithmetic<signed short>  { enum { value = true }; };
template<> struct is_arithmetic<unsigned short>{ enum { value = true }; };
template<> struct is_arithmetic<signed int>    { enum { value = true }; };
template<> struct is_arithmetic<unsigned int>  { enum { value = true }; };
template<> struct is_arithmetic<signed long>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned long> { enum { value = true }; };

template<typename T, typename U> struct is_same { enum { value = 0 }; };
template<typename T> struct is_same<T,T> { enum { value = 1 }; };

template< class T >
struct is_void : is_same<void, typename remove_const<T>::type> {};

#if EIGEN_HAS_CXX11
template<> struct is_arithmetic<signed long long>   { enum { value = true }; };
template<> struct is_arithmetic<unsigned long long> { enum { value = true }; };
using std::is_integral;
#else
template<typename T> struct is_integral               { enum { value = false }; };
template<> struct is_integral<bool>                   { enum { value = true }; };
template<> struct is_integral<char>                   { enum { value = true }; };
template<> struct is_integral<signed char>            { enum { value = true }; };
template<> struct is_integral<unsigned char>          { enum { value = true }; };
template<> struct is_integral<signed short>           { enum { value = true }; };
template<> struct is_integral<unsigned short>         { enum { value = true }; };
template<> struct is_integral<signed int>             { enum { value = true }; };
template<> struct is_integral<unsigned int>           { enum { value = true }; };
template<> struct is_integral<signed long>            { enum { value = true }; };
template<> struct is_integral<unsigned long>          { enum { value = true }; };
#if EIGEN_COMP_MSVC
template<> struct is_integral<signed __int64>         { enum { value = true }; };
template<> struct is_integral<unsigned __int64>       { enum { value = true }; };
#endif
#endif

#if EIGEN_HAS_CXX11
using std::make_unsigned;
#else
// TODO: Possibly improve this implementation of make_unsigned.
// It is currently used only by
// template<typename Scalar> struct random_default_impl<Scalar, false, true>.
template<typename> struct make_unsigned;
template<> struct make_unsigned<char>             { typedef unsigned char type; };
template<> struct make_unsigned<signed char>      { typedef unsigned char type; };
template<> struct make_unsigned<unsigned char>    { typedef unsigned char type; };
template<> struct make_unsigned<signed short>     { typedef unsigned short type; };
template<> struct make_unsigned<unsigned short>   { typedef unsigned short type; };
template<> struct make_unsigned<signed int>       { typedef unsigned int type; };
template<> struct make_unsigned<unsigned int>     { typedef unsigned int type; };
template<> struct make_unsigned<signed long>      { typedef unsigned long type; };
template<> struct make_unsigned<unsigned long>    { typedef unsigned long type; };
#if EIGEN_COMP_MSVC
template<> struct make_unsigned<signed __int64>   { typedef unsigned __int64 type; };
template<> struct make_unsigned<unsigned __int64> { typedef unsigned __int64 type; };
#endif

// Some platforms define int64_t as `long long` even for C++03, where
// `long long` is not guaranteed by the standard. In this case we are missing
// the definition for make_unsigned. If we just define it, we run into issues
// where `long long` doesn't exist in some compilers for C++03. We therefore add
// the specialization for these platforms only.
#if EIGEN_OS_MAC || EIGEN_COMP_MINGW
template<> struct make_unsigned<unsigned long long> { typedef unsigned long long type; };
template<> struct make_unsigned<long long>          { typedef unsigned long long type; };
#endif
#endif

template <typename T> struct add_const { typedef const T type; };
template <typename T> struct add_const<T&> { typedef T& type; };

template <typename T> struct is_const { enum { value = 0 }; };
template <typename T> struct is_const<T const> { enum { value = 1 }; };

template<typename T> struct add_const_on_value_type            { typedef const T type;  };
template<typename T> struct add_const_on_value_type<T&>        { typedef T const& type; };
template<typename T> struct add_const_on_value_type<T*>        { typedef T const* type; };
template<typename T> struct add_const_on_value_type<T* const>  { typedef T const* const type; };
template<typename T> struct add_const_on_value_type<T const* const>  { typedef T const* const type; };

#if EIGEN_HAS_CXX11

using std::is_convertible;

#else

template<typename From, typename To>
struct is_convertible_impl
{
private:
  struct any_conversion
  {
    template <typename T> any_conversion(const volatile T&);
    template <typename T> any_conversion(T&);
  };
  struct yes {int a[1];};
  struct no  {int a[2];};

  template<typename T>
  static yes test(T, int);

  template<typename T>
  static no  test(any_conversion, ...);

public:
  static typename internal::remove_reference<From>::type* ms_from;
#ifdef __INTEL_COMPILER
  #pragma warning push
  #pragma warning ( disable : 2259 )
#endif
  enum { value = sizeof(test<To>(*ms_from, 0))==sizeof(yes) };
#ifdef __INTEL_COMPILER
  #pragma warning pop
#endif
};

template<typename From, typename To>
struct is_convertible
{
  enum { value = is_convertible_impl<From,To>::value };
};

template<typename T>
struct is_convertible<T,T&> { enum { value = false }; };

template<typename T>
struct is_convertible<const T,const T&> { enum { value = true }; };

#endif

/** \internal Allows to enable/disable an overload
  * according to a compile time condition.
  */
template<bool Condition, typename T=void> struct enable_if;

template<typename T> struct enable_if<true,T>
{ typedef T type; };

#if defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11
#if !defined(__FLT_EPSILON__)
#define __FLT_EPSILON__ FLT_EPSILON
#define __DBL_EPSILON__ DBL_EPSILON
#endif

namespace device {

template<typename T> struct numeric_limits
{
  EIGEN_DEVICE_FUNC
  static EIGEN_CONSTEXPR T epsilon() { return 0; }
  static T (max)() { assert(false && "Highest not supported for this type"); }
  static T (min)() { assert(false && "Lowest not supported for this type"); }
  static T infinity() { assert(false && "Infinity not supported for this type"); }
  static T quiet_NaN() { assert(false && "quiet_NaN not supported for this type"); }
};
template<> struct numeric_limits<float>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static float epsilon() { return __FLT_EPSILON__; }
  EIGEN_DEVICE_FUNC
  static float (max)() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_MAX_NORMAL_F;
  #else
    return HIPRT_MAX_NORMAL_F;
  #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static float (min)() { return FLT_MIN; }
  EIGEN_DEVICE_FUNC
  static float infinity() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_INF_F;
  #else
    return HIPRT_INF_F;
  #endif
  }
  EIGEN_DEVICE_FUNC
  static float quiet_NaN() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_NAN_F;
  #else
    return HIPRT_NAN_F;
  #endif
  }
};
template<> struct numeric_limits<double>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double epsilon() { return __DBL_EPSILON__; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double (max)() { return DBL_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static double (min)() { return DBL_MIN; }
  EIGEN_DEVICE_FUNC
  static double infinity() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_INF;
  #else
    return HIPRT_INF;
  #endif
  }
  EIGEN_DEVICE_FUNC
  static double quiet_NaN() {
  #if defined(EIGEN_CUDA_ARCH)
    return CUDART_NAN;
  #else
    return HIPRT_NAN;
  #endif
  }
};
template<> struct numeric_limits<int>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int (max)() { return INT_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static int (min)() { return INT_MIN; }
};
template<> struct numeric_limits<unsigned int>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int (max)() { return UINT_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned int (min)() { return 0; }
};
template<> struct numeric_limits<long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long (max)() { return LONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long (min)() { return LONG_MIN; }
};
template<> struct numeric_limits<unsigned long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long (max)() { return ULONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long (min)() { return 0; }
};
template<> struct numeric_limits<long long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long (max)() { return LLONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static long long (min)() { return LLONG_MIN; }
};
template<> struct numeric_limits<unsigned long long>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long epsilon() { return 0; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long (max)() { return ULLONG_MAX; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static unsigned long long (min)() { return 0; }
};
template<> struct numeric_limits<bool>
{
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static bool epsilon() { return false; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  static bool (max)() { return true; }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR 
  static bool (min)() { return false; }
};

}

#endif // defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11

/** \internal
  * A base class do disable default copy ctor and copy assignment operator.
  */
class noncopyable
{
  EIGEN_DEVICE_FUNC noncopyable(const noncopyable&);
  EIGEN_DEVICE_FUNC const noncopyable& operator=(const noncopyable&);
protected:
  EIGEN_DEVICE_FUNC noncopyable() {}
  EIGEN_DEVICE_FUNC ~noncopyable() {}
};

/** \internal
  * Provides access to the number of elements in the object of as a compile-time constant expression.
  * It "returns" Eigen::Dynamic if the size cannot be resolved at compile-time (default).
  *
  * Similar to std::tuple_size, but more general.
  *
  * It currently supports:
  *  - any types T defining T::SizeAtCompileTime
  *  - plain C arrays as T[N]
  *  - std::array (c++11)
  *  - some internal types such as SingleRange and AllRange
  *
  * The second template parameter eases SFINAE-based specializations.
  */
template<typename T, typename EnableIf = void> struct array_size {
  enum { value = Dynamic };
};

template<typename T> struct array_size<T,typename internal::enable_if<((T::SizeAtCompileTime&0)==0)>::type> {
  enum { value = T::SizeAtCompileTime };
};

template<typename T, int N> struct array_size<const T (&)[N]> {
  enum { value = N };
};
template<typename T, int N> struct array_size<T (&)[N]> {
  enum { value = N };
};

#if EIGEN_HAS_CXX11
template<typename T, std::size_t N> struct array_size<const std::array<T,N> > {
  enum { value = N };
};
template<typename T, std::size_t N> struct array_size<std::array<T,N> > {
  enum { value = N };
};
#endif

/** \internal
  * Analogue of the std::size free function.
  * It returns the size of the container or view \a x of type \c T
  *
  * It currently supports:
  *  - any types T defining a member T::size() const
  *  - plain C arrays as T[N]
  *
  */
template<typename T>
EIGEN_CONSTEXPR Index size(const T& x) { return x.size(); }

template<typename T,std::size_t N>
EIGEN_CONSTEXPR Index size(const T (&) [N]) { return N; }

/** \internal
  * Convenient struct to get the result type of a nullary, unary, binary, or
  * ternary functor.
  * 
  * Pre C++11:
  * Supports both a Func::result_type member and templated
  * Func::result<Func(ArgTypes...)>::type member.
  * 
  * If none of these members is provided, then the type of the first
  * argument is returned.
  * 
  * Post C++11:
  * This uses std::result_of. However, note the `type` member removes
  * const and converts references/pointers to their corresponding value type.
  */
#if EIGEN_HAS_STD_INVOKE_RESULT
template<typename T> struct result_of;

template<typename F, typename... ArgTypes>
struct result_of<F(ArgTypes...)> {
  typedef typename std::invoke_result<F, ArgTypes...>::type type1;
  typedef typename remove_all<type1>::type type;
};
#elif EIGEN_HAS_STD_RESULT_OF
template<typename T> struct result_of {
  typedef typename std::result_of<T>::type type1;
  typedef typename remove_all<type1>::type type;
};
#else
template<typename T> struct result_of { };

struct has_none {int a[1];};
struct has_std_result_type {int a[2];};
struct has_tr1_result {int a[3];};

template<typename Func, int SizeOf>
struct nullary_result_of_select {};

template<typename Func>
struct nullary_result_of_select<Func, sizeof(has_std_result_type)> {typedef typename Func::result_type type;};

template<typename Func>
struct nullary_result_of_select<Func, sizeof(has_tr1_result)> {typedef typename Func::template result<Func()>::type type;};

template<typename Func>
struct result_of<Func()> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T()>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename nullary_result_of_select<Func, FunctorType>::type type;
};

template<typename Func, typename ArgType, int SizeOf=sizeof(has_none)>
struct unary_result_of_select {typedef typename internal::remove_all<ArgType>::type type;};

template<typename Func, typename ArgType>
struct unary_result_of_select<Func, ArgType, sizeof(has_std_result_type)> {typedef typename Func::result_type type;};

template<typename Func, typename ArgType>
struct unary_result_of_select<Func, ArgType, sizeof(has_tr1_result)> {typedef typename Func::template result<Func(ArgType)>::type type;};

template<typename Func, typename ArgType>
struct result_of<Func(ArgType)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename unary_result_of_select<Func, ArgType, FunctorType>::type type;
};

template<typename Func, typename ArgType0, typename ArgType1, int SizeOf=sizeof(has_none)>
struct binary_result_of_select {typedef typename internal::remove_all<ArgType0>::type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct binary_result_of_select<Func, ArgType0, ArgType1, sizeof(has_std_result_type)>
{typedef typename Func::result_type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct binary_result_of_select<Func, ArgType0, ArgType1, sizeof(has_tr1_result)>
{typedef typename Func::template result<Func(ArgType0,ArgType1)>::type type;};

template<typename Func, typename ArgType0, typename ArgType1>
struct result_of<Func(ArgType0,ArgType1)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType0,ArgType1)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename binary_result_of_select<Func, ArgType0, ArgType1, FunctorType>::type type;
};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2, int SizeOf=sizeof(has_none)>
struct ternary_result_of_select {typedef typename internal::remove_all<ArgType0>::type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, sizeof(has_std_result_type)>
{typedef typename Func::result_type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, sizeof(has_tr1_result)>
{typedef typename Func::template result<Func(ArgType0,ArgType1,ArgType2)>::type type;};

template<typename Func, typename ArgType0, typename ArgType1, typename ArgType2>
struct result_of<Func(ArgType0,ArgType1,ArgType2)> {
    template<typename T>
    static has_std_result_type    testFunctor(T const *, typename T::result_type const * = 0);
    template<typename T>
    static has_tr1_result         testFunctor(T const *, typename T::template result<T(ArgType0,ArgType1,ArgType2)>::type const * = 0);
    static has_none               testFunctor(...);

    // note that the following indirection is needed for gcc-3.3
    enum {FunctorType = sizeof(testFunctor(static_cast<Func*>(0)))};
    typedef typename ternary_result_of_select<Func, ArgType0, ArgType1, ArgType2, FunctorType>::type type;
};

#endif

#if EIGEN_HAS_STD_INVOKE_RESULT
template<typename F, typename... ArgTypes>
struct invoke_result {
  typedef typename std::invoke_result<F, ArgTypes...>::type type1;
  typedef typename remove_all<type1>::type type;
};
#elif EIGEN_HAS_CXX11
template<typename F, typename... ArgTypes>
struct invoke_result {
  typedef typename result_of<F(ArgTypes...)>::type type1;
  typedef typename remove_all<type1>::type type;
};
#else
template<typename F, typename ArgType0 = void, typename ArgType1 = void, typename ArgType2 = void>
struct invoke_result {
  typedef typename result_of<F(ArgType0, ArgType1, ArgType2)>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F>
struct invoke_result<F, void, void, void> {
  typedef typename result_of<F()>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F, typename ArgType0>
struct invoke_result<F, ArgType0, void, void> {
  typedef typename result_of<F(ArgType0)>::type type1;
  typedef typename remove_all<type1>::type type;
};

template<typename F, typename ArgType0, typename ArgType1>
struct invoke_result<F, ArgType0, ArgType1, void> {
  typedef typename result_of<F(ArgType0, ArgType1)>::type type1;
  typedef typename remove_all<type1>::type type;
};
#endif

struct meta_yes { char a[1]; };
struct meta_no  { char a[2]; };

// Check whether T::ReturnType does exist
template <typename T>
struct has_ReturnType
{
  template <typename C> static meta_yes testFunctor(C const *, typename C::ReturnType const * = 0);
  template <typename C> static meta_no  testFunctor(...);

  enum { value = sizeof(testFunctor<T>(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template<typename T> const T* return_ptr();

template <typename T, typename IndexType=Index>
struct has_nullary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()())>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template <typename T, typename IndexType=Index>
struct has_unary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()(IndexType(0)))>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

template <typename T, typename IndexType=Index>
struct has_binary_operator
{
  template <typename C> static meta_yes testFunctor(C const *,typename enable_if<(sizeof(return_ptr<C>()->operator()(IndexType(0),IndexType(0)))>0)>::type * = 0);
  static meta_no testFunctor(...);

  enum { value = sizeof(testFunctor(static_cast<T*>(0))) == sizeof(meta_yes) };
};

/** \internal In short, it computes int(sqrt(\a Y)) with \a Y an integer.
  * Usage example: \code meta_sqrt<1023>::ret \endcode
  */
template<int Y,
         int InfX = 0,
         int SupX = ((Y==1) ? 1 : Y/2),
         bool Done = ((SupX-InfX)<=1 ? true : ((SupX*SupX <= Y) && ((SupX+1)*(SupX+1) > Y))) >
                                // use ?: instead of || just to shut up a stupid gcc 4.3 warning
class meta_sqrt
{
    enum {
      MidX = (InfX+SupX)/2,
      TakeInf = MidX*MidX > Y ? 1 : 0,
      NewInf = int(TakeInf) ? InfX : int(MidX),
      NewSup = int(TakeInf) ? int(MidX) : SupX
    };
  public:
    enum { ret = meta_sqrt<Y,NewInf,NewSup>::ret };
};

template<int Y, int InfX, int SupX>
class meta_sqrt<Y, InfX, SupX, true> { public:  enum { ret = (SupX*SupX <= Y) ? SupX : InfX }; };


/** \internal Computes the least common multiple of two positive integer A and B
  * at compile-time. 
  */
template<int A, int B, int K=1, bool Done = ((A*K)%B)==0, bool Big=(A>=B)>
struct meta_least_common_multiple
{
  enum { ret = meta_least_common_multiple<A,B,K+1>::ret };
};
template<int A, int B, int K, bool Done>
struct meta_least_common_multiple<A,B,K,Done,false>
{
  enum { ret = meta_least_common_multiple<B,A,K>::ret };
};
template<int A, int B, int K>
struct meta_least_common_multiple<A,B,K,true,true>
{
  enum { ret = A*K };
};


/** \internal determines whether the product of two numeric types is allowed and what the return type is */
template<typename T, typename U> struct scalar_product_traits
{
  enum { Defined = 0 };
};

// FIXME quick workaround around current limitation of result_of
// template<typename Scalar, typename ArgType0, typename ArgType1>
// struct result_of<scalar_product_op<Scalar>(ArgType0,ArgType1)> {
// typedef typename scalar_product_traits<typename remove_all<ArgType0>::type, typename remove_all<ArgType1>::type>::ReturnType type;
// };

/** \internal Obtains a POD type suitable to use as storage for an object of a size
  * of at most Len bytes, aligned as specified by \c Align.
  */
template<unsigned Len, unsigned Align>
struct aligned_storage {
  struct type {
    EIGEN_ALIGN_TO_BOUNDARY(Align) unsigned char data[Len];
  };
};

} // end namespace internal

namespace numext {

#if defined(EIGEN_GPU_COMPILE_PHASE)
template<typename T> EIGEN_DEVICE_FUNC   void swap(T &a, T &b) { T tmp = b; b = a; a = tmp; }
#else
template<typename T> EIGEN_STRONG_INLINE void swap(T &a, T &b) { std::swap(a,b); }
#endif

#if defined(EIGEN_GPU_COMPILE_PHASE) && !EIGEN_HAS_CXX11
using internal::device::numeric_limits;
#else
using std::numeric_limits;
#endif

// Integer division with rounding up.
// T is assumed to be an integer type with a>=0, and b>0
template<typename T>
EIGEN_DEVICE_FUNC
T div_ceil(const T &a, const T &b)
{
  return (a+b-1) / b;
}

// The aim of the following functions is to bypass -Wfloat-equal warnings
// when we really want a strict equality comparison on floating points.
template<typename X, typename Y> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const X& x,const Y& y) { return x == y; }

#if !defined(EIGEN_GPU_COMPILE_PHASE) || (!defined(EIGEN_CUDA_ARCH) && defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const float& x,const float& y) { return std::equal_to<float>()(x,y); }

template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool equal_strict(const double& x,const double& y) { return std::equal_to<double>()(x,y); }
#endif

template<typename X, typename Y> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const X& x,const Y& y) { return x != y; }

#if !defined(EIGEN_GPU_COMPILE_PHASE) || (!defined(EIGEN_CUDA_ARCH) && defined(EIGEN_CONSTEXPR_ARE_DEVICE_FUNC))
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const float& x,const float& y) { return std::not_equal_to<float>()(x,y); }

template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC
bool not_equal_strict(const double& x,const double& y) { return std::not_equal_to<double>()(x,y); }
#endif

} // end namespace numext

} // end namespace Eigen

#endif // EIGEN_META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/NonMPL2.h <==
#ifdef EIGEN_MPL2_ONLY
#error Including non-MPL2 code in EIGEN_MPL2_ONLY mode
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/ReenableStupidWarnings.h <==
#ifdef EIGEN_WARNINGS_DISABLED_2
// "DisableStupidWarnings.h" was included twice recursively: Do not reenable warnings yet!
#  undef EIGEN_WARNINGS_DISABLED_2

#elif defined(EIGEN_WARNINGS_DISABLED)
#undef EIGEN_WARNINGS_DISABLED

#ifndef EIGEN_PERMANENTLY_DISABLE_STUPID_WARNINGS
  #ifdef _MSC_VER
    #pragma warning( pop )
  #elif defined __INTEL_COMPILER
    #pragma warning pop
  #elif defined __clang__
    #pragma clang diagnostic pop
  #elif defined __GNUC__  &&  (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
    #pragma GCC diagnostic pop
  #endif

  #if defined __NVCC__
//    Don't reenable the diagnostic messages, as it turns out these messages need
//    to be disabled at the point of the template instantiation (i.e the user code)
//    otherwise they'll be triggered by nvcc.
//    #pragma diag_default code_is_unreachable
//    #pragma diag_default initialization_not_reachable
//    #pragma diag_default 2651
//    #pragma diag_default 2653
  #endif

#endif

#endif // EIGEN_WARNINGS_DISABLED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/ReshapedHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_RESHAPED_HELPER_H
#define EIGEN_RESHAPED_HELPER_H

namespace Eigen {

enum AutoSize_t   { AutoSize };
const int AutoOrder = 2;

namespace internal {

template<typename SizeType,typename OtherSize, int TotalSize>
struct get_compiletime_reshape_size {
  enum { value = get_fixed_value<SizeType>::value };
};

template<typename SizeType>
Index get_runtime_reshape_size(SizeType size, Index /*other*/, Index /*total*/) {
  return internal::get_runtime_value(size);
}

template<typename OtherSize, int TotalSize>
struct get_compiletime_reshape_size<AutoSize_t,OtherSize,TotalSize> {
  enum {
    other_size = get_fixed_value<OtherSize>::value,
    value = (TotalSize==Dynamic || other_size==Dynamic) ? Dynamic : TotalSize / other_size };
};

inline Index get_runtime_reshape_size(AutoSize_t /*size*/, Index other, Index total) {
  return total/other;
}

template<int Flags, int Order>
struct get_compiletime_reshape_order {
  enum { value = Order == AutoOrder ? Flags & RowMajorBit : Order };
};

}

} // end namespace Eigen

#endif // EIGEN_RESHAPED_HELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/StaticAssert.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STATIC_ASSERT_H
#define EIGEN_STATIC_ASSERT_H

/* Some notes on Eigen's static assertion mechanism:
 *
 *  - in EIGEN_STATIC_ASSERT(CONDITION,MSG) the parameter CONDITION must be a compile time boolean
 *    expression, and MSG an enum listed in struct internal::static_assertion<true>
 *
 *  - define EIGEN_NO_STATIC_ASSERT to disable them (and save compilation time)
 *    in that case, the static assertion is converted to the following runtime assert:
 *      eigen_assert(CONDITION && "MSG")
 *
 *  - currently EIGEN_STATIC_ASSERT can only be used in function scope
 *
 */

#ifndef EIGEN_STATIC_ASSERT
#ifndef EIGEN_NO_STATIC_ASSERT

  #if EIGEN_MAX_CPP_VER>=11 && (__has_feature(cxx_static_assert) || (EIGEN_COMP_CXXVER >= 11) || (EIGEN_COMP_MSVC >= 1600))

    // if native static_assert is enabled, let's use it
    #define EIGEN_STATIC_ASSERT(X,MSG) static_assert(X,#MSG);

  #else // not CXX0X

    namespace Eigen {

    namespace internal {

    template<bool condition>
    struct static_assertion {};

    template<>
    struct static_assertion<true>
    {
      enum {
        YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX=1,
        YOU_MIXED_VECTORS_OF_DIFFERENT_SIZES=1,
        YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES=1,
        THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE=1,
        THIS_METHOD_IS_ONLY_FOR_MATRICES_OF_A_SPECIFIC_SIZE=1,
        THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE=1,
        OUT_OF_RANGE_ACCESS=1,
        YOU_MADE_A_PROGRAMMING_MISTAKE=1,
        EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT=1,
        EIGEN_INTERNAL_COMPILATION_ERROR_OR_YOU_MADE_A_PROGRAMMING_MISTAKE=1,
        YOU_CALLED_A_FIXED_SIZE_METHOD_ON_A_DYNAMIC_SIZE_MATRIX_OR_VECTOR=1,
        YOU_CALLED_A_DYNAMIC_SIZE_METHOD_ON_A_FIXED_SIZE_MATRIX_OR_VECTOR=1,
        UNALIGNED_LOAD_AND_STORE_OPERATIONS_UNIMPLEMENTED_ON_ALTIVEC=1,
        THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES=1,
        FLOATING_POINT_ARGUMENT_PASSED__INTEGER_WAS_EXPECTED=1,
        NUMERIC_TYPE_MUST_BE_REAL=1,
        COEFFICIENT_WRITE_ACCESS_TO_SELFADJOINT_NOT_SUPPORTED=1,
        WRITING_TO_TRIANGULAR_PART_WITH_UNIT_DIAGONAL_IS_NOT_SUPPORTED=1,
        THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE=1,
        INVALID_MATRIX_PRODUCT=1,
        INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS=1,
        INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION=1,
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY=1,
        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES=1,
        THIS_METHOD_IS_ONLY_FOR_ROW_MAJOR_MATRICES=1,
        INVALID_MATRIX_TEMPLATE_PARAMETERS=1,
        INVALID_MATRIXBASE_TEMPLATE_PARAMETERS=1,
        BOTH_MATRICES_MUST_HAVE_THE_SAME_STORAGE_ORDER=1,
        THIS_METHOD_IS_ONLY_FOR_DIAGONAL_MATRIX=1,
        THE_MATRIX_OR_EXPRESSION_THAT_YOU_PASSED_DOES_NOT_HAVE_THE_EXPECTED_TYPE=1,
        THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES=1,
        YOU_ALREADY_SPECIFIED_THIS_STRIDE=1,
        INVALID_STORAGE_ORDER_FOR_THIS_VECTOR_EXPRESSION=1,
        THE_BRACKET_OPERATOR_IS_ONLY_FOR_VECTORS__USE_THE_PARENTHESIS_OPERATOR_INSTEAD=1,
        PACKET_ACCESS_REQUIRES_TO_HAVE_INNER_STRIDE_FIXED_TO_1=1,
        THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS=1,
        YOU_CANNOT_MIX_ARRAYS_AND_MATRICES=1,
        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION=1,
        THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY=1,
        YOU_ARE_TRYING_TO_USE_AN_INDEX_BASED_ACCESSOR_ON_AN_EXPRESSION_THAT_DOES_NOT_SUPPORT_THAT=1,
        THIS_METHOD_IS_ONLY_FOR_1x1_EXPRESSIONS=1,
        THIS_METHOD_IS_ONLY_FOR_INNER_OR_LAZY_PRODUCTS=1,
        THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL=1,
        THIS_METHOD_IS_ONLY_FOR_ARRAYS_NOT_MATRICES=1,
        YOU_PASSED_A_ROW_VECTOR_BUT_A_COLUMN_VECTOR_WAS_EXPECTED=1,
        YOU_PASSED_A_COLUMN_VECTOR_BUT_A_ROW_VECTOR_WAS_EXPECTED=1,
        THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE=1,
        THE_STORAGE_ORDER_OF_BOTH_SIDES_MUST_MATCH=1,
        OBJECT_ALLOCATED_ON_STACK_IS_TOO_BIG=1,
        IMPLICIT_CONVERSION_TO_SCALAR_IS_FOR_INNER_PRODUCT_ONLY=1,
        STORAGE_LAYOUT_DOES_NOT_MATCH=1,
        EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT__INVALID_COST_VALUE=1,
        THIS_COEFFICIENT_ACCESSOR_TAKING_ONE_ACCESS_IS_ONLY_FOR_EXPRESSIONS_ALLOWING_LINEAR_ACCESS=1,
        MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY=1,
        THIS_TYPE_IS_NOT_SUPPORTED=1,
        STORAGE_KIND_MUST_MATCH=1,
        STORAGE_INDEX_MUST_MATCH=1,
        CHOLMOD_SUPPORTS_DOUBLE_PRECISION_ONLY=1,
        SELFADJOINTVIEW_ACCEPTS_UPPER_AND_LOWER_MODE_ONLY=1,
        INVALID_TEMPLATE_PARAMETER=1,
        GPU_TENSOR_CONTRACTION_DOES_NOT_SUPPORT_OUTPUT_KERNELS=1,
        THE_ARRAY_SIZE_SHOULD_EQUAL_WITH_PACKET_SIZE=1
      };
    };

    } // end namespace internal

    } // end namespace Eigen

    // Specialized implementation for MSVC to avoid "conditional
    // expression is constant" warnings.  This implementation doesn't
    // appear to work under GCC, hence the multiple implementations.
    #if EIGEN_COMP_MSVC

      #define EIGEN_STATIC_ASSERT(CONDITION,MSG) \
        {Eigen::internal::static_assertion<bool(CONDITION)>::MSG;}

    #else
      // In some cases clang interprets bool(CONDITION) as function declaration
      #define EIGEN_STATIC_ASSERT(CONDITION,MSG) \
        if (Eigen::internal::static_assertion<static_cast<bool>(CONDITION)>::MSG) {}

    #endif

  #endif // not CXX0X

#else // EIGEN_NO_STATIC_ASSERT

  #define EIGEN_STATIC_ASSERT(CONDITION,MSG) eigen_assert((CONDITION) && #MSG);

#endif // EIGEN_NO_STATIC_ASSERT
#endif // EIGEN_STATIC_ASSERT

// static assertion failing if the type \a TYPE is not a vector type
#define EIGEN_STATIC_ASSERT_VECTOR_ONLY(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::IsVectorAtCompileTime, \
                      YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX)

// static assertion failing if the type \a TYPE is not fixed-size
#define EIGEN_STATIC_ASSERT_FIXED_SIZE(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::SizeAtCompileTime!=Eigen::Dynamic, \
                      YOU_CALLED_A_FIXED_SIZE_METHOD_ON_A_DYNAMIC_SIZE_MATRIX_OR_VECTOR)

// static assertion failing if the type \a TYPE is not dynamic-size
#define EIGEN_STATIC_ASSERT_DYNAMIC_SIZE(TYPE) \
  EIGEN_STATIC_ASSERT(TYPE::SizeAtCompileTime==Eigen::Dynamic, \
                      YOU_CALLED_A_DYNAMIC_SIZE_METHOD_ON_A_FIXED_SIZE_MATRIX_OR_VECTOR)

// static assertion failing if the type \a TYPE is not a vector type of the given size
#define EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(TYPE, SIZE) \
  EIGEN_STATIC_ASSERT(TYPE::IsVectorAtCompileTime && TYPE::SizeAtCompileTime==SIZE, \
                      THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE)

// static assertion failing if the type \a TYPE is not a vector type of the given size
#define EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(TYPE, ROWS, COLS) \
  EIGEN_STATIC_ASSERT(TYPE::RowsAtCompileTime==ROWS && TYPE::ColsAtCompileTime==COLS, \
                      THIS_METHOD_IS_ONLY_FOR_MATRICES_OF_A_SPECIFIC_SIZE)

// static assertion failing if the two vector expression types are not compatible (same fixed-size or dynamic size)
#define EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(TYPE0,TYPE1) \
  EIGEN_STATIC_ASSERT( \
      (int(TYPE0::SizeAtCompileTime)==Eigen::Dynamic \
    || int(TYPE1::SizeAtCompileTime)==Eigen::Dynamic \
    || int(TYPE0::SizeAtCompileTime)==int(TYPE1::SizeAtCompileTime)),\
    YOU_MIXED_VECTORS_OF_DIFFERENT_SIZES)

#define EIGEN_PREDICATE_SAME_MATRIX_SIZE(TYPE0,TYPE1) \
     ( \
        (int(Eigen::internal::size_of_xpr_at_compile_time<TYPE0>::ret)==0 && int(Eigen::internal::size_of_xpr_at_compile_time<TYPE1>::ret)==0) \
    || (\
          (int(TYPE0::RowsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE1::RowsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE0::RowsAtCompileTime)==int(TYPE1::RowsAtCompileTime)) \
      &&  (int(TYPE0::ColsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE1::ColsAtCompileTime)==Eigen::Dynamic \
        || int(TYPE0::ColsAtCompileTime)==int(TYPE1::ColsAtCompileTime))\
       ) \
     )

#define EIGEN_STATIC_ASSERT_NON_INTEGER(TYPE) \
    EIGEN_STATIC_ASSERT(!Eigen::NumTraits<TYPE>::IsInteger, THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES)


// static assertion failing if it is guaranteed at compile-time that the two matrix expression types have different sizes
#define EIGEN_STATIC_ASSERT_SAME_MATRIX_SIZE(TYPE0,TYPE1) \
  EIGEN_STATIC_ASSERT( \
     EIGEN_PREDICATE_SAME_MATRIX_SIZE(TYPE0,TYPE1),\
    YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES)

#define EIGEN_STATIC_ASSERT_SIZE_1x1(TYPE) \
      EIGEN_STATIC_ASSERT((TYPE::RowsAtCompileTime == 1 || TYPE::RowsAtCompileTime == Eigen::Dynamic) && \
                          (TYPE::ColsAtCompileTime == 1 || TYPE::ColsAtCompileTime == Eigen::Dynamic), \
                          THIS_METHOD_IS_ONLY_FOR_1x1_EXPRESSIONS)

#define EIGEN_STATIC_ASSERT_LVALUE(Derived) \
      EIGEN_STATIC_ASSERT(Eigen::internal::is_lvalue<Derived>::value, \
                          THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY)

#define EIGEN_STATIC_ASSERT_ARRAYXPR(Derived) \
      EIGEN_STATIC_ASSERT((Eigen::internal::is_same<typename Eigen::internal::traits<Derived>::XprKind, ArrayXpr>::value), \
                          THIS_METHOD_IS_ONLY_FOR_ARRAYS_NOT_MATRICES)

#define EIGEN_STATIC_ASSERT_SAME_XPR_KIND(Derived1, Derived2) \
      EIGEN_STATIC_ASSERT((Eigen::internal::is_same<typename Eigen::internal::traits<Derived1>::XprKind, \
                                             typename Eigen::internal::traits<Derived2>::XprKind \
                                            >::value), \
                          YOU_CANNOT_MIX_ARRAYS_AND_MATRICES)

// Check that a cost value is positive, and that is stay within a reasonable range
// TODO this check could be enabled for internal debugging only
#define EIGEN_INTERNAL_CHECK_COST_VALUE(C) \
      EIGEN_STATIC_ASSERT((C)>=0 && (C)<=HugeCost*HugeCost, EIGEN_INTERNAL_ERROR_PLEASE_FILE_A_BUG_REPORT__INVALID_COST_VALUE);

#endif // EIGEN_STATIC_ASSERT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/SymbolicIndex.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SYMBOLIC_INDEX_H
#define EIGEN_SYMBOLIC_INDEX_H

namespace Eigen {

/** \namespace Eigen::symbolic
  * \ingroup Core_Module
  *
  * This namespace defines a set of classes and functions to build and evaluate symbolic expressions of scalar type Index.
  * Here is a simple example:
  *
  * \code
  * // First step, defines symbols:
  * struct x_tag {};  static const symbolic::SymbolExpr<x_tag> x;
  * struct y_tag {};  static const symbolic::SymbolExpr<y_tag> y;
  * struct z_tag {};  static const symbolic::SymbolExpr<z_tag> z;
  *
  * // Defines an expression:
  * auto expr = (x+3)/y+z;
  *
  * // And evaluate it: (c++14)
  * std::cout << expr.eval(x=6,y=3,z=-13) << "\n";
  *
  * // In c++98/11, only one symbol per expression is supported for now:
  * auto expr98 = (3-x)/2;
  * std::cout << expr98.eval(x=6) << "\n";
  * \endcode
  *
  * It is currently only used internally to define and manipulate the Eigen::last and Eigen::lastp1 symbols in Eigen::seq and Eigen::seqN.
  *
  */
namespace symbolic {

template<typename Tag> class Symbol;
template<typename Arg0> class NegateExpr;
template<typename Arg1,typename Arg2> class AddExpr;
template<typename Arg1,typename Arg2> class ProductExpr;
template<typename Arg1,typename Arg2> class QuotientExpr;

// A simple wrapper around an integral value to provide the eval method.
// We could also use a free-function symbolic_eval...
template<typename IndexType=Index>
class ValueExpr {
public:
  ValueExpr(IndexType val) : m_value(val) {}
  template<typename T>
  IndexType eval_impl(const T&) const { return m_value; }
protected:
  IndexType m_value;
};

// Specialization for compile-time value,
// It is similar to ValueExpr(N) but this version helps the compiler to generate better code.
template<int N>
class ValueExpr<internal::FixedInt<N> > {
public:
  ValueExpr() {}
  template<typename T>
  EIGEN_CONSTEXPR Index eval_impl(const T&) const { return N; }
};


/** \class BaseExpr
  * \ingroup Core_Module
  * Common base class of any symbolic expressions
  */
template<typename Derived>
class BaseExpr
{
public:
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  /** Evaluate the expression given the \a values of the symbols.
    *
    * \param values defines the values of the symbols, it can either be a SymbolValue or a std::tuple of SymbolValue
    *               as constructed by SymbolExpr::operator= operator.
    *
    */
  template<typename T>
  Index eval(const T& values) const { return derived().eval_impl(values); }

#if EIGEN_HAS_CXX14
  template<typename... Types>
  Index eval(Types&&... values) const { return derived().eval_impl(std::make_tuple(values...)); }
#endif

  NegateExpr<Derived> operator-() const { return NegateExpr<Derived>(derived()); }

  AddExpr<Derived,ValueExpr<> > operator+(Index b) const
  { return AddExpr<Derived,ValueExpr<> >(derived(),  b); }
  AddExpr<Derived,ValueExpr<> > operator-(Index a) const
  { return AddExpr<Derived,ValueExpr<> >(derived(), -a); }
  ProductExpr<Derived,ValueExpr<> > operator*(Index a) const
  { return ProductExpr<Derived,ValueExpr<> >(derived(),a); }
  QuotientExpr<Derived,ValueExpr<> > operator/(Index a) const
  { return QuotientExpr<Derived,ValueExpr<> >(derived(),a); }

  friend AddExpr<Derived,ValueExpr<> > operator+(Index a, const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<> >(b.derived(), a); }
  friend AddExpr<NegateExpr<Derived>,ValueExpr<> > operator-(Index a, const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<> >(-b.derived(), a); }
  friend ProductExpr<ValueExpr<>,Derived> operator*(Index a, const BaseExpr& b)
  { return ProductExpr<ValueExpr<>,Derived>(a,b.derived()); }
  friend QuotientExpr<ValueExpr<>,Derived> operator/(Index a, const BaseExpr& b)
  { return QuotientExpr<ValueExpr<>,Derived>(a,b.derived()); }

  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N>) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > > operator-(internal::FixedInt<N>) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > >(derived(), ValueExpr<internal::FixedInt<-N> >()); }
  template<int N>
  ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator*(internal::FixedInt<N>) const
  { return ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator/(internal::FixedInt<N>) const
  { return QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }

  template<int N>
  friend AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N>, const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > > operator-(internal::FixedInt<N>, const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > >(-b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator*(internal::FixedInt<N>, const BaseExpr& b)
  { return ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
  template<int N>
  friend QuotientExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator/(internal::FixedInt<N>, const BaseExpr& b)
  { return QuotientExpr<ValueExpr<internal::FixedInt<N> > ,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }

#if (!EIGEN_HAS_CXX14)
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N> (*)()) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > > operator-(internal::FixedInt<N> (*)()) const
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<-N> > >(derived(), ValueExpr<internal::FixedInt<-N> >()); }
  template<int N>
  ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator*(internal::FixedInt<N> (*)()) const
  { return ProductExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator/(internal::FixedInt<N> (*)()) const
  { return QuotientExpr<Derived,ValueExpr<internal::FixedInt<N> > >(derived(),ValueExpr<internal::FixedInt<N> >()); }

  template<int N>
  friend AddExpr<Derived,ValueExpr<internal::FixedInt<N> > > operator+(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return AddExpr<Derived,ValueExpr<internal::FixedInt<N> > >(b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > > operator-(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return AddExpr<NegateExpr<Derived>,ValueExpr<internal::FixedInt<N> > >(-b.derived(), ValueExpr<internal::FixedInt<N> >()); }
  template<int N>
  friend ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator*(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return ProductExpr<ValueExpr<internal::FixedInt<N> >,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
  template<int N>
  friend QuotientExpr<ValueExpr<internal::FixedInt<N> >,Derived> operator/(internal::FixedInt<N> (*)(), const BaseExpr& b)
  { return QuotientExpr<ValueExpr<internal::FixedInt<N> > ,Derived>(ValueExpr<internal::FixedInt<N> >(),b.derived()); }
#endif


  template<typename OtherDerived>
  AddExpr<Derived,OtherDerived> operator+(const BaseExpr<OtherDerived> &b) const
  { return AddExpr<Derived,OtherDerived>(derived(),  b.derived()); }

  template<typename OtherDerived>
  AddExpr<Derived,NegateExpr<OtherDerived> > operator-(const BaseExpr<OtherDerived> &b) const
  { return AddExpr<Derived,NegateExpr<OtherDerived> >(derived(), -b.derived()); }

  template<typename OtherDerived>
  ProductExpr<Derived,OtherDerived> operator*(const BaseExpr<OtherDerived> &b) const
  { return ProductExpr<Derived,OtherDerived>(derived(), b.derived()); }

  template<typename OtherDerived>
  QuotientExpr<Derived,OtherDerived> operator/(const BaseExpr<OtherDerived> &b) const
  { return QuotientExpr<Derived,OtherDerived>(derived(), b.derived()); }
};

template<typename T>
struct is_symbolic {
  // BaseExpr has no conversion ctor, so we only have to check whether T can be statically cast to its base class BaseExpr<T>.
  enum { value = internal::is_convertible<T,BaseExpr<T> >::value };
};

/** Represents the actual value of a symbol identified by its tag
  *
  * It is the return type of SymbolValue::operator=, and most of the time this is only way it is used.
  */
template<typename Tag>
class SymbolValue
{
public:
  /** Default constructor from the value \a val */
  SymbolValue(Index val) : m_value(val) {}

  /** \returns the stored value of the symbol */
  Index value() const { return m_value; }
protected:
  Index m_value;
};

/** Expression of a symbol uniquely identified by the template parameter type \c tag */
template<typename tag>
class SymbolExpr : public BaseExpr<SymbolExpr<tag> >
{
public:
  /** Alias to the template parameter \c tag */
  typedef tag Tag;

  SymbolExpr() {}

  /** Associate the value \a val to the given symbol \c *this, uniquely identified by its \c Tag.
    *
    * The returned object should be passed to ExprBase::eval() to evaluate a given expression with this specified runtime-time value.
    */
  SymbolValue<Tag> operator=(Index val) const {
    return SymbolValue<Tag>(val);
  }

  Index eval_impl(const SymbolValue<Tag> &values) const { return values.value(); }

#if EIGEN_HAS_CXX14
  // C++14 versions suitable for multiple symbols
  template<typename... Types>
  Index eval_impl(const std::tuple<Types...>& values) const { return std::get<SymbolValue<Tag> >(values).value(); }
#endif
};

template<typename Arg0>
class NegateExpr : public BaseExpr<NegateExpr<Arg0> >
{
public:
  NegateExpr(const Arg0& arg0) : m_arg0(arg0) {}

  template<typename T>
  Index eval_impl(const T& values) const { return -m_arg0.eval_impl(values); }
protected:
  Arg0 m_arg0;
};

template<typename Arg0, typename Arg1>
class AddExpr : public BaseExpr<AddExpr<Arg0,Arg1> >
{
public:
  AddExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) + m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

template<typename Arg0, typename Arg1>
class ProductExpr : public BaseExpr<ProductExpr<Arg0,Arg1> >
{
public:
  ProductExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) * m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

template<typename Arg0, typename Arg1>
class QuotientExpr : public BaseExpr<QuotientExpr<Arg0,Arg1> >
{
public:
  QuotientExpr(const Arg0& arg0, const Arg1& arg1) : m_arg0(arg0), m_arg1(arg1) {}

  template<typename T>
  Index eval_impl(const T& values) const { return m_arg0.eval_impl(values) / m_arg1.eval_impl(values); }
protected:
  Arg0 m_arg0;
  Arg1 m_arg1;
};

} // end namespace symbolic

} // end namespace Eigen

#endif // EIGEN_SYMBOLIC_INDEX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/XprHelper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_XPRHELPER_H
#define EIGEN_XPRHELPER_H

// just a workaround because GCC seems to not really like empty structs
// FIXME: gcc 4.3 generates bad code when strict-aliasing is enabled
// so currently we simply disable this optimization for gcc 4.3
#if EIGEN_COMP_GNUC && !EIGEN_GNUC_AT(4,3)
  #define EIGEN_EMPTY_STRUCT_CTOR(X) \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE X() {} \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE X(const X& ) {}
#else
  #define EIGEN_EMPTY_STRUCT_CTOR(X)
#endif

namespace Eigen {

namespace internal {

template<typename IndexDest, typename IndexSrc>
EIGEN_DEVICE_FUNC
inline IndexDest convert_index(const IndexSrc& idx) {
  // for sizeof(IndexDest)>=sizeof(IndexSrc) compilers should be able to optimize this away:
  eigen_internal_assert(idx <= NumTraits<IndexDest>::highest() && "Index value to big for target type");
  return IndexDest(idx);
}

// true if T can be considered as an integral index (i.e., and integral type or enum)
template<typename T> struct is_valid_index_type
{
  enum { value =
#if EIGEN_HAS_TYPE_TRAITS
    internal::is_integral<T>::value || std::is_enum<T>::value
#elif EIGEN_COMP_MSVC
    internal::is_integral<T>::value || __is_enum(T)
#else
    // without C++11, we use is_convertible to Index instead of is_integral in order to treat enums as Index.
    internal::is_convertible<T,Index>::value && !internal::is_same<T,float>::value && !is_same<T,double>::value
#endif
  };
};

// true if both types are not valid index types
template<typename RowIndices, typename ColIndices>
struct valid_indexed_view_overload {
  enum { value = !(internal::is_valid_index_type<RowIndices>::value && internal::is_valid_index_type<ColIndices>::value) };
};

// promote_scalar_arg is an helper used in operation between an expression and a scalar, like:
//    expression * scalar
// Its role is to determine how the type T of the scalar operand should be promoted given the scalar type ExprScalar of the given expression.
// The IsSupported template parameter must be provided by the caller as: internal::has_ReturnType<ScalarBinaryOpTraits<ExprScalar,T,op> >::value using the proper order for ExprScalar and T.
// Then the logic is as follows:
//  - if the operation is natively supported as defined by IsSupported, then the scalar type is not promoted, and T is returned.
//  - otherwise, NumTraits<ExprScalar>::Literal is returned if T is implicitly convertible to NumTraits<ExprScalar>::Literal AND that this does not imply a float to integer conversion.
//  - otherwise, ExprScalar is returned if T is implicitly convertible to ExprScalar AND that this does not imply a float to integer conversion.
//  - In all other cases, the promoted type is not defined, and the respective operation is thus invalid and not available (SFINAE).
template<typename ExprScalar,typename T, bool IsSupported>
struct promote_scalar_arg;

template<typename S,typename T>
struct promote_scalar_arg<S,T,true>
{
  typedef T type;
};

// Recursively check safe conversion to PromotedType, and then ExprScalar if they are different.
template<typename ExprScalar,typename T,typename PromotedType,
  bool ConvertibleToLiteral = internal::is_convertible<T,PromotedType>::value,
  bool IsSafe = NumTraits<T>::IsInteger || !NumTraits<PromotedType>::IsInteger>
struct promote_scalar_arg_unsupported;

// Start recursion with NumTraits<ExprScalar>::Literal
template<typename S,typename T>
struct promote_scalar_arg<S,T,false> : promote_scalar_arg_unsupported<S,T,typename NumTraits<S>::Literal> {};

// We found a match!
template<typename S,typename T, typename PromotedType>
struct promote_scalar_arg_unsupported<S,T,PromotedType,true,true>
{
  typedef PromotedType type;
};

// No match, but no real-to-integer issues, and ExprScalar and current PromotedType are different,
// so let's try to promote to ExprScalar
template<typename ExprScalar,typename T, typename PromotedType>
struct promote_scalar_arg_unsupported<ExprScalar,T,PromotedType,false,true>
   : promote_scalar_arg_unsupported<ExprScalar,T,ExprScalar>
{};

// Unsafe real-to-integer, let's stop.
template<typename S,typename T, typename PromotedType, bool ConvertibleToLiteral>
struct promote_scalar_arg_unsupported<S,T,PromotedType,ConvertibleToLiteral,false> {};

// T is not even convertible to ExprScalar, let's stop.
template<typename S,typename T>
struct promote_scalar_arg_unsupported<S,T,S,false,true> {};

//classes inheriting no_assignment_operator don't generate a default operator=.
class no_assignment_operator
{
  private:
    no_assignment_operator& operator=(const no_assignment_operator&);
  protected:
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(no_assignment_operator)
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(no_assignment_operator)
};

/** \internal return the index type with the largest number of bits */
template<typename I1, typename I2>
struct promote_index_type
{
  typedef typename conditional<(sizeof(I1)<sizeof(I2)), I2, I1>::type type;
};

/** \internal If the template parameter Value is Dynamic, this class is just a wrapper around a T variable that
  * can be accessed using value() and setValue().
  * Otherwise, this class is an empty structure and value() just returns the template parameter Value.
  */
template<typename T, int Value> class variable_if_dynamic
{
  public:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(variable_if_dynamic)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamic(T v) { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    T value() { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    operator T() const { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void setValue(T v) const { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
};

template<typename T> class variable_if_dynamic<T, Dynamic>
{
    T m_value;
  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamic(T value = 0) EIGEN_NO_THROW : m_value(value) {}
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T value() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE operator T() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void setValue(T value) { m_value = value; }
};

/** \internal like variable_if_dynamic but for DynamicIndex
  */
template<typename T, int Value> class variable_if_dynamicindex
{
  public:
    EIGEN_EMPTY_STRUCT_CTOR(variable_if_dynamicindex)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamicindex(T v) { EIGEN_ONLY_USED_FOR_DEBUG(v); eigen_assert(v == T(Value)); }
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
    T value() { return T(Value); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    void setValue(T) {}
};

template<typename T> class variable_if_dynamicindex<T, DynamicIndex>
{
    T m_value;
    EIGEN_DEVICE_FUNC variable_if_dynamicindex() { eigen_assert(false); }
  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit variable_if_dynamicindex(T value) : m_value(value) {}
    EIGEN_DEVICE_FUNC T EIGEN_STRONG_INLINE value() const { return m_value; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void setValue(T value) { m_value = value; }
};

template<typename T> struct functor_traits
{
  enum
  {
    Cost = 10,
    PacketAccess = false,
    IsRepeatable = false
  };
};

template<typename T> struct packet_traits;

template<typename T> struct unpacket_traits;

template<int Size, typename PacketType,
         bool Stop = Size==Dynamic || (Size%unpacket_traits<PacketType>::size)==0 || is_same<PacketType,typename unpacket_traits<PacketType>::half>::value>
struct find_best_packet_helper;

template< int Size, typename PacketType>
struct find_best_packet_helper<Size,PacketType,true>
{
  typedef PacketType type;
};

template<int Size, typename PacketType>
struct find_best_packet_helper<Size,PacketType,false>
{
  typedef typename find_best_packet_helper<Size,typename unpacket_traits<PacketType>::half>::type type;
};

template<typename T, int Size>
struct find_best_packet
{
  typedef typename find_best_packet_helper<Size,typename packet_traits<T>::type>::type type;
};

#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
template<int ArrayBytes, int AlignmentBytes,
         bool Match     =  bool((ArrayBytes%AlignmentBytes)==0),
         bool TryHalf   =  bool(EIGEN_MIN_ALIGN_BYTES<AlignmentBytes) >
struct compute_default_alignment_helper
{
  enum { value = 0 };
};

template<int ArrayBytes, int AlignmentBytes, bool TryHalf>
struct compute_default_alignment_helper<ArrayBytes, AlignmentBytes, true, TryHalf> // Match
{
  enum { value = AlignmentBytes };
};

template<int ArrayBytes, int AlignmentBytes>
struct compute_default_alignment_helper<ArrayBytes, AlignmentBytes, false, true> // Try-half
{
  // current packet too large, try with an half-packet
  enum { value = compute_default_alignment_helper<ArrayBytes, AlignmentBytes/2>::value };
};
#else
// If static alignment is disabled, no need to bother.
// This also avoids a division by zero in "bool Match =  bool((ArrayBytes%AlignmentBytes)==0)"
template<int ArrayBytes, int AlignmentBytes>
struct compute_default_alignment_helper
{
  enum { value = 0 };
};
#endif

template<typename T, int Size> struct compute_default_alignment {
  enum { value = compute_default_alignment_helper<Size*sizeof(T),EIGEN_MAX_STATIC_ALIGN_BYTES>::value };
};

template<typename T> struct compute_default_alignment<T,Dynamic> {
  enum { value = EIGEN_MAX_ALIGN_BYTES };
};

template<typename _Scalar, int _Rows, int _Cols,
         int _Options = AutoAlign |
                          ( (_Rows==1 && _Cols!=1) ? RowMajor
                          : (_Cols==1 && _Rows!=1) ? ColMajor
                          : EIGEN_DEFAULT_MATRIX_STORAGE_ORDER_OPTION ),
         int _MaxRows = _Rows,
         int _MaxCols = _Cols
> class make_proper_matrix_type
{
    enum {
      IsColVector = _Cols==1 && _Rows!=1,
      IsRowVector = _Rows==1 && _Cols!=1,
      Options = IsColVector ? (_Options | ColMajor) & ~RowMajor
              : IsRowVector ? (_Options | RowMajor) & ~ColMajor
              : _Options
    };
  public:
    typedef Matrix<_Scalar, _Rows, _Cols, Options, _MaxRows, _MaxCols> type;
};

template<typename Scalar, int Rows, int Cols, int Options, int MaxRows, int MaxCols>
class compute_matrix_flags
{
    enum { row_major_bit = Options&RowMajor ? RowMajorBit : 0 };
  public:
    // FIXME currently we still have to handle DirectAccessBit at the expression level to handle DenseCoeffsBase<>
    // and then propagate this information to the evaluator's flags.
    // However, I (Gael) think that DirectAccessBit should only matter at the evaluation stage.
    enum { ret = DirectAccessBit | LvalueBit | NestByRefBit | row_major_bit };
};

template<int _Rows, int _Cols> struct size_at_compile_time
{
  enum { ret = (_Rows==Dynamic || _Cols==Dynamic) ? Dynamic : _Rows * _Cols };
};

template<typename XprType> struct size_of_xpr_at_compile_time
{
  enum { ret = size_at_compile_time<traits<XprType>::RowsAtCompileTime,traits<XprType>::ColsAtCompileTime>::ret };
};

/* plain_matrix_type : the difference from eval is that plain_matrix_type is always a plain matrix type,
 * whereas eval is a const reference in the case of a matrix
 */

template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct plain_matrix_type;
template<typename T, typename BaseClassType, int Flags> struct plain_matrix_type_dense;
template<typename T> struct plain_matrix_type<T,Dense>
{
  typedef typename plain_matrix_type_dense<T,typename traits<T>::XprKind, traits<T>::Flags>::type type;
};
template<typename T> struct plain_matrix_type<T,DiagonalShape>
{
  typedef typename T::PlainObject type;
};

template<typename T, int Flags> struct plain_matrix_type_dense<T,MatrixXpr,Flags>
{
  typedef Matrix<typename traits<T>::Scalar,
                traits<T>::RowsAtCompileTime,
                traits<T>::ColsAtCompileTime,
                AutoAlign | (Flags&RowMajorBit ? RowMajor : ColMajor),
                traits<T>::MaxRowsAtCompileTime,
                traits<T>::MaxColsAtCompileTime
          > type;
};

template<typename T, int Flags> struct plain_matrix_type_dense<T,ArrayXpr,Flags>
{
  typedef Array<typename traits<T>::Scalar,
                traits<T>::RowsAtCompileTime,
                traits<T>::ColsAtCompileTime,
                AutoAlign | (Flags&RowMajorBit ? RowMajor : ColMajor),
                traits<T>::MaxRowsAtCompileTime,
                traits<T>::MaxColsAtCompileTime
          > type;
};

/* eval : the return type of eval(). For matrices, this is just a const reference
 * in order to avoid a useless copy
 */

template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct eval;

template<typename T> struct eval<T,Dense>
{
  typedef typename plain_matrix_type<T>::type type;
//   typedef typename T::PlainObject type;
//   typedef T::Matrix<typename traits<T>::Scalar,
//                 traits<T>::RowsAtCompileTime,
//                 traits<T>::ColsAtCompileTime,
//                 AutoAlign | (traits<T>::Flags&RowMajorBit ? RowMajor : ColMajor),
//                 traits<T>::MaxRowsAtCompileTime,
//                 traits<T>::MaxColsAtCompileTime
//           > type;
};

template<typename T> struct eval<T,DiagonalShape>
{
  typedef typename plain_matrix_type<T>::type type;
};

// for matrices, no need to evaluate, just use a const reference to avoid a useless copy
template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct eval<Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>, Dense>
{
  typedef const Matrix<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>& type;
};

template<typename _Scalar, int _Rows, int _Cols, int _Options, int _MaxRows, int _MaxCols>
struct eval<Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>, Dense>
{
  typedef const Array<_Scalar, _Rows, _Cols, _Options, _MaxRows, _MaxCols>& type;
};


/* similar to plain_matrix_type, but using the evaluator's Flags */
template<typename T, typename StorageKind = typename traits<T>::StorageKind> struct plain_object_eval;

template<typename T>
struct plain_object_eval<T,Dense>
{
  typedef typename plain_matrix_type_dense<T,typename traits<T>::XprKind, evaluator<T>::Flags>::type type;
};


/* plain_matrix_type_column_major : same as plain_matrix_type but guaranteed to be column-major
 */
template<typename T> struct plain_matrix_type_column_major
{
  enum { Rows = traits<T>::RowsAtCompileTime,
         Cols = traits<T>::ColsAtCompileTime,
         MaxRows = traits<T>::MaxRowsAtCompileTime,
         MaxCols = traits<T>::MaxColsAtCompileTime
  };
  typedef Matrix<typename traits<T>::Scalar,
                Rows,
                Cols,
                (MaxRows==1&&MaxCols!=1) ? RowMajor : ColMajor,
                MaxRows,
                MaxCols
          > type;
};

/* plain_matrix_type_row_major : same as plain_matrix_type but guaranteed to be row-major
 */
template<typename T> struct plain_matrix_type_row_major
{
  enum { Rows = traits<T>::RowsAtCompileTime,
         Cols = traits<T>::ColsAtCompileTime,
         MaxRows = traits<T>::MaxRowsAtCompileTime,
         MaxCols = traits<T>::MaxColsAtCompileTime
  };
  typedef Matrix<typename traits<T>::Scalar,
                Rows,
                Cols,
                (MaxCols==1&&MaxRows!=1) ? ColMajor : RowMajor,
                MaxRows,
                MaxCols
          > type;
};

/** \internal The reference selector for template expressions. The idea is that we don't
  * need to use references for expressions since they are light weight proxy
  * objects which should generate no copying overhead. */
template <typename T>
struct ref_selector
{
  typedef typename conditional<
    bool(traits<T>::Flags & NestByRefBit),
    T const&,
    const T
  >::type type;

  typedef typename conditional<
    bool(traits<T>::Flags & NestByRefBit),
    T &,
    T
  >::type non_const_type;
};

/** \internal Adds the const qualifier on the value-type of T2 if and only if T1 is a const type */
template<typename T1, typename T2>
struct transfer_constness
{
  typedef typename conditional<
    bool(internal::is_const<T1>::value),
    typename internal::add_const_on_value_type<T2>::type,
    T2
  >::type type;
};


// However, we still need a mechanism to detect whether an expression which is evaluated multiple time
// has to be evaluated into a temporary.
// That's the purpose of this new nested_eval helper:
/** \internal Determines how a given expression should be nested when evaluated multiple times.
  * For example, when you do a * (b+c), Eigen will determine how the expression b+c should be
  * evaluated into the bigger product expression. The choice is between nesting the expression b+c as-is, or
  * evaluating that expression b+c into a temporary variable d, and nest d so that the resulting expression is
  * a*d. Evaluating can be beneficial for example if every coefficient access in the resulting expression causes
  * many coefficient accesses in the nested expressions -- as is the case with matrix product for example.
  *
  * \tparam T the type of the expression being nested.
  * \tparam n the number of coefficient accesses in the nested expression for each coefficient access in the bigger expression.
  * \tparam PlainObject the type of the temporary if needed.
  */
template<typename T, int n, typename PlainObject = typename plain_object_eval<T>::type> struct nested_eval
{
  enum {
    ScalarReadCost = NumTraits<typename traits<T>::Scalar>::ReadCost,
    CoeffReadCost = evaluator<T>::CoeffReadCost,  // NOTE What if an evaluator evaluate itself into a temporary?
                                                  //      Then CoeffReadCost will be small (e.g., 1) but we still have to evaluate, especially if n>1.
                                                  //      This situation is already taken care by the EvalBeforeNestingBit flag, which is turned ON
                                                  //      for all evaluator creating a temporary. This flag is then propagated by the parent evaluators.
                                                  //      Another solution could be to count the number of temps?
    NAsInteger = n == Dynamic ? HugeCost : n,
    CostEval   = (NAsInteger+1) * ScalarReadCost + CoeffReadCost,
    CostNoEval = NAsInteger * CoeffReadCost,
    Evaluate = (int(evaluator<T>::Flags) & EvalBeforeNestingBit) || (int(CostEval) < int(CostNoEval))
  };

  typedef typename conditional<Evaluate, PlainObject, typename ref_selector<T>::type>::type type;
};

template<typename T>
EIGEN_DEVICE_FUNC
inline T* const_cast_ptr(const T* ptr)
{
  return const_cast<T*>(ptr);
}

template<typename Derived, typename XprKind = typename traits<Derived>::XprKind>
struct dense_xpr_base
{
  /* dense_xpr_base should only ever be used on dense expressions, thus falling either into the MatrixXpr or into the ArrayXpr cases */
};

template<typename Derived>
struct dense_xpr_base<Derived, MatrixXpr>
{
  typedef MatrixBase<Derived> type;
};

template<typename Derived>
struct dense_xpr_base<Derived, ArrayXpr>
{
  typedef ArrayBase<Derived> type;
};

template<typename Derived, typename XprKind = typename traits<Derived>::XprKind, typename StorageKind = typename traits<Derived>::StorageKind>
struct generic_xpr_base;

template<typename Derived, typename XprKind>
struct generic_xpr_base<Derived, XprKind, Dense>
{
  typedef typename dense_xpr_base<Derived,XprKind>::type type;
};

template<typename XprType, typename CastType> struct cast_return_type
{
  typedef typename XprType::Scalar CurrentScalarType;
  typedef typename remove_all<CastType>::type _CastType;
  typedef typename _CastType::Scalar NewScalarType;
  typedef typename conditional<is_same<CurrentScalarType,NewScalarType>::value,
                              const XprType&,CastType>::type type;
};

template <typename A, typename B> struct promote_storage_type;

template <typename A> struct promote_storage_type<A,A>
{
  typedef A ret;
};
template <typename A> struct promote_storage_type<A, const A>
{
  typedef A ret;
};
template <typename A> struct promote_storage_type<const A, A>
{
  typedef A ret;
};

/** \internal Specify the "storage kind" of applying a coefficient-wise
  * binary operations between two expressions of kinds A and B respectively.
  * The template parameter Functor permits to specialize the resulting storage kind wrt to
  * the functor.
  * The default rules are as follows:
  * \code
  * A      op A      -> A
  * A      op dense  -> dense
  * dense  op B      -> dense
  * sparse op dense  -> sparse
  * dense  op sparse -> sparse
  * \endcode
  */
template <typename A, typename B, typename Functor> struct cwise_promote_storage_type;

template <typename A, typename Functor>                   struct cwise_promote_storage_type<A,A,Functor>                                      { typedef A      ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Dense,Dense,Functor>                              { typedef Dense  ret; };
template <typename A, typename Functor>                   struct cwise_promote_storage_type<A,Dense,Functor>                                  { typedef Dense  ret; };
template <typename B, typename Functor>                   struct cwise_promote_storage_type<Dense,B,Functor>                                  { typedef Dense  ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Sparse,Dense,Functor>                             { typedef Sparse ret; };
template <typename Functor>                               struct cwise_promote_storage_type<Dense,Sparse,Functor>                             { typedef Sparse ret; };

template <typename LhsKind, typename RhsKind, int LhsOrder, int RhsOrder> struct cwise_promote_storage_order {
  enum { value = LhsOrder };
};

template <typename LhsKind, int LhsOrder, int RhsOrder>   struct cwise_promote_storage_order<LhsKind,Sparse,LhsOrder,RhsOrder>                { enum { value = RhsOrder }; };
template <typename RhsKind, int LhsOrder, int RhsOrder>   struct cwise_promote_storage_order<Sparse,RhsKind,LhsOrder,RhsOrder>                { enum { value = LhsOrder }; };
template <int Order>                                      struct cwise_promote_storage_order<Sparse,Sparse,Order,Order>                       { enum { value = Order }; };


/** \internal Specify the "storage kind" of multiplying an expression of kind A with kind B.
  * The template parameter ProductTag permits to specialize the resulting storage kind wrt to
  * some compile-time properties of the product: GemmProduct, GemvProduct, OuterProduct, InnerProduct.
  * The default rules are as follows:
  * \code
  *  K * K            -> K
  *  dense * K        -> dense
  *  K * dense        -> dense
  *  diag * K         -> K
  *  K * diag         -> K
  *  Perm * K         -> K
  * K * Perm          -> K
  * \endcode
  */
template <typename A, typename B, int ProductTag> struct product_promote_storage_type;

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  A,                  ProductTag> { typedef A     ret;};
template <int ProductTag>             struct product_promote_storage_type<Dense,              Dense,              ProductTag> { typedef Dense ret;};
template <typename A, int ProductTag> struct product_promote_storage_type<A,                  Dense,              ProductTag> { typedef Dense ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<Dense,              B,                  ProductTag> { typedef Dense ret; };

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  DiagonalShape,      ProductTag> { typedef A ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<DiagonalShape,      B,                  ProductTag> { typedef B ret; };
template <int ProductTag>             struct product_promote_storage_type<Dense,              DiagonalShape,      ProductTag> { typedef Dense ret; };
template <int ProductTag>             struct product_promote_storage_type<DiagonalShape,      Dense,              ProductTag> { typedef Dense ret; };

template <typename A, int ProductTag> struct product_promote_storage_type<A,                  PermutationStorage, ProductTag> { typedef A ret; };
template <typename B, int ProductTag> struct product_promote_storage_type<PermutationStorage, B,                  ProductTag> { typedef B ret; };
template <int ProductTag>             struct product_promote_storage_type<Dense,              PermutationStorage, ProductTag> { typedef Dense ret; };
template <int ProductTag>             struct product_promote_storage_type<PermutationStorage, Dense,              ProductTag> { typedef Dense ret; };

/** \internal gives the plain matrix or array type to store a row/column/diagonal of a matrix type.
  * \tparam Scalar optional parameter allowing to pass a different scalar type than the one of the MatrixType.
  */
template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_row_type
{
  typedef Matrix<Scalar, 1, ExpressionType::ColsAtCompileTime,
                 int(ExpressionType::PlainObject::Options) | int(RowMajor), 1, ExpressionType::MaxColsAtCompileTime> MatrixRowType;
  typedef Array<Scalar, 1, ExpressionType::ColsAtCompileTime,
                 int(ExpressionType::PlainObject::Options) | int(RowMajor), 1, ExpressionType::MaxColsAtCompileTime> ArrayRowType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixRowType,
    ArrayRowType
  >::type type;
};

template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_col_type
{
  typedef Matrix<Scalar, ExpressionType::RowsAtCompileTime, 1,
                 ExpressionType::PlainObject::Options & ~RowMajor, ExpressionType::MaxRowsAtCompileTime, 1> MatrixColType;
  typedef Array<Scalar, ExpressionType::RowsAtCompileTime, 1,
                 ExpressionType::PlainObject::Options & ~RowMajor, ExpressionType::MaxRowsAtCompileTime, 1> ArrayColType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixColType,
    ArrayColType
  >::type type;
};

template<typename ExpressionType, typename Scalar = typename ExpressionType::Scalar>
struct plain_diag_type
{
  enum { diag_size = EIGEN_SIZE_MIN_PREFER_DYNAMIC(ExpressionType::RowsAtCompileTime, ExpressionType::ColsAtCompileTime),
         max_diag_size = EIGEN_SIZE_MIN_PREFER_FIXED(ExpressionType::MaxRowsAtCompileTime, ExpressionType::MaxColsAtCompileTime)
  };
  typedef Matrix<Scalar, diag_size, 1, ExpressionType::PlainObject::Options & ~RowMajor, max_diag_size, 1> MatrixDiagType;
  typedef Array<Scalar, diag_size, 1, ExpressionType::PlainObject::Options & ~RowMajor, max_diag_size, 1> ArrayDiagType;

  typedef typename conditional<
    is_same< typename traits<ExpressionType>::XprKind, MatrixXpr >::value,
    MatrixDiagType,
    ArrayDiagType
  >::type type;
};

template<typename Expr,typename Scalar = typename Expr::Scalar>
struct plain_constant_type
{
  enum { Options = (traits<Expr>::Flags&RowMajorBit)?RowMajor:0 };

  typedef Array<Scalar,  traits<Expr>::RowsAtCompileTime,   traits<Expr>::ColsAtCompileTime,
                Options, traits<Expr>::MaxRowsAtCompileTime,traits<Expr>::MaxColsAtCompileTime> array_type;

  typedef Matrix<Scalar,  traits<Expr>::RowsAtCompileTime,   traits<Expr>::ColsAtCompileTime,
                 Options, traits<Expr>::MaxRowsAtCompileTime,traits<Expr>::MaxColsAtCompileTime> matrix_type;

  typedef CwiseNullaryOp<scalar_constant_op<Scalar>, const typename conditional<is_same< typename traits<Expr>::XprKind, MatrixXpr >::value, matrix_type, array_type>::type > type;
};

template<typename ExpressionType>
struct is_lvalue
{
  enum { value = (!bool(is_const<ExpressionType>::value)) &&
                 bool(traits<ExpressionType>::Flags & LvalueBit) };
};

template<typename T> struct is_diagonal
{ enum { ret = false }; };

template<typename T> struct is_diagonal<DiagonalBase<T> >
{ enum { ret = true }; };

template<typename T> struct is_diagonal<DiagonalWrapper<T> >
{ enum { ret = true }; };

template<typename T, int S> struct is_diagonal<DiagonalMatrix<T,S> >
{ enum { ret = true }; };


template<typename T> struct is_identity
{ enum { value = false }; };

template<typename T> struct is_identity<CwiseNullaryOp<internal::scalar_identity_op<typename T::Scalar>, T> >
{ enum { value = true }; };


template<typename S1, typename S2> struct glue_shapes;
template<> struct glue_shapes<DenseShape,TriangularShape> { typedef TriangularShape type;  };

template<typename T1, typename T2>
struct possibly_same_dense {
  enum { value = has_direct_access<T1>::ret && has_direct_access<T2>::ret && is_same<typename T1::Scalar,typename T2::Scalar>::value };
};

template<typename T1, typename T2>
EIGEN_DEVICE_FUNC
bool is_same_dense(const T1 &mat1, const T2 &mat2, typename enable_if<possibly_same_dense<T1,T2>::value>::type * = 0)
{
  return (mat1.data()==mat2.data()) && (mat1.innerStride()==mat2.innerStride()) && (mat1.outerStride()==mat2.outerStride());
}

template<typename T1, typename T2>
EIGEN_DEVICE_FUNC
bool is_same_dense(const T1 &, const T2 &, typename enable_if<!possibly_same_dense<T1,T2>::value>::type * = 0)
{
  return false;
}

// Internal helper defining the cost of a scalar division for the type T.
// The default heuristic can be specialized for each scalar type and architecture.
template<typename T,bool Vectorized=false,typename EnableIf = void>
struct scalar_div_cost {
  enum { value = 8*NumTraits<T>::MulCost };
};

template<typename T,bool Vectorized>
struct scalar_div_cost<std::complex<T>, Vectorized> {
  enum { value = 2*scalar_div_cost<T>::value
               + 6*NumTraits<T>::MulCost
               + 3*NumTraits<T>::AddCost
  };
};


template<bool Vectorized>
struct scalar_div_cost<signed long,Vectorized,typename conditional<sizeof(long)==8,void,false_type>::type> { enum { value = 24 }; };
template<bool Vectorized>
struct scalar_div_cost<unsigned long,Vectorized,typename conditional<sizeof(long)==8,void,false_type>::type> { enum { value = 21 }; };


#ifdef EIGEN_DEBUG_ASSIGN
std::string demangle_traversal(int t)
{
  if(t==DefaultTraversal) return "DefaultTraversal";
  if(t==LinearTraversal) return "LinearTraversal";
  if(t==InnerVectorizedTraversal) return "InnerVectorizedTraversal";
  if(t==LinearVectorizedTraversal) return "LinearVectorizedTraversal";
  if(t==SliceVectorizedTraversal) return "SliceVectorizedTraversal";
  return "?";
}
std::string demangle_unrolling(int t)
{
  if(t==NoUnrolling) return "NoUnrolling";
  if(t==InnerUnrolling) return "InnerUnrolling";
  if(t==CompleteUnrolling) return "CompleteUnrolling";
  return "?";
}
std::string demangle_flags(int f)
{
  std::string res;
  if(f&RowMajorBit)                 res += " | RowMajor";
  if(f&PacketAccessBit)             res += " | Packet";
  if(f&LinearAccessBit)             res += " | Linear";
  if(f&LvalueBit)                   res += " | Lvalue";
  if(f&DirectAccessBit)             res += " | Direct";
  if(f&NestByRefBit)                res += " | NestByRef";
  if(f&NoPreferredStorageOrderBit)  res += " | NoPreferredStorageOrderBit";

  return res;
}
#endif

} // end namespace internal


/** \class ScalarBinaryOpTraits
  * \ingroup Core_Module
  *
  * \brief Determines whether the given binary operation of two numeric types is allowed and what the scalar return type is.
  *
  * This class permits to control the scalar return type of any binary operation performed on two different scalar types through (partial) template specializations.
  *
  * For instance, let \c U1, \c U2 and \c U3 be three user defined scalar types for which most operations between instances of \c U1 and \c U2 returns an \c U3.
  * You can let %Eigen knows that by defining:
    \code
    template<typename BinaryOp>
    struct ScalarBinaryOpTraits<U1,U2,BinaryOp> { typedef U3 ReturnType;  };
    template<typename BinaryOp>
    struct ScalarBinaryOpTraits<U2,U1,BinaryOp> { typedef U3 ReturnType;  };
    \endcode
  * You can then explicitly disable some particular operations to get more explicit error messages:
    \code
    template<>
    struct ScalarBinaryOpTraits<U1,U2,internal::scalar_max_op<U1,U2> > {};
    \endcode
  * Or customize the return type for individual operation:
    \code
    template<>
    struct ScalarBinaryOpTraits<U1,U2,internal::scalar_sum_op<U1,U2> > { typedef U1 ReturnType; };
    \endcode
  *
  * By default, the following generic combinations are supported:
  <table class="manual">
  <tr><th>ScalarA</th><th>ScalarB</th><th>BinaryOp</th><th>ReturnType</th><th>Note</th></tr>
  <tr            ><td>\c T </td><td>\c T </td><td>\c * </td><td>\c T </td><td></td></tr>
  <tr class="alt"><td>\c NumTraits<T>::Real </td><td>\c T </td><td>\c * </td><td>\c T </td><td>Only if \c NumTraits<T>::IsComplex </td></tr>
  <tr            ><td>\c T </td><td>\c NumTraits<T>::Real </td><td>\c * </td><td>\c T </td><td>Only if \c NumTraits<T>::IsComplex </td></tr>
  </table>
  *
  * \sa CwiseBinaryOp
  */
template<typename ScalarA, typename ScalarB, typename BinaryOp=internal::scalar_product_op<ScalarA,ScalarB> >
struct ScalarBinaryOpTraits
#ifndef EIGEN_PARSED_BY_DOXYGEN
  // for backward compatibility, use the hints given by the (deprecated) internal::scalar_product_traits class.
  : internal::scalar_product_traits<ScalarA,ScalarB>
#endif // EIGEN_PARSED_BY_DOXYGEN
{};

template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T,T,BinaryOp>
{
  typedef T ReturnType;
};

template <typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T, typename NumTraits<typename internal::enable_if<NumTraits<T>::IsComplex,T>::type>::Real, BinaryOp>
{
  typedef T ReturnType;
};
template <typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<typename NumTraits<typename internal::enable_if<NumTraits<T>::IsComplex,T>::type>::Real, T, BinaryOp>
{
  typedef T ReturnType;
};

// For Matrix * Permutation
template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<T,void,BinaryOp>
{
  typedef T ReturnType;
};

// For Permutation * Matrix
template<typename T, typename BinaryOp>
struct ScalarBinaryOpTraits<void,T,BinaryOp>
{
  typedef T ReturnType;
};

// for Permutation*Permutation
template<typename BinaryOp>
struct ScalarBinaryOpTraits<void,void,BinaryOp>
{
  typedef void ReturnType;
};

// We require Lhs and Rhs to have "compatible" scalar types.
// It is tempting to always allow mixing different types but remember that this is often impossible in the vectorized paths.
// So allowing mixing different types gives very unexpected errors when enabling vectorization, when the user tries to
// add together a float matrix and a double matrix.
#define EIGEN_CHECK_BINARY_COMPATIBILIY(BINOP,LHS,RHS) \
  EIGEN_STATIC_ASSERT((Eigen::internal::has_ReturnType<ScalarBinaryOpTraits<LHS, RHS,BINOP> >::value), \
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

} // end namespace Eigen

#endif // EIGEN_XPRHELPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Claire Maurice
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_EIGEN_SOLVER_H
#define EIGEN_COMPLEX_EIGEN_SOLVER_H

#include "./ComplexSchur.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class ComplexEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of general complex matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are
  * computing the eigendecomposition; this is expected to be an
  * instantiation of the Matrix class template.
  *
  * The eigenvalues and eigenvectors of a matrix \f$ A \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda v
  * \f$.  If \f$ D \f$ is a diagonal matrix with the eigenvalues on
  * the diagonal, and \f$ V \f$ is a matrix with the eigenvectors as
  * its columns, then \f$ A V = V D \f$. The matrix \f$ V \f$ is
  * almost always invertible, in which case we have \f$ A = V D V^{-1}
  * \f$. This is called the eigendecomposition.
  *
  * The main function in this class is compute(), which computes the
  * eigenvalues and eigenvectors of a given function. The
  * documentation for that function contains an example showing the
  * main features of the class.
  *
  * \sa class EigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class ComplexEigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType.
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues().
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options&(~RowMajor), MaxColsAtCompileTime, 1> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors().
      *
      * This is a square matrix with entries of type #ComplexScalar.
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().
      */
    ComplexEigenSolver()
            : m_eivec(),
              m_eivalues(),
              m_schur(),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX()
    {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa ComplexEigenSolver()
      */
    explicit ComplexEigenSolver(Index size)
            : m_eivec(size, size),
              m_eivalues(size),
              m_schur(size),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX(size, size)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed.
      *
      * This constructor calls compute() to compute the eigendecomposition.
      */
    template<typename InputType>
    explicit ComplexEigenSolver(const EigenBase<InputType>& matrix, bool computeEigenvectors = true)
            : m_eivec(matrix.rows(),matrix.cols()),
              m_eivalues(matrix.cols()),
              m_schur(matrix.rows()),
              m_isInitialized(false),
              m_eigenvectorsOk(false),
              m_matX(matrix.rows(),matrix.cols())
    {
      compute(matrix.derived(), computeEigenvectors);
    }

    /** \brief Returns the eigenvectors of given matrix.
      *
      * \returns  A const reference to the matrix whose columns are the eigenvectors.
      *
      * \pre Either the constructor
      * ComplexEigenSolver(const MatrixType& matrix, bool) or the member
      * function compute(const MatrixType& matrix, bool) has been called before
      * to compute the eigendecomposition of a matrix, and
      * \p computeEigenvectors was set to true (the default).
      *
      * This function returns a matrix whose columns are the eigenvectors. Column
      * \f$ k \f$ is an eigenvector corresponding to eigenvalue number \f$ k
      * \f$ as returned by eigenvalues().  The eigenvectors are normalized to
      * have (Euclidean) norm equal to one. The matrix returned by this
      * function is the matrix \f$ V \f$ in the eigendecomposition \f$ A = V D
      * V^{-1} \f$, if it exists.
      *
      * Example: \include ComplexEigenSolver_eigenvectors.cpp
      * Output: \verbinclude ComplexEigenSolver_eigenvectors.out
      */
    const EigenvectorType& eigenvectors() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the eigenvalues of given matrix.
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre Either the constructor
      * ComplexEigenSolver(const MatrixType& matrix, bool) or the member
      * function compute(const MatrixType& matrix, bool) has been called before
      * to compute the eigendecomposition of a matrix.
      *
      * This function returns a column vector containing the
      * eigenvalues. Eigenvalues are repeated according to their
      * algebraic multiplicity, so there are as many eigenvalues as
      * rows in the matrix. The eigenvalues are not sorted in any particular
      * order.
      *
      * Example: \include ComplexEigenSolver_eigenvalues.cpp
      * Output: \verbinclude ComplexEigenSolver_eigenvalues.out
      */
    const EigenvalueType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed.
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the complex matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to Schur form using the
      * ComplexSchur class. The Schur decomposition is then used to
      * compute the eigenvalues and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * Schur decomposition, which is \f$ O(n^3) \f$ where \f$ n \f$
      * is the size of the matrix.
      *
      * Example: \include ComplexEigenSolver_compute.cpp
      * Output: \verbinclude ComplexEigenSolver_compute.out
      */
    template<typename InputType>
    ComplexEigenSolver& compute(const EigenBase<InputType>& matrix, bool computeEigenvectors = true);

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "ComplexEigenSolver is not initialized.");
      return m_schur.info();
    }

    /** \brief Sets the maximum number of iterations allowed. */
    ComplexEigenSolver& setMaxIterations(Index maxIters)
    {
      m_schur.setMaxIterations(maxIters);
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_schur.getMaxIterations();
    }

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }
    
    EigenvectorType m_eivec;
    EigenvalueType m_eivalues;
    ComplexSchur<MatrixType> m_schur;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
    EigenvectorType m_matX;

  private:
    void doComputeEigenvectors(RealScalar matrixnorm);
    void sortEigenvalues(bool computeEigenvectors);
};


template<typename MatrixType>
template<typename InputType>
ComplexEigenSolver<MatrixType>& 
ComplexEigenSolver<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeEigenvectors)
{
  check_template_parameters();
  
  // this code is inspired from Jampack
  eigen_assert(matrix.cols() == matrix.rows());

  // Do a complex Schur decomposition, A = U T U^*
  // The eigenvalues are on the diagonal of T.
  m_schur.compute(matrix.derived(), computeEigenvectors);

  if(m_schur.info() == Success)
  {
    m_eivalues = m_schur.matrixT().diagonal();
    if(computeEigenvectors)
      doComputeEigenvectors(m_schur.matrixT().norm());
    sortEigenvalues(computeEigenvectors);
  }

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}


template<typename MatrixType>
void ComplexEigenSolver<MatrixType>::doComputeEigenvectors(RealScalar matrixnorm)
{
  const Index n = m_eivalues.size();

  matrixnorm = numext::maxi(matrixnorm,(std::numeric_limits<RealScalar>::min)());

  // Compute X such that T = X D X^(-1), where D is the diagonal of T.
  // The matrix X is unit triangular.
  m_matX = EigenvectorType::Zero(n, n);
  for(Index k=n-1 ; k>=0 ; k--)
  {
    m_matX.coeffRef(k,k) = ComplexScalar(1.0,0.0);
    // Compute X(i,k) using the (i,k) entry of the equation X T = D X
    for(Index i=k-1 ; i>=0 ; i--)
    {
      m_matX.coeffRef(i,k) = -m_schur.matrixT().coeff(i,k);
      if(k-i-1>0)
        m_matX.coeffRef(i,k) -= (m_schur.matrixT().row(i).segment(i+1,k-i-1) * m_matX.col(k).segment(i+1,k-i-1)).value();
      ComplexScalar z = m_schur.matrixT().coeff(i,i) - m_schur.matrixT().coeff(k,k);
      if(z==ComplexScalar(0))
      {
        // If the i-th and k-th eigenvalue are equal, then z equals 0.
        // Use a small value instead, to prevent division by zero.
        numext::real_ref(z) = NumTraits<RealScalar>::epsilon() * matrixnorm;
      }
      m_matX.coeffRef(i,k) = m_matX.coeff(i,k) / z;
    }
  }

  // Compute V as V = U X; now A = U T U^* = U X D X^(-1) U^* = V D V^(-1)
  m_eivec.noalias() = m_schur.matrixU() * m_matX;
  // .. and normalize the eigenvectors
  for(Index k=0 ; k<n ; k++)
  {
    m_eivec.col(k).normalize();
  }
}


template<typename MatrixType>
void ComplexEigenSolver<MatrixType>::sortEigenvalues(bool computeEigenvectors)
{
  const Index n =  m_eivalues.size();
  for (Index i=0; i<n; i++)
  {
    Index k;
    m_eivalues.cwiseAbs().tail(n-i).minCoeff(&k);
    if (k != 0)
    {
      k += i;
      std::swap(m_eivalues[k],m_eivalues[i]);
      if(computeEigenvectors)
	m_eivec.col(i).swap(m_eivec.col(k));
    }
  }
}

} // end namespace Eigen

#endif // EIGEN_COMPLEX_EIGEN_SOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Claire Maurice
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLEX_SCHUR_H
#define EIGEN_COMPLEX_SCHUR_H

#include "./HessenbergDecomposition.h"

namespace Eigen { 

namespace internal {
template<typename MatrixType, bool IsComplex> struct complex_schur_reduce_to_hessenberg;
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class ComplexSchur
  *
  * \brief Performs a complex Schur decomposition of a real or complex square matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are
  * computing the Schur decomposition; this is expected to be an
  * instantiation of the Matrix class template.
  *
  * Given a real or complex square matrix A, this class computes the
  * Schur decomposition: \f$ A = U T U^*\f$ where U is a unitary
  * complex matrix, and T is a complex upper triangular matrix.  The
  * diagonal of the matrix T corresponds to the eigenvalues of the
  * matrix A.
  *
  * Call the function compute() to compute the Schur decomposition of
  * a given matrix. Alternatively, you can use the 
  * ComplexSchur(const MatrixType&, bool) constructor which computes
  * the Schur decomposition at construction time. Once the
  * decomposition is computed, you can use the matrixU() and matrixT()
  * functions to retrieve the matrices U and V in the decomposition.
  *
  * \note This code is inspired from Jampack
  *
  * \sa class RealSchur, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class ComplexSchur
{
  public:
    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type \p _MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for \p _MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for the matrices in the Schur decomposition.
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of \p _MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> ComplexMatrixType;

    /** \brief Default constructor.
      *
      * \param [in] size  Positive integer, size of the matrix whose Schur decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user
      * intends to perform decompositions via compute().  The \p size
      * parameter is only used as a hint. It is not an error to give a
      * wrong \p size, but it may impair performance.
      *
      * \sa compute() for an example.
      */
    explicit ComplexSchur(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime)
      : m_matT(size,size),
        m_matU(size,size),
        m_hess(size),
        m_isInitialized(false),
        m_matUisUptodate(false),
        m_maxIters(-1)
    {}

    /** \brief Constructor; computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      *
      * This constructor calls compute() to compute the Schur decomposition.
      *
      * \sa matrixT() and matrixU() for examples.
      */
    template<typename InputType>
    explicit ComplexSchur(const EigenBase<InputType>& matrix, bool computeU = true)
      : m_matT(matrix.rows(),matrix.cols()),
        m_matU(matrix.rows(),matrix.cols()),
        m_hess(matrix.rows()),
        m_isInitialized(false),
        m_matUisUptodate(false),
        m_maxIters(-1)
    {
      compute(matrix.derived(), computeU);
    }

    /** \brief Returns the unitary matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix U.
      *
      * It is assumed that either the constructor
      * ComplexSchur(const MatrixType& matrix, bool computeU) or the
      * member function compute(const MatrixType& matrix, bool computeU)
      * has been called before to compute the Schur decomposition of a
      * matrix, and that \p computeU was set to true (the default
      * value).
      *
      * Example: \include ComplexSchur_matrixU.cpp
      * Output: \verbinclude ComplexSchur_matrixU.out
      */
    const ComplexMatrixType& matrixU() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      eigen_assert(m_matUisUptodate && "The matrix U has not been computed during the ComplexSchur decomposition.");
      return m_matU;
    }

    /** \brief Returns the triangular matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix T.
      *
      * It is assumed that either the constructor
      * ComplexSchur(const MatrixType& matrix, bool computeU) or the
      * member function compute(const MatrixType& matrix, bool computeU)
      * has been called before to compute the Schur decomposition of a
      * matrix.
      *
      * Note that this function returns a plain square matrix. If you want to reference
      * only the upper triangular part, use:
      * \code schur.matrixT().triangularView<Upper>() \endcode 
      *
      * Example: \include ComplexSchur_matrixT.cpp
      * Output: \verbinclude ComplexSchur_matrixT.out
      */
    const ComplexMatrixType& matrixT() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      return m_matT;
    }

    /** \brief Computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.

      * \returns    Reference to \c *this
      *
      * The Schur decomposition is computed by first reducing the
      * matrix to Hessenberg form using the class
      * HessenbergDecomposition. The Hessenberg matrix is then reduced
      * to triangular form by performing QR iterations with a single
      * shift. The cost of computing the Schur decomposition depends
      * on the number of iterations; as a rough guide, it may be taken
      * on the number of iterations; as a rough guide, it may be taken
      * to be \f$25n^3\f$ complex flops, or \f$10n^3\f$ complex flops
      * if \a computeU is false.
      *
      * Example: \include ComplexSchur_compute.cpp
      * Output: \verbinclude ComplexSchur_compute.out
      *
      * \sa compute(const MatrixType&, bool, Index)
      */
    template<typename InputType>
    ComplexSchur& compute(const EigenBase<InputType>& matrix, bool computeU = true);
    
    /** \brief Compute Schur decomposition from a given Hessenberg matrix
     *  \param[in] matrixH Matrix in Hessenberg form H
     *  \param[in] matrixQ orthogonal matrix Q that transform a matrix A to H : A = Q H Q^T
     *  \param computeU Computes the matriX U of the Schur vectors
     * \return Reference to \c *this
     * 
     *  This routine assumes that the matrix is already reduced in Hessenberg form matrixH
     *  using either the class HessenbergDecomposition or another mean. 
     *  It computes the upper quasi-triangular matrix T of the Schur decomposition of H
     *  When computeU is true, this routine computes the matrix U such that 
     *  A = U T U^T =  (QZ) T (QZ)^T = Q H Q^T where A is the initial matrix
     * 
     * NOTE Q is referenced if computeU is true; so, if the initial orthogonal matrix
     * is not available, the user should give an identity matrix (Q.setIdentity())
     * 
     * \sa compute(const MatrixType&, bool)
     */
    template<typename HessMatrixType, typename OrthMatrixType>
    ComplexSchur& computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU=true);

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "ComplexSchur is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. 
      *
      * If not specified by the user, the maximum number of iterations is m_maxIterationsPerRow times the size
      * of the matrix.
      */
    ComplexSchur& setMaxIterations(Index maxIters)
    {
      m_maxIters = maxIters;
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_maxIters;
    }

    /** \brief Maximum number of iterations per row.
      *
      * If not otherwise specified, the maximum number of iterations is this number times the size of the
      * matrix. It is currently set to 30.
      */
    static const int m_maxIterationsPerRow = 30;

  protected:
    ComplexMatrixType m_matT, m_matU;
    HessenbergDecomposition<MatrixType> m_hess;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_matUisUptodate;
    Index m_maxIters;

  private:  
    bool subdiagonalEntryIsNeglegible(Index i);
    ComplexScalar computeShift(Index iu, Index iter);
    void reduceToTriangularForm(bool computeU);
    friend struct internal::complex_schur_reduce_to_hessenberg<MatrixType, NumTraits<Scalar>::IsComplex>;
};

/** If m_matT(i+1,i) is neglegible in floating point arithmetic
  * compared to m_matT(i,i) and m_matT(j,j), then set it to zero and
  * return true, else return false. */
template<typename MatrixType>
inline bool ComplexSchur<MatrixType>::subdiagonalEntryIsNeglegible(Index i)
{
  RealScalar d = numext::norm1(m_matT.coeff(i,i)) + numext::norm1(m_matT.coeff(i+1,i+1));
  RealScalar sd = numext::norm1(m_matT.coeff(i+1,i));
  if (internal::isMuchSmallerThan(sd, d, NumTraits<RealScalar>::epsilon()))
  {
    m_matT.coeffRef(i+1,i) = ComplexScalar(0);
    return true;
  }
  return false;
}


/** Compute the shift in the current QR iteration. */
template<typename MatrixType>
typename ComplexSchur<MatrixType>::ComplexScalar ComplexSchur<MatrixType>::computeShift(Index iu, Index iter)
{
  using std::abs;
  if (iter == 10 || iter == 20) 
  {
    // exceptional shift, taken from http://www.netlib.org/eispack/comqr.f
    return abs(numext::real(m_matT.coeff(iu,iu-1))) + abs(numext::real(m_matT.coeff(iu-1,iu-2)));
  }

  // compute the shift as one of the eigenvalues of t, the 2x2
  // diagonal block on the bottom of the active submatrix
  Matrix<ComplexScalar,2,2> t = m_matT.template block<2,2>(iu-1,iu-1);
  RealScalar normt = t.cwiseAbs().sum();
  t /= normt;     // the normalization by sf is to avoid under/overflow

  ComplexScalar b = t.coeff(0,1) * t.coeff(1,0);
  ComplexScalar c = t.coeff(0,0) - t.coeff(1,1);
  ComplexScalar disc = sqrt(c*c + RealScalar(4)*b);
  ComplexScalar det = t.coeff(0,0) * t.coeff(1,1) - b;
  ComplexScalar trace = t.coeff(0,0) + t.coeff(1,1);
  ComplexScalar eival1 = (trace + disc) / RealScalar(2);
  ComplexScalar eival2 = (trace - disc) / RealScalar(2);
  RealScalar eival1_norm = numext::norm1(eival1);
  RealScalar eival2_norm = numext::norm1(eival2);
  // A division by zero can only occur if eival1==eival2==0.
  // In this case, det==0, and all we have to do is checking that eival2_norm!=0
  if(eival1_norm > eival2_norm)
    eival2 = det / eival1;
  else if(eival2_norm!=RealScalar(0))
    eival1 = det / eival2;

  // choose the eigenvalue closest to the bottom entry of the diagonal
  if(numext::norm1(eival1-t.coeff(1,1)) < numext::norm1(eival2-t.coeff(1,1)))
    return normt * eival1;
  else
    return normt * eival2;
}


template<typename MatrixType>
template<typename InputType>
ComplexSchur<MatrixType>& ComplexSchur<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeU)
{
  m_matUisUptodate = false;
  eigen_assert(matrix.cols() == matrix.rows());

  if(matrix.cols() == 1)
  {
    m_matT = matrix.derived().template cast<ComplexScalar>();
    if(computeU)  m_matU = ComplexMatrixType::Identity(1,1);
    m_info = Success;
    m_isInitialized = true;
    m_matUisUptodate = computeU;
    return *this;
  }

  internal::complex_schur_reduce_to_hessenberg<MatrixType, NumTraits<Scalar>::IsComplex>::run(*this, matrix.derived(), computeU);
  computeFromHessenberg(m_matT, m_matU, computeU);
  return *this;
}

template<typename MatrixType>
template<typename HessMatrixType, typename OrthMatrixType>
ComplexSchur<MatrixType>& ComplexSchur<MatrixType>::computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ, bool computeU)
{
  m_matT = matrixH;
  if(computeU)
    m_matU = matrixQ;
  reduceToTriangularForm(computeU);
  return *this;
}
namespace internal {

/* Reduce given matrix to Hessenberg form */
template<typename MatrixType, bool IsComplex>
struct complex_schur_reduce_to_hessenberg
{
  // this is the implementation for the case IsComplex = true
  static void run(ComplexSchur<MatrixType>& _this, const MatrixType& matrix, bool computeU)
  {
    _this.m_hess.compute(matrix);
    _this.m_matT = _this.m_hess.matrixH();
    if(computeU)  _this.m_matU = _this.m_hess.matrixQ();
  }
};

template<typename MatrixType>
struct complex_schur_reduce_to_hessenberg<MatrixType, false>
{
  static void run(ComplexSchur<MatrixType>& _this, const MatrixType& matrix, bool computeU)
  {
    typedef typename ComplexSchur<MatrixType>::ComplexScalar ComplexScalar;

    // Note: m_hess is over RealScalar; m_matT and m_matU is over ComplexScalar
    _this.m_hess.compute(matrix);
    _this.m_matT = _this.m_hess.matrixH().template cast<ComplexScalar>();
    if(computeU)  
    {
      // This may cause an allocation which seems to be avoidable
      MatrixType Q = _this.m_hess.matrixQ(); 
      _this.m_matU = Q.template cast<ComplexScalar>();
    }
  }
};

} // end namespace internal

// Reduce the Hessenberg matrix m_matT to triangular form by QR iteration.
template<typename MatrixType>
void ComplexSchur<MatrixType>::reduceToTriangularForm(bool computeU)
{  
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * m_matT.rows();

  // The matrix m_matT is divided in three parts. 
  // Rows 0,...,il-1 are decoupled from the rest because m_matT(il,il-1) is zero. 
  // Rows il,...,iu is the part we are working on (the active submatrix).
  // Rows iu+1,...,end are already brought in triangular form.
  Index iu = m_matT.cols() - 1;
  Index il;
  Index iter = 0; // number of iterations we are working on the (iu,iu) element
  Index totalIter = 0; // number of iterations for whole matrix

  while(true)
  {
    // find iu, the bottom row of the active submatrix
    while(iu > 0)
    {
      if(!subdiagonalEntryIsNeglegible(iu-1)) break;
      iter = 0;
      --iu;
    }

    // if iu is zero then we are done; the whole matrix is triangularized
    if(iu==0) break;

    // if we spent too many iterations, we give up
    iter++;
    totalIter++;
    if(totalIter > maxIters) break;

    // find il, the top row of the active submatrix
    il = iu-1;
    while(il > 0 && !subdiagonalEntryIsNeglegible(il-1))
    {
      --il;
    }

    /* perform the QR step using Givens rotations. The first rotation
       creates a bulge; the (il+2,il) element becomes nonzero. This
       bulge is chased down to the bottom of the active submatrix. */

    ComplexScalar shift = computeShift(iu, iter);
    JacobiRotation<ComplexScalar> rot;
    rot.makeGivens(m_matT.coeff(il,il) - shift, m_matT.coeff(il+1,il));
    m_matT.rightCols(m_matT.cols()-il).applyOnTheLeft(il, il+1, rot.adjoint());
    m_matT.topRows((std::min)(il+2,iu)+1).applyOnTheRight(il, il+1, rot);
    if(computeU) m_matU.applyOnTheRight(il, il+1, rot);

    for(Index i=il+1 ; i<iu ; i++)
    {
      rot.makeGivens(m_matT.coeffRef(i,i-1), m_matT.coeffRef(i+1,i-1), &m_matT.coeffRef(i,i-1));
      m_matT.coeffRef(i+1,i-1) = ComplexScalar(0);
      m_matT.rightCols(m_matT.cols()-i).applyOnTheLeft(i, i+1, rot.adjoint());
      m_matT.topRows((std::min)(i+2,iu)+1).applyOnTheRight(i, i+1, rot);
      if(computeU) m_matU.applyOnTheRight(i, i+1, rot);
    }
  }

  if(totalIter <= maxIters)
    m_info = Success;
  else
    m_info = NoConvergence;

  m_isInitialized = true;
  m_matUisUptodate = computeU;
}

} // end namespace Eigen

#endif // EIGEN_COMPLEX_SCHUR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Complex Schur needed to complex unsymmetrical eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_COMPLEX_SCHUR_LAPACKE_H
#define EIGEN_COMPLEX_SCHUR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SCHUR_COMPLEX(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, LAPACKE_PREFIX_U, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
ComplexSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
ComplexSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, bool computeU) \
{ \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> MatrixType; \
  typedef MatrixType::RealScalar RealScalar; \
  typedef std::complex<RealScalar> ComplexScalar; \
\
  eigen_assert(matrix.cols() == matrix.rows()); \
\
  m_matUisUptodate = false; \
  if(matrix.cols() == 1) \
  { \
    m_matT = matrix.derived().template cast<ComplexScalar>(); \
    if(computeU)  m_matU = ComplexMatrixType::Identity(1,1); \
      m_info = Success; \
      m_isInitialized = true; \
      m_matUisUptodate = computeU; \
      return *this; \
  } \
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), sdim, info; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobvs, sort='N'; \
  LAPACK_##LAPACKE_PREFIX_U##_SELECT1 select = 0; \
  jobvs = (computeU) ? 'V' : 'N'; \
  m_matU.resize(n, n); \
  lapack_int ldvs  = internal::convert_index<lapack_int>(m_matU.outerStride()); \
  m_matT = matrix; \
  lapack_int lda = internal::convert_index<lapack_int>(m_matT.outerStride()); \
  Matrix<EIGTYPE, Dynamic, Dynamic> w; \
  w.resize(n, 1);\
  info = LAPACKE_##LAPACKE_PREFIX##gees( matrix_order, jobvs, sort, select, n, (LAPACKE_TYPE*)m_matT.data(), lda, &sdim, (LAPACKE_TYPE*)w.data(), (LAPACKE_TYPE*)m_matU.data(), ldvs ); \
  if(info == 0) \
    m_info = Success; \
  else \
    m_info = NoConvergence; \
\
  m_isInitialized = true; \
  m_matUisUptodate = computeU; \
  return *this; \
\
}

EIGEN_LAPACKE_SCHUR_COMPLEX(dcomplex, lapack_complex_double, z, Z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(scomplex, lapack_complex_float,  c, C, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(dcomplex, lapack_complex_double, z, Z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SCHUR_COMPLEX(scomplex, lapack_complex_float,  c, C, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_COMPLEX_SCHUR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/EigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EIGENSOLVER_H
#define EIGEN_EIGENSOLVER_H

#include "./RealSchur.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class EigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of general matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template. Currently, only real matrices are supported.
  *
  * The eigenvalues and eigenvectors of a matrix \f$ A \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda v \f$.  If
  * \f$ D \f$ is a diagonal matrix with the eigenvalues on the diagonal, and
  * \f$ V \f$ is a matrix with the eigenvectors as its columns, then \f$ A V =
  * V D \f$. The matrix \f$ V \f$ is almost always invertible, in which case we
  * have \f$ A = V D V^{-1} \f$. This is called the eigendecomposition.
  *
  * The eigenvalues and eigenvectors of a matrix may be complex, even when the
  * matrix is real. However, we can choose real matrices \f$ V \f$ and \f$ D
  * \f$ satisfying \f$ A V = V D \f$, just like the eigendecomposition, if the
  * matrix \f$ D \f$ is not required to be diagonal, but if it is allowed to
  * have blocks of the form
  * \f[ \begin{bmatrix} u & v \\ -v & u \end{bmatrix} \f]
  * (where \f$ u \f$ and \f$ v \f$ are real numbers) on the diagonal.  These
  * blocks correspond to complex eigenvalue pairs \f$ u \pm iv \f$. We call
  * this variant of the eigendecomposition the pseudo-eigendecomposition.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the 
  * EigenSolver(const MatrixType&, bool) constructor which computes the
  * eigenvalues and eigenvectors at construction time. Once the eigenvalue and
  * eigenvectors are computed, they can be retrieved with the eigenvalues() and
  * eigenvectors() functions. The pseudoEigenvalueMatrix() and
  * pseudoEigenvectors() methods allow the construction of the
  * pseudo-eigendecomposition.
  *
  * The documentation for EigenSolver(const MatrixType&, bool) contains an
  * example of the typical use of this class.
  *
  * \note The implementation is adapted from
  * <a href="http://math.nist.gov/javanumerics/jama/">JAMA</a> (public domain).
  * Their code is based on EISPACK.
  *
  * \sa MatrixBase::eigenvalues(), class ComplexEigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class EigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues(). 
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors(). 
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via EigenSolver::compute(const MatrixType&, bool).
      *
      * \sa compute() for an example.
      */
    EigenSolver() : m_eivec(), m_eivalues(), m_isInitialized(false), m_eigenvectorsOk(false), m_realSchur(), m_matT(), m_tmp() {}

    /** \brief Default constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa EigenSolver()
      */
    explicit EigenSolver(Index size)
      : m_eivec(size, size),
        m_eivalues(size),
        m_isInitialized(false),
        m_eigenvectorsOk(false),
        m_realSchur(size),
        m_matT(size, size), 
        m_tmp(size)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      *
      * This constructor calls compute() to compute the eigenvalues
      * and eigenvectors.
      *
      * Example: \include EigenSolver_EigenSolver_MatrixType.cpp
      * Output: \verbinclude EigenSolver_EigenSolver_MatrixType.out
      *
      * \sa compute()
      */
    template<typename InputType>
    explicit EigenSolver(const EigenBase<InputType>& matrix, bool computeEigenvectors = true)
      : m_eivec(matrix.rows(), matrix.cols()),
        m_eivalues(matrix.cols()),
        m_isInitialized(false),
        m_eigenvectorsOk(false),
        m_realSchur(matrix.cols()),
        m_matT(matrix.rows(), matrix.cols()), 
        m_tmp(matrix.cols())
    {
      compute(matrix.derived(), computeEigenvectors);
    }

    /** \brief Returns the eigenvectors of given matrix. 
      *
      * \returns  %Matrix whose columns are the (possibly complex) eigenvectors.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
      * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
      * eigenvectors are normalized to have (Euclidean) norm equal to one. The
      * matrix returned by this function is the matrix \f$ V \f$ in the
      * eigendecomposition \f$ A = V D V^{-1} \f$, if it exists.
      *
      * Example: \include EigenSolver_eigenvectors.cpp
      * Output: \verbinclude EigenSolver_eigenvectors.out
      *
      * \sa eigenvalues(), pseudoEigenvectors()
      */
    EigenvectorsType eigenvectors() const;

    /** \brief Returns the pseudo-eigenvectors of given matrix. 
      *
      * \returns  Const reference to matrix whose columns are the pseudo-eigenvectors.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * The real matrix \f$ V \f$ returned by this function and the
      * block-diagonal matrix \f$ D \f$ returned by pseudoEigenvalueMatrix()
      * satisfy \f$ AV = VD \f$.
      *
      * Example: \include EigenSolver_pseudoEigenvectors.cpp
      * Output: \verbinclude EigenSolver_pseudoEigenvectors.out
      *
      * \sa pseudoEigenvalueMatrix(), eigenvectors()
      */
    const MatrixType& pseudoEigenvectors() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the block-diagonal matrix in the pseudo-eigendecomposition.
      *
      * \returns  A block-diagonal matrix.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before.
      *
      * The matrix \f$ D \f$ returned by this function is real and
      * block-diagonal. The blocks on the diagonal are either 1-by-1 or 2-by-2
      * blocks of the form
      * \f$ \begin{bmatrix} u & v \\ -v & u \end{bmatrix} \f$.
      * These blocks are not sorted in any particular order.
      * The matrix \f$ D \f$ and the matrix \f$ V \f$ returned by
      * pseudoEigenvectors() satisfy \f$ AV = VD \f$.
      *
      * \sa pseudoEigenvectors() for an example, eigenvalues()
      */
    MatrixType pseudoEigenvalueMatrix() const;

    /** \brief Returns the eigenvalues of given matrix. 
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre Either the constructor 
      * EigenSolver(const MatrixType&,bool) or the member function
      * compute(const MatrixType&, bool) has been called before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues 
      * are not sorted in any particular order.
      *
      * Example: \include EigenSolver_eigenvalues.cpp
      * Output: \verbinclude EigenSolver_eigenvalues.out
      *
      * \sa eigenvectors(), pseudoEigenvalueMatrix(),
      *     MatrixBase::eigenvalues()
      */
    const EigenvalueType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes eigendecomposition of given matrix. 
      * 
      * \param[in]  matrix  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the real matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If 
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to real Schur form using the RealSchur
      * class. The Schur decomposition is then used to compute the eigenvalues
      * and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * Schur decomposition, which is very approximately \f$ 25n^3 \f$
      * (where \f$ n \f$ is the size of the matrix) if \p computeEigenvectors 
      * is true, and \f$ 10n^3 \f$ if \p computeEigenvectors is false.
      *
      * This method reuses of the allocated data in the EigenSolver object.
      *
      * Example: \include EigenSolver_compute.cpp
      * Output: \verbinclude EigenSolver_compute.out
      */
    template<typename InputType>
    EigenSolver& compute(const EigenBase<InputType>& matrix, bool computeEigenvectors = true);

    /** \returns NumericalIssue if the input contains INF or NaN values or overflow occurred. Returns Success otherwise. */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. */
    EigenSolver& setMaxIterations(Index maxIters)
    {
      m_realSchur.setMaxIterations(maxIters);
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_realSchur.getMaxIterations();
    }

  private:
    void doComputeEigenvectors();

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
      EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL);
    }
    
    MatrixType m_eivec;
    EigenvalueType m_eivalues;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
    ComputationInfo m_info;
    RealSchur<MatrixType> m_realSchur;
    MatrixType m_matT;

    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;
    ColumnVectorType m_tmp;
};

template<typename MatrixType>
MatrixType EigenSolver<MatrixType>::pseudoEigenvalueMatrix() const
{
  eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
  const RealScalar precision = RealScalar(2)*NumTraits<RealScalar>::epsilon();
  Index n = m_eivalues.rows();
  MatrixType matD = MatrixType::Zero(n,n);
  for (Index i=0; i<n; ++i)
  {
    if (internal::isMuchSmallerThan(numext::imag(m_eivalues.coeff(i)), numext::real(m_eivalues.coeff(i)), precision))
      matD.coeffRef(i,i) = numext::real(m_eivalues.coeff(i));
    else
    {
      matD.template block<2,2>(i,i) <<  numext::real(m_eivalues.coeff(i)), numext::imag(m_eivalues.coeff(i)),
                                       -numext::imag(m_eivalues.coeff(i)), numext::real(m_eivalues.coeff(i));
      ++i;
    }
  }
  return matD;
}

template<typename MatrixType>
typename EigenSolver<MatrixType>::EigenvectorsType EigenSolver<MatrixType>::eigenvectors() const
{
  eigen_assert(m_isInitialized && "EigenSolver is not initialized.");
  eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
  const RealScalar precision = RealScalar(2)*NumTraits<RealScalar>::epsilon();
  Index n = m_eivec.cols();
  EigenvectorsType matV(n,n);
  for (Index j=0; j<n; ++j)
  {
    if (internal::isMuchSmallerThan(numext::imag(m_eivalues.coeff(j)), numext::real(m_eivalues.coeff(j)), precision) || j+1==n)
    {
      // we have a real eigen value
      matV.col(j) = m_eivec.col(j).template cast<ComplexScalar>();
      matV.col(j).normalize();
    }
    else
    {
      // we have a pair of complex eigen values
      for (Index i=0; i<n; ++i)
      {
        matV.coeffRef(i,j)   = ComplexScalar(m_eivec.coeff(i,j),  m_eivec.coeff(i,j+1));
        matV.coeffRef(i,j+1) = ComplexScalar(m_eivec.coeff(i,j), -m_eivec.coeff(i,j+1));
      }
      matV.col(j).normalize();
      matV.col(j+1).normalize();
      ++j;
    }
  }
  return matV;
}

template<typename MatrixType>
template<typename InputType>
EigenSolver<MatrixType>& 
EigenSolver<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeEigenvectors)
{
  check_template_parameters();
  
  using std::sqrt;
  using std::abs;
  using numext::isfinite;
  eigen_assert(matrix.cols() == matrix.rows());

  // Reduce to real Schur form.
  m_realSchur.compute(matrix.derived(), computeEigenvectors);
  
  m_info = m_realSchur.info();

  if (m_info == Success)
  {
    m_matT = m_realSchur.matrixT();
    if (computeEigenvectors)
      m_eivec = m_realSchur.matrixU();
  
    // Compute eigenvalues from matT
    m_eivalues.resize(matrix.cols());
    Index i = 0;
    while (i < matrix.cols()) 
    {
      if (i == matrix.cols() - 1 || m_matT.coeff(i+1, i) == Scalar(0)) 
      {
        m_eivalues.coeffRef(i) = m_matT.coeff(i, i);
        if(!(isfinite)(m_eivalues.coeffRef(i)))
        {
          m_isInitialized = true;
          m_eigenvectorsOk = false;
          m_info = NumericalIssue;
          return *this;
        }
        ++i;
      }
      else
      {
        Scalar p = Scalar(0.5) * (m_matT.coeff(i, i) - m_matT.coeff(i+1, i+1));
        Scalar z;
        // Compute z = sqrt(abs(p * p + m_matT.coeff(i+1, i) * m_matT.coeff(i, i+1)));
        // without overflow
        {
          Scalar t0 = m_matT.coeff(i+1, i);
          Scalar t1 = m_matT.coeff(i, i+1);
          Scalar maxval = numext::maxi<Scalar>(abs(p),numext::maxi<Scalar>(abs(t0),abs(t1)));
          t0 /= maxval;
          t1 /= maxval;
          Scalar p0 = p/maxval;
          z = maxval * sqrt(abs(p0 * p0 + t0 * t1));
        }
        
        m_eivalues.coeffRef(i)   = ComplexScalar(m_matT.coeff(i+1, i+1) + p, z);
        m_eivalues.coeffRef(i+1) = ComplexScalar(m_matT.coeff(i+1, i+1) + p, -z);
        if(!((isfinite)(m_eivalues.coeffRef(i)) && (isfinite)(m_eivalues.coeffRef(i+1))))
        {
          m_isInitialized = true;
          m_eigenvectorsOk = false;
          m_info = NumericalIssue;
          return *this;
        }
        i += 2;
      }
    }
    
    // Compute eigenvectors.
    if (computeEigenvectors)
      doComputeEigenvectors();
  }

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;

  return *this;
}


template<typename MatrixType>
void EigenSolver<MatrixType>::doComputeEigenvectors()
{
  using std::abs;
  const Index size = m_eivec.cols();
  const Scalar eps = NumTraits<Scalar>::epsilon();

  // inefficient! this is already computed in RealSchur
  Scalar norm(0);
  for (Index j = 0; j < size; ++j)
  {
    norm += m_matT.row(j).segment((std::max)(j-1,Index(0)), size-(std::max)(j-1,Index(0))).cwiseAbs().sum();
  }
  
  // Backsubstitute to find vectors of upper triangular form
  if (norm == Scalar(0))
  {
    return;
  }

  for (Index n = size-1; n >= 0; n--)
  {
    Scalar p = m_eivalues.coeff(n).real();
    Scalar q = m_eivalues.coeff(n).imag();

    // Scalar vector
    if (q == Scalar(0))
    {
      Scalar lastr(0), lastw(0);
      Index l = n;

      m_matT.coeffRef(n,n) = Scalar(1);
      for (Index i = n-1; i >= 0; i--)
      {
        Scalar w = m_matT.coeff(i,i) - p;
        Scalar r = m_matT.row(i).segment(l,n-l+1).dot(m_matT.col(n).segment(l, n-l+1));

        if (m_eivalues.coeff(i).imag() < Scalar(0))
        {
          lastw = w;
          lastr = r;
        }
        else
        {
          l = i;
          if (m_eivalues.coeff(i).imag() == Scalar(0))
          {
            if (w != Scalar(0))
              m_matT.coeffRef(i,n) = -r / w;
            else
              m_matT.coeffRef(i,n) = -r / (eps * norm);
          }
          else // Solve real equations
          {
            Scalar x = m_matT.coeff(i,i+1);
            Scalar y = m_matT.coeff(i+1,i);
            Scalar denom = (m_eivalues.coeff(i).real() - p) * (m_eivalues.coeff(i).real() - p) + m_eivalues.coeff(i).imag() * m_eivalues.coeff(i).imag();
            Scalar t = (x * lastr - lastw * r) / denom;
            m_matT.coeffRef(i,n) = t;
            if (abs(x) > abs(lastw))
              m_matT.coeffRef(i+1,n) = (-r - w * t) / x;
            else
              m_matT.coeffRef(i+1,n) = (-lastr - y * t) / lastw;
          }

          // Overflow control
          Scalar t = abs(m_matT.coeff(i,n));
          if ((eps * t) * t > Scalar(1))
            m_matT.col(n).tail(size-i) /= t;
        }
      }
    }
    else if (q < Scalar(0) && n > 0) // Complex vector
    {
      Scalar lastra(0), lastsa(0), lastw(0);
      Index l = n-1;

      // Last vector component imaginary so matrix is triangular
      if (abs(m_matT.coeff(n,n-1)) > abs(m_matT.coeff(n-1,n)))
      {
        m_matT.coeffRef(n-1,n-1) = q / m_matT.coeff(n,n-1);
        m_matT.coeffRef(n-1,n) = -(m_matT.coeff(n,n) - p) / m_matT.coeff(n,n-1);
      }
      else
      {
        ComplexScalar cc = ComplexScalar(Scalar(0),-m_matT.coeff(n-1,n)) / ComplexScalar(m_matT.coeff(n-1,n-1)-p,q);
        m_matT.coeffRef(n-1,n-1) = numext::real(cc);
        m_matT.coeffRef(n-1,n) = numext::imag(cc);
      }
      m_matT.coeffRef(n,n-1) = Scalar(0);
      m_matT.coeffRef(n,n) = Scalar(1);
      for (Index i = n-2; i >= 0; i--)
      {
        Scalar ra = m_matT.row(i).segment(l, n-l+1).dot(m_matT.col(n-1).segment(l, n-l+1));
        Scalar sa = m_matT.row(i).segment(l, n-l+1).dot(m_matT.col(n).segment(l, n-l+1));
        Scalar w = m_matT.coeff(i,i) - p;

        if (m_eivalues.coeff(i).imag() < Scalar(0))
        {
          lastw = w;
          lastra = ra;
          lastsa = sa;
        }
        else
        {
          l = i;
          if (m_eivalues.coeff(i).imag() == RealScalar(0))
          {
            ComplexScalar cc = ComplexScalar(-ra,-sa) / ComplexScalar(w,q);
            m_matT.coeffRef(i,n-1) = numext::real(cc);
            m_matT.coeffRef(i,n) = numext::imag(cc);
          }
          else
          {
            // Solve complex equations
            Scalar x = m_matT.coeff(i,i+1);
            Scalar y = m_matT.coeff(i+1,i);
            Scalar vr = (m_eivalues.coeff(i).real() - p) * (m_eivalues.coeff(i).real() - p) + m_eivalues.coeff(i).imag() * m_eivalues.coeff(i).imag() - q * q;
            Scalar vi = (m_eivalues.coeff(i).real() - p) * Scalar(2) * q;
            if ((vr == Scalar(0)) && (vi == Scalar(0)))
              vr = eps * norm * (abs(w) + abs(q) + abs(x) + abs(y) + abs(lastw));

            ComplexScalar cc = ComplexScalar(x*lastra-lastw*ra+q*sa,x*lastsa-lastw*sa-q*ra) / ComplexScalar(vr,vi);
            m_matT.coeffRef(i,n-1) = numext::real(cc);
            m_matT.coeffRef(i,n) = numext::imag(cc);
            if (abs(x) > (abs(lastw) + abs(q)))
            {
              m_matT.coeffRef(i+1,n-1) = (-ra - w * m_matT.coeff(i,n-1) + q * m_matT.coeff(i,n)) / x;
              m_matT.coeffRef(i+1,n) = (-sa - w * m_matT.coeff(i,n) - q * m_matT.coeff(i,n-1)) / x;
            }
            else
            {
              cc = ComplexScalar(-lastra-y*m_matT.coeff(i,n-1),-lastsa-y*m_matT.coeff(i,n)) / ComplexScalar(lastw,q);
              m_matT.coeffRef(i+1,n-1) = numext::real(cc);
              m_matT.coeffRef(i+1,n) = numext::imag(cc);
            }
          }

          // Overflow control
          Scalar t = numext::maxi<Scalar>(abs(m_matT.coeff(i,n-1)),abs(m_matT.coeff(i,n)));
          if ((eps * t) * t > Scalar(1))
            m_matT.block(i, n-1, size-i, 2) /= t;

        }
      }
      
      // We handled a pair of complex conjugate eigenvalues, so need to skip them both
      n--;
    }
    else
    {
      eigen_assert(0 && "Internal bug in EigenSolver (INF or NaN has not been detected)"); // this should not happen
    }
  }

  // Back transformation to get eigenvectors of original matrix
  for (Index j = size-1; j >= 0; j--)
  {
    m_tmp.noalias() = m_eivec.leftCols(j+1) * m_matT.col(j).segment(0, j+1);
    m_eivec.col(j) = m_tmp;
  }
}

} // end namespace Eigen

#endif // EIGEN_EIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2016 Tobias Wood <tobias@spinicist.org.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERALIZEDEIGENSOLVER_H
#define EIGEN_GENERALIZEDEIGENSOLVER_H

#include "./RealQZ.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class GeneralizedEigenSolver
  *
  * \brief Computes the generalized eigenvalues and eigenvectors of a pair of general matrices
  *
  * \tparam _MatrixType the type of the matrices of which we are computing the
  * eigen-decomposition; this is expected to be an instantiation of the Matrix
  * class template. Currently, only real matrices are supported.
  *
  * The generalized eigenvalues and eigenvectors of a matrix pair \f$ A \f$ and \f$ B \f$ are scalars
  * \f$ \lambda \f$ and vectors \f$ v \f$ such that \f$ Av = \lambda Bv \f$.  If
  * \f$ D \f$ is a diagonal matrix with the eigenvalues on the diagonal, and
  * \f$ V \f$ is a matrix with the eigenvectors as its columns, then \f$ A V =
  * B V D \f$. The matrix \f$ V \f$ is almost always invertible, in which case we
  * have \f$ A = B V D V^{-1} \f$. This is called the generalized eigen-decomposition.
  *
  * The generalized eigenvalues and eigenvectors of a matrix pair may be complex, even when the
  * matrices are real. Moreover, the generalized eigenvalue might be infinite if the matrix B is
  * singular. To workaround this difficulty, the eigenvalues are provided as a pair of complex \f$ \alpha \f$
  * and real \f$ \beta \f$ such that: \f$ \lambda_i = \alpha_i / \beta_i \f$. If \f$ \beta_i \f$ is (nearly) zero,
  * then one can consider the well defined left eigenvalue \f$ \mu = \beta_i / \alpha_i\f$ such that:
  * \f$ \mu_i A v_i = B v_i \f$, or even \f$ \mu_i u_i^T A  = u_i^T B \f$ where \f$ u_i \f$ is
  * called the left eigenvector.
  *
  * Call the function compute() to compute the generalized eigenvalues and eigenvectors of
  * a given matrix pair. Alternatively, you can use the
  * GeneralizedEigenSolver(const MatrixType&, const MatrixType&, bool) constructor which computes the
  * eigenvalues and eigenvectors at construction time. Once the eigenvalue and
  * eigenvectors are computed, they can be retrieved with the eigenvalues() and
  * eigenvectors() functions.
  *
  * Here is an usage example of this class:
  * Example: \include GeneralizedEigenSolver.cpp
  * Output: \verbinclude GeneralizedEigenSolver.out
  *
  * \sa MatrixBase::eigenvalues(), class ComplexEigenSolver, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class GeneralizedEigenSolver
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Complex scalar type for #MatrixType. 
      *
      * This is \c std::complex<Scalar> if #Scalar is real (e.g.,
      * \c float or \c double) and just \c Scalar if #Scalar is
      * complex.
      */
    typedef std::complex<RealScalar> ComplexScalar;

    /** \brief Type for vector of real scalar values eigenvalues as returned by betas().
      *
      * This is a column vector with entries of type #Scalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> VectorType;

    /** \brief Type for vector of complex scalar values eigenvalues as returned by alphas().
      *
      * This is a column vector with entries of type #ComplexScalar.
      * The length of the vector is the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ComplexVectorType;

    /** \brief Expression type for the eigenvalues as returned by eigenvalues().
      */
    typedef CwiseBinaryOp<internal::scalar_quotient_op<ComplexScalar,Scalar>,ComplexVectorType,VectorType> EigenvalueType;

    /** \brief Type for matrix of eigenvectors as returned by eigenvectors(). 
      *
      * This is a square matrix with entries of type #ComplexScalar. 
      * The size is the same as the size of #MatrixType.
      */
    typedef Matrix<ComplexScalar, RowsAtCompileTime, ColsAtCompileTime, Options, MaxRowsAtCompileTime, MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Default constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via EigenSolver::compute(const MatrixType&, bool).
      *
      * \sa compute() for an example.
      */
    GeneralizedEigenSolver()
      : m_eivec(),
        m_alphas(),
        m_betas(),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ()
    {}

    /** \brief Default constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa GeneralizedEigenSolver()
      */
    explicit GeneralizedEigenSolver(Index size)
      : m_eivec(size, size),
        m_alphas(size),
        m_betas(size),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ(size),
        m_tmp(size)
    {}

    /** \brief Constructor; computes the generalized eigendecomposition of given matrix pair.
      * 
      * \param[in]  A  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  B  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are computed.
      *
      * This constructor calls compute() to compute the generalized eigenvalues
      * and eigenvectors.
      *
      * \sa compute()
      */
    GeneralizedEigenSolver(const MatrixType& A, const MatrixType& B, bool computeEigenvectors = true)
      : m_eivec(A.rows(), A.cols()),
        m_alphas(A.cols()),
        m_betas(A.cols()),
        m_valuesOkay(false),
        m_vectorsOkay(false),
        m_realQZ(A.cols()),
        m_tmp(A.cols())
    {
      compute(A, B, computeEigenvectors);
    }

    /* \brief Returns the computed generalized eigenvectors.
      *
      * \returns  %Matrix whose columns are the (possibly complex) right eigenvectors.
      * i.e. the eigenvectors that solve (A - l*B)x = 0. The ordering matches the eigenvalues.
      *
      * \pre Either the constructor 
      * GeneralizedEigenSolver(const MatrixType&,const MatrixType&, bool) or the member function
      * compute(const MatrixType&, const MatrixType& bool) has been called before, and
      * \p computeEigenvectors was set to true (the default).
      *
      * \sa eigenvalues()
      */
    EigenvectorsType eigenvectors() const {
      eigen_assert(m_vectorsOkay && "Eigenvectors for GeneralizedEigenSolver were not calculated.");
      return m_eivec;
    }

    /** \brief Returns an expression of the computed generalized eigenvalues.
      *
      * \returns An expression of the column vector containing the eigenvalues.
      *
      * It is a shortcut for \code this->alphas().cwiseQuotient(this->betas()); \endcode
      * Not that betas might contain zeros. It is therefore not recommended to use this function,
      * but rather directly deal with the alphas and betas vectors.
      *
      * \pre Either the constructor 
      * GeneralizedEigenSolver(const MatrixType&,const MatrixType&,bool) or the member function
      * compute(const MatrixType&,const MatrixType&,bool) has been called before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues 
      * are not sorted in any particular order.
      *
      * \sa alphas(), betas(), eigenvectors()
      */
    EigenvalueType eigenvalues() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return EigenvalueType(m_alphas,m_betas);
    }

    /** \returns A const reference to the vectors containing the alpha values
      *
      * This vector permits to reconstruct the j-th eigenvalues as alphas(i)/betas(j).
      *
      * \sa betas(), eigenvalues() */
    ComplexVectorType alphas() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return m_alphas;
    }

    /** \returns A const reference to the vectors containing the beta values
      *
      * This vector permits to reconstruct the j-th eigenvalues as alphas(i)/betas(j).
      *
      * \sa alphas(), eigenvalues() */
    VectorType betas() const
    {
      eigen_assert(m_valuesOkay && "GeneralizedEigenSolver is not initialized.");
      return m_betas;
    }

    /** \brief Computes generalized eigendecomposition of given matrix.
      * 
      * \param[in]  A  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  B  Square matrix whose eigendecomposition is to be computed.
      * \param[in]  computeEigenvectors  If true, both the eigenvectors and the
      *    eigenvalues are computed; if false, only the eigenvalues are
      *    computed. 
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of the real matrix \p matrix.
      * The eigenvalues() function can be used to retrieve them.  If 
      * \p computeEigenvectors is true, then the eigenvectors are also computed
      * and can be retrieved by calling eigenvectors().
      *
      * The matrix is first reduced to real generalized Schur form using the RealQZ
      * class. The generalized Schur decomposition is then used to compute the eigenvalues
      * and eigenvectors.
      *
      * The cost of the computation is dominated by the cost of the
      * generalized Schur decomposition.
      *
      * This method reuses of the allocated data in the GeneralizedEigenSolver object.
      */
    GeneralizedEigenSolver& compute(const MatrixType& A, const MatrixType& B, bool computeEigenvectors = true);

    ComputationInfo info() const
    {
      eigen_assert(m_valuesOkay && "EigenSolver is not initialized.");
      return m_realQZ.info();
    }

    /** Sets the maximal number of iterations allowed.
    */
    GeneralizedEigenSolver& setMaxIterations(Index maxIters)
    {
      m_realQZ.setMaxIterations(maxIters);
      return *this;
    }

  protected:
    
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
      EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL);
    }
    
    EigenvectorsType m_eivec;
    ComplexVectorType m_alphas;
    VectorType m_betas;
    bool m_valuesOkay, m_vectorsOkay;
    RealQZ<MatrixType> m_realQZ;
    ComplexVectorType m_tmp;
};

template<typename MatrixType>
GeneralizedEigenSolver<MatrixType>&
GeneralizedEigenSolver<MatrixType>::compute(const MatrixType& A, const MatrixType& B, bool computeEigenvectors)
{
  check_template_parameters();
  
  using std::sqrt;
  using std::abs;
  eigen_assert(A.cols() == A.rows() && B.cols() == A.rows() && B.cols() == B.rows());
  Index size = A.cols();
  m_valuesOkay = false;
  m_vectorsOkay = false;
  // Reduce to generalized real Schur form:
  // A = Q S Z and B = Q T Z
  m_realQZ.compute(A, B, computeEigenvectors);
  if (m_realQZ.info() == Success)
  {
    // Resize storage
    m_alphas.resize(size);
    m_betas.resize(size);
    if (computeEigenvectors)
    {
      m_eivec.resize(size,size);
      m_tmp.resize(size);
    }

    // Aliases:
    Map<VectorType> v(reinterpret_cast<Scalar*>(m_tmp.data()), size);
    ComplexVectorType &cv = m_tmp;
    const MatrixType &mS = m_realQZ.matrixS();
    const MatrixType &mT = m_realQZ.matrixT();

    Index i = 0;
    while (i < size)
    {
      if (i == size - 1 || mS.coeff(i+1, i) == Scalar(0))
      {
        // Real eigenvalue
        m_alphas.coeffRef(i) = mS.diagonal().coeff(i);
        m_betas.coeffRef(i)  = mT.diagonal().coeff(i);
        if (computeEigenvectors)
        {
          v.setConstant(Scalar(0.0));
          v.coeffRef(i) = Scalar(1.0);
          // For singular eigenvalues do nothing more
          if(abs(m_betas.coeffRef(i)) >= (std::numeric_limits<RealScalar>::min)())
          {
            // Non-singular eigenvalue
            const Scalar alpha = real(m_alphas.coeffRef(i));
            const Scalar beta = m_betas.coeffRef(i);
            for (Index j = i-1; j >= 0; j--)
            {
              const Index st = j+1;
              const Index sz = i-j;
              if (j > 0 && mS.coeff(j, j-1) != Scalar(0))
              {
                // 2x2 block
                Matrix<Scalar, 2, 1> rhs = (alpha*mT.template block<2,Dynamic>(j-1,st,2,sz) - beta*mS.template block<2,Dynamic>(j-1,st,2,sz)) .lazyProduct( v.segment(st,sz) );
                Matrix<Scalar, 2, 2> lhs = beta * mS.template block<2,2>(j-1,j-1) - alpha * mT.template block<2,2>(j-1,j-1);
                v.template segment<2>(j-1) = lhs.partialPivLu().solve(rhs);
                j--;
              }
              else
              {
                v.coeffRef(j) = -v.segment(st,sz).transpose().cwiseProduct(beta*mS.block(j,st,1,sz) - alpha*mT.block(j,st,1,sz)).sum() / (beta*mS.coeffRef(j,j) - alpha*mT.coeffRef(j,j));
              }
            }
          }
          m_eivec.col(i).real().noalias() = m_realQZ.matrixZ().transpose() * v;
          m_eivec.col(i).real().normalize();
          m_eivec.col(i).imag().setConstant(0);
        }
        ++i;
      }
      else
      {
        // We need to extract the generalized eigenvalues of the pair of a general 2x2 block S and a positive diagonal 2x2 block T
        // Then taking beta=T_00*T_11, we can avoid any division, and alpha is the eigenvalues of A = (U^-1 * S * U) * diag(T_11,T_00):

        // T =  [a 0]
        //      [0 b]
        RealScalar a = mT.diagonal().coeff(i),
                   b = mT.diagonal().coeff(i+1);
        const RealScalar beta = m_betas.coeffRef(i) = m_betas.coeffRef(i+1) = a*b;

        // ^^ NOTE: using diagonal()(i) instead of coeff(i,i) workarounds a MSVC bug.
        Matrix<RealScalar,2,2> S2 = mS.template block<2,2>(i,i) * Matrix<Scalar,2,1>(b,a).asDiagonal();

        Scalar p = Scalar(0.5) * (S2.coeff(0,0) - S2.coeff(1,1));
        Scalar z = sqrt(abs(p * p + S2.coeff(1,0) * S2.coeff(0,1)));
        const ComplexScalar alpha = ComplexScalar(S2.coeff(1,1) + p, (beta > 0) ? z : -z);
        m_alphas.coeffRef(i)   = conj(alpha);
        m_alphas.coeffRef(i+1) = alpha;

        if (computeEigenvectors) {
          // Compute eigenvector in position (i+1) and then position (i) is just the conjugate
          cv.setZero();
          cv.coeffRef(i+1) = Scalar(1.0);
          // here, the "static_cast" workaound expression template issues.
          cv.coeffRef(i) = -(static_cast<Scalar>(beta*mS.coeffRef(i,i+1)) - alpha*mT.coeffRef(i,i+1))
                          / (static_cast<Scalar>(beta*mS.coeffRef(i,i))   - alpha*mT.coeffRef(i,i));
          for (Index j = i-1; j >= 0; j--)
          {
            const Index st = j+1;
            const Index sz = i+1-j;
            if (j > 0 && mS.coeff(j, j-1) != Scalar(0))
            {
              // 2x2 block
              Matrix<ComplexScalar, 2, 1> rhs = (alpha*mT.template block<2,Dynamic>(j-1,st,2,sz) - beta*mS.template block<2,Dynamic>(j-1,st,2,sz)) .lazyProduct( cv.segment(st,sz) );
              Matrix<ComplexScalar, 2, 2> lhs = beta * mS.template block<2,2>(j-1,j-1) - alpha * mT.template block<2,2>(j-1,j-1);
              cv.template segment<2>(j-1) = lhs.partialPivLu().solve(rhs);
              j--;
            } else {
              cv.coeffRef(j) =  cv.segment(st,sz).transpose().cwiseProduct(beta*mS.block(j,st,1,sz) - alpha*mT.block(j,st,1,sz)).sum()
                              / (alpha*mT.coeffRef(j,j) - static_cast<Scalar>(beta*mS.coeffRef(j,j)));
            }
          }
          m_eivec.col(i+1).noalias() = (m_realQZ.matrixZ().transpose() * cv);
          m_eivec.col(i+1).normalize();
          m_eivec.col(i) = m_eivec.col(i+1).conjugate();
        }
        i += 2;
      }
    }

    m_valuesOkay = true;
    m_vectorsOkay = computeEigenvectors;
  }
  return *this;
}

} // end namespace Eigen

#endif // EIGEN_GENERALIZEDEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H
#define EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H

#include "./Tridiagonalization.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class GeneralizedSelfAdjointEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of the generalized selfadjoint eigen problem
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template.
  *
  * This class solves the generalized eigenvalue problem
  * \f$ Av = \lambda Bv \f$. In this case, the matrix \f$ A \f$ should be
  * selfadjoint and the matrix \f$ B \f$ should be positive definite.
  *
  * Only the \b lower \b triangular \b part of the input matrix is referenced.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the
  * GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
  * constructor which computes the eigenvalues and eigenvectors at construction time.
  * Once the eigenvalue and eigenvectors are computed, they can be retrieved with the eigenvalues()
  * and eigenvectors() functions.
  *
  * The documentation for GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
  * contains an example of the typical use of this class.
  *
  * \sa class SelfAdjointEigenSolver, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType>
class GeneralizedSelfAdjointEigenSolver : public SelfAdjointEigenSolver<_MatrixType>
{
    typedef SelfAdjointEigenSolver<_MatrixType> Base;
  public:

    typedef _MatrixType MatrixType;

    /** \brief Default constructor for fixed-size matrices.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute(). This constructor
      * can only be used if \p _MatrixType is a fixed-size matrix; use
      * GeneralizedSelfAdjointEigenSolver(Index) for dynamic-size matrices.
      */
    GeneralizedSelfAdjointEigenSolver() : Base() {}

    /** \brief Constructor, pre-allocates memory for dynamic-size matrices.
      *
      * \param [in]  size  Positive integer, size of the matrix whose
      * eigenvalues and eigenvectors will be computed.
      *
      * This constructor is useful for dynamic-size matrices, when the user
      * intends to perform decompositions via compute(). The \p size
      * parameter is only used as a hint. It is not an error to give a wrong
      * \p size, but it may impair performance.
      *
      * \sa compute() for an example
      */
    explicit GeneralizedSelfAdjointEigenSolver(Index size)
        : Base(size)
    {}

    /** \brief Constructor; computes generalized eigendecomposition of given matrix pencil.
      *
      * \param[in]  matA  Selfadjoint matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  matB  Positive-definite matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  options A or-ed set of flags {#ComputeEigenvectors,#EigenvaluesOnly} | {#Ax_lBx,#ABx_lx,#BAx_lx}.
      *                     Default is #ComputeEigenvectors|#Ax_lBx.
      *
      * This constructor calls compute(const MatrixType&, const MatrixType&, int)
      * to compute the eigenvalues and (if requested) the eigenvectors of the
      * generalized eigenproblem \f$ Ax = \lambda B x \f$ with \a matA the
      * selfadjoint matrix \f$ A \f$ and \a matB the positive definite matrix
      * \f$ B \f$. Each eigenvector \f$ x \f$ satisfies the property
      * \f$ x^* B x = 1 \f$. The eigenvectors are computed if
      * \a options contains ComputeEigenvectors.
      *
      * In addition, the two following variants can be solved via \p options:
      * - \c ABx_lx: \f$ ABx = \lambda x \f$
      * - \c BAx_lx: \f$ BAx = \lambda x \f$
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType2.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType2.out
      *
      * \sa compute(const MatrixType&, const MatrixType&, int)
      */
    GeneralizedSelfAdjointEigenSolver(const MatrixType& matA, const MatrixType& matB,
                                      int options = ComputeEigenvectors|Ax_lBx)
      : Base(matA.cols())
    {
      compute(matA, matB, options);
    }

    /** \brief Computes generalized eigendecomposition of given matrix pencil.
      *
      * \param[in]  matA  Selfadjoint matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  matB  Positive-definite matrix in matrix pencil.
      *                   Only the lower triangular part of the matrix is referenced.
      * \param[in]  options A or-ed set of flags {#ComputeEigenvectors,#EigenvaluesOnly} | {#Ax_lBx,#ABx_lx,#BAx_lx}.
      *                     Default is #ComputeEigenvectors|#Ax_lBx.
      *
      * \returns    Reference to \c *this
      *
      * According to \p options, this function computes eigenvalues and (if requested)
      * the eigenvectors of one of the following three generalized eigenproblems:
      * - \c Ax_lBx: \f$ Ax = \lambda B x \f$
      * - \c ABx_lx: \f$ ABx = \lambda x \f$
      * - \c BAx_lx: \f$ BAx = \lambda x \f$
      * with \a matA the selfadjoint matrix \f$ A \f$ and \a matB the positive definite
      * matrix \f$ B \f$.
      * In addition, each eigenvector \f$ x \f$ satisfies the property \f$ x^* B x = 1 \f$.
      *
      * The eigenvalues() function can be used to retrieve
      * the eigenvalues. If \p options contains ComputeEigenvectors, then the
      * eigenvectors are also computed and can be retrieved by calling
      * eigenvectors().
      *
      * The implementation uses LLT to compute the Cholesky decomposition
      * \f$ B = LL^* \f$ and computes the classical eigendecomposition
      * of the selfadjoint matrix \f$ L^{-1} A (L^*)^{-1} \f$ if \p options contains Ax_lBx
      * and of \f$ L^{*} A L \f$ otherwise. This solves the
      * generalized eigenproblem, because any solution of the generalized
      * eigenproblem \f$ Ax = \lambda B x \f$ corresponds to a solution
      * \f$ L^{-1} A (L^*)^{-1} (L^* x) = \lambda (L^* x) \f$ of the
      * eigenproblem for \f$ L^{-1} A (L^*)^{-1} \f$. Similar statements
      * can be made for the two other variants.
      *
      * Example: \include SelfAdjointEigenSolver_compute_MatrixType2.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_compute_MatrixType2.out
      *
      * \sa GeneralizedSelfAdjointEigenSolver(const MatrixType&, const MatrixType&, int)
      */
    GeneralizedSelfAdjointEigenSolver& compute(const MatrixType& matA, const MatrixType& matB,
                                               int options = ComputeEigenvectors|Ax_lBx);

  protected:

};


template<typename MatrixType>
GeneralizedSelfAdjointEigenSolver<MatrixType>& GeneralizedSelfAdjointEigenSolver<MatrixType>::
compute(const MatrixType& matA, const MatrixType& matB, int options)
{
  eigen_assert(matA.cols()==matA.rows() && matB.rows()==matA.rows() && matB.cols()==matB.rows());
  eigen_assert((options&~(EigVecMask|GenEigMask))==0
          && (options&EigVecMask)!=EigVecMask
          && ((options&GenEigMask)==0 || (options&GenEigMask)==Ax_lBx
           || (options&GenEigMask)==ABx_lx || (options&GenEigMask)==BAx_lx)
          && "invalid option parameter");

  bool computeEigVecs = ((options&EigVecMask)==0) || ((options&EigVecMask)==ComputeEigenvectors);

  // Compute the cholesky decomposition of matB = L L' = U'U
  LLT<MatrixType> cholB(matB);

  int type = (options&GenEigMask);
  if(type==0)
    type = Ax_lBx;

  if(type==Ax_lBx)
  {
    // compute C = inv(L) A inv(L')
    MatrixType matC = matA.template selfadjointView<Lower>();
    cholB.matrixL().template solveInPlace<OnTheLeft>(matC);
    cholB.matrixU().template solveInPlace<OnTheRight>(matC);

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly );

    // transform back the eigen vectors: evecs = inv(U) * evecs
    if(computeEigVecs)
      cholB.matrixU().solveInPlace(Base::m_eivec);
  }
  else if(type==ABx_lx)
  {
    // compute C = L' A L
    MatrixType matC = matA.template selfadjointView<Lower>();
    matC = matC * cholB.matrixL();
    matC = cholB.matrixU() * matC;

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly);

    // transform back the eigen vectors: evecs = inv(U) * evecs
    if(computeEigVecs)
      cholB.matrixU().solveInPlace(Base::m_eivec);
  }
  else if(type==BAx_lx)
  {
    // compute C = L' A L
    MatrixType matC = matA.template selfadjointView<Lower>();
    matC = matC * cholB.matrixL();
    matC = cholB.matrixU() * matC;

    Base::compute(matC, computeEigVecs ? ComputeEigenvectors : EigenvaluesOnly);

    // transform back the eigen vectors: evecs = L * evecs
    if(computeEigVecs)
      Base::m_eivec = cholB.matrixL() * Base::m_eivec;
  }

  return *this;
}

} // end namespace Eigen

#endif // EIGEN_GENERALIZEDSELFADJOINTEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/HessenbergDecomposition.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HESSENBERGDECOMPOSITION_H
#define EIGEN_HESSENBERGDECOMPOSITION_H

namespace Eigen { 

namespace internal {
  
template<typename MatrixType> struct HessenbergDecompositionMatrixHReturnType;
template<typename MatrixType>
struct traits<HessenbergDecompositionMatrixHReturnType<MatrixType> >
{
  typedef MatrixType ReturnType;
};

}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class HessenbergDecomposition
  *
  * \brief Reduces a square matrix to Hessenberg form by an orthogonal similarity transformation
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the Hessenberg decomposition
  *
  * This class performs an Hessenberg decomposition of a matrix \f$ A \f$. In
  * the real case, the Hessenberg decomposition consists of an orthogonal
  * matrix \f$ Q \f$ and a Hessenberg matrix \f$ H \f$ such that \f$ A = Q H
  * Q^T \f$. An orthogonal matrix is a matrix whose inverse equals its
  * transpose (\f$ Q^{-1} = Q^T \f$). A Hessenberg matrix has zeros below the
  * subdiagonal, so it is almost upper triangular. The Hessenberg decomposition
  * of a complex matrix is \f$ A = Q H Q^* \f$ with \f$ Q \f$ unitary (that is,
  * \f$ Q^{-1} = Q^* \f$).
  *
  * Call the function compute() to compute the Hessenberg decomposition of a
  * given matrix. Alternatively, you can use the
  * HessenbergDecomposition(const MatrixType&) constructor which computes the
  * Hessenberg decomposition at construction time. Once the decomposition is
  * computed, you can use the matrixH() and matrixQ() functions to construct
  * the matrices H and Q in the decomposition.
  *
  * The documentation for matrixH() contains an example of the typical use of
  * this class.
  *
  * \sa class ComplexSchur, class Tridiagonalization, \ref QR_Module "QR Module"
  */
template<typename _MatrixType> class HessenbergDecomposition
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    enum {
      Size = MatrixType::RowsAtCompileTime,
      SizeMinusOne = Size == Dynamic ? Dynamic : Size - 1,
      Options = MatrixType::Options,
      MaxSize = MatrixType::MaxRowsAtCompileTime,
      MaxSizeMinusOne = MaxSize == Dynamic ? Dynamic : MaxSize - 1
    };

    /** \brief Scalar type for matrices of type #MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    /** \brief Type for vector of Householder coefficients.
      *
      * This is column vector with entries of type #Scalar. The length of the
      * vector is one less than the size of #MatrixType, if it is a fixed-side
      * type.
      */
    typedef Matrix<Scalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> CoeffVectorType;

    /** \brief Return type of matrixQ() */
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename CoeffVectorType::ConjugateReturnType>::type> HouseholderSequenceType;
    
    typedef internal::HessenbergDecompositionMatrixHReturnType<MatrixType> MatrixHReturnType;

    /** \brief Default constructor; the decomposition will be computed later.
      *
      * \param [in] size  The size of the matrix whose Hessenberg decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit HessenbergDecomposition(Index size = Size==Dynamic ? 2 : Size)
      : m_matrix(size,size),
        m_temp(size),
        m_isInitialized(false)
    {
      if(size>1)
        m_hCoeffs.resize(size-1);
    }

    /** \brief Constructor; computes Hessenberg decomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose Hessenberg decomposition is to be computed.
      *
      * This constructor calls compute() to compute the Hessenberg
      * decomposition.
      *
      * \sa matrixH() for an example.
      */
    template<typename InputType>
    explicit HessenbergDecomposition(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_temp(matrix.rows()),
        m_isInitialized(false)
    {
      if(matrix.rows()<2)
      {
        m_isInitialized = true;
        return;
      }
      m_hCoeffs.resize(matrix.rows()-1,1);
      _compute(m_matrix, m_hCoeffs, m_temp);
      m_isInitialized = true;
    }

    /** \brief Computes Hessenberg decomposition of given matrix.
      *
      * \param[in]  matrix  Square matrix whose Hessenberg decomposition is to be computed.
      * \returns    Reference to \c *this
      *
      * The Hessenberg decomposition is computed by bringing the columns of the
      * matrix successively in the required form using Householder reflections
      * (see, e.g., Algorithm 7.4.2 in Golub \& Van Loan, <i>%Matrix
      * Computations</i>). The cost is \f$ 10n^3/3 \f$ flops, where \f$ n \f$
      * denotes the size of the given matrix.
      *
      * This method reuses of the allocated data in the HessenbergDecomposition
      * object.
      *
      * Example: \include HessenbergDecomposition_compute.cpp
      * Output: \verbinclude HessenbergDecomposition_compute.out
      */
    template<typename InputType>
    HessenbergDecomposition& compute(const EigenBase<InputType>& matrix)
    {
      m_matrix = matrix.derived();
      if(matrix.rows()<2)
      {
        m_isInitialized = true;
        return *this;
      }
      m_hCoeffs.resize(matrix.rows()-1,1);
      _compute(m_matrix, m_hCoeffs, m_temp);
      m_isInitialized = true;
      return *this;
    }

    /** \brief Returns the Householder coefficients.
      *
      * \returns a const reference to the vector of Householder coefficients
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The Householder coefficients allow the reconstruction of the matrix
      * \f$ Q \f$ in the Hessenberg decomposition from the packed data.
      *
      * \sa packedMatrix(), \ref Householder_Module "Householder module"
      */
    const CoeffVectorType& householderCoefficients() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return m_hCoeffs;
    }

    /** \brief Returns the internal representation of the decomposition
      *
      *	\returns a const reference to a matrix with the internal representation
      *	         of the decomposition.
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The returned matrix contains the following information:
      *  - the upper part and lower sub-diagonal represent the Hessenberg matrix H
      *  - the rest of the lower part contains the Householder vectors that, combined with
      *    Householder coefficients returned by householderCoefficients(),
      *    allows to reconstruct the matrix Q as
      *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
      *    Here, the matrices \f$ H_i \f$ are the Householder transformations
      *       \f$ H_i = (I - h_i v_i v_i^T) \f$
      *    where \f$ h_i \f$ is the \f$ i \f$th Householder coefficient and
      *    \f$ v_i \f$ is the Householder vector defined by
      *       \f$ v_i = [ 0, \ldots, 0, 1, M(i+2,i), \ldots, M(N-1,i) ]^T \f$
      *    with M the matrix returned by this function.
      *
      * See LAPACK for further details on this packed storage.
      *
      * Example: \include HessenbergDecomposition_packedMatrix.cpp
      * Output: \verbinclude HessenbergDecomposition_packedMatrix.out
      *
      * \sa householderCoefficients()
      */
    const MatrixType& packedMatrix() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return m_matrix;
    }

    /** \brief Reconstructs the orthogonal matrix Q in the decomposition
      *
      * \returns object representing the matrix Q
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * This function returns a light-weight object of template class
      * HouseholderSequence. You can either apply it directly to a matrix or
      * you can convert it to a matrix of type #MatrixType.
      *
      * \sa matrixH() for an example, class HouseholderSequence
      */
    HouseholderSequenceType matrixQ() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return HouseholderSequenceType(m_matrix, m_hCoeffs.conjugate())
             .setLength(m_matrix.rows() - 1)
             .setShift(1);
    }

    /** \brief Constructs the Hessenberg matrix H in the decomposition
      *
      * \returns expression object representing the matrix H
      *
      * \pre Either the constructor HessenbergDecomposition(const MatrixType&)
      * or the member function compute(const MatrixType&) has been called
      * before to compute the Hessenberg decomposition of a matrix.
      *
      * The object returned by this function constructs the Hessenberg matrix H
      * when it is assigned to a matrix or otherwise evaluated. The matrix H is
      * constructed from the packed matrix as returned by packedMatrix(): The
      * upper part (including the subdiagonal) of the packed matrix contains
      * the matrix H. It may sometimes be better to directly use the packed
      * matrix instead of constructing the matrix H.
      *
      * Example: \include HessenbergDecomposition_matrixH.cpp
      * Output: \verbinclude HessenbergDecomposition_matrixH.out
      *
      * \sa matrixQ(), packedMatrix()
      */
    MatrixHReturnType matrixH() const
    {
      eigen_assert(m_isInitialized && "HessenbergDecomposition is not initialized.");
      return MatrixHReturnType(*this);
    }

  private:

    typedef Matrix<Scalar, 1, Size, int(Options) | int(RowMajor), 1, MaxSize> VectorType;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    static void _compute(MatrixType& matA, CoeffVectorType& hCoeffs, VectorType& temp);

  protected:
    MatrixType m_matrix;
    CoeffVectorType m_hCoeffs;
    VectorType m_temp;
    bool m_isInitialized;
};

/** \internal
  * Performs a tridiagonal decomposition of \a matA in place.
  *
  * \param matA the input selfadjoint matrix
  * \param hCoeffs returned Householder coefficients
  *
  * The result is written in the lower triangular part of \a matA.
  *
  * Implemented from Golub's "%Matrix Computations", algorithm 8.3.1.
  *
  * \sa packedMatrix()
  */
template<typename MatrixType>
void HessenbergDecomposition<MatrixType>::_compute(MatrixType& matA, CoeffVectorType& hCoeffs, VectorType& temp)
{
  eigen_assert(matA.rows()==matA.cols());
  Index n = matA.rows();
  temp.resize(n);
  for (Index i = 0; i<n-1; ++i)
  {
    // let's consider the vector v = i-th column starting at position i+1
    Index remainingSize = n-i-1;
    RealScalar beta;
    Scalar h;
    matA.col(i).tail(remainingSize).makeHouseholderInPlace(h, beta);
    matA.col(i).coeffRef(i+1) = beta;
    hCoeffs.coeffRef(i) = h;

    // Apply similarity transformation to remaining columns,
    // i.e., compute A = H A H'

    // A = H A
    matA.bottomRightCorner(remainingSize, remainingSize)
        .applyHouseholderOnTheLeft(matA.col(i).tail(remainingSize-1), h, &temp.coeffRef(0));

    // A = A H'
    matA.rightCols(remainingSize)
        .applyHouseholderOnTheRight(matA.col(i).tail(remainingSize-1), numext::conj(h), &temp.coeffRef(0));
  }
}

namespace internal {

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \brief Expression type for return value of HessenbergDecomposition::matrixH()
  *
  * \tparam MatrixType type of matrix in the Hessenberg decomposition
  *
  * Objects of this type represent the Hessenberg matrix in the Hessenberg
  * decomposition of some matrix. The object holds a reference to the
  * HessenbergDecomposition class until the it is assigned or evaluated for
  * some other reason (the reference should remain valid during the life time
  * of this object). This class is the return type of
  * HessenbergDecomposition::matrixH(); there is probably no other use for this
  * class.
  */
template<typename MatrixType> struct HessenbergDecompositionMatrixHReturnType
: public ReturnByValue<HessenbergDecompositionMatrixHReturnType<MatrixType> >
{
  public:
    /** \brief Constructor.
      *
      * \param[in] hess  Hessenberg decomposition
      */
    HessenbergDecompositionMatrixHReturnType(const HessenbergDecomposition<MatrixType>& hess) : m_hess(hess) { }

    /** \brief Hessenberg matrix in decomposition.
      *
      * \param[out] result  Hessenberg matrix in decomposition \p hess which
      *                     was passed to the constructor
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      result = m_hess.packedMatrix();
      Index n = result.rows();
      if (n>2)
        result.bottomLeftCorner(n-2, n-2).template triangularView<Lower>().setZero();
    }

    Index rows() const { return m_hess.packedMatrix().rows(); }
    Index cols() const { return m_hess.packedMatrix().cols(); }

  protected:
    const HessenbergDecomposition<MatrixType>& m_hess;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_HESSENBERGDECOMPOSITION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/MatrixBaseEigenvalues.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIXBASEEIGENVALUES_H
#define EIGEN_MATRIXBASEEIGENVALUES_H

namespace Eigen { 

namespace internal {

template<typename Derived, bool IsComplex>
struct eigenvalues_selector
{
  // this is the implementation for the case IsComplex = true
  static inline typename MatrixBase<Derived>::EigenvaluesReturnType const
  run(const MatrixBase<Derived>& m)
  {
    typedef typename Derived::PlainObject PlainObject;
    PlainObject m_eval(m);
    return ComplexEigenSolver<PlainObject>(m_eval, false).eigenvalues();
  }
};

template<typename Derived>
struct eigenvalues_selector<Derived, false>
{
  static inline typename MatrixBase<Derived>::EigenvaluesReturnType const
  run(const MatrixBase<Derived>& m)
  {
    typedef typename Derived::PlainObject PlainObject;
    PlainObject m_eval(m);
    return EigenSolver<PlainObject>(m_eval, false).eigenvalues();
  }
};

} // end namespace internal

/** \brief Computes the eigenvalues of a matrix 
  * \returns Column vector containing the eigenvalues.
  *
  * \eigenvalues_module
  * This function computes the eigenvalues with the help of the EigenSolver
  * class (for real matrices) or the ComplexEigenSolver class (for complex
  * matrices). 
  *
  * The eigenvalues are repeated according to their algebraic multiplicity,
  * so there are as many eigenvalues as rows in the matrix.
  *
  * The SelfAdjointView class provides a better algorithm for selfadjoint
  * matrices.
  *
  * Example: \include MatrixBase_eigenvalues.cpp
  * Output: \verbinclude MatrixBase_eigenvalues.out
  *
  * \sa EigenSolver::eigenvalues(), ComplexEigenSolver::eigenvalues(),
  *     SelfAdjointView::eigenvalues()
  */
template<typename Derived>
inline typename MatrixBase<Derived>::EigenvaluesReturnType
MatrixBase<Derived>::eigenvalues() const
{
  return internal::eigenvalues_selector<Derived, NumTraits<Scalar>::IsComplex>::run(derived());
}

/** \brief Computes the eigenvalues of a matrix
  * \returns Column vector containing the eigenvalues.
  *
  * \eigenvalues_module
  * This function computes the eigenvalues with the help of the
  * SelfAdjointEigenSolver class.  The eigenvalues are repeated according to
  * their algebraic multiplicity, so there are as many eigenvalues as rows in
  * the matrix.
  *
  * Example: \include SelfAdjointView_eigenvalues.cpp
  * Output: \verbinclude SelfAdjointView_eigenvalues.out
  *
  * \sa SelfAdjointEigenSolver::eigenvalues(), MatrixBase::eigenvalues()
  */
template<typename MatrixType, unsigned int UpLo> 
EIGEN_DEVICE_FUNC inline typename SelfAdjointView<MatrixType, UpLo>::EigenvaluesReturnType
SelfAdjointView<MatrixType, UpLo>::eigenvalues() const
{
  PlainObject thisAsMatrix(*this);
  return SelfAdjointEigenSolver<PlainObject>(thisAsMatrix, false).eigenvalues();
}



/** \brief Computes the L2 operator norm
  * \returns Operator norm of the matrix.
  *
  * \eigenvalues_module
  * This function computes the L2 operator norm of a matrix, which is also
  * known as the spectral norm. The norm of a matrix \f$ A \f$ is defined to be
  * \f[ \|A\|_2 = \max_x \frac{\|Ax\|_2}{\|x\|_2} \f]
  * where the maximum is over all vectors and the norm on the right is the
  * Euclidean vector norm. The norm equals the largest singular value, which is
  * the square root of the largest eigenvalue of the positive semi-definite
  * matrix \f$ A^*A \f$.
  *
  * The current implementation uses the eigenvalues of \f$ A^*A \f$, as computed
  * by SelfAdjointView::eigenvalues(), to compute the operator norm of a
  * matrix.  The SelfAdjointView class provides a better algorithm for
  * selfadjoint matrices.
  *
  * Example: \include MatrixBase_operatorNorm.cpp
  * Output: \verbinclude MatrixBase_operatorNorm.out
  *
  * \sa SelfAdjointView::eigenvalues(), SelfAdjointView::operatorNorm()
  */
template<typename Derived>
inline typename MatrixBase<Derived>::RealScalar
MatrixBase<Derived>::operatorNorm() const
{
  using std::sqrt;
  typename Derived::PlainObject m_eval(derived());
  // FIXME if it is really guaranteed that the eigenvalues are already sorted,
  // then we don't need to compute a maxCoeff() here, comparing the 1st and last ones is enough.
  return sqrt((m_eval*m_eval.adjoint())
                 .eval()
		 .template selfadjointView<Lower>()
		 .eigenvalues()
		 .maxCoeff()
		 );
}

/** \brief Computes the L2 operator norm
  * \returns Operator norm of the matrix.
  *
  * \eigenvalues_module
  * This function computes the L2 operator norm of a self-adjoint matrix. For a
  * self-adjoint matrix, the operator norm is the largest eigenvalue.
  *
  * The current implementation uses the eigenvalues of the matrix, as computed
  * by eigenvalues(), to compute the operator norm of the matrix.
  *
  * Example: \include SelfAdjointView_operatorNorm.cpp
  * Output: \verbinclude SelfAdjointView_operatorNorm.out
  *
  * \sa eigenvalues(), MatrixBase::operatorNorm()
  */
template<typename MatrixType, unsigned int UpLo>
EIGEN_DEVICE_FUNC inline typename SelfAdjointView<MatrixType, UpLo>::RealScalar
SelfAdjointView<MatrixType, UpLo>::operatorNorm() const
{
  return eigenvalues().cwiseAbs().maxCoeff();
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealQZ.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Alexey Korepanov <kaikaikai@yandex.ru>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REAL_QZ_H
#define EIGEN_REAL_QZ_H

namespace Eigen {

  /** \eigenvalues_module \ingroup Eigenvalues_Module
   *
   *
   * \class RealQZ
   *
   * \brief Performs a real QZ decomposition of a pair of square matrices
   *
   * \tparam _MatrixType the type of the matrix of which we are computing the
   * real QZ decomposition; this is expected to be an instantiation of the
   * Matrix class template.
   *
   * Given a real square matrices A and B, this class computes the real QZ
   * decomposition: \f$ A = Q S Z \f$, \f$ B = Q T Z \f$ where Q and Z are
   * real orthogonal matrixes, T is upper-triangular matrix, and S is upper
   * quasi-triangular matrix. An orthogonal matrix is a matrix whose
   * inverse is equal to its transpose, \f$ U^{-1} = U^T \f$. A quasi-triangular
   * matrix is a block-triangular matrix whose diagonal consists of 1-by-1
   * blocks and 2-by-2 blocks where further reduction is impossible due to
   * complex eigenvalues. 
   *
   * The eigenvalues of the pencil \f$ A - z B \f$ can be obtained from
   * 1x1 and 2x2 blocks on the diagonals of S and T.
   *
   * Call the function compute() to compute the real QZ decomposition of a
   * given pair of matrices. Alternatively, you can use the 
   * RealQZ(const MatrixType& B, const MatrixType& B, bool computeQZ)
   * constructor which computes the real QZ decomposition at construction
   * time. Once the decomposition is computed, you can use the matrixS(),
   * matrixT(), matrixQ() and matrixZ() functions to retrieve the matrices
   * S, T, Q and Z in the decomposition. If computeQZ==false, some time
   * is saved by not computing matrices Q and Z.
   *
   * Example: \include RealQZ_compute.cpp
   * Output: \include RealQZ_compute.out
   *
   * \note The implementation is based on the algorithm in "Matrix Computations"
   * by Gene H. Golub and Charles F. Van Loan, and a paper "An algorithm for
   * generalized eigenvalue problems" by C.B.Moler and G.W.Stewart.
   *
   * \sa class RealSchur, class ComplexSchur, class EigenSolver, class ComplexEigenSolver
   */

  template<typename _MatrixType> class RealQZ
  {
    public:
      typedef _MatrixType MatrixType;
      enum {
        RowsAtCompileTime = MatrixType::RowsAtCompileTime,
        ColsAtCompileTime = MatrixType::ColsAtCompileTime,
        Options = MatrixType::Options,
        MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
        MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
      };
      typedef typename MatrixType::Scalar Scalar;
      typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
      typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

      typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;
      typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;

      /** \brief Default constructor.
       *
       * \param [in] size  Positive integer, size of the matrix whose QZ decomposition will be computed.
       *
       * The default constructor is useful in cases in which the user intends to
       * perform decompositions via compute().  The \p size parameter is only
       * used as a hint. It is not an error to give a wrong \p size, but it may
       * impair performance.
       *
       * \sa compute() for an example.
       */
      explicit RealQZ(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime) :
        m_S(size, size),
        m_T(size, size),
        m_Q(size, size),
        m_Z(size, size),
        m_workspace(size*2),
        m_maxIters(400),
        m_isInitialized(false),
        m_computeQZ(true)
      {}

      /** \brief Constructor; computes real QZ decomposition of given matrices
       * 
       * \param[in]  A          Matrix A.
       * \param[in]  B          Matrix B.
       * \param[in]  computeQZ  If false, A and Z are not computed.
       *
       * This constructor calls compute() to compute the QZ decomposition.
       */
      RealQZ(const MatrixType& A, const MatrixType& B, bool computeQZ = true) :
        m_S(A.rows(),A.cols()),
        m_T(A.rows(),A.cols()),
        m_Q(A.rows(),A.cols()),
        m_Z(A.rows(),A.cols()),
        m_workspace(A.rows()*2),
        m_maxIters(400),
        m_isInitialized(false),
        m_computeQZ(true)
      {
        compute(A, B, computeQZ);
      }

      /** \brief Returns matrix Q in the QZ decomposition. 
       *
       * \returns A const reference to the matrix Q.
       */
      const MatrixType& matrixQ() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        eigen_assert(m_computeQZ && "The matrices Q and Z have not been computed during the QZ decomposition.");
        return m_Q;
      }

      /** \brief Returns matrix Z in the QZ decomposition. 
       *
       * \returns A const reference to the matrix Z.
       */
      const MatrixType& matrixZ() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        eigen_assert(m_computeQZ && "The matrices Q and Z have not been computed during the QZ decomposition.");
        return m_Z;
      }

      /** \brief Returns matrix S in the QZ decomposition. 
       *
       * \returns A const reference to the matrix S.
       */
      const MatrixType& matrixS() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_S;
      }

      /** \brief Returns matrix S in the QZ decomposition. 
       *
       * \returns A const reference to the matrix S.
       */
      const MatrixType& matrixT() const {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_T;
      }

      /** \brief Computes QZ decomposition of given matrix. 
       * 
       * \param[in]  A          Matrix A.
       * \param[in]  B          Matrix B.
       * \param[in]  computeQZ  If false, A and Z are not computed.
       * \returns    Reference to \c *this
       */
      RealQZ& compute(const MatrixType& A, const MatrixType& B, bool computeQZ = true);

      /** \brief Reports whether previous computation was successful.
       *
       * \returns \c Success if computation was successful, \c NoConvergence otherwise.
       */
      ComputationInfo info() const
      {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_info;
      }

      /** \brief Returns number of performed QR-like iterations.
      */
      Index iterations() const
      {
        eigen_assert(m_isInitialized && "RealQZ is not initialized.");
        return m_global_iter;
      }

      /** Sets the maximal number of iterations allowed to converge to one eigenvalue
       * or decouple the problem.
      */
      RealQZ& setMaxIterations(Index maxIters)
      {
        m_maxIters = maxIters;
        return *this;
      }

    private:

      MatrixType m_S, m_T, m_Q, m_Z;
      Matrix<Scalar,Dynamic,1> m_workspace;
      ComputationInfo m_info;
      Index m_maxIters;
      bool m_isInitialized;
      bool m_computeQZ;
      Scalar m_normOfT, m_normOfS;
      Index m_global_iter;

      typedef Matrix<Scalar,3,1> Vector3s;
      typedef Matrix<Scalar,2,1> Vector2s;
      typedef Matrix<Scalar,2,2> Matrix2s;
      typedef JacobiRotation<Scalar> JRs;

      void hessenbergTriangular();
      void computeNorms();
      Index findSmallSubdiagEntry(Index iu);
      Index findSmallDiagEntry(Index f, Index l);
      void splitOffTwoRows(Index i);
      void pushDownZero(Index z, Index f, Index l);
      void step(Index f, Index l, Index iter);

  }; // RealQZ

  /** \internal Reduces S and T to upper Hessenberg - triangular form */
  template<typename MatrixType>
    void RealQZ<MatrixType>::hessenbergTriangular()
    {

      const Index dim = m_S.cols();

      // perform QR decomposition of T, overwrite T with R, save Q
      HouseholderQR<MatrixType> qrT(m_T);
      m_T = qrT.matrixQR();
      m_T.template triangularView<StrictlyLower>().setZero();
      m_Q = qrT.householderQ();
      // overwrite S with Q* S
      m_S.applyOnTheLeft(m_Q.adjoint());
      // init Z as Identity
      if (m_computeQZ)
        m_Z = MatrixType::Identity(dim,dim);
      // reduce S to upper Hessenberg with Givens rotations
      for (Index j=0; j<=dim-3; j++) {
        for (Index i=dim-1; i>=j+2; i--) {
          JRs G;
          // kill S(i,j)
          if(m_S.coeff(i,j) != 0)
          {
            G.makeGivens(m_S.coeff(i-1,j), m_S.coeff(i,j), &m_S.coeffRef(i-1, j));
            m_S.coeffRef(i,j) = Scalar(0.0);
            m_S.rightCols(dim-j-1).applyOnTheLeft(i-1,i,G.adjoint());
            m_T.rightCols(dim-i+1).applyOnTheLeft(i-1,i,G.adjoint());
            // update Q
            if (m_computeQZ)
              m_Q.applyOnTheRight(i-1,i,G);
          }
          // kill T(i,i-1)
          if(m_T.coeff(i,i-1)!=Scalar(0))
          {
            G.makeGivens(m_T.coeff(i,i), m_T.coeff(i,i-1), &m_T.coeffRef(i,i));
            m_T.coeffRef(i,i-1) = Scalar(0.0);
            m_S.applyOnTheRight(i,i-1,G);
            m_T.topRows(i).applyOnTheRight(i,i-1,G);
            // update Z
            if (m_computeQZ)
              m_Z.applyOnTheLeft(i,i-1,G.adjoint());
          }
        }
      }
    }

  /** \internal Computes vector L1 norms of S and T when in Hessenberg-Triangular form already */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::computeNorms()
    {
      const Index size = m_S.cols();
      m_normOfS = Scalar(0.0);
      m_normOfT = Scalar(0.0);
      for (Index j = 0; j < size; ++j)
      {
        m_normOfS += m_S.col(j).segment(0, (std::min)(size,j+2)).cwiseAbs().sum();
        m_normOfT += m_T.row(j).segment(j, size - j).cwiseAbs().sum();
      }
    }


  /** \internal Look for single small sub-diagonal element S(res, res-1) and return res (or 0) */
  template<typename MatrixType>
    inline Index RealQZ<MatrixType>::findSmallSubdiagEntry(Index iu)
    {
      using std::abs;
      Index res = iu;
      while (res > 0)
      {
        Scalar s = abs(m_S.coeff(res-1,res-1)) + abs(m_S.coeff(res,res));
        if (s == Scalar(0.0))
          s = m_normOfS;
        if (abs(m_S.coeff(res,res-1)) < NumTraits<Scalar>::epsilon() * s)
          break;
        res--;
      }
      return res;
    }

  /** \internal Look for single small diagonal element T(res, res) for res between f and l, and return res (or f-1)  */
  template<typename MatrixType>
    inline Index RealQZ<MatrixType>::findSmallDiagEntry(Index f, Index l)
    {
      using std::abs;
      Index res = l;
      while (res >= f) {
        if (abs(m_T.coeff(res,res)) <= NumTraits<Scalar>::epsilon() * m_normOfT)
          break;
        res--;
      }
      return res;
    }

  /** \internal decouple 2x2 diagonal block in rows i, i+1 if eigenvalues are real */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::splitOffTwoRows(Index i)
    {
      using std::abs;
      using std::sqrt;
      const Index dim=m_S.cols();
      if (abs(m_S.coeff(i+1,i))==Scalar(0))
        return;
      Index j = findSmallDiagEntry(i,i+1);
      if (j==i-1)
      {
        // block of (S T^{-1})
        Matrix2s STi = m_T.template block<2,2>(i,i).template triangularView<Upper>().
          template solve<OnTheRight>(m_S.template block<2,2>(i,i));
        Scalar p = Scalar(0.5)*(STi(0,0)-STi(1,1));
        Scalar q = p*p + STi(1,0)*STi(0,1);
        if (q>=0) {
          Scalar z = sqrt(q);
          // one QR-like iteration for ABi - lambda I
          // is enough - when we know exact eigenvalue in advance,
          // convergence is immediate
          JRs G;
          if (p>=0)
            G.makeGivens(p + z, STi(1,0));
          else
            G.makeGivens(p - z, STi(1,0));
          m_S.rightCols(dim-i).applyOnTheLeft(i,i+1,G.adjoint());
          m_T.rightCols(dim-i).applyOnTheLeft(i,i+1,G.adjoint());
          // update Q
          if (m_computeQZ)
            m_Q.applyOnTheRight(i,i+1,G);

          G.makeGivens(m_T.coeff(i+1,i+1), m_T.coeff(i+1,i));
          m_S.topRows(i+2).applyOnTheRight(i+1,i,G);
          m_T.topRows(i+2).applyOnTheRight(i+1,i,G);
          // update Z
          if (m_computeQZ)
            m_Z.applyOnTheLeft(i+1,i,G.adjoint());

          m_S.coeffRef(i+1,i) = Scalar(0.0);
          m_T.coeffRef(i+1,i) = Scalar(0.0);
        }
      }
      else
      {
        pushDownZero(j,i,i+1);
      }
    }

  /** \internal use zero in T(z,z) to zero S(l,l-1), working in block f..l */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::pushDownZero(Index z, Index f, Index l)
    {
      JRs G;
      const Index dim = m_S.cols();
      for (Index zz=z; zz<l; zz++)
      {
        // push 0 down
        Index firstColS = zz>f ? (zz-1) : zz;
        G.makeGivens(m_T.coeff(zz, zz+1), m_T.coeff(zz+1, zz+1));
        m_S.rightCols(dim-firstColS).applyOnTheLeft(zz,zz+1,G.adjoint());
        m_T.rightCols(dim-zz).applyOnTheLeft(zz,zz+1,G.adjoint());
        m_T.coeffRef(zz+1,zz+1) = Scalar(0.0);
        // update Q
        if (m_computeQZ)
          m_Q.applyOnTheRight(zz,zz+1,G);
        // kill S(zz+1, zz-1)
        if (zz>f)
        {
          G.makeGivens(m_S.coeff(zz+1, zz), m_S.coeff(zz+1,zz-1));
          m_S.topRows(zz+2).applyOnTheRight(zz, zz-1,G);
          m_T.topRows(zz+1).applyOnTheRight(zz, zz-1,G);
          m_S.coeffRef(zz+1,zz-1) = Scalar(0.0);
          // update Z
          if (m_computeQZ)
            m_Z.applyOnTheLeft(zz,zz-1,G.adjoint());
        }
      }
      // finally kill S(l,l-1)
      G.makeGivens(m_S.coeff(l,l), m_S.coeff(l,l-1));
      m_S.applyOnTheRight(l,l-1,G);
      m_T.applyOnTheRight(l,l-1,G);
      m_S.coeffRef(l,l-1)=Scalar(0.0);
      // update Z
      if (m_computeQZ)
        m_Z.applyOnTheLeft(l,l-1,G.adjoint());
    }

  /** \internal QR-like iterative step for block f..l */
  template<typename MatrixType>
    inline void RealQZ<MatrixType>::step(Index f, Index l, Index iter)
    {
      using std::abs;
      const Index dim = m_S.cols();

      // x, y, z
      Scalar x, y, z;
      if (iter==10)
      {
        // Wilkinson ad hoc shift
        const Scalar
          a11=m_S.coeff(f+0,f+0), a12=m_S.coeff(f+0,f+1),
          a21=m_S.coeff(f+1,f+0), a22=m_S.coeff(f+1,f+1), a32=m_S.coeff(f+2,f+1),
          b12=m_T.coeff(f+0,f+1),
          b11i=Scalar(1.0)/m_T.coeff(f+0,f+0),
          b22i=Scalar(1.0)/m_T.coeff(f+1,f+1),
          a87=m_S.coeff(l-1,l-2),
          a98=m_S.coeff(l-0,l-1),
          b77i=Scalar(1.0)/m_T.coeff(l-2,l-2),
          b88i=Scalar(1.0)/m_T.coeff(l-1,l-1);
        Scalar ss = abs(a87*b77i) + abs(a98*b88i),
               lpl = Scalar(1.5)*ss,
               ll = ss*ss;
        x = ll + a11*a11*b11i*b11i - lpl*a11*b11i + a12*a21*b11i*b22i
          - a11*a21*b12*b11i*b11i*b22i;
        y = a11*a21*b11i*b11i - lpl*a21*b11i + a21*a22*b11i*b22i 
          - a21*a21*b12*b11i*b11i*b22i;
        z = a21*a32*b11i*b22i;
      }
      else if (iter==16)
      {
        // another exceptional shift
        x = m_S.coeff(f,f)/m_T.coeff(f,f)-m_S.coeff(l,l)/m_T.coeff(l,l) + m_S.coeff(l,l-1)*m_T.coeff(l-1,l) /
          (m_T.coeff(l-1,l-1)*m_T.coeff(l,l));
        y = m_S.coeff(f+1,f)/m_T.coeff(f,f);
        z = 0;
      }
      else if (iter>23 && !(iter%8))
      {
        // extremely exceptional shift
        x = internal::random<Scalar>(-1.0,1.0);
        y = internal::random<Scalar>(-1.0,1.0);
        z = internal::random<Scalar>(-1.0,1.0);
      }
      else
      {
        // Compute the shifts: (x,y,z,0...) = (AB^-1 - l1 I) (AB^-1 - l2 I) e1
        // where l1 and l2 are the eigenvalues of the 2x2 matrix C = U V^-1 where
        // U and V are 2x2 bottom right sub matrices of A and B. Thus:
        //  = AB^-1AB^-1 + l1 l2 I - (l1+l2)(AB^-1)
        //  = AB^-1AB^-1 + det(M) - tr(M)(AB^-1)
        // Since we are only interested in having x, y, z with a correct ratio, we have:
        const Scalar
          a11 = m_S.coeff(f,f),     a12 = m_S.coeff(f,f+1),
          a21 = m_S.coeff(f+1,f),   a22 = m_S.coeff(f+1,f+1),
                                    a32 = m_S.coeff(f+2,f+1),

          a88 = m_S.coeff(l-1,l-1), a89 = m_S.coeff(l-1,l),
          a98 = m_S.coeff(l,l-1),   a99 = m_S.coeff(l,l),

          b11 = m_T.coeff(f,f),     b12 = m_T.coeff(f,f+1),
                                    b22 = m_T.coeff(f+1,f+1),

          b88 = m_T.coeff(l-1,l-1), b89 = m_T.coeff(l-1,l),
                                    b99 = m_T.coeff(l,l);

        x = ( (a88/b88 - a11/b11)*(a99/b99 - a11/b11) - (a89/b99)*(a98/b88) + (a98/b88)*(b89/b99)*(a11/b11) ) * (b11/a21)
          + a12/b22 - (a11/b11)*(b12/b22);
        y = (a22/b22-a11/b11) - (a21/b11)*(b12/b22) - (a88/b88-a11/b11) - (a99/b99-a11/b11) + (a98/b88)*(b89/b99);
        z = a32/b22;
      }

      JRs G;

      for (Index k=f; k<=l-2; k++)
      {
        // variables for Householder reflections
        Vector2s essential2;
        Scalar tau, beta;

        Vector3s hr(x,y,z);

        // Q_k to annihilate S(k+1,k-1) and S(k+2,k-1)
        hr.makeHouseholderInPlace(tau, beta);
        essential2 = hr.template bottomRows<2>();
        Index fc=(std::max)(k-1,Index(0));  // first col to update
        m_S.template middleRows<3>(k).rightCols(dim-fc).applyHouseholderOnTheLeft(essential2, tau, m_workspace.data());
        m_T.template middleRows<3>(k).rightCols(dim-fc).applyHouseholderOnTheLeft(essential2, tau, m_workspace.data());
        if (m_computeQZ)
          m_Q.template middleCols<3>(k).applyHouseholderOnTheRight(essential2, tau, m_workspace.data());
        if (k>f)
          m_S.coeffRef(k+2,k-1) = m_S.coeffRef(k+1,k-1) = Scalar(0.0);

        // Z_{k1} to annihilate T(k+2,k+1) and T(k+2,k)
        hr << m_T.coeff(k+2,k+2),m_T.coeff(k+2,k),m_T.coeff(k+2,k+1);
        hr.makeHouseholderInPlace(tau, beta);
        essential2 = hr.template bottomRows<2>();
        {
          Index lr = (std::min)(k+4,dim); // last row to update
          Map<Matrix<Scalar,Dynamic,1> > tmp(m_workspace.data(),lr);
          // S
          tmp = m_S.template middleCols<2>(k).topRows(lr) * essential2;
          tmp += m_S.col(k+2).head(lr);
          m_S.col(k+2).head(lr) -= tau*tmp;
          m_S.template middleCols<2>(k).topRows(lr) -= (tau*tmp) * essential2.adjoint();
          // T
          tmp = m_T.template middleCols<2>(k).topRows(lr) * essential2;
          tmp += m_T.col(k+2).head(lr);
          m_T.col(k+2).head(lr) -= tau*tmp;
          m_T.template middleCols<2>(k).topRows(lr) -= (tau*tmp) * essential2.adjoint();
        }
        if (m_computeQZ)
        {
          // Z
          Map<Matrix<Scalar,1,Dynamic> > tmp(m_workspace.data(),dim);
          tmp = essential2.adjoint()*(m_Z.template middleRows<2>(k));
          tmp += m_Z.row(k+2);
          m_Z.row(k+2) -= tau*tmp;
          m_Z.template middleRows<2>(k) -= essential2 * (tau*tmp);
        }
        m_T.coeffRef(k+2,k) = m_T.coeffRef(k+2,k+1) = Scalar(0.0);

        // Z_{k2} to annihilate T(k+1,k)
        G.makeGivens(m_T.coeff(k+1,k+1), m_T.coeff(k+1,k));
        m_S.applyOnTheRight(k+1,k,G);
        m_T.applyOnTheRight(k+1,k,G);
        // update Z
        if (m_computeQZ)
          m_Z.applyOnTheLeft(k+1,k,G.adjoint());
        m_T.coeffRef(k+1,k) = Scalar(0.0);

        // update x,y,z
        x = m_S.coeff(k+1,k);
        y = m_S.coeff(k+2,k);
        if (k < l-2)
          z = m_S.coeff(k+3,k);
      } // loop over k

      // Q_{n-1} to annihilate y = S(l,l-2)
      G.makeGivens(x,y);
      m_S.applyOnTheLeft(l-1,l,G.adjoint());
      m_T.applyOnTheLeft(l-1,l,G.adjoint());
      if (m_computeQZ)
        m_Q.applyOnTheRight(l-1,l,G);
      m_S.coeffRef(l,l-2) = Scalar(0.0);

      // Z_{n-1} to annihilate T(l,l-1)
      G.makeGivens(m_T.coeff(l,l),m_T.coeff(l,l-1));
      m_S.applyOnTheRight(l,l-1,G);
      m_T.applyOnTheRight(l,l-1,G);
      if (m_computeQZ)
        m_Z.applyOnTheLeft(l,l-1,G.adjoint());
      m_T.coeffRef(l,l-1) = Scalar(0.0);
    }

  template<typename MatrixType>
    RealQZ<MatrixType>& RealQZ<MatrixType>::compute(const MatrixType& A_in, const MatrixType& B_in, bool computeQZ)
    {

      const Index dim = A_in.cols();

      eigen_assert (A_in.rows()==dim && A_in.cols()==dim 
          && B_in.rows()==dim && B_in.cols()==dim 
          && "Need square matrices of the same dimension");

      m_isInitialized = true;
      m_computeQZ = computeQZ;
      m_S = A_in; m_T = B_in;
      m_workspace.resize(dim*2);
      m_global_iter = 0;

      // entrance point: hessenberg triangular decomposition
      hessenbergTriangular();
      // compute L1 vector norms of T, S into m_normOfS, m_normOfT
      computeNorms();

      Index l = dim-1, 
            f, 
            local_iter = 0;

      while (l>0 && local_iter<m_maxIters)
      {
        f = findSmallSubdiagEntry(l);
        // now rows and columns f..l (including) decouple from the rest of the problem
        if (f>0) m_S.coeffRef(f,f-1) = Scalar(0.0);
        if (f == l) // One root found
        {
          l--;
          local_iter = 0;
        }
        else if (f == l-1) // Two roots found
        {
          splitOffTwoRows(f);
          l -= 2;
          local_iter = 0;
        }
        else // No convergence yet
        {
          // if there's zero on diagonal of T, we can isolate an eigenvalue with Givens rotations
          Index z = findSmallDiagEntry(f,l);
          if (z>=f)
          {
            // zero found
            pushDownZero(z,f,l);
          }
          else
          {
            // We are sure now that S.block(f,f, l-f+1,l-f+1) is underuced upper-Hessenberg 
            // and T.block(f,f, l-f+1,l-f+1) is invertible uper-triangular, which allows to
            // apply a QR-like iteration to rows and columns f..l.
            step(f,l, local_iter);
            local_iter++;
            m_global_iter++;
          }
        }
      }
      // check if we converged before reaching iterations limit
      m_info = (local_iter<m_maxIters) ? Success : NoConvergence;

      // For each non triangular 2x2 diagonal block of S,
      //    reduce the respective 2x2 diagonal block of T to positive diagonal form using 2x2 SVD.
      // This step is not mandatory for QZ, but it does help further extraction of eigenvalues/eigenvectors,
      // and is in par with Lapack/Matlab QZ.
      if(m_info==Success)
      {
        for(Index i=0; i<dim-1; ++i)
        {
          if(m_S.coeff(i+1, i) != Scalar(0))
          {
            JacobiRotation<Scalar> j_left, j_right;
            internal::real_2x2_jacobi_svd(m_T, i, i+1, &j_left, &j_right);

            // Apply resulting Jacobi rotations
            m_S.applyOnTheLeft(i,i+1,j_left);
            m_S.applyOnTheRight(i,i+1,j_right);
            m_T.applyOnTheLeft(i,i+1,j_left);
            m_T.applyOnTheRight(i,i+1,j_right);
            m_T(i+1,i) = m_T(i,i+1) = Scalar(0);

            if(m_computeQZ) {
              m_Q.applyOnTheRight(i,i+1,j_left.transpose());
              m_Z.applyOnTheLeft(i,i+1,j_right.transpose());
            }

            i++;
          }
        }
      }

      return *this;
    } // end compute

} // end namespace Eigen

#endif //EIGEN_REAL_QZ


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010,2012 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REAL_SCHUR_H
#define EIGEN_REAL_SCHUR_H

#include "./HessenbergDecomposition.h"

namespace Eigen { 

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class RealSchur
  *
  * \brief Performs a real Schur decomposition of a square matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * real Schur decomposition; this is expected to be an instantiation of the
  * Matrix class template.
  *
  * Given a real square matrix A, this class computes the real Schur
  * decomposition: \f$ A = U T U^T \f$ where U is a real orthogonal matrix and
  * T is a real quasi-triangular matrix. An orthogonal matrix is a matrix whose
  * inverse is equal to its transpose, \f$ U^{-1} = U^T \f$. A quasi-triangular
  * matrix is a block-triangular matrix whose diagonal consists of 1-by-1
  * blocks and 2-by-2 blocks with complex eigenvalues. The eigenvalues of the
  * blocks on the diagonal of T are the same as the eigenvalues of the matrix
  * A, and thus the real Schur decomposition is used in EigenSolver to compute
  * the eigendecomposition of a matrix.
  *
  * Call the function compute() to compute the real Schur decomposition of a
  * given matrix. Alternatively, you can use the RealSchur(const MatrixType&, bool)
  * constructor which computes the real Schur decomposition at construction
  * time. Once the decomposition is computed, you can use the matrixU() and
  * matrixT() functions to retrieve the matrices U and T in the decomposition.
  *
  * The documentation of RealSchur(const MatrixType&, bool) contains an example
  * of the typical use of this class.
  *
  * \note The implementation is adapted from
  * <a href="http://math.nist.gov/javanumerics/jama/">JAMA</a> (public domain).
  * Their code is based on EISPACK.
  *
  * \sa class ComplexSchur, class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class RealSchur
{
  public:
    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    typedef Matrix<ComplexScalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> EigenvalueType;
    typedef Matrix<Scalar, ColsAtCompileTime, 1, Options & ~RowMajor, MaxColsAtCompileTime, 1> ColumnVectorType;

    /** \brief Default constructor.
      *
      * \param [in] size  Positive integer, size of the matrix whose Schur decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit RealSchur(Index size = RowsAtCompileTime==Dynamic ? 1 : RowsAtCompileTime)
            : m_matT(size, size),
              m_matU(size, size),
              m_workspaceVector(size),
              m_hess(size),
              m_isInitialized(false),
              m_matUisUptodate(false),
              m_maxIters(-1)
    { }

    /** \brief Constructor; computes real Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      *
      * This constructor calls compute() to compute the Schur decomposition.
      *
      * Example: \include RealSchur_RealSchur_MatrixType.cpp
      * Output: \verbinclude RealSchur_RealSchur_MatrixType.out
      */
    template<typename InputType>
    explicit RealSchur(const EigenBase<InputType>& matrix, bool computeU = true)
            : m_matT(matrix.rows(),matrix.cols()),
              m_matU(matrix.rows(),matrix.cols()),
              m_workspaceVector(matrix.rows()),
              m_hess(matrix.rows()),
              m_isInitialized(false),
              m_matUisUptodate(false),
              m_maxIters(-1)
    {
      compute(matrix.derived(), computeU);
    }

    /** \brief Returns the orthogonal matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix U.
      *
      * \pre Either the constructor RealSchur(const MatrixType&, bool) or the
      * member function compute(const MatrixType&, bool) has been called before
      * to compute the Schur decomposition of a matrix, and \p computeU was set
      * to true (the default value).
      *
      * \sa RealSchur(const MatrixType&, bool) for an example
      */
    const MatrixType& matrixU() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      eigen_assert(m_matUisUptodate && "The matrix U has not been computed during the RealSchur decomposition.");
      return m_matU;
    }

    /** \brief Returns the quasi-triangular matrix in the Schur decomposition. 
      *
      * \returns A const reference to the matrix T.
      *
      * \pre Either the constructor RealSchur(const MatrixType&, bool) or the
      * member function compute(const MatrixType&, bool) has been called before
      * to compute the Schur decomposition of a matrix.
      *
      * \sa RealSchur(const MatrixType&, bool) for an example
      */
    const MatrixType& matrixT() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      return m_matT;
    }
  
    /** \brief Computes Schur decomposition of given matrix. 
      * 
      * \param[in]  matrix    Square matrix whose Schur decomposition is to be computed.
      * \param[in]  computeU  If true, both T and U are computed; if false, only T is computed.
      * \returns    Reference to \c *this
      *
      * The Schur decomposition is computed by first reducing the matrix to
      * Hessenberg form using the class HessenbergDecomposition. The Hessenberg
      * matrix is then reduced to triangular form by performing Francis QR
      * iterations with implicit double shift. The cost of computing the Schur
      * decomposition depends on the number of iterations; as a rough guide, it
      * may be taken to be \f$25n^3\f$ flops if \a computeU is true and
      * \f$10n^3\f$ flops if \a computeU is false.
      *
      * Example: \include RealSchur_compute.cpp
      * Output: \verbinclude RealSchur_compute.out
      *
      * \sa compute(const MatrixType&, bool, Index)
      */
    template<typename InputType>
    RealSchur& compute(const EigenBase<InputType>& matrix, bool computeU = true);

    /** \brief Computes Schur decomposition of a Hessenberg matrix H = Z T Z^T
     *  \param[in] matrixH Matrix in Hessenberg form H
     *  \param[in] matrixQ orthogonal matrix Q that transform a matrix A to H : A = Q H Q^T
     *  \param computeU Computes the matriX U of the Schur vectors
     * \return Reference to \c *this
     * 
     *  This routine assumes that the matrix is already reduced in Hessenberg form matrixH
     *  using either the class HessenbergDecomposition or another mean. 
     *  It computes the upper quasi-triangular matrix T of the Schur decomposition of H
     *  When computeU is true, this routine computes the matrix U such that 
     *  A = U T U^T =  (QZ) T (QZ)^T = Q H Q^T where A is the initial matrix
     * 
     * NOTE Q is referenced if computeU is true; so, if the initial orthogonal matrix
     * is not available, the user should give an identity matrix (Q.setIdentity())
     * 
     * \sa compute(const MatrixType&, bool)
     */
    template<typename HessMatrixType, typename OrthMatrixType>
    RealSchur& computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU);
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "RealSchur is not initialized.");
      return m_info;
    }

    /** \brief Sets the maximum number of iterations allowed. 
      *
      * If not specified by the user, the maximum number of iterations is m_maxIterationsPerRow times the size
      * of the matrix.
      */
    RealSchur& setMaxIterations(Index maxIters)
    {
      m_maxIters = maxIters;
      return *this;
    }

    /** \brief Returns the maximum number of iterations. */
    Index getMaxIterations()
    {
      return m_maxIters;
    }

    /** \brief Maximum number of iterations per row.
      *
      * If not otherwise specified, the maximum number of iterations is this number times the size of the
      * matrix. It is currently set to 40.
      */
    static const int m_maxIterationsPerRow = 40;

  private:
    
    MatrixType m_matT;
    MatrixType m_matU;
    ColumnVectorType m_workspaceVector;
    HessenbergDecomposition<MatrixType> m_hess;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_matUisUptodate;
    Index m_maxIters;

    typedef Matrix<Scalar,3,1> Vector3s;

    Scalar computeNormOfT();
    Index findSmallSubdiagEntry(Index iu, const Scalar& considerAsZero);
    void splitOffTwoRows(Index iu, bool computeU, const Scalar& exshift);
    void computeShift(Index iu, Index iter, Scalar& exshift, Vector3s& shiftInfo);
    void initFrancisQRStep(Index il, Index iu, const Vector3s& shiftInfo, Index& im, Vector3s& firstHouseholderVector);
    void performFrancisQRStep(Index il, Index im, Index iu, bool computeU, const Vector3s& firstHouseholderVector, Scalar* workspace);
};


template<typename MatrixType>
template<typename InputType>
RealSchur<MatrixType>& RealSchur<MatrixType>::compute(const EigenBase<InputType>& matrix, bool computeU)
{
  const Scalar considerAsZero = (std::numeric_limits<Scalar>::min)();

  eigen_assert(matrix.cols() == matrix.rows());
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * matrix.rows();

  Scalar scale = matrix.derived().cwiseAbs().maxCoeff();
  if(scale<considerAsZero)
  {
    m_matT.setZero(matrix.rows(),matrix.cols());
    if(computeU)
      m_matU.setIdentity(matrix.rows(),matrix.cols());
    m_info = Success;
    m_isInitialized = true;
    m_matUisUptodate = computeU;
    return *this;
  }

  // Step 1. Reduce to Hessenberg form
  m_hess.compute(matrix.derived()/scale);

  // Step 2. Reduce to real Schur form
  // Note: we copy m_hess.matrixQ() into m_matU here and not in computeFromHessenberg
  //       to be able to pass our working-space buffer for the Householder to Dense evaluation.
  m_workspaceVector.resize(matrix.cols());
  if(computeU)
    m_hess.matrixQ().evalTo(m_matU, m_workspaceVector);
  computeFromHessenberg(m_hess.matrixH(), m_matU, computeU);

  m_matT *= scale;
  
  return *this;
}
template<typename MatrixType>
template<typename HessMatrixType, typename OrthMatrixType>
RealSchur<MatrixType>& RealSchur<MatrixType>::computeFromHessenberg(const HessMatrixType& matrixH, const OrthMatrixType& matrixQ,  bool computeU)
{
  using std::abs;

  m_matT = matrixH;
  m_workspaceVector.resize(m_matT.cols());
  if(computeU && !internal::is_same_dense(m_matU,matrixQ))
    m_matU = matrixQ;
  
  Index maxIters = m_maxIters;
  if (maxIters == -1)
    maxIters = m_maxIterationsPerRow * matrixH.rows();
  Scalar* workspace = &m_workspaceVector.coeffRef(0);

  // The matrix m_matT is divided in three parts. 
  // Rows 0,...,il-1 are decoupled from the rest because m_matT(il,il-1) is zero. 
  // Rows il,...,iu is the part we are working on (the active window).
  // Rows iu+1,...,end are already brought in triangular form.
  Index iu = m_matT.cols() - 1;
  Index iter = 0;      // iteration count for current eigenvalue
  Index totalIter = 0; // iteration count for whole matrix
  Scalar exshift(0);   // sum of exceptional shifts
  Scalar norm = computeNormOfT();
  // sub-diagonal entries smaller than considerAsZero will be treated as zero.
  // We use eps^2 to enable more precision in small eigenvalues.
  Scalar considerAsZero = numext::maxi<Scalar>( norm * numext::abs2(NumTraits<Scalar>::epsilon()),
                                                (std::numeric_limits<Scalar>::min)() );

  if(norm!=Scalar(0))
  {
    while (iu >= 0)
    {
      Index il = findSmallSubdiagEntry(iu,considerAsZero);

      // Check for convergence
      if (il == iu) // One root found
      {
        m_matT.coeffRef(iu,iu) = m_matT.coeff(iu,iu) + exshift;
        if (iu > 0)
          m_matT.coeffRef(iu, iu-1) = Scalar(0);
        iu--;
        iter = 0;
      }
      else if (il == iu-1) // Two roots found
      {
        splitOffTwoRows(iu, computeU, exshift);
        iu -= 2;
        iter = 0;
      }
      else // No convergence yet
      {
        // The firstHouseholderVector vector has to be initialized to something to get rid of a silly GCC warning (-O1 -Wall -DNDEBUG )
        Vector3s firstHouseholderVector = Vector3s::Zero(), shiftInfo;
        computeShift(iu, iter, exshift, shiftInfo);
        iter = iter + 1;
        totalIter = totalIter + 1;
        if (totalIter > maxIters) break;
        Index im;
        initFrancisQRStep(il, iu, shiftInfo, im, firstHouseholderVector);
        performFrancisQRStep(il, im, iu, computeU, firstHouseholderVector, workspace);
      }
    }
  }
  if(totalIter <= maxIters)
    m_info = Success;
  else
    m_info = NoConvergence;

  m_isInitialized = true;
  m_matUisUptodate = computeU;
  return *this;
}

/** \internal Computes and returns vector L1 norm of T */
template<typename MatrixType>
inline typename MatrixType::Scalar RealSchur<MatrixType>::computeNormOfT()
{
  const Index size = m_matT.cols();
  // FIXME to be efficient the following would requires a triangular reduxion code
  // Scalar norm = m_matT.upper().cwiseAbs().sum() 
  //               + m_matT.bottomLeftCorner(size-1,size-1).diagonal().cwiseAbs().sum();
  Scalar norm(0);
  for (Index j = 0; j < size; ++j)
    norm += m_matT.col(j).segment(0, (std::min)(size,j+2)).cwiseAbs().sum();
  return norm;
}

/** \internal Look for single small sub-diagonal element and returns its index */
template<typename MatrixType>
inline Index RealSchur<MatrixType>::findSmallSubdiagEntry(Index iu, const Scalar& considerAsZero)
{
  using std::abs;
  Index res = iu;
  while (res > 0)
  {
    Scalar s = abs(m_matT.coeff(res-1,res-1)) + abs(m_matT.coeff(res,res));

    s = numext::maxi<Scalar>(s * NumTraits<Scalar>::epsilon(), considerAsZero);
    
    if (abs(m_matT.coeff(res,res-1)) <= s)
      break;
    res--;
  }
  return res;
}

/** \internal Update T given that rows iu-1 and iu decouple from the rest. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::splitOffTwoRows(Index iu, bool computeU, const Scalar& exshift)
{
  using std::sqrt;
  using std::abs;
  const Index size = m_matT.cols();

  // The eigenvalues of the 2x2 matrix [a b; c d] are 
  // trace +/- sqrt(discr/4) where discr = tr^2 - 4*det, tr = a + d, det = ad - bc
  Scalar p = Scalar(0.5) * (m_matT.coeff(iu-1,iu-1) - m_matT.coeff(iu,iu));
  Scalar q = p * p + m_matT.coeff(iu,iu-1) * m_matT.coeff(iu-1,iu);   // q = tr^2 / 4 - det = discr/4
  m_matT.coeffRef(iu,iu) += exshift;
  m_matT.coeffRef(iu-1,iu-1) += exshift;

  if (q >= Scalar(0)) // Two real eigenvalues
  {
    Scalar z = sqrt(abs(q));
    JacobiRotation<Scalar> rot;
    if (p >= Scalar(0))
      rot.makeGivens(p + z, m_matT.coeff(iu, iu-1));
    else
      rot.makeGivens(p - z, m_matT.coeff(iu, iu-1));

    m_matT.rightCols(size-iu+1).applyOnTheLeft(iu-1, iu, rot.adjoint());
    m_matT.topRows(iu+1).applyOnTheRight(iu-1, iu, rot);
    m_matT.coeffRef(iu, iu-1) = Scalar(0); 
    if (computeU)
      m_matU.applyOnTheRight(iu-1, iu, rot);
  }

  if (iu > 1) 
    m_matT.coeffRef(iu-1, iu-2) = Scalar(0);
}

/** \internal Form shift in shiftInfo, and update exshift if an exceptional shift is performed. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::computeShift(Index iu, Index iter, Scalar& exshift, Vector3s& shiftInfo)
{
  using std::sqrt;
  using std::abs;
  shiftInfo.coeffRef(0) = m_matT.coeff(iu,iu);
  shiftInfo.coeffRef(1) = m_matT.coeff(iu-1,iu-1);
  shiftInfo.coeffRef(2) = m_matT.coeff(iu,iu-1) * m_matT.coeff(iu-1,iu);

  // Wilkinson's original ad hoc shift
  if (iter == 10)
  {
    exshift += shiftInfo.coeff(0);
    for (Index i = 0; i <= iu; ++i)
      m_matT.coeffRef(i,i) -= shiftInfo.coeff(0);
    Scalar s = abs(m_matT.coeff(iu,iu-1)) + abs(m_matT.coeff(iu-1,iu-2));
    shiftInfo.coeffRef(0) = Scalar(0.75) * s;
    shiftInfo.coeffRef(1) = Scalar(0.75) * s;
    shiftInfo.coeffRef(2) = Scalar(-0.4375) * s * s;
  }

  // MATLAB's new ad hoc shift
  if (iter == 30)
  {
    Scalar s = (shiftInfo.coeff(1) - shiftInfo.coeff(0)) / Scalar(2.0);
    s = s * s + shiftInfo.coeff(2);
    if (s > Scalar(0))
    {
      s = sqrt(s);
      if (shiftInfo.coeff(1) < shiftInfo.coeff(0))
        s = -s;
      s = s + (shiftInfo.coeff(1) - shiftInfo.coeff(0)) / Scalar(2.0);
      s = shiftInfo.coeff(0) - shiftInfo.coeff(2) / s;
      exshift += s;
      for (Index i = 0; i <= iu; ++i)
        m_matT.coeffRef(i,i) -= s;
      shiftInfo.setConstant(Scalar(0.964));
    }
  }
}

/** \internal Compute index im at which Francis QR step starts and the first Householder vector. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::initFrancisQRStep(Index il, Index iu, const Vector3s& shiftInfo, Index& im, Vector3s& firstHouseholderVector)
{
  using std::abs;
  Vector3s& v = firstHouseholderVector; // alias to save typing

  for (im = iu-2; im >= il; --im)
  {
    const Scalar Tmm = m_matT.coeff(im,im);
    const Scalar r = shiftInfo.coeff(0) - Tmm;
    const Scalar s = shiftInfo.coeff(1) - Tmm;
    v.coeffRef(0) = (r * s - shiftInfo.coeff(2)) / m_matT.coeff(im+1,im) + m_matT.coeff(im,im+1);
    v.coeffRef(1) = m_matT.coeff(im+1,im+1) - Tmm - r - s;
    v.coeffRef(2) = m_matT.coeff(im+2,im+1);
    if (im == il) {
      break;
    }
    const Scalar lhs = m_matT.coeff(im,im-1) * (abs(v.coeff(1)) + abs(v.coeff(2)));
    const Scalar rhs = v.coeff(0) * (abs(m_matT.coeff(im-1,im-1)) + abs(Tmm) + abs(m_matT.coeff(im+1,im+1)));
    if (abs(lhs) < NumTraits<Scalar>::epsilon() * rhs)
      break;
  }
}

/** \internal Perform a Francis QR step involving rows il:iu and columns im:iu. */
template<typename MatrixType>
inline void RealSchur<MatrixType>::performFrancisQRStep(Index il, Index im, Index iu, bool computeU, const Vector3s& firstHouseholderVector, Scalar* workspace)
{
  eigen_assert(im >= il);
  eigen_assert(im <= iu-2);

  const Index size = m_matT.cols();

  for (Index k = im; k <= iu-2; ++k)
  {
    bool firstIteration = (k == im);

    Vector3s v;
    if (firstIteration)
      v = firstHouseholderVector;
    else
      v = m_matT.template block<3,1>(k,k-1);

    Scalar tau, beta;
    Matrix<Scalar, 2, 1> ess;
    v.makeHouseholder(ess, tau, beta);
    
    if (beta != Scalar(0)) // if v is not zero
    {
      if (firstIteration && k > il)
        m_matT.coeffRef(k,k-1) = -m_matT.coeff(k,k-1);
      else if (!firstIteration)
        m_matT.coeffRef(k,k-1) = beta;

      // These Householder transformations form the O(n^3) part of the algorithm
      m_matT.block(k, k, 3, size-k).applyHouseholderOnTheLeft(ess, tau, workspace);
      m_matT.block(0, k, (std::min)(iu,k+3) + 1, 3).applyHouseholderOnTheRight(ess, tau, workspace);
      if (computeU)
        m_matU.block(0, k, size, 3).applyHouseholderOnTheRight(ess, tau, workspace);
    }
  }

  Matrix<Scalar, 2, 1> v = m_matT.template block<2,1>(iu-1, iu-2);
  Scalar tau, beta;
  Matrix<Scalar, 1, 1> ess;
  v.makeHouseholder(ess, tau, beta);

  if (beta != Scalar(0)) // if v is not zero
  {
    m_matT.coeffRef(iu-1, iu-2) = beta;
    m_matT.block(iu-1, iu-1, 2, size-iu+1).applyHouseholderOnTheLeft(ess, tau, workspace);
    m_matT.block(0, iu-1, iu+1, 2).applyHouseholderOnTheRight(ess, tau, workspace);
    if (computeU)
      m_matU.block(0, iu-1, size, 2).applyHouseholderOnTheRight(ess, tau, workspace);
  }

  // clean up pollution due to round-off errors
  for (Index i = im+2; i <= iu; ++i)
  {
    m_matT.coeffRef(i,i-2) = Scalar(0);
    if (i > im+2)
      m_matT.coeffRef(i,i-3) = Scalar(0);
  }
}

} // end namespace Eigen

#endif // EIGEN_REAL_SCHUR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Real Schur needed to real unsymmetrical eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_REAL_SCHUR_LAPACKE_H
#define EIGEN_REAL_SCHUR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SCHUR_REAL(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, LAPACKE_PREFIX_U, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
RealSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
RealSchur<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, bool computeU) \
{ \
  eigen_assert(matrix.cols() == matrix.rows()); \
\
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), sdim, info; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobvs, sort='N'; \
  LAPACK_##LAPACKE_PREFIX_U##_SELECT2 select = 0; \
  jobvs = (computeU) ? 'V' : 'N'; \
  m_matU.resize(n, n); \
  lapack_int ldvs  = internal::convert_index<lapack_int>(m_matU.outerStride()); \
  m_matT = matrix; \
  lapack_int lda = internal::convert_index<lapack_int>(m_matT.outerStride()); \
  Matrix<EIGTYPE, Dynamic, Dynamic> wr, wi; \
  wr.resize(n, 1); wi.resize(n, 1); \
  info = LAPACKE_##LAPACKE_PREFIX##gees( matrix_order, jobvs, sort, select, n, (LAPACKE_TYPE*)m_matT.data(), lda, &sdim, (LAPACKE_TYPE*)wr.data(), (LAPACKE_TYPE*)wi.data(), (LAPACKE_TYPE*)m_matU.data(), ldvs ); \
  if(info == 0) \
    m_info = Success; \
  else \
    m_info = NoConvergence; \
\
  m_isInitialized = true; \
  m_matUisUptodate = computeU; \
  return *this; \
\
}

EIGEN_LAPACKE_SCHUR_REAL(double,   double, d, D, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(float,    float,  s, S, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(double,   double, d, D, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SCHUR_REAL(float,    float,  s, S, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_REAL_SCHUR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SELFADJOINTEIGENSOLVER_H
#define EIGEN_SELFADJOINTEIGENSOLVER_H

#include "./Tridiagonalization.h"

namespace Eigen { 

template<typename _MatrixType>
class GeneralizedSelfAdjointEigenSolver;

namespace internal {
template<typename SolverType,int Size,bool IsComplex> struct direct_selfadjoint_eigenvalues;

template<typename MatrixType, typename DiagType, typename SubDiagType>
EIGEN_DEVICE_FUNC
ComputationInfo computeFromTridiagonal_impl(DiagType& diag, SubDiagType& subdiag, const Index maxIterations, bool computeEigenvectors, MatrixType& eivec);
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class SelfAdjointEigenSolver
  *
  * \brief Computes eigenvalues and eigenvectors of selfadjoint matrices
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * eigendecomposition; this is expected to be an instantiation of the Matrix
  * class template.
  *
  * A matrix \f$ A \f$ is selfadjoint if it equals its adjoint. For real
  * matrices, this means that the matrix is symmetric: it equals its
  * transpose. This class computes the eigenvalues and eigenvectors of a
  * selfadjoint matrix. These are the scalars \f$ \lambda \f$ and vectors
  * \f$ v \f$ such that \f$ Av = \lambda v \f$.  The eigenvalues of a
  * selfadjoint matrix are always real. If \f$ D \f$ is a diagonal matrix with
  * the eigenvalues on the diagonal, and \f$ V \f$ is a matrix with the
  * eigenvectors as its columns, then \f$ A = V D V^{-1} \f$. This is called the
  * eigendecomposition.
  *
  * For a selfadjoint matrix, \f$ V \f$ is unitary, meaning its inverse is equal
  * to its adjoint, \f$ V^{-1} = V^{\dagger} \f$. If \f$ A \f$ is real, then
  * \f$ V \f$ is also real and therefore orthogonal, meaning its inverse is
  * equal to its transpose, \f$ V^{-1} = V^T \f$.
  *
  * The algorithm exploits the fact that the matrix is selfadjoint, making it
  * faster and more accurate than the general purpose eigenvalue algorithms
  * implemented in EigenSolver and ComplexEigenSolver.
  *
  * Only the \b lower \b triangular \b part of the input matrix is referenced.
  *
  * Call the function compute() to compute the eigenvalues and eigenvectors of
  * a given matrix. Alternatively, you can use the
  * SelfAdjointEigenSolver(const MatrixType&, int) constructor which computes
  * the eigenvalues and eigenvectors at construction time. Once the eigenvalue
  * and eigenvectors are computed, they can be retrieved with the eigenvalues()
  * and eigenvectors() functions.
  *
  * The documentation for SelfAdjointEigenSolver(const MatrixType&, int)
  * contains an example of the typical use of this class.
  *
  * To solve the \em generalized eigenvalue problem \f$ Av = \lambda Bv \f$ and
  * the likes, see the class GeneralizedSelfAdjointEigenSolver.
  *
  * \sa MatrixBase::eigenvalues(), class EigenSolver, class ComplexEigenSolver
  */
template<typename _MatrixType> class SelfAdjointEigenSolver
{
  public:

    typedef _MatrixType MatrixType;
    enum {
      Size = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      Options = MatrixType::Options,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
    /** \brief Scalar type for matrices of type \p _MatrixType. */
    typedef typename MatrixType::Scalar Scalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    
    typedef Matrix<Scalar,Size,Size,ColMajor,MaxColsAtCompileTime,MaxColsAtCompileTime> EigenvectorsType;

    /** \brief Real scalar type for \p _MatrixType.
      *
      * This is just \c Scalar if #Scalar is real (e.g., \c float or
      * \c double), and the type of the real part of \c Scalar if #Scalar is
      * complex.
      */
    typedef typename NumTraits<Scalar>::Real RealScalar;
    
    friend struct internal::direct_selfadjoint_eigenvalues<SelfAdjointEigenSolver,Size,NumTraits<Scalar>::IsComplex>;

    /** \brief Type for vector of eigenvalues as returned by eigenvalues().
      *
      * This is a column vector with entries of type #RealScalar.
      * The length of the vector is the size of \p _MatrixType.
      */
    typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVectorType;
    typedef Tridiagonalization<MatrixType> TridiagonalizationType;
    typedef typename TridiagonalizationType::SubDiagonalType SubDiagonalType;

    /** \brief Default constructor for fixed-size matrices.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute(). This constructor
      * can only be used if \p _MatrixType is a fixed-size matrix; use
      * SelfAdjointEigenSolver(Index) for dynamic-size matrices.
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver.out
      */
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver()
        : m_eivec(),
          m_eivalues(),
          m_subdiag(),
          m_hcoeffs(),
          m_info(InvalidInput),
          m_isInitialized(false),
          m_eigenvectorsOk(false)
    { }

    /** \brief Constructor, pre-allocates memory for dynamic-size matrices.
      *
      * \param [in]  size  Positive integer, size of the matrix whose
      * eigenvalues and eigenvectors will be computed.
      *
      * This constructor is useful for dynamic-size matrices, when the user
      * intends to perform decompositions via compute(). The \p size
      * parameter is only used as a hint. It is not an error to give a wrong
      * \p size, but it may impair performance.
      *
      * \sa compute() for an example
      */
    EIGEN_DEVICE_FUNC
    explicit SelfAdjointEigenSolver(Index size)
        : m_eivec(size, size),
          m_eivalues(size),
          m_subdiag(size > 1 ? size - 1 : 1),
          m_hcoeffs(size > 1 ? size - 1 : 1),
          m_isInitialized(false),
          m_eigenvectorsOk(false)
    {}

    /** \brief Constructor; computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose eigendecomposition is to
      *    be computed. Only the lower triangular part of the matrix is referenced.
      * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      *
      * This constructor calls compute(const MatrixType&, int) to compute the
      * eigenvalues of the matrix \p matrix. The eigenvectors are computed if
      * \p options equals #ComputeEigenvectors.
      *
      * Example: \include SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_SelfAdjointEigenSolver_MatrixType.out
      *
      * \sa compute(const MatrixType&, int)
      */
    template<typename InputType>
    EIGEN_DEVICE_FUNC
    explicit SelfAdjointEigenSolver(const EigenBase<InputType>& matrix, int options = ComputeEigenvectors)
      : m_eivec(matrix.rows(), matrix.cols()),
        m_eivalues(matrix.cols()),
        m_subdiag(matrix.rows() > 1 ? matrix.rows() - 1 : 1),
        m_hcoeffs(matrix.cols() > 1 ? matrix.cols() - 1 : 1),
        m_isInitialized(false),
        m_eigenvectorsOk(false)
    {
      compute(matrix.derived(), options);
    }

    /** \brief Computes eigendecomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose eigendecomposition is to
      *    be computed. Only the lower triangular part of the matrix is referenced.
      * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      * \returns    Reference to \c *this
      *
      * This function computes the eigenvalues of \p matrix.  The eigenvalues()
      * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
      * then the eigenvectors are also computed and can be retrieved by
      * calling eigenvectors().
      *
      * This implementation uses a symmetric QR algorithm. The matrix is first
      * reduced to tridiagonal form using the Tridiagonalization class. The
      * tridiagonal matrix is then brought to diagonal form with implicit
      * symmetric QR steps with Wilkinson shift. Details can be found in
      * Section 8.3 of Golub \& Van Loan, <i>%Matrix Computations</i>.
      *
      * The cost of the computation is about \f$ 9n^3 \f$ if the eigenvectors
      * are required and \f$ 4n^3/3 \f$ if they are not required.
      *
      * This method reuses the memory in the SelfAdjointEigenSolver object that
      * was allocated when the object was constructed, if the size of the
      * matrix does not change.
      *
      * Example: \include SelfAdjointEigenSolver_compute_MatrixType.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_compute_MatrixType.out
      *
      * \sa SelfAdjointEigenSolver(const MatrixType&, int)
      */
    template<typename InputType>
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver& compute(const EigenBase<InputType>& matrix, int options = ComputeEigenvectors);
    
    /** \brief Computes eigendecomposition of given matrix using a closed-form algorithm
      *
      * This is a variant of compute(const MatrixType&, int options) which
      * directly solves the underlying polynomial equation.
      * 
      * Currently only 2x2 and 3x3 matrices for which the sizes are known at compile time are supported (e.g., Matrix3d).
      * 
      * This method is usually significantly faster than the QR iterative algorithm
      * but it might also be less accurate. It is also worth noting that
      * for 3x3 matrices it involves trigonometric operations which are
      * not necessarily available for all scalar types.
      * 
      * For the 3x3 case, we observed the following worst case relative error regarding the eigenvalues:
      *   - double: 1e-8
      *   - float:  1e-3
      *
      * \sa compute(const MatrixType&, int options)
      */
    EIGEN_DEVICE_FUNC
    SelfAdjointEigenSolver& computeDirect(const MatrixType& matrix, int options = ComputeEigenvectors);

    /**
      *\brief Computes the eigen decomposition from a tridiagonal symmetric matrix
      *
      * \param[in] diag The vector containing the diagonal of the matrix.
      * \param[in] subdiag The subdiagonal of the matrix.
      * \param[in] options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
      * \returns Reference to \c *this
      *
      * This function assumes that the matrix has been reduced to tridiagonal form.
      *
      * \sa compute(const MatrixType&, int) for more information
      */
    SelfAdjointEigenSolver& computeFromTridiagonal(const RealVectorType& diag, const SubDiagonalType& subdiag , int options=ComputeEigenvectors);

    /** \brief Returns the eigenvectors of given matrix.
      *
      * \returns  A const reference to the matrix whose columns are the eigenvectors.
      *
      * \pre The eigenvectors have been computed before.
      *
      * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
      * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
      * eigenvectors are normalized to have (Euclidean) norm equal to one. If
      * this object was used to solve the eigenproblem for the selfadjoint
      * matrix \f$ A \f$, then the matrix returned by this function is the
      * matrix \f$ V \f$ in the eigendecomposition \f$ A = V D V^{-1} \f$.
      *
      * For a selfadjoint matrix, \f$ V \f$ is unitary, meaning its inverse is equal
      * to its adjoint, \f$ V^{-1} = V^{\dagger} \f$. If \f$ A \f$ is real, then
      * \f$ V \f$ is also real and therefore orthogonal, meaning its inverse is
      * equal to its transpose, \f$ V^{-1} = V^T \f$.
      *
      * Example: \include SelfAdjointEigenSolver_eigenvectors.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_eigenvectors.out
      *
      * \sa eigenvalues()
      */
    EIGEN_DEVICE_FUNC
    const EigenvectorsType& eigenvectors() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec;
    }

    /** \brief Returns the eigenvalues of given matrix.
      *
      * \returns A const reference to the column vector containing the eigenvalues.
      *
      * \pre The eigenvalues have been computed before.
      *
      * The eigenvalues are repeated according to their algebraic multiplicity,
      * so there are as many eigenvalues as rows in the matrix. The eigenvalues
      * are sorted in increasing order.
      *
      * Example: \include SelfAdjointEigenSolver_eigenvalues.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_eigenvalues.out
      *
      * \sa eigenvectors(), MatrixBase::eigenvalues()
      */
    EIGEN_DEVICE_FUNC
    const RealVectorType& eigenvalues() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      return m_eivalues;
    }

    /** \brief Computes the positive-definite square root of the matrix.
      *
      * \returns the positive-definite square root of the matrix
      *
      * \pre The eigenvalues and eigenvectors of a positive-definite matrix
      * have been computed before.
      *
      * The square root of a positive-definite matrix \f$ A \f$ is the
      * positive-definite matrix whose square equals \f$ A \f$. This function
      * uses the eigendecomposition \f$ A = V D V^{-1} \f$ to compute the
      * square root as \f$ A^{1/2} = V D^{1/2} V^{-1} \f$.
      *
      * Example: \include SelfAdjointEigenSolver_operatorSqrt.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_operatorSqrt.out
      *
      * \sa operatorInverseSqrt(), <a href="unsupported/group__MatrixFunctions__Module.html">MatrixFunctions Module</a>
      */
    EIGEN_DEVICE_FUNC
    MatrixType operatorSqrt() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec * m_eivalues.cwiseSqrt().asDiagonal() * m_eivec.adjoint();
    }

    /** \brief Computes the inverse square root of the matrix.
      *
      * \returns the inverse positive-definite square root of the matrix
      *
      * \pre The eigenvalues and eigenvectors of a positive-definite matrix
      * have been computed before.
      *
      * This function uses the eigendecomposition \f$ A = V D V^{-1} \f$ to
      * compute the inverse square root as \f$ V D^{-1/2} V^{-1} \f$. This is
      * cheaper than first computing the square root with operatorSqrt() and
      * then its inverse with MatrixBase::inverse().
      *
      * Example: \include SelfAdjointEigenSolver_operatorInverseSqrt.cpp
      * Output: \verbinclude SelfAdjointEigenSolver_operatorInverseSqrt.out
      *
      * \sa operatorSqrt(), MatrixBase::inverse(), <a href="unsupported/group__MatrixFunctions__Module.html">MatrixFunctions Module</a>
      */
    EIGEN_DEVICE_FUNC
    MatrixType operatorInverseSqrt() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
      return m_eivec * m_eivalues.cwiseInverse().cwiseSqrt().asDiagonal() * m_eivec.adjoint();
    }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful, \c NoConvergence otherwise.
      */
    EIGEN_DEVICE_FUNC
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
      return m_info;
    }

    /** \brief Maximum number of iterations.
      *
      * The algorithm terminates if it does not converge within m_maxIterations * n iterations, where n
      * denotes the size of the matrix. This value is currently set to 30 (copied from LAPACK).
      */
    static const int m_maxIterations = 30;

  protected:
    static EIGEN_DEVICE_FUNC
    void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }
    
    EigenvectorsType m_eivec;
    RealVectorType m_eivalues;
    typename TridiagonalizationType::SubDiagonalType m_subdiag;
    typename TridiagonalizationType::CoeffVectorType m_hcoeffs;
    ComputationInfo m_info;
    bool m_isInitialized;
    bool m_eigenvectorsOk;
};

namespace internal {
/** \internal
  *
  * \eigenvalues_module \ingroup Eigenvalues_Module
  *
  * Performs a QR step on a tridiagonal symmetric matrix represented as a
  * pair of two vectors \a diag and \a subdiag.
  *
  * \param diag the diagonal part of the input selfadjoint tridiagonal matrix
  * \param subdiag the sub-diagonal part of the input selfadjoint tridiagonal matrix
  * \param start starting index of the submatrix to work on
  * \param end last+1 index of the submatrix to work on
  * \param matrixQ pointer to the column-major matrix holding the eigenvectors, can be 0
  * \param n size of the input matrix
  *
  * For compilation efficiency reasons, this procedure does not use eigen expression
  * for its arguments.
  *
  * Implemented from Golub's "Matrix Computations", algorithm 8.3.2:
  * "implicit symmetric QR step with Wilkinson shift"
  */
template<int StorageOrder,typename RealScalar, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC
static void tridiagonal_qr_step(RealScalar* diag, RealScalar* subdiag, Index start, Index end, Scalar* matrixQ, Index n);
}

template<typename MatrixType>
template<typename InputType>
EIGEN_DEVICE_FUNC
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::compute(const EigenBase<InputType>& a_matrix, int options)
{
  check_template_parameters();
  
  const InputType &matrix(a_matrix.derived());
  
  EIGEN_USING_STD(abs);
  eigen_assert(matrix.cols() == matrix.rows());
  eigen_assert((options&~(EigVecMask|GenEigMask))==0
          && (options&EigVecMask)!=EigVecMask
          && "invalid option parameter");
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
  Index n = matrix.cols();
  m_eivalues.resize(n,1);

  if(n==1)
  {
    m_eivec = matrix;
    m_eivalues.coeffRef(0,0) = numext::real(m_eivec.coeff(0,0));
    if(computeEigenvectors)
      m_eivec.setOnes(n,n);
    m_info = Success;
    m_isInitialized = true;
    m_eigenvectorsOk = computeEigenvectors;
    return *this;
  }

  // declare some aliases
  RealVectorType& diag = m_eivalues;
  EigenvectorsType& mat = m_eivec;

  // map the matrix coefficients to [-1:1] to avoid over- and underflow.
  mat = matrix.template triangularView<Lower>();
  RealScalar scale = mat.cwiseAbs().maxCoeff();
  if(scale==RealScalar(0)) scale = RealScalar(1);
  mat.template triangularView<Lower>() /= scale;
  m_subdiag.resize(n-1);
  m_hcoeffs.resize(n-1);
  internal::tridiagonalization_inplace(mat, diag, m_subdiag, m_hcoeffs, computeEigenvectors);

  m_info = internal::computeFromTridiagonal_impl(diag, m_subdiag, m_maxIterations, computeEigenvectors, m_eivec);
  
  // scale back the eigen values
  m_eivalues *= scale;

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}

template<typename MatrixType>
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::computeFromTridiagonal(const RealVectorType& diag, const SubDiagonalType& subdiag , int options)
{
  //TODO : Add an option to scale the values beforehand
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;

  m_eivalues = diag;
  m_subdiag = subdiag;
  if (computeEigenvectors)
  {
    m_eivec.setIdentity(diag.size(), diag.size());
  }
  m_info = internal::computeFromTridiagonal_impl(m_eivalues, m_subdiag, m_maxIterations, computeEigenvectors, m_eivec);

  m_isInitialized = true;
  m_eigenvectorsOk = computeEigenvectors;
  return *this;
}

namespace internal {
/**
  * \internal
  * \brief Compute the eigendecomposition from a tridiagonal matrix
  *
  * \param[in,out] diag : On input, the diagonal of the matrix, on output the eigenvalues
  * \param[in,out] subdiag : The subdiagonal part of the matrix (entries are modified during the decomposition)
  * \param[in] maxIterations : the maximum number of iterations
  * \param[in] computeEigenvectors : whether the eigenvectors have to be computed or not
  * \param[out] eivec : The matrix to store the eigenvectors if computeEigenvectors==true. Must be allocated on input.
  * \returns \c Success or \c NoConvergence
  */
template<typename MatrixType, typename DiagType, typename SubDiagType>
EIGEN_DEVICE_FUNC
ComputationInfo computeFromTridiagonal_impl(DiagType& diag, SubDiagType& subdiag, const Index maxIterations, bool computeEigenvectors, MatrixType& eivec)
{
  ComputationInfo info;
  typedef typename MatrixType::Scalar Scalar;

  Index n = diag.size();
  Index end = n-1;
  Index start = 0;
  Index iter = 0; // total number of iterations
  
  typedef typename DiagType::RealScalar RealScalar;
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
  const RealScalar precision_inv = RealScalar(1)/NumTraits<RealScalar>::epsilon();
  while (end>0)
  {
    for (Index i = start; i<end; ++i) {
      if (numext::abs(subdiag[i]) < considerAsZero) {
        subdiag[i] = RealScalar(0);
      } else {
        // abs(subdiag[i]) <= epsilon * sqrt(abs(diag[i]) + abs(diag[i+1]))
        // Scaled to prevent underflows.
        const RealScalar scaled_subdiag = precision_inv * subdiag[i];
        if (scaled_subdiag * scaled_subdiag <= (numext::abs(diag[i])+numext::abs(diag[i+1]))) {
          subdiag[i] = RealScalar(0);
        }
      }
    }

    // find the largest unreduced block at the end of the matrix.
    while (end>0 && subdiag[end-1]==RealScalar(0))
    {
      end--;
    }
    if (end<=0)
      break;

    // if we spent too many iterations, we give up
    iter++;
    if(iter > maxIterations * n) break;

    start = end - 1;
    while (start>0 && subdiag[start-1]!=0)
      start--;

    internal::tridiagonal_qr_step<MatrixType::Flags&RowMajorBit ? RowMajor : ColMajor>(diag.data(), subdiag.data(), start, end, computeEigenvectors ? eivec.data() : (Scalar*)0, n);
  }
  if (iter <= maxIterations * n)
    info = Success;
  else
    info = NoConvergence;

  // Sort eigenvalues and corresponding vectors.
  // TODO make the sort optional ?
  // TODO use a better sort algorithm !!
  if (info == Success)
  {
    for (Index i = 0; i < n-1; ++i)
    {
      Index k;
      diag.segment(i,n-i).minCoeff(&k);
      if (k > 0)
      {
        numext::swap(diag[i], diag[k+i]);
        if(computeEigenvectors)
          eivec.col(i).swap(eivec.col(k+i));
      }
    }
  }
  return info;
}
  
template<typename SolverType,int Size,bool IsComplex> struct direct_selfadjoint_eigenvalues
{
  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& eig, const typename SolverType::MatrixType& A, int options)
  { eig.compute(A,options); }
};

template<typename SolverType> struct direct_selfadjoint_eigenvalues<SolverType,3,false>
{
  typedef typename SolverType::MatrixType MatrixType;
  typedef typename SolverType::RealVectorType VectorType;
  typedef typename SolverType::Scalar Scalar;
  typedef typename SolverType::EigenvectorsType EigenvectorsType;
  

  /** \internal
   * Computes the roots of the characteristic polynomial of \a m.
   * For numerical stability m.trace() should be near zero and to avoid over- or underflow m should be normalized.
   */
  EIGEN_DEVICE_FUNC
  static inline void computeRoots(const MatrixType& m, VectorType& roots)
  {
    EIGEN_USING_STD(sqrt)
    EIGEN_USING_STD(atan2)
    EIGEN_USING_STD(cos)
    EIGEN_USING_STD(sin)
    const Scalar s_inv3 = Scalar(1)/Scalar(3);
    const Scalar s_sqrt3 = sqrt(Scalar(3));

    // The characteristic equation is x^3 - c2*x^2 + c1*x - c0 = 0.  The
    // eigenvalues are the roots to this equation, all guaranteed to be
    // real-valued, because the matrix is symmetric.
    Scalar c0 = m(0,0)*m(1,1)*m(2,2) + Scalar(2)*m(1,0)*m(2,0)*m(2,1) - m(0,0)*m(2,1)*m(2,1) - m(1,1)*m(2,0)*m(2,0) - m(2,2)*m(1,0)*m(1,0);
    Scalar c1 = m(0,0)*m(1,1) - m(1,0)*m(1,0) + m(0,0)*m(2,2) - m(2,0)*m(2,0) + m(1,1)*m(2,2) - m(2,1)*m(2,1);
    Scalar c2 = m(0,0) + m(1,1) + m(2,2);

    // Construct the parameters used in classifying the roots of the equation
    // and in solving the equation for the roots in closed form.
    Scalar c2_over_3 = c2*s_inv3;
    Scalar a_over_3 = (c2*c2_over_3 - c1)*s_inv3;
    a_over_3 = numext::maxi(a_over_3, Scalar(0));

    Scalar half_b = Scalar(0.5)*(c0 + c2_over_3*(Scalar(2)*c2_over_3*c2_over_3 - c1));

    Scalar q = a_over_3*a_over_3*a_over_3 - half_b*half_b;
    q = numext::maxi(q, Scalar(0));

    // Compute the eigenvalues by solving for the roots of the polynomial.
    Scalar rho = sqrt(a_over_3);
    Scalar theta = atan2(sqrt(q),half_b)*s_inv3;  // since sqrt(q) > 0, atan2 is in [0, pi] and theta is in [0, pi/3]
    Scalar cos_theta = cos(theta);
    Scalar sin_theta = sin(theta);
    // roots are already sorted, since cos is monotonically decreasing on [0, pi]
    roots(0) = c2_over_3 - rho*(cos_theta + s_sqrt3*sin_theta); // == 2*rho*cos(theta+2pi/3)
    roots(1) = c2_over_3 - rho*(cos_theta - s_sqrt3*sin_theta); // == 2*rho*cos(theta+ pi/3)
    roots(2) = c2_over_3 + Scalar(2)*rho*cos_theta;
  }

  EIGEN_DEVICE_FUNC
  static inline bool extract_kernel(MatrixType& mat, Ref<VectorType> res, Ref<VectorType> representative)
  {
    EIGEN_USING_STD(abs);
    EIGEN_USING_STD(sqrt);
    Index i0;
    // Find non-zero column i0 (by construction, there must exist a non zero coefficient on the diagonal):
    mat.diagonal().cwiseAbs().maxCoeff(&i0);
    // mat.col(i0) is a good candidate for an orthogonal vector to the current eigenvector,
    // so let's save it:
    representative = mat.col(i0);
    Scalar n0, n1;
    VectorType c0, c1;
    n0 = (c0 = representative.cross(mat.col((i0+1)%3))).squaredNorm();
    n1 = (c1 = representative.cross(mat.col((i0+2)%3))).squaredNorm();
    if(n0>n1) res = c0/sqrt(n0);
    else      res = c1/sqrt(n1);

    return true;
  }

  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& solver, const MatrixType& mat, int options)
  {
    eigen_assert(mat.cols() == 3 && mat.cols() == mat.rows());
    eigen_assert((options&~(EigVecMask|GenEigMask))==0
            && (options&EigVecMask)!=EigVecMask
            && "invalid option parameter");
    bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
    
    EigenvectorsType& eivecs = solver.m_eivec;
    VectorType& eivals = solver.m_eivalues;
  
    // Shift the matrix to the mean eigenvalue and map the matrix coefficients to [-1:1] to avoid over- and underflow.
    Scalar shift = mat.trace() / Scalar(3);
    // TODO Avoid this copy. Currently it is necessary to suppress bogus values when determining maxCoeff and for computing the eigenvectors later
    MatrixType scaledMat = mat.template selfadjointView<Lower>();
    scaledMat.diagonal().array() -= shift;
    Scalar scale = scaledMat.cwiseAbs().maxCoeff();
    if(scale > 0) scaledMat /= scale;   // TODO for scale==0 we could save the remaining operations

    // compute the eigenvalues
    computeRoots(scaledMat,eivals);

    // compute the eigenvectors
    if(computeEigenvectors)
    {
      if((eivals(2)-eivals(0))<=Eigen::NumTraits<Scalar>::epsilon())
      {
        // All three eigenvalues are numerically the same
        eivecs.setIdentity();
      }
      else
      {
        MatrixType tmp;
        tmp = scaledMat;

        // Compute the eigenvector of the most distinct eigenvalue
        Scalar d0 = eivals(2) - eivals(1);
        Scalar d1 = eivals(1) - eivals(0);
        Index k(0), l(2);
        if(d0 > d1)
        {
          numext::swap(k,l);
          d0 = d1;
        }

        // Compute the eigenvector of index k
        {
          tmp.diagonal().array () -= eivals(k);
          // By construction, 'tmp' is of rank 2, and its kernel corresponds to the respective eigenvector.
          extract_kernel(tmp, eivecs.col(k), eivecs.col(l));
        }

        // Compute eigenvector of index l
        if(d0<=2*Eigen::NumTraits<Scalar>::epsilon()*d1)
        {
          // If d0 is too small, then the two other eigenvalues are numerically the same,
          // and thus we only have to ortho-normalize the near orthogonal vector we saved above.
          eivecs.col(l) -= eivecs.col(k).dot(eivecs.col(l))*eivecs.col(l);
          eivecs.col(l).normalize();
        }
        else
        {
          tmp = scaledMat;
          tmp.diagonal().array () -= eivals(l);

          VectorType dummy;
          extract_kernel(tmp, eivecs.col(l), dummy);
        }

        // Compute last eigenvector from the other two
        eivecs.col(1) = eivecs.col(2).cross(eivecs.col(0)).normalized();
      }
    }

    // Rescale back to the original size.
    eivals *= scale;
    eivals.array() += shift;
    
    solver.m_info = Success;
    solver.m_isInitialized = true;
    solver.m_eigenvectorsOk = computeEigenvectors;
  }
};

// 2x2 direct eigenvalues decomposition, code from Hauke Heibel
template<typename SolverType> 
struct direct_selfadjoint_eigenvalues<SolverType,2,false>
{
  typedef typename SolverType::MatrixType MatrixType;
  typedef typename SolverType::RealVectorType VectorType;
  typedef typename SolverType::Scalar Scalar;
  typedef typename SolverType::EigenvectorsType EigenvectorsType;
  
  EIGEN_DEVICE_FUNC
  static inline void computeRoots(const MatrixType& m, VectorType& roots)
  {
    EIGEN_USING_STD(sqrt);
    const Scalar t0 = Scalar(0.5) * sqrt( numext::abs2(m(0,0)-m(1,1)) + Scalar(4)*numext::abs2(m(1,0)));
    const Scalar t1 = Scalar(0.5) * (m(0,0) + m(1,1));
    roots(0) = t1 - t0;
    roots(1) = t1 + t0;
  }
  
  EIGEN_DEVICE_FUNC
  static inline void run(SolverType& solver, const MatrixType& mat, int options)
  {
    EIGEN_USING_STD(sqrt);
    EIGEN_USING_STD(abs);
    
    eigen_assert(mat.cols() == 2 && mat.cols() == mat.rows());
    eigen_assert((options&~(EigVecMask|GenEigMask))==0
            && (options&EigVecMask)!=EigVecMask
            && "invalid option parameter");
    bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors;
    
    EigenvectorsType& eivecs = solver.m_eivec;
    VectorType& eivals = solver.m_eivalues;
  
    // Shift the matrix to the mean eigenvalue and map the matrix coefficients to [-1:1] to avoid over- and underflow.
    Scalar shift = mat.trace() / Scalar(2);
    MatrixType scaledMat = mat;
    scaledMat.coeffRef(0,1) = mat.coeff(1,0);
    scaledMat.diagonal().array() -= shift;
    Scalar scale = scaledMat.cwiseAbs().maxCoeff();
    if(scale > Scalar(0))
      scaledMat /= scale;

    // Compute the eigenvalues
    computeRoots(scaledMat,eivals);

    // compute the eigen vectors
    if(computeEigenvectors)
    {
      if((eivals(1)-eivals(0))<=abs(eivals(1))*Eigen::NumTraits<Scalar>::epsilon())
      {
        eivecs.setIdentity();
      }
      else
      {
        scaledMat.diagonal().array () -= eivals(1);
        Scalar a2 = numext::abs2(scaledMat(0,0));
        Scalar c2 = numext::abs2(scaledMat(1,1));
        Scalar b2 = numext::abs2(scaledMat(1,0));
        if(a2>c2)
        {
          eivecs.col(1) << -scaledMat(1,0), scaledMat(0,0);
          eivecs.col(1) /= sqrt(a2+b2);
        }
        else
        {
          eivecs.col(1) << -scaledMat(1,1), scaledMat(1,0);
          eivecs.col(1) /= sqrt(c2+b2);
        }

        eivecs.col(0) << eivecs.col(1).unitOrthogonal();
      }
    }

    // Rescale back to the original size.
    eivals *= scale;
    eivals.array() += shift;

    solver.m_info = Success;
    solver.m_isInitialized = true;
    solver.m_eigenvectorsOk = computeEigenvectors;
  }
};

}

template<typename MatrixType>
EIGEN_DEVICE_FUNC
SelfAdjointEigenSolver<MatrixType>& SelfAdjointEigenSolver<MatrixType>
::computeDirect(const MatrixType& matrix, int options)
{
  internal::direct_selfadjoint_eigenvalues<SelfAdjointEigenSolver,Size,NumTraits<Scalar>::IsComplex>::run(*this,matrix,options);
  return *this;
}

namespace internal {

// Francis implicit QR step.
template<int StorageOrder,typename RealScalar, typename Scalar, typename Index>
EIGEN_DEVICE_FUNC
static void tridiagonal_qr_step(RealScalar* diag, RealScalar* subdiag, Index start, Index end, Scalar* matrixQ, Index n)
{
  // Wilkinson Shift.
  RealScalar td = (diag[end-1] - diag[end])*RealScalar(0.5);
  RealScalar e = subdiag[end-1];
  // Note that thanks to scaling, e^2 or td^2 cannot overflow, however they can still
  // underflow thus leading to inf/NaN values when using the following commented code:
  //   RealScalar e2 = numext::abs2(subdiag[end-1]);
  //   RealScalar mu = diag[end] - e2 / (td + (td>0 ? 1 : -1) * sqrt(td*td + e2));
  // This explain the following, somewhat more complicated, version:
  RealScalar mu = diag[end];
  if(td==RealScalar(0)) {
    mu -= numext::abs(e);
  } else if (e != RealScalar(0)) {
    const RealScalar e2 = numext::abs2(e);
    const RealScalar h = numext::hypot(td,e);
    if(e2 == RealScalar(0)) {
      mu -= e / ((td + (td>RealScalar(0) ? h : -h)) / e);
    } else {
      mu -= e2 / (td + (td>RealScalar(0) ? h : -h)); 
    }
  }

  RealScalar x = diag[start] - mu;
  RealScalar z = subdiag[start];
  // If z ever becomes zero, the Givens rotation will be the identity and
  // z will stay zero for all future iterations.
  for (Index k = start; k < end && z != RealScalar(0); ++k)
  {
    JacobiRotation<RealScalar> rot;
    rot.makeGivens(x, z);

    // do T = G' T G
    RealScalar sdk = rot.s() * diag[k] + rot.c() * subdiag[k];
    RealScalar dkp1 = rot.s() * subdiag[k] + rot.c() * diag[k+1];

    diag[k] = rot.c() * (rot.c() * diag[k] - rot.s() * subdiag[k]) - rot.s() * (rot.c() * subdiag[k] - rot.s() * diag[k+1]);
    diag[k+1] = rot.s() * sdk + rot.c() * dkp1;
    subdiag[k] = rot.c() * sdk - rot.s() * dkp1;
    
    if (k > start)
      subdiag[k - 1] = rot.c() * subdiag[k-1] - rot.s() * z;

    // "Chasing the bulge" to return to triangular form.
    x = subdiag[k];
    if (k < end - 1)
    {
      z = -rot.s() * subdiag[k+1];
      subdiag[k + 1] = rot.c() * subdiag[k+1];
    }
    
    // apply the givens rotation to the unit matrix Q = Q * G
    if (matrixQ)
    {
      // FIXME if StorageOrder == RowMajor this operation is not very efficient
      Map<Matrix<Scalar,Dynamic,Dynamic,StorageOrder> > q(matrixQ,n,n);
      q.applyOnTheRight(k,k+1,rot);
    }
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SELFADJOINTEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Self-adjoint eigenvalues/eigenvectors.
 ********************************************************************************
*/

#ifndef EIGEN_SAEIGENSOLVER_LAPACKE_H
#define EIGEN_SAEIGENSOLVER_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, EIGCOLROW ) \
template<> template<typename InputType> inline \
SelfAdjointEigenSolver<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >& \
SelfAdjointEigenSolver<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW> >::compute(const EigenBase<InputType>& matrix, int options) \
{ \
  eigen_assert(matrix.cols() == matrix.rows()); \
  eigen_assert((options&~(EigVecMask|GenEigMask))==0 \
          && (options&EigVecMask)!=EigVecMask \
          && "invalid option parameter"); \
  bool computeEigenvectors = (options&ComputeEigenvectors)==ComputeEigenvectors; \
  lapack_int n = internal::convert_index<lapack_int>(matrix.cols()), lda, info; \
  m_eivalues.resize(n,1); \
  m_subdiag.resize(n-1); \
  m_eivec = matrix; \
\
  if(n==1) \
  { \
    m_eivalues.coeffRef(0,0) = numext::real(m_eivec.coeff(0,0)); \
    if(computeEigenvectors) m_eivec.setOnes(n,n); \
    m_info = Success; \
    m_isInitialized = true; \
    m_eigenvectorsOk = computeEigenvectors; \
    return *this; \
  } \
\
  lda = internal::convert_index<lapack_int>(m_eivec.outerStride()); \
  char jobz, uplo='L'/*, range='A'*/; \
  jobz = computeEigenvectors ? 'V' : 'N'; \
\
  info = LAPACKE_##LAPACKE_NAME( LAPACK_COL_MAJOR, jobz, uplo, n, (LAPACKE_TYPE*)m_eivec.data(), lda, (LAPACKE_RTYPE*)m_eivalues.data() ); \
  m_info = (info==0) ? Success : NoConvergence; \
  m_isInitialized = true; \
  m_eigenvectorsOk = computeEigenvectors; \
  return *this; \
}

#define EIGEN_LAPACKE_EIG_SELFADJ(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME )              \
        EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, ColMajor )  \
        EIGEN_LAPACKE_EIG_SELFADJ_2(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_NAME, RowMajor ) 

EIGEN_LAPACKE_EIG_SELFADJ(double,   double,                double, dsyev)
EIGEN_LAPACKE_EIG_SELFADJ(float,    float,                 float,  ssyev)
EIGEN_LAPACKE_EIG_SELFADJ(dcomplex, lapack_complex_double, double, zheev)
EIGEN_LAPACKE_EIG_SELFADJ(scomplex, lapack_complex_float,  float,  cheev)

} // end namespace Eigen

#endif // EIGEN_SAEIGENSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/Tridiagonalization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRIDIAGONALIZATION_H
#define EIGEN_TRIDIAGONALIZATION_H

namespace Eigen {

namespace internal {

template<typename MatrixType> struct TridiagonalizationMatrixTReturnType;
template<typename MatrixType>
struct traits<TridiagonalizationMatrixTReturnType<MatrixType> >
  : public traits<typename MatrixType::PlainObject>
{
  typedef typename MatrixType::PlainObject ReturnType; // FIXME shall it be a BandMatrix?
  enum { Flags = 0 };
};

template<typename MatrixType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& matA, CoeffVectorType& hCoeffs);
}

/** \eigenvalues_module \ingroup Eigenvalues_Module
  *
  *
  * \class Tridiagonalization
  *
  * \brief Tridiagonal decomposition of a selfadjoint matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the
  * tridiagonal decomposition; this is expected to be an instantiation of the
  * Matrix class template.
  *
  * This class performs a tridiagonal decomposition of a selfadjoint matrix \f$ A \f$ such that:
  * \f$ A = Q T Q^* \f$ where \f$ Q \f$ is unitary and \f$ T \f$ a real symmetric tridiagonal matrix.
  *
  * A tridiagonal matrix is a matrix which has nonzero elements only on the
  * main diagonal and the first diagonal below and above it. The Hessenberg
  * decomposition of a selfadjoint matrix is in fact a tridiagonal
  * decomposition. This class is used in SelfAdjointEigenSolver to compute the
  * eigenvalues and eigenvectors of a selfadjoint matrix.
  *
  * Call the function compute() to compute the tridiagonal decomposition of a
  * given matrix. Alternatively, you can use the Tridiagonalization(const MatrixType&)
  * constructor which computes the tridiagonal Schur decomposition at
  * construction time. Once the decomposition is computed, you can use the
  * matrixQ() and matrixT() functions to retrieve the matrices Q and T in the
  * decomposition.
  *
  * The documentation of Tridiagonalization(const MatrixType&) contains an
  * example of the typical use of this class.
  *
  * \sa class HessenbergDecomposition, class SelfAdjointEigenSolver
  */
template<typename _MatrixType> class Tridiagonalization
{
  public:

    /** \brief Synonym for the template parameter \p _MatrixType. */
    typedef _MatrixType MatrixType;

    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3

    enum {
      Size = MatrixType::RowsAtCompileTime,
      SizeMinusOne = Size == Dynamic ? Dynamic : (Size > 1 ? Size - 1 : 1),
      Options = MatrixType::Options,
      MaxSize = MatrixType::MaxRowsAtCompileTime,
      MaxSizeMinusOne = MaxSize == Dynamic ? Dynamic : (MaxSize > 1 ? MaxSize - 1 : 1)
    };

    typedef Matrix<Scalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> CoeffVectorType;
    typedef typename internal::plain_col_type<MatrixType, RealScalar>::type DiagonalType;
    typedef Matrix<RealScalar, SizeMinusOne, 1, Options & ~RowMajor, MaxSizeMinusOne, 1> SubDiagonalType;
    typedef typename internal::remove_all<typename MatrixType::RealReturnType>::type MatrixTypeRealView;
    typedef internal::TridiagonalizationMatrixTReturnType<MatrixTypeRealView> MatrixTReturnType;

    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
              typename internal::add_const_on_value_type<typename Diagonal<const MatrixType>::RealReturnType>::type,
              const Diagonal<const MatrixType>
            >::type DiagonalReturnType;

    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
              typename internal::add_const_on_value_type<typename Diagonal<const MatrixType, -1>::RealReturnType>::type,
              const Diagonal<const MatrixType, -1>
            >::type SubDiagonalReturnType;

    /** \brief Return type of matrixQ() */
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename CoeffVectorType::ConjugateReturnType>::type> HouseholderSequenceType;

    /** \brief Default constructor.
      *
      * \param [in]  size  Positive integer, size of the matrix whose tridiagonal
      * decomposition will be computed.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via compute().  The \p size parameter is only
      * used as a hint. It is not an error to give a wrong \p size, but it may
      * impair performance.
      *
      * \sa compute() for an example.
      */
    explicit Tridiagonalization(Index size = Size==Dynamic ? 2 : Size)
      : m_matrix(size,size),
        m_hCoeffs(size > 1 ? size-1 : 1),
        m_isInitialized(false)
    {}

    /** \brief Constructor; computes tridiagonal decomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose tridiagonal decomposition
      * is to be computed.
      *
      * This constructor calls compute() to compute the tridiagonal decomposition.
      *
      * Example: \include Tridiagonalization_Tridiagonalization_MatrixType.cpp
      * Output: \verbinclude Tridiagonalization_Tridiagonalization_MatrixType.out
      */
    template<typename InputType>
    explicit Tridiagonalization(const EigenBase<InputType>& matrix)
      : m_matrix(matrix.derived()),
        m_hCoeffs(matrix.cols() > 1 ? matrix.cols()-1 : 1),
        m_isInitialized(false)
    {
      internal::tridiagonalization_inplace(m_matrix, m_hCoeffs);
      m_isInitialized = true;
    }

    /** \brief Computes tridiagonal decomposition of given matrix.
      *
      * \param[in]  matrix  Selfadjoint matrix whose tridiagonal decomposition
      * is to be computed.
      * \returns    Reference to \c *this
      *
      * The tridiagonal decomposition is computed by bringing the columns of
      * the matrix successively in the required form using Householder
      * reflections. The cost is \f$ 4n^3/3 \f$ flops, where \f$ n \f$ denotes
      * the size of the given matrix.
      *
      * This method reuses of the allocated data in the Tridiagonalization
      * object, if the size of the matrix does not change.
      *
      * Example: \include Tridiagonalization_compute.cpp
      * Output: \verbinclude Tridiagonalization_compute.out
      */
    template<typename InputType>
    Tridiagonalization& compute(const EigenBase<InputType>& matrix)
    {
      m_matrix = matrix.derived();
      m_hCoeffs.resize(matrix.rows()-1, 1);
      internal::tridiagonalization_inplace(m_matrix, m_hCoeffs);
      m_isInitialized = true;
      return *this;
    }

    /** \brief Returns the Householder coefficients.
      *
      * \returns a const reference to the vector of Householder coefficients
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * The Householder coefficients allow the reconstruction of the matrix
      * \f$ Q \f$ in the tridiagonal decomposition from the packed data.
      *
      * Example: \include Tridiagonalization_householderCoefficients.cpp
      * Output: \verbinclude Tridiagonalization_householderCoefficients.out
      *
      * \sa packedMatrix(), \ref Householder_Module "Householder module"
      */
    inline CoeffVectorType householderCoefficients() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return m_hCoeffs;
    }

    /** \brief Returns the internal representation of the decomposition
      *
      *	\returns a const reference to a matrix with the internal representation
      *	         of the decomposition.
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * The returned matrix contains the following information:
      *  - the strict upper triangular part is equal to the input matrix A.
      *  - the diagonal and lower sub-diagonal represent the real tridiagonal
      *    symmetric matrix T.
      *  - the rest of the lower part contains the Householder vectors that,
      *    combined with Householder coefficients returned by
      *    householderCoefficients(), allows to reconstruct the matrix Q as
      *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
      *    Here, the matrices \f$ H_i \f$ are the Householder transformations
      *       \f$ H_i = (I - h_i v_i v_i^T) \f$
      *    where \f$ h_i \f$ is the \f$ i \f$th Householder coefficient and
      *    \f$ v_i \f$ is the Householder vector defined by
      *       \f$ v_i = [ 0, \ldots, 0, 1, M(i+2,i), \ldots, M(N-1,i) ]^T \f$
      *    with M the matrix returned by this function.
      *
      * See LAPACK for further details on this packed storage.
      *
      * Example: \include Tridiagonalization_packedMatrix.cpp
      * Output: \verbinclude Tridiagonalization_packedMatrix.out
      *
      * \sa householderCoefficients()
      */
    inline const MatrixType& packedMatrix() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return m_matrix;
    }

    /** \brief Returns the unitary matrix Q in the decomposition
      *
      * \returns object representing the matrix Q
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * This function returns a light-weight object of template class
      * HouseholderSequence. You can either apply it directly to a matrix or
      * you can convert it to a matrix of type #MatrixType.
      *
      * \sa Tridiagonalization(const MatrixType&) for an example,
      *     matrixT(), class HouseholderSequence
      */
    HouseholderSequenceType matrixQ() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return HouseholderSequenceType(m_matrix, m_hCoeffs.conjugate())
             .setLength(m_matrix.rows() - 1)
             .setShift(1);
    }

    /** \brief Returns an expression of the tridiagonal matrix T in the decomposition
      *
      * \returns expression object representing the matrix T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * Currently, this function can be used to extract the matrix T from internal
      * data and copy it to a dense matrix object. In most cases, it may be
      * sufficient to directly use the packed matrix or the vector expressions
      * returned by diagonal() and subDiagonal() instead of creating a new
      * dense copy matrix with this function.
      *
      * \sa Tridiagonalization(const MatrixType&) for an example,
      * matrixQ(), packedMatrix(), diagonal(), subDiagonal()
      */
    MatrixTReturnType matrixT() const
    {
      eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
      return MatrixTReturnType(m_matrix.real());
    }

    /** \brief Returns the diagonal of the tridiagonal matrix T in the decomposition.
      *
      * \returns expression representing the diagonal of T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * Example: \include Tridiagonalization_diagonal.cpp
      * Output: \verbinclude Tridiagonalization_diagonal.out
      *
      * \sa matrixT(), subDiagonal()
      */
    DiagonalReturnType diagonal() const;

    /** \brief Returns the subdiagonal of the tridiagonal matrix T in the decomposition.
      *
      * \returns expression representing the subdiagonal of T
      *
      * \pre Either the constructor Tridiagonalization(const MatrixType&) or
      * the member function compute(const MatrixType&) has been called before
      * to compute the tridiagonal decomposition of a matrix.
      *
      * \sa diagonal() for an example, matrixT()
      */
    SubDiagonalReturnType subDiagonal() const;

  protected:

    MatrixType m_matrix;
    CoeffVectorType m_hCoeffs;
    bool m_isInitialized;
};

template<typename MatrixType>
typename Tridiagonalization<MatrixType>::DiagonalReturnType
Tridiagonalization<MatrixType>::diagonal() const
{
  eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
  return m_matrix.diagonal().real();
}

template<typename MatrixType>
typename Tridiagonalization<MatrixType>::SubDiagonalReturnType
Tridiagonalization<MatrixType>::subDiagonal() const
{
  eigen_assert(m_isInitialized && "Tridiagonalization is not initialized.");
  return m_matrix.template diagonal<-1>().real();
}

namespace internal {

/** \internal
  * Performs a tridiagonal decomposition of the selfadjoint matrix \a matA in-place.
  *
  * \param[in,out] matA On input the selfadjoint matrix. Only the \b lower triangular part is referenced.
  *                     On output, the strict upper part is left unchanged, and the lower triangular part
  *                     represents the T and Q matrices in packed format has detailed below.
  * \param[out]    hCoeffs returned Householder coefficients (see below)
  *
  * On output, the tridiagonal selfadjoint matrix T is stored in the diagonal
  * and lower sub-diagonal of the matrix \a matA.
  * The unitary matrix Q is represented in a compact way as a product of
  * Householder reflectors \f$ H_i \f$ such that:
  *       \f$ Q = H_{N-1} \ldots H_1 H_0 \f$.
  * The Householder reflectors are defined as
  *       \f$ H_i = (I - h_i v_i v_i^T) \f$
  * where \f$ h_i = hCoeffs[i]\f$ is the \f$ i \f$th Householder coefficient and
  * \f$ v_i \f$ is the Householder vector defined by
  *       \f$ v_i = [ 0, \ldots, 0, 1, matA(i+2,i), \ldots, matA(N-1,i) ]^T \f$.
  *
  * Implemented from Golub's "Matrix Computations", algorithm 8.3.1.
  *
  * \sa Tridiagonalization::packedMatrix()
  */
template<typename MatrixType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& matA, CoeffVectorType& hCoeffs)
{
  using numext::conj;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  Index n = matA.rows();
  eigen_assert(n==matA.cols());
  eigen_assert(n==hCoeffs.size()+1 || n==1);

  for (Index i = 0; i<n-1; ++i)
  {
    Index remainingSize = n-i-1;
    RealScalar beta;
    Scalar h;
    matA.col(i).tail(remainingSize).makeHouseholderInPlace(h, beta);

    // Apply similarity transformation to remaining columns,
    // i.e., A = H A H' where H = I - h v v' and v = matA.col(i).tail(n-i-1)
    matA.col(i).coeffRef(i+1) = 1;

    hCoeffs.tail(n-i-1).noalias() = (matA.bottomRightCorner(remainingSize,remainingSize).template selfadjointView<Lower>()
                                  * (conj(h) * matA.col(i).tail(remainingSize)));

    hCoeffs.tail(n-i-1) += (conj(h)*RealScalar(-0.5)*(hCoeffs.tail(remainingSize).dot(matA.col(i).tail(remainingSize)))) * matA.col(i).tail(n-i-1);

    matA.bottomRightCorner(remainingSize, remainingSize).template selfadjointView<Lower>()
      .rankUpdate(matA.col(i).tail(remainingSize), hCoeffs.tail(remainingSize), Scalar(-1));

    matA.col(i).coeffRef(i+1) = beta;
    hCoeffs.coeffRef(i) = h;
  }
}

// forward declaration, implementation at the end of this file
template<typename MatrixType,
         int Size=MatrixType::ColsAtCompileTime,
         bool IsComplex=NumTraits<typename MatrixType::Scalar>::IsComplex>
struct tridiagonalization_inplace_selector;

/** \brief Performs a full tridiagonalization in place
  *
  * \param[in,out]  mat  On input, the selfadjoint matrix whose tridiagonal
  *    decomposition is to be computed. Only the lower triangular part referenced.
  *    The rest is left unchanged. On output, the orthogonal matrix Q
  *    in the decomposition if \p extractQ is true.
  * \param[out]  diag  The diagonal of the tridiagonal matrix T in the
  *    decomposition.
  * \param[out]  subdiag  The subdiagonal of the tridiagonal matrix T in
  *    the decomposition.
  * \param[in]  extractQ  If true, the orthogonal matrix Q in the
  *    decomposition is computed and stored in \p mat.
  *
  * Computes the tridiagonal decomposition of the selfadjoint matrix \p mat in place
  * such that \f$ mat = Q T Q^* \f$ where \f$ Q \f$ is unitary and \f$ T \f$ a real
  * symmetric tridiagonal matrix.
  *
  * The tridiagonal matrix T is passed to the output parameters \p diag and \p subdiag. If
  * \p extractQ is true, then the orthogonal matrix Q is passed to \p mat. Otherwise the lower
  * part of the matrix \p mat is destroyed.
  *
  * The vectors \p diag and \p subdiag are not resized. The function
  * assumes that they are already of the correct size. The length of the
  * vector \p diag should equal the number of rows in \p mat, and the
  * length of the vector \p subdiag should be one left.
  *
  * This implementation contains an optimized path for 3-by-3 matrices
  * which is especially useful for plane fitting.
  *
  * \note Currently, it requires two temporary vectors to hold the intermediate
  * Householder coefficients, and to reconstruct the matrix Q from the Householder
  * reflectors.
  *
  * Example (this uses the same matrix as the example in
  *    Tridiagonalization::Tridiagonalization(const MatrixType&)):
  *    \include Tridiagonalization_decomposeInPlace.cpp
  * Output: \verbinclude Tridiagonalization_decomposeInPlace.out
  *
  * \sa class Tridiagonalization
  */
template<typename MatrixType, typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
EIGEN_DEVICE_FUNC
void tridiagonalization_inplace(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag,
                                CoeffVectorType& hcoeffs, bool extractQ)
{
  eigen_assert(mat.cols()==mat.rows() && diag.size()==mat.rows() && subdiag.size()==mat.rows()-1);
  tridiagonalization_inplace_selector<MatrixType>::run(mat, diag, subdiag, hcoeffs, extractQ);
}

/** \internal
  * General full tridiagonalization
  */
template<typename MatrixType, int Size, bool IsComplex>
struct tridiagonalization_inplace_selector
{
  typedef typename Tridiagonalization<MatrixType>::CoeffVectorType CoeffVectorType;
  typedef typename Tridiagonalization<MatrixType>::HouseholderSequenceType HouseholderSequenceType;
  template<typename DiagonalType, typename SubDiagonalType>
  static EIGEN_DEVICE_FUNC
      void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag, CoeffVectorType& hCoeffs, bool extractQ)
  {
    tridiagonalization_inplace(mat, hCoeffs);
    diag = mat.diagonal().real();
    subdiag = mat.template diagonal<-1>().real();
    if(extractQ)
      mat = HouseholderSequenceType(mat, hCoeffs.conjugate())
            .setLength(mat.rows() - 1)
            .setShift(1);
  }
};

/** \internal
  * Specialization for 3x3 real matrices.
  * Especially useful for plane fitting.
  */
template<typename MatrixType>
struct tridiagonalization_inplace_selector<MatrixType,3,false>
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;

  template<typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
  static void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType& subdiag, CoeffVectorType&, bool extractQ)
  {
    using std::sqrt;
    const RealScalar tol = (std::numeric_limits<RealScalar>::min)();
    diag[0] = mat(0,0);
    RealScalar v1norm2 = numext::abs2(mat(2,0));
    if(v1norm2 <= tol)
    {
      diag[1] = mat(1,1);
      diag[2] = mat(2,2);
      subdiag[0] = mat(1,0);
      subdiag[1] = mat(2,1);
      if (extractQ)
        mat.setIdentity();
    }
    else
    {
      RealScalar beta = sqrt(numext::abs2(mat(1,0)) + v1norm2);
      RealScalar invBeta = RealScalar(1)/beta;
      Scalar m01 = mat(1,0) * invBeta;
      Scalar m02 = mat(2,0) * invBeta;
      Scalar q = RealScalar(2)*m01*mat(2,1) + m02*(mat(2,2) - mat(1,1));
      diag[1] = mat(1,1) + m02*q;
      diag[2] = mat(2,2) - m02*q;
      subdiag[0] = beta;
      subdiag[1] = mat(2,1) - m01 * q;
      if (extractQ)
      {
        mat << 1,   0,    0,
               0, m01,  m02,
               0, m02, -m01;
      }
    }
  }
};

/** \internal
  * Trivial specialization for 1x1 matrices
  */
template<typename MatrixType, bool IsComplex>
struct tridiagonalization_inplace_selector<MatrixType,1,IsComplex>
{
  typedef typename MatrixType::Scalar Scalar;

  template<typename DiagonalType, typename SubDiagonalType, typename CoeffVectorType>
  static EIGEN_DEVICE_FUNC
  void run(MatrixType& mat, DiagonalType& diag, SubDiagonalType&, CoeffVectorType&, bool extractQ)
  {
    diag(0,0) = numext::real(mat(0,0));
    if(extractQ)
      mat(0,0) = Scalar(1);
  }
};

/** \internal
  * \eigenvalues_module \ingroup Eigenvalues_Module
  *
  * \brief Expression type for return value of Tridiagonalization::matrixT()
  *
  * \tparam MatrixType type of underlying dense matrix
  */
template<typename MatrixType> struct TridiagonalizationMatrixTReturnType
: public ReturnByValue<TridiagonalizationMatrixTReturnType<MatrixType> >
{
  public:
    /** \brief Constructor.
      *
      * \param[in] mat The underlying dense matrix
      */
    TridiagonalizationMatrixTReturnType(const MatrixType& mat) : m_matrix(mat) { }

    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      result.setZero();
      result.template diagonal<1>() = m_matrix.template diagonal<-1>().conjugate();
      result.diagonal() = m_matrix.diagonal();
      result.template diagonal<-1>() = m_matrix.template diagonal<-1>();
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows(); }
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

  protected:
    typename MatrixType::Nested m_matrix;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRIDIAGONALIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/AlignedBox.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// Function void Eigen::AlignedBox::transform(const Transform& transform)
// is provided under the following license agreement:
//
// Software License Agreement (BSD License)
//
// Copyright (c) 2011-2014, Willow Garage, Inc.
// Copyright (c) 2014-2015, Open Source Robotics Foundation
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions
// are met:
//
//  * Redistributions of source code must retain the above copyright
//    notice, this list of conditions and the following disclaimer.
//  * Redistributions in binary form must reproduce the above
//    copyright notice, this list of conditions and the following
//    disclaimer in the documentation and/or other materials provided
//    with the distribution.
//  * Neither the name of Open Source Robotics Foundation nor the names of its
//    contributors may be used to endorse or promote products derived
//    from this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS
// FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE
// COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT,
// INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING,
// BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
// LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
// CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT
// LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN
// ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
// POSSIBILITY OF SUCH DAMAGE.

#ifndef EIGEN_ALIGNEDBOX_H
#define EIGEN_ALIGNEDBOX_H

namespace Eigen {

/** \geometry_module \ingroup Geometry_Module
  *
  *
  * \class AlignedBox
  *
  * \brief An axis aligned box
  *
  * \tparam _Scalar the type of the scalar coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  *
  * This class represents an axis aligned box as a pair of the minimal and maximal corners.
  * \warning The result of most methods is undefined when applied to an empty box. You can check for empty boxes using isEmpty().
  * \sa alignedboxtypedefs
  */
template <typename _Scalar, int _AmbientDim>
class AlignedBox
{
public:
EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim)
  enum { AmbientDimAtCompileTime = _AmbientDim };
  typedef _Scalar                                   Scalar;
  typedef NumTraits<Scalar>                         ScalarTraits;
  typedef Eigen::Index                              Index; ///< \deprecated since Eigen 3.3
  typedef typename ScalarTraits::Real               RealScalar;
  typedef typename ScalarTraits::NonInteger         NonInteger;
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1>  VectorType;
  typedef CwiseBinaryOp<internal::scalar_sum_op<Scalar>, const VectorType, const VectorType> VectorTypeSum;

  /** Define constants to name the corners of a 1D, 2D or 3D axis aligned bounding box */
  enum CornerType
  {
    /** 1D names @{ */
    Min=0, Max=1,
    /** @} */

    /** Identifier for 2D corner @{ */
    BottomLeft=0, BottomRight=1,
    TopLeft=2, TopRight=3,
    /** @} */

    /** Identifier for 3D corner  @{ */
    BottomLeftFloor=0, BottomRightFloor=1,
    TopLeftFloor=2, TopRightFloor=3,
    BottomLeftCeil=4, BottomRightCeil=5,
    TopLeftCeil=6, TopRightCeil=7
    /** @} */
  };


  /** Default constructor initializing a null box. */
  EIGEN_DEVICE_FUNC inline AlignedBox()
  { if (EIGEN_CONST_CONDITIONAL(AmbientDimAtCompileTime!=Dynamic)) setEmpty(); }

  /** Constructs a null box with \a _dim the dimension of the ambient space. */
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(Index _dim) : m_min(_dim), m_max(_dim)
  { setEmpty(); }

  /** Constructs a box with extremities \a _min and \a _max.
   * \warning If either component of \a _min is larger than the same component of \a _max, the constructed box is empty. */
  template<typename OtherVectorType1, typename OtherVectorType2>
  EIGEN_DEVICE_FUNC inline AlignedBox(const OtherVectorType1& _min, const OtherVectorType2& _max) : m_min(_min), m_max(_max) {}

  /** Constructs a box containing a single point \a p. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(const MatrixBase<Derived>& p) : m_min(p), m_max(m_min)
  { }

  EIGEN_DEVICE_FUNC ~AlignedBox() {}

  /** \returns the dimension in which the box holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return AmbientDimAtCompileTime==Dynamic ? m_min.size() : Index(AmbientDimAtCompileTime); }

  /** \deprecated use isEmpty() */
  EIGEN_DEVICE_FUNC inline bool isNull() const { return isEmpty(); }

  /** \deprecated use setEmpty() */
  EIGEN_DEVICE_FUNC inline void setNull() { setEmpty(); }

  /** \returns true if the box is empty.
   * \sa setEmpty */
  EIGEN_DEVICE_FUNC inline bool isEmpty() const { return (m_min.array() > m_max.array()).any(); }

  /** Makes \c *this an empty box.
   * \sa isEmpty */
  EIGEN_DEVICE_FUNC inline void setEmpty()
  {
    m_min.setConstant( ScalarTraits::highest() );
    m_max.setConstant( ScalarTraits::lowest() );
  }

  /** \returns the minimal corner */
  EIGEN_DEVICE_FUNC inline const VectorType& (min)() const { return m_min; }
  /** \returns a non const reference to the minimal corner */
  EIGEN_DEVICE_FUNC inline VectorType& (min)() { return m_min; }
  /** \returns the maximal corner */
  EIGEN_DEVICE_FUNC inline const VectorType& (max)() const { return m_max; }
  /** \returns a non const reference to the maximal corner */
  EIGEN_DEVICE_FUNC inline VectorType& (max)() { return m_max; }

  /** \returns the center of the box */
  EIGEN_DEVICE_FUNC inline const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(VectorTypeSum, RealScalar, quotient)
  center() const
  { return (m_min+m_max)/RealScalar(2); }

  /** \returns the lengths of the sides of the bounding box.
    * Note that this function does not get the same
    * result for integral or floating scalar types: see
    */
  EIGEN_DEVICE_FUNC inline const CwiseBinaryOp< internal::scalar_difference_op<Scalar,Scalar>, const VectorType, const VectorType> sizes() const
  { return m_max - m_min; }

  /** \returns the volume of the bounding box */
  EIGEN_DEVICE_FUNC inline Scalar volume() const
  { return sizes().prod(); }

  /** \returns an expression for the bounding box diagonal vector
    * if the length of the diagonal is needed: diagonal().norm()
    * will provide it.
    */
  EIGEN_DEVICE_FUNC inline CwiseBinaryOp< internal::scalar_difference_op<Scalar,Scalar>, const VectorType, const VectorType> diagonal() const
  { return sizes(); }

  /** \returns the vertex of the bounding box at the corner defined by
    * the corner-id corner. It works only for a 1D, 2D or 3D bounding box.
    * For 1D bounding boxes corners are named by 2 enum constants:
    * BottomLeft and BottomRight.
    * For 2D bounding boxes, corners are named by 4 enum constants:
    * BottomLeft, BottomRight, TopLeft, TopRight.
    * For 3D bounding boxes, the following names are added:
    * BottomLeftCeil, BottomRightCeil, TopLeftCeil, TopRightCeil.
    */
  EIGEN_DEVICE_FUNC inline VectorType corner(CornerType corner) const
  {
    EIGEN_STATIC_ASSERT(_AmbientDim <= 3, THIS_METHOD_IS_ONLY_FOR_VECTORS_OF_A_SPECIFIC_SIZE);

    VectorType res;

    Index mult = 1;
    for(Index d=0; d<dim(); ++d)
    {
      if( mult & corner ) res[d] = m_max[d];
      else                res[d] = m_min[d];
      mult *= 2;
    }
    return res;
  }

  /** \returns a random point inside the bounding box sampled with
   * a uniform distribution */
  EIGEN_DEVICE_FUNC inline VectorType sample() const
  {
    VectorType r(dim());
    for(Index d=0; d<dim(); ++d)
    {
      if(!ScalarTraits::IsInteger)
      {
        r[d] = m_min[d] + (m_max[d]-m_min[d])
             * internal::random<Scalar>(Scalar(0), Scalar(1));
      }
      else
        r[d] = internal::random(m_min[d], m_max[d]);
    }
    return r;
  }

  /** \returns true if the point \a p is inside the box \c *this. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline bool contains(const MatrixBase<Derived>& p) const
  {
    typename internal::nested_eval<Derived,2>::type p_n(p.derived());
    return (m_min.array()<=p_n.array()).all() && (p_n.array()<=m_max.array()).all();
  }

  /** \returns true if the box \a b is entirely inside the box \c *this. */
  EIGEN_DEVICE_FUNC inline bool contains(const AlignedBox& b) const
  { return (m_min.array()<=(b.min)().array()).all() && ((b.max)().array()<=m_max.array()).all(); }

  /** \returns true if the box \a b is intersecting the box \c *this.
   * \sa intersection, clamp */
  EIGEN_DEVICE_FUNC inline bool intersects(const AlignedBox& b) const
  { return (m_min.array()<=(b.max)().array()).all() && ((b.min)().array()<=m_max.array()).all(); }

  /** Extends \c *this such that it contains the point \a p and returns a reference to \c *this.
   * \sa extend(const AlignedBox&) */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox& extend(const MatrixBase<Derived>& p)
  {
    typename internal::nested_eval<Derived,2>::type p_n(p.derived());
    m_min = m_min.cwiseMin(p_n);
    m_max = m_max.cwiseMax(p_n);
    return *this;
  }

  /** Extends \c *this such that it contains the box \a b and returns a reference to \c *this.
   * \sa merged, extend(const MatrixBase&) */
  EIGEN_DEVICE_FUNC inline AlignedBox& extend(const AlignedBox& b)
  {
    m_min = m_min.cwiseMin(b.m_min);
    m_max = m_max.cwiseMax(b.m_max);
    return *this;
  }

  /** Clamps \c *this by the box \a b and returns a reference to \c *this.
   * \note If the boxes don't intersect, the resulting box is empty.
   * \sa intersection(), intersects() */
  EIGEN_DEVICE_FUNC inline AlignedBox& clamp(const AlignedBox& b)
  {
    m_min = m_min.cwiseMax(b.m_min);
    m_max = m_max.cwiseMin(b.m_max);
    return *this;
  }

  /** Returns an AlignedBox that is the intersection of \a b and \c *this
   * \note If the boxes don't intersect, the resulting box is empty.
   * \sa intersects(), clamp, contains()  */
  EIGEN_DEVICE_FUNC inline AlignedBox intersection(const AlignedBox& b) const
  {return AlignedBox(m_min.cwiseMax(b.m_min), m_max.cwiseMin(b.m_max)); }

  /** Returns an AlignedBox that is the union of \a b and \c *this.
   * \note Merging with an empty box may result in a box bigger than \c *this.
   * \sa extend(const AlignedBox&) */
  EIGEN_DEVICE_FUNC inline AlignedBox merged(const AlignedBox& b) const
  { return AlignedBox(m_min.cwiseMin(b.m_min), m_max.cwiseMax(b.m_max)); }

  /** Translate \c *this by the vector \a t and returns a reference to \c *this. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox& translate(const MatrixBase<Derived>& a_t)
  {
    const typename internal::nested_eval<Derived,2>::type t(a_t.derived());
    m_min += t;
    m_max += t;
    return *this;
  }

  /** \returns a copy of \c *this translated by the vector \a t. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline AlignedBox translated(const MatrixBase<Derived>& a_t) const
  {
    AlignedBox result(m_min, m_max);
    result.translate(a_t);
    return result;
  }

  /** \returns the squared distance between the point \a p and the box \c *this,
    * and zero if \a p is inside the box.
    * \sa exteriorDistance(const MatrixBase&), squaredExteriorDistance(const AlignedBox&)
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Scalar squaredExteriorDistance(const MatrixBase<Derived>& p) const;

  /** \returns the squared distance between the boxes \a b and \c *this,
    * and zero if the boxes intersect.
    * \sa exteriorDistance(const AlignedBox&), squaredExteriorDistance(const MatrixBase&)
    */
  EIGEN_DEVICE_FUNC inline Scalar squaredExteriorDistance(const AlignedBox& b) const;

  /** \returns the distance between the point \a p and the box \c *this,
    * and zero if \a p is inside the box.
    * \sa squaredExteriorDistance(const MatrixBase&), exteriorDistance(const AlignedBox&)
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline NonInteger exteriorDistance(const MatrixBase<Derived>& p) const
  { EIGEN_USING_STD(sqrt) return sqrt(NonInteger(squaredExteriorDistance(p))); }

  /** \returns the distance between the boxes \a b and \c *this,
    * and zero if the boxes intersect.
    * \sa squaredExteriorDistance(const AlignedBox&), exteriorDistance(const MatrixBase&)
    */
  EIGEN_DEVICE_FUNC inline NonInteger exteriorDistance(const AlignedBox& b) const
  { EIGEN_USING_STD(sqrt) return sqrt(NonInteger(squaredExteriorDistance(b))); }

  /**
   * Specialization of transform for pure translation.
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline void transform(
      const typename Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>::TranslationType& translation)
  {
    this->translate(translation);
  }

  /**
   * Transforms this box by \a transform and recomputes it to
   * still be an axis-aligned box.
   *
   * \note This method is provided under BSD license (see the top of this file).
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline void transform(const Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>& transform)
  {
    // Only Affine and Isometry transforms are currently supported.
    EIGEN_STATIC_ASSERT(Mode == Affine || Mode == AffineCompact || Mode == Isometry, THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS);

    // Method adapted from FCL src/shape/geometric_shapes_utility.cpp#computeBV<AABB, Box>(...)
    // https://github.com/flexible-collision-library/fcl/blob/fcl-0.4/src/shape/geometric_shapes_utility.cpp#L292
    //
    // Here's a nice explanation why it works: https://zeuxcg.org/2010/10/17/aabb-from-obb-with-component-wise-abs/

    // two times rotated extent
    const VectorType rotated_extent_2 = transform.linear().cwiseAbs() * sizes();
    // two times new center
    const VectorType rotated_center_2 = transform.linear() * (this->m_max + this->m_min) +
        Scalar(2) * transform.translation();

    this->m_max = (rotated_center_2 + rotated_extent_2) / Scalar(2);
    this->m_min = (rotated_center_2 - rotated_extent_2) / Scalar(2);
  }

  /**
   * \returns a copy of \c *this transformed by \a transform and recomputed to
   * still be an axis-aligned box.
   */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC AlignedBox transformed(const Transform<Scalar, AmbientDimAtCompileTime, Mode, Options>& transform) const
  {
    AlignedBox result(m_min, m_max);
    result.transform(transform);
    return result;
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<AlignedBox,
           AlignedBox<NewScalarType,AmbientDimAtCompileTime> >::type cast() const
  {
    return typename internal::cast_return_type<AlignedBox,
                    AlignedBox<NewScalarType,AmbientDimAtCompileTime> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit AlignedBox(const AlignedBox<OtherScalarType,AmbientDimAtCompileTime>& other)
  {
    m_min = (other.min)().template cast<Scalar>();
    m_max = (other.max)().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const AlignedBox& other, const RealScalar& prec = ScalarTraits::dummy_precision()) const
  { return m_min.isApprox(other.m_min, prec) && m_max.isApprox(other.m_max, prec); }

protected:

  VectorType m_min, m_max;
};



template<typename Scalar,int AmbientDim>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Scalar AlignedBox<Scalar,AmbientDim>::squaredExteriorDistance(const MatrixBase<Derived>& a_p) const
{
  typename internal::nested_eval<Derived,2*AmbientDim>::type p(a_p.derived());
  Scalar dist2(0);
  Scalar aux;
  for (Index k=0; k<dim(); ++k)
  {
    if( m_min[k] > p[k] )
    {
      aux = m_min[k] - p[k];
      dist2 += aux*aux;
    }
    else if( p[k] > m_max[k] )
    {
      aux = p[k] - m_max[k];
      dist2 += aux*aux;
    }
  }
  return dist2;
}

template<typename Scalar,int AmbientDim>
EIGEN_DEVICE_FUNC inline Scalar AlignedBox<Scalar,AmbientDim>::squaredExteriorDistance(const AlignedBox& b) const
{
  Scalar dist2(0);
  Scalar aux;
  for (Index k=0; k<dim(); ++k)
  {
    if( m_min[k] > b.m_max[k] )
    {
      aux = m_min[k] - b.m_max[k];
      dist2 += aux*aux;
    }
    else if( b.m_min[k] > m_max[k] )
    {
      aux = b.m_min[k] - m_max[k];
      dist2 += aux*aux;
    }
  }
  return dist2;
}

/** \defgroup alignedboxtypedefs Global aligned box typedefs
  *
  * \ingroup Geometry_Module
  *
  * Eigen defines several typedef shortcuts for most common aligned box types.
  *
  * The general patterns are the following:
  *
  * \c AlignedBoxSizeType where \c Size can be \c 1, \c 2,\c 3,\c 4 for fixed size boxes or \c X for dynamic size,
  * and where \c Type can be \c i for integer, \c f for float, \c d for double.
  *
  * For example, \c AlignedBox3d is a fixed-size 3x3 aligned box type of doubles, and \c AlignedBoxXf is a dynamic-size aligned box of floats.
  *
  * \sa class AlignedBox
  */

#define EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Size, SizeSuffix)    \
/** \ingroup alignedboxtypedefs */                                 \
typedef AlignedBox<Type, Size>   AlignedBox##SizeSuffix##TypeSuffix;

#define EIGEN_MAKE_TYPEDEFS_ALL_SIZES(Type, TypeSuffix) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 1, 1) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 2, 2) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 3, 3) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, 4, 4) \
EIGEN_MAKE_TYPEDEFS(Type, TypeSuffix, Dynamic, X)

EIGEN_MAKE_TYPEDEFS_ALL_SIZES(int,                  i)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(float,                f)
EIGEN_MAKE_TYPEDEFS_ALL_SIZES(double,               d)

#undef EIGEN_MAKE_TYPEDEFS_ALL_SIZES
#undef EIGEN_MAKE_TYPEDEFS

} // end namespace Eigen

#endif // EIGEN_ALIGNEDBOX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/AngleAxis.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ANGLEAXIS_H
#define EIGEN_ANGLEAXIS_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class AngleAxis
  *
  * \brief Represents a 3D rotation as a rotation angle around an arbitrary 3D axis
  *
  * \param _Scalar the scalar type, i.e., the type of the coefficients.
  *
  * \warning When setting up an AngleAxis object, the axis vector \b must \b be \b normalized.
  *
  * The following two typedefs are provided for convenience:
  * \li \c AngleAxisf for \c float
  * \li \c AngleAxisd for \c double
  *
  * Combined with MatrixBase::Unit{X,Y,Z}, AngleAxis can be used to easily
  * mimic Euler-angles. Here is an example:
  * \include AngleAxis_mimic_euler.cpp
  * Output: \verbinclude AngleAxis_mimic_euler.out
  *
  * \note This class is not aimed to be used to store a rotation transformation,
  * but rather to make easier the creation of other rotation (Quaternion, rotation Matrix)
  * and transformation objects.
  *
  * \sa class Quaternion, class Transform, MatrixBase::UnitX()
  */

namespace internal {
template<typename _Scalar> struct traits<AngleAxis<_Scalar> >
{
  typedef _Scalar Scalar;
};
}

template<typename _Scalar>
class AngleAxis : public RotationBase<AngleAxis<_Scalar>,3>
{
  typedef RotationBase<AngleAxis<_Scalar>,3> Base;

public:

  using Base::operator*;

  enum { Dim = 3 };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Matrix<Scalar,3,3> Matrix3;
  typedef Matrix<Scalar,3,1> Vector3;
  typedef Quaternion<Scalar> QuaternionType;

protected:

  Vector3 m_axis;
  Scalar m_angle;

public:

  /** Default constructor without initialization. */
  EIGEN_DEVICE_FUNC AngleAxis() {}
  /** Constructs and initialize the angle-axis rotation from an \a angle in radian
    * and an \a axis which \b must \b be \b normalized.
    *
    * \warning If the \a axis vector is not normalized, then the angle-axis object
    *          represents an invalid rotation. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC 
  inline AngleAxis(const Scalar& angle, const MatrixBase<Derived>& axis) : m_axis(axis), m_angle(angle) {}
  /** Constructs and initialize the angle-axis rotation from a quaternion \a q.
    * This function implicitly normalizes the quaternion \a q.
    */
  template<typename QuatDerived> 
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const QuaternionBase<QuatDerived>& q) { *this = q; }
  /** Constructs and initialize the angle-axis rotation from a 3x3 rotation matrix. */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const MatrixBase<Derived>& m) { *this = m; }

  /** \returns the value of the rotation angle in radian */
  EIGEN_DEVICE_FUNC Scalar angle() const { return m_angle; }
  /** \returns a read-write reference to the stored angle in radian */
  EIGEN_DEVICE_FUNC Scalar& angle() { return m_angle; }

  /** \returns the rotation axis */
  EIGEN_DEVICE_FUNC const Vector3& axis() const { return m_axis; }
  /** \returns a read-write reference to the stored rotation axis.
    *
    * \warning The rotation axis must remain a \b unit vector.
    */
  EIGEN_DEVICE_FUNC Vector3& axis() { return m_axis; }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline QuaternionType operator* (const AngleAxis& other) const
  { return QuaternionType(*this) * QuaternionType(other); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline QuaternionType operator* (const QuaternionType& other) const
  { return QuaternionType(*this) * other; }

  /** Concatenates two rotations */
  friend EIGEN_DEVICE_FUNC inline QuaternionType operator* (const QuaternionType& a, const AngleAxis& b)
  { return a * QuaternionType(b); }

  /** \returns the inverse rotation, i.e., an angle-axis with opposite rotation angle */
  EIGEN_DEVICE_FUNC AngleAxis inverse() const
  { return AngleAxis(-m_angle, m_axis); }

  template<class QuatDerived>
  EIGEN_DEVICE_FUNC AngleAxis& operator=(const QuaternionBase<QuatDerived>& q);
  template<typename Derived>
  EIGEN_DEVICE_FUNC AngleAxis& operator=(const MatrixBase<Derived>& m);

  template<typename Derived>
  EIGEN_DEVICE_FUNC AngleAxis& fromRotationMatrix(const MatrixBase<Derived>& m);
  EIGEN_DEVICE_FUNC Matrix3 toRotationMatrix(void) const;

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<AngleAxis,AngleAxis<NewScalarType> >::type cast() const
  { return typename internal::cast_return_type<AngleAxis,AngleAxis<NewScalarType> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit AngleAxis(const AngleAxis<OtherScalarType>& other)
  {
    m_axis = other.axis().template cast<Scalar>();
    m_angle = Scalar(other.angle());
  }

  EIGEN_DEVICE_FUNC static inline const AngleAxis Identity() { return AngleAxis(Scalar(0), Vector3::UnitX()); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const AngleAxis& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_axis.isApprox(other.m_axis, prec) && internal::isApprox(m_angle,other.m_angle, prec); }
};

/** \ingroup Geometry_Module
  * single precision angle-axis type */
typedef AngleAxis<float> AngleAxisf;
/** \ingroup Geometry_Module
  * double precision angle-axis type */
typedef AngleAxis<double> AngleAxisd;

/** Set \c *this from a \b unit quaternion.
  *
  * The resulting axis is normalized, and the computed angle is in the [0,pi] range.
  * 
  * This function implicitly normalizes the quaternion \a q.
  */
template<typename Scalar>
template<typename QuatDerived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::operator=(const QuaternionBase<QuatDerived>& q)
{
  EIGEN_USING_STD(atan2)
  EIGEN_USING_STD(abs)
  Scalar n = q.vec().norm();
  if(n<NumTraits<Scalar>::epsilon())
    n = q.vec().stableNorm();

  if (n != Scalar(0))
  {
    m_angle = Scalar(2)*atan2(n, abs(q.w()));
    if(q.w() < Scalar(0))
      n = -n;
    m_axis  = q.vec() / n;
  }
  else
  {
    m_angle = Scalar(0);
    m_axis << Scalar(1), Scalar(0), Scalar(0);
  }
  return *this;
}

/** Set \c *this from a 3x3 rotation matrix \a mat.
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::operator=(const MatrixBase<Derived>& mat)
{
  // Since a direct conversion would not be really faster,
  // let's use the robust Quaternion implementation:
  return *this = QuaternionType(mat);
}

/**
* \brief Sets \c *this from a 3x3 rotation matrix.
**/
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC AngleAxis<Scalar>& AngleAxis<Scalar>::fromRotationMatrix(const MatrixBase<Derived>& mat)
{
  return *this = QuaternionType(mat);
}

/** Constructs and \returns an equivalent 3x3 rotation matrix.
  */
template<typename Scalar>
typename AngleAxis<Scalar>::Matrix3
EIGEN_DEVICE_FUNC AngleAxis<Scalar>::toRotationMatrix(void) const
{
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  Matrix3 res;
  Vector3 sin_axis  = sin(m_angle) * m_axis;
  Scalar c = cos(m_angle);
  Vector3 cos1_axis = (Scalar(1)-c) * m_axis;

  Scalar tmp;
  tmp = cos1_axis.x() * m_axis.y();
  res.coeffRef(0,1) = tmp - sin_axis.z();
  res.coeffRef(1,0) = tmp + sin_axis.z();

  tmp = cos1_axis.x() * m_axis.z();
  res.coeffRef(0,2) = tmp + sin_axis.y();
  res.coeffRef(2,0) = tmp - sin_axis.y();

  tmp = cos1_axis.y() * m_axis.z();
  res.coeffRef(1,2) = tmp - sin_axis.x();
  res.coeffRef(2,1) = tmp + sin_axis.x();

  res.diagonal() = (cos1_axis.cwiseProduct(m_axis)).array() + c;

  return res;
}

} // end namespace Eigen

#endif // EIGEN_ANGLEAXIS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/EulerAngles.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLES_H
#define EIGEN_EULERANGLES_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  *
  * \returns the Euler-angles of the rotation matrix \c *this using the convention defined by the triplet (\a a0,\a a1,\a a2)
  *
  * Each of the three parameters \a a0,\a a1,\a a2 represents the respective rotation axis as an integer in {0,1,2}.
  * For instance, in:
  * \code Vector3f ea = mat.eulerAngles(2, 0, 2); \endcode
  * "2" represents the z axis and "0" the x axis, etc. The returned angles are such that
  * we have the following equality:
  * \code
  * mat == AngleAxisf(ea[0], Vector3f::UnitZ())
  *      * AngleAxisf(ea[1], Vector3f::UnitX())
  *      * AngleAxisf(ea[2], Vector3f::UnitZ()); \endcode
  * This corresponds to the right-multiply conventions (with right hand side frames).
  * 
  * The returned angles are in the ranges [0:pi]x[-pi:pi]x[-pi:pi].
  * 
  * \sa class AngleAxis
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline Matrix<typename MatrixBase<Derived>::Scalar,3,1>
MatrixBase<Derived>::eulerAngles(Index a0, Index a1, Index a2) const
{
  EIGEN_USING_STD(atan2)
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  /* Implemented from Graphics Gems IV */
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Derived,3,3)

  Matrix<Scalar,3,1> res;
  typedef Matrix<typename Derived::Scalar,2,1> Vector2;

  const Index odd = ((a0+1)%3 == a1) ? 0 : 1;
  const Index i = a0;
  const Index j = (a0 + 1 + odd)%3;
  const Index k = (a0 + 2 - odd)%3;
  
  if (a0==a2)
  {
    res[0] = atan2(coeff(j,i), coeff(k,i));
    if((odd && res[0]<Scalar(0)) || ((!odd) && res[0]>Scalar(0)))
    {
      if(res[0] > Scalar(0)) {
        res[0] -= Scalar(EIGEN_PI);
      }
      else {
        res[0] += Scalar(EIGEN_PI);
      }
      Scalar s2 = Vector2(coeff(j,i), coeff(k,i)).norm();
      res[1] = -atan2(s2, coeff(i,i));
    }
    else
    {
      Scalar s2 = Vector2(coeff(j,i), coeff(k,i)).norm();
      res[1] = atan2(s2, coeff(i,i));
    }
    
    // With a=(0,1,0), we have i=0; j=1; k=2, and after computing the first two angles,
    // we can compute their respective rotation, and apply its inverse to M. Since the result must
    // be a rotation around x, we have:
    //
    //  c2  s1.s2 c1.s2                   1  0   0 
    //  0   c1    -s1       *    M    =   0  c3  s3
    //  -s2 s1.c2 c1.c2                   0 -s3  c3
    //
    //  Thus:  m11.c1 - m21.s1 = c3  &   m12.c1 - m22.s1 = s3
    
    Scalar s1 = sin(res[0]);
    Scalar c1 = cos(res[0]);
    res[2] = atan2(c1*coeff(j,k)-s1*coeff(k,k), c1*coeff(j,j) - s1 * coeff(k,j));
  } 
  else
  {
    res[0] = atan2(coeff(j,k), coeff(k,k));
    Scalar c2 = Vector2(coeff(i,i), coeff(i,j)).norm();
    if((odd && res[0]<Scalar(0)) || ((!odd) && res[0]>Scalar(0))) {
      if(res[0] > Scalar(0)) {
        res[0] -= Scalar(EIGEN_PI);
      }
      else {
        res[0] += Scalar(EIGEN_PI);
      }
      res[1] = atan2(-coeff(i,k), -c2);
    }
    else
      res[1] = atan2(-coeff(i,k), c2);
    Scalar s1 = sin(res[0]);
    Scalar c1 = cos(res[0]);
    res[2] = atan2(s1*coeff(k,i)-c1*coeff(j,i), c1*coeff(j,j) - s1 * coeff(k,j));
  }
  if (!odd)
    res = -res;
  
  return res;
}

} // end namespace Eigen

#endif // EIGEN_EULERANGLES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Homogeneous.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOMOGENEOUS_H
#define EIGEN_HOMOGENEOUS_H

namespace Eigen {

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Homogeneous
  *
  * \brief Expression of one (or a set of) homogeneous vector(s)
  *
  * \param MatrixType the type of the object in which we are making homogeneous
  *
  * This class represents an expression of one (or a set of) homogeneous vector(s).
  * It is the return type of MatrixBase::homogeneous() and most of the time
  * this is the only way it is used.
  *
  * \sa MatrixBase::homogeneous()
  */

namespace internal {

template<typename MatrixType,int Direction>
struct traits<Homogeneous<MatrixType,Direction> >
 : traits<MatrixType>
{
  typedef typename traits<MatrixType>::StorageKind StorageKind;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;
  enum {
    RowsPlusOne = (MatrixType::RowsAtCompileTime != Dynamic) ?
                  int(MatrixType::RowsAtCompileTime) + 1 : Dynamic,
    ColsPlusOne = (MatrixType::ColsAtCompileTime != Dynamic) ?
                  int(MatrixType::ColsAtCompileTime) + 1 : Dynamic,
    RowsAtCompileTime = Direction==Vertical  ?  RowsPlusOne : MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = Direction==Horizontal ? ColsPlusOne : MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    TmpFlags = _MatrixTypeNested::Flags & HereditaryBits,
    Flags = ColsAtCompileTime==1 ? (TmpFlags & ~RowMajorBit)
          : RowsAtCompileTime==1 ? (TmpFlags | RowMajorBit)
          : TmpFlags
  };
};

template<typename MatrixType,typename Lhs> struct homogeneous_left_product_impl;
template<typename MatrixType,typename Rhs> struct homogeneous_right_product_impl;

} // end namespace internal

template<typename MatrixType,int _Direction> class Homogeneous
  : public MatrixBase<Homogeneous<MatrixType,_Direction> >, internal::no_assignment_operator
{
  public:

    typedef MatrixType NestedExpression;
    enum { Direction = _Direction };

    typedef MatrixBase<Homogeneous> Base;
    EIGEN_DENSE_PUBLIC_INTERFACE(Homogeneous)

    EIGEN_DEVICE_FUNC explicit inline Homogeneous(const MatrixType& matrix)
      : m_matrix(matrix)
    {}

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_matrix.rows() + (int(Direction)==Vertical   ? 1 : 0); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols() + (int(Direction)==Horizontal ? 1 : 0); }

    EIGEN_DEVICE_FUNC const NestedExpression& nestedExpression() const { return m_matrix; }

    template<typename Rhs>
    EIGEN_DEVICE_FUNC inline const Product<Homogeneous,Rhs>
    operator* (const MatrixBase<Rhs>& rhs) const
    {
      eigen_assert(int(Direction)==Horizontal);
      return Product<Homogeneous,Rhs>(*this,rhs.derived());
    }

    template<typename Lhs> friend
    EIGEN_DEVICE_FUNC inline const Product<Lhs,Homogeneous>
    operator* (const MatrixBase<Lhs>& lhs, const Homogeneous& rhs)
    {
      eigen_assert(int(Direction)==Vertical);
      return Product<Lhs,Homogeneous>(lhs.derived(),rhs);
    }

    template<typename Scalar, int Dim, int Mode, int Options> friend
    EIGEN_DEVICE_FUNC inline const Product<Transform<Scalar,Dim,Mode,Options>, Homogeneous >
    operator* (const Transform<Scalar,Dim,Mode,Options>& lhs, const Homogeneous& rhs)
    {
      eigen_assert(int(Direction)==Vertical);
      return Product<Transform<Scalar,Dim,Mode,Options>, Homogeneous>(lhs,rhs);
    }

    template<typename Func>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::result_of<Func(Scalar,Scalar)>::type
    redux(const Func& func) const
    {
      return func(m_matrix.redux(func), Scalar(1));
    }

  protected:
    typename MatrixType::Nested m_matrix;
};

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a vector expression that is one longer than the vector argument, with the value 1 symbolically appended as the last coefficient.
  *
  * This can be used to convert affine coordinates to homogeneous coordinates.
  *
  * \only_for_vectors
  *
  * Example: \include MatrixBase_homogeneous.cpp
  * Output: \verbinclude MatrixBase_homogeneous.out
  *
  * \sa VectorwiseOp::homogeneous(), class Homogeneous
  */
template<typename Derived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::HomogeneousReturnType
MatrixBase<Derived>::homogeneous() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return HomogeneousReturnType(derived());
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns an expression where the value 1 is symbolically appended as the final coefficient to each column (or row) of the matrix.
  *
  * This can be used to convert affine coordinates to homogeneous coordinates.
  *
  * Example: \include VectorwiseOp_homogeneous.cpp
  * Output: \verbinclude VectorwiseOp_homogeneous.out
  *
  * \sa MatrixBase::homogeneous(), class Homogeneous */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC inline Homogeneous<ExpressionType,Direction>
VectorwiseOp<ExpressionType,Direction>::homogeneous() const
{
  return HomogeneousReturnType(_expression());
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \brief homogeneous normalization
  *
  * \returns a vector expression of the N-1 first coefficients of \c *this divided by that last coefficient.
  *
  * This can be used to convert homogeneous coordinates to affine coordinates.
  *
  * It is essentially a shortcut for:
  * \code
    this->head(this->size()-1)/this->coeff(this->size()-1);
    \endcode
  *
  * Example: \include MatrixBase_hnormalized.cpp
  * Output: \verbinclude MatrixBase_hnormalized.out
  *
  * \sa VectorwiseOp::hnormalized() */
template<typename Derived>
EIGEN_DEVICE_FUNC inline const typename MatrixBase<Derived>::HNormalizedReturnType
MatrixBase<Derived>::hnormalized() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
  return ConstStartMinusOne(derived(),0,0,
    ColsAtCompileTime==1?size()-1:1,
    ColsAtCompileTime==1?1:size()-1) / coeff(size()-1);
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \brief column or row-wise homogeneous normalization
  *
  * \returns an expression of the first N-1 coefficients of each column (or row) of \c *this divided by the last coefficient of each column (or row).
  *
  * This can be used to convert homogeneous coordinates to affine coordinates.
  *
  * It is conceptually equivalent to calling MatrixBase::hnormalized() to each column (or row) of \c *this.
  *
  * Example: \include DirectionWise_hnormalized.cpp
  * Output: \verbinclude DirectionWise_hnormalized.out
  *
  * \sa MatrixBase::hnormalized() */
template<typename ExpressionType, int Direction>
EIGEN_DEVICE_FUNC inline const typename VectorwiseOp<ExpressionType,Direction>::HNormalizedReturnType
VectorwiseOp<ExpressionType,Direction>::hnormalized() const
{
  return HNormalized_Block(_expression(),0,0,
      Direction==Vertical   ? _expression().rows()-1 : _expression().rows(),
      Direction==Horizontal ? _expression().cols()-1 : _expression().cols()).cwiseQuotient(
      Replicate<HNormalized_Factors,
                Direction==Vertical   ? HNormalized_SizeMinusOne : 1,
                Direction==Horizontal ? HNormalized_SizeMinusOne : 1>
        (HNormalized_Factors(_expression(),
          Direction==Vertical    ? _expression().rows()-1:0,
          Direction==Horizontal  ? _expression().cols()-1:0,
          Direction==Vertical    ? 1 : _expression().rows(),
          Direction==Horizontal  ? 1 : _expression().cols()),
         Direction==Vertical   ? _expression().rows()-1 : 1,
         Direction==Horizontal ? _expression().cols()-1 : 1));
}

namespace internal {

template<typename MatrixOrTransformType>
struct take_matrix_for_product
{
  typedef MatrixOrTransformType type;
  EIGEN_DEVICE_FUNC static const type& run(const type &x) { return x; }
};

template<typename Scalar, int Dim, int Mode,int Options>
struct take_matrix_for_product<Transform<Scalar, Dim, Mode, Options> >
{
  typedef Transform<Scalar, Dim, Mode, Options> TransformType;
  typedef typename internal::add_const<typename TransformType::ConstAffinePart>::type type;
  EIGEN_DEVICE_FUNC static type run (const TransformType& x) { return x.affine(); }
};

template<typename Scalar, int Dim, int Options>
struct take_matrix_for_product<Transform<Scalar, Dim, Projective, Options> >
{
  typedef Transform<Scalar, Dim, Projective, Options> TransformType;
  typedef typename TransformType::MatrixType type;
  EIGEN_DEVICE_FUNC static const type& run (const TransformType& x) { return x.matrix(); }
};

template<typename MatrixType,typename Lhs>
struct traits<homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs> >
{
  typedef typename take_matrix_for_product<Lhs>::type LhsMatrixType;
  typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;
  typedef typename remove_all<LhsMatrixType>::type LhsMatrixTypeCleaned;
  typedef typename make_proper_matrix_type<
                 typename traits<MatrixTypeCleaned>::Scalar,
                 LhsMatrixTypeCleaned::RowsAtCompileTime,
                 MatrixTypeCleaned::ColsAtCompileTime,
                 MatrixTypeCleaned::PlainObject::Options,
                 LhsMatrixTypeCleaned::MaxRowsAtCompileTime,
                 MatrixTypeCleaned::MaxColsAtCompileTime>::type ReturnType;
};

template<typename MatrixType,typename Lhs>
struct homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs>
  : public ReturnByValue<homogeneous_left_product_impl<Homogeneous<MatrixType,Vertical>,Lhs> >
{
  typedef typename traits<homogeneous_left_product_impl>::LhsMatrixType LhsMatrixType;
  typedef typename remove_all<LhsMatrixType>::type LhsMatrixTypeCleaned;
  typedef typename remove_all<typename LhsMatrixTypeCleaned::Nested>::type LhsMatrixTypeNested;
  EIGEN_DEVICE_FUNC homogeneous_left_product_impl(const Lhs& lhs, const MatrixType& rhs)
    : m_lhs(take_matrix_for_product<Lhs>::run(lhs)),
      m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  inline Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> EIGEN_DEVICE_FUNC void evalTo(Dest& dst) const
  {
    // FIXME investigate how to allow lazy evaluation of this product when possible
    dst = Block<const LhsMatrixTypeNested,
              LhsMatrixTypeNested::RowsAtCompileTime,
              LhsMatrixTypeNested::ColsAtCompileTime==Dynamic?Dynamic:LhsMatrixTypeNested::ColsAtCompileTime-1>
            (m_lhs,0,0,m_lhs.rows(),m_lhs.cols()-1) * m_rhs;
    dst += m_lhs.col(m_lhs.cols()-1).rowwise()
            .template replicate<MatrixType::ColsAtCompileTime>(m_rhs.cols());
  }

  typename LhsMatrixTypeCleaned::Nested m_lhs;
  typename MatrixType::Nested m_rhs;
};

template<typename MatrixType,typename Rhs>
struct traits<homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs> >
{
  typedef typename make_proper_matrix_type<typename traits<MatrixType>::Scalar,
                 MatrixType::RowsAtCompileTime,
                 Rhs::ColsAtCompileTime,
                 MatrixType::PlainObject::Options,
                 MatrixType::MaxRowsAtCompileTime,
                 Rhs::MaxColsAtCompileTime>::type ReturnType;
};

template<typename MatrixType,typename Rhs>
struct homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs>
  : public ReturnByValue<homogeneous_right_product_impl<Homogeneous<MatrixType,Horizontal>,Rhs> >
{
  typedef typename remove_all<typename Rhs::Nested>::type RhsNested;
  EIGEN_DEVICE_FUNC homogeneous_right_product_impl(const MatrixType& lhs, const Rhs& rhs)
    : m_lhs(lhs), m_rhs(rhs)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_lhs.rows(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  template<typename Dest> EIGEN_DEVICE_FUNC void evalTo(Dest& dst) const
  {
    // FIXME investigate how to allow lazy evaluation of this product when possible
    dst = m_lhs * Block<const RhsNested,
                        RhsNested::RowsAtCompileTime==Dynamic?Dynamic:RhsNested::RowsAtCompileTime-1,
                        RhsNested::ColsAtCompileTime>
            (m_rhs,0,0,m_rhs.rows()-1,m_rhs.cols());
    dst += m_rhs.row(m_rhs.rows()-1).colwise()
            .template replicate<MatrixType::RowsAtCompileTime>(m_lhs.rows());
  }

  typename MatrixType::Nested m_lhs;
  typename Rhs::Nested m_rhs;
};

template<typename ArgType,int Direction>
struct evaluator_traits<Homogeneous<ArgType,Direction> >
{
  typedef typename storage_kind_to_evaluator_kind<typename ArgType::StorageKind>::Kind Kind;
  typedef HomogeneousShape Shape;
};

template<> struct AssignmentKind<DenseShape,HomogeneousShape> { typedef Dense2Dense Kind; };


template<typename ArgType,int Direction>
struct unary_evaluator<Homogeneous<ArgType,Direction>, IndexBased>
  : evaluator<typename Homogeneous<ArgType,Direction>::PlainObject >
{
  typedef Homogeneous<ArgType,Direction> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  EIGEN_DEVICE_FUNC explicit unary_evaluator(const XprType& op)
    : Base(), m_temp(op)
  {
    ::new (static_cast<Base*>(this)) Base(m_temp);
  }

protected:
  PlainObject m_temp;
};

// dense = homogeneous
template< typename DstXprType, typename ArgType, typename Scalar>
struct Assignment<DstXprType, Homogeneous<ArgType,Vertical>, internal::assign_op<Scalar,typename ArgType::Scalar>, Dense2Dense>
{
  typedef Homogeneous<ArgType,Vertical> SrcXprType;
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename ArgType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst.template topRows<ArgType::RowsAtCompileTime>(src.nestedExpression().rows()) = src.nestedExpression();
    dst.row(dst.rows()-1).setOnes();
  }
};

// dense = homogeneous
template< typename DstXprType, typename ArgType, typename Scalar>
struct Assignment<DstXprType, Homogeneous<ArgType,Horizontal>, internal::assign_op<Scalar,typename ArgType::Scalar>, Dense2Dense>
{
  typedef Homogeneous<ArgType,Horizontal> SrcXprType;
  EIGEN_DEVICE_FUNC static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename ArgType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst.template leftCols<ArgType::ColsAtCompileTime>(src.nestedExpression().cols()) = src.nestedExpression();
    dst.col(dst.cols()-1).setOnes();
  }
};

template<typename LhsArg, typename Rhs, int ProductTag>
struct generic_product_impl<Homogeneous<LhsArg,Horizontal>, Rhs, HomogeneousShape, DenseShape, ProductTag>
{
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const Homogeneous<LhsArg,Horizontal>& lhs, const Rhs& rhs)
  {
    homogeneous_right_product_impl<Homogeneous<LhsArg,Horizontal>, Rhs>(lhs.nestedExpression(), rhs).evalTo(dst);
  }
};

template<typename Lhs,typename Rhs>
struct homogeneous_right_product_refactoring_helper
{
  enum {
    Dim  = Lhs::ColsAtCompileTime,
    Rows = Lhs::RowsAtCompileTime
  };
  typedef typename Rhs::template ConstNRowsBlockXpr<Dim>::Type          LinearBlockConst;
  typedef typename remove_const<LinearBlockConst>::type                 LinearBlock;
  typedef typename Rhs::ConstRowXpr                                     ConstantColumn;
  typedef Replicate<const ConstantColumn,Rows,1>                        ConstantBlock;
  typedef Product<Lhs,LinearBlock,LazyProduct>                          LinearProduct;
  typedef CwiseBinaryOp<internal::scalar_sum_op<typename Lhs::Scalar,typename Rhs::Scalar>, const LinearProduct, const ConstantBlock> Xpr;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, HomogeneousShape, DenseShape>
 : public evaluator<typename homogeneous_right_product_refactoring_helper<typename Lhs::NestedExpression,Rhs>::Xpr>
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef homogeneous_right_product_refactoring_helper<typename Lhs::NestedExpression,Rhs> helper;
  typedef typename helper::ConstantBlock ConstantBlock;
  typedef typename helper::Xpr RefactoredXpr;
  typedef evaluator<RefactoredXpr> Base;

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(  xpr.lhs().nestedExpression() .lazyProduct(  xpr.rhs().template topRows<helper::Dim>(xpr.lhs().nestedExpression().cols()) )
            + ConstantBlock(xpr.rhs().row(xpr.rhs().rows()-1),xpr.lhs().rows(), 1) )
  {}
};

template<typename Lhs, typename RhsArg, int ProductTag>
struct generic_product_impl<Lhs, Homogeneous<RhsArg,Vertical>, DenseShape, HomogeneousShape, ProductTag>
{
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const Lhs& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    homogeneous_left_product_impl<Homogeneous<RhsArg,Vertical>, Lhs>(lhs, rhs.nestedExpression()).evalTo(dst);
  }
};

// TODO: the following specialization is to address a regression from 3.2 to 3.3
// In the future, this path should be optimized.
template<typename Lhs, typename RhsArg, int ProductTag>
struct generic_product_impl<Lhs, Homogeneous<RhsArg,Vertical>, TriangularShape, HomogeneousShape, ProductTag>
{
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    dst.noalias() = lhs * rhs.eval();
  }
};

template<typename Lhs,typename Rhs>
struct homogeneous_left_product_refactoring_helper
{
  enum {
    Dim = Rhs::RowsAtCompileTime,
    Cols = Rhs::ColsAtCompileTime
  };
  typedef typename Lhs::template ConstNColsBlockXpr<Dim>::Type          LinearBlockConst;
  typedef typename remove_const<LinearBlockConst>::type                 LinearBlock;
  typedef typename Lhs::ConstColXpr                                     ConstantColumn;
  typedef Replicate<const ConstantColumn,1,Cols>                        ConstantBlock;
  typedef Product<LinearBlock,Rhs,LazyProduct>                          LinearProduct;
  typedef CwiseBinaryOp<internal::scalar_sum_op<typename Lhs::Scalar,typename Rhs::Scalar>, const LinearProduct, const ConstantBlock> Xpr;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, LazyProduct>, ProductTag, DenseShape, HomogeneousShape>
 : public evaluator<typename homogeneous_left_product_refactoring_helper<Lhs,typename Rhs::NestedExpression>::Xpr>
{
  typedef Product<Lhs, Rhs, LazyProduct> XprType;
  typedef homogeneous_left_product_refactoring_helper<Lhs,typename Rhs::NestedExpression> helper;
  typedef typename helper::ConstantBlock ConstantBlock;
  typedef typename helper::Xpr RefactoredXpr;
  typedef evaluator<RefactoredXpr> Base;

  EIGEN_DEVICE_FUNC explicit product_evaluator(const XprType& xpr)
    : Base(   xpr.lhs().template leftCols<helper::Dim>(xpr.rhs().nestedExpression().rows()) .lazyProduct( xpr.rhs().nestedExpression() )
            + ConstantBlock(xpr.lhs().col(xpr.lhs().cols()-1),1,xpr.rhs().cols()) )
  {}
};

template<typename Scalar, int Dim, int Mode,int Options, typename RhsArg, int ProductTag>
struct generic_product_impl<Transform<Scalar,Dim,Mode,Options>, Homogeneous<RhsArg,Vertical>, DenseShape, HomogeneousShape, ProductTag>
{
  typedef Transform<Scalar,Dim,Mode,Options> TransformType;
  template<typename Dest>
  EIGEN_DEVICE_FUNC static void evalTo(Dest& dst, const TransformType& lhs, const Homogeneous<RhsArg,Vertical>& rhs)
  {
    homogeneous_left_product_impl<Homogeneous<RhsArg,Vertical>, TransformType>(lhs, rhs.nestedExpression()).evalTo(dst);
  }
};

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, HomogeneousShape>
  : public permutation_matrix_product<ExpressionType, Side, Transposed, DenseShape>
{};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_HOMOGENEOUS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Hyperplane.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HYPERPLANE_H
#define EIGEN_HYPERPLANE_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Hyperplane
  *
  * \brief A hyperplane
  *
  * A hyperplane is an affine subspace of dimension n-1 in a space of dimension n.
  * For example, a hyperplane in a plane is a line; a hyperplane in 3-space is a plane.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  *             Notice that the dimension of the hyperplane is _AmbientDim-1.
  *
  * This class represents an hyperplane as the zero set of the implicit equation
  * \f$ n \cdot x + d = 0 \f$ where \f$ n \f$ is a unit normal vector of the plane (linear part)
  * and \f$ d \f$ is the distance (offset) to the origin.
  */
template <typename _Scalar, int _AmbientDim, int _Options>
class Hyperplane
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim==Dynamic ? Dynamic : _AmbientDim+1)
  enum {
    AmbientDimAtCompileTime = _AmbientDim,
    Options = _Options
  };
  typedef _Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1> VectorType;
  typedef Matrix<Scalar,Index(AmbientDimAtCompileTime)==Dynamic
                        ? Dynamic
                        : Index(AmbientDimAtCompileTime)+1,1,Options> Coefficients;
  typedef Block<Coefficients,AmbientDimAtCompileTime,1> NormalReturnType;
  typedef const Block<const Coefficients,AmbientDimAtCompileTime,1> ConstNormalReturnType;

  /** Default constructor without initialization */
  EIGEN_DEVICE_FUNC inline Hyperplane() {}
  
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC Hyperplane(const Hyperplane<Scalar,AmbientDimAtCompileTime,OtherOptions>& other)
   : m_coeffs(other.coeffs())
  {}

  /** Constructs a dynamic-size hyperplane with \a _dim the dimension
    * of the ambient space */
  EIGEN_DEVICE_FUNC inline explicit Hyperplane(Index _dim) : m_coeffs(_dim+1) {}

  /** Construct a plane from its normal \a n and a point \a e onto the plane.
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline Hyperplane(const VectorType& n, const VectorType& e)
    : m_coeffs(n.size()+1)
  {
    normal() = n;
    offset() = -n.dot(e);
  }

  /** Constructs a plane from its normal \a n and distance to the origin \a d
    * such that the algebraic equation of the plane is \f$ n \cdot x + d = 0 \f$.
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline Hyperplane(const VectorType& n, const Scalar& d)
    : m_coeffs(n.size()+1)
  {
    normal() = n;
    offset() = d;
  }

  /** Constructs a hyperplane passing through the two points. If the dimension of the ambient space
    * is greater than 2, then there isn't uniqueness, so an arbitrary choice is made.
    */
  EIGEN_DEVICE_FUNC static inline Hyperplane Through(const VectorType& p0, const VectorType& p1)
  {
    Hyperplane result(p0.size());
    result.normal() = (p1 - p0).unitOrthogonal();
    result.offset() = -p0.dot(result.normal());
    return result;
  }

  /** Constructs a hyperplane passing through the three points. The dimension of the ambient space
    * is required to be exactly 3.
    */
  EIGEN_DEVICE_FUNC static inline Hyperplane Through(const VectorType& p0, const VectorType& p1, const VectorType& p2)
  {
    EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 3)
    Hyperplane result(p0.size());
    VectorType v0(p2 - p0), v1(p1 - p0);
    result.normal() = v0.cross(v1);
    RealScalar norm = result.normal().norm();
    if(norm <= v0.norm() * v1.norm() * NumTraits<RealScalar>::epsilon())
    {
      Matrix<Scalar,2,3> m; m << v0.transpose(), v1.transpose();
      JacobiSVD<Matrix<Scalar,2,3> > svd(m, ComputeFullV);
      result.normal() = svd.matrixV().col(2);
    }
    else
      result.normal() /= norm;
    result.offset() = -p0.dot(result.normal());
    return result;
  }

  /** Constructs a hyperplane passing through the parametrized line \a parametrized.
    * If the dimension of the ambient space is greater than 2, then there isn't uniqueness,
    * so an arbitrary choice is made.
    */
  // FIXME to be consistent with the rest this could be implemented as a static Through function ??
  EIGEN_DEVICE_FUNC explicit Hyperplane(const ParametrizedLine<Scalar, AmbientDimAtCompileTime>& parametrized)
  {
    normal() = parametrized.direction().unitOrthogonal();
    offset() = -parametrized.origin().dot(normal());
  }

  EIGEN_DEVICE_FUNC ~Hyperplane() {}

  /** \returns the dimension in which the plane holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return AmbientDimAtCompileTime==Dynamic ? m_coeffs.size()-1 : Index(AmbientDimAtCompileTime); }

  /** normalizes \c *this */
  EIGEN_DEVICE_FUNC void normalize(void)
  {
    m_coeffs /= normal().norm();
  }

  /** \returns the signed distance between the plane \c *this and a point \a p.
    * \sa absDistance()
    */
  EIGEN_DEVICE_FUNC inline Scalar signedDistance(const VectorType& p) const { return normal().dot(p) + offset(); }

  /** \returns the absolute distance between the plane \c *this and a point \a p.
    * \sa signedDistance()
    */
  EIGEN_DEVICE_FUNC inline Scalar absDistance(const VectorType& p) const { return numext::abs(signedDistance(p)); }

  /** \returns the projection of a point \a p onto the plane \c *this.
    */
  EIGEN_DEVICE_FUNC inline VectorType projection(const VectorType& p) const { return p - signedDistance(p) * normal(); }

  /** \returns a constant reference to the unit normal vector of the plane, which corresponds
    * to the linear part of the implicit equation.
    */
  EIGEN_DEVICE_FUNC inline ConstNormalReturnType normal() const { return ConstNormalReturnType(m_coeffs,0,0,dim(),1); }

  /** \returns a non-constant reference to the unit normal vector of the plane, which corresponds
    * to the linear part of the implicit equation.
    */
  EIGEN_DEVICE_FUNC inline NormalReturnType normal() { return NormalReturnType(m_coeffs,0,0,dim(),1); }

  /** \returns the distance to the origin, which is also the "constant term" of the implicit equation
    * \warning the vector normal is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC inline const Scalar& offset() const { return m_coeffs.coeff(dim()); }

  /** \returns a non-constant reference to the distance to the origin, which is also the constant part
    * of the implicit equation */
  EIGEN_DEVICE_FUNC inline Scalar& offset() { return m_coeffs(dim()); }

  /** \returns a constant reference to the coefficients c_i of the plane equation:
    * \f$ c_0*x_0 + ... + c_{d-1}*x_{d-1} + c_d = 0 \f$
    */
  EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs; }

  /** \returns a non-constant reference to the coefficients c_i of the plane equation:
    * \f$ c_0*x_0 + ... + c_{d-1}*x_{d-1} + c_d = 0 \f$
    */
  EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs; }

  /** \returns the intersection of *this with \a other.
    *
    * \warning The ambient space must be a plane, i.e. have dimension 2, so that \c *this and \a other are lines.
    *
    * \note If \a other is approximately parallel to *this, this method will return any point on *this.
    */
  EIGEN_DEVICE_FUNC VectorType intersection(const Hyperplane& other) const
  {
    EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 2)
    Scalar det = coeffs().coeff(0) * other.coeffs().coeff(1) - coeffs().coeff(1) * other.coeffs().coeff(0);
    // since the line equations ax+by=c are normalized with a^2+b^2=1, the following tests
    // whether the two lines are approximately parallel.
    if(internal::isMuchSmallerThan(det, Scalar(1)))
    {   // special case where the two lines are approximately parallel. Pick any point on the first line.
        if(numext::abs(coeffs().coeff(1))>numext::abs(coeffs().coeff(0)))
            return VectorType(coeffs().coeff(1), -coeffs().coeff(2)/coeffs().coeff(1)-coeffs().coeff(0));
        else
            return VectorType(-coeffs().coeff(2)/coeffs().coeff(0)-coeffs().coeff(1), coeffs().coeff(0));
    }
    else
    {   // general case
        Scalar invdet = Scalar(1) / det;
        return VectorType(invdet*(coeffs().coeff(1)*other.coeffs().coeff(2)-other.coeffs().coeff(1)*coeffs().coeff(2)),
                          invdet*(other.coeffs().coeff(0)*coeffs().coeff(2)-coeffs().coeff(0)*other.coeffs().coeff(2)));
    }
  }

  /** Applies the transformation matrix \a mat to \c *this and returns a reference to \c *this.
    *
    * \param mat the Dim x Dim transformation matrix
    * \param traits specifies whether the matrix \a mat represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    */
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline Hyperplane& transform(const MatrixBase<XprType>& mat, TransformTraits traits = Affine)
  {
    if (traits==Affine)
    {
      normal() = mat.inverse().transpose() * normal();
      m_coeffs /= normal().norm();
    }
    else if (traits==Isometry)
      normal() = mat * normal();
    else
    {
      eigen_assert(0 && "invalid traits value in Hyperplane::transform()");
    }
    return *this;
  }

  /** Applies the transformation \a t to \c *this and returns a reference to \c *this.
    *
    * \param t the transformation of dimension Dim
    * \param traits specifies whether the transformation \a t represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    *               Other kind of transformations are not supported.
    */
  template<int TrOptions>
  EIGEN_DEVICE_FUNC inline Hyperplane& transform(const Transform<Scalar,AmbientDimAtCompileTime,Affine,TrOptions>& t,
                                TransformTraits traits = Affine)
  {
    transform(t.linear(), traits);
    offset() -= normal().dot(t.translation());
    return *this;
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Hyperplane,
           Hyperplane<NewScalarType,AmbientDimAtCompileTime,Options> >::type cast() const
  {
    return typename internal::cast_return_type<Hyperplane,
                    Hyperplane<NewScalarType,AmbientDimAtCompileTime,Options> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType,int OtherOptions>
  EIGEN_DEVICE_FUNC inline explicit Hyperplane(const Hyperplane<OtherScalarType,AmbientDimAtCompileTime,OtherOptions>& other)
  { m_coeffs = other.coeffs().template cast<Scalar>(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC bool isApprox(const Hyperplane<Scalar,AmbientDimAtCompileTime,OtherOptions>& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_coeffs.isApprox(other.m_coeffs, prec); }

protected:

  Coefficients m_coeffs;
};

} // end namespace Eigen

#endif // EIGEN_HYPERPLANE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/OrthoMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORTHOMETHODS_H
#define EIGEN_ORTHOMETHODS_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns the cross product of \c *this and \a other
  *
  * Here is a very good explanation of cross-product: http://xkcd.com/199/
  * 
  * With complex numbers, the cross product is implemented as
  * \f$ (\mathbf{a}+i\mathbf{b}) \times (\mathbf{c}+i\mathbf{d}) = (\mathbf{a} \times \mathbf{c} - \mathbf{b} \times \mathbf{d}) - i(\mathbf{a} \times \mathbf{d} - \mathbf{b} \times \mathbf{c})\f$
  * 
  * \sa MatrixBase::cross3()
  */
template<typename Derived>
template<typename OtherDerived>
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename MatrixBase<Derived>::template cross_product_return_type<OtherDerived>::type
#else
typename MatrixBase<Derived>::PlainObject
#endif
MatrixBase<Derived>::cross(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Derived,3)
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,3)

  // Note that there is no need for an expression here since the compiler
  // optimize such a small temporary very well (even within a complex expression)
  typename internal::nested_eval<Derived,2>::type lhs(derived());
  typename internal::nested_eval<OtherDerived,2>::type rhs(other.derived());
  return typename cross_product_return_type<OtherDerived>::type(
    numext::conj(lhs.coeff(1) * rhs.coeff(2) - lhs.coeff(2) * rhs.coeff(1)),
    numext::conj(lhs.coeff(2) * rhs.coeff(0) - lhs.coeff(0) * rhs.coeff(2)),
    numext::conj(lhs.coeff(0) * rhs.coeff(1) - lhs.coeff(1) * rhs.coeff(0))
  );
}

namespace internal {

template< int Arch,typename VectorLhs,typename VectorRhs,
          typename Scalar = typename VectorLhs::Scalar,
          bool Vectorizable = bool((VectorLhs::Flags&VectorRhs::Flags)&PacketAccessBit)>
struct cross3_impl {
  EIGEN_DEVICE_FUNC static inline typename internal::plain_matrix_type<VectorLhs>::type
  run(const VectorLhs& lhs, const VectorRhs& rhs)
  {
    return typename internal::plain_matrix_type<VectorLhs>::type(
      numext::conj(lhs.coeff(1) * rhs.coeff(2) - lhs.coeff(2) * rhs.coeff(1)),
      numext::conj(lhs.coeff(2) * rhs.coeff(0) - lhs.coeff(0) * rhs.coeff(2)),
      numext::conj(lhs.coeff(0) * rhs.coeff(1) - lhs.coeff(1) * rhs.coeff(0)),
      0
    );
  }
};

}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns the cross product of \c *this and \a other using only the x, y, and z coefficients
  *
  * The size of \c *this and \a other must be four. This function is especially useful
  * when using 4D vectors instead of 3D ones to get advantage of SSE/AltiVec vectorization.
  *
  * \sa MatrixBase::cross()
  */
template<typename Derived>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::cross3(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(Derived,4)
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,4)

  typedef typename internal::nested_eval<Derived,2>::type DerivedNested;
  typedef typename internal::nested_eval<OtherDerived,2>::type OtherDerivedNested;
  DerivedNested lhs(derived());
  OtherDerivedNested rhs(other.derived());

  return internal::cross3_impl<Architecture::Target,
                        typename internal::remove_all<DerivedNested>::type,
                        typename internal::remove_all<OtherDerivedNested>::type>::run(lhs,rhs);
}

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a matrix expression of the cross product of each column or row
  * of the referenced expression with the \a other vector.
  *
  * The referenced matrix must have one dimension equal to 3.
  * The result matrix has the same dimensions than the referenced one.
  *
  * \sa MatrixBase::cross() */
template<typename ExpressionType, int Direction>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC 
const typename VectorwiseOp<ExpressionType,Direction>::CrossReturnType
VectorwiseOp<ExpressionType,Direction>::cross(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,3)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  
  typename internal::nested_eval<ExpressionType,2>::type mat(_expression());
  typename internal::nested_eval<OtherDerived,2>::type vec(other.derived());

  CrossReturnType res(_expression().rows(),_expression().cols());
  if(Direction==Vertical)
  {
    eigen_assert(CrossReturnType::RowsAtCompileTime==3 && "the matrix must have exactly 3 rows");
    res.row(0) = (mat.row(1) * vec.coeff(2) - mat.row(2) * vec.coeff(1)).conjugate();
    res.row(1) = (mat.row(2) * vec.coeff(0) - mat.row(0) * vec.coeff(2)).conjugate();
    res.row(2) = (mat.row(0) * vec.coeff(1) - mat.row(1) * vec.coeff(0)).conjugate();
  }
  else
  {
    eigen_assert(CrossReturnType::ColsAtCompileTime==3 && "the matrix must have exactly 3 columns");
    res.col(0) = (mat.col(1) * vec.coeff(2) - mat.col(2) * vec.coeff(1)).conjugate();
    res.col(1) = (mat.col(2) * vec.coeff(0) - mat.col(0) * vec.coeff(2)).conjugate();
    res.col(2) = (mat.col(0) * vec.coeff(1) - mat.col(1) * vec.coeff(0)).conjugate();
  }
  return res;
}

namespace internal {

template<typename Derived, int Size = Derived::SizeAtCompileTime>
struct unitOrthogonal_selector
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  typedef typename traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Matrix<Scalar,2,1> Vector2;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  {
    VectorType perp = VectorType::Zero(src.size());
    Index maxi = 0;
    Index sndi = 0;
    src.cwiseAbs().maxCoeff(&maxi);
    if (maxi==0)
      sndi = 1;
    RealScalar invnm = RealScalar(1)/(Vector2() << src.coeff(sndi),src.coeff(maxi)).finished().norm();
    perp.coeffRef(maxi) = -numext::conj(src.coeff(sndi)) * invnm;
    perp.coeffRef(sndi) =  numext::conj(src.coeff(maxi)) * invnm;

    return perp;
   }
};

template<typename Derived>
struct unitOrthogonal_selector<Derived,3>
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  typedef typename traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  {
    VectorType perp;
    /* Let us compute the crossed product of *this with a vector
     * that is not too close to being colinear to *this.
     */

    /* unless the x and y coords are both close to zero, we can
     * simply take ( -y, x, 0 ) and normalize it.
     */
    if((!isMuchSmallerThan(src.x(), src.z()))
    || (!isMuchSmallerThan(src.y(), src.z())))
    {
      RealScalar invnm = RealScalar(1)/src.template head<2>().norm();
      perp.coeffRef(0) = -numext::conj(src.y())*invnm;
      perp.coeffRef(1) = numext::conj(src.x())*invnm;
      perp.coeffRef(2) = 0;
    }
    /* if both x and y are close to zero, then the vector is close
     * to the z-axis, so it's far from colinear to the x-axis for instance.
     * So we take the crossed product with (1,0,0) and normalize it.
     */
    else
    {
      RealScalar invnm = RealScalar(1)/src.template tail<2>().norm();
      perp.coeffRef(0) = 0;
      perp.coeffRef(1) = -numext::conj(src.z())*invnm;
      perp.coeffRef(2) = numext::conj(src.y())*invnm;
    }

    return perp;
   }
};

template<typename Derived>
struct unitOrthogonal_selector<Derived,2>
{
  typedef typename plain_matrix_type<Derived>::type VectorType;
  EIGEN_DEVICE_FUNC
  static inline VectorType run(const Derived& src)
  { return VectorType(-numext::conj(src.y()), numext::conj(src.x())).normalized(); }
};

} // end namespace internal

/** \geometry_module \ingroup Geometry_Module
  *
  * \returns a unit vector which is orthogonal to \c *this
  *
  * The size of \c *this must be at least 2. If the size is exactly 2,
  * then the returned vector is a counter clock wise rotation of \c *this, i.e., (-y,x).normalized().
  *
  * \sa cross()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC typename MatrixBase<Derived>::PlainObject
MatrixBase<Derived>::unitOrthogonal() const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return internal::unitOrthogonal_selector<Derived>::run(derived());
}

} // end namespace Eigen

#endif // EIGEN_ORTHOMETHODS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/ParametrizedLine.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARAMETRIZEDLINE_H
#define EIGEN_PARAMETRIZEDLINE_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class ParametrizedLine
  *
  * \brief A parametrized line
  *
  * A parametrized line is defined by an origin point \f$ \mathbf{o} \f$ and a unit
  * direction vector \f$ \mathbf{d} \f$ such that the line corresponds to
  * the set \f$ l(t) = \mathbf{o} + t \mathbf{d} \f$, \f$ t \in \mathbf{R} \f$.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _AmbientDim the dimension of the ambient space, can be a compile time value or Dynamic.
  */
template <typename _Scalar, int _AmbientDim, int _Options>
class ParametrizedLine
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_AmbientDim)
  enum {
    AmbientDimAtCompileTime = _AmbientDim,
    Options = _Options
  };
  typedef _Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  typedef Matrix<Scalar,AmbientDimAtCompileTime,1,Options> VectorType;

  /** Default constructor without initialization */
  EIGEN_DEVICE_FUNC inline ParametrizedLine() {}
  
  template<int OtherOptions>
  EIGEN_DEVICE_FUNC ParametrizedLine(const ParametrizedLine<Scalar,AmbientDimAtCompileTime,OtherOptions>& other)
   : m_origin(other.origin()), m_direction(other.direction())
  {}

  /** Constructs a dynamic-size line with \a _dim the dimension
    * of the ambient space */
  EIGEN_DEVICE_FUNC inline explicit ParametrizedLine(Index _dim) : m_origin(_dim), m_direction(_dim) {}

  /** Initializes a parametrized line of direction \a direction and origin \a origin.
    * \warning the vector direction is assumed to be normalized.
    */
  EIGEN_DEVICE_FUNC ParametrizedLine(const VectorType& origin, const VectorType& direction)
    : m_origin(origin), m_direction(direction) {}

  template <int OtherOptions>
  EIGEN_DEVICE_FUNC explicit ParametrizedLine(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane);

  /** Constructs a parametrized line going from \a p0 to \a p1. */
  EIGEN_DEVICE_FUNC static inline ParametrizedLine Through(const VectorType& p0, const VectorType& p1)
  { return ParametrizedLine(p0, (p1-p0).normalized()); }

  EIGEN_DEVICE_FUNC ~ParametrizedLine() {}

  /** \returns the dimension in which the line holds */
  EIGEN_DEVICE_FUNC inline Index dim() const { return m_direction.size(); }

  EIGEN_DEVICE_FUNC const VectorType& origin() const { return m_origin; }
  EIGEN_DEVICE_FUNC VectorType& origin() { return m_origin; }

  EIGEN_DEVICE_FUNC const VectorType& direction() const { return m_direction; }
  EIGEN_DEVICE_FUNC VectorType& direction() { return m_direction; }

  /** \returns the squared distance of a point \a p to its projection onto the line \c *this.
    * \sa distance()
    */
  EIGEN_DEVICE_FUNC RealScalar squaredDistance(const VectorType& p) const
  {
    VectorType diff = p - origin();
    return (diff - direction().dot(diff) * direction()).squaredNorm();
  }
  /** \returns the distance of a point \a p to its projection onto the line \c *this.
    * \sa squaredDistance()
    */
  EIGEN_DEVICE_FUNC RealScalar distance(const VectorType& p) const { EIGEN_USING_STD(sqrt) return sqrt(squaredDistance(p)); }

  /** \returns the projection of a point \a p onto the line \c *this. */
  EIGEN_DEVICE_FUNC VectorType projection(const VectorType& p) const
  { return origin() + direction().dot(p-origin()) * direction(); }

  EIGEN_DEVICE_FUNC VectorType pointAt(const Scalar& t) const;
  
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC Scalar intersectionParameter(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;
 
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC Scalar intersection(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;
  
  template <int OtherOptions>
  EIGEN_DEVICE_FUNC VectorType intersectionPoint(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const;

  /** Applies the transformation matrix \a mat to \c *this and returns a reference to \c *this.
    *
    * \param mat the Dim x Dim transformation matrix
    * \param traits specifies whether the matrix \a mat represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    */
  template<typename XprType>
  EIGEN_DEVICE_FUNC inline ParametrizedLine& transform(const MatrixBase<XprType>& mat, TransformTraits traits = Affine)
  {
    if (traits==Affine)
      direction() = (mat * direction()).normalized();
    else if (traits==Isometry)
      direction() = mat * direction();
    else
    {
      eigen_assert(0 && "invalid traits value in ParametrizedLine::transform()");
    }
    origin() = mat * origin();
    return *this;
  }

  /** Applies the transformation \a t to \c *this and returns a reference to \c *this.
    *
    * \param t the transformation of dimension Dim
    * \param traits specifies whether the transformation \a t represents an #Isometry
    *               or a more generic #Affine transformation. The default is #Affine.
    *               Other kind of transformations are not supported.
    */
  template<int TrOptions>
  EIGEN_DEVICE_FUNC inline ParametrizedLine& transform(const Transform<Scalar,AmbientDimAtCompileTime,Affine,TrOptions>& t,
                                                       TransformTraits traits = Affine)
  {
    transform(t.linear(), traits);
    origin() += t.translation();
    return *this;
  }

/** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<ParametrizedLine,
           ParametrizedLine<NewScalarType,AmbientDimAtCompileTime,Options> >::type cast() const
  {
    return typename internal::cast_return_type<ParametrizedLine,
                    ParametrizedLine<NewScalarType,AmbientDimAtCompileTime,Options> >::type(*this);
  }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType,int OtherOptions>
  EIGEN_DEVICE_FUNC inline explicit ParametrizedLine(const ParametrizedLine<OtherScalarType,AmbientDimAtCompileTime,OtherOptions>& other)
  {
    m_origin = other.origin().template cast<Scalar>();
    m_direction = other.direction().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const ParametrizedLine& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_origin.isApprox(other.m_origin, prec) && m_direction.isApprox(other.m_direction, prec); }

protected:

  VectorType m_origin, m_direction;
};

/** Constructs a parametrized line from a 2D hyperplane
  *
  * \warning the ambient space must have dimension 2 such that the hyperplane actually describes a line
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline ParametrizedLine<_Scalar, _AmbientDim,_Options>::ParametrizedLine(const Hyperplane<_Scalar, _AmbientDim,OtherOptions>& hyperplane)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(VectorType, 2)
  direction() = hyperplane.normal().unitOrthogonal();
  origin() = -hyperplane.normal()*hyperplane.offset();
}

/** \returns the point at \a t along this line
  */
template <typename _Scalar, int _AmbientDim, int _Options>
EIGEN_DEVICE_FUNC inline typename ParametrizedLine<_Scalar, _AmbientDim,_Options>::VectorType
ParametrizedLine<_Scalar, _AmbientDim,_Options>::pointAt(const _Scalar& t) const
{
  return origin() + (direction()*t); 
}

/** \returns the parameter value of the intersection between \c *this and the given \a hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline _Scalar ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersectionParameter(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return -(hyperplane.offset()+hyperplane.normal().dot(origin()))
          / hyperplane.normal().dot(direction());
}


/** \deprecated use intersectionParameter()
  * \returns the parameter value of the intersection between \c *this and the given \a hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline _Scalar ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersection(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return intersectionParameter(hyperplane);
}

/** \returns the point of the intersection between \c *this and the given hyperplane
  */
template <typename _Scalar, int _AmbientDim, int _Options>
template <int OtherOptions>
EIGEN_DEVICE_FUNC inline typename ParametrizedLine<_Scalar, _AmbientDim,_Options>::VectorType
ParametrizedLine<_Scalar, _AmbientDim,_Options>::intersectionPoint(const Hyperplane<_Scalar, _AmbientDim, OtherOptions>& hyperplane) const
{
  return pointAt(intersectionParameter(hyperplane));
}

} // end namespace Eigen

#endif // EIGEN_PARAMETRIZEDLINE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Quaternion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Mathieu Gautier <mathieu.gautier@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QUATERNION_H
#define EIGEN_QUATERNION_H
namespace Eigen { 


/***************************************************************************
* Definition of QuaternionBase<Derived>
* The implementation is at the end of the file
***************************************************************************/

namespace internal {
template<typename Other,
         int OtherRows=Other::RowsAtCompileTime,
         int OtherCols=Other::ColsAtCompileTime>
struct quaternionbase_assign_impl;
}

/** \geometry_module \ingroup Geometry_Module
  * \class QuaternionBase
  * \brief Base class for quaternion expressions
  * \tparam Derived derived type (CRTP)
  * \sa class Quaternion
  */
template<class Derived>
class QuaternionBase : public RotationBase<Derived, 3>
{
 public:
  typedef RotationBase<Derived, 3> Base;

  using Base::operator*;
  using Base::derived;

  typedef typename internal::traits<Derived>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::traits<Derived>::Coefficients Coefficients;
  typedef typename Coefficients::CoeffReturnType CoeffReturnType;
  typedef typename internal::conditional<bool(internal::traits<Derived>::Flags&LvalueBit),
                                        Scalar&, CoeffReturnType>::type NonConstCoeffReturnType;


  enum {
    Flags = Eigen::internal::traits<Derived>::Flags
  };

 // typedef typename Matrix<Scalar,4,1> Coefficients;
  /** the type of a 3D vector */
  typedef Matrix<Scalar,3,1> Vector3;
  /** the equivalent rotation matrix type */
  typedef Matrix<Scalar,3,3> Matrix3;
  /** the equivalent angle-axis type */
  typedef AngleAxis<Scalar> AngleAxisType;



  /** \returns the \c x coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType x() const { return this->derived().coeffs().coeff(0); }
  /** \returns the \c y coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType y() const { return this->derived().coeffs().coeff(1); }
  /** \returns the \c z coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType z() const { return this->derived().coeffs().coeff(2); }
  /** \returns the \c w coefficient */
  EIGEN_DEVICE_FUNC inline CoeffReturnType w() const { return this->derived().coeffs().coeff(3); }

  /** \returns a reference to the \c x coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType x() { return this->derived().coeffs().x(); }
  /** \returns a reference to the \c y coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType y() { return this->derived().coeffs().y(); }
  /** \returns a reference to the \c z coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType z() { return this->derived().coeffs().z(); }
  /** \returns a reference to the \c w coefficient (if Derived is a non-const lvalue) */
  EIGEN_DEVICE_FUNC inline NonConstCoeffReturnType w() { return this->derived().coeffs().w(); }

  /** \returns a read-only vector expression of the imaginary part (x,y,z) */
  EIGEN_DEVICE_FUNC inline const VectorBlock<const Coefficients,3> vec() const { return coeffs().template head<3>(); }

  /** \returns a vector expression of the imaginary part (x,y,z) */
  EIGEN_DEVICE_FUNC inline VectorBlock<Coefficients,3> vec() { return coeffs().template head<3>(); }

  /** \returns a read-only vector expression of the coefficients (x,y,z,w) */
  EIGEN_DEVICE_FUNC inline const typename internal::traits<Derived>::Coefficients& coeffs() const { return derived().coeffs(); }

  /** \returns a vector expression of the coefficients (x,y,z,w) */
  EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Coefficients& coeffs() { return derived().coeffs(); }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE QuaternionBase<Derived>& operator=(const QuaternionBase<Derived>& other);
  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const QuaternionBase<OtherDerived>& other);

// disabled this copy operator as it is giving very strange compilation errors when compiling
// test_stdvector with GCC 4.4.2. This looks like a GCC bug though, so feel free to re-enable it if it's
// useful; however notice that we already have the templated operator= above and e.g. in MatrixBase
// we didn't have to add, in addition to templated operator=, such a non-templated copy operator.
//  Derived& operator=(const QuaternionBase& other)
//  { return operator=<Derived>(other); }

  EIGEN_DEVICE_FUNC Derived& operator=(const AngleAxisType& aa);
  template<class OtherDerived> EIGEN_DEVICE_FUNC Derived& operator=(const MatrixBase<OtherDerived>& m);

  /** \returns a quaternion representing an identity rotation
    * \sa MatrixBase::Identity()
    */
  EIGEN_DEVICE_FUNC static inline Quaternion<Scalar> Identity() { return Quaternion<Scalar>(Scalar(1), Scalar(0), Scalar(0), Scalar(0)); }

  /** \sa QuaternionBase::Identity(), MatrixBase::setIdentity()
    */
  EIGEN_DEVICE_FUNC inline QuaternionBase& setIdentity() { coeffs() << Scalar(0), Scalar(0), Scalar(0), Scalar(1); return *this; }

  /** \returns the squared norm of the quaternion's coefficients
    * \sa QuaternionBase::norm(), MatrixBase::squaredNorm()
    */
  EIGEN_DEVICE_FUNC inline Scalar squaredNorm() const { return coeffs().squaredNorm(); }

  /** \returns the norm of the quaternion's coefficients
    * \sa QuaternionBase::squaredNorm(), MatrixBase::norm()
    */
  EIGEN_DEVICE_FUNC inline Scalar norm() const { return coeffs().norm(); }

  /** Normalizes the quaternion \c *this
    * \sa normalized(), MatrixBase::normalize() */
  EIGEN_DEVICE_FUNC inline void normalize() { coeffs().normalize(); }
  /** \returns a normalized copy of \c *this
    * \sa normalize(), MatrixBase::normalized() */
  EIGEN_DEVICE_FUNC inline Quaternion<Scalar> normalized() const { return Quaternion<Scalar>(coeffs().normalized()); }

    /** \returns the dot product of \c *this and \a other
    * Geometrically speaking, the dot product of two unit quaternions
    * corresponds to the cosine of half the angle between the two rotations.
    * \sa angularDistance()
    */
  template<class OtherDerived> EIGEN_DEVICE_FUNC inline Scalar dot(const QuaternionBase<OtherDerived>& other) const { return coeffs().dot(other.coeffs()); }

  template<class OtherDerived> EIGEN_DEVICE_FUNC Scalar angularDistance(const QuaternionBase<OtherDerived>& other) const;

  /** \returns an equivalent 3x3 rotation matrix */
  EIGEN_DEVICE_FUNC inline Matrix3 toRotationMatrix() const;

  /** \returns the quaternion which transform \a a into \a b through a rotation */
  template<typename Derived1, typename Derived2>
  EIGEN_DEVICE_FUNC Derived& setFromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b);

  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion<Scalar> operator* (const QuaternionBase<OtherDerived>& q) const;
  template<class OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator*= (const QuaternionBase<OtherDerived>& q);

  /** \returns the quaternion describing the inverse rotation */
  EIGEN_DEVICE_FUNC Quaternion<Scalar> inverse() const;

  /** \returns the conjugated quaternion */
  EIGEN_DEVICE_FUNC Quaternion<Scalar> conjugate() const;

  template<class OtherDerived> EIGEN_DEVICE_FUNC Quaternion<Scalar> slerp(const Scalar& t, const QuaternionBase<OtherDerived>& other) const;

  /** \returns true if each coefficients of \c *this and \a other are all exactly equal.
    * \warning When using floating point scalar values you probably should rather use a
    *          fuzzy comparison such as isApprox()
    * \sa isApprox(), operator!= */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC inline bool operator==(const QuaternionBase<OtherDerived>& other) const
  { return coeffs() == other.coeffs(); }

  /** \returns true if at least one pair of coefficients of \c *this and \a other are not exactly equal to each other.
    * \warning When using floating point scalar values you probably should rather use a
    *          fuzzy comparison such as isApprox()
    * \sa isApprox(), operator== */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC inline bool operator!=(const QuaternionBase<OtherDerived>& other) const
  { return coeffs() != other.coeffs(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  template<class OtherDerived>
  EIGEN_DEVICE_FUNC bool isApprox(const QuaternionBase<OtherDerived>& other, const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
  { return coeffs().isApprox(other.coeffs(), prec); }

  /** return the result vector of \a v through the rotation*/
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Vector3 _transformVector(const Vector3& v) const;

  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Derived,Quaternion<NewScalarType> >::type cast() const;

  #else

  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline
  typename internal::enable_if<internal::is_same<Scalar,NewScalarType>::value,const Derived&>::type cast() const
  {
    return derived();
  }

  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline
  typename internal::enable_if<!internal::is_same<Scalar,NewScalarType>::value,Quaternion<NewScalarType> >::type cast() const
  {
    return Quaternion<NewScalarType>(coeffs().template cast<NewScalarType>());
  }
  #endif

#ifndef EIGEN_NO_IO
  friend std::ostream& operator<<(std::ostream& s, const QuaternionBase<Derived>& q) {
    s << q.x() << "i + " << q.y() << "j + " << q.z() << "k" << " + " << q.w();
    return s;
  }
#endif

#ifdef EIGEN_QUATERNIONBASE_PLUGIN
# include EIGEN_QUATERNIONBASE_PLUGIN
#endif
protected:
  EIGEN_DEFAULT_COPY_CONSTRUCTOR(QuaternionBase)
  EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(QuaternionBase)
};

/***************************************************************************
* Definition/implementation of Quaternion<Scalar>
***************************************************************************/

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Quaternion
  *
  * \brief The quaternion class used to represent 3D orientations and rotations
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _Options controls the memory alignment of the coefficients. Can be \# AutoAlign or \# DontAlign. Default is AutoAlign.
  *
  * This class represents a quaternion \f$ w+xi+yj+zk \f$ that is a convenient representation of
  * orientations and rotations of objects in three dimensions. Compared to other representations
  * like Euler angles or 3x3 matrices, quaternions offer the following advantages:
  * \li \b compact storage (4 scalars)
  * \li \b efficient to compose (28 flops),
  * \li \b stable spherical interpolation
  *
  * The following two typedefs are provided for convenience:
  * \li \c Quaternionf for \c float
  * \li \c Quaterniond for \c double
  *
  * \warning Operations interpreting the quaternion as rotation have undefined behavior if the quaternion is not normalized.
  *
  * \sa  class AngleAxis, class Transform
  */

namespace internal {
template<typename _Scalar,int _Options>
struct traits<Quaternion<_Scalar,_Options> >
{
  typedef Quaternion<_Scalar,_Options> PlainObject;
  typedef _Scalar Scalar;
  typedef Matrix<_Scalar,4,1,_Options> Coefficients;
  enum{
    Alignment = internal::traits<Coefficients>::Alignment,
    Flags = LvalueBit
  };
};
}

template<typename _Scalar, int _Options>
class Quaternion : public QuaternionBase<Quaternion<_Scalar,_Options> >
{
public:
  typedef QuaternionBase<Quaternion<_Scalar,_Options> > Base;
  enum { NeedsAlignment = internal::traits<Quaternion>::Alignment>0 };

  typedef _Scalar Scalar;

  EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Quaternion)
  using Base::operator*=;

  typedef typename internal::traits<Quaternion>::Coefficients Coefficients;
  typedef typename Base::AngleAxisType AngleAxisType;

  /** Default constructor leaving the quaternion uninitialized. */
  EIGEN_DEVICE_FUNC inline Quaternion() {}

  /** Constructs and initializes the quaternion \f$ w+xi+yj+zk \f$ from
    * its four coefficients \a w, \a x, \a y and \a z.
    *
    * \warning Note the order of the arguments: the real \a w coefficient first,
    * while internally the coefficients are stored in the following order:
    * [\c x, \c y, \c z, \c w]
    */
  EIGEN_DEVICE_FUNC inline Quaternion(const Scalar& w, const Scalar& x, const Scalar& y, const Scalar& z) : m_coeffs(x, y, z, w){}

  /** Constructs and initialize a quaternion from the array data */
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const Scalar* data) : m_coeffs(data) {}

  /** Copy constructor */
  template<class Derived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion(const QuaternionBase<Derived>& other) { this->Base::operator=(other); }

  /** Constructs and initializes a quaternion from the angle-axis \a aa */
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const AngleAxisType& aa) { *this = aa; }

  /** Constructs and initializes a quaternion from either:
    *  - a rotation matrix expression,
    *  - a 4D vector expression representing quaternion coefficients.
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const MatrixBase<Derived>& other) { *this = other; }

  /** Explicit copy constructor with scalar conversion */
  template<typename OtherScalar, int OtherOptions>
  EIGEN_DEVICE_FUNC explicit inline Quaternion(const Quaternion<OtherScalar, OtherOptions>& other)
  { m_coeffs = other.coeffs().template cast<Scalar>(); }

#if EIGEN_HAS_RVALUE_REFERENCES
  // We define a copy constructor, which means we don't get an implicit move constructor or assignment operator.
  /** Default move constructor */
  EIGEN_DEVICE_FUNC inline Quaternion(Quaternion&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_constructible<Scalar>::value)
    : m_coeffs(std::move(other.coeffs()))
  {}

  /** Default move assignment operator */
  EIGEN_DEVICE_FUNC Quaternion& operator=(Quaternion&& other) EIGEN_NOEXCEPT_IF(std::is_nothrow_move_assignable<Scalar>::value)
  {
    m_coeffs = std::move(other.coeffs());
    return *this;
  }
#endif

  EIGEN_DEVICE_FUNC static Quaternion UnitRandom();

  template<typename Derived1, typename Derived2>
  EIGEN_DEVICE_FUNC static Quaternion FromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b);

  EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs;}
  EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs;}

  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF(bool(NeedsAlignment))
  
#ifdef EIGEN_QUATERNION_PLUGIN
# include EIGEN_QUATERNION_PLUGIN
#endif

protected:
  Coefficients m_coeffs;
  
#ifndef EIGEN_PARSED_BY_DOXYGEN
    static EIGEN_STRONG_INLINE void _check_template_params()
    {
      EIGEN_STATIC_ASSERT( (_Options & DontAlign) == _Options,
        INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }
#endif
};

/** \ingroup Geometry_Module
  * single precision quaternion type */
typedef Quaternion<float> Quaternionf;
/** \ingroup Geometry_Module
  * double precision quaternion type */
typedef Quaternion<double> Quaterniond;

/***************************************************************************
* Specialization of Map<Quaternion<Scalar>>
***************************************************************************/

namespace internal {
  template<typename _Scalar, int _Options>
  struct traits<Map<Quaternion<_Scalar>, _Options> > : traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> >
  {
    typedef Map<Matrix<_Scalar,4,1>, _Options> Coefficients;
  };
}

namespace internal {
  template<typename _Scalar, int _Options>
  struct traits<Map<const Quaternion<_Scalar>, _Options> > : traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> >
  {
    typedef Map<const Matrix<_Scalar,4,1>, _Options> Coefficients;
    typedef traits<Quaternion<_Scalar, (int(_Options)&Aligned)==Aligned ? AutoAlign : DontAlign> > TraitsBase;
    enum {
      Flags = TraitsBase::Flags & ~LvalueBit
    };
  };
}

/** \ingroup Geometry_Module
  * \brief Quaternion expression mapping a constant memory buffer
  *
  * \tparam _Scalar the type of the Quaternion coefficients
  * \tparam _Options see class Map
  *
  * This is a specialization of class Map for Quaternion. This class allows to view
  * a 4 scalar memory buffer as an Eigen's Quaternion object.
  *
  * \sa class Map, class Quaternion, class QuaternionBase
  */
template<typename _Scalar, int _Options>
class Map<const Quaternion<_Scalar>, _Options >
  : public QuaternionBase<Map<const Quaternion<_Scalar>, _Options> >
{
  public:
    typedef QuaternionBase<Map<const Quaternion<_Scalar>, _Options> > Base;

    typedef _Scalar Scalar;
    typedef typename internal::traits<Map>::Coefficients Coefficients;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)
    using Base::operator*=;

    /** Constructs a Mapped Quaternion object from the pointer \a coeffs
      *
      * The pointer \a coeffs must reference the four coefficients of Quaternion in the following order:
      * \code *coeffs == {x, y, z, w} \endcode
      *
      * If the template parameter _Options is set to #Aligned, then the pointer coeffs must be aligned. */
    EIGEN_DEVICE_FUNC explicit EIGEN_STRONG_INLINE Map(const Scalar* coeffs) : m_coeffs(coeffs) {}

    EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs;}

  protected:
    const Coefficients m_coeffs;
};

/** \ingroup Geometry_Module
  * \brief Expression of a quaternion from a memory buffer
  *
  * \tparam _Scalar the type of the Quaternion coefficients
  * \tparam _Options see class Map
  *
  * This is a specialization of class Map for Quaternion. This class allows to view
  * a 4 scalar memory buffer as an Eigen's  Quaternion object.
  *
  * \sa class Map, class Quaternion, class QuaternionBase
  */
template<typename _Scalar, int _Options>
class Map<Quaternion<_Scalar>, _Options >
  : public QuaternionBase<Map<Quaternion<_Scalar>, _Options> >
{
  public:
    typedef QuaternionBase<Map<Quaternion<_Scalar>, _Options> > Base;

    typedef _Scalar Scalar;
    typedef typename internal::traits<Map>::Coefficients Coefficients;
    EIGEN_INHERIT_ASSIGNMENT_OPERATORS(Map)
    using Base::operator*=;

    /** Constructs a Mapped Quaternion object from the pointer \a coeffs
      *
      * The pointer \a coeffs must reference the four coefficients of Quaternion in the following order:
      * \code *coeffs == {x, y, z, w} \endcode
      *
      * If the template parameter _Options is set to #Aligned, then the pointer coeffs must be aligned. */
    EIGEN_DEVICE_FUNC explicit EIGEN_STRONG_INLINE Map(Scalar* coeffs) : m_coeffs(coeffs) {}

    EIGEN_DEVICE_FUNC inline Coefficients& coeffs() { return m_coeffs; }
    EIGEN_DEVICE_FUNC inline const Coefficients& coeffs() const { return m_coeffs; }

  protected:
    Coefficients m_coeffs;
};

/** \ingroup Geometry_Module
  * Map an unaligned array of single precision scalars as a quaternion */
typedef Map<Quaternion<float>, 0>         QuaternionMapf;
/** \ingroup Geometry_Module
  * Map an unaligned array of double precision scalars as a quaternion */
typedef Map<Quaternion<double>, 0>        QuaternionMapd;
/** \ingroup Geometry_Module
  * Map a 16-byte aligned array of single precision scalars as a quaternion */
typedef Map<Quaternion<float>, Aligned>   QuaternionMapAlignedf;
/** \ingroup Geometry_Module
  * Map a 16-byte aligned array of double precision scalars as a quaternion */
typedef Map<Quaternion<double>, Aligned>  QuaternionMapAlignedd;

/***************************************************************************
* Implementation of QuaternionBase methods
***************************************************************************/

// Generic Quaternion * Quaternion product
// This product can be specialized for a given architecture via the Arch template argument.
namespace internal {
template<int Arch, class Derived1, class Derived2, typename Scalar> struct quat_product
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Quaternion<Scalar> run(const QuaternionBase<Derived1>& a, const QuaternionBase<Derived2>& b){
    return Quaternion<Scalar>
    (
      a.w() * b.w() - a.x() * b.x() - a.y() * b.y() - a.z() * b.z(),
      a.w() * b.x() + a.x() * b.w() + a.y() * b.z() - a.z() * b.y(),
      a.w() * b.y() + a.y() * b.w() + a.z() * b.x() - a.x() * b.z(),
      a.w() * b.z() + a.z() * b.w() + a.x() * b.y() - a.y() * b.x()
    );
  }
};
}

/** \returns the concatenation of two rotations as a quaternion-quaternion product */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::operator* (const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<typename Derived::Scalar, typename OtherDerived::Scalar>::value),
   YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  return internal::quat_product<Architecture::Target, Derived, OtherDerived,
                         typename internal::traits<Derived>::Scalar>::run(*this, other);
}

/** \sa operator*(Quaternion) */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator*= (const QuaternionBase<OtherDerived>& other)
{
  derived() = derived() * other.derived();
  return derived();
}

/** Rotation of a vector by a quaternion.
  * \remarks If the quaternion is used to rotate several points (>1)
  * then it is much more efficient to first convert it to a 3x3 Matrix.
  * Comparison of the operation cost for n transformations:
  *   - Quaternion2:    30n
  *   - Via a Matrix3: 24 + 15n
  */
template <class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename QuaternionBase<Derived>::Vector3
QuaternionBase<Derived>::_transformVector(const Vector3& v) const
{
    // Note that this algorithm comes from the optimization by hand
    // of the conversion to a Matrix followed by a Matrix/Vector product.
    // It appears to be much faster than the common algorithm found
    // in the literature (30 versus 39 flops). It also requires two
    // Vector3 as temporaries.
    Vector3 uv = this->vec().cross(v);
    uv += uv;
    return v + this->w() * uv + this->vec().cross(uv);
}

template<class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE QuaternionBase<Derived>& QuaternionBase<Derived>::operator=(const QuaternionBase<Derived>& other)
{
  coeffs() = other.coeffs();
  return derived();
}

template<class Derived>
template<class OtherDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator=(const QuaternionBase<OtherDerived>& other)
{
  coeffs() = other.coeffs();
  return derived();
}

/** Set \c *this from an angle-axis \a aa and returns a reference to \c *this
  */
template<class Derived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& QuaternionBase<Derived>::operator=(const AngleAxisType& aa)
{
  EIGEN_USING_STD(cos)
  EIGEN_USING_STD(sin)
  Scalar ha = Scalar(0.5)*aa.angle(); // Scalar(0.5) to suppress precision loss warnings
  this->w() = cos(ha);
  this->vec() = sin(ha) * aa.axis();
  return derived();
}

/** Set \c *this from the expression \a xpr:
  *   - if \a xpr is a 4x1 vector, then \a xpr is assumed to be a quaternion
  *   - if \a xpr is a 3x3 matrix, then \a xpr is assumed to be rotation matrix
  *     and \a xpr is converted to a quaternion
  */

template<class Derived>
template<class MatrixDerived>
EIGEN_DEVICE_FUNC inline Derived& QuaternionBase<Derived>::operator=(const MatrixBase<MatrixDerived>& xpr)
{
  EIGEN_STATIC_ASSERT((internal::is_same<typename Derived::Scalar, typename MatrixDerived::Scalar>::value),
   YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
  internal::quaternionbase_assign_impl<MatrixDerived>::run(*this, xpr.derived());
  return derived();
}

/** Convert the quaternion to a 3x3 rotation matrix. The quaternion is required to
  * be normalized, otherwise the result is undefined.
  */
template<class Derived>
EIGEN_DEVICE_FUNC inline typename QuaternionBase<Derived>::Matrix3
QuaternionBase<Derived>::toRotationMatrix(void) const
{
  // NOTE if inlined, then gcc 4.2 and 4.4 get rid of the temporary (not gcc 4.3 !!)
  // if not inlined then the cost of the return by value is huge ~ +35%,
  // however, not inlining this function is an order of magnitude slower, so
  // it has to be inlined, and so the return by value is not an issue
  Matrix3 res;

  const Scalar tx  = Scalar(2)*this->x();
  const Scalar ty  = Scalar(2)*this->y();
  const Scalar tz  = Scalar(2)*this->z();
  const Scalar twx = tx*this->w();
  const Scalar twy = ty*this->w();
  const Scalar twz = tz*this->w();
  const Scalar txx = tx*this->x();
  const Scalar txy = ty*this->x();
  const Scalar txz = tz*this->x();
  const Scalar tyy = ty*this->y();
  const Scalar tyz = tz*this->y();
  const Scalar tzz = tz*this->z();

  res.coeffRef(0,0) = Scalar(1)-(tyy+tzz);
  res.coeffRef(0,1) = txy-twz;
  res.coeffRef(0,2) = txz+twy;
  res.coeffRef(1,0) = txy+twz;
  res.coeffRef(1,1) = Scalar(1)-(txx+tzz);
  res.coeffRef(1,2) = tyz-twx;
  res.coeffRef(2,0) = txz-twy;
  res.coeffRef(2,1) = tyz+twx;
  res.coeffRef(2,2) = Scalar(1)-(txx+tyy);

  return res;
}

/** Sets \c *this to be a quaternion representing a rotation between
  * the two arbitrary vectors \a a and \a b. In other words, the built
  * rotation represent a rotation sending the line of direction \a a
  * to the line of direction \a b, both lines passing through the origin.
  *
  * \returns a reference to \c *this.
  *
  * Note that the two input vectors do \b not have to be normalized, and
  * do not need to have the same norm.
  */
template<class Derived>
template<typename Derived1, typename Derived2>
EIGEN_DEVICE_FUNC inline Derived& QuaternionBase<Derived>::setFromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b)
{
  EIGEN_USING_STD(sqrt)
  Vector3 v0 = a.normalized();
  Vector3 v1 = b.normalized();
  Scalar c = v1.dot(v0);

  // if dot == -1, vectors are nearly opposites
  // => accurately compute the rotation axis by computing the
  //    intersection of the two planes. This is done by solving:
  //       x^T v0 = 0
  //       x^T v1 = 0
  //    under the constraint:
  //       ||x|| = 1
  //    which yields a singular value problem
  if (c < Scalar(-1)+NumTraits<Scalar>::dummy_precision())
  {
    c = numext::maxi(c,Scalar(-1));
    Matrix<Scalar,2,3> m; m << v0.transpose(), v1.transpose();
    JacobiSVD<Matrix<Scalar,2,3> > svd(m, ComputeFullV);
    Vector3 axis = svd.matrixV().col(2);

    Scalar w2 = (Scalar(1)+c)*Scalar(0.5);
    this->w() = sqrt(w2);
    this->vec() = axis * sqrt(Scalar(1) - w2);
    return derived();
  }
  Vector3 axis = v0.cross(v1);
  Scalar s = sqrt((Scalar(1)+c)*Scalar(2));
  Scalar invs = Scalar(1)/s;
  this->vec() = axis * invs;
  this->w() = s * Scalar(0.5);

  return derived();
}

/** \returns a random unit quaternion following a uniform distribution law on SO(3)
  *
  * \note The implementation is based on http://planning.cs.uiuc.edu/node198.html
  */
template<typename Scalar, int Options>
EIGEN_DEVICE_FUNC Quaternion<Scalar,Options> Quaternion<Scalar,Options>::UnitRandom()
{
  EIGEN_USING_STD(sqrt)
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  const Scalar u1 = internal::random<Scalar>(0, 1),
               u2 = internal::random<Scalar>(0, 2*EIGEN_PI),
               u3 = internal::random<Scalar>(0, 2*EIGEN_PI);
  const Scalar a = sqrt(Scalar(1) - u1),
               b = sqrt(u1);
  return Quaternion (a * sin(u2), a * cos(u2), b * sin(u3), b * cos(u3));
}


/** Returns a quaternion representing a rotation between
  * the two arbitrary vectors \a a and \a b. In other words, the built
  * rotation represent a rotation sending the line of direction \a a
  * to the line of direction \a b, both lines passing through the origin.
  *
  * \returns resulting quaternion
  *
  * Note that the two input vectors do \b not have to be normalized, and
  * do not need to have the same norm.
  */
template<typename Scalar, int Options>
template<typename Derived1, typename Derived2>
EIGEN_DEVICE_FUNC Quaternion<Scalar,Options> Quaternion<Scalar,Options>::FromTwoVectors(const MatrixBase<Derived1>& a, const MatrixBase<Derived2>& b)
{
    Quaternion quat;
    quat.setFromTwoVectors(a, b);
    return quat;
}


/** \returns the multiplicative inverse of \c *this
  * Note that in most cases, i.e., if you simply want the opposite rotation,
  * and/or the quaternion is normalized, then it is enough to use the conjugate.
  *
  * \sa QuaternionBase::conjugate()
  */
template <class Derived>
EIGEN_DEVICE_FUNC inline Quaternion<typename internal::traits<Derived>::Scalar> QuaternionBase<Derived>::inverse() const
{
  // FIXME should this function be called multiplicativeInverse and conjugate() be called inverse() or opposite()  ??
  Scalar n2 = this->squaredNorm();
  if (n2 > Scalar(0))
    return Quaternion<Scalar>(conjugate().coeffs() / n2);
  else
  {
    // return an invalid result to flag the error
    return Quaternion<Scalar>(Coefficients::Zero());
  }
}

// Generic conjugate of a Quaternion
namespace internal {
template<int Arch, class Derived, typename Scalar> struct quat_conj
{
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE Quaternion<Scalar> run(const QuaternionBase<Derived>& q){
    return Quaternion<Scalar>(q.w(),-q.x(),-q.y(),-q.z());
  }
};
}
                         
/** \returns the conjugate of the \c *this which is equal to the multiplicative inverse
  * if the quaternion is normalized.
  * The conjugate of a quaternion represents the opposite rotation.
  *
  * \sa Quaternion2::inverse()
  */
template <class Derived>
EIGEN_DEVICE_FUNC inline Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::conjugate() const
{
  return internal::quat_conj<Architecture::Target, Derived,
                         typename internal::traits<Derived>::Scalar>::run(*this);
                         
}

/** \returns the angle (in radian) between two rotations
  * \sa dot()
  */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC inline typename internal::traits<Derived>::Scalar
QuaternionBase<Derived>::angularDistance(const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_USING_STD(atan2)
  Quaternion<Scalar> d = (*this) * other.conjugate();
  return Scalar(2) * atan2( d.vec().norm(), numext::abs(d.w()) );
}

 
    
/** \returns the spherical linear interpolation between the two quaternions
  * \c *this and \a other at the parameter \a t in [0;1].
  * 
  * This represents an interpolation for a constant motion between \c *this and \a other,
  * see also http://en.wikipedia.org/wiki/Slerp.
  */
template <class Derived>
template <class OtherDerived>
EIGEN_DEVICE_FUNC Quaternion<typename internal::traits<Derived>::Scalar>
QuaternionBase<Derived>::slerp(const Scalar& t, const QuaternionBase<OtherDerived>& other) const
{
  EIGEN_USING_STD(acos)
  EIGEN_USING_STD(sin)
  const Scalar one = Scalar(1) - NumTraits<Scalar>::epsilon();
  Scalar d = this->dot(other);
  Scalar absD = numext::abs(d);

  Scalar scale0;
  Scalar scale1;

  if(absD>=one)
  {
    scale0 = Scalar(1) - t;
    scale1 = t;
  }
  else
  {
    // theta is the angle between the 2 quaternions
    Scalar theta = acos(absD);
    Scalar sinTheta = sin(theta);

    scale0 = sin( ( Scalar(1) - t ) * theta) / sinTheta;
    scale1 = sin( ( t * theta) ) / sinTheta;
  }
  if(d<Scalar(0)) scale1 = -scale1;

  return Quaternion<Scalar>(scale0 * coeffs() + scale1 * other.coeffs());
}

namespace internal {

// set from a rotation matrix
template<typename Other>
struct quaternionbase_assign_impl<Other,3,3>
{
  typedef typename Other::Scalar Scalar;
  template<class Derived> EIGEN_DEVICE_FUNC static inline void run(QuaternionBase<Derived>& q, const Other& a_mat)
  {
    const typename internal::nested_eval<Other,2>::type mat(a_mat);
    EIGEN_USING_STD(sqrt)
    // This algorithm comes from  "Quaternion Calculus and Fast Animation",
    // Ken Shoemake, 1987 SIGGRAPH course notes
    Scalar t = mat.trace();
    if (t > Scalar(0))
    {
      t = sqrt(t + Scalar(1.0));
      q.w() = Scalar(0.5)*t;
      t = Scalar(0.5)/t;
      q.x() = (mat.coeff(2,1) - mat.coeff(1,2)) * t;
      q.y() = (mat.coeff(0,2) - mat.coeff(2,0)) * t;
      q.z() = (mat.coeff(1,0) - mat.coeff(0,1)) * t;
    }
    else
    {
      Index i = 0;
      if (mat.coeff(1,1) > mat.coeff(0,0))
        i = 1;
      if (mat.coeff(2,2) > mat.coeff(i,i))
        i = 2;
      Index j = (i+1)%3;
      Index k = (j+1)%3;

      t = sqrt(mat.coeff(i,i)-mat.coeff(j,j)-mat.coeff(k,k) + Scalar(1.0));
      q.coeffs().coeffRef(i) = Scalar(0.5) * t;
      t = Scalar(0.5)/t;
      q.w() = (mat.coeff(k,j)-mat.coeff(j,k))*t;
      q.coeffs().coeffRef(j) = (mat.coeff(j,i)+mat.coeff(i,j))*t;
      q.coeffs().coeffRef(k) = (mat.coeff(k,i)+mat.coeff(i,k))*t;
    }
  }
};

// set from a vector of coefficients assumed to be a quaternion
template<typename Other>
struct quaternionbase_assign_impl<Other,4,1>
{
  typedef typename Other::Scalar Scalar;
  template<class Derived> EIGEN_DEVICE_FUNC static inline void run(QuaternionBase<Derived>& q, const Other& vec)
  {
    q.coeffs() = vec;
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_QUATERNION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Rotation2D.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ROTATION2D_H
#define EIGEN_ROTATION2D_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Rotation2D
  *
  * \brief Represents a rotation/orientation in a 2 dimensional space.
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  *
  * This class is equivalent to a single scalar representing a counter clock wise rotation
  * as a single angle in radian. It provides some additional features such as the automatic
  * conversion from/to a 2x2 rotation matrix. Moreover this class aims to provide a similar
  * interface to Quaternion in order to facilitate the writing of generic algorithms
  * dealing with rotations.
  *
  * \sa class Quaternion, class Transform
  */

namespace internal {

template<typename _Scalar> struct traits<Rotation2D<_Scalar> >
{
  typedef _Scalar Scalar;
};
} // end namespace internal

template<typename _Scalar>
class Rotation2D : public RotationBase<Rotation2D<_Scalar>,2>
{
  typedef RotationBase<Rotation2D<_Scalar>,2> Base;

public:

  using Base::operator*;

  enum { Dim = 2 };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Matrix<Scalar,2,1> Vector2;
  typedef Matrix<Scalar,2,2> Matrix2;

protected:

  Scalar m_angle;

public:

  /** Construct a 2D counter clock wise rotation from the angle \a a in radian. */
  EIGEN_DEVICE_FUNC explicit inline Rotation2D(const Scalar& a) : m_angle(a) {}
  
  /** Default constructor wihtout initialization. The represented rotation is undefined. */
  EIGEN_DEVICE_FUNC Rotation2D() {}

  /** Construct a 2D rotation from a 2x2 rotation matrix \a mat.
    *
    * \sa fromRotationMatrix()
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC explicit Rotation2D(const MatrixBase<Derived>& m)
  {
    fromRotationMatrix(m.derived());
  }

  /** \returns the rotation angle */
  EIGEN_DEVICE_FUNC inline Scalar angle() const { return m_angle; }

  /** \returns a read-write reference to the rotation angle */
  EIGEN_DEVICE_FUNC inline Scalar& angle() { return m_angle; }
  
  /** \returns the rotation angle in [0,2pi] */
  EIGEN_DEVICE_FUNC inline Scalar smallestPositiveAngle() const {
    Scalar tmp = numext::fmod(m_angle,Scalar(2*EIGEN_PI));
    return tmp<Scalar(0) ? tmp + Scalar(2*EIGEN_PI) : tmp;
  }
  
  /** \returns the rotation angle in [-pi,pi] */
  EIGEN_DEVICE_FUNC inline Scalar smallestAngle() const {
    Scalar tmp = numext::fmod(m_angle,Scalar(2*EIGEN_PI));
    if(tmp>Scalar(EIGEN_PI))       tmp -= Scalar(2*EIGEN_PI);
    else if(tmp<-Scalar(EIGEN_PI)) tmp += Scalar(2*EIGEN_PI);
    return tmp;
  }

  /** \returns the inverse rotation */
  EIGEN_DEVICE_FUNC inline Rotation2D inverse() const { return Rotation2D(-m_angle); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline Rotation2D operator*(const Rotation2D& other) const
  { return Rotation2D(m_angle + other.m_angle); }

  /** Concatenates two rotations */
  EIGEN_DEVICE_FUNC inline Rotation2D& operator*=(const Rotation2D& other)
  { m_angle += other.m_angle; return *this; }

  /** Applies the rotation to a 2D vector */
  EIGEN_DEVICE_FUNC Vector2 operator* (const Vector2& vec) const
  { return toRotationMatrix() * vec; }
  
  template<typename Derived>
  EIGEN_DEVICE_FUNC Rotation2D& fromRotationMatrix(const MatrixBase<Derived>& m);
  EIGEN_DEVICE_FUNC Matrix2 toRotationMatrix() const;

  /** Set \c *this from a 2x2 rotation matrix \a mat.
    * In other words, this function extract the rotation angle from the rotation matrix.
    *
    * This method is an alias for fromRotationMatrix()
    *
    * \sa fromRotationMatrix()
    */
  template<typename Derived>
  EIGEN_DEVICE_FUNC Rotation2D& operator=(const  MatrixBase<Derived>& m)
  { return fromRotationMatrix(m.derived()); }

  /** \returns the spherical interpolation between \c *this and \a other using
    * parameter \a t. It is in fact equivalent to a linear interpolation.
    */
  EIGEN_DEVICE_FUNC inline Rotation2D slerp(const Scalar& t, const Rotation2D& other) const
  {
    Scalar dist = Rotation2D(other.m_angle-m_angle).smallestAngle();
    return Rotation2D(m_angle + dist*t);
  }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Rotation2D,Rotation2D<NewScalarType> >::type cast() const
  { return typename internal::cast_return_type<Rotation2D,Rotation2D<NewScalarType> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Rotation2D(const Rotation2D<OtherScalarType>& other)
  {
    m_angle = Scalar(other.angle());
  }

  EIGEN_DEVICE_FUNC static inline Rotation2D Identity() { return Rotation2D(0); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Rotation2D& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return internal::isApprox(m_angle,other.m_angle, prec); }
  
};

/** \ingroup Geometry_Module
  * single precision 2D rotation type */
typedef Rotation2D<float> Rotation2Df;
/** \ingroup Geometry_Module
  * double precision 2D rotation type */
typedef Rotation2D<double> Rotation2Dd;

/** Set \c *this from a 2x2 rotation matrix \a mat.
  * In other words, this function extract the rotation angle
  * from the rotation matrix.
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC Rotation2D<Scalar>& Rotation2D<Scalar>::fromRotationMatrix(const MatrixBase<Derived>& mat)
{
  EIGEN_USING_STD(atan2)
  EIGEN_STATIC_ASSERT(Derived::RowsAtCompileTime==2 && Derived::ColsAtCompileTime==2,YOU_MADE_A_PROGRAMMING_MISTAKE)
  m_angle = atan2(mat.coeff(1,0), mat.coeff(0,0));
  return *this;
}

/** Constructs and \returns an equivalent 2x2 rotation matrix.
  */
template<typename Scalar>
typename Rotation2D<Scalar>::Matrix2
EIGEN_DEVICE_FUNC Rotation2D<Scalar>::toRotationMatrix(void) const
{
  EIGEN_USING_STD(sin)
  EIGEN_USING_STD(cos)
  Scalar sinA = sin(m_angle);
  Scalar cosA = cos(m_angle);
  return (Matrix2() << cosA, -sinA, sinA, cosA).finished();
}

} // end namespace Eigen

#endif // EIGEN_ROTATION2D_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/RotationBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ROTATIONBASE_H
#define EIGEN_ROTATIONBASE_H

namespace Eigen { 

// forward declaration
namespace internal {
template<typename RotationDerived, typename MatrixType, bool IsVector=MatrixType::IsVectorAtCompileTime>
struct rotation_base_generic_product_selector;
}

/** \class RotationBase
  *
  * \brief Common base class for compact rotation representations
  *
  * \tparam Derived is the derived type, i.e., a rotation type
  * \tparam _Dim the dimension of the space
  */
template<typename Derived, int _Dim>
class RotationBase
{
  public:
    enum { Dim = _Dim };
    /** the scalar type of the coefficients */
    typedef typename internal::traits<Derived>::Scalar Scalar;

    /** corresponding linear transformation matrix type */
    typedef Matrix<Scalar,Dim,Dim> RotationMatrixType;
    typedef Matrix<Scalar,Dim,1> VectorType;

  public:
    EIGEN_DEVICE_FUNC inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    EIGEN_DEVICE_FUNC inline Derived& derived() { return *static_cast<Derived*>(this); }

    /** \returns an equivalent rotation matrix */
    EIGEN_DEVICE_FUNC inline RotationMatrixType toRotationMatrix() const { return derived().toRotationMatrix(); }

    /** \returns an equivalent rotation matrix 
      * This function is added to be conform with the Transform class' naming scheme.
      */
    EIGEN_DEVICE_FUNC inline RotationMatrixType matrix() const { return derived().toRotationMatrix(); }

    /** \returns the inverse rotation */
    EIGEN_DEVICE_FUNC inline Derived inverse() const { return derived().inverse(); }

    /** \returns the concatenation of the rotation \c *this with a translation \a t */
    EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Isometry> operator*(const Translation<Scalar,Dim>& t) const
    { return Transform<Scalar,Dim,Isometry>(*this) * t; }

    /** \returns the concatenation of the rotation \c *this with a uniform scaling \a s */
    EIGEN_DEVICE_FUNC inline RotationMatrixType operator*(const UniformScaling<Scalar>& s) const
    { return toRotationMatrix() * s.factor(); }

    /** \returns the concatenation of the rotation \c *this with a generic expression \a e
      * \a e can be:
      *  - a DimxDim linear transformation matrix
      *  - a DimxDim diagonal matrix (axis aligned scaling)
      *  - a vector of size Dim
      */
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename internal::rotation_base_generic_product_selector<Derived,OtherDerived,OtherDerived::IsVectorAtCompileTime>::ReturnType
    operator*(const EigenBase<OtherDerived>& e) const
    { return internal::rotation_base_generic_product_selector<Derived,OtherDerived>::run(derived(), e.derived()); }

    /** \returns the concatenation of a linear transformation \a l with the rotation \a r */
    template<typename OtherDerived> friend
    EIGEN_DEVICE_FUNC inline RotationMatrixType operator*(const EigenBase<OtherDerived>& l, const Derived& r)
    { return l.derived() * r.toRotationMatrix(); }

    /** \returns the concatenation of a scaling \a l with the rotation \a r */
    EIGEN_DEVICE_FUNC friend inline Transform<Scalar,Dim,Affine> operator*(const DiagonalMatrix<Scalar,Dim>& l, const Derived& r)
    { 
      Transform<Scalar,Dim,Affine> res(r);
      res.linear().applyOnTheLeft(l);
      return res;
    }

    /** \returns the concatenation of the rotation \c *this with a transformation \a t */
    template<int Mode, int Options>
    EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode> operator*(const Transform<Scalar,Dim,Mode,Options>& t) const
    { return toRotationMatrix() * t; }

    template<typename OtherVectorType>
    EIGEN_DEVICE_FUNC inline VectorType _transformVector(const OtherVectorType& v) const
    { return toRotationMatrix() * v; }
};

namespace internal {

// implementation of the generic product rotation * matrix
template<typename RotationDerived, typename MatrixType>
struct rotation_base_generic_product_selector<RotationDerived,MatrixType,false>
{
  enum { Dim = RotationDerived::Dim };
  typedef Matrix<typename RotationDerived::Scalar,Dim,Dim> ReturnType;
  EIGEN_DEVICE_FUNC static inline ReturnType run(const RotationDerived& r, const MatrixType& m)
  { return r.toRotationMatrix() * m; }
};

template<typename RotationDerived, typename Scalar, int Dim, int MaxDim>
struct rotation_base_generic_product_selector< RotationDerived, DiagonalMatrix<Scalar,Dim,MaxDim>, false >
{
  typedef Transform<Scalar,Dim,Affine> ReturnType;
  EIGEN_DEVICE_FUNC static inline ReturnType run(const RotationDerived& r, const DiagonalMatrix<Scalar,Dim,MaxDim>& m)
  {
    ReturnType res(r);
    res.linear() *= m;
    return res;
  }
};

template<typename RotationDerived,typename OtherVectorType>
struct rotation_base_generic_product_selector<RotationDerived,OtherVectorType,true>
{
  enum { Dim = RotationDerived::Dim };
  typedef Matrix<typename RotationDerived::Scalar,Dim,1> ReturnType;
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE ReturnType run(const RotationDerived& r, const OtherVectorType& v)
  {
    return r._transformVector(v);
  }
};

} // end namespace internal

/** \geometry_module
  *
  * \brief Constructs a Dim x Dim rotation matrix from the rotation \a r
  */
template<typename _Scalar, int _Rows, int _Cols, int _Storage, int _MaxRows, int _MaxCols>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>
::Matrix(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
{
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Matrix,int(OtherDerived::Dim),int(OtherDerived::Dim))
  *this = r.toRotationMatrix();
}

/** \geometry_module
  *
  * \brief Set a Dim x Dim rotation matrix from the rotation \a r
  */
template<typename _Scalar, int _Rows, int _Cols, int _Storage, int _MaxRows, int _MaxCols>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>&
Matrix<_Scalar, _Rows, _Cols, _Storage, _MaxRows, _MaxCols>
::operator=(const RotationBase<OtherDerived,ColsAtCompileTime>& r)
{
  EIGEN_STATIC_ASSERT_MATRIX_SPECIFIC_SIZE(Matrix,int(OtherDerived::Dim),int(OtherDerived::Dim))
  return *this = r.toRotationMatrix();
}

namespace internal {

/** \internal
  *
  * Helper function to return an arbitrary rotation object to a rotation matrix.
  *
  * \tparam Scalar the numeric type of the matrix coefficients
  * \tparam Dim the dimension of the current space
  *
  * It returns a Dim x Dim fixed size matrix.
  *
  * Default specializations are provided for:
  *   - any scalar type (2D),
  *   - any matrix expression,
  *   - any type based on RotationBase (e.g., Quaternion, AngleAxis, Rotation2D)
  *
  * Currently toRotationMatrix is only used by Transform.
  *
  * \sa class Transform, class Rotation2D, class Quaternion, class AngleAxis
  */
template<typename Scalar, int Dim>
EIGEN_DEVICE_FUNC static inline Matrix<Scalar,2,2> toRotationMatrix(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Dim==2,YOU_MADE_A_PROGRAMMING_MISTAKE)
  return Rotation2D<Scalar>(s).toRotationMatrix();
}

template<typename Scalar, int Dim, typename OtherDerived>
EIGEN_DEVICE_FUNC static inline Matrix<Scalar,Dim,Dim> toRotationMatrix(const RotationBase<OtherDerived,Dim>& r)
{
  return r.toRotationMatrix();
}

template<typename Scalar, int Dim, typename OtherDerived>
EIGEN_DEVICE_FUNC static inline const MatrixBase<OtherDerived>& toRotationMatrix(const MatrixBase<OtherDerived>& mat)
{
  EIGEN_STATIC_ASSERT(OtherDerived::RowsAtCompileTime==Dim && OtherDerived::ColsAtCompileTime==Dim,
    YOU_MADE_A_PROGRAMMING_MISTAKE)
  return mat;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ROTATIONBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Scaling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SCALING_H
#define EIGEN_SCALING_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class UniformScaling
  *
  * \brief Represents a generic uniform scaling transformation
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients.
  *
  * This class represent a uniform scaling transformation. It is the return
  * type of Scaling(Scalar), and most of the time this is the only way it
  * is used. In particular, this class is not aimed to be used to store a scaling transformation,
  * but rather to make easier the constructions and updates of Transform objects.
  *
  * To represent an axis aligned scaling, use the DiagonalMatrix class.
  *
  * \sa Scaling(), class DiagonalMatrix, MatrixBase::asDiagonal(), class Translation, class Transform
  */

namespace internal
{
  // This helper helps nvcc+MSVC to properly parse this file.
  // See bug 1412.
  template <typename Scalar, int Dim, int Mode>
  struct uniformscaling_times_affine_returntype
  {
    enum
    {
      NewMode = int(Mode) == int(Isometry) ? Affine : Mode
    };
    typedef Transform <Scalar, Dim, NewMode> type;
  };
}

template<typename _Scalar>
class UniformScaling
{
public:
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;

protected:

  Scalar m_factor;

public:

  /** Default constructor without initialization. */
  UniformScaling() {}
  /** Constructs and initialize a uniform scaling transformation */
  explicit inline UniformScaling(const Scalar& s) : m_factor(s) {}

  inline const Scalar& factor() const { return m_factor; }
  inline Scalar& factor() { return m_factor; }

  /** Concatenates two uniform scaling */
  inline UniformScaling operator* (const UniformScaling& other) const
  { return UniformScaling(m_factor * other.factor()); }

  /** Concatenates a uniform scaling and a translation */
  template<int Dim>
  inline Transform<Scalar,Dim,Affine> operator* (const Translation<Scalar,Dim>& t) const;

  /** Concatenates a uniform scaling and an affine transformation */
  template<int Dim, int Mode, int Options>
  inline typename
	internal::uniformscaling_times_affine_returntype<Scalar,Dim,Mode>::type
	operator* (const Transform<Scalar, Dim, Mode, Options>& t) const
  {
    typename internal::uniformscaling_times_affine_returntype<Scalar,Dim,Mode>::type res = t;
    res.prescale(factor());
    return res;
  }

  /** Concatenates a uniform scaling and a linear transformation matrix */
  // TODO returns an expression
  template<typename Derived>
  inline typename Eigen::internal::plain_matrix_type<Derived>::type operator* (const MatrixBase<Derived>& other) const
  { return other * m_factor; }

  template<typename Derived,int Dim>
  inline Matrix<Scalar,Dim,Dim> operator*(const RotationBase<Derived,Dim>& r) const
  { return r.toRotationMatrix() * m_factor; }

  /** \returns the inverse scaling */
  inline UniformScaling inverse() const
  { return UniformScaling(Scalar(1)/m_factor); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  inline UniformScaling<NewScalarType> cast() const
  { return UniformScaling<NewScalarType>(NewScalarType(m_factor)); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  inline explicit UniformScaling(const UniformScaling<OtherScalarType>& other)
  { m_factor = Scalar(other.factor()); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  bool isApprox(const UniformScaling& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return internal::isApprox(m_factor, other.factor(), prec); }

};

/** \addtogroup Geometry_Module */
//@{

/** Concatenates a linear transformation matrix and a uniform scaling
  * \relates UniformScaling
  */
// NOTE this operator is defined in MatrixBase and not as a friend function
// of UniformScaling to fix an internal crash of Intel's ICC
template<typename Derived,typename Scalar>
EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(Derived,Scalar,product)
operator*(const MatrixBase<Derived>& matrix, const UniformScaling<Scalar>& s)
{ return matrix.derived() * s.factor(); }

/** Constructs a uniform scaling from scale factor \a s */
inline UniformScaling<float> Scaling(float s) { return UniformScaling<float>(s); }
/** Constructs a uniform scaling from scale factor \a s */
inline UniformScaling<double> Scaling(double s) { return UniformScaling<double>(s); }
/** Constructs a uniform scaling from scale factor \a s */
template<typename RealScalar>
inline UniformScaling<std::complex<RealScalar> > Scaling(const std::complex<RealScalar>& s)
{ return UniformScaling<std::complex<RealScalar> >(s); }

/** Constructs a 2D axis aligned scaling */
template<typename Scalar>
inline DiagonalMatrix<Scalar,2> Scaling(const Scalar& sx, const Scalar& sy)
{ return DiagonalMatrix<Scalar,2>(sx, sy); }
/** Constructs a 3D axis aligned scaling */
template<typename Scalar>
inline DiagonalMatrix<Scalar,3> Scaling(const Scalar& sx, const Scalar& sy, const Scalar& sz)
{ return DiagonalMatrix<Scalar,3>(sx, sy, sz); }

/** Constructs an axis aligned scaling expression from vector expression \a coeffs
  * This is an alias for coeffs.asDiagonal()
  */
template<typename Derived>
inline const DiagonalWrapper<const Derived> Scaling(const MatrixBase<Derived>& coeffs)
{ return coeffs.asDiagonal(); }

/** \deprecated */
typedef DiagonalMatrix<float, 2> AlignedScaling2f;
/** \deprecated */
typedef DiagonalMatrix<double,2> AlignedScaling2d;
/** \deprecated */
typedef DiagonalMatrix<float, 3> AlignedScaling3f;
/** \deprecated */
typedef DiagonalMatrix<double,3> AlignedScaling3d;
//@}

template<typename Scalar>
template<int Dim>
inline Transform<Scalar,Dim,Affine>
UniformScaling<Scalar>::operator* (const Translation<Scalar,Dim>& t) const
{
  Transform<Scalar,Dim,Affine> res;
  res.matrix().setZero();
  res.linear().diagonal().fill(factor());
  res.translation() = factor() * t.vector();
  res(Dim,Dim) = Scalar(1);
  return res;
}

} // end namespace Eigen

#endif // EIGEN_SCALING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Transform.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSFORM_H
#define EIGEN_TRANSFORM_H

namespace Eigen {

namespace internal {

template<typename Transform>
struct transform_traits
{
  enum
  {
    Dim = Transform::Dim,
    HDim = Transform::HDim,
    Mode = Transform::Mode,
    IsProjective = (int(Mode)==int(Projective))
  };
};

template< typename TransformType,
          typename MatrixType,
          int Case = transform_traits<TransformType>::IsProjective ? 0
                   : int(MatrixType::RowsAtCompileTime) == int(transform_traits<TransformType>::HDim) ? 1
                   : 2,
          int RhsCols = MatrixType::ColsAtCompileTime>
struct transform_right_product_impl;

template< typename Other,
          int Mode,
          int Options,
          int Dim,
          int HDim,
          int OtherRows=Other::RowsAtCompileTime,
          int OtherCols=Other::ColsAtCompileTime>
struct transform_left_product_impl;

template< typename Lhs,
          typename Rhs,
          bool AnyProjective =
            transform_traits<Lhs>::IsProjective ||
            transform_traits<Rhs>::IsProjective>
struct transform_transform_product_impl;

template< typename Other,
          int Mode,
          int Options,
          int Dim,
          int HDim,
          int OtherRows=Other::RowsAtCompileTime,
          int OtherCols=Other::ColsAtCompileTime>
struct transform_construct_from_matrix;

template<typename TransformType> struct transform_take_affine_part;

template<typename _Scalar, int _Dim, int _Mode, int _Options>
struct traits<Transform<_Scalar,_Dim,_Mode,_Options> >
{
  typedef _Scalar Scalar;
  typedef Eigen::Index StorageIndex;
  typedef Dense StorageKind;
  enum {
    Dim1 = _Dim==Dynamic ? _Dim : _Dim + 1,
    RowsAtCompileTime = _Mode==Projective ? Dim1 : _Dim,
    ColsAtCompileTime = Dim1,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    Flags = 0
  };
};

template<int Mode> struct transform_make_affine;

} // end namespace internal

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Transform
  *
  * \brief Represents an homogeneous transformation in a N dimensional space
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients
  * \tparam _Dim the dimension of the space
  * \tparam _Mode the type of the transformation. Can be:
  *              - #Affine: the transformation is stored as a (Dim+1)^2 matrix,
  *                         where the last row is assumed to be [0 ... 0 1].
  *              - #AffineCompact: the transformation is stored as a (Dim)x(Dim+1) matrix.
  *              - #Projective: the transformation is stored as a (Dim+1)^2 matrix
  *                             without any assumption.
  *              - #Isometry: same as #Affine with the additional assumption that
  *                           the linear part represents a rotation. This assumption is exploited
  *                           to speed up some functions such as inverse() and rotation().
  * \tparam _Options has the same meaning as in class Matrix. It allows to specify DontAlign and/or RowMajor.
  *                  These Options are passed directly to the underlying matrix type.
  *
  * The homography is internally represented and stored by a matrix which
  * is available through the matrix() method. To understand the behavior of
  * this class you have to think a Transform object as its internal
  * matrix representation. The chosen convention is right multiply:
  *
  * \code v' = T * v \endcode
  *
  * Therefore, an affine transformation matrix M is shaped like this:
  *
  * \f$ \left( \begin{array}{cc}
  * linear & translation\\
  * 0 ... 0 & 1
  * \end{array} \right) \f$
  *
  * Note that for a projective transformation the last row can be anything,
  * and then the interpretation of different parts might be slightly different.
  *
  * However, unlike a plain matrix, the Transform class provides many features
  * simplifying both its assembly and usage. In particular, it can be composed
  * with any other transformations (Transform,Translation,RotationBase,DiagonalMatrix)
  * and can be directly used to transform implicit homogeneous vectors. All these
  * operations are handled via the operator*. For the composition of transformations,
  * its principle consists to first convert the right/left hand sides of the product
  * to a compatible (Dim+1)^2 matrix and then perform a pure matrix product.
  * Of course, internally, operator* tries to perform the minimal number of operations
  * according to the nature of each terms. Likewise, when applying the transform
  * to points, the latters are automatically promoted to homogeneous vectors
  * before doing the matrix product. The conventions to homogeneous representations
  * are performed as follow:
  *
  * \b Translation t (Dim)x(1):
  * \f$ \left( \begin{array}{cc}
  * I & t \\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Rotation R (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * R & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *<!--
  * \b Linear \b Matrix L (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * L & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Affine \b Matrix A (Dim)x(Dim+1):
  * \f$ \left( \begin{array}{c}
  * A\\
  * 0\,...\,0\,1
  * \end{array} \right) \f$
  *-->
  * \b Scaling \b DiagonalMatrix S (Dim)x(Dim):
  * \f$ \left( \begin{array}{cc}
  * S & 0\\
  * 0\,...\,0 & 1
  * \end{array} \right) \f$
  *
  * \b Column \b point v (Dim)x(1):
  * \f$ \left( \begin{array}{c}
  * v\\
  * 1
  * \end{array} \right) \f$
  *
  * \b Set \b of \b column \b points V1...Vn (Dim)x(n):
  * \f$ \left( \begin{array}{ccc}
  * v_1 & ... & v_n\\
  * 1 & ... & 1
  * \end{array} \right) \f$
  *
  * The concatenation of a Transform object with any kind of other transformation
  * always returns a Transform object.
  *
  * A little exception to the "as pure matrix product" rule is the case of the
  * transformation of non homogeneous vectors by an affine transformation. In
  * that case the last matrix row can be ignored, and the product returns non
  * homogeneous vectors.
  *
  * Since, for instance, a Dim x Dim matrix is interpreted as a linear transformation,
  * it is not possible to directly transform Dim vectors stored in a Dim x Dim matrix.
  * The solution is either to use a Dim x Dynamic matrix or explicitly request a
  * vector transformation by making the vector homogeneous:
  * \code
  * m' = T * m.colwise().homogeneous();
  * \endcode
  * Note that there is zero overhead.
  *
  * Conversion methods from/to Qt's QMatrix and QTransform are available if the
  * preprocessor token EIGEN_QT_SUPPORT is defined.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_TRANSFORM_PLUGIN.
  *
  * \sa class Matrix, class Quaternion
  */
template<typename _Scalar, int _Dim, int _Mode, int _Options>
class Transform
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Dim==Dynamic ? Dynamic : (_Dim+1)*(_Dim+1))
  enum {
    Mode = _Mode,
    Options = _Options,
    Dim = _Dim,     ///< space dimension in which the transformation holds
    HDim = _Dim+1,  ///< size of a respective homogeneous vector
    Rows = int(Mode)==(AffineCompact) ? Dim : HDim
  };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  typedef Eigen::Index StorageIndex;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  /** type of the matrix used to represent the transformation */
  typedef typename internal::make_proper_matrix_type<Scalar,Rows,HDim,Options>::type MatrixType;
  /** constified MatrixType */
  typedef const MatrixType ConstMatrixType;
  /** type of the matrix used to represent the linear part of the transformation */
  typedef Matrix<Scalar,Dim,Dim,Options> LinearMatrixType;
  /** type of read/write reference to the linear part of the transformation */
  typedef Block<MatrixType,Dim,Dim,int(Mode)==(AffineCompact) && (int(Options)&RowMajor)==0> LinearPart;
  /** type of read reference to the linear part of the transformation */
  typedef const Block<ConstMatrixType,Dim,Dim,int(Mode)==(AffineCompact) && (int(Options)&RowMajor)==0> ConstLinearPart;
  /** type of read/write reference to the affine part of the transformation */
  typedef typename internal::conditional<int(Mode)==int(AffineCompact),
                              MatrixType&,
                              Block<MatrixType,Dim,HDim> >::type AffinePart;
  /** type of read reference to the affine part of the transformation */
  typedef typename internal::conditional<int(Mode)==int(AffineCompact),
                              const MatrixType&,
                              const Block<const MatrixType,Dim,HDim> >::type ConstAffinePart;
  /** type of a vector */
  typedef Matrix<Scalar,Dim,1> VectorType;
  /** type of a read/write reference to the translation part of the rotation */
  typedef Block<MatrixType,Dim,1,!(internal::traits<MatrixType>::Flags & RowMajorBit)> TranslationPart;
  /** type of a read reference to the translation part of the rotation */
  typedef const Block<ConstMatrixType,Dim,1,!(internal::traits<MatrixType>::Flags & RowMajorBit)> ConstTranslationPart;
  /** corresponding translation type */
  typedef Translation<Scalar,Dim> TranslationType;

  // this intermediate enum is needed to avoid an ICE with gcc 3.4 and 4.0
  enum { TransformTimeDiagonalMode = ((Mode==int(Isometry))?Affine:int(Mode)) };
  /** The return type of the product between a diagonal matrix and a transform */
  typedef Transform<Scalar,Dim,TransformTimeDiagonalMode> TransformTimeDiagonalReturnType;

protected:

  MatrixType m_matrix;

public:

  /** Default constructor without initialization of the meaningful coefficients.
    * If Mode==Affine or Mode==Isometry, then the last row is set to [0 ... 0 1] */
  EIGEN_DEVICE_FUNC inline Transform()
  {
    check_template_params();
    internal::transform_make_affine<(int(Mode)==Affine || int(Mode)==Isometry) ? Affine : AffineCompact>::run(m_matrix);
  }

  EIGEN_DEVICE_FUNC inline explicit Transform(const TranslationType& t)
  {
    check_template_params();
    *this = t;
  }
  EIGEN_DEVICE_FUNC inline explicit Transform(const UniformScaling<Scalar>& s)
  {
    check_template_params();
    *this = s;
  }
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline explicit Transform(const RotationBase<Derived, Dim>& r)
  {
    check_template_params();
    *this = r;
  }

  typedef internal::transform_take_affine_part<Transform> take_affine_part;

  /** Constructs and initializes a transformation from a Dim^2 or a (Dim+1)^2 matrix. */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline explicit Transform(const EigenBase<OtherDerived>& other)
  {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar,typename OtherDerived::Scalar>::value),
      YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY);

    check_template_params();
    internal::transform_construct_from_matrix<OtherDerived,Mode,Options,Dim,HDim>::run(this, other.derived());
  }

  /** Set \c *this from a Dim^2 or (Dim+1)^2 matrix. */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline Transform& operator=(const EigenBase<OtherDerived>& other)
  {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar,typename OtherDerived::Scalar>::value),
      YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY);

    internal::transform_construct_from_matrix<OtherDerived,Mode,Options,Dim,HDim>::run(this, other.derived());
    return *this;
  }

  template<int OtherOptions>
  EIGEN_DEVICE_FUNC inline Transform(const Transform<Scalar,Dim,Mode,OtherOptions>& other)
  {
    check_template_params();
    // only the options change, we can directly copy the matrices
    m_matrix = other.matrix();
  }

  template<int OtherMode,int OtherOptions>
  EIGEN_DEVICE_FUNC inline Transform(const Transform<Scalar,Dim,OtherMode,OtherOptions>& other)
  {
    check_template_params();
    // prevent conversions as:
    // Affine | AffineCompact | Isometry = Projective
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(OtherMode==int(Projective), Mode==int(Projective)),
                        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION)

    // prevent conversions as:
    // Isometry = Affine | AffineCompact
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(OtherMode==int(Affine)||OtherMode==int(AffineCompact), Mode!=int(Isometry)),
                        YOU_PERFORMED_AN_INVALID_TRANSFORMATION_CONVERSION)

    enum { ModeIsAffineCompact = Mode == int(AffineCompact),
           OtherModeIsAffineCompact = OtherMode == int(AffineCompact)
    };

    if(EIGEN_CONST_CONDITIONAL(ModeIsAffineCompact == OtherModeIsAffineCompact))
    {
      // We need the block expression because the code is compiled for all
      // combinations of transformations and will trigger a compile time error
      // if one tries to assign the matrices directly
      m_matrix.template block<Dim,Dim+1>(0,0) = other.matrix().template block<Dim,Dim+1>(0,0);
      makeAffine();
    }
    else if(EIGEN_CONST_CONDITIONAL(OtherModeIsAffineCompact))
    {
      typedef typename Transform<Scalar,Dim,OtherMode,OtherOptions>::MatrixType OtherMatrixType;
      internal::transform_construct_from_matrix<OtherMatrixType,Mode,Options,Dim,HDim>::run(this, other.matrix());
    }
    else
    {
      // here we know that Mode == AffineCompact and OtherMode != AffineCompact.
      // if OtherMode were Projective, the static assert above would already have caught it.
      // So the only possibility is that OtherMode == Affine
      linear() = other.linear();
      translation() = other.translation();
    }
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC Transform(const ReturnByValue<OtherDerived>& other)
  {
    check_template_params();
    other.evalTo(*this);
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC Transform& operator=(const ReturnByValue<OtherDerived>& other)
  {
    other.evalTo(*this);
    return *this;
  }

  #ifdef EIGEN_QT_SUPPORT
  inline Transform(const QMatrix& other);
  inline Transform& operator=(const QMatrix& other);
  inline QMatrix toQMatrix(void) const;
  inline Transform(const QTransform& other);
  inline Transform& operator=(const QTransform& other);
  inline QTransform toQTransform(void) const;
  #endif

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return int(Mode)==int(Projective) ? m_matrix.cols() : (m_matrix.cols()-1); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_matrix.cols(); }

  /** shortcut for m_matrix(row,col);
    * \sa MatrixBase::operator(Index,Index) const */
  EIGEN_DEVICE_FUNC inline Scalar operator() (Index row, Index col) const { return m_matrix(row,col); }
  /** shortcut for m_matrix(row,col);
    * \sa MatrixBase::operator(Index,Index) */
  EIGEN_DEVICE_FUNC inline Scalar& operator() (Index row, Index col) { return m_matrix(row,col); }

  /** \returns a read-only expression of the transformation matrix */
  EIGEN_DEVICE_FUNC inline const MatrixType& matrix() const { return m_matrix; }
  /** \returns a writable expression of the transformation matrix */
  EIGEN_DEVICE_FUNC inline MatrixType& matrix() { return m_matrix; }

  /** \returns a read-only expression of the linear part of the transformation */
  EIGEN_DEVICE_FUNC inline ConstLinearPart linear() const { return ConstLinearPart(m_matrix,0,0); }
  /** \returns a writable expression of the linear part of the transformation */
  EIGEN_DEVICE_FUNC inline LinearPart linear() { return LinearPart(m_matrix,0,0); }

  /** \returns a read-only expression of the Dim x HDim affine part of the transformation */
  EIGEN_DEVICE_FUNC inline ConstAffinePart affine() const { return take_affine_part::run(m_matrix); }
  /** \returns a writable expression of the Dim x HDim affine part of the transformation */
  EIGEN_DEVICE_FUNC inline AffinePart affine() { return take_affine_part::run(m_matrix); }

  /** \returns a read-only expression of the translation vector of the transformation */
  EIGEN_DEVICE_FUNC inline ConstTranslationPart translation() const { return ConstTranslationPart(m_matrix,0,Dim); }
  /** \returns a writable expression of the translation vector of the transformation */
  EIGEN_DEVICE_FUNC inline TranslationPart translation() { return TranslationPart(m_matrix,0,Dim); }

  /** \returns an expression of the product between the transform \c *this and a matrix expression \a other.
    *
    * The right-hand-side \a other can be either:
    * \li an homogeneous vector of size Dim+1,
    * \li a set of homogeneous vectors of size Dim+1 x N,
    * \li a transformation matrix of size Dim+1 x Dim+1.
    *
    * Moreover, if \c *this represents an affine transformation (i.e., Mode!=Projective), then \a other can also be:
    * \li a point of size Dim (computes: \code this->linear() * other + this->translation()\endcode),
    * \li a set of N points as a Dim x N matrix (computes: \code (this->linear() * other).colwise() + this->translation()\endcode),
    *
    * In all cases, the return type is a matrix or vector of same sizes as the right-hand-side \a other.
    *
    * If you want to interpret \a other as a linear or affine transformation, then first convert it to a Transform<> type,
    * or do your own cooking.
    *
    * Finally, if you want to apply Affine transformations to vectors, then explicitly apply the linear part only:
    * \code
    * Affine3f A;
    * Vector3f v1, v2;
    * v2 = A.linear() * v1;
    * \endcode
    *
    */
  // note: this function is defined here because some compilers cannot find the respective declaration
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const typename internal::transform_right_product_impl<Transform, OtherDerived>::ResultType
  operator * (const EigenBase<OtherDerived> &other) const
  { return internal::transform_right_product_impl<Transform, OtherDerived>::run(*this,other.derived()); }

  /** \returns the product expression of a transformation matrix \a a times a transform \a b
    *
    * The left hand side \a other can be either:
    * \li a linear transformation matrix of size Dim x Dim,
    * \li an affine transformation matrix of size Dim x Dim+1,
    * \li a general transformation matrix of size Dim+1 x Dim+1.
    */
  template<typename OtherDerived> friend
  EIGEN_DEVICE_FUNC inline const typename internal::transform_left_product_impl<OtherDerived,Mode,Options,_Dim,_Dim+1>::ResultType
    operator * (const EigenBase<OtherDerived> &a, const Transform &b)
  { return internal::transform_left_product_impl<OtherDerived,Mode,Options,Dim,HDim>::run(a.derived(),b); }

  /** \returns The product expression of a transform \a a times a diagonal matrix \a b
    *
    * The rhs diagonal matrix is interpreted as an affine scaling transformation. The
    * product results in a Transform of the same type (mode) as the lhs only if the lhs
    * mode is no isometry. In that case, the returned transform is an affinity.
    */
  template<typename DiagonalDerived>
  EIGEN_DEVICE_FUNC inline const TransformTimeDiagonalReturnType
    operator * (const DiagonalBase<DiagonalDerived> &b) const
  {
    TransformTimeDiagonalReturnType res(*this);
    res.linearExt() *= b;
    return res;
  }

  /** \returns The product expression of a diagonal matrix \a a times a transform \a b
    *
    * The lhs diagonal matrix is interpreted as an affine scaling transformation. The
    * product results in a Transform of the same type (mode) as the lhs only if the lhs
    * mode is no isometry. In that case, the returned transform is an affinity.
    */
  template<typename DiagonalDerived>
  EIGEN_DEVICE_FUNC friend inline TransformTimeDiagonalReturnType
    operator * (const DiagonalBase<DiagonalDerived> &a, const Transform &b)
  {
    TransformTimeDiagonalReturnType res;
    res.linear().noalias() = a*b.linear();
    res.translation().noalias() = a*b.translation();
    if (EIGEN_CONST_CONDITIONAL(Mode!=int(AffineCompact)))
      res.matrix().row(Dim) = b.matrix().row(Dim);
    return res;
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline Transform& operator*=(const EigenBase<OtherDerived>& other) { return *this = *this * other; }

  /** Concatenates two transformations */
  EIGEN_DEVICE_FUNC inline const Transform operator * (const Transform& other) const
  {
    return internal::transform_transform_product_impl<Transform,Transform>::run(*this,other);
  }

  #if EIGEN_COMP_ICC
private:
  // this intermediate structure permits to workaround a bug in ICC 11:
  //   error: template instantiation resulted in unexpected function type of "Eigen::Transform<double, 3, 32, 0>
  //             (const Eigen::Transform<double, 3, 2, 0> &) const"
  //  (the meaning of a name may have changed since the template declaration -- the type of the template is:
  // "Eigen::internal::transform_transform_product_impl<Eigen::Transform<double, 3, 32, 0>,
  //     Eigen::Transform<double, 3, Mode, Options>, <expression>>::ResultType (const Eigen::Transform<double, 3, Mode, Options> &) const")
  //
  template<int OtherMode,int OtherOptions> struct icc_11_workaround
  {
    typedef internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> > ProductType;
    typedef typename ProductType::ResultType ResultType;
  };

public:
  /** Concatenates two different transformations */
  template<int OtherMode,int OtherOptions>
  inline typename icc_11_workaround<OtherMode,OtherOptions>::ResultType
    operator * (const Transform<Scalar,Dim,OtherMode,OtherOptions>& other) const
  {
    typedef typename icc_11_workaround<OtherMode,OtherOptions>::ProductType ProductType;
    return ProductType::run(*this,other);
  }
  #else
  /** Concatenates two different transformations */
  template<int OtherMode,int OtherOptions>
  EIGEN_DEVICE_FUNC inline typename internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> >::ResultType
    operator * (const Transform<Scalar,Dim,OtherMode,OtherOptions>& other) const
  {
    return internal::transform_transform_product_impl<Transform,Transform<Scalar,Dim,OtherMode,OtherOptions> >::run(*this,other);
  }
  #endif

  /** \sa MatrixBase::setIdentity() */
  EIGEN_DEVICE_FUNC void setIdentity() { m_matrix.setIdentity(); }

  /**
   * \brief Returns an identity transformation.
   * \todo In the future this function should be returning a Transform expression.
   */
  EIGEN_DEVICE_FUNC static const Transform Identity()
  {
    return Transform(MatrixType::Identity());
  }

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& scale(const MatrixBase<OtherDerived> &other);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& prescale(const MatrixBase<OtherDerived> &other);

  EIGEN_DEVICE_FUNC inline Transform& scale(const Scalar& s);
  EIGEN_DEVICE_FUNC inline Transform& prescale(const Scalar& s);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& translate(const MatrixBase<OtherDerived> &other);

  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC
  inline Transform& pretranslate(const MatrixBase<OtherDerived> &other);

  template<typename RotationType>
  EIGEN_DEVICE_FUNC
  inline Transform& rotate(const RotationType& rotation);

  template<typename RotationType>
  EIGEN_DEVICE_FUNC
  inline Transform& prerotate(const RotationType& rotation);

  EIGEN_DEVICE_FUNC Transform& shear(const Scalar& sx, const Scalar& sy);
  EIGEN_DEVICE_FUNC Transform& preshear(const Scalar& sx, const Scalar& sy);

  EIGEN_DEVICE_FUNC inline Transform& operator=(const TranslationType& t);

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const TranslationType& t) { return translate(t.vector()); }

  EIGEN_DEVICE_FUNC inline Transform operator*(const TranslationType& t) const;

  EIGEN_DEVICE_FUNC
  inline Transform& operator=(const UniformScaling<Scalar>& t);

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const UniformScaling<Scalar>& s) { return scale(s.factor()); }

  EIGEN_DEVICE_FUNC
  inline TransformTimeDiagonalReturnType operator*(const UniformScaling<Scalar>& s) const
  {
    TransformTimeDiagonalReturnType res = *this;
    res.scale(s.factor());
    return res;
  }

  EIGEN_DEVICE_FUNC
  inline Transform& operator*=(const DiagonalMatrix<Scalar,Dim>& s) { linearExt() *= s; return *this; }

  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform& operator=(const RotationBase<Derived,Dim>& r);
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform& operator*=(const RotationBase<Derived,Dim>& r) { return rotate(r.toRotationMatrix()); }
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline Transform operator*(const RotationBase<Derived,Dim>& r) const;

  typedef typename internal::conditional<int(Mode)==Isometry,ConstLinearPart,const LinearMatrixType>::type RotationReturnType;
  EIGEN_DEVICE_FUNC RotationReturnType rotation() const;

  template<typename RotationMatrixType, typename ScalingMatrixType>
  EIGEN_DEVICE_FUNC
  void computeRotationScaling(RotationMatrixType *rotation, ScalingMatrixType *scaling) const;
  template<typename ScalingMatrixType, typename RotationMatrixType>
  EIGEN_DEVICE_FUNC
  void computeScalingRotation(ScalingMatrixType *scaling, RotationMatrixType *rotation) const;

  template<typename PositionDerived, typename OrientationType, typename ScaleDerived>
  EIGEN_DEVICE_FUNC
  Transform& fromPositionOrientationScale(const MatrixBase<PositionDerived> &position,
    const OrientationType& orientation, const MatrixBase<ScaleDerived> &scale);

  EIGEN_DEVICE_FUNC
  inline Transform inverse(TransformTraits traits = (TransformTraits)Mode) const;

  /** \returns a const pointer to the column major internal matrix */
  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_matrix.data(); }
  /** \returns a non-const pointer to the column major internal matrix */
  EIGEN_DEVICE_FUNC Scalar* data() { return m_matrix.data(); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Transform,Transform<NewScalarType,Dim,Mode,Options> >::type cast() const
  { return typename internal::cast_return_type<Transform,Transform<NewScalarType,Dim,Mode,Options> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Transform(const Transform<OtherScalarType,Dim,Mode,Options>& other)
  {
    check_template_params();
    m_matrix = other.matrix().template cast<Scalar>();
  }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Transform& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_matrix.isApprox(other.m_matrix, prec); }

  /** Sets the last row to [0 ... 0 1]
    */
  EIGEN_DEVICE_FUNC void makeAffine()
  {
    internal::transform_make_affine<int(Mode)>::run(m_matrix);
  }

  /** \internal
    * \returns the Dim x Dim linear part if the transformation is affine,
    *          and the HDim x Dim part for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,Dim> linearExt()
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,Dim>(0,0); }
  /** \internal
    * \returns the Dim x Dim linear part if the transformation is affine,
    *          and the HDim x Dim part for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline const Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,Dim> linearExt() const
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,Dim>(0,0); }

  /** \internal
    * \returns the translation part if the transformation is affine,
    *          and the last column for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,1> translationExt()
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,1>(0,Dim); }
  /** \internal
    * \returns the translation part if the transformation is affine,
    *          and the last column for projective transformations.
    */
  EIGEN_DEVICE_FUNC inline const Block<MatrixType,int(Mode)==int(Projective)?HDim:Dim,1> translationExt() const
  { return m_matrix.template block<int(Mode)==int(Projective)?HDim:Dim,1>(0,Dim); }


  #ifdef EIGEN_TRANSFORM_PLUGIN
  #include EIGEN_TRANSFORM_PLUGIN
  #endif

protected:
  #ifndef EIGEN_PARSED_BY_DOXYGEN
    EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE void check_template_params()
    {
      EIGEN_STATIC_ASSERT((Options & (DontAlign|RowMajor)) == Options, INVALID_MATRIX_TEMPLATE_PARAMETERS)
    }
  #endif

};

/** \ingroup Geometry_Module */
typedef Transform<float,2,Isometry> Isometry2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Isometry> Isometry3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Isometry> Isometry2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Isometry> Isometry3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,Affine> Affine2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Affine> Affine3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Affine> Affine2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Affine> Affine3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,AffineCompact> AffineCompact2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,AffineCompact> AffineCompact3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,AffineCompact> AffineCompact2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,AffineCompact> AffineCompact3d;

/** \ingroup Geometry_Module */
typedef Transform<float,2,Projective> Projective2f;
/** \ingroup Geometry_Module */
typedef Transform<float,3,Projective> Projective3f;
/** \ingroup Geometry_Module */
typedef Transform<double,2,Projective> Projective2d;
/** \ingroup Geometry_Module */
typedef Transform<double,3,Projective> Projective3d;

/**************************
*** Optional QT support ***
**************************/

#ifdef EIGEN_QT_SUPPORT
/** Initializes \c *this from a QMatrix assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>::Transform(const QMatrix& other)
{
  check_template_params();
  *this = other;
}

/** Set \c *this from a QMatrix assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const QMatrix& other)
{
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy();
  else
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy(),
                0, 0, 1;
  return *this;
}

/** \returns a QMatrix from \c *this assuming the dimension is 2.
  *
  * \warning this conversion might loss data if \c *this is not affine
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
QMatrix Transform<Scalar,Dim,Mode,Options>::toQMatrix(void) const
{
  check_template_params();
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  return QMatrix(m_matrix.coeff(0,0), m_matrix.coeff(1,0),
                 m_matrix.coeff(0,1), m_matrix.coeff(1,1),
                 m_matrix.coeff(0,2), m_matrix.coeff(1,2));
}

/** Initializes \c *this from a QTransform assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode,int Options>
Transform<Scalar,Dim,Mode,Options>::Transform(const QTransform& other)
{
  check_template_params();
  *this = other;
}

/** Set \c *this from a QTransform assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const QTransform& other)
{
  check_template_params();
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy();
  else
    m_matrix << other.m11(), other.m21(), other.dx(),
                other.m12(), other.m22(), other.dy(),
                other.m13(), other.m23(), other.m33();
  return *this;
}

/** \returns a QTransform from \c *this assuming the dimension is 2.
  *
  * This function is available only if the token EIGEN_QT_SUPPORT is defined.
  */
template<typename Scalar, int Dim, int Mode, int Options>
QTransform Transform<Scalar,Dim,Mode,Options>::toQTransform(void) const
{
  EIGEN_STATIC_ASSERT(Dim==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  if (EIGEN_CONST_CONDITIONAL(Mode == int(AffineCompact)))
    return QTransform(m_matrix.coeff(0,0), m_matrix.coeff(1,0),
                      m_matrix.coeff(0,1), m_matrix.coeff(1,1),
                      m_matrix.coeff(0,2), m_matrix.coeff(1,2));
  else
    return QTransform(m_matrix.coeff(0,0), m_matrix.coeff(1,0), m_matrix.coeff(2,0),
                      m_matrix.coeff(0,1), m_matrix.coeff(1,1), m_matrix.coeff(2,1),
                      m_matrix.coeff(0,2), m_matrix.coeff(1,2), m_matrix.coeff(2,2));
}
#endif

/*********************
*** Procedural API ***
*********************/

/** Applies on the right the non uniform scale transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \sa prescale()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::scale(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  linearExt().noalias() = (linearExt() * other.asDiagonal());
  return *this;
}

/** Applies on the right a uniform scale of a factor \a c to \c *this
  * and returns a reference to \c *this.
  * \sa prescale(Scalar)
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::scale(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  linearExt() *= s;
  return *this;
}

/** Applies on the left the non uniform scale transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \sa scale()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::prescale(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  affine().noalias() = (other.asDiagonal() * affine());
  return *this;
}

/** Applies on the left a uniform scale of a factor \a c to \c *this
  * and returns a reference to \c *this.
  * \sa scale(Scalar)
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::prescale(const Scalar& s)
{
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  m_matrix.template topRows<Dim>() *= s;
  return *this;
}

/** Applies on the right the translation matrix represented by the vector \a other
  * to \c *this and returns a reference to \c *this.
  * \sa pretranslate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::translate(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  translationExt() += linearExt() * other;
  return *this;
}

/** Applies on the left the translation matrix represented by the vector \a other
  * to \c *this and returns a reference to \c *this.
  * \sa translate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::pretranslate(const MatrixBase<OtherDerived> &other)
{
  EIGEN_STATIC_ASSERT_VECTOR_SPECIFIC_SIZE(OtherDerived,int(Dim))
  if(EIGEN_CONST_CONDITIONAL(int(Mode)==int(Projective)))
    affine() += other * m_matrix.row(Dim);
  else
    translation() += other;
  return *this;
}

/** Applies on the right the rotation represented by the rotation \a rotation
  * to \c *this and returns a reference to \c *this.
  *
  * The template parameter \a RotationType is the type of the rotation which
  * must be known by internal::toRotationMatrix<>.
  *
  * Natively supported types includes:
  *   - any scalar (2D),
  *   - a Dim x Dim matrix expression,
  *   - a Quaternion (3D),
  *   - a AngleAxis (3D)
  *
  * This mechanism is easily extendable to support user types such as Euler angles,
  * or a pair of Quaternion for 4D rotations.
  *
  * \sa rotate(Scalar), class Quaternion, class AngleAxis, prerotate(RotationType)
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationType>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::rotate(const RotationType& rotation)
{
  linearExt() *= internal::toRotationMatrix<Scalar,Dim>(rotation);
  return *this;
}

/** Applies on the left the rotation represented by the rotation \a rotation
  * to \c *this and returns a reference to \c *this.
  *
  * See rotate() for further details.
  *
  * \sa rotate()
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationType>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::prerotate(const RotationType& rotation)
{
  m_matrix.template block<Dim,HDim>(0,0) = internal::toRotationMatrix<Scalar,Dim>(rotation)
                                         * m_matrix.template block<Dim,HDim>(0,0);
  return *this;
}

/** Applies on the right the shear transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \warning 2D only.
  * \sa preshear()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::shear(const Scalar& sx, const Scalar& sy)
{
  EIGEN_STATIC_ASSERT(int(Dim)==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  VectorType tmp = linear().col(0)*sy + linear().col(1);
  linear() << linear().col(0) + linear().col(1)*sx, tmp;
  return *this;
}

/** Applies on the left the shear transformation represented
  * by the vector \a other to \c *this and returns a reference to \c *this.
  * \warning 2D only.
  * \sa shear()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::preshear(const Scalar& sx, const Scalar& sy)
{
  EIGEN_STATIC_ASSERT(int(Dim)==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
  EIGEN_STATIC_ASSERT(Mode!=int(Isometry), THIS_METHOD_IS_ONLY_FOR_SPECIFIC_TRANSFORMATIONS)
  m_matrix.template block<Dim,HDim>(0,0) = LinearMatrixType(1, sx, sy, 1) * m_matrix.template block<Dim,HDim>(0,0);
  return *this;
}

/******************************************************
*** Scaling, Translation and Rotation compatibility ***
******************************************************/

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const TranslationType& t)
{
  linear().setIdentity();
  translation() = t.vector();
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options> Transform<Scalar,Dim,Mode,Options>::operator*(const TranslationType& t) const
{
  Transform res = *this;
  res.translate(t.vector());
  return res;
}

template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const UniformScaling<Scalar>& s)
{
  m_matrix.setZero();
  linear().diagonal().fill(s.factor());
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options>& Transform<Scalar,Dim,Mode,Options>::operator=(const RotationBase<Derived,Dim>& r)
{
  linear() = internal::toRotationMatrix<Scalar,Dim>(r);
  translation().setZero();
  makeAffine();
  return *this;
}

template<typename Scalar, int Dim, int Mode, int Options>
template<typename Derived>
EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode,Options> Transform<Scalar,Dim,Mode,Options>::operator*(const RotationBase<Derived,Dim>& r) const
{
  Transform res = *this;
  res.rotate(r.derived());
  return res;
}

/************************
*** Special functions ***
************************/

namespace internal {
template<int Mode> struct transform_rotation_impl {
  template<typename TransformType>
  EIGEN_DEVICE_FUNC static inline
  const typename TransformType::LinearMatrixType run(const TransformType& t)
  {
    typedef typename TransformType::LinearMatrixType LinearMatrixType;
    LinearMatrixType result;
    t.computeRotationScaling(&result, (LinearMatrixType*)0);
    return result;
  }
};
template<> struct transform_rotation_impl<Isometry> {
  template<typename TransformType>
  EIGEN_DEVICE_FUNC static inline
  typename TransformType::ConstLinearPart run(const TransformType& t)
  {
    return t.linear();
  }
};
}
/** \returns the rotation part of the transformation
  *
  * If Mode==Isometry, then this method is an alias for linear(),
  * otherwise it calls computeRotationScaling() to extract the rotation
  * through a SVD decomposition.
  *
  * \svd_module
  *
  * \sa computeRotationScaling(), computeScalingRotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC
typename Transform<Scalar,Dim,Mode,Options>::RotationReturnType
Transform<Scalar,Dim,Mode,Options>::rotation() const
{
  return internal::transform_rotation_impl<Mode>::run(*this);
}


/** decomposes the linear part of the transformation as a product rotation x scaling, the scaling being
  * not necessarily positive.
  *
  * If either pointer is zero, the corresponding computation is skipped.
  *
  *
  *
  * \svd_module
  *
  * \sa computeScalingRotation(), rotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename RotationMatrixType, typename ScalingMatrixType>
EIGEN_DEVICE_FUNC void Transform<Scalar,Dim,Mode,Options>::computeRotationScaling(RotationMatrixType *rotation, ScalingMatrixType *scaling) const
{
  // Note that JacobiSVD is faster than BDCSVD for small matrices.
  JacobiSVD<LinearMatrixType> svd(linear(), ComputeFullU | ComputeFullV);

  Scalar x = (svd.matrixU() * svd.matrixV().adjoint()).determinant() < Scalar(0) ? Scalar(-1) : Scalar(1); // so x has absolute value 1
  VectorType sv(svd.singularValues());
  sv.coeffRef(Dim-1) *= x;
  if(scaling) *scaling = svd.matrixV() * sv.asDiagonal() * svd.matrixV().adjoint();
  if(rotation)
  {
    LinearMatrixType m(svd.matrixU());
    m.col(Dim-1) *= x;
    *rotation = m * svd.matrixV().adjoint();
  }
}

/** decomposes the linear part of the transformation as a product scaling x rotation, the scaling being
  * not necessarily positive.
  *
  * If either pointer is zero, the corresponding computation is skipped.
  *
  *
  *
  * \svd_module
  *
  * \sa computeRotationScaling(), rotation(), class SVD
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename ScalingMatrixType, typename RotationMatrixType>
EIGEN_DEVICE_FUNC void Transform<Scalar,Dim,Mode,Options>::computeScalingRotation(ScalingMatrixType *scaling, RotationMatrixType *rotation) const
{
  // Note that JacobiSVD is faster than BDCSVD for small matrices.
  JacobiSVD<LinearMatrixType> svd(linear(), ComputeFullU | ComputeFullV);

  Scalar x = (svd.matrixU() * svd.matrixV().adjoint()).determinant() < Scalar(0) ? Scalar(-1) : Scalar(1); // so x has absolute value 1
  VectorType sv(svd.singularValues());
  sv.coeffRef(Dim-1) *= x;
  if(scaling) *scaling = svd.matrixU() * sv.asDiagonal() * svd.matrixU().adjoint();
  if(rotation)
  {
    LinearMatrixType m(svd.matrixU());
    m.col(Dim-1) *= x;
    *rotation = m * svd.matrixV().adjoint();
  }
}

/** Convenient method to set \c *this from a position, orientation and scale
  * of a 3D object.
  */
template<typename Scalar, int Dim, int Mode, int Options>
template<typename PositionDerived, typename OrientationType, typename ScaleDerived>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>&
Transform<Scalar,Dim,Mode,Options>::fromPositionOrientationScale(const MatrixBase<PositionDerived> &position,
  const OrientationType& orientation, const MatrixBase<ScaleDerived> &scale)
{
  linear() = internal::toRotationMatrix<Scalar,Dim>(orientation);
  linear() *= scale.asDiagonal();
  translation() = position;
  makeAffine();
  return *this;
}

namespace internal {

template<int Mode>
struct transform_make_affine
{
  template<typename MatrixType>
  EIGEN_DEVICE_FUNC static void run(MatrixType &mat)
  {
    static const int Dim = MatrixType::ColsAtCompileTime-1;
    mat.template block<1,Dim>(Dim,0).setZero();
    mat.coeffRef(Dim,Dim) = typename MatrixType::Scalar(1);
  }
};

template<>
struct transform_make_affine<AffineCompact>
{
  template<typename MatrixType> EIGEN_DEVICE_FUNC static void run(MatrixType &) { }
};

// selector needed to avoid taking the inverse of a 3x4 matrix
template<typename TransformType, int Mode=TransformType::Mode>
struct projective_transform_inverse
{
  EIGEN_DEVICE_FUNC static inline void run(const TransformType&, TransformType&)
  {}
};

template<typename TransformType>
struct projective_transform_inverse<TransformType, Projective>
{
  EIGEN_DEVICE_FUNC static inline void run(const TransformType& m, TransformType& res)
  {
    res.matrix() = m.matrix().inverse();
  }
};

} // end namespace internal


/**
  *
  * \returns the inverse transformation according to some given knowledge
  * on \c *this.
  *
  * \param hint allows to optimize the inversion process when the transformation
  * is known to be not a general transformation (optional). The possible values are:
  *  - #Projective if the transformation is not necessarily affine, i.e., if the
  *    last row is not guaranteed to be [0 ... 0 1]
  *  - #Affine if the last row can be assumed to be [0 ... 0 1]
  *  - #Isometry if the transformation is only a concatenations of translations
  *    and rotations.
  *  The default is the template class parameter \c Mode.
  *
  * \warning unless \a traits is always set to NoShear or NoScaling, this function
  * requires the generic inverse method of MatrixBase defined in the LU module. If
  * you forget to include this module, then you will get hard to debug linking errors.
  *
  * \sa MatrixBase::inverse()
  */
template<typename Scalar, int Dim, int Mode, int Options>
EIGEN_DEVICE_FUNC Transform<Scalar,Dim,Mode,Options>
Transform<Scalar,Dim,Mode,Options>::inverse(TransformTraits hint) const
{
  Transform res;
  if (hint == Projective)
  {
    internal::projective_transform_inverse<Transform>::run(*this, res);
  }
  else
  {
    if (hint == Isometry)
    {
      res.matrix().template topLeftCorner<Dim,Dim>() = linear().transpose();
    }
    else if(hint&Affine)
    {
      res.matrix().template topLeftCorner<Dim,Dim>() = linear().inverse();
    }
    else
    {
      eigen_assert(false && "Invalid transform traits in Transform::Inverse");
    }
    // translation and remaining parts
    res.matrix().template topRightCorner<Dim,1>()
      = - res.matrix().template topLeftCorner<Dim,Dim>() * translation();
    res.makeAffine(); // we do need this, because in the beginning res is uninitialized
  }
  return res;
}

namespace internal {

/*****************************************************
*** Specializations of take affine part            ***
*****************************************************/

template<typename TransformType> struct transform_take_affine_part {
  typedef typename TransformType::MatrixType MatrixType;
  typedef typename TransformType::AffinePart AffinePart;
  typedef typename TransformType::ConstAffinePart ConstAffinePart;
  static inline AffinePart run(MatrixType& m)
  { return m.template block<TransformType::Dim,TransformType::HDim>(0,0); }
  static inline ConstAffinePart run(const MatrixType& m)
  { return m.template block<TransformType::Dim,TransformType::HDim>(0,0); }
};

template<typename Scalar, int Dim, int Options>
struct transform_take_affine_part<Transform<Scalar,Dim,AffineCompact, Options> > {
  typedef typename Transform<Scalar,Dim,AffineCompact,Options>::MatrixType MatrixType;
  static inline MatrixType& run(MatrixType& m) { return m; }
  static inline const MatrixType& run(const MatrixType& m) { return m; }
};

/*****************************************************
*** Specializations of construct from matrix       ***
*****************************************************/

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, Dim,Dim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  {
    transform->linear() = other;
    transform->translation().setZero();
    transform->makeAffine();
  }
};

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, Dim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  {
    transform->affine() = other;
    transform->makeAffine();
  }
};

template<typename Other, int Mode, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, Mode,Options,Dim,HDim, HDim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,Mode,Options> *transform, const Other& other)
  { transform->matrix() = other; }
};

template<typename Other, int Options, int Dim, int HDim>
struct transform_construct_from_matrix<Other, AffineCompact,Options,Dim,HDim, HDim,HDim>
{
  static inline void run(Transform<typename Other::Scalar,Dim,AffineCompact,Options> *transform, const Other& other)
  { transform->matrix() = other.template block<Dim,HDim>(0,0); }
};

/**********************************************************
***   Specializations of operator* with rhs EigenBase   ***
**********************************************************/

template<int LhsMode,int RhsMode>
struct transform_product_result
{
  enum
  {
    Mode =
      (LhsMode == (int)Projective    || RhsMode == (int)Projective    ) ? Projective :
      (LhsMode == (int)Affine        || RhsMode == (int)Affine        ) ? Affine :
      (LhsMode == (int)AffineCompact || RhsMode == (int)AffineCompact ) ? AffineCompact :
      (LhsMode == (int)Isometry      || RhsMode == (int)Isometry      ) ? Isometry : Projective
  };
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 0, RhsCols>
{
  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    return T.matrix() * other;
  }
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 1, RhsCols>
{
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    OtherCols = MatrixType::ColsAtCompileTime
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==HDim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    typedef Block<ResultType, Dim, OtherCols, int(MatrixType::RowsAtCompileTime)==Dim> TopLeftLhs;

    ResultType res(other.rows(),other.cols());
    TopLeftLhs(res, 0, 0, Dim, other.cols()).noalias() = T.affine() * other;
    res.row(OtherRows-1) = other.row(OtherRows-1);

    return res;
  }
};

template< typename TransformType, typename MatrixType, int RhsCols>
struct transform_right_product_impl< TransformType, MatrixType, 2, RhsCols>
{
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    OtherCols = MatrixType::ColsAtCompileTime
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==Dim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    typedef Block<ResultType, Dim, OtherCols, true> TopLeftLhs;
    ResultType res(Replicate<typename TransformType::ConstTranslationPart, 1, OtherCols>(T.translation(),1,other.cols()));
    TopLeftLhs(res, 0, 0, Dim, other.cols()).noalias() += T.linear() * other;

    return res;
  }
};

template< typename TransformType, typename MatrixType >
struct transform_right_product_impl< TransformType, MatrixType, 2, 1> // rhs is a vector of size Dim
{
  typedef typename TransformType::MatrixType TransformMatrix;
  enum {
    Dim = TransformType::Dim,
    HDim = TransformType::HDim,
    OtherRows = MatrixType::RowsAtCompileTime,
    WorkingRows = EIGEN_PLAIN_ENUM_MIN(TransformMatrix::RowsAtCompileTime,HDim)
  };

  typedef typename MatrixType::PlainObject ResultType;

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ResultType run(const TransformType& T, const MatrixType& other)
  {
    EIGEN_STATIC_ASSERT(OtherRows==Dim, YOU_MIXED_MATRICES_OF_DIFFERENT_SIZES);

    Matrix<typename ResultType::Scalar, Dim+1, 1> rhs;
    rhs.template head<Dim>() = other; rhs[Dim] = typename ResultType::Scalar(1);
    Matrix<typename ResultType::Scalar, WorkingRows, 1> res(T.matrix() * rhs);
    return res.template head<Dim>();
  }
};

/**********************************************************
***   Specializations of operator* with lhs EigenBase   ***
**********************************************************/

// generic HDim x HDim matrix * T => Projective
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, HDim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef Transform<typename Other::Scalar,Dim,Projective,Options> ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  { return ResultType(other * tr.matrix()); }
};

// generic HDim x HDim matrix * AffineCompact => Projective
template<typename Other, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,AffineCompact,Options,Dim,HDim, HDim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,AffineCompact,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef Transform<typename Other::Scalar,Dim,Projective,Options> ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.matrix().noalias() = other.template block<HDim,Dim>(0,0) * tr.matrix();
    res.matrix().col(Dim) += other.col(Dim);
    return res;
  }
};

// affine matrix * T
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, Dim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.affine().noalias() = other * tr.matrix();
    res.matrix().row(Dim) = tr.matrix().row(Dim);
    return res;
  }
};

// affine matrix * AffineCompact
template<typename Other, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,AffineCompact,Options,Dim,HDim, Dim,HDim>
{
  typedef Transform<typename Other::Scalar,Dim,AffineCompact,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other,const TransformType& tr)
  {
    ResultType res;
    res.matrix().noalias() = other.template block<Dim,Dim>(0,0) * tr.matrix();
    res.translation() += other.col(Dim);
    return res;
  }
};

// linear matrix * T
template<typename Other,int Mode, int Options, int Dim, int HDim>
struct transform_left_product_impl<Other,Mode,Options,Dim,HDim, Dim,Dim>
{
  typedef Transform<typename Other::Scalar,Dim,Mode,Options> TransformType;
  typedef typename TransformType::MatrixType MatrixType;
  typedef TransformType ResultType;
  static ResultType run(const Other& other, const TransformType& tr)
  {
    TransformType res;
    if(Mode!=int(AffineCompact))
      res.matrix().row(Dim) = tr.matrix().row(Dim);
    res.matrix().template topRows<Dim>().noalias()
      = other * tr.matrix().template topRows<Dim>();
    return res;
  }
};

/**********************************************************
*** Specializations of operator* with another Transform ***
**********************************************************/

template<typename Scalar, int Dim, int LhsMode, int LhsOptions, int RhsMode, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,LhsMode,LhsOptions>,Transform<Scalar,Dim,RhsMode,RhsOptions>,false >
{
  enum { ResultMode = transform_product_result<LhsMode,RhsMode>::Mode };
  typedef Transform<Scalar,Dim,LhsMode,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,RhsMode,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,ResultMode,LhsOptions> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res;
    res.linear() = lhs.linear() * rhs.linear();
    res.translation() = lhs.linear() * rhs.translation() + lhs.translation();
    res.makeAffine();
    return res;
  }
};

template<typename Scalar, int Dim, int LhsMode, int LhsOptions, int RhsMode, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,LhsMode,LhsOptions>,Transform<Scalar,Dim,RhsMode,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,LhsMode,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,RhsMode,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    return ResultType( lhs.matrix() * rhs.matrix() );
  }
};

template<typename Scalar, int Dim, int LhsOptions, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,AffineCompact,LhsOptions>,Transform<Scalar,Dim,Projective,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,AffineCompact,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,Projective,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res;
    res.matrix().template topRows<Dim>() = lhs.matrix() * rhs.matrix();
    res.matrix().row(Dim) = rhs.matrix().row(Dim);
    return res;
  }
};

template<typename Scalar, int Dim, int LhsOptions, int RhsOptions>
struct transform_transform_product_impl<Transform<Scalar,Dim,Projective,LhsOptions>,Transform<Scalar,Dim,AffineCompact,RhsOptions>,true >
{
  typedef Transform<Scalar,Dim,Projective,LhsOptions> Lhs;
  typedef Transform<Scalar,Dim,AffineCompact,RhsOptions> Rhs;
  typedef Transform<Scalar,Dim,Projective> ResultType;
  static ResultType run(const Lhs& lhs, const Rhs& rhs)
  {
    ResultType res(lhs.matrix().template leftCols<Dim>() * rhs.matrix());
    res.matrix().col(Dim) += lhs.matrix().col(Dim);
    return res;
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_TRANSFORM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Translation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_TRANSLATION_H
#define EIGEN_TRANSLATION_H

namespace Eigen { 

/** \geometry_module \ingroup Geometry_Module
  *
  * \class Translation
  *
  * \brief Represents a translation transformation
  *
  * \tparam _Scalar the scalar type, i.e., the type of the coefficients.
  * \tparam _Dim the  dimension of the space, can be a compile time value or Dynamic
  *
  * \note This class is not aimed to be used to store a translation transformation,
  * but rather to make easier the constructions and updates of Transform objects.
  *
  * \sa class Scaling, class Transform
  */
template<typename _Scalar, int _Dim>
class Translation
{
public:
  EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Dim)
  /** dimension of the space */
  enum { Dim = _Dim };
  /** the scalar type of the coefficients */
  typedef _Scalar Scalar;
  /** corresponding vector type */
  typedef Matrix<Scalar,Dim,1> VectorType;
  /** corresponding linear transformation matrix type */
  typedef Matrix<Scalar,Dim,Dim> LinearMatrixType;
  /** corresponding affine transformation type */
  typedef Transform<Scalar,Dim,Affine> AffineTransformType;
  /** corresponding isometric transformation type */
  typedef Transform<Scalar,Dim,Isometry> IsometryTransformType;

protected:

  VectorType m_coeffs;

public:

  /** Default constructor without initialization. */
  EIGEN_DEVICE_FUNC Translation() {}
  /**  */
  EIGEN_DEVICE_FUNC inline Translation(const Scalar& sx, const Scalar& sy)
  {
    eigen_assert(Dim==2);
    m_coeffs.x() = sx;
    m_coeffs.y() = sy;
  }
  /**  */
  EIGEN_DEVICE_FUNC inline Translation(const Scalar& sx, const Scalar& sy, const Scalar& sz)
  {
    eigen_assert(Dim==3);
    m_coeffs.x() = sx;
    m_coeffs.y() = sy;
    m_coeffs.z() = sz;
  }
  /** Constructs and initialize the translation transformation from a vector of translation coefficients */
  EIGEN_DEVICE_FUNC explicit inline Translation(const VectorType& vector) : m_coeffs(vector) {}

  /** \brief Returns the x-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar x() const { return m_coeffs.x(); }
  /** \brief Returns the y-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar y() const { return m_coeffs.y(); }
  /** \brief Returns the z-translation by value. **/
  EIGEN_DEVICE_FUNC inline Scalar z() const { return m_coeffs.z(); }

  /** \brief Returns the x-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& x() { return m_coeffs.x(); }
  /** \brief Returns the y-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& y() { return m_coeffs.y(); }
  /** \brief Returns the z-translation as a reference. **/
  EIGEN_DEVICE_FUNC inline Scalar& z() { return m_coeffs.z(); }

  EIGEN_DEVICE_FUNC const VectorType& vector() const { return m_coeffs; }
  EIGEN_DEVICE_FUNC VectorType& vector() { return m_coeffs; }

  EIGEN_DEVICE_FUNC const VectorType& translation() const { return m_coeffs; }
  EIGEN_DEVICE_FUNC VectorType& translation() { return m_coeffs; }

  /** Concatenates two translation */
  EIGEN_DEVICE_FUNC inline Translation operator* (const Translation& other) const
  { return Translation(m_coeffs + other.m_coeffs); }

  /** Concatenates a translation and a uniform scaling */
  EIGEN_DEVICE_FUNC inline AffineTransformType operator* (const UniformScaling<Scalar>& other) const;

  /** Concatenates a translation and a linear transformation */
  template<typename OtherDerived>
  EIGEN_DEVICE_FUNC inline AffineTransformType operator* (const EigenBase<OtherDerived>& linear) const;

  /** Concatenates a translation and a rotation */
  template<typename Derived>
  EIGEN_DEVICE_FUNC inline IsometryTransformType operator*(const RotationBase<Derived,Dim>& r) const
  { return *this * IsometryTransformType(r); }

  /** \returns the concatenation of a linear transformation \a l with the translation \a t */
  // its a nightmare to define a templated friend function outside its declaration
  template<typename OtherDerived> friend
  EIGEN_DEVICE_FUNC inline AffineTransformType operator*(const EigenBase<OtherDerived>& linear, const Translation& t)
  {
    AffineTransformType res;
    res.matrix().setZero();
    res.linear() = linear.derived();
    res.translation() = linear.derived() * t.m_coeffs;
    res.matrix().row(Dim).setZero();
    res(Dim,Dim) = Scalar(1);
    return res;
  }

  /** Concatenates a translation and a transformation */
  template<int Mode, int Options>
  EIGEN_DEVICE_FUNC inline Transform<Scalar,Dim,Mode> operator* (const Transform<Scalar,Dim,Mode,Options>& t) const
  {
    Transform<Scalar,Dim,Mode> res = t;
    res.pretranslate(m_coeffs);
    return res;
  }

  /** Applies translation to vector */
  template<typename Derived>
  inline typename internal::enable_if<Derived::IsVectorAtCompileTime,VectorType>::type
  operator* (const MatrixBase<Derived>& vec) const
  { return m_coeffs + vec.derived(); }

  /** \returns the inverse translation (opposite) */
  Translation inverse() const { return Translation(-m_coeffs); }

  static const Translation Identity() { return Translation(VectorType::Zero()); }

  /** \returns \c *this with scalar type casted to \a NewScalarType
    *
    * Note that if \a NewScalarType is equal to the current scalar type of \c *this
    * then this function smartly returns a const reference to \c *this.
    */
  template<typename NewScalarType>
  EIGEN_DEVICE_FUNC inline typename internal::cast_return_type<Translation,Translation<NewScalarType,Dim> >::type cast() const
  { return typename internal::cast_return_type<Translation,Translation<NewScalarType,Dim> >::type(*this); }

  /** Copy constructor with scalar type conversion */
  template<typename OtherScalarType>
  EIGEN_DEVICE_FUNC inline explicit Translation(const Translation<OtherScalarType,Dim>& other)
  { m_coeffs = other.vector().template cast<Scalar>(); }

  /** \returns \c true if \c *this is approximately equal to \a other, within the precision
    * determined by \a prec.
    *
    * \sa MatrixBase::isApprox() */
  EIGEN_DEVICE_FUNC bool isApprox(const Translation& other, const typename NumTraits<Scalar>::Real& prec = NumTraits<Scalar>::dummy_precision()) const
  { return m_coeffs.isApprox(other.m_coeffs, prec); }

};

/** \addtogroup Geometry_Module */
//@{
typedef Translation<float, 2> Translation2f;
typedef Translation<double,2> Translation2d;
typedef Translation<float, 3> Translation3f;
typedef Translation<double,3> Translation3d;
//@}

template<typename Scalar, int Dim>
EIGEN_DEVICE_FUNC inline typename Translation<Scalar,Dim>::AffineTransformType
Translation<Scalar,Dim>::operator* (const UniformScaling<Scalar>& other) const
{
  AffineTransformType res;
  res.matrix().setZero();
  res.linear().diagonal().fill(other.factor());
  res.translation() = m_coeffs;
  res(Dim,Dim) = Scalar(1);
  return res;
}

template<typename Scalar, int Dim>
template<typename OtherDerived>
EIGEN_DEVICE_FUNC inline typename Translation<Scalar,Dim>::AffineTransformType
Translation<Scalar,Dim>::operator* (const EigenBase<OtherDerived>& linear) const
{
  AffineTransformType res;
  res.matrix().setZero();
  res.linear() = linear.derived();
  res.translation() = m_coeffs;
  res.matrix().row(Dim).setZero();
  res(Dim,Dim) = Scalar(1);
  return res;
}

} // end namespace Eigen

#endif // EIGEN_TRANSLATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Umeyama.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMEYAMA_H
#define EIGEN_UMEYAMA_H

// This file requires the user to include 
// * Eigen/Core
// * Eigen/LU 
// * Eigen/SVD
// * Eigen/Array

namespace Eigen { 

#ifndef EIGEN_PARSED_BY_DOXYGEN

// These helpers are required since it allows to use mixed types as parameters
// for the Umeyama. The problem with mixed parameters is that the return type
// cannot trivially be deduced when float and double types are mixed.
namespace internal {

// Compile time return type deduction for different MatrixBase types.
// Different means here different alignment and parameters but the same underlying
// real scalar type.
template<typename MatrixType, typename OtherMatrixType>
struct umeyama_transform_matrix_type
{
  enum {
    MinRowsAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(MatrixType::RowsAtCompileTime, OtherMatrixType::RowsAtCompileTime),

    // When possible we want to choose some small fixed size value since the result
    // is likely to fit on the stack. So here, EIGEN_SIZE_MIN_PREFER_DYNAMIC is not what we want.
    HomogeneousDimension = int(MinRowsAtCompileTime) == Dynamic ? Dynamic : int(MinRowsAtCompileTime)+1
  };

  typedef Matrix<typename traits<MatrixType>::Scalar,
    HomogeneousDimension,
    HomogeneousDimension,
    AutoAlign | (traits<MatrixType>::Flags & RowMajorBit ? RowMajor : ColMajor),
    HomogeneousDimension,
    HomogeneousDimension
  > type;
};

}

#endif

/**
* \geometry_module \ingroup Geometry_Module
*
* \brief Returns the transformation between two point sets.
*
* The algorithm is based on:
* "Least-squares estimation of transformation parameters between two point patterns",
* Shinji Umeyama, PAMI 1991, DOI: 10.1109/34.88573
*
* It estimates parameters \f$ c, \mathbf{R}, \f$ and \f$ \mathbf{t} \f$ such that
* \f{align*}
*   \frac{1}{n} \sum_{i=1}^n \vert\vert y_i - (c\mathbf{R}x_i + \mathbf{t}) \vert\vert_2^2
* \f}
* is minimized.
*
* The algorithm is based on the analysis of the covariance matrix
* \f$ \Sigma_{\mathbf{x}\mathbf{y}} \in \mathbb{R}^{d \times d} \f$
* of the input point sets \f$ \mathbf{x} \f$ and \f$ \mathbf{y} \f$ where 
* \f$d\f$ is corresponding to the dimension (which is typically small).
* The analysis is involving the SVD having a complexity of \f$O(d^3)\f$
* though the actual computational effort lies in the covariance
* matrix computation which has an asymptotic lower bound of \f$O(dm)\f$ when 
* the input point sets have dimension \f$d \times m\f$.
*
* Currently the method is working only for floating point matrices.
*
* \todo Should the return type of umeyama() become a Transform?
*
* \param src Source points \f$ \mathbf{x} = \left( x_1, \hdots, x_n \right) \f$.
* \param dst Destination points \f$ \mathbf{y} = \left( y_1, \hdots, y_n \right) \f$.
* \param with_scaling Sets \f$ c=1 \f$ when <code>false</code> is passed.
* \return The homogeneous transformation 
* \f{align*}
*   T = \begin{bmatrix} c\mathbf{R} & \mathbf{t} \\ \mathbf{0} & 1 \end{bmatrix}
* \f}
* minimizing the residual above. This transformation is always returned as an 
* Eigen::Matrix.
*/
template <typename Derived, typename OtherDerived>
typename internal::umeyama_transform_matrix_type<Derived, OtherDerived>::type
umeyama(const MatrixBase<Derived>& src, const MatrixBase<OtherDerived>& dst, bool with_scaling = true)
{
  typedef typename internal::umeyama_transform_matrix_type<Derived, OtherDerived>::type TransformationMatrixType;
  typedef typename internal::traits<TransformationMatrixType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;

  EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename internal::traits<OtherDerived>::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  enum { Dimension = EIGEN_SIZE_MIN_PREFER_DYNAMIC(Derived::RowsAtCompileTime, OtherDerived::RowsAtCompileTime) };

  typedef Matrix<Scalar, Dimension, 1> VectorType;
  typedef Matrix<Scalar, Dimension, Dimension> MatrixType;
  typedef typename internal::plain_matrix_type_row_major<Derived>::type RowMajorMatrixType;

  const Index m = src.rows(); // dimension
  const Index n = src.cols(); // number of measurements

  // required for demeaning ...
  const RealScalar one_over_n = RealScalar(1) / static_cast<RealScalar>(n);

  // computation of mean
  const VectorType src_mean = src.rowwise().sum() * one_over_n;
  const VectorType dst_mean = dst.rowwise().sum() * one_over_n;

  // demeaning of src and dst points
  const RowMajorMatrixType src_demean = src.colwise() - src_mean;
  const RowMajorMatrixType dst_demean = dst.colwise() - dst_mean;

  // Eq. (36)-(37)
  const Scalar src_var = src_demean.rowwise().squaredNorm().sum() * one_over_n;

  // Eq. (38)
  const MatrixType sigma = one_over_n * dst_demean * src_demean.transpose();

  JacobiSVD<MatrixType> svd(sigma, ComputeFullU | ComputeFullV);

  // Initialize the resulting transformation with an identity matrix...
  TransformationMatrixType Rt = TransformationMatrixType::Identity(m+1,m+1);

  // Eq. (39)
  VectorType S = VectorType::Ones(m);

  if  ( svd.matrixU().determinant() * svd.matrixV().determinant() < 0 )
    S(m-1) = -1;

  // Eq. (40) and (43)
  Rt.block(0,0,m,m).noalias() = svd.matrixU() * S.asDiagonal() * svd.matrixV().transpose();

  if (with_scaling)
  {
    // Eq. (42)
    const Scalar c = Scalar(1)/src_var * svd.singularValues().dot(S);

    // Eq. (41)
    Rt.col(m).head(m) = dst_mean;
    Rt.col(m).head(m).noalias() -= c*Rt.topLeftCorner(m,m)*src_mean;
    Rt.block(0,0,m,m) *= c;
  }
  else
  {
    Rt.col(m).head(m) = dst_mean;
    Rt.col(m).head(m).noalias() -= Rt.topLeftCorner(m,m)*src_mean;
  }

  return Rt;
}

} // end namespace Eigen

#endif // EIGEN_UMEYAMA_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/arch/Geometry_SIMD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Rohit Garg <rpg.314@gmail.com>
// Copyright (C) 2009-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GEOMETRY_SIMD_H
#define EIGEN_GEOMETRY_SIMD_H

namespace Eigen { 

namespace internal {

template<class Derived, class OtherDerived>
struct quat_product<Architecture::Target, Derived, OtherDerived, float>
{
  enum {
    AAlignment = traits<Derived>::Alignment,
    BAlignment = traits<OtherDerived>::Alignment,
    ResAlignment = traits<Quaternion<float> >::Alignment
  };
  static inline Quaternion<float> run(const QuaternionBase<Derived>& _a, const QuaternionBase<OtherDerived>& _b)
  {
    evaluator<typename Derived::Coefficients> ae(_a.coeffs());
    evaluator<typename OtherDerived::Coefficients> be(_b.coeffs());
    Quaternion<float> res;
    const float neg_zero = numext::bit_cast<float>(0x80000000u);
    const float arr[4] = {0.f, 0.f, 0.f, neg_zero};
    const Packet4f mask = ploadu<Packet4f>(arr);
    Packet4f a = ae.template packet<AAlignment,Packet4f>(0);
    Packet4f b = be.template packet<BAlignment,Packet4f>(0);
    Packet4f s1 = pmul(vec4f_swizzle1(a,1,2,0,2),vec4f_swizzle1(b,2,0,1,2));
    Packet4f s2 = pmul(vec4f_swizzle1(a,3,3,3,1),vec4f_swizzle1(b,0,1,2,1));
    pstoret<float,Packet4f,ResAlignment>(
              &res.x(),
              padd(psub(pmul(a,vec4f_swizzle1(b,3,3,3,3)),
                                    pmul(vec4f_swizzle1(a,2,0,1,0),
                                               vec4f_swizzle1(b,1,2,0,0))),
                         pxor(mask,padd(s1,s2))));
    
    return res;
  }
};

template<class Derived>
struct quat_conj<Architecture::Target, Derived, float>
{
  enum {
    ResAlignment = traits<Quaternion<float> >::Alignment
  };
  static inline Quaternion<float> run(const QuaternionBase<Derived>& q)
  {
    evaluator<typename Derived::Coefficients> qe(q.coeffs());
    Quaternion<float> res;
    const float neg_zero = numext::bit_cast<float>(0x80000000u);
    const float arr[4] = {neg_zero, neg_zero, neg_zero,0.f};
    const Packet4f mask = ploadu<Packet4f>(arr);
    pstoret<float,Packet4f,ResAlignment>(&res.x(), pxor(mask, qe.template packet<traits<Derived>::Alignment,Packet4f>(0)));
    return res;
  }
};


template<typename VectorLhs,typename VectorRhs>
struct cross3_impl<Architecture::Target,VectorLhs,VectorRhs,float,true>
{
  enum {
    ResAlignment = traits<typename plain_matrix_type<VectorLhs>::type>::Alignment
  };
  static inline typename plain_matrix_type<VectorLhs>::type
  run(const VectorLhs& lhs, const VectorRhs& rhs)
  {
    evaluator<VectorLhs> lhs_eval(lhs);
    evaluator<VectorRhs> rhs_eval(rhs);
    Packet4f a = lhs_eval.template packet<traits<VectorLhs>::Alignment,Packet4f>(0);
    Packet4f b = rhs_eval.template packet<traits<VectorRhs>::Alignment,Packet4f>(0);
    Packet4f mul1 = pmul(vec4f_swizzle1(a,1,2,0,3),vec4f_swizzle1(b,2,0,1,3));
    Packet4f mul2 = pmul(vec4f_swizzle1(a,2,0,1,3),vec4f_swizzle1(b,1,2,0,3));
    typename plain_matrix_type<VectorLhs>::type res;
    pstoret<float,Packet4f,ResAlignment>(&res.x(),psub(mul1,mul2));
    return res;
  }
};



#if (defined EIGEN_VECTORIZE_SSE) || (EIGEN_ARCH_ARM64)

template<class Derived, class OtherDerived>
struct quat_product<Architecture::Target, Derived, OtherDerived, double>
{
  enum {
    BAlignment = traits<OtherDerived>::Alignment,
    ResAlignment = traits<Quaternion<double> >::Alignment
  };

  static inline Quaternion<double> run(const QuaternionBase<Derived>& _a, const QuaternionBase<OtherDerived>& _b)
  {
  Quaternion<double> res;

  evaluator<typename Derived::Coefficients> ae(_a.coeffs());
  evaluator<typename OtherDerived::Coefficients> be(_b.coeffs());

  const double* a = _a.coeffs().data();
  Packet2d b_xy = be.template packet<BAlignment,Packet2d>(0);
  Packet2d b_zw = be.template packet<BAlignment,Packet2d>(2);
  Packet2d a_xx = pset1<Packet2d>(a[0]);
  Packet2d a_yy = pset1<Packet2d>(a[1]);
  Packet2d a_zz = pset1<Packet2d>(a[2]);
  Packet2d a_ww = pset1<Packet2d>(a[3]);

  // two temporaries:
  Packet2d t1, t2;

  /*
   * t1 = ww*xy + yy*zw
   * t2 = zz*xy - xx*zw
   * res.xy = t1 +/- swap(t2)
   */
  t1 = padd(pmul(a_ww, b_xy), pmul(a_yy, b_zw));
  t2 = psub(pmul(a_zz, b_xy), pmul(a_xx, b_zw));
  pstoret<double,Packet2d,ResAlignment>(&res.x(), paddsub(t1, preverse(t2)));
  
  /*
   * t1 = ww*zw - yy*xy
   * t2 = zz*zw + xx*xy
   * res.zw = t1 -/+ swap(t2) = swap( swap(t1) +/- t2)
   */
  t1 = psub(pmul(a_ww, b_zw), pmul(a_yy, b_xy));
  t2 = padd(pmul(a_zz, b_zw), pmul(a_xx, b_xy));
  pstoret<double,Packet2d,ResAlignment>(&res.z(), preverse(paddsub(preverse(t1), t2)));

  return res;
}
};

template<class Derived>
struct quat_conj<Architecture::Target, Derived, double>
{
  enum {
    ResAlignment = traits<Quaternion<double> >::Alignment
  };
  static inline Quaternion<double> run(const QuaternionBase<Derived>& q)
  {
    evaluator<typename Derived::Coefficients> qe(q.coeffs());
    Quaternion<double> res;
    const double neg_zero = numext::bit_cast<double>(0x8000000000000000ull);
    const double arr1[2] = {neg_zero, neg_zero};
    const double arr2[2] = {neg_zero,  0.0};
    const Packet2d mask0 = ploadu<Packet2d>(arr1);
    const Packet2d mask2 = ploadu<Packet2d>(arr2);
    pstoret<double,Packet2d,ResAlignment>(&res.x(), pxor(mask0, qe.template packet<traits<Derived>::Alignment,Packet2d>(0)));
    pstoret<double,Packet2d,ResAlignment>(&res.z(), pxor(mask2, qe.template packet<traits<Derived>::Alignment,Packet2d>(2)));
    return res;
  }
};

#endif // end EIGEN_VECTORIZE_SSE_OR_EIGEN_ARCH_ARM64

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GEOMETRY_SIMD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Householder/BlockHouseholder.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Vincent Lejeune
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BLOCK_HOUSEHOLDER_H
#define EIGEN_BLOCK_HOUSEHOLDER_H

// This file contains some helper function to deal with block householder reflectors

namespace Eigen { 

namespace internal {
  
/** \internal */
// template<typename TriangularFactorType,typename VectorsType,typename CoeffsType>
// void make_block_householder_triangular_factor(TriangularFactorType& triFactor, const VectorsType& vectors, const CoeffsType& hCoeffs)
// {
//   typedef typename VectorsType::Scalar Scalar;
//   const Index nbVecs = vectors.cols();
//   eigen_assert(triFactor.rows() == nbVecs && triFactor.cols() == nbVecs && vectors.rows()>=nbVecs);
// 
//   for(Index i = 0; i < nbVecs; i++)
//   {
//     Index rs = vectors.rows() - i;
//     // Warning, note that hCoeffs may alias with vectors.
//     // It is then necessary to copy it before modifying vectors(i,i). 
//     typename CoeffsType::Scalar h = hCoeffs(i);
//     // This hack permits to pass trough nested Block<> and Transpose<> expressions.
//     Scalar *Vii_ptr = const_cast<Scalar*>(vectors.data() + vectors.outerStride()*i + vectors.innerStride()*i);
//     Scalar Vii = *Vii_ptr;
//     *Vii_ptr = Scalar(1);
//     triFactor.col(i).head(i).noalias() = -h * vectors.block(i, 0, rs, i).adjoint()
//                                        * vectors.col(i).tail(rs);
//     *Vii_ptr = Vii;
//     // FIXME add .noalias() once the triangular product can work inplace
//     triFactor.col(i).head(i) = triFactor.block(0,0,i,i).template triangularView<Upper>()
//                              * triFactor.col(i).head(i);
//     triFactor(i,i) = hCoeffs(i);
//   }
// }

/** \internal */
// This variant avoid modifications in vectors
template<typename TriangularFactorType,typename VectorsType,typename CoeffsType>
void make_block_householder_triangular_factor(TriangularFactorType& triFactor, const VectorsType& vectors, const CoeffsType& hCoeffs)
{
  const Index nbVecs = vectors.cols();
  eigen_assert(triFactor.rows() == nbVecs && triFactor.cols() == nbVecs && vectors.rows()>=nbVecs);

  for(Index i = nbVecs-1; i >=0 ; --i)
  {
    Index rs = vectors.rows() - i - 1;
    Index rt = nbVecs-i-1;

    if(rt>0)
    {
      triFactor.row(i).tail(rt).noalias() = -hCoeffs(i) * vectors.col(i).tail(rs).adjoint()
                                                        * vectors.bottomRightCorner(rs, rt).template triangularView<UnitLower>();
            
      // FIXME use the following line with .noalias() once the triangular product can work inplace
      // triFactor.row(i).tail(rt) = triFactor.row(i).tail(rt) * triFactor.bottomRightCorner(rt,rt).template triangularView<Upper>();
      for(Index j=nbVecs-1; j>i; --j)
      {
        typename TriangularFactorType::Scalar z = triFactor(i,j);
        triFactor(i,j) = z * triFactor(j,j);
        if(nbVecs-j-1>0)
          triFactor.row(i).tail(nbVecs-j-1) += z * triFactor.row(j).tail(nbVecs-j-1);
      }
      
    }
    triFactor(i,i) = hCoeffs(i);
  }
}

/** \internal
  * if forward then perform   mat = H0 * H1 * H2 * mat
  * otherwise perform         mat = H2 * H1 * H0 * mat
  */
template<typename MatrixType,typename VectorsType,typename CoeffsType>
void apply_block_householder_on_the_left(MatrixType& mat, const VectorsType& vectors, const CoeffsType& hCoeffs, bool forward)
{
  enum { TFactorSize = MatrixType::ColsAtCompileTime };
  Index nbVecs = vectors.cols();
  Matrix<typename MatrixType::Scalar, TFactorSize, TFactorSize, RowMajor> T(nbVecs,nbVecs);
  
  if(forward) make_block_householder_triangular_factor(T, vectors, hCoeffs);
  else        make_block_householder_triangular_factor(T, vectors, hCoeffs.conjugate());  
  const TriangularView<const VectorsType, UnitLower> V(vectors);

  // A -= V T V^* A
  Matrix<typename MatrixType::Scalar,VectorsType::ColsAtCompileTime,MatrixType::ColsAtCompileTime,
         (VectorsType::MaxColsAtCompileTime==1 && MatrixType::MaxColsAtCompileTime!=1)?RowMajor:ColMajor,
         VectorsType::MaxColsAtCompileTime,MatrixType::MaxColsAtCompileTime> tmp = V.adjoint() * mat;
  // FIXME add .noalias() once the triangular product can work inplace
  if(forward) tmp = T.template triangularView<Upper>()           * tmp;
  else        tmp = T.template triangularView<Upper>().adjoint() * tmp;
  mat.noalias() -= V * tmp;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BLOCK_HOUSEHOLDER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Householder/Householder.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_H
#define EIGEN_HOUSEHOLDER_H

namespace Eigen { 

namespace internal {
template<int n> struct decrement_size
{
  enum {
    ret = n==Dynamic ? n : n-1
  };
};
}

/** Computes the elementary reflector H such that:
  * \f$ H *this = [ beta 0 ... 0]^T \f$
  * where the transformation H is:
  * \f$ H = I - tau v v^*\f$
  * and the vector v is:
  * \f$ v^T = [1 essential^T] \f$
  *
  * The essential part of the vector \c v is stored in *this.
  * 
  * On output:
  * \param tau the scaling factor of the Householder transformation
  * \param beta the result of H * \c *this
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::applyHouseholderOnTheLeft(),
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::makeHouseholderInPlace(Scalar& tau, RealScalar& beta)
{
  VectorBlock<Derived, internal::decrement_size<Base::SizeAtCompileTime>::ret> essentialPart(derived(), 1, size()-1);
  makeHouseholder(essentialPart, tau, beta);
}

/** Computes the elementary reflector H such that:
  * \f$ H *this = [ beta 0 ... 0]^T \f$
  * where the transformation H is:
  * \f$ H = I - tau v v^*\f$
  * and the vector v is:
  * \f$ v^T = [1 essential^T] \f$
  *
  * On output:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param beta the result of H * \c *this
  *
  * \sa MatrixBase::makeHouseholderInPlace(), MatrixBase::applyHouseholderOnTheLeft(),
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::makeHouseholder(
  EssentialPart& essential,
  Scalar& tau,
  RealScalar& beta) const
{
  using std::sqrt;
  using numext::conj;
  
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(EssentialPart)
  VectorBlock<const Derived, EssentialPart::SizeAtCompileTime> tail(derived(), 1, size()-1);
  
  RealScalar tailSqNorm = size()==1 ? RealScalar(0) : tail.squaredNorm();
  Scalar c0 = coeff(0);
  const RealScalar tol = (std::numeric_limits<RealScalar>::min)();

  if(tailSqNorm <= tol && numext::abs2(numext::imag(c0))<=tol)
  {
    tau = RealScalar(0);
    beta = numext::real(c0);
    essential.setZero();
  }
  else
  {
    beta = sqrt(numext::abs2(c0) + tailSqNorm);
    if (numext::real(c0)>=RealScalar(0))
      beta = -beta;
    essential = tail / (c0 - beta);
    tau = conj((beta - c0) / beta);
  }
}

/** Apply the elementary reflector H given by
  * \f$ H = I - tau v v^*\f$
  * with
  * \f$ v^T = [1 essential^T] \f$
  * from the left to a vector or matrix.
  *
  * On input:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param workspace a pointer to working space with at least
  *                  this->cols() entries
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::makeHouseholderInPlace(), 
  *     MatrixBase::applyHouseholderOnTheRight()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::applyHouseholderOnTheLeft(
  const EssentialPart& essential,
  const Scalar& tau,
  Scalar* workspace)
{
  if(rows() == 1)
  {
    *this *= Scalar(1)-tau;
  }
  else if(tau!=Scalar(0))
  {
    Map<typename internal::plain_row_type<PlainObject>::type> tmp(workspace,cols());
    Block<Derived, EssentialPart::SizeAtCompileTime, Derived::ColsAtCompileTime> bottom(derived(), 1, 0, rows()-1, cols());
    tmp.noalias() = essential.adjoint() * bottom;
    tmp += this->row(0);
    this->row(0) -= tau * tmp;
    bottom.noalias() -= tau * essential * tmp;
  }
}

/** Apply the elementary reflector H given by
  * \f$ H = I - tau v v^*\f$
  * with
  * \f$ v^T = [1 essential^T] \f$
  * from the right to a vector or matrix.
  *
  * On input:
  * \param essential the essential part of the vector \c v
  * \param tau the scaling factor of the Householder transformation
  * \param workspace a pointer to working space with at least
  *                  this->rows() entries
  *
  * \sa MatrixBase::makeHouseholder(), MatrixBase::makeHouseholderInPlace(), 
  *     MatrixBase::applyHouseholderOnTheLeft()
  */
template<typename Derived>
template<typename EssentialPart>
EIGEN_DEVICE_FUNC
void MatrixBase<Derived>::applyHouseholderOnTheRight(
  const EssentialPart& essential,
  const Scalar& tau,
  Scalar* workspace)
{
  if(cols() == 1)
  {
    *this *= Scalar(1)-tau;
  }
  else if(tau!=Scalar(0))
  {
    Map<typename internal::plain_col_type<PlainObject>::type> tmp(workspace,rows());
    Block<Derived, Derived::RowsAtCompileTime, EssentialPart::SizeAtCompileTime> right(derived(), 0, 1, rows(), cols()-1);
    tmp.noalias() = right * essential;
    tmp += this->col(0);
    this->col(0) -= tau * tmp;
    right.noalias() -= tau * tmp * essential.adjoint();
  }
}

} // end namespace Eigen

#endif // EIGEN_HOUSEHOLDER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Householder/HouseholderSequence.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HOUSEHOLDER_SEQUENCE_H
#define EIGEN_HOUSEHOLDER_SEQUENCE_H

namespace Eigen {

/** \ingroup Householder_Module
  * \householder_module
  * \class HouseholderSequence
  * \brief Sequence of Householder reflections acting on subspaces with decreasing size
  * \tparam VectorsType type of matrix containing the Householder vectors
  * \tparam CoeffsType  type of vector containing the Householder coefficients
  * \tparam Side        either OnTheLeft (the default) or OnTheRight
  *
  * This class represents a product sequence of Householder reflections where the first Householder reflection
  * acts on the whole space, the second Householder reflection leaves the one-dimensional subspace spanned by
  * the first unit vector invariant, the third Householder reflection leaves the two-dimensional subspace
  * spanned by the first two unit vectors invariant, and so on up to the last reflection which leaves all but
  * one dimensions invariant and acts only on the last dimension. Such sequences of Householder reflections
  * are used in several algorithms to zero out certain parts of a matrix. Indeed, the methods
  * HessenbergDecomposition::matrixQ(), Tridiagonalization::matrixQ(), HouseholderQR::householderQ(),
  * and ColPivHouseholderQR::householderQ() all return a %HouseholderSequence.
  *
  * More precisely, the class %HouseholderSequence represents an \f$ n \times n \f$ matrix \f$ H \f$ of the
  * form \f$ H = \prod_{i=0}^{n-1} H_i \f$ where the i-th Householder reflection is \f$ H_i = I - h_i v_i
  * v_i^* \f$. The i-th Householder coefficient \f$ h_i \f$ is a scalar and the i-th Householder vector \f$
  * v_i \f$ is a vector of the form
  * \f[
  * v_i = [\underbrace{0, \ldots, 0}_{i-1\mbox{ zeros}}, 1, \underbrace{*, \ldots,*}_{n-i\mbox{ arbitrary entries}} ].
  * \f]
  * The last \f$ n-i \f$ entries of \f$ v_i \f$ are called the essential part of the Householder vector.
  *
  * Typical usages are listed below, where H is a HouseholderSequence:
  * \code
  * A.applyOnTheRight(H);             // A = A * H
  * A.applyOnTheLeft(H);              // A = H * A
  * A.applyOnTheRight(H.adjoint());   // A = A * H^*
  * A.applyOnTheLeft(H.adjoint());    // A = H^* * A
  * MatrixXd Q = H;                   // conversion to a dense matrix
  * \endcode
  * In addition to the adjoint, you can also apply the inverse (=adjoint), the transpose, and the conjugate operators.
  *
  * See the documentation for HouseholderSequence(const VectorsType&, const CoeffsType&) for an example.
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */

namespace internal {

template<typename VectorsType, typename CoeffsType, int Side>
struct traits<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
  typedef typename VectorsType::Scalar Scalar;
  typedef typename VectorsType::StorageIndex StorageIndex;
  typedef typename VectorsType::StorageKind StorageKind;
  enum {
    RowsAtCompileTime = Side==OnTheLeft ? traits<VectorsType>::RowsAtCompileTime
                                        : traits<VectorsType>::ColsAtCompileTime,
    ColsAtCompileTime = RowsAtCompileTime,
    MaxRowsAtCompileTime = Side==OnTheLeft ? traits<VectorsType>::MaxRowsAtCompileTime
                                           : traits<VectorsType>::MaxColsAtCompileTime,
    MaxColsAtCompileTime = MaxRowsAtCompileTime,
    Flags = 0
  };
};

struct HouseholderSequenceShape {};

template<typename VectorsType, typename CoeffsType, int Side>
struct evaluator_traits<HouseholderSequence<VectorsType,CoeffsType,Side> >
  : public evaluator_traits_base<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
  typedef HouseholderSequenceShape Shape;
};

template<typename VectorsType, typename CoeffsType, int Side>
struct hseq_side_dependent_impl
{
  typedef Block<const VectorsType, Dynamic, 1> EssentialVectorType;
  typedef HouseholderSequence<VectorsType, CoeffsType, OnTheLeft> HouseholderSequenceType;
  static EIGEN_DEVICE_FUNC inline const EssentialVectorType essentialVector(const HouseholderSequenceType& h, Index k)
  {
    Index start = k+1+h.m_shift;
    return Block<const VectorsType,Dynamic,1>(h.m_vectors, start, k, h.rows()-start, 1);
  }
};

template<typename VectorsType, typename CoeffsType>
struct hseq_side_dependent_impl<VectorsType, CoeffsType, OnTheRight>
{
  typedef Transpose<Block<const VectorsType, 1, Dynamic> > EssentialVectorType;
  typedef HouseholderSequence<VectorsType, CoeffsType, OnTheRight> HouseholderSequenceType;
  static inline const EssentialVectorType essentialVector(const HouseholderSequenceType& h, Index k)
  {
    Index start = k+1+h.m_shift;
    return Block<const VectorsType,1,Dynamic>(h.m_vectors, k, start, 1, h.rows()-start).transpose();
  }
};

template<typename OtherScalarType, typename MatrixType> struct matrix_type_times_scalar_type
{
  typedef typename ScalarBinaryOpTraits<OtherScalarType, typename MatrixType::Scalar>::ReturnType
    ResultScalar;
  typedef Matrix<ResultScalar, MatrixType::RowsAtCompileTime, MatrixType::ColsAtCompileTime,
                 0, MatrixType::MaxRowsAtCompileTime, MatrixType::MaxColsAtCompileTime> Type;
};

} // end namespace internal

template<typename VectorsType, typename CoeffsType, int Side> class HouseholderSequence
  : public EigenBase<HouseholderSequence<VectorsType,CoeffsType,Side> >
{
    typedef typename internal::hseq_side_dependent_impl<VectorsType,CoeffsType,Side>::EssentialVectorType EssentialVectorType;

  public:
    enum {
      RowsAtCompileTime = internal::traits<HouseholderSequence>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<HouseholderSequence>::ColsAtCompileTime,
      MaxRowsAtCompileTime = internal::traits<HouseholderSequence>::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = internal::traits<HouseholderSequence>::MaxColsAtCompileTime
    };
    typedef typename internal::traits<HouseholderSequence>::Scalar Scalar;

    typedef HouseholderSequence<
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename VectorsType::ConjugateReturnType>::type,
        VectorsType>::type,
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename CoeffsType::ConjugateReturnType>::type,
        CoeffsType>::type,
      Side
    > ConjugateReturnType;

    typedef HouseholderSequence<
      VectorsType,
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename CoeffsType::ConjugateReturnType>::type,
        CoeffsType>::type,
      Side
    > AdjointReturnType;

    typedef HouseholderSequence<
      typename internal::conditional<NumTraits<Scalar>::IsComplex,
        typename internal::remove_all<typename VectorsType::ConjugateReturnType>::type,
        VectorsType>::type,
      CoeffsType,
      Side
    > TransposeReturnType;

    typedef HouseholderSequence<
      typename internal::add_const<VectorsType>::type,
      typename internal::add_const<CoeffsType>::type,
      Side
    > ConstHouseholderSequence;

    /** \brief Constructor.
      * \param[in]  v      %Matrix containing the essential parts of the Householder vectors
      * \param[in]  h      Vector containing the Householder coefficients
      *
      * Constructs the Householder sequence with coefficients given by \p h and vectors given by \p v. The
      * i-th Householder coefficient \f$ h_i \f$ is given by \p h(i) and the essential part of the i-th
      * Householder vector \f$ v_i \f$ is given by \p v(k,i) with \p k > \p i (the subdiagonal part of the
      * i-th column). If \p v has fewer columns than rows, then the Householder sequence contains as many
      * Householder reflections as there are columns.
      *
      * \note The %HouseholderSequence object stores \p v and \p h by reference.
      *
      * Example: \include HouseholderSequence_HouseholderSequence.cpp
      * Output: \verbinclude HouseholderSequence_HouseholderSequence.out
      *
      * \sa setLength(), setShift()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence(const VectorsType& v, const CoeffsType& h)
      : m_vectors(v), m_coeffs(h), m_reverse(false), m_length(v.diagonalSize()),
        m_shift(0)
    {
    }

    /** \brief Copy constructor. */
    EIGEN_DEVICE_FUNC
    HouseholderSequence(const HouseholderSequence& other)
      : m_vectors(other.m_vectors),
        m_coeffs(other.m_coeffs),
        m_reverse(other.m_reverse),
        m_length(other.m_length),
        m_shift(other.m_shift)
    {
    }

    /** \brief Number of rows of transformation viewed as a matrix.
      * \returns Number of rows
      * \details This equals the dimension of the space that the transformation acts on.
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index rows() const EIGEN_NOEXCEPT { return Side==OnTheLeft ? m_vectors.rows() : m_vectors.cols(); }

    /** \brief Number of columns of transformation viewed as a matrix.
      * \returns Number of columns
      * \details This equals the dimension of the space that the transformation acts on.
      */
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    Index cols() const EIGEN_NOEXCEPT { return rows(); }

    /** \brief Essential part of a Householder vector.
      * \param[in]  k  Index of Householder reflection
      * \returns    Vector containing non-trivial entries of k-th Householder vector
      *
      * This function returns the essential part of the Householder vector \f$ v_i \f$. This is a vector of
      * length \f$ n-i \f$ containing the last \f$ n-i \f$ entries of the vector
      * \f[
      * v_i = [\underbrace{0, \ldots, 0}_{i-1\mbox{ zeros}}, 1, \underbrace{*, \ldots,*}_{n-i\mbox{ arbitrary entries}} ].
      * \f]
      * The index \f$ i \f$ equals \p k + shift(), corresponding to the k-th column of the matrix \p v
      * passed to the constructor.
      *
      * \sa setShift(), shift()
      */
    EIGEN_DEVICE_FUNC
    const EssentialVectorType essentialVector(Index k) const
    {
      eigen_assert(k >= 0 && k < m_length);
      return internal::hseq_side_dependent_impl<VectorsType,CoeffsType,Side>::essentialVector(*this, k);
    }

    /** \brief %Transpose of the Householder sequence. */
    TransposeReturnType transpose() const
    {
      return TransposeReturnType(m_vectors.conjugate(), m_coeffs)
              .setReverseFlag(!m_reverse)
              .setLength(m_length)
              .setShift(m_shift);
    }

    /** \brief Complex conjugate of the Householder sequence. */
    ConjugateReturnType conjugate() const
    {
      return ConjugateReturnType(m_vectors.conjugate(), m_coeffs.conjugate())
             .setReverseFlag(m_reverse)
             .setLength(m_length)
             .setShift(m_shift);
    }

    /** \returns an expression of the complex conjugate of \c *this if Cond==true,
     *           returns \c *this otherwise.
     */
    template<bool Cond>
    EIGEN_DEVICE_FUNC
    inline typename internal::conditional<Cond,ConjugateReturnType,ConstHouseholderSequence>::type
    conjugateIf() const
    {
      typedef typename internal::conditional<Cond,ConjugateReturnType,ConstHouseholderSequence>::type ReturnType;
      return ReturnType(m_vectors.template conjugateIf<Cond>(), m_coeffs.template conjugateIf<Cond>());
    }

    /** \brief Adjoint (conjugate transpose) of the Householder sequence. */
    AdjointReturnType adjoint() const
    {
      return AdjointReturnType(m_vectors, m_coeffs.conjugate())
              .setReverseFlag(!m_reverse)
              .setLength(m_length)
              .setShift(m_shift);
    }

    /** \brief Inverse of the Householder sequence (equals the adjoint). */
    AdjointReturnType inverse() const { return adjoint(); }

    /** \internal */
    template<typename DestType>
    inline EIGEN_DEVICE_FUNC
    void evalTo(DestType& dst) const
    {
      Matrix<Scalar, DestType::RowsAtCompileTime, 1,
             AutoAlign|ColMajor, DestType::MaxRowsAtCompileTime, 1> workspace(rows());
      evalTo(dst, workspace);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    EIGEN_DEVICE_FUNC
    void evalTo(Dest& dst, Workspace& workspace) const
    {
      workspace.resize(rows());
      Index vecs = m_length;
      if(internal::is_same_dense(dst,m_vectors))
      {
        // in-place
        dst.diagonal().setOnes();
        dst.template triangularView<StrictlyUpper>().setZero();
        for(Index k = vecs-1; k >= 0; --k)
        {
          Index cornerSize = rows() - k - m_shift;
          if(m_reverse)
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheRight(essentialVector(k), m_coeffs.coeff(k), workspace.data());
          else
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheLeft(essentialVector(k), m_coeffs.coeff(k), workspace.data());

          // clear the off diagonal vector
          dst.col(k).tail(rows()-k-1).setZero();
        }
        // clear the remaining columns if needed
        for(Index k = 0; k<cols()-vecs ; ++k)
          dst.col(k).tail(rows()-k-1).setZero();
      }
      else if(m_length>BlockSize)
      {
        dst.setIdentity(rows(), rows());
        if(m_reverse)
          applyThisOnTheLeft(dst,workspace,true);
        else
          applyThisOnTheLeft(dst,workspace,true);
      }
      else
      {
        dst.setIdentity(rows(), rows());
        for(Index k = vecs-1; k >= 0; --k)
        {
          Index cornerSize = rows() - k - m_shift;
          if(m_reverse)
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheRight(essentialVector(k), m_coeffs.coeff(k), workspace.data());
          else
            dst.bottomRightCorner(cornerSize, cornerSize)
               .applyHouseholderOnTheLeft(essentialVector(k), m_coeffs.coeff(k), workspace.data());
        }
      }
    }

    /** \internal */
    template<typename Dest> inline void applyThisOnTheRight(Dest& dst) const
    {
      Matrix<Scalar,1,Dest::RowsAtCompileTime,RowMajor,1,Dest::MaxRowsAtCompileTime> workspace(dst.rows());
      applyThisOnTheRight(dst, workspace);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    inline void applyThisOnTheRight(Dest& dst, Workspace& workspace) const
    {
      workspace.resize(dst.rows());
      for(Index k = 0; k < m_length; ++k)
      {
        Index actual_k = m_reverse ? m_length-k-1 : k;
        dst.rightCols(rows()-m_shift-actual_k)
           .applyHouseholderOnTheRight(essentialVector(actual_k), m_coeffs.coeff(actual_k), workspace.data());
      }
    }

    /** \internal */
    template<typename Dest> inline void applyThisOnTheLeft(Dest& dst, bool inputIsIdentity = false) const
    {
      Matrix<Scalar,1,Dest::ColsAtCompileTime,RowMajor,1,Dest::MaxColsAtCompileTime> workspace;
      applyThisOnTheLeft(dst, workspace, inputIsIdentity);
    }

    /** \internal */
    template<typename Dest, typename Workspace>
    inline void applyThisOnTheLeft(Dest& dst, Workspace& workspace, bool inputIsIdentity = false) const
    {
      if(inputIsIdentity && m_reverse)
        inputIsIdentity = false;
      // if the entries are large enough, then apply the reflectors by block
      if(m_length>=BlockSize && dst.cols()>1)
      {
        // Make sure we have at least 2 useful blocks, otherwise it is point-less:
        Index blockSize = m_length<Index(2*BlockSize) ? (m_length+1)/2 : Index(BlockSize);
        for(Index i = 0; i < m_length; i+=blockSize)
        {
          Index end = m_reverse ? (std::min)(m_length,i+blockSize) : m_length-i;
          Index k = m_reverse ? i : (std::max)(Index(0),end-blockSize);
          Index bs = end-k;
          Index start = k + m_shift;

          typedef Block<typename internal::remove_all<VectorsType>::type,Dynamic,Dynamic> SubVectorsType;
          SubVectorsType sub_vecs1(m_vectors.const_cast_derived(), Side==OnTheRight ? k : start,
                                                                   Side==OnTheRight ? start : k,
                                                                   Side==OnTheRight ? bs : m_vectors.rows()-start,
                                                                   Side==OnTheRight ? m_vectors.cols()-start : bs);
          typename internal::conditional<Side==OnTheRight, Transpose<SubVectorsType>, SubVectorsType&>::type sub_vecs(sub_vecs1);

          Index dstStart = dst.rows()-rows()+m_shift+k;
          Index dstRows  = rows()-m_shift-k;
          Block<Dest,Dynamic,Dynamic> sub_dst(dst,
                                              dstStart,
                                              inputIsIdentity ? dstStart : 0,
                                              dstRows,
                                              inputIsIdentity ? dstRows : dst.cols());
          apply_block_householder_on_the_left(sub_dst, sub_vecs, m_coeffs.segment(k, bs), !m_reverse);
        }
      }
      else
      {
        workspace.resize(dst.cols());
        for(Index k = 0; k < m_length; ++k)
        {
          Index actual_k = m_reverse ? k : m_length-k-1;
          Index dstStart = rows()-m_shift-actual_k;
          dst.bottomRightCorner(dstStart, inputIsIdentity ? dstStart : dst.cols())
            .applyHouseholderOnTheLeft(essentialVector(actual_k), m_coeffs.coeff(actual_k), workspace.data());
        }
      }
    }

    /** \brief Computes the product of a Householder sequence with a matrix.
      * \param[in]  other  %Matrix being multiplied.
      * \returns    Expression object representing the product.
      *
      * This function computes \f$ HM \f$ where \f$ H \f$ is the Householder sequence represented by \p *this
      * and \f$ M \f$ is the matrix \p other.
      */
    template<typename OtherDerived>
    typename internal::matrix_type_times_scalar_type<Scalar, OtherDerived>::Type operator*(const MatrixBase<OtherDerived>& other) const
    {
      typename internal::matrix_type_times_scalar_type<Scalar, OtherDerived>::Type
        res(other.template cast<typename internal::matrix_type_times_scalar_type<Scalar,OtherDerived>::ResultScalar>());
      applyThisOnTheLeft(res, internal::is_identity<OtherDerived>::value && res.rows()==res.cols());
      return res;
    }

    template<typename _VectorsType, typename _CoeffsType, int _Side> friend struct internal::hseq_side_dependent_impl;

    /** \brief Sets the length of the Householder sequence.
      * \param [in]  length  New value for the length.
      *
      * By default, the length \f$ n \f$ of the Householder sequence \f$ H = H_0 H_1 \ldots H_{n-1} \f$ is set
      * to the number of columns of the matrix \p v passed to the constructor, or the number of rows if that
      * is smaller. After this function is called, the length equals \p length.
      *
      * \sa length()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence& setLength(Index length)
    {
      m_length = length;
      return *this;
    }

    /** \brief Sets the shift of the Householder sequence.
      * \param [in]  shift  New value for the shift.
      *
      * By default, a %HouseholderSequence object represents \f$ H = H_0 H_1 \ldots H_{n-1} \f$ and the i-th
      * column of the matrix \p v passed to the constructor corresponds to the i-th Householder
      * reflection. After this function is called, the object represents \f$ H = H_{\mathrm{shift}}
      * H_{\mathrm{shift}+1} \ldots H_{n-1} \f$ and the i-th column of \p v corresponds to the (shift+i)-th
      * Householder reflection.
      *
      * \sa shift()
      */
    EIGEN_DEVICE_FUNC
    HouseholderSequence& setShift(Index shift)
    {
      m_shift = shift;
      return *this;
    }

    EIGEN_DEVICE_FUNC
    Index length() const { return m_length; }  /**< \brief Returns the length of the Householder sequence. */

    EIGEN_DEVICE_FUNC
    Index shift() const { return m_shift; }    /**< \brief Returns the shift of the Householder sequence. */

    /* Necessary for .adjoint() and .conjugate() */
    template <typename VectorsType2, typename CoeffsType2, int Side2> friend class HouseholderSequence;

  protected:

    /** \internal
      * \brief Sets the reverse flag.
      * \param [in]  reverse  New value of the reverse flag.
      *
      * By default, the reverse flag is not set. If the reverse flag is set, then this object represents
      * \f$ H^r = H_{n-1} \ldots H_1 H_0 \f$ instead of \f$ H = H_0 H_1 \ldots H_{n-1} \f$.
      * \note For real valued HouseholderSequence this is equivalent to transposing \f$ H \f$.
      *
      * \sa reverseFlag(), transpose(), adjoint()
      */
    HouseholderSequence& setReverseFlag(bool reverse)
    {
      m_reverse = reverse;
      return *this;
    }

    bool reverseFlag() const { return m_reverse; }     /**< \internal \brief Returns the reverse flag. */

    typename VectorsType::Nested m_vectors;
    typename CoeffsType::Nested m_coeffs;
    bool m_reverse;
    Index m_length;
    Index m_shift;
    enum { BlockSize = 48 };
};

/** \brief Computes the product of a matrix with a Householder sequence.
  * \param[in]  other  %Matrix being multiplied.
  * \param[in]  h      %HouseholderSequence being multiplied.
  * \returns    Expression object representing the product.
  *
  * This function computes \f$ MH \f$ where \f$ M \f$ is the matrix \p other and \f$ H \f$ is the
  * Householder sequence represented by \p h.
  */
template<typename OtherDerived, typename VectorsType, typename CoeffsType, int Side>
typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::Type operator*(const MatrixBase<OtherDerived>& other, const HouseholderSequence<VectorsType,CoeffsType,Side>& h)
{
  typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::Type
    res(other.template cast<typename internal::matrix_type_times_scalar_type<typename VectorsType::Scalar,OtherDerived>::ResultScalar>());
  h.applyThisOnTheRight(res);
  return res;
}

/** \ingroup Householder_Module \householder_module
  * \brief Convenience function for constructing a Householder sequence.
  * \returns A HouseholderSequence constructed from the specified arguments.
  */
template<typename VectorsType, typename CoeffsType>
HouseholderSequence<VectorsType,CoeffsType> householderSequence(const VectorsType& v, const CoeffsType& h)
{
  return HouseholderSequence<VectorsType,CoeffsType,OnTheLeft>(v, h);
}

/** \ingroup Householder_Module \householder_module
  * \brief Convenience function for constructing a Householder sequence.
  * \returns A HouseholderSequence constructed from the specified arguments.
  * \details This function differs from householderSequence() in that the template argument \p OnTheSide of
  * the constructed HouseholderSequence is set to OnTheRight, instead of the default OnTheLeft.
  */
template<typename VectorsType, typename CoeffsType>
HouseholderSequence<VectorsType,CoeffsType,OnTheRight> rightHouseholderSequence(const VectorsType& v, const CoeffsType& h)
{
  return HouseholderSequence<VectorsType,CoeffsType,OnTheRight>(v, h);
}

} // end namespace Eigen

#endif // EIGEN_HOUSEHOLDER_SEQUENCE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BasicPreconditioners.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BASIC_PRECONDITIONERS_H
#define EIGEN_BASIC_PRECONDITIONERS_H

namespace Eigen {

/** \ingroup IterativeLinearSolvers_Module
  * \brief A preconditioner based on the digonal entries
  *
  * This class allows to approximately solve for A.x = b problems assuming A is a diagonal matrix.
  * In other words, this preconditioner neglects all off diagonal entries and, in Eigen's language, solves for:
    \code
    A.diagonal().asDiagonal() . x = b
    \endcode
  *
  * \tparam _Scalar the type of the scalar.
  *
  * \implsparsesolverconcept
  *
  * This preconditioner is suitable for both selfadjoint and general problems.
  * The diagonal entries are pre-inverted and stored into a dense vector.
  *
  * \note A variant that has yet to be implemented would attempt to preserve the norm of each column.
  *
  * \sa class LeastSquareDiagonalPreconditioner, class ConjugateGradient
  */
template <typename _Scalar>
class DiagonalPreconditioner
{
    typedef _Scalar Scalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
  public:
    typedef typename Vector::StorageIndex StorageIndex;
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

    DiagonalPreconditioner() : m_isInitialized(false) {}

    template<typename MatType>
    explicit DiagonalPreconditioner(const MatType& mat) : m_invdiag(mat.cols())
    {
      compute(mat);
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_invdiag.size(); }
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_invdiag.size(); }

    template<typename MatType>
    DiagonalPreconditioner& analyzePattern(const MatType& )
    {
      return *this;
    }

    template<typename MatType>
    DiagonalPreconditioner& factorize(const MatType& mat)
    {
      m_invdiag.resize(mat.cols());
      for(int j=0; j<mat.outerSize(); ++j)
      {
        typename MatType::InnerIterator it(mat,j);
        while(it && it.index()!=j) ++it;
        if(it && it.index()==j && it.value()!=Scalar(0))
          m_invdiag(j) = Scalar(1)/it.value();
        else
          m_invdiag(j) = Scalar(1);
      }
      m_isInitialized = true;
      return *this;
    }

    template<typename MatType>
    DiagonalPreconditioner& compute(const MatType& mat)
    {
      return factorize(mat);
    }

    /** \internal */
    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_invdiag.array() * b.array() ;
    }

    template<typename Rhs> inline const Solve<DiagonalPreconditioner, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "DiagonalPreconditioner is not initialized.");
      eigen_assert(m_invdiag.size()==b.rows()
                && "DiagonalPreconditioner::solve(): invalid number of rows of the right hand side matrix b");
      return Solve<DiagonalPreconditioner, Rhs>(*this, b.derived());
    }

    ComputationInfo info() { return Success; }

  protected:
    Vector m_invdiag;
    bool m_isInitialized;
};

/** \ingroup IterativeLinearSolvers_Module
  * \brief Jacobi preconditioner for LeastSquaresConjugateGradient
  *
  * This class allows to approximately solve for A' A x  = A' b problems assuming A' A is a diagonal matrix.
  * In other words, this preconditioner neglects all off diagonal entries and, in Eigen's language, solves for:
    \code
    (A.adjoint() * A).diagonal().asDiagonal() * x = b
    \endcode
  *
  * \tparam _Scalar the type of the scalar.
  *
  * \implsparsesolverconcept
  *
  * The diagonal entries are pre-inverted and stored into a dense vector.
  *
  * \sa class LeastSquaresConjugateGradient, class DiagonalPreconditioner
  */
template <typename _Scalar>
class LeastSquareDiagonalPreconditioner : public DiagonalPreconditioner<_Scalar>
{
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef DiagonalPreconditioner<_Scalar> Base;
    using Base::m_invdiag;
  public:

    LeastSquareDiagonalPreconditioner() : Base() {}

    template<typename MatType>
    explicit LeastSquareDiagonalPreconditioner(const MatType& mat) : Base()
    {
      compute(mat);
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& analyzePattern(const MatType& )
    {
      return *this;
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& factorize(const MatType& mat)
    {
      // Compute the inverse squared-norm of each column of mat
      m_invdiag.resize(mat.cols());
      if(MatType::IsRowMajor)
      {
        m_invdiag.setZero();
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          for(typename MatType::InnerIterator it(mat,j); it; ++it)
            m_invdiag(it.index()) += numext::abs2(it.value());
        }
        for(Index j=0; j<mat.cols(); ++j)
          if(numext::real(m_invdiag(j))>RealScalar(0))
            m_invdiag(j) = RealScalar(1)/numext::real(m_invdiag(j));
      }
      else
      {
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          RealScalar sum = mat.col(j).squaredNorm();
          if(sum>RealScalar(0))
            m_invdiag(j) = RealScalar(1)/sum;
          else
            m_invdiag(j) = RealScalar(1);
        }
      }
      Base::m_isInitialized = true;
      return *this;
    }

    template<typename MatType>
    LeastSquareDiagonalPreconditioner& compute(const MatType& mat)
    {
      return factorize(mat);
    }

    ComputationInfo info() { return Success; }

  protected:
};

/** \ingroup IterativeLinearSolvers_Module
  * \brief A naive preconditioner which approximates any matrix as the identity matrix
  *
  * \implsparsesolverconcept
  *
  * \sa class DiagonalPreconditioner
  */
class IdentityPreconditioner
{
  public:

    IdentityPreconditioner() {}

    template<typename MatrixType>
    explicit IdentityPreconditioner(const MatrixType& ) {}

    template<typename MatrixType>
    IdentityPreconditioner& analyzePattern(const MatrixType& ) { return *this; }

    template<typename MatrixType>
    IdentityPreconditioner& factorize(const MatrixType& ) { return *this; }

    template<typename MatrixType>
    IdentityPreconditioner& compute(const MatrixType& ) { return *this; }

    template<typename Rhs>
    inline const Rhs& solve(const Rhs& b) const { return b; }

    ComputationInfo info() { return Success; }
};

} // end namespace Eigen

#endif // EIGEN_BASIC_PRECONDITIONERS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BiCGSTAB.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BICGSTAB_H
#define EIGEN_BICGSTAB_H

namespace Eigen { 

namespace internal {

/** \internal Low-level bi conjugate gradient stabilized algorithm
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  * \return false in the case of numerical issue, for example a break down of BiCGSTAB. 
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
bool bicgstab(const MatrixType& mat, const Rhs& rhs, Dest& x,
              const Preconditioner& precond, Index& iters,
              typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  RealScalar tol = tol_error;
  Index maxIters = iters;

  Index n = mat.cols();
  VectorType r  = rhs - mat * x;
  VectorType r0 = r;
  
  RealScalar r0_sqnorm = r0.squaredNorm();
  RealScalar rhs_sqnorm = rhs.squaredNorm();
  if(rhs_sqnorm == 0)
  {
    x.setZero();
    return true;
  }
  Scalar rho    = 1;
  Scalar alpha  = 1;
  Scalar w      = 1;
  
  VectorType v = VectorType::Zero(n), p = VectorType::Zero(n);
  VectorType y(n),  z(n);
  VectorType kt(n), ks(n);

  VectorType s(n), t(n);

  RealScalar tol2 = tol*tol*rhs_sqnorm;
  RealScalar eps2 = NumTraits<Scalar>::epsilon()*NumTraits<Scalar>::epsilon();
  Index i = 0;
  Index restarts = 0;

  while ( r.squaredNorm() > tol2 && i<maxIters )
  {
    Scalar rho_old = rho;

    rho = r0.dot(r);
    if (abs(rho) < eps2*r0_sqnorm)
    {
      // The new residual vector became too orthogonal to the arbitrarily chosen direction r0
      // Let's restart with a new r0:
      r  = rhs - mat * x;
      r0 = r;
      rho = r0_sqnorm = r.squaredNorm();
      if(restarts++ == 0)
        i = 0;
    }
    Scalar beta = (rho/rho_old) * (alpha / w);
    p = r + beta * (p - w * v);
    
    y = precond.solve(p);
    
    v.noalias() = mat * y;

    alpha = rho / r0.dot(v);
    s = r - alpha * v;

    z = precond.solve(s);
    t.noalias() = mat * z;

    RealScalar tmp = t.squaredNorm();
    if(tmp>RealScalar(0))
      w = t.dot(s) / tmp;
    else
      w = Scalar(0);
    x += alpha * y + w * z;
    r = s - w * t;
    ++i;
  }
  tol_error = sqrt(r.squaredNorm()/rhs_sqnorm);
  iters = i;
  return true; 
}

}

template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class BiCGSTAB;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<BiCGSTAB<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A bi conjugate gradient stabilized solver for sparse square problems
  *
  * This class allows to solve for A.x = b sparse linear problems using a bi conjugate gradient
  * stabilized algorithm. The vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  * 
  * \b Performance: when using sparse matrices, best performance is achied for a row-major sparse matrix format.
  * Moreover, in this case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
  * \include BiCGSTAB_simple.cpp
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * BiCGSTAB can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, typename _Preconditioner>
class BiCGSTAB : public IterativeSolverBase<BiCGSTAB<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<BiCGSTAB> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  BiCGSTAB() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit BiCGSTAB(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~BiCGSTAB() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {    
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    
    bool ret = internal::bicgstab(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error);

    m_info = (!ret) ? NumericalIssue
           : m_error <= Base::m_tolerance ? Success
           : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_BICGSTAB_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/ConjugateGradient.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONJUGATE_GRADIENT_H
#define EIGEN_CONJUGATE_GRADIENT_H

namespace Eigen { 

namespace internal {

/** \internal Low-level conjugate gradient algorithm
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
EIGEN_DONT_INLINE
void conjugate_gradient(const MatrixType& mat, const Rhs& rhs, Dest& x,
                        const Preconditioner& precond, Index& iters,
                        typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  
  RealScalar tol = tol_error;
  Index maxIters = iters;
  
  Index n = mat.cols();

  VectorType residual = rhs - mat * x; //initial residual

  RealScalar rhsNorm2 = rhs.squaredNorm();
  if(rhsNorm2 == 0) 
  {
    x.setZero();
    iters = 0;
    tol_error = 0;
    return;
  }
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar threshold = numext::maxi(RealScalar(tol*tol*rhsNorm2),considerAsZero);
  RealScalar residualNorm2 = residual.squaredNorm();
  if (residualNorm2 < threshold)
  {
    iters = 0;
    tol_error = sqrt(residualNorm2 / rhsNorm2);
    return;
  }

  VectorType p(n);
  p = precond.solve(residual);      // initial search direction

  VectorType z(n), tmp(n);
  RealScalar absNew = numext::real(residual.dot(p));  // the square of the absolute value of r scaled by invM
  Index i = 0;
  while(i < maxIters)
  {
    tmp.noalias() = mat * p;                    // the bottleneck of the algorithm

    Scalar alpha = absNew / p.dot(tmp);         // the amount we travel on dir
    x += alpha * p;                             // update solution
    residual -= alpha * tmp;                    // update residual
    
    residualNorm2 = residual.squaredNorm();
    if(residualNorm2 < threshold)
      break;
    
    z = precond.solve(residual);                // approximately solve for "A z = residual"

    RealScalar absOld = absNew;
    absNew = numext::real(residual.dot(z));     // update the absolute value of r
    RealScalar beta = absNew / absOld;          // calculate the Gram-Schmidt value used to create the new search direction
    p = z + beta * p;                           // update search direction
    i++;
  }
  tol_error = sqrt(residualNorm2 / rhsNorm2);
  iters = i;
}

}

template< typename _MatrixType, int _UpLo=Lower,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class ConjugateGradient;

namespace internal {

template< typename _MatrixType, int _UpLo, typename _Preconditioner>
struct traits<ConjugateGradient<_MatrixType,_UpLo,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A conjugate gradient solver for sparse (or dense) self-adjoint problems
  *
  * This class allows to solve for A.x = b linear problems using an iterative conjugate gradient algorithm.
  * The matrix A must be selfadjoint. The matrix A and the vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the matrix A, can be a dense or a sparse matrix.
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower,
  *               \c Upper, or \c Lower|Upper in which the full matrix entries will be considered.
  *               Default is \c Lower, best performance is \c Lower|Upper.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  * 
  * \b Performance: Even though the default value of \c _UpLo is \c Lower, significantly higher performance is
  * achieved when using a complete matrix and \b Lower|Upper as the \a _UpLo template parameter. Moreover, in this
  * case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
    \code
    int n = 10000;
    VectorXd x(n), b(n);
    SparseMatrix<double> A(n,n);
    // fill A and b
    ConjugateGradient<SparseMatrix<double>, Lower|Upper> cg;
    cg.compute(A);
    x = cg.solve(b);
    std::cout << "#iterations:     " << cg.iterations() << std::endl;
    std::cout << "estimated error: " << cg.error()      << std::endl;
    // update b, and solve again
    x = cg.solve(b);
    \endcode
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * ConjugateGradient can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class LeastSquaresConjugateGradient, class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, int _UpLo, typename _Preconditioner>
class ConjugateGradient : public IterativeSolverBase<ConjugateGradient<_MatrixType,_UpLo,_Preconditioner> >
{
  typedef IterativeSolverBase<ConjugateGradient> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

  enum {
    UpLo = _UpLo
  };

public:

  /** Default constructor. */
  ConjugateGradient() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit ConjugateGradient(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~ConjugateGradient() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    typedef typename Base::MatrixWrapper MatrixWrapper;
    typedef typename Base::ActualMatrixType ActualMatrixType;
    enum {
      TransposeInput  =   (!MatrixWrapper::MatrixFree)
                      &&  (UpLo==(Lower|Upper))
                      &&  (!MatrixType::IsRowMajor)
                      &&  (!NumTraits<Scalar>::IsComplex)
    };
    typedef typename internal::conditional<TransposeInput,Transpose<const ActualMatrixType>, ActualMatrixType const&>::type RowMajorWrapper;
    EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(MatrixWrapper::MatrixFree,UpLo==(Lower|Upper)),MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY);
    typedef typename internal::conditional<UpLo==(Lower|Upper),
                                           RowMajorWrapper,
                                           typename MatrixWrapper::template ConstSelfAdjointViewReturnType<UpLo>::Type
                                          >::type SelfAdjointWrapper;

    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;

    RowMajorWrapper row_mat(matrix());
    internal::conjugate_gradient(SelfAdjointWrapper(row_mat), b, x, Base::m_preconditioner, m_iterations, m_error);
    m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_CONJUGATE_GRADIENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteCholesky.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_CHOlESKY_H
#define EIGEN_INCOMPLETE_CHOlESKY_H

#include <vector>
#include <list>

namespace Eigen {
/**
  * \brief Modified Incomplete Cholesky with dual threshold
  *
  * References : C-J. Lin and J. J. Moré, Incomplete Cholesky Factorizations with
  *              Limited memory, SIAM J. Sci. Comput.  21(1), pp. 24-45, 1999
  *
  * \tparam Scalar the scalar type of the input matrices
  * \tparam _UpLo The triangular part that will be used for the computations. It can be Lower
    *               or Upper. Default is Lower.
  * \tparam _OrderingType The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<int>,
  *                       unless EIGEN_MPL2_ONLY is defined, in which case the default is NaturalOrdering<int>.
  *
  * \implsparsesolverconcept
  *
  * It performs the following incomplete factorization: \f$ S P A P' S \approx L L' \f$
  * where L is a lower triangular factor, S is a diagonal scaling matrix, and P is a
  * fill-in reducing permutation as computed by the ordering method.
  *
  * \b Shifting \b strategy: Let \f$ B = S P A P' S \f$  be the scaled matrix on which the factorization is carried out,
  * and \f$ \beta \f$ be the minimum value of the diagonal. If \f$ \beta > 0 \f$ then, the factorization is directly performed
  * on the matrix B. Otherwise, the factorization is performed on the shifted matrix \f$ B + (\sigma+|\beta| I \f$ where
  * \f$ \sigma \f$ is the initial shift value as returned and set by setInitialShift() method. The default value is \f$ \sigma = 10^{-3} \f$.
  * If the factorization fails, then the shift in doubled until it succeed or a maximum of ten attempts. If it still fails, as returned by
  * the info() method, then you can either increase the initial shift, or better use another preconditioning technique.
  *
  */
template <typename Scalar, int _UpLo = Lower, typename _OrderingType = AMDOrdering<int> >
class IncompleteCholesky : public SparseSolverBase<IncompleteCholesky<Scalar,_UpLo,_OrderingType> >
{
  protected:
    typedef SparseSolverBase<IncompleteCholesky<Scalar,_UpLo,_OrderingType> > Base;
    using Base::m_isInitialized;
  public:
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef _OrderingType OrderingType;
    typedef typename OrderingType::PermutationType PermutationType;
    typedef typename PermutationType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> FactorType;
    typedef Matrix<Scalar,Dynamic,1> VectorSx;
    typedef Matrix<RealScalar,Dynamic,1> VectorRx;
    typedef Matrix<StorageIndex,Dynamic, 1> VectorIx;
    typedef std::vector<std::list<StorageIndex> > VectorList;
    enum { UpLo = _UpLo };
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };
  public:

    /** Default constructor leaving the object in a partly non-initialized stage.
      *
      * You must call compute() or the pair analyzePattern()/factorize() to make it valid.
      *
      * \sa IncompleteCholesky(const MatrixType&)
      */
    IncompleteCholesky() : m_initialShift(1e-3),m_analysisIsOk(false),m_factorizationIsOk(false) {}

    /** Constructor computing the incomplete factorization for the given matrix \a matrix.
      */
    template<typename MatrixType>
    IncompleteCholesky(const MatrixType& matrix) : m_initialShift(1e-3),m_analysisIsOk(false),m_factorizationIsOk(false)
    {
      compute(matrix);
    }

    /** \returns number of rows of the factored matrix */
    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_L.rows(); }

    /** \returns number of columns of the factored matrix */
    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_L.cols(); }


    /** \brief Reports whether previous computation was successful.
      *
      * It triggers an assertion if \c *this has not been initialized through the respective constructor,
      * or a call to compute() or analyzePattern().
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "IncompleteCholesky is not initialized.");
      return m_info;
    }

    /** \brief Set the initial shift parameter \f$ \sigma \f$.
      */
    void setInitialShift(RealScalar shift) { m_initialShift = shift; }

    /** \brief Computes the fill reducing permutation vector using the sparsity pattern of \a mat
      */
    template<typename MatrixType>
    void analyzePattern(const MatrixType& mat)
    {
      OrderingType ord;
      PermutationType pinv;
      ord(mat.template selfadjointView<UpLo>(), pinv);
      if(pinv.size()>0) m_perm = pinv.inverse();
      else              m_perm.resize(0);
      m_L.resize(mat.rows(), mat.cols());
      m_analysisIsOk = true;
      m_isInitialized = true;
      m_info = Success;
    }

    /** \brief Performs the numerical factorization of the input matrix \a mat
      *
      * The method analyzePattern() or compute() must have been called beforehand
      * with a matrix having the same pattern.
      *
      * \sa compute(), analyzePattern()
      */
    template<typename MatrixType>
    void factorize(const MatrixType& mat);

    /** Computes or re-computes the incomplete Cholesky factorization of the input matrix \a mat
      *
      * It is a shortcut for a sequential call to the analyzePattern() and factorize() methods.
      *
      * \sa analyzePattern(), factorize()
      */
    template<typename MatrixType>
    void compute(const MatrixType& mat)
    {
      analyzePattern(mat);
      factorize(mat);
    }

    // internal
    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      eigen_assert(m_factorizationIsOk && "factorize() should be called first");
      if (m_perm.rows() == b.rows())  x = m_perm * b;
      else                            x = b;
      x = m_scale.asDiagonal() * x;
      x = m_L.template triangularView<Lower>().solve(x);
      x = m_L.adjoint().template triangularView<Upper>().solve(x);
      x = m_scale.asDiagonal() * x;
      if (m_perm.rows() == b.rows())
        x = m_perm.inverse() * x;
    }

    /** \returns the sparse lower triangular factor L */
    const FactorType& matrixL() const { eigen_assert("m_factorizationIsOk"); return m_L; }

    /** \returns a vector representing the scaling factor S */
    const VectorRx& scalingS() const { eigen_assert("m_factorizationIsOk"); return m_scale; }

    /** \returns the fill-in reducing permutation P (can be empty for a natural ordering) */
    const PermutationType& permutationP() const { eigen_assert("m_analysisIsOk"); return m_perm; }

  protected:
    FactorType m_L;              // The lower part stored in CSC
    VectorRx m_scale;            // The vector for scaling the matrix
    RealScalar m_initialShift;   // The initial shift parameter
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    ComputationInfo m_info;
    PermutationType m_perm;

  private:
    inline void updateList(Ref<const VectorIx> colPtr, Ref<VectorIx> rowIdx, Ref<VectorSx> vals, const Index& col, const Index& jk, VectorIx& firstElt, VectorList& listCol);
};

// Based on the following paper:
//   C-J. Lin and J. J. Moré, Incomplete Cholesky Factorizations with
//   Limited memory, SIAM J. Sci. Comput.  21(1), pp. 24-45, 1999
//   http://ftp.mcs.anl.gov/pub/tech_reports/reports/P682.pdf
template<typename Scalar, int _UpLo, typename OrderingType>
template<typename _MatrixType>
void IncompleteCholesky<Scalar,_UpLo, OrderingType>::factorize(const _MatrixType& mat)
{
  using std::sqrt;
  eigen_assert(m_analysisIsOk && "analyzePattern() should be called first");

  // Dropping strategy : Keep only the p largest elements per column, where p is the number of elements in the column of the original matrix. Other strategies will be added

  // Apply the fill-reducing permutation computed in analyzePattern()
  if (m_perm.rows() == mat.rows() ) // To detect the null permutation
  {
    // The temporary is needed to make sure that the diagonal entry is properly sorted
    FactorType tmp(mat.rows(), mat.cols());
    tmp = mat.template selfadjointView<_UpLo>().twistedBy(m_perm);
    m_L.template selfadjointView<Lower>() = tmp.template selfadjointView<Lower>();
  }
  else
  {
    m_L.template selfadjointView<Lower>() = mat.template selfadjointView<_UpLo>();
  }

  Index n = m_L.cols();
  Index nnz = m_L.nonZeros();
  Map<VectorSx> vals(m_L.valuePtr(), nnz);         //values
  Map<VectorIx> rowIdx(m_L.innerIndexPtr(), nnz);  //Row indices
  Map<VectorIx> colPtr( m_L.outerIndexPtr(), n+1); // Pointer to the beginning of each row
  VectorIx firstElt(n-1); // for each j, points to the next entry in vals that will be used in the factorization
  VectorList listCol(n);  // listCol(j) is a linked list of columns to update column j
  VectorSx col_vals(n);   // Store a  nonzero values in each column
  VectorIx col_irow(n);   // Row indices of nonzero elements in each column
  VectorIx col_pattern(n);
  col_pattern.fill(-1);
  StorageIndex col_nnz;


  // Computes the scaling factors
  m_scale.resize(n);
  m_scale.setZero();
  for (Index j = 0; j < n; j++)
    for (Index k = colPtr[j]; k < colPtr[j+1]; k++)
    {
      m_scale(j) += numext::abs2(vals(k));
      if(rowIdx[k]!=j)
        m_scale(rowIdx[k]) += numext::abs2(vals(k));
    }

  m_scale = m_scale.cwiseSqrt().cwiseSqrt();

  for (Index j = 0; j < n; ++j)
    if(m_scale(j)>(std::numeric_limits<RealScalar>::min)())
      m_scale(j) = RealScalar(1)/m_scale(j);
    else
      m_scale(j) = 1;

  // TODO disable scaling if not needed, i.e., if it is roughly uniform? (this will make solve() faster)

  // Scale and compute the shift for the matrix
  RealScalar mindiag = NumTraits<RealScalar>::highest();
  for (Index j = 0; j < n; j++)
  {
    for (Index k = colPtr[j]; k < colPtr[j+1]; k++)
      vals[k] *= (m_scale(j)*m_scale(rowIdx[k]));
    eigen_internal_assert(rowIdx[colPtr[j]]==j && "IncompleteCholesky: only the lower triangular part must be stored");
    mindiag = numext::mini(numext::real(vals[colPtr[j]]), mindiag);
  }

  FactorType L_save = m_L;

  RealScalar shift = 0;
  if(mindiag <= RealScalar(0.))
    shift = m_initialShift - mindiag;

  m_info = NumericalIssue;

  // Try to perform the incomplete factorization using the current shift
  int iter = 0;
  do
  {
    // Apply the shift to the diagonal elements of the matrix
    for (Index j = 0; j < n; j++)
      vals[colPtr[j]] += shift;

    // jki version of the Cholesky factorization
    Index j=0;
    for (; j < n; ++j)
    {
      // Left-looking factorization of the j-th column
      // First, load the j-th column into col_vals
      Scalar diag = vals[colPtr[j]];  // It is assumed that only the lower part is stored
      col_nnz = 0;
      for (Index i = colPtr[j] + 1; i < colPtr[j+1]; i++)
      {
        StorageIndex l = rowIdx[i];
        col_vals(col_nnz) = vals[i];
        col_irow(col_nnz) = l;
        col_pattern(l) = col_nnz;
        col_nnz++;
      }
      {
        typename std::list<StorageIndex>::iterator k;
        // Browse all previous columns that will update column j
        for(k = listCol[j].begin(); k != listCol[j].end(); k++)
        {
          Index jk = firstElt(*k); // First element to use in the column
          eigen_internal_assert(rowIdx[jk]==j);
          Scalar v_j_jk = numext::conj(vals[jk]);

          jk += 1;
          for (Index i = jk; i < colPtr[*k+1]; i++)
          {
            StorageIndex l = rowIdx[i];
            if(col_pattern[l]<0)
            {
              col_vals(col_nnz) = vals[i] * v_j_jk;
              col_irow[col_nnz] = l;
              col_pattern(l) = col_nnz;
              col_nnz++;
            }
            else
              col_vals(col_pattern[l]) -= vals[i] * v_j_jk;
          }
          updateList(colPtr,rowIdx,vals, *k, jk, firstElt, listCol);
        }
      }

      // Scale the current column
      if(numext::real(diag) <= 0)
      {
        if(++iter>=10)
          return;

        // increase shift
        shift = numext::maxi(m_initialShift,RealScalar(2)*shift);
        // restore m_L, col_pattern, and listCol
        vals = Map<const VectorSx>(L_save.valuePtr(), nnz);
        rowIdx = Map<const VectorIx>(L_save.innerIndexPtr(), nnz);
        colPtr = Map<const VectorIx>(L_save.outerIndexPtr(), n+1);
        col_pattern.fill(-1);
        for(Index i=0; i<n; ++i)
          listCol[i].clear();

        break;
      }

      RealScalar rdiag = sqrt(numext::real(diag));
      vals[colPtr[j]] = rdiag;
      for (Index k = 0; k<col_nnz; ++k)
      {
        Index i = col_irow[k];
        //Scale
        col_vals(k) /= rdiag;
        //Update the remaining diagonals with col_vals
        vals[colPtr[i]] -= numext::abs2(col_vals(k));
      }
      // Select the largest p elements
      // p is the original number of elements in the column (without the diagonal)
      Index p = colPtr[j+1] - colPtr[j] - 1 ;
      Ref<VectorSx> cvals = col_vals.head(col_nnz);
      Ref<VectorIx> cirow = col_irow.head(col_nnz);
      internal::QuickSplit(cvals,cirow, p);
      // Insert the largest p elements in the matrix
      Index cpt = 0;
      for (Index i = colPtr[j]+1; i < colPtr[j+1]; i++)
      {
        vals[i] = col_vals(cpt);
        rowIdx[i] = col_irow(cpt);
        // restore col_pattern:
        col_pattern(col_irow(cpt)) = -1;
        cpt++;
      }
      // Get the first smallest row index and put it after the diagonal element
      Index jk = colPtr(j)+1;
      updateList(colPtr,rowIdx,vals,j,jk,firstElt,listCol);
    }

    if(j==n)
    {
      m_factorizationIsOk = true;
      m_info = Success;
    }
  } while(m_info!=Success);
}

template<typename Scalar, int _UpLo, typename OrderingType>
inline void IncompleteCholesky<Scalar,_UpLo, OrderingType>::updateList(Ref<const VectorIx> colPtr, Ref<VectorIx> rowIdx, Ref<VectorSx> vals, const Index& col, const Index& jk, VectorIx& firstElt, VectorList& listCol)
{
  if (jk < colPtr(col+1) )
  {
    Index p = colPtr(col+1) - jk;
    Index minpos;
    rowIdx.segment(jk,p).minCoeff(&minpos);
    minpos += jk;
    if (rowIdx(minpos) != rowIdx(jk))
    {
      //Swap
      std::swap(rowIdx(jk),rowIdx(minpos));
      std::swap(vals(jk),vals(minpos));
    }
    firstElt(col) = internal::convert_index<StorageIndex,Index>(jk);
    listCol[rowIdx(jk)].push_back(internal::convert_index<StorageIndex,Index>(col));
  }
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteLUT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_LUT_H
#define EIGEN_INCOMPLETE_LUT_H


namespace Eigen {

namespace internal {

/** \internal
  * Compute a quick-sort split of a vector
  * On output, the vector row is permuted such that its elements satisfy
  * abs(row(i)) >= abs(row(ncut)) if i<ncut
  * abs(row(i)) <= abs(row(ncut)) if i>ncut
  * \param row The vector of values
  * \param ind The array of index for the elements in @p row
  * \param ncut  The number of largest elements to keep
  **/
template <typename VectorV, typename VectorI>
Index QuickSplit(VectorV &row, VectorI &ind, Index ncut)
{
  typedef typename VectorV::RealScalar RealScalar;
  using std::swap;
  using std::abs;
  Index mid;
  Index n = row.size(); /* length of the vector */
  Index first, last ;

  ncut--; /* to fit the zero-based indices */
  first = 0;
  last = n-1;
  if (ncut < first || ncut > last ) return 0;

  do {
    mid = first;
    RealScalar abskey = abs(row(mid));
    for (Index j = first + 1; j <= last; j++) {
      if ( abs(row(j)) > abskey) {
        ++mid;
        swap(row(mid), row(j));
        swap(ind(mid), ind(j));
      }
    }
    /* Interchange for the pivot element */
    swap(row(mid), row(first));
    swap(ind(mid), ind(first));

    if (mid > ncut) last = mid - 1;
    else if (mid < ncut ) first = mid + 1;
  } while (mid != ncut );

  return 0; /* mid is equal to ncut */
}

}// end namespace internal

/** \ingroup IterativeLinearSolvers_Module
  * \class IncompleteLUT
  * \brief Incomplete LU factorization with dual-threshold strategy
  *
  * \implsparsesolverconcept
  *
  * During the numerical factorization, two dropping rules are used :
  *  1) any element whose magnitude is less than some tolerance is dropped.
  *    This tolerance is obtained by multiplying the input tolerance @p droptol
  *    by the average magnitude of all the original elements in the current row.
  *  2) After the elimination of the row, only the @p fill largest elements in
  *    the L part and the @p fill largest elements in the U part are kept
  *    (in addition to the diagonal element ). Note that @p fill is computed from
  *    the input parameter @p fillfactor which is used the ratio to control the fill_in
  *    relatively to the initial number of nonzero elements.
  *
  * The two extreme cases are when @p droptol=0 (to keep all the @p fill*2 largest elements)
  * and when @p fill=n/2 with @p droptol being different to zero.
  *
  * References : Yousef Saad, ILUT: A dual threshold incomplete LU factorization,
  *              Numerical Linear Algebra with Applications, 1(4), pp 387-402, 1994.
  *
  * NOTE : The following implementation is derived from the ILUT implementation
  * in the SPARSKIT package, Copyright (C) 2005, the Regents of the University of Minnesota
  *  released under the terms of the GNU LGPL:
  *    http://www-users.cs.umn.edu/~saad/software/SPARSKIT/README
  * However, Yousef Saad gave us permission to relicense his ILUT code to MPL2.
  * See the Eigen mailing list archive, thread: ILUT, date: July 8, 2012:
  *   http://listengine.tuxfamily.org/lists.tuxfamily.org/eigen/2012/07/msg00064.html
  * alternatively, on GMANE:
  *   http://comments.gmane.org/gmane.comp.lib.eigen/3302
  */
template <typename _Scalar, typename _StorageIndex = int>
class IncompleteLUT : public SparseSolverBase<IncompleteLUT<_Scalar, _StorageIndex> >
{
  protected:
    typedef SparseSolverBase<IncompleteLUT> Base;
    using Base::m_isInitialized;
  public:
    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef SparseMatrix<Scalar,RowMajor,StorageIndex> FactorType;

    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

  public:

    IncompleteLUT()
      : m_droptol(NumTraits<Scalar>::dummy_precision()), m_fillfactor(10),
        m_analysisIsOk(false), m_factorizationIsOk(false)
    {}

    template<typename MatrixType>
    explicit IncompleteLUT(const MatrixType& mat, const RealScalar& droptol=NumTraits<Scalar>::dummy_precision(), int fillfactor = 10)
      : m_droptol(droptol),m_fillfactor(fillfactor),
        m_analysisIsOk(false),m_factorizationIsOk(false)
    {
      eigen_assert(fillfactor != 0);
      compute(mat);
    }

    EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }

    EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "IncompleteLUT is not initialized.");
      return m_info;
    }

    template<typename MatrixType>
    void analyzePattern(const MatrixType& amat);

    template<typename MatrixType>
    void factorize(const MatrixType& amat);

    /**
      * Compute an incomplete LU factorization with dual threshold on the matrix mat
      * No pivoting is done in this version
      *
      **/
    template<typename MatrixType>
    IncompleteLUT& compute(const MatrixType& amat)
    {
      analyzePattern(amat);
      factorize(amat);
      return *this;
    }

    void setDroptol(const RealScalar& droptol);
    void setFillfactor(int fillfactor);

    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_Pinv * b;
      x = m_lu.template triangularView<UnitLower>().solve(x);
      x = m_lu.template triangularView<Upper>().solve(x);
      x = m_P * x;
    }

protected:

    /** keeps off-diagonal entries; drops diagonal entries */
    struct keep_diag {
      inline bool operator() (const Index& row, const Index& col, const Scalar&) const
      {
        return row!=col;
      }
    };

protected:

    FactorType m_lu;
    RealScalar m_droptol;
    int m_fillfactor;
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    ComputationInfo m_info;
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_P;     // Fill-reducing permutation
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_Pinv;  // Inverse permutation
};

/**
 * Set control parameter droptol
 *  \param droptol   Drop any element whose magnitude is less than this tolerance
 **/
template<typename Scalar, typename StorageIndex>
void IncompleteLUT<Scalar,StorageIndex>::setDroptol(const RealScalar& droptol)
{
  this->m_droptol = droptol;
}

/**
 * Set control parameter fillfactor
 * \param fillfactor  This is used to compute the  number @p fill_in of largest elements to keep on each row.
 **/
template<typename Scalar, typename StorageIndex>
void IncompleteLUT<Scalar,StorageIndex>::setFillfactor(int fillfactor)
{
  this->m_fillfactor = fillfactor;
}

template <typename Scalar, typename StorageIndex>
template<typename _MatrixType>
void IncompleteLUT<Scalar,StorageIndex>::analyzePattern(const _MatrixType& amat)
{
  // Compute the Fill-reducing permutation
  // Since ILUT does not perform any numerical pivoting,
  // it is highly preferable to keep the diagonal through symmetric permutations.
  // To this end, let's symmetrize the pattern and perform AMD on it.
  SparseMatrix<Scalar,ColMajor, StorageIndex> mat1 = amat;
  SparseMatrix<Scalar,ColMajor, StorageIndex> mat2 = amat.transpose();
  // FIXME for a matrix with nearly symmetric pattern, mat2+mat1 is the appropriate choice.
  //       on the other hand for a really non-symmetric pattern, mat2*mat1 should be preferred...
  SparseMatrix<Scalar,ColMajor, StorageIndex> AtA = mat2 + mat1;
  AMDOrdering<StorageIndex> ordering;
  ordering(AtA,m_P);
  m_Pinv  = m_P.inverse(); // cache the inverse permutation
  m_analysisIsOk = true;
  m_factorizationIsOk = false;
  m_isInitialized = true;
}

template <typename Scalar, typename StorageIndex>
template<typename _MatrixType>
void IncompleteLUT<Scalar,StorageIndex>::factorize(const _MatrixType& amat)
{
  using std::sqrt;
  using std::swap;
  using std::abs;
  using internal::convert_index;

  eigen_assert((amat.rows() == amat.cols()) && "The factorization should be done on a square matrix");
  Index n = amat.cols();  // Size of the matrix
  m_lu.resize(n,n);
  // Declare Working vectors and variables
  Vector u(n) ;     // real values of the row -- maximum size is n --
  VectorI ju(n);   // column position of the values in u -- maximum size  is n
  VectorI jr(n);   // Indicate the position of the nonzero elements in the vector u -- A zero location is indicated by -1

  // Apply the fill-reducing permutation
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  SparseMatrix<Scalar,RowMajor, StorageIndex> mat;
  mat = amat.twistedBy(m_Pinv);

  // Initialization
  jr.fill(-1);
  ju.fill(0);
  u.fill(0);

  // number of largest elements to keep in each row:
  Index fill_in = (amat.nonZeros()*m_fillfactor)/n + 1;
  if (fill_in > n) fill_in = n;

  // number of largest nonzero elements to keep in the L and the U part of the current row:
  Index nnzL = fill_in/2;
  Index nnzU = nnzL;
  m_lu.reserve(n * (nnzL + nnzU + 1));

  // global loop over the rows of the sparse matrix
  for (Index ii = 0; ii < n; ii++)
  {
    // 1 - copy the lower and the upper part of the row i of mat in the working vector u

    Index sizeu = 1; // number of nonzero elements in the upper part of the current row
    Index sizel = 0; // number of nonzero elements in the lower part of the current row
    ju(ii)    = convert_index<StorageIndex>(ii);
    u(ii)     = 0;
    jr(ii)    = convert_index<StorageIndex>(ii);
    RealScalar rownorm = 0;

    typename FactorType::InnerIterator j_it(mat, ii); // Iterate through the current row ii
    for (; j_it; ++j_it)
    {
      Index k = j_it.index();
      if (k < ii)
      {
        // copy the lower part
        ju(sizel) = convert_index<StorageIndex>(k);
        u(sizel) = j_it.value();
        jr(k) = convert_index<StorageIndex>(sizel);
        ++sizel;
      }
      else if (k == ii)
      {
        u(ii) = j_it.value();
      }
      else
      {
        // copy the upper part
        Index jpos = ii + sizeu;
        ju(jpos) = convert_index<StorageIndex>(k);
        u(jpos) = j_it.value();
        jr(k) = convert_index<StorageIndex>(jpos);
        ++sizeu;
      }
      rownorm += numext::abs2(j_it.value());
    }

    // 2 - detect possible zero row
    if(rownorm==0)
    {
      m_info = NumericalIssue;
      return;
    }
    // Take the 2-norm of the current row as a relative tolerance
    rownorm = sqrt(rownorm);

    // 3 - eliminate the previous nonzero rows
    Index jj = 0;
    Index len = 0;
    while (jj < sizel)
    {
      // In order to eliminate in the correct order,
      // we must select first the smallest column index among  ju(jj:sizel)
      Index k;
      Index minrow = ju.segment(jj,sizel-jj).minCoeff(&k); // k is relative to the segment
      k += jj;
      if (minrow != ju(jj))
      {
        // swap the two locations
        Index j = ju(jj);
        swap(ju(jj), ju(k));
        jr(minrow) = convert_index<StorageIndex>(jj);
        jr(j) = convert_index<StorageIndex>(k);
        swap(u(jj), u(k));
      }
      // Reset this location
      jr(minrow) = -1;

      // Start elimination
      typename FactorType::InnerIterator ki_it(m_lu, minrow);
      while (ki_it && ki_it.index() < minrow) ++ki_it;
      eigen_internal_assert(ki_it && ki_it.col()==minrow);
      Scalar fact = u(jj) / ki_it.value();

      // drop too small elements
      if(abs(fact) <= m_droptol)
      {
        jj++;
        continue;
      }

      // linear combination of the current row ii and the row minrow
      ++ki_it;
      for (; ki_it; ++ki_it)
      {
        Scalar prod = fact * ki_it.value();
        Index j     = ki_it.index();
        Index jpos  = jr(j);
        if (jpos == -1) // fill-in element
        {
          Index newpos;
          if (j >= ii) // dealing with the upper part
          {
            newpos = ii + sizeu;
            sizeu++;
            eigen_internal_assert(sizeu<=n);
          }
          else // dealing with the lower part
          {
            newpos = sizel;
            sizel++;
            eigen_internal_assert(sizel<=ii);
          }
          ju(newpos) = convert_index<StorageIndex>(j);
          u(newpos) = -prod;
          jr(j) = convert_index<StorageIndex>(newpos);
        }
        else
          u(jpos) -= prod;
      }
      // store the pivot element
      u(len)  = fact;
      ju(len) = convert_index<StorageIndex>(minrow);
      ++len;

      jj++;
    } // end of the elimination on the row ii

    // reset the upper part of the pointer jr to zero
    for(Index k = 0; k <sizeu; k++) jr(ju(ii+k)) = -1;

    // 4 - partially sort and insert the elements in the m_lu matrix

    // sort the L-part of the row
    sizel = len;
    len = (std::min)(sizel, nnzL);
    typename Vector::SegmentReturnType ul(u.segment(0, sizel));
    typename VectorI::SegmentReturnType jul(ju.segment(0, sizel));
    internal::QuickSplit(ul, jul, len);

    // store the largest m_fill elements of the L part
    m_lu.startVec(ii);
    for(Index k = 0; k < len; k++)
      m_lu.insertBackByOuterInnerUnordered(ii,ju(k)) = u(k);

    // store the diagonal element
    // apply a shifting rule to avoid zero pivots (we are doing an incomplete factorization)
    if (u(ii) == Scalar(0))
      u(ii) = sqrt(m_droptol) * rownorm;
    m_lu.insertBackByOuterInnerUnordered(ii, ii) = u(ii);

    // sort the U-part of the row
    // apply the dropping rule first
    len = 0;
    for(Index k = 1; k < sizeu; k++)
    {
      if(abs(u(ii+k)) > m_droptol * rownorm )
      {
        ++len;
        u(ii + len)  = u(ii + k);
        ju(ii + len) = ju(ii + k);
      }
    }
    sizeu = len + 1; // +1 to take into account the diagonal element
    len = (std::min)(sizeu, nnzU);
    typename Vector::SegmentReturnType uu(u.segment(ii+1, sizeu-1));
    typename VectorI::SegmentReturnType juu(ju.segment(ii+1, sizeu-1));
    internal::QuickSplit(uu, juu, len);

    // store the largest elements of the U part
    for(Index k = ii + 1; k < ii + len; k++)
      m_lu.insertBackByOuterInnerUnordered(ii,ju(k)) = u(k);
  }
  m_lu.finalize();
  m_lu.makeCompressed();

  m_factorizationIsOk = true;
  m_info = Success;
}

} // end namespace Eigen

#endif // EIGEN_INCOMPLETE_LUT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IterativeSolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVE_SOLVER_BASE_H
#define EIGEN_ITERATIVE_SOLVER_BASE_H

namespace Eigen {

namespace internal {

template<typename MatrixType>
struct is_ref_compatible_impl
{
private:
  template <typename T0>
  struct any_conversion
  {
    template <typename T> any_conversion(const volatile T&);
    template <typename T> any_conversion(T&);
  };
  struct yes {int a[1];};
  struct no  {int a[2];};

  template<typename T>
  static yes test(const Ref<const T>&, int);
  template<typename T>
  static no  test(any_conversion<T>, ...);

public:
  static MatrixType ms_from;
  enum { value = sizeof(test<MatrixType>(ms_from, 0))==sizeof(yes) };
};

template<typename MatrixType>
struct is_ref_compatible
{
  enum { value = is_ref_compatible_impl<typename remove_all<MatrixType>::type>::value };
};

template<typename MatrixType, bool MatrixFree = !internal::is_ref_compatible<MatrixType>::value>
class generic_matrix_wrapper;

// We have an explicit matrix at hand, compatible with Ref<>
template<typename MatrixType>
class generic_matrix_wrapper<MatrixType,false>
{
public:
  typedef Ref<const MatrixType> ActualMatrixType;
  template<int UpLo> struct ConstSelfAdjointViewReturnType {
    typedef typename ActualMatrixType::template ConstSelfAdjointViewReturnType<UpLo>::Type Type;
  };

  enum {
    MatrixFree = false
  };

  generic_matrix_wrapper()
    : m_dummy(0,0), m_matrix(m_dummy)
  {}

  template<typename InputType>
  generic_matrix_wrapper(const InputType &mat)
    : m_matrix(mat)
  {}

  const ActualMatrixType& matrix() const
  {
    return m_matrix;
  }

  template<typename MatrixDerived>
  void grab(const EigenBase<MatrixDerived> &mat)
  {
    m_matrix.~Ref<const MatrixType>();
    ::new (&m_matrix) Ref<const MatrixType>(mat.derived());
  }

  void grab(const Ref<const MatrixType> &mat)
  {
    if(&(mat.derived()) != &m_matrix)
    {
      m_matrix.~Ref<const MatrixType>();
      ::new (&m_matrix) Ref<const MatrixType>(mat);
    }
  }

protected:
  MatrixType m_dummy; // used to default initialize the Ref<> object
  ActualMatrixType m_matrix;
};

// MatrixType is not compatible with Ref<> -> matrix-free wrapper
template<typename MatrixType>
class generic_matrix_wrapper<MatrixType,true>
{
public:
  typedef MatrixType ActualMatrixType;
  template<int UpLo> struct ConstSelfAdjointViewReturnType
  {
    typedef ActualMatrixType Type;
  };

  enum {
    MatrixFree = true
  };

  generic_matrix_wrapper()
    : mp_matrix(0)
  {}

  generic_matrix_wrapper(const MatrixType &mat)
    : mp_matrix(&mat)
  {}

  const ActualMatrixType& matrix() const
  {
    return *mp_matrix;
  }

  void grab(const MatrixType &mat)
  {
    mp_matrix = &mat;
  }

protected:
  const ActualMatrixType *mp_matrix;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief Base class for linear iterative solvers
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename Derived>
class IterativeSolverBase : public SparseSolverBase<Derived>
{
protected:
  typedef SparseSolverBase<Derived> Base;
  using Base::m_isInitialized;

public:
  typedef typename internal::traits<Derived>::MatrixType MatrixType;
  typedef typename internal::traits<Derived>::Preconditioner Preconditioner;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::RealScalar RealScalar;

  enum {
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };

public:

  using Base::derived;

  /** Default constructor. */
  IterativeSolverBase()
  {
    init();
  }

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    *
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit IterativeSolverBase(const EigenBase<MatrixDerived>& A)
    : m_matrixWrapper(A.derived())
  {
    init();
    compute(matrix());
  }

  ~IterativeSolverBase() {}

  /** Initializes the iterative solver for the sparsity pattern of the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly calls analyzePattern on the preconditioner. In the future
    * we might, for instance, implement column reordering for faster matrix vector products.
    */
  template<typename MatrixDerived>
  Derived& analyzePattern(const EigenBase<MatrixDerived>& A)
  {
    grab(A.derived());
    m_preconditioner.analyzePattern(matrix());
    m_isInitialized = true;
    m_analysisIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** Initializes the iterative solver with the numerical values of the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly calls factorize on the preconditioner.
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  Derived& factorize(const EigenBase<MatrixDerived>& A)
  {
    eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
    grab(A.derived());
    m_preconditioner.factorize(matrix());
    m_factorizationIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** Initializes the iterative solver with the matrix \a A for further solving \c Ax=b problems.
    *
    * Currently, this function mostly initializes/computes the preconditioner. In the future
    * we might, for instance, implement column reordering for faster matrix vector products.
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  Derived& compute(const EigenBase<MatrixDerived>& A)
  {
    grab(A.derived());
    m_preconditioner.compute(matrix());
    m_isInitialized = true;
    m_analysisIsOk = true;
    m_factorizationIsOk = true;
    m_info = m_preconditioner.info();
    return derived();
  }

  /** \internal */
  EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT { return matrix().rows(); }

  /** \internal */
  EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT { return matrix().cols(); }

  /** \returns the tolerance threshold used by the stopping criteria.
    * \sa setTolerance()
    */
  RealScalar tolerance() const { return m_tolerance; }

  /** Sets the tolerance threshold used by the stopping criteria.
    *
    * This value is used as an upper bound to the relative residual error: |Ax-b|/|b|.
    * The default value is the machine precision given by NumTraits<Scalar>::epsilon()
    */
  Derived& setTolerance(const RealScalar& tolerance)
  {
    m_tolerance = tolerance;
    return derived();
  }

  /** \returns a read-write reference to the preconditioner for custom configuration. */
  Preconditioner& preconditioner() { return m_preconditioner; }

  /** \returns a read-only reference to the preconditioner. */
  const Preconditioner& preconditioner() const { return m_preconditioner; }

  /** \returns the max number of iterations.
    * It is either the value set by setMaxIterations or, by default,
    * twice the number of columns of the matrix.
    */
  Index maxIterations() const
  {
    return (m_maxIterations<0) ? 2*matrix().cols() : m_maxIterations;
  }

  /** Sets the max number of iterations.
    * Default is twice the number of columns of the matrix.
    */
  Derived& setMaxIterations(Index maxIters)
  {
    m_maxIterations = maxIters;
    return derived();
  }

  /** \returns the number of iterations performed during the last solve */
  Index iterations() const
  {
    eigen_assert(m_isInitialized && "ConjugateGradient is not initialized.");
    return m_iterations;
  }

  /** \returns the tolerance error reached during the last solve.
    * It is a close approximation of the true relative residual error |Ax-b|/|b|.
    */
  RealScalar error() const
  {
    eigen_assert(m_isInitialized && "ConjugateGradient is not initialized.");
    return m_error;
  }

  /** \returns the solution x of \f$ A x = b \f$ using the current decomposition of A
    * and \a x0 as an initial solution.
    *
    * \sa solve(), compute()
    */
  template<typename Rhs,typename Guess>
  inline const SolveWithGuess<Derived, Rhs, Guess>
  solveWithGuess(const MatrixBase<Rhs>& b, const Guess& x0) const
  {
    eigen_assert(m_isInitialized && "Solver is not initialized.");
    eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
    return SolveWithGuess<Derived, Rhs, Guess>(derived(), b.derived(), x0);
  }

  /** \returns Success if the iterations converged, and NoConvergence otherwise. */
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "IterativeSolverBase is not initialized.");
    return m_info;
  }

  /** \internal */
  template<typename Rhs, typename DestDerived>
  void _solve_with_guess_impl(const Rhs& b, SparseMatrixBase<DestDerived> &aDest) const
  {
    eigen_assert(rows()==b.rows());

    Index rhsCols = b.cols();
    Index size = b.rows();
    DestDerived& dest(aDest.derived());
    typedef typename DestDerived::Scalar DestScalar;
    Eigen::Matrix<DestScalar,Dynamic,1> tb(size);
    Eigen::Matrix<DestScalar,Dynamic,1> tx(cols());
    // We do not directly fill dest because sparse expressions have to be free of aliasing issue.
    // For non square least-square problems, b and dest might not have the same size whereas they might alias each-other.
    typename DestDerived::PlainObject tmp(cols(),rhsCols);
    ComputationInfo global_info = Success;
    for(Index k=0; k<rhsCols; ++k)
    {
      tb = b.col(k);
      tx = dest.col(k);
      derived()._solve_vector_with_guess_impl(tb,tx);
      tmp.col(k) = tx.sparseView(0);

      // The call to _solve_vector_with_guess_impl updates m_info, so if it failed for a previous column
      // we need to restore it to the worst value.
      if(m_info==NumericalIssue)
        global_info = NumericalIssue;
      else if(m_info==NoConvergence)
        global_info = NoConvergence;
    }
    m_info = global_info;
    dest.swap(tmp);
  }

  template<typename Rhs, typename DestDerived>
  typename internal::enable_if<Rhs::ColsAtCompileTime!=1 && DestDerived::ColsAtCompileTime!=1>::type
  _solve_with_guess_impl(const Rhs& b, MatrixBase<DestDerived> &aDest) const
  {
    eigen_assert(rows()==b.rows());

    Index rhsCols = b.cols();
    DestDerived& dest(aDest.derived());
    ComputationInfo global_info = Success;
    for(Index k=0; k<rhsCols; ++k)
    {
      typename DestDerived::ColXpr xk(dest,k);
      typename Rhs::ConstColXpr bk(b,k);
      derived()._solve_vector_with_guess_impl(bk,xk);

      // The call to _solve_vector_with_guess updates m_info, so if it failed for a previous column
      // we need to restore it to the worst value.
      if(m_info==NumericalIssue)
        global_info = NumericalIssue;
      else if(m_info==NoConvergence)
        global_info = NoConvergence;
    }
    m_info = global_info;
  }

  template<typename Rhs, typename DestDerived>
  typename internal::enable_if<Rhs::ColsAtCompileTime==1 || DestDerived::ColsAtCompileTime==1>::type
  _solve_with_guess_impl(const Rhs& b, MatrixBase<DestDerived> &dest) const
  {
    derived()._solve_vector_with_guess_impl(b,dest.derived());
  }

  /** \internal default initial guess = 0 */
  template<typename Rhs,typename Dest>
  void _solve_impl(const Rhs& b, Dest& x) const
  {
    x.setZero();
    derived()._solve_with_guess_impl(b,x);
  }

protected:
  void init()
  {
    m_isInitialized = false;
    m_analysisIsOk = false;
    m_factorizationIsOk = false;
    m_maxIterations = -1;
    m_tolerance = NumTraits<Scalar>::epsilon();
  }

  typedef internal::generic_matrix_wrapper<MatrixType> MatrixWrapper;
  typedef typename MatrixWrapper::ActualMatrixType ActualMatrixType;

  const ActualMatrixType& matrix() const
  {
    return m_matrixWrapper.matrix();
  }

  template<typename InputType>
  void grab(const InputType &A)
  {
    m_matrixWrapper.grab(A);
  }

  MatrixWrapper m_matrixWrapper;
  Preconditioner m_preconditioner;

  Index m_maxIterations;
  RealScalar m_tolerance;

  mutable RealScalar m_error;
  mutable Index m_iterations;
  mutable ComputationInfo m_info;
  mutable bool m_analysisIsOk, m_factorizationIsOk;
};

} // end namespace Eigen

#endif // EIGEN_ITERATIVE_SOLVER_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/LeastSquareConjugateGradient.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H
#define EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H

namespace Eigen { 

namespace internal {

/** \internal Low-level conjugate gradient algorithm for least-square problems
  * \param mat The matrix A
  * \param rhs The right hand side vector b
  * \param x On input and initial solution, on output the computed solution.
  * \param precond A preconditioner being able to efficiently solve for an
  *                approximation of A'Ax=b (regardless of b)
  * \param iters On input the max number of iteration, on output the number of performed iterations.
  * \param tol_error On input the tolerance error, on output an estimation of the relative error.
  */
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
EIGEN_DONT_INLINE
void least_square_conjugate_gradient(const MatrixType& mat, const Rhs& rhs, Dest& x,
                                     const Preconditioner& precond, Index& iters,
                                     typename Dest::RealScalar& tol_error)
{
  using std::sqrt;
  using std::abs;
  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,1> VectorType;
  
  RealScalar tol = tol_error;
  Index maxIters = iters;
  
  Index m = mat.rows(), n = mat.cols();

  VectorType residual        = rhs - mat * x;
  VectorType normal_residual = mat.adjoint() * residual;

  RealScalar rhsNorm2 = (mat.adjoint()*rhs).squaredNorm();
  if(rhsNorm2 == 0) 
  {
    x.setZero();
    iters = 0;
    tol_error = 0;
    return;
  }
  RealScalar threshold = tol*tol*rhsNorm2;
  RealScalar residualNorm2 = normal_residual.squaredNorm();
  if (residualNorm2 < threshold)
  {
    iters = 0;
    tol_error = sqrt(residualNorm2 / rhsNorm2);
    return;
  }
  
  VectorType p(n);
  p = precond.solve(normal_residual);                         // initial search direction

  VectorType z(n), tmp(m);
  RealScalar absNew = numext::real(normal_residual.dot(p));  // the square of the absolute value of r scaled by invM
  Index i = 0;
  while(i < maxIters)
  {
    tmp.noalias() = mat * p;

    Scalar alpha = absNew / tmp.squaredNorm();      // the amount we travel on dir
    x += alpha * p;                                 // update solution
    residual -= alpha * tmp;                        // update residual
    normal_residual = mat.adjoint() * residual;     // update residual of the normal equation
    
    residualNorm2 = normal_residual.squaredNorm();
    if(residualNorm2 < threshold)
      break;
    
    z = precond.solve(normal_residual);             // approximately solve for "A'A z = normal_residual"

    RealScalar absOld = absNew;
    absNew = numext::real(normal_residual.dot(z));  // update the absolute value of r
    RealScalar beta = absNew / absOld;              // calculate the Gram-Schmidt value used to create the new search direction
    p = z + beta * p;                               // update search direction
    i++;
  }
  tol_error = sqrt(residualNorm2 / rhsNorm2);
  iters = i;
}

}

template< typename _MatrixType,
          typename _Preconditioner = LeastSquareDiagonalPreconditioner<typename _MatrixType::Scalar> >
class LeastSquaresConjugateGradient;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<LeastSquaresConjugateGradient<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A conjugate gradient solver for sparse (or dense) least-square problems
  *
  * This class allows to solve for A x = b linear problems using an iterative conjugate gradient algorithm.
  * The matrix A can be non symmetric and rectangular, but the matrix A' A should be positive-definite to guaranty stability.
  * Otherwise, the SparseLU or SparseQR classes might be preferable.
  * The matrix A and the vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is LeastSquareDiagonalPreconditioner
  *
  * \implsparsesolverconcept
  * 
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  * 
  * This class can be used as the direct solver classes. Here is a typical usage example:
    \code
    int m=1000000, n = 10000;
    VectorXd x(n), b(m);
    SparseMatrix<double> A(m,n);
    // fill A and b
    LeastSquaresConjugateGradient<SparseMatrix<double> > lscg;
    lscg.compute(A);
    x = lscg.solve(b);
    std::cout << "#iterations:     " << lscg.iterations() << std::endl;
    std::cout << "estimated error: " << lscg.error()      << std::endl;
    // update b, and solve again
    x = lscg.solve(b);
    \endcode
  * 
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * \sa class ConjugateGradient, SparseLU, SparseQR
  */
template< typename _MatrixType, typename _Preconditioner>
class LeastSquaresConjugateGradient : public IterativeSolverBase<LeastSquaresConjugateGradient<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<LeastSquaresConjugateGradient> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;
public:
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  LeastSquaresConjugateGradient() : Base() {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit LeastSquaresConjugateGradient(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}

  ~LeastSquaresConjugateGradient() {}

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;

    internal::least_square_conjugate_gradient(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error);
    m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
  }

};

} // end namespace Eigen

#endif // EIGEN_LEAST_SQUARE_CONJUGATE_GRADIENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/SolveWithGuess.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SOLVEWITHGUESS_H
#define EIGEN_SOLVEWITHGUESS_H

namespace Eigen {

template<typename Decomposition, typename RhsType, typename GuessType> class SolveWithGuess;

/** \class SolveWithGuess
  * \ingroup IterativeLinearSolvers_Module
  *
  * \brief Pseudo expression representing a solving operation
  *
  * \tparam Decomposition the type of the matrix or decomposion object
  * \tparam Rhstype the type of the right-hand side
  *
  * This class represents an expression of A.solve(B)
  * and most of the time this is the only way it is used.
  *
  */
namespace internal {


template<typename Decomposition, typename RhsType, typename GuessType>
struct traits<SolveWithGuess<Decomposition, RhsType, GuessType> >
  : traits<Solve<Decomposition,RhsType> >
{};

}


template<typename Decomposition, typename RhsType, typename GuessType>
class SolveWithGuess : public internal::generic_xpr_base<SolveWithGuess<Decomposition,RhsType,GuessType>, MatrixXpr, typename internal::traits<RhsType>::StorageKind>::type
{
public:
  typedef typename internal::traits<SolveWithGuess>::Scalar Scalar;
  typedef typename internal::traits<SolveWithGuess>::PlainObject PlainObject;
  typedef typename internal::generic_xpr_base<SolveWithGuess<Decomposition,RhsType,GuessType>, MatrixXpr, typename internal::traits<RhsType>::StorageKind>::type Base;
  typedef typename internal::ref_selector<SolveWithGuess>::type Nested;

  SolveWithGuess(const Decomposition &dec, const RhsType &rhs, const GuessType &guess)
    : m_dec(dec), m_rhs(rhs), m_guess(guess)
  {}

  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  Index rows() const EIGEN_NOEXCEPT { return m_dec.cols(); }
  EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
  Index cols() const EIGEN_NOEXCEPT { return m_rhs.cols(); }

  EIGEN_DEVICE_FUNC const Decomposition& dec()   const { return m_dec; }
  EIGEN_DEVICE_FUNC const RhsType&       rhs()   const { return m_rhs; }
  EIGEN_DEVICE_FUNC const GuessType&     guess() const { return m_guess; }

protected:
  const Decomposition &m_dec;
  const RhsType       &m_rhs;
  const GuessType     &m_guess;

private:
  Scalar coeff(Index row, Index col) const;
  Scalar coeff(Index i) const;
};

namespace internal {

// Evaluator of SolveWithGuess -> eval into a temporary
template<typename Decomposition, typename RhsType, typename GuessType>
struct evaluator<SolveWithGuess<Decomposition,RhsType, GuessType> >
  : public evaluator<typename SolveWithGuess<Decomposition,RhsType,GuessType>::PlainObject>
{
  typedef SolveWithGuess<Decomposition,RhsType,GuessType> SolveType;
  typedef typename SolveType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  evaluator(const SolveType& solve)
    : m_result(solve.rows(), solve.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    m_result = solve.guess();
    solve.dec()._solve_with_guess_impl(solve.rhs(), m_result);
  }

protected:
  PlainObject m_result;
};

// Specialization for "dst = dec.solveWithGuess(rhs)"
// NOTE we need to specialize it for Dense2Dense to avoid ambiguous specialization error and a Sparse2Sparse specialization must exist somewhere
template<typename DstXprType, typename DecType, typename RhsType, typename GuessType, typename Scalar>
struct Assignment<DstXprType, SolveWithGuess<DecType,RhsType,GuessType>, internal::assign_op<Scalar,Scalar>, Dense2Dense>
{
  typedef SolveWithGuess<DecType,RhsType,GuessType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    dst = src.guess();
    src.dec()._solve_with_guess_impl(src.rhs(), dst/*, src.guess()*/);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SOLVEWITHGUESS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Jacobi/Jacobi.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBI_H
#define EIGEN_JACOBI_H

namespace Eigen {

/** \ingroup Jacobi_Module
  * \jacobi_module
  * \class JacobiRotation
  * \brief Rotation given by a cosine-sine pair.
  *
  * This class represents a Jacobi or Givens rotation.
  * This is a 2D rotation in the plane \c J of angle \f$ \theta \f$ defined by
  * its cosine \c c and sine \c s as follow:
  * \f$ J = \left ( \begin{array}{cc} c & \overline s \\ -s  & \overline c \end{array} \right ) \f$
  *
  * You can apply the respective counter-clockwise rotation to a column vector \c v by
  * applying its adjoint on the left: \f$ v = J^* v \f$ that translates to the following Eigen code:
  * \code
  * v.applyOnTheLeft(J.adjoint());
  * \endcode
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar> class JacobiRotation
{
  public:
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** Default constructor without any initialization. */
    EIGEN_DEVICE_FUNC
    JacobiRotation() {}

    /** Construct a planar rotation from a cosine-sine pair (\a c, \c s). */
    EIGEN_DEVICE_FUNC
    JacobiRotation(const Scalar& c, const Scalar& s) : m_c(c), m_s(s) {}

    EIGEN_DEVICE_FUNC Scalar& c() { return m_c; }
    EIGEN_DEVICE_FUNC Scalar c() const { return m_c; }
    EIGEN_DEVICE_FUNC Scalar& s() { return m_s; }
    EIGEN_DEVICE_FUNC Scalar s() const { return m_s; }

    /** Concatenates two planar rotation */
    EIGEN_DEVICE_FUNC
    JacobiRotation operator*(const JacobiRotation& other)
    {
      using numext::conj;
      return JacobiRotation(m_c * other.m_c - conj(m_s) * other.m_s,
                            conj(m_c * conj(other.m_s) + conj(m_s) * conj(other.m_c)));
    }

    /** Returns the transposed transformation */
    EIGEN_DEVICE_FUNC
    JacobiRotation transpose() const { using numext::conj; return JacobiRotation(m_c, -conj(m_s)); }

    /** Returns the adjoint transformation */
    EIGEN_DEVICE_FUNC
    JacobiRotation adjoint() const { using numext::conj; return JacobiRotation(conj(m_c), -m_s); }

    template<typename Derived>
    EIGEN_DEVICE_FUNC
    bool makeJacobi(const MatrixBase<Derived>&, Index p, Index q);
    EIGEN_DEVICE_FUNC
    bool makeJacobi(const RealScalar& x, const Scalar& y, const RealScalar& z);

    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r=0);

  protected:
    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::true_type);
    EIGEN_DEVICE_FUNC
    void makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::false_type);

    Scalar m_c, m_s;
};

/** Makes \c *this as a Jacobi rotation \a J such that applying \a J on both the right and left sides of the selfadjoint 2x2 matrix
  * \f$ B = \left ( \begin{array}{cc} x & y \\ \overline y & z \end{array} \right )\f$ yields a diagonal matrix \f$ A = J^* B J \f$
  *
  * \sa MatrixBase::makeJacobi(const MatrixBase<Derived>&, Index, Index), MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
bool JacobiRotation<Scalar>::makeJacobi(const RealScalar& x, const Scalar& y, const RealScalar& z)
{
  using std::sqrt;
  using std::abs;

  RealScalar deno = RealScalar(2)*abs(y);
  if(deno < (std::numeric_limits<RealScalar>::min)())
  {
    m_c = Scalar(1);
    m_s = Scalar(0);
    return false;
  }
  else
  {
    RealScalar tau = (x-z)/deno;
    RealScalar w = sqrt(numext::abs2(tau) + RealScalar(1));
    RealScalar t;
    if(tau>RealScalar(0))
    {
      t = RealScalar(1) / (tau + w);
    }
    else
    {
      t = RealScalar(1) / (tau - w);
    }
    RealScalar sign_t = t > RealScalar(0) ? RealScalar(1) : RealScalar(-1);
    RealScalar n = RealScalar(1) / sqrt(numext::abs2(t)+RealScalar(1));
    m_s = - sign_t * (numext::conj(y) / abs(y)) * abs(t) * n;
    m_c = n;
    return true;
  }
}

/** Makes \c *this as a Jacobi rotation \c J such that applying \a J on both the right and left sides of the 2x2 selfadjoint matrix
  * \f$ B = \left ( \begin{array}{cc} \text{this}_{pp} & \text{this}_{pq} \\ (\text{this}_{pq})^* & \text{this}_{qq} \end{array} \right )\f$ yields
  * a diagonal matrix \f$ A = J^* B J \f$
  *
  * Example: \include Jacobi_makeJacobi.cpp
  * Output: \verbinclude Jacobi_makeJacobi.out
  *
  * \sa JacobiRotation::makeJacobi(RealScalar, Scalar, RealScalar), MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
template<typename Derived>
EIGEN_DEVICE_FUNC
inline bool JacobiRotation<Scalar>::makeJacobi(const MatrixBase<Derived>& m, Index p, Index q)
{
  return makeJacobi(numext::real(m.coeff(p,p)), m.coeff(p,q), numext::real(m.coeff(q,q)));
}

/** Makes \c *this as a Givens rotation \c G such that applying \f$ G^* \f$ to the left of the vector
  * \f$ V = \left ( \begin{array}{c} p \\ q \end{array} \right )\f$ yields:
  * \f$ G^* V = \left ( \begin{array}{c} r \\ 0 \end{array} \right )\f$.
  *
  * The value of \a r is returned if \a r is not null (the default is null).
  * Also note that G is built such that the cosine is always real.
  *
  * Example: \include Jacobi_makeGivens.cpp
  * Output: \verbinclude Jacobi_makeGivens.out
  *
  * This function implements the continuous Givens rotation generation algorithm
  * found in Anderson (2000), Discontinuous Plane Rotations and the Symmetric Eigenvalue Problem.
  * LAPACK Working Note 150, University of Tennessee, UT-CS-00-454, December 4, 2000.
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r)
{
  makeGivens(p, q, r, typename internal::conditional<NumTraits<Scalar>::IsComplex, internal::true_type, internal::false_type>::type());
}


// specialization for complexes
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::true_type)
{
  using std::sqrt;
  using std::abs;
  using numext::conj;

  if(q==Scalar(0))
  {
    m_c = numext::real(p)<0 ? Scalar(-1) : Scalar(1);
    m_s = 0;
    if(r) *r = m_c * p;
  }
  else if(p==Scalar(0))
  {
    m_c = 0;
    m_s = -q/abs(q);
    if(r) *r = abs(q);
  }
  else
  {
    RealScalar p1 = numext::norm1(p);
    RealScalar q1 = numext::norm1(q);
    if(p1>=q1)
    {
      Scalar ps = p / p1;
      RealScalar p2 = numext::abs2(ps);
      Scalar qs = q / p1;
      RealScalar q2 = numext::abs2(qs);

      RealScalar u = sqrt(RealScalar(1) + q2/p2);
      if(numext::real(p)<RealScalar(0))
        u = -u;

      m_c = Scalar(1)/u;
      m_s = -qs*conj(ps)*(m_c/p2);
      if(r) *r = p * u;
    }
    else
    {
      Scalar ps = p / q1;
      RealScalar p2 = numext::abs2(ps);
      Scalar qs = q / q1;
      RealScalar q2 = numext::abs2(qs);

      RealScalar u = q1 * sqrt(p2 + q2);
      if(numext::real(p)<RealScalar(0))
        u = -u;

      p1 = abs(p);
      ps = p/p1;
      m_c = p1/u;
      m_s = -conj(ps) * (q/u);
      if(r) *r = ps * u;
    }
  }
}

// specialization for reals
template<typename Scalar>
EIGEN_DEVICE_FUNC
void JacobiRotation<Scalar>::makeGivens(const Scalar& p, const Scalar& q, Scalar* r, internal::false_type)
{
  using std::sqrt;
  using std::abs;
  if(q==Scalar(0))
  {
    m_c = p<Scalar(0) ? Scalar(-1) : Scalar(1);
    m_s = Scalar(0);
    if(r) *r = abs(p);
  }
  else if(p==Scalar(0))
  {
    m_c = Scalar(0);
    m_s = q<Scalar(0) ? Scalar(1) : Scalar(-1);
    if(r) *r = abs(q);
  }
  else if(abs(p) > abs(q))
  {
    Scalar t = q/p;
    Scalar u = sqrt(Scalar(1) + numext::abs2(t));
    if(p<Scalar(0))
      u = -u;
    m_c = Scalar(1)/u;
    m_s = -t * m_c;
    if(r) *r = p * u;
  }
  else
  {
    Scalar t = p/q;
    Scalar u = sqrt(Scalar(1) + numext::abs2(t));
    if(q<Scalar(0))
      u = -u;
    m_s = -Scalar(1)/u;
    m_c = -t * m_s;
    if(r) *r = q * u;
  }

}

/****************************************************************************************
*   Implementation of MatrixBase methods
****************************************************************************************/

namespace internal {
/** \jacobi_module
  * Applies the clock wise 2D rotation \a j to the set of 2D vectors of coordinates \a x and \a y:
  * \f$ \left ( \begin{array}{cc} x \\ y \end{array} \right )  =  J \left ( \begin{array}{cc} x \\ y \end{array} \right ) \f$
  *
  * \sa MatrixBase::applyOnTheLeft(), MatrixBase::applyOnTheRight()
  */
template<typename VectorX, typename VectorY, typename OtherScalar>
EIGEN_DEVICE_FUNC
void apply_rotation_in_the_plane(DenseBase<VectorX>& xpr_x, DenseBase<VectorY>& xpr_y, const JacobiRotation<OtherScalar>& j);
}

/** \jacobi_module
  * Applies the rotation in the plane \a j to the rows \a p and \a q of \c *this, i.e., it computes B = J * B,
  * with \f$ B = \left ( \begin{array}{cc} \text{*this.row}(p) \\ \text{*this.row}(q) \end{array} \right ) \f$.
  *
  * \sa class JacobiRotation, MatrixBase::applyOnTheRight(), internal::apply_rotation_in_the_plane()
  */
template<typename Derived>
template<typename OtherScalar>
EIGEN_DEVICE_FUNC
inline void MatrixBase<Derived>::applyOnTheLeft(Index p, Index q, const JacobiRotation<OtherScalar>& j)
{
  RowXpr x(this->row(p));
  RowXpr y(this->row(q));
  internal::apply_rotation_in_the_plane(x, y, j);
}

/** \ingroup Jacobi_Module
  * Applies the rotation in the plane \a j to the columns \a p and \a q of \c *this, i.e., it computes B = B * J
  * with \f$ B = \left ( \begin{array}{cc} \text{*this.col}(p) & \text{*this.col}(q) \end{array} \right ) \f$.
  *
  * \sa class JacobiRotation, MatrixBase::applyOnTheLeft(), internal::apply_rotation_in_the_plane()
  */
template<typename Derived>
template<typename OtherScalar>
EIGEN_DEVICE_FUNC
inline void MatrixBase<Derived>::applyOnTheRight(Index p, Index q, const JacobiRotation<OtherScalar>& j)
{
  ColXpr x(this->col(p));
  ColXpr y(this->col(q));
  internal::apply_rotation_in_the_plane(x, y, j.transpose());
}

namespace internal {

template<typename Scalar, typename OtherScalar,
         int SizeAtCompileTime, int MinAlignment, bool Vectorizable>
struct apply_rotation_in_the_plane_selector
{
  static EIGEN_DEVICE_FUNC
  inline void run(Scalar *x, Index incrx, Scalar *y, Index incry, Index size, OtherScalar c, OtherScalar s)
  {
    for(Index i=0; i<size; ++i)
    {
      Scalar xi = *x;
      Scalar yi = *y;
      *x =  c * xi + numext::conj(s) * yi;
      *y = -s * xi + numext::conj(c) * yi;
      x += incrx;
      y += incry;
    }
  }
};

template<typename Scalar, typename OtherScalar,
         int SizeAtCompileTime, int MinAlignment>
struct apply_rotation_in_the_plane_selector<Scalar,OtherScalar,SizeAtCompileTime,MinAlignment,true /* vectorizable */>
{
  static inline void run(Scalar *x, Index incrx, Scalar *y, Index incry, Index size, OtherScalar c, OtherScalar s)
  {
    enum {
      PacketSize = packet_traits<Scalar>::size,
      OtherPacketSize = packet_traits<OtherScalar>::size
    };
    typedef typename packet_traits<Scalar>::type Packet;
    typedef typename packet_traits<OtherScalar>::type OtherPacket;

    /*** dynamic-size vectorized paths ***/
    if(SizeAtCompileTime == Dynamic && ((incrx==1 && incry==1) || PacketSize == 1))
    {
      // both vectors are sequentially stored in memory => vectorization
      enum { Peeling = 2 };

      Index alignedStart = internal::first_default_aligned(y, size);
      Index alignedEnd = alignedStart + ((size-alignedStart)/PacketSize)*PacketSize;

      const OtherPacket pc = pset1<OtherPacket>(c);
      const OtherPacket ps = pset1<OtherPacket>(s);
      conj_helper<OtherPacket,Packet,NumTraits<OtherScalar>::IsComplex,false> pcj;
      conj_helper<OtherPacket,Packet,false,false> pm;

      for(Index i=0; i<alignedStart; ++i)
      {
        Scalar xi = x[i];
        Scalar yi = y[i];
        x[i] =  c * xi + numext::conj(s) * yi;
        y[i] = -s * xi + numext::conj(c) * yi;
      }

      Scalar* EIGEN_RESTRICT px = x + alignedStart;
      Scalar* EIGEN_RESTRICT py = y + alignedStart;

      if(internal::first_default_aligned(x, size)==alignedStart)
      {
        for(Index i=alignedStart; i<alignedEnd; i+=PacketSize)
        {
          Packet xi = pload<Packet>(px);
          Packet yi = pload<Packet>(py);
          pstore(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstore(py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
          px += PacketSize;
          py += PacketSize;
        }
      }
      else
      {
        Index peelingEnd = alignedStart + ((size-alignedStart)/(Peeling*PacketSize))*(Peeling*PacketSize);
        for(Index i=alignedStart; i<peelingEnd; i+=Peeling*PacketSize)
        {
          Packet xi   = ploadu<Packet>(px);
          Packet xi1  = ploadu<Packet>(px+PacketSize);
          Packet yi   = pload <Packet>(py);
          Packet yi1  = pload <Packet>(py+PacketSize);
          pstoreu(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstoreu(px+PacketSize, padd(pm.pmul(pc,xi1),pcj.pmul(ps,yi1)));
          pstore (py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
          pstore (py+PacketSize, psub(pcj.pmul(pc,yi1),pm.pmul(ps,xi1)));
          px += Peeling*PacketSize;
          py += Peeling*PacketSize;
        }
        if(alignedEnd!=peelingEnd)
        {
          Packet xi = ploadu<Packet>(x+peelingEnd);
          Packet yi = pload <Packet>(y+peelingEnd);
          pstoreu(x+peelingEnd, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
          pstore (y+peelingEnd, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
        }
      }

      for(Index i=alignedEnd; i<size; ++i)
      {
        Scalar xi = x[i];
        Scalar yi = y[i];
        x[i] =  c * xi + numext::conj(s) * yi;
        y[i] = -s * xi + numext::conj(c) * yi;
      }
    }

    /*** fixed-size vectorized path ***/
    else if(SizeAtCompileTime != Dynamic && MinAlignment>0) // FIXME should be compared to the required alignment
    {
      const OtherPacket pc = pset1<OtherPacket>(c);
      const OtherPacket ps = pset1<OtherPacket>(s);
      conj_helper<OtherPacket,Packet,NumTraits<OtherPacket>::IsComplex,false> pcj;
      conj_helper<OtherPacket,Packet,false,false> pm;
      Scalar* EIGEN_RESTRICT px = x;
      Scalar* EIGEN_RESTRICT py = y;
      for(Index i=0; i<size; i+=PacketSize)
      {
        Packet xi = pload<Packet>(px);
        Packet yi = pload<Packet>(py);
        pstore(px, padd(pm.pmul(pc,xi),pcj.pmul(ps,yi)));
        pstore(py, psub(pcj.pmul(pc,yi),pm.pmul(ps,xi)));
        px += PacketSize;
        py += PacketSize;
      }
    }

    /*** non-vectorized path ***/
    else
    {
      apply_rotation_in_the_plane_selector<Scalar,OtherScalar,SizeAtCompileTime,MinAlignment,false>::run(x,incrx,y,incry,size,c,s);
    }
  }
};

template<typename VectorX, typename VectorY, typename OtherScalar>
EIGEN_DEVICE_FUNC
void /*EIGEN_DONT_INLINE*/ apply_rotation_in_the_plane(DenseBase<VectorX>& xpr_x, DenseBase<VectorY>& xpr_y, const JacobiRotation<OtherScalar>& j)
{
  typedef typename VectorX::Scalar Scalar;
  const bool Vectorizable =    (int(VectorX::Flags) & int(VectorY::Flags) & PacketAccessBit)
                            && (int(packet_traits<Scalar>::size) == int(packet_traits<OtherScalar>::size));

  eigen_assert(xpr_x.size() == xpr_y.size());
  Index size = xpr_x.size();
  Index incrx = xpr_x.derived().innerStride();
  Index incry = xpr_y.derived().innerStride();

  Scalar* EIGEN_RESTRICT x = &xpr_x.derived().coeffRef(0);
  Scalar* EIGEN_RESTRICT y = &xpr_y.derived().coeffRef(0);

  OtherScalar c = j.c();
  OtherScalar s = j.s();
  if (c==OtherScalar(1) && s==OtherScalar(0))
    return;

  apply_rotation_in_the_plane_selector<
    Scalar,OtherScalar,
    VectorX::SizeAtCompileTime,
    EIGEN_PLAIN_ENUM_MIN(evaluator<VectorX>::Alignment, evaluator<VectorY>::Alignment),
    Vectorizable>::run(x,incrx,y,incry,size,c,s);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_JACOBI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/KLUSupport/KLUSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Kyle Macfarlan <kyle.macfarlan@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KLUSUPPORT_H
#define EIGEN_KLUSUPPORT_H

namespace Eigen {

/* TODO extract L, extract U, compute det, etc... */

/** \ingroup KLUSupport_Module
  * \brief A sparse LU factorization and solver based on KLU
  *
  * This class allows to solve for A.X = B sparse linear problems via a LU factorization
  * using the KLU library. The sparse matrix A must be squared and full rank.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class UmfPackLU, class SparseLU
  */


inline int klu_solve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, double B [ ], klu_common *Common, double) {
   return klu_solve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), B, Common);
}

inline int klu_solve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, std::complex<double>B[], klu_common *Common, std::complex<double>) {
   return klu_z_solve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), &numext::real_ref(B[0]), Common);
}

inline int klu_tsolve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, double B[], klu_common *Common, double) {
   return klu_tsolve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), B, Common);
}

inline int klu_tsolve(klu_symbolic *Symbolic, klu_numeric *Numeric, Index ldim, Index nrhs, std::complex<double>B[], klu_common *Common, std::complex<double>) {
   return klu_z_tsolve(Symbolic, Numeric, internal::convert_index<int>(ldim), internal::convert_index<int>(nrhs), &numext::real_ref(B[0]), 0, Common);
}

inline klu_numeric* klu_factor(int Ap [ ], int Ai [ ], double Ax [ ], klu_symbolic *Symbolic, klu_common *Common, double) {
   return klu_factor(Ap, Ai, Ax, Symbolic, Common);
}

inline klu_numeric* klu_factor(int Ap[], int Ai[], std::complex<double> Ax[], klu_symbolic *Symbolic, klu_common *Common, std::complex<double>) {
   return klu_z_factor(Ap, Ai, &numext::real_ref(Ax[0]), Symbolic, Common);
}


template<typename _MatrixType>
class KLU : public SparseSolverBase<KLU<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<KLU<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef SparseMatrix<Scalar> LUMatrixType;
    typedef SparseMatrix<Scalar,ColMajor,int> KLUMatrixType;
    typedef Ref<const KLUMatrixType, StandardCompressedFormat> KLUMatrixRef;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    KLU()
      : m_dummy(0,0), mp_matrix(m_dummy)
    {
      init();
    }

    template<typename InputMatrixType>
    explicit KLU(const InputMatrixType& matrix)
      : mp_matrix(matrix)
    {
      init();
      compute(matrix);
    }

    ~KLU()
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic,&m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric,&m_common);
    }

    EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return mp_matrix.rows(); }
    EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return mp_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
#if 0 // not implemented yet
    inline const LUMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_l;
    }

    inline const LUMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_q;
    }
#endif
    /** Computes the sparse Cholesky decomposition of \a matrix
     *  Note that the matrix should be column-major, and in compressed format for best performance.
     *  \sa SparseMatrix::makeCompressed().
     */
    template<typename InputMatrixType>
    void compute(const InputMatrixType& matrix)
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic, &m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric, &m_common);
      grab(matrix.derived());
      analyzePattern_impl();
      factorize_impl();
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize(), compute()
      */
    template<typename InputMatrixType>
    void analyzePattern(const InputMatrixType& matrix)
    {
      if(m_symbolic) klu_free_symbolic(&m_symbolic, &m_common);
      if(m_numeric)  klu_free_numeric(&m_numeric, &m_common);

      grab(matrix.derived());

      analyzePattern_impl();
    }


    /** Provides access to the control settings array used by KLU.
      *
      * See KLU documentation for details.
      */
    inline const klu_common& kluCommon() const
    {
      return m_common;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See KLU documentation for details.
      */
    inline klu_common& kluCommon()
    {
      return m_common;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the pattern anylysis has been performed.
      *
      * \sa analyzePattern(), compute()
      */
    template<typename InputMatrixType>
    void factorize(const InputMatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "KLU: you must first call analyzePattern()");
      if(m_numeric)
        klu_free_numeric(&m_numeric,&m_common);

      grab(matrix.derived());

      factorize_impl();
    }

    /** \internal */
    template<typename BDerived,typename XDerived>
    bool _solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const;

#if 0 // not implemented yet
    Scalar determinant() const;

    void extractData() const;
#endif

  protected:

    void init()
    {
      m_info                  = InvalidInput;
      m_isInitialized         = false;
      m_numeric               = 0;
      m_symbolic              = 0;
      m_extractedDataAreDirty = true;

      klu_defaults(&m_common);
    }

    void analyzePattern_impl()
    {
      m_info = InvalidInput;
      m_analysisIsOk = false;
      m_factorizationIsOk = false;
      m_symbolic = klu_analyze(internal::convert_index<int>(mp_matrix.rows()),
                                     const_cast<StorageIndex*>(mp_matrix.outerIndexPtr()), const_cast<StorageIndex*>(mp_matrix.innerIndexPtr()),
                                     &m_common);
      if (m_symbolic) {
         m_isInitialized = true;
         m_info = Success;
         m_analysisIsOk = true;
         m_extractedDataAreDirty = true;
      }
    }

    void factorize_impl()
    {

      m_numeric = klu_factor(const_cast<StorageIndex*>(mp_matrix.outerIndexPtr()), const_cast<StorageIndex*>(mp_matrix.innerIndexPtr()), const_cast<Scalar*>(mp_matrix.valuePtr()),
                                    m_symbolic, &m_common, Scalar());


      m_info = m_numeric ? Success : NumericalIssue;
      m_factorizationIsOk = m_numeric ? 1 : 0;
      m_extractedDataAreDirty = true;
    }

    template<typename MatrixDerived>
    void grab(const EigenBase<MatrixDerived> &A)
    {
      mp_matrix.~KLUMatrixRef();
      ::new (&mp_matrix) KLUMatrixRef(A.derived());
    }

    void grab(const KLUMatrixRef &A)
    {
      if(&(A.derived()) != &mp_matrix)
      {
        mp_matrix.~KLUMatrixRef();
        ::new (&mp_matrix) KLUMatrixRef(A);
      }
    }

    // cached data to reduce reallocation, etc.
#if 0 // not implemented yet
    mutable LUMatrixType m_l;
    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;
#endif

    KLUMatrixType m_dummy;
    KLUMatrixRef mp_matrix;

    klu_numeric* m_numeric;
    klu_symbolic* m_symbolic;
    klu_common m_common;
    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;

  private:
    KLU(const KLU& ) { }
};

#if 0 // not implemented yet
template<typename MatrixType>
void KLU<MatrixType>::extractData() const
{
  if (m_extractedDataAreDirty)
  {
     eigen_assert(false && "KLU: extractData Not Yet Implemented");

    // get size of the data
    int lnz, unz, rows, cols, nz_udiag;
    umfpack_get_lunz(&lnz, &unz, &rows, &cols, &nz_udiag, m_numeric, Scalar());

    // allocate data
    m_l.resize(rows,(std::min)(rows,cols));
    m_l.resizeNonZeros(lnz);

    m_u.resize((std::min)(rows,cols),cols);
    m_u.resizeNonZeros(unz);

    m_p.resize(rows);
    m_q.resize(cols);

    // extract
    umfpack_get_numeric(m_l.outerIndexPtr(), m_l.innerIndexPtr(), m_l.valuePtr(),
                        m_u.outerIndexPtr(), m_u.innerIndexPtr(), m_u.valuePtr(),
                        m_p.data(), m_q.data(), 0, 0, 0, m_numeric);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename KLU<MatrixType>::Scalar KLU<MatrixType>::determinant() const
{
  eigen_assert(false && "KLU: extractData Not Yet Implemented");
  return Scalar();
}
#endif

template<typename MatrixType>
template<typename BDerived,typename XDerived>
bool KLU<MatrixType>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const
{
  Index rhsCols = b.cols();
  EIGEN_STATIC_ASSERT((XDerived::Flags&RowMajorBit)==0, THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  x = b;
  int info = klu_solve(m_symbolic, m_numeric, b.rows(), rhsCols, x.const_cast_derived().data(), const_cast<klu_common*>(&m_common), Scalar());

  m_info = info!=0 ? Success : NumericalIssue;
  return true;
}

} // end namespace Eigen

#endif // EIGEN_KLUSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/Determinant.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DETERMINANT_H
#define EIGEN_DETERMINANT_H

namespace Eigen { 

namespace internal {

template<typename Derived>
EIGEN_DEVICE_FUNC
inline const typename Derived::Scalar bruteforce_det3_helper
(const MatrixBase<Derived>& matrix, int a, int b, int c)
{
  return matrix.coeff(0,a)
         * (matrix.coeff(1,b) * matrix.coeff(2,c) - matrix.coeff(1,c) * matrix.coeff(2,b));
}

template<typename Derived,
         int DeterminantType = Derived::RowsAtCompileTime
> struct determinant_impl
{
  static inline typename traits<Derived>::Scalar run(const Derived& m)
  {
    if(Derived::ColsAtCompileTime==Dynamic && m.rows()==0)
      return typename traits<Derived>::Scalar(1);
    return m.partialPivLu().determinant();
  }
};

template<typename Derived> struct determinant_impl<Derived, 1>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return m.coeff(0,0);
  }
};

template<typename Derived> struct determinant_impl<Derived, 2>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return m.coeff(0,0) * m.coeff(1,1) - m.coeff(1,0) * m.coeff(0,1);
  }
};

template<typename Derived> struct determinant_impl<Derived, 3>
{
  static inline EIGEN_DEVICE_FUNC
  typename traits<Derived>::Scalar run(const Derived& m)
  {
    return bruteforce_det3_helper(m,0,1,2)
          - bruteforce_det3_helper(m,1,0,2)
          + bruteforce_det3_helper(m,2,0,1);
  }
};

template<typename Derived> struct determinant_impl<Derived, 4>
{
  typedef typename traits<Derived>::Scalar Scalar;
  static EIGEN_DEVICE_FUNC
  Scalar run(const Derived& m)
  {
    Scalar d2_01 = det2(m, 0, 1);
    Scalar d2_02 = det2(m, 0, 2);
    Scalar d2_03 = det2(m, 0, 3);
    Scalar d2_12 = det2(m, 1, 2);
    Scalar d2_13 = det2(m, 1, 3);
    Scalar d2_23 = det2(m, 2, 3);
    Scalar d3_0 = det3(m, 1,d2_23, 2,d2_13, 3,d2_12);
    Scalar d3_1 = det3(m, 0,d2_23, 2,d2_03, 3,d2_02);
    Scalar d3_2 = det3(m, 0,d2_13, 1,d2_03, 3,d2_01);
    Scalar d3_3 = det3(m, 0,d2_12, 1,d2_02, 2,d2_01);
    return internal::pmadd(-m(0,3),d3_0, m(1,3)*d3_1) +
           internal::pmadd(-m(2,3),d3_2, m(3,3)*d3_3);
  }
protected:
  static EIGEN_DEVICE_FUNC
  Scalar det2(const Derived& m, Index i0, Index i1)
  {
    return m(i0,0) * m(i1,1) - m(i1,0) * m(i0,1);
  }

  static EIGEN_DEVICE_FUNC
  Scalar det3(const Derived& m, Index i0, const Scalar& d0, Index i1, const Scalar& d1, Index i2, const Scalar& d2)
  {
    return internal::pmadd(m(i0,2), d0, internal::pmadd(-m(i1,2), d1, m(i2,2)*d2));
  }
};

} // end namespace internal

/** \lu_module
  *
  * \returns the determinant of this matrix
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
inline typename internal::traits<Derived>::Scalar MatrixBase<Derived>::determinant() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::nested_eval<Derived,Base::RowsAtCompileTime>::type Nested;
  return internal::determinant_impl<typename internal::remove_all<Nested>::type>::run(derived());
}

} // end namespace Eigen

#endif // EIGEN_DETERMINANT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/FullPivLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LU_H
#define EIGEN_LU_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<FullPivLU<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup LU_Module
  *
  * \class FullPivLU
  *
  * \brief LU decomposition of a matrix with complete pivoting, and related features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LU decomposition
  *
  * This class represents a LU decomposition of any matrix, with complete pivoting: the matrix A is
  * decomposed as \f$ A = P^{-1} L U Q^{-1} \f$ where L is unit-lower-triangular, U is
  * upper-triangular, and P and Q are permutation matrices. This is a rank-revealing LU
  * decomposition. The eigenvalues (diagonal coefficients) of U are sorted in such a way that any
  * zeros are at the end.
  *
  * This decomposition provides the generic approach to solving systems of linear equations, computing
  * the rank, invertibility, inverse, kernel, and determinant.
  *
  * This LU decomposition is very stable and well tested with large matrices. However there are use cases where the SVD
  * decomposition is inherently more stable and/or flexible. For example, when computing the kernel of a matrix,
  * working with the SVD allows to select the smallest singular values of the matrix, something that
  * the LU decomposition doesn't see.
  *
  * The data of the LU decomposition can be directly accessed through the methods matrixLU(),
  * permutationP(), permutationQ().
  *
  * As an example, here is how the original matrix can be retrieved:
  * \include class_FullPivLU.cpp
  * Output: \verbinclude class_FullPivLU.out
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::fullPivLu(), MatrixBase::determinant(), MatrixBase::inverse()
  */
template<typename _MatrixType> class FullPivLU
  : public SolverBase<FullPivLU<_MatrixType> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef SolverBase<FullPivLU> Base;
    friend class SolverBase<FullPivLU>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(FullPivLU)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename internal::plain_row_type<MatrixType, StorageIndex>::type IntRowVectorType;
    typedef typename internal::plain_col_type<MatrixType, StorageIndex>::type IntColVectorType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationQType;
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationPType;
    typedef typename MatrixType::PlainObject PlainObject;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via LU::compute(const MatrixType&).
      */
    FullPivLU();

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa FullPivLU()
      */
    FullPivLU(Index rows, Index cols);

    /** Constructor.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *               It is required to be nonzero.
      */
    template<typename InputType>
    explicit FullPivLU(const EigenBase<InputType>& matrix);

    /** \brief Constructs a LU factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa FullPivLU(const EigenBase&)
      */
    template<typename InputType>
    explicit FullPivLU(EigenBase<InputType>& matrix);

    /** Computes the LU decomposition of the given matrix.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *               It is required to be nonzero.
      *
      * \returns a reference to *this
      */
    template<typename InputType>
    FullPivLU& compute(const EigenBase<InputType>& matrix) {
      m_lu = matrix.derived();
      computeInPlace();
      return *this;
    }

    /** \returns the LU decomposition matrix: the upper-triangular part is U, the
      * unit-lower-triangular part is L (at least for square matrices; in the non-square
      * case, special care is needed, see the documentation of class FullPivLU).
      *
      * \sa matrixL(), matrixU()
      */
    inline const MatrixType& matrixLU() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_lu;
    }

    /** \returns the number of nonzero pivots in the LU decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of U.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    /** \returns the permutation matrix P
      *
      * \sa permutationQ()
      */
    EIGEN_DEVICE_FUNC inline const PermutationPType& permutationP() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_p;
    }

    /** \returns the permutation matrix Q
      *
      * \sa permutationP()
      */
    inline const PermutationQType& permutationQ() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_q;
    }

    /** \returns the kernel of the matrix, also called its null-space. The columns of the returned matrix
      * will form a basis of the kernel.
      *
      * \note If the kernel has dimension zero, then the returned matrix is a column-vector filled with zeros.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      *
      * Example: \include FullPivLU_kernel.cpp
      * Output: \verbinclude FullPivLU_kernel.out
      *
      * \sa image()
      */
    inline const internal::kernel_retval<FullPivLU> kernel() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return internal::kernel_retval<FullPivLU>(*this);
    }

    /** \returns the image of the matrix, also called its column-space. The columns of the returned matrix
      * will form a basis of the image (column-space).
      *
      * \param originalMatrix the original matrix, of which *this is the LU decomposition.
      *                       The reason why it is needed to pass it here, is that this allows
      *                       a large optimization, as otherwise this method would need to reconstruct it
      *                       from the LU decomposition.
      *
      * \note If the image has dimension zero, then the returned matrix is a column-vector filled with zeros.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      *
      * Example: \include FullPivLU_image.cpp
      * Output: \verbinclude FullPivLU_image.out
      *
      * \sa kernel()
      */
    inline const internal::image_retval<FullPivLU>
      image(const MatrixType& originalMatrix) const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return internal::image_retval<FullPivLU>(*this, originalMatrix);
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \return a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the LU decomposition.
      *
      * \param b the right-hand-side of the equation to solve. Can be a vector or a matrix,
      *          the only requirement in order for the equation to make sense is that
      *          b.rows()==A.rows(), where A is the matrix of which *this is the LU decomposition.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      * \note_about_using_kernel_to_study_multiple_solutions
      *
      * Example: \include FullPivLU_solve.cpp
      * Output: \verbinclude FullPivLU_solve.out
      *
      * \sa TriangularView::solve(), kernel(), inverse()
      */
    template<typename Rhs>
    inline const Solve<FullPivLU, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns an estimate of the reciprocal condition number of the matrix of which \c *this is
        the LU decomposition.
      */
    inline RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the determinant of the matrix of which
      * *this is the LU decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the LU decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note For fixed-size matrices of size up to 4, MatrixBase::determinant() offers
      *       optimized paths.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      *
      * \sa MatrixBase::determinant()
      */
    typename internal::traits<MatrixType>::Scalar determinant() const;

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * LU decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    FullPivLU& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code lu.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    FullPivLU& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
          : NumTraits<Scalar>::epsilon() * RealScalar(m_lu.diagonalSize());
    }

    /** \returns the rank of the matrix of which *this is the LU decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "LU is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_lu.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the LU decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the LU decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the LU decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the LU decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return isInjective() && (m_lu.rows() == m_lu.cols());
    }

    /** \returns the inverse of the matrix of which *this is the LU decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      *
      * \sa MatrixBase::inverse()
      */
    inline const Inverse<FullPivLU> inverse() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      eigen_assert(m_lu.rows() == m_lu.cols() && "You can't take the inverse of a non-square matrix!");
      return Inverse<FullPivLU>(*this);
    }

    MatrixType reconstructedMatrix() const;

    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }
    EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR
    inline Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_lu;
    PermutationPType m_p;
    PermutationQType m_q;
    IntColVectorType m_rowsTranspositions;
    IntRowVectorType m_colsTranspositions;
    Index m_nonzero_pivots;
    RealScalar m_l1_norm;
    RealScalar m_maxpivot, m_prescribedThreshold;
    signed char m_det_pq;
    bool m_isInitialized, m_usePrescribedThreshold;
};

template<typename MatrixType>
FullPivLU<MatrixType>::FullPivLU()
  : m_isInitialized(false), m_usePrescribedThreshold(false)
{
}

template<typename MatrixType>
FullPivLU<MatrixType>::FullPivLU(Index rows, Index cols)
  : m_lu(rows, cols),
    m_p(rows),
    m_q(cols),
    m_rowsTranspositions(rows),
    m_colsTranspositions(cols),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
}

template<typename MatrixType>
template<typename InputType>
FullPivLU<MatrixType>::FullPivLU(const EigenBase<InputType>& matrix)
  : m_lu(matrix.rows(), matrix.cols()),
    m_p(matrix.rows()),
    m_q(matrix.cols()),
    m_rowsTranspositions(matrix.rows()),
    m_colsTranspositions(matrix.cols()),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
  compute(matrix.derived());
}

template<typename MatrixType>
template<typename InputType>
FullPivLU<MatrixType>::FullPivLU(EigenBase<InputType>& matrix)
  : m_lu(matrix.derived()),
    m_p(matrix.rows()),
    m_q(matrix.cols()),
    m_rowsTranspositions(matrix.rows()),
    m_colsTranspositions(matrix.cols()),
    m_isInitialized(false),
    m_usePrescribedThreshold(false)
{
  computeInPlace();
}

template<typename MatrixType>
void FullPivLU<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the permutations are stored as int indices, so just to be sure:
  eigen_assert(m_lu.rows()<=NumTraits<int>::highest() && m_lu.cols()<=NumTraits<int>::highest());

  m_l1_norm = m_lu.cwiseAbs().colwise().sum().maxCoeff();

  const Index size = m_lu.diagonalSize();
  const Index rows = m_lu.rows();
  const Index cols = m_lu.cols();

  // will store the transpositions, before we accumulate them at the end.
  // can't accumulate on-the-fly because that will be done in reverse order for the rows.
  m_rowsTranspositions.resize(m_lu.rows());
  m_colsTranspositions.resize(m_lu.cols());
  Index number_of_transpositions = 0; // number of NONTRIVIAL transpositions, i.e. m_rowsTranspositions[i]!=i

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for(Index k = 0; k < size; ++k)
  {
    // First, we need to find the pivot.

    // biggest coefficient in the remaining bottom-right corner (starting at row k, col k)
    Index row_of_biggest_in_corner, col_of_biggest_in_corner;
    typedef internal::scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;
    Score biggest_in_corner;
    biggest_in_corner = m_lu.bottomRightCorner(rows-k, cols-k)
                        .unaryExpr(Scoring())
                        .maxCoeff(&row_of_biggest_in_corner, &col_of_biggest_in_corner);
    row_of_biggest_in_corner += k; // correct the values! since they were computed in the corner,
    col_of_biggest_in_corner += k; // need to add k to them.

    if(biggest_in_corner==Score(0))
    {
      // before exiting, make sure to initialize the still uninitialized transpositions
      // in a sane state without destroying what we already have.
      m_nonzero_pivots = k;
      for(Index i = k; i < size; ++i)
      {
        m_rowsTranspositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_colsTranspositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
      }
      break;
    }

    RealScalar abs_pivot = internal::abs_knowing_score<Scalar>()(m_lu(row_of_biggest_in_corner, col_of_biggest_in_corner), biggest_in_corner);
    if(abs_pivot > m_maxpivot) m_maxpivot = abs_pivot;

    // Now that we've found the pivot, we need to apply the row/col swaps to
    // bring it to the location (k,k).

    m_rowsTranspositions.coeffRef(k) = internal::convert_index<StorageIndex>(row_of_biggest_in_corner);
    m_colsTranspositions.coeffRef(k) = internal::convert_index<StorageIndex>(col_of_biggest_in_corner);
    if(k != row_of_biggest_in_corner) {
      m_lu.row(k).swap(m_lu.row(row_of_biggest_in_corner));
      ++number_of_transpositions;
    }
    if(k != col_of_biggest_in_corner) {
      m_lu.col(k).swap(m_lu.col(col_of_biggest_in_corner));
      ++number_of_transpositions;
    }

    // Now that the pivot is at the right location, we update the remaining
    // bottom-right corner by Gaussian elimination.

    if(k<rows-1)
      m_lu.col(k).tail(rows-k-1) /= m_lu.coeff(k,k);
    if(k<size-1)
      m_lu.block(k+1,k+1,rows-k-1,cols-k-1).noalias() -= m_lu.col(k).tail(rows-k-1) * m_lu.row(k).tail(cols-k-1);
  }

  // the main loop is over, we still have to accumulate the transpositions to find the
  // permutations P and Q

  m_p.setIdentity(rows);
  for(Index k = size-1; k >= 0; --k)
    m_p.applyTranspositionOnTheRight(k, m_rowsTranspositions.coeff(k));

  m_q.setIdentity(cols);
  for(Index k = 0; k < size; ++k)
    m_q.applyTranspositionOnTheRight(k, m_colsTranspositions.coeff(k));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;

  m_isInitialized = true;
}

template<typename MatrixType>
typename internal::traits<MatrixType>::Scalar FullPivLU<MatrixType>::determinant() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  eigen_assert(m_lu.rows() == m_lu.cols() && "You can't take the determinant of a non-square matrix!");
  return Scalar(m_det_pq) * Scalar(m_lu.diagonal().prod());
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: \f$ P^{-1} L U Q^{-1} \f$.
 * This function is provided for debug purposes. */
template<typename MatrixType>
MatrixType FullPivLU<MatrixType>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  const Index smalldim = (std::min)(m_lu.rows(), m_lu.cols());
  // LU
  MatrixType res(m_lu.rows(),m_lu.cols());
  // FIXME the .toDenseMatrix() should not be needed...
  res = m_lu.leftCols(smalldim)
            .template triangularView<UnitLower>().toDenseMatrix()
      * m_lu.topRows(smalldim)
            .template triangularView<Upper>().toDenseMatrix();

  // P^{-1}(LU)
  res = m_p.inverse() * res;

  // (P^{-1}LU)Q^{-1}
  res = res * m_q.inverse();

  return res;
}

/********* Implementation of kernel() **************************************************/

namespace internal {
template<typename _MatrixType>
struct kernel_retval<FullPivLU<_MatrixType> >
  : kernel_retval_base<FullPivLU<_MatrixType> >
{
  EIGEN_MAKE_KERNEL_HELPERS(FullPivLU<_MatrixType>)

  enum { MaxSmallDimAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(
            MatrixType::MaxColsAtCompileTime,
            MatrixType::MaxRowsAtCompileTime)
  };

  template<typename Dest> void evalTo(Dest& dst) const
  {
    using std::abs;
    const Index cols = dec().matrixLU().cols(), dimker = cols - rank();
    if(dimker == 0)
    {
      // The Kernel is just {0}, so it doesn't have a basis properly speaking, but let's
      // avoid crashing/asserting as that depends on floating point calculations. Let's
      // just return a single column vector filled with zeros.
      dst.setZero();
      return;
    }

    /* Let us use the following lemma:
      *
      * Lemma: If the matrix A has the LU decomposition PAQ = LU,
      * then Ker A = Q(Ker U).
      *
      * Proof: trivial: just keep in mind that P, Q, L are invertible.
      */

    /* Thus, all we need to do is to compute Ker U, and then apply Q.
      *
      * U is upper triangular, with eigenvalues sorted so that any zeros appear at the end.
      * Thus, the diagonal of U ends with exactly
      * dimKer zero's. Let us use that to construct dimKer linearly
      * independent vectors in Ker U.
      */

    Matrix<Index, Dynamic, 1, 0, MaxSmallDimAtCompileTime, 1> pivots(rank());
    RealScalar premultiplied_threshold = dec().maxPivot() * dec().threshold();
    Index p = 0;
    for(Index i = 0; i < dec().nonzeroPivots(); ++i)
      if(abs(dec().matrixLU().coeff(i,i)) > premultiplied_threshold)
        pivots.coeffRef(p++) = i;
    eigen_internal_assert(p == rank());

    // we construct a temporaty trapezoid matrix m, by taking the U matrix and
    // permuting the rows and cols to bring the nonnegligible pivots to the top of
    // the main diagonal. We need that to be able to apply our triangular solvers.
    // FIXME when we get triangularView-for-rectangular-matrices, this can be simplified
    Matrix<typename MatrixType::Scalar, Dynamic, Dynamic, MatrixType::Options,
           MaxSmallDimAtCompileTime, MatrixType::MaxColsAtCompileTime>
      m(dec().matrixLU().block(0, 0, rank(), cols));
    for(Index i = 0; i < rank(); ++i)
    {
      if(i) m.row(i).head(i).setZero();
      m.row(i).tail(cols-i) = dec().matrixLU().row(pivots.coeff(i)).tail(cols-i);
    }
    m.block(0, 0, rank(), rank());
    m.block(0, 0, rank(), rank()).template triangularView<StrictlyLower>().setZero();
    for(Index i = 0; i < rank(); ++i)
      m.col(i).swap(m.col(pivots.coeff(i)));

    // ok, we have our trapezoid matrix, we can apply the triangular solver.
    // notice that the math behind this suggests that we should apply this to the
    // negative of the RHS, but for performance we just put the negative sign elsewhere, see below.
    m.topLeftCorner(rank(), rank())
     .template triangularView<Upper>().solveInPlace(
        m.topRightCorner(rank(), dimker)
      );

    // now we must undo the column permutation that we had applied!
    for(Index i = rank()-1; i >= 0; --i)
      m.col(i).swap(m.col(pivots.coeff(i)));

    // see the negative sign in the next line, that's what we were talking about above.
    for(Index i = 0; i < rank(); ++i) dst.row(dec().permutationQ().indices().coeff(i)) = -m.row(i).tail(dimker);
    for(Index i = rank(); i < cols; ++i) dst.row(dec().permutationQ().indices().coeff(i)).setZero();
    for(Index k = 0; k < dimker; ++k) dst.coeffRef(dec().permutationQ().indices().coeff(rank()+k), k) = Scalar(1);
  }
};

/***** Implementation of image() *****************************************************/

template<typename _MatrixType>
struct image_retval<FullPivLU<_MatrixType> >
  : image_retval_base<FullPivLU<_MatrixType> >
{
  EIGEN_MAKE_IMAGE_HELPERS(FullPivLU<_MatrixType>)

  enum { MaxSmallDimAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(
            MatrixType::MaxColsAtCompileTime,
            MatrixType::MaxRowsAtCompileTime)
  };

  template<typename Dest> void evalTo(Dest& dst) const
  {
    using std::abs;
    if(rank() == 0)
    {
      // The Image is just {0}, so it doesn't have a basis properly speaking, but let's
      // avoid crashing/asserting as that depends on floating point calculations. Let's
      // just return a single column vector filled with zeros.
      dst.setZero();
      return;
    }

    Matrix<Index, Dynamic, 1, 0, MaxSmallDimAtCompileTime, 1> pivots(rank());
    RealScalar premultiplied_threshold = dec().maxPivot() * dec().threshold();
    Index p = 0;
    for(Index i = 0; i < dec().nonzeroPivots(); ++i)
      if(abs(dec().matrixLU().coeff(i,i)) > premultiplied_threshold)
        pivots.coeffRef(p++) = i;
    eigen_internal_assert(p == rank());

    for(Index i = 0; i < rank(); ++i)
      dst.col(i) = originalMatrix().col(dec().permutationQ().indices().coeff(pivots.coeff(i)));
  }
};

/***** Implementation of solve() *****************************************************/

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void FullPivLU<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  /* The decomposition PAQ = LU can be rewritten as A = P^{-1} L U Q^{-1}.
  * So we proceed as follows:
  * Step 1: compute c = P * rhs.
  * Step 2: replace c by the solution x to Lx = c. Exists because L is invertible.
  * Step 3: replace c by the solution x to Ux = c. May or may not exist.
  * Step 4: result = Q * c;
  */

  const Index rows = this->rows(),
              cols = this->cols(),
              nonzero_pivots = this->rank();
  const Index smalldim = (std::min)(rows, cols);

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs.rows(), rhs.cols());

  // Step 1
  c = permutationP() * rhs;

  // Step 2
  m_lu.topLeftCorner(smalldim,smalldim)
      .template triangularView<UnitLower>()
      .solveInPlace(c.topRows(smalldim));
  if(rows>cols)
    c.bottomRows(rows-cols) -= m_lu.bottomRows(rows-cols) * c.topRows(cols);

  // Step 3
  m_lu.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(nonzero_pivots));

  // Step 4
  for(Index i = 0; i < nonzero_pivots; ++i)
    dst.row(permutationQ().indices().coeff(i)) = c.row(i);
  for(Index i = nonzero_pivots; i < m_lu.cols(); ++i)
    dst.row(permutationQ().indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void FullPivLU<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  /* The decomposition PAQ = LU can be rewritten as A = P^{-1} L U Q^{-1},
   * and since permutations are real and unitary, we can write this
   * as   A^T = Q U^T L^T P,
   * So we proceed as follows:
   * Step 1: compute c = Q^T rhs.
   * Step 2: replace c by the solution x to U^T x = c. May or may not exist.
   * Step 3: replace c by the solution x to L^T x = c.
   * Step 4: result = P^T c.
   * If Conjugate is true, replace "^T" by "^*" above.
   */

  const Index rows = this->rows(), cols = this->cols(),
    nonzero_pivots = this->rank();
  const Index smalldim = (std::min)(rows, cols);

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs.rows(), rhs.cols());

  // Step 1
  c = permutationQ().inverse() * rhs;

  // Step 2
  m_lu.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .transpose()
      .template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(nonzero_pivots));

  // Step 3
  m_lu.topLeftCorner(smalldim, smalldim)
      .template triangularView<UnitLower>()
      .transpose()
      .template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(smalldim));

  // Step 4
  PermutationPType invp = permutationP().inverse().eval();
  for(Index i = 0; i < smalldim; ++i)
    dst.row(invp.indices().coeff(i)) = c.row(i);
  for(Index i = smalldim; i < rows; ++i)
    dst.row(invp.indices().coeff(i)).setZero();
}

#endif

namespace internal {


/***** Implementation of inverse() *****************************************************/
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<FullPivLU<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename FullPivLU<MatrixType>::Scalar>, Dense2Dense>
{
  typedef FullPivLU<MatrixType> LuType;
  typedef Inverse<LuType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename MatrixType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};
} // end namespace internal

/******* MatrixBase methods *****************************************************************/

/** \lu_module
  *
  * \return the full-pivoting LU decomposition of \c *this.
  *
  * \sa class FullPivLU
  */
template<typename Derived>
inline const FullPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::fullPivLu() const
{
  return FullPivLU<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_LU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/InverseImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INVERSE_IMPL_H
#define EIGEN_INVERSE_IMPL_H

namespace Eigen { 

namespace internal {

/**********************************
*** General case implementation ***
**********************************/

template<typename MatrixType, typename ResultType, int Size = MatrixType::RowsAtCompileTime>
struct compute_inverse
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    result = matrix.partialPivLu().inverse();
  }
};

template<typename MatrixType, typename ResultType, int Size = MatrixType::RowsAtCompileTime>
struct compute_inverse_and_det_with_check { /* nothing! general case not supported. */ };

/****************************
*** Size 1 implementation ***
****************************/

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename MatrixType::Scalar Scalar;
    internal::evaluator<MatrixType> matrixEval(matrix);
    result.coeffRef(0,0) = Scalar(1) / matrixEval.coeff(0,0);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 1>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& result,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    determinant = matrix.coeff(0,0);
    invertible = abs(determinant) > absDeterminantThreshold;
    if(invertible) result.coeffRef(0,0) = typename ResultType::Scalar(1) / determinant;
  }
};

/****************************
*** Size 2 implementation ***
****************************/

template<typename MatrixType, typename ResultType>
EIGEN_DEVICE_FUNC 
inline void compute_inverse_size2_helper(
    const MatrixType& matrix, const typename ResultType::Scalar& invdet,
    ResultType& result)
{
  typename ResultType::Scalar temp = matrix.coeff(0,0);
  result.coeffRef(0,0) =  matrix.coeff(1,1) * invdet;
  result.coeffRef(1,0) = -matrix.coeff(1,0) * invdet;
  result.coeffRef(0,1) = -matrix.coeff(0,1) * invdet;
  result.coeffRef(1,1) =  temp * invdet;
}

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 2>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename ResultType::Scalar Scalar;
    const Scalar invdet = typename MatrixType::Scalar(1) / matrix.determinant();
    compute_inverse_size2_helper(matrix, invdet, result);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 2>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    typedef typename ResultType::Scalar Scalar;
    determinant = matrix.determinant();
    invertible = abs(determinant) > absDeterminantThreshold;
    if(!invertible) return;
    const Scalar invdet = Scalar(1) / determinant;
    compute_inverse_size2_helper(matrix, invdet, inverse);
  }
};

/****************************
*** Size 3 implementation ***
****************************/

template<typename MatrixType, int i, int j>
EIGEN_DEVICE_FUNC 
inline typename MatrixType::Scalar cofactor_3x3(const MatrixType& m)
{
  enum {
    i1 = (i+1) % 3,
    i2 = (i+2) % 3,
    j1 = (j+1) % 3,
    j2 = (j+2) % 3
  };
  return m.coeff(i1, j1) * m.coeff(i2, j2)
       - m.coeff(i1, j2) * m.coeff(i2, j1);
}

template<typename MatrixType, typename ResultType>
EIGEN_DEVICE_FUNC
inline void compute_inverse_size3_helper(
    const MatrixType& matrix,
    const typename ResultType::Scalar& invdet,
    const Matrix<typename ResultType::Scalar,3,1>& cofactors_col0,
    ResultType& result)
{
  // Compute cofactors in a way that avoids aliasing issues.
  typedef typename ResultType::Scalar Scalar;
  const Scalar c01 = cofactor_3x3<MatrixType,0,1>(matrix) * invdet;
  const Scalar c11 = cofactor_3x3<MatrixType,1,1>(matrix) * invdet;
  const Scalar c02 = cofactor_3x3<MatrixType,0,2>(matrix) * invdet;
  result.coeffRef(1,2) =  cofactor_3x3<MatrixType,2,1>(matrix) * invdet;
  result.coeffRef(2,1) =  cofactor_3x3<MatrixType,1,2>(matrix) * invdet;
  result.coeffRef(2,2) =  cofactor_3x3<MatrixType,2,2>(matrix) * invdet;
  result.coeffRef(1,0) =  c01;
  result.coeffRef(1,1) =  c11;
  result.coeffRef(2,0) =  c02;  
  result.row(0) = cofactors_col0 * invdet;
}

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 3>
{
  EIGEN_DEVICE_FUNC
  static inline void run(const MatrixType& matrix, ResultType& result)
  {
    typedef typename ResultType::Scalar Scalar;
    Matrix<typename MatrixType::Scalar,3,1> cofactors_col0;
    cofactors_col0.coeffRef(0) =  cofactor_3x3<MatrixType,0,0>(matrix);
    cofactors_col0.coeffRef(1) =  cofactor_3x3<MatrixType,1,0>(matrix);
    cofactors_col0.coeffRef(2) =  cofactor_3x3<MatrixType,2,0>(matrix);
    const Scalar det = (cofactors_col0.cwiseProduct(matrix.col(0))).sum();
    const Scalar invdet = Scalar(1) / det;
    compute_inverse_size3_helper(matrix, invdet, cofactors_col0, result);
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 3>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    typedef typename ResultType::Scalar Scalar;
    Matrix<Scalar,3,1> cofactors_col0;
    cofactors_col0.coeffRef(0) =  cofactor_3x3<MatrixType,0,0>(matrix);
    cofactors_col0.coeffRef(1) =  cofactor_3x3<MatrixType,1,0>(matrix);
    cofactors_col0.coeffRef(2) =  cofactor_3x3<MatrixType,2,0>(matrix);
    determinant = (cofactors_col0.cwiseProduct(matrix.col(0))).sum();
    invertible = Eigen::numext::abs(determinant) > absDeterminantThreshold;
    if(!invertible) return;
    const Scalar invdet = Scalar(1) / determinant;
    compute_inverse_size3_helper(matrix, invdet, cofactors_col0, inverse);
  }
};

/****************************
*** Size 4 implementation ***
****************************/

template<typename Derived>
EIGEN_DEVICE_FUNC 
inline const typename Derived::Scalar general_det3_helper
(const MatrixBase<Derived>& matrix, int i1, int i2, int i3, int j1, int j2, int j3)
{
  return matrix.coeff(i1,j1)
         * (matrix.coeff(i2,j2) * matrix.coeff(i3,j3) - matrix.coeff(i2,j3) * matrix.coeff(i3,j2));
}

template<typename MatrixType, int i, int j>
EIGEN_DEVICE_FUNC 
inline typename MatrixType::Scalar cofactor_4x4(const MatrixType& matrix)
{
  enum {
    i1 = (i+1) % 4,
    i2 = (i+2) % 4,
    i3 = (i+3) % 4,
    j1 = (j+1) % 4,
    j2 = (j+2) % 4,
    j3 = (j+3) % 4
  };
  return general_det3_helper(matrix, i1, i2, i3, j1, j2, j3)
       + general_det3_helper(matrix, i2, i3, i1, j1, j2, j3)
       + general_det3_helper(matrix, i3, i1, i2, j1, j2, j3);
}

template<int Arch, typename Scalar, typename MatrixType, typename ResultType>
struct compute_inverse_size4
{
  EIGEN_DEVICE_FUNC
  static void run(const MatrixType& matrix, ResultType& result)
  {
    result.coeffRef(0,0) =  cofactor_4x4<MatrixType,0,0>(matrix);
    result.coeffRef(1,0) = -cofactor_4x4<MatrixType,0,1>(matrix);
    result.coeffRef(2,0) =  cofactor_4x4<MatrixType,0,2>(matrix);
    result.coeffRef(3,0) = -cofactor_4x4<MatrixType,0,3>(matrix);
    result.coeffRef(0,2) =  cofactor_4x4<MatrixType,2,0>(matrix);
    result.coeffRef(1,2) = -cofactor_4x4<MatrixType,2,1>(matrix);
    result.coeffRef(2,2) =  cofactor_4x4<MatrixType,2,2>(matrix);
    result.coeffRef(3,2) = -cofactor_4x4<MatrixType,2,3>(matrix);
    result.coeffRef(0,1) = -cofactor_4x4<MatrixType,1,0>(matrix);
    result.coeffRef(1,1) =  cofactor_4x4<MatrixType,1,1>(matrix);
    result.coeffRef(2,1) = -cofactor_4x4<MatrixType,1,2>(matrix);
    result.coeffRef(3,1) =  cofactor_4x4<MatrixType,1,3>(matrix);
    result.coeffRef(0,3) = -cofactor_4x4<MatrixType,3,0>(matrix);
    result.coeffRef(1,3) =  cofactor_4x4<MatrixType,3,1>(matrix);
    result.coeffRef(2,3) = -cofactor_4x4<MatrixType,3,2>(matrix);
    result.coeffRef(3,3) =  cofactor_4x4<MatrixType,3,3>(matrix);
    result /= (matrix.col(0).cwiseProduct(result.row(0).transpose())).sum();
  }
};

template<typename MatrixType, typename ResultType>
struct compute_inverse<MatrixType, ResultType, 4>
 : compute_inverse_size4<Architecture::Target, typename MatrixType::Scalar,
                            MatrixType, ResultType>
{
};

template<typename MatrixType, typename ResultType>
struct compute_inverse_and_det_with_check<MatrixType, ResultType, 4>
{
  EIGEN_DEVICE_FUNC
  static inline void run(
    const MatrixType& matrix,
    const typename MatrixType::RealScalar& absDeterminantThreshold,
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible
  )
  {
    using std::abs;
    determinant = matrix.determinant();
    invertible = abs(determinant) > absDeterminantThreshold;
    if(invertible && extract_data(matrix) != extract_data(inverse)) {
      compute_inverse<MatrixType, ResultType>::run(matrix, inverse);
    }
    else if(invertible) {
      MatrixType matrix_t = matrix;
      compute_inverse<MatrixType, ResultType>::run(matrix_t, inverse);
    }
  }
};

/*************************
*** MatrixBase methods ***
*************************/

} // end namespace internal

namespace internal {

// Specialization for "dense = dense_xpr.inverse()"
template<typename DstXprType, typename XprType>
struct Assignment<DstXprType, Inverse<XprType>, internal::assign_op<typename DstXprType::Scalar,typename XprType::Scalar>, Dense2Dense>
{
  typedef Inverse<XprType> SrcXprType;
  EIGEN_DEVICE_FUNC
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename XprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    const int Size = EIGEN_PLAIN_ENUM_MIN(XprType::ColsAtCompileTime,DstXprType::ColsAtCompileTime);
    EIGEN_ONLY_USED_FOR_DEBUG(Size);
    eigen_assert(( (Size<=1) || (Size>4) || (extract_data(src.nestedExpression())!=extract_data(dst)))
              && "Aliasing problem detected in inverse(), you need to do inverse().eval() here.");

    typedef typename internal::nested_eval<XprType,XprType::ColsAtCompileTime>::type  ActualXprType;
    typedef typename internal::remove_all<ActualXprType>::type                        ActualXprTypeCleanded;
    
    ActualXprType actual_xpr(src.nestedExpression());
    
    compute_inverse<ActualXprTypeCleanded, DstXprType>::run(actual_xpr, dst);
  }
};

  
} // end namespace internal

/** \lu_module
  *
  * \returns the matrix inverse of this matrix.
  *
  * For small fixed sizes up to 4x4, this method uses cofactors.
  * In the general case, this method uses class PartialPivLU.
  *
  * \note This matrix must be invertible, otherwise the result is undefined. If you need an
  * invertibility check, do the following:
  * \li for fixed sizes up to 4x4, use computeInverseAndDetWithCheck().
  * \li for the general case, use class FullPivLU.
  *
  * Example: \include MatrixBase_inverse.cpp
  * Output: \verbinclude MatrixBase_inverse.out
  *
  * \sa computeInverseAndDetWithCheck()
  */
template<typename Derived>
EIGEN_DEVICE_FUNC
inline const Inverse<Derived> MatrixBase<Derived>::inverse() const
{
  EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsInteger,THIS_FUNCTION_IS_NOT_FOR_INTEGER_NUMERIC_TYPES)
  eigen_assert(rows() == cols());
  return Inverse<Derived>(derived());
}

/** \lu_module
  *
  * Computation of matrix inverse and determinant, with invertibility check.
  *
  * This is only for fixed-size square matrices of size up to 4x4.
  *
  * Notice that it will trigger a copy of input matrix when trying to do the inverse in place.
  *
  * \param inverse Reference to the matrix in which to store the inverse.
  * \param determinant Reference to the variable in which to store the determinant.
  * \param invertible Reference to the bool variable in which to store whether the matrix is invertible.
  * \param absDeterminantThreshold Optional parameter controlling the invertibility check.
  *                                The matrix will be declared invertible if the absolute value of its
  *                                determinant is greater than this threshold.
  *
  * Example: \include MatrixBase_computeInverseAndDetWithCheck.cpp
  * Output: \verbinclude MatrixBase_computeInverseAndDetWithCheck.out
  *
  * \sa inverse(), computeInverseWithCheck()
  */
template<typename Derived>
template<typename ResultType>
inline void MatrixBase<Derived>::computeInverseAndDetWithCheck(
    ResultType& inverse,
    typename ResultType::Scalar& determinant,
    bool& invertible,
    const RealScalar& absDeterminantThreshold
  ) const
{
  // i'd love to put some static assertions there, but SFINAE means that they have no effect...
  eigen_assert(rows() == cols());
  // for 2x2, it's worth giving a chance to avoid evaluating.
  // for larger sizes, evaluating has negligible cost and limits code size.
  typedef typename internal::conditional<
    RowsAtCompileTime == 2,
    typename internal::remove_all<typename internal::nested_eval<Derived, 2>::type>::type,
    PlainObject
  >::type MatrixType;
  internal::compute_inverse_and_det_with_check<MatrixType, ResultType>::run
    (derived(), absDeterminantThreshold, inverse, determinant, invertible);
}

/** \lu_module
  *
  * Computation of matrix inverse, with invertibility check.
  *
  * This is only for fixed-size square matrices of size up to 4x4.
  *
  * Notice that it will trigger a copy of input matrix when trying to do the inverse in place.
  *
  * \param inverse Reference to the matrix in which to store the inverse.
  * \param invertible Reference to the bool variable in which to store whether the matrix is invertible.
  * \param absDeterminantThreshold Optional parameter controlling the invertibility check.
  *                                The matrix will be declared invertible if the absolute value of its
  *                                determinant is greater than this threshold.
  *
  * Example: \include MatrixBase_computeInverseWithCheck.cpp
  * Output: \verbinclude MatrixBase_computeInverseWithCheck.out
  *
  * \sa inverse(), computeInverseAndDetWithCheck()
  */
template<typename Derived>
template<typename ResultType>
inline void MatrixBase<Derived>::computeInverseWithCheck(
    ResultType& inverse,
    bool& invertible,
    const RealScalar& absDeterminantThreshold
  ) const
{
  Scalar determinant;
  // i'd love to put some static assertions there, but SFINAE means that they have no effect...
  eigen_assert(rows() == cols());
  computeInverseAndDetWithCheck(inverse,determinant,invertible,absDeterminantThreshold);
}

} // end namespace Eigen

#endif // EIGEN_INVERSE_IMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/PartialPivLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2006-2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARTIALLU_H
#define EIGEN_PARTIALLU_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<PartialPivLU<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  typedef traits<_MatrixType> BaseTraits;
  enum {
    Flags = BaseTraits::Flags & RowMajorBit,
    CoeffReadCost = Dynamic
  };
};

template<typename T,typename Derived>
struct enable_if_ref;
// {
//   typedef Derived type;
// };

template<typename T,typename Derived>
struct enable_if_ref<Ref<T>,Derived> {
  typedef Derived type;
};

} // end namespace internal

/** \ingroup LU_Module
  *
  * \class PartialPivLU
  *
  * \brief LU decomposition of a matrix with partial pivoting, and related features
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the LU decomposition
  *
  * This class represents a LU decomposition of a \b square \b invertible matrix, with partial pivoting: the matrix A
  * is decomposed as A = PLU where L is unit-lower-triangular, U is upper-triangular, and P
  * is a permutation matrix.
  *
  * Typically, partial pivoting LU decomposition is only considered numerically stable for square invertible
  * matrices. Thus LAPACK's dgesv and dgesvx require the matrix to be square and invertible. The present class
  * does the same. It will assert that the matrix is square, but it won't (actually it can't) check that the
  * matrix is invertible: it is your task to check that you only use this decomposition on invertible matrices.
  *
  * The guaranteed safe alternative, working for all matrices, is the full pivoting LU decomposition, provided
  * by class FullPivLU.
  *
  * This is \b not a rank-revealing LU decomposition. Many features are intentionally absent from this class,
  * such as rank computation. If you need these features, use class FullPivLU.
  *
  * This LU decomposition is suitable to invert invertible matrices. It is what MatrixBase::inverse() uses
  * in the general case.
  * On the other hand, it is \b not suitable to determine whether a given matrix is invertible.
  *
  * The data of the LU decomposition can be directly accessed through the methods matrixLU(), permutationP().
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::partialPivLu(), MatrixBase::determinant(), MatrixBase::inverse(), MatrixBase::computeInverse(), class FullPivLU
  */
template<typename _MatrixType> class PartialPivLU
  : public SolverBase<PartialPivLU<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<PartialPivLU> Base;
    friend class SolverBase<PartialPivLU>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(PartialPivLU)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef PermutationMatrix<RowsAtCompileTime, MaxRowsAtCompileTime> PermutationType;
    typedef Transpositions<RowsAtCompileTime, MaxRowsAtCompileTime> TranspositionType;
    typedef typename MatrixType::PlainObject PlainObject;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via PartialPivLU::compute(const MatrixType&).
      */
    PartialPivLU();

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa PartialPivLU()
      */
    explicit PartialPivLU(Index size);

    /** Constructor.
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *
      * \warning The matrix should have full rank (e.g. if it's square, it should be invertible).
      * If you need to deal with non-full rank, use class FullPivLU instead.
      */
    template<typename InputType>
    explicit PartialPivLU(const EigenBase<InputType>& matrix);

    /** Constructor for \link InplaceDecomposition inplace decomposition \endlink
      *
      * \param matrix the matrix of which to compute the LU decomposition.
      *
      * \warning The matrix should have full rank (e.g. if it's square, it should be invertible).
      * If you need to deal with non-full rank, use class FullPivLU instead.
      */
    template<typename InputType>
    explicit PartialPivLU(EigenBase<InputType>& matrix);

    template<typename InputType>
    PartialPivLU& compute(const EigenBase<InputType>& matrix) {
      m_lu = matrix.derived();
      compute();
      return *this;
    }

    /** \returns the LU decomposition matrix: the upper-triangular part is U, the
      * unit-lower-triangular part is L (at least for square matrices; in the non-square
      * case, special care is needed, see the documentation of class FullPivLU).
      *
      * \sa matrixL(), matrixU()
      */
    inline const MatrixType& matrixLU() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return m_lu;
    }

    /** \returns the permutation matrix P.
      */
    inline const PermutationType& permutationP() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return m_p;
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method returns the solution x to the equation Ax=b, where A is the matrix of which
      * *this is the LU decomposition.
      *
      * \param b the right-hand-side of the equation to solve. Can be a vector or a matrix,
      *          the only requirement in order for the equation to make sense is that
      *          b.rows()==A.rows(), where A is the matrix of which *this is the LU decomposition.
      *
      * \returns the solution.
      *
      * Example: \include PartialPivLU_solve.cpp
      * Output: \verbinclude PartialPivLU_solve.out
      *
      * Since this PartialPivLU class assumes anyway that the matrix A is invertible, the solution
      * theoretically exists and is unique regardless of b.
      *
      * \sa TriangularView::solve(), inverse(), computeInverse()
      */
    template<typename Rhs>
    inline const Solve<PartialPivLU, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns an estimate of the reciprocal condition number of the matrix of which \c *this is
        the LU decomposition.
      */
    inline RealScalar rcond() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return internal::rcond_estimate_helper(m_l1_norm, *this);
    }

    /** \returns the inverse of the matrix of which *this is the LU decomposition.
      *
      * \warning The matrix being decomposed here is assumed to be invertible. If you need to check for
      *          invertibility, use class FullPivLU instead.
      *
      * \sa MatrixBase::inverse(), LU::inverse()
      */
    inline const Inverse<PartialPivLU> inverse() const
    {
      eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
      return Inverse<PartialPivLU>(*this);
    }

    /** \returns the determinant of the matrix of which
      * *this is the LU decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the LU decomposition has already been computed.
      *
      * \note For fixed-size matrices of size up to 4, MatrixBase::determinant() offers
      *       optimized paths.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      *
      * \sa MatrixBase::determinant()
      */
    Scalar determinant() const;

    MatrixType reconstructedMatrix() const;

    EIGEN_CONSTEXPR inline Index rows() const EIGEN_NOEXCEPT { return m_lu.rows(); }
    EIGEN_CONSTEXPR inline Index cols() const EIGEN_NOEXCEPT { return m_lu.cols(); }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    void _solve_impl(const RhsType &rhs, DstType &dst) const {
     /* The decomposition PA = LU can be rewritten as A = P^{-1} L U.
      * So we proceed as follows:
      * Step 1: compute c = Pb.
      * Step 2: replace c by the solution x to Lx = c.
      * Step 3: replace c by the solution x to Ux = c.
      */

      // Step 1
      dst = permutationP() * rhs;

      // Step 2
      m_lu.template triangularView<UnitLower>().solveInPlace(dst);

      // Step 3
      m_lu.template triangularView<Upper>().solveInPlace(dst);
    }

    template<bool Conjugate, typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const {
     /* The decomposition PA = LU can be rewritten as A^T = U^T L^T P.
      * So we proceed as follows:
      * Step 1: compute c as the solution to L^T c = b
      * Step 2: replace c by the solution x to U^T x = c.
      * Step 3: update  c = P^-1 c.
      */

      eigen_assert(rhs.rows() == m_lu.cols());

      // Step 1
      dst = m_lu.template triangularView<Upper>().transpose()
                .template conjugateIf<Conjugate>().solve(rhs);
      // Step 2
      m_lu.template triangularView<UnitLower>().transpose()
          .template conjugateIf<Conjugate>().solveInPlace(dst);
      // Step 3
      dst = permutationP().transpose() * dst;
    }
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void compute();

    MatrixType m_lu;
    PermutationType m_p;
    TranspositionType m_rowsTranspositions;
    RealScalar m_l1_norm;
    signed char m_det_p;
    bool m_isInitialized;
};

template<typename MatrixType>
PartialPivLU<MatrixType>::PartialPivLU()
  : m_lu(),
    m_p(),
    m_rowsTranspositions(),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
}

template<typename MatrixType>
PartialPivLU<MatrixType>::PartialPivLU(Index size)
  : m_lu(size, size),
    m_p(size),
    m_rowsTranspositions(size),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
}

template<typename MatrixType>
template<typename InputType>
PartialPivLU<MatrixType>::PartialPivLU(const EigenBase<InputType>& matrix)
  : m_lu(matrix.rows(),matrix.cols()),
    m_p(matrix.rows()),
    m_rowsTranspositions(matrix.rows()),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
  compute(matrix.derived());
}

template<typename MatrixType>
template<typename InputType>
PartialPivLU<MatrixType>::PartialPivLU(EigenBase<InputType>& matrix)
  : m_lu(matrix.derived()),
    m_p(matrix.rows()),
    m_rowsTranspositions(matrix.rows()),
    m_l1_norm(0),
    m_det_p(0),
    m_isInitialized(false)
{
  compute();
}

namespace internal {

/** \internal This is the blocked version of fullpivlu_unblocked() */
template<typename Scalar, int StorageOrder, typename PivIndex, int SizeAtCompileTime=Dynamic>
struct partial_lu_impl
{
  static const int UnBlockedBound = 16;
  static const bool UnBlockedAtCompileTime = SizeAtCompileTime!=Dynamic && SizeAtCompileTime<=UnBlockedBound;
  static const int ActualSizeAtCompileTime = UnBlockedAtCompileTime ? SizeAtCompileTime : Dynamic;
  // Remaining rows and columns at compile-time:
  static const int RRows = SizeAtCompileTime==2 ? 1 : Dynamic;
  static const int RCols = SizeAtCompileTime==2 ? 1 : Dynamic;
  typedef Matrix<Scalar, ActualSizeAtCompileTime, ActualSizeAtCompileTime, StorageOrder> MatrixType;
  typedef Ref<MatrixType> MatrixTypeRef;
  typedef Ref<Matrix<Scalar, Dynamic, Dynamic, StorageOrder> > BlockType;
  typedef typename MatrixType::RealScalar RealScalar;

  /** \internal performs the LU decomposition in-place of the matrix \a lu
    * using an unblocked algorithm.
    *
    * In addition, this function returns the row transpositions in the
    * vector \a row_transpositions which must have a size equal to the number
    * of columns of the matrix \a lu, and an integer \a nb_transpositions
    * which returns the actual number of transpositions.
    *
    * \returns The index of the first pivot which is exactly zero if any, or a negative number otherwise.
    */
  static Index unblocked_lu(MatrixTypeRef& lu, PivIndex* row_transpositions, PivIndex& nb_transpositions)
  {
    typedef scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;
    const Index rows = lu.rows();
    const Index cols = lu.cols();
    const Index size = (std::min)(rows,cols);
    // For small compile-time matrices it is worth processing the last row separately:
    //  speedup: +100% for 2x2, +10% for others.
    const Index endk = UnBlockedAtCompileTime ? size-1 : size;
    nb_transpositions = 0;
    Index first_zero_pivot = -1;
    for(Index k = 0; k < endk; ++k)
    {
      int rrows = internal::convert_index<int>(rows-k-1);
      int rcols = internal::convert_index<int>(cols-k-1);

      Index row_of_biggest_in_col;
      Score biggest_in_corner
        = lu.col(k).tail(rows-k).unaryExpr(Scoring()).maxCoeff(&row_of_biggest_in_col);
      row_of_biggest_in_col += k;

      row_transpositions[k] = PivIndex(row_of_biggest_in_col);

      if(biggest_in_corner != Score(0))
      {
        if(k != row_of_biggest_in_col)
        {
          lu.row(k).swap(lu.row(row_of_biggest_in_col));
          ++nb_transpositions;
        }

        lu.col(k).tail(fix<RRows>(rrows)) /= lu.coeff(k,k);
      }
      else if(first_zero_pivot==-1)
      {
        // the pivot is exactly zero, we record the index of the first pivot which is exactly 0,
        // and continue the factorization such we still have A = PLU
        first_zero_pivot = k;
      }

      if(k<rows-1)
        lu.bottomRightCorner(fix<RRows>(rrows),fix<RCols>(rcols)).noalias() -= lu.col(k).tail(fix<RRows>(rrows)) * lu.row(k).tail(fix<RCols>(rcols));
    }

    // special handling of the last entry
    if(UnBlockedAtCompileTime)
    {
      Index k = endk;
      row_transpositions[k] = PivIndex(k);
      if (Scoring()(lu(k, k)) == Score(0) && first_zero_pivot == -1)
        first_zero_pivot = k;
    }

    return first_zero_pivot;
  }

  /** \internal performs the LU decomposition in-place of the matrix represented
    * by the variables \a rows, \a cols, \a lu_data, and \a lu_stride using a
    * recursive, blocked algorithm.
    *
    * In addition, this function returns the row transpositions in the
    * vector \a row_transpositions which must have a size equal to the number
    * of columns of the matrix \a lu, and an integer \a nb_transpositions
    * which returns the actual number of transpositions.
    *
    * \returns The index of the first pivot which is exactly zero if any, or a negative number otherwise.
    *
    * \note This very low level interface using pointers, etc. is to:
    *   1 - reduce the number of instantiations to the strict minimum
    *   2 - avoid infinite recursion of the instantiations with Block<Block<Block<...> > >
    */
  static Index blocked_lu(Index rows, Index cols, Scalar* lu_data, Index luStride, PivIndex* row_transpositions, PivIndex& nb_transpositions, Index maxBlockSize=256)
  {
    MatrixTypeRef lu = MatrixType::Map(lu_data,rows, cols, OuterStride<>(luStride));

    const Index size = (std::min)(rows,cols);

    // if the matrix is too small, no blocking:
    if(UnBlockedAtCompileTime || size<=UnBlockedBound)
    {
      return unblocked_lu(lu, row_transpositions, nb_transpositions);
    }

    // automatically adjust the number of subdivisions to the size
    // of the matrix so that there is enough sub blocks:
    Index blockSize;
    {
      blockSize = size/8;
      blockSize = (blockSize/16)*16;
      blockSize = (std::min)((std::max)(blockSize,Index(8)), maxBlockSize);
    }

    nb_transpositions = 0;
    Index first_zero_pivot = -1;
    for(Index k = 0; k < size; k+=blockSize)
    {
      Index bs = (std::min)(size-k,blockSize); // actual size of the block
      Index trows = rows - k - bs; // trailing rows
      Index tsize = size - k - bs; // trailing size

      // partition the matrix:
      //                          A00 | A01 | A02
      // lu  = A_0 | A_1 | A_2 =  A10 | A11 | A12
      //                          A20 | A21 | A22
      BlockType A_0 = lu.block(0,0,rows,k);
      BlockType A_2 = lu.block(0,k+bs,rows,tsize);
      BlockType A11 = lu.block(k,k,bs,bs);
      BlockType A12 = lu.block(k,k+bs,bs,tsize);
      BlockType A21 = lu.block(k+bs,k,trows,bs);
      BlockType A22 = lu.block(k+bs,k+bs,trows,tsize);

      PivIndex nb_transpositions_in_panel;
      // recursively call the blocked LU algorithm on [A11^T A21^T]^T
      // with a very small blocking size:
      Index ret = blocked_lu(trows+bs, bs, &lu.coeffRef(k,k), luStride,
                   row_transpositions+k, nb_transpositions_in_panel, 16);
      if(ret>=0 && first_zero_pivot==-1)
        first_zero_pivot = k+ret;

      nb_transpositions += nb_transpositions_in_panel;
      // update permutations and apply them to A_0
      for(Index i=k; i<k+bs; ++i)
      {
        Index piv = (row_transpositions[i] += internal::convert_index<PivIndex>(k));
        A_0.row(i).swap(A_0.row(piv));
      }

      if(trows)
      {
        // apply permutations to A_2
        for(Index i=k;i<k+bs; ++i)
          A_2.row(i).swap(A_2.row(row_transpositions[i]));

        // A12 = A11^-1 A12
        A11.template triangularView<UnitLower>().solveInPlace(A12);

        A22.noalias() -= A21 * A12;
      }
    }
    return first_zero_pivot;
  }
};

/** \internal performs the LU decomposition with partial pivoting in-place.
  */
template<typename MatrixType, typename TranspositionType>
void partial_lu_inplace(MatrixType& lu, TranspositionType& row_transpositions, typename TranspositionType::StorageIndex& nb_transpositions)
{
  // Special-case of zero matrix.
  if (lu.rows() == 0 || lu.cols() == 0) {
    nb_transpositions = 0;
    return;
  }
  eigen_assert(lu.cols() == row_transpositions.size());
  eigen_assert(row_transpositions.size() < 2 || (&row_transpositions.coeffRef(1)-&row_transpositions.coeffRef(0)) == 1);

  partial_lu_impl
    < typename MatrixType::Scalar, MatrixType::Flags&RowMajorBit?RowMajor:ColMajor,
      typename TranspositionType::StorageIndex,
      EIGEN_SIZE_MIN_PREFER_FIXED(MatrixType::RowsAtCompileTime,MatrixType::ColsAtCompileTime)>
    ::blocked_lu(lu.rows(), lu.cols(), &lu.coeffRef(0,0), lu.outerStride(), &row_transpositions.coeffRef(0), nb_transpositions);
}

} // end namespace internal

template<typename MatrixType>
void PartialPivLU<MatrixType>::compute()
{
  check_template_parameters();

  // the row permutation is stored as int indices, so just to be sure:
  eigen_assert(m_lu.rows()<NumTraits<int>::highest());

  if(m_lu.cols()>0)
    m_l1_norm = m_lu.cwiseAbs().colwise().sum().maxCoeff();
  else
    m_l1_norm = RealScalar(0);

  eigen_assert(m_lu.rows() == m_lu.cols() && "PartialPivLU is only for square (and moreover invertible) matrices");
  const Index size = m_lu.rows();

  m_rowsTranspositions.resize(size);

  typename TranspositionType::StorageIndex nb_transpositions;
  internal::partial_lu_inplace(m_lu, m_rowsTranspositions, nb_transpositions);
  m_det_p = (nb_transpositions%2) ? -1 : 1;

  m_p = m_rowsTranspositions;

  m_isInitialized = true;
}

template<typename MatrixType>
typename PartialPivLU<MatrixType>::Scalar PartialPivLU<MatrixType>::determinant() const
{
  eigen_assert(m_isInitialized && "PartialPivLU is not initialized.");
  return Scalar(m_det_p) * m_lu.diagonal().prod();
}

/** \returns the matrix represented by the decomposition,
 * i.e., it returns the product: P^{-1} L U.
 * This function is provided for debug purpose. */
template<typename MatrixType>
MatrixType PartialPivLU<MatrixType>::reconstructedMatrix() const
{
  eigen_assert(m_isInitialized && "LU is not initialized.");
  // LU
  MatrixType res = m_lu.template triangularView<UnitLower>().toDenseMatrix()
                 * m_lu.template triangularView<Upper>();

  // P^{-1}(LU)
  res = m_p.inverse() * res;

  return res;
}

/***** Implementation details *****************************************************/

namespace internal {

/***** Implementation of inverse() *****************************************************/
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<PartialPivLU<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename PartialPivLU<MatrixType>::Scalar>, Dense2Dense>
{
  typedef PartialPivLU<MatrixType> LuType;
  typedef Inverse<LuType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename LuType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};
} // end namespace internal

/******** MatrixBase methods *******/

/** \lu_module
  *
  * \return the partial-pivoting LU decomposition of \c *this.
  *
  * \sa class PartialPivLU
  */
template<typename Derived>
inline const PartialPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::partialPivLu() const
{
  return PartialPivLU<PlainObject>(eval());
}

/** \lu_module
  *
  * Synonym of partialPivLu().
  *
  * \return the partial-pivoting LU decomposition of \c *this.
  *
  * \sa class PartialPivLU
  */
template<typename Derived>
inline const PartialPivLU<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::lu() const
{
  return PartialPivLU<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_PARTIALLU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/PartialPivLU_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *     LU decomposition with partial pivoting based on LAPACKE_?getrf function.
 ********************************************************************************
*/

#ifndef EIGEN_PARTIALLU_LAPACK_H
#define EIGEN_PARTIALLU_LAPACK_H

namespace Eigen { 

namespace internal {

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_LU_PARTPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX) \
template<int StorageOrder> \
struct partial_lu_impl<EIGTYPE, StorageOrder, lapack_int> \
{ \
  /* \internal performs the LU decomposition in-place of the matrix represented */ \
  static lapack_int blocked_lu(Index rows, Index cols, EIGTYPE* lu_data, Index luStride, lapack_int* row_transpositions, lapack_int& nb_transpositions, lapack_int maxBlockSize=256) \
  { \
    EIGEN_UNUSED_VARIABLE(maxBlockSize);\
    lapack_int matrix_order, first_zero_pivot; \
    lapack_int m, n, lda, *ipiv, info; \
    EIGTYPE* a; \
/* Set up parameters for ?getrf */ \
    matrix_order = StorageOrder==RowMajor ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    lda = convert_index<lapack_int>(luStride); \
    a = lu_data; \
    ipiv = row_transpositions; \
    m = convert_index<lapack_int>(rows); \
    n = convert_index<lapack_int>(cols); \
    nb_transpositions = 0; \
\
    info = LAPACKE_##LAPACKE_PREFIX##getrf( matrix_order, m, n, (LAPACKE_TYPE*)a, lda, ipiv ); \
\
    for(int i=0;i<m;i++) { ipiv[i]--; if (ipiv[i]!=i) nb_transpositions++; } \
\
    eigen_assert(info >= 0); \
/* something should be done with nb_transpositions */ \
\
    first_zero_pivot = info; \
    return first_zero_pivot; \
  } \
};

EIGEN_LAPACKE_LU_PARTPIV(double, double, d)
EIGEN_LAPACKE_LU_PARTPIV(float, float, s)
EIGEN_LAPACKE_LU_PARTPIV(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_LU_PARTPIV(scomplex, lapack_complex_float,  c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_PARTIALLU_LAPACK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/arch/InverseSize4.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2001 Intel Corporation
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
//
// The algorithm below is a reimplementation of former \src\LU\Inverse_SSE.h using PacketMath.
// inv(M) = M#/|M|, where inv(M), M# and |M| denote the inverse of M,
// adjugate of M and determinant of M respectively. M# is computed block-wise
// using specific formulae. For proof, see:
// https://lxjk.github.io/2017/09/03/Fast-4x4-Matrix-Inverse-with-SSE-SIMD-Explained.html
// Variable names are adopted from \src\LU\Inverse_SSE.h.
//
// The SSE code for the 4x4 float and double matrix inverse in former (deprecated) \src\LU\Inverse_SSE.h
// comes from the following Intel's library:
// http://software.intel.com/en-us/articles/optimized-matrix-library-for-use-with-the-intel-pentiumr-4-processors-sse2-instructions/
//
// Here is the respective copyright and license statement:
//
//   Copyright (c) 2001 Intel Corporation.
//
// Permition is granted to use, copy, distribute and prepare derivative works
// of this library for any purpose and without fee, provided, that the above
// copyright notice and this statement appear in all copies.
// Intel makes no representations about the suitability of this software for
// any purpose, and specifically disclaims all warranties.
// See LEGAL.TXT for all the legal information.
//
// TODO: Unify implementations of different data types (i.e. float and double).
#ifndef EIGEN_INVERSE_SIZE_4_H
#define EIGEN_INVERSE_SIZE_4_H

namespace Eigen
{
namespace internal
{
template <typename MatrixType, typename ResultType>
struct compute_inverse_size4<Architecture::Target, float, MatrixType, ResultType>
{
  enum
  {
    MatrixAlignment = traits<MatrixType>::Alignment,
    ResultAlignment = traits<ResultType>::Alignment,
    StorageOrdersMatch = (MatrixType::Flags & RowMajorBit) == (ResultType::Flags & RowMajorBit)
  };
  typedef typename conditional<(MatrixType::Flags & LinearAccessBit), MatrixType const &, typename MatrixType::PlainObject>::type ActualMatrixType;

  static void run(const MatrixType &mat, ResultType &result)
  {
    ActualMatrixType matrix(mat);

    const float* data = matrix.data();
    const Index stride = matrix.innerStride();
    Packet4f _L1 = ploadt<Packet4f,MatrixAlignment>(data);
    Packet4f _L2 = ploadt<Packet4f,MatrixAlignment>(data + stride*4);
    Packet4f _L3 = ploadt<Packet4f,MatrixAlignment>(data + stride*8);
    Packet4f _L4 = ploadt<Packet4f,MatrixAlignment>(data + stride*12);

    // Four 2x2 sub-matrices of the input matrix
    // input = [[A, B],
    //          [C, D]]
    Packet4f A, B, C, D;

    if (!StorageOrdersMatch)
    {
      A = vec4f_unpacklo(_L1, _L2);
      B = vec4f_unpacklo(_L3, _L4);
      C = vec4f_unpackhi(_L1, _L2);
      D = vec4f_unpackhi(_L3, _L4);
    }
    else
    {
      A = vec4f_movelh(_L1, _L2);
      B = vec4f_movehl(_L2, _L1);
      C = vec4f_movelh(_L3, _L4);
      D = vec4f_movehl(_L4, _L3);
    }

    Packet4f AB, DC;

    // AB = A# * B, where A# denotes the adjugate of A, and * denotes matrix product.
    AB = pmul(vec4f_swizzle2(A, A, 3, 3, 0, 0), B);
    AB = psub(AB, pmul(vec4f_swizzle2(A, A, 1, 1, 2, 2), vec4f_swizzle2(B, B, 2, 3, 0, 1)));

    // DC = D#*C
    DC = pmul(vec4f_swizzle2(D, D, 3, 3, 0, 0), C);
    DC = psub(DC, pmul(vec4f_swizzle2(D, D, 1, 1, 2, 2), vec4f_swizzle2(C, C, 2, 3, 0, 1)));

    // determinants of the sub-matrices
    Packet4f dA, dB, dC, dD;

    dA = pmul(vec4f_swizzle2(A, A, 3, 3, 1, 1), A);
    dA = psub(dA, vec4f_movehl(dA, dA));

    dB = pmul(vec4f_swizzle2(B, B, 3, 3, 1, 1), B);
    dB = psub(dB, vec4f_movehl(dB, dB));

    dC = pmul(vec4f_swizzle2(C, C, 3, 3, 1, 1), C);
    dC = psub(dC, vec4f_movehl(dC, dC));

    dD = pmul(vec4f_swizzle2(D, D, 3, 3, 1, 1), D);
    dD = psub(dD, vec4f_movehl(dD, dD));

    Packet4f d, d1, d2;

    d = pmul(vec4f_swizzle2(DC, DC, 0, 2, 1, 3), AB);
    d = padd(d, vec4f_movehl(d, d));
    d = padd(d, vec4f_swizzle2(d, d, 1, 0, 0, 0));
    d1 = pmul(dA, dD);
    d2 = pmul(dB, dC);

    // determinant of the input matrix, det = |A||D| + |B||C| - trace(A#*B*D#*C)
    Packet4f det = vec4f_duplane(psub(padd(d1, d2), d), 0);

    // reciprocal of the determinant of the input matrix, rd = 1/det
    Packet4f rd = pdiv(pset1<Packet4f>(1.0f), det);

    // Four sub-matrices of the inverse
    Packet4f iA, iB, iC, iD;

    // iD = D*|A| - C*A#*B
    iD = pmul(vec4f_swizzle2(C, C, 0, 0, 2, 2), vec4f_movelh(AB, AB));
    iD = padd(iD, pmul(vec4f_swizzle2(C, C, 1, 1, 3, 3), vec4f_movehl(AB, AB)));
    iD = psub(pmul(D, vec4f_duplane(dA, 0)), iD);

    // iA = A*|D| - B*D#*C
    iA = pmul(vec4f_swizzle2(B, B, 0, 0, 2, 2), vec4f_movelh(DC, DC));
    iA = padd(iA, pmul(vec4f_swizzle2(B, B, 1, 1, 3, 3), vec4f_movehl(DC, DC)));
    iA = psub(pmul(A, vec4f_duplane(dD, 0)), iA);

    // iB = C*|B| - D * (A#B)# = C*|B| - D*B#*A
    iB = pmul(D, vec4f_swizzle2(AB, AB, 3, 0, 3, 0));
    iB = psub(iB, pmul(vec4f_swizzle2(D, D, 1, 0, 3, 2), vec4f_swizzle2(AB, AB, 2, 1, 2, 1)));
    iB = psub(pmul(C, vec4f_duplane(dB, 0)), iB);

    // iC = B*|C| - A * (D#C)# = B*|C| - A*C#*D
    iC = pmul(A, vec4f_swizzle2(DC, DC, 3, 0, 3, 0));
    iC = psub(iC, pmul(vec4f_swizzle2(A, A, 1, 0, 3, 2), vec4f_swizzle2(DC, DC, 2, 1, 2, 1)));
    iC = psub(pmul(B, vec4f_duplane(dC, 0)), iC);

    const float sign_mask[4] = {0.0f, numext::bit_cast<float>(0x80000000u), numext::bit_cast<float>(0x80000000u), 0.0f};
    const Packet4f p4f_sign_PNNP = ploadu<Packet4f>(sign_mask);
    rd = pxor(rd, p4f_sign_PNNP);
    iA = pmul(iA, rd);
    iB = pmul(iB, rd);
    iC = pmul(iC, rd);
    iD = pmul(iD, rd);

    Index res_stride = result.outerStride();
    float *res = result.data();

    pstoret<float, Packet4f, ResultAlignment>(res + 0, vec4f_swizzle2(iA, iB, 3, 1, 3, 1));
    pstoret<float, Packet4f, ResultAlignment>(res + res_stride, vec4f_swizzle2(iA, iB, 2, 0, 2, 0));
    pstoret<float, Packet4f, ResultAlignment>(res + 2 * res_stride, vec4f_swizzle2(iC, iD, 3, 1, 3, 1));
    pstoret<float, Packet4f, ResultAlignment>(res + 3 * res_stride, vec4f_swizzle2(iC, iD, 2, 0, 2, 0));
  }
};

#if !(defined EIGEN_VECTORIZE_NEON && !(EIGEN_ARCH_ARM64 && !EIGEN_APPLE_DOUBLE_NEON_BUG))
// same algorithm as above, except that each operand is split into
// halves for two registers to hold.
template <typename MatrixType, typename ResultType>
struct compute_inverse_size4<Architecture::Target, double, MatrixType, ResultType>
{
  enum
  {
    MatrixAlignment = traits<MatrixType>::Alignment,
    ResultAlignment = traits<ResultType>::Alignment,
    StorageOrdersMatch = (MatrixType::Flags & RowMajorBit) == (ResultType::Flags & RowMajorBit)
  };
  typedef typename conditional<(MatrixType::Flags & LinearAccessBit),
                               MatrixType const &,
                               typename MatrixType::PlainObject>::type
      ActualMatrixType;

  static void run(const MatrixType &mat, ResultType &result)
  {
    ActualMatrixType matrix(mat);

    // Four 2x2 sub-matrices of the input matrix, each is further divided into upper and lower
    // row e.g. A1, upper row of A, A2, lower row of A
    // input = [[A, B],  =  [[[A1, [B1,
    //          [C, D]]        A2], B2]],
    //                       [[C1, [D1,
    //                         C2], D2]]]

    Packet2d A1, A2, B1, B2, C1, C2, D1, D2;

    const double* data = matrix.data();
    const Index stride = matrix.innerStride();
    if (StorageOrdersMatch)
    {
      A1 = ploadt<Packet2d,MatrixAlignment>(data + stride*0);
      B1 = ploadt<Packet2d,MatrixAlignment>(data + stride*2);
      A2 = ploadt<Packet2d,MatrixAlignment>(data + stride*4);
      B2 = ploadt<Packet2d,MatrixAlignment>(data + stride*6);
      C1 = ploadt<Packet2d,MatrixAlignment>(data + stride*8);
      D1 = ploadt<Packet2d,MatrixAlignment>(data + stride*10);
      C2 = ploadt<Packet2d,MatrixAlignment>(data + stride*12);
      D2 = ploadt<Packet2d,MatrixAlignment>(data + stride*14);
    }
    else
    {
      Packet2d temp;
      A1 = ploadt<Packet2d,MatrixAlignment>(data + stride*0);
      C1 = ploadt<Packet2d,MatrixAlignment>(data + stride*2);
      A2 = ploadt<Packet2d,MatrixAlignment>(data + stride*4);
      C2 = ploadt<Packet2d,MatrixAlignment>(data + stride*6);
      temp = A1;
      A1 = vec2d_unpacklo(A1, A2);
      A2 = vec2d_unpackhi(temp, A2);

      temp = C1;
      C1 = vec2d_unpacklo(C1, C2);
      C2 = vec2d_unpackhi(temp, C2);

      B1 = ploadt<Packet2d,MatrixAlignment>(data + stride*8);
      D1 = ploadt<Packet2d,MatrixAlignment>(data + stride*10);
      B2 = ploadt<Packet2d,MatrixAlignment>(data + stride*12);
      D2 = ploadt<Packet2d,MatrixAlignment>(data + stride*14);

      temp = B1;
      B1 = vec2d_unpacklo(B1, B2);
      B2 = vec2d_unpackhi(temp, B2);

      temp = D1;
      D1 = vec2d_unpacklo(D1, D2);
      D2 = vec2d_unpackhi(temp, D2);
    }

    // determinants of the sub-matrices
    Packet2d dA, dB, dC, dD;

    dA = vec2d_swizzle2(A2, A2, 1);
    dA = pmul(A1, dA);
    dA = psub(dA, vec2d_duplane(dA, 1));

    dB = vec2d_swizzle2(B2, B2, 1);
    dB = pmul(B1, dB);
    dB = psub(dB, vec2d_duplane(dB, 1));

    dC = vec2d_swizzle2(C2, C2, 1);
    dC = pmul(C1, dC);
    dC = psub(dC, vec2d_duplane(dC, 1));

    dD = vec2d_swizzle2(D2, D2, 1);
    dD = pmul(D1, dD);
    dD = psub(dD, vec2d_duplane(dD, 1));

    Packet2d DC1, DC2, AB1, AB2;

    // AB = A# * B, where A# denotes the adjugate of A, and * denotes matrix product.
    AB1 = pmul(B1, vec2d_duplane(A2, 1));
    AB2 = pmul(B2, vec2d_duplane(A1, 0));
    AB1 = psub(AB1, pmul(B2, vec2d_duplane(A1, 1)));
    AB2 = psub(AB2, pmul(B1, vec2d_duplane(A2, 0)));

    // DC = D#*C
    DC1 = pmul(C1, vec2d_duplane(D2, 1));
    DC2 = pmul(C2, vec2d_duplane(D1, 0));
    DC1 = psub(DC1, pmul(C2, vec2d_duplane(D1, 1)));
    DC2 = psub(DC2, pmul(C1, vec2d_duplane(D2, 0)));

    Packet2d d1, d2;

    // determinant of the input matrix, det = |A||D| + |B||C| - trace(A#*B*D#*C)
    Packet2d det;

    // reciprocal of the determinant of the input matrix, rd = 1/det
    Packet2d rd;

    d1 = pmul(AB1, vec2d_swizzle2(DC1, DC2, 0));
    d2 = pmul(AB2, vec2d_swizzle2(DC1, DC2, 3));
    rd = padd(d1, d2);
    rd = padd(rd, vec2d_duplane(rd, 1));

    d1 = pmul(dA, dD);
    d2 = pmul(dB, dC);

    det = padd(d1, d2);
    det = psub(det, rd);
    det = vec2d_duplane(det, 0);
    rd = pdiv(pset1<Packet2d>(1.0), det);

    // rows of four sub-matrices of the inverse
    Packet2d iA1, iA2, iB1, iB2, iC1, iC2, iD1, iD2;

    // iD = D*|A| - C*A#*B
    iD1 = pmul(AB1, vec2d_duplane(C1, 0));
    iD2 = pmul(AB1, vec2d_duplane(C2, 0));
    iD1 = padd(iD1, pmul(AB2, vec2d_duplane(C1, 1)));
    iD2 = padd(iD2, pmul(AB2, vec2d_duplane(C2, 1)));
    dA = vec2d_duplane(dA, 0);
    iD1 = psub(pmul(D1, dA), iD1);
    iD2 = psub(pmul(D2, dA), iD2);

    // iA = A*|D| - B*D#*C
    iA1 = pmul(DC1, vec2d_duplane(B1, 0));
    iA2 = pmul(DC1, vec2d_duplane(B2, 0));
    iA1 = padd(iA1, pmul(DC2, vec2d_duplane(B1, 1)));
    iA2 = padd(iA2, pmul(DC2, vec2d_duplane(B2, 1)));
    dD = vec2d_duplane(dD, 0);
    iA1 = psub(pmul(A1, dD), iA1);
    iA2 = psub(pmul(A2, dD), iA2);

    // iB = C*|B| - D * (A#B)# = C*|B| - D*B#*A
    iB1 = pmul(D1, vec2d_swizzle2(AB2, AB1, 1));
    iB2 = pmul(D2, vec2d_swizzle2(AB2, AB1, 1));
    iB1 = psub(iB1, pmul(vec2d_swizzle2(D1, D1, 1), vec2d_swizzle2(AB2, AB1, 2)));
    iB2 = psub(iB2, pmul(vec2d_swizzle2(D2, D2, 1), vec2d_swizzle2(AB2, AB1, 2)));
    dB = vec2d_duplane(dB, 0);
    iB1 = psub(pmul(C1, dB), iB1);
    iB2 = psub(pmul(C2, dB), iB2);

    // iC = B*|C| - A * (D#C)# = B*|C| - A*C#*D
    iC1 = pmul(A1, vec2d_swizzle2(DC2, DC1, 1));
    iC2 = pmul(A2, vec2d_swizzle2(DC2, DC1, 1));
    iC1 = psub(iC1, pmul(vec2d_swizzle2(A1, A1, 1), vec2d_swizzle2(DC2, DC1, 2)));
    iC2 = psub(iC2, pmul(vec2d_swizzle2(A2, A2, 1), vec2d_swizzle2(DC2, DC1, 2)));
    dC = vec2d_duplane(dC, 0);
    iC1 = psub(pmul(B1, dC), iC1);
    iC2 = psub(pmul(B2, dC), iC2);

    const double sign_mask1[2] = {0.0, numext::bit_cast<double>(0x8000000000000000ull)};
    const double sign_mask2[2] = {numext::bit_cast<double>(0x8000000000000000ull), 0.0};
    const Packet2d sign_PN = ploadu<Packet2d>(sign_mask1);
    const Packet2d sign_NP = ploadu<Packet2d>(sign_mask2);
    d1 = pxor(rd, sign_PN);
    d2 = pxor(rd, sign_NP);

    Index res_stride = result.outerStride();
    double *res = result.data();
    pstoret<double, Packet2d, ResultAlignment>(res + 0, pmul(vec2d_swizzle2(iA2, iA1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + res_stride, pmul(vec2d_swizzle2(iA2, iA1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2, pmul(vec2d_swizzle2(iB2, iB1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + res_stride + 2, pmul(vec2d_swizzle2(iB2, iB1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2 * res_stride, pmul(vec2d_swizzle2(iC2, iC1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + 3 * res_stride, pmul(vec2d_swizzle2(iC2, iC1, 0), d2));
    pstoret<double, Packet2d, ResultAlignment>(res + 2 * res_stride + 2, pmul(vec2d_swizzle2(iD2, iD1, 3), d1));
    pstoret<double, Packet2d, ResultAlignment>(res + 3 * res_stride + 2, pmul(vec2d_swizzle2(iD2, iD1, 0), d2));
  }
};
#endif
} // namespace internal
} // namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/MetisSupport/MetisSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
#ifndef METIS_SUPPORT_H
#define METIS_SUPPORT_H

namespace Eigen {
/**
 * Get the fill-reducing ordering from the METIS package
 * 
 * If A is the original matrix and Ap is the permuted matrix, 
 * the fill-reducing permutation is defined as follows :
 * Row (column) i of A is the matperm(i) row (column) of Ap. 
 * WARNING: As computed by METIS, this corresponds to the vector iperm (instead of perm)
 */
template <typename StorageIndex>
class MetisOrdering
{
public:
  typedef PermutationMatrix<Dynamic,Dynamic,StorageIndex> PermutationType;
  typedef Matrix<StorageIndex,Dynamic,1> IndexVector; 
  
  template <typename MatrixType>
  void get_symmetrized_graph(const MatrixType& A)
  {
    Index m = A.cols(); 
    eigen_assert((A.rows() == A.cols()) && "ONLY FOR SQUARED MATRICES");
    // Get the transpose of the input matrix 
    MatrixType At = A.transpose(); 
    // Get the number of nonzeros elements in each row/col of At+A
    Index TotNz = 0; 
    IndexVector visited(m); 
    visited.setConstant(-1); 
    for (StorageIndex j = 0; j < m; j++)
    {
      // Compute the union structure of of A(j,:) and At(j,:)
      visited(j) = j; // Do not include the diagonal element
      // Get the nonzeros in row/column j of A
      for (typename MatrixType::InnerIterator it(A, j); it; ++it)
      {
        Index idx = it.index(); // Get the row index (for column major) or column index (for row major)
        if (visited(idx) != j ) 
        {
          visited(idx) = j; 
          ++TotNz; 
        }
      }
      //Get the nonzeros in row/column j of At
      for (typename MatrixType::InnerIterator it(At, j); it; ++it)
      {
        Index idx = it.index(); 
        if(visited(idx) != j)
        {
          visited(idx) = j; 
          ++TotNz; 
        }
      }
    }
    // Reserve place for A + At
    m_indexPtr.resize(m+1);
    m_innerIndices.resize(TotNz); 

    // Now compute the real adjacency list of each column/row 
    visited.setConstant(-1); 
    StorageIndex CurNz = 0; 
    for (StorageIndex j = 0; j < m; j++)
    {
      m_indexPtr(j) = CurNz; 
      
      visited(j) = j; // Do not include the diagonal element
      // Add the pattern of row/column j of A to A+At
      for (typename MatrixType::InnerIterator it(A,j); it; ++it)
      {
        StorageIndex idx = it.index(); // Get the row index (for column major) or column index (for row major)
        if (visited(idx) != j ) 
        {
          visited(idx) = j; 
          m_innerIndices(CurNz) = idx; 
          CurNz++; 
        }
      }
      //Add the pattern of row/column j of At to A+At
      for (typename MatrixType::InnerIterator it(At, j); it; ++it)
      {
        StorageIndex idx = it.index(); 
        if(visited(idx) != j)
        {
          visited(idx) = j; 
          m_innerIndices(CurNz) = idx; 
          ++CurNz; 
        }
      }
    }
    m_indexPtr(m) = CurNz;    
  }
  
  template <typename MatrixType>
  void operator() (const MatrixType& A, PermutationType& matperm)
  {
     StorageIndex m = internal::convert_index<StorageIndex>(A.cols()); // must be StorageIndex, because it is passed by address to METIS
     IndexVector perm(m),iperm(m); 
    // First, symmetrize the matrix graph. 
     get_symmetrized_graph(A); 
     int output_error;
     
     // Call the fill-reducing routine from METIS 
     output_error = METIS_NodeND(&m, m_indexPtr.data(), m_innerIndices.data(), NULL, NULL, perm.data(), iperm.data());
     
    if(output_error != METIS_OK) 
    {
      //FIXME The ordering interface should define a class of possible errors 
     std::cerr << "ERROR WHILE CALLING THE METIS PACKAGE \n"; 
     return; 
    }
    
    // Get the fill-reducing permutation 
    //NOTE:  If Ap is the permuted matrix then perm and iperm vectors are defined as follows 
    // Row (column) i of Ap is the perm(i) row(column) of A, and row (column) i of A is the iperm(i) row(column) of Ap
    
     matperm.resize(m);
     for (int j = 0; j < m; j++)
       matperm.indices()(iperm(j)) = j;
   
  }
  
  protected:
    IndexVector m_indexPtr; // Pointer to the adjacenccy list of each row/column
    IndexVector m_innerIndices; // Adjacency list 
};

}// end namespace eigen 
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Amd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*
NOTE: this routine has been adapted from the CSparse library:

Copyright (c) 2006, Timothy A. Davis.
http://www.suitesparse.com

The author of CSparse, Timothy A. Davis., has executed a license with Google LLC
to permit distribution of this code and derivative works as part of Eigen under
the Mozilla Public License v. 2.0, as stated at the top of this file.
*/

#ifndef EIGEN_SPARSE_AMD_H
#define EIGEN_SPARSE_AMD_H

namespace Eigen { 

namespace internal {
  
template<typename T> inline T amd_flip(const T& i) { return -i-2; }
template<typename T> inline T amd_unflip(const T& i) { return i<0 ? amd_flip(i) : i; }
template<typename T0, typename T1> inline bool amd_marked(const T0* w, const T1& j) { return w[j]<0; }
template<typename T0, typename T1> inline void amd_mark(const T0* w, const T1& j) { return w[j] = amd_flip(w[j]); }

/* clear w */
template<typename StorageIndex>
static StorageIndex cs_wclear (StorageIndex mark, StorageIndex lemax, StorageIndex *w, StorageIndex n)
{
  StorageIndex k;
  if(mark < 2 || (mark + lemax < 0))
  {
    for(k = 0; k < n; k++)
      if(w[k] != 0)
        w[k] = 1;
    mark = 2;
  }
  return (mark);     /* at this point, w[0..n-1] < mark holds */
}

/* depth-first search and postorder of a tree rooted at node j */
template<typename StorageIndex>
StorageIndex cs_tdfs(StorageIndex j, StorageIndex k, StorageIndex *head, const StorageIndex *next, StorageIndex *post, StorageIndex *stack)
{
  StorageIndex i, p, top = 0;
  if(!head || !next || !post || !stack) return (-1);    /* check inputs */
  stack[0] = j;                 /* place j on the stack */
  while (top >= 0)                /* while (stack is not empty) */
  {
    p = stack[top];           /* p = top of stack */
    i = head[p];              /* i = youngest child of p */
    if(i == -1)
    {
      top--;                 /* p has no unordered children left */
      post[k++] = p;        /* node p is the kth postordered node */
    }
    else
    {
      head[p] = next[i];   /* remove i from children of p */
      stack[++top] = i;     /* start dfs on child node i */
    }
  }
  return k;
}


/** \internal
  * \ingroup OrderingMethods_Module 
  * Approximate minimum degree ordering algorithm.
  *
  * \param[in] C the input selfadjoint matrix stored in compressed column major format.
  * \param[out] perm the permutation P reducing the fill-in of the input matrix \a C
  *
  * Note that the input matrix \a C must be complete, that is both the upper and lower parts have to be stored, as well as the diagonal entries.
  * On exit the values of C are destroyed */
template<typename Scalar, typename StorageIndex>
void minimum_degree_ordering(SparseMatrix<Scalar,ColMajor,StorageIndex>& C, PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm)
{
  using std::sqrt;
  
  StorageIndex d, dk, dext, lemax = 0, e, elenk, eln, i, j, k, k1,
                k2, k3, jlast, ln, dense, nzmax, mindeg = 0, nvi, nvj, nvk, mark, wnvi,
                ok, nel = 0, p, p1, p2, p3, p4, pj, pk, pk1, pk2, pn, q, t, h;
  
  StorageIndex n = StorageIndex(C.cols());
  dense = std::max<StorageIndex> (16, StorageIndex(10 * sqrt(double(n))));   /* find dense threshold */
  dense = (std::min)(n-2, dense);
  
  StorageIndex cnz = StorageIndex(C.nonZeros());
  perm.resize(n+1);
  t = cnz + cnz/5 + 2*n;                 /* add elbow room to C */
  C.resizeNonZeros(t);
  
  // get workspace
  ei_declare_aligned_stack_constructed_variable(StorageIndex,W,8*(n+1),0);
  StorageIndex* len     = W;
  StorageIndex* nv      = W +   (n+1);
  StorageIndex* next    = W + 2*(n+1);
  StorageIndex* head    = W + 3*(n+1);
  StorageIndex* elen    = W + 4*(n+1);
  StorageIndex* degree  = W + 5*(n+1);
  StorageIndex* w       = W + 6*(n+1);
  StorageIndex* hhead   = W + 7*(n+1);
  StorageIndex* last    = perm.indices().data();                              /* use P as workspace for last */
  
  /* --- Initialize quotient graph ---------------------------------------- */
  StorageIndex* Cp = C.outerIndexPtr();
  StorageIndex* Ci = C.innerIndexPtr();
  for(k = 0; k < n; k++)
    len[k] = Cp[k+1] - Cp[k];
  len[n] = 0;
  nzmax = t;
  
  for(i = 0; i <= n; i++)
  {
    head[i]   = -1;                     // degree list i is empty
    last[i]   = -1;
    next[i]   = -1;
    hhead[i]  = -1;                     // hash list i is empty 
    nv[i]     = 1;                      // node i is just one node
    w[i]      = 1;                      // node i is alive
    elen[i]   = 0;                      // Ek of node i is empty
    degree[i] = len[i];                 // degree of node i
  }
  mark = internal::cs_wclear<StorageIndex>(0, 0, w, n);         /* clear w */
  
  /* --- Initialize degree lists ------------------------------------------ */
  for(i = 0; i < n; i++)
  {
    bool has_diag = false;
    for(p = Cp[i]; p<Cp[i+1]; ++p)
      if(Ci[p]==i)
      {
        has_diag = true;
        break;
      }
   
    d = degree[i];
    if(d == 1 && has_diag)           /* node i is empty */
    {
      elen[i] = -2;                 /* element i is dead */
      nel++;
      Cp[i] = -1;                   /* i is a root of assembly tree */
      w[i] = 0;
    }
    else if(d > dense || !has_diag)  /* node i is dense or has no structural diagonal element */
    {
      nv[i] = 0;                    /* absorb i into element n */
      elen[i] = -1;                 /* node i is dead */
      nel++;
      Cp[i] = amd_flip (n);
      nv[n]++;
    }
    else
    {
      if(head[d] != -1) last[head[d]] = i;
      next[i] = head[d];           /* put node i in degree list d */
      head[d] = i;
    }
  }
  
  elen[n] = -2;                         /* n is a dead element */
  Cp[n] = -1;                           /* n is a root of assembly tree */
  w[n] = 0;                             /* n is a dead element */
  
  while (nel < n)                         /* while (selecting pivots) do */
  {
    /* --- Select node of minimum approximate degree -------------------- */
    for(k = -1; mindeg < n && (k = head[mindeg]) == -1; mindeg++) {}
    if(next[k] != -1) last[next[k]] = -1;
    head[mindeg] = next[k];          /* remove k from degree list */
    elenk = elen[k];                  /* elenk = |Ek| */
    nvk = nv[k];                      /* # of nodes k represents */
    nel += nvk;                        /* nv[k] nodes of A eliminated */
    
    /* --- Garbage collection ------------------------------------------- */
    if(elenk > 0 && cnz + mindeg >= nzmax)
    {
      for(j = 0; j < n; j++)
      {
        if((p = Cp[j]) >= 0)      /* j is a live node or element */
        {
          Cp[j] = Ci[p];          /* save first entry of object */
          Ci[p] = amd_flip (j);    /* first entry is now amd_flip(j) */
        }
      }
      for(q = 0, p = 0; p < cnz; ) /* scan all of memory */
      {
        if((j = amd_flip (Ci[p++])) >= 0)  /* found object j */
        {
          Ci[q] = Cp[j];       /* restore first entry of object */
          Cp[j] = q++;          /* new pointer to object j */
          for(k3 = 0; k3 < len[j]-1; k3++) Ci[q++] = Ci[p++];
        }
      }
      cnz = q;                       /* Ci[cnz...nzmax-1] now free */
    }
    
    /* --- Construct new element ---------------------------------------- */
    dk = 0;
    nv[k] = -nvk;                     /* flag k as in Lk */
    p = Cp[k];
    pk1 = (elenk == 0) ? p : cnz;      /* do in place if elen[k] == 0 */
    pk2 = pk1;
    for(k1 = 1; k1 <= elenk + 1; k1++)
    {
      if(k1 > elenk)
      {
        e = k;                     /* search the nodes in k */
        pj = p;                    /* list of nodes starts at Ci[pj]*/
        ln = len[k] - elenk;      /* length of list of nodes in k */
      }
      else
      {
        e = Ci[p++];              /* search the nodes in e */
        pj = Cp[e];
        ln = len[e];              /* length of list of nodes in e */
      }
      for(k2 = 1; k2 <= ln; k2++)
      {
        i = Ci[pj++];
        if((nvi = nv[i]) <= 0) continue; /* node i dead, or seen */
        dk += nvi;                 /* degree[Lk] += size of node i */
        nv[i] = -nvi;             /* negate nv[i] to denote i in Lk*/
        Ci[pk2++] = i;            /* place i in Lk */
        if(next[i] != -1) last[next[i]] = last[i];
        if(last[i] != -1)         /* remove i from degree list */
        {
          next[last[i]] = next[i];
        }
        else
        {
          head[degree[i]] = next[i];
        }
      }
      if(e != k)
      {
        Cp[e] = amd_flip (k);      /* absorb e into k */
        w[e] = 0;                 /* e is now a dead element */
      }
    }
    if(elenk != 0) cnz = pk2;         /* Ci[cnz...nzmax] is free */
    degree[k] = dk;                   /* external degree of k - |Lk\i| */
    Cp[k] = pk1;                      /* element k is in Ci[pk1..pk2-1] */
    len[k] = pk2 - pk1;
    elen[k] = -2;                     /* k is now an element */
    
    /* --- Find set differences ----------------------------------------- */
    mark = internal::cs_wclear<StorageIndex>(mark, lemax, w, n);  /* clear w if necessary */
    for(pk = pk1; pk < pk2; pk++)    /* scan 1: find |Le\Lk| */
    {
      i = Ci[pk];
      if((eln = elen[i]) <= 0) continue;/* skip if elen[i] empty */
      nvi = -nv[i];                      /* nv[i] was negated */
      wnvi = mark - nvi;
      for(p = Cp[i]; p <= Cp[i] + eln - 1; p++)  /* scan Ei */
      {
        e = Ci[p];
        if(w[e] >= mark)
        {
          w[e] -= nvi;          /* decrement |Le\Lk| */
        }
        else if(w[e] != 0)        /* ensure e is a live element */
        {
          w[e] = degree[e] + wnvi; /* 1st time e seen in scan 1 */
        }
      }
    }
    
    /* --- Degree update ------------------------------------------------ */
    for(pk = pk1; pk < pk2; pk++)    /* scan2: degree update */
    {
      i = Ci[pk];                   /* consider node i in Lk */
      p1 = Cp[i];
      p2 = p1 + elen[i] - 1;
      pn = p1;
      for(h = 0, d = 0, p = p1; p <= p2; p++)    /* scan Ei */
      {
        e = Ci[p];
        if(w[e] != 0)             /* e is an unabsorbed element */
        {
          dext = w[e] - mark;   /* dext = |Le\Lk| */
          if(dext > 0)
          {
            d += dext;         /* sum up the set differences */
            Ci[pn++] = e;     /* keep e in Ei */
            h += e;            /* compute the hash of node i */
          }
          else
          {
            Cp[e] = amd_flip (k);  /* aggressive absorb. e->k */
            w[e] = 0;             /* e is a dead element */
          }
        }
      }
      elen[i] = pn - p1 + 1;        /* elen[i] = |Ei| */
      p3 = pn;
      p4 = p1 + len[i];
      for(p = p2 + 1; p < p4; p++) /* prune edges in Ai */
      {
        j = Ci[p];
        if((nvj = nv[j]) <= 0) continue; /* node j dead or in Lk */
        d += nvj;                  /* degree(i) += |j| */
        Ci[pn++] = j;             /* place j in node list of i */
        h += j;                    /* compute hash for node i */
      }
      if(d == 0)                     /* check for mass elimination */
      {
        Cp[i] = amd_flip (k);      /* absorb i into k */
        nvi = -nv[i];
        dk -= nvi;                 /* |Lk| -= |i| */
        nvk += nvi;                /* |k| += nv[i] */
        nel += nvi;
        nv[i] = 0;
        elen[i] = -1;             /* node i is dead */
      }
      else
      {
        degree[i] = std::min<StorageIndex> (degree[i], d);   /* update degree(i) */
        Ci[pn] = Ci[p3];         /* move first node to end */
        Ci[p3] = Ci[p1];         /* move 1st el. to end of Ei */
        Ci[p1] = k;               /* add k as 1st element in of Ei */
        len[i] = pn - p1 + 1;     /* new len of adj. list of node i */
        h %= n;                    /* finalize hash of i */
        next[i] = hhead[h];      /* place i in hash bucket */
        hhead[h] = i;
        last[i] = h;      /* save hash of i in last[i] */
      }
    }                                   /* scan2 is done */
    degree[k] = dk;                   /* finalize |Lk| */
    lemax = std::max<StorageIndex>(lemax, dk);
    mark = internal::cs_wclear<StorageIndex>(mark+lemax, lemax, w, n);    /* clear w */
    
    /* --- Supernode detection ------------------------------------------ */
    for(pk = pk1; pk < pk2; pk++)
    {
      i = Ci[pk];
      if(nv[i] >= 0) continue;         /* skip if i is dead */
      h = last[i];                      /* scan hash bucket of node i */
      i = hhead[h];
      hhead[h] = -1;                    /* hash bucket will be empty */
      for(; i != -1 && next[i] != -1; i = next[i], mark++)
      {
        ln = len[i];
        eln = elen[i];
        for(p = Cp[i]+1; p <= Cp[i] + ln-1; p++) w[Ci[p]] = mark;
        jlast = i;
        for(j = next[i]; j != -1; ) /* compare i with all j */
        {
          ok = (len[j] == ln) && (elen[j] == eln);
          for(p = Cp[j] + 1; ok && p <= Cp[j] + ln - 1; p++)
          {
            if(w[Ci[p]] != mark) ok = 0;    /* compare i and j*/
          }
          if(ok)                     /* i and j are identical */
          {
            Cp[j] = amd_flip (i);  /* absorb j into i */
            nv[i] += nv[j];
            nv[j] = 0;
            elen[j] = -1;         /* node j is dead */
            j = next[j];          /* delete j from hash bucket */
            next[jlast] = j;
          }
          else
          {
            jlast = j;             /* j and i are different */
            j = next[j];
          }
        }
      }
    }
    
    /* --- Finalize new element------------------------------------------ */
    for(p = pk1, pk = pk1; pk < pk2; pk++)   /* finalize Lk */
    {
      i = Ci[pk];
      if((nvi = -nv[i]) <= 0) continue;/* skip if i is dead */
      nv[i] = nvi;                      /* restore nv[i] */
      d = degree[i] + dk - nvi;         /* compute external degree(i) */
      d = std::min<StorageIndex> (d, n - nel - nvi);
      if(head[d] != -1) last[head[d]] = i;
      next[i] = head[d];               /* put i back in degree list */
      last[i] = -1;
      head[d] = i;
      mindeg = std::min<StorageIndex> (mindeg, d);       /* find new minimum degree */
      degree[i] = d;
      Ci[p++] = i;                      /* place i in Lk */
    }
    nv[k] = nvk;                      /* # nodes absorbed into k */
    if((len[k] = p-pk1) == 0)         /* length of adj list of element k*/
    {
      Cp[k] = -1;                   /* k is a root of the tree */
      w[k] = 0;                     /* k is now a dead element */
    }
    if(elenk != 0) cnz = p;           /* free unused space in Lk */
  }
  
  /* --- Postordering ----------------------------------------------------- */
  for(i = 0; i < n; i++) Cp[i] = amd_flip (Cp[i]);/* fix assembly tree */
  for(j = 0; j <= n; j++) head[j] = -1;
  for(j = n; j >= 0; j--)              /* place unordered nodes in lists */
  {
    if(nv[j] > 0) continue;          /* skip if j is an element */
    next[j] = head[Cp[j]];          /* place j in list of its parent */
    head[Cp[j]] = j;
  }
  for(e = n; e >= 0; e--)              /* place elements in lists */
  {
    if(nv[e] <= 0) continue;         /* skip unless e is an element */
    if(Cp[e] != -1)
    {
      next[e] = head[Cp[e]];      /* place e in list of its parent */
      head[Cp[e]] = e;
    }
  }
  for(k = 0, i = 0; i <= n; i++)       /* postorder the assembly tree */
  {
    if(Cp[i] == -1) k = internal::cs_tdfs<StorageIndex>(i, k, head, next, perm.indices().data(), w);
  }
  
  perm.indices().conservativeResize(n);
}

} // namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_AMD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Eigen_Colamd.h <==
// // This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire Nuentsa Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is modified from the colamd/symamd library. The copyright is below

//   The authors of the code itself are Stefan I. Larimore and Timothy A.
//   Davis (davis@cise.ufl.edu), University of Florida.  The algorithm was
//   developed in collaboration with John Gilbert, Xerox PARC, and Esmond
//   Ng, Oak Ridge National Laboratory.
//
//     Date:
//
//   September 8, 2003.  Version 2.3.
//
//     Acknowledgements:
//
//   This work was supported by the National Science Foundation, under
//   grants DMS-9504974 and DMS-9803599.
//
//     Notice:
//
//   Copyright (c) 1998-2003 by the University of Florida.
//   All Rights Reserved.
//
//   THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
//   EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
//
//   Permission is hereby granted to use, copy, modify, and/or distribute
//   this program, provided that the Copyright, this License, and the
//   Availability of the original version is retained on all copies and made
//   accessible to the end-user of any code or package that includes COLAMD
//   or any modified version of COLAMD.
//
//     Availability:
//
//   The colamd/symamd library is available at
//
//       http://www.suitesparse.com


#ifndef EIGEN_COLAMD_H
#define EIGEN_COLAMD_H

namespace internal {

namespace Colamd {

/* Ensure that debugging is turned off: */
#ifndef COLAMD_NDEBUG
#define COLAMD_NDEBUG
#endif /* NDEBUG */


/* ========================================================================== */
/* === Knob and statistics definitions ====================================== */
/* ========================================================================== */

/* size of the knobs [ ] array.  Only knobs [0..1] are currently used. */
const int NKnobs = 20;

/* number of output statistics.  Only stats [0..6] are currently used. */
const int NStats = 20;

/* Indices into knobs and stats array. */
enum KnobsStatsIndex {
  /* knobs [0] and stats [0]: dense row knob and output statistic. */
  DenseRow = 0,

  /* knobs [1] and stats [1]: dense column knob and output statistic. */
  DenseCol = 1,

  /* stats [2]: memory defragmentation count output statistic */
  DefragCount = 2,

  /* stats [3]: colamd status:  zero OK, > 0 warning or notice, < 0 error */
  Status = 3,

  /* stats [4..6]: error info, or info on jumbled columns */
  Info1 = 4,
  Info2 = 5,
  Info3 = 6
};

/* error codes returned in stats [3]: */
enum Status {
  Ok = 0,
  OkButJumbled = 1,
  ErrorANotPresent = -1,
  ErrorPNotPresent = -2,
  ErrorNrowNegative = -3,
  ErrorNcolNegative = -4,
  ErrorNnzNegative = -5,
  ErrorP0Nonzero = -6,
  ErrorATooSmall = -7,
  ErrorColLengthNegative = -8,
  ErrorRowIndexOutOfBounds = -9,
  ErrorOutOfMemory = -10,
  ErrorInternalError = -999
};
/* ========================================================================== */
/* === Definitions ========================================================== */
/* ========================================================================== */

template <typename IndexType>
IndexType ones_complement(const IndexType r) {
  return (-(r)-1);
}

/* -------------------------------------------------------------------------- */
const int Empty = -1;

/* Row and column status */
enum RowColumnStatus {
  Alive = 0,
  Dead = -1
};

/* Column status */
enum ColumnStatus {
  DeadPrincipal = -1,
  DeadNonPrincipal = -2
};

/* ========================================================================== */
/* === Colamd reporting mechanism =========================================== */
/* ========================================================================== */

// == Row and Column structures ==
template <typename IndexType>
struct ColStructure
{
  IndexType start ;   /* index for A of first row in this column, or Dead */
  /* if column is dead */
  IndexType length ;  /* number of rows in this column */
  union
  {
    IndexType thickness ; /* number of original columns represented by this */
    /* col, if the column is alive */
    IndexType parent ;  /* parent in parent tree super-column structure, if */
    /* the column is dead */
  } shared1 ;
  union
  {
    IndexType score ; /* the score used to maintain heap, if col is alive */
    IndexType order ; /* pivot ordering of this column, if col is dead */
  } shared2 ;
  union
  {
    IndexType headhash ;  /* head of a hash bucket, if col is at the head of */
    /* a degree list */
    IndexType hash ;  /* hash value, if col is not in a degree list */
    IndexType prev ;  /* previous column in degree list, if col is in a */
    /* degree list (but not at the head of a degree list) */
  } shared3 ;
  union
  {
    IndexType degree_next ; /* next column, if col is in a degree list */
    IndexType hash_next ;   /* next column, if col is in a hash list */
  } shared4 ;

  inline bool is_dead() const { return start < Alive; }

  inline bool is_alive() const { return start >= Alive; }

  inline bool is_dead_principal() const { return start == DeadPrincipal; }

  inline void kill_principal() { start = DeadPrincipal; }

  inline void kill_non_principal() { start = DeadNonPrincipal; }

};

template <typename IndexType>
struct RowStructure
{
  IndexType start ;   /* index for A of first col in this row */
  IndexType length ;  /* number of principal columns in this row */
  union
  {
    IndexType degree ;  /* number of principal & non-principal columns in row */
    IndexType p ;   /* used as a row pointer in init_rows_cols () */
  } shared1 ;
  union
  {
    IndexType mark ;  /* for computing set differences and marking dead rows*/
    IndexType first_column ;/* first column in row (used in garbage collection) */
  } shared2 ;

  inline bool is_dead() const { return shared2.mark < Alive; }

  inline bool is_alive() const { return shared2.mark >= Alive; }

  inline void kill() { shared2.mark = Dead; }

};

/* ========================================================================== */
/* === Colamd recommended memory size ======================================= */
/* ========================================================================== */

/*
  The recommended length Alen of the array A passed to colamd is given by
  the COLAMD_RECOMMENDED (nnz, n_row, n_col) macro.  It returns -1 if any
  argument is negative.  2*nnz space is required for the row and column
  indices of the matrix. colamd_c (n_col) + colamd_r (n_row) space is
  required for the Col and Row arrays, respectively, which are internal to
  colamd.  An additional n_col space is the minimal amount of "elbow room",
  and nnz/5 more space is recommended for run time efficiency.

  This macro is not needed when using symamd.

  Explicit typecast to IndexType added Sept. 23, 2002, COLAMD version 2.2, to avoid
  gcc -pedantic warning messages.
*/
template <typename IndexType>
inline IndexType colamd_c(IndexType n_col)
{ return IndexType( ((n_col) + 1) * sizeof (ColStructure<IndexType>) / sizeof (IndexType) ) ; }

template <typename IndexType>
inline IndexType  colamd_r(IndexType n_row)
{ return IndexType(((n_row) + 1) * sizeof (RowStructure<IndexType>) / sizeof (IndexType)); }

// Prototypes of non-user callable routines
template <typename IndexType>
static IndexType init_rows_cols (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> col [], IndexType A [], IndexType p [], IndexType stats[NStats] );

template <typename IndexType>
static void init_scoring (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType head [], double knobs[NKnobs], IndexType *p_n_row2, IndexType *p_n_col2, IndexType *p_max_deg);

template <typename IndexType>
static IndexType find_ordering (IndexType n_row, IndexType n_col, IndexType Alen, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType head [], IndexType n_col2, IndexType max_deg, IndexType pfree);

template <typename IndexType>
static void order_children (IndexType n_col, ColStructure<IndexType> Col [], IndexType p []);

template <typename IndexType>
static void detect_super_cols (ColStructure<IndexType> Col [], IndexType A [], IndexType head [], IndexType row_start, IndexType row_length ) ;

template <typename IndexType>
static IndexType garbage_collection (IndexType n_row, IndexType n_col, RowStructure<IndexType> Row [], ColStructure<IndexType> Col [], IndexType A [], IndexType *pfree) ;

template <typename IndexType>
static inline  IndexType clear_mark (IndexType n_row, RowStructure<IndexType> Row [] ) ;

/* === No debugging ========================================================= */

#define COLAMD_DEBUG0(params) ;
#define COLAMD_DEBUG1(params) ;
#define COLAMD_DEBUG2(params) ;
#define COLAMD_DEBUG3(params) ;
#define COLAMD_DEBUG4(params) ;

#define COLAMD_ASSERT(expression) ((void) 0)


/**
 * \brief Returns the recommended value of Alen
 *
 * Returns recommended value of Alen for use by colamd.
 * Returns -1 if any input argument is negative.
 * The use of this routine or macro is optional.
 * Note that the macro uses its arguments   more than once,
 * so be careful for side effects, if you pass expressions as arguments to COLAMD_RECOMMENDED.
 *
 * \param nnz nonzeros in A
 * \param n_row number of rows in A
 * \param n_col number of columns in A
 * \return recommended value of Alen for use by colamd
 */
template <typename IndexType>
inline IndexType recommended ( IndexType nnz, IndexType n_row, IndexType n_col)
{
  if ((nnz) < 0 || (n_row) < 0 || (n_col) < 0)
    return (-1);
  else
    return (2 * (nnz) + colamd_c (n_col) + colamd_r (n_row) + (n_col) + ((nnz) / 5));
}

/**
 * \brief set default parameters  The use of this routine is optional.
 *
 * Colamd: rows with more than (knobs [DenseRow] * n_col)
 * entries are removed prior to ordering.  Columns with more than
 * (knobs [DenseCol] * n_row) entries are removed prior to
 * ordering, and placed last in the output column ordering.
 *
 * DenseRow and DenseCol are defined as 0 and 1,
 * respectively, in colamd.h.  Default values of these two knobs
 * are both 0.5.  Currently, only knobs [0] and knobs [1] are
 * used, but future versions may use more knobs.  If so, they will
 * be properly set to their defaults by the future version of
 * colamd_set_defaults, so that the code that calls colamd will
 * not need to change, assuming that you either use
 * colamd_set_defaults, or pass a (double *) NULL pointer as the
 * knobs array to colamd or symamd.
 *
 * \param knobs parameter settings for colamd
 */

static inline void set_defaults(double knobs[NKnobs])
{
  /* === Local variables ================================================== */

  int i ;

  if (!knobs)
  {
    return ;      /* no knobs to initialize */
  }
  for (i = 0 ; i < NKnobs ; i++)
  {
    knobs [i] = 0 ;
  }
  knobs [Colamd::DenseRow] = 0.5 ;  /* ignore rows over 50% dense */
  knobs [Colamd::DenseCol] = 0.5 ;  /* ignore columns over 50% dense */
}

/**
 * \brief  Computes a column ordering using the column approximate minimum degree ordering
 *
 * Computes a column ordering (Q) of A such that P(AQ)=LU or
 * (AQ)'AQ=LL' have less fill-in and require fewer floating point
 * operations than factorizing the unpermuted matrix A or A'A,
 * respectively.
 *
 *
 * \param n_row number of rows in A
 * \param n_col number of columns in A
 * \param Alen, size of the array A
 * \param A row indices of the matrix, of size ALen
 * \param p column pointers of A, of size n_col+1
 * \param knobs parameter settings for colamd
 * \param stats colamd output statistics and error codes
 */
template <typename IndexType>
static bool compute_ordering(IndexType n_row, IndexType n_col, IndexType Alen, IndexType *A, IndexType *p, double knobs[NKnobs], IndexType stats[NStats])
{
  /* === Local variables ================================================== */

  IndexType i ;     /* loop index */
  IndexType nnz ;     /* nonzeros in A */
  IndexType Row_size ;    /* size of Row [], in integers */
  IndexType Col_size ;    /* size of Col [], in integers */
  IndexType need ;      /* minimum required length of A */
  Colamd::RowStructure<IndexType> *Row ;   /* pointer into A of Row [0..n_row] array */
  Colamd::ColStructure<IndexType> *Col ;   /* pointer into A of Col [0..n_col] array */
  IndexType n_col2 ;    /* number of non-dense, non-empty columns */
  IndexType n_row2 ;    /* number of non-dense, non-empty rows */
  IndexType ngarbage ;    /* number of garbage collections performed */
  IndexType max_deg ;   /* maximum row degree */
  double default_knobs [NKnobs] ; /* default knobs array */


  /* === Check the input arguments ======================================== */

  if (!stats)
  {
    COLAMD_DEBUG0 (("colamd: stats not present\n")) ;
    return (false) ;
  }
  for (i = 0 ; i < NStats ; i++)
  {
    stats [i] = 0 ;
  }
  stats [Colamd::Status] = Colamd::Ok ;
  stats [Colamd::Info1] = -1 ;
  stats [Colamd::Info2] = -1 ;

  if (!A)   /* A is not present */
  {
    stats [Colamd::Status] = Colamd::ErrorANotPresent ;
    COLAMD_DEBUG0 (("colamd: A not present\n")) ;
    return (false) ;
  }

  if (!p)   /* p is not present */
  {
    stats [Colamd::Status] = Colamd::ErrorPNotPresent ;
    COLAMD_DEBUG0 (("colamd: p not present\n")) ;
    return (false) ;
  }

  if (n_row < 0)  /* n_row must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNrowNegative ;
    stats [Colamd::Info1] = n_row ;
    COLAMD_DEBUG0 (("colamd: nrow negative %d\n", n_row)) ;
    return (false) ;
  }

  if (n_col < 0)  /* n_col must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNcolNegative ;
    stats [Colamd::Info1] = n_col ;
    COLAMD_DEBUG0 (("colamd: ncol negative %d\n", n_col)) ;
    return (false) ;
  }

  nnz = p [n_col] ;
  if (nnz < 0)  /* nnz must be >= 0 */
  {
    stats [Colamd::Status] = Colamd::ErrorNnzNegative ;
    stats [Colamd::Info1] = nnz ;
    COLAMD_DEBUG0 (("colamd: number of entries negative %d\n", nnz)) ;
    return (false) ;
  }

  if (p [0] != 0)
  {
    stats [Colamd::Status] = Colamd::ErrorP0Nonzero ;
    stats [Colamd::Info1] = p [0] ;
    COLAMD_DEBUG0 (("colamd: p[0] not zero %d\n", p [0])) ;
    return (false) ;
  }

  /* === If no knobs, set default knobs =================================== */

  if (!knobs)
  {
    set_defaults (default_knobs) ;
    knobs = default_knobs ;
  }

  /* === Allocate the Row and Col arrays from array A ===================== */

  Col_size = colamd_c (n_col) ;
  Row_size = colamd_r (n_row) ;
  need = 2*nnz + n_col + Col_size + Row_size ;

  if (need > Alen)
  {
    /* not enough space in array A to perform the ordering */
    stats [Colamd::Status] = Colamd::ErrorATooSmall ;
    stats [Colamd::Info1] = need ;
    stats [Colamd::Info2] = Alen ;
    COLAMD_DEBUG0 (("colamd: Need Alen >= %d, given only Alen = %d\n", need,Alen));
    return (false) ;
  }

  Alen -= Col_size + Row_size ;
  Col = (ColStructure<IndexType> *) &A [Alen] ;
  Row = (RowStructure<IndexType> *) &A [Alen + Col_size] ;

  /* === Construct the row and column data structures ===================== */

  if (!Colamd::init_rows_cols (n_row, n_col, Row, Col, A, p, stats))
  {
    /* input matrix is invalid */
    COLAMD_DEBUG0 (("colamd: Matrix invalid\n")) ;
    return (false) ;
  }

  /* === Initialize scores, kill dense rows/columns ======================= */

  Colamd::init_scoring (n_row, n_col, Row, Col, A, p, knobs,
		&n_row2, &n_col2, &max_deg) ;

  /* === Order the supercolumns =========================================== */

  ngarbage = Colamd::find_ordering (n_row, n_col, Alen, Row, Col, A, p,
			    n_col2, max_deg, 2*nnz) ;

  /* === Order the non-principal columns ================================== */

  Colamd::order_children (n_col, Col, p) ;

  /* === Return statistics in stats ======================================= */

  stats [Colamd::DenseRow] = n_row - n_row2 ;
  stats [Colamd::DenseCol] = n_col - n_col2 ;
  stats [Colamd::DefragCount] = ngarbage ;
  COLAMD_DEBUG0 (("colamd: done.\n")) ;
  return (true) ;
}

/* ========================================================================== */
/* === NON-USER-CALLABLE ROUTINES: ========================================== */
/* ========================================================================== */

/* There are no user-callable routines beyond this point in the file */

/* ========================================================================== */
/* === init_rows_cols ======================================================= */
/* ========================================================================== */

/*
  Takes the column form of the matrix in A and creates the row form of the
  matrix.  Also, row and column attributes are stored in the Col and Row
  structs.  If the columns are un-sorted or contain duplicate row indices,
  this routine will also sort and remove duplicate row indices from the
  column form of the matrix.  Returns false if the matrix is invalid,
  true otherwise.  Not user-callable.
*/
template <typename IndexType>
static IndexType init_rows_cols  /* returns true if OK, or false otherwise */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* row indices of A, of size Alen */
    IndexType p [],     /* pointers to columns in A, of size n_col+1 */
    IndexType stats [NStats]  /* colamd statistics */
    )
{
  /* === Local variables ================================================== */

  IndexType col ;     /* a column index */
  IndexType row ;     /* a row index */
  IndexType *cp ;     /* a column pointer */
  IndexType *cp_end ;   /* a pointer to the end of a column */
  IndexType *rp ;     /* a row pointer */
  IndexType *rp_end ;   /* a pointer to the end of a row */
  IndexType last_row ;    /* previous row */

  /* === Initialize columns, and check column pointers ==================== */

  for (col = 0 ; col < n_col ; col++)
  {
    Col [col].start = p [col] ;
    Col [col].length = p [col+1] - p [col] ;

    if ((Col [col].length) < 0) // extra parentheses to work-around gcc bug 10200
    {
      /* column pointers must be non-decreasing */
      stats [Colamd::Status] = Colamd::ErrorColLengthNegative ;
      stats [Colamd::Info1] = col ;
      stats [Colamd::Info2] = Col [col].length ;
      COLAMD_DEBUG0 (("colamd: col %d length %d < 0\n", col, Col [col].length)) ;
      return (false) ;
    }

    Col [col].shared1.thickness = 1 ;
    Col [col].shared2.score = 0 ;
    Col [col].shared3.prev = Empty ;
    Col [col].shared4.degree_next = Empty ;
  }

  /* p [0..n_col] no longer needed, used as "head" in subsequent routines */

  /* === Scan columns, compute row degrees, and check row indices ========= */

  stats [Info3] = 0 ;  /* number of duplicate or unsorted row indices*/

  for (row = 0 ; row < n_row ; row++)
  {
    Row [row].length = 0 ;
    Row [row].shared2.mark = -1 ;
  }

  for (col = 0 ; col < n_col ; col++)
  {
    last_row = -1 ;

    cp = &A [p [col]] ;
    cp_end = &A [p [col+1]] ;

    while (cp < cp_end)
    {
      row = *cp++ ;

      /* make sure row indices within range */
      if (row < 0 || row >= n_row)
      {
	stats [Colamd::Status] = Colamd::ErrorRowIndexOutOfBounds ;
	stats [Colamd::Info1] = col ;
	stats [Colamd::Info2] = row ;
	stats [Colamd::Info3] = n_row ;
	COLAMD_DEBUG0 (("colamd: row %d col %d out of bounds\n", row, col)) ;
	return (false) ;
      }

      if (row <= last_row || Row [row].shared2.mark == col)
      {
	/* row index are unsorted or repeated (or both), thus col */
	/* is jumbled.  This is a notice, not an error condition. */
	stats [Colamd::Status] = Colamd::OkButJumbled ;
	stats [Colamd::Info1] = col ;
	stats [Colamd::Info2] = row ;
	(stats [Colamd::Info3]) ++ ;
	COLAMD_DEBUG1 (("colamd: row %d col %d unsorted/duplicate\n",row,col));
      }

      if (Row [row].shared2.mark != col)
      {
	Row [row].length++ ;
      }
      else
      {
	/* this is a repeated entry in the column, */
	/* it will be removed */
	Col [col].length-- ;
      }

      /* mark the row as having been seen in this column */
      Row [row].shared2.mark = col ;

      last_row = row ;
    }
  }

  /* === Compute row pointers ============================================= */

  /* row form of the matrix starts directly after the column */
  /* form of matrix in A */
  Row [0].start = p [n_col] ;
  Row [0].shared1.p = Row [0].start ;
  Row [0].shared2.mark = -1 ;
  for (row = 1 ; row < n_row ; row++)
  {
    Row [row].start = Row [row-1].start + Row [row-1].length ;
    Row [row].shared1.p = Row [row].start ;
    Row [row].shared2.mark = -1 ;
  }

  /* === Create row form ================================================== */

  if (stats [Status] == OkButJumbled)
  {
    /* if cols jumbled, watch for repeated row indices */
    for (col = 0 ; col < n_col ; col++)
    {
      cp = &A [p [col]] ;
      cp_end = &A [p [col+1]] ;
      while (cp < cp_end)
      {
	row = *cp++ ;
	if (Row [row].shared2.mark != col)
	{
	  A [(Row [row].shared1.p)++] = col ;
	  Row [row].shared2.mark = col ;
	}
      }
    }
  }
  else
  {
    /* if cols not jumbled, we don't need the mark (this is faster) */
    for (col = 0 ; col < n_col ; col++)
    {
      cp = &A [p [col]] ;
      cp_end = &A [p [col+1]] ;
      while (cp < cp_end)
      {
	A [(Row [*cp++].shared1.p)++] = col ;
      }
    }
  }

  /* === Clear the row marks and set row degrees ========================== */

  for (row = 0 ; row < n_row ; row++)
  {
    Row [row].shared2.mark = 0 ;
    Row [row].shared1.degree = Row [row].length ;
  }

  /* === See if we need to re-create columns ============================== */

  if (stats [Status] == OkButJumbled)
  {
    COLAMD_DEBUG0 (("colamd: reconstructing column form, matrix jumbled\n")) ;


    /* === Compute col pointers ========================================= */

    /* col form of the matrix starts at A [0]. */
    /* Note, we may have a gap between the col form and the row */
    /* form if there were duplicate entries, if so, it will be */
    /* removed upon the first garbage collection */
    Col [0].start = 0 ;
    p [0] = Col [0].start ;
    for (col = 1 ; col < n_col ; col++)
    {
      /* note that the lengths here are for pruned columns, i.e. */
      /* no duplicate row indices will exist for these columns */
      Col [col].start = Col [col-1].start + Col [col-1].length ;
      p [col] = Col [col].start ;
    }

    /* === Re-create col form =========================================== */

    for (row = 0 ; row < n_row ; row++)
    {
      rp = &A [Row [row].start] ;
      rp_end = rp + Row [row].length ;
      while (rp < rp_end)
      {
	A [(p [*rp++])++] = row ;
      }
    }
  }

  /* === Done.  Matrix is not (or no longer) jumbled ====================== */

  return (true) ;
}


/* ========================================================================== */
/* === init_scoring ========================================================= */
/* ========================================================================== */

/*
  Kills dense or empty columns and rows, calculates an initial score for
  each column, and places all columns in the degree lists.  Not user-callable.
*/
template <typename IndexType>
static void init_scoring
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* column form and row form of A */
    IndexType head [],    /* of size n_col+1 */
    double knobs [NKnobs],/* parameters */
    IndexType *p_n_row2,    /* number of non-dense, non-empty rows */
    IndexType *p_n_col2,    /* number of non-dense, non-empty columns */
    IndexType *p_max_deg    /* maximum row degree */
    )
{
  /* === Local variables ================================================== */

  IndexType c ;     /* a column index */
  IndexType r, row ;    /* a row index */
  IndexType *cp ;     /* a column pointer */
  IndexType deg ;     /* degree of a row or column */
  IndexType *cp_end ;   /* a pointer to the end of a column */
  IndexType *new_cp ;   /* new column pointer */
  IndexType col_length ;    /* length of pruned column */
  IndexType score ;     /* current column score */
  IndexType n_col2 ;    /* number of non-dense, non-empty columns */
  IndexType n_row2 ;    /* number of non-dense, non-empty rows */
  IndexType dense_row_count ; /* remove rows with more entries than this */
  IndexType dense_col_count ; /* remove cols with more entries than this */
  IndexType min_score ;   /* smallest column score */
  IndexType max_deg ;   /* maximum row degree */
  IndexType next_col ;    /* Used to add to degree list.*/


  /* === Extract knobs ==================================================== */

  dense_row_count = numext::maxi(IndexType(0), numext::mini(IndexType(knobs [Colamd::DenseRow] * n_col), n_col)) ;
  dense_col_count = numext::maxi(IndexType(0), numext::mini(IndexType(knobs [Colamd::DenseCol] * n_row), n_row)) ;
  COLAMD_DEBUG1 (("colamd: densecount: %d %d\n", dense_row_count, dense_col_count)) ;
  max_deg = 0 ;
  n_col2 = n_col ;
  n_row2 = n_row ;

  /* === Kill empty columns =============================================== */

  /* Put the empty columns at the end in their natural order, so that LU */
  /* factorization can proceed as far as possible. */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    deg = Col [c].length ;
    if (deg == 0)
    {
      /* this is a empty column, kill and order it last */
      Col [c].shared2.order = --n_col2 ;
      Col[c].kill_principal() ;
    }
  }
  COLAMD_DEBUG1 (("colamd: null columns killed: %d\n", n_col - n_col2)) ;

  /* === Kill dense columns =============================================== */

  /* Put the dense columns at the end, in their natural order */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* skip any dead columns */
    if (Col[c].is_dead())
    {
      continue ;
    }
    deg = Col [c].length ;
    if (deg > dense_col_count)
    {
      /* this is a dense column, kill and order it last */
      Col [c].shared2.order = --n_col2 ;
      /* decrement the row degrees */
      cp = &A [Col [c].start] ;
      cp_end = cp + Col [c].length ;
      while (cp < cp_end)
      {
	Row [*cp++].shared1.degree-- ;
      }
      Col[c].kill_principal() ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense and null columns killed: %d\n", n_col - n_col2)) ;

  /* === Kill dense and empty rows ======================================== */

  for (r = 0 ; r < n_row ; r++)
  {
    deg = Row [r].shared1.degree ;
    COLAMD_ASSERT (deg >= 0 && deg <= n_col) ;
    if (deg > dense_row_count || deg == 0)
    {
      /* kill a dense or empty row */
      Row[r].kill() ;
      --n_row2 ;
    }
    else
    {
      /* keep track of max degree of remaining rows */
      max_deg = numext::maxi(max_deg, deg) ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense and null rows killed: %d\n", n_row - n_row2)) ;

  /* === Compute initial column scores ==================================== */

  /* At this point the row degrees are accurate.  They reflect the number */
  /* of "live" (non-dense) columns in each row.  No empty rows exist. */
  /* Some "live" columns may contain only dead rows, however.  These are */
  /* pruned in the code below. */

  /* now find the initial matlab score for each column */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* skip dead column */
    if (Col[c].is_dead())
    {
      continue ;
    }
    score = 0 ;
    cp = &A [Col [c].start] ;
    new_cp = cp ;
    cp_end = cp + Col [c].length ;
    while (cp < cp_end)
    {
      /* get a row */
      row = *cp++ ;
      /* skip if dead */
      if (Row[row].is_dead())
      {
	continue ;
      }
      /* compact the column */
      *new_cp++ = row ;
      /* add row's external degree */
      score += Row [row].shared1.degree - 1 ;
      /* guard against integer overflow */
      score = numext::mini(score, n_col) ;
    }
    /* determine pruned column length */
    col_length = (IndexType) (new_cp - &A [Col [c].start]) ;
    if (col_length == 0)
    {
      /* a newly-made null column (all rows in this col are "dense" */
      /* and have already been killed) */
      COLAMD_DEBUG2 (("Newly null killed: %d\n", c)) ;
      Col [c].shared2.order = --n_col2 ;
      Col[c].kill_principal() ;
    }
    else
    {
      /* set column length and set score */
      COLAMD_ASSERT (score >= 0) ;
      COLAMD_ASSERT (score <= n_col) ;
      Col [c].length = col_length ;
      Col [c].shared2.score = score ;
    }
  }
  COLAMD_DEBUG1 (("colamd: Dense, null, and newly-null columns killed: %d\n",
		  n_col-n_col2)) ;

  /* At this point, all empty rows and columns are dead.  All live columns */
  /* are "clean" (containing no dead rows) and simplicial (no supercolumns */
  /* yet).  Rows may contain dead columns, but all live rows contain at */
  /* least one live column. */

  /* === Initialize degree lists ========================================== */


  /* clear the hash buckets */
  for (c = 0 ; c <= n_col ; c++)
  {
    head [c] = Empty ;
  }
  min_score = n_col ;
  /* place in reverse order, so low column indices are at the front */
  /* of the lists.  This is to encourage natural tie-breaking */
  for (c = n_col-1 ; c >= 0 ; c--)
  {
    /* only add principal columns to degree lists */
    if (Col[c].is_alive())
    {
      COLAMD_DEBUG4 (("place %d score %d minscore %d ncol %d\n",
		      c, Col [c].shared2.score, min_score, n_col)) ;

      /* === Add columns score to DList =============================== */

      score = Col [c].shared2.score ;

      COLAMD_ASSERT (min_score >= 0) ;
      COLAMD_ASSERT (min_score <= n_col) ;
      COLAMD_ASSERT (score >= 0) ;
      COLAMD_ASSERT (score <= n_col) ;
      COLAMD_ASSERT (head [score] >= Empty) ;

      /* now add this column to dList at proper score location */
      next_col = head [score] ;
      Col [c].shared3.prev = Empty ;
      Col [c].shared4.degree_next = next_col ;

      /* if there already was a column with the same score, set its */
      /* previous pointer to this new column */
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = c ;
      }
      head [score] = c ;

      /* see if this score is less than current min */
      min_score = numext::mini(min_score, score) ;


    }
  }


  /* === Return number of remaining columns, and max row degree =========== */

  *p_n_col2 = n_col2 ;
  *p_n_row2 = n_row2 ;
  *p_max_deg = max_deg ;
}


/* ========================================================================== */
/* === find_ordering ======================================================== */
/* ========================================================================== */

/*
  Order the principal columns of the supercolumn form of the matrix
  (no supercolumns on input).  Uses a minimum approximate column minimum
  degree ordering method.  Not user-callable.
*/
template <typename IndexType>
static IndexType find_ordering /* return the number of garbage collections */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows of A */
    IndexType n_col,      /* number of columns of A */
    IndexType Alen,     /* size of A, 2*nnz + n_col or larger */
    RowStructure<IndexType> Row [],    /* of size n_row+1 */
    ColStructure<IndexType> Col [],    /* of size n_col+1 */
    IndexType A [],     /* column form and row form of A */
    IndexType head [],    /* of size n_col+1 */
    IndexType n_col2,     /* Remaining columns to order */
    IndexType max_deg,    /* Maximum row degree */
    IndexType pfree     /* index of first free slot (2*nnz on entry) */
    )
{
  /* === Local variables ================================================== */

  IndexType k ;     /* current pivot ordering step */
  IndexType pivot_col ;   /* current pivot column */
  IndexType *cp ;     /* a column pointer */
  IndexType *rp ;     /* a row pointer */
  IndexType pivot_row ;   /* current pivot row */
  IndexType *new_cp ;   /* modified column pointer */
  IndexType *new_rp ;   /* modified row pointer */
  IndexType pivot_row_start ; /* pointer to start of pivot row */
  IndexType pivot_row_degree ;  /* number of columns in pivot row */
  IndexType pivot_row_length ;  /* number of supercolumns in pivot row */
  IndexType pivot_col_score ; /* score of pivot column */
  IndexType needed_memory ;   /* free space needed for pivot row */
  IndexType *cp_end ;   /* pointer to the end of a column */
  IndexType *rp_end ;   /* pointer to the end of a row */
  IndexType row ;     /* a row index */
  IndexType col ;     /* a column index */
  IndexType max_score ;   /* maximum possible score */
  IndexType cur_score ;   /* score of current column */
  unsigned int hash ;   /* hash value for supernode detection */
  IndexType head_column ;   /* head of hash bucket */
  IndexType first_col ;   /* first column in hash bucket */
  IndexType tag_mark ;    /* marker value for mark array */
  IndexType row_mark ;    /* Row [row].shared2.mark */
  IndexType set_difference ;  /* set difference size of row with pivot row */
  IndexType min_score ;   /* smallest column score */
  IndexType col_thickness ;   /* "thickness" (no. of columns in a supercol) */
  IndexType max_mark ;    /* maximum value of tag_mark */
  IndexType pivot_col_thickness ; /* number of columns represented by pivot col */
  IndexType prev_col ;    /* Used by Dlist operations. */
  IndexType next_col ;    /* Used by Dlist operations. */
  IndexType ngarbage ;    /* number of garbage collections performed */


  /* === Initialization and clear mark ==================================== */

  max_mark = INT_MAX - n_col ;  /* INT_MAX defined in <limits.h> */
  tag_mark = Colamd::clear_mark (n_row, Row) ;
  min_score = 0 ;
  ngarbage = 0 ;
  COLAMD_DEBUG1 (("colamd: Ordering, n_col2=%d\n", n_col2)) ;

  /* === Order the columns ================================================ */

  for (k = 0 ; k < n_col2 ; /* 'k' is incremented below */)
  {

    /* === Select pivot column, and order it ============================ */

    /* make sure degree list isn't empty */
    COLAMD_ASSERT (min_score >= 0) ;
    COLAMD_ASSERT (min_score <= n_col) ;
    COLAMD_ASSERT (head [min_score] >= Empty) ;

    /* get pivot column from head of minimum degree list */
    while (min_score < n_col && head [min_score] == Empty)
    {
      min_score++ ;
    }
    pivot_col = head [min_score] ;
    COLAMD_ASSERT (pivot_col >= 0 && pivot_col <= n_col) ;
    next_col = Col [pivot_col].shared4.degree_next ;
    head [min_score] = next_col ;
    if (next_col != Empty)
    {
      Col [next_col].shared3.prev = Empty ;
    }

    COLAMD_ASSERT (Col[pivot_col].is_alive()) ;
    COLAMD_DEBUG3 (("Pivot col: %d\n", pivot_col)) ;

    /* remember score for defrag check */
    pivot_col_score = Col [pivot_col].shared2.score ;

    /* the pivot column is the kth column in the pivot order */
    Col [pivot_col].shared2.order = k ;

    /* increment order count by column thickness */
    pivot_col_thickness = Col [pivot_col].shared1.thickness ;
    k += pivot_col_thickness ;
    COLAMD_ASSERT (pivot_col_thickness > 0) ;

    /* === Garbage_collection, if necessary ============================= */

    needed_memory = numext::mini(pivot_col_score, n_col - k) ;
    if (pfree + needed_memory >= Alen)
    {
      pfree = Colamd::garbage_collection (n_row, n_col, Row, Col, A, &A [pfree]) ;
      ngarbage++ ;
      /* after garbage collection we will have enough */
      COLAMD_ASSERT (pfree + needed_memory < Alen) ;
      /* garbage collection has wiped out the Row[].shared2.mark array */
      tag_mark = Colamd::clear_mark (n_row, Row) ;

    }

    /* === Compute pivot row pattern ==================================== */

    /* get starting location for this new merged row */
    pivot_row_start = pfree ;

    /* initialize new row counts to zero */
    pivot_row_degree = 0 ;

    /* tag pivot column as having been visited so it isn't included */
    /* in merged pivot row */
    Col [pivot_col].shared1.thickness = -pivot_col_thickness ;

    /* pivot row is the union of all rows in the pivot column pattern */
    cp = &A [Col [pivot_col].start] ;
    cp_end = cp + Col [pivot_col].length ;
    while (cp < cp_end)
    {
      /* get a row */
      row = *cp++ ;
      COLAMD_DEBUG4 (("Pivot col pattern %d %d\n", Row[row].is_alive(), row)) ;
      /* skip if row is dead */
      if (Row[row].is_dead())
      {
	continue ;
      }
      rp = &A [Row [row].start] ;
      rp_end = rp + Row [row].length ;
      while (rp < rp_end)
      {
	/* get a column */
	col = *rp++ ;
	/* add the column, if alive and untagged */
	col_thickness = Col [col].shared1.thickness ;
	if (col_thickness > 0 && Col[col].is_alive())
	{
	  /* tag column in pivot row */
	  Col [col].shared1.thickness = -col_thickness ;
	  COLAMD_ASSERT (pfree < Alen) ;
	  /* place column in pivot row */
	  A [pfree++] = col ;
	  pivot_row_degree += col_thickness ;
	}
      }
    }

    /* clear tag on pivot column */
    Col [pivot_col].shared1.thickness = pivot_col_thickness ;
    max_deg = numext::maxi(max_deg, pivot_row_degree) ;


    /* === Kill all rows used to construct pivot row ==================== */

    /* also kill pivot row, temporarily */
    cp = &A [Col [pivot_col].start] ;
    cp_end = cp + Col [pivot_col].length ;
    while (cp < cp_end)
    {
      /* may be killing an already dead row */
      row = *cp++ ;
      COLAMD_DEBUG3 (("Kill row in pivot col: %d\n", row)) ;
      Row[row].kill() ;
    }

    /* === Select a row index to use as the new pivot row =============== */

    pivot_row_length = pfree - pivot_row_start ;
    if (pivot_row_length > 0)
    {
      /* pick the "pivot" row arbitrarily (first row in col) */
      pivot_row = A [Col [pivot_col].start] ;
      COLAMD_DEBUG3 (("Pivotal row is %d\n", pivot_row)) ;
    }
    else
    {
      /* there is no pivot row, since it is of zero length */
      pivot_row = Empty ;
      COLAMD_ASSERT (pivot_row_length == 0) ;
    }
    COLAMD_ASSERT (Col [pivot_col].length > 0 || pivot_row_length == 0) ;

    /* === Approximate degree computation =============================== */

    /* Here begins the computation of the approximate degree.  The column */
    /* score is the sum of the pivot row "length", plus the size of the */
    /* set differences of each row in the column minus the pattern of the */
    /* pivot row itself.  The column ("thickness") itself is also */
    /* excluded from the column score (we thus use an approximate */
    /* external degree). */

    /* The time taken by the following code (compute set differences, and */
    /* add them up) is proportional to the size of the data structure */
    /* being scanned - that is, the sum of the sizes of each column in */
    /* the pivot row.  Thus, the amortized time to compute a column score */
    /* is proportional to the size of that column (where size, in this */
    /* context, is the column "length", or the number of row indices */
    /* in that column).  The number of row indices in a column is */
    /* monotonically non-decreasing, from the length of the original */
    /* column on input to colamd. */

    /* === Compute set differences ====================================== */

    COLAMD_DEBUG3 (("** Computing set differences phase. **\n")) ;

    /* pivot row is currently dead - it will be revived later. */

    COLAMD_DEBUG3 (("Pivot row: ")) ;
    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      col = *rp++ ;
      COLAMD_ASSERT (Col[col].is_alive() && col != pivot_col) ;
      COLAMD_DEBUG3 (("Col: %d\n", col)) ;

      /* clear tags used to construct pivot row pattern */
      col_thickness = -Col [col].shared1.thickness ;
      COLAMD_ASSERT (col_thickness > 0) ;
      Col [col].shared1.thickness = col_thickness ;

      /* === Remove column from degree list =========================== */

      cur_score = Col [col].shared2.score ;
      prev_col = Col [col].shared3.prev ;
      next_col = Col [col].shared4.degree_next ;
      COLAMD_ASSERT (cur_score >= 0) ;
      COLAMD_ASSERT (cur_score <= n_col) ;
      COLAMD_ASSERT (cur_score >= Empty) ;
      if (prev_col == Empty)
      {
	head [cur_score] = next_col ;
      }
      else
      {
	Col [prev_col].shared4.degree_next = next_col ;
      }
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = prev_col ;
      }

      /* === Scan the column ========================================== */

      cp = &A [Col [col].start] ;
      cp_end = cp + Col [col].length ;
      while (cp < cp_end)
      {
	/* get a row */
	row = *cp++ ;
	/* skip if dead */
	if (Row[row].is_dead())
	{
	  continue ;
	}
  row_mark = Row [row].shared2.mark ;
	COLAMD_ASSERT (row != pivot_row) ;
	set_difference = row_mark - tag_mark ;
	/* check if the row has been seen yet */
	if (set_difference < 0)
	{
	  COLAMD_ASSERT (Row [row].shared1.degree <= max_deg) ;
	  set_difference = Row [row].shared1.degree ;
	}
	/* subtract column thickness from this row's set difference */
	set_difference -= col_thickness ;
	COLAMD_ASSERT (set_difference >= 0) ;
	/* absorb this row if the set difference becomes zero */
	if (set_difference == 0)
	{
	  COLAMD_DEBUG3 (("aggressive absorption. Row: %d\n", row)) ;
	  Row[row].kill() ;
	}
	else
	{
	  /* save the new mark */
	  Row [row].shared2.mark = set_difference + tag_mark ;
	}
      }
    }


    /* === Add up set differences for each column ======================= */

    COLAMD_DEBUG3 (("** Adding set differences phase. **\n")) ;

    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      /* get a column */
      col = *rp++ ;
      COLAMD_ASSERT (Col[col].is_alive() && col != pivot_col) ;
      hash = 0 ;
      cur_score = 0 ;
      cp = &A [Col [col].start] ;
      /* compact the column */
      new_cp = cp ;
      cp_end = cp + Col [col].length ;

      COLAMD_DEBUG4 (("Adding set diffs for Col: %d.\n", col)) ;

      while (cp < cp_end)
      {
	/* get a row */
	row = *cp++ ;
	COLAMD_ASSERT(row >= 0 && row < n_row) ;
	/* skip if dead */
	if (Row [row].is_dead())
	{
	  continue ;
	}
  row_mark = Row [row].shared2.mark ;
	COLAMD_ASSERT (row_mark > tag_mark) ;
	/* compact the column */
	*new_cp++ = row ;
	/* compute hash function */
	hash += row ;
	/* add set difference */
	cur_score += row_mark - tag_mark ;
	/* integer overflow... */
	cur_score = numext::mini(cur_score, n_col) ;
      }

      /* recompute the column's length */
      Col [col].length = (IndexType) (new_cp - &A [Col [col].start]) ;

      /* === Further mass elimination ================================= */

      if (Col [col].length == 0)
      {
	COLAMD_DEBUG4 (("further mass elimination. Col: %d\n", col)) ;
	/* nothing left but the pivot row in this column */
	Col[col].kill_principal() ;
	pivot_row_degree -= Col [col].shared1.thickness ;
	COLAMD_ASSERT (pivot_row_degree >= 0) ;
	/* order it */
	Col [col].shared2.order = k ;
	/* increment order count by column thickness */
	k += Col [col].shared1.thickness ;
      }
      else
      {
	/* === Prepare for supercolumn detection ==================== */

	COLAMD_DEBUG4 (("Preparing supercol detection for Col: %d.\n", col)) ;

	/* save score so far */
	Col [col].shared2.score = cur_score ;

	/* add column to hash table, for supercolumn detection */
	hash %= n_col + 1 ;

	COLAMD_DEBUG4 ((" Hash = %d, n_col = %d.\n", hash, n_col)) ;
	COLAMD_ASSERT (hash <= n_col) ;

	head_column = head [hash] ;
	if (head_column > Empty)
	{
	  /* degree list "hash" is non-empty, use prev (shared3) of */
	  /* first column in degree list as head of hash bucket */
	  first_col = Col [head_column].shared3.headhash ;
	  Col [head_column].shared3.headhash = col ;
	}
	else
	{
	  /* degree list "hash" is empty, use head as hash bucket */
	  first_col = - (head_column + 2) ;
	  head [hash] = - (col + 2) ;
	}
	Col [col].shared4.hash_next = first_col ;

	/* save hash function in Col [col].shared3.hash */
	Col [col].shared3.hash = (IndexType) hash ;
	COLAMD_ASSERT (Col[col].is_alive()) ;
      }
    }

    /* The approximate external column degree is now computed.  */

    /* === Supercolumn detection ======================================== */

    COLAMD_DEBUG3 (("** Supercolumn detection phase. **\n")) ;

    Colamd::detect_super_cols (Col, A, head, pivot_row_start, pivot_row_length) ;

    /* === Kill the pivotal column ====================================== */

    Col[pivot_col].kill_principal() ;

    /* === Clear mark =================================================== */

    tag_mark += (max_deg + 1) ;
    if (tag_mark >= max_mark)
    {
      COLAMD_DEBUG2 (("clearing tag_mark\n")) ;
      tag_mark = Colamd::clear_mark (n_row, Row) ;
    }

    /* === Finalize the new pivot row, and column scores ================ */

    COLAMD_DEBUG3 (("** Finalize scores phase. **\n")) ;

    /* for each column in pivot row */
    rp = &A [pivot_row_start] ;
    /* compact the pivot row */
    new_rp = rp ;
    rp_end = rp + pivot_row_length ;
    while (rp < rp_end)
    {
      col = *rp++ ;
      /* skip dead columns */
      if (Col[col].is_dead())
      {
	continue ;
      }
      *new_rp++ = col ;
      /* add new pivot row to column */
      A [Col [col].start + (Col [col].length++)] = pivot_row ;

      /* retrieve score so far and add on pivot row's degree. */
      /* (we wait until here for this in case the pivot */
      /* row's degree was reduced due to mass elimination). */
      cur_score = Col [col].shared2.score + pivot_row_degree ;

      /* calculate the max possible score as the number of */
      /* external columns minus the 'k' value minus the */
      /* columns thickness */
      max_score = n_col - k - Col [col].shared1.thickness ;

      /* make the score the external degree of the union-of-rows */
      cur_score -= Col [col].shared1.thickness ;

      /* make sure score is less or equal than the max score */
      cur_score = numext::mini(cur_score, max_score) ;
      COLAMD_ASSERT (cur_score >= 0) ;

      /* store updated score */
      Col [col].shared2.score = cur_score ;

      /* === Place column back in degree list ========================= */

      COLAMD_ASSERT (min_score >= 0) ;
      COLAMD_ASSERT (min_score <= n_col) ;
      COLAMD_ASSERT (cur_score >= 0) ;
      COLAMD_ASSERT (cur_score <= n_col) ;
      COLAMD_ASSERT (head [cur_score] >= Empty) ;
      next_col = head [cur_score] ;
      Col [col].shared4.degree_next = next_col ;
      Col [col].shared3.prev = Empty ;
      if (next_col != Empty)
      {
	Col [next_col].shared3.prev = col ;
      }
      head [cur_score] = col ;

      /* see if this score is less than current min */
      min_score = numext::mini(min_score, cur_score) ;

    }

    /* === Resurrect the new pivot row ================================== */

    if (pivot_row_degree > 0)
    {
      /* update pivot row length to reflect any cols that were killed */
      /* during super-col detection and mass elimination */
      Row [pivot_row].start  = pivot_row_start ;
      Row [pivot_row].length = (IndexType) (new_rp - &A[pivot_row_start]) ;
      Row [pivot_row].shared1.degree = pivot_row_degree ;
      Row [pivot_row].shared2.mark = 0 ;
      /* pivot row is no longer dead */
    }
  }

  /* === All principal columns have now been ordered ====================== */

  return (ngarbage) ;
}


/* ========================================================================== */
/* === order_children ======================================================= */
/* ========================================================================== */

/*
  The find_ordering routine has ordered all of the principal columns (the
  representatives of the supercolumns).  The non-principal columns have not
  yet been ordered.  This routine orders those columns by walking up the
  parent tree (a column is a child of the column which absorbed it).  The
  final permutation vector is then placed in p [0 ... n_col-1], with p [0]
  being the first column, and p [n_col-1] being the last.  It doesn't look
  like it at first glance, but be assured that this routine takes time linear
  in the number of columns.  Although not immediately obvious, the time
  taken by this routine is O (n_col), that is, linear in the number of
  columns.  Not user-callable.
*/
template <typename IndexType>
static inline  void order_children
(
  /* === Parameters ======================================================= */

  IndexType n_col,      /* number of columns of A */
  ColStructure<IndexType> Col [],    /* of size n_col+1 */
  IndexType p []      /* p [0 ... n_col-1] is the column permutation*/
  )
{
  /* === Local variables ================================================== */

  IndexType i ;     /* loop counter for all columns */
  IndexType c ;     /* column index */
  IndexType parent ;    /* index of column's parent */
  IndexType order ;     /* column's order */

  /* === Order each non-principal column ================================== */

  for (i = 0 ; i < n_col ; i++)
  {
    /* find an un-ordered non-principal column */
    COLAMD_ASSERT (col_is_dead(Col, i)) ;
    if (!Col[i].is_dead_principal() && Col [i].shared2.order == Empty)
    {
      parent = i ;
      /* once found, find its principal parent */
      do
      {
	parent = Col [parent].shared1.parent ;
      } while (!Col[parent].is_dead_principal()) ;

      /* now, order all un-ordered non-principal columns along path */
      /* to this parent.  collapse tree at the same time */
      c = i ;
      /* get order of parent */
      order = Col [parent].shared2.order ;

      do
      {
	COLAMD_ASSERT (Col [c].shared2.order == Empty) ;

	/* order this column */
	Col [c].shared2.order = order++ ;
	/* collaps tree */
	Col [c].shared1.parent = parent ;

	/* get immediate parent of this column */
	c = Col [c].shared1.parent ;

	/* continue until we hit an ordered column.  There are */
	/* guaranteed not to be anymore unordered columns */
	/* above an ordered column */
      } while (Col [c].shared2.order == Empty) ;

      /* re-order the super_col parent to largest order for this group */
      Col [parent].shared2.order = order ;
    }
  }

  /* === Generate the permutation ========================================= */

  for (c = 0 ; c < n_col ; c++)
  {
    p [Col [c].shared2.order] = c ;
  }
}


/* ========================================================================== */
/* === detect_super_cols ==================================================== */
/* ========================================================================== */

/*
  Detects supercolumns by finding matches between columns in the hash buckets.
  Check amongst columns in the set A [row_start ... row_start + row_length-1].
  The columns under consideration are currently *not* in the degree lists,
  and have already been placed in the hash buckets.

  The hash bucket for columns whose hash function is equal to h is stored
  as follows:

  if head [h] is >= 0, then head [h] contains a degree list, so:

  head [h] is the first column in degree bucket h.
  Col [head [h]].headhash gives the first column in hash bucket h.

  otherwise, the degree list is empty, and:

  -(head [h] + 2) is the first column in hash bucket h.

  For a column c in a hash bucket, Col [c].shared3.prev is NOT a "previous
  column" pointer.  Col [c].shared3.hash is used instead as the hash number
  for that column.  The value of Col [c].shared4.hash_next is the next column
  in the same hash bucket.

  Assuming no, or "few" hash collisions, the time taken by this routine is
  linear in the sum of the sizes (lengths) of each column whose score has
  just been computed in the approximate degree computation.
  Not user-callable.
*/
template <typename IndexType>
static void detect_super_cols
(
  /* === Parameters ======================================================= */

  ColStructure<IndexType> Col [],    /* of size n_col+1 */
  IndexType A [],     /* row indices of A */
  IndexType head [],    /* head of degree lists and hash buckets */
  IndexType row_start,    /* pointer to set of columns to check */
  IndexType row_length    /* number of columns to check */
)
{
  /* === Local variables ================================================== */

  IndexType hash ;      /* hash value for a column */
  IndexType *rp ;     /* pointer to a row */
  IndexType c ;     /* a column index */
  IndexType super_c ;   /* column index of the column to absorb into */
  IndexType *cp1 ;      /* column pointer for column super_c */
  IndexType *cp2 ;      /* column pointer for column c */
  IndexType length ;    /* length of column super_c */
  IndexType prev_c ;    /* column preceding c in hash bucket */
  IndexType i ;     /* loop counter */
  IndexType *rp_end ;   /* pointer to the end of the row */
  IndexType col ;     /* a column index in the row to check */
  IndexType head_column ;   /* first column in hash bucket or degree list */
  IndexType first_col ;   /* first column in hash bucket */

  /* === Consider each column in the row ================================== */

  rp = &A [row_start] ;
  rp_end = rp + row_length ;
  while (rp < rp_end)
  {
    col = *rp++ ;
    if (Col[col].is_dead())
    {
      continue ;
    }

    /* get hash number for this column */
    hash = Col [col].shared3.hash ;
    COLAMD_ASSERT (hash <= n_col) ;

    /* === Get the first column in this hash bucket ===================== */

    head_column = head [hash] ;
    if (head_column > Empty)
    {
      first_col = Col [head_column].shared3.headhash ;
    }
    else
    {
      first_col = - (head_column + 2) ;
    }

    /* === Consider each column in the hash bucket ====================== */

    for (super_c = first_col ; super_c != Empty ;
	 super_c = Col [super_c].shared4.hash_next)
    {
      COLAMD_ASSERT (Col [super_c].is_alive()) ;
      COLAMD_ASSERT (Col [super_c].shared3.hash == hash) ;
      length = Col [super_c].length ;

      /* prev_c is the column preceding column c in the hash bucket */
      prev_c = super_c ;

      /* === Compare super_c with all columns after it ================ */

      for (c = Col [super_c].shared4.hash_next ;
	   c != Empty ; c = Col [c].shared4.hash_next)
      {
	COLAMD_ASSERT (c != super_c) ;
	COLAMD_ASSERT (Col[c].is_alive()) ;
	COLAMD_ASSERT (Col [c].shared3.hash == hash) ;

	/* not identical if lengths or scores are different */
	if (Col [c].length != length ||
	    Col [c].shared2.score != Col [super_c].shared2.score)
	{
	  prev_c = c ;
	  continue ;
	}

	/* compare the two columns */
	cp1 = &A [Col [super_c].start] ;
	cp2 = &A [Col [c].start] ;

	for (i = 0 ; i < length ; i++)
	{
	  /* the columns are "clean" (no dead rows) */
	  COLAMD_ASSERT ( cp1->is_alive() );
	  COLAMD_ASSERT ( cp2->is_alive() );
	  /* row indices will same order for both supercols, */
	  /* no gather scatter necessary */
	  if (*cp1++ != *cp2++)
	  {
	    break ;
	  }
	}

	/* the two columns are different if the for-loop "broke" */
	if (i != length)
	{
	  prev_c = c ;
	  continue ;
	}

	/* === Got it!  two columns are identical =================== */

	COLAMD_ASSERT (Col [c].shared2.score == Col [super_c].shared2.score) ;

	Col [super_c].shared1.thickness += Col [c].shared1.thickness ;
	Col [c].shared1.parent = super_c ;
	Col[c].kill_non_principal() ;
	/* order c later, in order_children() */
	Col [c].shared2.order = Empty ;
	/* remove c from hash bucket */
	Col [prev_c].shared4.hash_next = Col [c].shared4.hash_next ;
      }
    }

    /* === Empty this hash bucket ======================================= */

    if (head_column > Empty)
    {
      /* corresponding degree list "hash" is not empty */
      Col [head_column].shared3.headhash = Empty ;
    }
    else
    {
      /* corresponding degree list "hash" is empty */
      head [hash] = Empty ;
    }
  }
}


/* ========================================================================== */
/* === garbage_collection =================================================== */
/* ========================================================================== */

/*
  Defragments and compacts columns and rows in the workspace A.  Used when
  all available memory has been used while performing row merging.  Returns
  the index of the first free position in A, after garbage collection.  The
  time taken by this routine is linear is the size of the array A, which is
  itself linear in the number of nonzeros in the input matrix.
  Not user-callable.
*/
template <typename IndexType>
static IndexType garbage_collection  /* returns the new value of pfree */
  (
    /* === Parameters ======================================================= */

    IndexType n_row,      /* number of rows */
    IndexType n_col,      /* number of columns */
    RowStructure<IndexType> Row [],    /* row info */
    ColStructure<IndexType> Col [],    /* column info */
    IndexType A [],     /* A [0 ... Alen-1] holds the matrix */
    IndexType *pfree      /* &A [0] ... pfree is in use */
    )
{
  /* === Local variables ================================================== */

  IndexType *psrc ;     /* source pointer */
  IndexType *pdest ;    /* destination pointer */
  IndexType j ;     /* counter */
  IndexType r ;     /* a row index */
  IndexType c ;     /* a column index */
  IndexType length ;    /* length of a row or column */

  /* === Defragment the columns =========================================== */

  pdest = &A[0] ;
  for (c = 0 ; c < n_col ; c++)
  {
    if (Col[c].is_alive())
    {
      psrc = &A [Col [c].start] ;

      /* move and compact the column */
      COLAMD_ASSERT (pdest <= psrc) ;
      Col [c].start = (IndexType) (pdest - &A [0]) ;
      length = Col [c].length ;
      for (j = 0 ; j < length ; j++)
      {
	r = *psrc++ ;
	if (Row[r].is_alive())
	{
	  *pdest++ = r ;
	}
      }
      Col [c].length = (IndexType) (pdest - &A [Col [c].start]) ;
    }
  }

  /* === Prepare to defragment the rows =================================== */

  for (r = 0 ; r < n_row ; r++)
  {
    if (Row[r].is_alive())
    {
      if (Row [r].length == 0)
      {
        /* this row is of zero length.  cannot compact it, so kill it */
        COLAMD_DEBUG3 (("Defrag row kill\n")) ;
        Row[r].kill() ;
      }
      else
      {
        /* save first column index in Row [r].shared2.first_column */
        psrc = &A [Row [r].start] ;
        Row [r].shared2.first_column = *psrc ;
        COLAMD_ASSERT (Row[r].is_alive()) ;
        /* flag the start of the row with the one's complement of row */
        *psrc = ones_complement(r) ;

      }
    }
  }

  /* === Defragment the rows ============================================== */

  psrc = pdest ;
  while (psrc < pfree)
  {
    /* find a negative number ... the start of a row */
    if (*psrc++ < 0)
    {
      psrc-- ;
      /* get the row index */
      r = ones_complement(*psrc) ;
      COLAMD_ASSERT (r >= 0 && r < n_row) ;
      /* restore first column index */
      *psrc = Row [r].shared2.first_column ;
      COLAMD_ASSERT (Row[r].is_alive()) ;

      /* move and compact the row */
      COLAMD_ASSERT (pdest <= psrc) ;
      Row [r].start = (IndexType) (pdest - &A [0]) ;
      length = Row [r].length ;
      for (j = 0 ; j < length ; j++)
      {
	c = *psrc++ ;
	if (Col[c].is_alive())
	{
	  *pdest++ = c ;
	}
      }
      Row [r].length = (IndexType) (pdest - &A [Row [r].start]) ;

    }
  }
  /* ensure we found all the rows */
  COLAMD_ASSERT (debug_rows == 0) ;

  /* === Return the new value of pfree ==================================== */

  return ((IndexType) (pdest - &A [0])) ;
}


/* ========================================================================== */
/* === clear_mark =========================================================== */
/* ========================================================================== */

/*
  Clears the Row [].shared2.mark array, and returns the new tag_mark.
  Return value is the new tag_mark.  Not user-callable.
*/
template <typename IndexType>
static inline  IndexType clear_mark  /* return the new value for tag_mark */
  (
      /* === Parameters ======================================================= */

    IndexType n_row,    /* number of rows in A */
    RowStructure<IndexType> Row [] /* Row [0 ... n_row-1].shared2.mark is set to zero */
    )
{
  /* === Local variables ================================================== */

  IndexType r ;

  for (r = 0 ; r < n_row ; r++)
  {
    if (Row[r].is_alive())
    {
      Row [r].shared2.mark = 0 ;
    }
  }
  return (1) ;
}

} // namespace Colamd

} // namespace internal
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Ordering.h <==
 
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012  Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ORDERING_H
#define EIGEN_ORDERING_H

namespace Eigen {
  
#include "Eigen_Colamd.h"

namespace internal {
    
/** \internal
  * \ingroup OrderingMethods_Module
  * \param[in] A the input non-symmetric matrix
  * \param[out] symmat the symmetric pattern A^T+A from the input matrix \a A.
  * FIXME: The values should not be considered here
  */
template<typename MatrixType> 
void ordering_helper_at_plus_a(const MatrixType& A, MatrixType& symmat)
{
  MatrixType C;
  C = A.transpose(); // NOTE: Could be  costly
  for (int i = 0; i < C.rows(); i++) 
  {
      for (typename MatrixType::InnerIterator it(C, i); it; ++it)
        it.valueRef() = typename MatrixType::Scalar(0);
  }
  symmat = C + A;
}
    
}

/** \ingroup OrderingMethods_Module
  * \class AMDOrdering
  *
  * Functor computing the \em approximate \em minimum \em degree ordering
  * If the matrix is not structurally symmetric, an ordering of A^T+A is computed
  * \tparam  StorageIndex The type of indices of the matrix 
  * \sa COLAMDOrdering
  */
template <typename StorageIndex>
class AMDOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    
    /** Compute the permutation vector from a sparse matrix
     * This routine is much faster if the input matrix is column-major     
     */
    template <typename MatrixType>
    void operator()(const MatrixType& mat, PermutationType& perm)
    {
      // Compute the symmetric pattern
      SparseMatrix<typename MatrixType::Scalar, ColMajor, StorageIndex> symm;
      internal::ordering_helper_at_plus_a(mat,symm); 
    
      // Call the AMD routine 
      //m_mat.prune(keep_diag());
      internal::minimum_degree_ordering(symm, perm);
    }
    
    /** Compute the permutation with a selfadjoint matrix */
    template <typename SrcType, unsigned int SrcUpLo> 
    void operator()(const SparseSelfAdjointView<SrcType, SrcUpLo>& mat, PermutationType& perm)
    { 
      SparseMatrix<typename SrcType::Scalar, ColMajor, StorageIndex> C; C = mat;
      
      // Call the AMD routine 
      // m_mat.prune(keep_diag()); //Remove the diagonal elements 
      internal::minimum_degree_ordering(C, perm);
    }
};

/** \ingroup OrderingMethods_Module
  * \class NaturalOrdering
  *
  * Functor computing the natural ordering (identity)
  * 
  * \note Returns an empty permutation matrix
  * \tparam  StorageIndex The type of indices of the matrix 
  */
template <typename StorageIndex>
class NaturalOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    
    /** Compute the permutation vector from a column-major sparse matrix */
    template <typename MatrixType>
    void operator()(const MatrixType& /*mat*/, PermutationType& perm)
    {
      perm.resize(0); 
    }
    
};

/** \ingroup OrderingMethods_Module
  * \class COLAMDOrdering
  *
  * \tparam  StorageIndex The type of indices of the matrix 
  * 
  * Functor computing the \em column \em approximate \em minimum \em degree ordering 
  * The matrix should be in column-major and \b compressed format (see SparseMatrix::makeCompressed()).
  */
template<typename StorageIndex>
class COLAMDOrdering
{
  public:
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType; 
    typedef Matrix<StorageIndex, Dynamic, 1> IndexVector;
    
    /** Compute the permutation vector \a perm form the sparse matrix \a mat
      * \warning The input sparse matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      */
    template <typename MatrixType>
    void operator() (const MatrixType& mat, PermutationType& perm)
    {
      eigen_assert(mat.isCompressed() && "COLAMDOrdering requires a sparse matrix in compressed mode. Call .makeCompressed() before passing it to COLAMDOrdering");
      
      StorageIndex m = StorageIndex(mat.rows());
      StorageIndex n = StorageIndex(mat.cols());
      StorageIndex nnz = StorageIndex(mat.nonZeros());
      // Get the recommended value of Alen to be used by colamd
      StorageIndex Alen = internal::Colamd::recommended(nnz, m, n); 
      // Set the default parameters
      double knobs [internal::Colamd::NKnobs]; 
      StorageIndex stats [internal::Colamd::NStats];
      internal::Colamd::set_defaults(knobs);
      
      IndexVector p(n+1), A(Alen); 
      for(StorageIndex i=0; i <= n; i++)   p(i) = mat.outerIndexPtr()[i];
      for(StorageIndex i=0; i < nnz; i++)  A(i) = mat.innerIndexPtr()[i];
      // Call Colamd routine to compute the ordering 
      StorageIndex info = internal::Colamd::compute_ordering(m, n, Alen, A.data(), p.data(), knobs, stats); 
      EIGEN_UNUSED_VARIABLE(info);
      eigen_assert( info && "COLAMD failed " );
      
      perm.resize(n);
      for (StorageIndex i = 0; i < n; i++) perm.indices()(p(i)) = i;
    }
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/PaStiXSupport/PaStiXSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PASTIXSUPPORT_H
#define EIGEN_PASTIXSUPPORT_H

namespace Eigen { 

#if defined(DCOMPLEX)
  #define PASTIX_COMPLEX  COMPLEX
  #define PASTIX_DCOMPLEX DCOMPLEX
#else
  #define PASTIX_COMPLEX  std::complex<float>
  #define PASTIX_DCOMPLEX std::complex<double>
#endif

/** \ingroup PaStiXSupport_Module
  * \brief Interface to the PaStix solver
  * 
  * This class is used to solve the linear systems A.X = B via the PaStix library. 
  * The matrix can be either real or complex, symmetric or not.
  *
  * \sa TutorialSparseDirectSolvers
  */
template<typename _MatrixType, bool IsStrSym = false> class PastixLU;
template<typename _MatrixType, int Options> class PastixLLT;
template<typename _MatrixType, int Options> class PastixLDLT;

namespace internal
{
    
  template<class Pastix> struct pastix_traits;

  template<typename _MatrixType>
  struct pastix_traits< PastixLU<_MatrixType> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pastix_traits< PastixLLT<_MatrixType,Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pastix_traits< PastixLDLT<_MatrixType,Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, float *vals, int *perm, int * invp, float *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    s_pastix(pastix_data, pastix_comm, n, ptr, idx, vals, perm, invp, x, nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, double *vals, int *perm, int * invp, double *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    d_pastix(pastix_data, pastix_comm, n, ptr, idx, vals, perm, invp, x, nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, std::complex<float> *vals, int *perm, int * invp, std::complex<float> *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    c_pastix(pastix_data, pastix_comm, n, ptr, idx, reinterpret_cast<PASTIX_COMPLEX*>(vals), perm, invp, reinterpret_cast<PASTIX_COMPLEX*>(x), nbrhs, iparm, dparm); 
  }
  
  inline void eigen_pastix(pastix_data_t **pastix_data, int pastix_comm, int n, int *ptr, int *idx, std::complex<double> *vals, int *perm, int * invp, std::complex<double> *x, int nbrhs, int *iparm, double *dparm)
  {
    if (n == 0) { ptr = NULL; idx = NULL; vals = NULL; }
    if (nbrhs == 0) {x = NULL; nbrhs=1;}
    z_pastix(pastix_data, pastix_comm, n, ptr, idx, reinterpret_cast<PASTIX_DCOMPLEX*>(vals), perm, invp, reinterpret_cast<PASTIX_DCOMPLEX*>(x), nbrhs, iparm, dparm); 
  }

  // Convert the matrix  to Fortran-style Numbering
  template <typename MatrixType>
  void c_to_fortran_numbering (MatrixType& mat)
  {
    if ( !(mat.outerIndexPtr()[0]) ) 
    { 
      int i;
      for(i = 0; i <= mat.rows(); ++i)
        ++mat.outerIndexPtr()[i];
      for(i = 0; i < mat.nonZeros(); ++i)
        ++mat.innerIndexPtr()[i];
    }
  }
  
  // Convert to C-style Numbering
  template <typename MatrixType>
  void fortran_to_c_numbering (MatrixType& mat)
  {
    // Check the Numbering
    if ( mat.outerIndexPtr()[0] == 1 ) 
    { // Convert to C-style numbering
      int i;
      for(i = 0; i <= mat.rows(); ++i)
        --mat.outerIndexPtr()[i];
      for(i = 0; i < mat.nonZeros(); ++i)
        --mat.innerIndexPtr()[i];
    }
  }
}

// This is the base class to interface with PaStiX functions. 
// Users should not used this class directly. 
template <class Derived>
class PastixBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    
    typedef typename internal::pastix_traits<Derived>::MatrixType _MatrixType;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef SparseMatrix<Scalar, ColMajor> ColSpMatrix;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:
    
    PastixBase() : m_initisOk(false), m_analysisIsOk(false), m_factorizationIsOk(false), m_pastixdata(0), m_size(0)
    {
      init();
    }
    
    ~PastixBase() 
    {
      clean();
    }
    
    template<typename Rhs,typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &x) const;
    
    /** Returns a reference to the integer vector IPARM of PaStiX parameters
      * to modify the default parameters. 
      * The statistics related to the different phases of factorization and solve are saved here as well
      * \sa analyzePattern() factorize()
      */
    Array<StorageIndex,IPARM_SIZE,1>& iparm()
    {
      return m_iparm; 
    }
    
    /** Return a reference to a particular index parameter of the IPARM vector 
     * \sa iparm()
     */
    
    int& iparm(int idxparam)
    {
      return m_iparm(idxparam);
    }
    
     /** Returns a reference to the double vector DPARM of PaStiX parameters 
      * The statistics related to the different phases of factorization and solve are saved here as well
      * \sa analyzePattern() factorize()
      */
    Array<double,DPARM_SIZE,1>& dparm()
    {
      return m_dparm; 
    }
    
    
    /** Return a reference to a particular index parameter of the DPARM vector 
     * \sa dparm()
     */
    double& dparm(int idxparam)
    {
      return m_dparm(idxparam);
    }
    
    inline Index cols() const { return m_size; }
    inline Index rows() const { return m_size; }
    
     /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the PaStiX reports a problem
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
  protected:

    // Initialize the Pastix data structure, check the matrix
    void init(); 
    
    // Compute the ordering and the symbolic factorization
    void analyzePattern(ColSpMatrix& mat);
    
    // Compute the numerical factorization
    void factorize(ColSpMatrix& mat);
    
    // Free all the data allocated by Pastix
    void clean()
    {
      eigen_assert(m_initisOk && "The Pastix structure should be allocated first"); 
      m_iparm(IPARM_START_TASK) = API_TASK_CLEAN;
      m_iparm(IPARM_END_TASK) = API_TASK_CLEAN;
      internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, 0, 0, 0, (Scalar*)0,
                             m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
    }
    
    void compute(ColSpMatrix& mat);
    
    int m_initisOk; 
    int m_analysisIsOk;
    int m_factorizationIsOk;
    mutable ComputationInfo m_info; 
    mutable pastix_data_t *m_pastixdata; // Data structure for pastix
    mutable int m_comm; // The MPI communicator identifier
    mutable Array<int,IPARM_SIZE,1> m_iparm; // integer vector for the input parameters
    mutable Array<double,DPARM_SIZE,1> m_dparm; // Scalar vector for the input parameters
    mutable Matrix<StorageIndex,Dynamic,1> m_perm;  // Permutation vector
    mutable Matrix<StorageIndex,Dynamic,1> m_invp;  // Inverse permutation vector
    mutable int m_size; // Size of the matrix 
}; 

 /** Initialize the PaStiX data structure. 
   *A first call to this function fills iparm and dparm with the default PaStiX parameters
   * \sa iparm() dparm()
   */
template <class Derived>
void PastixBase<Derived>::init()
{
  m_size = 0; 
  m_iparm.setZero(IPARM_SIZE);
  m_dparm.setZero(DPARM_SIZE);
  
  m_iparm(IPARM_MODIFY_PARAMETER) = API_NO;
  pastix(&m_pastixdata, MPI_COMM_WORLD,
         0, 0, 0, 0,
         0, 0, 0, 1, m_iparm.data(), m_dparm.data());
  
  m_iparm[IPARM_MATRIX_VERIFICATION] = API_NO;
  m_iparm[IPARM_VERBOSE]             = API_VERBOSE_NOT;
  m_iparm[IPARM_ORDERING]            = API_ORDER_SCOTCH;
  m_iparm[IPARM_INCOMPLETE]          = API_NO;
  m_iparm[IPARM_OOC_LIMIT]           = 2000;
  m_iparm[IPARM_RHS_MAKING]          = API_RHS_B;
  m_iparm(IPARM_MATRIX_VERIFICATION) = API_NO;
  
  m_iparm(IPARM_START_TASK) = API_TASK_INIT;
  m_iparm(IPARM_END_TASK) = API_TASK_INIT;
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, 0, 0, 0, (Scalar*)0,
                         0, 0, 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER)) {
    m_info = InvalidInput;
    m_initisOk = false;
  }
  else { 
    m_info = Success;
    m_initisOk = true;
  }
}

template <class Derived>
void PastixBase<Derived>::compute(ColSpMatrix& mat)
{
  eigen_assert(mat.rows() == mat.cols() && "The input matrix should be squared");
  
  analyzePattern(mat);  
  factorize(mat);
  
  m_iparm(IPARM_MATRIX_VERIFICATION) = API_NO;
}


template <class Derived>
void PastixBase<Derived>::analyzePattern(ColSpMatrix& mat)
{                         
  eigen_assert(m_initisOk && "The initialization of PaSTiX failed");
  
  // clean previous calls
  if(m_size>0)
    clean();
  
  m_size = internal::convert_index<int>(mat.rows());
  m_perm.resize(m_size);
  m_invp.resize(m_size);
  
  m_iparm(IPARM_START_TASK) = API_TASK_ORDERING;
  m_iparm(IPARM_END_TASK) = API_TASK_ANALYSE;
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, m_size, mat.outerIndexPtr(), mat.innerIndexPtr(),
               mat.valuePtr(), m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER))
  {
    m_info = NumericalIssue;
    m_analysisIsOk = false;
  }
  else
  { 
    m_info = Success;
    m_analysisIsOk = true;
  }
}

template <class Derived>
void PastixBase<Derived>::factorize(ColSpMatrix& mat)
{
//   if(&m_cpyMat != &mat) m_cpyMat = mat;
  eigen_assert(m_analysisIsOk && "The analysis phase should be called before the factorization phase");
  m_iparm(IPARM_START_TASK) = API_TASK_NUMFACT;
  m_iparm(IPARM_END_TASK) = API_TASK_NUMFACT;
  m_size = internal::convert_index<int>(mat.rows());
  
  internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, m_size, mat.outerIndexPtr(), mat.innerIndexPtr(),
               mat.valuePtr(), m_perm.data(), m_invp.data(), 0, 0, m_iparm.data(), m_dparm.data());
  
  // Check the returned error
  if(m_iparm(IPARM_ERROR_NUMBER))
  {
    m_info = NumericalIssue;
    m_factorizationIsOk = false;
    m_isInitialized = false;
  }
  else
  {
    m_info = Success;
    m_factorizationIsOk = true;
    m_isInitialized = true;
  }
}

/* Solve the system */
template<typename Base>
template<typename Rhs,typename Dest>
bool PastixBase<Base>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &x) const
{
  eigen_assert(m_isInitialized && "The matrix should be factorized first");
  EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                     THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  int rhs = 1;
  
  x = b; /* on return, x is overwritten by the computed solution */
  
  for (int i = 0; i < b.cols(); i++){
    m_iparm[IPARM_START_TASK]          = API_TASK_SOLVE;
    m_iparm[IPARM_END_TASK]            = API_TASK_REFINE;
  
    internal::eigen_pastix(&m_pastixdata, MPI_COMM_WORLD, internal::convert_index<int>(x.rows()), 0, 0, 0,
                           m_perm.data(), m_invp.data(), &x(0, i), rhs, m_iparm.data(), m_dparm.data());
  }
  
  // Check the returned error
  m_info = m_iparm(IPARM_ERROR_NUMBER)==0 ? Success : NumericalIssue;
  
  return m_iparm(IPARM_ERROR_NUMBER)==0;
}

/** \ingroup PaStiXSupport_Module
  * \class PastixLU
  * \brief Sparse direct LU solver based on PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B with a supernodal LU 
  * factorization in the PaStiX library. The matrix A should be squared and nonsingular
  * PaStiX requires that the matrix A has a symmetric structural pattern. 
  * This interface can symmetrize the input matrix otherwise. 
  * The vectors or matrices X and B can be either dense or sparse.
  * 
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam IsStrSym Indicates if the input matrix has a symmetric pattern, default is false
  * NOTE : Note that if the analysis and factorization phase are called separately, 
  * the input matrix will be symmetrized at each call, hence it is advised to 
  * symmetrize the matrix in a end-user program and set \p IsStrSym to true
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  * 
  */
template<typename _MatrixType, bool IsStrSym>
class PastixLU : public PastixBase< PastixLU<_MatrixType> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLU<MatrixType> > Base;
    typedef typename Base::ColSpMatrix ColSpMatrix;
    typedef typename MatrixType::StorageIndex StorageIndex;
    
  public:
    PastixLU() : Base()
    {
      init();
    }
    
    explicit PastixLU(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }
    /** Compute the LU supernodal factorization of \p matrix. 
      * iparm and dparm can be used to tune the PaStiX parameters. 
      * see the PaStiX user's manual
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      m_structureIsUptodate = false;
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }
    /** Compute the LU symbolic factorization of \p matrix using its sparsity pattern. 
      * Several ordering methods can be used at this step. See the PaStiX user's manual. 
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      m_structureIsUptodate = false;
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }

    /** Compute the LU supernodal factorization of \p matrix
      * WARNING The matrix \p matrix should have the same structural pattern 
      * as the same used in the analysis phase.
      * \sa analyzePattern()
      */ 
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }
  protected:
    
    void init()
    {
      m_structureIsUptodate = false;
      m_iparm(IPARM_SYM) = API_SYM_NO;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LU;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      if(IsStrSym)
        out = matrix;
      else
      {
        if(!m_structureIsUptodate)
        {
          // update the transposed structure
          m_transposedStructure = matrix.transpose();
          
          // Set the elements of the matrix to zero 
          for (Index j=0; j<m_transposedStructure.outerSize(); ++j) 
            for(typename ColSpMatrix::InnerIterator it(m_transposedStructure, j); it; ++it)
              it.valueRef() = 0.0;

          m_structureIsUptodate = true;
        }
        
        out = m_transposedStructure + matrix;
      }
      internal::c_to_fortran_numbering(out);
    }
    
    using Base::m_iparm;
    using Base::m_dparm;
    
    ColSpMatrix m_transposedStructure;
    bool m_structureIsUptodate;
};

/** \ingroup PaStiXSupport_Module
  * \class PastixLLT
  * \brief A sparse direct supernodal Cholesky (LLT) factorization and solver based on the PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B via a LL^T supernodal Cholesky factorization
  * available in the PaStiX library. The matrix A should be symmetric and positive definite
  * WARNING Selfadjoint complex matrices are not supported in the current version of PaStiX
  * The vectors or matrices X and B can be either dense or sparse
  * 
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo The part of the matrix to use : Lower or Upper. The default is Lower as required by PaStiX
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo>
class PastixLLT : public PastixBase< PastixLLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLLT<MatrixType, _UpLo> > Base;
    typedef typename Base::ColSpMatrix ColSpMatrix;
    
  public:
    enum { UpLo = _UpLo };
    PastixLLT() : Base()
    {
      init();
    }
    
    explicit PastixLLT(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }

    /** Compute the L factor of the LL^T supernodal factorization of \p matrix 
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }

     /** Compute the LL^T symbolic factorization of \p matrix using its sparsity pattern
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }
      /** Compute the LL^T supernodal numerical factorization of \p matrix 
        * \sa analyzePattern()
        */
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }
  protected:
    using Base::m_iparm;
    
    void init()
    {
      m_iparm(IPARM_SYM) = API_SYM_YES;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LLT;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      out.resize(matrix.rows(), matrix.cols());
      // Pastix supports only lower, column-major matrices 
      out.template selfadjointView<Lower>() = matrix.template selfadjointView<UpLo>();
      internal::c_to_fortran_numbering(out);
    }
};

/** \ingroup PaStiXSupport_Module
  * \class PastixLDLT
  * \brief A sparse direct supernodal Cholesky (LLT) factorization and solver based on the PaStiX library
  * 
  * This class is used to solve the linear systems A.X = B via a LDL^T supernodal Cholesky factorization
  * available in the PaStiX library. The matrix A should be symmetric and positive definite
  * WARNING Selfadjoint complex matrices are not supported in the current version of PaStiX
  * The vectors or matrices X and B can be either dense or sparse
  * 
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo The part of the matrix to use : Lower or Upper. The default is Lower as required by PaStiX
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLDLT
  */
template<typename _MatrixType, int _UpLo>
class PastixLDLT : public PastixBase< PastixLDLT<_MatrixType, _UpLo> >
{
  public:
    typedef _MatrixType MatrixType;
    typedef PastixBase<PastixLDLT<MatrixType, _UpLo> > Base; 
    typedef typename Base::ColSpMatrix ColSpMatrix;
    
  public:
    enum { UpLo = _UpLo };
    PastixLDLT():Base()
    {
      init();
    }
    
    explicit PastixLDLT(const MatrixType& matrix):Base()
    {
      init();
      compute(matrix);
    }

    /** Compute the L and D factors of the LDL^T factorization of \p matrix 
      * \sa analyzePattern() factorize()
      */
    void compute (const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::compute(temp);
    }

    /** Compute the LDL^T symbolic factorization of \p matrix using its sparsity pattern
      * The result of this operation can be used with successive matrices having the same pattern as \p matrix
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    { 
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::analyzePattern(temp);
    }
    /** Compute the LDL^T supernodal numerical factorization of \p matrix 
      * 
      */
    void factorize(const MatrixType& matrix)
    {
      ColSpMatrix temp;
      grabMatrix(matrix, temp);
      Base::factorize(temp);
    }

  protected:
    using Base::m_iparm;
    
    void init()
    {
      m_iparm(IPARM_SYM) = API_SYM_YES;
      m_iparm(IPARM_FACTORIZATION) = API_FACT_LDLT;
    }
    
    void grabMatrix(const MatrixType& matrix, ColSpMatrix& out)
    {
      // Pastix supports only lower, column-major matrices 
      out.resize(matrix.rows(), matrix.cols());
      out.template selfadjointView<Lower>() = matrix.template selfadjointView<UpLo>();
      internal::c_to_fortran_numbering(out);
    }
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/PardisoSupport/PardisoSupport.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to Intel(R) MKL PARDISO
 ********************************************************************************
*/

#ifndef EIGEN_PARDISOSUPPORT_H
#define EIGEN_PARDISOSUPPORT_H

namespace Eigen { 

template<typename _MatrixType> class PardisoLU;
template<typename _MatrixType, int Options=Upper> class PardisoLLT;
template<typename _MatrixType, int Options=Upper> class PardisoLDLT;

namespace internal
{
  template<typename IndexType>
  struct pardiso_run_selector
  {
    static IndexType run( _MKL_DSS_HANDLE_t pt, IndexType maxfct, IndexType mnum, IndexType type, IndexType phase, IndexType n, void *a,
                      IndexType *ia, IndexType *ja, IndexType *perm, IndexType nrhs, IndexType *iparm, IndexType msglvl, void *b, void *x)
    {
      IndexType error = 0;
      ::pardiso(pt, &maxfct, &mnum, &type, &phase, &n, a, ia, ja, perm, &nrhs, iparm, &msglvl, b, x, &error);
      return error;
    }
  };
  template<>
  struct pardiso_run_selector<long long int>
  {
    typedef long long int IndexType;
    static IndexType run( _MKL_DSS_HANDLE_t pt, IndexType maxfct, IndexType mnum, IndexType type, IndexType phase, IndexType n, void *a,
                      IndexType *ia, IndexType *ja, IndexType *perm, IndexType nrhs, IndexType *iparm, IndexType msglvl, void *b, void *x)
    {
      IndexType error = 0;
      ::pardiso_64(pt, &maxfct, &mnum, &type, &phase, &n, a, ia, ja, perm, &nrhs, iparm, &msglvl, b, x, &error);
      return error;
    }
  };

  template<class Pardiso> struct pardiso_traits;

  template<typename _MatrixType>
  struct pardiso_traits< PardisoLU<_MatrixType> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pardiso_traits< PardisoLLT<_MatrixType, Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;
  };

  template<typename _MatrixType, int Options>
  struct pardiso_traits< PardisoLDLT<_MatrixType, Options> >
  {
    typedef _MatrixType MatrixType;
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef typename _MatrixType::StorageIndex StorageIndex;    
  };

} // end namespace internal

template<class Derived>
class PardisoImpl : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
    
    typedef internal::pardiso_traits<Derived> Traits;
  public:
    using Base::_solve_impl;
    
    typedef typename Traits::MatrixType MatrixType;
    typedef typename Traits::Scalar Scalar;
    typedef typename Traits::RealScalar RealScalar;
    typedef typename Traits::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,RowMajor,StorageIndex> SparseMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef Matrix<StorageIndex, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<StorageIndex, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef Array<StorageIndex,64,1,DontAlign> ParameterType;
    enum {
      ScalarIsComplex = NumTraits<Scalar>::IsComplex,
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };

    PardisoImpl()
      : m_analysisIsOk(false), m_factorizationIsOk(false)
    {
      eigen_assert((sizeof(StorageIndex) >= sizeof(_INTEGER_t) && sizeof(StorageIndex) <= 8) && "Non-supported index type");
      m_iparm.setZero();
      m_msglvl = 0; // No output
      m_isInitialized = false;
    }

    ~PardisoImpl()
    {
      pardisoRelease();
    }

    inline Index cols() const { return m_size; }
    inline Index rows() const { return m_size; }
  
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** \warning for advanced usage only.
      * \returns a reference to the parameter array controlling PARDISO.
      * See the PARDISO manual to know how to use it. */
    ParameterType& pardisoParameterArray()
    {
      return m_iparm;
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    Derived& analyzePattern(const MatrixType& matrix);
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    Derived& factorize(const MatrixType& matrix);

    Derived& compute(const MatrixType& matrix);

    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;

  protected:
    void pardisoRelease()
    {
      if(m_isInitialized) // Factorization ran at least once
      {
        internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, -1, internal::convert_index<StorageIndex>(m_size),0, 0, 0, m_perm.data(), 0,
                                                          m_iparm.data(), m_msglvl, NULL, NULL);
        m_isInitialized = false;
      }
    }

    void pardisoInit(int type)
    {
      m_type = type;
      bool symmetric = std::abs(m_type) < 10;
      m_iparm[0] = 1;   // No solver default
      m_iparm[1] = 2;   // use Metis for the ordering
      m_iparm[2] = 0;   // Reserved. Set to zero. (??Numbers of processors, value of OMP_NUM_THREADS??)
      m_iparm[3] = 0;   // No iterative-direct algorithm
      m_iparm[4] = 0;   // No user fill-in reducing permutation
      m_iparm[5] = 0;   // Write solution into x, b is left unchanged
      m_iparm[6] = 0;   // Not in use
      m_iparm[7] = 2;   // Max numbers of iterative refinement steps
      m_iparm[8] = 0;   // Not in use
      m_iparm[9] = 13;  // Perturb the pivot elements with 1E-13
      m_iparm[10] = symmetric ? 0 : 1; // Use nonsymmetric permutation and scaling MPS
      m_iparm[11] = 0;  // Not in use
      m_iparm[12] = symmetric ? 0 : 1;  // Maximum weighted matching algorithm is switched-off (default for symmetric).
                                        // Try m_iparm[12] = 1 in case of inappropriate accuracy
      m_iparm[13] = 0;  // Output: Number of perturbed pivots
      m_iparm[14] = 0;  // Not in use
      m_iparm[15] = 0;  // Not in use
      m_iparm[16] = 0;  // Not in use
      m_iparm[17] = -1; // Output: Number of nonzeros in the factor LU
      m_iparm[18] = -1; // Output: Mflops for LU factorization
      m_iparm[19] = 0;  // Output: Numbers of CG Iterations
      
      m_iparm[20] = 0;  // 1x1 pivoting
      m_iparm[26] = 0;  // No matrix checker
      m_iparm[27] = (sizeof(RealScalar) == 4) ? 1 : 0;
      m_iparm[34] = 1;  // C indexing
      m_iparm[36] = 0;  // CSR
      m_iparm[59] = 0;  // 0 - In-Core ; 1 - Automatic switch between In-Core and Out-of-Core modes ; 2 - Out-of-Core
      
      memset(m_pt, 0, sizeof(m_pt));
    }

  protected:
    // cached data to reduce reallocation, etc.
    
    void manageErrorCode(Index error) const
    {
      switch(error)
      {
        case 0:
          m_info = Success;
          break;
        case -4:
        case -7:
          m_info = NumericalIssue;
          break;
        default:
          m_info = InvalidInput;
      }
    }

    mutable SparseMatrixType m_matrix;
    mutable ComputationInfo m_info;
    bool m_analysisIsOk, m_factorizationIsOk;
    StorageIndex m_type, m_msglvl;
    mutable void *m_pt[64];
    mutable ParameterType m_iparm;
    mutable IntColVectorType m_perm;
    Index m_size;
    
};

template<class Derived>
Derived& PardisoImpl<Derived>::compute(const MatrixType& a)
{
  m_size = a.rows();
  eigen_assert(a.rows() == a.cols());

  pardisoRelease();
  m_perm.setZero(m_size);
  derived().getMatrix(a);
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 12, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  manageErrorCode(error);
  m_analysisIsOk = true;
  m_factorizationIsOk = true;
  m_isInitialized = true;
  return derived();
}

template<class Derived>
Derived& PardisoImpl<Derived>::analyzePattern(const MatrixType& a)
{
  m_size = a.rows();
  eigen_assert(m_size == a.cols());

  pardisoRelease();
  m_perm.setZero(m_size);
  derived().getMatrix(a);
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 11, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  
  manageErrorCode(error);
  m_analysisIsOk = true;
  m_factorizationIsOk = false;
  m_isInitialized = true;
  return derived();
}

template<class Derived>
Derived& PardisoImpl<Derived>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  eigen_assert(m_size == a.rows() && m_size == a.cols());
  
  derived().getMatrix(a);

  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 22, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), 0, m_iparm.data(), m_msglvl, NULL, NULL);
  
  manageErrorCode(error);
  m_factorizationIsOk = true;
  return derived();
}

template<class Derived>
template<typename BDerived,typename XDerived>
void PardisoImpl<Derived>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived>& x) const
{
  if(m_iparm[0] == 0) // Factorization was not computed
  {
    m_info = InvalidInput;
    return;
  }

  //Index n = m_matrix.rows();
  Index nrhs = Index(b.cols());
  eigen_assert(m_size==b.rows());
  eigen_assert(((MatrixBase<BDerived>::Flags & RowMajorBit) == 0 || nrhs == 1) && "Row-major right hand sides are not supported");
  eigen_assert(((MatrixBase<XDerived>::Flags & RowMajorBit) == 0 || nrhs == 1) && "Row-major matrices of unknowns are not supported");
  eigen_assert(((nrhs == 1) || b.outerStride() == b.rows()));


//  switch (transposed) {
//    case SvNoTrans    : m_iparm[11] = 0 ; break;
//    case SvTranspose  : m_iparm[11] = 2 ; break;
//    case SvAdjoint    : m_iparm[11] = 1 ; break;
//    default:
//      //std::cerr << "Eigen: transposition  option \"" << transposed << "\" not supported by the PARDISO backend\n";
//      m_iparm[11] = 0;
//  }

  Scalar* rhs_ptr = const_cast<Scalar*>(b.derived().data());
  Matrix<Scalar,Dynamic,Dynamic,ColMajor> tmp;
  
  // Pardiso cannot solve in-place
  if(rhs_ptr == x.derived().data())
  {
    tmp = b;
    rhs_ptr = tmp.data();
  }
  
  Index error;
  error = internal::pardiso_run_selector<StorageIndex>::run(m_pt, 1, 1, m_type, 33, internal::convert_index<StorageIndex>(m_size),
                                                            m_matrix.valuePtr(), m_matrix.outerIndexPtr(), m_matrix.innerIndexPtr(),
                                                            m_perm.data(), internal::convert_index<StorageIndex>(nrhs), m_iparm.data(), m_msglvl,
                                                            rhs_ptr, x.derived().data());

  manageErrorCode(error);
}


/** \ingroup PardisoSupport_Module
  * \class PardisoLU
  * \brief A sparse direct LU factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a direct LU factorization
  * using the Intel MKL PARDISO library. The sparse matrix A must be squared and invertible.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename MatrixType>
class PardisoLU : public PardisoImpl< PardisoLU<MatrixType> >
{
  protected:
    typedef PardisoImpl<PardisoLU> Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLU<MatrixType> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;

    using Base::compute;
    using Base::solve;

    PardisoLU()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 13 : 11);
    }

    explicit PardisoLU(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 13 : 11);
      compute(matrix);
    }
  protected:
    void getMatrix(const MatrixType& matrix)
    {
      m_matrix = matrix;
      m_matrix.makeCompressed();
    }
};

/** \ingroup PardisoSupport_Module
  * \class PardisoLLT
  * \brief A sparse direct Cholesky (LLT) factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a LL^T Cholesky factorization
  * using the Intel MKL PARDISO library. The sparse matrix A must be selfajoint and positive definite.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam UpLo can be any bitwise combination of Upper, Lower. The default is Upper, meaning only the upper triangular part has to be used.
  *         Upper|Lower can be used to tell both triangular parts can be used as input.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLLT
  */
template<typename MatrixType, int _UpLo>
class PardisoLLT : public PardisoImpl< PardisoLLT<MatrixType,_UpLo> >
{
  protected:
    typedef PardisoImpl< PardisoLLT<MatrixType,_UpLo> > Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLLT<MatrixType,_UpLo> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { UpLo = _UpLo };
    using Base::compute;

    PardisoLLT()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 4 : 2);
    }

    explicit PardisoLLT(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? 4 : 2);
      compute(matrix);
    }
    
  protected:
    
    void getMatrix(const MatrixType& matrix)
    {
      // PARDISO supports only upper, row-major matrices
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> p_null;
      m_matrix.resize(matrix.rows(), matrix.cols());
      m_matrix.template selfadjointView<Upper>() = matrix.template selfadjointView<UpLo>().twistedBy(p_null);
      m_matrix.makeCompressed();
    }
};

/** \ingroup PardisoSupport_Module
  * \class PardisoLDLT
  * \brief A sparse direct Cholesky (LDLT) factorization and solver based on the PARDISO library
  *
  * This class allows to solve for A.X = B sparse linear problems via a LDL^T Cholesky factorization
  * using the Intel MKL PARDISO library. The sparse matrix A is assumed to be selfajoint and positive definite.
  * For complex matrices, A can also be symmetric only, see the \a Options template parameter.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * By default, it runs in in-core mode. To enable PARDISO's out-of-core feature, set:
  * \code solver.pardisoParameterArray()[59] = 1; \endcode
  *
  * \tparam MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam Options can be any bitwise combination of Upper, Lower, and Symmetric. The default is Upper, meaning only the upper triangular part has to be used.
  *         Symmetric can be used for symmetric, non-selfadjoint complex matrices, the default being to assume a selfadjoint matrix.
  *         Upper|Lower can be used to tell both triangular parts can be used as input.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SimplicialLDLT
  */
template<typename MatrixType, int Options>
class PardisoLDLT : public PardisoImpl< PardisoLDLT<MatrixType,Options> >
{
  protected:
    typedef PardisoImpl< PardisoLDLT<MatrixType,Options> > Base;
    using Base::pardisoInit;
    using Base::m_matrix;
    friend class PardisoImpl< PardisoLDLT<MatrixType,Options> >;

  public:

    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    using Base::compute;
    enum { UpLo = Options&(Upper|Lower) };

    PardisoLDLT()
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? ( bool(Options&Symmetric) ? 6 : -4 ) : -2);
    }

    explicit PardisoLDLT(const MatrixType& matrix)
      : Base()
    {
      pardisoInit(Base::ScalarIsComplex ? ( bool(Options&Symmetric) ? 6 : -4 ) : -2);
      compute(matrix);
    }
    
    void getMatrix(const MatrixType& matrix)
    {
      // PARDISO supports only upper, row-major matrices
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> p_null;
      m_matrix.resize(matrix.rows(), matrix.cols());
      m_matrix.template selfadjointView<Upper>() = matrix.template selfadjointView<UpLo>().twistedBy(p_null);
      m_matrix.makeCompressed();
    }
};

} // end namespace Eigen

#endif // EIGEN_PARDISOSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COLPIVOTINGHOUSEHOLDERQR_H
#define EIGEN_COLPIVOTINGHOUSEHOLDERQR_H

namespace Eigen {

namespace internal {
template<typename _MatrixType> struct traits<ColPivHouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup QR_Module
  *
  * \class ColPivHouseholderQR
  *
  * \brief Householder rank-revealing QR decomposition of a matrix with column-pivoting
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a rank-revealing QR decomposition of a matrix \b A into matrices \b P, \b Q and \b R
  * such that
  * \f[
  *  \mathbf{A} \, \mathbf{P} = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b P is a permutation matrix, \b Q a unitary matrix and \b R an
  * upper triangular matrix.
  *
  * This decomposition performs column pivoting in order to be rank-revealing and improve
  * numerical stability. It is slower than HouseholderQR, and faster than FullPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::colPivHouseholderQr()
  */
template<typename _MatrixType> class ColPivHouseholderQR
        : public SolverBase<ColPivHouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<ColPivHouseholderQR> Base;
    friend class SolverBase<ColPivHouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(ColPivHouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationType;
    typedef typename internal::plain_row_type<MatrixType, Index>::type IntRowVectorType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef typename internal::plain_row_type<MatrixType, RealScalar>::type RealRowVectorType;
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename HCoeffsType::ConjugateReturnType>::type> HouseholderSequenceType;
    typedef typename MatrixType::PlainObject PlainObject;

  private:

    typedef typename PermutationType::StorageIndex PermIndexType;

  public:

    /**
    * \brief Default Constructor.
    *
    * The default constructor is useful in cases in which the user intends to
    * perform decompositions via ColPivHouseholderQR::compute(const MatrixType&).
    */
    ColPivHouseholderQR()
      : m_qr(),
        m_hCoeffs(),
        m_colsPermutation(),
        m_colsTranspositions(),
        m_temp(),
        m_colNormsUpdated(),
        m_colNormsDirect(),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa ColPivHouseholderQR()
      */
    ColPivHouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_colsPermutation(PermIndexType(cols)),
        m_colsTranspositions(cols),
        m_temp(cols),
        m_colNormsUpdated(cols),
        m_colNormsDirect(cols),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      *
      * \code
      * ColPivHouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      *
      * \sa compute()
      */
    template<typename InputType>
    explicit ColPivHouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_colsPermutation(PermIndexType(matrix.cols())),
        m_colsTranspositions(matrix.cols()),
        m_temp(matrix.cols()),
        m_colNormsUpdated(matrix.cols()),
        m_colNormsDirect(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa ColPivHouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit ColPivHouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_colsPermutation(PermIndexType(matrix.cols())),
        m_colsTranspositions(matrix.cols()),
        m_temp(matrix.cols()),
        m_colNormsUpdated(matrix.cols()),
        m_colNormsDirect(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the QR decomposition, if any exists.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include ColPivHouseholderQR_solve.cpp
      * Output: \verbinclude ColPivHouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<ColPivHouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    HouseholderSequenceType householderQ() const;
    HouseholderSequenceType matrixQ() const
    {
      return householderQ();
    }

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      */
    const MatrixType& matrixQR() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_qr;
    }

    /** \returns a reference to the matrix where the result Householder QR is stored
     * \warning The strict lower part of this matrix contains internal values.
     * Only the upper triangular part should be referenced. To get it, use
     * \code matrixR().template triangularView<Upper>() \endcode
     * For rank-deficient matrices, use
     * \code
     * matrixR().topLeftCorner(rank(), rank()).template triangularView<Upper>()
     * \endcode
     */
    const MatrixType& matrixR() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_qr;
    }

    template<typename InputType>
    ColPivHouseholderQR& compute(const EigenBase<InputType>& matrix);

    /** \returns a const reference to the column permutation matrix */
    const PermutationType& colsPermutation() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_colsPermutation;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    /** \returns the rank of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the QR decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return isInjective() && isSurjective();
    }

    /** \returns the inverse of the matrix of which *this is the QR decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      */
    inline const Inverse<ColPivHouseholderQR> inverse() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return Inverse<ColPivHouseholderQR>(*this);
    }

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }

    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      *
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * QR decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    ColPivHouseholderQR& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code qr.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    ColPivHouseholderQR& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
                                      : NumTraits<Scalar>::epsilon() * RealScalar(m_qr.diagonalSize());
    }

    /** \returns the number of nonzero pivots in the QR decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of R.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    /** \brief Reports whether the QR factorization was successful.
      *
      * \note This function always returns \c Success. It is provided for compatibility
      * with other factorization routines.
      * \returns \c Success
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return Success;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    friend class CompleteOrthogonalDecomposition<MatrixType>;

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    PermutationType m_colsPermutation;
    IntRowVectorType m_colsTranspositions;
    RowVectorType m_temp;
    RealRowVectorType m_colNormsUpdated;
    RealRowVectorType m_colNormsDirect;
    bool m_isInitialized, m_usePrescribedThreshold;
    RealScalar m_prescribedThreshold, m_maxpivot;
    Index m_nonzero_pivots;
    Index m_det_pq;
};

template<typename MatrixType>
typename MatrixType::RealScalar ColPivHouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar ColPivHouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class ColPivHouseholderQR, ColPivHouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
template<typename InputType>
ColPivHouseholderQR<MatrixType>& ColPivHouseholderQR<MatrixType>::compute(const EigenBase<InputType>& matrix)
{
  m_qr = matrix.derived();
  computeInPlace();
  return *this;
}

template<typename MatrixType>
void ColPivHouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the column permutation is stored as int indices, so just to be sure:
  eigen_assert(m_qr.cols()<=NumTraits<int>::highest());

  using std::abs;

  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = m_qr.diagonalSize();

  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  m_colsTranspositions.resize(m_qr.cols());
  Index number_of_transpositions = 0;

  m_colNormsUpdated.resize(cols);
  m_colNormsDirect.resize(cols);
  for (Index k = 0; k < cols; ++k) {
    // colNormsDirect(k) caches the most recent directly computed norm of
    // column k.
    m_colNormsDirect.coeffRef(k) = m_qr.col(k).norm();
    m_colNormsUpdated.coeffRef(k) = m_colNormsDirect.coeffRef(k);
  }

  RealScalar threshold_helper =  numext::abs2<RealScalar>(m_colNormsUpdated.maxCoeff() * NumTraits<RealScalar>::epsilon()) / RealScalar(rows);
  RealScalar norm_downdate_threshold = numext::sqrt(NumTraits<RealScalar>::epsilon());

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for(Index k = 0; k < size; ++k)
  {
    // first, we look up in our table m_colNormsUpdated which column has the biggest norm
    Index biggest_col_index;
    RealScalar biggest_col_sq_norm = numext::abs2(m_colNormsUpdated.tail(cols-k).maxCoeff(&biggest_col_index));
    biggest_col_index += k;

    // Track the number of meaningful pivots but do not stop the decomposition to make
    // sure that the initial matrix is properly reproduced. See bug 941.
    if(m_nonzero_pivots==size && biggest_col_sq_norm < threshold_helper * RealScalar(rows-k))
      m_nonzero_pivots = k;

    // apply the transposition to the columns
    m_colsTranspositions.coeffRef(k) = biggest_col_index;
    if(k != biggest_col_index) {
      m_qr.col(k).swap(m_qr.col(biggest_col_index));
      std::swap(m_colNormsUpdated.coeffRef(k), m_colNormsUpdated.coeffRef(biggest_col_index));
      std::swap(m_colNormsDirect.coeffRef(k), m_colNormsDirect.coeffRef(biggest_col_index));
      ++number_of_transpositions;
    }

    // generate the householder vector, store it below the diagonal
    RealScalar beta;
    m_qr.col(k).tail(rows-k).makeHouseholderInPlace(m_hCoeffs.coeffRef(k), beta);

    // apply the householder transformation to the diagonal coefficient
    m_qr.coeffRef(k,k) = beta;

    // remember the maximum absolute value of diagonal coefficients
    if(abs(beta) > m_maxpivot) m_maxpivot = abs(beta);

    // apply the householder transformation
    m_qr.bottomRightCorner(rows-k, cols-k-1)
        .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), m_hCoeffs.coeffRef(k), &m_temp.coeffRef(k+1));

    // update our table of norms of the columns
    for (Index j = k + 1; j < cols; ++j) {
      // The following implements the stable norm downgrade step discussed in
      // http://www.netlib.org/lapack/lawnspdf/lawn176.pdf
      // and used in LAPACK routines xGEQPF and xGEQP3.
      // See lines 278-297 in http://www.netlib.org/lapack/explore-html/dc/df4/sgeqpf_8f_source.html
      if (m_colNormsUpdated.coeffRef(j) != RealScalar(0)) {
        RealScalar temp = abs(m_qr.coeffRef(k, j)) / m_colNormsUpdated.coeffRef(j);
        temp = (RealScalar(1) + temp) * (RealScalar(1) - temp);
        temp = temp <  RealScalar(0) ? RealScalar(0) : temp;
        RealScalar temp2 = temp * numext::abs2<RealScalar>(m_colNormsUpdated.coeffRef(j) /
                                                           m_colNormsDirect.coeffRef(j));
        if (temp2 <= norm_downdate_threshold) {
          // The updated norm has become too inaccurate so re-compute the column
          // norm directly.
          m_colNormsDirect.coeffRef(j) = m_qr.col(j).tail(rows - k - 1).norm();
          m_colNormsUpdated.coeffRef(j) = m_colNormsDirect.coeffRef(j);
        } else {
          m_colNormsUpdated.coeffRef(j) *= numext::sqrt(temp);
        }
      }
    }
  }

  m_colsPermutation.setIdentity(PermIndexType(cols));
  for(PermIndexType k = 0; k < size/*m_nonzero_pivots*/; ++k)
    m_colsPermutation.applyTranspositionOnTheRight(k, PermIndexType(m_colsTranspositions.coeff(k)));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;
  m_isInitialized = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void ColPivHouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index nonzero_pivots = nonzeroPivots();

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs);

  c.applyOnTheLeft(householderQ().setLength(nonzero_pivots).adjoint() );

  m_qr.topLeftCorner(nonzero_pivots, nonzero_pivots)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(nonzero_pivots));

  for(Index i = 0; i < nonzero_pivots; ++i) dst.row(m_colsPermutation.indices().coeff(i)) = c.row(i);
  for(Index i = nonzero_pivots; i < cols(); ++i) dst.row(m_colsPermutation.indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void ColPivHouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index nonzero_pivots = nonzeroPivots();

  if(nonzero_pivots == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(m_colsPermutation.transpose()*rhs);

  m_qr.topLeftCorner(nonzero_pivots, nonzero_pivots)
        .template triangularView<Upper>()
        .transpose().template conjugateIf<Conjugate>()
        .solveInPlace(c.topRows(nonzero_pivots));

  dst.topRows(nonzero_pivots) = c.topRows(nonzero_pivots);
  dst.bottomRows(rows()-nonzero_pivots).setZero();

  dst.applyOnTheLeft(householderQ().setLength(nonzero_pivots).template conjugateIf<!Conjugate>() );
}
#endif

namespace internal {

template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<ColPivHouseholderQR<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename ColPivHouseholderQR<MatrixType>::Scalar>, Dense2Dense>
{
  typedef ColPivHouseholderQR<MatrixType> QrType;
  typedef Inverse<QrType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename QrType::Scalar> &)
  {
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};

} // end namespace internal

/** \returns the matrix Q as a sequence of householder transformations.
  * You can extract the meaningful part only by using:
  * \code qr.householderQ().setLength(qr.nonzeroPivots()) \endcode*/
template<typename MatrixType>
typename ColPivHouseholderQR<MatrixType>::HouseholderSequenceType ColPivHouseholderQR<MatrixType>
  ::householderQ() const
{
  eigen_assert(m_isInitialized && "ColPivHouseholderQR is not initialized.");
  return HouseholderSequenceType(m_qr, m_hCoeffs.conjugate());
}

/** \return the column-pivoting Householder QR decomposition of \c *this.
  *
  * \sa class ColPivHouseholderQR
  */
template<typename Derived>
const ColPivHouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::colPivHouseholderQr() const
{
  return ColPivHouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_COLPIVOTINGHOUSEHOLDERQR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Householder QR decomposition of a matrix with column pivoting based on
 *    LAPACKE_?geqp3 function.
 ********************************************************************************
*/

#ifndef EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H
#define EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_QR_COLPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX, EIGCOLROW, LAPACKE_COLROW) \
template<> template<typename InputType> inline \
ColPivHouseholderQR<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> >& \
ColPivHouseholderQR<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> >::compute( \
              const EigenBase<InputType>& matrix) \
\
{ \
  using std::abs; \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> MatrixType; \
  typedef MatrixType::RealScalar RealScalar; \
  Index rows = matrix.rows();\
  Index cols = matrix.cols();\
\
  m_qr = matrix;\
  Index size = m_qr.diagonalSize();\
  m_hCoeffs.resize(size);\
\
  m_colsTranspositions.resize(cols);\
  /*Index number_of_transpositions = 0;*/ \
\
  m_nonzero_pivots = 0; \
  m_maxpivot = RealScalar(0);\
  m_colsPermutation.resize(cols); \
  m_colsPermutation.indices().setZero(); \
\
  lapack_int lda = internal::convert_index<lapack_int,Index>(m_qr.outerStride()); \
  lapack_int matrix_order = LAPACKE_COLROW; \
  LAPACKE_##LAPACKE_PREFIX##geqp3( matrix_order, internal::convert_index<lapack_int,Index>(rows), internal::convert_index<lapack_int,Index>(cols), \
                              (LAPACKE_TYPE*)m_qr.data(), lda, (lapack_int*)m_colsPermutation.indices().data(), (LAPACKE_TYPE*)m_hCoeffs.data()); \
  m_isInitialized = true; \
  m_maxpivot=m_qr.diagonal().cwiseAbs().maxCoeff(); \
  m_hCoeffs.adjointInPlace(); \
  RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold(); \
  lapack_int *perm = m_colsPermutation.indices().data(); \
  for(Index i=0;i<size;i++) { \
    m_nonzero_pivots += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);\
  } \
  for(Index i=0;i<cols;i++) perm[i]--;\
\
  /*m_det_pq = (number_of_transpositions%2) ? -1 : 1;  // TODO: It's not needed now; fix upon availability in Eigen */ \
\
  return *this; \
}

EIGEN_LAPACKE_QR_COLPIV(double,   double,        d, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(float,    float,         s, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(dcomplex, lapack_complex_double, z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(scomplex, lapack_complex_float,  c, ColMajor, LAPACK_COL_MAJOR)

EIGEN_LAPACKE_QR_COLPIV(double,   double,        d, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(float,    float,         s, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(dcomplex, lapack_complex_double, z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_QR_COLPIV(scomplex, lapack_complex_float,  c, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_COLPIVOTINGHOUSEHOLDERQR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/CompleteOrthogonalDecomposition.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H
#define EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H

namespace Eigen {

namespace internal {
template <typename _MatrixType>
struct traits<CompleteOrthogonalDecomposition<_MatrixType> >
    : traits<_MatrixType> {
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

}  // end namespace internal

/** \ingroup QR_Module
  *
  * \class CompleteOrthogonalDecomposition
  *
  * \brief Complete orthogonal decomposition (COD) of a matrix.
  *
  * \param MatrixType the type of the matrix of which we are computing the COD.
  *
  * This class performs a rank-revealing complete orthogonal decomposition of a
  * matrix  \b A into matrices \b P, \b Q, \b T, and \b Z such that
  * \f[
  *  \mathbf{A} \, \mathbf{P} = \mathbf{Q} \,
  *                     \begin{bmatrix} \mathbf{T} &  \mathbf{0} \\
  *                                     \mathbf{0} & \mathbf{0} \end{bmatrix} \, \mathbf{Z}
  * \f]
  * by using Householder transformations. Here, \b P is a permutation matrix,
  * \b Q and \b Z are unitary matrices and \b T an upper triangular matrix of
  * size rank-by-rank. \b A may be rank deficient.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::completeOrthogonalDecomposition()
  */
template <typename _MatrixType> class CompleteOrthogonalDecomposition
          : public SolverBase<CompleteOrthogonalDecomposition<_MatrixType> >
{
 public:
  typedef _MatrixType MatrixType;
  typedef SolverBase<CompleteOrthogonalDecomposition> Base;

  template<typename Derived>
  friend struct internal::solve_assertion;

  EIGEN_GENERIC_PUBLIC_INTERFACE(CompleteOrthogonalDecomposition)
  enum {
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };
  typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
  typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime>
      PermutationType;
  typedef typename internal::plain_row_type<MatrixType, Index>::type
      IntRowVectorType;
  typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
  typedef typename internal::plain_row_type<MatrixType, RealScalar>::type
      RealRowVectorType;
  typedef HouseholderSequence<
      MatrixType, typename internal::remove_all<
                      typename HCoeffsType::ConjugateReturnType>::type>
      HouseholderSequenceType;
  typedef typename MatrixType::PlainObject PlainObject;

 private:
  typedef typename PermutationType::Index PermIndexType;

 public:
  /**
   * \brief Default Constructor.
   *
   * The default constructor is useful in cases in which the user intends to
   * perform decompositions via
   * \c CompleteOrthogonalDecomposition::compute(const* MatrixType&).
   */
  CompleteOrthogonalDecomposition() : m_cpqr(), m_zCoeffs(), m_temp() {}

  /** \brief Default Constructor with memory preallocation
   *
   * Like the default constructor but with preallocation of the internal data
   * according to the specified problem \a size.
   * \sa CompleteOrthogonalDecomposition()
   */
  CompleteOrthogonalDecomposition(Index rows, Index cols)
      : m_cpqr(rows, cols), m_zCoeffs((std::min)(rows, cols)), m_temp(cols) {}

  /** \brief Constructs a complete orthogonal decomposition from a given
   * matrix.
   *
   * This constructor computes the complete orthogonal decomposition of the
   * matrix \a matrix by calling the method compute(). The default
   * threshold for rank determination will be used. It is a short cut for:
   *
   * \code
   * CompleteOrthogonalDecomposition<MatrixType> cod(matrix.rows(),
   *                                                 matrix.cols());
   * cod.setThreshold(Default);
   * cod.compute(matrix);
   * \endcode
   *
   * \sa compute()
   */
  template <typename InputType>
  explicit CompleteOrthogonalDecomposition(const EigenBase<InputType>& matrix)
      : m_cpqr(matrix.rows(), matrix.cols()),
        m_zCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_temp(matrix.cols())
  {
    compute(matrix.derived());
  }

  /** \brief Constructs a complete orthogonal decomposition from a given matrix
    *
    * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
    *
    * \sa CompleteOrthogonalDecomposition(const EigenBase&)
    */
  template<typename InputType>
  explicit CompleteOrthogonalDecomposition(EigenBase<InputType>& matrix)
    : m_cpqr(matrix.derived()),
      m_zCoeffs((std::min)(matrix.rows(), matrix.cols())),
      m_temp(matrix.cols())
  {
    computeInPlace();
  } 

  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** This method computes the minimum-norm solution X to a least squares
   * problem \f[\mathrm{minimize} \|A X - B\|, \f] where \b A is the matrix of
   * which \c *this is the complete orthogonal decomposition.
   *
   * \param b the right-hand sides of the problem to solve.
   *
   * \returns a solution.
   *
   */
  template <typename Rhs>
  inline const Solve<CompleteOrthogonalDecomposition, Rhs> solve(
      const MatrixBase<Rhs>& b) const;
  #endif

  HouseholderSequenceType householderQ(void) const;
  HouseholderSequenceType matrixQ(void) const { return m_cpqr.householderQ(); }

  /** \returns the matrix \b Z.
   */
  MatrixType matrixZ() const {
    MatrixType Z = MatrixType::Identity(m_cpqr.cols(), m_cpqr.cols());
    applyZOnTheLeftInPlace<false>(Z);
    return Z;
  }

  /** \returns a reference to the matrix where the complete orthogonal
   * decomposition is stored
   */
  const MatrixType& matrixQTZ() const { return m_cpqr.matrixQR(); }

  /** \returns a reference to the matrix where the complete orthogonal
   * decomposition is stored.
   * \warning The strict lower part and \code cols() - rank() \endcode right
   * columns of this matrix contains internal values.
   * Only the upper triangular part should be referenced. To get it, use
   * \code matrixT().template triangularView<Upper>() \endcode
   * For rank-deficient matrices, use
   * \code
   * matrixR().topLeftCorner(rank(), rank()).template triangularView<Upper>()
   * \endcode
   */
  const MatrixType& matrixT() const { return m_cpqr.matrixQR(); }

  template <typename InputType>
  CompleteOrthogonalDecomposition& compute(const EigenBase<InputType>& matrix) {
    // Compute the column pivoted QR factorization A P = Q R.
    m_cpqr.compute(matrix);
    computeInPlace();
    return *this;
  }

  /** \returns a const reference to the column permutation matrix */
  const PermutationType& colsPermutation() const {
    return m_cpqr.colsPermutation();
  }

  /** \returns the absolute value of the determinant of the matrix of which
   * *this is the complete orthogonal decomposition. It has only linear
   * complexity (that is, O(n) where n is the dimension of the square matrix)
   * as the complete orthogonal decomposition has already been computed.
   *
   * \note This is only for square matrices.
   *
   * \warning a determinant can be very big or small, so for matrices
   * of large enough dimension, there is a risk of overflow/underflow.
   * One way to work around that is to use logAbsDeterminant() instead.
   *
   * \sa logAbsDeterminant(), MatrixBase::determinant()
   */
  typename MatrixType::RealScalar absDeterminant() const;

  /** \returns the natural log of the absolute value of the determinant of the
   * matrix of which *this is the complete orthogonal decomposition. It has
   * only linear complexity (that is, O(n) where n is the dimension of the
   * square matrix) as the complete orthogonal decomposition has already been
   * computed.
   *
   * \note This is only for square matrices.
   *
   * \note This method is useful to work around the risk of overflow/underflow
   * that's inherent to determinant computation.
   *
   * \sa absDeterminant(), MatrixBase::determinant()
   */
  typename MatrixType::RealScalar logAbsDeterminant() const;

  /** \returns the rank of the matrix of which *this is the complete orthogonal
   * decomposition.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline Index rank() const { return m_cpqr.rank(); }

  /** \returns the dimension of the kernel of the matrix of which *this is the
   * complete orthogonal decomposition.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline Index dimensionOfKernel() const { return m_cpqr.dimensionOfKernel(); }

  /** \returns true if the matrix of which *this is the decomposition represents
   * an injective linear map, i.e. has trivial kernel; false otherwise.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isInjective() const { return m_cpqr.isInjective(); }

  /** \returns true if the matrix of which *this is the decomposition represents
   * a surjective linear map; false otherwise.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isSurjective() const { return m_cpqr.isSurjective(); }

  /** \returns true if the matrix of which *this is the complete orthogonal
   * decomposition is invertible.
   *
   * \note This method has to determine which pivots should be considered
   * nonzero. For that, it uses the threshold value that you can control by
   * calling setThreshold(const RealScalar&).
   */
  inline bool isInvertible() const { return m_cpqr.isInvertible(); }

  /** \returns the pseudo-inverse of the matrix of which *this is the complete
   * orthogonal decomposition.
   * \warning: Do not compute \c this->pseudoInverse()*rhs to solve a linear systems.
   * It is more efficient and numerically stable to call \c this->solve(rhs).
   */
  inline const Inverse<CompleteOrthogonalDecomposition> pseudoInverse() const
  {
    eigen_assert(m_cpqr.m_isInitialized && "CompleteOrthogonalDecomposition is not initialized.");
    return Inverse<CompleteOrthogonalDecomposition>(*this);
  }

  inline Index rows() const { return m_cpqr.rows(); }
  inline Index cols() const { return m_cpqr.cols(); }

  /** \returns a const reference to the vector of Householder coefficients used
   * to represent the factor \c Q.
   *
   * For advanced uses only.
   */
  inline const HCoeffsType& hCoeffs() const { return m_cpqr.hCoeffs(); }

  /** \returns a const reference to the vector of Householder coefficients
   * used to represent the factor \c Z.
   *
   * For advanced uses only.
   */
  const HCoeffsType& zCoeffs() const { return m_zCoeffs; }

  /** Allows to prescribe a threshold to be used by certain methods, such as
   * rank(), who need to determine when pivots are to be considered nonzero.
   * Most be called before calling compute().
   *
   * When it needs to get the threshold value, Eigen calls threshold(). By
   * default, this uses a formula to automatically determine a reasonable
   * threshold. Once you have called the present method
   * setThreshold(const RealScalar&), your value is used instead.
   *
   * \param threshold The new value to use as the threshold.
   *
   * A pivot will be considered nonzero if its absolute value is strictly
   * greater than
   *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
   * where maxpivot is the biggest pivot.
   *
   * If you want to come back to the default behavior, call
   * setThreshold(Default_t)
   */
  CompleteOrthogonalDecomposition& setThreshold(const RealScalar& threshold) {
    m_cpqr.setThreshold(threshold);
    return *this;
  }

  /** Allows to come back to the default behavior, letting Eigen use its default
   * formula for determining the threshold.
   *
   * You should pass the special object Eigen::Default as parameter here.
   * \code qr.setThreshold(Eigen::Default); \endcode
   *
   * See the documentation of setThreshold(const RealScalar&).
   */
  CompleteOrthogonalDecomposition& setThreshold(Default_t) {
    m_cpqr.setThreshold(Default);
    return *this;
  }

  /** Returns the threshold that will be used by certain methods such as rank().
   *
   * See the documentation of setThreshold(const RealScalar&).
   */
  RealScalar threshold() const { return m_cpqr.threshold(); }

  /** \returns the number of nonzero pivots in the complete orthogonal
   * decomposition. Here nonzero is meant in the exact sense, not in a
   * fuzzy sense. So that notion isn't really intrinsically interesting,
   * but it is still useful when implementing algorithms.
   *
   * \sa rank()
   */
  inline Index nonzeroPivots() const { return m_cpqr.nonzeroPivots(); }

  /** \returns the absolute value of the biggest pivot, i.e. the biggest
   *          diagonal coefficient of R.
   */
  inline RealScalar maxPivot() const { return m_cpqr.maxPivot(); }

  /** \brief Reports whether the complete orthogonal decomposition was
   * successful.
   *
   * \note This function always returns \c Success. It is provided for
   * compatibility
   * with other factorization routines.
   * \returns \c Success
   */
  ComputationInfo info() const {
    eigen_assert(m_cpqr.m_isInitialized && "Decomposition is not initialized.");
    return Success;
  }

#ifndef EIGEN_PARSED_BY_DOXYGEN
  template <typename RhsType, typename DstType>
  void _solve_impl(const RhsType& rhs, DstType& dst) const;

  template<bool Conjugate, typename RhsType, typename DstType>
  void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
#endif

 protected:
  static void check_template_parameters() {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
  }

  template<bool Transpose_, typename Rhs>
  void _check_solve_assertion(const Rhs& b) const {
      EIGEN_ONLY_USED_FOR_DEBUG(b);
      eigen_assert(m_cpqr.m_isInitialized && "CompleteOrthogonalDecomposition is not initialized.");
      eigen_assert((Transpose_?derived().cols():derived().rows())==b.rows() && "CompleteOrthogonalDecomposition::solve(): invalid number of rows of the right hand side matrix b");
  }

  void computeInPlace();

  /** Overwrites \b rhs with \f$ \mathbf{Z} * \mathbf{rhs} \f$ or
   *  \f$ \mathbf{\overline Z} * \mathbf{rhs} \f$ if \c Conjugate 
   *  is set to \c true.
   */
  template <bool Conjugate, typename Rhs>
  void applyZOnTheLeftInPlace(Rhs& rhs) const;

  /** Overwrites \b rhs with \f$ \mathbf{Z}^* * \mathbf{rhs} \f$.
   */
  template <typename Rhs>
  void applyZAdjointOnTheLeftInPlace(Rhs& rhs) const;

  ColPivHouseholderQR<MatrixType> m_cpqr;
  HCoeffsType m_zCoeffs;
  RowVectorType m_temp;
};

template <typename MatrixType>
typename MatrixType::RealScalar
CompleteOrthogonalDecomposition<MatrixType>::absDeterminant() const {
  return m_cpqr.absDeterminant();
}

template <typename MatrixType>
typename MatrixType::RealScalar
CompleteOrthogonalDecomposition<MatrixType>::logAbsDeterminant() const {
  return m_cpqr.logAbsDeterminant();
}

/** Performs the complete orthogonal decomposition of the given matrix \a
 * matrix. The result of the factorization is stored into \c *this, and a
 * reference to \c *this is returned.
 *
 * \sa class CompleteOrthogonalDecomposition,
 * CompleteOrthogonalDecomposition(const MatrixType&)
 */
template <typename MatrixType>
void CompleteOrthogonalDecomposition<MatrixType>::computeInPlace()
{
  check_template_parameters();

  // the column permutation is stored as int indices, so just to be sure:
  eigen_assert(m_cpqr.cols() <= NumTraits<int>::highest());

  const Index rank = m_cpqr.rank();
  const Index cols = m_cpqr.cols();
  const Index rows = m_cpqr.rows();
  m_zCoeffs.resize((std::min)(rows, cols));
  m_temp.resize(cols);

  if (rank < cols) {
    // We have reduced the (permuted) matrix to the form
    //   [R11 R12]
    //   [ 0  R22]
    // where R11 is r-by-r (r = rank) upper triangular, R12 is
    // r-by-(n-r), and R22 is empty or the norm of R22 is negligible.
    // We now compute the complete orthogonal decomposition by applying
    // Householder transformations from the right to the upper trapezoidal
    // matrix X = [R11 R12] to zero out R12 and obtain the factorization
    // [R11 R12] = [T11 0] * Z, where T11 is r-by-r upper triangular and
    // Z = Z(0) * Z(1) ... Z(r-1) is an n-by-n orthogonal matrix.
    // We store the data representing Z in R12 and m_zCoeffs.
    for (Index k = rank - 1; k >= 0; --k) {
      if (k != rank - 1) {
        // Given the API for Householder reflectors, it is more convenient if
        // we swap the leading parts of columns k and r-1 (zero-based) to form
        // the matrix X_k = [X(0:k, k), X(0:k, r:n)]
        m_cpqr.m_qr.col(k).head(k + 1).swap(
            m_cpqr.m_qr.col(rank - 1).head(k + 1));
      }
      // Construct Householder reflector Z(k) to zero out the last row of X_k,
      // i.e. choose Z(k) such that
      // [X(k, k), X(k, r:n)] * Z(k) = [beta, 0, .., 0].
      RealScalar beta;
      m_cpqr.m_qr.row(k)
          .tail(cols - rank + 1)
          .makeHouseholderInPlace(m_zCoeffs(k), beta);
      m_cpqr.m_qr(k, rank - 1) = beta;
      if (k > 0) {
        // Apply Z(k) to the first k rows of X_k
        m_cpqr.m_qr.topRightCorner(k, cols - rank + 1)
            .applyHouseholderOnTheRight(
                m_cpqr.m_qr.row(k).tail(cols - rank).adjoint(), m_zCoeffs(k),
                &m_temp(0));
      }
      if (k != rank - 1) {
        // Swap X(0:k,k) back to its proper location.
        m_cpqr.m_qr.col(k).head(k + 1).swap(
            m_cpqr.m_qr.col(rank - 1).head(k + 1));
      }
    }
  }
}

template <typename MatrixType>
template <bool Conjugate, typename Rhs>
void CompleteOrthogonalDecomposition<MatrixType>::applyZOnTheLeftInPlace(
    Rhs& rhs) const {
  const Index cols = this->cols();
  const Index nrhs = rhs.cols();
  const Index rank = this->rank();
  Matrix<typename Rhs::Scalar, Dynamic, 1> temp((std::max)(cols, nrhs));
  for (Index k = rank-1; k >= 0; --k) {
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
    rhs.middleRows(rank - 1, cols - rank + 1)
        .applyHouseholderOnTheLeft(
            matrixQTZ().row(k).tail(cols - rank).transpose().template conjugateIf<!Conjugate>(), zCoeffs().template conjugateIf<Conjugate>()(k),
            &temp(0));
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
  }
}

template <typename MatrixType>
template <typename Rhs>
void CompleteOrthogonalDecomposition<MatrixType>::applyZAdjointOnTheLeftInPlace(
    Rhs& rhs) const {
  const Index cols = this->cols();
  const Index nrhs = rhs.cols();
  const Index rank = this->rank();
  Matrix<typename Rhs::Scalar, Dynamic, 1> temp((std::max)(cols, nrhs));
  for (Index k = 0; k < rank; ++k) {
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
    rhs.middleRows(rank - 1, cols - rank + 1)
        .applyHouseholderOnTheLeft(
            matrixQTZ().row(k).tail(cols - rank).adjoint(), zCoeffs()(k),
            &temp(0));
    if (k != rank - 1) {
      rhs.row(k).swap(rhs.row(rank - 1));
    }
  }
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template <typename _MatrixType>
template <typename RhsType, typename DstType>
void CompleteOrthogonalDecomposition<_MatrixType>::_solve_impl(
    const RhsType& rhs, DstType& dst) const {
  const Index rank = this->rank();
  if (rank == 0) {
    dst.setZero();
    return;
  }

  // Compute c = Q^* * rhs
  typename RhsType::PlainObject c(rhs);
  c.applyOnTheLeft(matrixQ().setLength(rank).adjoint());

  // Solve T z = c(1:rank, :)
  dst.topRows(rank) = matrixT()
                          .topLeftCorner(rank, rank)
                          .template triangularView<Upper>()
                          .solve(c.topRows(rank));

  const Index cols = this->cols();
  if (rank < cols) {
    // Compute y = Z^* * [ z ]
    //                   [ 0 ]
    dst.bottomRows(cols - rank).setZero();
    applyZAdjointOnTheLeftInPlace(dst);
  }

  // Undo permutation to get x = P^{-1} * y.
  dst = colsPermutation() * dst;
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void CompleteOrthogonalDecomposition<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index rank = this->rank();

  if (rank == 0) {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(colsPermutation().transpose()*rhs);

  if (rank < cols()) {
    applyZOnTheLeftInPlace<!Conjugate>(c);
  }

  matrixT().topLeftCorner(rank, rank)
           .template triangularView<Upper>()
           .transpose().template conjugateIf<Conjugate>()
           .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(rows()-rank).setZero();

  dst.applyOnTheLeft(householderQ().setLength(rank).template conjugateIf<!Conjugate>() );
}
#endif

namespace internal {

template<typename MatrixType>
struct traits<Inverse<CompleteOrthogonalDecomposition<MatrixType> > >
  : traits<typename Transpose<typename MatrixType::PlainObject>::PlainObject>
{
  enum { Flags = 0 };
};

template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<CompleteOrthogonalDecomposition<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename CompleteOrthogonalDecomposition<MatrixType>::Scalar>, Dense2Dense>
{
  typedef CompleteOrthogonalDecomposition<MatrixType> CodType;
  typedef Inverse<CodType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename CodType::Scalar> &)
  {
    typedef Matrix<typename CodType::Scalar, CodType::RowsAtCompileTime, CodType::RowsAtCompileTime, 0, CodType::MaxRowsAtCompileTime, CodType::MaxRowsAtCompileTime> IdentityMatrixType;
    dst = src.nestedExpression().solve(IdentityMatrixType::Identity(src.cols(), src.cols()));
  }
};

} // end namespace internal

/** \returns the matrix Q as a sequence of householder transformations */
template <typename MatrixType>
typename CompleteOrthogonalDecomposition<MatrixType>::HouseholderSequenceType
CompleteOrthogonalDecomposition<MatrixType>::householderQ() const {
  return m_cpqr.householderQ();
}

/** \return the complete orthogonal decomposition of \c *this.
  *
  * \sa class CompleteOrthogonalDecomposition
  */
template <typename Derived>
const CompleteOrthogonalDecomposition<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::completeOrthogonalDecomposition() const {
  return CompleteOrthogonalDecomposition<PlainObject>(eval());
}

}  // end namespace Eigen

#endif  // EIGEN_COMPLETEORTHOGONALDECOMPOSITION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/FullPivHouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H
#define EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H

namespace Eigen { 

namespace internal {

template<typename _MatrixType> struct traits<FullPivHouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

template<typename MatrixType> struct FullPivHouseholderQRMatrixQReturnType;

template<typename MatrixType>
struct traits<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
{
  typedef typename MatrixType::PlainObject ReturnType;
};

} // end namespace internal

/** \ingroup QR_Module
  *
  * \class FullPivHouseholderQR
  *
  * \brief Householder rank-revealing QR decomposition of a matrix with full pivoting
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a rank-revealing QR decomposition of a matrix \b A into matrices \b P, \b P', \b Q and \b R
  * such that 
  * \f[
  *  \mathbf{P} \, \mathbf{A} \, \mathbf{P}' = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b P and \b P' are permutation matrices, \b Q a unitary matrix 
  * and \b R an upper triangular matrix.
  *
  * This decomposition performs a very prudent full pivoting in order to be rank-revealing and achieve optimal
  * numerical stability. The trade-off is that it is slower than HouseholderQR and ColPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  * 
  * \sa MatrixBase::fullPivHouseholderQr()
  */
template<typename _MatrixType> class FullPivHouseholderQR
        : public SolverBase<FullPivHouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<FullPivHouseholderQR> Base;
    friend class SolverBase<FullPivHouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(FullPivHouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef internal::FullPivHouseholderQRMatrixQReturnType<MatrixType> MatrixQReturnType;
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef Matrix<StorageIndex, 1,
                   EIGEN_SIZE_MIN_PREFER_DYNAMIC(ColsAtCompileTime,RowsAtCompileTime), RowMajor, 1,
                   EIGEN_SIZE_MIN_PREFER_FIXED(MaxColsAtCompileTime,MaxRowsAtCompileTime)> IntDiagSizeVectorType;
    typedef PermutationMatrix<ColsAtCompileTime, MaxColsAtCompileTime> PermutationType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef typename internal::plain_col_type<MatrixType>::type ColVectorType;
    typedef typename MatrixType::PlainObject PlainObject;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via FullPivHouseholderQR::compute(const MatrixType&).
      */
    FullPivHouseholderQR()
      : m_qr(),
        m_hCoeffs(),
        m_rows_transpositions(),
        m_cols_transpositions(),
        m_cols_permutation(),
        m_temp(),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa FullPivHouseholderQR()
      */
    FullPivHouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_rows_transpositions((std::min)(rows,cols)),
        m_cols_transpositions((std::min)(rows,cols)),
        m_cols_permutation(cols),
        m_temp(cols),
        m_isInitialized(false),
        m_usePrescribedThreshold(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      * 
      * \code
      * FullPivHouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      * 
      * \sa compute()
      */
    template<typename InputType>
    explicit FullPivHouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_rows_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_permutation(matrix.cols()),
        m_temp(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      compute(matrix.derived());
    }

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when \c MatrixType is a Eigen::Ref.
      *
      * \sa FullPivHouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit FullPivHouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(), matrix.cols())),
        m_rows_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_transpositions((std::min)(matrix.rows(), matrix.cols())),
        m_cols_permutation(matrix.cols()),
        m_temp(matrix.cols()),
        m_isInitialized(false),
        m_usePrescribedThreshold(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * \c *this is the QR decomposition.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns the exact or least-square solution if the rank is greater or equal to the number of columns of A,
      * and an arbitrary solution otherwise.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include FullPivHouseholderQR_solve.cpp
      * Output: \verbinclude FullPivHouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<FullPivHouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** \returns Expression object representing the matrix Q
      */
    MatrixQReturnType matrixQ(void) const;

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      */
    const MatrixType& matrixQR() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_qr;
    }

    template<typename InputType>
    FullPivHouseholderQR& compute(const EigenBase<InputType>& matrix);

    /** \returns a const reference to the column permutation matrix */
    const PermutationType& colsPermutation() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_cols_permutation;
    }

    /** \returns a const reference to the vector of indices representing the rows transpositions */
    const IntDiagSizeVectorType& rowsTranspositions() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return m_rows_transpositions;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    /** \returns the rank of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index rank() const
    {
      using std::abs;
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      RealScalar premultiplied_threshold = abs(m_maxpivot) * threshold();
      Index result = 0;
      for(Index i = 0; i < m_nonzero_pivots; ++i)
        result += (abs(m_qr.coeff(i,i)) > premultiplied_threshold);
      return result;
    }

    /** \returns the dimension of the kernel of the matrix of which *this is the QR decomposition.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline Index dimensionOfKernel() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return cols() - rank();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents an injective
      *          linear map, i.e. has trivial kernel; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInjective() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return rank() == cols();
    }

    /** \returns true if the matrix of which *this is the QR decomposition represents a surjective
      *          linear map; false otherwise.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isSurjective() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return rank() == rows();
    }

    /** \returns true if the matrix of which *this is the QR decomposition is invertible.
      *
      * \note This method has to determine which pivots should be considered nonzero.
      *       For that, it uses the threshold value that you can control by calling
      *       setThreshold(const RealScalar&).
      */
    inline bool isInvertible() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return isInjective() && isSurjective();
    }

    /** \returns the inverse of the matrix of which *this is the QR decomposition.
      *
      * \note If this matrix is not invertible, the returned matrix has undefined coefficients.
      *       Use isInvertible() to first determine whether this matrix is invertible.
      */
    inline const Inverse<FullPivHouseholderQR> inverse() const
    {
      eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
      return Inverse<FullPivHouseholderQR>(*this);
    }

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }
    
    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      * 
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    /** Allows to prescribe a threshold to be used by certain methods, such as rank(),
      * who need to determine when pivots are to be considered nonzero. This is not used for the
      * QR decomposition itself.
      *
      * When it needs to get the threshold value, Eigen calls threshold(). By default, this
      * uses a formula to automatically determine a reasonable threshold.
      * Once you have called the present method setThreshold(const RealScalar&),
      * your value is used instead.
      *
      * \param threshold The new value to use as the threshold.
      *
      * A pivot will be considered nonzero if its absolute value is strictly greater than
      *  \f$ \vert pivot \vert \leqslant threshold \times \vert maxpivot \vert \f$
      * where maxpivot is the biggest pivot.
      *
      * If you want to come back to the default behavior, call setThreshold(Default_t)
      */
    FullPivHouseholderQR& setThreshold(const RealScalar& threshold)
    {
      m_usePrescribedThreshold = true;
      m_prescribedThreshold = threshold;
      return *this;
    }

    /** Allows to come back to the default behavior, letting Eigen use its default formula for
      * determining the threshold.
      *
      * You should pass the special object Eigen::Default as parameter here.
      * \code qr.setThreshold(Eigen::Default); \endcode
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    FullPivHouseholderQR& setThreshold(Default_t)
    {
      m_usePrescribedThreshold = false;
      return *this;
    }

    /** Returns the threshold that will be used by certain methods such as rank().
      *
      * See the documentation of setThreshold(const RealScalar&).
      */
    RealScalar threshold() const
    {
      eigen_assert(m_isInitialized || m_usePrescribedThreshold);
      return m_usePrescribedThreshold ? m_prescribedThreshold
      // this formula comes from experimenting (see "LU precision tuning" thread on the list)
      // and turns out to be identical to Higham's formula used already in LDLt.
                                      : NumTraits<Scalar>::epsilon() * RealScalar(m_qr.diagonalSize());
    }

    /** \returns the number of nonzero pivots in the QR decomposition.
      * Here nonzero is meant in the exact sense, not in a fuzzy sense.
      * So that notion isn't really intrinsically interesting, but it is
      * still useful when implementing algorithms.
      *
      * \sa rank()
      */
    inline Index nonzeroPivots() const
    {
      eigen_assert(m_isInitialized && "LU is not initialized.");
      return m_nonzero_pivots;
    }

    /** \returns the absolute value of the biggest pivot, i.e. the biggest
      *          diagonal coefficient of U.
      */
    RealScalar maxPivot() const { return m_maxpivot; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    IntDiagSizeVectorType m_rows_transpositions;
    IntDiagSizeVectorType m_cols_transpositions;
    PermutationType m_cols_permutation;
    RowVectorType m_temp;
    bool m_isInitialized, m_usePrescribedThreshold;
    RealScalar m_prescribedThreshold, m_maxpivot;
    Index m_nonzero_pivots;
    RealScalar m_precision;
    Index m_det_pq;
};

template<typename MatrixType>
typename MatrixType::RealScalar FullPivHouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar FullPivHouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class FullPivHouseholderQR, FullPivHouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
template<typename InputType>
FullPivHouseholderQR<MatrixType>& FullPivHouseholderQR<MatrixType>::compute(const EigenBase<InputType>& matrix)
{
  m_qr = matrix.derived();
  computeInPlace();
  return *this;
}

template<typename MatrixType>
void FullPivHouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();

  using std::abs;
  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = (std::min)(rows,cols);

  
  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  m_precision = NumTraits<Scalar>::epsilon() * RealScalar(size);

  m_rows_transpositions.resize(size);
  m_cols_transpositions.resize(size);
  Index number_of_transpositions = 0;

  RealScalar biggest(0);

  m_nonzero_pivots = size; // the generic case is that in which all pivots are nonzero (invertible case)
  m_maxpivot = RealScalar(0);

  for (Index k = 0; k < size; ++k)
  {
    Index row_of_biggest_in_corner, col_of_biggest_in_corner;
    typedef internal::scalar_score_coeff_op<Scalar> Scoring;
    typedef typename Scoring::result_type Score;

    Score score = m_qr.bottomRightCorner(rows-k, cols-k)
                      .unaryExpr(Scoring())
                      .maxCoeff(&row_of_biggest_in_corner, &col_of_biggest_in_corner);
    row_of_biggest_in_corner += k;
    col_of_biggest_in_corner += k;
    RealScalar biggest_in_corner = internal::abs_knowing_score<Scalar>()(m_qr(row_of_biggest_in_corner, col_of_biggest_in_corner), score);
    if(k==0) biggest = biggest_in_corner;

    // if the corner is negligible, then we have less than full rank, and we can finish early
    if(internal::isMuchSmallerThan(biggest_in_corner, biggest, m_precision))
    {
      m_nonzero_pivots = k;
      for(Index i = k; i < size; i++)
      {
        m_rows_transpositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_cols_transpositions.coeffRef(i) = internal::convert_index<StorageIndex>(i);
        m_hCoeffs.coeffRef(i) = Scalar(0);
      }
      break;
    }

    m_rows_transpositions.coeffRef(k) = internal::convert_index<StorageIndex>(row_of_biggest_in_corner);
    m_cols_transpositions.coeffRef(k) = internal::convert_index<StorageIndex>(col_of_biggest_in_corner);
    if(k != row_of_biggest_in_corner) {
      m_qr.row(k).tail(cols-k).swap(m_qr.row(row_of_biggest_in_corner).tail(cols-k));
      ++number_of_transpositions;
    }
    if(k != col_of_biggest_in_corner) {
      m_qr.col(k).swap(m_qr.col(col_of_biggest_in_corner));
      ++number_of_transpositions;
    }

    RealScalar beta;
    m_qr.col(k).tail(rows-k).makeHouseholderInPlace(m_hCoeffs.coeffRef(k), beta);
    m_qr.coeffRef(k,k) = beta;

    // remember the maximum absolute value of diagonal coefficients
    if(abs(beta) > m_maxpivot) m_maxpivot = abs(beta);

    m_qr.bottomRightCorner(rows-k, cols-k-1)
        .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), m_hCoeffs.coeffRef(k), &m_temp.coeffRef(k+1));
  }

  m_cols_permutation.setIdentity(cols);
  for(Index k = 0; k < size; ++k)
    m_cols_permutation.applyTranspositionOnTheRight(k, m_cols_transpositions.coeff(k));

  m_det_pq = (number_of_transpositions%2) ? -1 : 1;
  m_isInitialized = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void FullPivHouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index l_rank = rank();

  // FIXME introduce nonzeroPivots() and use it here. and more generally,
  // make the same improvements in this dec as in FullPivLU.
  if(l_rank==0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(rhs);

  Matrix<typename RhsType::Scalar,1,RhsType::ColsAtCompileTime> temp(rhs.cols());
  for (Index k = 0; k < l_rank; ++k)
  {
    Index remainingSize = rows()-k;
    c.row(k).swap(c.row(m_rows_transpositions.coeff(k)));
    c.bottomRightCorner(remainingSize, rhs.cols())
      .applyHouseholderOnTheLeft(m_qr.col(k).tail(remainingSize-1),
                               m_hCoeffs.coeff(k), &temp.coeffRef(0));
  }

  m_qr.topLeftCorner(l_rank, l_rank)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(l_rank));

  for(Index i = 0; i < l_rank; ++i) dst.row(m_cols_permutation.indices().coeff(i)) = c.row(i);
  for(Index i = l_rank; i < cols(); ++i) dst.row(m_cols_permutation.indices().coeff(i)).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void FullPivHouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index l_rank = rank();

  if(l_rank == 0)
  {
    dst.setZero();
    return;
  }

  typename RhsType::PlainObject c(m_cols_permutation.transpose()*rhs);

  m_qr.topLeftCorner(l_rank, l_rank)
         .template triangularView<Upper>()
         .transpose().template conjugateIf<Conjugate>()
         .solveInPlace(c.topRows(l_rank));

  dst.topRows(l_rank) = c.topRows(l_rank);
  dst.bottomRows(rows()-l_rank).setZero();

  Matrix<Scalar, 1, DstType::ColsAtCompileTime> temp(dst.cols());
  const Index size = (std::min)(rows(), cols());
  for (Index k = size-1; k >= 0; --k)
  {
    Index remainingSize = rows()-k;

    dst.bottomRightCorner(remainingSize, dst.cols())
       .applyHouseholderOnTheLeft(m_qr.col(k).tail(remainingSize-1).template conjugateIf<!Conjugate>(),
                                  m_hCoeffs.template conjugateIf<Conjugate>().coeff(k), &temp.coeffRef(0));

    dst.row(k).swap(dst.row(m_rows_transpositions.coeff(k)));
  }
}
#endif

namespace internal {
  
template<typename DstXprType, typename MatrixType>
struct Assignment<DstXprType, Inverse<FullPivHouseholderQR<MatrixType> >, internal::assign_op<typename DstXprType::Scalar,typename FullPivHouseholderQR<MatrixType>::Scalar>, Dense2Dense>
{
  typedef FullPivHouseholderQR<MatrixType> QrType;
  typedef Inverse<QrType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename QrType::Scalar> &)
  {    
    dst = src.nestedExpression().solve(MatrixType::Identity(src.rows(), src.cols()));
  }
};

/** \ingroup QR_Module
  *
  * \brief Expression type for return value of FullPivHouseholderQR::matrixQ()
  *
  * \tparam MatrixType type of underlying dense matrix
  */
template<typename MatrixType> struct FullPivHouseholderQRMatrixQReturnType
  : public ReturnByValue<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
{
public:
  typedef typename FullPivHouseholderQR<MatrixType>::IntDiagSizeVectorType IntDiagSizeVectorType;
  typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
  typedef Matrix<typename MatrixType::Scalar, 1, MatrixType::RowsAtCompileTime, RowMajor, 1,
                 MatrixType::MaxRowsAtCompileTime> WorkVectorType;

  FullPivHouseholderQRMatrixQReturnType(const MatrixType&       qr,
                                        const HCoeffsType&      hCoeffs,
                                        const IntDiagSizeVectorType& rowsTranspositions)
    : m_qr(qr),
      m_hCoeffs(hCoeffs),
      m_rowsTranspositions(rowsTranspositions)
  {}

  template <typename ResultType>
  void evalTo(ResultType& result) const
  {
    const Index rows = m_qr.rows();
    WorkVectorType workspace(rows);
    evalTo(result, workspace);
  }

  template <typename ResultType>
  void evalTo(ResultType& result, WorkVectorType& workspace) const
  {
    using numext::conj;
    // compute the product H'_0 H'_1 ... H'_n-1,
    // where H_k is the k-th Householder transformation I - h_k v_k v_k'
    // and v_k is the k-th Householder vector [1,m_qr(k+1,k), m_qr(k+2,k), ...]
    const Index rows = m_qr.rows();
    const Index cols = m_qr.cols();
    const Index size = (std::min)(rows, cols);
    workspace.resize(rows);
    result.setIdentity(rows, rows);
    for (Index k = size-1; k >= 0; k--)
    {
      result.block(k, k, rows-k, rows-k)
            .applyHouseholderOnTheLeft(m_qr.col(k).tail(rows-k-1), conj(m_hCoeffs.coeff(k)), &workspace.coeffRef(k));
      result.row(k).swap(result.row(m_rowsTranspositions.coeff(k)));
    }
  }

  Index rows() const { return m_qr.rows(); }
  Index cols() const { return m_qr.rows(); }

protected:
  typename MatrixType::Nested m_qr;
  typename HCoeffsType::Nested m_hCoeffs;
  typename IntDiagSizeVectorType::Nested m_rowsTranspositions;
};

// template<typename MatrixType>
// struct evaluator<FullPivHouseholderQRMatrixQReturnType<MatrixType> >
//  : public evaluator<ReturnByValue<FullPivHouseholderQRMatrixQReturnType<MatrixType> > >
// {};

} // end namespace internal

template<typename MatrixType>
inline typename FullPivHouseholderQR<MatrixType>::MatrixQReturnType FullPivHouseholderQR<MatrixType>::matrixQ() const
{
  eigen_assert(m_isInitialized && "FullPivHouseholderQR is not initialized.");
  return MatrixQReturnType(m_qr, m_hCoeffs, m_rows_transpositions);
}

/** \return the full-pivoting Householder QR decomposition of \c *this.
  *
  * \sa class FullPivHouseholderQR
  */
template<typename Derived>
const FullPivHouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::fullPivHouseholderQr() const
{
  return FullPivHouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_FULLPIVOTINGHOUSEHOLDERQR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/HouseholderQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2010 Vincent Lejeune
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_QR_H
#define EIGEN_QR_H

namespace Eigen { 

namespace internal {
template<typename _MatrixType> struct traits<HouseholderQR<_MatrixType> >
 : traits<_MatrixType>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};

} // end namespace internal

/** \ingroup QR_Module
  *
  *
  * \class HouseholderQR
  *
  * \brief Householder QR decomposition of a matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the QR decomposition
  *
  * This class performs a QR decomposition of a matrix \b A into matrices \b Q and \b R
  * such that 
  * \f[
  *  \mathbf{A} = \mathbf{Q} \, \mathbf{R}
  * \f]
  * by using Householder transformations. Here, \b Q a unitary matrix and \b R an upper triangular matrix.
  * The result is stored in a compact way compatible with LAPACK.
  *
  * Note that no pivoting is performed. This is \b not a rank-revealing decomposition.
  * If you want that feature, use FullPivHouseholderQR or ColPivHouseholderQR instead.
  *
  * This Householder QR decomposition is faster, but less numerically stable and less feature-full than
  * FullPivHouseholderQR or ColPivHouseholderQR.
  *
  * This class supports the \link InplaceDecomposition inplace decomposition \endlink mechanism.
  *
  * \sa MatrixBase::householderQr()
  */
template<typename _MatrixType> class HouseholderQR
        : public SolverBase<HouseholderQR<_MatrixType> >
{
  public:

    typedef _MatrixType MatrixType;
    typedef SolverBase<HouseholderQR> Base;
    friend class SolverBase<HouseholderQR>;

    EIGEN_GENERIC_PUBLIC_INTERFACE(HouseholderQR)
    enum {
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    typedef Matrix<Scalar, RowsAtCompileTime, RowsAtCompileTime, (MatrixType::Flags&RowMajorBit) ? RowMajor : ColMajor, MaxRowsAtCompileTime, MaxRowsAtCompileTime> MatrixQType;
    typedef typename internal::plain_diag_type<MatrixType>::type HCoeffsType;
    typedef typename internal::plain_row_type<MatrixType>::type RowVectorType;
    typedef HouseholderSequence<MatrixType,typename internal::remove_all<typename HCoeffsType::ConjugateReturnType>::type> HouseholderSequenceType;

    /**
      * \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via HouseholderQR::compute(const MatrixType&).
      */
    HouseholderQR() : m_qr(), m_hCoeffs(), m_temp(), m_isInitialized(false) {}

    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem \a size.
      * \sa HouseholderQR()
      */
    HouseholderQR(Index rows, Index cols)
      : m_qr(rows, cols),
        m_hCoeffs((std::min)(rows,cols)),
        m_temp(cols),
        m_isInitialized(false) {}

    /** \brief Constructs a QR factorization from a given matrix
      *
      * This constructor computes the QR factorization of the matrix \a matrix by calling
      * the method compute(). It is a short cut for:
      * 
      * \code
      * HouseholderQR<MatrixType> qr(matrix.rows(), matrix.cols());
      * qr.compute(matrix);
      * \endcode
      * 
      * \sa compute()
      */
    template<typename InputType>
    explicit HouseholderQR(const EigenBase<InputType>& matrix)
      : m_qr(matrix.rows(), matrix.cols()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_temp(matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix.derived());
    }


    /** \brief Constructs a QR factorization from a given matrix
      *
      * This overloaded constructor is provided for \link InplaceDecomposition inplace decomposition \endlink when
      * \c MatrixType is a Eigen::Ref.
      *
      * \sa HouseholderQR(const EigenBase&)
      */
    template<typename InputType>
    explicit HouseholderQR(EigenBase<InputType>& matrix)
      : m_qr(matrix.derived()),
        m_hCoeffs((std::min)(matrix.rows(),matrix.cols())),
        m_temp(matrix.cols()),
        m_isInitialized(false)
    {
      computeInPlace();
    }

    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** This method finds a solution x to the equation Ax=b, where A is the matrix of which
      * *this is the QR decomposition, if any exists.
      *
      * \param b the right-hand-side of the equation to solve.
      *
      * \returns a solution.
      *
      * \note_about_checking_solutions
      *
      * \note_about_arbitrary_choice_of_solution
      *
      * Example: \include HouseholderQR_solve.cpp
      * Output: \verbinclude HouseholderQR_solve.out
      */
    template<typename Rhs>
    inline const Solve<HouseholderQR, Rhs>
    solve(const MatrixBase<Rhs>& b) const;
    #endif

    /** This method returns an expression of the unitary matrix Q as a sequence of Householder transformations.
      *
      * The returned expression can directly be used to perform matrix products. It can also be assigned to a dense Matrix object.
      * Here is an example showing how to recover the full or thin matrix Q, as well as how to perform matrix products using operator*:
      *
      * Example: \include HouseholderQR_householderQ.cpp
      * Output: \verbinclude HouseholderQR_householderQ.out
      */
    HouseholderSequenceType householderQ() const
    {
      eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
      return HouseholderSequenceType(m_qr, m_hCoeffs.conjugate());
    }

    /** \returns a reference to the matrix where the Householder QR decomposition is stored
      * in a LAPACK-compatible way.
      */
    const MatrixType& matrixQR() const
    {
        eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
        return m_qr;
    }

    template<typename InputType>
    HouseholderQR& compute(const EigenBase<InputType>& matrix) {
      m_qr = matrix.derived();
      computeInPlace();
      return *this;
    }

    /** \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar absDeterminant() const;

    /** \returns the natural log of the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition. It has only linear complexity
      * (that is, O(n) where n is the dimension of the square matrix)
      * as the QR decomposition has already been computed.
      *
      * \note This is only for square matrices.
      *
      * \note This method is useful to work around the risk of overflow/underflow that's inherent
      * to determinant computation.
      *
      * \sa absDeterminant(), MatrixBase::determinant()
      */
    typename MatrixType::RealScalar logAbsDeterminant() const;

    inline Index rows() const { return m_qr.rows(); }
    inline Index cols() const { return m_qr.cols(); }

    /** \returns a const reference to the vector of Householder coefficients used to represent the factor \c Q.
      * 
      * For advanced uses only.
      */
    const HCoeffsType& hCoeffs() const { return m_hCoeffs; }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename RhsType, typename DstType>
    void _solve_impl(const RhsType &rhs, DstType &dst) const;

    template<bool Conjugate, typename RhsType, typename DstType>
    void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
    #endif

  protected:

    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
    }

    void computeInPlace();

    MatrixType m_qr;
    HCoeffsType m_hCoeffs;
    RowVectorType m_temp;
    bool m_isInitialized;
};

template<typename MatrixType>
typename MatrixType::RealScalar HouseholderQR<MatrixType>::absDeterminant() const
{
  using std::abs;
  eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return abs(m_qr.diagonal().prod());
}

template<typename MatrixType>
typename MatrixType::RealScalar HouseholderQR<MatrixType>::logAbsDeterminant() const
{
  eigen_assert(m_isInitialized && "HouseholderQR is not initialized.");
  eigen_assert(m_qr.rows() == m_qr.cols() && "You can't take the determinant of a non-square matrix!");
  return m_qr.diagonal().cwiseAbs().array().log().sum();
}

namespace internal {

/** \internal */
template<typename MatrixQR, typename HCoeffs>
void householder_qr_inplace_unblocked(MatrixQR& mat, HCoeffs& hCoeffs, typename MatrixQR::Scalar* tempData = 0)
{
  typedef typename MatrixQR::Scalar Scalar;
  typedef typename MatrixQR::RealScalar RealScalar;
  Index rows = mat.rows();
  Index cols = mat.cols();
  Index size = (std::min)(rows,cols);

  eigen_assert(hCoeffs.size() == size);

  typedef Matrix<Scalar,MatrixQR::ColsAtCompileTime,1> TempType;
  TempType tempVector;
  if(tempData==0)
  {
    tempVector.resize(cols);
    tempData = tempVector.data();
  }

  for(Index k = 0; k < size; ++k)
  {
    Index remainingRows = rows - k;
    Index remainingCols = cols - k - 1;

    RealScalar beta;
    mat.col(k).tail(remainingRows).makeHouseholderInPlace(hCoeffs.coeffRef(k), beta);
    mat.coeffRef(k,k) = beta;

    // apply H to remaining part of m_qr from the left
    mat.bottomRightCorner(remainingRows, remainingCols)
        .applyHouseholderOnTheLeft(mat.col(k).tail(remainingRows-1), hCoeffs.coeffRef(k), tempData+k+1);
  }
}

/** \internal */
template<typename MatrixQR, typename HCoeffs,
  typename MatrixQRScalar = typename MatrixQR::Scalar,
  bool InnerStrideIsOne = (MatrixQR::InnerStrideAtCompileTime == 1 && HCoeffs::InnerStrideAtCompileTime == 1)>
struct householder_qr_inplace_blocked
{
  // This is specialized for LAPACK-supported Scalar types in HouseholderQR_LAPACKE.h
  static void run(MatrixQR& mat, HCoeffs& hCoeffs, Index maxBlockSize=32,
      typename MatrixQR::Scalar* tempData = 0)
  {
    typedef typename MatrixQR::Scalar Scalar;
    typedef Block<MatrixQR,Dynamic,Dynamic> BlockType;

    Index rows = mat.rows();
    Index cols = mat.cols();
    Index size = (std::min)(rows, cols);

    typedef Matrix<Scalar,Dynamic,1,ColMajor,MatrixQR::MaxColsAtCompileTime,1> TempType;
    TempType tempVector;
    if(tempData==0)
    {
      tempVector.resize(cols);
      tempData = tempVector.data();
    }

    Index blockSize = (std::min)(maxBlockSize,size);

    Index k = 0;
    for (k = 0; k < size; k += blockSize)
    {
      Index bs = (std::min)(size-k,blockSize);  // actual size of the block
      Index tcols = cols - k - bs;              // trailing columns
      Index brows = rows-k;                     // rows of the block

      // partition the matrix:
      //        A00 | A01 | A02
      // mat  = A10 | A11 | A12
      //        A20 | A21 | A22
      // and performs the qr dec of [A11^T A12^T]^T
      // and update [A21^T A22^T]^T using level 3 operations.
      // Finally, the algorithm continue on A22

      BlockType A11_21 = mat.block(k,k,brows,bs);
      Block<HCoeffs,Dynamic,1> hCoeffsSegment = hCoeffs.segment(k,bs);

      householder_qr_inplace_unblocked(A11_21, hCoeffsSegment, tempData);

      if(tcols)
      {
        BlockType A21_22 = mat.block(k,k+bs,brows,tcols);
        apply_block_householder_on_the_left(A21_22,A11_21,hCoeffsSegment, false); // false == backward
      }
    }
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename _MatrixType>
template<typename RhsType, typename DstType>
void HouseholderQR<_MatrixType>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  const Index rank = (std::min)(rows(), cols());

  typename RhsType::PlainObject c(rhs);

  c.applyOnTheLeft(householderQ().setLength(rank).adjoint() );

  m_qr.topLeftCorner(rank, rank)
      .template triangularView<Upper>()
      .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(cols()-rank).setZero();
}

template<typename _MatrixType>
template<bool Conjugate, typename RhsType, typename DstType>
void HouseholderQR<_MatrixType>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  const Index rank = (std::min)(rows(), cols());

  typename RhsType::PlainObject c(rhs);

  m_qr.topLeftCorner(rank, rank)
      .template triangularView<Upper>()
      .transpose().template conjugateIf<Conjugate>()
      .solveInPlace(c.topRows(rank));

  dst.topRows(rank) = c.topRows(rank);
  dst.bottomRows(rows()-rank).setZero();

  dst.applyOnTheLeft(householderQ().setLength(rank).template conjugateIf<!Conjugate>() );
}
#endif

/** Performs the QR factorization of the given matrix \a matrix. The result of
  * the factorization is stored into \c *this, and a reference to \c *this
  * is returned.
  *
  * \sa class HouseholderQR, HouseholderQR(const MatrixType&)
  */
template<typename MatrixType>
void HouseholderQR<MatrixType>::computeInPlace()
{
  check_template_parameters();
  
  Index rows = m_qr.rows();
  Index cols = m_qr.cols();
  Index size = (std::min)(rows,cols);

  m_hCoeffs.resize(size);

  m_temp.resize(cols);

  internal::householder_qr_inplace_blocked<MatrixType, HCoeffsType>::run(m_qr, m_hCoeffs, 48, m_temp.data());

  m_isInitialized = true;
}

/** \return the Householder QR decomposition of \c *this.
  *
  * \sa class HouseholderQR
  */
template<typename Derived>
const HouseholderQR<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::householderQr() const
{
  return HouseholderQR<PlainObject>(eval());
}

} // end namespace Eigen

#endif // EIGEN_QR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/HouseholderQR_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Householder QR decomposition of a matrix w/o pivoting based on
 *    LAPACKE_?geqrf function.
 ********************************************************************************
*/

#ifndef EIGEN_QR_LAPACKE_H
#define EIGEN_QR_LAPACKE_H

namespace Eigen { 

namespace internal {

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_QR_NOPIV(EIGTYPE, LAPACKE_TYPE, LAPACKE_PREFIX) \
template<typename MatrixQR, typename HCoeffs> \
struct householder_qr_inplace_blocked<MatrixQR, HCoeffs, EIGTYPE, true> \
{ \
  static void run(MatrixQR& mat, HCoeffs& hCoeffs, Index = 32, \
      typename MatrixQR::Scalar* = 0) \
  { \
    lapack_int m = (lapack_int) mat.rows(); \
    lapack_int n = (lapack_int) mat.cols(); \
    lapack_int lda = (lapack_int) mat.outerStride(); \
    lapack_int matrix_order = (MatrixQR::IsRowMajor) ? LAPACK_ROW_MAJOR : LAPACK_COL_MAJOR; \
    LAPACKE_##LAPACKE_PREFIX##geqrf( matrix_order, m, n, (LAPACKE_TYPE*)mat.data(), lda, (LAPACKE_TYPE*)hCoeffs.data()); \
    hCoeffs.adjointInPlace(); \
  } \
};

EIGEN_LAPACKE_QR_NOPIV(double, double, d)
EIGEN_LAPACKE_QR_NOPIV(float, float, s)
EIGEN_LAPACKE_QR_NOPIV(dcomplex, lapack_complex_double, z)
EIGEN_LAPACKE_QR_NOPIV(scomplex, lapack_complex_float, c)

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_QR_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SPQRSupport/SuiteSparseQRSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUITESPARSEQRSUPPORT_H
#define EIGEN_SUITESPARSEQRSUPPORT_H

namespace Eigen {
  
  template<typename MatrixType> class SPQR; 
  template<typename SPQRType> struct SPQRMatrixQReturnType; 
  template<typename SPQRType> struct SPQRMatrixQTransposeReturnType; 
  template <typename SPQRType, typename Derived> struct SPQR_QProduct;
  namespace internal {
    template <typename SPQRType> struct traits<SPQRMatrixQReturnType<SPQRType> >
    {
      typedef typename SPQRType::MatrixType ReturnType;
    };
    template <typename SPQRType> struct traits<SPQRMatrixQTransposeReturnType<SPQRType> >
    {
      typedef typename SPQRType::MatrixType ReturnType;
    };
    template <typename SPQRType, typename Derived> struct traits<SPQR_QProduct<SPQRType, Derived> >
    {
      typedef typename Derived::PlainObject ReturnType;
    };
  } // End namespace internal
  
/**
  * \ingroup SPQRSupport_Module
  * \class SPQR
  * \brief Sparse QR factorization based on SuiteSparseQR library
  *
  * This class is used to perform a multithreaded and multifrontal rank-revealing QR decomposition
  * of sparse matrices. The result is then used to solve linear leasts_square systems.
  * Clearly, a QR factorization is returned such that A*P = Q*R where :
  *
  * P is the column permutation. Use colsPermutation() to get it.
  *
  * Q is the orthogonal matrix represented as Householder reflectors.
  * Use matrixQ() to get an expression and matrixQ().transpose() to get the transpose.
  * You can then apply it to a vector.
  *
  * R is the sparse triangular factor. Use matrixQR() to get it as SparseMatrix.
  * NOTE : The Index type of R is always SuiteSparse_long. You can get it with SPQR::Index
  *
  * \tparam _MatrixType The type of the sparse matrix A, must be a column-major SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  *
  */
template<typename _MatrixType>
class SPQR : public SparseSolverBase<SPQR<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<SPQR<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    typedef typename _MatrixType::Scalar Scalar;
    typedef typename _MatrixType::RealScalar RealScalar;
    typedef SuiteSparse_long StorageIndex ;
    typedef SparseMatrix<Scalar, ColMajor, StorageIndex> MatrixType;
    typedef Map<PermutationMatrix<Dynamic, Dynamic, StorageIndex> > PermutationType;
    enum {
      ColsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic
    };
  public:
    SPQR() 
      : m_analysisIsOk(false),
        m_factorizationIsOk(false),
        m_isRUpToDate(false),
        m_ordering(SPQR_ORDERING_DEFAULT),
        m_allow_tol(SPQR_DEFAULT_TOL),
        m_tolerance (NumTraits<Scalar>::epsilon()),
        m_cR(0),
        m_E(0),
        m_H(0),
        m_HPinv(0),
        m_HTau(0),
        m_useDefaultThreshold(true)
    { 
      cholmod_l_start(&m_cc);
    }
    
    explicit SPQR(const _MatrixType& matrix)
      : m_analysisIsOk(false),
        m_factorizationIsOk(false),
        m_isRUpToDate(false),
        m_ordering(SPQR_ORDERING_DEFAULT),
        m_allow_tol(SPQR_DEFAULT_TOL),
        m_tolerance (NumTraits<Scalar>::epsilon()),
        m_cR(0),
        m_E(0),
        m_H(0),
        m_HPinv(0),
        m_HTau(0),
        m_useDefaultThreshold(true)
    {
      cholmod_l_start(&m_cc);
      compute(matrix);
    }
    
    ~SPQR()
    {
      SPQR_free();
      cholmod_l_finish(&m_cc);
    }
    void SPQR_free()
    {
      cholmod_l_free_sparse(&m_H, &m_cc);
      cholmod_l_free_sparse(&m_cR, &m_cc);
      cholmod_l_free_dense(&m_HTau, &m_cc);
      std::free(m_E);
      std::free(m_HPinv);
    }

    void compute(const _MatrixType& matrix)
    {
      if(m_isInitialized) SPQR_free();

      MatrixType mat(matrix);
      
      /* Compute the default threshold as in MatLab, see:
       * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
       * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011, Page 8:3 
       */
      RealScalar pivotThreshold = m_tolerance;
      if(m_useDefaultThreshold) 
      {
        RealScalar max2Norm = 0.0;
        for (int j = 0; j < mat.cols(); j++) max2Norm = numext::maxi(max2Norm, mat.col(j).norm());
        if(max2Norm==RealScalar(0))
          max2Norm = RealScalar(1);
        pivotThreshold = 20 * (mat.rows() + mat.cols()) * max2Norm * NumTraits<RealScalar>::epsilon();
      }
      cholmod_sparse A; 
      A = viewAsCholmod(mat);
      m_rows = matrix.rows();
      Index col = matrix.cols();
      m_rank = SuiteSparseQR<Scalar>(m_ordering, pivotThreshold, col, &A, 
                             &m_cR, &m_E, &m_H, &m_HPinv, &m_HTau, &m_cc);

      if (!m_cR)
      {
        m_info = NumericalIssue;
        m_isInitialized = false;
        return;
      }
      m_info = Success;
      m_isInitialized = true;
      m_isRUpToDate = false;
    }
    /** 
     * Get the number of rows of the input matrix and the Q matrix
     */
    inline Index rows() const {return m_rows; }
    
    /** 
     * Get the number of columns of the input matrix. 
     */
    inline Index cols() const { return m_cR->ncol; }
    
    template<typename Rhs, typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_isInitialized && " The QR factorization should be computed first, call compute()");
      eigen_assert(b.cols()==1 && "This method is for vectors only");

      //Compute Q^T * b
      typename Dest::PlainObject y, y2;
      y = matrixQ().transpose() * b;
      
      // Solves with the triangular matrix R
      Index rk = this->rank();
      y2 = y;
      y.resize((std::max)(cols(),Index(y.rows())),y.cols());
      y.topRows(rk) = this->matrixR().topLeftCorner(rk, rk).template triangularView<Upper>().solve(y2.topRows(rk));

      // Apply the column permutation 
      // colsPermutation() performs a copy of the permutation,
      // so let's apply it manually:
      for(Index i = 0; i < rk; ++i) dest.row(m_E[i]) = y.row(i);
      for(Index i = rk; i < cols(); ++i) dest.row(m_E[i]).setZero();
      
//       y.bottomRows(y.rows()-rk).setZero();
//       dest = colsPermutation() * y.topRows(cols());
      
      m_info = Success;
    }
    
    /** \returns the sparse triangular factor R. It is a sparse matrix
     */
    const MatrixType matrixR() const
    {
      eigen_assert(m_isInitialized && " The QR factorization should be computed first, call compute()");
      if(!m_isRUpToDate) {
        m_R = viewAsEigen<Scalar,ColMajor, typename MatrixType::StorageIndex>(*m_cR);
        m_isRUpToDate = true;
      }
      return m_R;
    }
    /// Get an expression of the matrix Q
    SPQRMatrixQReturnType<SPQR> matrixQ() const
    {
      return SPQRMatrixQReturnType<SPQR>(*this);
    }
    /// Get the permutation that was applied to columns of A
    PermutationType colsPermutation() const
    { 
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return PermutationType(m_E, m_cR->ncol);
    }
    /**
     * Gets the rank of the matrix. 
     * It should be equal to matrixQR().cols if the matrix is full-rank
     */
    Index rank() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_cc.SPQR_istat[4];
    }
    /// Set the fill-reducing ordering method to be used
    void setSPQROrdering(int ord) { m_ordering = ord;}
    /// Set the tolerance tol to treat columns with 2-norm < =tol as zero
    void setPivotThreshold(const RealScalar& tol)
    {
      m_useDefaultThreshold = false;
      m_tolerance = tol;
    }
    
    /** \returns a pointer to the SPQR workspace */
    cholmod_common *cholmodCommon() const { return &m_cc; }
    
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the sparse QR can not be computed
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
  protected:
    bool m_analysisIsOk;
    bool m_factorizationIsOk;
    mutable bool m_isRUpToDate;
    mutable ComputationInfo m_info;
    int m_ordering; // Ordering method to use, see SPQR's manual
    int m_allow_tol; // Allow to use some tolerance during numerical factorization.
    RealScalar m_tolerance; // treat columns with 2-norm below this tolerance as zero
    mutable cholmod_sparse *m_cR; // The sparse R factor in cholmod format
    mutable MatrixType m_R; // The sparse matrix R in Eigen format
    mutable StorageIndex *m_E; // The permutation applied to columns
    mutable cholmod_sparse *m_H;  //The householder vectors
    mutable StorageIndex *m_HPinv; // The row permutation of H
    mutable cholmod_dense *m_HTau; // The Householder coefficients
    mutable Index m_rank; // The rank of the matrix
    mutable cholmod_common m_cc; // Workspace and parameters
    bool m_useDefaultThreshold;     // Use default threshold
    Index m_rows;
    template<typename ,typename > friend struct SPQR_QProduct;
};

template <typename SPQRType, typename Derived>
struct SPQR_QProduct : ReturnByValue<SPQR_QProduct<SPQRType,Derived> >
{
  typedef typename SPQRType::Scalar Scalar;
  typedef typename SPQRType::StorageIndex StorageIndex;
  //Define the constructor to get reference to argument types
  SPQR_QProduct(const SPQRType& spqr, const Derived& other, bool transpose) : m_spqr(spqr),m_other(other),m_transpose(transpose) {}
  
  inline Index rows() const { return m_transpose ? m_spqr.rows() : m_spqr.cols(); }
  inline Index cols() const { return m_other.cols(); }
  // Assign to a vector
  template<typename ResType>
  void evalTo(ResType& res) const
  {
    cholmod_dense y_cd;
    cholmod_dense *x_cd; 
    int method = m_transpose ? SPQR_QTX : SPQR_QX; 
    cholmod_common *cc = m_spqr.cholmodCommon();
    y_cd = viewAsCholmod(m_other.const_cast_derived());
    x_cd = SuiteSparseQR_qmult<Scalar>(method, m_spqr.m_H, m_spqr.m_HTau, m_spqr.m_HPinv, &y_cd, cc);
    res = Matrix<Scalar,ResType::RowsAtCompileTime,ResType::ColsAtCompileTime>::Map(reinterpret_cast<Scalar*>(x_cd->x), x_cd->nrow, x_cd->ncol);
    cholmod_l_free_dense(&x_cd, cc);
  }
  const SPQRType& m_spqr; 
  const Derived& m_other; 
  bool m_transpose; 
  
};
template<typename SPQRType>
struct SPQRMatrixQReturnType{
  
  SPQRMatrixQReturnType(const SPQRType& spqr) : m_spqr(spqr) {}
  template<typename Derived>
  SPQR_QProduct<SPQRType, Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SPQR_QProduct<SPQRType,Derived>(m_spqr,other.derived(),false);
  }
  SPQRMatrixQTransposeReturnType<SPQRType> adjoint() const
  {
    return SPQRMatrixQTransposeReturnType<SPQRType>(m_spqr);
  }
  // To use for operations with the transpose of Q
  SPQRMatrixQTransposeReturnType<SPQRType> transpose() const
  {
    return SPQRMatrixQTransposeReturnType<SPQRType>(m_spqr);
  }
  const SPQRType& m_spqr;
};

template<typename SPQRType>
struct SPQRMatrixQTransposeReturnType{
  SPQRMatrixQTransposeReturnType(const SPQRType& spqr) : m_spqr(spqr) {}
  template<typename Derived>
  SPQR_QProduct<SPQRType,Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SPQR_QProduct<SPQRType,Derived>(m_spqr,other.derived(), true);
  }
  const SPQRType& m_spqr;
};

}// End namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/BDCSVD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
// 
// We used the "A Divide-And-Conquer Algorithm for the Bidiagonal SVD"
// research report written by Ming Gu and Stanley C.Eisenstat
// The code variable names correspond to the names they used in their 
// report
//
// Copyright (C) 2013 Gauthier Brun <brun.gauthier@gmail.com>
// Copyright (C) 2013 Nicolas Carre <nicolas.carre@ensimag.fr>
// Copyright (C) 2013 Jean Ceccato <jean.ceccato@ensimag.fr>
// Copyright (C) 2013 Pierre Zoppitelli <pierre.zoppitelli@ensimag.fr>
// Copyright (C) 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2014-2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BDCSVD_H
#define EIGEN_BDCSVD_H
// #define EIGEN_BDCSVD_DEBUG_VERBOSE
// #define EIGEN_BDCSVD_SANITY_CHECKS

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
#undef eigen_internal_assert
#define eigen_internal_assert(X) assert(X);
#endif

namespace Eigen {

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
IOFormat bdcsvdfmt(8, 0, ", ", "\n", "  [", "]");
#endif
  
template<typename _MatrixType> class BDCSVD;

namespace internal {

template<typename _MatrixType> 
struct traits<BDCSVD<_MatrixType> >
        : traits<_MatrixType>
{
  typedef _MatrixType MatrixType;
};  

} // end namespace internal
  
  
/** \ingroup SVD_Module
 *
 *
 * \class BDCSVD
 *
 * \brief class Bidiagonal Divide and Conquer SVD
 *
 * \tparam _MatrixType the type of the matrix of which we are computing the SVD decomposition
 *
 * This class first reduces the input matrix to bi-diagonal form using class UpperBidiagonalization,
 * and then performs a divide-and-conquer diagonalization. Small blocks are diagonalized using class JacobiSVD.
 * You can control the switching size with the setSwitchSize() method, default is 16.
 * For small matrice (<16), it is thus preferable to directly use JacobiSVD. For larger ones, BDCSVD is highly
 * recommended and can several order of magnitude faster.
 *
 * \warning this algorithm is unlikely to provide accurate result when compiled with unsafe math optimizations.
 * For instance, this concerns Intel's compiler (ICC), which performs such optimization by default unless
 * you compile with the \c -fp-model \c precise option. Likewise, the \c -ffast-math option of GCC or clang will
 * significantly degrade the accuracy.
 *
 * \sa class JacobiSVD
 */
template<typename _MatrixType> 
class BDCSVD : public SVDBase<BDCSVD<_MatrixType> >
{
  typedef SVDBase<BDCSVD> Base;
    
public:
  using Base::rows;
  using Base::cols;
  using Base::computeU;
  using Base::computeV;
  
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  typedef typename NumTraits<RealScalar>::Literal Literal;
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime, 
    ColsAtCompileTime = MatrixType::ColsAtCompileTime, 
    DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime, ColsAtCompileTime), 
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime, 
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime, 
    MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime, MaxColsAtCompileTime), 
    MatrixOptions = MatrixType::Options
  };

  typedef typename Base::MatrixUType MatrixUType;
  typedef typename Base::MatrixVType MatrixVType;
  typedef typename Base::SingularValuesType SingularValuesType;
  
  typedef Matrix<Scalar, Dynamic, Dynamic, ColMajor> MatrixX;
  typedef Matrix<RealScalar, Dynamic, Dynamic, ColMajor> MatrixXr;
  typedef Matrix<RealScalar, Dynamic, 1> VectorType;
  typedef Array<RealScalar, Dynamic, 1> ArrayXr;
  typedef Array<Index,1,Dynamic> ArrayXi;
  typedef Ref<ArrayXr> ArrayRef;
  typedef Ref<ArrayXi> IndicesRef;

  /** \brief Default Constructor.
   *
   * The default constructor is useful in cases in which the user intends to
   * perform decompositions via BDCSVD::compute(const MatrixType&).
   */
  BDCSVD() : m_algoswap(16), m_isTranspose(false), m_compU(false), m_compV(false), m_numIters(0)
  {}


  /** \brief Default Constructor with memory preallocation
   *
   * Like the default constructor but with preallocation of the internal data
   * according to the specified problem size.
   * \sa BDCSVD()
   */
  BDCSVD(Index rows, Index cols, unsigned int computationOptions = 0)
    : m_algoswap(16), m_numIters(0)
  {
    allocate(rows, cols, computationOptions);
  }

  /** \brief Constructor performing the decomposition of given matrix.
   *
   * \param matrix the matrix to decompose
   * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
   *                           By default, none is computed. This is a bit - field, the possible bits are #ComputeFullU, #ComputeThinU, 
   *                           #ComputeFullV, #ComputeThinV.
   *
   * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
   * available with the (non - default) FullPivHouseholderQR preconditioner.
   */
  BDCSVD(const MatrixType& matrix, unsigned int computationOptions = 0)
    : m_algoswap(16), m_numIters(0)
  {
    compute(matrix, computationOptions);
  }

  ~BDCSVD() 
  {
  }
  
  /** \brief Method performing the decomposition of given matrix using custom options.
   *
   * \param matrix the matrix to decompose
   * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
   *                           By default, none is computed. This is a bit - field, the possible bits are #ComputeFullU, #ComputeThinU, 
   *                           #ComputeFullV, #ComputeThinV.
   *
   * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
   * available with the (non - default) FullPivHouseholderQR preconditioner.
   */
  BDCSVD& compute(const MatrixType& matrix, unsigned int computationOptions);

  /** \brief Method performing the decomposition of given matrix using current options.
   *
   * \param matrix the matrix to decompose
   *
   * This method uses the current \a computationOptions, as already passed to the constructor or to compute(const MatrixType&, unsigned int).
   */
  BDCSVD& compute(const MatrixType& matrix)
  {
    return compute(matrix, this->m_computationOptions);
  }

  void setSwitchSize(int s) 
  {
    eigen_assert(s>3 && "BDCSVD the size of the algo switch has to be greater than 3");
    m_algoswap = s;
  }
 
private:
  void allocate(Index rows, Index cols, unsigned int computationOptions);
  void divide(Index firstCol, Index lastCol, Index firstRowW, Index firstColW, Index shift);
  void computeSVDofM(Index firstCol, Index n, MatrixXr& U, VectorType& singVals, MatrixXr& V);
  void computeSingVals(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef& perm, VectorType& singVals, ArrayRef shifts, ArrayRef mus);
  void perturbCol0(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef& perm, const VectorType& singVals, const ArrayRef& shifts, const ArrayRef& mus, ArrayRef zhat);
  void computeSingVecs(const ArrayRef& zhat, const ArrayRef& diag, const IndicesRef& perm, const VectorType& singVals, const ArrayRef& shifts, const ArrayRef& mus, MatrixXr& U, MatrixXr& V);
  void deflation43(Index firstCol, Index shift, Index i, Index size);
  void deflation44(Index firstColu , Index firstColm, Index firstRowW, Index firstColW, Index i, Index j, Index size);
  void deflation(Index firstCol, Index lastCol, Index k, Index firstRowW, Index firstColW, Index shift);
  template<typename HouseholderU, typename HouseholderV, typename NaiveU, typename NaiveV>
  void copyUV(const HouseholderU &householderU, const HouseholderV &householderV, const NaiveU &naiveU, const NaiveV &naivev);
  void structured_update(Block<MatrixXr,Dynamic,Dynamic> A, const MatrixXr &B, Index n1);
  static RealScalar secularEq(RealScalar x, const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const ArrayRef& diagShifted, RealScalar shift);

protected:
  MatrixXr m_naiveU, m_naiveV;
  MatrixXr m_computed;
  Index m_nRec;
  ArrayXr m_workspace;
  ArrayXi m_workspaceI;
  int m_algoswap;
  bool m_isTranspose, m_compU, m_compV;
  
  using Base::m_singularValues;
  using Base::m_diagSize;
  using Base::m_computeFullU;
  using Base::m_computeFullV;
  using Base::m_computeThinU;
  using Base::m_computeThinV;
  using Base::m_matrixU;
  using Base::m_matrixV;
  using Base::m_info;
  using Base::m_isInitialized;
  using Base::m_nonzeroSingularValues;

public:  
  int m_numIters;
}; //end class BDCSVD


// Method to allocate and initialize matrix and attributes
template<typename MatrixType>
void BDCSVD<MatrixType>::allocate(Eigen::Index rows, Eigen::Index cols, unsigned int computationOptions)
{
  m_isTranspose = (cols > rows);

  if (Base::allocate(rows, cols, computationOptions))
    return;
  
  m_computed = MatrixXr::Zero(m_diagSize + 1, m_diagSize );
  m_compU = computeV();
  m_compV = computeU();
  if (m_isTranspose)
    std::swap(m_compU, m_compV);
  
  if (m_compU) m_naiveU = MatrixXr::Zero(m_diagSize + 1, m_diagSize + 1 );
  else         m_naiveU = MatrixXr::Zero(2, m_diagSize + 1 );
  
  if (m_compV) m_naiveV = MatrixXr::Zero(m_diagSize, m_diagSize);
  
  m_workspace.resize((m_diagSize+1)*(m_diagSize+1)*3);
  m_workspaceI.resize(3*m_diagSize);
}// end allocate

template<typename MatrixType>
BDCSVD<MatrixType>& BDCSVD<MatrixType>::compute(const MatrixType& matrix, unsigned int computationOptions) 
{
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "\n\n\n======================================================================================================================\n\n\n";
#endif
  allocate(matrix.rows(), matrix.cols(), computationOptions);
  using std::abs;

  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  
  //**** step -1 - If the problem is too small, directly falls back to JacobiSVD and return
  if(matrix.cols() < m_algoswap)
  {
    // FIXME this line involves temporaries
    JacobiSVD<MatrixType> jsvd(matrix,computationOptions);
    m_isInitialized = true;
    m_info = jsvd.info();
    if (m_info == Success || m_info == NoConvergence) {
      if(computeU()) m_matrixU = jsvd.matrixU();
      if(computeV()) m_matrixV = jsvd.matrixV();
      m_singularValues = jsvd.singularValues();
      m_nonzeroSingularValues = jsvd.nonzeroSingularValues();
    }
    return *this;
  }
  
  //**** step 0 - Copy the input matrix and apply scaling to reduce over/under-flows
  RealScalar scale = matrix.cwiseAbs().template maxCoeff<PropagateNaN>();
  if (!(numext::isfinite)(scale)) {
    m_isInitialized = true;
    m_info = InvalidInput;
    return *this;
  }

  if(scale==Literal(0)) scale = Literal(1);
  MatrixX copy;
  if (m_isTranspose) copy = matrix.adjoint()/scale;
  else               copy = matrix/scale;
  
  //**** step 1 - Bidiagonalization
  // FIXME this line involves temporaries
  internal::UpperBidiagonalization<MatrixX> bid(copy);

  //**** step 2 - Divide & Conquer
  m_naiveU.setZero();
  m_naiveV.setZero();
  // FIXME this line involves a temporary matrix
  m_computed.topRows(m_diagSize) = bid.bidiagonal().toDenseMatrix().transpose();
  m_computed.template bottomRows<1>().setZero();
  divide(0, m_diagSize - 1, 0, 0, 0);
  if (m_info != Success && m_info != NoConvergence) {
    m_isInitialized = true;
    return *this;
  }
    
  //**** step 3 - Copy singular values and vectors
  for (int i=0; i<m_diagSize; i++)
  {
    RealScalar a = abs(m_computed.coeff(i, i));
    m_singularValues.coeffRef(i) = a * scale;
    if (a<considerZero)
    {
      m_nonzeroSingularValues = i;
      m_singularValues.tail(m_diagSize - i - 1).setZero();
      break;
    }
    else if (i == m_diagSize - 1)
    {
      m_nonzeroSingularValues = i + 1;
      break;
    }
  }

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
//   std::cout << "m_naiveU\n" << m_naiveU << "\n\n";
//   std::cout << "m_naiveV\n" << m_naiveV << "\n\n";
#endif
  if(m_isTranspose) copyUV(bid.householderV(), bid.householderU(), m_naiveV, m_naiveU);
  else              copyUV(bid.householderU(), bid.householderV(), m_naiveU, m_naiveV);

  m_isInitialized = true;
  return *this;
}// end compute


template<typename MatrixType>
template<typename HouseholderU, typename HouseholderV, typename NaiveU, typename NaiveV>
void BDCSVD<MatrixType>::copyUV(const HouseholderU &householderU, const HouseholderV &householderV, const NaiveU &naiveU, const NaiveV &naiveV)
{
  // Note exchange of U and V: m_matrixU is set from m_naiveV and vice versa
  if (computeU())
  {
    Index Ucols = m_computeThinU ? m_diagSize : householderU.cols();
    m_matrixU = MatrixX::Identity(householderU.cols(), Ucols);
    m_matrixU.topLeftCorner(m_diagSize, m_diagSize) = naiveV.template cast<Scalar>().topLeftCorner(m_diagSize, m_diagSize);
    householderU.applyThisOnTheLeft(m_matrixU); // FIXME this line involves a temporary buffer
  }
  if (computeV())
  {
    Index Vcols = m_computeThinV ? m_diagSize : householderV.cols();
    m_matrixV = MatrixX::Identity(householderV.cols(), Vcols);
    m_matrixV.topLeftCorner(m_diagSize, m_diagSize) = naiveU.template cast<Scalar>().topLeftCorner(m_diagSize, m_diagSize);
    householderV.applyThisOnTheLeft(m_matrixV); // FIXME this line involves a temporary buffer
  }
}

/** \internal
  * Performs A = A * B exploiting the special structure of the matrix A. Splitting A as:
  *  A = [A1]
  *      [A2]
  * such that A1.rows()==n1, then we assume that at least half of the columns of A1 and A2 are zeros.
  * We can thus pack them prior to the the matrix product. However, this is only worth the effort if the matrix is large
  * enough.
  */
template<typename MatrixType>
void BDCSVD<MatrixType>::structured_update(Block<MatrixXr,Dynamic,Dynamic> A, const MatrixXr &B, Index n1)
{
  Index n = A.rows();
  if(n>100)
  {
    // If the matrices are large enough, let's exploit the sparse structure of A by
    // splitting it in half (wrt n1), and packing the non-zero columns.
    Index n2 = n - n1;
    Map<MatrixXr> A1(m_workspace.data()      , n1, n);
    Map<MatrixXr> A2(m_workspace.data()+ n1*n, n2, n);
    Map<MatrixXr> B1(m_workspace.data()+  n*n, n,  n);
    Map<MatrixXr> B2(m_workspace.data()+2*n*n, n,  n);
    Index k1=0, k2=0;
    for(Index j=0; j<n; ++j)
    {
      if( (A.col(j).head(n1).array()!=Literal(0)).any() )
      {
        A1.col(k1) = A.col(j).head(n1);
        B1.row(k1) = B.row(j);
        ++k1;
      }
      if( (A.col(j).tail(n2).array()!=Literal(0)).any() )
      {
        A2.col(k2) = A.col(j).tail(n2);
        B2.row(k2) = B.row(j);
        ++k2;
      }
    }
  
    A.topRows(n1).noalias()    = A1.leftCols(k1) * B1.topRows(k1);
    A.bottomRows(n2).noalias() = A2.leftCols(k2) * B2.topRows(k2);
  }
  else
  {
    Map<MatrixXr,Aligned> tmp(m_workspace.data(),n,n);
    tmp.noalias() = A*B;
    A = tmp;
  }
}

// The divide algorithm is done "in place", we are always working on subsets of the same matrix. The divide methods takes as argument the 
// place of the submatrix we are currently working on.

//@param firstCol : The Index of the first column of the submatrix of m_computed and for m_naiveU;
//@param lastCol : The Index of the last column of the submatrix of m_computed and for m_naiveU; 
// lastCol + 1 - firstCol is the size of the submatrix.
//@param firstRowW : The Index of the first row of the matrix W that we are to change. (see the reference paper section 1 for more information on W)
//@param firstRowW : Same as firstRowW with the column.
//@param shift : Each time one takes the left submatrix, one must add 1 to the shift. Why? Because! We actually want the last column of the U submatrix 
// to become the first column (*coeff) and to shift all the other columns to the right. There are more details on the reference paper.
template<typename MatrixType>
void BDCSVD<MatrixType>::divide(Eigen::Index firstCol, Eigen::Index lastCol, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index shift)
{
  // requires rows = cols + 1;
  using std::pow;
  using std::sqrt;
  using std::abs;
  const Index n = lastCol - firstCol + 1;
  const Index k = n/2;
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar alphaK;
  RealScalar betaK; 
  RealScalar r0; 
  RealScalar lambda, phi, c0, s0;
  VectorType l, f;
  // We use the other algorithm which is more efficient for small 
  // matrices.
  if (n < m_algoswap)
  {
    // FIXME this line involves temporaries
    JacobiSVD<MatrixXr> b(m_computed.block(firstCol, firstCol, n + 1, n), ComputeFullU | (m_compV ? ComputeFullV : 0));
    m_info = b.info();
    if (m_info != Success && m_info != NoConvergence) return;
    if (m_compU)
      m_naiveU.block(firstCol, firstCol, n + 1, n + 1).real() = b.matrixU();
    else 
    {
      m_naiveU.row(0).segment(firstCol, n + 1).real() = b.matrixU().row(0);
      m_naiveU.row(1).segment(firstCol, n + 1).real() = b.matrixU().row(n);
    }
    if (m_compV) m_naiveV.block(firstRowW, firstColW, n, n).real() = b.matrixV();
    m_computed.block(firstCol + shift, firstCol + shift, n + 1, n).setZero();
    m_computed.diagonal().segment(firstCol + shift, n) = b.singularValues().head(n);
    return;
  }
  // We use the divide and conquer algorithm
  alphaK =  m_computed(firstCol + k, firstCol + k);
  betaK = m_computed(firstCol + k + 1, firstCol + k);
  // The divide must be done in that order in order to have good results. Divide change the data inside the submatrices
  // and the divide of the right submatrice reads one column of the left submatrice. That's why we need to treat the 
  // right submatrix before the left one. 
  divide(k + 1 + firstCol, lastCol, k + 1 + firstRowW, k + 1 + firstColW, shift);
  if (m_info != Success && m_info != NoConvergence) return;
  divide(firstCol, k - 1 + firstCol, firstRowW, firstColW + 1, shift + 1);
  if (m_info != Success && m_info != NoConvergence) return;

  if (m_compU)
  {
    lambda = m_naiveU(firstCol + k, firstCol + k);
    phi = m_naiveU(firstCol + k + 1, lastCol + 1);
  } 
  else 
  {
    lambda = m_naiveU(1, firstCol + k);
    phi = m_naiveU(0, lastCol + 1);
  }
  r0 = sqrt((abs(alphaK * lambda) * abs(alphaK * lambda)) + abs(betaK * phi) * abs(betaK * phi));
  if (m_compU)
  {
    l = m_naiveU.row(firstCol + k).segment(firstCol, k);
    f = m_naiveU.row(firstCol + k + 1).segment(firstCol + k + 1, n - k - 1);
  } 
  else 
  {
    l = m_naiveU.row(1).segment(firstCol, k);
    f = m_naiveU.row(0).segment(firstCol + k + 1, n - k - 1);
  }
  if (m_compV) m_naiveV(firstRowW+k, firstColW) = Literal(1);
  if (r0<considerZero)
  {
    c0 = Literal(1);
    s0 = Literal(0);
  }
  else
  {
    c0 = alphaK * lambda / r0;
    s0 = betaK * phi / r0;
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  if (m_compU)
  {
    MatrixXr q1 (m_naiveU.col(firstCol + k).segment(firstCol, k + 1));     
    // we shiftW Q1 to the right
    for (Index i = firstCol + k - 1; i >= firstCol; i--) 
      m_naiveU.col(i + 1).segment(firstCol, k + 1) = m_naiveU.col(i).segment(firstCol, k + 1);
    // we shift q1 at the left with a factor c0
    m_naiveU.col(firstCol).segment( firstCol, k + 1) = (q1 * c0);
    // last column = q1 * - s0
    m_naiveU.col(lastCol + 1).segment(firstCol, k + 1) = (q1 * ( - s0));
    // first column = q2 * s0
    m_naiveU.col(firstCol).segment(firstCol + k + 1, n - k) = m_naiveU.col(lastCol + 1).segment(firstCol + k + 1, n - k) * s0; 
    // q2 *= c0
    m_naiveU.col(lastCol + 1).segment(firstCol + k + 1, n - k) *= c0;
  } 
  else 
  {
    RealScalar q1 = m_naiveU(0, firstCol + k);
    // we shift Q1 to the right
    for (Index i = firstCol + k - 1; i >= firstCol; i--) 
      m_naiveU(0, i + 1) = m_naiveU(0, i);
    // we shift q1 at the left with a factor c0
    m_naiveU(0, firstCol) = (q1 * c0);
    // last column = q1 * - s0
    m_naiveU(0, lastCol + 1) = (q1 * ( - s0));
    // first column = q2 * s0
    m_naiveU(1, firstCol) = m_naiveU(1, lastCol + 1) *s0; 
    // q2 *= c0
    m_naiveU(1, lastCol + 1) *= c0;
    m_naiveU.row(1).segment(firstCol + 1, k).setZero();
    m_naiveU.row(0).segment(firstCol + k + 1, n - k - 1).setZero();
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  m_computed(firstCol + shift, firstCol + shift) = r0;
  m_computed.col(firstCol + shift).segment(firstCol + shift + 1, k) = alphaK * l.transpose().real();
  m_computed.col(firstCol + shift).segment(firstCol + shift + k + 1, n - k - 1) = betaK * f.transpose().real();

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  ArrayXr tmp1 = (m_computed.block(firstCol+shift, firstCol+shift, n, n)).jacobiSvd().singularValues();
#endif
  // Second part: try to deflate singular values in combined matrix
  deflation(firstCol, lastCol, k, firstRowW, firstColW, shift);
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  ArrayXr tmp2 = (m_computed.block(firstCol+shift, firstCol+shift, n, n)).jacobiSvd().singularValues();
  std::cout << "\n\nj1 = " << tmp1.transpose().format(bdcsvdfmt) << "\n";
  std::cout << "j2 = " << tmp2.transpose().format(bdcsvdfmt) << "\n\n";
  std::cout << "err:      " << ((tmp1-tmp2).abs()>1e-12*tmp2.abs()).transpose() << "\n";
  static int count = 0;
  std::cout << "# " << ++count << "\n\n";
  assert((tmp1-tmp2).matrix().norm() < 1e-14*tmp2.matrix().norm());
//   assert(count<681);
//   assert(((tmp1-tmp2).abs()<1e-13*tmp2.abs()).all());
#endif
  
  // Third part: compute SVD of combined matrix
  MatrixXr UofSVD, VofSVD;
  VectorType singVals;
  computeSVDofM(firstCol + shift, n, UofSVD, singVals, VofSVD);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(UofSVD.allFinite());
  assert(VofSVD.allFinite());
#endif
  
  if (m_compU)
    structured_update(m_naiveU.block(firstCol, firstCol, n + 1, n + 1), UofSVD, (n+2)/2);
  else
  {
    Map<Matrix<RealScalar,2,Dynamic>,Aligned> tmp(m_workspace.data(),2,n+1);
    tmp.noalias() = m_naiveU.middleCols(firstCol, n+1) * UofSVD;
    m_naiveU.middleCols(firstCol, n + 1) = tmp;
  }
  
  if (m_compV)  structured_update(m_naiveV.block(firstRowW, firstColW, n, n), VofSVD, (n+1)/2);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
  
  m_computed.block(firstCol + shift, firstCol + shift, n, n).setZero();
  m_computed.block(firstCol + shift, firstCol + shift, n, n).diagonal() = singVals;
}// end divide

// Compute SVD of m_computed.block(firstCol, firstCol, n + 1, n); this block only has non-zeros in
// the first column and on the diagonal and has undergone deflation, so diagonal is in increasing
// order except for possibly the (0,0) entry. The computed SVD is stored U, singVals and V, except
// that if m_compV is false, then V is not computed. Singular values are sorted in decreasing order.
//
// TODO Opportunities for optimization: better root finding algo, better stopping criterion, better
// handling of round-off errors, be consistent in ordering
// For instance, to solve the secular equation using FMM, see http://www.stat.uchicago.edu/~lekheng/courses/302/classics/greengard-rokhlin.pdf
template <typename MatrixType>
void BDCSVD<MatrixType>::computeSVDofM(Eigen::Index firstCol, Eigen::Index n, MatrixXr& U, VectorType& singVals, MatrixXr& V)
{
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  using std::abs;
  ArrayRef col0 = m_computed.col(firstCol).segment(firstCol, n);
  m_workspace.head(n) =  m_computed.block(firstCol, firstCol, n, n).diagonal();
  ArrayRef diag = m_workspace.head(n);
  diag(0) = Literal(0);

  // Allocate space for singular values and vectors
  singVals.resize(n);
  U.resize(n+1, n+1);
  if (m_compV) V.resize(n, n);

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  if (col0.hasNaN() || diag.hasNaN())
    std::cout << "\n\nHAS NAN\n\n";
#endif
  
  // Many singular values might have been deflated, the zero ones have been moved to the end,
  // but others are interleaved and we must ignore them at this stage.
  // To this end, let's compute a permutation skipping them:
  Index actual_n = n;
  while(actual_n>1 && diag(actual_n-1)==Literal(0)) {--actual_n; eigen_internal_assert(col0(actual_n)==Literal(0)); }
  Index m = 0; // size of the deflated problem
  for(Index k=0;k<actual_n;++k)
    if(abs(col0(k))>considerZero)
      m_workspaceI(m++) = k;
  Map<ArrayXi> perm(m_workspaceI.data(),m);
  
  Map<ArrayXr> shifts(m_workspace.data()+1*n, n);
  Map<ArrayXr> mus(m_workspace.data()+2*n, n);
  Map<ArrayXr> zhat(m_workspace.data()+3*n, n);

#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "computeSVDofM using:\n";
  std::cout << "  z: " << col0.transpose() << "\n";
  std::cout << "  d: " << diag.transpose() << "\n";
#endif
  
  // Compute singVals, shifts, and mus
  computeSingVals(col0, diag, perm, singVals, shifts, mus);
  
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "  j:        " << (m_computed.block(firstCol, firstCol, n, n)).jacobiSvd().singularValues().transpose().reverse() << "\n\n";
  std::cout << "  sing-val: " << singVals.transpose() << "\n";
  std::cout << "  mu:       " << mus.transpose() << "\n";
  std::cout << "  shift:    " << shifts.transpose() << "\n";
  
  {
    std::cout << "\n\n    mus:    " << mus.head(actual_n).transpose() << "\n\n";
    std::cout << "    check1 (expect0) : " << ((singVals.array()-(shifts+mus)) / singVals.array()).head(actual_n).transpose() << "\n\n";
    assert((((singVals.array()-(shifts+mus)) / singVals.array()).head(actual_n) >= 0).all());
    std::cout << "    check2 (>0)      : " << ((singVals.array()-diag) / singVals.array()).head(actual_n).transpose() << "\n\n";
    assert((((singVals.array()-diag) / singVals.array()).head(actual_n) >= 0).all());
  }
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(singVals.allFinite());
  assert(mus.allFinite());
  assert(shifts.allFinite());
#endif
  
  // Compute zhat
  perturbCol0(col0, diag, perm, singVals, shifts, mus, zhat);
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "  zhat: " << zhat.transpose() << "\n";
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(zhat.allFinite());
#endif
  
  computeSingVecs(zhat, diag, perm, singVals, shifts, mus, U, V);
  
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "U^T U: " << (U.transpose() * U - MatrixXr(MatrixXr::Identity(U.cols(),U.cols()))).norm() << "\n";
  std::cout << "V^T V: " << (V.transpose() * V - MatrixXr(MatrixXr::Identity(V.cols(),V.cols()))).norm() << "\n";
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
  assert(U.allFinite());
  assert(V.allFinite());
//   assert((U.transpose() * U - MatrixXr(MatrixXr::Identity(U.cols(),U.cols()))).norm() < 100*NumTraits<RealScalar>::epsilon() * n);
//   assert((V.transpose() * V - MatrixXr(MatrixXr::Identity(V.cols(),V.cols()))).norm() < 100*NumTraits<RealScalar>::epsilon() * n);
#endif
  
  // Because of deflation, the singular values might not be completely sorted.
  // Fortunately, reordering them is a O(n) problem
  for(Index i=0; i<actual_n-1; ++i)
  {
    if(singVals(i)>singVals(i+1))
    {
      using std::swap;
      swap(singVals(i),singVals(i+1));
      U.col(i).swap(U.col(i+1));
      if(m_compV) V.col(i).swap(V.col(i+1));
    }
  }

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  {
    bool singular_values_sorted = (((singVals.segment(1,actual_n-1)-singVals.head(actual_n-1))).array() >= 0).all();
    if(!singular_values_sorted)
      std::cout << "Singular values are not sorted: " << singVals.segment(1,actual_n).transpose() << "\n";
    assert(singular_values_sorted);
  }
#endif
  
  // Reverse order so that singular values in increased order
  // Because of deflation, the zeros singular-values are already at the end
  singVals.head(actual_n).reverseInPlace();
  U.leftCols(actual_n).rowwise().reverseInPlace();
  if (m_compV) V.leftCols(actual_n).rowwise().reverseInPlace();
  
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  JacobiSVD<MatrixXr> jsvd(m_computed.block(firstCol, firstCol, n, n) );
  std::cout << "  * j:        " << jsvd.singularValues().transpose() << "\n\n";
  std::cout << "  * sing-val: " << singVals.transpose() << "\n";
//   std::cout << "  * err:      " << ((jsvd.singularValues()-singVals)>1e-13*singVals.norm()).transpose() << "\n";
#endif
}

template <typename MatrixType>
typename BDCSVD<MatrixType>::RealScalar BDCSVD<MatrixType>::secularEq(RealScalar mu, const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const ArrayRef& diagShifted, RealScalar shift)
{
  Index m = perm.size();
  RealScalar res = Literal(1);
  for(Index i=0; i<m; ++i)
  {
    Index j = perm(i);
    // The following expression could be rewritten to involve only a single division,
    // but this would make the expression more sensitive to overflow.
    res += (col0(j) / (diagShifted(j) - mu)) * (col0(j) / (diag(j) + shift + mu));
  }
  return res;

}

template <typename MatrixType>
void BDCSVD<MatrixType>::computeSingVals(const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm,
                                         VectorType& singVals, ArrayRef shifts, ArrayRef mus)
{
  using std::abs;
  using std::swap;
  using std::sqrt;

  Index n = col0.size();
  Index actual_n = n;
  // Note that here actual_n is computed based on col0(i)==0 instead of diag(i)==0 as above
  // because 1) we have diag(i)==0 => col0(i)==0 and 2) if col0(i)==0, then diag(i) is already a singular value.
  while(actual_n>1 && col0(actual_n-1)==Literal(0)) --actual_n;

  for (Index k = 0; k < n; ++k)
  {
    if (col0(k) == Literal(0) || actual_n==1)
    {
      // if col0(k) == 0, then entry is deflated, so singular value is on diagonal
      // if actual_n==1, then the deflated problem is already diagonalized
      singVals(k) = k==0 ? col0(0) : diag(k);
      mus(k) = Literal(0);
      shifts(k) = k==0 ? col0(0) : diag(k);
      continue;
    } 

    // otherwise, use secular equation to find singular value
    RealScalar left = diag(k);
    RealScalar right; // was: = (k != actual_n-1) ? diag(k+1) : (diag(actual_n-1) + col0.matrix().norm());
    if(k==actual_n-1)
      right = (diag(actual_n-1) + col0.matrix().norm());
    else
    {
      // Skip deflated singular values,
      // recall that at this stage we assume that z[j]!=0 and all entries for which z[j]==0 have been put aside.
      // This should be equivalent to using perm[]
      Index l = k+1;
      while(col0(l)==Literal(0)) { ++l; eigen_internal_assert(l<actual_n); }
      right = diag(l);
    }

    // first decide whether it's closer to the left end or the right end
    RealScalar mid = left + (right-left) / Literal(2);
    RealScalar fMid = secularEq(mid, col0, diag, perm, diag, Literal(0));
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
    std::cout << "right-left = " << right-left << "\n";
//     std::cout << "fMid = " << fMid << " " << secularEq(mid-left, col0, diag, perm, ArrayXr(diag-left), left)
//                            << " " << secularEq(mid-right, col0, diag, perm, ArrayXr(diag-right), right)   << "\n";
    std::cout << "     = " << secularEq(left+RealScalar(0.000001)*(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.1)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.2)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.3)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.4)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.49)    *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.5)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.51)    *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.6)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.7)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.8)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.9)     *(right-left), col0, diag, perm, diag, 0)
              << " "       << secularEq(left+RealScalar(0.999999)*(right-left), col0, diag, perm, diag, 0) << "\n";
#endif
    RealScalar shift = (k == actual_n-1 || fMid > Literal(0)) ? left : right;
    
    // measure everything relative to shift
    Map<ArrayXr> diagShifted(m_workspace.data()+4*n, n);
    diagShifted = diag - shift;

    if(k!=actual_n-1)
    {
      // check that after the shift, f(mid) is still negative:
      RealScalar midShifted = (right - left) / RealScalar(2);
      if(shift==right)
        midShifted = -midShifted;
      RealScalar fMidShifted = secularEq(midShifted, col0, diag, perm, diagShifted, shift);
      if(fMidShifted>0)
      {
        // fMid was erroneous, fix it:
        shift =  fMidShifted > Literal(0) ? left : right;
        diagShifted = diag - shift;
      }
    }
    
    // initial guess
    RealScalar muPrev, muCur;
    if (shift == left)
    {
      muPrev = (right - left) * RealScalar(0.1);
      if (k == actual_n-1) muCur = right - left;
      else                 muCur = (right - left) * RealScalar(0.5);
    }
    else
    {
      muPrev = -(right - left) * RealScalar(0.1);
      muCur = -(right - left) * RealScalar(0.5);
    }

    RealScalar fPrev = secularEq(muPrev, col0, diag, perm, diagShifted, shift);
    RealScalar fCur = secularEq(muCur, col0, diag, perm, diagShifted, shift);
    if (abs(fPrev) < abs(fCur))
    {
      swap(fPrev, fCur);
      swap(muPrev, muCur);
    }

    // rational interpolation: fit a function of the form a / mu + b through the two previous
    // iterates and use its zero to compute the next iterate
    bool useBisection = fPrev*fCur>Literal(0);
    while (fCur!=Literal(0) && abs(muCur - muPrev) > Literal(8) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(abs(muCur), abs(muPrev)) && abs(fCur - fPrev)>NumTraits<RealScalar>::epsilon() && !useBisection)
    {
      ++m_numIters;

      // Find a and b such that the function f(mu) = a / mu + b matches the current and previous samples.
      RealScalar a = (fCur - fPrev) / (Literal(1)/muCur - Literal(1)/muPrev);
      RealScalar b = fCur - a / muCur;
      // And find mu such that f(mu)==0:
      RealScalar muZero = -a/b;
      RealScalar fZero = secularEq(muZero, col0, diag, perm, diagShifted, shift);

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      assert((numext::isfinite)(fZero));
#endif
      
      muPrev = muCur;
      fPrev = fCur;
      muCur = muZero;
      fCur = fZero;
      
      if (shift == left  && (muCur < Literal(0) || muCur > right - left)) useBisection = true;
      if (shift == right && (muCur < -(right - left) || muCur > Literal(0))) useBisection = true;
      if (abs(fCur)>abs(fPrev)) useBisection = true;
    }

    // fall back on bisection method if rational interpolation did not work
    if (useBisection)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "useBisection for k = " << k << ", actual_n = " << actual_n << "\n";
#endif
      RealScalar leftShifted, rightShifted;
      if (shift == left)
      {
        // to avoid overflow, we must have mu > max(real_min, |z(k)|/sqrt(real_max)),
        // the factor 2 is to be more conservative
        leftShifted = numext::maxi<RealScalar>( (std::numeric_limits<RealScalar>::min)(), Literal(2) * abs(col0(k)) / sqrt((std::numeric_limits<RealScalar>::max)()) );

        // check that we did it right:
        eigen_internal_assert( (numext::isfinite)( (col0(k)/leftShifted)*(col0(k)/(diag(k)+shift+leftShifted)) ) );
        // I don't understand why the case k==0 would be special there:
        // if (k == 0) rightShifted = right - left; else
        rightShifted = (k==actual_n-1) ? right : ((right - left) * RealScalar(0.51)); // theoretically we can take 0.5, but let's be safe
      }
      else
      {
        leftShifted = -(right - left) * RealScalar(0.51);
        if(k+1<n)
          rightShifted = -numext::maxi<RealScalar>( (std::numeric_limits<RealScalar>::min)(), abs(col0(k+1)) / sqrt((std::numeric_limits<RealScalar>::max)()) );
        else
          rightShifted = -(std::numeric_limits<RealScalar>::min)();
      }

      RealScalar fLeft = secularEq(leftShifted, col0, diag, perm, diagShifted, shift);
      eigen_internal_assert(fLeft<Literal(0));

#if defined EIGEN_INTERNAL_DEBUGGING || defined EIGEN_BDCSVD_SANITY_CHECKS
      RealScalar fRight = secularEq(rightShifted, col0, diag, perm, diagShifted, shift);
#endif

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      if(!(numext::isfinite)(fLeft))
        std::cout << "f(" << leftShifted << ") =" << fLeft << " ; " << left << " " << shift << " " << right << "\n";
      assert((numext::isfinite)(fLeft));

      if(!(numext::isfinite)(fRight))
        std::cout << "f(" << rightShifted << ") =" << fRight << " ; " << left << " " << shift << " " << right << "\n";
      // assert((numext::isfinite)(fRight));
#endif
    
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      if(!(fLeft * fRight<0))
      {
        std::cout << "f(leftShifted) using  leftShifted=" << leftShifted << " ;  diagShifted(1:10):" << diagShifted.head(10).transpose()  << "\n ; "
                  << "left==shift=" << bool(left==shift) << " ; left-shift = " << (left-shift) << "\n";
        std::cout << "k=" << k << ", " <<  fLeft << " * " << fRight << " == " << fLeft * fRight << "  ;  "
                  << "[" << left << " .. " << right << "] -> [" << leftShifted << " " << rightShifted << "], shift=" << shift
                  << " ,  f(right)=" << secularEq(0,     col0, diag, perm, diagShifted, shift)
                           << " == " << secularEq(right, col0, diag, perm, diag, 0) << " == " << fRight << "\n";
      }
#endif
      eigen_internal_assert(fLeft * fRight < Literal(0));

      if(fLeft<Literal(0))
      {
        while (rightShifted - leftShifted > Literal(2) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(abs(leftShifted), abs(rightShifted)))
        {
          RealScalar midShifted = (leftShifted + rightShifted) / Literal(2);
          fMid = secularEq(midShifted, col0, diag, perm, diagShifted, shift);
          eigen_internal_assert((numext::isfinite)(fMid));

          if (fLeft * fMid < Literal(0))
          {
            rightShifted = midShifted;
          }
          else
          {
            leftShifted = midShifted;
            fLeft = fMid;
          }
        }
        muCur = (leftShifted + rightShifted) / Literal(2);
      }
      else 
      {
        // We have a problem as shifting on the left or right give either a positive or negative value
        // at the middle of [left,right]...
        // Instead fo abbording or entering an infinite loop,
        // let's just use the middle as the estimated zero-crossing:
        muCur = (right - left) * RealScalar(0.5);
        if(shift == right)
          muCur = -muCur;
      }
    }
      
    singVals[k] = shift + muCur;
    shifts[k] = shift;
    mus[k] = muCur;

#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
    if(k+1<n)
      std::cout << "found " << singVals[k] << " == " << shift << " + " << muCur << " from " << diag(k) << " .. "  << diag(k+1) << "\n";
#endif
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
    assert(k==0 || singVals[k]>=singVals[k-1]);
    assert(singVals[k]>=diag(k));
#endif

    // perturb singular value slightly if it equals diagonal entry to avoid division by zero later
    // (deflation is supposed to avoid this from happening)
    // - this does no seem to be necessary anymore -
//     if (singVals[k] == left) singVals[k] *= 1 + NumTraits<RealScalar>::epsilon();
//     if (singVals[k] == right) singVals[k] *= 1 - NumTraits<RealScalar>::epsilon();
  }
}


// zhat is perturbation of col0 for which singular vectors can be computed stably (see Section 3.1)
template <typename MatrixType>
void BDCSVD<MatrixType>::perturbCol0
   (const ArrayRef& col0, const ArrayRef& diag, const IndicesRef &perm, const VectorType& singVals,
    const ArrayRef& shifts, const ArrayRef& mus, ArrayRef zhat)
{
  using std::sqrt;
  Index n = col0.size();
  Index m = perm.size();
  if(m==0)
  {
    zhat.setZero();
    return;
  }
  Index lastIdx = perm(m-1);
  // The offset permits to skip deflated entries while computing zhat
  for (Index k = 0; k < n; ++k)
  {
    if (col0(k) == Literal(0)) // deflated
      zhat(k) = Literal(0);
    else
    {
      // see equation (3.6)
      RealScalar dk = diag(k);
      RealScalar prod = (singVals(lastIdx) + dk) * (mus(lastIdx) + (shifts(lastIdx) - dk));
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      if(prod<0) {
        std::cout << "k = " << k << " ;  z(k)=" << col0(k) << ", diag(k)=" << dk << "\n";
        std::cout << "prod = " << "(" << singVals(lastIdx) << " + " << dk << ") * (" << mus(lastIdx) << " + (" << shifts(lastIdx) << " - " << dk << "))" << "\n";
        std::cout << "     = " << singVals(lastIdx) + dk << " * " << mus(lastIdx) + (shifts(lastIdx) - dk) <<  "\n";
      }
      assert(prod>=0);
#endif

      for(Index l = 0; l<m; ++l)
      {
        Index i = perm(l);
        if(i!=k)
        {
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          if(i>=k && (l==0 || l-1>=m))
          {
            std::cout << "Error in perturbCol0\n";
            std::cout << "  " << k << "/" << n << " "  << l << "/" << m << " " << i << "/" << n << " ; " << col0(k) << " " << diag(k) << " "  <<  "\n";
            std::cout << "  " <<diag(i) << "\n";
            Index j = (i<k /*|| l==0*/) ? i : perm(l-1);
            std::cout << "  " << "j=" << j << "\n";
          }
#endif
          Index j = i<k ? i : perm(l-1);
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          if(!(dk!=Literal(0) || diag(i)!=Literal(0)))
          {
            std::cout << "k=" << k << ", i=" << i << ", l=" << l << ", perm.size()=" << perm.size() << "\n";
          }
          assert(dk!=Literal(0) || diag(i)!=Literal(0));
#endif
          prod *= ((singVals(j)+dk) / ((diag(i)+dk))) * ((mus(j)+(shifts(j)-dk)) / ((diag(i)-dk)));
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
          assert(prod>=0);
#endif
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
          if(i!=k && numext::abs(((singVals(j)+dk)*(mus(j)+(shifts(j)-dk)))/((diag(i)+dk)*(diag(i)-dk)) - 1) > 0.9 )
            std::cout << "     " << ((singVals(j)+dk)*(mus(j)+(shifts(j)-dk)))/((diag(i)+dk)*(diag(i)-dk)) << " == (" << (singVals(j)+dk) << " * " << (mus(j)+(shifts(j)-dk))
                       << ") / (" << (diag(i)+dk) << " * " << (diag(i)-dk) << ")\n";
#endif
        }
      }
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "zhat(" << k << ") =  sqrt( " << prod << ")  ;  " << (singVals(lastIdx) + dk) << " * " << mus(lastIdx) + shifts(lastIdx) << " - " << dk << "\n";
#endif
      RealScalar tmp = sqrt(prod);
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
      assert((numext::isfinite)(tmp));
#endif
      zhat(k) = col0(k) > Literal(0) ? RealScalar(tmp) : RealScalar(-tmp);
    }
  }
}

// compute singular vectors
template <typename MatrixType>
void BDCSVD<MatrixType>::computeSingVecs
   (const ArrayRef& zhat, const ArrayRef& diag, const IndicesRef &perm, const VectorType& singVals,
    const ArrayRef& shifts, const ArrayRef& mus, MatrixXr& U, MatrixXr& V)
{
  Index n = zhat.size();
  Index m = perm.size();
  
  for (Index k = 0; k < n; ++k)
  {
    if (zhat(k) == Literal(0))
    {
      U.col(k) = VectorType::Unit(n+1, k);
      if (m_compV) V.col(k) = VectorType::Unit(n, k);
    }
    else
    {
      U.col(k).setZero();
      for(Index l=0;l<m;++l)
      {
        Index i = perm(l);
        U(i,k) = zhat(i)/(((diag(i) - shifts(k)) - mus(k)) )/( (diag(i) + singVals[k]));
      }
      U(n,k) = Literal(0);
      U.col(k).normalize();
    
      if (m_compV)
      {
        V.col(k).setZero();
        for(Index l=1;l<m;++l)
        {
          Index i = perm(l);
          V(i,k) = diag(i) * zhat(i) / (((diag(i) - shifts(k)) - mus(k)) )/( (diag(i) + singVals[k]));
        }
        V(0,k) = Literal(-1);
        V.col(k).normalize();
      }
    }
  }
  U.col(n) = VectorType::Unit(n+1, n);
}


// page 12_13
// i >= 1, di almost null and zi non null.
// We use a rotation to zero out zi applied to the left of M
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation43(Eigen::Index firstCol, Eigen::Index shift, Eigen::Index i, Eigen::Index size)
{
  using std::abs;
  using std::sqrt;
  using std::pow;
  Index start = firstCol + shift;
  RealScalar c = m_computed(start, start);
  RealScalar s = m_computed(start+i, start);
  RealScalar r = numext::hypot(c,s);
  if (r == Literal(0))
  {
    m_computed(start+i, start+i) = Literal(0);
    return;
  }
  m_computed(start,start) = r;  
  m_computed(start+i, start) = Literal(0);
  m_computed(start+i, start+i) = Literal(0);
  
  JacobiRotation<RealScalar> J(c/r,-s/r);
  if (m_compU)  m_naiveU.middleRows(firstCol, size+1).applyOnTheRight(firstCol, firstCol+i, J);
  else          m_naiveU.applyOnTheRight(firstCol, firstCol+i, J);
}// end deflation 43


// page 13
// i,j >= 1, i!=j and |di - dj| < epsilon * norm2(M)
// We apply two rotations to have zj = 0;
// TODO deflation44 is still broken and not properly tested
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation44(Eigen::Index firstColu , Eigen::Index firstColm, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index i, Eigen::Index j, Eigen::Index size)
{
  using std::abs;
  using std::sqrt;
  using std::conj;
  using std::pow;
  RealScalar c = m_computed(firstColm+i, firstColm);
  RealScalar s = m_computed(firstColm+j, firstColm);
  RealScalar r = sqrt(numext::abs2(c) + numext::abs2(s));
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "deflation 4.4: " << i << "," << j << " -> " << c << " " << s << " " << r << " ; "
    << m_computed(firstColm + i-1, firstColm)  << " "
    << m_computed(firstColm + i, firstColm)  << " "
    << m_computed(firstColm + i+1, firstColm) << " "
    << m_computed(firstColm + i+2, firstColm) << "\n";
  std::cout << m_computed(firstColm + i-1, firstColm + i-1)  << " "
    << m_computed(firstColm + i, firstColm+i)  << " "
    << m_computed(firstColm + i+1, firstColm+i+1) << " "
    << m_computed(firstColm + i+2, firstColm+i+2) << "\n";
#endif
  if (r==Literal(0))
  {
    m_computed(firstColm + i, firstColm + i) = m_computed(firstColm + j, firstColm + j);
    return;
  }
  c/=r;
  s/=r;
  m_computed(firstColm + i, firstColm) = r;
  m_computed(firstColm + j, firstColm + j) = m_computed(firstColm + i, firstColm + i);
  m_computed(firstColm + j, firstColm) = Literal(0);

  JacobiRotation<RealScalar> J(c,-s);
  if (m_compU)  m_naiveU.middleRows(firstColu, size+1).applyOnTheRight(firstColu + i, firstColu + j, J);
  else          m_naiveU.applyOnTheRight(firstColu+i, firstColu+j, J);
  if (m_compV)  m_naiveV.middleRows(firstRowW, size).applyOnTheRight(firstColW + i, firstColW + j, J);
}// end deflation 44


// acts on block from (firstCol+shift, firstCol+shift) to (lastCol+shift, lastCol+shift) [inclusive]
template <typename MatrixType>
void BDCSVD<MatrixType>::deflation(Eigen::Index firstCol, Eigen::Index lastCol, Eigen::Index k, Eigen::Index firstRowW, Eigen::Index firstColW, Eigen::Index shift)
{
  using std::sqrt;
  using std::abs;
  const Index length = lastCol + 1 - firstCol;
  
  Block<MatrixXr,Dynamic,1> col0(m_computed, firstCol+shift, firstCol+shift, length, 1);
  Diagonal<MatrixXr> fulldiag(m_computed);
  VectorBlock<Diagonal<MatrixXr>,Dynamic> diag(fulldiag, firstCol+shift, length);
  
  const RealScalar considerZero = (std::numeric_limits<RealScalar>::min)();
  RealScalar maxDiag = diag.tail((std::max)(Index(1),length-1)).cwiseAbs().maxCoeff();
  RealScalar epsilon_strict = numext::maxi<RealScalar>(considerZero,NumTraits<RealScalar>::epsilon() * maxDiag);
  RealScalar epsilon_coarse = Literal(8) * NumTraits<RealScalar>::epsilon() * numext::maxi<RealScalar>(col0.cwiseAbs().maxCoeff(), maxDiag);
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif

#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE  
  std::cout << "\ndeflate:" << diag.head(k+1).transpose() << "  |  " << diag.segment(k+1,length-k-1).transpose() << "\n";
#endif
  
  //condition 4.1
  if (diag(0) < epsilon_coarse)
  { 
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
    std::cout << "deflation 4.1, because " << diag(0) << " < " << epsilon_coarse << "\n";
#endif
    diag(0) = epsilon_coarse;
  }

  //condition 4.2
  for (Index i=1;i<length;++i)
    if (abs(col0(i)) < epsilon_strict)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "deflation 4.2, set z(" << i << ") to zero because " << abs(col0(i)) << " < " << epsilon_strict << "  (diag(" << i << ")=" << diag(i) << ")\n";
#endif
      col0(i) = Literal(0);
    }

  //condition 4.3
  for (Index i=1;i<length; i++)
    if (diag(i) < epsilon_coarse)
    {
#ifdef  EIGEN_BDCSVD_DEBUG_VERBOSE
      std::cout << "deflation 4.3, cancel z(" << i << ")=" << col0(i) << " because diag(" << i << ")=" << diag(i) << " < " << epsilon_coarse << "\n";
#endif
      deflation43(firstCol, shift, i, length);
    }

#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "to be sorted: " << diag.transpose() << "\n\n";
  std::cout << "            : " << col0.transpose() << "\n\n";
#endif
  {
    // Check for total deflation
    // If we have a total deflation, then we have to consider col0(0)==diag(0) as a singular value during sorting
    bool total_deflation = (col0.tail(length-1).array()<considerZero).all();
    
    // Sort the diagonal entries, since diag(1:k-1) and diag(k:length) are already sorted, let's do a sorted merge.
    // First, compute the respective permutation.
    Index *permutation = m_workspaceI.data();
    {
      permutation[0] = 0;
      Index p = 1;
      
      // Move deflated diagonal entries at the end.
      for(Index i=1; i<length; ++i)
        if(abs(diag(i))<considerZero)
          permutation[p++] = i;
        
      Index i=1, j=k+1;
      for( ; p < length; ++p)
      {
             if (i > k)             permutation[p] = j++;
        else if (j >= length)       permutation[p] = i++;
        else if (diag(i) < diag(j)) permutation[p] = j++;
        else                        permutation[p] = i++;
      }
    }
    
    // If we have a total deflation, then we have to insert diag(0) at the right place
    if(total_deflation)
    {
      for(Index i=1; i<length; ++i)
      {
        Index pi = permutation[i];
        if(abs(diag(pi))<considerZero || diag(0)<diag(pi))
          permutation[i-1] = permutation[i];
        else
        {
          permutation[i-1] = 0;
          break;
        }
      }
    }
    
    // Current index of each col, and current column of each index
    Index *realInd = m_workspaceI.data()+length;
    Index *realCol = m_workspaceI.data()+2*length;
    
    for(int pos = 0; pos< length; pos++)
    {
      realCol[pos] = pos;
      realInd[pos] = pos;
    }
    
    for(Index i = total_deflation?0:1; i < length; i++)
    {
      const Index pi = permutation[length - (total_deflation ? i+1 : i)];
      const Index J = realCol[pi];
      
      using std::swap;
      // swap diagonal and first column entries:
      swap(diag(i), diag(J));
      if(i!=0 && J!=0) swap(col0(i), col0(J));

      // change columns
      if (m_compU) m_naiveU.col(firstCol+i).segment(firstCol, length + 1).swap(m_naiveU.col(firstCol+J).segment(firstCol, length + 1));
      else         m_naiveU.col(firstCol+i).segment(0, 2)                .swap(m_naiveU.col(firstCol+J).segment(0, 2));
      if (m_compV) m_naiveV.col(firstColW + i).segment(firstRowW, length).swap(m_naiveV.col(firstColW + J).segment(firstRowW, length));

      //update real pos
      const Index realI = realInd[i];
      realCol[realI] = J;
      realCol[pi] = i;
      realInd[J] = realI;
      realInd[i] = pi;
    }
  }
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
  std::cout << "sorted: " << diag.transpose().format(bdcsvdfmt) << "\n";
  std::cout << "      : " << col0.transpose() << "\n\n";
#endif
    
  //condition 4.4
  {
    Index i = length-1;
    while(i>0 && (abs(diag(i))<considerZero || abs(col0(i))<considerZero)) --i;
    for(; i>1;--i)
       if( (diag(i) - diag(i-1)) < NumTraits<RealScalar>::epsilon()*maxDiag )
      {
#ifdef EIGEN_BDCSVD_DEBUG_VERBOSE
        std::cout << "deflation 4.4 with i = " << i << " because " << diag(i) << " - " << diag(i-1) << " == " << (diag(i) - diag(i-1)) << " < " << NumTraits<RealScalar>::epsilon()*/*diag(i)*/maxDiag << "\n";
#endif
        eigen_internal_assert(abs(diag(i) - diag(i-1))<epsilon_coarse && " diagonal entries are not properly sorted");
        deflation44(firstCol, firstCol + shift, firstRowW, firstColW, i-1, i, length);
      }
  }
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  for(Index j=2;j<length;++j)
    assert(diag(j-1)<=diag(j) || abs(diag(j))<considerZero);
#endif
  
#ifdef EIGEN_BDCSVD_SANITY_CHECKS
  assert(m_naiveU.allFinite());
  assert(m_naiveV.allFinite());
  assert(m_computed.allFinite());
#endif
}//end deflation

/** \svd_module
  *
  * \return the singular value decomposition of \c *this computed by Divide & Conquer algorithm
  *
  * \sa class BDCSVD
  */
template<typename Derived>
BDCSVD<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::bdcSvd(unsigned int computationOptions) const
{
  return BDCSVD<PlainObject>(*this, computationOptions);
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/JacobiSVD.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_JACOBISVD_H
#define EIGEN_JACOBISVD_H

namespace Eigen { 

namespace internal {
// forward declaration (needed by ICC)
// the empty body is required by MSVC
template<typename MatrixType, int QRPreconditioner,
         bool IsComplex = NumTraits<typename MatrixType::Scalar>::IsComplex>
struct svd_precondition_2x2_block_to_be_real {};

/*** QR preconditioners (R-SVD)
 ***
 *** Their role is to reduce the problem of computing the SVD to the case of a square matrix.
 *** This approach, known as R-SVD, is an optimization for rectangular-enough matrices, and is a requirement for
 *** JacobiSVD which by itself is only able to work on square matrices.
 ***/

enum { PreconditionIfMoreColsThanRows, PreconditionIfMoreRowsThanCols };

template<typename MatrixType, int QRPreconditioner, int Case>
struct qr_preconditioner_should_do_anything
{
  enum { a = MatrixType::RowsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime <= MatrixType::RowsAtCompileTime,
         b = MatrixType::RowsAtCompileTime != Dynamic &&
             MatrixType::ColsAtCompileTime != Dynamic &&
             MatrixType::RowsAtCompileTime <= MatrixType::ColsAtCompileTime,
         ret = !( (QRPreconditioner == NoQRPreconditioner) ||
                  (Case == PreconditionIfMoreColsThanRows && bool(a)) ||
                  (Case == PreconditionIfMoreRowsThanCols && bool(b)) )
  };
};

template<typename MatrixType, int QRPreconditioner, int Case,
         bool DoAnything = qr_preconditioner_should_do_anything<MatrixType, QRPreconditioner, Case>::ret
> struct qr_preconditioner_impl {};

template<typename MatrixType, int QRPreconditioner, int Case>
class qr_preconditioner_impl<MatrixType, QRPreconditioner, Case, false>
{
public:
  void allocate(const JacobiSVD<MatrixType, QRPreconditioner>&) {}
  bool run(JacobiSVD<MatrixType, QRPreconditioner>&, const MatrixType&)
  {
    return false;
  }
};

/*** preconditioner using FullPivHouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, FullPivHouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime
  };
  typedef Matrix<Scalar, 1, RowsAtCompileTime, RowMajor, 1, MaxRowsAtCompileTime> WorkspaceType;

  void allocate(const JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
  }

  bool run(JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.matrixQ().evalTo(svd.m_matrixU, m_workspace);
      if(svd.computeV()) svd.m_matrixV = m_qr.colsPermutation();
      return true;
    }
    return false;
  }
private:
  typedef FullPivHouseholderQR<MatrixType> QRType;
  QRType m_qr;
  WorkspaceType m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, FullPivHouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    m_adjoint.resize(svd.cols(), svd.rows());
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, FullPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.matrixQ().evalTo(svd.m_matrixV, m_workspace);
      if(svd.computeU()) svd.m_matrixU = m_qr.colsPermutation();
      return true;
    }
    else return false;
  }
private:
  typedef FullPivHouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** preconditioner using ColPivHouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, ColPivHouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  void allocate(const JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
    else if (svd.m_computeThinU) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.householderQ().evalTo(svd.m_matrixU, m_workspace);
      else if(svd.m_computeThinU)
      {
        svd.m_matrixU.setIdentity(matrix.rows(), matrix.cols());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixU, m_workspace);
      }
      if(svd.computeV()) svd.m_matrixV = m_qr.colsPermutation();
      return true;
    }
    return false;
  }

private:
  typedef ColPivHouseholderQR<MatrixType> QRType;
  QRType m_qr;
  typename internal::plain_col_type<MatrixType>::type m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, ColPivHouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
    else if (svd.m_computeThinV) m_workspace.resize(svd.rows());
    m_adjoint.resize(svd.cols(), svd.rows());
  }

  bool run(JacobiSVD<MatrixType, ColPivHouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);

      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.householderQ().evalTo(svd.m_matrixV, m_workspace);
      else if(svd.m_computeThinV)
      {
        svd.m_matrixV.setIdentity(matrix.cols(), matrix.rows());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixV, m_workspace);
      }
      if(svd.computeU()) svd.m_matrixU = m_qr.colsPermutation();
      return true;
    }
    else return false;
  }

private:
  typedef ColPivHouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** preconditioner using HouseholderQR ***/

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, HouseholderQRPreconditioner, PreconditionIfMoreRowsThanCols, true>
{
public:
  void allocate(const JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd)
  {
    if (svd.rows() != m_qr.rows() || svd.cols() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.rows(), svd.cols());
    }
    if (svd.m_computeFullU) m_workspace.resize(svd.rows());
    else if (svd.m_computeThinU) m_workspace.resize(svd.cols());
  }

  bool run(JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.rows() > matrix.cols())
    {
      m_qr.compute(matrix);
      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.cols(),matrix.cols()).template triangularView<Upper>();
      if(svd.m_computeFullU) m_qr.householderQ().evalTo(svd.m_matrixU, m_workspace);
      else if(svd.m_computeThinU)
      {
        svd.m_matrixU.setIdentity(matrix.rows(), matrix.cols());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixU, m_workspace);
      }
      if(svd.computeV()) svd.m_matrixV.setIdentity(matrix.cols(), matrix.cols());
      return true;
    }
    return false;
  }
private:
  typedef HouseholderQR<MatrixType> QRType;
  QRType m_qr;
  typename internal::plain_col_type<MatrixType>::type m_workspace;
};

template<typename MatrixType>
class qr_preconditioner_impl<MatrixType, HouseholderQRPreconditioner, PreconditionIfMoreColsThanRows, true>
{
public:
  typedef typename MatrixType::Scalar Scalar;
  enum
  {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    Options = MatrixType::Options
  };

  typedef typename internal::make_proper_matrix_type<
    Scalar, ColsAtCompileTime, RowsAtCompileTime, Options, MaxColsAtCompileTime, MaxRowsAtCompileTime
  >::type TransposeTypeWithSameStorageOrder;

  void allocate(const JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd)
  {
    if (svd.cols() != m_qr.rows() || svd.rows() != m_qr.cols())
    {
      m_qr.~QRType();
      ::new (&m_qr) QRType(svd.cols(), svd.rows());
    }
    if (svd.m_computeFullV) m_workspace.resize(svd.cols());
    else if (svd.m_computeThinV) m_workspace.resize(svd.rows());
    m_adjoint.resize(svd.cols(), svd.rows());
  }

  bool run(JacobiSVD<MatrixType, HouseholderQRPreconditioner>& svd, const MatrixType& matrix)
  {
    if(matrix.cols() > matrix.rows())
    {
      m_adjoint = matrix.adjoint();
      m_qr.compute(m_adjoint);

      svd.m_workMatrix = m_qr.matrixQR().block(0,0,matrix.rows(),matrix.rows()).template triangularView<Upper>().adjoint();
      if(svd.m_computeFullV) m_qr.householderQ().evalTo(svd.m_matrixV, m_workspace);
      else if(svd.m_computeThinV)
      {
        svd.m_matrixV.setIdentity(matrix.cols(), matrix.rows());
        m_qr.householderQ().applyThisOnTheLeft(svd.m_matrixV, m_workspace);
      }
      if(svd.computeU()) svd.m_matrixU.setIdentity(matrix.rows(), matrix.rows());
      return true;
    }
    else return false;
  }

private:
  typedef HouseholderQR<TransposeTypeWithSameStorageOrder> QRType;
  QRType m_qr;
  TransposeTypeWithSameStorageOrder m_adjoint;
  typename internal::plain_row_type<MatrixType>::type m_workspace;
};

/*** 2x2 SVD implementation
 ***
 *** JacobiSVD consists in performing a series of 2x2 SVD subproblems
 ***/

template<typename MatrixType, int QRPreconditioner>
struct svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner, false>
{
  typedef JacobiSVD<MatrixType, QRPreconditioner> SVD;
  typedef typename MatrixType::RealScalar RealScalar;
  static bool run(typename SVD::WorkMatrixType&, SVD&, Index, Index, RealScalar&) { return true; }
};

template<typename MatrixType, int QRPreconditioner>
struct svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner, true>
{
  typedef JacobiSVD<MatrixType, QRPreconditioner> SVD;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  static bool run(typename SVD::WorkMatrixType& work_matrix, SVD& svd, Index p, Index q, RealScalar& maxDiagEntry)
  {
    using std::sqrt;
    using std::abs;
    Scalar z;
    JacobiRotation<Scalar> rot;
    RealScalar n = sqrt(numext::abs2(work_matrix.coeff(p,p)) + numext::abs2(work_matrix.coeff(q,p)));

    const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();
    const RealScalar precision = NumTraits<Scalar>::epsilon();

    if(n==0)
    {
      // make sure first column is zero
      work_matrix.coeffRef(p,p) = work_matrix.coeffRef(q,p) = Scalar(0);

      if(abs(numext::imag(work_matrix.coeff(p,q)))>considerAsZero)
      {
        // work_matrix.coeff(p,q) can be zero if work_matrix.coeff(q,p) is not zero but small enough to underflow when computing n
        z = abs(work_matrix.coeff(p,q)) / work_matrix.coeff(p,q);
        work_matrix.row(p) *= z;
        if(svd.computeU()) svd.m_matrixU.col(p) *= conj(z);
      }
      if(abs(numext::imag(work_matrix.coeff(q,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(q,q)) / work_matrix.coeff(q,q);
        work_matrix.row(q) *= z;
        if(svd.computeU()) svd.m_matrixU.col(q) *= conj(z);
      }
      // otherwise the second row is already zero, so we have nothing to do.
    }
    else
    {
      rot.c() = conj(work_matrix.coeff(p,p)) / n;
      rot.s() = work_matrix.coeff(q,p) / n;
      work_matrix.applyOnTheLeft(p,q,rot);
      if(svd.computeU()) svd.m_matrixU.applyOnTheRight(p,q,rot.adjoint());
      if(abs(numext::imag(work_matrix.coeff(p,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(p,q)) / work_matrix.coeff(p,q);
        work_matrix.col(q) *= z;
        if(svd.computeV()) svd.m_matrixV.col(q) *= z;
      }
      if(abs(numext::imag(work_matrix.coeff(q,q)))>considerAsZero)
      {
        z = abs(work_matrix.coeff(q,q)) / work_matrix.coeff(q,q);
        work_matrix.row(q) *= z;
        if(svd.computeU()) svd.m_matrixU.col(q) *= conj(z);
      }
    }

    // update largest diagonal entry
    maxDiagEntry = numext::maxi<RealScalar>(maxDiagEntry,numext::maxi<RealScalar>(abs(work_matrix.coeff(p,p)), abs(work_matrix.coeff(q,q))));
    // and check whether the 2x2 block is already diagonal
    RealScalar threshold = numext::maxi<RealScalar>(considerAsZero, precision * maxDiagEntry);
    return abs(work_matrix.coeff(p,q))>threshold || abs(work_matrix.coeff(q,p)) > threshold;
  }
};

template<typename _MatrixType, int QRPreconditioner> 
struct traits<JacobiSVD<_MatrixType,QRPreconditioner> >
        : traits<_MatrixType>
{
  typedef _MatrixType MatrixType;
};

} // end namespace internal

/** \ingroup SVD_Module
  *
  *
  * \class JacobiSVD
  *
  * \brief Two-sided Jacobi SVD decomposition of a rectangular matrix
  *
  * \tparam _MatrixType the type of the matrix of which we are computing the SVD decomposition
  * \tparam QRPreconditioner this optional parameter allows to specify the type of QR decomposition that will be used internally
  *                        for the R-SVD step for non-square matrices. See discussion of possible values below.
  *
  * SVD decomposition consists in decomposing any n-by-p matrix \a A as a product
  *   \f[ A = U S V^* \f]
  * where \a U is a n-by-n unitary, \a V is a p-by-p unitary, and \a S is a n-by-p real positive matrix which is zero outside of its main diagonal;
  * the diagonal entries of S are known as the \em singular \em values of \a A and the columns of \a U and \a V are known as the left
  * and right \em singular \em vectors of \a A respectively.
  *
  * Singular values are always sorted in decreasing order.
  *
  * This JacobiSVD decomposition computes only the singular values by default. If you want \a U or \a V, you need to ask for them explicitly.
  *
  * You can ask for only \em thin \a U or \a V to be computed, meaning the following. In case of a rectangular n-by-p matrix, letting \a m be the
  * smaller value among \a n and \a p, there are only \a m singular vectors; the remaining columns of \a U and \a V do not correspond to actual
  * singular vectors. Asking for \em thin \a U or \a V means asking for only their \a m first columns to be formed. So \a U is then a n-by-m matrix,
  * and \a V is then a p-by-m matrix. Notice that thin \a U and \a V are all you need for (least squares) solving.
  *
  * Here's an example demonstrating basic usage:
  * \include JacobiSVD_basic.cpp
  * Output: \verbinclude JacobiSVD_basic.out
  *
  * This JacobiSVD class is a two-sided Jacobi R-SVD decomposition, ensuring optimal reliability and accuracy. The downside is that it's slower than
  * bidiagonalizing SVD algorithms for large square matrices; however its complexity is still \f$ O(n^2p) \f$ where \a n is the smaller dimension and
  * \a p is the greater dimension, meaning that it is still of the same order of complexity as the faster bidiagonalizing R-SVD algorithms.
  * In particular, like any R-SVD, it takes advantage of non-squareness in that its complexity is only linear in the greater dimension.
  *
  * If the input matrix has inf or nan coefficients, the result of the computation is undefined, but the computation is guaranteed to
  * terminate in finite (and reasonable) time.
  *
  * The possible values for QRPreconditioner are:
  * \li ColPivHouseholderQRPreconditioner is the default. In practice it's very safe. It uses column-pivoting QR.
  * \li FullPivHouseholderQRPreconditioner, is the safest and slowest. It uses full-pivoting QR.
  *     Contrary to other QRs, it doesn't allow computing thin unitaries.
  * \li HouseholderQRPreconditioner is the fastest, and less safe and accurate than the pivoting variants. It uses non-pivoting QR.
  *     This is very similar in safety and accuracy to the bidiagonalization process used by bidiagonalizing SVD algorithms (since bidiagonalization
  *     is inherently non-pivoting). However the resulting SVD is still more reliable than bidiagonalizing SVDs because the Jacobi-based iterarive
  *     process is more reliable than the optimized bidiagonal SVD iterations.
  * \li NoQRPreconditioner allows not to use a QR preconditioner at all. This is useful if you know that you will only be computing
  *     JacobiSVD decompositions of square matrices. Non-square matrices require a QR preconditioner. Using this option will result in
  *     faster compilation and smaller executable code. It won't significantly speed up computation, since JacobiSVD is always checking
  *     if QR preconditioning is needed before applying it anyway.
  *
  * \sa MatrixBase::jacobiSvd()
  */
template<typename _MatrixType, int QRPreconditioner> class JacobiSVD
 : public SVDBase<JacobiSVD<_MatrixType,QRPreconditioner> >
{
    typedef SVDBase<JacobiSVD> Base;
  public:

    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime),
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
      MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime,MaxColsAtCompileTime),
      MatrixOptions = MatrixType::Options
    };

    typedef typename Base::MatrixUType MatrixUType;
    typedef typename Base::MatrixVType MatrixVType;
    typedef typename Base::SingularValuesType SingularValuesType;
    
    typedef typename internal::plain_row_type<MatrixType>::type RowType;
    typedef typename internal::plain_col_type<MatrixType>::type ColType;
    typedef Matrix<Scalar, DiagSizeAtCompileTime, DiagSizeAtCompileTime,
                   MatrixOptions, MaxDiagSizeAtCompileTime, MaxDiagSizeAtCompileTime>
            WorkMatrixType;

    /** \brief Default Constructor.
      *
      * The default constructor is useful in cases in which the user intends to
      * perform decompositions via JacobiSVD::compute(const MatrixType&).
      */
    JacobiSVD()
    {}


    /** \brief Default Constructor with memory preallocation
      *
      * Like the default constructor but with preallocation of the internal data
      * according to the specified problem size.
      * \sa JacobiSVD()
      */
    JacobiSVD(Index rows, Index cols, unsigned int computationOptions = 0)
    {
      allocate(rows, cols, computationOptions);
    }

    /** \brief Constructor performing the decomposition of given matrix.
     *
     * \param matrix the matrix to decompose
     * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
     *                           By default, none is computed. This is a bit-field, the possible bits are #ComputeFullU, #ComputeThinU,
     *                           #ComputeFullV, #ComputeThinV.
     *
     * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
     * available with the (non-default) FullPivHouseholderQR preconditioner.
     */
    explicit JacobiSVD(const MatrixType& matrix, unsigned int computationOptions = 0)
    {
      compute(matrix, computationOptions);
    }

    /** \brief Method performing the decomposition of given matrix using custom options.
     *
     * \param matrix the matrix to decompose
     * \param computationOptions optional parameter allowing to specify if you want full or thin U or V unitaries to be computed.
     *                           By default, none is computed. This is a bit-field, the possible bits are #ComputeFullU, #ComputeThinU,
     *                           #ComputeFullV, #ComputeThinV.
     *
     * Thin unitaries are only available if your matrix type has a Dynamic number of columns (for example MatrixXf). They also are not
     * available with the (non-default) FullPivHouseholderQR preconditioner.
     */
    JacobiSVD& compute(const MatrixType& matrix, unsigned int computationOptions);

    /** \brief Method performing the decomposition of given matrix using current options.
     *
     * \param matrix the matrix to decompose
     *
     * This method uses the current \a computationOptions, as already passed to the constructor or to compute(const MatrixType&, unsigned int).
     */
    JacobiSVD& compute(const MatrixType& matrix)
    {
      return compute(matrix, m_computationOptions);
    }

    using Base::computeU;
    using Base::computeV;
    using Base::rows;
    using Base::cols;
    using Base::rank;

  private:
    void allocate(Index rows, Index cols, unsigned int computationOptions);

  protected:
    using Base::m_matrixU;
    using Base::m_matrixV;
    using Base::m_singularValues;
    using Base::m_info;
    using Base::m_isInitialized;
    using Base::m_isAllocated;
    using Base::m_usePrescribedThreshold;
    using Base::m_computeFullU;
    using Base::m_computeThinU;
    using Base::m_computeFullV;
    using Base::m_computeThinV;
    using Base::m_computationOptions;
    using Base::m_nonzeroSingularValues;
    using Base::m_rows;
    using Base::m_cols;
    using Base::m_diagSize;
    using Base::m_prescribedThreshold;
    WorkMatrixType m_workMatrix;

    template<typename __MatrixType, int _QRPreconditioner, bool _IsComplex>
    friend struct internal::svd_precondition_2x2_block_to_be_real;
    template<typename __MatrixType, int _QRPreconditioner, int _Case, bool _DoAnything>
    friend struct internal::qr_preconditioner_impl;

    internal::qr_preconditioner_impl<MatrixType, QRPreconditioner, internal::PreconditionIfMoreColsThanRows> m_qr_precond_morecols;
    internal::qr_preconditioner_impl<MatrixType, QRPreconditioner, internal::PreconditionIfMoreRowsThanCols> m_qr_precond_morerows;
    MatrixType m_scaledMatrix;
};

template<typename MatrixType, int QRPreconditioner>
void JacobiSVD<MatrixType, QRPreconditioner>::allocate(Eigen::Index rows, Eigen::Index cols, unsigned int computationOptions)
{
  eigen_assert(rows >= 0 && cols >= 0);

  if (m_isAllocated &&
      rows == m_rows &&
      cols == m_cols &&
      computationOptions == m_computationOptions)
  {
    return;
  }

  m_rows = rows;
  m_cols = cols;
  m_info = Success;
  m_isInitialized = false;
  m_isAllocated = true;
  m_computationOptions = computationOptions;
  m_computeFullU = (computationOptions & ComputeFullU) != 0;
  m_computeThinU = (computationOptions & ComputeThinU) != 0;
  m_computeFullV = (computationOptions & ComputeFullV) != 0;
  m_computeThinV = (computationOptions & ComputeThinV) != 0;
  eigen_assert(!(m_computeFullU && m_computeThinU) && "JacobiSVD: you can't ask for both full and thin U");
  eigen_assert(!(m_computeFullV && m_computeThinV) && "JacobiSVD: you can't ask for both full and thin V");
  eigen_assert(EIGEN_IMPLIES(m_computeThinU || m_computeThinV, MatrixType::ColsAtCompileTime==Dynamic) &&
              "JacobiSVD: thin U and V are only available when your matrix has a dynamic number of columns.");
  if (QRPreconditioner == FullPivHouseholderQRPreconditioner)
  {
      eigen_assert(!(m_computeThinU || m_computeThinV) &&
              "JacobiSVD: can't compute thin U or thin V with the FullPivHouseholderQR preconditioner. "
              "Use the ColPivHouseholderQR preconditioner instead.");
  }
  m_diagSize = (std::min)(m_rows, m_cols);
  m_singularValues.resize(m_diagSize);
  if(RowsAtCompileTime==Dynamic)
    m_matrixU.resize(m_rows, m_computeFullU ? m_rows
                            : m_computeThinU ? m_diagSize
                            : 0);
  if(ColsAtCompileTime==Dynamic)
    m_matrixV.resize(m_cols, m_computeFullV ? m_cols
                            : m_computeThinV ? m_diagSize
                            : 0);
  m_workMatrix.resize(m_diagSize, m_diagSize);
  
  if(m_cols>m_rows)   m_qr_precond_morecols.allocate(*this);
  if(m_rows>m_cols)   m_qr_precond_morerows.allocate(*this);
  if(m_rows!=m_cols)  m_scaledMatrix.resize(rows,cols);
}

template<typename MatrixType, int QRPreconditioner>
JacobiSVD<MatrixType, QRPreconditioner>&
JacobiSVD<MatrixType, QRPreconditioner>::compute(const MatrixType& matrix, unsigned int computationOptions)
{
  using std::abs;
  allocate(matrix.rows(), matrix.cols(), computationOptions);

  // currently we stop when we reach precision 2*epsilon as the last bit of precision can require an unreasonable number of iterations,
  // only worsening the precision of U and V as we accumulate more rotations
  const RealScalar precision = RealScalar(2) * NumTraits<Scalar>::epsilon();

  // limit for denormal numbers to be considered zero in order to avoid infinite loops (see bug 286)
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  // Scaling factor to reduce over/under-flows
  RealScalar scale = matrix.cwiseAbs().template maxCoeff<PropagateNaN>();
  if (!(numext::isfinite)(scale)) {
    m_isInitialized = true;
    m_info = InvalidInput;
    return *this;
  }
  if(scale==RealScalar(0)) scale = RealScalar(1);
  
  /*** step 1. The R-SVD step: we use a QR decomposition to reduce to the case of a square matrix */

  if(m_rows!=m_cols)
  {
    m_scaledMatrix = matrix / scale;
    m_qr_precond_morecols.run(*this, m_scaledMatrix);
    m_qr_precond_morerows.run(*this, m_scaledMatrix);
  }
  else
  {
    m_workMatrix = matrix.block(0,0,m_diagSize,m_diagSize) / scale;
    if(m_computeFullU) m_matrixU.setIdentity(m_rows,m_rows);
    if(m_computeThinU) m_matrixU.setIdentity(m_rows,m_diagSize);
    if(m_computeFullV) m_matrixV.setIdentity(m_cols,m_cols);
    if(m_computeThinV) m_matrixV.setIdentity(m_cols, m_diagSize);
  }

  /*** step 2. The main Jacobi SVD iteration. ***/
  RealScalar maxDiagEntry = m_workMatrix.cwiseAbs().diagonal().maxCoeff();

  bool finished = false;
  while(!finished)
  {
    finished = true;

    // do a sweep: for all index pairs (p,q), perform SVD of the corresponding 2x2 sub-matrix

    for(Index p = 1; p < m_diagSize; ++p)
    {
      for(Index q = 0; q < p; ++q)
      {
        // if this 2x2 sub-matrix is not diagonal already...
        // notice that this comparison will evaluate to false if any NaN is involved, ensuring that NaN's don't
        // keep us iterating forever. Similarly, small denormal numbers are considered zero.
        RealScalar threshold = numext::maxi<RealScalar>(considerAsZero, precision * maxDiagEntry);
        if(abs(m_workMatrix.coeff(p,q))>threshold || abs(m_workMatrix.coeff(q,p)) > threshold)
        {
          finished = false;
          // perform SVD decomposition of 2x2 sub-matrix corresponding to indices p,q to make it diagonal
          // the complex to real operation returns true if the updated 2x2 block is not already diagonal
          if(internal::svd_precondition_2x2_block_to_be_real<MatrixType, QRPreconditioner>::run(m_workMatrix, *this, p, q, maxDiagEntry))
          {
            JacobiRotation<RealScalar> j_left, j_right;
            internal::real_2x2_jacobi_svd(m_workMatrix, p, q, &j_left, &j_right);

            // accumulate resulting Jacobi rotations
            m_workMatrix.applyOnTheLeft(p,q,j_left);
            if(computeU()) m_matrixU.applyOnTheRight(p,q,j_left.transpose());

            m_workMatrix.applyOnTheRight(p,q,j_right);
            if(computeV()) m_matrixV.applyOnTheRight(p,q,j_right);

            // keep track of the largest diagonal coefficient
            maxDiagEntry = numext::maxi<RealScalar>(maxDiagEntry,numext::maxi<RealScalar>(abs(m_workMatrix.coeff(p,p)), abs(m_workMatrix.coeff(q,q))));
          }
        }
      }
    }
  }

  /*** step 3. The work matrix is now diagonal, so ensure it's positive so its diagonal entries are the singular values ***/

  for(Index i = 0; i < m_diagSize; ++i)
  {
    // For a complex matrix, some diagonal coefficients might note have been
    // treated by svd_precondition_2x2_block_to_be_real, and the imaginary part
    // of some diagonal entry might not be null.
    if(NumTraits<Scalar>::IsComplex && abs(numext::imag(m_workMatrix.coeff(i,i)))>considerAsZero)
    {
      RealScalar a = abs(m_workMatrix.coeff(i,i));
      m_singularValues.coeffRef(i) = abs(a);
      if(computeU()) m_matrixU.col(i) *= m_workMatrix.coeff(i,i)/a;
    }
    else
    {
      // m_workMatrix.coeff(i,i) is already real, no difficulty:
      RealScalar a = numext::real(m_workMatrix.coeff(i,i));
      m_singularValues.coeffRef(i) = abs(a);
      if(computeU() && (a<RealScalar(0))) m_matrixU.col(i) = -m_matrixU.col(i);
    }
  }
  
  m_singularValues *= scale;

  /*** step 4. Sort singular values in descending order and compute the number of nonzero singular values ***/

  m_nonzeroSingularValues = m_diagSize;
  for(Index i = 0; i < m_diagSize; i++)
  {
    Index pos;
    RealScalar maxRemainingSingularValue = m_singularValues.tail(m_diagSize-i).maxCoeff(&pos);
    if(maxRemainingSingularValue == RealScalar(0))
    {
      m_nonzeroSingularValues = i;
      break;
    }
    if(pos)
    {
      pos += i;
      std::swap(m_singularValues.coeffRef(i), m_singularValues.coeffRef(pos));
      if(computeU()) m_matrixU.col(pos).swap(m_matrixU.col(i));
      if(computeV()) m_matrixV.col(pos).swap(m_matrixV.col(i));
    }
  }

  m_isInitialized = true;
  return *this;
}

/** \svd_module
  *
  * \return the singular value decomposition of \c *this computed by two-sided
  * Jacobi transformations.
  *
  * \sa class JacobiSVD
  */
template<typename Derived>
JacobiSVD<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::jacobiSvd(unsigned int computationOptions) const
{
  return JacobiSVD<PlainObject>(*this, computationOptions);
}

} // end namespace Eigen

#endif // EIGEN_JACOBISVD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/JacobiSVD_LAPACKE.h <==
/*
 Copyright (c) 2011, Intel Corporation. All rights reserved.

 Redistribution and use in source and binary forms, with or without modification,
 are permitted provided that the following conditions are met:

 * Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.
 * Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.
 * Neither the name of Intel Corporation nor the names of its contributors may
   be used to endorse or promote products derived from this software without
   specific prior written permission.

 THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
 ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR
 ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
 ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

 ********************************************************************************
 *   Content : Eigen bindings to LAPACKe
 *    Singular Value Decomposition - SVD.
 ********************************************************************************
*/

#ifndef EIGEN_JACOBISVD_LAPACKE_H
#define EIGEN_JACOBISVD_LAPACKE_H

namespace Eigen { 

/** \internal Specialization for the data types supported by LAPACKe */

#define EIGEN_LAPACKE_SVD(EIGTYPE, LAPACKE_TYPE, LAPACKE_RTYPE, LAPACKE_PREFIX, EIGCOLROW, LAPACKE_COLROW) \
template<> inline \
JacobiSVD<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>, ColPivHouseholderQRPreconditioner>& \
JacobiSVD<Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>, ColPivHouseholderQRPreconditioner>::compute(const Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic>& matrix, unsigned int computationOptions) \
{ \
  typedef Matrix<EIGTYPE, Dynamic, Dynamic, EIGCOLROW, Dynamic, Dynamic> MatrixType; \
  /*typedef MatrixType::Scalar Scalar;*/ \
  /*typedef MatrixType::RealScalar RealScalar;*/ \
  allocate(matrix.rows(), matrix.cols(), computationOptions); \
\
  /*const RealScalar precision = RealScalar(2) * NumTraits<Scalar>::epsilon();*/ \
  m_nonzeroSingularValues = m_diagSize; \
\
  lapack_int lda = internal::convert_index<lapack_int>(matrix.outerStride()), ldu, ldvt; \
  lapack_int matrix_order = LAPACKE_COLROW; \
  char jobu, jobvt; \
  LAPACKE_TYPE *u, *vt, dummy; \
  jobu  = (m_computeFullU) ? 'A' : (m_computeThinU) ? 'S' : 'N'; \
  jobvt = (m_computeFullV) ? 'A' : (m_computeThinV) ? 'S' : 'N'; \
  if (computeU()) { \
    ldu  = internal::convert_index<lapack_int>(m_matrixU.outerStride()); \
    u    = (LAPACKE_TYPE*)m_matrixU.data(); \
  } else { ldu=1; u=&dummy; }\
  MatrixType localV; \
  lapack_int vt_rows = (m_computeFullV) ? internal::convert_index<lapack_int>(m_cols) : (m_computeThinV) ? internal::convert_index<lapack_int>(m_diagSize) : 1; \
  if (computeV()) { \
    localV.resize(vt_rows, m_cols); \
    ldvt  = internal::convert_index<lapack_int>(localV.outerStride()); \
    vt   = (LAPACKE_TYPE*)localV.data(); \
  } else { ldvt=1; vt=&dummy; }\
  Matrix<LAPACKE_RTYPE, Dynamic, Dynamic> superb; superb.resize(m_diagSize, 1); \
  MatrixType m_temp; m_temp = matrix; \
  LAPACKE_##LAPACKE_PREFIX##gesvd( matrix_order, jobu, jobvt, internal::convert_index<lapack_int>(m_rows), internal::convert_index<lapack_int>(m_cols), (LAPACKE_TYPE*)m_temp.data(), lda, (LAPACKE_RTYPE*)m_singularValues.data(), u, ldu, vt, ldvt, superb.data()); \
  if (computeV()) m_matrixV = localV.adjoint(); \
 /* for(int i=0;i<m_diagSize;i++) if (m_singularValues.coeffRef(i) < precision) { m_nonzeroSingularValues--; m_singularValues.coeffRef(i)=RealScalar(0);}*/ \
  m_isInitialized = true; \
  return *this; \
}

EIGEN_LAPACKE_SVD(double,   double,                double, d, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(float,    float,                 float , s, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(dcomplex, lapack_complex_double, double, z, ColMajor, LAPACK_COL_MAJOR)
EIGEN_LAPACKE_SVD(scomplex, lapack_complex_float,  float , c, ColMajor, LAPACK_COL_MAJOR)

EIGEN_LAPACKE_SVD(double,   double,                double, d, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(float,    float,                 float , s, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(dcomplex, lapack_complex_double, double, z, RowMajor, LAPACK_ROW_MAJOR)
EIGEN_LAPACKE_SVD(scomplex, lapack_complex_float,  float , c, RowMajor, LAPACK_ROW_MAJOR)

} // end namespace Eigen

#endif // EIGEN_JACOBISVD_LAPACKE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/SVDBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// Copyright (C) 2013 Gauthier Brun <brun.gauthier@gmail.com>
// Copyright (C) 2013 Nicolas Carre <nicolas.carre@ensimag.fr>
// Copyright (C) 2013 Jean Ceccato <jean.ceccato@ensimag.fr>
// Copyright (C) 2013 Pierre Zoppitelli <pierre.zoppitelli@ensimag.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SVDBASE_H
#define EIGEN_SVDBASE_H

namespace Eigen {

namespace internal {
template<typename Derived> struct traits<SVDBase<Derived> >
 : traits<Derived>
{
  typedef MatrixXpr XprKind;
  typedef SolverStorage StorageKind;
  typedef int StorageIndex;
  enum { Flags = 0 };
};
}

/** \ingroup SVD_Module
 *
 *
 * \class SVDBase
 *
 * \brief Base class of SVD algorithms
 *
 * \tparam Derived the type of the actual SVD decomposition
 *
 * SVD decomposition consists in decomposing any n-by-p matrix \a A as a product
 *   \f[ A = U S V^* \f]
 * where \a U is a n-by-n unitary, \a V is a p-by-p unitary, and \a S is a n-by-p real positive matrix which is zero outside of its main diagonal;
 * the diagonal entries of S are known as the \em singular \em values of \a A and the columns of \a U and \a V are known as the left
 * and right \em singular \em vectors of \a A respectively.
 *
 * Singular values are always sorted in decreasing order.
 *
 * 
 * You can ask for only \em thin \a U or \a V to be computed, meaning the following. In case of a rectangular n-by-p matrix, letting \a m be the
 * smaller value among \a n and \a p, there are only \a m singular vectors; the remaining columns of \a U and \a V do not correspond to actual
 * singular vectors. Asking for \em thin \a U or \a V means asking for only their \a m first columns to be formed. So \a U is then a n-by-m matrix,
 * and \a V is then a p-by-m matrix. Notice that thin \a U and \a V are all you need for (least squares) solving.
 * 
 * The status of the computation can be retrived using the \a info() method. Unless \a info() returns \a Success, the results should be not
 * considered well defined.
 *  
 * If the input matrix has inf or nan coefficients, the result of the computation is undefined, and \a info() will return \a InvalidInput, but the computation is guaranteed to
 * terminate in finite (and reasonable) time.
 * \sa class BDCSVD, class JacobiSVD
 */
template<typename Derived> class SVDBase
 : public SolverBase<SVDBase<Derived> >
{
public: 
   
  template<typename Derived_>
  friend struct internal::solve_assertion;

  typedef typename internal::traits<Derived>::MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  typedef typename Eigen::internal::traits<SVDBase>::StorageIndex StorageIndex;
  typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
  enum {
    RowsAtCompileTime = MatrixType::RowsAtCompileTime,
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    DiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_DYNAMIC(RowsAtCompileTime,ColsAtCompileTime),
    MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime,
    MaxDiagSizeAtCompileTime = EIGEN_SIZE_MIN_PREFER_FIXED(MaxRowsAtCompileTime,MaxColsAtCompileTime),
    MatrixOptions = MatrixType::Options
  };

  typedef Matrix<Scalar, RowsAtCompileTime, RowsAtCompileTime, MatrixOptions, MaxRowsAtCompileTime, MaxRowsAtCompileTime> MatrixUType;
  typedef Matrix<Scalar, ColsAtCompileTime, ColsAtCompileTime, MatrixOptions, MaxColsAtCompileTime, MaxColsAtCompileTime> MatrixVType;
  typedef typename internal::plain_diag_type<MatrixType, RealScalar>::type SingularValuesType;
  
  Derived& derived() { return *static_cast<Derived*>(this); }
  const Derived& derived() const { return *static_cast<const Derived*>(this); }

  /** \returns the \a U matrix.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p,
   * the U matrix is n-by-n if you asked for \link Eigen::ComputeFullU ComputeFullU \endlink, and is n-by-m if you asked for \link Eigen::ComputeThinU ComputeThinU \endlink.
   *
   * The \a m first columns of \a U are the left singular vectors of the matrix being decomposed.
   *
   * This method asserts that you asked for \a U to be computed.
   */
  const MatrixUType& matrixU() const
  {
    _check_compute_assertions();
    eigen_assert(computeU() && "This SVD decomposition didn't compute U. Did you ask for it?");
    return m_matrixU;
  }

  /** \returns the \a V matrix.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p,
   * the V matrix is p-by-p if you asked for \link Eigen::ComputeFullV ComputeFullV \endlink, and is p-by-m if you asked for \link Eigen::ComputeThinV ComputeThinV \endlink.
   *
   * The \a m first columns of \a V are the right singular vectors of the matrix being decomposed.
   *
   * This method asserts that you asked for \a V to be computed.
   */
  const MatrixVType& matrixV() const
  {
    _check_compute_assertions();
    eigen_assert(computeV() && "This SVD decomposition didn't compute V. Did you ask for it?");
    return m_matrixV;
  }

  /** \returns the vector of singular values.
   *
   * For the SVD decomposition of a n-by-p matrix, letting \a m be the minimum of \a n and \a p, the
   * returned vector has size \a m.  Singular values are always sorted in decreasing order.
   */
  const SingularValuesType& singularValues() const
  {
    _check_compute_assertions();
    return m_singularValues;
  }

  /** \returns the number of singular values that are not exactly 0 */
  Index nonzeroSingularValues() const
  {
    _check_compute_assertions();
    return m_nonzeroSingularValues;
  }
  
  /** \returns the rank of the matrix of which \c *this is the SVD.
    *
    * \note This method has to determine which singular values should be considered nonzero.
    *       For that, it uses the threshold value that you can control by calling
    *       setThreshold(const RealScalar&).
    */
  inline Index rank() const
  {
    using std::abs;
    _check_compute_assertions();
    if(m_singularValues.size()==0) return 0;
    RealScalar premultiplied_threshold = numext::maxi<RealScalar>(m_singularValues.coeff(0) * threshold(), (std::numeric_limits<RealScalar>::min)());
    Index i = m_nonzeroSingularValues-1;
    while(i>=0 && m_singularValues.coeff(i) < premultiplied_threshold) --i;
    return i+1;
  }
  
  /** Allows to prescribe a threshold to be used by certain methods, such as rank() and solve(),
    * which need to determine when singular values are to be considered nonzero.
    * This is not used for the SVD decomposition itself.
    *
    * When it needs to get the threshold value, Eigen calls threshold().
    * The default is \c NumTraits<Scalar>::epsilon()
    *
    * \param threshold The new value to use as the threshold.
    *
    * A singular value will be considered nonzero if its value is strictly greater than
    *  \f$ \vert singular value \vert \leqslant threshold \times \vert max singular value \vert \f$.
    *
    * If you want to come back to the default behavior, call setThreshold(Default_t)
    */
  Derived& setThreshold(const RealScalar& threshold)
  {
    m_usePrescribedThreshold = true;
    m_prescribedThreshold = threshold;
    return derived();
  }

  /** Allows to come back to the default behavior, letting Eigen use its default formula for
    * determining the threshold.
    *
    * You should pass the special object Eigen::Default as parameter here.
    * \code svd.setThreshold(Eigen::Default); \endcode
    *
    * See the documentation of setThreshold(const RealScalar&).
    */
  Derived& setThreshold(Default_t)
  {
    m_usePrescribedThreshold = false;
    return derived();
  }

  /** Returns the threshold that will be used by certain methods such as rank().
    *
    * See the documentation of setThreshold(const RealScalar&).
    */
  RealScalar threshold() const
  {
    eigen_assert(m_isInitialized || m_usePrescribedThreshold);
    // this temporary is needed to workaround a MSVC issue
    Index diagSize = (std::max<Index>)(1,m_diagSize);
    return m_usePrescribedThreshold ? m_prescribedThreshold
                                    : RealScalar(diagSize)*NumTraits<Scalar>::epsilon();
  }

  /** \returns true if \a U (full or thin) is asked for in this SVD decomposition */
  inline bool computeU() const { return m_computeFullU || m_computeThinU; }
  /** \returns true if \a V (full or thin) is asked for in this SVD decomposition */
  inline bool computeV() const { return m_computeFullV || m_computeThinV; }

  inline Index rows() const { return m_rows; }
  inline Index cols() const { return m_cols; }
  
  #ifdef EIGEN_PARSED_BY_DOXYGEN
  /** \returns a (least squares) solution of \f$ A x = b \f$ using the current SVD decomposition of A.
    *
    * \param b the right-hand-side of the equation to solve.
    *
    * \note Solving requires both U and V to be computed. Thin U and V are enough, there is no need for full U or V.
    *
    * \note SVD solving is implicitly least-squares. Thus, this method serves both purposes of exact solving and least-squares solving.
    * In other words, the returned solution is guaranteed to minimize the Euclidean norm \f$ \Vert A x - b \Vert \f$.
    */
  template<typename Rhs>
  inline const Solve<Derived, Rhs>
  solve(const MatrixBase<Rhs>& b) const;
  #endif


  /** \brief Reports whether previous computation was successful.
   *
   * \returns \c Success if computation was successful.
   */
  EIGEN_DEVICE_FUNC
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "SVD is not initialized.");
    return m_info;
  }

  #ifndef EIGEN_PARSED_BY_DOXYGEN
  template<typename RhsType, typename DstType>
  void _solve_impl(const RhsType &rhs, DstType &dst) const;

  template<bool Conjugate, typename RhsType, typename DstType>
  void _solve_impl_transposed(const RhsType &rhs, DstType &dst) const;
  #endif

protected:

  static void check_template_parameters()
  {
    EIGEN_STATIC_ASSERT_NON_INTEGER(Scalar);
  }

  void _check_compute_assertions() const {
    eigen_assert(m_isInitialized && "SVD is not initialized.");
  }

  template<bool Transpose_, typename Rhs>
  void _check_solve_assertion(const Rhs& b) const {
      EIGEN_ONLY_USED_FOR_DEBUG(b);
      _check_compute_assertions();
      eigen_assert(computeU() && computeV() && "SVDBase::solve(): Both unitaries U and V are required to be computed (thin unitaries suffice).");
      eigen_assert((Transpose_?cols():rows())==b.rows() && "SVDBase::solve(): invalid number of rows of the right hand side matrix b");
  }

  // return true if already allocated
  bool allocate(Index rows, Index cols, unsigned int computationOptions) ;

  MatrixUType m_matrixU;
  MatrixVType m_matrixV;
  SingularValuesType m_singularValues;
  ComputationInfo m_info;
  bool m_isInitialized, m_isAllocated, m_usePrescribedThreshold;
  bool m_computeFullU, m_computeThinU;
  bool m_computeFullV, m_computeThinV;
  unsigned int m_computationOptions;
  Index m_nonzeroSingularValues, m_rows, m_cols, m_diagSize;
  RealScalar m_prescribedThreshold;

  /** \brief Default Constructor.
   *
   * Default constructor of SVDBase
   */
  SVDBase()
    : m_info(Success),
      m_isInitialized(false),
      m_isAllocated(false),
      m_usePrescribedThreshold(false),
      m_computeFullU(false),
      m_computeThinU(false),
      m_computeFullV(false),
      m_computeThinV(false),
      m_computationOptions(0),
      m_rows(-1), m_cols(-1), m_diagSize(0)
  {
    check_template_parameters();
  }


};

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename Derived>
template<typename RhsType, typename DstType>
void SVDBase<Derived>::_solve_impl(const RhsType &rhs, DstType &dst) const
{
  // A = U S V^*
  // So A^{-1} = V S^{-1} U^*

  Matrix<typename RhsType::Scalar, Dynamic, RhsType::ColsAtCompileTime, 0, MatrixType::MaxRowsAtCompileTime, RhsType::MaxColsAtCompileTime> tmp;
  Index l_rank = rank();
  tmp.noalias() =  m_matrixU.leftCols(l_rank).adjoint() * rhs;
  tmp = m_singularValues.head(l_rank).asDiagonal().inverse() * tmp;
  dst = m_matrixV.leftCols(l_rank) * tmp;
}

template<typename Derived>
template<bool Conjugate, typename RhsType, typename DstType>
void SVDBase<Derived>::_solve_impl_transposed(const RhsType &rhs, DstType &dst) const
{
  // A = U S V^*
  // So  A^{-*} = U S^{-1} V^*
  // And A^{-T} = U_conj S^{-1} V^T
  Matrix<typename RhsType::Scalar, Dynamic, RhsType::ColsAtCompileTime, 0, MatrixType::MaxRowsAtCompileTime, RhsType::MaxColsAtCompileTime> tmp;
  Index l_rank = rank();

  tmp.noalias() =  m_matrixV.leftCols(l_rank).transpose().template conjugateIf<Conjugate>() * rhs;
  tmp = m_singularValues.head(l_rank).asDiagonal().inverse() * tmp;
  dst = m_matrixU.template conjugateIf<!Conjugate>().leftCols(l_rank) * tmp;
}
#endif

template<typename MatrixType>
bool SVDBase<MatrixType>::allocate(Index rows, Index cols, unsigned int computationOptions)
{
  eigen_assert(rows >= 0 && cols >= 0);

  if (m_isAllocated &&
      rows == m_rows &&
      cols == m_cols &&
      computationOptions == m_computationOptions)
  {
    return true;
  }

  m_rows = rows;
  m_cols = cols;
  m_info = Success;
  m_isInitialized = false;
  m_isAllocated = true;
  m_computationOptions = computationOptions;
  m_computeFullU = (computationOptions & ComputeFullU) != 0;
  m_computeThinU = (computationOptions & ComputeThinU) != 0;
  m_computeFullV = (computationOptions & ComputeFullV) != 0;
  m_computeThinV = (computationOptions & ComputeThinV) != 0;
  eigen_assert(!(m_computeFullU && m_computeThinU) && "SVDBase: you can't ask for both full and thin U");
  eigen_assert(!(m_computeFullV && m_computeThinV) && "SVDBase: you can't ask for both full and thin V");
  eigen_assert(EIGEN_IMPLIES(m_computeThinU || m_computeThinV, MatrixType::ColsAtCompileTime==Dynamic) &&
	       "SVDBase: thin U and V are only available when your matrix has a dynamic number of columns.");

  m_diagSize = (std::min)(m_rows, m_cols);
  m_singularValues.resize(m_diagSize);
  if(RowsAtCompileTime==Dynamic)
    m_matrixU.resize(m_rows, m_computeFullU ? m_rows : m_computeThinU ? m_diagSize : 0);
  if(ColsAtCompileTime==Dynamic)
    m_matrixV.resize(m_cols, m_computeFullV ? m_cols : m_computeThinV ? m_diagSize : 0);

  return false;
}

}// end namespace

#endif // EIGEN_SVDBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/UpperBidiagonalization.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BIDIAGONALIZATION_H
#define EIGEN_BIDIAGONALIZATION_H

namespace Eigen { 

namespace internal {
// UpperBidiagonalization will probably be replaced by a Bidiagonalization class, don't want to make it stable API.
// At the same time, it's useful to keep for now as it's about the only thing that is testing the BandMatrix class.

template<typename _MatrixType> class UpperBidiagonalization
{
  public:

    typedef _MatrixType MatrixType;
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      ColsAtCompileTimeMinusOne = internal::decrement_size<ColsAtCompileTime>::ret
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef Eigen::Index Index; ///< \deprecated since Eigen 3.3
    typedef Matrix<Scalar, 1, ColsAtCompileTime> RowVectorType;
    typedef Matrix<Scalar, RowsAtCompileTime, 1> ColVectorType;
    typedef BandMatrix<RealScalar, ColsAtCompileTime, ColsAtCompileTime, 1, 0, RowMajor> BidiagonalType;
    typedef Matrix<Scalar, ColsAtCompileTime, 1> DiagVectorType;
    typedef Matrix<Scalar, ColsAtCompileTimeMinusOne, 1> SuperDiagVectorType;
    typedef HouseholderSequence<
              const MatrixType,
              const typename internal::remove_all<typename Diagonal<const MatrixType,0>::ConjugateReturnType>::type
            > HouseholderUSequenceType;
    typedef HouseholderSequence<
              const typename internal::remove_all<typename MatrixType::ConjugateReturnType>::type,
              Diagonal<const MatrixType,1>,
              OnTheRight
            > HouseholderVSequenceType;
    
    /**
    * \brief Default Constructor.
    *
    * The default constructor is useful in cases in which the user intends to
    * perform decompositions via Bidiagonalization::compute(const MatrixType&).
    */
    UpperBidiagonalization() : m_householder(), m_bidiagonal(), m_isInitialized(false) {}

    explicit UpperBidiagonalization(const MatrixType& matrix)
      : m_householder(matrix.rows(), matrix.cols()),
        m_bidiagonal(matrix.cols(), matrix.cols()),
        m_isInitialized(false)
    {
      compute(matrix);
    }
    
    UpperBidiagonalization& compute(const MatrixType& matrix);
    UpperBidiagonalization& computeUnblocked(const MatrixType& matrix);
    
    const MatrixType& householder() const { return m_householder; }
    const BidiagonalType& bidiagonal() const { return m_bidiagonal; }
    
    const HouseholderUSequenceType householderU() const
    {
      eigen_assert(m_isInitialized && "UpperBidiagonalization is not initialized.");
      return HouseholderUSequenceType(m_householder, m_householder.diagonal().conjugate());
    }

    const HouseholderVSequenceType householderV() // const here gives nasty errors and i'm lazy
    {
      eigen_assert(m_isInitialized && "UpperBidiagonalization is not initialized.");
      return HouseholderVSequenceType(m_householder.conjugate(), m_householder.const_derived().template diagonal<1>())
             .setLength(m_householder.cols()-1)
             .setShift(1);
    }
    
  protected:
    MatrixType m_householder;
    BidiagonalType m_bidiagonal;
    bool m_isInitialized;
};

// Standard upper bidiagonalization without fancy optimizations
// This version should be faster for small matrix size
template<typename MatrixType>
void upperbidiagonalization_inplace_unblocked(MatrixType& mat,
                                              typename MatrixType::RealScalar *diagonal,
                                              typename MatrixType::RealScalar *upper_diagonal,
                                              typename MatrixType::Scalar* tempData = 0)
{
  typedef typename MatrixType::Scalar Scalar;

  Index rows = mat.rows();
  Index cols = mat.cols();

  typedef Matrix<Scalar,Dynamic,1,ColMajor,MatrixType::MaxRowsAtCompileTime,1> TempType;
  TempType tempVector;
  if(tempData==0)
  {
    tempVector.resize(rows);
    tempData = tempVector.data();
  }

  for (Index k = 0; /* breaks at k==cols-1 below */ ; ++k)
  {
    Index remainingRows = rows - k;
    Index remainingCols = cols - k - 1;

    // construct left householder transform in-place in A
    mat.col(k).tail(remainingRows)
       .makeHouseholderInPlace(mat.coeffRef(k,k), diagonal[k]);
    // apply householder transform to remaining part of A on the left
    mat.bottomRightCorner(remainingRows, remainingCols)
       .applyHouseholderOnTheLeft(mat.col(k).tail(remainingRows-1), mat.coeff(k,k), tempData);

    if(k == cols-1) break;

    // construct right householder transform in-place in mat
    mat.row(k).tail(remainingCols)
       .makeHouseholderInPlace(mat.coeffRef(k,k+1), upper_diagonal[k]);
    // apply householder transform to remaining part of mat on the left
    mat.bottomRightCorner(remainingRows-1, remainingCols)
       .applyHouseholderOnTheRight(mat.row(k).tail(remainingCols-1).adjoint(), mat.coeff(k,k+1), tempData);
  }
}

/** \internal
  * Helper routine for the block reduction to upper bidiagonal form.
  *
  * Let's partition the matrix A:
  * 
  *      | A00 A01 |
  *  A = |         |
  *      | A10 A11 |
  *
  * This function reduces to bidiagonal form the left \c rows x \a blockSize vertical panel [A00/A10]
  * and the \a blockSize x \c cols horizontal panel [A00 A01] of the matrix \a A. The bottom-right block A11
  * is updated using matrix-matrix products:
  *   A22 -= V * Y^T - X * U^T
  * where V and U contains the left and right Householder vectors. U and V are stored in A10, and A01
  * respectively, and the update matrices X and Y are computed during the reduction.
  * 
  */
template<typename MatrixType>
void upperbidiagonalization_blocked_helper(MatrixType& A,
                                           typename MatrixType::RealScalar *diagonal,
                                           typename MatrixType::RealScalar *upper_diagonal,
                                           Index bs,
                                           Ref<Matrix<typename MatrixType::Scalar, Dynamic, Dynamic,
                                                      traits<MatrixType>::Flags & RowMajorBit> > X,
                                           Ref<Matrix<typename MatrixType::Scalar, Dynamic, Dynamic,
                                                      traits<MatrixType>::Flags & RowMajorBit> > Y)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef typename NumTraits<RealScalar>::Literal Literal;
  enum { StorageOrder = traits<MatrixType>::Flags & RowMajorBit };
  typedef InnerStride<int(StorageOrder) == int(ColMajor) ? 1 : Dynamic> ColInnerStride;
  typedef InnerStride<int(StorageOrder) == int(ColMajor) ? Dynamic : 1> RowInnerStride;
  typedef Ref<Matrix<Scalar, Dynamic, 1>, 0, ColInnerStride>    SubColumnType;
  typedef Ref<Matrix<Scalar, 1, Dynamic>, 0, RowInnerStride>    SubRowType;
  typedef Ref<Matrix<Scalar, Dynamic, Dynamic, StorageOrder > > SubMatType;
  
  Index brows = A.rows();
  Index bcols = A.cols();

  Scalar tau_u, tau_u_prev(0), tau_v;

  for(Index k = 0; k < bs; ++k)
  {
    Index remainingRows = brows - k;
    Index remainingCols = bcols - k - 1;

    SubMatType X_k1( X.block(k,0, remainingRows,k) );
    SubMatType V_k1( A.block(k,0, remainingRows,k) );

    // 1 - update the k-th column of A
    SubColumnType v_k = A.col(k).tail(remainingRows);
          v_k -= V_k1 * Y.row(k).head(k).adjoint();
    if(k) v_k -= X_k1 * A.col(k).head(k);
    
    // 2 - construct left Householder transform in-place
    v_k.makeHouseholderInPlace(tau_v, diagonal[k]);
       
    if(k+1<bcols)
    {
      SubMatType Y_k  ( Y.block(k+1,0, remainingCols, k+1) );
      SubMatType U_k1 ( A.block(0,k+1, k,remainingCols) );
      
      // this eases the application of Householder transforAions
      // A(k,k) will store tau_v later
      A(k,k) = Scalar(1);

      // 3 - Compute y_k^T = tau_v * ( A^T*v_k - Y_k-1*V_k-1^T*v_k - U_k-1*X_k-1^T*v_k )
      {
        SubColumnType y_k( Y.col(k).tail(remainingCols) );
        
        // let's use the beginning of column k of Y as a temporary vector
        SubColumnType tmp( Y.col(k).head(k) );
        y_k.noalias()  = A.block(k,k+1, remainingRows,remainingCols).adjoint() * v_k; // bottleneck
        tmp.noalias()  = V_k1.adjoint()  * v_k;
        y_k.noalias() -= Y_k.leftCols(k) * tmp;
        tmp.noalias()  = X_k1.adjoint()  * v_k;
        y_k.noalias() -= U_k1.adjoint()  * tmp;
        y_k *= numext::conj(tau_v);
      }

      // 4 - update k-th row of A (it will become u_k)
      SubRowType u_k( A.row(k).tail(remainingCols) );
      u_k = u_k.conjugate();
      {
        u_k -= Y_k * A.row(k).head(k+1).adjoint();
        if(k) u_k -= U_k1.adjoint() * X.row(k).head(k).adjoint();
      }

      // 5 - construct right Householder transform in-place
      u_k.makeHouseholderInPlace(tau_u, upper_diagonal[k]);

      // this eases the application of Householder transformations
      // A(k,k+1) will store tau_u later
      A(k,k+1) = Scalar(1);

      // 6 - Compute x_k = tau_u * ( A*u_k - X_k-1*U_k-1^T*u_k - V_k*Y_k^T*u_k )
      {
        SubColumnType x_k ( X.col(k).tail(remainingRows-1) );
        
        // let's use the beginning of column k of X as a temporary vectors
        // note that tmp0 and tmp1 overlaps
        SubColumnType tmp0 ( X.col(k).head(k) ),
                      tmp1 ( X.col(k).head(k+1) );
                    
        x_k.noalias()   = A.block(k+1,k+1, remainingRows-1,remainingCols) * u_k.transpose(); // bottleneck
        tmp0.noalias()  = U_k1 * u_k.transpose();
        x_k.noalias()  -= X_k1.bottomRows(remainingRows-1) * tmp0;
        tmp1.noalias()  = Y_k.adjoint() * u_k.transpose();
        x_k.noalias()  -= A.block(k+1,0, remainingRows-1,k+1) * tmp1;
        x_k *= numext::conj(tau_u);
        tau_u = numext::conj(tau_u);
        u_k = u_k.conjugate();
      }

      if(k>0) A.coeffRef(k-1,k) = tau_u_prev;
      tau_u_prev = tau_u;
    }
    else
      A.coeffRef(k-1,k) = tau_u_prev;

    A.coeffRef(k,k) = tau_v;
  }
  
  if(bs<bcols)
    A.coeffRef(bs-1,bs) = tau_u_prev;

  // update A22
  if(bcols>bs && brows>bs)
  {
    SubMatType A11( A.bottomRightCorner(brows-bs,bcols-bs) );
    SubMatType A10( A.block(bs,0, brows-bs,bs) );
    SubMatType A01( A.block(0,bs, bs,bcols-bs) );
    Scalar tmp = A01(bs-1,0);
    A01(bs-1,0) = Literal(1);
    A11.noalias() -= A10 * Y.topLeftCorner(bcols,bs).bottomRows(bcols-bs).adjoint();
    A11.noalias() -= X.topLeftCorner(brows,bs).bottomRows(brows-bs) * A01;
    A01(bs-1,0) = tmp;
  }
}

/** \internal
  *
  * Implementation of a block-bidiagonal reduction.
  * It is based on the following paper:
  *   The Design of a Parallel Dense Linear Algebra Software Library: Reduction to Hessenberg, Tridiagonal, and Bidiagonal Form.
  *   by Jaeyoung Choi, Jack J. Dongarra, David W. Walker. (1995)
  *   section 3.3
  */
template<typename MatrixType, typename BidiagType>
void upperbidiagonalization_inplace_blocked(MatrixType& A, BidiagType& bidiagonal,
                                            Index maxBlockSize=32,
                                            typename MatrixType::Scalar* /*tempData*/ = 0)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef Block<MatrixType,Dynamic,Dynamic> BlockType;

  Index rows = A.rows();
  Index cols = A.cols();
  Index size = (std::min)(rows, cols);

  // X and Y are work space
  enum { StorageOrder = traits<MatrixType>::Flags & RowMajorBit };
  Matrix<Scalar,
         MatrixType::RowsAtCompileTime,
         Dynamic,
         StorageOrder,
         MatrixType::MaxRowsAtCompileTime> X(rows,maxBlockSize);
  Matrix<Scalar,
         MatrixType::ColsAtCompileTime,
         Dynamic,
         StorageOrder,
         MatrixType::MaxColsAtCompileTime> Y(cols,maxBlockSize);
  Index blockSize = (std::min)(maxBlockSize,size);

  Index k = 0;
  for(k = 0; k < size; k += blockSize)
  {
    Index bs = (std::min)(size-k,blockSize);  // actual size of the block
    Index brows = rows - k;                   // rows of the block
    Index bcols = cols - k;                   // columns of the block

    // partition the matrix A:
    // 
    //      | A00 A01 A02 |
    //      |             |
    // A  = | A10 A11 A12 |
    //      |             |
    //      | A20 A21 A22 |
    //
    // where A11 is a bs x bs diagonal block,
    // and let:
    //      | A11 A12 |
    //  B = |         |
    //      | A21 A22 |

    BlockType B = A.block(k,k,brows,bcols);
    
    // This stage performs the bidiagonalization of A11, A21, A12, and updating of A22.
    // Finally, the algorithm continue on the updated A22.
    //
    // However, if B is too small, or A22 empty, then let's use an unblocked strategy
    if(k+bs==cols || bcols<48) // somewhat arbitrary threshold
    {
      upperbidiagonalization_inplace_unblocked(B,
                                               &(bidiagonal.template diagonal<0>().coeffRef(k)),
                                               &(bidiagonal.template diagonal<1>().coeffRef(k)),
                                               X.data()
                                              );
      break; // We're done
    }
    else
    {
      upperbidiagonalization_blocked_helper<BlockType>( B,
                                                        &(bidiagonal.template diagonal<0>().coeffRef(k)),
                                                        &(bidiagonal.template diagonal<1>().coeffRef(k)),
                                                        bs,
                                                        X.topLeftCorner(brows,bs),
                                                        Y.topLeftCorner(bcols,bs)
                                                      );
    }
  }
}

template<typename _MatrixType>
UpperBidiagonalization<_MatrixType>& UpperBidiagonalization<_MatrixType>::computeUnblocked(const _MatrixType& matrix)
{
  Index rows = matrix.rows();
  Index cols = matrix.cols();
  EIGEN_ONLY_USED_FOR_DEBUG(cols);

  eigen_assert(rows >= cols && "UpperBidiagonalization is only for Arices satisfying rows>=cols.");

  m_householder = matrix;

  ColVectorType temp(rows);

  upperbidiagonalization_inplace_unblocked(m_householder,
                                           &(m_bidiagonal.template diagonal<0>().coeffRef(0)),
                                           &(m_bidiagonal.template diagonal<1>().coeffRef(0)),
                                           temp.data());

  m_isInitialized = true;
  return *this;
}

template<typename _MatrixType>
UpperBidiagonalization<_MatrixType>& UpperBidiagonalization<_MatrixType>::compute(const _MatrixType& matrix)
{
  Index rows = matrix.rows();
  Index cols = matrix.cols();
  EIGEN_ONLY_USED_FOR_DEBUG(rows);
  EIGEN_ONLY_USED_FOR_DEBUG(cols);

  eigen_assert(rows >= cols && "UpperBidiagonalization is only for Arices satisfying rows>=cols.");

  m_householder = matrix;
  upperbidiagonalization_inplace_blocked(m_householder, m_bidiagonal);
            
  m_isInitialized = true;
  return *this;
}

#if 0
/** \return the Householder QR decomposition of \c *this.
  *
  * \sa class Bidiagonalization
  */
template<typename Derived>
const UpperBidiagonalization<typename MatrixBase<Derived>::PlainObject>
MatrixBase<Derived>::bidiagonalization() const
{
  return UpperBidiagonalization<PlainObject>(eval());
}
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BIDIAGONALIZATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SIMPLICIAL_CHOLESKY_H
#define EIGEN_SIMPLICIAL_CHOLESKY_H

namespace Eigen { 

enum SimplicialCholeskyMode {
  SimplicialCholeskyLLT,
  SimplicialCholeskyLDLT
};

namespace internal {
  template<typename CholMatrixType, typename InputMatrixType>
  struct simplicial_cholesky_grab_input {
    typedef CholMatrixType const * ConstCholMatrixPtr;
    static void run(const InputMatrixType& input, ConstCholMatrixPtr &pmat, CholMatrixType &tmp)
    {
      tmp = input;
      pmat = &tmp;
    }
  };
  
  template<typename MatrixType>
  struct simplicial_cholesky_grab_input<MatrixType,MatrixType> {
    typedef MatrixType const * ConstMatrixPtr;
    static void run(const MatrixType& input, ConstMatrixPtr &pmat, MatrixType &/*tmp*/)
    {
      pmat = &input;
    }
  };
} // end namespace internal

/** \ingroup SparseCholesky_Module
  * \brief A base class for direct sparse Cholesky factorizations
  *
  * This is a base class for LL^T and LDL^T Cholesky factorizations of sparse matrices that are
  * selfadjoint and positive definite. These factorizations allow for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam Derived the type of the derived class, that is the actual factorization type.
  *
  */
template<typename Derived>
class SimplicialCholeskyBase : public SparseSolverBase<Derived>
{
    typedef SparseSolverBase<Derived> Base;
    using Base::m_isInitialized;
    
  public:
    typedef typename internal::traits<Derived>::MatrixType MatrixType;
    typedef typename internal::traits<Derived>::OrderingType OrderingType;
    enum { UpLo = internal::traits<Derived>::UpLo };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef CholMatrixType const * ConstCholMatrixPtr;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:
    
    using Base::derived;

    /** Default constructor */
    SimplicialCholeskyBase()
      : m_info(Success),
        m_factorizationIsOk(false),
        m_analysisIsOk(false),
        m_shiftOffset(0),
        m_shiftScale(1)
    {}

    explicit SimplicialCholeskyBase(const MatrixType& matrix)
      : m_info(Success),
        m_factorizationIsOk(false),
        m_analysisIsOk(false),
        m_shiftOffset(0),
        m_shiftScale(1)
    {
      derived().compute(matrix);
    }

    ~SimplicialCholeskyBase()
    {
    }

    Derived& derived() { return *static_cast<Derived*>(this); }
    const Derived& derived() const { return *static_cast<const Derived*>(this); }
    
    inline Index cols() const { return m_matrix.cols(); }
    inline Index rows() const { return m_matrix.rows(); }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
    /** \returns the permutation P
      * \sa permutationPinv() */
    const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& permutationP() const
    { return m_P; }
    
    /** \returns the inverse P^-1 of the permutation P
      * \sa permutationP() */
    const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& permutationPinv() const
    { return m_Pinv; }

    /** Sets the shift parameters that will be used to adjust the diagonal coefficients during the numerical factorization.
      *
      * During the numerical factorization, the diagonal coefficients are transformed by the following linear model:\n
      * \c d_ii = \a offset + \a scale * \c d_ii
      *
      * The default is the identity transformation with \a offset=0, and \a scale=1.
      *
      * \returns a reference to \c *this.
      */
    Derived& setShift(const RealScalar& offset, const RealScalar& scale = 1)
    {
      m_shiftOffset = offset;
      m_shiftScale = scale;
      return derived();
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Stream>
    void dumpMemory(Stream& s)
    {
      int total = 0;
      s << "  L:        " << ((total+=(m_matrix.cols()+1) * sizeof(int) + m_matrix.nonZeros()*(sizeof(int)+sizeof(Scalar))) >> 20) << "Mb" << "\n";
      s << "  diag:     " << ((total+=m_diag.size() * sizeof(Scalar)) >> 20) << "Mb" << "\n";
      s << "  tree:     " << ((total+=m_parent.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  nonzeros: " << ((total+=m_nonZerosPerCol.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  perm:     " << ((total+=m_P.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  perm^-1:  " << ((total+=m_Pinv.size() * sizeof(int)) >> 20) << "Mb" << "\n";
      s << "  TOTAL:    " << (total>> 20) << "Mb" << "\n";
    }

    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      eigen_assert(m_matrix.rows()==b.rows());

      if(m_info!=Success)
        return;

      if(m_P.size()>0)
        dest = m_P * b;
      else
        dest = b;

      if(m_matrix.nonZeros()>0) // otherwise L==I
        derived().matrixL().solveInPlace(dest);

      if(m_diag.size()>0)
        dest = m_diag.asDiagonal().inverse() * dest;

      if (m_matrix.nonZeros()>0) // otherwise U==I
        derived().matrixU().solveInPlace(dest);

      if(m_P.size()>0)
        dest = m_Pinv * dest;
    }
    
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(derived(), b, dest);
    }

#endif // EIGEN_PARSED_BY_DOXYGEN

  protected:
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    template<bool DoLDLT>
    void compute(const MatrixType& matrix)
    {
      eigen_assert(matrix.rows()==matrix.cols());
      Index size = matrix.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      ordering(matrix, pmat, tmp);
      analyzePattern_preordered(*pmat, DoLDLT);
      factorize_preordered<DoLDLT>(*pmat);
    }
    
    template<bool DoLDLT>
    void factorize(const MatrixType& a)
    {
      eigen_assert(a.rows()==a.cols());
      Index size = a.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      
      if(m_P.size() == 0 && (int(UpLo) & int(Upper)) == Upper)
      {
        // If there is no ordering, try to directly use the input matrix without any copy
        internal::simplicial_cholesky_grab_input<CholMatrixType,MatrixType>::run(a, pmat, tmp);
      }
      else
      {
        tmp.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>().twistedBy(m_P);
        pmat = &tmp;
      }
      
      factorize_preordered<DoLDLT>(*pmat);
    }

    template<bool DoLDLT>
    void factorize_preordered(const CholMatrixType& a);

    void analyzePattern(const MatrixType& a, bool doLDLT)
    {
      eigen_assert(a.rows()==a.cols());
      Index size = a.cols();
      CholMatrixType tmp(size,size);
      ConstCholMatrixPtr pmat;
      ordering(a, pmat, tmp);
      analyzePattern_preordered(*pmat,doLDLT);
    }
    void analyzePattern_preordered(const CholMatrixType& a, bool doLDLT);
    
    void ordering(const MatrixType& a, ConstCholMatrixPtr &pmat, CholMatrixType& ap);

    /** keeps off-diagonal entries; drops diagonal entries */
    struct keep_diag {
      inline bool operator() (const Index& row, const Index& col, const Scalar&) const
      {
        return row!=col;
      }
    };

    mutable ComputationInfo m_info;
    bool m_factorizationIsOk;
    bool m_analysisIsOk;
    
    CholMatrixType m_matrix;
    VectorType m_diag;                                // the diagonal coefficients (LDLT mode)
    VectorI m_parent;                                 // elimination tree
    VectorI m_nonZerosPerCol;
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_P;     // the permutation
    PermutationMatrix<Dynamic,Dynamic,StorageIndex> m_Pinv;  // the inverse permutation

    RealScalar m_shiftOffset;
    RealScalar m_shiftScale;
};

template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialLLT;
template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialLDLT;
template<typename _MatrixType, int _UpLo = Lower, typename _Ordering = AMDOrdering<typename _MatrixType::StorageIndex> > class SimplicialCholesky;

namespace internal {

template<typename _MatrixType, int _UpLo, typename _Ordering> struct traits<SimplicialLLT<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
  typedef typename MatrixType::Scalar                         Scalar;
  typedef typename MatrixType::StorageIndex                   StorageIndex;
  typedef SparseMatrix<Scalar, ColMajor, StorageIndex>        CholMatrixType;
  typedef TriangularView<const CholMatrixType, Eigen::Lower>  MatrixL;
  typedef TriangularView<const typename CholMatrixType::AdjointReturnType, Eigen::Upper>   MatrixU;
  static inline MatrixL getL(const CholMatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const CholMatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename _MatrixType,int _UpLo, typename _Ordering> struct traits<SimplicialLDLT<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
  typedef typename MatrixType::Scalar                             Scalar;
  typedef typename MatrixType::StorageIndex                       StorageIndex;
  typedef SparseMatrix<Scalar, ColMajor, StorageIndex>            CholMatrixType;
  typedef TriangularView<const CholMatrixType, Eigen::UnitLower>  MatrixL;
  typedef TriangularView<const typename CholMatrixType::AdjointReturnType, Eigen::UnitUpper> MatrixU;
  static inline MatrixL getL(const CholMatrixType& m) { return MatrixL(m); }
  static inline MatrixU getU(const CholMatrixType& m) { return MatrixU(m.adjoint()); }
};

template<typename _MatrixType, int _UpLo, typename _Ordering> struct traits<SimplicialCholesky<_MatrixType,_UpLo,_Ordering> >
{
  typedef _MatrixType MatrixType;
  typedef _Ordering OrderingType;
  enum { UpLo = _UpLo };
};

}

/** \ingroup SparseCholesky_Module
  * \class SimplicialLLT
  * \brief A direct sparse LLT Cholesky factorizations
  *
  * This class provides a LL^T Cholesky factorizations of sparse matrices that are
  * selfadjoint and positive definite. The factorization allows for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  * \tparam _Ordering The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<>
  *
  * \implsparsesolverconcept
  *
  * \sa class SimplicialLDLT, class AMDOrdering, class NaturalOrdering
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialLLT : public SimplicialCholeskyBase<SimplicialLLT<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialLLT> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,Index> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialLLT> Traits;
    typedef typename Traits::MatrixL  MatrixL;
    typedef typename Traits::MatrixU  MatrixU;
public:
    /** Default constructor */
    SimplicialLLT() : Base() {}
    /** Constructs and performs the LLT factorization of \a matrix */
    explicit SimplicialLLT(const MatrixType& matrix)
        : Base(matrix) {}

    /** \returns an expression of the factor L */
    inline const MatrixL matrixL() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LLT not factorized");
        return Traits::getL(Base::m_matrix);
    }

    /** \returns an expression of the factor U (= L^*) */
    inline const MatrixU matrixU() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LLT not factorized");
        return Traits::getU(Base::m_matrix);
    }
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialLLT& compute(const MatrixType& matrix)
    {
      Base::template compute<false>(matrix);
      return *this;
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, false);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      Base::template factorize<false>(a);
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      Scalar detL = Base::m_matrix.diagonal().prod();
      return numext::abs2(detL);
    }
};

/** \ingroup SparseCholesky_Module
  * \class SimplicialLDLT
  * \brief A direct sparse LDLT Cholesky factorizations without square root.
  *
  * This class provides a LDL^T Cholesky factorizations without square root of sparse matrices that are
  * selfadjoint and positive definite. The factorization allows for solving A.X = B where
  * X and B can be either dense or sparse.
  * 
  * In order to reduce the fill-in, a symmetric permutation P is applied prior to the factorization
  * such that the factorized matrix is P A P^-1.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower
  *               or Upper. Default is Lower.
  * \tparam _Ordering The ordering method to use, either AMDOrdering<> or NaturalOrdering<>. Default is AMDOrdering<>
  *
  * \implsparsesolverconcept
  *
  * \sa class SimplicialLLT, class AMDOrdering, class NaturalOrdering
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialLDLT : public SimplicialCholeskyBase<SimplicialLDLT<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialLDLT> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialLDLT> Traits;
    typedef typename Traits::MatrixL  MatrixL;
    typedef typename Traits::MatrixU  MatrixU;
public:
    /** Default constructor */
    SimplicialLDLT() : Base() {}

    /** Constructs and performs the LLT factorization of \a matrix */
    explicit SimplicialLDLT(const MatrixType& matrix)
        : Base(matrix) {}

    /** \returns a vector expression of the diagonal D */
    inline const VectorType vectorD() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Base::m_diag;
    }
    /** \returns an expression of the factor L */
    inline const MatrixL matrixL() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Traits::getL(Base::m_matrix);
    }

    /** \returns an expression of the factor U (= L^*) */
    inline const MatrixU matrixU() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial LDLT not factorized");
        return Traits::getU(Base::m_matrix);
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialLDLT& compute(const MatrixType& matrix)
    {
      Base::template compute<true>(matrix);
      return *this;
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, true);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      Base::template factorize<true>(a);
    }

    /** \returns the determinant of the underlying matrix from the current factorization */
    Scalar determinant() const
    {
      return Base::m_diag.prod();
    }
};

/** \deprecated use SimplicialLDLT or class SimplicialLLT
  * \ingroup SparseCholesky_Module
  * \class SimplicialCholesky
  *
  * \sa class SimplicialLDLT, class SimplicialLLT
  */
template<typename _MatrixType, int _UpLo, typename _Ordering>
    class SimplicialCholesky : public SimplicialCholeskyBase<SimplicialCholesky<_MatrixType,_UpLo,_Ordering> >
{
public:
    typedef _MatrixType MatrixType;
    enum { UpLo = _UpLo };
    typedef SimplicialCholeskyBase<SimplicialCholesky> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> CholMatrixType;
    typedef Matrix<Scalar,Dynamic,1> VectorType;
    typedef internal::traits<SimplicialCholesky> Traits;
    typedef internal::traits<SimplicialLDLT<MatrixType,UpLo> > LDLTTraits;
    typedef internal::traits<SimplicialLLT<MatrixType,UpLo>  > LLTTraits;
  public:
    SimplicialCholesky() : Base(), m_LDLT(true) {}

    explicit SimplicialCholesky(const MatrixType& matrix)
      : Base(), m_LDLT(true)
    {
      compute(matrix);
    }

    SimplicialCholesky& setMode(SimplicialCholeskyMode mode)
    {
      switch(mode)
      {
      case SimplicialCholeskyLLT:
        m_LDLT = false;
        break;
      case SimplicialCholeskyLDLT:
        m_LDLT = true;
        break;
      default:
        break;
      }

      return *this;
    }

    inline const VectorType vectorD() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial Cholesky not factorized");
        return Base::m_diag;
    }
    inline const CholMatrixType rawMatrix() const {
        eigen_assert(Base::m_factorizationIsOk && "Simplicial Cholesky not factorized");
        return Base::m_matrix;
    }
    
    /** Computes the sparse Cholesky decomposition of \a matrix */
    SimplicialCholesky& compute(const MatrixType& matrix)
    {
      if(m_LDLT)
        Base::template compute<true>(matrix);
      else
        Base::template compute<false>(matrix);
      return *this;
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& a)
    {
      Base::analyzePattern(a, m_LDLT);
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& a)
    {
      if(m_LDLT)
        Base::template factorize<true>(a);
      else
        Base::template factorize<false>(a);
    }

    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const
    {
      eigen_assert(Base::m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or symbolic()/numeric()");
      eigen_assert(Base::m_matrix.rows()==b.rows());

      if(Base::m_info!=Success)
        return;

      if(Base::m_P.size()>0)
        dest = Base::m_P * b;
      else
        dest = b;

      if(Base::m_matrix.nonZeros()>0) // otherwise L==I
      {
        if(m_LDLT)
          LDLTTraits::getL(Base::m_matrix).solveInPlace(dest);
        else
          LLTTraits::getL(Base::m_matrix).solveInPlace(dest);
      }

      if(Base::m_diag.size()>0)
        dest = Base::m_diag.real().asDiagonal().inverse() * dest;

      if (Base::m_matrix.nonZeros()>0) // otherwise I==I
      {
        if(m_LDLT)
          LDLTTraits::getU(Base::m_matrix).solveInPlace(dest);
        else
          LLTTraits::getU(Base::m_matrix).solveInPlace(dest);
      }

      if(Base::m_P.size()>0)
        dest = Base::m_Pinv * dest;
    }
    
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(*this, b, dest);
    }
    
    Scalar determinant() const
    {
      if(m_LDLT)
      {
        return Base::m_diag.prod();
      }
      else
      {
        Scalar detL = Diagonal<const CholMatrixType>(Base::m_matrix).prod();
        return numext::abs2(detL);
      }
    }
    
  protected:
    bool m_LDLT;
};

template<typename Derived>
void SimplicialCholeskyBase<Derived>::ordering(const MatrixType& a, ConstCholMatrixPtr &pmat, CholMatrixType& ap)
{
  eigen_assert(a.rows()==a.cols());
  const Index size = a.rows();
  pmat = &ap;
  // Note that ordering methods compute the inverse permutation
  if(!internal::is_same<OrderingType,NaturalOrdering<Index> >::value)
  {
    {
      CholMatrixType C;
      C = a.template selfadjointView<UpLo>();
      
      OrderingType ordering;
      ordering(C,m_Pinv);
    }

    if(m_Pinv.size()>0) m_P = m_Pinv.inverse();
    else                m_P.resize(0);
    
    ap.resize(size,size);
    ap.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>().twistedBy(m_P);
  }
  else
  {
    m_Pinv.resize(0);
    m_P.resize(0);
    if(int(UpLo)==int(Lower) || MatrixType::IsRowMajor)
    {
      // we have to transpose the lower part to to the upper one
      ap.resize(size,size);
      ap.template selfadjointView<Upper>() = a.template selfadjointView<UpLo>();
    }
    else
      internal::simplicial_cholesky_grab_input<CholMatrixType,MatrixType>::run(a, pmat, ap);
  }  
}

} // end namespace Eigen

#endif // EIGEN_SIMPLICIAL_CHOLESKY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*
NOTE: these functions have been adapted from the LDL library:

LDL Copyright (c) 2005 by Timothy A. Davis.  All Rights Reserved.

The author of LDL, Timothy A. Davis., has executed a license with Google LLC
to permit distribution of this code and derivative works as part of Eigen under
the Mozilla Public License v. 2.0, as stated at the top of this file.
 */

#ifndef EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H
#define EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H

namespace Eigen {

template<typename Derived>
void SimplicialCholeskyBase<Derived>::analyzePattern_preordered(const CholMatrixType& ap, bool doLDLT)
{
  const StorageIndex size = StorageIndex(ap.rows());
  m_matrix.resize(size, size);
  m_parent.resize(size);
  m_nonZerosPerCol.resize(size);

  ei_declare_aligned_stack_constructed_variable(StorageIndex, tags, size, 0);

  for(StorageIndex k = 0; k < size; ++k)
  {
    /* L(k,:) pattern: all nodes reachable in etree from nz in A(0:k-1,k) */
    m_parent[k] = -1;             /* parent of k is not yet known */
    tags[k] = k;                  /* mark node k as visited */
    m_nonZerosPerCol[k] = 0;      /* count of nonzeros in column k of L */
    for(typename CholMatrixType::InnerIterator it(ap,k); it; ++it)
    {
      StorageIndex i = it.index();
      if(i < k)
      {
        /* follow path from i to root of etree, stop at flagged node */
        for(; tags[i] != k; i = m_parent[i])
        {
          /* find parent of i if not yet determined */
          if (m_parent[i] == -1)
            m_parent[i] = k;
          m_nonZerosPerCol[i]++;        /* L (k,i) is nonzero */
          tags[i] = k;                  /* mark i as visited */
        }
      }
    }
  }

  /* construct Lp index array from m_nonZerosPerCol column counts */
  StorageIndex* Lp = m_matrix.outerIndexPtr();
  Lp[0] = 0;
  for(StorageIndex k = 0; k < size; ++k)
    Lp[k+1] = Lp[k] + m_nonZerosPerCol[k] + (doLDLT ? 0 : 1);

  m_matrix.resizeNonZeros(Lp[size]);

  m_isInitialized     = true;
  m_info              = Success;
  m_analysisIsOk      = true;
  m_factorizationIsOk = false;
}


template<typename Derived>
template<bool DoLDLT>
void SimplicialCholeskyBase<Derived>::factorize_preordered(const CholMatrixType& ap)
{
  using std::sqrt;

  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  eigen_assert(ap.rows()==ap.cols());
  eigen_assert(m_parent.size()==ap.rows());
  eigen_assert(m_nonZerosPerCol.size()==ap.rows());

  const StorageIndex size = StorageIndex(ap.rows());
  const StorageIndex* Lp = m_matrix.outerIndexPtr();
  StorageIndex* Li = m_matrix.innerIndexPtr();
  Scalar* Lx = m_matrix.valuePtr();

  ei_declare_aligned_stack_constructed_variable(Scalar, y, size, 0);
  ei_declare_aligned_stack_constructed_variable(StorageIndex,  pattern, size, 0);
  ei_declare_aligned_stack_constructed_variable(StorageIndex,  tags, size, 0);

  bool ok = true;
  m_diag.resize(DoLDLT ? size : 0);

  for(StorageIndex k = 0; k < size; ++k)
  {
    // compute nonzero pattern of kth row of L, in topological order
    y[k] = Scalar(0);                     // Y(0:k) is now all zero
    StorageIndex top = size;               // stack for pattern is empty
    tags[k] = k;                    // mark node k as visited
    m_nonZerosPerCol[k] = 0;        // count of nonzeros in column k of L
    for(typename CholMatrixType::InnerIterator it(ap,k); it; ++it)
    {
      StorageIndex i = it.index();
      if(i <= k)
      {
        y[i] += numext::conj(it.value());            /* scatter A(i,k) into Y (sum duplicates) */
        Index len;
        for(len = 0; tags[i] != k; i = m_parent[i])
        {
          pattern[len++] = i;     /* L(k,i) is nonzero */
          tags[i] = k;            /* mark i as visited */
        }
        while(len > 0)
          pattern[--top] = pattern[--len];
      }
    }

    /* compute numerical values kth row of L (a sparse triangular solve) */

    RealScalar d = numext::real(y[k]) * m_shiftScale + m_shiftOffset;    // get D(k,k), apply the shift function, and clear Y(k)
    y[k] = Scalar(0);
    for(; top < size; ++top)
    {
      Index i = pattern[top];       /* pattern[top:n-1] is pattern of L(:,k) */
      Scalar yi = y[i];             /* get and clear Y(i) */
      y[i] = Scalar(0);

      /* the nonzero entry L(k,i) */
      Scalar l_ki;
      if(DoLDLT)
        l_ki = yi / numext::real(m_diag[i]);
      else
        yi = l_ki = yi / Lx[Lp[i]];

      Index p2 = Lp[i] + m_nonZerosPerCol[i];
      Index p;
      for(p = Lp[i] + (DoLDLT ? 0 : 1); p < p2; ++p)
        y[Li[p]] -= numext::conj(Lx[p]) * yi;
      d -= numext::real(l_ki * numext::conj(yi));
      Li[p] = k;                          /* store L(k,i) in column form of L */
      Lx[p] = l_ki;
      ++m_nonZerosPerCol[i];              /* increment count of nonzeros in col i */
    }
    if(DoLDLT)
    {
      m_diag[k] = d;
      if(d == RealScalar(0))
      {
        ok = false;                         /* failure, D(k,k) is zero */
        break;
      }
    }
    else
    {
      Index p = Lp[k] + m_nonZerosPerCol[k]++;
      Li[p] = k ;                /* store L(k,k) = sqrt (d) in column k */
      if(d <= RealScalar(0)) {
        ok = false;              /* failure, matrix is not positive definite */
        break;
      }
      Lx[p] = sqrt(d) ;
    }
  }

  m_info = ok ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

} // end namespace Eigen

#endif // EIGEN_SIMPLICIAL_CHOLESKY_IMPL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/AmbiVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AMBIVECTOR_H
#define EIGEN_AMBIVECTOR_H

namespace Eigen { 

namespace internal {

/** \internal
  * Hybrid sparse/dense vector class designed for intensive read-write operations.
  *
  * See BasicSparseLLT and SparseProduct for usage examples.
  */
template<typename _Scalar, typename _StorageIndex>
class AmbiVector
{
  public:
    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    explicit AmbiVector(Index size)
      : m_buffer(0), m_zero(0), m_size(0), m_end(0), m_allocatedSize(0), m_allocatedElements(0), m_mode(-1)
    {
      resize(size);
    }

    void init(double estimatedDensity);
    void init(int mode);

    Index nonZeros() const;

    /** Specifies a sub-vector to work on */
    void setBounds(Index start, Index end) { m_start = convert_index(start); m_end = convert_index(end); }

    void setZero();

    void restart();
    Scalar& coeffRef(Index i);
    Scalar& coeff(Index i);

    class Iterator;

    ~AmbiVector() { delete[] m_buffer; }

    void resize(Index size)
    {
      if (m_allocatedSize < size)
        reallocate(size);
      m_size = convert_index(size);
    }

    StorageIndex size() const { return m_size; }

  protected:
    StorageIndex convert_index(Index idx)
    {
      return internal::convert_index<StorageIndex>(idx);
    }

    void reallocate(Index size)
    {
      // if the size of the matrix is not too large, let's allocate a bit more than needed such
      // that we can handle dense vector even in sparse mode.
      delete[] m_buffer;
      if (size<1000)
      {
        Index allocSize = (size * sizeof(ListEl) + sizeof(Scalar) - 1)/sizeof(Scalar);
        m_allocatedElements = convert_index((allocSize*sizeof(Scalar))/sizeof(ListEl));
        m_buffer = new Scalar[allocSize];
      }
      else
      {
        m_allocatedElements = convert_index((size*sizeof(Scalar))/sizeof(ListEl));
        m_buffer = new Scalar[size];
      }
      m_size = convert_index(size);
      m_start = 0;
      m_end = m_size;
    }

    void reallocateSparse()
    {
      Index copyElements = m_allocatedElements;
      m_allocatedElements = (std::min)(StorageIndex(m_allocatedElements*1.5),m_size);
      Index allocSize = m_allocatedElements * sizeof(ListEl);
      allocSize = (allocSize + sizeof(Scalar) - 1)/sizeof(Scalar);
      Scalar* newBuffer = new Scalar[allocSize];
      std::memcpy(newBuffer,  m_buffer,  copyElements * sizeof(ListEl));
      delete[] m_buffer;
      m_buffer = newBuffer;
    }

  protected:
    // element type of the linked list
    struct ListEl
    {
      StorageIndex next;
      StorageIndex index;
      Scalar value;
    };

    // used to store data in both mode
    Scalar* m_buffer;
    Scalar m_zero;
    StorageIndex m_size;
    StorageIndex m_start;
    StorageIndex m_end;
    StorageIndex m_allocatedSize;
    StorageIndex m_allocatedElements;
    StorageIndex m_mode;

    // linked list mode
    StorageIndex m_llStart;
    StorageIndex m_llCurrent;
    StorageIndex m_llSize;
};

/** \returns the number of non zeros in the current sub vector */
template<typename _Scalar,typename _StorageIndex>
Index AmbiVector<_Scalar,_StorageIndex>::nonZeros() const
{
  if (m_mode==IsSparse)
    return m_llSize;
  else
    return m_end - m_start;
}

template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::init(double estimatedDensity)
{
  if (estimatedDensity>0.1)
    init(IsDense);
  else
    init(IsSparse);
}

template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::init(int mode)
{
  m_mode = mode;
  // This is only necessary in sparse mode, but we set these unconditionally to avoid some maybe-uninitialized warnings
  // if (m_mode==IsSparse)
  {
    m_llSize = 0;
    m_llStart = -1;
  }
}

/** Must be called whenever we might perform a write access
  * with an index smaller than the previous one.
  *
  * Don't worry, this function is extremely cheap.
  */
template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::restart()
{
  m_llCurrent = m_llStart;
}

/** Set all coefficients of current subvector to zero */
template<typename _Scalar,typename _StorageIndex>
void AmbiVector<_Scalar,_StorageIndex>::setZero()
{
  if (m_mode==IsDense)
  {
    for (Index i=m_start; i<m_end; ++i)
      m_buffer[i] = Scalar(0);
  }
  else
  {
    eigen_assert(m_mode==IsSparse);
    m_llSize = 0;
    m_llStart = -1;
  }
}

template<typename _Scalar,typename _StorageIndex>
_Scalar& AmbiVector<_Scalar,_StorageIndex>::coeffRef(Index i)
{
  if (m_mode==IsDense)
    return m_buffer[i];
  else
  {
    ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_buffer);
    // TODO factorize the following code to reduce code generation
    eigen_assert(m_mode==IsSparse);
    if (m_llSize==0)
    {
      // this is the first element
      m_llStart = 0;
      m_llCurrent = 0;
      ++m_llSize;
      llElements[0].value = Scalar(0);
      llElements[0].index = convert_index(i);
      llElements[0].next = -1;
      return llElements[0].value;
    }
    else if (i<llElements[m_llStart].index)
    {
      // this is going to be the new first element of the list
      ListEl& el = llElements[m_llSize];
      el.value = Scalar(0);
      el.index = convert_index(i);
      el.next = m_llStart;
      m_llStart = m_llSize;
      ++m_llSize;
      m_llCurrent = m_llStart;
      return el.value;
    }
    else
    {
      StorageIndex nextel = llElements[m_llCurrent].next;
      eigen_assert(i>=llElements[m_llCurrent].index && "you must call restart() before inserting an element with lower or equal index");
      while (nextel >= 0 && llElements[nextel].index<=i)
      {
        m_llCurrent = nextel;
        nextel = llElements[nextel].next;
      }

      if (llElements[m_llCurrent].index==i)
      {
        // the coefficient already exists and we found it !
        return llElements[m_llCurrent].value;
      }
      else
      {
        if (m_llSize>=m_allocatedElements)
        {
          reallocateSparse();
          llElements = reinterpret_cast<ListEl*>(m_buffer);
        }
        eigen_internal_assert(m_llSize<m_allocatedElements && "internal error: overflow in sparse mode");
        // let's insert a new coefficient
        ListEl& el = llElements[m_llSize];
        el.value = Scalar(0);
        el.index = convert_index(i);
        el.next = llElements[m_llCurrent].next;
        llElements[m_llCurrent].next = m_llSize;
        ++m_llSize;
        return el.value;
      }
    }
  }
}

template<typename _Scalar,typename _StorageIndex>
_Scalar& AmbiVector<_Scalar,_StorageIndex>::coeff(Index i)
{
  if (m_mode==IsDense)
    return m_buffer[i];
  else
  {
    ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_buffer);
    eigen_assert(m_mode==IsSparse);
    if ((m_llSize==0) || (i<llElements[m_llStart].index))
    {
      return m_zero;
    }
    else
    {
      Index elid = m_llStart;
      while (elid >= 0 && llElements[elid].index<i)
        elid = llElements[elid].next;

      if (llElements[elid].index==i)
        return llElements[m_llCurrent].value;
      else
        return m_zero;
    }
  }
}

/** Iterator over the nonzero coefficients */
template<typename _Scalar,typename _StorageIndex>
class AmbiVector<_Scalar,_StorageIndex>::Iterator
{
  public:
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** Default constructor
      * \param vec the vector on which we iterate
      * \param epsilon the minimal value used to prune zero coefficients.
      * In practice, all coefficients having a magnitude smaller than \a epsilon
      * are skipped.
      */
    explicit Iterator(const AmbiVector& vec, const RealScalar& epsilon = 0)
      : m_vector(vec)
    {
      using std::abs;
      m_epsilon = epsilon;
      m_isDense = m_vector.m_mode==IsDense;
      if (m_isDense)
      {
        m_currentEl = 0;   // this is to avoid a compilation warning
        m_cachedValue = 0; // this is to avoid a compilation warning
        m_cachedIndex = m_vector.m_start-1;
        ++(*this);
      }
      else
      {
        ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_vector.m_buffer);
        m_currentEl = m_vector.m_llStart;
        while (m_currentEl>=0 && abs(llElements[m_currentEl].value)<=m_epsilon)
          m_currentEl = llElements[m_currentEl].next;
        if (m_currentEl<0)
        {
          m_cachedValue = 0; // this is to avoid a compilation warning
          m_cachedIndex = -1;
        }
        else
        {
          m_cachedIndex = llElements[m_currentEl].index;
          m_cachedValue = llElements[m_currentEl].value;
        }
      }
    }

    StorageIndex index() const { return m_cachedIndex; }
    Scalar value() const { return m_cachedValue; }

    operator bool() const { return m_cachedIndex>=0; }

    Iterator& operator++()
    {
      using std::abs;
      if (m_isDense)
      {
        do {
          ++m_cachedIndex;
        } while (m_cachedIndex<m_vector.m_end && abs(m_vector.m_buffer[m_cachedIndex])<=m_epsilon);
        if (m_cachedIndex<m_vector.m_end)
          m_cachedValue = m_vector.m_buffer[m_cachedIndex];
        else
          m_cachedIndex=-1;
      }
      else
      {
        ListEl* EIGEN_RESTRICT llElements = reinterpret_cast<ListEl*>(m_vector.m_buffer);
        do {
          m_currentEl = llElements[m_currentEl].next;
        } while (m_currentEl>=0 && abs(llElements[m_currentEl].value)<=m_epsilon);
        if (m_currentEl<0)
        {
          m_cachedIndex = -1;
        }
        else
        {
          m_cachedIndex = llElements[m_currentEl].index;
          m_cachedValue = llElements[m_currentEl].value;
        }
      }
      return *this;
    }

  protected:
    const AmbiVector& m_vector; // the target vector
    StorageIndex m_currentEl;   // the current element in sparse/linked-list mode
    RealScalar m_epsilon;       // epsilon used to prune zero coefficients
    StorageIndex m_cachedIndex; // current coordinate
    Scalar m_cachedValue;       // current value
    bool m_isDense;             // mode of the vector
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_AMBIVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/CompressedStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPRESSED_STORAGE_H
#define EIGEN_COMPRESSED_STORAGE_H

namespace Eigen { 

namespace internal {

/** \internal
  * Stores a sparse set of values as a list of values and a list of indices.
  *
  */
template<typename _Scalar,typename _StorageIndex>
class CompressedStorage
{
  public:

    typedef _Scalar Scalar;
    typedef _StorageIndex StorageIndex;

  protected:

    typedef typename NumTraits<Scalar>::Real RealScalar;

  public:

    CompressedStorage()
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {}

    explicit CompressedStorage(Index size)
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {
      resize(size);
    }

    CompressedStorage(const CompressedStorage& other)
      : m_values(0), m_indices(0), m_size(0), m_allocatedSize(0)
    {
      *this = other;
    }

    CompressedStorage& operator=(const CompressedStorage& other)
    {
      resize(other.size());
      if(other.size()>0)
      {
        internal::smart_copy(other.m_values,  other.m_values  + m_size, m_values);
        internal::smart_copy(other.m_indices, other.m_indices + m_size, m_indices);
      }
      return *this;
    }

    void swap(CompressedStorage& other)
    {
      std::swap(m_values, other.m_values);
      std::swap(m_indices, other.m_indices);
      std::swap(m_size, other.m_size);
      std::swap(m_allocatedSize, other.m_allocatedSize);
    }

    ~CompressedStorage()
    {
      delete[] m_values;
      delete[] m_indices;
    }

    void reserve(Index size)
    {
      Index newAllocatedSize = m_size + size;
      if (newAllocatedSize > m_allocatedSize)
        reallocate(newAllocatedSize);
    }

    void squeeze()
    {
      if (m_allocatedSize>m_size)
        reallocate(m_size);
    }

    void resize(Index size, double reserveSizeFactor = 0)
    {
      if (m_allocatedSize<size)
      {
        Index realloc_size = (std::min<Index>)(NumTraits<StorageIndex>::highest(),  size + Index(reserveSizeFactor*double(size)));
        if(realloc_size<size)
          internal::throw_std_bad_alloc();
        reallocate(realloc_size);
      }
      m_size = size;
    }

    void append(const Scalar& v, Index i)
    {
      Index id = m_size;
      resize(m_size+1, 1);
      m_values[id] = v;
      m_indices[id] = internal::convert_index<StorageIndex>(i);
    }

    inline Index size() const { return m_size; }
    inline Index allocatedSize() const { return m_allocatedSize; }
    inline void clear() { m_size = 0; }

    const Scalar* valuePtr() const { return m_values; }
    Scalar* valuePtr() { return m_values; }
    const StorageIndex* indexPtr() const { return m_indices; }
    StorageIndex* indexPtr() { return m_indices; }

    inline Scalar& value(Index i) { eigen_internal_assert(m_values!=0); return m_values[i]; }
    inline const Scalar& value(Index i) const { eigen_internal_assert(m_values!=0); return m_values[i]; }

    inline StorageIndex& index(Index i) { eigen_internal_assert(m_indices!=0); return m_indices[i]; }
    inline const StorageIndex& index(Index i) const { eigen_internal_assert(m_indices!=0); return m_indices[i]; }

    /** \returns the largest \c k such that for all \c j in [0,k) index[\c j]\<\a key */
    inline Index searchLowerIndex(Index key) const
    {
      return searchLowerIndex(0, m_size, key);
    }

    /** \returns the largest \c k in [start,end) such that for all \c j in [start,k) index[\c j]\<\a key */
    inline Index searchLowerIndex(Index start, Index end, Index key) const
    {
      while(end>start)
      {
        Index mid = (end+start)>>1;
        if (m_indices[mid]<key)
          start = mid+1;
        else
          end = mid;
      }
      return start;
    }

    /** \returns the stored value at index \a key
      * If the value does not exist, then the value \a defaultValue is returned without any insertion. */
    inline Scalar at(Index key, const Scalar& defaultValue = Scalar(0)) const
    {
      if (m_size==0)
        return defaultValue;
      else if (key==m_indices[m_size-1])
        return m_values[m_size-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)
      const Index id = searchLowerIndex(0,m_size-1,key);
      return ((id<m_size) && (m_indices[id]==key)) ? m_values[id] : defaultValue;
    }

    /** Like at(), but the search is performed in the range [start,end) */
    inline Scalar atInRange(Index start, Index end, Index key, const Scalar &defaultValue = Scalar(0)) const
    {
      if (start>=end)
        return defaultValue;
      else if (end>start && key==m_indices[end-1])
        return m_values[end-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)
      const Index id = searchLowerIndex(start,end-1,key);
      return ((id<end) && (m_indices[id]==key)) ? m_values[id] : defaultValue;
    }

    /** \returns a reference to the value at index \a key
      * If the value does not exist, then the value \a defaultValue is inserted
      * such that the keys are sorted. */
    inline Scalar& atWithInsertion(Index key, const Scalar& defaultValue = Scalar(0))
    {
      Index id = searchLowerIndex(0,m_size,key);
      if (id>=m_size || m_indices[id]!=key)
      {
        if (m_allocatedSize<m_size+1)
        {
          m_allocatedSize = 2*(m_size+1);
          internal::scoped_array<Scalar> newValues(m_allocatedSize);
          internal::scoped_array<StorageIndex> newIndices(m_allocatedSize);

          // copy first chunk
          internal::smart_copy(m_values,  m_values +id, newValues.ptr());
          internal::smart_copy(m_indices, m_indices+id, newIndices.ptr());

          // copy the rest
          if(m_size>id)
          {
            internal::smart_copy(m_values +id,  m_values +m_size, newValues.ptr() +id+1);
            internal::smart_copy(m_indices+id,  m_indices+m_size, newIndices.ptr()+id+1);
          }
          std::swap(m_values,newValues.ptr());
          std::swap(m_indices,newIndices.ptr());
        }
        else if(m_size>id)
        {
          internal::smart_memmove(m_values +id, m_values +m_size, m_values +id+1);
          internal::smart_memmove(m_indices+id, m_indices+m_size, m_indices+id+1);
        }
        m_size++;
        m_indices[id] = internal::convert_index<StorageIndex>(key);
        m_values[id] = defaultValue;
      }
      return m_values[id];
    }

    void moveChunk(Index from, Index to, Index chunkSize)
    {
      eigen_internal_assert(to+chunkSize <= m_size);
      if(to>from && from+chunkSize>to)
      {
        // move backward
        internal::smart_memmove(m_values+from,  m_values+from+chunkSize,  m_values+to);
        internal::smart_memmove(m_indices+from, m_indices+from+chunkSize, m_indices+to);
      }
      else
      {
        internal::smart_copy(m_values+from,  m_values+from+chunkSize,  m_values+to);
        internal::smart_copy(m_indices+from, m_indices+from+chunkSize, m_indices+to);
      }
    }

    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      Index k = 0;
      Index n = size();
      for (Index i=0; i<n; ++i)
      {
        if (!internal::isMuchSmallerThan(value(i), reference, epsilon))
        {
          value(k) = value(i);
          index(k) = index(i);
          ++k;
        }
      }
      resize(k,0);
    }

  protected:

    inline void reallocate(Index size)
    {
      #ifdef EIGEN_SPARSE_COMPRESSED_STORAGE_REALLOCATE_PLUGIN
        EIGEN_SPARSE_COMPRESSED_STORAGE_REALLOCATE_PLUGIN
      #endif
      eigen_internal_assert(size!=m_allocatedSize);
      internal::scoped_array<Scalar> newValues(size);
      internal::scoped_array<StorageIndex> newIndices(size);
      Index copySize = (std::min)(size, m_size);
      if (copySize>0) {
        internal::smart_copy(m_values, m_values+copySize, newValues.ptr());
        internal::smart_copy(m_indices, m_indices+copySize, newIndices.ptr());
      }
      std::swap(m_values,newValues.ptr());
      std::swap(m_indices,newIndices.ptr());
      m_allocatedSize = size;
    }

  protected:
    Scalar* m_values;
    StorageIndex* m_indices;
    Index m_size;
    Index m_allocatedSize;

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPRESSED_STORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/ConservativeSparseSparseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H
#define EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H

namespace Eigen {

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType>
static void conservative_sparse_sparse_product_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res, bool sortedInsertion = false)
{
  typedef typename remove_all<Lhs>::type::Scalar LhsScalar;
  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  typedef typename remove_all<ResultType>::type::Scalar ResScalar;

  // make sure to call innerSize/outerSize since we fake the storage order.
  Index rows = lhs.innerSize();
  Index cols = rhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  ei_declare_aligned_stack_constructed_variable(bool,   mask,     rows, 0);
  ei_declare_aligned_stack_constructed_variable(ResScalar, values,   rows, 0);
  ei_declare_aligned_stack_constructed_variable(Index,  indices,  rows, 0);

  std::memset(mask,0,sizeof(bool)*rows);

  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);

  // estimate the number of non zero entries
  // given a rhs column containing Y non zeros, we assume that the respective Y columns
  // of the lhs differs in average of one non zeros, thus the number of non zeros for
  // the product of a rhs column with the lhs is X+Y where X is the average number of non zero
  // per column of the lhs.
  // Therefore, we have nnz(lhs*rhs) = nnz(lhs) + nnz(rhs)
  Index estimated_nnz_prod = lhsEval.nonZerosEstimate() + rhsEval.nonZerosEstimate();

  res.setZero();
  res.reserve(Index(estimated_nnz_prod));
  // we compute each column of the result, one after the other
  for (Index j=0; j<cols; ++j)
  {

    res.startVec(j);
    Index nnz = 0;
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      RhsScalar y = rhsIt.value();
      Index k = rhsIt.index();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, k); lhsIt; ++lhsIt)
      {
        Index i = lhsIt.index();
        LhsScalar x = lhsIt.value();
        if(!mask[i])
        {
          mask[i] = true;
          values[i] = x * y;
          indices[nnz] = i;
          ++nnz;
        }
        else
          values[i] += x * y;
      }
    }
    if(!sortedInsertion)
    {
      // unordered insertion
      for(Index k=0; k<nnz; ++k)
      {
        Index i = indices[k];
        res.insertBackByOuterInnerUnordered(j,i) = values[i];
        mask[i] = false;
      }
    }
    else
    {
      // alternative ordered insertion code:
      const Index t200 = rows/11; // 11 == (log2(200)*1.39)
      const Index t = (rows*100)/139;

      // FIXME reserve nnz non zeros
      // FIXME implement faster sorting algorithms for very small nnz
      // if the result is sparse enough => use a quick sort
      // otherwise => loop through the entire vector
      // In order to avoid to perform an expensive log2 when the
      // result is clearly very sparse we use a linear bound up to 200.
      if((nnz<200 && nnz<t200) || nnz * numext::log2(int(nnz)) < t)
      {
        if(nnz>1) std::sort(indices,indices+nnz);
        for(Index k=0; k<nnz; ++k)
        {
          Index i = indices[k];
          res.insertBackByOuterInner(j,i) = values[i];
          mask[i] = false;
        }
      }
      else
      {
        // dense path
        for(Index i=0; i<rows; ++i)
        {
          if(mask[i])
          {
            mask[i] = false;
            res.insertBackByOuterInner(j,i) = values[i];
          }
        }
      }
    }
  }
  res.finalize();
}


} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = (traits<Lhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int RhsStorageOrder = (traits<Rhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int ResStorageOrder = (traits<ResultType>::Flags&RowMajorBit) ? RowMajor : ColMajor>
struct conservative_sparse_sparse_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,ColMajor>
{
  typedef typename remove_all<Lhs>::type LhsCleaned;
  typedef typename LhsCleaned::Scalar Scalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrixAux;
    typedef typename sparse_eval<ColMajorMatrixAux,ResultType::RowsAtCompileTime,ResultType::ColsAtCompileTime,ColMajorMatrixAux::Flags>::type ColMajorMatrix;

    // If the result is tall and thin (in the extreme case a column vector)
    // then it is faster to sort the coefficients inplace instead of transposing twice.
    // FIXME, the following heuristic is probably not very good.
    if(lhs.rows()>rhs.cols())
    {
      ColMajorMatrix resCol(lhs.rows(),rhs.cols());
      // perform sorted insertion
      internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrix>(lhs, rhs, resCol, true);
      res = resCol.markAsRValue();
    }
    else
    {
      ColMajorMatrixAux resCol(lhs.rows(),rhs.cols());
      // resort to transpose to sort the entries
      internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrixAux>(lhs, rhs, resCol, false);
      RowMajorMatrix resRow(resCol);
      res = resRow.markAsRValue();
    }
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRhs;
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRes;
    RowMajorRhs rhsRow = rhs;
    RowMajorRes resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<RowMajorRhs,Lhs,RowMajorRes>(rhsRow, lhs, resRow);
    res = resRow;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorLhs;
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorRes;
    RowMajorLhs lhsRow = lhs;
    RowMajorRes resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,RowMajorLhs,RowMajorRes>(rhs, lhsRow, resRow);
    res = resRow;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    RowMajorMatrix resRow(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,Lhs,RowMajorMatrix>(rhs, lhs, resRow);
    res = resRow;
  }
};


template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,RowMajor>
{
  typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrix;
    ColMajorMatrix resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Lhs,Rhs,ColMajorMatrix>(lhs, rhs, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorLhs;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRes;
    ColMajorLhs lhsCol = lhs;
    ColMajorRes resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<ColMajorLhs,Rhs,ColMajorRes>(lhsCol, rhs, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRhs;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRes;
    ColMajorRhs rhsCol = rhs;
    ColMajorRes resCol(lhs.rows(), rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Lhs,ColMajorRhs,ColMajorRes>(lhs, rhsCol, resCol);
    res = resCol;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct conservative_sparse_sparse_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename ResultType::Scalar,RowMajor,typename ResultType::StorageIndex> RowMajorMatrix;
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorMatrix;
    RowMajorMatrix resRow(lhs.rows(),rhs.cols());
    internal::conservative_sparse_sparse_product_impl<Rhs,Lhs,RowMajorMatrix>(rhs, lhs, resRow);
    // sort the non zeros:
    ColMajorMatrix resCol(resRow);
    res = resCol;
  }
};

} // end namespace internal


namespace internal {

template<typename Lhs, typename Rhs, typename ResultType>
static void sparse_sparse_to_dense_product_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res)
{
  typedef typename remove_all<Lhs>::type::Scalar LhsScalar;
  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  Index cols = rhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);

  for (Index j=0; j<cols; ++j)
  {
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      RhsScalar y = rhsIt.value();
      Index k = rhsIt.index();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, k); lhsIt; ++lhsIt)
      {
        Index i = lhsIt.index();
        LhsScalar x = lhsIt.value();
        res.coeffRef(i,j) += x * y;
      }
    }
  }
}


} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = (traits<Lhs>::Flags&RowMajorBit) ? RowMajor : ColMajor,
  int RhsStorageOrder = (traits<Rhs>::Flags&RowMajorBit) ? RowMajor : ColMajor>
struct sparse_sparse_to_dense_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    internal::sparse_sparse_to_dense_product_impl<Lhs,Rhs,ResultType>(lhs, rhs, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorLhs;
    ColMajorLhs lhsCol(lhs);
    internal::sparse_sparse_to_dense_product_impl<ColMajorLhs,Rhs,ResultType>(lhsCol, rhs, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename ResultType::StorageIndex> ColMajorRhs;
    ColMajorRhs rhsCol(rhs);
    internal::sparse_sparse_to_dense_product_impl<Lhs,ColMajorRhs,ResultType>(lhs, rhsCol, res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_to_dense_product_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor>
{
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res)
  {
    Transpose<ResultType> trRes(res);
    internal::sparse_sparse_to_dense_product_impl<Rhs,Lhs,Transpose<ResultType> >(rhs, lhs, trRes);
  }
};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSERVATIVESPARSESPARSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/MappedSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MAPPED_SPARSEMATRIX_H
#define EIGEN_MAPPED_SPARSEMATRIX_H

namespace Eigen {

/** \deprecated Use Map<SparseMatrix<> >
  * \class MappedSparseMatrix
  *
  * \brief Sparse matrix
  *
  * \param _Scalar the scalar type, i.e. the type of the coefficients
  *
  * See http://www.netlib.org/linalg/html_templates/node91.html for details on the storage scheme.
  *
  */
namespace internal {
template<typename _Scalar, int _Flags, typename _StorageIndex>
struct traits<MappedSparseMatrix<_Scalar, _Flags, _StorageIndex> > : traits<SparseMatrix<_Scalar, _Flags, _StorageIndex> >
{};
} // end namespace internal

template<typename _Scalar, int _Flags, typename _StorageIndex>
class MappedSparseMatrix
  : public Map<SparseMatrix<_Scalar, _Flags, _StorageIndex> >
{
    typedef Map<SparseMatrix<_Scalar, _Flags, _StorageIndex> > Base;

  public:
    
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::Scalar Scalar;

    inline MappedSparseMatrix(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr, StorageIndex* innerIndexPtr, Scalar* valuePtr, StorageIndex* innerNonZeroPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZeroPtr)
    {}

    /** Empty destructor */
    inline ~MappedSparseMatrix() {}
};

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<MappedSparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator<SparseCompressedBase<MappedSparseMatrix<_Scalar,_Options,_StorageIndex> > >
{
  typedef MappedSparseMatrix<_Scalar,_Options,_StorageIndex> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_MAPPED_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseAssign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEASSIGN_H
#define EIGEN_SPARSEASSIGN_H

namespace Eigen { 

template<typename Derived>    
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator=(const EigenBase<OtherDerived> &other)
{
  internal::call_assignment_no_alias(derived(), other.derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator=(const ReturnByValue<OtherDerived>& other)
{
  // TODO use the evaluator mechanism
  other.evalTo(derived());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
inline Derived& SparseMatrixBase<Derived>::operator=(const SparseMatrixBase<OtherDerived>& other)
{
  // by default sparse evaluation do not alias, so we can safely bypass the generic call_assignment routine
  internal::Assignment<Derived,OtherDerived,internal::assign_op<Scalar,typename OtherDerived::Scalar> >
          ::run(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
inline Derived& SparseMatrixBase<Derived>::operator=(const Derived& other)
{
  internal::call_assignment_no_alias(derived(), other.derived());
  return derived();
}

namespace internal {

template<>
struct storage_kind_to_evaluator_kind<Sparse> {
  typedef IteratorBased Kind;
};

template<>
struct storage_kind_to_shape<Sparse> {
  typedef SparseShape Shape;
};

struct Sparse2Sparse {};
struct Sparse2Dense  {};

template<> struct AssignmentKind<SparseShape, SparseShape>           { typedef Sparse2Sparse Kind; };
template<> struct AssignmentKind<SparseShape, SparseTriangularShape> { typedef Sparse2Sparse Kind; };
template<> struct AssignmentKind<DenseShape,  SparseShape>           { typedef Sparse2Dense  Kind; };
template<> struct AssignmentKind<DenseShape,  SparseTriangularShape> { typedef Sparse2Dense  Kind; };


template<typename DstXprType, typename SrcXprType>
void assign_sparse_to_sparse(DstXprType &dst, const SrcXprType &src)
{
  typedef typename DstXprType::Scalar Scalar;
  typedef internal::evaluator<DstXprType> DstEvaluatorType;
  typedef internal::evaluator<SrcXprType> SrcEvaluatorType;

  SrcEvaluatorType srcEvaluator(src);

  const bool transpose = (DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit);
  const Index outerEvaluationSize = (SrcEvaluatorType::Flags&RowMajorBit) ? src.rows() : src.cols();
  if ((!transpose) && src.isRValue())
  {
    // eval without temporary
    dst.resize(src.rows(), src.cols());
    dst.setZero();
    dst.reserve((std::min)(src.rows()*src.cols(), (std::max)(src.rows(),src.cols())*2));
    for (Index j=0; j<outerEvaluationSize; ++j)
    {
      dst.startVec(j);
      for (typename SrcEvaluatorType::InnerIterator it(srcEvaluator, j); it; ++it)
      {
        Scalar v = it.value();
        dst.insertBackByOuterInner(j,it.index()) = v;
      }
    }
    dst.finalize();
  }
  else
  {
    // eval through a temporary
    eigen_assert(( ((internal::traits<DstXprType>::SupportedAccessPatterns & OuterRandomAccessPattern)==OuterRandomAccessPattern) ||
              (!((DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit)))) &&
              "the transpose operation is supposed to be handled in SparseMatrix::operator=");

    enum { Flip = (DstEvaluatorType::Flags & RowMajorBit) != (SrcEvaluatorType::Flags & RowMajorBit) };

    
    DstXprType temp(src.rows(), src.cols());

    temp.reserve((std::min)(src.rows()*src.cols(), (std::max)(src.rows(),src.cols())*2));
    for (Index j=0; j<outerEvaluationSize; ++j)
    {
      temp.startVec(j);
      for (typename SrcEvaluatorType::InnerIterator it(srcEvaluator, j); it; ++it)
      {
        Scalar v = it.value();
        temp.insertBackByOuterInner(Flip?it.index():j,Flip?j:it.index()) = v;
      }
    }
    temp.finalize();

    dst = temp.markAsRValue();
  }
}

// Generic Sparse to Sparse assignment
template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Sparse2Sparse>
{
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  {
    assign_sparse_to_sparse(dst.derived(), src.derived());
  }
};

// Generic Sparse to Dense assignment
template< typename DstXprType, typename SrcXprType, typename Functor, typename Weak>
struct Assignment<DstXprType, SrcXprType, Functor, Sparse2Dense, Weak>
{
  static void run(DstXprType &dst, const SrcXprType &src, const Functor &func)
  {
    if(internal::is_same<Functor,internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> >::value)
      dst.setZero();
    
    internal::evaluator<SrcXprType> srcEval(src);
    resize_if_allowed(dst, src, func);
    internal::evaluator<DstXprType> dstEval(dst);
    
    const Index outerEvaluationSize = (internal::evaluator<SrcXprType>::Flags&RowMajorBit) ? src.rows() : src.cols();
    for (Index j=0; j<outerEvaluationSize; ++j)
      for (typename internal::evaluator<SrcXprType>::InnerIterator i(srcEval,j); i; ++i)
        func.assignCoeff(dstEval.coeffRef(i.row(),i.col()), i.value());
  }
};

// Specialization for dense ?= dense +/- sparse and dense ?= sparse +/- dense
template<typename DstXprType, typename Func1, typename Func2>
struct assignment_from_dense_op_sparse
{
  template<typename SrcXprType, typename InitialFunc>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void run(DstXprType &dst, const SrcXprType &src, const InitialFunc& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_DENSE_OP_SPARSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_DENSE_OP_SPARSE_PLUGIN
    #endif

    call_assignment_no_alias(dst, src.lhs(), Func1());
    call_assignment_no_alias(dst, src.rhs(), Func2());
  }

  // Specialization for dense1 = sparse + dense2; -> dense1 = dense2; dense1 += sparse;
  template<typename Lhs, typename Rhs, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type
  run(DstXprType &dst, const CwiseBinaryOp<internal::scalar_sum_op<Scalar,Scalar>, const Lhs, const Rhs> &src,
      const internal::assign_op<typename DstXprType::Scalar,Scalar>& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_ADD_DENSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_ADD_DENSE_PLUGIN
    #endif

    // Apply the dense matrix first, then the sparse one.
    call_assignment_no_alias(dst, src.rhs(), Func1());
    call_assignment_no_alias(dst, src.lhs(), Func2());
  }

  // Specialization for dense1 = sparse - dense2; -> dense1 = -dense2; dense1 += sparse;
  template<typename Lhs, typename Rhs, typename Scalar>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type
  run(DstXprType &dst, const CwiseBinaryOp<internal::scalar_difference_op<Scalar,Scalar>, const Lhs, const Rhs> &src,
      const internal::assign_op<typename DstXprType::Scalar,Scalar>& /*func*/)
  {
    #ifdef EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_SUB_DENSE_PLUGIN
    EIGEN_SPARSE_ASSIGNMENT_FROM_SPARSE_SUB_DENSE_PLUGIN
    #endif

    // Apply the dense matrix first, then the sparse one.
    call_assignment_no_alias(dst, -src.rhs(), Func1());
    call_assignment_no_alias(dst,  src.lhs(), add_assign_op<typename DstXprType::Scalar,typename Lhs::Scalar>());
  }
};

#define EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(ASSIGN_OP,BINOP,ASSIGN_OP2) \
  template< typename DstXprType, typename Lhs, typename Rhs, typename Scalar> \
  struct Assignment<DstXprType, CwiseBinaryOp<internal::BINOP<Scalar,Scalar>, const Lhs, const Rhs>, internal::ASSIGN_OP<typename DstXprType::Scalar,Scalar>, \
                    Sparse2Dense, \
                    typename internal::enable_if<   internal::is_same<typename internal::evaluator_traits<Lhs>::Shape,DenseShape>::value \
                                                 || internal::is_same<typename internal::evaluator_traits<Rhs>::Shape,DenseShape>::value>::type> \
    : assignment_from_dense_op_sparse<DstXprType, internal::ASSIGN_OP<typename DstXprType::Scalar,typename Lhs::Scalar>, internal::ASSIGN_OP2<typename DstXprType::Scalar,typename Rhs::Scalar> > \
  {}

EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(assign_op,    scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(add_assign_op,scalar_sum_op,add_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(sub_assign_op,scalar_sum_op,sub_assign_op);

EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(assign_op,    scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(add_assign_op,scalar_difference_op,sub_assign_op);
EIGEN_CATCH_ASSIGN_DENSE_OP_SPARSE(sub_assign_op,scalar_difference_op,add_assign_op);


// Specialization for "dst = dec.solve(rhs)"
// NOTE we need to specialize it for Sparse2Sparse to avoid ambiguous specialization error
template<typename DstXprType, typename DecType, typename RhsType, typename Scalar>
struct Assignment<DstXprType, Solve<DecType,RhsType>, internal::assign_op<Scalar,Scalar>, Sparse2Sparse>
{
  typedef Solve<DecType,RhsType> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);

    src.dec()._solve_impl(src.rhs(), dst);
  }
};

struct Diagonal2Sparse {};

template<> struct AssignmentKind<SparseShape,DiagonalShape> { typedef Diagonal2Sparse Kind; };

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, Diagonal2Sparse>
{
  typedef typename DstXprType::StorageIndex StorageIndex;
  typedef typename DstXprType::Scalar Scalar;

  template<int Options, typename AssignFunc>
  static void run(SparseMatrix<Scalar,Options,StorageIndex> &dst, const SrcXprType &src, const AssignFunc &func)
  { dst.assignDiagonal(src.diagonal(), func); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() = src.diagonal(); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() += src.diagonal(); }
  
  template<typename DstDerived>
  static void run(SparseMatrixBase<DstDerived> &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &/*func*/)
  { dst.derived().diagonal() -= src.diagonal(); }
};
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSEASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_BLOCK_H
#define EIGEN_SPARSE_BLOCK_H

namespace Eigen {

// Subset of columns or rows
template<typename XprType, int BlockRows, int BlockCols>
class BlockImpl<XprType,BlockRows,BlockCols,true,Sparse>
  : public SparseMatrixBase<Block<XprType,BlockRows,BlockCols,true> >
{
    typedef typename internal::remove_all<typename XprType::Nested>::type _MatrixTypeNested;
    typedef Block<XprType, BlockRows, BlockCols, true> BlockType;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
protected:
    enum { OuterSize = IsRowMajor ? BlockRows : BlockCols };
    typedef SparseMatrixBase<BlockType> Base;
    using Base::convert_index;
public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)

    inline BlockImpl(XprType& xpr, Index i)
      : m_matrix(xpr), m_outerStart(convert_index(i)), m_outerSize(OuterSize)
    {}

    inline BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_outerStart(convert_index(IsRowMajor ? startRow : startCol)), m_outerSize(convert_index(IsRowMajor ? blockRows : blockCols))
    {}

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

    Index nonZeros() const
    {
      typedef internal::evaluator<XprType> EvaluatorType;
      EvaluatorType matEval(m_matrix);
      Index nnz = 0;
      Index end = m_outerStart + m_outerSize.value();
      for(Index j=m_outerStart; j<end; ++j)
        for(typename EvaluatorType::InnerIterator it(matEval, j); it; ++it)
          ++nnz;
      return nnz;
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(IsRowMajor ? m_outerStart : index, IsRowMajor ? index :  m_outerStart);
    }

    inline const XprType& nestedExpression() const { return m_matrix; }
    inline XprType& nestedExpression() { return m_matrix; }
    Index startRow() const { return IsRowMajor ? m_outerStart : 0; }
    Index startCol() const { return IsRowMajor ? 0 : m_outerStart; }
    Index blockRows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    Index blockCols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    typename internal::ref_selector<XprType>::non_const_type m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, OuterSize> m_outerSize;

  protected:
    // Disable assignment with clear error message.
    // Note that simply removing operator= yields compilation errors with ICC+MSVC
    template<typename T>
    BlockImpl& operator=(const T&)
    {
      EIGEN_STATIC_ASSERT(sizeof(T)==0, THIS_SPARSE_BLOCK_SUBEXPRESSION_IS_READ_ONLY);
      return *this;
    }
};


/***************************************************************************
* specialization for SparseMatrix
***************************************************************************/

namespace internal {

template<typename SparseMatrixType, int BlockRows, int BlockCols>
class sparse_matrix_block_impl
  : public SparseCompressedBase<Block<SparseMatrixType,BlockRows,BlockCols,true> >
{
    typedef typename internal::remove_all<typename SparseMatrixType::Nested>::type _MatrixTypeNested;
    typedef Block<SparseMatrixType, BlockRows, BlockCols, true> BlockType;
    typedef SparseCompressedBase<Block<SparseMatrixType,BlockRows,BlockCols,true> > Base;
    using Base::convert_index;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)
protected:
    typedef typename Base::IndexVector IndexVector;
    enum { OuterSize = IsRowMajor ? BlockRows : BlockCols };
public:

    inline sparse_matrix_block_impl(SparseMatrixType& xpr, Index i)
      : m_matrix(xpr), m_outerStart(convert_index(i)), m_outerSize(OuterSize)
    {}

    inline sparse_matrix_block_impl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_outerStart(convert_index(IsRowMajor ? startRow : startCol)), m_outerSize(convert_index(IsRowMajor ? blockRows : blockCols))
    {}

    template<typename OtherDerived>
    inline BlockType& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      typedef typename internal::remove_all<typename SparseMatrixType::Nested>::type _NestedMatrixType;
      _NestedMatrixType& matrix = m_matrix;
      // This assignment is slow if this vector set is not empty
      // and/or it is not at the end of the nonzeros of the underlying matrix.

      // 1 - eval to a temporary to avoid transposition and/or aliasing issues
      Ref<const SparseMatrix<Scalar, IsRowMajor ? RowMajor : ColMajor, StorageIndex> > tmp(other.derived());
      eigen_internal_assert(tmp.outerSize()==m_outerSize.value());

      // 2 - let's check whether there is enough allocated memory
      Index nnz           = tmp.nonZeros();
      Index start         = m_outerStart==0 ? 0 : m_matrix.outerIndexPtr()[m_outerStart]; // starting position of the current block
      Index end           = m_matrix.outerIndexPtr()[m_outerStart+m_outerSize.value()]; // ending position of the current block
      Index block_size    = end - start;                                                // available room in the current block
      Index tail_size     = m_matrix.outerIndexPtr()[m_matrix.outerSize()] - end;

      Index free_size     = m_matrix.isCompressed()
                          ? Index(matrix.data().allocatedSize()) + block_size
                          : block_size;

      Index tmp_start = tmp.outerIndexPtr()[0];

      bool update_trailing_pointers = false;
      if(nnz>free_size)
      {
        // realloc manually to reduce copies
        typename SparseMatrixType::Storage newdata(m_matrix.data().allocatedSize() - block_size + nnz);

        internal::smart_copy(m_matrix.valuePtr(),       m_matrix.valuePtr() + start,      newdata.valuePtr());
        internal::smart_copy(m_matrix.innerIndexPtr(),  m_matrix.innerIndexPtr() + start, newdata.indexPtr());

        internal::smart_copy(tmp.valuePtr() + tmp_start,      tmp.valuePtr() + tmp_start + nnz,       newdata.valuePtr() + start);
        internal::smart_copy(tmp.innerIndexPtr() + tmp_start, tmp.innerIndexPtr() + tmp_start + nnz,  newdata.indexPtr() + start);

        internal::smart_copy(matrix.valuePtr()+end,       matrix.valuePtr()+end + tail_size,      newdata.valuePtr()+start+nnz);
        internal::smart_copy(matrix.innerIndexPtr()+end,  matrix.innerIndexPtr()+end + tail_size, newdata.indexPtr()+start+nnz);

        newdata.resize(m_matrix.outerIndexPtr()[m_matrix.outerSize()] - block_size + nnz);

        matrix.data().swap(newdata);

        update_trailing_pointers = true;
      }
      else
      {
        if(m_matrix.isCompressed() && nnz!=block_size)
        {
          // no need to realloc, simply copy the tail at its respective position and insert tmp
          matrix.data().resize(start + nnz + tail_size);

          internal::smart_memmove(matrix.valuePtr()+end,      matrix.valuePtr() + end+tail_size,      matrix.valuePtr() + start+nnz);
          internal::smart_memmove(matrix.innerIndexPtr()+end, matrix.innerIndexPtr() + end+tail_size, matrix.innerIndexPtr() + start+nnz);

          update_trailing_pointers = true;
        }

        internal::smart_copy(tmp.valuePtr() + tmp_start,      tmp.valuePtr() + tmp_start + nnz,       matrix.valuePtr() + start);
        internal::smart_copy(tmp.innerIndexPtr() + tmp_start, tmp.innerIndexPtr() + tmp_start + nnz,  matrix.innerIndexPtr() + start);
      }

      // update outer index pointers and innerNonZeros
      if(IsVectorAtCompileTime)
      {
        if(!m_matrix.isCompressed())
          matrix.innerNonZeroPtr()[m_outerStart] = StorageIndex(nnz);
        matrix.outerIndexPtr()[m_outerStart] = StorageIndex(start);
      }
      else
      {
        StorageIndex p = StorageIndex(start);
        for(Index k=0; k<m_outerSize.value(); ++k)
        {
          StorageIndex nnz_k = internal::convert_index<StorageIndex>(tmp.innerVector(k).nonZeros());
          if(!m_matrix.isCompressed())
            matrix.innerNonZeroPtr()[m_outerStart+k] = nnz_k;
          matrix.outerIndexPtr()[m_outerStart+k] = p;
          p += nnz_k;
        }
      }

      if(update_trailing_pointers)
      {
        StorageIndex offset = internal::convert_index<StorageIndex>(nnz - block_size);
        for(Index k = m_outerStart + m_outerSize.value(); k<=matrix.outerSize(); ++k)
        {
          matrix.outerIndexPtr()[k] += offset;
        }
      }

      return derived();
    }

    inline BlockType& operator=(const BlockType& other)
    {
      return operator=<BlockType>(other);
    }

    inline const Scalar* valuePtr() const
    { return m_matrix.valuePtr(); }
    inline Scalar* valuePtr()
    { return m_matrix.valuePtr(); }

    inline const StorageIndex* innerIndexPtr() const
    { return m_matrix.innerIndexPtr(); }
    inline StorageIndex* innerIndexPtr()
    { return m_matrix.innerIndexPtr(); }

    inline const StorageIndex* outerIndexPtr() const
    { return m_matrix.outerIndexPtr() + m_outerStart; }
    inline StorageIndex* outerIndexPtr()
    { return m_matrix.outerIndexPtr() + m_outerStart; }

    inline const StorageIndex* innerNonZeroPtr() const
    { return isCompressed() ? 0 : (m_matrix.innerNonZeroPtr()+m_outerStart); }
    inline StorageIndex* innerNonZeroPtr()
    { return isCompressed() ? 0 : (m_matrix.innerNonZeroPtr()+m_outerStart); }

    bool isCompressed() const { return m_matrix.innerNonZeroPtr()==0; }

    inline Scalar& coeffRef(Index row, Index col)
    {
      return m_matrix.coeffRef(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + (IsRowMajor ? m_outerStart : 0), col + (IsRowMajor ? 0 :  m_outerStart));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(IsRowMajor ? m_outerStart : index, IsRowMajor ? index :  m_outerStart);
    }

    const Scalar& lastCoeff() const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(sparse_matrix_block_impl);
      eigen_assert(Base::nonZeros()>0);
      if(m_matrix.isCompressed())
        return m_matrix.valuePtr()[m_matrix.outerIndexPtr()[m_outerStart+1]-1];
      else
        return m_matrix.valuePtr()[m_matrix.outerIndexPtr()[m_outerStart]+m_matrix.innerNonZeroPtr()[m_outerStart]-1];
    }

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

    inline const SparseMatrixType& nestedExpression() const { return m_matrix; }
    inline SparseMatrixType& nestedExpression() { return m_matrix; }
    Index startRow() const { return IsRowMajor ? m_outerStart : 0; }
    Index startCol() const { return IsRowMajor ? 0 : m_outerStart; }
    Index blockRows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    Index blockCols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    typename internal::ref_selector<SparseMatrixType>::non_const_type m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, OuterSize> m_outerSize;

};

} // namespace internal

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
class BlockImpl<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true,Sparse>
  : public internal::sparse_matrix_block_impl<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols>
{
public:
  typedef _StorageIndex StorageIndex;
  typedef SparseMatrix<_Scalar, _Options, _StorageIndex> SparseMatrixType;
  typedef internal::sparse_matrix_block_impl<SparseMatrixType,BlockRows,BlockCols> Base;
  inline BlockImpl(SparseMatrixType& xpr, Index i)
    : Base(xpr, i)
  {}

  inline BlockImpl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
    : Base(xpr, startRow, startCol, blockRows, blockCols)
  {}

  using Base::operator=;
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
class BlockImpl<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true,Sparse>
  : public internal::sparse_matrix_block_impl<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols>
{
public:
  typedef _StorageIndex StorageIndex;
  typedef const SparseMatrix<_Scalar, _Options, _StorageIndex> SparseMatrixType;
  typedef internal::sparse_matrix_block_impl<SparseMatrixType,BlockRows,BlockCols> Base;
  inline BlockImpl(SparseMatrixType& xpr, Index i)
    : Base(xpr, i)
  {}

  inline BlockImpl(SparseMatrixType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
    : Base(xpr, startRow, startCol, blockRows, blockCols)
  {}

  using Base::operator=;
private:
  template<typename Derived> BlockImpl(const SparseMatrixBase<Derived>& xpr, Index i);
  template<typename Derived> BlockImpl(const SparseMatrixBase<Derived>& xpr);
};

//----------

/** Generic implementation of sparse Block expression.
  * Real-only.
  */
template<typename XprType, int BlockRows, int BlockCols, bool InnerPanel>
class BlockImpl<XprType,BlockRows,BlockCols,InnerPanel,Sparse>
  : public SparseMatrixBase<Block<XprType,BlockRows,BlockCols,InnerPanel> >, internal::no_assignment_operator
{
    typedef Block<XprType, BlockRows, BlockCols, InnerPanel> BlockType;
    typedef SparseMatrixBase<BlockType> Base;
    using Base::convert_index;
public:
    enum { IsRowMajor = internal::traits<BlockType>::IsRowMajor };
    EIGEN_SPARSE_PUBLIC_INTERFACE(BlockType)

    typedef typename internal::remove_all<typename XprType::Nested>::type _MatrixTypeNested;

    /** Column or Row constructor
      */
    inline BlockImpl(XprType& xpr, Index i)
      : m_matrix(xpr),
        m_startRow( (BlockRows==1) && (BlockCols==XprType::ColsAtCompileTime) ? convert_index(i) : 0),
        m_startCol( (BlockRows==XprType::RowsAtCompileTime) && (BlockCols==1) ? convert_index(i) : 0),
        m_blockRows(BlockRows==1 ? 1 : xpr.rows()),
        m_blockCols(BlockCols==1 ? 1 : xpr.cols())
    {}

    /** Dynamic-size constructor
      */
    inline BlockImpl(XprType& xpr, Index startRow, Index startCol, Index blockRows, Index blockCols)
      : m_matrix(xpr), m_startRow(convert_index(startRow)), m_startCol(convert_index(startCol)), m_blockRows(convert_index(blockRows)), m_blockCols(convert_index(blockCols))
    {}

    inline Index rows() const { return m_blockRows.value(); }
    inline Index cols() const { return m_blockCols.value(); }

    inline Scalar& coeffRef(Index row, Index col)
    {
      return m_matrix.coeffRef(row + m_startRow.value(), col + m_startCol.value());
    }

    inline const Scalar coeff(Index row, Index col) const
    {
      return m_matrix.coeff(row + m_startRow.value(), col + m_startCol.value());
    }

    inline Scalar& coeffRef(Index index)
    {
      return m_matrix.coeffRef(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                               m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    inline const Scalar coeff(Index index) const
    {
      return m_matrix.coeff(m_startRow.value() + (RowsAtCompileTime == 1 ? 0 : index),
                            m_startCol.value() + (RowsAtCompileTime == 1 ? index : 0));
    }

    inline const XprType& nestedExpression() const { return m_matrix; }
    inline XprType& nestedExpression() { return m_matrix; }
    Index startRow() const { return m_startRow.value(); }
    Index startCol() const { return m_startCol.value(); }
    Index blockRows() const { return m_blockRows.value(); }
    Index blockCols() const { return m_blockCols.value(); }

  protected:
//     friend class internal::GenericSparseBlockInnerIteratorImpl<XprType,BlockRows,BlockCols,InnerPanel>;
    friend struct internal::unary_evaluator<Block<XprType,BlockRows,BlockCols,InnerPanel>, internal::IteratorBased, Scalar >;

    Index nonZeros() const { return Dynamic; }

    typename internal::ref_selector<XprType>::non_const_type m_matrix;
    const internal::variable_if_dynamic<Index, XprType::RowsAtCompileTime == 1 ? 0 : Dynamic> m_startRow;
    const internal::variable_if_dynamic<Index, XprType::ColsAtCompileTime == 1 ? 0 : Dynamic> m_startCol;
    const internal::variable_if_dynamic<Index, RowsAtCompileTime> m_blockRows;
    const internal::variable_if_dynamic<Index, ColsAtCompileTime> m_blockCols;

  protected:
    // Disable assignment with clear error message.
    // Note that simply removing operator= yields compilation errors with ICC+MSVC
    template<typename T>
    BlockImpl& operator=(const T&)
    {
      EIGEN_STATIC_ASSERT(sizeof(T)==0, THIS_SPARSE_BLOCK_SUBEXPRESSION_IS_READ_ONLY);
      return *this;
    }

};

namespace internal {

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
struct unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased >
 : public evaluator_base<Block<ArgType,BlockRows,BlockCols,InnerPanel> >
{
    class InnerVectorInnerIterator;
    class OuterVectorInnerIterator;
  public:
    typedef Block<ArgType,BlockRows,BlockCols,InnerPanel> XprType;
    typedef typename XprType::StorageIndex StorageIndex;
    typedef typename XprType::Scalar Scalar;

    enum {
      IsRowMajor = XprType::IsRowMajor,

      OuterVector =  (BlockCols==1 && ArgType::IsRowMajor)
                    | // FIXME | instead of || to please GCC 4.4.0 stupid warning "suggest parentheses around &&".
                      // revert to || as soon as not needed anymore.
                     (BlockRows==1 && !ArgType::IsRowMajor),

      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };

    typedef typename internal::conditional<OuterVector,OuterVectorInnerIterator,InnerVectorInnerIterator>::type InnerIterator;

    explicit unary_evaluator(const XprType& op)
      : m_argImpl(op.nestedExpression()), m_block(op)
    {}

    inline Index nonZerosEstimate() const {
      const Index nnz = m_block.nonZeros();
      if(nnz < 0) {
        // Scale the non-zero estimate for the underlying expression linearly with block size.
        // Return zero if the underlying block is empty.
        const Index nested_sz = m_block.nestedExpression().size();        
        return nested_sz == 0 ? 0 : m_argImpl.nonZerosEstimate() * m_block.size() / nested_sz;
      }
      return nnz;
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator EvalIterator;

    evaluator<ArgType> m_argImpl;
    const XprType &m_block;
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
class unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased>::InnerVectorInnerIterator
 : public EvalIterator
{
  // NOTE MSVC fails to compile if we don't explicitely "import" IsRowMajor from unary_evaluator
  //      because the base class EvalIterator has a private IsRowMajor enum too. (bug #1786)
  // NOTE We cannot call it IsRowMajor because it would shadow unary_evaluator::IsRowMajor
  enum { XprIsRowMajor = unary_evaluator::IsRowMajor };
  const XprType& m_block;
  Index m_end;
public:

  EIGEN_STRONG_INLINE InnerVectorInnerIterator(const unary_evaluator& aEval, Index outer)
    : EvalIterator(aEval.m_argImpl, outer + (XprIsRowMajor ? aEval.m_block.startRow() : aEval.m_block.startCol())),
      m_block(aEval.m_block),
      m_end(XprIsRowMajor ? aEval.m_block.startCol()+aEval.m_block.blockCols() : aEval.m_block.startRow()+aEval.m_block.blockRows())
  {
    while( (EvalIterator::operator bool()) && (EvalIterator::index() < (XprIsRowMajor ? m_block.startCol() : m_block.startRow())) )
      EvalIterator::operator++();
  }

  inline StorageIndex index() const { return EvalIterator::index() - convert_index<StorageIndex>(XprIsRowMajor ? m_block.startCol() : m_block.startRow()); }
  inline Index outer()  const { return EvalIterator::outer() - (XprIsRowMajor ? m_block.startRow() : m_block.startCol()); }
  inline Index row()    const { return EvalIterator::row()   - m_block.startRow(); }
  inline Index col()    const { return EvalIterator::col()   - m_block.startCol(); }

  inline operator bool() const { return EvalIterator::operator bool() && EvalIterator::index() < m_end; }
};

template<typename ArgType, int BlockRows, int BlockCols, bool InnerPanel>
class unary_evaluator<Block<ArgType,BlockRows,BlockCols,InnerPanel>, IteratorBased>::OuterVectorInnerIterator
{
  // NOTE see above
  enum { XprIsRowMajor = unary_evaluator::IsRowMajor };
  const unary_evaluator& m_eval;
  Index m_outerPos;
  const Index m_innerIndex;
  Index m_end;
  EvalIterator m_it;
public:

  EIGEN_STRONG_INLINE OuterVectorInnerIterator(const unary_evaluator& aEval, Index outer)
    : m_eval(aEval),
      m_outerPos( (XprIsRowMajor ? aEval.m_block.startCol() : aEval.m_block.startRow()) ),
      m_innerIndex(XprIsRowMajor ? aEval.m_block.startRow() : aEval.m_block.startCol()),
      m_end(XprIsRowMajor ? aEval.m_block.startCol()+aEval.m_block.blockCols() : aEval.m_block.startRow()+aEval.m_block.blockRows()),
      m_it(m_eval.m_argImpl, m_outerPos)
  {
    EIGEN_UNUSED_VARIABLE(outer);
    eigen_assert(outer==0);

    while(m_it && m_it.index() < m_innerIndex) ++m_it;
    if((!m_it) || (m_it.index()!=m_innerIndex))
      ++(*this);
  }

  inline StorageIndex index() const { return convert_index<StorageIndex>(m_outerPos - (XprIsRowMajor ? m_eval.m_block.startCol() : m_eval.m_block.startRow())); }
  inline Index outer()  const { return 0; }
  inline Index row()    const { return XprIsRowMajor ? 0 : index(); }
  inline Index col()    const { return XprIsRowMajor ? index() : 0; }

  inline Scalar value() const { return m_it.value(); }
  inline Scalar& valueRef() { return m_it.valueRef(); }

  inline OuterVectorInnerIterator& operator++()
  {
    // search next non-zero entry
    while(++m_outerPos<m_end)
    {
      // Restart iterator at the next inner-vector:
      m_it.~EvalIterator();
      ::new (&m_it) EvalIterator(m_eval.m_argImpl, m_outerPos);
      // search for the key m_innerIndex in the current outer-vector
      while(m_it && m_it.index() < m_innerIndex) ++m_it;
      if(m_it && m_it.index()==m_innerIndex) break;
    }
    return *this;
  }

  inline operator bool() const { return m_outerPos < m_end; }
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
struct unary_evaluator<Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true>, IteratorBased>
  : evaluator<SparseCompressedBase<Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> > >
{
  typedef Block<SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  explicit unary_evaluator(const XprType &xpr) : Base(xpr) {}
};

template<typename _Scalar, int _Options, typename _StorageIndex, int BlockRows, int BlockCols>
struct unary_evaluator<Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true>, IteratorBased>
  : evaluator<SparseCompressedBase<Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> > >
{
  typedef Block<const SparseMatrix<_Scalar, _Options, _StorageIndex>,BlockRows,BlockCols,true> XprType;
  typedef evaluator<SparseCompressedBase<XprType> > Base;
  explicit unary_evaluator(const XprType &xpr) : Base(xpr) {}
};

} // end namespace internal


} // end namespace Eigen

#endif // EIGEN_SPARSE_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseColEtree.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


/* 
 
 * NOTE: This file is the modified version of sp_coletree.c file in SuperLU 
 
 * -- SuperLU routine (version 3.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * August 1, 2008
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSE_COLETREE_H
#define SPARSE_COLETREE_H

namespace Eigen {

namespace internal {

/** Find the root of the tree/set containing the vertex i : Use Path halving */ 
template<typename Index, typename IndexVector>
Index etree_find (Index i, IndexVector& pp)
{
  Index p = pp(i); // Parent 
  Index gp = pp(p); // Grand parent 
  while (gp != p) 
  {
    pp(i) = gp; // Parent pointer on find path is changed to former grand parent
    i = gp; 
    p = pp(i);
    gp = pp(p);
  }
  return p; 
}

/** Compute the column elimination tree of a sparse matrix
  * \param mat The matrix in column-major format. 
  * \param parent The elimination tree
  * \param firstRowElt The column index of the first element in each row
  * \param perm The permutation to apply to the column of \b mat
  */
template <typename MatrixType, typename IndexVector>
int coletree(const MatrixType& mat, IndexVector& parent, IndexVector& firstRowElt, typename MatrixType::StorageIndex *perm=0)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  StorageIndex nc = convert_index<StorageIndex>(mat.cols()); // Number of columns
  StorageIndex m = convert_index<StorageIndex>(mat.rows());
  StorageIndex diagSize = (std::min)(nc,m);
  IndexVector root(nc); // root of subtree of etree 
  root.setZero();
  IndexVector pp(nc); // disjoint sets 
  pp.setZero(); // Initialize disjoint sets 
  parent.resize(mat.cols());
  //Compute first nonzero column in each row 
  firstRowElt.resize(m);
  firstRowElt.setConstant(nc);
  firstRowElt.segment(0, diagSize).setLinSpaced(diagSize, 0, diagSize-1);
  bool found_diag;
  for (StorageIndex col = 0; col < nc; col++)
  {
    StorageIndex pcol = col;
    if(perm) pcol  = perm[col];
    for (typename MatrixType::InnerIterator it(mat, pcol); it; ++it)
    { 
      Index row = it.row();
      firstRowElt(row) = (std::min)(firstRowElt(row), col);
    }
  }
  /* Compute etree by Liu's algorithm for symmetric matrices,
          except use (firstRowElt[r],c) in place of an edge (r,c) of A.
    Thus each row clique in A'*A is replaced by a star
    centered at its first vertex, which has the same fill. */
  StorageIndex rset, cset, rroot;
  for (StorageIndex col = 0; col < nc; col++) 
  {
    found_diag = col>=m;
    pp(col) = col; 
    cset = col; 
    root(cset) = col; 
    parent(col) = nc; 
    /* The diagonal element is treated here even if it does not exist in the matrix
     * hence the loop is executed once more */ 
    StorageIndex pcol = col;
    if(perm) pcol  = perm[col];
    for (typename MatrixType::InnerIterator it(mat, pcol); it||!found_diag; ++it)
    { //  A sequence of interleaved find and union is performed 
      Index i = col;
      if(it) i = it.index();
      if (i == col) found_diag = true;
      
      StorageIndex row = firstRowElt(i);
      if (row >= col) continue; 
      rset = internal::etree_find(row, pp); // Find the name of the set containing row
      rroot = root(rset);
      if (rroot != col) 
      {
        parent(rroot) = col; 
        pp(cset) = rset; 
        cset = rset; 
        root(cset) = col; 
      }
    }
  }
  return 0;  
}

/** 
  * Depth-first search from vertex n.  No recursion.
  * This routine was contributed by Cédric Doucet, CEDRAT Group, Meylan, France.
*/
template <typename IndexVector>
void nr_etdfs (typename IndexVector::Scalar n, IndexVector& parent, IndexVector& first_kid, IndexVector& next_kid, IndexVector& post, typename IndexVector::Scalar postnum)
{
  typedef typename IndexVector::Scalar StorageIndex;
  StorageIndex current = n, first, next;
  while (postnum != n) 
  {
    // No kid for the current node
    first = first_kid(current);
    
    // no kid for the current node
    if (first == -1) 
    {
      // Numbering this node because it has no kid 
      post(current) = postnum++;
      
      // looking for the next kid 
      next = next_kid(current); 
      while (next == -1) 
      {
        // No more kids : back to the parent node
        current = parent(current); 
        // numbering the parent node 
        post(current) = postnum++;
        
        // Get the next kid 
        next = next_kid(current); 
      }
      // stopping criterion 
      if (postnum == n+1) return; 
      
      // Updating current node 
      current = next; 
    }
    else 
    {
      current = first; 
    }
  }
}


/**
  * \brief Post order a tree 
  * \param n the number of nodes
  * \param parent Input tree
  * \param post postordered tree
  */
template <typename IndexVector>
void treePostorder(typename IndexVector::Scalar n, IndexVector& parent, IndexVector& post)
{
  typedef typename IndexVector::Scalar StorageIndex;
  IndexVector first_kid, next_kid; // Linked list of children 
  StorageIndex postnum; 
  // Allocate storage for working arrays and results 
  first_kid.resize(n+1); 
  next_kid.setZero(n+1);
  post.setZero(n+1);
  
  // Set up structure describing children
  first_kid.setConstant(-1); 
  for (StorageIndex v = n-1; v >= 0; v--) 
  {
    StorageIndex dad = parent(v);
    next_kid(v) = first_kid(dad); 
    first_kid(dad) = v; 
  }
  
  // Depth-first search from dummy root vertex #n
  postnum = 0; 
  internal::nr_etdfs(n, parent, first_kid, next_kid, post, postnum);
}

} // end namespace internal

} // end namespace Eigen

#endif // SPARSE_COLETREE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCompressedBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_COMPRESSED_BASE_H
#define EIGEN_SPARSE_COMPRESSED_BASE_H

namespace Eigen { 

template<typename Derived> class SparseCompressedBase;
  
namespace internal {

template<typename Derived>
struct traits<SparseCompressedBase<Derived> > : traits<Derived>
{};

} // end namespace internal

/** \ingroup SparseCore_Module
  * \class SparseCompressedBase
  * \brief Common base class for sparse [compressed]-{row|column}-storage format.
  *
  * This class defines the common interface for all derived classes implementing the compressed sparse storage format, such as:
  *  - SparseMatrix
  *  - Ref<SparseMatrixType,Options>
  *  - Map<SparseMatrixType>
  *
  */
template<typename Derived>
class SparseCompressedBase
  : public SparseMatrixBase<Derived>
{
  public:
    typedef SparseMatrixBase<Derived> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseCompressedBase)
    using Base::operator=;
    using Base::IsRowMajor;
    
    class InnerIterator;
    class ReverseInnerIterator;
    
  protected:
    typedef typename Base::IndexVector IndexVector;
    Eigen::Map<IndexVector> innerNonZeros() { return Eigen::Map<IndexVector>(innerNonZeroPtr(), isCompressed()?0:derived().outerSize()); }
    const  Eigen::Map<const IndexVector> innerNonZeros() const { return Eigen::Map<const IndexVector>(innerNonZeroPtr(), isCompressed()?0:derived().outerSize()); }
        
  public:
    
    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const
    {
      if(Derived::IsVectorAtCompileTime && outerIndexPtr()==0)
        return derived().nonZeros();
      else if(isCompressed())
        return outerIndexPtr()[derived().outerSize()]-outerIndexPtr()[0];
      else if(derived().outerSize()==0)
        return 0;
      else
        return innerNonZeros().sum();
    }
    
    /** \returns a const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline const Scalar* valuePtr() const { return derived().valuePtr(); }
    /** \returns a non-const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline Scalar* valuePtr() { return derived().valuePtr(); }

    /** \returns a const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline const StorageIndex* innerIndexPtr() const { return derived().innerIndexPtr(); }
    /** \returns a non-const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline StorageIndex* innerIndexPtr() { return derived().innerIndexPtr(); }

    /** \returns a const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 for SparseVector
      * \sa valuePtr(), innerIndexPtr() */
    inline const StorageIndex* outerIndexPtr() const { return derived().outerIndexPtr(); }
    /** \returns a non-const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 for SparseVector
      * \sa valuePtr(), innerIndexPtr() */
    inline StorageIndex* outerIndexPtr() { return derived().outerIndexPtr(); }

    /** \returns a const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline const StorageIndex* innerNonZeroPtr() const { return derived().innerNonZeroPtr(); }
    /** \returns a non-const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline StorageIndex* innerNonZeroPtr() { return derived().innerNonZeroPtr(); }
    
    /** \returns whether \c *this is in compressed form. */
    inline bool isCompressed() const { return innerNonZeroPtr()==0; }

    /** \returns a read-only view of the stored coefficients as a 1D array expression.
      *
      * \warning this method is for \b compressed \b storage \b only, and it will trigger an assertion otherwise.
      *
      * \sa valuePtr(), isCompressed() */
    const Map<const Array<Scalar,Dynamic,1> > coeffs() const { eigen_assert(isCompressed()); return Array<Scalar,Dynamic,1>::Map(valuePtr(),nonZeros()); }

    /** \returns a read-write view of the stored coefficients as a 1D array expression
      *
      * \warning this method is for \b compressed \b storage \b only, and it will trigger an assertion otherwise.
      *
      * Here is an example:
      * \include SparseMatrix_coeffs.cpp
      * and the output is:
      * \include SparseMatrix_coeffs.out
      *
      * \sa valuePtr(), isCompressed() */
    Map<Array<Scalar,Dynamic,1> > coeffs() { eigen_assert(isCompressed()); return Array<Scalar,Dynamic,1>::Map(valuePtr(),nonZeros()); }

  protected:
    /** Default constructor. Do nothing. */
    SparseCompressedBase() {}

    /** \internal return the index of the coeff at (row,col) or just before if it does not exist.
      * This is an analogue of std::lower_bound.
      */
    internal::LowerBoundIndex lower_bound(Index row, Index col) const
    {
      eigen_internal_assert(row>=0 && row<this->rows() && col>=0 && col<this->cols());

      const Index outer = Derived::IsRowMajor ? row : col;
      const Index inner = Derived::IsRowMajor ? col : row;

      Index start = this->outerIndexPtr()[outer];
      Index end = this->isCompressed() ? this->outerIndexPtr()[outer+1] : this->outerIndexPtr()[outer] + this->innerNonZeroPtr()[outer];
      eigen_assert(end>=start && "you are using a non finalized sparse matrix or written coefficient does not exist");
      internal::LowerBoundIndex p;
      p.value = std::lower_bound(this->innerIndexPtr()+start, this->innerIndexPtr()+end,inner) - this->innerIndexPtr();
      p.found = (p.value<end) && (this->innerIndexPtr()[p.value]==inner);
      return p;
    }

    friend struct internal::evaluator<SparseCompressedBase<Derived> >;

  private:
    template<typename OtherDerived> explicit SparseCompressedBase(const SparseCompressedBase<OtherDerived>&);
};

template<typename Derived>
class SparseCompressedBase<Derived>::InnerIterator
{
  public:
    InnerIterator()
      : m_values(0), m_indices(0), m_outer(0), m_id(0), m_end(0)
    {}

    InnerIterator(const InnerIterator& other)
      : m_values(other.m_values), m_indices(other.m_indices), m_outer(other.m_outer), m_id(other.m_id), m_end(other.m_end)
    {}

    InnerIterator& operator=(const InnerIterator& other)
    {
      m_values = other.m_values;
      m_indices = other.m_indices;
      const_cast<OuterType&>(m_outer).setValue(other.m_outer.value());
      m_id = other.m_id;
      m_end = other.m_end;
      return *this;
    }

    InnerIterator(const SparseCompressedBase& mat, Index outer)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(outer)
    {
      if(Derived::IsVectorAtCompileTime && mat.outerIndexPtr()==0)
      {
        m_id = 0;
        m_end = mat.nonZeros();
      }
      else
      {
        m_id = mat.outerIndexPtr()[outer];
        if(mat.isCompressed())
          m_end = mat.outerIndexPtr()[outer+1];
        else
          m_end = m_id + mat.innerNonZeroPtr()[outer];
      }
    }

    explicit InnerIterator(const SparseCompressedBase& mat)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(0), m_id(0), m_end(mat.nonZeros())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    explicit InnerIterator(const internal::CompressedStorage<Scalar,StorageIndex>& data)
      : m_values(data.valuePtr()), m_indices(data.indexPtr()), m_outer(0), m_id(0), m_end(data.size())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    inline InnerIterator& operator++() { m_id++; return *this; }
    inline InnerIterator& operator+=(Index i) { m_id += i ; return *this; }

    inline InnerIterator operator+(Index i) 
    { 
        InnerIterator result = *this;
        result += i;
        return result;
    }

    inline const Scalar& value() const { return m_values[m_id]; }
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_values[m_id]); }

    inline StorageIndex index() const { return m_indices[m_id]; }
    inline Index outer() const { return m_outer.value(); }
    inline Index row() const { return IsRowMajor ? m_outer.value() : index(); }
    inline Index col() const { return IsRowMajor ? index() : m_outer.value(); }

    inline operator bool() const { return (m_id < m_end); }

  protected:
    const Scalar* m_values;
    const StorageIndex* m_indices;
    typedef internal::variable_if_dynamic<Index,Derived::IsVectorAtCompileTime?0:Dynamic> OuterType;
    const OuterType m_outer;
    Index m_id;
    Index m_end;
  private:
    // If you get here, then you're not using the right InnerIterator type, e.g.:
    //   SparseMatrix<double,RowMajor> A;
    //   SparseMatrix<double>::InnerIterator it(A,0);
    template<typename T> InnerIterator(const SparseMatrixBase<T>&, Index outer);
};

template<typename Derived>
class SparseCompressedBase<Derived>::ReverseInnerIterator
{
  public:
    ReverseInnerIterator(const SparseCompressedBase& mat, Index outer)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(outer)
    {
      if(Derived::IsVectorAtCompileTime && mat.outerIndexPtr()==0)
      {
        m_start = 0;
        m_id = mat.nonZeros();
      }
      else
      {
        m_start = mat.outerIndexPtr()[outer];
        if(mat.isCompressed())
          m_id = mat.outerIndexPtr()[outer+1];
        else
          m_id = m_start + mat.innerNonZeroPtr()[outer];
      }
    }

    explicit ReverseInnerIterator(const SparseCompressedBase& mat)
      : m_values(mat.valuePtr()), m_indices(mat.innerIndexPtr()), m_outer(0), m_start(0), m_id(mat.nonZeros())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    explicit ReverseInnerIterator(const internal::CompressedStorage<Scalar,StorageIndex>& data)
      : m_values(data.valuePtr()), m_indices(data.indexPtr()), m_outer(0), m_start(0), m_id(data.size())
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
    }

    inline ReverseInnerIterator& operator--() { --m_id; return *this; }
    inline ReverseInnerIterator& operator-=(Index i) { m_id -= i; return *this; }

    inline ReverseInnerIterator operator-(Index i) 
    {
        ReverseInnerIterator result = *this;
        result -= i;
        return result;
    }

    inline const Scalar& value() const { return m_values[m_id-1]; }
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_values[m_id-1]); }

    inline StorageIndex index() const { return m_indices[m_id-1]; }
    inline Index outer() const { return m_outer.value(); }
    inline Index row() const { return IsRowMajor ? m_outer.value() : index(); }
    inline Index col() const { return IsRowMajor ? index() : m_outer.value(); }

    inline operator bool() const { return (m_id > m_start); }

  protected:
    const Scalar* m_values;
    const StorageIndex* m_indices;
    typedef internal::variable_if_dynamic<Index,Derived::IsVectorAtCompileTime?0:Dynamic> OuterType;
    const OuterType m_outer;
    Index m_start;
    Index m_id;
};

namespace internal {

template<typename Derived>
struct evaluator<SparseCompressedBase<Derived> >
  : evaluator_base<Derived>
{
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::InnerIterator InnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    Flags = Derived::Flags
  };
  
  evaluator() : m_matrix(0), m_zero(0)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  explicit evaluator(const Derived &mat) : m_matrix(&mat), m_zero(0)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_matrix->nonZeros();
  }
  
  operator Derived&() { return m_matrix->const_cast_derived(); }
  operator const Derived&() const { return *m_matrix; }
  
  typedef typename DenseCoeffsBase<Derived,ReadOnlyAccessors>::CoeffReturnType CoeffReturnType;
  const Scalar& coeff(Index row, Index col) const
  {
    Index p = find(row,col);

    if(p==Dynamic)
      return m_zero;
    else
      return m_matrix->const_cast_derived().valuePtr()[p];
  }

  Scalar& coeffRef(Index row, Index col)
  {
    Index p = find(row,col);
    eigen_assert(p!=Dynamic && "written coefficient does not exist");
    return m_matrix->const_cast_derived().valuePtr()[p];
  }

protected:

  Index find(Index row, Index col) const
  {
    internal::LowerBoundIndex p = m_matrix->lower_bound(row,col);
    return p.found ? p.value : Dynamic;
  }

  const Derived *m_matrix;
  const Scalar m_zero;
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_COMPRESSED_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseBinaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_CWISE_BINARY_OP_H
#define EIGEN_SPARSE_CWISE_BINARY_OP_H

namespace Eigen { 

// Here we have to handle 3 cases:
//  1 - sparse op dense
//  2 - dense op sparse
//  3 - sparse op sparse
// We also need to implement a 4th iterator for:
//  4 - dense op dense
// Finally, we also need to distinguish between the product and other operations :
//                configuration      returned mode
//  1 - sparse op dense    product      sparse
//                         generic      dense
//  2 - dense op sparse    product      sparse
//                         generic      dense
//  3 - sparse op sparse   product      sparse
//                         generic      sparse
//  4 - dense op dense     product      dense
//                         generic      dense
//
// TODO to ease compiler job, we could specialize product/quotient with a scalar
//      and fallback to cwise-unary evaluator using bind1st_op and bind2nd_op.

template<typename BinaryOp, typename Lhs, typename Rhs>
class CwiseBinaryOpImpl<BinaryOp, Lhs, Rhs, Sparse>
  : public SparseMatrixBase<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
  public:
    typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> Derived;
    typedef SparseMatrixBase<Derived> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Derived)
    CwiseBinaryOpImpl()
    {
      EIGEN_STATIC_ASSERT((
                (!internal::is_same<typename internal::traits<Lhs>::StorageKind,
                                    typename internal::traits<Rhs>::StorageKind>::value)
            ||  ((internal::evaluator<Lhs>::Flags&RowMajorBit) == (internal::evaluator<Rhs>::Flags&RowMajorBit))),
            THE_STORAGE_ORDER_OF_BOTH_SIDES_MUST_MATCH);
    }
};

namespace internal {

  
// Generic "sparse OP sparse"
template<typename XprType> struct binary_sparse_evaluator;

template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IteratorBased, IteratorBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Lhs>::InnerIterator  LhsIterator;
  typedef typename evaluator<Rhs>::InnerIterator  RhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor)
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      if (m_lhsIter && m_rhsIter && (m_lhsIter.index() == m_rhsIter.index()))
      {
        m_id = m_lhsIter.index();
        m_value = m_functor(m_lhsIter.value(), m_rhsIter.value());
        ++m_lhsIter;
        ++m_rhsIter;
      }
      else if (m_lhsIter && (!m_rhsIter || (m_lhsIter.index() < m_rhsIter.index())))
      {
        m_id = m_lhsIter.index();
        m_value = m_functor(m_lhsIter.value(), Scalar(0));
        ++m_lhsIter;
      }
      else if (m_rhsIter && (!m_lhsIter || (m_lhsIter.index() > m_rhsIter.index())))
      {
        m_id = m_rhsIter.index();
        m_value = m_functor(Scalar(0), m_rhsIter.value());
        ++m_rhsIter;
      }
      else
      {
        m_value = Scalar(0); // this is to avoid a compilation warning
        m_id = -1;
      }
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return Lhs::IsRowMajor ? m_lhsIter.row() : index(); }
    EIGEN_STRONG_INLINE Index col() const { return Lhs::IsRowMajor ? index() : m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id>=0; }

  protected:
    LhsIterator m_lhsIter;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_lhsImpl.nonZerosEstimate() + m_rhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
};

// dense op sparse
template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IndexBased, IteratorBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Rhs>::InnerIterator  RhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(Rhs::Flags)&RowMajorBit)==RowMajorBit };
  public:

    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsEval(aEval.m_lhsImpl), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor), m_value(0), m_id(-1), m_innerSize(aEval.m_expr.rhs().innerSize())
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_id;
      if(m_id<m_innerSize)
      {
        Scalar lhsVal = m_lhsEval.coeff(IsRowMajor?m_rhsIter.outer():m_id,
                                        IsRowMajor?m_id:m_rhsIter.outer());
        if(m_rhsIter && m_rhsIter.index()==m_id)
        {
          m_value = m_functor(lhsVal, m_rhsIter.value());
          ++m_rhsIter;
        }
        else
          m_value = m_functor(lhsVal, Scalar(0));
      }

      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { eigen_internal_assert(m_id<m_innerSize); return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_rhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return IsRowMajor ? m_rhsIter.outer() : m_id; }
    EIGEN_STRONG_INLINE Index col() const { return IsRowMajor ? m_id : m_rhsIter.outer(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id<m_innerSize; }

  protected:
    const evaluator<Lhs> &m_lhsEval;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
    StorageIndex m_innerSize;
  };


  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };

  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()),
      m_rhsImpl(xpr.rhs()),
      m_expr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  inline Index nonZerosEstimate() const {
    return m_expr.size();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
  const XprType &m_expr;
};

// sparse op dense
template<typename BinaryOp, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<BinaryOp, Lhs, Rhs>, IteratorBased, IndexBased>
  : evaluator_base<CwiseBinaryOp<BinaryOp, Lhs, Rhs> >
{
protected:
  typedef typename evaluator<Lhs>::InnerIterator  LhsIterator;
  typedef CwiseBinaryOp<BinaryOp, Lhs, Rhs> XprType;
  typedef typename traits<XprType>::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(Lhs::Flags)&RowMajorBit)==RowMajorBit };
  public:

    EIGEN_STRONG_INLINE InnerIterator(const binary_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsEval(aEval.m_rhsImpl), m_functor(aEval.m_functor), m_value(0), m_id(-1), m_innerSize(aEval.m_expr.lhs().innerSize())
    {
      this->operator++();
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_id;
      if(m_id<m_innerSize)
      {
        Scalar rhsVal = m_rhsEval.coeff(IsRowMajor?m_lhsIter.outer():m_id,
                                        IsRowMajor?m_id:m_lhsIter.outer());
        if(m_lhsIter && m_lhsIter.index()==m_id)
        {
          m_value = m_functor(m_lhsIter.value(), rhsVal);
          ++m_lhsIter;
        }
        else
          m_value = m_functor(Scalar(0),rhsVal);
      }

      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const { eigen_internal_assert(m_id<m_innerSize); return m_value; }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_id; }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return IsRowMajor ? m_lhsIter.outer() : m_id; }
    EIGEN_STRONG_INLINE Index col() const { return IsRowMajor ? m_id : m_lhsIter.outer(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_id<m_innerSize; }

  protected:
    LhsIterator m_lhsIter;
    const evaluator<Rhs> &m_rhsEval;
    const BinaryOp& m_functor;
    Scalar m_value;
    StorageIndex m_id;
    StorageIndex m_innerSize;
  };


  enum {
    CoeffReadCost = int(evaluator<Lhs>::CoeffReadCost) + int(evaluator<Rhs>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };

  explicit binary_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()),
      m_rhsImpl(xpr.rhs()),
      m_expr(xpr)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }

  inline Index nonZerosEstimate() const {
    return m_expr.size();
  }

protected:
  const BinaryOp m_functor;
  evaluator<Lhs> m_lhsImpl;
  evaluator<Rhs> m_rhsImpl;
  const XprType &m_expr;
};

template<typename T,
         typename LhsKind   = typename evaluator_traits<typename T::Lhs>::Kind,
         typename RhsKind   = typename evaluator_traits<typename T::Rhs>::Kind,
         typename LhsScalar = typename traits<typename T::Lhs>::Scalar,
         typename RhsScalar = typename traits<typename T::Rhs>::Scalar> struct sparse_conjunction_evaluator;

// "sparse .* sparse"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IteratorBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "dense .* sparse"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IndexBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "sparse .* dense"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_product_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse ./ dense"
template<typename T1, typename T2, typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_quotient_op<T1,T2>, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse && sparse"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IteratorBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "dense && sparse"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IndexBased, IteratorBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};
// "sparse && dense"
template<typename Lhs, typename Rhs>
struct binary_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs>, IteratorBased, IndexBased>
  : sparse_conjunction_evaluator<CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> >
{
  typedef CwiseBinaryOp<scalar_boolean_and_op, Lhs, Rhs> XprType;
  typedef sparse_conjunction_evaluator<XprType> Base;
  explicit binary_evaluator(const XprType& xpr) : Base(xpr) {}
};

// "sparse ^ sparse"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IteratorBased, IteratorBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef typename evaluator<LhsArg>::InnerIterator  LhsIterator;
  typedef typename evaluator<RhsArg>::InnerIterator  RhsIterator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor)
    {
      while (m_lhsIter && m_rhsIter && (m_lhsIter.index() != m_rhsIter.index()))
      {
        if (m_lhsIter.index() < m_rhsIter.index())
          ++m_lhsIter;
        else
          ++m_rhsIter;
      }
    }

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_lhsIter;
      ++m_rhsIter;
      while (m_lhsIter && m_rhsIter && (m_lhsIter.index() != m_rhsIter.index()))
      {
        if (m_lhsIter.index() < m_rhsIter.index())
          ++m_lhsIter;
        else
          ++m_rhsIter;
      }
      return *this;
    }
    
    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(m_lhsIter.value(), m_rhsIter.value()); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_lhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_lhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return (m_lhsIter && m_rhsIter); }

  protected:
    LhsIterator m_lhsIter;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return (std::min)(m_lhsImpl.nonZerosEstimate(), m_rhsImpl.nonZerosEstimate());
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

// "dense ^ sparse"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IndexBased, IteratorBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef evaluator<LhsArg> LhsEvaluator;
  typedef typename evaluator<RhsArg>::InnerIterator  RhsIterator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(RhsArg::Flags)&RowMajorBit)==RowMajorBit };

  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsEval(aEval.m_lhsImpl), m_rhsIter(aEval.m_rhsImpl,outer), m_functor(aEval.m_functor), m_outer(outer)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_rhsIter;
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const
    { return m_functor(m_lhsEval.coeff(IsRowMajor?m_outer:m_rhsIter.index(),IsRowMajor?m_rhsIter.index():m_outer), m_rhsIter.value()); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_rhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_rhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_rhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_rhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_rhsIter; }
    
  protected:
    const LhsEvaluator &m_lhsEval;
    RhsIterator m_rhsIter;
    const BinaryOp& m_functor;
    const Index m_outer;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_rhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

// "sparse ^ dense"
template<typename XprType>
struct sparse_conjunction_evaluator<XprType, IteratorBased, IndexBased>
  : evaluator_base<XprType>
{
protected:
  typedef typename XprType::Functor BinaryOp;
  typedef typename XprType::Lhs LhsArg;
  typedef typename XprType::Rhs RhsArg;
  typedef typename evaluator<LhsArg>::InnerIterator LhsIterator;
  typedef evaluator<RhsArg> RhsEvaluator;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename traits<XprType>::Scalar Scalar;
public:

  class InnerIterator
  {
    enum { IsRowMajor = (int(LhsArg::Flags)&RowMajorBit)==RowMajorBit };

  public:
    
    EIGEN_STRONG_INLINE InnerIterator(const sparse_conjunction_evaluator& aEval, Index outer)
      : m_lhsIter(aEval.m_lhsImpl,outer), m_rhsEval(aEval.m_rhsImpl), m_functor(aEval.m_functor), m_outer(outer)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    {
      ++m_lhsIter;
      return *this;
    }

    EIGEN_STRONG_INLINE Scalar value() const
    { return m_functor(m_lhsIter.value(),
                       m_rhsEval.coeff(IsRowMajor?m_outer:m_lhsIter.index(),IsRowMajor?m_lhsIter.index():m_outer)); }

    EIGEN_STRONG_INLINE StorageIndex index() const { return m_lhsIter.index(); }
    EIGEN_STRONG_INLINE Index outer() const { return m_lhsIter.outer(); }
    EIGEN_STRONG_INLINE Index row() const { return m_lhsIter.row(); }
    EIGEN_STRONG_INLINE Index col() const { return m_lhsIter.col(); }

    EIGEN_STRONG_INLINE operator bool() const { return m_lhsIter; }
    
  protected:
    LhsIterator m_lhsIter;
    const evaluator<RhsArg> &m_rhsEval;
    const BinaryOp& m_functor;
    const Index m_outer;
  };
  
  
  enum {
    CoeffReadCost = int(evaluator<LhsArg>::CoeffReadCost) + int(evaluator<RhsArg>::CoeffReadCost) + int(functor_traits<BinaryOp>::Cost),
    Flags = XprType::Flags
  };
  
  explicit sparse_conjunction_evaluator(const XprType& xpr)
    : m_functor(xpr.functor()),
      m_lhsImpl(xpr.lhs()), 
      m_rhsImpl(xpr.rhs())  
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<BinaryOp>::Cost);
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_lhsImpl.nonZerosEstimate();
  }

protected:
  const BinaryOp m_functor;
  evaluator<LhsArg> m_lhsImpl;
  evaluator<RhsArg> m_rhsImpl;
};

}

/***************************************************************************
* Implementation of SparseMatrixBase and SparseCwise functions/operators
***************************************************************************/

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator+=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator-=(const EigenBase<OtherDerived> &other)
{
  call_assignment(derived(), other.derived(), internal::assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE Derived &
SparseMatrixBase<Derived>::operator-=(const SparseMatrixBase<OtherDerived> &other)
{
  return derived() = derived() - other.derived();
}

template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE Derived &
SparseMatrixBase<Derived>::operator+=(const SparseMatrixBase<OtherDerived>& other)
{
  return derived() = derived() + other.derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator+=(const DiagonalBase<OtherDerived>& other)
{
  call_assignment_no_alias(derived(), other.derived(), internal::add_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}

template<typename Derived>
template<typename OtherDerived>
Derived& SparseMatrixBase<Derived>::operator-=(const DiagonalBase<OtherDerived>& other)
{
  call_assignment_no_alias(derived(), other.derived(), internal::sub_assign_op<Scalar,typename OtherDerived::Scalar>());
  return derived();
}
    
template<typename Derived>
template<typename OtherDerived>
EIGEN_STRONG_INLINE const typename SparseMatrixBase<Derived>::template CwiseProductDenseReturnType<OtherDerived>::Type
SparseMatrixBase<Derived>::cwiseProduct(const MatrixBase<OtherDerived> &other) const
{
  return typename CwiseProductDenseReturnType<OtherDerived>::Type(derived(), other.derived());
}

template<typename DenseDerived, typename SparseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_sum_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>
operator+(const MatrixBase<DenseDerived> &a, const SparseMatrixBase<SparseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_sum_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>(a.derived(), b.derived());
}

template<typename SparseDerived, typename DenseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_sum_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>
operator+(const SparseMatrixBase<SparseDerived> &a, const MatrixBase<DenseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_sum_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>(a.derived(), b.derived());
}

template<typename DenseDerived, typename SparseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_difference_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>
operator-(const MatrixBase<DenseDerived> &a, const SparseMatrixBase<SparseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_difference_op<typename DenseDerived::Scalar,typename SparseDerived::Scalar>, const DenseDerived, const SparseDerived>(a.derived(), b.derived());
}

template<typename SparseDerived, typename DenseDerived>
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_difference_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>
operator-(const SparseMatrixBase<SparseDerived> &a, const MatrixBase<DenseDerived> &b)
{
  return CwiseBinaryOp<internal::scalar_difference_op<typename SparseDerived::Scalar,typename DenseDerived::Scalar>, const SparseDerived, const DenseDerived>(a.derived(), b.derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_CWISE_BINARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseUnaryOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_CWISE_UNARY_OP_H
#define EIGEN_SPARSE_CWISE_UNARY_OP_H

namespace Eigen { 

namespace internal {
  
template<typename UnaryOp, typename ArgType>
struct unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>
  : public evaluator_base<CwiseUnaryOp<UnaryOp,ArgType> >
{
  public:
    typedef CwiseUnaryOp<UnaryOp, ArgType> XprType;

    class InnerIterator;
    
    enum {
      CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<UnaryOp>::Cost),
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) : m_functor(op.functor()), m_argImpl(op.nestedExpression())
    {
      EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<UnaryOp>::Cost);
      EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
    }
    
    inline Index nonZerosEstimate() const {
      return m_argImpl.nonZerosEstimate();
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
    
    const UnaryOp m_functor;
    evaluator<ArgType> m_argImpl;
};

template<typename UnaryOp, typename ArgType>
class unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::InnerIterator
    : public unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::EvalIterator
{
  protected:
    typedef typename XprType::Scalar Scalar;
    typedef typename unary_evaluator<CwiseUnaryOp<UnaryOp,ArgType>, IteratorBased>::EvalIterator Base;
  public:

    EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
      : Base(unaryOp.m_argImpl,outer), m_functor(unaryOp.m_functor)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    { Base::operator++(); return *this; }

    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(Base::value()); }

  protected:
    const UnaryOp m_functor;
  private:
    Scalar& valueRef();
};

template<typename ViewOp, typename ArgType>
struct unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>
  : public evaluator_base<CwiseUnaryView<ViewOp,ArgType> >
{
  public:
    typedef CwiseUnaryView<ViewOp, ArgType> XprType;

    class InnerIterator;
    
    enum {
      CoeffReadCost = int(evaluator<ArgType>::CoeffReadCost) + int(functor_traits<ViewOp>::Cost),
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) : m_functor(op.functor()), m_argImpl(op.nestedExpression())
    {
      EIGEN_INTERNAL_CHECK_COST_VALUE(functor_traits<ViewOp>::Cost);
      EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
    }

  protected:
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
    
    const ViewOp m_functor;
    evaluator<ArgType> m_argImpl;
};

template<typename ViewOp, typename ArgType>
class unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::InnerIterator
    : public unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::EvalIterator
{
  protected:
    typedef typename XprType::Scalar Scalar;
    typedef typename unary_evaluator<CwiseUnaryView<ViewOp,ArgType>, IteratorBased>::EvalIterator Base;
  public:

    EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
      : Base(unaryOp.m_argImpl,outer), m_functor(unaryOp.m_functor)
    {}

    EIGEN_STRONG_INLINE InnerIterator& operator++()
    { Base::operator++(); return *this; }

    EIGEN_STRONG_INLINE Scalar value() const { return m_functor(Base::value()); }
    EIGEN_STRONG_INLINE Scalar& valueRef() { return m_functor(Base::valueRef()); }

  protected:
    const ViewOp m_functor;
};

} // end namespace internal

template<typename Derived>
EIGEN_STRONG_INLINE Derived&
SparseMatrixBase<Derived>::operator*=(const Scalar& other)
{
  typedef typename internal::evaluator<Derived>::InnerIterator EvalIterator;
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (EvalIterator i(thisEval,j); i; ++i)
      i.valueRef() *= other;
  return derived();
}

template<typename Derived>
EIGEN_STRONG_INLINE Derived&
SparseMatrixBase<Derived>::operator/=(const Scalar& other)
{
  typedef typename internal::evaluator<Derived>::InnerIterator EvalIterator;
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (EvalIterator i(thisEval,j); i; ++i)
      i.valueRef() /= other;
  return derived();
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_CWISE_UNARY_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDenseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEDENSEPRODUCT_H
#define EIGEN_SPARSEDENSEPRODUCT_H

namespace Eigen { 

namespace internal {

template <> struct product_promote_storage_type<Sparse,Dense, OuterProduct> { typedef Sparse ret; };
template <> struct product_promote_storage_type<Dense,Sparse, OuterProduct> { typedef Sparse ret; };

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType,
         typename AlphaType,
         int LhsStorageOrder = ((SparseLhsType::Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor,
         bool ColPerCol = ((DenseRhsType::Flags&RowMajorBit)==0) || DenseRhsType::ColsAtCompileTime==1>
struct sparse_time_dense_product_impl;

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, RowMajor, true>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef typename evaluator<Lhs>::InnerIterator LhsInnerIterator;
  typedef evaluator<Lhs> LhsEval;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    LhsEval lhsEval(lhs);
    
    Index n = lhs.outerSize();
#ifdef EIGEN_HAS_OPENMP
    Eigen::initParallel();
    Index threads = Eigen::nbThreads();
#endif
    
    for(Index c=0; c<rhs.cols(); ++c)
    {
#ifdef EIGEN_HAS_OPENMP
      // This 20000 threshold has been found experimentally on 2D and 3D Poisson problems.
      // It basically represents the minimal amount of work to be done to be worth it.
      if(threads>1 && lhsEval.nonZerosEstimate() > 20000)
      {
        #pragma omp parallel for schedule(dynamic,(n+threads*4-1)/(threads*4)) num_threads(threads)
        for(Index i=0; i<n; ++i)
          processRow(lhsEval,rhs,res,alpha,i,c);
      }
      else
#endif
      {
        for(Index i=0; i<n; ++i)
          processRow(lhsEval,rhs,res,alpha,i,c);
      }
    }
  }
  
  static void processRow(const LhsEval& lhsEval, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha, Index i, Index col)
  {
    typename Res::Scalar tmp(0);
    for(LhsInnerIterator it(lhsEval,i); it ;++it)
      tmp += it.value() * rhs.coeff(it.index(),col);
    res.coeffRef(i,col) += alpha * tmp;
  }
  
};

// FIXME: what is the purpose of the following specialization? Is it for the BlockedSparse format?
// -> let's disable it for now as it is conflicting with generic scalar*matrix and matrix*scalar operators
// template<typename T1, typename T2/*, int _Options, typename _StrideType*/>
// struct ScalarBinaryOpTraits<T1, Ref<T2/*, _Options, _StrideType*/> >
// {
//   enum {
//     Defined = 1
//   };
//   typedef typename CwiseUnaryOp<scalar_multiple2_op<T1, typename T2::Scalar>, T2>::PlainObject ReturnType;
// };

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType, typename AlphaType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, AlphaType, ColMajor, true>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef evaluator<Lhs> LhsEval;
  typedef typename LhsEval::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
  {
    LhsEval lhsEval(lhs);
    for(Index c=0; c<rhs.cols(); ++c)
    {
      for(Index j=0; j<lhs.outerSize(); ++j)
      {
//        typename Res::Scalar rhs_j = alpha * rhs.coeff(j,c);
        typename ScalarBinaryOpTraits<AlphaType, typename Rhs::Scalar>::ReturnType rhs_j(alpha * rhs.coeff(j,c));
        for(LhsInnerIterator it(lhsEval,j); it ;++it)
          res.coeffRef(it.index(),c) += it.value() * rhs_j;
      }
    }
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, RowMajor, false>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef evaluator<Lhs> LhsEval;
  typedef typename LhsEval::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    Index n = lhs.rows();
    LhsEval lhsEval(lhs);

#ifdef EIGEN_HAS_OPENMP
    Eigen::initParallel();
    Index threads = Eigen::nbThreads();
    // This 20000 threshold has been found experimentally on 2D and 3D Poisson problems.
    // It basically represents the minimal amount of work to be done to be worth it.
    if(threads>1 && lhsEval.nonZerosEstimate()*rhs.cols() > 20000)
    {
      #pragma omp parallel for schedule(dynamic,(n+threads*4-1)/(threads*4)) num_threads(threads)
      for(Index i=0; i<n; ++i)
        processRow(lhsEval,rhs,res,alpha,i);
    }
    else
#endif
    {
      for(Index i=0; i<n; ++i)
        processRow(lhsEval, rhs, res, alpha, i);
    }
  }

  static void processRow(const LhsEval& lhsEval, const DenseRhsType& rhs, Res& res, const typename Res::Scalar& alpha, Index i)
  {
    typename Res::RowXpr res_i(res.row(i));
    for(LhsInnerIterator it(lhsEval,i); it ;++it)
      res_i += (alpha*it.value()) * rhs.row(it.index());
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType>
struct sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, typename DenseResType::Scalar, ColMajor, false>
{
  typedef typename internal::remove_all<SparseLhsType>::type Lhs;
  typedef typename internal::remove_all<DenseRhsType>::type Rhs;
  typedef typename internal::remove_all<DenseResType>::type Res;
  typedef typename evaluator<Lhs>::InnerIterator LhsInnerIterator;
  static void run(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const typename Res::Scalar& alpha)
  {
    evaluator<Lhs> lhsEval(lhs);
    for(Index j=0; j<lhs.outerSize(); ++j)
    {
      typename Rhs::ConstRowXpr rhs_j(rhs.row(j));
      for(LhsInnerIterator it(lhsEval,j); it ;++it)
        res.row(it.index()) += (alpha*it.value()) * rhs_j;
    }
  }
};

template<typename SparseLhsType, typename DenseRhsType, typename DenseResType,typename AlphaType>
inline void sparse_time_dense_product(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
{
  sparse_time_dense_product_impl<SparseLhsType,DenseRhsType,DenseResType, AlphaType>::run(lhs, rhs, res, alpha);
}

} // end namespace internal

namespace internal {

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, DenseShape, ProductType>
 : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,SparseShape,DenseShape,ProductType> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    typedef typename nested_eval<Lhs,((Rhs::Flags&RowMajorBit)==0) ? 1 : Rhs::ColsAtCompileTime>::type LhsNested;
    typedef typename nested_eval<Rhs,((Lhs::Flags&RowMajorBit)==0) ? 1 : Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::sparse_time_dense_product(lhsNested, rhsNested, dst, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseTriangularShape, DenseShape, ProductType>
  : generic_product_impl<Lhs, Rhs, SparseShape, DenseShape, ProductType>
{};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, DenseShape, SparseShape, ProductType>
  : generic_product_impl_base<Lhs,Rhs,generic_product_impl<Lhs,Rhs,DenseShape,SparseShape,ProductType> >
{
  typedef typename Product<Lhs,Rhs>::Scalar Scalar;
  
  template<typename Dst>
  static void scaleAndAddTo(Dst& dst, const Lhs& lhs, const Rhs& rhs, const Scalar& alpha)
  {
    typedef typename nested_eval<Lhs,((Rhs::Flags&RowMajorBit)==0) ? Dynamic : 1>::type LhsNested;
    typedef typename nested_eval<Rhs,((Lhs::Flags&RowMajorBit)==RowMajorBit) ? 1 : Lhs::RowsAtCompileTime>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    
    // transpose everything
    Transpose<Dst> dstT(dst);
    internal::sparse_time_dense_product(rhsNested.transpose(), lhsNested.transpose(), dstT, alpha);
  }
};

template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, DenseShape, SparseTriangularShape, ProductType>
  : generic_product_impl<Lhs, Rhs, DenseShape, SparseShape, ProductType>
{};

template<typename LhsT, typename RhsT, bool NeedToTranspose>
struct sparse_dense_outer_product_evaluator
{
protected:
  typedef typename conditional<NeedToTranspose,RhsT,LhsT>::type Lhs1;
  typedef typename conditional<NeedToTranspose,LhsT,RhsT>::type ActualRhs;
  typedef Product<LhsT,RhsT,DefaultProduct> ProdXprType;
  
  // if the actual left-hand side is a dense vector,
  // then build a sparse-view so that we can seamlessly iterate over it.
  typedef typename conditional<is_same<typename internal::traits<Lhs1>::StorageKind,Sparse>::value,
            Lhs1, SparseView<Lhs1> >::type ActualLhs;
  typedef typename conditional<is_same<typename internal::traits<Lhs1>::StorageKind,Sparse>::value,
            Lhs1 const&, SparseView<Lhs1> >::type LhsArg;
            
  typedef evaluator<ActualLhs> LhsEval;
  typedef evaluator<ActualRhs> RhsEval;
  typedef typename evaluator<ActualLhs>::InnerIterator LhsIterator;
  typedef typename ProdXprType::Scalar Scalar;
  
public:
  enum {
    Flags = NeedToTranspose ? RowMajorBit : 0,
    CoeffReadCost = HugeCost
  };
  
  class InnerIterator : public LhsIterator
  {
  public:
    InnerIterator(const sparse_dense_outer_product_evaluator &xprEval, Index outer)
      : LhsIterator(xprEval.m_lhsXprImpl, 0),
        m_outer(outer),
        m_empty(false),
        m_factor(get(xprEval.m_rhsXprImpl, outer, typename internal::traits<ActualRhs>::StorageKind() ))
    {}
    
    EIGEN_STRONG_INLINE Index outer() const { return m_outer; }
    EIGEN_STRONG_INLINE Index row()   const { return NeedToTranspose ? m_outer : LhsIterator::index(); }
    EIGEN_STRONG_INLINE Index col()   const { return NeedToTranspose ? LhsIterator::index() : m_outer; }

    EIGEN_STRONG_INLINE Scalar value() const { return LhsIterator::value() * m_factor; }
    EIGEN_STRONG_INLINE operator bool() const { return LhsIterator::operator bool() && (!m_empty); }
    
  protected:
    Scalar get(const RhsEval &rhs, Index outer, Dense = Dense()) const
    {
      return rhs.coeff(outer);
    }
    
    Scalar get(const RhsEval &rhs, Index outer, Sparse = Sparse())
    {
      typename RhsEval::InnerIterator it(rhs, outer);
      if (it && it.index()==0 && it.value()!=Scalar(0))
        return it.value();
      m_empty = true;
      return Scalar(0);
    }
    
    Index m_outer;
    bool m_empty;
    Scalar m_factor;
  };
  
  sparse_dense_outer_product_evaluator(const Lhs1 &lhs, const ActualRhs &rhs)
     : m_lhs(lhs), m_lhsXprImpl(m_lhs), m_rhsXprImpl(rhs)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  // transpose case
  sparse_dense_outer_product_evaluator(const ActualRhs &rhs, const Lhs1 &lhs)
     : m_lhs(lhs), m_lhsXprImpl(m_lhs), m_rhsXprImpl(rhs)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
    
protected:
  const LhsArg m_lhs;
  evaluator<ActualLhs> m_lhsXprImpl;
  evaluator<ActualRhs> m_rhsXprImpl;
};

// sparse * dense outer product
template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, OuterProduct, SparseShape, DenseShape>
  : sparse_dense_outer_product_evaluator<Lhs,Rhs, Lhs::IsRowMajor>
{
  typedef sparse_dense_outer_product_evaluator<Lhs,Rhs, Lhs::IsRowMajor> Base;
  
  typedef Product<Lhs, Rhs> XprType;
  typedef typename XprType::PlainObject PlainObject;

  explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs())
  {}
  
};

template<typename Lhs, typename Rhs>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, OuterProduct, DenseShape, SparseShape>
  : sparse_dense_outer_product_evaluator<Lhs,Rhs, Rhs::IsRowMajor>
{
  typedef sparse_dense_outer_product_evaluator<Lhs,Rhs, Rhs::IsRowMajor> Base;
  
  typedef Product<Lhs, Rhs> XprType;
  typedef typename XprType::PlainObject PlainObject;

  explicit product_evaluator(const XprType& xpr)
    : Base(xpr.lhs(), xpr.rhs())
  {}
  
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSEDENSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDiagonalProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_DIAGONAL_PRODUCT_H
#define EIGEN_SPARSE_DIAGONAL_PRODUCT_H

namespace Eigen { 

// The product of a diagonal matrix with a sparse matrix can be easily
// implemented using expression template.
// We have two consider very different cases:
// 1 - diag * row-major sparse
//     => each inner vector <=> scalar * sparse vector product
//     => so we can reuse CwiseUnaryOp::InnerIterator
// 2 - diag * col-major sparse
//     => each inner vector <=> densevector * sparse vector cwise product
//     => again, we can reuse specialization of CwiseBinaryOp::InnerIterator
//        for that particular case
// The two other cases are symmetric.

namespace internal {

enum {
  SDP_AsScalarProduct,
  SDP_AsCwiseProduct
};
  
template<typename SparseXprType, typename DiagonalCoeffType, int SDP_Tag>
struct sparse_diagonal_product_evaluator;

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, ProductTag, DiagonalShape, SparseShape>
  : public sparse_diagonal_product_evaluator<Rhs, typename Lhs::DiagonalVectorType, Rhs::Flags&RowMajorBit?SDP_AsScalarProduct:SDP_AsCwiseProduct>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  enum { CoeffReadCost = HugeCost, Flags = Rhs::Flags&RowMajorBit, Alignment = 0 }; // FIXME CoeffReadCost & Flags
  
  typedef sparse_diagonal_product_evaluator<Rhs, typename Lhs::DiagonalVectorType, Rhs::Flags&RowMajorBit?SDP_AsScalarProduct:SDP_AsCwiseProduct> Base;
  explicit product_evaluator(const XprType& xpr) : Base(xpr.rhs(), xpr.lhs().diagonal()) {}
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, DefaultProduct>, ProductTag, SparseShape, DiagonalShape>
  : public sparse_diagonal_product_evaluator<Lhs, Transpose<const typename Rhs::DiagonalVectorType>, Lhs::Flags&RowMajorBit?SDP_AsCwiseProduct:SDP_AsScalarProduct>
{
  typedef Product<Lhs, Rhs, DefaultProduct> XprType;
  enum { CoeffReadCost = HugeCost, Flags = Lhs::Flags&RowMajorBit, Alignment = 0 }; // FIXME CoeffReadCost & Flags
  
  typedef sparse_diagonal_product_evaluator<Lhs, Transpose<const typename Rhs::DiagonalVectorType>, Lhs::Flags&RowMajorBit?SDP_AsCwiseProduct:SDP_AsScalarProduct> Base;
  explicit product_evaluator(const XprType& xpr) : Base(xpr.lhs(), xpr.rhs().diagonal().transpose()) {}
};

template<typename SparseXprType, typename DiagonalCoeffType>
struct sparse_diagonal_product_evaluator<SparseXprType, DiagonalCoeffType, SDP_AsScalarProduct>
{
protected:
  typedef typename evaluator<SparseXprType>::InnerIterator SparseXprInnerIterator;
  typedef typename SparseXprType::Scalar Scalar;
  
public:
  class InnerIterator : public SparseXprInnerIterator
  {
  public:
    InnerIterator(const sparse_diagonal_product_evaluator &xprEval, Index outer)
      : SparseXprInnerIterator(xprEval.m_sparseXprImpl, outer),
        m_coeff(xprEval.m_diagCoeffImpl.coeff(outer))
    {}
    
    EIGEN_STRONG_INLINE Scalar value() const { return m_coeff * SparseXprInnerIterator::value(); }
  protected:
    typename DiagonalCoeffType::Scalar m_coeff;
  };
  
  sparse_diagonal_product_evaluator(const SparseXprType &sparseXpr, const DiagonalCoeffType &diagCoeff)
    : m_sparseXprImpl(sparseXpr), m_diagCoeffImpl(diagCoeff)
  {}

  Index nonZerosEstimate() const { return m_sparseXprImpl.nonZerosEstimate(); }
    
protected:
  evaluator<SparseXprType> m_sparseXprImpl;
  evaluator<DiagonalCoeffType> m_diagCoeffImpl;
};


template<typename SparseXprType, typename DiagCoeffType>
struct sparse_diagonal_product_evaluator<SparseXprType, DiagCoeffType, SDP_AsCwiseProduct>
{
  typedef typename SparseXprType::Scalar Scalar;
  typedef typename SparseXprType::StorageIndex StorageIndex;
  
  typedef typename nested_eval<DiagCoeffType,SparseXprType::IsRowMajor ? SparseXprType::RowsAtCompileTime
                                                                       : SparseXprType::ColsAtCompileTime>::type DiagCoeffNested;
  
  class InnerIterator
  {
    typedef typename evaluator<SparseXprType>::InnerIterator SparseXprIter;
  public:
    InnerIterator(const sparse_diagonal_product_evaluator &xprEval, Index outer)
      : m_sparseIter(xprEval.m_sparseXprEval, outer), m_diagCoeffNested(xprEval.m_diagCoeffNested)
    {}
    
    inline Scalar value() const { return m_sparseIter.value() * m_diagCoeffNested.coeff(index()); }
    inline StorageIndex index() const  { return m_sparseIter.index(); }
    inline Index outer() const  { return m_sparseIter.outer(); }
    inline Index col() const    { return SparseXprType::IsRowMajor ? m_sparseIter.index() : m_sparseIter.outer(); }
    inline Index row() const    { return SparseXprType::IsRowMajor ? m_sparseIter.outer() : m_sparseIter.index(); }
    
    EIGEN_STRONG_INLINE InnerIterator& operator++() { ++m_sparseIter; return *this; }
    inline operator bool() const  { return m_sparseIter; }
    
  protected:
    SparseXprIter m_sparseIter;
    DiagCoeffNested m_diagCoeffNested;
  };
  
  sparse_diagonal_product_evaluator(const SparseXprType &sparseXpr, const DiagCoeffType &diagCoeff)
    : m_sparseXprEval(sparseXpr), m_diagCoeffNested(diagCoeff)
  {}

  Index nonZerosEstimate() const { return m_sparseXprEval.nonZerosEstimate(); }
    
protected:
  evaluator<SparseXprType> m_sparseXprEval;
  DiagCoeffNested m_diagCoeffNested;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_DIAGONAL_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_DOT_H
#define EIGEN_SPARSE_DOT_H

namespace Eigen { 

template<typename Derived>
template<typename OtherDerived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::dot(const MatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(size() == other.size());
  eigen_assert(other.size()>0 && "you are using a non initialized vector");

  internal::evaluator<Derived> thisEval(derived());
  typename internal::evaluator<Derived>::InnerIterator i(thisEval, 0);
  Scalar res(0);
  while (i)
  {
    res += numext::conj(i.value()) * other.coeff(i.index());
    ++i;
  }
  return res;
}

template<typename Derived>
template<typename OtherDerived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::dot(const SparseMatrixBase<OtherDerived>& other) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(OtherDerived)
  EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(Derived,OtherDerived)
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
    YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  eigen_assert(size() == other.size());

  internal::evaluator<Derived> thisEval(derived());
  typename internal::evaluator<Derived>::InnerIterator i(thisEval, 0);
  
  internal::evaluator<OtherDerived>  otherEval(other.derived());
  typename internal::evaluator<OtherDerived>::InnerIterator j(otherEval, 0);

  Scalar res(0);
  while (i && j)
  {
    if (i.index()==j.index())
    {
      res += numext::conj(i.value()) * j.value();
      ++i; ++j;
    }
    else if (i.index()<j.index())
      ++i;
    else
      ++j;
  }
  return res;
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::squaredNorm() const
{
  return numext::real((*this).cwiseAbs2().sum());
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::norm() const
{
  using std::sqrt;
  return sqrt(squaredNorm());
}

template<typename Derived>
inline typename NumTraits<typename internal::traits<Derived>::Scalar>::Real
SparseMatrixBase<Derived>::blueNorm() const
{
  return internal::blueNorm_impl(*this);
}
} // end namespace Eigen

#endif // EIGEN_SPARSE_DOT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseFuzzy.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_FUZZY_H
#define EIGEN_SPARSE_FUZZY_H

namespace Eigen {
  
template<typename Derived>
template<typename OtherDerived>
bool SparseMatrixBase<Derived>::isApprox(const SparseMatrixBase<OtherDerived>& other, const RealScalar &prec) const
{
  const typename internal::nested_eval<Derived,2,PlainObject>::type actualA(derived());
  typename internal::conditional<bool(IsRowMajor)==bool(OtherDerived::IsRowMajor),
    const typename internal::nested_eval<OtherDerived,2,PlainObject>::type,
    const PlainObject>::type actualB(other.derived());

  return (actualA - actualB).squaredNorm() <= prec * prec * numext::mini(actualA.squaredNorm(), actualB.squaredNorm());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_FUZZY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MAP_H
#define EIGEN_SPARSE_MAP_H

namespace Eigen {

namespace internal {

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct traits<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    Flags = TraitsBase::Flags & (~NestByRefBit)
  };
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct traits<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  typedef traits<PlainObjectType> TraitsBase;
  enum {
    Flags = TraitsBase::Flags & (~ (NestByRefBit | LvalueBit))
  };
};

} // end namespace internal

template<typename Derived,
         int Level = internal::accessors_level<Derived>::has_write_access ? WriteAccessors : ReadOnlyAccessors
> class SparseMapBase;

/** \ingroup SparseCore_Module
  * class SparseMapBase
  * \brief Common base class for Map and Ref instance of sparse matrix and vector.
  */
template<typename Derived>
class SparseMapBase<Derived,ReadOnlyAccessors>
  : public SparseCompressedBase<Derived>
{
  public:
    typedef SparseCompressedBase<Derived> Base;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { IsRowMajor = Base::IsRowMajor };
    using Base::operator=;
  protected:
    
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         Scalar *, const Scalar *>::type ScalarPointer;
    typedef typename internal::conditional<
                         bool(internal::is_lvalue<Derived>::value),
                         StorageIndex *, const StorageIndex *>::type IndexPointer;

    Index   m_outerSize;
    Index   m_innerSize;
    Array<StorageIndex,2,1>  m_zero_nnz;
    IndexPointer  m_outerIndex;
    IndexPointer  m_innerIndices;
    ScalarPointer m_values;
    IndexPointer  m_innerNonZeros;

  public:

    /** \copydoc SparseMatrixBase::rows() */
    inline Index rows() const { return IsRowMajor ? m_outerSize : m_innerSize; }
    /** \copydoc SparseMatrixBase::cols() */
    inline Index cols() const { return IsRowMajor ? m_innerSize : m_outerSize; }
    /** \copydoc SparseMatrixBase::innerSize() */
    inline Index innerSize() const { return m_innerSize; }
    /** \copydoc SparseMatrixBase::outerSize() */
    inline Index outerSize() const { return m_outerSize; }
    /** \copydoc SparseCompressedBase::nonZeros */
    inline Index nonZeros() const { return m_zero_nnz[1]; }
    
    /** \copydoc SparseCompressedBase::isCompressed */
    bool isCompressed() const { return m_innerNonZeros==0; }

    //----------------------------------------
    // direct access interface
    /** \copydoc SparseMatrix::valuePtr */
    inline const Scalar* valuePtr() const { return m_values; }
    /** \copydoc SparseMatrix::innerIndexPtr */
    inline const StorageIndex* innerIndexPtr() const { return m_innerIndices; }
    /** \copydoc SparseMatrix::outerIndexPtr */
    inline const StorageIndex* outerIndexPtr() const { return m_outerIndex; }
    /** \copydoc SparseMatrix::innerNonZeroPtr */
    inline const StorageIndex* innerNonZeroPtr() const { return m_innerNonZeros; }
    //----------------------------------------

    /** \copydoc SparseMatrix::coeff */
    inline Scalar coeff(Index row, Index col) const
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = m_outerIndex[outer];
      Index end = isCompressed() ? m_outerIndex[outer+1] : start + m_innerNonZeros[outer];
      if (start==end)
        return Scalar(0);
      else if (end>0 && inner==m_innerIndices[end-1])
        return m_values[end-1];
      // ^^  optimization: let's first check if it is the last coefficient
      // (very common in high level algorithms)

      const StorageIndex* r = std::lower_bound(&m_innerIndices[start],&m_innerIndices[end-1],inner);
      const Index id = r-&m_innerIndices[0];
      return ((*r==inner) && (id<end)) ? m_values[id] : Scalar(0);
    }

    inline SparseMapBase(Index rows, Index cols, Index nnz, IndexPointer outerIndexPtr, IndexPointer innerIndexPtr,
                              ScalarPointer valuePtr, IndexPointer innerNonZerosPtr = 0)
      : m_outerSize(IsRowMajor?rows:cols), m_innerSize(IsRowMajor?cols:rows), m_zero_nnz(0,internal::convert_index<StorageIndex>(nnz)), m_outerIndex(outerIndexPtr),
        m_innerIndices(innerIndexPtr), m_values(valuePtr), m_innerNonZeros(innerNonZerosPtr)
    {}

    // for vectors
    inline SparseMapBase(Index size, Index nnz, IndexPointer innerIndexPtr, ScalarPointer valuePtr)
      : m_outerSize(1), m_innerSize(size), m_zero_nnz(0,internal::convert_index<StorageIndex>(nnz)), m_outerIndex(m_zero_nnz.data()),
        m_innerIndices(innerIndexPtr), m_values(valuePtr), m_innerNonZeros(0)
    {}

    /** Empty destructor */
    inline ~SparseMapBase() {}

  protected:
    inline SparseMapBase() {}
};

/** \ingroup SparseCore_Module
  * class SparseMapBase
  * \brief Common base class for writable Map and Ref instance of sparse matrix and vector.
  */
template<typename Derived>
class SparseMapBase<Derived,WriteAccessors>
  : public SparseMapBase<Derived,ReadOnlyAccessors>
{
    typedef MapBase<Derived, ReadOnlyAccessors> ReadOnlyMapBase;
    
  public:
    typedef SparseMapBase<Derived, ReadOnlyAccessors> Base;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;
    enum { IsRowMajor = Base::IsRowMajor };
    
    using Base::operator=;

  public:
    
    //----------------------------------------
    // direct access interface
    using Base::valuePtr;
    using Base::innerIndexPtr;
    using Base::outerIndexPtr;
    using Base::innerNonZeroPtr;
    /** \copydoc SparseMatrix::valuePtr */
    inline Scalar* valuePtr()              { return Base::m_values; }
    /** \copydoc SparseMatrix::innerIndexPtr */
    inline StorageIndex* innerIndexPtr()   { return Base::m_innerIndices; }
    /** \copydoc SparseMatrix::outerIndexPtr */
    inline StorageIndex* outerIndexPtr()   { return Base::m_outerIndex; }
    /** \copydoc SparseMatrix::innerNonZeroPtr */
    inline StorageIndex* innerNonZeroPtr() { return Base::m_innerNonZeros; }
    //----------------------------------------

    /** \copydoc SparseMatrix::coeffRef */
    inline Scalar& coeffRef(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = Base::m_outerIndex[outer];
      Index end = Base::isCompressed() ? Base::m_outerIndex[outer+1] : start + Base::m_innerNonZeros[outer];
      eigen_assert(end>=start && "you probably called coeffRef on a non finalized matrix");
      eigen_assert(end>start && "coeffRef cannot be called on a zero coefficient");
      StorageIndex* r = std::lower_bound(&Base::m_innerIndices[start],&Base::m_innerIndices[end],inner);
      const Index id = r - &Base::m_innerIndices[0];
      eigen_assert((*r==inner) && (id<end) && "coeffRef cannot be called on a zero coefficient");
      return const_cast<Scalar*>(Base::m_values)[id];
    }
    
    inline SparseMapBase(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr, StorageIndex* innerIndexPtr,
                         Scalar* valuePtr, StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}

    // for vectors
    inline SparseMapBase(Index size, Index nnz, StorageIndex* innerIndexPtr, Scalar* valuePtr)
      : Base(size, nnz, innerIndexPtr, valuePtr)
    {}

    /** Empty destructor */
    inline ~SparseMapBase() {}

  protected:
    inline SparseMapBase() {}
};

/** \ingroup SparseCore_Module
  *
  * \brief Specialization of class Map for SparseMatrix-like storage.
  *
  * \tparam SparseMatrixType the equivalent sparse matrix type of the referenced data, it must be a template instance of class SparseMatrix.
  *
  * \sa class Map, class SparseMatrix, class Ref<SparseMatrixType,Options>
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public SparseMapBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
#else
template<typename SparseMatrixType>
class Map<SparseMatrixType>
  : public SparseMapBase<Derived,WriteAccessors>
#endif
{
  public:
    typedef SparseMapBase<Map> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Map)
    enum { IsRowMajor = Base::IsRowMajor };

  public:

    /** Constructs a read-write Map to a sparse matrix of size \a rows x \a cols, containing \a nnz non-zero coefficients,
      * stored as a sparse format as defined by the pointers \a outerIndexPtr, \a innerIndexPtr, and \a valuePtr.
      * If the optional parameter \a innerNonZerosPtr is the null pointer, then a standard compressed format is assumed.
      *
      * This constructor is available only if \c SparseMatrixType is non-const.
      *
      * More details on the expected storage schemes are given in the \ref TutorialSparse "manual pages".
      */
    inline Map(Index rows, Index cols, Index nnz, StorageIndex* outerIndexPtr,
               StorageIndex* innerIndexPtr, Scalar* valuePtr, StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}
#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** Empty destructor */
    inline ~Map() {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public SparseMapBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
  public:
    typedef SparseMapBase<Map> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Map)
    enum { IsRowMajor = Base::IsRowMajor };

  public:
#endif
    /** This is the const version of the above constructor.
      *
      * This constructor is available only if \c SparseMatrixType is const, e.g.:
      * \code Map<const SparseMatrix<double> >  \endcode
      */
    inline Map(Index rows, Index cols, Index nnz, const StorageIndex* outerIndexPtr,
               const StorageIndex* innerIndexPtr, const Scalar* valuePtr, const StorageIndex* innerNonZerosPtr = 0)
      : Base(rows, cols, nnz, outerIndexPtr, innerIndexPtr, valuePtr, innerNonZerosPtr)
    {}

    /** Empty destructor */
    inline ~Map() {}
};

namespace internal {

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Map<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Map<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEMATRIX_H
#define EIGEN_SPARSEMATRIX_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  *
  * \class SparseMatrix
  *
  * \brief A versatible sparse matrix representation
  *
  * This class implements a more versatile variants of the common \em compressed row/column storage format.
  * Each colmun's (resp. row) non zeros are stored as a pair of value with associated row (resp. colmiun) index.
  * All the non zeros are stored in a single large buffer. Unlike the \em compressed format, there might be extra
  * space in between the nonzeros of two successive colmuns (resp. rows) such that insertion of new non-zero
  * can be done with limited memory reallocation and copies.
  *
  * A call to the function makeCompressed() turns the matrix into the standard \em compressed format
  * compatible with many library.
  *
  * More details on this storage sceheme are given in the \ref TutorialSparse "manual pages".
  *
  * \tparam _Scalar the scalar type, i.e. the type of the coefficients
  * \tparam _Options Union of bit flags controlling the storage scheme. Currently the only possibility
  *                 is ColMajor or RowMajor. The default is 0 which means column-major.
  * \tparam _StorageIndex the type of the indices. It has to be a \b signed type (e.g., short, int, std::ptrdiff_t). Default is \c int.
  *
  * \warning In %Eigen 3.2, the undocumented type \c SparseMatrix::Index was improperly defined as the storage index type (e.g., int),
  *          whereas it is now (starting from %Eigen 3.3) deprecated and always defined as Eigen::Index.
  *          Codes making use of \c SparseMatrix::Index, might thus likely have to be changed to use \c SparseMatrix::StorageIndex instead.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEMATRIX_PLUGIN.
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<SparseMatrix<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = _Options | NestByRefBit | LvalueBit | CompressedAccessBit,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};

template<typename _Scalar, int _Options, typename _StorageIndex, int DiagIndex>
struct traits<Diagonal<SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
{
  typedef SparseMatrix<_Scalar, _Options, _StorageIndex> MatrixType;
  typedef typename ref_selector<MatrixType>::type MatrixTypeNested;
  typedef typename remove_reference<MatrixTypeNested>::type _MatrixTypeNested;

  typedef _Scalar Scalar;
  typedef Dense StorageKind;
  typedef _StorageIndex StorageIndex;
  typedef MatrixXpr XprKind;

  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = 1,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = 1,
    Flags = LvalueBit
  };
};

template<typename _Scalar, int _Options, typename _StorageIndex, int DiagIndex>
struct traits<Diagonal<const SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
 : public traits<Diagonal<SparseMatrix<_Scalar, _Options, _StorageIndex>, DiagIndex> >
{
  enum {
    Flags = 0
  };
};

} // end namespace internal

template<typename _Scalar, int _Options, typename _StorageIndex>
class SparseMatrix
  : public SparseCompressedBase<SparseMatrix<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseCompressedBase<SparseMatrix> Base;
    using Base::convert_index;
    friend class SparseVector<_Scalar,0,_StorageIndex>;
    template<typename, typename, typename, typename, typename>
    friend struct internal::Assignment;
  public:
    using Base::isCompressed;
    using Base::nonZeros;
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseMatrix)
    using Base::operator+=;
    using Base::operator-=;

    typedef MappedSparseMatrix<Scalar,Flags> Map;
    typedef Diagonal<SparseMatrix> DiagonalReturnType;
    typedef Diagonal<const SparseMatrix> ConstDiagonalReturnType;
    typedef typename Base::InnerIterator InnerIterator;
    typedef typename Base::ReverseInnerIterator ReverseInnerIterator;
    

    using Base::IsRowMajor;
    typedef internal::CompressedStorage<Scalar,StorageIndex> Storage;
    enum {
      Options = _Options
    };

    typedef typename Base::IndexVector IndexVector;
    typedef typename Base::ScalarVector ScalarVector;
  protected:
    typedef SparseMatrix<Scalar,(Flags&~RowMajorBit)|(IsRowMajor?RowMajorBit:0)> TransposedSparseMatrix;

    Index m_outerSize;
    Index m_innerSize;
    StorageIndex* m_outerIndex;
    StorageIndex* m_innerNonZeros;     // optional, if null then the data is compressed
    Storage m_data;

  public:
    
    /** \returns the number of rows of the matrix */
    inline Index rows() const { return IsRowMajor ? m_outerSize : m_innerSize; }
    /** \returns the number of columns of the matrix */
    inline Index cols() const { return IsRowMajor ? m_innerSize : m_outerSize; }

    /** \returns the number of rows (resp. columns) of the matrix if the storage order column major (resp. row major) */
    inline Index innerSize() const { return m_innerSize; }
    /** \returns the number of columns (resp. rows) of the matrix if the storage order column major (resp. row major) */
    inline Index outerSize() const { return m_outerSize; }
    
    /** \returns a const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline const Scalar* valuePtr() const { return m_data.valuePtr(); }
    /** \returns a non-const pointer to the array of values.
      * This function is aimed at interoperability with other libraries.
      * \sa innerIndexPtr(), outerIndexPtr() */
    inline Scalar* valuePtr() { return m_data.valuePtr(); }

    /** \returns a const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline const StorageIndex* innerIndexPtr() const { return m_data.indexPtr(); }
    /** \returns a non-const pointer to the array of inner indices.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), outerIndexPtr() */
    inline StorageIndex* innerIndexPtr() { return m_data.indexPtr(); }

    /** \returns a const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), innerIndexPtr() */
    inline const StorageIndex* outerIndexPtr() const { return m_outerIndex; }
    /** \returns a non-const pointer to the array of the starting positions of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \sa valuePtr(), innerIndexPtr() */
    inline StorageIndex* outerIndexPtr() { return m_outerIndex; }

    /** \returns a const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline const StorageIndex* innerNonZeroPtr() const { return m_innerNonZeros; }
    /** \returns a non-const pointer to the array of the number of non zeros of the inner vectors.
      * This function is aimed at interoperability with other libraries.
      * \warning it returns the null pointer 0 in compressed mode */
    inline StorageIndex* innerNonZeroPtr() { return m_innerNonZeros; }

    /** \internal */
    inline Storage& data() { return m_data; }
    /** \internal */
    inline const Storage& data() const { return m_data; }

    /** \returns the value of the matrix at position \a i, \a j
      * This function returns Scalar(0) if the element is an explicit \em zero */
    inline Scalar coeff(Index row, Index col) const
    {
      eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
      
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      Index end = m_innerNonZeros ? m_outerIndex[outer] + m_innerNonZeros[outer] : m_outerIndex[outer+1];
      return m_data.atInRange(m_outerIndex[outer], end, StorageIndex(inner));
    }

    /** \returns a non-const reference to the value of the matrix at position \a i, \a j
      *
      * If the element does not exist then it is inserted via the insert(Index,Index) function
      * which itself turns the matrix into a non compressed form if that was not the case.
      *
      * This is a O(log(nnz_j)) operation (binary search) plus the cost of insert(Index,Index)
      * function if the element does not already exist.
      */
    inline Scalar& coeffRef(Index row, Index col)
    {
      eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
      
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index start = m_outerIndex[outer];
      Index end = m_innerNonZeros ? m_outerIndex[outer] + m_innerNonZeros[outer] : m_outerIndex[outer+1];
      eigen_assert(end>=start && "you probably called coeffRef on a non finalized matrix");
      if(end<=start)
        return insert(row,col);
      const Index p = m_data.searchLowerIndex(start,end-1,StorageIndex(inner));
      if((p<end) && (m_data.index(p)==inner))
        return m_data.value(p);
      else
        return insert(row,col);
    }

    /** \returns a reference to a novel non zero coefficient with coordinates \a row x \a col.
      * The non zero coefficient must \b not already exist.
      *
      * If the matrix \c *this is in compressed mode, then \c *this is turned into uncompressed
      * mode while reserving room for 2 x this->innerSize() non zeros if reserve(Index) has not been called earlier.
      * In this case, the insertion procedure is optimized for a \e sequential insertion mode where elements are assumed to be
      * inserted by increasing outer-indices.
      * 
      * If that's not the case, then it is strongly recommended to either use a triplet-list to assemble the matrix, or to first
      * call reserve(const SizesType &) to reserve the appropriate number of non-zero elements per inner vector.
      *
      * Assuming memory has been appropriately reserved, this function performs a sorted insertion in O(1)
      * if the elements of each inner vector are inserted in increasing inner index order, and in O(nnz_j) for a random insertion.
      *
      */
    Scalar& insert(Index row, Index col);

  public:

    /** Removes all non zeros but keep allocated memory
      *
      * This function does not free the currently allocated memory. To release as much as memory as possible,
      * call \code mat.data().squeeze(); \endcode after resizing it.
      * 
      * \sa resize(Index,Index), data()
      */
    inline void setZero()
    {
      m_data.clear();
      memset(m_outerIndex, 0, (m_outerSize+1)*sizeof(StorageIndex));
      if(m_innerNonZeros)
        memset(m_innerNonZeros, 0, (m_outerSize)*sizeof(StorageIndex));
    }

    /** Preallocates \a reserveSize non zeros.
      *
      * Precondition: the matrix must be in compressed mode. */
    inline void reserve(Index reserveSize)
    {
      eigen_assert(isCompressed() && "This function does not make sense in non compressed mode.");
      m_data.reserve(reserveSize);
    }
    
    #ifdef EIGEN_PARSED_BY_DOXYGEN
    /** Preallocates \a reserveSize[\c j] non zeros for each column (resp. row) \c j.
      *
      * This function turns the matrix in non-compressed mode.
      * 
      * The type \c SizesType must expose the following interface:
        \code
        typedef value_type;
        const value_type& operator[](i) const;
        \endcode
      * for \c i in the [0,this->outerSize()[ range.
      * Typical choices include std::vector<int>, Eigen::VectorXi, Eigen::VectorXi::Constant, etc.
      */
    template<class SizesType>
    inline void reserve(const SizesType& reserveSizes);
    #else
    template<class SizesType>
    inline void reserve(const SizesType& reserveSizes, const typename SizesType::value_type& enableif =
    #if (!EIGEN_COMP_MSVC) || (EIGEN_COMP_MSVC>=1500) // MSVC 2005 fails to compile with this typename
        typename
    #endif
        SizesType::value_type())
    {
      EIGEN_UNUSED_VARIABLE(enableif);
      reserveInnerVectors(reserveSizes);
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN
  protected:
    template<class SizesType>
    inline void reserveInnerVectors(const SizesType& reserveSizes)
    {
      if(isCompressed())
      {
        Index totalReserveSize = 0;
        // turn the matrix into non-compressed mode
        m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
        if (!m_innerNonZeros) internal::throw_std_bad_alloc();
        
        // temporarily use m_innerSizes to hold the new starting points.
        StorageIndex* newOuterIndex = m_innerNonZeros;
        
        StorageIndex count = 0;
        for(Index j=0; j<m_outerSize; ++j)
        {
          newOuterIndex[j] = count;
          count += reserveSizes[j] + (m_outerIndex[j+1]-m_outerIndex[j]);
          totalReserveSize += reserveSizes[j];
        }
        m_data.reserve(totalReserveSize);
        StorageIndex previousOuterIndex = m_outerIndex[m_outerSize];
        for(Index j=m_outerSize-1; j>=0; --j)
        {
          StorageIndex innerNNZ = previousOuterIndex - m_outerIndex[j];
          for(Index i=innerNNZ-1; i>=0; --i)
          {
            m_data.index(newOuterIndex[j]+i) = m_data.index(m_outerIndex[j]+i);
            m_data.value(newOuterIndex[j]+i) = m_data.value(m_outerIndex[j]+i);
          }
          previousOuterIndex = m_outerIndex[j];
          m_outerIndex[j] = newOuterIndex[j];
          m_innerNonZeros[j] = innerNNZ;
        }
        if(m_outerSize>0)
          m_outerIndex[m_outerSize] = m_outerIndex[m_outerSize-1] + m_innerNonZeros[m_outerSize-1] + reserveSizes[m_outerSize-1];
        
        m_data.resize(m_outerIndex[m_outerSize]);
      }
      else
      {
        StorageIndex* newOuterIndex = static_cast<StorageIndex*>(std::malloc((m_outerSize+1)*sizeof(StorageIndex)));
        if (!newOuterIndex) internal::throw_std_bad_alloc();
        
        StorageIndex count = 0;
        for(Index j=0; j<m_outerSize; ++j)
        {
          newOuterIndex[j] = count;
          StorageIndex alreadyReserved = (m_outerIndex[j+1]-m_outerIndex[j]) - m_innerNonZeros[j];
          StorageIndex toReserve = std::max<StorageIndex>(reserveSizes[j], alreadyReserved);
          count += toReserve + m_innerNonZeros[j];
        }
        newOuterIndex[m_outerSize] = count;
        
        m_data.resize(count);
        for(Index j=m_outerSize-1; j>=0; --j)
        {
          Index offset = newOuterIndex[j] - m_outerIndex[j];
          if(offset>0)
          {
            StorageIndex innerNNZ = m_innerNonZeros[j];
            for(Index i=innerNNZ-1; i>=0; --i)
            {
              m_data.index(newOuterIndex[j]+i) = m_data.index(m_outerIndex[j]+i);
              m_data.value(newOuterIndex[j]+i) = m_data.value(m_outerIndex[j]+i);
            }
          }
        }
        
        std::swap(m_outerIndex, newOuterIndex);
        std::free(newOuterIndex);
      }
      
    }
  public:

    //--- low level purely coherent filling ---

    /** \internal
      * \returns a reference to the non zero coefficient at position \a row, \a col assuming that:
      * - the nonzero does not already exist
      * - the new coefficient is the last one according to the storage order
      *
      * Before filling a given inner vector you must call the statVec(Index) function.
      *
      * After an insertion session, you should call the finalize() function.
      *
      * \sa insert, insertBackByOuterInner, startVec */
    inline Scalar& insertBack(Index row, Index col)
    {
      return insertBackByOuterInner(IsRowMajor?row:col, IsRowMajor?col:row);
    }

    /** \internal
      * \sa insertBack, startVec */
    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      eigen_assert(Index(m_outerIndex[outer+1]) == m_data.size() && "Invalid ordered insertion (invalid outer index)");
      eigen_assert( (m_outerIndex[outer+1]-m_outerIndex[outer]==0 || m_data.index(m_data.size()-1)<inner) && "Invalid ordered insertion (invalid inner index)");
      Index p = m_outerIndex[outer+1];
      ++m_outerIndex[outer+1];
      m_data.append(Scalar(0), inner);
      return m_data.value(p);
    }

    /** \internal
      * \warning use it only if you know what you are doing */
    inline Scalar& insertBackByOuterInnerUnordered(Index outer, Index inner)
    {
      Index p = m_outerIndex[outer+1];
      ++m_outerIndex[outer+1];
      m_data.append(Scalar(0), inner);
      return m_data.value(p);
    }

    /** \internal
      * \sa insertBack, insertBackByOuterInner */
    inline void startVec(Index outer)
    {
      eigen_assert(m_outerIndex[outer]==Index(m_data.size()) && "You must call startVec for each inner vector sequentially");
      eigen_assert(m_outerIndex[outer+1]==0 && "You must call startVec for each inner vector sequentially");
      m_outerIndex[outer+1] = m_outerIndex[outer];
    }

    /** \internal
      * Must be called after inserting a set of non zero entries using the low level compressed API.
      */
    inline void finalize()
    {
      if(isCompressed())
      {
        StorageIndex size = internal::convert_index<StorageIndex>(m_data.size());
        Index i = m_outerSize;
        // find the last filled column
        while (i>=0 && m_outerIndex[i]==0)
          --i;
        ++i;
        while (i<=m_outerSize)
        {
          m_outerIndex[i] = size;
          ++i;
        }
      }
    }

    //---

    template<typename InputIterators>
    void setFromTriplets(const InputIterators& begin, const InputIterators& end);

    template<typename InputIterators,typename DupFunctor>
    void setFromTriplets(const InputIterators& begin, const InputIterators& end, DupFunctor dup_func);

    void sumupDuplicates() { collapseDuplicates(internal::scalar_sum_op<Scalar,Scalar>()); }

    template<typename DupFunctor>
    void collapseDuplicates(DupFunctor dup_func = DupFunctor());

    //---
    
    /** \internal
      * same as insert(Index,Index) except that the indices are given relative to the storage order */
    Scalar& insertByOuterInner(Index j, Index i)
    {
      return insert(IsRowMajor ? j : i, IsRowMajor ? i : j);
    }

    /** Turns the matrix into the \em compressed format.
      */
    void makeCompressed()
    {
      if(isCompressed())
        return;
      
      eigen_internal_assert(m_outerIndex!=0 && m_outerSize>0);
      
      Index oldStart = m_outerIndex[1];
      m_outerIndex[1] = m_innerNonZeros[0];
      for(Index j=1; j<m_outerSize; ++j)
      {
        Index nextOldStart = m_outerIndex[j+1];
        Index offset = oldStart - m_outerIndex[j];
        if(offset>0)
        {
          for(Index k=0; k<m_innerNonZeros[j]; ++k)
          {
            m_data.index(m_outerIndex[j]+k) = m_data.index(oldStart+k);
            m_data.value(m_outerIndex[j]+k) = m_data.value(oldStart+k);
          }
        }
        m_outerIndex[j+1] = m_outerIndex[j] + m_innerNonZeros[j];
        oldStart = nextOldStart;
      }
      std::free(m_innerNonZeros);
      m_innerNonZeros = 0;
      m_data.resize(m_outerIndex[m_outerSize]);
      m_data.squeeze();
    }

    /** Turns the matrix into the uncompressed mode */
    void uncompress()
    {
      if(m_innerNonZeros != 0)
        return; 
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      for (Index i = 0; i < m_outerSize; i++)
      {
        m_innerNonZeros[i] = m_outerIndex[i+1] - m_outerIndex[i]; 
      }
    }

    /** Suppresses all nonzeros which are \b much \b smaller \b than \a reference under the tolerance \a epsilon */
    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      prune(default_prunning_func(reference,epsilon));
    }
    
    /** Turns the matrix into compressed format, and suppresses all nonzeros which do not satisfy the predicate \a keep.
      * The functor type \a KeepFunc must implement the following function:
      * \code
      * bool operator() (const Index& row, const Index& col, const Scalar& value) const;
      * \endcode
      * \sa prune(Scalar,RealScalar)
      */
    template<typename KeepFunc>
    void prune(const KeepFunc& keep = KeepFunc())
    {
      // TODO optimize the uncompressed mode to avoid moving and allocating the data twice
      makeCompressed();

      StorageIndex k = 0;
      for(Index j=0; j<m_outerSize; ++j)
      {
        Index previousStart = m_outerIndex[j];
        m_outerIndex[j] = k;
        Index end = m_outerIndex[j+1];
        for(Index i=previousStart; i<end; ++i)
        {
          if(keep(IsRowMajor?j:m_data.index(i), IsRowMajor?m_data.index(i):j, m_data.value(i)))
          {
            m_data.value(k) = m_data.value(i);
            m_data.index(k) = m_data.index(i);
            ++k;
          }
        }
      }
      m_outerIndex[m_outerSize] = k;
      m_data.resize(k,0);
    }

    /** Resizes the matrix to a \a rows x \a cols matrix leaving old values untouched.
      *
      * If the sizes of the matrix are decreased, then the matrix is turned to \b uncompressed-mode
      * and the storage of the out of bounds coefficients is kept and reserved.
      * Call makeCompressed() to pack the entries and squeeze extra memory.
      *
      * \sa reserve(), setZero(), makeCompressed()
      */
    void conservativeResize(Index rows, Index cols) 
    {
      // No change
      if (this->rows() == rows && this->cols() == cols) return;
      
      // If one dimension is null, then there is nothing to be preserved
      if(rows==0 || cols==0) return resize(rows,cols);

      Index innerChange = IsRowMajor ? cols - this->cols() : rows - this->rows();
      Index outerChange = IsRowMajor ? rows - this->rows() : cols - this->cols();
      StorageIndex newInnerSize = convert_index(IsRowMajor ? cols : rows);

      // Deals with inner non zeros
      if (m_innerNonZeros)
      {
        // Resize m_innerNonZeros
        StorageIndex *newInnerNonZeros = static_cast<StorageIndex*>(std::realloc(m_innerNonZeros, (m_outerSize + outerChange) * sizeof(StorageIndex)));
        if (!newInnerNonZeros) internal::throw_std_bad_alloc();
        m_innerNonZeros = newInnerNonZeros;
        
        for(Index i=m_outerSize; i<m_outerSize+outerChange; i++)          
          m_innerNonZeros[i] = 0;
      } 
      else if (innerChange < 0) 
      {
        // Inner size decreased: allocate a new m_innerNonZeros
        m_innerNonZeros = static_cast<StorageIndex*>(std::malloc((m_outerSize + outerChange) * sizeof(StorageIndex)));
        if (!m_innerNonZeros) internal::throw_std_bad_alloc();
        for(Index i = 0; i < m_outerSize + (std::min)(outerChange, Index(0)); i++)
          m_innerNonZeros[i] = m_outerIndex[i+1] - m_outerIndex[i];
        for(Index i = m_outerSize; i < m_outerSize + outerChange; i++)
          m_innerNonZeros[i] = 0;
      }
      
      // Change the m_innerNonZeros in case of a decrease of inner size
      if (m_innerNonZeros && innerChange < 0)
      {
        for(Index i = 0; i < m_outerSize + (std::min)(outerChange, Index(0)); i++)
        {
          StorageIndex &n = m_innerNonZeros[i];
          StorageIndex start = m_outerIndex[i];
          while (n > 0 && m_data.index(start+n-1) >= newInnerSize) --n; 
        }
      }
      
      m_innerSize = newInnerSize;

      // Re-allocate outer index structure if necessary
      if (outerChange == 0)
        return;
          
      StorageIndex *newOuterIndex = static_cast<StorageIndex*>(std::realloc(m_outerIndex, (m_outerSize + outerChange + 1) * sizeof(StorageIndex)));
      if (!newOuterIndex) internal::throw_std_bad_alloc();
      m_outerIndex = newOuterIndex;
      if (outerChange > 0)
      {
        StorageIndex lastIdx = m_outerSize == 0 ? 0 : m_outerIndex[m_outerSize];
        for(Index i=m_outerSize; i<m_outerSize+outerChange+1; i++)          
          m_outerIndex[i] = lastIdx; 
      }
      m_outerSize += outerChange;
    }
    
    /** Resizes the matrix to a \a rows x \a cols matrix and initializes it to zero.
      * 
      * This function does not free the currently allocated memory. To release as much as memory as possible,
      * call \code mat.data().squeeze(); \endcode after resizing it.
      * 
      * \sa reserve(), setZero()
      */
    void resize(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      m_innerSize = IsRowMajor ? cols : rows;
      m_data.clear();
      if (m_outerSize != outerSize || m_outerSize==0)
      {
        std::free(m_outerIndex);
        m_outerIndex = static_cast<StorageIndex*>(std::malloc((outerSize + 1) * sizeof(StorageIndex)));
        if (!m_outerIndex) internal::throw_std_bad_alloc();
        
        m_outerSize = outerSize;
      }
      if(m_innerNonZeros)
      {
        std::free(m_innerNonZeros);
        m_innerNonZeros = 0;
      }
      memset(m_outerIndex, 0, (m_outerSize+1)*sizeof(StorageIndex));
    }

    /** \internal
      * Resize the nonzero vector to \a size */
    void resizeNonZeros(Index size)
    {
      m_data.resize(size);
    }

    /** \returns a const expression of the diagonal coefficients. */
    const ConstDiagonalReturnType diagonal() const { return ConstDiagonalReturnType(*this); }
    
    /** \returns a read-write expression of the diagonal coefficients.
      * \warning If the diagonal entries are written, then all diagonal
      * entries \b must already exist, otherwise an assertion will be raised.
      */
    DiagonalReturnType diagonal() { return DiagonalReturnType(*this); }

    /** Default constructor yielding an empty \c 0 \c x \c 0 matrix */
    inline SparseMatrix()
      : m_outerSize(-1), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      resize(0, 0);
    }

    /** Constructs a \a rows \c x \a cols empty matrix */
    inline SparseMatrix(Index rows, Index cols)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      resize(rows, cols);
    }

    /** Constructs a sparse matrix from the sparse expression \a other */
    template<typename OtherDerived>
    inline SparseMatrix(const SparseMatrixBase<OtherDerived>& other)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      check_template_parameters();
      const bool needToTranspose = (Flags & RowMajorBit) != (internal::evaluator<OtherDerived>::Flags & RowMajorBit);
      if (needToTranspose)
        *this = other.derived();
      else
      {
        #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
          EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        #endif
        internal::call_assignment_no_alias(*this, other.derived());
      }
    }
    
    /** Constructs a sparse matrix from the sparse selfadjoint view \a other */
    template<typename OtherDerived, unsigned int UpLo>
    inline SparseMatrix(const SparseSelfAdjointView<OtherDerived, UpLo>& other)
      : m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      Base::operator=(other);
    }

    /** Copy constructor (it performs a deep copy) */
    inline SparseMatrix(const SparseMatrix& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    SparseMatrix(const ReturnByValue<OtherDerived>& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      initAssignment(other);
      other.evalTo(*this);
    }
    
    /** \brief Copy constructor with in-place evaluation */
    template<typename OtherDerived>
    explicit SparseMatrix(const DiagonalBase<OtherDerived>& other)
      : Base(), m_outerSize(0), m_innerSize(0), m_outerIndex(0), m_innerNonZeros(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** Swaps the content of two sparse matrices of the same type.
      * This is a fast operation that simply swaps the underlying pointers and parameters. */
    inline void swap(SparseMatrix& other)
    {
      //EIGEN_DBG_SPARSE(std::cout << "SparseMatrix:: swap\n");
      std::swap(m_outerIndex, other.m_outerIndex);
      std::swap(m_innerSize, other.m_innerSize);
      std::swap(m_outerSize, other.m_outerSize);
      std::swap(m_innerNonZeros, other.m_innerNonZeros);
      m_data.swap(other.m_data);
    }

    /** Sets *this to the identity matrix.
      * This function also turns the matrix into compressed mode, and drop any reserved memory. */
    inline void setIdentity()
    {
      eigen_assert(rows() == cols() && "ONLY FOR SQUARED MATRICES");
      this->m_data.resize(rows());
      Eigen::Map<IndexVector>(this->m_data.indexPtr(), rows()).setLinSpaced(0, StorageIndex(rows()-1));
      Eigen::Map<ScalarVector>(this->m_data.valuePtr(), rows()).setOnes();
      Eigen::Map<IndexVector>(this->m_outerIndex, rows()+1).setLinSpaced(0, StorageIndex(rows()));
      std::free(m_innerNonZeros);
      m_innerNonZeros = 0;
    }
    inline SparseMatrix& operator=(const SparseMatrix& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else if(this!=&other)
      {
        #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
          EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        #endif
        initAssignment(other);
        if(other.isCompressed())
        {
          internal::smart_copy(other.m_outerIndex, other.m_outerIndex + m_outerSize + 1, m_outerIndex);
          m_data = other.m_data;
        }
        else
        {
          Base::operator=(other);
        }
      }
      return *this;
    }

#ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename OtherDerived>
    inline SparseMatrix& operator=(const EigenBase<OtherDerived>& other)
    { return Base::operator=(other.derived()); }

    template<typename Lhs, typename Rhs>
    inline SparseMatrix& operator=(const Product<Lhs,Rhs,AliasFreeProduct>& other);
#endif // EIGEN_PARSED_BY_DOXYGEN

    template<typename OtherDerived>
    EIGEN_DONT_INLINE SparseMatrix& operator=(const SparseMatrixBase<OtherDerived>& other);

    friend std::ostream & operator << (std::ostream & s, const SparseMatrix& m)
    {
      EIGEN_DBG_SPARSE(
        s << "Nonzero entries:\n";
        if(m.isCompressed())
        {
          for (Index i=0; i<m.nonZeros(); ++i)
            s << "(" << m.m_data.value(i) << "," << m.m_data.index(i) << ") ";
        }
        else
        {
          for (Index i=0; i<m.outerSize(); ++i)
          {
            Index p = m.m_outerIndex[i];
            Index pe = m.m_outerIndex[i]+m.m_innerNonZeros[i];
            Index k=p;
            for (; k<pe; ++k) {
              s << "(" << m.m_data.value(k) << "," << m.m_data.index(k) << ") ";
            }
            for (; k<m.m_outerIndex[i+1]; ++k) {
              s << "(_,_) ";
            }
          }
        }
        s << std::endl;
        s << std::endl;
        s << "Outer pointers:\n";
        for (Index i=0; i<m.outerSize(); ++i) {
          s << m.m_outerIndex[i] << " ";
        }
        s << " $" << std::endl;
        if(!m.isCompressed())
        {
          s << "Inner non zeros:\n";
          for (Index i=0; i<m.outerSize(); ++i) {
            s << m.m_innerNonZeros[i] << " ";
          }
          s << " $" << std::endl;
        }
        s << std::endl;
      );
      s << static_cast<const SparseMatrixBase<SparseMatrix>&>(m);
      return s;
    }

    /** Destructor */
    inline ~SparseMatrix()
    {
      std::free(m_outerIndex);
      std::free(m_innerNonZeros);
    }

    /** Overloaded for performance */
    Scalar sum() const;
    
#   ifdef EIGEN_SPARSEMATRIX_PLUGIN
#     include EIGEN_SPARSEMATRIX_PLUGIN
#   endif

protected:

    template<typename Other>
    void initAssignment(const Other& other)
    {
      resize(other.rows(), other.cols());
      if(m_innerNonZeros)
      {
        std::free(m_innerNonZeros);
        m_innerNonZeros = 0;
      }
    }

    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_DONT_INLINE Scalar& insertCompressed(Index row, Index col);

    /** \internal
      * A vector object that is equal to 0 everywhere but v at the position i */
    class SingletonVector
    {
        StorageIndex m_index;
        StorageIndex m_value;
      public:
        typedef StorageIndex value_type;
        SingletonVector(Index i, Index v)
          : m_index(convert_index(i)), m_value(convert_index(v))
        {}

        StorageIndex operator[](Index i) const { return i==m_index ? m_value : 0; }
    };

    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_DONT_INLINE Scalar& insertUncompressed(Index row, Index col);

public:
    /** \internal
      * \sa insert(Index,Index) */
    EIGEN_STRONG_INLINE Scalar& insertBackUncompressed(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      eigen_assert(!isCompressed());
      eigen_assert(m_innerNonZeros[outer]<=(m_outerIndex[outer+1] - m_outerIndex[outer]));

      Index p = m_outerIndex[outer] + m_innerNonZeros[outer]++;
      m_data.index(p) = convert_index(inner);
      return (m_data.value(p) = Scalar(0));
    }
protected:
    struct IndexPosPair {
      IndexPosPair(Index a_i, Index a_p) : i(a_i), p(a_p) {}
      Index i;
      Index p;
    };

    /** \internal assign \a diagXpr to the diagonal of \c *this
      * There are different strategies:
      *   1 - if *this is overwritten (Func==assign_op) or *this is empty, then we can work treat *this as a dense vector expression.
      *   2 - otherwise, for each diagonal coeff,
      *     2.a - if it already exists, then we update it,
      *     2.b - otherwise, if *this is uncompressed and that the current inner-vector has empty room for at least 1 element, then we perform an in-place insertion.
      *     2.c - otherwise, we'll have to reallocate and copy everything, so instead of doing so for each new element, it is recorded in a std::vector.
      *   3 - at the end, if some entries failed to be inserted in-place, then we alloc a new buffer, copy each chunk at the right position, and insert the new elements.
      * 
      * TODO: some piece of code could be isolated and reused for a general in-place update strategy.
      * TODO: if we start to defer the insertion of some elements (i.e., case 2.c executed once),
      *       then it *might* be better to disable case 2.b since they will have to be copied anyway.
      */
    template<typename DiagXpr, typename Func>
    void assignDiagonal(const DiagXpr diagXpr, const Func& assignFunc)
    {
      Index n = diagXpr.size();

      const bool overwrite = internal::is_same<Func, internal::assign_op<Scalar,Scalar> >::value;
      if(overwrite)
      {
        if((this->rows()!=n) || (this->cols()!=n))
          this->resize(n, n);
      }

      if(m_data.size()==0 || overwrite)
      {
        typedef Array<StorageIndex,Dynamic,1> ArrayXI;  
        this->makeCompressed();
        this->resizeNonZeros(n);
        Eigen::Map<ArrayXI>(this->innerIndexPtr(), n).setLinSpaced(0,StorageIndex(n)-1);
        Eigen::Map<ArrayXI>(this->outerIndexPtr(), n+1).setLinSpaced(0,StorageIndex(n));
        Eigen::Map<Array<Scalar,Dynamic,1> > values = this->coeffs();
        values.setZero();
        internal::call_assignment_no_alias(values, diagXpr, assignFunc);
      }
      else
      {
        bool isComp = isCompressed();
        internal::evaluator<DiagXpr> diaEval(diagXpr);
        std::vector<IndexPosPair> newEntries;

        // 1 - try in-place update and record insertion failures
        for(Index i = 0; i<n; ++i)
        {
          internal::LowerBoundIndex lb = this->lower_bound(i,i);
          Index p = lb.value;
          if(lb.found)
          {
            // the coeff already exists
            assignFunc.assignCoeff(m_data.value(p), diaEval.coeff(i));
          }
          else if((!isComp) && m_innerNonZeros[i] < (m_outerIndex[i+1]-m_outerIndex[i]))
          {
            // non compressed mode with local room for inserting one element
            m_data.moveChunk(p, p+1, m_outerIndex[i]+m_innerNonZeros[i]-p);
            m_innerNonZeros[i]++;
            m_data.value(p) = Scalar(0);
            m_data.index(p) = StorageIndex(i);
            assignFunc.assignCoeff(m_data.value(p), diaEval.coeff(i));
          }
          else
          {
            // defer insertion
            newEntries.push_back(IndexPosPair(i,p));
          }
        }
        // 2 - insert deferred entries
        Index n_entries = Index(newEntries.size());
        if(n_entries>0)
        {
          Storage newData(m_data.size()+n_entries);
          Index prev_p = 0;
          Index prev_i = 0;
          for(Index k=0; k<n_entries;++k)
          {
            Index i = newEntries[k].i;
            Index p = newEntries[k].p;
            internal::smart_copy(m_data.valuePtr()+prev_p, m_data.valuePtr()+p, newData.valuePtr()+prev_p+k);
            internal::smart_copy(m_data.indexPtr()+prev_p, m_data.indexPtr()+p, newData.indexPtr()+prev_p+k);
            for(Index j=prev_i;j<i;++j)
              m_outerIndex[j+1] += k;
            if(!isComp)
              m_innerNonZeros[i]++;
            prev_p = p;
            prev_i = i;
            newData.value(p+k) = Scalar(0);
            newData.index(p+k) = StorageIndex(i);
            assignFunc.assignCoeff(newData.value(p+k), diaEval.coeff(i));
          }
          {
            internal::smart_copy(m_data.valuePtr()+prev_p, m_data.valuePtr()+m_data.size(), newData.valuePtr()+prev_p+n_entries);
            internal::smart_copy(m_data.indexPtr()+prev_p, m_data.indexPtr()+m_data.size(), newData.indexPtr()+prev_p+n_entries);
            for(Index j=prev_i+1;j<=m_outerSize;++j)
              m_outerIndex[j] += n_entries;
          }
          m_data.swap(newData);
        }
      }
    }

private:
  static void check_template_parameters()
  {
    EIGEN_STATIC_ASSERT(NumTraits<StorageIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE);
    EIGEN_STATIC_ASSERT((Options&(ColMajor|RowMajor))==Options,INVALID_MATRIX_TEMPLATE_PARAMETERS);
  }

  struct default_prunning_func {
    default_prunning_func(const Scalar& ref, const RealScalar& eps) : reference(ref), epsilon(eps) {}
    inline bool operator() (const Index&, const Index&, const Scalar& value) const
    {
      return !internal::isMuchSmallerThan(value, reference, epsilon);
    }
    Scalar reference;
    RealScalar epsilon;
  };
};

namespace internal {

template<typename InputIterator, typename SparseMatrixType, typename DupFunctor>
void set_from_triplets(const InputIterator& begin, const InputIterator& end, SparseMatrixType& mat, DupFunctor dup_func)
{
  enum { IsRowMajor = SparseMatrixType::IsRowMajor };
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::StorageIndex StorageIndex;
  SparseMatrix<Scalar,IsRowMajor?ColMajor:RowMajor,StorageIndex> trMat(mat.rows(),mat.cols());

  if(begin!=end)
  {
    // pass 1: count the nnz per inner-vector
    typename SparseMatrixType::IndexVector wi(trMat.outerSize());
    wi.setZero();
    for(InputIterator it(begin); it!=end; ++it)
    {
      eigen_assert(it->row()>=0 && it->row()<mat.rows() && it->col()>=0 && it->col()<mat.cols());
      wi(IsRowMajor ? it->col() : it->row())++;
    }

    // pass 2: insert all the elements into trMat
    trMat.reserve(wi);
    for(InputIterator it(begin); it!=end; ++it)
      trMat.insertBackUncompressed(it->row(),it->col()) = it->value();

    // pass 3:
    trMat.collapseDuplicates(dup_func);
  }

  // pass 4: transposed copy -> implicit sorting
  mat = trMat;
}

}


/** Fill the matrix \c *this with the list of \em triplets defined by the iterator range \a begin - \a end.
  *
  * A \em triplet is a tuple (i,j,value) defining a non-zero element.
  * The input list of triplets does not have to be sorted, and can contains duplicated elements.
  * In any case, the result is a \b sorted and \b compressed sparse matrix where the duplicates have been summed up.
  * This is a \em O(n) operation, with \em n the number of triplet elements.
  * The initial contents of \c *this is destroyed.
  * The matrix \c *this must be properly resized beforehand using the SparseMatrix(Index,Index) constructor,
  * or the resize(Index,Index) method. The sizes are not extracted from the triplet list.
  *
  * The \a InputIterators value_type must provide the following interface:
  * \code
  * Scalar value() const; // the value
  * Scalar row() const;   // the row index i
  * Scalar col() const;   // the column index j
  * \endcode
  * See for instance the Eigen::Triplet template class.
  *
  * Here is a typical usage example:
  * \code
    typedef Triplet<double> T;
    std::vector<T> tripletList;
    tripletList.reserve(estimation_of_entries);
    for(...)
    {
      // ...
      tripletList.push_back(T(i,j,v_ij));
    }
    SparseMatrixType m(rows,cols);
    m.setFromTriplets(tripletList.begin(), tripletList.end());
    // m is ready to go!
  * \endcode
  *
  * \warning The list of triplets is read multiple times (at least twice). Therefore, it is not recommended to define
  * an abstract iterator over a complex data-structure that would be expensive to evaluate. The triplets should rather
  * be explicitly stored into a std::vector for instance.
  */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename InputIterators>
void SparseMatrix<Scalar,_Options,_StorageIndex>::setFromTriplets(const InputIterators& begin, const InputIterators& end)
{
  internal::set_from_triplets<InputIterators, SparseMatrix<Scalar,_Options,_StorageIndex> >(begin, end, *this, internal::scalar_sum_op<Scalar,Scalar>());
}

/** The same as setFromTriplets but when duplicates are met the functor \a dup_func is applied:
  * \code
  * value = dup_func(OldValue, NewValue)
  * \endcode 
  * Here is a C++11 example keeping the latest entry only:
  * \code
  * mat.setFromTriplets(triplets.begin(), triplets.end(), [] (const Scalar&,const Scalar &b) { return b; });
  * \endcode
  */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename InputIterators,typename DupFunctor>
void SparseMatrix<Scalar,_Options,_StorageIndex>::setFromTriplets(const InputIterators& begin, const InputIterators& end, DupFunctor dup_func)
{
  internal::set_from_triplets<InputIterators, SparseMatrix<Scalar,_Options,_StorageIndex>, DupFunctor>(begin, end, *this, dup_func);
}

/** \internal */
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename DupFunctor>
void SparseMatrix<Scalar,_Options,_StorageIndex>::collapseDuplicates(DupFunctor dup_func)
{
  eigen_assert(!isCompressed());
  // TODO, in practice we should be able to use m_innerNonZeros for that task
  IndexVector wi(innerSize());
  wi.fill(-1);
  StorageIndex count = 0;
  // for each inner-vector, wi[inner_index] will hold the position of first element into the index/value buffers
  for(Index j=0; j<outerSize(); ++j)
  {
    StorageIndex start   = count;
    Index oldEnd  = m_outerIndex[j]+m_innerNonZeros[j];
    for(Index k=m_outerIndex[j]; k<oldEnd; ++k)
    {
      Index i = m_data.index(k);
      if(wi(i)>=start)
      {
        // we already meet this entry => accumulate it
        m_data.value(wi(i)) = dup_func(m_data.value(wi(i)), m_data.value(k));
      }
      else
      {
        m_data.value(count) = m_data.value(k);
        m_data.index(count) = m_data.index(k);
        wi(i) = count;
        ++count;
      }
    }
    m_outerIndex[j] = start;
  }
  m_outerIndex[m_outerSize] = count;

  // turn the matrix into compressed form
  std::free(m_innerNonZeros);
  m_innerNonZeros = 0;
  m_data.resize(m_outerIndex[m_outerSize]);
}

template<typename Scalar, int _Options, typename _StorageIndex>
template<typename OtherDerived>
EIGEN_DONT_INLINE SparseMatrix<Scalar,_Options,_StorageIndex>& SparseMatrix<Scalar,_Options,_StorageIndex>::operator=(const SparseMatrixBase<OtherDerived>& other)
{
  EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename OtherDerived::Scalar>::value),
        YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)

  #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
    EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
  #endif
      
  const bool needToTranspose = (Flags & RowMajorBit) != (internal::evaluator<OtherDerived>::Flags & RowMajorBit);
  if (needToTranspose)
  {
    #ifdef EIGEN_SPARSE_TRANSPOSED_COPY_PLUGIN
      EIGEN_SPARSE_TRANSPOSED_COPY_PLUGIN
    #endif
    // two passes algorithm:
    //  1 - compute the number of coeffs per dest inner vector
    //  2 - do the actual copy/eval
    // Since each coeff of the rhs has to be evaluated twice, let's evaluate it if needed
    typedef typename internal::nested_eval<OtherDerived,2,typename internal::plain_matrix_type<OtherDerived>::type >::type OtherCopy;
    typedef typename internal::remove_all<OtherCopy>::type _OtherCopy;
    typedef internal::evaluator<_OtherCopy> OtherCopyEval;
    OtherCopy otherCopy(other.derived());
    OtherCopyEval otherCopyEval(otherCopy);

    SparseMatrix dest(other.rows(),other.cols());
    Eigen::Map<IndexVector> (dest.m_outerIndex,dest.outerSize()).setZero();

    // pass 1
    // FIXME the above copy could be merged with that pass
    for (Index j=0; j<otherCopy.outerSize(); ++j)
      for (typename OtherCopyEval::InnerIterator it(otherCopyEval, j); it; ++it)
        ++dest.m_outerIndex[it.index()];

    // prefix sum
    StorageIndex count = 0;
    IndexVector positions(dest.outerSize());
    for (Index j=0; j<dest.outerSize(); ++j)
    {
      StorageIndex tmp = dest.m_outerIndex[j];
      dest.m_outerIndex[j] = count;
      positions[j] = count;
      count += tmp;
    }
    dest.m_outerIndex[dest.outerSize()] = count;
    // alloc
    dest.m_data.resize(count);
    // pass 2
    for (StorageIndex j=0; j<otherCopy.outerSize(); ++j)
    {
      for (typename OtherCopyEval::InnerIterator it(otherCopyEval, j); it; ++it)
      {
        Index pos = positions[it.index()]++;
        dest.m_data.index(pos) = j;
        dest.m_data.value(pos) = it.value();
      }
    }
    this->swap(dest);
    return *this;
  }
  else
  {
    if(other.isRValue())
    {
      initAssignment(other.derived());
    }
    // there is no special optimization
    return Base::operator=(other.derived());
  }
}

template<typename _Scalar, int _Options, typename _StorageIndex>
typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insert(Index row, Index col)
{
  eigen_assert(row>=0 && row<rows() && col>=0 && col<cols());
  
  const Index outer = IsRowMajor ? row : col;
  const Index inner = IsRowMajor ? col : row;
  
  if(isCompressed())
  {
    if(nonZeros()==0)
    {
      // reserve space if not already done
      if(m_data.allocatedSize()==0)
        m_data.reserve(2*m_innerSize);
      
      // turn the matrix into non-compressed mode
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      if(!m_innerNonZeros) internal::throw_std_bad_alloc();
      
      memset(m_innerNonZeros, 0, (m_outerSize)*sizeof(StorageIndex));
      
      // pack all inner-vectors to the end of the pre-allocated space
      // and allocate the entire free-space to the first inner-vector
      StorageIndex end = convert_index(m_data.allocatedSize());
      for(Index j=1; j<=m_outerSize; ++j)
        m_outerIndex[j] = end;
    }
    else
    {
      // turn the matrix into non-compressed mode
      m_innerNonZeros = static_cast<StorageIndex*>(std::malloc(m_outerSize * sizeof(StorageIndex)));
      if(!m_innerNonZeros) internal::throw_std_bad_alloc();
      for(Index j=0; j<m_outerSize; ++j)
        m_innerNonZeros[j] = m_outerIndex[j+1]-m_outerIndex[j];
    }
  }
  
  // check whether we can do a fast "push back" insertion
  Index data_end = m_data.allocatedSize();
  
  // First case: we are filling a new inner vector which is packed at the end.
  // We assume that all remaining inner-vectors are also empty and packed to the end.
  if(m_outerIndex[outer]==data_end)
  {
    eigen_internal_assert(m_innerNonZeros[outer]==0);
    
    // pack previous empty inner-vectors to end of the used-space
    // and allocate the entire free-space to the current inner-vector.
    StorageIndex p = convert_index(m_data.size());
    Index j = outer;
    while(j>=0 && m_innerNonZeros[j]==0)
      m_outerIndex[j--] = p;
    
    // push back the new element
    ++m_innerNonZeros[outer];
    m_data.append(Scalar(0), inner);
    
    // check for reallocation
    if(data_end != m_data.allocatedSize())
    {
      // m_data has been reallocated
      //  -> move remaining inner-vectors back to the end of the free-space
      //     so that the entire free-space is allocated to the current inner-vector.
      eigen_internal_assert(data_end < m_data.allocatedSize());
      StorageIndex new_end = convert_index(m_data.allocatedSize());
      for(Index k=outer+1; k<=m_outerSize; ++k)
        if(m_outerIndex[k]==data_end)
          m_outerIndex[k] = new_end;
    }
    return m_data.value(p);
  }
  
  // Second case: the next inner-vector is packed to the end
  // and the current inner-vector end match the used-space.
  if(m_outerIndex[outer+1]==data_end && m_outerIndex[outer]+m_innerNonZeros[outer]==m_data.size())
  {
    eigen_internal_assert(outer+1==m_outerSize || m_innerNonZeros[outer+1]==0);
    
    // add space for the new element
    ++m_innerNonZeros[outer];
    m_data.resize(m_data.size()+1);
    
    // check for reallocation
    if(data_end != m_data.allocatedSize())
    {
      // m_data has been reallocated
      //  -> move remaining inner-vectors back to the end of the free-space
      //     so that the entire free-space is allocated to the current inner-vector.
      eigen_internal_assert(data_end < m_data.allocatedSize());
      StorageIndex new_end = convert_index(m_data.allocatedSize());
      for(Index k=outer+1; k<=m_outerSize; ++k)
        if(m_outerIndex[k]==data_end)
          m_outerIndex[k] = new_end;
    }
    
    // and insert it at the right position (sorted insertion)
    Index startId = m_outerIndex[outer];
    Index p = m_outerIndex[outer]+m_innerNonZeros[outer]-1;
    while ( (p > startId) && (m_data.index(p-1) > inner) )
    {
      m_data.index(p) = m_data.index(p-1);
      m_data.value(p) = m_data.value(p-1);
      --p;
    }
    
    m_data.index(p) = convert_index(inner);
    return (m_data.value(p) = Scalar(0));
  }
  
  if(m_data.size() != m_data.allocatedSize())
  {
    // make sure the matrix is compatible to random un-compressed insertion:
    m_data.resize(m_data.allocatedSize());
    this->reserveInnerVectors(Array<StorageIndex,Dynamic,1>::Constant(m_outerSize, 2));
  }
  
  return insertUncompressed(row,col);
}
    
template<typename _Scalar, int _Options, typename _StorageIndex>
EIGEN_DONT_INLINE typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insertUncompressed(Index row, Index col)
{
  eigen_assert(!isCompressed());

  const Index outer = IsRowMajor ? row : col;
  const StorageIndex inner = convert_index(IsRowMajor ? col : row);

  Index room = m_outerIndex[outer+1] - m_outerIndex[outer];
  StorageIndex innerNNZ = m_innerNonZeros[outer];
  if(innerNNZ>=room)
  {
    // this inner vector is full, we need to reallocate the whole buffer :(
    reserve(SingletonVector(outer,std::max<StorageIndex>(2,innerNNZ)));
  }

  Index startId = m_outerIndex[outer];
  Index p = startId + m_innerNonZeros[outer];
  while ( (p > startId) && (m_data.index(p-1) > inner) )
  {
    m_data.index(p) = m_data.index(p-1);
    m_data.value(p) = m_data.value(p-1);
    --p;
  }
  eigen_assert((p<=startId || m_data.index(p-1)!=inner) && "you cannot insert an element that already exists, you must call coeffRef to this end");

  m_innerNonZeros[outer]++;

  m_data.index(p) = inner;
  return (m_data.value(p) = Scalar(0));
}

template<typename _Scalar, int _Options, typename _StorageIndex>
EIGEN_DONT_INLINE typename SparseMatrix<_Scalar,_Options,_StorageIndex>::Scalar& SparseMatrix<_Scalar,_Options,_StorageIndex>::insertCompressed(Index row, Index col)
{
  eigen_assert(isCompressed());

  const Index outer = IsRowMajor ? row : col;
  const Index inner = IsRowMajor ? col : row;

  Index previousOuter = outer;
  if (m_outerIndex[outer+1]==0)
  {
    // we start a new inner vector
    while (previousOuter>=0 && m_outerIndex[previousOuter]==0)
    {
      m_outerIndex[previousOuter] = convert_index(m_data.size());
      --previousOuter;
    }
    m_outerIndex[outer+1] = m_outerIndex[outer];
  }

  // here we have to handle the tricky case where the outerIndex array
  // starts with: [ 0 0 0 0 0 1 ...] and we are inserted in, e.g.,
  // the 2nd inner vector...
  bool isLastVec = (!(previousOuter==-1 && m_data.size()!=0))
                && (std::size_t(m_outerIndex[outer+1]) == m_data.size());

  std::size_t startId = m_outerIndex[outer];
  // FIXME let's make sure sizeof(long int) == sizeof(std::size_t)
  std::size_t p = m_outerIndex[outer+1];
  ++m_outerIndex[outer+1];

  double reallocRatio = 1;
  if (m_data.allocatedSize()<=m_data.size())
  {
    // if there is no preallocated memory, let's reserve a minimum of 32 elements
    if (m_data.size()==0)
    {
      m_data.reserve(32);
    }
    else
    {
      // we need to reallocate the data, to reduce multiple reallocations
      // we use a smart resize algorithm based on the current filling ratio
      // in addition, we use double to avoid integers overflows
      double nnzEstimate = double(m_outerIndex[outer])*double(m_outerSize)/double(outer+1);
      reallocRatio = (nnzEstimate-double(m_data.size()))/double(m_data.size());
      // furthermore we bound the realloc ratio to:
      //   1) reduce multiple minor realloc when the matrix is almost filled
      //   2) avoid to allocate too much memory when the matrix is almost empty
      reallocRatio = (std::min)((std::max)(reallocRatio,1.5),8.);
    }
  }
  m_data.resize(m_data.size()+1,reallocRatio);

  if (!isLastVec)
  {
    if (previousOuter==-1)
    {
      // oops wrong guess.
      // let's correct the outer offsets
      for (Index k=0; k<=(outer+1); ++k)
        m_outerIndex[k] = 0;
      Index k=outer+1;
      while(m_outerIndex[k]==0)
        m_outerIndex[k++] = 1;
      while (k<=m_outerSize && m_outerIndex[k]!=0)
        m_outerIndex[k++]++;
      p = 0;
      --k;
      k = m_outerIndex[k]-1;
      while (k>0)
      {
        m_data.index(k) = m_data.index(k-1);
        m_data.value(k) = m_data.value(k-1);
        k--;
      }
    }
    else
    {
      // we are not inserting into the last inner vec
      // update outer indices:
      Index j = outer+2;
      while (j<=m_outerSize && m_outerIndex[j]!=0)
        m_outerIndex[j++]++;
      --j;
      // shift data of last vecs:
      Index k = m_outerIndex[j]-1;
      while (k>=Index(p))
      {
        m_data.index(k) = m_data.index(k-1);
        m_data.value(k) = m_data.value(k-1);
        k--;
      }
    }
  }

  while ( (p > startId) && (m_data.index(p-1) > inner) )
  {
    m_data.index(p) = m_data.index(p-1);
    m_data.value(p) = m_data.value(p-1);
    --p;
  }

  m_data.index(p) = inner;
  return (m_data.value(p) = Scalar(0));
}

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<SparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator<SparseCompressedBase<SparseMatrix<_Scalar,_Options,_StorageIndex> > >
{
  typedef evaluator<SparseCompressedBase<SparseMatrix<_Scalar,_Options,_StorageIndex> > > Base;
  typedef SparseMatrix<_Scalar,_Options,_StorageIndex> SparseMatrixType;
  evaluator() : Base() {}
  explicit evaluator(const SparseMatrixType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEMATRIXBASE_H
#define EIGEN_SPARSEMATRIXBASE_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  *
  * \class SparseMatrixBase
  *
  * \brief Base class of any sparse matrices or sparse expressions
  *
  * \tparam Derived is the derived type, e.g. a sparse matrix type, or an expression, etc.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEMATRIXBASE_PLUGIN.
  */
template<typename Derived> class SparseMatrixBase
  : public EigenBase<Derived>
{
  public:

    typedef typename internal::traits<Derived>::Scalar Scalar;
    
    /** The numeric type of the expression' coefficients, e.g. float, double, int or std::complex<float>, etc.
      *
      * It is an alias for the Scalar type */
    typedef Scalar value_type;
    
    typedef typename internal::packet_traits<Scalar>::type PacketScalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;

    /** The integer type used to \b store indices within a SparseMatrix.
      * For a \c SparseMatrix<Scalar,Options,IndexType> it an alias of the third template parameter \c IndexType. */
    typedef typename internal::traits<Derived>::StorageIndex StorageIndex;

    typedef typename internal::add_const_on_value_type_if_arithmetic<
                         typename internal::packet_traits<Scalar>::type
                     >::type PacketReturnType;

    typedef SparseMatrixBase StorageBaseType;

    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    
    template<typename OtherDerived>
    Derived& operator=(const EigenBase<OtherDerived> &other);

    enum {

      RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

      ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
          * by the \a Derived type. If a value is not known at compile-time,
          * it is set to the \a Dynamic constant.
          * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


      SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
                                                   internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
          * rows times the number of columns, or to \a Dynamic if this is not
          * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

      MaxRowsAtCompileTime = RowsAtCompileTime,
      MaxColsAtCompileTime = ColsAtCompileTime,

      MaxSizeAtCompileTime = (internal::size_at_compile_time<MaxRowsAtCompileTime,
                                                      MaxColsAtCompileTime>::ret),

      IsVectorAtCompileTime = RowsAtCompileTime == 1 || ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
          * columns is known at compile-time to be equal to 1. Indeed, in that case,
          * we are dealing with a column-vector (if there is only one column) or with
          * a row-vector (if there is only one row). */

      NumDimensions = int(MaxSizeAtCompileTime) == 1 ? 0 : bool(IsVectorAtCompileTime) ? 1 : 2,
        /**< This value is equal to Tensor::NumDimensions, i.e. 0 for scalars, 1 for vectors,
         * and 2 for matrices.
         */

      Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
          * constructed from this one. See the \ref flags "list of flags".
          */

      IsRowMajor = Flags&RowMajorBit ? 1 : 0,
      
      InnerSizeAtCompileTime = int(IsVectorAtCompileTime) ? int(SizeAtCompileTime)
                             : int(IsRowMajor) ? int(ColsAtCompileTime) : int(RowsAtCompileTime),

      #ifndef EIGEN_PARSED_BY_DOXYGEN
      _HasDirectAccess = (int(Flags)&DirectAccessBit) ? 1 : 0 // workaround sunCC
      #endif
    };

    /** \internal the return type of MatrixBase::adjoint() */
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                        CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, Eigen::Transpose<const Derived> >,
                        Transpose<const Derived>
                     >::type AdjointReturnType;
    typedef Transpose<Derived> TransposeReturnType;
    typedef typename internal::add_const<Transpose<const Derived> >::type ConstTransposeReturnType;

    // FIXME storage order do not match evaluator storage order
    typedef SparseMatrix<Scalar, Flags&RowMajorBit ? RowMajor : ColMajor, StorageIndex> PlainObject;

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is the "real scalar" type; if the \a Scalar type is already real numbers
      * (e.g. int, float or double) then \a RealScalar is just the same as \a Scalar. If
      * \a Scalar is \a std::complex<T> then RealScalar is \a T.
      *
      * \sa class NumTraits
      */
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** \internal the return type of coeff()
      */
    typedef typename internal::conditional<_HasDirectAccess, const Scalar&, Scalar>::type CoeffReturnType;

    /** \internal Represents a matrix with all coefficients equal to one another*/
    typedef CwiseNullaryOp<internal::scalar_constant_op<Scalar>,Matrix<Scalar,Dynamic,Dynamic> > ConstantReturnType;

    /** type of the equivalent dense matrix */
    typedef Matrix<Scalar,RowsAtCompileTime,ColsAtCompileTime> DenseMatrixType;
    /** type of the equivalent square matrix */
    typedef Matrix<Scalar,EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime),
                          EIGEN_SIZE_MAX(RowsAtCompileTime,ColsAtCompileTime)> SquareMatrixType;

    inline const Derived& derived() const { return *static_cast<const Derived*>(this); }
    inline Derived& derived() { return *static_cast<Derived*>(this); }
    inline Derived& const_cast_derived() const
    { return *static_cast<Derived*>(const_cast<SparseMatrixBase*>(this)); }

    typedef EigenBase<Derived> Base;

#endif // not EIGEN_PARSED_BY_DOXYGEN

#define EIGEN_CURRENT_STORAGE_BASE_CLASS Eigen::SparseMatrixBase
#ifdef EIGEN_PARSED_BY_DOXYGEN
#define EIGEN_DOC_UNARY_ADDONS(METHOD,OP)           /** <p>This method does not change the sparsity of \c *this: the OP is applied to explicitly stored coefficients only. \sa SparseCompressedBase::coeffs() </p> */
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL      /** <p> \warning This method returns a read-only expression for any sparse matrices. \sa \ref TutorialSparse_SubMatrices "Sparse block operations" </p> */
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND) /** <p> \warning This method returns a read-write expression for COND sparse matrices only. Otherwise, the returned expression is read-only. \sa \ref TutorialSparse_SubMatrices "Sparse block operations" </p> */
#else
#define EIGEN_DOC_UNARY_ADDONS(X,Y)
#define EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#define EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(COND)
#endif
#   include "../plugins/CommonCwiseUnaryOps.h"
#   include "../plugins/CommonCwiseBinaryOps.h"
#   include "../plugins/MatrixCwiseUnaryOps.h"
#   include "../plugins/MatrixCwiseBinaryOps.h"
#   include "../plugins/BlockMethods.h"
#   ifdef EIGEN_SPARSEMATRIXBASE_PLUGIN
#     include EIGEN_SPARSEMATRIXBASE_PLUGIN
#   endif
#undef EIGEN_CURRENT_STORAGE_BASE_CLASS
#undef EIGEN_DOC_UNARY_ADDONS
#undef EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
#undef EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF

    /** \returns the number of rows. \sa cols() */
    inline Index rows() const { return derived().rows(); }
    /** \returns the number of columns. \sa rows() */
    inline Index cols() const { return derived().cols(); }
    /** \returns the number of coefficients, which is \a rows()*cols().
      * \sa rows(), cols(). */
    inline Index size() const { return rows() * cols(); }
    /** \returns true if either the number of rows or the number of columns is equal to 1.
      * In other words, this function returns
      * \code rows()==1 || cols()==1 \endcode
      * \sa rows(), cols(), IsVectorAtCompileTime. */
    inline bool isVector() const { return rows()==1 || cols()==1; }
    /** \returns the size of the storage major dimension,
      * i.e., the number of columns for a columns major matrix, and the number of rows otherwise */
    Index outerSize() const { return (int(Flags)&RowMajorBit) ? this->rows() : this->cols(); }
    /** \returns the size of the inner dimension according to the storage order,
      * i.e., the number of rows for a columns major matrix, and the number of cols otherwise */
    Index innerSize() const { return (int(Flags)&RowMajorBit) ? this->cols() : this->rows(); }

    bool isRValue() const { return m_isRValue; }
    Derived& markAsRValue() { m_isRValue = true; return derived(); }

    SparseMatrixBase() : m_isRValue(false) { /* TODO check flags */ }

    
    template<typename OtherDerived>
    Derived& operator=(const ReturnByValue<OtherDerived>& other);

    template<typename OtherDerived>
    inline Derived& operator=(const SparseMatrixBase<OtherDerived>& other);

    inline Derived& operator=(const Derived& other);

  protected:

    template<typename OtherDerived>
    inline Derived& assign(const OtherDerived& other);

    template<typename OtherDerived>
    inline void assignGeneric(const OtherDerived& other);

  public:

    friend std::ostream & operator << (std::ostream & s, const SparseMatrixBase& m)
    {
      typedef typename Derived::Nested Nested;
      typedef typename internal::remove_all<Nested>::type NestedCleaned;

      if (Flags&RowMajorBit)
      {
        Nested nm(m.derived());
        internal::evaluator<NestedCleaned> thisEval(nm);
        for (Index row=0; row<nm.outerSize(); ++row)
        {
          Index col = 0;
          for (typename internal::evaluator<NestedCleaned>::InnerIterator it(thisEval, row); it; ++it)
          {
            for ( ; col<it.index(); ++col)
              s << "0 ";
            s << it.value() << " ";
            ++col;
          }
          for ( ; col<m.cols(); ++col)
            s << "0 ";
          s << std::endl;
        }
      }
      else
      {
        Nested nm(m.derived());
        internal::evaluator<NestedCleaned> thisEval(nm);
        if (m.cols() == 1) {
          Index row = 0;
          for (typename internal::evaluator<NestedCleaned>::InnerIterator it(thisEval, 0); it; ++it)
          {
            for ( ; row<it.index(); ++row)
              s << "0" << std::endl;
            s << it.value() << std::endl;
            ++row;
          }
          for ( ; row<m.rows(); ++row)
            s << "0" << std::endl;
        }
        else
        {
          SparseMatrix<Scalar, RowMajorBit, StorageIndex> trans = m;
          s << static_cast<const SparseMatrixBase<SparseMatrix<Scalar, RowMajorBit, StorageIndex> >&>(trans);
        }
      }
      return s;
    }

    template<typename OtherDerived>
    Derived& operator+=(const SparseMatrixBase<OtherDerived>& other);
    template<typename OtherDerived>
    Derived& operator-=(const SparseMatrixBase<OtherDerived>& other);
    
    template<typename OtherDerived>
    Derived& operator+=(const DiagonalBase<OtherDerived>& other);
    template<typename OtherDerived>
    Derived& operator-=(const DiagonalBase<OtherDerived>& other);

    template<typename OtherDerived>
    Derived& operator+=(const EigenBase<OtherDerived> &other);
    template<typename OtherDerived>
    Derived& operator-=(const EigenBase<OtherDerived> &other);

    Derived& operator*=(const Scalar& other);
    Derived& operator/=(const Scalar& other);

    template<typename OtherDerived> struct CwiseProductDenseReturnType {
      typedef CwiseBinaryOp<internal::scalar_product_op<typename ScalarBinaryOpTraits<
                                                          typename internal::traits<Derived>::Scalar,
                                                          typename internal::traits<OtherDerived>::Scalar
                                                        >::ReturnType>,
                            const Derived,
                            const OtherDerived
                          > Type;
    };

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE const typename CwiseProductDenseReturnType<OtherDerived>::Type
    cwiseProduct(const MatrixBase<OtherDerived> &other) const;

    // sparse * diagonal
    template<typename OtherDerived>
    const Product<Derived,OtherDerived>
    operator*(const DiagonalBase<OtherDerived> &other) const
    { return Product<Derived,OtherDerived>(derived(), other.derived()); }

    // diagonal * sparse
    template<typename OtherDerived> friend
    const Product<OtherDerived,Derived>
    operator*(const DiagonalBase<OtherDerived> &lhs, const SparseMatrixBase& rhs)
    { return Product<OtherDerived,Derived>(lhs.derived(), rhs.derived()); }
    
    // sparse * sparse
    template<typename OtherDerived>
    const Product<Derived,OtherDerived,AliasFreeProduct>
    operator*(const SparseMatrixBase<OtherDerived> &other) const;
    
    // sparse * dense
    template<typename OtherDerived>
    const Product<Derived,OtherDerived>
    operator*(const MatrixBase<OtherDerived> &other) const
    { return Product<Derived,OtherDerived>(derived(), other.derived()); }
    
    // dense * sparse
    template<typename OtherDerived> friend
    const Product<OtherDerived,Derived>
    operator*(const MatrixBase<OtherDerived> &lhs, const SparseMatrixBase& rhs)
    { return Product<OtherDerived,Derived>(lhs.derived(), rhs.derived()); }
    
     /** \returns an expression of P H P^-1 where H is the matrix represented by \c *this */
    SparseSymmetricPermutationProduct<Derived,Upper|Lower> twistedBy(const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm) const
    {
      return SparseSymmetricPermutationProduct<Derived,Upper|Lower>(derived(), perm);
    }

    template<typename OtherDerived>
    Derived& operator*=(const SparseMatrixBase<OtherDerived>& other);

    template<int Mode>
    inline const TriangularView<const Derived, Mode> triangularView() const;
    
    template<unsigned int UpLo> struct SelfAdjointViewReturnType { typedef SparseSelfAdjointView<Derived, UpLo> Type; };
    template<unsigned int UpLo> struct ConstSelfAdjointViewReturnType { typedef const SparseSelfAdjointView<const Derived, UpLo> Type; };

    template<unsigned int UpLo> inline 
    typename ConstSelfAdjointViewReturnType<UpLo>::Type selfadjointView() const;
    template<unsigned int UpLo> inline
    typename SelfAdjointViewReturnType<UpLo>::Type selfadjointView();

    template<typename OtherDerived> Scalar dot(const MatrixBase<OtherDerived>& other) const;
    template<typename OtherDerived> Scalar dot(const SparseMatrixBase<OtherDerived>& other) const;
    RealScalar squaredNorm() const;
    RealScalar norm()  const;
    RealScalar blueNorm() const;

    TransposeReturnType transpose() { return TransposeReturnType(derived()); }
    const ConstTransposeReturnType transpose() const { return ConstTransposeReturnType(derived()); }
    const AdjointReturnType adjoint() const { return AdjointReturnType(transpose()); }

    DenseMatrixType toDense() const
    {
      return DenseMatrixType(derived());
    }

    template<typename OtherDerived>
    bool isApprox(const SparseMatrixBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const;

    template<typename OtherDerived>
    bool isApprox(const MatrixBase<OtherDerived>& other,
                  const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
    { return toDense().isApprox(other,prec); }

    /** \returns the matrix or vector obtained by evaluating this expression.
      *
      * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
      * a const reference, in order to avoid a useless copy.
      */
    inline const typename internal::eval<Derived>::type eval() const
    { return typename internal::eval<Derived>::type(derived()); }

    Scalar sum() const;
    
    inline const SparseView<Derived>
    pruned(const Scalar& reference = Scalar(0), const RealScalar& epsilon = NumTraits<Scalar>::dummy_precision()) const;

  protected:

    bool m_isRValue;

    static inline StorageIndex convert_index(const Index idx) {
      return internal::convert_index<StorageIndex>(idx);
    }
  private:
    template<typename Dest> void evalTo(Dest &) const;
};

} // end namespace Eigen

#endif // EIGEN_SPARSEMATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparsePermutation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_PERMUTATION_H
#define EIGEN_SPARSE_PERMUTATION_H

// This file implements sparse * permutation products

namespace Eigen { 

namespace internal {

template<typename ExpressionType, int Side, bool Transposed>
struct permutation_matrix_product<ExpressionType, Side, Transposed, SparseShape>
{
    typedef typename nested_eval<ExpressionType, 1>::type MatrixType;
    typedef typename remove_all<MatrixType>::type MatrixTypeCleaned;

    typedef typename MatrixTypeCleaned::Scalar Scalar;
    typedef typename MatrixTypeCleaned::StorageIndex StorageIndex;

    enum {
      SrcStorageOrder = MatrixTypeCleaned::Flags&RowMajorBit ? RowMajor : ColMajor,
      MoveOuter = SrcStorageOrder==RowMajor ? Side==OnTheLeft : Side==OnTheRight
    };
    
    typedef typename internal::conditional<MoveOuter,
        SparseMatrix<Scalar,SrcStorageOrder,StorageIndex>,
        SparseMatrix<Scalar,int(SrcStorageOrder)==RowMajor?ColMajor:RowMajor,StorageIndex> >::type ReturnType;

    template<typename Dest,typename PermutationType>
    static inline void run(Dest& dst, const PermutationType& perm, const ExpressionType& xpr)
    {
      MatrixType mat(xpr);
      if(MoveOuter)
      {
        SparseMatrix<Scalar,SrcStorageOrder,StorageIndex> tmp(mat.rows(), mat.cols());
        Matrix<StorageIndex,Dynamic,1> sizes(mat.outerSize());
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          Index jp = perm.indices().coeff(j);
          sizes[((Side==OnTheLeft) ^ Transposed) ? jp : j] = StorageIndex(mat.innerVector(((Side==OnTheRight) ^ Transposed) ? jp : j).nonZeros());
        }
        tmp.reserve(sizes);
        for(Index j=0; j<mat.outerSize(); ++j)
        {
          Index jp = perm.indices().coeff(j);
          Index jsrc = ((Side==OnTheRight) ^ Transposed) ? jp : j;
          Index jdst = ((Side==OnTheLeft) ^ Transposed) ? jp : j;
          for(typename MatrixTypeCleaned::InnerIterator it(mat,jsrc); it; ++it)
            tmp.insertByOuterInner(jdst,it.index()) = it.value();
        }
        dst = tmp;
      }
      else
      {
        SparseMatrix<Scalar,int(SrcStorageOrder)==RowMajor?ColMajor:RowMajor,StorageIndex> tmp(mat.rows(), mat.cols());
        Matrix<StorageIndex,Dynamic,1> sizes(tmp.outerSize());
        sizes.setZero();
        PermutationMatrix<Dynamic,Dynamic,StorageIndex> perm_cpy;
        if((Side==OnTheLeft) ^ Transposed)
          perm_cpy = perm;
        else
          perm_cpy = perm.transpose();

        for(Index j=0; j<mat.outerSize(); ++j)
          for(typename MatrixTypeCleaned::InnerIterator it(mat,j); it; ++it)
            sizes[perm_cpy.indices().coeff(it.index())]++;
        tmp.reserve(sizes);
        for(Index j=0; j<mat.outerSize(); ++j)
          for(typename MatrixTypeCleaned::InnerIterator it(mat,j); it; ++it)
            tmp.insertByOuterInner(perm_cpy.indices().coeff(it.index()),j) = it.value();
        dst = tmp;
      }
    }
};

}

namespace internal {

template <int ProductTag> struct product_promote_storage_type<Sparse,             PermutationStorage, ProductTag> { typedef Sparse ret; };
template <int ProductTag> struct product_promote_storage_type<PermutationStorage, Sparse,             ProductTag> { typedef Sparse ret; };

// TODO, the following two overloads are only needed to define the right temporary type through 
// typename traits<permutation_sparse_matrix_product<Rhs,Lhs,OnTheRight,false> >::ReturnType
// whereas it should be correctly handled by traits<Product<> >::PlainObject

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, AliasFreeProduct>, ProductTag, PermutationShape, SparseShape>
  : public evaluator<typename permutation_matrix_product<Rhs,OnTheLeft,false,SparseShape>::ReturnType>
{
  typedef Product<Lhs, Rhs, AliasFreeProduct> XprType;
  typedef typename permutation_matrix_product<Rhs,OnTheLeft,false,SparseShape>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, Rhs, PermutationShape, SparseShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

template<typename Lhs, typename Rhs, int ProductTag>
struct product_evaluator<Product<Lhs, Rhs, AliasFreeProduct>, ProductTag, SparseShape, PermutationShape >
  : public evaluator<typename permutation_matrix_product<Lhs,OnTheRight,false,SparseShape>::ReturnType>
{
  typedef Product<Lhs, Rhs, AliasFreeProduct> XprType;
  typedef typename permutation_matrix_product<Lhs,OnTheRight,false,SparseShape>::ReturnType PlainObject;
  typedef evaluator<PlainObject> Base;

  enum {
    Flags = Base::Flags | EvalBeforeNestingBit
  };

  explicit product_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, Rhs, SparseShape, PermutationShape, ProductTag>::evalTo(m_result, xpr.lhs(), xpr.rhs());
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

/** \returns the matrix with the permutation applied to the columns
  */
template<typename SparseDerived, typename PermDerived>
inline const Product<SparseDerived, PermDerived, AliasFreeProduct>
operator*(const SparseMatrixBase<SparseDerived>& matrix, const PermutationBase<PermDerived>& perm)
{ return Product<SparseDerived, PermDerived, AliasFreeProduct>(matrix.derived(), perm.derived()); }

/** \returns the matrix with the permutation applied to the rows
  */
template<typename SparseDerived, typename PermDerived>
inline const Product<PermDerived, SparseDerived, AliasFreeProduct>
operator*( const PermutationBase<PermDerived>& perm, const SparseMatrixBase<SparseDerived>& matrix)
{ return  Product<PermDerived, SparseDerived, AliasFreeProduct>(perm.derived(), matrix.derived()); }


/** \returns the matrix with the inverse permutation applied to the columns.
  */
template<typename SparseDerived, typename PermutationType>
inline const Product<SparseDerived, Inverse<PermutationType>, AliasFreeProduct>
operator*(const SparseMatrixBase<SparseDerived>& matrix, const InverseImpl<PermutationType, PermutationStorage>& tperm)
{
  return Product<SparseDerived, Inverse<PermutationType>, AliasFreeProduct>(matrix.derived(), tperm.derived());
}

/** \returns the matrix with the inverse permutation applied to the rows.
  */
template<typename SparseDerived, typename PermutationType>
inline const Product<Inverse<PermutationType>, SparseDerived, AliasFreeProduct>
operator*(const InverseImpl<PermutationType,PermutationStorage>& tperm, const SparseMatrixBase<SparseDerived>& matrix)
{
  return Product<Inverse<PermutationType>, SparseDerived, AliasFreeProduct>(tperm.derived(), matrix.derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_SELFADJOINTVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEPRODUCT_H
#define EIGEN_SPARSEPRODUCT_H

namespace Eigen { 

/** \returns an expression of the product of two sparse matrices.
  * By default a conservative product preserving the symbolic non zeros is performed.
  * The automatic pruning of the small values can be achieved by calling the pruned() function
  * in which case a totally different product algorithm is employed:
  * \code
  * C = (A*B).pruned();             // suppress numerical zeros (exact)
  * C = (A*B).pruned(ref);
  * C = (A*B).pruned(ref,epsilon);
  * \endcode
  * where \c ref is a meaningful non zero reference value.
  * */
template<typename Derived>
template<typename OtherDerived>
inline const Product<Derived,OtherDerived,AliasFreeProduct>
SparseMatrixBase<Derived>::operator*(const SparseMatrixBase<OtherDerived> &other) const
{
  return Product<Derived,OtherDerived,AliasFreeProduct>(derived(), other.derived());
}

namespace internal {

// sparse * sparse
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs)
  {
    evalTo(dst, lhs, rhs, typename evaluator_traits<Dest>::Shape());
  }

  // dense += sparse * sparse
  template<typename Dest,typename ActualLhs>
  static void addTo(Dest& dst, const ActualLhs& lhs, const Rhs& rhs, typename enable_if<is_same<typename evaluator_traits<Dest>::Shape,DenseShape>::value,int*>::type* = 0)
  {
    typedef typename nested_eval<ActualLhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::sparse_sparse_to_dense_product_selector<typename remove_all<LhsNested>::type,
                                                      typename remove_all<RhsNested>::type, Dest>::run(lhsNested,rhsNested,dst);
  }

  // dense -= sparse * sparse
  template<typename Dest>
  static void subTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, typename enable_if<is_same<typename evaluator_traits<Dest>::Shape,DenseShape>::value,int*>::type* = 0)
  {
    addTo(dst, -lhs, rhs);
  }

protected:

  // sparse = sparse * sparse
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, SparseShape)
  {
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhs);
    internal::conservative_sparse_sparse_product_selector<typename remove_all<LhsNested>::type,
                                                          typename remove_all<RhsNested>::type, Dest>::run(lhsNested,rhsNested,dst);
  }

  // dense = sparse * sparse
  template<typename Dest>
  static void evalTo(Dest& dst, const Lhs& lhs, const Rhs& rhs, DenseShape)
  {
    dst.setZero();
    addTo(dst, lhs, rhs);
  }
};

// sparse * sparse-triangular
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseShape, SparseTriangularShape, ProductType>
 : public generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{};

// sparse-triangular * sparse
template<typename Lhs, typename Rhs, int ProductType>
struct generic_product_impl<Lhs, Rhs, SparseTriangularShape, SparseShape, ProductType>
 : public generic_product_impl<Lhs, Rhs, SparseShape, SparseShape, ProductType>
{};

// dense = sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    Index dstRows = src.rows();
    Index dstCols = src.cols();
    if((dst.rows()!=dstRows) || (dst.cols()!=dstCols))
      dst.resize(dstRows, dstCols);
    
    generic_product_impl<Lhs, Rhs>::evalTo(dst,src.lhs(),src.rhs());
  }
};

// dense += sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::add_assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    generic_product_impl<Lhs, Rhs>::addTo(dst,src.lhs(),src.rhs());
  }
};

// dense -= sparse-product (can be sparse*sparse, sparse*perm, etc.)
template< typename DstXprType, typename Lhs, typename Rhs>
struct Assignment<DstXprType, Product<Lhs,Rhs,AliasFreeProduct>, internal::sub_assign_op<typename DstXprType::Scalar,typename Product<Lhs,Rhs,AliasFreeProduct>::Scalar>, Sparse2Dense>
{
  typedef Product<Lhs,Rhs,AliasFreeProduct> SrcXprType;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> &)
  {
    generic_product_impl<Lhs, Rhs>::subTo(dst,src.lhs(),src.rhs());
  }
};

template<typename Lhs, typename Rhs, int Options>
struct unary_evaluator<SparseView<Product<Lhs, Rhs, Options> >, IteratorBased>
 : public evaluator<typename Product<Lhs, Rhs, DefaultProduct>::PlainObject>
{
  typedef SparseView<Product<Lhs, Rhs, Options> > XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  explicit unary_evaluator(const XprType& xpr)
    : m_result(xpr.rows(), xpr.cols())
  {
    using std::abs;
    ::new (static_cast<Base*>(this)) Base(m_result);
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(xpr.nestedExpression().lhs());
    RhsNested rhsNested(xpr.nestedExpression().rhs());

    internal::sparse_sparse_product_with_pruning_selector<typename remove_all<LhsNested>::type,
                                                          typename remove_all<RhsNested>::type, PlainObject>::run(lhsNested,rhsNested,m_result,
                                                                                                                  abs(xpr.reference())*xpr.epsilon());
  }

protected:
  PlainObject m_result;
};

} // end namespace internal

// sparse matrix = sparse-product (can be sparse*sparse, sparse*perm, etc.)
template<typename Scalar, int _Options, typename _StorageIndex>
template<typename Lhs, typename Rhs>
SparseMatrix<Scalar,_Options,_StorageIndex>& SparseMatrix<Scalar,_Options,_StorageIndex>::operator=(const Product<Lhs,Rhs,AliasFreeProduct>& src)
{
  // std::cout << "in Assignment : " << DstOptions << "\n";
  SparseMatrix dst(src.rows(),src.cols());
  internal::generic_product_impl<Lhs, Rhs>::evalTo(dst,src.lhs(),src.rhs());
  this->swap(dst);
  return *this;
}

} // end namespace Eigen

#endif // EIGEN_SPARSEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseRedux.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEREDUX_H
#define EIGEN_SPARSEREDUX_H

namespace Eigen { 

template<typename Derived>
typename internal::traits<Derived>::Scalar
SparseMatrixBase<Derived>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  Scalar res(0);
  internal::evaluator<Derived> thisEval(derived());
  for (Index j=0; j<outerSize(); ++j)
    for (typename internal::evaluator<Derived>::InnerIterator iter(thisEval,j); iter; ++iter)
      res += iter.value();
  return res;
}

template<typename _Scalar, int _Options, typename _Index>
typename internal::traits<SparseMatrix<_Scalar,_Options,_Index> >::Scalar
SparseMatrix<_Scalar,_Options,_Index>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  if(this->isCompressed())
    return Matrix<Scalar,1,Dynamic>::Map(m_data.valuePtr(), m_data.size()).sum();
  else
    return Base::sum();
}

template<typename _Scalar, int _Options, typename _Index>
typename internal::traits<SparseVector<_Scalar,_Options, _Index> >::Scalar
SparseVector<_Scalar,_Options,_Index>::sum() const
{
  eigen_assert(rows()>0 && cols()>0 && "you are using a non initialized matrix");
  return Matrix<Scalar,1,Dynamic>::Map(m_data.valuePtr(), m_data.size()).sum();
}

} // end namespace Eigen

#endif // EIGEN_SPARSEREDUX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseRef.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_REF_H
#define EIGEN_SPARSE_REF_H

namespace Eigen {

enum {
  StandardCompressedFormat = 2 /**< used by Ref<SparseMatrix> to specify whether the input storage must be in standard compressed form */
};
  
namespace internal {

template<typename Derived> class SparseRefBase;

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
  enum {
    Options = _Options,
    Flags = traits<PlainObjectType>::Flags | CompressedAccessBit | NestByRefBit
  };

  template<typename Derived> struct match {
    enum {
      StorageOrderMatch = PlainObjectType::IsVectorAtCompileTime || Derived::IsVectorAtCompileTime || ((PlainObjectType::Flags&RowMajorBit)==(Derived::Flags&RowMajorBit)),
      MatchAtCompileTime = (Derived::Flags&CompressedAccessBit) && StorageOrderMatch
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };
  
};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
{
  enum {
    Flags = (traits<SparseMatrix<MatScalar,MatOptions,MatIndex> >::Flags | CompressedAccessBit | NestByRefBit) & ~LvalueBit
  };
};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<SparseVector<MatScalar,MatOptions,MatIndex> >
{
  typedef SparseVector<MatScalar,MatOptions,MatIndex> PlainObjectType;
  enum {
    Options = _Options,
    Flags = traits<PlainObjectType>::Flags | CompressedAccessBit | NestByRefBit
  };

  template<typename Derived> struct match {
    enum {
      MatchAtCompileTime = (Derived::Flags&CompressedAccessBit) && Derived::IsVectorAtCompileTime
    };
    typedef typename internal::conditional<MatchAtCompileTime,internal::true_type,internal::false_type>::type type;
  };

};

template<typename MatScalar, int MatOptions, typename MatIndex, int _Options, typename _StrideType>
struct traits<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
  : public traits<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, _Options, _StrideType> >
{
  enum {
    Flags = (traits<SparseVector<MatScalar,MatOptions,MatIndex> >::Flags | CompressedAccessBit | NestByRefBit) & ~LvalueBit
  };
};

template<typename Derived>
struct traits<SparseRefBase<Derived> > : public traits<Derived> {};

template<typename Derived> class SparseRefBase
  : public SparseMapBase<Derived>
{
public:

  typedef SparseMapBase<Derived> Base;
  EIGEN_SPARSE_PUBLIC_INTERFACE(SparseRefBase)

  SparseRefBase()
    : Base(RowsAtCompileTime==Dynamic?0:RowsAtCompileTime,ColsAtCompileTime==Dynamic?0:ColsAtCompileTime, 0, 0, 0, 0, 0)
  {}
  
protected:

  template<typename Expression>
  void construct(Expression& expr)
  {
    if(expr.outerIndexPtr()==0)
      ::new (static_cast<Base*>(this)) Base(expr.size(), expr.nonZeros(), expr.innerIndexPtr(), expr.valuePtr());
    else
      ::new (static_cast<Base*>(this)) Base(expr.rows(), expr.cols(), expr.nonZeros(), expr.outerIndexPtr(), expr.innerIndexPtr(), expr.valuePtr(), expr.innerNonZeroPtr());
  }
};

} // namespace internal


/** 
  * \ingroup SparseCore_Module
  *
  * \brief A sparse matrix expression referencing an existing sparse expression
  *
  * \tparam SparseMatrixType the equivalent sparse matrix type of the referenced data, it must be a template instance of class SparseMatrix.
  * \tparam Options specifies whether the a standard compressed format is required \c Options is  \c #StandardCompressedFormat, or \c 0.
  *                The default is \c 0.
  *
  * \sa class Ref
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType >
  : public internal::SparseRefBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType > >
#else
template<typename SparseMatrixType, int Options>
class Ref<SparseMatrixType, Options>
  : public SparseMapBase<Derived,WriteAccessors> // yes, that's weird to use Derived here, but that works!
#endif
{
    typedef SparseMatrix<MatScalar,MatOptions,MatIndex> PlainObjectType;
    typedef internal::traits<Ref> Traits;
    template<int OtherOptions>
    inline Ref(const SparseMatrix<MatScalar,OtherOptions,MatIndex>& expr);
    template<int OtherOptions>
    inline Ref(const MappedSparseMatrix<MatScalar,OtherOptions,MatIndex>& expr);
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)


    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<int OtherOptions>
    inline Ref(SparseMatrix<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseMatrix<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.derived());
    }
    
    template<int OtherOptions>
    inline Ref(MappedSparseMatrix<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseMatrix<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.derived());
    }
    
    template<typename Derived>
    inline Ref(const SparseCompressedBase<Derived>& expr)
    #else
    /** Implicit constructor from any sparse expression (2D matrix or 1D vector) */
    template<typename Derived>
    inline Ref(SparseCompressedBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      eigen_assert( ((Options & int(StandardCompressedFormat))==0) || (expr.isCompressed()) );
      Base::construct(expr.const_cast_derived());
    }
};

// this is the const ref version
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public internal::SparseRefBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
    typedef SparseMatrix<MatScalar,MatOptions,MatIndex> TPlainObjectType;
    typedef internal::traits<Ref> Traits;
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    inline Ref(const SparseMatrixBase<Derived>& expr) : m_hasCopy(false)
    {
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    inline Ref(const Ref& other) : Base(other), m_hasCopy(false) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    inline Ref(const RefBase<OtherRef>& other) : m_hasCopy(false) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

    ~Ref() {
      if(m_hasCopy) {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        obj->~TPlainObjectType();
      }
    }

  protected:

    template<typename Expression>
    void construct(const Expression& expr,internal::true_type)
    {
      if((Options & int(StandardCompressedFormat)) && (!expr.isCompressed()))
      {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        ::new (obj) TPlainObjectType(expr);
        m_hasCopy = true;
        Base::construct(*obj);
      }
      else
      {
        Base::construct(expr);
      }
    }

    template<typename Expression>
    void construct(const Expression& expr, internal::false_type)
    {
      TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
      ::new (obj) TPlainObjectType(expr);
      m_hasCopy = true;
      Base::construct(*obj);
    }

  protected:
    typename internal::aligned_storage<sizeof(TPlainObjectType), EIGEN_ALIGNOF(TPlainObjectType)>::type m_storage;
    bool m_hasCopy;
};



/**
  * \ingroup SparseCore_Module
  *
  * \brief A sparse vector expression referencing an existing sparse vector expression
  *
  * \tparam SparseVectorType the equivalent sparse vector type of the referenced data, it must be a template instance of class SparseVector.
  *
  * \sa class Ref
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType >
  : public internal::SparseRefBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType > >
#else
template<typename SparseVectorType>
class Ref<SparseVectorType>
  : public SparseMapBase<Derived,WriteAccessors>
#endif
{
    typedef SparseVector<MatScalar,MatOptions,MatIndex> PlainObjectType;
    typedef internal::traits<Ref> Traits;
    template<int OtherOptions>
    inline Ref(const SparseVector<MatScalar,OtherOptions,MatIndex>& expr);
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<int OtherOptions>
    inline Ref(SparseVector<MatScalar,OtherOptions,MatIndex>& expr)
    {
      EIGEN_STATIC_ASSERT(bool(Traits::template match<SparseVector<MatScalar,OtherOptions,MatIndex> >::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      Base::construct(expr.derived());
    }

    template<typename Derived>
    inline Ref(const SparseCompressedBase<Derived>& expr)
    #else
    /** Implicit constructor from any 1D sparse vector expression */
    template<typename Derived>
    inline Ref(SparseCompressedBase<Derived>& expr)
    #endif
    {
      EIGEN_STATIC_ASSERT(bool(internal::is_lvalue<Derived>::value), THIS_EXPRESSION_IS_NOT_A_LVALUE__IT_IS_READ_ONLY);
      EIGEN_STATIC_ASSERT(bool(Traits::template match<Derived>::MatchAtCompileTime), STORAGE_LAYOUT_DOES_NOT_MATCH);
      Base::construct(expr.const_cast_derived());
    }
};

// this is the const ref version
template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
class Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType>
  : public internal::SparseRefBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
{
    typedef SparseVector<MatScalar,MatOptions,MatIndex> TPlainObjectType;
    typedef internal::traits<Ref> Traits;
  public:

    typedef internal::SparseRefBase<Ref> Base;
    EIGEN_SPARSE_PUBLIC_INTERFACE(Ref)

    template<typename Derived>
    inline Ref(const SparseMatrixBase<Derived>& expr) : m_hasCopy(false)
    {
      construct(expr.derived(), typename Traits::template match<Derived>::type());
    }

    inline Ref(const Ref& other) : Base(other), m_hasCopy(false) {
      // copy constructor shall not copy the m_object, to avoid unnecessary malloc and copy
    }

    template<typename OtherRef>
    inline Ref(const RefBase<OtherRef>& other) : m_hasCopy(false) {
      construct(other.derived(), typename Traits::template match<OtherRef>::type());
    }

    ~Ref() {
      if(m_hasCopy) {
        TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
        obj->~TPlainObjectType();
      }
    }

  protected:

    template<typename Expression>
    void construct(const Expression& expr,internal::true_type)
    {
      Base::construct(expr);
    }

    template<typename Expression>
    void construct(const Expression& expr, internal::false_type)
    {
      TPlainObjectType* obj = reinterpret_cast<TPlainObjectType*>(&m_storage);
      ::new (obj) TPlainObjectType(expr);
      m_hasCopy = true;
      Base::construct(*obj);
    }

  protected:
    typename internal::aligned_storage<sizeof(TPlainObjectType), EIGEN_ALIGNOF(TPlainObjectType)>::type m_storage;
    bool m_hasCopy;
};

namespace internal {

// FIXME shall we introduce a general evaluatior_ref that we can specialize for any sparse object once, and thus remove this copy-pasta thing...

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<const SparseMatrix<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;  
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

template<typename MatScalar, int MatOptions, typename MatIndex, int Options, typename StrideType>
struct evaluator<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> >
  : evaluator<SparseCompressedBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > >
{
  typedef evaluator<SparseCompressedBase<Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> > > Base;
  typedef Ref<const SparseVector<MatScalar,MatOptions,MatIndex>, Options, StrideType> XprType;
  evaluator() : Base() {}
  explicit evaluator(const XprType &mat) : Base(mat) {}
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSE_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSelfAdjointView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_SELFADJOINTVIEW_H
#define EIGEN_SPARSE_SELFADJOINTVIEW_H

namespace Eigen { 
  
/** \ingroup SparseCore_Module
  * \class SparseSelfAdjointView
  *
  * \brief Pseudo expression to manipulate a triangular sparse matrix as a selfadjoint matrix.
  *
  * \param MatrixType the type of the dense matrix storing the coefficients
  * \param Mode can be either \c #Lower or \c #Upper
  *
  * This class is an expression of a sefladjoint matrix from a triangular part of a matrix
  * with given dense storage of the coefficients. It is the return type of MatrixBase::selfadjointView()
  * and most of the time this is the only way that it is used.
  *
  * \sa SparseMatrixBase::selfadjointView()
  */
namespace internal {
  
template<typename MatrixType, unsigned int Mode>
struct traits<SparseSelfAdjointView<MatrixType,Mode> > : traits<MatrixType> {
};

template<int SrcMode,int DstMode,typename MatrixType,int DestOrder>
void permute_symm_to_symm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm = 0);

template<int Mode,typename MatrixType,int DestOrder>
void permute_symm_to_fullsymm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm = 0);

}

template<typename MatrixType, unsigned int _Mode> class SparseSelfAdjointView
  : public EigenBase<SparseSelfAdjointView<MatrixType,_Mode> >
{
  public:
    
    enum {
      Mode = _Mode,
      TransposeMode = ((Mode & Upper) ? Lower : 0) | ((Mode & Lower) ? Upper : 0),
      RowsAtCompileTime = internal::traits<SparseSelfAdjointView>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<SparseSelfAdjointView>::ColsAtCompileTime
    };

    typedef EigenBase<SparseSelfAdjointView> Base;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef typename internal::ref_selector<MatrixType>::non_const_type MatrixTypeNested;
    typedef typename internal::remove_all<MatrixTypeNested>::type _MatrixTypeNested;
    
    explicit inline SparseSelfAdjointView(MatrixType& matrix) : m_matrix(matrix)
    {
      eigen_assert(rows()==cols() && "SelfAdjointView is only for squared matrices");
    }

    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }

    /** \internal \returns a reference to the nested matrix */
    const _MatrixTypeNested& matrix() const { return m_matrix; }
    typename internal::remove_reference<MatrixTypeNested>::type& matrix() { return m_matrix; }

    /** \returns an expression of the matrix product between a sparse self-adjoint matrix \c *this and a sparse matrix \a rhs.
      *
      * Note that there is no algorithmic advantage of performing such a product compared to a general sparse-sparse matrix product.
      * Indeed, the SparseSelfadjointView operand is first copied into a temporary SparseMatrix before computing the product.
      */
    template<typename OtherDerived>
    Product<SparseSelfAdjointView, OtherDerived>
    operator*(const SparseMatrixBase<OtherDerived>& rhs) const
    {
      return Product<SparseSelfAdjointView, OtherDerived>(*this, rhs.derived());
    }

    /** \returns an expression of the matrix product between a sparse matrix \a lhs and a sparse self-adjoint matrix \a rhs.
      *
      * Note that there is no algorithmic advantage of performing such a product compared to a general sparse-sparse matrix product.
      * Indeed, the SparseSelfadjointView operand is first copied into a temporary SparseMatrix before computing the product.
      */
    template<typename OtherDerived> friend
    Product<OtherDerived, SparseSelfAdjointView>
    operator*(const SparseMatrixBase<OtherDerived>& lhs, const SparseSelfAdjointView& rhs)
    {
      return Product<OtherDerived, SparseSelfAdjointView>(lhs.derived(), rhs);
    }
    
    /** Efficient sparse self-adjoint matrix times dense vector/matrix product */
    template<typename OtherDerived>
    Product<SparseSelfAdjointView,OtherDerived>
    operator*(const MatrixBase<OtherDerived>& rhs) const
    {
      return Product<SparseSelfAdjointView,OtherDerived>(*this, rhs.derived());
    }

    /** Efficient dense vector/matrix times sparse self-adjoint matrix product */
    template<typename OtherDerived> friend
    Product<OtherDerived,SparseSelfAdjointView>
    operator*(const MatrixBase<OtherDerived>& lhs, const SparseSelfAdjointView& rhs)
    {
      return Product<OtherDerived,SparseSelfAdjointView>(lhs.derived(), rhs);
    }

    /** Perform a symmetric rank K update of the selfadjoint matrix \c *this:
      * \f$ this = this + \alpha ( u u^* ) \f$ where \a u is a vector or matrix.
      *
      * \returns a reference to \c *this
      *
      * To perform \f$ this = this + \alpha ( u^* u ) \f$ you can simply
      * call this function with u.adjoint().
      */
    template<typename DerivedU>
    SparseSelfAdjointView& rankUpdate(const SparseMatrixBase<DerivedU>& u, const Scalar& alpha = Scalar(1));
    
    /** \returns an expression of P H P^-1 */
    // TODO implement twists in a more evaluator friendly fashion
    SparseSymmetricPermutationProduct<_MatrixTypeNested,Mode> twistedBy(const PermutationMatrix<Dynamic,Dynamic,StorageIndex>& perm) const
    {
      return SparseSymmetricPermutationProduct<_MatrixTypeNested,Mode>(m_matrix, perm);
    }

    template<typename SrcMatrixType,int SrcMode>
    SparseSelfAdjointView& operator=(const SparseSymmetricPermutationProduct<SrcMatrixType,SrcMode>& permutedMatrix)
    {
      internal::call_assignment_no_alias_no_transpose(*this, permutedMatrix);
      return *this;
    }

    SparseSelfAdjointView& operator=(const SparseSelfAdjointView& src)
    {
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> pnull;
      return *this = src.twistedBy(pnull);
    }

    // Since we override the copy-assignment operator, we need to explicitly re-declare the copy-constructor
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(SparseSelfAdjointView)

    template<typename SrcMatrixType,unsigned int SrcMode>
    SparseSelfAdjointView& operator=(const SparseSelfAdjointView<SrcMatrixType,SrcMode>& src)
    {
      PermutationMatrix<Dynamic,Dynamic,StorageIndex> pnull;
      return *this = src.twistedBy(pnull);
    }
    
    void resize(Index rows, Index cols)
    {
      EIGEN_ONLY_USED_FOR_DEBUG(rows);
      EIGEN_ONLY_USED_FOR_DEBUG(cols);
      eigen_assert(rows == this->rows() && cols == this->cols()
                && "SparseSelfadjointView::resize() does not actually allow to resize.");
    }
    
  protected:

    MatrixTypeNested m_matrix;
    //mutable VectorI m_countPerRow;
    //mutable VectorI m_countPerCol;
  private:
    template<typename Dest> void evalTo(Dest &) const;
};

/***************************************************************************
* Implementation of SparseMatrixBase methods
***************************************************************************/

template<typename Derived>
template<unsigned int UpLo>
typename SparseMatrixBase<Derived>::template ConstSelfAdjointViewReturnType<UpLo>::Type SparseMatrixBase<Derived>::selfadjointView() const
{
  return SparseSelfAdjointView<const Derived, UpLo>(derived());
}

template<typename Derived>
template<unsigned int UpLo>
typename SparseMatrixBase<Derived>::template SelfAdjointViewReturnType<UpLo>::Type SparseMatrixBase<Derived>::selfadjointView()
{
  return SparseSelfAdjointView<Derived, UpLo>(derived());
}

/***************************************************************************
* Implementation of SparseSelfAdjointView methods
***************************************************************************/

template<typename MatrixType, unsigned int Mode>
template<typename DerivedU>
SparseSelfAdjointView<MatrixType,Mode>&
SparseSelfAdjointView<MatrixType,Mode>::rankUpdate(const SparseMatrixBase<DerivedU>& u, const Scalar& alpha)
{
  SparseMatrix<Scalar,(MatrixType::Flags&RowMajorBit)?RowMajor:ColMajor> tmp = u * u.adjoint();
  if(alpha==Scalar(0))
    m_matrix = tmp.template triangularView<Mode>();
  else
    m_matrix += alpha * tmp.template triangularView<Mode>();

  return *this;
}

namespace internal {
  
// TODO currently a selfadjoint expression has the form SelfAdjointView<.,.>
//      in the future selfadjoint-ness should be defined by the expression traits
//      such that Transpose<SelfAdjointView<.,.> > is valid. (currently TriangularBase::transpose() is overloaded to make it work)
template<typename MatrixType, unsigned int Mode>
struct evaluator_traits<SparseSelfAdjointView<MatrixType,Mode> >
{
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SparseSelfAdjointShape Shape;
};

struct SparseSelfAdjoint2Sparse {};

template<> struct AssignmentKind<SparseShape,SparseSelfAdjointShape> { typedef SparseSelfAdjoint2Sparse Kind; };
template<> struct AssignmentKind<SparseSelfAdjointShape,SparseShape> { typedef Sparse2Sparse Kind; };

template< typename DstXprType, typename SrcXprType, typename Functor>
struct Assignment<DstXprType, SrcXprType, Functor, SparseSelfAdjoint2Sparse>
{
  typedef typename DstXprType::StorageIndex StorageIndex;
  typedef internal::assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar> AssignOpType;

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src, const AssignOpType&/*func*/)
  {
    internal::permute_symm_to_fullsymm<SrcXprType::Mode>(src.matrix(), dst);
  }

  // FIXME: the handling of += and -= in sparse matrices should be cleanup so that next two overloads could be reduced to:
  template<typename DestScalar,int StorageOrder,typename AssignFunc>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src, const AssignFunc& func)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    call_assignment_no_alias_no_transpose(dst, tmp, func);
  }

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src,
                  const internal::add_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>& /* func */)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    dst += tmp;
  }

  template<typename DestScalar,int StorageOrder>
  static void run(SparseMatrix<DestScalar,StorageOrder,StorageIndex> &dst, const SrcXprType &src,
                  const internal::sub_assign_op<typename DstXprType::Scalar,typename SrcXprType::Scalar>& /* func */)
  {
    SparseMatrix<DestScalar,StorageOrder,StorageIndex> tmp(src.rows(),src.cols());
    run(tmp, src, AssignOpType());
    dst -= tmp;
  }
  
  template<typename DestScalar>
  static void run(DynamicSparseMatrix<DestScalar,ColMajor,StorageIndex>& dst, const SrcXprType &src, const AssignOpType&/*func*/)
  {
    // TODO directly evaluate into dst;
    SparseMatrix<DestScalar,ColMajor,StorageIndex> tmp(dst.rows(),dst.cols());
    internal::permute_symm_to_fullsymm<SrcXprType::Mode>(src.matrix(), tmp);
    dst = tmp;
  }
};

} // end namespace internal

/***************************************************************************
* Implementation of sparse self-adjoint time dense matrix
***************************************************************************/

namespace internal {

template<int Mode, typename SparseLhsType, typename DenseRhsType, typename DenseResType, typename AlphaType>
inline void sparse_selfadjoint_time_dense_product(const SparseLhsType& lhs, const DenseRhsType& rhs, DenseResType& res, const AlphaType& alpha)
{
  EIGEN_ONLY_USED_FOR_DEBUG(alpha);
  
  typedef typename internal::nested_eval<SparseLhsType,DenseRhsType::MaxColsAtCompileTime>::type SparseLhsTypeNested;
  typedef typename internal::remove_all<SparseLhsTypeNested>::type SparseLhsTypeNestedCleaned;
  typedef evaluator<SparseLhsTypeNestedCleaned> LhsEval;
  typedef typename LhsEval::InnerIterator LhsIterator;
  typedef typename SparseLhsType::Scalar LhsScalar;
  
  enum {
    LhsIsRowMajor = (LhsEval::Flags&RowMajorBit)==RowMajorBit,
    ProcessFirstHalf =
              ((Mode&(Upper|Lower))==(Upper|Lower))
          || ( (Mode&Upper) && !LhsIsRowMajor)
          || ( (Mode&Lower) && LhsIsRowMajor),
    ProcessSecondHalf = !ProcessFirstHalf
  };
  
  SparseLhsTypeNested lhs_nested(lhs);
  LhsEval lhsEval(lhs_nested);

  // work on one column at once
  for (Index k=0; k<rhs.cols(); ++k)
  {
    for (Index j=0; j<lhs.outerSize(); ++j)
    {
      LhsIterator i(lhsEval,j);
      // handle diagonal coeff
      if (ProcessSecondHalf)
      {
        while (i && i.index()<j) ++i;
        if(i && i.index()==j)
        {
          res.coeffRef(j,k) += alpha * i.value() * rhs.coeff(j,k);
          ++i;
        }
      }

      // premultiplied rhs for scatters
      typename ScalarBinaryOpTraits<AlphaType, typename DenseRhsType::Scalar>::ReturnType rhs_j(alpha*rhs(j,k));
      // accumulator for partial scalar product
      typename DenseResType::Scalar res_j(0);
      for(; (ProcessFirstHalf ? i && i.index() < j : i) ; ++i)
      {
        LhsScalar lhs_ij = i.value();
        if(!LhsIsRowMajor) lhs_ij = numext::conj(lhs_ij);
        res_j += lhs_ij * rhs.coeff(i.index(),k);
        res(i.index(),k) += numext::conj(lhs_ij) * rhs_j;
      }
      res.coeffRef(j,k) += alpha * res_j;

      // handle diagonal coeff
      if (ProcessFirstHalf && i && (i.index()==j))
        res.coeffRef(j,k) += alpha * i.value() * rhs.coeff(j,k);
    }
  }
}


template<typename LhsView, typename Rhs, int ProductType>
struct generic_product_impl<LhsView, Rhs, SparseSelfAdjointShape, DenseShape, ProductType>
: generic_product_impl_base<LhsView, Rhs, generic_product_impl<LhsView, Rhs, SparseSelfAdjointShape, DenseShape, ProductType> >
{
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const LhsView& lhsView, const Rhs& rhs, const typename Dest::Scalar& alpha)
  {
    typedef typename LhsView::_MatrixTypeNested Lhs;
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhsView.matrix());
    RhsNested rhsNested(rhs);
    
    internal::sparse_selfadjoint_time_dense_product<LhsView::Mode>(lhsNested, rhsNested, dst, alpha);
  }
};

template<typename Lhs, typename RhsView, int ProductType>
struct generic_product_impl<Lhs, RhsView, DenseShape, SparseSelfAdjointShape, ProductType>
: generic_product_impl_base<Lhs, RhsView, generic_product_impl<Lhs, RhsView, DenseShape, SparseSelfAdjointShape, ProductType> >
{
  template<typename Dest>
  static void scaleAndAddTo(Dest& dst, const Lhs& lhs, const RhsView& rhsView, const typename Dest::Scalar& alpha)
  {
    typedef typename RhsView::_MatrixTypeNested Rhs;
    typedef typename nested_eval<Lhs,Dynamic>::type LhsNested;
    typedef typename nested_eval<Rhs,Dynamic>::type RhsNested;
    LhsNested lhsNested(lhs);
    RhsNested rhsNested(rhsView.matrix());
    
    // transpose everything
    Transpose<Dest> dstT(dst);
    internal::sparse_selfadjoint_time_dense_product<RhsView::TransposeMode>(rhsNested.transpose(), lhsNested.transpose(), dstT, alpha);
  }
};

// NOTE: these two overloads are needed to evaluate the sparse selfadjoint view into a full sparse matrix
// TODO: maybe the copy could be handled by generic_product_impl so that these overloads would not be needed anymore

template<typename LhsView, typename Rhs, int ProductTag>
struct product_evaluator<Product<LhsView, Rhs, DefaultProduct>, ProductTag, SparseSelfAdjointShape, SparseShape>
  : public evaluator<typename Product<typename Rhs::PlainObject, Rhs, DefaultProduct>::PlainObject>
{
  typedef Product<LhsView, Rhs, DefaultProduct> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  product_evaluator(const XprType& xpr)
    : m_lhs(xpr.lhs()), m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<typename Rhs::PlainObject, Rhs, SparseShape, SparseShape, ProductTag>::evalTo(m_result, m_lhs, xpr.rhs());
  }
  
protected:
  typename Rhs::PlainObject m_lhs;
  PlainObject m_result;
};

template<typename Lhs, typename RhsView, int ProductTag>
struct product_evaluator<Product<Lhs, RhsView, DefaultProduct>, ProductTag, SparseShape, SparseSelfAdjointShape>
  : public evaluator<typename Product<Lhs, typename Lhs::PlainObject, DefaultProduct>::PlainObject>
{
  typedef Product<Lhs, RhsView, DefaultProduct> XprType;
  typedef typename XprType::PlainObject PlainObject;
  typedef evaluator<PlainObject> Base;

  product_evaluator(const XprType& xpr)
    : m_rhs(xpr.rhs()), m_result(xpr.rows(), xpr.cols())
  {
    ::new (static_cast<Base*>(this)) Base(m_result);
    generic_product_impl<Lhs, typename Lhs::PlainObject, SparseShape, SparseShape, ProductTag>::evalTo(m_result, xpr.lhs(), m_rhs);
  }
  
protected:
  typename Lhs::PlainObject m_rhs;
  PlainObject m_result;
};

} // namespace internal

/***************************************************************************
* Implementation of symmetric copies and permutations
***************************************************************************/
namespace internal {

template<int Mode,typename MatrixType,int DestOrder>
void permute_symm_to_fullsymm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DestOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::Scalar Scalar;
  typedef SparseMatrix<Scalar,DestOrder,StorageIndex> Dest;
  typedef Matrix<StorageIndex,Dynamic,1> VectorI;
  typedef evaluator<MatrixType> MatEval;
  typedef typename evaluator<MatrixType>::InnerIterator MatIterator;
  
  MatEval matEval(mat);
  Dest& dest(_dest.derived());
  enum {
    StorageOrderMatch = int(Dest::IsRowMajor) == int(MatrixType::IsRowMajor)
  };
  
  Index size = mat.rows();
  VectorI count;
  count.resize(size);
  count.setZero();
  dest.resize(size,size);
  for(Index j = 0; j<size; ++j)
  {
    Index jp = perm ? perm[j] : j;
    for(MatIterator it(matEval,j); it; ++it)
    {
      Index i = it.index();
      Index r = it.row();
      Index c = it.col();
      Index ip = perm ? perm[i] : i;
      if(Mode==int(Upper|Lower))
        count[StorageOrderMatch ? jp : ip]++;
      else if(r==c)
        count[ip]++;
      else if(( Mode==Lower && r>c) || ( Mode==Upper && r<c))
      {
        count[ip]++;
        count[jp]++;
      }
    }
  }
  Index nnz = count.sum();
  
  // reserve space
  dest.resizeNonZeros(nnz);
  dest.outerIndexPtr()[0] = 0;
  for(Index j=0; j<size; ++j)
    dest.outerIndexPtr()[j+1] = dest.outerIndexPtr()[j] + count[j];
  for(Index j=0; j<size; ++j)
    count[j] = dest.outerIndexPtr()[j];
  
  // copy data
  for(StorageIndex j = 0; j<size; ++j)
  {
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = internal::convert_index<StorageIndex>(it.index());
      Index r = it.row();
      Index c = it.col();
      
      StorageIndex jp = perm ? perm[j] : j;
      StorageIndex ip = perm ? perm[i] : i;
      
      if(Mode==int(Upper|Lower))
      {
        Index k = count[StorageOrderMatch ? jp : ip]++;
        dest.innerIndexPtr()[k] = StorageOrderMatch ? ip : jp;
        dest.valuePtr()[k] = it.value();
      }
      else if(r==c)
      {
        Index k = count[ip]++;
        dest.innerIndexPtr()[k] = ip;
        dest.valuePtr()[k] = it.value();
      }
      else if(( (Mode&Lower)==Lower && r>c) || ( (Mode&Upper)==Upper && r<c))
      {
        if(!StorageOrderMatch)
          std::swap(ip,jp);
        Index k = count[jp]++;
        dest.innerIndexPtr()[k] = ip;
        dest.valuePtr()[k] = it.value();
        k = count[ip]++;
        dest.innerIndexPtr()[k] = jp;
        dest.valuePtr()[k] = numext::conj(it.value());
      }
    }
  }
}

template<int _SrcMode,int _DstMode,typename MatrixType,int DstOrder>
void permute_symm_to_symm(const MatrixType& mat, SparseMatrix<typename MatrixType::Scalar,DstOrder,typename MatrixType::StorageIndex>& _dest, const typename MatrixType::StorageIndex* perm)
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef typename MatrixType::Scalar Scalar;
  SparseMatrix<Scalar,DstOrder,StorageIndex>& dest(_dest.derived());
  typedef Matrix<StorageIndex,Dynamic,1> VectorI;
  typedef evaluator<MatrixType> MatEval;
  typedef typename evaluator<MatrixType>::InnerIterator MatIterator;

  enum {
    SrcOrder = MatrixType::IsRowMajor ? RowMajor : ColMajor,
    StorageOrderMatch = int(SrcOrder) == int(DstOrder),
    DstMode = DstOrder==RowMajor ? (_DstMode==Upper ? Lower : Upper) : _DstMode,
    SrcMode = SrcOrder==RowMajor ? (_SrcMode==Upper ? Lower : Upper) : _SrcMode
  };

  MatEval matEval(mat);
  
  Index size = mat.rows();
  VectorI count(size);
  count.setZero();
  dest.resize(size,size);
  for(StorageIndex j = 0; j<size; ++j)
  {
    StorageIndex jp = perm ? perm[j] : j;
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = it.index();
      if((int(SrcMode)==int(Lower) && i<j) || (int(SrcMode)==int(Upper) && i>j))
        continue;
                  
      StorageIndex ip = perm ? perm[i] : i;
      count[int(DstMode)==int(Lower) ? (std::min)(ip,jp) : (std::max)(ip,jp)]++;
    }
  }
  dest.outerIndexPtr()[0] = 0;
  for(Index j=0; j<size; ++j)
    dest.outerIndexPtr()[j+1] = dest.outerIndexPtr()[j] + count[j];
  dest.resizeNonZeros(dest.outerIndexPtr()[size]);
  for(Index j=0; j<size; ++j)
    count[j] = dest.outerIndexPtr()[j];
  
  for(StorageIndex j = 0; j<size; ++j)
  {
    
    for(MatIterator it(matEval,j); it; ++it)
    {
      StorageIndex i = it.index();
      if((int(SrcMode)==int(Lower) && i<j) || (int(SrcMode)==int(Upper) && i>j))
        continue;
                  
      StorageIndex jp = perm ? perm[j] : j;
      StorageIndex ip = perm? perm[i] : i;
      
      Index k = count[int(DstMode)==int(Lower) ? (std::min)(ip,jp) : (std::max)(ip,jp)]++;
      dest.innerIndexPtr()[k] = int(DstMode)==int(Lower) ? (std::max)(ip,jp) : (std::min)(ip,jp);
      
      if(!StorageOrderMatch) std::swap(ip,jp);
      if( ((int(DstMode)==int(Lower) && ip<jp) || (int(DstMode)==int(Upper) && ip>jp)))
        dest.valuePtr()[k] = numext::conj(it.value());
      else
        dest.valuePtr()[k] = it.value();
    }
  }
}

}

// TODO implement twists in a more evaluator friendly fashion

namespace internal {

template<typename MatrixType, int Mode>
struct traits<SparseSymmetricPermutationProduct<MatrixType,Mode> > : traits<MatrixType> {
};

}

template<typename MatrixType,int Mode>
class SparseSymmetricPermutationProduct
  : public EigenBase<SparseSymmetricPermutationProduct<MatrixType,Mode> >
{
  public:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    enum {
      RowsAtCompileTime = internal::traits<SparseSymmetricPermutationProduct>::RowsAtCompileTime,
      ColsAtCompileTime = internal::traits<SparseSymmetricPermutationProduct>::ColsAtCompileTime
    };
  protected:
    typedef PermutationMatrix<Dynamic,Dynamic,StorageIndex> Perm;
  public:
    typedef Matrix<StorageIndex,Dynamic,1> VectorI;
    typedef typename MatrixType::Nested MatrixTypeNested;
    typedef typename internal::remove_all<MatrixTypeNested>::type NestedExpression;
    
    SparseSymmetricPermutationProduct(const MatrixType& mat, const Perm& perm)
      : m_matrix(mat), m_perm(perm)
    {}
    
    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }
        
    const NestedExpression& matrix() const { return m_matrix; }
    const Perm& perm() const { return m_perm; }
    
  protected:
    MatrixTypeNested m_matrix;
    const Perm& m_perm;

};

namespace internal {
  
template<typename DstXprType, typename MatrixType, int Mode, typename Scalar>
struct Assignment<DstXprType, SparseSymmetricPermutationProduct<MatrixType,Mode>, internal::assign_op<Scalar,typename MatrixType::Scalar>, Sparse2Sparse>
{
  typedef SparseSymmetricPermutationProduct<MatrixType,Mode> SrcXprType;
  typedef typename DstXprType::StorageIndex DstIndex;
  template<int Options>
  static void run(SparseMatrix<Scalar,Options,DstIndex> &dst, const SrcXprType &src, const internal::assign_op<Scalar,typename MatrixType::Scalar> &)
  {
    // internal::permute_symm_to_fullsymm<Mode>(m_matrix,_dest,m_perm.indices().data());
    SparseMatrix<Scalar,(Options&RowMajor)==RowMajor ? ColMajor : RowMajor, DstIndex> tmp;
    internal::permute_symm_to_fullsymm<Mode>(src.matrix(),tmp,src.perm().indices().data());
    dst = tmp;
  }
  
  template<typename DestType,unsigned int DestMode>
  static void run(SparseSelfAdjointView<DestType,DestMode>& dst, const SrcXprType &src, const internal::assign_op<Scalar,typename MatrixType::Scalar> &)
  {
    internal::permute_symm_to_symm<Mode,DestMode>(src.matrix(),dst.matrix(),src.perm().indices().data());
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSE_SELFADJOINTVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSolverBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSESOLVERBASE_H
#define EIGEN_SPARSESOLVERBASE_H

namespace Eigen { 

namespace internal {

  /** \internal
  * Helper functions to solve with a sparse right-hand-side and result.
  * The rhs is decomposed into small vertical panels which are solved through dense temporaries.
  */
template<typename Decomposition, typename Rhs, typename Dest>
typename enable_if<Rhs::ColsAtCompileTime!=1 && Dest::ColsAtCompileTime!=1>::type
solve_sparse_through_dense_panels(const Decomposition &dec, const Rhs& rhs, Dest &dest)
{
  EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
  typedef typename Dest::Scalar DestScalar;
  // we process the sparse rhs per block of NbColsAtOnce columns temporarily stored into a dense matrix.
  static const Index NbColsAtOnce = 4;
  Index rhsCols = rhs.cols();
  Index size = rhs.rows();
  // the temporary matrices do not need more columns than NbColsAtOnce:
  Index tmpCols = (std::min)(rhsCols, NbColsAtOnce); 
  Eigen::Matrix<DestScalar,Dynamic,Dynamic> tmp(size,tmpCols);
  Eigen::Matrix<DestScalar,Dynamic,Dynamic> tmpX(size,tmpCols);
  for(Index k=0; k<rhsCols; k+=NbColsAtOnce)
  {
    Index actualCols = std::min<Index>(rhsCols-k, NbColsAtOnce);
    tmp.leftCols(actualCols) = rhs.middleCols(k,actualCols);
    tmpX.leftCols(actualCols) = dec.solve(tmp.leftCols(actualCols));
    dest.middleCols(k,actualCols) = tmpX.leftCols(actualCols).sparseView();
  }
}

// Overload for vector as rhs
template<typename Decomposition, typename Rhs, typename Dest>
typename enable_if<Rhs::ColsAtCompileTime==1 || Dest::ColsAtCompileTime==1>::type
solve_sparse_through_dense_panels(const Decomposition &dec, const Rhs& rhs, Dest &dest)
{
  typedef typename Dest::Scalar DestScalar;
  Index size = rhs.rows();
  Eigen::Matrix<DestScalar,Dynamic,1> rhs_dense(rhs);
  Eigen::Matrix<DestScalar,Dynamic,1> dest_dense(size);
  dest_dense = dec.solve(rhs_dense);
  dest = dest_dense.sparseView();
}

} // end namespace internal

/** \class SparseSolverBase
  * \ingroup SparseCore_Module
  * \brief A base class for sparse solvers
  *
  * \tparam Derived the actual type of the solver.
  *
  */
template<typename Derived>
class SparseSolverBase : internal::noncopyable
{
  public:

    /** Default constructor */
    SparseSolverBase()
      : m_isInitialized(false)
    {}

    ~SparseSolverBase()
    {}

    Derived& derived() { return *static_cast<Derived*>(this); }
    const Derived& derived() const { return *static_cast<const Derived*>(this); }
    
    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const MatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "Solver is not initialized.");
      eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
      return Solve<Derived, Rhs>(derived(), b.derived());
    }
    
    /** \returns an expression of the solution x of \f$ A x = b \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<Derived, Rhs>
    solve(const SparseMatrixBase<Rhs>& b) const
    {
      eigen_assert(m_isInitialized && "Solver is not initialized.");
      eigen_assert(derived().rows()==b.rows() && "solve(): invalid number of rows of the right hand side matrix b");
      return Solve<Derived, Rhs>(derived(), b.derived());
    }
    
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal default implementation of solving with a sparse rhs */
    template<typename Rhs,typename Dest>
    void _solve_impl(const SparseMatrixBase<Rhs> &b, SparseMatrixBase<Dest> &dest) const
    {
      internal::solve_sparse_through_dense_panels(derived(), b.derived(), dest.derived());
    }
    #endif // EIGEN_PARSED_BY_DOXYGEN

  protected:
    
    mutable bool m_isInitialized;
};

} // end namespace Eigen

#endif // EIGEN_SPARSESOLVERBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSparseProductWithPruning.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H
#define EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H

namespace Eigen { 

namespace internal {


// perform a pseudo in-place sparse * sparse product assuming all matrices are col major
template<typename Lhs, typename Rhs, typename ResultType>
static void sparse_sparse_product_with_pruning_impl(const Lhs& lhs, const Rhs& rhs, ResultType& res, const typename ResultType::RealScalar& tolerance)
{
  // return sparse_sparse_product_with_pruning_impl2(lhs,rhs,res);

  typedef typename remove_all<Rhs>::type::Scalar RhsScalar;
  typedef typename remove_all<ResultType>::type::Scalar ResScalar;
  typedef typename remove_all<Lhs>::type::StorageIndex StorageIndex;

  // make sure to call innerSize/outerSize since we fake the storage order.
  Index rows = lhs.innerSize();
  Index cols = rhs.outerSize();
  //Index size = lhs.outerSize();
  eigen_assert(lhs.outerSize() == rhs.innerSize());

  // allocate a temporary buffer
  AmbiVector<ResScalar,StorageIndex> tempVector(rows);

  // mimics a resizeByInnerOuter:
  if(ResultType::IsRowMajor)
    res.resize(cols, rows);
  else
    res.resize(rows, cols);
  
  evaluator<Lhs> lhsEval(lhs);
  evaluator<Rhs> rhsEval(rhs);
  
  // estimate the number of non zero entries
  // given a rhs column containing Y non zeros, we assume that the respective Y columns
  // of the lhs differs in average of one non zeros, thus the number of non zeros for
  // the product of a rhs column with the lhs is X+Y where X is the average number of non zero
  // per column of the lhs.
  // Therefore, we have nnz(lhs*rhs) = nnz(lhs) + nnz(rhs)
  Index estimated_nnz_prod = lhsEval.nonZerosEstimate() + rhsEval.nonZerosEstimate();

  res.reserve(estimated_nnz_prod);
  double ratioColRes = double(estimated_nnz_prod)/(double(lhs.rows())*double(rhs.cols()));
  for (Index j=0; j<cols; ++j)
  {
    // FIXME:
    //double ratioColRes = (double(rhs.innerVector(j).nonZeros()) + double(lhs.nonZeros())/double(lhs.cols()))/double(lhs.rows());
    // let's do a more accurate determination of the nnz ratio for the current column j of res
    tempVector.init(ratioColRes);
    tempVector.setZero();
    for (typename evaluator<Rhs>::InnerIterator rhsIt(rhsEval, j); rhsIt; ++rhsIt)
    {
      // FIXME should be written like this: tmp += rhsIt.value() * lhs.col(rhsIt.index())
      tempVector.restart();
      RhsScalar x = rhsIt.value();
      for (typename evaluator<Lhs>::InnerIterator lhsIt(lhsEval, rhsIt.index()); lhsIt; ++lhsIt)
      {
        tempVector.coeffRef(lhsIt.index()) += lhsIt.value() * x;
      }
    }
    res.startVec(j);
    for (typename AmbiVector<ResScalar,StorageIndex>::Iterator it(tempVector,tolerance); it; ++it)
      res.insertBackByOuterInner(j,it.index()) = it.value();
  }
  res.finalize();
}

template<typename Lhs, typename Rhs, typename ResultType,
  int LhsStorageOrder = traits<Lhs>::Flags&RowMajorBit,
  int RhsStorageOrder = traits<Rhs>::Flags&RowMajorBit,
  int ResStorageOrder = traits<ResultType>::Flags&RowMajorBit>
struct sparse_sparse_product_with_pruning_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;

  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typename remove_all<ResultType>::type _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Lhs,Rhs,ResultType>(lhs, rhs, _res, tolerance);
    res.swap(_res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,ColMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    // we need a col-major matrix to hold the result
    typedef SparseMatrix<typename ResultType::Scalar,ColMajor,typename ResultType::StorageIndex> SparseTemporaryType;
    SparseTemporaryType _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Lhs,Rhs,SparseTemporaryType>(lhs, rhs, _res, tolerance);
    res = _res;
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    // let's transpose the product to get a column x column product
    typename remove_all<ResultType>::type _res(res.rows(), res.cols());
    internal::sparse_sparse_product_with_pruning_impl<Rhs,Lhs,ResultType>(rhs, lhs, _res, tolerance);
    res.swap(_res);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,RowMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixLhs;
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixRhs;
    ColMajorMatrixLhs colLhs(lhs);
    ColMajorMatrixRhs colRhs(rhs);
    internal::sparse_sparse_product_with_pruning_impl<ColMajorMatrixLhs,ColMajorMatrixRhs,ResultType>(colLhs, colRhs, res, tolerance);

    // let's transpose the product to get a column x column product
//     typedef SparseMatrix<typename ResultType::Scalar> SparseTemporaryType;
//     SparseTemporaryType _res(res.cols(), res.rows());
//     sparse_sparse_product_with_pruning_impl<Rhs,Lhs,SparseTemporaryType>(rhs, lhs, _res);
//     res = _res.transpose();
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,RowMajor,typename Lhs::StorageIndex> RowMajorMatrixLhs;
    RowMajorMatrixLhs rowLhs(lhs);
    sparse_sparse_product_with_pruning_selector<RowMajorMatrixLhs,Rhs,ResultType,RowMajor,RowMajor>(rowLhs,rhs,res,tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,RowMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Rhs::Scalar,RowMajor,typename Lhs::StorageIndex> RowMajorMatrixRhs;
    RowMajorMatrixRhs rowRhs(rhs);
    sparse_sparse_product_with_pruning_selector<Lhs,RowMajorMatrixRhs,ResultType,RowMajor,RowMajor,RowMajor>(lhs,rowRhs,res,tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,ColMajor,RowMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Rhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixRhs;
    ColMajorMatrixRhs colRhs(rhs);
    internal::sparse_sparse_product_with_pruning_impl<Lhs,ColMajorMatrixRhs,ResultType>(lhs, colRhs, res, tolerance);
  }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct sparse_sparse_product_with_pruning_selector<Lhs,Rhs,ResultType,RowMajor,ColMajor,ColMajor>
{
  typedef typename ResultType::RealScalar RealScalar;
  static void run(const Lhs& lhs, const Rhs& rhs, ResultType& res, const RealScalar& tolerance)
  {
    typedef SparseMatrix<typename Lhs::Scalar,ColMajor,typename Lhs::StorageIndex> ColMajorMatrixLhs;
    ColMajorMatrixLhs colLhs(lhs);
    internal::sparse_sparse_product_with_pruning_impl<ColMajorMatrixLhs,Rhs,ResultType>(colLhs, rhs, res, tolerance);
  }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSESPARSEPRODUCTWITHPRUNING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseTranspose.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSETRANSPOSE_H
#define EIGEN_SPARSETRANSPOSE_H

namespace Eigen { 

namespace internal {
  template<typename MatrixType,int CompressedAccess=int(MatrixType::Flags&CompressedAccessBit)>
  class SparseTransposeImpl
    : public SparseMatrixBase<Transpose<MatrixType> >
  {};
  
  template<typename MatrixType>
  class SparseTransposeImpl<MatrixType,CompressedAccessBit>
    : public SparseCompressedBase<Transpose<MatrixType> >
  {
    typedef SparseCompressedBase<Transpose<MatrixType> > Base;
  public:
    using Base::derived;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::StorageIndex StorageIndex;

    inline Index nonZeros() const { return derived().nestedExpression().nonZeros(); }
    
    inline const Scalar* valuePtr() const { return derived().nestedExpression().valuePtr(); }
    inline const StorageIndex* innerIndexPtr() const { return derived().nestedExpression().innerIndexPtr(); }
    inline const StorageIndex* outerIndexPtr() const { return derived().nestedExpression().outerIndexPtr(); }
    inline const StorageIndex* innerNonZeroPtr() const { return derived().nestedExpression().innerNonZeroPtr(); }

    inline Scalar* valuePtr() { return derived().nestedExpression().valuePtr(); }
    inline StorageIndex* innerIndexPtr() { return derived().nestedExpression().innerIndexPtr(); }
    inline StorageIndex* outerIndexPtr() { return derived().nestedExpression().outerIndexPtr(); }
    inline StorageIndex* innerNonZeroPtr() { return derived().nestedExpression().innerNonZeroPtr(); }
  };
}
  
template<typename MatrixType> class TransposeImpl<MatrixType,Sparse>
  : public internal::SparseTransposeImpl<MatrixType>
{
  protected:
    typedef internal::SparseTransposeImpl<MatrixType> Base;
};

namespace internal {
  
template<typename ArgType>
struct unary_evaluator<Transpose<ArgType>, IteratorBased>
  : public evaluator_base<Transpose<ArgType> >
{
    typedef typename evaluator<ArgType>::InnerIterator        EvalIterator;
  public:
    typedef Transpose<ArgType> XprType;
    
    inline Index nonZerosEstimate() const {
      return m_argImpl.nonZerosEstimate();
    }

    class InnerIterator : public EvalIterator
    {
    public:
      EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& unaryOp, Index outer)
        : EvalIterator(unaryOp.m_argImpl,outer)
      {}
      
      Index row() const { return EvalIterator::col(); }
      Index col() const { return EvalIterator::row(); }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& op) :m_argImpl(op.nestedExpression()) {}

  protected:
    evaluator<ArgType> m_argImpl;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSETRANSPOSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseTriangularView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_TRIANGULARVIEW_H
#define EIGEN_SPARSE_TRIANGULARVIEW_H

namespace Eigen {

/** \ingroup SparseCore_Module
  *
  * \brief Base class for a triangular part in a \b sparse matrix
  *
  * This class is an abstract base class of class TriangularView, and objects of type TriangularViewImpl cannot be instantiated.
  * It extends class TriangularView with additional methods which are available for sparse expressions only.
  *
  * \sa class TriangularView, SparseMatrixBase::triangularView()
  */
template<typename MatrixType, unsigned int Mode> class TriangularViewImpl<MatrixType,Mode,Sparse>
  : public SparseMatrixBase<TriangularView<MatrixType,Mode> >
{
    enum { SkipFirst = ((Mode&Lower) && !(MatrixType::Flags&RowMajorBit))
                    || ((Mode&Upper) &&  (MatrixType::Flags&RowMajorBit)),
           SkipLast = !SkipFirst,
           SkipDiag = (Mode&ZeroDiag) ? 1 : 0,
           HasUnitDiag = (Mode&UnitDiag) ? 1 : 0
    };
    
    typedef TriangularView<MatrixType,Mode> TriangularViewType;
    
  protected:
    // dummy solve function to make TriangularView happy.
    void solve() const;

    typedef SparseMatrixBase<TriangularViewType> Base;
  public:
    
    EIGEN_SPARSE_PUBLIC_INTERFACE(TriangularViewType)
    
    typedef typename MatrixType::Nested MatrixTypeNested;
    typedef typename internal::remove_reference<MatrixTypeNested>::type MatrixTypeNestedNonRef;
    typedef typename internal::remove_all<MatrixTypeNested>::type MatrixTypeNestedCleaned;

    template<typename RhsType, typename DstType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE void _solve_impl(const RhsType &rhs, DstType &dst) const {
      if(!(internal::is_same<RhsType,DstType>::value && internal::extract_data(dst) == internal::extract_data(rhs)))
        dst = rhs;
      this->solveInPlace(dst);
    }

    /** Applies the inverse of \c *this to the dense vector or matrix \a other, "in-place" */
    template<typename OtherDerived> void solveInPlace(MatrixBase<OtherDerived>& other) const;

    /** Applies the inverse of \c *this to the sparse vector or matrix \a other, "in-place" */
    template<typename OtherDerived> void solveInPlace(SparseMatrixBase<OtherDerived>& other) const;
  
};

namespace internal {

template<typename ArgType, unsigned int Mode>
struct unary_evaluator<TriangularView<ArgType,Mode>, IteratorBased>
 : evaluator_base<TriangularView<ArgType,Mode> >
{
  typedef TriangularView<ArgType,Mode> XprType;
  
protected:
  
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::StorageIndex StorageIndex;
  typedef typename evaluator<ArgType>::InnerIterator EvalIterator;
  
  enum { SkipFirst = ((Mode&Lower) && !(ArgType::Flags&RowMajorBit))
                    || ((Mode&Upper) &&  (ArgType::Flags&RowMajorBit)),
         SkipLast = !SkipFirst,
         SkipDiag = (Mode&ZeroDiag) ? 1 : 0,
         HasUnitDiag = (Mode&UnitDiag) ? 1 : 0
  };
  
public:
  
  enum {
    CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
    Flags = XprType::Flags
  };
    
  explicit unary_evaluator(const XprType &xpr) : m_argImpl(xpr.nestedExpression()), m_arg(xpr.nestedExpression()) {}
  
  inline Index nonZerosEstimate() const {
    return m_argImpl.nonZerosEstimate();
  }
  
  class InnerIterator : public EvalIterator
  {
      typedef EvalIterator Base;
    public:

      EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& xprEval, Index outer)
        : Base(xprEval.m_argImpl,outer), m_returnOne(false), m_containsDiag(Base::outer()<xprEval.m_arg.innerSize())
      {
        if(SkipFirst)
        {
          while((*this) && ((HasUnitDiag||SkipDiag)  ? this->index()<=outer : this->index()<outer))
            Base::operator++();
          if(HasUnitDiag)
            m_returnOne = m_containsDiag;
        }
        else if(HasUnitDiag && ((!Base::operator bool()) || Base::index()>=Base::outer()))
        {
          if((!SkipFirst) && Base::operator bool())
            Base::operator++();
          m_returnOne = m_containsDiag;
        }
      }

      EIGEN_STRONG_INLINE InnerIterator& operator++()
      {
        if(HasUnitDiag && m_returnOne)
          m_returnOne = false;
        else
        {
          Base::operator++();
          if(HasUnitDiag && (!SkipFirst) && ((!Base::operator bool()) || Base::index()>=Base::outer()))
          {
            if((!SkipFirst) && Base::operator bool())
              Base::operator++();
            m_returnOne = m_containsDiag;
          }
        }
        return *this;
      }
      
      EIGEN_STRONG_INLINE operator bool() const
      {
        if(HasUnitDiag && m_returnOne)
          return true;
        if(SkipFirst) return  Base::operator bool();
        else
        {
          if (SkipDiag) return (Base::operator bool() && this->index() < this->outer());
          else return (Base::operator bool() && this->index() <= this->outer());
        }
      }

//       inline Index row() const { return (ArgType::Flags&RowMajorBit ? Base::outer() : this->index()); }
//       inline Index col() const { return (ArgType::Flags&RowMajorBit ? this->index() : Base::outer()); }
      inline StorageIndex index() const
      {
        if(HasUnitDiag && m_returnOne)  return internal::convert_index<StorageIndex>(Base::outer());
        else                            return Base::index();
      }
      inline Scalar value() const
      {
        if(HasUnitDiag && m_returnOne)  return Scalar(1);
        else                            return Base::value();
      }

    protected:
      bool m_returnOne;
      bool m_containsDiag;
    private:
      Scalar& valueRef();
  };
  
protected:
  evaluator<ArgType> m_argImpl;
  const ArgType& m_arg;
};

} // end namespace internal

template<typename Derived>
template<int Mode>
inline const TriangularView<const Derived, Mode>
SparseMatrixBase<Derived>::triangularView() const
{
  return TriangularView<const Derived, Mode>(derived());
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_TRIANGULARVIEW_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEUTIL_H
#define EIGEN_SPARSEUTIL_H

namespace Eigen { 

#ifdef NDEBUG
#define EIGEN_DBG_SPARSE(X)
#else
#define EIGEN_DBG_SPARSE(X) X
#endif

#define EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename OtherDerived> \
EIGEN_STRONG_INLINE Derived& operator Op(const Eigen::SparseMatrixBase<OtherDerived>& other) \
{ \
  return Base::operator Op(other.derived()); \
} \
EIGEN_STRONG_INLINE Derived& operator Op(const Derived& other) \
{ \
  return Base::operator Op(other); \
}

#define EIGEN_SPARSE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename Other> \
EIGEN_STRONG_INLINE Derived& operator Op(const Other& scalar) \
{ \
  return Base::operator Op(scalar); \
}

#define EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATORS(Derived) \
EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(Derived, =)


#define EIGEN_SPARSE_PUBLIC_INTERFACE(Derived) \
  EIGEN_GENERIC_PUBLIC_INTERFACE(Derived)

  
const int CoherentAccessPattern     = 0x1;
const int InnerRandomAccessPattern  = 0x2 | CoherentAccessPattern;
const int OuterRandomAccessPattern  = 0x4 | CoherentAccessPattern;
const int RandomAccessPattern       = 0x8 | OuterRandomAccessPattern | InnerRandomAccessPattern;

template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class SparseMatrix;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class DynamicSparseMatrix;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class SparseVector;
template<typename _Scalar, int _Flags = 0, typename _StorageIndex = int>  class MappedSparseMatrix;

template<typename MatrixType, unsigned int UpLo>  class SparseSelfAdjointView;
template<typename Lhs, typename Rhs>              class SparseDiagonalProduct;
template<typename MatrixType> class SparseView;

template<typename Lhs, typename Rhs>        class SparseSparseProduct;
template<typename Lhs, typename Rhs>        class SparseTimeDenseProduct;
template<typename Lhs, typename Rhs>        class DenseTimeSparseProduct;
template<typename Lhs, typename Rhs, bool Transpose> class SparseDenseOuterProduct;

template<typename Lhs, typename Rhs> struct SparseSparseProductReturnType;
template<typename Lhs, typename Rhs,
         int InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(internal::traits<Lhs>::ColsAtCompileTime,internal::traits<Rhs>::RowsAtCompileTime)> struct DenseSparseProductReturnType;
         
template<typename Lhs, typename Rhs,
         int InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(internal::traits<Lhs>::ColsAtCompileTime,internal::traits<Rhs>::RowsAtCompileTime)> struct SparseDenseProductReturnType;
template<typename MatrixType,int UpLo> class SparseSymmetricPermutationProduct;

namespace internal {

template<typename T,int Rows,int Cols,int Flags> struct sparse_eval;

template<typename T> struct eval<T,Sparse>
  : sparse_eval<T, traits<T>::RowsAtCompileTime,traits<T>::ColsAtCompileTime,traits<T>::Flags>
{};

template<typename T,int Cols,int Flags> struct sparse_eval<T,1,Cols,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
  public:
    typedef SparseVector<_Scalar, RowMajor, _StorageIndex> type;
};

template<typename T,int Rows,int Flags> struct sparse_eval<T,Rows,1,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
  public:
    typedef SparseVector<_Scalar, ColMajor, _StorageIndex> type;
};

// TODO this seems almost identical to plain_matrix_type<T, Sparse>
template<typename T,int Rows,int Cols,int Flags> struct sparse_eval {
    typedef typename traits<T>::Scalar _Scalar;
    typedef typename traits<T>::StorageIndex _StorageIndex;
    enum { _Options = ((Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor };
  public:
    typedef SparseMatrix<_Scalar, _Options, _StorageIndex> type;
};

template<typename T,int Flags> struct sparse_eval<T,1,1,Flags> {
    typedef typename traits<T>::Scalar _Scalar;
  public:
    typedef Matrix<_Scalar, 1, 1> type;
};

template<typename T> struct plain_matrix_type<T,Sparse>
{
  typedef typename traits<T>::Scalar _Scalar;
  typedef typename traits<T>::StorageIndex _StorageIndex;
  enum { _Options = ((evaluator<T>::Flags&RowMajorBit)==RowMajorBit) ? RowMajor : ColMajor };
  public:
    typedef SparseMatrix<_Scalar, _Options, _StorageIndex> type;
};

template<typename T>
struct plain_object_eval<T,Sparse>
  : sparse_eval<T, traits<T>::RowsAtCompileTime,traits<T>::ColsAtCompileTime, evaluator<T>::Flags>
{};

template<typename Decomposition, typename RhsType>
struct solve_traits<Decomposition,RhsType,Sparse>
{
  typedef typename sparse_eval<RhsType, RhsType::RowsAtCompileTime, RhsType::ColsAtCompileTime,traits<RhsType>::Flags>::type PlainObject;
};

template<typename Derived>
struct generic_xpr_base<Derived, MatrixXpr, Sparse>
{
  typedef SparseMatrixBase<Derived> type;
};

struct SparseTriangularShape  { static std::string debugName() { return "SparseTriangularShape"; } };
struct SparseSelfAdjointShape { static std::string debugName() { return "SparseSelfAdjointShape"; } };

template<> struct glue_shapes<SparseShape,SelfAdjointShape> { typedef SparseSelfAdjointShape type;  };
template<> struct glue_shapes<SparseShape,TriangularShape > { typedef SparseTriangularShape  type;  };

// return type of SparseCompressedBase::lower_bound;
struct LowerBoundIndex {
  LowerBoundIndex() : value(-1), found(false) {}
  LowerBoundIndex(Index val, bool ok) : value(val), found(ok) {}
  Index value;
  bool found;
};

} // end namespace internal

/** \ingroup SparseCore_Module
  *
  * \class Triplet
  *
  * \brief A small structure to hold a non zero as a triplet (i,j,value).
  *
  * \sa SparseMatrix::setFromTriplets()
  */
template<typename Scalar, typename StorageIndex=typename SparseMatrix<Scalar>::StorageIndex >
class Triplet
{
public:
  Triplet() : m_row(0), m_col(0), m_value(0) {}

  Triplet(const StorageIndex& i, const StorageIndex& j, const Scalar& v = Scalar(0))
    : m_row(i), m_col(j), m_value(v)
  {}

  /** \returns the row index of the element */
  const StorageIndex& row() const { return m_row; }

  /** \returns the column index of the element */
  const StorageIndex& col() const { return m_col; }

  /** \returns the value of the element */
  const Scalar& value() const { return m_value; }
protected:
  StorageIndex m_row, m_col;
  Scalar m_value;
};

} // end namespace Eigen

#endif // EIGEN_SPARSEUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEVECTOR_H
#define EIGEN_SPARSEVECTOR_H

namespace Eigen { 

/** \ingroup SparseCore_Module
  * \class SparseVector
  *
  * \brief a sparse vector class
  *
  * \tparam _Scalar the scalar type, i.e. the type of the coefficients
  *
  * See http://www.netlib.org/linalg/html_templates/node91.html for details on the storage scheme.
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_SPARSEVECTOR_PLUGIN.
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<SparseVector<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    IsColVector = (_Options & RowMajorBit) ? 0 : 1,

    RowsAtCompileTime = IsColVector ? Dynamic : 1,
    ColsAtCompileTime = IsColVector ? 1 : Dynamic,
    MaxRowsAtCompileTime = RowsAtCompileTime,
    MaxColsAtCompileTime = ColsAtCompileTime,
    Flags = _Options | NestByRefBit | LvalueBit | (IsColVector ? 0 : RowMajorBit) | CompressedAccessBit,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};

// Sparse-Vector-Assignment kinds:
enum {
  SVA_RuntimeSwitch,
  SVA_Inner,
  SVA_Outer
};

template< typename Dest, typename Src,
          int AssignmentKind = !bool(Src::IsVectorAtCompileTime) ? SVA_RuntimeSwitch
                             : Src::InnerSizeAtCompileTime==1 ? SVA_Outer
                             : SVA_Inner>
struct sparse_vector_assign_selector;

}

template<typename _Scalar, int _Options, typename _StorageIndex>
class SparseVector
  : public SparseCompressedBase<SparseVector<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseCompressedBase<SparseVector> Base;
    using Base::convert_index;
  public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseVector)
    EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(SparseVector, +=)
    EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(SparseVector, -=)
    
    typedef internal::CompressedStorage<Scalar,StorageIndex> Storage;
    enum { IsColVector = internal::traits<SparseVector>::IsColVector };
    
    enum {
      Options = _Options
    };
    
    EIGEN_STRONG_INLINE Index rows() const { return IsColVector ? m_size : 1; }
    EIGEN_STRONG_INLINE Index cols() const { return IsColVector ? 1 : m_size; }
    EIGEN_STRONG_INLINE Index innerSize() const { return m_size; }
    EIGEN_STRONG_INLINE Index outerSize() const { return 1; }

    EIGEN_STRONG_INLINE const Scalar* valuePtr() const { return m_data.valuePtr(); }
    EIGEN_STRONG_INLINE Scalar* valuePtr() { return m_data.valuePtr(); }

    EIGEN_STRONG_INLINE const StorageIndex* innerIndexPtr() const { return m_data.indexPtr(); }
    EIGEN_STRONG_INLINE StorageIndex* innerIndexPtr() { return m_data.indexPtr(); }

    inline const StorageIndex* outerIndexPtr() const { return 0; }
    inline StorageIndex* outerIndexPtr() { return 0; }
    inline const StorageIndex* innerNonZeroPtr() const { return 0; }
    inline StorageIndex* innerNonZeroPtr() { return 0; }
    
    /** \internal */
    inline Storage& data() { return m_data; }
    /** \internal */
    inline const Storage& data() const { return m_data; }

    inline Scalar coeff(Index row, Index col) const
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      return coeff(IsColVector ? row : col);
    }
    inline Scalar coeff(Index i) const
    {
      eigen_assert(i>=0 && i<m_size);
      return m_data.at(StorageIndex(i));
    }

    inline Scalar& coeffRef(Index row, Index col)
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      return coeffRef(IsColVector ? row : col);
    }

    /** \returns a reference to the coefficient value at given index \a i
      * This operation involes a log(rho*size) binary search. If the coefficient does not
      * exist yet, then a sorted insertion into a sequential buffer is performed.
      *
      * This insertion might be very costly if the number of nonzeros above \a i is large.
      */
    inline Scalar& coeffRef(Index i)
    {
      eigen_assert(i>=0 && i<m_size);

      return m_data.atWithInsertion(StorageIndex(i));
    }

  public:

    typedef typename Base::InnerIterator InnerIterator;
    typedef typename Base::ReverseInnerIterator ReverseInnerIterator;

    inline void setZero() { m_data.clear(); }

    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const  { return m_data.size(); }

    inline void startVec(Index outer)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
    }

    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
      return insertBack(inner);
    }
    inline Scalar& insertBack(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }
    
    Scalar& insertBackByOuterInnerUnordered(Index outer, Index inner)
    {
      EIGEN_UNUSED_VARIABLE(outer);
      eigen_assert(outer==0);
      return insertBackUnordered(inner);
    }
    inline Scalar& insertBackUnordered(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }

    inline Scalar& insert(Index row, Index col)
    {
      eigen_assert(IsColVector ? (col==0 && row>=0 && row<m_size) : (row==0 && col>=0 && col<m_size));
      
      Index inner = IsColVector ? row : col;
      Index outer = IsColVector ? col : row;
      EIGEN_ONLY_USED_FOR_DEBUG(outer);
      eigen_assert(outer==0);
      return insert(inner);
    }
    Scalar& insert(Index i)
    {
      eigen_assert(i>=0 && i<m_size);
      
      Index startId = 0;
      Index p = Index(m_data.size()) - 1;
      // TODO smart realloc
      m_data.resize(p+2,1);

      while ( (p >= startId) && (m_data.index(p) > i) )
      {
        m_data.index(p+1) = m_data.index(p);
        m_data.value(p+1) = m_data.value(p);
        --p;
      }
      m_data.index(p+1) = convert_index(i);
      m_data.value(p+1) = 0;
      return m_data.value(p+1);
    }

    /**
      */
    inline void reserve(Index reserveSize) { m_data.reserve(reserveSize); }


    inline void finalize() {}

    /** \copydoc SparseMatrix::prune(const Scalar&,const RealScalar&) */
    void prune(const Scalar& reference, const RealScalar& epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      m_data.prune(reference,epsilon);
    }

    /** Resizes the sparse vector to \a rows x \a cols
      *
      * This method is provided for compatibility with matrices.
      * For a column vector, \a cols must be equal to 1.
      * For a row vector, \a rows must be equal to 1.
      *
      * \sa resize(Index)
      */
    void resize(Index rows, Index cols)
    {
      eigen_assert((IsColVector ? cols : rows)==1 && "Outer dimension must equal 1");
      resize(IsColVector ? rows : cols);
    }

    /** Resizes the sparse vector to \a newSize
      * This method deletes all entries, thus leaving an empty sparse vector
      *
      * \sa  conservativeResize(), setZero() */
    void resize(Index newSize)
    {
      m_size = newSize;
      m_data.clear();
    }

    /** Resizes the sparse vector to \a newSize, while leaving old values untouched.
      *
      * If the size of the vector is decreased, then the storage of the out-of bounds coefficients is kept and reserved.
      * Call .data().squeeze() to free extra memory.
      *
      * \sa reserve(), setZero()
      */
    void conservativeResize(Index newSize)
    {
      if (newSize < m_size)
      {
        Index i = 0;
        while (i<m_data.size() && m_data.index(i)<newSize) ++i;
        m_data.resize(i);
      }
      m_size = newSize;
    }

    void resizeNonZeros(Index size) { m_data.resize(size); }

    inline SparseVector() : m_size(0) { check_template_parameters(); resize(0); }

    explicit inline SparseVector(Index size) : m_size(0) { check_template_parameters(); resize(size); }

    inline SparseVector(Index rows, Index cols) : m_size(0) { check_template_parameters(); resize(rows,cols); }

    template<typename OtherDerived>
    inline SparseVector(const SparseMatrixBase<OtherDerived>& other)
      : m_size(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      check_template_parameters();
      *this = other.derived();
    }

    inline SparseVector(const SparseVector& other)
      : Base(other), m_size(0)
    {
      check_template_parameters();
      *this = other.derived();
    }

    /** Swaps the values of \c *this and \a other.
      * Overloaded for performance: this version performs a \em shallow swap by swapping pointers and attributes only.
      * \sa SparseMatrixBase::swap()
      */
    inline void swap(SparseVector& other)
    {
      std::swap(m_size, other.m_size);
      m_data.swap(other.m_data);
    }

    template<int OtherOptions>
    inline void swap(SparseMatrix<Scalar,OtherOptions,StorageIndex>& other)
    {
      eigen_assert(other.outerSize()==1);
      std::swap(m_size, other.m_innerSize);
      m_data.swap(other.m_data);
    }

    inline SparseVector& operator=(const SparseVector& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else
      {
        resize(other.size());
        m_data = other.m_data;
      }
      return *this;
    }

    template<typename OtherDerived>
    inline SparseVector& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      SparseVector tmp(other.size());
      internal::sparse_vector_assign_selector<SparseVector,OtherDerived>::run(tmp,other.derived());
      this->swap(tmp);
      return *this;
    }

    #ifndef EIGEN_PARSED_BY_DOXYGEN
    template<typename Lhs, typename Rhs>
    inline SparseVector& operator=(const SparseSparseProduct<Lhs,Rhs>& product)
    {
      return Base::operator=(product);
    }
    #endif

    friend std::ostream & operator << (std::ostream & s, const SparseVector& m)
    {
      for (Index i=0; i<m.nonZeros(); ++i)
        s << "(" << m.m_data.value(i) << "," << m.m_data.index(i) << ") ";
      s << std::endl;
      return s;
    }

    /** Destructor */
    inline ~SparseVector() {}

    /** Overloaded for performance */
    Scalar sum() const;

  public:

    /** \internal \deprecated use setZero() and reserve() */
    EIGEN_DEPRECATED void startFill(Index reserve)
    {
      setZero();
      m_data.reserve(reserve);
    }

    /** \internal \deprecated use insertBack(Index,Index) */
    EIGEN_DEPRECATED Scalar& fill(Index r, Index c)
    {
      eigen_assert(r==0 || c==0);
      return fill(IsColVector ? r : c);
    }

    /** \internal \deprecated use insertBack(Index) */
    EIGEN_DEPRECATED Scalar& fill(Index i)
    {
      m_data.append(0, i);
      return m_data.value(m_data.size()-1);
    }

    /** \internal \deprecated use insert(Index,Index) */
    EIGEN_DEPRECATED Scalar& fillrand(Index r, Index c)
    {
      eigen_assert(r==0 || c==0);
      return fillrand(IsColVector ? r : c);
    }

    /** \internal \deprecated use insert(Index) */
    EIGEN_DEPRECATED Scalar& fillrand(Index i)
    {
      return insert(i);
    }

    /** \internal \deprecated use finalize() */
    EIGEN_DEPRECATED void endFill() {}
    
    // These two functions were here in the 3.1 release, so let's keep them in case some code rely on them.
    /** \internal \deprecated use data() */
    EIGEN_DEPRECATED Storage& _data() { return m_data; }
    /** \internal \deprecated use data() */
    EIGEN_DEPRECATED const Storage& _data() const { return m_data; }
    
#   ifdef EIGEN_SPARSEVECTOR_PLUGIN
#     include EIGEN_SPARSEVECTOR_PLUGIN
#   endif

protected:
  
    static void check_template_parameters()
    {
      EIGEN_STATIC_ASSERT(NumTraits<StorageIndex>::IsSigned,THE_INDEX_TYPE_MUST_BE_A_SIGNED_TYPE);
      EIGEN_STATIC_ASSERT((_Options&(ColMajor|RowMajor))==Options,INVALID_MATRIX_TEMPLATE_PARAMETERS);
    }
    
    Storage m_data;
    Index m_size;
};

namespace internal {

template<typename _Scalar, int _Options, typename _Index>
struct evaluator<SparseVector<_Scalar,_Options,_Index> >
  : evaluator_base<SparseVector<_Scalar,_Options,_Index> >
{
  typedef SparseVector<_Scalar,_Options,_Index> SparseVectorType;
  typedef evaluator_base<SparseVectorType> Base;
  typedef typename SparseVectorType::InnerIterator InnerIterator;
  typedef typename SparseVectorType::ReverseInnerIterator ReverseInnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<_Scalar>::ReadCost,
    Flags = SparseVectorType::Flags
  };

  evaluator() : Base() {}
  
  explicit evaluator(const SparseVectorType &mat) : m_matrix(&mat)
  {
    EIGEN_INTERNAL_CHECK_COST_VALUE(CoeffReadCost);
  }
  
  inline Index nonZerosEstimate() const {
    return m_matrix->nonZeros();
  }
  
  operator SparseVectorType&() { return m_matrix->const_cast_derived(); }
  operator const SparseVectorType&() const { return *m_matrix; }
  
  const SparseVectorType *m_matrix;
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_Inner> {
  static void run(Dest& dst, const Src& src) {
    eigen_internal_assert(src.innerSize()==src.size());
    typedef internal::evaluator<Src> SrcEvaluatorType;
    SrcEvaluatorType srcEval(src);
    for(typename SrcEvaluatorType::InnerIterator it(srcEval, 0); it; ++it)
      dst.insert(it.index()) = it.value();
  }
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_Outer> {
  static void run(Dest& dst, const Src& src) {
    eigen_internal_assert(src.outerSize()==src.size());
    typedef internal::evaluator<Src> SrcEvaluatorType;
    SrcEvaluatorType srcEval(src);
    for(Index i=0; i<src.size(); ++i)
    {
      typename SrcEvaluatorType::InnerIterator it(srcEval, i);
      if(it)
        dst.insert(i) = it.value();
    }
  }
};

template< typename Dest, typename Src>
struct sparse_vector_assign_selector<Dest,Src,SVA_RuntimeSwitch> {
  static void run(Dest& dst, const Src& src) {
    if(src.outerSize()==1)  sparse_vector_assign_selector<Dest,Src,SVA_Inner>::run(dst, src);
    else                    sparse_vector_assign_selector<Dest,Src,SVA_Outer>::run(dst, src);
  }
};

}

} // end namespace Eigen

#endif // EIGEN_SPARSEVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseView.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2010 Daniel Lowengrub <lowdanie@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEVIEW_H
#define EIGEN_SPARSEVIEW_H

namespace Eigen { 

namespace internal {

template<typename MatrixType>
struct traits<SparseView<MatrixType> > : traits<MatrixType>
{
  typedef typename MatrixType::StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  enum {
    Flags = int(traits<MatrixType>::Flags) & (RowMajorBit)
  };
};

} // end namespace internal

/** \ingroup SparseCore_Module
  * \class SparseView
  *
  * \brief Expression of a dense or sparse matrix with zero or too small values removed
  *
  * \tparam MatrixType the type of the object of which we are removing the small entries
  *
  * This class represents an expression of a given dense or sparse matrix with
  * entries smaller than \c reference * \c epsilon are removed.
  * It is the return type of MatrixBase::sparseView() and SparseMatrixBase::pruned()
  * and most of the time this is the only way it is used.
  *
  * \sa MatrixBase::sparseView(), SparseMatrixBase::pruned()
  */
template<typename MatrixType>
class SparseView : public SparseMatrixBase<SparseView<MatrixType> >
{
  typedef typename MatrixType::Nested MatrixTypeNested;
  typedef typename internal::remove_all<MatrixTypeNested>::type _MatrixTypeNested;
  typedef SparseMatrixBase<SparseView > Base;
public:
  EIGEN_SPARSE_PUBLIC_INTERFACE(SparseView)
  typedef typename internal::remove_all<MatrixType>::type NestedExpression;

  explicit SparseView(const MatrixType& mat, const Scalar& reference = Scalar(0),
                      const RealScalar &epsilon = NumTraits<Scalar>::dummy_precision())
    : m_matrix(mat), m_reference(reference), m_epsilon(epsilon) {}

  inline Index rows() const { return m_matrix.rows(); }
  inline Index cols() const { return m_matrix.cols(); }

  inline Index innerSize() const { return m_matrix.innerSize(); }
  inline Index outerSize() const { return m_matrix.outerSize(); }
  
  /** \returns the nested expression */
  const typename internal::remove_all<MatrixTypeNested>::type&
  nestedExpression() const { return m_matrix; }
  
  Scalar reference() const { return m_reference; }
  RealScalar epsilon() const { return m_epsilon; }
  
protected:
  MatrixTypeNested m_matrix;
  Scalar m_reference;
  RealScalar m_epsilon;
};

namespace internal {

// TODO find a way to unify the two following variants
// This is tricky because implementing an inner iterator on top of an IndexBased evaluator is
// not easy because the evaluators do not expose the sizes of the underlying expression.
  
template<typename ArgType>
struct unary_evaluator<SparseView<ArgType>, IteratorBased>
  : public evaluator_base<SparseView<ArgType> >
{
    typedef typename evaluator<ArgType>::InnerIterator EvalIterator;
  public:
    typedef SparseView<ArgType> XprType;
    
    class InnerIterator : public EvalIterator
    {
      protected:
        typedef typename XprType::Scalar Scalar;
      public:

        EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& sve, Index outer)
          : EvalIterator(sve.m_argImpl,outer), m_view(sve.m_view)
        {
          incrementToNonZero();
        }

        EIGEN_STRONG_INLINE InnerIterator& operator++()
        {
          EvalIterator::operator++();
          incrementToNonZero();
          return *this;
        }

        using EvalIterator::value;

      protected:
        const XprType &m_view;

      private:
        void incrementToNonZero()
        {
          while((bool(*this)) && internal::isMuchSmallerThan(value(), m_view.reference(), m_view.epsilon()))
          {
            EvalIterator::operator++();
          }
        }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_view(xpr) {}

  protected:
    evaluator<ArgType> m_argImpl;
    const XprType &m_view;
};

template<typename ArgType>
struct unary_evaluator<SparseView<ArgType>, IndexBased>
  : public evaluator_base<SparseView<ArgType> >
{
  public:
    typedef SparseView<ArgType> XprType;
  protected:
    enum { IsRowMajor = (XprType::Flags&RowMajorBit)==RowMajorBit };
    typedef typename XprType::Scalar Scalar;
    typedef typename XprType::StorageIndex StorageIndex;
  public:
    
    class InnerIterator
    {
      public:

        EIGEN_STRONG_INLINE InnerIterator(const unary_evaluator& sve, Index outer)
          : m_sve(sve), m_inner(0), m_outer(outer), m_end(sve.m_view.innerSize())
        {
          incrementToNonZero();
        }

        EIGEN_STRONG_INLINE InnerIterator& operator++()
        {
          m_inner++;
          incrementToNonZero();
          return *this;
        }

        EIGEN_STRONG_INLINE Scalar value() const
        {
          return (IsRowMajor) ? m_sve.m_argImpl.coeff(m_outer, m_inner)
                              : m_sve.m_argImpl.coeff(m_inner, m_outer);
        }

        EIGEN_STRONG_INLINE StorageIndex index() const { return m_inner; }
        inline Index row() const { return IsRowMajor ? m_outer : index(); }
        inline Index col() const { return IsRowMajor ? index() : m_outer; }

        EIGEN_STRONG_INLINE operator bool() const { return m_inner < m_end && m_inner>=0; }

      protected:
        const unary_evaluator &m_sve;
        Index m_inner;
        const Index m_outer;
        const Index m_end;

      private:
        void incrementToNonZero()
        {
          while((bool(*this)) && internal::isMuchSmallerThan(value(), m_sve.m_view.reference(), m_sve.m_view.epsilon()))
          {
            m_inner++;
          }
        }
    };
    
    enum {
      CoeffReadCost = evaluator<ArgType>::CoeffReadCost,
      Flags = XprType::Flags
    };
    
    explicit unary_evaluator(const XprType& xpr) : m_argImpl(xpr.nestedExpression()), m_view(xpr) {}

  protected:
    evaluator<ArgType> m_argImpl;
    const XprType &m_view;
};

} // end namespace internal

/** \ingroup SparseCore_Module
  *
  * \returns a sparse expression of the dense expression \c *this with values smaller than
  * \a reference * \a epsilon removed.
  *
  * This method is typically used when prototyping to convert a quickly assembled dense Matrix \c D to a SparseMatrix \c S:
  * \code
  * MatrixXd D(n,m);
  * SparseMatrix<double> S;
  * S = D.sparseView();             // suppress numerical zeros (exact)
  * S = D.sparseView(reference);
  * S = D.sparseView(reference,epsilon);
  * \endcode
  * where \a reference is a meaningful non zero reference value,
  * and \a epsilon is a tolerance factor defaulting to NumTraits<Scalar>::dummy_precision().
  *
  * \sa SparseMatrixBase::pruned(), class SparseView */
template<typename Derived>
const SparseView<Derived> MatrixBase<Derived>::sparseView(const Scalar& reference,
                                                          const typename NumTraits<Scalar>::Real& epsilon) const
{
  return SparseView<Derived>(derived(), reference, epsilon);
}

/** \returns an expression of \c *this with values smaller than
  * \a reference * \a epsilon removed.
  *
  * This method is typically used in conjunction with the product of two sparse matrices
  * to automatically prune the smallest values as follows:
  * \code
  * C = (A*B).pruned();             // suppress numerical zeros (exact)
  * C = (A*B).pruned(ref);
  * C = (A*B).pruned(ref,epsilon);
  * \endcode
  * where \c ref is a meaningful non zero reference value.
  * */
template<typename Derived>
const SparseView<Derived>
SparseMatrixBase<Derived>::pruned(const Scalar& reference,
                                  const RealScalar& epsilon) const
{
  return SparseView<Derived>(derived(), reference, epsilon);
}

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/TriangularSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSETRIANGULARSOLVER_H
#define EIGEN_SPARSETRIANGULARSOLVER_H

namespace Eigen { 

namespace internal {

template<typename Lhs, typename Rhs, int Mode,
  int UpLo = (Mode & Lower)
           ? Lower
           : (Mode & Upper)
           ? Upper
           : -1,
  int StorageOrder = int(traits<Lhs>::Flags) & RowMajorBit>
struct sparse_solve_triangular_selector;

// forward substitution, row-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Lower,RowMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=0; i<lhs.rows(); ++i)
      {
        Scalar tmp = other.coeff(i,col);
        Scalar lastVal(0);
        Index lastIndex = 0;
        for(LhsIterator it(lhsEval, i); it; ++it)
        {
          lastVal = it.value();
          lastIndex = it.index();
          if(lastIndex==i)
            break;
          tmp -= lastVal * other.coeff(lastIndex,col);
        }
        if (Mode & UnitDiag)
          other.coeffRef(i,col) = tmp;
        else
        {
          eigen_assert(lastIndex==i);
          other.coeffRef(i,col) = tmp/lastVal;
        }
      }
    }
  }
};

// backward substitution, row-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Upper,RowMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=lhs.rows()-1 ; i>=0 ; --i)
      {
        Scalar tmp = other.coeff(i,col);
        Scalar l_ii(0);
        LhsIterator it(lhsEval, i);
        while(it && it.index()<i)
          ++it;
        if(!(Mode & UnitDiag))
        {
          eigen_assert(it && it.index()==i);
          l_ii = it.value();
          ++it;
        }
        else if (it && it.index() == i)
          ++it;
        for(; it; ++it)
        {
          tmp -= it.value() * other.coeff(it.index(),col);
        }

        if (Mode & UnitDiag)  other.coeffRef(i,col) = tmp;
        else                  other.coeffRef(i,col) = tmp/l_ii;
      }
    }
  }
};

// forward substitution, col-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Lower,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=0; i<lhs.cols(); ++i)
      {
        Scalar& tmp = other.coeffRef(i,col);
        if (tmp!=Scalar(0)) // optimization when other is actually sparse
        {
          LhsIterator it(lhsEval, i);
          while(it && it.index()<i)
            ++it;
          if(!(Mode & UnitDiag))
          {
            eigen_assert(it && it.index()==i);
            tmp /= it.value();
          }
          if (it && it.index()==i)
            ++it;
          for(; it; ++it)
            other.coeffRef(it.index(), col) -= tmp * it.value();
        }
      }
    }
  }
};

// backward substitution, col-major
template<typename Lhs, typename Rhs, int Mode>
struct sparse_solve_triangular_selector<Lhs,Rhs,Mode,Upper,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef evaluator<Lhs> LhsEval;
  typedef typename evaluator<Lhs>::InnerIterator LhsIterator;
  static void run(const Lhs& lhs, Rhs& other)
  {
    LhsEval lhsEval(lhs);
    for(Index col=0 ; col<other.cols() ; ++col)
    {
      for(Index i=lhs.cols()-1; i>=0; --i)
      {
        Scalar& tmp = other.coeffRef(i,col);
        if (tmp!=Scalar(0)) // optimization when other is actually sparse
        {
          if(!(Mode & UnitDiag))
          {
            // TODO replace this by a binary search. make sure the binary search is safe for partially sorted elements
            LhsIterator it(lhsEval, i);
            while(it && it.index()!=i)
              ++it;
            eigen_assert(it && it.index()==i);
            other.coeffRef(i,col) /= it.value();
          }
          LhsIterator it(lhsEval, i);
          for(; it && it.index()<i; ++it)
            other.coeffRef(it.index(), col) -= tmp * it.value();
        }
      }
    }
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN

template<typename ExpressionType,unsigned int Mode>
template<typename OtherDerived>
void TriangularViewImpl<ExpressionType,Mode,Sparse>::solveInPlace(MatrixBase<OtherDerived>& other) const
{
  eigen_assert(derived().cols() == derived().rows() && derived().cols() == other.rows());
  eigen_assert((!(Mode & ZeroDiag)) && bool(Mode & (Upper|Lower)));

  enum { copy = internal::traits<OtherDerived>::Flags & RowMajorBit };

  typedef typename internal::conditional<copy,
    typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
  OtherCopy otherCopy(other.derived());

  internal::sparse_solve_triangular_selector<ExpressionType, typename internal::remove_reference<OtherCopy>::type, Mode>::run(derived().nestedExpression(), otherCopy);

  if (copy)
    other = otherCopy;
}
#endif

// pure sparse path

namespace internal {

template<typename Lhs, typename Rhs, int Mode,
  int UpLo = (Mode & Lower)
           ? Lower
           : (Mode & Upper)
           ? Upper
           : -1,
  int StorageOrder = int(Lhs::Flags) & (RowMajorBit)>
struct sparse_solve_triangular_sparse_selector;

// forward substitution, col-major
template<typename Lhs, typename Rhs, int Mode, int UpLo>
struct sparse_solve_triangular_sparse_selector<Lhs,Rhs,Mode,UpLo,ColMajor>
{
  typedef typename Rhs::Scalar Scalar;
  typedef typename promote_index_type<typename traits<Lhs>::StorageIndex,
                                      typename traits<Rhs>::StorageIndex>::type StorageIndex;
  static void run(const Lhs& lhs, Rhs& other)
  {
    const bool IsLower = (UpLo==Lower);
    AmbiVector<Scalar,StorageIndex> tempVector(other.rows()*2);
    tempVector.setBounds(0,other.rows());

    Rhs res(other.rows(), other.cols());
    res.reserve(other.nonZeros());

    for(Index col=0 ; col<other.cols() ; ++col)
    {
      // FIXME estimate number of non zeros
      tempVector.init(.99/*float(other.col(col).nonZeros())/float(other.rows())*/);
      tempVector.setZero();
      tempVector.restart();
      for (typename Rhs::InnerIterator rhsIt(other, col); rhsIt; ++rhsIt)
      {
        tempVector.coeffRef(rhsIt.index()) = rhsIt.value();
      }

      for(Index i=IsLower?0:lhs.cols()-1;
          IsLower?i<lhs.cols():i>=0;
          i+=IsLower?1:-1)
      {
        tempVector.restart();
        Scalar& ci = tempVector.coeffRef(i);
        if (ci!=Scalar(0))
        {
          // find
          typename Lhs::InnerIterator it(lhs, i);
          if(!(Mode & UnitDiag))
          {
            if (IsLower)
            {
              eigen_assert(it.index()==i);
              ci /= it.value();
            }
            else
              ci /= lhs.coeff(i,i);
          }
          tempVector.restart();
          if (IsLower)
          {
            if (it.index()==i)
              ++it;
            for(; it; ++it)
              tempVector.coeffRef(it.index()) -= ci * it.value();
          }
          else
          {
            for(; it && it.index()<i; ++it)
              tempVector.coeffRef(it.index()) -= ci * it.value();
          }
        }
      }


      Index count = 0;
      // FIXME compute a reference value to filter zeros
      for (typename AmbiVector<Scalar,StorageIndex>::Iterator it(tempVector/*,1e-12*/); it; ++it)
      {
        ++ count;
//         std::cerr << "fill " << it.index() << ", " << col << "\n";
//         std::cout << it.value() << "  ";
        // FIXME use insertBack
        res.insert(it.index(), col) = it.value();
      }
//       std::cout << "tempVector.nonZeros() == " << int(count) << " / " << (other.rows()) << "\n";
    }
    res.finalize();
    other = res.markAsRValue();
  }
};

} // end namespace internal

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename ExpressionType,unsigned int Mode>
template<typename OtherDerived>
void TriangularViewImpl<ExpressionType,Mode,Sparse>::solveInPlace(SparseMatrixBase<OtherDerived>& other) const
{
  eigen_assert(derived().cols() == derived().rows() && derived().cols() == other.rows());
  eigen_assert( (!(Mode & ZeroDiag)) && bool(Mode & (Upper|Lower)));

//   enum { copy = internal::traits<OtherDerived>::Flags & RowMajorBit };

//   typedef typename internal::conditional<copy,
//     typename internal::plain_matrix_type_column_major<OtherDerived>::type, OtherDerived&>::type OtherCopy;
//   OtherCopy otherCopy(other.derived());

  internal::sparse_solve_triangular_sparse_selector<ExpressionType, OtherDerived, Mode>::run(derived().nestedExpression(), other.derived());

//   if (copy)
//     other = otherCopy;
}
#endif

} // end namespace Eigen

#endif // EIGEN_SPARSETRIANGULARSOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPARSE_LU_H
#define EIGEN_SPARSE_LU_H

namespace Eigen {

template <typename _MatrixType, typename _OrderingType = COLAMDOrdering<typename _MatrixType::StorageIndex> > class SparseLU;
template <typename MappedSparseMatrixType> struct SparseLUMatrixLReturnType;
template <typename MatrixLType, typename MatrixUType> struct SparseLUMatrixUReturnType;

template <bool Conjugate,class SparseLUType>
class SparseLUTransposeView : public SparseSolverBase<SparseLUTransposeView<Conjugate,SparseLUType> >
{
protected:
  typedef SparseSolverBase<SparseLUTransposeView<Conjugate,SparseLUType> > APIBase;
  using APIBase::m_isInitialized;
public:
  typedef typename SparseLUType::Scalar Scalar;
  typedef typename SparseLUType::StorageIndex StorageIndex;
  typedef typename SparseLUType::MatrixType MatrixType;
  typedef typename SparseLUType::OrderingType OrderingType;

  enum {
    ColsAtCompileTime = MatrixType::ColsAtCompileTime,
    MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
  };

  SparseLUTransposeView() : m_sparseLU(NULL) {}
  SparseLUTransposeView(const SparseLUTransposeView& view) {
    this->m_sparseLU = view.m_sparseLU;
  }
  void setIsInitialized(const bool isInitialized) {this->m_isInitialized = isInitialized;}
  void setSparseLU(SparseLUType* sparseLU) {m_sparseLU = sparseLU;}
  using APIBase::_solve_impl;
  template<typename Rhs, typename Dest>
  bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &X_base) const
  {
    Dest& X(X_base.derived());
    eigen_assert(m_sparseLU->info() == Success && "The matrix should be factorized first");
    EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);


    // this ugly const_cast_derived() helps to detect aliasing when applying the permutations
    for(Index j = 0; j < B.cols(); ++j){
      X.col(j) = m_sparseLU->colsPermutation() * B.const_cast_derived().col(j);
    }
    //Forward substitution with transposed or adjoint of U
    m_sparseLU->matrixU().template solveTransposedInPlace<Conjugate>(X);

    //Backward substitution with transposed or adjoint of L
    m_sparseLU->matrixL().template solveTransposedInPlace<Conjugate>(X);

    // Permute back the solution
    for (Index j = 0; j < B.cols(); ++j)
      X.col(j) = m_sparseLU->rowsPermutation().transpose() * X.col(j);
    return true;
  }
  inline Index rows() const { return m_sparseLU->rows(); }
  inline Index cols() const { return m_sparseLU->cols(); }

private:
  SparseLUType *m_sparseLU;
  SparseLUTransposeView& operator=(const SparseLUTransposeView&);
};


/** \ingroup SparseLU_Module
  * \class SparseLU
  * 
  * \brief Sparse supernodal LU factorization for general matrices
  * 
  * This class implements the supernodal LU factorization for general matrices.
  * It uses the main techniques from the sequential SuperLU package 
  * (http://crd-legacy.lbl.gov/~xiaoye/SuperLU/). It handles transparently real 
  * and complex arithmetic with single and double precision, depending on the 
  * scalar type of your input matrix. 
  * The code has been optimized to provide BLAS-3 operations during supernode-panel updates. 
  * It benefits directly from the built-in high-performant Eigen BLAS routines. 
  * Moreover, when the size of a supernode is very small, the BLAS calls are avoided to 
  * enable a better optimization from the compiler. For best performance, 
  * you should compile it with NDEBUG flag to avoid the numerous bounds checking on vectors. 
  * 
  * An important parameter of this class is the ordering method. It is used to reorder the columns 
  * (and eventually the rows) of the matrix to reduce the number of new elements that are created during 
  * numerical factorization. The cheapest method available is COLAMD. 
  * See  \link OrderingMethods_Module the OrderingMethods module \endlink for the list of 
  * built-in and external ordering methods. 
  *
  * Simple example with key steps 
  * \code
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A;
  * SparseLU<SparseMatrix<double>, COLAMDOrdering<int> >   solver;
  * // fill A and b;
  * // Compute the ordering permutation vector from the structural pattern of A
  * solver.analyzePattern(A); 
  * // Compute the numerical factorization 
  * solver.factorize(A); 
  * //Use the factors to solve the linear system 
  * x = solver.solve(b); 
  * \endcode
  * 
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * 
  * \note Unlike the initial SuperLU implementation, there is no step to equilibrate the matrix. 
  * For badly scaled matrices, this step can be useful to reduce the pivoting during factorization. 
  * If this is the case for your matrices, you can try the basic scaling method at
  *  "unsupported/Eigen/src/IterativeSolvers/Scaling.h"
  * 
  * \tparam _MatrixType The type of the sparse matrix. It must be a column-major SparseMatrix<>
  * \tparam _OrderingType The ordering method to use, either AMD, COLAMD or METIS. Default is COLMAD
  *
  * \implsparsesolverconcept
  * 
  * \sa \ref TutorialSparseSolverConcept
  * \sa \ref OrderingMethods_Module
  */
template <typename _MatrixType, typename _OrderingType>
class SparseLU : public SparseSolverBase<SparseLU<_MatrixType,_OrderingType> >, public internal::SparseLUImpl<typename _MatrixType::Scalar, typename _MatrixType::StorageIndex>
{
  protected:
    typedef SparseSolverBase<SparseLU<_MatrixType,_OrderingType> > APIBase;
    using APIBase::m_isInitialized;
  public:
    using APIBase::_solve_impl;
    
    typedef _MatrixType MatrixType; 
    typedef _OrderingType OrderingType;
    typedef typename MatrixType::Scalar Scalar; 
    typedef typename MatrixType::RealScalar RealScalar; 
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> NCMatrix;
    typedef internal::MappedSuperNodalMatrix<Scalar, StorageIndex> SCMatrix;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;
    typedef internal::SparseLUImpl<Scalar, StorageIndex> Base;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:

    SparseLU():m_lastError(""),m_Ustore(0,0,0,0,0,0),m_symmetricmode(false),m_diagpivotthresh(1.0),m_detPermR(1)
    {
      initperfvalues(); 
    }
    explicit SparseLU(const MatrixType& matrix)
      : m_lastError(""),m_Ustore(0,0,0,0,0,0),m_symmetricmode(false),m_diagpivotthresh(1.0),m_detPermR(1)
    {
      initperfvalues(); 
      compute(matrix);
    }
    
    ~SparseLU()
    {
      // Free all explicit dynamic pointers 
    }
    
    void analyzePattern (const MatrixType& matrix);
    void factorize (const MatrixType& matrix);
    void simplicialfactorize(const MatrixType& matrix);
    
    /**
      * Compute the symbolic and numeric factorization of the input sparse matrix.
      * The input matrix should be in column-major storage. 
      */
    void compute (const MatrixType& matrix)
    {
      // Analyze 
      analyzePattern(matrix); 
      //Factorize
      factorize(matrix);
    } 

    /** \returns an expression of the transposed of the factored matrix.
      *
      * A typical usage is to solve for the transposed problem A^T x = b:
      * \code
      * solver.compute(A);
      * x = solver.transpose().solve(b);
      * \endcode
      *
      * \sa adjoint(), solve()
      */
    const SparseLUTransposeView<false,SparseLU<_MatrixType,_OrderingType> > transpose()
    {
      SparseLUTransposeView<false,  SparseLU<_MatrixType,_OrderingType> > transposeView;
      transposeView.setSparseLU(this);
      transposeView.setIsInitialized(this->m_isInitialized);
      return transposeView;
    }


    /** \returns an expression of the adjoint of the factored matrix
      *
      * A typical usage is to solve for the adjoint problem A' x = b:
      * \code
      * solver.compute(A);
      * x = solver.adjoint().solve(b);
      * \endcode
      *
      * For real scalar types, this function is equivalent to transpose().
      *
      * \sa transpose(), solve()
      */
    const SparseLUTransposeView<true, SparseLU<_MatrixType,_OrderingType> > adjoint()
    {
      SparseLUTransposeView<true,  SparseLU<_MatrixType,_OrderingType> > adjointView;
      adjointView.setSparseLU(this);
      adjointView.setIsInitialized(this->m_isInitialized);
      return adjointView;
    }
    
    inline Index rows() const { return m_mat.rows(); }
    inline Index cols() const { return m_mat.cols(); }
    /** Indicate that the pattern of the input matrix is symmetric */
    void isSymmetric(bool sym)
    {
      m_symmetricmode = sym;
    }
    
    /** \returns an expression of the matrix L, internally stored as supernodes
      * The only operation available with this expression is the triangular solve
      * \code
      * y = b; matrixL().solveInPlace(y);
      * \endcode
      */
    SparseLUMatrixLReturnType<SCMatrix> matrixL() const
    {
      return SparseLUMatrixLReturnType<SCMatrix>(m_Lstore);
    }
    /** \returns an expression of the matrix U,
      * The only operation available with this expression is the triangular solve
      * \code
      * y = b; matrixU().solveInPlace(y);
      * \endcode
      */
    SparseLUMatrixUReturnType<SCMatrix,MappedSparseMatrix<Scalar,ColMajor,StorageIndex> > matrixU() const
    {
      return SparseLUMatrixUReturnType<SCMatrix, MappedSparseMatrix<Scalar,ColMajor,StorageIndex> >(m_Lstore, m_Ustore);
    }

    /**
      * \returns a reference to the row matrix permutation \f$ P_r \f$ such that \f$P_r A P_c^T = L U\f$
      * \sa colsPermutation()
      */
    inline const PermutationType& rowsPermutation() const
    {
      return m_perm_r;
    }
    /**
      * \returns a reference to the column matrix permutation\f$ P_c^T \f$ such that \f$P_r A P_c^T = L U\f$
      * \sa rowsPermutation()
      */
    inline const PermutationType& colsPermutation() const
    {
      return m_perm_c;
    }
    /** Set the threshold used for a diagonal entry to be an acceptable pivot. */
    void setPivotThreshold(const RealScalar& thresh)
    {
      m_diagpivotthresh = thresh; 
    }

#ifdef EIGEN_PARSED_BY_DOXYGEN
    /** \returns the solution X of \f$ A X = B \f$ using the current decomposition of A.
      *
      * \warning the destination matrix X in X = this->solve(B) must be colmun-major.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<SparseLU, Rhs> solve(const MatrixBase<Rhs>& B) const;
#endif // EIGEN_PARSED_BY_DOXYGEN
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the LU factorization reports a problem, zero diagonal for instance
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }
    
    /**
      * \returns A string describing the type of error
      */
    std::string lastErrorMessage() const
    {
      return m_lastError; 
    }

    template<typename Rhs, typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &X_base) const
    {
      Dest& X(X_base.derived());
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first");
      EIGEN_STATIC_ASSERT((Dest::Flags&RowMajorBit)==0,
                        THIS_METHOD_IS_ONLY_FOR_COLUMN_MAJOR_MATRICES);
      
      // Permute the right hand side to form X = Pr*B
      // on return, X is overwritten by the computed solution
      X.resize(B.rows(),B.cols());

      // this ugly const_cast_derived() helps to detect aliasing when applying the permutations
      for(Index j = 0; j < B.cols(); ++j)
        X.col(j) = rowsPermutation() * B.const_cast_derived().col(j);
      
      //Forward substitution with L
      this->matrixL().solveInPlace(X);
      this->matrixU().solveInPlace(X);
      
      // Permute back the solution 
      for (Index j = 0; j < B.cols(); ++j)
        X.col(j) = colsPermutation().inverse() * X.col(j);
      
      return true; 
    }
    
    /**
      * \returns the absolute value of the determinant of the matrix of which
      * *this is the QR decomposition.
      *
      * \warning a determinant can be very big or small, so for matrices
      * of large enough dimension, there is a risk of overflow/underflow.
      * One way to work around that is to use logAbsDeterminant() instead.
      *
      * \sa logAbsDeterminant(), signDeterminant()
      */
    Scalar absDeterminant()
    {
      using std::abs;
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Scalar det = Scalar(1.);
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            det *= abs(it.value());
            break;
          }
        }
      }
      return det;
    }

    /** \returns the natural log of the absolute value of the determinant of the matrix
      * of which **this is the QR decomposition
      *
      * \note This method is useful to work around the risk of overflow/underflow that's
      * inherent to the determinant computation.
      *
      * \sa absDeterminant(), signDeterminant()
      */
    Scalar logAbsDeterminant() const
    {
      using std::log;
      using std::abs;

      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      Scalar det = Scalar(0.);
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.row() < j) continue;
          if(it.row() == j)
          {
            det += log(abs(it.value()));
            break;
          }
        }
      }
      return det;
    }

    /** \returns A number representing the sign of the determinant
      *
      * \sa absDeterminant(), logAbsDeterminant()
      */
    Scalar signDeterminant()
    {
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Index det = 1;
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            if(it.value()<0)
              det = -det;
            else if(it.value()==0)
              return 0;
            break;
          }
        }
      }
      return det * m_detPermR * m_detPermC;
    }
    
    /** \returns The determinant of the matrix.
      *
      * \sa absDeterminant(), logAbsDeterminant()
      */
    Scalar determinant()
    {
      eigen_assert(m_factorizationIsOk && "The matrix should be factorized first.");
      // Initialize with the determinant of the row matrix
      Scalar det = Scalar(1.);
      // Note that the diagonal blocks of U are stored in supernodes,
      // which are available in the  L part :)
      for (Index j = 0; j < this->cols(); ++j)
      {
        for (typename SCMatrix::InnerIterator it(m_Lstore, j); it; ++it)
        {
          if(it.index() == j)
          {
            det *= it.value();
            break;
          }
        }
      }
      return (m_detPermR * m_detPermC) > 0 ? det : -det;
    }

    Index nnzL() const { return m_nnzL; };
    Index nnzU() const { return m_nnzU; };

  protected:
    // Functions 
    void initperfvalues()
    {
      m_perfv.panel_size = 16;
      m_perfv.relax = 1; 
      m_perfv.maxsuper = 128; 
      m_perfv.rowblk = 16; 
      m_perfv.colblk = 8; 
      m_perfv.fillfactor = 20;  
    }
      
    // Variables 
    mutable ComputationInfo m_info;
    bool m_factorizationIsOk;
    bool m_analysisIsOk;
    std::string m_lastError;
    NCMatrix m_mat; // The input (permuted ) matrix 
    SCMatrix m_Lstore; // The lower triangular matrix (supernodal)
    MappedSparseMatrix<Scalar,ColMajor,StorageIndex> m_Ustore; // The upper triangular matrix
    PermutationType m_perm_c; // Column permutation 
    PermutationType m_perm_r ; // Row permutation
    IndexVector m_etree; // Column elimination tree 
    
    typename Base::GlobalLU_t m_glu; 
                               
    // SparseLU options 
    bool m_symmetricmode;
    // values for performance 
    internal::perfvalues m_perfv;
    RealScalar m_diagpivotthresh; // Specifies the threshold used for a diagonal entry to be an acceptable pivot
    Index m_nnzL, m_nnzU; // Nonzeros in L and U factors
    Index m_detPermR, m_detPermC; // Determinants of the permutation matrices
  private:
    // Disable copy constructor 
    SparseLU (const SparseLU& );
}; // End class SparseLU



// Functions needed by the anaysis phase
/** 
  * Compute the column permutation to minimize the fill-in
  * 
  *  - Apply this permutation to the input matrix - 
  * 
  *  - Compute the column elimination tree on the permuted matrix 
  * 
  *  - Postorder the elimination tree and the column permutation
  * 
  */
template <typename MatrixType, typename OrderingType>
void SparseLU<MatrixType, OrderingType>::analyzePattern(const MatrixType& mat)
{
  
  //TODO  It is possible as in SuperLU to compute row and columns scaling vectors to equilibrate the matrix mat.
  
  // Firstly, copy the whole input matrix. 
  m_mat = mat;
  
  // Compute fill-in ordering
  OrderingType ord; 
  ord(m_mat,m_perm_c);
  
  // Apply the permutation to the column of the input  matrix
  if (m_perm_c.size())
  {
    m_mat.uncompress(); //NOTE: The effect of this command is only to create the InnerNonzeros pointers. FIXME : This vector is filled but not subsequently used.  
    // Then, permute only the column pointers
    ei_declare_aligned_stack_constructed_variable(StorageIndex,outerIndexPtr,mat.cols()+1,mat.isCompressed()?const_cast<StorageIndex*>(mat.outerIndexPtr()):0);
    
    // If the input matrix 'mat' is uncompressed, then the outer-indices do not match the ones of m_mat, and a copy is thus needed.
    if(!mat.isCompressed()) 
      IndexVector::Map(outerIndexPtr, mat.cols()+1) = IndexVector::Map(m_mat.outerIndexPtr(),mat.cols()+1);
    
    // Apply the permutation and compute the nnz per column.
    for (Index i = 0; i < mat.cols(); i++)
    {
      m_mat.outerIndexPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i];
      m_mat.innerNonZeroPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i+1] - outerIndexPtr[i];
    }
  }
  
  // Compute the column elimination tree of the permuted matrix 
  IndexVector firstRowElt;
  internal::coletree(m_mat, m_etree,firstRowElt); 
     
  // In symmetric mode, do not do postorder here
  if (!m_symmetricmode) {
    IndexVector post, iwork; 
    // Post order etree
    internal::treePostorder(StorageIndex(m_mat.cols()), m_etree, post); 
      
   
    // Renumber etree in postorder 
    Index m = m_mat.cols(); 
    iwork.resize(m+1);
    for (Index i = 0; i < m; ++i) iwork(post(i)) = post(m_etree(i));
    m_etree = iwork;
    
    // Postmultiply A*Pc by post, i.e reorder the matrix according to the postorder of the etree
    PermutationType post_perm(m); 
    for (Index i = 0; i < m; i++) 
      post_perm.indices()(i) = post(i); 
        
    // Combine the two permutations : postorder the permutation for future use
    if(m_perm_c.size()) {
      m_perm_c = post_perm * m_perm_c;
    }
    
  } // end postordering 
  
  m_analysisIsOk = true; 
}

// Functions needed by the numerical factorization phase


/** 
  *  - Numerical factorization 
  *  - Interleaved with the symbolic factorization 
  * On exit,  info is 
  * 
  *    = 0: successful factorization
  * 
  *    > 0: if info = i, and i is
  * 
  *       <= A->ncol: U(i,i) is exactly zero. The factorization has
  *          been completed, but the factor U is exactly singular,
  *          and division by zero will occur if it is used to solve a
  *          system of equations.
  * 
  *       > A->ncol: number of bytes allocated when memory allocation
  *         failure occurred, plus A->ncol. If lwork = -1, it is
  *         the estimated amount of space needed, plus A->ncol.  
  */
template <typename MatrixType, typename OrderingType>
void SparseLU<MatrixType, OrderingType>::factorize(const MatrixType& matrix)
{
  using internal::emptyIdxLU;
  eigen_assert(m_analysisIsOk && "analyzePattern() should be called first"); 
  eigen_assert((matrix.rows() == matrix.cols()) && "Only for squared matrices");
  
  m_isInitialized = true;
  
  // Apply the column permutation computed in analyzepattern()
  //   m_mat = matrix * m_perm_c.inverse(); 
  m_mat = matrix;
  if (m_perm_c.size()) 
  {
    m_mat.uncompress(); //NOTE: The effect of this command is only to create the InnerNonzeros pointers.
    //Then, permute only the column pointers
    const StorageIndex * outerIndexPtr;
    if (matrix.isCompressed()) outerIndexPtr = matrix.outerIndexPtr();
    else
    {
      StorageIndex* outerIndexPtr_t = new StorageIndex[matrix.cols()+1];
      for(Index i = 0; i <= matrix.cols(); i++) outerIndexPtr_t[i] = m_mat.outerIndexPtr()[i];
      outerIndexPtr = outerIndexPtr_t;
    }
    for (Index i = 0; i < matrix.cols(); i++)
    {
      m_mat.outerIndexPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i];
      m_mat.innerNonZeroPtr()[m_perm_c.indices()(i)] = outerIndexPtr[i+1] - outerIndexPtr[i];
    }
    if(!matrix.isCompressed()) delete[] outerIndexPtr;
  } 
  else 
  { //FIXME This should not be needed if the empty permutation is handled transparently
    m_perm_c.resize(matrix.cols());
    for(StorageIndex i = 0; i < matrix.cols(); ++i) m_perm_c.indices()(i) = i;
  }
  
  Index m = m_mat.rows();
  Index n = m_mat.cols();
  Index nnz = m_mat.nonZeros();
  Index maxpanel = m_perfv.panel_size * m;
  // Allocate working storage common to the factor routines
  Index lwork = 0;
  Index info = Base::memInit(m, n, nnz, lwork, m_perfv.fillfactor, m_perfv.panel_size, m_glu); 
  if (info) 
  {
    m_lastError = "UNABLE TO ALLOCATE WORKING MEMORY\n\n" ;
    m_factorizationIsOk = false;
    return ; 
  }
  
  // Set up pointers for integer working arrays 
  IndexVector segrep(m); segrep.setZero();
  IndexVector parent(m); parent.setZero();
  IndexVector xplore(m); xplore.setZero();
  IndexVector repfnz(maxpanel);
  IndexVector panel_lsub(maxpanel);
  IndexVector xprune(n); xprune.setZero();
  IndexVector marker(m*internal::LUNoMarker); marker.setZero();
  
  repfnz.setConstant(-1); 
  panel_lsub.setConstant(-1);
  
  // Set up pointers for scalar working arrays 
  ScalarVector dense; 
  dense.setZero(maxpanel);
  ScalarVector tempv; 
  tempv.setZero(internal::LUnumTempV(m, m_perfv.panel_size, m_perfv.maxsuper, /*m_perfv.rowblk*/m) );
  
  // Compute the inverse of perm_c
  PermutationType iperm_c(m_perm_c.inverse()); 
  
  // Identify initial relaxed snodes
  IndexVector relax_end(n);
  if ( m_symmetricmode == true ) 
    Base::heap_relax_snode(n, m_etree, m_perfv.relax, marker, relax_end);
  else
    Base::relax_snode(n, m_etree, m_perfv.relax, marker, relax_end);
  
  
  m_perm_r.resize(m); 
  m_perm_r.indices().setConstant(-1);
  marker.setConstant(-1);
  m_detPermR = 1; // Record the determinant of the row permutation
  
  m_glu.supno(0) = emptyIdxLU; m_glu.xsup.setConstant(0);
  m_glu.xsup(0) = m_glu.xlsub(0) = m_glu.xusub(0) = m_glu.xlusup(0) = Index(0);
  
  // Work on one 'panel' at a time. A panel is one of the following :
  //  (a) a relaxed supernode at the bottom of the etree, or
  //  (b) panel_size contiguous columns, <panel_size> defined by the user
  Index jcol; 
  Index pivrow; // Pivotal row number in the original row matrix
  Index nseg1; // Number of segments in U-column above panel row jcol
  Index nseg; // Number of segments in each U-column 
  Index irep; 
  Index i, k, jj; 
  for (jcol = 0; jcol < n; )
  {
    // Adjust panel size so that a panel won't overlap with the next relaxed snode. 
    Index panel_size = m_perfv.panel_size; // upper bound on panel width
    for (k = jcol + 1; k < (std::min)(jcol+panel_size, n); k++)
    {
      if (relax_end(k) != emptyIdxLU) 
      {
        panel_size = k - jcol; 
        break; 
      }
    }
    if (k == n) 
      panel_size = n - jcol; 
      
    // Symbolic outer factorization on a panel of columns 
    Base::panel_dfs(m, panel_size, jcol, m_mat, m_perm_r.indices(), nseg1, dense, panel_lsub, segrep, repfnz, xprune, marker, parent, xplore, m_glu); 
    
    // Numeric sup-panel updates in topological order 
    Base::panel_bmod(m, panel_size, jcol, nseg1, dense, tempv, segrep, repfnz, m_glu); 
    
    // Sparse LU within the panel, and below the panel diagonal 
    for ( jj = jcol; jj< jcol + panel_size; jj++) 
    {
      k = (jj - jcol) * m; // Column index for w-wide arrays 
      
      nseg = nseg1; // begin after all the panel segments
      //Depth-first-search for the current column
      VectorBlock<IndexVector> panel_lsubk(panel_lsub, k, m);
      VectorBlock<IndexVector> repfnz_k(repfnz, k, m); 
      info = Base::column_dfs(m, jj, m_perm_r.indices(), m_perfv.maxsuper, nseg, panel_lsubk, segrep, repfnz_k, xprune, marker, parent, xplore, m_glu); 
      if ( info ) 
      {
        m_lastError =  "UNABLE TO EXPAND MEMORY IN COLUMN_DFS() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      // Numeric updates to this column 
      VectorBlock<ScalarVector> dense_k(dense, k, m); 
      VectorBlock<IndexVector> segrep_k(segrep, nseg1, m-nseg1); 
      info = Base::column_bmod(jj, (nseg - nseg1), dense_k, tempv, segrep_k, repfnz_k, jcol, m_glu); 
      if ( info ) 
      {
        m_lastError = "UNABLE TO EXPAND MEMORY IN COLUMN_BMOD() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Copy the U-segments to ucol(*)
      info = Base::copy_to_ucol(jj, nseg, segrep, repfnz_k ,m_perm_r.indices(), dense_k, m_glu); 
      if ( info ) 
      {
        m_lastError = "UNABLE TO EXPAND MEMORY IN COPY_TO_UCOL() ";
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Form the L-segment 
      info = Base::pivotL(jj, m_diagpivotthresh, m_perm_r.indices(), iperm_c.indices(), pivrow, m_glu);
      if ( info ) 
      {
        m_lastError = "THE MATRIX IS STRUCTURALLY SINGULAR ... ZERO COLUMN AT ";
        std::ostringstream returnInfo;
        returnInfo << info; 
        m_lastError += returnInfo.str();
        m_info = NumericalIssue; 
        m_factorizationIsOk = false; 
        return; 
      }
      
      // Update the determinant of the row permutation matrix
      // FIXME: the following test is not correct, we should probably take iperm_c into account and pivrow is not directly the row pivot.
      if (pivrow != jj) m_detPermR = -m_detPermR;

      // Prune columns (0:jj-1) using column jj
      Base::pruneL(jj, m_perm_r.indices(), pivrow, nseg, segrep, repfnz_k, xprune, m_glu); 
      
      // Reset repfnz for this column 
      for (i = 0; i < nseg; i++)
      {
        irep = segrep(i); 
        repfnz_k(irep) = emptyIdxLU; 
      }
    } // end SparseLU within the panel  
    jcol += panel_size;  // Move to the next panel
  } // end for -- end elimination 
  
  m_detPermR = m_perm_r.determinant();
  m_detPermC = m_perm_c.determinant();
  
  // Count the number of nonzeros in factors 
  Base::countnz(n, m_nnzL, m_nnzU, m_glu); 
  // Apply permutation  to the L subscripts 
  Base::fixupL(n, m_perm_r.indices(), m_glu);
  
  // Create supernode matrix L 
  m_Lstore.setInfos(m, n, m_glu.lusup, m_glu.xlusup, m_glu.lsub, m_glu.xlsub, m_glu.supno, m_glu.xsup); 
  // Create the column major upper sparse matrix  U; 
  new (&m_Ustore) MappedSparseMatrix<Scalar, ColMajor, StorageIndex> ( m, n, m_nnzU, m_glu.xusub.data(), m_glu.usub.data(), m_glu.ucol.data() );
  
  m_info = Success;
  m_factorizationIsOk = true;
}

template<typename MappedSupernodalType>
struct SparseLUMatrixLReturnType : internal::no_assignment_operator
{
  typedef typename MappedSupernodalType::Scalar Scalar;
  explicit SparseLUMatrixLReturnType(const MappedSupernodalType& mapL) : m_mapL(mapL)
  { }
  Index rows() const { return m_mapL.rows(); }
  Index cols() const { return m_mapL.cols(); }
  template<typename Dest>
  void solveInPlace( MatrixBase<Dest> &X) const
  {
    m_mapL.solveInPlace(X);
  }
  template<bool Conjugate, typename Dest>
  void solveTransposedInPlace( MatrixBase<Dest> &X) const
  {
    m_mapL.template solveTransposedInPlace<Conjugate>(X);
  }

  const MappedSupernodalType& m_mapL;
};

template<typename MatrixLType, typename MatrixUType>
struct SparseLUMatrixUReturnType : internal::no_assignment_operator
{
  typedef typename MatrixLType::Scalar Scalar;
  SparseLUMatrixUReturnType(const MatrixLType& mapL, const MatrixUType& mapU)
  : m_mapL(mapL),m_mapU(mapU)
  { }
  Index rows() const { return m_mapL.rows(); }
  Index cols() const { return m_mapL.cols(); }

  template<typename Dest>   void solveInPlace(MatrixBase<Dest> &X) const
  {
    Index nrhs = X.cols();
    Index n    = X.rows();
    // Backward solve with U
    for (Index k = m_mapL.nsuper(); k >= 0; k--)
    {
      Index fsupc = m_mapL.supToCol()[k];
      Index lda = m_mapL.colIndexPtr()[fsupc+1] - m_mapL.colIndexPtr()[fsupc]; // leading dimension
      Index nsupc = m_mapL.supToCol()[k+1] - fsupc;
      Index luptr = m_mapL.colIndexPtr()[fsupc];

      if (nsupc == 1)
      {
        for (Index j = 0; j < nrhs; j++)
        {
          X(fsupc, j) /= m_mapL.valuePtr()[luptr];
        }
      }
      else
      {
        // FIXME: the following lines should use Block expressions and not Map!
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(m_mapL.valuePtr()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X.coeffRef(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        U = A.template triangularView<Upper>().solve(U);
      }

      for (Index j = 0; j < nrhs; ++j)
      {
        for (Index jcol = fsupc; jcol < fsupc + nsupc; jcol++)
        {
          typename MatrixUType::InnerIterator it(m_mapU, jcol);
          for ( ; it; ++it)
          {
            Index irow = it.index();
            X(irow, j) -= X(jcol, j) * it.value();
          }
        }
      }
    } // End For U-solve
  }

  template<bool Conjugate, typename Dest>   void solveTransposedInPlace(MatrixBase<Dest> &X) const
  {
    using numext::conj;
    Index nrhs = X.cols();
    Index n    = X.rows();
    // Forward solve with U
    for (Index k = 0; k <=  m_mapL.nsuper(); k++)
    {
      Index fsupc = m_mapL.supToCol()[k];
      Index lda = m_mapL.colIndexPtr()[fsupc+1] - m_mapL.colIndexPtr()[fsupc]; // leading dimension
      Index nsupc = m_mapL.supToCol()[k+1] - fsupc;
      Index luptr = m_mapL.colIndexPtr()[fsupc];

      for (Index j = 0; j < nrhs; ++j)
      {
        for (Index jcol = fsupc; jcol < fsupc + nsupc; jcol++)
        {
          typename MatrixUType::InnerIterator it(m_mapU, jcol);
          for ( ; it; ++it)
          {
            Index irow = it.index();
            X(jcol, j) -= X(irow, j) * (Conjugate? conj(it.value()): it.value());
          }
        }
      }
      if (nsupc == 1)
      {
        for (Index j = 0; j < nrhs; j++)
        {
          X(fsupc, j) /= (Conjugate? conj(m_mapL.valuePtr()[luptr]) : m_mapL.valuePtr()[luptr]);
        }
      }
      else
      {
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(m_mapL.valuePtr()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        if(Conjugate)
          U = A.adjoint().template triangularView<Lower>().solve(U);
        else
          U = A.transpose().template triangularView<Lower>().solve(U);
      }
    }// End For U-solve
  }


  const MatrixLType& m_mapL;
  const MatrixUType& m_mapU;
};

} // End namespace Eigen 

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLUImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
#ifndef SPARSELU_IMPL_H
#define SPARSELU_IMPL_H

namespace Eigen {
namespace internal {
  
/** \ingroup SparseLU_Module
  * \class SparseLUImpl
  * Base class for sparseLU
  */
template <typename Scalar, typename StorageIndex>
class SparseLUImpl
{
  public:
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector; 
    typedef Matrix<Scalar,Dynamic,Dynamic,ColMajor> ScalarMatrix;
    typedef Map<ScalarMatrix, 0,  OuterStride<> > MappedMatrixBlock;
    typedef typename ScalarVector::RealScalar RealScalar; 
    typedef Ref<Matrix<Scalar,Dynamic,1> > BlockScalarVector;
    typedef Ref<Matrix<StorageIndex,Dynamic,1> > BlockIndexVector;
    typedef LU_GlobalLU_t<IndexVector, ScalarVector> GlobalLU_t; 
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> MatrixType; 
    
  protected:
     template <typename VectorType>
     Index expand(VectorType& vec, Index& length, Index nbElts, Index keep_prev, Index& num_expansions);
     Index memInit(Index m, Index n, Index annz, Index lwork, Index fillratio, Index panel_size,  GlobalLU_t& glu); 
     template <typename VectorType>
     Index memXpand(VectorType& vec, Index& maxlen, Index nbElts, MemType memtype, Index& num_expansions);
     void heap_relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end); 
     void relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end); 
     Index snode_dfs(const Index jcol, const Index kcol,const MatrixType& mat,  IndexVector& xprune, IndexVector& marker, GlobalLU_t& glu); 
     Index snode_bmod (const Index jcol, const Index fsupc, ScalarVector& dense, GlobalLU_t& glu);
     Index pivotL(const Index jcol, const RealScalar& diagpivotthresh, IndexVector& perm_r, IndexVector& iperm_c, Index& pivrow, GlobalLU_t& glu);
     template <typename Traits>
     void dfs_kernel(const StorageIndex jj, IndexVector& perm_r,
                    Index& nseg, IndexVector& panel_lsub, IndexVector& segrep,
                    Ref<IndexVector> repfnz_col, IndexVector& xprune, Ref<IndexVector> marker, IndexVector& parent,
                    IndexVector& xplore, GlobalLU_t& glu, Index& nextl_col, Index krow, Traits& traits);
     void panel_dfs(const Index m, const Index w, const Index jcol, MatrixType& A, IndexVector& perm_r, Index& nseg, ScalarVector& dense, IndexVector& panel_lsub, IndexVector& segrep, IndexVector& repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu);
    
     void panel_bmod(const Index m, const Index w, const Index jcol, const Index nseg, ScalarVector& dense, ScalarVector& tempv, IndexVector& segrep, IndexVector& repfnz, GlobalLU_t& glu);
     Index column_dfs(const Index m, const Index jcol, IndexVector& perm_r, Index maxsuper, Index& nseg,  BlockIndexVector lsub_col, IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu);
     Index column_bmod(const Index jcol, const Index nseg, BlockScalarVector dense, ScalarVector& tempv, BlockIndexVector segrep, BlockIndexVector repfnz, Index fpanelc, GlobalLU_t& glu); 
     Index copy_to_ucol(const Index jcol, const Index nseg, IndexVector& segrep, BlockIndexVector repfnz ,IndexVector& perm_r, BlockScalarVector dense, GlobalLU_t& glu); 
     void pruneL(const Index jcol, const IndexVector& perm_r, const Index pivrow, const Index nseg, const IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, GlobalLU_t& glu);
     void countnz(const Index n, Index& nnzL, Index& nnzU, GlobalLU_t& glu); 
     void fixupL(const Index n, const IndexVector& perm_r, GlobalLU_t& glu); 
     
     template<typename , typename >
     friend struct column_dfs_traits;
}; 

} // end namespace internal
} // namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Memory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]memory.c files in SuperLU 
 
 * -- SuperLU routine (version 3.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * August 1, 2008
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef EIGEN_SPARSELU_MEMORY
#define EIGEN_SPARSELU_MEMORY

namespace Eigen {
namespace internal {
  
enum { LUNoMarker = 3 };
enum {emptyIdxLU = -1};
inline Index LUnumTempV(Index& m, Index& w, Index& t, Index& b)
{
  return (std::max)(m, (t+b)*w);
}

template< typename Scalar>
inline Index LUTempSpace(Index&m, Index& w)
{
  return (2*w + 4 + LUNoMarker) * m * sizeof(Index) + (w + 1) * m * sizeof(Scalar);
}




/** 
  * Expand the existing storage to accommodate more fill-ins
  * \param vec Valid pointer to the vector to allocate or expand
  * \param[in,out] length  At input, contain the current length of the vector that is to be increased. At output, length of the newly allocated vector
  * \param[in] nbElts Current number of elements in the factors
  * \param keep_prev  1: use length  and do not expand the vector; 0: compute new_len and expand
  * \param[in,out] num_expansions Number of times the memory has been expanded
  */
template <typename Scalar, typename StorageIndex>
template <typename VectorType>
Index  SparseLUImpl<Scalar,StorageIndex>::expand(VectorType& vec, Index& length, Index nbElts, Index keep_prev, Index& num_expansions) 
{
  
  float alpha = 1.5; // Ratio of the memory increase 
  Index new_len; // New size of the allocated memory
  
  if(num_expansions == 0 || keep_prev) 
    new_len = length ; // First time allocate requested
  else 
    new_len = (std::max)(length+1,Index(alpha * length));
  
  VectorType old_vec; // Temporary vector to hold the previous values   
  if (nbElts > 0 )
    old_vec = vec.segment(0,nbElts); 
  
  //Allocate or expand the current vector
#ifdef EIGEN_EXCEPTIONS
  try
#endif
  {
    vec.resize(new_len); 
  }
#ifdef EIGEN_EXCEPTIONS
  catch(std::bad_alloc& )
#else
  if(!vec.size())
#endif
  {
    if (!num_expansions)
    {
      // First time to allocate from LUMemInit()
      // Let LUMemInit() deals with it.
      return -1;
    }
    if (keep_prev)
    {
      // In this case, the memory length should not not be reduced
      return new_len;
    }
    else 
    {
      // Reduce the size and increase again 
      Index tries = 0; // Number of attempts
      do 
      {
        alpha = (alpha + 1)/2;
        new_len = (std::max)(length+1,Index(alpha * length));
#ifdef EIGEN_EXCEPTIONS
        try
#endif
        {
          vec.resize(new_len); 
        }
#ifdef EIGEN_EXCEPTIONS
        catch(std::bad_alloc& )
#else
        if (!vec.size())
#endif
        {
          tries += 1; 
          if ( tries > 10) return new_len; 
        }
      } while (!vec.size());
    }
  }
  //Copy the previous values to the newly allocated space 
  if (nbElts > 0)
    vec.segment(0, nbElts) = old_vec;   
   
  
  length  = new_len;
  if(num_expansions) ++num_expansions;
  return 0; 
}

/**
 * \brief  Allocate various working space for the numerical factorization phase.
 * \param m number of rows of the input matrix 
 * \param n number of columns 
 * \param annz number of initial nonzeros in the matrix 
 * \param lwork  if lwork=-1, this routine returns an estimated size of the required memory
 * \param glu persistent data to facilitate multiple factors : will be deleted later ??
 * \param fillratio estimated ratio of fill in the factors
 * \param panel_size Size of a panel
 * \return an estimated size of the required memory if lwork = -1; otherwise, return the size of actually allocated memory when allocation failed, and 0 on success
 * \note Unlike SuperLU, this routine does not support successive factorization with the same pattern and the same row permutation
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::memInit(Index m, Index n, Index annz, Index lwork, Index fillratio, Index panel_size,  GlobalLU_t& glu)
{
  Index& num_expansions = glu.num_expansions; //No memory expansions so far
  num_expansions = 0;
  glu.nzumax = glu.nzlumax = (std::min)(fillratio * (annz+1) / n, m) * n; // estimated number of nonzeros in U 
  glu.nzlmax = (std::max)(Index(4), fillratio) * (annz+1) / 4; // estimated  nnz in L factor
  // Return the estimated size to the user if necessary
  Index tempSpace;
  tempSpace = (2*panel_size + 4 + LUNoMarker) * m * sizeof(Index) + (panel_size + 1) * m * sizeof(Scalar);
  if (lwork == emptyIdxLU) 
  {
    Index estimated_size;
    estimated_size = (5 * n + 5) * sizeof(Index)  + tempSpace
                    + (glu.nzlmax + glu.nzumax) * sizeof(Index) + (glu.nzlumax+glu.nzumax) *  sizeof(Scalar) + n; 
    return estimated_size;
  }
  
  // Setup the required space 
  
  // First allocate Integer pointers for L\U factors
  glu.xsup.resize(n+1);
  glu.supno.resize(n+1);
  glu.xlsub.resize(n+1);
  glu.xlusup.resize(n+1);
  glu.xusub.resize(n+1);

  // Reserve memory for L/U factors
  do 
  {
    if(     (expand<ScalarVector>(glu.lusup, glu.nzlumax, 0, 0, num_expansions)<0)
        ||  (expand<ScalarVector>(glu.ucol,  glu.nzumax,  0, 0, num_expansions)<0)
        ||  (expand<IndexVector> (glu.lsub,  glu.nzlmax,  0, 0, num_expansions)<0)
        ||  (expand<IndexVector> (glu.usub,  glu.nzumax,  0, 1, num_expansions)<0) )
    {
      //Reduce the estimated size and retry
      glu.nzlumax /= 2;
      glu.nzumax /= 2;
      glu.nzlmax /= 2;
      if (glu.nzlumax < annz ) return glu.nzlumax; 
    }
  } while (!glu.lusup.size() || !glu.ucol.size() || !glu.lsub.size() || !glu.usub.size());
  
  ++num_expansions;
  return 0;
  
} // end LuMemInit

/** 
 * \brief Expand the existing storage 
 * \param vec vector to expand 
 * \param[in,out] maxlen On input, previous size of vec (Number of elements to copy ). on output, new size
 * \param nbElts current number of elements in the vector.
 * \param memtype Type of the element to expand
 * \param num_expansions Number of expansions 
 * \return 0 on success, > 0 size of the memory allocated so far
 */
template <typename Scalar, typename StorageIndex>
template <typename VectorType>
Index SparseLUImpl<Scalar,StorageIndex>::memXpand(VectorType& vec, Index& maxlen, Index nbElts, MemType memtype, Index& num_expansions)
{
  Index failed_size; 
  if (memtype == USUB)
     failed_size = this->expand<VectorType>(vec, maxlen, nbElts, 1, num_expansions);
  else
    failed_size = this->expand<VectorType>(vec, maxlen, nbElts, 0, num_expansions);

  if (failed_size)
    return failed_size; 
  
  return 0 ;  
}

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_SPARSELU_MEMORY


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Structs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 * NOTE: This file comes from a partly modified version of files slu_[s,d,c,z]defs.h
 * -- SuperLU routine (version 4.1) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November, 2010
 * 
 * Global data structures used in LU factorization -
 * 
 *   nsuper: #supernodes = nsuper + 1, numbered [0, nsuper].
 *   (xsup,supno): supno[i] is the supernode no to which i belongs;
 *  xsup(s) points to the beginning of the s-th supernode.
 *  e.g.   supno 0 1 2 2 3 3 3 4 4 4 4 4   (n=12)
 *          xsup 0 1 2 4 7 12
 *  Note: dfs will be performed on supernode rep. relative to the new 
 *        row pivoting ordering
 *
 *   (xlsub,lsub): lsub[*] contains the compressed subscript of
 *  rectangular supernodes; xlsub[j] points to the starting
 *  location of the j-th column in lsub[*]. Note that xlsub 
 *  is indexed by column.
 *  Storage: original row subscripts
 *
 *      During the course of sparse LU factorization, we also use
 *  (xlsub,lsub) for the purpose of symmetric pruning. For each
 *  supernode {s,s+1,...,t=s+r} with first column s and last
 *  column t, the subscript set
 *    lsub[j], j=xlsub[s], .., xlsub[s+1]-1
 *  is the structure of column s (i.e. structure of this supernode).
 *  It is used for the storage of numerical values.
 *  Furthermore,
 *    lsub[j], j=xlsub[t], .., xlsub[t+1]-1
 *  is the structure of the last column t of this supernode.
 *  It is for the purpose of symmetric pruning. Therefore, the
 *  structural subscripts can be rearranged without making physical
 *  interchanges among the numerical values.
 *
 *  However, if the supernode has only one column, then we
 *  only keep one set of subscripts. For any subscript interchange
 *  performed, similar interchange must be done on the numerical
 *  values.
 *
 *  The last column structures (for pruning) will be removed
 *  after the numercial LU factorization phase.
 *
 *   (xlusup,lusup): lusup[*] contains the numerical values of the
 *  rectangular supernodes; xlusup[j] points to the starting
 *  location of the j-th column in storage vector lusup[*]
 *  Note: xlusup is indexed by column.
 *  Each rectangular supernode is stored by column-major
 *  scheme, consistent with Fortran 2-dim array storage.
 *
 *   (xusub,ucol,usub): ucol[*] stores the numerical values of
 *  U-columns outside the rectangular supernodes. The row
 *  subscript of nonzero ucol[k] is stored in usub[k].
 *  xusub[i] points to the starting location of column i in ucol.
 *  Storage: new row subscripts; that is subscripts of PA.
 */

#ifndef EIGEN_LU_STRUCTS
#define EIGEN_LU_STRUCTS
namespace Eigen {
namespace internal {
  
typedef enum {LUSUP, UCOL, LSUB, USUB, LLVL, ULVL} MemType; 

template <typename IndexVector, typename ScalarVector>
struct LU_GlobalLU_t {
  typedef typename IndexVector::Scalar StorageIndex; 
  IndexVector xsup; //First supernode column ... xsup(s) points to the beginning of the s-th supernode
  IndexVector supno; // Supernode number corresponding to this column (column to supernode mapping)
  ScalarVector  lusup; // nonzero values of L ordered by columns 
  IndexVector lsub; // Compressed row indices of L rectangular supernodes. 
  IndexVector xlusup; // pointers to the beginning of each column in lusup
  IndexVector xlsub; // pointers to the beginning of each column in lsub
  Index   nzlmax; // Current max size of lsub
  Index   nzlumax; // Current max size of lusup
  ScalarVector  ucol; // nonzero values of U ordered by columns 
  IndexVector usub; // row indices of U columns in ucol
  IndexVector xusub; // Pointers to the beginning of each column of U in ucol 
  Index   nzumax; // Current max size of ucol
  Index   n; // Number of columns in the matrix  
  Index   num_expansions; 
};

// Values to set for performance
struct perfvalues {
  Index panel_size; // a panel consists of at most <panel_size> consecutive columns
  Index relax; // To control degree of relaxing supernodes. If the number of nodes (columns) 
                // in a subtree of the elimination tree is less than relax, this subtree is considered 
                // as one supernode regardless of the row structures of those columns
  Index maxsuper; // The maximum size for a supernode in complete LU
  Index rowblk; // The minimum row dimension for 2-D blocking to be used;
  Index colblk; // The minimum column dimension for 2-D blocking to be used;
  Index fillfactor; // The estimated fills factors for L and U, compared with A
}; 

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_LU_STRUCTS


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_SupernodalMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_SUPERNODAL_MATRIX_H
#define EIGEN_SPARSELU_SUPERNODAL_MATRIX_H

namespace Eigen {
namespace internal {

/** \ingroup SparseLU_Module
 * \brief a class to manipulate the L supernodal factor from the SparseLU factorization
 * 
 * This class  contain the data to easily store 
 * and manipulate the supernodes during the factorization and solution phase of Sparse LU. 
 * Only the lower triangular matrix has supernodes.
 * 
 * NOTE : This class corresponds to the SCformat structure in SuperLU
 * 
 */
/* TODO
 * InnerIterator as for sparsematrix 
 * SuperInnerIterator to iterate through all supernodes 
 * Function for triangular solve
 */
template <typename _Scalar, typename _StorageIndex>
class MappedSuperNodalMatrix
{
  public:
    typedef _Scalar Scalar; 
    typedef _StorageIndex StorageIndex;
    typedef Matrix<StorageIndex,Dynamic,1> IndexVector;
    typedef Matrix<Scalar,Dynamic,1> ScalarVector;
  public:
    MappedSuperNodalMatrix()
    {
      
    }
    MappedSuperNodalMatrix(Index m, Index n,  ScalarVector& nzval, IndexVector& nzval_colptr, IndexVector& rowind,
             IndexVector& rowind_colptr, IndexVector& col_to_sup, IndexVector& sup_to_col )
    {
      setInfos(m, n, nzval, nzval_colptr, rowind, rowind_colptr, col_to_sup, sup_to_col);
    }
    
    ~MappedSuperNodalMatrix()
    {
      
    }
    /**
     * Set appropriate pointers for the lower triangular supernodal matrix
     * These infos are available at the end of the numerical factorization
     * FIXME This class will be modified such that it can be use in the course 
     * of the factorization.
     */
    void setInfos(Index m, Index n, ScalarVector& nzval, IndexVector& nzval_colptr, IndexVector& rowind,
             IndexVector& rowind_colptr, IndexVector& col_to_sup, IndexVector& sup_to_col )
    {
      m_row = m;
      m_col = n; 
      m_nzval = nzval.data(); 
      m_nzval_colptr = nzval_colptr.data(); 
      m_rowind = rowind.data(); 
      m_rowind_colptr = rowind_colptr.data(); 
      m_nsuper = col_to_sup(n); 
      m_col_to_sup = col_to_sup.data(); 
      m_sup_to_col = sup_to_col.data(); 
    }
    
    /**
     * Number of rows
     */
    Index rows() const { return m_row; }
    
    /**
     * Number of columns
     */
    Index cols() const { return m_col; }
    
    /**
     * Return the array of nonzero values packed by column
     * 
     * The size is nnz
     */
    Scalar* valuePtr() {  return m_nzval; }
    
    const Scalar* valuePtr() const 
    {
      return m_nzval; 
    }
    /**
     * Return the pointers to the beginning of each column in \ref valuePtr()
     */
    StorageIndex* colIndexPtr()
    {
      return m_nzval_colptr; 
    }
    
    const StorageIndex* colIndexPtr() const
    {
      return m_nzval_colptr; 
    }
    
    /**
     * Return the array of compressed row indices of all supernodes
     */
    StorageIndex* rowIndex()  { return m_rowind; }
    
    const StorageIndex* rowIndex() const
    {
      return m_rowind; 
    }
    
    /**
     * Return the location in \em rowvaluePtr() which starts each column
     */
    StorageIndex* rowIndexPtr() { return m_rowind_colptr; }
    
    const StorageIndex* rowIndexPtr() const
    {
      return m_rowind_colptr; 
    }
    
    /** 
     * Return the array of column-to-supernode mapping 
     */
    StorageIndex* colToSup()  { return m_col_to_sup; }
    
    const StorageIndex* colToSup() const
    {
      return m_col_to_sup;       
    }
    /**
     * Return the array of supernode-to-column mapping
     */
    StorageIndex* supToCol() { return m_sup_to_col; }
    
    const StorageIndex* supToCol() const
    {
      return m_sup_to_col;
    }
    
    /**
     * Return the number of supernodes
     */
    Index nsuper() const
    {
      return m_nsuper; 
    }
    
    class InnerIterator; 
    template<typename Dest>
    void solveInPlace( MatrixBase<Dest>&X) const;
    template<bool Conjugate, typename Dest>
    void solveTransposedInPlace( MatrixBase<Dest>&X) const;

    
      
      
    
  protected:
    Index m_row; // Number of rows
    Index m_col; // Number of columns
    Index m_nsuper; // Number of supernodes
    Scalar* m_nzval; //array of nonzero values packed by column
    StorageIndex* m_nzval_colptr; //nzval_colptr[j] Stores the location in nzval[] which starts column j
    StorageIndex* m_rowind; // Array of compressed row indices of rectangular supernodes
    StorageIndex* m_rowind_colptr; //rowind_colptr[j] stores the location in rowind[] which starts column j
    StorageIndex* m_col_to_sup; // col_to_sup[j] is the supernode number to which column j belongs
    StorageIndex* m_sup_to_col; //sup_to_col[s] points to the starting column of the s-th supernode
    
  private :
};

/**
  * \brief InnerIterator class to iterate over nonzero values of the current column in the supernodal matrix L
  * 
  */
template<typename Scalar, typename StorageIndex>
class MappedSuperNodalMatrix<Scalar,StorageIndex>::InnerIterator
{
  public:
     InnerIterator(const MappedSuperNodalMatrix& mat, Index outer)
      : m_matrix(mat),
        m_outer(outer),
        m_supno(mat.colToSup()[outer]),
        m_idval(mat.colIndexPtr()[outer]),
        m_startidval(m_idval),
        m_endidval(mat.colIndexPtr()[outer+1]),
        m_idrow(mat.rowIndexPtr()[mat.supToCol()[mat.colToSup()[outer]]]),
        m_endidrow(mat.rowIndexPtr()[mat.supToCol()[mat.colToSup()[outer]]+1])
    {}
    inline InnerIterator& operator++()
    { 
      m_idval++; 
      m_idrow++;
      return *this;
    }
    inline Scalar value() const { return m_matrix.valuePtr()[m_idval]; }
    
    inline Scalar& valueRef() { return const_cast<Scalar&>(m_matrix.valuePtr()[m_idval]); }
    
    inline Index index() const { return m_matrix.rowIndex()[m_idrow]; }
    inline Index row() const { return index(); }
    inline Index col() const { return m_outer; }
    
    inline Index supIndex() const { return m_supno; }
    
    inline operator bool() const 
    { 
      return ( (m_idval < m_endidval) && (m_idval >= m_startidval)
                && (m_idrow < m_endidrow) );
    }
    
  protected:
    const MappedSuperNodalMatrix& m_matrix; // Supernodal lower triangular matrix 
    const Index m_outer;                    // Current column 
    const Index m_supno;                    // Current SuperNode number
    Index m_idval;                          // Index to browse the values in the current column
    const Index m_startidval;               // Start of the column value
    const Index m_endidval;                 // End of the column value
    Index m_idrow;                          // Index to browse the row indices 
    Index m_endidrow;                       // End index of row indices of the current column
};

/**
 * \brief Solve with the supernode triangular matrix
 * 
 */
template<typename Scalar, typename Index_>
template<typename Dest>
void MappedSuperNodalMatrix<Scalar,Index_>::solveInPlace( MatrixBase<Dest>&X) const
{
    /* Explicit type conversion as the Index type of MatrixBase<Dest> may be wider than Index */
//    eigen_assert(X.rows() <= NumTraits<Index>::highest());
//    eigen_assert(X.cols() <= NumTraits<Index>::highest());
    Index n    = int(X.rows());
    Index nrhs = Index(X.cols());
    const Scalar * Lval = valuePtr();                 // Nonzero values 
    Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor> work(n, nrhs);     // working vector
    work.setZero();
    for (Index k = 0; k <= nsuper(); k ++)
    {
      Index fsupc = supToCol()[k];                    // First column of the current supernode 
      Index istart = rowIndexPtr()[fsupc];            // Pointer index to the subscript of the current column
      Index nsupr = rowIndexPtr()[fsupc+1] - istart;  // Number of rows in the current supernode
      Index nsupc = supToCol()[k+1] - fsupc;          // Number of columns in the current supernode
      Index nrow = nsupr - nsupc;                     // Number of rows in the non-diagonal part of the supernode
      Index irow;                                     //Current index row
      
      if (nsupc == 1 )
      {
        for (Index j = 0; j < nrhs; j++)
        {
          InnerIterator it(*this, fsupc);
          ++it; // Skip the diagonal element
          for (; it; ++it)
          {
            irow = it.row();
            X(irow, j) -= X(fsupc, j) * it.value();
          }
        }
      }
      else
      {
        // The supernode has more than one column 
        Index luptr = colIndexPtr()[fsupc]; 
        Index lda = colIndexPtr()[fsupc+1] - luptr;
        
        // Triangular solve 
        Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(Lval[luptr]), nsupc, nsupc, OuterStride<>(lda) );
        Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
        U = A.template triangularView<UnitLower>().solve(U); 
        
        // Matrix-vector product 
        new (&A) Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > ( &(Lval[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
        work.topRows(nrow).noalias() = A * U;
        
        //Begin Scatter 
        for (Index j = 0; j < nrhs; j++)
        {
          Index iptr = istart + nsupc; 
          for (Index i = 0; i < nrow; i++)
          {
            irow = rowIndex()[iptr]; 
            X(irow, j) -= work(i, j); // Scatter operation
            work(i, j) = Scalar(0); 
            iptr++;
          }
        }
      }
    } 
}

template<typename Scalar, typename Index_>
template<bool Conjugate, typename Dest>
void MappedSuperNodalMatrix<Scalar,Index_>::solveTransposedInPlace( MatrixBase<Dest>&X) const
{
    using numext::conj;
  Index n    = int(X.rows());
  Index nrhs = Index(X.cols());
  const Scalar * Lval = valuePtr();                 // Nonzero values
  Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor> work(n, nrhs);     // working vector
  work.setZero();
  for (Index k = nsuper(); k >= 0; k--)
  {
    Index fsupc = supToCol()[k];                    // First column of the current supernode
    Index istart = rowIndexPtr()[fsupc];            // Pointer index to the subscript of the current column
    Index nsupr = rowIndexPtr()[fsupc+1] - istart;  // Number of rows in the current supernode
    Index nsupc = supToCol()[k+1] - fsupc;          // Number of columns in the current supernode
    Index nrow = nsupr - nsupc;                     // Number of rows in the non-diagonal part of the supernode
    Index irow;                                     //Current index row

    if (nsupc == 1 )
    {
      for (Index j = 0; j < nrhs; j++)
      {
        InnerIterator it(*this, fsupc);
        ++it; // Skip the diagonal element
        for (; it; ++it)
        {
          irow = it.row();
          X(fsupc,j) -= X(irow, j) * (Conjugate?conj(it.value()):it.value());
        }
      }
    }
    else
    {
      // The supernode has more than one column
      Index luptr = colIndexPtr()[fsupc];
      Index lda = colIndexPtr()[fsupc+1] - luptr;

      //Begin Gather
      for (Index j = 0; j < nrhs; j++)
      {
        Index iptr = istart + nsupc;
        for (Index i = 0; i < nrow; i++)
        {
          irow = rowIndex()[iptr];
          work.topRows(nrow)(i,j)= X(irow,j); // Gather operation
          iptr++;
        }
      }

      // Matrix-vector product with transposed submatrix
      Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > A( &(Lval[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
      Map< Matrix<Scalar,Dynamic,Dest::ColsAtCompileTime, ColMajor>, 0, OuterStride<> > U (&(X(fsupc,0)), nsupc, nrhs, OuterStride<>(n) );
      if(Conjugate)
        U = U - A.adjoint() * work.topRows(nrow);
      else
        U = U - A.transpose() * work.topRows(nrow);

      // Triangular solve (of transposed diagonal block)
      new (&A) Map<const Matrix<Scalar,Dynamic,Dynamic, ColMajor>, 0, OuterStride<> > ( &(Lval[luptr]), nsupc, nsupc, OuterStride<>(lda) );
      if(Conjugate)
        U = A.adjoint().template triangularView<UnitUpper>().solve(U);
      else
        U = A.transpose().template triangularView<UnitUpper>().solve(U);

    }

  }
}


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPARSELU_MATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Utils.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPARSELU_UTILS_H
#define EIGEN_SPARSELU_UTILS_H

namespace Eigen {
namespace internal {

/**
 * \brief Count Nonzero elements in the factors
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::countnz(const Index n, Index& nnzL, Index& nnzU, GlobalLU_t& glu)
{
 nnzL = 0; 
 nnzU = (glu.xusub)(n); 
 Index nsuper = (glu.supno)(n); 
 Index jlen; 
 Index i, j, fsupc;
 if (n <= 0 ) return; 
 // For each supernode
 for (i = 0; i <= nsuper; i++)
 {
   fsupc = glu.xsup(i); 
   jlen = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
   
   for (j = fsupc; j < glu.xsup(i+1); j++)
   {
     nnzL += jlen; 
     nnzU += j - fsupc + 1; 
     jlen--; 
   }
 }
}

/**
 * \brief Fix up the data storage lsub for L-subscripts. 
 * 
 * It removes the subscripts sets for structural pruning, 
 * and applies permutation to the remaining subscripts
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::fixupL(const Index n, const IndexVector& perm_r, GlobalLU_t& glu)
{
  Index fsupc, i, j, k, jstart; 
  
  StorageIndex nextl = 0; 
  Index nsuper = (glu.supno)(n); 
  
  // For each supernode 
  for (i = 0; i <= nsuper; i++)
  {
    fsupc = glu.xsup(i); 
    jstart = glu.xlsub(fsupc); 
    glu.xlsub(fsupc) = nextl; 
    for (j = jstart; j < glu.xlsub(fsupc + 1); j++)
    {
      glu.lsub(nextl) = perm_r(glu.lsub(j)); // Now indexed into P*A
      nextl++;
    }
    for (k = fsupc+1; k < glu.xsup(i+1); k++)
      glu.xlsub(k) = nextl; // other columns in supernode i
  }
  
  glu.xlsub(n) = nextl; 
}

} // end namespace internal

} // end namespace Eigen
#endif // EIGEN_SPARSELU_UTILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of xcolumn_bmod.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COLUMN_BMOD_H
#define SPARSELU_COLUMN_BMOD_H

namespace Eigen {

namespace internal {
/**
 * \brief Performs numeric block updates (sup-col) in topological order
 * 
 * \param jcol current column to update
 * \param nseg Number of segments in the U part
 * \param dense Store the full representation of the column
 * \param tempv working array 
 * \param segrep segment representative ...
 * \param repfnz ??? First nonzero column in each row ???  ...
 * \param fpanelc First column in the current panel
 * \param glu Global LU data. 
 * \return 0 - successful return 
 *         > 0 - number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::column_bmod(const Index jcol, const Index nseg, BlockScalarVector dense, ScalarVector& tempv,
                                                     BlockIndexVector segrep, BlockIndexVector repfnz, Index fpanelc, GlobalLU_t& glu)
{
  Index  jsupno, k, ksub, krep, ksupno; 
  Index lptr, nrow, isub, irow, nextlu, new_next, ufirst; 
  Index fsupc, nsupc, nsupr, luptr, kfnz, no_zeros; 
  /* krep = representative of current k-th supernode
    * fsupc =  first supernodal column
    * nsupc = number of columns in a supernode
    * nsupr = number of rows in a supernode
    * luptr = location of supernodal LU-block in storage
    * kfnz = first nonz in the k-th supernodal segment
    * no_zeros = no lf leading zeros in a supernodal U-segment
    */
  
  jsupno = glu.supno(jcol);
  // For each nonzero supernode segment of U[*,j] in topological order 
  k = nseg - 1; 
  Index d_fsupc; // distance between the first column of the current panel and the 
               // first column of the current snode
  Index fst_col; // First column within small LU update
  Index segsize; 
  for (ksub = 0; ksub < nseg; ksub++)
  {
    krep = segrep(k); k--; 
    ksupno = glu.supno(krep); 
    if (jsupno != ksupno )
    {
      // outside the rectangular supernode 
      fsupc = glu.xsup(ksupno); 
      fst_col = (std::max)(fsupc, fpanelc); 
      
      // Distance from the current supernode to the current panel; 
      // d_fsupc = 0 if fsupc > fpanelc
      d_fsupc = fst_col - fsupc; 
      
      luptr = glu.xlusup(fst_col) + d_fsupc; 
      lptr = glu.xlsub(fsupc) + d_fsupc; 
      
      kfnz = repfnz(krep); 
      kfnz = (std::max)(kfnz, fpanelc); 
      
      segsize = krep - kfnz + 1; 
      nsupc = krep - fst_col + 1; 
      nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
      nrow = nsupr - d_fsupc - nsupc;
      Index lda = glu.xlusup(fst_col+1) - glu.xlusup(fst_col);
      
      
      // Perform a triangular solver and block update, 
      // then scatter the result of sup-col update to dense
      no_zeros = kfnz - fst_col; 
      if(segsize==1)
        LU_kernel_bmod<1>::run(segsize, dense, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
      else
        LU_kernel_bmod<Dynamic>::run(segsize, dense, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
    } // end if jsupno 
  } // end for each segment
  
  // Process the supernodal portion of  L\U[*,j]
  nextlu = glu.xlusup(jcol); 
  fsupc = glu.xsup(jsupno);
  
  // copy the SPA dense into L\U[*,j]
  Index mem; 
  new_next = nextlu + glu.xlsub(fsupc + 1) - glu.xlsub(fsupc); 
  Index offset = internal::first_multiple<Index>(new_next, internal::packet_traits<Scalar>::size) - new_next;
  if(offset)
    new_next += offset;
  while (new_next > glu.nzlumax )
  {
    mem = memXpand<ScalarVector>(glu.lusup, glu.nzlumax, nextlu, LUSUP, glu.num_expansions);  
    if (mem) return mem; 
  }
  
  for (isub = glu.xlsub(fsupc); isub < glu.xlsub(fsupc+1); isub++)
  {
    irow = glu.lsub(isub);
    glu.lusup(nextlu) = dense(irow);
    dense(irow) = Scalar(0.0); 
    ++nextlu; 
  }
  
  if(offset)
  {
    glu.lusup.segment(nextlu,offset).setZero();
    nextlu += offset;
  }
  glu.xlusup(jcol + 1) = StorageIndex(nextlu);  // close L\U(*,jcol); 
  
  /* For more updates within the panel (also within the current supernode),
   * should start from the first column of the panel, or the first column
   * of the supernode, whichever is bigger. There are two cases:
   *  1) fsupc < fpanelc, then fst_col <-- fpanelc
   *  2) fsupc >= fpanelc, then fst_col <-- fsupc
   */
  fst_col = (std::max)(fsupc, fpanelc); 
  
  if (fst_col  < jcol)
  {
    // Distance between the current supernode and the current panel
    // d_fsupc = 0 if fsupc >= fpanelc
    d_fsupc = fst_col - fsupc; 
    
    lptr = glu.xlsub(fsupc) + d_fsupc; 
    luptr = glu.xlusup(fst_col) + d_fsupc; 
    nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); // leading dimension
    nsupc = jcol - fst_col; // excluding jcol 
    nrow = nsupr - d_fsupc - nsupc; 
    
    // points to the beginning of jcol in snode L\U(jsupno) 
    ufirst = glu.xlusup(jcol) + d_fsupc; 
    Index lda = glu.xlusup(jcol+1) - glu.xlusup(jcol);
    MappedMatrixBlock A( &(glu.lusup.data()[luptr]), nsupc, nsupc, OuterStride<>(lda) );
    VectorBlock<ScalarVector> u(glu.lusup, ufirst, nsupc); 
    u = A.template triangularView<UnitLower>().solve(u); 
    
    new (&A) MappedMatrixBlock ( &(glu.lusup.data()[luptr+nsupc]), nrow, nsupc, OuterStride<>(lda) );
    VectorBlock<ScalarVector> l(glu.lusup, ufirst+nsupc, nrow); 
    l.noalias() -= A * u;
    
  } // End if fst_col
  return 0; 
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_COLUMN_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_dfs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]column_dfs.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COLUMN_DFS_H
#define SPARSELU_COLUMN_DFS_H

template <typename Scalar, typename StorageIndex> class SparseLUImpl;
namespace Eigen {

namespace internal {

template<typename IndexVector, typename ScalarVector>
struct column_dfs_traits : no_assignment_operator
{
  typedef typename ScalarVector::Scalar Scalar;
  typedef typename IndexVector::Scalar StorageIndex;
  column_dfs_traits(Index jcol, Index& jsuper, typename SparseLUImpl<Scalar, StorageIndex>::GlobalLU_t& glu, SparseLUImpl<Scalar, StorageIndex>& luImpl)
   : m_jcol(jcol), m_jsuper_ref(jsuper), m_glu(glu), m_luImpl(luImpl)
 {}
  bool update_segrep(Index /*krep*/, Index /*jj*/)
  {
    return true;
  }
  void mem_expand(IndexVector& lsub, Index& nextl, Index chmark)
  {
    if (nextl >= m_glu.nzlmax)
      m_luImpl.memXpand(lsub, m_glu.nzlmax, nextl, LSUB, m_glu.num_expansions); 
    if (chmark != (m_jcol-1)) m_jsuper_ref = emptyIdxLU;
  }
  enum { ExpandMem = true };
  
  Index m_jcol;
  Index& m_jsuper_ref;
  typename SparseLUImpl<Scalar, StorageIndex>::GlobalLU_t& m_glu;
  SparseLUImpl<Scalar, StorageIndex>& m_luImpl;
};


/**
 * \brief Performs a symbolic factorization on column jcol and decide the supernode boundary
 * 
 * A supernode representative is the last column of a supernode.
 * The nonzeros in U[*,j] are segments that end at supernodes representatives. 
 * The routine returns a list of the supernodal representatives 
 * in topological order of the dfs that generates them. 
 * The location of the first nonzero in each supernodal segment 
 * (supernodal entry location) is also returned. 
 * 
 * \param m number of rows in the matrix
 * \param jcol Current column 
 * \param perm_r Row permutation
 * \param maxsuper  Maximum number of column allowed in a supernode
 * \param [in,out] nseg Number of segments in current U[*,j] - new segments appended
 * \param lsub_col defines the rhs vector to start the dfs
 * \param [in,out] segrep Segment representatives - new segments appended 
 * \param repfnz  First nonzero location in each row
 * \param xprune 
 * \param marker  marker[i] == jj, if i was visited during dfs of current column jj;
 * \param parent
 * \param xplore working array
 * \param glu global LU data 
 * \return 0 success
 *         > 0 number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::column_dfs(const Index m, const Index jcol, IndexVector& perm_r, Index maxsuper, Index& nseg,
                                                    BlockIndexVector lsub_col, IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune,
                                                    IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu)
{
  
  Index jsuper = glu.supno(jcol); 
  Index nextl = glu.xlsub(jcol); 
  VectorBlock<IndexVector> marker2(marker, 2*m, m); 
  
  
  column_dfs_traits<IndexVector, ScalarVector> traits(jcol, jsuper, glu, *this);
  
  // For each nonzero in A(*,jcol) do dfs 
  for (Index k = 0; ((k < m) ? lsub_col[k] != emptyIdxLU : false) ; k++)
  {
    Index krow = lsub_col(k); 
    lsub_col(k) = emptyIdxLU; 
    Index kmark = marker2(krow); 
    
    // krow was visited before, go to the next nonz; 
    if (kmark == jcol) continue;
    
    dfs_kernel(StorageIndex(jcol), perm_r, nseg, glu.lsub, segrep, repfnz, xprune, marker2, parent,
                   xplore, glu, nextl, krow, traits);
  } // for each nonzero ... 
  
  Index fsupc;
  StorageIndex nsuper = glu.supno(jcol);
  StorageIndex jcolp1 = StorageIndex(jcol) + 1;
  Index jcolm1 = jcol - 1;
  
  // check to see if j belongs in the same supernode as j-1
  if ( jcol == 0 )
  { // Do nothing for column 0 
    nsuper = glu.supno(0) = 0 ;
  }
  else 
  {
    fsupc = glu.xsup(nsuper); 
    StorageIndex jptr = glu.xlsub(jcol); // Not yet compressed
    StorageIndex jm1ptr = glu.xlsub(jcolm1); 
    
    // Use supernodes of type T2 : see SuperLU paper
    if ( (nextl-jptr != jptr-jm1ptr-1) ) jsuper = emptyIdxLU;
    
    // Make sure the number of columns in a supernode doesn't
    // exceed threshold
    if ( (jcol - fsupc) >= maxsuper) jsuper = emptyIdxLU; 
    
    /* If jcol starts a new supernode, reclaim storage space in
     * glu.lsub from previous supernode. Note we only store 
     * the subscript set of the first and last columns of 
     * a supernode. (first for num values, last for pruning)
     */
    if (jsuper == emptyIdxLU)
    { // starts a new supernode 
      if ( (fsupc < jcolm1-1) ) 
      { // >= 3 columns in nsuper
        StorageIndex ito = glu.xlsub(fsupc+1);
        glu.xlsub(jcolm1) = ito; 
        StorageIndex istop = ito + jptr - jm1ptr; 
        xprune(jcolm1) = istop; // initialize xprune(jcol-1)
        glu.xlsub(jcol) = istop; 
        
        for (StorageIndex ifrom = jm1ptr; ifrom < nextl; ++ifrom, ++ito)
          glu.lsub(ito) = glu.lsub(ifrom); 
        nextl = ito;  // = istop + length(jcol)
      }
      nsuper++; 
      glu.supno(jcol) = nsuper; 
    } // if a new supernode 
  } // end else:  jcol > 0
  
  // Tidy up the pointers before exit
  glu.xsup(nsuper+1) = jcolp1; 
  glu.supno(jcolp1) = nsuper; 
  xprune(jcol) = StorageIndex(nextl);  // Initialize upper bound for pruning
  glu.xlsub(jcolp1) = StorageIndex(nextl); 
  
  return 0; 
}

} // end namespace internal

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_copy_to_ucol.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.
/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]copy_to_ucol.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_COPY_TO_UCOL_H
#define SPARSELU_COPY_TO_UCOL_H

namespace Eigen {
namespace internal {

/**
 * \brief Performs numeric block updates (sup-col) in topological order
 * 
 * \param jcol current column to update
 * \param nseg Number of segments in the U part
 * \param segrep segment representative ...
 * \param repfnz First nonzero column in each row  ...
 * \param perm_r Row permutation 
 * \param dense Store the full representation of the column
 * \param glu Global LU data. 
 * \return 0 - successful return 
 *         > 0 - number of bytes allocated when run out of space
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::copy_to_ucol(const Index jcol, const Index nseg, IndexVector& segrep,
                                                      BlockIndexVector repfnz ,IndexVector& perm_r, BlockScalarVector dense, GlobalLU_t& glu)
{  
  Index ksub, krep, ksupno; 
    
  Index jsupno = glu.supno(jcol);
  
  // For each nonzero supernode segment of U[*,j] in topological order 
  Index k = nseg - 1, i; 
  StorageIndex nextu = glu.xusub(jcol); 
  Index kfnz, isub, segsize; 
  Index new_next,irow; 
  Index fsupc, mem; 
  for (ksub = 0; ksub < nseg; ksub++)
  {
    krep = segrep(k); k--; 
    ksupno = glu.supno(krep); 
    if (jsupno != ksupno ) // should go into ucol(); 
    {
      kfnz = repfnz(krep); 
      if (kfnz != emptyIdxLU)
      { // Nonzero U-segment 
        fsupc = glu.xsup(ksupno); 
        isub = glu.xlsub(fsupc) + kfnz - fsupc; 
        segsize = krep - kfnz + 1; 
        new_next = nextu + segsize; 
        while (new_next > glu.nzumax) 
        {
          mem = memXpand<ScalarVector>(glu.ucol, glu.nzumax, nextu, UCOL, glu.num_expansions); 
          if (mem) return mem; 
          mem = memXpand<IndexVector>(glu.usub, glu.nzumax, nextu, USUB, glu.num_expansions); 
          if (mem) return mem; 
          
        }
        
        for (i = 0; i < segsize; i++)
        {
          irow = glu.lsub(isub); 
          glu.usub(nextu) = perm_r(irow); // Unlike the L part, the U part is stored in its final order
          glu.ucol(nextu) = dense(irow); 
          dense(irow) = Scalar(0.0); 
          nextu++;
          isub++;
        }
        
      } // end nonzero U-segment 
      
    } // end if jsupno 
    
  } // end for each segment
  glu.xusub(jcol + 1) = nextu; // close U(*,jcol)
  return 0; 
}

} // namespace internal
} // end namespace Eigen

#endif // SPARSELU_COPY_TO_UCOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_gemm_kernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSELU_GEMM_KERNEL_H
#define EIGEN_SPARSELU_GEMM_KERNEL_H

namespace Eigen {

namespace internal {


/** \internal
  * A general matrix-matrix product kernel optimized for the SparseLU factorization.
  *  - A, B, and C must be column major
  *  - lda and ldc must be multiples of the respective packet size
  *  - C must have the same alignment as A
  */
template<typename Scalar>
EIGEN_DONT_INLINE
void sparselu_gemm(Index m, Index n, Index d, const Scalar* A, Index lda, const Scalar* B, Index ldb, Scalar* C, Index ldc)
{
  using namespace Eigen::internal;
  
  typedef typename packet_traits<Scalar>::type Packet;
  enum {
    NumberOfRegisters = EIGEN_ARCH_DEFAULT_NUMBER_OF_REGISTERS,
    PacketSize = packet_traits<Scalar>::size,
    PM = 8,                             // peeling in M
    RN = 2,                             // register blocking
    RK = NumberOfRegisters>=16 ? 4 : 2, // register blocking
    BM = 4096/sizeof(Scalar),           // number of rows of A-C per chunk
    SM = PM*PacketSize                  // step along M
  };
  Index d_end = (d/RK)*RK;    // number of columns of A (rows of B) suitable for full register blocking
  Index n_end = (n/RN)*RN;    // number of columns of B-C suitable for processing RN columns at once
  Index i0 = internal::first_default_aligned(A,m);
  
  eigen_internal_assert(((lda%PacketSize)==0) && ((ldc%PacketSize)==0) && (i0==internal::first_default_aligned(C,m)));
  
  // handle the non aligned rows of A and C without any optimization:
  for(Index i=0; i<i0; ++i)
  {
    for(Index j=0; j<n; ++j)
    {
      Scalar c = C[i+j*ldc];
      for(Index k=0; k<d; ++k)
        c += B[k+j*ldb] * A[i+k*lda];
      C[i+j*ldc] = c;
    }
  }
  // process the remaining rows per chunk of BM rows
  for(Index ib=i0; ib<m; ib+=BM)
  {
    Index actual_b = std::min<Index>(BM, m-ib);                 // actual number of rows
    Index actual_b_end1 = (actual_b/SM)*SM;                   // actual number of rows suitable for peeling
    Index actual_b_end2 = (actual_b/PacketSize)*PacketSize;   // actual number of rows suitable for vectorization
    
    // Let's process two columns of B-C at once
    for(Index j=0; j<n_end; j+=RN)
    {
      const Scalar* Bc0 = B+(j+0)*ldb;
      const Scalar* Bc1 = B+(j+1)*ldb;
      
      for(Index k=0; k<d_end; k+=RK)
      {
        
        // load and expand a RN x RK block of B
        Packet b00, b10, b20, b30, b01, b11, b21, b31;
                  { b00 = pset1<Packet>(Bc0[0]); }
                  { b10 = pset1<Packet>(Bc0[1]); }
        if(RK==4) { b20 = pset1<Packet>(Bc0[2]); }
        if(RK==4) { b30 = pset1<Packet>(Bc0[3]); }
                  { b01 = pset1<Packet>(Bc1[0]); }
                  { b11 = pset1<Packet>(Bc1[1]); }
        if(RK==4) { b21 = pset1<Packet>(Bc1[2]); }
        if(RK==4) { b31 = pset1<Packet>(Bc1[3]); }
        
        Packet a0, a1, a2, a3, c0, c1, t0, t1;
        
        const Scalar* A0 = A+ib+(k+0)*lda;
        const Scalar* A1 = A+ib+(k+1)*lda;
        const Scalar* A2 = A+ib+(k+2)*lda;
        const Scalar* A3 = A+ib+(k+3)*lda;
        
        Scalar* C0 = C+ib+(j+0)*ldc;
        Scalar* C1 = C+ib+(j+1)*ldc;
        
                  a0 = pload<Packet>(A0);
                  a1 = pload<Packet>(A1);
        if(RK==4)
        {
          a2 = pload<Packet>(A2);
          a3 = pload<Packet>(A3);
        }
        else
        {
          // workaround "may be used uninitialized in this function" warning
          a2 = a3 = a0;
        }
        
#define KMADD(c, a, b, tmp) {tmp = b; tmp = pmul(a,tmp); c = padd(c,tmp);}
#define WORK(I)  \
                     c0 = pload<Packet>(C0+i+(I)*PacketSize);    \
                     c1 = pload<Packet>(C1+i+(I)*PacketSize);    \
                     KMADD(c0, a0, b00, t0)                      \
                     KMADD(c1, a0, b01, t1)                      \
                     a0 = pload<Packet>(A0+i+(I+1)*PacketSize);  \
                     KMADD(c0, a1, b10, t0)                      \
                     KMADD(c1, a1, b11, t1)                      \
                     a1 = pload<Packet>(A1+i+(I+1)*PacketSize);  \
          if(RK==4){ KMADD(c0, a2, b20, t0)                     }\
          if(RK==4){ KMADD(c1, a2, b21, t1)                     }\
          if(RK==4){ a2 = pload<Packet>(A2+i+(I+1)*PacketSize); }\
          if(RK==4){ KMADD(c0, a3, b30, t0)                     }\
          if(RK==4){ KMADD(c1, a3, b31, t1)                     }\
          if(RK==4){ a3 = pload<Packet>(A3+i+(I+1)*PacketSize); }\
                     pstore(C0+i+(I)*PacketSize, c0);            \
                     pstore(C1+i+(I)*PacketSize, c1)
        
        // process rows of A' - C' with aggressive vectorization and peeling 
        for(Index i=0; i<actual_b_end1; i+=PacketSize*8)
        {
          EIGEN_ASM_COMMENT("SPARSELU_GEMML_KERNEL1");
                    prefetch((A0+i+(5)*PacketSize));
                    prefetch((A1+i+(5)*PacketSize));
          if(RK==4) prefetch((A2+i+(5)*PacketSize));
          if(RK==4) prefetch((A3+i+(5)*PacketSize));

          WORK(0);
          WORK(1);
          WORK(2);
          WORK(3);
          WORK(4);
          WORK(5);
          WORK(6);
          WORK(7);
        }
        // process the remaining rows with vectorization only
        for(Index i=actual_b_end1; i<actual_b_end2; i+=PacketSize)
        {
          WORK(0);
        }
#undef WORK
        // process the remaining rows without vectorization
        for(Index i=actual_b_end2; i<actual_b; ++i)
        {
          if(RK==4)
          {
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1]+A2[i]*Bc0[2]+A3[i]*Bc0[3];
            C1[i] += A0[i]*Bc1[0]+A1[i]*Bc1[1]+A2[i]*Bc1[2]+A3[i]*Bc1[3];
          }
          else
          {
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1];
            C1[i] += A0[i]*Bc1[0]+A1[i]*Bc1[1];
          }
        }
        
        Bc0 += RK;
        Bc1 += RK;
      } // peeled loop on k
    } // peeled loop on the columns j
    // process the last column (we now perform a matrix-vector product)
    if((n-n_end)>0)
    {
      const Scalar* Bc0 = B+(n-1)*ldb;
      
      for(Index k=0; k<d_end; k+=RK)
      {
        
        // load and expand a 1 x RK block of B
        Packet b00, b10, b20, b30;
                  b00 = pset1<Packet>(Bc0[0]);
                  b10 = pset1<Packet>(Bc0[1]);
        if(RK==4) b20 = pset1<Packet>(Bc0[2]);
        if(RK==4) b30 = pset1<Packet>(Bc0[3]);
        
        Packet a0, a1, a2, a3, c0, t0/*, t1*/;
        
        const Scalar* A0 = A+ib+(k+0)*lda;
        const Scalar* A1 = A+ib+(k+1)*lda;
        const Scalar* A2 = A+ib+(k+2)*lda;
        const Scalar* A3 = A+ib+(k+3)*lda;
        
        Scalar* C0 = C+ib+(n_end)*ldc;
        
                  a0 = pload<Packet>(A0);
                  a1 = pload<Packet>(A1);
        if(RK==4)
        {
          a2 = pload<Packet>(A2);
          a3 = pload<Packet>(A3);
        }
        else
        {
          // workaround "may be used uninitialized in this function" warning
          a2 = a3 = a0;
        }
        
#define WORK(I) \
                   c0 = pload<Packet>(C0+i+(I)*PacketSize);     \
                   KMADD(c0, a0, b00, t0)                       \
                   a0 = pload<Packet>(A0+i+(I+1)*PacketSize);   \
                   KMADD(c0, a1, b10, t0)                       \
                   a1 = pload<Packet>(A1+i+(I+1)*PacketSize);   \
        if(RK==4){ KMADD(c0, a2, b20, t0)                      }\
        if(RK==4){ a2 = pload<Packet>(A2+i+(I+1)*PacketSize);  }\
        if(RK==4){ KMADD(c0, a3, b30, t0)                      }\
        if(RK==4){ a3 = pload<Packet>(A3+i+(I+1)*PacketSize);  }\
                   pstore(C0+i+(I)*PacketSize, c0);
        
        // aggressive vectorization and peeling
        for(Index i=0; i<actual_b_end1; i+=PacketSize*8)
        {
          EIGEN_ASM_COMMENT("SPARSELU_GEMML_KERNEL2");
          WORK(0);
          WORK(1);
          WORK(2);
          WORK(3);
          WORK(4);
          WORK(5);
          WORK(6);
          WORK(7);
        }
        // vectorization only
        for(Index i=actual_b_end1; i<actual_b_end2; i+=PacketSize)
        {
          WORK(0);
        }
        // remaining scalars
        for(Index i=actual_b_end2; i<actual_b; ++i)
        {
          if(RK==4) 
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1]+A2[i]*Bc0[2]+A3[i]*Bc0[3];
          else
            C0[i] += A0[i]*Bc0[0]+A1[i]*Bc0[1];
        }
        
        Bc0 += RK;
#undef WORK
      }
    }
    
    // process the last columns of A, corresponding to the last rows of B
    Index rd = d-d_end;
    if(rd>0)
    {
      for(Index j=0; j<n; ++j)
      {
        enum {
          Alignment = PacketSize>1 ? Aligned : 0
        };
        typedef Map<Matrix<Scalar,Dynamic,1>, Alignment > MapVector;
        typedef Map<const Matrix<Scalar,Dynamic,1>, Alignment > ConstMapVector;
        if(rd==1)       MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b);
        
        else if(rd==2)  MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b)
                                                        + B[1+d_end+j*ldb] * ConstMapVector(A+(d_end+1)*lda+ib, actual_b);
        
        else            MapVector(C+j*ldc+ib,actual_b) += B[0+d_end+j*ldb] * ConstMapVector(A+(d_end+0)*lda+ib, actual_b)
                                                        + B[1+d_end+j*ldb] * ConstMapVector(A+(d_end+1)*lda+ib, actual_b)
                                                        + B[2+d_end+j*ldb] * ConstMapVector(A+(d_end+2)*lda+ib, actual_b);
      }
    }
  
  } // blocking on the rows of A and C
}
#undef KMADD

} // namespace internal

} // namespace Eigen

#endif // EIGEN_SPARSELU_GEMM_KERNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_heap_relax_snode.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* This file is a modified version of heap_relax_snode.c file in SuperLU
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef SPARSELU_HEAP_RELAX_SNODE_H
#define SPARSELU_HEAP_RELAX_SNODE_H

namespace Eigen {
namespace internal {

/** 
 * \brief Identify the initial relaxed supernodes
 * 
 * This routine applied to a symmetric elimination tree. 
 * It assumes that the matrix has been reordered according to the postorder of the etree
 * \param n The number of columns
 * \param et elimination tree 
 * \param relax_columns Maximum number of columns allowed in a relaxed snode 
 * \param descendants Number of descendants of each node in the etree
 * \param relax_end last column in a supernode
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::heap_relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end)
{
  
  // The etree may not be postordered, but its heap ordered  
  IndexVector post;
  internal::treePostorder(StorageIndex(n), et, post); // Post order etree
  IndexVector inv_post(n+1); 
  for (StorageIndex i = 0; i < n+1; ++i) inv_post(post(i)) = i; // inv_post = post.inverse()???
  
  // Renumber etree in postorder 
  IndexVector iwork(n);
  IndexVector et_save(n+1);
  for (Index i = 0; i < n; ++i)
  {
    iwork(post(i)) = post(et(i));
  }
  et_save = et; // Save the original etree
  et = iwork; 
  
  // compute the number of descendants of each node in the etree
  relax_end.setConstant(emptyIdxLU);
  Index j, parent; 
  descendants.setZero();
  for (j = 0; j < n; j++) 
  {
    parent = et(j);
    if (parent != n) // not the dummy root
      descendants(parent) += descendants(j) + 1;
  }
  // Identify the relaxed supernodes by postorder traversal of the etree
  Index snode_start; // beginning of a snode 
  StorageIndex k;
  Index nsuper_et_post = 0; // Number of relaxed snodes in postordered etree 
  Index nsuper_et = 0; // Number of relaxed snodes in the original etree 
  StorageIndex l; 
  for (j = 0; j < n; )
  {
    parent = et(j);
    snode_start = j; 
    while ( parent != n && descendants(parent) < relax_columns ) 
    {
      j = parent; 
      parent = et(j);
    }
    // Found a supernode in postordered etree, j is the last column 
    ++nsuper_et_post;
    k = StorageIndex(n);
    for (Index i = snode_start; i <= j; ++i)
      k = (std::min)(k, inv_post(i));
    l = inv_post(j);
    if ( (l - k) == (j - snode_start) )  // Same number of columns in the snode
    {
      // This is also a supernode in the original etree
      relax_end(k) = l; // Record last column 
      ++nsuper_et; 
    }
    else 
    {
      for (Index i = snode_start; i <= j; ++i) 
      {
        l = inv_post(i);
        if (descendants(i) == 0) 
        {
          relax_end(l) = l;
          ++nsuper_et;
        }
      }
    }
    j++;
    // Search for a new leaf
    while (descendants(j) != 0 && j < n) j++;
  } // End postorder traversal of the etree
  
  // Recover the original etree
  et = et_save; 
}

} // end namespace internal

} // end namespace Eigen
#endif // SPARSELU_HEAP_RELAX_SNODE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_kernel_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef SPARSELU_KERNEL_BMOD_H
#define SPARSELU_KERNEL_BMOD_H

namespace Eigen {
namespace internal {
  
template <int SegSizeAtCompileTime> struct LU_kernel_bmod
{
  /** \internal
    * \brief Performs numeric block updates from a given supernode to a single column
    *
    * \param segsize Size of the segment (and blocks ) to use for updates
    * \param[in,out] dense Packed values of the original matrix
    * \param tempv temporary vector to use for updates
    * \param lusup array containing the supernodes
    * \param lda Leading dimension in the supernode
    * \param nrow Number of rows in the rectangular part of the supernode
    * \param lsub compressed row subscripts of supernodes
    * \param lptr pointer to the first column of the current supernode in lsub
    * \param no_zeros Number of nonzeros elements before the diagonal part of the supernode
    */
  template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
  static EIGEN_DONT_INLINE void run(const Index segsize, BlockScalarVector& dense, ScalarVector& tempv, ScalarVector& lusup, Index& luptr, const Index lda,
                                    const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros);
};

template <int SegSizeAtCompileTime>
template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
EIGEN_DONT_INLINE void LU_kernel_bmod<SegSizeAtCompileTime>::run(const Index segsize, BlockScalarVector& dense, ScalarVector& tempv, ScalarVector& lusup, Index& luptr, const Index lda,
                                                                  const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros)
{
  typedef typename ScalarVector::Scalar Scalar;
  // First, copy U[*,j] segment from dense(*) to tempv(*)
  // The result of triangular solve is in tempv[*]; 
    // The result of matric-vector update is in dense[*]
  Index isub = lptr + no_zeros; 
  Index i;
  Index irow;
  for (i = 0; i < ((SegSizeAtCompileTime==Dynamic)?segsize:SegSizeAtCompileTime); i++)
  {
    irow = lsub(isub); 
    tempv(i) = dense(irow); 
    ++isub; 
  }
  // Dense triangular solve -- start effective triangle
  luptr += lda * no_zeros + no_zeros; 
  // Form Eigen matrix and vector 
  Map<Matrix<Scalar,SegSizeAtCompileTime,SegSizeAtCompileTime, ColMajor>, 0, OuterStride<> > A( &(lusup.data()[luptr]), segsize, segsize, OuterStride<>(lda) );
  Map<Matrix<Scalar,SegSizeAtCompileTime,1> > u(tempv.data(), segsize);
  
  u = A.template triangularView<UnitLower>().solve(u); 
  
  // Dense matrix-vector product y <-- B*x 
  luptr += segsize;
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  Index ldl = internal::first_multiple(nrow, PacketSize);
  Map<Matrix<Scalar,Dynamic,SegSizeAtCompileTime, ColMajor>, 0, OuterStride<> > B( &(lusup.data()[luptr]), nrow, segsize, OuterStride<>(lda) );
  Index aligned_offset = internal::first_default_aligned(tempv.data()+segsize, PacketSize);
  Index aligned_with_B_offset = (PacketSize-internal::first_default_aligned(B.data(), PacketSize))%PacketSize;
  Map<Matrix<Scalar,Dynamic,1>, 0, OuterStride<> > l(tempv.data()+segsize+aligned_offset+aligned_with_B_offset, nrow, OuterStride<>(ldl) );
  
  l.setZero();
  internal::sparselu_gemm<Scalar>(l.rows(), l.cols(), B.cols(), B.data(), B.outerStride(), u.data(), u.outerStride(), l.data(), l.outerStride());
  
  // Scatter tempv[] into SPA dense[] as a temporary storage 
  isub = lptr + no_zeros;
  for (i = 0; i < ((SegSizeAtCompileTime==Dynamic)?segsize:SegSizeAtCompileTime); i++)
  {
    irow = lsub(isub++); 
    dense(irow) = tempv(i);
  }
  
  // Scatter l into SPA dense[]
  for (i = 0; i < nrow; i++)
  {
    irow = lsub(isub++); 
    dense(irow) -= l(i);
  } 
}

template <> struct LU_kernel_bmod<1>
{
  template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
  static EIGEN_DONT_INLINE void run(const Index /*segsize*/, BlockScalarVector& dense, ScalarVector& /*tempv*/, ScalarVector& lusup, Index& luptr,
                                    const Index lda, const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros);
};


template <typename BlockScalarVector, typename ScalarVector, typename IndexVector>
EIGEN_DONT_INLINE void LU_kernel_bmod<1>::run(const Index /*segsize*/, BlockScalarVector& dense, ScalarVector& /*tempv*/, ScalarVector& lusup, Index& luptr,
                                              const Index lda, const Index nrow, IndexVector& lsub, const Index lptr, const Index no_zeros)
{
  typedef typename ScalarVector::Scalar Scalar;
  typedef typename IndexVector::Scalar StorageIndex;
  Scalar f = dense(lsub(lptr + no_zeros));
  luptr += lda * no_zeros + no_zeros + 1;
  const Scalar* a(lusup.data() + luptr);
  const StorageIndex*  irow(lsub.data()+lptr + no_zeros + 1);
  Index i = 0;
  for (; i+1 < nrow; i+=2)
  {
    Index i0 = *(irow++);
    Index i1 = *(irow++);
    Scalar a0 = *(a++);
    Scalar a1 = *(a++);
    Scalar d0 = dense.coeff(i0);
    Scalar d1 = dense.coeff(i1);
    d0 -= f*a0;
    d1 -= f*a1;
    dense.coeffRef(i0) = d0;
    dense.coeffRef(i1) = d1;
  }
  if(i<nrow)
    dense.coeffRef(*(irow++)) -= f * *(a++);
}

} // end namespace internal

} // end namespace Eigen
#endif // SPARSELU_KERNEL_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_bmod.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]panel_bmod.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PANEL_BMOD_H
#define SPARSELU_PANEL_BMOD_H

namespace Eigen {
namespace internal {

/**
 * \brief Performs numeric block updates (sup-panel) in topological order.
 * 
 * Before entering this routine, the original nonzeros in the panel
 * were already copied into the spa[m,w]
 * 
 * \param m number of rows in the matrix
 * \param w Panel size
 * \param jcol Starting  column of the panel
 * \param nseg Number of segments in the U part
 * \param dense Store the full representation of the panel 
 * \param tempv working array 
 * \param segrep segment representative... first row in the segment
 * \param repfnz First nonzero rows
 * \param glu Global LU data. 
 * 
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::panel_bmod(const Index m, const Index w, const Index jcol, 
                                            const Index nseg, ScalarVector& dense, ScalarVector& tempv,
                                            IndexVector& segrep, IndexVector& repfnz, GlobalLU_t& glu)
{
  
  Index ksub,jj,nextl_col; 
  Index fsupc, nsupc, nsupr, nrow; 
  Index krep, kfnz; 
  Index lptr; // points to the row subscripts of a supernode 
  Index luptr; // ...
  Index segsize,no_zeros ; 
  // For each nonz supernode segment of U[*,j] in topological order
  Index k = nseg - 1; 
  const Index PacketSize = internal::packet_traits<Scalar>::size;
  
  for (ksub = 0; ksub < nseg; ksub++)
  { // For each updating supernode
    /* krep = representative of current k-th supernode
     * fsupc =  first supernodal column
     * nsupc = number of columns in a supernode
     * nsupr = number of rows in a supernode
     */
    krep = segrep(k); k--; 
    fsupc = glu.xsup(glu.supno(krep)); 
    nsupc = krep - fsupc + 1; 
    nsupr = glu.xlsub(fsupc+1) - glu.xlsub(fsupc); 
    nrow = nsupr - nsupc; 
    lptr = glu.xlsub(fsupc); 
    
    // loop over the panel columns to detect the actual number of columns and rows
    Index u_rows = 0;
    Index u_cols = 0;
    for (jj = jcol; jj < jcol + w; jj++)
    {
      nextl_col = (jj-jcol) * m; 
      VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
      
      kfnz = repfnz_col(krep); 
      if ( kfnz == emptyIdxLU ) 
        continue; // skip any zero segment
      
      segsize = krep - kfnz + 1;
      u_cols++;
      u_rows = (std::max)(segsize,u_rows);
    }
    
    if(nsupc >= 2)
    { 
      Index ldu = internal::first_multiple<Index>(u_rows, PacketSize);
      Map<ScalarMatrix, Aligned,  OuterStride<> > U(tempv.data(), u_rows, u_cols, OuterStride<>(ldu));
      
      // gather U
      Index u_col = 0;
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        luptr = glu.xlusup(fsupc);    
        no_zeros = kfnz - fsupc; 
        
        Index isub = lptr + no_zeros;
        Index off = u_rows-segsize;
        for (Index i = 0; i < off; i++) U(i,u_col) = 0;
        for (Index i = 0; i < segsize; i++)
        {
          Index irow = glu.lsub(isub); 
          U(i+off,u_col) = dense_col(irow); 
          ++isub; 
        }
        u_col++;
      }
      // solve U = A^-1 U
      luptr = glu.xlusup(fsupc);
      Index lda = glu.xlusup(fsupc+1) - glu.xlusup(fsupc);
      no_zeros = (krep - u_rows + 1) - fsupc;
      luptr += lda * no_zeros + no_zeros;
      MappedMatrixBlock A(glu.lusup.data()+luptr, u_rows, u_rows, OuterStride<>(lda) );
      U = A.template triangularView<UnitLower>().solve(U);
      
      // update
      luptr += u_rows;
      MappedMatrixBlock B(glu.lusup.data()+luptr, nrow, u_rows, OuterStride<>(lda) );
      eigen_assert(tempv.size()>w*ldu + nrow*w + 1);
      
      Index ldl = internal::first_multiple<Index>(nrow, PacketSize);
      Index offset = (PacketSize-internal::first_default_aligned(B.data(), PacketSize)) % PacketSize;
      MappedMatrixBlock L(tempv.data()+w*ldu+offset, nrow, u_cols, OuterStride<>(ldl));
      
      L.setZero();
      internal::sparselu_gemm<Scalar>(L.rows(), L.cols(), B.cols(), B.data(), B.outerStride(), U.data(), U.outerStride(), L.data(), L.outerStride());
      
      // scatter U and L
      u_col = 0;
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        no_zeros = kfnz - fsupc; 
        Index isub = lptr + no_zeros;
        
        Index off = u_rows-segsize;
        for (Index i = 0; i < segsize; i++)
        {
          Index irow = glu.lsub(isub++); 
          dense_col(irow) = U.coeff(i+off,u_col);
          U.coeffRef(i+off,u_col) = 0;
        }
        
        // Scatter l into SPA dense[]
        for (Index i = 0; i < nrow; i++)
        {
          Index irow = glu.lsub(isub++); 
          dense_col(irow) -= L.coeff(i,u_col);
          L.coeffRef(i,u_col) = 0;
        }
        u_col++;
      }
    }
    else // level 2 only
    {
      // Sequence through each column in the panel
      for (jj = jcol; jj < jcol + w; jj++)
      {
        nextl_col = (jj-jcol) * m; 
        VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero column index for each row
        VectorBlock<ScalarVector> dense_col(dense, nextl_col, m); // Scatter/gather entire matrix column from/to here
        
        kfnz = repfnz_col(krep); 
        if ( kfnz == emptyIdxLU ) 
          continue; // skip any zero segment
        
        segsize = krep - kfnz + 1;
        luptr = glu.xlusup(fsupc);
        
        Index lda = glu.xlusup(fsupc+1)-glu.xlusup(fsupc);// nsupr
        
        // Perform a trianglar solve and block update, 
        // then scatter the result of sup-col update to dense[]
        no_zeros = kfnz - fsupc; 
              if(segsize==1)  LU_kernel_bmod<1>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else  if(segsize==2)  LU_kernel_bmod<2>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else  if(segsize==3)  LU_kernel_bmod<3>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros);
        else                  LU_kernel_bmod<Dynamic>::run(segsize, dense_col, tempv, glu.lusup, luptr, lda, nrow, glu.lsub, lptr, no_zeros); 
      } // End for each column in the panel 
    }
    
  } // End for each updating supernode
} // end panel bmod

} // end namespace internal

} // end namespace Eigen

#endif // SPARSELU_PANEL_BMOD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_dfs.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]panel_dfs.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PANEL_DFS_H
#define SPARSELU_PANEL_DFS_H

namespace Eigen {

namespace internal {
  
template<typename IndexVector>
struct panel_dfs_traits
{
  typedef typename IndexVector::Scalar StorageIndex;
  panel_dfs_traits(Index jcol, StorageIndex* marker)
    : m_jcol(jcol), m_marker(marker)
  {}
  bool update_segrep(Index krep, StorageIndex jj)
  {
    if(m_marker[krep]<m_jcol)
    {
      m_marker[krep] = jj; 
      return true;
    }
    return false;
  }
  void mem_expand(IndexVector& /*glu.lsub*/, Index /*nextl*/, Index /*chmark*/) {}
  enum { ExpandMem = false };
  Index m_jcol;
  StorageIndex* m_marker;
};


template <typename Scalar, typename StorageIndex>
template <typename Traits>
void SparseLUImpl<Scalar,StorageIndex>::dfs_kernel(const StorageIndex jj, IndexVector& perm_r,
                   Index& nseg, IndexVector& panel_lsub, IndexVector& segrep,
                   Ref<IndexVector> repfnz_col, IndexVector& xprune, Ref<IndexVector> marker, IndexVector& parent,
                   IndexVector& xplore, GlobalLU_t& glu,
                   Index& nextl_col, Index krow, Traits& traits
                  )
{
  
  StorageIndex kmark = marker(krow);
      
  // For each unmarked krow of jj
  marker(krow) = jj; 
  StorageIndex kperm = perm_r(krow); 
  if (kperm == emptyIdxLU ) {
    // krow is in L : place it in structure of L(*, jj)
    panel_lsub(nextl_col++) = StorageIndex(krow);  // krow is indexed into A
    
    traits.mem_expand(panel_lsub, nextl_col, kmark);
  }
  else 
  {
    // krow is in U : if its supernode-representative krep
    // has been explored, update repfnz(*)
    // krep = supernode representative of the current row
    StorageIndex krep = glu.xsup(glu.supno(kperm)+1) - 1; 
    // First nonzero element in the current column:
    StorageIndex myfnz = repfnz_col(krep); 
    
    if (myfnz != emptyIdxLU )
    {
      // Representative visited before
      if (myfnz > kperm ) repfnz_col(krep) = kperm; 
      
    }
    else 
    {
      // Otherwise, perform dfs starting at krep
      StorageIndex oldrep = emptyIdxLU; 
      parent(krep) = oldrep; 
      repfnz_col(krep) = kperm; 
      StorageIndex xdfs =  glu.xlsub(krep); 
      Index maxdfs = xprune(krep); 
      
      StorageIndex kpar;
      do 
      {
        // For each unmarked kchild of krep
        while (xdfs < maxdfs) 
        {
          StorageIndex kchild = glu.lsub(xdfs); 
          xdfs++; 
          StorageIndex chmark = marker(kchild); 
          
          if (chmark != jj ) 
          {
            marker(kchild) = jj; 
            StorageIndex chperm = perm_r(kchild); 
            
            if (chperm == emptyIdxLU) 
            {
              // case kchild is in L: place it in L(*, j)
              panel_lsub(nextl_col++) = kchild;
              traits.mem_expand(panel_lsub, nextl_col, chmark);
            }
            else
            {
              // case kchild is in U :
              // chrep = its supernode-rep. If its rep has been explored, 
              // update its repfnz(*)
              StorageIndex chrep = glu.xsup(glu.supno(chperm)+1) - 1; 
              myfnz = repfnz_col(chrep); 
              
              if (myfnz != emptyIdxLU) 
              { // Visited before 
                if (myfnz > chperm) 
                  repfnz_col(chrep) = chperm; 
              }
              else 
              { // Cont. dfs at snode-rep of kchild
                xplore(krep) = xdfs; 
                oldrep = krep; 
                krep = chrep; // Go deeper down G(L)
                parent(krep) = oldrep; 
                repfnz_col(krep) = chperm; 
                xdfs = glu.xlsub(krep); 
                maxdfs = xprune(krep); 
                
              } // end if myfnz != -1
            } // end if chperm == -1 
                
          } // end if chmark !=jj
        } // end while xdfs < maxdfs
        
        // krow has no more unexplored nbrs :
        //    Place snode-rep krep in postorder DFS, if this 
        //    segment is seen for the first time. (Note that 
        //    "repfnz(krep)" may change later.)
        //    Baktrack dfs to its parent
        if(traits.update_segrep(krep,jj))
        //if (marker1(krep) < jcol )
        {
          segrep(nseg) = krep; 
          ++nseg; 
          //marker1(krep) = jj; 
        }
        
        kpar = parent(krep); // Pop recursion, mimic recursion 
        if (kpar == emptyIdxLU) 
          break; // dfs done 
        krep = kpar; 
        xdfs = xplore(krep); 
        maxdfs = xprune(krep); 

      } while (kpar != emptyIdxLU); // Do until empty stack 
      
    } // end if (myfnz = -1)

  } // end if (kperm == -1)   
}

/**
 * \brief Performs a symbolic factorization on a panel of columns [jcol, jcol+w)
 * 
 * A supernode representative is the last column of a supernode.
 * The nonzeros in U[*,j] are segments that end at supernodes representatives
 * 
 * The routine returns a list of the supernodal representatives 
 * in topological order of the dfs that generates them. This list is 
 * a superset of the topological order of each individual column within 
 * the panel.
 * The location of the first nonzero in each supernodal segment 
 * (supernodal entry location) is also returned. Each column has 
 * a separate list for this purpose. 
 * 
 * Two markers arrays are used for dfs :
 *    marker[i] == jj, if i was visited during dfs of current column jj;
 *    marker1[i] >= jcol, if i was visited by earlier columns in this panel; 
 * 
 * \param[in] m number of rows in the matrix
 * \param[in] w Panel size
 * \param[in] jcol Starting  column of the panel
 * \param[in] A Input matrix in column-major storage
 * \param[in] perm_r Row permutation
 * \param[out] nseg Number of U segments
 * \param[out] dense Accumulate the column vectors of the panel
 * \param[out] panel_lsub Subscripts of the row in the panel 
 * \param[out] segrep Segment representative i.e first nonzero row of each segment
 * \param[out] repfnz First nonzero location in each row
 * \param[out] xprune The pruned elimination tree
 * \param[out] marker work vector
 * \param  parent The elimination tree
 * \param xplore work vector
 * \param glu The global data structure
 * 
 */

template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::panel_dfs(const Index m, const Index w, const Index jcol, MatrixType& A, IndexVector& perm_r, Index& nseg, ScalarVector& dense, IndexVector& panel_lsub, IndexVector& segrep, IndexVector& repfnz, IndexVector& xprune, IndexVector& marker, IndexVector& parent, IndexVector& xplore, GlobalLU_t& glu)
{
  Index nextl_col; // Next available position in panel_lsub[*,jj] 
  
  // Initialize pointers 
  VectorBlock<IndexVector> marker1(marker, m, m); 
  nseg = 0; 
  
  panel_dfs_traits<IndexVector> traits(jcol, marker1.data());
  
  // For each column in the panel 
  for (StorageIndex jj = StorageIndex(jcol); jj < jcol + w; jj++) 
  {
    nextl_col = (jj - jcol) * m; 
    
    VectorBlock<IndexVector> repfnz_col(repfnz, nextl_col, m); // First nonzero location in each row
    VectorBlock<ScalarVector> dense_col(dense,nextl_col, m); // Accumulate a column vector here
    
    
    // For each nnz in A[*, jj] do depth first search
    for (typename MatrixType::InnerIterator it(A, jj); it; ++it)
    {
      Index krow = it.row(); 
      dense_col(krow) = it.value();
      
      StorageIndex kmark = marker(krow); 
      if (kmark == jj) 
        continue; // krow visited before, go to the next nonzero
      
      dfs_kernel(jj, perm_r, nseg, panel_lsub, segrep, repfnz_col, xprune, marker, parent,
                   xplore, glu, nextl_col, krow, traits);
    }// end for nonzeros in column jj
    
  } // end for column jj
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PANEL_DFS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pivotL.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of xpivotL.c file in SuperLU 
 
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PIVOTL_H
#define SPARSELU_PIVOTL_H

namespace Eigen {
namespace internal {
  
/**
 * \brief Performs the numerical pivotin on the current column of L, and the CDIV operation.
 * 
 * Pivot policy :
 * (1) Compute thresh = u * max_(i>=j) abs(A_ij);
 * (2) IF user specifies pivot row k and abs(A_kj) >= thresh THEN
 *           pivot row = k;
 *       ELSE IF abs(A_jj) >= thresh THEN
 *           pivot row = j;
 *       ELSE
 *           pivot row = m;
 * 
 *   Note: If you absolutely want to use a given pivot order, then set u=0.0.
 * 
 * \param jcol The current column of L
 * \param diagpivotthresh diagonal pivoting threshold
 * \param[in,out] perm_r Row permutation (threshold pivoting)
 * \param[in] iperm_c column permutation - used to finf diagonal of Pc*A*Pc'
 * \param[out] pivrow  The pivot row
 * \param glu Global LU data
 * \return 0 if success, i > 0 if U(i,i) is exactly zero 
 * 
 */
template <typename Scalar, typename StorageIndex>
Index SparseLUImpl<Scalar,StorageIndex>::pivotL(const Index jcol, const RealScalar& diagpivotthresh, IndexVector& perm_r, IndexVector& iperm_c, Index& pivrow, GlobalLU_t& glu)
{
  
  Index fsupc = (glu.xsup)((glu.supno)(jcol)); // First column in the supernode containing the column jcol
  Index nsupc = jcol - fsupc; // Number of columns in the supernode portion, excluding jcol; nsupc >=0
  Index lptr = glu.xlsub(fsupc); // pointer to the starting location of the row subscripts for this supernode portion
  Index nsupr = glu.xlsub(fsupc+1) - lptr; // Number of rows in the supernode
  Index lda = glu.xlusup(fsupc+1) - glu.xlusup(fsupc); // leading dimension
  Scalar* lu_sup_ptr = &(glu.lusup.data()[glu.xlusup(fsupc)]); // Start of the current supernode
  Scalar* lu_col_ptr = &(glu.lusup.data()[glu.xlusup(jcol)]); // Start of jcol in the supernode
  StorageIndex* lsub_ptr = &(glu.lsub.data()[lptr]); // Start of row indices of the supernode
  
  // Determine the largest abs numerical value for partial pivoting 
  Index diagind = iperm_c(jcol); // diagonal index 
  RealScalar pivmax(-1.0);
  Index pivptr = nsupc; 
  Index diag = emptyIdxLU; 
  RealScalar rtemp;
  Index isub, icol, itemp, k; 
  for (isub = nsupc; isub < nsupr; ++isub) {
    using std::abs;
    rtemp = abs(lu_col_ptr[isub]);
    if (rtemp > pivmax) {
      pivmax = rtemp; 
      pivptr = isub;
    } 
    if (lsub_ptr[isub] == diagind) diag = isub;
  }
  
  // Test for singularity
  if ( pivmax <= RealScalar(0.0) ) {
    // if pivmax == -1, the column is structurally empty, otherwise it is only numerically zero
    pivrow = pivmax < RealScalar(0.0) ? diagind : lsub_ptr[pivptr];
    perm_r(pivrow) = StorageIndex(jcol);
    return (jcol+1);
  }
  
  RealScalar thresh = diagpivotthresh * pivmax; 
  
  // Choose appropriate pivotal element 
  
  {
    // Test if the diagonal element can be used as a pivot (given the threshold value)
    if (diag >= 0 ) 
    {
      // Diagonal element exists
      using std::abs;
      rtemp = abs(lu_col_ptr[diag]);
      if (rtemp != RealScalar(0.0) && rtemp >= thresh) pivptr = diag;
    }
    pivrow = lsub_ptr[pivptr];
  }
  
  // Record pivot row
  perm_r(pivrow) = StorageIndex(jcol);
  // Interchange row subscripts
  if (pivptr != nsupc )
  {
    std::swap( lsub_ptr[pivptr], lsub_ptr[nsupc] );
    // Interchange numerical values as well, for the two rows in the whole snode
    // such that L is indexed the same way as A
    for (icol = 0; icol <= nsupc; icol++)
    {
      itemp = pivptr + icol * lda; 
      std::swap(lu_sup_ptr[itemp], lu_sup_ptr[nsupc + icol * lda]);
    }
  }
  // cdiv operations
  Scalar temp = Scalar(1.0) / lu_col_ptr[nsupc];
  for (k = nsupc+1; k < nsupr; k++)
    lu_col_ptr[k] *= temp; 
  return 0;
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PIVOTL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pruneL.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* 
 
 * NOTE: This file is the modified version of [s,d,c,z]pruneL.c file in SuperLU 
 
 * -- SuperLU routine (version 2.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * November 15, 1997
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */
#ifndef SPARSELU_PRUNEL_H
#define SPARSELU_PRUNEL_H

namespace Eigen {
namespace internal {

/**
 * \brief Prunes the L-structure.
 *
 * It prunes the L-structure  of supernodes whose L-structure contains the current pivot row "pivrow"
 * 
 * 
 * \param jcol The current column of L
 * \param[in] perm_r Row permutation
 * \param[out] pivrow  The pivot row
 * \param nseg Number of segments
 * \param segrep 
 * \param repfnz
 * \param[out] xprune 
 * \param glu Global LU data
 * 
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::pruneL(const Index jcol, const IndexVector& perm_r, const Index pivrow, const Index nseg,
                                               const IndexVector& segrep, BlockIndexVector repfnz, IndexVector& xprune, GlobalLU_t& glu)
{
  // For each supernode-rep irep in U(*,j]
  Index jsupno = glu.supno(jcol); 
  Index i,irep,irep1; 
  bool movnum, do_prune = false; 
  Index kmin = 0, kmax = 0, minloc, maxloc,krow; 
  for (i = 0; i < nseg; i++)
  {
    irep = segrep(i); 
    irep1 = irep + 1; 
    do_prune = false; 
    
    // Don't prune with a zero U-segment 
    if (repfnz(irep) == emptyIdxLU) continue; 
    
    // If a snode overlaps with the next panel, then the U-segment
    // is fragmented into two parts -- irep and irep1. We should let 
    // pruning occur at the rep-column in irep1s snode. 
    if (glu.supno(irep) == glu.supno(irep1) ) continue; // don't prune 
    
    // If it has not been pruned & it has a nonz in row L(pivrow,i)
    if (glu.supno(irep) != jsupno )
    {
      if ( xprune (irep) >= glu.xlsub(irep1) )
      {
        kmin = glu.xlsub(irep);
        kmax = glu.xlsub(irep1) - 1; 
        for (krow = kmin; krow <= kmax; krow++)
        {
          if (glu.lsub(krow) == pivrow) 
          {
            do_prune = true; 
            break; 
          }
        }
      }
      
      if (do_prune) 
      {
        // do a quicksort-type partition
        // movnum=true means that the num values have to be exchanged
        movnum = false; 
        if (irep == glu.xsup(glu.supno(irep)) ) // Snode of size 1 
          movnum = true; 
        
        while (kmin <= kmax)
        {
          if (perm_r(glu.lsub(kmax)) == emptyIdxLU)
            kmax--; 
          else if ( perm_r(glu.lsub(kmin)) != emptyIdxLU)
            kmin++;
          else 
          {
            // kmin below pivrow (not yet pivoted), and kmax
            // above pivrow: interchange the two suscripts
            std::swap(glu.lsub(kmin), glu.lsub(kmax)); 
            
            // If the supernode has only one column, then we 
            // only keep one set of subscripts. For any subscript
            // intercnahge performed, similar interchange must be 
            // done on the numerical values. 
            if (movnum) 
            {
              minloc = glu.xlusup(irep) + ( kmin - glu.xlsub(irep) ); 
              maxloc = glu.xlusup(irep) + ( kmax - glu.xlsub(irep) ); 
              std::swap(glu.lusup(minloc), glu.lusup(maxloc)); 
            }
            kmin++;
            kmax--;
          }
        } // end while 
        
        xprune(irep) = StorageIndex(kmin);  //Pruning 
      } // end if do_prune 
    } // end pruning 
  } // End for each U-segment
}

} // end namespace internal
} // end namespace Eigen

#endif // SPARSELU_PRUNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_relax_snode.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/* This file is a modified version of heap_relax_snode.c file in SuperLU
 * -- SuperLU routine (version 3.0) --
 * Univ. of California Berkeley, Xerox Palo Alto Research Center,
 * and Lawrence Berkeley National Lab.
 * October 15, 2003
 *
 * Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
 *
 * THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
 * EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
 *
 * Permission is hereby granted to use or copy this program for any
 * purpose, provided the above notices are retained on all copies.
 * Permission to modify the code and to distribute modified code is
 * granted, provided the above notices are retained, and a notice that
 * the code was modified is included with the above copyright notice.
 */

#ifndef SPARSELU_RELAX_SNODE_H
#define SPARSELU_RELAX_SNODE_H

namespace Eigen {

namespace internal {
 
/** 
 * \brief Identify the initial relaxed supernodes
 * 
 * This routine is applied to a column elimination tree. 
 * It assumes that the matrix has been reordered according to the postorder of the etree
 * \param n  the number of columns
 * \param et elimination tree 
 * \param relax_columns Maximum number of columns allowed in a relaxed snode 
 * \param descendants Number of descendants of each node in the etree
 * \param relax_end last column in a supernode
 */
template <typename Scalar, typename StorageIndex>
void SparseLUImpl<Scalar,StorageIndex>::relax_snode (const Index n, IndexVector& et, const Index relax_columns, IndexVector& descendants, IndexVector& relax_end)
{
  
  // compute the number of descendants of each node in the etree
  Index parent; 
  relax_end.setConstant(emptyIdxLU);
  descendants.setZero();
  for (Index j = 0; j < n; j++) 
  {
    parent = et(j);
    if (parent != n) // not the dummy root
      descendants(parent) += descendants(j) + 1;
  }
  // Identify the relaxed supernodes by postorder traversal of the etree
  Index snode_start; // beginning of a snode 
  for (Index j = 0; j < n; )
  {
    parent = et(j);
    snode_start = j; 
    while ( parent != n && descendants(parent) < relax_columns ) 
    {
      j = parent; 
      parent = et(j);
    }
    // Found a supernode in postordered etree, j is the last column 
    relax_end(snode_start) = StorageIndex(j); // Record last column
    j++;
    // Search for a new leaf
    while (descendants(j) != 0 && j < n) j++;
  } // End postorder traversal of the etree
  
}

} // end namespace internal

} // end namespace Eigen
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseQR/SparseQR.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012-2013 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2012-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_QR_H
#define EIGEN_SPARSE_QR_H

namespace Eigen {

template<typename MatrixType, typename OrderingType> class SparseQR;
template<typename SparseQRType> struct SparseQRMatrixQReturnType;
template<typename SparseQRType> struct SparseQRMatrixQTransposeReturnType;
template<typename SparseQRType, typename Derived> struct SparseQR_QProduct;
namespace internal {
  template <typename SparseQRType> struct traits<SparseQRMatrixQReturnType<SparseQRType> >
  {
    typedef typename SparseQRType::MatrixType ReturnType;
    typedef typename ReturnType::StorageIndex StorageIndex;
    typedef typename ReturnType::StorageKind StorageKind;
    enum {
      RowsAtCompileTime = Dynamic,
      ColsAtCompileTime = Dynamic
    };
  };
  template <typename SparseQRType> struct traits<SparseQRMatrixQTransposeReturnType<SparseQRType> >
  {
    typedef typename SparseQRType::MatrixType ReturnType;
  };
  template <typename SparseQRType, typename Derived> struct traits<SparseQR_QProduct<SparseQRType, Derived> >
  {
    typedef typename Derived::PlainObject ReturnType;
  };
} // End namespace internal

/**
  * \ingroup SparseQR_Module
  * \class SparseQR
  * \brief Sparse left-looking QR factorization with numerical column pivoting
  * 
  * This class implements a left-looking QR decomposition of sparse matrices
  * with numerical column pivoting.
  * When a column has a norm less than a given tolerance
  * it is implicitly permuted to the end. The QR factorization thus obtained is 
  * given by A*P = Q*R where R is upper triangular or trapezoidal. 
  * 
  * P is the column permutation which is the product of the fill-reducing and the
  * numerical permutations. Use colsPermutation() to get it.
  * 
  * Q is the orthogonal matrix represented as products of Householder reflectors. 
  * Use matrixQ() to get an expression and matrixQ().adjoint() to get the adjoint.
  * You can then apply it to a vector.
  * 
  * R is the sparse triangular or trapezoidal matrix. The later occurs when A is rank-deficient.
  * matrixR().topLeftCorner(rank(), rank()) always returns a triangular factor of full rank.
  * 
  * \tparam _MatrixType The type of the sparse matrix A, must be a column-major SparseMatrix<>
  * \tparam _OrderingType The fill-reducing ordering method. See the \link OrderingMethods_Module 
  *  OrderingMethods \endlink module for the list of built-in and external ordering methods.
  * 
  * \implsparsesolverconcept
  *
  * The numerical pivoting strategy and default threshold are the same as in SuiteSparse QR, and
  * detailed in the following paper:
  * <i>
  * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
  * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011.
  * </i>
  * Even though it is qualified as "rank-revealing", this strategy might fail for some 
  * rank deficient problems. When this class is used to solve linear or least-square problems
  * it is thus strongly recommended to check the accuracy of the computed solution. If it
  * failed, it usually helps to increase the threshold with setPivotThreshold.
  * 
  * \warning The input sparse matrix A must be in compressed mode (see SparseMatrix::makeCompressed()).
  * \warning For complex matrices matrixQ().transpose() will actually return the adjoint matrix.
  * 
  */
template<typename _MatrixType, typename _OrderingType>
class SparseQR : public SparseSolverBase<SparseQR<_MatrixType,_OrderingType> >
{
  protected:
    typedef SparseSolverBase<SparseQR<_MatrixType,_OrderingType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef _OrderingType OrderingType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> QRMatrixType;
    typedef Matrix<StorageIndex, Dynamic, 1> IndexVector;
    typedef Matrix<Scalar, Dynamic, 1> ScalarVector;
    typedef PermutationMatrix<Dynamic, Dynamic, StorageIndex> PermutationType;

    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };
    
  public:
    SparseQR () :  m_analysisIsok(false), m_lastError(""), m_useDefaultThreshold(true),m_isQSorted(false),m_isEtreeOk(false)
    { }
    
    /** Construct a QR factorization of the matrix \a mat.
      * 
      * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      * 
      * \sa compute()
      */
    explicit SparseQR(const MatrixType& mat) : m_analysisIsok(false), m_lastError(""), m_useDefaultThreshold(true),m_isQSorted(false),m_isEtreeOk(false)
    {
      compute(mat);
    }
    
    /** Computes the QR factorization of the sparse matrix \a mat.
      * 
      * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
      * 
      * \sa analyzePattern(), factorize()
      */
    void compute(const MatrixType& mat)
    {
      analyzePattern(mat);
      factorize(mat);
    }
    void analyzePattern(const MatrixType& mat);
    void factorize(const MatrixType& mat);
    
    /** \returns the number of rows of the represented matrix. 
      */
    inline Index rows() const { return m_pmat.rows(); }
    
    /** \returns the number of columns of the represented matrix. 
      */
    inline Index cols() const { return m_pmat.cols();}
    
    /** \returns a const reference to the \b sparse upper triangular matrix R of the QR factorization.
      * \warning The entries of the returned matrix are not sorted. This means that using it in algorithms
      *          expecting sorted entries will fail. This include random coefficient accesses (SpaseMatrix::coeff()),
      *          and coefficient-wise operations. Matrix products and triangular solves are fine though.
      *
      * To sort the entries, you can assign it to a row-major matrix, and if a column-major matrix
      * is required, you can copy it again:
      * \code
      * SparseMatrix<double>          R  = qr.matrixR();  // column-major, not sorted!
      * SparseMatrix<double,RowMajor> Rr = qr.matrixR();  // row-major, sorted
      * SparseMatrix<double>          Rc = Rr;            // column-major, sorted
      * \endcode
      */
    const QRMatrixType& matrixR() const { return m_R; }
    
    /** \returns the number of non linearly dependent columns as determined by the pivoting threshold.
      *
      * \sa setPivotThreshold()
      */
    Index rank() const
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      return m_nonzeropivots; 
    }
    
    /** \returns an expression of the matrix Q as products of sparse Householder reflectors.
    * The common usage of this function is to apply it to a dense matrix or vector
    * \code
    * VectorXd B1, B2;
    * // Initialize B1
    * B2 = matrixQ() * B1;
    * \endcode
    *
    * To get a plain SparseMatrix representation of Q:
    * \code
    * SparseMatrix<double> Q;
    * Q = SparseQR<SparseMatrix<double> >(A).matrixQ();
    * \endcode
    * Internally, this call simply performs a sparse product between the matrix Q
    * and a sparse identity matrix. However, due to the fact that the sparse
    * reflectors are stored unsorted, two transpositions are needed to sort
    * them before performing the product.
    */
    SparseQRMatrixQReturnType<SparseQR> matrixQ() const 
    { return SparseQRMatrixQReturnType<SparseQR>(*this); }
    
    /** \returns a const reference to the column permutation P that was applied to A such that A*P = Q*R
      * It is the combination of the fill-in reducing permutation and numerical column pivoting.
      */
    const PermutationType& colsPermutation() const
    { 
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_outputPerm_c;
    }
    
    /** \returns A string describing the type of error.
      * This method is provided to ease debugging, not to handle errors.
      */
    std::string lastErrorMessage() const { return m_lastError; }
    
    /** \internal */
    template<typename Rhs, typename Dest>
    bool _solve_impl(const MatrixBase<Rhs> &B, MatrixBase<Dest> &dest) const
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");

      Index rank = this->rank();
      
      // Compute Q^* * b;
      typename Dest::PlainObject y, b;
      y = this->matrixQ().adjoint() * B;
      b = y;
      
      // Solve with the triangular matrix R
      y.resize((std::max<Index>)(cols(),y.rows()),y.cols());
      y.topRows(rank) = this->matrixR().topLeftCorner(rank, rank).template triangularView<Upper>().solve(b.topRows(rank));
      y.bottomRows(y.rows()-rank).setZero();
      
      // Apply the column permutation
      if (m_perm_c.size())  dest = colsPermutation() * y.topRows(cols());
      else                  dest = y.topRows(cols());
      
      m_info = Success;
      return true;
    }

    /** Sets the threshold that is used to determine linearly dependent columns during the factorization.
      *
      * In practice, if during the factorization the norm of the column that has to be eliminated is below
      * this threshold, then the entire column is treated as zero, and it is moved at the end.
      */
    void setPivotThreshold(const RealScalar& threshold)
    {
      m_useDefaultThreshold = false;
      m_threshold = threshold;
    }
    
    /** \returns the solution X of \f$ A X = B \f$ using the current decomposition of A.
      *
      * \sa compute()
      */
    template<typename Rhs>
    inline const Solve<SparseQR, Rhs> solve(const MatrixBase<Rhs>& B) const 
    {
      eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
      eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");
      return Solve<SparseQR, Rhs>(*this, B.derived());
    }
    template<typename Rhs>
    inline const Solve<SparseQR, Rhs> solve(const SparseMatrixBase<Rhs>& B) const
    {
          eigen_assert(m_isInitialized && "The factorization should be called first, use compute()");
          eigen_assert(this->rows() == B.rows() && "SparseQR::solve() : invalid number of rows in the right hand side matrix");
          return Solve<SparseQR, Rhs>(*this, B.derived());
    }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the QR factorization reports a numerical problem
      *          \c InvalidInput if the input matrix is invalid
      *
      * \sa iparm()          
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }


    /** \internal */
    inline void _sort_matrix_Q()
    {
      if(this->m_isQSorted) return;
      // The matrix Q is sorted during the transposition
      SparseMatrix<Scalar, RowMajor, Index> mQrm(this->m_Q);
      this->m_Q = mQrm;
      this->m_isQSorted = true;
    }

    
  protected:
    bool m_analysisIsok;
    bool m_factorizationIsok;
    mutable ComputationInfo m_info;
    std::string m_lastError;
    QRMatrixType m_pmat;            // Temporary matrix
    QRMatrixType m_R;               // The triangular factor matrix
    QRMatrixType m_Q;               // The orthogonal reflectors
    ScalarVector m_hcoeffs;         // The Householder coefficients
    PermutationType m_perm_c;       // Fill-reducing  Column  permutation
    PermutationType m_pivotperm;    // The permutation for rank revealing
    PermutationType m_outputPerm_c; // The final column permutation
    RealScalar m_threshold;         // Threshold to determine null Householder reflections
    bool m_useDefaultThreshold;     // Use default threshold
    Index m_nonzeropivots;          // Number of non zero pivots found
    IndexVector m_etree;            // Column elimination tree
    IndexVector m_firstRowElt;      // First element in each row
    bool m_isQSorted;               // whether Q is sorted or not
    bool m_isEtreeOk;               // whether the elimination tree match the initial input matrix
    
    template <typename, typename > friend struct SparseQR_QProduct;
    
};

/** \brief Preprocessing step of a QR factorization 
  * 
  * \warning The matrix \a mat must be in compressed mode (see SparseMatrix::makeCompressed()).
  * 
  * In this step, the fill-reducing permutation is computed and applied to the columns of A
  * and the column elimination tree is computed as well. Only the sparsity pattern of \a mat is exploited.
  * 
  * \note In this step it is assumed that there is no empty row in the matrix \a mat.
  */
template <typename MatrixType, typename OrderingType>
void SparseQR<MatrixType,OrderingType>::analyzePattern(const MatrixType& mat)
{
  eigen_assert(mat.isCompressed() && "SparseQR requires a sparse matrix in compressed mode. Call .makeCompressed() before passing it to SparseQR");
  // Copy to a column major matrix if the input is rowmajor
  typename internal::conditional<MatrixType::IsRowMajor,QRMatrixType,const MatrixType&>::type matCpy(mat);
  // Compute the column fill reducing ordering
  OrderingType ord; 
  ord(matCpy, m_perm_c); 
  Index n = mat.cols();
  Index m = mat.rows();
  Index diagSize = (std::min)(m,n);
  
  if (!m_perm_c.size())
  {
    m_perm_c.resize(n);
    m_perm_c.indices().setLinSpaced(n, 0,StorageIndex(n-1));
  }
  
  // Compute the column elimination tree of the permuted matrix
  m_outputPerm_c = m_perm_c.inverse();
  internal::coletree(matCpy, m_etree, m_firstRowElt, m_outputPerm_c.indices().data());
  m_isEtreeOk = true;
  
  m_R.resize(m, n);
  m_Q.resize(m, diagSize);
  
  // Allocate space for nonzero elements: rough estimation
  m_R.reserve(2*mat.nonZeros()); //FIXME Get a more accurate estimation through symbolic factorization with the etree
  m_Q.reserve(2*mat.nonZeros());
  m_hcoeffs.resize(diagSize);
  m_analysisIsok = true;
}

/** \brief Performs the numerical QR factorization of the input matrix
  * 
  * The function SparseQR::analyzePattern(const MatrixType&) must have been called beforehand with
  * a matrix having the same sparsity pattern than \a mat.
  * 
  * \param mat The sparse column-major matrix
  */
template <typename MatrixType, typename OrderingType>
void SparseQR<MatrixType,OrderingType>::factorize(const MatrixType& mat)
{
  using std::abs;
  
  eigen_assert(m_analysisIsok && "analyzePattern() should be called before this step");
  StorageIndex m = StorageIndex(mat.rows());
  StorageIndex n = StorageIndex(mat.cols());
  StorageIndex diagSize = (std::min)(m,n);
  IndexVector mark((std::max)(m,n)); mark.setConstant(-1);  // Record the visited nodes
  IndexVector Ridx(n), Qidx(m);                             // Store temporarily the row indexes for the current column of R and Q
  Index nzcolR, nzcolQ;                                     // Number of nonzero for the current column of R and Q
  ScalarVector tval(m);                                     // The dense vector used to compute the current column
  RealScalar pivotThreshold = m_threshold;
  
  m_R.setZero();
  m_Q.setZero();
  m_pmat = mat;
  if(!m_isEtreeOk)
  {
    m_outputPerm_c = m_perm_c.inverse();
    internal::coletree(m_pmat, m_etree, m_firstRowElt, m_outputPerm_c.indices().data());
    m_isEtreeOk = true;
  }

  m_pmat.uncompress(); // To have the innerNonZeroPtr allocated
  
  // Apply the fill-in reducing permutation lazily:
  {
    // If the input is row major, copy the original column indices,
    // otherwise directly use the input matrix
    // 
    IndexVector originalOuterIndicesCpy;
    const StorageIndex *originalOuterIndices = mat.outerIndexPtr();
    if(MatrixType::IsRowMajor)
    {
      originalOuterIndicesCpy = IndexVector::Map(m_pmat.outerIndexPtr(),n+1);
      originalOuterIndices = originalOuterIndicesCpy.data();
    }
    
    for (int i = 0; i < n; i++)
    {
      Index p = m_perm_c.size() ? m_perm_c.indices()(i) : i;
      m_pmat.outerIndexPtr()[p] = originalOuterIndices[i]; 
      m_pmat.innerNonZeroPtr()[p] = originalOuterIndices[i+1] - originalOuterIndices[i]; 
    }
  }
  
  /* Compute the default threshold as in MatLab, see:
   * Tim Davis, "Algorithm 915, SuiteSparseQR: Multifrontal Multithreaded Rank-Revealing
   * Sparse QR Factorization, ACM Trans. on Math. Soft. 38(1), 2011, Page 8:3 
   */
  if(m_useDefaultThreshold) 
  {
    RealScalar max2Norm = 0.0;
    for (int j = 0; j < n; j++) max2Norm = numext::maxi(max2Norm, m_pmat.col(j).norm());
    if(max2Norm==RealScalar(0))
      max2Norm = RealScalar(1);
    pivotThreshold = 20 * (m + n) * max2Norm * NumTraits<RealScalar>::epsilon();
  }
  
  // Initialize the numerical permutation
  m_pivotperm.setIdentity(n);
  
  StorageIndex nonzeroCol = 0; // Record the number of valid pivots
  m_Q.startVec(0);

  // Left looking rank-revealing QR factorization: compute a column of R and Q at a time
  for (StorageIndex col = 0; col < n; ++col)
  {
    mark.setConstant(-1);
    m_R.startVec(col);
    mark(nonzeroCol) = col;
    Qidx(0) = nonzeroCol;
    nzcolR = 0; nzcolQ = 1;
    bool found_diag = nonzeroCol>=m;
    tval.setZero(); 
    
    // Symbolic factorization: find the nonzero locations of the column k of the factors R and Q, i.e.,
    // all the nodes (with indexes lower than rank) reachable through the column elimination tree (etree) rooted at node k.
    // Note: if the diagonal entry does not exist, then its contribution must be explicitly added,
    // thus the trick with found_diag that permits to do one more iteration on the diagonal element if this one has not been found.
    for (typename QRMatrixType::InnerIterator itp(m_pmat, col); itp || !found_diag; ++itp)
    {
      StorageIndex curIdx = nonzeroCol;
      if(itp) curIdx = StorageIndex(itp.row());
      if(curIdx == nonzeroCol) found_diag = true;
      
      // Get the nonzeros indexes of the current column of R
      StorageIndex st = m_firstRowElt(curIdx); // The traversal of the etree starts here
      if (st < 0 )
      {
        m_lastError = "Empty row found during numerical factorization";
        m_info = InvalidInput;
        return;
      }

      // Traverse the etree 
      Index bi = nzcolR;
      for (; mark(st) != col; st = m_etree(st))
      {
        Ridx(nzcolR) = st;  // Add this row to the list,
        mark(st) = col;     // and mark this row as visited
        nzcolR++;
      }

      // Reverse the list to get the topological ordering
      Index nt = nzcolR-bi;
      for(Index i = 0; i < nt/2; i++) std::swap(Ridx(bi+i), Ridx(nzcolR-i-1));
       
      // Copy the current (curIdx,pcol) value of the input matrix
      if(itp) tval(curIdx) = itp.value();
      else    tval(curIdx) = Scalar(0);
      
      // Compute the pattern of Q(:,k)
      if(curIdx > nonzeroCol && mark(curIdx) != col ) 
      {
        Qidx(nzcolQ) = curIdx;  // Add this row to the pattern of Q,
        mark(curIdx) = col;     // and mark it as visited
        nzcolQ++;
      }
    }

    // Browse all the indexes of R(:,col) in reverse order
    for (Index i = nzcolR-1; i >= 0; i--)
    {
      Index curIdx = Ridx(i);
      
      // Apply the curIdx-th householder vector to the current column (temporarily stored into tval)
      Scalar tdot(0);
      
      // First compute q' * tval
      tdot = m_Q.col(curIdx).dot(tval);

      tdot *= m_hcoeffs(curIdx);
      
      // Then update tval = tval - q * tau
      // FIXME: tval -= tdot * m_Q.col(curIdx) should amount to the same (need to check/add support for efficient "dense ?= sparse")
      for (typename QRMatrixType::InnerIterator itq(m_Q, curIdx); itq; ++itq)
        tval(itq.row()) -= itq.value() * tdot;

      // Detect fill-in for the current column of Q
      if(m_etree(Ridx(i)) == nonzeroCol)
      {
        for (typename QRMatrixType::InnerIterator itq(m_Q, curIdx); itq; ++itq)
        {
          StorageIndex iQ = StorageIndex(itq.row());
          if (mark(iQ) != col)
          {
            Qidx(nzcolQ++) = iQ;  // Add this row to the pattern of Q,
            mark(iQ) = col;       // and mark it as visited
          }
        }
      }
    } // End update current column
    
    Scalar tau = RealScalar(0);
    RealScalar beta = 0;
    
    if(nonzeroCol < diagSize)
    {
      // Compute the Householder reflection that eliminate the current column
      // FIXME this step should call the Householder module.
      Scalar c0 = nzcolQ ? tval(Qidx(0)) : Scalar(0);
      
      // First, the squared norm of Q((col+1):m, col)
      RealScalar sqrNorm = 0.;
      for (Index itq = 1; itq < nzcolQ; ++itq) sqrNorm += numext::abs2(tval(Qidx(itq)));
      if(sqrNorm == RealScalar(0) && numext::imag(c0) == RealScalar(0))
      {
        beta = numext::real(c0);
        tval(Qidx(0)) = 1;
      }
      else
      {
        using std::sqrt;
        beta = sqrt(numext::abs2(c0) + sqrNorm);
        if(numext::real(c0) >= RealScalar(0))
          beta = -beta;
        tval(Qidx(0)) = 1;
        for (Index itq = 1; itq < nzcolQ; ++itq)
          tval(Qidx(itq)) /= (c0 - beta);
        tau = numext::conj((beta-c0) / beta);
          
      }
    }

    // Insert values in R
    for (Index  i = nzcolR-1; i >= 0; i--)
    {
      Index curIdx = Ridx(i);
      if(curIdx < nonzeroCol) 
      {
        m_R.insertBackByOuterInnerUnordered(col, curIdx) = tval(curIdx);
        tval(curIdx) = Scalar(0.);
      }
    }

    if(nonzeroCol < diagSize && abs(beta) >= pivotThreshold)
    {
      m_R.insertBackByOuterInner(col, nonzeroCol) = beta;
      // The householder coefficient
      m_hcoeffs(nonzeroCol) = tau;
      // Record the householder reflections
      for (Index itq = 0; itq < nzcolQ; ++itq)
      {
        Index iQ = Qidx(itq);
        m_Q.insertBackByOuterInnerUnordered(nonzeroCol,iQ) = tval(iQ);
        tval(iQ) = Scalar(0.);
      }
      nonzeroCol++;
      if(nonzeroCol<diagSize)
        m_Q.startVec(nonzeroCol);
    }
    else
    {
      // Zero pivot found: move implicitly this column to the end
      for (Index j = nonzeroCol; j < n-1; j++) 
        std::swap(m_pivotperm.indices()(j), m_pivotperm.indices()[j+1]);
      
      // Recompute the column elimination tree
      internal::coletree(m_pmat, m_etree, m_firstRowElt, m_pivotperm.indices().data());
      m_isEtreeOk = false;
    }
  }
  
  m_hcoeffs.tail(diagSize-nonzeroCol).setZero();
  
  // Finalize the column pointers of the sparse matrices R and Q
  m_Q.finalize();
  m_Q.makeCompressed();
  m_R.finalize();
  m_R.makeCompressed();
  m_isQSorted = false;

  m_nonzeropivots = nonzeroCol;
  
  if(nonzeroCol<n)
  {
    // Permute the triangular factor to put the 'dead' columns to the end
    QRMatrixType tempR(m_R);
    m_R = tempR * m_pivotperm;
    
    // Update the column permutation
    m_outputPerm_c = m_outputPerm_c * m_pivotperm;
  }
  
  m_isInitialized = true; 
  m_factorizationIsok = true;
  m_info = Success;
}

template <typename SparseQRType, typename Derived>
struct SparseQR_QProduct : ReturnByValue<SparseQR_QProduct<SparseQRType, Derived> >
{
  typedef typename SparseQRType::QRMatrixType MatrixType;
  typedef typename SparseQRType::Scalar Scalar;
  // Get the references 
  SparseQR_QProduct(const SparseQRType& qr, const Derived& other, bool transpose) : 
  m_qr(qr),m_other(other),m_transpose(transpose) {}
  inline Index rows() const { return m_qr.matrixQ().rows(); }
  inline Index cols() const { return m_other.cols(); }
  
  // Assign to a vector
  template<typename DesType>
  void evalTo(DesType& res) const
  {
    Index m = m_qr.rows();
    Index n = m_qr.cols();
    Index diagSize = (std::min)(m,n);
    res = m_other;
    if (m_transpose)
    {
      eigen_assert(m_qr.m_Q.rows() == m_other.rows() && "Non conforming object sizes");
      //Compute res = Q' * other column by column
      for(Index j = 0; j < res.cols(); j++){
        for (Index k = 0; k < diagSize; k++)
        {
          Scalar tau = Scalar(0);
          tau = m_qr.m_Q.col(k).dot(res.col(j));
          if(tau==Scalar(0)) continue;
          tau = tau * m_qr.m_hcoeffs(k);
          res.col(j) -= tau * m_qr.m_Q.col(k);
        }
      }
    }
    else
    {
      eigen_assert(m_qr.matrixQ().cols() == m_other.rows() && "Non conforming object sizes");

      res.conservativeResize(rows(), cols());

      // Compute res = Q * other column by column
      for(Index j = 0; j < res.cols(); j++)
      {
        Index start_k = internal::is_identity<Derived>::value ? numext::mini(j,diagSize-1) : diagSize-1;
        for (Index k = start_k; k >=0; k--)
        {
          Scalar tau = Scalar(0);
          tau = m_qr.m_Q.col(k).dot(res.col(j));
          if(tau==Scalar(0)) continue;
          tau = tau * numext::conj(m_qr.m_hcoeffs(k));
          res.col(j) -= tau * m_qr.m_Q.col(k);
        }
      }
    }
  }
  
  const SparseQRType& m_qr;
  const Derived& m_other;
  bool m_transpose; // TODO this actually means adjoint
};

template<typename SparseQRType>
struct SparseQRMatrixQReturnType : public EigenBase<SparseQRMatrixQReturnType<SparseQRType> >
{  
  typedef typename SparseQRType::Scalar Scalar;
  typedef Matrix<Scalar,Dynamic,Dynamic> DenseMatrix;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic
  };
  explicit SparseQRMatrixQReturnType(const SparseQRType& qr) : m_qr(qr) {}
  template<typename Derived>
  SparseQR_QProduct<SparseQRType, Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SparseQR_QProduct<SparseQRType,Derived>(m_qr,other.derived(),false);
  }
  // To use for operations with the adjoint of Q
  SparseQRMatrixQTransposeReturnType<SparseQRType> adjoint() const
  {
    return SparseQRMatrixQTransposeReturnType<SparseQRType>(m_qr);
  }
  inline Index rows() const { return m_qr.rows(); }
  inline Index cols() const { return m_qr.rows(); }
  // To use for operations with the transpose of Q FIXME this is the same as adjoint at the moment
  SparseQRMatrixQTransposeReturnType<SparseQRType> transpose() const
  {
    return SparseQRMatrixQTransposeReturnType<SparseQRType>(m_qr);
  }
  const SparseQRType& m_qr;
};

// TODO this actually represents the adjoint of Q
template<typename SparseQRType>
struct SparseQRMatrixQTransposeReturnType
{
  explicit SparseQRMatrixQTransposeReturnType(const SparseQRType& qr) : m_qr(qr) {}
  template<typename Derived>
  SparseQR_QProduct<SparseQRType,Derived> operator*(const MatrixBase<Derived>& other)
  {
    return SparseQR_QProduct<SparseQRType,Derived>(m_qr,other.derived(), true);
  }
  const SparseQRType& m_qr;
};

namespace internal {
  
template<typename SparseQRType>
struct evaluator_traits<SparseQRMatrixQReturnType<SparseQRType> >
{
  typedef typename SparseQRType::MatrixType MatrixType;
  typedef typename storage_kind_to_evaluator_kind<typename MatrixType::StorageKind>::Kind Kind;
  typedef SparseShape Shape;
};

template< typename DstXprType, typename SparseQRType>
struct Assignment<DstXprType, SparseQRMatrixQReturnType<SparseQRType>, internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>, Sparse2Sparse>
{
  typedef SparseQRMatrixQReturnType<SparseQRType> SrcXprType;
  typedef typename DstXprType::Scalar Scalar;
  typedef typename DstXprType::StorageIndex StorageIndex;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &/*func*/)
  {
    typename DstXprType::PlainObject idMat(src.rows(), src.cols());
    idMat.setIdentity();
    // Sort the sparse householder reflectors if needed
    const_cast<SparseQRType *>(&src.m_qr)->_sort_matrix_Q();
    dst = SparseQR_QProduct<SparseQRType, DstXprType>(src.m_qr, idMat, false);
  }
};

template< typename DstXprType, typename SparseQRType>
struct Assignment<DstXprType, SparseQRMatrixQReturnType<SparseQRType>, internal::assign_op<typename DstXprType::Scalar,typename DstXprType::Scalar>, Sparse2Dense>
{
  typedef SparseQRMatrixQReturnType<SparseQRType> SrcXprType;
  typedef typename DstXprType::Scalar Scalar;
  typedef typename DstXprType::StorageIndex StorageIndex;
  static void run(DstXprType &dst, const SrcXprType &src, const internal::assign_op<Scalar,Scalar> &/*func*/)
  {
    dst = src.m_qr.matrixQ() * DstXprType::Identity(src.m_qr.rows(), src.m_qr.rows());
  }
};

} // end namespace internal

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdDeque.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDDEQUE_H
#define EIGEN_STDDEQUE_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::deque such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_DEQUE_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class deque<__VA_ARGS__, std::allocator<__VA_ARGS__> >           \
    : public deque<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef deque<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > deque_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef deque_base::allocator_type allocator_type; \
    typedef deque_base::size_type size_type;  \
    typedef deque_base::iterator iterator;  \
    explicit deque(const allocator_type& a = allocator_type()) : deque_base(a) {}  \
    template<typename InputIterator> \
    deque(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : deque_base(first, last, a) {} \
    deque(const deque& c) : deque_base(c) {}  \
    explicit deque(size_type num, const value_type& val = value_type()) : deque_base(num, val) {} \
    deque(iterator start_, iterator end_) : deque_base(start_, end_) {}  \
    deque& operator=(const deque& x) {  \
      deque_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// check whether we really need the std::deque specialization
#if !EIGEN_HAS_CXX11_CONTAINERS && !(defined(_GLIBCXX_DEQUE) && (!EIGEN_GNUC_AT_LEAST(4,1))) /* Note that before gcc-4.1 we already have: std::deque::resize(size_type,const T&). */

namespace std {

#define EIGEN_STD_DEQUE_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename deque_base::allocator_type allocator_type; \
    typedef typename deque_base::size_type size_type;  \
    typedef typename deque_base::iterator iterator;  \
    typedef typename deque_base::const_iterator const_iterator;  \
    explicit deque(const allocator_type& a = allocator_type()) : deque_base(a) {}  \
    template<typename InputIterator> \
    deque(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : deque_base(first, last, a) {} \
    deque(const deque& c) : deque_base(c) {}  \
    explicit deque(size_type num, const value_type& val = value_type()) : deque_base(num, val) {} \
    deque(iterator start_, iterator end_) : deque_base(start_, end_) {}  \
    deque& operator=(const deque& x) {  \
      deque_base::operator=(x);  \
      return *this;  \
    }

  template<typename T>
  class deque<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public deque<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                   Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
{
  typedef deque<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > deque_base;
  EIGEN_STD_DEQUE_SPECIALIZATION_BODY

  void resize(size_type new_size)
  { resize(new_size, T()); }

#if defined(_DEQUE_)
  // workaround MSVC std::deque implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (deque_base::size() < new_size)
      deque_base::_Insert_n(deque_base::end(), new_size - deque_base::size(), x);
    else if (new_size < deque_base::size())
      deque_base::erase(deque_base::begin() + new_size, deque_base::end());
  }
  void push_back(const value_type& x)
  { deque_base::push_back(x); } 
  void push_front(const value_type& x)
  { deque_base::push_front(x); }
  using deque_base::insert;  
  iterator insert(const_iterator position, const value_type& x)
  { return deque_base::insert(position,x); }
  void insert(const_iterator position, size_type new_size, const value_type& x)
  { deque_base::insert(position, new_size, x); }
#else
  // default implementation which should always work.
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < deque_base::size())
      deque_base::erase(deque_base::begin() + new_size, deque_base::end());
    else if (new_size > deque_base::size())
      deque_base::insert(deque_base::end(), new_size - deque_base::size(), x);
  }
#endif
  };
}

#endif // check whether specialization is actually required

#endif // EIGEN_STDDEQUE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDLIST_H
#define EIGEN_STDLIST_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::list such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_LIST_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class list<__VA_ARGS__, std::allocator<__VA_ARGS__> >           \
    : public list<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef list<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > list_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef list_base::allocator_type allocator_type; \
    typedef list_base::size_type size_type;  \
    typedef list_base::iterator iterator;  \
    explicit list(const allocator_type& a = allocator_type()) : list_base(a) {}  \
    template<typename InputIterator> \
    list(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : list_base(first, last, a) {} \
    list(const list& c) : list_base(c) {}  \
    explicit list(size_type num, const value_type& val = value_type()) : list_base(num, val) {} \
    list(iterator start_, iterator end_) : list_base(start_, end_) {}  \
    list& operator=(const list& x) {  \
      list_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// check whether we really need the std::list specialization
#if !EIGEN_HAS_CXX11_CONTAINERS && !(defined(_GLIBCXX_LIST) && (!EIGEN_GNUC_AT_LEAST(4,1))) /* Note that before gcc-4.1 we already have: std::list::resize(size_type,const T&). */

namespace std
{

#define EIGEN_STD_LIST_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename list_base::allocator_type allocator_type; \
    typedef typename list_base::size_type size_type;  \
    typedef typename list_base::iterator iterator;  \
    typedef typename list_base::const_iterator const_iterator;  \
    explicit list(const allocator_type& a = allocator_type()) : list_base(a) {}  \
    template<typename InputIterator> \
    list(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : list_base(first, last, a) {} \
    list(const list& c) : list_base(c) {}  \
    explicit list(size_type num, const value_type& val = value_type()) : list_base(num, val) {} \
    list(iterator start_, iterator end_) : list_base(start_, end_) {}  \
    list& operator=(const list& x) {  \
    list_base::operator=(x);  \
    return *this; \
  }

  template<typename T>
  class list<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public list<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                  Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
  {
    typedef list<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                 Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > list_base;
    EIGEN_STD_LIST_SPECIALIZATION_BODY

    void resize(size_type new_size)
    { resize(new_size, T()); }

    void resize(size_type new_size, const value_type& x)
    {
      if (list_base::size() < new_size)
        list_base::insert(list_base::end(), new_size - list_base::size(), x);
      else
        while (new_size < list_base::size()) list_base::pop_back();
    }

#if defined(_LIST_)
    // workaround MSVC std::list implementation
    void push_back(const value_type& x)
    { list_base::push_back(x); } 
    using list_base::insert;  
    iterator insert(const_iterator position, const value_type& x)
    { return list_base::insert(position,x); }
    void insert(const_iterator position, size_type new_size, const value_type& x)
    { list_base::insert(position, new_size, x); }
#endif
  };
}

#endif // check whether specialization is actually required

#endif // EIGEN_STDLIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STDVECTOR_H
#define EIGEN_STDVECTOR_H

#include "details.h"

/**
 * This section contains a convenience MACRO which allows an easy specialization of
 * std::vector such that for data types with alignment issues the correct allocator
 * is used automatically.
 */
#define EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION(...) \
namespace std \
{ \
  template<> \
  class vector<__VA_ARGS__, std::allocator<__VA_ARGS__> >  \
    : public vector<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > \
  { \
    typedef vector<__VA_ARGS__, EIGEN_ALIGNED_ALLOCATOR<__VA_ARGS__> > vector_base; \
  public: \
    typedef __VA_ARGS__ value_type; \
    typedef vector_base::allocator_type allocator_type; \
    typedef vector_base::size_type size_type;  \
    typedef vector_base::iterator iterator;  \
    explicit vector(const allocator_type& a = allocator_type()) : vector_base(a) {}  \
    template<typename InputIterator> \
    vector(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) : vector_base(first, last, a) {} \
    vector(const vector& c) : vector_base(c) {}  \
    explicit vector(size_type num, const value_type& val = value_type()) : vector_base(num, val) {} \
    vector(iterator start_, iterator end_) : vector_base(start_, end_) {}  \
    vector& operator=(const vector& x) {  \
      vector_base::operator=(x);  \
      return *this;  \
    } \
  }; \
}

// Don't specialize if containers are implemented according to C++11
#if !EIGEN_HAS_CXX11_CONTAINERS

namespace std {

#define EIGEN_STD_VECTOR_SPECIALIZATION_BODY \
  public:  \
    typedef T value_type; \
    typedef typename vector_base::allocator_type allocator_type; \
    typedef typename vector_base::size_type size_type;  \
    typedef typename vector_base::iterator iterator;  \
    typedef typename vector_base::const_iterator const_iterator;  \
    explicit vector(const allocator_type& a = allocator_type()) : vector_base(a) {}  \
    template<typename InputIterator> \
    vector(InputIterator first, InputIterator last, const allocator_type& a = allocator_type()) \
    : vector_base(first, last, a) {} \
    vector(const vector& c) : vector_base(c) {}  \
    explicit vector(size_type num, const value_type& val = value_type()) : vector_base(num, val) {} \
    vector(iterator start_, iterator end_) : vector_base(start_, end_) {}  \
    vector& operator=(const vector& x) {  \
      vector_base::operator=(x);  \
      return *this;  \
    }

  template<typename T>
  class vector<T,EIGEN_ALIGNED_ALLOCATOR<T> >
    : public vector<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                    Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> >
{
  typedef vector<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T),
                 Eigen::aligned_allocator_indirection<EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T)> > vector_base;
  EIGEN_STD_VECTOR_SPECIALIZATION_BODY

  void resize(size_type new_size)
  { resize(new_size, T()); }

#if defined(_VECTOR_)
  // workaround MSVC std::vector implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (vector_base::size() < new_size)
      vector_base::_Insert_n(vector_base::end(), new_size - vector_base::size(), x);
    else if (new_size < vector_base::size())
      vector_base::erase(vector_base::begin() + new_size, vector_base::end());
  }
  void push_back(const value_type& x)
  { vector_base::push_back(x); } 
  using vector_base::insert;  
  iterator insert(const_iterator position, const value_type& x)
  { return vector_base::insert(position,x); }
  void insert(const_iterator position, size_type new_size, const value_type& x)
  { vector_base::insert(position, new_size, x); }
#elif defined(_GLIBCXX_VECTOR) && (!(EIGEN_GNUC_AT_LEAST(4,1)))
  /* Note that before gcc-4.1 we already have: std::vector::resize(size_type,const T&).
   * However, this specialization is still needed to make the above EIGEN_DEFINE_STL_VECTOR_SPECIALIZATION trick to work. */
  void resize(size_type new_size, const value_type& x)
  {
    vector_base::resize(new_size,x);
  }
#elif defined(_GLIBCXX_VECTOR) && EIGEN_GNUC_AT_LEAST(4,2)
  // workaround GCC std::vector implementation
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < vector_base::size())
      vector_base::_M_erase_at_end(this->_M_impl._M_start + new_size);
    else
      vector_base::insert(vector_base::end(), new_size - vector_base::size(), x);
  }
#else
  // either GCC 4.1 or non-GCC
  // default implementation which should always work.
  void resize(size_type new_size, const value_type& x)
  {
    if (new_size < vector_base::size())
      vector_base::erase(vector_base::begin() + new_size, vector_base::end());
    else if (new_size > vector_base::size())
      vector_base::insert(vector_base::end(), new_size - vector_base::size(), x);
  }
#endif
  };
}
#endif // !EIGEN_HAS_CXX11_CONTAINERS


#endif // EIGEN_STDVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/StlSupport/details.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2009 Hauke Heibel <hauke.heibel@googlemail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STL_DETAILS_H
#define EIGEN_STL_DETAILS_H

#ifndef EIGEN_ALIGNED_ALLOCATOR
  #define EIGEN_ALIGNED_ALLOCATOR Eigen::aligned_allocator
#endif

namespace Eigen {

  // This one is needed to prevent reimplementing the whole std::vector.
  template <class T>
  class aligned_allocator_indirection : public EIGEN_ALIGNED_ALLOCATOR<T>
  {
  public:
    typedef std::size_t     size_type;
    typedef std::ptrdiff_t  difference_type;
    typedef T*              pointer;
    typedef const T*        const_pointer;
    typedef T&              reference;
    typedef const T&        const_reference;
    typedef T               value_type;

    template<class U>
    struct rebind
    {
      typedef aligned_allocator_indirection<U> other;
    };

    aligned_allocator_indirection() {}
    aligned_allocator_indirection(const aligned_allocator_indirection& ) : EIGEN_ALIGNED_ALLOCATOR<T>() {}
    aligned_allocator_indirection(const EIGEN_ALIGNED_ALLOCATOR<T>& ) {}
    template<class U>
    aligned_allocator_indirection(const aligned_allocator_indirection<U>& ) {}
    template<class U>
    aligned_allocator_indirection(const EIGEN_ALIGNED_ALLOCATOR<U>& ) {}
    ~aligned_allocator_indirection() {}
  };

#if EIGEN_COMP_MSVC

  // sometimes, MSVC detects, at compile time, that the argument x
  // in std::vector::resize(size_t s,T x) won't be aligned and generate an error
  // even if this function is never called. Whence this little wrapper.
#define EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T) \
  typename Eigen::internal::conditional< \
    Eigen::internal::is_arithmetic<T>::value, \
    T, \
    Eigen::internal::workaround_msvc_stl_support<T> \
  >::type

  namespace internal {
  template<typename T> struct workaround_msvc_stl_support : public T
  {
    inline workaround_msvc_stl_support() : T() {}
    inline workaround_msvc_stl_support(const T& other) : T(other) {}
    inline operator T& () { return *static_cast<T*>(this); }
    inline operator const T& () const { return *static_cast<const T*>(this); }
    template<typename OtherT>
    inline T& operator=(const OtherT& other)
    { T::operator=(other); return *this; }
    inline workaround_msvc_stl_support& operator=(const workaround_msvc_stl_support& other)
    { T::operator=(other); return *this; }
  };
  }

#else

#define EIGEN_WORKAROUND_MSVC_STL_SUPPORT(T) T

#endif

}

#endif // EIGEN_STL_DETAILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SuperLUSupport/SuperLUSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2015 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SUPERLUSUPPORT_H
#define EIGEN_SUPERLUSUPPORT_H

namespace Eigen {

#if defined(SUPERLU_MAJOR_VERSION) && (SUPERLU_MAJOR_VERSION >= 5)
#define DECL_GSSVX(PREFIX,FLOATTYPE,KEYTYPE)		\
    extern "C" {                                                                                          \
      extern void PREFIX##gssvx(superlu_options_t *, SuperMatrix *, int *, int *, int *,                  \
                                char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,           \
                                void *, int, SuperMatrix *, SuperMatrix *,                                \
                                FLOATTYPE *, FLOATTYPE *, FLOATTYPE *, FLOATTYPE *,                       \
                                GlobalLU_t *, mem_usage_t *, SuperLUStat_t *, int *);                     \
    }                                                                                                     \
    inline float SuperLU_gssvx(superlu_options_t *options, SuperMatrix *A,                                \
         int *perm_c, int *perm_r, int *etree, char *equed,                                               \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                                      \
         SuperMatrix *U, void *work, int lwork,                                                           \
         SuperMatrix *B, SuperMatrix *X,                                                                  \
         FLOATTYPE *recip_pivot_growth,                                                                   \
         FLOATTYPE *rcond, FLOATTYPE *ferr, FLOATTYPE *berr,                                              \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                                      \
    mem_usage_t mem_usage;                                                                                \
    GlobalLU_t gLU;                                                                                       \
    PREFIX##gssvx(options, A, perm_c, perm_r, etree, equed, R, C, L,                                      \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                                 \
         ferr, berr, &gLU, &mem_usage, stats, info);                                                      \
    return mem_usage.for_lu; /* bytes used by the factor storage */                                       \
  }
#else // version < 5.0
#define DECL_GSSVX(PREFIX,FLOATTYPE,KEYTYPE)		\
    extern "C" {                                                                                          \
      extern void PREFIX##gssvx(superlu_options_t *, SuperMatrix *, int *, int *, int *,                  \
                                char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,           \
                                void *, int, SuperMatrix *, SuperMatrix *,                                \
                                FLOATTYPE *, FLOATTYPE *, FLOATTYPE *, FLOATTYPE *,                       \
                                mem_usage_t *, SuperLUStat_t *, int *);                                   \
    }                                                                                                     \
    inline float SuperLU_gssvx(superlu_options_t *options, SuperMatrix *A,                                \
         int *perm_c, int *perm_r, int *etree, char *equed,                                               \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                                      \
         SuperMatrix *U, void *work, int lwork,                                                           \
         SuperMatrix *B, SuperMatrix *X,                                                                  \
         FLOATTYPE *recip_pivot_growth,                                                                   \
         FLOATTYPE *rcond, FLOATTYPE *ferr, FLOATTYPE *berr,                                              \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                                      \
    mem_usage_t mem_usage;                                                                                \
    PREFIX##gssvx(options, A, perm_c, perm_r, etree, equed, R, C, L,                                      \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                                 \
         ferr, berr, &mem_usage, stats, info);                                                            \
    return mem_usage.for_lu; /* bytes used by the factor storage */                                       \
  }
#endif

DECL_GSSVX(s,float,float)
DECL_GSSVX(c,float,std::complex<float>)
DECL_GSSVX(d,double,double)
DECL_GSSVX(z,double,std::complex<double>)

#ifdef MILU_ALPHA
#define EIGEN_SUPERLU_HAS_ILU
#endif

#ifdef EIGEN_SUPERLU_HAS_ILU

// similarly for the incomplete factorization using gsisx
#define DECL_GSISX(PREFIX,FLOATTYPE,KEYTYPE)                                                    \
    extern "C" {                                                                                \
      extern void PREFIX##gsisx(superlu_options_t *, SuperMatrix *, int *, int *, int *,        \
                         char *, FLOATTYPE *, FLOATTYPE *, SuperMatrix *, SuperMatrix *,        \
                         void *, int, SuperMatrix *, SuperMatrix *, FLOATTYPE *, FLOATTYPE *,   \
                         mem_usage_t *, SuperLUStat_t *, int *);                        \
    }                                                                                           \
    inline float SuperLU_gsisx(superlu_options_t *options, SuperMatrix *A,                      \
         int *perm_c, int *perm_r, int *etree, char *equed,                                     \
         FLOATTYPE *R, FLOATTYPE *C, SuperMatrix *L,                                            \
         SuperMatrix *U, void *work, int lwork,                                                 \
         SuperMatrix *B, SuperMatrix *X,                                                        \
         FLOATTYPE *recip_pivot_growth,                                                         \
         FLOATTYPE *rcond,                                                                      \
         SuperLUStat_t *stats, int *info, KEYTYPE) {                                            \
    mem_usage_t mem_usage;                                                              \
    PREFIX##gsisx(options, A, perm_c, perm_r, etree, equed, R, C, L,                            \
         U, work, lwork, B, X, recip_pivot_growth, rcond,                                       \
         &mem_usage, stats, info);                                                              \
    return mem_usage.for_lu; /* bytes used by the factor storage */                             \
  }

DECL_GSISX(s,float,float)
DECL_GSISX(c,float,std::complex<float>)
DECL_GSISX(d,double,double)
DECL_GSISX(z,double,std::complex<double>)

#endif

template<typename MatrixType>
struct SluMatrixMapHelper;

/** \internal
  *
  * A wrapper class for SuperLU matrices. It supports only compressed sparse matrices
  * and dense matrices. Supernodal and other fancy format are not supported by this wrapper.
  *
  * This wrapper class mainly aims to avoids the need of dynamic allocation of the storage structure.
  */
struct SluMatrix : SuperMatrix
{
  SluMatrix()
  {
    Store = &storage;
  }

  SluMatrix(const SluMatrix& other)
    : SuperMatrix(other)
  {
    Store = &storage;
    storage = other.storage;
  }

  SluMatrix& operator=(const SluMatrix& other)
  {
    SuperMatrix::operator=(static_cast<const SuperMatrix&>(other));
    Store = &storage;
    storage = other.storage;
    return *this;
  }

  struct
  {
    union {int nnz;int lda;};
    void *values;
    int *innerInd;
    int *outerInd;
  } storage;

  void setStorageType(Stype_t t)
  {
    Stype = t;
    if (t==SLU_NC || t==SLU_NR || t==SLU_DN)
      Store = &storage;
    else
    {
      eigen_assert(false && "storage type not supported");
      Store = 0;
    }
  }

  template<typename Scalar>
  void setScalarType()
  {
    if (internal::is_same<Scalar,float>::value)
      Dtype = SLU_S;
    else if (internal::is_same<Scalar,double>::value)
      Dtype = SLU_D;
    else if (internal::is_same<Scalar,std::complex<float> >::value)
      Dtype = SLU_C;
    else if (internal::is_same<Scalar,std::complex<double> >::value)
      Dtype = SLU_Z;
    else
    {
      eigen_assert(false && "Scalar type not supported by SuperLU");
    }
  }

  template<typename MatrixType>
  static SluMatrix Map(MatrixBase<MatrixType>& _mat)
  {
    MatrixType& mat(_mat.derived());
    eigen_assert( ((MatrixType::Flags&RowMajorBit)!=RowMajorBit) && "row-major dense matrices are not supported by SuperLU");
    SluMatrix res;
    res.setStorageType(SLU_DN);
    res.setScalarType<typename MatrixType::Scalar>();
    res.Mtype     = SLU_GE;

    res.nrow      = internal::convert_index<int>(mat.rows());
    res.ncol      = internal::convert_index<int>(mat.cols());

    res.storage.lda       = internal::convert_index<int>(MatrixType::IsVectorAtCompileTime ? mat.size() : mat.outerStride());
    res.storage.values    = (void*)(mat.data());
    return res;
  }

  template<typename MatrixType>
  static SluMatrix Map(SparseMatrixBase<MatrixType>& a_mat)
  {
    MatrixType &mat(a_mat.derived());
    SluMatrix res;
    if ((MatrixType::Flags&RowMajorBit)==RowMajorBit)
    {
      res.setStorageType(SLU_NR);
      res.nrow      = internal::convert_index<int>(mat.cols());
      res.ncol      = internal::convert_index<int>(mat.rows());
    }
    else
    {
      res.setStorageType(SLU_NC);
      res.nrow      = internal::convert_index<int>(mat.rows());
      res.ncol      = internal::convert_index<int>(mat.cols());
    }

    res.Mtype       = SLU_GE;

    res.storage.nnz       = internal::convert_index<int>(mat.nonZeros());
    res.storage.values    = mat.valuePtr();
    res.storage.innerInd  = mat.innerIndexPtr();
    res.storage.outerInd  = mat.outerIndexPtr();

    res.setScalarType<typename MatrixType::Scalar>();

    // FIXME the following is not very accurate
    if (int(MatrixType::Flags) & int(Upper))
      res.Mtype = SLU_TRU;
    if (int(MatrixType::Flags) & int(Lower))
      res.Mtype = SLU_TRL;

    eigen_assert(((int(MatrixType::Flags) & int(SelfAdjoint))==0) && "SelfAdjoint matrix shape not supported by SuperLU");

    return res;
  }
};

template<typename Scalar, int Rows, int Cols, int Options, int MRows, int MCols>
struct SluMatrixMapHelper<Matrix<Scalar,Rows,Cols,Options,MRows,MCols> >
{
  typedef Matrix<Scalar,Rows,Cols,Options,MRows,MCols> MatrixType;
  static void run(MatrixType& mat, SluMatrix& res)
  {
    eigen_assert( ((Options&RowMajor)!=RowMajor) && "row-major dense matrices is not supported by SuperLU");
    res.setStorageType(SLU_DN);
    res.setScalarType<Scalar>();
    res.Mtype     = SLU_GE;

    res.nrow      = mat.rows();
    res.ncol      = mat.cols();

    res.storage.lda       = mat.outerStride();
    res.storage.values    = mat.data();
  }
};

template<typename Derived>
struct SluMatrixMapHelper<SparseMatrixBase<Derived> >
{
  typedef Derived MatrixType;
  static void run(MatrixType& mat, SluMatrix& res)
  {
    if ((MatrixType::Flags&RowMajorBit)==RowMajorBit)
    {
      res.setStorageType(SLU_NR);
      res.nrow      = mat.cols();
      res.ncol      = mat.rows();
    }
    else
    {
      res.setStorageType(SLU_NC);
      res.nrow      = mat.rows();
      res.ncol      = mat.cols();
    }

    res.Mtype       = SLU_GE;

    res.storage.nnz       = mat.nonZeros();
    res.storage.values    = mat.valuePtr();
    res.storage.innerInd  = mat.innerIndexPtr();
    res.storage.outerInd  = mat.outerIndexPtr();

    res.setScalarType<typename MatrixType::Scalar>();

    // FIXME the following is not very accurate
    if (MatrixType::Flags & Upper)
      res.Mtype = SLU_TRU;
    if (MatrixType::Flags & Lower)
      res.Mtype = SLU_TRL;

    eigen_assert(((MatrixType::Flags & SelfAdjoint)==0) && "SelfAdjoint matrix shape not supported by SuperLU");
  }
};

namespace internal {

template<typename MatrixType>
SluMatrix asSluMatrix(MatrixType& mat)
{
  return SluMatrix::Map(mat);
}

/** View a Super LU matrix as an Eigen expression */
template<typename Scalar, int Flags, typename Index>
MappedSparseMatrix<Scalar,Flags,Index> map_superlu(SluMatrix& sluMat)
{
  eigen_assert(((Flags&RowMajor)==RowMajor && sluMat.Stype == SLU_NR)
         || ((Flags&ColMajor)==ColMajor && sluMat.Stype == SLU_NC));

  Index outerSize = (Flags&RowMajor)==RowMajor ? sluMat.ncol : sluMat.nrow;

  return MappedSparseMatrix<Scalar,Flags,Index>(
    sluMat.nrow, sluMat.ncol, sluMat.storage.outerInd[outerSize],
    sluMat.storage.outerInd, sluMat.storage.innerInd, reinterpret_cast<Scalar*>(sluMat.storage.values) );
}

} // end namespace internal

/** \ingroup SuperLUSupport_Module
  * \class SuperLUBase
  * \brief The base class for the direct and incomplete LU factorization of SuperLU
  */
template<typename _MatrixType, typename Derived>
class SuperLUBase : public SparseSolverBase<Derived>
{
  protected:
    typedef SparseSolverBase<Derived> Base;
    using Base::derived;
    using Base::m_isInitialized;
  public:
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;    
    typedef Map<PermutationMatrix<Dynamic,Dynamic,int> > PermutationMap;
    typedef SparseMatrix<Scalar> LUMatrixType;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    SuperLUBase() {}

    ~SuperLUBase()
    {
      clearFactors();
    }
    
    inline Index rows() const { return m_matrix.rows(); }
    inline Index cols() const { return m_matrix.cols(); }
    
    /** \returns a reference to the Super LU option object to configure the  Super LU algorithms. */
    inline superlu_options_t& options() { return m_sluOptions; }
    
    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix */
    void compute(const MatrixType& matrix)
    {
      derived().analyzePattern(matrix);
      derived().factorize(matrix);
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& /*matrix*/)
    {
      m_isInitialized = true;
      m_info = Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
    }
    
    template<typename Stream>
    void dumpMemory(Stream& /*s*/)
    {}
    
  protected:
    
    void initFactorization(const MatrixType& a)
    {
      set_default_options(&this->m_sluOptions);
      
      const Index size = a.rows();
      m_matrix = a;

      m_sluA = internal::asSluMatrix(m_matrix);
      clearFactors();

      m_p.resize(size);
      m_q.resize(size);
      m_sluRscale.resize(size);
      m_sluCscale.resize(size);
      m_sluEtree.resize(size);

      // set empty B and X
      m_sluB.setStorageType(SLU_DN);
      m_sluB.setScalarType<Scalar>();
      m_sluB.Mtype          = SLU_GE;
      m_sluB.storage.values = 0;
      m_sluB.nrow           = 0;
      m_sluB.ncol           = 0;
      m_sluB.storage.lda    = internal::convert_index<int>(size);
      m_sluX                = m_sluB;
      
      m_extractedDataAreDirty = true;
    }
    
    void init()
    {
      m_info = InvalidInput;
      m_isInitialized = false;
      m_sluL.Store = 0;
      m_sluU.Store = 0;
    }
    
    void extractData() const;

    void clearFactors()
    {
      if(m_sluL.Store)
        Destroy_SuperNode_Matrix(&m_sluL);
      if(m_sluU.Store)
        Destroy_CompCol_Matrix(&m_sluU);

      m_sluL.Store = 0;
      m_sluU.Store = 0;

      memset(&m_sluL,0,sizeof m_sluL);
      memset(&m_sluU,0,sizeof m_sluU);
    }

    // cached data to reduce reallocation, etc.
    mutable LUMatrixType m_l;
    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;

    mutable LUMatrixType m_matrix;  // copy of the factorized matrix
    mutable SluMatrix m_sluA;
    mutable SuperMatrix m_sluL, m_sluU;
    mutable SluMatrix m_sluB, m_sluX;
    mutable SuperLUStat_t m_sluStat;
    mutable superlu_options_t m_sluOptions;
    mutable std::vector<int> m_sluEtree;
    mutable Matrix<RealScalar,Dynamic,1> m_sluRscale, m_sluCscale;
    mutable Matrix<RealScalar,Dynamic,1> m_sluFerr, m_sluBerr;
    mutable char m_sluEqued;

    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;
    
  private:
    SuperLUBase(SuperLUBase& ) { }
};


/** \ingroup SuperLUSupport_Module
  * \class SuperLU
  * \brief A sparse direct LU factorization and solver based on the SuperLU library
  *
  * This class allows to solve for A.X = B sparse linear problems via a direct LU factorization
  * using the SuperLU library. The sparse matrix A must be squared and invertible. The vectors or matrices
  * X and B can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \warning This class is only for the 4.x versions of SuperLU. The 3.x and 5.x versions are not supported.
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename _MatrixType>
class SuperLU : public SuperLUBase<_MatrixType,SuperLU<_MatrixType> >
{
  public:
    typedef SuperLUBase<_MatrixType,SuperLU> Base;
    typedef _MatrixType MatrixType;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;
    typedef typename Base::StorageIndex StorageIndex;
    typedef typename Base::IntRowVectorType IntRowVectorType;
    typedef typename Base::IntColVectorType IntColVectorType;   
    typedef typename Base::PermutationMap PermutationMap;
    typedef typename Base::LUMatrixType LUMatrixType;
    typedef TriangularView<LUMatrixType, Lower|UnitDiag>  LMatrixType;
    typedef TriangularView<LUMatrixType,  Upper>          UMatrixType;

  public:
    using Base::_solve_impl;

    SuperLU() : Base() { init(); }

    explicit SuperLU(const MatrixType& matrix) : Base()
    {
      init();
      Base::compute(matrix);
    }

    ~SuperLU()
    {
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      m_info = InvalidInput;
      m_isInitialized = false;
      Base::analyzePattern(matrix);
    }
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix);
    
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;
    
    inline const LMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_l;
    }

    inline const UMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) this->extractData();
      return m_q;
    }
    
    Scalar determinant() const;
    
  protected:
    
    using Base::m_matrix;
    using Base::m_sluOptions;
    using Base::m_sluA;
    using Base::m_sluB;
    using Base::m_sluX;
    using Base::m_p;
    using Base::m_q;
    using Base::m_sluEtree;
    using Base::m_sluEqued;
    using Base::m_sluRscale;
    using Base::m_sluCscale;
    using Base::m_sluL;
    using Base::m_sluU;
    using Base::m_sluStat;
    using Base::m_sluFerr;
    using Base::m_sluBerr;
    using Base::m_l;
    using Base::m_u;
    
    using Base::m_analysisIsOk;
    using Base::m_factorizationIsOk;
    using Base::m_extractedDataAreDirty;
    using Base::m_isInitialized;
    using Base::m_info;
    
    void init()
    {
      Base::init();
      
      set_default_options(&this->m_sluOptions);
      m_sluOptions.PrintStat        = NO;
      m_sluOptions.ConditionNumber  = NO;
      m_sluOptions.Trans            = NOTRANS;
      m_sluOptions.ColPerm          = COLAMD;
    }
    
    
  private:
    SuperLU(SuperLU& ) { }
};

template<typename MatrixType>
void SuperLU<MatrixType>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  if(!m_analysisIsOk)
  {
    m_info = InvalidInput;
    return;
  }
  
  this->initFactorization(a);
  
  m_sluOptions.ColPerm = COLAMD;
  int info = 0;
  RealScalar recip_pivot_growth, rcond;
  RealScalar ferr, berr;

  StatInit(&m_sluStat);
  SuperLU_gssvx(&m_sluOptions, &m_sluA, m_q.data(), m_p.data(), &m_sluEtree[0],
                &m_sluEqued, &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &ferr, &berr,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);

  m_extractedDataAreDirty = true;

  // FIXME how to better check for errors ???
  m_info = info == 0 ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

template<typename MatrixType>
template<typename Rhs,typename Dest>
void SuperLU<MatrixType>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest>& x) const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  const Index rhsCols = b.cols();
  eigen_assert(m_matrix.rows()==b.rows());

  m_sluOptions.Trans = NOTRANS;
  m_sluOptions.Fact = FACTORED;
  m_sluOptions.IterRefine = NOREFINE;
  

  m_sluFerr.resize(rhsCols);
  m_sluBerr.resize(rhsCols);
  
  Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b);
  Ref<const Matrix<typename Dest::Scalar,Dynamic,Dynamic,ColMajor> > x_ref(x);
  
  m_sluB = SluMatrix::Map(b_ref.const_cast_derived());
  m_sluX = SluMatrix::Map(x_ref.const_cast_derived());
  
  typename Rhs::PlainObject b_cpy;
  if(m_sluEqued!='N')
  {
    b_cpy = b;
    m_sluB = SluMatrix::Map(b_cpy.const_cast_derived());  
  }

  StatInit(&m_sluStat);
  int info = 0;
  RealScalar recip_pivot_growth, rcond;
  SuperLU_gssvx(&m_sluOptions, &m_sluA,
                m_q.data(), m_p.data(),
                &m_sluEtree[0], &m_sluEqued,
                &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluFerr[0], &m_sluBerr[0],
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);
  
  if(x.derived().data() != x_ref.data())
    x = x_ref;
  
  m_info = info==0 ? Success : NumericalIssue;
}

// the code of this extractData() function has been adapted from the SuperLU's Matlab support code,
//
//  Copyright (c) 1994 by Xerox Corporation.  All rights reserved.
//
//  THIS MATERIAL IS PROVIDED AS IS, WITH ABSOLUTELY NO WARRANTY
//  EXPRESSED OR IMPLIED.  ANY USE IS AT YOUR OWN RISK.
//
template<typename MatrixType, typename Derived>
void SuperLUBase<MatrixType,Derived>::extractData() const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for extracting factors, you must first call either compute() or analyzePattern()/factorize()");
  if (m_extractedDataAreDirty)
  {
    int         upper;
    int         fsupc, istart, nsupr;
    int         lastl = 0, lastu = 0;
    SCformat    *Lstore = static_cast<SCformat*>(m_sluL.Store);
    NCformat    *Ustore = static_cast<NCformat*>(m_sluU.Store);
    Scalar      *SNptr;

    const Index size = m_matrix.rows();
    m_l.resize(size,size);
    m_l.resizeNonZeros(Lstore->nnz);
    m_u.resize(size,size);
    m_u.resizeNonZeros(Ustore->nnz);

    int* Lcol = m_l.outerIndexPtr();
    int* Lrow = m_l.innerIndexPtr();
    Scalar* Lval = m_l.valuePtr();

    int* Ucol = m_u.outerIndexPtr();
    int* Urow = m_u.innerIndexPtr();
    Scalar* Uval = m_u.valuePtr();

    Ucol[0] = 0;
    Ucol[0] = 0;

    /* for each supernode */
    for (int k = 0; k <= Lstore->nsuper; ++k)
    {
      fsupc   = L_FST_SUPC(k);
      istart  = L_SUB_START(fsupc);
      nsupr   = L_SUB_START(fsupc+1) - istart;
      upper   = 1;

      /* for each column in the supernode */
      for (int j = fsupc; j < L_FST_SUPC(k+1); ++j)
      {
        SNptr = &((Scalar*)Lstore->nzval)[L_NZ_START(j)];

        /* Extract U */
        for (int i = U_NZ_START(j); i < U_NZ_START(j+1); ++i)
        {
          Uval[lastu] = ((Scalar*)Ustore->nzval)[i];
          /* Matlab doesn't like explicit zero. */
          if (Uval[lastu] != 0.0)
            Urow[lastu++] = U_SUB(i);
        }
        for (int i = 0; i < upper; ++i)
        {
          /* upper triangle in the supernode */
          Uval[lastu] = SNptr[i];
          /* Matlab doesn't like explicit zero. */
          if (Uval[lastu] != 0.0)
            Urow[lastu++] = L_SUB(istart+i);
        }
        Ucol[j+1] = lastu;

        /* Extract L */
        Lval[lastl] = 1.0; /* unit diagonal */
        Lrow[lastl++] = L_SUB(istart + upper - 1);
        for (int i = upper; i < nsupr; ++i)
        {
          Lval[lastl] = SNptr[i];
          /* Matlab doesn't like explicit zero. */
          if (Lval[lastl] != 0.0)
            Lrow[lastl++] = L_SUB(istart+i);
        }
        Lcol[j+1] = lastl;

        ++upper;
      } /* for j ... */

    } /* for k ... */

    // squeeze the matrices :
    m_l.resizeNonZeros(lastl);
    m_u.resizeNonZeros(lastu);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename SuperLU<MatrixType>::Scalar SuperLU<MatrixType>::determinant() const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for computing the determinant, you must first call either compute() or analyzePattern()/factorize()");
  
  if (m_extractedDataAreDirty)
    this->extractData();

  Scalar det = Scalar(1);
  for (int j=0; j<m_u.cols(); ++j)
  {
    if (m_u.outerIndexPtr()[j+1]-m_u.outerIndexPtr()[j] > 0)
    {
      int lastId = m_u.outerIndexPtr()[j+1]-1;
      eigen_assert(m_u.innerIndexPtr()[lastId]<=j);
      if (m_u.innerIndexPtr()[lastId]==j)
        det *= m_u.valuePtr()[lastId];
    }
  }
  if(PermutationMap(m_p.data(),m_p.size()).determinant()*PermutationMap(m_q.data(),m_q.size()).determinant()<0)
    det = -det;
  if(m_sluEqued!='N')
    return det/m_sluRscale.prod()/m_sluCscale.prod();
  else
    return det;
}

#ifdef EIGEN_PARSED_BY_DOXYGEN
#define EIGEN_SUPERLU_HAS_ILU
#endif

#ifdef EIGEN_SUPERLU_HAS_ILU

/** \ingroup SuperLUSupport_Module
  * \class SuperILU
  * \brief A sparse direct \b incomplete LU factorization and solver based on the SuperLU library
  *
  * This class allows to solve for an approximate solution of A.X = B sparse linear problems via an incomplete LU factorization
  * using the SuperLU library. This class is aimed to be used as a preconditioner of the iterative linear solvers.
  *
  * \warning This class is only for the 4.x versions of SuperLU. The 3.x and 5.x versions are not supported.
  *
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class IncompleteLUT, class ConjugateGradient, class BiCGSTAB
  */

template<typename _MatrixType>
class SuperILU : public SuperLUBase<_MatrixType,SuperILU<_MatrixType> >
{
  public:
    typedef SuperLUBase<_MatrixType,SuperILU> Base;
    typedef _MatrixType MatrixType;
    typedef typename Base::Scalar Scalar;
    typedef typename Base::RealScalar RealScalar;

  public:
    using Base::_solve_impl;

    SuperILU() : Base() { init(); }

    SuperILU(const MatrixType& matrix) : Base()
    {
      init();
      Base::compute(matrix);
    }

    ~SuperILU()
    {
    }
    
    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      * 
      * \sa factorize()
      */
    void analyzePattern(const MatrixType& matrix)
    {
      Base::analyzePattern(matrix);
    }
    
    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the symbolic decomposition has been performed.
      *
      * \sa analyzePattern()
      */
    void factorize(const MatrixType& matrix);
    
    #ifndef EIGEN_PARSED_BY_DOXYGEN
    /** \internal */
    template<typename Rhs,typename Dest>
    void _solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest> &dest) const;
    #endif // EIGEN_PARSED_BY_DOXYGEN
    
  protected:
    
    using Base::m_matrix;
    using Base::m_sluOptions;
    using Base::m_sluA;
    using Base::m_sluB;
    using Base::m_sluX;
    using Base::m_p;
    using Base::m_q;
    using Base::m_sluEtree;
    using Base::m_sluEqued;
    using Base::m_sluRscale;
    using Base::m_sluCscale;
    using Base::m_sluL;
    using Base::m_sluU;
    using Base::m_sluStat;
    using Base::m_sluFerr;
    using Base::m_sluBerr;
    using Base::m_l;
    using Base::m_u;
    
    using Base::m_analysisIsOk;
    using Base::m_factorizationIsOk;
    using Base::m_extractedDataAreDirty;
    using Base::m_isInitialized;
    using Base::m_info;

    void init()
    {
      Base::init();
      
      ilu_set_default_options(&m_sluOptions);
      m_sluOptions.PrintStat        = NO;
      m_sluOptions.ConditionNumber  = NO;
      m_sluOptions.Trans            = NOTRANS;
      m_sluOptions.ColPerm          = MMD_AT_PLUS_A;
      
      // no attempt to preserve column sum
      m_sluOptions.ILU_MILU = SILU;
      // only basic ILU(k) support -- no direct control over memory consumption
      // better to use ILU_DropRule = DROP_BASIC | DROP_AREA
      // and set ILU_FillFactor to max memory growth
      m_sluOptions.ILU_DropRule = DROP_BASIC;
      m_sluOptions.ILU_DropTol = NumTraits<Scalar>::dummy_precision()*10;
    }
    
  private:
    SuperILU(SuperILU& ) { }
};

template<typename MatrixType>
void SuperILU<MatrixType>::factorize(const MatrixType& a)
{
  eigen_assert(m_analysisIsOk && "You must first call analyzePattern()");
  if(!m_analysisIsOk)
  {
    m_info = InvalidInput;
    return;
  }
  
  this->initFactorization(a);

  int info = 0;
  RealScalar recip_pivot_growth, rcond;

  StatInit(&m_sluStat);
  SuperLU_gsisx(&m_sluOptions, &m_sluA, m_q.data(), m_p.data(), &m_sluEtree[0],
                &m_sluEqued, &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);

  // FIXME how to better check for errors ???
  m_info = info == 0 ? Success : NumericalIssue;
  m_factorizationIsOk = true;
}

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename MatrixType>
template<typename Rhs,typename Dest>
void SuperILU<MatrixType>::_solve_impl(const MatrixBase<Rhs> &b, MatrixBase<Dest>& x) const
{
  eigen_assert(m_factorizationIsOk && "The decomposition is not in a valid state for solving, you must first call either compute() or analyzePattern()/factorize()");

  const int rhsCols = b.cols();
  eigen_assert(m_matrix.rows()==b.rows());

  m_sluOptions.Trans = NOTRANS;
  m_sluOptions.Fact = FACTORED;
  m_sluOptions.IterRefine = NOREFINE;

  m_sluFerr.resize(rhsCols);
  m_sluBerr.resize(rhsCols);
  
  Ref<const Matrix<typename Rhs::Scalar,Dynamic,Dynamic,ColMajor> > b_ref(b);
  Ref<const Matrix<typename Dest::Scalar,Dynamic,Dynamic,ColMajor> > x_ref(x);
  
  m_sluB = SluMatrix::Map(b_ref.const_cast_derived());
  m_sluX = SluMatrix::Map(x_ref.const_cast_derived());

  typename Rhs::PlainObject b_cpy;
  if(m_sluEqued!='N')
  {
    b_cpy = b;
    m_sluB = SluMatrix::Map(b_cpy.const_cast_derived());  
  }
  
  int info = 0;
  RealScalar recip_pivot_growth, rcond;

  StatInit(&m_sluStat);
  SuperLU_gsisx(&m_sluOptions, &m_sluA,
                m_q.data(), m_p.data(),
                &m_sluEtree[0], &m_sluEqued,
                &m_sluRscale[0], &m_sluCscale[0],
                &m_sluL, &m_sluU,
                NULL, 0,
                &m_sluB, &m_sluX,
                &recip_pivot_growth, &rcond,
                &m_sluStat, &info, Scalar());
  StatFree(&m_sluStat);
  
  if(x.derived().data() != x_ref.data())
    x = x_ref;

  m_info = info==0 ? Success : NumericalIssue;
}
#endif

#endif

} // end namespace Eigen

#endif // EIGEN_SUPERLUSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/UmfPackSupport/UmfPackSupport.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_UMFPACKSUPPORT_H
#define EIGEN_UMFPACKSUPPORT_H

// for compatibility with super old version of umfpack,
// not sure this is really needed, but this is harmless.
#ifndef SuiteSparse_long
#ifdef UF_long
#define SuiteSparse_long UF_long
#else
#error neither SuiteSparse_long nor UF_long are defined
#endif
#endif

namespace Eigen {

/* TODO extract L, extract U, compute det, etc... */

// generic double/complex<double> wrapper functions:


 // Defaults
inline void umfpack_defaults(double control[UMFPACK_CONTROL], double, int)
{ umfpack_di_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], std::complex<double>, int)
{ umfpack_zi_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], double, SuiteSparse_long)
{ umfpack_dl_defaults(control); }

inline void umfpack_defaults(double control[UMFPACK_CONTROL], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_defaults(control); }

// Report info
inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], double, int)
{ umfpack_di_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], std::complex<double>, int)
{ umfpack_zi_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], double, SuiteSparse_long)
{ umfpack_dl_report_info(control, info);}

inline void umfpack_report_info(double control[UMFPACK_CONTROL], double info[UMFPACK_INFO], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_info(control, info);}

// Report status
inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, double, int)
{ umfpack_di_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, std::complex<double>, int)
{ umfpack_zi_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, double, SuiteSparse_long)
{ umfpack_dl_report_status(control, status);}

inline void umfpack_report_status(double control[UMFPACK_CONTROL], int status, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_status(control, status);}

// report control
inline void umfpack_report_control(double control[UMFPACK_CONTROL], double, int)
{ umfpack_di_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], std::complex<double>, int)
{ umfpack_zi_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], double, SuiteSparse_long)
{ umfpack_dl_report_control(control);}

inline void umfpack_report_control(double control[UMFPACK_CONTROL], std::complex<double>, SuiteSparse_long)
{ umfpack_zl_report_control(control);}

// Free numeric
inline void umfpack_free_numeric(void **Numeric, double, int)
{ umfpack_di_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, std::complex<double>, int)
{ umfpack_zi_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, double, SuiteSparse_long)
{ umfpack_dl_free_numeric(Numeric); *Numeric = 0; }

inline void umfpack_free_numeric(void **Numeric, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_free_numeric(Numeric); *Numeric = 0; }

// Free symbolic
inline void umfpack_free_symbolic(void **Symbolic, double, int)
{ umfpack_di_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, std::complex<double>, int)
{ umfpack_zi_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, double, SuiteSparse_long)
{ umfpack_dl_free_symbolic(Symbolic); *Symbolic = 0; }

inline void umfpack_free_symbolic(void **Symbolic, std::complex<double>, SuiteSparse_long)
{ umfpack_zl_free_symbolic(Symbolic); *Symbolic = 0; }

// Symbolic
inline int umfpack_symbolic(int n_row,int n_col,
                            const int Ap[], const int Ai[], const double Ax[], void **Symbolic,
                            const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_di_symbolic(n_row,n_col,Ap,Ai,Ax,Symbolic,Control,Info);
}

inline int umfpack_symbolic(int n_row,int n_col,
                            const int Ap[], const int Ai[], const std::complex<double> Ax[], void **Symbolic,
                            const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_zi_symbolic(n_row,n_col,Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Control,Info);
}
inline SuiteSparse_long umfpack_symbolic( SuiteSparse_long n_row,SuiteSparse_long n_col,
                                          const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[], void **Symbolic,
                                          const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_dl_symbolic(n_row,n_col,Ap,Ai,Ax,Symbolic,Control,Info);
}

inline SuiteSparse_long umfpack_symbolic( SuiteSparse_long n_row,SuiteSparse_long n_col,
                                          const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[], void **Symbolic,
                                          const double Control [UMFPACK_CONTROL], double Info [UMFPACK_INFO])
{
  return umfpack_zl_symbolic(n_row,n_col,Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Control,Info);
}

// Numeric
inline int umfpack_numeric( const int Ap[], const int Ai[], const double Ax[],
                            void *Symbolic, void **Numeric,
                            const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_di_numeric(Ap,Ai,Ax,Symbolic,Numeric,Control,Info);
}

inline int umfpack_numeric( const int Ap[], const int Ai[], const std::complex<double> Ax[],
                            void *Symbolic, void **Numeric,
                            const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_zi_numeric(Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Numeric,Control,Info);
}
inline SuiteSparse_long umfpack_numeric(const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[],
                                        void *Symbolic, void **Numeric,
                                        const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_dl_numeric(Ap,Ai,Ax,Symbolic,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_numeric(const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[],
                                        void *Symbolic, void **Numeric,
                                        const double Control[UMFPACK_CONTROL],double Info [UMFPACK_INFO])
{
  return umfpack_zl_numeric(Ap,Ai,&numext::real_ref(Ax[0]),0,Symbolic,Numeric,Control,Info);
}

// solve
inline int umfpack_solve( int sys, const int Ap[], const int Ai[], const double Ax[],
                          double X[], const double B[], void *Numeric,
                          const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_di_solve(sys,Ap,Ai,Ax,X,B,Numeric,Control,Info);
}

inline int umfpack_solve( int sys, const int Ap[], const int Ai[], const std::complex<double> Ax[],
                          std::complex<double> X[], const std::complex<double> B[], void *Numeric,
                          const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_zi_solve(sys,Ap,Ai,&numext::real_ref(Ax[0]),0,&numext::real_ref(X[0]),0,&numext::real_ref(B[0]),0,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_solve(int sys, const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const double Ax[],
                                      double X[], const double B[], void *Numeric,
                                      const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_dl_solve(sys,Ap,Ai,Ax,X,B,Numeric,Control,Info);
}

inline SuiteSparse_long umfpack_solve(int sys, const SuiteSparse_long Ap[], const SuiteSparse_long Ai[], const std::complex<double> Ax[],
                                      std::complex<double> X[], const std::complex<double> B[], void *Numeric,
                                      const double Control[UMFPACK_CONTROL], double Info[UMFPACK_INFO])
{
  return umfpack_zl_solve(sys,Ap,Ai,&numext::real_ref(Ax[0]),0,&numext::real_ref(X[0]),0,&numext::real_ref(B[0]),0,Numeric,Control,Info);
}

// Get Lunz
inline int umfpack_get_lunz(int *lnz, int *unz, int *n_row, int *n_col, int *nz_udiag, void *Numeric, double)
{
  return umfpack_di_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline int umfpack_get_lunz(int *lnz, int *unz, int *n_row, int *n_col, int *nz_udiag, void *Numeric, std::complex<double>)
{
  return umfpack_zi_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline SuiteSparse_long umfpack_get_lunz( SuiteSparse_long *lnz, SuiteSparse_long *unz, SuiteSparse_long *n_row, SuiteSparse_long *n_col,
                                          SuiteSparse_long *nz_udiag, void *Numeric, double)
{
  return umfpack_dl_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

inline SuiteSparse_long umfpack_get_lunz( SuiteSparse_long *lnz, SuiteSparse_long *unz, SuiteSparse_long *n_row, SuiteSparse_long *n_col,
                                          SuiteSparse_long *nz_udiag, void *Numeric, std::complex<double>)
{
  return umfpack_zl_get_lunz(lnz,unz,n_row,n_col,nz_udiag,Numeric);
}

// Get Numeric
inline int umfpack_get_numeric(int Lp[], int Lj[], double Lx[], int Up[], int Ui[], double Ux[],
                               int P[], int Q[], double Dx[], int *do_recip, double Rs[], void *Numeric)
{
  return umfpack_di_get_numeric(Lp,Lj,Lx,Up,Ui,Ux,P,Q,Dx,do_recip,Rs,Numeric);
}

inline int umfpack_get_numeric(int Lp[], int Lj[], std::complex<double> Lx[], int Up[], int Ui[], std::complex<double> Ux[],
                               int P[], int Q[], std::complex<double> Dx[], int *do_recip, double Rs[], void *Numeric)
{
  double& lx0_real = numext::real_ref(Lx[0]);
  double& ux0_real = numext::real_ref(Ux[0]);
  double& dx0_real = numext::real_ref(Dx[0]);
  return umfpack_zi_get_numeric(Lp,Lj,Lx?&lx0_real:0,0,Up,Ui,Ux?&ux0_real:0,0,P,Q,
                                Dx?&dx0_real:0,0,do_recip,Rs,Numeric);
}
inline SuiteSparse_long umfpack_get_numeric(SuiteSparse_long Lp[], SuiteSparse_long Lj[], double Lx[], SuiteSparse_long Up[], SuiteSparse_long Ui[], double Ux[],
                                            SuiteSparse_long P[], SuiteSparse_long Q[], double Dx[], SuiteSparse_long *do_recip, double Rs[], void *Numeric)
{
  return umfpack_dl_get_numeric(Lp,Lj,Lx,Up,Ui,Ux,P,Q,Dx,do_recip,Rs,Numeric);
}

inline SuiteSparse_long umfpack_get_numeric(SuiteSparse_long Lp[], SuiteSparse_long Lj[], std::complex<double> Lx[], SuiteSparse_long Up[], SuiteSparse_long Ui[], std::complex<double> Ux[],
                                            SuiteSparse_long P[], SuiteSparse_long Q[], std::complex<double> Dx[], SuiteSparse_long *do_recip, double Rs[], void *Numeric)
{
  double& lx0_real = numext::real_ref(Lx[0]);
  double& ux0_real = numext::real_ref(Ux[0]);
  double& dx0_real = numext::real_ref(Dx[0]);
  return umfpack_zl_get_numeric(Lp,Lj,Lx?&lx0_real:0,0,Up,Ui,Ux?&ux0_real:0,0,P,Q,
                                Dx?&dx0_real:0,0,do_recip,Rs,Numeric);
}

// Get Determinant
inline int umfpack_get_determinant(double *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], int)
{
  return umfpack_di_get_determinant(Mx,Ex,NumericHandle,User_Info);
}

inline int umfpack_get_determinant(std::complex<double> *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], int)
{
  double& mx_real = numext::real_ref(*Mx);
  return umfpack_zi_get_determinant(&mx_real,0,Ex,NumericHandle,User_Info);
}

inline SuiteSparse_long umfpack_get_determinant(double *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], SuiteSparse_long)
{
  return umfpack_dl_get_determinant(Mx,Ex,NumericHandle,User_Info);
}

inline SuiteSparse_long umfpack_get_determinant(std::complex<double> *Mx, double *Ex, void *NumericHandle, double User_Info [UMFPACK_INFO], SuiteSparse_long)
{
  double& mx_real = numext::real_ref(*Mx);
  return umfpack_zl_get_determinant(&mx_real,0,Ex,NumericHandle,User_Info);
}


/** \ingroup UmfPackSupport_Module
  * \brief A sparse LU factorization and solver based on UmfPack
  *
  * This class allows to solve for A.X = B sparse linear problems via a LU factorization
  * using the UmfPack library. The sparse matrix A must be squared and full rank.
  * The vectors or matrices X and B can be either dense or sparse.
  *
  * \warning The input matrix A should be in a \b compressed and \b column-major form.
  * Otherwise an expensive copy will be made. You can call the inexpensive makeCompressed() to get a compressed matrix.
  * \tparam _MatrixType the type of the sparse matrix A, it must be a SparseMatrix<>
  *
  * \implsparsesolverconcept
  *
  * \sa \ref TutorialSparseSolverConcept, class SparseLU
  */
template<typename _MatrixType>
class UmfPackLU : public SparseSolverBase<UmfPackLU<_MatrixType> >
{
  protected:
    typedef SparseSolverBase<UmfPackLU<_MatrixType> > Base;
    using Base::m_isInitialized;
  public:
    using Base::_solve_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef Matrix<int, 1, MatrixType::ColsAtCompileTime> IntRowVectorType;
    typedef Matrix<int, MatrixType::RowsAtCompileTime, 1> IntColVectorType;
    typedef SparseMatrix<Scalar> LUMatrixType;
    typedef SparseMatrix<Scalar,ColMajor,StorageIndex> UmfpackMatrixType;
    typedef Ref<const UmfpackMatrixType, StandardCompressedFormat> UmfpackMatrixRef;
    enum {
      ColsAtCompileTime = MatrixType::ColsAtCompileTime,
      MaxColsAtCompileTime = MatrixType::MaxColsAtCompileTime
    };

  public:

    typedef Array<double, UMFPACK_CONTROL, 1> UmfpackControl;
    typedef Array<double, UMFPACK_INFO, 1> UmfpackInfo;

    UmfPackLU()
      : m_dummy(0,0), mp_matrix(m_dummy)
    {
      init();
    }

    template<typename InputMatrixType>
    explicit UmfPackLU(const InputMatrixType& matrix)
      : mp_matrix(matrix)
    {
      init();
      compute(matrix);
    }

    ~UmfPackLU()
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(), StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(), StorageIndex());
    }

    inline Index rows() const { return mp_matrix.rows(); }
    inline Index cols() const { return mp_matrix.cols(); }

    /** \brief Reports whether previous computation was successful.
      *
      * \returns \c Success if computation was successful,
      *          \c NumericalIssue if the matrix.appears to be negative.
      */
    ComputationInfo info() const
    {
      eigen_assert(m_isInitialized && "Decomposition is not initialized.");
      return m_info;
    }

    inline const LUMatrixType& matrixL() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_l;
    }

    inline const LUMatrixType& matrixU() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_u;
    }

    inline const IntColVectorType& permutationP() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_p;
    }

    inline const IntRowVectorType& permutationQ() const
    {
      if (m_extractedDataAreDirty) extractData();
      return m_q;
    }

    /** Computes the sparse Cholesky decomposition of \a matrix
     *  Note that the matrix should be column-major, and in compressed format for best performance.
     *  \sa SparseMatrix::makeCompressed().
     */
    template<typename InputMatrixType>
    void compute(const InputMatrixType& matrix)
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(),StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());
      grab(matrix.derived());
      analyzePattern_impl();
      factorize_impl();
    }

    /** Performs a symbolic decomposition on the sparcity of \a matrix.
      *
      * This function is particularly useful when solving for several problems having the same structure.
      *
      * \sa factorize(), compute()
      */
    template<typename InputMatrixType>
    void analyzePattern(const InputMatrixType& matrix)
    {
      if(m_symbolic) umfpack_free_symbolic(&m_symbolic,Scalar(),StorageIndex());
      if(m_numeric)  umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());

      grab(matrix.derived());

      analyzePattern_impl();
    }

    /** Provides the return status code returned by UmfPack during the numeric
      * factorization.
      *
      * \sa factorize(), compute()
      */
    inline int umfpackFactorizeReturncode() const
    {
      eigen_assert(m_numeric && "UmfPackLU: you must first call factorize()");
      return m_fact_errorCode;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See UMFPACK documentation for details.
      */
    inline const UmfpackControl& umfpackControl() const
    {
      return m_control;
    }

    /** Provides access to the control settings array used by UmfPack.
      *
      * If this array contains NaN's, the default values are used.
      *
      * See UMFPACK documentation for details.
      */
    inline UmfpackControl& umfpackControl()
    {
      return m_control;
    }

    /** Performs a numeric decomposition of \a matrix
      *
      * The given matrix must has the same sparcity than the matrix on which the pattern anylysis has been performed.
      *
      * \sa analyzePattern(), compute()
      */
    template<typename InputMatrixType>
    void factorize(const InputMatrixType& matrix)
    {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      if(m_numeric)
        umfpack_free_numeric(&m_numeric,Scalar(),StorageIndex());

      grab(matrix.derived());

      factorize_impl();
    }

    /** Prints the current UmfPack control settings.
      *
      * \sa umfpackControl()
      */
    void printUmfpackControl()
    {
      umfpack_report_control(m_control.data(), Scalar(),StorageIndex());
    }

    /** Prints statistics collected by UmfPack.
      *
      * \sa analyzePattern(), compute()
      */
    void printUmfpackInfo()
    {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      umfpack_report_info(m_control.data(), m_umfpackInfo.data(), Scalar(),StorageIndex());
    }

    /** Prints the status of the previous factorization operation performed by UmfPack (symbolic or numerical factorization).
      *
      * \sa analyzePattern(), compute()
      */
    void printUmfpackStatus() {
      eigen_assert(m_analysisIsOk && "UmfPackLU: you must first call analyzePattern()");
      umfpack_report_status(m_control.data(), m_fact_errorCode, Scalar(),StorageIndex());
    }

    /** \internal */
    template<typename BDerived,typename XDerived>
    bool _solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const;

    Scalar determinant() const;

    void extractData() const;

  protected:

    void init()
    {
      m_info                  = InvalidInput;
      m_isInitialized         = false;
      m_numeric               = 0;
      m_symbolic              = 0;
      m_extractedDataAreDirty = true;

      umfpack_defaults(m_control.data(), Scalar(),StorageIndex());
    }

    void analyzePattern_impl()
    {
      m_fact_errorCode = umfpack_symbolic(internal::convert_index<StorageIndex>(mp_matrix.rows()),
                                          internal::convert_index<StorageIndex>(mp_matrix.cols()),
                                          mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                          &m_symbolic, m_control.data(), m_umfpackInfo.data());

      m_isInitialized = true;
      m_info = m_fact_errorCode ? InvalidInput : Success;
      m_analysisIsOk = true;
      m_factorizationIsOk = false;
      m_extractedDataAreDirty = true;
    }

    void factorize_impl()
    {

      m_fact_errorCode = umfpack_numeric(mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                         m_symbolic, &m_numeric, m_control.data(), m_umfpackInfo.data());

      m_info = m_fact_errorCode == UMFPACK_OK ? Success : NumericalIssue;
      m_factorizationIsOk = true;
      m_extractedDataAreDirty = true;
    }

    template<typename MatrixDerived>
    void grab(const EigenBase<MatrixDerived> &A)
    {
      mp_matrix.~UmfpackMatrixRef();
      ::new (&mp_matrix) UmfpackMatrixRef(A.derived());
    }

    void grab(const UmfpackMatrixRef &A)
    {
      if(&(A.derived()) != &mp_matrix)
      {
        mp_matrix.~UmfpackMatrixRef();
        ::new (&mp_matrix) UmfpackMatrixRef(A);
      }
    }

    // cached data to reduce reallocation, etc.
    mutable LUMatrixType m_l;
    StorageIndex m_fact_errorCode;
    UmfpackControl m_control;
    mutable UmfpackInfo m_umfpackInfo;

    mutable LUMatrixType m_u;
    mutable IntColVectorType m_p;
    mutable IntRowVectorType m_q;

    UmfpackMatrixType m_dummy;
    UmfpackMatrixRef mp_matrix;

    void* m_numeric;
    void* m_symbolic;

    mutable ComputationInfo m_info;
    int m_factorizationIsOk;
    int m_analysisIsOk;
    mutable bool m_extractedDataAreDirty;

  private:
    UmfPackLU(const UmfPackLU& ) { }
};


template<typename MatrixType>
void UmfPackLU<MatrixType>::extractData() const
{
  if (m_extractedDataAreDirty)
  {
    // get size of the data
    StorageIndex lnz, unz, rows, cols, nz_udiag;
    umfpack_get_lunz(&lnz, &unz, &rows, &cols, &nz_udiag, m_numeric, Scalar());

    // allocate data
    m_l.resize(rows,(std::min)(rows,cols));
    m_l.resizeNonZeros(lnz);

    m_u.resize((std::min)(rows,cols),cols);
    m_u.resizeNonZeros(unz);

    m_p.resize(rows);
    m_q.resize(cols);

    // extract
    umfpack_get_numeric(m_l.outerIndexPtr(), m_l.innerIndexPtr(), m_l.valuePtr(),
                        m_u.outerIndexPtr(), m_u.innerIndexPtr(), m_u.valuePtr(),
                        m_p.data(), m_q.data(), 0, 0, 0, m_numeric);

    m_extractedDataAreDirty = false;
  }
}

template<typename MatrixType>
typename UmfPackLU<MatrixType>::Scalar UmfPackLU<MatrixType>::determinant() const
{
  Scalar det;
  umfpack_get_determinant(&det, 0, m_numeric, 0, StorageIndex());
  return det;
}

template<typename MatrixType>
template<typename BDerived,typename XDerived>
bool UmfPackLU<MatrixType>::_solve_impl(const MatrixBase<BDerived> &b, MatrixBase<XDerived> &x) const
{
  Index rhsCols = b.cols();
  eigen_assert((BDerived::Flags&RowMajorBit)==0 && "UmfPackLU backend does not support non col-major rhs yet");
  eigen_assert((XDerived::Flags&RowMajorBit)==0 && "UmfPackLU backend does not support non col-major result yet");
  eigen_assert(b.derived().data() != x.derived().data() && " Umfpack does not support inplace solve");

  Scalar* x_ptr = 0;
  Matrix<Scalar,Dynamic,1> x_tmp;
  if(x.innerStride()!=1)
  {
    x_tmp.resize(x.rows());
    x_ptr = x_tmp.data();
  }
  for (int j=0; j<rhsCols; ++j)
  {
    if(x.innerStride()==1)
      x_ptr = &x.col(j).coeffRef(0);
    StorageIndex errorCode = umfpack_solve(UMFPACK_A,
                                mp_matrix.outerIndexPtr(), mp_matrix.innerIndexPtr(), mp_matrix.valuePtr(),
                                x_ptr, &b.const_cast_derived().col(j).coeffRef(0),
                                m_numeric, m_control.data(), m_umfpackInfo.data());
    if(x.innerStride()!=1)
      x.col(j) = x_tmp;
    if (errorCode!=0)
      return false;
  }

  return true;
}

} // end namespace Eigen

#endif // EIGEN_UMFPACKSUPPORT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/Image.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MISC_IMAGE_H
#define EIGEN_MISC_IMAGE_H

namespace Eigen { 

namespace internal {

/** \class image_retval_base
  *
  */
template<typename DecompositionType>
struct traits<image_retval_base<DecompositionType> >
{
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef Matrix<
    typename MatrixType::Scalar,
    MatrixType::RowsAtCompileTime, // the image is a subspace of the destination space, whose
                                   // dimension is the number of rows of the original matrix
    Dynamic,                       // we don't know at compile time the dimension of the image (the rank)
    MatrixType::Options,
    MatrixType::MaxRowsAtCompileTime, // the image matrix will consist of columns from the original matrix,
    MatrixType::MaxColsAtCompileTime  // so it has the same number of rows and at most as many columns.
  > ReturnType;
};

template<typename _DecompositionType> struct image_retval_base
 : public ReturnByValue<image_retval_base<_DecompositionType> >
{
  typedef _DecompositionType DecompositionType;
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef ReturnByValue<image_retval_base> Base;

  image_retval_base(const DecompositionType& dec, const MatrixType& originalMatrix)
    : m_dec(dec), m_rank(dec.rank()),
      m_cols(m_rank == 0 ? 1 : m_rank),
      m_originalMatrix(originalMatrix)
  {}

  inline Index rows() const { return m_dec.rows(); }
  inline Index cols() const { return m_cols; }
  inline Index rank() const { return m_rank; }
  inline const DecompositionType& dec() const { return m_dec; }
  inline const MatrixType& originalMatrix() const { return m_originalMatrix; }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    static_cast<const image_retval<DecompositionType>*>(this)->evalTo(dst);
  }

  protected:
    const DecompositionType& m_dec;
    Index m_rank, m_cols;
    const MatrixType& m_originalMatrix;
};

} // end namespace internal

#define EIGEN_MAKE_IMAGE_HELPERS(DecompositionType) \
  typedef typename DecompositionType::MatrixType MatrixType; \
  typedef typename MatrixType::Scalar Scalar; \
  typedef typename MatrixType::RealScalar RealScalar; \
  typedef Eigen::internal::image_retval_base<DecompositionType> Base; \
  using Base::dec; \
  using Base::originalMatrix; \
  using Base::rank; \
  using Base::rows; \
  using Base::cols; \
  image_retval(const DecompositionType& dec, const MatrixType& originalMatrix) \
    : Base(dec, originalMatrix) {}

} // end namespace Eigen

#endif // EIGEN_MISC_IMAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/Kernel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MISC_KERNEL_H
#define EIGEN_MISC_KERNEL_H

namespace Eigen { 

namespace internal {

/** \class kernel_retval_base
  *
  */
template<typename DecompositionType>
struct traits<kernel_retval_base<DecompositionType> >
{
  typedef typename DecompositionType::MatrixType MatrixType;
  typedef Matrix<
    typename MatrixType::Scalar,
    MatrixType::ColsAtCompileTime, // the number of rows in the "kernel matrix"
                                   // is the number of cols of the original matrix
                                   // so that the product "matrix * kernel = zero" makes sense
    Dynamic,                       // we don't know at compile-time the dimension of the kernel
    MatrixType::Options,
    MatrixType::MaxColsAtCompileTime, // see explanation for 2nd template parameter
    MatrixType::MaxColsAtCompileTime // the kernel is a subspace of the domain space,
                                     // whose dimension is the number of columns of the original matrix
  > ReturnType;
};

template<typename _DecompositionType> struct kernel_retval_base
 : public ReturnByValue<kernel_retval_base<_DecompositionType> >
{
  typedef _DecompositionType DecompositionType;
  typedef ReturnByValue<kernel_retval_base> Base;

  explicit kernel_retval_base(const DecompositionType& dec)
    : m_dec(dec),
      m_rank(dec.rank()),
      m_cols(m_rank==dec.cols() ? 1 : dec.cols() - m_rank)
  {}

  inline Index rows() const { return m_dec.cols(); }
  inline Index cols() const { return m_cols; }
  inline Index rank() const { return m_rank; }
  inline const DecompositionType& dec() const { return m_dec; }

  template<typename Dest> inline void evalTo(Dest& dst) const
  {
    static_cast<const kernel_retval<DecompositionType>*>(this)->evalTo(dst);
  }

  protected:
    const DecompositionType& m_dec;
    Index m_rank, m_cols;
};

} // end namespace internal

#define EIGEN_MAKE_KERNEL_HELPERS(DecompositionType) \
  typedef typename DecompositionType::MatrixType MatrixType; \
  typedef typename MatrixType::Scalar Scalar; \
  typedef typename MatrixType::RealScalar RealScalar; \
  typedef Eigen::internal::kernel_retval_base<DecompositionType> Base; \
  using Base::dec; \
  using Base::rank; \
  using Base::rows; \
  using Base::cols; \
  kernel_retval(const DecompositionType& dec) : Base(dec) {}

} // end namespace Eigen

#endif // EIGEN_MISC_KERNEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/RealSvd2x2.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
// Copyright (C) 2013-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_REALSVD2X2_H
#define EIGEN_REALSVD2X2_H

namespace Eigen {

namespace internal {

template<typename MatrixType, typename RealScalar, typename Index>
void real_2x2_jacobi_svd(const MatrixType& matrix, Index p, Index q,
                         JacobiRotation<RealScalar> *j_left,
                         JacobiRotation<RealScalar> *j_right)
{
  using std::sqrt;
  using std::abs;
  Matrix<RealScalar,2,2> m;
  m << numext::real(matrix.coeff(p,p)), numext::real(matrix.coeff(p,q)),
       numext::real(matrix.coeff(q,p)), numext::real(matrix.coeff(q,q));
  JacobiRotation<RealScalar> rot1;
  RealScalar t = m.coeff(0,0) + m.coeff(1,1);
  RealScalar d = m.coeff(1,0) - m.coeff(0,1);

  if(abs(d) < (std::numeric_limits<RealScalar>::min)())
  {
    rot1.s() = RealScalar(0);
    rot1.c() = RealScalar(1);
  }
  else
  {
    // If d!=0, then t/d cannot overflow because the magnitude of the
    // entries forming d are not too small compared to the ones forming t.
    RealScalar u = t / d;
    RealScalar tmp = sqrt(RealScalar(1) + numext::abs2(u));
    rot1.s() = RealScalar(1) / tmp;
    rot1.c() = u / tmp;
  }
  m.applyOnTheLeft(0,1,rot1);
  j_right->makeJacobi(m,0,1);
  *j_left = rot1 * j_right->transpose();
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_REALSVD2X2_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/blas.h <==
#ifndef BLAS_H
#define BLAS_H

#ifdef __cplusplus
extern "C"
{
#endif

#define BLASFUNC(FUNC) FUNC##_

#ifdef __WIN64__
typedef long long BLASLONG;
typedef unsigned long long BLASULONG;
#else
typedef long BLASLONG;
typedef unsigned long BLASULONG;
#endif

int    BLASFUNC(xerbla)(const char *, int *info, int);

float  BLASFUNC(sdot)  (int *, float  *, int *, float  *, int *);
float  BLASFUNC(sdsdot)(int *, float  *,        float  *, int *, float  *, int *);

double BLASFUNC(dsdot) (int *, float  *, int *, float  *, int *);
double BLASFUNC(ddot)  (int *, double *, int *, double *, int *);
double BLASFUNC(qdot)  (int *, double *, int *, double *, int *);

int  BLASFUNC(cdotuw)  (int *, float  *, int *, float  *, int *, float*);
int  BLASFUNC(cdotcw)  (int *, float  *, int *, float  *, int *, float*);
int  BLASFUNC(zdotuw)  (int *, double  *, int *, double  *, int *, double*);
int  BLASFUNC(zdotcw)  (int *, double  *, int *, double  *, int *, double*);

int    BLASFUNC(saxpy) (const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(daxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(qaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(caxpy) (const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(zaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(xaxpy) (const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(caxpyc)(const int *, const float  *, const float  *, const int *, float  *, const int *);
int    BLASFUNC(zaxpyc)(const int *, const double *, const double *, const int *, double *, const int *);
int    BLASFUNC(xaxpyc)(const int *, const double *, const double *, const int *, double *, const int *);

int    BLASFUNC(scopy) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(dcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(qcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(ccopy) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(zcopy) (int *, double *, int *, double *, int *);
int    BLASFUNC(xcopy) (int *, double *, int *, double *, int *);

int    BLASFUNC(sswap) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(dswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(qswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(cswap) (int *, float  *, int *, float  *, int *);
int    BLASFUNC(zswap) (int *, double *, int *, double *, int *);
int    BLASFUNC(xswap) (int *, double *, int *, double *, int *);

float  BLASFUNC(sasum) (int *, float  *, int *);
float  BLASFUNC(scasum)(int *, float  *, int *);
double BLASFUNC(dasum) (int *, double *, int *);
double BLASFUNC(qasum) (int *, double *, int *);
double BLASFUNC(dzasum)(int *, double *, int *);
double BLASFUNC(qxasum)(int *, double *, int *);

int    BLASFUNC(isamax)(int *, float  *, int *);
int    BLASFUNC(idamax)(int *, double *, int *);
int    BLASFUNC(iqamax)(int *, double *, int *);
int    BLASFUNC(icamax)(int *, float  *, int *);
int    BLASFUNC(izamax)(int *, double *, int *);
int    BLASFUNC(ixamax)(int *, double *, int *);

int    BLASFUNC(ismax) (int *, float  *, int *);
int    BLASFUNC(idmax) (int *, double *, int *);
int    BLASFUNC(iqmax) (int *, double *, int *);
int    BLASFUNC(icmax) (int *, float  *, int *);
int    BLASFUNC(izmax) (int *, double *, int *);
int    BLASFUNC(ixmax) (int *, double *, int *);

int    BLASFUNC(isamin)(int *, float  *, int *);
int    BLASFUNC(idamin)(int *, double *, int *);
int    BLASFUNC(iqamin)(int *, double *, int *);
int    BLASFUNC(icamin)(int *, float  *, int *);
int    BLASFUNC(izamin)(int *, double *, int *);
int    BLASFUNC(ixamin)(int *, double *, int *);

int    BLASFUNC(ismin)(int *, float  *, int *);
int    BLASFUNC(idmin)(int *, double *, int *);
int    BLASFUNC(iqmin)(int *, double *, int *);
int    BLASFUNC(icmin)(int *, float  *, int *);
int    BLASFUNC(izmin)(int *, double *, int *);
int    BLASFUNC(ixmin)(int *, double *, int *);

float  BLASFUNC(samax) (int *, float  *, int *);
double BLASFUNC(damax) (int *, double *, int *);
double BLASFUNC(qamax) (int *, double *, int *);
float  BLASFUNC(scamax)(int *, float  *, int *);
double BLASFUNC(dzamax)(int *, double *, int *);
double BLASFUNC(qxamax)(int *, double *, int *);

float  BLASFUNC(samin) (int *, float  *, int *);
double BLASFUNC(damin) (int *, double *, int *);
double BLASFUNC(qamin) (int *, double *, int *);
float  BLASFUNC(scamin)(int *, float  *, int *);
double BLASFUNC(dzamin)(int *, double *, int *);
double BLASFUNC(qxamin)(int *, double *, int *);

float  BLASFUNC(smax)  (int *, float  *, int *);
double BLASFUNC(dmax)  (int *, double *, int *);
double BLASFUNC(qmax)  (int *, double *, int *);
float  BLASFUNC(scmax) (int *, float  *, int *);
double BLASFUNC(dzmax) (int *, double *, int *);
double BLASFUNC(qxmax) (int *, double *, int *);

float  BLASFUNC(smin)  (int *, float  *, int *);
double BLASFUNC(dmin)  (int *, double *, int *);
double BLASFUNC(qmin)  (int *, double *, int *);
float  BLASFUNC(scmin) (int *, float  *, int *);
double BLASFUNC(dzmin) (int *, double *, int *);
double BLASFUNC(qxmin) (int *, double *, int *);

int    BLASFUNC(sscal) (int *,  float  *, float  *, int *);
int    BLASFUNC(dscal) (int *,  double *, double *, int *);
int    BLASFUNC(qscal) (int *,  double *, double *, int *);
int    BLASFUNC(cscal) (int *,  float  *, float  *, int *);
int    BLASFUNC(zscal) (int *,  double *, double *, int *);
int    BLASFUNC(xscal) (int *,  double *, double *, int *);
int    BLASFUNC(csscal)(int *,  float  *, float  *, int *);
int    BLASFUNC(zdscal)(int *,  double *, double *, int *);
int    BLASFUNC(xqscal)(int *,  double *, double *, int *);

float  BLASFUNC(snrm2) (int *, float  *, int *);
float  BLASFUNC(scnrm2)(int *, float  *, int *);

double BLASFUNC(dnrm2) (int *, double *, int *);
double BLASFUNC(qnrm2) (int *, double *, int *);
double BLASFUNC(dznrm2)(int *, double *, int *);
double BLASFUNC(qxnrm2)(int *, double *, int *);

int    BLASFUNC(srot)  (int *, float  *, int *, float  *, int *, float  *, float  *);
int    BLASFUNC(drot)  (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(qrot)  (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(csrot) (int *, float  *, int *, float  *, int *, float  *, float  *);
int    BLASFUNC(zdrot) (int *, double *, int *, double *, int *, double *, double *);
int    BLASFUNC(xqrot) (int *, double *, int *, double *, int *, double *, double *);

int    BLASFUNC(srotg) (float  *, float  *, float  *, float  *);
int    BLASFUNC(drotg) (double *, double *, double *, double *);
int    BLASFUNC(qrotg) (double *, double *, double *, double *);
int    BLASFUNC(crotg) (float  *, float  *, float  *, float  *);
int    BLASFUNC(zrotg) (double *, double *, double *, double *);
int    BLASFUNC(xrotg) (double *, double *, double *, double *);

int    BLASFUNC(srotmg)(float  *, float  *, float  *, float  *, float  *);
int    BLASFUNC(drotmg)(double *, double *, double *, double *, double *);

int    BLASFUNC(srotm) (int *, float  *, int *, float  *, int *, float  *);
int    BLASFUNC(drotm) (int *, double *, int *, double *, int *, double *);
int    BLASFUNC(qrotm) (int *, double *, int *, double *, int *, double *);

/* Level 2 routines */

int BLASFUNC(sger)(int *,    int *, float *,  float *, int *,
		   float *,  int *, float *,  int *);
int BLASFUNC(dger)(int *,    int *, double *, double *, int *,
		   double *, int *, double *, int *);
int BLASFUNC(qger)(int *,    int *, double *, double *, int *,
		   double *, int *, double *, int *);
int BLASFUNC(cgeru)(int *,    int *, float *,  float *, int *,
		    float *,  int *, float *,  int *);
int BLASFUNC(cgerc)(int *,    int *, float *,  float *, int *,
		    float *,  int *, float *,  int *);
int BLASFUNC(zgeru)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(zgerc)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(xgeru)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);
int BLASFUNC(xgerc)(int *,    int *, double *, double *, int *,
		    double *, int *, double *, int *);

int BLASFUNC(sgemv)(const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cgemv)(const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xgemv)(const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(strsv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrsv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(ztrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrsv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(stpsv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(dtpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(qtpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(ctpsv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(ztpsv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(xtpsv) (char *, char *, char *, int *, double *, double *, int *);

int BLASFUNC(strmv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrmv) (const char *, const char *, const char *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(ztrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrmv) (const char *, const char *, const char *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(stpmv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(dtpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(qtpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(ctpmv) (char *, char *, char *, int *, float  *, float  *, int *);
int BLASFUNC(ztpmv) (char *, char *, char *, int *, double *, double *, int *);
int BLASFUNC(xtpmv) (char *, char *, char *, int *, double *, double *, int *);

int BLASFUNC(stbmv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(dtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(qtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(ctbmv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(ztbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(xtbmv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);

int BLASFUNC(stbsv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(dtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(qtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(ctbsv) (char *, char *, char *, int *, int *, float  *, int *, float  *, int *);
int BLASFUNC(ztbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);
int BLASFUNC(xtbsv) (char *, char *, char *, int *, int *, double *, int *, double *, int *);

int BLASFUNC(ssymv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(sspmv) (char *, int *, float  *, float *,
		     float  *, int *, float *, float *, int *);
int BLASFUNC(dspmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);
int BLASFUNC(qspmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);

int BLASFUNC(ssyr) (const char *, const int *, const float   *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dsyr) (const char *, const int *, const double  *, const double *, const int *, double *, const int *);
int BLASFUNC(qsyr) (const char *, const int *, const double  *, const double *, const int *, double *, const int *);

int BLASFUNC(ssyr2) (const char *, const int *, const float   *, const float  *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(dsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(qsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(csyr2) (const char *, const int *, const float   *, const float  *, const int *, const float  *, const int *, float  *, const int *);
int BLASFUNC(zsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);
int BLASFUNC(xsyr2) (const char *, const int *, const double  *, const double *, const int *, const double *, const int *, double *, const int *);

int BLASFUNC(sspr) (char *, int *, float   *, float  *, int *,
		    float  *);
int BLASFUNC(dspr) (char *, int *, double  *, double *, int *,
		    double *);
int BLASFUNC(qspr) (char *, int *, double  *, double *, int *,
		    double *);

int BLASFUNC(sspr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(dspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(qspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(cspr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(zspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(xspr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);

int BLASFUNC(cher) (char *, int *, float   *, float  *, int *,
		    float  *, int *);
int BLASFUNC(zher) (char *, int *, double  *, double *, int *,
		    double *, int *);
int BLASFUNC(xher) (char *, int *, double  *, double *, int *,
		    double *, int *);

int BLASFUNC(chpr) (char *, int *, float   *, float  *, int *, float  *);
int BLASFUNC(zhpr) (char *, int *, double  *, double *, int *, double *);
int BLASFUNC(xhpr) (char *, int *, double  *, double *, int *, double *);

int BLASFUNC(cher2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *, int *);
int BLASFUNC(zher2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *, int *);
int BLASFUNC(xher2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *, int *);

int BLASFUNC(chpr2) (char *, int *, float   *,
		     float  *, int *, float  *, int *, float  *);
int BLASFUNC(zhpr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);
int BLASFUNC(xhpr2) (char *, int *, double  *,
		     double *, int *, double *, int *, double *);

int BLASFUNC(chemv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zhemv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xhemv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(chpmv) (char *, int *, float  *, float *,
		     float  *, int *, float *, float *, int *);
int BLASFUNC(zhpmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);
int BLASFUNC(xhpmv) (char *, int *, double  *, double *,
		     double  *, int *, double *, double *, int *);

int BLASFUNC(snorm)(char *, int *, int *, float  *, int *);
int BLASFUNC(dnorm)(char *, int *, int *, double *, int *);
int BLASFUNC(cnorm)(char *, int *, int *, float  *, int *);
int BLASFUNC(znorm)(char *, int *, int *, double *, int *);

int BLASFUNC(sgbmv)(char *, int *, int *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(dgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(qgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(cgbmv)(char *, int *, int *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xgbmv)(char *, int *, int *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

int BLASFUNC(ssbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(dsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(qsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(csbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xsbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

int BLASFUNC(chbmv)(char *, int *, int *, float  *, float  *, int *,
		    float  *, int *, float  *, float  *, int *);
int BLASFUNC(zhbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);
int BLASFUNC(xhbmv)(char *, int *, int *, double *, double *, int *,
		    double *, int *, double *, double *, int *);

/* Level 3 routines */

int BLASFUNC(sgemm)(const char *, const char *, const int *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cgemm)(const char *, const char *, const int *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xgemm)(const char *, const char *, const int *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(cgemm3m)(char *, char *, int *, int *, int *, float *,
	   float  *, int *, float  *, int *, float  *, float  *, int *);
int BLASFUNC(zgemm3m)(char *, char *, int *, int *, int *, double *,
	   double *, int *, double *, int *, double *, double *, int *);
int BLASFUNC(xgemm3m)(char *, char *, int *, int *, int *, double *,
	   double *, int *, double *, int *, double *, double *, int *);

int BLASFUNC(sge2mm)(char *, char *, char *, int *, int *,
		     float *, float  *, int *, float  *, int *,
		     float *, float  *, int *);
int BLASFUNC(dge2mm)(char *, char *, char *, int *, int *,
		     double *, double  *, int *, double  *, int *,
		     double *, double  *, int *);
int BLASFUNC(cge2mm)(char *, char *, char *, int *, int *,
		     float *, float  *, int *, float  *, int *,
		     float *, float  *, int *);
int BLASFUNC(zge2mm)(char *, char *, char *, int *, int *,
		     double *, double  *, int *, double  *, int *,
		     double *, double  *, int *);

int BLASFUNC(strsm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(dtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(ztrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrsm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);

int BLASFUNC(strmm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(dtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(qtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(ctrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const float *,  const float *,  const int *, float *,  const int *);
int BLASFUNC(ztrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);
int BLASFUNC(xtrmm)(const char *, const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, double *, const int *);

int BLASFUNC(ssymm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(csymm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsymm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(csymm3m)(char *, char *, int *, int *, float  *, float  *, int *, float  *, int *, float  *, float  *, int *);
int BLASFUNC(zsymm3m)(char *, char *, int *, int *, double *, double *, int *, double *, int *, double *, double *, int *);
int BLASFUNC(xsymm3m)(char *, char *, int *, int *, double *, double *, int *, double *, int *, double *, double *, int *);

int BLASFUNC(ssyrk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(qsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(csyrk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsyrk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(ssyr2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(dsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(qsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(csyr2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(xsyr2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);

int BLASFUNC(chemm)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zhemm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xhemm)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(chemm3m)(char *, char *, int *, int *, float  *, float  *, int *,
	   float  *, int *, float  *, float  *, int *);
int BLASFUNC(zhemm3m)(char *, char *, int *, int *, double *, double *, int *,
	   double *, int *, double *, double *, int *);
int BLASFUNC(xhemm3m)(char *, char *, int *, int *, double *, double *, int *,
	   double *, int *, double *, double *, int *);

int BLASFUNC(cherk)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zherk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xherk)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, double *, const int *);

int BLASFUNC(cher2k)(const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zher2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xher2k)(const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(cher2m)(const char *, const char *, const char *, const int *, const int *, const float  *, const float  *, const int *, const float *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zher2m)(const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);
int BLASFUNC(xher2m)(const char *, const char *, const char *, const int *, const int *, const double *, const double *, const int *, const double*, const int *, const double *, double *, const int *);


#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/lapack.h <==
#ifndef LAPACK_H
#define LAPACK_H

#include "blas.h"

#ifdef __cplusplus
extern "C"
{
#endif

int BLASFUNC(csymv) (const char *, const int *, const float  *, const float  *, const int *, const float  *, const int *, const float  *, float  *, const int *);
int BLASFUNC(zsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);
int BLASFUNC(xsymv) (const char *, const int *, const double *, const double *, const int *, const double *, const int *, const double *, double *, const int *);


int BLASFUNC(cspmv) (char *, int *, float  *, float *,
         float  *, int *, float *, float *, int *);
int BLASFUNC(zspmv) (char *, int *, double  *, double *,
         double  *, int *, double *, double *, int *);
int BLASFUNC(xspmv) (char *, int *, double  *, double *,
         double  *, int *, double *, double *, int *);

int BLASFUNC(csyr) (char *, int *, float   *, float  *, int *,
        float  *, int *);
int BLASFUNC(zsyr) (char *, int *, double  *, double *, int *,
        double *, int *);
int BLASFUNC(xsyr) (char *, int *, double  *, double *, int *,
        double *, int *);

int BLASFUNC(cspr) (char *, int *, float   *, float  *, int *,
        float  *);
int BLASFUNC(zspr) (char *, int *, double  *, double *, int *,
        double *);
int BLASFUNC(xspr) (char *, int *, double  *, double *, int *,
        double *);

int BLASFUNC(sgemt)(char *, int *, int *, float  *, float  *, int *,
        float  *, int *);
int BLASFUNC(dgemt)(char *, int *, int *, double *, double *, int *,
        double *, int *);
int BLASFUNC(cgemt)(char *, int *, int *, float  *, float  *, int *,
        float  *, int *);
int BLASFUNC(zgemt)(char *, int *, int *, double *, double *, int *,
        double *, int *);

int BLASFUNC(sgema)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(dgema)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);
int BLASFUNC(cgema)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(zgema)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);

int BLASFUNC(sgems)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(dgems)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);
int BLASFUNC(cgems)(char *, char *, int *, int *, float  *,
        float  *, int *, float *, float  *, int *, float *, int *);
int BLASFUNC(zgems)(char *, char *, int *, int *, double *,
        double *, int *, double*, double *, int *, double*, int *);

int BLASFUNC(sgetf2)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(dgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(qgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(cgetf2)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(zgetf2)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(xgetf2)(int *, int *, double *, int *, int *, int *);

int BLASFUNC(sgetrf)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(dgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(qgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(cgetrf)(int *, int *, float  *, int *, int *, int *);
int BLASFUNC(zgetrf)(int *, int *, double *, int *, int *, int *);
int BLASFUNC(xgetrf)(int *, int *, double *, int *, int *, int *);

int BLASFUNC(slaswp)(int *, float  *, int *, int *, int *, int *, int *);
int BLASFUNC(dlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(qlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(claswp)(int *, float  *, int *, int *, int *, int *, int *);
int BLASFUNC(zlaswp)(int *, double *, int *, int *, int *, int *, int *);
int BLASFUNC(xlaswp)(int *, double *, int *, int *, int *, int *, int *);

int BLASFUNC(sgetrs)(char *, int *, int *, float  *, int *, int *, float  *, int *, int *);
int BLASFUNC(dgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(qgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(cgetrs)(char *, int *, int *, float  *, int *, int *, float  *, int *, int *);
int BLASFUNC(zgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);
int BLASFUNC(xgetrs)(char *, int *, int *, double *, int *, int *, double *, int *, int *);

int BLASFUNC(sgesv)(int *, int *, float  *, int *, int *, float *, int *, int *);
int BLASFUNC(dgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(qgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(cgesv)(int *, int *, float  *, int *, int *, float *, int *, int *);
int BLASFUNC(zgesv)(int *, int *, double *, int *, int *, double*, int *, int *);
int BLASFUNC(xgesv)(int *, int *, double *, int *, int *, double*, int *, int *);

int BLASFUNC(spotf2)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotf2)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotf2)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotf2)(char *, int *, double *, int *, int *);

int BLASFUNC(spotrf)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotrf)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotrf)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotrf)(char *, int *, double *, int *, int *);

int BLASFUNC(slauu2)(char *, int *, float  *, int *, int *);
int BLASFUNC(dlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(qlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(clauu2)(char *, int *, float  *, int *, int *);
int BLASFUNC(zlauu2)(char *, int *, double *, int *, int *);
int BLASFUNC(xlauu2)(char *, int *, double *, int *, int *);

int BLASFUNC(slauum)(char *, int *, float  *, int *, int *);
int BLASFUNC(dlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(qlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(clauum)(char *, int *, float  *, int *, int *);
int BLASFUNC(zlauum)(char *, int *, double *, int *, int *);
int BLASFUNC(xlauum)(char *, int *, double *, int *, int *);

int BLASFUNC(strti2)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(dtrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(qtrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(ctrti2)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(ztrti2)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(xtrti2)(char *, char *, int *, double *, int *, int *);

int BLASFUNC(strtri)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(dtrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(qtrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(ctrtri)(char *, char *, int *, float  *, int *, int *);
int BLASFUNC(ztrtri)(char *, char *, int *, double *, int *, int *);
int BLASFUNC(xtrtri)(char *, char *, int *, double *, int *, int *);

int BLASFUNC(spotri)(char *, int *, float  *, int *, int *);
int BLASFUNC(dpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(qpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(cpotri)(char *, int *, float  *, int *, int *);
int BLASFUNC(zpotri)(char *, int *, double *, int *, int *);
int BLASFUNC(xpotri)(char *, int *, double *, int *, int *);

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/lapacke_mangling.h <==
#ifndef LAPACK_HEADER_INCLUDED
#define LAPACK_HEADER_INCLUDED

#ifndef LAPACK_GLOBAL
#if defined(LAPACK_GLOBAL_PATTERN_LC) || defined(ADD_)
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname##_
#elif defined(LAPACK_GLOBAL_PATTERN_UC) || defined(UPPER)
#define LAPACK_GLOBAL(lcname,UCNAME)  UCNAME
#elif defined(LAPACK_GLOBAL_PATTERN_MC) || defined(NOCHANGE)
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname
#else
#define LAPACK_GLOBAL(lcname,UCNAME)  lcname##_
#endif
#endif

#endif



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/ArrayCwiseBinaryOps.h <==

/** \returns an expression of the coefficient wise product of \c *this and \a other
  *
  * \sa MatrixBase::cwiseProduct
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)
operator*(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)(derived(), other.derived());
}

/** \returns an expression of the coefficient wise quotient of \c *this and \a other
  *
  * \sa MatrixBase::cwiseQuotient
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_quotient_op<Scalar,typename OtherDerived::Scalar>, const Derived, const OtherDerived>
operator/(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_quotient_op<Scalar,typename OtherDerived::Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of \c *this and \a other
  *
  * Example: \include Cwise_min.cpp
  * Output: \verbinclude Cwise_min.out
  *
  * \sa max()
  */
EIGEN_MAKE_CWISE_BINARY_OP(min,min)

/** \returns an expression of the coefficient-wise min of \c *this and scalar \a other
  *
  * \sa max()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
min
#else
(min)
#endif
(const Scalar &other) const
{
  return (min)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise max of \c *this and \a other
  *
  * Example: \include Cwise_max.cpp
  * Output: \verbinclude Cwise_max.out
  *
  * \sa min()
  */
EIGEN_MAKE_CWISE_BINARY_OP(max,max)

/** \returns an expression of the coefficient-wise max of \c *this and scalar \a other
  *
  * \sa min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
max
#else
(max)
#endif
(const Scalar &other) const
{
  return (max)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise absdiff of \c *this and \a other
  *
  * Example: \include Cwise_absolute_difference.cpp
  * Output: \verbinclude Cwise_absolute_difference.out
  *
  * \sa absolute_difference()
  */
EIGEN_MAKE_CWISE_BINARY_OP(absolute_difference,absolute_difference)

/** \returns an expression of the coefficient-wise absolute_difference of \c *this and scalar \a other
  *
  * \sa absolute_difference()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_absolute_difference_op<Scalar,Scalar>, const Derived,
                                        const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> >
#ifdef EIGEN_PARSED_BY_DOXYGEN
absolute_difference
#else
(absolute_difference)
#endif
(const Scalar &other) const
{
  return (absolute_difference)(Derived::PlainObject::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise power of \c *this to the given array of \a exponents.
  *
  * This function computes the coefficient-wise power.
  *
  * Example: \include Cwise_array_power_array.cpp
  * Output: \verbinclude Cwise_array_power_array.out
  */
EIGEN_MAKE_CWISE_BINARY_OP(pow,pow)

#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(pow,pow)
#else
/** \returns an expression of the coefficients of \c *this rasied to the constant power \a exponent
  *
  * \tparam T is the scalar type of \a exponent. It must be compatible with the scalar type of the given expression.
  *
  * This function computes the coefficient-wise power. The function MatrixBase::pow() in the
  * unsupported module MatrixFunctions computes the matrix power.
  *
  * Example: \include Cwise_pow.cpp
  * Output: \verbinclude Cwise_pow.out
  *
  * \sa ArrayBase::pow(ArrayBase), square(), cube(), exp(), log()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_pow_op<Scalar,T>,Derived,Constant<T> > pow(const T& exponent) const;
#endif


// TODO code generating macros could be moved to Macros.h and could include generation of documentation
#define EIGEN_MAKE_CWISE_COMP_OP(OP, COMPARATOR) \
template<typename OtherDerived> \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_cmp_op<Scalar, typename OtherDerived::Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const OtherDerived> \
OP(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
{ \
  return CwiseBinaryOp<internal::scalar_cmp_op<Scalar, typename OtherDerived::Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const OtherDerived>(derived(), other.derived()); \
}\
typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar, internal::cmp_ ## COMPARATOR>, const Derived, const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject> > Cmp ## COMPARATOR ## ReturnType; \
typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar, internal::cmp_ ## COMPARATOR>, const CwiseNullaryOp<internal::scalar_constant_op<Scalar>, PlainObject>, const Derived > RCmp ## COMPARATOR ## ReturnType; \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Cmp ## COMPARATOR ## ReturnType \
OP(const Scalar& s) const { \
  return this->OP(Derived::PlainObject::Constant(rows(), cols(), s)); \
} \
EIGEN_DEVICE_FUNC friend EIGEN_STRONG_INLINE const RCmp ## COMPARATOR ## ReturnType \
OP(const Scalar& s, const EIGEN_CURRENT_STORAGE_BASE_CLASS<Derived>& d) { \
  return Derived::PlainObject::Constant(d.rows(), d.cols(), s).OP(d); \
}

#define EIGEN_MAKE_CWISE_COMP_R_OP(OP, R_OP, RCOMPARATOR) \
template<typename OtherDerived> \
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_cmp_op<typename OtherDerived::Scalar, Scalar, internal::cmp_##RCOMPARATOR>, const OtherDerived, const Derived> \
OP(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const \
{ \
  return CwiseBinaryOp<internal::scalar_cmp_op<typename OtherDerived::Scalar, Scalar, internal::cmp_##RCOMPARATOR>, const OtherDerived, const Derived>(other.derived(), derived()); \
} \
EIGEN_DEVICE_FUNC \
inline const RCmp ## RCOMPARATOR ## ReturnType \
OP(const Scalar& s) const { \
  return Derived::PlainObject::Constant(rows(), cols(), s).R_OP(*this); \
} \
friend inline const Cmp ## RCOMPARATOR ## ReturnType \
OP(const Scalar& s, const Derived& d) { \
  return d.R_OP(Derived::PlainObject::Constant(d.rows(), d.cols(), s)); \
}



/** \returns an expression of the coefficient-wise \< operator of *this and \a other
  *
  * Example: \include Cwise_less.cpp
  * Output: \verbinclude Cwise_less.out
  *
  * \sa all(), any(), operator>(), operator<=()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator<, LT)

/** \returns an expression of the coefficient-wise \<= operator of *this and \a other
  *
  * Example: \include Cwise_less_equal.cpp
  * Output: \verbinclude Cwise_less_equal.out
  *
  * \sa all(), any(), operator>=(), operator<()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator<=, LE)

/** \returns an expression of the coefficient-wise \> operator of *this and \a other
  *
  * Example: \include Cwise_greater.cpp
  * Output: \verbinclude Cwise_greater.out
  *
  * \sa all(), any(), operator>=(), operator<()
  */
EIGEN_MAKE_CWISE_COMP_R_OP(operator>, operator<, LT)

/** \returns an expression of the coefficient-wise \>= operator of *this and \a other
  *
  * Example: \include Cwise_greater_equal.cpp
  * Output: \verbinclude Cwise_greater_equal.out
  *
  * \sa all(), any(), operator>(), operator<=()
  */
EIGEN_MAKE_CWISE_COMP_R_OP(operator>=, operator<=, LE)

/** \returns an expression of the coefficient-wise == operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include Cwise_equal_equal.cpp
  * Output: \verbinclude Cwise_equal_equal.out
  *
  * \sa all(), any(), isApprox(), isMuchSmallerThan()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator==, EQ)

/** \returns an expression of the coefficient-wise != operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include Cwise_not_equal.cpp
  * Output: \verbinclude Cwise_not_equal.out
  *
  * \sa all(), any(), isApprox(), isMuchSmallerThan()
  */
EIGEN_MAKE_CWISE_COMP_OP(operator!=, NEQ)


#undef EIGEN_MAKE_CWISE_COMP_OP
#undef EIGEN_MAKE_CWISE_COMP_R_OP

// scalar addition
#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator+,sum)
#else
/** \returns an expression of \c *this with each coeff incremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  *
  * Example: \include Cwise_plus.cpp
  * Output: \verbinclude Cwise_plus.out
  *
  * \sa operator+=(), operator-()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_sum_op<Scalar,T>,Derived,Constant<T> > operator+(const T& scalar) const;
/** \returns an expression of \a expr with each coeff incremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_sum_op<T,Scalar>,Constant<T>,Derived> operator+(const T& scalar, const StorageBaseType& expr);
#endif

#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator-,difference)
#else
/** \returns an expression of \c *this with each coeff decremented by the constant \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  *
  * Example: \include Cwise_minus.cpp
  * Output: \verbinclude Cwise_minus.out
  *
  * \sa operator+=(), operator-()
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_difference_op<Scalar,T>,Derived,Constant<T> > operator-(const T& scalar) const;
/** \returns an expression of the constant matrix of value \a scalar decremented by the coefficients of \a expr
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_difference_op<T,Scalar>,Constant<T>,Derived> operator-(const T& scalar, const StorageBaseType& expr);
#endif


#ifndef EIGEN_PARSED_BY_DOXYGEN
  EIGEN_MAKE_SCALAR_BINARY_OP_ONTHELEFT(operator/,quotient)
#else
  /**
    * \brief Component-wise division of the scalar \a s by array elements of \a a.
    *
    * \tparam Scalar is the scalar type of \a x. It must be compatible with the scalar type of the given array expression (\c Derived::Scalar).
    */
  template<typename T> friend
  inline const CwiseBinaryOp<internal::scalar_quotient_op<T,Scalar>,Constant<T>,Derived>
  operator/(const T& s,const StorageBaseType& a);
#endif

/** \returns an expression of the coefficient-wise ^ operator of *this and \a other
 *
 * \warning this operator is for expression of bool only.
 *
 * Example: \include Cwise_boolean_xor.cpp
 * Output: \verbinclude Cwise_boolean_xor.out
 *
 * \sa operator&&(), select()
 */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>
operator^(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>(derived(),other.derived());
}

// NOTE disabled until we agree on argument order
#if 0
/** \cpp11 \returns an expression of the coefficient-wise polygamma function.
  *
  * \specialfunctions_module
  *
  * It returns the \a n -th derivative of the digamma(psi) evaluated at \c *this.
  *
  * \warning Be careful with the order of the parameters: x.polygamma(n) is equivalent to polygamma(n,x)
  *
  * \sa Eigen::polygamma()
  */
template<typename DerivedN>
inline const CwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const DerivedN, const Derived>
polygamma(const EIGEN_CURRENT_STORAGE_BASE_CLASS<DerivedN> &n) const
{
  return CwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const DerivedN, const Derived>(n.derived(), this->derived());
}
#endif

/** \returns an expression of the coefficient-wise zeta function.
  *
  * \specialfunctions_module
  *
  * It returns the Riemann zeta function of two arguments \c *this and \a q:
  *
  * \param q is the shift, it must be > 0
  *
  * \note *this is the exponent, it must be > 1.
  * \note This function supports only float and double scalar types. To support other scalar types, the user has
  * to provide implementations of zeta(T,T) for any scalar type T to be supported.
  *
  * This method is an alias for zeta(*this,q);
  *
  * \sa Eigen::zeta()
  */
template<typename DerivedQ>
inline const CwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const DerivedQ>
zeta(const EIGEN_CURRENT_STORAGE_BASE_CLASS<DerivedQ> &q) const
{
  return CwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const DerivedQ>(this->derived(), q.derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/ArrayCwiseUnaryOps.h <==


typedef CwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived> AbsReturnType;
typedef CwiseUnaryOp<internal::scalar_arg_op<Scalar>, const Derived> ArgReturnType;
typedef CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const Derived> Abs2ReturnType;
typedef CwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived> SqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_rsqrt_op<Scalar>, const Derived> RsqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived> SignReturnType;
typedef CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived> InverseReturnType;
typedef CwiseUnaryOp<internal::scalar_boolean_not_op<Scalar>, const Derived> BooleanNotReturnType;

typedef CwiseUnaryOp<internal::scalar_exp_op<Scalar>, const Derived> ExpReturnType;
typedef CwiseUnaryOp<internal::scalar_expm1_op<Scalar>, const Derived> Expm1ReturnType;
typedef CwiseUnaryOp<internal::scalar_log_op<Scalar>, const Derived> LogReturnType;
typedef CwiseUnaryOp<internal::scalar_log1p_op<Scalar>, const Derived> Log1pReturnType;
typedef CwiseUnaryOp<internal::scalar_log10_op<Scalar>, const Derived> Log10ReturnType;
typedef CwiseUnaryOp<internal::scalar_log2_op<Scalar>, const Derived> Log2ReturnType;
typedef CwiseUnaryOp<internal::scalar_cos_op<Scalar>, const Derived> CosReturnType;
typedef CwiseUnaryOp<internal::scalar_sin_op<Scalar>, const Derived> SinReturnType;
typedef CwiseUnaryOp<internal::scalar_tan_op<Scalar>, const Derived> TanReturnType;
typedef CwiseUnaryOp<internal::scalar_acos_op<Scalar>, const Derived> AcosReturnType;
typedef CwiseUnaryOp<internal::scalar_asin_op<Scalar>, const Derived> AsinReturnType;
typedef CwiseUnaryOp<internal::scalar_atan_op<Scalar>, const Derived> AtanReturnType;
typedef CwiseUnaryOp<internal::scalar_tanh_op<Scalar>, const Derived> TanhReturnType;
typedef CwiseUnaryOp<internal::scalar_logistic_op<Scalar>, const Derived> LogisticReturnType;
typedef CwiseUnaryOp<internal::scalar_sinh_op<Scalar>, const Derived> SinhReturnType;
#if EIGEN_HAS_CXX11_MATH
typedef CwiseUnaryOp<internal::scalar_atanh_op<Scalar>, const Derived> AtanhReturnType;
typedef CwiseUnaryOp<internal::scalar_asinh_op<Scalar>, const Derived> AsinhReturnType;
typedef CwiseUnaryOp<internal::scalar_acosh_op<Scalar>, const Derived> AcoshReturnType;
#endif
typedef CwiseUnaryOp<internal::scalar_cosh_op<Scalar>, const Derived> CoshReturnType;
typedef CwiseUnaryOp<internal::scalar_square_op<Scalar>, const Derived> SquareReturnType;
typedef CwiseUnaryOp<internal::scalar_cube_op<Scalar>, const Derived> CubeReturnType;
typedef CwiseUnaryOp<internal::scalar_round_op<Scalar>, const Derived> RoundReturnType;
typedef CwiseUnaryOp<internal::scalar_rint_op<Scalar>, const Derived> RintReturnType;
typedef CwiseUnaryOp<internal::scalar_floor_op<Scalar>, const Derived> FloorReturnType;
typedef CwiseUnaryOp<internal::scalar_ceil_op<Scalar>, const Derived> CeilReturnType;
typedef CwiseUnaryOp<internal::scalar_isnan_op<Scalar>, const Derived> IsNaNReturnType;
typedef CwiseUnaryOp<internal::scalar_isinf_op<Scalar>, const Derived> IsInfReturnType;
typedef CwiseUnaryOp<internal::scalar_isfinite_op<Scalar>, const Derived> IsFiniteReturnType;

/** \returns an expression of the coefficient-wise absolute value of \c *this
  *
  * Example: \include Cwise_abs.cpp
  * Output: \verbinclude Cwise_abs.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_abs">Math functions</a>, abs2()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const AbsReturnType
abs() const
{
  return AbsReturnType(derived());
}

/** \returns an expression of the coefficient-wise phase angle of \c *this
  *
  * Example: \include Cwise_arg.cpp
  * Output: \verbinclude Cwise_arg.out
  *
  * \sa abs()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const ArgReturnType
arg() const
{
  return ArgReturnType(derived());
}

/** \returns an expression of the coefficient-wise squared absolute value of \c *this
  *
  * Example: \include Cwise_abs2.cpp
  * Output: \verbinclude Cwise_abs2.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_abs2">Math functions</a>, abs(), square()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const Abs2ReturnType
abs2() const
{
  return Abs2ReturnType(derived());
}

/** \returns an expression of the coefficient-wise exponential of *this.
  *
  * This function computes the coefficient-wise exponential. The function MatrixBase::exp() in the
  * unsupported module MatrixFunctions computes the matrix exponential.
  *
  * Example: \include Cwise_exp.cpp
  * Output: \verbinclude Cwise_exp.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_exp">Math functions</a>, pow(), log(), sin(), cos()
  */
EIGEN_DEVICE_FUNC
inline const ExpReturnType
exp() const
{
  return ExpReturnType(derived());
}

/** \returns an expression of the coefficient-wise exponential of *this minus 1.
  *
  * In exact arithmetic, \c x.expm1() is equivalent to \c x.exp() - 1,
  * however, with finite precision, this function is much more accurate when \c x is close to zero.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_expm1">Math functions</a>, exp()
  */
EIGEN_DEVICE_FUNC
inline const Expm1ReturnType
expm1() const
{
  return Expm1ReturnType(derived());
}

/** \returns an expression of the coefficient-wise logarithm of *this.
  *
  * This function computes the coefficient-wise logarithm. The function MatrixBase::log() in the
  * unsupported module MatrixFunctions computes the matrix logarithm.
  *
  * Example: \include Cwise_log.cpp
  * Output: \verbinclude Cwise_log.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const LogReturnType
log() const
{
  return LogReturnType(derived());
}

/** \returns an expression of the coefficient-wise logarithm of 1 plus \c *this.
  *
  * In exact arithmetic, \c x.log() is equivalent to \c (x+1).log(),
  * however, with finite precision, this function is much more accurate when \c x is close to zero.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log1p">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const Log1pReturnType
log1p() const
{
  return Log1pReturnType(derived());
}

/** \returns an expression of the coefficient-wise base-10 logarithm of *this.
  *
  * This function computes the coefficient-wise base-10 logarithm.
  *
  * Example: \include Cwise_log10.cpp
  * Output: \verbinclude Cwise_log10.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_log10">Math functions</a>, log()
  */
EIGEN_DEVICE_FUNC
inline const Log10ReturnType
log10() const
{
  return Log10ReturnType(derived());
}

/** \returns an expression of the coefficient-wise base-2 logarithm of *this.
  *
  * This function computes the coefficient-wise base-2 logarithm.
  *
  */
EIGEN_DEVICE_FUNC
inline const Log2ReturnType
log2() const
{
  return Log2ReturnType(derived());
}

/** \returns an expression of the coefficient-wise square root of *this.
  *
  * This function computes the coefficient-wise square root. The function MatrixBase::sqrt() in the
  * unsupported module MatrixFunctions computes the matrix square root.
  *
  * Example: \include Cwise_sqrt.cpp
  * Output: \verbinclude Cwise_sqrt.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sqrt">Math functions</a>, pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const SqrtReturnType
sqrt() const
{
  return SqrtReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse square root of *this.
  *
  * This function computes the coefficient-wise inverse square root.
  *
  * Example: \include Cwise_sqrt.cpp
  * Output: \verbinclude Cwise_sqrt.out
  *
  * \sa pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const RsqrtReturnType
rsqrt() const
{
  return RsqrtReturnType(derived());
}

/** \returns an expression of the coefficient-wise signum of *this.
  *
  * This function computes the coefficient-wise signum.
  *
  * Example: \include Cwise_sign.cpp
  * Output: \verbinclude Cwise_sign.out
  *
  * \sa pow(), square()
  */
EIGEN_DEVICE_FUNC
inline const SignReturnType
sign() const
{
  return SignReturnType(derived());
}


/** \returns an expression of the coefficient-wise cosine of *this.
  *
  * This function computes the coefficient-wise cosine. The function MatrixBase::cos() in the
  * unsupported module MatrixFunctions computes the matrix cosine.
  *
  * Example: \include Cwise_cos.cpp
  * Output: \verbinclude Cwise_cos.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cos">Math functions</a>, sin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const CosReturnType
cos() const
{
  return CosReturnType(derived());
}


/** \returns an expression of the coefficient-wise sine of *this.
  *
  * This function computes the coefficient-wise sine. The function MatrixBase::sin() in the
  * unsupported module MatrixFunctions computes the matrix sine.
  *
  * Example: \include Cwise_sin.cpp
  * Output: \verbinclude Cwise_sin.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sin">Math functions</a>, cos(), asin()
  */
EIGEN_DEVICE_FUNC
inline const SinReturnType
sin() const
{
  return SinReturnType(derived());
}

/** \returns an expression of the coefficient-wise tan of *this.
  *
  * Example: \include Cwise_tan.cpp
  * Output: \verbinclude Cwise_tan.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_tan">Math functions</a>, cos(), sin()
  */
EIGEN_DEVICE_FUNC
inline const TanReturnType
tan() const
{
  return TanReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc tan of *this.
  *
  * Example: \include Cwise_atan.cpp
  * Output: \verbinclude Cwise_atan.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_atan">Math functions</a>, tan(), asin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const AtanReturnType
atan() const
{
  return AtanReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc cosine of *this.
  *
  * Example: \include Cwise_acos.cpp
  * Output: \verbinclude Cwise_acos.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_acos">Math functions</a>, cos(), asin()
  */
EIGEN_DEVICE_FUNC
inline const AcosReturnType
acos() const
{
  return AcosReturnType(derived());
}

/** \returns an expression of the coefficient-wise arc sine of *this.
  *
  * Example: \include Cwise_asin.cpp
  * Output: \verbinclude Cwise_asin.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_asin">Math functions</a>, sin(), acos()
  */
EIGEN_DEVICE_FUNC
inline const AsinReturnType
asin() const
{
  return AsinReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic tan of *this.
  *
  * Example: \include Cwise_tanh.cpp
  * Output: \verbinclude Cwise_tanh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_tanh">Math functions</a>, tan(), sinh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const TanhReturnType
tanh() const
{
  return TanhReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic sin of *this.
  *
  * Example: \include Cwise_sinh.cpp
  * Output: \verbinclude Cwise_sinh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_sinh">Math functions</a>, sin(), tanh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const SinhReturnType
sinh() const
{
  return SinhReturnType(derived());
}

/** \returns an expression of the coefficient-wise hyperbolic cos of *this.
  *
  * Example: \include Cwise_cosh.cpp
  * Output: \verbinclude Cwise_cosh.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cosh">Math functions</a>, tanh(), sinh(), cosh()
  */
EIGEN_DEVICE_FUNC
inline const CoshReturnType
cosh() const
{
  return CoshReturnType(derived());
}

#if EIGEN_HAS_CXX11_MATH
/** \returns an expression of the coefficient-wise inverse hyperbolic tan of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_atanh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AtanhReturnType
atanh() const
{
  return AtanhReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse hyperbolic sin of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_asinh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AsinhReturnType
asinh() const
{
  return AsinhReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse hyperbolic cos of *this.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_acosh">Math functions</a>, atanh(), asinh(), acosh()
  */
EIGEN_DEVICE_FUNC
inline const AcoshReturnType
acosh() const
{
  return AcoshReturnType(derived());
}
#endif

/** \returns an expression of the coefficient-wise logistic of *this.
  */
EIGEN_DEVICE_FUNC
inline const LogisticReturnType
logistic() const
{
  return LogisticReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse of *this.
  *
  * Example: \include Cwise_inverse.cpp
  * Output: \verbinclude Cwise_inverse.out
  *
  * \sa operator/(), operator*()
  */
EIGEN_DEVICE_FUNC
inline const InverseReturnType
inverse() const
{
  return InverseReturnType(derived());
}

/** \returns an expression of the coefficient-wise square of *this.
  *
  * Example: \include Cwise_square.cpp
  * Output: \verbinclude Cwise_square.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_squareE">Math functions</a>, abs2(), cube(), pow()
  */
EIGEN_DEVICE_FUNC
inline const SquareReturnType
square() const
{
  return SquareReturnType(derived());
}

/** \returns an expression of the coefficient-wise cube of *this.
  *
  * Example: \include Cwise_cube.cpp
  * Output: \verbinclude Cwise_cube.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_cube">Math functions</a>, square(), pow()
  */
EIGEN_DEVICE_FUNC
inline const CubeReturnType
cube() const
{
  return CubeReturnType(derived());
}

/** \returns an expression of the coefficient-wise rint of *this.
  *
  * Example: \include Cwise_rint.cpp
  * Output: \verbinclude Cwise_rint.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_rint">Math functions</a>, ceil(), floor()
  */
EIGEN_DEVICE_FUNC
inline const RintReturnType
rint() const
{
  return RintReturnType(derived());
}

/** \returns an expression of the coefficient-wise round of *this.
  *
  * Example: \include Cwise_round.cpp
  * Output: \verbinclude Cwise_round.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_round">Math functions</a>, ceil(), floor()
  */
EIGEN_DEVICE_FUNC
inline const RoundReturnType
round() const
{
  return RoundReturnType(derived());
}

/** \returns an expression of the coefficient-wise floor of *this.
  *
  * Example: \include Cwise_floor.cpp
  * Output: \verbinclude Cwise_floor.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_floor">Math functions</a>, ceil(), round()
  */
EIGEN_DEVICE_FUNC
inline const FloorReturnType
floor() const
{
  return FloorReturnType(derived());
}

/** \returns an expression of the coefficient-wise ceil of *this.
  *
  * Example: \include Cwise_ceil.cpp
  * Output: \verbinclude Cwise_ceil.out
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_ceil">Math functions</a>, floor(), round()
  */
EIGEN_DEVICE_FUNC
inline const CeilReturnType
ceil() const
{
  return CeilReturnType(derived());
}

template<int N> struct ShiftRightXpr {
  typedef CwiseUnaryOp<internal::scalar_shift_right_op<Scalar, N>, const Derived> Type;
};

/** \returns an expression of \c *this with the \a Scalar type arithmetically
  * shifted right by \a N bit positions.
  *
  * The template parameter \a N specifies the number of bit positions to shift.
  * 
  * \sa shiftLeft()
  */
template<int N>
EIGEN_DEVICE_FUNC
typename ShiftRightXpr<N>::Type
shiftRight() const
{
  return typename ShiftRightXpr<N>::Type(derived());
}


template<int N> struct ShiftLeftXpr {
  typedef CwiseUnaryOp<internal::scalar_shift_left_op<Scalar, N>, const Derived> Type;
};

/** \returns an expression of \c *this with the \a Scalar type logically
  * shifted left by \a N bit positions.
  *
  * The template parameter \a N specifies the number of bit positions to shift.
  *
  * \sa shiftRight()
  */
template<int N>
EIGEN_DEVICE_FUNC
typename ShiftLeftXpr<N>::Type
shiftLeft() const
{
  return typename ShiftLeftXpr<N>::Type(derived());
}

/** \returns an expression of the coefficient-wise isnan of *this.
  *
  * Example: \include Cwise_isNaN.cpp
  * Output: \verbinclude Cwise_isNaN.out
  *
  * \sa isfinite(), isinf()
  */
EIGEN_DEVICE_FUNC
inline const IsNaNReturnType
isNaN() const
{
  return IsNaNReturnType(derived());
}

/** \returns an expression of the coefficient-wise isinf of *this.
  *
  * Example: \include Cwise_isInf.cpp
  * Output: \verbinclude Cwise_isInf.out
  *
  * \sa isnan(), isfinite()
  */
EIGEN_DEVICE_FUNC
inline const IsInfReturnType
isInf() const
{
  return IsInfReturnType(derived());
}

/** \returns an expression of the coefficient-wise isfinite of *this.
  *
  * Example: \include Cwise_isFinite.cpp
  * Output: \verbinclude Cwise_isFinite.out
  *
  * \sa isnan(), isinf()
  */
EIGEN_DEVICE_FUNC
inline const IsFiniteReturnType
isFinite() const
{
  return IsFiniteReturnType(derived());
}

/** \returns an expression of the coefficient-wise ! operator of *this
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_not.cpp
  * Output: \verbinclude Cwise_boolean_not.out
  *
  * \sa operator!=()
  */
EIGEN_DEVICE_FUNC
inline const BooleanNotReturnType
operator!() const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return BooleanNotReturnType(derived());
}


// --- SpecialFunctions module ---

typedef CwiseUnaryOp<internal::scalar_lgamma_op<Scalar>, const Derived> LgammaReturnType;
typedef CwiseUnaryOp<internal::scalar_digamma_op<Scalar>, const Derived> DigammaReturnType;
typedef CwiseUnaryOp<internal::scalar_erf_op<Scalar>, const Derived> ErfReturnType;
typedef CwiseUnaryOp<internal::scalar_erfc_op<Scalar>, const Derived> ErfcReturnType;
typedef CwiseUnaryOp<internal::scalar_ndtri_op<Scalar>, const Derived> NdtriReturnType;

/** \cpp11 \returns an expression of the coefficient-wise ln(|gamma(*this)|).
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of lgamma(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_lgamma">Math functions</a>, digamma()
  */
EIGEN_DEVICE_FUNC
inline const LgammaReturnType
lgamma() const
{
  return LgammaReturnType(derived());
}

/** \returns an expression of the coefficient-wise digamma (psi, derivative of lgamma).
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types. To support other scalar types,
  * the user has to provide implementations of digamma(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_digamma">Math functions</a>, Eigen::digamma(), Eigen::polygamma(), lgamma()
  */
EIGEN_DEVICE_FUNC
inline const DigammaReturnType
digamma() const
{
  return DigammaReturnType(derived());
}

/** \cpp11 \returns an expression of the coefficient-wise Gauss error
  * function of *this.
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of erf(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_erf">Math functions</a>, erfc()
  */
EIGEN_DEVICE_FUNC
inline const ErfReturnType
erf() const
{
  return ErfReturnType(derived());
}

/** \cpp11 \returns an expression of the coefficient-wise Complementary error
  * function of *this.
  *
  * \specialfunctions_module
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of erfc(T) for any scalar
  * type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_erfc">Math functions</a>, erf()
  */
EIGEN_DEVICE_FUNC
inline const ErfcReturnType
erfc() const
{
  return ErfcReturnType(derived());
}

/** \returns an expression of the coefficient-wise inverse of the CDF of the Normal distribution function
  * function of *this.
  *
  * \specialfunctions_module
  * 
  * In other words, considering `x = ndtri(y)`, it returns the argument, x, for which the area under the
  * Gaussian probability density function (integrated from minus infinity to x) is equal to y.
  *
  * \note This function supports only float and double scalar types. To support other scalar types,
  * the user has to provide implementations of ndtri(T) for any scalar type T to be supported.
  *
  * \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_ndtri">Math functions</a>
  */
EIGEN_DEVICE_FUNC
inline const NdtriReturnType
ndtri() const
{
  return NdtriReturnType(derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/BlockMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2010 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2010 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_PARSED_BY_DOXYGEN

/// \internal expression type of a column */
typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, 1, !IsRowMajor> ColXpr;
typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, 1, !IsRowMajor> ConstColXpr;
/// \internal expression type of a row */
typedef Block<Derived, 1, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> RowXpr;
typedef const Block<const Derived, 1, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> ConstRowXpr;
/// \internal expression type of a block of whole columns */
typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, Dynamic, !IsRowMajor> ColsBlockXpr;
typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, Dynamic, !IsRowMajor> ConstColsBlockXpr;
/// \internal expression type of a block of whole rows */
typedef Block<Derived, Dynamic, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> RowsBlockXpr;
typedef const Block<const Derived, Dynamic, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> ConstRowsBlockXpr;
/// \internal expression type of a block of whole columns */
template<int N> struct NColsBlockXpr { typedef Block<Derived, internal::traits<Derived>::RowsAtCompileTime, N, !IsRowMajor> Type; };
template<int N> struct ConstNColsBlockXpr { typedef const Block<const Derived, internal::traits<Derived>::RowsAtCompileTime, N, !IsRowMajor> Type; };
/// \internal expression type of a block of whole rows */
template<int N> struct NRowsBlockXpr { typedef Block<Derived, N, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> Type; };
template<int N> struct ConstNRowsBlockXpr { typedef const Block<const Derived, N, internal::traits<Derived>::ColsAtCompileTime, IsRowMajor> Type; };
/// \internal expression of a block */
typedef Block<Derived> BlockXpr;
typedef const Block<const Derived> ConstBlockXpr;
/// \internal expression of a block of fixed sizes */
template<int Rows, int Cols> struct FixedBlockXpr { typedef Block<Derived,Rows,Cols> Type; };
template<int Rows, int Cols> struct ConstFixedBlockXpr { typedef Block<const Derived,Rows,Cols> Type; };

typedef VectorBlock<Derived> SegmentReturnType;
typedef const VectorBlock<const Derived> ConstSegmentReturnType;
template<int Size> struct FixedSegmentReturnType { typedef VectorBlock<Derived, Size> Type; };
template<int Size> struct ConstFixedSegmentReturnType { typedef const VectorBlock<const Derived, Size> Type; };

/// \internal inner-vector
typedef Block<Derived,IsRowMajor?1:Dynamic,IsRowMajor?Dynamic:1,true>       InnerVectorReturnType;
typedef Block<const Derived,IsRowMajor?1:Dynamic,IsRowMajor?Dynamic:1,true> ConstInnerVectorReturnType;

/// \internal set of inner-vectors
typedef Block<Derived,Dynamic,Dynamic,true> InnerVectorsReturnType;
typedef Block<const Derived,Dynamic,Dynamic,true> ConstInnerVectorsReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of a block in \c *this with either dynamic or fixed sizes.
///
/// \param  startRow  the first row in the block
/// \param  startCol  the first column in the block
/// \param  blockRows number of rows in the block, specified at either run-time or compile-time
/// \param  blockCols number of columns in the block, specified at either run-time or compile-time
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example using runtime (aka dynamic) sizes: \include MatrixBase_block_int_int_int_int.cpp
/// Output: \verbinclude MatrixBase_block_int_int_int_int.out
///
/// \newin{3.4}:
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. In the later case, \c n plays the role of a runtime fallback value in case \c N equals Eigen::Dynamic.
/// Here is an example with a fixed number of rows \c NRows and dynamic number of columns \c cols:
/// \code
/// mat.block(i,j,fix<NRows>,cols)
/// \endcode
///
/// This function thus fully covers the features offered by the following overloads block<NRows,NCols>(Index, Index),
/// and block<NRows,NCols>(Index, Index, Index, Index) that are thus obsolete. Indeed, this generic version avoids
/// redundancy, it preserves the argument order, and prevents the need to rely on the template keyword in templated code.
///
/// but with less redundancy and more consistency as it does not modify the argument order
/// and seamlessly enable hybrid fixed/dynamic sizes.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size matrix, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block, fix, fix<N>(int)
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
block(Index startRow, Index startCol, NRowsType blockRows, NColsType blockCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type(
            derived(), startRow, startCol, internal::get_runtime_value(blockRows), internal::get_runtime_value(blockCols));
}

/// This is the const version of block(Index,Index,NRowsType,NColsType)
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
block(Index startRow, Index startCol, NRowsType blockRows, NColsType blockCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type(
            derived(), startRow, startCol, internal::get_runtime_value(blockRows), internal::get_runtime_value(blockCols));
}



/// \returns a expression of a top-right corner of \c *this with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example with dynamic sizes: \include MatrixBase_topRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_topRightCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
topRightCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(cCols), internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of topRightCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
topRightCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(cCols), internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size top-right corner of \c *this.
///
/// \tparam CRows the number of rows in the corner
/// \tparam CCols the number of columns in the corner
///
/// Example: \include MatrixBase_template_int_int_topRightCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topRightCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block, block<int,int>(Index,Index)
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topRightCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - CCols);
}

/// This is the const version of topRightCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topRightCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - CCols);
}

/// \returns an expression of a top-right corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_topRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topRightCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topRightCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - cCols, cRows, cCols);
}

/// This is the const version of topRightCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topRightCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, cols() - cCols, cRows, cCols);
}



/// \returns an expression of a top-left corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_topLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_topLeftCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
topLeftCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of topLeftCorner(Index, Index).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
topLeftCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size top-left corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_topLeftCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topLeftCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topLeftCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0);
}

/// This is the const version of topLeftCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topLeftCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0);
}

/// \returns an expression of a top-left corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_topLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_topLeftCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type topLeftCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0, cRows, cCols);
}

/// This is the const version of topLeftCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type topLeftCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), 0, 0, cRows, cCols);
}



/// \returns an expression of a bottom-right corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_bottomRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_bottomRightCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
bottomRightCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), cols() - internal::get_runtime_value(cCols),
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of bottomRightCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstFixedBlockXpr<...,...>::Type
#endif
bottomRightCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), cols() - internal::get_runtime_value(cCols),
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size bottom-right corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_bottomRightCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomRightCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomRightCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, cols() - CCols);
}

/// This is the const version of bottomRightCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomRightCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, cols() - CCols);
}

/// \returns an expression of a bottom-right corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_bottomRightCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomRightCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomRightCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, cols() - cCols, cRows, cCols);
}

/// This is the const version of bottomRightCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomRightCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, cols() - cCols, cRows, cCols);
}



/// \returns an expression of a bottom-left corner of \c *this  with either dynamic or fixed sizes.
///
/// \param cRows the number of rows in the corner
/// \param cCols the number of columns in the corner
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_bottomLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_bottomLeftCorner_int_int.out
///
/// The number of rows \a blockRows and columns \a blockCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename FixedBlockXpr<...,...>::Type
#endif
bottomLeftCorner(NRowsType cRows, NColsType cCols)
{
  return typename FixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), 0,
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// This is the const version of bottomLeftCorner(NRowsType, NColsType).
template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
#else
typename ConstFixedBlockXpr<...,...>::Type
#endif
bottomLeftCorner(NRowsType cRows, NColsType cCols) const
{
  return typename ConstFixedBlockXpr<internal::get_fixed_value<NRowsType>::value,internal::get_fixed_value<NColsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(cRows), 0,
                        internal::get_runtime_value(cRows), internal::get_runtime_value(cCols));
}

/// \returns an expression of a fixed-size bottom-left corner of \c *this.
///
/// The template parameters CRows and CCols are the number of rows and columns in the corner.
///
/// Example: \include MatrixBase_template_int_int_bottomLeftCorner.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomLeftCorner.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomLeftCorner()
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, 0);
}

/// This is the const version of bottomLeftCorner<int, int>().
template<int CRows, int CCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomLeftCorner() const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - CRows, 0);
}

/// \returns an expression of a bottom-left corner of \c *this.
///
/// \tparam CRows number of rows in corner as specified at compile-time
/// \tparam CCols number of columns in corner as specified at compile-time
/// \param  cRows number of rows in corner as specified at run-time
/// \param  cCols number of columns in corner as specified at run-time
///
/// This function is mainly useful for corners where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a cRows should equal \a CRows unless
/// \a CRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_bottomLeftCorner_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_bottomLeftCorner_int_int.out
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa class Block
///
template<int CRows, int CCols>
EIGEN_STRONG_INLINE
typename FixedBlockXpr<CRows,CCols>::Type bottomLeftCorner(Index cRows, Index cCols)
{
  return typename FixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, 0, cRows, cCols);
}

/// This is the const version of bottomLeftCorner<int, int>(Index, Index).
template<int CRows, int CCols>
EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<CRows,CCols>::Type bottomLeftCorner(Index cRows, Index cCols) const
{
  return typename ConstFixedBlockXpr<CRows,CCols>::Type(derived(), rows() - cRows, 0, cRows, cCols);
}



/// \returns a block consisting of the top rows of \c *this.
///
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include MatrixBase_topRows_int.cpp
/// Output: \verbinclude MatrixBase_topRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
topRows(NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of topRows(NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
topRows(NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), 0, 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of the top rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_topRows.cpp
/// Output: \verbinclude MatrixBase_template_int_topRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type topRows(Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), 0, 0, n, cols());
}

/// This is the const version of topRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type topRows(Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), 0, 0, n, cols());
}



/// \returns a block consisting of the bottom rows of \c *this.
///
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include MatrixBase_bottomRows_int.cpp
/// Output: \verbinclude MatrixBase_bottomRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
bottomRows(NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(n), 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of bottomRows(NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
bottomRows(NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), rows() - internal::get_runtime_value(n), 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of the bottom rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_bottomRows.cpp
/// Output: \verbinclude MatrixBase_template_int_bottomRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type bottomRows(Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), rows() - n, 0, n, cols());
}

/// This is the const version of bottomRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type bottomRows(Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), rows() - n, 0, n, cols());
}



/// \returns a block consisting of a range of rows of \c *this.
///
/// \param startRow the index of the first row in the block
/// \param n the number of rows in the block
/// \tparam NRowsType the type of the value handling the number of rows in the block, typically Index.
///
/// Example: \include DenseBase_middleRows_int.cpp
/// Output: \verbinclude DenseBase_middleRows_int.out
///
/// The number of rows \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
typename NRowsBlockXpr<...>::Type
#endif
middleRows(Index startRow, NRowsType n)
{
  return typename NRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), startRow, 0, internal::get_runtime_value(n), cols());
}

/// This is the const version of middleRows(Index,NRowsType).
template<typename NRowsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
#else
const typename ConstNRowsBlockXpr<...>::Type
#endif
middleRows(Index startRow, NRowsType n) const
{
  return typename ConstNRowsBlockXpr<internal::get_fixed_value<NRowsType>::value>::Type
            (derived(), startRow, 0, internal::get_runtime_value(n), cols());
}

/// \returns a block consisting of a range of rows of \c *this.
///
/// \tparam N the number of rows in the block as specified at compile-time
/// \param startRow the index of the first row in the block
/// \param n the number of rows in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include DenseBase_template_int_middleRows.cpp
/// Output: \verbinclude DenseBase_template_int_middleRows.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NRowsBlockXpr<N>::Type middleRows(Index startRow, Index n = N)
{
  return typename NRowsBlockXpr<N>::Type(derived(), startRow, 0, n, cols());
}

/// This is the const version of middleRows<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNRowsBlockXpr<N>::Type middleRows(Index startRow, Index n = N) const
{
  return typename ConstNRowsBlockXpr<N>::Type(derived(), startRow, 0, n, cols());
}



/// \returns a block consisting of the left columns of \c *this.
///
/// \param n the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_leftCols_int.cpp
/// Output: \verbinclude MatrixBase_leftCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
leftCols(NColsType n)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, rows(), internal::get_runtime_value(n));
}

/// This is the const version of leftCols(NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
leftCols(NColsType n) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, 0, rows(), internal::get_runtime_value(n));
}

/// \returns a block consisting of the left columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_leftCols.cpp
/// Output: \verbinclude MatrixBase_template_int_leftCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type leftCols(Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, 0, rows(), n);
}

/// This is the const version of leftCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type leftCols(Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, 0, rows(), n);
}



/// \returns a block consisting of the right columns of \c *this.
///
/// \param n the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include MatrixBase_rightCols_int.cpp
/// Output: \verbinclude MatrixBase_rightCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
rightCols(NColsType n)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(n), rows(), internal::get_runtime_value(n));
}

/// This is the const version of rightCols(NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
rightCols(NColsType n) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, cols() - internal::get_runtime_value(n), rows(), internal::get_runtime_value(n));
}

/// \returns a block consisting of the right columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_rightCols.cpp
/// Output: \verbinclude MatrixBase_template_int_rightCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type rightCols(Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, cols() - n, rows(), n);
}

/// This is the const version of rightCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type rightCols(Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, cols() - n, rows(), n);
}



/// \returns a block consisting of a range of columns of \c *this.
///
/// \param startCol the index of the first column in the block
/// \param numCols the number of columns in the block
/// \tparam NColsType the type of the value handling the number of columns in the block, typically Index.
///
/// Example: \include DenseBase_middleCols_int.cpp
/// Output: \verbinclude DenseBase_middleCols_int.out
///
/// The number of columns \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
typename NColsBlockXpr<...>::Type
#endif
middleCols(Index startCol, NColsType numCols)
{
  return typename NColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, startCol, rows(), internal::get_runtime_value(numCols));
}

/// This is the const version of middleCols(Index,NColsType).
template<typename NColsType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
#else
const typename ConstNColsBlockXpr<...>::Type
#endif
middleCols(Index startCol, NColsType numCols) const
{
  return typename ConstNColsBlockXpr<internal::get_fixed_value<NColsType>::value>::Type
            (derived(), 0, startCol, rows(), internal::get_runtime_value(numCols));
}

/// \returns a block consisting of a range of columns of \c *this.
///
/// \tparam N the number of columns in the block as specified at compile-time
/// \param startCol the index of the first column in the block
/// \param n the number of columns in the block as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include DenseBase_template_int_middleCols.cpp
/// Output: \verbinclude DenseBase_template_int_middleCols.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename NColsBlockXpr<N>::Type middleCols(Index startCol, Index n = N)
{
  return typename NColsBlockXpr<N>::Type(derived(), 0, startCol, rows(), n);
}

/// This is the const version of middleCols<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstNColsBlockXpr<N>::Type middleCols(Index startCol, Index n = N) const
{
  return typename ConstNColsBlockXpr<N>::Type(derived(), 0, startCol, rows(), n);
}



/// \returns a fixed-size expression of a block of \c *this.
///
/// The template parameters \a NRows and \a NCols are the number of
/// rows and columns in the block.
///
/// \param startRow the first row in the block
/// \param startCol the first column in the block
///
/// Example: \include MatrixBase_block_int_int.cpp
/// Output: \verbinclude MatrixBase_block_int_int.out
///
/// \note The usage of of this overload is discouraged from %Eigen 3.4, better used the generic
/// block(Index,Index,NRowsType,NColsType), here is the one-to-one equivalence:
/// \code
/// mat.template block<NRows,NCols>(i,j)  <-->  mat.block(i,j,fix<NRows>,fix<NCols>)
/// \endcode
///
/// \note since block is a templated member, the keyword template has to be used
/// if the matrix type is also a template parameter: \code m.template block<3,3>(1,1); \endcode
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol)
{
  return typename FixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol);
}

/// This is the const version of block<>(Index, Index). */
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol) const
{
  return typename ConstFixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol);
}

/// \returns an expression of a block of \c *this.
///
/// \tparam NRows number of rows in block as specified at compile-time
/// \tparam NCols number of columns in block as specified at compile-time
/// \param  startRow  the first row in the block
/// \param  startCol  the first column in the block
/// \param  blockRows number of rows in block as specified at run-time
/// \param  blockCols number of columns in block as specified at run-time
///
/// This function is mainly useful for blocks where the number of rows is specified at compile-time
/// and the number of columns is specified at run-time, or vice versa. The compile-time and run-time
/// information should not contradict. In other words, \a blockRows should equal \a NRows unless
/// \a NRows is \a Dynamic, and the same for the number of columns.
///
/// Example: \include MatrixBase_template_int_int_block_int_int_int_int.cpp
/// Output: \verbinclude MatrixBase_template_int_int_block_int_int_int_int.out
///
/// \note The usage of of this overload is discouraged from %Eigen 3.4, better used the generic
/// block(Index,Index,NRowsType,NColsType), here is the one-to-one complete equivalence:
/// \code
/// mat.template block<NRows,NCols>(i,j,rows,cols)     <-->  mat.block(i,j,fix<NRows>(rows),fix<NCols>(cols))
/// \endcode
/// If we known that, e.g., NRows==Dynamic and NCols!=Dynamic, then the equivalence becomes:
/// \code
/// mat.template block<Dynamic,NCols>(i,j,rows,NCols)  <-->  mat.block(i,j,rows,fix<NCols>)
/// \endcode
///
EIGEN_DOC_BLOCK_ADDONS_NOT_INNER_PANEL
///
/// \sa block(Index,Index,NRowsType,NColsType), class Block
///
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol,
                                                  Index blockRows, Index blockCols)
{
  return typename FixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol, blockRows, blockCols);
}

/// This is the const version of block<>(Index, Index, Index, Index).
template<int NRows, int NCols>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const typename ConstFixedBlockXpr<NRows,NCols>::Type block(Index startRow, Index startCol,
                                                              Index blockRows, Index blockCols) const
{
  return typename ConstFixedBlockXpr<NRows,NCols>::Type(derived(), startRow, startCol, blockRows, blockCols);
}

/// \returns an expression of the \a i-th column of \c *this. Note that the numbering starts at 0.
///
/// Example: \include MatrixBase_col.cpp
/// Output: \verbinclude MatrixBase_col.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(column-major)
/**
  * \sa row(), class Block */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ColXpr col(Index i)
{
  return ColXpr(derived(), i);
}

/// This is the const version of col().
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ConstColXpr col(Index i) const
{
  return ConstColXpr(derived(), i);
}

/// \returns an expression of the \a i-th row of \c *this. Note that the numbering starts at 0.
///
/// Example: \include MatrixBase_row.cpp
/// Output: \verbinclude MatrixBase_row.out
///
EIGEN_DOC_BLOCK_ADDONS_INNER_PANEL_IF(row-major)
/**
  * \sa col(), class Block */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
RowXpr row(Index i)
{
  return RowXpr(derived(), i);
}

/// This is the const version of row(). */
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
ConstRowXpr row(Index i) const
{
  return ConstRowXpr(derived(), i);
}

/// \returns an expression of a segment (i.e. a vector block) in \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param start the first coefficient in the segment
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_segment_int_int.cpp
/// Output: \verbinclude MatrixBase_segment_int_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa block(Index,Index,NRowsType,NColsType), fix<N>, fix<N>(int), class Block
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
segment(Index start, NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), start, internal::get_runtime_value(n));
}


/// This is the const version of segment(Index,NType).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
segment(Index start, NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), start, internal::get_runtime_value(n));
}

/// \returns an expression of the first coefficients of \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_start_int.cpp
/// Output: \verbinclude MatrixBase_start_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa class Block, block(Index,Index)
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
head(NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
              (derived(), 0, internal::get_runtime_value(n));
}

/// This is the const version of head(NType).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
head(NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), 0, internal::get_runtime_value(n));
}

/// \returns an expression of a last coefficients of \c *this with either dynamic or fixed sizes.
///
/// \only_for_vectors
///
/// \param n the number of coefficients in the segment
/// \tparam NType the type of the value handling the number of coefficients in the segment, typically Index.
///
/// Example: \include MatrixBase_end_int.cpp
/// Output: \verbinclude MatrixBase_end_int.out
///
/// The number of coefficients \a n can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments.
/// See \link block(Index,Index,NRowsType,NColsType) block() \endlink for the details.
///
/// \note Even in the case that the returned expression has dynamic size, in the case
/// when it is applied to a fixed-size vector, it inherits a fixed maximal size,
/// which means that evaluating it does not cause a dynamic memory allocation.
///
/// \sa class Block, block(Index,Index)
///
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
typename FixedSegmentReturnType<...>::Type
#endif
tail(NType n)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), this->size() - internal::get_runtime_value(n), internal::get_runtime_value(n));
}

/// This is the const version of tail(Index).
template<typename NType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
#ifndef EIGEN_PARSED_BY_DOXYGEN
const typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
#else
const typename ConstFixedSegmentReturnType<...>::Type
#endif
tail(NType n) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<internal::get_fixed_value<NType>::value>::Type
            (derived(), this->size() - internal::get_runtime_value(n), internal::get_runtime_value(n));
}

/// \returns a fixed-size expression of a segment (i.e. a vector block) in \c *this
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param start the index of the first element in the segment
/// \param n the number of coefficients in the segment as specified at compile-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_segment.cpp
/// Output: \verbinclude MatrixBase_template_int_segment.out
///
/// \sa segment(Index,NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type segment(Index start, Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), start, n);
}

/// This is the const version of segment<int>(Index).
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type segment(Index start, Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), start, n);
}

/// \returns a fixed-size expression of the first coefficients of \c *this.
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param  n the number of coefficients in the segment as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_start.cpp
/// Output: \verbinclude MatrixBase_template_int_start.out
///
/// \sa head(NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type head(Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), 0, n);
}

/// This is the const version of head<int>().
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type head(Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), 0, n);
}

/// \returns a fixed-size expression of the last coefficients of \c *this.
///
/// \only_for_vectors
///
/// \tparam N the number of coefficients in the segment as specified at compile-time
/// \param  n the number of coefficients in the segment as specified at run-time
///
/// The compile-time and run-time information should not contradict. In other words,
/// \a n should equal \a N unless \a N is \a Dynamic.
///
/// Example: \include MatrixBase_template_int_end.cpp
/// Output: \verbinclude MatrixBase_template_int_end.out
///
/// \sa tail(NType), class Block
///
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename FixedSegmentReturnType<N>::Type tail(Index n = N)
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename FixedSegmentReturnType<N>::Type(derived(), size() - n);
}

/// This is the const version of tail<int>.
template<int N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename ConstFixedSegmentReturnType<N>::Type tail(Index n = N) const
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return typename ConstFixedSegmentReturnType<N>::Type(derived(), size() - n);
}

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major).
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
InnerVectorReturnType innerVector(Index outer)
{ return InnerVectorReturnType(derived(), outer); }

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major). Read-only.
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const ConstInnerVectorReturnType innerVector(Index outer) const
{ return ConstInnerVectorReturnType(derived(), outer); }

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major).
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
InnerVectorsReturnType
innerVectors(Index outerStart, Index outerSize)
{
  return Block<Derived,Dynamic,Dynamic,true>(derived(),
                                             IsRowMajor ? outerStart : 0, IsRowMajor ? 0 : outerStart,
                                             IsRowMajor ? outerSize : rows(), IsRowMajor ? cols() : outerSize);

}

/// \returns the \a outer -th column (resp. row) of the matrix \c *this if \c *this
/// is col-major (resp. row-major). Read-only.
///
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
const ConstInnerVectorsReturnType
innerVectors(Index outerStart, Index outerSize) const
{
  return Block<const Derived,Dynamic,Dynamic,true>(derived(),
                                                  IsRowMajor ? outerStart : 0, IsRowMajor ? 0 : outerStart,
                                                  IsRowMajor ? outerSize : rows(), IsRowMajor ? cols() : outerSize);

}

/** \returns the i-th subvector (column or vector) according to the \c Direction
  * \sa subVectors()
  */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename internal::conditional<Direction==Vertical,ColXpr,RowXpr>::type
subVector(Index i)
{
  return typename internal::conditional<Direction==Vertical,ColXpr,RowXpr>::type(derived(),i);
}

/** This is the const version of subVector(Index) */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
typename internal::conditional<Direction==Vertical,ConstColXpr,ConstRowXpr>::type
subVector(Index i) const
{
  return typename internal::conditional<Direction==Vertical,ConstColXpr,ConstRowXpr>::type(derived(),i);
}

/** \returns the number of subvectors (rows or columns) in the direction \c Direction
  * \sa subVector(Index)
  */
template<DirectionType Direction>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EIGEN_CONSTEXPR
Index subVectors() const
{ return (Direction==Vertical)?cols():rows(); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/CommonCwiseBinaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2016 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing common coefficient wise functions.

/** \returns an expression of the difference of \c *this and \a other
  *
  * \note If you want to substract a given scalar from all coefficients, see Cwise::operator-().
  *
  * \sa class CwiseBinaryOp, operator-=()
  */
EIGEN_MAKE_CWISE_BINARY_OP(operator-,difference)

/** \returns an expression of the sum of \c *this and \a other
  *
  * \note If you want to add a given scalar to all coefficients, see Cwise::operator+().
  *
  * \sa class CwiseBinaryOp, operator+=()
  */
EIGEN_MAKE_CWISE_BINARY_OP(operator+,sum)

/** \returns an expression of a custom coefficient-wise operator \a func of *this and \a other
  *
  * The template parameter \a CustomBinaryOp is the type of the functor
  * of the custom operator (see class CwiseBinaryOp for an example)
  *
  * Here is an example illustrating the use of custom functors:
  * \include class_CwiseBinaryOp.cpp
  * Output: \verbinclude class_CwiseBinaryOp.out
  *
  * \sa class CwiseBinaryOp, operator+(), operator-(), cwiseProduct()
  */
template<typename CustomBinaryOp, typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>
binaryExpr(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other, const CustomBinaryOp& func = CustomBinaryOp()) const
{
  return CwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>(derived(), other.derived(), func);
}


#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP(operator*,product)
#else
/** \returns an expression of \c *this scaled by the scalar factor \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_product_op<Scalar,T>,Derived,Constant<T> > operator*(const T& scalar) const;
/** \returns an expression of \a expr scaled by the scalar factor \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T> friend
const CwiseBinaryOp<internal::scalar_product_op<T,Scalar>,Constant<T>,Derived> operator*(const T& scalar, const StorageBaseType& expr);
#endif



#ifndef EIGEN_PARSED_BY_DOXYGEN
EIGEN_MAKE_SCALAR_BINARY_OP_ONTHERIGHT(operator/,quotient)
#else
/** \returns an expression of \c *this divided by the scalar value \a scalar
  *
  * \tparam T is the scalar type of \a scalar. It must be compatible with the scalar type of the given expression.
  */
template<typename T>
const CwiseBinaryOp<internal::scalar_quotient_op<Scalar,T>,Derived,Constant<T> > operator/(const T& scalar) const;
#endif

/** \returns an expression of the coefficient-wise boolean \b and operator of \c *this and \a other
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_and.cpp
  * Output: \verbinclude Cwise_boolean_and.out
  *
  * \sa operator||(), select()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>
operator&&(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>(derived(),other.derived());
}

/** \returns an expression of the coefficient-wise boolean \b or operator of \c *this and \a other
  *
  * \warning this operator is for expression of bool only.
  *
  * Example: \include Cwise_boolean_or.cpp
  * Output: \verbinclude Cwise_boolean_or.out
  *
  * \sa operator&&(), select()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>
operator||(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  EIGEN_STATIC_ASSERT((internal::is_same<bool,Scalar>::value && internal::is_same<bool,typename OtherDerived::Scalar>::value),
                      THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_OF_BOOL);
  return CwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>(derived(),other.derived());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/CommonCwiseUnaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing common coefficient wise functions.

#ifndef EIGEN_PARSED_BY_DOXYGEN

/** \internal the return type of conjugate() */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    const CwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, const Derived>,
                    const Derived&
                  >::type ConjugateReturnType;
/** \internal the return type of real() const */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    const CwiseUnaryOp<internal::scalar_real_op<Scalar>, const Derived>,
                    const Derived&
                  >::type RealReturnType;
/** \internal the return type of real() */
typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                    CwiseUnaryView<internal::scalar_real_ref_op<Scalar>, Derived>,
                    Derived&
                  >::type NonConstRealReturnType;
/** \internal the return type of imag() const */
typedef CwiseUnaryOp<internal::scalar_imag_op<Scalar>, const Derived> ImagReturnType;
/** \internal the return type of imag() */
typedef CwiseUnaryView<internal::scalar_imag_ref_op<Scalar>, Derived> NonConstImagReturnType;

typedef CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const Derived> NegativeReturnType;

#endif // not EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of the opposite of \c *this
///
EIGEN_DOC_UNARY_ADDONS(operator-,opposite)
///
EIGEN_DEVICE_FUNC
inline const NegativeReturnType
operator-() const { return NegativeReturnType(derived()); }


template<class NewType> struct CastXpr { typedef typename internal::cast_return_type<Derived,const CwiseUnaryOp<internal::scalar_cast_op<Scalar, NewType>, const Derived> >::type Type; };

/// \returns an expression of \c *this with the \a Scalar type casted to
/// \a NewScalar.
///
/// The template parameter \a NewScalar is the type we are casting the scalars to.
///
EIGEN_DOC_UNARY_ADDONS(cast,conversion function)
///
/// \sa class CwiseUnaryOp
///
template<typename NewType>
EIGEN_DEVICE_FUNC
typename CastXpr<NewType>::Type
cast() const
{
  return typename CastXpr<NewType>::Type(derived());
}

/// \returns an expression of the complex conjugate of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(conjugate,complex conjugate)
///
/// \sa <a href="group__CoeffwiseMathFunctions.html#cwisetable_conj">Math functions</a>, MatrixBase::adjoint()
EIGEN_DEVICE_FUNC
inline ConjugateReturnType
conjugate() const
{
  return ConjugateReturnType(derived());
}

/// \returns an expression of the complex conjugate of \c *this if Cond==true, returns derived() otherwise.
///
EIGEN_DOC_UNARY_ADDONS(conjugate,complex conjugate)
///
/// \sa conjugate()
template<bool Cond>
EIGEN_DEVICE_FUNC
inline typename internal::conditional<Cond,ConjugateReturnType,const Derived&>::type
conjugateIf() const
{
  typedef typename internal::conditional<Cond,ConjugateReturnType,const Derived&>::type ReturnType;
  return ReturnType(derived());
}

/// \returns a read-only expression of the real part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(real,real part function)
///
/// \sa imag()
EIGEN_DEVICE_FUNC
inline RealReturnType
real() const { return RealReturnType(derived()); }

/// \returns an read-only expression of the imaginary part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(imag,imaginary part function)
///
/// \sa real()
EIGEN_DEVICE_FUNC
inline const ImagReturnType
imag() const { return ImagReturnType(derived()); }

/// \brief Apply a unary operator coefficient-wise
/// \param[in]  func  Functor implementing the unary operator
/// \tparam  CustomUnaryOp Type of \a func
/// \returns An expression of a custom coefficient-wise unary operator \a func of *this
///
/// The function \c ptr_fun() from the C++ standard library can be used to make functors out of normal functions.
///
/// Example:
/// \include class_CwiseUnaryOp_ptrfun.cpp
/// Output: \verbinclude class_CwiseUnaryOp_ptrfun.out
///
/// Genuine functors allow for more possibilities, for instance it may contain a state.
///
/// Example:
/// \include class_CwiseUnaryOp.cpp
/// Output: \verbinclude class_CwiseUnaryOp.out
///
EIGEN_DOC_UNARY_ADDONS(unaryExpr,unary function)
///
/// \sa unaryViewExpr, binaryExpr, class CwiseUnaryOp
///
template<typename CustomUnaryOp>
EIGEN_DEVICE_FUNC
inline const CwiseUnaryOp<CustomUnaryOp, const Derived>
unaryExpr(const CustomUnaryOp& func = CustomUnaryOp()) const
{
  return CwiseUnaryOp<CustomUnaryOp, const Derived>(derived(), func);
}

/// \returns an expression of a custom coefficient-wise unary operator \a func of *this
///
/// The template parameter \a CustomUnaryOp is the type of the functor
/// of the custom unary operator.
///
/// Example:
/// \include class_CwiseUnaryOp.cpp
/// Output: \verbinclude class_CwiseUnaryOp.out
///
EIGEN_DOC_UNARY_ADDONS(unaryViewExpr,unary function)
///
/// \sa unaryExpr, binaryExpr class CwiseUnaryOp
///
template<typename CustomViewOp>
EIGEN_DEVICE_FUNC
inline const CwiseUnaryView<CustomViewOp, const Derived>
unaryViewExpr(const CustomViewOp& func = CustomViewOp()) const
{
  return CwiseUnaryView<CustomViewOp, const Derived>(derived(), func);
}

/// \returns a non const expression of the real part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(real,real part function)
///
/// \sa imag()
EIGEN_DEVICE_FUNC
inline NonConstRealReturnType
real() { return NonConstRealReturnType(derived()); }

/// \returns a non const expression of the imaginary part of \c *this.
///
EIGEN_DOC_UNARY_ADDONS(imag,imaginary part function)
///
/// \sa real()
EIGEN_DEVICE_FUNC
inline NonConstImagReturnType
imag() { return NonConstImagReturnType(derived()); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/IndexedViewMethods.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if !defined(EIGEN_PARSED_BY_DOXYGEN)

// This file is automatically included twice to generate const and non-const versions

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#define EIGEN_INDEXED_VIEW_METHOD_CONST const
#define EIGEN_INDEXED_VIEW_METHOD_TYPE  ConstIndexedViewType
#else
#define EIGEN_INDEXED_VIEW_METHOD_CONST
#define EIGEN_INDEXED_VIEW_METHOD_TYPE IndexedViewType
#endif

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
protected:

// define some aliases to ease readability

template<typename Indices>
struct IvcRowType : public internal::IndexedViewCompatibleType<Indices,RowsAtCompileTime> {};

template<typename Indices>
struct IvcColType : public internal::IndexedViewCompatibleType<Indices,ColsAtCompileTime> {};

template<typename Indices>
struct IvcType : public internal::IndexedViewCompatibleType<Indices,SizeAtCompileTime> {};

typedef typename internal::IndexedViewCompatibleType<Index,1>::type IvcIndex;

template<typename Indices>
typename IvcRowType<Indices>::type
ivcRow(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,RowsAtCompileTime>(derived().rows()),Specialized);
}

template<typename Indices>
typename IvcColType<Indices>::type
ivcCol(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,ColsAtCompileTime>(derived().cols()),Specialized);
}

template<typename Indices>
typename IvcColType<Indices>::type
ivcSize(const Indices& indices) const {
  return internal::makeIndexedViewCompatible(indices, internal::variable_if_dynamic<Index,SizeAtCompileTime>(derived().size()),Specialized);
}

public:

#endif

template<typename RowIndices, typename ColIndices>
struct EIGEN_INDEXED_VIEW_METHOD_TYPE {
  typedef IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,
                      typename IvcRowType<RowIndices>::type,
                      typename IvcColType<ColIndices>::type> type;
};

// This is the generic version

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsIndexedView,
  typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type >::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type
            (derived(), ivcRow(rowIndices), ivcCol(colIndices));
}

// The following overload returns a Block<> object

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsBlock,
  typename internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::BlockType>::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  typedef typename internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::BlockType BlockType;
  typename IvcRowType<RowIndices>::type actualRowIndices = ivcRow(rowIndices);
  typename IvcColType<ColIndices>::type actualColIndices = ivcCol(colIndices);
  return BlockType(derived(),
                   internal::first(actualRowIndices),
                   internal::first(actualColIndices),
                   internal::size(actualRowIndices),
                   internal::size(actualColIndices));
}

// The following overload returns a Scalar

template<typename RowIndices, typename ColIndices>
typename internal::enable_if<internal::valid_indexed_view_overload<RowIndices,ColIndices>::value
  && internal::traits<typename EIGEN_INDEXED_VIEW_METHOD_TYPE<RowIndices,ColIndices>::type>::ReturnAsScalar,
  CoeffReturnType >::type
operator()(const RowIndices& rowIndices, const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return Base::operator()(internal::eval_expr_given_size(rowIndices,rows()),internal::eval_expr_given_size(colIndices,cols()));
}

#if EIGEN_HAS_STATIC_ARRAY_TEMPLATE

// The following three overloads are needed to handle raw Index[N] arrays.

template<typename RowIndicesT, std::size_t RowIndicesN, typename ColIndices>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],typename IvcColType<ColIndices>::type>
operator()(const RowIndicesT (&rowIndices)[RowIndicesN], const ColIndices& colIndices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],typename IvcColType<ColIndices>::type>
                    (derived(), rowIndices, ivcCol(colIndices));
}

template<typename RowIndices, typename ColIndicesT, std::size_t ColIndicesN>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcRowType<RowIndices>::type, const ColIndicesT (&)[ColIndicesN]>
operator()(const RowIndices& rowIndices, const ColIndicesT (&colIndices)[ColIndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcRowType<RowIndices>::type,const ColIndicesT (&)[ColIndicesN]>
                    (derived(), ivcRow(rowIndices), colIndices);
}

template<typename RowIndicesT, std::size_t RowIndicesN, typename ColIndicesT, std::size_t ColIndicesN>
IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN], const ColIndicesT (&)[ColIndicesN]>
operator()(const RowIndicesT (&rowIndices)[RowIndicesN], const ColIndicesT (&colIndices)[ColIndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const RowIndicesT (&)[RowIndicesN],const ColIndicesT (&)[ColIndicesN]>
                    (derived(), rowIndices, colIndices);
}

#endif // EIGEN_HAS_STATIC_ARRAY_TEMPLATE

// Overloads for 1D vectors/arrays

template<typename Indices>
typename internal::enable_if<
  IsRowMajor && (!(internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1 || internal::is_valid_index_type<Indices>::value)),
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,typename IvcType<Indices>::type> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,typename IvcType<Indices>::type>
            (derived(), IvcIndex(0), ivcCol(indices));
}

template<typename Indices>
typename internal::enable_if<
  (!IsRowMajor) && (!(internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1 || internal::is_valid_index_type<Indices>::value)),
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcType<Indices>::type,IvcIndex> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,typename IvcType<Indices>::type,IvcIndex>
            (derived(), ivcRow(indices), IvcIndex(0));
}

template<typename Indices>
typename internal::enable_if<
  (internal::get_compile_time_incr<typename IvcType<Indices>::type>::value==1) && (!internal::is_valid_index_type<Indices>::value) && (!symbolic::is_symbolic<Indices>::value),
  VectorBlock<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,internal::array_size<Indices>::value> >::type
operator()(const Indices& indices) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  typename IvcType<Indices>::type actualIndices = ivcSize(indices);
  return VectorBlock<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,internal::array_size<Indices>::value>
            (derived(), internal::first(actualIndices), internal::size(actualIndices));
}

template<typename IndexType>
typename internal::enable_if<symbolic::is_symbolic<IndexType>::value, CoeffReturnType >::type
operator()(const IndexType& id) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  return Base::operator()(internal::eval_expr_given_size(id,size()));
}

#if EIGEN_HAS_STATIC_ARRAY_TEMPLATE

template<typename IndicesT, std::size_t IndicesN>
typename internal::enable_if<IsRowMajor,
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,const IndicesT (&)[IndicesN]> >::type
operator()(const IndicesT (&indices)[IndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,IvcIndex,const IndicesT (&)[IndicesN]>
            (derived(), IvcIndex(0), indices);
}

template<typename IndicesT, std::size_t IndicesN>
typename internal::enable_if<!IsRowMajor,
  IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const IndicesT (&)[IndicesN],IvcIndex> >::type
operator()(const IndicesT (&indices)[IndicesN]) EIGEN_INDEXED_VIEW_METHOD_CONST
{
  EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived)
  return IndexedView<EIGEN_INDEXED_VIEW_METHOD_CONST Derived,const IndicesT (&)[IndicesN],IvcIndex>
            (derived(), indices, IvcIndex(0));
}

#endif // EIGEN_HAS_STATIC_ARRAY_TEMPLATE

#undef EIGEN_INDEXED_VIEW_METHOD_CONST
#undef EIGEN_INDEXED_VIEW_METHOD_TYPE

#ifndef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#define EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#include "IndexedViewMethods.h"
#undef EIGEN_INDEXED_VIEW_METHOD_2ND_PASS
#endif

#else // EIGEN_PARSED_BY_DOXYGEN

/**
  * \returns a generic submatrix view defined by the rows and columns indexed \a rowIndices and \a colIndices respectively.
  *
  * Each parameter must either be:
  *  - An integer indexing a single row or column
  *  - Eigen::all indexing the full set of respective rows or columns in increasing order
  *  - An ArithmeticSequence as returned by the Eigen::seq and Eigen::seqN functions
  *  - Any %Eigen's vector/array of integers or expressions
  *  - Plain C arrays: \c int[N]
  *  - And more generally any type exposing the following two member functions:
  * \code
  * <integral type> operator[](<integral type>) const;
  * <integral type> size() const;
  * \endcode
  * where \c <integral \c type>  stands for any integer type compatible with Eigen::Index (i.e. \c std::ptrdiff_t).
  *
  * The last statement implies compatibility with \c std::vector, \c std::valarray, \c std::array, many of the Range-v3's ranges, etc.
  *
  * If the submatrix can be represented using a starting position \c (i,j) and positive sizes \c (rows,columns), then this
  * method will returns a Block object after extraction of the relevant information from the passed arguments. This is the case
  * when all arguments are either:
  *  - An integer
  *  - Eigen::all
  *  - An ArithmeticSequence with compile-time increment strictly equal to 1, as returned by Eigen::seq(a,b), and Eigen::seqN(a,N).
  *
  * Otherwise a more general IndexedView<Derived,RowIndices',ColIndices'> object will be returned, after conversion of the inputs
  * to more suitable types \c RowIndices' and \c ColIndices'.
  *
  * For 1D vectors and arrays, you better use the operator()(const Indices&) overload, which behave the same way but taking a single parameter.
  *
  * See also this <a href="https://stackoverflow.com/questions/46110917/eigen-replicate-items-along-one-dimension-without-useless-allocations">question</a> and its answer for an example of how to duplicate coefficients.
  *
  * \sa operator()(const Indices&), class Block, class IndexedView, DenseBase::block(Index,Index,Index,Index)
  */
template<typename RowIndices, typename ColIndices>
IndexedView_or_Block
operator()(const RowIndices& rowIndices, const ColIndices& colIndices);

/** This is an overload of operator()(const RowIndices&, const ColIndices&) for 1D vectors or arrays
  *
  * \only_for_vectors
  */
template<typename Indices>
IndexedView_or_VectorBlock
operator()(const Indices& indices);

#endif  // EIGEN_PARSED_BY_DOXYGEN


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/MatrixCwiseBinaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is a base class plugin containing matrix specifics coefficient wise functions.

/** \returns an expression of the Schur product (coefficient wise product) of *this and \a other
  *
  * Example: \include MatrixBase_cwiseProduct.cpp
  * Output: \verbinclude MatrixBase_cwiseProduct.out
  *
  * \sa class CwiseBinaryOp, cwiseAbs2
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)
cwiseProduct(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return EIGEN_CWISE_BINARY_RETURN_TYPE(Derived,OtherDerived,product)(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise == operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include MatrixBase_cwiseEqual.cpp
  * Output: \verbinclude MatrixBase_cwiseEqual.out
  *
  * \sa cwiseNotEqual(), isApprox(), isMuchSmallerThan()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<numext::equal_to<Scalar>, const Derived, const OtherDerived>
cwiseEqual(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<numext::equal_to<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise != operator of *this and \a other
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * Example: \include MatrixBase_cwiseNotEqual.cpp
  * Output: \verbinclude MatrixBase_cwiseNotEqual.out
  *
  * \sa cwiseEqual(), isApprox(), isMuchSmallerThan()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
inline const CwiseBinaryOp<numext::not_equal_to<Scalar>, const Derived, const OtherDerived>
cwiseNotEqual(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<numext::not_equal_to<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of *this and \a other
  *
  * Example: \include MatrixBase_cwiseMin.cpp
  * Output: \verbinclude MatrixBase_cwiseMin.out
  *
  * \sa class CwiseBinaryOp, max()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const OtherDerived>
cwiseMin(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise min of *this and scalar \a other
  *
  * \sa class CwiseBinaryOp, min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar>, const Derived, const ConstantReturnType>
cwiseMin(const Scalar &other) const
{
  return cwiseMin(Derived::Constant(rows(), cols(), other));
}

/** \returns an expression of the coefficient-wise max of *this and \a other
  *
  * Example: \include MatrixBase_cwiseMax.cpp
  * Output: \verbinclude MatrixBase_cwiseMax.out
  *
  * \sa class CwiseBinaryOp, min()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const OtherDerived>
cwiseMax(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

/** \returns an expression of the coefficient-wise max of *this and scalar \a other
  *
  * \sa class CwiseBinaryOp, min()
  */
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar>, const Derived, const ConstantReturnType>
cwiseMax(const Scalar &other) const
{
  return cwiseMax(Derived::Constant(rows(), cols(), other));
}


/** \returns an expression of the coefficient-wise quotient of *this and \a other
  *
  * Example: \include MatrixBase_cwiseQuotient.cpp
  * Output: \verbinclude MatrixBase_cwiseQuotient.out
  *
  * \sa class CwiseBinaryOp, cwiseProduct(), cwiseInverse()
  */
template<typename OtherDerived>
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>
cwiseQuotient(const EIGEN_CURRENT_STORAGE_BASE_CLASS<OtherDerived> &other) const
{
  return CwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>(derived(), other.derived());
}

typedef CwiseBinaryOp<internal::scalar_cmp_op<Scalar,Scalar,internal::cmp_EQ>, const Derived, const ConstantReturnType> CwiseScalarEqualReturnType;

/** \returns an expression of the coefficient-wise == operator of \c *this and a scalar \a s
  *
  * \warning this performs an exact comparison, which is generally a bad idea with floating-point types.
  * In order to check for equality between two vectors or matrices with floating-point coefficients, it is
  * generally a far better idea to use a fuzzy comparison as provided by isApprox() and
  * isMuchSmallerThan().
  *
  * \sa cwiseEqual(const MatrixBase<OtherDerived> &) const
  */
EIGEN_DEVICE_FUNC
inline const CwiseScalarEqualReturnType
cwiseEqual(const Scalar& s) const
{
  return CwiseScalarEqualReturnType(derived(), Derived::Constant(rows(), cols(), s), internal::scalar_cmp_op<Scalar,Scalar,internal::cmp_EQ>());
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/MatrixCwiseUnaryOps.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2006-2008 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// This file is included into the body of the base classes supporting matrix specific coefficient-wise functions.
// This include MatrixBase and SparseMatrixBase.


typedef CwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived> CwiseAbsReturnType;
typedef CwiseUnaryOp<internal::scalar_abs2_op<Scalar>, const Derived> CwiseAbs2ReturnType;
typedef CwiseUnaryOp<internal::scalar_arg_op<Scalar>, const Derived> CwiseArgReturnType;
typedef CwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived> CwiseSqrtReturnType;
typedef CwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived> CwiseSignReturnType;
typedef CwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived> CwiseInverseReturnType;

/// \returns an expression of the coefficient-wise absolute value of \c *this
///
/// Example: \include MatrixBase_cwiseAbs.cpp
/// Output: \verbinclude MatrixBase_cwiseAbs.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseAbs,absolute value)
///
/// \sa cwiseAbs2()
///
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseAbsReturnType
cwiseAbs() const { return CwiseAbsReturnType(derived()); }

/// \returns an expression of the coefficient-wise squared absolute value of \c *this
///
/// Example: \include MatrixBase_cwiseAbs2.cpp
/// Output: \verbinclude MatrixBase_cwiseAbs2.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseAbs2,squared absolute value)
///
/// \sa cwiseAbs()
///
EIGEN_DEVICE_FUNC
EIGEN_STRONG_INLINE const CwiseAbs2ReturnType
cwiseAbs2() const { return CwiseAbs2ReturnType(derived()); }

/// \returns an expression of the coefficient-wise square root of *this.
///
/// Example: \include MatrixBase_cwiseSqrt.cpp
/// Output: \verbinclude MatrixBase_cwiseSqrt.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseSqrt,square-root)
///
/// \sa cwisePow(), cwiseSquare()
///
EIGEN_DEVICE_FUNC
inline const CwiseSqrtReturnType
cwiseSqrt() const { return CwiseSqrtReturnType(derived()); }

/// \returns an expression of the coefficient-wise signum of *this.
///
/// Example: \include MatrixBase_cwiseSign.cpp
/// Output: \verbinclude MatrixBase_cwiseSign.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseSign,sign function)
///
EIGEN_DEVICE_FUNC
inline const CwiseSignReturnType
cwiseSign() const { return CwiseSignReturnType(derived()); }


/// \returns an expression of the coefficient-wise inverse of *this.
///
/// Example: \include MatrixBase_cwiseInverse.cpp
/// Output: \verbinclude MatrixBase_cwiseInverse.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseInverse,inverse)
///
/// \sa cwiseProduct()
///
EIGEN_DEVICE_FUNC
inline const CwiseInverseReturnType
cwiseInverse() const { return CwiseInverseReturnType(derived()); }

/// \returns an expression of the coefficient-wise phase angle of \c *this
///
/// Example: \include MatrixBase_cwiseArg.cpp
/// Output: \verbinclude MatrixBase_cwiseArg.out
///
EIGEN_DOC_UNARY_ADDONS(cwiseArg,arg)

EIGEN_DEVICE_FUNC
inline const CwiseArgReturnType
cwiseArg() const { return CwiseArgReturnType(derived()); }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/ReshapedMethods.h <==

#ifdef EIGEN_PARSED_BY_DOXYGEN

/// \returns an expression of \c *this with reshaped sizes.
///
/// \param nRows the number of rows in the reshaped expression, specified at either run-time or compile-time, or AutoSize
/// \param nCols the number of columns in the reshaped expression, specified at either run-time or compile-time, or AutoSize
/// \tparam Order specifies whether the coefficients should be processed in column-major-order (ColMajor), in row-major-order (RowMajor),
///               or follows the \em natural order of the nested expression (AutoOrder). The default is ColMajor.
/// \tparam NRowsType the type of the value handling the number of rows, typically Index.
/// \tparam NColsType the type of the value handling the number of columns, typically Index.
///
/// Dynamic size example: \include MatrixBase_reshaped_int_int.cpp
/// Output: \verbinclude MatrixBase_reshaped_int_int.out
///
/// The number of rows \a nRows and columns \a nCols can also be specified at compile-time by passing Eigen::fix<N>,
/// or Eigen::fix<N>(n) as arguments. In the later case, \c n plays the role of a runtime fallback value in case \c N equals Eigen::Dynamic.
/// Here is an example with a fixed number of rows and columns:
/// \include MatrixBase_reshaped_fixed.cpp
/// Output: \verbinclude MatrixBase_reshaped_fixed.out
///
/// Finally, one of the sizes parameter can be automatically deduced from the other one by passing AutoSize as in the following example:
/// \include MatrixBase_reshaped_auto.cpp
/// Output: \verbinclude MatrixBase_reshaped_auto.out
/// AutoSize does preserve compile-time sizes when possible, i.e., when the sizes of the input are known at compile time \b and
/// that the other size is passed at compile-time using Eigen::fix<N> as above.
///
/// \sa class Reshaped, fix, fix<N>(int)
///
template<int Order = ColMajor, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<Derived,...>
reshaped(NRowsType nRows, NColsType nCols);

/// This is the const version of reshaped(NRowsType,NColsType).
template<int Order = ColMajor, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline const Reshaped<const Derived,...>
reshaped(NRowsType nRows, NColsType nCols) const;

/// \returns an expression of \c *this with columns (or rows) stacked to a linear column vector
///
/// \tparam Order specifies whether the coefficients should be processed in column-major-order (ColMajor), in row-major-order (RowMajor),
///               or follows the \em natural order of the nested expression (AutoOrder). The default is ColMajor.
///
/// This overloads is essentially a shortcut for `A.reshaped<Order>(AutoSize,fix<1>)`.
///
/// - If `Order==ColMajor` (the default), then it returns a column-vector from the stacked columns of \c *this.
/// - If `Order==RowMajor`, then it returns a column-vector from the stacked rows of \c *this.
/// - If `Order==AutoOrder`, then it returns a column-vector with elements stacked following the storage order of \c *this.
///   This mode is the recommended one when the particular ordering of the element is not relevant.
///
/// Example:
/// \include MatrixBase_reshaped_to_vector.cpp
/// Output: \verbinclude MatrixBase_reshaped_to_vector.out
///
/// If you want more control, you can still fall back to reshaped(NRowsType,NColsType).
///
/// \sa reshaped(NRowsType,NColsType), class Reshaped
///
template<int Order = ColMajor>
EIGEN_DEVICE_FUNC
inline Reshaped<Derived,...>
reshaped();

/// This is the const version of reshaped().
template<int Order = ColMajor>
EIGEN_DEVICE_FUNC
inline const Reshaped<const Derived,...>
reshaped() const;

#else

// This file is automatically included twice to generate const and non-const versions

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS
#define EIGEN_RESHAPED_METHOD_CONST const
#else
#define EIGEN_RESHAPED_METHOD_CONST
#endif

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS

// This part is included once

#endif

template<typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value>
reshaped(NRowsType nRows, NColsType nCols) EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                  internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value>
                (derived(),
                 internal::get_runtime_reshape_size(nRows,internal::get_runtime_value(nCols),size()),
                 internal::get_runtime_reshape_size(nCols,internal::get_runtime_value(nRows),size()));
}

template<int Order, typename NRowsType, typename NColsType>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value,
                internal::get_compiletime_reshape_order<Flags,Order>::value>
reshaped(NRowsType nRows, NColsType nCols) EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,
                  internal::get_compiletime_reshape_size<NRowsType,NColsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_size<NColsType,NRowsType,SizeAtCompileTime>::value,
                  internal::get_compiletime_reshape_order<Flags,Order>::value>
                (derived(),
                 internal::get_runtime_reshape_size(nRows,internal::get_runtime_value(nCols),size()),
                 internal::get_runtime_reshape_size(nCols,internal::get_runtime_value(nRows),size()));
}

// Views as linear vectors

EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,SizeAtCompileTime,1>
reshaped() EIGEN_RESHAPED_METHOD_CONST
{
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived,SizeAtCompileTime,1>(derived(),size(),1);
}

template<int Order>
EIGEN_DEVICE_FUNC
inline Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived, SizeAtCompileTime, 1,
                internal::get_compiletime_reshape_order<Flags,Order>::value>
reshaped() EIGEN_RESHAPED_METHOD_CONST
{
  EIGEN_STATIC_ASSERT(Order==RowMajor || Order==ColMajor || Order==AutoOrder, INVALID_TEMPLATE_PARAMETER);
  return Reshaped<EIGEN_RESHAPED_METHOD_CONST Derived, SizeAtCompileTime, 1,
                  internal::get_compiletime_reshape_order<Flags,Order>::value>
                (derived(), size(), 1);
}

#undef EIGEN_RESHAPED_METHOD_CONST

#ifndef EIGEN_RESHAPED_METHOD_2ND_PASS
#define EIGEN_RESHAPED_METHOD_2ND_PASS
#include "ReshapedMethods.h"
#undef EIGEN_RESHAPED_METHOD_2ND_PASS
#endif

#endif // EIGEN_PARSED_BY_DOXYGEN


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/AdolcForward <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ADLOC_FORWARD
#define EIGEN_ADLOC_FORWARD

//--------------------------------------------------------------------------------
//
// This file provides support for adolc's adouble type in forward mode.
// ADOL-C is a C++ automatic differentiation library,
// see https://projects.coin-or.org/ADOL-C for more information.
//
// Note that the maximal number of directions is controlled by
// the preprocessor token NUMBER_DIRECTIONS. The default is 2.
//
//--------------------------------------------------------------------------------

#define ADOLC_TAPELESS
#ifndef NUMBER_DIRECTIONS
# define NUMBER_DIRECTIONS 2
#endif
#include <adolc/adtl.h>

// adolc defines some very stupid macros:
#if defined(malloc)
# undef malloc
#endif

#if defined(calloc)
# undef calloc
#endif

#if defined(realloc)
# undef realloc
#endif

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup AdolcForward_Module Adolc forward module
  * This module provides support for adolc's adouble type in forward mode.
  * ADOL-C is a C++ automatic differentiation library,
  * see https://projects.coin-or.org/ADOL-C for more information.
  * It mainly consists in:
  *  - a struct Eigen::NumTraits<adtl::adouble> specialization
  *  - overloads of internal::* math function for adtl::adouble type.
  *
  * Note that the maximal number of directions is controlled by
  * the preprocessor token NUMBER_DIRECTIONS. The default is 2.
  *
  * \code
  * #include <unsupported/Eigen/AdolcSupport>
  * \endcode
  */
  //@{

} // namespace Eigen

// Eigen's require a few additional functions which must be defined in the same namespace
// than the custom scalar type own namespace
namespace adtl {

inline const adouble& conj(const adouble& x)  { return x; }
inline const adouble& real(const adouble& x)  { return x; }
inline adouble imag(const adouble&)    { return 0.; }
inline adouble abs(const adouble&  x)  { return fabs(x); }
inline adouble abs2(const adouble& x)  { return x*x; }

inline bool (isinf)(const adouble& x) { return (Eigen::numext::isinf)(x.getValue()); }
inline bool (isnan)(const adouble& x) { return (Eigen::numext::isnan)(x.getValue()); }

}

namespace Eigen {

template<> struct NumTraits<adtl::adouble>
    : NumTraits<double>
{
  typedef adtl::adouble Real;
  typedef adtl::adouble NonInteger;
  typedef adtl::adouble Nested;
  enum {
    IsComplex = 0,
    IsInteger = 0,
    IsSigned = 1,
    RequireInitialization = 1,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };
};

template<typename Functor> class AdolcForwardJacobian : public Functor
{
  typedef adtl::adouble ActiveScalar;
public:

  AdolcForwardJacobian() : Functor() {}
  AdolcForwardJacobian(const Functor& f) : Functor(f) {}

  // forward constructors
  template<typename T0>
  AdolcForwardJacobian(const T0& a0) : Functor(a0) {}
  template<typename T0, typename T1>
  AdolcForwardJacobian(const T0& a0, const T1& a1) : Functor(a0, a1) {}
  template<typename T0, typename T1, typename T2>
  AdolcForwardJacobian(const T0& a0, const T1& a1, const T1& a2) : Functor(a0, a1, a2) {}

  typedef typename Functor::InputType InputType;
  typedef typename Functor::ValueType ValueType;
  typedef typename Functor::JacobianType JacobianType;

  typedef Matrix<ActiveScalar, InputType::SizeAtCompileTime, 1> ActiveInput;
  typedef Matrix<ActiveScalar, ValueType::SizeAtCompileTime, 1> ActiveValue;

  void operator() (const InputType& x, ValueType* v, JacobianType* _jac) const
  {
    eigen_assert(v!=0);
    if (!_jac)
    {
      Functor::operator()(x, v);
      return;
    }

    JacobianType& jac = *_jac;

    ActiveInput ax = x.template cast<ActiveScalar>();
    ActiveValue av(jac.rows());

    for (int j=0; j<jac.cols(); j++)
      for (int i=0; i<jac.cols(); i++)
        ax[i].setADValue(j, i==j ? 1 : 0);

    Functor::operator()(ax, &av);

    for (int i=0; i<jac.rows(); i++)
    {
      (*v)[i] = av[i].getValue();
      for (int j=0; j<jac.cols(); j++)
        jac.coeffRef(i,j) = av[i].getADValue(j);
    }
  }
protected:

};

//@}

}

#endif // EIGEN_ADLOC_FORWARD


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/AlignedVector3 <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ALIGNED_VECTOR3
#define EIGEN_ALIGNED_VECTOR3

#include "../../Eigen/Geometry"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup AlignedVector3_Module Aligned vector3 module
  *
  * \code
  * #include <unsupported/Eigen/AlignedVector3>
  * \endcode
  */
  //@{


/** \class AlignedVector3
  *
  * \brief A vectorization friendly 3D vector
  *
  * This class represents a 3D vector internally using a 4D vector
  * such that vectorization can be seamlessly enabled. Of course,
  * the same result can be achieved by directly using a 4D vector.
  * This class makes this process simpler.
  *
  */
// TODO specialize Cwise
template<typename _Scalar> class AlignedVector3;

namespace internal {
template<typename _Scalar> struct traits<AlignedVector3<_Scalar> >
  : traits<Matrix<_Scalar,3,1,0,4,1> >
{
};
}

template<typename _Scalar> class AlignedVector3
  : public MatrixBase<AlignedVector3<_Scalar> >
{
    typedef Matrix<_Scalar,4,1> CoeffType;
    CoeffType m_coeffs;
  public:

    typedef MatrixBase<AlignedVector3<_Scalar> > Base;	
    EIGEN_DENSE_PUBLIC_INTERFACE(AlignedVector3)
    using Base::operator*;

    inline Index rows() const { return 3; }
    inline Index cols() const { return 1; }
    
    Scalar* data() { return m_coeffs.data(); }
    const Scalar* data() const { return m_coeffs.data(); }
    Index innerStride() const { return 1; }
    Index outerStride() const { return 3; }

    inline const Scalar& coeff(Index row, Index col) const
    { return m_coeffs.coeff(row, col); }

    inline Scalar& coeffRef(Index row, Index col)
    { return m_coeffs.coeffRef(row, col); }

    inline const Scalar& coeff(Index index) const
    { return m_coeffs.coeff(index); }

    inline Scalar& coeffRef(Index index)
    { return m_coeffs.coeffRef(index);}


    inline AlignedVector3()
    {}

    inline AlignedVector3(const Scalar& x, const Scalar& y, const Scalar& z)
      : m_coeffs(x, y, z, Scalar(0))
    {}

    inline AlignedVector3(const AlignedVector3& other)
      : Base(), m_coeffs(other.m_coeffs)
    {}

    template<typename XprType, int Size=XprType::SizeAtCompileTime>
    struct generic_assign_selector {};

    template<typename XprType> struct generic_assign_selector<XprType,4>
    {
      inline static void run(AlignedVector3& dest, const XprType& src)
      {
        dest.m_coeffs = src;
      }
    };

    template<typename XprType> struct generic_assign_selector<XprType,3>
    {
      inline static void run(AlignedVector3& dest, const XprType& src)
      {
        dest.m_coeffs.template head<3>() = src;
        dest.m_coeffs.w() = Scalar(0);
      }
    };

    template<typename Derived>
    inline AlignedVector3(const MatrixBase<Derived>& other)
    {
      generic_assign_selector<Derived>::run(*this,other.derived());
    }

    inline AlignedVector3& operator=(const AlignedVector3& other)
    { m_coeffs = other.m_coeffs; return *this; }

    template <typename Derived>
    inline AlignedVector3& operator=(const MatrixBase<Derived>& other)
    {
      generic_assign_selector<Derived>::run(*this,other.derived());
      return *this;
    }

    inline AlignedVector3 operator+(const AlignedVector3& other) const
    { return AlignedVector3(m_coeffs + other.m_coeffs); }

    inline AlignedVector3& operator+=(const AlignedVector3& other)
    { m_coeffs += other.m_coeffs; return *this; }

    inline AlignedVector3 operator-(const AlignedVector3& other) const
    { return AlignedVector3(m_coeffs - other.m_coeffs); }

    inline AlignedVector3 operator-() const
    { return AlignedVector3(-m_coeffs); }

    inline AlignedVector3 operator-=(const AlignedVector3& other)
    { m_coeffs -= other.m_coeffs; return *this; }

    inline AlignedVector3 operator*(const Scalar& s) const
    { return AlignedVector3(m_coeffs * s); }

    inline friend AlignedVector3 operator*(const Scalar& s,const AlignedVector3& vec)
    { return AlignedVector3(s * vec.m_coeffs); }

    inline AlignedVector3& operator*=(const Scalar& s)
    { m_coeffs *= s; return *this; }

    inline AlignedVector3 operator/(const Scalar& s) const
    { return AlignedVector3(m_coeffs / s); }

    inline AlignedVector3& operator/=(const Scalar& s)
    { m_coeffs /= s; return *this; }

    inline Scalar dot(const AlignedVector3& other) const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      eigen_assert(other.m_coeffs.w()==Scalar(0));
      return m_coeffs.dot(other.m_coeffs);
    }

    inline void normalize()
    {
      m_coeffs /= norm();
    }

    inline AlignedVector3 normalized() const
    {
      return AlignedVector3(m_coeffs / norm());
    }

    inline Scalar sum() const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      return m_coeffs.sum();
    }

    inline Scalar squaredNorm() const
    {
      eigen_assert(m_coeffs.w()==Scalar(0));
      return m_coeffs.squaredNorm();
    }

    inline Scalar norm() const
    {
      using std::sqrt;
      return sqrt(squaredNorm());
    }

    inline AlignedVector3 cross(const AlignedVector3& other) const
    {
      return AlignedVector3(m_coeffs.cross3(other.m_coeffs));
    }

    template<typename Derived>
    inline bool isApprox(const MatrixBase<Derived>& other, const RealScalar& eps=NumTraits<Scalar>::dummy_precision()) const
    {
      return m_coeffs.template head<3>().isApprox(other,eps);
    }
    
    CoeffType& coeffs() { return m_coeffs; }
    const CoeffType& coeffs() const { return m_coeffs; }
};

namespace internal {

template<typename _Scalar>
struct eval<AlignedVector3<_Scalar>, Dense>
{
 typedef const AlignedVector3<_Scalar>& type;
};

template<typename Scalar>
struct evaluator<AlignedVector3<Scalar> >
  : evaluator<Matrix<Scalar,4,1> >
{
  typedef AlignedVector3<Scalar> XprType;
  typedef evaluator<Matrix<Scalar,4,1> > Base;
  
  evaluator(const XprType &m) : Base(m.coeffs()) {}  
};

}

//@}

}

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ALIGNED_VECTOR3


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/ArpackSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARPACKSUPPORT_MODULE_H
#define EIGEN_ARPACKSUPPORT_MODULE_H

#include "../../Eigen/Core"

/** \defgroup ArpackSupport_Module Arpack support module
  *
  * This module provides a wrapper to Arpack, a library for sparse eigenvalue decomposition.
  *
  * \code
  * #include <Eigen/ArpackSupport>
  * \endcode
  */

#include "../../Eigen/SparseCholesky"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"
#include "src/Eigenvalues/ArpackSelfAdjointEigenSolver.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_ARPACKSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/AutoDiff <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_MODULE
#define EIGEN_AUTODIFF_MODULE

namespace Eigen {

/**
  * \defgroup AutoDiff_Module Auto Diff module
  *
  * This module features forward automatic differentation via a simple
  * templated scalar type wrapper AutoDiffScalar.
  *
  * Warning : this should NOT be confused with numerical differentiation, which
  * is a different method and has its own module in Eigen : \ref NumericalDiff_Module.
  *
  * \code
  * #include <unsupported/Eigen/AutoDiff>
  * \endcode
  */
//@{

}
#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"


#include "src/AutoDiff/AutoDiffScalar.h"
// #include "src/AutoDiff/AutoDiffVector.h"
#include "src/AutoDiff/AutoDiffJacobian.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"



namespace Eigen {
//@}
}

#endif // EIGEN_AUTODIFF_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/BVH <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BVH_MODULE_H
#define EIGEN_BVH_MODULE_H

#include "../../Eigen/Core"
#include "../../Eigen/Geometry"
#include "../../Eigen/StdVector"
#include <algorithm>
#include <queue>

namespace Eigen {

/**
  * \defgroup BVH_Module BVH module
  * \brief This module provides generic bounding volume hierarchy algorithms
  * and reference tree implementations.
  *
  *
  * \code
  * #include <unsupported/Eigen/BVH>
  * \endcode
  *
  * A bounding volume hierarchy (BVH) can accelerate many geometric queries.  This module provides a generic implementation
  * of the two basic algorithms over a BVH: intersection of a query object against all objects in the hierarchy and minimization
  * of a function over the objects in the hierarchy.  It also provides intersection and minimization over a cartesian product of
  * two BVH's.  A BVH accelerates intersection by using the fact that if a query object does not intersect a volume, then it cannot
  * intersect any object contained in that volume.  Similarly, a BVH accelerates minimization because the minimum of a function
  * over a volume is no greater than the minimum of a function over any object contained in it.
  *
  * Some sample queries that can be written in terms of intersection are:
  *   - Determine all points where a ray intersects a triangle mesh
  *   - Given a set of points, determine which are contained in a query sphere
  *   - Given a set of spheres, determine which contain the query point
  *   - Given a set of disks, determine if any is completely contained in a query rectangle (represent each 2D disk as a point \f$(x,y,r)\f$
  *     in 3D and represent the rectangle as a pyramid based on the original rectangle and shrinking in the \f$r\f$ direction)
  *   - Given a set of points, count how many pairs are \f$d\pm\epsilon\f$ apart (done by looking at the cartesian product of the set
  *     of points with itself)
  *
  * Some sample queries that can be written in terms of function minimization over a set of objects are:
  *   - Find the intersection between a ray and a triangle mesh closest to the ray origin (function is infinite off the ray)
  *   - Given a polyline and a query point, determine the closest point on the polyline to the query
  *   - Find the diameter of a point cloud (done by looking at the cartesian product and using negative distance as the function)
  *   - Determine how far two meshes are from colliding (this is also a cartesian product query)
  *
  * This implementation decouples the basic algorithms both from the type of hierarchy (and the types of the bounding volumes) and
  * from the particulars of the query.  To enable abstraction from the BVH, the BVH is required to implement a generic mechanism
  * for traversal.  To abstract from the query, the query is responsible for keeping track of results.
  *
  * To be used in the algorithms, a hierarchy must implement the following traversal mechanism (see KdBVH for a sample implementation): \code
      typedef Volume  //the type of bounding volume
      typedef Object  //the type of object in the hierarchy
      typedef Index   //a reference to a node in the hierarchy--typically an int or a pointer
      typedef VolumeIterator //an iterator type over node children--returns Index
      typedef ObjectIterator //an iterator over object (leaf) children--returns const Object &
      Index getRootIndex() const //returns the index of the hierarchy root
      const Volume &getVolume(Index index) const //returns the bounding volume of the node at given index
      void getChildren(Index index, VolumeIterator &outVBegin, VolumeIterator &outVEnd,
                      ObjectIterator &outOBegin, ObjectIterator &outOEnd) const
      //getChildren takes a node index and makes [outVBegin, outVEnd) range over its node children
      //and [outOBegin, outOEnd) range over its object children
    \endcode
  *
  * To use the hierarchy, call BVIntersect or BVMinimize, passing it a BVH (or two, for cartesian product) and a minimizer or intersector.
  * For an intersection query on a single BVH, the intersector encapsulates the query and must provide two functions:
  * \code
      bool intersectVolume(const Volume &volume) //returns true if the query intersects the volume
      bool intersectObject(const Object &object) //returns true if the intersection search should terminate immediately
    \endcode
  * The guarantee that BVIntersect provides is that intersectObject will be called on every object whose bounding volume
  * intersects the query (but possibly on other objects too) unless the search is terminated prematurely.  It is the
  * responsibility of the intersectObject function to keep track of the results in whatever manner is appropriate.
  * The cartesian product intersection and the BVMinimize queries are similar--see their individual documentation.
  *
  * The following is a simple but complete example for how to use the BVH to accelerate the search for a closest red-blue point pair:
  * \include BVH_Example.cpp
  * Output: \verbinclude BVH_Example.out
  */
}

//@{

#include "src/BVH/BVAlgorithms.h"
#include "src/BVH/KdBVH.h"

//@}

#endif // EIGEN_BVH_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CMakeLists.txt <==
set(Eigen_HEADERS 
  AdolcForward
  AlignedVector3
  ArpackSupport
  AutoDiff
  BVH
  EulerAngles
  FFT
  IterativeSolvers 
  KroneckerProduct
  LevenbergMarquardt
  MatrixFunctions 
  MoreVectorization
  MPRealSupport
  NonLinearOptimization
  NumericalDiff
  OpenGLSupport
  Polynomials
  Skyline 
  SparseExtra
  SpecialFunctions
  Splines
  )

install(FILES
  ${Eigen_HEADERS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen COMPONENT Devel
  )

install(DIRECTORY src DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen COMPONENT Devel FILES_MATCHING PATTERN "*.h")

add_subdirectory(CXX11)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/CMakeLists.txt <==
set(Eigen_CXX11_HEADERS Tensor TensorSymmetry ThreadPool)

install(FILES
  ${Eigen_CXX11_HEADERS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/CXX11 COMPONENT Devel
  )

install(DIRECTORY src DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/CXX11 COMPONENT Devel FILES_MATCHING PATTERN "*.h")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/Tensor <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

//#ifndef EIGEN_CXX11_TENSOR_MODULE
//#define EIGEN_CXX11_TENSOR_MODULE

#include "../../../Eigen/Core"

#if EIGEN_HAS_CXX11

#include "../SpecialFunctions"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"
#include "src/util/CXX11Meta.h"
#include "src/util/MaxSizeVector.h"

/** \defgroup CXX11_Tensor_Module Tensor Module
  *
  * This module provides a Tensor class for storing arbitrarily indexed
  * objects.
  *
  * \code
  * #include <Eigen/CXX11/Tensor>
  * \endcode
  *
  * Much of the documentation can be found \ref eigen_tensors "here".
  */

#include <atomic>
#include <chrono>
#include <cmath>
#include <cstddef>
#include <cstring>
#include <random>
#include <thread>

#if defined(EIGEN_USE_THREADS) || defined(EIGEN_USE_SYCL)
#include "ThreadPool"
#endif

#ifdef EIGEN_USE_GPU
  #include <iostream>
  #if defined(EIGEN_USE_HIP)
    #include <hip/hip_runtime.h>
  #else
    #include <cuda_runtime.h>
  #endif
#endif

#include "src/Tensor/TensorMacros.h"
#include "src/Tensor/TensorForwardDeclarations.h"
#include "src/Tensor/TensorMeta.h"
#include "src/Tensor/TensorFunctors.h"
#include "src/Tensor/TensorCostModel.h"
#include "src/Tensor/TensorDeviceDefault.h"
#include "src/Tensor/TensorDeviceThreadPool.h"
#include "src/Tensor/TensorDeviceGpu.h"
#ifndef gpu_assert
#define gpu_assert(x)
#endif
#include "src/Tensor/TensorDeviceSycl.h"
#include "src/Tensor/TensorIndexList.h"
#include "src/Tensor/TensorDimensionList.h"
#include "src/Tensor/TensorDimensions.h"
#include "src/Tensor/TensorInitializer.h"
#include "src/Tensor/TensorTraits.h"
#include "src/Tensor/TensorRandom.h"
#include "src/Tensor/TensorUInt128.h"
#include "src/Tensor/TensorIntDiv.h"
#include "src/Tensor/TensorGlobalFunctions.h"

#include "src/Tensor/TensorBase.h"
#include "src/Tensor/TensorBlock.h"

#include "src/Tensor/TensorEvaluator.h"
#include "src/Tensor/TensorExpr.h"
#include "src/Tensor/TensorReduction.h"
#include "src/Tensor/TensorReductionGpu.h"
#include "src/Tensor/TensorArgMax.h"
#include "src/Tensor/TensorConcatenation.h"
#include "src/Tensor/TensorContractionMapper.h"
#include "src/Tensor/TensorContractionBlocking.h"
#include "src/Tensor/TensorContraction.h"
#include "src/Tensor/TensorContractionThreadPool.h"
#include "src/Tensor/TensorContractionGpu.h"
#include "src/Tensor/TensorConversion.h"
#include "src/Tensor/TensorConvolution.h"
#include "src/Tensor/TensorFFT.h"
#include "src/Tensor/TensorPatch.h"
#include "src/Tensor/TensorImagePatch.h"
#include "src/Tensor/TensorVolumePatch.h"
#include "src/Tensor/TensorBroadcasting.h"
#include "src/Tensor/TensorChipping.h"
#include "src/Tensor/TensorInflation.h"
#include "src/Tensor/TensorLayoutSwap.h"
#include "src/Tensor/TensorMorphing.h"
#include "src/Tensor/TensorPadding.h"
#include "src/Tensor/TensorReverse.h"
#include "src/Tensor/TensorShuffling.h"
#include "src/Tensor/TensorStriding.h"
#include "src/Tensor/TensorCustomOp.h"
#include "src/Tensor/TensorEvalTo.h"
#include "src/Tensor/TensorForcedEval.h"
#include "src/Tensor/TensorGenerator.h"
#include "src/Tensor/TensorAssign.h"
#include "src/Tensor/TensorScan.h"
#include "src/Tensor/TensorTrace.h"

#ifdef EIGEN_USE_SYCL
#include "src/Tensor/TensorReductionSycl.h"
#include "src/Tensor/TensorConvolutionSycl.h"
#include "src/Tensor/TensorContractionSycl.h"
#include "src/Tensor/TensorScanSycl.h"
#endif

#include "src/Tensor/TensorExecutor.h"
#include "src/Tensor/TensorDevice.h"

#include "src/Tensor/TensorStorage.h"
#include "src/Tensor/Tensor.h"
#include "src/Tensor/TensorFixedSize.h"
#include "src/Tensor/TensorMap.h"
#include "src/Tensor/TensorRef.h"

#include "src/Tensor/TensorIO.h"

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif  // EIGEN_HAS_CXX11
//#endif // EIGEN_CXX11_TENSOR_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/TensorSymmetry <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_MODULE
#define EIGEN_CXX11_TENSORSYMMETRY_MODULE

#include "Tensor"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/util/CXX11Meta.h"

/** \defgroup CXX11_TensorSymmetry_Module Tensor Symmetry Module
  *
  * This module provides a classes that allow for the definition of
  * symmetries w.r.t. tensor indices.
  *
  * Including this module will implicitly include the Tensor module.
  *
  * \code
  * #include <Eigen/TensorSymmetry>
  * \endcode
  */

#include "src/TensorSymmetry/util/TemplateGroupTheory.h"
#include "src/TensorSymmetry/Symmetry.h"
#include "src/TensorSymmetry/StaticSymmetry.h"
#include "src/TensorSymmetry/DynamicSymmetry.h"

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CXX11_TENSORSYMMETRY_MODULE

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/ThreadPool <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_MODULE
#define EIGEN_CXX11_THREADPOOL_MODULE

#include "../../../Eigen/Core"

#include "../../../Eigen/src/Core/util/DisableStupidWarnings.h"

/** \defgroup CXX11_ThreadPool_Module C++11 ThreadPool Module
  *
  * This module provides 2 threadpool implementations
  *  - a simple reference implementation
  *  - a faster non blocking implementation
  *
  * This module requires C++11.
  *
  * \code
  * #include <Eigen/CXX11/ThreadPool>
  * \endcode
  */


// The code depends on CXX11, so only include the module if the
// compiler supports it.
#if (EIGEN_COMP_CXXVER >= 11)
#include <cstddef>
#include <cstring>
#include <time.h>

#include <vector>
#include <atomic>
#include <condition_variable>
#include <deque>
#include <mutex>
#include <thread>
#include <functional>
#include <memory>
#include <utility>

// There are non-parenthesized calls to "max" in the  <unordered_map> header,
// which trigger a check in test/main.h causing compilation to fail.
// We work around the check here by removing the check for max in
// the case where we have to emulate thread_local.
#ifdef max
#undef max
#endif
#include <unordered_map>

#include "src/util/CXX11Meta.h"
#include "src/util/MaxSizeVector.h"

#include "src/ThreadPool/ThreadLocal.h"
#include "src/ThreadPool/ThreadYield.h"
#include "src/ThreadPool/ThreadCancel.h"
#include "src/ThreadPool/EventCount.h"
#include "src/ThreadPool/RunQueue.h"
#include "src/ThreadPool/ThreadPoolInterface.h"
#include "src/ThreadPool/ThreadEnvironment.h"
#include "src/ThreadPool/Barrier.h"
#include "src/ThreadPool/NonBlockingThreadPool.h"

#endif

#include "../../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_CXX11_THREADPOOL_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/README.md <==
# Eigen Tensors {#eigen_tensors}

Tensors are multidimensional arrays of elements. Elements are typically scalars,
but more complex types such as strings are also supported.

## Tensor Classes

You can manipulate a tensor with one of the following classes.  They all are in
the namespace `::Eigen.`


### Class Tensor<data_type, rank>

This is the class to use to create a tensor and allocate memory for it.  The
class is templatized with the tensor datatype, such as float or int, and the
tensor rank.  The rank is the number of dimensions, for example rank 2 is a
matrix.

Tensors of this class are resizable.  For example, if you assign a tensor of a
different size to a Tensor, that tensor is resized to match its new value.

#### Constructor Tensor<data_type, rank>(size0, size1, ...)

Constructor for a Tensor.  The constructor must be passed `rank` integers
indicating the sizes of the instance along each of the the `rank`
dimensions.

    // Create a tensor of rank 3 of sizes 2, 3, 4.  This tensor owns
    // memory to hold 24 floating point values (24 = 2 x 3 x 4).
    Tensor<float, 3> t_3d(2, 3, 4);

    // Resize t_3d by assigning a tensor of different sizes, but same rank.
    t_3d = Tensor<float, 3>(3, 4, 3);

#### Constructor Tensor<data_type, rank>(size_array)

Constructor where the sizes for the constructor are specified as an array of
values instead of an explicitly list of parameters.  The array type to use is
`Eigen::array<Eigen::Index>`.  The array can be constructed automatically
from an initializer list.

    // Create a tensor of strings of rank 2 with sizes 5, 7.
    Tensor<string, 2> t_2d({5, 7});


### Class TensorFixedSize<data_type, Sizes<size0, size1, ...>>

Class to use for tensors of fixed size, where the size is known at compile
time.  Fixed sized tensors can provide very fast computations because all their
dimensions are known by the compiler.  FixedSize tensors are not resizable.

If the total number of elements in a fixed size tensor is small enough the
tensor data is held onto the stack and does not cause heap allocation and free.

    // Create a 4 x 3 tensor of floats.
    TensorFixedSize<float, Sizes<4, 3>> t_4x3;

### Class TensorMap<Tensor<data_type, rank>>

This is the class to use to create a tensor on top of memory allocated and
owned by another part of your code.  It allows to view any piece of allocated
memory as a Tensor.  Instances of this class do not own the memory where the
data are stored.

A TensorMap is not resizable because it does not own the memory where its data
are stored.

#### Constructor TensorMap<Tensor<data_type, rank>>(data, size0, size1, ...)

Constructor for a Tensor.  The constructor must be passed a pointer to the
storage for the data, and "rank" size attributes.  The storage has to be
large enough to hold all the data.

    // Map a tensor of ints on top of stack-allocated storage.
    int storage[128];  // 2 x 4 x 2 x 8 = 128
    TensorMap<Tensor<int, 4>> t_4d(storage, 2, 4, 2, 8);

    // The same storage can be viewed as a different tensor.
    // You can also pass the sizes as an array.
    TensorMap<Tensor<int, 2>> t_2d(storage, 16, 8);

    // You can also map fixed-size tensors.  Here we get a 1d view of
    // the 2d fixed-size tensor.
    TensorFixedSize<float, Sizes<4, 3>> t_4x3;
    TensorMap<Tensor<float, 1>> t_12(t_4x3.data(), 12);


#### Class TensorRef

See Assigning to a TensorRef below.

## Accessing Tensor Elements

#### <data_type> tensor(index0, index1...)

Return the element at position `(index0, index1...)` in tensor
`tensor`.  You must pass as many parameters as the rank of `tensor`.
The expression can be used as an l-value to set the value of the element at the
specified position.  The value returned is of the datatype of the tensor.

    // Set the value of the element at position (0, 1, 0);
    Tensor<float, 3> t_3d(2, 3, 4);
    t_3d(0, 1, 0) = 12.0f;

    // Initialize all elements to random values.
    for (int i = 0; i < 2; ++i) {
      for (int j = 0; j < 3; ++j) {
        for (int k = 0; k < 4; ++k) {
          t_3d(i, j, k) = ...some random value...;
        }
      }
    }

    // Print elements of a tensor.
    for (int i = 0; i < 2; ++i) {
      LOG(INFO) << t_3d(i, 0, 0);
    }


## TensorLayout

The tensor library supports 2 layouts: `ColMajor` (the default) and
`RowMajor`.  Only the default column major layout is currently fully
supported, and it is therefore not recommended to attempt to use the row major
layout at the moment.

The layout of a tensor is optionally specified as part of its type. If not
specified explicitly column major is assumed.

    Tensor<float, 3, ColMajor> col_major;  // equivalent to Tensor<float, 3>
    TensorMap<Tensor<float, 3, RowMajor> > row_major(data, ...);

All the arguments to an expression must use the same layout. Attempting to mix
different layouts will result in a compilation error.

It is possible to change the layout of a tensor or an expression using the
`swap_layout()` method.  Note that this will also reverse the order of the
dimensions.

    Tensor<float, 2, ColMajor> col_major(2, 4);
    Tensor<float, 2, RowMajor> row_major(2, 4);

    Tensor<float, 2> col_major_result = col_major;  // ok, layouts match
    Tensor<float, 2> col_major_result = row_major;  // will not compile

    // Simple layout swap
    col_major_result = row_major.swap_layout();
    eigen_assert(col_major_result.dimension(0) == 4);
    eigen_assert(col_major_result.dimension(1) == 2);

    // Swap the layout and preserve the order of the dimensions
    array<int, 2> shuffle(1, 0);
    col_major_result = row_major.swap_layout().shuffle(shuffle);
    eigen_assert(col_major_result.dimension(0) == 2);
    eigen_assert(col_major_result.dimension(1) == 4);


## Tensor Operations

The Eigen Tensor library provides a vast library of operations on Tensors:
numerical operations such as addition and multiplication, geometry operations
such as slicing and shuffling, etc.  These operations are available as methods
of the Tensor classes, and in some cases as operator overloads.  For example
the following code computes the elementwise addition of two tensors:

    Tensor<float, 3> t1(2, 3, 4);
    ...set some values in t1...
    Tensor<float, 3> t2(2, 3, 4);
    ...set some values in t2...
    // Set t3 to the element wise sum of t1 and t2
    Tensor<float, 3> t3 = t1 + t2;

While the code above looks easy enough, it is important to understand that the
expression `t1 + t2` is not actually adding the values of the tensors.  The
expression instead constructs a "tensor operator" object of the class
TensorCwiseBinaryOp<scalar_sum>, which has references to the tensors
`t1` and `t2`.  This is a small C++ object that knows how to add
`t1` and `t2`.  It is only when the value of the expression is assigned
to the tensor `t3` that the addition is actually performed.  Technically,
this happens through the overloading of `operator=()` in the Tensor class.

This mechanism for computing tensor expressions allows for lazy evaluation and
optimizations which are what make the tensor library very fast.

Of course, the tensor operators do nest, and the expression `t1 + t2 * 0.3f`
is actually represented with the (approximate) tree of operators:

    TensorCwiseBinaryOp<scalar_sum>(t1, TensorCwiseUnaryOp<scalar_mul>(t2, 0.3f))


### Tensor Operations and C++ "auto"

Because Tensor operations create tensor operators, the C++ `auto` keyword
does not have its intuitive meaning.  Consider these 2 lines of code:

    Tensor<float, 3> t3 = t1 + t2;
    auto t4 = t1 + t2;

In the first line we allocate the tensor `t3` and it will contain the
result of the addition of `t1` and `t2`.  In the second line, `t4`
is actually the tree of tensor operators that will compute the addition of
`t1` and `t2`.  In fact, `t4` is *not* a tensor and you cannot get
the values of its elements:

    Tensor<float, 3> t3 = t1 + t2;
    cout << t3(0, 0, 0);  // OK prints the value of t1(0, 0, 0) + t2(0, 0, 0)

    auto t4 = t1 + t2;
    cout << t4(0, 0, 0);  // Compilation error!

When you use `auto` you do not get a Tensor as a result but instead a
non-evaluated expression.  So only use `auto` to delay evaluation.

Unfortunately, there is no single underlying concrete type for holding
non-evaluated expressions, hence you have to use auto in the case when you do
want to hold non-evaluated expressions.

When you need the results of set of tensor computations you have to assign the
result to a Tensor that will be capable of holding onto them.  This can be
either a normal Tensor, a fixed size Tensor, or a TensorMap on an existing
piece of memory.  All the following will work:

    auto t4 = t1 + t2;

    Tensor<float, 3> result = t4;  // Could also be: result(t4);
    cout << result(0, 0, 0);

    TensorMap<float, 4> result(<a float* with enough space>, <size0>, ...) = t4;
    cout << result(0, 0, 0);

    TensorFixedSize<float, Sizes<size0, ...>> result = t4;
    cout << result(0, 0, 0);

Until you need the results, you can keep the operation around, and even reuse
it for additional operations.  As long as you keep the expression as an
operation, no computation is performed.

    // One way to compute exp((t1 + t2) * 0.2f);
    auto t3 = t1 + t2;
    auto t4 = t3 * 0.2f;
    auto t5 = t4.exp();
    Tensor<float, 3> result = t5;

    // Another way, exactly as efficient as the previous one:
    Tensor<float, 3> result = ((t1 + t2) * 0.2f).exp();

### Controlling When Expression are Evaluated

There are several ways to control when expressions are evaluated:

*   Assignment to a Tensor, TensorFixedSize, or TensorMap.
*   Use of the eval() method.
*   Assignment to a TensorRef.

#### Assigning to a Tensor, TensorFixedSize, or TensorMap.

The most common way to evaluate an expression is to assign it to a Tensor.  In
the example below, the `auto` declarations make the intermediate values
"Operations", not Tensors, and do not cause the expressions to be evaluated.
The assignment to the Tensor `result` causes the evaluation of all the
operations.

    auto t3 = t1 + t2;             // t3 is an Operation.
    auto t4 = t3 * 0.2f;           // t4 is an Operation.
    auto t5 = t4.exp();            // t5 is an Operation.
    Tensor<float, 3> result = t5;  // The operations are evaluated.

If you know the ranks and sizes of the Operation value you can assign the
Operation to a TensorFixedSize instead of a Tensor, which is a bit more
efficient.

    // We know that the result is a 4x4x2 tensor!
    TensorFixedSize<float, Sizes<4, 4, 2>> result = t5;

Simiarly, assigning an expression to a TensorMap causes its evaluation.  Like
tensors of type TensorFixedSize, TensorMaps cannot be resized so they have to
have the rank and sizes of the expression that are assigned to them.

#### Calling eval().

When you compute large composite expressions, you sometimes want to tell Eigen
that an intermediate value in the expression tree is worth evaluating ahead of
time.  This is done by inserting a call to the `eval()` method of the
expression Operation.

    // The previous example could have been written:
    Tensor<float, 3> result = ((t1 + t2) * 0.2f).exp();

    // If you want to compute (t1 + t2) once ahead of time you can write:
    Tensor<float, 3> result = ((t1 + t2).eval() * 0.2f).exp();

Semantically, calling `eval()` is equivalent to materializing the value of
the expression in a temporary Tensor of the right size.  The code above in
effect does:

    // .eval() knows the size!
    TensorFixedSize<float, Sizes<4, 4, 2>> tmp = t1 + t2;
    Tensor<float, 3> result = (tmp * 0.2f).exp();

Note that the return value of `eval()` is itself an Operation, so the
following code does not do what you may think:

    // Here t3 is an evaluation Operation.  t3 has not been evaluated yet.
    auto t3 = (t1 + t2).eval();

    // You can use t3 in another expression.  Still no evaluation.
    auto t4 = (t3 * 0.2f).exp();

    // The value is evaluated when you assign the Operation to a Tensor, using
    // an intermediate tensor to represent t3.x
    Tensor<float, 3> result = t4;

While in the examples above calling `eval()` does not make a difference in
performance, in other cases it can make a huge difference.  In the expression
below the `broadcast()` expression causes the `X.maximum()` expression
to be evaluated many times:

    Tensor<...> X ...;
    Tensor<...> Y = ((X - X.maximum(depth_dim).reshape(dims2d).broadcast(bcast))
                     * beta).exp();

Inserting a call to `eval()` between the `maximum()` and
`reshape()` calls guarantees that maximum() is only computed once and
greatly speeds-up execution:

    Tensor<...> Y =
      ((X - X.maximum(depth_dim).eval().reshape(dims2d).broadcast(bcast))
        * beta).exp();

In the other example below, the tensor `Y` is both used in the expression
and its assignment.  This is an aliasing problem and if the evaluation is not
done in the right order Y will be updated incrementally during the evaluation
resulting in bogus results:

     Tensor<...> Y ...;
     Y = Y / (Y.sum(depth_dim).reshape(dims2d).broadcast(bcast));

Inserting a call to `eval()` between the `sum()` and `reshape()`
expressions ensures that the sum is computed before any updates to `Y` are
done.

     Y = Y / (Y.sum(depth_dim).eval().reshape(dims2d).broadcast(bcast));

Note that an eval around the full right hand side expression is not needed
because the generated has to compute the i-th value of the right hand side
before assigning it to the left hand side.

However, if you were assigning the expression value to a shuffle of `Y`
then you would need to force an eval for correctness by adding an `eval()`
call for the right hand side:

     Y.shuffle(...) =
        (Y / (Y.sum(depth_dim).eval().reshape(dims2d).broadcast(bcast))).eval();


#### Assigning to a TensorRef.

If you need to access only a few elements from the value of an expression you
can avoid materializing the value in a full tensor by using a TensorRef.

A TensorRef is a small wrapper class for any Eigen Operation.  It provides
overloads for the `()` operator that let you access individual values in
the expression.  TensorRef is convenient, because the Operation themselves do
not provide a way to access individual elements.

    // Create a TensorRef for the expression.  The expression is not
    // evaluated yet.
    TensorRef<Tensor<float, 3> > ref = ((t1 + t2) * 0.2f).exp();

    // Use "ref" to access individual elements.  The expression is evaluated
    // on the fly.
    float at_0 = ref(0, 0, 0);
    cout << ref(0, 1, 0);

Only use TensorRef when you need a subset of the values of the expression.
TensorRef only computes the values you access.  However note that if you are
going to access all the values it will be much faster to materialize the
results in a Tensor first.

In some cases, if the full Tensor result would be very large, you may save
memory by accessing it as a TensorRef.  But not always.  So don't count on it.


### Controlling How Expressions Are Evaluated

The tensor library provides several implementations of the various operations
such as contractions and convolutions.  The implementations are optimized for
different environments: single threaded on CPU, multi threaded on CPU, or on a
GPU using cuda.  Additional implementations may be added later.

You can choose which implementation to use with the `device()` call.  If
you do not choose an implementation explicitly the default implementation that
uses a single thread on the CPU is used.

The default implementation has been optimized for recent Intel CPUs, taking
advantage of SSE, AVX, and FMA instructions.  Work is ongoing to tune the
library on ARM CPUs.  Note that you need to pass compiler-dependent flags
to enable the use of SSE, AVX, and other instructions.

For example, the following code adds two tensors using the default
single-threaded CPU implementation:

    Tensor<float, 2> a(30, 40);
    Tensor<float, 2> b(30, 40);
    Tensor<float, 2> c = a + b;

To choose a different implementation you have to insert a `device()` call
before the assignment of the result.  For technical C++ reasons this requires
that the Tensor for the result be declared on its own.  This means that you
have to know the size of the result.

    Eigen::Tensor<float, 2> c(30, 40);
    c.device(...) = a + b;

The call to `device()` must be the last call on the left of the operator=.

You must pass to the `device()` call an Eigen device object.  There are
presently three devices you can use: DefaultDevice, ThreadPoolDevice and
GpuDevice.


#### Evaluating With the DefaultDevice

This is exactly the same as not inserting a `device()` call.

    DefaultDevice my_device;
    c.device(my_device) = a + b;

#### Evaluating with a Thread Pool

    // Create the Eigen ThreadPool
    Eigen::ThreadPool pool(8 /* number of threads in pool */)

    // Create the Eigen ThreadPoolDevice.
    Eigen::ThreadPoolDevice my_device(&pool, 4 /* number of threads to use */);

    // Now just use the device when evaluating expressions.
    Eigen::Tensor<float, 2> c(30, 50);
    c.device(my_device) = a.contract(b, dot_product_dims);


#### Evaluating On GPU

This is presently a bit more complicated than just using a thread pool device.
You need to create a GPU device but you also need to explicitly allocate the
memory for tensors with cuda.


## API Reference

### Datatypes

In the documentation of the tensor methods and Operation we mention datatypes
that are tensor-type specific:

#### <Tensor-Type>::Dimensions

Acts like an array of ints.  Has an `int size` attribute, and can be
indexed like an array to access individual values.  Used to represent the
dimensions of a tensor.  See `dimensions()`.

#### <Tensor-Type>::Index

Acts like an `int`.  Used for indexing tensors along their dimensions.  See
`operator()`, `dimension()`, and `size()`.

#### <Tensor-Type>::Scalar

Represents the datatype of individual tensor elements.  For example, for a
`Tensor<float>`, `Scalar` is the type `float`.  See
`setConstant()`.

#### <Operation>

We use this pseudo type to indicate that a tensor Operation is returned by a
method.  We indicate in the text the type and dimensions of the tensor that the
Operation returns after evaluation.

The Operation will have to be evaluated, for example by assigning it to a
tensor, before you can access the values of the resulting tensor.  You can also
access the values through a TensorRef.


## Built-in Tensor Methods

These are usual C++ methods that act on tensors immediately.  They are not
Operations which provide delayed evaluation of their results.  Unless specified
otherwise, all the methods listed below are available on all tensor classes:
Tensor, TensorFixedSize, and TensorMap.

## Metadata

### int NumDimensions

Constant value indicating the number of dimensions of a Tensor.  This is also
known as the tensor "rank".

      Eigen::Tensor<float, 2> a(3, 4);
      cout << "Dims " << a.NumDimensions;
      => Dims 2

### Dimensions dimensions()

Returns an array-like object representing the dimensions of the tensor.
The actual type of the `dimensions()` result is `<Tensor-Type>::``Dimensions`.

    Eigen::Tensor<float, 2> a(3, 4);
    const Eigen::Tensor<float, 2>::Dimensions& d = a.dimensions();
    cout << "Dim size: " << d.size << ", dim 0: " << d[0]
         << ", dim 1: " << d[1];
    => Dim size: 2, dim 0: 3, dim 1: 4

If you use a C++11 compiler, you can use `auto` to simplify the code:

    const auto& d = a.dimensions();
    cout << "Dim size: " << d.size << ", dim 0: " << d[0]
         << ", dim 1: " << d[1];
    => Dim size: 2, dim 0: 3, dim 1: 4

### Index dimension(Index n)

Returns the n-th dimension of the tensor.  The actual type of the
`dimension()` result is `<Tensor-Type>::``Index`, but you can
always use it like an int.

      Eigen::Tensor<float, 2> a(3, 4);
      int dim1 = a.dimension(1);
      cout << "Dim 1: " << dim1;
      => Dim 1: 4

### Index size()

Returns the total number of elements in the tensor.  This is the product of all
the tensor dimensions.  The actual type of the `size()` result is
`<Tensor-Type>::``Index`, but you can always use it like an int.

    Eigen::Tensor<float, 2> a(3, 4);
    cout << "Size: " << a.size();
    => Size: 12


### Getting Dimensions From An Operation

A few operations provide `dimensions()` directly,
e.g. `TensorReslicingOp`.  Most operations defer calculating dimensions
until the operation is being evaluated.  If you need access to the dimensions
of a deferred operation, you can wrap it in a TensorRef (see Assigning to a
TensorRef above), which provides `dimensions()` and `dimension()` as
above.

TensorRef can also wrap the plain Tensor types, so this is a useful idiom in
templated contexts where the underlying object could be either a raw Tensor
or some deferred operation (e.g. a slice of a Tensor).  In this case, the
template code can wrap the object in a TensorRef and reason about its
dimensionality while remaining agnostic to the underlying type.


## Constructors

### Tensor

Creates a tensor of the specified size. The number of arguments must be equal
to the rank of the tensor. The content of the tensor is not initialized.

    Eigen::Tensor<float, 2> a(3, 4);
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4

### TensorFixedSize

Creates a tensor of the specified size. The number of arguments in the Sizes<>
template parameter determines the rank of the tensor. The content of the tensor
is not initialized.

    Eigen::TensorFixedSize<float, Sizes<3, 4>> a;
    cout << "Rank: " << a.rank() << endl;
    => Rank: 2
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4

### TensorMap

Creates a tensor mapping an existing array of data. The data must not be freed
until the TensorMap is discarded, and the size of the data must be large enough
to accommodate the coefficients of the tensor.

    float data[] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11};
    Eigen::TensorMap<Tensor<float, 2>> a(data, 3, 4);
    cout << "NumRows: " << a.dimension(0) << " NumCols: " << a.dimension(1) << endl;
    => NumRows: 3 NumCols: 4
    cout << "a(1, 2): " << a(1, 2) << endl;
    => a(1, 2): 7


## Contents Initialization

When a new Tensor or a new TensorFixedSize are created, memory is allocated to
hold all the tensor elements, but the memory is not initialized.  Similarly,
when a new TensorMap is created on top of non-initialized memory the memory its
contents are not initialized.

You can use one of the methods below to initialize the tensor memory.  These
have an immediate effect on the tensor and return the tensor itself as a
result.  These are not tensor Operations which delay evaluation.

### <Tensor-Type> setConstant(const Scalar& val)

Sets all elements of the tensor to the constant value `val`.  `Scalar`
is the type of data stored in the tensor.  You can pass any value that is
convertible to that type.

Returns the tensor itself in case you want to chain another call.

    a.setConstant(12.3f);
    cout << "Constant: " << endl << a << endl << endl;
    =>
    Constant:
    12.3 12.3 12.3 12.3
    12.3 12.3 12.3 12.3
    12.3 12.3 12.3 12.3

Note that `setConstant()` can be used on any tensor where the element type
has a copy constructor and an `operator=()`:

    Eigen::Tensor<string, 2> a(2, 3);
    a.setConstant("yolo");
    cout << "String tensor: " << endl << a << endl << endl;
    =>
    String tensor:
    yolo yolo yolo
    yolo yolo yolo


### <Tensor-Type> setZero()

Fills the tensor with zeros.  Equivalent to `setConstant(Scalar(0))`.
Returns the tensor itself in case you want to chain another call.

    a.setZero();
    cout << "Zeros: " << endl << a << endl << endl;
    =>
    Zeros:
    0 0 0 0
    0 0 0 0
    0 0 0 0


### <Tensor-Type> setValues({..initializer_list})

Fills the tensor with explicit values specified in a std::initializer_list.
The type of the initializer list depends on the type and rank of the tensor.

If the tensor has rank N, the initializer list must be nested N times.  The
most deeply nested lists must contains P scalars of the Tensor type where P is
the size of the last dimension of the Tensor.

For example, for a `TensorFixedSize<float, 2, 3>` the initializer list must
contains 2 lists of 3 floats each.

`setValues()` returns the tensor itself in case you want to chain another
call.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setValues({{0.0f, 1.0f, 2.0f}, {3.0f, 4.0f, 5.0f}});
    cout << "a" << endl << a << endl << endl;
    =>
    a
    0 1 2
    3 4 5

If a list is too short, the corresponding elements of the tensor will not be
changed.  This is valid at each level of nesting.  For example the following
code only sets the values of the first row of the tensor.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setConstant(1000);
    a.setValues({{10, 20, 30}});
    cout << "a" << endl << a << endl << endl;
    =>
    a
    10   20   30
    1000 1000 1000

### <Tensor-Type> setRandom()

Fills the tensor with random values.  Returns the tensor itself in case you
want to chain another call.

    a.setRandom();
    cout << "Random: " << endl << a << endl << endl;
    =>
    Random:
      0.680375    0.59688  -0.329554    0.10794
     -0.211234   0.823295   0.536459 -0.0452059
      0.566198  -0.604897  -0.444451   0.257742

You can customize `setRandom()` by providing your own random number
generator as a template argument:

    a.setRandom<MyRandomGenerator>();

Here, `MyRandomGenerator` must be a struct with the following member
functions, where Scalar and Index are the same as `<Tensor-Type>::``Scalar`
and `<Tensor-Type>::``Index`.

See `struct UniformRandomGenerator` in TensorFunctors.h for an example.

    // Custom number generator for use with setRandom().
    struct MyRandomGenerator {
      // Default and copy constructors. Both are needed
      MyRandomGenerator() { }
      MyRandomGenerator(const MyRandomGenerator& ) { }

      // Return a random value to be used.  "element_location" is the
      // location of the entry to set in the tensor, it can typically
      // be ignored.
      Scalar operator()(Eigen::DenseIndex element_location,
                        Eigen::DenseIndex /*unused*/ = 0) const {
        return <randomly generated value of type T>;
      }

      // Same as above but generates several numbers at a time.
      typename internal::packet_traits<Scalar>::type packetOp(
          Eigen::DenseIndex packet_location, Eigen::DenseIndex /*unused*/ = 0) const {
        return <a packet of randomly generated values>;
      }
    };

You can also use one of the 2 random number generators that are part of the
tensor library:
*   UniformRandomGenerator
*   NormalRandomGenerator


## Data Access

The Tensor, TensorFixedSize, and TensorRef classes provide the following
accessors to access the tensor coefficients:

    const Scalar& operator()(const array<Index, NumIndices>& indices)
    const Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)
    Scalar& operator()(const array<Index, NumIndices>& indices)
    Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)

The number of indices must be equal to the rank of the tensor. Moreover, these
accessors are not available on tensor expressions. In order to access the
values of a tensor expression, the expression must either be evaluated or
wrapped in a TensorRef.


### Scalar* data() and const Scalar* data() const

Returns a pointer to the storage for the tensor.  The pointer is const if the
tensor was const.  This allows direct access to the data.  The layout of the
data depends on the tensor layout: RowMajor or ColMajor.

This access is usually only needed for special cases, for example when mixing
Eigen Tensor code with other libraries.

Scalar is the type of data stored in the tensor.

    Eigen::Tensor<float, 2> a(3, 4);
    float* a_data = a.data();
    a_data[0] = 123.45f;
    cout << "a(0, 0): " << a(0, 0);
    => a(0, 0): 123.45


## Tensor Operations

All the methods documented below return non evaluated tensor `Operations`.
These can be chained: you can apply another Tensor Operation to the value
returned by the method.

The chain of Operation is evaluated lazily, typically when it is assigned to a
tensor.  See "Controlling when Expression are Evaluated" for more details about
their evaluation.

### <Operation> constant(const Scalar& val)

Returns a tensor of the same type and dimensions as the original tensor but
where all elements have the value `val`.

This is useful, for example, when you want to add or subtract a constant from a
tensor, or multiply every element of a tensor by a scalar.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = a + a.constant(2.0f);
    Eigen::Tensor<float, 2> c = b * b.constant(0.2f);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    cout << "c" << endl << c << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    3 3 3
    3 3 3

    c
    0.6 0.6 0.6
    0.6 0.6 0.6

### <Operation> random()

Returns a tensor of the same type and dimensions as the current tensor
but where all elements have random values.

This is for example useful to add random values to an existing tensor.
The generation of random values can be customized in the same manner
as for `setRandom()`.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = a + a.random();
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    1.68038   1.5662  1.82329
    0.788766  1.59688 0.395103


## Unary Element Wise Operations

All these operations take a single input tensor as argument and return a tensor
of the same type and dimensions as the tensor to which they are applied.  The
requested operations are applied to each element independently.

### <Operation> operator-()

Returns a tensor of the same type and dimensions as the original tensor
containing the opposite values of the original tensor.

    Eigen::Tensor<float, 2> a(2, 3);
    a.setConstant(1.0f);
    Eigen::Tensor<float, 2> b = -a;
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 1 1
    1 1 1

    b
    -1 -1 -1
    -1 -1 -1

### <Operation> sqrt()

Returns a tensor of the same type and dimensions as the original tensor
containing the square roots of the original tensor.

### <Operation> rsqrt()

Returns a tensor of the same type and dimensions as the original tensor
containing the inverse square roots of the original tensor.

### <Operation> square()

Returns a tensor of the same type and dimensions as the original tensor
containing the squares of the original tensor values.

### <Operation> inverse()

Returns a tensor of the same type and dimensions as the original tensor
containing the inverse of the original tensor values.

### <Operation> exp()

Returns a tensor of the same type and dimensions as the original tensor
containing the exponential of the original tensor.

### <Operation> log()

Returns a tensor of the same type and dimensions as the original tensor
containing the natural logarithms of the original tensor.

### <Operation> abs()

Returns a tensor of the same type and dimensions as the original tensor
containing the absolute values of the original tensor.

### <Operation> pow(Scalar exponent)

Returns a tensor of the same type and dimensions as the original tensor
containing the coefficients of the original tensor to the power of the
exponent.

The type of the exponent, Scalar, is always the same as the type of the
tensor coefficients.  For example, only integer exponents can be used in
conjuntion with tensors of integer values.

You can use cast() to lift this restriction.  For example this computes
cubic roots of an int Tensor:

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 1, 8}, {27, 64, 125}});
    Eigen::Tensor<double, 2> b = a.cast<double>().pow(1.0 / 3.0);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    0   1   8
    27  64 125

    b
    0 1 2
    3 4 5

### <Operation>  operator * (Scalar scale)

Multiplies all the coefficients of the input tensor by the provided scale.

### <Operation>  cwiseMax(Scalar threshold)
TODO

### <Operation>  cwiseMin(Scalar threshold)
TODO

### <Operation>  unaryExpr(const CustomUnaryOp& func)
TODO


## Binary Element Wise Operations

These operations take two input tensors as arguments. The 2 input tensors should
be of the same type and dimensions. The result is a tensor of the same
dimensions as the tensors to which they are applied, and unless otherwise
specified it is also of the same type. The requested operations are applied to
each pair of elements independently.

### <Operation> operator+(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise sums of the inputs.

### <Operation> operator-(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise differences of the inputs.

### <Operation> operator*(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise products of the inputs.

### <Operation> operator/(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise quotients of the inputs.

This operator is not supported for integer types.

### <Operation> cwiseMax(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise maximums of the inputs.

### <Operation> cwiseMin(const OtherDerived& other)

Returns a tensor of the same type and dimensions as the input tensors
containing the coefficient wise mimimums of the inputs.

### <Operation> Logical operators

The following logical operators are supported as well:

*   operator&&(const OtherDerived& other)
*   operator||(const OtherDerived& other)
*   operator<(const OtherDerived& other)
*   operator<=(const OtherDerived& other)
*   operator>(const OtherDerived& other)
*   operator>=(const OtherDerived& other)
*   operator==(const OtherDerived& other)
*   operator!=(const OtherDerived& other)

They all return a tensor of boolean values.


## Selection (select(const ThenDerived& thenTensor, const ElseDerived& elseTensor)

Selection is a coefficient-wise ternary operator that is the tensor equivalent
to the if-then-else operation.

    Tensor<bool, 3> if = ...;
    Tensor<float, 3> then = ...;
    Tensor<float, 3> else = ...;
    Tensor<float, 3> result = if.select(then, else);

The 3 arguments must be of the same dimensions, which will also be the dimension
of the result.  The 'if' tensor must be of type boolean, the 'then' and the
'else' tensor must be of the same type, which will also be the type of the
result.

Each coefficient in the result is equal to the corresponding coefficient in the
'then' tensor if the corresponding value in the 'if' tensor is true. If not, the
resulting coefficient will come from the 'else' tensor.


## Contraction

Tensor *contractions* are a generalization of the matrix product to the
multidimensional case.

    // Create 2 matrices using tensors of rank 2
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {6, 5, 4}});
    Eigen::Tensor<int, 2> b(3, 2);
    b.setValues({{1, 2}, {4, 5}, {5, 6}});

    // Compute the traditional matrix product
    Eigen::array<Eigen::IndexPair<int>, 1> product_dims = { Eigen::IndexPair<int>(1, 0) };
    Eigen::Tensor<int, 2> AB = a.contract(b, product_dims);

    // Compute the product of the transpose of the matrices
    Eigen::array<Eigen::IndexPair<int>, 1> transposed_product_dims = { Eigen::IndexPair<int>(0, 1) };
    Eigen::Tensor<int, 2> AtBt = a.contract(b, transposed_product_dims);

    // Contraction to scalar value using a double contraction.
    // First coordinate of both tensors are contracted as well as both second coordinates, i.e., this computes the sum of the squares of the elements.
    Eigen::array<Eigen::IndexPair<int>, 2> double_contraction_product_dims = { Eigen::IndexPair<int>(0, 0), Eigen::IndexPair<int>(1, 1) };
    Eigen::Tensor<int, 0> AdoubleContractedA = a.contract(a, double_contraction_product_dims);

    // Extracting the scalar value of the tensor contraction for further usage
    int value = AdoubleContractedA(0);

## Reduction Operations

A *Reduction* operation returns a tensor with fewer dimensions than the
original tensor.  The values in the returned tensor are computed by applying a
*reduction operator* to slices of values from the original tensor.  You specify
the dimensions along which the slices are made.

The Eigen Tensor library provides a set of predefined reduction operators such
as `maximum()` and `sum()` and lets you define additional operators by
implementing a few methods from a reductor template.

### Reduction Dimensions

All reduction operations take a single parameter of type
`<TensorType>::``Dimensions` which can always be specified as an array of
ints.  These are called the "reduction dimensions."  The values are the indices
of the dimensions of the input tensor over which the reduction is done.  The
parameter can have at most as many element as the rank of the input tensor;
each element must be less than the tensor rank, as it indicates one of the
dimensions to reduce.

Each dimension of the input tensor should occur at most once in the reduction
dimensions as the implementation does not remove duplicates.

The order of the values in the reduction dimensions does not affect the
results, but the code may execute faster if you list the dimensions in
increasing order.

Example: Reduction along one dimension.

    // Create a tensor of 2 dimensions
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {6, 5, 4}});
    // Reduce it along the second dimension (1)...
    Eigen::array<int, 1> dims({1 /* dimension to reduce */});
    // ...using the "maximum" operator.
    // The result is a tensor with one dimension.  The size of
    // that dimension is the same as the first (non-reduced) dimension of a.
    Eigen::Tensor<int, 1> b = a.maximum(dims);
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 2 3
    6 5 4

    b
    3
    6

Example: Reduction along two dimensions.

    Eigen::Tensor<float, 3, Eigen::ColMajor> a(2, 3, 4);
    a.setValues({{{0.0f, 1.0f, 2.0f, 3.0f},
                  {7.0f, 6.0f, 5.0f, 4.0f},
                  {8.0f, 9.0f, 10.0f, 11.0f}},
                 {{12.0f, 13.0f, 14.0f, 15.0f},
                  {19.0f, 18.0f, 17.0f, 16.0f},
                  {20.0f, 21.0f, 22.0f, 23.0f}}});
    // The tensor a has 3 dimensions.  We reduce along the
    // first 2, resulting in a tensor with a single dimension
    // of size 4 (the last dimension of a.)
    // Note that we pass the array of reduction dimensions
    // directly to the maximum() call.
    Eigen::Tensor<float, 1, Eigen::ColMajor> b =
        a.maximum(Eigen::array<int, 2>({0, 1}));
    cout << "b" << endl << b << endl << endl;
    =>
    b
    20
    21
    22
    23

#### Reduction along all dimensions

As a special case, if you pass no parameter to a reduction operation the
original tensor is reduced along *all* its dimensions.  The result is a
scalar, represented as a zero-dimension tensor.

    Eigen::Tensor<float, 3> a(2, 3, 4);
    a.setValues({{{0.0f, 1.0f, 2.0f, 3.0f},
                  {7.0f, 6.0f, 5.0f, 4.0f},
                  {8.0f, 9.0f, 10.0f, 11.0f}},
                 {{12.0f, 13.0f, 14.0f, 15.0f},
                  {19.0f, 18.0f, 17.0f, 16.0f},
                  {20.0f, 21.0f, 22.0f, 23.0f}}});
    // Reduce along all dimensions using the sum() operator.
    Eigen::Tensor<float, 0> b = a.sum();
    cout << "b" << endl << b << endl << endl;
    =>
    b
    276


### <Operation> sum(const Dimensions& new_dims)
### <Operation> sum()

Reduce a tensor using the sum() operator.  The resulting values
are the sum of the reduced values.

### <Operation> mean(const Dimensions& new_dims)
### <Operation> mean()

Reduce a tensor using the mean() operator.  The resulting values
are the mean of the reduced values.

### <Operation> maximum(const Dimensions& new_dims)
### <Operation> maximum()

Reduce a tensor using the maximum() operator.  The resulting values are the
largest of the reduced values.

### <Operation> minimum(const Dimensions& new_dims)
### <Operation> minimum()

Reduce a tensor using the minimum() operator.  The resulting values
are the smallest of the reduced values.

### <Operation> prod(const Dimensions& new_dims)
### <Operation> prod()

Reduce a tensor using the prod() operator.  The resulting values
are the product of the reduced values.

### <Operation> all(const Dimensions& new_dims)
### <Operation> all()
Reduce a tensor using the all() operator.  Casts tensor to bool and then checks
whether all elements are true.  Runs through all elements rather than
short-circuiting, so may be significantly inefficient.

### <Operation> any(const Dimensions& new_dims)
### <Operation> any()
Reduce a tensor using the any() operator.  Casts tensor to bool and then checks
whether any element is true.  Runs through all elements rather than
short-circuiting, so may be significantly inefficient.


### <Operation> reduce(const Dimensions& new_dims, const Reducer& reducer)

Reduce a tensor using a user-defined reduction operator.  See `SumReducer`
in TensorFunctors.h for information on how to implement a reduction operator.


## Trace

A *Trace* operation returns a tensor with fewer dimensions than the original
tensor. It returns a tensor whose elements are the sum of the elements of the
original tensor along the main diagonal for a list of specified dimensions, the
"trace dimensions". Similar to the `Reduction Dimensions`, the trace dimensions
are passed as an input parameter to the operation, are of type `<TensorType>::``Dimensions`
, and have the same requirements when passed as an input parameter. In addition,
the trace dimensions must have the same size.

Example: Trace along 2 dimensions.

    // Create a tensor of 3 dimensions
    Eigen::Tensor<int, 3> a(2, 2, 3);
    a.setValues({{{1, 2, 3}, {4, 5, 6}}, {{7, 8, 9}, {10, 11, 12}}});
    // Specify the dimensions along which the trace will be computed.
    // In this example, the trace can only be computed along the dimensions
    // with indices 0 and 1
    Eigen::array<int, 2> dims({0, 1});
    // The output tensor contains all but the trace dimensions.
    Tensor<int, 1> a_trace = a.trace(dims);
    cout << "a_trace:" << endl;
    cout << a_trace << endl;
    =>
    a_trace:
    11
    13
    15


### <Operation> trace(const Dimensions& new_dims)
### <Operation> trace()

As a special case, if no parameter is passed to the operation, trace is computed
along *all* dimensions of the input tensor.

Example: Trace along all dimensions.

    // Create a tensor of 3 dimensions, with all dimensions having the same size.
    Eigen::Tensor<int, 3> a(3, 3, 3);
    a.setValues({{{1, 2, 3}, {4, 5, 6}, {7, 8, 9}},
                {{10, 11, 12}, {13, 14, 15}, {16, 17, 18}},
                {{19, 20, 21}, {22, 23, 24}, {25, 26, 27}}});
    // Result is a zero dimension tensor
    Tensor<int, 0> a_trace = a.trace();
    cout<<"a_trace:"<<endl;
    cout<<a_trace<<endl;
    =>
    a_trace:
    42


## Scan Operations

A *Scan* operation returns a tensor with the same dimensions as the original
tensor. The operation performs an inclusive scan along the specified
axis, which means it computes a running total along the axis for a given
reduction operation.
If the reduction operation corresponds to summation, then this computes the
prefix sum of the tensor along the given axis.

Example:
dd a comment to this line

    // Create a tensor of 2 dimensions
    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{1, 2, 3}, {4, 5, 6}});
    // Scan it along the second dimension (1) using summation
    Eigen::Tensor<int, 2> b = a.cumsum(1);
    // The result is a tensor with the same size as the input
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    1 2 3
    4 5 6

    b
    1  3  6
    4  9 15

### <Operation> cumsum(const Index& axis)

Perform a scan by summing consecutive entries.

### <Operation> cumprod(const Index& axis)

Perform a scan by multiplying consecutive entries.


## Convolutions

### <Operation> convolve(const Kernel& kernel, const Dimensions& dims)

Returns a tensor that is the output of the convolution of the input tensor with the kernel,
along the specified dimensions of the input tensor. The dimension size for dimensions of the output tensor
which were part of the convolution will be reduced by the formula:
output_dim_size = input_dim_size - kernel_dim_size + 1 (requires: input_dim_size >= kernel_dim_size).
The dimension sizes for dimensions that were not part of the convolution will remain the same.
Performance of the convolution can depend on the length of the stride(s) of the input tensor dimension(s) along which the
convolution is computed (the first dimension has the shortest stride for ColMajor, whereas RowMajor's shortest stride is
for the last dimension).

    // Compute convolution along the second and third dimension.
    Tensor<float, 4, DataLayout> input(3, 3, 7, 11);
    Tensor<float, 2, DataLayout> kernel(2, 2);
    Tensor<float, 4, DataLayout> output(3, 2, 6, 11);
    input.setRandom();
    kernel.setRandom();

    Eigen::array<ptrdiff_t, 2> dims({1, 2});  // Specify second and third dimension for convolution.
    output = input.convolve(kernel, dims);

    for (int i = 0; i < 3; ++i) {
      for (int j = 0; j < 2; ++j) {
        for (int k = 0; k < 6; ++k) {
          for (int l = 0; l < 11; ++l) {
            const float result = output(i,j,k,l);
            const float expected = input(i,j+0,k+0,l) * kernel(0,0) +
                                   input(i,j+1,k+0,l) * kernel(1,0) +
                                   input(i,j+0,k+1,l) * kernel(0,1) +
                                   input(i,j+1,k+1,l) * kernel(1,1);
            VERIFY_IS_APPROX(result, expected);
          }
        }
      }
    }


## Geometrical Operations

These operations return a Tensor with different dimensions than the original
Tensor.  They can be used to access slices of tensors, see them with different
dimensions, or pad tensors with additional data.

### <Operation> reshape(const Dimensions& new_dims)

Returns a view of the input tensor that has been reshaped to the specified
new dimensions.  The argument new_dims is an array of Index values.  The
rank of the resulting tensor is equal to the number of elements in new_dims.

The product of all the sizes in the new dimension array must be equal to
the number of elements in the input tensor.

    // Increase the rank of the input tensor by introducing a new dimension
    // of size 1.
    Tensor<float, 2> input(7, 11);
    array<int, 3> three_dims{{7, 11, 1}};
    Tensor<float, 3> result = input.reshape(three_dims);

    // Decrease the rank of the input tensor by merging 2 dimensions;
    array<int, 1> one_dim{{7 * 11}};
    Tensor<float, 1> result = input.reshape(one_dim);

This operation does not move any data in the input tensor, so the resulting
contents of a reshaped Tensor depend on the data layout of the original Tensor.

For example this is what happens when you `reshape()` a 2D ColMajor tensor
to one dimension:

    Eigen::Tensor<float, 2, Eigen::ColMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 1> one_dim({3 * 2});
    Eigen::Tensor<float, 1, Eigen::ColMajor> b = a.reshape(one_dim);
    cout << "b" << endl << b << endl;
    =>
    b
      0
    300
    100
    400
    200
    500

This is what happens when the 2D Tensor is RowMajor:

    Eigen::Tensor<float, 2, Eigen::RowMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 1> one_dim({3 * 2});
    Eigen::Tensor<float, 1, Eigen::RowMajor> b = a.reshape(one_dim);
    cout << "b" << endl << b << endl;
    =>
    b
      0
    100
    200
    300
    400
    500

The reshape operation is a lvalue. In other words, it can be used on the left
side of the assignment operator.

The previous example can be rewritten as follow:

    Eigen::Tensor<float, 2, Eigen::ColMajor> a(2, 3);
    a.setValues({{0.0f, 100.0f, 200.0f}, {300.0f, 400.0f, 500.0f}});
    Eigen::array<Eigen::DenseIndex, 2> two_dim({2, 3});
    Eigen::Tensor<float, 1, Eigen::ColMajor> b(6);
    b.reshape(two_dim) = a;
    cout << "b" << endl << b << endl;
    =>
    b
      0
    300
    100
    400
    200
    500

Note that "b" itself was not reshaped but that instead the assignment is done to
the reshape view of b.


### <Operation> shuffle(const Shuffle& shuffle)

Returns a copy of the input tensor whose dimensions have been
reordered according to the specified permutation. The argument shuffle
is an array of Index values. Its size is the rank of the input
tensor. It must contain a permutation of 0, 1, ..., rank - 1. The i-th
dimension of the output tensor equals to the size of the shuffle[i]-th
dimension of the input tensor. For example:

    // Shuffle all dimensions to the left by 1.
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output = input.shuffle({1, 2, 0})

    eigen_assert(output.dimension(0) == 30);
    eigen_assert(output.dimension(1) == 50);
    eigen_assert(output.dimension(2) == 20);

Indices into the output tensor are shuffled accordingly to formulate
indices into the input tensor. For example, one can assert in the above
code snippet that:

    eigen_assert(output(3, 7, 11) == input(11, 3, 7));

In general, one can assert that

    eigen_assert(output(..., indices[shuffle[i]], ...) ==
                 input(..., indices[i], ...))

The shuffle operation results in a lvalue, which means that it can be assigned
to. In other words, it can be used on the left side of the assignment operator.

Let's rewrite the previous example to take advantage of this feature:

    // Shuffle all dimensions to the left by 1.
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output(30, 50, 20);
    output.shuffle({2, 0, 1}) = input;


### <Operation> stride(const Strides& strides)

Returns a view of the input tensor that strides (skips stride-1
elements) along each of the dimensions.  The argument strides is an
array of Index values.  The dimensions of the resulting tensor are
ceil(input_dimensions[i] / strides[i]).

For example this is what happens when you `stride()` a 2D tensor:

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}, {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<Eigen::DenseIndex, 2> strides({3, 2});
    Eigen::Tensor<int, 2> b = a.stride(strides);
    cout << "b" << endl << b << endl;
    =>
    b
       0   200
     900  1100

It is possible to assign a tensor to a stride:
    Tensor<float, 3> input(20, 30, 50);
    // ... set some values in input.
    Tensor<float, 3> output(40, 90, 200);
    output.stride({2, 3, 4}) = input;


### <Operation> slice(const StartIndices& offsets, const Sizes& extents)

Returns a sub-tensor of the given tensor. For each dimension i, the slice is
made of the coefficients stored between offset[i] and offset[i] + extents[i] in
the input tensor.

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                 {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<int, 2> offsets = {1, 0};
    Eigen::array<int, 2> extents = {2, 2};
    Eigen::Tensor<int, 1> slice = a.slice(offsets, extents);
    cout << "a" << endl << a << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    cout << "slice" << endl << slice << endl;
    =>
    slice
     300   400
     600   700


### <Operation> chip(const Index offset, const Index dim)

A chip is a special kind of slice. It is the subtensor at the given offset in
the dimension dim. The returned tensor has one fewer dimension than the input
tensor: the dimension dim is removed.

For example, a matrix chip would be either a row or a column of the input
matrix.

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                 {600, 700, 800}, {900, 1000, 1100}});
    Eigen::Tensor<int, 1> row_3 = a.chip(2, 0);
    Eigen::Tensor<int, 1> col_2 = a.chip(1, 1);
    cout << "a" << endl << a << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    cout << "row_3" << endl << row_3 << endl;
    =>
    row_3
       600   700   800
    cout << "col_2" << endl << col_2 << endl;
    =>
    col_2
       100   400   700    1000

It is possible to assign values to a tensor chip since the chip operation is a
lvalue. For example:

    Eigen::Tensor<int, 1> a(3);
    a.setValues({{100, 200, 300}});
    Eigen::Tensor<int, 2> b(2, 3);
    b.setZero();
    b.chip(0, 0) = a;
    cout << "a" << endl << a << endl;
    =>
    a
     100
     200
     300
    cout << "b" << endl << b << endl;
    =>
    b
       100   200   300
         0     0     0


### <Operation> reverse(const ReverseDimensions& reverse)

Returns a view of the input tensor that reverses the order of the coefficients
along a subset of the dimensions.  The argument reverse is an array of boolean
values that indicates whether or not the order of the coefficients should be
reversed along each of the dimensions.  This operation preserves the dimensions
of the input tensor.

For example this is what happens when you `reverse()` the first dimension
of a 2D tensor:

    Eigen::Tensor<int, 2> a(4, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500},
                {600, 700, 800}, {900, 1000, 1100}});
    Eigen::array<bool, 2> reverse({true, false});
    Eigen::Tensor<int, 2> b = a.reverse(reverse);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
     600   700   800
     900  1000  1100
    b
     900  1000  1100
     600   700   800
     300   400   500
       0   100   200


### <Operation> broadcast(const Broadcast& broadcast)

Returns a view of the input tensor in which the input is replicated one to many
times.
The broadcast argument specifies how many copies of the input tensor need to be
made in each of the dimensions.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}});
    Eigen::array<int, 2> bcast({3, 2});
    Eigen::Tensor<int, 2> b = a.broadcast(bcast);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
    b
       0   100   200    0   100   200
     300   400   500  300   400   500
       0   100   200    0   100   200
     300   400   500  300   400   500
       0   100   200    0   100   200
     300   400   500  300   400   500

### <Operation> concatenate(const OtherDerived& other, Axis axis)

TODO

### <Operation>  pad(const PaddingDimensions& padding)

Returns a view of the input tensor in which the input is padded with zeros.

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 100, 200}, {300, 400, 500}});
    Eigen::array<pair<int, int>, 2> paddings;
    paddings[0] = make_pair(0, 1);
    paddings[1] = make_pair(2, 3);
    Eigen::Tensor<int, 2> b = a.pad(paddings);
    cout << "a" << endl << a << endl << "b" << endl << b << endl;
    =>
    a
       0   100   200
     300   400   500
    b
       0     0     0    0
       0     0     0    0
       0   100   200    0
     300   400   500    0
       0     0     0    0
       0     0     0    0
       0     0     0    0


### <Operation>  extract_patches(const PatchDims& patch_dims)

Returns a tensor of coefficient patches extracted from the input tensor, where
each patch is of dimension specified by 'patch_dims'. The returned tensor has
one greater dimension than the input tensor, which is used to index each patch.
The patch index in the output tensor depends on the data layout of the input
tensor: the patch index is the last dimension ColMajor layout, and the first
dimension in RowMajor layout.

For example, given the following input tensor:

    Eigen::Tensor<float, 2, DataLayout> tensor(3,4);
    tensor.setValues({{0.0f, 1.0f, 2.0f, 3.0f},
                      {4.0f, 5.0f, 6.0f, 7.0f},
                      {8.0f, 9.0f, 10.0f, 11.0f}});

    cout << "tensor: " << endl << tensor << endl;
    =>
    tensor:
     0   1   2   3
     4   5   6   7
     8   9  10  11

Six 2x2 patches can be extracted and indexed using the following code:

    Eigen::Tensor<float, 3, DataLayout> patch;
    Eigen::array<ptrdiff_t, 2> patch_dims;
    patch_dims[0] = 2;
    patch_dims[1] = 2;
    patch = tensor.extract_patches(patch_dims);
    for (int k = 0; k < 6; ++k) {
      cout << "patch index: " << k << endl;
      for (int i = 0; i < 2; ++i) {
    	for (int j = 0; j < 2; ++j) {
    	  if (DataLayout == ColMajor) {
    		cout << patch(i, j, k) << " ";
    	  } else {
    		cout << patch(k, i, j) << " ";
    	  }
    	}
    	cout << endl;
      }
    }

This code results in the following output when the data layout is ColMajor:

    patch index: 0
    0 1
    4 5
    patch index: 1
    4 5
    8 9
    patch index: 2
    1 2
    5 6
    patch index: 3
    5 6
    9 10
    patch index: 4
    2 3
    6 7
    patch index: 5
    6 7
    10 11

This code results in the following output when the data layout is RowMajor:
(NOTE: the set of patches is the same as in ColMajor, but are indexed differently).

    patch index: 0
    0 1
    4 5
    patch index: 1
    1 2
    5 6
    patch index: 2
    2 3
    6 7
    patch index: 3
    4 5
    8 9
    patch index: 4
    5 6
    9 10
    patch index: 5
    6 7
    10 11

### <Operation>  extract_image_patches(const Index patch_rows, const Index patch_cols, const Index row_stride, const Index col_stride, const PaddingType padding_type)

Returns a tensor of coefficient image patches extracted from the input tensor,
which is expected to have dimensions ordered as follows (depending on the data
layout of the input tensor, and the number of additional dimensions 'N'):

*) ColMajor
1st dimension: channels (of size d)
2nd dimension: rows (of size r)
3rd dimension: columns (of size c)
4th-Nth dimension: time (for video) or batch (for bulk processing).

*) RowMajor (reverse order of ColMajor)
1st-Nth dimension: time (for video) or batch (for bulk processing).
N+1'th dimension: columns (of size c)
N+2'th dimension: rows (of size r)
N+3'th dimension: channels (of size d)

The returned tensor has one greater dimension than the input tensor, which is
used to index each patch. The patch index in the output tensor depends on the
data layout of the input tensor: the patch index is the 4'th dimension in
ColMajor layout, and the 4'th from the last dimension in RowMajor layout.

For example, given the following input tensor with the following dimension
sizes:
 *) depth:   2
 *) rows:    3
 *) columns: 5
 *) batch:   7

    Tensor<float, 4> tensor(2,3,5,7);
    Tensor<float, 4, RowMajor> tensor_row_major = tensor.swap_layout();

2x2 image patches can be extracted and indexed using the following code:

*) 2D patch: ColMajor (patch indexed by second-to-last dimension)

    Tensor<float, 5> twod_patch;
    twod_patch = tensor.extract_image_patches<2, 2>();
    // twod_patch.dimension(0) == 2
    // twod_patch.dimension(1) == 2
    // twod_patch.dimension(2) == 2
    // twod_patch.dimension(3) == 3*5
    // twod_patch.dimension(4) == 7

*) 2D patch: RowMajor (patch indexed by the second dimension)

    Tensor<float, 5, RowMajor> twod_patch_row_major;
    twod_patch_row_major = tensor_row_major.extract_image_patches<2, 2>();
    // twod_patch_row_major.dimension(0) == 7
    // twod_patch_row_major.dimension(1) == 3*5
    // twod_patch_row_major.dimension(2) == 2
    // twod_patch_row_major.dimension(3) == 2
    // twod_patch_row_major.dimension(4) == 2

## Special Operations

### <Operation> cast<T>()

Returns a tensor of type T with the same dimensions as the original tensor.
The returned tensor contains the values of the original tensor converted to
type T.

    Eigen::Tensor<float, 2> a(2, 3);
    Eigen::Tensor<int, 2> b = a.cast<int>();

This can be useful for example if you need to do element-wise division of
Tensors of integers.  This is not currently supported by the Tensor library
but you can easily cast the tensors to floats to do the division:

    Eigen::Tensor<int, 2> a(2, 3);
    a.setValues({{0, 1, 2}, {3, 4, 5}});
    Eigen::Tensor<int, 2> b =
        (a.cast<float>() / a.constant(2).cast<float>()).cast<int>();
    cout << "a" << endl << a << endl << endl;
    cout << "b" << endl << b << endl << endl;
    =>
    a
    0 1 2
    3 4 5

    b
    0 0 1
    1 2 2


### <Operation>     eval()

TODO


## Representation of scalar values

Scalar values are often represented by tensors of size 1 and rank 0.For example
Tensor<T, N>::maximum() currently returns a Tensor<T, 0>. Similarly, the inner
product of 2 1d tensors (through contractions) returns a 0d tensor.

## Limitations

*   The number of tensor dimensions is currently limited to 250 when using a
    compiler that supports cxx11. It is limited to only 5 for older compilers.
*   The IndexList class requires a cxx11 compliant compiler. You can use an
    array of indices instead if you don't have access to a modern compiler.
*   On GPUs only floating point values are properly tested and optimized for.
*   Complex and integer values are known to be broken on GPUs. If you try to use
    them you'll most likely end up triggering a static assertion failure such as
    EIGEN_STATIC_ASSERT(packetSize > 1, YOU_MADE_A_PROGRAMMING_MISTAKE)




==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/Tensor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_H

namespace Eigen {

/** \class Tensor
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor class.
  *
  * The %Tensor class is the work-horse for all \em dense tensors within Eigen.
  *
  * The %Tensor class encompasses only dynamic-size objects so far.
  *
  * The first two template parameters are required:
  * \tparam Scalar_  Numeric type, e.g. float, double, int or `std::complex<float>`.
  *                 User defined scalar types are supported as well (see \ref user_defined_scalars "here").
  * \tparam NumIndices_ Number of indices (i.e. rank of the tensor)
  *
  * The remaining template parameters are optional -- in most cases you don't have to worry about them.
  * \tparam Options_  A combination of either \b #RowMajor or \b #ColMajor, and of either
  *                 \b #AutoAlign or \b #DontAlign.
  *                 The former controls \ref TopicStorageOrders "storage order", and defaults to column-major. The latter controls alignment, which is required
  *                 for vectorization. It defaults to aligning tensors. Note that tensors currently do not support any operations that profit from vectorization.
  *                 Support for such operations (i.e. adding two tensors etc.) is planned.
  *
  * You can access elements of tensors using normal subscripting:
  *
  * \code
  * Eigen::Tensor<double, 4> t(10, 10, 10, 10);
  * t(0, 1, 2, 3) = 42.0;
  * \endcode
  *
  * This class can be extended with the help of the plugin mechanism described on the page
  * \ref TopicCustomizing_Plugins by defining the preprocessor symbol \c EIGEN_TENSOR_PLUGIN.
  *
  * <i><b>Some notes:</b></i>
  *
  * <dl>
  * <dt><b>Relation to other parts of Eigen:</b></dt>
  * <dd>The midterm development goal for this class is to have a similar hierarchy as Eigen uses for matrices, so that
  * taking blocks or using tensors in expressions is easily possible, including an interface with the vector/matrix code
  * by providing .asMatrix() and .asVector() (or similar) methods for rank 2 and 1 tensors. However, currently, the %Tensor
  * class does not provide any of these features and is only available as a stand-alone class that just allows for
  * coefficient access. Also, when fixed-size tensors are implemented, the number of template arguments is likely to
  * change dramatically.</dd>
  * </dl>
  *
  * \ref TopicStorageOrders
  */

template<typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
class Tensor : public TensorBase<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  public:
    typedef Tensor<Scalar_, NumIndices_, Options_, IndexType_> Self;
    typedef TensorBase<Tensor<Scalar_, NumIndices_, Options_, IndexType_> > Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<Self>::StorageKind StorageKind;
    typedef typename internal::traits<Self>::Index Index;
    typedef Scalar_ Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    enum {
      IsAligned = bool(EIGEN_MAX_ALIGN_BYTES>0) & !(Options_&DontAlign),
      Layout = Options_ & RowMajor ? RowMajor : ColMajor,
      CoordAccess = true,
      RawAccess = true
    };

    static const int Options = Options_;
    static const int NumIndices = NumIndices_;
    typedef DSizes<Index, NumIndices_> Dimensions;

  protected:
    TensorStorage<Scalar, Dimensions, Options> m_storage;

#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices>
    struct isOfNormalIndex{
      static const bool is_array = internal::is_base_of<array<Index, NumIndices>, CustomIndices>::value;
      static const bool is_int = NumTraits<CustomIndices>::IsInteger;
      static const bool value = is_array | is_int;
    };
#endif

  public:
    // Metadata
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         rank()                   const { return NumIndices; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         dimension(std::size_t n) const { return m_storage.dimensions()[n]; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions&             dimensions()             const { return m_storage.dimensions(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                         size()                   const { return m_storage.size(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar                        *data()                        { return m_storage.data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar                  *data()                  const { return m_storage.data(); }

    // This makes EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    // work, because that uses base().coeffRef() - and we don't yet
    // implement a similar class hierarchy
    inline Self& base()             { return *this; }
    inline const Self& base() const { return *this; }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeff(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(const array<Index, NumIndices>& indices) const
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(CustomIndices& indices) const
    {
        return coeff(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline Scalar& coeffRef(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
             >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(CustomIndices& indices)
    {
        return coeffRef(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline const Scalar& operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return this->operator()(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1) const
    {
      return coeff(array<Index, 2>(i0, i1));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2) const
    {
      return coeff(array<Index, 3>(i0, i1, i2));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      return coeff(array<Index, 4>(i0, i1, i2, i3));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      return coeff(array<Index, 5>(i0, i1, i2, i3, i4));
    }
#endif

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(CustomIndices& indices) const
    {
        return coeff(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(const array<Index, NumIndices>& indices) const
    {
      return coeff(indices);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return coeff(index);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator[](Index index) const
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead.
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    inline Scalar& operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return operator()(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1)
    {
      return coeffRef(array<Index, 2>(i0, i1));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2)
    {
      return coeffRef(array<Index, 3>(i0, i1, i2));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      return coeffRef(array<Index, 4>(i0, i1, i2, i3));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      return coeffRef(array<Index, 5>(i0, i1, i2, i3, i4));
    }
#endif

    // normal indices
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(const array<Index, NumIndices>& indices)
    {
      return coeffRef(indices);
    }

    // custom indices
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomIndices,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomIndices>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(CustomIndices& indices)
    {
      return coeffRef(internal::customIndices2Array<Index,NumIndices>(indices));
    }
#endif

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeffRef();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator[](Index index)
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor()
      : m_storage()
    {
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const Self& other)
      : m_storage(other.m_storage)
    {
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index firstDimension, IndexTypes... otherDimensions)
        : m_storage(firstDimension, otherDimensions...)
    {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#else
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit Tensor(Index dim1)
      : m_storage(dim1, array<Index, 1>(dim1))
    {
      EIGEN_STATIC_ASSERT(1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2)
      : m_storage(dim1*dim2, array<Index, 2>(dim1, dim2))
    {
      EIGEN_STATIC_ASSERT(2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3)
      : m_storage(dim1*dim2*dim3, array<Index, 3>(dim1, dim2, dim3))
    {
      EIGEN_STATIC_ASSERT(3 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3, Index dim4)
      : m_storage(dim1*dim2*dim3*dim4, array<Index, 4>(dim1, dim2, dim3, dim4))
    {
      EIGEN_STATIC_ASSERT(4 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Tensor(Index dim1, Index dim2, Index dim3, Index dim4, Index dim5)
      : m_storage(dim1*dim2*dim3*dim4*dim5, array<Index, 5>(dim1, dim2, dim3, dim4, dim5))
    {
      EIGEN_STATIC_ASSERT(5 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#endif

    /** Normal Dimension */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE explicit Tensor(const array<Index, NumIndices>& dimensions)
        : m_storage(internal::array_prod(dimensions), dimensions)
    {
      EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const TensorBase<OtherDerived, ReadOnlyAccessors>& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(const TensorBase<OtherDerived, WriteAccessors>& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    #if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor(Self&& other)
      : m_storage(std::move(other.m_storage))
    {
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(Self&& other)
    {
      m_storage = std::move(other.m_storage);
      return *this;
    }
    #endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(const Tensor& other)
    {
      typedef TensorAssignOp<Tensor, const Tensor> Assign;
      Assign assign(*this, other);
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return *this;
    }
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Tensor& operator=(const OtherDerived& other)
    {
      typedef TensorAssignOp<Tensor, const OtherDerived> Assign;
      Assign assign(*this, other);
      resize(TensorEvaluator<const Assign, DefaultDevice>(assign, DefaultDevice()).dimensions());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return *this;
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    void resize(Index firstDimension, IndexTypes... otherDimensions)
    {
      // The number of dimensions used to resize a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      resize(array<Index, NumIndices>{{firstDimension, otherDimensions...}});
    }
#endif

    /** Normal Dimension */
    EIGEN_DEVICE_FUNC void resize(const array<Index, NumIndices>& dimensions)
    {
      int i;
      Index size = Index(1);
      for (i = 0; i < NumIndices; i++) {
        internal::check_rows_cols_for_overflow<Dynamic>::run(size, dimensions[i]);
        size *= dimensions[i];
      }
      #ifdef EIGEN_INITIALIZE_COEFFS
        bool size_changed = size != this->size();
        m_storage.resize(size, dimensions);
        if(size_changed) EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
      #else
        m_storage.resize(size, dimensions);
      #endif
    }

    // Why this overload, DSizes is derived from array ??? //
    EIGEN_DEVICE_FUNC void resize(const DSizes<Index, NumIndices>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = dimensions[i];
      }
      resize(dims);
    }

    EIGEN_DEVICE_FUNC
    void resize()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      // Nothing to do: rank 0 tensors have fixed size
    }

#ifdef EIGEN_HAS_INDEX_LIST
    template <typename FirstType, typename... OtherTypes>
    EIGEN_DEVICE_FUNC
    void resize(const Eigen::IndexList<FirstType, OtherTypes...>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#endif

    /** Custom Dimension */
#ifdef EIGEN_HAS_SFINAE
    template<typename CustomDimension,
             EIGEN_SFINAE_ENABLE_IF( !(isOfNormalIndex<CustomDimension>::value) )
    >
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void resize(CustomDimension& dimensions)
    {
      resize(internal::customIndices2Array<Index,NumIndices>(dimensions));
    }
#endif

#ifndef EIGEN_EMULATE_CXX11_META_H
    template <typename std::ptrdiff_t... Indices>
    EIGEN_DEVICE_FUNC
    void resize(const Sizes<Indices...>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#else
    template <std::size_t V1, std::size_t V2, std::size_t V3, std::size_t V4, std::size_t V5>
    EIGEN_DEVICE_FUNC
    void resize(const Sizes<V1, V2, V3, V4, V5>& dimensions) {
      array<Index, NumIndices> dims;
      for (int i = 0; i < NumIndices; ++i) {
        dims[i] = static_cast<Index>(dimensions[i]);
      }
      resize(dims);
    }
#endif

  protected:

    bool checkIndexRange(const array<Index, NumIndices>& indices) const
    {
      using internal::array_apply_and_reduce;
      using internal::array_zip_and_reduce;
      using internal::greater_equal_zero_op;
      using internal::logical_and_op;
      using internal::lesser_op;

      return
        // check whether the indices are all >= 0
        array_apply_and_reduce<logical_and_op, greater_equal_zero_op>(indices) &&
        // check whether the indices fit in the dimensions
        array_zip_and_reduce<logical_and_op, lesser_op>(indices, m_storage.dimensions());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index linearizedIndex(const array<Index, NumIndices>& indices) const
    {
      if (Options&RowMajor) {
        return m_storage.dimensions().IndexOfRowMajor(indices);
      } else {
        return m_storage.dimensions().IndexOfColMajor(indices);
      }
    }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorArgMax.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//                    Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H
#define EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H

namespace Eigen {
namespace internal {

/** \class TensorIndexTuple
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor + Index Tuple class.
  *
  *
  */
template<typename XprType>
struct traits<TensorIndexTupleOp<XprType> > : public traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef Tuple<Index, typename XprTraits::Scalar> Scalar;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
};

template<typename XprType>
struct eval<TensorIndexTupleOp<XprType>, Eigen::Dense>
{
  typedef const TensorIndexTupleOp<XprType>EIGEN_DEVICE_REF type;
};

template<typename XprType>
struct nested<TensorIndexTupleOp<XprType>, 1,
              typename eval<TensorIndexTupleOp<XprType> >::type>
{
  typedef TensorIndexTupleOp<XprType> type;
};

}  // end namespace internal

template<typename XprType>
class TensorIndexTupleOp : public TensorBase<TensorIndexTupleOp<XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename Eigen::internal::nested<TensorIndexTupleOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorIndexTupleOp>::Index Index;
  typedef Tuple<Index, typename XprType::CoeffReturnType> CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIndexTupleOp(const XprType& expr)
      : m_xpr(expr) {}

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

// Eval as rvalue
template<typename ArgType, typename Device>
struct TensorEvaluator<const TensorIndexTupleOp<ArgType>, Device>
{
  typedef TensorIndexTupleOp<ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;

  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  static const int NumDims = internal::array_size<Dimensions>::value;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess = /*TensorEvaluator<ArgType, Device>::PacketAccess*/ false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device) { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return CoeffReturnType(index, m_impl.coeff(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, 1);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
};

namespace internal {

/** \class TensorTupleIndex
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Converts to Tensor<Tuple<Index, Scalar> > and reduces to Tensor<Index>.
  *
  */
template<typename ReduceOp, typename Dims, typename XprType>
struct traits<TensorTupleReducerOp<ReduceOp, Dims, XprType> > : public traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef Index Scalar;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
};

template<typename ReduceOp, typename Dims, typename XprType>
struct eval<TensorTupleReducerOp<ReduceOp, Dims, XprType>, Eigen::Dense>
{
  typedef const TensorTupleReducerOp<ReduceOp, Dims, XprType>EIGEN_DEVICE_REF type;
};

template<typename ReduceOp, typename Dims, typename XprType>
struct nested<TensorTupleReducerOp<ReduceOp, Dims, XprType>, 1,
              typename eval<TensorTupleReducerOp<ReduceOp, Dims, XprType> >::type>
{
  typedef TensorTupleReducerOp<ReduceOp, Dims, XprType> type;
};

}  // end namespace internal

template<typename ReduceOp, typename Dims, typename XprType>
class TensorTupleReducerOp : public TensorBase<TensorTupleReducerOp<ReduceOp, Dims, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename Eigen::internal::nested<TensorTupleReducerOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorTupleReducerOp>::Index Index;
  typedef Index CoeffReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorTupleReducerOp(const XprType& expr,
                                                          const ReduceOp& reduce_op,
                                                          const Index return_dim,
                                                          const Dims& reduce_dims)
      : m_xpr(expr), m_reduce_op(reduce_op), m_return_dim(return_dim), m_reduce_dims(reduce_dims) {}

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_xpr; }

  EIGEN_DEVICE_FUNC
  const ReduceOp& reduce_op() const { return m_reduce_op; }

  EIGEN_DEVICE_FUNC
  const Dims& reduce_dims() const { return m_reduce_dims; }

  EIGEN_DEVICE_FUNC
  Index return_dim() const { return m_return_dim; }

  protected:
    typename XprType::Nested m_xpr;
    const ReduceOp m_reduce_op;
    const Index m_return_dim;
    const Dims m_reduce_dims;
};

// Eval as rvalue
template<typename ReduceOp, typename Dims, typename ArgType, typename Device>
struct TensorEvaluator<const TensorTupleReducerOp<ReduceOp, Dims, ArgType>, Device>
{
  typedef TensorTupleReducerOp<ReduceOp, Dims, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename TensorIndexTupleOp<ArgType>::CoeffReturnType TupleType;
  typedef typename TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device>::Dimensions Dimensions;
  typedef typename TensorEvaluator<const TensorIndexTupleOp<ArgType> , Device>::Dimensions InputDimensions;
  static const int NumDims = internal::array_size<InputDimensions>::value;
  typedef array<Index, NumDims> StrideDims;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<TupleType, Device> TupleStorageMem;

  enum {
    IsAligned         = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess      = /*TensorEvaluator<ArgType, Device>::PacketAccess*/ false,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_orig_impl(op.expression(), device),
        m_impl(op.expression().index_tuples().reduce(op.reduce_dims(), op.reduce_op()), device),
        m_return_dim(op.return_dim())
  {
    gen_strides(m_orig_impl.dimensions(), m_strides);
    if (Layout == static_cast<int>(ColMajor)) {
      const Index total_size = internal::array_prod(m_orig_impl.dimensions());
      m_stride_mod = (m_return_dim < NumDims - 1) ? m_strides[m_return_dim + 1] : total_size;
    } else {
      const Index total_size = internal::array_prod(m_orig_impl.dimensions());
      m_stride_mod = (m_return_dim > 0) ? m_strides[m_return_dim - 1] : total_size;
    }    
    // If m_return_dim is not a valid index, returns 1 or this can crash on Windows.
    m_stride_div = ((m_return_dim >= 0) &&
                    (m_return_dim < static_cast<Index>(m_strides.size())))
                   ? m_strides[m_return_dim] : 1;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    const TupleType v = m_impl.coeff(index);
    return (m_return_dim < 0) ? v.first : (v.first % m_stride_mod) / m_stride_div;
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }
#ifdef EIGEN_USE_SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_orig_impl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost = 1.0 +
        (m_return_dim < 0 ? 0.0 : (TensorOpCost::ModCost<Index>() + TensorOpCost::DivCost<Index>()));
    return m_orig_impl.costPerCoeff(vectorized) +
           m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, compute_cost);
  }

 private:
  EIGEN_DEVICE_FUNC void gen_strides(const InputDimensions& dims, StrideDims& strides) {
    if (m_return_dim < 0) {
      return;  // Won't be using the strides.
    }
    eigen_assert(m_return_dim < NumDims &&
                 "Asking to convert index to a dimension outside of the rank");

    // Calculate m_stride_div and m_stride_mod, which are used to
    // calculate the value of an index w.r.t. the m_return_dim.
    if (Layout == static_cast<int>(ColMajor)) {
      strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        strides[i] = strides[i-1] * dims[i-1];
      }
    } else {
      strides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        strides[i] = strides[i+1] * dims[i+1];
      }
    }
  }

 protected:
  TensorEvaluator<const TensorIndexTupleOp<ArgType>, Device> m_orig_impl;
  TensorEvaluator<const TensorReductionOp<ReduceOp, Dims, const TensorIndexTupleOp<ArgType> >, Device> m_impl;
  const Index m_return_dim;
  StrideDims m_strides;
  Index m_stride_mod;
  Index m_stride_div;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_ARG_MAX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorAssign.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H
#define EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H

namespace Eigen {

/** \class TensorAssign
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor assignment class.
  *
  * This class is represents the assignment of the values resulting from the evaluation of
  * the rhs expression to the memory locations denoted by the lhs expression.
  */
namespace internal {
template<typename LhsXprType, typename RhsXprType>
struct traits<TensorAssignOp<LhsXprType, RhsXprType> >
{
  typedef typename LhsXprType::Scalar Scalar;
  typedef typename traits<LhsXprType>::StorageKind StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const std::size_t NumDimensions = internal::traits<LhsXprType>::NumDimensions;
  static const int Layout = internal::traits<LhsXprType>::Layout;
  typedef typename traits<LhsXprType>::PointerType PointerType;

  enum {
    Flags = 0
  };
};

template<typename LhsXprType, typename RhsXprType>
struct eval<TensorAssignOp<LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorAssignOp<LhsXprType, RhsXprType>& type;
};

template<typename LhsXprType, typename RhsXprType>
struct nested<TensorAssignOp<LhsXprType, RhsXprType>, 1, typename eval<TensorAssignOp<LhsXprType, RhsXprType> >::type>
{
  typedef TensorAssignOp<LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename LhsXprType, typename RhsXprType>
class TensorAssignOp : public TensorBase<TensorAssignOp<LhsXprType, RhsXprType> >
{
  public:
  typedef typename Eigen::internal::traits<TensorAssignOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename LhsXprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorAssignOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorAssignOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorAssignOp>::Index Index;

  static const int NumDims = Eigen::internal::traits<TensorAssignOp>::NumDimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorAssignOp(LhsXprType& lhs, const RhsXprType& rhs)
      : m_lhs_xpr(lhs), m_rhs_xpr(rhs) {}

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return *((typename internal::remove_all<typename LhsXprType::Nested>::type*)&m_lhs_xpr); }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename internal::remove_all<typename LhsXprType::Nested>::type& m_lhs_xpr;
    const typename internal::remove_all<typename RhsXprType::Nested>::type& m_rhs_xpr;
};


template<typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorAssignOp<LeftArgType, RightArgType>, Device>
{
  typedef TensorAssignOp<LeftArgType, RightArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename TensorEvaluator<RightArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  static const int NumDims = XprType::NumDims;

  enum {
    IsAligned         = int(TensorEvaluator<LeftArgType, Device>::IsAligned) &
                        int(TensorEvaluator<RightArgType, Device>::IsAligned),
    PacketAccess      = int(TensorEvaluator<LeftArgType, Device>::PacketAccess) &
                        int(TensorEvaluator<RightArgType, Device>::PacketAccess),
    BlockAccess       = int(TensorEvaluator<LeftArgType, Device>::BlockAccess) &
                        int(TensorEvaluator<RightArgType, Device>::BlockAccess),
    PreferBlockAccess = int(TensorEvaluator<LeftArgType, Device>::PreferBlockAccess) |
                        int(TensorEvaluator<RightArgType, Device>::PreferBlockAccess),
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = TensorEvaluator<LeftArgType, Device>::RawAccess
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const RightArgType, Device>::TensorBlock
      RightTensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const Device& device) :
      m_leftImpl(op.lhsExpression(), device),
      m_rightImpl(op.rhsExpression(), device)
  {
    EIGEN_STATIC_ASSERT(
        (static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) ==
         static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout)),
        YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // The dimensions of the lhs and the rhs tensors should be equal to prevent
    // overflows and ensure the result is fully initialized.
    // TODO: use left impl instead if right impl dimensions are known at compile time.
    return m_rightImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    eigen_assert(dimensions_match(m_leftImpl.dimensions(), m_rightImpl.dimensions()));
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    // If the lhs provides raw access to its storage area (i.e. if m_leftImpl.data() returns a non
    // null value), attempt to evaluate the rhs expression in place. Returns true iff in place
    // evaluation isn't supported and the caller still needs to manually assign the values generated
    // by the rhs to the lhs.
    return m_rightImpl.evalSubExprsIfNeeded(m_leftImpl.data());
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(
          m_leftImpl.data(), [done](bool need_assign) { done(need_assign); });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalScalar(Index i) {
    m_leftImpl.coeffRef(i) = m_rightImpl.coeff(i);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalPacket(Index i) {

    const int LhsStoreMode = TensorEvaluator<LeftArgType, Device>::IsAligned ? Aligned : Unaligned;
    const int RhsLoadMode = TensorEvaluator<RightArgType, Device>::IsAligned ? Aligned : Unaligned;
    m_leftImpl.template writePacket<LhsStoreMode>(i, m_rightImpl.template packet<RhsLoadMode>(i));
  }
  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_leftImpl.coeff(index);
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const
  {
    return m_leftImpl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // We assume that evalPacket or evalScalar is called to perform the
    // assignment and account for the cost of the write here, but reduce left
    // cost by one load because we are using m_leftImpl.coeffRef.
    TensorOpCost left = m_leftImpl.costPerCoeff(vectorized);
    return m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(
               numext::maxi(0.0, left.bytes_loaded() - sizeof(CoeffReturnType)),
               left.bytes_stored(), left.compute_cycles()) +
           TensorOpCost(0, sizeof(CoeffReturnType), 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::merge(
        m_leftImpl.getResourceRequirements(),
        m_rightImpl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalBlock(
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    if (TensorEvaluator<LeftArgType, Device>::RawAccess &&
        m_leftImpl.data() != NULL) {
      // If destination has raw data access, we pass it as a potential
      // destination for a block descriptor evaluation.
      desc.template AddDestinationBuffer<Layout>(
          /*dst_base=*/m_leftImpl.data() + desc.offset(),
          /*dst_strides=*/internal::strides<Layout>(m_leftImpl.dimensions()));
    }

    RightTensorBlock block = m_rightImpl.block(desc, scratch, /*root_of_expr_ast=*/true);
    // If block was evaluated into a destination, there is no need to do assignment.
    if (block.kind() != internal::TensorBlockKind::kMaterializedInOutput) {
      m_leftImpl.writeBlock(desc, block);
    }
    block.cleanup();
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_leftImpl.data(); }

 private:
  TensorEvaluator<LeftArgType, Device> m_leftImpl;
  TensorEvaluator<RightArgType, Device> m_rightImpl;
};

}


#endif // EIGEN_CXX11_TENSOR_TENSOR_ASSIGN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BASE_H
#define EIGEN_CXX11_TENSOR_TENSOR_BASE_H

// clang-format off

namespace Eigen {

/** \class TensorBase
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor base class.
  *
  * This class is the common parent of the Tensor and TensorMap class, thus
  * making it possible to use either class interchangeably in expressions.
  */
#ifndef EIGEN_PARSED_BY_DOXYGEN
// FIXME Doxygen does not like the inheritance with different template parameters
// Since there is no doxygen documentation inside, we disable it for now
template<typename Derived>
class TensorBase<Derived, ReadOnlyAccessors>
{
  public:
    typedef internal::traits<Derived> DerivedTraits;
    typedef typename DerivedTraits::Scalar Scalar;
    typedef typename DerivedTraits::Index Index;
    typedef typename internal::remove_const<Scalar>::type CoeffReturnType;
    static const int NumDimensions = DerivedTraits::NumDimensions;

    // Generic nullary operation support.
    template <typename CustomNullaryOp> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<CustomNullaryOp, const Derived>
    nullaryExpr(const CustomNullaryOp& func) const {
      return TensorCwiseNullaryOp<CustomNullaryOp, const Derived>(derived(), func);
    }

    // Coefficient-wise nullary operators
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived>
    constant(const Scalar& value) const {
      return nullaryExpr(internal::scalar_constant_op<Scalar>(value));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<internal::UniformRandomGenerator<Scalar>, const Derived>
    random() const {
      return nullaryExpr(internal::UniformRandomGenerator<Scalar>());
    }
    template <typename RandomGenerator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseNullaryOp<RandomGenerator, const Derived>
    random(const RandomGenerator& gen = RandomGenerator()) const {
      return nullaryExpr(gen);
    }

    // Tensor generation
    template <typename Generator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorGeneratorOp<Generator, const Derived>
    generate(const Generator& generator) const {
      return TensorGeneratorOp<Generator, const Derived>(derived(), generator);
    }

    // Generic unary operation support.
    template <typename CustomUnaryOp> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<CustomUnaryOp, const Derived>
    unaryExpr(const CustomUnaryOp& func) const {
      return TensorCwiseUnaryOp<CustomUnaryOp, const Derived>(derived(), func);
    }

    // Coefficient-wise unary operators
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const Derived>
    operator-() const {
      return unaryExpr(internal::scalar_opposite_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_sqrt_op<Scalar>, const Derived>
    sqrt() const {
      return unaryExpr(internal::scalar_sqrt_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_sign_op<Scalar>, const Derived>
    sign() const {
      return unaryExpr(internal::scalar_sign_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_rsqrt_op<Scalar>, const Derived>
    rsqrt() const {
      return unaryExpr(internal::scalar_rsqrt_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_square_op<Scalar>, const Derived>
    square() const {
      return unaryExpr(internal::scalar_square_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_cube_op<Scalar>, const Derived>
    cube() const {
      return unaryExpr(internal::scalar_cube_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_inverse_op<Scalar>, const Derived>
    inverse() const {
      return unaryExpr(internal::scalar_inverse_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_tanh_op<Scalar>, const Derived>
    tanh() const {
      return unaryExpr(internal::scalar_tanh_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_lgamma_op<Scalar>, const Derived>
    lgamma() const {
      return unaryExpr(internal::scalar_lgamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_digamma_op<Scalar>, const Derived>
    digamma() const {
      return unaryExpr(internal::scalar_digamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i0_op<Scalar>, const Derived>
    bessel_i0() const {
      return unaryExpr(internal::scalar_bessel_i0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i0e_op<Scalar>, const Derived>
    bessel_i0e() const {
      return unaryExpr(internal::scalar_bessel_i0e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i1_op<Scalar>, const Derived>
    bessel_i1() const {
      return unaryExpr(internal::scalar_bessel_i1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_i1e_op<Scalar>, const Derived>
    bessel_i1e() const {
      return unaryExpr(internal::scalar_bessel_i1e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_j0_op<Scalar>, const Derived>
    bessel_j0() const {
      return unaryExpr(internal::scalar_bessel_j0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_y0_op<Scalar>, const Derived>
    bessel_y0() const {
      return unaryExpr(internal::scalar_bessel_y0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_j1_op<Scalar>, const Derived>
    bessel_j1() const {
      return unaryExpr(internal::scalar_bessel_j1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_y1_op<Scalar>, const Derived>
    bessel_y1() const {
      return unaryExpr(internal::scalar_bessel_y1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k0_op<Scalar>, const Derived>
    bessel_k0() const {
      return unaryExpr(internal::scalar_bessel_k0_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k0e_op<Scalar>, const Derived>
    bessel_k0e() const {
      return unaryExpr(internal::scalar_bessel_k0e_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k1_op<Scalar>, const Derived>
    bessel_k1() const {
      return unaryExpr(internal::scalar_bessel_k1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_bessel_k1e_op<Scalar>, const Derived>
    bessel_k1e() const {
      return unaryExpr(internal::scalar_bessel_k1e_op<Scalar>());
    }

    // igamma(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igamma_op<Scalar>, const Derived, const OtherDerived>
    igamma(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igamma_op<Scalar>());
    }

    // igamma_der_a(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igamma_der_a_op<Scalar>, const Derived, const OtherDerived>
    igamma_der_a(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igamma_der_a_op<Scalar>());
    }

    // gamma_sample_der_alpha(alpha = this, sample = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_gamma_sample_der_alpha_op<Scalar>, const Derived, const OtherDerived>
    gamma_sample_der_alpha(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_gamma_sample_der_alpha_op<Scalar>());
    }

    // igammac(a = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_igammac_op<Scalar>, const Derived, const OtherDerived>
    igammac(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_igammac_op<Scalar>());
    }

    // zeta(x = this, q = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_zeta_op<Scalar>, const Derived, const OtherDerived>
    zeta(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_zeta_op<Scalar>());
    }

    // polygamma(n = this, x = other)
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_polygamma_op<Scalar>, const Derived, const OtherDerived>
    polygamma(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_polygamma_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_erf_op<Scalar>, const Derived>
    erf() const {
      return unaryExpr(internal::scalar_erf_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_erfc_op<Scalar>, const Derived>
    erfc() const {
      return unaryExpr(internal::scalar_erfc_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_ndtri_op<Scalar>, const Derived>
    ndtri() const {
      return unaryExpr(internal::scalar_ndtri_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_logistic_op<Scalar>, const Derived>
    sigmoid() const {
      return unaryExpr(internal::scalar_logistic_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_exp_op<Scalar>, const Derived>
    exp() const {
      return unaryExpr(internal::scalar_exp_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_expm1_op<Scalar>, const Derived>
    expm1() const {
      return unaryExpr(internal::scalar_expm1_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log_op<Scalar>, const Derived>
    log() const {
      return unaryExpr(internal::scalar_log_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log1p_op<Scalar>, const Derived>
    log1p() const {
      return unaryExpr(internal::scalar_log1p_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_log2_op<Scalar>, const Derived>
    log2() const {
      return unaryExpr(internal::scalar_log2_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_abs_op<Scalar>, const Derived>
    abs() const {
      return unaryExpr(internal::scalar_abs_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_clamp_op<Scalar>, const Derived>
    clip(Scalar min, Scalar max) const {
      return unaryExpr(internal::scalar_clamp_op<Scalar>(min, max));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const typename internal::conditional<NumTraits<CoeffReturnType>::IsComplex,
                                                             TensorCwiseUnaryOp<internal::scalar_conjugate_op<Scalar>, const Derived>,
                                                             Derived>::type
    conjugate() const {
      return choose(Cond<NumTraits<CoeffReturnType>::IsComplex>(), unaryExpr(internal::scalar_conjugate_op<Scalar>()), derived());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_pow_op<Scalar,Scalar> >, const Derived>
    pow(Scalar exponent) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_pow_op<Scalar,Scalar> >(exponent));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_real_op<Scalar>, const Derived>
    real() const {
      return unaryExpr(internal::scalar_real_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_imag_op<Scalar>, const Derived>
    imag() const {
      return unaryExpr(internal::scalar_imag_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_sum_op<Scalar,Scalar> >, const Derived>
    operator+ (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_sum_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_sum_op<Scalar> >, const Derived>
    operator+ (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_sum_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_difference_op<Scalar,Scalar> >, const Derived>
    operator- (Scalar rhs) const {
      EIGEN_STATIC_ASSERT((NumTraits<Scalar>::IsSigned || internal::is_same<Scalar, const std::complex<float> >::value), YOU_MADE_A_PROGRAMMING_MISTAKE);
      return unaryExpr(internal::bind2nd_op<internal::scalar_difference_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_difference_op<Scalar> >, const Derived>
    operator- (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_difference_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_product_op<Scalar,Scalar> >, const Derived>
    operator* (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_product_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_product_op<Scalar> >, const Derived>
    operator* (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_product_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::bind2nd_op<internal::scalar_quotient_op<Scalar,Scalar> >, const Derived>
    operator/ (Scalar rhs) const {
      return unaryExpr(internal::bind2nd_op<internal::scalar_quotient_op<Scalar,Scalar> >(rhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE friend
    const TensorCwiseUnaryOp<internal::bind1st_op<internal::scalar_quotient_op<Scalar> >, const Derived>
    operator/ (Scalar lhs, const Derived& rhs) {
      return rhs.unaryExpr(internal::bind1st_op<internal::scalar_quotient_op<Scalar> >(lhs));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_mod_op<Scalar>, const Derived>
    operator% (Scalar rhs) const {
      EIGEN_STATIC_ASSERT(NumTraits<Scalar>::IsInteger, YOU_MADE_A_PROGRAMMING_MISTAKE_TRY_MOD);
      return unaryExpr(internal::scalar_mod_op<Scalar>(rhs));
    }

    template <int NanPropagation=PropagateFast>
    EIGEN_DEVICE_FUNC
        EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar,NanPropagation>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    cwiseMax(Scalar threshold) const {
      return cwiseMax<NanPropagation>(constant(threshold));
    }

    template <int NanPropagation=PropagateFast>
    EIGEN_DEVICE_FUNC
        EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar,NanPropagation>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    cwiseMin(Scalar threshold) const {
      return cwiseMin<NanPropagation>(constant(threshold));
    }

    template<typename NewType>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const typename internal::conditional<internal::is_same<NewType, CoeffReturnType>::value,
                                                             Derived,
                                                             TensorConversionOp<NewType, const Derived> >::type
    cast() const {
      return choose(Cond<internal::is_same<NewType, CoeffReturnType>::value>(), derived(), TensorConversionOp<NewType, const Derived>(derived()));
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_round_op<Scalar>, const Derived>
    round() const {
      return unaryExpr(internal::scalar_round_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_rint_op<Scalar>, const Derived>
    rint() const {
      return unaryExpr(internal::scalar_rint_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_ceil_op<Scalar>, const Derived>
    ceil() const {
      return unaryExpr(internal::scalar_ceil_op<Scalar>());
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_floor_op<Scalar>, const Derived>
    floor() const {
      return unaryExpr(internal::scalar_floor_op<Scalar>());
    }

    // Generic binary operation support.
    template <typename CustomBinaryOp, typename OtherDerived> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>
    binaryExpr(const OtherDerived& other, const CustomBinaryOp& func) const {
      return TensorCwiseBinaryOp<CustomBinaryOp, const Derived, const OtherDerived>(derived(), other, func);
    }

    // Coefficient-wise binary operators.
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_sum_op<Scalar>, const Derived, const OtherDerived>
    operator+(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_sum_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_difference_op<Scalar>, const Derived, const OtherDerived>
    operator-(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_difference_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_product_op<Scalar>, const Derived, const OtherDerived>
    operator*(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_product_op<Scalar>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_quotient_op<Scalar>, const Derived, const OtherDerived>
    operator/(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_quotient_op<Scalar>());
    }

  template<int NaNPropagation=PropagateFast, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      const TensorCwiseBinaryOp<internal::scalar_max_op<Scalar,Scalar, NaNPropagation>, const Derived, const OtherDerived>
    cwiseMax(const OtherDerived& other) const {
    return binaryExpr(other.derived(), internal::scalar_max_op<Scalar,Scalar, NaNPropagation>());
    }

  template<int NaNPropagation=PropagateFast, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_min_op<Scalar,Scalar, NaNPropagation>, const Derived, const OtherDerived>
    cwiseMin(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_min_op<Scalar,Scalar, NaNPropagation>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_and_op, const Derived, const OtherDerived>
    operator&&(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_and_op());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_or_op, const Derived, const OtherDerived>
    operator||(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_or_op());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_boolean_xor_op, const Derived, const OtherDerived>
    operator^(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_boolean_xor_op());
    }

    // Comparisons and tests.
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>, const Derived, const OtherDerived>
    operator<(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>, const Derived, const OtherDerived>
    operator<=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>, const Derived, const OtherDerived>
    operator>(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>());
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>, const Derived, const OtherDerived>
    operator>=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>, const Derived, const OtherDerived>
    operator==(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>());
    }

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>, const Derived, const OtherDerived>
    operator!=(const OtherDerived& other) const {
      return binaryExpr(other.derived(), internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>());
    }

    // comparisons and tests for Scalars
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LT>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator<(Scalar threshold) const {
      return operator<(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_LE>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator<=(Scalar threshold) const {
      return operator<=(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GT>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator>(Scalar threshold) const {
      return operator>(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_GE>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator>=(Scalar threshold) const {
      return operator>=(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_EQ>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator==(Scalar threshold) const {
      return operator==(constant(threshold));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseBinaryOp<internal::scalar_cmp_op<Scalar, Scalar, internal::cmp_NEQ>, const Derived, const TensorCwiseNullaryOp<internal::scalar_constant_op<Scalar>, const Derived> >
    operator!=(Scalar threshold) const {
      return operator!=(constant(threshold));
    }

    // Checks
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isnan_op<Scalar>, const Derived>
    (isnan)() const {
      return unaryExpr(internal::scalar_isnan_op<Scalar>());
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isinf_op<Scalar>, const Derived>
    (isinf)() const {
      return unaryExpr(internal::scalar_isinf_op<Scalar>());
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const TensorCwiseUnaryOp<internal::scalar_isfinite_op<Scalar>, const Derived>
    (isfinite)() const {
      return unaryExpr(internal::scalar_isfinite_op<Scalar>());
    }

    // Coefficient-wise ternary operators.
    template<typename ThenDerived, typename ElseDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSelectOp<const Derived, const ThenDerived, const ElseDerived>
    select(const ThenDerived& thenTensor, const ElseDerived& elseTensor) const {
      return TensorSelectOp<const Derived, const ThenDerived, const ElseDerived>(derived(), thenTensor.derived(), elseTensor.derived());
    }

    // Contractions.
    typedef Eigen::IndexPair<Index> DimensionPair;

    template<typename OtherDerived, typename Dimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const NoOpOutputKernel>
    contract(const OtherDerived& other, const Dimensions& dims) const {
      return TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const NoOpOutputKernel>(derived(), other.derived(), dims);
    }

    template<typename OtherDerived, typename Dimensions, typename OutputKernel> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const OutputKernel>
    contract(const OtherDerived& other, const Dimensions& dims, const OutputKernel& output_kernel) const {
      return TensorContractionOp<const Dimensions, const Derived, const OtherDerived, const OutputKernel>(derived(), other.derived(), dims, output_kernel);
    }

    // Convolutions.
    template<typename KernelDerived, typename Dimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConvolutionOp<const Dimensions, const Derived, const KernelDerived>
    convolve(const KernelDerived& kernel, const Dimensions& dims) const {
      return TensorConvolutionOp<const Dimensions, const Derived, const KernelDerived>(derived(), kernel.derived(), dims);
    }

    // Fourier transforms
    template <int FFTDataType, int FFTDirection, typename FFT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorFFTOp<const FFT, const Derived, FFTDataType, FFTDirection>
    fft(const FFT& dims) const {
      return TensorFFTOp<const FFT, const Derived, FFTDataType, FFTDirection>(derived(), dims);
    }

    // Scan.
    typedef TensorScanOp<internal::SumReducer<CoeffReturnType>, const Derived> TensorScanSumOp;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanSumOp
    cumsum(const Index& axis, bool exclusive = false) const {
      return TensorScanSumOp(derived(), axis, exclusive);
    }

    typedef TensorScanOp<internal::ProdReducer<CoeffReturnType>, const Derived> TensorScanProdOp;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanProdOp
    cumprod(const Index& axis, bool exclusive = false) const {
      return TensorScanProdOp(derived(), axis, exclusive);
    }

    template <typename Reducer>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorScanOp<Reducer, const Derived>
    scan(const Index& axis, const Reducer& reducer, bool exclusive = false) const {
      return TensorScanOp<Reducer, const Derived>(derived(), axis, exclusive, reducer);
    }

    // Reductions.
    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::SumReducer<CoeffReturnType>, const Dims, const Derived>
    sum(const Dims& dims) const {
      return TensorReductionOp<internal::SumReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::SumReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::SumReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    sum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::SumReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::SumReducer<CoeffReturnType>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const Dims, const Derived>
    mean(const Dims& dims) const {
      return TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::MeanReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    mean() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MeanReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MeanReducer<CoeffReturnType>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const Dims, const Derived>
    prod(const Dims& dims) const {
      return TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const Dims, const Derived>(derived(), dims, internal::ProdReducer<CoeffReturnType>());
    }

    const TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>
    prod() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::ProdReducer<CoeffReturnType>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::ProdReducer<CoeffReturnType>());
    }

    template <typename Dims,int NanPropagation=PropagateFast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>
    maximum(const Dims& dims) const {
      return TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>(derived(), dims, internal::MaxReducer<CoeffReturnType,NanPropagation>());
    }

    template <int NanPropagation=PropagateFast>
    const TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>
    maximum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MaxReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MaxReducer<CoeffReturnType,NanPropagation>());
    }

    template <typename Dims,int NanPropagation=PropagateFast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>
    minimum(const Dims& dims) const {
      return TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const Dims, const Derived>(derived(), dims, internal::MinReducer<CoeffReturnType,NanPropagation>());
    }

    template <int NanPropagation=PropagateFast>
    const TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>
    minimum() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorReductionOp<internal::MinReducer<CoeffReturnType,NanPropagation>, const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims, internal::MinReducer<CoeffReturnType,NanPropagation>());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::AndReducer, const Dims, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    all(const Dims& dims) const {
      return cast<bool>().reduce(dims, internal::AndReducer());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::AndReducer, const DimensionList<Index, NumDimensions>, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    all() const {
      DimensionList<Index, NumDimensions> in_dims;
      return cast<bool>().reduce(in_dims, internal::AndReducer());
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::OrReducer, const Dims, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    any(const Dims& dims) const {
      return cast<bool>().reduce(dims, internal::OrReducer());
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<internal::OrReducer, const DimensionList<Index, NumDimensions>, const typename internal::conditional<internal::is_same<bool, CoeffReturnType>::value, Derived, TensorConversionOp<bool, const Derived> >::type >
    any() const {
      DimensionList<Index, NumDimensions> in_dims;
      return cast<bool>().reduce(in_dims, internal::OrReducer());
    }

   EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, NumDimensions>, const Derived>
    argmax() const {
      array<Index, NumDimensions> in_dims;
      for (Index d = 0; d < NumDimensions; ++d) in_dims[d] = d;
      return TensorTupleReducerOp<
        internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, NumDimensions>,
        const Derived>(derived(), internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >(), -1, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, NumDimensions>, const Derived>
    argmin() const {
      array<Index, NumDimensions> in_dims;
      for (Index d = 0; d < NumDimensions; ++d) in_dims[d] = d;
      return TensorTupleReducerOp<
        internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, NumDimensions>,
        const Derived>(derived(), internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >(), -1, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, 1>, const Derived>
    argmax(const Index return_dim) const {
      array<Index, 1> in_dims;
      in_dims[0] = return_dim;
      return TensorTupleReducerOp<
        internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, 1>,
        const Derived>(derived(), internal::ArgMaxTupleReducer<Tuple<Index, CoeffReturnType> >(), return_dim, in_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTupleReducerOp<
      internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
      const array<Index, 1>, const Derived>
    argmin(const Index return_dim) const {
      array<Index, 1> in_dims;
      in_dims[0] = return_dim;
      return TensorTupleReducerOp<
        internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >,
        const array<Index, 1>,
        const Derived>(derived(), internal::ArgMinTupleReducer<Tuple<Index, CoeffReturnType> >(), return_dim, in_dims);
    }

    template <typename Reducer, typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReductionOp<Reducer, const Dims, const Derived>
    reduce(const Dims& dims, const Reducer& reducer) const {
      return TensorReductionOp<Reducer, const Dims, const Derived>(derived(), dims, reducer);
    }

    template <typename Dims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorTraceOp<const Dims, const Derived>
    trace(const Dims& dims) const {
      return TensorTraceOp<const Dims, const Derived>(derived(), dims);
    }

    const TensorTraceOp<const DimensionList<Index, NumDimensions>, const Derived>
    trace() const {
      DimensionList<Index, NumDimensions> in_dims;
      return TensorTraceOp<const DimensionList<Index, NumDimensions>, const Derived>(derived(), in_dims);
    }

    template <typename Broadcast> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorBroadcastingOp<const Broadcast, const Derived>
    broadcast(const Broadcast& bcast) const {
      return TensorBroadcastingOp<const Broadcast, const Derived>(derived(), bcast);
    }

    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConcatenationOp<Axis, const Derived, const OtherDerived>
    concatenate(const OtherDerived& other, Axis axis) const {
      return TensorConcatenationOp<Axis, const Derived, const OtherDerived>(derived(), other.derived(), axis);
    }

    template <typename PatchDims> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPatchOp<const PatchDims, const Derived>
    extract_patches(const PatchDims& patch_dims) const {
      return TensorPatchOp<const PatchDims, const Derived>(derived(), patch_dims);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorImagePatchOp<Dynamic, Dynamic, const Derived>
    extract_image_patches(const Index patch_rows = 1, const Index patch_cols = 1,
                          const Index row_stride = 1, const Index col_stride = 1,
                          const Index in_row_stride = 1, const Index in_col_stride = 1,
                          const PaddingType padding_type = PADDING_SAME, const Scalar padding_value = Scalar(0)) const {
      return TensorImagePatchOp<Dynamic, Dynamic, const Derived>(derived(), patch_rows, patch_cols, row_stride, col_stride,
                                                                 in_row_stride, in_col_stride, 1, 1, padding_type, padding_value);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorImagePatchOp<Dynamic, Dynamic, const Derived>
    extract_image_patches(const Index patch_rows, const Index patch_cols,
                          const Index row_stride, const Index col_stride,
                          const Index in_row_stride, const Index in_col_stride,
                          const Index row_inflate_stride, const Index col_inflate_stride,
                          const Index padding_top, const Index padding_bottom,
                          const Index padding_left,const Index padding_right,
                          const Scalar padding_value) const {
      return TensorImagePatchOp<Dynamic, Dynamic, const Derived>(derived(), patch_rows, patch_cols, row_stride, col_stride,
                                                                 in_row_stride, in_col_stride, row_inflate_stride, col_inflate_stride,
                                                                 padding_top, padding_bottom, padding_left, padding_right, padding_value);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>
    extract_volume_patches(const Index patch_planes, const Index patch_rows, const Index patch_cols,
                           const Index plane_stride = 1, const Index row_stride = 1, const Index col_stride = 1,
                           const PaddingType padding_type = PADDING_SAME, const Scalar padding_value = Scalar(0)) const {
      return TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>(derived(), patch_planes, patch_rows, patch_cols, plane_stride, row_stride, col_stride, 1, 1, 1, 1, 1, 1, padding_type, padding_value);
    }


    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>
    extract_volume_patches(const Index patch_planes, const Index patch_rows, const Index patch_cols,
                           const Index plane_stride, const Index row_stride, const Index col_stride,
                           const Index plane_inflate_stride, const Index row_inflate_stride, const Index col_inflate_stride,
                           const Index padding_top_z, const Index padding_bottom_z,
                           const Index padding_top, const Index padding_bottom,
                           const Index padding_left, const Index padding_right, const Scalar padding_value = Scalar(0)) const {
      return TensorVolumePatchOp<Dynamic, Dynamic, Dynamic, const Derived>(derived(), patch_planes, patch_rows, patch_cols, plane_stride, row_stride, col_stride, 1, 1, 1, plane_inflate_stride, row_inflate_stride, col_inflate_stride, padding_top_z, padding_bottom_z, padding_top, padding_bottom, padding_left, padding_right, padding_value);
    }

    // Morphing operators.
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorLayoutSwapOp<const Derived>
    swap_layout() const {
      return TensorLayoutSwapOp<const Derived>(derived());
    }
    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReshapingOp<const NewDimensions, const Derived>
    reshape(const NewDimensions& newDimensions) const {
      return TensorReshapingOp<const NewDimensions, const Derived>(derived(), newDimensions);
    }
    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSlicingOp<const StartIndices, const Sizes, const Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) const {
      return TensorSlicingOp<const StartIndices, const Sizes, const Derived>(derived(), startIndices, sizes);
    }
    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, const Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) const {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                const Derived>(derived(), startIndices, stopIndices, strides);
    }
    template <Index DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<DimId, const Derived>
    chip(const Index offset) const {
      return TensorChippingOp<DimId, const Derived>(derived(), offset, DimId);
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<Dynamic, const Derived>
    chip(const Index offset, const Index dim) const {
      return TensorChippingOp<Dynamic, const Derived>(derived(), offset, dim);
    }
    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReverseOp<const ReverseDimensions, const Derived>
    reverse(const ReverseDimensions& rev) const {
      return TensorReverseOp<const ReverseDimensions, const Derived>(derived(), rev);
    }
    template <typename PaddingDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPaddingOp<const PaddingDimensions, const Derived>
    pad(const PaddingDimensions& padding) const {
      return TensorPaddingOp<const PaddingDimensions, const Derived>(derived(), padding, internal::scalar_cast_op<int, Scalar>()(0));
    }
    template <typename PaddingDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorPaddingOp<const PaddingDimensions, const Derived>
    pad(const PaddingDimensions& padding, const Scalar padding_value) const {
      return TensorPaddingOp<const PaddingDimensions, const Derived>(derived(), padding, padding_value);
    }
    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorShufflingOp<const Shuffle, const Derived>
    shuffle(const Shuffle& shfl) const {
      return TensorShufflingOp<const Shuffle, const Derived>(derived(), shfl);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingOp<const Strides, const Derived>
    stride(const Strides& strides) const {
      return TensorStridingOp<const Strides, const Derived>(derived(), strides);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorInflationOp<const Strides, const Derived>
    inflate(const Strides& strides) const {
      return TensorInflationOp<const Strides, const Derived>(derived(), strides);
    }

    // Returns a tensor containing index/value tuples
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorIndexTupleOp<const Derived>
    index_tuples() const {
      return TensorIndexTupleOp<const Derived>(derived());
    }

    // Support for custom unary and binary operations
    template <typename CustomUnaryFunc>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCustomUnaryOp<const CustomUnaryFunc, const Derived> customOp(const CustomUnaryFunc& op) const {
      return TensorCustomUnaryOp<const CustomUnaryFunc, const Derived>(derived(), op);
    }
    template <typename OtherDerived, typename CustomBinaryFunc>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorCustomBinaryOp<const CustomBinaryFunc, const Derived, const OtherDerived> customOp(const OtherDerived& other, const CustomBinaryFunc& op) const {
      return TensorCustomBinaryOp<const CustomBinaryFunc, const Derived, const OtherDerived>(derived(), other, op);
    }

    // Force the evaluation of the expression.
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorForcedEvalOp<const Derived> eval() const {
      return TensorForcedEvalOp<const Derived>(derived());
    }

  protected:
    template <typename Scalar, int NumIndices, int Options, typename IndexType> friend class Tensor;
    template <typename Scalar, typename Dimensions, int Option, typename IndexTypes> friend class TensorFixedSize;
    // the Eigen:: prefix is required to workaround a compilation issue with nvcc 9.0
    template <typename OtherDerived, int AccessLevel> friend class Eigen::TensorBase;
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Derived& derived() const { return *static_cast<const Derived*>(this); }
};

template<typename Derived, int AccessLevel = internal::accessors_level<Derived>::value>
class TensorBase : public TensorBase<Derived, ReadOnlyAccessors> {
 public:
    typedef TensorBase<Derived, ReadOnlyAccessors> Base;
    typedef internal::traits<Derived> DerivedTraits;
    typedef typename DerivedTraits::Scalar Scalar;
    typedef typename DerivedTraits::Index Index;
    typedef Scalar CoeffReturnType;
    static const int NumDimensions = DerivedTraits::NumDimensions;

    template <typename Scalar, int NumIndices, int Options, typename IndexType> friend class Tensor;
    template <typename Scalar, typename Dimensions, int Option, typename IndexTypes> friend class TensorFixedSize;
    // the Eigen:: prefix is required to workaround a compilation issue with nvcc 9.0
    template <typename OtherDerived, int OtherAccessLevel> friend class Eigen::TensorBase;

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setZero() {
      return setConstant(Scalar(0));
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setConstant(const Scalar& val) {
      return derived() = this->constant(val);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setRandom() {
      return derived() = this->random();
    }
    template <typename RandomGenerator> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setRandom() {
      return derived() = this->template random<RandomGenerator>();
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& setValues(
        const typename internal::Initializer<Derived, NumDimensions>::InitList& vals) {
      TensorEvaluator<Derived, DefaultDevice> eval(derived(), DefaultDevice());
      internal::initialize_tensor<Derived, NumDimensions>(eval, vals);
      return derived();
    }
#endif  // EIGEN_HAS_VARIADIC_TEMPLATES

    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator+=(const OtherDerived& other) {
      return derived() = derived() + other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator-=(const OtherDerived& other) {
      return derived() = derived() - other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator*=(const OtherDerived& other) {
      return derived() = derived() * other.derived();
    }
    template<typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    Derived& operator/=(const OtherDerived& other) {
      return derived() = derived() / other.derived();
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorLayoutSwapOp<const Derived>
    swap_layout() const {
      return TensorLayoutSwapOp<const Derived>(derived());
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorLayoutSwapOp<Derived>
    swap_layout() {
      return TensorLayoutSwapOp<Derived>(derived());
    }

    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorConcatenationOp<const Axis, const Derived, const OtherDerived>
    concatenate(const OtherDerived& other, const Axis& axis) const {
      return TensorConcatenationOp<const Axis, const Derived, const OtherDerived>(derived(), other, axis);
    }
    template <typename Axis, typename OtherDerived> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorConcatenationOp<const Axis, Derived, OtherDerived>
    concatenate(const OtherDerived& other, const Axis& axis) {
      return TensorConcatenationOp<const Axis, Derived, OtherDerived>(derived(), other, axis);
    }

    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReshapingOp<const NewDimensions, const Derived>
    reshape(const NewDimensions& newDimensions) const {
      return TensorReshapingOp<const NewDimensions, const Derived>(derived(), newDimensions);
    }
    template <typename NewDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReshapingOp<const NewDimensions, Derived>
    reshape(const NewDimensions& newDimensions) {
      return TensorReshapingOp<const NewDimensions, Derived>(derived(), newDimensions);
    }

    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorSlicingOp<const StartIndices, const Sizes, const Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) const {
      return TensorSlicingOp<const StartIndices, const Sizes, const Derived>(derived(), startIndices, sizes);
    }
    template <typename StartIndices, typename Sizes> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorSlicingOp<const StartIndices, const Sizes, Derived>
    slice(const StartIndices& startIndices, const Sizes& sizes) {
      return TensorSlicingOp<const StartIndices, const Sizes, Derived>(derived(), startIndices, sizes);
    }

    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, const Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) const {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                const Derived>(derived(), startIndices, stopIndices, strides);
    }
    template <typename StartIndices, typename StopIndices, typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides, Derived>
    stridedSlice(const StartIndices& startIndices, const StopIndices& stopIndices, const Strides& strides) {
      return TensorStridingSlicingOp<const StartIndices, const StopIndices, const Strides,
                                Derived>(derived(), startIndices, stopIndices, strides);
    }

    template <DenseIndex DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<DimId, const Derived>
    chip(const Index offset) const {
      return TensorChippingOp<DimId, const Derived>(derived(), offset, DimId);
    }
    template <Index DimId> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorChippingOp<DimId, Derived>
    chip(const Index offset) {
      return TensorChippingOp<DimId, Derived>(derived(), offset, DimId);
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorChippingOp<Dynamic, const Derived>
    chip(const Index offset, const Index dim) const {
      return TensorChippingOp<Dynamic, const Derived>(derived(), offset, dim);
    }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorChippingOp<Dynamic, Derived>
    chip(const Index offset, const Index dim) {
      return TensorChippingOp<Dynamic, Derived>(derived(), offset, dim);
    }

    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorReverseOp<const ReverseDimensions, const Derived>
    reverse(const ReverseDimensions& rev) const {
      return TensorReverseOp<const ReverseDimensions, const Derived>(derived(), rev);
    }
    template <typename ReverseDimensions> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReverseOp<const ReverseDimensions, Derived>
    reverse(const ReverseDimensions& rev) {
      return TensorReverseOp<const ReverseDimensions, Derived>(derived(), rev);
    }

    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorShufflingOp<const Shuffle, const Derived>
    shuffle(const Shuffle& shfl) const {
      return TensorShufflingOp<const Shuffle, const Derived>(derived(), shfl);
    }
    template <typename Shuffle> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorShufflingOp<const Shuffle, Derived>
    shuffle(const Shuffle& shfl) {
      return TensorShufflingOp<const Shuffle, Derived>(derived(), shfl);
    }

    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const TensorStridingOp<const Strides, const Derived>
    stride(const Strides& strides) const {
      return TensorStridingOp<const Strides, const Derived>(derived(), strides);
    }
    template <typename Strides> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorStridingOp<const Strides, Derived>
    stride(const Strides& strides) {
      return TensorStridingOp<const Strides, Derived>(derived(), strides);
    }

    // Select the device on which to evaluate the expression.
    template <typename DeviceType>
    TensorDevice<Derived, DeviceType> device(const DeviceType& dev) {
      return TensorDevice<Derived, DeviceType>(dev, derived());
    }

    // Select the async device on which to evaluate the expression.
    template <typename DeviceType, typename DoneCallback>
    TensorAsyncDevice<Derived, DeviceType, DoneCallback> device(const DeviceType& dev, DoneCallback done) {
      return TensorAsyncDevice<Derived, DeviceType, DoneCallback>(dev, derived(), std::move(done));
    }

 protected:
    EIGEN_DEFAULT_EMPTY_CONSTRUCTOR_AND_DESTRUCTOR(TensorBase)
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TensorBase)

    template<typename OtherDerived> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& operator=(const OtherDerived& other)
    {
      typedef TensorAssignOp<Derived, const OtherDerived> Assign;
      Assign assign(derived(), other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
      return derived();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Derived& derived() { return *static_cast<Derived*>(this); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Derived& derived() const { return *static_cast<const Derived*>(this); }
};
#endif // EIGEN_PARSED_BY_DOXYGEN
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_BASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBlock.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H
#define EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H

namespace Eigen {
namespace internal {

// -------------------------------------------------------------------------- //
// Forward declarations for templates defined below.
template <typename Scalar, typename IndexType, int NumDims, int Layout>
class TensorBlockIO;

// -------------------------------------------------------------------------- //
// Helper function to compute strides for densely stored buffer of given
// dimensions.

// TODO(ezhulenev): We compute strides 1000 times in different evaluators, use
// this function instead everywhere.
template <int Layout, typename IndexType, int NumDims>
EIGEN_ALWAYS_INLINE DSizes<IndexType, NumDims> strides(
    const DSizes<IndexType, NumDims>& dimensions) {
  DSizes<IndexType, NumDims> strides;
  if (NumDims == 0) return strides;

  // TODO(ezhulenev): Use templates to unroll this loop (similar to
  // h_array_reduce in CXX11meta.h)? Benchmark it.
  if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
    strides[0] = 1;
    for (int i = 1; i < NumDims; ++i) {
      strides[i] = strides[i - 1] * dimensions[i - 1];
    }
  } else {
    strides[NumDims - 1] = 1;
    for (int i = NumDims - 2; i >= 0; --i) {
      strides[i] = strides[i + 1] * dimensions[i + 1];
    }
  }

  return strides;
}

template <int Layout, typename IndexType, size_t NumDims>
EIGEN_ALWAYS_INLINE DSizes<IndexType, NumDims> strides(
    const Eigen::array<IndexType, NumDims>& dimensions) {
  return strides<Layout>(DSizes<IndexType, NumDims>(dimensions));
}

template <int Layout, std::ptrdiff_t... Indices>
EIGEN_STRONG_INLINE DSizes<std::ptrdiff_t, sizeof...(Indices)> strides(
    const Sizes<Indices...>& sizes) {
  return strides<Layout>(DSizes<std::ptrdiff_t, sizeof...(Indices)>(sizes));
}

// -------------------------------------------------------------------------- //

// Tensor block shape type defines what are the shape preference for the blocks
// extracted from the larger tensor.
//
// Example: blocks of 100 elements from the large 100x100 tensor:
// - tensor: 100x100
// - target_block_size: 100
//
// TensorBlockShapeType:
//  - kUniformAllDims: 100 blocks of size 10x10
//  - kSkewedInnerDims: 100 blocks of size 100x1 (or 1x100 depending on a column
//                      or row major layout)
enum class TensorBlockShapeType { kUniformAllDims, kSkewedInnerDims };

struct TensorBlockResourceRequirements {
  TensorBlockShapeType shape_type;  // target block shape
  size_t size;                      // target block size
  TensorOpCost cost_per_coeff;      // cost of computing a single block element

#ifdef EIGEN_HIPCC
  // For HIPCC, we need to explicitly declare as a "device fun", the constructor
  // which is implicitly invoked in the "merge" / "any" routines. else HIPCC
  // errors out complaining about the lack of a matching constructor
  EIGEN_DEVICE_FUNC
  TensorBlockResourceRequirements(TensorBlockShapeType shape_type_, size_t size_,
				  TensorOpCost cost_)
    : shape_type(shape_type_), size(size_), cost_per_coeff(cost_)
  {}
#endif

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements withShapeAndSize(
      TensorBlockShapeType shape_type, size_t size_in_bytes,
      TensorOpCost cost) {
    const size_t size = numext::maxi(size_t(1), size_in_bytes / sizeof(Scalar));
    return {shape_type, size, cost};
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements withShapeAndSize(
      TensorBlockShapeType shape_type, size_t size_in_bytes) {
    // This default cost per coefficient is valid for most materialized tensor
    // block evaluation implementations, because they typically just read
    // coefficients from the underlying tensor storage, and write to the tensor
    // block buffer (scratch or destination memory, reads and writes have linear
    // access pattern). We ignore the fixed cost of block evaluation, because in
    // practice it should negligible.
    //
    // Lazy block evaluation adds the cost of calling a functor for each
    // coefficient.
    //
    // All non-trivial block evaluation implementations must provide their own
    // cost approximation (e.g. shuffling inner dimension has a much higher cost
    // because it reads memory randomly, although the total number of moved
    // bytes is the same).
    return withShapeAndSize<Scalar>(shape_type, size_in_bytes,
                                    {/*bytes_loaded=*/sizeof(Scalar),
                                     /*bytes_stored=*/sizeof(Scalar),
                                     /*compute_cycles=*/0});
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements skewed(
      size_t size_in_bytes) {
    return withShapeAndSize<Scalar>(TensorBlockShapeType::kSkewedInnerDims,
                                    size_in_bytes);
  }

  template <typename Scalar>
  EIGEN_DEVICE_FUNC static TensorBlockResourceRequirements uniform(
      size_t size_in_bytes) {
    return withShapeAndSize<Scalar>(TensorBlockShapeType::kUniformAllDims,
                                    size_in_bytes);
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockResourceRequirements
  merge(const TensorBlockResourceRequirements& lhs,
        const TensorBlockResourceRequirements& rhs) {
    return {merge(lhs.shape_type, rhs.shape_type),           // shape_type
            merge(lhs.size, rhs.size),                       // size
            merge(lhs.cost_per_coeff, rhs.cost_per_coeff)};  // cost_per_coeff
  }

  EIGEN_DEVICE_FUNC TensorBlockResourceRequirements& addCostPerCoeff(
      TensorOpCost cost) {
    cost_per_coeff += cost;
    return *this;
  }

  // This is a resource requirement that should be returned from expressions
  // that do not have any block evaluation preference (e.g. default tensor
  // expression with raw buffer access).
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockResourceRequirements any() {
    return {TensorBlockShapeType::kUniformAllDims, 1, {0, 0, 0}};
  }

 private:
  using Requirements = TensorBlockResourceRequirements;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE size_t merge(size_t lhs_size, size_t rhs_size) {
    return numext::maxi(lhs_size, rhs_size);
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorBlockShapeType
  merge(TensorBlockShapeType lhs, TensorBlockShapeType rhs) {
    return (lhs == TensorBlockShapeType::kSkewedInnerDims ||
            rhs == TensorBlockShapeType::kSkewedInnerDims)
               ? TensorBlockShapeType::kSkewedInnerDims
               : TensorBlockShapeType::kUniformAllDims;
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE TensorOpCost merge(TensorOpCost lhs_cost,
                                                TensorOpCost rhs_cost) {
    return lhs_cost + rhs_cost;
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockDescriptor specifies a block offset within a tensor and the block
// sizes along each of the tensor dimensions.

template <int NumDims, typename IndexType = Eigen::Index>
class TensorBlockDescriptor {
 public:
  typedef DSizes<IndexType, NumDims> Dimensions;

  // If we evaluate a Tensor assignment, and expression on the left, already has
  // a memory buffer, then we might do performance optimization, and evaluate
  // the root expression directly into the final output memory. Some time it's
  // possible to reuse it for materializing subexpressions inside an expression
  // tree, to to avoid dynamic memory allocation.
  //
  // The pointer type of the underlying storage is erased, because passing
  // Scalar type through all the expression evaluation layers is way too many
  // templates. In practice destination buffer type should always match the
  // evaluated expression scalar type.
  class DestinationBuffer {
   public:
    enum DestinationBufferKind : int {
      // The above explicit specification of "int" as the enum basetype is
      // needed to get around a HIPCC link error ("the field type is not
      // amp-compatible")
      // which is issued for class members with the enum type.
      // TODO(rocm):
      // remove the "int" basetype once HIPCC has been fixed to not error out
      // in the above scenario.

      // Destination buffer is not defined (`m_data` == nullptr).
      kEmpty,

      // Tensor block defined by an owning tensor block descriptor can fit
      // contiguously into the destination buffer. In this case it's safe to
      // materialize tensor block in the destination buffer, wrap it in a
      // TensorMap, and use to build Eigen expression on top of it.
      kContiguous,

      // Destination buffer strides do not match strides of the contiguously
      // stored block, and it's impossible to define a TensorMap over this
      // buffer. However if we are evaluating a root of an expression tree, we
      // still can materialize an output into this destination, because we can
      // guarantee that no one will ever access it through block API.
      //
      // In theory it is possible to build valid TensorStriding<TensorMap>
      // expression on top of this destination buffer, however it has
      // inefficient coeff/packet access, and defeats the purpose of fast block
      // evaluation API.
      kStrided
    };

    template <typename Scalar>
    Scalar* data() const {
      eigen_assert(m_data_type_size == sizeof(Scalar));
      return static_cast<Scalar*>(m_data);
    }

    const Dimensions& strides() const { return m_strides; }
    const DestinationBufferKind& kind() const { return m_kind; }

   private:
    friend class TensorBlockDescriptor;

    DestinationBuffer() : m_data(NULL), m_data_type_size(0), m_kind(kEmpty) {}

    template <typename Scalar>
    DestinationBuffer(Scalar* data, const Dimensions& strides,
                      DestinationBufferKind kind)
        : m_data(static_cast<void*>(data)),
          m_data_type_size(sizeof(Scalar)),
          m_strides(strides),
          m_kind(kind) {}

    template <int Layout, typename Scalar>
    static DestinationBuffer make(const TensorBlockDescriptor& desc,
                                  Scalar* data, const Dimensions& strides) {
      return DestinationBuffer(data, strides, kind<Layout>(desc, strides));
    }

    template <int Layout>
    static DestinationBufferKind kind(const TensorBlockDescriptor& desc,
                                      const Dimensions& strides) {
      const Dimensions& desc_dims = desc.dimensions();
      const Dimensions& desc_strides = internal::strides<Layout>(desc_dims);
      for (int i = 0; i < NumDims; ++i) {
        if (desc_dims[i] == 1) continue;
        if (desc_strides[i] != strides[i]) return kStrided;
      }
      return kContiguous;
    }

    // Storage pointer is type erased, to reduce template bloat, but we still
    // keep the size of the underlying element type for error checking.
    void* m_data;
    size_t m_data_type_size;

    // Destination buffer dimensions always match the dimensions of a tensor
    // block descriptor it belongs to, however strides might be different.
    Dimensions m_strides;

    DestinationBufferKind m_kind;
  };

  TensorBlockDescriptor(const IndexType offset, const Dimensions& dimensions,
                        const DestinationBuffer& destination)
      : m_offset(offset),
        m_dimensions(dimensions),
        m_destination(destination) {}

  TensorBlockDescriptor(const IndexType offset, const Dimensions& dimensions)
      : m_offset(offset),
        m_dimensions(dimensions),
        m_destination(DestinationBuffer()) {}

  IndexType offset() const { return m_offset; }
  const Dimensions& dimensions() const { return m_dimensions; }
  IndexType dimension(int index) const { return m_dimensions[index]; }
  IndexType size() const { return array_prod<IndexType>(m_dimensions); }

  const DestinationBuffer& destination() const { return m_destination; }

  template <int Layout, typename Scalar>
  void AddDestinationBuffer(Scalar* dst_base, const Dimensions& dst_strides) {
    eigen_assert(dst_base != NULL);
    m_destination =
        DestinationBuffer::template make<Layout>(*this, dst_base, dst_strides);
  }

  template <int Layout, typename Scalar, typename DstStridesIndexType>
  void AddDestinationBuffer(
      Scalar* dst_base,
      const DSizes<DstStridesIndexType, NumDims>& dst_strides) {
    // DSizes constructor will do index type promotion if it's safe.
    AddDestinationBuffer<Layout>(dst_base, Dimensions(dst_strides));
  }

  TensorBlockDescriptor& DropDestinationBuffer() {
    m_destination.m_data = NULL;
    m_destination.m_kind = DestinationBuffer::kEmpty;
    return *this;
  }

  bool HasDestinationBuffer() const {
    return m_destination.kind() != DestinationBuffer::kEmpty;
  }

  // Returns a copy of `*this` with updated offset.
  TensorBlockDescriptor WithOffset(IndexType offset) const {
    return TensorBlockDescriptor(offset, m_dimensions, m_destination);
  }

 private:
  // Offset and dimensions are immutable after construction. Block descriptor
  // can only be mutated by adding or dropping destination.
  const IndexType m_offset;
  const Dimensions m_dimensions;
  DestinationBuffer m_destination;
};

// -------------------------------------------------------------------------- //
// TensorBlockMapper is responsible for iterating over the blocks of a tensor.

template <int NumDims, int Layout, typename IndexType = Eigen::Index>
class TensorBlockMapper {
  typedef TensorBlockDescriptor<NumDims, IndexType> BlockDescriptor;

 public:
  typedef DSizes<IndexType, NumDims> Dimensions;

  TensorBlockMapper() = default;
  TensorBlockMapper(const DSizes<IndexType, NumDims>& dimensions,
                    const TensorBlockResourceRequirements& requirements)
      : m_tensor_dimensions(dimensions), m_requirements(requirements) {
    // Compute block dimensions and the total number of blocks.
    InitializeBlockDimensions();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType blockCount() const {
    return m_total_block_count;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType blockTotalSize() const {
    return m_block_dimensions.TotalSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const DSizes<IndexType, NumDims>&
  blockDimensions() const {
    return m_block_dimensions;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE BlockDescriptor
  blockDescriptor(IndexType block_index) const {
    static const bool isColMajor = Layout == static_cast<int>(ColMajor);

    IndexType offset = 0;
    DSizes<IndexType, NumDims> dimensions;

    if (NumDims == 0) return BlockDescriptor(offset, dimensions);

    // Iterate outer -> inner dimensions.
    for (int i = NumDims - 1; i >= 0; --i) {
      const int dim = isColMajor ? i : NumDims - i - 1;

      const IndexType idx = block_index / m_block_strides[dim];
      block_index -= idx * m_block_strides[dim];

      const IndexType coord = idx * m_block_dimensions[dim];
      dimensions[dim] = numext::mini(m_tensor_dimensions[dim] - coord,
                                     m_block_dimensions[dim]);
      offset += coord * m_tensor_strides[dim];
    }

    return {offset, dimensions};
  }

 private:
  void InitializeBlockDimensions() {
    // Requested block shape and size.
    const TensorBlockShapeType shape_type = m_requirements.shape_type;
    IndexType target_block_size =
        numext::maxi<IndexType>(1, static_cast<IndexType>(m_requirements.size));

    IndexType tensor_size = m_tensor_dimensions.TotalSize();

    // Corner case: one of the dimensions is zero. Logic below is too complex
    // to handle this case on a general basis, just use unit block size.
    // Note: we must not yield blocks with zero dimensions (recipe for
    // overflows/underflows, divisions by zero and NaNs later).
    if (tensor_size == 0) {
      for (int i = 0; i < NumDims; ++i) {
        m_block_dimensions[i] = 1;
      }
      m_total_block_count = 0;
      return;
    }

    // If tensor fits into a target block size, evaluate it as a single block.
    if (tensor_size <= target_block_size) {
      m_block_dimensions = m_tensor_dimensions;
      m_total_block_count = 1;
      // The only valid block index is `0`, and in this case we do not need
      // to compute real strides for tensor or blocks (see blockDescriptor).
      for (int i = 0; i < NumDims; ++i) {
        m_tensor_strides[i] = 0;
        m_block_strides[i] = 1;
      }
      return;
    }

    static const bool isColMajor = Layout == static_cast<int>(ColMajor);

    // Block shape skewed towards inner dimension.
    if (shape_type == TensorBlockShapeType::kSkewedInnerDims) {
      IndexType coeff_to_allocate = target_block_size;

      for (int i = 0; i < NumDims; ++i) {
        const int dim = isColMajor ? i : NumDims - i - 1;
        m_block_dimensions[dim] =
            numext::mini(coeff_to_allocate, m_tensor_dimensions[dim]);
        coeff_to_allocate = divup(
            coeff_to_allocate,
            numext::maxi(static_cast<IndexType>(1), m_block_dimensions[dim]));
      }
      eigen_assert(coeff_to_allocate == 1);

    } else if (shape_type == TensorBlockShapeType::kUniformAllDims) {
      // Tensor will not fit within 'target_block_size' budget: calculate tensor
      // block dimension sizes based on "square" dimension size target.
      const IndexType dim_size_target = convert_index<IndexType>(
          std::pow(static_cast<float>(target_block_size),
                   1.0f / static_cast<float>(m_block_dimensions.rank())));

      for (int i = 0; i < NumDims; ++i) {
        // TODO(andydavis) Adjust the inner most 'block_dim_size' to make it
        // a multiple of the packet size. Note that reducing
        // 'block_dim_size' in this manner can increase the number of
        // blocks, and so will amplify any per-block overhead.
        m_block_dimensions[i] =
            numext::mini(dim_size_target, m_tensor_dimensions[i]);
      }

      // Add any un-allocated coefficients to inner dimension(s).
      IndexType total_size = m_block_dimensions.TotalSize();
      for (int i = 0; i < NumDims; ++i) {
        const int dim = isColMajor ? i : NumDims - i - 1;

        if (m_block_dimensions[dim] < m_tensor_dimensions[dim]) {
          const IndexType total_size_other_dims =
              total_size / m_block_dimensions[dim];
          const IndexType alloc_avail =
              divup<IndexType>(target_block_size, total_size_other_dims);
          if (alloc_avail == m_block_dimensions[dim]) {
            // Insufficient excess coefficients to allocate.
            break;
          }
          m_block_dimensions[dim] =
              numext::mini(m_tensor_dimensions[dim], alloc_avail);
          total_size = total_size_other_dims * m_block_dimensions[dim];
        }
      }

    } else {
      eigen_assert(false);  // unknown block shape
    }

    eigen_assert(m_block_dimensions.TotalSize() >=
                 numext::mini<IndexType>(target_block_size,
                                         m_tensor_dimensions.TotalSize()));

    // Calculate block counts by dimension and total block count.
    DSizes<IndexType, NumDims> block_count;
    for (int i = 0; i < NumDims; ++i) {
      block_count[i] = divup(m_tensor_dimensions[i], m_block_dimensions[i]);
    }
    m_total_block_count = array_prod(block_count);

    // Calculate block strides (used for enumerating blocks).
    m_tensor_strides = strides<Layout>(m_tensor_dimensions);
    m_block_strides = strides<Layout>(block_count);
  }

  DSizes<IndexType, NumDims> m_tensor_dimensions;
  TensorBlockResourceRequirements m_requirements;

  DSizes<IndexType, NumDims> m_block_dimensions;
  IndexType m_total_block_count;

  DSizes<IndexType, NumDims> m_tensor_strides;
  DSizes<IndexType, NumDims> m_block_strides;
};

// -------------------------------------------------------------------------- //
// TensorBlockScratchAllocator is responsible for allocating temporary buffers
// for block evaluation (output or input block materialization). Given that
// Eigen expression traversal order is deterministic, all temporary allocations
// are happening in the same order, and usually have exactly the same size.
// Scratch allocator keeps a trace of all dynamic allocations, and after the
// first block evaluation is completed, we should be able to reuse all the
// temporary buffers for the next block evaluation.

template <typename Device>
class TensorBlockScratchAllocator {
 public:
  explicit TensorBlockScratchAllocator(const Device& device)
      : m_device(device), m_allocation_index(0) {}

  ~TensorBlockScratchAllocator() {
    for (size_t i = 0; i < m_allocations.size(); ++i) {
      m_device.deallocate(m_allocations[i].ptr);
    }
  }

  void* allocate(size_t size) {
    // TODO(ezhulenev): Remove when replaced with inlined vector.
    if (m_allocations.capacity() == 0) m_allocations.reserve(8);

    // Check if we already have an existing allocation att current index.
    const int num_allocations = static_cast<int>(m_allocations.size());
    const bool has_allocation = m_allocation_index < num_allocations;

    // Allocation index can't be larger than the number of allocations.
    eigen_assert(m_allocation_index <= num_allocations);

    // If we have existing allocation, and its size is larger or equal to
    // requested size, we do nothing.

    // If current allocation can't fit requested size, we deallocate it, and
    // replace with a larger allocation.
    if (has_allocation && m_allocations[m_allocation_index].size < size) {
      m_device.deallocate(m_allocations[m_allocation_index].ptr);
      m_allocations[m_allocation_index].ptr = m_device.allocate(size);
      m_allocations[m_allocation_index].size = size;
    }

    // Make a new allocation if we don't have and existing one.
    if (!has_allocation) {
      Allocation allocation;
      allocation.ptr = m_device.allocate(size);
      allocation.size = size;
      m_allocations.push_back(allocation);
    }

    eigen_assert(m_allocations[m_allocation_index].ptr != NULL);
    eigen_assert(m_allocations[m_allocation_index].size >= size);

    return m_allocations[m_allocation_index++].ptr;
  }

  void reset() { m_allocation_index = 0; }

 private:
  struct Allocation {
    void* ptr;
    size_t size;
  };

  const Device& m_device;
  int m_allocation_index;
  // TODO(ezhulenev): This should be an inlined vector.
  std::vector<Allocation> m_allocations;
};

// -------------------------------------------------------------------------- //
// TensorBlockKind represents all possible block kinds, that can be produced by
// TensorEvaluator::evalBlock function.
enum TensorBlockKind {
  // Tensor block that is a lazy expression that must be assigned to a
  // destination using TensorBlockAssign.
  kExpr,

  // Tensor block that is a view into a memory buffer owned by an underlying
  // Tensor expression (e.g. it can be a view into a Tensor buffer).
  kView,

  // Tensor block that was materialized in a scratch memory buffer, allocated
  // with TensorBlockScratchAllocator. This block must be copied to a
  // destination, similar to a block of `kExpr` type.
  kMaterializedInScratch,

  // Tensor block that was materialized directly into the final output memory
  // buffer. For example if the left side of an assignment is a Tensor, we can
  // directly materialize the block in the destination memory.
  //
  // If strides in the output buffer do not match tensor block strides, the
  // Tensor expression will be invalid, and should not be used by
  // TensorBlockAssign or for constructing another block expression.
  kMaterializedInOutput
};

// -------------------------------------------------------------------------- //
// TensorBlockNotImplemented should be used to defined TensorBlock typedef in
// TensorEvaluators that do not support block evaluation.

class TensorBlockNotImplemented {
 public:
  typedef void XprType;
};

// -------------------------------------------------------------------------- //
// XprScalar extracts Scalar type from the Eigen expressions (if expression type
// is not void). It's required to be able to define lazy block expression for
// argument types, that do not support block evaluation.

template <typename XprType>
struct XprScalar {
  typedef typename XprType::Scalar type;
};
template <>
struct XprScalar<void> {
  typedef void type;
};

// -------------------------------------------------------------------------- //
// TensorMaterializedBlock is a fully evaluated block of the original tensor,
// and XprType is just a TensorMap over the data. This block type is typically
// used to materialize blocks of tensor expressions, that can't be efficiently
// represented as lazy Tensor expressions with fast coeff/packet operations,
// e.g. we materialize all broadcasts into evaluated blocks.
//
// TensorMaterializedBlock does not own its memory buffer, it's either a memory
// buffer that backs the original expression (e.g. block is just a view into a
// Tensor), or a memory buffer allocated with scratch allocator, and in this
// case the scratch allocator will deallocate it at the end of block based
// expression execution.
//
// If the block was evaluated directly into the output buffer, and strides in
// the output buffer do not match block strides, the TensorMap expression will
// be invalid, and should never be used in block assignment or any other tensor
// expression.

template <typename Scalar, int NumDims, int Layout,
          typename IndexType = Eigen::Index>
class TensorMaterializedBlock {
 public:
  typedef DSizes<IndexType, NumDims> Dimensions;
  typedef TensorMap<const Tensor<Scalar, NumDims, Layout> > XprType;

  TensorMaterializedBlock(TensorBlockKind kind, const Scalar* data,
                          const Dimensions& dimensions, bool valid_expr = true)
      : m_kind(kind),
        m_data(data),
        m_dimensions(dimensions),
        m_expr(m_data, m_dimensions),
        m_valid_expr(valid_expr) {
    eigen_assert(m_kind == internal::TensorBlockKind::kView ||
                 m_kind == internal::TensorBlockKind::kMaterializedInScratch ||
                 m_kind == internal::TensorBlockKind::kMaterializedInOutput);
  }

  TensorBlockKind kind() const { return m_kind; }
  // NOTE(ezhulenev): Returning XprType by value like in other block types
  // causes asan failures. The theory is that XprType::Nested doesn't work
  // properly for TensorMap.
  const XprType& expr() const {
    eigen_assert(m_valid_expr);
    return m_expr;
  }
  const Scalar* data() const { return m_data; }
  void cleanup() {}

  typedef internal::TensorBlockDescriptor<NumDims, IndexType> TensorBlockDesc;

  // TensorMaterializedBlock can be backed by different types of storage:
  //
  //   (1) Contiguous block of memory allocated with scratch allocator.
  //   (2) Contiguous block of memory reused from tensor block descriptor
  //       destination buffer.
  //   (3) Strided block of memory reused from tensor block descriptor
  //       destination buffer.
  //
  class Storage {
   public:
    Scalar* data() const { return m_data; }
    const Dimensions& dimensions() const { return m_dimensions; }
    const Dimensions& strides() const { return m_strides; }

    TensorMaterializedBlock AsTensorMaterializedBlock() const {
      return TensorMaterializedBlock(
          m_materialized_in_output
              ? internal::TensorBlockKind::kMaterializedInOutput
              : internal::TensorBlockKind::kMaterializedInScratch,
          m_data, m_dimensions, !m_strided_storage);
    }

   private:
    friend class TensorMaterializedBlock;

    Storage(Scalar* data, const Dimensions& dimensions,
            const Dimensions& strides, bool materialized_in_output,
            bool strided_storage)
        : m_data(data),
          m_dimensions(dimensions),
          m_strides(strides),
          m_materialized_in_output(materialized_in_output),
          m_strided_storage(strided_storage) {}

    Scalar* m_data;
    Dimensions m_dimensions;
    Dimensions m_strides;
    bool m_materialized_in_output;
    bool m_strided_storage;
  };

  // Creates a storage for materialized block either from the block descriptor
  // destination buffer, or allocates a new buffer with scratch allocator.
  template <typename TensorBlockScratch>
  EIGEN_STRONG_INLINE static Storage prepareStorage(
      TensorBlockDesc& desc, TensorBlockScratch& scratch,
      bool allow_strided_storage = false) {
    // Try to reuse destination as an output block buffer.
    typedef typename TensorBlockDesc::DestinationBuffer DestinationBuffer;

    if (desc.destination().kind() == DestinationBuffer::kContiguous) {
      Scalar* buffer = desc.destination().template data<Scalar>();
      desc.DropDestinationBuffer();
      return Storage(buffer, desc.dimensions(),
                     internal::strides<Layout>(desc.dimensions()),
                     /*materialized_in_output=*/true,
                     /*strided_storage=*/false);

    } else if (desc.destination().kind() == DestinationBuffer::kStrided &&
               allow_strided_storage) {
      Scalar* buffer = desc.destination().template data<Scalar>();
      desc.DropDestinationBuffer();
      return Storage(buffer, desc.dimensions(), desc.destination().strides(),
                     /*materialized_in_output=*/true, /*strided_storage=*/true);

    } else {
      void* mem = scratch.allocate(desc.size() * sizeof(Scalar));
      return Storage(static_cast<Scalar*>(mem), desc.dimensions(),
                     internal::strides<Layout>(desc.dimensions()),
                     /*materialized_in_output=*/false,
                     /*strided_storage=*/false);
    }
  }

  // Creates a materialized block for the given descriptor from a memory buffer.
  template <typename DataDimensions, typename TensorBlockScratch>
  EIGEN_STRONG_INLINE static TensorMaterializedBlock materialize(
      const Scalar* data, const DataDimensions& data_dims,
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    eigen_assert(array_size<DataDimensions>::value == desc.dimensions().size());

    // If a tensor block dimensions covers a contiguous block of the underlying
    // memory, we can skip block buffer memory allocation, and construct a block
    // from existing `data` memory buffer.
    //
    // Example: (RowMajor layout)
    //   data_dims:          [11, 12, 13, 14]
    //   desc.dimensions():  [1,   1,  3, 14]
    //
    // In this case we can construct a TensorBlock starting at
    // `data + desc.offset()`, with a `desc.dimensions()` block sizes.
    static const bool is_col_major = Layout == ColMajor;

    // Find out how many inner dimensions have a matching size.
    int num_matching_inner_dims = 0;
    for (int i = 0; i < NumDims; ++i) {
      int dim = is_col_major ? i : NumDims - i - 1;
      if (data_dims[dim] != desc.dimensions()[dim]) break;
      ++num_matching_inner_dims;
    }

    // All the outer dimensions must be of size `1`, except a single dimension
    // before the matching inner dimension (`3` in the example above).
    bool can_use_direct_access = true;
    for (int i = num_matching_inner_dims + 1; i < NumDims; ++i) {
      int dim = is_col_major ? i : NumDims - i - 1;
      if (desc.dimension(dim) != 1) {
        can_use_direct_access = false;
        break;
      }
    }

    if (can_use_direct_access) {
      const Scalar* block_start = data + desc.offset();
      return TensorMaterializedBlock(internal::TensorBlockKind::kView,
                                     block_start, desc.dimensions());

    } else {
      // Reuse destination buffer or allocate new buffer with scratch allocator.
      const Storage storage = prepareStorage(desc, scratch);

      typedef internal::TensorBlockIO<Scalar, IndexType, NumDims, Layout>
          TensorBlockIO;
      typedef typename TensorBlockIO::Dst TensorBlockIODst;
      typedef typename TensorBlockIO::Src TensorBlockIOSrc;

      TensorBlockIOSrc src(internal::strides<Layout>(Dimensions(data_dims)),
                           data, desc.offset());
      TensorBlockIODst dst(storage.dimensions(), storage.strides(),
                           storage.data());

      TensorBlockIO::Copy(dst, src);
      return storage.AsTensorMaterializedBlock();
    }
  }

 private:
  TensorBlockKind m_kind;
  const Scalar* m_data;
  Dimensions m_dimensions;
  XprType m_expr;
  bool m_valid_expr;
};

// -------------------------------------------------------------------------- //
// TensorCwiseUnaryBlock is a lazy tensor expression block that applies UnaryOp
// functor to the blocks produced by the underlying Tensor expression.

template <typename UnaryOp, typename ArgTensorBlock>
class TensorCwiseUnaryBlock {
  static const bool NoArgBlockAccess =
      internal::is_void<typename ArgTensorBlock::XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      TensorCwiseUnaryOp<UnaryOp, const typename ArgTensorBlock::XprType> >::
      type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorCwiseUnaryBlock(const ArgTensorBlock& arg_block, const UnaryOp& functor)
      : m_arg_block(arg_block), m_functor(functor) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }

  XprType expr() const { return XprType(m_arg_block.expr(), m_functor); }
  const Scalar* data() const { return NULL; }
  void cleanup() { m_arg_block.cleanup(); }

 private:
  ArgTensorBlock m_arg_block;
  UnaryOp m_functor;
};

// -------------------------------------------------------------------------- //
// TensorCwiseUnaryBlock is a lazy tensor expression block that applies BinaryOp
// functor to the blocks produced by the underlying Tensor expression.

template <typename BinaryOp, typename LhsTensorBlock, typename RhsTensorBlock>
class TensorCwiseBinaryBlock {
  static const bool NoArgBlockAccess =
      internal::is_void<typename LhsTensorBlock::XprType>::value ||
      internal::is_void<typename RhsTensorBlock::XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      TensorCwiseBinaryOp<BinaryOp, const typename LhsTensorBlock::XprType,
                          const typename RhsTensorBlock::XprType> >::type
      XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorCwiseBinaryBlock(const LhsTensorBlock& left_block,
                         const RhsTensorBlock& right_block,
                         const BinaryOp& functor)
      : m_left_block(left_block),
        m_right_block(right_block),
        m_functor(functor) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }

  XprType expr() const {
    return XprType(m_left_block.expr(), m_right_block.expr(), m_functor);
  }

  const Scalar* data() const { return NULL; }

  void cleanup() {
    m_left_block.cleanup();
    m_right_block.cleanup();
  }

 private:
  LhsTensorBlock m_left_block;
  RhsTensorBlock m_right_block;
  BinaryOp m_functor;
};

// -------------------------------------------------------------------------- //
// TensorUnaryExprBlock is a lazy tensor expression block that can construct
// an arbitrary tensor expression from a block of the underlying type (this is a
// generalization of the TensorCwiseUnaryBlock for arbitrary expressions).

template <typename BlockFactory, typename ArgTensorBlock>
class TensorUnaryExprBlock {
  typedef typename ArgTensorBlock::XprType ArgXprType;
  static const bool NoArgBlockAccess = internal::is_void<ArgXprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      typename BlockFactory::template XprType<ArgXprType>::type>::type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorUnaryExprBlock(const ArgTensorBlock& arg_block,
                       const BlockFactory& factory)
      : m_arg_block(arg_block), m_factory(factory) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }
  XprType expr() const { return m_factory.expr(m_arg_block.expr()); }
  const Scalar* data() const { return NULL; }
  void cleanup() { m_arg_block.cleanup(); }

 private:
  ArgTensorBlock m_arg_block;
  BlockFactory m_factory;
};

// -------------------------------------------------------------------------- //
// TensorTernaryExprBlock is a lazy tensor expression block that can construct
// an arbitrary tensor expression from three blocks of the underlying type.

template <typename BlockFactory, typename Arg1TensorBlock,
          typename Arg2TensorBlock, typename Arg3TensorBlock>
class TensorTernaryExprBlock {
  typedef typename Arg1TensorBlock::XprType Arg1XprType;
  typedef typename Arg2TensorBlock::XprType Arg2XprType;
  typedef typename Arg3TensorBlock::XprType Arg3XprType;

  static const bool NoArgBlockAccess = internal::is_void<Arg1XprType>::value ||
                                       internal::is_void<Arg2XprType>::value ||
                                       internal::is_void<Arg3XprType>::value;

 public:
  typedef typename conditional<
      NoArgBlockAccess, void,
      typename BlockFactory::template XprType<Arg1XprType, Arg2XprType,
                                              Arg3XprType>::type>::type XprType;

  typedef typename XprScalar<XprType>::type Scalar;

  TensorTernaryExprBlock(const Arg1TensorBlock& arg1_block,
                         const Arg2TensorBlock& arg2_block,
                         const Arg3TensorBlock& arg3_block,
                         const BlockFactory& factory)
      : m_arg1_block(arg1_block),
        m_arg2_block(arg2_block),
        m_arg3_block(arg3_block),
        m_factory(factory) {}

  TensorBlockKind kind() const { return internal::TensorBlockKind::kExpr; }
  XprType expr() const {
    return m_factory.expr(m_arg1_block.expr(), m_arg2_block.expr(),
                          m_arg3_block.expr());
  }
  const Scalar* data() const { return NULL; }
  void cleanup() {
    m_arg1_block.cleanup();
    m_arg2_block.cleanup();
    m_arg3_block.cleanup();
  }

 private:
  Arg1TensorBlock m_arg1_block;
  Arg2TensorBlock m_arg2_block;
  Arg3TensorBlock m_arg3_block;
  BlockFactory m_factory;
};

// -------------------------------------------------------------------------- //
// StridedLinearBufferCopy provides a method to copy data between two linear
// buffers with different strides, with optimized paths for scatter/gather.

template <typename Scalar, typename IndexType>
class StridedLinearBufferCopy {
  typedef typename packet_traits<Scalar>::type Packet;
  enum {
    Vectorizable = packet_traits<Scalar>::Vectorizable,
    PacketSize = packet_traits<Scalar>::size
  };

 public:
  // Specifying linear copy kind statically gives ~30% speedup for small sizes.
  enum class Kind {
    Linear = 0,       // src_stride == 1 && dst_stride == 1
    Scatter = 1,      // src_stride == 1 && dst_stride != 1
    FillLinear = 2,   // src_stride == 0 && dst_stride == 1
    FillScatter = 3,  // src_stride == 0 && dst_stride != 1
    Gather = 4,       // dst_stride == 1
    Random = 5        // everything else
  };

  struct Dst {
    Dst(IndexType o, IndexType s, Scalar* d) : offset(o), stride(s), data(d) {}

    IndexType offset;
    IndexType stride;
    Scalar* data;
  };

  struct Src {
    Src(IndexType o, IndexType s, const Scalar* d)
        : offset(o), stride(s), data(d) {}

    IndexType offset;
    IndexType stride;
    const Scalar* data;
  };

  template <typename StridedLinearBufferCopy::Kind kind>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(const Dst& dst,
                                                        const Src& src,
                                                        const size_t count) {
    Run<kind>(count, dst.offset, dst.stride, dst.data, src.offset, src.stride,
              src.data);
  }

 private:
  template <typename StridedLinearBufferCopy::Kind kind>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const IndexType count, const IndexType dst_offset,
      const IndexType dst_stride, Scalar* EIGEN_RESTRICT dst_data,
      const IndexType src_offset, const IndexType src_stride,
      const Scalar* EIGEN_RESTRICT src_data) {
    const Scalar* src = &src_data[src_offset];
    Scalar* dst = &dst_data[dst_offset];

    if (!Vectorizable) {
      for (Index i = 0; i < count; ++i) {
        dst[i * dst_stride] = src[i * src_stride];
      }
      return;
    }

    const IndexType vectorized_size = count - PacketSize;
    IndexType i = 0;

    if (kind == StridedLinearBufferCopy::Kind::Linear) {
      // ******************************************************************** //
      // Linear copy from `src` to `dst`.
      const IndexType unrolled_size = count - 4 * PacketSize;
      eigen_assert(src_stride == 1 && dst_stride == 1);
      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          Packet p = ploadu<Packet>(src + i + j * PacketSize);
          pstoreu<Scalar, Packet>(dst + i + j * PacketSize, p);
        }
      }
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = ploadu<Packet>(src + i);
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = src[i];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Scatter) {
      // Scatter from `src` to `dst`.
      eigen_assert(src_stride == 1 && dst_stride != 1);
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = ploadu<Packet>(src + i);
        pscatter<Scalar, Packet>(dst + i * dst_stride, p, dst_stride);
      }
      for (; i < count; ++i) {
        dst[i * dst_stride] = src[i];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::FillLinear) {
      // Fill `dst` with value at `*src`.
      eigen_assert(src_stride == 0 && dst_stride == 1);
      const IndexType unrolled_size = count - 4 * PacketSize;
      Packet p = pload1<Packet>(src);
      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          pstoreu<Scalar, Packet>(dst + i + j * PacketSize, p);
        }
      }
      for (; i <= vectorized_size; i += PacketSize) {
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = *src;
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::FillScatter) {
      // Scatter `*src` into `dst`.
      eigen_assert(src_stride == 0 && dst_stride != 1);
      Packet p = pload1<Packet>(src);
      for (; i <= vectorized_size; i += PacketSize) {
        pscatter<Scalar, Packet>(dst + i * dst_stride, p, dst_stride);
      }
      for (; i < count; ++i) {
        dst[i * dst_stride] = *src;
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Gather) {
      // Gather from `src` into `dst`.
      eigen_assert(dst_stride == 1);
      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = pgather<Scalar, Packet>(src + i * src_stride, src_stride);
        pstoreu<Scalar, Packet>(dst + i, p);
      }
      for (; i < count; ++i) {
        dst[i] = src[i * src_stride];
      }
      // ******************************************************************** //
    } else if (kind == StridedLinearBufferCopy::Kind::Random) {
      // Random.
      for (; i < count; ++i) {
        dst[i * dst_stride] = src[i * src_stride];
      }
    } else {
      eigen_assert(false);
    }
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockIO copies data from `src` tensor block, to the `dst` tensor block.
// It's possible to specify src->dst dimension mapping for the copy operation.
// Dimensions of `dst` specify how many elements have to be copied, for the
// `src` we need to know only stride to navigate through source memory buffer.

template <typename Scalar, typename IndexType, int NumDims, int Layout>
class TensorBlockIO {
  static const bool IsColMajor = (Layout == ColMajor);

  typedef StridedLinearBufferCopy<Scalar, IndexType> LinCopy;

 public:
  typedef DSizes<IndexType, NumDims> Dimensions;
  typedef DSizes<int, NumDims> DimensionsMap;

  struct Dst {
    Dst(const Dimensions& dst_dims, const Dimensions& dst_strides, Scalar* dst,
        IndexType dst_offset = 0)
        : dims(dst_dims), strides(dst_strides), data(dst), offset(dst_offset) {}

    Dimensions dims;
    Dimensions strides;
    Scalar* data;
    IndexType offset;
  };

  struct Src {
    Src(const Dimensions& src_strides, const Scalar* src,
        IndexType src_offset = 0)
        : strides(src_strides), data(src), offset(src_offset) {}

    Dimensions strides;
    const Scalar* data;
    IndexType offset;
  };

  // Copies data to `dst` from `src`, using provided dimensions mapping:
  //
  //   src_dimension_index = dst_to_src_dim_map[dst_dimension_index]
  //
  // Returns the number of copied elements.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE IndexType Copy(
      const Dst& dst, const Src& src, const DimensionsMap& dst_to_src_dim_map) {
    // Copy single scalar value from `src` to `dst`.
    if (NumDims == 0) {
      *(dst.data + dst.offset) = *(src.data + src.offset);
      return 1;
    }

    // Both `dst` and `src` must have contiguous innermost dimension. We also
    // accept the special case with stride '0', because it's used as a trick to
    // implement broadcasting.
    {
      int inner_dim = IsColMajor ? 0 : NumDims - 1;
      EIGEN_UNUSED_VARIABLE(inner_dim);
      eigen_assert(dst.strides[inner_dim] == 1 || dst.strides[inner_dim] == 0);
      eigen_assert(src.strides[inner_dim] == 1 || src.strides[inner_dim] == 0);
    }

    // Give a shorter name to `dst_to_src_dim_map`.
    const DimensionsMap& dim_map = dst_to_src_dim_map;

    // Do not squeeze reordered inner dimensions.
    int num_squeezable_dims = NumSqueezableInnerDims(dim_map);

    // NOTE: We find the innermost dimension (contiguous in memory) in the dst
    // block, and we write data linearly into that dimension, reading it from
    // the src. If dimensions are reordered, we might end up reading data from
    // the src with `stride != 1`.
    //
    // NOTE: Random-Read/Linear-Write can be up to ~2X faster than
    // Linear-Read/Random-Write: https://stackoverflow.com/a/54935680

    // Find the innermost dimension in the dst whose size is not 1. This is the
    // effective inner dim.
    int num_size_one_inner_dims = 0;
    for (int i = 0; i < num_squeezable_dims; ++i) {
      const int dst_dim = IsColMajor ? i : NumDims - i - 1;
      if (dst.dims[dst_dim] != 1) break;
      num_size_one_inner_dims++;
    }

    // If all dimensions are of size 1, just copy a scalar from `src` to `dst`.
    if (num_size_one_inner_dims == NumDims) {
      *(dst.data + dst.offset) = *(src.data + src.offset);
      return 1;
    }

    // Outermost dimension in the dst with `stride == 1` (contiguous in memory).
    const int dst_stride1_dim = IsColMajor
                                    ? num_size_one_inner_dims
                                    : NumDims - num_size_one_inner_dims - 1;

    // Dimension in the src that corresponds to the dst innermost dimension.
    const int src_dim_for_dst_stride1_dim =
        NumDims == 0 ? 1 : dim_map[dst_stride1_dim];

    // Size of the innermost dimension (length of contiguous blocks of memory).
    IndexType dst_inner_dim_size = NumDims == 0 ? 1 : dst.dims[dst_stride1_dim];

    // Squeeze multiple inner dims into one if they are contiguous in `dst` and
    // `src` memory, so we can do less linear copy calls.
    for (int i = num_size_one_inner_dims + 1; i < num_squeezable_dims; ++i) {
      const int dst_dim = IsColMajor ? i : NumDims - i - 1;
      const IndexType dst_stride = dst.strides[dst_dim];
      const IndexType src_stride = src.strides[dim_map[dst_dim]];
      if (dst_inner_dim_size == dst_stride && dst_stride == src_stride) {
        dst_inner_dim_size *= dst.dims[dst_dim];
        ++num_size_one_inner_dims;
      } else {
        break;
      }
    }

    // Setup strides to read data from `src` and write to `dst`.
    IndexType input_offset = src.offset;
    IndexType output_offset = dst.offset;
    IndexType input_stride =
        NumDims == 0 ? 1 : src.strides[src_dim_for_dst_stride1_dim];
    IndexType output_stride = NumDims == 0 ? 1 : dst.strides[dst_stride1_dim];

    const int at_least_1_dim = NumDims <= 1 ? 1 : NumDims - 1;
    array<BlockIteratorState, at_least_1_dim> it;

    // Initialize block iterator state. Squeeze away any dimension of size 1.
    int idx = 0;  // currently initialized iterator state index
    for (int i = num_size_one_inner_dims; i < NumDims - 1; ++i) {
      const int dst_dim = IsColMajor ? i + 1 : NumDims - i - 2;
      if (dst.dims[dst_dim] == 1) continue;

      it[idx].size = dst.dims[dst_dim];
      it[idx].input_stride = src.strides[dim_map[dst_dim]];
      it[idx].output_stride = dst.strides[dst_dim];

      it[idx].input_span = it[idx].input_stride * (it[idx].size - 1);
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);

      idx++;
    }

    // Iterate copying data from src to dst.
    const IndexType block_total_size = NumDims == 0 ? 1 : dst.dims.TotalSize();

#define COPY_INNER_DIM(KIND)                                           \
  IndexType num_copied = 0;                                            \
  for (num_copied = 0; num_copied < block_total_size;                  \
       num_copied += dst_inner_dim_size) {                             \
    LinCopy::template Run<KIND>(                                       \
        typename LinCopy::Dst(output_offset, output_stride, dst.data), \
        typename LinCopy::Src(input_offset, input_stride, src.data),   \
        dst_inner_dim_size);                                           \
                                                                       \
    for (int j = 0; j < idx; ++j) {                                    \
      if (++it[j].count < it[j].size) {                                \
        input_offset += it[j].input_stride;                            \
        output_offset += it[j].output_stride;                          \
        break;                                                         \
      }                                                                \
      it[j].count = 0;                                                 \
      input_offset -= it[j].input_span;                                \
      output_offset -= it[j].output_span;                              \
    }                                                                  \
  }                                                                    \
  return num_copied;

    if (input_stride == 1 && output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::Linear);
    } else if (input_stride == 1 && output_stride != 1) {
      COPY_INNER_DIM(LinCopy::Kind::Scatter);
    } else if (input_stride == 0 && output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::FillLinear);
    } else if (input_stride == 0 && output_stride != 1) {
      COPY_INNER_DIM(LinCopy::Kind::FillScatter);
    } else if (output_stride == 1) {
      COPY_INNER_DIM(LinCopy::Kind::Gather);
    } else {
      COPY_INNER_DIM(LinCopy::Kind::Random);
    }

#undef COPY_INNER_DIM
  }

  // Copy from `src` to `dst` with an identity src->dst dimension map. Returns
  // the number of copied elements.
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexType Copy(const Dst& dst,
                                                              const Src& src) {
    DimensionsMap dst_to_src_map;
    for (int i = 0; i < NumDims; ++i) dst_to_src_map[i] = i;
    return Copy(dst, src, dst_to_src_map);
  }

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : size(0),
          count(0),
          input_stride(0),
          output_stride(0),
          input_span(0),
          output_span(0) {}

    IndexType size;
    IndexType count;
    IndexType input_stride;
    IndexType output_stride;
    IndexType input_span;
    IndexType output_span;
  };

  // Compute how many inner dimensions it's allowed to squeeze when doing IO
  // between two tensor blocks. It's safe to squeeze inner dimensions, only
  // if they are not reordered.
  static int NumSqueezableInnerDims(const DimensionsMap& dim_map) {
    int num_squeezable_dims = 0;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      if (dim_map[dim] != dim) break;
      num_squeezable_dims++;
    }
    return num_squeezable_dims;
  }
};

// -------------------------------------------------------------------------- //
// TensorBlockAssignment assigns a block expression of type `TensorBlockExpr` to
// a Tensor block defined by `desc`, backed by a memory buffer at `target`.
//
// Currently there is no way to write from a Tensor expression to a block of
// memory, if dimensions are reordered. If you need to do that, you should
// materialize a Tensor block expression into a memory buffer, and then use
// TensorBlockIO to copy data between two memory buffers with a custom
// `target->src` dimension map (see definition above).
//
// Also currently the innermost dimension of `target` must have a stride '1'
// (contiguous in memory). This restriction could be lifted with a `pscatter`,
// but in practice it's never needed, and there is a similar TensorBlockIO
// workaround for that.
//
// TODO(ezhulenev): TensorBlockAssignment is a special case of TensorBlockIO
// where `src` is a tensor expression. Explore if it is possible to rewrite IO
// to use expressions instead of pointers, and after that TensorBlockAssignment
// will become an alias to IO.
template <typename Scalar, int NumDims, typename TensorBlockExpr,
          typename IndexType = Eigen::Index>
class TensorBlockAssignment {
  // We will use coeff/packet path to evaluate block expressions.
  typedef TensorEvaluator<const TensorBlockExpr, DefaultDevice>
      TensorBlockEvaluator;

  typedef DSizes<IndexType, NumDims> Dimensions;

  enum {
    Vectorizable = packet_traits<Scalar>::Vectorizable,
    PacketSize = packet_traits<Scalar>::size
  };

  template <bool Vectorizable, typename Evaluator>
  struct InnerDimAssign {
    EIGEN_ALWAYS_INLINE static void Run(Scalar* target, IndexType count,
                                        const Evaluator& eval,
                                        IndexType eval_offset) {
      for (IndexType i = 0; i < count; ++i) {
        target[i] = eval.coeff(eval_offset + i);
      }
    }
  };

  template <typename Evaluator>
  struct InnerDimAssign<true, Evaluator> {
    EIGEN_ALWAYS_INLINE static void Run(Scalar* target, IndexType count,
                                        const Evaluator& eval,
                                        IndexType eval_offset) {
      typedef typename packet_traits<Scalar>::type Packet;

      const IndexType unrolled_size = count - 4 * PacketSize;
      const IndexType vectorized_size = count - PacketSize;
      IndexType i = 0;

      for (; i <= unrolled_size; i += 4 * PacketSize) {
        for (int j = 0; j < 4; ++j) {
          const IndexType idx = eval_offset + i + j * PacketSize;
          Packet p = eval.template packet<Unaligned>(idx);
          pstoreu<Scalar>(target + i + j * PacketSize, p);
        }
      }

      for (; i <= vectorized_size; i += PacketSize) {
        Packet p = eval.template packet<Unaligned>(eval_offset + i);
        pstoreu<Scalar>(target + i, p);
      }

      for (; i < count; ++i) {
        target[i] = eval.coeff(eval_offset + i);
      }
    }
  };

 public:
  struct Target {
    Target(const Dimensions& target_dims, const Dimensions& target_strides,
           Scalar* target_data, IndexType target_offset = 0)
        : dims(target_dims),
          strides(target_strides),
          data(target_data),
          offset(target_offset) {}

    Dimensions dims;
    Dimensions strides;
    Scalar* data;
    IndexType offset;
  };

  static Target target(const Dimensions& target_dims,
                       const Dimensions& target_strides, Scalar* target_data,
                       IndexType target_offset = 0) {
    return Target(target_dims, target_strides, target_data, target_offset);
  }

  template <typename TargetDimsIndexType, typename TargetStridesIndexType>
  static Target target(
      const DSizes<TargetDimsIndexType, NumDims>& target_dims,
      const DSizes<TargetStridesIndexType, NumDims>& target_strides,
      Scalar* target_data, IndexType target_offset = 0) {
    // DSizes constructor will do index type promotion if it's safe.
    return Target(Dimensions(target_dims), Dimensions(target_strides),
                  target_data, target_offset);
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Target& target, const TensorBlockExpr& expr) {
    // Prepare evaluator for block expression.
    DefaultDevice default_device;
    TensorBlockEvaluator eval(expr, default_device);

    // Tensor block expression dimension should match destination dimensions.
    eigen_assert(dimensions_match(target.dims, eval.dimensions()));

    static const int Layout = TensorBlockEvaluator::Layout;
    static const bool is_col_major = Layout == ColMajor;

    // Initialize output inner dimension size based on a layout.
    const IndexType output_size = NumDims == 0 ? 1 : target.dims.TotalSize();
    const int inner_dim_idx = is_col_major ? 0 : NumDims - 1;
    IndexType output_inner_dim_size = target.dims[inner_dim_idx];

    // Target inner dimension stride must be '1'.
    eigen_assert(target.strides[inner_dim_idx] == 1);

    // Squeeze multiple inner dims into one if they are contiguous in `target`.
    IndexType num_squeezed_dims = 0;
    for (Index i = 1; i < NumDims; ++i) {
      const Index dim = is_col_major ? i : NumDims - i - 1;
      const IndexType target_stride = target.strides[dim];

      if (output_inner_dim_size == target_stride) {
        output_inner_dim_size *= target.dims[dim];
        num_squeezed_dims++;
      } else {
        break;
      }
    }

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;

    int idx = 0;  // currently initialized iterator state index
    for (Index i = num_squeezed_dims; i < NumDims - 1; ++i) {
      const Index dim = is_col_major ? i + 1 : NumDims - i - 2;

      it[idx].count = 0;
      it[idx].size = target.dims[dim];
      it[idx].output_stride = target.strides[dim];
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);
      idx++;
    }

    // We read block expression from the beginning, and start writing data to
    // `target` at given offset.
    IndexType input_offset = 0;
    IndexType output_offset = target.offset;

    // Iterate copying data from `eval` to `target`.
    for (IndexType i = 0; i < output_size; i += output_inner_dim_size) {
      // Assign to `target` at current offset.
      InnerDimAssign<Vectorizable && TensorBlockEvaluator::PacketAccess,
                     TensorBlockEvaluator>::Run(target.data + output_offset,
                                                output_inner_dim_size, eval,
                                                input_offset);

      // Move input offset forward by the number of assigned coefficients.
      input_offset += output_inner_dim_size;

      // Update index.
      for (int j = 0; j < idx; ++j) {
        if (++it[j].count < it[j].size) {
          output_offset += it[j].output_stride;
          break;
        }
        it[j].count = 0;
        output_offset -= it[j].output_span;
      }
    }
  }

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : count(0), size(0), output_stride(0), output_span(0) {}

    IndexType count;
    IndexType size;
    IndexType output_stride;
    IndexType output_span;
  };
};

// -------------------------------------------------------------------------- //

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_BLOCK_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBroadcasting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H
#define EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H

namespace Eigen {

/** \class TensorBroadcasting
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor broadcasting class.
  *
  *
  */
namespace internal {
template<typename Broadcast, typename XprType>
struct traits<TensorBroadcastingOp<Broadcast, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Broadcast, typename XprType>
struct eval<TensorBroadcastingOp<Broadcast, XprType>, Eigen::Dense>
{
  typedef const TensorBroadcastingOp<Broadcast, XprType> EIGEN_DEVICE_REF type;
};

template<typename Broadcast, typename XprType>
struct nested<TensorBroadcastingOp<Broadcast, XprType>, 1, typename eval<TensorBroadcastingOp<Broadcast, XprType> >::type>
{
  typedef TensorBroadcastingOp<Broadcast, XprType> type;
};

template <typename Dims>
struct is_input_scalar {
  static const bool value = false;
};
template <>
struct is_input_scalar<Sizes<> > {
  static const bool value = true;
};
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices>
struct is_input_scalar<Sizes<Indices...> > {
  static const bool value = (Sizes<Indices...>::total_size == 1);
};
#endif

}  // end namespace internal



template<typename Broadcast, typename XprType>
class TensorBroadcastingOp : public TensorBase<TensorBroadcastingOp<Broadcast, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorBroadcastingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorBroadcastingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBroadcastingOp(const XprType& expr, const Broadcast& broadcast)
      : m_xpr(expr), m_broadcast(broadcast) {}

    EIGEN_DEVICE_FUNC
    const Broadcast& broadcast() const { return m_broadcast; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Broadcast m_broadcast;
};


// Eval as rvalue
template<typename Broadcast, typename ArgType, typename Device>
struct TensorEvaluator<const TensorBroadcastingOp<Broadcast, ArgType>, Device>
{
  typedef TensorBroadcastingOp<Broadcast, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  protected: //  all the non-static fields must have the same access control, otherwise the TensorEvaluator wont be standard layout;
  bool isCopy, nByOne, oneByN;
  public:
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  // We do block based broadcasting using a trick with 2x tensor rank and 0
  // strides. See block method implementation for details.
  typedef DSizes<Index, 2 * NumDims> BroadcastDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
 typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : isCopy(false), nByOne(false), oneByN(false),
        m_device(device), m_broadcast(op.broadcast()), m_impl(op.expression(), device)
  {

    // The broadcasting op doesn't change the rank of the tensor. One can't broadcast a scalar
    // and store the result in a scalar. Instead one should reshape the scalar into a a N-D
    // tensor with N >= 1 of 1 element first and then broadcast.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    const InputDimensions& input_dims = m_impl.dimensions();
    isCopy = true;
    for (int i = 0; i < NumDims; ++i) {
      eigen_assert(input_dims[i] > 0);
      m_dimensions[i] = input_dims[i] * m_broadcast[i];
      if (m_broadcast[i] != 1) {
        isCopy = false;
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
    } else {
      m_inputStrides[NumDims-1] = 1;
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims-2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
      }
    }

    if (input_dims[0] == 1) {
      oneByN = true;
      for (int i = 1; i < NumDims; ++i) {
        if (m_broadcast[i] != 1) {
          oneByN = false;
          break;
        }
      }
    } else if (input_dims[NumDims-1] == 1) {
      nByOne = true;
      for (int i = 0; i < NumDims-1; ++i) {
        if (m_broadcast[i] != 1) {
          nByOne = false;
          break;
        }
      }
    }

    // Handle special format like NCHW, its input shape is '[1, N..., 1]' and
    // broadcast shape is '[N, 1..., N]'
    if (!oneByN && !nByOne) {
      if (input_dims[0] == 1 && input_dims[NumDims-1] == 1 && NumDims > 2) {
        nByOne = true;
        oneByN = true;
        for (int i = 1; i < NumDims-1; ++i) {
          if (m_broadcast[i] != 1) {
            nByOne = false;
            oneByN = false;
            break;
          }
        }
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffReturnType coeff(Index index) const
  {
    if (internal::is_input_scalar<typename internal::remove_all<InputDimensions>::type>::value) {
      return m_impl.coeff(0);
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      if (isCopy) {
        return m_impl.coeff(index);
      } else {
        return coeffColMajor(index);
      }
    } else {
      if (isCopy) {
        return m_impl.coeff(index);
      } else {
        return coeffRowMajor(index);
      }
    }
  }

  // TODO: attempt to speed this up. The integer divisions and modulo are slow
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index indexColMajor(Index index) const {
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    if (internal::index_statically_eq<Broadcast>(0, 1)) {
      eigen_assert(index < m_impl.dimensions()[0]);
      inputIndex += index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(0, 1)) {
        eigen_assert(index % m_impl.dimensions()[0] == 0);
      } else {
        inputIndex += (index % m_impl.dimensions()[0]);
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeffColMajor(Index index) const
  {
    return m_impl.coeff(indexColMajor(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index indexRowMajor(Index index) const {
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    if (internal::index_statically_eq<Broadcast>(NumDims - 1, 1)) {
      eigen_assert(index < m_impl.dimensions()[NumDims - 1]);
      inputIndex += index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(NumDims - 1, 1)) {
        eigen_assert(index % m_impl.dimensions()[NumDims - 1] == 0);
      } else {
        inputIndex += (index % m_impl.dimensions()[NumDims - 1]);
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeffRowMajor(Index index) const
  {
    return m_impl.coeff(indexRowMajor(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketReturnType packet(Index index) const
  {
    if (internal::is_input_scalar<typename internal::remove_all<InputDimensions>::type>::value) {
      return internal::pset1<PacketReturnType>(m_impl.coeff(0));
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      if (isCopy) {
        #ifdef EIGEN_GPU_COMPILE_PHASE
        // See PR 437: on NVIDIA P100 and K20m we observed a x3-4 speed up by enforcing
        // unaligned loads here. The reason is unclear though.
        return m_impl.template packet<Unaligned>(index);
        #else
        return m_impl.template packet<LoadMode>(index);
        #endif
      } else if (oneByN && !nByOne) {
        return packetNByOne<LoadMode>(index);
      } else if (!oneByN && nByOne) {
        return packetOneByN<LoadMode>(index);
      } else if (oneByN && nByOne) {
        return packetOneByNByOne<LoadMode>(index);
      } else {
        return packetColMajor<LoadMode>(index);
      }
    } else {
      if (isCopy) {
        #ifdef EIGEN_GPU_COMPILE_PHASE
        // See above.
        return m_impl.template packet<Unaligned>(index);
        #else
        return m_impl.template packet<LoadMode>(index);
        #endif
      } else if (oneByN && !nByOne) {
        return packetOneByN<LoadMode>(index);
      } else if (!oneByN && nByOne) {
        return packetNByOne<LoadMode>(index);
      } else if (oneByN && nByOne) {
        return packetOneByNByOne<LoadMode>(index);
      } else {
        return packetRowMajor<LoadMode>(index);
      }
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetOneByNByOne
  (Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    Index startDim, endDim;
    Index inputIndex, outputOffset, batchedIndex;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      startDim = NumDims - 1;
      endDim = 1;
    } else {
      startDim = 0;
      endDim = NumDims - 2;
    }

    batchedIndex = index % m_outputStrides[startDim];
    inputIndex   = batchedIndex / m_outputStrides[endDim];
    outputOffset = batchedIndex % m_outputStrides[endDim];

    if (outputOffset + PacketSize <= m_outputStrides[endDim]) {
      values[0] = m_impl.coeff(inputIndex);
      return internal::pload1<PacketReturnType>(values);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0, cur = 0; i < PacketSize; ++i, ++cur) {
        if (outputOffset + cur < m_outputStrides[endDim]) {
          values[i] = m_impl.coeff(inputIndex);
        } else {
          ++inputIndex;
          inputIndex = (inputIndex == m_inputStrides[startDim] ? 0 : inputIndex);
          values[i] = m_impl.coeff(inputIndex);
          outputOffset = 0;
          cur = 0;
        }
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetOneByN(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index dim, inputIndex;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      dim = NumDims - 1;
    } else {
      dim = 0;
    }

    inputIndex = index % m_inputStrides[dim];
    if (inputIndex + PacketSize <= m_inputStrides[dim]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        if (inputIndex > m_inputStrides[dim]-1) {
          inputIndex = 0;
        }
        values[i] = m_impl.coeff(inputIndex++);
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetNByOne(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    Index dim, inputIndex, outputOffset;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      dim = 1;
    } else {
      dim = NumDims - 2;
    }

    inputIndex   = index / m_outputStrides[dim];
    outputOffset = index % m_outputStrides[dim];
    if (outputOffset + PacketSize <= m_outputStrides[dim]) {
      values[0] = m_impl.coeff(inputIndex);
      return internal::pload1<PacketReturnType>(values);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0, cur = 0; i < PacketSize; ++i, ++cur) {
        if (outputOffset + cur < m_outputStrides[dim]) {
          values[i] = m_impl.coeff(inputIndex);
        } else {
          values[i] = m_impl.coeff(++inputIndex);
          outputOffset = 0;
          cur = 0;
        }
      }
      return internal::pload<PacketReturnType>(values);
    }
  }

  // Ignore the LoadMode and always use unaligned loads since we can't guarantee
  // the alignment at compile time.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetColMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index originalIndex = index;

    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    Index innermostLoc;
    if (internal::index_statically_eq<Broadcast>(0, 1)) {
      eigen_assert(index < m_impl.dimensions()[0]);
      innermostLoc = index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(0, 1)) {
        eigen_assert(index % m_impl.dimensions()[0] == 0);
        innermostLoc = 0;
      } else {
        innermostLoc = index % m_impl.dimensions()[0];
      }
    }
    inputIndex += innermostLoc;

    // Todo: this could be extended to the second dimension if we're not
    // broadcasting alongside the first dimension, and so on.
    if (innermostLoc + PacketSize <= m_impl.dimensions()[0]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndex);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize; ++i) {
        if (innermostLoc + i < m_impl.dimensions()[0]) {
          values[i] = m_impl.coeff(inputIndex+i);
        } else {
          values[i] = coeffColMajor(originalIndex+i);
        }
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetRowMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index originalIndex = index;

    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index idx = index / m_outputStrides[i];
      if (internal::index_statically_eq<Broadcast>(i, 1)) {
        eigen_assert(idx < m_impl.dimensions()[i]);
        inputIndex += idx * m_inputStrides[i];
      } else {
        if (internal::index_statically_eq<InputDimensions>(i, 1)) {
          eigen_assert(idx % m_impl.dimensions()[i] == 0);
        } else {
          inputIndex += (idx % m_impl.dimensions()[i]) * m_inputStrides[i];
        }
      }
      index -= idx * m_outputStrides[i];
    }
    Index innermostLoc;
    if (internal::index_statically_eq<Broadcast>(NumDims-1, 1)) {
      eigen_assert(index < m_impl.dimensions()[NumDims-1]);
      innermostLoc = index;
    } else {
      if (internal::index_statically_eq<InputDimensions>(NumDims-1, 1)) {
        eigen_assert(index % m_impl.dimensions()[NumDims-1] == 0);
        innermostLoc = 0;
      } else {
        innermostLoc = index % m_impl.dimensions()[NumDims-1];
      }
    }
    inputIndex += innermostLoc;

    // Todo: this could be extended to the second dimension if we're not
    // broadcasting alongside the first dimension, and so on.
    if (innermostLoc + PacketSize <= m_impl.dimensions()[NumDims-1]) {
      return m_impl.template packet<Unaligned>(inputIndex);
    } else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndex);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize; ++i) {
        if (innermostLoc + i < m_impl.dimensions()[NumDims-1]) {
          values[i] = m_impl.coeff(inputIndex+i);
        } else {
          values[i] = coeffRowMajor(originalIndex+i);
        }
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    double compute_cost = TensorOpCost::AddCost<Index>();
    if (!isCopy && NumDims > 0) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        compute_cost += TensorOpCost::DivCost<Index>();
        if (internal::index_statically_eq<Broadcast>(i, 1)) {
          compute_cost +=
              TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
        } else {
          if (!internal::index_statically_eq<InputDimensions>(i, 1)) {
            compute_cost += TensorOpCost::MulCost<Index>() +
                            TensorOpCost::ModCost<Index>() +
                            TensorOpCost::AddCost<Index>();
          }
        }
        compute_cost +=
            TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
      }
    }
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    // TODO(wuke): Targeting L1 size is 30% faster than targeting L{-1} on large
    // tensors. But this might need further tuning.
    const size_t target_size = m_device.firstLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        m_impl.getResourceRequirements(),
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    BlockBroadcastingParams params = blockBroadcastingParams(desc);

    if (params.inner_dim_size == 0 || params.bcast_dim_size == 0) {
      return emptyBlock();
    }

    // Prepare storage for the materialized broadcasting result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);
    ScalarNoConst* materialized_output = block_storage.data();

    // We potentially will need to materialize input blocks.
    size_t materialized_input_size = 0;
    ScalarNoConst* materialized_input = NULL;

    // Initialize block broadcating iterator state for outer dimensions (outer
    // with regard to bcast dimension). Dimension in this array are always in
    // inner_most -> outer_most order (col major layout).
    array<BlockBroadcastingIteratorState, NumDims> it;
    int idx = 0;

    for (int i = params.inner_dim_count + 1; i < NumDims; ++i) {
      const Index dim = IsColMajor ? i : NumDims - 1 - i;
      it[idx].size = params.output_dims[dim];
      it[idx].count = 0;
      it[idx].output_stride = m_outputStrides[dim];
      it[idx].output_span = it[idx].output_stride * (it[idx].size - 1);
      idx++;
    }

    // Write output into the beginning of `materialized_output`.
    Index output_offset = 0;

    // We will fill output block by broadcasting along the bcast dim, and
    // iterating over outer dimension.
    const Index output_size = NumDims == 0 ? 1 : params.output_dims.TotalSize();

    for (Index num_output_coeffs = 0; num_output_coeffs < output_size;) {
      ScalarNoConst* bcast_output = materialized_output + num_output_coeffs;
      Index bcast_offset = desc.offset() + output_offset;

      // Broadcast along the bcast dimension.
      num_output_coeffs += BroadcastBlockAlongBcastDim(
          params, bcast_offset, scratch, bcast_output, &materialized_input,
          &materialized_input_size);

      // Switch to the next outer dimension.
      for (int j = 0; j < idx; ++j) {
        if (++it[j].count < it[j].size) {
          output_offset += it[j].output_stride;
          break;
        }
        it[j].count = 0;
        output_offset -= it[j].output_span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

  Broadcast functor() const { return m_broadcast; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(
      cl::sycl::handler& cgh) const {
    m_impl.bind(cgh);
  }
#endif
 private:
  static const bool IsColMajor =
      static_cast<int>(Layout) == static_cast<int>(ColMajor);

  // We will build a general case block broadcasting on top of broadcasting
  // primitive that will do broadcasting only for the inner dimension(s) along
  // the first dimension smaller than the input size (it's called `bcast_dim`).
  //
  // Example:
  //           dim:  0  1  2   (ColMajor)
  //    input size: [9, 3, 6]
  //    block size: [9, 2, 6]
  //
  // We will compute broadcasted block by iterating over the outer dimensions
  // before `bcast_dim` (only dimension `2` in this example) and computing
  // broadcasts along the `bcast_dim` (dimension `1` in this example).

  // BlockBroadcastingParams holds precomputed parameters for broadcasting a
  // single block along the broadcasting dimension. Sizes and strides along the
  // `bcast_dim` might be invalid, they will be adjusted later in
  // `BroadcastBlockAlongBcastDim`.
  struct BlockBroadcastingParams {
    Dimensions input_dims;      // input expression dimensions
    Dimensions output_dims;     // output block sizes
    Dimensions output_strides;  // output block strides

    int inner_dim_count;   // count inner dimensions matching in size
    int bcast_dim;         // broadcasting dimension index
    Index bcast_dim_size;  // broadcasting dimension size
    Index inner_dim_size;  // inner dimensions size

    // Block sizes and strides for the input block where all dimensions before
    // `bcast_dim` are equal to `1`.
    Dimensions input_block_sizes;
    Dimensions input_block_strides;

    // Block sizes and strides for blocks with extra dimensions and strides `0`.
    BroadcastDimensions bcast_block_sizes;
    BroadcastDimensions bcast_block_strides;
    BroadcastDimensions bcast_input_strides;
  };

  struct BlockBroadcastingIteratorState {
    Index size;
    Index count;
    Index output_stride;
    Index output_span;
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE BlockBroadcastingParams
  blockBroadcastingParams(TensorBlockDesc& desc) const {
    BlockBroadcastingParams params;

    params.input_dims = Dimensions(m_impl.dimensions());

    // Output block sizes and strides.
    params.output_dims = desc.dimensions();
    params.output_strides = internal::strides<Layout>(params.output_dims);

    // Find the broadcasting dimension (first dimension with output size smaller
    // that the input size).
    params.bcast_dim = 0;
    params.bcast_dim_size = 1;
    params.inner_dim_size = 1;

    // Count the number of inner dimensions that have the same size in the block
    // and in the broadcast expression.
    params.inner_dim_count = 0;

    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;

      if (params.output_dims[dim] == m_dimensions[dim]) {
        params.inner_dim_size *= params.output_dims[dim];
        ++params.inner_dim_count;
        continue;
      }

      // First non-matching dimension is the broadcasting dimension.
      eigen_assert(params.output_dims[dim] < m_dimensions[dim]);
      params.bcast_dim = dim;
      params.bcast_dim_size = params.output_dims[dim];
      break;
    }

    // Calculate the input block size for looking into the input.
    for (int i = 0; i < params.inner_dim_count; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      params.input_block_sizes[dim] = params.input_dims[dim];
    }
    for (int i = params.inner_dim_count; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      params.input_block_sizes[dim] = 1;
    }
    params.input_block_strides =
        internal::strides<Layout>(params.input_block_sizes);

    // Broadcast with the 0-stride trick: Create 1 extra dim for each
    // broadcast, set the input stride to 0.
    //
    // When ColMajor:
    //
    // - bcast_block_sizes:
    //   [d_0, b_0, d_1, b_1, ...]
    //
    // - bcast_block_strides:
    //   [output_block_strides[0], output_block_strides[0] * d_0,
    //    output_block_strides[1], output_block_strides[1] * d_1,
    //   ...]
    //
    // - bcast_input_strides:
    //   [input_block_strides[0], 0,
    //    input_block_strides[1], 0,
    //   ...].
    //
    for (int i = 0; i < params.inner_dim_count; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;

      const int copy_dim = IsColMajor ? 2 * i : 2 * NumDims - 2 * i - 1;
      const int broadcast_dim = IsColMajor ? copy_dim + 1 : copy_dim - 1;

      params.bcast_block_sizes[copy_dim] = params.input_dims[dim];
      params.bcast_block_sizes[broadcast_dim] = m_broadcast[dim];
      params.bcast_block_strides[copy_dim] = params.output_strides[dim];
      params.bcast_block_strides[broadcast_dim] =
          params.output_strides[dim] * params.input_dims[dim];
      params.bcast_input_strides[copy_dim] = params.input_block_strides[dim];
      params.bcast_input_strides[broadcast_dim] = 0;
    }

    for (int i = 2 * params.inner_dim_count; i < 2 * NumDims; ++i) {
      const int dim = IsColMajor ? i : 2 * NumDims - i - 1;
      params.bcast_block_sizes[dim] = 1;
      params.bcast_block_strides[dim] = 0;
      params.bcast_input_strides[dim] = 0;
    }

    return params;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock emptyBlock() const {
    DSizes<Index, NumDims> dimensions;
    for (int i = 0; i < NumDims; ++i) dimensions[i] = 0;
    return TensorBlock(internal::TensorBlockKind::kView, NULL, dimensions);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index BroadcastBlockAlongBcastDim(
      BlockBroadcastingParams params, Index bcast_offset,
      TensorBlockScratch& scratch, ScalarNoConst* materialized_output,
      ScalarNoConst** materialized_input,
      size_t* materialized_input_size) const {
    if (params.bcast_dim_size == 1) {
      // We just need one block read using the ready-set values above.
      return BroadcastBlock(
          params.input_block_sizes, params.input_block_strides,
          params.bcast_block_sizes, params.bcast_block_strides,
          params.bcast_input_strides, bcast_offset, 0, scratch,
          materialized_output, materialized_input, materialized_input_size);

    } else if (params.input_dims[params.bcast_dim] == 1) {
      // Broadcast bcast dimension (< NumDims) by bcast_dim_size.
      const int broadcast_bcast_dim =
          IsColMajor ? 2 * params.inner_dim_count + 1
                     : 2 * NumDims - 2 * params.inner_dim_count - 2;

      params.bcast_block_sizes[broadcast_bcast_dim] = params.bcast_dim_size;
      params.bcast_input_strides[broadcast_bcast_dim] = 0;
      params.bcast_block_strides[broadcast_bcast_dim] =
          params.output_strides[params.bcast_dim];

      return BroadcastBlock(
          params.input_block_sizes, params.input_block_strides,
          params.bcast_block_sizes, params.bcast_block_strides,
          params.bcast_input_strides, bcast_offset, 0, scratch,
          materialized_output, materialized_input, materialized_input_size);

    } else {
      // Keep track of the total number of the coefficients written to the
      // output block.
      Index num_output_coeffs = 0;

      // The general case. Let's denote the output block as
      //
      //   x[..., a:a+bcast_dim_size, :, ..., :]
      //
      // where a:a+bcast_dim_size is a slice on the bcast_dim dimension
      // (< NumDims). We need to split the a:a+bcast_dim_size into possibly 3
      // sub-blocks:
      //
      // (1) a:b, where b is the smallest multiple of
      //     input_dims[bcast_dim_start] in [a, a+bcast_dim_size].
      //
      // (2) b:c, where c is the largest multiple of input_dims[bcast_dim_start]
      //     in [a, a+bcast_dim_size].
      //
      // (3) c:a+bcast_dim_size .
      //
      // Or, when b and c do not exist, we just need to process the whole block
      // together.

      // Find a.
      const Index bcast_dim_left_index =
          bcast_offset / m_outputStrides[params.bcast_dim];

      // Find b and c.
      const Index input_bcast_dim_size = params.input_dims[params.bcast_dim];

      // First multiple after a. This is b when <= bcast_dim_left_index +
      // bcast_dim_size.
      const Index first_multiple =
          divup<Index>(bcast_dim_left_index, input_bcast_dim_size) *
          input_bcast_dim_size;

      if (first_multiple <= bcast_dim_left_index + params.bcast_dim_size) {
        // b exists, so does c. Find it.
        const Index last_multiple =
            (bcast_dim_left_index + params.bcast_dim_size) /
            input_bcast_dim_size * input_bcast_dim_size;
        const int copy_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count
                       : 2 * NumDims - 2 * params.inner_dim_count - 1;
        const int broadcast_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count + 1
                       : 2 * NumDims - 2 * params.inner_dim_count - 2;

        if (first_multiple > bcast_dim_left_index) {
          const Index head_size = first_multiple - bcast_dim_left_index;
          params.input_block_sizes[params.bcast_dim] = head_size;
          params.bcast_block_sizes[copy_bcast_dim] = head_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] = 1;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, 0, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
        if (first_multiple < last_multiple) {
          params.input_block_sizes[params.bcast_dim] = input_bcast_dim_size;
          params.bcast_block_sizes[copy_bcast_dim] = input_bcast_dim_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] =
              (last_multiple - first_multiple) / input_bcast_dim_size;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];
          const Index offset = (first_multiple - bcast_dim_left_index) *
                               m_outputStrides[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, offset, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
        if (last_multiple < bcast_dim_left_index + params.bcast_dim_size) {
          const Index tail_size =
              bcast_dim_left_index + params.bcast_dim_size - last_multiple;
          params.input_block_sizes[params.bcast_dim] = tail_size;
          params.bcast_block_sizes[copy_bcast_dim] = tail_size;
          params.bcast_input_strides[copy_bcast_dim] =
              params.input_block_strides[params.bcast_dim];
          params.bcast_block_strides[copy_bcast_dim] =
              params.output_strides[params.bcast_dim];
          params.bcast_block_sizes[broadcast_bcast_dim] = 1;
          params.bcast_input_strides[broadcast_bcast_dim] = 0;
          params.bcast_block_strides[broadcast_bcast_dim] =
              params.output_strides[params.bcast_dim] *
              params.input_dims[params.bcast_dim];
          const Index offset = (last_multiple - bcast_dim_left_index) *
                               m_outputStrides[params.bcast_dim];

          num_output_coeffs += BroadcastBlock(
              params.input_block_sizes, params.input_block_strides,
              params.bcast_block_sizes, params.bcast_block_strides,
              params.bcast_input_strides, bcast_offset, offset, scratch,
              materialized_output, materialized_input, materialized_input_size);
        }
      } else {
        // b and c do not exist.
        const int copy_bcast_dim =
            IsColMajor ? 2 * params.inner_dim_count
                       : 2 * NumDims - 2 * params.inner_dim_count - 1;
        params.input_block_sizes[params.bcast_dim] = params.bcast_dim_size;
        params.bcast_block_sizes[copy_bcast_dim] = params.bcast_dim_size;
        params.bcast_input_strides[copy_bcast_dim] =
            params.input_block_strides[params.bcast_dim];
        params.bcast_block_strides[copy_bcast_dim] =
            params.output_strides[params.bcast_dim];

        num_output_coeffs += BroadcastBlock(
            params.input_block_sizes, params.input_block_strides,
            params.bcast_block_sizes, params.bcast_block_strides,
            params.bcast_input_strides, bcast_offset, 0, scratch,
            materialized_output, materialized_input, materialized_input_size);
      }

      return num_output_coeffs;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index BroadcastBlock(
      const Dimensions& input_block_sizes,
      const Dimensions& input_block_strides,
      const BroadcastDimensions& bcast_block_sizes,
      const BroadcastDimensions& bcast_block_strides,
      const BroadcastDimensions& bcast_input_strides, Index bcast_offset,
      Index offset, TensorBlockScratch& scratch,
      ScalarNoConst* materialized_output, ScalarNoConst** materialized_input,
      size_t* materialized_input_size) const {
    // ---------------------------------------------------------------------- //
    // Tensor block descriptor for reading block from the input.
    const Index input_offset = bcast_offset + offset;
    TensorBlockDesc input_desc(
        IsColMajor ? indexColMajor(input_offset) : indexRowMajor(input_offset),
        input_block_sizes);

    ArgTensorBlock input_block = m_impl.block(input_desc, scratch);

    // ---------------------------------------------------------------------- //
    // Materialize input block into a temporary memory buffer only if it's not
    // already available in the arg block.
    const ScalarNoConst* input_buffer = NULL;

    if (input_block.data() != NULL) {
      // Input block already has raw data, there is no need to materialize it.
      input_buffer = input_block.data();

    } else {
      // Otherwise we have to do block assignment into a temporary buffer.

      // Maybe reuse previously allocated buffer, or allocate a new one with a
      // scratch allocator.
      const size_t input_total_size = input_block_sizes.TotalSize();
      if (*materialized_input == NULL ||
          *materialized_input_size < input_total_size) {
        *materialized_input_size = input_total_size;
        void* mem = scratch.allocate(*materialized_input_size * sizeof(Scalar));
        *materialized_input = static_cast<ScalarNoConst*>(mem);
      }

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumDims, typename ArgTensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(input_block_sizes, input_block_strides,
                                        *materialized_input),
          input_block.expr());

      input_buffer = *materialized_input;
    }

    // ---------------------------------------------------------------------- //
    // Copy data from materialized input block to the materialized output, using
    // given broadcast strides (strides with zeroes).
    typedef internal::TensorBlockIO<ScalarNoConst, Index, 2 * NumDims, Layout>
        TensorBlockIO;

    typename TensorBlockIO::Src src(bcast_input_strides, input_buffer);
    typename TensorBlockIO::Dst dst(bcast_block_sizes, bcast_block_strides,
                                      materialized_output + offset);

    return TensorBlockIO::Copy(dst, src);
  }

protected:
  const Device EIGEN_DEVICE_REF m_device;
  const typename internal::remove_reference<Broadcast>::type m_broadcast;
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_BROADCASTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorChipping.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H
#define EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H

namespace Eigen {

/** \class TensorKChippingReshaping
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A chip is a thin slice, corresponding to a column or a row in a 2-d tensor.
  *
  *
  */

namespace internal {
template<DenseIndex DimId, typename XprType>
struct traits<TensorChippingOp<DimId, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<DenseIndex DimId, typename XprType>
struct eval<TensorChippingOp<DimId, XprType>, Eigen::Dense>
{
  typedef const TensorChippingOp<DimId, XprType> EIGEN_DEVICE_REF type;
};

template<DenseIndex DimId, typename XprType>
struct nested<TensorChippingOp<DimId, XprType>, 1, typename eval<TensorChippingOp<DimId, XprType> >::type>
{
  typedef TensorChippingOp<DimId, XprType> type;
};

template <DenseIndex DimId>
struct DimensionId
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DimensionId(DenseIndex dim) {
    EIGEN_UNUSED_VARIABLE(dim);
    eigen_assert(dim == DimId);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex actualDim() const {
    return DimId;
  }
};
template <>
struct DimensionId<Dynamic>
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DimensionId(DenseIndex dim) : actual_dim(dim) {
    eigen_assert(dim >= 0);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex actualDim() const {
    return actual_dim;
  }
 private:
  const DenseIndex actual_dim;
};


}  // end namespace internal



template<DenseIndex DimId, typename XprType>
class TensorChippingOp : public TensorBase<TensorChippingOp<DimId, XprType> >
{
  public:
    typedef TensorBase<TensorChippingOp<DimId, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorChippingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorChippingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorChippingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorChippingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorChippingOp(const XprType& expr, const Index offset, const Index dim)
        : m_xpr(expr), m_offset(offset), m_dim(dim) {
    }

    EIGEN_DEVICE_FUNC
    const Index offset() const { return m_offset; }
    EIGEN_DEVICE_FUNC
    const Index dim() const { return m_dim.actualDim(); }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorChippingOp)

  protected:
    typename XprType::Nested m_xpr;
    const Index m_offset;
    const internal::DimensionId<DimId> m_dim;
};


// Eval as rvalue
template<DenseIndex DimId, typename ArgType, typename Device>
struct TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device>
{
  typedef TensorChippingOp<DimId, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims-1;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets.
    IsAligned         = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    // Chipping of outer-most dimension is a trivial operation, because we can
    // read and write directly from the underlying tensor using single offset.
    IsOuterChipping   = (static_cast<int>(Layout) == ColMajor && DimId == NumInputDims - 1) ||
                        (static_cast<int>(Layout) == RowMajor && DimId == 0),
    // Chipping inner-most dimension.
    IsInnerChipping   = (static_cast<int>(Layout) == ColMajor && DimId == 0) ||
                        (static_cast<int>(Layout) == RowMajor && DimId == NumInputDims - 1),
    // Prefer block access if the underlying expression prefers it, otherwise
    // only if chipping is not trivial.
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess ||
                        !IsOuterChipping,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef internal::TensorBlockDescriptor<NumInputDims, Index>
      ArgTensorBlockDesc;
  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_dim(op.dim()), m_device(device)
  {
    EIGEN_STATIC_ASSERT((NumInputDims >= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(NumInputDims > m_dim.actualDim());

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    eigen_assert(op.offset() < input_dims[m_dim.actualDim()]);

    int j = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (i != m_dim.actualDim()) {
        m_dimensions[j] = input_dims[i];
        ++j;
      }
    }

    m_stride = 1;
    m_inputStride = 1;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < m_dim.actualDim(); ++i) {
        m_stride *= input_dims[i];
        m_inputStride *= input_dims[i];
      }
    } else {
      for (int i = NumInputDims-1; i > m_dim.actualDim(); --i) {
        m_stride *= input_dims[i];
        m_inputStride *= input_dims[i];
      }
    }
    m_inputStride *= input_dims[m_dim.actualDim()];
    m_inputOffset = m_stride * op.offset();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(srcCoeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(m_stride == 1);
      Index inputIndex = index * m_inputStride + m_inputOffset;
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = m_impl.coeff(inputIndex);
        inputIndex += m_inputStride;
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    } else if (isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer division.
      eigen_assert(m_stride > index);
      return m_impl.template packet<LoadMode>(index + m_inputOffset);
    } else {
      const Index idx = index / m_stride;
      const Index rem = index - idx * m_stride;
      if (rem + PacketSize <= m_stride) {
        Index inputIndex = idx * m_inputStride + m_inputOffset + rem;
        return m_impl.template packet<LoadMode>(inputIndex);
      } else {
        // Cross the stride boundary. Fallback to slow path.
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
       EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = coeff(index);
          ++index;
        }
        PacketReturnType rslt = internal::pload<PacketReturnType>(values);
        return rslt;
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    double cost = 0;
    if ((static_cast<int>(Layout) == static_cast<int>(ColMajor) &&
         m_dim.actualDim() == 0) ||
        (static_cast<int>(Layout) == static_cast<int>(RowMajor) &&
         m_dim.actualDim() == NumInputDims - 1)) {
      cost += TensorOpCost::MulCost<Index>() + TensorOpCost::AddCost<Index>();
    } else if ((static_cast<int>(Layout) == static_cast<int>(ColMajor) &&
                m_dim.actualDim() == NumInputDims - 1) ||
               (static_cast<int>(Layout) == static_cast<int>(RowMajor) &&
                m_dim.actualDim() == 0)) {
      cost += TensorOpCost::AddCost<Index>();
    } else {
      cost += 3 * TensorOpCost::MulCost<Index>() + TensorOpCost::DivCost<Index>() +
              3 * TensorOpCost::AddCost<Index>();
    }

    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool root_of_expr_ast = false) const {
    const Index chip_dim = m_dim.actualDim();

    DSizes<Index, NumInputDims> input_block_dims;
    for (int i = 0; i < NumInputDims; ++i) {
      input_block_dims[i]
            = i < chip_dim ? desc.dimension(i)
            : i > chip_dim ? desc.dimension(i - 1)
            : 1;
    }

    ArgTensorBlockDesc arg_desc(srcCoeff(desc.offset()), input_block_dims);

    // Try to reuse destination buffer for materializing argument block.
    if (desc.HasDestinationBuffer()) {
      DSizes<Index, NumInputDims> arg_destination_strides;
      for (int i = 0; i < NumInputDims; ++i) {
      arg_destination_strides[i]
            = i < chip_dim ? desc.destination().strides()[i]
            : i > chip_dim ? desc.destination().strides()[i - 1]
            : 0; // for dimensions of size `1` stride should never be used.
      }

      arg_desc.template AddDestinationBuffer<Layout>(
          desc.destination().template data<ScalarNoConst>(),
          arg_destination_strides);
    }

    ArgTensorBlock arg_block = m_impl.block(arg_desc, scratch, root_of_expr_ast);
    if (!arg_desc.HasDestinationBuffer()) desc.DropDestinationBuffer();

    if (arg_block.data() != NULL) {
      // Forward argument block buffer if possible.
      return TensorBlock(arg_block.kind(), arg_block.data(),
                           desc.dimensions());

    } else {
      // Assign argument block expression to a buffer.

      // Prepare storage for the materialized chipping result.
      const typename TensorBlock::Storage block_storage =
          TensorBlock::prepareStorage(desc, scratch);

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumInputDims, typename ArgTensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              arg_desc.dimensions(),
              internal::strides<Layout>(arg_desc.dimensions()),
              block_storage.data()),
          arg_block.expr());

      return block_storage.AsTensorMaterializedBlock();
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    typename Storage::Type result = constCast(m_impl.data());
    if (isOuterChipping() && result) {
      return result + m_inputOffset;
    } else {
      return NULL;
    }
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex;
    if (isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(m_stride == 1);
      inputIndex = index * m_inputStride + m_inputOffset;
    } else if (isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer
      // division.
      eigen_assert(m_stride > index);
      inputIndex = index + m_inputOffset;
    } else {
      const Index idx = index / m_stride;
      inputIndex = idx * m_inputStride + m_inputOffset;
      index -= idx * m_stride;
      inputIndex += index;
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool isInnerChipping() const {
    return IsInnerChipping ||
           (static_cast<int>(Layout) == ColMajor && m_dim.actualDim() == 0) ||
           (static_cast<int>(Layout) == RowMajor && m_dim.actualDim() == NumInputDims - 1);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool isOuterChipping() const {
    return IsOuterChipping ||
           (static_cast<int>(Layout) == ColMajor && m_dim.actualDim() == NumInputDims-1) ||
           (static_cast<int>(Layout) == RowMajor && m_dim.actualDim() == 0);
  }

  Dimensions m_dimensions;
  Index m_stride;
  Index m_inputOffset;
  Index m_inputStride;
  TensorEvaluator<ArgType, Device> m_impl;
  const internal::DimensionId<DimId> m_dim;
  const Device EIGEN_DEVICE_REF m_device;
};


// Eval as lvalue
template<DenseIndex DimId, typename ArgType, typename Device>
struct TensorEvaluator<TensorChippingOp<DimId, ArgType>, Device>
  : public TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorChippingOp<DimId, ArgType>, Device> Base;
  typedef TensorChippingOp<DimId, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims-1;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned     = false,
    PacketAccess  = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess   = TensorEvaluator<ArgType, Device>::RawAccess,
    Layout        = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess     = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)

    if (this->isInnerChipping()) {
      // m_stride is equal to 1, so let's avoid the integer division.
      eigen_assert(this->m_stride == 1);
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
      Index inputIndex = index * this->m_inputStride + this->m_inputOffset;
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        this->m_impl.coeffRef(inputIndex) = values[i];
        inputIndex += this->m_inputStride;
      }
    } else if (this->isOuterChipping()) {
      // m_stride is always greater than index, so let's avoid the integer division.
      eigen_assert(this->m_stride > index);
      this->m_impl.template writePacket<StoreMode>(index + this->m_inputOffset, x);
    } else {
      const Index idx = index / this->m_stride;
      const Index rem = index - idx * this->m_stride;
      if (rem + PacketSize <= this->m_stride) {
        const Index inputIndex = idx * this->m_inputStride + this->m_inputOffset + rem;
        this->m_impl.template writePacket<StoreMode>(inputIndex, x);
      } else {
        // Cross stride boundary. Fallback to slow path.
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
        internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
        EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          this->coeffRef(index) = values[i];
          ++index;
        }
      }
    }
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(this->m_impl.data() != NULL);

    const Index chip_dim = this->m_dim.actualDim();

    DSizes<Index, NumInputDims> input_block_dims;
    for (int i = 0; i < NumInputDims; ++i) {
      input_block_dims[i] = i < chip_dim ? desc.dimension(i)
                          : i > chip_dim ? desc.dimension(i - 1)
                          : 1;
    }

    typedef TensorReshapingOp<const DSizes<Index, NumInputDims>,
                              const typename TensorBlock::XprType>
        TensorBlockExpr;

    typedef internal::TensorBlockAssignment<Scalar, NumInputDims,
                                            TensorBlockExpr, Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(
            input_block_dims,
            internal::strides<Layout>(this->m_impl.dimensions()),
            this->m_impl.data(), this->srcCoeff(desc.offset())),
        block.expr().reshape(input_block_dims));
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CHIPPING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConcatenation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H

namespace Eigen {

/** \class TensorConcatenationOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor concatenation class.
  *
  *
  */
namespace internal {
template<typename Axis, typename LhsXprType, typename RhsXprType>
struct traits<TensorConcatenationOp<Axis, LhsXprType, RhsXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename promote_storage_type<typename LhsXprType::Scalar,
                                        typename RhsXprType::Scalar>::ret Scalar;
  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<LhsXprType>::NumDimensions;
  static const int Layout = traits<LhsXprType>::Layout;
  enum { Flags = 0 };
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                               typename traits<LhsXprType>::PointerType, typename traits<RhsXprType>::PointerType>::type PointerType;
};

template<typename Axis, typename LhsXprType, typename RhsXprType>
struct eval<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorConcatenationOp<Axis, LhsXprType, RhsXprType>& type;
};

template<typename Axis, typename LhsXprType, typename RhsXprType>
struct nested<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, 1, typename eval<TensorConcatenationOp<Axis, LhsXprType, RhsXprType> >::type>
{
  typedef TensorConcatenationOp<Axis, LhsXprType, RhsXprType> type;
};

}  // end namespace internal


template<typename Axis, typename LhsXprType, typename RhsXprType>
class TensorConcatenationOp : public TensorBase<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorConcatenationOp<Axis, LhsXprType, RhsXprType>, WriteAccessors> Base;
    typedef typename internal::traits<TensorConcatenationOp>::Scalar Scalar;
    typedef typename internal::traits<TensorConcatenationOp>::StorageKind StorageKind;
    typedef typename internal::traits<TensorConcatenationOp>::Index Index;
    typedef typename internal::nested<TensorConcatenationOp>::type Nested;
    typedef typename internal::promote_storage_type<typename LhsXprType::CoeffReturnType,
                                                    typename RhsXprType::CoeffReturnType>::ret CoeffReturnType;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConcatenationOp(const LhsXprType& lhs, const RhsXprType& rhs, Axis axis)
        : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_axis(axis) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return m_lhs_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

    EIGEN_DEVICE_FUNC const Axis& axis() const { return m_axis; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorConcatenationOp)
  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const Axis m_axis;
};


// Eval as rvalue
template<typename Axis, typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
{
  typedef TensorConcatenationOp<Axis, LeftArgType, RightArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<LeftArgType, Device>::Dimensions>::value;
  static const int RightNumDims = internal::array_size<typename TensorEvaluator<RightArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<LeftArgType, Device>::PacketAccess &&
                        TensorEvaluator<RightArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<LeftArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<RightArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_leftImpl(op.lhsExpression(), device), m_rightImpl(op.rhsExpression(), device), m_axis(op.axis())
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout) || NumDims == 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumDims == RightNumDims), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    eigen_assert(0 <= m_axis && m_axis < NumDims);
    const Dimensions& lhs_dims = m_leftImpl.dimensions();
    const Dimensions& rhs_dims = m_rightImpl.dimensions();
    {
      int i = 0;
      for (; i < m_axis; ++i) {
        eigen_assert(lhs_dims[i] > 0);
        eigen_assert(lhs_dims[i] == rhs_dims[i]);
        m_dimensions[i] = lhs_dims[i];
      }
      eigen_assert(lhs_dims[i] > 0);  // Now i == m_axis.
      eigen_assert(rhs_dims[i] > 0);
      m_dimensions[i] = lhs_dims[i] + rhs_dims[i];
      for (++i; i < NumDims; ++i) {
        eigen_assert(lhs_dims[i] > 0);
        eigen_assert(lhs_dims[i] == rhs_dims[i]);
        m_dimensions[i] = lhs_dims[i];
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_leftStrides[0] = 1;
      m_rightStrides[0] = 1;
      m_outputStrides[0] = 1;

      for (int j = 1; j < NumDims; ++j) {
        m_leftStrides[j] = m_leftStrides[j-1] * lhs_dims[j-1];
        m_rightStrides[j] = m_rightStrides[j-1] * rhs_dims[j-1];
        m_outputStrides[j] = m_outputStrides[j-1] * m_dimensions[j-1];
      }
    } else {
      m_leftStrides[NumDims - 1] = 1;
      m_rightStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims - 1] = 1;

      for (int j = NumDims - 2; j >= 0; --j) {
        m_leftStrides[j] = m_leftStrides[j+1] * lhs_dims[j+1];
        m_rightStrides[j] = m_rightStrides[j+1] * rhs_dims[j+1];
        m_outputStrides[j] = m_outputStrides[j+1] * m_dimensions[j+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  // TODO(phli): Add short-circuit memcpy evaluation if underlying data are linear?
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType)
  {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup()
  {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  // TODO(phli): attempt to speed this up. The integer divisions and modulo are slow.
  // See CL/76180724 comments for more ideas.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Collect dimension-wise indices (subs).
    array<Index, NumDims> subs;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        subs[i] = index / m_outputStrides[i];
        index -= subs[i] * m_outputStrides[i];
      }
      subs[0] = index;
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        subs[i] = index / m_outputStrides[i];
        index -= subs[i] * m_outputStrides[i];
      }
      subs[NumDims - 1] = index;
    }

    const Dimensions& left_dims = m_leftImpl.dimensions();
    if (subs[m_axis] < left_dims[m_axis]) {
      Index left_index;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        left_index = subs[0];
        EIGEN_UNROLL_LOOP
        for (int i = 1; i < NumDims; ++i) {
          left_index += (subs[i] % left_dims[i]) * m_leftStrides[i];
        }
      } else {
        left_index = subs[NumDims - 1];
        EIGEN_UNROLL_LOOP
        for (int i = NumDims - 2; i >= 0; --i) {
          left_index += (subs[i] % left_dims[i]) * m_leftStrides[i];
        }
      }
      return m_leftImpl.coeff(left_index);
    } else {
      subs[m_axis] -= left_dims[m_axis];
      const Dimensions& right_dims = m_rightImpl.dimensions();
      Index right_index;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        right_index = subs[0];
        EIGEN_UNROLL_LOOP
        for (int i = 1; i < NumDims; ++i) {
          right_index += (subs[i] % right_dims[i]) * m_rightStrides[i];
        }
      } else {
        right_index = subs[NumDims - 1];
        EIGEN_UNROLL_LOOP
        for (int i = NumDims - 2; i >= 0; --i) {
          right_index += (subs[i] % right_dims[i]) * m_rightStrides[i];
        }
      }
      return m_rightImpl.coeff(right_index);
    }
  }

  // TODO(phli): Add a real vectorization.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + packetSize - 1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < packetSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                           2 * TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>() +
                                           TensorOpCost::ModCost<Index>());
    const double lhs_size = m_leftImpl.dimensions().TotalSize();
    const double rhs_size = m_rightImpl.dimensions().TotalSize();
    return (lhs_size / (lhs_size + rhs_size)) *
               m_leftImpl.costPerCoeff(vectorized) +
           (rhs_size / (lhs_size + rhs_size)) *
               m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
  #endif

  protected:
    Dimensions m_dimensions;
    array<Index, NumDims> m_outputStrides;
    array<Index, NumDims> m_leftStrides;
    array<Index, NumDims> m_rightStrides;
    TensorEvaluator<LeftArgType, Device> m_leftImpl;
    TensorEvaluator<RightArgType, Device> m_rightImpl;
    const Axis m_axis;
};

// Eval as lvalue
template<typename Axis, typename LeftArgType, typename RightArgType, typename Device>
  struct TensorEvaluator<TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
  : public TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device>
{
  typedef TensorEvaluator<const TensorConcatenationOp<Axis, LeftArgType, RightArgType>, Device> Base;
  typedef TensorConcatenationOp<Axis, LeftArgType, RightArgType> XprType;
  typedef typename Base::Dimensions Dimensions;
  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<LeftArgType, Device>::PacketAccess &&
                        TensorEvaluator<RightArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<LeftArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<RightArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(XprType& op, const Device& device)
    : Base(op, device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(Layout) == static_cast<int>(ColMajor)), YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    // Collect dimension-wise indices (subs).
    array<Index, Base::NumDims> subs;
    for (int i = Base::NumDims - 1; i > 0; --i) {
      subs[i] = index / this->m_outputStrides[i];
      index -= subs[i] * this->m_outputStrides[i];
    }
    subs[0] = index;

    const Dimensions& left_dims = this->m_leftImpl.dimensions();
    if (subs[this->m_axis] < left_dims[this->m_axis]) {
      Index left_index = subs[0];
      for (int i = 1; i < Base::NumDims; ++i) {
        left_index += (subs[i] % left_dims[i]) * this->m_leftStrides[i];
      }
      return this->m_leftImpl.coeffRef(left_index);
    } else {
      subs[this->m_axis] -= left_dims[this->m_axis];
      const Dimensions& right_dims = this->m_rightImpl.dimensions();
      Index right_index = subs[0];
      for (int i = 1; i < Base::NumDims; ++i) {
        right_index += (subs[i] % right_dims[i]) * this->m_rightStrides[i];
      }
      return this->m_rightImpl.coeffRef(right_index);
    }
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + packetSize - 1 < this->dimensions().TotalSize());

    EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    for (int i = 0; i < packetSize; ++i) {
      coeffRef(index+i) = values[i];
    }
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONCATENATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContraction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H

namespace Eigen {

/** \class TensorContraction
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor contraction class.
  *
  *
  */
namespace internal {

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct traits<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename gebp_traits<typename remove_const<typename LhsXprType::Scalar>::type,
                               typename remove_const<typename RhsXprType::Scalar>::type>::ResScalar Scalar;

  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;

  // From NumDims below.
  static const int NumDimensions = traits<LhsXprType>::NumDimensions + traits<RhsXprType>::NumDimensions - 2 * array_size<Dimensions>::value;
  static const int Layout = traits<LhsXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                               typename traits<LhsXprType>::PointerType,
                               typename traits<RhsXprType>::PointerType>::type
      PointerType;

  enum {
    Flags = 0
  };
};

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct eval<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>, Eigen::Dense>
{
  typedef const TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>& type;
};

template<typename Dimensions, typename LhsXprType, typename RhsXprType, typename OutputKernelType>
struct nested<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType>, 1, typename eval<TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> >::type>
{
  typedef TensorContractionOp<Dimensions, LhsXprType, RhsXprType, OutputKernelType> type;
};

template<typename Indices_, typename LeftArgType_, typename RightArgType_, typename OutputKernelType_, typename Device_>
struct traits<TensorEvaluator<const TensorContractionOp<Indices_, LeftArgType_, RightArgType_, OutputKernelType_>, Device_> > {
  typedef Indices_ Indices;
  typedef LeftArgType_ LeftArgType;
  typedef RightArgType_ RightArgType;
  typedef OutputKernelType_ OutputKernelType;
  typedef Device_ Device;

  // From NumDims below.
  static const int NumDimensions = traits<LeftArgType_>::NumDimensions + traits<RightArgType_>::NumDimensions - 2 * array_size<Indices_>::value;
};

// Helper class to allocate and deallocate temporary memory for packed buffers.
template <typename LhsScalar, typename RhsScalar>
struct TensorContractionBlockMemAllocator {
  typedef void* BlockMemHandle;

  template <typename Device>
  EIGEN_DEVICE_FUNC static BlockMemHandle allocate(Device& d, const Index bm,
                                                   const Index bk,
                                                   const Index bn,
                                                   LhsScalar** lhs_block,
                                                   RhsScalar** rhs_block) {
    eigen_assert(lhs_block);
    eigen_assert(rhs_block);
    BlockSizes sz = ComputeLhsRhsBlockSizes(bm, bk, bn);
    char* block_mem = static_cast<char*>(d.allocate(sz.lhs_size + sz.rhs_size));
    eigen_assert(block_mem);
    *lhs_block = reinterpret_cast<LhsScalar*>(block_mem);
    *rhs_block = reinterpret_cast<RhsScalar*>(block_mem + sz.lhs_size);
    return block_mem;
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static BlockMemHandle allocateSlices(
      Device& d, const Index bm, const Index bk, const Index bn,
      const Index num_lhs, const Index num_rhs, const Index num_slices,
      std::vector<LhsScalar*>* lhs_blocks,
      std::vector<RhsScalar*>* rhs_blocks) {
    eigen_assert(num_slices > 0);
    eigen_assert(num_lhs >= 0 && num_rhs >= 0);
    eigen_assert(num_lhs == 0 || lhs_blocks);
    eigen_assert(num_rhs == 0 || rhs_blocks);
    BlockSizes sz = ComputeLhsRhsBlockSizes(bm, bk, bn);
    void* block_mem = d.allocate(
        (num_lhs * sz.lhs_size + num_rhs * sz.rhs_size) * num_slices);
    eigen_assert(block_mem);
    char* mem = static_cast<char*>(block_mem);

    for (Index x = 0; x < num_slices; x++) {
      if (num_lhs > 0) lhs_blocks[x].resize(num_lhs);
      for (Index m = 0; m < num_lhs; m++) {
        lhs_blocks[x][m] = reinterpret_cast<LhsScalar*>(mem);
        mem += sz.lhs_size;
      }
      if (num_rhs > 0) rhs_blocks[x].resize(num_rhs);
      for (Index n = 0; n < num_rhs; n++) {
        rhs_blocks[x][n] = reinterpret_cast<RhsScalar*>(mem);
        mem += sz.rhs_size;
      }
    }

    return block_mem;
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static void deallocate(Device& d, BlockMemHandle handle) {
    d.deallocate(handle);
  }

 private:
  struct BlockSizes {
    Index lhs_size;
    Index rhs_size;
  };
  EIGEN_DEVICE_FUNC static BlockSizes ComputeLhsRhsBlockSizes(const Index bm,
                                                              const Index bk,
                                                              const Index bn) {
    Index align = numext::maxi(EIGEN_MAX_ALIGN_BYTES, 1);
    BlockSizes sz;
    sz.lhs_size = divup<Index>(bm * bk * sizeof(LhsScalar), align) * align;
    sz.rhs_size = divup<Index>(bn * bk * sizeof(RhsScalar), align) * align;
    return sz;
  }
};

// WARNING: In this code we assume that Lhs and Rhs tensor expressions are in
// ColMajor storage order. This property is guaranteed by the
// TensorContractionOp evaluator. TensorContractionKernel specifies how we pack
// blocks of Lhs and Rhs tensor expressions, and how we invoke matrix
// multiplication for these blocks. Default tensor contraction uses
// gemm_pack_rhs, gemm_pack_lhs and gebp_kernel from Eigen Core (see
// GeneralBlocPanelKernel.h for details).
//
// By specializing contraction kernels we can use other low level libraries to
// perform matrix multiplication, and still rely on Eigen contraction evaluator.
// This also includes full support in TensorContractionThreadPool, assuming that
// underlying gemm do not use it's own threading.
//
// - ResScalar/LhsScalar/RhsScalar - scalar type for the result of
//   multiplication, lhs tensor and rhs tensor respectively.
//
// - StorageIndex - index type for the tensor expressions. In practice almost
//   always is Eigen::Index.
//
// - OutputMapper provides access to the memory of the output matrix. In
//   practice it's always column major blas_data_mapper (it must be of ResScalar
//   type).
//
// - LhsMapper/RhsMapper similarly to blas_data_mapper provide a two dimensional
//   view into the Lhs/Rhs tensor expressions. In practice it's
//   TensorContractionInputMapper, or some specialization of it based on the
//   type of tensor expression (e.g. TensorImagePatchOp has optimized input
//   mapper).
template <typename ResScalar, typename LhsScalar, typename RhsScalar,
    typename StorageIndex, typename OutputMapper, typename LhsMapper,
    typename RhsMapper>
struct TensorContractionKernel {
  // True if `invoke()` supports `beta` in `C <- alpha * A * B + beta * C`
  // (otherwise beta should be always equal to 1).
  enum { HasBeta = false };

  EIGEN_DEVICE_FUNC
  TensorContractionKernel(StorageIndex m_, StorageIndex k_, StorageIndex n_,
                          StorageIndex bm_, StorageIndex bk_, StorageIndex bn_)
      : m(m_), k(k_), n(n_), bm(bm_), bk(bk_), bn(bn_) {}

  // Pack blocks of Lhs and Rhs into contiguous blocks in memory.
  typedef LhsScalar* LhsBlock;
  typedef RhsScalar* RhsBlock;

  // Packed Lhs/Rhs block memory allocator.
  typedef TensorContractionBlockMemAllocator<LhsScalar, RhsScalar>
      BlockMemAllocator;
  typedef typename BlockMemAllocator::BlockMemHandle BlockMemHandle;

  typedef typename internal::gebp_traits<LhsScalar, RhsScalar> Traits;

  typedef internal::gemm_pack_lhs<
      LhsScalar, StorageIndex, typename LhsMapper::SubMapper, Traits::mr,
      Traits::LhsProgress, typename Traits::LhsPacket4Packing, ColMajor>
      LhsPacker;

  typedef internal::gemm_pack_rhs<RhsScalar, StorageIndex,
                                  typename RhsMapper::SubMapper, Traits::nr,
                                  ColMajor>
      RhsPacker;

  typedef internal::gebp_kernel<LhsScalar, RhsScalar, StorageIndex,
                                OutputMapper, Traits::mr, Traits::nr,
      /*ConjugateLhs*/ false, /*ConjugateRhs*/ false>
      GebpKernel;

  template <typename Device>
  EIGEN_DEVICE_FUNC BlockMemHandle allocate(Device& d, LhsBlock* lhs_block,
                                            RhsBlock* rhs_block) {
    return BlockMemAllocator::allocate(d, bm, bk, bn, lhs_block, rhs_block);
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC BlockMemHandle allocateSlices(
      Device& d, const StorageIndex num_lhs, const StorageIndex num_rhs,
      const StorageIndex num_slices, std::vector<LhsBlock>* lhs_blocks,
      std::vector<RhsBlock>* rhs_blocks) {
    return BlockMemAllocator::allocateSlices(
        d, bm, bk, bn, num_lhs, num_rhs, num_slices, lhs_blocks, rhs_blocks);
  }

  template <typename Device>
  EIGEN_DEVICE_FUNC static void deallocate(Device& d, BlockMemHandle handle) {
    BlockMemAllocator::deallocate(d, handle);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void packLhs(
      LhsBlock* lhsBlock, const typename LhsMapper::SubMapper& data_mapper,
      const StorageIndex depth, const StorageIndex rows) {
    LhsPacker()(*lhsBlock, data_mapper, depth, rows, /*stride*/ 0,
        /*offset*/ 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void packRhs(
      RhsBlock* rhsBlock, const typename RhsMapper::SubMapper& data_mapper,
      const StorageIndex depth, const StorageIndex cols) {
    RhsPacker()(*rhsBlock, data_mapper, depth, cols);
  }

  EIGEN_DEVICE_FUNC EIGEN_DONT_INLINE void invoke(
      const OutputMapper& output_mapper, const LhsBlock& lhsBlock,
      const RhsBlock& rhsBlock, const StorageIndex rows,
      const StorageIndex depth, const StorageIndex cols,
      const ResScalar alpha, const ResScalar beta) {
    // Default GEBP kernel does not support beta.
    eigen_assert(beta == ResScalar(1));
    static const int kComputeStrideFromBlockDimensions = -1;
    GebpKernel()(output_mapper, lhsBlock, rhsBlock, rows, depth, cols, alpha,
        /*strideA*/ kComputeStrideFromBlockDimensions,
        /*strideB*/ kComputeStrideFromBlockDimensions,
        /*offsetA*/ 0, /*offsetB*/ 0);
  }

 private:
  // These are dimensions of the original Tensors, and selected block sizes. The
  // actual block sizes passed to all function above might be smaller because of
  // the partial blocks at the end.
  const StorageIndex m;
  const StorageIndex k;
  const StorageIndex n;
  const StorageIndex bm;
  const StorageIndex bk;
  const StorageIndex bn;
};

}  // end namespace internal

// Tensor contraction params that should enable to get from output matrix
// 2-dimensional coordinates to the output tensor dimensions.
struct TensorContractionParams {
  // TensorContraction evaluator assumes that both tensors are in ColMajor
  // layout, if tensors are in RowMajor evaluator swap lhs with rhs.
  bool swapped_arguments;
};

// Output kernel allows to fuse operations into the tensor contraction.
//
// Examples:
//   1. Elementwise Relu transformation following Conv2D.
//   2. AddBias to the Conv2D output channels dimension.
//
// The NoOpOutputKernel implements an output kernel that does absolutely nothing.
struct NoOpOutputKernel {
  /**
   * Tensor contraction evaluator calls this kernel after finishing each block
   * of output matrix. Output blocks belong to the 2-dimensional output tensor.
   *
   * TensorContractionParams contains contraction dimensions information
   * required to map output 2-d space into the expected output tensor space
   * (potentially higher dimensional).
   *
   * \param[in] output_mapper Access to output tensor memory
   * \param[in] params   Tensor contraction parameters
   * \param[in] i        Index of a first row available through output_mapper
   * \param[in] j        Index of a first column available through output_mapper
   * \param[in] num_rows Number of available rows
   * \param[in] num_cols Number of available columns
   */
  template <typename Index, typename Scalar>
  EIGEN_ALWAYS_INLINE void operator()(
      const internal::blas_data_mapper<Scalar, Index, ColMajor>& output_mapper,
      const TensorContractionParams& params, Index i,
      Index j, Index num_rows, Index num_cols) const {
    EIGEN_UNUSED_VARIABLE(output_mapper);
    EIGEN_UNUSED_VARIABLE(params);
    EIGEN_UNUSED_VARIABLE(i);
    EIGEN_UNUSED_VARIABLE(j);
    EIGEN_UNUSED_VARIABLE(num_rows);
    EIGEN_UNUSED_VARIABLE(num_cols);
  }
};

template<typename Indices, typename LhsXprType, typename RhsXprType, typename OutputKernelType = const NoOpOutputKernel>
class TensorContractionOp : public TensorBase<TensorContractionOp<Indices, LhsXprType, RhsXprType, OutputKernelType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorContractionOp>::Scalar Scalar;
  typedef typename internal::gebp_traits<typename LhsXprType::CoeffReturnType,
                                         typename RhsXprType::CoeffReturnType>::ResScalar CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorContractionOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorContractionOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorContractionOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionOp(
      const LhsXprType& lhs, const RhsXprType& rhs, const Indices& dims,
      const OutputKernelType& output_kernel = OutputKernelType())
      : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_indices(dims),
        m_output_kernel(output_kernel) {}

  EIGEN_DEVICE_FUNC
  const Indices& indices() const { return m_indices; }

  /** \returns the nested expressions */
  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename LhsXprType::Nested>::type&
  lhsExpression() const { return m_lhs_xpr; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename RhsXprType::Nested>::type&
  rhsExpression() const { return m_rhs_xpr; }

  EIGEN_DEVICE_FUNC
  const OutputKernelType& outputKernel() const { return m_output_kernel; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const Indices m_indices;
    const OutputKernelType m_output_kernel;
};


template<typename Derived>
struct TensorContractionEvaluatorBase : internal::no_assignment_operator
{
  typedef typename internal::traits<Derived>::Indices Indices;
  typedef typename internal::traits<Derived>::LeftArgType LeftArgType;
  typedef typename internal::traits<Derived>::RightArgType RightArgType;
  typedef typename internal::traits<Derived>::OutputKernelType OutputKernelType;
  typedef typename internal::traits<Derived>::Device Device;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = false,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluatorType;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluatorType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;
  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  typedef DSizes<Index, NumDims> Dimensions;

  EIGEN_STRONG_INLINE
  TensorContractionEvaluatorBase(const XprType& op, const Device& device)
      : m_leftImpl(choose(Cond<static_cast<int>(Layout) == static_cast<int>(ColMajor)>(),
                          op.lhsExpression(), op.rhsExpression()), device),
        m_rightImpl(choose(Cond<static_cast<int>(Layout) == static_cast<int>(ColMajor)>(),
                           op.rhsExpression(), op.lhsExpression()), device),
        m_device(device),
        m_output_kernel(op.outputKernel()),
        m_result(NULL) {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) ==
         static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);


    DSizes<Index, LDims> eval_left_dims;
    DSizes<Index, RDims> eval_right_dims;
    array<IndexPair<Index>, ContractDims> eval_op_indices;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // For ColMajor, we keep using the existing dimensions
      for (int i = 0; i < LDims; i++) {
        eval_left_dims[i] = m_leftImpl.dimensions()[i];
      }
      for (int i = 0; i < RDims; i++) {
        eval_right_dims[i] = m_rightImpl.dimensions()[i];
      }
      // We keep the pairs of contracting indices.
      for (int i = 0; i < ContractDims; i++) {
        eval_op_indices[i].first = op.indices()[i].first;
        eval_op_indices[i].second = op.indices()[i].second;
      }
    } else {
      // For RowMajor, we need to reverse the existing dimensions
      for (int i = 0; i < LDims; i++) {
        eval_left_dims[i] = m_leftImpl.dimensions()[LDims - i - 1];
      }
      for (int i = 0; i < RDims; i++) {
        eval_right_dims[i] = m_rightImpl.dimensions()[RDims - i - 1];
      }
      // We need to flip all the pairs of contracting indices as well as
      // reversing the dimensions.
      for (int i = 0; i < ContractDims; i++) {
        eval_op_indices[i].first = LDims - 1 - op.indices()[ContractDims - 1 - i].second;
        eval_op_indices[i].second = RDims - 1 - op.indices()[ContractDims - 1 - i].first;
      }
    }

    // Check for duplicate axes and make sure the first index in eval_op_indices
    // is increasing. Using O(n^2) sorting is OK since ContractDims is small
    for (int i = 0; i < ContractDims; i++) {
      for (int j = i + 1; j < ContractDims; j++) {
        eigen_assert(eval_op_indices[j].first != eval_op_indices[i].first &&
                     eval_op_indices[j].second != eval_op_indices[i].second &&
                     "contraction axes should be unique");
        if (eval_op_indices[j].first < eval_op_indices[i].first) {
          numext::swap(eval_op_indices[j], eval_op_indices[i]);
        }
      }
    }

    array<Index, LDims> lhs_strides;
    lhs_strides[0] = 1;
    for (int i = 0; i < LDims-1; ++i) {
      lhs_strides[i+1] = lhs_strides[i] * eval_left_dims[i];
    }

    array<Index, RDims> rhs_strides;
    rhs_strides[0] = 1;
    for (int i = 0; i < RDims-1; ++i) {
      rhs_strides[i+1] = rhs_strides[i] * eval_right_dims[i];
    }

    if (m_i_strides.size() > 0) m_i_strides[0] = 1;
    if (m_j_strides.size() > 0) m_j_strides[0] = 1;
    if (m_k_strides.size() > 0) m_k_strides[0] = 1;

    m_i_size = 1;
    m_j_size = 1;
    m_k_size = 1;

    // To compute the dimension, we simply concatenate the non-contracting
    // dimensions of the left and then the right tensor. Additionally, we also
    // compute the strides corresponding to the left non-contracting
    // dimensions and right non-contracting dimensions.
    m_lhs_inner_dim_contiguous = true;
    int dim_idx = 0;
    Index nocontract_idx = 0;

    for (int i = 0; i < LDims; i++) {
      // find if we are contracting on index i of left tensor
      bool contracting = false;
      for (int j = 0; j < ContractDims; j++) {
        if (eval_op_indices[j].first == i) {
          contracting = true;
          break;
        }
      }
      if (!contracting) {
        // add dimension size to output dimensions
        m_dimensions[dim_idx] = eval_left_dims[i];
        m_left_nocontract_strides[nocontract_idx] = lhs_strides[i];
        if (dim_idx != i) {
          m_lhs_inner_dim_contiguous = false;
        }
        if (nocontract_idx+1 < internal::array_size<left_nocontract_t>::value) {
          m_i_strides[nocontract_idx+1] =
              m_i_strides[nocontract_idx] * eval_left_dims[i];
        } else {
          m_i_size = m_i_strides[nocontract_idx] * eval_left_dims[i];
        }
        dim_idx++;
        nocontract_idx++;
      }
    }

    nocontract_idx = 0;
    for (int i = 0; i < RDims; i++) {
      bool contracting = false;
      // find if we are contracting on index i of right tensor
      for (int j = 0; j < ContractDims; j++) {
        if (eval_op_indices[j].second == i) {
          contracting = true;
          break;
        }
      }
      if (!contracting) {
        m_dimensions[dim_idx] = eval_right_dims[i];
        if (nocontract_idx+1 < internal::array_size<right_nocontract_t>::value) {
          m_j_strides[nocontract_idx+1] =
              m_j_strides[nocontract_idx] * eval_right_dims[i];
        } else {
          m_j_size = m_j_strides[nocontract_idx] * eval_right_dims[i];
        }
        m_right_nocontract_strides[nocontract_idx] = rhs_strides[i];
        dim_idx++;
        nocontract_idx++;
      }
    }

    // Now compute the strides corresponding to the contracting dimensions. We
    // assumed above that non-contracting axes are represented in the same order
    // in the matrix as they are in the tensor. This is not the case for
    // contracting axes. As the contracting axes must be of the same size in
    // each tensor, we'll only look at the first tensor here.
    m_rhs_inner_dim_contiguous = true;
    m_rhs_inner_dim_reordered = false;
    for (int i = 0; i < ContractDims; i++) {
      Index left = eval_op_indices[i].first;
      Index right = eval_op_indices[i].second;

      Index size = eval_left_dims[left];
      eigen_assert(size == eval_right_dims[right] &&
                   "Contraction axes must be same size");

      if (i+1 < static_cast<int>(internal::array_size<contract_t>::value)) {
        m_k_strides[i+1] = m_k_strides[i] * size;
      } else {
        m_k_size = m_k_strides[i] * size;
      }
      m_left_contracting_strides[i] = lhs_strides[left];
      m_right_contracting_strides[i] = rhs_strides[right];

      if (i > 0 && right < eval_op_indices[i-1].second) {
        m_rhs_inner_dim_reordered = true;
      }
      if (right != i) {
        m_rhs_inner_dim_contiguous = false;
      }
    }

    // If the layout is RowMajor, we need to reverse the m_dimensions
    if (static_cast<int>(Layout) == static_cast<int>(RowMajor)) {
      for (int i = 0, j = NumDims - 1; i < j; i++, j--) {
        numext::swap(m_dimensions[i], m_dimensions[j]);
      }
    }

    // A set of parameters that will allow output kernel to get from output
    // tensor dimensions (i, j) into the original tensor dimensions.
    // TODO(ezhulenev): Add parameters required to infer output tensor index for
    // more complex contractions than 2x2 on internal dimension.
    m_tensor_contraction_params.swapped_arguments = static_cast<int>(Layout) == RowMajor;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.allocate(dimensions().TotalSize() * sizeof(Scalar)));
      evalTo(m_result);
      return true;
    }
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done, dest](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(nullptr, [this, done, dest](bool) {
        if (dest) {
          evalToAsync(dest, [done]() { done(false); });
        } else {
          m_result = static_cast<EvaluatorPointerType>(
              m_device.allocate(dimensions().TotalSize() * sizeof(Scalar)));
          evalToAsync(m_result, [done]() { done(true); });
        }
      });
    });
  }
#endif  // EIGEN_USE_THREADS

#ifndef TENSOR_CONTRACTION_DISPATCH
#define TENSOR_CONTRACTION_DISPATCH(METHOD, ALIGNMENT, ARGS) \
  if (this->m_lhs_inner_dim_contiguous) {                    \
    if (this->m_rhs_inner_dim_contiguous) {                  \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<true, true, true, ALIGNMENT> ARGS;            \
      } else {                                               \
        METHOD<true, true, false, ALIGNMENT> ARGS;           \
      }                                                      \
    } else {                                                 \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<true, false, true, ALIGNMENT> ARGS;           \
      } else {                                               \
        METHOD<true, false, false, ALIGNMENT> ARGS;          \
      }                                                      \
    }                                                        \
  } else {                                                   \
    if (this->m_rhs_inner_dim_contiguous) {                  \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<false, true, true, ALIGNMENT> ARGS;           \
      } else {                                               \
        METHOD<false, true, false, ALIGNMENT> ARGS;          \
      }                                                      \
    } else {                                                 \
      if (this->m_rhs_inner_dim_reordered) {                 \
        METHOD<false, false, true, ALIGNMENT> ARGS;          \
      } else {                                               \
        METHOD<false, false, false, ALIGNMENT> ARGS;         \
      }                                                      \
    }                                                        \
  }
#endif

#ifndef TENSOR_CONTRACTION_ASYNC_DISPATCH
#define TENSOR_CONTRACTION_ASYNC_DISPATCH(METHOD, DONE, ALIGNMENT, ARGS, FN) \
  if (this->m_lhs_inner_dim_contiguous) {                                    \
    if (this->m_rhs_inner_dim_contiguous) {                                  \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, true, true, true, ALIGNMENT> ARGS)->FN;            \
      } else {                                                               \
        (new METHOD<DONE, true, true, false, ALIGNMENT> ARGS)->FN;           \
      }                                                                      \
    } else {                                                                 \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, true, false, true, ALIGNMENT> ARGS)->FN;           \
      } else {                                                               \
        (new METHOD<DONE, true, false, false, ALIGNMENT> ARGS)->FN;          \
      }                                                                      \
    }                                                                        \
  } else {                                                                   \
    if (this->m_rhs_inner_dim_contiguous) {                                  \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, false, true, true, ALIGNMENT> ARGS)->FN;           \
      } else {                                                               \
        (new METHOD<DONE, false, true, false, ALIGNMENT> ARGS)->FN;          \
      }                                                                      \
    } else {                                                                 \
      if (this->m_rhs_inner_dim_reordered) {                                 \
        (new METHOD<DONE, false, false, true, ALIGNMENT> ARGS)->FN;          \
      } else {                                                               \
        (new METHOD<DONE, false, false, false, ALIGNMENT> ARGS)->FN;         \
      }                                                                      \
    }                                                                        \
  }
#endif

  EIGEN_DEVICE_FUNC void evalTo(Scalar* buffer) const {
   static_cast<const Derived*>(this)->template evalProduct<Unaligned>(buffer);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalToCallback>
  void evalToAsync(Scalar* buffer, EvalToCallback done) const {
    static_cast<const Derived*>(this)
        ->template evalProductAsync<EvalToCallback, Unaligned>(buffer,
                                                               std::move(done));
  }
#endif  // EIGEN_USE_THREADS

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
            bool rhs_inner_dim_reordered, int Alignment>
  void evalProductSequential(Scalar* buffer) const {
    if (this->m_j_size == 1) {
      this->template evalGemv<lhs_inner_dim_contiguous,
                              rhs_inner_dim_contiguous, rhs_inner_dim_reordered,
                              Alignment>(buffer);
    } else {
      this->template evalGemm<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous,
                              rhs_inner_dim_reordered, Alignment>(buffer);
    }
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
  void evalGemv(Scalar* buffer) const {
    const Index rows = m_i_size;
    const Index cols = m_k_size;

    typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
    typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;
    typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
    typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;
    const Index lhs_packet_size = internal::unpacket_traits<typename LeftEvaluator::PacketReturnType>::size;
    const Index rhs_packet_size = internal::unpacket_traits<typename RightEvaluator::PacketReturnType>::size;
    const int lhs_alignment = LeftEvaluator::IsAligned ? Aligned : Unaligned;
    const int rhs_alignment = RightEvaluator::IsAligned ? Aligned : Unaligned;
    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, lhs_packet_size,
                                                   lhs_inner_dim_contiguous,
                                                   false, lhs_alignment> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, rhs_packet_size,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, rhs_alignment> RhsMapper;

    LhsMapper lhs(m_leftImpl, m_left_nocontract_strides, m_i_strides,
                  m_left_contracting_strides, m_k_strides);
    RhsMapper rhs(m_rightImpl, m_right_nocontract_strides, m_j_strides,
                  m_right_contracting_strides, m_k_strides);

    const Scalar alpha(1);
    const Index resIncr(1);

    // zero out the result buffer (which must be of size at least rows * sizeof(Scalar)
    m_device.memset(buffer, 0, rows * sizeof(Scalar));

    internal::general_matrix_vector_product<Index,LhsScalar,LhsMapper,ColMajor,false,RhsScalar,RhsMapper,false>::run(
        rows, cols, lhs, rhs,
        buffer, resIncr, alpha);

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;
    m_output_kernel(OutputMapper(buffer, rows), m_tensor_contraction_params,
                    static_cast<Index>(0), static_cast<Index>(0), rows,
                    static_cast<Index>(1));
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
  void evalGemm(Scalar* buffer) const {
    // columns in left side, rows in right side
    const Index k = this->m_k_size;
    this->template evalGemmPartial<lhs_inner_dim_contiguous,
                                   rhs_inner_dim_contiguous,
                                   rhs_inner_dim_reordered,
                                   Alignment, true>(buffer, 0, k, 1);
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
      bool rhs_inner_dim_reordered, int Alignment>
  EIGEN_DEVICE_FUNC void evalGemmPartialWithoutOutputKernel(
      Scalar* buffer, Index k_start, Index k_end, int num_threads) const {
    evalGemmPartial<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous,
                    rhs_inner_dim_reordered, Alignment,
        /*use_output_kernel*/ false>(buffer, k_start, k_end,
                                     num_threads);
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment, bool use_output_kernel>
  EIGEN_DEVICE_FUNC void evalGemmPartial(Scalar* buffer, Index k_start, Index k_end, int num_threads) const {
    eigen_assert(k_end >= k_start && k_start >= 0 && k_end <= this->m_k_size);
    // columns in slice on left side, rows on right side
    const Index k_slice = k_end - k_start;

    // rows in left side
    const Index m = this->m_i_size;

    // columns in right side
    const Index n = this->m_j_size;

    // define data mappers for Lhs and Rhs
    typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
    typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;

    typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
    typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

    const Index lhs_packet_size = internal::unpacket_traits<typename LeftEvaluator::PacketReturnType>::size;
    const Index rhs_packet_size = internal::unpacket_traits<typename RightEvaluator::PacketReturnType>::size;

    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, lhs_packet_size,
                                                   lhs_inner_dim_contiguous,
                                                   false, Unaligned> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, rhs_packet_size,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned> RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;

    typedef internal::TensorContractionKernel<
        Scalar, LhsScalar, RhsScalar, Index, OutputMapper, LhsMapper, RhsMapper>
        TensorContractionKernel;

    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

    OutputMapper output(buffer, m);

    // Sizes of the blocks to load in cache. See the Goto paper for details.
    internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar,
                                        Index, internal::ShardByCol>
        blocking(k_slice, m, n, num_threads);
    const Index kc = blocking.kc();
    const Index mc = numext::mini(m, blocking.mc());
    const Index nc = numext::mini(n, blocking.nc());

    typedef typename TensorContractionKernel::LhsBlock LhsBlock;
    typedef typename TensorContractionKernel::RhsBlock RhsBlock;

    LhsBlock blockA;
    RhsBlock blockB;

    TensorContractionKernel kernel(m, k_slice, n, mc, kc, nc);

    typedef typename TensorContractionKernel::BlockMemHandle BlockMemHandle;
    const BlockMemHandle packed_mem =
        kernel.allocate(this->m_device, &blockA, &blockB);

    // If a contraction kernel does not support beta, explicitly initialize
    // output buffer with zeroes.
    if (!TensorContractionKernel::HasBeta) {
      this->m_device.memset(buffer, 0, m * n * sizeof(Scalar));
    }

    for(Index i2=0; i2<m; i2+=mc)
    {
      const Index actual_mc = numext::mini(i2+mc,m)-i2;
      for (Index k2 = k_start; k2 < k_end; k2 += kc) {
        // make sure we don't overshoot right edge of left matrix, then pack vertical panel
        const Index actual_kc = numext::mini(k2 + kc, k_end) - k2;
        kernel.packLhs(&blockA, lhs.getSubMapper(i2, k2), actual_kc, actual_mc);

        // If kernel supports beta, there is no need to initialize output
        // buffer with zeroes.
        const Scalar alpha = Scalar(1);
        const Scalar beta = (TensorContractionKernel::HasBeta && k2 == k_start)
                                ? Scalar(0)
                                : Scalar(1);

        // series of horizontal blocks
        for (Index j2 = 0; j2 < n; j2 += nc) {
          // make sure we don't overshoot right edge of right matrix, then pack block
          const Index actual_nc = numext::mini(j2 + nc, n) - j2;
          kernel.packRhs(&blockB, rhs.getSubMapper(k2, j2), actual_kc,
                         actual_nc);

          // call gebp (matrix kernel)
          // The parameters here are copied from Eigen's GEMM implementation
          const OutputMapper output_mapper = output.getSubMapper(i2, j2);
          kernel.invoke(output_mapper, blockA, blockB, actual_mc, actual_kc,
                        actual_nc, alpha, beta);

          // We are done with this [i2, j2] output block.
          if (use_output_kernel && k2 + kc >= k_end) {
            m_output_kernel(output_mapper, m_tensor_contraction_params, i2, j2,
                            actual_mc, actual_nc);
          }
        }
      }
    }

    kernel.deallocate(this->m_device, packed_mem);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();

    if (m_result != NULL) {
      m_device.deallocate(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return m_result; }

protected:
  Dimensions m_dimensions;

  contract_t m_k_strides;
  contract_t m_left_contracting_strides;
  contract_t m_right_contracting_strides;

  bool m_lhs_inner_dim_contiguous;
  bool m_rhs_inner_dim_contiguous;
  bool m_rhs_inner_dim_reordered;

  left_nocontract_t m_i_strides;
  right_nocontract_t m_j_strides;
  left_nocontract_t m_left_nocontract_strides;
  right_nocontract_t m_right_nocontract_strides;

  Index m_i_size;
  Index m_j_size;
  Index m_k_size;

  TensorContractionParams m_tensor_contraction_params;

  TensorEvaluator<EvalLeftArgType, Device> m_leftImpl;
  TensorEvaluator<EvalRightArgType, Device> m_rightImpl;
  const Device EIGEN_DEVICE_REF m_device;
  OutputKernelType m_output_kernel;
  EvaluatorPointerType m_result;
};


// evaluator for default device
template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType, typename Device>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> :
    public TensorContractionEvaluatorBase<
      TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> > {
  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  // Could we use NumDimensions here?
  typedef DSizes<Index, NumDims> Dimensions;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device) { }

  template <int Alignment>
  void evalProduct(Scalar* buffer) const {
    TENSOR_CONTRACTION_DISPATCH(this->template evalProductSequential, Alignment, (buffer));
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionBlocking.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H


namespace Eigen {
namespace internal {

enum {
  ShardByRow = 0,
  ShardByCol = 1
};


// Default Blocking Strategy
template<typename ResScalar, typename LhsScalar, typename RhsScalar, typename StorageIndex, int ShardingType = ShardByCol>
class TensorContractionBlocking {
 public:

 /*
   adding EIGEN_DEVICE_FUNC unconditionally to 'TensorContractionBlocking' constructor in `TensorContractionBlocking.h`
     requires adding EIGEN_DEVICE_FUNC to `computeProductBlockingSizes` in `GeneralBlockPanelKernel.h`
     which in turn, requires adding EIGEN_DEVICE_FUNC to `evaluateProductBlockingSizesHeuristic` in `GeneralBlockPanelKernel.h`
     which in turn, requires adding EIGEN_DEVICE_FUNC to `manage_caching_sizes` in `GeneralBlockPanelKernel.h`
     (else HIPCC will error out)

   However adding EIGEN_DEVICE_FUNC to `manage_caching_sizes` in `GeneralBlockPanelKernel.h`
   results in NVCC erroring out with the following error

   ../Eigen/src/Core/products/GeneralBlockPanelKernel.h(57): error #2901:
      dynamic initialization is not supported for function-scope static variables within a __device__/__global__ function
 */

  #if !defined(EIGEN_HIPCC)
  EIGEN_DEVICE_FUNC
  #endif
 TensorContractionBlocking(StorageIndex k, StorageIndex m, StorageIndex n, StorageIndex num_threads = 1) :
      kc_(k), mc_(m), nc_(n)
  {
    if (ShardingType == ShardByCol) {
      computeProductBlockingSizes<LhsScalar, RhsScalar, 1>(kc_, mc_, nc_, num_threads);
    }
    else {
      computeProductBlockingSizes<LhsScalar, RhsScalar, 1>(kc_, nc_, mc_, num_threads);
    }

    const int rhs_packet_size = internal::packet_traits<RhsScalar>::size;
    kc_ = (rhs_packet_size <= 8 || kc_ <= rhs_packet_size) ?
      kc_ : (kc_ / rhs_packet_size) * rhs_packet_size;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex kc() const { return kc_; }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex mc() const { return mc_; }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE StorageIndex nc() const { return nc_; }

 private:
  StorageIndex kc_;
  StorageIndex mc_;
  StorageIndex nc_;
};

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_BLOCKING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorContractionGpu.h file"
#endif

#include "TensorContractionGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014-2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2015 Navdeep Jaitly <ndjaitly@google.com>
// Copyright (C) 2014 Eric Martin <eric@ericmart.in>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H

#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)

namespace Eigen {

template<typename Scalar, typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool needs_edge_check>
__device__ EIGEN_STRONG_INLINE void
EigenContractionKernelInternal(const LhsMapper lhs, const RhsMapper rhs,
                               const OutputMapper output, Scalar* lhs_shmem, Scalar* rhs_shmem,
                       const Index m_size, const Index n_size, const Index k_size) {

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  // declare and initialize 64 registers for output 8x8 block

  // prefetch registers
  Scalar lhs_pf0;
  Scalar lhs_pf1;
  Scalar lhs_pf2;
  Scalar lhs_pf3;
  Scalar lhs_pf4;
  Scalar lhs_pf5;
  Scalar lhs_pf6;
  Scalar lhs_pf7;

  Scalar rhs_pf0;
  Scalar rhs_pf1;
  Scalar rhs_pf2;
  Scalar rhs_pf3;
  Scalar rhs_pf4;
  Scalar rhs_pf5;
  Scalar rhs_pf6;
  Scalar rhs_pf7;

  // shared memory is formatted
  // (contract idx in block, nocontract idx in block, block idx)
  // where block idx is column major. This transposition limits the number of
  // bank conflicts when reading the LHS. The core idea is that since the contracting
  // index is shared by both sides, then the contracting index should be in threadIdx.x.

  // On the LHS, we pad each row inside of each block with an extra element. This makes
  // each block 8 rows of 9 elements, which is 72 elements. This gives no bank conflicts
  // on writes and very few 2-way conflicts on reads. There is an 8x8 grid of these blocks.

  // On the RHS we just add 8 padding elements to the end of each block. This gives no bank
  // conflicts on writes and also none on reads.

  // storage indices
  const Index lhs_store_idx_base = threadIdx.y * 72 + threadIdx.x * 9 + threadIdx.z;
  const Index rhs_store_idx_base = threadIdx.y * 72 + threadIdx.z * 8 + threadIdx.x;

  const Index lhs_store_idx_0 = lhs_store_idx_base + 576 * 0;
  const Index lhs_store_idx_1 = lhs_store_idx_base + 576 * 1;
  const Index lhs_store_idx_2 = lhs_store_idx_base + 576 * 2;
  const Index lhs_store_idx_3 = lhs_store_idx_base + 576 * 3;
  const Index lhs_store_idx_4 = lhs_store_idx_base + 576 * 4;
  const Index lhs_store_idx_5 = lhs_store_idx_base + 576 * 5;
  const Index lhs_store_idx_6 = lhs_store_idx_base + 576 * 6;
  const Index lhs_store_idx_7 = lhs_store_idx_base + 576 * 7;

  const Index rhs_store_idx_0 = rhs_store_idx_base + 576 * 0;
  const Index rhs_store_idx_1 = rhs_store_idx_base + 576 * 1;
  const Index rhs_store_idx_2 = rhs_store_idx_base + 576 * 2;
  const Index rhs_store_idx_3 = rhs_store_idx_base + 576 * 3;
  const Index rhs_store_idx_4 = rhs_store_idx_base + 576 * 4;
  const Index rhs_store_idx_5 = rhs_store_idx_base + 576 * 5;
  const Index rhs_store_idx_6 = rhs_store_idx_base + 576 * 6;
  const Index rhs_store_idx_7 = rhs_store_idx_base + 576 * 7;

  // in the loading code, the following variables are important:
  // threadIdx.x: the vertical position in an 8x8 block
  // threadIdx.y: the vertical index of the 8x8 block in the grid
  // threadIdx.z: the horizontal position in an 8x8 block
  // k: the horizontal index of the 8x8 block in the grid
  //
  // The k parameter is implicit (it was the loop counter for a loop that went
  // from 0 to <8, but now that loop is unrolled in the below code.

  const Index load_idx_vert = threadIdx.x + 8 * threadIdx.y;
  const Index lhs_vert = base_m + load_idx_vert;

#define prefetchIntoRegisters(base_k)                           \
  {                                                             \
    lhs_pf0 = conv(0);                                          \
    lhs_pf1 = conv(0);                                          \
    lhs_pf2 = conv(0);                                          \
    lhs_pf3 = conv(0);                                          \
    lhs_pf4 = conv(0);                                          \
    lhs_pf5 = conv(0);                                          \
    lhs_pf6 = conv(0);                                          \
    lhs_pf7 = conv(0);                                          \
                                                                \
    rhs_pf0 = conv(0);                                          \
    rhs_pf1 = conv(0);                                          \
    rhs_pf2 = conv(0);                                          \
    rhs_pf3 = conv(0);                                          \
    rhs_pf4 = conv(0);                                          \
    rhs_pf5 = conv(0);                                          \
    rhs_pf6 = conv(0);                                          \
    rhs_pf7 = conv(0);                                          \
                                                                \
    if (!needs_edge_check || lhs_vert < m_size) {               \
      const Index lhs_horiz_0 = base_k + threadIdx.z + 0 * 8;   \
      const Index lhs_horiz_1 = base_k + threadIdx.z + 1 * 8;   \
      const Index lhs_horiz_2 = base_k + threadIdx.z + 2 * 8;   \
      const Index lhs_horiz_3 = base_k + threadIdx.z + 3 * 8;   \
      const Index lhs_horiz_4 = base_k + threadIdx.z + 4 * 8;   \
      const Index lhs_horiz_5 = base_k + threadIdx.z + 5 * 8;   \
      const Index lhs_horiz_6 = base_k + threadIdx.z + 6 * 8;   \
      const Index lhs_horiz_7 = base_k + threadIdx.z + 7 * 8;   \
                                                                \
      if (!needs_edge_check || lhs_horiz_7 < k_size) {          \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
        lhs_pf6 = lhs(lhs_vert, lhs_horiz_6);                   \
        lhs_pf7 = lhs(lhs_vert, lhs_horiz_7);                   \
      } else if (lhs_horiz_6 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
        lhs_pf6 = lhs(lhs_vert, lhs_horiz_6);                   \
      } else if (lhs_horiz_5 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
        lhs_pf5 = lhs(lhs_vert, lhs_horiz_5);                   \
      } else if (lhs_horiz_4 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
        lhs_pf4 = lhs(lhs_vert, lhs_horiz_4);                   \
      } else if (lhs_horiz_3 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
        lhs_pf3 = lhs(lhs_vert, lhs_horiz_3);                   \
      } else if (lhs_horiz_2 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
        lhs_pf2 = lhs(lhs_vert, lhs_horiz_2);                   \
      } else if (lhs_horiz_1 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
        lhs_pf1 = lhs(lhs_vert, lhs_horiz_1);                   \
      } else if (lhs_horiz_0 < k_size) {                        \
        lhs_pf0 = lhs(lhs_vert, lhs_horiz_0);                   \
      }                                                         \
    }                                                           \
                                                                \
    const Index rhs_vert = base_k + load_idx_vert;              \
    if (!needs_edge_check || rhs_vert < k_size) {               \
      const Index rhs_horiz_0 = base_n + threadIdx.z + 0 * 8;   \
      const Index rhs_horiz_1 = base_n + threadIdx.z + 1 * 8;   \
      const Index rhs_horiz_2 = base_n + threadIdx.z + 2 * 8;   \
      const Index rhs_horiz_3 = base_n + threadIdx.z + 3 * 8;   \
      const Index rhs_horiz_4 = base_n + threadIdx.z + 4 * 8;   \
      const Index rhs_horiz_5 = base_n + threadIdx.z + 5 * 8;   \
      const Index rhs_horiz_6 = base_n + threadIdx.z + 6 * 8;   \
      const Index rhs_horiz_7 = base_n + threadIdx.z + 7 * 8;   \
                                                                \
      if (rhs_horiz_7 < n_size) {                               \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
        rhs_pf6 = rhs(rhs_vert, rhs_horiz_6);                   \
        rhs_pf7 = rhs(rhs_vert, rhs_horiz_7);                   \
      } else if (rhs_horiz_6 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
        rhs_pf6 = rhs(rhs_vert, rhs_horiz_6);                   \
      } else if (rhs_horiz_5 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
        rhs_pf5 = rhs(rhs_vert, rhs_horiz_5);                   \
      } else if (rhs_horiz_4 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
        rhs_pf4 = rhs(rhs_vert, rhs_horiz_4);                   \
      } else if (rhs_horiz_3 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
        rhs_pf3 = rhs(rhs_vert, rhs_horiz_3);                   \
      } else if (rhs_horiz_2 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
        rhs_pf2 = rhs(rhs_vert, rhs_horiz_2);                   \
      } else if (rhs_horiz_1 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
        rhs_pf1 = rhs(rhs_vert, rhs_horiz_1);                   \
      } else if (rhs_horiz_0 < n_size) {                        \
        rhs_pf0 = rhs(rhs_vert, rhs_horiz_0);                   \
      }                                                         \
    }                                                           \
  }                                                             \

#define writeRegToShmem(_)                      \
  lhs_shmem[lhs_store_idx_0] = lhs_pf0;         \
  rhs_shmem[rhs_store_idx_0] = rhs_pf0;         \
                                                \
  lhs_shmem[lhs_store_idx_1] = lhs_pf1;         \
  rhs_shmem[rhs_store_idx_1] = rhs_pf1;         \
                                                \
  lhs_shmem[lhs_store_idx_2] = lhs_pf2;         \
  rhs_shmem[rhs_store_idx_2] = rhs_pf2;         \
                                                \
  lhs_shmem[lhs_store_idx_3] = lhs_pf3;         \
  rhs_shmem[rhs_store_idx_3] = rhs_pf3;         \
                                                \
  lhs_shmem[lhs_store_idx_4] = lhs_pf4;         \
  rhs_shmem[rhs_store_idx_4] = rhs_pf4;         \
                                                \
  lhs_shmem[lhs_store_idx_5] = lhs_pf5;         \
  rhs_shmem[rhs_store_idx_5] = rhs_pf5;         \
                                                \
  lhs_shmem[lhs_store_idx_6] = lhs_pf6;         \
  rhs_shmem[rhs_store_idx_6] = rhs_pf6;         \
                                                \
  lhs_shmem[lhs_store_idx_7] = lhs_pf7;         \
  rhs_shmem[rhs_store_idx_7] = rhs_pf7;         \

  // declare and initialize result array
#define res(i, j) _res_##i##j
#define initResultRow(i)                        \
  Scalar res(i, 0) = conv(0);                   \
  Scalar res(i, 1) = conv(0);                   \
  Scalar res(i, 2) = conv(0);                   \
  Scalar res(i, 3) = conv(0);                   \
  Scalar res(i, 4) = conv(0);                   \
  Scalar res(i, 5) = conv(0);                   \
  Scalar res(i, 6) = conv(0);                   \
  Scalar res(i, 7) = conv(0);                   \

  internal::scalar_cast_op<int, Scalar> conv;
  initResultRow(0);
  initResultRow(1);
  initResultRow(2);
  initResultRow(3);
  initResultRow(4);
  initResultRow(5);
  initResultRow(6);
  initResultRow(7);
#undef initResultRow

  for (Index base_k = 0; base_k < k_size; base_k += 64) {
    // wait for previous iteration to finish with shmem. Despite common sense,
    // the code is a bit faster with this here then at bottom of loop
    __syncthreads();

    prefetchIntoRegisters(base_k);
    writeRegToShmem();

    #undef prefetchIntoRegisters
    #undef writeRegToShmem

    // wait for shared mem packing to be done before starting computation
    __syncthreads();

    // compute 8x8 matrix product by outer product. This involves packing one column
    // of LHS and one row of RHS into registers (takes 16 registers).

#define lcol(i) _lcol##i
    Scalar lcol(0);
    Scalar lcol(1);
    Scalar lcol(2);
    Scalar lcol(3);
    Scalar lcol(4);
    Scalar lcol(5);
    Scalar lcol(6);
    Scalar lcol(7);

#define rrow(j) _rrow##j
    Scalar rrow(0);
    Scalar rrow(1);
    Scalar rrow(2);
    Scalar rrow(3);
    Scalar rrow(4);
    Scalar rrow(5);
    Scalar rrow(6);
    Scalar rrow(7);

    // Now x corresponds to k, y to m, and z to n
    const Scalar* lhs_block = &lhs_shmem[threadIdx.x + 9 * threadIdx.y];
    const Scalar* rhs_block = &rhs_shmem[threadIdx.x + 8 * threadIdx.z];

#define lhs_element(i, j) lhs_block[72 * ((i) + 8 * (j))]
#define rhs_element(i, j) rhs_block[72 * ((i) + 8 * (j))]

#define loadData(i, j)                          \
    lcol(0) = lhs_element(0, j);               \
    rrow(0) = rhs_element(i, 0);               \
    lcol(1) = lhs_element(1, j);               \
    rrow(1) = rhs_element(i, 1);               \
    lcol(2) = lhs_element(2, j);               \
    rrow(2) = rhs_element(i, 2);               \
    lcol(3) = lhs_element(3, j);               \
    rrow(3) = rhs_element(i, 3);               \
    lcol(4) = lhs_element(4, j);               \
    rrow(4) = rhs_element(i, 4);               \
    lcol(5) = lhs_element(5, j);               \
    rrow(5) = rhs_element(i, 5);               \
    lcol(6) = lhs_element(6, j);               \
    rrow(6) = rhs_element(i, 6);               \
    lcol(7) = lhs_element(7, j);               \
    rrow(7) = rhs_element(i, 7);               \

#define computeCol(j)                           \
    res(0, j) += lcol(0) * rrow(j);             \
    res(1, j) += lcol(1) * rrow(j);             \
    res(2, j) += lcol(2) * rrow(j);             \
    res(3, j) += lcol(3) * rrow(j);             \
    res(4, j) += lcol(4) * rrow(j);             \
    res(5, j) += lcol(5) * rrow(j);             \
    res(6, j) += lcol(6) * rrow(j);             \
    res(7, j) += lcol(7) * rrow(j);             \

#define computePass(i)                          \
    loadData(i, i);                             \
                                                \
    computeCol(0);                              \
    computeCol(1);                              \
    computeCol(2);                              \
    computeCol(3);                              \
    computeCol(4);                              \
    computeCol(5);                              \
    computeCol(6);                              \
    computeCol(7);                              \

    computePass(0);
    computePass(1);
    computePass(2);
    computePass(3);
    computePass(4);
    computePass(5);
    computePass(6);
    computePass(7);

#undef lcol
#undef rrow
#undef lhs_element
#undef rhs_element
#undef loadData
#undef computeCol
#undef computePass
  } // end loop over k

  // we've now iterated over all of the large (ie width 64) k blocks and
  // accumulated results in registers. At this point thread (x, y, z) contains
  // the sum across all big k blocks of the product of little k block of index (x, y)
  // with block of index (y, z). To compute the final output, we need to reduce
  // the 8 threads over y by summation.
#if defined(EIGEN_HIPCC) || (defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000)
#define shuffleInc(i, j, mask) res(i, j) += __shfl_xor(res(i, j), mask)
#else
#define shuffleInc(i, j, mask) res(i, j) += __shfl_xor_sync(0xFFFFFFFF, res(i, j), mask)
#endif

#define reduceRow(i, mask)                      \
  shuffleInc(i, 0, mask);                       \
  shuffleInc(i, 1, mask);                       \
  shuffleInc(i, 2, mask);                       \
  shuffleInc(i, 3, mask);                       \
  shuffleInc(i, 4, mask);                       \
  shuffleInc(i, 5, mask);                       \
  shuffleInc(i, 6, mask);                       \
  shuffleInc(i, 7, mask);                       \

#define reduceMatrix(mask)                      \
  reduceRow(0, mask);                           \
  reduceRow(1, mask);                           \
  reduceRow(2, mask);                           \
  reduceRow(3, mask);                           \
  reduceRow(4, mask);                           \
  reduceRow(5, mask);                           \
  reduceRow(6, mask);                           \
  reduceRow(7, mask);                           \

  // actually perform the reduction, now each thread of index (_, y, z)
  // contains the correct values in its registers that belong in the output
  // block
  reduceMatrix(1);
  reduceMatrix(2);
  reduceMatrix(4);

#undef shuffleInc
#undef reduceRow
#undef reduceMatrix

  // now we need to copy the 64 values into main memory. We can't split work
  // among threads because all variables are in registers. There's 2 ways
  // to do this:
  // (1) have 1 thread do 64 writes from registers into global memory
  // (2) have 1 thread do 64 writes into shared memory, and then 8 threads
  //     each do 8 writes into global memory. We can just overwrite the shared
  //     memory from the problem we just solved.
  // (2) is slightly faster than (1) due to less branching and more ILP

  // TODO: won't yield much gain, but could just use currently unused shared mem
  //       and then we won't have to sync
  // wait for shared mem to be out of use
  __syncthreads();

#define writeResultShmem(i, j)                                          \
  lhs_shmem[i + 8 * threadIdx.y + 64 * threadIdx.z + 512 * j] = res(i, j); \

#define writeRow(i)                             \
  writeResultShmem(i, 0);                       \
  writeResultShmem(i, 1);                       \
  writeResultShmem(i, 2);                       \
  writeResultShmem(i, 3);                       \
  writeResultShmem(i, 4);                       \
  writeResultShmem(i, 5);                       \
  writeResultShmem(i, 6);                       \
  writeResultShmem(i, 7);                       \

  if (threadIdx.x == 0) {
    writeRow(0);
    writeRow(1);
    writeRow(2);
    writeRow(3);
    writeRow(4);
    writeRow(5);
    writeRow(6);
    writeRow(7);
  }
#undef writeResultShmem
#undef writeRow

  const int max_i_write = numext::mini((int)((m_size - base_m - threadIdx.y + 7) / 8), 8);
  const int max_j_write = numext::mini((int)((n_size - base_n - threadIdx.z + 7) / 8), 8);

  if (threadIdx.x < max_i_write) {
    if (max_j_write == 8) {
      // TODO: can i trade bank conflicts for coalesced writes?
      Scalar val0 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 0];
      Scalar val1 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 1];
      Scalar val2 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 2];
      Scalar val3 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 3];
      Scalar val4 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 4];
      Scalar val5 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 5];
      Scalar val6 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 6];
      Scalar val7 = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * 7];

      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 0) = val0;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 1) = val1;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 2) = val2;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 3) = val3;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 4) = val4;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 5) = val5;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 6) = val6;
      output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * 7) = val7;
    } else {
#pragma unroll 7
      for (int j = 0; j < max_j_write; j++) {
        Scalar val = lhs_shmem[threadIdx.x + 8 * threadIdx.y + 64 * threadIdx.z + 512 * j];
        output(base_m + threadIdx.y + 8 * threadIdx.x, base_n + threadIdx.z + 8 * j) = val;
      }
    }
  }
#undef res
}


template<typename Scalar, typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(512, 1)
#else
__launch_bounds__(512)
#endif
EigenContractionKernel(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ Scalar lhs_shmem[72 * 64];
  __shared__ Scalar rhs_shmem[72 * 64];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  if (base_m + 63 < m_size && base_n + 63 < n_size) {
    EigenContractionKernelInternal<Scalar, Index, LhsMapper, RhsMapper, OutputMapper, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size);
  } else {
    EigenContractionKernelInternal<Scalar, Index, LhsMapper, RhsMapper, OutputMapper, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size);
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool CHECK_LHS_BOUNDARY,
         bool CHECK_RHS_BOUNDARY>
__device__ __forceinline__ void
EigenFloatContractionKernelInternal16x16(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output, float2 lhs_shmem2[][16],
                       float2 rhs_shmem2[][8], const Index m_size,
                       const Index n_size, const Index k_size,
                       const Index base_m, const Index base_n) {

  // prefetch registers
  float4 lhs_pf0, rhs_pf0;

  float4 results[4];
  for (int i=0; i < 4; i++) {
    results[i].x = results[i].y = results[i].z = results[i].w = 0;
  }

#define prefetch_lhs(reg, row, col)                            \
    if (!CHECK_LHS_BOUNDARY) {                                 \
      if (col < k_size) {                                      \
        reg =lhs.template loadPacket<float4,Unaligned>(row, col);     \
      }                                                        \
    } else {                                                   \
      if (col < k_size) {                                      \
        if (row + 3 < m_size) {                                \
          reg =lhs.template loadPacket<float4,Unaligned>(row, col);   \
        } else if (row + 2 < m_size) {                         \
          reg.x =lhs(row + 0, col);                            \
          reg.y =lhs(row + 1, col);                            \
          reg.z =lhs(row + 2, col);                            \
        } else if (row + 1 < m_size) {                         \
          reg.x =lhs(row + 0, col);                            \
          reg.y =lhs(row + 1, col);                            \
        } else if (row  < m_size) {                            \
          reg.x =lhs(row + 0, col);                            \
        }                                                      \
      }                                                        \
    }							       \

  Index lhs_vert = base_m+threadIdx.x*4;

  for (Index k = 0; k < k_size; k += 16) {

    lhs_pf0 = internal::pset1<float4>(0);
    rhs_pf0 = internal::pset1<float4>(0);

    Index lhs_horiz = threadIdx.y+k;
    prefetch_lhs(lhs_pf0, lhs_vert, lhs_horiz)

    Index rhs_vert = k+(threadIdx.x%4)*4;
    Index rhs_horiz0 = (threadIdx.x>>2)+threadIdx.y*4+base_n;

    if (!CHECK_RHS_BOUNDARY) {
      if ((rhs_vert + 3) < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
      } else if (rhs_vert + 2 < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
      } else if (rhs_vert + 1 < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
      } else if (rhs_vert  < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
      }
    } else {
      if (rhs_horiz0 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        } else if ((rhs_vert + 2) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        } else if ((rhs_vert + 1) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        } else if (rhs_vert  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        }
      }
    }
    float x1, x2 ;
    // the following can be a bitwise operation..... some day.
    if((threadIdx.x%8) < 4) {
      x1 = rhs_pf0.y;
      x2 = rhs_pf0.w;
    } else {
      x1 = rhs_pf0.x;
      x2 = rhs_pf0.z;
    }
    #if defined(EIGEN_HIPCC) || (defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000)
    x1 = __shfl_xor(x1, 4);
    x2 = __shfl_xor(x2, 4);
    #else
    x1 = __shfl_xor_sync(0xFFFFFFFF, x1, 4);
    x2 = __shfl_xor_sync(0xFFFFFFFF, x2, 4);
    #endif
    if((threadIdx.x%8) < 4) {
      rhs_pf0.y = x1;
      rhs_pf0.w = x2;
    } else {
      rhs_pf0.x = x1;
      rhs_pf0.z = x2;
    }

    // We have 64 features.
    // Row 0 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 0, 1.
    // Row 1 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 2, 3.
    // ...
    // Row 31 -> times (0, 4, 8, 12, 1, 5, 9, 13) for features 62, 63
    // Row 32 -> times (2, 6, 10, 14, 3, 7, 11, 15) for features 0, 1
    // ...
    rhs_shmem2[(threadIdx.x>>3)+ threadIdx.y*2][threadIdx.x%8] = make_float2(rhs_pf0.x, rhs_pf0.y);
    rhs_shmem2[(threadIdx.x>>3)+ threadIdx.y*2+32][threadIdx.x%8] = make_float2(rhs_pf0.z, rhs_pf0.w);

    // Row 0 (time 0) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // Row 1 (time 1) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // ...
    // Row 15 (time 15) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61)
    // Row 16 (time 0) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63)
    // ...

    lhs_shmem2[threadIdx.y][threadIdx.x] = make_float2(lhs_pf0.x, lhs_pf0.y);
    lhs_shmem2[threadIdx.y+16][threadIdx.x] = make_float2(lhs_pf0.z, lhs_pf0.w);


#define add_vals(fl1, fl2, fr1, fr2)\
    results[0].x += fl1.x * fr1.x;\
    results[0].y += fl1.y * fr1.x;\
    results[0].z += fl2.x * fr1.x;\
    results[0].w += fl2.y * fr1.x;\
\
    results[1].x += fl1.x * fr1.y;\
    results[1].y += fl1.y * fr1.y;\
    results[1].z += fl2.x * fr1.y;\
    results[1].w += fl2.y * fr1.y;\
\
    results[2].x += fl1.x * fr2.x;\
    results[2].y += fl1.y * fr2.x;\
    results[2].z += fl2.x * fr2.x;\
    results[2].w += fl2.y * fr2.x;\
\
    results[3].x += fl1.x * fr2.y;\
    results[3].y += fl1.y * fr2.y;\
    results[3].z += fl2.x * fr2.y;\
    results[3].w += fl2.y * fr2.y;\

    __syncthreads();

    // Do the multiplies.
    #pragma unroll
    for (int koff = 0; koff < 16; koff ++) {
      // 32 x threads.
      float2 fl1 = lhs_shmem2[koff][threadIdx.x];
      float2 fl2 = lhs_shmem2[koff + 16][threadIdx.x];

      int start_feature = threadIdx.y * 4;
      float2 fr1 = rhs_shmem2[(start_feature>>1) + 32*((koff%4)/2)][koff/4 + (koff%2)*4];
      float2 fr2 = rhs_shmem2[(start_feature>>1) + 1 + 32*((koff%4)/2)][koff/4 + (koff%2)*4];

      add_vals(fl1, fl2, fr1, fr2)
    }
    __syncthreads();
  }

#undef prefetch_lhs
#undef add_vals

  Index horiz_base = threadIdx.y*4+base_n;
  if (!CHECK_LHS_BOUNDARY && !CHECK_RHS_BOUNDARY) {
    for (int i = 0; i < 4; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }
  } else if (!CHECK_RHS_BOUNDARY) {
    // CHECK LHS
    if (lhs_vert + 3 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    } else if (lhs_vert + 2 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
      }
    } else if (lhs_vert + 1 < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
      }
    } else if (lhs_vert  < m_size) {
      for (int i = 0; i < 4; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
      }
    }
  } else if (!CHECK_LHS_BOUNDARY) {
    // CHECK RHS
    /*
    int ncols_rem = fminf(n_size- horiz_base, 4);
    for (int i = 0; i < ncols_rem; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }*/
    for (int i = 0; i < 4; i++) {
      if (horiz_base+i < n_size) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
       }
    }
  } else {
    // CHECK both boundaries.
    for (int i = 0; i < 4; i++) {
      if (horiz_base+i < n_size) {
        if (lhs_vert < m_size)
          output(lhs_vert, horiz_base + i) = results[i].x;
        if (lhs_vert + 1 < m_size)
          output(lhs_vert + 1, horiz_base + i) = results[i].y;
        if (lhs_vert + 2 < m_size)
          output(lhs_vert + 2, horiz_base + i) = results[i].z;
        if (lhs_vert + 3 < m_size)
          output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper, bool CHECK_LHS_BOUNDARY,
         bool CHECK_RHS_BOUNDARY>
__device__ __forceinline__ void
EigenFloatContractionKernelInternal(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output, float2 lhs_shmem2[][32],
                       float2 rhs_shmem2[][8], const Index m_size,
                       const Index n_size, const Index k_size,
                       const Index base_m, const Index base_n) {

  // prefetch registers
  float4 lhs_pf0, lhs_pf1, lhs_pf2, lhs_pf3;
  float4 rhs_pf0, rhs_pf1;

  float4 results[8];
  for (int i=0; i < 8; i++) {
    results[i].x = results[i].y = results[i].z = results[i].w = 0;
  }

  Index lhs_vert = base_m+threadIdx.x*4+(threadIdx.y%4)*32;
  for (Index k = 0; k < k_size; k += 32) {
    lhs_pf0 = internal::pset1<float4>(0);
    lhs_pf1 = internal::pset1<float4>(0);
    lhs_pf2 = internal::pset1<float4>(0);
    lhs_pf3 = internal::pset1<float4>(0);

    rhs_pf0 = internal::pset1<float4>(0);
    rhs_pf1 = internal::pset1<float4>(0);

     if (!CHECK_LHS_BOUNDARY) {
      if ((threadIdx.y/4+k+24) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
        lhs_pf3 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+24));
      } else if ((threadIdx.y/4+k+16) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
      } else if ((threadIdx.y/4+k+8) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
      } else if ((threadIdx.y/4+k) < k_size) {
        lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
      }
    } else {
      // just CHECK_LHS_BOUNDARY
      if (lhs_vert + 3 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
          lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
          lhs_pf3 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
          lhs_pf2 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
          lhs_pf1 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0 =lhs.template loadPacket<float4,Unaligned>(lhs_vert, (threadIdx.y/4+k));
        }
      } else if (lhs_vert + 2 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf2.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
          lhs_pf3.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+24));
          lhs_pf3.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf2.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf1.z =lhs(lhs_vert + 2, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf0.z =lhs(lhs_vert + 2, (threadIdx.y/4+k));
        }
      } else if (lhs_vert + 1 < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
          lhs_pf3.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf2.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf1.y =lhs(lhs_vert + 1, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf0.y =lhs(lhs_vert + 1, (threadIdx.y/4+k));
        }
      } else if (lhs_vert < m_size) {
        if ((threadIdx.y/4+k+24) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
          lhs_pf3.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+24));
        } else if ((threadIdx.y/4+k+16) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
          lhs_pf2.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+16));
        } else if ((threadIdx.y/4+k+8) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
          lhs_pf1.x =lhs(lhs_vert + 0, (threadIdx.y/4+k+8));
        } else if ((threadIdx.y/4+k) < k_size) {
          lhs_pf0.x =lhs(lhs_vert + 0, (threadIdx.y/4+k));
        }
      }
    }
    __syncthreads();
    Index rhs_vert = k+threadIdx.x*4;
    Index rhs_horiz0 = threadIdx.y*2+base_n;
    Index rhs_horiz1 = threadIdx.y*2+1+base_n;
    if (!CHECK_RHS_BOUNDARY) {
      if ((rhs_vert + 3) < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        rhs_pf1 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz1);
      } else if (rhs_vert + 2 < k_size) {
        // just CHECK_RHS_BOUNDARY
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
        rhs_pf1.z = rhs(rhs_vert + 2, rhs_horiz1);
      } else if (rhs_vert + 1 < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
      } else if (rhs_vert  < k_size) {
        rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
      }
    } else {
      if (rhs_horiz1 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
          rhs_pf1 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz1);
        } else if (rhs_vert + 2 < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
          rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
          rhs_pf1.z = rhs(rhs_vert + 2, rhs_horiz1);
        } else if (k+threadIdx.x*4 + 1 < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
          rhs_pf1.y = rhs(rhs_vert + 1, rhs_horiz1);
        } else if (k+threadIdx.x*4  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf1.x = rhs(rhs_vert, rhs_horiz1);
        }
      } else if (rhs_horiz0 < n_size) {
        if ((rhs_vert + 3) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0 = rhs.template loadPacket<float4,Unaligned>(rhs_vert, rhs_horiz0);
        } else if ((rhs_vert + 2) < k_size) {
          // just CHECK_RHS_BOUNDARY
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
          rhs_pf0.z = rhs(rhs_vert + 2, rhs_horiz0);
        } else if ((rhs_vert + 1) < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
          rhs_pf0.y = rhs(rhs_vert + 1, rhs_horiz0);
        } else if (rhs_vert  < k_size) {
          rhs_pf0.x = rhs(rhs_vert, rhs_horiz0);
        }
      }
    }
    __syncthreads();
    // Loaded. Do computation
    // Row 0 -> times (0, 4, 8, .. 28) for features 0, 1.
    // Row 1 -> times (0, 4, 8, .. 28) for features 2, 3.
    // ..
    // Row 31 -> times (0, 4, 8, .. 28) for features 62, 63
    rhs_shmem2[threadIdx.y][threadIdx.x] = make_float2(rhs_pf0.x, rhs_pf1.x);
    // Row 32 -> times (1, 5, 9, .. 29) for features 0, 1.
    // Row 33 -> times (1, 5, 9, .. 29) for features 2, 3.
    // ..
    rhs_shmem2[threadIdx.y+32][threadIdx.x] = make_float2(rhs_pf0.y, rhs_pf1.y);
    // Row 64 -> times (2, 6, 10, .. 30) for features 0, 1.
    // Row 65 -> times (2, 6, 10, .. 30) for features 2, 3.
    rhs_shmem2[threadIdx.y+64][threadIdx.x] = make_float2(rhs_pf0.z, rhs_pf1.z);
    // Row 96 -> times (3, 7, 11, .. 31) for features 0, 1.
    // Row 97 -> times (3, 7, 11, .. 31) for features 2, 3.
    rhs_shmem2[threadIdx.y+96][threadIdx.x] = make_float2(rhs_pf0.w, rhs_pf1.w);

    // LHS.
    // Row 0 (time 0) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61) .. (124, 125)
    // Row 1 (time 1) -> features (0, 1), (4, 5), .. (28, 29), (32, 33), ..  (60, 61) .. (124, 125)
    // ...
    // Row 8 (time 0) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63) .. (126, 127)
    // Row 15 (time 7) -> features (2, 3), (6, 7), .. (30, 31), (34, 35), ..  (62, 63) .. (126, 127)


#define add_vals(a_feat1, a_feat2, f1, f2, f3, f4)\
      results[0].x += a_feat1.x * f1.x;\
      results[1].x += a_feat1.x * f1.y;\
      results[2].x += a_feat1.x * f2.x;\
      results[3].x += a_feat1.x * f2.y;\
      results[4].x += a_feat1.x * f3.x;\
      results[5].x += a_feat1.x * f3.y;\
      results[6].x += a_feat1.x * f4.x;\
      results[7].x += a_feat1.x * f4.y;\
\
      results[0].y += a_feat1.y * f1.x;\
      results[1].y += a_feat1.y * f1.y;\
      results[2].y += a_feat1.y * f2.x;\
      results[3].y += a_feat1.y * f2.y;\
      results[4].y += a_feat1.y * f3.x;\
      results[5].y += a_feat1.y * f3.y;\
      results[6].y += a_feat1.y * f4.x;\
      results[7].y += a_feat1.y * f4.y;\
\
      results[0].z += a_feat2.x * f1.x;\
      results[1].z += a_feat2.x * f1.y;\
      results[2].z += a_feat2.x * f2.x;\
      results[3].z += a_feat2.x * f2.y;\
      results[4].z += a_feat2.x * f3.x;\
      results[5].z += a_feat2.x * f3.y;\
      results[6].z += a_feat2.x * f4.x;\
      results[7].z += a_feat2.x * f4.y;\
\
      results[0].w += a_feat2.y * f1.x;\
      results[1].w += a_feat2.y * f1.y;\
      results[2].w += a_feat2.y * f2.x;\
      results[3].w += a_feat2.y * f2.y;\
      results[4].w += a_feat2.y * f3.x;\
      results[5].w += a_feat2.y * f3.y;\
      results[6].w += a_feat2.y * f4.x;\
      results[7].w += a_feat2.y * f4.y;\

    lhs_shmem2[threadIdx.y/4][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf0.x, lhs_pf0.y);
    lhs_shmem2[threadIdx.y/4+8][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf1.x, lhs_pf1.y);
    lhs_shmem2[threadIdx.y/4+16][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf2.x, lhs_pf2.y);
    lhs_shmem2[threadIdx.y/4+24][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf3.x, lhs_pf3.y);

    lhs_shmem2[threadIdx.y/4 + 32][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf0.z, lhs_pf0.w);
    lhs_shmem2[threadIdx.y/4 + 40][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf1.z, lhs_pf1.w);
    lhs_shmem2[threadIdx.y/4 + 48][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf2.z, lhs_pf2.w);
    lhs_shmem2[threadIdx.y/4 + 56][threadIdx.x+(threadIdx.y%4)*8] = make_float2(lhs_pf3.z, lhs_pf3.w);

    __syncthreads();

    // Do the multiplies.
    #pragma unroll
    for (int koff = 0; koff < 32; koff ++) {
      float2 a3 = lhs_shmem2[koff][threadIdx.x + (threadIdx.y % 4) * 8];
      float2 a4 = lhs_shmem2[koff + 32][threadIdx.x + (threadIdx.y % 4) * 8];

      // first feature is at (threadIdx.y/4) * 8 last is at start + 8.
      int start_feature = (threadIdx.y / 4) * 8;

      float2 br1 = rhs_shmem2[start_feature/2 +     (koff % 4) * 32][koff/4];
      float2 br2 = rhs_shmem2[start_feature/2 + 1 + (koff % 4) * 32][koff/4];
      float2 br3 = rhs_shmem2[start_feature/2 + 2 + (koff % 4) * 32][koff/4];
      float2 br4 = rhs_shmem2[start_feature/2 + 3 + (koff % 4) * 32][koff/4];

      add_vals(a3, a4, br1, br2, br3, br4)
    }
    __syncthreads();
  } // end loop over k

  __syncthreads();
  Index horiz_base = (threadIdx.y/4)*8+base_n;
  if (!CHECK_LHS_BOUNDARY && !CHECK_RHS_BOUNDARY) {
    for (int i = 0; i < 8; i++) {
      output(lhs_vert, horiz_base + i) = results[i].x;
      output(lhs_vert + 1, horiz_base + i) = results[i].y;
      output(lhs_vert + 2, horiz_base + i) = results[i].z;
      output(lhs_vert + 3, horiz_base + i) = results[i].w;
    }
  } else if (!CHECK_RHS_BOUNDARY) {
    if (lhs_vert + 3 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    } else if (lhs_vert + 2 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
      }
    } else if (lhs_vert + 1 < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
      }
    } else if (lhs_vert  < m_size) {
      for (int i = 0; i < 8; i++) {
        output(lhs_vert, horiz_base + i) = results[i].x;
      }
    }
  } else if (!CHECK_LHS_BOUNDARY) {
    // CHECK BOUNDARY_B
    for (int i = 0; i < 8; i++) {
      if (horiz_base + i < n_size) {
        output(lhs_vert, horiz_base + i) = results[i].x;
        output(lhs_vert + 1, horiz_base + i) = results[i].y;
        output(lhs_vert + 2, horiz_base + i) = results[i].z;
        output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  } else {
    // CHECK both boundaries.
    for (int i = 0; i < 8; i++) {
      if (horiz_base + i < n_size) {
        if (lhs_vert < m_size)
          output(lhs_vert, horiz_base + i) = results[i].x;
        if (lhs_vert + 1 < m_size)
          output(lhs_vert + 1, horiz_base + i) = results[i].y;
        if (lhs_vert + 2 < m_size)
          output(lhs_vert + 2, horiz_base + i) = results[i].z;
        if (lhs_vert + 3 < m_size)
          output(lhs_vert + 3, horiz_base + i) = results[i].w;
      }
    }
  }
}


template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(256, 1)
#else
__launch_bounds__(256)
#endif
EigenFloatContractionKernel(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ float2 lhs_shmem[64*32];
  __shared__ float2 rhs_shmem[128*8];

  typedef float2 LHS_MEM[64][32];
  typedef float2 RHS_MEM[128][8];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 128 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  bool check_rhs = (base_n + 63) >= n_size;
  bool check_lhs128 = (base_m + 127) >= m_size;

  if (!check_rhs) {
    if (!check_lhs128) {
      // >= 128 rows left
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, false, false>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, true, false>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    }
  } else {
    if (!check_lhs128) {
      // >= 128 rows left
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, false, true>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal<Index, LhsMapper, RhsMapper, OutputMapper, true, true>(
                     lhs, rhs, output, *((LHS_MEM *) lhs_shmem), *((RHS_MEM *) rhs_shmem), m_size, n_size, k_size, base_m, base_n);
    }
  }
}

template<typename Index, typename LhsMapper,
         typename RhsMapper, typename OutputMapper>
__global__ void
#if defined(EIGEN_HIPCC)
__launch_bounds__(256, 1)
#else
__launch_bounds__(256)
#endif
EigenFloatContractionKernel16x16(const LhsMapper lhs, const RhsMapper rhs,
                       const OutputMapper output,
                       const Index m_size, const Index n_size, const Index k_size) {
  __shared__ float2 lhs_shmem[32][16];
  __shared__ float2 rhs_shmem[64][8];

  const Index m_block_idx = blockIdx.x;
  const Index n_block_idx = blockIdx.y;

  const Index base_m = 64 * m_block_idx;
  const Index base_n = 64 * n_block_idx;

  if (base_m + 63 < m_size) {
    if (base_n + 63 < n_size) {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, false, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, false, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    }
  } else {
    if (base_n + 63 < n_size) {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, true, false>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    } else {
      EigenFloatContractionKernelInternal16x16<Index, LhsMapper, RhsMapper, OutputMapper, true, true>(lhs, rhs, output, lhs_shmem, rhs_shmem, m_size, n_size, k_size, base_m, base_n);
    }
  }
}


template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, GpuDevice> :
    public TensorContractionEvaluatorBase<TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, GpuDevice> > {

  typedef GpuDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, GpuDevice>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, LDims> left_dim_mapper_t;
  typedef array<Index, RDims> right_dim_mapper_t;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<Index, NumDims> Dimensions;

  // typedefs needed in evalTo
  typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
  typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

  typedef typename LeftEvaluator::Dimensions LeftDimensions;
  typedef typename RightEvaluator::Dimensions RightDimensions;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device)
  {
    EIGEN_STATIC_ASSERT( (internal::is_same<OutputKernelType, const NoOpOutputKernel>::value),
                          GPU_TENSOR_CONTRACTION_DOES_NOT_SUPPORT_OUTPUT_KERNELS);
  }

  // We need to redefine this method to make nvcc happy
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar* data) {
    this->m_leftImpl.evalSubExprsIfNeeded(NULL);
    this->m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalTo(data);
      return false;
    } else {
      this->m_result = static_cast<Scalar *>(this->m_device.allocate(this->dimensions().TotalSize() * sizeof(Scalar)));
      evalTo(this->m_result);
      return true;
    }
  }

  void evalTo(Scalar* buffer) const {
    if (this->m_lhs_inner_dim_contiguous) {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, true, true, Unaligned>(buffer);
        }
        else {
          evalTyped<true, true, false, Unaligned>(buffer);
        }
      }
      else {
       if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, false, true, Unaligned>(buffer);
        }
        else {
          evalTyped<true, false, false, Unaligned>(buffer);
        }
      }
    }
    else {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, true, true, Unaligned>(buffer);
        }
        else {
          evalTyped<false, true, false, Unaligned>(buffer);
        }
      }
      else {
       if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, false, true, Unaligned>(buffer);
        }
        else {
          evalTyped<false, false, false, Unaligned>(buffer);
        }
      }
    }
  }

  template <typename LhsScalar, typename RhsScalar, typename Index, typename LhsMapper, typename RhsMapper, typename OutputMapper> struct LaunchKernels {
    static void Run(const LhsMapper& lhs, const RhsMapper& rhs, const OutputMapper& output, Index m, Index n, Index k, const GpuDevice& device) {
    const Index m_blocks = (m + 63) / 64;
    const Index n_blocks = (n + 63) / 64;
    const dim3 num_blocks(m_blocks, n_blocks, 1);
    const dim3 block_size(8, 8, 8);
    LAUNCH_GPU_KERNEL((EigenContractionKernel<Scalar, Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
    }
  };

  template <typename Index, typename LhsMapper, typename RhsMapper, typename OutputMapper> struct LaunchKernels<float, float, Index, LhsMapper, RhsMapper, OutputMapper> {
    static void Run(const LhsMapper& lhs, const RhsMapper& rhs, const OutputMapper& output, Index m, Index n, Index k, const GpuDevice& device) {
      if (m < 768 || n < 768) {
        const Index m_blocks = (m + 63) / 64;
        const Index n_blocks = (n + 63) / 64;
        const dim3 num_blocks(m_blocks, n_blocks, 1);
        const dim3 block_size(16, 16, 1);
        LAUNCH_GPU_KERNEL((EigenFloatContractionKernel16x16<Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
      } else {
        const Index m_blocks = (m + 127) / 128;
        const Index n_blocks = (n + 63) / 64;
        const dim3 num_blocks(m_blocks, n_blocks, 1);
        const dim3 block_size(8, 32, 1);
        LAUNCH_GPU_KERNEL((EigenFloatContractionKernel<Index, LhsMapper, RhsMapper, OutputMapper>), num_blocks, block_size, 0, device, lhs, rhs, output, m, n, k);
      }
    }
  };

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  void evalTyped(Scalar* buffer) const {
    // columns in left side, rows in right side
    const Index k = this->m_k_size;
    EIGEN_UNUSED_VARIABLE(k)

    // rows in left side
    const Index m = this->m_i_size;

    // columns in right side
    const Index n = this->m_j_size;

    // zero out the result buffer (which must be of size at least m * n * sizeof(Scalar)
    this->m_device.memset(buffer, 0, m * n * sizeof(Scalar));

    typedef internal::TensorContractionInputMapper<LhsScalar, Index, internal::Lhs,
                                                   LeftEvaluator, left_nocontract_t,
                                                   contract_t, 4,
                                                   lhs_inner_dim_contiguous,
                                                   false, Unaligned> LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, Index, internal::Rhs,
                                                   RightEvaluator, right_nocontract_t,
                                                   contract_t, 4,
                                                   rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned> RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;


    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

    OutputMapper output(buffer, m);

#if defined(EIGEN_USE_HIP)
    setGpuSharedMemConfig(hipSharedMemBankSizeEightByte);
#else
    setGpuSharedMemConfig(cudaSharedMemBankSizeEightByte);
#endif

    LaunchKernels<LhsScalar, RhsScalar, Index, LhsMapper, RhsMapper, OutputMapper>::Run(lhs, rhs, output,  m, n, k, this->m_device);
  }
};

} // end namespace Eigen

#endif // EIGEN_USE_GPU and EIGEN_GPUCC
#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionMapper.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H

namespace Eigen {

namespace internal {

enum {
  Rhs = 0,
  Lhs = 1
};

/*
 * Implementation of the Eigen blas_data_mapper class for tensors.
 */
/// The make pointer class is used by sycl in order to build the mapper class on the device. For other platform the default make pointer is used which
/// is scalar * for CoeffLoader.
template <typename Tensor, bool HasRawAccess, template <class> class MakePointer_ = MakePointer>
struct CoeffLoader;

template <typename Scalar, typename Index, int side, typename Tensor,
          typename nocontract_t, typename contract_t, int packet_size,
          bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment,
          template <class> class MakePointer_ = MakePointer>
class BaseTensorContractionMapper;

template <typename Tensor, bool HasRawAccess, template <class> class MakePointer_>
struct CoeffLoader {
  enum {
    DirectOffsets = false
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffLoader(const Tensor& tensor) : m_tensor(tensor) { }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index) {
    eigen_assert(false && "unsupported");
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename MakePointer_<const typename Tensor::Scalar>::Type
  data() const {
    eigen_assert(false && "unsupported");
    return NULL;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename Tensor::Scalar coeff(typename Tensor::Index index) const { return m_tensor.coeff(index); }

 template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
 typename Tensor::PacketReturnType packet(typename Tensor::Index index) const
  {
    return m_tensor.template packet<LoadMode>(index);
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_tensor.bind(cgh);
  }
  #endif

 private:
  const Tensor m_tensor;
};

template <typename Tensor, template <class> class MakePointer_>
struct CoeffLoader<Tensor, true, MakePointer_> {
  enum {
    DirectOffsets = true
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffLoader(const Tensor& tensor) : m_data(tensor.data()) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index offset) {
    m_data += offset;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const typename MakePointer_<const typename Tensor::Scalar>::Type
  data() const {
    return m_data;
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename Tensor::Scalar coeff(typename Tensor::Index index) const { return loadConstant(m_data+index); }

 template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
 typename Tensor::PacketReturnType packet(typename Tensor::Index index) const
  {
    return internal::ploadt_ro<typename Tensor::PacketReturnType, LoadMode>(m_data + index);
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
  #endif
 private:
  typedef typename Tensor::Scalar Scalar;

  typename MakePointer_<const Scalar>::Type m_data;
};

template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size, bool inner_dim_contiguous, int Alignment, template <class> class MakePointer_ = MakePointer>
class SimpleTensorContractionMapper {
  public:
  EIGEN_DEVICE_FUNC
  SimpleTensorContractionMapper(const Tensor& tensor,
                                const nocontract_t& nocontract_strides,
                                const nocontract_t& ij_strides,
                                const contract_t& contract_strides,
                                const contract_t& k_strides) :
      m_tensor(tensor),
      m_nocontract_strides(nocontract_strides),
      m_ij_strides(ij_strides),
      m_contract_strides(contract_strides),
      m_k_strides(k_strides) { }

  enum {
    DirectOffsets = CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>::DirectOffsets
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void offsetBuffer(typename Tensor::Index offset) {
    m_tensor.offsetBuffer(offset);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE void prefetch(Index /*i*/) { }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Scalar operator()(Index row) const {
    // column major assumption
    return operator()(row, 0);
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Scalar operator()(Index row, Index col) const {
    return m_tensor.coeff(computeIndex(row, col));
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE Index computeIndex(Index row, Index col) const {
    const bool left = (side == Lhs);
    EIGEN_UNUSED_VARIABLE(left); // annoying bug in g++8.1: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=85963
    Index nocontract_val = left ? row : col;
    Index linidx = 0;
    EIGEN_UNROLL_LOOP
    for (int i = static_cast<int>(array_size<nocontract_t>::value) - 1; i > 0; i--) {
      const Index idx = nocontract_val / m_ij_strides[i];
      linidx += idx * m_nocontract_strides[i];
      nocontract_val -= idx * m_ij_strides[i];
    }
    if (array_size<typename Tensor::Dimensions>::value > array_size<contract_t>::value) {
      if (side == Lhs && inner_dim_contiguous) {
        eigen_assert(m_nocontract_strides[0] == 1);
        linidx += nocontract_val;
      } else {
        linidx += nocontract_val * m_nocontract_strides[0];
      }
    }

    Index contract_val = left ? col : row;
    if(array_size<contract_t>::value > 0) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<contract_t>::value) - 1; i > 0; i--) {
        const Index idx = contract_val / m_k_strides[i];
        linidx += idx * m_contract_strides[i];
        contract_val -= idx * m_k_strides[i];
      }

      if (side == Rhs && inner_dim_contiguous) {
        eigen_assert(m_contract_strides[0] == 1);
        linidx += contract_val;
      } else {
        linidx += contract_val * m_contract_strides[0];
      }
    }

    return linidx;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE IndexPair<Index> computeIndexPair(Index row, Index col, const Index distance) const {
    const bool left = (side == Lhs);
    EIGEN_UNUSED_VARIABLE(left); // annoying bug in g++8.1: https://gcc.gnu.org/bugzilla/show_bug.cgi?id=85963
    Index nocontract_val[2] = {left ? row : col, left ? row + distance : col};
    Index linidx[2] = {0, 0};
    if (array_size<typename Tensor::Dimensions>::value > array_size<contract_t>::value) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<nocontract_t>::value) - 1; i > 0; i--) {
        const Index idx0 = nocontract_val[0] / m_ij_strides[i];
        const Index idx1 = nocontract_val[1] / m_ij_strides[i];
        linidx[0] += idx0 * m_nocontract_strides[i];
        linidx[1] += idx1 * m_nocontract_strides[i];
        nocontract_val[0] -= idx0 * m_ij_strides[i];
        nocontract_val[1] -= idx1 * m_ij_strides[i];
      }
      if (side == Lhs && inner_dim_contiguous) {
        eigen_assert(m_nocontract_strides[0] == 1);
        linidx[0] += nocontract_val[0];
        linidx[1] += nocontract_val[1];
      } else {
        linidx[0] += nocontract_val[0] * m_nocontract_strides[0];
        linidx[1] += nocontract_val[1] * m_nocontract_strides[0];
      }
    }

    Index contract_val[2] = {left ? col : row, left ? col : row + distance};
    if (array_size<contract_t>::value> 0) {
      EIGEN_UNROLL_LOOP
      for (int i = static_cast<int>(array_size<contract_t>::value) - 1; i > 0; i--) {
        const Index idx0 = contract_val[0] / m_k_strides[i];
        const Index idx1 = contract_val[1] / m_k_strides[i];
        linidx[0] += idx0 * m_contract_strides[i];
        linidx[1] += idx1 * m_contract_strides[i];
        contract_val[0] -= idx0 * m_k_strides[i];
        contract_val[1] -= idx1 * m_k_strides[i];
      }

      if (side == Rhs && inner_dim_contiguous) {
        eigen_assert(m_contract_strides[0] == 1);
        linidx[0] += contract_val[0];
        linidx[1] += contract_val[1];
      } else {
        linidx[0] += contract_val[0] * m_contract_strides[0];
        linidx[1] += contract_val[1] * m_contract_strides[0];
      }
    }
    return IndexPair<Index>(linidx[0], linidx[1]);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index firstAligned(Index size) const {
    // Only claim alignment when we can compute the actual stride (ie when we're
    // dealing with the lhs with inner_dim_contiguous. This is because the
    // matrix-vector product relies on the stride when dealing with aligned inputs.
    return (Alignment == Aligned) && (side == Lhs) && inner_dim_contiguous ? 0 : size;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index stride() const {
    return ((side == Lhs) && inner_dim_contiguous && array_size<contract_t>::value > 0) ? m_contract_strides[0] : 1;
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_tensor.bind(cgh);
  }
  #endif

  const CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>& tensor() const {
    return m_tensor;
  }

  const nocontract_t& nocontract_strides() const {
    return m_nocontract_strides;
  }
  const nocontract_t& ij_strides() const { return m_ij_strides; }
  const contract_t& contract_strides() const { return m_contract_strides; }
  const contract_t& k_strides() const { return m_k_strides; }

 protected:
  CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_> m_tensor;
  const nocontract_t m_nocontract_strides;
  const nocontract_t m_ij_strides;
  const contract_t m_contract_strides;
  const contract_t m_k_strides;
};

template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size, bool inner_dim_contiguous,
         bool inner_dim_reordered, int Alignment, template <class> class MakePointer_>
class BaseTensorContractionMapper : public SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, Alignment, MakePointer_>
{
 public:
  typedef SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, Alignment, MakePointer_> ParentMapper;

  EIGEN_DEVICE_FUNC
  BaseTensorContractionMapper(const Tensor& tensor,
                              const nocontract_t& nocontract_strides,
                              const nocontract_t& ij_strides,
                              const contract_t& contract_strides,
                              const contract_t& k_strides) :
  ParentMapper(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketT>::size==packet_size,PacketT>::type
  load(Index i, Index j) const
  {
    // whole method makes column major assumption

    // don't need to add offsets for now (because operator handles that)
    // current code assumes packet size must be a multiple of 2
    EIGEN_STATIC_ASSERT(packet_size % 2 == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);

    if (Tensor::PacketAccess && inner_dim_contiguous && !inner_dim_reordered) {
      const Index index = this->computeIndex(i, j);
      eigen_assert(this->computeIndex(i+packet_size-1, j) == index + packet_size-1);
      return this->m_tensor.template packet<AlignmentType>(index);
    }

    const IndexPair<Index> indexPair = this->computeIndexPair(i, j, packet_size - 1);
    const Index first = indexPair.first;
    const Index lastIdx = indexPair.second;

    // We can always do optimized packet reads from left hand side right now, because
    // the vertical matrix dimension on the left hand side is never contracting.
    // On the right hand side we need to check if the contracting dimensions may have
    // been shuffled first.
    if (Tensor::PacketAccess &&
        (side == Lhs || internal::array_size<contract_t>::value <= 1 || !inner_dim_reordered) &&
        (lastIdx - first) == (packet_size - 1)) {

      return this->m_tensor.template packet<AlignmentType>(first);
    }

    EIGEN_ALIGN_MAX Scalar data[packet_size];

    data[0] = this->m_tensor.coeff(first);
    EIGEN_UNROLL_LOOP
    for (Index k = 1; k < packet_size - 1; k += 2) {
      const IndexPair<Index> internal_pair = this->computeIndexPair(i + k, j, 1);
      data[k] = this->m_tensor.coeff(internal_pair.first);
      data[k + 1] = this->m_tensor.coeff(internal_pair.second);
    }
    data[packet_size - 1] = this->m_tensor.coeff(lastIdx);

    return pload<PacketT>(data);
  }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketT>::size!=packet_size,PacketT>::type
  load(Index i, Index j) const
  {
    const Index requested_packet_size = internal::unpacket_traits<PacketT>::size;
    EIGEN_ALIGN_MAX Scalar data[requested_packet_size];

    const IndexPair<Index> indexPair = this->computeIndexPair(i, j, requested_packet_size - 1);
    const Index first = indexPair.first;
    const Index lastIdx = indexPair.second;

    data[0] = this->m_tensor.coeff(first);
    for (Index k = 1; k < requested_packet_size - 1; k += 2) {
      const IndexPair<Index> internal_pair = this->computeIndexPair(i + k, j, 1);
      data[k] = this->m_tensor.coeff(internal_pair.first);
      data[k + 1] = this->m_tensor.coeff(internal_pair.second);
    }
    data[requested_packet_size - 1] = this->m_tensor.coeff(lastIdx);

    return pload<PacketT>(data);
  }

  template <typename PacketT,int AlignmentType>
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT loadPacket(Index i, Index j) const {
    return this->load<PacketT,AlignmentType>(i,j);
  }
};


template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         bool inner_dim_contiguous,
         bool inner_dim_reordered, int Alignment, template <class> class MakePointer_>
class BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_>
  : public SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, Alignment, MakePointer_>
{
 public:
  typedef SimpleTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, 1, inner_dim_contiguous, Alignment, MakePointer_> ParentMapper;

  EIGEN_DEVICE_FUNC
  BaseTensorContractionMapper(const Tensor& tensor,
                              const nocontract_t& nocontract_strides,
                              const nocontract_t& ij_strides,
                              const contract_t& contract_strides,
                              const contract_t& k_strides) :
  ParentMapper(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  template <typename PacketT,int> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT loadPacket(Index i, Index j) const {
    EIGEN_ALIGN_MAX Scalar data[1];
    data[0] = this->m_tensor.coeff(this->computeIndex(i, j));
    return pload<PacketT>(data);
  }
  template <typename PacketT,int> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE PacketT load(Index i, Index j) const {
    EIGEN_ALIGN_MAX Scalar data[1];
    data[0] = this->m_tensor.coeff(this->computeIndex(i, j));
    return pload<PacketT>(data);
  }
};


template<typename Scalar, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size,
         bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment, template <class> class MakePointer_=MakePointer>
class TensorContractionSubMapper {
 public:

  typedef BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> ParentMapper;
  typedef TensorContractionSubMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> Self;
  typedef Self LinearMapper;

  enum {
    // We can use direct offsets iff the parent mapper supports then and we can compute the strides.
    // TODO: we should also enable direct offsets for the Rhs case.
    UseDirectOffsets = ParentMapper::DirectOffsets && (side == Lhs) && inner_dim_contiguous && (array_size<contract_t>::value > 0)
  };

  EIGEN_DEVICE_FUNC TensorContractionSubMapper(const ParentMapper& base_mapper, Index vert_offset, Index horiz_offset)
      : m_base_mapper(base_mapper), m_vert_offset(vert_offset), m_horiz_offset(horiz_offset) {
    // Bake the offsets into the buffer used by the base mapper whenever possible. This avoids the need to recompute
    // this offset every time we attempt to access a coefficient.
    if (UseDirectOffsets) {
      Index stride = m_base_mapper.stride();
      m_base_mapper.offsetBuffer(vert_offset + horiz_offset * stride);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i) const {
    if (UseDirectOffsets) {
      return m_base_mapper(i, 0);
    }
    return m_base_mapper(i + m_vert_offset, m_horiz_offset);
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Scalar operator()(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper(i, j);
    }
    return m_base_mapper(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template loadPacket<PacketT,Alignment>(i, 0);
    }
    return m_base_mapper.template loadPacket<PacketT,Alignment>(i + m_vert_offset, m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template loadPacket<PacketT,Alignment>(i, j);
    }
    return m_base_mapper.template loadPacket<PacketT,Alignment>(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT loadPacket(Index i, Index j) const {
    if (UseDirectOffsets) {
      return m_base_mapper.template load<PacketT,AlignmentType>(i, j);
    }
    return m_base_mapper.template loadPacket<PacketT,AlignmentType>(i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void storePacket(Index i, const PacketT& p) const {
    if (UseDirectOffsets) {
      m_base_mapper.storePacket(i, 0, p);
    }
    m_base_mapper.storePacket(i + m_vert_offset, m_horiz_offset, p);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE LinearMapper getLinearMapper(Index i, Index j) const {
    if (UseDirectOffsets) {
      return LinearMapper(m_base_mapper, i, j);
    }
    return LinearMapper(m_base_mapper, i + m_vert_offset, j + m_horiz_offset);
  }

  template <typename PacketT, int AlignmentType>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketT load(Index i) const {
    EIGEN_STATIC_ASSERT((internal::is_same<PacketT, PacketT>::value), YOU_MADE_A_PROGRAMMING_MISTAKE);
    const int ActualAlignment = (AlignmentType == Aligned) && (Alignment == Aligned) ? Aligned : Unaligned;
    if (UseDirectOffsets) {
     return m_base_mapper.template loadPacket<PacketT,ActualAlignment>(i, 0);
    }
    return m_base_mapper.template loadPacket<PacketT,ActualAlignment>(i + m_vert_offset, m_horiz_offset);
  }

  template <typename PacketT>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool aligned(Index) const {
    return false;
  }

  #ifdef EIGEN_USE_SYCL
  // The placeholder accessors require to be bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_base_mapper.bind(cgh);
  }
  #endif

  const ParentMapper& base_mapper() const { return m_base_mapper; }
  Index vert_offset() const { return m_vert_offset; }
  Index horiz_offset() const { return m_horiz_offset; }

 private:
  ParentMapper m_base_mapper;
  const Index m_vert_offset;
  const Index m_horiz_offset;
};


template<typename Scalar_, typename Index, int side,
         typename Tensor,
         typename nocontract_t, typename contract_t,
         int packet_size,
         bool inner_dim_contiguous, bool inner_dim_reordered, int Alignment,  template <class> class MakePointer_=MakePointer>
class TensorContractionInputMapper
  : public BaseTensorContractionMapper<Scalar_, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> {

 public:
  typedef Scalar_ Scalar;
  typedef BaseTensorContractionMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> Base;
  typedef TensorContractionSubMapper<Scalar, Index, side, Tensor, nocontract_t, contract_t, packet_size, inner_dim_contiguous, inner_dim_reordered, Alignment, MakePointer_> SubMapper;
  typedef SubMapper VectorMapper;

  EIGEN_DEVICE_FUNC TensorContractionInputMapper(const Tensor& tensor,
                               const nocontract_t& nocontract_strides,
                               const nocontract_t& ij_strides,
                               const contract_t& contract_strides,
                               const contract_t& k_strides)
      : Base(tensor, nocontract_strides, ij_strides, contract_strides, k_strides) { }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE SubMapper getSubMapper(Index i, Index j) const {
    return SubMapper(*this, i, j);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE VectorMapper getVectorMapper(Index i, Index j) const {
    return VectorMapper(*this, i, j);
  }
  
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE const CoeffLoader<Tensor, Tensor::RawAccess, MakePointer_>& get_tensor() const {
    return Base::m_tensor;
  }
};


template <typename T> struct TensorContractionInputMapperTrait;

template<typename Scalar_, typename Index_, int side_,
         typename Tensor_,
         typename nocontract_t_, typename contract_t_,
         int packet_size_,
         bool inner_dim_contiguous_, bool inner_dim_reordered_, int Alignment_,  template <class> class MakePointer_>
struct TensorContractionInputMapperTrait<TensorContractionInputMapper<Scalar_, Index_, side_, Tensor_, 
                                                    nocontract_t_, contract_t_, packet_size_, inner_dim_contiguous_, 
                                                    inner_dim_reordered_, Alignment_, MakePointer_> > {

      typedef Tensor_ XprType;
      static const bool  inner_dim_contiguous = inner_dim_contiguous_;
      static const bool  inner_dim_reordered = inner_dim_reordered_;
  };  


}  // end namespace internal
}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_MAPPER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla Public License v. 2.0. If a copy of the MPL was not
// distributed with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorContractionSycl.h
 *
 * \brief:
 *  TensorContractionSycl.h, provides various tensor contraction kernel for SYCL backend
 *
 *****************************************************************/

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H

namespace Eigen {

namespace TensorSycl {
namespace internal {

#ifndef EIGEN_SYCL_DISABLE_GEMV
/*!
 * \brief TVPanelSize, a template class used for setting the panel size required for launching General TensorVector
 * contraction kernel on various hardware devices.
 *
 * \tparam Scalar: determines the element type of the tensor/vector
 *
 * \tparam StorageIndex  determines the Index type.
 *
 * \tparam NCWindow: determines the number of non-contracting element to be process by each work-group
 *
 * \tparam CFactor: determines the number of contracting element to be process by each thread
 *
 * \tparam NCFactor: determines the number of non-contracting element to be process by each thread
 */
template <typename Scalar, typename StorageIndex, StorageIndex NCWindow, StorageIndex CFactor, StorageIndex NCFactor>
struct TVPanelSize {
  // LocalThreadSizeC: determines total number of thread per workgroup for the contracting dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeC = EIGEN_SYCL_LOCAL_THREAD_DIM0;
  // LocalThreadSizeNC: determines total number of thread per workgroup for the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeNC = EIGEN_SYCL_LOCAL_THREAD_DIM1;
  // TileSizeDimNC: determines the tile size for the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimNC = NCWindow / NCFactor;
  // TileSizeDimC: determines the tile size for the contracting dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimC = CFactor * LocalThreadSizeNC * LocalThreadSizeC;
  // WorkLoadPerThreadNC : determines workload per thread for loading the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadNC = TileSizeDimNC / LocalThreadSizeNC;
  // WorkLoadPerThreadC: determines workload per thread for loading the non-contracting dimension
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadC = TileSizeDimC / LocalThreadSizeC;
  // BC : determines if supporting bank conflict is required
  static EIGEN_CONSTEXPR bool BC = false;
};
#endif

/*!
 * \brief TTPanelSize, a template class used for setting the panel size required for launching General Tensor Tensor
 contraction kernel on various hardware devices.
 *
 * \tparam Scalar: determines the element type of the tensor
 *
 * \tparam StorageIndex: determines the Index type.
 *
 * \tparam REG_SIZE_M: determines workload per thread for loading the M dimension This can be varied based on the
 available register on a chosen device(can be controlled by EIGEN_SYCL_REG_M macro).
 *
 * \tparam REG_SIZE_N: determines workload per thread for loading the N dimension This can be varied based on the
 available register on a chosen device(can be controlled by EIGEN_SYCL_REG_N macro).
 *
 * \tparam TSDK: determines Tile size for dimension K. The packet size is assumed to be considered
 */

template <typename Scalar, typename StorageIndex, StorageIndex REG_SIZE_M, StorageIndex REG_SIZE_N, StorageIndex TSDK>
struct TTPanelSize {
  // TileSizeDimK: determines Tile size for dimension K. The packet size is assumed to be considered
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimK = TSDK;
  // WorkLoadPerThreadM : determines workload per thread for loading the M dimension This can be varied based on the
  // available register on a chosen device(can be controlled by EIGEN_SYCL_REG_M macro//
#ifndef EIGEN_SYCL_REG_M
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadM = REG_SIZE_M;
#else
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadM = EIGEN_SYCL_REG_M;
#endif
// WorkLoadPerThreadN : determines workload per thread for loading the N dimension This can be varied based on the
// available register on a chosen device(can be controlled by EIGEN_SYCL_REG_N macro
#ifndef EIGEN_SYCL_REG_N
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadN = REG_SIZE_N;
#else
  static EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadN = EIGEN_SYCL_REG_N;
#endif
  // LocalThreadSizeM: determines total number of thread per workgroup for the m dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeM = EIGEN_SYCL_LOCAL_THREAD_DIM0;
  // LocalThreadSizeN: determines total number of thread per workgroup for the n dimension
  static EIGEN_CONSTEXPR StorageIndex LocalThreadSizeN = EIGEN_SYCL_LOCAL_THREAD_DIM1;
  // TileSizeDimM: determines the tile size for the m dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimM = LocalThreadSizeM * WorkLoadPerThreadM;
  // TileSizeDimN: determines the tile size for the n dimension
  static EIGEN_CONSTEXPR StorageIndex TileSizeDimN = LocalThreadSizeN * WorkLoadPerThreadN;
  // LoadPerThreadLhs: determines workload per thread for loading Lhs Tensor. This must be divisable by packetsize
  static EIGEN_CONSTEXPR StorageIndex LoadPerThreadLhs =
      ((TileSizeDimK * WorkLoadPerThreadM * WorkLoadPerThreadN) / (TileSizeDimN));
  // LoadPerThreadRhs: determines workload per thread for loading Rhs Tensor. This must be divisable by packetsize
  static EIGEN_CONSTEXPR StorageIndex LoadPerThreadRhs =
      ((TileSizeDimK * WorkLoadPerThreadM * WorkLoadPerThreadN) / (TileSizeDimM));
  // BC : determines if supporting bank conflict is required
  static EIGEN_CONSTEXPR bool BC = true;
  // DoubleBuffer: determines if double buffering technique should be used (This can be disabled by
  // EIGEN_SYCL_DISABLE_DOUBLE_BUFFER macro when the device doesnot have sufficient  local memory)
  static EIGEN_CONSTEXPR bool DoubleBuffer =
#ifdef EIGEN_SYCL_DISABLE_DOUBLE_BUFFER
      false;
#else
      true;
#endif
};

/* !
 * \brief contraction_type: an enum class representing the Tensor Contraction implementation algorithm. This is used to
 * specialize the contraction algorithm based on device support for dedicated local memory.
 */
enum class contraction_type { local, no_local };
/* !
 * \brief data_source an enum class determining the location of the data in a memory hierarchy (global, local, private).
 */
enum class data_source { global_mem, local_mem, private_mem };

/*!
 * \brief read, a template function used for loading the data from global
 memory. This function is used to guarantee coalesced and vectorized load whenever possible
 *
 * \tparam PacketLoad: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \param is_coalesced_layout: determines whether or not the Tensor data in a memory can be access coalesced and
 vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
 contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
 when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam TensorMapper: determines the input tensor mapper type
 *
 * \tparam StorageIndex: determines the Index type

 * \param tensorMapper: is the input tensor
 *
 * \param NCIndex: is the non-contracting dim index
 *
 * \param CIndex is the contracting dim index
 *
 * \param ld: is the leading dimension of the flattened tensor
 */
template <bool PacketLoad, bool is_coalesced_layout, bool, typename PacketType, typename TensorMapper,
          typename StorageIndex>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<PacketLoad, PacketType>::type read(
    const TensorMapper &tensorMapper, const StorageIndex &NCIndex, const StorageIndex &CIndex, const StorageIndex &ld) {
  const StorageIndex row = (is_coalesced_layout) ? NCIndex : CIndex;
  const StorageIndex col = (is_coalesced_layout) ? CIndex : NCIndex;
  return tensorMapper.get_tensor().template packet<Unaligned>(row + (col * ld));
}

/*!
 * \brief read, special overload of read function, when the read access is not vectorized
 *
 * \tparam PacketLoad: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \param is_coalesced_layout: determines whether or not the Tensor data in a memory can be access coalesced and
  vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
  contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
  when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \tparam PacketType: determines the type of packet
 *
 * \tparam TensorMapper: determines the input tensor mapper type
 *
 * \tparam StorageIndex: determines the Index type

 * \param tensorMapper: is the input tensor
 *
 * \param NCIndex: is the non-contracting dim index
 *
 * \param CIndex: is the contracting dim index
 */
template <bool PacketLoad, bool, bool IsRhs, typename PacketType, typename TensorMapper, typename StorageIndex>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!PacketLoad, PacketType>::type read(
    const TensorMapper &tensorMapper, const StorageIndex &NCIndex, const StorageIndex &CIndex, const StorageIndex &) {
  const StorageIndex row = (IsRhs) ? CIndex : NCIndex;
  const StorageIndex col = (IsRhs) ? NCIndex : CIndex;
  return tensorMapper(row, col);
}

/*!
 * \brief write, a template function used for storing the data to local memory. This function is used to guarantee
 * coalesced and vectorized store whenever possible.
 *
 * \tparam StorageIndex: determines the Index type
 *
 * \param ld is the leading dimension of the local memory. ld is a compile time value for the local memory
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 *
 * \param CIndex is the contracting dim index
 */

template <typename StorageIndex, StorageIndex ld, data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    typename ::Eigen::internal::enable_if<dt != data_source::global_mem, void>::type
    write(PacketType &packet_data, DataScalar ptr) {
  EIGEN_CONSTEXPR int PacketSize = Eigen::internal::unpacket_traits<PacketType>::size;
  EIGEN_UNROLL_LOOP
  for (int i = 0; i < PacketSize; i++) {
    *ptr = PacketWrapper<PacketType, PacketSize>::scalarize(i, packet_data);
    ptr += ld;
  }
}

/*!
 * \brief Overloading the write function for storing the data to global memory, when vectorization enabled This function
 * is used to guarantee coalesced and vectorized store whenever possible.
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 */

template <data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<
    Eigen::internal::unpacket_traits<PacketType>::size != 1 && dt == data_source::global_mem, void>::type
write(PacketType &packet_data, DataScalar *ptr) {
  ::Eigen::internal::pstoreu<DataScalar, PacketType>(ptr, packet_data);
}

/*!
 * \brief Overloading the write function for storing the data to global memory, when vectorization is disabled.
 *
 * \tparam data_source: an enum value representing if the location of the data in a memory hierarchy.
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam DataScalar: determines the output data type
 *
 * \param packet_data: the data to be written in the local memory
 *
 * \param ptr: a pointer to the local memory
 */
template <data_source dt, typename PacketType, typename DataScalar>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<
    Eigen::internal::unpacket_traits<PacketType>::size == 1 && dt == data_source::global_mem, void>::type
write(PacketType &packet_data, DataScalar *ptr) {
  *ptr = packet_data;
}

/*!
 * \brief check_boundary: is used to check the edge condition for non-internal blocks.
 *
 * \tparam is_internal: determines if the block is internal
 */
template <bool is_internal>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool check_boundary(bool) {
  return true;
}

/*!
 * \brief check_boundary: specialization of the check_boundary for non-internal blocks.
 *
 * \param cond: true when the data is in range. Otherwise false
 */
template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool check_boundary<false>(bool cond) {
  return cond;
}

/*!
 * \brief BlockProperties is a template class that provides different characteristic of a block of each Tensor processed
 * by each workgroup.
 *
 * \tparam is_transposed: iff true, determines whether or not the block of the Tensor is transposed
 *
 * \tparam packet_load_: determines if the each element of this tensor block should be loaded in a packet mode
 *
 * \tparam PacketType:  determines the type of packet
 *
 * \tparam OutType: determines the type of each element for this block of tensor. If packet load is true, it will be
 * packetType; Otherwise it will be scalar Type
 *
 * \param elements_per_access determines the size of each element based on OutType
 *
 * \param is_coalesced_layout  determines whether or not the Tensor data in a memory can be access coalesced and
 * vectorized when possible. Coalesced memory access is a key factor in Kernel performance. When a tensor is 2d and the
 * contracting dimension is 1, it is always possible to accessed tensor data coalesced and vectorized. This is the case
 * when RHS(right hand side) Tensor is transposed or when LHS(left hand side) Tensor is not transposed.
 *
 * \param nc_stride determines the stride of non-contracting dimension to access the next adjustment element within the
 * Tensor Block for each workgroup
 *
 * \param c_stride  determines the stride of contracting dimension to access the next adjustment element within the
 * Tensor Block for each workgroup
 */
template <bool is_transposed, bool is_rhs_, bool packet_load_, typename PacketType>
struct BlockProperties {
  static EIGEN_CONSTEXPR bool packet_load = packet_load_;
  typedef typename Eigen::internal::unpacket_traits<PacketType>::type OutScalar;
  static EIGEN_CONSTEXPR bool is_rhs = is_rhs_;
  typedef typename Eigen::internal::conditional<packet_load, PacketType, OutScalar>::type OutType;
  static EIGEN_CONSTEXPR int elements_per_access = Eigen::internal::unpacket_traits<OutType>::size;
  static EIGEN_CONSTEXPR bool is_coalesced_layout = !(is_transposed ^ is_rhs);
  static EIGEN_CONSTEXPR int nc_stride = (is_coalesced_layout ? elements_per_access : 1);
  static EIGEN_CONSTEXPR int c_stride = (is_coalesced_layout ? 1 : elements_per_access);
};

/*!
 * \brief ThreadProperties is a template class that provides each thread's properties within a workgroup.  Please see
 * the sycl-1.2.1 specification (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for the workgroup,
 * work-items
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \param linearLocalThreadId: determines the linearized location of a thread within a work-group
 *
 * \param kGroupId: determines the logical group id in a k dimension of the flattened tensor. It will be > 1 when
 * tall/skinny algorithm is used
 *
 * \param mGroupOffset: determines the logical start position of all thread within a workgroup for the m dimension of
 * the flattened tensor.
 *
 * \param kGroupOffset determines the logical start position of all thread within a workgroup for the k dimension of the
 * flattened tensor. It will be > 1 when tall/skinny algorithm is used.
 *
 * \param mLocalOffset: determines the logical start position of each thread within a workgroup for the m dimension of a
 * flattened tensor. The position determines the distance of each thread within the workgroup from each other
 * independent from their global position.
 *
 * \param nLocalOffset: determines the logical start position of each thread within a workgroup for the n dimension of a
 * flattened tensor. The position determines the distance of each thread within the workgroup from each other
 * independent from their global position.
 *
 * \param mGlobalOffset: determines the logical start position of each thread a thread for the m dimension on a
 * flattened tensor
 *
 * \param nGlobalOffset: determines the logical start position of each thread a thread for the n dimension on a
 * flattened tensor
 *
 * \param kSize : determine the number of the k elements of the flattened Tensor to be processed by each thread for the
 * given tensor block. This is !=K dimension of Flattened Tensor when Tall/Skinny matrix is used.
 *
 * \param is_internal : this will determined if the thread within the work-group computes an internal block of tensor or
 * the edge blocks. When it is internal, there is no need to check the boundaries and all the if stantement can be
 * resolve by compiler.
 */
template <typename StorageIndex>
struct ThreadProperties {
  const StorageIndex linearLocalThreadId;
  const StorageIndex kGroupId;
  const StorageIndex mGroupOffset;
  const StorageIndex nGroupOffset;
  const StorageIndex kGroupOffset;
  const StorageIndex mLocalOffset;
  const StorageIndex nLocalOffset;
  const StorageIndex mGlobalOffset;
  const StorageIndex nGlobalOffset;
  StorageIndex kSize;
  const bool is_internal;
  // this is used to adjust the last block
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ThreadProperties(
      const StorageIndex linearLocalThreadId_, const StorageIndex kGroupId_, const StorageIndex mGroupOffset_,
      const StorageIndex nGroupOffset_, const StorageIndex kGroupOffset_, const StorageIndex mLocalOffset_,
      const StorageIndex nLocalOffset_, const StorageIndex mGlobalOffset_, const StorageIndex nGlobalOffset_,
      StorageIndex kSize_, const bool is_internal_)
      : linearLocalThreadId(linearLocalThreadId_),
        kGroupId(kGroupId_),
        mGroupOffset(mGroupOffset_),
        nGroupOffset(nGroupOffset_),
        kGroupOffset(kGroupOffset_),
        mLocalOffset(mLocalOffset_),
        nLocalOffset(nLocalOffset_),
        mGlobalOffset(mGlobalOffset_),
        nGlobalOffset(nGlobalOffset_),
        kSize(kSize_),
        is_internal(is_internal_) {}
};

/*!
 * \brief TensorContractionKernel is a template class that provides Tensor -Tensor contraction operation.
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam LhsScalar: determines the left-hand-side scalar type
 *
 * \tparam RhsScalar: determines the right-hand-side scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam LhsMapper determines the tensor contraction mapper type for left-hand-side matrix
 *
 * \tparam RhsMapper determines the tensor contraction mapper type for right-hand-side matrix
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Properties: determines the Contraction Panel properties
 *
 * \tparam TripleDim: determines the M, K, N dimensions for the flatten tensors in order to treat them as a matrix
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \tparam input_mapper_properties : determine if the input tensors are matrix. If they are matrix, special memory
 access is used to guarantee that always the memory access are coalesced.
 *
 * \tptaram IsFinal : determine if this is the final kernel. If so, the result will be written in a final output.
 Otherwise, the result of contraction will be written iin a temporary buffer. This is the case when Tall/Skinny
 contraction is used. So in this case, a final reduction step is required to compute final output.

 * \tparam contraction_tp: it is an enum value representing whether the local memroy/no local memory implementation of
 the algorithm to be used
 *
 * \param scratch: local memory containing tiles of LHS and RHS tensors for each work-group
 *
 * \param lhs: determines the left-hand-side flattened tensor (tensor mapper)
 *
 * \param rhs: determines the right-hand-side flattened tensor (tensor mapper)
 *
 * \param out_res: determines the output tensor containing the contraction result
 *
 * \param groupSizeM: a logical number determining the number of work-group for m dimension
 *
 * \param groupSizeN: a logical number determining the number of work-group for n dimension
 *
 * \param numTiles: determines total number of tiles on the k dimension
 *
 * \param TripleDim: determines the M, K, N dimensions for the flatten tensors in order to treat them as a matrix
 */
template <typename OutScalar, typename LhsScalar, typename RhsScalar, typename OutAccessor, typename LhsMapper,
          typename RhsMapper, typename StorageIndex, typename Properties, typename TripleDim, bool Vectorizable,
          typename input_mapper_properties, bool IsFinal, contraction_type contraction_tp>
class TensorContractionKernel {
 public:
  typedef typename Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketReturnType
      PacketReturnType;
  static EIGEN_CONSTEXPR int PacketSize =
      Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketSize;
  static EIGEN_CONSTEXPR bool is_lhs_transposed =
      !::Eigen::internal::TensorContractionInputMapperTrait<LhsMapper>::inner_dim_contiguous;
  static EIGEN_CONSTEXPR bool is_rhs_transposed =
      !::Eigen::internal::TensorContractionInputMapperTrait<RhsMapper>::inner_dim_contiguous;

  typedef BlockProperties<is_lhs_transposed, false, input_mapper_properties::is_lhs_matrix && Vectorizable,
                          PacketReturnType>
      LHSBlockProperties;

  typedef BlockProperties<is_rhs_transposed, true, input_mapper_properties::is_rhs_matrix && Vectorizable,
                          PacketReturnType>
      RHSBlockProperties;

  static EIGEN_CONSTEXPR StorageIndex NStride =
      contraction_tp == contraction_type::local ? Properties::WorkLoadPerThreadN : RHSBlockProperties::nc_stride;

  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;
  typedef cl::sycl::multi_ptr<OutScalar, cl::sycl::access::address_space::local_space> local_ptr;
  typedef OutScalar * /*cl::sycl::multi_ptr<OutScalar, cl::sycl::access::address_space::private_space>*/ private_ptr;
  typedef
      typename ::Eigen::internal::conditional<contraction_tp == contraction_type::local, local_ptr, private_ptr>::type
          tile_ptr;
  static EIGEN_CONSTEXPR StorageIndex LSDL = contraction_tp == contraction_type::local
                                                 ? Properties::TileSizeDimM + Properties::BC
                                                 : Properties::WorkLoadPerThreadM;
  static EIGEN_CONSTEXPR StorageIndex LSDR = contraction_tp == contraction_type::local
                                                 ? Properties::TileSizeDimN + Properties::BC
                                                 : Properties::WorkLoadPerThreadN;
  static EIGEN_CONSTEXPR StorageIndex LocalOffset = Properties::LocalThreadSizeM * Properties::LocalThreadSizeN;

  /**
   * \brief MemHolder this is a place holder struct for creating memory hierarchy in SYCL. Inside SYCL kernel it is not
   * allowed to have dynamic memory allocation. While the local memory is created outside of the kernel and passed to
   * the kernel as an accessor, the private memory can only allowed to be allocated statically. Since we are abstracting
   * the TiledMemory for both local and private memory, the MemHolder structs is used as a helper to abstract out
   * different type of memory needed when local/no_local memory computation is called.
   *
   * \tparam contraction_type: it is an enum value representing whether the local memroy/no local memory implementation
   of the algorithm to be used
   * \tparam the private memory size
   * \param ptr the tile memory pointer type
   */
  template <contraction_type, StorageIndex>
  struct MemHolder {
    tile_ptr ptr;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE MemHolder(local_ptr block_start_ptr) : ptr(block_start_ptr) {}
  };
  /**
   * \brief specialization of memHolder class when no local memory kernel is used.
   */
  template <StorageIndex MemSize>
  struct MemHolder<contraction_type::no_local, MemSize> {
    OutScalar ptr[MemSize] = {OutScalar{0}};
  };
  /**
   * \brief TiledMemory: contains required memory pointer for loading  each tile of the TensorContraction panel from
   * global memory to local/private memory when local/no_local algorithm used.
   *
   * \param lhs_scratch_extract : determines the LHS tile memory. It is either private or local memory based on the
   * selected contraction_type.
   *
   * \param rhs_scratch_extract : determines the RHS tile memory. It is either private or local memory based on the
   * selected contraction_type.
   *
   * \param lhs_extract_index: determins the position of each thread on a local memory for lhs input. When private
   * memory is used this is set to zero as this is not applicable in case of private memory.
   *
   * \param rhs_extract_index: determins the position of each thread on a local memory for rhs input. When private
   * memory is used this is set to zero as this is not applicable in case of private memory.
   *
   * \param lhs_scratch_compute : determines the  location to load for computation for lhs_local memory. This is the
   * same as lhs_scratch_extract for private memory.
   *
   * \param rhs_scratch_compute : determines the  location to load for computation for rhs_local memory. This is the
   * same as rhs_scratch_extract for private memory.
   */
  struct TiledMemory {
    MemHolder<contraction_tp, Properties::WorkLoadPerThreadM * Properties::TileSizeDimK> lhs_scratch_extract;
    MemHolder<contraction_tp, Properties::WorkLoadPerThreadN * Properties::TileSizeDimK> rhs_scratch_extract;
    tile_ptr lhs_scratch_ptr_compute;
    tile_ptr rhs_scratch_ptr_compute;
    const std::pair<StorageIndex, StorageIndex> lhs_extract_index;
    const std::pair<StorageIndex, StorageIndex> rhs_extract_index;
    template <contraction_type tp = contraction_tp>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TiledMemory(const ThreadProperties<StorageIndex> &, local_ptr,
                typename ::Eigen::internal::enable_if<tp == contraction_type::no_local>::type * = 0)
        : lhs_scratch_extract{},
          rhs_scratch_extract{},
          lhs_scratch_ptr_compute(lhs_scratch_extract.ptr),
          rhs_scratch_ptr_compute(rhs_scratch_extract.ptr),
          lhs_extract_index(std::pair<StorageIndex, StorageIndex>(StorageIndex{0}, StorageIndex{0})),
          rhs_extract_index(std::pair<StorageIndex, StorageIndex>(StorageIndex{0}, StorageIndex{0})) {}

    template <contraction_type tp = contraction_tp>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TiledMemory(const ThreadProperties<StorageIndex> &thread_properties, local_ptr block_start_ptr,
                typename ::Eigen::internal::enable_if<tp == contraction_type::local>::type * = 0)
        : lhs_scratch_extract{block_start_ptr},
          rhs_scratch_extract{lhs_scratch_extract.ptr +
                              ((Properties::DoubleBuffer + 1) * LSDL * Properties::TileSizeDimK)},
          lhs_scratch_ptr_compute(lhs_scratch_extract.ptr + thread_properties.mLocalOffset),
          rhs_scratch_ptr_compute(rhs_scratch_extract.ptr + thread_properties.nLocalOffset),
          lhs_extract_index(
              local_id_extract<LHSBlockProperties, Properties::TileSizeDimM>(thread_properties.linearLocalThreadId)),
          rhs_extract_index(
              local_id_extract<RHSBlockProperties, Properties::TileSizeDimN>(thread_properties.linearLocalThreadId)) {}
  };

  Scratch scratch;
  const LhsMapper lhs;
  const RhsMapper rhs;
  OutAccessor out_res;
  const StorageIndex groupSizeM;
  const StorageIndex groupSizeN;
  const StorageIndex numTiles;
  const TripleDim triple_dim;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionKernel(Scratch scratch_, const LhsMapper lhs_,
                                                                const RhsMapper rhs_, OutAccessor out_res_,
                                                                const StorageIndex groupSizeM_,
                                                                const StorageIndex groupSizeN_,
                                                                const StorageIndex numTiles_,
                                                                const TripleDim triple_dim_)
      : scratch(scratch_),
        lhs(lhs_),
        rhs(rhs_),
        out_res(out_res_),
        groupSizeM(groupSizeM_),
        groupSizeN(groupSizeN_),
        numTiles(numTiles_),
        triple_dim(triple_dim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorContractionKernel(Scratch scratch_, const LhsMapper lhs_,
                                                                const RhsMapper rhs_, OutAccessor out_res_,
                                                                const StorageIndex groupSizeM_,
                                                                const StorageIndex numTiles_,
                                                                const TripleDim triple_dim_)
      : TensorContractionKernel(scratch_, lhs_, rhs_, out_res_, groupSizeM_, 1, numTiles_, triple_dim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const StorageIndex linearLocalThreadId = itemID.get_local_id(0);
    const StorageIndex nLocalThreadId = linearLocalThreadId / Properties::LocalThreadSizeM;
    const StorageIndex mLocalThreadId = linearLocalThreadId % Properties::LocalThreadSizeM;
    const StorageIndex mGroupId = itemID.get_group(0) % groupSizeM;
    const StorageIndex tmp = itemID.get_group(0) / groupSizeM;
    const StorageIndex nGroupId = IsFinal ? tmp : tmp % groupSizeN;
    const StorageIndex kGroupId = IsFinal ? 0 : tmp / groupSizeN;
    const StorageIndex mGroupOffset = mGroupId * Properties::TileSizeDimM;
    const StorageIndex nGroupOffset = nGroupId * Properties::TileSizeDimN;
    const StorageIndex mLocalOffset = PacketSize * mLocalThreadId;
    const StorageIndex nLocalOffset = NStride * nLocalThreadId;
    const StorageIndex mGlobalOffset = mGroupOffset + mLocalOffset;
    const StorageIndex nGlobalOffset = nGroupOffset + nLocalOffset;

    const StorageIndex kSizePerWG = IsFinal ? triple_dim.K : numTiles * Properties::TileSizeDimK;
    StorageIndex kGroupOffset = kGroupId * kSizePerWG;
    const bool is_internal = triple_dim.M - mGroupOffset >= Properties::TileSizeDimM &&
                             triple_dim.N - nGroupOffset >= Properties::TileSizeDimN &&
                             triple_dim.K - kGroupOffset >= kSizePerWG;
    // this is used to adjust the last block
    StorageIndex kSize = IsFinal ? triple_dim.K : std::min(kSizePerWG, triple_dim.K - kGroupOffset);
    // This is used to find out the lats K offset so that kGroupOffset -kSize can compute the coffset for loading to
    // tile
    kGroupOffset += kSize;

    auto thread_properties =
        ThreadProperties<StorageIndex>(linearLocalThreadId, kGroupId, mGroupOffset, nGroupOffset, kGroupOffset,
                                       mLocalOffset, nLocalOffset, mGlobalOffset, nGlobalOffset, kSize, is_internal);

    auto out_ptr = out_res.get_pointer() + (IsFinal ? 0 : thread_properties.kGroupId * triple_dim.M * triple_dim.N);

    (thread_properties.is_internal) ? compute_panel<true>(itemID, thread_properties, out_ptr)
                                    : compute_panel<false>(itemID, thread_properties, out_ptr);
  }
  // The compute block computes the contraction operation private block for each thread and store the resutl in the
  // privateRes memory of Each computation the compute block function is independent of local and no local concepts as
  // it only compute the block on each thread's private memory space
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_block_per_tile(OutScalar *lhs_block_ptr, OutScalar *rhs_block_ptr,
                                                                    PacketReturnType *privateRes) {
    StorageIndex idx = 0;
    EIGEN_CONSTEXPR StorageIndex lhs_stride =
        contraction_tp == contraction_type::local ? (PacketSize * Properties::LocalThreadSizeM) : 1;
    EIGEN_UNROLL_LOOP
    for (StorageIndex wLPTN = 0; wLPTN < Properties::WorkLoadPerThreadN; wLPTN++) {
      auto rhsPacket = PacketReturnType{*(rhs_block_ptr + wLPTN)};
      StorageIndex lhs_index = 0;
      EIGEN_UNROLL_LOOP
      for (StorageIndex wLPTM = 0; wLPTM < Properties::WorkLoadPerThreadM / PacketSize; wLPTM++) {
        PacketReturnType lhsPack{};
        Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, PacketSize>::set_packet(lhsPack,
                                                                                             lhs_block_ptr + lhs_index);
        privateRes[idx] = ::Eigen::internal::pmadd(lhsPack, rhsPacket, privateRes[idx]);

        lhs_index += lhs_stride;
        idx++;
      }
    }
  }
  // The store function write the computed contraction operation in the private memory of each thread to the global
  // memory. The store function is independent of local and no local concepts s that it can be abstract out in the base
  // class.
  template <bool is_internal_block, StorageIndex PrivateNStride, typename OutPtr>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void store(OutPtr *out_ptr, PacketReturnType *privateRes,
                                                   StorageIndex mGlobalOffset, StorageIndex nGlobalOffset) {
    auto chk_bound = [&](const StorageIndex &mIndex, const StorageIndex &nIndex) EIGEN_DEVICE_FUNC {
      return (mIndex + PacketSize - 1 < triple_dim.M && nGlobalOffset + nIndex < triple_dim.N);
    };
    // when local memory is not used M and N are both accessed in a coalesced way. However, when local memory is
    // available the k*N is transposed in the local to N*K therefore, each blocks operates on blockId*
    // WorkLoadPerThreadN slice of N
    EIGEN_CONSTEXPR StorageIndex GlobalNStride =
        contraction_tp == contraction_type::local ? 1 : Properties::LocalThreadSizeN;
    EIGEN_UNROLL_LOOP
    for (StorageIndex wLPTN = 0; wLPTN < Properties::WorkLoadPerThreadN / PrivateNStride; wLPTN++) {
      // output leading dimension
      StorageIndex outputLD = 0;
      // When local memory is used the PrivateNstride is always 1 because the coalesed access on N is loaded into Local
      // memory and extracting from local to global is the same as no transposed version. However, when local memory is
      // not used and RHS is transposed we packetize the load for RHS.
      EIGEN_UNROLL_LOOP
      for (StorageIndex nId = 0; nId < PrivateNStride; nId++) {
        StorageIndex globalRow = mGlobalOffset;
        EIGEN_UNROLL_LOOP
        for (StorageIndex wLPTM = 0; wLPTM < Properties::WorkLoadPerThreadM / PacketSize; wLPTM++) {
          PacketReturnType privetOut = privateRes[wLPTM];
          if (check_boundary<is_internal_block>(chk_bound(globalRow, nId))) {
            // Store the final results in C. The C matrix has always M as a first StorageIndex and N as a second
            // StorageIndex Therefore it is always coalesced layout
            write<data_source::global_mem>(privetOut, out_ptr + outputLD + globalRow);
          } else {
            EIGEN_UNROLL_LOOP
            for (StorageIndex mId = 0; mId < PacketSize; mId++) {
              StorageIndex mOffset = globalRow + mId;
              if (mOffset < triple_dim.M && (nGlobalOffset + nId < triple_dim.N)) {
                out_ptr[mOffset + outputLD] =
                    Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, PacketSize>::scalarize(mId, privetOut);
              }
            }
          }
          globalRow += (PacketSize * Properties::LocalThreadSizeM);
        }
        outputLD += triple_dim.M;
        privateRes += Properties::WorkLoadPerThreadM / PacketSize;
      }
      out_ptr += (GlobalNStride * outputLD);

      nGlobalOffset += (PrivateNStride * GlobalNStride);
    }
  }
  // when no local memory is used the following extract_block will be enabled
  template <typename InputBlockProperties, bool is_internal_block, typename Input, typename PrivateReg,
            contraction_type contract_tp = contraction_tp>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<contract_tp == contraction_type::no_local>::type
      extract_block(const Input &inpt, PrivateReg private_ptr, const std::pair<StorageIndex, StorageIndex> &,
                    const StorageIndex &ncOffset, const StorageIndex cOffset) {
    EIGEN_CONSTEXPR StorageIndex LocalThreadSizeNC =
        InputBlockProperties::is_rhs ? Properties::LocalThreadSizeN : Properties::LocalThreadSizeM;
    EIGEN_CONSTEXPR StorageIndex WorkLoadPerThreadNC =
        InputBlockProperties::is_rhs ? Properties::WorkLoadPerThreadN : Properties::WorkLoadPerThreadM;
    const StorageIndex &NC = InputBlockProperties::is_rhs ? triple_dim.N : triple_dim.M;

    auto chk_bound = [&](const StorageIndex &CIndex, const StorageIndex &NCIndex) EIGEN_DEVICE_FUNC {
      return ((CIndex + InputBlockProperties::c_stride - 1 < triple_dim.K) &&
              (NCIndex + InputBlockProperties::nc_stride - 1 < NC));
    };
    const StorageIndex ld = InputBlockProperties::is_coalesced_layout ? NC : triple_dim.K;
    StorageIndex cIndex = cOffset;

    EIGEN_UNROLL_LOOP
    for (StorageIndex cId = 0; cId < Properties::TileSizeDimK / InputBlockProperties::c_stride; cId++) {
      StorageIndex ncIndex = ncOffset;
      EIGEN_UNROLL_LOOP
      for (StorageIndex ncId = 0; ncId < WorkLoadPerThreadNC / InputBlockProperties::nc_stride; ncId++) {
        if (check_boundary<is_internal_block>(chk_bound(cIndex, ncIndex))) {
          auto val =
              read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                   InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, ncIndex, cIndex, ld);

          write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : WorkLoadPerThreadNC),
                data_source::private_mem>(val, private_ptr);
        } else {
          EIGEN_UNROLL_LOOP
          for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
            const StorageIndex ncInd = ncIndex + (InputBlockProperties::is_coalesced_layout ? i : 0);
            const StorageIndex cInd = cIndex + (InputBlockProperties::is_coalesced_layout ? 0 : i);
            OutScalar val =
                (ncInd < NC && cInd < triple_dim.K)
                    ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                          inpt, ncInd, cInd, ld)
                    : OutScalar(0);
            write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : WorkLoadPerThreadNC),
                  data_source::private_mem>(
                val, private_ptr + (InputBlockProperties::is_coalesced_layout ? i : 0) +
                         ((InputBlockProperties::is_coalesced_layout ? 0 : i) * WorkLoadPerThreadNC));
          }
        }

        // if it is lhs we have to load it packetised when the packet size is > 1, because the output is coalesced. So
        // even if M is not accessed in a coalesced mode, we have to load packet_size number of m per thread.
        ncIndex = (!InputBlockProperties::is_rhs && InputBlockProperties::nc_stride == 1 && PacketSize != 1)
                      ? ncOffset + (ncId + 1) % PacketSize + ((ncId + 1) / PacketSize) * LocalThreadSizeNC
                      : (ncIndex + InputBlockProperties::nc_stride * LocalThreadSizeNC);
        private_ptr += InputBlockProperties::nc_stride;
      }
      // the previous for loop ( private_ptr += (ncId * nc_stride)) has already moved ptr with one WorkLoadPerThreadNC
      private_ptr += (InputBlockProperties::c_stride - 1) * WorkLoadPerThreadNC;
      cIndex += InputBlockProperties::c_stride;
    }
  }
  template <typename InputBlockProperties, StorageIndex TileSizeDimNC>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::pair<StorageIndex, StorageIndex> local_id_extract(
      const StorageIndex &linearLocalThreadId) {
    const StorageIndex localThreadNC =
        (InputBlockProperties::is_coalesced_layout)
            ? linearLocalThreadId % (TileSizeDimNC / InputBlockProperties::nc_stride)
            : linearLocalThreadId / (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    const StorageIndex localThreadC =
        (InputBlockProperties::is_coalesced_layout)
            ? linearLocalThreadId / (TileSizeDimNC / InputBlockProperties::nc_stride)
            : linearLocalThreadId % (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    return std::pair<StorageIndex, StorageIndex>(localThreadNC, localThreadC);
  }

  template <bool db = Properties::DoubleBuffer, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<db && ctp == contraction_type::local>::type
      sync_mem(const cl::sycl::nd_item<1> &, bool &db_offset) noexcept {
    db_offset = !db_offset;
  }

  template <bool db = Properties::DoubleBuffer, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<!db && ctp == contraction_type::local>::type
      sync_mem(const cl::sycl::nd_item<1> &itemID, bool &) noexcept {
    itemID.barrier(cl::sycl::access::fence_space::local_space);
  }

  template <contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<ctp == contraction_type::no_local>::type
      sync_mem(const cl::sycl::nd_item<1> &, bool &) noexcept {
    return;
  }

  template <bool need_sync, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<need_sync && ctp == contraction_type::no_local>::type
      sync_thread(const cl::sycl::nd_item<1> &
#ifdef EIGEN_SYCL_ARM_GPU_CACHE_OPTIMISATION
                      itemID
#endif
                  ) noexcept {
#ifdef EIGEN_SYCL_ARM_GPU_CACHE_OPTIMISATION
    itemID.barrier(cl::sycl::access::fence_spacce::local_space);
#else
    return;
#endif
  }
  template <bool need_sync, contraction_type ctp = contraction_tp>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<need_sync && ctp == contraction_type::local>::type
      sync_thread(const cl::sycl::nd_item<1> &itemID) {
    itemID.barrier(cl::sycl::access::fence_space::local_space);
  }
  template <bool need_sync>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!need_sync>::type sync_thread(
      const cl::sycl::nd_item<1> &) {
    return;
  }

  template <bool is_internal_block>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_tile_per_panel(const cl::sycl::nd_item<1> &itemID,
                                                                    ThreadProperties<StorageIndex> &thread_properties,
                                                                    TiledMemory &tiled_input_block,
                                                                    PacketReturnType *privateRes, bool &db_offset) {
    // Tiling the Rhs block from global to local memory
    extract_block<RHSBlockProperties, is_internal_block>(
        rhs, tiled_input_block.rhs_scratch_extract.ptr + (db_offset * Properties::TileSizeDimK * LSDR),
        tiled_input_block.rhs_extract_index,
        contraction_tp == contraction_type::local ? thread_properties.nGroupOffset : thread_properties.nGlobalOffset,
        thread_properties.kGroupOffset - thread_properties.kSize);

    sync_thread<contraction_tp == contraction_type::no_local>(itemID);

    // Tiling the Lhs block from global to local memory
    extract_block<LHSBlockProperties, is_internal_block>(
        lhs, tiled_input_block.lhs_scratch_extract.ptr + (db_offset * LSDL * Properties::TileSizeDimK),
        tiled_input_block.lhs_extract_index,
        contraction_tp == contraction_type::local ? thread_properties.mGroupOffset : thread_properties.mGlobalOffset,
        thread_properties.kGroupOffset - thread_properties.kSize);

    // itemID.barrier(cl::sycl::access::fence_space::local_space);
    sync_thread<contraction_tp == contraction_type::local>(itemID);
    // switch to compute mede
    StorageIndex lhs_offset = (db_offset * LSDL * Properties::TileSizeDimK);
    StorageIndex rhs_offset = (db_offset * Properties::TileSizeDimK * LSDR);
    // Loop over the values of a single tile
    for (StorageIndex k = 0; k < Properties::TileSizeDimK; k++) {
      compute_block_per_tile(tiled_input_block.lhs_scratch_ptr_compute + lhs_offset,
                             tiled_input_block.rhs_scratch_ptr_compute + rhs_offset, privateRes);
      lhs_offset += LSDL;
      rhs_offset += LSDR;
    }
    // computing the K index for the next tile
    thread_properties.kSize -= Properties::TileSizeDimK;
    sync_mem(itemID, db_offset);
  }

  // when local memory is available the following compute_panel will be enabled
  template <bool is_internal_block, typename OutPtr>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_panel(const cl::sycl::nd_item<1> &itemID,
                                                           ThreadProperties<StorageIndex> &thread_properties,
                                                           OutPtr out_ptr) {
    auto tiled_input_block = TiledMemory{thread_properties, scratch.get_pointer()};
    // Allocate register space
    PacketReturnType privateRes[Properties::WorkLoadPerThreadM * Properties::WorkLoadPerThreadN / PacketSize] = {
        PacketReturnType{0}};
    bool db_offset = 0;

    while (thread_properties.kSize >= Properties::TileSizeDimK) {
      compute_tile_per_panel<is_internal_block>(itemID, thread_properties, tiled_input_block, privateRes, db_offset);
    }
    if (thread_properties.kSize > 0) {
      compute_tile_per_panel<false>(itemID, thread_properties, tiled_input_block, privateRes, db_offset);
    }

    // Storing the final results in the output
    store<is_internal_block,
          contraction_tp == contraction_type::local ? static_cast<StorageIndex>(1) : RHSBlockProperties::nc_stride>(
        out_ptr + thread_properties.nGlobalOffset * triple_dim.M, privateRes, thread_properties.mGlobalOffset,
        thread_properties.nGlobalOffset);
  }
  // When local memory is available the following extract_block will be enabled
  template <typename InputBlockProperties, bool is_internal_block, typename Input, typename Local,
            contraction_type contract_tp = contraction_tp>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
      typename ::Eigen::internal::enable_if<contract_tp == contraction_type::local>::type
      extract_block(const Input &inpt, Local local_ptr, const std::pair<StorageIndex, StorageIndex>& local_index,
                    const StorageIndex &ncOffset, const StorageIndex cOffset) {
    EIGEN_CONSTEXPR StorageIndex TileSizeDimNC =
        InputBlockProperties::is_rhs ? Properties::TileSizeDimN : Properties::TileSizeDimM;
    EIGEN_CONSTEXPR StorageIndex LoadPerThread =
        InputBlockProperties::is_rhs ? Properties::LoadPerThreadRhs : Properties::LoadPerThreadLhs;
    EIGEN_CONSTEXPR StorageIndex LSD = InputBlockProperties::is_rhs ? LSDR : LSDL;
    static_assert(((LocalOffset % (TileSizeDimNC / InputBlockProperties::nc_stride) == 0) &&
                   (LocalOffset % (Properties::TileSizeDimK / InputBlockProperties::c_stride) == 0)),
                  " LocalOffset must be divisable by stride");
    const StorageIndex &NC = InputBlockProperties::is_rhs ? triple_dim.N : triple_dim.M;
    StorageIndex localThreadNC = local_index.first;
    StorageIndex localThreadC = local_index.second;
    auto chk_bound = [&](const StorageIndex &CIndex, const StorageIndex &NCIndex) EIGEN_DEVICE_FUNC {
      return ((CIndex + InputBlockProperties::c_stride - 1 < triple_dim.K) &&
              (NCIndex + InputBlockProperties::nc_stride - 1 < NC));
    };
    EIGEN_UNROLL_LOOP
    for (StorageIndex lPT = 0; lPT < LoadPerThread / InputBlockProperties::elements_per_access; lPT++) {
      const StorageIndex CIndex = cOffset + (InputBlockProperties::c_stride * localThreadC);
      const StorageIndex NCIndex = ncOffset + (InputBlockProperties::nc_stride * localThreadNC);
      const StorageIndex ld = InputBlockProperties::is_coalesced_layout ? NC : triple_dim.K;
      if (check_boundary<is_internal_block>(chk_bound(CIndex, NCIndex))) {
        auto val =
            read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                 InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, NCIndex, CIndex, ld);
        write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : LSD), data_source::local_mem>(
            val, local_ptr + (InputBlockProperties::nc_stride * localThreadNC) +
                     (InputBlockProperties::c_stride * localThreadC * LSD));
      } else {
        EIGEN_UNROLL_LOOP
        for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
          const StorageIndex nCInd = NCIndex + (InputBlockProperties::is_coalesced_layout ? i : 0);
          const StorageIndex cInd = CIndex + (InputBlockProperties::is_coalesced_layout ? 0 : i);
          OutScalar val =
              (nCInd < NC && cInd < triple_dim.K)
                  ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                        inpt, nCInd, cInd, ld)
                  : OutScalar(0);

          write<StorageIndex, (InputBlockProperties::is_coalesced_layout ? 1 : LSD), data_source::local_mem>(
              val, local_ptr + (InputBlockProperties::nc_stride * localThreadNC) +
                       (InputBlockProperties::is_coalesced_layout ? i : 0) +
                       ((InputBlockProperties::c_stride * localThreadC +
                         (InputBlockProperties::is_coalesced_layout ? 0 : i)) *
                        LSD));
        }
      }
      localThreadNC += (InputBlockProperties::is_coalesced_layout)
                           ? LocalOffset % (TileSizeDimNC / InputBlockProperties::nc_stride)
                           : LocalOffset / (Properties::TileSizeDimK / InputBlockProperties::c_stride);
      localThreadC += (InputBlockProperties::is_coalesced_layout)
                          ? LocalOffset / (TileSizeDimNC / InputBlockProperties::nc_stride)
                          : LocalOffset % (Properties::TileSizeDimK / InputBlockProperties::c_stride);
    }
  }
};

#ifndef EIGEN_SYCL_DISABLE_GEMV

/*!
 * \brief GeneralVectorTensor is a template class that provides Tensor -vector contraction operation, which is a special
 * case of Tensor Tensor contraction.
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 * (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam VectorMapper: determines the tensor contraction mapper for the vector input (can be lhs or rhs)
 *
 * \tparam TensorMapper: determines the tensor contraction mapper for the tensor input (can be lhs or rhs)
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Properties: determines the Contraction Panel properties
 *
 * \tparam KFactor: determines the number of elements in K dimension in a Tile
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \tparam is_lhs_vec: determines whether lhs is a vector or rhs is a vector
 *
 * \tparam IsFinal: determine if this is the final kernel. If so, the result will be written in a final output.
 * Otherwise, the result of contraction will be written iin a temporary buffer.
 *
 * \param scratch: determines the local memory containing the vector block for each work-group
 *
 * \param vec: determines the vector input (tensor mapper)
 *
 * \param mat: determines the tensor input (tensor mapper)
 *
 * \param out_res: determines the output vector containing the contraction result
 *
 * \param nonContractGroupSize: a logical number determining the number of work-group for non-contracting dimension
 *
 * \param nonContractDim: determines the size of non contracting dimension for the flattened tensor
 *
 * \param contractDim: determines the size of non contracting dimension for the flattened tensor
 *
 */
template <typename OutScalar, typename OutAccessor, typename VectorMapper, typename TensorMapper, typename StorageIndex,
          typename Properties, StorageIndex KFactor, bool Vectorizable, bool is_lhs_vec, bool IsFinal>
struct GeneralVectorTensor {
  typedef typename Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketReturnType
      PacketReturnType;
  static EIGEN_CONSTEXPR int PacketSize =
      Eigen::TensorSycl::internal::Vectorise<OutScalar, Eigen::SyclDevice, Vectorizable>::PacketSize;
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;

  static EIGEN_CONSTEXPR StorageIndex OutScratchOffset =
      KFactor * Properties::LocalThreadSizeC * Properties::LocalThreadSizeNC;

  // Since the access layout for a vector can always be coalesced, when LHS is a vector, we pass false and false to make
  // sure that the !^ is true When RHS is a vector, we pass true and true to make sure that the !^ is true.
  typedef BlockProperties<is_lhs_vec ? false : true, is_lhs_vec ? false : true, Vectorizable, PacketReturnType>
      VecBlockProperties;

  Scratch scratch;
  const VectorMapper vec;
  const TensorMapper mat;
  OutAccessor out_res;
  const StorageIndex nonContractGroupSize;
  const StorageIndex nonContractDim;
  const StorageIndex contractDim;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE GeneralVectorTensor(Scratch scratch_, const VectorMapper vec_,
                                                            const TensorMapper mat_, OutAccessor out_res_,
                                                            const StorageIndex nonContractGroupSize_,
                                                            const StorageIndex nonContractDim_,
                                                            const StorageIndex contractDim_)
      : scratch(scratch_),
        vec(vec_),
        mat(mat_),
        out_res(out_res_),
        nonContractGroupSize(nonContractGroupSize_),
        nonContractDim(nonContractDim_),
        contractDim(contractDim_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto scratch_ptr = scratch.get_pointer();
    const StorageIndex linearLocalThreadId = itemID.get_local_id(0);
    StorageIndex nonContractId = is_lhs_vec ? linearLocalThreadId / Properties::LocalThreadSizeC
                                            : linearLocalThreadId % Properties::LocalThreadSizeNC;
    StorageIndex contractId = is_lhs_vec ? linearLocalThreadId % Properties::LocalThreadSizeC
                                         : linearLocalThreadId / Properties::LocalThreadSizeNC;
    const StorageIndex cGroupSize = itemID.get_group_range(0) / nonContractGroupSize;
    const StorageIndex nonContractGroupId =
        is_lhs_vec ? itemID.get_group(0) / cGroupSize : itemID.get_group(0) % nonContractGroupSize;
    const StorageIndex contractGroupId =
        is_lhs_vec ? itemID.get_group(0) % cGroupSize : itemID.get_group(0) / nonContractGroupSize;
    auto out_ptr = out_res.get_pointer() + (IsFinal ? 0 : contractGroupId * nonContractDim);

    const StorageIndex nonContractGroupOffset = nonContractGroupId * Properties::TileSizeDimNC;
    const StorageIndex contractGroupOffset = contractGroupId * Properties::TileSizeDimC;
    auto outScratchIndex = nonContractId + contractId * Properties::LocalThreadSizeNC;
    const StorageIndex globalNonContractDimOffset = nonContractGroupOffset + nonContractId;
    const StorageIndex globalContractDimOffset = contractGroupOffset + contractId;
    auto local_output = scratch_ptr + OutScratchOffset;
    const bool is_internal = nonContractDim - nonContractGroupOffset >= Properties::TileSizeDimNC &&
                             contractDim - contractGroupOffset >= Properties::TileSizeDimC;
    is_internal
        ? compute_panel<true>(itemID, vec, mat, local_output, out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
                              scratch_ptr, contractGroupOffset,
#endif
                              nonContractGroupOffset, linearLocalThreadId, contractDim, nonContractDim, contractId,
                              nonContractId, globalContractDimOffset, globalNonContractDimOffset, outScratchIndex)
        : compute_panel<false>(itemID, vec, mat, local_output, out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
                               scratch_ptr, contractGroupOffset,
#endif
                               nonContractGroupOffset, linearLocalThreadId, contractDim, nonContractDim, contractId,
                               nonContractId, globalContractDimOffset, globalNonContractDimOffset, outScratchIndex);
  }
  template <bool is_internal_block, typename OutPtr>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_panel(
      const cl::sycl::nd_item<1> &itemID, const VectorMapper &vec, const TensorMapper &mat, OutScalar *local_output,
      OutPtr out_ptr,
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      OutScalar *scratch_ptr, const StorageIndex contractGroupOffset,
#endif
      const StorageIndex nonContractGroupOffset, const StorageIndex linearLocalThreadId, StorageIndex contractDim,
      StorageIndex nonContractDim, StorageIndex contractId, StorageIndex nonContractId,
      StorageIndex globalContractDimOffset, StorageIndex globalNonContractDimOffset, StorageIndex outScratchIndex) {
    OutScalar outScalar[Properties::WorkLoadPerThreadNC] = {OutScalar(0)};
    // Reading the vector
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
    const StorageIndex vectorOffset = contractGroupOffset + linearLocalThreadId;
    extract_block<VecBlockProperties, is_internal_block, KFactor,
                  Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC>(vec, scratch_ptr, linearLocalThreadId,
                                                                                vectorOffset, contractDim);

    itemID.barrier(cl::sycl::access::fence_space::local_space);
    auto in_scratch_ptr = scratch_ptr + contractId;
#endif

    StorageIndex privateOffsetC = 0;
    EIGEN_UNROLL_LOOP
    for (StorageIndex i = 0; i < Properties::WorkLoadPerThreadC; i++) {
      StorageIndex privateOffsetNC = 0;
      bool contract_conds = ((globalContractDimOffset + privateOffsetC) < contractDim);
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      auto vecScalar = *in_scratch_ptr;
#else
      auto vecScalar = (check_boundary<is_internal_block>(contract_conds))
                           ? vec(is_lhs_vec ? StorageIndex(0) : globalContractDimOffset + privateOffsetC,
                                 is_lhs_vec ? globalContractDimOffset + privateOffsetC : StorageIndex(0))
                           : OutScalar(0);
#endif
      EIGEN_UNROLL_LOOP
      for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
        auto matScalar = (check_boundary<is_internal_block>(
                             contract_conds && ((globalNonContractDimOffset + privateOffsetNC) < nonContractDim)))
                             ? mat(is_lhs_vec ? globalContractDimOffset + privateOffsetC
                                              : globalNonContractDimOffset + privateOffsetNC,
                                   is_lhs_vec ? globalNonContractDimOffset + privateOffsetNC
                                              : globalContractDimOffset + privateOffsetC)
                             : OutScalar(0);

        outScalar[j] = cl::sycl::mad(matScalar, vecScalar, outScalar[j]);
        privateOffsetNC += Properties::LocalThreadSizeNC;
      }
      privateOffsetC += Properties::LocalThreadSizeC;
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
      in_scratch_ptr += Properties::LocalThreadSizeC;
#endif
    }

    auto out_scratch_ptr = local_output + outScratchIndex;
    // Each block of 16*16 element in shared memory should reduce to 16*1
    EIGEN_UNROLL_LOOP
    for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
      *out_scratch_ptr = outScalar[j];

      out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
    }
    if (is_lhs_vec) {
      nonContractId = linearLocalThreadId % Properties::LocalThreadSizeNC;
      contractId = linearLocalThreadId / Properties::LocalThreadSizeNC;
      outScratchIndex = nonContractId + contractId * Properties::LocalThreadSizeNC;
    }

    out_scratch_ptr = local_output + outScratchIndex;
    EIGEN_UNROLL_LOOP
    for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
      EIGEN_UNROLL_LOOP
      for (StorageIndex offset = Properties::LocalThreadSizeC >> 1; offset > 0; offset >>= 1) {
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (contractId < offset) {
          StorageIndex myNeigbourId = (Properties::LocalThreadSizeNC * offset);
          *out_scratch_ptr += out_scratch_ptr[myNeigbourId];
        }
      }
      // moving to next 16 by 16 block
      out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
    }

    if (contractId == 0) {
      out_scratch_ptr = local_output + nonContractId;
      StorageIndex global_final_offset = nonContractGroupOffset + nonContractId;
      out_ptr += global_final_offset;
      EIGEN_UNROLL_LOOP
      for (StorageIndex j = 0; j < Properties::WorkLoadPerThreadNC; j++) {
        if (check_boundary<is_internal_block>(global_final_offset < nonContractDim)) {
          auto res = *out_scratch_ptr;

          *out_ptr = res;
          out_ptr += Properties::LocalThreadSizeNC;
        }
        // moving to next 16 by 16 block to ge the next 16 reduced elements
        out_scratch_ptr += (Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC);
        if (!(is_internal_block)) global_final_offset += Properties::LocalThreadSizeNC;
      }
    }
  }

  template <typename InputBlockProperties, bool is_internal_block, int CFactor, int GroupSize, typename Input,
            typename Local>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void extract_block(const Input &inpt, Local *local_ptr,
                                                                  const StorageIndex &linearLocalThreadId,
                                                                  const StorageIndex &cOffset, const StorageIndex &C) {
    local_ptr += InputBlockProperties::c_stride * linearLocalThreadId;
    StorageIndex cIndex = cOffset;
    for (StorageIndex cId = 0; cId < CFactor / InputBlockProperties::c_stride; cId++) {
      if (check_boundary<is_internal_block>(cIndex + InputBlockProperties::c_stride - 1 < C)) {
        auto val = read<InputBlockProperties::packet_load, InputBlockProperties::is_coalesced_layout,
                        InputBlockProperties::is_rhs, typename InputBlockProperties::OutType>(inpt, StorageIndex(0),
                                                                                              cIndex, StorageIndex(1));
        write<StorageIndex, 1, data_source::local_mem>(val, local_ptr);
      } else {
        EIGEN_UNROLL_LOOP
        for (StorageIndex i = 0; i < InputBlockProperties::elements_per_access; i++) {
          OutScalar val =
              (cIndex + i < C)
                  ? read<false, InputBlockProperties::is_coalesced_layout, InputBlockProperties::is_rhs, OutScalar>(
                        inpt, StorageIndex(0), cIndex + i, StorageIndex(1))
                  : OutScalar(0);
          write<StorageIndex, 1, data_source::local_mem>(val, local_ptr + i);
        }
      }
      local_ptr += InputBlockProperties::c_stride * GroupSize;
      cIndex += InputBlockProperties::c_stride * GroupSize;
    }
  }
};
#endif

#ifndef EIGEN_SYCL_DISABLE_SCALAR

/*!
 * \brief GeneralScalarContraction is a template class that provides the scalar value of Tensor -Tensor contraction
 * operation, when all the dimensions are contracting dimensions. This Kernel reduces two tensors to an scalar
 *
 * \tparam OutScalar: determines the output scalar type
 *
 * \tparam LhsScalar: determines the left-hand-side scalar type
 *
 * \tparam RhsScalar: determines the right-hand-side scalar type
 *
 * \tparam OutAccessor: determines the sycl accessor type for out put (please see the sycl-1.2.1 specification
 * (https://www.khronos.org/registry/SYCL/specs/sycl-1.2.1.pdf) for accessor definition)
 *
 * \tparam LhsMapper: determines the tensor contraction mapper type for left-hand-side matrix
 *
 * \tparam RhsMapper: determines the tensor contraction mapper type for right-hand-side matrix
 *
 * \tparam StorageIndex: determines the StorageIndex Type
 *
 * \tparam Vectorizable: determines whether or not the vectorization is enabled for the Eigen expression.
 *
 * \param scratch: local memory containing tiles of LHS and RHS tensors for each work-group
 *
 * \param lhs: determines the left-hand-side flattened tensor (tensor mapper)
 *
 * \param rhs: determines the right-hand-side flattened tensor (tensor mapper)
 *
 * \param out_res: determines the output tensor containing the contraction result
 *
 * \param rng: determins the total input data size
 */
template <typename OutScalar, typename LhsScalar, typename RhsScalar, typename OutAccessor, typename LhsMapper,
          typename RhsMapper, typename StorageIndex, bool Vectorizable>
struct GeneralScalarContraction {
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local> Scratch;
  Scratch scratch;
  const LhsMapper lhs;
  const RhsMapper rhs;
  OutAccessor out_res;
  const StorageIndex rng;

  EIGEN_DEVICE_FUNC
  GeneralScalarContraction(Scratch scratch_, const LhsMapper lhs_, const RhsMapper rhs_, OutAccessor out_res_,
                           const StorageIndex rng_)
      : scratch(scratch_), lhs(lhs_), rhs(rhs_), out_res(out_res_), rng(rng_) {}

  EIGEN_DEVICE_FUNC void operator()(cl::sycl::nd_item<1> itemID) {
    auto out_ptr = out_res.get_pointer();
    auto scratch_ptr = scratch.get_pointer().get();

    StorageIndex globalid = itemID.get_global_id(0);
    StorageIndex localid = itemID.get_local_id(0);
    OutScalar accumulator = OutScalar(0);
    for (StorageIndex i = globalid; i < rng; i += itemID.get_global_range(0)) {
      accumulator = cl::sycl::mad(lhs(0, i), rhs(i, 0), accumulator);
    }
    auto out_scratch_ptr = scratch_ptr + localid;
    *out_scratch_ptr = accumulator;
    for (StorageIndex offset = itemID.get_local_range(0) >> 1; offset > 0; offset >>= 1) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        *out_scratch_ptr = (accumulator += out_scratch_ptr[offset]);
      }
    }
    if (localid == 0) {
      out_ptr[itemID.get_group(0)] = accumulator;
    }
  }
};
#endif

}  // namespace internal
}  // namespace TensorSycl

template <typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>,
                       Eigen::SyclDevice>
    : public TensorContractionEvaluatorBase<TensorEvaluator<
          const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Eigen::SyclDevice>> {
  static_assert(std::is_same<OutputKernelType, const NoOpOutputKernel>::value,
                "SYCL tensor contraction does not support output kernels.");

  typedef Eigen::SyclDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;
  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index StorageIndex;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Base::Storage Storage;
  typedef typename Base::EvaluatorPointerType EvaluatorPointerType;
  struct TripleDim {
    const StorageIndex M;
    const StorageIndex N;
    const StorageIndex K;
    TripleDim(const StorageIndex M_, const StorageIndex N_, const StorageIndex K_) : M(M_), N(N_), K(K_) {}
  };
  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
  };

  static EIGEN_CONSTEXPR int LDims = Base::LDims;
  static EIGEN_CONSTEXPR int RDims = Base::RDims;
  static EIGEN_CONSTEXPR int ContractDims = Base::ContractDims;

  typedef array<StorageIndex, LDims> left_dim_mapper_t;
  typedef array<StorageIndex, RDims> right_dim_mapper_t;

  typedef array<StorageIndex, ContractDims> contract_t;
  typedef array<StorageIndex, LDims - ContractDims> left_nocontract_t;
  typedef array<StorageIndex, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<StorageIndex, NumDims> Dimensions;

  typedef TensorEvaluator<typename Base::EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<typename Base::EvalRightArgType, Device> RightEvaluator;
  typedef typename Eigen::internal::remove_const<typename LeftEvaluator::CoeffReturnType>::type LhsScalar;
  typedef typename Eigen::internal::remove_const<typename RightEvaluator::CoeffReturnType>::type RhsScalar;

  typedef typename LeftEvaluator::Dimensions LeftDimensions;
  typedef typename RightEvaluator::Dimensions RightDimensions;

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered>
  struct input_mapper_propertis {
    static EIGEN_CONSTEXPR bool is_lhs_matrix = (LDims == 2 && ContractDims == 1) || lhs_inner_dim_contiguous;
    static EIGEN_CONSTEXPR bool is_rhs_matrix =
        (RDims == 2 && ContractDims == 1) || (rhs_inner_dim_contiguous && !rhs_inner_dim_reordered);
  };

  TensorEvaluator(const XprType &op, const Device &device) : Base(op, device) {}

  // We need to redefine this method to make nvcc happy
  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(typename Base::EvaluatorPointerType data) {
    this->m_leftImpl.evalSubExprsIfNeeded(NULL);
    this->m_rightImpl.evalSubExprsIfNeeded(NULL);
    if (!data) {
      this->m_result = this->m_device.get(
          static_cast<Scalar *>(this->m_device.allocate_temp(this->dimensions().TotalSize() * sizeof(Scalar))));
      data = this->m_result;
    }
    evalToSycl(data);
    return (this->m_result != NULL);
  }
  const Eigen::SyclDevice &device() const { return this->m_device; }
  void evalToSycl(typename Base::EvaluatorPointerType buffer) const {
    if (this->m_lhs_inner_dim_contiguous) {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, true, true, Unaligned>(buffer);
        } else {
          evalTyped<true, true, false, Unaligned>(buffer);
        }
      } else {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<true, false, true, Unaligned>(buffer);
        } else {
          evalTyped<true, false, false, Unaligned>(buffer);
        }
      }
    } else {
      if (this->m_rhs_inner_dim_contiguous) {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, true, true, Unaligned>(buffer);
        } else {
          evalTyped<false, true, false, Unaligned>(buffer);
        }
      } else {
        if (this->m_rhs_inner_dim_reordered) {
          evalTyped<false, false, true, Unaligned>(buffer);
        } else {
          evalTyped<false, false, false, Unaligned>(buffer);
        }
      }
    }
  }

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered, int Alignment>
  void evalTyped(typename Base::EvaluatorPointerType buffer) const {
    const auto triple_dim = TripleDim{this->m_i_size, this->m_j_size, this->m_k_size};
    typedef internal::TensorContractionInputMapper<
        LhsScalar, StorageIndex, internal::Lhs, LeftEvaluator, left_nocontract_t, contract_t,
        PacketType<CoeffReturnType, Device>::size, lhs_inner_dim_contiguous, false, Unaligned, MakeSYCLPointer>
        LhsMapper;

    typedef internal::TensorContractionInputMapper<RhsScalar, StorageIndex, internal::Rhs, RightEvaluator,
                                                   right_nocontract_t, contract_t,
                                                   PacketType<CoeffReturnType, Device>::size, rhs_inner_dim_contiguous,
                                                   rhs_inner_dim_reordered, Unaligned, MakeSYCLPointer>
        RhsMapper;

    // initialize data mappers
    LhsMapper lhs(this->m_leftImpl, this->m_left_nocontract_strides, this->m_i_strides,
                  this->m_left_contracting_strides, this->m_k_strides);

    RhsMapper rhs(this->m_rightImpl, this->m_right_nocontract_strides, this->m_j_strides,
                  this->m_right_contracting_strides, this->m_k_strides);

#ifndef EIGEN_SYCL_DISABLE_SCALAR
    if (triple_dim.M == 1 && triple_dim.N == 1) {
      launchSC(buffer, lhs, rhs, triple_dim.K);
    } else
#endif
#ifndef EIGEN_SYCL_DISABLE_GEMV
        if (triple_dim.M != 1 && triple_dim.N == 1) {
      LaunchVT<false>(buffer, rhs, lhs, triple_dim.M, triple_dim.K);
    } else if (triple_dim.M == 1 && triple_dim.N != 1) {
      LaunchVT<true>(buffer, lhs, rhs, triple_dim.N, triple_dim.K);
    } else  // This is equivalent of if (m!=1 && n!=1)
#endif
    {
      typedef input_mapper_propertis<lhs_inner_dim_contiguous, rhs_inner_dim_contiguous, rhs_inner_dim_reordered>
          inpt_mapper_properties;
#ifndef EIGEN_SYCL_DISABLE_SKINNY
      bool skinny = false;
      auto platform_name = this->device().getPlatformName();
      // This is based on empirical calculation for AMD r9-nano and Fiji
      if (platform_name.find("AMD") == 0) {
        skinny = (triple_dim.M < triple_dim.K || triple_dim.N < triple_dim.K) &&
                 ((triple_dim.M < 1024 && triple_dim.N < 1024) ||
                  (uint64_t(triple_dim.M * triple_dim.N) < uint64_t(triple_dim.K)));
      } else {
        skinny = (((std::max(triple_dim.K, triple_dim.N) / std::min(triple_dim.K, triple_dim.N)) > 100) ||
                  ((std::max(triple_dim.K, triple_dim.M) / std::min(triple_dim.K, triple_dim.M)) > 100) ||
                  ((std::max(triple_dim.N, triple_dim.M) / std::min(triple_dim.N, triple_dim.M)) > 100));
      }
      if (skinny)
        adjustTT<true, inpt_mapper_properties>(buffer, lhs, rhs, triple_dim);
      else
#endif  // EIGEN_SYCL_DISABLE_SKINNY
        adjustTT<false, inpt_mapper_properties>(buffer, lhs, rhs, triple_dim);
    }
  }

  template <bool skinny, typename input_mapper_properties, typename LhsMapper, typename RhsMapper>
  void EIGEN_ALWAYS_INLINE adjustTT(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                                    const TripleDim &triple_dim) const {
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON
    if (device().has_local_memory()) {
      typedef TensorSycl::internal::TTPanelSize<CoeffReturnType, StorageIndex, 4, 4, 16> PanelParameters;
      launchTT<TensorSycl::internal::contraction_type::local, skinny, input_mapper_properties, PanelParameters>(
          buffer, lhs, rhs, triple_dim);
    }
#endif
#ifdef EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF
    if (!(device().has_local_memory())) {
      typedef TensorSycl::internal::TTPanelSize<CoeffReturnType, StorageIndex, 4, 4, 4> PanelParameters;
      launchTT<TensorSycl::internal::contraction_type::no_local, skinny, input_mapper_properties, PanelParameters>(
          buffer, lhs, rhs, triple_dim);
    }
#endif
  }

  template <TensorSycl::internal::contraction_type ct, bool skinny, typename input_mapper_properties,
            typename Properties, typename LhsMapper, typename RhsMapper>
  void launchTT(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                const TripleDim &triple_dim) const {
    const StorageIndex roundUpM = Eigen::TensorSycl::internal::roundUp(triple_dim.M, Properties::TileSizeDimM);
    const StorageIndex roundUpN = Eigen::TensorSycl::internal::roundUp(triple_dim.N, Properties::TileSizeDimN);
    const StorageIndex groupSizeM = roundUpM / Properties::TileSizeDimM;
    const StorageIndex groupSizeN = roundUpN / Properties::TileSizeDimN;

    const StorageIndex roundUpK = Eigen::TensorSycl::internal::roundUp(triple_dim.K, Properties::TileSizeDimK);
    StorageIndex totalTilesK = roundUpK / Properties::TileSizeDimK;
    StorageIndex groupSizeK =
        skinny
            ? std::max(std::min(totalTilesK,
                                (StorageIndex)(device().getPowerOfTwo(device().getNumSyclMultiProcessors(), true) * 4) /
                                    (groupSizeM * groupSizeN)),
                       StorageIndex(1))
            : StorageIndex(1);

    const StorageIndex numTilesPerGroup = Eigen::TensorSycl::internal::roundUp(totalTilesK, groupSizeK) / groupSizeK;

    const StorageIndex totalGroupSize = groupSizeM * groupSizeN * groupSizeK;

    const StorageIndex localRange = Properties::LocalThreadSizeM * Properties::LocalThreadSizeN;
    const StorageIndex globalRange = totalGroupSize * localRange;

    const StorageIndex scratchSize = (ct == TensorSycl::internal::contraction_type::local)
                                         ? ((Properties::DoubleBuffer + 1) *
                                            (Properties::TileSizeDimM + Properties::BC) * (Properties::TileSizeDimK)) +
                                               ((Properties::DoubleBuffer + 1) * (Properties::TileSizeDimK) *
                                                (Properties::TileSizeDimN + Properties::BC))
                                         : StorageIndex(1);

    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (groupSizeK == 1) {
      typedef TensorSycl::internal::TensorContractionKernel<CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType,
                                                            LhsMapper, RhsMapper, StorageIndex, Properties, TripleDim,
                                                            PacketAccess, input_mapper_properties, true, ct>
          ContractKernelName;
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          lhs, rhs, buffer, thread_range, scratchSize, groupSizeM, groupSizeN, numTilesPerGroup, triple_dim);
    } else {
      typedef TensorSycl::internal::TensorContractionKernel<CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType,
                                                            LhsMapper, RhsMapper, StorageIndex, Properties, TripleDim,
                                                            PacketAccess, input_mapper_properties, false, ct>
          ContractKernelName;
      CoeffReturnType *temp_pointer = static_cast<CoeffReturnType *>(
          device().allocate_temp(triple_dim.M * triple_dim.N * groupSizeK * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);

      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          lhs, rhs, tmp_global_accessor, thread_range, scratchSize, groupSizeM, groupSizeN, numTilesPerGroup,
          triple_dim);

      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      auto op = Op();
      typedef TensorSycl::internal::SecondStepPartialReduction<CoeffReturnType, StorageIndex, EvaluatorPointerType,
                                                               EvaluatorPointerType, Op>
          ReductionKernel;

      device().template unary_kernel_launcher<CoeffReturnType, ReductionKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(StorageIndex(
                                    Eigen::TensorSycl::internal::roundUp(triple_dim.M * triple_dim.N, localRange))),
                                cl::sycl::range<1>(localRange)),
          StorageIndex(1), op, StorageIndex(triple_dim.M * triple_dim.N), groupSizeK);

      device().deallocate_temp(temp_pointer);
    }
  }

#ifndef EIGEN_SYCL_DISABLE_GEMV
  template <bool is_lhs_vec, typename VectorMapper, typename TensorMapper, typename StorageIndex>
  void EIGEN_ALWAYS_INLINE LaunchVT(EvaluatorPointerType buffer, const VectorMapper &vec, const TensorMapper &mat,
                                    StorageIndex NC, StorageIndex C) const {
    const StorageIndex nonContractDim = NC;
    EIGEN_CONSTEXPR StorageIndex NCFactor = 1;
    EIGEN_CONSTEXPR StorageIndex CFactor = 1;
    EIGEN_CONSTEXPR StorageIndex NCWindow = 16;
    typedef Eigen::TensorSycl::internal::TVPanelSize<CoeffReturnType, StorageIndex, NCWindow, CFactor, NCFactor>
        Properties;
    const StorageIndex roundUpC = Eigen::TensorSycl::internal::roundUp(C, Properties::TileSizeDimC);
    const StorageIndex cNumGroups = roundUpC / (Properties::LocalThreadSizeC * Properties::WorkLoadPerThreadC);
    const StorageIndex roundUpNC = Eigen::TensorSycl::internal::roundUp(nonContractDim, Properties::TileSizeDimNC);
    const StorageIndex nCNumGroups = roundUpNC / (Properties::LocalThreadSizeNC * Properties::WorkLoadPerThreadNC);
    const StorageIndex globalRange =
        (roundUpNC / (Properties::WorkLoadPerThreadNC)) * (roundUpC / (Properties::WorkLoadPerThreadC));
    const StorageIndex localRange = Properties::LocalThreadSizeNC * Properties::LocalThreadSizeC;
    const StorageIndex scratchSize =
        (Properties::WorkLoadPerThreadNC + CFactor) * Properties::LocalThreadSizeC * Properties::LocalThreadSizeNC;
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (cNumGroups > 1) {
      typedef Eigen::TensorSycl::internal::GeneralVectorTensor<CoeffReturnType, EvaluatorPointerType, VectorMapper,
                                                               TensorMapper, StorageIndex, Properties, CFactor, false,
                                                               is_lhs_vec, false>
          ContractKernelName;
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(device().allocate_temp(nonContractDim * cNumGroups * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);

      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          vec, mat, tmp_global_accessor, thread_range, scratchSize, nCNumGroups, nonContractDim, C);

      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      typedef TensorSycl::internal::SecondStepPartialReduction<CoeffReturnType, StorageIndex, EvaluatorPointerType,
                                                               EvaluatorPointerType, Op>
          ReductionKernel;

      device().template unary_kernel_launcher<CoeffReturnType, ReductionKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(Eigen::TensorSycl::internal::roundUp(nonContractDim, localRange)),
                                cl::sycl::range<1>(localRange)),
          StorageIndex(1), Op(), nonContractDim, cNumGroups);

      device().deallocate_temp(temp_pointer);
    } else {
      typedef Eigen::TensorSycl::internal::GeneralVectorTensor<CoeffReturnType, EvaluatorPointerType, VectorMapper,
                                                               TensorMapper, StorageIndex, Properties, CFactor, false,
                                                               is_lhs_vec, true>
          ContractKernelName;
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(
          vec, mat, buffer, thread_range, scratchSize, nCNumGroups, nonContractDim, C);
    }
  }
#endif

#ifndef EIGEN_SYCL_DISABLE_SCALAR
  template <typename LhsMapper, typename RhsMapper>
  EIGEN_ALWAYS_INLINE void launchSC(EvaluatorPointerType buffer, const LhsMapper &lhs, const RhsMapper &rhs,
                                    StorageIndex K) const {
    EIGEN_STATIC_ASSERT(!((EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1) &
                          (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 - 1)),
                        "The Local thread size must be a power of 2 for the reduction "
                        "operation");
    EIGEN_CONSTEXPR StorageIndex local_range = EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1;

    // Here we force the code not to be more than 2-step reduction: Our empirical research shows that if each thread
    // reduces at least 512 elementss individually, we get better performance.
    const StorageIndex num_work_group = ((K + (512 * local_range - 1)) / (512 * local_range) > 1 ? local_range : 1);
    const StorageIndex global_range = num_work_group * local_range;

    typedef Eigen::TensorSycl::internal::GeneralScalarContraction<
        CoeffReturnType, LhsScalar, RhsScalar, EvaluatorPointerType, LhsMapper, RhsMapper, StorageIndex, false>
        ContractKernelName;
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
    if (num_work_group > 1) {
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(device().allocate_temp(num_work_group * sizeof(CoeffReturnType)));
      EvaluatorPointerType tmp_global_accessor = device().get(temp_pointer);
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(lhs, rhs, tmp_global_accessor,
                                                                                    thread_range, local_range, K);
      typedef Eigen::internal::SumReducer<CoeffReturnType> Op;
      typedef TensorSycl::internal::SecondStepFullReducer<CoeffReturnType, Op, EvaluatorPointerType,
                                                          EvaluatorPointerType, StorageIndex, local_range>
          GenericRKernel;
      device().template unary_kernel_launcher<CoeffReturnType, GenericRKernel>(
          tmp_global_accessor, buffer,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(local_range), cl::sycl::range<1>(local_range)), local_range, Op());

      device().deallocate_temp(temp_pointer);
    } else {
      device().template binary_kernel_launcher<CoeffReturnType, ContractKernelName>(lhs, rhs, buffer, thread_range,
                                                                                    local_range, K);
    }
  }
#endif

  EIGEN_STRONG_INLINE void cleanup() {
    this->m_leftImpl.cleanup();
    this->m_rightImpl.cleanup();

    if (this->m_result) {
      this->m_device.deallocate_temp(this->m_result);
      this->m_result = NULL;
    }
  }
  // The placeholder accessors must bound to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    this->m_leftImpl.bind(cgh);
    this->m_rightImpl.bind(cgh);
    this->m_result.bind(cgh);
  }
};
}  // namespace Eigen
#endif  // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H

// evaluator for thread pool device
#ifdef EIGEN_USE_THREADS

namespace Eigen {

template<typename Indices, typename LeftArgType, typename RightArgType, typename OutputKernelType>
struct TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, ThreadPoolDevice> :
    public TensorContractionEvaluatorBase<TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, ThreadPoolDevice> > {

  typedef ThreadPoolDevice Device;

  typedef TensorEvaluator<const TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType>, Device> Self;
  typedef TensorContractionEvaluatorBase<Self> Base;

  typedef TensorContractionOp<Indices, LeftArgType, RightArgType, OutputKernelType> XprType;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  enum {
    Layout = TensorEvaluator<LeftArgType, Device>::Layout,
  };

  // Most of the code is assuming that both input tensors are ColMajor. If the
  // inputs are RowMajor, we will "cheat" by swapping the LHS and RHS:
  // If we want to compute A * B = C, where A is LHS and B is RHS, the code
  // will pretend B is LHS and A is RHS.
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), LeftArgType, RightArgType>::type EvalLeftArgType;
  typedef typename internal::conditional<
    static_cast<int>(Layout) == static_cast<int>(ColMajor), RightArgType, LeftArgType>::type EvalRightArgType;

  static const int LDims =
      internal::array_size<typename TensorEvaluator<EvalLeftArgType, Device>::Dimensions>::value;
  static const int RDims =
      internal::array_size<typename TensorEvaluator<EvalRightArgType, Device>::Dimensions>::value;
  static const int ContractDims = internal::array_size<Indices>::value;

  typedef array<Index, LDims> left_dim_mapper_t;
  typedef array<Index, RDims> right_dim_mapper_t;

  typedef array<Index, ContractDims> contract_t;
  typedef array<Index, LDims - ContractDims> left_nocontract_t;
  typedef array<Index, RDims - ContractDims> right_nocontract_t;

  static const int NumDims = LDims + RDims - 2 * ContractDims;

  typedef DSizes<Index, NumDims> Dimensions;

  // typedefs needed in evalTo
  typedef typename internal::remove_const<typename EvalLeftArgType::Scalar>::type LhsScalar;
  typedef typename internal::remove_const<typename EvalRightArgType::Scalar>::type RhsScalar;
  typedef typename internal::gebp_traits<LhsScalar, RhsScalar> Traits;

  typedef TensorEvaluator<EvalLeftArgType, Device> LeftEvaluator;
  typedef TensorEvaluator<EvalRightArgType, Device> RightEvaluator;

  TensorEvaluator(const XprType& op, const Device& device) :
      Base(op, device) {}

  template <int Alignment>
  void evalProduct(Scalar* buffer) const {
    evalProductImpl<NoCallback, Alignment>(buffer, NoCallback());
  }

  template <typename EvalToCallback, int Alignment>
  void evalProductAsync(Scalar* buffer, EvalToCallback done) const {
    evalProductImpl<EvalToCallback, Alignment>(buffer, std::move(done));
  }

  template <typename DoneCallback, int Alignment>
  void evalProductImpl(Scalar* buffer, DoneCallback done) const {
    // This function computes a lot of heuristics in multiple steps, and it
    // also has multiple exit points. To keep it sane, readable and all in one
    // place, sync/async execution decision is made at runtime at the very end.
    //
    // (1) In sync mode we allocate Context on the stack, submit computations
    //     to the device thread pool, and block on a barrier until it is
    //     completed.
    //
    // (2) In async mode we allocate Context on the heap, and after all tasks
    //     are finished, we call provided the done callback, and delete a
    //     context from the heap.
    //
    // (*) EvalParallelContext & EvalShardedByInnerDimContext owns all the state
    // and temporary buffers, requried for executing the tensor contraction.
    // They are responsible for cleaning it up after contraction is done.
    static const bool IsEvalInSyncMode =
        std::is_same<DoneCallback, NoCallback>::value;

    const Index m = this->m_i_size;
    const Index n = this->m_j_size;
    const Index k = this->m_k_size;
    if (m == 0 || n == 0 || k == 0) return;

    // Compute a set of algorithm parameters:
    // - kernel block sizes (bm, bn, bk)
    // - task grain sizes (number of kernels executed per task: gm, gn)
    // - number of threads
    // - sharding by row/column
    // - parallel packing or first lhs then rhs
    // and some derived parameters:
    // - number of tasks (nm, nn, nk)
    // - number of kernels (nm0, nn0)
    // Unfortunately, all these parameters are tightly interdependent.
    // So in some cases we first compute approximate values, then compute other
    // values based on these approximations and then refine the approximations.

    // There are lots of heuristics here. There is some reasoning behind them,
    // but ultimately they are just tuned on contraction benchmarks for
    // different input configurations, thread counts and instruction sets.
    // So feel free to question any of them.

    // Compute whether we want to shard by row or by column.
    // This is a first approximation, it will be refined later. Since we don't
    // know number of threads yet we use 2, because what's we are most
    // interested in at this point is whether it makes sense to use
    // parallelization at all or not.
    bool shard_by_col = shardByCol(m, n, 2);

    // First approximation of kernel blocking sizes.
    // Again, we don't know number of threads yet, so we use 2.
    Index bm, bn, bk;
    if (shard_by_col) {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByCol>
          blocking(k, m, n, 2);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    } else {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByRow>
          blocking(k, m, n, 2);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    }

    // Compute optimal number of threads.
    // Note: we use bk instead of k here because we are interested in amount of
    // _parallelizable_ computations, and computations are not parallelizable
    // across k dimension.
    const TensorOpCost cost =
        contractionCost(m, n, bm, bn, bk, shard_by_col, false);
    int num_threads = TensorCostModel<ThreadPoolDevice>::numThreads(
        static_cast<double>(n) * m, cost, this->m_device.numThreads());
    int num_threads_by_k = numThreadsInnerDim(m, n, k);
    if (shardByInnerDim(m, n, k, num_threads, num_threads_by_k)) {
      // We are in the scenario where it is more effective to shard by the
      // inner dimension.
      if (IsEvalInSyncMode) {
        EvalShardedByInnerDimContext<DoneCallback> ctx(
            this, num_threads_by_k, buffer, m, n, k, std::move(done));
        ctx.template run<Alignment>();
      } else {
        auto* ctx = new EvalShardedByInnerDimContext<DoneCallback>(
            this, num_threads_by_k, buffer, m, n, k, std::move(done));
        ctx->template runAsync<Alignment>();
      }

      return;
    }

    // TODO(dvyukov): this is a stop-gap to prevent regressions while the cost
    // model is not tuned. Remove this when the cost model is tuned.
    if (n == 1) num_threads = 1;

    if (num_threads == 1) {
      TENSOR_CONTRACTION_DISPATCH(this->template evalProductSequential,
                                  Unaligned, (buffer));
      if (!IsEvalInSyncMode) done();
      return;
    }

    // Now that we know number of threads, recalculate sharding and blocking.
    shard_by_col = shardByCol(m, n, num_threads);
    if (shard_by_col) {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByCol>
          blocking(k, m, n, num_threads);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    } else {
      internal::TensorContractionBlocking<Scalar, LhsScalar, RhsScalar, Index,
                                          internal::ShardByRow>
          blocking(k, m, n, num_threads);
      bm = blocking.mc();
      bn = blocking.nc();
      bk = blocking.kc();
    }

    // Number of kernels for each dimension.
    Index nm0 = divup(m, bm);
    Index nn0 = divup(n, bn);
    Index nk = divup(k, bk);

    // Calculate task grain size (number of kernels executed per task).
    // This task size coarsening serves two purposes:
    // 1. It reduces per-task overheads including synchronization overheads.
    // 2. It allows to use caches better (reuse the same packed rhs in several
    // consecutive kernels).
    Index gm = 1;
    Index gn = 1;
    // If we are sharding by column, then we prefer to reduce rows first.
    if (shard_by_col) {
      gm = coarsenM(m, n, bm, bn, bk, gn, num_threads, shard_by_col);
      gn = coarsenN(m, n, bm, bn, bk, gm, num_threads, shard_by_col);
    } else {
      gn = coarsenN(m, n, bm, bn, bk, gm, num_threads, shard_by_col);
      gm = coarsenM(m, n, bm, bn, bk, gn, num_threads, shard_by_col);
    }
    // Number of tasks in each dimension.
    Index nm = divup(nm0, gm);
    Index nn = divup(nn0, gn);

    // If there is enough concurrency in the sharding dimension, we choose not
    // to paralellize by the other dimension, and execute all kernels in sync
    // mode. This reduces parallelism from the nm x nn down to nn
    // (shard_by_col==true) or nm (shard_by_col==false).
    const Index sharding_dim_tasks = shard_by_col ? nn : nm;
    const int num_worker_threads = this->m_device.numThreadsInPool();

    // With small number of threads we want to make sure that we do not reduce
    // parallelism too much. With large number of threads we trade maximum
    // parallelism for better memory locality.
    const float oversharding_factor =
        num_worker_threads <= 4  ? 8.0 :
        num_worker_threads <= 8  ? 4.0 :
        num_worker_threads <= 16 ? 2.0 :
        num_worker_threads <= 32 ? 1.0 :
        num_worker_threads <= 64 ? 0.8 : /* num_worker_threads > 64 */ 0.6;

    const bool parallelize_by_sharding_dim_only =
        sharding_dim_tasks >= oversharding_factor * num_worker_threads;

    // Last by not least, decide whether we want to issue both lhs and rhs
    // packing in parallel; or issue lhs packing first, and then issue rhs
    // packing when lhs packing completes (for !shard_by_col lhs and rhs are
    // swapped). Parallel packing allows more parallelism (for both packing and
    // kernels), while sequential packing provides better locality (once
    // a thread finishes rhs packing it proceed to kernels with that rhs).
    // First, we are interested in parallel packing if there are few tasks.
    bool parallel_pack = num_threads >= nm * nn;
    // Also do parallel packing if all data fits into L2$.
    if (m * bk * Index(sizeof(LhsScalar)) + n * bk * Index(sizeof(RhsScalar)) <=
        l2CacheSize() * num_threads)
      parallel_pack = true;
    // But don't do it if we will use each rhs only once. Locality seems to be
    // more important in this case.
    if ((shard_by_col ? nm : nn) == 1) parallel_pack = false;
    // Also don't get in the way of parallelize_by_sharding_dim_only
    // optimization.
    if (parallelize_by_sharding_dim_only) parallel_pack = false;

    // TODO(ezhulnev): With if contexpr we don't need SyncEvalParallelContext.
    if (IsEvalInSyncMode) {
#define CONTEXT_ARGS                                                        \
  (this, num_threads, buffer, m, n, k, bm, bn, bk, nm, nn, nk, gm, gn, nm0, \
   nn0, shard_by_col, parallel_pack, parallelize_by_sharding_dim_only,      \
   NoCallback())                                                            \
      .run()
      TENSOR_CONTRACTION_DISPATCH(SyncEvalParallelContext, Alignment,
                                  CONTEXT_ARGS);
#undef CONTEXT_ARGS

    } else {
#define CONTEXT_ARGS                                                        \
  (this, num_threads, buffer, m, n, k, bm, bn, bk, nm, nn, nk, gm, gn, nm0, \
   nn0, shard_by_col, parallel_pack, parallelize_by_sharding_dim_only,      \
   std::move(done))
      TENSOR_CONTRACTION_ASYNC_DISPATCH(EvalParallelContext, DoneCallback,
                                        Alignment, CONTEXT_ARGS, run());
#undef CONTEXT_ARGS
    }
  }

  // ------------------------------------------------------------------------ //

  // Dummy struct to represent an empty DoneCallback.

  struct NoCallback {
    void operator()() {
      eigen_assert(false && "NoCallback should never be called");
    }
  };

  // ------------------------------------------------------------------------ //

  template <typename DoneCallback, typename Context>
  class EvalParallelNotification;

  // Synchronous evaluation notification that blocks caller thread in Wait().
  template <typename Context>
  class EvalParallelNotification<NoCallback, Context> {
   public:
    EvalParallelNotification(Context*, NoCallback) {}
    void Notify() { done_.Notify(); }
    void Wait() { done_.Wait(); }
   private:
    Eigen::Notification done_;
  };

  // Asynchronous evaluation notification that does not block in Wait().
  template <typename DoneCallback, typename Context>
  class EvalParallelNotification {
   public:
    EvalParallelNotification(Context* ctx, DoneCallback done)
        : ctx_(ctx), done_(std::move(done)) {}

    void Notify() {
      // Make a copy of done callback, because it will be destructed when we
      // will delete context in the next line (EvalParallelNotification is a
      // data member of EvalParallelContext class).
      DoneCallback done_copy = std::move(done_);

      // Delete parallel evaluation context.
      delete ctx_;

      // Now safely call the done callback.
      done_copy();
    }

    void Wait() {}

   private:
    Context* ctx_;
    DoneCallback done_;
  };

  // Context orchestrates sync/async parallel contraction evaluation. When it is
  // executed in asynchronous mode, it owns all the shared state that might be
  // accessible by block packing and kernel tasks.

  template <typename DoneCallback, bool lhs_inner_dim_contiguous,
            bool rhs_inner_dim_contiguous, bool rhs_inner_dim_reordered,
            int Alignment>
  class EvalParallelContext {
   public:
    typedef internal::TensorContractionInputMapper<
        LhsScalar, Index, internal::Lhs, LeftEvaluator, left_nocontract_t,
        contract_t, internal::packet_traits<LhsScalar>::size,
        lhs_inner_dim_contiguous, false, Unaligned>
        LhsMapper;
    typedef internal::TensorContractionInputMapper<
        RhsScalar, Index, internal::Rhs, RightEvaluator, right_nocontract_t,
        contract_t, internal::packet_traits<RhsScalar>::size,
        rhs_inner_dim_contiguous, rhs_inner_dim_reordered, Unaligned>
        RhsMapper;

    typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;

    typedef internal::TensorContractionKernel<
        Scalar, LhsScalar, RhsScalar, Index, OutputMapper, LhsMapper, RhsMapper>
        TensorContractionKernel;

    typedef typename TensorContractionKernel::LhsBlock LhsBlock;
    typedef typename TensorContractionKernel::RhsBlock RhsBlock;
    typedef typename TensorContractionKernel::BlockMemHandle BlockMemHandle;

    EvalParallelContext(const Self* self, int num_threads, Scalar* buffer,
                        Index tm, Index tn, Index tk, Index bm, Index bn,
                        Index bk, Index nm, Index nn, Index nk, Index gm,
                        Index gn, Index nm0, Index nn0, bool shard_by_col,
                        bool parallel_pack,
                        bool parallelize_by_sharding_dim_only,
                        DoneCallback done)
        : created_by_thread_id_(std::this_thread::get_id()),
          done_(this, std::move(done)),
          device_(self->m_device),
          lhs_(self->m_leftImpl, self->m_left_nocontract_strides,
               self->m_i_strides, self->m_left_contracting_strides,
               self->m_k_strides),
          rhs_(self->m_rightImpl, self->m_right_nocontract_strides,
               self->m_j_strides, self->m_right_contracting_strides,
               self->m_k_strides),
          buffer_(buffer),
          output_(buffer, tm),
          output_kernel_(self->m_output_kernel),
          tensor_contraction_params_(self->m_tensor_contraction_params),
          num_threads_(num_threads),
          shard_by_col_(shard_by_col),
          parallel_pack_(parallel_pack),
          parallelize_by_sharding_dim_only_(parallelize_by_sharding_dim_only),
          m_(tm),
          n_(tn),
          k_(tk),
          bm_(bm),
          bn_(bn),
          bk_(bk),
          nm_(nm),
          nn_(nn),
          nk_(nk),
          gm_(gm),
          gn_(gn),
          nm0_(nm0),
          nn0_(nn0),
          kernel_(m_, k_, n_, bm_, bk_, bn_),
          num_thread_local_allocations_(0),
          // We reserve 2X more capacity for a thread local values, than the
          // number of threads in the pool to efficiently handle task stealing
          // by threads that are not managed by the pool.
          thread_local_capacity(2 * (parallelize_by_sharding_dim_only_
                                         ? device_.numThreadsInPool()
                                         : 0)),
          // We will use only one of the Lhs/Rhs thread local storage depending
          // on the shard_by_col value and we parallelize by sharding dim ONLY.
          lhs_thread_local_blocks_(shard_by_col_ ? 0 : thread_local_capacity,
                                   {*this}, {*this}),
          rhs_thread_local_blocks_(shard_by_col_ ? thread_local_capacity : 0,
                                   {*this}, {*this}) {
      // These two options are mutually exclusive.
      eigen_assert(!(parallel_pack && parallelize_by_sharding_dim_only));

      for (Index x = 0; x < P; x++) {
        // Normal number of notifications for k slice switch is
        // nm_ + nn_ + nm_ * nn_. However, first P - 1 slices will receive only
        // nm_ + nn_ notifications, because they will not receive notifications
        // from preceding kernels.
        state_switch_[x] =
            x == 0
                ? 1
                : (parallel_pack_ ? nn_ + nm_ : (shard_by_col_ ? nn_ : nm_)) +
                      (x == P - 1 ? nm_ * nn_ : 0);
        state_packing_ready_[x] =
            parallel_pack_ ? 0 : (shard_by_col_ ? nm_ : nn_);
        state_kernel_[x] = new std::atomic<uint8_t>*[nm_];
        for (Index m = 0; m < nm_; m++) {
          state_kernel_[x][m] = new std::atomic<uint8_t>[nn_];
          // Kernels generally receive 3 notifications (previous kernel + 2
          // packing), but the first slice won't get notifications from previous
          // kernels.
          for (Index n = 0; n < nn_; n++)
            state_kernel_[x][m][n].store(
                (x == 0 ? 0 : 1) + (parallel_pack_ ? 2 : 1),
                std::memory_order_relaxed);
        }
      }

      // Allocate memory for packed rhs/lhs matrices.
      packed_mem_ = kernel_.allocateSlices(            //
          device_,                                     //
          /*num_lhs=*/nm0_,                            //
          /*num_rhs=*/nn0_,                            //
          /*num_slices=*/std::min<Index>(nk_, P - 1),  //
          packed_lhs_, packed_rhs_);

      if (parallelize_by_sharding_dim_only_) {
        const int num_worker_threads = device_.numThreadsInPool();

        if (shard_by_col) {
          can_use_thread_local_packed_ = new std::atomic<bool>[nn_];
          for (int i = 0; i < nn_; ++i)
            can_use_thread_local_packed_[i].store(true,
                                                  std::memory_order_relaxed);

          Index num_blocks = num_worker_threads * gn_;
          thread_local_pre_alocated_mem_ = kernel_.allocateSlices(  //
              device_,                                              //
              /*num_lhs=*/0,                                        //
              /*num_rhs=*/num_blocks,                               //
              /*num_slices=*/1,                                     //
              /*lhs_blocks=*/nullptr, &rhs_thread_local_pre_allocated_);

        } else {
          can_use_thread_local_packed_ = new std::atomic<bool>[nm_];
          for (int i = 0; i < nm_; ++i)
            can_use_thread_local_packed_[i].store(true,
                                                  std::memory_order_relaxed);

          Index num_blocks = num_worker_threads * gm_;
          thread_local_pre_alocated_mem_ = kernel_.allocateSlices(  //
              device_,                                              //
              /*num_lhs=*/num_blocks,                               //
              /*num_rhs=*/0,                                        //
              /*num_slices=*/1, &lhs_thread_local_pre_allocated_,   //
              /*rhs_blocks=*/nullptr);
        }
      }
    }

    ~EvalParallelContext() {
      for (Index x = 0; x < P; x++) {
        for (Index m = 0; m < nm_; m++) delete[] state_kernel_[x][m];
        delete[] state_kernel_[x];
      }
      kernel_.deallocate(device_, packed_mem_);
      if (parallelize_by_sharding_dim_only_) {
        kernel_.deallocate(device_, thread_local_pre_alocated_mem_);
        delete[] can_use_thread_local_packed_;
      }
    }

    void run() {
      // Kick off packing of the first slice.
      signal_switch(0, 1);

      // Wait for overall completion.
      //
      // If parallel evaluation is executed in async mode, this is a no-op, and
      // Wait() will return immediately. In synchronous mode it will block the
      // caller thread until it will receive notification from last task.
      //
      // In async mode, last task when completed will call done callback from
      // the same thread, and will delete this context.
      //
      // TODO(dvyukov): This wait can lead to deadlock if contraction is
      // evaluated in synchronous mode. If nthreads contractions are
      // concurrently submitted from worker threads, this wait will block all
      // worker threads and the system will deadlock.
      done_.Wait();
    }

   private:
    std::thread::id created_by_thread_id_;

    // This notification is specialized on the type of DoneCallback and can be
    // blocking or non-blocking.
    EvalParallelNotification<DoneCallback, EvalParallelContext> done_;

    const Device& device_;
    LhsMapper lhs_;
    RhsMapper rhs_;
    Scalar* const buffer_;
    OutputMapper output_;
    OutputKernelType output_kernel_;
    TensorContractionParams tensor_contraction_params_;
    const int num_threads_;
    const bool shard_by_col_;
    const bool parallel_pack_;
    const bool parallelize_by_sharding_dim_only_;
    // Matrix sizes.
    const Index m_;
    const Index n_;
    const Index k_;
    // Block sizes.
    const Index bm_;
    const Index bn_;
    const Index bk_;
    // Number of tasks.
    const Index nm_;
    const Index nn_;
    const Index nk_;
    // Task grain sizes (number of kernels executed per task).
    const Index gm_;
    const Index gn_;
    // Number of blocks (this is different from ni_/nn_ because of task size
    // coarsening).
    const Index nm0_;
    const Index nn0_;
    // Tensor contraction kernel.
    TensorContractionKernel kernel_;

    // Parallelization strategy.
    //
    // Blocks related to the same k block can run in parallel because they write
    // to different output blocks. So we parallelize within k slices, this
    // gives us parallelism level of m x n. Before we can start any kernels
    // related to k-th slice, we need to issue m lhs packing tasks and n rhs
    // packing tasks.
    //
    // However, there is a bottleneck when we are finishing kernels for k-th
    // slice (at the very end there is only 1 runnable kernel). To mitigate this
    // bottleneck we allow kernels from k-th and k+1-th slices to run in
    // parallel. Note that (m, n, k) and (m, n, k+1) kernels write to the same
    // output block, so they must not run in parallel.
    //
    // This gives us the following dependency graph.
    // On each k slice we have m x n kernel tasks, m lhs paking tasks and n rhs
    // packing tasks.
    // Kernel (m, n, k) can start when:
    //  - kernel (m, n, k-1) has finished
    //  - lhs packing (m, k) has finished
    //  - rhs packing (n, k) has finished
    // Lhs/rhs packing can start when:
    //  - all k-1 packing has finished (artificially imposed to limit amount of
    //  parallel packing)
    //
    // On top of that we limit runnable tasks to two consecutive k slices.
    // This is done to limit amount of memory we need for packed lhs/rhs
    // (for each k slice we need m*bk + n*bk memory in packed_lhs_/packed_rhs_).
    //
    // state_switch_ tracks when we are ready to switch to the next k slice.
    // state_kernel_[m][n] tracks when we are ready to kick off kernel (m, n).
    // These variable are rolling over 3 consecutive k slices: first two we are
    // actively executing + one to track completion of kernels in the second
    // slice.
    static const Index P = 3;

    // Handle to the allocated temporary storage for Lhs/Rhs blocks.
    BlockMemHandle packed_mem_;
    std::vector<LhsBlock> packed_lhs_[P - 1];
    std::vector<RhsBlock> packed_rhs_[P - 1];

    // If we choose to parallelize only by the sharding dimension, each thread
    // will have it's own "thead local" (not a c++ thread local storage) memory
    // for packed_lhs or packed_rhs (shard_by_col = false of true). This memory
    // can't be passed to a kernel that might execute on a different thread.
    //
    // In practice when we are ready to pack memory for the sharding dimension
    // (rhs if shard_by_col==true) of the K-th slice, all kernels for K-1 slice
    // already computed (99% of the time), and we can pack data into the thread
    // local storage, and guarantee that all the kernels will be executed
    // immediately in the same thread. This significantly increases L1 cache hit
    // ratio and reduces pressure on the memory bus.
    //
    // It's still possible that kernel for the K-th slice will be ready before
    // completion of the K-1 kernel, so we have to allocate "global" packed_lhs_
    // and packed_rhs_ to allow kernels to be executed later on a thread
    // different from the thread that was used for packing.

    // Handle for pre-allocated thread local memory buffers.
    BlockMemHandle thread_local_pre_alocated_mem_;

    // Only one of these will be initialized depending on shard_by_col value
    // (the size will be `num_worker_threads * num_grains_in_the_sharding_dim`).
    std::vector<LhsBlock> lhs_thread_local_pre_allocated_;
    std::vector<RhsBlock> rhs_thread_local_pre_allocated_;

    // How many thread local blocks were already allocated.
    std::atomic<int> num_thread_local_allocations_;
    const int thread_local_capacity;

    // We will use pre-allocated Lhs/Rhs blocks defined above, if the number of
    // unique threads in a system is below or equal to the number of threads in
    // a thread pool. We will fallback on dynamic memory allocation after that.

    // ThreadLocalBlocks is a container for Lhs or Rhs thread local buffers. Its
    // size is equal to the grain size in Lhs/Rhs sharding dimension.
    template <typename BlockType>
    class ThreadLocalBlocks {
     public:
      ThreadLocalBlocks() = default;

      ThreadLocalBlocks(BlockType* base, size_t grain_size)
          : is_pre_allocated_(true),
            thread_local_pre_allocated_base_(base),
            grain_size_(grain_size) {}

      ThreadLocalBlocks(BlockMemHandle mem_handle,
                        std::vector<BlockType> blocks)
          : is_pre_allocated_(false),
            mem_handle_(std::move(mem_handle)),
            blocks_(std::move(blocks)) {}

      BlockType& block(int grain_index) {
        eigen_assert(grain_index >= 0);
        eigen_assert(static_cast<size_t>(grain_index) < size());
        return is_pre_allocated_ ? thread_local_pre_allocated_base_[grain_index]
                                 : blocks_[grain_index];
      }

      void Release(EvalParallelContext& ctx) const {
        if (!is_pre_allocated_) {
          ctx.kernel_.deallocate(ctx.device_, mem_handle_);
        }
      }

      size_t size() const {
        return is_pre_allocated_ ? grain_size_ : blocks_.size();
      }

     private:
      bool is_pre_allocated_;

      // Reuse pre-allocated thread local buffers.
      BlockType* thread_local_pre_allocated_base_ = nullptr;
      size_t grain_size_ = 0;

      // These will be initialized only if `is_pre_allocated == false`.
      BlockMemHandle mem_handle_{};
      std::vector<BlockType> blocks_;
    };

    // ThreadLocalBlocksInitialize callable does custom thread local blocks
    // initialization, and will reuse pre-allocated buffers if possible, or will
    // dynamically allocate new memory.
    //
    // Lhs/Rhs blocks might be of the same type, so we have to pass explicitly
    // for what side do we plan to do block allocation.
    template <typename BlockType, bool is_rhs>
    class ThreadLocalBlocksInitialize {
      static constexpr bool kIsLhs =
          !is_rhs && std::is_same<BlockType, LhsBlock>::value;
      static const bool kIsRhs =
          is_rhs && std::is_same<BlockType, RhsBlock>::value;
      static_assert(kIsLhs || kIsRhs, "Unkown block type");

      using Blocks = ThreadLocalBlocks<BlockType>;

     public:
      ThreadLocalBlocksInitialize(EvalParallelContext& ctx)
          : ctx_(ctx),
            num_worker_threads_(ctx_.device_.numThreadsInPool()) {}

      void operator()(Blocks& blocks) {
        const int n = ctx_.num_thread_local_allocations_.fetch_add(
            1, std::memory_order_relaxed);

        if (n >= num_worker_threads_) {
          ThreadLocalBlocksAllocator<is_rhs>::allocate(ctx_, blocks);
        } else {
          ThreadLocalBlocksAllocator<is_rhs>::reuse(ctx_, n, blocks);
        }
      }

     private:
      // NOTE(ezhulenev): Without 'if constexpr' we have to put calls to
      // TensorContractionKernel::allocateSlices into template specializations.
      // Also explicit specializations are not allowed at class scope in C++03,
      // EvalCtx type parameter is just a workaround for that limitation.
      template <bool pack_rhs, typename EvalCtx = EvalParallelContext>
      struct ThreadLocalBlocksAllocator;

      template <typename EvalCtx>
      struct ThreadLocalBlocksAllocator</*pack_rhs=*/true, EvalCtx> {
        static void allocate(EvalCtx& ctx, Blocks& blocks) {
          std::vector<RhsBlock> rhs_blocks;
          BlockMemHandle mem_handle = ctx.kernel_.allocateSlices(
              ctx.device_,
              /*num_lhs=*/0,
              /*num_rhs=*/ctx.gn_,
              /*num_slices=*/1,
              /*lhs_blocks=*/nullptr, /*rhs_blocks=*/&rhs_blocks);

          blocks = ThreadLocalBlocks<RhsBlock>(std::move(mem_handle),
                                               std::move(rhs_blocks));
        }

        static void reuse(EvalCtx& ctx, int index, Blocks& blocks) {
          RhsBlock* ptr = &ctx.rhs_thread_local_pre_allocated_[ctx.gn_ * index];
          blocks = ThreadLocalBlocks<RhsBlock>(ptr, ctx.gn_);
        }
      };

      template <typename EvalCtx>
      struct ThreadLocalBlocksAllocator</*pack_rhs=*/false, EvalCtx> {
        static void allocate(EvalCtx& ctx, Blocks& blocks) {
          std::vector<LhsBlock> lhs_blocks;
          BlockMemHandle mem_handle = ctx.kernel_.allocateSlices(
              ctx.device_,
              /*num_lhs=*/ctx.gm_,
              /*num_rhs=*/0,
              /*num_slices=*/1,
              /*lhs_blocks=*/&lhs_blocks, /*rhs_blocks=*/nullptr);

          blocks = ThreadLocalBlocks<LhsBlock>(std::move(mem_handle),
                                               std::move(lhs_blocks));
        }

        static void reuse(EvalCtx& ctx, int index, Blocks& blocks) {
          LhsBlock* ptr = &ctx.lhs_thread_local_pre_allocated_[ctx.gm_ * index];
          blocks = ThreadLocalBlocks<LhsBlock>(ptr, ctx.gm_);
        }
      };

      EvalParallelContext& ctx_;
      const int num_worker_threads_;
    };

    template <typename BlockType>
    class ThreadLocalBlocksRelease {
     public:
      using Blocks = ThreadLocalBlocks<BlockType>;
      ThreadLocalBlocksRelease(EvalParallelContext& ctx) : ctx_(ctx) {}
      void operator()(Blocks& blocks) { blocks.Release(ctx_); }

     private:
      EvalParallelContext& ctx_;
    };

    // ThreadLocalBlocks initialization callables.
    using ThreadLocalLhsInit =
        ThreadLocalBlocksInitialize<LhsBlock, /*is_rhs=*/false>;
    using ThreadLocalRhsInit =
        ThreadLocalBlocksInitialize<RhsBlock, /*is_rhs=*/true>;

    // ThreadLocalBlocks release callables.
    using ThreadLocalLhsRelease = ThreadLocalBlocksRelease<LhsBlock>;
    using ThreadLocalRhsRelease = ThreadLocalBlocksRelease<RhsBlock>;

    // Thread local containers for Lhs/Rhs block packs. In practice only one of
    // them will be used, depending on the shard_by_col value.
    Eigen::ThreadLocal<ThreadLocalBlocks<LhsBlock>, ThreadLocalLhsInit,
                       ThreadLocalLhsRelease>
        lhs_thread_local_blocks_;
    Eigen::ThreadLocal<ThreadLocalBlocks<RhsBlock>, ThreadLocalRhsInit,
                       ThreadLocalRhsRelease>
        rhs_thread_local_blocks_;

    // After a particular shard for Kth slice missed thread local execution
    // opportunity (K-1 slice didn't complete kernels execution), we can no
    // longer schedule K+1 and following slices in thread local mode, because
    // there is no more guarantee that previous kernels were executed
    // sequentially in the same thread (size is nn_ or nm_).
    std::atomic<bool>* can_use_thread_local_packed_;

    std::atomic<uint8_t>** state_kernel_[P];
    // state_switch_ is frequently modified by worker threads, while other
    // fields are read-only after constructor. Let's move it to a separate cache
    // line to reduce cache-coherency traffic.
    char pad_[128];
    std::atomic<Index> state_packing_ready_[P];
    std::atomic<Index> state_switch_[P];

    LhsBlock& packed_lhs(Index m, Index k, Index m1, bool use_thread_local) {
      if (use_thread_local) {
        eigen_assert(!shard_by_col_);
        ThreadLocalBlocks<LhsBlock>& blocks = lhs_thread_local_blocks_.local();

        Index grain_index = m1 - m * gm_;
        return blocks.block(internal::convert_index<int>(grain_index)); // FIXME better make ThreadLocalBlocks use Eigen::Index?
      } else {
        return packed_lhs_[k % (P - 1)][m1];
      }
    }

    RhsBlock& packed_rhs(Index n, Index k, Index n1, bool use_thread_local) {
      if (use_thread_local) {
        eigen_assert(shard_by_col_);
        ThreadLocalBlocks<RhsBlock>& blocks = rhs_thread_local_blocks_.local();

        Index grain_index = n1 - n * gn_;
        return blocks.block(internal::convert_index<int>(grain_index)); // FIXME better make ThreadLocalBlocks use Eigen::Index?
      } else {
        return packed_rhs_[k % (P - 1)][n1];
      }
    }

    // In following two methods (pack_lhs and pack_rhs), if we know for sure
    // that we'll be able to immediately call a kernel with packed data, and do
    // not submit it to the thread pool, we can use thread local memory for
    // packed data.
    //
    // We can only reliably check it if we are running all kernels in sync mode
    // (parallelize only by sharding dim). If kernel for m==0 (n==0) is ready to
    // run, it's guaranteed that all kernels with larger values of m (n) are
    // also ready, because we execute them in the same order for all K slices.

    void pack_lhs(Index m, Index k) {
      bool use_thread_local = false;

      if (parallelize_by_sharding_dim_only_ && !shard_by_col_ &&
          can_use_thread_local_packed_[m].load(std::memory_order_relaxed)) {
        if (state_kernel_[k % P][m][0].load(std::memory_order_relaxed) == 1) {
          use_thread_local = true;
        } else {
          // If we can't guarantee that all kernels in `k` slice will be
          // executed sequentially in current thread, it's no longer safe to use
          // thread local memory in following slices along the k dimensions.
          eigen_assert(k > 0);
          can_use_thread_local_packed_[m].store(false,
                                                std::memory_order_relaxed);
        }
      }

      const Index mend = m * gm_ + gm(m);
      for (Index m1 = m * gm_; m1 < mend; m1++)
        kernel_.packLhs(&packed_lhs(m, k, m1, use_thread_local),
                        lhs_.getSubMapper(m1 * bm_, k * bk_), bk(k), bm(m1));

      if (!parallel_pack_ && shard_by_col_) {
        assert(!use_thread_local);
        signal_packing(k);
      } else {
        signal_switch(k + 1);
        for (Index n = nn_ - 1; n >= 0; n--) {
          bool sync = parallelize_by_sharding_dim_only_ || n == 0;
          signal_kernel(m, n, k, sync, use_thread_local);
        }
      }
    }

    void pack_rhs(Index n, Index k) {
      bool use_thread_local = false;

      if (parallelize_by_sharding_dim_only_ && shard_by_col_ &&
          can_use_thread_local_packed_[n].load(std::memory_order_relaxed)) {
        if (state_kernel_[k % P][0][n].load(std::memory_order_relaxed) == 1) {
          use_thread_local = true;
        } else {
          // If we can't guarantee that all kernels in `k` slice will be
          // executed sequentially in current thread, it's no longer safe to use
          // thread local memory in followig slices along the k dimensions.
          eigen_assert(k > 0);
          can_use_thread_local_packed_[n].store(false,
                                                std::memory_order_relaxed);
        }
      }

      const Index nend = n * gn_ + gn(n);
      for (Index n1 = n * gn_; n1 < nend; n1++) {
        if (!TensorContractionKernel::HasBeta && k == 0) {
          // Zero the output memory in parallel, only if contraction kernel does
          // not support `beta`. Otherwise we will pass beta 0.0 to the first
          // call to the `TensorContractionKernel::invoke()`.
          //
          // On 10000x2x10000 mm zeroing can easily take half of time. Zero (bn
          // x m) row. Safe to do here because all kernels that will write to
          // this memory depend on completion of this task. Note: don't call
          // device_.memset() here. device_.memset() blocks on thread pool
          // worker thread, which can lead to underutilization and deadlocks.
          memset(buffer_ + n1 * bn_ * m_, 0, bn(n1) * m_ * sizeof(Scalar));
        }
        kernel_.packRhs(&packed_rhs(n, k, n1, use_thread_local),
                        rhs_.getSubMapper(k * bk_, n1 * bn_), bk(k), bn(n1));
      }

      if (parallel_pack_ || shard_by_col_) {
        signal_switch(k + 1);
        for (Index m = nm_ - 1; m >= 0; m--) {
          bool sync = parallelize_by_sharding_dim_only_ || m == 0;
          signal_kernel(m, n, k, sync, use_thread_local);
        }
      } else {
        assert(!use_thread_local);
        signal_packing(k);
      }
    }

    void kernel(Index m, Index n, Index k, bool use_thread_local) {
      // Note: order of iteration matters here. Iteration over m is innermost
      // because we want to reuse the same packed rhs in consecutive tasks
      // (rhs fits into L2$ while lhs only into L3$).
      const Index nend = n * gn_ + gn(n);
      const Index mend = m * gm_ + gm(m);

      // NOTE: output = alpha * LHS * RHS + beta * output.
      const Scalar alpha = Scalar(1);
      const Scalar beta =
          (TensorContractionKernel::HasBeta && k == 0) ? Scalar(0) : Scalar(1);

      if (shard_by_col_) {
        for (Index n1 = n * gn_; n1 < nend; n1++) {
          for (Index m1 = m * gm_; m1 < mend; m1++) {
            const auto output_mapper = output_.getSubMapper(m1 * bm_, n1 * bn_);
            kernel_.invoke(
                output_mapper,
                packed_lhs(m, k, m1, !shard_by_col_ && use_thread_local),
                packed_rhs(n, k, n1, shard_by_col_ && use_thread_local), bm(m1),
                bk(k), bn(n1), alpha, beta);

            // We are done with the last task for the [m1, n1] block.
            if (k + 1 == nk_) {
              output_kernel_(output_mapper, tensor_contraction_params_,
                             m1 * bm_, n1 * bn_, bm(m1), bn(n1));
            }
          }
        }
      } else {
        for (Index m1 = m * gm_; m1 < mend; m1++)
          for (Index n1 = n * gn_; n1 < nend; n1++) {
            const auto output_mapper = output_.getSubMapper(m1 * bm_, n1 * bn_);
            kernel_.invoke(
                output_mapper,
                packed_lhs(m, k, m1, !shard_by_col_ && use_thread_local),
                packed_rhs(n, k, n1, shard_by_col_ && use_thread_local), bm(m1),
                bk(k), bn(n1), alpha, beta);

            // We are done with the last task for the [m1, n1] block.
            if (k + 1 == nk_) {
              output_kernel_(output_mapper, tensor_contraction_params_,
                             m1 * bm_, n1 * bn_, bm(m1), bn(n1));
            }
          }
      }
      signal_kernel(m, n, k + 1, /*sync=*/false, /*use_thread_local=*/false);
      signal_switch(k + 2);
    }

    void signal_packing(Index k) {
      eigen_assert(!parallel_pack_);
      Index s = state_packing_ready_[k % P].fetch_sub(1);
      eigen_assert(s > 0);
      if (s != 1) return;
      state_packing_ready_[k % P] = shard_by_col_ ? nm_ : nn_;
      enqueue_packing(k, shard_by_col_);
    }

    void signal_kernel(Index m, Index n, Index k, bool sync,
                       bool use_thread_local) {
      std::atomic<uint8_t>* state = &state_kernel_[k % P][m][n];
      Index s = state->load();
      eigen_assert(s > 0);
      if (s != 1 && state->fetch_sub(1) != 1) {
        eigen_assert(!use_thread_local);
        return;
      }
      state->store(parallel_pack_ ? 3 : 2, std::memory_order_relaxed);
      if (sync) {
        kernel(m, n, k, use_thread_local);
      } else {
        eigen_assert(!use_thread_local);
        device_.enqueueNoNotification(
            [=]() { kernel(m, n, k, use_thread_local); });
      }
    }

    void signal_switch(Index k, Index v = 1) {
      Index s = state_switch_[k % P].fetch_sub(v);
      eigen_assert(s >= v);
      if (s != v) return;

      // Ready to switch to the next k slice.
      // Reset counter for the next iteration.
      state_switch_[k % P] =
          (parallel_pack_ ? nm_ + nn_ : (shard_by_col_ ? nn_ : nm_)) +
          nm_ * nn_;
      if (k < nk_) {
        // Issue lhs/rhs packing. Their completion will in turn kick off
        // kernels.
        if (parallel_pack_) {
          enqueue_packing(k, !shard_by_col_);
          enqueue_packing(k, shard_by_col_);
        } else if (shard_by_col_) {
          enqueue_packing(k, false);
        } else {
          enqueue_packing(k, true);
        }

        // Termination handling.
        // Because kernel completion signals k + 2 switch, we need to finish nk
        // + 2 slices without issuing any tasks on nk + 1 slice. So here we
        // pretend that all nk + 1 packing tasks just finish instantly; so that
        // nk + 2 switch only waits for completion of nk kernels.
      } else if (k == nk_) {
        signal_switch(k + 1,
                      parallel_pack_ ? nm_ + nn_ : (shard_by_col_ ? nn_ : nm_));
      } else {
        done_.Notify();
      }
    }

    // Enqueue all rhs/lhs packing for k-th slice.
    void enqueue_packing(Index k, bool rhs) {
      enqueue_packing_helper(0, rhs ? nn_ : nm_, k, rhs);
    }

    void enqueue_packing_helper(Index start, Index end, Index k, bool rhs) {
      if (end - start == 1) {
        if (rhs)
          pack_rhs(start, k);
        else
          pack_lhs(start, k);
      } else {
        while (end - start > 1) {
          Index mid = (start + end) / 2;
          device_.enqueueNoNotification(
              [=]() { enqueue_packing_helper(mid, end, k, rhs); });
          end = mid;
        }

        // Decide if we want to run first packing task (start == 0) in
        // async mode if we parallelize only by sharding dim:
        // (1) pack_lhs and pack_rhs call signal_switch before completing
        //     all calls to signal_kernel, which in sync mode might lead
        //     to the execution of the first kernel of the k+1 slice, before
        //     completing a call to the last kernel of the k slice.
        // (2) all pack tasks for sharded dim must be executed in a thread
        //     pool to get pre-allocated thead local buffers.
        bool pack_async =
          (start == 0) &&
          (parallelize_by_sharding_dim_only_&& shard_by_col_ == rhs) &&
          (k > 0 || std::this_thread::get_id() == created_by_thread_id_);

        if (pack_async) {
          device_.enqueueNoNotification(
              [=]() { enqueue_packing_helper(start, end, k, rhs); });
        } else {
          enqueue_packing_helper(start, end, k, rhs);
        }
      }
    }

    // Block sizes with accounting for potentially incomplete last block.
    Index bm(Index m) const { return m + 1 < nm0_ ? bm_ : m_ + bm_ - bm_ * nm0_; }
    Index bn(Index n) const { return n + 1 < nn0_ ? bn_ : n_ + bn_ - bn_ * nn0_; }
    Index bk(Index k) const { return k + 1 < nk_ ? bk_ : k_ + bk_ - bk_ * nk_; }
    // Task grain sizes accounting for potentially incomplete last task.
    Index gm(Index m) const { return m + 1 < nm_ ? gm_ : nm0_ + gm_ - gm_ * nm_; }
    Index gn(Index n) const { return n + 1 < nn_ ? gn_ : nn0_ + gn_ - gn_ * nn_; }

    EvalParallelContext(const EvalParallelContext&) = delete;
    void operator=(const EvalParallelContext&) = delete;
  };

  template <bool lhs_inner_dim_contiguous, bool rhs_inner_dim_contiguous,
            bool rhs_inner_dim_reordered, int Alignment>
  using SyncEvalParallelContext =
      EvalParallelContext<NoCallback, lhs_inner_dim_contiguous,
                          rhs_inner_dim_contiguous, rhs_inner_dim_reordered,
                          Alignment>;

  // ------------------------------------------------------------------------ //

  // EvalShardedByInnerDimContext orchestrates sync/async contraction
  // evaluation, when we shard by inner dimension. When it is executed in
  // asynchronous mode, it owns all the shared state that might be accessible by
  // block processing tasks.

  template <typename DoneCallback>
  struct EvalShardedByInnerDimContext {
    EvalShardedByInnerDimContext(const Self* self, int num_threads,
                                 Scalar* result_buffer,
                                 Index m_size, Index n_size, Index k_size,
                                 DoneCallback done_callback)
        : evaluator(self),
          m_lhs_inner_dim_contiguous(evaluator->m_lhs_inner_dim_contiguous),
          m_rhs_inner_dim_contiguous(evaluator->m_rhs_inner_dim_contiguous),
          m_rhs_inner_dim_reordered(evaluator->m_rhs_inner_dim_reordered),
          result(result_buffer),
          m(m_size),
          n(n_size),
          k(k_size),
          done(std::move(done_callback)),
          buffer_size_bytes(m * n * sizeof(Scalar)),
          block_size(blockSize(k, num_threads)),
          num_blocks(divup<Index>(k, block_size)),
          num_pending_blocks(internal::convert_index<int>(num_blocks)),
          l0_ranges(divup<Index>(num_blocks, l0_size)),
          l0_state(l0_ranges),
          block_buffers(num_blocks) {
      // Keep count of pending gemm tasks for each l0 range.
      for (int i = 0; i < l0_ranges; ++i) {
        const Index num_pending_tasks = actualRangeSize(l0_ranges, l0_size, i);
        l0_state.emplace_back(internal::convert_index<int>(num_pending_tasks));
      }

      // Allocate temporary buffers for each block.
      for (Index block_idx = 0; block_idx < num_blocks; ++block_idx) {
        Scalar* buf = block_idx == 0
                          ? result
                          : static_cast<Scalar*>(evaluator->m_device.allocate(
                                buffer_size_bytes));
        block_buffers.emplace_back(buf);
      }
    }

    ~EvalShardedByInnerDimContext() {
      for (Index i = 1; i < num_blocks; ++i) {
        evaluator->m_device.deallocate(block_buffers[i]);
      }
    }

    template <int Alignment>
    void run() {
      Barrier barrier(internal::convert_index<int>(num_blocks));
      eval<Alignment>(barrier, 0, num_blocks);
      barrier.Wait();

      // Aggregate partial sums from l0 ranges.
      aggregateL0Blocks<Alignment>();

      // Apply output kernel.
      applyOutputKernel();
    }

    template <int Alignment>
    void runAsync() {
      evalAsync<Alignment>(0, num_blocks);
    }

   private:
    // The underlying GEMM kernel assumes that k is a multiple of
    // the packet size and subtle breakage occurs if this is violated.
    static const Index packet_size = internal::packet_traits<RhsScalar>::size;

    const Self* evaluator;  // TensorContraction evaluator

    // These fields required fromTENSOR_CONTRACTION_DISPATCH macro.
    bool m_lhs_inner_dim_contiguous;
    bool m_rhs_inner_dim_contiguous;
    bool m_rhs_inner_dim_reordered;

    Scalar* result;

    Index m;
    Index n;
    Index k;

    DoneCallback done;

    // ----------------------------------------------------------------------//
    // Algorithm parameters.

    // We will compute partial results into the buffers of this size.
    Index buffer_size_bytes;

    Index block_size;
    Index num_blocks;

    // Keep track of pending tasks when evaluate in async mode.
    std::atomic<int> num_pending_blocks;

    // We compute partial gemm results in parallel, and to get the final result
    // we need to add them all together. For the large number of threads (>= 48)
    // this adds a very expensive sequential step at the end.
    //
    // We split the [0, num_blocks) into small ranges, and when a task for the
    // block finishes its partial gemm computation, it checks if it was the last
    // gemm in the range, and if so, it will add all blocks of the range.
    //
    // After all tasks done, we need to add only these pre-aggregated blocks.

    // For now we use just a single level of ranges to compute pre-aggregated
    // partial sums, but in general we can use more layers to compute tree
    // aggregation in parallel and reduce the size of the sequential step.
    //
    // TODO(ezhulenev): Add multilevel tree aggregation? Probably will make
    // sense only if number of threads >= ~128?
    static const Index l0_size = 4;
    Index l0_ranges;

    // Keep count of pending gemm tasks for each l0 range.
    MaxSizeVector<std::atomic<int>> l0_state;  // [0, l0_ranges)

    // Buffers allocated for each temporary block computation.
    MaxSizeVector<Scalar*> block_buffers;  // [0, num_blocks)

    template <int Alignment>
    void processBlock(Index block_idx, Index begin, Index end) {
      Scalar* buf = block_buffers[block_idx];

      TENSOR_CONTRACTION_DISPATCH(
          evaluator->template evalGemmPartialWithoutOutputKernel, Alignment,
          (buf, begin, end,
           /*num_threads=*/internal::convert_index<int>(num_blocks)));

      // Check if it was the last task in l0 range.
      const Index l0_index = block_idx / l0_size;
      const int v = l0_state[l0_index].fetch_sub(1);
      eigen_assert(v >= 1);

      // If we processed the last block of the range, we can aggregate all
      // partial results into the first block of the range.
      if (v == 1) {
        const Index rng_size = actualRangeSize(l0_ranges, l0_size, l0_index);
        const Index dst_block_idx = l0_index * l0_size;

        if (rng_size == l0_size) {
          addAllToBuffer<Alignment>(
              m * n,
              /*src_buf0=*/block_buffers[dst_block_idx + 1],
              /*src_buf1=*/block_buffers[dst_block_idx + 2],
              /*src_buf2=*/block_buffers[dst_block_idx + 3],
              /*dst_buf= */ block_buffers[dst_block_idx]);
        } else {
          // Aggregate blocks of potentially incomplete last range.
          for (int i = 1; i < rng_size; ++i) {
            addToBuffer<Alignment>(m * n,
                                   /*src_buf=*/block_buffers[dst_block_idx + i],
                                   /*dst_buf=*/block_buffers[dst_block_idx]);
          }
        }
      }
    }

    // Aggregate partial sums from l0 ranges.
    template <int Alignment>
    void aggregateL0Blocks() const {
      Index l0_index = 1;

      for (; l0_index + 2 < l0_ranges; l0_index += 3) {
        addAllToBuffer<Alignment>(
            m * n,
            /*src_buf0=*/block_buffers[(l0_index + 0) * l0_size],
            /*src_buf1=*/block_buffers[(l0_index + 1) * l0_size],
            /*src_buf2=*/block_buffers[(l0_index + 2) * l0_size],
            /*dst_buf= */ block_buffers[0]);
      }

      for (; l0_index < l0_ranges; ++l0_index) {
        addToBuffer<Alignment>(m * n, block_buffers[l0_index * l0_size],
                               block_buffers[0]);
      }
    }

    void applyOutputKernel() const {
      typedef internal::blas_data_mapper<Scalar, Index, ColMajor> OutputMapper;
      evaluator->m_output_kernel(
          OutputMapper(result, m), evaluator->m_tensor_contraction_params,
          static_cast<Eigen::Index>(0), static_cast<Eigen::Index>(0), m, n);
    }

    // Compute block size with accounting for potentially incomplete last block.
    Index actualBlockSize(Index block_idx) const {
      return block_idx + 1 < num_blocks
                 ? block_size
                 : k + block_size - block_size * num_blocks;
    };

    // Compute range size with accounting for potentially incomplete last range.
    Index actualRangeSize(Index num_ranges, Index range_size,
                          Index range_idx) const {
      eigen_assert(range_idx < num_ranges);
      return range_idx + 1 < num_ranges
                 ? range_size
                 : num_blocks + range_size - range_size * num_ranges;
    };

    template <int Alignment>
    EIGEN_STRONG_INLINE static void addToBuffer(size_t n, const Scalar* src_buf,
                                                Scalar* tgt_buf) {
      const int output_packet_size =
          internal::unpacket_traits<PacketReturnType>::size;
      size_t i = 0;
      const size_t num_packets = n / output_packet_size;
      for (; i < output_packet_size * num_packets; i += output_packet_size) {
        const PacketReturnType src_val =
            internal::pload<PacketReturnType>(src_buf + i);
        const PacketReturnType tgt_val =
            internal::ploadt<PacketReturnType, Alignment>(tgt_buf + i);
        const PacketReturnType sum = internal::padd(src_val, tgt_val);
        internal::pstoret<Scalar, PacketReturnType, Alignment>(tgt_buf + i,
                                                               sum);
      }
      for (; i < n; ++i) {
        tgt_buf[i] += src_buf[i];
      }
    }

    template <int Alignment>
    EIGEN_STRONG_INLINE static void addAllToBuffer(size_t n,
                                                   const Scalar* src_buf0,
                                                   const Scalar* src_buf1,
                                                   const Scalar* src_buf2,
                                                   Scalar* dst_buf) {
      using ::Eigen::internal::padd;
      using ::Eigen::internal::pload;
      using ::Eigen::internal::ploadt;
      using ::Eigen::internal::pstoret;

      const int output_packet_size =
          internal::unpacket_traits<PacketReturnType>::size;

      size_t i = 0;
      const size_t num_packets = n / output_packet_size;
      for (; i < output_packet_size * num_packets; i += output_packet_size) {
        const auto src_val0 = pload<PacketReturnType>(src_buf0 + i);
        const auto src_val1 = pload<PacketReturnType>(src_buf1 + i);
        const auto src_val2 = pload<PacketReturnType>(src_buf2 + i);

        const auto dst_val = ploadt<PacketReturnType, Alignment>(dst_buf + i);
        const auto sum =
            padd(padd(dst_val, src_val0), padd(src_val1, src_val2));

        pstoret<Scalar, PacketReturnType, Alignment>(dst_buf + i, sum);
      }
      for (; i < n; ++i) {
        dst_buf[i] += src_buf0[i] + src_buf1[i] + src_buf2[i];
      }
    }

    template <int Alignment>
    void eval(Barrier& barrier, Index start_block_idx, Index end_block_idx) {
      while (end_block_idx - start_block_idx > 1) {
        Index mid_block_idx = (start_block_idx + end_block_idx) / 2;
        evaluator->m_device.enqueueNoNotification(
            [this, &barrier, mid_block_idx, end_block_idx]() {
              eval<Alignment>(barrier, mid_block_idx, end_block_idx);
            });
        end_block_idx = mid_block_idx;
      }

      Index block_idx = start_block_idx;
      Index block_start = block_idx * block_size;
      Index block_end = block_start + actualBlockSize(block_idx);

      processBlock<Alignment>(block_idx, block_start, block_end);
      barrier.Notify();
    }

    template <int Alignment>
    void evalAsync(Index start_block_idx, Index end_block_idx) {
      while (end_block_idx - start_block_idx > 1) {
        Index mid_block_idx = (start_block_idx + end_block_idx) / 2;
        evaluator->m_device.enqueueNoNotification(
            [this, mid_block_idx, end_block_idx]() {
              evalAsync<Alignment>(mid_block_idx, end_block_idx);
            });
        end_block_idx = mid_block_idx;
      }

      Index block_idx = start_block_idx;

      Index block_start = block_idx * block_size;
      Index block_end = block_start + actualBlockSize(block_idx);

      processBlock<Alignment>(block_idx, block_start, block_end);

      int v = num_pending_blocks.fetch_sub(1);
      eigen_assert(v >= 1);

      if (v == 1) {
        // Aggregate partial sums from l0 ranges.
        aggregateL0Blocks<Alignment>();

        // Apply output kernel.
        applyOutputKernel();

        // NOTE: If we call `done` callback before deleting this (context),
        // it might deallocate Self* pointer captured by context, and we'll
        // fail in destructor trying to deallocate temporary buffers.

        // Move done call back from context before it will be destructed.
        DoneCallback done_copy = std::move(done);

        // We are confident that we are the last one who touches context.
        delete this;

        // Now safely call the done callback.
        done_copy();
      }
    }

    // Cost model doesn't capture well the cost associated with constructing
    // tensor contraction mappers and computing loop bounds in gemm_pack_lhs
    // and gemm_pack_rhs, so we specify minimum desired block size.
    static Index blockSize(Index k, int num_threads) {
      const auto round_up = [=](Index index) -> Index {
        const Index kmultiple = packet_size <= 8 ? 8 : packet_size;
        return divup<Index>(index, kmultiple) * kmultiple;
      };

      const Index target_block_size = round_up(divup<Index>(k, num_threads));
      const Index desired_min_block_size = 12 * packet_size;

      return numext::mini<Index>(
          k, numext::maxi<Index>(desired_min_block_size, target_block_size));
    }

    EvalShardedByInnerDimContext(const EvalShardedByInnerDimContext&) = delete;
    void operator=(const EvalShardedByInnerDimContext&) = delete;
  };

  // ------------------------------------------------------------------------ //

  // Below are the function used by evalProductImpl heuristics, trying to select
  // optimcal parameters for parallelization algorithm.

  // Decide whether we want to shard m x n contraction by columns or by rows.
  static bool shardByCol(Index m, Index n, Index num_threads) {
    // Note: we are comparing both n and m against Traits::nr, it is not
    // a mistake. We are trying to figure out how both n and m will fit into
    // the main sharding dimension.

    // Sharding by column is the default
    // ... unless there is enough data for vectorization over rows
    if (m / num_threads >= Traits::nr &&
        // and not enough data for vectorization over columns
        (n / num_threads < Traits::nr ||
         // ... or barely enough data for vectorization over columns,
         // but it is not evenly dividable across threads
         (n / num_threads < 4 * Traits::nr &&
          (n % (num_threads * Traits::nr)) != 0 &&
          // ... and it is evenly dividable across threads for rows
          ((m % (num_threads * Traits::nr)) == 0 ||
           // .. or it is not evenly dividable for both dimensions but
           // there is much more data over rows so that corner effects are
           // mitigated.
           (m / n >= 6)))))
      return false;
    // Wait, or if matrices are just substantially prolonged over the other
    // dimension.
    if (n / num_threads < 16 * Traits::nr && m > n * 32) return false;
    return true;
  }

  Index coarsenM(Index m, Index n, Index bm, Index bn, Index bk, Index gn,
                 int num_threads, bool shard_by_col) const {
    Index gm = 1;
    Index gm1 = 1;
    Index nm0 = divup(m, bm);
    Index nm1 = nm0;
    for (;;) {
      // Find the next candidate for m grain size. It needs to result in
      // different number of blocks. E.g. if we have 10 kernels, we want to try
      // 5 and 10, but not 6, 7, 8 and 9.
      while (gm1 <= nm0 && nm1 == divup(nm0, gm1)) gm1++;
      if (gm1 > nm0) break;
      // Check the candidate.
      int res = checkGrain(m, n, bm, bn, bk, gm1, gn, gm, gn, num_threads,
                           shard_by_col);
      if (res < 0) break;
      nm1 = divup(nm0, gm1);
      if (res == 0) continue;
      // Commit new grain size.
      gm = gm1;
    }
    return gm;
  }

  Index coarsenN(Index m, Index n, Index bm, Index bn, Index bk, Index gm,
                 int num_threads, bool shard_by_col) const {
    Index gn = 1;
    Index gn1 = 1;
    Index nn0 = divup(n, bn);
    Index nn1 = nn0;
    for (;;) {
      while (gn1 <= nn0 && nn1 == divup(nn0, gn1)) gn1++;
      if (gn1 > nn0) break;
      int res = checkGrain(m, n, bm, bn, bk, gm, gn1, gm, gn, num_threads,
                           shard_by_col);
      if (res < 0) break;
      nn1 = divup(nn0, gn1);
      if (res == 0) continue;
      gn = gn1;
    }
    return gn;
  }

  // checkGrain checks whether grain (gm, gn) is suitable and is better than
  // (oldgm, oldgn).
  int checkGrain(Index m, Index n, Index bm, Index bn, Index bk, Index gm,
                 Index gn, Index oldgm, Index oldgn, int num_threads,
                 bool shard_by_col) const {
    const TensorOpCost cost =
        contractionCost(bm * gm, bn * gn, bm, bn, bk, shard_by_col, true);
    double taskSize = TensorCostModel<ThreadPoolDevice>::taskSize(
        static_cast<double>(bm) * gm * bn * gn, cost);
    // If the task is too small, then we agree on it regardless of anything
    // else. Otherwise synchronization overheads will dominate.
    if (taskSize < 1) return 1;
    // If it is too large, then we reject it and all larger tasks.
    if (taskSize > 2) return -1;
    // Now we are in presumably good task size range.
    // The main deciding factor here is parallelism. Consider that we have 12
    // kernels and 4 threads. Grains of 2, 3 and 4 all yield good task sizes.
    // But 2/4 yield 6/3 tasks, which gives us parallelism of 0.75 (at most 3/4
    // of cores will be busy). While grain size 3 gives us 4 tasks, which gives
    // us parallelism of 1 (we can load all cores).
    Index nm0 = divup(m, bm);
    Index nn0 = divup(n, bn);
    Index new_tasks = divup(nm0, gm) * divup(nn0, gn);
    double new_parallelism = static_cast<double>(new_tasks) /
                             (divup<int>(new_tasks, num_threads) * num_threads);
    Index old_tasks = divup(nm0, oldgm) * divup(nn0, oldgn);
    double old_parallelism = static_cast<double>(old_tasks) /
                             (divup<int>(old_tasks, num_threads) * num_threads);
    if (new_parallelism > old_parallelism || new_parallelism == 1) return 1;
    return 0;
  }

  TensorOpCost contractionCost(Index m, Index n, Index bm, Index bn, Index bk,
                               bool shard_by_col, bool prepacked) const {
    const int packed_size = std::min<int>(PacketType<LhsScalar, Device>::size,
                                          PacketType<RhsScalar, Device>::size);
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    const double kd = static_cast<double>(bk);
    double compute_bandwidth = computeBandwidth(false, bm, bn, bk);
    // Computations.
    TensorOpCost cost = TensorOpCost(0, 0, kd * compute_bandwidth, true, packed_size);
    // Output stores.
    cost += TensorOpCost(0, sizeof(CoeffReturnType), 0, true, output_packet_size);
    if (prepacked) {
      // Packing and kernels are executed in different tasks. When we calculate
      // task grain size we look only at kernel cost assuming that kernel
      // is more expensive than packing.
      return cost;
    }
    // Lhs/rhs loads + computations.
    TensorOpCost lhsCost = this->m_leftImpl.costPerCoeff(true) * (kd / n);
    TensorOpCost rhsCost = this->m_rightImpl.costPerCoeff(true) * (kd / m);
    // Lhs packing memory cost does not contribute considerably to overall
    // execution time because lhs is prefetched early and accessed sequentially.
    if (shard_by_col)
      lhsCost.dropMemoryCost();
    else
      rhsCost.dropMemoryCost();
    return cost + lhsCost + rhsCost;
  }

  // Decide whether we want to shard m x k x n contraction over the inner
  // (contraction) dimension (k).
  static bool shardByInnerDim(Index m, Index n, Index k, int num_threads,
                              int num_threads_by_k) {
    std::ptrdiff_t bufsize = m * n * sizeof(Scalar);
    bool shard_by_k = false;
    if (n == 1 ||                // If mat*vec or...
        num_threads_by_k < 2 ||  // running single threaded or...
        num_threads_by_k <
            num_threads ||  // sharding by k gives less parallelism or...
        bufsize > l3CacheSize() / num_threads_by_k ||  // need more buffer space
        // than L3 cache or...
        k / num_threads_by_k < 2 * Traits::nr) {  // k per thread is tiny.
      shard_by_k = false;
    } else if (numext::maxi(m, n) / num_threads <
                   Traits::nr ||  // both other dimensions are tiny or...
               // k per thread is not small and...
               (k / num_threads_by_k > 8 * Traits::nr &&
                // one of the outer dimensions is tiny or sharding by k offers
                // more parallelism.
                (numext::mini(m, n) < 2 * Traits::nr ||
                 num_threads_by_k > num_threads))) {
      shard_by_k = true;
    }
    return shard_by_k;
  }

  TensorOpCost contractionCostPerInnerDim(Index m, Index n, Index k) const {
    // Compute cost.
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    TensorOpCost cost(0, 0, (computeBandwidth(true, m, n, k) * m) * n, true, output_packet_size);
    // Output stores.
    cost += TensorOpCost(0, sizeof(CoeffReturnType), 0, true, output_packet_size);
    TensorOpCost lhsCost = this->m_leftImpl.costPerCoeff(true) * m;
    TensorOpCost rhsCost = this->m_rightImpl.costPerCoeff(true) * n;
    // Since the inner gemm kernel is always sharded by column, the lhs
    // load cost is negligible.
    lhsCost.dropMemoryCost();
    return cost + lhsCost + rhsCost;
  }

  int numThreadsInnerDim(Index m, Index n, Index k) const {
    const int output_packet_size = internal::unpacket_traits<PacketReturnType>::size;
    TensorOpCost cost = contractionCostPerInnerDim(m, n, k);
    double total_parallel_cost =
        TensorCostModel<ThreadPoolDevice>::totalCost(k, cost);
    // Cost of reduction step accumulating the m*n per-thread buffers into the
    // result.
    double reduction_cost = TensorCostModel<ThreadPoolDevice>::totalCost(
        m * n, TensorOpCost(2, 1, 1, true, output_packet_size));
    int num_threads = 1;
    double min_cost = total_parallel_cost;
    double kPerThreadOverHead = 3000;
    double kFixedOverHead = 100000;
    for (int nt = 2; nt <= this->m_device.numThreads(); nt += 2) {
      double sequential_cost =
          kFixedOverHead + nt * (reduction_cost + kPerThreadOverHead);
      double parallel_cost = total_parallel_cost / nt + sequential_cost;
      if (parallel_cost < min_cost) {
        num_threads = nt;
        min_cost = parallel_cost;
      }
    }
    return num_threads;
  }

  double computeBandwidth(bool shard_by_col, Index bm, Index bn,
                          Index bk) const {
    // Peak VFMA bandwidth is 0.5. However if we have not enough data for
    // vectorization bandwidth drops. The 4.0 and 2.0 bandwidth is determined
    // experimentally.
    double computeBandwidth =
        bk == 1 ? 4.0
                : (shard_by_col ? bn : bm) < Traits::nr ||
                          (shard_by_col ? bm : bn) < Traits::mr
                      ? 2.0
                      : 0.5;
#ifndef EIGEN_VECTORIZE_FMA
    // Bandwidth of all of VFMA/MULPS/ADDPS is 0.5 on latest Intel processors.
    // However for MULPS/ADDPS we have dependent sequence of 2 such
    // instructions,
    // so overall bandwidth is 1.0.
    if (computeBandwidth == 0.5) computeBandwidth = 1.0;
#endif
    return computeBandwidth;
  }

};

} // end namespace Eigen

#endif  // EIGEN_USE_THREADS
#endif // EIGEN_CXX11_TENSOR_TENSOR_CONTRACTION_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConversion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H

namespace Eigen {

/** \class TensorConversionOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor conversion class. This class makes it possible to vectorize
  * type casting operations when the number of scalars per packet in the source
  * and the destination type differ
  */
namespace internal {
template<typename TargetType, typename XprType>
struct traits<TensorConversionOp<TargetType, XprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef TargetType Scalar;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = traits<XprType>::Layout;
  enum { Flags = 0 };
  typedef typename TypeConversion<Scalar, typename traits<XprType>::PointerType>::type PointerType;
};

template<typename TargetType, typename XprType>
struct eval<TensorConversionOp<TargetType, XprType>, Eigen::Dense>
{
  typedef const TensorConversionOp<TargetType, XprType>& type;
};

template<typename TargetType, typename XprType>
struct nested<TensorConversionOp<TargetType, XprType>, 1, typename eval<TensorConversionOp<TargetType, XprType> >::type>
{
  typedef TensorConversionOp<TargetType, XprType> type;
};

}  // end namespace internal


template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket, int SrcCoeffRatio, int TgtCoeffRatio>
struct PacketConverter;

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 1, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    return internal::pcast<SrcPacket, TgtPacket>(m_impl.template packet<LoadMode>(index));
  }

 private:
  const TensorEvaluator& m_impl;
};


template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 2, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 4, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + SrcPacketSize);
    SrcPacket src3 = m_impl.template packet<LoadMode>(index + 2 * SrcPacketSize);
    SrcPacket src4 = m_impl.template packet<LoadMode>(index + 3 * SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2, src3, src4);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 8, 1> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;

    SrcPacket src1 = m_impl.template packet<LoadMode>(index);
    SrcPacket src2 = m_impl.template packet<LoadMode>(index + 1 * SrcPacketSize);
    SrcPacket src3 = m_impl.template packet<LoadMode>(index + 2 * SrcPacketSize);
    SrcPacket src4 = m_impl.template packet<LoadMode>(index + 3 * SrcPacketSize);
    SrcPacket src5 = m_impl.template packet<LoadMode>(index + 4 * SrcPacketSize);
    SrcPacket src6 = m_impl.template packet<LoadMode>(index + 5 * SrcPacketSize);
    SrcPacket src7 = m_impl.template packet<LoadMode>(index + 6 * SrcPacketSize);
    SrcPacket src8 = m_impl.template packet<LoadMode>(index + 7 * SrcPacketSize);
    TgtPacket result = internal::pcast<SrcPacket, TgtPacket>(src1, src2, src3, src4, src5, src6, src7, src8);
    return result;
  }

 private:
  const TensorEvaluator& m_impl;
};

template <typename TensorEvaluator, typename SrcPacket, typename TgtPacket, int TgtCoeffRatio>
struct PacketConverter<TensorEvaluator, SrcPacket, TgtPacket, 1, TgtCoeffRatio> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketConverter(const TensorEvaluator& impl)
      : m_impl(impl), m_maxIndex(impl.dimensions().TotalSize()) {}

  template<int LoadMode, typename Index>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TgtPacket packet(Index index) const {
    const int SrcPacketSize = internal::unpacket_traits<SrcPacket>::size;
    // Only call m_impl.packet() when we have direct access to the underlying data. This
    // ensures that we don't compute the subexpression twice. We may however load some
    // coefficients twice, but in practice this doesn't negatively impact performance.
    if (m_impl.data() && (index + SrcPacketSize < m_maxIndex)) {
      // Force unaligned memory loads since we can't ensure alignment anymore
      return internal::pcast<SrcPacket, TgtPacket>(m_impl.template packet<Unaligned>(index));
    } else {
      const int TgtPacketSize = internal::unpacket_traits<TgtPacket>::size;
      typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
      typedef typename internal::unpacket_traits<TgtPacket>::type TgtType;
      internal::scalar_cast_op<SrcType, TgtType> converter;
      EIGEN_ALIGN_MAX typename internal::unpacket_traits<TgtPacket>::type values[TgtPacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < TgtPacketSize; ++i) {
        values[i] = converter(m_impl.coeff(index+i));
      }
      TgtPacket rslt = internal::pload<TgtPacket>(values);
      return rslt;
    }
  }

 private:
  const TensorEvaluator& m_impl;
  const typename TensorEvaluator::Index m_maxIndex;
};

template<typename TargetType, typename XprType>
class TensorConversionOp : public TensorBase<TensorConversionOp<TargetType, XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename internal::traits<TensorConversionOp>::Scalar Scalar;
    typedef typename internal::traits<TensorConversionOp>::StorageKind StorageKind;
    typedef typename internal::traits<TensorConversionOp>::Index Index;
    typedef typename internal::nested<TensorConversionOp>::type Nested;
    typedef Scalar CoeffReturnType;
    typedef typename NumTraits<Scalar>::Real RealScalar;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConversionOp(const XprType& xpr)
        : m_xpr(xpr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

template <bool SameType, typename Eval, typename EvalPointerType> struct ConversionSubExprEval {
  static EIGEN_STRONG_INLINE bool run(Eval& impl, EvalPointerType) {
    impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
};

template <typename Eval, typename EvalPointerType> struct ConversionSubExprEval<true, Eval, EvalPointerType> {
  static EIGEN_STRONG_INLINE bool run(Eval& impl, EvalPointerType data) {
    return impl.evalSubExprsIfNeeded(data);
  }
};

#ifdef EIGEN_USE_THREADS
template <bool SameType, typename Eval, typename EvalPointerType,
          typename EvalSubExprsCallback>
struct ConversionSubExprEvalAsync {
  static EIGEN_STRONG_INLINE void run(Eval& impl, EvalPointerType, EvalSubExprsCallback done) {
    impl.evalSubExprsIfNeededAsync(nullptr, std::move(done));
  }
};

template <typename Eval, typename EvalPointerType,
          typename EvalSubExprsCallback>
struct ConversionSubExprEvalAsync<true, Eval, EvalPointerType,
                                  EvalSubExprsCallback> {
  static EIGEN_STRONG_INLINE void run(Eval& impl, EvalPointerType data, EvalSubExprsCallback done) {
    impl.evalSubExprsIfNeededAsync(data, std::move(done));
  }
};
#endif

namespace internal {

template <typename SrcType, typename TargetType, bool IsSameT>
struct CoeffConv {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetType run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    internal::scalar_cast_op<SrcType, TargetType> converter;
    return converter(impl.coeff(index));
  }
};

template <typename SrcType, typename TargetType>
struct CoeffConv<SrcType, TargetType, true> {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetType run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    return impl.coeff(index);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode, bool ActuallyVectorize, bool IsSameT>
struct PacketConv {
  typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;

  static const int PacketSize = internal::unpacket_traits<TargetPacket>::size;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    internal::scalar_cast_op<SrcType, TargetType> converter;
    EIGEN_ALIGN_MAX typename internal::remove_const<TargetType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = converter(impl.coeff(index+i));
    }
    TargetPacket rslt = internal::pload<TargetPacket>(values);
    return rslt;
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode, bool IsSameT>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, true, IsSameT> {
  typedef typename internal::unpacket_traits<SrcPacket>::type SrcType;
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    const int SrcCoeffRatio = internal::type_casting_traits<SrcType, TargetType>::SrcCoeffRatio;
    const int TgtCoeffRatio = internal::type_casting_traits<SrcType, TargetType>::TgtCoeffRatio;
    PacketConverter<TensorEvaluator<ArgType, Device>, SrcPacket, TargetPacket,
                    SrcCoeffRatio, TgtCoeffRatio> converter(impl);
    return converter.template packet<LoadMode>(index);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, /*ActuallyVectorize=*/false, /*IsSameT=*/true> {
  typedef typename internal::unpacket_traits<TargetPacket>::type TargetType;
  static const int PacketSize = internal::unpacket_traits<TargetPacket>::size;

  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    EIGEN_ALIGN_MAX typename internal::remove_const<TargetType>::type values[PacketSize];
    for (int i = 0; i < PacketSize; ++i) values[i] = impl.coeff(index+i);
    return internal::pload<TargetPacket>(values);
  }
};

template <typename SrcPacket, typename TargetPacket, int LoadMode>
struct PacketConv<SrcPacket, TargetPacket, LoadMode, /*ActuallyVectorize=*/true, /*IsSameT=*/true> {
  template <typename ArgType, typename Device>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TargetPacket run(const TensorEvaluator<ArgType, Device>& impl, Index index) {
    return impl.template packet<LoadMode>(index);
  }
};

}  // namespace internal

// Eval as rvalue
template<typename TargetType, typename ArgType, typename Device>
struct TensorEvaluator<const TensorConversionOp<TargetType, ArgType>, Device>
{
  typedef TensorConversionOp<TargetType, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef TargetType Scalar;
  typedef TargetType CoeffReturnType;
  typedef typename internal::remove_all<typename internal::traits<ArgType>::Scalar>::type SrcType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename PacketType<SrcType, Device>::type PacketSourceType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  static const bool IsSameType = internal::is_same<TargetType, SrcType>::value;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      =
    #ifndef EIGEN_USE_SYCL
                        true,
    #else
                        TensorEvaluator<ArgType, Device>::PacketAccess &
                        internal::type_casting_traits<SrcType, TargetType>::VectorizedCast,
    #endif
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  struct TensorConversionOpBlockFactory {
    template <typename ArgXprType>
    struct XprType {
      typedef TensorConversionOp<TargetType, const ArgXprType> type;
    };

    template <typename ArgXprType>
    typename XprType<ArgXprType>::type expr(const ArgXprType& expr) const {
      return typename XprType<ArgXprType>::type(expr);
    }
  };

  typedef internal::TensorUnaryExprBlock<TensorConversionOpBlockFactory,
                                         ArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_impl(op.expression(), device)
  {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data)
  {
    return ConversionSubExprEval<IsSameType, TensorEvaluator<ArgType, Device>, EvaluatorPointerType>::run(m_impl, data);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType data, EvalSubExprsCallback done) {
    ConversionSubExprEvalAsync<IsSameType, TensorEvaluator<ArgType, Device>,
                               EvaluatorPointerType,
        EvalSubExprsCallback>::run(m_impl, data, std::move(done));
  }
#endif

  EIGEN_STRONG_INLINE void cleanup()
  {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return internal::CoeffConv<SrcType, TargetType, IsSameType>::run(m_impl,index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType
  packet(Index index) const {
    // If we are not going to do the cast, we just need to check that base
    // TensorEvaluator has packet access. Otherwise we also need to make sure,
    // that we have an implementation of vectorized cast.
    const bool Vectorizable =
        IsSameType
        ? TensorEvaluator<ArgType, Device>::PacketAccess
        : int(TensorEvaluator<ArgType, Device>::PacketAccess) &
          int(internal::type_casting_traits<SrcType, TargetType>::VectorizedCast);

    return internal::PacketConv<PacketSourceType, PacketReturnType, LoadMode,
                                Vectorizable, IsSameType>::run(m_impl, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double cast_cost = TensorOpCost::CastCost<SrcType, TargetType>();
    if (vectorized) {
      const double SrcCoeffRatio =
          internal::type_casting_traits<SrcType, TargetType>::SrcCoeffRatio;
      const double TgtCoeffRatio =
          internal::type_casting_traits<SrcType, TargetType>::TgtCoeffRatio;
      return m_impl.costPerCoeff(vectorized) * (SrcCoeffRatio / PacketSize) +
          TensorOpCost(0, 0, TgtCoeffRatio * (cast_cost / PacketSize));
    } else {
      return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, cast_cost);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return m_impl.getResourceRequirements();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    return TensorBlock(m_impl.block(desc, scratch),
                         TensorConversionOpBlockFactory());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  /// required by sycl in order to extract the sycl accessor
  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONVERSION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolution.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H

namespace Eigen {

/** \class TensorConvolution
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor convolution class.
  *
  *
  */
namespace internal {

template <typename Index, typename InputDims, int NumKernelDims, int Layout>
class IndexMapper {
 public:
  IndexMapper(const InputDims& input_dims, const array<Index, NumKernelDims>& kernel_dims,
              const array<Index, NumKernelDims>& indices) {

    array<Index, NumDims> dimensions = input_dims;
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = indices[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      dimensions[index] = result_dim;
    }

    array<Index, NumDims> inputStrides;
    array<Index, NumDims> outputStrides;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      inputStrides[0] = 1;
      outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        inputStrides[i] = inputStrides[i-1] * input_dims[i-1];
        outputStrides[i] = outputStrides[i-1] * dimensions[i-1];
      }
    } else {
      inputStrides[NumDims - 1] = 1;
      outputStrides[NumDims - 1] = 1;
      for (int i = static_cast<int>(NumDims) - 2; i >= 0; --i) {
        inputStrides[i] = inputStrides[i + 1] * input_dims[i + 1];
        outputStrides[i] = outputStrides[i + 1] * dimensions[i + 1];
      }
    }

    array<Index, NumDims> gpuInputDimensions;
    array<Index, NumDims> gpuOutputDimensions;
    array<Index, NumDims> tmp = dimensions;
    array<Index, NumDims> ordering;
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = i + offset;
      ordering[index] = indices[i];
      tmp[indices[i]] = -1;
      gpuInputDimensions[index] = input_dims[indices[i]];
      gpuOutputDimensions[index] = dimensions[indices[i]];
    }

    int written = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                      ? NumKernelDims
                      : 0;
    for (int i = 0; i < NumDims; ++i) {
      if (tmp[i] >= 0) {
        ordering[written] = i;
        gpuInputDimensions[written] = input_dims[i];
        gpuOutputDimensions[written] = dimensions[i];
        ++written;
      }
    }

    for (int i = 0; i < NumDims; ++i) {
      m_inputStrides[i] = inputStrides[ordering[i]];
      m_outputStrides[i] = outputStrides[ordering[i]];
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumDims; ++i) {
        if (i > NumKernelDims) {
          m_gpuInputStrides[i] =
              m_gpuInputStrides[i - 1] * gpuInputDimensions[i - 1];
          m_gpuOutputStrides[i] =
              m_gpuOutputStrides[i - 1] * gpuOutputDimensions[i - 1];
        } else {
          m_gpuInputStrides[i] = 1;
          m_gpuOutputStrides[i] = 1;
        }
      }
    } else {
      for (int i = NumDims - 1; i >= 0; --i) {
        if (static_cast<size_t>(i + 1) < offset) {
          m_gpuInputStrides[i] =
              m_gpuInputStrides[i + 1] * gpuInputDimensions[i + 1];
          m_gpuOutputStrides[i] =
              m_gpuOutputStrides[i + 1] * gpuOutputDimensions[i + 1];
        } else {
          m_gpuInputStrides[i] = 1;
          m_gpuOutputStrides[i] = 1;
        }
      }
    }
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputPlaneToTensorInputOffset(Index p) const {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int d = NumDims - 1; d > NumKernelDims; --d) {
        const Index idx = p / m_gpuInputStrides[d];
        inputIndex += idx * m_inputStrides[d];
        p -= idx * m_gpuInputStrides[d];
      }
      inputIndex += p * m_inputStrides[NumKernelDims];
    } else {
      std::ptrdiff_t limit = 0;
      if (NumKernelDims < NumDims) {
        limit = NumDims - NumKernelDims - 1;
      }
      for (int d = 0; d < limit; ++d) {
        const Index idx = p / m_gpuInputStrides[d];
        inputIndex += idx * m_inputStrides[d];
        p -= idx * m_gpuInputStrides[d];
      }
      inputIndex += p * m_inputStrides[limit];
    }
    return inputIndex;
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputPlaneToTensorOutputOffset(Index p) const {
    Index outputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int d = NumDims - 1; d > NumKernelDims; --d) {
        const Index idx = p / m_gpuOutputStrides[d];
        outputIndex += idx * m_outputStrides[d];
        p -= idx * m_gpuOutputStrides[d];
      }
      outputIndex += p * m_outputStrides[NumKernelDims];
    } else {
      std::ptrdiff_t limit = 0;
      if (NumKernelDims < NumDims) {
        limit = NumDims - NumKernelDims - 1;
      }
      for (int d = 0; d < limit; ++d) {
        const Index idx = p / m_gpuOutputStrides[d];
        outputIndex += idx * m_outputStrides[d];
        p -= idx * m_gpuOutputStrides[d];
      }
      outputIndex += p * m_outputStrides[limit];
    }
    return outputIndex;
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i, Index j) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset] + j * m_inputStrides[offset + 1];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i, Index j) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset] + j * m_outputStrides[offset + 1];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuInputKernelToTensorInputOffset(Index i, Index j, Index k) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_inputStrides[offset] + j * m_inputStrides[offset + 1] +
           k * m_inputStrides[offset + 2];
  }

  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Index mapGpuOutputKernelToTensorOutputOffset(Index i, Index j, Index k) const {
    const size_t offset = static_cast<int>(Layout) == static_cast<int>(ColMajor)
                              ? 0
                              : NumDims - NumKernelDims;
    return i * m_outputStrides[offset] + j * m_outputStrides[offset + 1] +
           k * m_outputStrides[offset + 2];
  }

 private:
  static const int NumDims = internal::array_size<InputDims>::value;
  array<Index, NumDims> m_inputStrides;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_gpuInputStrides;
  array<Index, NumDims> m_gpuOutputStrides;
};



template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct traits<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename promote_storage_type<typename InputXprType::Scalar,
                                        typename KernelXprType::Scalar>::ret Scalar;
  typedef typename promote_storage_type<typename traits<InputXprType>::StorageKind,
                                        typename traits<KernelXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<InputXprType>::Index,
                                      typename traits<KernelXprType>::Index>::type Index;
  typedef typename InputXprType::Nested LhsNested;
  typedef typename KernelXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<InputXprType>::NumDimensions;
  static const int Layout = traits<InputXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename InputXprType::Scalar, Scalar>::val,
  typename traits<InputXprType>::PointerType, typename traits<KernelXprType>::PointerType>::type PointerType;

  enum {
    Flags = 0
  };
};

template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct eval<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>, Eigen::Dense>
{
  typedef const TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>& type;
};

template<typename Dimensions, typename InputXprType, typename KernelXprType>
struct nested<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType>, 1, typename eval<TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> >::type>
{
  typedef TensorConvolutionOp<Dimensions, InputXprType, KernelXprType> type;
};

}  // end namespace internal



template<typename Indices, typename InputXprType, typename KernelXprType>
class TensorConvolutionOp : public TensorBase<TensorConvolutionOp<Indices, InputXprType, KernelXprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::promote_storage_type<typename InputXprType::CoeffReturnType,
                                                  typename KernelXprType::CoeffReturnType>::ret CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorConvolutionOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorConvolutionOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorConvolutionOp(const InputXprType& input, const KernelXprType& kernel, const Indices& dims)
      : m_input_xpr(input), m_kernel_xpr(kernel), m_indices(dims) {}

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Indices& indices() const { return m_indices; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename InputXprType::Nested>::type&
    inputExpression() const { return m_input_xpr; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename KernelXprType::Nested>::type&
    kernelExpression() const { return m_kernel_xpr; }

  protected:
    typename InputXprType::Nested m_input_xpr;
    typename KernelXprType::Nested m_kernel_xpr;
    const Indices m_indices;
};


template<typename Indices, typename InputArgType, typename KernelArgType, typename Device>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, Device>
{
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims = internal::array_size<typename TensorEvaluator<InputArgType, Device>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = int(TensorEvaluator<InputArgType, Device>::IsAligned) & int(TensorEvaluator<KernelArgType, Device>::IsAligned),
    PacketAccess = int(TensorEvaluator<InputArgType, Device>::PacketAccess) & int(TensorEvaluator<KernelArgType, Device>::PacketAccess),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_inputImpl(op.inputExpression(), device), m_kernelImpl(op.kernelExpression(), device), m_kernelArg(op.kernelExpression()), m_kernel(NULL), m_local_kernel(false), m_device(device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<KernelArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, Device>::Dimensions& input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, Device>::Dimensions& kernel_dims = m_kernelImpl.dimensions();

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStride[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStride[i] = m_inputStride[i - 1] * input_dims[i - 1];
      }
    } else {
      m_inputStride[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStride[i] = m_inputStride[i + 1] * input_dims[i + 1];
      }
    }

    m_dimensions = m_inputImpl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumKernelDims; ++i) {
        const Index index = op.indices()[i];
        const Index input_dim = input_dims[index];
        const Index kernel_dim = kernel_dims[i];
        const Index result_dim = input_dim - kernel_dim + 1;
        m_dimensions[index] = result_dim;
        if (i > 0) {
          m_kernelStride[i] = m_kernelStride[i - 1] * kernel_dims[i - 1];
        } else {
          m_kernelStride[0] = 1;
        }
        m_indexStride[i] = m_inputStride[index];
      }

      m_outputStride[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStride[i] = m_outputStride[i - 1] * m_dimensions[i - 1];
      }
    } else {
      for (int i = NumKernelDims - 1; i >= 0; --i) {
        const Index index = op.indices()[i];
        const Index input_dim = input_dims[index];
        const Index kernel_dim = kernel_dims[i];
        const Index result_dim = input_dim - kernel_dim + 1;
        m_dimensions[index] = result_dim;
        if (i < NumKernelDims - 1) {
          m_kernelStride[i] = m_kernelStride[i + 1] * kernel_dims[i + 1];
        } else {
          m_kernelStride[NumKernelDims - 1] = 1;
        }
        m_indexStride[i] = m_inputStride[index];
      }

      m_outputStride[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStride[i] = m_outputStride[i + 1] * m_dimensions[i + 1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar*) {
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    preloadKernel();
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_local_kernel) {
      m_device.deallocate((void*)m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }

  void evalTo(typename XprType::Scalar* buffer) {
    evalSubExprsIfNeeded(NULL);
    for (int i = 0; i < dimensions().TotalSize(); ++i) {
      buffer[i] += coeff(i);
    }
    cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    CoeffReturnType result = CoeffReturnType(0);
    convolve(firstInput(index), 0, NumKernelDims-1, result);
    return result;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(const Index index) const
  {
    Index indices[2] = {index, index+PacketSize-1};
    Index startInputs[2] = {0, 0};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_outputStride[i];
        const Index idx1 = indices[1] / m_outputStride[i];
        startInputs[0] += idx0 * m_inputStride[i];
        startInputs[1] += idx1 * m_inputStride[i];
        indices[0] -= idx0 * m_outputStride[i];
        indices[1] -= idx1 * m_outputStride[i];
      }
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_outputStride[i];
        const Index idx1 = indices[1] / m_outputStride[i];
        startInputs[0] += idx0 * m_inputStride[i];
        startInputs[1] += idx1 * m_inputStride[i];
        indices[0] -= idx0 * m_outputStride[i];
        indices[1] -= idx1 * m_outputStride[i];
      }
    }
    startInputs[0] += indices[0];
    startInputs[1] += indices[1];

    if (startInputs[1]-startInputs[0] == PacketSize-1) {
      PacketReturnType result = internal::pset1<PacketReturnType>(0);
      convolvePacket(startInputs[0], 0, NumKernelDims-1, result);
      return result;
    } else {
      EIGEN_ALIGN_MAX Scalar data[PacketSize];
      data[0] = Scalar(0);
      convolve(startInputs[0], 0, NumKernelDims-1, data[0]);
      for (int i = 1; i < PacketSize-1; ++i) {
        data[i] = Scalar(0);
        convolve(firstInput(index+i), 0, NumKernelDims-1, data[i]);
      }
      data[PacketSize-1] = Scalar(0);
      convolve(startInputs[1], 0, NumKernelDims-1, data[PacketSize-1]);
      return internal::pload<PacketReturnType>(data);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost =
        TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() +
         TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) +
                          m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized,
                                       PacketSize));
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

 private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStride[i];
        startInput += idx * m_inputStride[i];
        index -= idx * m_outputStride[i];
      }
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStride[i];
        startInput += idx * m_inputStride[i];
        index -= idx * m_outputStride[i];
      }
    }
    startInput += index;
    return startInput;
  }

  EIGEN_DEVICE_FUNC void convolve(Index firstIndex, Index firstKernel, int DimIndex, CoeffReturnType& accum) const {
    for (int j = 0; j < m_kernelImpl.dimensions()[DimIndex]; ++j) {
      const Index input = firstIndex + j * m_indexStride[DimIndex];
      const Index kernel = firstKernel + j * m_kernelStride[DimIndex];
      if (DimIndex > 0) {
        convolve(input, kernel, DimIndex-1, accum);
      } else {
        accum += m_inputImpl.coeff(input) * m_kernel[kernel];
      }
    }
  }

  template <typename Packet>
  EIGEN_DEVICE_FUNC void convolvePacket(Index firstIndex, Index firstKernel, int DimIndex, Packet& accum) const {
    for (int j = 0; j < m_kernelImpl.dimensions()[DimIndex]; ++j) {
      const Index input = firstIndex + j * m_indexStride[DimIndex];
      const Index kernel = firstKernel + j * m_kernelStride[DimIndex];
      if (DimIndex > 0) {
        convolvePacket(input, kernel, DimIndex-1, accum);
      } else {
        accum = internal::pmadd<Packet>(m_inputImpl.template packet<Unaligned>(input), internal::pset1<Packet>(m_kernel[kernel]), accum);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    const Scalar* in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      size_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      Scalar* local = (Scalar*)m_device.allocate_temp(kernel_sz);
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(local, m_kernelArg);
      const bool Vectorize = internal::IsVectorizable<Device, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, Device, Vectorize>::run(evalToTmp, m_device);

      m_kernel = local;
      m_local_kernel = true;
    }
  }

  array<Index, NumDims> m_inputStride;
  array<Index, NumDims> m_outputStride;

  array<Index, NumKernelDims> m_indexStride;
  array<Index, NumKernelDims> m_kernelStride;
  TensorEvaluator<InputArgType, Device> m_inputImpl;
  TensorEvaluator<KernelArgType, Device> m_kernelImpl;
  Dimensions m_dimensions;

  KernelArgType m_kernelArg;
  const Scalar* m_kernel;
  bool m_local_kernel;
  const Device EIGEN_DEVICE_REF m_device;
};




// Use an optimized implementation of the evaluation code for GPUs whenever possible.
#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)

template <int StaticKernelSize>
struct GetKernelSize {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int operator() (const int /*kernelSize*/) const {
    return StaticKernelSize;
  }
};
template <>
struct GetKernelSize<Dynamic> {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int operator() (const int kernelSize) const {
    return kernelSize;
  }
};

template <typename InputEvaluator, typename Index, typename InputDims,
          int StaticKernelSize>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel1D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 1, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const int numPlanes, const int numX,
    const int maxX, const int kernelSize, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + GetKernelSize<StaticKernelSize>()(kernelSize);
  const int num_x_output = last_x - first_x + 1;

  const int first_plane = blockIdx.y * blockDim.y;
  const int plane_stride = blockDim.y * gridDim.y;

  for (int p = first_plane + threadIdx.y; p < numPlanes; p += plane_stride) {
    // Load inputs to shared memory
    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = threadIdx.y * num_x_input;
    #pragma unroll
    for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
      const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x);
      s[i + plane_kernel_offset] = eval.coeff(tensor_index);
    }

    __syncthreads();

    // Compute the convolution
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    #pragma unroll
    for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
      const int kernel_offset = plane_kernel_offset + i;
      float result = 0.0f;
      #pragma unroll
      for (int k = 0; k < GetKernelSize<StaticKernelSize>()(kernelSize); ++k) {
        result += s[k + kernel_offset] * kernel[k];
      }
      const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x);
      buffer[tensor_index] = result;
    }
    __syncthreads();
  }
};

template <typename InputEvaluator, typename Index, typename InputDims,
          int StaticKernelSizeX, int StaticKernelSizeY>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel2D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 2, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const int numPlanes, const int numX,
    const int maxX, const int numY, const int maxY, const int kernelSizeX,
    const int kernelSizeY, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + GetKernelSize<StaticKernelSizeX>()(kernelSizeX);
  const int num_x_output = last_x - first_x + 1;

  const int first_y = blockIdx.y * maxY;
  const int last_y = (first_y + maxY < numY ? first_y + maxY : numY) - 1;
  const int num_y_input = last_y - first_y + GetKernelSize<StaticKernelSizeY>()(kernelSizeY);
  const int num_y_output = last_y - first_y + 1;

  const int first_plane = blockIdx.z * blockDim.z;
  const int plane_stride = blockDim.z * gridDim.z;

  for (int p = first_plane + threadIdx.z; p < numPlanes; p += plane_stride) {

    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = threadIdx.z * num_y_input;

    // Load inputs to shared memory
    #pragma unroll
    for (int j = threadIdx.y; j < num_y_input; j += blockDim.y) {
      const int input_offset = num_x_input * (j + plane_kernel_offset);
      #pragma unroll
      for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
        const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x, j+first_y);
        s[i + input_offset] = eval.coeff(tensor_index);
      }
    }

    __syncthreads();

    // Convolution
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    #pragma unroll
    for (int j = threadIdx.y; j < num_y_output; j += blockDim.y) {
      #pragma unroll
      for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
        float result = 0.0f;
        #pragma unroll
        for (int l = 0; l < GetKernelSize<StaticKernelSizeY>()(kernelSizeY); ++l) {
          const int kernel_offset = kernelSizeX * l;
          const int input_offset = i + num_x_input * (j + l + plane_kernel_offset);
          #pragma unroll
          for (int k = 0; k < GetKernelSize<StaticKernelSizeX>()(kernelSizeX); ++k) {
            result += s[k + input_offset] * kernel[k + kernel_offset];
          }
        }
        const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x, j+first_y);
        buffer[tensor_index] = result;
      }
    }

    __syncthreads();
  }
};

template <typename InputEvaluator, typename Index, typename InputDims>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void EigenConvolutionKernel3D(
    InputEvaluator eval,
    const internal::IndexMapper<Index, InputDims, 3, InputEvaluator::Layout>
        indexMapper,
    const float* __restrict kernel, const size_t numPlanes, const size_t numX,
    const size_t maxX, const size_t numY, const size_t maxY, const size_t numZ,
    const size_t maxZ, const size_t kernelSizeX, const size_t kernelSizeY,
    const size_t kernelSizeZ, float* buffer) {
#if defined(EIGEN_HIPCC)
  HIP_DYNAMIC_SHARED(float, s)
#else
  extern __shared__ float s[];
#endif

  // Load inputs to shared memory
  const int first_x = blockIdx.x * maxX;
  const int last_x = (first_x + maxX < numX ? first_x + maxX : numX) - 1;
  const int num_x_input = last_x - first_x + kernelSizeX;

  const int first_y = blockIdx.y * maxY;
  const int last_y = (first_y + maxY < numY ? first_y + maxY : numY) - 1;
  const int num_y_input = last_y - first_y + kernelSizeY;

  const int first_z = blockIdx.z * maxZ;
  const int last_z = (first_z + maxZ < numZ ? first_z + maxZ : numZ) - 1;
  const int num_z_input = last_z - first_z + kernelSizeZ;

  for (int p = 0; p < numPlanes; ++p) {

    const int plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
    const int plane_kernel_offset = 0;

    for (int k = threadIdx.z; k < num_z_input; k += blockDim.z) {
      for (int j = threadIdx.y; j < num_y_input; j += blockDim.y) {
        for (int i = threadIdx.x; i < num_x_input; i += blockDim.x) {
          const int tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i+first_x, j+first_y, k+first_z);
          s[i + num_x_input * (j + num_y_input * (k + plane_kernel_offset))] = eval.coeff(tensor_index);
        }
      }
    }

    __syncthreads();

    // Convolution
    const int num_z_output = last_z - first_z + 1;
    const int num_y_output = last_y - first_y + 1;
    const int num_x_output = last_x - first_x + 1;
    const int plane_output_offset = indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p);

    for (int k = threadIdx.z; k < num_z_output; k += blockDim.z) {
      for (int j = threadIdx.y; j < num_y_output; j += blockDim.y) {
        for (int i = threadIdx.x; i < num_x_output; i += blockDim.x) {
          float result = 0.0f;
          for (int n = 0; n < kernelSizeZ; ++n) {
            for (int m = 0; m < kernelSizeY; ++m) {
              for (int l = 0; l < kernelSizeX; ++l) {
                result += s[i + l + num_x_input * (j + m + num_y_input * (k + n + plane_kernel_offset))] * kernel[l + kernelSizeX * (m + kernelSizeY * n)];
              }
            }
          }
          const int tensor_index = plane_output_offset + indexMapper.mapGpuOutputKernelToTensorOutputOffset(i+first_x, j+first_y, k+first_z);
          buffer[tensor_index] = result;
        }
      }
    }
    __syncthreads();
  }
};



template<typename Indices, typename InputArgType, typename KernelArgType>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, GpuDevice>
{
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims =  internal::array_size<typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename TensorEvaluator<KernelArgType, GpuDevice>::Dimensions KernelDimensions;

  enum {
    IsAligned = TensorEvaluator<InputArgType, GpuDevice>::IsAligned & TensorEvaluator<KernelArgType, GpuDevice>::IsAligned,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, GpuDevice>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const GpuDevice& device)
      : m_inputImpl(op.inputExpression(), device), m_kernelImpl(op.kernelExpression(), device), m_kernelArg(op.kernelExpression()), m_indices(op.indices()), m_buf(NULL), m_kernel(NULL), m_local_kernel(false), m_device(device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, GpuDevice>::Layout) == static_cast<int>(TensorEvaluator<KernelArgType, GpuDevice>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions& input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, GpuDevice>::Dimensions& kernel_dims = m_kernelImpl.dimensions();

    m_dimensions = m_inputImpl.dimensions();
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = op.indices()[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      m_dimensions[index] = result_dim;
    }
  }

  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, GpuDevice>::type PacketReturnType;
  typedef typename InputArgType::Scalar Scalar;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(Scalar* data) {
    preloadKernel();
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      executeEval(data);
      return false;
    } else {
      m_buf = (Scalar*)m_device.allocate(dimensions().TotalSize() * sizeof(Scalar));
      executeEval(m_buf);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_buf) {
      m_device.deallocate(m_buf);
      m_buf = NULL;
    }
    if (m_local_kernel) {
      m_device.deallocate((void*)m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }

  EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    const Scalar* in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      size_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      Scalar* local = (Scalar*)m_device.allocate(kernel_sz);
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(local, m_kernelArg);
      const bool PacketAccess = internal::IsVectorizable<GpuDevice, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, GpuDevice, PacketAccess>::run(evalToTmp, m_device);

      m_kernel = local;
      m_local_kernel = true;
    }
  }

  static unsigned int ceil(unsigned int num, unsigned int denom) {
    const unsigned int rounded_toward_zero = num / denom;
    if (num > rounded_toward_zero * denom) {
      return rounded_toward_zero + 1;
    }
    return rounded_toward_zero;
  }

  void executeEval(Scalar* data) const {
    typedef typename TensorEvaluator<InputArgType, GpuDevice>::Dimensions InputDims;

    const int maxSharedMem = m_device.sharedMemPerBlock();
    const int maxThreadsPerBlock = m_device.maxGpuThreadsPerBlock();
    const int maxBlocksPerProcessor = m_device.maxGpuThreadsPerMultiProcessor() / maxThreadsPerBlock;
    const int numMultiProcessors = m_device.getNumGpuMultiProcessors();
    const int warpSize = 32;

    switch (NumKernelDims) {
      case 1: {
        const int kernel_size = m_kernelImpl.dimensions().TotalSize();

        const int numX = dimensions()[m_indices[0]];
        const int numP = dimensions().TotalSize() / numX;
        int maxX;
        dim3 block_size;

        const int single_stride_dim =
            static_cast<int>(Layout) == static_cast<int>(ColMajor)
                ? 0
                : m_inputImpl.dimensions().rank() - 1;
        if (m_indices[0] == single_stride_dim) {
          // Maximum the reuse
          const int inner_dim = ((maxSharedMem / (sizeof(Scalar)) - kernel_size + 1 + 31) / 32) * 32;
          maxX = numext::mini<int>(inner_dim, numX);
          const int maxP = numext::mini<int>(maxSharedMem / ((kernel_size - 1 + maxX) * sizeof(Scalar)), numP);
          block_size.x = numext::mini(maxThreadsPerBlock, maxX);
          block_size.y = numext::mini<int>(maxThreadsPerBlock / block_size.x, maxP);
        }
        else {
          // Read as much as possible alongside the inner most dimension, that is the plane
          const int inner_dim = maxSharedMem / ((warpSize + kernel_size) * sizeof(Scalar));
          const int maxP = numext::mini<int>(inner_dim, numP);
          maxX = numext::mini<int>(maxSharedMem / (inner_dim * sizeof(Scalar)) - kernel_size + 1, numX);

          block_size.x = numext::mini(warpSize, maxX);
          block_size.y = numext::mini<int>(maxThreadsPerBlock/block_size.x, maxP);
        }

        const int shared_mem = block_size.y * (maxX + kernel_size - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        const int num_x_blocks = ceil(numX, maxX);
        const int blocksPerProcessor = numext::mini(maxBlocksPerProcessor, maxSharedMem / shared_mem);
        const int num_y_blocks = ceil(numMultiProcessors * blocksPerProcessor, num_x_blocks);

        dim3 num_blocks(num_x_blocks, numext::mini<int>(num_y_blocks, ceil(numP, block_size.y)));


        //cout << "launching 1D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " maxX: " << maxX << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;

        const array<Index, 1> indices(m_indices[0]);
        const array<Index, 1> kernel_dims(m_kernelImpl.dimensions()[0]);
        internal::IndexMapper<Index, InputDims, 1, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);
        switch(kernel_size) {
          case 4: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, 4, data);
            break;
          }
          case 7: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, 7, data);
            break;
          }
          default: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel1D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, kernel_size, data);
          }
        }
        break;
      }

      case 2: {
        const int idxX =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 1;
        const int idxY =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 0;
        const int kernel_size_x = m_kernelImpl.dimensions()[idxX];
        const int kernel_size_y = m_kernelImpl.dimensions()[idxY];

        const int numX = dimensions()[m_indices[idxX]];
        const int numY = dimensions()[m_indices[idxY]];
        const int numP = dimensions().TotalSize() / (numX*numY);

        const float scaling_factor = sqrtf(static_cast<float>(maxSharedMem) / (sizeof(Scalar) * kernel_size_y * kernel_size_x));

        // Snap maxX to warp size
        int inner_dim = ((static_cast<int>(scaling_factor * kernel_size_x) - kernel_size_x + 1 + 32) / 32) * 32;
        const int maxX = numext::mini<int>(inner_dim, numX);
        const int maxY = numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1)) - kernel_size_y + 1, numY);
        const int maxP = numext::mini<int>(maxSharedMem / ((kernel_size_x - 1 + maxX) * (kernel_size_y - 1 + maxY) * sizeof(Scalar)), numP);

        dim3 block_size;
        block_size.x = numext::mini(1024, maxX);
        block_size.y = numext::mini<int>(1024/block_size.x, maxY);
        block_size.z = numext::mini<int>(1024/(block_size.x*block_size.y), maxP);

        const int shared_mem = block_size.z * (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        const int num_x_blocks = ceil(numX, maxX);
        const int num_y_blocks = ceil(numY, maxY);
        const int blocksPerProcessor = numext::mini(maxBlocksPerProcessor, maxSharedMem / shared_mem);
        const int num_z_blocks = ceil(numMultiProcessors * blocksPerProcessor, num_x_blocks * num_y_blocks);

        dim3 num_blocks(num_x_blocks, num_y_blocks, numext::mini<int>(num_z_blocks, ceil(numP, block_size.z)));


        //cout << "launching 2D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y  << " block_size.z: " << block_size.z << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " num_blocks.z: " << num_blocks.z << " maxX: " << maxX << " maxY: " << maxY << " maxP: " << maxP << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;

        const array<Index, 2> indices(m_indices[idxX], m_indices[idxY]);
        const array<Index, 2> kernel_dims(m_kernelImpl.dimensions()[idxX],
                                          m_kernelImpl.dimensions()[idxY]);
        internal::IndexMapper<Index, InputDims, 2, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);
        switch (kernel_size_x) {
          case 4: {
            switch (kernel_size_y) {
              case 7: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4, 7>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 4, 7, data);
                break;
              }
              default: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 4, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 4, kernel_size_y, data);
                break;
              }
            }
            break;
          }
          case 7: {
            switch (kernel_size_y) {
              case 4: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7, 4>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 7, 4, data);
                break;
              }
              default: {
                LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, 7, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, 7, kernel_size_y, data);
                break;
              }
            }
            break;
          }
          default: {
            LAUNCH_GPU_KERNEL((EigenConvolutionKernel2D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims, Dynamic, Dynamic>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, kernel_size_x, kernel_size_y, data);
            break;
          }
        }
        break;
      }

      case 3: {
        const int idxX =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 2;
        const int idxY =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 1;
        const int idxZ =
            static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 2 : 0;

        const int kernel_size_x = m_kernelImpl.dimensions()[idxX];
        const int kernel_size_y = m_kernelImpl.dimensions()[idxY];
        const int kernel_size_z = m_kernelImpl.dimensions()[idxZ];

        const int numX = dimensions()[m_indices[idxX]];
        const int numY = dimensions()[m_indices[idxY]];
        const int numZ = dimensions()[m_indices[idxZ]];
        const int numP = dimensions().TotalSize() / (numX*numY*numZ);

        const int maxX = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * kernel_size_y * kernel_size_z) - kernel_size_x + 1, numX));
        const int maxY = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1) * kernel_size_z) - kernel_size_y + 1, numY));
        const int maxZ = numext::mini<int>(128, numext::mini<int>(maxSharedMem / (sizeof(Scalar) * (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1)) - kernel_size_z + 1, numZ));

        dim3 block_size;
        block_size.x = numext::mini(32, maxX);
        block_size.y = numext::mini(32, maxY);
        block_size.z = numext::mini<int>(1024/(block_size.x*block_size.y), maxZ);
        dim3 num_blocks(ceil(numX, maxX), ceil(numY, maxY), ceil(numZ, maxZ));

        const int shared_mem = (maxX + kernel_size_x - 1) * (maxY + kernel_size_y - 1) * (maxZ + kernel_size_z - 1) * sizeof(Scalar);
        gpu_assert(shared_mem <= maxSharedMem);

        //cout << "launching 3D kernel with block_size.x: " << block_size.x << " block_size.y: " << block_size.y  << " block_size.z: " << block_size.z << " num_blocks.x: " << num_blocks.x << " num_blocks.y: " << num_blocks.y << " num_blocks.z: " << num_blocks.z  << " shared_mem: " << shared_mem << " in stream " << m_device.stream() << endl;
        const array<Index, 3> indices(m_indices[idxX], m_indices[idxY],
                                      m_indices[idxZ]);
        const array<Index, 3> kernel_dims(m_kernelImpl.dimensions()[idxX],
                                          m_kernelImpl.dimensions()[idxY],
                                          m_kernelImpl.dimensions()[idxZ]);
        internal::IndexMapper<Index, InputDims, 3, Layout> indexMapper(
            m_inputImpl.dimensions(), kernel_dims, indices);

        LAUNCH_GPU_KERNEL((EigenConvolutionKernel3D<TensorEvaluator<InputArgType, GpuDevice>, Index, InputDims>), num_blocks, block_size, shared_mem, m_device, m_inputImpl, indexMapper, m_kernel, numP, numX, maxX, numY, maxY, numZ, maxZ, kernel_size_x, kernel_size_y, kernel_size_z, data);
        break;
      }

      default: {
        EIGEN_STATIC_ASSERT((NumKernelDims >= 1 && NumKernelDims <= 3), THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    eigen_assert(m_buf);
    eigen_assert(index < m_dimensions.TotalSize());
    return m_buf[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(const Index index) const
  {
    eigen_assert(m_buf);
    eigen_assert(index < m_dimensions.TotalSize());
    return internal::ploadt<PacketReturnType, LoadMode>(m_buf+index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): FIXME: For now, this is just a copy of the CPU cost
    // model.
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost =
        TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() +
         TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) +
                          m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized,
                                       PacketSize));
  }

 private:
  // No assignment (copies are needed by the kernels)
  TensorEvaluator& operator = (const TensorEvaluator&);

  TensorEvaluator<InputArgType, GpuDevice> m_inputImpl;
  TensorEvaluator<KernelArgType, GpuDevice> m_kernelImpl;
  KernelArgType m_kernelArg;
  Indices m_indices;
  Dimensions m_dimensions;
  Scalar* m_buf;
  const Scalar* m_kernel;
  bool m_local_kernel;

  const GpuDevice& m_device;
};
#endif


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolutionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>

//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_SYCL_H
#define EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_SYCL_H

namespace Eigen {

/** \class TensorConvolution
 * \ingroup CXX11_Tensor_Module
 *
 * \brief Tensor convolution class.
 *
 *
 */

enum class convolution_type { CONV1D, CONV2D, CONV3D };
template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor, convolution_type Conv_Dim>
struct EigenConvolutionKernel;
template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV1D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 1, Evaluator::Layout> indexMapper;
  const size_t kernelSize;
  const cl::sycl::range<2> input_range;
  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 1, Evaluator::Layout> indexMapper_,
                         const size_t kernelSize_, const cl::sycl::range<2> input_range_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernelSize(kernelSize_),
        input_range(input_range_) {}

  template <typename BooleanDim2>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim2 boolean_check) {
    return (boolean_check[0] && boolean_check[1]);
  }
  void operator()(cl::sycl::nd_item<2> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    // the required row to be calculated for the for each plane in shered memory
    const size_t num_input = (itemID.get_local_range()[0] + kernelSize - 1);
    const size_t plane_kernel_offset = itemID.get_local_id(1) * num_input;
    const size_t input_offset = itemID.get_group(0) * itemID.get_local_range()[0];
    const size_t plane_tensor_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(itemID.get_global_id(1));
    /// fill the shared memory
    for (size_t i = itemID.get_local_id(0); i < num_input; i += itemID.get_local_range()[0]) {
      const size_t local_index = i + plane_kernel_offset;
      const size_t tensor_index =
          plane_tensor_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(i + input_offset);

      local_acc[local_index] =
          (((i + input_offset) < (input_range[0] + kernelSize - 1)) && itemID.get_global_id(1) < input_range[1])
              ? device_evaluator.coeff(tensor_index)
              : CoeffReturnType(0);
    }

    itemID.barrier(cl::sycl::access::fence_space::local_space);

    // calculate the convolution // output start x
    const size_t first_output_start = itemID.get_group(0) * (itemID.get_local_range()[0]);
    if (boundary_check(itemID.get_global_id() < input_range)) {
      CoeffReturnType result = static_cast<CoeffReturnType>(0);
      const size_t index = plane_kernel_offset + itemID.get_local_id(0);
      for (size_t k = 0; k < kernelSize; ++k) {
        result += (local_acc[k + index] * kernel_ptr[k]);
      }
      const size_t tensor_index =
          indexMapper.mapGpuOutputPlaneToTensorOutputOffset(itemID.get_global_id(1)) +
          indexMapper.mapGpuOutputKernelToTensorOutputOffset(itemID.get_local_id(0) + first_output_start);
      buffer_ptr[tensor_index] = result;
    }
  }
};

template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV2D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 2, Evaluator::Layout> indexMapper;
  const cl::sycl::range<2> kernel_size;
  const cl::sycl::range<3> input_range;
  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 2, Evaluator::Layout> indexMapper_,
                         const cl::sycl::range<2> kernel_size_, const cl::sycl::range<3> input_range_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernel_size(kernel_size_),
        input_range(input_range_) {}
  template <typename BooleanDim3>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim3 boolean_check) {
    return (boolean_check[0] && boolean_check[1] && boolean_check[2]);
  }

  void operator()(cl::sycl::nd_item<3> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    // the required row to be calculated for the for each plane in shered memory
    const auto num_input = cl::sycl::range<2>{
        (cl::sycl::range<2>(itemID.get_local_range()[0], itemID.get_local_range()[1]) + kernel_size - 1)};

    const size_t plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(itemID.get_global_id(2));
    const size_t plane_kernel_offset = itemID.get_local_id(2) * num_input[1];

    const auto input_offset = cl::sycl::range<2>{itemID.get_group(0) * itemID.get_local_range()[0],
                                                 itemID.get_group(1) * itemID.get_local_range()[1]};
      
    // fill the local memory
    bool in_range_dim2 = itemID.get_global_id(2) < input_range[2];
    for (size_t j = itemID.get_local_id(1); j < num_input[1]; j += itemID.get_local_range()[1]) {
      const size_t local_input_offset = num_input[0] * (j + plane_kernel_offset);
      bool in_range_dim1 = ((j + input_offset[1]) < (input_range[1] + kernel_size[1] - 1)); 
      for (size_t i = itemID.get_local_id(0); i < num_input[0]; i += itemID.get_local_range()[0]) {
        const size_t local_index = i + local_input_offset;
        const size_t tensor_index = plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(
                                                             i + input_offset[0], j + input_offset[1]);
        local_acc[local_index] = (((i + input_offset[0]) < (input_range[0] + kernel_size[0] - 1)) &&
                                  in_range_dim1 && in_range_dim2)
                                     ? device_evaluator.coeff(tensor_index)
                                     : CoeffReturnType(0);
      }
    }

    itemID.barrier(cl::sycl::access::fence_space::local_space);

    // output offset start for each thread
    const auto output_offset = cl::sycl::range<2>{itemID.get_group(0) * itemID.get_local_range()[0],
                                                  itemID.get_group(1) * itemID.get_local_range()[1]};

    if (boundary_check(itemID.get_global_id() < input_range)) {
      CoeffReturnType result = static_cast<CoeffReturnType>(0);

      for (size_t j = 0; j < kernel_size[1]; j++) {
        size_t kernel_offset = kernel_size[0] * j;
        const size_t index =
            (num_input[0] * (plane_kernel_offset + j + itemID.get_local_id(1))) + itemID.get_local_id(0);
        for (size_t i = 0; i < kernel_size[0]; i++) {
          result += (local_acc[i + index] * kernel_ptr[i + kernel_offset]);
        }
      }
      const size_t tensor_index =
          indexMapper.mapGpuOutputPlaneToTensorOutputOffset(itemID.get_global_id(2)) +
          indexMapper.mapGpuOutputKernelToTensorOutputOffset(itemID.get_local_id(0) + output_offset[0],
                                                             itemID.get_local_id(1) + output_offset[1]);

      buffer_ptr[tensor_index] = result;
    }
  }
};

template <typename Evaluator, typename CoeffReturnType, typename KernelType, typename Index, typename InputDims,
          typename Kernel_accessor, typename Buffer_accessor>
struct EigenConvolutionKernel<Evaluator, CoeffReturnType, KernelType, Index, InputDims, Kernel_accessor,
                              Buffer_accessor, convolution_type::CONV3D> {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      Local_accessor;
  Local_accessor local_acc;
  Evaluator device_evaluator;
  Kernel_accessor kernel_filter;
  Buffer_accessor buffer_acc;
  internal::IndexMapper<Index, InputDims, 3, Evaluator::Layout> indexMapper;
  const cl::sycl::range<3> kernel_size;
  const cl::sycl::range<3> input_range;
  const size_t numP;

  EigenConvolutionKernel(Local_accessor local_acc_, Evaluator device_evaluator_, Kernel_accessor kernel_filter_,
                         Buffer_accessor buffer_acc_,
                         internal::IndexMapper<Index, InputDims, 3, Evaluator::Layout> indexMapper_,
                         const cl::sycl::range<3> kernel_size_, const cl::sycl::range<3> input_range_,
                         const size_t numP_)
      : local_acc(local_acc_),
        device_evaluator(device_evaluator_),
        kernel_filter(kernel_filter_),
        buffer_acc(buffer_acc_),
        indexMapper(indexMapper_),
        kernel_size(kernel_size_),
        input_range(input_range_),
        numP(numP_) {}
  template <typename BooleanDim3>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool boundary_check(const BooleanDim3 boolean_check) {
    return (boolean_check[0] && boolean_check[1] && boolean_check[2]);
  }
  void operator()(cl::sycl::nd_item<3> itemID) {
    auto buffer_ptr = buffer_acc.get_pointer();
    auto kernel_ptr = kernel_filter.get_pointer();
    const auto num_input = cl::sycl::range<3>{itemID.get_local_range() + kernel_size - 1};

    const auto input_offset = cl::sycl::range<3>{itemID.get_group().get_id() * itemID.get_local_range()};

    const auto output_offset =
          cl::sycl::range<3>{itemID.get_group().get_id() * itemID.get_local_range() + itemID.get_local_id()};

    for (size_t p = 0; p < numP; p++) {
      /// fill the shared memory
      const size_t plane_input_offset = indexMapper.mapGpuInputPlaneToTensorInputOffset(p);
      for (size_t k = itemID.get_local_id(2); k < num_input[2]; k += itemID.get_local_range()[2]) {
        size_t local_index_dim2 = num_input[0] * num_input[1] * k;
        bool cond_k_dim = (k + input_offset[2] < (input_range[2] + kernel_size[2] - 1));
        for (size_t j = itemID.get_local_id(1); j < num_input[1]; j += itemID.get_local_range()[1]) {
          bool cond_j_dim = cond_k_dim && (j + input_offset[1] < (input_range[1] + kernel_size[1] - 1));
          size_t local_index_dim1 = (num_input[0] * j)  + local_index_dim2;
          for (size_t i = itemID.get_local_id(0); i < num_input[0]; i += itemID.get_local_range()[0]) {
            bool conds = cond_j_dim && (i + input_offset[0] < (input_range[0] + kernel_size[0] - 1));
            const size_t local_index = local_index_dim1 + i;
            const size_t tensor_index =
                plane_input_offset + indexMapper.mapGpuInputKernelToTensorInputOffset(
                                         i + input_offset[0], j + input_offset[1], k + input_offset[2]);
            local_acc[local_index] = conds ? device_evaluator.coeff(tensor_index) : CoeffReturnType(0);
          }
        }
      }
      itemID.barrier(cl::sycl::access::fence_space::local_space);

      // calculate the convolution

      if (boundary_check(itemID.get_global_id() < input_range)) {
        CoeffReturnType result = static_cast<CoeffReturnType>(0);
        for (size_t k = 0; k < kernel_size[2]; k++) {
          for (size_t j = 0; j < kernel_size[1]; j++) {
            for (size_t i = 0; i < kernel_size[0]; i++) {
              const size_t kernel_index = i + kernel_size[0] * (j + kernel_size[1] * k);
              const size_t local_index =
                  ((i + itemID.get_local_id(0)) +
                   num_input[0] * ((j + itemID.get_local_id(1)) + num_input[1] * (k + itemID.get_local_id(2))));

              result += (local_acc[local_index] * kernel_ptr[kernel_index]);
            }
          }
        }
        const size_t tensor_index =
            indexMapper.mapGpuOutputPlaneToTensorOutputOffset(p) +
            indexMapper.mapGpuOutputKernelToTensorOutputOffset(output_offset[0], output_offset[1], output_offset[2]);
        buffer_ptr[tensor_index] = result;
      }

      itemID.barrier(cl::sycl::access::fence_space::local_space);
    }
  }
};

template <typename Indices, typename InputArgType, typename KernelArgType>
struct TensorEvaluator<const TensorConvolutionOp<Indices, InputArgType, KernelArgType>, Eigen::SyclDevice> {
  typedef TensorConvolutionOp<Indices, InputArgType, KernelArgType> XprType;

  static const int NumDims =
      internal::array_size<typename TensorEvaluator<InputArgType, Eigen::SyclDevice>::Dimensions>::value;
  static const int NumKernelDims = internal::array_size<Indices>::value;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Dimensions KernelDimensions;
  typedef const Eigen::SyclDevice Device;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Eigen::SyclDevice>::type PacketReturnType;
  typedef typename InputArgType::Scalar Scalar;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Eigen::SyclDevice> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<const CoeffReturnType, Eigen::SyclDevice> KernelStorage;

  enum {
    IsAligned = TensorEvaluator<InputArgType, Eigen::SyclDevice>::IsAligned &
                TensorEvaluator<KernelArgType, Eigen::SyclDevice>::IsAligned,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<InputArgType, Eigen::SyclDevice>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType &op, const Eigen::SyclDevice &device)
      : m_inputImpl(op.inputExpression(), device),
        m_kernelArg(op.kernelExpression()),
        m_kernelImpl(op.kernelExpression(), device),
        m_indices(op.indices()),
        m_buf(NULL),
        m_kernel(NULL),
        m_local_kernel(false),
        m_device(device) {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<InputArgType, Eigen::SyclDevice>::Layout) ==
                         static_cast<int>(TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Layout)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);

    const typename TensorEvaluator<InputArgType, Eigen::SyclDevice>::Dimensions &input_dims = m_inputImpl.dimensions();
    const typename TensorEvaluator<KernelArgType, Eigen::SyclDevice>::Dimensions &kernel_dims =
        m_kernelImpl.dimensions();

    m_dimensions = m_inputImpl.dimensions();
    for (int i = 0; i < NumKernelDims; ++i) {
      const Index index = op.indices()[i];
      const Index input_dim = input_dims[index];
      const Index kernel_dim = kernel_dims[i];
      const Index result_dim = input_dim - kernel_dim + 1;
      m_dimensions[index] = result_dim;
    }
  }

  EIGEN_DEVICE_FUNC const Dimensions &dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    preloadKernel();
    m_inputImpl.evalSubExprsIfNeeded(NULL);
    if (data) {
      executeEval(data);
      return false;
    } else {
      m_buf = (EvaluatorPointerType)m_device.get(
          (Scalar *)m_device.allocate_temp(dimensions().TotalSize() * sizeof(Scalar)));
      executeEval(m_buf);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_inputImpl.cleanup();
    if (m_buf) {
      m_device.deallocate_temp(m_buf);
      m_buf = NULL;
    }
    if (m_local_kernel) {
      m_device.deallocate_temp(m_kernel);
      m_local_kernel = false;
    }
    m_kernel = NULL;
  }
  /// used by sycl in order to build the sycl buffer
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Device &device() const { return m_device; }
  /// used by sycl in order to build the sycl buffer
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return m_buf; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void preloadKernel() {
    // Don't make a local copy of the kernel unless we have to (i.e. it's an
    // expression that needs to be evaluated)
    typename KernelStorage::Type in_place = m_kernelImpl.data();
    if (in_place) {
      m_kernel = in_place;
      m_local_kernel = false;
    } else {
      ptrdiff_t kernel_sz = m_kernelImpl.dimensions().TotalSize() * sizeof(Scalar);
      EvaluatorPointerType local = (EvaluatorPointerType)m_device.get((Scalar *)m_device.allocate_temp(kernel_sz));
      typedef TensorEvalToOp<const KernelArgType> EvalTo;
      EvalTo evalToTmp(m_device.get(local), m_kernelArg);
      const bool PacketAccess = internal::IsVectorizable<Eigen::SyclDevice, KernelArgType>::value;
      internal::TensorExecutor<const EvalTo, Eigen::SyclDevice, PacketAccess>::run(evalToTmp, m_device);
      m_kernel = local;
      m_local_kernel = true;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void executeEval(EvaluatorPointerType data) const {
    typedef TensorEvaluator<InputArgType, Eigen::SyclDevice> InputEvaluator;
    typedef typename InputEvaluator::Dimensions InputDims;
    switch (NumKernelDims) {
      case 1: {
        const size_t numX = dimensions()[m_indices[0]];
        const size_t numP = dimensions().TotalSize() / numX;
        const auto input_dim = std::array<size_t, 2>{numX, numP};
        auto global_range = cl::sycl::range<2>{};
        auto local_range = cl::sycl::range<2>{};
        const size_t kernel_size = m_kernelImpl.dimensions().TotalSize();

        m_device.parallel_for_setup(input_dim, global_range, local_range);
        const size_t local_memory_size = (local_range[0] + kernel_size - 1) * (local_range[1]);
        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        const array<Index, 1> indices{{m_indices[0]}};
        const array<Index, 1> kernel_dims{{m_kernelImpl.dimensions()[0]}};
        internal::IndexMapper<Index, InputDims, 1, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);

        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV1D>
            ConvKernel;

        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<2>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<2>(input_dim[0], input_dim[1]));
        break;
      }

      case 2: {
        auto kernel_index = std::array<size_t, 2>{static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 1,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 0};
        auto kernel_size = cl::sycl::range<2>{(size_t)m_kernelImpl.dimensions()[kernel_index[0]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[1]]};
        const size_t numX = dimensions()[m_indices[kernel_index[0]]];
        const size_t numY = dimensions()[m_indices[kernel_index[1]]];
        const size_t numP = dimensions().TotalSize() / (numX * numY);
        auto input_dim = std::array<size_t, 3>{numX, numY, numP};

        auto global_range = cl::sycl::range<3>{};
        auto local_range = cl::sycl::range<3>{};

        m_device.parallel_for_setup(input_dim, global_range, local_range);

        const size_t local_memory_size =
            (local_range[0] + kernel_size[0] - 1) * (local_range[1] + kernel_size[1] - 1) * local_range[2];
        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        const array<Index, 2> indices{{m_indices[kernel_index[0]], m_indices[kernel_index[1]]}};
        const array<Index, 2> kernel_dims{
            {m_kernelImpl.dimensions()[kernel_index[0]], m_kernelImpl.dimensions()[kernel_index[1]]}};
        internal::IndexMapper<Index, InputDims, 2, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);
        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV2D>
            ConvKernel;
        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<3>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<3>{input_dim[0], input_dim[1], input_dim[2]});
        break;
      }

      case 3: {
        auto kernel_index = std::array<size_t, 3>{static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : 2,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 1 : 1,
                                                  static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 2 : 0};

        auto kernel_size = cl::sycl::range<3>{(size_t)m_kernelImpl.dimensions()[kernel_index[0]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[1]],
                                              (size_t)m_kernelImpl.dimensions()[kernel_index[2]]};

        const size_t numX = dimensions()[m_indices[kernel_index[0]]];
        const size_t numY = dimensions()[m_indices[kernel_index[1]]];
        const size_t numZ = dimensions()[m_indices[kernel_index[2]]];
        auto input_dim = std::array<size_t, 3>{numX, numY, numZ};
        const size_t numP = dimensions().TotalSize() / (numX * numY * numZ);

        const array<Index, 3> indices{
            {m_indices[kernel_index[0]], m_indices[kernel_index[1]], m_indices[kernel_index[2]]}};
        const array<Index, 3> kernel_dims{{m_kernelImpl.dimensions()[kernel_index[0]],
                                           m_kernelImpl.dimensions()[kernel_index[1]],
                                           m_kernelImpl.dimensions()[kernel_index[2]]}};

        internal::IndexMapper<Index, InputDims, 3, Layout> indexMapper(m_inputImpl.dimensions(), kernel_dims, indices);

        auto global_range = cl::sycl::range<3>{};
        auto local_range = cl::sycl::range<3>{};

        m_device.parallel_for_setup(input_dim, global_range, local_range);
        auto local_memory_range = (local_range + kernel_size - 1);
        const size_t local_memory_size = local_memory_range[0] * local_memory_range[1] * local_memory_range[2];

        gpu_assert(static_cast<unsigned long>(local_memory_size) <= m_device.sharedMemPerBlock());
        typedef EigenConvolutionKernel<InputEvaluator, CoeffReturnType, Scalar, Index, InputDims,
                                       typename KernelStorage::Type, EvaluatorPointerType, convolution_type::CONV3D>
            ConvKernel;
        m_device.template binary_kernel_launcher<CoeffReturnType, ConvKernel>(
            m_inputImpl, m_kernel, data, cl::sycl::nd_range<3>(global_range, local_range), local_memory_size,
            indexMapper, kernel_size, cl::sycl::range<3>(input_dim[0], input_dim[1], input_dim[2]), numP);
        break;
      }

      default: {
        EIGEN_STATIC_ASSERT((NumKernelDims >= 1 && NumKernelDims <= 3),
                            THIS_METHOD_IS_ONLY_FOR_OBJECTS_OF_A_SPECIFIC_SIZE);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_buf != NULL);
    eigen_assert(index < m_dimensions.TotalSize());
    return m_buf[index];
  }

  template <int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(const Index index) const {
    eigen_assert(m_buf != NULL);
    eigen_assert(index < m_dimensions.TotalSize());
    return internal::ploadt<PacketReturnType, LoadMode>(m_buf + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): FIXME: For now, this is just a copy of the CPU cost
    // model.
    const double kernel_size = m_kernelImpl.dimensions().TotalSize();
    // We ignore the use of fused multiply-add.
    const double convolve_compute_cost = TensorOpCost::AddCost<Scalar>() + TensorOpCost::MulCost<Scalar>();
    const double firstIndex_compute_cost =
        NumDims *
        (2 * TensorOpCost::AddCost<Index>() + 2 * TensorOpCost::MulCost<Index>() + TensorOpCost::DivCost<Index>());
    return TensorOpCost(0, 0, firstIndex_compute_cost, vectorized, PacketSize) +
           kernel_size * (m_inputImpl.costPerCoeff(vectorized) + m_kernelImpl.costPerCoeff(vectorized) +
                          TensorOpCost(0, 0, convolve_compute_cost, vectorized, PacketSize));
  }
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_kernelImpl.bind(cgh);
    m_inputImpl.bind(cgh);
    m_buf.bind(cgh);
    m_kernel.bind(cgh);
  }

 private:
  // No assignment (copies are needed by the kernels)
  TensorEvaluator &operator=(const TensorEvaluator &);
  TensorEvaluator<InputArgType, Eigen::SyclDevice> m_inputImpl;
  KernelArgType m_kernelArg;
  TensorEvaluator<KernelArgType, Eigen::SyclDevice> m_kernelImpl;
  Indices m_indices;
  Dimensions m_dimensions;
  EvaluatorPointerType m_buf;
  typename KernelStorage::Type m_kernel;
  bool m_local_kernel;
  const Eigen::SyclDevice EIGEN_DEVICE_REF m_device;
};  // namespace Eigen

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_CONVOLUTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCostModel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H
#define EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H

namespace Eigen {

/** \class TensorEvaluator
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A cost model used to limit the number of threads used for evaluating
  * tensor expression.
  *
  */

// Class storing the cost of evaluating a tensor expression in terms of the
// estimated number of operand bytes loads, bytes stored, and compute cycles.
class TensorOpCost {
 public:
  // TODO(rmlarsen): Fix the scalar op costs in Eigen proper. Even a simple
  // model based on minimal reciprocal throughput numbers from Intel or
  // Agner Fog's tables would be better than what is there now.
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int MulCost() {
    return internal::functor_traits<
        internal::scalar_product_op<ArgType, ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int AddCost() {
    return internal::functor_traits<internal::scalar_sum_op<ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int DivCost() {
    return internal::functor_traits<
        internal::scalar_quotient_op<ArgType, ArgType> >::Cost;
  }
  template <typename ArgType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int ModCost() {
    return internal::functor_traits<internal::scalar_mod_op<ArgType> >::Cost;
  }
  template <typename SrcType, typename TargetType>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int CastCost() {
    return internal::functor_traits<
        internal::scalar_cast_op<SrcType, TargetType> >::Cost;
  }

  EIGEN_DEVICE_FUNC
  TensorOpCost() : bytes_loaded_(0), bytes_stored_(0), compute_cycles_(0) {}
  EIGEN_DEVICE_FUNC
  TensorOpCost(double bytes_loaded, double bytes_stored, double compute_cycles)
      : bytes_loaded_(bytes_loaded),
        bytes_stored_(bytes_stored),
        compute_cycles_(compute_cycles) {}

  EIGEN_DEVICE_FUNC
  TensorOpCost(double bytes_loaded, double bytes_stored, double compute_cycles,
               bool vectorized, double packet_size)
      : bytes_loaded_(bytes_loaded),
        bytes_stored_(bytes_stored),
        compute_cycles_(vectorized ? compute_cycles / packet_size
                                   : compute_cycles) {
    eigen_assert(bytes_loaded >= 0 && (numext::isfinite)(bytes_loaded));
    eigen_assert(bytes_stored >= 0 && (numext::isfinite)(bytes_stored));
    eigen_assert(compute_cycles >= 0 && (numext::isfinite)(compute_cycles));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bytes_loaded() const {
    return bytes_loaded_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double bytes_stored() const {
    return bytes_stored_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double compute_cycles() const {
    return compute_cycles_;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double total_cost(
      double load_cost, double store_cost, double compute_cost) const {
    return load_cost * bytes_loaded_ + store_cost * bytes_stored_ +
           compute_cost * compute_cycles_;
  }

  // Drop memory access component. Intended for cases when memory accesses are
  // sequential or are completely masked by computations.
  EIGEN_DEVICE_FUNC void dropMemoryCost() {
    bytes_loaded_ = 0;
    bytes_stored_ = 0;
  }

  // TODO(rmlarsen): Define min in terms of total cost, not elementwise.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost cwiseMin(
      const TensorOpCost& rhs) const {
    double bytes_loaded = numext::mini(bytes_loaded_, rhs.bytes_loaded());
    double bytes_stored = numext::mini(bytes_stored_, rhs.bytes_stored());
    double compute_cycles = numext::mini(compute_cycles_, rhs.compute_cycles());
    return TensorOpCost(bytes_loaded, bytes_stored, compute_cycles);
  }

  // TODO(rmlarsen): Define max in terms of total cost, not elementwise.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost cwiseMax(
      const TensorOpCost& rhs) const {
    double bytes_loaded = numext::maxi(bytes_loaded_, rhs.bytes_loaded());
    double bytes_stored = numext::maxi(bytes_stored_, rhs.bytes_stored());
    double compute_cycles = numext::maxi(compute_cycles_, rhs.compute_cycles());
    return TensorOpCost(bytes_loaded, bytes_stored, compute_cycles);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost& operator+=(
      const TensorOpCost& rhs) {
    bytes_loaded_ += rhs.bytes_loaded();
    bytes_stored_ += rhs.bytes_stored();
    compute_cycles_ += rhs.compute_cycles();
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost& operator*=(double rhs) {
    bytes_loaded_ *= rhs;
    bytes_stored_ *= rhs;
    compute_cycles_ *= rhs;
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator+(
      TensorOpCost lhs, const TensorOpCost& rhs) {
    lhs += rhs;
    return lhs;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator*(
      TensorOpCost lhs, double rhs) {
    lhs *= rhs;
    return lhs;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE friend TensorOpCost operator*(
      double lhs, TensorOpCost rhs) {
    rhs *= lhs;
    return rhs;
  }

  friend std::ostream& operator<<(std::ostream& os, const TensorOpCost& tc) {
    return os << "[bytes_loaded = " << tc.bytes_loaded()
              << ", bytes_stored = " << tc.bytes_stored()
              << ", compute_cycles = " << tc.compute_cycles() << "]";
  }

 private:
  double bytes_loaded_;
  double bytes_stored_;
  double compute_cycles_;
};

// TODO(rmlarsen): Implement a policy that chooses an "optimal" number of theads
// in [1:max_threads] instead of just switching multi-threading off for small
// work units.
template <typename Device>
class TensorCostModel {
 public:
  // Scaling from Eigen compute cost to device cycles.
  static const int kDeviceCyclesPerComputeCycle = 1;

 // Costs in device cycles.
  static const int kStartupCycles = 100000;
  static const int kPerThreadCycles = 100000;
  static const int kTaskSize = 40000;

  // Returns the number of threads in [1:max_threads] to use for
  // evaluating an expression with the given output size and cost per
  // coefficient.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int numThreads(
      double output_size, const TensorOpCost& cost_per_coeff, int max_threads) {
    double cost = totalCost(output_size, cost_per_coeff);
    double threads = (cost - kStartupCycles) / kPerThreadCycles + 0.9;
    // Make sure we don't invoke undefined behavior when we convert to an int.
    threads = numext::mini<double>(threads, GenericNumTraits<int>::highest());
    return numext::mini(max_threads,
                        numext::maxi<int>(1, static_cast<int>(threads)));
  }

  // taskSize assesses parallel task size.
  // Value of 1.0 means ideal parallel task size. Values < 1.0 mean that task
  // granularity needs to be increased to mitigate parallelization overheads.
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double taskSize(
      double output_size, const TensorOpCost& cost_per_coeff) {
    return totalCost(output_size, cost_per_coeff) / kTaskSize;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double totalCost(
      double output_size, const TensorOpCost& cost_per_coeff) {
    // Cost of memory fetches from L2 cache. 64 is typical cache line size.
    // 11 is L2 cache latency on Haswell.
    // We don't know whether data is in L1, L2 or L3. But we are most interested
    // in single-threaded computational time around 100us-10ms (smaller time
    // is too small for parallelization, larger time is not interesting
    // either because we are probably using all available threads already).
    // And for the target time range, L2 seems to be what matters. Data set
    // fitting into L1 is too small to take noticeable time. Data set fitting
    // only into L3 presumably will take more than 10ms to load and process.
    const double kLoadCycles = 1.0 / 64 * 11;
    const double kStoreCycles = 1.0 / 64 * 11;
    // Scaling from Eigen compute cost to device cycles.
    return output_size *
        cost_per_coeff.total_cost(kLoadCycles, kStoreCycles,
                                  kDeviceCyclesPerComputeCycle);
  }
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_COST_MODEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCustomOp.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H
#define EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H

namespace Eigen {

/** \class TensorCustomUnaryOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor custom class.
  *
  *
  */
namespace internal {
template<typename CustomUnaryFunc, typename XprType>
struct traits<TensorCustomUnaryOp<CustomUnaryFunc, XprType> >
{
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::StorageKind StorageKind;
  typedef typename XprType::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = traits<XprType>::Layout;
  typedef typename traits<XprType>::PointerType PointerType;
};

template<typename CustomUnaryFunc, typename XprType>
struct eval<TensorCustomUnaryOp<CustomUnaryFunc, XprType>, Eigen::Dense>
{
  typedef const TensorCustomUnaryOp<CustomUnaryFunc, XprType>EIGEN_DEVICE_REF type;
};

template<typename CustomUnaryFunc, typename XprType>
struct nested<TensorCustomUnaryOp<CustomUnaryFunc, XprType> >
{
  typedef TensorCustomUnaryOp<CustomUnaryFunc, XprType> type;
};

}  // end namespace internal



template<typename CustomUnaryFunc, typename XprType>
class TensorCustomUnaryOp : public TensorBase<TensorCustomUnaryOp<CustomUnaryFunc, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename internal::traits<TensorCustomUnaryOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorCustomUnaryOp>::type Nested;
  typedef typename internal::traits<TensorCustomUnaryOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorCustomUnaryOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCustomUnaryOp(const XprType& expr, const CustomUnaryFunc& func)
      : m_expr(expr), m_func(func) {}

  EIGEN_DEVICE_FUNC
  const CustomUnaryFunc& func() const { return m_func; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type&
  expression() const { return m_expr; }

  protected:
    typename XprType::Nested m_expr;
    const CustomUnaryFunc m_func;
};


// Eval as rvalue
template<typename CustomUnaryFunc, typename XprType, typename Device>
struct TensorEvaluator<const TensorCustomUnaryOp<CustomUnaryFunc, XprType>, Device>
{
  typedef TensorCustomUnaryOp<CustomUnaryFunc, XprType> ArgType;
  typedef typename internal::traits<ArgType>::Index Index;
  static const int NumDims = internal::traits<ArgType>::NumDimensions;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename ArgType::Scalar>::type Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<XprType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const ArgType& op, const Device& device)
      : m_op(op), m_device(device), m_result(NULL)
  {
    m_dimensions = op.func().dimensions(op.expression());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.get( (CoeffReturnType*)
          m_device.allocate_temp(dimensions().TotalSize() * sizeof(Scalar))));
      evalTo(m_result);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_result) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): Extend CustomOp API to return its cost estimate.
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_result.bind(cgh);
  }
#endif

 protected:
  void evalTo(EvaluatorPointerType data) {
    TensorMap<Tensor<CoeffReturnType, NumDims, Layout, Index> > result(m_device.get(data), m_dimensions);
    m_op.func().eval(m_op.expression(), result, m_device);
  }

  Dimensions m_dimensions;
  const ArgType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_result;
};



/** \class TensorCustomBinaryOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor custom class.
  *
  *
  */
namespace internal {
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct traits<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> >
{
  typedef typename internal::promote_storage_type<typename LhsXprType::Scalar,
                                                  typename RhsXprType::Scalar>::ret Scalar;
  typedef typename internal::promote_storage_type<typename LhsXprType::CoeffReturnType,
                                                  typename RhsXprType::CoeffReturnType>::ret CoeffReturnType;
  typedef typename promote_storage_type<typename traits<LhsXprType>::StorageKind,
                                        typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<LhsXprType>::Index,
                                      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = traits<LhsXprType>::NumDimensions;
  static const int Layout = traits<LhsXprType>::Layout;
  typedef typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                                typename traits<LhsXprType>::PointerType, typename traits<RhsXprType>::PointerType>::type PointerType;
};

template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct eval<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>& type;
};

template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
struct nested<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> >
{
  typedef TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType>
class TensorCustomBinaryOp : public TensorBase<TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, ReadOnlyAccessors>
{
  public:
  typedef typename internal::traits<TensorCustomBinaryOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::traits<TensorCustomBinaryOp>::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorCustomBinaryOp>::type Nested;
  typedef typename internal::traits<TensorCustomBinaryOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorCustomBinaryOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCustomBinaryOp(const LhsXprType& lhs, const RhsXprType& rhs, const CustomBinaryFunc& func)

      : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_func(func) {}

  EIGEN_DEVICE_FUNC
  const CustomBinaryFunc& func() const { return m_func; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename LhsXprType::Nested>::type&
  lhsExpression() const { return m_lhs_xpr; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename RhsXprType::Nested>::type&
  rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const CustomBinaryFunc m_func;
};


// Eval as rvalue
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType, typename Device>
struct TensorEvaluator<const TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType>, Device>
{
  typedef TensorCustomBinaryOp<CustomBinaryFunc, LhsXprType, RhsXprType> XprType;
  typedef typename internal::traits<XprType>::Index Index;
  static const int NumDims = internal::traits<XprType>::NumDimensions;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<LhsXprType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_op(op), m_device(device), m_result(NULL)
  {
    m_dimensions = op.func().dimensions(op.lhsExpression(), op.rhsExpression());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (data) {
      evalTo(data);
      return false;
    } else {
      m_result = static_cast<EvaluatorPointerType>(m_device.get( (CoeffReturnType*)
        m_device.allocate_temp(dimensions().TotalSize() * sizeof(CoeffReturnType))));
      evalTo(m_result);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_result != NULL) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_result[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_result + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // TODO(rmlarsen): Extend CustomOp API to return its cost estimate.
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_result.bind(cgh);
  }
#endif

 protected:
  void evalTo(EvaluatorPointerType data) {
    TensorMap<Tensor<CoeffReturnType, NumDims, Layout> > result(m_device.get(data), m_dimensions);
    m_op.func().eval(m_op.lhsExpression(), m_op.rhsExpression(), result, m_device);
  }

  Dimensions m_dimensions;
  const XprType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_result;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_CUSTOM_OP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDevice.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H

namespace Eigen {

/** \class TensorDevice
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Pseudo expression providing an operator = that will evaluate its argument
  * on the specified computing 'device' (GPU, thread pool, ...)
  *
  * Example:
  *    C.device(EIGEN_GPU) = A + B;
  *
  * Todo: operator *= and /=.
  */

template <typename ExpressionType, typename DeviceType> class TensorDevice {
  public:
    TensorDevice(const DeviceType& device, ExpressionType& expression) : m_device(device), m_expression(expression) {}

    EIGEN_DEFAULT_COPY_CONSTRUCTOR(TensorDevice)

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator=(const OtherDerived& other) {
      typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
      Assign assign(m_expression, other);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator+=(const OtherDerived& other) {
      typedef typename OtherDerived::Scalar Scalar;
      typedef TensorCwiseBinaryOp<internal::scalar_sum_op<Scalar>, const ExpressionType, const OtherDerived> Sum;
      Sum sum(m_expression, other);
      typedef TensorAssignOp<ExpressionType, const Sum> Assign;
      Assign assign(m_expression, sum);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

    template<typename OtherDerived>
    EIGEN_STRONG_INLINE TensorDevice& operator-=(const OtherDerived& other) {
      typedef typename OtherDerived::Scalar Scalar;
      typedef TensorCwiseBinaryOp<internal::scalar_difference_op<Scalar>, const ExpressionType, const OtherDerived> Difference;
      Difference difference(m_expression, other);
      typedef TensorAssignOp<ExpressionType, const Difference> Assign;
      Assign assign(m_expression, difference);
      internal::TensorExecutor<const Assign, DeviceType>::run(assign, m_device);
      return *this;
    }

  protected:
    const DeviceType& m_device;
    ExpressionType& m_expression;
};

/** \class TensorAsyncDevice
 * \ingroup CXX11_Tensor_Module
 *
 * \brief Pseudo expression providing an operator = that will evaluate its
 * argument asynchronously on the specified device. Currently only
 * ThreadPoolDevice implements proper asynchronous execution, while the default
 * and GPU devices just run the expression synchronously and call m_done() on
 * completion..
 *
 * Example:
 *    auto done = []() { ... expression evaluation done ... };
 *    C.device(thread_pool_device, std::move(done)) = A + B;
 */

template <typename ExpressionType, typename DeviceType, typename DoneCallback>
class TensorAsyncDevice {
 public:
  TensorAsyncDevice(const DeviceType& device, ExpressionType& expression,
                    DoneCallback done)
      : m_device(device), m_expression(expression), m_done(std::move(done)) {}

  template <typename OtherDerived>
  EIGEN_STRONG_INLINE TensorAsyncDevice& operator=(const OtherDerived& other) {
    typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
    typedef internal::TensorExecutor<const Assign, DeviceType> Executor;

    Assign assign(m_expression, other);
    Executor::run(assign, m_device);
    m_done();

    return *this;
  }

 protected:
  const DeviceType& m_device;
  ExpressionType& m_expression;
  DoneCallback m_done;
};


#ifdef EIGEN_USE_THREADS
template <typename ExpressionType, typename DoneCallback>
class TensorAsyncDevice<ExpressionType, ThreadPoolDevice, DoneCallback> {
 public:
  TensorAsyncDevice(const ThreadPoolDevice& device, ExpressionType& expression,
                    DoneCallback done)
      : m_device(device), m_expression(expression), m_done(std::move(done)) {}

  template <typename OtherDerived>
  EIGEN_STRONG_INLINE TensorAsyncDevice& operator=(const OtherDerived& other) {
    typedef TensorAssignOp<ExpressionType, const OtherDerived> Assign;
    typedef internal::TensorAsyncExecutor<const Assign, ThreadPoolDevice, DoneCallback> Executor;

    // WARNING: After assignment 'm_done' callback will be in undefined state.
    Assign assign(m_expression, other);
    Executor::runAsync(assign, m_device, std::move(m_done));

    return *this;
  }

 protected:
  const ThreadPoolDevice& m_device;
  ExpressionType& m_expression;
  DoneCallback m_done;
};
#endif

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorDeviceGpu.h file"
#endif

#include "TensorDeviceGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceDefault.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H


namespace Eigen {

// Default device for the machine (typically a single cpu core)
struct DefaultDevice {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return internal::aligned_malloc(num_bytes);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    internal::aligned_free(buffer);
  }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return allocate(num_bytes);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    deallocate(buffer);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
    ::memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
    ::memset(buffer, c, n);
  }
  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const { 
    return data;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t numThreads() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE)
    // Running on the host CPU
    return 1;
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return 64;
#else
    // Running on a CUDA device
    return 32;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
    // Running on the host CPU
    return l1CacheSize();
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return 48*1024; // FIXME : update this number for HIP
#else
    // Running on a CUDA device, return the amount of shared memory available.
    return 48*1024;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
    // Running single threaded on the host CPU
    return l3CacheSize();
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    return firstLevelCacheSize(); // FIXME : update this number for HIP
#else
    // Running on a CUDA device
    return firstLevelCacheSize();
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int majorDeviceVersion() const {
#if !defined(EIGEN_GPU_COMPILE_PHASE)
    // Running single threaded on the host CPU
    // Should return an enum that encodes the ISA supported by the CPU
    return 1;
#elif defined(EIGEN_HIP_DEVICE_COMPILE)
    // Running on a HIP device
    // return 1 as major for HIP
    return 1;
#else
    // Running on a CUDA device
    return EIGEN_CUDA_ARCH / 100;
#endif
  }
};

}  // namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_DEFAULT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_GPU) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H

// This header file container defines fo gpu* macros which will resolve to
// their equivalent hip* or cuda* versions depending on the compiler in use
// A separate header (included at the end of this file) will undefine all 
#include "TensorGpuHipCudaDefines.h"

namespace Eigen {

static const int kGpuScratchSize = 1024;

// This defines an interface that GPUDevice can take to use
// HIP / CUDA streams underneath.
class StreamInterface {
 public:
  virtual ~StreamInterface() {}

  virtual const gpuStream_t& stream() const = 0;
  virtual const gpuDeviceProp_t& deviceProperties() const = 0;

  // Allocate memory on the actual device where the computation will run
  virtual void* allocate(size_t num_bytes) const = 0;
  virtual void deallocate(void* buffer) const = 0;

  // Return a scratchpad buffer of size 1k
  virtual void* scratchpad() const = 0;

  // Return a semaphore. The semaphore is initially initialized to 0, and
  // each kernel using it is responsible for resetting to 0 upon completion
  // to maintain the invariant that the semaphore is always equal to 0 upon
  // each kernel start.
  virtual unsigned int* semaphore() const = 0;
};

class GpuDeviceProperties {
 public:
  GpuDeviceProperties() : 
      initialized_(false), first_(true), device_properties_(nullptr) {}
 
  ~GpuDeviceProperties() {
    if (device_properties_) {
      delete[] device_properties_;
    }
  }
  
  EIGEN_STRONG_INLINE const gpuDeviceProp_t& get(int device) const {
    return device_properties_[device];
  }

  EIGEN_STRONG_INLINE bool isInitialized() const {
    return initialized_;
  }

  void initialize() {
    if (!initialized_) {
      // Attempts to ensure proper behavior in the case of multiple threads
      // calling this function simultaneously. This would be trivial to
      // implement if we could use std::mutex, but unfortunately mutex don't
      // compile with nvcc, so we resort to atomics and thread fences instead.
      // Note that if the caller uses a compiler that doesn't support c++11 we
      // can't ensure that the initialization is thread safe.
      if (first_.exchange(false)) {
        // We're the first thread to reach this point.
        int num_devices;
        gpuError_t status = gpuGetDeviceCount(&num_devices);
        if (status != gpuSuccess) {
          std::cerr << "Failed to get the number of GPU devices: "
                    << gpuGetErrorString(status)
                    << std::endl;
          gpu_assert(status == gpuSuccess);
        }
        device_properties_ = new gpuDeviceProp_t[num_devices];
        for (int i = 0; i < num_devices; ++i) {
          status = gpuGetDeviceProperties(&device_properties_[i], i);
          if (status != gpuSuccess) {
            std::cerr << "Failed to initialize GPU device #"
                      << i
                      << ": "
                      << gpuGetErrorString(status)
                      << std::endl;
            gpu_assert(status == gpuSuccess);
          }
        }

        std::atomic_thread_fence(std::memory_order_release);
        initialized_ = true;
      } else {
        // Wait for the other thread to inititialize the properties.
        while (!initialized_) {
          std::atomic_thread_fence(std::memory_order_acquire);
          std::this_thread::sleep_for(std::chrono::milliseconds(1000));
        }
      }
    }
  }

 private:
  volatile bool initialized_;
  std::atomic<bool> first_;
  gpuDeviceProp_t* device_properties_;
};

EIGEN_ALWAYS_INLINE const GpuDeviceProperties& GetGpuDeviceProperties() {
  static GpuDeviceProperties* deviceProperties = new GpuDeviceProperties();
  if (!deviceProperties->isInitialized()) {
    deviceProperties->initialize();
  }
  return *deviceProperties;
}

EIGEN_ALWAYS_INLINE const gpuDeviceProp_t& GetGpuDeviceProperties(int device) {
  return GetGpuDeviceProperties().get(device);
}

static const gpuStream_t default_stream = gpuStreamDefault;

class GpuStreamDevice : public StreamInterface {
 public:
  // Use the default stream on the current device
  GpuStreamDevice() : stream_(&default_stream), scratch_(NULL), semaphore_(NULL) {
    gpuGetDevice(&device_);
  }
  // Use the default stream on the specified device
  GpuStreamDevice(int device) : stream_(&default_stream), device_(device), scratch_(NULL), semaphore_(NULL) {}
  // Use the specified stream. Note that it's the
  // caller responsibility to ensure that the stream can run on
  // the specified device. If no device is specified the code
  // assumes that the stream is associated to the current gpu device.
  GpuStreamDevice(const gpuStream_t* stream, int device = -1)
      : stream_(stream), device_(device), scratch_(NULL), semaphore_(NULL) {
    if (device < 0) {
      gpuGetDevice(&device_);
    } else {
      int num_devices;
      gpuError_t err = gpuGetDeviceCount(&num_devices);
      EIGEN_UNUSED_VARIABLE(err)
      gpu_assert(err == gpuSuccess);
      gpu_assert(device < num_devices);
      device_ = device;
    }
  }

  virtual ~GpuStreamDevice() {
    if (scratch_) {
      deallocate(scratch_);
    }
  }

  const gpuStream_t& stream() const { return *stream_; }
  const gpuDeviceProp_t& deviceProperties() const {
    return GetGpuDeviceProperties(device_);
  }
  virtual void* allocate(size_t num_bytes) const {
    gpuError_t err = gpuSetDevice(device_);
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
    void* result;
    err = gpuMalloc(&result, num_bytes);
    gpu_assert(err == gpuSuccess);
    gpu_assert(result != NULL);
    return result;
  }
  virtual void deallocate(void* buffer) const {
    gpuError_t err = gpuSetDevice(device_);
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
    gpu_assert(buffer != NULL);
    err = gpuFree(buffer);
    gpu_assert(err == gpuSuccess);
  }

  virtual void* scratchpad() const {
    if (scratch_ == NULL) {
      scratch_ = allocate(kGpuScratchSize + sizeof(unsigned int));
    }
    return scratch_;
  }

  virtual unsigned int* semaphore() const {
    if (semaphore_ == NULL) {
      char* scratch = static_cast<char*>(scratchpad()) + kGpuScratchSize;
      semaphore_ = reinterpret_cast<unsigned int*>(scratch);
      gpuError_t err = gpuMemsetAsync(semaphore_, 0, sizeof(unsigned int), *stream_);
      EIGEN_UNUSED_VARIABLE(err)
      gpu_assert(err == gpuSuccess);
    }
    return semaphore_;
  }

 private:
  const gpuStream_t* stream_;
  int device_;
  mutable void* scratch_;
  mutable unsigned int* semaphore_;
};

struct GpuDevice {
  // The StreamInterface is not owned: the caller is
  // responsible for its initialization and eventual destruction.
  explicit GpuDevice(const StreamInterface* stream) : stream_(stream), max_blocks_(INT_MAX) {
    eigen_assert(stream);
  }
  explicit GpuDevice(const StreamInterface* stream, int num_blocks) : stream_(stream), max_blocks_(num_blocks) {
    eigen_assert(stream);
  }
  // TODO(bsteiner): This is an internal API, we should not expose it.
  EIGEN_STRONG_INLINE const gpuStream_t& stream() const {
    return stream_->stream();
  }

  EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return stream_->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    stream_->deallocate(buffer);
  }

  EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return stream_->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    stream_->deallocate(buffer);
  }

  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const { 
    return data;
  }

  EIGEN_STRONG_INLINE void* scratchpad() const {
    return stream_->scratchpad();
  }

  EIGEN_STRONG_INLINE unsigned int* semaphore() const {
    return stream_->semaphore();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuMemcpyAsync(dst, src, n, gpuMemcpyDeviceToDevice,
                                      stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
#else
    EIGEN_UNUSED_VARIABLE(dst);
    EIGEN_UNUSED_VARIABLE(src);
    EIGEN_UNUSED_VARIABLE(n);
    eigen_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    gpuError_t err =
        gpuMemcpyAsync(dst, src, n, gpuMemcpyHostToDevice, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
  }

  EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    gpuError_t err =
        gpuMemcpyAsync(dst, src, n, gpuMemcpyDeviceToHost, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuMemsetAsync(buffer, c, n, stream_->stream());
    EIGEN_UNUSED_VARIABLE(err)
    gpu_assert(err == gpuSuccess);
#else
  eigen_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE size_t numThreads() const {
    // FIXME
    return 32;
  }

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
    // FIXME
    return 48*1024;
  }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // We won't try to take advantage of the l2 cache for the time being, and
    // there is no l3 cache on hip/cuda devices.
    return firstLevelCacheSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void synchronize() const {
#ifndef EIGEN_GPU_COMPILE_PHASE
    gpuError_t err = gpuStreamSynchronize(stream_->stream());
    if (err != gpuSuccess) {
      std::cerr << "Error detected in GPU stream: "
                << gpuGetErrorString(err)
                << std::endl;
      gpu_assert(err == gpuSuccess);
    }
#else
    gpu_assert(false && "The default device should be used instead to generate kernel code");
#endif
  }

  EIGEN_STRONG_INLINE int getNumGpuMultiProcessors() const {
    return stream_->deviceProperties().multiProcessorCount;
  }
  EIGEN_STRONG_INLINE int maxGpuThreadsPerBlock() const {
    return stream_->deviceProperties().maxThreadsPerBlock;
  }
  EIGEN_STRONG_INLINE int maxGpuThreadsPerMultiProcessor() const {
    return stream_->deviceProperties().maxThreadsPerMultiProcessor;
  }
  EIGEN_STRONG_INLINE int sharedMemPerBlock() const {
    return stream_->deviceProperties().sharedMemPerBlock;
  }
  EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    return stream_->deviceProperties().major;
  }
  EIGEN_STRONG_INLINE int minorDeviceVersion() const {
    return stream_->deviceProperties().minor;
  }

  EIGEN_STRONG_INLINE int maxBlocks() const {
    return max_blocks_;
  }

  // This function checks if the GPU runtime recorded an error for the
  // underlying stream device.
  inline bool ok() const {
#ifdef EIGEN_GPUCC
    gpuError_t error = gpuStreamQuery(stream_->stream());
    return (error == gpuSuccess) || (error == gpuErrorNotReady);
#else
    return false;
#endif
  }

 private:
  const StreamInterface* stream_;
  int max_blocks_;
};

#if defined(EIGEN_HIPCC)

#define LAUNCH_GPU_KERNEL(kernel, gridsize, blocksize, sharedmem, device, ...)             \
  hipLaunchKernelGGL(kernel, dim3(gridsize), dim3(blocksize), (sharedmem), (device).stream(), __VA_ARGS__); \
  gpu_assert(hipGetLastError() == hipSuccess);

#else
 
#define LAUNCH_GPU_KERNEL(kernel, gridsize, blocksize, sharedmem, device, ...)             \
  (kernel) <<< (gridsize), (blocksize), (sharedmem), (device).stream() >>> (__VA_ARGS__);   \
  gpu_assert(cudaGetLastError() == cudaSuccess);

#endif
 
// FIXME: Should be device and kernel specific.
#ifdef EIGEN_GPUCC
static EIGEN_DEVICE_FUNC inline void setGpuSharedMemConfig(gpuSharedMemConfig config) {
#ifndef EIGEN_GPU_COMPILE_PHASE
  gpuError_t status = gpuDeviceSetSharedMemConfig(config);
  EIGEN_UNUSED_VARIABLE(status)
  gpu_assert(status == gpuSuccess);
#else
  EIGEN_UNUSED_VARIABLE(config)
#endif
}
#endif

}  // end namespace Eigen

// undefine all the gpu* macros we defined at the beginning of the file
#include "TensorGpuHipCudaUndefines.h"

#endif  // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>

//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_SYCL) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H
#include <unordered_set>

namespace Eigen {

namespace TensorSycl {
namespace internal {

/// Cache all the device information needed
struct SyclDeviceInfo {
  SyclDeviceInfo(cl::sycl::queue queue)
      : local_mem_type(
            queue.get_device()
                .template get_info<cl::sycl::info::device::local_mem_type>()),
        max_work_item_sizes(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_work_item_sizes>()),
        max_mem_alloc_size(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_mem_alloc_size>()),
        max_compute_units(queue.get_device()
                              .template get_info<
                                  cl::sycl::info::device::max_compute_units>()),
        max_work_group_size(
            queue.get_device()
                .template get_info<
                    cl::sycl::info::device::max_work_group_size>()),
        local_mem_size(
            queue.get_device()
                .template get_info<cl::sycl::info::device::local_mem_size>()),
        platform_name(queue.get_device()
                          .get_platform()
                          .template get_info<cl::sycl::info::platform::name>()),
        device_name(queue.get_device()
                        .template get_info<cl::sycl::info::device::name>()),
        device_vendor(
            queue.get_device()
                .template get_info<cl::sycl::info::device::vendor>()) {}

  cl::sycl::info::local_mem_type local_mem_type;
  cl::sycl::id<3> max_work_item_sizes;
  unsigned long max_mem_alloc_size;
  unsigned long max_compute_units;
  unsigned long max_work_group_size;
  size_t local_mem_size;
  std::string platform_name;
  std::string device_name;
  std::string device_vendor;
};

}  // end namespace internal
}  // end namespace TensorSycl

typedef TensorSycl::internal::buffer_data_type_t buffer_scalar_t;
// All devices (even AMD CPU with intel OpenCL runtime) that support OpenCL and
// can consume SPIR or SPIRV can use the Eigen SYCL backend and consequently
// TensorFlow via the Eigen SYCL Backend.
EIGEN_STRONG_INLINE auto get_sycl_supported_devices()
    -> decltype(cl::sycl::device::get_devices()) {
#ifdef EIGEN_SYCL_USE_DEFAULT_SELECTOR
  return {cl::sycl::device(cl::sycl::default_selector())};
#else
  std::vector<cl::sycl::device> supported_devices;
  auto platform_list = cl::sycl::platform::get_platforms();
  for (const auto &platform : platform_list) {
    auto device_list = platform.get_devices();
    auto platform_name =
        platform.template get_info<cl::sycl::info::platform::name>();
    std::transform(platform_name.begin(), platform_name.end(),
                   platform_name.begin(), ::tolower);
    for (const auto &device : device_list) {
      auto vendor = device.template get_info<cl::sycl::info::device::vendor>();
      std::transform(vendor.begin(), vendor.end(), vendor.begin(), ::tolower);
      bool unsupported_condition =
          (device.is_cpu() && platform_name.find("amd") != std::string::npos &&
           vendor.find("apu") == std::string::npos) ||
          (platform_name.find("experimental") != std::string::npos) ||
          device.is_host();
      if (!unsupported_condition) {
        supported_devices.push_back(device);
      }
    }
  }
  return supported_devices;
#endif
}

class QueueInterface {
 public:
  /// Creating device by using cl::sycl::selector or cl::sycl::device.
  template <typename DeviceOrSelector>
  explicit QueueInterface(
      const DeviceOrSelector &dev_or_sel, cl::sycl::async_handler handler,
      unsigned num_threads = std::thread::hardware_concurrency())
      : m_queue(dev_or_sel, handler),
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
        m_prog(m_queue.get_context(), get_sycl_supported_devices()),
#endif
        m_thread_pool(num_threads),
        m_device_info(m_queue) {
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
    m_prog.build_with_kernel_type<DeviceOrSelector>();
    auto f = [&](cl::sycl::handler &cgh) {
      cgh.single_task<DeviceOrSelector>(m_prog.get_kernel<DeviceOrSelector>(),
                                        [=]() {})
    };
    EIGEN_SYCL_TRY_CATCH(m_queue.submit(f));
#endif
  }

  template <typename DeviceOrSelector>
  explicit QueueInterface(
      const DeviceOrSelector &dev_or_sel,
      unsigned num_threads = std::thread::hardware_concurrency())
      : QueueInterface(dev_or_sel,
                       [this](cl::sycl::exception_list l) {
                         this->exception_caught_ = this->sycl_async_handler(l);
                       },
                       num_threads) {}

#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  EIGEN_STRONG_INLINE cl::sycl::program &program() const { return m_prog; }
#endif

  /// Attach an existing buffer to the pointer map, Eigen will not reuse it
  EIGEN_STRONG_INLINE void *attach_buffer(
      cl::sycl::buffer<buffer_scalar_t, 1> &buf) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return static_cast<void *>(pMapper.add_pointer(buf));
  }

  /// Detach previously attached buffer
  EIGEN_STRONG_INLINE void detach_buffer(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfree<false>(p, pMapper);
  }

  /// Allocating device pointer. This pointer is actually an 8 bytes host
  /// pointer used as key to access the sycl device buffer. The reason is that
  /// we cannot use device buffer as a pointer as a m_data in Eigen leafNode
  /// expressions. So we create a key pointer to be used in Eigen expression
  /// construction. When we convert the Eigen construction into the sycl
  /// construction we use this pointer as a key in our buffer_map and we make
  /// sure that we dedicate only one buffer only for this pointer. The device
  /// pointer would be deleted by calling deallocate function.
  EIGEN_STRONG_INLINE void *allocate(size_t num_bytes) const {
#if EIGEN_MAX_ALIGN_BYTES > 0
    size_t align = num_bytes % EIGEN_MAX_ALIGN_BYTES;
    if (align > 0) {
      num_bytes += EIGEN_MAX_ALIGN_BYTES - align;
    }
#endif
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
  }

  EIGEN_STRONG_INLINE void *allocate_temp(size_t num_bytes) const {
#if EIGEN_MAX_ALIGN_BYTES > 0
    size_t align = num_bytes % EIGEN_MAX_ALIGN_BYTES;
    if (align > 0) {
      num_bytes += EIGEN_MAX_ALIGN_BYTES - align;
    }
#endif
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    if (scratch_buffers.empty()) {
      return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
      ;
    } else {
      for (auto it = scratch_buffers.begin(); it != scratch_buffers.end();) {
        auto buff = pMapper.get_buffer(*it);
        if (buff.get_size() >= num_bytes) {
          auto ptr = *it;
          scratch_buffers.erase(it);
          return ptr;
        } else {
          ++it;
        }
      }
      return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
    }
#else
    return TensorSycl::internal::SYCLmalloc(num_bytes, pMapper);
#endif
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<
      cl::sycl::access::mode::read_write, data_t>
  get(data_t *data) const {
    return get_range_accessor<cl::sycl::access::mode::read_write, data_t>(data);
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE data_t *get(
      TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write,
                                        data_t>
          data) const {
    return static_cast<data_t *>(data.get_virtual_pointer());
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.insert(p);
#else
    TensorSycl::internal::SYCLfree(p, pMapper);
#endif
  }
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE void deallocate_temp(
      const TensorSycl::internal::RangeAccess<AcMd, T> &p) const {
    deallocate_temp(p.get_virtual_pointer());
  }

  /// This is used to deallocate the device pointer. p is used as a key inside
  /// the map to find the device buffer and delete it.
  EIGEN_STRONG_INLINE void deallocate(void *p) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfree(p, pMapper);
  }

  EIGEN_STRONG_INLINE void deallocate_all() const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    TensorSycl::internal::SYCLfreeAll(pMapper);
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.clear();
#endif
  }

  /// The memcpyHostToDevice is used to copy the data from host to device
  /// The destination pointer could be deleted before the copy happend which is
  /// why a callback function is needed. By default if none is provided, the
  /// function is blocking.
  EIGEN_STRONG_INLINE void memcpyHostToDevice(
      void *dst, const void *src, size_t n,
      std::function<void()> callback) const {
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    static const auto global_access = cl::sycl::access::target::global_buffer;
    typedef cl::sycl::accessor<buffer_scalar_t, 1, write_mode, global_access>
        write_accessor;
    if (n == 0) {
      if (callback) callback();
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      write_accessor dst_acc = get_range_accessor<write_mode>(cgh, dst, n);
      buffer_scalar_t const *ptr = static_cast<buffer_scalar_t const *>(src);
      auto non_deleter = [](buffer_scalar_t const *) {};
      std::shared_ptr<const buffer_scalar_t> s_ptr(ptr, non_deleter);
      cgh.copy(s_ptr, dst_acc);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    synchronize_and_callback(e, callback);
  }

  /// The memcpyDeviceToHost is used to copy the data from device to host.
  /// The source pointer could be deleted before the copy happend which is
  /// why a callback function is needed. By default if none is provided, the
  /// function is blocking.
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(
      void *dst, const void *src, size_t n,
      std::function<void()> callback) const {
    static const auto read_mode = cl::sycl::access::mode::read;
    static const auto global_access = cl::sycl::access::target::global_buffer;
    typedef cl::sycl::accessor<buffer_scalar_t, 1, read_mode, global_access>
        read_accessor;
    if (n == 0) {
      if (callback) callback();
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      read_accessor src_acc = get_range_accessor<read_mode>(cgh, src, n);
      buffer_scalar_t *ptr = static_cast<buffer_scalar_t *>(dst);
      auto non_deleter = [](buffer_scalar_t *) {};
      std::shared_ptr<buffer_scalar_t> s_ptr(ptr, non_deleter);
      cgh.copy(src_acc, s_ptr);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    synchronize_and_callback(e, callback);
  }

  /// The memcpy function.
  /// No callback is required here as both arguments are on the device
  /// and SYCL can handle the dependency.
  EIGEN_STRONG_INLINE void memcpy(void *dst, const void *src, size_t n) const {
    static const auto read_mode = cl::sycl::access::mode::read;
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    if (n == 0) {
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      auto src_acc = get_range_accessor<read_mode>(cgh, src, n);
      auto dst_acc = get_range_accessor<write_mode>(cgh, dst, n);
      cgh.copy(src_acc, dst_acc);
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    async_synchronize(e);
  }

  /// the memset function.
  /// No callback is required here as both arguments are on the device
  /// and SYCL can handle the dependency.
  EIGEN_STRONG_INLINE void memset(void *data, int c, size_t n) const {
    static const auto write_mode = cl::sycl::access::mode::discard_write;
    if (n == 0) {
      return;
    }
    n /= sizeof(buffer_scalar_t);
    auto f = [&](cl::sycl::handler &cgh) {
      auto dst_acc = get_range_accessor<write_mode>(cgh, data, n);
      // The cast to uint8_t is here to match the behaviour of the standard
      // memset. The cast to buffer_scalar_t is needed to match the type of the
      // accessor (in case buffer_scalar_t is not uint8_t)
      cgh.fill(dst_acc, static_cast<buffer_scalar_t>(static_cast<uint8_t>(c)));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(f));
    async_synchronize(e);
  }

  /// Get a range accessor to the virtual pointer's device memory. This range
  /// accessor will allow access to the memory from the pointer to the end of
  /// the buffer.
  ///
  /// NOTE: Inside a kernel the range accessor will always be indexed from the
  /// start of the buffer, so the offset in the accessor is only used by
  /// methods like handler::copy and will not be available inside a kernel.
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<AcMd, T>
  get_range_accessor(const void *ptr) const {
    static const auto global_access = cl::sycl::access::target::global_buffer;
    static const auto is_place_holder = cl::sycl::access::placeholder::true_t;
    typedef TensorSycl::internal::RangeAccess<AcMd, T> ret_type;
    typedef const TensorSycl::internal::buffer_data_type_t *internal_ptr_t;

    std::lock_guard<std::mutex> lock(pmapper_mutex_);

    auto original_buffer = pMapper.get_buffer(ptr);
    const ptrdiff_t offset = pMapper.get_offset(ptr);
    const ptrdiff_t typed_offset = offset / sizeof(T);
    eigen_assert(typed_offset >= 0);
    const auto typed_size = original_buffer.get_size() / sizeof(T);
    auto buffer = original_buffer.template reinterpret<
        typename Eigen::internal::remove_const<T>::type>(
        cl::sycl::range<1>(typed_size));
    const ptrdiff_t size = buffer.get_count() - typed_offset;
    eigen_assert(size >= 0);
    typedef cl::sycl::accessor<typename Eigen::internal::remove_const<T>::type,
                               1, AcMd, global_access, is_place_holder>
        placeholder_accessor_t;
    const auto start_ptr = static_cast<internal_ptr_t>(ptr) - offset;
    return ret_type(placeholder_accessor_t(buffer, cl::sycl::range<1>(size),
                                           cl::sycl::id<1>(typed_offset)),
                    static_cast<size_t>(typed_offset),
                    reinterpret_cast<std::intptr_t>(start_ptr));
  }

  /// Get a range accessor to the virtual pointer's device memory with a
  /// specified size.
  template <cl::sycl::access::mode AcMd, typename Index>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_range_accessor(cl::sycl::handler &cgh, const void *ptr,
                     const Index n_bytes) const {
    static const auto global_access = cl::sycl::access::target::global_buffer;
    eigen_assert(n_bytes >= 0);
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    auto buffer = pMapper.get_buffer(ptr);
    const ptrdiff_t offset = pMapper.get_offset(ptr);
    eigen_assert(offset >= 0);
    eigen_assert(offset + n_bytes <= buffer.get_size());
    return buffer.template get_access<AcMd, global_access>(
        cgh, cl::sycl::range<1>(n_bytes), cl::sycl::id<1>(offset));
  }

  /// Creation of sycl accessor for a buffer. This function first tries to find
  /// the buffer in the buffer_map. If found it gets the accessor from it, if
  /// not, the function then adds an entry by creating a sycl buffer for that
  /// particular pointer.
  template <cl::sycl::access::mode AcMd>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_sycl_accessor(cl::sycl::handler &cgh, const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_buffer(ptr)
        .template get_access<AcMd, cl::sycl::access::target::global_buffer>(
            cgh);
  }

  EIGEN_STRONG_INLINE cl::sycl::buffer<buffer_scalar_t, 1> get_sycl_buffer(
      const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_buffer(ptr);
  }

  EIGEN_STRONG_INLINE ptrdiff_t get_offset(const void *ptr) const {
    std::lock_guard<std::mutex> lock(pmapper_mutex_);
    return pMapper.get_offset(ptr);
  }

  template <typename OutScalar, typename sycl_kernel, typename Lhs,
            typename Rhs, typename OutPtr, typename Range, typename Index,
            typename... T>
  EIGEN_ALWAYS_INLINE void binary_kernel_launcher(const Lhs &lhs,
                                                  const Rhs &rhs, OutPtr outptr,
                                                  Range thread_range,
                                                  Index scratchSize,
                                                  T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      lhs.bind(cgh);
      rhs.bind(cgh);
      outptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, lhs, rhs, outptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }

  template <typename OutScalar, typename sycl_kernel, typename InPtr,
            typename OutPtr, typename Range, typename Index, typename... T>
  EIGEN_ALWAYS_INLINE void unary_kernel_launcher(const InPtr &inptr,
                                                 OutPtr &outptr,
                                                 Range thread_range,
                                                 Index scratchSize,
                                                 T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      inptr.bind(cgh);
      outptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, inptr, outptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }

    template <typename OutScalar, typename sycl_kernel, typename InPtr,
           typename Range, typename Index, typename... T>
  EIGEN_ALWAYS_INLINE void nullary_kernel_launcher(const InPtr &inptr,
                                                 Range thread_range,
                                                 Index scratchSize,
                                                 T... var) const {
    auto kernel_functor = [=](cl::sycl::handler &cgh) {
      // binding the placeholder accessors to a commandgroup handler
      inptr.bind(cgh);
      typedef cl::sycl::accessor<OutScalar, 1,
                                 cl::sycl::access::mode::read_write,
                                 cl::sycl::access::target::local>
          LocalAccessor;

      LocalAccessor scratch(cl::sycl::range<1>(scratchSize), cgh);
      cgh.parallel_for(
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
          program().template get_kernel<sycl_kernel>(),
#endif
          thread_range, sycl_kernel(scratch, inptr, var...));
    };
    cl::sycl::event e;
    EIGEN_SYCL_TRY_CATCH(e = m_queue.submit(kernel_functor));
    async_synchronize(e);
  }


  EIGEN_STRONG_INLINE void synchronize() const {
#ifdef EIGEN_EXCEPTIONS
    m_queue.wait_and_throw();
#else
    m_queue.wait();
#endif
  }


  EIGEN_STRONG_INLINE void async_synchronize(cl::sycl::event e) const {
    set_latest_event(e);
#ifndef EIGEN_SYCL_ASYNC_EXECUTION
    synchronize();
#endif
  }

  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(Index n, Index &tileSize,
                                              Index &rng, Index &GRange) const {
    tileSize = static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    tileSize = std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                           EIGEN_SYCL_LOCAL_THREAD_DIM1),
                        static_cast<Index>(tileSize));
    rng = n;
    if (rng == 0) rng = static_cast<Index>(1);
    GRange = rng;
    if (tileSize > GRange)
      tileSize = GRange;
    else if (GRange > tileSize) {
      Index xMode = static_cast<Index>(GRange % tileSize);
      if (xMode != 0) GRange += static_cast<Index>(tileSize - xMode);
    }
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 2> &input_dim, cl::sycl::range<2> &global_range,
      cl::sycl::range<2> &local_range) const {
    std::array<Index, 2> input_range = input_dim;
    Index max_workgroup_Size =
        static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    max_workgroup_Size =
        std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                    EIGEN_SYCL_LOCAL_THREAD_DIM1),
                 static_cast<Index>(max_workgroup_Size));
    Index pow_of_2 = static_cast<Index>(std::log2(max_workgroup_Size));
    local_range[1] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 2)));
    input_range[1] = input_dim[1];
    if (input_range[1] == 0) input_range[1] = static_cast<Index>(1);
    global_range[1] = input_range[1];
    if (local_range[1] > global_range[1])
      local_range[1] = global_range[1];
    else if (global_range[1] > local_range[1]) {
      Index xMode = static_cast<Index>(global_range[1] % local_range[1]);
      if (xMode != 0)
        global_range[1] += static_cast<Index>(local_range[1] - xMode);
    }
    local_range[0] = static_cast<Index>(max_workgroup_Size / local_range[1]);
    input_range[0] = input_dim[0];
    if (input_range[0] == 0) input_range[0] = static_cast<Index>(1);
    global_range[0] = input_range[0];
    if (local_range[0] > global_range[0])
      local_range[0] = global_range[0];
    else if (global_range[0] > local_range[0]) {
      Index xMode = static_cast<Index>(global_range[0] % local_range[0]);
      if (xMode != 0)
        global_range[0] += static_cast<Index>(local_range[0] - xMode);
    }
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 3> &input_dim, cl::sycl::range<3> &global_range,
      cl::sycl::range<3> &local_range) const {
    std::array<Index, 3> input_range = input_dim;
    Index max_workgroup_Size =
        static_cast<Index>(getNearestPowerOfTwoWorkGroupSize());
    max_workgroup_Size =
        std::min(static_cast<Index>(EIGEN_SYCL_LOCAL_THREAD_DIM0 *
                                    EIGEN_SYCL_LOCAL_THREAD_DIM1),
                 static_cast<Index>(max_workgroup_Size));
    Index pow_of_2 = static_cast<Index>(std::log2(max_workgroup_Size));
    local_range[2] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 3)));
    input_range[2] = input_dim[2];
    if (input_range[2] == 0) input_range[1] = static_cast<Index>(1);
    global_range[2] = input_range[2];
    if (local_range[2] > global_range[2])
      local_range[2] = global_range[2];
    else if (global_range[2] > local_range[2]) {
      Index xMode = static_cast<Index>(global_range[2] % local_range[2]);
      if (xMode != 0)
        global_range[2] += static_cast<Index>(local_range[2] - xMode);
    }
    pow_of_2 = static_cast<Index>(
        std::log2(static_cast<Index>(max_workgroup_Size / local_range[2])));
    local_range[1] =
        static_cast<Index>(std::pow(2, static_cast<Index>(pow_of_2 / 2)));
    input_range[1] = input_dim[1];
    if (input_range[1] == 0) input_range[1] = static_cast<Index>(1);
    global_range[1] = input_range[1];
    if (local_range[1] > global_range[1])
      local_range[1] = global_range[1];
    else if (global_range[1] > local_range[1]) {
      Index xMode = static_cast<Index>(global_range[1] % local_range[1]);
      if (xMode != 0)
        global_range[1] += static_cast<Index>(local_range[1] - xMode);
    }
    local_range[0] = static_cast<Index>(max_workgroup_Size /
                                        (local_range[1] * local_range[2]));
    input_range[0] = input_dim[0];
    if (input_range[0] == 0) input_range[0] = static_cast<Index>(1);
    global_range[0] = input_range[0];
    if (local_range[0] > global_range[0])
      local_range[0] = global_range[0];
    else if (global_range[0] > local_range[0]) {
      Index xMode = static_cast<Index>(global_range[0] % local_range[0]);
      if (xMode != 0)
        global_range[0] += static_cast<Index>(local_range[0] - xMode);
    }
  }

  EIGEN_STRONG_INLINE bool has_local_memory() const {
#if !defined(EIGEN_SYCL_LOCAL_MEM) && defined(EIGEN_SYCL_NO_LOCAL_MEM)
    return false;
#elif defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)
    return true;
#else
    return m_device_info.local_mem_type ==
           cl::sycl::info::local_mem_type::local;
#endif
  }

  EIGEN_STRONG_INLINE unsigned long max_buffer_size() const {
    return m_device_info.max_mem_alloc_size;
  }

  EIGEN_STRONG_INLINE unsigned long getNumSyclMultiProcessors() const {
    return m_device_info.max_compute_units;
  }

  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerBlock() const {
    return m_device_info.max_work_group_size;
  }

  EIGEN_STRONG_INLINE cl::sycl::id<3> maxWorkItemSizes() const {
    return m_device_info.max_work_item_sizes;
  }

  /// No need for sycl it should act the same as CPU version
  EIGEN_STRONG_INLINE int majorDeviceVersion() const { return 1; }

  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerMultiProcessor() const {
    // OpenCL doesnot have such concept
    return 2;
  }

  EIGEN_STRONG_INLINE size_t sharedMemPerBlock() const {
    return m_device_info.local_mem_size;
  }

  // This function returns the nearest power of 2 Work-group size which is <=
  // maximum device workgroup size.
  EIGEN_STRONG_INLINE size_t getNearestPowerOfTwoWorkGroupSize() const {
    return getPowerOfTwo(m_device_info.max_work_group_size, false);
  }

  EIGEN_STRONG_INLINE std::string getPlatformName() const {
    return m_device_info.platform_name;
  }

  EIGEN_STRONG_INLINE std::string getDeviceName() const {
    return m_device_info.device_name;
  }

  EIGEN_STRONG_INLINE std::string getDeviceVendor() const {
    return m_device_info.device_vendor;
  }

  // This function returns the nearest power of 2
  // if roundup is true returns result>=wgsize
  // else it return result <= wgsize
  EIGEN_STRONG_INLINE size_t getPowerOfTwo(size_t wGSize, bool roundUp) const {
    if (roundUp) --wGSize;
    wGSize |= (wGSize >> 1);
    wGSize |= (wGSize >> 2);
    wGSize |= (wGSize >> 4);
    wGSize |= (wGSize >> 8);
    wGSize |= (wGSize >> 16);
#if EIGEN_ARCH_x86_64 || EIGEN_ARCH_ARM64 || EIGEN_OS_WIN64
    wGSize |= (wGSize >> 32);
#endif
    return ((!roundUp) ? (wGSize - (wGSize >> 1)) : ++wGSize);
  }

  EIGEN_STRONG_INLINE cl::sycl::queue &sycl_queue() const { return m_queue; }

  // This function checks if the runtime recorded an error for the
  // underlying stream device.
  EIGEN_STRONG_INLINE bool ok() const {
    if (!exception_caught_) {
      synchronize();
    }
    return !exception_caught_;
  }

  EIGEN_STRONG_INLINE cl::sycl::event get_latest_event() const {
#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
    std::lock_guard<std::mutex> lock(event_mutex_);
    return latest_events_[std::this_thread::get_id()];
#else
    eigen_assert(false);
    return cl::sycl::event();
#endif
  }

  // destructor
  ~QueueInterface() {
    pMapper.clear();
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
    scratch_buffers.clear();
#endif
  }

 protected:
  EIGEN_STRONG_INLINE void set_latest_event(cl::sycl::event e) const {
#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
    std::lock_guard<std::mutex> lock(event_mutex_);
    latest_events_[std::this_thread::get_id()] = e;
#else
    EIGEN_UNUSED_VARIABLE(e);
#endif
  }

  void synchronize_and_callback(cl::sycl::event e,
                                const std::function<void()> &callback) const {
    set_latest_event(e);
    if (callback) {
      auto callback_ = [=]() {
#ifdef EIGEN_EXCEPTIONS
        cl::sycl::event(e).wait_and_throw();
#else
        cl::sycl::event(e).wait();
#endif
        callback();
      };
      m_thread_pool.Schedule(std::move(callback_));
    } else {
#ifdef EIGEN_EXCEPTIONS
      m_queue.wait_and_throw();
#else
      m_queue.wait();
#endif
    }
  }

  bool sycl_async_handler(cl::sycl::exception_list exceptions) const {
    bool exception_caught = false;
    for (const auto &e : exceptions) {
      if (e) {
        exception_caught = true;
        EIGEN_THROW_X(e);
      }
    }
    return exception_caught;
  }

  /// class members:
  bool exception_caught_ = false;

  mutable std::mutex pmapper_mutex_;

#ifdef EIGEN_SYCL_STORE_LATEST_EVENT
  mutable std::mutex event_mutex_;
  mutable std::unordered_map<std::thread::id, cl::sycl::event> latest_events_;
#endif

  /// std::map is the container used to make sure that we create only one buffer
  /// per pointer. The lifespan of the buffer now depends on the lifespan of
  /// SyclDevice. If a non-read-only pointer is needed to be accessed on the
  /// host we should manually deallocate it.
  mutable TensorSycl::internal::PointerMapper pMapper;
#ifndef EIGEN_SYCL_NO_REUSE_BUFFERS
  mutable std::unordered_set<void *> scratch_buffers;
#endif
  /// sycl queue
  mutable cl::sycl::queue m_queue;
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  mutable cl::sycl::program m_prog;
#endif

  /// The thread pool is used to wait on events and call callbacks
  /// asynchronously
  mutable Eigen::ThreadPool m_thread_pool;

  const TensorSycl::internal::SyclDeviceInfo m_device_info;
};

struct SyclDeviceBase {
  /// QueueInterface is not owned. it is the caller's responsibility to destroy
  /// it
  const QueueInterface *m_queue_stream;
  explicit SyclDeviceBase(const QueueInterface *queue_stream)
      : m_queue_stream(queue_stream) {}
  EIGEN_STRONG_INLINE const QueueInterface *queue_stream() const {
    return m_queue_stream;
  }
};

// Here is a sycl device struct which accept the sycl queue interface
// as an input
struct SyclDevice : public SyclDeviceBase {
  explicit SyclDevice(const QueueInterface *queue_stream)
      : SyclDeviceBase(queue_stream) {}

  // this is the accessor used to construct the evaluator
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<AcMd, T>
  get_range_accessor(const void *ptr) const {
    return queue_stream()->template get_range_accessor<AcMd, T>(ptr);
  }

  // get sycl accessor
  template <cl::sycl::access::mode AcMd>
  EIGEN_STRONG_INLINE cl::sycl::accessor<
      buffer_scalar_t, 1, AcMd, cl::sycl::access::target::global_buffer>
  get_sycl_accessor(cl::sycl::handler &cgh, const void *ptr) const {
    return queue_stream()->template get_sycl_accessor<AcMd>(cgh, ptr);
  }

  /// Accessing the created sycl device buffer for the device pointer
  EIGEN_STRONG_INLINE cl::sycl::buffer<buffer_scalar_t, 1> get_sycl_buffer(
      const void *ptr) const {
    return queue_stream()->get_sycl_buffer(ptr);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(Index n, Index &tileSize,
                                              Index &rng, Index &GRange) const {
    queue_stream()->parallel_for_setup(n, tileSize, rng, GRange);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 2> &input_dim, cl::sycl::range<2> &global_range,
      cl::sycl::range<2> &local_range) const {
    queue_stream()->parallel_for_setup(input_dim, global_range, local_range);
  }

  /// This is used to prepare the number of threads and also the number of
  /// threads per block for sycl kernels
  template <typename Index>
  EIGEN_STRONG_INLINE void parallel_for_setup(
      const std::array<Index, 3> &input_dim, cl::sycl::range<3> &global_range,
      cl::sycl::range<3> &local_range) const {
    queue_stream()->parallel_for_setup(input_dim, global_range, local_range);
  }

  /// allocate device memory
  EIGEN_STRONG_INLINE void *allocate(size_t num_bytes) const {
    return queue_stream()->allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void *allocate_temp(size_t num_bytes) const {
    return queue_stream()->allocate_temp(num_bytes);
  }

  /// deallocate device memory
  EIGEN_STRONG_INLINE void deallocate(void *p) const {
    queue_stream()->deallocate(p);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void *buffer) const {
    queue_stream()->deallocate_temp(buffer);
  }
  template <cl::sycl::access::mode AcMd, typename T>
  EIGEN_STRONG_INLINE void deallocate_temp(
      const TensorSycl::internal::RangeAccess<AcMd, T> &buffer) const {
    queue_stream()->deallocate_temp(buffer);
  }
  EIGEN_STRONG_INLINE void deallocate_all() const {
    queue_stream()->deallocate_all();
  }

  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSycl::internal::RangeAccess<
      cl::sycl::access::mode::read_write, data_t>
  get(data_t *data) const {
    return queue_stream()->get(data);
  }
  template <typename data_t>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE data_t *get(
      TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write,
                                        data_t>
          data) const {
    return queue_stream()->get(data);
  }

  /// attach existing buffer
  EIGEN_STRONG_INLINE void *attach_buffer(
      cl::sycl::buffer<buffer_scalar_t, 1> &buf) const {
    return queue_stream()->attach_buffer(buf);
  }
  /// detach buffer
  EIGEN_STRONG_INLINE void detach_buffer(void *p) const {
    queue_stream()->detach_buffer(p);
  }
  EIGEN_STRONG_INLINE ptrdiff_t get_offset(const void *ptr) const {
    return queue_stream()->get_offset(ptr);
  }

  // some runtime conditions that can be applied here
  EIGEN_STRONG_INLINE bool isDeviceSuitable() const { return true; }

  /// memcpyHostToDevice
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpyHostToDevice(
      Index *dst, const Index *src, size_t n,
      std::function<void()> callback = {}) const {
    queue_stream()->memcpyHostToDevice(dst, src, n, callback);
  }
  /// memcpyDeviceToHost
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(
      void *dst, const Index *src, size_t n,
      std::function<void()> callback = {}) const {
    queue_stream()->memcpyDeviceToHost(dst, src, n, callback);
  }
  /// the memcpy function
  template <typename Index>
  EIGEN_STRONG_INLINE void memcpy(void *dst, const Index *src, size_t n) const {
    queue_stream()->memcpy(dst, src, n);
  }
  /// the memset function
  EIGEN_STRONG_INLINE void memset(void *data, int c, size_t n) const {
    queue_stream()->memset(data, c, n);
  }
  /// returning the sycl queue
  EIGEN_STRONG_INLINE cl::sycl::queue &sycl_queue() const {
    return queue_stream()->sycl_queue();
  }
#ifdef EIGEN_SYCL_USE_PROGRAM_CLASS
  EIGEN_STRONG_INLINE cl::sycl::program &program() const {
    return queue_stream()->program();
  }
#endif

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const { return 48 * 1024; }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // We won't try to take advantage of the l2 cache for the time being, and
    // there is no l3 cache on sycl devices.
    return firstLevelCacheSize();
  }
  EIGEN_STRONG_INLINE unsigned long getNumSyclMultiProcessors() const {
    return queue_stream()->getNumSyclMultiProcessors();
  }
  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerBlock() const {
    return queue_stream()->maxSyclThreadsPerBlock();
  }
  EIGEN_STRONG_INLINE cl::sycl::id<3> maxWorkItemSizes() const {
    return queue_stream()->maxWorkItemSizes();
  }
  EIGEN_STRONG_INLINE unsigned long maxSyclThreadsPerMultiProcessor() const {
    // OpenCL doesnot have such concept
    return queue_stream()->maxSyclThreadsPerMultiProcessor();
  }
  EIGEN_STRONG_INLINE size_t sharedMemPerBlock() const {
    return queue_stream()->sharedMemPerBlock();
  }
  EIGEN_STRONG_INLINE size_t getNearestPowerOfTwoWorkGroupSize() const {
    return queue_stream()->getNearestPowerOfTwoWorkGroupSize();
  }

  EIGEN_STRONG_INLINE size_t getPowerOfTwo(size_t val, bool roundUp) const {
    return queue_stream()->getPowerOfTwo(val, roundUp);
  }
  /// No need for sycl it should act the same as CPU version
  EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    return queue_stream()->majorDeviceVersion();
  }

  EIGEN_STRONG_INLINE void synchronize() const {
    queue_stream()->synchronize();
  }
  EIGEN_STRONG_INLINE void async_synchronize(
      cl::sycl::event e = cl::sycl::event()) const {
    queue_stream()->async_synchronize(e);
  }
  EIGEN_STRONG_INLINE cl::sycl::event get_latest_event() const {
    return queue_stream()->get_latest_event();
  }

  // This function checks if the runtime recorded an error for the
  // underlying stream device.
  EIGEN_STRONG_INLINE bool ok() const { return queue_stream()->ok(); }

  EIGEN_STRONG_INLINE bool has_local_memory() const {
    return queue_stream()->has_local_memory();
  }
  EIGEN_STRONG_INLINE long max_buffer_size() const {
    return queue_stream()->max_buffer_size();
  }
  EIGEN_STRONG_INLINE std::string getPlatformName() const {
    return queue_stream()->getPlatformName();
  }
  EIGEN_STRONG_INLINE std::string getDeviceName() const {
    return queue_stream()->getDeviceName();
  }
  EIGEN_STRONG_INLINE std::string getDeviceVendor() const {
    return queue_stream()->getDeviceVendor();
  }
  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void binary_kernel_launcher(T... var) const {
    queue_stream()->template binary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }
  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void unary_kernel_launcher(T... var) const {
    queue_stream()->template unary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }

  template <typename OutScalar, typename KernelType, typename... T>
  EIGEN_ALWAYS_INLINE void nullary_kernel_launcher(T... var) const {
    queue_stream()->template nullary_kernel_launcher<OutScalar, KernelType>(
        var...);
  }
};
}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_SYCL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_THREADS) && !defined(EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H)
#define EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H

namespace Eigen {

// Runs an arbitrary function and then calls Notify() on the passed in
// Notification.
template <typename Function, typename... Args> struct FunctionWrapperWithNotification
{
  static void run(Notification* n, Function f, Args... args) {
    f(args...);
    if (n) {
      n->Notify();
    }
  }
};

template <typename Function, typename... Args> struct FunctionWrapperWithBarrier
{
  static void run(Barrier* b, Function f, Args... args) {
    f(args...);
    if (b) {
      b->Notify();
    }
  }
};

template <typename SyncType>
static EIGEN_STRONG_INLINE void wait_until_ready(SyncType* n) {
  if (n) {
    n->Wait();
  }
}

// An abstract interface to a device specific memory allocator.
class Allocator {
 public:
  virtual ~Allocator() {}
  virtual void* allocate(size_t num_bytes) const = 0;
  virtual void deallocate(void* buffer) const = 0;
};

// Build a thread pool device on top the an existing pool of threads.
struct ThreadPoolDevice {
  // The ownership of the thread pool remains with the caller.
  ThreadPoolDevice(ThreadPoolInterface* pool, int num_cores, Allocator* allocator = nullptr)
      : pool_(pool), num_threads_(num_cores), allocator_(allocator) { }

  EIGEN_STRONG_INLINE void* allocate(size_t num_bytes) const {
    return allocator_ ? allocator_->allocate(num_bytes)
        : internal::aligned_malloc(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate(void* buffer) const {
    if (allocator_) {
      allocator_->deallocate(buffer);
    } else {
      internal::aligned_free(buffer);
    }
  }

    EIGEN_STRONG_INLINE void* allocate_temp(size_t num_bytes) const {
    return allocate(num_bytes);
  }

  EIGEN_STRONG_INLINE void deallocate_temp(void* buffer) const {
    deallocate(buffer);
  }

  template<typename Type>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Type get(Type data) const {
    return data;
  }

  EIGEN_STRONG_INLINE void memcpy(void* dst, const void* src, size_t n) const {
#ifdef __ANDROID__
    ::memcpy(dst, src, n);
#else
    // TODO(rmlarsen): Align blocks on cache lines.
    // We have observed that going beyond 4 threads usually just wastes
    // CPU cycles due to the threads competing for memory bandwidth, so we
    // statically schedule at most 4 block copies here.
    const size_t kMinBlockSize = 32768;
    const size_t num_threads = CostModel::numThreads(n, TensorOpCost(1.0, 1.0, 0), 4);
    if (n <= kMinBlockSize || num_threads < 2) {
      ::memcpy(dst, src, n);
    } else {
      const char* src_ptr = static_cast<const char*>(src);
      char* dst_ptr = static_cast<char*>(dst);
      const size_t blocksize = (n + (num_threads - 1)) / num_threads;
      Barrier barrier(static_cast<int>(num_threads - 1));
      // Launch the last 3 blocks on worker threads.
      for (size_t i = 1; i < num_threads; ++i) {
        enqueue_with_barrier(&barrier, [n, i, src_ptr, dst_ptr, blocksize] {
          ::memcpy(dst_ptr + i * blocksize, src_ptr + i * blocksize,
                   numext::mini(blocksize, n - (i * blocksize)));
        });
      }
      // Launch the first block on the main thread.
      ::memcpy(dst_ptr, src_ptr, blocksize);
      barrier.Wait();
    }
#endif
  }
  EIGEN_STRONG_INLINE void memcpyHostToDevice(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }
  EIGEN_STRONG_INLINE void memcpyDeviceToHost(void* dst, const void* src, size_t n) const {
    memcpy(dst, src, n);
  }

  EIGEN_STRONG_INLINE void memset(void* buffer, int c, size_t n) const {
    ::memset(buffer, c, n);
  }

  EIGEN_STRONG_INLINE int numThreads() const {
    return num_threads_;
  }

  // Number of theads available in the underlying thread pool. This number can
  // be different from the value returned by numThreads().
  EIGEN_STRONG_INLINE int numThreadsInPool() const {
    return pool_->NumThreads();
  }

  EIGEN_STRONG_INLINE size_t firstLevelCacheSize() const {
    return l1CacheSize();
  }

  EIGEN_STRONG_INLINE size_t lastLevelCacheSize() const {
    // The l3 cache size is shared between all the cores.
    return l3CacheSize() / num_threads_;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE int majorDeviceVersion() const {
    // Should return an enum that encodes the ISA supported by the CPU
    return 1;
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE Notification* enqueue(Function&& f,
                                            Args&&... args) const {
    Notification* n = new Notification();
    pool_->Schedule(
        std::bind(&FunctionWrapperWithNotification<Function, Args...>::run, n,
                  std::move(f), args...));
    return n;
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE void enqueue_with_barrier(Barrier* b, Function&& f,
                                                Args&&... args) const {
    pool_->Schedule(
        std::bind(&FunctionWrapperWithBarrier<Function, Args...>::run, b,
                  std::move(f), args...));
  }

  template <class Function, class... Args>
  EIGEN_STRONG_INLINE void enqueueNoNotification(Function&& f,
                                                 Args&&... args) const {
    if (sizeof...(args) > 0) {
      pool_->Schedule(std::bind(std::move(f), args...));
    } else {
      pool_->Schedule(std::move(f));
    }
  }

  // Returns a logical thread index between 0 and pool_->NumThreads() - 1 if
  // called from one of the threads in pool_. Returns -1 otherwise.
  EIGEN_STRONG_INLINE int currentThreadId() const {
    return pool_->CurrentThreadId();
  }

  // WARNING: This function is synchronous and will block the calling thread.
  //
  // Synchronous parallelFor executes f with [0, n) arguments in parallel and
  // waits for completion. F accepts a half-open interval [first, last). Block
  // size is chosen based on the iteration cost and resulting parallel
  // efficiency. If block_align is not nullptr, it is called to round up the
  // block size.
  void parallelFor(Index n, const TensorOpCost& cost,
                   std::function<Index(Index)> block_align,
                   std::function<void(Index, Index)> f) const {
    if (EIGEN_PREDICT_FALSE(n <= 0)){
      return;
    // Compute small problems directly in the caller thread.
    } else if (n == 1 || numThreads() == 1 ||
               CostModel::numThreads(n, cost, static_cast<int>(numThreads())) == 1) {
      f(0, n);
      return;
    }

    // Compute block size and total count of blocks.
    ParallelForBlock block = CalculateParallelForBlock(n, cost, block_align);

    // Recursively divide size into halves until we reach block_size.
    // Division code rounds mid to block_size, so we are guaranteed to get
    // block_count leaves that do actual computations.
    Barrier barrier(static_cast<unsigned int>(block.count));
    std::function<void(Index, Index)> handleRange;
    handleRange = [=, &handleRange, &barrier, &f](Index firstIdx,
                                                  Index lastIdx) {
      while (lastIdx - firstIdx > block.size) {
        // Split into halves and schedule the second half on a different thread.
        const Index midIdx = firstIdx + divup((lastIdx - firstIdx) / 2, block.size) * block.size;
        pool_->Schedule([=, &handleRange]() { handleRange(midIdx, lastIdx); });
        lastIdx = midIdx;
      }
      // Single block or less, execute directly.
      f(firstIdx, lastIdx);
      barrier.Notify();
    };

    if (block.count <= numThreads()) {
      // Avoid a thread hop by running the root of the tree and one block on the
      // main thread.
      handleRange(0, n);
    } else {
      // Execute the root in the thread pool to avoid running work on more than
      // numThreads() threads.
      pool_->Schedule([=, &handleRange]() { handleRange(0, n); });
    }

    barrier.Wait();
  }

  // Convenience wrapper for parallelFor that does not align blocks.
  void parallelFor(Index n, const TensorOpCost& cost,
                   std::function<void(Index, Index)> f) const {
    parallelFor(n, cost, nullptr, std::move(f));
  }

  // WARNING: This function is asynchronous and will not block the calling thread.
  //
  // Asynchronous parallelFor executes f with [0, n) arguments in parallel
  // without waiting for completion. When the last block finished, it will call
  // 'done' callback. F accepts a half-open interval [first, last). Block size
  // is chosen based on the iteration cost and resulting parallel efficiency. If
  // block_align is not nullptr, it is called to round up the block size.
  void parallelForAsync(Index n, const TensorOpCost& cost,
                        std::function<Index(Index)> block_align,
                        std::function<void(Index, Index)> f,
                        std::function<void()> done) const {
    // Compute small problems directly in the caller thread.
    if (n <= 1 || numThreads() == 1 ||
        CostModel::numThreads(n, cost, static_cast<int>(numThreads())) == 1) {
      f(0, n);
      done();
      return;
    }

    // Compute block size and total count of blocks.
    ParallelForBlock block = CalculateParallelForBlock(n, cost, block_align);

    ParallelForAsyncContext* const ctx =
        new ParallelForAsyncContext(block.count, std::move(f), std::move(done));

    // Recursively divide size into halves until we reach block_size.
    // Division code rounds mid to block_size, so we are guaranteed to get
    // block_count leaves that do actual computations.
    ctx->handle_range = [this, ctx, block](Index firstIdx, Index lastIdx) {
      while (lastIdx - firstIdx > block.size) {
        // Split into halves and schedule the second half on a different thread.
        const Index midIdx = firstIdx + divup((lastIdx - firstIdx) / 2, block.size) * block.size;
        pool_->Schedule(
            [ctx, midIdx, lastIdx]() { ctx->handle_range(midIdx, lastIdx); });
        lastIdx = midIdx;
      }

      // Single block or less, execute directly.
      ctx->f(firstIdx, lastIdx);

      // Delete async context if it was the last block.
      if (ctx->count.fetch_sub(1) == 1) delete ctx;
    };

    if (block.count <= numThreads()) {
      // Avoid a thread hop by running the root of the tree and one block on the
      // main thread.
      ctx->handle_range(0, n);
    } else {
      // Execute the root in the thread pool to avoid running work on more than
      // numThreads() threads.
      pool_->Schedule([ctx, n]() { ctx->handle_range(0, n); });
    }
  }

  // Convenience wrapper for parallelForAsync that does not align blocks.
  void parallelForAsync(Index n, const TensorOpCost& cost,
                        std::function<void(Index, Index)> f,
                        std::function<void()> done) const {
    parallelForAsync(n, cost, nullptr, std::move(f), std::move(done));
  }

  // Thread pool accessor.
  ThreadPoolInterface* getPool() const { return pool_; }

  // Allocator accessor.
  Allocator* allocator() const { return allocator_; }

 private:
  typedef TensorCostModel<ThreadPoolDevice> CostModel;

  // For parallelForAsync we must keep passed in closures on the heap, and
  // delete them only after `done` callback finished.
  struct ParallelForAsyncContext {
    ParallelForAsyncContext(Index block_count,
                            std::function<void(Index, Index)> block_f,
                            std::function<void()> done_callback)
        : count(block_count),
          f(std::move(block_f)),
          done(std::move(done_callback)) {}
    ~ParallelForAsyncContext() { done(); }

    std::atomic<Index> count;
    std::function<void(Index, Index)> f;
    std::function<void()> done;

    std::function<void(Index, Index)> handle_range;
  };

  struct ParallelForBlock {
    Index size;   // block size
    Index count;  // number of blocks
  };

  // Calculates block size based on (1) the iteration cost and (2) parallel
  // efficiency. We want blocks to be not too small to mitigate parallelization
  // overheads; not too large to mitigate tail effect and potential load
  // imbalance and we also want number of blocks to be evenly dividable across
  // threads.
  ParallelForBlock CalculateParallelForBlock(
      const Index n, const TensorOpCost& cost,
      std::function<Index(Index)> block_align) const {
    const double block_size_f = 1.0 / CostModel::taskSize(1, cost);
    const Index max_oversharding_factor = 4;
    Index block_size = numext::mini(
        n, numext::maxi<Index>(
               divup<Index>(n, max_oversharding_factor * numThreads()),
               block_size_f));
    const Index max_block_size = numext::mini(n, 2 * block_size);

    if (block_align) {
      Index new_block_size = block_align(block_size);
      eigen_assert(new_block_size >= block_size);
      block_size = numext::mini(n, new_block_size);
    }

    Index block_count = divup(n, block_size);

    // Calculate parallel efficiency as fraction of total CPU time used for
    // computations:
    double max_efficiency =
        static_cast<double>(block_count) /
        (divup<int>(block_count, numThreads()) * numThreads());

    // Now try to increase block size up to max_block_size as long as it
    // doesn't decrease parallel efficiency.
    for (Index prev_block_count = block_count;
         max_efficiency < 1.0 && prev_block_count > 1;) {
      // This is the next block size that divides size into a smaller number
      // of blocks than the current block_size.
      Index coarser_block_size = divup(n, prev_block_count - 1);
      if (block_align) {
        Index new_block_size = block_align(coarser_block_size);
        eigen_assert(new_block_size >= coarser_block_size);
        coarser_block_size = numext::mini(n, new_block_size);
      }
      if (coarser_block_size > max_block_size) {
        break;  // Reached max block size. Stop.
      }
      // Recalculate parallel efficiency.
      const Index coarser_block_count = divup(n, coarser_block_size);
      eigen_assert(coarser_block_count < prev_block_count);
      prev_block_count = coarser_block_count;
      const double coarser_efficiency =
          static_cast<double>(coarser_block_count) /
          (divup<int>(coarser_block_count, numThreads()) * numThreads());
      if (coarser_efficiency + 0.01 >= max_efficiency) {
        // Taking it.
        block_size = coarser_block_size;
        block_count = coarser_block_count;
        if (max_efficiency < coarser_efficiency) {
          max_efficiency = coarser_efficiency;
        }
      }
    }

    return {block_size, block_count};
  }

  ThreadPoolInterface* pool_;
  int num_threads_;
  Allocator* allocator_;
};


}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DEVICE_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensionList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H
#define EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H

namespace Eigen {

/** \internal
  *
  * \class TensorDimensionList
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Special case of tensor index list used to list all the dimensions of a tensor of rank n.
  *
  * \sa Tensor
  */

template <typename Index, std::size_t Rank> struct DimensionList {
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  const Index operator[] (const Index i) const { return i; }
};

namespace internal {

template<typename Index, std::size_t Rank> struct array_size<DimensionList<Index, Rank> > {
  static const size_t value = Rank;
};
template<typename Index, std::size_t Rank> struct array_size<const DimensionList<Index, Rank> > {
  static const size_t value = Rank;
};

template<DenseIndex n, typename Index, std::size_t Rank> const Index array_get(DimensionList<Index, Rank>&) {
  return n;
}
template<DenseIndex n, typename Index, std::size_t Rank> const Index array_get(const DimensionList<Index, Rank>&) {
  return n;
}


#if EIGEN_HAS_CONSTEXPR
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex) {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex) {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<DimensionList<Index, Rank> > {
  static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i == value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i == value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i != value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<const DimensionList<Index, Rank> > {
  static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i != value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i > value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i > value;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i < value;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const DenseIndex i, const DenseIndex value) {
    return i < value;
  }
};

#else
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run(const DenseIndex) {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct index_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run(const DenseIndex) {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct all_indices_known_statically_impl<const DimensionList<Index, Rank> > {
  EIGEN_DEVICE_FUNC static EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};
template <typename Index, std::size_t Rank>
struct indices_statically_known_to_increase_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return true;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_eq_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex){
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_ne_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_gt_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};

template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
template <typename Index, std::size_t Rank>
struct index_statically_lt_impl<const DimensionList<Index, Rank> > {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const DenseIndex, const DenseIndex) {
    return false;
  }
};
#endif

}  // end namespace internal
}  // end namespace Eigen


#endif // EIGEN_CXX11_TENSOR_TENSOR_DIMENSION_LIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H


namespace Eigen {

/** \internal
  *
  * \class TensorDimensions
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Set of classes used to encode and store the dimensions of a Tensor.
  *
  * The Sizes class encodes as part of the type the number of dimensions and the
  * sizes corresponding to each dimension. It uses no storage space since it is
  * entirely known at compile time.
  * The DSizes class is its dynamic sibling: the number of dimensions is known
  * at compile time but the sizes are set during execution.
  *
  * \sa Tensor
  */

// Boilerplate code
namespace internal {

template<std::ptrdiff_t n, typename Dimension> struct dget {
  static const std::ptrdiff_t value = get<n, Dimension>::value;
};


template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct fixed_size_tensor_index_linearization_helper
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(array<Index, NumIndices> const& indices,
                          const Dimensions& dimensions)
  {
    return array_get<RowMajor ? n - 1 : (NumIndices - n)>(indices) +
        dget<RowMajor ? n - 1 : (NumIndices - n), Dimensions>::value *
        fixed_size_tensor_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct fixed_size_tensor_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(array<Index, NumIndices> const&, const Dimensions&)
  {
    return 0;
  }
};

template<typename Index, std::ptrdiff_t n>
struct fixed_size_tensor_index_extraction_helper
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(const Index index,
                          const Dimensions& dimensions)
  {
    const Index mult = (index == n-1) ? 1 : 0;
    return array_get<n-1>(dimensions) * mult +
        fixed_size_tensor_index_extraction_helper<Index, n - 1>::run(index, dimensions);
  }
};

template<typename Index>
struct fixed_size_tensor_index_extraction_helper<Index, 0>
{
  template <typename Dimensions> EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Index run(const Index,
                          const Dimensions&)
  {
    return 0;
  }
  };

}  // end namespace internal


// Fixed size
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices>
struct Sizes {
  typedef internal::numeric_list<std::ptrdiff_t, Indices...> Base;
  const Base t = Base();
  static const std::ptrdiff_t total_size = internal::arg_prod(Indices...);
  static const ptrdiff_t count = Base::count;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t rank() const {
    return Base::count;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t TotalSize() {
    return internal::arg_prod(Indices...);
  }

  EIGEN_DEVICE_FUNC Sizes() { }
  template <typename DenseIndex>
  explicit EIGEN_DEVICE_FUNC Sizes(const array<DenseIndex, Base::count>& /*indices*/) {
    // todo: add assertion
  }
#if EIGEN_HAS_VARIADIC_TEMPLATES
  template <typename... DenseIndex> EIGEN_DEVICE_FUNC Sizes(DenseIndex...) { }
  explicit EIGEN_DEVICE_FUNC Sizes(std::initializer_list<std::ptrdiff_t> /*l*/) {
    // todo: add assertion
  }
#endif

  template <typename T> Sizes& operator = (const T& /*other*/) {
    // add assertion failure if the size of other is different
    return *this;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t operator[] (const std::ptrdiff_t index) const {
    return internal::fixed_size_tensor_index_extraction_helper<std::ptrdiff_t, Base::count>::run(index, t);
  }

  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfColMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, false>::run(indices, t);
  }
  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfRowMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, true>::run(indices, t);
  }
};

namespace internal {
template <typename std::ptrdiff_t... Indices>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_prod(const Sizes<Indices...>&) {
  return Sizes<Indices...>::total_size;
}
}

#else

template <std::ptrdiff_t n>
struct non_zero_size {
  typedef internal::type2val<std::ptrdiff_t, n> type;
};
template <>
struct non_zero_size<0> {
  typedef internal::null_type type;
};

template <std::ptrdiff_t V1=0, std::ptrdiff_t V2=0, std::ptrdiff_t V3=0, std::ptrdiff_t V4=0, std::ptrdiff_t V5=0> struct Sizes {
  typedef typename internal::make_type_list<typename non_zero_size<V1>::type, typename non_zero_size<V2>::type, typename non_zero_size<V3>::type, typename non_zero_size<V4>::type, typename non_zero_size<V5>::type >::type Base;
  static const std::ptrdiff_t count = Base::count;
  static const std::ptrdiff_t total_size = internal::arg_prod<Base>::value;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptrdiff_t rank() const {
    return count;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ptrdiff_t TotalSize() {
    return internal::arg_prod<Base>::value;
  }

  Sizes() { }
  template <typename DenseIndex>
  explicit Sizes(const array<DenseIndex, Base::count>& /*indices*/) {
    // todo: add assertion
  }
  template <typename T> Sizes& operator = (const T& /*other*/) {
    // add assertion failure if the size of other is different
    return *this;
  }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  template <typename... DenseIndex> Sizes(DenseIndex... /*indices*/) { }
  explicit Sizes(std::initializer_list<std::ptrdiff_t>) {
    // todo: add assertion
  }
#else
  EIGEN_DEVICE_FUNC explicit Sizes(const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex) {
  }
  EIGEN_DEVICE_FUNC Sizes(const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex, const DenseIndex) {
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index operator[] (const Index index) const {
    switch (index) {
      case 0:
        return internal::get<0, Base>::value;
      case 1:
        return internal::get<1, Base>::value;
      case 2:
        return internal::get<2, Base>::value;
      case 3:
        return internal::get<3, Base>::value;
      case 4:
        return internal::get<4, Base>::value;
      default:
        eigen_assert(false && "index overflow");
        return static_cast<Index>(-1);
    }
  }

  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfColMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, false>::run(indices, *reinterpret_cast<const Base*>(this));
  }
  template <typename DenseIndex> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ptrdiff_t IndexOfRowMajor(const array<DenseIndex, Base::count>& indices) const {
    return internal::fixed_size_tensor_index_linearization_helper<DenseIndex, Base::count, Base::count, true>::run(indices, *reinterpret_cast<const Base*>(this));
  }
};

namespace internal {
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_prod(const Sizes<V1, V2, V3, V4, V5>&) {
  return Sizes<V1, V2, V3, V4, V5>::total_size;
}
}

#endif

// Boilerplate
namespace internal {
template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct tensor_index_linearization_helper
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, array<Index, NumIndices> const& dimensions)
  {
    return array_get<RowMajor ? n : (NumIndices - n - 1)>(indices) +
      array_get<RowMajor ? n : (NumIndices - n - 1)>(dimensions) *
        tensor_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct tensor_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, array<Index, NumIndices> const&)
  {
    return array_get<RowMajor ? 0 : NumIndices - 1>(indices);
  }
};
}  // end namespace internal



// Dynamic size
template <typename DenseIndex, int NumDims>
struct DSizes : array<DenseIndex, NumDims> {
  typedef array<DenseIndex, NumDims> Base;
  static const int count = NumDims;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rank() const {
    return NumDims;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex TotalSize() const {
    return (NumDims == 0) ? 1 : internal::array_prod(*static_cast<const Base*>(this));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DSizes() {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = 0;
    }
  }
  EIGEN_DEVICE_FUNC explicit DSizes(const array<DenseIndex, NumDims>& a) : Base(a) { }

  EIGEN_DEVICE_FUNC explicit DSizes(const DenseIndex i0) {
    eigen_assert(NumDims == 1);
    (*this)[0] = i0;
  }

  EIGEN_DEVICE_FUNC DSizes(const DimensionList<DenseIndex, NumDims>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }

  // Enable DSizes index type promotion only if we are promoting to the
  // larger type, e.g. allow to promote dimensions of type int to long.
  template<typename OtherIndex>
  EIGEN_DEVICE_FUNC
  explicit DSizes(const array<OtherIndex, NumDims>& other,
                  // Default template parameters require c++11.
                  typename internal::enable_if<
                     internal::is_same<
                         DenseIndex,
                         typename internal::promote_index_type<
                             DenseIndex,
                             OtherIndex
                         >::type
                     >::value, void*>::type = 0) {
    for (int i = 0; i < NumDims; ++i) {
      (*this)[i] = static_cast<DenseIndex>(other[i]);
    }
  }

#ifdef EIGEN_HAS_INDEX_LIST
  template <typename FirstType, typename... OtherTypes>
  EIGEN_DEVICE_FUNC
  explicit DSizes(const Eigen::IndexList<FirstType, OtherTypes...>& dimensions) {
    for (int i = 0; i < dimensions.count; ++i) {
      (*this)[i] = dimensions[i];
    }
  }
#endif

#ifndef EIGEN_EMULATE_CXX11_META_H
  template <typename std::ptrdiff_t... Indices>
  EIGEN_DEVICE_FUNC DSizes(const Sizes<Indices...>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }
#else
  template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5>
  EIGEN_DEVICE_FUNC DSizes(const Sizes<V1, V2, V3, V4, V5>& a) {
    for (int i = 0 ; i < NumDims; ++i) {
      (*this)[i] = a[i];
    }
  }
#endif

#if EIGEN_HAS_VARIADIC_TEMPLATES
  template<typename... IndexTypes> EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE explicit DSizes(DenseIndex firstDimension, DenseIndex secondDimension, IndexTypes... otherDimensions) : Base({{firstDimension, secondDimension, otherDimensions...}}) {
    EIGEN_STATIC_ASSERT(sizeof...(otherDimensions) + 2 == NumDims, YOU_MADE_A_PROGRAMMING_MISTAKE)
  }
#else
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1) {
    eigen_assert(NumDims == 2);
    (*this)[0] = i0;
    (*this)[1] = i1;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2) {
    eigen_assert(NumDims == 3);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2, const DenseIndex i3) {
    eigen_assert(NumDims == 4);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
    (*this)[3] = i3;
  }
  EIGEN_DEVICE_FUNC DSizes(const DenseIndex i0, const DenseIndex i1, const DenseIndex i2, const DenseIndex i3, const DenseIndex i4) {
    eigen_assert(NumDims == 5);
    (*this)[0] = i0;
    (*this)[1] = i1;
    (*this)[2] = i2;
    (*this)[3] = i3;
    (*this)[4] = i4;
  }
#endif

  EIGEN_DEVICE_FUNC DSizes& operator = (const array<DenseIndex, NumDims>& other) {
    *static_cast<Base*>(this) = other;
    return *this;
  }

  // A constexpr would be so much better here
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex IndexOfColMajor(const array<DenseIndex, NumDims>& indices) const {
    return internal::tensor_index_linearization_helper<DenseIndex, NumDims, NumDims - 1, false>::run(indices, *static_cast<const Base*>(this));
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE DenseIndex IndexOfRowMajor(const array<DenseIndex, NumDims>& indices) const {
    return internal::tensor_index_linearization_helper<DenseIndex, NumDims, NumDims - 1, true>::run(indices, *static_cast<const Base*>(this));
  }
};

template <typename IndexType, int NumDims>
std::ostream& operator<<(std::ostream& os,
                         const DSizes<IndexType, NumDims>& dims) {
  os << "[";
  for (int i = 0; i < NumDims; ++i) {
    if (i > 0) os << ", ";
    os << dims[i];
  }
  os << "]";
  return os;
}

// Boilerplate
namespace internal {
template<typename Index, std::ptrdiff_t NumIndices, std::ptrdiff_t n, bool RowMajor>
struct tensor_vsize_index_linearization_helper
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, std::vector<DenseIndex> const& dimensions)
  {
    return array_get<RowMajor ? n : (NumIndices - n - 1)>(indices) +
      array_get<RowMajor ? n : (NumIndices - n - 1)>(dimensions) *
        tensor_vsize_index_linearization_helper<Index, NumIndices, n - 1, RowMajor>::run(indices, dimensions);
  }
};

template<typename Index, std::ptrdiff_t NumIndices, bool RowMajor>
struct tensor_vsize_index_linearization_helper<Index, NumIndices, 0, RowMajor>
{
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Index run(array<Index, NumIndices> const& indices, std::vector<DenseIndex> const&)
  {
    return array_get<RowMajor ? 0 : NumIndices - 1>(indices);
  }
};
}  // end namespace internal


namespace internal {

template <typename DenseIndex, int NumDims> struct array_size<const DSizes<DenseIndex, NumDims> > {
  static const ptrdiff_t value = NumDims;
};
template <typename DenseIndex, int NumDims> struct array_size<DSizes<DenseIndex, NumDims> > {
  static const ptrdiff_t value = NumDims;
};
#ifndef EIGEN_EMULATE_CXX11_META_H
template <typename std::ptrdiff_t... Indices> struct array_size<const Sizes<Indices...> > {
static const std::ptrdiff_t value = Sizes<Indices...>::count;
};
template <typename std::ptrdiff_t... Indices> struct array_size<Sizes<Indices...> > {
static const std::ptrdiff_t value = Sizes<Indices...>::count;
};
template <std::ptrdiff_t n, typename std::ptrdiff_t... Indices> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<Indices...>&) {
  return get<n, internal::numeric_list<std::ptrdiff_t, Indices...> >::value;
}
template <std::ptrdiff_t n> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<>&) {
  eigen_assert(false && "should never be called");
  return -1;
}
#else
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> struct array_size<const Sizes<V1,V2,V3,V4,V5> > {
  static const ptrdiff_t value = Sizes<V1,V2,V3,V4,V5>::count;
};
template <std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> struct array_size<Sizes<V1,V2,V3,V4,V5> > {
  static const ptrdiff_t value = Sizes<V1,V2,V3,V4,V5>::count;
};
template <std::ptrdiff_t n, std::ptrdiff_t V1, std::ptrdiff_t V2, std::ptrdiff_t V3, std::ptrdiff_t V4, std::ptrdiff_t V5> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE std::ptrdiff_t array_get(const Sizes<V1,V2,V3,V4,V5>&) {
  return get<n, typename Sizes<V1,V2,V3,V4,V5>::Base>::value;
}

#endif


template <typename Dims1, typename Dims2, ptrdiff_t n, ptrdiff_t m>
struct sizes_match_below_dim {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1&, Dims2&) {
    return false;
  }
};
template <typename Dims1, typename Dims2, ptrdiff_t n>
struct sizes_match_below_dim<Dims1, Dims2, n, n> {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1& dims1, Dims2& dims2) {
    return (array_get<n-1>(dims1) == array_get<n-1>(dims2)) &&
        sizes_match_below_dim<Dims1, Dims2, n-1, n-1>::run(dims1, dims2);
  }
};
template <typename Dims1, typename Dims2>
struct sizes_match_below_dim<Dims1, Dims2, 0, 0> {
  static EIGEN_DEVICE_FUNC  EIGEN_STRONG_INLINE bool run(Dims1&, Dims2&) {
    return true;
  }
};

} // end namespace internal


template <typename Dims1, typename Dims2>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool dimensions_match(Dims1 dims1, Dims2 dims2) {
  return internal::sizes_match_below_dim<Dims1, Dims2, internal::array_size<Dims1>::value, internal::array_size<Dims2>::value>::run(dims1, dims2);
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_DIMENSIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvalTo.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H
#define EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H

namespace Eigen {

/** \class TensorForcedEval
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename XprType, template <class> class MakePointer_>
struct traits<TensorEvalToOp<XprType, MakePointer_> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename MakePointer_<Scalar>::Type PointerType;

  enum {
    Flags = 0
  };
  template <class T>
  struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;


  };
};

template<typename XprType, template <class> class MakePointer_>
struct eval<TensorEvalToOp<XprType, MakePointer_>, Eigen::Dense>
{
  typedef const TensorEvalToOp<XprType, MakePointer_>& type;
};

template<typename XprType, template <class> class MakePointer_>
struct nested<TensorEvalToOp<XprType, MakePointer_>, 1, typename eval<TensorEvalToOp<XprType, MakePointer_> >::type>
{
  typedef TensorEvalToOp<XprType, MakePointer_> type;
};

}  // end namespace internal




template<typename XprType, template <class> class MakePointer_>
class TensorEvalToOp : public TensorBase<TensorEvalToOp<XprType, MakePointer_>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorEvalToOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename MakePointer_<CoeffReturnType>::Type PointerType;
  typedef typename Eigen::internal::nested<TensorEvalToOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorEvalToOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorEvalToOp>::Index Index;

  static const int NumDims = Eigen::internal::traits<TensorEvalToOp>::NumDimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorEvalToOp(PointerType buffer, const XprType& expr)
      : m_xpr(expr), m_buffer(buffer) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_DEVICE_FUNC PointerType buffer() const { return m_buffer; }

  protected:
    typename XprType::Nested m_xpr;
    PointerType m_buffer;
};



template<typename ArgType, typename Device, template <class> class MakePointer_>
struct TensorEvaluator<const TensorEvalToOp<ArgType, MakePointer_>, Device>
{
  typedef TensorEvalToOp<ArgType, MakePointer_> XprType;
  typedef typename ArgType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef typename XprType::Index Index;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = true,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = true
  };

  static const int NumDims = internal::traits<ArgType>::NumDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef internal::TensorBlockAssignment<
      CoeffReturnType, NumDims, typename ArgTensorBlock::XprType, Index>
      TensorBlockAssignment;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_buffer(device.get(op.buffer())), m_expression(op.expression()){}


  EIGEN_STRONG_INLINE ~TensorEvaluator() {
  }


  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType scalar) {
    EIGEN_UNUSED_VARIABLE(scalar);
    eigen_assert(scalar == NULL);
    return m_impl.evalSubExprsIfNeeded(m_buffer);
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType scalar, EvalSubExprsCallback done) {
    EIGEN_UNUSED_VARIABLE(scalar);
    eigen_assert(scalar == NULL);
    m_impl.evalSubExprsIfNeededAsync(m_buffer, std::move(done));
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalScalar(Index i) {
    m_buffer[i] = m_impl.coeff(i);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalPacket(Index i) {
    internal::pstoret<CoeffReturnType, PacketReturnType, Aligned>(m_buffer + i, m_impl.template packet<TensorEvaluator<ArgType, Device>::IsAligned ? Aligned : Unaligned>(i));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return m_impl.getResourceRequirements();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalBlock(
      TensorBlockDesc& desc, TensorBlockScratch& scratch) {
    // Add `m_buffer` as destination buffer to the block descriptor.
    desc.template AddDestinationBuffer<Layout>(
        /*dst_base=*/m_buffer + desc.offset(),
        /*dst_strides=*/internal::strides<Layout>(m_impl.dimensions()));

    ArgTensorBlock block =
        m_impl.block(desc, scratch, /*root_of_expr_ast=*/true);

    // If block was evaluated into a destination buffer, there is no need to do
    // an assignment.
    if (block.kind() != internal::TensorBlockKind::kMaterializedInOutput) {
      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              desc.dimensions(), internal::strides<Layout>(m_impl.dimensions()),
              m_buffer, desc.offset()),
          block.expr());
    }
    block.cleanup();
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_buffer[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_buffer + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    // We assume that evalPacket or evalScalar is called to perform the
    // assignment and account for the cost of the write here.
    return m_impl.costPerCoeff(vectorized) +
        TensorOpCost(0, sizeof(CoeffReturnType), 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_buffer; }
  ArgType expression() const { return m_expression; }
  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_buffer.bind(cgh);
  }
  #endif


 private:
  TensorEvaluator<ArgType, Device> m_impl;
  EvaluatorPointerType m_buffer;
  const ArgType m_expression;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EVAL_TO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvaluator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H

namespace Eigen {

/** \class TensorEvaluator
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The tensor evaluator classes.
  *
  * These classes are responsible for the evaluation of the tensor expression.
  *
  * TODO: add support for more types of expressions, in particular expressions
  * leading to lvalues (slicing, reshaping, etc...)
  */

// Generic evaluator
template<typename Derived, typename Device>
struct TensorEvaluator
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef Derived XprType;
  static const int PacketSize =  PacketType<CoeffReturnType, Device>::size;
  typedef typename internal::traits<Derived>::template MakePointer<Scalar>::Type TensorPointerType;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  // NumDimensions is -1 for variable dim tensors
  static const int NumCoords = internal::traits<Derived>::NumDimensions > 0 ?
                               internal::traits<Derived>::NumDimensions : 0;

  enum {
    IsAligned          = Derived::IsAligned,
    PacketAccess       = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess        = internal::is_arithmetic<typename internal::remove_const<Scalar>::type>::value,
    PreferBlockAccess  = false,
    Layout             = Derived::Layout,
    CoordAccess        = NumCoords > 0,
    RawAccess          = true
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumCoords, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumCoords,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const Derived& m, const Device& device)
      : m_data(device.get((const_cast<TensorPointerType>(m.data())))),
        m_dims(m.dimensions()),
        m_device(device)
  { }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dims; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType dest) {
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization && dest) {
      m_device.memcpy((void*)(m_device.get(dest)), m_device.get(m_data), m_dims.TotalSize() * sizeof(Scalar));
      return false;
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    // TODO(ezhulenev): ThreadPoolDevice memcpy is blockign operation.
    done(evalSubExprsIfNeeded(dest));
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_data != NULL);
    return m_data[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index) {
    eigen_assert(m_data != NULL);
    return m_data[index];
  }

  template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_data + index);
  }

  // Return a packet starting at `index` where `umask` specifies which elements
  // have to be loaded. Type/size of mask depends on PacketReturnType, e.g. for
  // Packet16f, `umask` is of type uint16_t and if a bit is 1, corresponding
  // float element will be loaded, otherwise 0 will be loaded.
  // Function has been templatized to enable Sfinae.
  template <typename PacketReturnTypeT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketReturnTypeT>::masked_load_available, PacketReturnTypeT>::type
  partialPacket(Index index, typename internal::unpacket_traits<PacketReturnTypeT>::mask_t umask) const
  {
    return internal::ploadu<PacketReturnTypeT>(m_data + index, umask);
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    return internal::pstoret<Scalar, PacketReturnType, StoreMode>(m_data + index, x);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(const array<DenseIndex, NumCoords>& coords) const {
    eigen_assert(m_data != NULL);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return m_data[m_dims.IndexOfColMajor(coords)];
    } else {
      return m_data[m_dims.IndexOfRowMajor(coords)];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType&
  coeffRef(const array<DenseIndex, NumCoords>& coords) {
    eigen_assert(m_data != NULL);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return m_data[m_dims.IndexOfColMajor(coords)];
    } else {
      return m_data[m_dims.IndexOfRowMajor(coords)];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_data != NULL);
    return TensorBlock::materialize(m_data, m_dims, desc, scratch);
  }

  template<typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(m_data != NULL);

    typedef typename TensorBlock::XprType TensorBlockExpr;
    typedef internal::TensorBlockAssignment<Scalar, NumCoords, TensorBlockExpr,
                                            Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(desc.dimensions(),
                                  internal::strides<Layout>(m_dims), m_data,
                                  desc.offset()),
        block.expr());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif
 protected:
  EvaluatorPointerType m_data;
  Dimensions m_dims;
  const Device EIGEN_DEVICE_REF m_device;
};

namespace {
template <typename T> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T loadConstant(const T* address) {
  return *address;
}
// Use the texture cache on CUDA devices whenever possible
#if defined(EIGEN_CUDA_ARCH) && EIGEN_CUDA_ARCH >= 350
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
float loadConstant(const float* address) {
  return __ldg(address);
}
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
double loadConstant(const double* address) {
  return __ldg(address);
}
template <> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
Eigen::half loadConstant(const Eigen::half* address) {
  return Eigen::half(half_impl::raw_uint16_to_half(__ldg(&address->x)));
}
#endif
#ifdef EIGEN_USE_SYCL
// overload of load constant should be implemented here based on range access
template <cl::sycl::access::mode AcMd, typename T>
T &loadConstant(const Eigen::TensorSycl::internal::RangeAccess<AcMd, T> &address) {
  return *address;
}
#endif
}


// Default evaluator for rvalues
template<typename Derived, typename Device>
struct TensorEvaluator<const Derived, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef const Derived XprType;
  typedef typename internal::traits<Derived>::template MakePointer<const Scalar>::Type TensorPointerType;
  typedef StorageMemory<const Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  // NumDimensions is -1 for variable dim tensors
  static const int NumCoords = internal::traits<Derived>::NumDimensions > 0 ?
                               internal::traits<Derived>::NumDimensions : 0;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned         = Derived::IsAligned,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = internal::is_arithmetic<ScalarNoConst>::value,
    PreferBlockAccess = false,
    Layout            = Derived::Layout,
    CoordAccess       = NumCoords > 0,
    RawAccess         = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumCoords, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumCoords,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const Derived& m, const Device& device)
      : m_data(device.get(m.data())), m_dims(m.dimensions()), m_device(device)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dims; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization && data) {
      m_device.memcpy((void*)(m_device.get(data)),m_device.get(m_data), m_dims.TotalSize() * sizeof(Scalar));
      return false;
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType dest, EvalSubExprsCallback done) {
    // TODO(ezhulenev): ThreadPoolDevice memcpy is a blockign operation.
    done(evalSubExprsIfNeeded(dest));
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    eigen_assert(m_data != NULL);
    return loadConstant(m_data+index);
  }

  template<int LoadMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    return internal::ploadt_ro<PacketReturnType, LoadMode>(m_data + index);
  }

  // Return a packet starting at `index` where `umask` specifies which elements
  // have to be loaded. Type/size of mask depends on PacketReturnType, e.g. for
  // Packet16f, `umask` is of type uint16_t and if a bit is 1, corresponding
  // float element will be loaded, otherwise 0 will be loaded.
  // Function has been templatized to enable Sfinae.
  template <typename PacketReturnTypeT> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  typename internal::enable_if<internal::unpacket_traits<PacketReturnTypeT>::masked_load_available, PacketReturnTypeT>::type
  partialPacket(Index index, typename internal::unpacket_traits<PacketReturnTypeT>::mask_t umask) const
  {
    return internal::ploadu<PacketReturnTypeT>(m_data + index, umask);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(const array<DenseIndex, NumCoords>& coords) const {
    eigen_assert(m_data != NULL);
    const Index index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_dims.IndexOfColMajor(coords)
                        : m_dims.IndexOfRowMajor(coords);
    return loadConstant(m_data+index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_data != NULL);
    return TensorBlock::materialize(m_data, m_dims, desc, scratch);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif
 protected:
  EvaluatorPointerType m_data;
  Dimensions m_dims;
  const Device EIGEN_DEVICE_REF m_device;
};




// -------------------- CwiseNullaryOp --------------------

template<typename NullaryOp, typename ArgType, typename Device>
struct TensorEvaluator<const TensorCwiseNullaryOp<NullaryOp, ArgType>, Device>
{
  typedef TensorCwiseNullaryOp<NullaryOp, ArgType> XprType;

  TensorEvaluator(const XprType& op, const Device& device)
      : m_functor(op.functor()), m_argImpl(op.nestedExpression(), device), m_wrapper()
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = true,
    PacketAccess = internal::functor_traits<NullaryOp>::PacketAccess
    #ifdef EIGEN_USE_SYCL
    &&  (PacketType<CoeffReturnType, Device>::size >1)
    #endif
    ,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_argImpl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) { return true; }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    done(true);
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_wrapper(m_functor, index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_wrapper.template packetOp<PacketReturnType, Index>(m_functor, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized,
                        PacketType<CoeffReturnType, Device>::size);
  }

  EIGEN_DEVICE_FUNC  EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_argImpl.bind(cgh);
  }
#endif

 private:
  const NullaryOp m_functor;
  TensorEvaluator<ArgType, Device> m_argImpl;
  const internal::nullary_wrapper<CoeffReturnType,NullaryOp> m_wrapper;
};



// -------------------- CwiseUnaryOp --------------------

template<typename UnaryOp, typename ArgType, typename Device>
struct TensorEvaluator<const TensorCwiseUnaryOp<UnaryOp, ArgType>, Device>
{
  typedef TensorCwiseUnaryOp<UnaryOp, ArgType> XprType;

  enum {
    IsAligned          = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess       = int(TensorEvaluator<ArgType, Device>::PacketAccess) &
                         int(internal::functor_traits<UnaryOp>::PacketAccess),
    BlockAccess        = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess  = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout             = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess        = false,  // to be implemented
    RawAccess          = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_device(device),
      m_functor(op.functor()),
      m_argImpl(op.nestedExpression(), device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef internal::TensorCwiseUnaryBlock<UnaryOp, ArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_argImpl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_argImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_argImpl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_argImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_argImpl.coeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_argImpl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<UnaryOp>::Cost;
    return m_argImpl.costPerCoeff(vectorized) +
        TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const double functor_cost = internal::functor_traits<UnaryOp>::Cost;
    return m_argImpl.getResourceRequirements().addCostPerCoeff(
        {0, 0, functor_cost / PacketSize});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    return TensorBlock(m_argImpl.block(desc, scratch), m_functor);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const{
    m_argImpl.bind(cgh);
  }
#endif


 private:
  const Device EIGEN_DEVICE_REF m_device;
  const UnaryOp m_functor;
  TensorEvaluator<ArgType, Device> m_argImpl;
};


// -------------------- CwiseBinaryOp --------------------

template<typename BinaryOp, typename LeftArgType, typename RightArgType, typename Device>
struct TensorEvaluator<const TensorCwiseBinaryOp<BinaryOp, LeftArgType, RightArgType>, Device>
{
  typedef TensorCwiseBinaryOp<BinaryOp, LeftArgType, RightArgType> XprType;

  enum {
    IsAligned         = int(TensorEvaluator<LeftArgType, Device>::IsAligned) &
                        int(TensorEvaluator<RightArgType, Device>::IsAligned),
    PacketAccess      = int(TensorEvaluator<LeftArgType, Device>::PacketAccess) &
                        int(TensorEvaluator<RightArgType, Device>::PacketAccess) &
                        int(internal::functor_traits<BinaryOp>::PacketAccess),
    BlockAccess       = int(TensorEvaluator<LeftArgType, Device>::BlockAccess) &
                        int(TensorEvaluator<RightArgType, Device>::BlockAccess),
    PreferBlockAccess = int(TensorEvaluator<LeftArgType, Device>::PreferBlockAccess) |
                        int(TensorEvaluator<RightArgType, Device>::PreferBlockAccess),
    Layout            = TensorEvaluator<LeftArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_device(device),
      m_functor(op.functor()),
      m_leftImpl(op.lhsExpression(), device),
      m_rightImpl(op.rhsExpression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<LeftArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<RightArgType, Device>::Layout) || internal::traits<XprType>::NumDimensions <= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(dimensions_match(m_leftImpl.dimensions(), m_rightImpl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<LeftArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int NumDims = internal::array_size<
      typename TensorEvaluator<LeftArgType, Device>::Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const LeftArgType, Device>::TensorBlock
      LeftTensorBlock;
  typedef typename TensorEvaluator<const RightArgType, Device>::TensorBlock
      RightTensorBlock;

  typedef internal::TensorCwiseBinaryBlock<BinaryOp, LeftTensorBlock,
                                           RightTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use right impl instead if right impl dimensions are known at compile time.
    return m_leftImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_leftImpl.evalSubExprsIfNeeded(NULL);
    m_rightImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    // TODO(ezhulenev): Evaluate two expression in parallel?
    m_leftImpl.evalSubExprsIfNeededAsync(nullptr, [this, done](bool) {
      m_rightImpl.evalSubExprsIfNeededAsync(nullptr,
                                            [done](bool) { done(true); });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_leftImpl.cleanup();
    m_rightImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_leftImpl.coeff(index), m_rightImpl.coeff(index));
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_leftImpl.template packet<LoadMode>(index), m_rightImpl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<BinaryOp>::Cost;
    return m_leftImpl.costPerCoeff(vectorized) +
           m_rightImpl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const double functor_cost = internal::functor_traits<BinaryOp>::Cost;
    return internal::TensorBlockResourceRequirements::merge(
               m_leftImpl.getResourceRequirements(),
               m_rightImpl.getResourceRequirements())
        .addCostPerCoeff({0, 0, functor_cost / PacketSize});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    desc.DropDestinationBuffer();
    return TensorBlock(m_leftImpl.block(desc, scratch),
                         m_rightImpl.block(desc, scratch), m_functor);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_leftImpl.bind(cgh);
    m_rightImpl.bind(cgh);
  }
  #endif
 private:
  const Device EIGEN_DEVICE_REF m_device;
  const BinaryOp m_functor;
  TensorEvaluator<LeftArgType, Device> m_leftImpl;
  TensorEvaluator<RightArgType, Device> m_rightImpl;
};

// -------------------- CwiseTernaryOp --------------------

template<typename TernaryOp, typename Arg1Type, typename Arg2Type, typename Arg3Type, typename Device>
struct TensorEvaluator<const TensorCwiseTernaryOp<TernaryOp, Arg1Type, Arg2Type, Arg3Type>, Device>
{
  typedef TensorCwiseTernaryOp<TernaryOp, Arg1Type, Arg2Type, Arg3Type> XprType;

  enum {
    IsAligned = TensorEvaluator<Arg1Type, Device>::IsAligned & TensorEvaluator<Arg2Type, Device>::IsAligned & TensorEvaluator<Arg3Type, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<Arg1Type, Device>::PacketAccess &&
                        TensorEvaluator<Arg2Type, Device>::PacketAccess &&
                        TensorEvaluator<Arg3Type, Device>::PacketAccess &&
                        internal::functor_traits<TernaryOp>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = TensorEvaluator<Arg1Type, Device>::PreferBlockAccess ||
                        TensorEvaluator<Arg2Type, Device>::PreferBlockAccess ||
                        TensorEvaluator<Arg3Type, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<Arg1Type, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_functor(op.functor()),
      m_arg1Impl(op.arg1Expression(), device),
      m_arg2Impl(op.arg2Expression(), device),
      m_arg3Impl(op.arg3Expression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<Arg1Type, Device>::Layout) == static_cast<int>(TensorEvaluator<Arg3Type, Device>::Layout) || internal::traits<XprType>::NumDimensions <= 1), YOU_MADE_A_PROGRAMMING_MISTAKE);

    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg2Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::StorageKind,
                         typename internal::traits<Arg3Type>::StorageKind>::value),
                        STORAGE_KIND_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::Index,
                         typename internal::traits<Arg2Type>::Index>::value),
                        STORAGE_INDEX_MUST_MATCH)
    EIGEN_STATIC_ASSERT((internal::is_same<typename internal::traits<Arg1Type>::Index,
                         typename internal::traits<Arg3Type>::Index>::value),
                        STORAGE_INDEX_MUST_MATCH)

    eigen_assert(dimensions_match(m_arg1Impl.dimensions(), m_arg2Impl.dimensions()) && dimensions_match(m_arg1Impl.dimensions(), m_arg3Impl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<Arg1Type, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use arg2 or arg3 dimensions if they are known at compile time.
    return m_arg1Impl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_arg1Impl.evalSubExprsIfNeeded(NULL);
    m_arg2Impl.evalSubExprsIfNeeded(NULL);
    m_arg3Impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_arg1Impl.cleanup();
    m_arg2Impl.cleanup();
    m_arg3Impl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_functor(m_arg1Impl.coeff(index), m_arg2Impl.coeff(index), m_arg3Impl.coeff(index));
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_functor.packetOp(m_arg1Impl.template packet<LoadMode>(index),
                              m_arg2Impl.template packet<LoadMode>(index),
                              m_arg3Impl.template packet<LoadMode>(index));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double functor_cost = internal::functor_traits<TernaryOp>::Cost;
    return m_arg1Impl.costPerCoeff(vectorized) +
           m_arg2Impl.costPerCoeff(vectorized) +
           m_arg3Impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, functor_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_arg1Impl.bind(cgh);
    m_arg2Impl.bind(cgh);
    m_arg3Impl.bind(cgh);
  }
#endif

 private:
  const TernaryOp m_functor;
  TensorEvaluator<Arg1Type, Device> m_arg1Impl;
  TensorEvaluator<Arg2Type, Device> m_arg2Impl;
  TensorEvaluator<Arg3Type, Device> m_arg3Impl;
};


// -------------------- SelectOp --------------------

template<typename IfArgType, typename ThenArgType, typename ElseArgType, typename Device>
struct TensorEvaluator<const TensorSelectOp<IfArgType, ThenArgType, ElseArgType>, Device>
{
  typedef TensorSelectOp<IfArgType, ThenArgType, ElseArgType> XprType;
  typedef typename XprType::Scalar Scalar;

  enum {
    IsAligned         = TensorEvaluator<ThenArgType, Device>::IsAligned &
                        TensorEvaluator<ElseArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ThenArgType, Device>::PacketAccess &
                        TensorEvaluator<ElseArgType, Device>::PacketAccess &
                        PacketType<Scalar, Device>::HasBlend,
    BlockAccess       = TensorEvaluator<IfArgType, Device>::BlockAccess &&
                        TensorEvaluator<ThenArgType, Device>::BlockAccess &&
                        TensorEvaluator<ElseArgType, Device>::BlockAccess,
    PreferBlockAccess = TensorEvaluator<IfArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<ThenArgType, Device>::PreferBlockAccess ||
                        TensorEvaluator<ElseArgType, Device>::PreferBlockAccess,
    Layout            = TensorEvaluator<IfArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  TensorEvaluator(const XprType& op, const Device& device)
    : m_condImpl(op.ifExpression(), device),
      m_thenImpl(op.thenExpression(), device),
      m_elseImpl(op.elseExpression(), device)
  {
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<IfArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<ThenArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((static_cast<int>(TensorEvaluator<IfArgType, Device>::Layout) == static_cast<int>(TensorEvaluator<ElseArgType, Device>::Layout)), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(dimensions_match(m_condImpl.dimensions(), m_thenImpl.dimensions()));
    eigen_assert(dimensions_match(m_thenImpl.dimensions(), m_elseImpl.dimensions()));
  }

  typedef typename XprType::Index Index;
  typedef typename internal::traits<XprType>::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename TensorEvaluator<IfArgType, Device>::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  static const int NumDims = internal::array_size<Dimensions>::value;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
    typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const IfArgType, Device>::TensorBlock
      IfArgTensorBlock;
  typedef typename TensorEvaluator<const ThenArgType, Device>::TensorBlock
      ThenArgTensorBlock;
  typedef typename TensorEvaluator<const ElseArgType, Device>::TensorBlock
      ElseArgTensorBlock;

  struct TensorSelectOpBlockFactory {
    template <typename IfArgXprType, typename ThenArgXprType, typename ElseArgXprType>
    struct XprType {
      typedef TensorSelectOp<const IfArgXprType, const ThenArgXprType, const ElseArgXprType> type;
    };

    template <typename IfArgXprType, typename ThenArgXprType, typename ElseArgXprType>
    typename XprType<IfArgXprType, ThenArgXprType, ElseArgXprType>::type expr(
        const IfArgXprType& if_expr, const ThenArgXprType& then_expr, const ElseArgXprType& else_expr) const {
      return typename XprType<IfArgXprType, ThenArgXprType, ElseArgXprType>::type(if_expr, then_expr, else_expr);
    }
  };

  typedef internal::TensorTernaryExprBlock<TensorSelectOpBlockFactory,
                                           IfArgTensorBlock, ThenArgTensorBlock,
                                           ElseArgTensorBlock>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const
  {
    // TODO: use then or else impl instead if they happen to be known at compile time.
    return m_condImpl.dimensions();
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_condImpl.evalSubExprsIfNeeded(NULL);
    m_thenImpl.evalSubExprsIfNeeded(NULL);
    m_elseImpl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_condImpl.evalSubExprsIfNeeded(nullptr, [this, done](bool) {
      m_thenImpl.evalSubExprsIfNeeded(nullptr, [this, done](bool) {
        m_elseImpl.evalSubExprsIfNeeded(nullptr, [done](bool) { done(true); });
      });
    });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_condImpl.cleanup();
    m_thenImpl.cleanup();
    m_elseImpl.cleanup();
  }

  EIGEN_DEVICE_FUNC CoeffReturnType coeff(Index index) const
  {
    return m_condImpl.coeff(index) ? m_thenImpl.coeff(index) : m_elseImpl.coeff(index);
  }
  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const
  {
     internal::Selector<PacketSize> select;
     EIGEN_UNROLL_LOOP
     for (Index i = 0; i < PacketSize; ++i) {
       select.select[i] = m_condImpl.coeff(index+i);
     }
     return internal::pblend(select,
                             m_thenImpl.template packet<LoadMode>(index),
                             m_elseImpl.template packet<LoadMode>(index));

  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return m_condImpl.costPerCoeff(vectorized) +
           m_thenImpl.costPerCoeff(vectorized)
        .cwiseMax(m_elseImpl.costPerCoeff(vectorized));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    auto then_req = m_thenImpl.getResourceRequirements();
    auto else_req = m_elseImpl.getResourceRequirements();

    auto merged_req =
        internal::TensorBlockResourceRequirements::merge(then_req, else_req);
    merged_req.cost_per_coeff =
        then_req.cost_per_coeff.cwiseMax(else_req.cost_per_coeff);

    return internal::TensorBlockResourceRequirements::merge(
        m_condImpl.getResourceRequirements(), merged_req);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // It's unsafe to pass destination buffer to underlying expressions, because
    // output might be aliased with one of the inputs.
    desc.DropDestinationBuffer();

    return TensorBlock(
        m_condImpl.block(desc, scratch), m_thenImpl.block(desc, scratch),
        m_elseImpl.block(desc, scratch), TensorSelectOpBlockFactory());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
 // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_condImpl.bind(cgh);
    m_thenImpl.bind(cgh);
    m_elseImpl.bind(cgh);
  }
#endif
 private:
  TensorEvaluator<IfArgType, Device> m_condImpl;
  TensorEvaluator<ThenArgType, Device> m_thenImpl;
  TensorEvaluator<ElseArgType, Device> m_elseImpl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EVALUATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExecutor.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H

namespace Eigen {

/**
 * \class TensorExecutor
 * \ingroup CXX11_Tensor_Module
 *
 * \brief The tensor executor class.
 *
 * This class is responsible for launch the evaluation of the expression on
 * the specified computing device.
 *
 * @tparam Vectorizable can use packet math (SSE/AVX/etc... registers and
 *                      instructions)
 * @tparam Tiling       can use block based tensor evaluation
 *                      (see TensorBlock.h)
 */
namespace internal {

/**
 * Evaluating TensorBroadcastingOp via coefficient of packet path is extremely
 * expensive. If expression has at least one broadcast op in it, and it supports
 * block based evaluation, we always prefer it, even for the small tensors. For
 * all other tileable ops, block evaluation overhead for small tensors (fits
 * into L1) is too large, and we fallback on vectorized evaluation.
 */

// TODO(ezhulenev): Add specializations for all other types of Tensor ops.

template<typename Expression>
struct ExpressionHasTensorBroadcastingOp {
  enum { value = false };
};

template<typename LhsXprType, typename RhsXprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorAssignOp<LhsXprType, RhsXprType> > {
  enum { value = ExpressionHasTensorBroadcastingOp<RhsXprType>::value };
};

template<typename UnaryOp, typename XprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorCwiseUnaryOp<UnaryOp, XprType> > {
  enum { value = ExpressionHasTensorBroadcastingOp<XprType>::value };
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> > {
  enum {
    value = ExpressionHasTensorBroadcastingOp<LhsXprType>::value ||
        ExpressionHasTensorBroadcastingOp<RhsXprType>::value
  };
};

template<typename Broadcast, typename XprType>
struct ExpressionHasTensorBroadcastingOp<
    const TensorBroadcastingOp<Broadcast, XprType> > {
  enum { value = true };
};

// -------------------------------------------------------------------------- //

/**
 * Default strategy: the expression is evaluated sequentially with a single cpu
 * thread, without vectorization and block evaluation.
 */
template <typename Expression, typename Device, bool Vectorizable,
          TiledEvaluation Tiling>
class TensorExecutor {
 public:
  typedef typename Expression::Index StorageIndex;

  // Including `unsupported/Eigen/CXX11/Tensor` in different translation units
  // with/without `EIGEN_USE_THREADS` or `EIGEN_USE_GPU` is a potential ODR
  // violation. If this template is instantiated with a non-default device, it
  // means that this header file was included without defining
  // `EIGEN_USE_THREADS`, `EIGEN_USE_GPU` or `EIGEN_USE_SYCL`.
  static_assert(std::is_same<Device, DefaultDevice>::value,
                "Default executor instantiated with non-default device. "
                "You must #define EIGEN_USE_THREADS, EIGEN_USE_GPU or "
                "EIGEN_USE_SYCL before including Eigen headers.");

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const Device& device = Device()) {
    TensorEvaluator<Expression, Device> evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      for (StorageIndex i = 0; i < size; ++i) {
        evaluator.evalScalar(i);
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Default async execution strategy is not implemented. Currently it's only
 * available for ThreadPoolDevice (see definition below).
 */
template <typename Expression, typename Device, typename DoneCallback,
          bool Vectorizable, TiledEvaluation Tiling>
class TensorAsyncExecutor {};

/**
 * Process all the data with a single cpu thread, using vectorized instructions.
 */
template <typename Expression>
class TensorExecutor<Expression, DefaultDevice, /*Vectorizable=*/true,
                     /*Tiling=*/TiledEvaluation::Off> {
 public:
  typedef typename Expression::Index StorageIndex;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(
      const Expression& expr, const DefaultDevice& device = DefaultDevice()) {
    TensorEvaluator<Expression, DefaultDevice> evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      const int PacketSize = unpacket_traits<typename TensorEvaluator<
          Expression, DefaultDevice>::PacketReturnType>::size;

      // Give compiler a strong possibility to unroll the loop. But don't insist
      // on unrolling, because if the function is expensive compiler should not
      // unroll the loop at the expense of inlining.
      const StorageIndex UnrolledSize =
          (size / (4 * PacketSize)) * 4 * PacketSize;
      for (StorageIndex i = 0; i < UnrolledSize; i += 4 * PacketSize) {
        for (StorageIndex j = 0; j < 4; j++) {
          evaluator.evalPacket(i + j * PacketSize);
        }
      }
      const StorageIndex VectorizedSize = (size / PacketSize) * PacketSize;
      for (StorageIndex i = UnrolledSize; i < VectorizedSize; i += PacketSize) {
        evaluator.evalPacket(i);
      }
      for (StorageIndex i = VectorizedSize; i < size; ++i) {
        evaluator.evalScalar(i);
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Process all the data with a single cpu thread, using blocks of data. By
 * sizing a block to fit L1 cache we get better cache performance.
 */
template <typename Expression, bool Vectorizable>
class TensorExecutor<Expression, DefaultDevice, Vectorizable,
                     /*Tiling=*/TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  typedef TensorEvaluator<Expression, DefaultDevice> Evaluator;
  typedef typename traits<Expression>::Index StorageIndex;

  static const int NumDims = traits<Expression>::NumDimensions;

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                         const DefaultDevice& device = DefaultDevice()) {
    typedef TensorBlockMapper<NumDims, Evaluator::Layout, StorageIndex>
        TensorBlockMapper;

    typedef internal::TensorBlockDescriptor<NumDims, StorageIndex>
        TensorBlockDesc;
    typedef internal::TensorBlockScratchAllocator<DefaultDevice>
        TensorBlockScratch;

    Evaluator evaluator(expr, device);

    // TODO(ezhulenev): Do not use tiling for small tensors?
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);

    if (needs_assign) {
      // Query expression tree for desired block size/shape.
      const TensorBlockResourceRequirements requirements =
          evaluator.getResourceRequirements();

      const TensorBlockMapper block_mapper(
          typename TensorBlockDesc::Dimensions(evaluator.dimensions()),
          requirements);

      // Share scratch memory allocator between all blocks.
      TensorBlockScratch scratch(device);

      const StorageIndex total_block_count = block_mapper.blockCount();
      for (StorageIndex i = 0; i < total_block_count; ++i) {
        TensorBlockDesc desc = block_mapper.blockDescriptor(i);
        evaluator.evalBlock(desc, scratch);
        scratch.reset();
      }
    }
    evaluator.cleanup();
  }
};

/**
 * Multicore strategy: the index space is partitioned and each partition is
 * executed on a single core.
 *
 * (1) TensorExecutor will submit work to the ThreadPoolDevice managed thread
 *     pool, and will block the caller thread until all tasks are finished.
 *
 * (2) TensorAsyncExecutor is a non-blocking version, that will submit work to
 *     the ThreadPoolDevice managed thread pool, and will return immediately.
 *     It will call 'done' callback after all tasks are finished.
 */
#ifdef EIGEN_USE_THREADS

template <typename TensorBlockMapper>
struct TensorExecutorTilingContext {
  TensorExecutorTilingContext() = default;
  TensorExecutorTilingContext(const TensorBlockMapper& b_mapper,
                              const TensorOpCost& b_cost, size_t b_aligned_size)
      : block_mapper(b_mapper),
        cost(b_cost),
        aligned_blocksize(b_aligned_size) {}

  TensorBlockMapper block_mapper;  // navigate through blocks
  TensorOpCost cost;               // cost of computing a single block
  size_t aligned_blocksize;        // block size after memory alignment
};

// Computes a block evaluation parameters, and allocates temporary memory buffer
// for blocks. See TensorExecutor/TensorAsyncExecutor (Tiling=On) below.
template <typename Evaluator, typename TensorBlockMapper, bool Vectorizable>
TensorExecutorTilingContext<TensorBlockMapper> GetTensorExecutorTilingContext(
    const Evaluator& evaluator) {
  // Query expression tree for desired block size/shape.
  TensorBlockResourceRequirements requirements =
      evaluator.getResourceRequirements();

  // Update target block size based on cost model.
  double taskSize = TensorCostModel<ThreadPoolDevice>::taskSize(
      1, requirements.cost_per_coeff);
  requirements.size = static_cast<size_t>(1.0 / taskSize);

  TensorBlockMapper block_mapper(
      typename TensorBlockMapper::Dimensions(evaluator.dimensions()),
      requirements);

  size_t block_size = block_mapper.blockTotalSize();
  const size_t align = numext::maxi(EIGEN_MAX_ALIGN_BYTES, 1);
  const size_t aligned_blocksize =
      align *
      divup<size_t>(block_size * sizeof(typename Evaluator::Scalar), align);

  return {block_mapper, requirements.cost_per_coeff * block_size,
          aligned_blocksize};
}

template <typename Evaluator, typename StorageIndex, bool Vectorizable>
struct EvalRange {
  static void run(Evaluator* evaluator_in, const StorageIndex firstIdx,
                  const StorageIndex lastIdx) {
    Evaluator evaluator = *evaluator_in;
    eigen_assert(lastIdx >= firstIdx);
    for (StorageIndex i = firstIdx; i < lastIdx; ++i) {
      evaluator.evalScalar(i);
    }
  }

  static StorageIndex alignBlockSize(StorageIndex size) { return size; }
};

template <typename Evaluator, typename StorageIndex>
struct EvalRange<Evaluator, StorageIndex, /*Vectorizable*/ true> {
  static const int PacketSize =
      unpacket_traits<typename Evaluator::PacketReturnType>::size;

  static void run(Evaluator* evaluator_in, const StorageIndex firstIdx,
                  const StorageIndex lastIdx) {
    Evaluator evaluator = *evaluator_in;
    eigen_assert(lastIdx >= firstIdx);
    StorageIndex i = firstIdx;
    if (lastIdx - firstIdx >= PacketSize) {
      eigen_assert(firstIdx % PacketSize == 0);
      StorageIndex last_chunk_offset = lastIdx - 4 * PacketSize;
      // Give compiler a strong possibility to unroll the loop. But don't insist
      // on unrolling, because if the function is expensive compiler should not
      // unroll the loop at the expense of inlining.
      for (; i <= last_chunk_offset; i += 4 * PacketSize) {
        for (StorageIndex j = 0; j < 4; j++) {
          evaluator.evalPacket(i + j * PacketSize);
        }
      }
      last_chunk_offset = lastIdx - PacketSize;
      for (; i <= last_chunk_offset; i += PacketSize) {
        evaluator.evalPacket(i);
      }
    }
    for (; i < lastIdx; ++i) {
      evaluator.evalScalar(i);
    }
  }

  static StorageIndex alignBlockSize(StorageIndex size) {
    // Align block size to packet size and account for unrolling in run above.
    if (size >= 16 * PacketSize) {
      return (size + 4 * PacketSize - 1) & ~(4 * PacketSize - 1);
    }
    // Aligning to 4 * PacketSize would increase block size by more than 25%.
    return (size + PacketSize - 1) & ~(PacketSize - 1);
  }
};

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, ThreadPoolDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;

  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                         const ThreadPoolDevice& device) {
    typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
    typedef EvalRange<Evaluator, StorageIndex, Vectorizable> EvalRange;

    Evaluator evaluator(expr, device);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
    if (needs_assign) {
      const StorageIndex size = array_prod(evaluator.dimensions());
      device.parallelFor(size, evaluator.costPerCoeff(Vectorizable),
                         EvalRange::alignBlockSize,
                         [&evaluator](StorageIndex firstIdx, StorageIndex lastIdx) {
                           EvalRange::run(&evaluator, firstIdx, lastIdx);
                         });
    }
    evaluator.cleanup();
  }
};

template <typename Expression, bool Vectorizable>
class TensorExecutor<Expression, ThreadPoolDevice, Vectorizable,
                     /*Tiling=*/TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Index IndexType;
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  static const int NumDims = traits<Expression>::NumDimensions;

  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
  typedef TensorBlockMapper<NumDims, Evaluator::Layout, IndexType> BlockMapper;
  typedef TensorExecutorTilingContext<BlockMapper> TilingContext;

  typedef internal::TensorBlockDescriptor<NumDims, IndexType>
      TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<ThreadPoolDevice>
      TensorBlockScratch;

  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const ThreadPoolDevice& device) {
    Evaluator evaluator(expr, device);

    const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
    if (needs_assign) {
      const TilingContext tiling =
          internal::GetTensorExecutorTilingContext<Evaluator, BlockMapper,
                                                   Vectorizable>(evaluator);

      auto eval_block = [&device, &evaluator, &tiling](IndexType firstBlockIdx,
                                                       IndexType lastBlockIdx) {
        TensorBlockScratch scratch(device);

        for (IndexType block_idx = firstBlockIdx; block_idx < lastBlockIdx;
             ++block_idx) {
          TensorBlockDesc desc = tiling.block_mapper.blockDescriptor(block_idx);
          evaluator.evalBlock(desc, scratch);
          scratch.reset();
        }
      };

      // Evaluate small expressions directly as a single block.
      if (tiling.block_mapper.blockCount() == 1) {
        TensorBlockScratch scratch(device);
        TensorBlockDesc desc(0, tiling.block_mapper.blockDimensions());
        evaluator.evalBlock(desc, scratch);
      } else {
        device.parallelFor(tiling.block_mapper.blockCount(), tiling.cost,
                           eval_block);
      }
    }
    evaluator.cleanup();
  }
};

template <typename Expression, typename DoneCallback, bool Vectorizable,
          TiledEvaluation Tiling>
class TensorAsyncExecutor<Expression, ThreadPoolDevice, DoneCallback,
                          Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;
  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;

  static EIGEN_STRONG_INLINE void runAsync(const Expression& expr,
                                           const ThreadPoolDevice& device,
                                           DoneCallback done) {
    TensorAsyncExecutorContext* const ctx =
        new TensorAsyncExecutorContext(expr, device, std::move(done));

    const auto on_eval_subexprs = [ctx, &device](bool need_assign) -> void {
      if (!need_assign) {
        delete ctx;
        return;
      }

      typedef EvalRange<Evaluator, StorageIndex, Vectorizable> EvalRange;
      const StorageIndex size = array_prod(ctx->evaluator.dimensions());
      device.parallelForAsync(
          size, ctx->evaluator.costPerCoeff(Vectorizable),
          EvalRange::alignBlockSize,
          [ctx](StorageIndex firstIdx, StorageIndex lastIdx) {
            EvalRange::run(&ctx->evaluator, firstIdx, lastIdx);
          },
          [ctx]() { delete ctx; });
    };

    ctx->evaluator.evalSubExprsIfNeededAsync(nullptr, on_eval_subexprs);
  }

 private:
  struct TensorAsyncExecutorContext {
    TensorAsyncExecutorContext(const Expression& expr,
                               const ThreadPoolDevice& thread_pool,
                               DoneCallback done)
        : evaluator(expr, thread_pool), on_done(std::move(done)) {}

    ~TensorAsyncExecutorContext() {
      evaluator.cleanup();
      on_done();
    }

    Evaluator evaluator;

   private:
    DoneCallback on_done;
  };
};

template <typename Expression, typename DoneCallback, bool Vectorizable>
class TensorAsyncExecutor<Expression, ThreadPoolDevice, DoneCallback,
                          Vectorizable, /*Tileable*/ TiledEvaluation::On> {
 public:
  typedef typename traits<Expression>::Index IndexType;
  typedef typename traits<Expression>::Scalar Scalar;
  typedef typename remove_const<Scalar>::type ScalarNoConst;

  static const int NumDims = traits<Expression>::NumDimensions;

  typedef TensorEvaluator<Expression, ThreadPoolDevice> Evaluator;
  typedef TensorBlockMapper<NumDims, Evaluator::Layout, IndexType> BlockMapper;
  typedef TensorExecutorTilingContext<BlockMapper> TilingContext;

  typedef internal::TensorBlockDescriptor<NumDims, IndexType> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<ThreadPoolDevice>
      TensorBlockScratch;

  static EIGEN_STRONG_INLINE void runAsync(const Expression& expr,
                                           const ThreadPoolDevice& device,
                                           DoneCallback done) {

    TensorAsyncExecutorContext* const ctx =
        new TensorAsyncExecutorContext(expr, device, std::move(done));

    const auto on_eval_subexprs = [ctx](bool need_assign) -> void {
      if (!need_assign) {
        delete ctx;
        return;
      }

      ctx->tiling = internal::GetTensorExecutorTilingContext<
          Evaluator, BlockMapper, Vectorizable>(ctx->evaluator);

      auto eval_block = [ctx](IndexType firstBlockIdx, IndexType lastBlockIdx) {
        TensorBlockScratch scratch(ctx->device);

        for (IndexType block_idx = firstBlockIdx; block_idx < lastBlockIdx;
             ++block_idx) {
          TensorBlockDesc desc =
              ctx->tiling.block_mapper.blockDescriptor(block_idx);
          ctx->evaluator.evalBlock(desc, scratch);
          scratch.reset();
        }
      };

      // Evaluate small expressions directly as a single block.
      if (ctx->tiling.block_mapper.blockCount() == 1) {
        TensorBlockScratch scratch(ctx->device);
        TensorBlockDesc desc(0, ctx->tiling.block_mapper.blockDimensions());
        ctx->evaluator.evalBlock(desc, scratch);
        delete ctx;
      } else {
        ctx->device.parallelForAsync(ctx->tiling.block_mapper.blockCount(),
                                     ctx->tiling.cost, eval_block,
                                     [ctx]() { delete ctx; });
      }
    };

    ctx->evaluator.evalSubExprsIfNeededAsync(nullptr, on_eval_subexprs);
  }

 private:
  struct TensorAsyncExecutorContext {
    TensorAsyncExecutorContext(const Expression& expr,
                               const ThreadPoolDevice& thread_pool,
                               DoneCallback done)
        : device(thread_pool),
          evaluator(expr, thread_pool),
          on_done(std::move(done)) {}

    ~TensorAsyncExecutorContext() {
      evaluator.cleanup();
      on_done();
    }

    const ThreadPoolDevice& device;
    Evaluator evaluator;
    TilingContext tiling;

   private:
    DoneCallback on_done;
  };
};

#endif  // EIGEN_USE_THREADS

// GPU: the evaluation of the expression is offloaded to a GPU.
#if defined(EIGEN_USE_GPU)

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, GpuDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index StorageIndex;
  static void run(const Expression& expr, const GpuDevice& device);
};

#if defined(EIGEN_GPUCC)
template <typename Evaluator, typename StorageIndex, bool Vectorizable>
struct EigenMetaKernelEval {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  void run(Evaluator& eval, StorageIndex firstIdx, StorageIndex lastIdx, StorageIndex step_size) {
    for (StorageIndex i = firstIdx; i < lastIdx; i += step_size) {
      eval.evalScalar(i);
    }
  }
};

template <typename Evaluator, typename StorageIndex>
struct EigenMetaKernelEval<Evaluator, StorageIndex, true> {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  void run(Evaluator& eval, StorageIndex firstIdx, StorageIndex lastIdx, StorageIndex step_size) {
    const StorageIndex PacketSize = unpacket_traits<typename Evaluator::PacketReturnType>::size;
    const StorageIndex vectorized_size = (lastIdx / PacketSize) * PacketSize;
    const StorageIndex vectorized_step_size = step_size * PacketSize;

    // Use the vector path
    for (StorageIndex i = firstIdx * PacketSize; i < vectorized_size;
         i += vectorized_step_size) {
      eval.evalPacket(i);
    }
    for (StorageIndex i = vectorized_size + firstIdx; i < lastIdx; i += step_size) {
      eval.evalScalar(i);
    }
  }
};

template <typename Evaluator, typename StorageIndex>
__global__ void
__launch_bounds__(1024)
EigenMetaKernel(Evaluator eval, StorageIndex size) {

  const StorageIndex first_index = blockIdx.x * blockDim.x + threadIdx.x;
  const StorageIndex step_size = blockDim.x * gridDim.x;

  const bool vectorizable = Evaluator::PacketAccess & Evaluator::IsAligned;
  EigenMetaKernelEval<Evaluator, StorageIndex, vectorizable>::run(eval, first_index, size, step_size);
}

/*static*/
template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
EIGEN_STRONG_INLINE void TensorExecutor<Expression, GpuDevice, Vectorizable, Tiling>::run(
    const Expression& expr, const GpuDevice& device) {
  TensorEvaluator<Expression, GpuDevice> evaluator(expr, device);
  const bool needs_assign = evaluator.evalSubExprsIfNeeded(nullptr);
  if (needs_assign) {

    const int block_size = device.maxGpuThreadsPerBlock();
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const StorageIndex size = array_prod(evaluator.dimensions());
    // Create a least one block to ensure we won't crash when tensorflow calls with tensors of size 0.
    const int num_blocks = numext::maxi<int>(numext::mini<int>(max_blocks, divup<int>(size, block_size)), 1);

    LAUNCH_GPU_KERNEL(
        (EigenMetaKernel<TensorEvaluator<Expression, GpuDevice>, StorageIndex>),
        num_blocks, block_size, 0, device, evaluator, size);
  }
  evaluator.cleanup();
}

#endif  // EIGEN_GPUCC
#endif  // EIGEN_USE_GPU

// SYCL Executor policy
#ifdef EIGEN_USE_SYCL

template <typename Evaluator>
struct ExecExprFunctorKernel {
  typedef typename Evaluator::Index Index;
  Evaluator evaluator;
  const Index range;
  template <typename Scratch>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE ExecExprFunctorKernel(
      const Scratch, Evaluator evaluator_, const Index range_)
      : evaluator(evaluator_), range(range_) {}

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE void operator()(
      cl::sycl::nd_item<1> itemID) {
    compute(itemID);
  }
  template <bool is_vec = Evaluator::PacketAccess>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename std::enable_if<!is_vec>::type
  compute(const cl::sycl::nd_item<1>& itemID) {
    Index gId = static_cast<Index>(itemID.get_global_linear_id());
    Index total_threads = itemID.get_global_range(0);

    for (Index i = gId; i < range; i += total_threads) {
      evaluator.evalScalar(i);
    }
  }
  template <bool is_vec = Evaluator::PacketAccess>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE typename std::enable_if<is_vec>::type
  compute(const cl::sycl::nd_item<1>& itemID) {
    const Index vectorizedRange =
        (range / Evaluator::PacketSize) * Evaluator::PacketSize;
    Index gId = static_cast<Index>(itemID.get_global_linear_id());
    const Index step = Evaluator::PacketSize * itemID.get_global_range(0);
    const Index start = Evaluator::PacketSize * gId;
    for (Index i = start; i < vectorizedRange; i += step) {
      evaluator.evalPacket(i);
    }
    gId += vectorizedRange;
    for (Index i = gId; i < range; i += itemID.get_global_range(0)) {
      evaluator.evalScalar(i);
    }
  }
};

template <typename Expression, bool Vectorizable, TiledEvaluation Tiling>
class TensorExecutor<Expression, Eigen::SyclDevice, Vectorizable, Tiling> {
 public:
  typedef typename Expression::Index Index;
  static EIGEN_STRONG_INLINE void run(const Expression& expr,
                                      const Eigen::SyclDevice& dev) {
    typedef Eigen::TensorEvaluator<Expression, Eigen::SyclDevice> Evaluator;
    Evaluator evaluator(expr, dev);
    const bool needs_assign = evaluator.evalSubExprsIfNeeded(NULL);
    if (needs_assign) {
      Index range, GRange, tileSize;
      Index total_size = ::Eigen::internal::array_prod(evaluator.dimensions());
      total_size = (total_size == 0) ? 1 : total_size;
      const int PacketSize =
          Eigen::PacketType<typename Evaluator::CoeffReturnType,
                            Eigen::SyclDevice>::size;
      Index vectorizable_threads = static_cast<Index>(total_size / PacketSize);
      dev.parallel_for_setup(vectorizable_threads, tileSize, range, GRange);
      range = total_size;

      dev.template nullary_kernel_launcher<
          typename Evaluator::CoeffReturnType,
          ExecExprFunctorKernel<Evaluator> >(
          evaluator,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(GRange),
                                cl::sycl::range<1>(tileSize)),
          Index(1), range);
    }
    evaluator.cleanup();
  }
};

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EXECUTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExpr.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_EXPR_H
#define EIGEN_CXX11_TENSOR_TENSOR_EXPR_H

namespace Eigen {

/** \class TensorExpr
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor expression classes.
  *
  * The TensorCwiseNullaryOp class applies a nullary operators to an expression.
  * This is typically used to generate constants.
  *
  * The TensorCwiseUnaryOp class represents an expression where a unary operator
  * (e.g. cwiseSqrt) is applied to an expression.
  *
  * The TensorCwiseBinaryOp class represents an expression where a binary
  * operator (e.g. addition) is applied to a lhs and a rhs expression.
  *
  */
namespace internal {
template<typename NullaryOp, typename XprType>
struct traits<TensorCwiseNullaryOp<NullaryOp, XprType> >
    : traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
  enum {
    Flags = 0
  };
};

}  // end namespace internal



template<typename NullaryOp, typename XprType>
class TensorCwiseNullaryOp : public TensorBase<TensorCwiseNullaryOp<NullaryOp, XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef TensorCwiseNullaryOp<NullaryOp, XprType> Nested;
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseNullaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseNullaryOp(const XprType& xpr, const NullaryOp& func = NullaryOp())
        : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    nestedExpression() const { return m_xpr; }

    EIGEN_DEVICE_FUNC
    const NullaryOp& functor() const { return m_functor; }

  protected:
    typename XprType::Nested m_xpr;
    const NullaryOp m_functor;
};



namespace internal {
template<typename UnaryOp, typename XprType>
struct traits<TensorCwiseUnaryOp<UnaryOp, XprType> >
    : traits<XprType>
{
  // TODO(phli): Add InputScalar, InputPacket.  Check references to
  // current Scalar/Packet to see if the intent is Input or Output.
  typedef typename result_of<UnaryOp(typename XprType::Scalar)>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprType::Nested XprTypeNested;
  typedef typename remove_reference<XprTypeNested>::type _XprTypeNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar, 
                                  typename XprTraits::PointerType
                                  >::type 
                                  PointerType;
};

template<typename UnaryOp, typename XprType>
struct eval<TensorCwiseUnaryOp<UnaryOp, XprType>, Eigen::Dense>
{
  typedef const TensorCwiseUnaryOp<UnaryOp, XprType>& type;
};

template<typename UnaryOp, typename XprType>
struct nested<TensorCwiseUnaryOp<UnaryOp, XprType>, 1, typename eval<TensorCwiseUnaryOp<UnaryOp, XprType> >::type>
{
  typedef TensorCwiseUnaryOp<UnaryOp, XprType> type;
};

}  // end namespace internal



template<typename UnaryOp, typename XprType>
class TensorCwiseUnaryOp : public TensorBase<TensorCwiseUnaryOp<UnaryOp, XprType>, ReadOnlyAccessors>
{
  public:
    // TODO(phli): Add InputScalar, InputPacket.  Check references to
    // current Scalar/Packet to see if the intent is Input or Output.
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseUnaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseUnaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseUnaryOp(const XprType& xpr, const UnaryOp& func = UnaryOp())
      : m_xpr(xpr), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const UnaryOp& functor() const { return m_functor; }

    /** \returns the nested expression */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    nestedExpression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const UnaryOp m_functor;
};


namespace internal {
template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct traits<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs
  // are different.
  // TODO(phli): Add Lhs/RhsScalar, Lhs/RhsPacket.  Check references to
  // current Scalar/Packet to see if the intent is Inputs or Output.
  typedef typename result_of<
      BinaryOp(typename LhsXprType::Scalar,
               typename RhsXprType::Scalar)>::type Scalar;
  typedef traits<LhsXprType> XprTraits;
  typedef typename promote_storage_type<
      typename traits<LhsXprType>::StorageKind,
      typename traits<RhsXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<
      typename traits<LhsXprType>::Index,
      typename traits<RhsXprType>::Index>::type Index;
  typedef typename LhsXprType::Nested LhsNested;
  typedef typename RhsXprType::Nested RhsNested;
  typedef typename remove_reference<LhsNested>::type _LhsNested;
  typedef typename remove_reference<RhsNested>::type _RhsNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar,
                                  typename conditional<Pointer_type_promotion<typename LhsXprType::Scalar, Scalar>::val,
                                                      typename traits<LhsXprType>::PointerType,
                                                      typename traits<RhsXprType>::PointerType>::type
                                  >::type 
                                  PointerType;
  enum {
    Flags = 0
  };
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct eval<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, Eigen::Dense>
{
  typedef const TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>& type;
};

template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
struct nested<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, 1, typename eval<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> >::type>
{
  typedef TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType> type;
};

}  // end namespace internal



template<typename BinaryOp, typename LhsXprType, typename RhsXprType>
class TensorCwiseBinaryOp : public TensorBase<TensorCwiseBinaryOp<BinaryOp, LhsXprType, RhsXprType>, ReadOnlyAccessors>
{
  public:
    // TODO(phli): Add Lhs/RhsScalar, Lhs/RhsPacket.  Check references to
    // current Scalar/Packet to see if the intent is Inputs or Output.
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseBinaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseBinaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseBinaryOp(const LhsXprType& lhs, const RhsXprType& rhs, const BinaryOp& func = BinaryOp())
        : m_lhs_xpr(lhs), m_rhs_xpr(rhs), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const BinaryOp& functor() const { return m_functor; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename LhsXprType::Nested>::type&
    lhsExpression() const { return m_lhs_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename RhsXprType::Nested>::type&
    rhsExpression() const { return m_rhs_xpr; }

  protected:
    typename LhsXprType::Nested m_lhs_xpr;
    typename RhsXprType::Nested m_rhs_xpr;
    const BinaryOp m_functor;
};


namespace internal {
template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct traits<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> >
{
  // Type promotion to handle the case where the types of the args are different.
  typedef typename result_of<
      TernaryOp(typename Arg1XprType::Scalar,
                typename Arg2XprType::Scalar,
                typename Arg3XprType::Scalar)>::type Scalar;
  typedef traits<Arg1XprType> XprTraits;
  typedef typename traits<Arg1XprType>::StorageKind StorageKind;
  typedef typename traits<Arg1XprType>::Index Index;
  typedef typename Arg1XprType::Nested Arg1Nested;
  typedef typename Arg2XprType::Nested Arg2Nested;
  typedef typename Arg3XprType::Nested Arg3Nested;
  typedef typename remove_reference<Arg1Nested>::type _Arg1Nested;
  typedef typename remove_reference<Arg2Nested>::type _Arg2Nested;
  typedef typename remove_reference<Arg3Nested>::type _Arg3Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename TypeConversion<Scalar,
                                  typename conditional<Pointer_type_promotion<typename Arg2XprType::Scalar, Scalar>::val,
                                                      typename traits<Arg2XprType>::PointerType,
                                                      typename traits<Arg3XprType>::PointerType>::type
                                  >::type 
                                  PointerType;
  enum {
    Flags = 0
  };
};

template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct eval<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, Eigen::Dense>
{
  typedef const TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>& type;
};

template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
struct nested<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, 1, typename eval<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> >::type>
{
  typedef TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType> type;
};

}  // end namespace internal



template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType>
class TensorCwiseTernaryOp : public TensorBase<TensorCwiseTernaryOp<TernaryOp, Arg1XprType, Arg2XprType, Arg3XprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef Scalar CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorCwiseTernaryOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorCwiseTernaryOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorCwiseTernaryOp(const Arg1XprType& arg1, const Arg2XprType& arg2, const Arg3XprType& arg3, const TernaryOp& func = TernaryOp())
        : m_arg1_xpr(arg1), m_arg2_xpr(arg2), m_arg3_xpr(arg3), m_functor(func) {}

    EIGEN_DEVICE_FUNC
    const TernaryOp& functor() const { return m_functor; }

    /** \returns the nested expressions */
    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg1XprType::Nested>::type&
    arg1Expression() const { return m_arg1_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg2XprType::Nested>::type&
    arg2Expression() const { return m_arg2_xpr; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename Arg3XprType::Nested>::type&
    arg3Expression() const { return m_arg3_xpr; }

  protected:
    typename Arg1XprType::Nested m_arg1_xpr;
    typename Arg2XprType::Nested m_arg2_xpr;
    typename Arg3XprType::Nested m_arg3_xpr;
    const TernaryOp m_functor;
};


namespace internal {
template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct traits<TensorSelectOp<IfXprType, ThenXprType, ElseXprType> >
    : traits<ThenXprType>
{
  typedef typename traits<ThenXprType>::Scalar Scalar;
  typedef traits<ThenXprType> XprTraits;
  typedef typename promote_storage_type<typename traits<ThenXprType>::StorageKind,
                                        typename traits<ElseXprType>::StorageKind>::ret StorageKind;
  typedef typename promote_index_type<typename traits<ElseXprType>::Index,
                                      typename traits<ThenXprType>::Index>::type Index;
  typedef typename IfXprType::Nested IfNested;
  typedef typename ThenXprType::Nested ThenNested;
  typedef typename ElseXprType::Nested ElseNested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename conditional<Pointer_type_promotion<typename ThenXprType::Scalar, Scalar>::val,
                               typename traits<ThenXprType>::PointerType,
                               typename traits<ElseXprType>::PointerType>::type PointerType;
};

template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct eval<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, Eigen::Dense>
{
  typedef const TensorSelectOp<IfXprType, ThenXprType, ElseXprType>& type;
};

template<typename IfXprType, typename ThenXprType, typename ElseXprType>
struct nested<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, 1, typename eval<TensorSelectOp<IfXprType, ThenXprType, ElseXprType> >::type>
{
  typedef TensorSelectOp<IfXprType, ThenXprType, ElseXprType> type;
};

}  // end namespace internal


template<typename IfXprType, typename ThenXprType, typename ElseXprType>
class TensorSelectOp : public TensorBase<TensorSelectOp<IfXprType, ThenXprType, ElseXprType>, ReadOnlyAccessors>
{
  public:
    typedef typename Eigen::internal::traits<TensorSelectOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::promote_storage_type<typename ThenXprType::CoeffReturnType,
                                                    typename ElseXprType::CoeffReturnType>::ret CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorSelectOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorSelectOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorSelectOp>::Index Index;

    EIGEN_DEVICE_FUNC
    TensorSelectOp(const IfXprType& a_condition,
                   const ThenXprType& a_then,
                   const ElseXprType& a_else)
      : m_condition(a_condition), m_then(a_then), m_else(a_else)
    { }

    EIGEN_DEVICE_FUNC
    const IfXprType& ifExpression() const { return m_condition; }

    EIGEN_DEVICE_FUNC
    const ThenXprType& thenExpression() const { return m_then; }

    EIGEN_DEVICE_FUNC
    const ElseXprType& elseExpression() const { return m_else; }

  protected:
    typename IfXprType::Nested m_condition;
    typename ThenXprType::Nested m_then;
    typename ElseXprType::Nested m_else;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_EXPR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFFT.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Jianwei Cui <thucjw@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FFT_H
#define EIGEN_CXX11_TENSOR_TENSOR_FFT_H

namespace Eigen {

/** \class TensorFFT
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor FFT class.
  *
  * TODO:
  * Vectorize the Cooley Tukey and the Bluestein algorithm
  * Add support for multithreaded evaluation
  * Improve the performance on GPU
  */

template <bool NeedUprade> struct MakeComplex {
  template <typename T>
  EIGEN_DEVICE_FUNC
  T operator() (const T& val) const { return val; }
};

template <> struct MakeComplex<true> {
  template <typename T>
  EIGEN_DEVICE_FUNC
  std::complex<T> operator() (const T& val) const { return std::complex<T>(val, 0); }
};

template <> struct MakeComplex<false> {
  template <typename T>
  EIGEN_DEVICE_FUNC
  std::complex<T> operator() (const std::complex<T>& val) const { return val; }
};

template <int ResultType> struct PartOf {
  template <typename T> T operator() (const T& val) const { return val; }
};

template <> struct PartOf<RealPart> {
  template <typename T> T operator() (const std::complex<T>& val) const { return val.real(); }
};

template <> struct PartOf<ImagPart> {
  template <typename T> T operator() (const std::complex<T>& val) const { return val.imag(); }
};

namespace internal {
template <typename FFT, typename XprType, int FFTResultType, int FFTDir>
struct traits<TensorFFTOp<FFT, XprType, FFTResultType, FFTDir> > : public traits<XprType> {
  typedef traits<XprType> XprTraits;
  typedef typename NumTraits<typename XprTraits::Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename XprTraits::Scalar InputScalar;
  typedef typename conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename traits<XprType>::PointerType PointerType;
};

template <typename FFT, typename XprType, int FFTResultType, int FFTDirection>
struct eval<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>, Eigen::Dense> {
  typedef const TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>& type;
};

template <typename FFT, typename XprType, int FFTResultType, int FFTDirection>
struct nested<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection>, 1, typename eval<TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection> >::type> {
  typedef TensorFFTOp<FFT, XprType, FFTResultType, FFTDirection> type;
};

}  // end namespace internal

template <typename FFT, typename XprType, int FFTResultType, int FFTDir>
class TensorFFTOp : public TensorBase<TensorFFTOp<FFT, XprType, FFTResultType, FFTDir>, ReadOnlyAccessors> {
 public:
  typedef typename Eigen::internal::traits<TensorFFTOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename internal::conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef OutputScalar CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorFFTOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorFFTOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorFFTOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorFFTOp(const XprType& expr, const FFT& fft)
      : m_xpr(expr), m_fft(fft) {}

  EIGEN_DEVICE_FUNC
  const FFT& fft() const { return m_fft; }

  EIGEN_DEVICE_FUNC
  const typename internal::remove_all<typename XprType::Nested>::type& expression() const {
    return m_xpr;
  }

 protected:
  typename XprType::Nested m_xpr;
  const FFT m_fft;
};

// Eval as rvalue
template <typename FFT, typename ArgType, typename Device, int FFTResultType, int FFTDir>
struct TensorEvaluator<const TensorFFTOp<FFT, ArgType, FFTResultType, FFTDir>, Device> {
  typedef TensorFFTOp<FFT, ArgType, FFTResultType, FFTDir> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  typedef internal::traits<XprType> XprTraits;
  typedef typename XprTraits::Scalar InputScalar;
  typedef typename internal::conditional<FFTResultType == RealPart || FFTResultType == ImagPart, RealScalar, ComplexScalar>::type OutputScalar;
  typedef OutputScalar CoeffReturnType;
  typedef typename PacketType<OutputScalar, Device>::type PacketReturnType;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;
    typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = true,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device) : m_fft(op.fft()), m_impl(op.expression(), device), m_data(NULL), m_device(device) {
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      eigen_assert(input_dims[i] > 0);
      m_dimensions[i] = input_dims[i];
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i - 1] * m_dimensions[i - 1];
      }
    } else {
      m_strides[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i + 1] * m_dimensions[i + 1];
      }
    }
    m_size = m_dimensions.TotalSize();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_dimensions;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    if (data) {
      evalToBuf(data);
      return false;
    } else {
      m_data = (EvaluatorPointerType)m_device.get((CoeffReturnType*)(m_device.allocate_temp(sizeof(CoeffReturnType) * m_size)));
      evalToBuf(m_data);
      return true;
    }
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_data) {
      m_device.deallocate(m_data);
      m_data = NULL;
    }
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE CoeffReturnType coeff(Index index) const {
    return m_data[index];
  }

  template <int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE PacketReturnType
  packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_data + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_data; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_data.bind(cgh);
  }
#endif

 private:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void evalToBuf(EvaluatorPointerType data) {
    const bool write_to_out = internal::is_same<OutputScalar, ComplexScalar>::value;
    ComplexScalar* buf = write_to_out ? (ComplexScalar*)data : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * m_size);

    for (Index i = 0; i < m_size; ++i) {
      buf[i] = MakeComplex<internal::is_same<InputScalar, RealScalar>::value>()(m_impl.coeff(i));
    }

    for (size_t i = 0; i < m_fft.size(); ++i) {
      Index dim = m_fft[i];
      eigen_assert(dim >= 0 && dim < NumDims);
      Index line_len = m_dimensions[dim];
      eigen_assert(line_len >= 1);
      ComplexScalar* line_buf = (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * line_len);
      const bool is_power_of_two = isPowerOfTwo(line_len);
      const Index good_composite = is_power_of_two ? 0 : findGoodComposite(line_len);
      const Index log_len = is_power_of_two ? getLog2(line_len) : getLog2(good_composite);

      ComplexScalar* a = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * good_composite);
      ComplexScalar* b = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * good_composite);
      ComplexScalar* pos_j_base_powered = is_power_of_two ? NULL : (ComplexScalar*)m_device.allocate(sizeof(ComplexScalar) * (line_len + 1));
      if (!is_power_of_two) {
        // Compute twiddle factors
        //   t_n = exp(sqrt(-1) * pi * n^2 / line_len)
        // for n = 0, 1,..., line_len-1.
        // For n > 2 we use the recurrence t_n = t_{n-1}^2 / t_{n-2} * t_1^2

        // The recurrence is correct in exact arithmetic, but causes
        // numerical issues for large transforms, especially in
        // single-precision floating point.
        //
        // pos_j_base_powered[0] = ComplexScalar(1, 0);
        // if (line_len > 1) {
        //   const ComplexScalar pos_j_base = ComplexScalar(
        //       numext::cos(M_PI / line_len), numext::sin(M_PI / line_len));
        //   pos_j_base_powered[1] = pos_j_base;
        //   if (line_len > 2) {
        //     const ComplexScalar pos_j_base_sq = pos_j_base * pos_j_base;
        //     for (int i = 2; i < line_len + 1; ++i) {
        //       pos_j_base_powered[i] = pos_j_base_powered[i - 1] *
        //           pos_j_base_powered[i - 1] /
        //           pos_j_base_powered[i - 2] *
        //           pos_j_base_sq;
        //     }
        //   }
        // }
        // TODO(rmlarsen): Find a way to use Eigen's vectorized sin
        // and cosine functions here.
        for (int j = 0; j < line_len + 1; ++j) {
          double arg = ((EIGEN_PI * j) * j) / line_len;
          std::complex<double> tmp(numext::cos(arg), numext::sin(arg));
          pos_j_base_powered[j] = static_cast<ComplexScalar>(tmp);
        }
      }

      for (Index partial_index = 0; partial_index < m_size / line_len; ++partial_index) {
        const Index base_offset = getBaseOffsetFromIndex(partial_index, dim);

        // get data into line_buf
        const Index stride = m_strides[dim];
        if (stride == 1) {
          m_device.memcpy(line_buf, &buf[base_offset], line_len*sizeof(ComplexScalar));
        } else {
          Index offset = base_offset;
          for (int j = 0; j < line_len; ++j, offset += stride) {
            line_buf[j] = buf[offset];
          }
        }

        // process the line
        if (is_power_of_two) {
          processDataLineCooleyTukey(line_buf, line_len, log_len);
        }
        else {
          processDataLineBluestein(line_buf, line_len, good_composite, log_len, a, b, pos_j_base_powered);
        }

        // write back
        if (FFTDir == FFT_FORWARD && stride == 1) {
          m_device.memcpy(&buf[base_offset], line_buf, line_len*sizeof(ComplexScalar));
        } else {
          Index offset = base_offset;
          const ComplexScalar div_factor =  ComplexScalar(1.0 / line_len, 0);
          for (int j = 0; j < line_len; ++j, offset += stride) {
             buf[offset] = (FFTDir == FFT_FORWARD) ? line_buf[j] : line_buf[j] * div_factor;
          }
        }
      }
      m_device.deallocate(line_buf);
      if (!is_power_of_two) {
        m_device.deallocate(a);
        m_device.deallocate(b);
        m_device.deallocate(pos_j_base_powered);
      }
    }

    if(!write_to_out) {
      for (Index i = 0; i < m_size; ++i) {
        data[i] = PartOf<FFTResultType>()(buf[i]);
      }
      m_device.deallocate(buf);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static bool isPowerOfTwo(Index x) {
    eigen_assert(x > 0);
    return !(x & (x - 1));
  }

  // The composite number for padding, used in Bluestein's FFT algorithm
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Index findGoodComposite(Index n) {
    Index i = 2;
    while (i < 2 * n - 1) i *= 2;
    return i;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static Index getLog2(Index m) {
    Index log2m = 0;
    while (m >>= 1) log2m++;
    return log2m;
  }

  // Call Cooley Tukey algorithm directly, data length must be power of 2
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void processDataLineCooleyTukey(ComplexScalar* line_buf, Index line_len, Index log_len) {
    eigen_assert(isPowerOfTwo(line_len));
    scramble_FFT(line_buf, line_len);
    compute_1D_Butterfly<FFTDir>(line_buf, line_len, log_len);
  }

  // Call Bluestein's FFT algorithm, m is a good composite number greater than (2 * n - 1), used as the padding length
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void processDataLineBluestein(ComplexScalar* line_buf, Index line_len, Index good_composite, Index log_len, ComplexScalar* a, ComplexScalar* b, const ComplexScalar* pos_j_base_powered) {
    Index n = line_len;
    Index m = good_composite;
    ComplexScalar* data = line_buf;

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        a[i] = data[i] * numext::conj(pos_j_base_powered[i]);
      }
      else {
        a[i] = data[i] * pos_j_base_powered[i];
      }
    }
    for (Index i = n; i < m; ++i) {
      a[i] = ComplexScalar(0, 0);
    }

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        b[i] = pos_j_base_powered[i];
      }
      else {
        b[i] = numext::conj(pos_j_base_powered[i]);
      }
    }
    for (Index i = n; i < m - n; ++i) {
      b[i] = ComplexScalar(0, 0);
    }
    for (Index i = m - n; i < m; ++i) {
      if(FFTDir == FFT_FORWARD) {
        b[i] = pos_j_base_powered[m-i];
      }
      else {
        b[i] = numext::conj(pos_j_base_powered[m-i]);
      }
    }

    scramble_FFT(a, m);
    compute_1D_Butterfly<FFT_FORWARD>(a, m, log_len);

    scramble_FFT(b, m);
    compute_1D_Butterfly<FFT_FORWARD>(b, m, log_len);

    for (Index i = 0; i < m; ++i) {
      a[i] *= b[i];
    }

    scramble_FFT(a, m);
    compute_1D_Butterfly<FFT_REVERSE>(a, m, log_len);

    //Do the scaling after ifft
    for (Index i = 0; i < m; ++i) {
      a[i] /= m;
    }

    for (Index i = 0; i < n; ++i) {
      if(FFTDir == FFT_FORWARD) {
        data[i] = a[i] * numext::conj(pos_j_base_powered[i]);
      }
      else {
        data[i] = a[i] * pos_j_base_powered[i];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE static void scramble_FFT(ComplexScalar* data, Index n) {
    eigen_assert(isPowerOfTwo(n));
    Index j = 1;
    for (Index i = 1; i < n; ++i){
      if (j > i) {
        std::swap(data[j-1], data[i-1]);
      }
      Index m = n >> 1;
      while (m >= 2 && j > m) {
        j -= m;
        m >>= 1;
      }
      j += m;
    }
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_2(ComplexScalar* data) {
    ComplexScalar tmp = data[1];
    data[1] = data[0] - data[1];
    data[0] += tmp;
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_4(ComplexScalar* data) {
    ComplexScalar tmp[4];
    tmp[0] = data[0] + data[1];
    tmp[1] = data[0] - data[1];
    tmp[2] = data[2] + data[3];
    if (Dir == FFT_FORWARD) {
      tmp[3] = ComplexScalar(0.0, -1.0) * (data[2] - data[3]);
    } else {
      tmp[3] = ComplexScalar(0.0, 1.0) * (data[2] - data[3]);
    }
    data[0] = tmp[0] + tmp[2];
    data[1] = tmp[1] + tmp[3];
    data[2] = tmp[0] - tmp[2];
    data[3] = tmp[1] - tmp[3];
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_8(ComplexScalar* data) {
    ComplexScalar tmp_1[8];
    ComplexScalar tmp_2[8];

    tmp_1[0] = data[0] + data[1];
    tmp_1[1] = data[0] - data[1];
    tmp_1[2] = data[2] + data[3];
    if (Dir == FFT_FORWARD) {
      tmp_1[3] = (data[2] - data[3]) * ComplexScalar(0, -1);
    } else {
      tmp_1[3] = (data[2] - data[3]) * ComplexScalar(0, 1);
    }
    tmp_1[4] = data[4] + data[5];
    tmp_1[5] = data[4] - data[5];
    tmp_1[6] = data[6] + data[7];
    if (Dir == FFT_FORWARD) {
      tmp_1[7] = (data[6] - data[7]) * ComplexScalar(0, -1);
    } else {
      tmp_1[7] = (data[6] - data[7]) * ComplexScalar(0, 1);
    }
    tmp_2[0] = tmp_1[0] + tmp_1[2];
    tmp_2[1] = tmp_1[1] + tmp_1[3];
    tmp_2[2] = tmp_1[0] - tmp_1[2];
    tmp_2[3] = tmp_1[1] - tmp_1[3];
    tmp_2[4] = tmp_1[4] + tmp_1[6];
// SQRT2DIV2 = sqrt(2)/2
#define SQRT2DIV2 0.7071067811865476
    if (Dir == FFT_FORWARD) {
      tmp_2[5] = (tmp_1[5] + tmp_1[7]) * ComplexScalar(SQRT2DIV2, -SQRT2DIV2);
      tmp_2[6] = (tmp_1[4] - tmp_1[6]) * ComplexScalar(0, -1);
      tmp_2[7] = (tmp_1[5] - tmp_1[7]) * ComplexScalar(-SQRT2DIV2, -SQRT2DIV2);
    } else {
      tmp_2[5] = (tmp_1[5] + tmp_1[7]) * ComplexScalar(SQRT2DIV2, SQRT2DIV2);
      tmp_2[6] = (tmp_1[4] - tmp_1[6]) * ComplexScalar(0, 1);
      tmp_2[7] = (tmp_1[5] - tmp_1[7]) * ComplexScalar(-SQRT2DIV2, SQRT2DIV2);
    }
    data[0] = tmp_2[0] + tmp_2[4];
    data[1] = tmp_2[1] + tmp_2[5];
    data[2] = tmp_2[2] + tmp_2[6];
    data[3] = tmp_2[3] + tmp_2[7];
    data[4] = tmp_2[0] - tmp_2[4];
    data[5] = tmp_2[1] - tmp_2[5];
    data[6] = tmp_2[2] - tmp_2[6];
    data[7] = tmp_2[3] - tmp_2[7];
  }

  template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void butterfly_1D_merge(
      ComplexScalar* data, Index n, Index n_power_of_2) {
    // Original code:
    // RealScalar wtemp = std::sin(M_PI/n);
    // RealScalar wpi =  -std::sin(2 * M_PI/n);
    const RealScalar wtemp = m_sin_PI_div_n_LUT[n_power_of_2];
    const RealScalar wpi = (Dir == FFT_FORWARD)
                               ? m_minus_sin_2_PI_div_n_LUT[n_power_of_2]
                               : -m_minus_sin_2_PI_div_n_LUT[n_power_of_2];

    const ComplexScalar wp(wtemp, wpi);
    const ComplexScalar wp_one = wp + ComplexScalar(1, 0);
    const ComplexScalar wp_one_2 = wp_one * wp_one;
    const ComplexScalar wp_one_3 = wp_one_2 * wp_one;
    const ComplexScalar wp_one_4 = wp_one_3 * wp_one;
    const Index n2 = n / 2;
    ComplexScalar w(1.0, 0.0);
    for (Index i = 0; i < n2; i += 4) {
       ComplexScalar temp0(data[i + n2] * w);
       ComplexScalar temp1(data[i + 1 + n2] * w * wp_one);
       ComplexScalar temp2(data[i + 2 + n2] * w * wp_one_2);
       ComplexScalar temp3(data[i + 3 + n2] * w * wp_one_3);
       w = w * wp_one_4;

       data[i + n2] = data[i] - temp0;
       data[i] += temp0;

       data[i + 1 + n2] = data[i + 1] - temp1;
       data[i + 1] += temp1;

       data[i + 2 + n2] = data[i + 2] - temp2;
       data[i + 2] += temp2;

       data[i + 3 + n2] = data[i + 3] - temp3;
       data[i + 3] += temp3;
    }
  }

 template <int Dir>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void compute_1D_Butterfly(
      ComplexScalar* data, Index n, Index n_power_of_2) {
    eigen_assert(isPowerOfTwo(n));
    if (n > 8) {
      compute_1D_Butterfly<Dir>(data, n / 2, n_power_of_2 - 1);
      compute_1D_Butterfly<Dir>(data + n / 2, n / 2, n_power_of_2 - 1);
      butterfly_1D_merge<Dir>(data, n, n_power_of_2);
    } else if (n == 8) {
      butterfly_8<Dir>(data);
    } else if (n == 4) {
      butterfly_4<Dir>(data);
    } else if (n == 2) {
      butterfly_2<Dir>(data);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index getBaseOffsetFromIndex(Index index, Index omitted_dim) const {
    Index result = 0;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > omitted_dim; --i) {
        const Index partial_m_stride = m_strides[i] / m_dimensions[omitted_dim];
        const Index idx = index / partial_m_stride;
        index -= idx * partial_m_stride;
        result += idx * m_strides[i];
      }
      result += index;
    }
    else {
      for (Index i = 0; i < omitted_dim; ++i) {
        const Index partial_m_stride = m_strides[i] / m_dimensions[omitted_dim];
        const Index idx = index / partial_m_stride;
        index -= idx * partial_m_stride;
        result += idx * m_strides[i];
      }
      result += index;
    }
    // Value of index_coords[omitted_dim] is not determined to this step
    return result;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index getIndexFromOffset(Index base, Index omitted_dim, Index offset) const {
    Index result = base + offset * m_strides[omitted_dim] ;
    return result;
  }

 protected:
  Index m_size;
  const FFT EIGEN_DEVICE_REF m_fft;
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  TensorEvaluator<ArgType, Device> m_impl;
  EvaluatorPointerType m_data;
  const Device EIGEN_DEVICE_REF m_device;

  // This will support a maximum FFT size of 2^32 for each dimension
  // m_sin_PI_div_n_LUT[i] = (-2) * std::sin(M_PI / std::pow(2,i)) ^ 2;
  const RealScalar m_sin_PI_div_n_LUT[32] = {
    RealScalar(0.0),
    RealScalar(-2),
    RealScalar(-0.999999999999999),
    RealScalar(-0.292893218813453),
    RealScalar(-0.0761204674887130),
    RealScalar(-0.0192147195967696),
    RealScalar(-0.00481527332780311),
    RealScalar(-0.00120454379482761),
    RealScalar(-3.01181303795779e-04),
    RealScalar(-7.52981608554592e-05),
    RealScalar(-1.88247173988574e-05),
    RealScalar(-4.70619042382852e-06),
    RealScalar(-1.17654829809007e-06),
    RealScalar(-2.94137117780840e-07),
    RealScalar(-7.35342821488550e-08),
    RealScalar(-1.83835707061916e-08),
    RealScalar(-4.59589268710903e-09),
    RealScalar(-1.14897317243732e-09),
    RealScalar(-2.87243293150586e-10),
    RealScalar( -7.18108232902250e-11),
    RealScalar(-1.79527058227174e-11),
    RealScalar(-4.48817645568941e-12),
    RealScalar(-1.12204411392298e-12),
    RealScalar(-2.80511028480785e-13),
    RealScalar(-7.01277571201985e-14),
    RealScalar(-1.75319392800498e-14),
    RealScalar(-4.38298482001247e-15),
    RealScalar(-1.09574620500312e-15),
    RealScalar(-2.73936551250781e-16),
    RealScalar(-6.84841378126949e-17),
    RealScalar(-1.71210344531737e-17),
    RealScalar(-4.28025861329343e-18)
  };

  // m_minus_sin_2_PI_div_n_LUT[i] = -std::sin(2 * M_PI / std::pow(2,i));
  const RealScalar m_minus_sin_2_PI_div_n_LUT[32] = {
    RealScalar(0.0),
    RealScalar(0.0),
    RealScalar(-1.00000000000000e+00),
    RealScalar(-7.07106781186547e-01),
    RealScalar(-3.82683432365090e-01),
    RealScalar(-1.95090322016128e-01),
    RealScalar(-9.80171403295606e-02),
    RealScalar(-4.90676743274180e-02),
    RealScalar(-2.45412285229123e-02),
    RealScalar(-1.22715382857199e-02),
    RealScalar(-6.13588464915448e-03),
    RealScalar(-3.06795676296598e-03),
    RealScalar(-1.53398018628477e-03),
    RealScalar(-7.66990318742704e-04),
    RealScalar(-3.83495187571396e-04),
    RealScalar(-1.91747597310703e-04),
    RealScalar(-9.58737990959773e-05),
    RealScalar(-4.79368996030669e-05),
    RealScalar(-2.39684498084182e-05),
    RealScalar(-1.19842249050697e-05),
    RealScalar(-5.99211245264243e-06),
    RealScalar(-2.99605622633466e-06),
    RealScalar(-1.49802811316901e-06),
    RealScalar(-7.49014056584716e-07),
    RealScalar(-3.74507028292384e-07),
    RealScalar(-1.87253514146195e-07),
    RealScalar(-9.36267570730981e-08),
    RealScalar(-4.68133785365491e-08),
    RealScalar(-2.34066892682746e-08),
    RealScalar(-1.17033446341373e-08),
    RealScalar(-5.85167231706864e-09),
    RealScalar(-2.92583615853432e-09)
  };
};

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_FFT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFixedSize.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H
#define EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H

namespace Eigen {

/** \class TensorFixedSize
  * \ingroup CXX11_Tensor_Module
  *
  * \brief The fixed sized version of the tensor class.
  *
  * The fixed sized equivalent of
  * Eigen::Tensor<float, 3> t(3, 5, 7);
  * is
  * Eigen::TensorFixedSize<float, Sizes<3,5,7>> t;
  */

template<typename Scalar_, typename Dimensions_, int Options_, typename IndexType>
class TensorFixedSize : public TensorBase<TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> >
{
  public:
    typedef TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> Self;
    typedef TensorBase<TensorFixedSize<Scalar_, Dimensions_, Options_, IndexType> > Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<Self>::StorageKind StorageKind;
    typedef typename internal::traits<Self>::Index Index;
    typedef Scalar_ Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;

    static const int Options = Options_;

    enum {
      IsAligned = bool(EIGEN_MAX_ALIGN_BYTES>0),
      PacketAccess = (internal::packet_traits<Scalar>::size > 1),
      BlockAccess = false,
      PreferBlockAccess = false,
      Layout = Options_ & RowMajor ? RowMajor : ColMajor,
      CoordAccess = true,
      RawAccess = true
    };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  typedef Dimensions_ Dimensions;
  static const std::size_t NumIndices = Dimensions::count;

  protected:
  TensorStorage<Scalar, Dimensions, Options> m_storage;

  public:
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    rank()                   const { return NumIndices; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    dimension(std::size_t n) const { return m_storage.dimensions()[n]; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions&        dimensions()             const { return m_storage.dimensions(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index                    size()                   const { return m_storage.size(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar                   *data()                        { return m_storage.data(); }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar             *data()                  const { return m_storage.data(); }

    // This makes EIGEN_INITIALIZE_COEFFS_IF_THAT_OPTION_IS_ENABLED
    // work, because that uses base().coeffRef() - and we don't yet
    // implement a similar class hierarchy
    inline Self& base()             { return *this; }
    inline const Self& base() const { return *this; }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& coeff(Index firstIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeff(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(const array<Index, NumIndices>& indices) const
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& coeff() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }


#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index firstIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      eigen_internal_assert(checkIndexRange(indices));
      return m_storage.data()[linearizedIndex(indices)];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_storage.data()[index];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return m_storage.data()[0];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar& operator()(Index firstIndex, IndexTypes... otherIndices) const
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return this->operator()(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1) const
    {
      if (Options&RowMajor) {
        const Index index = i1 + i0 * m_storage.dimensions()[1];
        return m_storage.data()[index];
      } else {
        const Index index = i0 + i1 * m_storage.dimensions()[0];
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2) const
    {
      if (Options&RowMajor) {
         const Index index = i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0);
         return m_storage.data()[index];
      } else {
         const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * i2);
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      if (Options&RowMajor) {
        const Index index = i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * i3));
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      if (Options&RowMajor) {
        const Index index = i4 + m_storage.dimensions()[4] * (i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0)));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * (i3 + m_storage.dimensions()[3] * i4)));
        return m_storage.data()[index];
      }
    }
#endif


    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(const array<Index, NumIndices>& indices) const
    {
      eigen_assert(checkIndexRange(indices));
      return coeff(indices);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return coeff(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar& operator[](Index index) const
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead.
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& operator()(Index firstIndex, IndexTypes... otherIndices)
    {
      // The number of indices used to access a tensor coefficient must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 1 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return operator()(array<Index, NumIndices>{{firstIndex, otherIndices...}});
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1)
    {
       if (Options&RowMajor) {
         const Index index = i1 + i0 * m_storage.dimensions()[1];
        return m_storage.data()[index];
      } else {
        const Index index = i0 + i1 * m_storage.dimensions()[0];
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2)
    {
       if (Options&RowMajor) {
         const Index index = i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0);
        return m_storage.data()[index];
      } else {
         const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * i2);
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      if (Options&RowMajor) {
        const Index index = i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * i3));
        return m_storage.data()[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      if (Options&RowMajor) {
        const Index index = i4 + m_storage.dimensions()[4] * (i3 + m_storage.dimensions()[3] * (i2 + m_storage.dimensions()[2] * (i1 + m_storage.dimensions()[1] * i0)));
        return m_storage.data()[index];
      } else {
        const Index index = i0 + m_storage.dimensions()[0] * (i1 + m_storage.dimensions()[1] * (i2 + m_storage.dimensions()[2] * (i3 + m_storage.dimensions()[3] * i4)));
        return m_storage.data()[index];
      }
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(const array<Index, NumIndices>& indices)
    {
      eigen_assert(checkIndexRange(indices));
      return coeffRef(indices);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index index)
    {
      eigen_assert(index >= 0 && index < size());
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return coeffRef();
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator[](Index index)
    {
      // The bracket operator is only for vectors, use the parenthesis operator instead
      EIGEN_STATIC_ASSERT(NumIndices == 1, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize()
      : m_storage()
    {
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const Self& other)
      : m_storage(other.m_storage)
    {
    }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorFixedSize(Self&& other)
      : m_storage(other.m_storage)
    {
    }
#endif

    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const TensorBase<OtherDerived, ReadOnlyAccessors>& other)
    {
      typedef TensorAssignOp<TensorFixedSize, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }
    template<typename OtherDerived>
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorFixedSize(const TensorBase<OtherDerived, WriteAccessors>& other)
    {
      typedef TensorAssignOp<TensorFixedSize, const OtherDerived> Assign;
      Assign assign(*this, other.derived());
      internal::TensorExecutor<const Assign, DefaultDevice>::run(assign, DefaultDevice());
    }

    // FIXME: check that the dimensions of other match the dimensions of *this.
    // Unfortunately this isn't possible yet when the rhs is an expression.
    EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(TensorFixedSize)


  protected:
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE bool checkIndexRange(const array<Index, NumIndices>& /*indices*/) const
    {
      using internal::array_apply_and_reduce;
      using internal::array_zip_and_reduce;
      using internal::greater_equal_zero_op;
      using internal::logical_and_op;
      using internal::lesser_op;

      return true;
        // check whether the indices are all >= 0
          /*       array_apply_and_reduce<logical_and_op, greater_equal_zero_op>(indices) &&
        // check whether the indices fit in the dimensions
        array_zip_and_reduce<logical_and_op, lesser_op>(indices, m_storage.dimensions());*/
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index linearizedIndex(const array<Index, NumIndices>& indices) const
    {
      if (Options&RowMajor) {
        return m_storage.dimensions().IndexOfRowMajor(indices);
      } else {
        return m_storage.dimensions().IndexOfColMajor(indices);
      }
    }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FIXED_SIZE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForcedEval.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H
#define EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H

namespace Eigen {

/** \class TensorForcedEval
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename XprType>
struct traits<TensorForcedEvalOp<XprType> >
{
  // Type promotion to handle the case where the types of the lhs and the rhs are different.
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename traits<XprType>::StorageKind StorageKind;
  typedef typename traits<XprType>::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

  enum {
    Flags = 0
  };
};

template<typename XprType>
struct eval<TensorForcedEvalOp<XprType>, Eigen::Dense>
{
  typedef const TensorForcedEvalOp<XprType>& type;
};

template<typename XprType>
struct nested<TensorForcedEvalOp<XprType>, 1, typename eval<TensorForcedEvalOp<XprType> >::type>
{
  typedef TensorForcedEvalOp<XprType> type;
};

}  // end namespace internal



template<typename XprType>
class TensorForcedEvalOp : public TensorBase<TensorForcedEvalOp<XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorForcedEvalOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorForcedEvalOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorForcedEvalOp(const XprType& expr)
      : m_xpr(expr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
};

namespace internal {
template <typename Device, typename CoeffReturnType>
struct non_integral_type_placement_new{
  template <typename StorageType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(Index numValues, StorageType m_buffer) {
   // Initialize non-trivially constructible types.
    if (!internal::is_arithmetic<CoeffReturnType>::value) {
      for (Index i = 0; i < numValues; ++i) new (m_buffer + i) CoeffReturnType();
    }
}
};

// SYCL does not support non-integral types 
// having new (m_buffer + i) CoeffReturnType() causes the following compiler error for SYCL Devices 
// no matching function for call to 'operator new'
template <typename CoeffReturnType>
struct non_integral_type_placement_new<Eigen::SyclDevice, CoeffReturnType> {
  template <typename StorageType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(Index, StorageType) {
}
};
} // end namespace internal

template<typename ArgType_, typename Device>
struct TensorEvaluator<const TensorForcedEvalOp<ArgType_>, Device>
{
  typedef const typename internal::remove_all<ArgType_>::type ArgType;
  typedef TensorForcedEvalOp<ArgType> XprType;
  typedef typename ArgType::Scalar Scalar;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  typedef typename XprType::Index Index;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = internal::is_arithmetic<CoeffReturnType>::value,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = true
  };

  static const int NumDims = internal::traits<ArgType>::NumDimensions;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_op(op.expression()),
      m_device(device), m_buffer(NULL)
  { }

  EIGEN_DEVICE_FUNC const Dimensions& dimensions() const { return m_impl.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    const Index numValues =  internal::array_prod(m_impl.dimensions());
    m_buffer = m_device.get((CoeffReturnType*)m_device.allocate_temp(numValues * sizeof(CoeffReturnType)));

   internal::non_integral_type_placement_new<Device, CoeffReturnType>()(numValues, m_buffer);

    typedef TensorEvalToOp< const typename internal::remove_const<ArgType>::type > EvalTo;
    EvalTo evalToTmp(m_device.get(m_buffer), m_op);

    internal::TensorExecutor<
        const EvalTo, typename internal::remove_const<Device>::type,
        /*Vectorizable=*/internal::IsVectorizable<Device, const ArgType>::value,
        /*Tiling=*/internal::IsTileable<Device, const ArgType>::value>::
        run(evalToTmp, m_device);

    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    const Index numValues = internal::array_prod(m_impl.dimensions());
    m_buffer = m_device.get((CoeffReturnType*)m_device.allocate_temp(
        numValues * sizeof(CoeffReturnType)));
    typedef TensorEvalToOp<const typename internal::remove_const<ArgType>::type>
        EvalTo;
    EvalTo evalToTmp(m_device.get(m_buffer), m_op);

    auto on_done = std::bind([](EvalSubExprsCallback done_) { done_(true); },
                             std::move(done));
    internal::TensorAsyncExecutor<
        const EvalTo, typename internal::remove_const<Device>::type,
        decltype(on_done),
        /*Vectorizable=*/internal::IsVectorizable<Device, const ArgType>::value,
        /*Tiling=*/internal::IsTileable<Device, const ArgType>::value>::
        runAsync(evalToTmp, m_device, std::move(on_done));
  }
#endif

  EIGEN_STRONG_INLINE void cleanup() {
    m_device.deallocate_temp(m_buffer);
    m_buffer = NULL;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_buffer[index];
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return internal::ploadt<PacketReturnType, LoadMode>(m_buffer + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    assert(m_buffer != NULL);
    return TensorBlock::materialize(m_buffer, m_impl.dimensions(), desc, scratch);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  EvaluatorPointerType data() const { return m_buffer; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_buffer.bind(cgh);
    m_impl.bind(cgh);
  }
#endif
 private:
  TensorEvaluator<ArgType, Device> m_impl;
  const ArgType m_op;
  const Device EIGEN_DEVICE_REF m_device;
  EvaluatorPointerType m_buffer;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FORCED_EVAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForwardDeclarations.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H

namespace Eigen {

// MakePointer class is used as a container of the address space of the pointer
// on the host and on the device. From the host side it generates the T* pointer
// and when EIGEN_USE_SYCL is used it construct a buffer with a map_allocator to
// T* m_data on the host. It is always called on the device.
// Specialisation of MakePointer class for creating the sycl buffer with
// map_allocator.
template<typename T> struct MakePointer {
  typedef T* Type;
  typedef const T* ConstType;
};

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T* constCast(const T* data) {
  return const_cast<T*>(data);
}

// The StorageMemory class is a container of the device specific pointer
// used for refering to a Pointer on TensorEvaluator class. While the TensorExpression
// is a device-agnostic type and need MakePointer class for type conversion,
// the TensorEvaluator class can be specialized for a device, hence it is possible
// to construct different types of temproray storage memory in TensorEvaluator
// for different devices by specializing the following StorageMemory class.
template<typename T, typename device> struct StorageMemory: MakePointer <T> {};

namespace internal{
template<typename A, typename B> struct Pointer_type_promotion {
  static const bool val=false;
};
template<typename A> struct Pointer_type_promotion<A, A> {
  static const bool val = true;
};
template<typename A, typename B> struct TypeConversion {
  typedef A* type;
};
}


template<typename PlainObjectType, int Options_ = Unaligned, template <class> class MakePointer_ = MakePointer> class TensorMap;
template<typename Scalar_, int NumIndices_, int Options_ = 0, typename IndexType = DenseIndex> class Tensor;
template<typename Scalar_, typename Dimensions, int Options_ = 0, typename IndexType = DenseIndex> class TensorFixedSize;
template<typename PlainObjectType> class TensorRef;
template<typename Derived, int AccessLevel> class TensorBase;

template<typename NullaryOp, typename PlainObjectType> class TensorCwiseNullaryOp;
template<typename UnaryOp, typename XprType> class TensorCwiseUnaryOp;
template<typename BinaryOp, typename LeftXprType, typename RightXprType> class TensorCwiseBinaryOp;
template<typename TernaryOp, typename Arg1XprType, typename Arg2XprType, typename Arg3XprType> class TensorCwiseTernaryOp;
template<typename IfXprType, typename ThenXprType, typename ElseXprType> class TensorSelectOp;
template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_ = MakePointer > class TensorReductionOp;
template<typename XprType> class TensorIndexTupleOp;
template<typename ReduceOp, typename Dims, typename XprType> class TensorTupleReducerOp;
template<typename Axis, typename LeftXprType, typename RightXprType> class TensorConcatenationOp;
template<typename Dimensions, typename LeftXprType, typename RightXprType, typename OutputKernelType> class TensorContractionOp;
template<typename TargetType, typename XprType> class TensorConversionOp;
template<typename Dimensions, typename InputXprType, typename KernelXprType> class TensorConvolutionOp;
template<typename FFT, typename XprType, int FFTDataType, int FFTDirection> class TensorFFTOp;
template<typename PatchDim, typename XprType> class TensorPatchOp;
template<DenseIndex Rows, DenseIndex Cols, typename XprType> class TensorImagePatchOp;
template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType> class TensorVolumePatchOp;
template<typename Broadcast, typename XprType> class TensorBroadcastingOp;
template<DenseIndex DimId, typename XprType> class TensorChippingOp;
template<typename NewDimensions, typename XprType> class TensorReshapingOp;
template<typename XprType> class TensorLayoutSwapOp;
template<typename StartIndices, typename Sizes, typename XprType> class TensorSlicingOp;
template<typename ReverseDimensions, typename XprType> class TensorReverseOp;
template<typename PaddingDimensions, typename XprType> class TensorPaddingOp;
template<typename Shuffle, typename XprType> class TensorShufflingOp;
template<typename Strides, typename XprType> class TensorStridingOp;
template<typename StartIndices, typename StopIndices, typename Strides, typename XprType> class TensorStridingSlicingOp;
template<typename Strides, typename XprType> class TensorInflationOp;
template<typename Generator, typename XprType> class TensorGeneratorOp;
template<typename LeftXprType, typename RightXprType> class TensorAssignOp;
template<typename Op, typename XprType> class TensorScanOp;
template<typename Dims, typename XprType> class TensorTraceOp;

template<typename CustomUnaryFunc, typename XprType> class TensorCustomUnaryOp;
template<typename CustomBinaryFunc, typename LhsXprType, typename RhsXprType> class TensorCustomBinaryOp;

template<typename XprType, template <class> class MakePointer_ = MakePointer> class TensorEvalToOp;
template<typename XprType> class TensorForcedEvalOp;

template<typename ExpressionType, typename DeviceType> class TensorDevice;
template<typename ExpressionType, typename DeviceType, typename DoneCallback> class TensorAsyncDevice;
template<typename Derived, typename Device> struct TensorEvaluator;

struct NoOpOutputKernel;

struct DefaultDevice;
struct ThreadPoolDevice;
struct GpuDevice;
struct SyclDevice;

#ifdef EIGEN_USE_SYCL

template <typename T> struct MakeSYCLPointer {
  typedef Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T> Type;
};

template <typename T>
EIGEN_STRONG_INLINE const Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T>&
constCast(const Eigen::TensorSycl::internal::RangeAccess<cl::sycl::access::mode::read_write, T>& data) {
  return data;
}

template <typename T>
struct StorageMemory<T, SyclDevice> : MakeSYCLPointer<T> {};
template <typename T>
struct StorageMemory<T, const SyclDevice> : StorageMemory<T, SyclDevice> {};

namespace TensorSycl {
namespace internal{
template <typename Evaluator, typename Op> class GenericNondeterministicReducer;
}
}
#endif


enum FFTResultType {
  RealPart = 0,
  ImagPart = 1,
  BothParts = 2
};

enum FFTDirection {
    FFT_FORWARD = 0,
    FFT_REVERSE = 1
};


namespace internal {

template <typename Device, typename Expression>
struct IsVectorizable {
  static const bool value = TensorEvaluator<Expression, Device>::PacketAccess;
};

template <typename Expression>
struct IsVectorizable<GpuDevice, Expression> {
  static const bool value = TensorEvaluator<Expression, GpuDevice>::PacketAccess &&
                            TensorEvaluator<Expression, GpuDevice>::IsAligned;
};

// Tiled evaluation strategy.
enum TiledEvaluation {
  Off = 0,    // tiled evaluation is not supported
  On = 1,     // still work in progress (see TensorBlock.h)
};

template <typename Device, typename Expression>
struct IsTileable {
  // Check that block evaluation is supported and it's a preferred option (at
  // least one sub-expression has much faster block evaluation, e.g.
  // broadcasting).
  static const bool BlockAccess =
      TensorEvaluator<Expression, Device>::BlockAccess &&
      TensorEvaluator<Expression, Device>::PreferBlockAccess;

  static const TiledEvaluation value =
      BlockAccess ? TiledEvaluation::On : TiledEvaluation::Off;
};

template <typename Expression, typename Device,
          bool Vectorizable      = IsVectorizable<Device, Expression>::value,
          TiledEvaluation Tiling = IsTileable<Device, Expression>::value>
class TensorExecutor;

template <typename Expression, typename Device, typename DoneCallback,
          bool Vectorizable = IsVectorizable<Device, Expression>::value,
          TiledEvaluation Tiling = IsTileable<Device, Expression>::value>
class TensorAsyncExecutor;


}  // end namespace internal

}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FORWARD_DECLARATIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H
#define EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H

namespace Eigen {
namespace internal {


/** \internal
 * \brief Template functor to compute the modulo between an array and a scalar.
 */
template <typename Scalar>
struct scalar_mod_op {
  EIGEN_DEVICE_FUNC scalar_mod_op(const Scalar& divisor) : m_divisor(divisor) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator() (const Scalar& a) const { return a % m_divisor; }
  const Scalar m_divisor;
};
template <typename Scalar>
struct functor_traits<scalar_mod_op<Scalar> >
{ enum { Cost = scalar_div_cost<Scalar,false>::value, PacketAccess = false }; };


/** \internal
 * \brief Template functor to compute the modulo between 2 arrays.
 */
template <typename Scalar>
struct scalar_mod2_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_mod2_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar operator() (const Scalar& a, const Scalar& b) const { return a % b; }
};
template <typename Scalar>
struct functor_traits<scalar_mod2_op<Scalar> >
{ enum { Cost = scalar_div_cost<Scalar,false>::value, PacketAccess = false }; };

template <typename Scalar>
struct scalar_fmod_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_fmod_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar
  operator()(const Scalar& a, const Scalar& b) const {
    return numext::fmod(a, b);
  }
};
template <typename Scalar>
struct functor_traits<scalar_fmod_op<Scalar> > {
  enum { Cost = 13,  // Reciprocal throughput of FPREM on Haswell.
         PacketAccess = false };
};

template<typename Reducer, typename Device>
struct reducer_traits {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};

// Standard reduction functors
template <typename T> struct SumReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    internal::scalar_sum_op<T> sum_op;
    *accum = sum_op(*accum, t);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    (*accum) = padd<Packet>(*accum, p);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(0);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_sum_op<T> sum_op;
    return sum_op(saccum, predux(vaccum));
  }
};

template <typename T, typename Device>
struct reducer_traits<SumReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasAdd,
    IsStateful = false,
    IsExactlyAssociative = NumTraits<T>::IsInteger
  };
};

template <typename T> struct MeanReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  MeanReducer() : scalarCount_(0), packetCount_(0) { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) {
    internal::scalar_sum_op<T> sum_op;
    *accum = sum_op(*accum, t);
    scalarCount_++;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) {
    (*accum) = padd<Packet>(*accum, p);
    packetCount_++;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(0);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    internal::scalar_quotient_op<T> quotient_op;
    return quotient_op(accum, T(scalarCount_));
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return pdiv(vaccum, pset1<Packet>(T(packetCount_)));
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_sum_op<T> sum_op;
    internal::scalar_quotient_op<T> quotient_op;
    return quotient_op(
        sum_op(saccum, predux(vaccum)),
        T(scalarCount_ + packetCount_ * unpacket_traits<Packet>::size));
  }

  protected:
    DenseIndex scalarCount_;
    DenseIndex packetCount_;
};

template <typename T, typename Device>
struct reducer_traits<MeanReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasAdd &&
                   PacketType<T, Device>::HasDiv && !NumTraits<T>::IsInteger,
    IsStateful = true,
    IsExactlyAssociative = NumTraits<T>::IsInteger
  };
};


template <typename T, bool IsMax = true, bool IsInteger = true>
struct MinMaxBottomValue {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::lowest();
  }
};
template <typename T>
struct MinMaxBottomValue<T, true, false> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return -Eigen::NumTraits<T>::infinity();
  }
};
template <typename T>
struct MinMaxBottomValue<T, false, true> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::highest();
  }
};
template <typename T>
struct MinMaxBottomValue<T, false, false> {
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE T bottom_value() {
    return Eigen::NumTraits<T>::infinity();
  }
};


template <typename T, int NaNPropagation=PropagateFast> struct MaxReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    *accum = op(t, *accum);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    (*accum) = op.packetOp(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return MinMaxBottomValue<T, /*IsMax=*/true, Eigen::NumTraits<T>::IsInteger>::bottom_value();
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    scalar_max_op<T, T, NaNPropagation> op;
    return op(saccum, op.predux(vaccum));
  }
};

template <typename T, typename Device, int NaNPropagation>
    struct reducer_traits<MaxReducer<T, NaNPropagation>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasMax,
    IsStateful = false,
    IsExactlyAssociative = (NaNPropagation!=PropagateFast)
  };
};

template <typename T, int NaNPropagation=PropagateFast> struct MinReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    *accum = op(t, *accum);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    (*accum) = op.packetOp(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return MinMaxBottomValue<T, /*IsMax=*/false, Eigen::NumTraits<T>::IsInteger>::bottom_value();
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    scalar_min_op<T, T, NaNPropagation> op;
    return op(saccum, op.predux(vaccum));
  }
};

template <typename T, typename Device, int NaNPropagation>
    struct reducer_traits<MinReducer<T, NaNPropagation>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = PacketType<T, Device>::HasMin,
    IsStateful = false,
    IsExactlyAssociative = (NaNPropagation!=PropagateFast)
  };
};

template <typename T> struct ProdReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    internal::scalar_product_op<T> prod_op;
    (*accum) = prod_op(*accum, t);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reducePacket(const Packet& p, Packet* accum) const {
    (*accum) = pmul<Packet>(*accum, p);
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    internal::scalar_cast_op<int, T> conv;
    return conv(1);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet initializePacket() const {
    return pset1<Packet>(initialize());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T accum) const {
    return accum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet finalizePacket(const Packet& vaccum) const {
    return vaccum;
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalizeBoth(const T saccum, const Packet& vaccum) const {
    internal::scalar_product_op<T> prod_op;
    return prod_op(saccum, predux_mul(vaccum));
  }
};

template <typename T, typename Device>
struct reducer_traits<ProdReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::MulCost,
    PacketAccess = PacketType<T, Device>::HasMul,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


struct AndReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(bool t, bool* accum) const {
    *accum = *accum && t;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool initialize() const {
    return true;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool finalize(bool accum) const {
    return accum;
  }
};

template <typename Device>
struct reducer_traits<AndReducer, Device> {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


struct OrReducer {
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(bool t, bool* accum) const {
    *accum = *accum || t;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool initialize() const {
    return false;
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool finalize(bool accum) const {
    return accum;
  }
};

template <typename Device>
struct reducer_traits<OrReducer, Device> {
  enum {
    Cost = 1,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};

// Argmin/Argmax reducers.  Returns the first occurrence if multiple locations
// contain the same min/max value.
template <typename T> struct ArgMaxTupleReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T t, T* accum) const {
    if (t.second < accum->second) {
      return;
    } else if (t.second > accum->second || accum->first > t.first ) {
      *accum = t;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return T(0, NumTraits<typename T::second_type>::lowest());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T& accum) const {
    return accum;
  }
};

template <typename T, typename Device>
struct reducer_traits<ArgMaxTupleReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


template <typename T> struct ArgMinTupleReducer
{
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const T& t, T* accum) const {
    if (t.second > accum->second) {
      return;
    } else if (t.second < accum->second || accum->first > t.first) {
      *accum = t;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T initialize() const {
    return T(0, NumTraits<typename T::second_type>::highest());
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T finalize(const T& accum) const {
    return accum;
  }
};

template <typename T, typename Device>
struct reducer_traits<ArgMinTupleReducer<T>, Device> {
  enum {
    Cost = NumTraits<T>::AddCost,
    PacketAccess = false,
    IsStateful = false,
    IsExactlyAssociative = true
  };
};


template <typename T, typename Index, size_t NumDims>
class GaussianGenerator {
 public:
  static const bool PacketAccess = false;

  EIGEN_DEVICE_FUNC GaussianGenerator(const array<T, NumDims>& means,
                                      const array<T, NumDims>& std_devs)
      : m_means(means)
  {
    EIGEN_UNROLL_LOOP
    for (size_t i = 0; i < NumDims; ++i) {
      m_two_sigmas[i] = std_devs[i] * std_devs[i] * 2;
    }
  }

  EIGEN_DEVICE_FUNC T operator()(const array<Index, NumDims>& coordinates) const {
    T tmp = T(0);
    EIGEN_UNROLL_LOOP
    for (size_t i = 0; i < NumDims; ++i) {
      T offset = coordinates[i] - m_means[i];
      tmp += offset * offset / m_two_sigmas[i];
    }
    return numext::exp(-tmp);
  }

 private:
  array<T, NumDims> m_means;
  array<T, NumDims> m_two_sigmas;
};

template <typename T, typename Index, size_t NumDims>
struct functor_traits<GaussianGenerator<T, Index, NumDims> > {
  enum {
    Cost = NumDims * (2 * NumTraits<T>::AddCost + NumTraits<T>::MulCost +
                      functor_traits<scalar_quotient_op<T, T> >::Cost) +
           functor_traits<scalar_exp_op<T> >::Cost,
    PacketAccess = GaussianGenerator<T, Index, NumDims>::PacketAccess
  };
};

template <typename Scalar>
struct scalar_clamp_op {
  EIGEN_DEVICE_FUNC inline scalar_clamp_op(const Scalar& _min, const Scalar& _max) : m_min(_min), m_max(_max) {}
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar
  operator()(const Scalar& x) const {
    return numext::mini(numext::maxi(x, m_min), m_max);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet
  packetOp(const Packet& x) const {
    return internal::pmin(internal::pmax(x, pset1<Packet>(m_min)), pset1<Packet>(m_max));
  }
  const Scalar m_min;
  const Scalar m_max;
};
template<typename Scalar>
struct functor_traits<scalar_clamp_op<Scalar> >
{ enum { Cost = 2 * NumTraits<Scalar>::AddCost, PacketAccess = (packet_traits<Scalar>::HasMin && packet_traits<Scalar>::HasMax)}; };

} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGenerator.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H
#define EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H

namespace Eigen {

/** \class TensorGeneratorOp
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor generator class.
  *
  *
  */
namespace internal {
template<typename Generator, typename XprType>
struct traits<TensorGeneratorOp<Generator, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Generator, typename XprType>
struct eval<TensorGeneratorOp<Generator, XprType>, Eigen::Dense>
{
  typedef const TensorGeneratorOp<Generator, XprType>& type;
};

template<typename Generator, typename XprType>
struct nested<TensorGeneratorOp<Generator, XprType>, 1, typename eval<TensorGeneratorOp<Generator, XprType> >::type>
{
  typedef TensorGeneratorOp<Generator, XprType> type;
};

}  // end namespace internal



template<typename Generator, typename XprType>
class TensorGeneratorOp : public TensorBase<TensorGeneratorOp<Generator, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorGeneratorOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorGeneratorOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorGeneratorOp(const XprType& expr, const Generator& generator)
      : m_xpr(expr), m_generator(generator) {}

    EIGEN_DEVICE_FUNC
    const Generator& generator() const { return m_generator; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Generator m_generator;
};


// Eval as rvalue
template<typename Generator, typename ArgType, typename Device>
struct TensorEvaluator<const TensorGeneratorOp<Generator, ArgType>, Device>
{
  typedef TensorGeneratorOp<Generator, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions Dimensions;
  static const int NumDims = internal::array_size<Dimensions>::value;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = true,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef internal::TensorIntDivisor<Index> IndexDivisor;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      :  m_device(device), m_generator(op.generator())
  {
    TensorEvaluator<ArgType, Device> argImpl(op.expression(), device);
    m_dimensions = argImpl.dimensions();

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i - 1] * m_dimensions[i - 1];
        if (m_strides[i] != 0) m_fast_strides[i] = IndexDivisor(m_strides[i]);
      }
    } else {
      m_strides[NumDims - 1] = 1;
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i + 1] * m_dimensions[i + 1];
        if (m_strides[i] != 0) m_fast_strides[i] = IndexDivisor(m_strides[i]);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    array<Index, NumDims> coords;
    extract_coordinates(index, coords);
    return m_generator(coords);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+packetSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[packetSize];
    for (int i = 0; i < packetSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.firstLevelCacheSize();
    // TODO(ezhulenev): Generator should have a cost.
    return internal::TensorBlockResourceRequirements::skewed<Scalar>(
        target_size);
  }

  struct BlockIteratorState {
    Index stride;
    Index span;
    Index size;
    Index count;
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    static const bool is_col_major =
        static_cast<int>(Layout) == static_cast<int>(ColMajor);

    // Compute spatial coordinates for the first block element.
    array<Index, NumDims> coords;
    extract_coordinates(desc.offset(), coords);
    array<Index, NumDims> initial_coords = coords;

    // Offset in the output block buffer.
    Index offset = 0;

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = is_col_major ? i : NumDims - 1 - i;
      it[i].size = desc.dimension(dim);
      it[i].stride = i == 0 ? 1 : (it[i - 1].size * it[i - 1].stride);
      it[i].span = it[i].stride * (it[i].size - 1);
      it[i].count = 0;
    }
    eigen_assert(it[0].stride == 1);

    // Prepare storage for the materialized generator result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);

    CoeffReturnType* block_buffer = block_storage.data();

    static const int packet_size = PacketType<CoeffReturnType, Device>::size;

    static const int inner_dim = is_col_major ? 0 : NumDims - 1;
    const Index inner_dim_size = it[0].size;
    const Index inner_dim_vectorized = inner_dim_size - packet_size;

    while (it[NumDims - 1].count < it[NumDims - 1].size) {
      Index i = 0;
      // Generate data for the vectorized part of the inner-most dimension.
      for (; i <= inner_dim_vectorized; i += packet_size) {
        for (Index j = 0; j < packet_size; ++j) {
          array<Index, NumDims> j_coords = coords;  // Break loop dependence.
          j_coords[inner_dim] += j;
          *(block_buffer + offset + i + j) = m_generator(j_coords);
        }
        coords[inner_dim] += packet_size;
      }
      // Finalize non-vectorized part of the inner-most dimension.
      for (; i < inner_dim_size; ++i) {
        *(block_buffer + offset + i) = m_generator(coords);
        coords[inner_dim]++;
      }
      coords[inner_dim] = initial_coords[inner_dim];

      // For the 1d tensor we need to generate only one inner-most dimension.
      if (NumDims == 1) break;

      // Update offset.
      for (i = 1; i < NumDims; ++i) {
        if (++it[i].count < it[i].size) {
          offset += it[i].stride;
          coords[is_col_major ? i : NumDims - 1 - i]++;
          break;
        }
        if (i != NumDims - 1) it[i].count = 0;
        coords[is_col_major ? i : NumDims - 1 - i] =
            initial_coords[is_col_major ? i : NumDims - 1 - i];
        offset -= it[i].span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool) const {
    // TODO(rmlarsen): This is just a placeholder. Define interface to make
    // generators return their cost.
    return TensorOpCost(0, 0, TensorOpCost::AddCost<Scalar>() +
                                  TensorOpCost::MulCost<Scalar>());
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType  data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler&) const {}
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void extract_coordinates(Index index, array<Index, NumDims>& coords) const {
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fast_strides[i];
        index -= idx * m_strides[i];
        coords[i] = idx;
      }
      coords[0] = index;
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fast_strides[i];
        index -= idx * m_strides[i];
        coords[i] = idx;
      }
      coords[NumDims-1] = index;
    }
  }

  const Device EIGEN_DEVICE_REF m_device;
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  array<IndexDivisor, NumDims> m_fast_strides;
  Generator m_generator;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_GENERATOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGlobalFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H
#define EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H

namespace Eigen {

/** \cpp11 \returns an expression of the coefficient-wise betainc(\a x, \a a, \a b) to the given tensors.
 *
 * This function computes the regularized incomplete beta function (integral).
 *
 */
template <typename ADerived, typename BDerived, typename XDerived>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const
    TensorCwiseTernaryOp<internal::scalar_betainc_op<typename XDerived::Scalar>,
                         const ADerived, const BDerived, const XDerived>
    betainc(const ADerived& a, const BDerived& b, const XDerived& x) {
  return TensorCwiseTernaryOp<
      internal::scalar_betainc_op<typename XDerived::Scalar>, const ADerived,
      const BDerived, const XDerived>(
      a, b, x, internal::scalar_betainc_op<typename XDerived::Scalar>());
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_GLOBAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaDefines.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Deven Desai <deven.desai.amd@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_USE_GPU) && !defined(EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H)
#define EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H

// Note that we are using EIGEN_USE_HIP here instead of EIGEN_HIPCC...this is by design
// There is code in the Tensorflow codebase that will define EIGEN_USE_GPU,  but
// for some reason gets sent to the gcc/host compiler instead of the gpu/nvcc/hipcc compiler
// When compiling such files, gcc will end up trying to pick up the CUDA headers by 
// default (see the code within "unsupported/Eigen/CXX11/Tensor" that is guarded by EIGEN_USE_GPU)
// This will obviously not work when trying to compile tensorflow on a system with no CUDA
// To work around this issue for HIP systems (and leave the default behaviour intact), the
// HIP tensorflow build defines EIGEN_USE_HIP when compiling all source files, and 
// "unsupported/Eigen/CXX11/Tensor" has been updated to use HIP header when EIGEN_USE_HIP is
// defined. In continuation of that requirement, the guard here needs to be EIGEN_USE_HIP as well

#if defined(EIGEN_USE_HIP)

#define gpuStream_t hipStream_t
#define gpuDeviceProp_t hipDeviceProp_t
#define gpuError_t hipError_t
#define gpuSuccess hipSuccess
#define gpuErrorNotReady hipErrorNotReady
#define gpuGetDeviceCount hipGetDeviceCount
#define gpuGetLastError hipGetLastError
#define gpuPeekAtLastError hipPeekAtLastError
#define gpuGetErrorName hipGetErrorName
#define gpuGetErrorString hipGetErrorString
#define gpuGetDeviceProperties hipGetDeviceProperties
#define gpuStreamDefault hipStreamDefault
#define gpuGetDevice hipGetDevice
#define gpuSetDevice hipSetDevice
#define gpuMalloc hipMalloc
#define gpuFree hipFree
#define gpuMemsetAsync hipMemsetAsync
#define gpuMemcpyAsync hipMemcpyAsync
#define gpuMemcpyDeviceToDevice hipMemcpyDeviceToDevice
#define gpuMemcpyDeviceToHost hipMemcpyDeviceToHost
#define gpuMemcpyHostToDevice hipMemcpyHostToDevice
#define gpuStreamQuery hipStreamQuery
#define gpuSharedMemConfig hipSharedMemConfig
#define gpuDeviceSetSharedMemConfig hipDeviceSetSharedMemConfig
#define gpuStreamSynchronize hipStreamSynchronize
#define gpuDeviceSynchronize hipDeviceSynchronize
#define gpuMemcpy hipMemcpy

#else

#define gpuStream_t cudaStream_t
#define gpuDeviceProp_t cudaDeviceProp
#define gpuError_t cudaError_t
#define gpuSuccess cudaSuccess
#define gpuErrorNotReady cudaErrorNotReady
#define gpuGetDeviceCount cudaGetDeviceCount
#define gpuGetLastError cudaGetLastError
#define gpuPeekAtLastError cudaPeekAtLastError
#define gpuGetErrorName cudaGetErrorName
#define gpuGetErrorString cudaGetErrorString
#define gpuGetDeviceProperties cudaGetDeviceProperties
#define gpuStreamDefault cudaStreamDefault
#define gpuGetDevice cudaGetDevice
#define gpuSetDevice cudaSetDevice
#define gpuMalloc cudaMalloc
#define gpuFree cudaFree
#define gpuMemsetAsync cudaMemsetAsync
#define gpuMemcpyAsync cudaMemcpyAsync
#define gpuMemcpyDeviceToDevice cudaMemcpyDeviceToDevice
#define gpuMemcpyDeviceToHost cudaMemcpyDeviceToHost
#define gpuMemcpyHostToDevice cudaMemcpyHostToDevice
#define gpuStreamQuery cudaStreamQuery
#define gpuSharedMemConfig cudaSharedMemConfig
#define gpuDeviceSetSharedMemConfig cudaDeviceSetSharedMemConfig
#define gpuStreamSynchronize cudaStreamSynchronize
#define gpuDeviceSynchronize cudaDeviceSynchronize
#define gpuMemcpy cudaMemcpy

#endif

// gpu_assert can be overridden
#ifndef gpu_assert

#if defined(EIGEN_HIP_DEVICE_COMPILE)
// HIPCC do not support the use of assert on the GPU side.
#define gpu_assert(COND)
#else
#define gpu_assert(COND) assert(COND)
#endif

#endif // gpu_assert

#endif  // EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaUndefines.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Deven Desai <deven.desai.amd@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#if defined(EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H)

#ifndef EIGEN_PERMANENTLY_ENABLE_GPU_HIP_CUDA_DEFINES

#undef gpuStream_t
#undef gpuDeviceProp_t 
#undef gpuError_t
#undef gpuSuccess
#undef gpuErrorNotReady
#undef gpuGetDeviceCount
#undef gpuGetErrorString
#undef gpuGetDeviceProperties
#undef gpuStreamDefault
#undef gpuGetDevice
#undef gpuSetDevice
#undef gpuMalloc
#undef gpuFree
#undef gpuMemsetAsync
#undef gpuMemcpyAsync
#undef gpuMemcpyDeviceToDevice
#undef gpuMemcpyDeviceToHost
#undef gpuMemcpyHostToDevice
#undef gpuStreamQuery
#undef gpuSharedMemConfig
#undef gpuDeviceSetSharedMemConfig
#undef gpuStreamSynchronize
#undef gpuDeviceSynchronize
#undef gpuMemcpy

#endif // EIGEN_PERMANENTLY_ENABLE_GPU_HIP_CUDA_DEFINES

#undef EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H

#endif // EIGEN_CXX11_TENSOR_GPU_HIP_CUDA_DEFINES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_IO_H
#define EIGEN_CXX11_TENSOR_TENSOR_IO_H

namespace Eigen {

namespace internal {

// Print the tensor as a 2d matrix
template <typename Tensor, int Rank>
struct TensorPrinter {
  static void run (std::ostream& os, const Tensor& tensor) {
    typedef typename internal::remove_const<typename Tensor::Scalar>::type Scalar;
    typedef typename Tensor::Index Index;
    const Index total_size = internal::array_prod(tensor.dimensions());
    if (total_size > 0) {
      const Index first_dim = Eigen::internal::array_get<0>(tensor.dimensions());
      static const int layout = Tensor::Layout;
      Map<const Array<Scalar, Dynamic, Dynamic, layout> > matrix(const_cast<Scalar*>(tensor.data()), first_dim, total_size/first_dim);
      os << matrix;
    }
  }
};


// Print the tensor as a vector
template <typename Tensor>
struct TensorPrinter<Tensor, 1> {
  static void run (std::ostream& os, const Tensor& tensor) {
    typedef typename internal::remove_const<typename Tensor::Scalar>::type Scalar;
    typedef typename Tensor::Index Index;
    const Index total_size = internal::array_prod(tensor.dimensions());
    if (total_size > 0) {
      Map<const Array<Scalar, Dynamic, 1> > array(const_cast<Scalar*>(tensor.data()), total_size);
      os << array;
    }
  }
};


// Print the tensor as a scalar
template <typename Tensor>
struct TensorPrinter<Tensor, 0> {
  static void run (std::ostream& os, const Tensor& tensor) {
    os << tensor.coeff(0);
  }
};
}

template <typename T>
std::ostream& operator << (std::ostream& os, const TensorBase<T, ReadOnlyAccessors>& expr) {
  typedef TensorEvaluator<const TensorForcedEvalOp<const T>, DefaultDevice> Evaluator;
  typedef typename Evaluator::Dimensions Dimensions;

  // Evaluate the expression if needed
  TensorForcedEvalOp<const T> eval = expr.eval();
  Evaluator tensor(eval, DefaultDevice());
  tensor.evalSubExprsIfNeeded(NULL);

  // Print the result
  static const int rank = internal::array_size<Dimensions>::value;
  internal::TensorPrinter<Evaluator, rank>::run(os, tensor);

  // Cleanup.
  tensor.cleanup();
  return os;
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorImagePatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H

namespace Eigen {

/** \class TensorImagePatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Patch extraction specialized for image processing.
  * This assumes that the input has a least 3 dimensions ordered as follow:
  *  1st dimension: channels (of size d)
  *  2nd dimension: rows (of size r)
  *  3rd dimension: columns (of size c)
  *  There can be additional dimensions such as time (for video) or batch (for
  * bulk processing after the first 3.
  * Calling the image patch code with patch_rows and patch_cols is equivalent
  * to calling the regular patch extraction code with parameters d, patch_rows,
  * patch_cols, and 1 for all the additional dimensions.
  */
namespace internal {

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct traits<TensorImagePatchOp<Rows, Cols, XprType> > : public traits<XprType>
{
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct eval<TensorImagePatchOp<Rows, Cols, XprType>, Eigen::Dense>
{
  typedef const TensorImagePatchOp<Rows, Cols, XprType>& type;
};

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
struct nested<TensorImagePatchOp<Rows, Cols, XprType>, 1, typename eval<TensorImagePatchOp<Rows, Cols, XprType> >::type>
{
  typedef TensorImagePatchOp<Rows, Cols, XprType> type;
};

template <typename Self, bool Vectorizable>
struct ImagePatchCopyOp {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename Self::Impl Impl;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Self& self, const Index num_coeff_to_copy, const Index dst_index,
      Scalar* dst_data, const Index src_index) {
    const Impl& impl = self.impl();
    for (Index i = 0; i < num_coeff_to_copy; ++i) {
      dst_data[dst_index + i] = impl.coeff(src_index + i);
    }
  }
};

template <typename Self>
struct ImagePatchCopyOp<Self, true> {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename Self::Impl Impl;
  typedef typename packet_traits<Scalar>::type Packet;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Self& self, const Index num_coeff_to_copy, const Index dst_index,
      Scalar* dst_data, const Index src_index) {
    const Impl& impl = self.impl();
    const Index packet_size = internal::unpacket_traits<Packet>::size;
    const Index vectorized_size =
        (num_coeff_to_copy / packet_size) * packet_size;
    for (Index i = 0; i < vectorized_size; i += packet_size) {
      Packet p = impl.template packet<Unaligned>(src_index + i);
      internal::pstoret<Scalar, Packet, Unaligned>(dst_data + dst_index + i, p);
    }
    for (Index i = vectorized_size; i < num_coeff_to_copy; ++i) {
      dst_data[dst_index + i] = impl.coeff(src_index + i);
    }
  }
};

template <typename Self>
struct ImagePatchPaddingOp {
  typedef typename Self::Index Index;
  typedef typename Self::Scalar Scalar;
  typedef typename packet_traits<Scalar>::type Packet;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void Run(
      const Index num_coeff_to_pad, const Scalar padding_value,
      const Index dst_index, Scalar* dst_data) {
    const Index packet_size = internal::unpacket_traits<Packet>::size;
    const Packet padded_packet = internal::pset1<Packet>(padding_value);
    const Index vectorized_size =
        (num_coeff_to_pad / packet_size) * packet_size;
    for (Index i = 0; i < vectorized_size; i += packet_size) {
      internal::pstoret<Scalar, Packet, Unaligned>(dst_data + dst_index + i,
                                                   padded_packet);
    }
    for (Index i = vectorized_size; i < num_coeff_to_pad; ++i) {
      dst_data[dst_index + i] = padding_value;
    }
  }
};

}  // end namespace internal

template<DenseIndex Rows, DenseIndex Cols, typename XprType>
class TensorImagePatchOp : public TensorBase<TensorImagePatchOp<Rows, Cols, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorImagePatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorImagePatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorImagePatchOp(const XprType& expr, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           PaddingType padding_type, Scalar padding_value)
                                                           : m_xpr(expr), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(false), m_padding_top(0), m_padding_bottom(0), m_padding_left(0), m_padding_right(0),
                                                           m_padding_type(padding_type), m_padding_value(padding_value) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorImagePatchOp(const XprType& expr, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           DenseIndex padding_top, DenseIndex padding_bottom,
                                                           DenseIndex padding_left, DenseIndex padding_right,
                                                           Scalar padding_value)
                                                           : m_xpr(expr), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(true), m_padding_top(padding_top), m_padding_bottom(padding_bottom),
                                                           m_padding_left(padding_left), m_padding_right(padding_right),
                                                           m_padding_type(PADDING_VALID), m_padding_value(padding_value) {}


    EIGEN_DEVICE_FUNC
    DenseIndex patch_rows() const { return m_patch_rows; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_cols() const { return m_patch_cols; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_strides() const { return m_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_strides() const { return m_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_row_strides() const { return m_in_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_col_strides() const { return m_in_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_inflate_strides() const { return m_row_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_inflate_strides() const { return m_col_inflate_strides; }
    EIGEN_DEVICE_FUNC
    bool padding_explicit() const { return m_padding_explicit; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top() const { return m_padding_top; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom() const { return m_padding_bottom; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_left() const { return m_padding_left; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_right() const { return m_padding_right; }
    EIGEN_DEVICE_FUNC
    PaddingType padding_type() const { return m_padding_type; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const DenseIndex m_patch_rows;
    const DenseIndex m_patch_cols;
    const DenseIndex m_row_strides;
    const DenseIndex m_col_strides;
    const DenseIndex m_in_row_strides;
    const DenseIndex m_in_col_strides;
    const DenseIndex m_row_inflate_strides;
    const DenseIndex m_col_inflate_strides;
    const bool m_padding_explicit;
    const DenseIndex m_padding_top;
    const DenseIndex m_padding_bottom;
    const DenseIndex m_padding_left;
    const DenseIndex m_padding_right;
    const PaddingType m_padding_type;
    const Scalar m_padding_value;
};

// Eval as rvalue
template<DenseIndex Rows, DenseIndex Cols, typename ArgType, typename Device>
struct TensorEvaluator<const TensorImagePatchOp<Rows, Cols, ArgType>, Device>
{
  typedef TensorImagePatchOp<Rows, Cols, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef TensorEvaluator<const TensorImagePatchOp<Rows, Cols, ArgType>,
                          Device> Self;
  typedef TensorEvaluator<ArgType, Device> Impl;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = false,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator( const XprType& op, const Device& device)
      : m_device(device), m_impl(op.expression(), device)
  {
    EIGEN_STATIC_ASSERT((NumDims >= 4), YOU_MADE_A_PROGRAMMING_MISTAKE);

    m_paddingValue = op.padding_value();

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    // Caches a few variables.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputDepth = input_dims[0];
      m_inputRows = input_dims[1];
      m_inputCols = input_dims[2];
    } else {
      m_inputDepth = input_dims[NumInputDims-1];
      m_inputRows = input_dims[NumInputDims-2];
      m_inputCols = input_dims[NumInputDims-3];
    }

    m_row_strides = op.row_strides();
    m_col_strides = op.col_strides();

    // Input strides and effective input/patch size
    m_in_row_strides = op.in_row_strides();
    m_in_col_strides = op.in_col_strides();
    m_row_inflate_strides = op.row_inflate_strides();
    m_col_inflate_strides = op.col_inflate_strides();
    // The "effective" input rows and input cols are the input rows and cols
    // after inflating them with zeros.
    // For examples, a 2x3 matrix with row_inflate_strides and
    // col_inflate_strides of 2 comes from:
    //   A B C
    //   D E F
    //
    // to a matrix is 3 x 5:
    //
    //   A . B . C
    //   . . . . .
    //   D . E . F

    m_input_rows_eff = (m_inputRows - 1) * m_row_inflate_strides + 1;
    m_input_cols_eff = (m_inputCols - 1) * m_col_inflate_strides + 1;
    m_patch_rows_eff = op.patch_rows() + (op.patch_rows() - 1) * (m_in_row_strides - 1);
    m_patch_cols_eff = op.patch_cols() + (op.patch_cols() - 1) * (m_in_col_strides - 1);

    if (op.padding_explicit()) {
      m_outputRows = numext::ceil((m_input_rows_eff + op.padding_top() + op.padding_bottom() - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
      m_outputCols = numext::ceil((m_input_cols_eff + op.padding_left() + op.padding_right() - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
      m_rowPaddingTop = op.padding_top();
      m_colPaddingLeft = op.padding_left();
    } else {
      // Computing padding from the type
      switch (op.padding_type()) {
        case PADDING_VALID:
          m_outputRows = numext::ceil((m_input_rows_eff - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil((m_input_cols_eff - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
          // Calculate the padding
          m_rowPaddingTop = numext::maxi<Index>(0, ((m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff) / 2);
          m_colPaddingLeft = numext::maxi<Index>(0, ((m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff) / 2);
          break;
        case PADDING_SAME:
          m_outputRows = numext::ceil(m_input_rows_eff / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil(m_input_cols_eff / static_cast<float>(m_col_strides));
          // Calculate the padding
          m_rowPaddingTop = ((m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff) / 2;
          m_colPaddingLeft = ((m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff) / 2;
          // The padding size calculation for PADDING_SAME has been updated to
          // be consistent with how TensorFlow extracts its paddings.
          m_rowPaddingTop = numext::maxi<Index>(0, m_rowPaddingTop);
          m_colPaddingLeft = numext::maxi<Index>(0, m_colPaddingLeft);
          break;
        default:
          eigen_assert(false && "unexpected padding");
          m_outputCols=0; // silence the uninitialised warning;
          m_outputRows=0; //// silence the uninitialised warning;
      }
    }
    eigen_assert(m_outputRows > 0);
    eigen_assert(m_outputCols > 0);

    // Dimensions for result of extraction.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // ColMajor
      // 0: depth
      // 1: patch_rows
      // 2: patch_cols
      // 3: number of patches
      // 4 and beyond: anything else (such as batch).
      m_dimensions[0] = input_dims[0];
      m_dimensions[1] = op.patch_rows();
      m_dimensions[2] = op.patch_cols();
      m_dimensions[3] = m_outputRows * m_outputCols;
      for (int i = 4; i < NumDims; ++i) {
        m_dimensions[i] = input_dims[i-1];
      }
    } else {
      // RowMajor
      // NumDims-1: depth
      // NumDims-2: patch_rows
      // NumDims-3: patch_cols
      // NumDims-4: number of patches
      // NumDims-5 and beyond: anything else (such as batch).
      m_dimensions[NumDims-1] = input_dims[NumInputDims-1];
      m_dimensions[NumDims-2] = op.patch_rows();
      m_dimensions[NumDims-3] = op.patch_cols();
      m_dimensions[NumDims-4] = m_outputRows * m_outputCols;
      for (int i = NumDims-5; i >= 0; --i) {
        m_dimensions[i] = input_dims[i];
      }
    }

    // Strides for moving the patch in various dimensions.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_colStride = m_dimensions[1];
      m_patchStride = m_colStride * m_dimensions[2] * m_dimensions[0];
      m_otherStride = m_patchStride * m_dimensions[3];
    } else {
      m_colStride = m_dimensions[NumDims-2];
      m_patchStride = m_colStride * m_dimensions[NumDims-3] * m_dimensions[NumDims-1];
      m_otherStride = m_patchStride * m_dimensions[NumDims-4];
    }

    // Strides for navigating through the input tensor.
    m_rowInputStride = m_inputDepth;
    m_colInputStride = m_inputDepth * m_inputRows;
    m_patchInputStride = m_inputDepth * m_inputRows * m_inputCols;

    // Fast representations of different variables.
    m_fastOtherStride = internal::TensorIntDivisor<Index>(m_otherStride);
    m_fastPatchStride = internal::TensorIntDivisor<Index>(m_patchStride);
    m_fastColStride = internal::TensorIntDivisor<Index>(m_colStride);
    m_fastInflateRowStride = internal::TensorIntDivisor<Index>(m_row_inflate_strides);
    m_fastInflateColStride = internal::TensorIntDivisor<Index>(m_col_inflate_strides);
    m_fastInputColsEff = internal::TensorIntDivisor<Index>(m_input_cols_eff);

    // Number of patches in the width dimension.
    m_fastOutputRows = internal::TensorIntDivisor<Index>(m_outputRows);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[0]);
    } else {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[NumDims-1]);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Patch index corresponding to the passed in index.
    const Index patchIndex = index / m_fastPatchStride;
    // Find the offset of the element wrt the location of the first element.
    const Index patchOffset = (index - patchIndex * m_patchStride) / m_fastOutputDepth;

    // Other ways to index this element.
    const Index otherIndex = (NumDims == 4) ? 0 : index / m_fastOtherStride;
    const Index patch2DIndex = (NumDims == 4) ? patchIndex : (index - otherIndex * m_otherStride) / m_fastPatchStride;

    // Calculate col index in the input original tensor.
    const Index colIndex = patch2DIndex / m_fastOutputRows;
    const Index colOffset = patchOffset / m_fastColStride;
    const Index inputCol = colIndex * m_col_strides + colOffset * m_in_col_strides - m_colPaddingLeft;
    const Index origInputCol = (m_col_inflate_strides == 1) ? inputCol : ((inputCol >= 0) ? (inputCol / m_fastInflateColStride) : 0);
    if (inputCol < 0 || inputCol >= m_input_cols_eff ||
        ((m_col_inflate_strides != 1) && (inputCol != origInputCol * m_col_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate row index in the original input tensor.
    const Index rowIndex = patch2DIndex - colIndex * m_outputRows;
    const Index rowOffset = patchOffset - colOffset * m_colStride;
    const Index inputRow = rowIndex * m_row_strides + rowOffset * m_in_row_strides - m_rowPaddingTop;
    const Index origInputRow = (m_row_inflate_strides == 1) ? inputRow : ((inputRow >= 0) ? (inputRow / m_fastInflateRowStride) : 0);
    if (inputRow < 0 || inputRow >= m_input_rows_eff ||
        ((m_row_inflate_strides != 1) && (inputRow != origInputRow * m_row_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
    const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];

    const Index inputIndex = depth + origInputRow * m_rowInputStride + origInputCol * m_colInputStride + otherIndex * m_patchInputStride;
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (m_in_row_strides != 1 || m_in_col_strides != 1 || m_row_inflate_strides != 1 || m_col_inflate_strides != 1) {
      return packetWithPossibleZero(index);
    }

    const Index indices[2] = {index, index + PacketSize - 1};
    const Index patchIndex = indices[0] / m_fastPatchStride;
    if (patchIndex != indices[1] / m_fastPatchStride) {
      return packetWithPossibleZero(index);
    }
    const Index otherIndex = (NumDims == 4) ? 0 : indices[0] / m_fastOtherStride;
    eigen_assert(otherIndex == indices[1] / m_fastOtherStride);

    // Find the offset of the element wrt the location of the first element.
    const Index patchOffsets[2] = {(indices[0] - patchIndex * m_patchStride) / m_fastOutputDepth,
                                   (indices[1] - patchIndex * m_patchStride) / m_fastOutputDepth};

    const Index patch2DIndex = (NumDims == 4) ? patchIndex : (indices[0] - otherIndex * m_otherStride) / m_fastPatchStride;
    eigen_assert(patch2DIndex == (indices[1] - otherIndex * m_otherStride) / m_fastPatchStride);

    const Index colIndex = patch2DIndex / m_fastOutputRows;
    const Index colOffsets[2] = {patchOffsets[0] / m_fastColStride, patchOffsets[1] / m_fastColStride};

    // Calculate col indices in the original input tensor.
    const Index inputCols[2] = {colIndex * m_col_strides + colOffsets[0] -
      m_colPaddingLeft, colIndex * m_col_strides + colOffsets[1] - m_colPaddingLeft};
    if (inputCols[1] < 0 || inputCols[0] >= m_inputCols) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputCols[0] == inputCols[1]) {
      const Index rowIndex = patch2DIndex - colIndex * m_outputRows;
      const Index rowOffsets[2] = {patchOffsets[0] - colOffsets[0]*m_colStride, patchOffsets[1] - colOffsets[1]*m_colStride};
      eigen_assert(rowOffsets[0] <= rowOffsets[1]);
      // Calculate col indices in the original input tensor.
      const Index inputRows[2] = {rowIndex * m_row_strides + rowOffsets[0] -
        m_rowPaddingTop, rowIndex * m_row_strides + rowOffsets[1] - m_rowPaddingTop};

      if (inputRows[1] < 0 || inputRows[0] >= m_inputRows) {
        return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
      }

      if (inputRows[0] >= 0 && inputRows[1] < m_inputRows) {
        // no padding
        const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
        const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];
        const Index inputIndex = depth + inputRows[0] * m_rowInputStride + inputCols[0] * m_colInputStride + otherIndex * m_patchInputStride;
        return m_impl.template packet<Unaligned>(inputIndex);
      }
    }

    return packetWithPossibleZero(index);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowPaddingTop() const { return m_rowPaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colPaddingLeft() const { return m_colPaddingLeft; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputRows() const { return m_outputRows; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputCols() const { return m_outputCols; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userRowStride() const { return m_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userColStride() const { return m_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInRowStride() const { return m_in_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInColStride() const { return m_in_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowInflateStride() const { return m_row_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colInflateStride() const { return m_col_inflate_strides; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    // We conservatively estimate the cost for the code path where the computed
    // index is inside the original image and
    // TensorEvaluator<ArgType, Device>::CoordAccess is false.
    const double compute_cost = 3 * TensorOpCost::DivCost<Index>() +
                                6 * TensorOpCost::MulCost<Index>() +
                                8 * TensorOpCost::MulCost<Index>();
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;

  Index m_otherStride;
  Index m_patchStride;
  Index m_colStride;
  Index m_row_strides;
  Index m_col_strides;

  Index m_in_row_strides;
  Index m_in_col_strides;
  Index m_row_inflate_strides;
  Index m_col_inflate_strides;

  Index m_input_rows_eff;
  Index m_input_cols_eff;
  Index m_patch_rows_eff;
  Index m_patch_cols_eff;

  internal::TensorIntDivisor<Index> m_fastOtherStride;
  internal::TensorIntDivisor<Index> m_fastPatchStride;
  internal::TensorIntDivisor<Index> m_fastColStride;
  internal::TensorIntDivisor<Index> m_fastInflateRowStride;
  internal::TensorIntDivisor<Index> m_fastInflateColStride;
  internal::TensorIntDivisor<Index> m_fastInputColsEff;

  Index m_rowInputStride;
  Index m_colInputStride;
  Index m_patchInputStride;

  Index m_inputDepth;
  Index m_inputRows;
  Index m_inputCols;

  Index m_outputRows;
  Index m_outputCols;

  Index m_rowPaddingTop;
  Index m_colPaddingLeft;

  internal::TensorIntDivisor<Index> m_fastOutputRows;
  internal::TensorIntDivisor<Index> m_fastOutputDepth;

  Scalar m_paddingValue;

  const Device EIGEN_DEVICE_REF m_device;
  TensorEvaluator<ArgType, Device> m_impl;
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_IMAGE_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIndexList.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H
#define EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H


#if EIGEN_HAS_CONSTEXPR && EIGEN_HAS_VARIADIC_TEMPLATES

#define EIGEN_HAS_INDEX_LIST

namespace Eigen {

/** \internal
  *
  * \class TensorIndexList
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Set of classes used to encode a set of Tensor dimensions/indices.
  *
  * The indices in the list can be known at compile time or at runtime. A mix
  * of static and dynamic indices can also be provided if needed. The tensor
  * code will attempt to take advantage of the indices that are known at
  * compile time to optimize the code it generates.
  *
  * This functionality requires a c++11 compliant compiler. If your compiler
  * is older you need to use arrays of indices instead.
  *
  * Several examples are provided in the cxx11_tensor_index_list.cpp file.
  *
  * \sa Tensor
  */

template <Index n>
struct type2index {
  static const Index value = n;
  EIGEN_DEVICE_FUNC constexpr operator Index() const { return n; }
  EIGEN_DEVICE_FUNC void set(Index val) {
    eigen_assert(val == n);
  }
};

// This can be used with IndexPairList to get compile-time constant pairs,
// such as IndexPairList<type2indexpair<1,2>, type2indexpair<3,4>>().
template <Index f, Index s>
struct type2indexpair {
  static const Index first = f;
  static const Index second = s;

  constexpr EIGEN_DEVICE_FUNC operator IndexPair<Index>() const {
    return IndexPair<Index>(f, s);
  }

  EIGEN_DEVICE_FUNC void set(const IndexPair<Index>& val) {
    eigen_assert(val.first == f);
    eigen_assert(val.second == s);
  }
};


template<Index n> struct NumTraits<type2index<n> >
{
  typedef Index Real;
  enum {
    IsComplex = 0,
    RequireInitialization = false,
    ReadCost = 1,
    AddCost = 1,
    MulCost = 1
  };

  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real epsilon() { return 0; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real dummy_precision() { return 0; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real highest() { return n; }
  EIGEN_DEVICE_FUNC static EIGEN_CONSTEXPR EIGEN_STRONG_INLINE Real lowest() { return n; }
};

namespace internal {
template <typename T>
EIGEN_DEVICE_FUNC void update_value(T& val, Index new_val) {
  val = internal::convert_index<T>(new_val);
}
template <Index n>
EIGEN_DEVICE_FUNC void update_value(type2index<n>& val, Index new_val) {
  val.set(new_val);
}

template <typename T>
EIGEN_DEVICE_FUNC void update_value(T& val, IndexPair<Index> new_val) {
  val = new_val;
}
template <Index f, Index s>
EIGEN_DEVICE_FUNC void update_value(type2indexpair<f, s>& val, IndexPair<Index> new_val) {
  val.set(new_val);
}


template <typename T>
struct is_compile_time_constant {
  static constexpr bool value = false;
};

template <Index idx>
struct is_compile_time_constant<type2index<idx> > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<const type2index<idx> > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<type2index<idx>& > {
  static constexpr bool value = true;
};
template <Index idx>
struct is_compile_time_constant<const type2index<idx>& > {
  static constexpr bool value = true;
};

template <Index f, Index s>
struct is_compile_time_constant<type2indexpair<f, s> > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<const type2indexpair<f, s> > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<type2indexpair<f, s>& > {
  static constexpr bool value = true;
};
template <Index f, Index s>
struct is_compile_time_constant<const type2indexpair<f, s>& > {
  static constexpr bool value = true;
};


template<typename... T>
struct IndexTuple;

template<typename T, typename... O>
struct IndexTuple<T, O...> {
  EIGEN_DEVICE_FUNC constexpr IndexTuple() : head(), others() { }
  EIGEN_DEVICE_FUNC constexpr IndexTuple(const T& v, const O... o) : head(v), others(o...) { }

  constexpr static int count = 1 + sizeof...(O);
  T head;
  IndexTuple<O...> others;
  typedef T Head;
  typedef IndexTuple<O...> Other;
};

template<typename T>
  struct IndexTuple<T> {
  EIGEN_DEVICE_FUNC constexpr IndexTuple() : head() { }
  EIGEN_DEVICE_FUNC constexpr IndexTuple(const T& v) : head(v) { }

  constexpr static int count = 1;
  T head;
  typedef T Head;
};


template<int N, typename... T>
struct IndexTupleExtractor;

template<int N, typename T, typename... O>
struct IndexTupleExtractor<N, T, O...> {

  typedef typename IndexTupleExtractor<N-1, O...>::ValType ValType;

  EIGEN_DEVICE_FUNC static constexpr ValType& get_val(IndexTuple<T, O...>& val) {
    return IndexTupleExtractor<N-1, O...>::get_val(val.others);
  }

  EIGEN_DEVICE_FUNC static constexpr const ValType& get_val(const IndexTuple<T, O...>& val) {
    return IndexTupleExtractor<N-1, O...>::get_val(val.others);
  }
  template <typename V>
  EIGEN_DEVICE_FUNC static void set_val(IndexTuple<T, O...>& val, V& new_val) {
    IndexTupleExtractor<N-1, O...>::set_val(val.others, new_val);
  }

};

template<typename T, typename... O>
  struct IndexTupleExtractor<0, T, O...> {

  typedef T ValType;

  EIGEN_DEVICE_FUNC static constexpr ValType& get_val(IndexTuple<T, O...>& val) {
    return val.head;
  }
  EIGEN_DEVICE_FUNC static constexpr const ValType& get_val(const IndexTuple<T, O...>& val) {
    return val.head;
  }
  template <typename V>
  EIGEN_DEVICE_FUNC static void set_val(IndexTuple<T, O...>& val, V& new_val) {
    val.head = new_val;
  }
};



template <int N, typename T, typename... O>
EIGEN_DEVICE_FUNC constexpr typename IndexTupleExtractor<N, T, O...>::ValType& array_get(IndexTuple<T, O...>& tuple) {
  return IndexTupleExtractor<N, T, O...>::get_val(tuple);
}
template <int N, typename T, typename... O>
EIGEN_DEVICE_FUNC constexpr const typename IndexTupleExtractor<N, T, O...>::ValType& array_get(const IndexTuple<T, O...>& tuple) {
  return IndexTupleExtractor<N, T, O...>::get_val(tuple);
}
template <typename T, typename... O>
  struct array_size<IndexTuple<T, O...> > {
  static const size_t value = IndexTuple<T, O...>::count;
};
template <typename T, typename... O>
  struct array_size<const IndexTuple<T, O...> > {
  static const size_t value = IndexTuple<T, O...>::count;
};




template <Index Idx, typename ValueT>
struct tuple_coeff {
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr ValueT get(const Index i, const IndexTuple<T...>& t) {
    //    return array_get<Idx>(t) * (i == Idx) + tuple_coeff<Idx-1>::get(i, t) * (i != Idx);
    return (i == Idx ? array_get<Idx>(t) : tuple_coeff<Idx-1, ValueT>::get(i, t));
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static void set(const Index i, IndexTuple<T...>& t, const ValueT& value) {
    if (i == Idx) {
      update_value(array_get<Idx>(t), value);
    } else {
      tuple_coeff<Idx-1, ValueT>::set(i, t, value);
    }
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool value_known_statically(const Index i, const IndexTuple<T...>& t) {
    return ((i == Idx) & is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value) ||
        tuple_coeff<Idx-1, ValueT>::value_known_statically(i, t);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_known_statically(const IndexTuple<T...>& t) {
    return is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
        tuple_coeff<Idx-1, ValueT>::values_up_to_known_statically(t);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_statically_known_to_increase(const IndexTuple<T...>& t) {
    return is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
           is_compile_time_constant<typename IndexTupleExtractor<Idx, T...>::ValType>::value &&
           array_get<Idx>(t) > array_get<Idx-1>(t) &&
           tuple_coeff<Idx-1, ValueT>::values_up_to_statically_known_to_increase(t);
  }
};

template <typename ValueT>
struct tuple_coeff<0, ValueT> {
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr ValueT get(const Index /*i*/, const IndexTuple<T...>& t) {
    //  eigen_assert (i == 0);  // gcc fails to compile assertions in constexpr
    return array_get<0>(t)/* * (i == 0)*/;
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static void set(const Index i, IndexTuple<T...>& t, const ValueT value) {
    eigen_assert (i == 0);
    update_value(array_get<0>(t), value);
  }
  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool value_known_statically(const Index i, const IndexTuple<T...>&) {
    return is_compile_time_constant<typename IndexTupleExtractor<0, T...>::ValType>::value && (i == 0);
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_known_statically(const IndexTuple<T...>&) {
    return is_compile_time_constant<typename IndexTupleExtractor<0, T...>::ValType>::value;
  }

  template <typename... T>
  EIGEN_DEVICE_FUNC static constexpr bool values_up_to_statically_known_to_increase(const IndexTuple<T...>&) {
    return true;
  }
};
}  // namespace internal



template<typename FirstType, typename... OtherTypes>
struct IndexList : internal::IndexTuple<FirstType, OtherTypes...> {
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr Index operator[] (const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr Index get(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC void set(const Index i, const Index value) {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::set(i, *this, value);
  }

  EIGEN_DEVICE_FUNC constexpr IndexList(const internal::IndexTuple<FirstType, OtherTypes...>& other) : internal::IndexTuple<FirstType, OtherTypes...>(other) { }
  EIGEN_DEVICE_FUNC constexpr IndexList(FirstType& first, OtherTypes... other) : internal::IndexTuple<FirstType, OtherTypes...>(first, other...) { }
  EIGEN_DEVICE_FUNC constexpr IndexList() : internal::IndexTuple<FirstType, OtherTypes...>() { }

  EIGEN_DEVICE_FUNC constexpr bool value_known_statically(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::value_known_statically(i, *this);
  }
  EIGEN_DEVICE_FUNC constexpr bool all_values_known_statically() const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::values_up_to_known_statically(*this);
  }

  EIGEN_DEVICE_FUNC constexpr bool values_statically_known_to_increase() const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::values_up_to_statically_known_to_increase(*this);
  }
};

template <typename FirstType, typename... OtherTypes>
std::ostream& operator<<(std::ostream& os,
                         const IndexList<FirstType, OtherTypes...>& dims) {
  os << "[";
  for (size_t i = 0; i < 1 + sizeof...(OtherTypes); ++i) {
    if (i > 0) os << ", ";
    os << dims[i];
  }
  os << "]";
  return os;
}

template<typename FirstType, typename... OtherTypes>
constexpr IndexList<FirstType, OtherTypes...> make_index_list(FirstType val1, OtherTypes... other_vals) {
  return IndexList<FirstType, OtherTypes...>(val1, other_vals...);
}


template<typename FirstType, typename... OtherTypes>
struct IndexPairList : internal::IndexTuple<FirstType, OtherTypes...> {
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC constexpr IndexPair<Index> operator[] (const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, IndexPair<Index>>::get(i, *this);
  }
  EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC void set(const Index i, const IndexPair<Index> value) {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...>>::value-1, IndexPair<Index> >::set(i, *this, value);
  }

  EIGEN_DEVICE_FUNC  constexpr IndexPairList(const internal::IndexTuple<FirstType, OtherTypes...>& other) : internal::IndexTuple<FirstType, OtherTypes...>(other) { }
  EIGEN_DEVICE_FUNC  constexpr IndexPairList() : internal::IndexTuple<FirstType, OtherTypes...>() { }

  EIGEN_DEVICE_FUNC constexpr bool value_known_statically(const Index i) const {
    return internal::tuple_coeff<internal::array_size<internal::IndexTuple<FirstType, OtherTypes...> >::value-1, Index>::value_known_statically(i, *this);
  }
};

namespace internal {

template<typename FirstType, typename... OtherTypes>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index array_prod(const IndexList<FirstType, OtherTypes...>& sizes) {
  Index result = 1;
  EIGEN_UNROLL_LOOP
  for (size_t i = 0; i < array_size<IndexList<FirstType, OtherTypes...> >::value; ++i) {
    result *= sizes[i];
  }
  return result;
}

template<typename FirstType, typename... OtherTypes> struct array_size<IndexList<FirstType, OtherTypes...> > {
  static const size_t value = array_size<IndexTuple<FirstType, OtherTypes...> >::value;
};
template<typename FirstType, typename... OtherTypes> struct array_size<const IndexList<FirstType, OtherTypes...> > {
  static const size_t value = array_size<IndexTuple<FirstType, OtherTypes...> >::value;
};

template<typename FirstType, typename... OtherTypes> struct array_size<IndexPairList<FirstType, OtherTypes...> > {
  static const size_t value = std::tuple_size<std::tuple<FirstType, OtherTypes...> >::value;
};
template<typename FirstType, typename... OtherTypes> struct array_size<const IndexPairList<FirstType, OtherTypes...> > {
  static const size_t value = std::tuple_size<std::tuple<FirstType, OtherTypes...> >::value;
};

template<Index N, typename FirstType, typename... OtherTypes> EIGEN_DEVICE_FUNC constexpr Index array_get(IndexList<FirstType, OtherTypes...>& a) {
  return IndexTupleExtractor<N, FirstType, OtherTypes...>::get_val(a);
}
template<Index N, typename FirstType, typename... OtherTypes> EIGEN_DEVICE_FUNC constexpr Index array_get(const IndexList<FirstType, OtherTypes...>& a) {
  return IndexTupleExtractor<N, FirstType, OtherTypes...>::get_val(a);
}

template <typename T>
struct index_known_statically_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_known_statically_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_known_statically_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i);
  }
};


template <typename T>
struct all_indices_known_statically_impl {
  static constexpr bool run() {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct all_indices_known_statically_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return IndexList<FirstType, OtherTypes...>().all_values_known_statically();
  }
};

template <typename FirstType, typename... OtherTypes>
struct all_indices_known_statically_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return IndexList<FirstType, OtherTypes...>().all_values_known_statically();
  }
};


template <typename T>
struct indices_statically_known_to_increase_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
  struct indices_statically_known_to_increase_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return Eigen::IndexList<FirstType, OtherTypes...>().values_statically_known_to_increase();
  }
};

template <typename FirstType, typename... OtherTypes>
  struct indices_statically_known_to_increase_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run() {
    return Eigen::IndexList<FirstType, OtherTypes...>().values_statically_known_to_increase();
  }
};


template <typename Tx>
struct index_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_eq_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_eq_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) == value);
  }
};


template <typename T>
struct index_statically_ne_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_ne_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) != value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_ne_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) != value);
  }
};


template <typename T>
struct index_statically_gt_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_gt_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) > value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_gt_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) > value);
  }
};



template <typename T>
struct index_statically_lt_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_lt_impl<IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) < value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_statically_lt_impl<const IndexList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexList<FirstType, OtherTypes...>().get(i) < value);
  }
};



template <typename Tx>
struct index_pair_first_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_first_statically_eq_impl<IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).first == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_first_statically_eq_impl<const IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).first == value);
  }
};



template <typename Tx>
struct index_pair_second_statically_eq_impl {
  EIGEN_DEVICE_FUNC static constexpr bool run(Index, Index) {
    return false;
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_second_statically_eq_impl<IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).second == value);
  }
};

template <typename FirstType, typename... OtherTypes>
struct index_pair_second_statically_eq_impl<const IndexPairList<FirstType, OtherTypes...> > {
  EIGEN_DEVICE_FUNC static constexpr bool run(const Index i, const Index value) {
    return IndexPairList<FirstType, OtherTypes...>().value_known_statically(i) &
        (IndexPairList<FirstType, OtherTypes...>().operator[](i).second == value);
  }
};


}  // end namespace internal
}  // end namespace Eigen

#else

namespace Eigen {
namespace internal {

template <typename T>
struct index_known_statically_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(const Index) {
    return false;
  }
};

template <typename T>
struct all_indices_known_statically_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return false;
  }
};

template <typename T>
struct indices_statically_known_to_increase_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run() {
    return false;
  }
};

template <typename T>
struct index_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_ne_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_gt_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename T>
struct index_statically_lt_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename Tx>
struct index_pair_first_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};

template <typename Tx>
struct index_pair_second_statically_eq_impl {
  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool run(Index, Index) {
    return false;
  }
};



}  // end namespace internal
}  // end namespace Eigen

#endif


namespace Eigen {
namespace internal {
template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_known_statically(Index i) {
  return index_known_statically_impl<T>::run(i);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool all_indices_known_statically() {
  return all_indices_known_statically_impl<T>::run();
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool indices_statically_known_to_increase() {
  return indices_statically_known_to_increase_impl<T>::run();
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_eq(Index i, Index value) {
  return index_statically_eq_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_ne(Index i, Index value) {
  return index_statically_ne_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_gt(Index i, Index value) {
  return index_statically_gt_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_statically_lt(Index i, Index value) {
  return index_statically_lt_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_pair_first_statically_eq(Index i, Index value) {
  return index_pair_first_statically_eq_impl<T>::run(i, value);
}

template <typename T>
static EIGEN_DEVICE_FUNC EIGEN_CONSTEXPR bool index_pair_second_statically_eq(Index i, Index value) {
  return index_pair_second_statically_eq_impl<T>::run(i, value);
}

}  // end namespace internal
}  // end namespace Eigen


#endif // EIGEN_CXX11_TENSOR_TENSOR_INDEX_LIST_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInflation.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Ke Yang <yangke@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H
#define EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H

namespace Eigen {

/** \class TensorInflation
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor inflation class.
  *
  *
  */
namespace internal {
template<typename Strides, typename XprType>
struct traits<TensorInflationOp<Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Strides, typename XprType>
struct eval<TensorInflationOp<Strides, XprType>, Eigen::Dense>
{
  typedef const TensorInflationOp<Strides, XprType>& type;
};

template<typename Strides, typename XprType>
struct nested<TensorInflationOp<Strides, XprType>, 1, typename eval<TensorInflationOp<Strides, XprType> >::type>
{
  typedef TensorInflationOp<Strides, XprType> type;
};

}  // end namespace internal

template<typename Strides, typename XprType>
class TensorInflationOp : public TensorBase<TensorInflationOp<Strides, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorInflationOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorInflationOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorInflationOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorInflationOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorInflationOp(const XprType& expr, const Strides& strides)
      : m_xpr(expr), m_strides(strides) {}

    EIGEN_DEVICE_FUNC
    const Strides& strides() const { return m_strides; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Strides m_strides;
};

// Eval as rvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorInflationOp<Strides, ArgType>, Device>
{
  typedef TensorInflationOp<Strides, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/ false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_strides(op.strides())
  {
    m_dimensions = m_impl.dimensions();
    // Expand each dimension to the inflated dimension.
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] = (m_dimensions[i] - 1) * op.strides()[i] + 1;
    }

    // Remember the strides for fast division.
    for (int i = 0; i < NumDims; ++i) {
      m_fastStrides[i] = internal::TensorIntDivisor<Index>(m_strides[i]);
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_outputStrides[0] = 1;
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
      }
    } else {  // RowMajor
      m_outputStrides[NumDims-1] = 1;
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  // Computes the input index given the output index. Returns true if the output
  // index doesn't fall into a hole.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool getInputIndex(Index index, Index* inputIndex) const
  {
    eigen_assert(index < dimensions().TotalSize());
    *inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        if (idx != idx / m_fastStrides[i] * m_strides[i]) {
          return false;
        }
        *inputIndex += idx / m_strides[i] * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (index != index / m_fastStrides[0] * m_strides[0]) {
        return false;
      }
      *inputIndex += index / m_strides[0];
      return true;
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        if (idx != idx / m_fastStrides[i] * m_strides[i]) {
          return false;
        }
        *inputIndex += idx / m_strides[i] * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (index != index / m_fastStrides[NumDims-1] * m_strides[NumDims-1]) {
        return false;
      }
      *inputIndex += index / m_strides[NumDims - 1];
    }
    return true;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    Index inputIndex = 0;
    if (getInputIndex(index, &inputIndex)) {
     return m_impl.coeff(inputIndex);
    } else {
     return Scalar(0);
    }
  }

  // TODO(yangke): optimize this function so that we can detect and produce
  // all-zero packets
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (3 * TensorOpCost::DivCost<Index>() +
                                           3 * TensorOpCost::MulCost<Index>() +
                                           2 * TensorOpCost::AddCost<Index>());
    const double input_size = m_impl.dimensions().TotalSize();
    const double output_size = m_dimensions.TotalSize();
    if (output_size == 0)
      return TensorOpCost();
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(sizeof(CoeffReturnType) * input_size / output_size, 0,
                        compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  const Strides m_strides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastStrides;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_INFLATION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInitializer.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H
#define EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H

#if EIGEN_HAS_VARIADIC_TEMPLATES

#include <initializer_list>

namespace Eigen {

/** \class TensorInitializer
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Helper template to initialize Tensors from std::initializer_lists.
  */
namespace internal {

template <typename Derived, int N>
struct Initializer {
  typedef std::initializer_list<
    typename Initializer<Derived, N - 1>::InitList> InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>* indices,
                  const InitList& vals) {
    int i = 0;
    for (const auto& v : vals) {
      (*indices)[traits<Derived>::NumDimensions - N] = i++;
      Initializer<Derived, N - 1>::run(tensor, indices, v);
    }
  }
};

template <typename Derived>
struct Initializer<Derived, 1> {
  typedef std::initializer_list<typename traits<Derived>::Scalar> InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>* indices,
                  const InitList& vals) {
    int i = 0;
    // There is likely a faster way to do that than iterating.
    for (const auto& v : vals) {
      (*indices)[traits<Derived>::NumDimensions - 1] = i++;
      tensor.coeffRef(*indices) = v;
    }
  }
};

template <typename Derived>
struct Initializer<Derived, 0> {
  typedef typename traits<Derived>::Scalar InitList;

  static void run(TensorEvaluator<Derived, DefaultDevice>& tensor,
                  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions>*,
                  const InitList& v) {
    tensor.coeffRef(0) = v;
  }
};


template <typename Derived, int N>
void initialize_tensor(TensorEvaluator<Derived, DefaultDevice>& tensor,
                       const typename Initializer<Derived, traits<Derived>::NumDimensions>::InitList& vals) {
  Eigen::array<typename traits<Derived>::Index, traits<Derived>::NumDimensions> indices;
  Initializer<Derived, traits<Derived>::NumDimensions>::run(tensor, &indices, vals);
}

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_HAS_VARIADIC_TEMPLATES

#endif  // EIGEN_CXX11_TENSOR_TENSOR_INITIALIZER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIntDiv.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H
#define EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H


namespace Eigen {

/** \internal
  *
  * \class TensorIntDiv
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Fast integer division by a constant.
  *
  * See the paper from Granlund and Montgomery for explanation.
  *   (at https://doi.org/10.1145/773473.178249)
  *
  * \sa Tensor
  */

namespace internal {

namespace {

  // Note: result is undefined if val == 0
  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  typename internal::enable_if<sizeof(T)==4,int>::type count_leading_zeros(const T val)
  {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return __clz(val);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::clz(val);
#elif EIGEN_COMP_MSVC
    unsigned long index;
    _BitScanReverse(&index, val);
    return 31 - index;
#else
    EIGEN_STATIC_ASSERT(sizeof(unsigned long long) == 8, YOU_MADE_A_PROGRAMMING_MISTAKE);
    return __builtin_clz(static_cast<uint32_t>(val));
#endif
  }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  typename internal::enable_if<sizeof(T)==8,int>::type count_leading_zeros(const T val)
  {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return __clzll(val);
#elif defined(SYCL_DEVICE_ONLY)
    return static_cast<int>(cl::sycl::clz(val));
#elif EIGEN_COMP_MSVC && EIGEN_ARCH_x86_64
    unsigned long index;
    _BitScanReverse64(&index, val);
    return 63 - index;
#elif EIGEN_COMP_MSVC
    // MSVC's _BitScanReverse64 is not available for 32bits builds.
    unsigned int lo = (unsigned int)(val&0xffffffff);
    unsigned int hi = (unsigned int)((val>>32)&0xffffffff);
    int n;
    if(hi==0)
      n = 32 + count_leading_zeros<unsigned int>(lo);
    else
      n = count_leading_zeros<unsigned int>(hi);
    return n;
#else
    EIGEN_STATIC_ASSERT(sizeof(unsigned long long) == 8, YOU_MADE_A_PROGRAMMING_MISTAKE);
    return __builtin_clzll(static_cast<uint64_t>(val));
#endif
  }

  template <typename T>
  struct UnsignedTraits {
    typedef typename conditional<sizeof(T) == 8, uint64_t, uint32_t>::type type;
  };

  template <typename T>
  struct DividerTraits {
    typedef typename UnsignedTraits<T>::type type;
    static const int N = sizeof(T) * 8;
  };

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint32_t muluh(const uint32_t a, const T b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
    return __umulhi(a, b);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::mul_hi(a, static_cast<uint32_t>(b));
#else
    return (static_cast<uint64_t>(a) * b) >> 32;
#endif
  }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint64_t muluh(const uint64_t a, const T b) {
#if defined(EIGEN_GPU_COMPILE_PHASE)
    return __umul64hi(a, b);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::mul_hi(a, static_cast<uint64_t>(b));
#elif EIGEN_HAS_BUILTIN_INT128
    __uint128_t v = static_cast<__uint128_t>(a) * static_cast<__uint128_t>(b);
    return static_cast<uint64_t>(v >> 64);
#else
    return (TensorUInt128<static_val<0>, uint64_t>(a) * TensorUInt128<static_val<0>, uint64_t>(b)).upper();
#endif
  }

  template <int N, typename T>
  struct DividerHelper {
    static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint32_t computeMultiplier(const int log_div, const T divider) {
      EIGEN_STATIC_ASSERT(N == 32, YOU_MADE_A_PROGRAMMING_MISTAKE);
      return static_cast<uint32_t>((static_cast<uint64_t>(1) << (N+log_div)) / divider - (static_cast<uint64_t>(1) << N) + 1);
    }
  };

  template <typename T>
  struct DividerHelper<64, T> {
    static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE uint64_t computeMultiplier(const int log_div, const T divider) {
#if EIGEN_HAS_BUILTIN_INT128 && !defined(EIGEN_GPU_COMPILE_PHASE) && !defined(SYCL_DEVICE_ONLY)
      return static_cast<uint64_t>((static_cast<__uint128_t>(1) << (64+log_div)) / static_cast<__uint128_t>(divider) - (static_cast<__uint128_t>(1) << 64) + 1);
#else
      const uint64_t shift = 1ULL << log_div;
      TensorUInt128<uint64_t, uint64_t> result = TensorUInt128<uint64_t, static_val<0> >(shift, 0) / TensorUInt128<static_val<0>, uint64_t>(divider)
                                               - TensorUInt128<static_val<1>, static_val<0> >(1, 0)
                                               + TensorUInt128<static_val<0>, static_val<1> >(1);
      return static_cast<uint64_t>(result);
#endif
    }
  };
}


template <typename T, bool div_gt_one = false>
struct TensorIntDivisor {
 public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor() {
    multiplier = 0;
    shift1 = 0;
    shift2 = 0;
  }

  // Must have 0 < divider < 2^31. This is relaxed to
  // 0 < divider < 2^63 when using 64-bit indices on platforms that support
  // the __uint128_t type.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor(const T divider) {
    const int N = DividerTraits<T>::N;
    eigen_assert(static_cast<typename UnsignedTraits<T>::type>(divider) < NumTraits<UnsignedType>::highest()/2);
    eigen_assert(divider > 0);

    // fast ln2
    const int leading_zeros = count_leading_zeros(static_cast<UnsignedType>(divider));
    int log_div = N - leading_zeros;
    // if divider is a power of two then log_div is 1 more than it should be.
    if ((static_cast<typename UnsignedTraits<T>::type>(1) << (log_div-1)) == static_cast<typename UnsignedTraits<T>::type>(divider))
      log_div--;

    multiplier = DividerHelper<N, T>::computeMultiplier(log_div, divider);
    shift1 = log_div > 1 ? 1 : log_div;
    shift2 = log_div > 1 ? log_div-1 : 0;
  }

  // Must have 0 <= numerator. On platforms that don't support the __uint128_t
  // type numerator should also be less than 2^32-1.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T divide(const T numerator) const {
    eigen_assert(static_cast<typename UnsignedTraits<T>::type>(numerator) < NumTraits<UnsignedType>::highest()/2);
    //eigen_assert(numerator >= 0); // this is implicitly asserted by the line above

    UnsignedType t1 = muluh(multiplier, numerator);
    UnsignedType t = (static_cast<UnsignedType>(numerator) - t1) >> shift1;
    return (t1 + t) >> shift2;
  }

 private:
  typedef typename DividerTraits<T>::type UnsignedType;
  UnsignedType multiplier;
  int32_t shift1;
  int32_t shift2;
};


// Optimized version for signed 32 bit integers.
// Derived from Hacker's Delight.
// Only works for divisors strictly greater than one
template <>
class TensorIntDivisor<int32_t, true> {
 public:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorIntDivisor() {
    magic = 0;
    shift = 0;
  }
  // Must have 2 <= divider
  EIGEN_DEVICE_FUNC TensorIntDivisor(int32_t divider)  {
    eigen_assert(divider >= 2);
    calcMagic(divider);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE int divide(const int32_t n) const {
#ifdef EIGEN_GPU_COMPILE_PHASE
    return (__umulhi(magic, n) >> shift);
#elif defined(SYCL_DEVICE_ONLY)
    return (cl::sycl::mul_hi(magic, static_cast<uint32_t>(n)) >> shift);
#else
    uint64_t v = static_cast<uint64_t>(magic) * static_cast<uint64_t>(n);
    return (static_cast<uint32_t>(v >> 32) >> shift);
#endif
  }

private:
  // Compute the magic numbers. See Hacker's Delight section 10 for an in
  // depth explanation.
  EIGEN_DEVICE_FUNC void calcMagic(int32_t d) {
   const unsigned two31 = 0x80000000;     // 2**31.
   unsigned ad = d;
   unsigned t = two31 + (ad >> 31);
   unsigned anc = t - 1 - t%ad;     // Absolute value of nc.
   int p = 31;                      // Init. p.
   unsigned q1 = two31/anc;         // Init. q1 = 2**p/|nc|.
   unsigned r1 = two31 - q1*anc;    // Init. r1 = rem(2**p, |nc|).
   unsigned q2 = two31/ad;          // Init. q2 = 2**p/|d|.
   unsigned r2 = two31 - q2*ad;     // Init. r2 = rem(2**p, |d|).
   unsigned delta = 0;
   do {
      p = p + 1;
      q1 = 2*q1;           // Update q1 = 2**p/|nc|.
      r1 = 2*r1;           // Update r1 = rem(2**p, |nc|).
      if (r1 >= anc) {     // (Must be an unsigned
         q1 = q1 + 1;      // comparison here).
         r1 = r1 - anc;}
      q2 = 2*q2;           // Update q2 = 2**p/|d|.
      r2 = 2*r2;           // Update r2 = rem(2**p, |d|).
      if (r2 >= ad) {      // (Must be an unsigned
         q2 = q2 + 1;      // comparison here).
         r2 = r2 - ad;}
      delta = ad - r2;
   } while (q1 < delta || (q1 == delta && r1 == 0));

   magic = (unsigned)(q2 + 1);
   shift = p - 32;
  }

  uint32_t magic;
  int32_t shift;
};


template <typename T, bool div_gt_one>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T operator / (const T& numerator, const TensorIntDivisor<T, div_gt_one>& divisor) {
  return divisor.divide(numerator);
}


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_INTDIV_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorLayoutSwap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H
#define EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H

namespace Eigen {

/** \class TensorLayoutSwap
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Swap the layout from col-major to row-major, or row-major
  * to col-major, and invert the order of the dimensions.
  *
  * Beware: the dimensions are reversed by this operation. If you want to
  * preserve the ordering of the dimensions, you need to combine this
  * operation with a shuffle.
  *
  * \example:
  * Tensor<float, 2, ColMajor> input(2, 4);
  * Tensor<float, 2, RowMajor> output = input.swap_layout();
  * eigen_assert(output.dimension(0) == 4);
  * eigen_assert(output.dimension(1) == 2);
  *
  * array<int, 2> shuffle(1, 0);
  * output = input.swap_layout().shuffle(shuffle);
  * eigen_assert(output.dimension(0) == 2);
  * eigen_assert(output.dimension(1) == 4);
  *
  */
namespace internal {
template<typename XprType>
struct traits<TensorLayoutSwapOp<XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = traits<XprType>::NumDimensions;
  static const int Layout = (traits<XprType>::Layout == ColMajor) ? RowMajor : ColMajor;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename XprType>
struct eval<TensorLayoutSwapOp<XprType>, Eigen::Dense>
{
  typedef const TensorLayoutSwapOp<XprType>& type;
};

template<typename XprType>
struct nested<TensorLayoutSwapOp<XprType>, 1, typename eval<TensorLayoutSwapOp<XprType> >::type>
{
  typedef TensorLayoutSwapOp<XprType> type;
};

}  // end namespace internal



template<typename XprType>
class TensorLayoutSwapOp : public TensorBase<TensorLayoutSwapOp<XprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorLayoutSwapOp<XprType>, WriteAccessors> Base;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorLayoutSwapOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorLayoutSwapOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorLayoutSwapOp(const XprType& expr)
        : m_xpr(expr) {}

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorLayoutSwapOp)
  protected:
    typename XprType::Nested m_xpr;
};


// Eval as rvalue
template<typename ArgType, typename Device>
struct TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device>
{
  typedef TensorLayoutSwapOp<ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = (static_cast<int>(TensorEvaluator<ArgType, Device>::Layout) == static_cast<int>(ColMajor)) ? RowMajor : ColMajor,
    CoordAccess = false,  // to be implemented
    RawAccess = TensorEvaluator<ArgType, Device>::RawAccess
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    for(int i = 0; i < NumDims; ++i) {
      m_dimensions[i] = m_impl.dimensions()[NumDims-1-i];
    }
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    return m_impl.evalSubExprsIfNeeded(data);
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_impl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const {
    return constCast(m_impl.data());
  }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

 protected:
  TensorEvaluator<ArgType, Device> m_impl;
  Dimensions m_dimensions;
};


// Eval as lvalue
template<typename ArgType, typename Device>
  struct TensorEvaluator<TensorLayoutSwapOp<ArgType>, Device>
  : public TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device>
{
  typedef TensorEvaluator<const TensorLayoutSwapOp<ArgType>, Device> Base;
  typedef TensorLayoutSwapOp<ArgType> XprType;

  enum {
    IsAligned = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = (static_cast<int>(TensorEvaluator<ArgType, Device>::Layout) == static_cast<int>(ColMajor)) ? RowMajor : ColMajor,
    CoordAccess = false  // to be implemented
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(index);
  }
  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    this->m_impl.template writePacket<StoreMode>(index, x);
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_LAYOUT_SWAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMacros.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_META_MACROS_H
#define EIGEN_CXX11_TENSOR_TENSOR_META_MACROS_H


/** use this macro in sfinae selection in templated functions
 *
 *   template<typename T,
 *            typename std::enable_if< isBanana<T>::value , int >::type = 0
 *   >
 *   void foo(){}
 *
 *   becomes =>
 *
 *   template<typename TopoType,
 *           SFINAE_ENABLE_IF( isBanana<T>::value )
 *   >
 *   void foo(){}
 */

// SFINAE requires variadic templates
#if !defined(EIGEN_GPUCC)
#if EIGEN_HAS_VARIADIC_TEMPLATES
  // SFINAE doesn't work for gcc <= 4.7
  #ifdef EIGEN_COMP_GNUC
    #if EIGEN_GNUC_AT_LEAST(4,8)
      #define EIGEN_HAS_SFINAE
    #endif
  #else
    #define EIGEN_HAS_SFINAE
  #endif
#endif
#endif

#define EIGEN_SFINAE_ENABLE_IF( __condition__ ) \
    typename internal::enable_if< ( __condition__ ) , int >::type = 0

// Define a macro to use a reference on the host but a value on the device
#if defined(SYCL_DEVICE_ONLY)
  #define EIGEN_DEVICE_REF
#else
  #define EIGEN_DEVICE_REF &
#endif

// Define a macro for catching SYCL exceptions if exceptions are enabled
#define EIGEN_SYCL_TRY_CATCH(X) \
  do { \
    EIGEN_TRY {X;} \
    EIGEN_CATCH(const cl::sycl::exception& e) { \
      EIGEN_THROW_X(std::runtime_error("SYCL exception at " + \
                                       std::string(__FILE__) + ":" + \
                                       std::to_string(__LINE__) + "\n" + \
                                       e.what())); \
    } \
  } while (false)

// Define a macro if local memory flags are unset or one of them is set
// Setting both flags is the same as unsetting them
#if (!defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)) || \
     (defined(EIGEN_SYCL_LOCAL_MEM) &&  defined(EIGEN_SYCL_NO_LOCAL_MEM))
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON 1
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF 1
#elif defined(EIGEN_SYCL_LOCAL_MEM) && !defined(EIGEN_SYCL_NO_LOCAL_MEM)
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_ON 1
#elif !defined(EIGEN_SYCL_LOCAL_MEM) && defined(EIGEN_SYCL_NO_LOCAL_MEM)
  #define EIGEN_SYCL_LOCAL_MEM_UNSET_OR_OFF 1
#endif

#if EIGEN_COMP_CLANG // workaround clang bug (see http://forum.kde.org/viewtopic.php?f=74&t=102653)
  #define EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    using Base::operator =; \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const Derived& other) { Base::operator=(other); return *this; } \
    template <typename OtherDerived> \
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Derived& operator=(const OtherDerived& other) { Base::operator=(other); return *this; }
#else
  #define EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived)
#endif

/** \internal
 * \brief Macro to manually inherit assignment operators.
 * This is necessary, because the implicitly defined assignment operator gets deleted when a custom operator= is defined.
 * This also inherits template<OtherDerived> operator=(const OtherDerived&) assignments.
 * With C++11 or later this also default-implements the copy-constructor
 */
#define EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(Derived)  \
    EIGEN_TENSOR_INHERIT_ASSIGNMENT_EQUAL_OPERATOR(Derived) \
    EIGEN_DEFAULT_COPY_CONSTRUCTOR(Derived)

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMap.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_MAP_H
#define EIGEN_CXX11_TENSOR_TENSOR_MAP_H

namespace Eigen {

// FIXME use proper doxygen documentation (e.g. \tparam MakePointer_)

/** \class TensorMap
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A tensor expression mapping an existing array of data.
  *
  */
/// `template <class> class MakePointer_` is added to convert the host pointer to the device pointer.
/// It is added due to the fact that for our device compiler `T*` is not allowed.
/// If we wanted to use the same Evaluator functions we have to convert that type to our pointer `T`.
/// This is done through our `MakePointer_` class. By default the Type in the `MakePointer_<T>` is `T*` .
/// Therefore, by adding the default value, we managed to convert the type and it does not break any
/// existing code as its default value is `T*`.
template<typename PlainObjectType, int Options_, template <class> class MakePointer_> class TensorMap : public TensorBase<TensorMap<PlainObjectType, Options_, MakePointer_> >
{
  public:
    typedef TensorMap<PlainObjectType, Options_, MakePointer_> Self;
    typedef TensorBase<TensorMap<PlainObjectType, Options_, MakePointer_> > Base;
  #ifdef EIGEN_USE_SYCL
    typedef  typename Eigen::internal::remove_reference<typename Eigen::internal::nested<Self>::type>::type Nested;
  #else
     typedef typename Eigen::internal::nested<Self>::type Nested;
  #endif
   typedef typename internal::traits<PlainObjectType>::StorageKind StorageKind;
    typedef typename internal::traits<PlainObjectType>::Index Index;
    typedef typename internal::traits<PlainObjectType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename PlainObjectType::Base::CoeffReturnType CoeffReturnType;

    typedef typename MakePointer_<Scalar>::Type PointerType;
    typedef typename MakePointer_<Scalar>::ConstType PointerConstType;

    // WARN: PointerType still can be a pointer to const (const Scalar*), for
    // example in TensorMap<Tensor<const Scalar, ...>> expression. This type of
    // expression should be illegal, but adding this restriction is not possible
    // in practice (see https://bitbucket.org/eigen/eigen/pull-requests/488).
    typedef typename internal::conditional<
        bool(internal::is_lvalue<PlainObjectType>::value),
        PointerType,      // use simple pointer in lvalue expressions
        PointerConstType  // use const pointer in rvalue expressions
        >::type StoragePointerType;

    // If TensorMap was constructed over rvalue expression (e.g. const Tensor),
    // we should return a reference to const from operator() (and others), even
    // if TensorMap itself is not const.
    typedef typename internal::conditional<
        bool(internal::is_lvalue<PlainObjectType>::value),
        Scalar&,
        const Scalar&
        >::type StorageRefType;

    static const int Options = Options_;

    static const Index NumIndices = PlainObjectType::NumIndices;
    typedef typename PlainObjectType::Dimensions Dimensions;

    enum {
      IsAligned = ((int(Options_)&Aligned)==Aligned),
      Layout = PlainObjectType::Layout,
      CoordAccess = true,
      RawAccess = true
    };

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr) : m_data(dataPtr), m_dimensions() {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((0 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index firstDimension, IndexTypes... otherDimensions) : m_data(dataPtr), m_dimensions(firstDimension, otherDimensions...) {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((sizeof...(otherDimensions) + 1 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index firstDimension) : m_data(dataPtr), m_dimensions(firstDimension) {
      // The number of dimensions used to construct a tensor must be equal to the rank of the tensor.
      EIGEN_STATIC_ASSERT((1 == NumIndices || NumIndices == Dynamic), YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2) : m_data(dataPtr), m_dimensions(dim1, dim2) {
      EIGEN_STATIC_ASSERT(2 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3) {
      EIGEN_STATIC_ASSERT(3 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3, Index dim4) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3, dim4) {
      EIGEN_STATIC_ASSERT(4 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, Index dim1, Index dim2, Index dim3, Index dim4, Index dim5) : m_data(dataPtr), m_dimensions(dim1, dim2, dim3, dim4, dim5) {
      EIGEN_STATIC_ASSERT(5 == NumIndices || NumIndices == Dynamic, YOU_MADE_A_PROGRAMMING_MISTAKE)
    }
#endif

   EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, const array<Index, NumIndices>& dimensions)
      : m_data(dataPtr), m_dimensions(dimensions)
    { }

    template <typename Dimensions>
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(StoragePointerType dataPtr, const Dimensions& dimensions)
      : m_data(dataPtr), m_dimensions(dimensions)
    { }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorMap(PlainObjectType& tensor)
      : m_data(tensor.data()), m_dimensions(tensor.dimensions())
    { }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rank() const { return m_dimensions.rank(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index dimension(Index n) const { return m_dimensions[n]; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index size() const { return m_dimensions.TotalSize(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StoragePointerType data() { return m_data; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StoragePointerType data() const { return m_data; }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(const array<Index, NumIndices>& indices) const
    {
      //      eigen_assert(checkIndexRange(indices));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(indices);
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(indices);
        return m_data[index];
      }
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()() const
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return m_data[0];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index index) const
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_data[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices) const
    {
      EIGEN_STATIC_ASSERT(sizeof...(otherIndices) + 2 == NumIndices, YOU_MADE_A_PROGRAMMING_MISTAKE)
      eigen_assert(internal::all((Eigen::NumTraits<Index>::highest() >= otherIndices)...));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(array<Index, NumIndices>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      }
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i1 + i0 * m_dimensions[1];
        return m_data[index];
      } else {
        const Index index = i0 + i1 * m_dimensions[0];
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2) const
    {
      if (PlainObjectType::Options&RowMajor) {
         const Index index = i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0);
         return m_data[index];
      } else {
         const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * i2);
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * i3));
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i4 + m_dimensions[4] * (i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0)));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * (i3 + m_dimensions[3] * i4)));
        return m_data[index];
      }
    }
#endif

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(const array<Index, NumIndices>& indices)
    {
      //      eigen_assert(checkIndexRange(indices));
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(indices);
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(indices);
        return m_data[index];
      }
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()()
    {
      EIGEN_STATIC_ASSERT(NumIndices == 0, YOU_MADE_A_PROGRAMMING_MISTAKE)
      return m_data[0];
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index index)
    {
      eigen_internal_assert(index >= 0 && index < size());
      return m_data[index];
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index firstIndex, Index secondIndex, IndexTypes... otherIndices)
    {
      static_assert(sizeof...(otherIndices) + 2 == NumIndices || NumIndices == Dynamic, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
       eigen_assert(internal::all((Eigen::NumTraits<Index>::highest() >= otherIndices)...));
      const std::size_t NumDims = sizeof...(otherIndices) + 2;
      if (PlainObjectType::Options&RowMajor) {
        const Index index = m_dimensions.IndexOfRowMajor(array<Index, NumDims>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      } else {
        const Index index = m_dimensions.IndexOfColMajor(array<Index, NumDims>{{firstIndex, secondIndex, otherIndices...}});
        return m_data[index];
      }
    }
#else
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1)
    {
       if (PlainObjectType::Options&RowMajor) {
         const Index index = i1 + i0 * m_dimensions[1];
        return m_data[index];
      } else {
        const Index index = i0 + i1 * m_dimensions[0];
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2)
    {
       if (PlainObjectType::Options&RowMajor) {
         const Index index = i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0);
        return m_data[index];
      } else {
         const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * i2);
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3)
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * i3));
        return m_data[index];
      }
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE StorageRefType operator()(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      if (PlainObjectType::Options&RowMajor) {
        const Index index = i4 + m_dimensions[4] * (i3 + m_dimensions[3] * (i2 + m_dimensions[2] * (i1 + m_dimensions[1] * i0)));
        return m_data[index];
      } else {
        const Index index = i0 + m_dimensions[0] * (i1 + m_dimensions[1] * (i2 + m_dimensions[2] * (i3 + m_dimensions[3] * i4)));
        return m_data[index];
      }
    }
#endif

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorMap)

  private:
    StoragePointerType m_data;
    Dimensions m_dimensions;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_MAP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMeta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_META_H
#define EIGEN_CXX11_TENSOR_TENSOR_META_H

namespace Eigen {

template<bool cond> struct Cond {};

template<typename T1, typename T2> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
const T1& choose(Cond<true>, const T1& first, const T2&) {
  return first;
}

template<typename T1, typename T2> EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
const T2& choose(Cond<false>, const T1&, const T2& second) {
  return second;
}


template <typename T, typename X, typename Y>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T divup(const X x, const Y y) {
  return static_cast<T>((x + y - 1) / y);
}

template <typename T>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T divup(const T x, const T y) {
  return static_cast<T>((x + y - 1) / y);
}

template <size_t n> struct max_n_1 {
  static const size_t size = n;
};
template <> struct max_n_1<0> {
  static const size_t size = 1;
};


// Default packet types
template <typename Scalar, typename Device>
struct PacketType : internal::packet_traits<Scalar> {
  typedef typename internal::packet_traits<Scalar>::type type;
};

// For CUDA packet types when using a GpuDevice
#if defined(EIGEN_USE_GPU) && defined(EIGEN_HAS_GPU_FP16)

typedef ulonglong2 Packet4h2;
template<>
struct PacketType<half, GpuDevice> {
  typedef Packet4h2 type;
  static const int size = 8;
  enum {
    HasAdd    = 1,
    HasSub    = 1,
    HasMul    = 1,
    HasNegate = 1,
    HasAbs    = 1,
    HasArg    = 0,
    HasAbs2   = 0,
    HasMin    = 1,
    HasMax    = 1,
    HasConj   = 0,
    HasSetLinear = 0,
    HasBlend  = 0,

    HasDiv    = 1,
    HasSqrt   = 1,
    HasRsqrt  = 1,
    HasExp    = 1,
    HasExpm1  = 0,
    HasLog    = 1,
    HasLog1p  = 0,
    HasLog10  = 0,
    HasPow    = 1,
  };
};
#endif

#if defined(EIGEN_USE_SYCL)

namespace TensorSycl {
namespace internal {

template <typename Index, Index A, Index B> struct PlusOp {
  static constexpr Index Value = A + B;
};

template <typename Index, Index A, Index B> struct DivOp {
  static constexpr Index Value = A / B;
};

template <typename Index, Index start, Index end, Index step,
          template <class Indx, Indx...> class StepOp>
struct static_for {
  template <typename UnaryOperator>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void loop(UnaryOperator op) {
    op(start);
    static_for<Index, StepOp<Index, start, step>::Value, end, step,
               StepOp>::loop(op);
  }
};
template <typename Index, Index end, Index step,
          template <class Indx, Indx...> class StepOp>
struct static_for<Index, end, end, step, StepOp> {
  template <typename UnaryOperator>
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void loop(UnaryOperator) {}
};

template <typename OutScalar, typename Device, bool Vectorizable>
struct Vectorise {
  static const int PacketSize = 1;
  typedef OutScalar PacketReturnType;
};

template <typename OutScalar, typename Device>
struct Vectorise<OutScalar, Device, true> {
  static const int PacketSize = Eigen::PacketType<OutScalar, Device>::size;
  typedef typename Eigen::PacketType<OutScalar, Device>::type PacketReturnType;
};

static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE Index roundUp(Index x, Index y) {
  return ((((x) + (y)-1) / (y)) * (y));
}

} // namespace internal
} // namespace TensorSycl

template <>
  struct PacketType<half, SyclDevice> {
  typedef half type;
  static const int size = 1;
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasArg    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0,
    HasBlend  = 0
  };
};
template <typename Scalar>
struct PacketType<Scalar, SyclDevice> : internal::default_packet_traits {
  typedef Scalar type;
  typedef Scalar half;
  enum {
    Vectorizable = 0,
    size = 1,
    AlignedOnScalar = 0,
    HasHalfPacket = 0
  };
  enum {
    HasAdd    = 0,
    HasSub    = 0,
    HasMul    = 0,
    HasNegate = 0,
    HasAbs    = 0,
    HasAbs2   = 0,
    HasMin    = 0,
    HasMax    = 0,
    HasConj   = 0,
    HasSetLinear = 0
  };

};

template <typename Scalar>
struct PacketType<Scalar, const SyclDevice> : PacketType<Scalar, SyclDevice>{};

#ifndef EIGEN_DONT_VECTORIZE_SYCL
#define PACKET_TYPE(CVQual, Type, val, lengths, DEV)\
template<> struct PacketType<CVQual Type, DEV> : internal::sycl_packet_traits<val, lengths> \
{\
  typedef typename internal::packet_traits<Type>::type type;\
  typedef typename internal::packet_traits<Type>::half half;\
};


PACKET_TYPE(const, float, 1, 4, SyclDevice)
PACKET_TYPE(, float, 1, 4, SyclDevice)
PACKET_TYPE(const, float, 1, 4, const SyclDevice)
PACKET_TYPE(, float, 1, 4, const SyclDevice)

PACKET_TYPE(const, double, 0, 2, SyclDevice)
PACKET_TYPE(, double, 0, 2, SyclDevice)
PACKET_TYPE(const, double, 0, 2, const SyclDevice)
PACKET_TYPE(, double, 0, 2, const SyclDevice)
#undef PACKET_TYPE

template<> struct PacketType<half, const SyclDevice>: PacketType<half, SyclDevice>{};
template<> struct PacketType<const half, const SyclDevice>: PacketType<half, SyclDevice>{};
#endif
#endif

// Tuple mimics std::pair but works on e.g. nvcc.
template <typename U, typename V> struct Tuple {
 public:
  U first;
  V second;

  typedef U first_type;
  typedef V second_type;

  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Tuple() : first(), second() {}

  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Tuple(const U& f, const V& s) : first(f), second(s) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void swap(Tuple& rhs) {
    using numext::swap;
    swap(first, rhs.first);
    swap(second, rhs.second);
  }
};

template <typename U, typename V>
EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
bool operator==(const Tuple<U, V>& x, const Tuple<U, V>& y) {
  return (x.first == y.first && x.second == y.second);
}

template <typename U, typename V>
EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
bool operator!=(const Tuple<U, V>& x, const Tuple<U, V>& y) {
  return !(x == y);
}


// Can't use std::pairs on cuda devices
template <typename Idx> struct IndexPair {
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexPair() : first(0), second(0) {}
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE IndexPair(Idx f, Idx s) : first(f), second(s) {}

  EIGEN_DEVICE_FUNC void set(IndexPair<Idx> val) {
    first = val.first;
    second = val.second;
  }

  Idx first;
  Idx second;
};


#ifdef EIGEN_HAS_SFINAE
namespace internal {

  template<typename IndexType, typename Index, Index... Is>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, sizeof...(Is)> customIndices2Array(IndexType& idx, numeric_list<Index, Is...>) {
    return { idx[Is]... };
  }
  template<typename IndexType, typename Index>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, 0> customIndices2Array(IndexType&, numeric_list<Index>) {
    return array<Index, 0>();
  }

  /** Make an array (for index/dimensions) out of a custom index */
  template<typename Index, std::size_t NumIndices, typename IndexType>
  EIGEN_CONSTEXPR EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  array<Index, NumIndices> customIndices2Array(IndexType& idx) {
    return customIndices2Array(idx, typename gen_numeric_list<Index, NumIndices>::type{});
  }


  template <typename B, typename D>
  struct is_base_of
  {

    typedef char (&yes)[1];
    typedef char (&no)[2];

    template <typename BB, typename DD>
    struct Host
    {
      operator BB*() const;
      operator DD*();
    };

    template<typename T>
    static yes check(D*, T);
    static no check(B*, int);

    static const bool value = sizeof(check(Host<B,D>(), int())) == sizeof(yes);
  };

}
#endif



}  // namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMorphing.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H
#define EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H

namespace Eigen {

/** \class TensorReshaping
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reshaping class.
  *
  *
  */
namespace internal {
template<typename NewDimensions, typename XprType>
struct traits<TensorReshapingOp<NewDimensions, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<NewDimensions>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename NewDimensions, typename XprType>
struct eval<TensorReshapingOp<NewDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorReshapingOp<NewDimensions, XprType>EIGEN_DEVICE_REF type;
};

template<typename NewDimensions, typename XprType>
struct nested<TensorReshapingOp<NewDimensions, XprType>, 1, typename eval<TensorReshapingOp<NewDimensions, XprType> >::type>
{
  typedef TensorReshapingOp<NewDimensions, XprType> type;
};

}  // end namespace internal



template<typename NewDimensions, typename XprType>
class TensorReshapingOp : public TensorBase<TensorReshapingOp<NewDimensions, XprType>, WriteAccessors>
{
  public:
  typedef TensorBase<TensorReshapingOp<NewDimensions, XprType>, WriteAccessors> Base;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::Scalar Scalar;
  typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorReshapingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorReshapingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorReshapingOp(const XprType& expr, const NewDimensions& dims)
      : m_xpr(expr), m_dims(dims) {}

    EIGEN_DEVICE_FUNC
    const NewDimensions& dimensions() const { return m_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorReshapingOp)

  protected:
    typename XprType::Nested m_xpr;
    const NewDimensions m_dims;
};


// Eval as rvalue
template<typename NewDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device>
{
  typedef TensorReshapingOp<NewDimensions, ArgType> XprType;
  typedef NewDimensions Dimensions;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef StorageMemory<typename internal::remove_const<CoeffReturnType>::type, Device> ConstCastStorage;

  static const int NumOutputDims = internal::array_size<Dimensions>::value;
  static const int NumInputDims  = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;

  enum ReshapingKind {
    // We do not use layout information to determine reshaping kind.
    // Depending on the layout `N` can be inner or outer dimension.
    OneByN = 0,  // expr.reshape(1, N)
    NByOne = 1,  // expr.reshape(N, 1)
    Runtime = 2  // Reshape dimensions are dynamic (specified at runtime).
  };

  // clang-format off
  static const ReshapingKind kind =
#if defined(EIGEN_HAS_INDEX_LIST)
        (NumOutputDims == 2 && internal::index_statically_eq<NewDimensions>(/*index=*/0, /*value=*/1)) ? OneByN
      : (NumOutputDims == 2 && internal::index_statically_eq<NewDimensions>(/*index=*/1, /*value=*/1)) ? NByOne
      : Runtime;
#else
        Runtime;
#endif
  // clang-format on

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    // For trivial reshapes with raw access to underlying data we will provide
    // zero overhead block access.
    // TODO(ezhulenev): Consider adding block access without raw access?
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess &&
                        NumInputDims > 0 && NumOutputDims > 0,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = TensorEvaluator<ArgType, Device>::RawAccess
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumOutputDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef
      typename internal::TensorMaterializedBlock<ScalarNoConst, NumOutputDims,
                                                 Layout, Index>
          TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_dimensions(op.dimensions())
  {
    // The total size of the reshaped tensor must be equal to the total size
    // of the input tensor.
    eigen_assert(internal::array_prod(m_impl.dimensions()) == internal::array_prod(op.dimensions()));
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType data, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(data, std::move(done));
  }
#endif

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    return m_impl.evalSubExprsIfNeeded(data);
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(index);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    return m_impl.template packet<LoadMode>(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    return internal::TensorBlockResourceRequirements::any();
  }

  // required in block(OutputTensorBlock* output_block) const
  // For C++03 compatibility this must be defined outside the method
  struct BlockIteratorState {
    Index stride;
    Index span;
    Index size;
    Index count;
  };

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    eigen_assert(m_impl.data() != NULL);
    eigen_assert((kind == Runtime) ||
                 (kind == OneByN && desc.dimensions()[0] == 1) ||
                 (kind == NByOne && desc.dimensions()[1] == 1));

    if (kind == OneByN || kind == NByOne) {
      // We can guarantee at compile time that block is just a contiguous slice
      // of the underlying expression memory buffer.
      return TensorBlock(internal::TensorBlockKind::kView,
                           m_impl.data() + desc.offset(), desc.dimensions());
    } else {
      // This will do additional runtime checks, and in the end it might be also
      // a view, or it might be a block materialized in the temporary buffer.
      return TensorBlock::materialize(m_impl.data(), m_dimensions, desc,
                                        scratch);
    }
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const {
    return constCast(m_impl.data());
  }

  EIGEN_DEVICE_FUNC const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }

  #ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
  #endif
 protected:
  TensorEvaluator<ArgType, Device> m_impl;
  NewDimensions m_dimensions;
};


// Eval as lvalue
template<typename NewDimensions, typename ArgType, typename Device>
  struct TensorEvaluator<TensorReshapingOp<NewDimensions, ArgType>, Device>
  : public TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device>

{
  typedef TensorEvaluator<const TensorReshapingOp<NewDimensions, ArgType>, Device> Base;
  typedef TensorReshapingOp<NewDimensions, ArgType> XprType;
  typedef NewDimensions Dimensions;

  enum {
    IsAligned         = TensorEvaluator<ArgType, Device>::IsAligned,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = false,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = TensorEvaluator<ArgType, Device>::RawAccess
  };

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
  { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<TensorEvaluator::NumOutputDims, Index>
      TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(index);
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    this->m_impl.template writePacket<StoreMode>(index, x);
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    assert(this->m_impl.data() != NULL);

    typedef typename TensorBlock::XprType TensorBlockExpr;
    typedef internal::TensorBlockAssignment<
        Scalar, TensorEvaluator::NumOutputDims, TensorBlockExpr, Index>
        TensorBlockAssign;

    TensorBlockAssign::Run(
        TensorBlockAssign::target(desc.dimensions(),
                                  internal::strides<Layout>(this->dimensions()),
                                  this->m_impl.data(), desc.offset()),
        block.expr());
  }
};


/** \class TensorSlicing
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor slicing class.
  *
  *
  */
namespace internal {
template<typename StartIndices, typename Sizes, typename XprType>
struct traits<TensorSlicingOp<StartIndices, Sizes, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<StartIndices>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename StartIndices, typename Sizes, typename XprType>
struct eval<TensorSlicingOp<StartIndices, Sizes, XprType>, Eigen::Dense>
{
  typedef const TensorSlicingOp<StartIndices, Sizes, XprType>EIGEN_DEVICE_REF type;
};

template<typename StartIndices, typename Sizes, typename XprType>
struct nested<TensorSlicingOp<StartIndices, Sizes, XprType>, 1, typename eval<TensorSlicingOp<StartIndices, Sizes, XprType> >::type>
{
  typedef TensorSlicingOp<StartIndices, Sizes, XprType> type;
};

}  // end namespace internal



template<typename StartIndices, typename Sizes, typename XprType>
class TensorSlicingOp : public TensorBase<TensorSlicingOp<StartIndices, Sizes, XprType> >
{
  public:
  typedef TensorBase<TensorSlicingOp<StartIndices, Sizes, XprType> > Base;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorSlicingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorSlicingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorSlicingOp(const XprType& expr, const StartIndices& indices, const Sizes& sizes)
      : m_xpr(expr), m_indices(indices), m_sizes(sizes) {}

    EIGEN_DEVICE_FUNC
    const StartIndices& startIndices() const { return m_indices; }
    EIGEN_DEVICE_FUNC
    const Sizes& sizes() const { return m_sizes; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorSlicingOp)

  protected:
    typename XprType::Nested m_xpr;
    const StartIndices m_indices;
    const Sizes m_sizes;
};


// Fixme: figure out the exact threshold
namespace {
template <typename Index, typename Device, bool BlockAccess> struct MemcpyTriggerForSlicing {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const Device& device) : threshold_(2 * device.numThreads()) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index total, Index contiguous) const {
    const bool prefer_block_evaluation = BlockAccess && total > 32*1024;
    return !prefer_block_evaluation && contiguous > threshold_;
  }

 private:
  Index threshold_;
};

// It is very expensive to start the memcpy kernel on GPU: we therefore only
// use it for large copies.
#ifdef EIGEN_USE_GPU
template <typename Index, bool BlockAccess> struct MemcpyTriggerForSlicing<Index, GpuDevice, BlockAccess>  {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const GpuDevice&) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index, Index contiguous) const { return contiguous > 4*1024*1024; }
};
#endif

// It is very expensive to start the memcpy kernel on GPU: we therefore only
// use it for large copies.
#ifdef EIGEN_USE_SYCL
template <typename Index, bool BlockAccess> struct MemcpyTriggerForSlicing<Index, Eigen::SyclDevice, BlockAccess>  {
  EIGEN_DEVICE_FUNC MemcpyTriggerForSlicing(const SyclDevice&) { }
  EIGEN_DEVICE_FUNC bool operator ()(Index, Index contiguous) const { return contiguous > 4*1024*1024; }
};
#endif

}

// Eval as rvalue
template<typename StartIndices, typename Sizes, typename ArgType, typename Device>
struct TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
{
  typedef TensorSlicingOp<StartIndices, Sizes, ArgType> XprType;
  static const int NumDims = internal::array_size<Sizes>::value;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Sizes Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef StorageMemory<typename internal::remove_const<CoeffReturnType>::type, Device> ConstCastStorage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets and sizes.
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess &&
                        // FIXME: Temporary workaround for bug in slicing of bool tensors.
                        !internal::is_same<typename internal::remove_const<Scalar>::type, bool>::value,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  // Tensor slicing does not change the block type.
  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_device(device), m_dimensions(op.sizes()), m_offsets(op.startIndices())
  {
    m_is_identity = true;
    for (int i = 0; i < internal::array_size<Dimensions>::value; ++i) {
      eigen_assert(m_impl.dimensions()[i] >=
                   op.sizes()[i] + op.startIndices()[i]);
      if (m_impl.dimensions()[i] != op.sizes()[i] ||
          op.startIndices()[i] != 0) {
        m_is_identity = false;
      }
    }

    // No strides for scalars.
    if (NumDims == 0) return;

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const Sizes& output_dims = op.sizes();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
      }

     // Don't initialize m_fastOutputStrides[0] since it won't ever be accessed.
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * output_dims[i-1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    } else {
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
      }

     // Don't initialize m_fastOutputStrides[NumDims-1] since it won't ever be accessed.
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * output_dims[i+1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    if (!NumTraits<typename internal::remove_const<Scalar>::type>::RequireInitialization
        && data && m_impl.data()) {
      Index contiguous_values = 1;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        for (int i = 0; i < NumDims; ++i) {
          contiguous_values *= dimensions()[i];
          if (dimensions()[i] != m_impl.dimensions()[i]) {
            break;
          }
        }
      } else {
        for (int i = NumDims-1; i >= 0; --i) {
          contiguous_values *= dimensions()[i];
          if (dimensions()[i] != m_impl.dimensions()[i]) {
            break;
          }
        }
      }
      // Use memcpy if it's going to be faster than using the regular evaluation.
      const MemcpyTriggerForSlicing<Index, Device, BlockAccess> trigger(m_device);
      if (trigger(internal::array_prod(dimensions()), contiguous_values)) {
        EvaluatorPointerType src = (EvaluatorPointerType)m_impl.data();
        for (Index i = 0; i < internal::array_prod(dimensions()); i += contiguous_values) {
          Index offset = srcCoeff(i);
          m_device.memcpy((void*)(m_device.get(data + i)), m_device.get(src+offset), contiguous_values * sizeof(Scalar));
        }
        return false;
      }
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType /*data*/, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    EIGEN_STATIC_ASSERT((packetSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+packetSize-1 < internal::array_prod(dimensions()));

    if (m_is_identity) {
      return m_impl.template packet<LoadMode>(index);
    }

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + packetSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_fastOutputStrides[i];
        const Index idx1 = indices[1] / m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + m_offsets[i]) * m_inputStrides[i];
        inputIndices[1] += (idx1 + m_offsets[i]) * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + m_offsets[0]);
      inputIndices[1] += (indices[1] + m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_fastOutputStrides[i];
        const Index idx1 = indices[1] / m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + m_offsets[i]) * m_inputStrides[i];
        inputIndices[1] += (idx1 + m_offsets[i]) * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + m_offsets[NumDims-1]);
      inputIndices[1] += (indices[1] + m_offsets[NumDims-1]);
    }
    if (inputIndices[1] - inputIndices[0] == packetSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[packetSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[packetSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < packetSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, m_is_identity ? 1 : NumDims);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    TensorBlockDesc arg_desc = desc.WithOffset(srcCoeff(desc.offset()));
    TensorBlock block = m_impl.block(arg_desc, scratch);
    if (!arg_desc.HasDestinationBuffer()) desc.DropDestinationBuffer();
    return block;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    typename Storage::Type result = constCast(m_impl.data());
    if (result) {
      Index offset = 0;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        for (int i = 0; i < NumDims; ++i) {
          if (m_dimensions[i] != m_impl.dimensions()[i]) {
            offset += m_offsets[i] * m_inputStrides[i];
            for (int j = i+1; j < NumDims; ++j) {
              if (m_dimensions[j] > 1) {
                return NULL;
              }
              offset += m_offsets[j] * m_inputStrides[j];
            }
            break;
          }
        }
      } else {
        for (int i = NumDims - 1; i >= 0; --i) {
          if (m_dimensions[i] != m_impl.dimensions()[i]) {
            offset += m_offsets[i] * m_inputStrides[i];
            for (int j = i-1; j >= 0; --j) {
              if (m_dimensions[j] > 1) {
                return NULL;
              }
              offset += m_offsets[j] * m_inputStrides[j];
            }
            break;
          }
        }
      }
      return result + offset;
    }
    return NULL;
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += (idx + m_offsets[i]) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += (index + m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += (idx + m_offsets[i]) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += (index + m_offsets[NumDims-1]);
    }
    return inputIndex;
  }

  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  Dimensions m_dimensions;
  bool m_is_identity;
  const StartIndices m_offsets;
};


// Eval as lvalue
template<typename StartIndices, typename Sizes, typename ArgType, typename Device>
struct TensorEvaluator<TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
  : public TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorSlicingOp<StartIndices, Sizes, ArgType>, Device> Base;
  typedef TensorSlicingOp<StartIndices, Sizes, ArgType> XprType;
  static const int NumDims = internal::array_size<Sizes>::value;

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Sizes Dimensions;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::BlockAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,
    RawAccess         = (NumDims == 1) & TensorEvaluator<ArgType, Device>::RawAccess
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    if (this->m_is_identity) {
      return this->m_impl.coeffRef(index);
    } else {
      return this->m_impl.coeffRef(this->srcCoeff(index));
    }
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    if (this->m_is_identity) {
      this->m_impl.template writePacket<StoreMode>(index, x);
      return;
    }

    const int packetSize = PacketType<CoeffReturnType, Device>::size;
    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + packetSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / this->m_fastOutputStrides[i];
        const Index idx1 = indices[1] / this->m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + this->m_offsets[i]) * this->m_inputStrides[i];
        inputIndices[1] += (idx1 + this->m_offsets[i]) * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + this->m_offsets[0]);
      inputIndices[1] += (indices[1] + this->m_offsets[0]);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / this->m_fastOutputStrides[i];
        const Index idx1 = indices[1] / this->m_fastOutputStrides[i];
        inputIndices[0] += (idx0 + this->m_offsets[i]) * this->m_inputStrides[i];
        inputIndices[1] += (idx1 + this->m_offsets[i]) * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += (indices[0] + this->m_offsets[NumDims-1]);
      inputIndices[1] += (indices[1] + this->m_offsets[NumDims-1]);
    }
    if (inputIndices[1] - inputIndices[0] == packetSize - 1) {
      this->m_impl.template writePacket<StoreMode>(inputIndices[0], x);
    }
    else {
      EIGEN_ALIGN_MAX CoeffReturnType values[packetSize];
      internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
      this->m_impl.coeffRef(inputIndices[0]) = values[0];
      this->m_impl.coeffRef(inputIndices[1]) = values[packetSize-1];
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < packetSize-1; ++i) {
        this->coeffRef(index+i) = values[i];
      }
    }
  }

  template<typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    TensorBlockDesc arg_desc = desc.WithOffset(this->srcCoeff(desc.offset()));
    this->m_impl.writeBlock(arg_desc, block);
  }
};

namespace internal {
template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct traits<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = array_size<StartIndices>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct eval<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>, Eigen::Dense>
{
  typedef const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>EIGEN_DEVICE_REF type;
};

template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
struct nested<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType>, 1, typename eval<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> >::type>
{
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> type;
};

}  // end namespace internal


template<typename StartIndices, typename StopIndices, typename Strides, typename XprType>
class TensorStridingSlicingOp : public TensorBase<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> >
{
  public:
  typedef TensorBase<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, XprType> > Base;
  typedef typename internal::traits<TensorStridingSlicingOp>::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename internal::nested<TensorStridingSlicingOp>::type Nested;
  typedef typename internal::traits<TensorStridingSlicingOp>::StorageKind StorageKind;
  typedef typename internal::traits<TensorStridingSlicingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorStridingSlicingOp(
    const XprType& expr, const StartIndices& startIndices,
    const StopIndices& stopIndices, const Strides& strides)
      : m_xpr(expr), m_startIndices(startIndices), m_stopIndices(stopIndices),
        m_strides(strides) {}

    EIGEN_DEVICE_FUNC
    const StartIndices& startIndices() const { return m_startIndices; }
    EIGEN_DEVICE_FUNC
    const StartIndices& stopIndices() const { return m_stopIndices; }
    EIGEN_DEVICE_FUNC
    const StartIndices& strides() const { return m_strides; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorStridingSlicingOp)

  protected:
    typename XprType::Nested m_xpr;
    const StartIndices m_startIndices;
    const StopIndices m_stopIndices;
    const Strides m_strides;
};

// Eval as rvalue
template<typename StartIndices, typename StopIndices, typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
{
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType> XprType;
  static const int NumDims = internal::array_size<Strides>::value;
  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef Strides Dimensions;

  enum {
    // Alignment can't be guaranteed at compile time since it depends on the
    // slice offsets and sizes.
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_device(device),
        m_strides(op.strides())
  {
    // Handle degenerate intervals by gracefully clamping and allowing m_dimensions to be zero
    DSizes<Index, NumDims> startIndicesClamped, stopIndicesClamped;
    for (ptrdiff_t i = 0; i < internal::array_size<Dimensions>::value; ++i) {
      eigen_assert(m_strides[i] != 0 && "0 stride is invalid");
      if (m_strides[i] > 0) {
        startIndicesClamped[i] =
            clamp(op.startIndices()[i], 0, m_impl.dimensions()[i]);
        stopIndicesClamped[i] =
            clamp(op.stopIndices()[i], 0, m_impl.dimensions()[i]);
      } else {
        /* implies m_strides[i] < 0 by assert */
        startIndicesClamped[i] =
            clamp(op.startIndices()[i], -1, m_impl.dimensions()[i] - 1);
        stopIndicesClamped[i] =
            clamp(op.stopIndices()[i], -1, m_impl.dimensions()[i] - 1);
      }
      m_startIndices[i] = startIndicesClamped[i];
    }

    typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
    const InputDimensions& input_dims = m_impl.dimensions();

    // compute output tensor shape
    m_is_identity = true;
    for (int i = 0; i < NumDims; i++) {
      Index interval = stopIndicesClamped[i] - startIndicesClamped[i];
      if (interval == 0 || ((interval < 0) != (m_strides[i] < 0))) {
        m_dimensions[i] = 0;
      } else {
        m_dimensions[i] =
            (interval / m_strides[i]) + (interval % m_strides[i] != 0 ? 1 : 0);
        eigen_assert(m_dimensions[i] >= 0);
      }
      if (m_strides[i] != 1 || interval != m_impl.dimensions()[i]) {
        m_is_identity = false;
      }
    }

    Strides output_dims = m_dimensions;

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = m_strides[0];
      m_offsets[0] = startIndicesClamped[0];
      Index previousDimProduct = 1;
      for (int i = 1; i < NumDims; ++i) {
        previousDimProduct *= input_dims[i-1];
        m_inputStrides[i] = previousDimProduct * m_strides[i];
        m_offsets[i] = startIndicesClamped[i] * previousDimProduct;
      }

      // Don't initialize m_fastOutputStrides[0] since it won't ever be accessed.
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * output_dims[i-1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    } else {
      m_inputStrides[NumDims-1] = m_strides[NumDims-1];
      m_offsets[NumDims-1] = startIndicesClamped[NumDims-1];
      Index previousDimProduct = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        previousDimProduct *= input_dims[i+1];
        m_inputStrides[i] = previousDimProduct * m_strides[i];
        m_offsets[i] = startIndicesClamped[i] * previousDimProduct;
      }

      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * output_dims[i+1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i] > 0 ? m_outputStrides[i] : 1);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }


  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    return m_impl.costPerCoeff(vectorized) + TensorOpCost(0, 0, m_is_identity ? 1 : NumDims);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Storage::Type data() const {
    return NULL;
  }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i >= 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i] + m_offsets[i];
        index -= idx * m_outputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i] + m_offsets[i];
        index -= idx * m_outputStrides[i];
      }
    }
    return inputIndex;
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index clamp(Index value, Index min, Index max) {
#ifndef SYCL_DEVICE_ONLY
    return numext::maxi(min, numext::mini(max,value));
#else
    return cl::sycl::clamp(value, min, max);
#endif
  }

  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  bool m_is_identity;
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  DSizes<Index, NumDims> m_startIndices; // clamped startIndices
  DSizes<Index, NumDims> m_dimensions;
  DSizes<Index, NumDims> m_offsets; // offset in a flattened shape
  const Strides m_strides;
};

// Eval as lvalue
template<typename StartIndices, typename StopIndices, typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
  : public TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType>, Device> Base;
  typedef TensorStridingSlicingOp<StartIndices, StopIndices, Strides, ArgType> XprType;
  static const int NumDims = internal::array_size<Strides>::value;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = TensorEvaluator<ArgType, Device>::CoordAccess,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : Base(op, device)
    { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef Strides Dimensions;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    if (this->m_is_identity) {
      return this->m_impl.coeffRef(index);
    } else {
      return this->m_impl.coeffRef(this->srcCoeff(index));
    }
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_MORPHING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPadding.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_PADDING_H
#define EIGEN_CXX11_TENSOR_TENSOR_PADDING_H

namespace Eigen {

/** \class TensorPadding
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor padding class.
  * At the moment only padding with a constant value is supported.
  *
  */
namespace internal {
template<typename PaddingDimensions, typename XprType>
struct traits<TensorPaddingOp<PaddingDimensions, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename PaddingDimensions, typename XprType>
struct eval<TensorPaddingOp<PaddingDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorPaddingOp<PaddingDimensions, XprType>& type;
};

template<typename PaddingDimensions, typename XprType>
struct nested<TensorPaddingOp<PaddingDimensions, XprType>, 1, typename eval<TensorPaddingOp<PaddingDimensions, XprType> >::type>
{
  typedef TensorPaddingOp<PaddingDimensions, XprType> type;
};

}  // end namespace internal



template<typename PaddingDimensions, typename XprType>
class TensorPaddingOp : public TensorBase<TensorPaddingOp<PaddingDimensions, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorPaddingOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorPaddingOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorPaddingOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorPaddingOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorPaddingOp(const XprType& expr, const PaddingDimensions& padding_dims, const Scalar padding_value)
      : m_xpr(expr), m_padding_dims(padding_dims), m_padding_value(padding_value) {}

    EIGEN_DEVICE_FUNC
    const PaddingDimensions& padding() const { return m_padding_dims; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const PaddingDimensions m_padding_dims;
    const Scalar m_padding_value;
};


// Eval as rvalue
template<typename PaddingDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorPaddingOp<PaddingDimensions, ArgType>, Device>
{
  typedef TensorPaddingOp<PaddingDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<PaddingDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = true,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = true,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_padding(op.padding()), m_paddingValue(op.padding_value()), m_device(device)
  {
    // The padding op doesn't change the rank of the tensor. Directly padding a scalar would lead
    // to a vector, which doesn't make sense. Instead one should reshape the scalar into a vector
    // of 1 element first and then pad.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Compute dimensions
    m_dimensions = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] += m_padding[i].first + m_padding[i].second;
    }
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputStrides[0] = 1;
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
      m_outputStrides[NumDims] = m_outputStrides[NumDims-1] * m_dimensions[NumDims-1];
    } else {
      m_inputStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_outputStrides[i+1] = m_outputStrides[i+2] * m_dimensions[i+1];
      }
      m_outputStrides[0] = m_outputStrides[1] * m_dimensions[0];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    eigen_assert(index < dimensions().TotalSize());
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        if (isPaddingAtIndexForDim(idx, i)) {
          return m_paddingValue;
        }
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (isPaddingAtIndexForDim(index, 0)) {
        return m_paddingValue;
      }
      inputIndex += (index - m_padding[0].first);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i+1];
        if (isPaddingAtIndexForDim(idx, i)) {
          return m_paddingValue;
        }
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i+1];
      }
      if (isPaddingAtIndexForDim(index, NumDims-1)) {
        return m_paddingValue;
      }
      inputIndex += (index - m_padding[NumDims-1].first);
    }
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      return packetColMajor(index);
    }
    return packetRowMajor(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    TensorOpCost cost = m_impl.costPerCoeff(vectorized);
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims; ++i)
        updateCostPerDimension(cost, i, i == 0);
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i >= 0; --i)
        updateCostPerDimension(cost, i, i == NumDims - 1);
    }
    return cost;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    return internal::TensorBlockResourceRequirements::merge(
        internal::TensorBlockResourceRequirements::skewed<Scalar>(target_size),
        m_impl.getResourceRequirements());
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // If one of the dimensions is zero, return empty block view.
    if (desc.size() == 0) {
      return TensorBlock(internal::TensorBlockKind::kView, NULL,
                           desc.dimensions());
    }

    static const bool IsColMajor = Layout == static_cast<int>(ColMajor);
    const int inner_dim_idx = IsColMajor ? 0 : NumDims - 1;

    Index offset = desc.offset();

    // Compute offsets in the output tensor corresponding to the desc.offset().
    DSizes<Index, NumDims> output_offsets;
    for (int i = NumDims - 1; i > 0; --i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      const int stride_dim = IsColMajor ? dim : dim + 1;
      output_offsets[dim] = offset / m_outputStrides[stride_dim];
      offset -= output_offsets[dim] * m_outputStrides[stride_dim];
    }
    output_offsets[inner_dim_idx] = offset;

    // Offsets in the input corresponding to output offsets.
    DSizes<Index, NumDims> input_offsets = output_offsets;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      input_offsets[dim] = input_offsets[dim] - m_padding[dim].first;
    }

    // Compute offset in the input buffer (at this point it might be illegal and
    // point outside of the input buffer, because we don't check for negative
    // offsets, it will be autocorrected in the block iteration loop below).
    Index input_offset = 0;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      input_offset += input_offsets[dim] * m_inputStrides[dim];
    }

    // Destination buffer and scratch buffer both indexed from 0 and have the
    // same dimensions as the requested block (for destination buffer this
    // property is guaranteed by `desc.destination()`).
    Index output_offset = 0;
    const DSizes<Index, NumDims> output_strides =
        internal::strides<Layout>(desc.dimensions());

    // NOTE(ezhulenev): We initialize bock iteration state for `NumDims - 1`
    // dimensions, skipping innermost dimension. In theory it should be possible
    // to squeeze matching innermost dimensions, however in practice that did
    // not show any improvements in benchmarks. Also in practice first outer
    // dimension usually has padding, and will prevent squeezing.

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims - 1> it;
    for (int i = 0; i < NumDims - 1; ++i) {
      const int dim = IsColMajor ? i + 1 : NumDims - i - 2;
      it[i].count = 0;
      it[i].size = desc.dimension(dim);

      it[i].input_stride = m_inputStrides[dim];
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      it[i].output_stride = output_strides[dim];
      it[i].output_span = it[i].output_stride * (it[i].size - 1);
    }

    const Index input_inner_dim_size =
        static_cast<Index>(m_impl.dimensions()[inner_dim_idx]);

    // Total output size.
    const Index output_size = desc.size();

    // We will fill inner dimension of this size in the output. It might be
    // larger than the inner dimension in the input, so we might have to pad
    // before/after we copy values from the input inner dimension.
    const Index output_inner_dim_size = desc.dimension(inner_dim_idx);

    // How many values to fill with padding BEFORE reading from the input inner
    // dimension.
    const Index output_inner_pad_before_size =
        input_offsets[inner_dim_idx] < 0
            ? numext::mini(numext::abs(input_offsets[inner_dim_idx]),
                           output_inner_dim_size)
            : 0;

    // How many values we can actually copy from the input inner dimension.
    const Index output_inner_copy_size = numext::mini(
        // Want to copy from input.
        (output_inner_dim_size - output_inner_pad_before_size),
        // Can copy from input.
        numext::maxi(input_inner_dim_size - (input_offsets[inner_dim_idx] +
                                             output_inner_pad_before_size),
                     Index(0)));

    eigen_assert(output_inner_copy_size >= 0);

    // How many values to fill with padding AFTER reading from the input inner
    // dimension.
    const Index output_inner_pad_after_size =
        (output_inner_dim_size - output_inner_copy_size -
         output_inner_pad_before_size);

    // Sanity check, sum of all sizes must be equal to the output size.
    eigen_assert(output_inner_dim_size ==
                 (output_inner_pad_before_size + output_inner_copy_size +
                  output_inner_pad_after_size));

    // Keep track of current coordinates and padding in the output.
    DSizes<Index, NumDims> output_coord = output_offsets;
    DSizes<Index, NumDims> output_padded;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = IsColMajor ? i : NumDims - i - 1;
      output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
    }

    typedef internal::StridedLinearBufferCopy<ScalarNoConst, Index> LinCopy;

    // Prepare storage for the materialized padding result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);

    // TODO(ezhulenev): Squeeze multiple non-padded inner dimensions into a
    // single logical inner dimension.

    // When possible we squeeze writes for the innermost (only if non-padded)
    // dimension with the first padded dimension. This allows to reduce the
    // number of calls to LinCopy and better utilize vector instructions.
    const bool squeeze_writes =
        NumDims > 1 &&
        // inner dimension is not padded
        (input_inner_dim_size == m_dimensions[inner_dim_idx]) &&
        // and equal to the block inner dimension
        (input_inner_dim_size == output_inner_dim_size);

    const int squeeze_dim = IsColMajor ? inner_dim_idx + 1 : inner_dim_idx - 1;

    // Maximum coordinate on a squeeze dimension that we can write to.
    const Index squeeze_max_coord =
        squeeze_writes ? numext::mini(
                             // max non-padded element in the input
                             static_cast<Index>(m_dimensions[squeeze_dim] -
                                                m_padding[squeeze_dim].second),
                             // max element in the output buffer
                             static_cast<Index>(output_offsets[squeeze_dim] +
                                                desc.dimension(squeeze_dim)))
                       : static_cast<Index>(0);

    // Iterate copying data from `m_impl.data()` to the output buffer.
    for (Index size = 0; size < output_size;) {
      // Detect if we are in the padded region (exclude innermost dimension).
      bool is_padded = false;
      for (int j = 1; j < NumDims; ++j) {
        const int dim = IsColMajor ? j : NumDims - j - 1;
        is_padded = output_padded[dim];
        if (is_padded) break;
      }

      if (is_padded) {
        // Fill single innermost dimension with padding value.
        size += output_inner_dim_size;

        LinCopy::template Run<LinCopy::Kind::FillLinear>(
            typename LinCopy::Dst(output_offset, 1, block_storage.data()),
            typename LinCopy::Src(0, 0, &m_paddingValue),
            output_inner_dim_size);


      } else if (squeeze_writes) {
        // Squeeze multiple reads from innermost dimensions.
        const Index squeeze_num = squeeze_max_coord - output_coord[squeeze_dim];
        size += output_inner_dim_size * squeeze_num;

        // Copy `squeeze_num` inner dimensions from input to output.
        LinCopy::template Run<LinCopy::Kind::Linear>(
            typename LinCopy::Dst(output_offset, 1, block_storage.data()),
            typename LinCopy::Src(input_offset, 1, m_impl.data()),
            output_inner_dim_size * squeeze_num);

        // Update iteration state for only `squeeze_num - 1` processed inner
        // dimensions, because we have another iteration state update at the end
        // of the loop that will update iteration state for the last inner
        // processed dimension.
        it[0].count += (squeeze_num - 1);
        input_offset += it[0].input_stride * (squeeze_num - 1);
        output_offset += it[0].output_stride * (squeeze_num - 1);
        output_coord[squeeze_dim] += (squeeze_num - 1);

      } else {
        // Single read from innermost dimension.
        size += output_inner_dim_size;

        {  // Fill with padding before copying from input inner dimension.
          const Index out = output_offset;

          LinCopy::template Run<LinCopy::Kind::FillLinear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(0, 0, &m_paddingValue),
              output_inner_pad_before_size);
        }

        {  // Copy data from input inner dimension.
          const Index out = output_offset + output_inner_pad_before_size;
          const Index in = input_offset + output_inner_pad_before_size;

          eigen_assert(output_inner_copy_size == 0 || m_impl.data() != NULL);

          LinCopy::template Run<LinCopy::Kind::Linear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(in, 1, m_impl.data()),
              output_inner_copy_size);
        }

        {  // Fill with padding after copying from input inner dimension.
          const Index out = output_offset + output_inner_pad_before_size +
                            output_inner_copy_size;

          LinCopy::template Run<LinCopy::Kind::FillLinear>(
              typename LinCopy::Dst(out, 1, block_storage.data()),
              typename LinCopy::Src(0, 0, &m_paddingValue),
              output_inner_pad_after_size);
        }
      }

      for (int j = 0; j < NumDims - 1; ++j) {
        const int dim = IsColMajor ? j + 1 : NumDims - j - 2;

        if (++it[j].count < it[j].size) {
          input_offset += it[j].input_stride;
          output_offset += it[j].output_stride;
          output_coord[dim] += 1;
          output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
          break;
        }
        it[j].count = 0;
        input_offset -= it[j].input_span;
        output_offset -= it[j].output_span;
        output_coord[dim] -= it[j].size - 1;
        output_padded[dim] = isPaddingAtIndexForDim(output_coord[dim], dim);
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : count(0),
          size(0),
          input_stride(0),
          input_span(0),
          output_stride(0),
          output_span(0) {}

    Index count;
    Index size;
    Index input_stride;
    Index input_span;
    Index output_stride;
    Index output_span;
  };

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isPaddingAtIndexForDim(
      Index index, int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return (!internal::index_pair_first_statically_eq<PaddingDimensions>(dim_index, 0) &&
            index < m_padding[dim_index].first) ||
        (!internal::index_pair_second_statically_eq<PaddingDimensions>(dim_index, 0) &&
         index >= m_dimensions[dim_index] - m_padding[dim_index].second);
#else
    return (index < m_padding[dim_index].first) ||
           (index >= m_dimensions[dim_index] - m_padding[dim_index].second);
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isLeftPaddingCompileTimeZero(
      int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return internal::index_pair_first_statically_eq<PaddingDimensions>(dim_index, 0);
#else
    EIGEN_UNUSED_VARIABLE(dim_index);
    return false;
#endif
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE bool isRightPaddingCompileTimeZero(
      int dim_index) const {
#if defined(EIGEN_HAS_INDEX_LIST)
    return internal::index_pair_second_statically_eq<PaddingDimensions>(dim_index, 0);
#else
    EIGEN_UNUSED_VARIABLE(dim_index);
    return false;
#endif
  }


  void updateCostPerDimension(TensorOpCost& cost, int i, bool first) const {
    const double in = static_cast<double>(m_impl.dimensions()[i]);
    const double out = in + m_padding[i].first + m_padding[i].second;
    if (out == 0)
      return;
    const double reduction = in / out;
    cost *= reduction;
    if (first) {
      cost += TensorOpCost(0, 0, 2 * TensorOpCost::AddCost<Index>() +
                    reduction * (1 * TensorOpCost::AddCost<Index>()));
    } else {
      cost += TensorOpCost(0, 0, 2 * TensorOpCost::AddCost<Index>() +
                                 2 * TensorOpCost::MulCost<Index>() +
                    reduction * (2 * TensorOpCost::MulCost<Index>() +
                                 1 * TensorOpCost::DivCost<Index>()));
    }
  }

 protected:

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetColMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index initialIndex = index;
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = NumDims - 1; i > 0; --i) {
      const Index firstIdx = index;
      const Index lastIdx = index + PacketSize - 1;
      const Index lastPaddedLeft = m_padding[i].first * m_outputStrides[i];
      const Index firstPaddedRight = (m_dimensions[i] - m_padding[i].second) * m_outputStrides[i];
      const Index lastPaddedRight = m_outputStrides[i+1];

      if (!isLeftPaddingCompileTimeZero(i) && lastIdx < lastPaddedLeft) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if (!isRightPaddingCompileTimeZero(i) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if ((isLeftPaddingCompileTimeZero(i) && isRightPaddingCompileTimeZero(i)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
        // all the coefficient are between the 2 padding zones.
        const Index idx = index / m_outputStrides[i];
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      else {
        // Every other case
        return packetWithPossibleZero(initialIndex);
      }
    }

    const Index lastIdx = index + PacketSize - 1;
    const Index firstIdx = index;
    const Index lastPaddedLeft = m_padding[0].first;
    const Index firstPaddedRight = (m_dimensions[0] - m_padding[0].second);
    const Index lastPaddedRight = m_outputStrides[1];

    if (!isLeftPaddingCompileTimeZero(0) && lastIdx < lastPaddedLeft) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if (!isRightPaddingCompileTimeZero(0) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if ((isLeftPaddingCompileTimeZero(0) && isRightPaddingCompileTimeZero(0)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
      // all the coefficient are between the 2 padding zones.
      inputIndex += (index - m_padding[0].first);
      return m_impl.template packet<Unaligned>(inputIndex);
    }
    // Every other case
    return packetWithPossibleZero(initialIndex);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetRowMajor(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    const Index initialIndex = index;
    Index inputIndex = 0;
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < NumDims - 1; ++i) {
      const Index firstIdx = index;
      const Index lastIdx = index + PacketSize - 1;
      const Index lastPaddedLeft = m_padding[i].first * m_outputStrides[i+1];
      const Index firstPaddedRight = (m_dimensions[i] - m_padding[i].second) * m_outputStrides[i+1];
      const Index lastPaddedRight = m_outputStrides[i];

      if (!isLeftPaddingCompileTimeZero(i) && lastIdx < lastPaddedLeft) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if (!isRightPaddingCompileTimeZero(i) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
        // all the coefficient are in the padding zone.
        return internal::pset1<PacketReturnType>(m_paddingValue);
      }
      else if ((isLeftPaddingCompileTimeZero(i) && isRightPaddingCompileTimeZero(i)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
        // all the coefficient are between the 2 padding zones.
        const Index idx = index / m_outputStrides[i+1];
        inputIndex += (idx - m_padding[i].first) * m_inputStrides[i];
        index -= idx * m_outputStrides[i+1];
      }
      else {
        // Every other case
        return packetWithPossibleZero(initialIndex);
      }
    }

    const Index lastIdx = index + PacketSize - 1;
    const Index firstIdx = index;
    const Index lastPaddedLeft = m_padding[NumDims-1].first;
    const Index firstPaddedRight = (m_dimensions[NumDims-1] - m_padding[NumDims-1].second);
    const Index lastPaddedRight = m_outputStrides[NumDims-1];

    if (!isLeftPaddingCompileTimeZero(NumDims-1) && lastIdx < lastPaddedLeft) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if (!isRightPaddingCompileTimeZero(NumDims-1) && firstIdx >= firstPaddedRight && lastIdx < lastPaddedRight) {
      // all the coefficient are in the padding zone.
      return internal::pset1<PacketReturnType>(m_paddingValue);
    }
    else if ((isLeftPaddingCompileTimeZero(NumDims-1) && isRightPaddingCompileTimeZero(NumDims-1)) || (firstIdx >= lastPaddedLeft && lastIdx < firstPaddedRight)) {
      // all the coefficient are between the 2 padding zones.
      inputIndex += (index - m_padding[NumDims-1].first);
      return m_impl.template packet<Unaligned>(inputIndex);
    }
    // Every other case
    return packetWithPossibleZero(initialIndex);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;
  array<Index, NumDims+1> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  PaddingDimensions m_padding;

  Scalar m_paddingValue;

  const Device EIGEN_DEVICE_REF m_device;
};




} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_PADDING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_PATCH_H

namespace Eigen {

/** \class TensorPatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor patch class.
  *
  *
  */
namespace internal {
template<typename PatchDim, typename XprType>
struct traits<TensorPatchOp<PatchDim, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename PatchDim, typename XprType>
struct eval<TensorPatchOp<PatchDim, XprType>, Eigen::Dense>
{
  typedef const TensorPatchOp<PatchDim, XprType>& type;
};

template<typename PatchDim, typename XprType>
struct nested<TensorPatchOp<PatchDim, XprType>, 1, typename eval<TensorPatchOp<PatchDim, XprType> >::type>
{
  typedef TensorPatchOp<PatchDim, XprType> type;
};

}  // end namespace internal



template<typename PatchDim, typename XprType>
class TensorPatchOp : public TensorBase<TensorPatchOp<PatchDim, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorPatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorPatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorPatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorPatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorPatchOp(const XprType& expr, const PatchDim& patch_dims)
      : m_xpr(expr), m_patch_dims(patch_dims) {}

    EIGEN_DEVICE_FUNC
    const PatchDim& patch_dims() const { return m_patch_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const PatchDim m_patch_dims;
};


// Eval as rvalue
template<typename PatchDim, typename ArgType, typename Device>
struct TensorEvaluator<const TensorPatchOp<PatchDim, ArgType>, Device>
{
  typedef TensorPatchOp<PatchDim, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;


  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
 };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    Index num_patches = 1;
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const PatchDim& patch_dims = op.patch_dims();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < NumDims-1; ++i) {
        m_dimensions[i] = patch_dims[i];
        num_patches *= (input_dims[i] - patch_dims[i] + 1);
      }
      m_dimensions[NumDims-1] = num_patches;

      m_inputStrides[0] = 1;
      m_patchStrides[0] = 1;
      for (int i = 1; i < NumDims-1; ++i) {
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_patchStrides[i] = m_patchStrides[i-1] * (input_dims[i-1] - patch_dims[i-1] + 1);
      }
      m_outputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
      }
    } else {
      for (int i = 0; i < NumDims-1; ++i) {
        m_dimensions[i+1] = patch_dims[i];
        num_patches *= (input_dims[i] - patch_dims[i] + 1);
      }
      m_dimensions[0] = num_patches;

      m_inputStrides[NumDims-2] = 1;
      m_patchStrides[NumDims-2] = 1;
      for (int i = NumDims-3; i >= 0; --i) {
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_patchStrides[i] = m_patchStrides[i+1] * (input_dims[i+1] - patch_dims[i+1] + 1);
      }
      m_outputStrides[NumDims-1] = 1;
      for (int i = NumDims-2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    Index output_stride_index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? NumDims - 1 : 0;
    // Find the location of the first element of the patch.
    Index patchIndex = index / m_outputStrides[output_stride_index];
    // Find the offset of the element wrt the location of the first element.
    Index patchOffset = index - patchIndex * m_outputStrides[output_stride_index];
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i > 0; --i) {
        const Index patchIdx = patchIndex / m_patchStrides[i];
        patchIndex -= patchIdx * m_patchStrides[i];
        const Index offsetIdx = patchOffset / m_outputStrides[i];
        patchOffset -= offsetIdx * m_outputStrides[i];
        inputIndex += (patchIdx + offsetIdx) * m_inputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 2; ++i) {
        const Index patchIdx = patchIndex / m_patchStrides[i];
        patchIndex -= patchIdx * m_patchStrides[i];
        const Index offsetIdx = patchOffset / m_outputStrides[i+1];
        patchOffset -= offsetIdx * m_outputStrides[i+1];
        inputIndex += (patchIdx + offsetIdx) * m_inputStrides[i];
      }
    }
    inputIndex += (patchIndex + patchOffset);
    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index output_stride_index = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? NumDims - 1 : 0;
    Index indices[2] = {index, index + PacketSize - 1};
    Index patchIndices[2] = {indices[0] / m_outputStrides[output_stride_index],
                             indices[1] / m_outputStrides[output_stride_index]};
    Index patchOffsets[2] = {indices[0] - patchIndices[0] * m_outputStrides[output_stride_index],
                             indices[1] - patchIndices[1] * m_outputStrides[output_stride_index]};

    Index inputIndices[2] = {0, 0};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 2; i > 0; --i) {
        const Index patchIdx[2] = {patchIndices[0] / m_patchStrides[i],
                                   patchIndices[1] / m_patchStrides[i]};
        patchIndices[0] -= patchIdx[0] * m_patchStrides[i];
        patchIndices[1] -= patchIdx[1] * m_patchStrides[i];

        const Index offsetIdx[2] = {patchOffsets[0] / m_outputStrides[i],
                                    patchOffsets[1] / m_outputStrides[i]};
        patchOffsets[0] -= offsetIdx[0] * m_outputStrides[i];
        patchOffsets[1] -= offsetIdx[1] * m_outputStrides[i];

        inputIndices[0] += (patchIdx[0] + offsetIdx[0]) * m_inputStrides[i];
        inputIndices[1] += (patchIdx[1] + offsetIdx[1]) * m_inputStrides[i];
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 2; ++i) {
        const Index patchIdx[2] = {patchIndices[0] / m_patchStrides[i],
                                   patchIndices[1] / m_patchStrides[i]};
        patchIndices[0] -= patchIdx[0] * m_patchStrides[i];
        patchIndices[1] -= patchIdx[1] * m_patchStrides[i];

        const Index offsetIdx[2] = {patchOffsets[0] / m_outputStrides[i+1],
                                    patchOffsets[1] / m_outputStrides[i+1]};
        patchOffsets[0] -= offsetIdx[0] * m_outputStrides[i+1];
        patchOffsets[1] -= offsetIdx[1] * m_outputStrides[i+1];

        inputIndices[0] += (patchIdx[0] + offsetIdx[0]) * m_inputStrides[i];
        inputIndices[1] += (patchIdx[1] + offsetIdx[1]) * m_inputStrides[i];
      }
    }
    inputIndices[0] += (patchIndices[0] + patchOffsets[0]);
    inputIndices[1] += (patchIndices[1] + patchOffsets[1]);

    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX CoeffReturnType values[PacketSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[PacketSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = NumDims * (TensorOpCost::DivCost<Index>() +
                                           TensorOpCost::MulCost<Index>() +
                                           2 * TensorOpCost::AddCost<Index>());
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh); 
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims-1> m_inputStrides;
  array<Index, NumDims-1> m_patchStrides;

  TensorEvaluator<ArgType, Device> m_impl;

};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRandom.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2018 Mehdi Goli <eigen@codeplay.com> Codeplay Software Ltd.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H
#define EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H

namespace Eigen {
namespace internal {

namespace {

EIGEN_DEVICE_FUNC uint64_t get_random_seed() {
#if defined(EIGEN_GPU_COMPILE_PHASE)
  // We don't support 3d kernels since we currently only use 1 and
  // 2d kernels.
  gpu_assert(threadIdx.z == 0);
  return blockIdx.x * blockDim.x + threadIdx.x 
         + gridDim.x * blockDim.x * (blockIdx.y * blockDim.y + threadIdx.y);
#else
  // Rely on Eigen's random implementation.
  return random<uint64_t>();
#endif
}

static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE unsigned PCG_XSH_RS_generator(uint64_t* state, uint64_t stream) {
  // TODO: Unify with the implementation in the non blocking thread pool.
  uint64_t current = *state;
  // Update the internal state
  *state = current * 6364136223846793005ULL + (stream << 1 | 1);
  // Generate the random output (using the PCG-XSH-RS scheme)
  return static_cast<unsigned>((current ^ (current >> 22)) >> (22 + (current >> 61)));
}

static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE uint64_t PCG_XSH_RS_state(uint64_t seed) {
  seed = seed ? seed : get_random_seed();
  return seed * 6364136223846793005ULL + 0xda3e39cb94b95bdbULL;
}

}  // namespace


template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
T RandomToTypeUniform(uint64_t* state, uint64_t stream) {
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  return static_cast<T>(rnd);
}


template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Eigen::half RandomToTypeUniform<Eigen::half>(uint64_t* state, uint64_t stream) {
  // Generate 10 random bits for the mantissa, merge with exponent.
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  const uint16_t half_bits = static_cast<uint16_t>(rnd & 0x3ffu) | (static_cast<uint16_t>(15) << 10);
  Eigen::half result = Eigen::numext::bit_cast<Eigen::half>(half_bits);
  // Return the final result
  return result - Eigen::half(1.0f);
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Eigen::bfloat16 RandomToTypeUniform<Eigen::bfloat16>(uint64_t* state, uint64_t stream) {

  // Generate 7 random bits for the mantissa, merge with exponent.
  unsigned rnd = PCG_XSH_RS_generator(state, stream);
  const uint16_t half_bits = static_cast<uint16_t>(rnd & 0x7fu) | (static_cast<uint16_t>(127) << 7);
  Eigen::bfloat16 result = Eigen::numext::bit_cast<Eigen::bfloat16>(half_bits);
  // Return the final result
  return result - Eigen::bfloat16(1.0f);
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float RandomToTypeUniform<float>(uint64_t* state, uint64_t stream) {
  typedef union {
    uint32_t raw;
    float fp;
  } internal;
  internal result;
  // Generate 23 random bits for the mantissa mantissa
  const unsigned rnd = PCG_XSH_RS_generator(state, stream);
  result.raw = rnd & 0x7fffffu;
  // Set the exponent
  result.raw |= (static_cast<uint32_t>(127) << 23);
  // Return the final result
  return result.fp - 1.0f;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double RandomToTypeUniform<double>(uint64_t* state, uint64_t stream) {
  typedef union {
    uint64_t raw;
    double dp;
  } internal;
  internal result;
  result.raw = 0;
  // Generate 52 random bits for the mantissa
  // First generate the upper 20 bits
  unsigned rnd1 = PCG_XSH_RS_generator(state, stream) & 0xfffffu;
  // The generate the lower 32 bits
  unsigned rnd2 = PCG_XSH_RS_generator(state, stream);
  result.raw = (static_cast<uint64_t>(rnd1) << 32) | rnd2;
  // Set the exponent
  result.raw |= (static_cast<uint64_t>(1023) << 52);
  // Return the final result
  return result.dp - 1.0;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<float> RandomToTypeUniform<std::complex<float> >(uint64_t* state, uint64_t stream) {
  return std::complex<float>(RandomToTypeUniform<float>(state, stream),
                             RandomToTypeUniform<float>(state, stream));
}
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<double> RandomToTypeUniform<std::complex<double> >(uint64_t* state, uint64_t stream) {
  return std::complex<double>(RandomToTypeUniform<double>(state, stream),
                              RandomToTypeUniform<double>(state, stream));
}

template <typename T> class UniformRandomGenerator {
 public:
  static const bool PacketAccess = true;

  // Uses the given "seed" if non-zero, otherwise uses a random seed.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE UniformRandomGenerator(
      uint64_t seed = 0) {
    m_state = PCG_XSH_RS_state(seed);
    #ifdef EIGEN_USE_SYCL
    // In SYCL it is not possible to build PCG_XSH_RS_state in one step.
    // Therefor, we need two step to initializate the m_state.
    // IN SYCL, the constructor of the functor is s called on the CPU
    // and we get the clock seed here from the CPU. However, This seed is
    //the same for all the thread. As unlike CUDA, the thread.ID, BlockID, etc is not a global function.
    // and only  available on the Operator() function (which is called on the GPU).
    // Thus for CUDA (((CLOCK  + global_thread_id)* 6364136223846793005ULL) + 0xda3e39cb94b95bdbULL) is passed to each thread
    // but for SYCL ((CLOCK * 6364136223846793005ULL) + 0xda3e39cb94b95bdbULL) is passed to each thread and each thread adds
    // the  (global_thread_id* 6364136223846793005ULL) for itself only once, in order to complete the construction
    // similar to CUDA Therefore, the thread Id injection is not available at this stage.
    //However when the operator() is called the thread ID will be avilable. So inside the opeator,
    // we add the thrreadID, BlockId,... (which is equivalent of i)
    //to the seed and construct the unique m_state per thead similar to cuda.
    m_exec_once =false;
   #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE UniformRandomGenerator(
      const UniformRandomGenerator& other) {
    m_state = other.m_state;
    #ifdef EIGEN_USE_SYCL
     m_exec_once =other.m_exec_once;
    #endif
  }

  template<typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T operator()(Index i) const {
    #ifdef EIGEN_USE_SYCL
      if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      // The (i * 6364136223846793005ULL) is the remaining part of the PCG_XSH_RS_state on the GPU side
       m_state += (i * 6364136223846793005ULL);
       m_exec_once =true;
      }
    #endif
    T result = RandomToTypeUniform<T>(&m_state, i);
    return result;
  }

  template<typename Packet, typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(Index i) const {
    const int packetSize = internal::unpacket_traits<Packet>::size;
    EIGEN_ALIGN_MAX T values[packetSize];
      #ifdef EIGEN_USE_SYCL
      if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
       m_state += (i * 6364136223846793005ULL);
       m_exec_once =true;
      }
    #endif
    EIGEN_UNROLL_LOOP
    for (int j = 0; j < packetSize; ++j) {
      values[j] = RandomToTypeUniform<T>(&m_state, i);
    }
    return internal::pload<Packet>(values);
  }

 private:
  mutable uint64_t m_state;
  #ifdef EIGEN_USE_SYCL
  mutable bool m_exec_once;
  #endif
};

template <typename Scalar>
struct functor_traits<UniformRandomGenerator<Scalar> > {
  enum {
    // Rough estimate for floating point, multiplied by ceil(sizeof(T) / sizeof(float)).
    Cost = 12 * NumTraits<Scalar>::AddCost *
           ((sizeof(Scalar) + sizeof(float) - 1) / sizeof(float)),
    PacketAccess = UniformRandomGenerator<Scalar>::PacketAccess
  };
};



template <typename T> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
T RandomToTypeNormal(uint64_t* state, uint64_t stream) {
  // Use the ratio of uniform method to generate numbers following a normal
  // distribution. See for example Numerical Recipes chapter 7.3.9 for the
  // details.
  T u, v, q;
  do {
    u = RandomToTypeUniform<T>(state, stream);
    v = T(1.7156) * (RandomToTypeUniform<T>(state, stream) - T(0.5));
    const T x = u - T(0.449871);
    const T y = numext::abs(v) + T(0.386595);
    q = x*x + y * (T(0.196)*y - T(0.25472)*x);
  } while (q > T(0.27597) &&
           (q > T(0.27846) || v*v > T(-4) * numext::log(u) * u*u));

  return v/u;
}

template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<float> RandomToTypeNormal<std::complex<float> >(uint64_t* state, uint64_t stream) {
  return std::complex<float>(RandomToTypeNormal<float>(state, stream),
                             RandomToTypeNormal<float>(state, stream));
}
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
std::complex<double> RandomToTypeNormal<std::complex<double> >(uint64_t* state, uint64_t stream) {
  return std::complex<double>(RandomToTypeNormal<double>(state, stream),
                              RandomToTypeNormal<double>(state, stream));
}


template <typename T> class NormalRandomGenerator {
 public:
  static const bool PacketAccess = true;

  // Uses the given "seed" if non-zero, otherwise uses a random seed.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE NormalRandomGenerator(uint64_t seed = 0) {
    m_state = PCG_XSH_RS_state(seed);
    #ifdef EIGEN_USE_SYCL
    // In SYCL it is not possible to build PCG_XSH_RS_state in one step.
    // Therefor, we need two steps to initializate the m_state.
    // IN SYCL, the constructor of the functor is s called on the CPU
    // and we get the clock seed here from the CPU. However, This seed is
    //the same for all the thread. As unlike CUDA, the thread.ID, BlockID, etc is not a global function.
    // and only  available on the Operator() function (which is called on the GPU).
    // Therefore, the thread Id injection is not available at this stage. However when the operator()
    //is called the thread ID will be avilable. So inside the opeator,
    // we add the thrreadID, BlockId,... (which is equivalent of i)
    //to the seed and construct the unique m_state per thead similar to cuda.
    m_exec_once =false;
   #endif
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE NormalRandomGenerator(
      const NormalRandomGenerator& other) {
    m_state = other.m_state;
#ifdef EIGEN_USE_SYCL
    m_exec_once=other.m_exec_once;
#endif
  }

 template<typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T operator()(Index i) const {
    #ifdef EIGEN_USE_SYCL
    if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      m_state += (i * 6364136223846793005ULL);
      m_exec_once =true;
    }
    #endif
    T result = RandomToTypeNormal<T>(&m_state, i);
    return result;
  }

  template<typename Packet, typename Index> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  Packet packetOp(Index i) const {
    const int packetSize = internal::unpacket_traits<Packet>::size;
    EIGEN_ALIGN_MAX T values[packetSize];
    #ifdef EIGEN_USE_SYCL
    if(!m_exec_once) {
      // This is the second stage of adding thread Id to the CPU clock seed and build unique seed per thread
      m_state += (i * 6364136223846793005ULL);
      m_exec_once =true;
    }
    #endif
    EIGEN_UNROLL_LOOP
    for (int j = 0; j < packetSize; ++j) {
      values[j] = RandomToTypeNormal<T>(&m_state, i);
    }
    return internal::pload<Packet>(values);
  }

 private:
  mutable uint64_t m_state;
   #ifdef EIGEN_USE_SYCL
  mutable bool m_exec_once;
  #endif
};


template <typename Scalar>
struct functor_traits<NormalRandomGenerator<Scalar> > {
  enum {
    // On average, we need to generate about 3 random numbers
    // 15 mul, 8 add, 1.5 logs
    Cost = 3 * functor_traits<UniformRandomGenerator<Scalar> >::Cost +
           15 * NumTraits<Scalar>::AddCost + 8 * NumTraits<Scalar>::AddCost +
           3 * functor_traits<scalar_log_op<Scalar> >::Cost / 2,
    PacketAccess = NormalRandomGenerator<Scalar>::PacketAccess
  };
};


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_RANDOM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReduction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
// Copyright (C) 2016 Mehdi Goli, Codeplay Software Ltd <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H
#define EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H

// clang is incompatible with the CUDA syntax wrt making a kernel a class friend,
// so we'll use a macro to make clang happy.
#ifndef KERNEL_FRIEND
#if defined(__clang__) && (defined(__CUDA__) || defined(__HIP__))
#define KERNEL_FRIEND friend __global__ EIGEN_HIP_LAUNCH_BOUNDS_1024
#else
#define KERNEL_FRIEND friend
#endif
#endif


namespace Eigen {


/** \class TensorReduction
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reduction class.
  *
  */

namespace internal {
  template<typename Op, typename Dims, typename XprType,template <class> class MakePointer_ >
  struct traits<TensorReductionOp<Op, Dims, XprType, MakePointer_> >
 : traits<XprType>
{
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::Scalar Scalar;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

  template <class T> struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;
  };
};

template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_>
struct eval<TensorReductionOp<Op, Dims, XprType, MakePointer_>, Eigen::Dense>
{
  typedef const TensorReductionOp<Op, Dims, XprType, MakePointer_>& type;
};

template<typename Op, typename Dims, typename XprType, template <class> class MakePointer_>
struct nested<TensorReductionOp<Op, Dims, XprType, MakePointer_>, 1, typename eval<TensorReductionOp<Op, Dims, XprType, MakePointer_> >::type>
{
  typedef TensorReductionOp<Op, Dims, XprType, MakePointer_> type;
};


template <typename OutputDims> struct DimInitializer {
  template <typename InputDims, typename ReducedDims> EIGEN_DEVICE_FUNC
  static void run(const InputDims& input_dims,
                  const array<bool, internal::array_size<InputDims>::value>& reduced,
                  OutputDims* output_dims, ReducedDims* reduced_dims) {
    const int NumInputDims = internal::array_size<InputDims>::value;
    int outputIndex = 0;
    int reduceIndex = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (reduced[i]) {
        (*reduced_dims)[reduceIndex] = input_dims[i];
        ++reduceIndex;
      } else {
        (*output_dims)[outputIndex] = input_dims[i];
        ++outputIndex;
      }
    }
  }
};

template <> struct DimInitializer<Sizes<> > {
  template <typename InputDims, typename Index, size_t Rank> EIGEN_DEVICE_FUNC
  static void run(const InputDims& input_dims, const array<bool, Rank>&,
                  Sizes<>*, array<Index, Rank>* reduced_dims) {
    const int NumInputDims = internal::array_size<InputDims>::value;
    for (int i = 0; i < NumInputDims; ++i) {
      (*reduced_dims)[i] = input_dims[i];
    }
  }
};


template <typename ReducedDims, int NumTensorDims, int Layout>
struct are_inner_most_dims {
  static const bool value = false;
};
template <typename ReducedDims, int NumTensorDims, int Layout>
struct preserve_inner_most_dims {
  static const bool value = false;
};

#if EIGEN_HAS_CONSTEXPR && EIGEN_HAS_VARIADIC_TEMPLATES
template <typename ReducedDims, int NumTensorDims>
struct are_inner_most_dims<ReducedDims, NumTensorDims, ColMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_eq<ReducedDims>(0, 0);
  static const bool tmp3 = index_statically_eq<ReducedDims>(array_size<ReducedDims>::value-1, array_size<ReducedDims>::value-1);
  static const bool value = tmp1 & tmp2 & tmp3;
};
template <typename ReducedDims, int NumTensorDims>
struct are_inner_most_dims<ReducedDims, NumTensorDims, RowMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_eq<ReducedDims>(0, NumTensorDims - array_size<ReducedDims>::value);
  static const bool tmp3 = index_statically_eq<ReducedDims>(array_size<ReducedDims>::value - 1, NumTensorDims - 1);
  static const bool value = tmp1 & tmp2 & tmp3;

};
template <typename ReducedDims, int NumTensorDims>
struct preserve_inner_most_dims<ReducedDims, NumTensorDims, ColMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_gt<ReducedDims>(0, 0);
  static const bool value = tmp1 & tmp2;

};
template <typename ReducedDims, int NumTensorDims>
struct preserve_inner_most_dims<ReducedDims, NumTensorDims, RowMajor>{
  static const bool tmp1 = indices_statically_known_to_increase<ReducedDims>();
  static const bool tmp2 = index_statically_lt<ReducedDims>(array_size<ReducedDims>::value - 1, NumTensorDims - 1);
  static const bool value = tmp1 & tmp2;
};
#endif


template <int DimIndex, typename Self, typename Op>
struct GenericDimReducer {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::CoeffReturnType* accum) {
    EIGEN_STATIC_ASSERT((DimIndex > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    for (int j = 0; j < self.m_reducedDims[DimIndex]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[DimIndex];
      GenericDimReducer<DimIndex-1, Self, Op>::reduce(self, input, reducer, accum);
    }
  }
};
template <typename Self, typename Op>
struct GenericDimReducer<0, Self, Op> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::CoeffReturnType* accum) {
    for (int j = 0; j < self.m_reducedDims[0]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[0];
      reducer.reduce(self.m_impl.coeff(input), accum);
    }
  }
};
template <typename Self, typename Op>
struct GenericDimReducer<-1, Self, Op> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index index, Op& reducer, typename Self::CoeffReturnType* accum) {
    reducer.reduce(self.m_impl.coeff(index), accum);
  }
};

template <typename Self, typename Op, bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess),
          bool UseTreeReduction = (!Self::ReducerTraits::IsStateful &&
                                   !Self::ReducerTraits::IsExactlyAssociative)>
struct InnerMostDimReducer {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType reduce(const Self& self, typename Self::Index firstIndex, typename Self::Index numValuesToReduce, Op& reducer) {
    typename Self::CoeffReturnType accum = reducer.initialize();
    for (typename Self::Index j = 0; j < numValuesToReduce; ++j) {
      reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
    }
    return reducer.finalize(accum);
  }
};

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, true, false> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType reduce(const Self& self, typename Self::Index firstIndex, typename Self::Index numValuesToReduce, Op& reducer) {
    const typename Self::Index packetSize = internal::unpacket_traits<typename Self::PacketReturnType>::size;
    const typename Self::Index VectorizedSize = (numValuesToReduce / packetSize) * packetSize;
    typename Self::PacketReturnType paccum = reducer.template initializePacket<typename Self::PacketReturnType>();
    for (typename Self::Index j = 0; j < VectorizedSize; j += packetSize) {
      reducer.reducePacket(self.m_impl.template packet<Unaligned>(firstIndex + j), &paccum);
    }
    typename Self::CoeffReturnType accum = reducer.initialize();
    for (typename Self::Index j = VectorizedSize; j < numValuesToReduce; ++j) {
      reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
    }
    return reducer.finalizeBoth(accum, paccum);
  }
};

#if !defined(EIGEN_HIPCC) 
static const int kLeafSize = 1024;

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, false, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType
  reduce(const Self& self, typename Self::Index firstIndex,
         typename Self::Index numValuesToReduce, Op& reducer) {
    typename Self::CoeffReturnType accum = reducer.initialize();
    if (numValuesToReduce > kLeafSize) {
      const typename Self::Index half = numValuesToReduce / 2;
      reducer.reduce(reduce(self, firstIndex, half, reducer), &accum);
      reducer.reduce(
          reduce(self, firstIndex + half, numValuesToReduce - half, reducer),
          &accum);
    } else {
      for (typename Self::Index j = 0; j < numValuesToReduce; ++j) {
        reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
      }
    }
    return reducer.finalize(accum);
  }
};

template <typename Self, typename Op>
struct InnerMostDimReducer<Self, Op, true, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Self::CoeffReturnType
  reduce(const Self& self, typename Self::Index firstIndex,
         typename Self::Index numValuesToReduce, Op& reducer) {
    const typename Self::Index packetSize =
        internal::unpacket_traits<typename Self::PacketReturnType>::size;
    typename Self::CoeffReturnType accum = reducer.initialize();
    if (numValuesToReduce > packetSize * kLeafSize) {
      // Make sure the split point is aligned on a packet boundary.
      const typename Self::Index split =
          packetSize *
          divup(firstIndex + divup(numValuesToReduce, typename Self::Index(2)),
                packetSize);
      const typename Self::Index num_left =
          numext::mini(split - firstIndex, numValuesToReduce);
      reducer.reduce(reduce(self, firstIndex, num_left, reducer), &accum);
      if (num_left < numValuesToReduce) {
        reducer.reduce(
            reduce(self, split, numValuesToReduce - num_left, reducer), &accum);
      }
      return reducer.finalize(accum);
    } else {
      const typename Self::Index UnrollSize =
          (numValuesToReduce / (2*packetSize)) * 2*packetSize;
      const typename Self::Index VectorizedSize =
          (numValuesToReduce / packetSize) * packetSize;
      typename Self::PacketReturnType paccum =
          reducer.template initializePacket<typename Self::PacketReturnType>();
      typename Self::PacketReturnType paccum2 =
          reducer.template initializePacket<typename Self::PacketReturnType>();
      for (typename Self::Index j = 0; j < UnrollSize; j += packetSize * 2) {
        reducer.reducePacket(
            self.m_impl.template packet<Unaligned>(firstIndex + j), &paccum);
        reducer.reducePacket(
            self.m_impl.template packet<Unaligned>(firstIndex + j + packetSize),
            &paccum2);
      }
      for (typename Self::Index j = UnrollSize; j < VectorizedSize; j+= packetSize) {
        reducer.reducePacket(self.m_impl.template packet<Unaligned>(
                                 firstIndex + j), &paccum);
      }
      reducer.reducePacket(paccum2, &paccum);
      for (typename Self::Index j = VectorizedSize; j < numValuesToReduce;
           ++j) {
        reducer.reduce(self.m_impl.coeff(firstIndex + j), &accum);
      }
      return reducer.finalizeBoth(accum, paccum);
    }
  }
};
#endif
 
template <int DimIndex, typename Self, typename Op, bool vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct InnerMostDimPreserver {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self&, typename Self::Index, Op&, typename Self::PacketReturnType*) {
    eigen_assert(false && "should never be called");
  }
};

template <int DimIndex, typename Self, typename Op>
struct InnerMostDimPreserver<DimIndex, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::PacketReturnType* accum) {
    EIGEN_STATIC_ASSERT((DimIndex > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    for (typename Self::Index j = 0; j < self.m_reducedDims[DimIndex]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[DimIndex];
      InnerMostDimPreserver<DimIndex-1, Self, Op>::reduce(self, input, reducer, accum);
    }
  }
};

template <typename Self, typename Op>
struct InnerMostDimPreserver<0, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self& self, typename Self::Index firstIndex, Op& reducer, typename Self::PacketReturnType* accum) {
    for (typename Self::Index j = 0; j < self.m_reducedDims[0]; ++j) {
      const typename Self::Index input = firstIndex + j * self.m_reducedStrides[0];
      reducer.reducePacket(self.m_impl.template packet<Unaligned>(input), accum);
    }
  }
};
template <typename Self, typename Op>
struct InnerMostDimPreserver<-1, Self, Op, true> {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void reduce(const Self&, typename Self::Index, Op&, typename Self::PacketReturnType*) {
    eigen_assert(false && "should never be called");
  }
};

// Default full reducer
template <typename Self, typename Op, typename Device, bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct FullReducer {
  static const bool HasOptimizedImplementation = false;

  static EIGEN_DEVICE_FUNC void run(const Self& self, Op& reducer, const Device&, typename Self::EvaluatorPointerType output) {
    const typename Self::Index num_coeffs = array_prod(self.m_impl.dimensions());
    *output = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(self, 0, num_coeffs, reducer);
  }
};


#ifdef EIGEN_USE_THREADS
// Multithreaded full reducers
template <typename Self, typename Op,
          bool Vectorizable = (Self::InputPacketAccess && Self::ReducerTraits::PacketAccess)>
struct FullReducerShard {
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void run(const Self& self, typename Self::Index firstIndex,
                  typename Self::Index numValuesToReduce, Op& reducer,
                  typename Self::CoeffReturnType* output) {
    *output = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(
        self, firstIndex, numValuesToReduce, reducer);
  }
};

// Multithreaded full reducer
template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, ThreadPoolDevice, Vectorizable> {
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful;
  static const Index PacketSize =
      unpacket_traits<typename Self::PacketReturnType>::size;

  // launch one reducer per thread and accumulate the result.
  static void run(const Self& self, Op& reducer, const ThreadPoolDevice& device,
                  typename Self::CoeffReturnType* output) {
    typedef typename Self::Index Index;
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    if (num_coeffs == 0) {
      *output = reducer.finalize(reducer.initialize());
      return;
    }
    const TensorOpCost cost =
        self.m_impl.costPerCoeff(Vectorizable) +
        TensorOpCost(0, 0, internal::functor_traits<Op>::Cost, Vectorizable,
                     PacketSize);
    const int num_threads = TensorCostModel<ThreadPoolDevice>::numThreads(
        num_coeffs, cost, device.numThreads());
    if (num_threads == 1) {
      *output =
          InnerMostDimReducer<Self, Op, Vectorizable>::reduce(self, 0, num_coeffs, reducer);
      return;
    }
    const Index blocksize =
        std::floor<Index>(static_cast<float>(num_coeffs) / num_threads);
    const Index numblocks = blocksize > 0 ? num_coeffs / blocksize : 0;
    eigen_assert(num_coeffs >= numblocks * blocksize);

    Barrier barrier(internal::convert_index<unsigned int>(numblocks));
    MaxSizeVector<typename Self::CoeffReturnType> shards(numblocks, reducer.initialize());
    for (Index i = 0; i < numblocks; ++i) {
      device.enqueue_with_barrier(&barrier, &FullReducerShard<Self, Op, Vectorizable>::run,
                                  self, i * blocksize, blocksize, reducer,
                                  &shards[i]);
    }
    typename Self::CoeffReturnType finalShard;
    if (numblocks * blocksize < num_coeffs) {
      finalShard = InnerMostDimReducer<Self, Op, Vectorizable>::reduce(
          self, numblocks * blocksize, num_coeffs - numblocks * blocksize,
          reducer);
    } else {
      finalShard = reducer.initialize();
    }
    barrier.Wait();

    for (Index i = 0; i < numblocks; ++i) {
      reducer.reduce(shards[i], &finalShard);
    }
    *output = reducer.finalize(finalShard);
  }
};

#endif


// Default inner reducer
template <typename Self, typename Op, typename Device>
struct InnerReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};

// Default outer reducer
template <typename Self, typename Op, typename Device>
struct OuterReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};

#ifdef EIGEN_USE_SYCL
// Default Generic reducer
template <typename Self, typename Op, typename Device>
struct GenericReducer {
  static const bool HasOptimizedImplementation = false;

  EIGEN_DEVICE_FUNC static bool run(const Self&, Op&, const Device&, typename Self::CoeffReturnType*, typename Self::Index, typename Self::Index) {
    eigen_assert(false && "Not implemented");
    return true;
  }
};
#endif

#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
template <int B, int N, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernel(R, const S, I_, typename S::CoeffReturnType*, unsigned int*);


#if defined(EIGEN_HAS_GPU_FP16)
template <typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitFullReduxKernelHalfFloat(R, const S, I_, internal::packet_traits<half>::type*);
template <int B, int N, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernelHalfFloat(R, const S, I_, half*, internal::packet_traits<half>::type*);
template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernelHalfFloat(R, const S, I_, I_, half*);

#endif

template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);

template <int NPT, typename S, typename R, typename I_>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void OuterReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);
#endif

/**
 * For SYCL, the return type of the reduction is deduced from the initialize method of the given Op.
 * This allows the reduction to have a different type for the accumulator than the input data type.
 * If this is the case, the functor needs to have two reduce method: one for reducing an element of the input
 * with the accumulator and the other for reducing two accumulators.
 * Such a reducer can be useful for instance when the accumulator is a boolean or a bitset that checks for
 * some properties of the input.
 */
template <typename Op, typename CoeffReturnType>
struct ReductionReturnType {
#if defined(EIGEN_USE_SYCL)
  typedef typename remove_const<decltype(std::declval<Op>().initialize())>::type type;
#else
  typedef typename remove_const<CoeffReturnType>::type type;
#endif
};

}  // end namespace internal


template <typename Op, typename Dims, typename XprType,  template <class> class MakePointer_>
class TensorReductionOp : public TensorBase<TensorReductionOp<Op, Dims, XprType, MakePointer_>, ReadOnlyAccessors> {
  public:
    typedef typename Eigen::internal::traits<TensorReductionOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename internal::remove_const<typename XprType::CoeffReturnType>::type CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorReductionOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorReductionOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorReductionOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReductionOp(const XprType& expr, const Dims& dims) : m_expr(expr), m_dims(dims)
    { }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    TensorReductionOp(const XprType& expr, const Dims& dims, const Op& reducer) : m_expr(expr), m_dims(dims), m_reducer(reducer)
    { }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const XprType& expression() const { return m_expr; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Dims& dims() const { return m_dims; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Op& reducer() const { return m_reducer; }

  protected:
    typename XprType::Nested m_expr;
    const Dims m_dims;
    const Op m_reducer;
};

template<typename ArgType, typename Device>
struct TensorReductionEvaluatorBase;

// Eval as rvalue
template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_, typename Device>
struct TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device>
{
  typedef internal::reducer_traits<Op, Device> ReducerTraits;
  typedef Dims ReducedDims;
  typedef TensorReductionOp<Op, Dims, ArgType, MakePointer_> XprType;
  typedef typename XprType::Index Index;
  typedef ArgType ChildType;
  typedef typename TensorEvaluator<ArgType, Device>::Dimensions InputDimensions;
  static const int NumInputDims = internal::array_size<InputDimensions>::value;
  static const int NumReducedDims = internal::array_size<Dims>::value;
  static const int NumOutputDims = NumInputDims - NumReducedDims;
  typedef typename internal::conditional<NumOutputDims==0, Sizes<>, DSizes<Index, NumOutputDims> >::type Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> Self;
  static const bool InputPacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess;
  typedef typename internal::ReductionReturnType<Op, typename XprType::CoeffReturnType>::type CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const Index PacketSize = PacketType<CoeffReturnType, Device>::size;

  typedef typename Eigen::internal::traits<XprType>::PointerType TensorPointerType;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

    // Subset of strides of the input tensor for the non-reduced dimensions.
  // Indexed by output dimensions.
  static const int NumPreservedStrides = max_n_1<NumOutputDims>::size;

  enum {
    IsAligned = false,
    PacketAccess = Self::InputPacketAccess && ReducerTraits::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = true,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  static const bool ReducingInnerMostDims = internal::are_inner_most_dims<Dims, NumInputDims, Layout>::value;
  static const bool PreservingInnerMostDims = internal::preserve_inner_most_dims<Dims, NumInputDims, Layout>::value;
  static const bool RunningFullReduction = (NumOutputDims==0);

  EIGEN_STRONG_INLINE TensorReductionEvaluatorBase(const XprType& op, const Device& device)
      : m_impl(op.expression(), device), m_reducer(op.reducer()), m_result(NULL), m_device(device)
  {
    EIGEN_STATIC_ASSERT((NumInputDims >= NumReducedDims), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((!ReducingInnerMostDims | !PreservingInnerMostDims | (NumReducedDims == NumInputDims)),
                        YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Build the bitmap indicating if an input dimension is reduced or not.
    for (int i = 0; i < NumInputDims; ++i) {
      m_reduced[i] = false;
    }
    for (int i = 0; i < NumReducedDims; ++i) {
      eigen_assert(op.dims()[i] >= 0);
      eigen_assert(op.dims()[i] < NumInputDims);
      m_reduced[op.dims()[i]] = true;
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    internal::DimInitializer<Dimensions>::run(input_dims, m_reduced, &m_dimensions, &m_reducedDims);

    // Precompute output strides.
    if (NumOutputDims > 0) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        m_outputStrides[0] = 1;
        for (int i = 1; i < NumOutputDims; ++i) {
          m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
          m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i]);
        }
      } else {
        m_outputStrides[NumOutputDims - 1] = 1;
        for (int i = NumOutputDims - 2; i >= 0; --i) {
          m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
          m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(m_outputStrides[i]);
        }
      }
    }

    // Precompute input strides.
    if (NumInputDims > 0) {
      array<Index, NumInputDims> input_strides;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        input_strides[0] = 1;
        for (int i = 1; i < NumInputDims; ++i) {
          input_strides[i] = input_strides[i-1] * input_dims[i-1];
        }
      } else {
        input_strides.back() = 1;
        for (int i = NumInputDims - 2; i >= 0; --i) {
          input_strides[i] = input_strides[i + 1] * input_dims[i + 1];
        }
      }

      int outputIndex = 0;
      int reduceIndex = 0;
      for (int i = 0; i < NumInputDims; ++i) {
        if (m_reduced[i]) {
          m_reducedStrides[reduceIndex] = input_strides[i];
          ++reduceIndex;
        } else {
          m_preservedStrides[outputIndex] = input_strides[i];
          m_output_to_input_dim_map[outputIndex] = i;
          ++outputIndex;
        }
      }
    }

    // Special case for full reductions
    if (NumOutputDims == 0) {
      m_preservedStrides[0] = internal::array_prod(input_dims);
    }

    m_numValuesToReduce =
        NumOutputDims == 0
            ? internal::array_prod(input_dims)
            : (static_cast<int>(Layout) == static_cast<int>(ColMajor))
                  ? m_preservedStrides[0]
                  : m_preservedStrides[NumOutputDims - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE
  bool evalSubExprsIfNeededCommon(EvaluatorPointerType data) {
    // Use the FullReducer if possible.
    if ((RunningFullReduction && RunningOnSycl) ||(RunningFullReduction &&
        internal::FullReducer<Self, Op, Device>::HasOptimizedImplementation &&
        ((RunningOnGPU && (m_device.majorDeviceVersion() >= 3)) ||
         !RunningOnGPU))) {
      bool need_assign = false;
      if (!data) {
        m_result = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType))));
        data = m_result;
        need_assign = true;
      }
      Op reducer(m_reducer);
      internal::FullReducer<Self, Op, Device>::run(*this, reducer, m_device, data);
      return need_assign;
    }

    // Attempt to use an optimized reduction.
    else if ((RunningOnGPU && (m_device.majorDeviceVersion() >= 3)) || (RunningOnSycl)) {
      bool reducing_inner_dims = true;
      for (int i = 0; i < NumReducedDims; ++i) {
        if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
          reducing_inner_dims &= m_reduced[i];
        } else {
          reducing_inner_dims &= m_reduced[NumInputDims - 1 - i];
        }
      }
      if (internal::InnerReducer<Self, Op, Device>::HasOptimizedImplementation &&
          (reducing_inner_dims || ReducingInnerMostDims)) {
        const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
        const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
        if (!data) {
          if ((num_coeffs_to_preserve < 1024 && num_values_to_reduce > num_coeffs_to_preserve && num_values_to_reduce > 128) || (RunningOnSycl)) {
            data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
            m_result = data;
          }
          else {
            return true;
          }
        }
        Op reducer(m_reducer);
        // For SYCL this if always return false
        if (internal::InnerReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve)) {
          if (m_result) {
            m_device.deallocate_temp(m_result);
            m_result = NULL;
          }
          return true;
        } else {
          return (m_result != NULL);
        }
      }

      bool preserving_inner_dims = true;
      for (int i = 0; i < NumReducedDims; ++i) {
        if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
          preserving_inner_dims &= m_reduced[NumInputDims - 1 - i];
        } else {
          preserving_inner_dims &= m_reduced[i];
        }
      }
      if (internal::OuterReducer<Self, Op, Device>::HasOptimizedImplementation &&
          preserving_inner_dims) {
        const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
        const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
        if (!data) {
          if ((num_coeffs_to_preserve < 1024 && num_values_to_reduce > num_coeffs_to_preserve && num_values_to_reduce > 32) || (RunningOnSycl)) {
            data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
            m_result = data;
          }
          else {
            return true;
          }
        }
        Op reducer(m_reducer);
        // For SYCL this if always return false
        if (internal::OuterReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve)) {
          if (m_result) {
            m_device.deallocate_temp(m_result);
            m_result = NULL;
          }
          return true;
        } else {
          return (m_result != NULL);
        }
      }
      #if defined(EIGEN_USE_SYCL)
      // If there is no Optimised version for SYCL, the reduction expression 
      // must break into two subexpression and use the SYCL generic Reducer on the device.
      if(RunningOnSycl) {
         const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
         const Index num_coeffs_to_preserve = internal::array_prod(m_dimensions);
         if (!data) {
           data = static_cast<EvaluatorPointerType>(m_device.get((CoeffReturnType*)m_device.allocate_temp(sizeof(CoeffReturnType) * num_coeffs_to_preserve)));
           m_result = data;
         }
         Op reducer(m_reducer);
         internal::GenericReducer<Self, Op, Device>::run(*this, reducer, m_device, data, num_values_to_reduce, num_coeffs_to_preserve);
         return (m_result != NULL);
       }
      #endif
    }
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE
      void
      evalSubExprsIfNeededAsync(EvaluatorPointerType data,
                                EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(NULL, [this, data, done](bool) {
      done(evalSubExprsIfNeededCommon(data));
    });
  }
#endif

  EIGEN_STRONG_INLINE
  bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return evalSubExprsIfNeededCommon(data);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
    if (m_result) {
      m_device.deallocate_temp(m_result);
      m_result = NULL;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (( RunningFullReduction || RunningOnGPU) && m_result ) {
      return *(m_result + index);
    }
    Op reducer(m_reducer);
    if (ReducingInnerMostDims || RunningFullReduction) {
      const Index num_values_to_reduce =
        (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_preservedStrides[0] : m_preservedStrides[NumPreservedStrides - 1];
      return internal::InnerMostDimReducer<Self, Op>::reduce(*this, firstInput(index),
                                                             num_values_to_reduce, reducer);
    } else {
      typename Self::CoeffReturnType accum = reducer.initialize();
      internal::GenericDimReducer<NumReducedDims-1, Self, Op>::reduce(*this, firstInput(index), reducer, &accum);
      return reducer.finalize(accum);
    }
  }

  // TODO(bsteiner): provide a more efficient implementation.
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index + PacketSize - 1 < Index(internal::array_prod(dimensions())));

    if (RunningOnGPU && m_result) {
      return internal::pload<PacketReturnType>(m_result + index);
    }

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    if (ReducingInnerMostDims) {
      const Index num_values_to_reduce =
        (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? m_preservedStrides[0] : m_preservedStrides[NumPreservedStrides - 1];
      const Index firstIndex = firstInput(index);
      for (Index i = 0; i < PacketSize; ++i) {
        Op reducer(m_reducer);
        values[i] = internal::InnerMostDimReducer<Self, Op>::reduce(*this, firstIndex + i * num_values_to_reduce,
                                                                    num_values_to_reduce, reducer);
      }
    } else if (PreservingInnerMostDims) {
      const Index firstIndex = firstInput(index);
      const int innermost_dim = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? 0 : NumOutputDims - 1;
      // TBD: extend this the the n innermost dimensions that we preserve.
      if (((firstIndex % m_dimensions[innermost_dim]) + PacketSize - 1) < m_dimensions[innermost_dim]) {
        Op reducer(m_reducer);
        typename Self::PacketReturnType accum = reducer.template initializePacket<typename Self::PacketReturnType>();
        internal::InnerMostDimPreserver<NumReducedDims-1, Self, Op>::reduce(*this, firstIndex, reducer, &accum);
        return reducer.finalizePacket(accum);
      } else {
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = coeff(index + i);
        }
      }
    } else {
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = coeff(index + i);
      }
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  // Must be called after evalSubExprsIfNeeded().
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    if (RunningFullReduction && m_result) {
      return TensorOpCost(sizeof(CoeffReturnType), 0, 0, vectorized, PacketSize);
    } else {
      const Index num_values_to_reduce = internal::array_prod(m_reducedDims);
      const double compute_cost = num_values_to_reduce * internal::functor_traits<Op>::Cost;
      return m_impl.costPerCoeff(vectorized) * num_values_to_reduce +
          TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
    }
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return m_result; }
  EIGEN_DEVICE_FUNC const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }
  EIGEN_DEVICE_FUNC const Device& device() const { return m_device; }
#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_result.bind(cgh);
  }
#endif

  private:
  template <int, typename, typename> friend struct internal::GenericDimReducer;
  template <typename, typename, bool, bool> friend struct internal::InnerMostDimReducer;
  template <int, typename, typename, bool> friend struct internal::InnerMostDimPreserver;
  template <typename S, typename O, typename D, bool V> friend struct internal::FullReducer;
#ifdef EIGEN_USE_THREADS
  template <typename S, typename O, bool V> friend struct internal::FullReducerShard;
#endif
#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
  template <int B, int N, typename S, typename R, typename I_> KERNEL_FRIEND void internal::FullReductionKernel(R, const S, I_, typename S::CoeffReturnType*, unsigned int*);
#if defined(EIGEN_HAS_GPU_FP16)
  template <typename S, typename R, typename I_> KERNEL_FRIEND void internal::ReductionInitFullReduxKernelHalfFloat(R, const S, I_, internal::packet_traits<Eigen::half>::type*);
  template <int B, int N, typename S, typename R, typename I_> KERNEL_FRIEND void internal::FullReductionKernelHalfFloat(R, const S, I_, half*, internal::packet_traits<Eigen::half>::type*);
  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::InnerReductionKernelHalfFloat(R, const S, I_, I_, half*);
#endif
  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::InnerReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);

  template <int NPT, typename S, typename R, typename I_> KERNEL_FRIEND void internal::OuterReductionKernel(R, const S, I_, I_, typename S::CoeffReturnType*);
#endif

#if defined(EIGEN_USE_SYCL)
 template < typename Evaluator_, typename Op__> friend class TensorSycl::internal::GenericNondeterministicReducer;
 // SYCL need the Generic reducer for the case the recution algorithm is neither inner, outer, and full reducer
 template <typename, typename, typename> friend struct internal::GenericReducer;
#endif


  template <typename S, typename O, typename D> friend struct internal::InnerReducer;

  struct BlockIteratorState {
    Index input_dim;
    Index output_size;
    Index output_count;
  };

  // Returns the Index in the input tensor of the first value that needs to be
  // used to compute the reduction at output index "index".
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    if (ReducingInnerMostDims) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        return index * m_preservedStrides[0];
      } else {
        return index * m_preservedStrides[NumPreservedStrides - 1];
      }
    }
    // TBD: optimize the case where we preserve the innermost dimensions.
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumOutputDims - 1; i > 0; --i) {
        // This is index_i in the output tensor.
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (PreservingInnerMostDims) {
        eigen_assert(m_preservedStrides[0] == 1);
        startInput += index;
      } else {
        startInput += index * m_preservedStrides[0];
      }
    } else {
      for (int i = 0; i < NumOutputDims - 1; ++i) {
        // This is index_i in the output tensor.
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      if (PreservingInnerMostDims) {
        eigen_assert(m_preservedStrides[NumPreservedStrides - 1] == 1);
        startInput += index;
      } else {
        startInput += index * m_preservedStrides[NumPreservedStrides - 1];
      }
    }
    return startInput;
  }

  // Bitmap indicating if an input dimension is reduced or not.
  array<bool, NumInputDims> m_reduced;
  // Dimensions of the output of the operation.
  Dimensions m_dimensions;
  // Precomputed strides for the output tensor.
  array<Index, NumOutputDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumOutputDims> m_fastOutputStrides;
  array<Index, NumPreservedStrides> m_preservedStrides;
  // Map from output to input dimension index.
  array<Index, NumOutputDims> m_output_to_input_dim_map;
  // How many values go into each reduction
  Index m_numValuesToReduce;

  // Subset of strides of the input tensor for the reduced dimensions.
  // Indexed by reduced dimensions.
  array<Index, NumReducedDims> m_reducedStrides;
  // Size of the input dimensions that are reduced.
  // Indexed by reduced dimensions.
  array<Index, NumReducedDims> m_reducedDims;

  // Evaluator for the input expression.
  TensorEvaluator<ArgType, Device> m_impl;

  // Operation to apply for computing the reduction.
  Op m_reducer;

  // For full reductions
#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))
  static const bool RunningOnGPU = internal::is_same<Device, Eigen::GpuDevice>::value;
  static const bool RunningOnSycl = false;
#elif defined(EIGEN_USE_SYCL)
static const bool RunningOnSycl = internal::is_same<typename internal::remove_all<Device>::type, Eigen::SyclDevice>::value;
static const bool RunningOnGPU = false;
#else
  static const bool RunningOnGPU = false;
  static const bool RunningOnSycl = false;
#endif
  EvaluatorPointerType m_result;

  const Device EIGEN_DEVICE_REF m_device;
};

template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_, typename Device>
struct TensorEvaluator<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device>
: public TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> {
  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Device> Base;
  EIGEN_STRONG_INLINE TensorEvaluator(const typename Base::XprType& op, const Device& device) : Base(op, device){}
};


template<typename Op, typename Dims, typename ArgType, template <class> class MakePointer_>
struct TensorEvaluator<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice>
: public TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice> {

  typedef TensorReductionEvaluatorBase<const TensorReductionOp<Op, Dims, ArgType, MakePointer_>, Eigen::SyclDevice> Base;
  EIGEN_STRONG_INLINE TensorEvaluator(const typename Base::XprType& op, const Eigen::SyclDevice& device) : Base(op, device){}
  // The coeff function in the base the recursive method which is not an standard layout and cannot be used in the SYCL kernel
  //Therefore the coeff function should be overridden by for SYCL kernel
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Base::CoeffReturnType coeff(typename Base::Index index) const {
    return *(this->data() + index);
  }
  // The packet function in the base the recursive method which is not an standard layout and cannot be used in the SYCL kernel
  //Therefore the packet function should be overridden by for SYCL kernel
  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename Base::PacketReturnType packet(typename Base::Index index) const {
    return internal::pload<typename Base::PacketReturnType>(this->data() + index);
  }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionCuda.h <==

#if defined(__clang__) || defined(__GNUC__)
#warning "Deprecated header file, please either include the main Eigen/CXX11/Tensor header or the respective TensorReductionGpu.h file"
#endif

#include "TensorReductionGpu.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionGpu.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H
#define EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H

namespace Eigen {
namespace internal {


#if defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)
// Full reducers for GPU, don't vectorize for now

// Reducer function that enables multiple gpu thread to safely accumulate at the same
// output address. It basically reads the current value of the output variable, and
// attempts to update it with the new value. If in the meantime another gpu thread
// updated the content of the output address it will try again.
template <typename T, typename R>
__device__ EIGEN_ALWAYS_INLINE void atomicReduce(T* output, T accum, R& reducer) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  if (sizeof(T) == 4)
  {
    unsigned int oldval = *reinterpret_cast<unsigned int*>(output);
    unsigned int newval = oldval;
    reducer.reduce(accum, reinterpret_cast<T*>(&newval));
    if (newval == oldval) {
      return;
    }
    unsigned int readback;
    while ((readback = atomicCAS((unsigned int*)output, oldval, newval)) != oldval) {
      oldval = readback;
      newval = oldval;
      reducer.reduce(accum, reinterpret_cast<T*>(&newval));
      if (newval == oldval) {
        return;
      }
    }
  }
  else if (sizeof(T) == 8) {
    unsigned long long oldval = *reinterpret_cast<unsigned long long*>(output);
    unsigned long long newval = oldval;
    reducer.reduce(accum, reinterpret_cast<T*>(&newval));
    if (newval == oldval) {
      return;
    }
    unsigned long long readback;
    while ((readback = atomicCAS((unsigned long long*)output, oldval, newval)) != oldval) {
      oldval = readback;
      newval = oldval;
      reducer.reduce(accum, reinterpret_cast<T*>(&newval));
      if (newval == oldval) {
        return;
      }
    }
  }
  else {
    gpu_assert(0 && "Wordsize not supported");
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}

// We extend atomicExch to support extra data types
template <typename Type>
__device__ inline Type atomicExchCustom(Type* address, Type val) {
  return atomicExch(address, val);
}

template <>
__device__ inline double atomicExchCustom(double* address, double val) {
  unsigned long long int* address_as_ull = reinterpret_cast<unsigned long long int*>(address);
  return __longlong_as_double(atomicExch(address_as_ull, __double_as_longlong(val)));
}

#ifdef EIGEN_HAS_GPU_FP16
template <typename R>
__device__ inline void atomicReduce(half2* output, half2 accum, R& reducer) {
  unsigned int oldval = *reinterpret_cast<unsigned int*>(output);
  unsigned int newval = oldval;
  reducer.reducePacket(accum, reinterpret_cast<half2*>(&newval));
  if (newval == oldval) {
    return;
  }
  unsigned int readback;
  while ((readback = atomicCAS((unsigned int*)output, oldval, newval)) != oldval) {
    oldval = readback;
    newval = oldval;
    reducer.reducePacket(accum, reinterpret_cast<half2*>(&newval));
    if (newval == oldval) {
      return;
    }
  }
}
// reduction should be associative since reduction is not atomic in wide vector but atomic in half2 operations
template <typename R>
__device__ inline void atomicReduce(Packet4h2* output, Packet4h2 accum, R& reducer) {
  half2* houtput=reinterpret_cast<half2*>(output);
  half2* haccum=reinterpret_cast<half2*>(&accum);
  for(int i=0;i<4;++i){
    atomicReduce(houtput+i,*(haccum+i),reducer);
  }
}
#endif  // EIGEN_HAS_GPU_FP16

template <>
__device__ inline void atomicReduce(float* output, float accum, SumReducer<float>&) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  atomicAdd(output, accum);
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}


template <typename CoeffType, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitKernel(const CoeffType val, Index num_preserved_coeffs, CoeffType* output) {
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  const Index num_threads = blockDim.x * gridDim.x;
  for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
    output[i] = val;
  }
}


template <int BlockSize, int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernel(Reducer reducer, const Self input, Index num_coeffs,
                                    typename Self::CoeffReturnType* output, unsigned int* semaphore) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  // Initialize the output value
  const Index first_index = blockIdx.x * BlockSize * NumPerThread + threadIdx.x;
  if (gridDim.x == 1) {
    if (first_index == 0) {
      *output = reducer.initialize();
    }
  }
  else {
    if (threadIdx.x == 0) {
      unsigned int block = atomicCAS(semaphore, 0u, 1u);
      if (block == 0) {
        // We're the first block to run, initialize the output value
        atomicExchCustom(output, reducer.initialize());
        __threadfence();
        atomicExch(semaphore, 2u);
      }
      else {
        // Wait for the first block to initialize the output value.
        // Use atomicCAS here to ensure that the reads aren't cached
        unsigned int val;
        do {
          val = atomicCAS(semaphore, 2u, 2u);
        }
        while (val < 2u);
      }
    }
  }

  __syncthreads();

  eigen_assert(gridDim.x == 1 || *semaphore >= 2u);

  typename Self::CoeffReturnType accum = reducer.initialize();
  Index max_iter = numext::mini<Index>(num_coeffs - first_index, NumPerThread*BlockSize);
  for (Index i = 0; i < max_iter; i+=BlockSize) {
    const Index index = first_index + i;
    eigen_assert(index < num_coeffs);
    typename Self::CoeffReturnType val = input.m_impl.coeff(index);
    reducer.reduce(val, &accum);
  }

#pragma unroll
  for (int offset = warpSize/2; offset > 0; offset /= 2) {
  #if defined(EIGEN_HIPCC)
    // use std::is_floating_point to determine the type of reduced_val 
    // This is needed because when Type == double, hipcc will give a "call to __shfl_down is ambguous" error 
    // and list the float and int versions of __shfl_down as the candidate functions. 
    if (std::is_floating_point<typename Self::CoeffReturnType>::value) {
      reducer.reduce(__shfl_down(static_cast<float>(accum), offset, warpSize), &accum);
    } else {
      reducer.reduce(__shfl_down(static_cast<int>(accum), offset, warpSize), &accum);
    }
  #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    reducer.reduce(__shfl_down(accum, offset, warpSize), &accum);
  #else
    reducer.reduce(__shfl_down_sync(0xFFFFFFFF, accum, offset, warpSize), &accum);
  #endif
  }

  if ((threadIdx.x & (warpSize - 1)) == 0) {
    atomicReduce(output, accum, reducer);
  }

  if (gridDim.x > 1 && threadIdx.x == 0) {
    // Let the last block reset the semaphore
    atomicInc(semaphore, gridDim.x + 1);
#if defined(EIGEN_HIPCC)
    __threadfence_system();
#endif
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}


#ifdef EIGEN_HAS_GPU_FP16
template <typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitFullReduxKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs,
                                                      packet_traits<Eigen::half>::type* scratch) {
  eigen_assert(blockDim.x == 1);
  eigen_assert(gridDim.x == 1);
  typedef packet_traits<Eigen::half>::type packet_type;
  Index packet_remainder =
      num_coeffs % Index(unpacket_traits<packet_type>::size);
  if (packet_remainder != 0) {
    half2* h2scratch = reinterpret_cast<half2*>(scratch);
    for (Index i = num_coeffs - packet_remainder; i + 2 <= num_coeffs; i += 2) {
      *h2scratch =
          __halves2half2(input.m_impl.coeff(i), input.m_impl.coeff(i + 1));
      h2scratch++;
    }
    if ((num_coeffs & 1) != 0) {
      half lastCoeff = input.m_impl.coeff(num_coeffs - 1);
      *h2scratch = __halves2half2(lastCoeff, reducer.initialize());
    }
  } else {
    *scratch = reducer.template initializePacket<packet_type>();
  }
}

template <typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionInitKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs, half* output) {
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  const Index num_threads = blockDim.x * gridDim.x;
  typedef typename packet_traits<Eigen::half>::type PacketType;

  const Index num_packets =
      num_coeffs / Index(unpacket_traits<PacketType>::size);
  PacketType* p_output = reinterpret_cast<PacketType*>(output);
  for (Index i = thread_id; i < num_packets; i += num_threads) {
    p_output[i] = reducer.template initializePacket<PacketType>();
  }
  Index packet_remainder =
      num_coeffs % Index(unpacket_traits<PacketType>::size);
  if (thread_id < packet_remainder) {
    output[num_coeffs - packet_remainder + thread_id] = reducer.initialize();
  }
}

template <int BlockSize, int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void FullReductionKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs,
                                    half* output, packet_traits<Eigen::half>::type* scratch) {
  typedef typename packet_traits<Eigen::half>::type PacketType;
  const int packet_width = unpacket_traits<PacketType>::size;
  eigen_assert(NumPerThread % packet_width == 0);
  const Index first_index =
      blockIdx.x * BlockSize * NumPerThread + packet_width * threadIdx.x;

  // Initialize the output value if it wasn't initialized by the ReductionInitKernel

  if (gridDim.x == 1) {
    if (first_index == 0) {
      int rem = num_coeffs % packet_width;
      if (rem != 0) {
        half2* p_scratch = reinterpret_cast<half2*>(scratch);
        *scratch = reducer.template initializePacket<PacketType>();
        for (int i = 0; i < rem / 2; i++) {
          *p_scratch = __halves2half2(
              input.m_impl.coeff(num_coeffs - packet_width + 2 * i),
              input.m_impl.coeff(num_coeffs - packet_width + 2 * i + 1));
          p_scratch++;
        }
        if ((num_coeffs & 1) != 0) {
          half last = input.m_impl.coeff(num_coeffs - 1);
          *p_scratch = __halves2half2(last, reducer.initialize());
        }
      } else {
        *scratch = reducer.template initializePacket<PacketType>();
      }
    }
    __syncthreads();
  }

  PacketType accum = reducer.template initializePacket<PacketType>();
  const Index max_iter =
      numext::mini<Index>((num_coeffs - first_index) / packet_width,
                          NumPerThread * BlockSize / packet_width);
  for (Index i = 0; i < max_iter; i += BlockSize) {
    const Index index = first_index + packet_width * i;
    eigen_assert(index + packet_width < num_coeffs);
    PacketType val = input.m_impl.template packet<Unaligned>(index);
    reducer.reducePacket(val, &accum);
  }

#pragma unroll
  for (int offset = warpSize/2; offset > 0; offset /= 2) {
  #if defined(EIGEN_HIPCC)
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      // FIXME : remove this workaround once we have native half/half2 support for __shfl_down
      union { int i; half2 h; } wka_in, wka_out;
      wka_in.h = hacc[i];
      wka_out.i = __shfl_down(wka_in.i, offset, warpSize);
      hr[i] = wka_out.h;
    }
    reducer.reducePacket(r1, &accum);
  #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      hr[i] = __shfl_down(hacc[i], offset, warpSize);
    }
    reducer.reducePacket(r1, &accum);
  #else
    PacketType r1;
    half2* hr = reinterpret_cast<half2*>(&r1);
    half2* hacc = reinterpret_cast<half2*>(&accum);
    for (int i = 0; i < packet_width / 2; i++) {
      hr[i] = __shfl_down_sync(0xFFFFFFFF, hacc[i], (unsigned)offset, warpSize);
    }
    reducer.reducePacket(r1, &accum);

  #endif
  }

  if ((threadIdx.x & (warpSize - 1)) == 0) {
    atomicReduce(scratch, accum, reducer);
  }

  __syncthreads();
  half2* rv1 = reinterpret_cast<half2*>(scratch);
  if (packet_width > 2) {
    reducer.reducePacket(rv1[2], rv1);
    reducer.reducePacket(rv1[3], rv1 + 1);
    reducer.reducePacket(rv1[1], rv1);
  }
  if (gridDim.x == 1) {
    if (first_index == 0) {
      half tmp = __low2half(*rv1);
      reducer.reduce(__high2half(*rv1), &tmp);
      *output = tmp;
    }
  }
}

template <typename Op>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ReductionCleanupKernelHalfFloat(Op reducer, half* output, packet_traits<Eigen::half>::type* scratch) {
  eigen_assert(threadIdx.x == 1);
  half2* pscratch = reinterpret_cast<half2*>(scratch);
  half tmp = __float2half(0.f);
  typedef packet_traits<Eigen::half>::type packet_type;
  for (int i = 0; i < unpacket_traits<packet_type>::size; i += 2) {
    reducer.reduce(__low2half(*pscratch), &tmp);
    reducer.reduce(__high2half(*pscratch), &tmp);
    pscratch++;
  }
  *output = tmp;
}

#endif // EIGEN_HAS_GPU_FP16

template <typename Self, typename Op, typename OutputType, bool PacketAccess, typename Enabled = void>
struct FullReductionLauncher {
  static void run(const Self&, Op&, const GpuDevice&, OutputType*, typename Self::Index) {
    gpu_assert(false && "Should only be called on doubles, floats and half floats");
  }
};

// Specialization for float and double
template <typename Self, typename Op, typename OutputType, bool PacketAccess>
struct FullReductionLauncher<
    Self, Op, OutputType, PacketAccess,
    typename internal::enable_if<
      internal::is_same<float, OutputType>::value ||
      internal::is_same<double, OutputType>::value,
    void>::type> {
  static void run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs) {

    typedef typename Self::Index Index;
    const int block_size = 256;
    const int num_per_thread = 128;
    const int num_blocks = divup<int>(num_coeffs, block_size * num_per_thread);

    unsigned int* semaphore = NULL;
    if (num_blocks > 1) {
      semaphore = device.semaphore();
    }

    LAUNCH_GPU_KERNEL((FullReductionKernel<block_size, num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs, output, semaphore);
  }
};

#ifdef EIGEN_HAS_GPU_FP16
template <typename Self, typename Op>
struct FullReductionLauncher<Self, Op, Eigen::half, false> {
  static void run(const Self&, Op&, const GpuDevice&, half*, typename Self::Index) {
    gpu_assert(false && "Should not be called since there is no packet accessor");
  }
};

template <typename Self, typename Op>
struct FullReductionLauncher<Self, Op, Eigen::half, true> {
  static void run(const Self& self, Op& reducer, const GpuDevice& device, half* output, typename Self::Index num_coeffs) {
    typedef typename Self::Index Index;
    typedef typename packet_traits<Eigen::half>::type PacketType;

    const int block_size = 256;
    const int num_per_thread = 128;
    const int num_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    PacketType* scratch = static_cast<PacketType*>(device.scratchpad());
    // half2* scratch = static_cast<half2*>(device.scratchpad());

    if (num_blocks > 1) {
      // We initialize the output and the scrathpad outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      LAUNCH_GPU_KERNEL((ReductionInitFullReduxKernelHalfFloat<Self, Op, Index>),
                         1, 1, 0, device, reducer, self, num_coeffs, scratch);
    }

    LAUNCH_GPU_KERNEL((FullReductionKernelHalfFloat<block_size, num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs, output, scratch);

    if (num_blocks > 1) {
      LAUNCH_GPU_KERNEL((ReductionCleanupKernelHalfFloat<Op>),
                         1, 1, 0, device, reducer, output, scratch);
    }
  }
};
#endif // EIGEN_HAS_GPU_FP16


template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, GpuDevice, Vectorizable> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple cases
  // of doubles, floats and half floats
#ifdef EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
      (internal::is_same<typename Self::CoeffReturnType, float>::value ||
       internal::is_same<typename Self::CoeffReturnType, double>::value ||
       (internal::is_same<typename Self::CoeffReturnType, Eigen::half>::value && reducer_traits<Op, GpuDevice>::PacketAccess));
#else // EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                 internal::is_same<typename Self::CoeffReturnType, double>::value);
#endif // EIGEN_HAS_GPU_FP16

  template <typename OutputType>
  static void run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output) {
    gpu_assert(HasOptimizedImplementation && "Should only be called on doubles, floats or half floats");
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    // Don't crash when we're called with an input tensor of size 0.
    if (num_coeffs == 0) {
      return;
    }

    FullReductionLauncher<Self, Op, OutputType, reducer_traits<Op, GpuDevice>::PacketAccess>::run(self, reducer, device, output, num_coeffs);
  }
};


template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernel(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                         typename Self::CoeffReturnType* output) {
#if (defined(EIGEN_HIP_DEVICE_COMPILE) && defined(__HIP_ARCH_HAS_WARP_SHUFFLE__)) || (EIGEN_CUDA_ARCH >= 300)
  typedef typename Self::CoeffReturnType Type;
  eigen_assert(blockDim.y == 1);
  eigen_assert(blockDim.z == 1);
  eigen_assert(gridDim.y == 1);
  eigen_assert(gridDim.z == 1);

  const int unroll_times = 16;
  eigen_assert(NumPerThread % unroll_times == 0);

  const Index input_col_blocks = divup<Index>(num_coeffs_to_reduce, blockDim.x * NumPerThread);
  const Index num_input_blocks = input_col_blocks * num_preserved_coeffs;

  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;

  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  for (Index i = blockIdx.x; i < num_input_blocks; i += gridDim.x) {
    const Index row = i / input_col_blocks;

    if (row < num_preserved_coeffs) {
      const Index col_block = i % input_col_blocks;
      const Index col_begin = col_block * blockDim.x * NumPerThread + threadIdx.x;

      Type reduced_val = reducer.initialize();

      for (Index j = 0; j < NumPerThread; j += unroll_times) {
        const Index last_col = col_begin + blockDim.x * (j + unroll_times - 1);
        if (last_col >= num_coeffs_to_reduce) {
          for (Index col = col_begin + blockDim.x * j; col < num_coeffs_to_reduce; col += blockDim.x) {
            const Type val = input.m_impl.coeff(row * num_coeffs_to_reduce + col);
            reducer.reduce(val, &reduced_val);
          }
          break;
        } else {
          // Faster version of the loop with no branches after unrolling.
#pragma unroll
          for (int k = 0; k < unroll_times; ++k) {
            const Index col = col_begin + blockDim.x * (j + k);
            reducer.reduce(input.m_impl.coeff(row * num_coeffs_to_reduce + col), &reduced_val);
          }
        }
      }

#pragma unroll
      for (int offset = warpSize/2; offset > 0; offset /= 2) {
      #if defined(EIGEN_HIPCC)
        // use std::is_floating_point to determine the type of reduced_val 
       // This is needed because when Type == double, hipcc will give a "call to __shfl_down is ambguous" error 
       // and list the float and int versions of __shfl_down as the candidate functions. 
        if (std::is_floating_point<Type>::value) {
          reducer.reduce(__shfl_down(static_cast<float>(reduced_val), offset), &reduced_val);
        } else {
          reducer.reduce(__shfl_down(static_cast<int>(reduced_val), offset), &reduced_val);
        }
      #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
        reducer.reduce(__shfl_down(reduced_val, offset), &reduced_val);
      #else
        reducer.reduce(__shfl_down_sync(0xFFFFFFFF, reduced_val, offset), &reduced_val);
      #endif
      }

      if ((threadIdx.x & (warpSize - 1)) == 0) {
        atomicReduce(&(output[row]), reduced_val, reducer);
      }
    }
  }
#else // EIGEN_CUDA_ARCH >= 300
  gpu_assert(0 && "Shouldn't be called on unsupported device");
#endif // EIGEN_CUDA_ARCH >= 300
}

#ifdef EIGEN_HAS_GPU_FP16

template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void InnerReductionKernelHalfFloat(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                              half* output) {
  eigen_assert(blockDim.y == 1);
  eigen_assert(blockDim.z == 1);
  eigen_assert(gridDim.y == 1);
  eigen_assert(gridDim.z == 1);

  typedef typename packet_traits<Eigen::half>::type PacketType;
  const int packet_width = unpacket_traits<PacketType>::size;
  const int unroll_times = 16 / packet_width;
  eigen_assert(NumPerThread % unroll_times == 0);
  eigen_assert(unroll_times % 2 == 0);

  const Index input_col_blocks = divup<Index>(num_coeffs_to_reduce, blockDim.x * NumPerThread * 2);
  const Index num_input_blocks = divup<Index>(input_col_blocks * num_preserved_coeffs, 2);

  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;

  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    Index i = packet_width * thread_id;
    for (; i + packet_width <= num_preserved_coeffs;
         i += packet_width * num_threads) {
      PacketType* poutput = reinterpret_cast<PacketType*>(output + i);
      *poutput = reducer.template initializePacket<PacketType>();
    }
    if (i < num_preserved_coeffs) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  for (Index i = blockIdx.x; i < num_input_blocks; i += gridDim.x) {
    const Index row = 2 * (i / input_col_blocks);  // everybody takes 2 rows

    if (row + 1 < num_preserved_coeffs) {
      const Index col_block = i % input_col_blocks;
      const Index col_begin =
          packet_width * (col_block * blockDim.x * NumPerThread + threadIdx.x);

      PacketType reduced_val1 = reducer.template initializePacket<PacketType>();
      PacketType reduced_val2 = reducer.template initializePacket<PacketType>();

      for (Index j = 0; j < NumPerThread; j += unroll_times) {
        const Index last_col =
            col_begin + blockDim.x * (j + unroll_times - 1) * packet_width;
        if (last_col >= num_coeffs_to_reduce) {
          Index col = col_begin + blockDim.x * j;
          for (; col + packet_width <= num_coeffs_to_reduce;
               col += blockDim.x) {
            const PacketType val1 = input.m_impl.template packet<Unaligned>(
                row * num_coeffs_to_reduce + col);
            reducer.reducePacket(val1, &reduced_val1);
            const PacketType val2 = input.m_impl.template packet<Unaligned>(
                (row + 1) * num_coeffs_to_reduce + col);
            reducer.reducePacket(val2, &reduced_val2);
          }
          if (col < num_coeffs_to_reduce) {
            PacketType r1 = reducer.template initializePacket<PacketType>();
            PacketType r2 = reducer.template initializePacket<PacketType>();
            half2* hr1 = reinterpret_cast<half2*>(&r1);
            half2* hr2 = reinterpret_cast<half2*>(&r2);
            while (col + 1 < num_coeffs_to_reduce) {
              *hr1 = __halves2half2(
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col),
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col + 1));
              *hr2 = __halves2half2(
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col),
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col +
                                     1));
              hr1++;
              hr2++;
              col += 2;
            }
            if (col < num_coeffs_to_reduce) {
              // Peel;
              const half last1 =
                  input.m_impl.coeff(row * num_coeffs_to_reduce + col);
              *hr1 = __halves2half2(last1, reducer.initialize());
              const half last2 =
                  input.m_impl.coeff((row + 1) * num_coeffs_to_reduce + col);
              *hr2 = __halves2half2(last2, reducer.initialize());
            }
            reducer.reducePacket(r1, &reduced_val1);
            reducer.reducePacket(r2, &reduced_val2);
          }
          break;
        } else {
          // Faster version of the loop with no branches after unrolling.
#pragma unroll
          for (int k = 0; k < unroll_times; ++k) {
            const Index col = col_begin + blockDim.x * (j + k) * packet_width;
            reducer.reducePacket(input.m_impl.template packet<Unaligned>(
                                     row * num_coeffs_to_reduce + col),
                                 &reduced_val1);
            reducer.reducePacket(input.m_impl.template packet<Unaligned>(
                                     (row + 1) * num_coeffs_to_reduce + col),
                                 &reduced_val2);
          }
        }
      }

#pragma unroll
      for (int offset = warpSize/2; offset > 0; offset /= 2) {
      #if defined(EIGEN_HIPCC)
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
	  // FIXME : remove this workaround once we have native half/half2 support for __shfl_down
	  union { int i; half2 h; } wka_in1, wka_out1;
	  wka_in1.h = rv1[i];
	  wka_out1.i = __shfl_down(wka_in1.i, offset, warpSize);
	  hr1[i] = wka_out1.h;

	  union { int i; half2 h; } wka_in2, wka_out2;
	  wka_in2.h = rv2[i];
	  wka_out2.i = __shfl_down(wka_in2.i, offset, warpSize);
	  hr2[i] = wka_out2.h;
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);
      #elif defined(EIGEN_CUDA_SDK_VER) && EIGEN_CUDA_SDK_VER < 90000
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
          hr1[i] = __shfl_down(rv1[i], offset, warpSize);
          hr2[i] = __shfl_down(rv2[i], offset, warpSize);
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);
      #else
        PacketType r1;
        PacketType r2;
        half2* hr1 = reinterpret_cast<half2*>(&r1);
        half2* hr2 = reinterpret_cast<half2*>(&r2);
        half2* rr1 = reinterpret_cast<half2*>(&reduced_val1);
        half2* rr2 = reinterpret_cast<half2*>(&reduced_val2);
        for (int i = 0; i < packet_width / 2; i++) {
          hr1[i] =
              __shfl_down_sync(0xFFFFFFFF, rr1[i], (unsigned)offset, warpSize);
          hr2[i] =
              __shfl_down_sync(0xFFFFFFFF, rr2[i], (unsigned)offset, warpSize);
        }
        reducer.reducePacket(r1, &reduced_val1);
        reducer.reducePacket(r2, &reduced_val2);

      #endif
      }
      half2* rv1 = reinterpret_cast<half2*>(&reduced_val1);
      half2* rv2 = reinterpret_cast<half2*>(&reduced_val2);
      half2 val;
      if (packet_width > 2) {
        reducer.reducePacket(rv1[2], rv1);
        reducer.reducePacket(rv1[3], rv1 + 1);
        reducer.reducePacket(rv1[1], rv1);
        reducer.reducePacket(rv2[2], rv2);
        reducer.reducePacket(rv2[3], rv2 + 1);
        reducer.reducePacket(rv2[1], rv2);
      }
      half val1 = __low2half(*rv1);
      reducer.reduce(__high2half(*rv1), &val1);
      half val2 = __low2half(*rv2);
      reducer.reduce(__high2half(*rv2), &val2);
      val = __halves2half2(val1, val2);
      if ((threadIdx.x & (warpSize - 1)) == 0) {
        half* loc = output + row;
        atomicReduce((half2*)loc, val, reducer);
      }
    }
  }
}

#endif // EIGEN_HAS_GPU_FP16

template <typename Self, typename Op, typename OutputType, bool PacketAccess, typename Enabled = void>
struct InnerReductionLauncher {
  static EIGEN_DEVICE_FUNC bool run(const Self&, Op&, const GpuDevice&, OutputType*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should only be called to reduce doubles, floats and half floats on a gpu device");
    return true;
  }
};

// Specialization for float and double
template <typename Self, typename Op, typename OutputType, bool PacketAccess>
struct InnerReductionLauncher<
  Self, Op, OutputType, PacketAccess,
  typename internal::enable_if<
    internal::is_same<float, OutputType>::value ||
    internal::is_same<double, OutputType>::value,
  void>::type> {
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = 256;
    const int num_per_thread = 128;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      const int dyn_blocks = divup<int>(num_preserved_vals, 1024);
      const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / 1024;
      const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);
      LAUNCH_GPU_KERNEL((ReductionInitKernel<OutputType, Index>),
                         num_blocks, 1024, 0, device, reducer.initialize(),
                         num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((InnerReductionKernel<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};

#ifdef EIGEN_HAS_GPU_FP16
template <typename Self, typename Op>
struct InnerReductionLauncher<Self, Op, Eigen::half, false> {
  static bool run(const Self&, Op&, const GpuDevice&, half*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should not be called since there is no packet accessor");
    return true;
  }
};

template <typename Self, typename Op>
struct InnerReductionLauncher<Self, Op, Eigen::half, true> {
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, half* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    if (num_preserved_vals % 2 != 0) {
      // Not supported yet, revert to the slower code path
      return true;
    }

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = /*256*/128;
    const int num_per_thread = /*128*/64;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs outside the reduction kernel when we can't be sure that there
      // won't be a race conditions between multiple thread blocks.
      LAUNCH_GPU_KERNEL((ReductionInitKernelHalfFloat<Self, Op, Index>),
                         1, 1, 0, device, reducer, self, num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((InnerReductionKernelHalfFloat<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};
#endif // EIGEN_HAS_GPU_FP16


template <typename Self, typename Op>
struct InnerReducer<Self, Op, GpuDevice> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple case
  // of floats and half floats.
#ifdef EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
      (internal::is_same<typename Self::CoeffReturnType, float>::value ||
       internal::is_same<typename Self::CoeffReturnType, double>::value ||
       (internal::is_same<typename Self::CoeffReturnType, Eigen::half>::value && reducer_traits<Op, GpuDevice>::PacketAccess));
#else // EIGEN_HAS_GPU_FP16
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                 (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                  internal::is_same<typename Self::CoeffReturnType, double>::value);
#endif // EIGEN_HAS_GPU_FP16

  template <typename OutputType>
  static bool run(const Self& self, Op& reducer, const GpuDevice& device, OutputType* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    gpu_assert(HasOptimizedImplementation && "Should only be called on doubles, floats or half floats");
    const Index num_coeffs = array_prod(self.m_impl.dimensions());
    // Don't crash when we're called with an input tensor of size 0.
    if (num_coeffs == 0) {
      return true;
    }
    // It's faster to use the usual code.
    if (num_coeffs_to_reduce <= 128) {
      return true;
    }

    return InnerReductionLauncher<Self, Op, OutputType, reducer_traits<Op, GpuDevice>::PacketAccess>::run(self, reducer, device, output, num_coeffs_to_reduce, num_preserved_vals);
  }
};

template <int NumPerThread, typename Self,
          typename Reducer, typename Index>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void OuterReductionKernel(Reducer reducer, const Self input, Index num_coeffs_to_reduce, Index num_preserved_coeffs,
                                     typename Self::CoeffReturnType* output) {
  const Index num_threads = blockDim.x * gridDim.x;
  const Index thread_id = blockIdx.x * blockDim.x + threadIdx.x;
  // Initialize the output values if they weren't initialized by the ReductionInitKernel
  if (gridDim.x == 1) {
    for (Index i = thread_id; i < num_preserved_coeffs; i += num_threads) {
      output[i] = reducer.initialize();
    }
    __syncthreads();
  }

  // Do the reduction.
  const Index max_iter = num_preserved_coeffs * divup<Index>(num_coeffs_to_reduce, NumPerThread);
  for (Index i = thread_id; i < max_iter; i += num_threads) {
    const Index input_col = i % num_preserved_coeffs;
    const Index input_row = (i / num_preserved_coeffs) * NumPerThread;
    typename Self::CoeffReturnType reduced_val = reducer.initialize();
    const Index max_row = numext::mini(input_row + NumPerThread, num_coeffs_to_reduce);
    for (Index j = input_row; j < max_row; j++) {
      typename Self::CoeffReturnType val = input.m_impl.coeff(j * num_preserved_coeffs + input_col);
      reducer.reduce(val, &reduced_val);
    }
    atomicReduce(&(output[input_col]), reduced_val, reducer);
  }
}


template <typename Self, typename Op>
struct OuterReducer<Self, Op, GpuDevice> {
  // Unfortunately nvidia doesn't support well exotic types such as complex,
  // so reduce the scope of the optimized version of the code to the simple case
  // of floats.
  static const bool HasOptimizedImplementation = !Self::ReducerTraits::IsStateful &&
                                                 (internal::is_same<typename Self::CoeffReturnType, float>::value ||
                                                  internal::is_same<typename Self::CoeffReturnType, double>::value);
  template <typename Device, typename OutputType>
  static
    #if !defined(EIGEN_HIPCC)
    // FIXME :  leaving this EIGEN_DEVICE_FUNC in, results in the following runtime error
    //          (in the cxx11_tensor_reduction_gpu test)
    //
    // terminate called after throwing an instance of 'std::runtime_error'
    //   what():  No device code available for function: _ZN5Eigen8internal20OuterReductionKernelIL...
    //
    // don't know why this happens (and why is it a runtime error instead of a compile time error)
    //
    // this will be fixed by HIP PR#457
    EIGEN_DEVICE_FUNC
    #endif
    bool run(const Self&, Op&, const Device&, OutputType*, typename Self::Index, typename Self::Index) {
    gpu_assert(false && "Should only be called to reduce doubles or floats on a gpu device");
    return true;
  }

  static bool run(const Self& self, Op& reducer, const GpuDevice& device, float* output, typename Self::Index num_coeffs_to_reduce, typename Self::Index num_preserved_vals) {
    typedef typename Self::Index Index;

    // It's faster to use the usual code.
    if (num_coeffs_to_reduce <= 32) {
      return true;
    }

    const Index num_coeffs = num_coeffs_to_reduce * num_preserved_vals;
    const int block_size = 256;
    const int num_per_thread = 16;
    const int dyn_blocks = divup<int>(num_coeffs, block_size * num_per_thread);
    const int max_blocks = device.getNumGpuMultiProcessors() *
                           device.maxGpuThreadsPerMultiProcessor() / block_size;
    const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);

    if (num_blocks > 1) {
      // We initialize the outputs in the reduction kernel itself when we don't have to worry
      // about race conditions between multiple thread blocks.
      const int dyn_blocks = divup<int>(num_preserved_vals, 1024);
      const int max_blocks = device.getNumGpuMultiProcessors() *
                             device.maxGpuThreadsPerMultiProcessor() / 1024;
      const int num_blocks = numext::mini<int>(max_blocks, dyn_blocks);
      LAUNCH_GPU_KERNEL((ReductionInitKernel<float, Index>),
                         num_blocks, 1024, 0, device, reducer.initialize(),
                         num_preserved_vals, output);
    }

    LAUNCH_GPU_KERNEL((OuterReductionKernel<num_per_thread, Self, Op, Index>),
                       num_blocks, block_size, 0, device, reducer, self, num_coeffs_to_reduce, num_preserved_vals, output);

    return false;
  }
};

#endif // defined(EIGEN_USE_GPU) && defined(EIGEN_GPUCC)


} // end namespace internal
} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REDUCTION_GPU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorReductionSycl.h
 *
 * \brief:
 *  This is the specialization of the reduction operation. Two phase reduction approach 
 * is used since the GPU does not have Global Synchronization for global memory among 
 * different work-group/thread block. To solve the problem, we need to create two kernels 
 * to reduce the data, where the first kernel reduce the data locally and each local 
 * workgroup/thread-block save the input data into global memory. In the second phase (global reduction)
 * one work-group uses one work-group/thread-block to reduces the intermediate data into one single element. 
 * Here is an NVIDIA presentation explaining the optimized two phase reduction algorithm on GPU:
 * https://developer.download.nvidia.com/assets/cuda/files/reduction.pdf
 *
 *****************************************************************/

#ifndef UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP
#define UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP
namespace Eigen {
namespace TensorSycl {
namespace internal {

template <typename Op, typename CoeffReturnType, typename Index, bool Vectorizable>
struct OpDefiner {
  typedef typename Vectorise<CoeffReturnType, Eigen::SyclDevice, Vectorizable>::PacketReturnType PacketReturnType;
  typedef Op type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Op &op) { return op; }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType finalise_op(const PacketReturnType &accumulator,
                                                                            const Index &) {
    return accumulator;
  }
};

template <typename CoeffReturnType, typename Index>
struct OpDefiner<Eigen::internal::MeanReducer<CoeffReturnType>, CoeffReturnType, Index, false> {
  typedef Eigen::internal::SumReducer<CoeffReturnType> type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Eigen::internal::MeanReducer<CoeffReturnType> &) {
    return type();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType finalise_op(const CoeffReturnType &accumulator,
                                                                           const Index &scale) {
    ::Eigen::internal::scalar_quotient_op<CoeffReturnType> quotient_op;
    return quotient_op(accumulator, CoeffReturnType(scale));
  }
};

template <typename CoeffReturnType, typename Index>
struct OpDefiner<Eigen::internal::MeanReducer<CoeffReturnType>, CoeffReturnType, Index, true> {
  typedef typename Vectorise<CoeffReturnType, Eigen::SyclDevice, true>::PacketReturnType PacketReturnType;
  typedef Eigen::internal::SumReducer<CoeffReturnType> type;
  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE type get_op(Eigen::internal::MeanReducer<CoeffReturnType> &) {
    return type();
  }

  static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType finalise_op(const PacketReturnType &accumulator,
                                                                            const Index &scale) {
    return ::Eigen::internal::pdiv(accumulator, ::Eigen::internal::pset1<PacketReturnType>(CoeffReturnType(scale)));
  }
};

template <typename CoeffReturnType, typename OpType, typename InputAccessor, typename OutputAccessor, typename Index,
          Index local_range>
struct SecondStepFullReducer {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  typedef OpDefiner<OpType, CoeffReturnType, Index, true> OpDef;
  typedef typename OpDef::type Op;
  LocalAccessor scratch;
  InputAccessor aI;
  OutputAccessor outAcc;
  Op op;
  SecondStepFullReducer(LocalAccessor scratch_, InputAccessor aI_, OutputAccessor outAcc_, OpType op_)
      : scratch(scratch_), aI(aI_), outAcc(outAcc_), op(OpDef::get_op(op_)) {}

  void operator()(cl::sycl::nd_item<1> itemID) {
    // Our empirical research shows that the best performance will be achieved
    // when there is only one element per thread to reduce in the second step.
    // in this step the second step reduction time is almost negligible.
    // Hence, in the second step of reduction the input size is fixed to the
    // local size, thus, there is only one element read per thread. The
    // algorithm must be changed if the number of reduce per thread in the
    // second step is greater than 1. Otherwise, the result will be wrong.
    const Index localid = itemID.get_local_id(0);
    auto aInPtr = aI.get_pointer() + localid;
    auto aOutPtr = outAcc.get_pointer();
    CoeffReturnType *scratchptr = scratch.get_pointer();
    CoeffReturnType accumulator = *aInPtr;

    scratchptr[localid] = op.finalize(accumulator);
    for (Index offset = itemID.get_local_range(0) / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.reduce(scratchptr[localid + offset], &accumulator);
        scratchptr[localid] = op.finalize(accumulator);
      }
    }
    if (localid == 0) *aOutPtr = op.finalize(accumulator);
  }
};

// Full reduction first phase. In this version the vectorization is true and the reduction accept 
// any generic reducerOp  e.g( max, min, sum, mean, iamax, iamin, etc ). 
template <typename Evaluator, typename OpType, typename Evaluator::Index local_range>
class FullReductionKernelFunctor {
 public:
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, typename Evaluator::CoeffReturnType, Index,
                    (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
      OpDef;

  typedef typename OpDef::type Op;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::PacketReturnType PacketReturnType;
  typedef
      typename ::Eigen::internal::conditional<(Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess),
                                              PacketReturnType, CoeffReturnType>::type OutType;
  typedef cl::sycl::accessor<OutType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  LocalAccessor scratch;
  Evaluator evaluator;
  EvaluatorPointerType final_output;
  Index rng;
  Op op;

  FullReductionKernelFunctor(LocalAccessor scratch_, Evaluator evaluator_, EvaluatorPointerType final_output_,
                             Index rng_, OpType op_)
      : scratch(scratch_), evaluator(evaluator_), final_output(final_output_), rng(rng_), op(OpDef::get_op(op_)) {}

  void operator()(cl::sycl::nd_item<1> itemID) { compute_reduction(itemID); }

  template <bool Vect = (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<Vect>::type compute_reduction(
      const cl::sycl::nd_item<1> &itemID) {
    auto output_ptr = final_output.get_pointer();
    Index VectorizedRange = (rng / Evaluator::PacketSize) * Evaluator::PacketSize;
    Index globalid = itemID.get_global_id(0);
    Index localid = itemID.get_local_id(0);
    Index step = Evaluator::PacketSize * itemID.get_global_range(0);
    Index start = Evaluator::PacketSize * globalid;
    // vectorizable parts
    PacketReturnType packetAccumulator = op.template initializePacket<PacketReturnType>();
    for (Index i = start; i < VectorizedRange; i += step) {
      op.template reducePacket<PacketReturnType>(evaluator.impl().template packet<Unaligned>(i), &packetAccumulator);
    }
    globalid += VectorizedRange;
    // non vectorizable parts
    for (Index i = globalid; i < rng; i += itemID.get_global_range(0)) {
      op.template reducePacket<PacketReturnType>(
          ::Eigen::TensorSycl::internal::PacketWrapper<PacketReturnType, Evaluator::PacketSize>::convert_to_packet_type(
              evaluator.impl().coeff(i), op.initialize()),
          &packetAccumulator);
    }
    scratch[localid] = packetAccumulator =
        OpDef::finalise_op(op.template finalizePacket<PacketReturnType>(packetAccumulator), rng);
    // reduction parts // Local size is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = local_range / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.template reducePacket<PacketReturnType>(scratch[localid + offset], &packetAccumulator);
        scratch[localid] = op.template finalizePacket<PacketReturnType>(packetAccumulator);
      }
    }
    if (localid == 0) {
      output_ptr[itemID.get_group(0)] =
          op.finalizeBoth(op.initialize(), op.template finalizePacket<PacketReturnType>(packetAccumulator));
    }
  }

  template <bool Vect = (Evaluator::ReducerTraits::PacketAccess & Evaluator::InputPacketAccess)>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE typename ::Eigen::internal::enable_if<!Vect>::type compute_reduction(
      const cl::sycl::nd_item<1> &itemID) {
    auto output_ptr = final_output.get_pointer();
    Index globalid = itemID.get_global_id(0);
    Index localid = itemID.get_local_id(0);
    // vectorizable parts
    CoeffReturnType accumulator = op.initialize();
    // non vectorizable parts
    for (Index i = globalid; i < rng; i += itemID.get_global_range(0)) {
      op.reduce(evaluator.impl().coeff(i), &accumulator);
    }
    scratch[localid] = accumulator = OpDef::finalise_op(op.finalize(accumulator), rng);

    // reduction parts. the local size is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = local_range / 2; offset > 0; offset /= 2) {
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      if (localid < offset) {
        op.reduce(scratch[localid + offset], &accumulator);
        scratch[localid] = op.finalize(accumulator);
      }
    }
    if (localid == 0) {
      output_ptr[itemID.get_group(0)] = op.finalize(accumulator);
    }
  }
};

template <typename Evaluator, typename OpType>
class GenericNondeterministicReducer {
 public:
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, CoeffReturnType, Index, false> OpDef;
  typedef typename OpDef::type Op;
  template <typename Scratch>
  GenericNondeterministicReducer(Scratch, Evaluator evaluator_, EvaluatorPointerType output_accessor_, OpType functor_,
                       Index range_, Index num_values_to_reduce_)
      : evaluator(evaluator_),
        output_accessor(output_accessor_),
        functor(OpDef::get_op(functor_)),
        range(range_),
        num_values_to_reduce(num_values_to_reduce_) {}

  void operator()(cl::sycl::nd_item<1> itemID) {
    auto output_accessor_ptr = output_accessor.get_pointer();
    /// const cast added as a naive solution to solve the qualifier drop error
    Index globalid = static_cast<Index>(itemID.get_global_linear_id());
    if (globalid < range) {
      CoeffReturnType accum = functor.initialize();
      Eigen::internal::GenericDimReducer<Evaluator::NumReducedDims - 1, Evaluator, Op>::reduce(
          evaluator, evaluator.firstInput(globalid), functor, &accum);
      output_accessor_ptr[globalid] = OpDef::finalise_op(functor.finalize(accum), num_values_to_reduce);
    }
  }

 private:
  Evaluator evaluator;
  EvaluatorPointerType output_accessor;
  Op functor;
  Index range;
  Index num_values_to_reduce;
};

enum class reduction_dim { inner_most, outer_most };
// default is preserver
template <typename Evaluator, typename OpType, typename PannelParameters, reduction_dim rt>
struct PartialReductionKernel {
  typedef typename Evaluator::CoeffReturnType CoeffReturnType;
  typedef typename Evaluator::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Evaluator::Index Index;
  typedef OpDefiner<OpType, CoeffReturnType, Index, false> OpDef;
  typedef typename OpDef::type Op;
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      ScratchAcc;
  ScratchAcc scratch;
  Evaluator evaluator;
  EvaluatorPointerType output_accessor;
  Op op;
  const Index preserve_elements_num_groups;
  const Index reduce_elements_num_groups;
  const Index num_coeffs_to_preserve;
  const Index num_coeffs_to_reduce;

  PartialReductionKernel(ScratchAcc scratch_, Evaluator evaluator_, EvaluatorPointerType output_accessor_, OpType op_,
                         const Index preserve_elements_num_groups_, const Index reduce_elements_num_groups_,
                         const Index num_coeffs_to_preserve_, const Index num_coeffs_to_reduce_)
      : scratch(scratch_),
        evaluator(evaluator_),
        output_accessor(output_accessor_),
        op(OpDef::get_op(op_)),
        preserve_elements_num_groups(preserve_elements_num_groups_),
        reduce_elements_num_groups(reduce_elements_num_groups_),
        num_coeffs_to_preserve(num_coeffs_to_preserve_),
        num_coeffs_to_reduce(num_coeffs_to_reduce_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void element_wise_reduce(Index globalRId, Index globalPId,
                                                                 CoeffReturnType &accumulator) {
    if (globalPId >= num_coeffs_to_preserve) {
      return;
    }
    Index global_offset = rt == reduction_dim::outer_most ? globalPId + (globalRId * num_coeffs_to_preserve)
                                                          : globalRId + (globalPId * num_coeffs_to_reduce);
    Index localOffset = globalRId;

    const Index per_thread_local_stride = PannelParameters::LocalThreadSizeR * reduce_elements_num_groups;
    const Index per_thread_global_stride =
        rt == reduction_dim::outer_most ? num_coeffs_to_preserve * per_thread_local_stride : per_thread_local_stride;
    for (Index i = globalRId; i < num_coeffs_to_reduce; i += per_thread_local_stride) {
      op.reduce(evaluator.impl().coeff(global_offset), &accumulator);
      localOffset += per_thread_local_stride;
      global_offset += per_thread_global_stride;
    }
  }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const Index linearLocalThreadId = itemID.get_local_id(0);
    Index pLocalThreadId = rt == reduction_dim::outer_most ? linearLocalThreadId % PannelParameters::LocalThreadSizeP
                                                           : linearLocalThreadId / PannelParameters::LocalThreadSizeR;
    Index rLocalThreadId = rt == reduction_dim::outer_most ? linearLocalThreadId / PannelParameters::LocalThreadSizeP
                                                           : linearLocalThreadId % PannelParameters::LocalThreadSizeR;
    const Index pGroupId = rt == reduction_dim::outer_most ? itemID.get_group(0) % preserve_elements_num_groups
                                                           : itemID.get_group(0) / reduce_elements_num_groups;
    const Index rGroupId = rt == reduction_dim::outer_most ? itemID.get_group(0) / preserve_elements_num_groups
                                                           : itemID.get_group(0) % reduce_elements_num_groups;

    Index globalPId = pGroupId * PannelParameters::LocalThreadSizeP + pLocalThreadId;
    const Index globalRId = rGroupId * PannelParameters::LocalThreadSizeR + rLocalThreadId;
    auto scratchPtr = scratch.get_pointer().get();
    auto outPtr =
        output_accessor.get_pointer() + (reduce_elements_num_groups > 1 ? rGroupId * num_coeffs_to_preserve : 0);
    CoeffReturnType accumulator = op.initialize();

    element_wise_reduce(globalRId, globalPId, accumulator);

    accumulator = OpDef::finalise_op(op.finalize(accumulator), num_coeffs_to_reduce);
    scratchPtr[pLocalThreadId + rLocalThreadId * (PannelParameters::LocalThreadSizeP + PannelParameters::BC)] =
        accumulator;
    if (rt == reduction_dim::inner_most) {
      pLocalThreadId = linearLocalThreadId % PannelParameters::LocalThreadSizeP;
      rLocalThreadId = linearLocalThreadId / PannelParameters::LocalThreadSizeP;
      globalPId = pGroupId * PannelParameters::LocalThreadSizeP + pLocalThreadId;
    }

    /* Apply the reduction operation between the current local
     * id and the one on the other half of the vector. */
    auto out_scratch_ptr =
        scratchPtr + (pLocalThreadId + (rLocalThreadId * (PannelParameters::LocalThreadSizeP + PannelParameters::BC)));
    itemID.barrier(cl::sycl::access::fence_space::local_space);
    if (rt == reduction_dim::inner_most) {
      accumulator = *out_scratch_ptr;
    }
    // The Local LocalThreadSizeR is always power of 2
    EIGEN_UNROLL_LOOP
    for (Index offset = PannelParameters::LocalThreadSizeR >> 1; offset > 0; offset >>= 1) {
      if (rLocalThreadId < offset) {
        op.reduce(out_scratch_ptr[(PannelParameters::LocalThreadSizeP + PannelParameters::BC) * offset], &accumulator);
        // The result has already been divided for mean reducer in the
        // previous reduction so no need to divide furthermore
        *out_scratch_ptr = op.finalize(accumulator);
      }
      /* All threads collectively read from global memory into local.
       * The barrier ensures all threads' IO is resolved before
       * execution continues (strictly speaking, all threads within
       * a single work-group - there is no co-ordination between
       * work-groups, only work-items). */
      itemID.barrier(cl::sycl::access::fence_space::local_space);
    }

    if (rLocalThreadId == 0 && (globalPId < num_coeffs_to_preserve)) {
      outPtr[globalPId] = op.finalize(accumulator);
    }
  }
};

template <typename OutScalar, typename Index, typename InputAccessor, typename OutputAccessor, typename OpType>
struct SecondStepPartialReduction {
  typedef OpDefiner<OpType, OutScalar, Index, false> OpDef;
  typedef typename OpDef::type Op;
  typedef cl::sycl::accessor<OutScalar, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      ScratchAccessor;
  InputAccessor input_accessor;
  OutputAccessor output_accessor;
  Op op;
  const Index num_coeffs_to_preserve;
  const Index num_coeffs_to_reduce;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE SecondStepPartialReduction(ScratchAccessor, InputAccessor input_accessor_,
                                                                   OutputAccessor output_accessor_, OpType op_,
                                                                   const Index num_coeffs_to_preserve_,
                                                                   const Index num_coeffs_to_reduce_)
      : input_accessor(input_accessor_),
        output_accessor(output_accessor_),
        op(OpDef::get_op(op_)),
        num_coeffs_to_preserve(num_coeffs_to_preserve_),
        num_coeffs_to_reduce(num_coeffs_to_reduce_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    const Index globalId = itemID.get_global_id(0);

    if (globalId >= num_coeffs_to_preserve) return;

    auto in_ptr = input_accessor.get_pointer() + globalId;

    OutScalar accumulator = op.initialize();
// num_coeffs_to_reduce is not bigger that 256
    for (Index i = 0; i < num_coeffs_to_reduce; i++) {
      op.reduce(*in_ptr, &accumulator);
      in_ptr += num_coeffs_to_preserve;
    }
    output_accessor.get_pointer()[globalId] = op.finalize(accumulator);
  }
};  // namespace internal

template <typename Index, Index LTP, Index LTR, bool BC_>
struct ReductionPannel {
  static EIGEN_CONSTEXPR Index LocalThreadSizeP = LTP;
  static EIGEN_CONSTEXPR Index LocalThreadSizeR = LTR;
  static EIGEN_CONSTEXPR bool BC = BC_;
};

template <typename Self, typename Op, TensorSycl::internal::reduction_dim rt>
struct PartialReducerLauncher {
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::Storage Storage;
  typedef typename Self::Index Index;
  typedef ReductionPannel<typename Self::Index, EIGEN_SYCL_LOCAL_THREAD_DIM0, EIGEN_SYCL_LOCAL_THREAD_DIM1, true>
      PannelParameters;

  typedef PartialReductionKernel<Self, Op, PannelParameters, rt> SyclReducerKerneType;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev, EvaluatorPointerType output,
                  Index num_coeffs_to_reduce, Index num_coeffs_to_preserve) {
    Index roundUpP = roundUp(num_coeffs_to_preserve, PannelParameters::LocalThreadSizeP);

    // getPowerOfTwo makes sure local range is power of 2 and <=
    // maxSyclThreadPerBlock this will help us to avoid extra check on the
    // kernel
    static_assert(!((PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR) &
                    (PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR - 1)),
                  "The Local thread size must be a power of 2 for the reduction "
                  "operation");

    EIGEN_CONSTEXPR Index localRange = PannelParameters::LocalThreadSizeP * PannelParameters::LocalThreadSizeR;
    // In this step, we force the code not to be more than 2-step reduction:
    // Our empirical research shows that if each thread reduces at least 64
    // elemnts individually, we get better performance. However, this can change
    // on different platforms. In this step we force the code not to be
    // morthan step reduction: Our empirical research shows that for inner_most
    // dim reducer, it is better to have 8 group in a reduce dimension for sizes
    // > 1024 to achieve the best performance.
    const Index reductionPerThread = 64;
    Index cu = dev.getPowerOfTwo(dev.getNumSyclMultiProcessors(), true);
    const Index pNumGroups = roundUpP / PannelParameters::LocalThreadSizeP;
    Index rGroups = (cu + pNumGroups - 1) / pNumGroups;
    const Index rNumGroups = num_coeffs_to_reduce > reductionPerThread * localRange ? std::min(rGroups, localRange) : 1;
    const Index globalRange = pNumGroups * rNumGroups * localRange;

    EIGEN_CONSTEXPR Index scratchSize =
        PannelParameters::LocalThreadSizeR * (PannelParameters::LocalThreadSizeP + PannelParameters::BC);
    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(globalRange), cl::sycl::range<1>(localRange));
    if (rNumGroups > 1) {
      CoeffReturnType *temp_pointer = static_cast<CoeffReturnType *>(
          dev.allocate_temp(num_coeffs_to_preserve * rNumGroups * sizeof(CoeffReturnType)));
      EvaluatorPointerType temp_accessor = dev.get(temp_pointer);
      dev.template unary_kernel_launcher<CoeffReturnType, SyclReducerKerneType>(
          self, temp_accessor, thread_range, scratchSize, reducer, pNumGroups, rNumGroups, num_coeffs_to_preserve,
          num_coeffs_to_reduce);

      typedef SecondStepPartialReduction<CoeffReturnType, Index, EvaluatorPointerType, EvaluatorPointerType, Op>
          SecondStepPartialReductionKernel;

      dev.template unary_kernel_launcher<CoeffReturnType, SecondStepPartialReductionKernel>(
          temp_accessor, output,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(pNumGroups * localRange), cl::sycl::range<1>(localRange)), Index(1),
          reducer, num_coeffs_to_preserve, rNumGroups);

      self.device().deallocate_temp(temp_pointer);
    } else {
      dev.template unary_kernel_launcher<CoeffReturnType, SyclReducerKerneType>(
          self, output, thread_range, scratchSize, reducer, pNumGroups, rNumGroups, num_coeffs_to_preserve,
          num_coeffs_to_reduce);
    }
    return false;
  }
};
}  // namespace internal
}  // namespace TensorSycl

namespace internal {

template <typename Self, typename Op, bool Vectorizable>
struct FullReducer<Self, Op, Eigen::SyclDevice, Vectorizable> {
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;
  static EIGEN_CONSTEXPR int PacketSize = Self::PacketAccess ? Self::PacketSize : 1;
  static void run(const Self &self, Op &reducer, const Eigen::SyclDevice &dev, EvaluatorPointerType data) {
    typedef typename conditional<Self::PacketAccess, typename Self::PacketReturnType, CoeffReturnType>::type OutType;
    static_assert(!((EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1) &
                    (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 - 1)),
                  "The Local thread size must be a power of 2 for the reduction "
                  "operation");
    EIGEN_CONSTEXPR Index local_range = EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1;

    typename Self::Index inputSize = self.impl().dimensions().TotalSize();
    // In this step we force the code not to be more than 2-step reduction:
    // Our empirical research shows that if each thread reduces at least 512
    // elemnts individually, we get better performance.
    const Index reductionPerThread = 2048;
    // const Index num_work_group =
    Index reductionGroup = dev.getPowerOfTwo(
        (inputSize + (reductionPerThread * local_range - 1)) / (reductionPerThread * local_range), true);
    const Index num_work_group = std::min(reductionGroup, local_range);
    // 1
    // ? local_range
    // : 1);
    const Index global_range = num_work_group * local_range;

    auto thread_range = cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
    typedef TensorSycl::internal::FullReductionKernelFunctor<Self, Op, local_range> reduction_kernel_t;
    if (num_work_group > 1) {
      CoeffReturnType *temp_pointer =
          static_cast<CoeffReturnType *>(dev.allocate_temp(num_work_group * sizeof(CoeffReturnType)));
      typename Self::EvaluatorPointerType tmp_global_accessor = dev.get(temp_pointer);
      dev.template unary_kernel_launcher<OutType, reduction_kernel_t>(self, tmp_global_accessor, thread_range,
                                                                      local_range, inputSize, reducer);

      typedef TensorSycl::internal::SecondStepFullReducer<CoeffReturnType, Op, EvaluatorPointerType,
                                                          EvaluatorPointerType, Index, local_range>
          GenericRKernel;
      dev.template unary_kernel_launcher<CoeffReturnType, GenericRKernel>(
          tmp_global_accessor, data,
          cl::sycl::nd_range<1>(cl::sycl::range<1>(num_work_group), cl::sycl::range<1>(num_work_group)), num_work_group,
          reducer);

      dev.deallocate_temp(temp_pointer);
    } else {
      dev.template unary_kernel_launcher<OutType, reduction_kernel_t>(self, data, thread_range, local_range, inputSize,
                                                                      reducer);
    }
  }
};
// vectorizable inner_most most dim preserver
// col reduction
template <typename Self, typename Op>
struct OuterReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_coeffs_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    return ::Eigen::TensorSycl::internal::PartialReducerLauncher<
        Self, Op, ::Eigen::TensorSycl::internal::reduction_dim::outer_most>::run(self, reducer, dev, output,
                                                                                 num_coeffs_to_reduce,
                                                                                 num_coeffs_to_preserve);
  }
};
// row reduction
template <typename Self, typename Op>
struct InnerReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = true;

  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_coeffs_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    return ::Eigen::TensorSycl::internal::PartialReducerLauncher<
        Self, Op, ::Eigen::TensorSycl::internal::reduction_dim::inner_most>::run(self, reducer, dev, output,
                                                                                 num_coeffs_to_reduce,
                                                                                 num_coeffs_to_preserve);
  }
};

// ArmgMax uses this kernel for partial reduction//
// TODO(@mehdi.goli) come up with a better kernel
// generic partial reduction
template <typename Self, typename Op>
struct GenericReducer<Self, Op, Eigen::SyclDevice> {
  static EIGEN_CONSTEXPR bool HasOptimizedImplementation = false;
  static bool run(const Self &self, const Op &reducer, const Eigen::SyclDevice &dev,
                  typename Self::EvaluatorPointerType output, typename Self::Index num_values_to_reduce,
                  typename Self::Index num_coeffs_to_preserve) {
    typename Self::Index range, GRange, tileSize;
    dev.parallel_for_setup(num_coeffs_to_preserve, tileSize, range, GRange);

    dev.template unary_kernel_launcher<typename Self::CoeffReturnType,
                                       TensorSycl::internal::GenericNondeterministicReducer<Self, Op>>(
        self, output, cl::sycl::nd_range<1>(cl::sycl::range<1>(GRange), cl::sycl::range<1>(tileSize)), Index(1),
        reducer, range, (num_values_to_reduce != 0) ? num_values_to_reduce : static_cast<Index>(1));
    return false;
  }
};

}  // namespace internal
}  // namespace Eigen

#endif  // UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_REDUCTION_SYCL_HPP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRef.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REF_H
#define EIGEN_CXX11_TENSOR_TENSOR_REF_H

namespace Eigen {

namespace internal {

template <typename Dimensions, typename Scalar>
class TensorLazyBaseEvaluator {
 public:
  TensorLazyBaseEvaluator() : m_refcount(0) { }
  virtual ~TensorLazyBaseEvaluator() { }

  EIGEN_DEVICE_FUNC virtual const Dimensions& dimensions() const = 0;
  EIGEN_DEVICE_FUNC virtual const Scalar* data() const = 0;

  EIGEN_DEVICE_FUNC virtual const Scalar coeff(DenseIndex index) const = 0;
  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex index) = 0;

  void incrRefCount() { ++m_refcount; }
  void decrRefCount() { --m_refcount; }
  int refCount() const { return m_refcount; }

 private:
  // No copy, no assignment;
  TensorLazyBaseEvaluator(const TensorLazyBaseEvaluator& other);
  TensorLazyBaseEvaluator& operator = (const TensorLazyBaseEvaluator& other);

  int m_refcount;
};


template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluatorReadOnly : public TensorLazyBaseEvaluator<Dimensions, typename TensorEvaluator<Expr, Device>::Scalar> {
 public:
  //  typedef typename TensorEvaluator<Expr, Device>::Dimensions Dimensions;
  typedef typename TensorEvaluator<Expr, Device>::Scalar Scalar;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;
  typedef  TensorEvaluator<Expr, Device> EvalType;

  TensorLazyEvaluatorReadOnly(const Expr& expr, const Device& device) : m_impl(expr, device), m_dummy(Scalar(0)) {
    m_dims = m_impl.dimensions();
    m_impl.evalSubExprsIfNeeded(NULL);
  }
  virtual ~TensorLazyEvaluatorReadOnly() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC virtual const Dimensions& dimensions() const {
    return m_dims;
  }
  EIGEN_DEVICE_FUNC virtual const Scalar* data() const {
    return m_impl.data();
  }

  EIGEN_DEVICE_FUNC virtual const Scalar coeff(DenseIndex index) const {
    return m_impl.coeff(index);
  }
  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex /*index*/) {
    eigen_assert(false && "can't reference the coefficient of a rvalue");
    return m_dummy;
  };

 protected:
  TensorEvaluator<Expr, Device> m_impl;
  Dimensions m_dims;
  Scalar m_dummy;
};

template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluatorWritable : public TensorLazyEvaluatorReadOnly<Dimensions, Expr, Device> {
 public:
  typedef TensorLazyEvaluatorReadOnly<Dimensions, Expr, Device> Base;
  typedef typename Base::Scalar Scalar;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  TensorLazyEvaluatorWritable(const Expr& expr, const Device& device) : Base(expr, device) {
  }
  virtual ~TensorLazyEvaluatorWritable() {
  }

  EIGEN_DEVICE_FUNC virtual Scalar& coeffRef(DenseIndex index) {
    return this->m_impl.coeffRef(index);
  }
};

template <typename Dimensions, typename Expr, typename Device>
class TensorLazyEvaluator : public internal::conditional<bool(internal::is_lvalue<Expr>::value),
                            TensorLazyEvaluatorWritable<Dimensions, Expr, Device>,
                            TensorLazyEvaluatorReadOnly<Dimensions, const Expr, Device> >::type {
 public:
  typedef typename internal::conditional<bool(internal::is_lvalue<Expr>::value),
                                         TensorLazyEvaluatorWritable<Dimensions, Expr, Device>,
                                         TensorLazyEvaluatorReadOnly<Dimensions, const Expr, Device> >::type Base;
  typedef typename Base::Scalar Scalar;

  TensorLazyEvaluator(const Expr& expr, const Device& device) : Base(expr, device) {
  }
  virtual ~TensorLazyEvaluator() {
  }
};

}  // namespace internal


/** \class TensorRef
  * \ingroup CXX11_Tensor_Module
  *
  * \brief A reference to a tensor expression
  * The expression will be evaluated lazily (as much as possible).
  *
  */
template<typename PlainObjectType> class TensorRef : public TensorBase<TensorRef<PlainObjectType> >
{
  public:
    typedef TensorRef<PlainObjectType> Self;
    typedef typename PlainObjectType::Base Base;
    typedef typename Eigen::internal::nested<Self>::type Nested;
    typedef typename internal::traits<PlainObjectType>::StorageKind StorageKind;
    typedef typename internal::traits<PlainObjectType>::Index Index;
    typedef typename internal::traits<PlainObjectType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef typename Base::CoeffReturnType CoeffReturnType;
    typedef Scalar* PointerType;
    typedef PointerType PointerArgType;

    static const Index NumIndices = PlainObjectType::NumIndices;
    typedef typename PlainObjectType::Dimensions Dimensions;

    enum {
      IsAligned = false,
      PacketAccess = false,
      BlockAccess = false,
      PreferBlockAccess = false,
      Layout = PlainObjectType::Layout,
      CoordAccess = false,  // to be implemented
      RawAccess = false
    };

    //===- Tensor block evaluation strategy (see TensorBlock.h) -----------===//
    typedef internal::TensorBlockNotImplemented TensorBlock;
    //===------------------------------------------------------------------===//

    EIGEN_STRONG_INLINE TensorRef() : m_evaluator(NULL) {
    }

    template <typename Expression>
    EIGEN_STRONG_INLINE TensorRef(const Expression& expr) : m_evaluator(new internal::TensorLazyEvaluator<Dimensions, Expression, DefaultDevice>(expr, DefaultDevice())) {
      m_evaluator->incrRefCount();
    }

    template <typename Expression>
    EIGEN_STRONG_INLINE TensorRef& operator = (const Expression& expr) {
      unrefEvaluator();
      m_evaluator = new internal::TensorLazyEvaluator<Dimensions, Expression, DefaultDevice>(expr, DefaultDevice());
      m_evaluator->incrRefCount();
      return *this;
    }

    ~TensorRef() {
      unrefEvaluator();
    }

    TensorRef(const TensorRef& other) : m_evaluator(other.m_evaluator) {
      eigen_assert(m_evaluator->refCount() > 0);
      m_evaluator->incrRefCount();
    }

    TensorRef& operator = (const TensorRef& other) {
      if (this != &other) {
        unrefEvaluator();
        m_evaluator = other.m_evaluator;
        eigen_assert(m_evaluator->refCount() > 0);
        m_evaluator->incrRefCount();
      }
      return *this;
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index rank() const { return m_evaluator->dimensions().size(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index dimension(Index n) const { return m_evaluator->dimensions()[n]; }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_evaluator->dimensions(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Index size() const { return m_evaluator->dimensions().TotalSize(); }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar* data() const { return m_evaluator->data(); }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index index) const
    {
      return m_evaluator->coeff(index);
    }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index firstIndex, IndexTypes... otherIndices) const
    {
      const std::size_t num_indices = (sizeof...(otherIndices) + 1);
      const array<Index, num_indices> indices{{firstIndex, otherIndices...}};
      return coeff(indices);
    }
    template<typename... IndexTypes> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index firstIndex, IndexTypes... otherIndices)
    {
      const std::size_t num_indices = (sizeof...(otherIndices) + 1);
      const array<Index, num_indices> indices{{firstIndex, otherIndices...}};
      return coeffRef(indices);
    }
#else

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1) const
    {
      array<Index, 2> indices;
      indices[0] = i0;
      indices[1] = i1;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2) const
    {
      array<Index, 3> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2, Index i3) const
    {
      array<Index, 4> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar operator()(Index i0, Index i1, Index i2, Index i3, Index i4) const
    {
      array<Index, 5> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      indices[4] = i4;
      return coeff(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1)
    {
      array<Index, 2> indices;
      indices[0] = i0;
      indices[1] = i1;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1, Index i2)
    {
      array<Index, 3> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& operator()(Index i0, Index i1, Index i2, Index i3)
    {
      array<Index, 4> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      return coeffRef(indices);
    }
    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index i0, Index i1, Index i2, Index i3, Index i4)
    {
      array<Index, 5> indices;
      indices[0] = i0;
      indices[1] = i1;
      indices[2] = i2;
      indices[3] = i3;
      indices[4] = i4;
      return coeffRef(indices);
    }
#endif

    template <std::size_t NumIndices> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar coeff(const array<Index, NumIndices>& indices) const
    {
      const Dimensions& dims = this->dimensions();
      Index index = 0;
      if (PlainObjectType::Options & RowMajor) {
        index += indices[0];
        for (size_t i = 1; i < NumIndices; ++i) {
          index = index * dims[i] + indices[i];
        }
      } else {
        index += indices[NumIndices-1];
        for (int i = NumIndices-2; i >= 0; --i) {
          index = index * dims[i] + indices[i];
        }
      }
      return m_evaluator->coeff(index);
    }
    template <std::size_t NumIndices> EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(const array<Index, NumIndices>& indices)
    {
      const Dimensions& dims = this->dimensions();
      Index index = 0;
      if (PlainObjectType::Options & RowMajor) {
        index += indices[0];
        for (size_t i = 1; i < NumIndices; ++i) {
          index = index * dims[i] + indices[i];
        }
      } else {
        index += indices[NumIndices-1];
        for (int i = NumIndices-2; i >= 0; --i) {
          index = index * dims[i] + indices[i];
        }
      }
      return m_evaluator->coeffRef(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE const Scalar coeff(Index index) const
    {
      return m_evaluator->coeff(index);
    }

    EIGEN_DEVICE_FUNC
    EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
    {
      return m_evaluator->coeffRef(index);
    }

  private:
    EIGEN_STRONG_INLINE void unrefEvaluator() {
      if (m_evaluator) {
        m_evaluator->decrRefCount();
        if (m_evaluator->refCount() == 0) {
          delete m_evaluator;
        }
      }
    }

  internal::TensorLazyBaseEvaluator<Dimensions, Scalar>* m_evaluator;
};


// evaluator for rvalues
template<typename Derived, typename Device>
struct TensorEvaluator<const TensorRef<Derived>, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorRef<Derived>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const TensorRef<Derived>& m, const Device&)
      : m_ref(m)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_ref.dimensions(); }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const {
    return m_ref.coeff(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return m_ref.coeffRef(index);
  }

  EIGEN_DEVICE_FUNC const Scalar* data() const { return m_ref.data(); }

 protected:
  TensorRef<Derived> m_ref;
};


// evaluator for lvalues
template<typename Derived, typename Device>
struct TensorEvaluator<TensorRef<Derived>, Device> : public TensorEvaluator<const TensorRef<Derived>, Device>
{
  typedef typename Derived::Index Index;
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Scalar CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef typename Derived::Dimensions Dimensions;

  typedef TensorEvaluator<const TensorRef<Derived>, Device> Base;

  enum {
    IsAligned = false,
    PacketAccess = false,
    BlockAccess = false,
    PreferBlockAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(TensorRef<Derived>& m, const Device& d) : Base(m, d)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return this->m_ref.coeffRef(index);
  }
};



} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReverse.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Navdeep Jaitly <ndjaitly@google.com>
//                    Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H
#define EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H
namespace Eigen {

/** \class TensorReverse
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor reverse elements class.
  *
  */
namespace internal {
template<typename ReverseDimensions, typename XprType>
struct traits<TensorReverseOp<ReverseDimensions,
                              XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename ReverseDimensions, typename XprType>
struct eval<TensorReverseOp<ReverseDimensions, XprType>, Eigen::Dense>
{
  typedef const TensorReverseOp<ReverseDimensions, XprType>& type;
};

template<typename ReverseDimensions, typename XprType>
struct nested<TensorReverseOp<ReverseDimensions, XprType>, 1,
            typename eval<TensorReverseOp<ReverseDimensions, XprType> >::type>
{
  typedef TensorReverseOp<ReverseDimensions, XprType> type;
};

}  // end namespace internal

template<typename ReverseDimensions, typename XprType>
class TensorReverseOp : public TensorBase<TensorReverseOp<ReverseDimensions,
                                          XprType>, WriteAccessors>
{
  public:
    typedef TensorBase<TensorReverseOp<ReverseDimensions, XprType>, WriteAccessors>Base;
    typedef typename Eigen::internal::traits<TensorReverseOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorReverseOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorReverseOp>::StorageKind
                                                                      StorageKind;
    typedef typename Eigen::internal::traits<TensorReverseOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorReverseOp(
      const XprType& expr, const ReverseDimensions& reverse_dims)
      : m_xpr(expr), m_reverse_dims(reverse_dims) { }

    EIGEN_DEVICE_FUNC
    const ReverseDimensions& reverse() const { return m_reverse_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorReverseOp)


  protected:
    typename XprType::Nested m_xpr;
    const ReverseDimensions m_reverse_dims;
};

// Eval as rvalue
template<typename ReverseDimensions, typename ArgType, typename Device>
struct TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>, Device>
{
  typedef TensorReverseOp<ReverseDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<ReverseDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess       = NumDims > 0,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef internal::TensorIntDivisor<Index> IndexDivisor;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename TensorEvaluator<const ArgType, Device>::TensorBlock
      ArgTensorBlock;

  typedef typename internal::TensorMaterializedBlock<CoeffReturnType, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_reverse(op.reverse()),
        m_device(device)
  {
    // Reversing a scalar isn't supported yet. It would be a no-op anyway.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);

    // Compute strides
    m_dimensions = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_strides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_strides[i] = m_strides[i-1] * m_dimensions[i-1];
        if (m_strides[i] > 0) m_fastStrides[i] = IndexDivisor(m_strides[i]);
      }
    } else {
      m_strides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_strides[i] = m_strides[i+1] * m_dimensions[i+1];
        if (m_strides[i] > 0) m_fastStrides[i] = IndexDivisor(m_strides[i]);
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index reverseIndex(
      Index index) const {
    eigen_assert(index < dimensions().TotalSize());
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        Index idx = index / m_fastStrides[i];
        index -= idx * m_strides[i];
        if (m_reverse[i]) {
          idx = m_dimensions[i] - idx - 1;
        }
        inputIndex += idx * m_strides[i] ;
      }
      if (m_reverse[0]) {
        inputIndex += (m_dimensions[0] - index - 1);
      } else {
        inputIndex += index;
      }
    } else {
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        Index idx = index / m_fastStrides[i];
        index -= idx * m_strides[i];
        if (m_reverse[i]) {
          idx = m_dimensions[i] - idx - 1;
        }
        inputIndex += idx * m_strides[i] ;
      }
      if (m_reverse[NumDims-1]) {
        inputIndex += (m_dimensions[NumDims-1] - index - 1);
      } else {
        inputIndex += index;
      }
    }
    return inputIndex;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(
      Index index) const  {
    return m_impl.coeff(reverseIndex(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    // TODO(ndjaitly): write a better packing routine that uses
    // local structure.
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type
                                                            values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    const size_t target_size = m_device.lastLevelCacheSize();
    // Block evaluation reads underlying memory in reverse order, and default
    // cost model does not properly catch this in bytes stored/loaded.
    return internal::TensorBlockResourceRequirements::skewed<Scalar>(
               target_size)
        .addCostPerCoeff({0, 0, 24});
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool /*root_of_expr_ast*/ = false) const {
    // TODO(ezhulenev): If underlying tensor expression supports and prefers
    // block evaluation we must use it. Currently we use coeff and packet
    // access into the underlying tensor expression.
    // static const bool useBlockAccessForArgType =
    //     TensorEvaluator<ArgType, Device>::BlockAccess &&
    //     TensorEvaluator<ArgType, Device>::PreferBlockAccess;

    static const bool isColMajor =
        static_cast<int>(Layout) == static_cast<int>(ColMajor);

    static const Index inner_dim_idx = isColMajor ? 0 : NumDims - 1;
    const bool inner_dim_reversed = m_reverse[inner_dim_idx];

    // Offset in the output block.
    Index block_offset = 0;

    // Offset in the input Tensor.
    Index input_offset = reverseIndex(desc.offset());

    // Initialize output block iterator state. Dimension in this array are
    // always in inner_most -> outer_most order (col major layout).
    array<BlockIteratorState, NumDims> it;
    for (int i = 0; i < NumDims; ++i) {
      const int dim = isColMajor ? i : NumDims - 1 - i;
      it[i].size = desc.dimension(dim);
      it[i].count = 0;
      it[i].reverse = m_reverse[dim];

      it[i].block_stride =
          i == 0 ? 1 : (it[i - 1].size * it[i - 1].block_stride);
      it[i].block_span = it[i].block_stride * (it[i].size - 1);

      it[i].input_stride = m_strides[dim];
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      if (it[i].reverse) {
        it[i].input_stride = -1 * it[i].input_stride;
        it[i].input_span = -1 * it[i].input_span;
      }
    }

    // If multiple inner dimensions have the same reverse flag, check if we can
    // merge them into a single virtual inner dimension.
    int effective_inner_dim = 0;
    for (int i = 1; i < NumDims; ++i) {
      if (it[i].reverse != it[effective_inner_dim].reverse) break;
      if (it[i].block_stride != it[effective_inner_dim].size) break;
      if (it[i].block_stride != numext::abs(it[i].input_stride)) break;

      it[i].size = it[effective_inner_dim].size * it[i].size;

      it[i].block_stride = 1;
      it[i].input_stride = (inner_dim_reversed ? -1 : 1);

      it[i].block_span = it[i].block_stride * (it[i].size - 1);
      it[i].input_span = it[i].input_stride * (it[i].size - 1);

      effective_inner_dim = i;
    }

    eigen_assert(it[effective_inner_dim].block_stride == 1);
    eigen_assert(it[effective_inner_dim].input_stride ==
                 (inner_dim_reversed ? -1 : 1));

    const Index inner_dim_size = it[effective_inner_dim].size;

    // Prepare storage for the materialized reverse result.
    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(desc, scratch);
    CoeffReturnType* block_buffer = block_storage.data();

    while (it[NumDims - 1].count < it[NumDims - 1].size) {
      // Copy inner-most dimension data from reversed location in input.
      Index dst = block_offset;
      Index src = input_offset;

      // NOTE(ezhulenev): Adding vectorized path with internal::preverse showed
      // worse results in benchmarks than a simple coefficient loop.
      if (inner_dim_reversed) {
        for (Index i = 0; i < inner_dim_size; ++i) {
          block_buffer[dst] = m_impl.coeff(src);
          ++dst;
          --src;
        }
      } else {
        for (Index i = 0; i < inner_dim_size; ++i) {
          block_buffer[dst] = m_impl.coeff(src);
          ++dst;
          ++src;
        }
      }

      // For the 1d tensor we need to generate only one inner-most dimension.
      if ((NumDims - effective_inner_dim) == 1) break;

      // Update offset.
      for (Index i = effective_inner_dim + 1; i < NumDims; ++i) {
        if (++it[i].count < it[i].size) {
          block_offset += it[i].block_stride;
          input_offset += it[i].input_stride;
          break;
        }
        if (i != NumDims - 1) it[i].count = 0;
        block_offset -= it[i].block_span;
        input_offset -= it[i].input_span;
      }
    }

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    double compute_cost = NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                     2 * TensorOpCost::MulCost<Index>() +
                                     TensorOpCost::DivCost<Index>());
    for (int i = 0; i < NumDims; ++i) {
      if (m_reverse[i]) {
        compute_cost += 2 * TensorOpCost::AddCost<Index>();
      }
    }
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, false /* vectorized */, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  Dimensions m_dimensions;
  array<Index, NumDims> m_strides;
  array<IndexDivisor, NumDims> m_fastStrides;
  TensorEvaluator<ArgType, Device> m_impl;
  ReverseDimensions m_reverse;
  const Device EIGEN_DEVICE_REF m_device;

 private:
  struct BlockIteratorState {
    BlockIteratorState()
        : size(0),
          count(0),
          reverse(false),
          block_stride(0),
          block_span(0),
          input_stride(0),
          input_span(0) {}

    Index size;
    Index count;
    bool reverse;
    Index block_stride;
    Index block_span;
    Index input_stride;
    Index input_span;
  };
};

// Eval as lvalue

template <typename ReverseDimensions, typename ArgType, typename Device>
struct TensorEvaluator<TensorReverseOp<ReverseDimensions, ArgType>, Device>
    : public TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>,
                             Device> {
  typedef TensorEvaluator<const TensorReverseOp<ReverseDimensions, ArgType>,
                          Device> Base;
  typedef TensorReverseOp<ReverseDimensions, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<ReverseDimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };
  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device) {}

  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Dimensions& dimensions() const { return this->m_dimensions; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index) {
    return this->m_impl.coeffRef(this->reverseIndex(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x) {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    // This code is pilfered from TensorMorphing.h
    EIGEN_ALIGN_MAX CoeffReturnType values[PacketSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      this->coeffRef(index+i) = values[i];
    }
  }
};


}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_REVERSE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScan.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Igor Babuschkin <igor@babuschk.in>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_SCAN_H
#define EIGEN_CXX11_TENSOR_TENSOR_SCAN_H

namespace Eigen {

namespace internal {

template <typename Op, typename XprType>
struct traits<TensorScanOp<Op, XprType> >
    : public traits<XprType> {
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Op, typename XprType>
struct eval<TensorScanOp<Op, XprType>, Eigen::Dense>
{
  typedef const TensorScanOp<Op, XprType>& type;
};

template<typename Op, typename XprType>
struct nested<TensorScanOp<Op, XprType>, 1,
            typename eval<TensorScanOp<Op, XprType> >::type>
{
  typedef TensorScanOp<Op, XprType> type;
};
} // end namespace internal

/** \class TensorScan
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor scan class.
  */
template <typename Op, typename XprType>
class TensorScanOp
    : public TensorBase<TensorScanOp<Op, XprType>, ReadOnlyAccessors> {
public:
  typedef typename Eigen::internal::traits<TensorScanOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorScanOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorScanOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorScanOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorScanOp(
      const XprType& expr, const Index& axis, bool exclusive = false, const Op& op = Op())
      : m_expr(expr), m_axis(axis), m_accumulator(op), m_exclusive(exclusive) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Index axis() const { return m_axis; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const XprType& expression() const { return m_expr; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const Op accumulator() const { return m_accumulator; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  bool exclusive() const { return m_exclusive; }

protected:
  typename XprType::Nested m_expr;
  const Index m_axis;
  const Op m_accumulator;
  const bool m_exclusive;
};


namespace internal {

template <typename Self>
EIGEN_STRONG_INLINE void ReduceScalar(Self& self, Index offset,
                                      typename Self::CoeffReturnType* data) {
  // Compute the scan along the axis, starting at the given offset
  typename Self::CoeffReturnType accum = self.accumulator().initialize();
  if (self.stride() == 1) {
    if (self.exclusive()) {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      }
    } else {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  } else {
    if (self.exclusive()) {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        Index curr = offset + idx3 * self.stride();
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      }
    } else {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        Index curr = offset + idx3 * self.stride();
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  }
}

template <typename Self>
EIGEN_STRONG_INLINE void ReducePacket(Self& self, Index offset,
                                      typename Self::CoeffReturnType* data) {
  using Scalar = typename Self::CoeffReturnType;
  using Packet = typename Self::PacketReturnType;
  // Compute the scan along the axis, starting at the calculated offset
  Packet accum = self.accumulator().template initializePacket<Packet>();
  if (self.stride() == 1) {
    if (self.exclusive()) {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
      }
    } else {
      for (Index curr = offset; curr < offset + self.size(); ++curr) {
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
      }
    }
  } else {
    if (self.exclusive()) {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        const Index curr = offset + idx3 * self.stride();
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
      }
    } else {
      for (Index idx3 = 0; idx3 < self.size(); idx3++) {
        const Index curr = offset + idx3 * self.stride();
        self.accumulator().reducePacket(self.inner().template packet<Unaligned>(curr), &accum);
        internal::pstoreu<Scalar, Packet>(data + curr, self.accumulator().finalizePacket(accum));
      }
    }
  }
}

template <typename Self, bool Vectorize, bool Parallel>
struct ReduceBlock {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    for (Index idx2 = 0; idx2 < self.stride(); idx2++) {
      // Calculate the starting offset for the scan
      Index offset = idx1 + idx2;
      ReduceScalar(self, offset, data);
    }
  }
};

// Specialization for vectorized reduction.
template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/true, /*Parallel=*/false> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    Index idx2 = 0;
    for (; idx2 + PacketSize <= self.stride(); idx2 += PacketSize) {
      // Calculate the starting offset for the packet scan
      Index offset = idx1 + idx2;
      ReducePacket(self, offset, data);
    }
    for (; idx2 < self.stride(); idx2++) {
      // Calculate the starting offset for the scan
      Index offset = idx1 + idx2;
      ReduceScalar(self, offset, data);
    }
  }
};

// Single-threaded CPU implementation of scan
template <typename Self, typename Reducer, typename Device,
          bool Vectorize =
              (TensorEvaluator<typename Self::ChildTypeNoConst, Device>::PacketAccess &&
               internal::reducer_traits<Reducer, Device>::PacketAccess)>
struct ScanLauncher {
  void operator()(Self& self, typename Self::CoeffReturnType* data) {
    Index total_size = internal::array_prod(self.dimensions());

    // We fix the index along the scan axis to 0 and perform a
    // scan per remaining entry. The iteration is split into two nested
    // loops to avoid an integer division by keeping track of each idx1 and
    // idx2.
    for (Index idx1 = 0; idx1 < total_size; idx1 += self.stride() * self.size()) {
      ReduceBlock<Self, Vectorize, /*Parallel=*/false> block_reducer;
      block_reducer(self, idx1, data);
    }
  }
};

#ifdef EIGEN_USE_THREADS

// Adjust block_size to avoid false sharing of cachelines among
// threads. Currently set to twice the cache line size on Intel and ARM
// processors.
EIGEN_STRONG_INLINE Index AdjustBlockSize(Index item_size, Index block_size) {
  EIGEN_CONSTEXPR Index kBlockAlignment = 128;
  const Index items_per_cacheline =
      numext::maxi<Index>(1, kBlockAlignment / item_size);
  return items_per_cacheline * divup(block_size, items_per_cacheline);
}

template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/true, /*Parallel=*/true> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    Index num_scalars = self.stride();
    Index num_packets = 0;
    if (self.stride() >= PacketSize) {
      num_packets = self.stride() / PacketSize;
      self.device().parallelFor(
          num_packets,
        TensorOpCost(PacketSize * self.size(), PacketSize * self.size(),
                     16 * PacketSize * self.size(), true, PacketSize),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(PacketSize * sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index packet = first; packet < last; ++packet) {
            const Index idx2 = packet * PacketSize;
            ReducePacket(self, idx1 + idx2, data);
          }
        });
      num_scalars -= num_packets * PacketSize;
    }
    self.device().parallelFor(
        num_scalars, TensorOpCost(self.size(), self.size(), 16 * self.size()),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index scalar = first; scalar < last; ++scalar) {
            const Index idx2 = num_packets * PacketSize + scalar;
            ReduceScalar(self, idx1 + idx2, data);
          }
        });
  }
};

template <typename Self>
struct ReduceBlock<Self, /*Vectorize=*/false, /*Parallel=*/true> {
  EIGEN_STRONG_INLINE void operator()(Self& self, Index idx1,
                                      typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    self.device().parallelFor(
        self.stride(), TensorOpCost(self.size(), self.size(), 16 * self.size()),
        // Make the shard size large enough that two neighboring threads
        // won't write to the same cacheline of `data`.
        [=](Index blk_size) {
          return AdjustBlockSize(sizeof(Scalar), blk_size);
        },
        [&](Index first, Index last) {
          for (Index idx2 = first; idx2 < last; ++idx2) {
            ReduceScalar(self, idx1 + idx2, data);
          }
        });
  }
};

// Specialization for multi-threaded execution.
template <typename Self, typename Reducer, bool Vectorize>
struct ScanLauncher<Self, Reducer, ThreadPoolDevice, Vectorize> {
  void operator()(Self& self, typename Self::CoeffReturnType* data) {
    using Scalar = typename Self::CoeffReturnType;
    using Packet = typename Self::PacketReturnType;
    const int PacketSize = internal::unpacket_traits<Packet>::size;
    const Index total_size = internal::array_prod(self.dimensions());
    const Index inner_block_size = self.stride() * self.size();
    bool parallelize_by_outer_blocks = (total_size >= (self.stride() * inner_block_size));

    if ((parallelize_by_outer_blocks && total_size <= 4096) ||
        (!parallelize_by_outer_blocks && self.stride() < PacketSize)) {
      ScanLauncher<Self, Reducer, DefaultDevice, Vectorize> launcher;
      launcher(self, data);
      return;
    }

    if (parallelize_by_outer_blocks) {
      // Parallelize over outer blocks.
      const Index num_outer_blocks = total_size / inner_block_size;
      self.device().parallelFor(
          num_outer_blocks,
          TensorOpCost(inner_block_size, inner_block_size,
                       16 * PacketSize * inner_block_size, Vectorize,
                       PacketSize),
          [=](Index blk_size) {
            return AdjustBlockSize(inner_block_size * sizeof(Scalar), blk_size);
          },
          [&](Index first, Index last) {
            for (Index idx1 = first; idx1 < last; ++idx1) {
              ReduceBlock<Self, Vectorize, /*Parallelize=*/false> block_reducer;
              block_reducer(self, idx1 * inner_block_size, data);
            }
          });
    } else {
      // Parallelize over inner packets/scalars dimensions when the reduction
      // axis is not an inner dimension.
      ReduceBlock<Self, Vectorize, /*Parallelize=*/true> block_reducer;
      for (Index idx1 = 0; idx1 < total_size;
           idx1 += self.stride() * self.size()) {
        block_reducer(self, idx1, data);
      }
    }
  }
};
#endif  // EIGEN_USE_THREADS

#if defined(EIGEN_USE_GPU) && (defined(EIGEN_GPUCC))

// GPU implementation of scan
// TODO(ibab) This placeholder implementation performs multiple scans in
// parallel, but it would be better to use a parallel scan algorithm and
// optimize memory access.
template <typename Self, typename Reducer>
__global__ EIGEN_HIP_LAUNCH_BOUNDS_1024 void ScanKernel(Self self, Index total_size, typename Self::CoeffReturnType* data) {
  // Compute offset as in the CPU version
  Index val = threadIdx.x + blockIdx.x * blockDim.x;
  Index offset = (val / self.stride()) * self.stride() * self.size() + val % self.stride();

  if (offset + (self.size() - 1) * self.stride() < total_size) {
    // Compute the scan along the axis, starting at the calculated offset
    typename Self::CoeffReturnType accum = self.accumulator().initialize();
    for (Index idx = 0; idx < self.size(); idx++) {
      Index curr = offset + idx * self.stride();
      if (self.exclusive()) {
        data[curr] = self.accumulator().finalize(accum);
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
      } else {
        self.accumulator().reduce(self.inner().coeff(curr), &accum);
        data[curr] = self.accumulator().finalize(accum);
      }
    }
  }
  __syncthreads();

}

template <typename Self, typename Reducer, bool Vectorize>
struct ScanLauncher<Self, Reducer, GpuDevice, Vectorize> {
  void operator()(const Self& self, typename Self::CoeffReturnType* data) {
     Index total_size = internal::array_prod(self.dimensions());
     Index num_blocks = (total_size / self.size() + 63) / 64;
     Index block_size = 64;

     LAUNCH_GPU_KERNEL((ScanKernel<Self, Reducer>), num_blocks, block_size, 0, self.device(), self, total_size, data);
  }
};
#endif  // EIGEN_USE_GPU && (EIGEN_GPUCC)

}  // namespace internal

// Eval as rvalue
template <typename Op, typename ArgType, typename Device>
struct TensorEvaluator<const TensorScanOp<Op, ArgType>, Device> {

  typedef TensorScanOp<Op, ArgType> XprType;
  typedef typename XprType::Index Index;
  typedef const ArgType ChildTypeNoConst;
  typedef const ArgType ChildType;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  typedef TensorEvaluator<const TensorScanOp<Op, ArgType>, Device> Self;
  typedef StorageMemory<Scalar, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess = false,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = true
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device),
        m_device(device),
        m_exclusive(op.exclusive()),
        m_accumulator(op.accumulator()),
        m_size(m_impl.dimensions()[op.axis()]),
        m_stride(1), m_consume_dim(op.axis()),
        m_output(NULL) {

    // Accumulating a scalar isn't supported.
    EIGEN_STATIC_ASSERT((NumDims > 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(op.axis() >= 0 && op.axis() < NumDims);

    // Compute stride of scan axis
    const Dimensions& dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < op.axis(); ++i) {
        m_stride = m_stride * dims[i];
      }
    } else {
      // dims can only be indexed through unsigned integers,
      // so let's use an unsigned type to let the compiler knows.
      // This prevents stupid warnings: ""'*((void*)(& evaluator)+64)[18446744073709551615]' may be used uninitialized in this function"
      unsigned int axis = internal::convert_index<unsigned int>(op.axis());
      for (unsigned int i = NumDims - 1; i > axis; --i) {
        m_stride = m_stride * dims[i];
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_impl.dimensions();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& stride() const {
    return m_stride;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& consume_dim() const {
    return m_consume_dim;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Index& size() const {
    return m_size;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Op& accumulator() const {
    return m_accumulator;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE bool exclusive() const {
    return m_exclusive;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const TensorEvaluator<ArgType, Device>& inner() const {
    return m_impl;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Device& device() const {
    return m_device;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType data) {
    m_impl.evalSubExprsIfNeeded(NULL);
    internal::ScanLauncher<Self, Op, Device> launcher;
    if (data) {
      launcher(*this, data);
      return false;
    }

    const Index total_size = internal::array_prod(dimensions());
    m_output = static_cast<EvaluatorPointerType>(m_device.get((Scalar*) m_device.allocate_temp(total_size * sizeof(Scalar))));
    launcher(*this, m_output);
    return true;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC PacketReturnType packet(Index index) const {
    return internal::ploadt<PacketReturnType, LoadMode>(m_output + index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE EvaluatorPointerType data() const
  {
    return m_output;
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_output[index];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool) const {
    return TensorOpCost(sizeof(CoeffReturnType), 0, 0);
  }

  EIGEN_STRONG_INLINE void cleanup() {
    if (m_output) {
      m_device.deallocate_temp(m_output);
      m_output = NULL;
    }
    m_impl.cleanup();
  }

#ifdef EIGEN_USE_SYCL
 // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
    m_output.bind(cgh);
  }
#endif
protected:
  TensorEvaluator<ArgType, Device> m_impl;
  const Device EIGEN_DEVICE_REF m_device;
  const bool m_exclusive;
  Op m_accumulator;
  const Index m_size;
  Index m_stride;
  Index m_consume_dim;
  EvaluatorPointerType m_output;
};

}  // end namespace Eigen

#endif  // EIGEN_CXX11_TENSOR_TENSOR_SCAN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScanSycl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Mehdi Goli    Codeplay Software Ltd.
// Ralph Potter  Codeplay Software Ltd.
// Luke Iwanski  Codeplay Software Ltd.
// Contact: <eigen@codeplay.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

/*****************************************************************
 * TensorScanSycl.h
 *
 * \brief:
 *  Tensor Scan Sycl implement the extend  version of
 * "Efficient parallel scan algorithms for GPUs." .for Tensor operations.
 * The algorithm requires up to 3 stage (consequently 3 kernels) depending on
 * the size of the tensor. In the first kernel (ScanKernelFunctor), each
 * threads within the work-group individually reduces the allocated elements per
 * thread in order to reduces the total number of blocks. In the next step all
 * thread within the work-group will reduce the associated blocks into the
 * temporary buffers. In the next kernel(ScanBlockKernelFunctor), the temporary
 * buffer is given as an input and all the threads within a work-group scan and
 * reduces the boundaries between the blocks (generated from the previous
 * kernel). and write the data on the temporary buffer. If the second kernel is
 * required, the third and final kerenl (ScanAdjustmentKernelFunctor) will
 * adjust the final result into the output buffer.
 * The original algorithm for the parallel prefix sum can be found here:
 *
 * Sengupta, Shubhabrata, Mark Harris, and Michael Garland. "Efficient parallel
 * scan algorithms for GPUs." NVIDIA, Santa Clara, CA, Tech. Rep. NVR-2008-003
 *1, no. 1 (2008): 1-17.
 *****************************************************************/

#ifndef UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP
#define UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP

namespace Eigen {
namespace TensorSycl {
namespace internal {

#ifndef EIGEN_SYCL_MAX_GLOBAL_RANGE
#define EIGEN_SYCL_MAX_GLOBAL_RANGE (EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1 * 4)
#endif

template <typename index_t>
struct ScanParameters {
  // must be power of 2
  static EIGEN_CONSTEXPR index_t ScanPerThread = 8;
  const index_t total_size;
  const index_t non_scan_size;
  const index_t scan_size;
  const index_t non_scan_stride;
  const index_t scan_stride;
  const index_t panel_threads;
  const index_t group_threads;
  const index_t block_threads;
  const index_t elements_per_group;
  const index_t elements_per_block;
  const index_t loop_range;

  ScanParameters(index_t total_size_, index_t non_scan_size_, index_t scan_size_, index_t non_scan_stride_,
                 index_t scan_stride_, index_t panel_threads_, index_t group_threads_, index_t block_threads_,
                 index_t elements_per_group_, index_t elements_per_block_, index_t loop_range_)
      : total_size(total_size_),
        non_scan_size(non_scan_size_),
        scan_size(scan_size_),
        non_scan_stride(non_scan_stride_),
        scan_stride(scan_stride_),
        panel_threads(panel_threads_),
        group_threads(group_threads_),
        block_threads(block_threads_),
        elements_per_group(elements_per_group_),
        elements_per_block(elements_per_block_),
        loop_range(loop_range_) {}
};

enum class scan_step { first, second };
template <typename Evaluator, typename CoeffReturnType, typename OutAccessor, typename Op, typename Index,
          scan_step stp>
struct ScanKernelFunctor {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  static EIGEN_CONSTEXPR int PacketSize = ScanParameters<Index>::ScanPerThread / 2;

  LocalAccessor scratch;
  Evaluator dev_eval;
  OutAccessor out_accessor;
  OutAccessor temp_accessor;
  const ScanParameters<Index> scanParameters;
  Op accumulator;
  const bool inclusive;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ScanKernelFunctor(LocalAccessor scratch_, const Evaluator dev_eval_,
                                                          OutAccessor out_accessor_, OutAccessor temp_accessor_,
                                                          const ScanParameters<Index> scanParameters_, Op accumulator_,
                                                          const bool inclusive_)
      : scratch(scratch_),
        dev_eval(dev_eval_),
        out_accessor(out_accessor_),
        temp_accessor(temp_accessor_),
        scanParameters(scanParameters_),
        accumulator(accumulator_),
        inclusive(inclusive_) {}

  template <scan_step sst = stp, typename Input>
  typename ::Eigen::internal::enable_if<sst == scan_step::first, CoeffReturnType>::type EIGEN_DEVICE_FUNC
      EIGEN_STRONG_INLINE
      read(const Input &inpt, Index global_id) {
    return inpt.coeff(global_id);
  }

  template <scan_step sst = stp, typename Input>
  typename ::Eigen::internal::enable_if<sst != scan_step::first, CoeffReturnType>::type EIGEN_DEVICE_FUNC
      EIGEN_STRONG_INLINE
      read(const Input &inpt, Index global_id) {
    return inpt[global_id];
  }

  template <scan_step sst = stp, typename InclusiveOp>
  typename ::Eigen::internal::enable_if<sst == scan_step::first>::type EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  first_step_inclusive_Operation(InclusiveOp inclusive_op) {
    inclusive_op();
  }

  template <scan_step sst = stp, typename InclusiveOp>
  typename ::Eigen::internal::enable_if<sst != scan_step::first>::type EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  first_step_inclusive_Operation(InclusiveOp) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto out_ptr = out_accessor.get_pointer();
    auto tmp_ptr = temp_accessor.get_pointer();
    auto scratch_ptr = scratch.get_pointer().get();

    for (Index loop_offset = 0; loop_offset < scanParameters.loop_range; loop_offset++) {
      Index data_offset = (itemID.get_global_id(0) + (itemID.get_global_range(0) * loop_offset));
      Index tmp = data_offset % scanParameters.panel_threads;
      const Index panel_id = data_offset / scanParameters.panel_threads;
      const Index group_id = tmp / scanParameters.group_threads;
      tmp = tmp % scanParameters.group_threads;
      const Index block_id = tmp / scanParameters.block_threads;
      const Index local_id = tmp % scanParameters.block_threads;
      // we put one element per packet in scratch_mem
      const Index scratch_stride = scanParameters.elements_per_block / PacketSize;
      const Index scratch_offset = (itemID.get_local_id(0) / scanParameters.block_threads) * scratch_stride;
      CoeffReturnType private_scan[ScanParameters<Index>::ScanPerThread];
      CoeffReturnType inclusive_scan;
      // the actual panel size is scan_size * non_scan_size.
      // elements_per_panel is roundup to power of 2 for binary tree
      const Index panel_offset = panel_id * scanParameters.scan_size * scanParameters.non_scan_size;
      const Index group_offset = group_id * scanParameters.non_scan_stride;
      // This will be effective when the size is bigger than elements_per_block
      const Index block_offset = block_id * scanParameters.elements_per_block * scanParameters.scan_stride;
      const Index thread_offset = (ScanParameters<Index>::ScanPerThread * local_id * scanParameters.scan_stride);
      const Index global_offset = panel_offset + group_offset + block_offset + thread_offset;
      Index next_elements = 0;
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        private_scan[i] = ((((block_id * scanParameters.elements_per_block) +
                             (ScanParameters<Index>::ScanPerThread * local_id) + i) < scanParameters.scan_size) &&
                           (global_id < scanParameters.total_size))
                              ? read(dev_eval, global_id)
                              : accumulator.initialize();
        next_elements += scanParameters.scan_stride;
      }
      first_step_inclusive_Operation([&]() EIGEN_DEVICE_FUNC {
        if (inclusive) {
          inclusive_scan = private_scan[ScanParameters<Index>::ScanPerThread - 1];
        }
      });
      // This for loop must be 2
      EIGEN_UNROLL_LOOP
      for (int packetIndex = 0; packetIndex < ScanParameters<Index>::ScanPerThread; packetIndex += PacketSize) {
        Index private_offset = 1;
        // build sum in place up the tree
        EIGEN_UNROLL_LOOP
        for (Index d = PacketSize >> 1; d > 0; d >>= 1) {
          EIGEN_UNROLL_LOOP
          for (Index l = 0; l < d; l++) {
            Index ai = private_offset * (2 * l + 1) - 1 + packetIndex;
            Index bi = private_offset * (2 * l + 2) - 1 + packetIndex;
            CoeffReturnType accum = accumulator.initialize();
            accumulator.reduce(private_scan[ai], &accum);
            accumulator.reduce(private_scan[bi], &accum);
            private_scan[bi] = accumulator.finalize(accum);
          }
          private_offset *= 2;
        }
        scratch_ptr[2 * local_id + (packetIndex / PacketSize) + scratch_offset] =
            private_scan[PacketSize - 1 + packetIndex];
        private_scan[PacketSize - 1 + packetIndex] = accumulator.initialize();
        // traverse down tree & build scan
        EIGEN_UNROLL_LOOP
        for (Index d = 1; d < PacketSize; d *= 2) {
          private_offset >>= 1;
          EIGEN_UNROLL_LOOP
          for (Index l = 0; l < d; l++) {
            Index ai = private_offset * (2 * l + 1) - 1 + packetIndex;
            Index bi = private_offset * (2 * l + 2) - 1 + packetIndex;
            CoeffReturnType accum = accumulator.initialize();
            accumulator.reduce(private_scan[ai], &accum);
            accumulator.reduce(private_scan[bi], &accum);
            private_scan[ai] = private_scan[bi];
            private_scan[bi] = accumulator.finalize(accum);
          }
        }
      }

      Index offset = 1;
      // build sum in place up the tree
      for (Index d = scratch_stride >> 1; d > 0; d >>= 1) {
        // Synchronise
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (local_id < d) {
          Index ai = offset * (2 * local_id + 1) - 1 + scratch_offset;
          Index bi = offset * (2 * local_id + 2) - 1 + scratch_offset;
          CoeffReturnType accum = accumulator.initialize();
          accumulator.reduce(scratch_ptr[ai], &accum);
          accumulator.reduce(scratch_ptr[bi], &accum);
          scratch_ptr[bi] = accumulator.finalize(accum);
        }
        offset *= 2;
      }
      // Synchronise
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      // next step optimisation
      if (local_id == 0) {
        if (((scanParameters.elements_per_group / scanParameters.elements_per_block) > 1)) {
          const Index temp_id = panel_id * (scanParameters.elements_per_group / scanParameters.elements_per_block) *
                                    scanParameters.non_scan_size +
                                group_id * (scanParameters.elements_per_group / scanParameters.elements_per_block) +
                                block_id;
          tmp_ptr[temp_id] = scratch_ptr[scratch_stride - 1 + scratch_offset];
        }
        // clear the last element
        scratch_ptr[scratch_stride - 1 + scratch_offset] = accumulator.initialize();
      }
      // traverse down tree & build scan
      for (Index d = 1; d < scratch_stride; d *= 2) {
        offset >>= 1;
        // Synchronise
        itemID.barrier(cl::sycl::access::fence_space::local_space);
        if (local_id < d) {
          Index ai = offset * (2 * local_id + 1) - 1 + scratch_offset;
          Index bi = offset * (2 * local_id + 2) - 1 + scratch_offset;
          CoeffReturnType accum = accumulator.initialize();
          accumulator.reduce(scratch_ptr[ai], &accum);
          accumulator.reduce(scratch_ptr[bi], &accum);
          scratch_ptr[ai] = scratch_ptr[bi];
          scratch_ptr[bi] = accumulator.finalize(accum);
        }
      }
      // Synchronise
      itemID.barrier(cl::sycl::access::fence_space::local_space);
      // This for loop must be 2
      EIGEN_UNROLL_LOOP
      for (int packetIndex = 0; packetIndex < ScanParameters<Index>::ScanPerThread; packetIndex += PacketSize) {
        EIGEN_UNROLL_LOOP
        for (Index i = 0; i < PacketSize; i++) {
          CoeffReturnType accum = private_scan[packetIndex + i];
          accumulator.reduce(scratch_ptr[2 * local_id + (packetIndex / PacketSize) + scratch_offset], &accum);
          private_scan[packetIndex + i] = accumulator.finalize(accum);
        }
      }
      first_step_inclusive_Operation([&]() EIGEN_DEVICE_FUNC {
        if (inclusive) {
          accumulator.reduce(private_scan[ScanParameters<Index>::ScanPerThread - 1], &inclusive_scan);
          private_scan[0] = accumulator.finalize(inclusive_scan);
        }
      });
      next_elements = 0;
      // right the first set of private param
      EIGEN_UNROLL_LOOP
      for (Index i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        if ((((block_id * scanParameters.elements_per_block) + (ScanParameters<Index>::ScanPerThread * local_id) + i) <
             scanParameters.scan_size) &&
            (global_id < scanParameters.total_size)) {
          Index private_id = (i * !inclusive) + (((i + 1) % ScanParameters<Index>::ScanPerThread) * (inclusive));
          out_ptr[global_id] = private_scan[private_id];
        }
        next_elements += scanParameters.scan_stride;
      }
    }  // end for loop
  }
};

template <typename CoeffReturnType, typename InAccessor, typename OutAccessor, typename Op, typename Index>
struct ScanAdjustmentKernelFunctor {
  typedef cl::sycl::accessor<CoeffReturnType, 1, cl::sycl::access::mode::read_write, cl::sycl::access::target::local>
      LocalAccessor;
  static EIGEN_CONSTEXPR int PacketSize = ScanParameters<Index>::ScanPerThread / 2;
  InAccessor in_accessor;
  OutAccessor out_accessor;
  const ScanParameters<Index> scanParameters;
  Op accumulator;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE ScanAdjustmentKernelFunctor(LocalAccessor, InAccessor in_accessor_,
                                                                    OutAccessor out_accessor_,
                                                                    const ScanParameters<Index> scanParameters_,
                                                                    Op accumulator_)
      : in_accessor(in_accessor_),
        out_accessor(out_accessor_),
        scanParameters(scanParameters_),
        accumulator(accumulator_) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void operator()(cl::sycl::nd_item<1> itemID) {
    auto in_ptr = in_accessor.get_pointer();
    auto out_ptr = out_accessor.get_pointer();

    for (Index loop_offset = 0; loop_offset < scanParameters.loop_range; loop_offset++) {
      Index data_offset = (itemID.get_global_id(0) + (itemID.get_global_range(0) * loop_offset));
      Index tmp = data_offset % scanParameters.panel_threads;
      const Index panel_id = data_offset / scanParameters.panel_threads;
      const Index group_id = tmp / scanParameters.group_threads;
      tmp = tmp % scanParameters.group_threads;
      const Index block_id = tmp / scanParameters.block_threads;
      const Index local_id = tmp % scanParameters.block_threads;

      // the actual panel size is scan_size * non_scan_size.
      // elements_per_panel is roundup to power of 2 for binary tree
      const Index panel_offset = panel_id * scanParameters.scan_size * scanParameters.non_scan_size;
      const Index group_offset = group_id * scanParameters.non_scan_stride;
      // This will be effective when the size is bigger than elements_per_block
      const Index block_offset = block_id * scanParameters.elements_per_block * scanParameters.scan_stride;
      const Index thread_offset = ScanParameters<Index>::ScanPerThread * local_id * scanParameters.scan_stride;

      const Index global_offset = panel_offset + group_offset + block_offset + thread_offset;
      const Index block_size = scanParameters.elements_per_group / scanParameters.elements_per_block;
      const Index in_id = (panel_id * block_size * scanParameters.non_scan_size) + (group_id * block_size) + block_id;
      CoeffReturnType adjust_val = in_ptr[in_id];

      Index next_elements = 0;
      EIGEN_UNROLL_LOOP
      for (Index i = 0; i < ScanParameters<Index>::ScanPerThread; i++) {
        Index global_id = global_offset + next_elements;
        if ((((block_id * scanParameters.elements_per_block) + (ScanParameters<Index>::ScanPerThread * local_id) + i) <
             scanParameters.scan_size) &&
            (global_id < scanParameters.total_size)) {
          CoeffReturnType accum = adjust_val;
          accumulator.reduce(out_ptr[global_id], &accum);
          out_ptr[global_id] = accumulator.finalize(accum);
        }
        next_elements += scanParameters.scan_stride;
      }
    }
  }
};

template <typename Index>
struct ScanInfo {
  const Index &total_size;
  const Index &scan_size;
  const Index &panel_size;
  const Index &non_scan_size;
  const Index &scan_stride;
  const Index &non_scan_stride;

  Index max_elements_per_block;
  Index block_size;
  Index panel_threads;
  Index group_threads;
  Index block_threads;
  Index elements_per_group;
  Index elements_per_block;
  Index loop_range;
  Index global_range;
  Index local_range;
  const Eigen::SyclDevice &dev;
  EIGEN_STRONG_INLINE ScanInfo(const Index &total_size_, const Index &scan_size_, const Index &panel_size_,
                               const Index &non_scan_size_, const Index &scan_stride_, const Index &non_scan_stride_,
                               const Eigen::SyclDevice &dev_)
      : total_size(total_size_),
        scan_size(scan_size_),
        panel_size(panel_size_),
        non_scan_size(non_scan_size_),
        scan_stride(scan_stride_),
        non_scan_stride(non_scan_stride_),
        dev(dev_) {
    // must be power of 2
    local_range = std::min(Index(dev.getNearestPowerOfTwoWorkGroupSize()),
                           Index(EIGEN_SYCL_LOCAL_THREAD_DIM0 * EIGEN_SYCL_LOCAL_THREAD_DIM1));

    max_elements_per_block = local_range * ScanParameters<Index>::ScanPerThread;

    elements_per_group =
        dev.getPowerOfTwo(Index(roundUp(Index(scan_size), ScanParameters<Index>::ScanPerThread)), true);
    const Index elements_per_panel = elements_per_group * non_scan_size;
    elements_per_block = std::min(Index(elements_per_group), Index(max_elements_per_block));
    panel_threads = elements_per_panel / ScanParameters<Index>::ScanPerThread;
    group_threads = elements_per_group / ScanParameters<Index>::ScanPerThread;
    block_threads = elements_per_block / ScanParameters<Index>::ScanPerThread;
    block_size = elements_per_group / elements_per_block;
#ifdef EIGEN_SYCL_MAX_GLOBAL_RANGE
    const Index max_threads = std::min(Index(panel_threads * panel_size), Index(EIGEN_SYCL_MAX_GLOBAL_RANGE));
#else
    const Index max_threads = panel_threads * panel_size;
#endif
    global_range = roundUp(max_threads, local_range);
    loop_range = Index(
        std::ceil(double(elements_per_panel * panel_size) / (global_range * ScanParameters<Index>::ScanPerThread)));
  }
  inline ScanParameters<Index> get_scan_parameter() {
    return ScanParameters<Index>(total_size, non_scan_size, scan_size, non_scan_stride, scan_stride, panel_threads,
                                 group_threads, block_threads, elements_per_group, elements_per_block, loop_range);
  }
  inline cl::sycl::nd_range<1> get_thread_range() {
    return cl::sycl::nd_range<1>(cl::sycl::range<1>(global_range), cl::sycl::range<1>(local_range));
  }
};

template <typename EvaluatorPointerType, typename CoeffReturnType, typename Reducer, typename Index>
struct SYCLAdjustBlockOffset {
  EIGEN_STRONG_INLINE static void adjust_scan_block_offset(EvaluatorPointerType in_ptr, EvaluatorPointerType out_ptr,
                                                           Reducer &accumulator, const Index total_size,
                                                           const Index scan_size, const Index panel_size,
                                                           const Index non_scan_size, const Index scan_stride,
                                                           const Index non_scan_stride, const Eigen::SyclDevice &dev) {
    auto scan_info =
        ScanInfo<Index>(total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride, dev);

    typedef ScanAdjustmentKernelFunctor<CoeffReturnType, EvaluatorPointerType, EvaluatorPointerType, Reducer, Index>
        AdjustFuctor;
    dev.template unary_kernel_launcher<CoeffReturnType, AdjustFuctor>(in_ptr, out_ptr, scan_info.get_thread_range(),
                                                                      scan_info.max_elements_per_block,
                                                                      scan_info.get_scan_parameter(), accumulator);
  }
};

template <typename CoeffReturnType, scan_step stp>
struct ScanLauncher_impl {
  template <typename Input, typename EvaluatorPointerType, typename Reducer, typename Index>
  EIGEN_STRONG_INLINE static void scan_block(Input in_ptr, EvaluatorPointerType out_ptr, Reducer &accumulator,
                                             const Index total_size, const Index scan_size, const Index panel_size,
                                             const Index non_scan_size, const Index scan_stride,
                                             const Index non_scan_stride, const bool inclusive,
                                             const Eigen::SyclDevice &dev) {
    auto scan_info =
        ScanInfo<Index>(total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride, dev);
    const Index temp_pointer_size = scan_info.block_size * non_scan_size * panel_size;
    const Index scratch_size = scan_info.max_elements_per_block / (ScanParameters<Index>::ScanPerThread / 2);
    CoeffReturnType *temp_pointer =
        static_cast<CoeffReturnType *>(dev.allocate_temp(temp_pointer_size * sizeof(CoeffReturnType)));
    EvaluatorPointerType tmp_global_accessor = dev.get(temp_pointer);

    typedef ScanKernelFunctor<Input, CoeffReturnType, EvaluatorPointerType, Reducer, Index, stp> ScanFunctor;
    dev.template binary_kernel_launcher<CoeffReturnType, ScanFunctor>(
        in_ptr, out_ptr, tmp_global_accessor, scan_info.get_thread_range(), scratch_size,
        scan_info.get_scan_parameter(), accumulator, inclusive);

    if (scan_info.block_size > 1) {
      ScanLauncher_impl<CoeffReturnType, scan_step::second>::scan_block(
          tmp_global_accessor, tmp_global_accessor, accumulator, temp_pointer_size, scan_info.block_size, panel_size,
          non_scan_size, Index(1), scan_info.block_size, false, dev);

      SYCLAdjustBlockOffset<EvaluatorPointerType, CoeffReturnType, Reducer, Index>::adjust_scan_block_offset(
          tmp_global_accessor, out_ptr, accumulator, total_size, scan_size, panel_size, non_scan_size, scan_stride,
          non_scan_stride, dev);
    }
    dev.deallocate_temp(temp_pointer);
  }
};

}  // namespace internal
}  // namespace TensorSycl
namespace internal {
template <typename Self, typename Reducer, bool vectorize>
struct ScanLauncher<Self, Reducer, Eigen::SyclDevice, vectorize> {
  typedef typename Self::Index Index;
  typedef typename Self::CoeffReturnType CoeffReturnType;
  typedef typename Self::Storage Storage;
  typedef typename Self::EvaluatorPointerType EvaluatorPointerType;
  void operator()(Self &self, EvaluatorPointerType data) {
    const Index total_size = internal::array_prod(self.dimensions());
    const Index scan_size = self.size();
    const Index scan_stride = self.stride();
    // this is the scan op (can be sum or ...)
    auto accumulator = self.accumulator();
    auto inclusive = !self.exclusive();
    auto consume_dim = self.consume_dim();
    auto dev = self.device();

    auto dims = self.inner().dimensions();

    Index non_scan_size = 1;
    Index panel_size = 1;
    if (static_cast<int>(Self::Layout) == static_cast<int>(ColMajor)) {
      for (int i = 0; i < consume_dim; i++) {
        non_scan_size *= dims[i];
      }
      for (int i = consume_dim + 1; i < Self::NumDims; i++) {
        panel_size *= dims[i];
      }
    } else {
      for (int i = Self::NumDims - 1; i > consume_dim; i--) {
        non_scan_size *= dims[i];
      }
      for (int i = consume_dim - 1; i >= 0; i--) {
        panel_size *= dims[i];
      }
    }
    const Index non_scan_stride = (scan_stride > 1) ? 1 : scan_size;
    auto eval_impl = self.inner();
    TensorSycl::internal::ScanLauncher_impl<CoeffReturnType, TensorSycl::internal::scan_step::first>::scan_block(
        eval_impl, data, accumulator, total_size, scan_size, panel_size, non_scan_size, scan_stride, non_scan_stride,
        inclusive, dev);
  }
};
} // namespace internal
}  // namespace Eigen

#endif  // UNSUPPORTED_EIGEN_CXX11_SRC_TENSOR_TENSOR_SYCL_SYCL_HPP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorShuffling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H
#define EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H

namespace Eigen {

/** \class TensorShuffling
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor shuffling class.
  *
  *
  */
namespace internal {
template<typename Shuffle, typename XprType>
struct traits<TensorShufflingOp<Shuffle, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Shuffle, typename XprType>
struct eval<TensorShufflingOp<Shuffle, XprType>, Eigen::Dense>
{
  typedef const TensorShufflingOp<Shuffle, XprType>& type;
};

template<typename Shuffle, typename XprType>
struct nested<TensorShufflingOp<Shuffle, XprType>, 1, typename eval<TensorShufflingOp<Shuffle, XprType> >::type>
{
  typedef TensorShufflingOp<Shuffle, XprType> type;
};

}  // end namespace internal



template<typename Shuffle, typename XprType>
class TensorShufflingOp : public TensorBase<TensorShufflingOp<Shuffle, XprType> >
{
  public:
    typedef TensorBase<TensorShufflingOp<Shuffle, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorShufflingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorShufflingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorShufflingOp(const XprType& expr, const Shuffle& shfl)
      : m_xpr(expr), m_shuffle(shfl) {}

    EIGEN_DEVICE_FUNC
    const Shuffle& shufflePermutation() const { return m_shuffle; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorShufflingOp)


  protected:
    typename XprType::Nested m_xpr;
    const Shuffle m_shuffle;
};


// Eval as rvalue
template<typename Shuffle, typename ArgType, typename Device>
struct TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device> Self;
  typedef TensorShufflingOp<Shuffle, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess       = false,  // to be implemented
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  typedef internal::TensorBlockScratchAllocator<Device> TensorBlockScratch;

  typedef typename internal::TensorMaterializedBlock<ScalarNoConst, NumDims,
                                                     Layout, Index>
      TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_device(device),
        m_impl(op.expression(), device)
  {
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    const Shuffle& shuffle = op.shufflePermutation();
    m_is_identity = true;
    for (int i = 0; i < NumDims; ++i) {
      m_shuffle[i] = static_cast<int>(shuffle[i]);
      m_dimensions[i] = input_dims[shuffle[i]];
      m_inverseShuffle[shuffle[i]] = i;
      if (m_is_identity && shuffle[i] != i) {
        m_is_identity = false;
      }
    }

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_unshuffledInputStrides[0] = 1;
      m_outputStrides[0] = 1;

      for (int i = 1; i < NumDims; ++i) {
        m_unshuffledInputStrides[i] =
            m_unshuffledInputStrides[i - 1] * input_dims[i - 1];
        m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(
                  m_outputStrides[i] > 0 ? m_outputStrides[i] : Index(1));
      }
    } else {
      m_unshuffledInputStrides[NumDims - 1] = 1;
      m_outputStrides[NumDims - 1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_unshuffledInputStrides[i] =
            m_unshuffledInputStrides[i + 1] * input_dims[i + 1];
        m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
        m_fastOutputStrides[i] = internal::TensorIntDivisor<Index>(
                  m_outputStrides[i] > 0 ? m_outputStrides[i] : Index(1));
      }
    }

    for (int i = 0; i < NumDims; ++i) {
      m_inputStrides[i] = m_unshuffledInputStrides[shuffle[i]];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

#ifdef EIGEN_USE_THREADS
  template <typename EvalSubExprsCallback>
  EIGEN_STRONG_INLINE void evalSubExprsIfNeededAsync(
      EvaluatorPointerType, EvalSubExprsCallback done) {
    m_impl.evalSubExprsIfNeededAsync(nullptr, [done](bool) { done(true); });
  }
#endif  // EIGEN_USE_THREADS

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    if (m_is_identity) {
      return m_impl.coeff(index);
    } else {
      return m_impl.coeff(srcCoeff(index));
    }
  }

  template <int LoadMode, typename Self, bool ImplPacketAccess>
  struct PacketLoader {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    static PacketReturnType Run(const Self& self, Index index) {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < PacketSize; ++i) {
        values[i] = self.coeff(index + i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  };

  template<int LoadMode, typename Self>
  struct PacketLoader<LoadMode, Self, true> {
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    static PacketReturnType Run(const Self& self, Index index) {
      if (self.m_is_identity) {
        return self.m_impl.template packet<LoadMode>(index);
      } else {
        EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
        EIGEN_UNROLL_LOOP
        for (int i = 0; i < PacketSize; ++i) {
          values[i] = self.coeff(index + i);
        }
        PacketReturnType rslt = internal::pload<PacketReturnType>(values);
        return rslt;
      }
    }
  };

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
        eigen_assert(index + PacketSize - 1 < dimensions().TotalSize());
    return PacketLoader<LoadMode, Self, TensorEvaluator<ArgType, Device>::PacketAccess>::Run(*this, index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  internal::TensorBlockResourceRequirements getResourceRequirements() const {
    static const int inner_dim =
        Layout == static_cast<int>(ColMajor) ? 0 : NumDims - 1;

    const size_t target_size = m_device.firstLevelCacheSize();
    const bool inner_dim_shuffled = m_shuffle[inner_dim] != inner_dim;

    // Shuffled inner dimensions leads to a random memory access, which is not
    // captured by default cost model bytes loaded/stored. We add this cost
    // explicitly. The number of cycles picked based on the benchmarks.
    // TODO(ezhulenev): This number was picked based on a very questionable
    // benchmarks, add benchmarks that are representative of real workloads.
    using BlockRequirements = internal::TensorBlockResourceRequirements;
    if (inner_dim_shuffled) {
      return BlockRequirements::uniform<Scalar>(target_size)
          .addCostPerCoeff({0, 0, NumDims * 28});
    } else {
      return BlockRequirements::skewed<Scalar>(target_size);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorBlock
  block(TensorBlockDesc& desc, TensorBlockScratch& scratch,
          bool root_of_expr_ast = false) const {
    assert(m_impl.data() != NULL);

    typedef internal::TensorBlockIO<ScalarNoConst, Index, NumDims, Layout>
        TensorBlockIO;
    typedef typename TensorBlockIO::Dst TensorBlockIODst;
    typedef typename TensorBlockIO::Src TensorBlockIOSrc;

    const typename TensorBlock::Storage block_storage =
        TensorBlock::prepareStorage(
            desc, scratch, /*allow_strided_storage=*/root_of_expr_ast);

    typename TensorBlockIO::Dimensions input_strides(m_unshuffledInputStrides);
    TensorBlockIOSrc src(input_strides, m_impl.data(), srcCoeff(desc.offset()));

    TensorBlockIODst dst(block_storage.dimensions(), block_storage.strides(),
                         block_storage.data());

    typename TensorBlockIO::DimensionsMap dst_to_src_dim_map(m_shuffle);
    TensorBlockIO::Copy(dst, src, dst_to_src_dim_map);

    return block_storage.AsTensorMaterializedBlock();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    const double compute_cost = m_is_identity ? TensorOpCost::AddCost<Index>() :
                                NumDims * (2 * TensorOpCost::AddCost<Index>() +
                                           2 * TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>());
    return m_impl.costPerCoeff(vectorized) +
           TensorOpCost(0, 0, compute_cost, m_is_identity /* vectorized */, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
   // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index GetBlockOutputIndex(
      Index input_index,
      const DSizes<Index, NumDims>& input_block_strides,
      const DSizes<Index, NumDims>& output_block_strides,
      const DSizes<internal::TensorIntDivisor<Index>, NumDims>& fast_input_block_strides) const {
    Index output_index = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = input_index / fast_input_block_strides[i];
        output_index += idx * output_block_strides[m_inverseShuffle[i]];
        input_index -= idx * input_block_strides[i];
      }
      return output_index + input_index *
          output_block_strides[m_inverseShuffle[0]];
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = input_index / fast_input_block_strides[i];
        output_index += idx * output_block_strides[m_inverseShuffle[i]];
        input_index -= idx * input_block_strides[i];
      }
      return output_index + input_index *
          output_block_strides[m_inverseShuffle[NumDims - 1]];
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      return inputIndex + index * m_inputStrides[0];
    } else {
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_fastOutputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      return inputIndex + index * m_inputStrides[NumDims - 1];
    }
  }

  Dimensions m_dimensions;
  bool m_is_identity;
  array<int, NumDims> m_shuffle;
  array<Index, NumDims> m_inverseShuffle;  // TODO(ezhulenev): Make it int type.
  array<Index, NumDims> m_outputStrides;
  array<internal::TensorIntDivisor<Index>, NumDims> m_fastOutputStrides;
  array<Index, NumDims> m_inputStrides;
  array<Index, NumDims> m_unshuffledInputStrides;

  const Device EIGEN_DEVICE_REF m_device;
  TensorEvaluator<ArgType, Device> m_impl;
};


// Eval as lvalue
template<typename Shuffle, typename ArgType, typename Device>
struct TensorEvaluator<TensorShufflingOp<Shuffle, ArgType>, Device>
    : public TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device>
{
  typedef TensorEvaluator<const TensorShufflingOp<Shuffle, ArgType>, Device> Base;

  typedef TensorShufflingOp<Shuffle, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  enum {
    IsAligned         = false,
    PacketAccess      = (PacketType<CoeffReturnType, Device>::size > 1),
    BlockAccess       = TensorEvaluator<ArgType, Device>::RawAccess,
    PreferBlockAccess = true,
    Layout            = TensorEvaluator<ArgType, Device>::Layout,
    RawAccess         = false
  };

  typedef typename internal::remove_const<Scalar>::type ScalarNoConst;

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockDescriptor<NumDims, Index> TensorBlockDesc;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device)
  { }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    internal::pstore<CoeffReturnType, PacketReturnType>(values, x);
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      this->coeffRef(index+i) = values[i];
    }
  }

  template <typename TensorBlock>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void writeBlock(
      const TensorBlockDesc& desc, const TensorBlock& block) {
    eigen_assert(this->m_impl.data() != NULL);

    typedef internal::TensorBlockIO<ScalarNoConst, Index, NumDims, Layout>
        TensorBlockIO;
    typedef typename TensorBlockIO::Dst TensorBlockIODst;
    typedef typename TensorBlockIO::Src TensorBlockIOSrc;

    const Scalar* block_buffer = block.data();

    // TODO(ezhulenev): TensorBlockIO should be able to read from any Eigen
    // expression with coefficient and packet access as `src`.
    void* mem = NULL;
    if (block_buffer == NULL) {
      mem = this->m_device.allocate(desc.size() * sizeof(Scalar));
      ScalarNoConst* buf = static_cast<ScalarNoConst*>(mem);

      typedef internal::TensorBlockAssignment<
          ScalarNoConst, NumDims, typename TensorBlock::XprType, Index>
          TensorBlockAssignment;

      TensorBlockAssignment::Run(
          TensorBlockAssignment::target(
              desc.dimensions(), internal::strides<Layout>(desc.dimensions()),
              buf),
          block.expr());

      block_buffer = buf;
    }

    // Read from block.
    TensorBlockIOSrc src(internal::strides<Layout>(desc.dimensions()),
                         block_buffer);

    // Write to the output buffer.
    typename TensorBlockIO::Dimensions output_strides(
        this->m_unshuffledInputStrides);
    typename TensorBlockIO::Dimensions output_dimensions;
    for (int i = 0; i < NumDims; ++i) {
      output_dimensions[this->m_shuffle[i]] = desc.dimension(i);
    }
    TensorBlockIODst dst(output_dimensions, output_strides, this->m_impl.data(),
                         this->srcCoeff(desc.offset()));

    // Reorder dimensions according to the shuffle.
    typename TensorBlockIO::DimensionsMap dst_to_src_dim_map;
    for (int i = 0; i < NumDims; ++i) {
      dst_to_src_dim_map[i] = static_cast<int>(this->m_inverseShuffle[i]);
    }
    TensorBlockIO::Copy(dst, src, dst_to_src_dim_map);

    // Deallocate temporary buffer used for the block materialization.
    if (mem != NULL) this->m_device.deallocate(mem);
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_SHUFFLING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
// Copyright (C) 2014-2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSORSTORAGE_H
#define EIGEN_CXX11_TENSOR_TENSORSTORAGE_H

#ifdef EIGEN_TENSOR_STORAGE_CTOR_PLUGIN
  #define EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN EIGEN_TENSOR_STORAGE_CTOR_PLUGIN;
#else
  #define EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN
#endif

namespace Eigen {

/** \internal
  *
  * \class TensorStorage
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Stores the data of a tensor
  *
  * This class stores the data of fixed-size, dynamic-size or mixed tensors
  * in a way as compact as possible.
  *
  * \sa Tensor
  */
template<typename T, typename Dimensions, int Options> class TensorStorage;


// Pure fixed-size storage
template<typename T, typename FixedDimensions, int Options_>
class TensorStorage
{
 private:
  static const std::size_t Size = FixedDimensions::total_size;

  // Allocate an array of size at least one to prevent compiler warnings.
  static const std::size_t MinSize = max_n_1<Size>::size;
  EIGEN_ALIGN_MAX T m_data[MinSize];

 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE TensorStorage() {
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T *data() { return m_data; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T *data() const { return m_data; }

  static EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const FixedDimensions& dimensions()
  {
    static const FixedDimensions* singleton_dimensions = new FixedDimensions();
    return *singleton_dimensions;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE DenseIndex size() const { return Size; }
};

// pure dynamic
template<typename T, typename IndexType, int NumIndices_, int Options_>
class TensorStorage<T, DSizes<IndexType, NumIndices_>, Options_>
{
  public:
    typedef IndexType Index;
    typedef DSizes<IndexType, NumIndices_> Dimensions;
    typedef TensorStorage<T, DSizes<IndexType, NumIndices_>, Options_> Self;

    EIGEN_DEVICE_FUNC TensorStorage() : m_data(0), m_dimensions() {
      if (NumIndices_ == 0) {
	m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(1);
      }
    }
    EIGEN_DEVICE_FUNC TensorStorage(internal::constructor_without_unaligned_array_assert)
      : m_data(0), m_dimensions(internal::template repeat<NumIndices_, Index>(0)) {}
    EIGEN_DEVICE_FUNC TensorStorage(Index size, const array<Index, NumIndices_>& dimensions)
        : m_data(internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(size)), m_dimensions(dimensions)
      { EIGEN_INTERNAL_TENSOR_STORAGE_CTOR_PLUGIN }

#if EIGEN_HAS_VARIADIC_TEMPLATES
    template <typename... DenseIndex>
    EIGEN_DEVICE_FUNC TensorStorage(DenseIndex... indices) : m_dimensions(indices...) {
      m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(internal::array_prod(m_dimensions));
    }
#endif

    EIGEN_DEVICE_FUNC TensorStorage(const Self& other)
      : m_data(internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(internal::array_prod(other.m_dimensions)))
      , m_dimensions(other.m_dimensions)
    {
      internal::smart_copy(other.m_data, other.m_data+internal::array_prod(other.m_dimensions), m_data);
    }
    EIGEN_DEVICE_FUNC Self& operator=(const Self& other)
    {
      if (this != &other) {
        Self tmp(other);
        this->swap(tmp);
      }
      return *this;
    }

#if EIGEN_HAS_RVALUE_REFERENCES
    EIGEN_DEVICE_FUNC TensorStorage(Self&& other) : TensorStorage()
    {
      *this = std::move(other);
    }
    
    EIGEN_DEVICE_FUNC Self& operator=(Self&& other)
    {
      numext::swap(m_data, other.m_data);
      numext::swap(m_dimensions, other.m_dimensions);
      return *this;
    }
#endif

    EIGEN_DEVICE_FUNC  ~TensorStorage() { internal::conditional_aligned_delete_auto<T,(Options_&DontAlign)==0>(m_data, internal::array_prod(m_dimensions)); }
    EIGEN_DEVICE_FUNC  void swap(Self& other)
    { numext::swap(m_data,other.m_data); numext::swap(m_dimensions,other.m_dimensions); }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {return m_dimensions;}

    EIGEN_DEVICE_FUNC void resize(Index size, const array<Index, NumIndices_>& nbDimensions)
    {
      const Index currentSz = internal::array_prod(m_dimensions);
      if(size != currentSz)
      {
        internal::conditional_aligned_delete_auto<T,(Options_&DontAlign)==0>(m_data, currentSz);
        if (size)
          m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(size);
        else if (NumIndices_ == 0) {
	  m_data = internal::conditional_aligned_new_auto<T,(Options_&DontAlign)==0>(1);
	}
	else 
          m_data = 0;
        EIGEN_INTERNAL_DENSE_STORAGE_CTOR_PLUGIN({})
      }
      m_dimensions = nbDimensions;
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T *data() { return m_data; }
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T *data() const { return m_data; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index size() const { return m_dimensions.TotalSize(); }

 private:
  T *m_data;
  Dimensions m_dimensions;
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSORSTORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStriding.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H
#define EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H

namespace Eigen {

/** \class TensorStriding
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor striding class.
  *
  *
  */
namespace internal {
template<typename Strides, typename XprType>
struct traits<TensorStridingOp<Strides, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;
};

template<typename Strides, typename XprType>
struct eval<TensorStridingOp<Strides, XprType>, Eigen::Dense>
{
  typedef const TensorStridingOp<Strides, XprType>EIGEN_DEVICE_REF type;
};

template<typename Strides, typename XprType>
struct nested<TensorStridingOp<Strides, XprType>, 1, typename eval<TensorStridingOp<Strides, XprType> >::type>
{
  typedef TensorStridingOp<Strides, XprType> type;
};

}  // end namespace internal



template<typename Strides, typename XprType>
class TensorStridingOp : public TensorBase<TensorStridingOp<Strides, XprType> >
{
  public:
    typedef TensorBase<TensorStridingOp<Strides, XprType> > Base;
    typedef typename Eigen::internal::traits<TensorStridingOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorStridingOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorStridingOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorStridingOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorStridingOp(const XprType& expr, const Strides& dims)
      : m_xpr(expr), m_dims(dims) {}

    EIGEN_DEVICE_FUNC
    const Strides& strides() const { return m_dims; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

    EIGEN_TENSOR_INHERIT_ASSIGNMENT_OPERATORS(TensorStridingOp)

  protected:
    typename XprType::Nested m_xpr;
    const Strides m_dims;
};


// Eval as rvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<const TensorStridingOp<Strides, ArgType>, Device>
{
  typedef TensorStridingOp<Strides, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : m_impl(op.expression(), device)
  {
    m_dimensions = m_impl.dimensions();
    for (int i = 0; i < NumDims; ++i) {
      m_dimensions[i] =Eigen::numext::ceil(static_cast<float>(m_dimensions[i]) / op.strides()[i]);
    }

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_outputStrides[0] = 1;
      m_inputStrides[0] = 1;
      for (int i = 1; i < NumDims; ++i) {
        m_outputStrides[i] = m_outputStrides[i-1] * m_dimensions[i-1];
        m_inputStrides[i] = m_inputStrides[i-1] * input_dims[i-1];
        m_inputStrides[i-1] *= op.strides()[i-1];
      }
      m_inputStrides[NumDims-1] *= op.strides()[NumDims-1];
    } else {  // RowMajor
      m_outputStrides[NumDims-1] = 1;
      m_inputStrides[NumDims-1] = 1;
      for (int i = NumDims - 2; i >= 0; --i) {
        m_outputStrides[i] = m_outputStrides[i+1] * m_dimensions[i+1];
        m_inputStrides[i] = m_inputStrides[i+1] * input_dims[i+1];
        m_inputStrides[i+1] *= op.strides()[i+1];
      }
      m_inputStrides[0] *= op.strides()[0];
    }
  }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType/*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }
  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    return m_impl.coeff(srcCoeff(index));
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + PacketSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / m_outputStrides[i];
        const Index idx1 = indices[1] / m_outputStrides[i];
        inputIndices[0] += idx0 * m_inputStrides[i];
        inputIndices[1] += idx1 * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * m_inputStrides[0];
      inputIndices[1] += indices[1] * m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / m_outputStrides[i];
        const Index idx1 = indices[1] / m_outputStrides[i];
        inputIndices[0] += idx0 * m_inputStrides[i];
        inputIndices[1] += idx1 * m_inputStrides[i];
        indices[0] -= idx0 * m_outputStrides[i];
        indices[1] -= idx1 * m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * m_inputStrides[NumDims-1];
      inputIndices[1] += indices[1] * m_inputStrides[NumDims-1];
    }
    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      PacketReturnType rslt = m_impl.template packet<Unaligned>(inputIndices[0]);
      return rslt;
    }
    else {
      EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
      values[0] = m_impl.coeff(inputIndices[0]);
      values[PacketSize-1] = m_impl.coeff(inputIndices[1]);
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        values[i] = coeff(index+i);
      }
      PacketReturnType rslt = internal::pload<PacketReturnType>(values);
      return rslt;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost costPerCoeff(bool vectorized) const {
    double compute_cost = (NumDims - 1) * (TensorOpCost::AddCost<Index>() +
                                           TensorOpCost::MulCost<Index>() +
                                           TensorOpCost::DivCost<Index>()) +
        TensorOpCost::MulCost<Index>();
    if (vectorized) {
      compute_cost *= 2;  // packet() computes two indices
    }
    const int innerDim = (static_cast<int>(Layout) == static_cast<int>(ColMajor)) ? 0 : (NumDims - 1);
    return m_impl.costPerCoeff(vectorized && m_inputStrides[innerDim] == 1) +
        // Computation is not vectorized per se, but it is done once per packet.
        TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC typename Storage::Type data() const { return NULL; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index srcCoeff(Index index) const
  {
    Index inputIndex = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += index * m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        inputIndex += idx * m_inputStrides[i];
        index -= idx * m_outputStrides[i];
      }
      inputIndex += index * m_inputStrides[NumDims-1];
    }
    return inputIndex;
  }

  Dimensions m_dimensions;
  array<Index, NumDims> m_outputStrides;
  array<Index, NumDims> m_inputStrides;
  TensorEvaluator<ArgType, Device> m_impl;
};

// Eval as lvalue
template<typename Strides, typename ArgType, typename Device>
struct TensorEvaluator<TensorStridingOp<Strides, ArgType>, Device>
    : public TensorEvaluator<const TensorStridingOp<Strides, ArgType>, Device>
{
  typedef TensorStridingOp<Strides, ArgType> XprType;
  typedef TensorEvaluator<const XprType, Device> Base;
  //  typedef typename XprType::Index Index;
  static const int NumDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  //  typedef DSizes<Index, NumDims> Dimensions;

  enum {
    IsAligned = /*TensorEvaluator<ArgType, Device>::IsAligned*/false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    PreferBlockAccess = false,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,  // to be implemented
    RawAccess = false
  };

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
      : Base(op, device) { }

  typedef typename XprType::Index Index;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Scalar& coeffRef(Index index)
  {
    return this->m_impl.coeffRef(this->srcCoeff(index));
  }

  template <int StoreMode> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void writePacket(Index index, const PacketReturnType& x)
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < this->dimensions().TotalSize());

    Index inputIndices[] = {0, 0};
    Index indices[] = {index, index + PacketSize - 1};
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      EIGEN_UNROLL_LOOP
      for (int i = NumDims - 1; i > 0; --i) {
        const Index idx0 = indices[0] / this->m_outputStrides[i];
        const Index idx1 = indices[1] / this->m_outputStrides[i];
        inputIndices[0] += idx0 * this->m_inputStrides[i];
        inputIndices[1] += idx1 * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * this->m_inputStrides[0];
      inputIndices[1] += indices[1] * this->m_inputStrides[0];
    } else {  // RowMajor
      EIGEN_UNROLL_LOOP
      for (int i = 0; i < NumDims - 1; ++i) {
        const Index idx0 = indices[0] / this->m_outputStrides[i];
        const Index idx1 = indices[1] / this->m_outputStrides[i];
        inputIndices[0] += idx0 * this->m_inputStrides[i];
        inputIndices[1] += idx1 * this->m_inputStrides[i];
        indices[0] -= idx0 * this->m_outputStrides[i];
        indices[1] -= idx1 * this->m_outputStrides[i];
      }
      inputIndices[0] += indices[0] * this->m_inputStrides[NumDims-1];
      inputIndices[1] += indices[1] * this->m_inputStrides[NumDims-1];
    }
    if (inputIndices[1] - inputIndices[0] == PacketSize - 1) {
      this->m_impl.template writePacket<Unaligned>(inputIndices[0], x);
    }
    else {
      EIGEN_ALIGN_MAX Scalar values[PacketSize];
      internal::pstore<Scalar, PacketReturnType>(values, x);
      this->m_impl.coeffRef(inputIndices[0]) = values[0];
      this->m_impl.coeffRef(inputIndices[1]) = values[PacketSize-1];
      EIGEN_UNROLL_LOOP
      for (int i = 1; i < PacketSize-1; ++i) {
        this->coeffRef(index+i) = values[i];
      }
    }
  }
};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_STRIDING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTrace.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2017 Gagan Goel <gagan.nith@gmail.com>
// Copyright (C) 2017 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_TRACE_H
#define EIGEN_CXX11_TENSOR_TENSOR_TRACE_H

namespace Eigen {

/** \class TensorTrace
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Tensor Trace class.
  *
  *
  */

namespace internal {
template<typename Dims, typename XprType>
struct traits<TensorTraceOp<Dims, XprType> > : public traits<XprType>
{
  typedef typename XprType::Scalar Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions - array_size<Dims>::value;
  static const int Layout = XprTraits::Layout;
};

template<typename Dims, typename XprType>
struct eval<TensorTraceOp<Dims, XprType>, Eigen::Dense>
{
  typedef const TensorTraceOp<Dims, XprType>& type;
};

template<typename Dims, typename XprType>
struct nested<TensorTraceOp<Dims, XprType>, 1, typename eval<TensorTraceOp<Dims, XprType> >::type>
{
  typedef TensorTraceOp<Dims, XprType> type;
};

} // end namespace internal


template<typename Dims, typename XprType>
class TensorTraceOp : public TensorBase<TensorTraceOp<Dims, XprType> >
{
  public:
    typedef typename Eigen::internal::traits<TensorTraceOp>::Scalar Scalar;
    typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
    typedef typename XprType::CoeffReturnType CoeffReturnType;
    typedef typename Eigen::internal::nested<TensorTraceOp>::type Nested;
    typedef typename Eigen::internal::traits<TensorTraceOp>::StorageKind StorageKind;
    typedef typename Eigen::internal::traits<TensorTraceOp>::Index Index;

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorTraceOp(const XprType& expr, const Dims& dims)
      : m_xpr(expr), m_dims(dims) {
    }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const Dims& dims() const { return m_dims; }

    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
    const typename internal::remove_all<typename XprType::Nested>::type& expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const Dims m_dims;
};


// Eval as rvalue
template<typename Dims, typename ArgType, typename Device>
struct TensorEvaluator<const TensorTraceOp<Dims, ArgType>, Device>
{
  typedef TensorTraceOp<Dims, ArgType> XprType;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumReducedDims = internal::array_size<Dims>::value;
  static const int NumOutputDims = NumInputDims - NumReducedDims;
  typedef typename XprType::Index Index;
  typedef DSizes<Index, NumOutputDims> Dimensions;
  typedef typename XprType::Scalar Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = internal::unpacket_traits<PacketReturnType>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device)
    : m_impl(op.expression(), device), m_traceDim(1), m_device(device)
  {

    EIGEN_STATIC_ASSERT((NumOutputDims >= 0), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT((NumReducedDims >= 2) || ((NumReducedDims == 0) && (NumInputDims == 0)), YOU_MADE_A_PROGRAMMING_MISTAKE);

    for (int i = 0; i < NumInputDims; ++i) {
      m_reduced[i] = false;
    }

    const Dims& op_dims = op.dims();
    for (int i = 0; i < NumReducedDims; ++i) {
      eigen_assert(op_dims[i] >= 0);
      eigen_assert(op_dims[i] < NumInputDims);
      m_reduced[op_dims[i]] = true;
    }

    // All the dimensions should be distinct to compute the trace
    int num_distinct_reduce_dims = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (m_reduced[i]) {
        ++num_distinct_reduce_dims;
      }
    }

    eigen_assert(num_distinct_reduce_dims == NumReducedDims);

    // Compute the dimensions of the result.
    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    int output_index = 0;
    int reduced_index = 0;
    for (int i = 0; i < NumInputDims; ++i) {
      if (m_reduced[i]) {
        m_reducedDims[reduced_index] = input_dims[i];
        if (reduced_index > 0) {
          // All the trace dimensions must have the same size
          eigen_assert(m_reducedDims[0] == m_reducedDims[reduced_index]);
        }
        ++reduced_index;
      }
      else {
        m_dimensions[output_index] = input_dims[i];
        ++output_index;
      }
    }

    if (NumReducedDims != 0) {
      m_traceDim = m_reducedDims[0];
    }

    // Compute the output strides
    if (NumOutputDims > 0) {
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        m_outputStrides[0] = 1;
        for (int i = 1; i < NumOutputDims; ++i) {
          m_outputStrides[i] = m_outputStrides[i - 1] * m_dimensions[i - 1];
        }
      }
      else {
        m_outputStrides.back() = 1;
        for (int i = NumOutputDims - 2; i >= 0; --i) {
          m_outputStrides[i] = m_outputStrides[i + 1] * m_dimensions[i + 1];
        }
      }
    }

    // Compute the input strides
    if (NumInputDims > 0) {
      array<Index, NumInputDims> input_strides;
      if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
        input_strides[0] = 1;
        for (int i = 1; i < NumInputDims; ++i) {
          input_strides[i] = input_strides[i - 1] * input_dims[i - 1];
        }
      }
      else {
        input_strides.back() = 1;
        for (int i = NumInputDims - 2; i >= 0; --i) {
          input_strides[i] = input_strides[i + 1] * input_dims[i + 1];
        }
      }

      output_index = 0;
      reduced_index = 0;
      for (int i = 0; i < NumInputDims; ++i) {
        if(m_reduced[i]) {
          m_reducedStrides[reduced_index] = input_strides[i];
          ++reduced_index;
        }
        else {
          m_preservedStrides[output_index] = input_strides[i];
          ++output_index;
        }
      }
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const {
    return m_dimensions;
  }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Initialize the result
    CoeffReturnType result = internal::cast<int, CoeffReturnType>(0);
    Index index_stride = 0;
    for (int i = 0; i < NumReducedDims; ++i) {
      index_stride += m_reducedStrides[i];
    }

    // If trace is requested along all dimensions, starting index would be 0
    Index cur_index = 0;
    if (NumOutputDims != 0)
      cur_index = firstInput(index);
    for (Index i = 0; i < m_traceDim; ++i) {
        result += m_impl.coeff(cur_index);
        cur_index += index_stride;
    }

    return result;
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const {

    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE);
    eigen_assert(index + PacketSize - 1 < dimensions().TotalSize());

    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    for (int i = 0; i < PacketSize; ++i) {
        values[i] = coeff(index + i);
    }
    PacketReturnType result = internal::ploadt<PacketReturnType, LoadMode>(values);
    return result;
  }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif

 protected:
  // Given the output index, finds the first index in the input tensor used to compute the trace
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index firstInput(Index index) const {
    Index startInput = 0;
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      for (int i = NumOutputDims - 1; i > 0; --i) {
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      startInput += index * m_preservedStrides[0];
    }
    else {
      for (int i = 0; i < NumOutputDims - 1; ++i) {
        const Index idx = index / m_outputStrides[i];
        startInput += idx * m_preservedStrides[i];
        index -= idx * m_outputStrides[i];
      }
      startInput += index * m_preservedStrides[NumOutputDims - 1];
    }
    return startInput;
  }

  Dimensions m_dimensions;
  TensorEvaluator<ArgType, Device> m_impl;
  // Initialize the size of the trace dimension
  Index m_traceDim;
  const Device EIGEN_DEVICE_REF m_device;
  array<bool, NumInputDims> m_reduced;
  array<Index, NumReducedDims> m_reducedDims;
  array<Index, NumOutputDims> m_outputStrides;
  array<Index, NumReducedDims> m_reducedStrides;
  array<Index, NumOutputDims> m_preservedStrides;
};


} // End namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_TRACE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTraits.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H
#define EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H

namespace Eigen {
namespace internal {


template<typename Scalar, int Options>
class compute_tensor_flags
{
  enum {
    is_dynamic_size_storage = 1,

    is_aligned =
    (
        ((Options&DontAlign)==0) && (
#if EIGEN_MAX_STATIC_ALIGN_BYTES>0
            (!is_dynamic_size_storage)
#else
            0
#endif
            |
#if EIGEN_MAX_ALIGN_BYTES>0
            is_dynamic_size_storage
#else
            0
#endif
      )
     ),
    packet_access_bit = packet_traits<Scalar>::Vectorizable && is_aligned ? PacketAccessBit : 0
  };

  public:
    enum { ret = packet_access_bit };
};


template<typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct traits<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef Scalar_ Scalar;
  typedef Dense StorageKind;
  typedef IndexType_ Index;
  static const int NumDimensions = NumIndices_;
  static const int Layout = Options_ & RowMajor ? RowMajor : ColMajor;
  enum {
    Options = Options_,
    Flags = compute_tensor_flags<Scalar_, Options_>::ret | (is_const<Scalar_>::value ? 0 : LvalueBit)
  };
  template <typename T> struct MakePointer {
    typedef T* Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};


template<typename Scalar_, typename Dimensions, int Options_, typename IndexType_>
struct traits<TensorFixedSize<Scalar_, Dimensions, Options_, IndexType_> >
{
  typedef Scalar_ Scalar;
  typedef Dense StorageKind;
  typedef IndexType_ Index;
  static const int NumDimensions = array_size<Dimensions>::value;
  static const int Layout = Options_ & RowMajor ? RowMajor : ColMajor;
  enum {
    Options = Options_,
    Flags = compute_tensor_flags<Scalar_, Options_>::ret | (is_const<Scalar_>::value ? 0: LvalueBit)
  };
  template <typename T> struct MakePointer {
    typedef T* Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};


template<typename PlainObjectType, int Options_, template <class> class MakePointer_>
struct traits<TensorMap<PlainObjectType, Options_, MakePointer_> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> BaseTraits;
  typedef typename BaseTraits::Scalar Scalar;
  typedef typename BaseTraits::StorageKind StorageKind;
  typedef typename BaseTraits::Index Index;
  static const int NumDimensions = BaseTraits::NumDimensions;
  static const int Layout = BaseTraits::Layout;
  enum {
    Options = Options_,
    Flags = BaseTraits::Flags
  };
  template <class T> struct MakePointer {
    // Intermediate typedef to workaround MSVC issue.
    typedef MakePointer_<T> MakePointerT;
    typedef typename MakePointerT::Type Type;
  };
  typedef typename MakePointer<Scalar>::Type PointerType;
};

template<typename PlainObjectType>
struct traits<TensorRef<PlainObjectType> >
  : public traits<PlainObjectType>
{
  typedef traits<PlainObjectType> BaseTraits;
  typedef typename BaseTraits::Scalar Scalar;
  typedef typename BaseTraits::StorageKind StorageKind;
  typedef typename BaseTraits::Index Index;
  static const int NumDimensions = BaseTraits::NumDimensions;
  static const int Layout = BaseTraits::Layout;
  enum {
    Options = BaseTraits::Options,
    Flags = BaseTraits::Flags
  };
  typedef typename BaseTraits::PointerType PointerType;
};


template<typename _Scalar, int NumIndices_, int Options, typename IndexType_>
struct eval<Tensor<_Scalar, NumIndices_, Options, IndexType_>, Eigen::Dense>
{
  typedef const Tensor<_Scalar, NumIndices_, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename _Scalar, int NumIndices_, int Options, typename IndexType_>
struct eval<const Tensor<_Scalar, NumIndices_, Options, IndexType_>, Eigen::Dense>
{
  typedef const Tensor<_Scalar, NumIndices_, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct eval<TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>, Eigen::Dense>
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct eval<const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>, Eigen::Dense>
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType, int Options, template <class> class MakePointer>
struct eval<TensorMap<PlainObjectType, Options, MakePointer>, Eigen::Dense>
{
  typedef const TensorMap<PlainObjectType, Options, MakePointer>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType, int Options, template <class> class MakePointer>
struct eval<const TensorMap<PlainObjectType, Options, MakePointer>, Eigen::Dense>
{
  typedef const TensorMap<PlainObjectType, Options, MakePointer>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType>
struct eval<TensorRef<PlainObjectType>, Eigen::Dense>
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

template<typename PlainObjectType>
struct eval<const TensorRef<PlainObjectType>, Eigen::Dense>
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

// TODO nested<> does not exist anymore in Eigen/Core, and it thus has to be removed in favor of ref_selector.
template<typename T, int n=1, typename PlainObject = void> struct nested
{
  typedef typename ref_selector<T>::type type;
};

template <typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct nested<Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef const Tensor<Scalar_, NumIndices_, Options_, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, int NumIndices_, int Options_, typename IndexType_>
struct nested<const Tensor<Scalar_, NumIndices_, Options_, IndexType_> >
{
  typedef const Tensor<Scalar_, NumIndices_, Options_, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct nested<TensorFixedSize<Scalar_, Dimensions, Options, IndexType_> >
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};

template <typename Scalar_, typename Dimensions, int Options, typename IndexType_>
struct nested<const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_> >
{
  typedef const TensorFixedSize<Scalar_, Dimensions, Options, IndexType_>EIGEN_DEVICE_REF type;
};


template <typename PlainObjectType>
struct nested<TensorRef<PlainObjectType> >
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

template <typename PlainObjectType>
struct nested<const TensorRef<PlainObjectType> >
{
  typedef const TensorRef<PlainObjectType>EIGEN_DEVICE_REF type;
};

}  // end namespace internal

// Convolutional layers take in an input tensor of shape (D, R, C, B), or (D, C,
// R, B), and convolve it with a set of filters, which can also be presented as
// a tensor (D, K, K, M), where M is the number of filters, K is the filter
// size, and each 3-dimensional tensor of size (D, K, K) is a filter. For
// simplicity we assume that we always use square filters (which is usually the
// case in images), hence the two Ks in the tensor dimension.  It also takes in
// a few additional parameters:
// Stride (S): The convolution stride is the offset between locations where we
//             apply the filters.  A larger stride means that the output will be
//             spatially smaller.
// Padding (P): The padding we apply to the input tensor along the R and C
//              dimensions.  This is usually used to make sure that the spatial
//              dimensions of the output matches our intention.
//
// Two types of padding are often used:
//   SAME: The pad value is computed so that the output will have size
//         R/S and C/S.
//   VALID: no padding is carried out.
// When we do padding, the padded values at the padded locations are usually
// zero.
//
// The output dimensions for convolution, when given all the parameters above,
// are as follows:
// When Padding = SAME: the output size is (B, R', C', M), where
//   R' = ceil(float(R) / float(S))
//   C' = ceil(float(C) / float(S))
// where ceil is the ceiling function.  The input tensor is padded with 0 as
// needed.  The number of padded rows and columns are computed as:
//   Pr = ((R' - 1) * S + K - R) / 2
//   Pc = ((C' - 1) * S + K - C) / 2
// when the stride is 1, we have the simplified case R'=R, C'=C, Pr=Pc=(K-1)/2.
// This is where SAME comes from - the output has the same size as the input has.
// When Padding = VALID: the output size is computed as
//   R' = ceil(float(R - K + 1) / float(S))
//   C' = ceil(float(C - K + 1) / float(S))
// and the number of padded rows and columns are computed in the same way as in
// the SAME case.
// When the stride is 1, we have the simplified case R'=R-K+1, C'=C-K+1, Pr=0,
// Pc=0.
typedef enum {
  PADDING_VALID = 1,
  PADDING_SAME = 2
} PaddingType;

}  // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_TRAITS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorUInt128.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_UINT128_H
#define EIGEN_CXX11_TENSOR_TENSOR_UINT128_H

namespace Eigen {
namespace internal {


template <uint64_t n>
struct static_val {
  static const uint64_t value = n;
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE operator uint64_t() const { return n; }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static_val() { }

  template <typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE static_val(const T& v) {
    EIGEN_UNUSED_VARIABLE(v);
    eigen_assert(v == n);
  }
};


template <typename HIGH = uint64_t, typename LOW = uint64_t>
struct TensorUInt128
{
  HIGH high;
  LOW low;

  template<typename OTHER_HIGH, typename OTHER_LOW>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128(const TensorUInt128<OTHER_HIGH, OTHER_LOW>& other) : high(other.high), low(other.low) {
    EIGEN_STATIC_ASSERT(sizeof(OTHER_HIGH) <= sizeof(HIGH), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT(sizeof(OTHER_LOW) <= sizeof(LOW), YOU_MADE_A_PROGRAMMING_MISTAKE);
  }

  template<typename OTHER_HIGH, typename OTHER_LOW>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128& operator = (const TensorUInt128<OTHER_HIGH, OTHER_LOW>& other) {
    EIGEN_STATIC_ASSERT(sizeof(OTHER_HIGH) <= sizeof(HIGH), YOU_MADE_A_PROGRAMMING_MISTAKE);
    EIGEN_STATIC_ASSERT(sizeof(OTHER_LOW) <= sizeof(LOW), YOU_MADE_A_PROGRAMMING_MISTAKE);
    high = other.high;
    low = other.low;
    return *this;
  }

  template<typename T>
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  explicit TensorUInt128(const T& x) : high(0), low(x) {
    eigen_assert((static_cast<typename conditional<sizeof(T) == 8, uint64_t, uint32_t>::type>(x) <= NumTraits<uint64_t>::highest()));
    eigen_assert(x >= 0);
  }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  TensorUInt128(HIGH y, LOW x) : high(y), low(x) { }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE operator LOW() const {
    return low;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE LOW lower() const {
    return low;
  }
  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE HIGH upper() const {
    return high;
  }
};


template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator == (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  return (lhs.high == rhs.high) & (lhs.low == rhs.low);
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator != (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  return (lhs.high != rhs.high) | (lhs.low != rhs.low);
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator >= (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (lhs.high != rhs.high) {
    return lhs.high > rhs.high;
  }
  return lhs.low >= rhs.low;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
bool operator < (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (lhs.high != rhs.high) {
    return lhs.high < rhs.high;
  }
  return lhs.low < rhs.low;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
TensorUInt128<uint64_t, uint64_t> operator + (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  TensorUInt128<uint64_t, uint64_t> result(lhs.high + rhs.high, lhs.low + rhs.low);
  if (result.low < rhs.low) {
    result.high += 1;
  }
  return result;
}

template <typename HL, typename LL, typename HR, typename LR>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
TensorUInt128<uint64_t, uint64_t> operator - (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  TensorUInt128<uint64_t, uint64_t> result(lhs.high - rhs.high, lhs.low - rhs.low);
  if (result.low > lhs.low) {
    result.high -= 1;
  }
  return result;
}


template <typename HL, typename LL, typename HR, typename LR>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
TensorUInt128<uint64_t, uint64_t> operator * (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  // Split each 128-bit integer into 4 32-bit integers, and then do the
  // multiplications by hand as follow:
  //   lhs      a  b  c  d
  //   rhs      e  f  g  h
  //           -----------
  //           ah bh ch dh
  //           bg cg dg
  //           cf df
  //           de
  // The result is stored in 2 64bit integers, high and low.

  const uint64_t LOW = 0x00000000FFFFFFFFLL;
  const uint64_t HIGH = 0xFFFFFFFF00000000LL;

  uint64_t d = lhs.low & LOW;
  uint64_t c = (lhs.low & HIGH) >> 32LL;
  uint64_t b = lhs.high & LOW;
  uint64_t a = (lhs.high & HIGH) >> 32LL;

  uint64_t h = rhs.low & LOW;
  uint64_t g = (rhs.low & HIGH) >> 32LL;
  uint64_t f = rhs.high & LOW;
  uint64_t e = (rhs.high & HIGH) >> 32LL;

  // Compute the low 32 bits of low
  uint64_t acc = d * h;
  uint64_t low = acc & LOW;
  //  Compute the high 32 bits of low. Add a carry every time we wrap around
  acc >>= 32LL;
  uint64_t carry = 0;
  uint64_t acc2 = acc + c * h;
  if (acc2 < acc) {
    carry++;
  }
  acc = acc2 + d * g;
  if (acc < acc2) {
    carry++;
  }
  low |= (acc << 32LL);

  // Carry forward the high bits of acc to initiate the computation of the
  // low 32 bits of high
  acc2 = (acc >> 32LL) | (carry << 32LL);
  carry = 0;

  acc = acc2 + b * h;
  if (acc < acc2) {
    carry++;
  }
  acc2 = acc + c * g;
  if (acc2 < acc) {
    carry++;
  }
  acc = acc2 + d * f;
  if (acc < acc2) {
    carry++;
  }
  uint64_t high = acc & LOW;

  // Start to compute the high 32 bits of high.
  acc2 = (acc >> 32LL) | (carry << 32LL);

  acc = acc2 + a * h;
  acc2 = acc + b * g;
  acc = acc2 + c * f;
  acc2 = acc + d * e;
  high |= (acc2 << 32LL);

  return TensorUInt128<uint64_t, uint64_t>(high, low);
}

template <typename HL, typename LL, typename HR, typename LR>
static EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
TensorUInt128<uint64_t, uint64_t> operator / (const TensorUInt128<HL, LL>& lhs, const TensorUInt128<HR, LR>& rhs)
{
  if (rhs == TensorUInt128<static_val<0>, static_val<1> >(1)) {
    return TensorUInt128<uint64_t, uint64_t>(lhs.high, lhs.low);
  } else if (lhs < rhs) {
    return TensorUInt128<uint64_t, uint64_t>(0);
  } else {
    // calculate the biggest power of 2 times rhs that's less than or equal to lhs
    TensorUInt128<uint64_t, uint64_t> power2(1);
    TensorUInt128<uint64_t, uint64_t> d(rhs);
    TensorUInt128<uint64_t, uint64_t> tmp(lhs - d);
    while (lhs >= d) {
      tmp = tmp - d;
      d = d + d;
      power2 = power2 + power2;
    }

    tmp = TensorUInt128<uint64_t, uint64_t>(lhs.high, lhs.low);
    TensorUInt128<uint64_t, uint64_t> result(0);
    while (power2 != TensorUInt128<static_val<0>, static_val<0> >(0)) {
      if (tmp >= d) {
        tmp = tmp - d;
        result = result + power2;
      }
      // Shift right
      power2 = TensorUInt128<uint64_t, uint64_t>(power2.high >> 1, (power2.low >> 1) | (power2.high << 63));
      d = TensorUInt128<uint64_t, uint64_t>(d.high >> 1, (d.low >> 1) | (d.high << 63));
    }

    return result;
  }
}


}  // namespace internal
}  // namespace Eigen


#endif  // EIGEN_CXX11_TENSOR_TENSOR_UINT128_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorVolumePatch.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.

#ifndef EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H
#define EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H

namespace Eigen {

/** \class TensorVolumePatch
  * \ingroup CXX11_Tensor_Module
  *
  * \brief Patch extraction specialized for processing of volumetric data.
  * This assumes that the input has a least 4 dimensions ordered as follows:
  *  - channels
  *  - planes
  *  - rows
  *  - columns
  *  - (optional) additional dimensions such as time or batch size.
  * Calling the volume patch code with patch_planes, patch_rows, and patch_cols
  * is equivalent to calling the regular patch extraction code with parameters
  * d, patch_planes, patch_rows, patch_cols, and 1 for all the additional
  * dimensions.
  */
namespace internal {

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct traits<TensorVolumePatchOp<Planes, Rows, Cols, XprType> > : public traits<XprType>
{
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef traits<XprType> XprTraits;
  typedef typename XprTraits::StorageKind StorageKind;
  typedef typename XprTraits::Index Index;
  typedef typename XprType::Nested Nested;
  typedef typename remove_reference<Nested>::type _Nested;
  static const int NumDimensions = XprTraits::NumDimensions + 1;
  static const int Layout = XprTraits::Layout;
  typedef typename XprTraits::PointerType PointerType;

};

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct eval<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, Eigen::Dense>
{
  typedef const TensorVolumePatchOp<Planes, Rows, Cols, XprType>& type;
};

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
struct nested<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, 1, typename eval<TensorVolumePatchOp<Planes, Rows, Cols, XprType> >::type>
{
  typedef TensorVolumePatchOp<Planes, Rows, Cols, XprType> type;
};

}  // end namespace internal

template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename XprType>
class TensorVolumePatchOp : public TensorBase<TensorVolumePatchOp<Planes, Rows, Cols, XprType>, ReadOnlyAccessors>
{
  public:
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::Scalar Scalar;
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename Eigen::internal::nested<TensorVolumePatchOp>::type Nested;
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::StorageKind StorageKind;
  typedef typename Eigen::internal::traits<TensorVolumePatchOp>::Index Index;

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorVolumePatchOp(const XprType& expr, DenseIndex patch_planes, DenseIndex patch_rows, DenseIndex patch_cols,
                                                            DenseIndex plane_strides, DenseIndex row_strides, DenseIndex col_strides,
                                                            DenseIndex in_plane_strides, DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                            DenseIndex plane_inflate_strides, DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                            PaddingType padding_type, Scalar padding_value)
                                                            : m_xpr(expr), m_patch_planes(patch_planes), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                            m_plane_strides(plane_strides), m_row_strides(row_strides), m_col_strides(col_strides),
                                                            m_in_plane_strides(in_plane_strides), m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                            m_plane_inflate_strides(plane_inflate_strides), m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                            m_padding_explicit(false), m_padding_top_z(0), m_padding_bottom_z(0), m_padding_top(0), m_padding_bottom(0), m_padding_left(0), m_padding_right(0),
                                                            m_padding_type(padding_type), m_padding_value(padding_value) {}

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorVolumePatchOp(const XprType& expr, DenseIndex patch_planes, DenseIndex patch_rows, DenseIndex patch_cols,
                                                           DenseIndex plane_strides, DenseIndex row_strides, DenseIndex col_strides,
                                                           DenseIndex in_plane_strides, DenseIndex in_row_strides, DenseIndex in_col_strides,
                                                           DenseIndex plane_inflate_strides, DenseIndex row_inflate_strides, DenseIndex col_inflate_strides,
                                                           DenseIndex padding_top_z, DenseIndex padding_bottom_z,
                                                           DenseIndex padding_top, DenseIndex padding_bottom,
                                                           DenseIndex padding_left, DenseIndex padding_right,
                                                           Scalar padding_value)
                                                           : m_xpr(expr), m_patch_planes(patch_planes), m_patch_rows(patch_rows), m_patch_cols(patch_cols),
                                                           m_plane_strides(plane_strides), m_row_strides(row_strides), m_col_strides(col_strides),
                                                           m_in_plane_strides(in_plane_strides), m_in_row_strides(in_row_strides), m_in_col_strides(in_col_strides),
                                                           m_plane_inflate_strides(plane_inflate_strides), m_row_inflate_strides(row_inflate_strides), m_col_inflate_strides(col_inflate_strides),
                                                           m_padding_explicit(true), m_padding_top_z(padding_top_z), m_padding_bottom_z(padding_bottom_z), m_padding_top(padding_top), m_padding_bottom(padding_bottom),
                                                           m_padding_left(padding_left), m_padding_right(padding_right),
                                                           m_padding_type(PADDING_VALID), m_padding_value(padding_value) {}

    EIGEN_DEVICE_FUNC
    DenseIndex patch_planes() const { return m_patch_planes; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_rows() const { return m_patch_rows; }
    EIGEN_DEVICE_FUNC
    DenseIndex patch_cols() const { return m_patch_cols; }
    EIGEN_DEVICE_FUNC
    DenseIndex plane_strides() const { return m_plane_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_strides() const { return m_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_strides() const { return m_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_plane_strides() const { return m_in_plane_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_row_strides() const { return m_in_row_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex in_col_strides() const { return m_in_col_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex plane_inflate_strides() const { return m_plane_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex row_inflate_strides() const { return m_row_inflate_strides; }
    EIGEN_DEVICE_FUNC
    DenseIndex col_inflate_strides() const { return m_col_inflate_strides; }
    EIGEN_DEVICE_FUNC
    bool padding_explicit() const { return m_padding_explicit; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top_z() const { return m_padding_top_z; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom_z() const { return m_padding_bottom_z; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_top() const { return m_padding_top; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_bottom() const { return m_padding_bottom; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_left() const { return m_padding_left; }
    EIGEN_DEVICE_FUNC
    DenseIndex padding_right() const { return m_padding_right; }
    EIGEN_DEVICE_FUNC
    PaddingType padding_type() const { return m_padding_type; }
    EIGEN_DEVICE_FUNC
    Scalar padding_value() const { return m_padding_value; }

    EIGEN_DEVICE_FUNC
    const typename internal::remove_all<typename XprType::Nested>::type&
    expression() const { return m_xpr; }

  protected:
    typename XprType::Nested m_xpr;
    const DenseIndex m_patch_planes;
    const DenseIndex m_patch_rows;
    const DenseIndex m_patch_cols;
    const DenseIndex m_plane_strides;
    const DenseIndex m_row_strides;
    const DenseIndex m_col_strides;
    const DenseIndex m_in_plane_strides;
    const DenseIndex m_in_row_strides;
    const DenseIndex m_in_col_strides;
    const DenseIndex m_plane_inflate_strides;
    const DenseIndex m_row_inflate_strides;
    const DenseIndex m_col_inflate_strides;
    const bool m_padding_explicit;
    const DenseIndex m_padding_top_z;
    const DenseIndex m_padding_bottom_z;
    const DenseIndex m_padding_top;
    const DenseIndex m_padding_bottom;
    const DenseIndex m_padding_left;
    const DenseIndex m_padding_right;
    const PaddingType m_padding_type;
    const Scalar m_padding_value;
};


// Eval as rvalue
template<DenseIndex Planes, DenseIndex Rows, DenseIndex Cols, typename ArgType, typename Device>
struct TensorEvaluator<const TensorVolumePatchOp<Planes, Rows, Cols, ArgType>, Device>
{
  typedef TensorVolumePatchOp<Planes, Rows, Cols, ArgType> XprType;
  typedef typename XprType::Index Index;
  static const int NumInputDims = internal::array_size<typename TensorEvaluator<ArgType, Device>::Dimensions>::value;
  static const int NumDims = NumInputDims + 1;
  typedef DSizes<Index, NumDims> Dimensions;
  typedef typename internal::remove_const<typename XprType::Scalar>::type Scalar;
  typedef typename XprType::CoeffReturnType CoeffReturnType;
  typedef typename PacketType<CoeffReturnType, Device>::type PacketReturnType;
  static const int PacketSize = PacketType<CoeffReturnType, Device>::size;
  typedef StorageMemory<CoeffReturnType, Device> Storage;
  typedef typename Storage::Type EvaluatorPointerType;

  enum {
    IsAligned = false,
    PacketAccess = TensorEvaluator<ArgType, Device>::PacketAccess,
    BlockAccess = false,
    PreferBlockAccess = TensorEvaluator<ArgType, Device>::PreferBlockAccess,
    Layout = TensorEvaluator<ArgType, Device>::Layout,
    CoordAccess = false,
    RawAccess = false
  };

  //===- Tensor block evaluation strategy (see TensorBlock.h) -------------===//
  typedef internal::TensorBlockNotImplemented TensorBlock;
  //===--------------------------------------------------------------------===//

  EIGEN_STRONG_INLINE TensorEvaluator(const XprType& op, const Device& device) :
 m_impl(op.expression(), device)
  {
    EIGEN_STATIC_ASSERT((NumDims >= 5), YOU_MADE_A_PROGRAMMING_MISTAKE);

    m_paddingValue = op.padding_value();

    const typename TensorEvaluator<ArgType, Device>::Dimensions& input_dims = m_impl.dimensions();

    // Cache a few variables.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_inputDepth = input_dims[0];
      m_inputPlanes = input_dims[1];
      m_inputRows = input_dims[2];
      m_inputCols = input_dims[3];
    } else {
      m_inputDepth = input_dims[NumInputDims-1];
      m_inputPlanes = input_dims[NumInputDims-2];
      m_inputRows = input_dims[NumInputDims-3];
      m_inputCols = input_dims[NumInputDims-4];
    }

    m_plane_strides = op.plane_strides();
    m_row_strides = op.row_strides();
    m_col_strides = op.col_strides();

    // Input strides and effective input/patch size
    m_in_plane_strides = op.in_plane_strides();
    m_in_row_strides = op.in_row_strides();
    m_in_col_strides = op.in_col_strides();
    m_plane_inflate_strides = op.plane_inflate_strides();
    m_row_inflate_strides = op.row_inflate_strides();
    m_col_inflate_strides = op.col_inflate_strides();

    // The "effective" spatial size after inflating data with zeros.
    m_input_planes_eff = (m_inputPlanes - 1) * m_plane_inflate_strides + 1;
    m_input_rows_eff = (m_inputRows - 1) * m_row_inflate_strides + 1;
    m_input_cols_eff = (m_inputCols - 1) * m_col_inflate_strides + 1;
    m_patch_planes_eff = op.patch_planes() + (op.patch_planes() - 1) * (m_in_plane_strides - 1);
    m_patch_rows_eff = op.patch_rows() + (op.patch_rows() - 1) * (m_in_row_strides - 1);
    m_patch_cols_eff = op.patch_cols() + (op.patch_cols() - 1) * (m_in_col_strides - 1);

    if (op.padding_explicit()) {
      m_outputPlanes = numext::ceil((m_input_planes_eff + op.padding_top_z() + op.padding_bottom_z() - m_patch_planes_eff + 1.f) / static_cast<float>(m_plane_strides));
      m_outputRows = numext::ceil((m_input_rows_eff + op.padding_top() + op.padding_bottom() - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
      m_outputCols = numext::ceil((m_input_cols_eff + op.padding_left() + op.padding_right() - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
      m_planePaddingTop = op.padding_top_z();
      m_rowPaddingTop = op.padding_top();
      m_colPaddingLeft = op.padding_left();
    } else {
      // Computing padding from the type
      switch (op.padding_type()) {
        case PADDING_VALID:
          m_outputPlanes = numext::ceil((m_input_planes_eff - m_patch_planes_eff + 1.f) / static_cast<float>(m_plane_strides));
          m_outputRows = numext::ceil((m_input_rows_eff - m_patch_rows_eff + 1.f) / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil((m_input_cols_eff - m_patch_cols_eff + 1.f) / static_cast<float>(m_col_strides));
          m_planePaddingTop = 0;
          m_rowPaddingTop = 0;
          m_colPaddingLeft = 0;
          break;
        case PADDING_SAME: {
          m_outputPlanes = numext::ceil(m_input_planes_eff / static_cast<float>(m_plane_strides));
          m_outputRows = numext::ceil(m_input_rows_eff / static_cast<float>(m_row_strides));
          m_outputCols = numext::ceil(m_input_cols_eff / static_cast<float>(m_col_strides));
          const Index dz = (m_outputPlanes - 1) * m_plane_strides + m_patch_planes_eff - m_input_planes_eff;
          const Index dy = (m_outputRows - 1) * m_row_strides + m_patch_rows_eff - m_input_rows_eff;
          const Index dx = (m_outputCols - 1) * m_col_strides + m_patch_cols_eff - m_input_cols_eff;
          m_planePaddingTop = dz / 2;
          m_rowPaddingTop = dy / 2;
          m_colPaddingLeft = dx / 2;
          break;
        }
        default:
          eigen_assert(false && "unexpected padding");
      }
    }
    eigen_assert(m_outputRows > 0);
    eigen_assert(m_outputCols > 0);
    eigen_assert(m_outputPlanes > 0);

    // Dimensions for result of extraction.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      // ColMajor
      // 0: depth
      // 1: patch_planes
      // 2: patch_rows
      // 3: patch_cols
      // 4: number of patches
      // 5 and beyond: anything else (such as batch).
      m_dimensions[0] = input_dims[0];
      m_dimensions[1] = op.patch_planes();
      m_dimensions[2] = op.patch_rows();
      m_dimensions[3] = op.patch_cols();
      m_dimensions[4] = m_outputPlanes * m_outputRows * m_outputCols;
      for (int i = 5; i < NumDims; ++i) {
        m_dimensions[i] = input_dims[i-1];
      }
    } else {
      // RowMajor
      // NumDims-1: depth
      // NumDims-2: patch_planes
      // NumDims-3: patch_rows
      // NumDims-4: patch_cols
      // NumDims-5: number of patches
      // NumDims-6 and beyond: anything else (such as batch).
      m_dimensions[NumDims-1] = input_dims[NumInputDims-1];
      m_dimensions[NumDims-2] = op.patch_planes();
      m_dimensions[NumDims-3] = op.patch_rows();
      m_dimensions[NumDims-4] = op.patch_cols();
      m_dimensions[NumDims-5] = m_outputPlanes * m_outputRows * m_outputCols;
      for (int i = NumDims-6; i >= 0; --i) {
        m_dimensions[i] = input_dims[i];
      }
    }

    // Strides for the output tensor.
    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_rowStride = m_dimensions[1];
      m_colStride = m_dimensions[2] * m_rowStride;
      m_patchStride = m_colStride * m_dimensions[3] * m_dimensions[0];
      m_otherStride = m_patchStride * m_dimensions[4];
    } else {
      m_rowStride = m_dimensions[NumDims-2];
      m_colStride = m_dimensions[NumDims-3] * m_rowStride;
      m_patchStride = m_colStride * m_dimensions[NumDims-4] * m_dimensions[NumDims-1];
      m_otherStride = m_patchStride * m_dimensions[NumDims-5];
    }

    // Strides for navigating through the input tensor.
    m_planeInputStride = m_inputDepth;
    m_rowInputStride = m_inputDepth * m_inputPlanes;
    m_colInputStride = m_inputDepth * m_inputRows * m_inputPlanes;
    m_otherInputStride = m_inputDepth * m_inputRows * m_inputCols * m_inputPlanes;

    m_outputPlanesRows = m_outputPlanes * m_outputRows;

    // Fast representations of different variables.
    m_fastOtherStride = internal::TensorIntDivisor<Index>(m_otherStride);

    m_fastPatchStride = internal::TensorIntDivisor<Index>(m_patchStride);
    m_fastColStride = internal::TensorIntDivisor<Index>(m_colStride);
    m_fastRowStride = internal::TensorIntDivisor<Index>(m_rowStride);
    m_fastInputRowStride = internal::TensorIntDivisor<Index>(m_row_inflate_strides);
    m_fastInputColStride = internal::TensorIntDivisor<Index>(m_col_inflate_strides);
    m_fastInputPlaneStride = internal::TensorIntDivisor<Index>(m_plane_inflate_strides);
    m_fastInputColsEff = internal::TensorIntDivisor<Index>(m_input_cols_eff);
    m_fastOutputPlanes = internal::TensorIntDivisor<Index>(m_outputPlanes);
    m_fastOutputPlanesRows = internal::TensorIntDivisor<Index>(m_outputPlanesRows);

    if (static_cast<int>(Layout) == static_cast<int>(ColMajor)) {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[0]);
    } else {
      m_fastOutputDepth = internal::TensorIntDivisor<Index>(m_dimensions[NumDims-1]);
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Dimensions& dimensions() const { return m_dimensions; }

  EIGEN_STRONG_INLINE bool evalSubExprsIfNeeded(EvaluatorPointerType /*data*/) {
    m_impl.evalSubExprsIfNeeded(NULL);
    return true;
  }

  EIGEN_STRONG_INLINE void cleanup() {
    m_impl.cleanup();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE CoeffReturnType coeff(Index index) const
  {
    // Patch index corresponding to the passed in index.
    const Index patchIndex = index / m_fastPatchStride;

    // Spatial offset within the patch. This has to be translated into 3D
    // coordinates within the patch.
    const Index patchOffset = (index - patchIndex * m_patchStride) / m_fastOutputDepth;

    // Batch, etc.
    const Index otherIndex = (NumDims == 5) ? 0 : index / m_fastOtherStride;
    const Index patch3DIndex = (NumDims == 5) ? patchIndex : (index - otherIndex * m_otherStride) / m_fastPatchStride;

    // Calculate column index in the input original tensor.
    const Index colIndex = patch3DIndex / m_fastOutputPlanesRows;
    const Index colOffset = patchOffset / m_fastColStride;
    const Index inputCol = colIndex * m_col_strides + colOffset * m_in_col_strides - m_colPaddingLeft;
    const Index origInputCol = (m_col_inflate_strides == 1) ? inputCol : ((inputCol >= 0) ? (inputCol / m_fastInputColStride) : 0);
    if (inputCol < 0 || inputCol >= m_input_cols_eff ||
        ((m_col_inflate_strides != 1) && (inputCol != origInputCol * m_col_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate row index in the original input tensor.
    const Index rowIndex = (patch3DIndex - colIndex * m_outputPlanesRows) / m_fastOutputPlanes;
    const Index rowOffset = (patchOffset - colOffset * m_colStride) / m_fastRowStride;
    const Index inputRow = rowIndex * m_row_strides + rowOffset * m_in_row_strides - m_rowPaddingTop;
    const Index origInputRow = (m_row_inflate_strides == 1) ? inputRow : ((inputRow >= 0) ? (inputRow / m_fastInputRowStride) : 0);
    if (inputRow < 0 || inputRow >= m_input_rows_eff ||
        ((m_row_inflate_strides != 1) && (inputRow != origInputRow * m_row_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    // Calculate plane index in the original input tensor.
    const Index planeIndex = (patch3DIndex - m_outputPlanes * (colIndex * m_outputRows + rowIndex));
    const Index planeOffset = patchOffset - colOffset * m_colStride - rowOffset * m_rowStride;
    const Index inputPlane = planeIndex * m_plane_strides + planeOffset * m_in_plane_strides - m_planePaddingTop;
    const Index origInputPlane = (m_plane_inflate_strides == 1) ? inputPlane : ((inputPlane >= 0) ? (inputPlane / m_fastInputPlaneStride) : 0);
    if (inputPlane < 0 || inputPlane >= m_input_planes_eff ||
        ((m_plane_inflate_strides != 1) && (inputPlane != origInputPlane * m_plane_inflate_strides))) {
      return Scalar(m_paddingValue);
    }

    const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
    const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];

    const Index inputIndex = depth +
        origInputRow * m_rowInputStride +
        origInputCol * m_colInputStride +
        origInputPlane * m_planeInputStride +
        otherIndex * m_otherInputStride;

    return m_impl.coeff(inputIndex);
  }

  template<int LoadMode>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packet(Index index) const
  {
    EIGEN_STATIC_ASSERT((PacketSize > 1), YOU_MADE_A_PROGRAMMING_MISTAKE)
    eigen_assert(index+PacketSize-1 < dimensions().TotalSize());

    if (m_in_row_strides != 1 || m_in_col_strides != 1 || m_row_inflate_strides != 1 || m_col_inflate_strides != 1 ||
        m_in_plane_strides != 1 || m_plane_inflate_strides != 1) {
      return packetWithPossibleZero(index);
    }

    const Index indices[2] = {index, index + PacketSize - 1};
    const Index patchIndex = indices[0] / m_fastPatchStride;
    if (patchIndex != indices[1] / m_fastPatchStride) {
      return packetWithPossibleZero(index);
    }
    const Index otherIndex = (NumDims == 5) ? 0 : indices[0] / m_fastOtherStride;
    eigen_assert(otherIndex == indices[1] / m_fastOtherStride);

    // Find the offset of the element wrt the location of the first element.
    const Index patchOffsets[2] = {(indices[0] - patchIndex * m_patchStride) / m_fastOutputDepth,
                                   (indices[1] - patchIndex * m_patchStride) / m_fastOutputDepth};

    const Index patch3DIndex = (NumDims == 5) ? patchIndex : (indices[0] - otherIndex * m_otherStride) / m_fastPatchStride;
    eigen_assert(patch3DIndex == (indices[1] - otherIndex * m_otherStride) / m_fastPatchStride);

    const Index colIndex = patch3DIndex / m_fastOutputPlanesRows;
    const Index colOffsets[2] = {
      patchOffsets[0] / m_fastColStride,
      patchOffsets[1] / m_fastColStride};

    // Calculate col indices in the original input tensor.
    const Index inputCols[2] = {
      colIndex * m_col_strides + colOffsets[0] - m_colPaddingLeft,
      colIndex * m_col_strides + colOffsets[1] - m_colPaddingLeft};
    if (inputCols[1] < 0 || inputCols[0] >= m_inputCols) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputCols[0] != inputCols[1]) {
      return packetWithPossibleZero(index);
    }

    const Index rowIndex = (patch3DIndex - colIndex * m_outputPlanesRows) / m_fastOutputPlanes;
    const Index rowOffsets[2] = {
      (patchOffsets[0] - colOffsets[0] * m_colStride) / m_fastRowStride,
      (patchOffsets[1] - colOffsets[1] * m_colStride) / m_fastRowStride};
    eigen_assert(rowOffsets[0] <= rowOffsets[1]);
    // Calculate col indices in the original input tensor.
    const Index inputRows[2] = {
      rowIndex * m_row_strides + rowOffsets[0] - m_rowPaddingTop,
      rowIndex * m_row_strides + rowOffsets[1] - m_rowPaddingTop};

    if (inputRows[1] < 0 || inputRows[0] >= m_inputRows) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputRows[0] != inputRows[1]) {
      return packetWithPossibleZero(index);
    }

    const Index planeIndex = (patch3DIndex - m_outputPlanes * (colIndex * m_outputRows + rowIndex));
    const Index planeOffsets[2] = {
      patchOffsets[0] - colOffsets[0] * m_colStride - rowOffsets[0] * m_rowStride,
      patchOffsets[1] - colOffsets[1] * m_colStride - rowOffsets[1] * m_rowStride};
    eigen_assert(planeOffsets[0] <= planeOffsets[1]);
    const Index inputPlanes[2] = {
      planeIndex * m_plane_strides + planeOffsets[0] - m_planePaddingTop,
      planeIndex * m_plane_strides + planeOffsets[1] - m_planePaddingTop};

    if (inputPlanes[1] < 0 || inputPlanes[0] >= m_inputPlanes) {
      return internal::pset1<PacketReturnType>(Scalar(m_paddingValue));
    }

    if (inputPlanes[0] >= 0 && inputPlanes[1] < m_inputPlanes) {
      // no padding
      const int depth_index = static_cast<int>(Layout) == static_cast<int>(ColMajor) ? 0 : NumDims - 1;
      const Index depth = index - (index / m_fastOutputDepth) * m_dimensions[depth_index];
      const Index inputIndex = depth +
          inputRows[0] * m_rowInputStride +
          inputCols[0] * m_colInputStride +
          m_planeInputStride * inputPlanes[0] +
          otherIndex * m_otherInputStride;
      return m_impl.template packet<Unaligned>(inputIndex);
    }

    return packetWithPossibleZero(index);
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE TensorOpCost
  costPerCoeff(bool vectorized) const {
    const double compute_cost =
        10 * TensorOpCost::DivCost<Index>() + 21 * TensorOpCost::MulCost<Index>() +
        8 * TensorOpCost::AddCost<Index>();
    return TensorOpCost(0, 0, compute_cost, vectorized, PacketSize);
  }

  EIGEN_DEVICE_FUNC EvaluatorPointerType data() const { return NULL; }

  const TensorEvaluator<ArgType, Device>& impl() const { return m_impl; }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index planePaddingTop() const { return m_planePaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowPaddingTop() const { return m_rowPaddingTop; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colPaddingLeft() const { return m_colPaddingLeft; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputPlanes() const { return m_outputPlanes; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputRows() const { return m_outputRows; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index outputCols() const { return m_outputCols; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userPlaneStride() const { return m_plane_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userRowStride() const { return m_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userColStride() const { return m_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInPlaneStride() const { return m_in_plane_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInRowStride() const { return m_in_row_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index userInColStride() const { return m_in_col_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index planeInflateStride() const { return m_plane_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index rowInflateStride() const { return m_row_inflate_strides; }
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Index colInflateStride() const { return m_col_inflate_strides; }

#ifdef EIGEN_USE_SYCL
  // binding placeholder accessors to a command group handler for SYCL
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE void bind(cl::sycl::handler &cgh) const {
    m_impl.bind(cgh);
  }
#endif
 protected:
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE PacketReturnType packetWithPossibleZero(Index index) const
  {
    EIGEN_ALIGN_MAX typename internal::remove_const<CoeffReturnType>::type values[PacketSize];
    EIGEN_UNROLL_LOOP
    for (int i = 0; i < PacketSize; ++i) {
      values[i] = coeff(index+i);
    }
    PacketReturnType rslt = internal::pload<PacketReturnType>(values);
    return rslt;
  }

  Dimensions m_dimensions;

  // Parameters passed to the constructor.
  Index m_plane_strides;
  Index m_row_strides;
  Index m_col_strides;

  Index m_outputPlanes;
  Index m_outputRows;
  Index m_outputCols;

  Index m_planePaddingTop;
  Index m_rowPaddingTop;
  Index m_colPaddingLeft;

  Index m_in_plane_strides;
  Index m_in_row_strides;
  Index m_in_col_strides;

  Index m_plane_inflate_strides;
  Index m_row_inflate_strides;
  Index m_col_inflate_strides;

  // Cached input size.
  Index m_inputDepth;
  Index m_inputPlanes;
  Index m_inputRows;
  Index m_inputCols;

  // Other cached variables.
  Index m_outputPlanesRows;

  // Effective input/patch post-inflation size.
  Index m_input_planes_eff;
  Index m_input_rows_eff;
  Index m_input_cols_eff;
  Index m_patch_planes_eff;
  Index m_patch_rows_eff;
  Index m_patch_cols_eff;

  // Strides for the output tensor.
  Index m_otherStride;
  Index m_patchStride;
  Index m_rowStride;
  Index m_colStride;

  // Strides for the input tensor.
  Index m_planeInputStride;
  Index m_rowInputStride;
  Index m_colInputStride;
  Index m_otherInputStride;

  internal::TensorIntDivisor<Index> m_fastOtherStride;
  internal::TensorIntDivisor<Index> m_fastPatchStride;
  internal::TensorIntDivisor<Index> m_fastColStride;
  internal::TensorIntDivisor<Index> m_fastRowStride;
  internal::TensorIntDivisor<Index> m_fastInputPlaneStride;
  internal::TensorIntDivisor<Index> m_fastInputRowStride;
  internal::TensorIntDivisor<Index> m_fastInputColStride;
  internal::TensorIntDivisor<Index> m_fastInputColsEff;
  internal::TensorIntDivisor<Index> m_fastOutputPlanesRows;
  internal::TensorIntDivisor<Index> m_fastOutputPlanes;
  internal::TensorIntDivisor<Index> m_fastOutputDepth;

  Scalar m_paddingValue;

  TensorEvaluator<ArgType, Device> m_impl;


};


} // end namespace Eigen

#endif // EIGEN_CXX11_TENSOR_TENSOR_VOLUME_PATCH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/DynamicSymmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H

namespace Eigen {

class DynamicSGroup
{
  public:
    inline explicit DynamicSGroup() : m_numIndices(1), m_elements(), m_generators(), m_globalFlags(0) { m_elements.push_back(ge(Generator(0, 0, 0))); }
    inline DynamicSGroup(const DynamicSGroup& o) : m_numIndices(o.m_numIndices), m_elements(o.m_elements), m_generators(o.m_generators), m_globalFlags(o.m_globalFlags) { }
    inline DynamicSGroup(DynamicSGroup&& o) : m_numIndices(o.m_numIndices), m_elements(), m_generators(o.m_generators), m_globalFlags(o.m_globalFlags) { std::swap(m_elements, o.m_elements); }
    inline DynamicSGroup& operator=(const DynamicSGroup& o) { m_numIndices = o.m_numIndices; m_elements = o.m_elements; m_generators = o.m_generators; m_globalFlags = o.m_globalFlags; return *this; }
    inline DynamicSGroup& operator=(DynamicSGroup&& o) { m_numIndices = o.m_numIndices; std::swap(m_elements, o.m_elements); m_generators = o.m_generators; m_globalFlags = o.m_globalFlags; return *this; }

    void add(int one, int two, int flags = 0);

    template<typename Gen_>
    inline void add(Gen_) { add(Gen_::One, Gen_::Two, Gen_::Flags); }
    inline void addSymmetry(int one, int two) { add(one, two, 0); }
    inline void addAntiSymmetry(int one, int two) { add(one, two, NegationFlag); }
    inline void addHermiticity(int one, int two) { add(one, two, ConjugationFlag); }
    inline void addAntiHermiticity(int one, int two) { add(one, two, NegationFlag | ConjugationFlag); }

    template<typename Op, typename RV, typename Index, std::size_t N, typename... Args>
    inline RV apply(const std::array<Index, N>& idx, RV initial, Args&&... args) const
    {
      eigen_assert(N >= m_numIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
      for (std::size_t i = 0; i < size(); i++)
        initial = Op::run(h_permute(i, idx, typename internal::gen_numeric_list<int, N>::type()), m_elements[i].flags, initial, std::forward<Args>(args)...);
      return initial;
    }

    template<typename Op, typename RV, typename Index, typename... Args>
    inline RV apply(const std::vector<Index>& idx, RV initial, Args&&... args) const
    {
      eigen_assert(idx.size() >= m_numIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
      for (std::size_t i = 0; i < size(); i++)
        initial = Op::run(h_permute(i, idx), m_elements[i].flags, initial, std::forward<Args>(args)...);
      return initial;
    }

    inline int globalFlags() const { return m_globalFlags; }
    inline std::size_t size() const { return m_elements.size(); }

    template<typename Tensor_, typename... IndexTypes>
    inline internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup> operator()(Tensor_& tensor, typename Tensor_::Index firstIndex, IndexTypes... otherIndices) const
    {
      static_assert(sizeof...(otherIndices) + 1 == Tensor_::NumIndices, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
      return operator()(tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices>{{firstIndex, otherIndices...}});
    }

    template<typename Tensor_>
    inline internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup> operator()(Tensor_& tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices> const& indices) const
    {
      return internal::tensor_symmetry_value_setter<Tensor_, DynamicSGroup>(tensor, *this, indices);
    }
  private:
    struct GroupElement {
      std::vector<int> representation;
      int flags;
      bool isId() const
      {
        for (std::size_t i = 0; i < representation.size(); i++)
          if (i != (size_t)representation[i])
            return false;
        return true;
      }
    };
    struct Generator {
      int one;
      int two;
      int flags;
      constexpr inline Generator(int one_, int two_, int flags_) : one(one_), two(two_), flags(flags_) {}
    };

    std::size_t m_numIndices;
    std::vector<GroupElement> m_elements;
    std::vector<Generator> m_generators;
    int m_globalFlags;

    template<typename Index, std::size_t N, int... n>
    inline std::array<Index, N> h_permute(std::size_t which, const std::array<Index, N>& idx, internal::numeric_list<int, n...>) const
    {
      return std::array<Index, N>{{ idx[n >= m_numIndices ? n : m_elements[which].representation[n]]... }};
    }

    template<typename Index>
    inline std::vector<Index> h_permute(std::size_t which, std::vector<Index> idx) const
    {
      std::vector<Index> result;
      result.reserve(idx.size());
      for (auto k : m_elements[which].representation)
        result.push_back(idx[k]);
      for (std::size_t i = m_numIndices; i < idx.size(); i++)
        result.push_back(idx[i]);
      return result;
    }

    inline GroupElement ge(Generator const& g) const
    {
      GroupElement result;
      result.representation.reserve(m_numIndices);
      result.flags = g.flags;
      for (std::size_t k = 0; k < m_numIndices; k++) {
        if (k == (std::size_t)g.one)
          result.representation.push_back(g.two);
        else if (k == (std::size_t)g.two)
          result.representation.push_back(g.one);
        else
          result.representation.push_back(int(k));
      }
      return result;
    }

    GroupElement mul(GroupElement, GroupElement) const;
    inline GroupElement mul(Generator g1, GroupElement g2) const
    {
      return mul(ge(g1), g2);
    }

    inline GroupElement mul(GroupElement g1, Generator g2) const
    {
      return mul(g1, ge(g2));
    }

    inline GroupElement mul(Generator g1, Generator g2) const
    {
      return mul(ge(g1), ge(g2));
    }

    inline int findElement(GroupElement e) const
    {
      for (auto ee : m_elements) {
        if (ee.representation == e.representation)
          return ee.flags ^ e.flags;
      }
      return -1;
    }

    void updateGlobalFlags(int flagDiffOfSameGenerator);
};

// dynamic symmetry group that auto-adds the template parameters in the constructor
template<typename... Gen>
class DynamicSGroupFromTemplateArgs : public DynamicSGroup
{
  public:
    inline DynamicSGroupFromTemplateArgs() : DynamicSGroup()
    {
      add_all(internal::type_list<Gen...>());
    }
    inline DynamicSGroupFromTemplateArgs(DynamicSGroupFromTemplateArgs const& other) : DynamicSGroup(other) { }
    inline DynamicSGroupFromTemplateArgs(DynamicSGroupFromTemplateArgs&& other) : DynamicSGroup(other) { }
    inline DynamicSGroupFromTemplateArgs<Gen...>& operator=(const DynamicSGroupFromTemplateArgs<Gen...>& o) { DynamicSGroup::operator=(o); return *this; }
    inline DynamicSGroupFromTemplateArgs<Gen...>& operator=(DynamicSGroupFromTemplateArgs<Gen...>&& o) { DynamicSGroup::operator=(o); return *this; }
  
  private:
    template<typename Gen1, typename... GenNext>
    inline void add_all(internal::type_list<Gen1, GenNext...>)
    {
      add(Gen1());
      add_all(internal::type_list<GenNext...>());
    }

    inline void add_all(internal::type_list<>)
    {
    }
};

inline DynamicSGroup::GroupElement DynamicSGroup::mul(GroupElement g1, GroupElement g2) const
{
  eigen_internal_assert(g1.representation.size() == m_numIndices);
  eigen_internal_assert(g2.representation.size() == m_numIndices);

  GroupElement result;
  result.representation.reserve(m_numIndices);
  for (std::size_t i = 0; i < m_numIndices; i++) {
    int v = g2.representation[g1.representation[i]];
    eigen_assert(v >= 0);
    result.representation.push_back(v);
  }
  result.flags = g1.flags ^ g2.flags;
  return result;
}

inline void DynamicSGroup::add(int one, int two, int flags)
{
  eigen_assert(one >= 0);
  eigen_assert(two >= 0);
  eigen_assert(one != two);

  if ((std::size_t)one >= m_numIndices || (std::size_t)two >= m_numIndices) {
    std::size_t newNumIndices = (one > two) ? one : two + 1;
    for (auto& gelem : m_elements) {
      gelem.representation.reserve(newNumIndices);
      for (std::size_t i = m_numIndices; i < newNumIndices; i++)
        gelem.representation.push_back(i);
    }
    m_numIndices = newNumIndices;
  }

  Generator g{one, two, flags};
  GroupElement e = ge(g);

  /* special case for first generator */
  if (m_elements.size() == 1) {
    while (!e.isId()) {
      m_elements.push_back(e);
      e = mul(e, g);
    }

    if (e.flags > 0)
      updateGlobalFlags(e.flags);

    // only add in case we didn't have identity
    if (m_elements.size() > 1)
      m_generators.push_back(g);
    return;
  }

  int p = findElement(e);
  if (p >= 0) {
    updateGlobalFlags(p);
    return;
  }

  std::size_t coset_order = m_elements.size();
  m_elements.push_back(e);
  for (std::size_t i = 1; i < coset_order; i++)
    m_elements.push_back(mul(m_elements[i], e));
  m_generators.push_back(g);

  std::size_t coset_rep = coset_order;
  do {
    for (auto g : m_generators) {
      e = mul(m_elements[coset_rep], g);
      p = findElement(e);
      if (p < 0) {
        // element not yet in group
        m_elements.push_back(e);
        for (std::size_t i = 1; i < coset_order; i++)
          m_elements.push_back(mul(m_elements[i], e));
      } else if (p > 0) {
        updateGlobalFlags(p);
      }
    }
    coset_rep += coset_order;
  } while (coset_rep < m_elements.size());
}

inline void DynamicSGroup::updateGlobalFlags(int flagDiffOfSameGenerator)
{
    switch (flagDiffOfSameGenerator) {
      case 0:
      default:
        // nothing happened
        break;
      case NegationFlag:
        // every element is it's own negative => whole tensor is zero
        m_globalFlags |= GlobalZeroFlag;
        break;
      case ConjugationFlag:
        // every element is it's own conjugate => whole tensor is real
        m_globalFlags |= GlobalRealFlag;
        break;
      case (NegationFlag | ConjugationFlag):
        // every element is it's own negative conjugate => whole tensor is imaginary
        m_globalFlags |= GlobalImagFlag;
        break;
      /* NOTE:
       *   since GlobalZeroFlag == GlobalRealFlag | GlobalImagFlag, if one generator
       *   causes the tensor to be real and the next one to be imaginary, this will
       *   trivially give the correct result
       */
    }
}

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_DYNAMICSYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/StaticSymmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H

namespace Eigen {

namespace internal {

template<typename list> struct tensor_static_symgroup_permutate;

template<int... nn>
struct tensor_static_symgroup_permutate<numeric_list<int, nn...>>
{
  constexpr static std::size_t N = sizeof...(nn);

  template<typename T>
  constexpr static inline std::array<T, N> run(const std::array<T, N>& indices)
  {
    return {{indices[nn]...}};
  }
};

template<typename indices_, int flags_>
struct tensor_static_symgroup_element
{
  typedef indices_ indices;
  constexpr static int flags = flags_;
};

template<typename Gen, int N>
struct tensor_static_symgroup_element_ctor
{
  typedef tensor_static_symgroup_element<
    typename gen_numeric_list_swapped_pair<int, N, Gen::One, Gen::Two>::type,
    Gen::Flags
  > type;
};

template<int N>
struct tensor_static_symgroup_identity_ctor
{
  typedef tensor_static_symgroup_element<
    typename gen_numeric_list<int, N>::type,
    0
  > type;
};

template<typename iib>
struct tensor_static_symgroup_multiply_helper
{
  template<int... iia>
  constexpr static inline numeric_list<int, get<iia, iib>::value...> helper(numeric_list<int, iia...>) {
    return numeric_list<int, get<iia, iib>::value...>();
  }
};

template<typename A, typename B>
struct tensor_static_symgroup_multiply
{
  private:
    typedef typename A::indices iia;
    typedef typename B::indices iib;
    constexpr static int ffa = A::flags;
    constexpr static int ffb = B::flags;
  
  public:
    static_assert(iia::count == iib::count, "Cannot multiply symmetry elements with different number of indices.");

    typedef tensor_static_symgroup_element<
      decltype(tensor_static_symgroup_multiply_helper<iib>::helper(iia())),
      ffa ^ ffb
    > type;
};

template<typename A, typename B>
struct tensor_static_symgroup_equality
{
    typedef typename A::indices iia;
    typedef typename B::indices iib;
    constexpr static int ffa = A::flags;
    constexpr static int ffb = B::flags;
    static_assert(iia::count == iib::count, "Cannot compare symmetry elements with different number of indices.");

    constexpr static bool value = is_same<iia, iib>::value;

  private:
    /* this should be zero if they are identical, or else the tensor
     * will be forced to be pure real, pure imaginary or even pure zero
     */
    constexpr static int flags_cmp_ = ffa ^ ffb;

    /* either they are not equal, then we don't care whether the flags
     * match, or they are equal, and then we have to check
     */
    constexpr static bool is_zero      = value && flags_cmp_ == NegationFlag;
    constexpr static bool is_real      = value && flags_cmp_ == ConjugationFlag;
    constexpr static bool is_imag      = value && flags_cmp_ == (NegationFlag | ConjugationFlag);

  public:
    constexpr static int global_flags = 
      (is_real ? GlobalRealFlag : 0) |
      (is_imag ? GlobalImagFlag : 0) |
      (is_zero ? GlobalZeroFlag : 0);
};

template<std::size_t NumIndices, typename... Gen>
struct tensor_static_symgroup
{
  typedef StaticSGroup<Gen...> type;
  constexpr static std::size_t size = type::static_size;
};

template<typename Index, std::size_t N, int... ii, int... jj>
constexpr static inline std::array<Index, N> tensor_static_symgroup_index_permute(std::array<Index, N> idx, internal::numeric_list<int, ii...>, internal::numeric_list<int, jj...>)
{
  return {{ idx[ii]..., idx[jj]... }};
}

template<typename Index, int... ii>
static inline std::vector<Index> tensor_static_symgroup_index_permute(std::vector<Index> idx, internal::numeric_list<int, ii...>)
{
  std::vector<Index> result{{ idx[ii]... }};
  std::size_t target_size = idx.size();
  for (std::size_t i = result.size(); i < target_size; i++)
    result.push_back(idx[i]);
  return result;
}

template<typename T> struct tensor_static_symgroup_do_apply;

template<typename first, typename... next>
struct tensor_static_symgroup_do_apply<internal::type_list<first, next...>>
{
  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, std::size_t NumIndices, typename... Args>
  static inline RV run(const std::array<Index, NumIndices>& idx, RV initial, Args&&... args)
  {
    static_assert(NumIndices >= SGNumIndices, "Can only apply symmetry group to objects that have at least the required amount of indices.");
    typedef typename internal::gen_numeric_list<int, NumIndices - SGNumIndices, SGNumIndices>::type remaining_indices;
    initial = Op::run(tensor_static_symgroup_index_permute(idx, typename first::indices(), remaining_indices()), first::flags, initial, std::forward<Args>(args)...);
    return tensor_static_symgroup_do_apply<internal::type_list<next...>>::template run<Op, RV, SGNumIndices>(idx, initial, args...);
  }

  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, typename... Args>
  static inline RV run(const std::vector<Index>& idx, RV initial, Args&&... args)
  {
    eigen_assert(idx.size() >= SGNumIndices && "Can only apply symmetry group to objects that have at least the required amount of indices.");
    initial = Op::run(tensor_static_symgroup_index_permute(idx, typename first::indices()), first::flags, initial, std::forward<Args>(args)...);
    return tensor_static_symgroup_do_apply<internal::type_list<next...>>::template run<Op, RV, SGNumIndices>(idx, initial, args...);
  }
};

template<EIGEN_TPL_PP_SPEC_HACK_DEF(typename, empty)>
struct tensor_static_symgroup_do_apply<internal::type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>>
{
  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, std::size_t NumIndices, typename... Args>
  static inline RV run(const std::array<Index, NumIndices>&, RV initial, Args&&...)
  {
    // do nothing
    return initial;
  }

  template<typename Op, typename RV, std::size_t SGNumIndices, typename Index, typename... Args>
  static inline RV run(const std::vector<Index>&, RV initial, Args&&...)
  {
    // do nothing
    return initial;
  }
};

} // end namespace internal

template<typename... Gen>
class StaticSGroup
{
    constexpr static std::size_t NumIndices = internal::tensor_symmetry_num_indices<Gen...>::value;
    typedef internal::group_theory::enumerate_group_elements<
      internal::tensor_static_symgroup_multiply,
      internal::tensor_static_symgroup_equality,
      typename internal::tensor_static_symgroup_identity_ctor<NumIndices>::type,
      internal::type_list<typename internal::tensor_static_symgroup_element_ctor<Gen, NumIndices>::type...>
    > group_elements;
    typedef typename group_elements::type ge;
  public:
    constexpr inline StaticSGroup() {}
    constexpr inline StaticSGroup(const StaticSGroup<Gen...>&) {}
    constexpr inline StaticSGroup(StaticSGroup<Gen...>&&) {}

    template<typename Op, typename RV, typename Index, std::size_t N, typename... Args>
    static inline RV apply(const std::array<Index, N>& idx, RV initial, Args&&... args)
    {
      return internal::tensor_static_symgroup_do_apply<ge>::template run<Op, RV, NumIndices>(idx, initial, args...);
    }

    template<typename Op, typename RV, typename Index, typename... Args>
    static inline RV apply(const std::vector<Index>& idx, RV initial, Args&&... args)
    {
      eigen_assert(idx.size() == NumIndices);
      return internal::tensor_static_symgroup_do_apply<ge>::template run<Op, RV, NumIndices>(idx, initial, args...);
    }

    constexpr static std::size_t static_size = ge::count;

    constexpr static inline std::size_t size() {
      return ge::count;
    }
    constexpr static inline int globalFlags() { return group_elements::global_flags; }

    template<typename Tensor_, typename... IndexTypes>
    inline internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>> operator()(Tensor_& tensor, typename Tensor_::Index firstIndex, IndexTypes... otherIndices) const
    {
      static_assert(sizeof...(otherIndices) + 1 == Tensor_::NumIndices, "Number of indices used to access a tensor coefficient must be equal to the rank of the tensor.");
      return operator()(tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices>{{firstIndex, otherIndices...}});
    }

    template<typename Tensor_>
    inline internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>> operator()(Tensor_& tensor, std::array<typename Tensor_::Index, Tensor_::NumIndices> const& indices) const
    {
      return internal::tensor_symmetry_value_setter<Tensor_, StaticSGroup<Gen...>>(tensor, *this, indices);
    }
};

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_STATICSYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/Symmetry.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H
#define EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H

namespace Eigen {

enum {
  NegationFlag           = 0x01,
  ConjugationFlag        = 0x02
};

enum {
  GlobalRealFlag         = 0x01,
  GlobalImagFlag         = 0x02,
  GlobalZeroFlag         = 0x03
};

namespace internal {

template<std::size_t NumIndices, typename... Sym>                   struct tensor_symmetry_pre_analysis;
template<std::size_t NumIndices, typename... Sym>                   struct tensor_static_symgroup;
template<bool instantiate, std::size_t NumIndices, typename... Sym> struct tensor_static_symgroup_if;
template<typename Tensor_> struct tensor_symmetry_calculate_flags;
template<typename Tensor_> struct tensor_symmetry_assign_value;
template<typename... Sym> struct tensor_symmetry_num_indices;

} // end namespace internal

template<int One_, int Two_>
struct Symmetry
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = 0;
};

template<int One_, int Two_>
struct AntiSymmetry
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = NegationFlag;
};

template<int One_, int Two_>
struct Hermiticity
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = ConjugationFlag;
};

template<int One_, int Two_>
struct AntiHermiticity
{
  static_assert(One_ != Two_, "Symmetries must cover distinct indices.");
  constexpr static int One = One_;
  constexpr static int Two = Two_;
  constexpr static int Flags = ConjugationFlag | NegationFlag;
};

/** \class DynamicSGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Dynamic symmetry group
  *
  * The %DynamicSGroup class represents a symmetry group that need not be known at
  * compile time. It is useful if one wants to support arbitrary run-time defineable
  * symmetries for tensors, but it is also instantiated if a symmetry group is defined
  * at compile time that would be either too large for the compiler to reasonably
  * generate (using templates to calculate this at compile time is very inefficient)
  * or that the compiler could generate the group but that it wouldn't make sense to
  * unroll the loop for setting coefficients anymore.
  */
class DynamicSGroup;

/** \internal
  *
  * \class DynamicSGroupFromTemplateArgs
  * \ingroup TensorSymmetry_Module
  *
  * \brief Dynamic symmetry group, initialized from template arguments
  *
  * This class is a child class of DynamicSGroup. It uses the template arguments
  * specified to initialize itself.
  */
template<typename... Gen>
class DynamicSGroupFromTemplateArgs;

/** \class StaticSGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Static symmetry group
  *
  * This class represents a symmetry group that is known and resolved completely
  * at compile time. Ideally, no run-time penalty is incurred compared to the
  * manual unrolling of the symmetry.
  *
  * <b><i>CAUTION:</i></b>
  *
  * Do not use this class directly for large symmetry groups. The compiler
  * may run into a limit, or segfault or in the very least will take a very,
  * very, very long time to compile the code. Use the SGroup class instead
  * if you want a static group. That class contains logic that will
  * automatically select the DynamicSGroup class instead if the symmetry
  * group becomes too large. (In that case, unrolling may not even be
  * beneficial.)
  */
template<typename... Gen>
class StaticSGroup;

/** \class SGroup
  * \ingroup TensorSymmetry_Module
  *
  * \brief Symmetry group, initialized from template arguments
  *
  * This class represents a symmetry group whose generators are already
  * known at compile time. It may or may not be resolved at compile time,
  * depending on the estimated size of the group.
  *
  * \sa StaticSGroup
  * \sa DynamicSGroup
  */
template<typename... Gen>
class SGroup : public internal::tensor_symmetry_pre_analysis<internal::tensor_symmetry_num_indices<Gen...>::value, Gen...>::root_type
{
  public:
    constexpr static std::size_t NumIndices = internal::tensor_symmetry_num_indices<Gen...>::value;
    typedef typename internal::tensor_symmetry_pre_analysis<NumIndices, Gen...>::root_type Base;

    // make standard constructors + assignment operators public
    inline SGroup() : Base() { }
    inline SGroup(const SGroup<Gen...>& other) : Base(other) { }
    inline SGroup(SGroup<Gen...>&& other) : Base(other) { }
    inline SGroup<Gen...>& operator=(const SGroup<Gen...>& other) { Base::operator=(other); return *this; }
    inline SGroup<Gen...>& operator=(SGroup<Gen...>&& other) { Base::operator=(other); return *this; }

    // all else is defined in the base class
};

namespace internal {

template<typename... Sym> struct tensor_symmetry_num_indices
{
  constexpr static std::size_t value = 1;
};

template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...>
{
private:
  constexpr static std::size_t One = static_cast<std::size_t>(One_);
  constexpr static std::size_t Two = static_cast<std::size_t>(Two_);
  constexpr static std::size_t Three = tensor_symmetry_num_indices<Sym...>::value;

  // don't use std::max, since it's not constexpr until C++14...
  constexpr static std::size_t maxOneTwoPlusOne = ((One > Two) ? One : Two) + 1;
public:
  constexpr static std::size_t value = (maxOneTwoPlusOne > Three) ? maxOneTwoPlusOne : Three;
};

template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<AntiSymmetry<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};
template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<Hermiticity<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};
template<int One_, int Two_, typename... Sym> struct tensor_symmetry_num_indices<AntiHermiticity<One_, Two_>, Sym...>
  : public tensor_symmetry_num_indices<Symmetry<One_, Two_>, Sym...> {};

/** \internal
  *
  * \class tensor_symmetry_pre_analysis
  * \ingroup TensorSymmetry_Module
  *
  * \brief Pre-select whether to use a static or dynamic symmetry group
  *
  * When a symmetry group could in principle be determined at compile time,
  * this template implements the logic whether to actually do that or whether
  * to rather defer that to runtime.
  *
  * The logic is as follows:
  * <dl>
  * <dt><b>No generators (trivial symmetry):</b></dt>
  * <dd>Use a trivial static group. Ideally, this has no performance impact
  *     compared to not using symmetry at all. In practice, this might not
  *     be the case.</dd>
  * <dt><b>More than 4 generators:</b></dt>
  * <dd>Calculate the group at run time, it is likely far too large for the
  *     compiler to be able to properly generate it in a realistic time.</dd>
  * <dt><b>Up to and including 4 generators:</b></dt>
  * <dd>Actually enumerate all group elements, but then check how many there
  *     are. If there are more than 16, it is unlikely that unrolling the
  *     loop (as is done in the static compile-time case) is sensible, so
  *     use a dynamic group instead. If there are at most 16 elements, actually
  *     use that static group. Note that the largest group with 4 generators
  *     still compiles with reasonable resources.</dd>
  * </dl>
  *
  * Note: Example compile time performance with g++-4.6 on an Intenl Core i5-3470
  *       with 16 GiB RAM (all generators non-redundant and the subgroups don't
  *       factorize):
  *
  *          # Generators          -O0 -ggdb               -O2
  *          -------------------------------------------------------------------
  *          1                 0.5 s  /   250 MiB     0.45s /   230 MiB
  *          2                 0.5 s  /   260 MiB     0.5 s /   250 MiB
  *          3                 0.65s  /   310 MiB     0.62s /   310 MiB
  *          4                 2.2 s  /   860 MiB     1.7 s /   770 MiB
  *          5               130   s  / 13000 MiB   120   s / 11000 MiB
  *
  * It is clear that everything is still very efficient up to 4 generators, then
  * the memory and CPU requirements become unreasonable. Thus we only instantiate
  * the template group theory logic if the number of generators supplied is 4 or
  * lower, otherwise this will be forced to be done during runtime, where the
  * algorithm is reasonably fast.
  */
template<std::size_t NumIndices>
struct tensor_symmetry_pre_analysis<NumIndices>
{
  typedef StaticSGroup<> root_type;
};

template<std::size_t NumIndices, typename Gen_, typename... Gens_>
struct tensor_symmetry_pre_analysis<NumIndices, Gen_, Gens_...>
{
  constexpr static std::size_t max_static_generators = 4;
  constexpr static std::size_t max_static_elements = 16;
  typedef tensor_static_symgroup_if<(sizeof...(Gens_) + 1 <= max_static_generators), NumIndices, Gen_, Gens_...> helper;
  constexpr static std::size_t possible_size = helper::size;

  typedef typename conditional<
    possible_size == 0 || possible_size >= max_static_elements,
    DynamicSGroupFromTemplateArgs<Gen_, Gens_...>,
    typename helper::type
  >::type root_type;
};

template<bool instantiate, std::size_t NumIndices, typename... Gens>
struct tensor_static_symgroup_if
{
  constexpr static std::size_t size = 0;
  typedef void type;
};

template<std::size_t NumIndices, typename... Gens>
struct tensor_static_symgroup_if<true, NumIndices, Gens...> : tensor_static_symgroup<NumIndices, Gens...> {};

template<typename Tensor_>
struct tensor_symmetry_assign_value
{
  typedef typename Tensor_::Index Index;
  typedef typename Tensor_::Scalar Scalar;
  constexpr static std::size_t NumIndices = Tensor_::NumIndices;

  static inline int run(const std::array<Index, NumIndices>& transformed_indices, int transformation_flags, int dummy, Tensor_& tensor, const Scalar& value_)
  {
    Scalar value(value_);
    if (transformation_flags & ConjugationFlag)
      value = numext::conj(value);
    if (transformation_flags & NegationFlag)
      value = -value;
    tensor.coeffRef(transformed_indices) = value;
    return dummy;
  }
};

template<typename Tensor_>
struct tensor_symmetry_calculate_flags
{
  typedef typename Tensor_::Index Index;
  constexpr static std::size_t NumIndices = Tensor_::NumIndices;

  static inline int run(const std::array<Index, NumIndices>& transformed_indices, int transform_flags, int current_flags, const std::array<Index, NumIndices>& orig_indices)
  {
    if (transformed_indices == orig_indices) {
      if (transform_flags & (ConjugationFlag | NegationFlag))
        return current_flags | GlobalImagFlag; // anti-hermitian diagonal
      else if (transform_flags & ConjugationFlag)
        return current_flags | GlobalRealFlag; // hermitian diagonal
      else if (transform_flags & NegationFlag)
        return current_flags | GlobalZeroFlag; // anti-symmetric diagonal
    }
    return current_flags;
  }
};

template<typename Tensor_, typename Symmetry_, int Flags = 0>
class tensor_symmetry_value_setter
{
  public:
    typedef typename Tensor_::Index Index;
    typedef typename Tensor_::Scalar Scalar;
    constexpr static std::size_t NumIndices = Tensor_::NumIndices;

    inline tensor_symmetry_value_setter(Tensor_& tensor, Symmetry_ const& symmetry, std::array<Index, NumIndices> const& indices)
      : m_tensor(tensor), m_symmetry(symmetry), m_indices(indices) { }

    inline tensor_symmetry_value_setter<Tensor_, Symmetry_, Flags>& operator=(Scalar const& value)
    {
      doAssign(value);
      return *this;
    }
  private:
    Tensor_& m_tensor;
    Symmetry_ m_symmetry;
    std::array<Index, NumIndices> m_indices;

    inline void doAssign(Scalar const& value)
    {
      #ifdef EIGEN_TENSOR_SYMMETRY_CHECK_VALUES
        int value_flags = m_symmetry.template apply<internal::tensor_symmetry_calculate_flags<Tensor_>, int>(m_indices, m_symmetry.globalFlags(), m_indices);
        if (value_flags & GlobalRealFlag)
          eigen_assert(numext::imag(value) == 0);
        if (value_flags & GlobalImagFlag)
          eigen_assert(numext::real(value) == 0);
      #endif
      m_symmetry.template apply<internal::tensor_symmetry_assign_value<Tensor_>, int>(m_indices, 0, m_tensor, value);
    }
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_SYMMETRY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H
#define EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H

namespace Eigen {

namespace internal {

namespace group_theory {

/** \internal
  * \file CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h
  * This file contains C++ templates that implement group theory algorithms.
  *
  * The algorithms allow for a compile-time analysis of finite groups.
  *
  * Currently only Dimino's algorithm is implemented, which returns a list
  * of all elements in a group given a set of (possibly redundant) generators.
  * (One could also do that with the so-called orbital algorithm, but that
  * is much more expensive and usually has no advantages.)
  */

/**********************************************************************
 *                "Ok kid, here is where it gets complicated."
 *                         - Amelia Pond in the "Doctor Who" episode
 *                           "The Big Bang"
 *
 * Dimino's algorithm
 * ==================
 *
 * The following is Dimino's algorithm in sequential form:
 *
 * Input: identity element, list of generators, equality check,
 *        multiplication operation
 * Output: list of group elements
 *
 * 1. add identity element
 * 2. remove identities from list of generators
 * 3. add all powers of first generator that aren't the
 *    identity element
 * 4. go through all remaining generators:
 *        a. if generator is already in the list of elements
 *                -> do nothing
 *        b. otherwise
 *                i.   remember current # of elements
 *                     (i.e. the size of the current subgroup)
 *                ii.  add all current elements (which includes
 *                     the identity) each multiplied from right
 *                     with the current generator to the group
 *                iii. add all remaining cosets that are generated
 *                     by products of the new generator with itself
 *                     and all other generators seen so far
 *
 * In functional form, this is implemented as a long set of recursive
 * templates that have a complicated relationship.
 *
 * The main interface for Dimino's algorithm is the template
 * enumerate_group_elements. All lists are implemented as variadic
 * type_list<typename...> and numeric_list<typename = int, int...>
 * templates.
 *
 * 'Calling' templates is usually done via typedefs.
 *
 * This algorithm is an extended version of the basic version. The
 * extension consists in the fact that each group element has a set
 * of flags associated with it. Multiplication of two group elements
 * with each other results in a group element whose flags are the
 * XOR of the flags of the previous elements. Each time the algorithm
 * notices that a group element it just calculated is already in the
 * list of current elements, the flags of both will be compared and
 * added to the so-called 'global flags' of the group.
 *
 * The rationale behind this extension is that this allows not only
 * for the description of symmetries between tensor indices, but
 * also allows for the description of hermiticity, antisymmetry and
 * antihermiticity. Negation and conjugation each are specific bit
 * in the flags value and if two different ways to reach a group
 * element lead to two different flags, this poses a constraint on
 * the allowed values of the resulting tensor. For example, if a
 * group element is reach both with and without the conjugation
 * flags, it is clear that the resulting tensor has to be real.
 *
 * Note that this flag mechanism is quite generic and may have other
 * uses beyond tensor properties.
 *
 * IMPORTANT: 
 *     This algorithm assumes the group to be finite. If you try to
 *     run it with a group that's infinite, the algorithm will only
 *     terminate once you hit a compiler limit (max template depth).
 *     Also note that trying to use this implementation to create a
 *     very large group will probably either make you hit the same
 *     limit, cause the compiler to segfault or at the very least
 *     take a *really* long time (hours, days, weeks - sic!) to
 *     compile. It is not recommended to plug in more than 4
 *     generators, unless they are independent of each other.
 */

/** \internal
  *
  * \class strip_identities
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Cleanse a list of group elements of the identity element
  *
  * This template is used to make a first pass through all initial
  * generators of Dimino's algorithm and remove the identity
  * elements.
  *
  * \sa enumerate_group_elements
  */
template<template<typename, typename> class Equality, typename id, typename L> struct strip_identities;

template<
  template<typename, typename> class Equality,
  typename id,
  typename t,
  typename... ts
>
struct strip_identities<Equality, id, type_list<t, ts...>>
{
  typedef typename conditional<
    Equality<id, t>::value,
    typename strip_identities<Equality, id, type_list<ts...>>::type,
    typename concat<type_list<t>, typename strip_identities<Equality, id, type_list<ts...>>::type>::type
  >::type type;
  constexpr static int global_flags = Equality<id, t>::global_flags | strip_identities<Equality, id, type_list<ts...>>::global_flags;
};

template<
  template<typename, typename> class Equality,
  typename id
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, ts)
>
struct strip_identities<Equality, id, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(ts)>>
{
  typedef type_list<> type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_first_step_elements_helper 
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template that adds powers of the first generator to the list of group elements
  *
  * This template calls itself recursively to add powers of the first
  * generator to the list of group elements. It stops if it reaches
  * the identity element again.
  *
  * \sa enumerate_group_elements, dimino_first_step_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename g,
  typename current_element,
  typename elements,
  bool dont_add_current_element   // = false
>
struct dimino_first_step_elements_helper
#ifndef EIGEN_PARSED_BY_DOXYGEN
  : // recursive inheritance is too difficult for Doxygen
  public dimino_first_step_elements_helper<
    Multiply,
    Equality,
    id,
    g,
    typename Multiply<current_element, g>::type,
    typename concat<elements, type_list<current_element>>::type,
    Equality<typename Multiply<current_element, g>::type, id>::value
  > {};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename g,
  typename current_element,
  typename elements
>
struct dimino_first_step_elements_helper<Multiply, Equality, id, g, current_element, elements, true>
#endif // EIGEN_PARSED_BY_DOXYGEN
{
  typedef elements type;
  constexpr static int global_flags = Equality<current_element, id>::global_flags;
};

/** \internal
  *
  * \class dimino_first_step_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Add all powers of the first generator to the list of group elements
  *
  * This template takes the first non-identity generator and generates the initial
  * list of elements which consists of all powers of that generator. For a group
  * with just one generated, it would be enumerated after this.
  *
  * \sa enumerate_group_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators
>
struct dimino_first_step_elements
{
  typedef typename get<0, generators>::type first_generator;
  typedef typename skip<1, generators>::type next_generators;
  typedef type_list<first_generator> generators_done;

  typedef dimino_first_step_elements_helper<
    Multiply,
    Equality,
    id,
    first_generator,
    first_generator,
    type_list<id>,
    false
  > helper;
  typedef typename helper::type type;
  constexpr static int global_flags = helper::global_flags;
};

/** \internal
  *
  * \class dimino_get_coset_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Generate all elements of a specific coset
  *
  * This template generates all the elements of a specific coset by
  * multiplying all elements in the given subgroup with the new
  * coset representative. Note that the first element of the
  * subgroup is always the identity element, so the first element of
  * the result of this template is going to be the coset
  * representative itself.
  *
  * Note that this template accepts an additional boolean parameter
  * that specifies whether to actually generate the coset (true) or
  * just return an empty list (false).
  *
  * \sa enumerate_group_elements, dimino_add_cosets_for_rep
  */
template<
  template<typename, typename> class Multiply,
  typename sub_group_elements,
  typename new_coset_rep,
  bool generate_coset      // = true
>
struct dimino_get_coset_elements
{
  typedef typename apply_op_from_right<Multiply, new_coset_rep, sub_group_elements>::type type;
};

template<
  template<typename, typename> class Multiply,
  typename sub_group_elements,
  typename new_coset_rep
>
struct dimino_get_coset_elements<Multiply, sub_group_elements, new_coset_rep, false>
{
  typedef type_list<> type;
};

/** \internal
  *
  * \class dimino_add_cosets_for_rep
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template for adding coset spaces
  *
  * This template multiplies the coset representative with a generator
  * from the list of previous generators. If the new element is not in
  * the group already, it adds the corresponding coset. Finally it
  * proceeds to call itself with the next generator from the list.
  *
  * \sa enumerate_group_elements, dimino_add_all_coset_spaces
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep;

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename g,
  typename... gs,
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep<Multiply, Equality, id, sub_group_elements, elements, type_list<g, gs...>, rep_element, sub_group_size>
{
  typedef typename Multiply<rep_element, g>::type new_coset_rep;
  typedef contained_in_list_gf<Equality, new_coset_rep, elements> _cil;
  constexpr static bool add_coset = !_cil::value;

  typedef typename dimino_get_coset_elements<
    Multiply,
    sub_group_elements,
    new_coset_rep,
    add_coset
  >::type coset_elements;

  typedef dimino_add_cosets_for_rep<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    typename concat<elements, coset_elements>::type,
    type_list<gs...>,
    rep_element,
    sub_group_size
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags = _cil::global_flags | _helper::global_flags;

  /* Note that we don't have to update global flags here, since
   * we will only add these elements if they are not part of
   * the group already. But that only happens if the coset rep
   * is not already in the group, so the check for the coset rep
   * will catch this.
   */
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty),
  typename rep_element,
  int sub_group_size
>
struct dimino_add_cosets_for_rep<Multiply, Equality, id, sub_group_elements, elements, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, rep_element, sub_group_size>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_all_coset_spaces
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template for adding all coset spaces for a new generator
  *
  * This template tries to go through the list of generators (with
  * the help of the dimino_add_cosets_for_rep template) as long as
  * it still finds elements that are not part of the group and add
  * the corresponding cosets.
  *
  * \sa enumerate_group_elements, dimino_add_cosets_for_rep
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  int sub_group_size,
  int rep_pos,
  bool stop_condition        // = false
>
struct dimino_add_all_coset_spaces
{
  typedef typename get<rep_pos, elements>::type rep_element;
  typedef dimino_add_cosets_for_rep<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    elements,
    generators,
    rep_element,
    sub_group_elements::count
  > _ac4r;
  typedef typename _ac4r::type new_elements;
  
  constexpr static int new_rep_pos = rep_pos + sub_group_elements::count;
  constexpr static bool new_stop_condition = new_rep_pos >= new_elements::count;

  typedef dimino_add_all_coset_spaces<
    Multiply,
    Equality,
    id,
    sub_group_elements,
    new_elements,
    generators,
    sub_group_size,
    new_rep_pos,
    new_stop_condition
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags = _helper::global_flags | _ac4r::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename sub_group_elements,
  typename elements,
  typename generators,
  int sub_group_size,
  int rep_pos
>
struct dimino_add_all_coset_spaces<Multiply, Equality, id, sub_group_elements, elements, generators, sub_group_size, rep_pos, true>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_generator
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Enlarge the group by adding a new generator.
  *
  * It accepts a boolean parameter that determines if the generator is redundant,
  * i.e. was already seen in the group. In that case, it reduces to a no-op.
  *
  * \sa enumerate_group_elements, dimino_add_all_coset_spaces
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename elements,
  typename generators_done,
  typename current_generator,
  bool redundant          // = false
>
struct dimino_add_generator
{
  /* this template is only called if the generator is not redundant
   * => all elements of the group multiplied with the new generator
   *    are going to be new elements of the most trivial coset space
   */
  typedef typename apply_op_from_right<Multiply, current_generator, elements>::type multiplied_elements;
  typedef typename concat<elements, multiplied_elements>::type new_elements;

  constexpr static int rep_pos = elements::count;

  typedef dimino_add_all_coset_spaces<
    Multiply,
    Equality,
    id,
    elements, // elements of previous subgroup
    new_elements,
    typename concat<generators_done, type_list<current_generator>>::type,
    elements::count, // size of previous subgroup
    rep_pos,
    false // don't stop (because rep_pos >= new_elements::count is always false at this point)
  > _helper;
  typedef typename _helper::type type;
  constexpr static int global_flags = _helper::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename elements,
  typename generators_done,
  typename current_generator
>
struct dimino_add_generator<Multiply, Equality, id, elements, generators_done, current_generator, true>
{
  // redundant case
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class dimino_add_remaining_generators
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Recursive template that adds all remaining generators to a group
  *
  * Loop through the list of generators that remain and successively
  * add them to the group.
  *
  * \sa enumerate_group_elements, dimino_add_generator
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators_done,
  typename remaining_generators,
  typename elements
>
struct dimino_add_remaining_generators
{
  typedef typename get<0, remaining_generators>::type first_generator;
  typedef typename skip<1, remaining_generators>::type next_generators;

  typedef contained_in_list_gf<Equality, first_generator, elements> _cil;

  typedef dimino_add_generator<
    Multiply,
    Equality,
    id,
    elements,
    generators_done,
    first_generator,
    _cil::value
  > _helper;

  typedef typename _helper::type new_elements;

  typedef dimino_add_remaining_generators<
    Multiply,
    Equality,
    id,
    typename concat<generators_done, type_list<first_generator>>::type,
    next_generators,
    new_elements
  > _next_iter;

  typedef typename _next_iter::type type;
  constexpr static int global_flags =
    _cil::global_flags |
    _helper::global_flags |
    _next_iter::global_flags;
};

template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators_done,
  typename elements
>
struct dimino_add_remaining_generators<Multiply, Equality, id, generators_done, type_list<>, elements>
{
  typedef elements type;
  constexpr static int global_flags = 0;
};

/** \internal
  *
  * \class enumerate_group_elements_noid
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Helper template that implements group element enumeration
  *
  * This is a helper template that implements the actual enumeration
  * of group elements. This has been split so that the list of
  * generators can be cleansed of the identity element before
  * performing the actual operation.
  *
  * \sa enumerate_group_elements
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename generators,
  int initial_global_flags = 0
>
struct enumerate_group_elements_noid
{
  typedef dimino_first_step_elements<Multiply, Equality, id, generators> first_step;
  typedef typename first_step::type first_step_elements;

  typedef dimino_add_remaining_generators<
    Multiply,
    Equality,
    id,
    typename first_step::generators_done,
    typename first_step::next_generators, // remaining_generators
    typename first_step::type // first_step elements
  > _helper;

  typedef typename _helper::type type;
  constexpr static int global_flags =
    initial_global_flags |
    first_step::global_flags |
    _helper::global_flags;
};

// in case when no generators are specified
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  int initial_global_flags
>
struct enumerate_group_elements_noid<Multiply, Equality, id, type_list<>, initial_global_flags>
{
  typedef type_list<id> type;
  constexpr static int global_flags = initial_global_flags;
};

/** \internal
  *
  * \class enumerate_group_elements
  * \ingroup CXX11_TensorSymmetry_Module
  *
  * \brief Enumerate all elements in a finite group
  *
  * This template enumerates all elements in a finite group. It accepts
  * the following template parameters:
  *
  * \tparam Multiply      The multiplication operation that multiplies two group elements
  *                       with each other.
  * \tparam Equality      The equality check operation that checks if two group elements
  *                       are equal to another.
  * \tparam id            The identity element
  * \tparam _generators   A list of (possibly redundant) generators of the group
  */
template<
  template<typename, typename> class Multiply,
  template<typename, typename> class Equality,
  typename id,
  typename _generators
>
struct enumerate_group_elements
  : public enumerate_group_elements_noid<
      Multiply,
      Equality,
      id,
      typename strip_identities<Equality, id, _generators>::type,
      strip_identities<Equality, id, _generators>::global_flags
    >
{
};

} // end namespace group_theory

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11_TENSORSYMMETRY_TEMPLATEGROUPTHEORY_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/Barrier.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2018 Rasmus Munk Larsen <rmlarsen@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

// Barrier is an object that allows one or more threads to wait until
// Notify has been called a specified number of times.

#ifndef EIGEN_CXX11_THREADPOOL_BARRIER_H
#define EIGEN_CXX11_THREADPOOL_BARRIER_H

namespace Eigen {

class Barrier {
 public:
  Barrier(unsigned int count) : state_(count << 1), notified_(false) {
    eigen_plain_assert(((count << 1) >> 1) == count);
  }
  ~Barrier() { eigen_plain_assert((state_ >> 1) == 0); }

  void Notify() {
    unsigned int v = state_.fetch_sub(2, std::memory_order_acq_rel) - 2;
    if (v != 1) {
      // Clear the lowest bit (waiter flag) and check that the original state
      // value was not zero. If it was zero, it means that notify was called
      // more times than the original count.
      eigen_plain_assert(((v + 2) & ~1) != 0);
      return;  // either count has not dropped to 0, or waiter is not waiting
    }
    std::unique_lock<std::mutex> l(mu_);
    eigen_plain_assert(!notified_);
    notified_ = true;
    cv_.notify_all();
  }

  void Wait() {
    unsigned int v = state_.fetch_or(1, std::memory_order_acq_rel);
    if ((v >> 1) == 0) return;
    std::unique_lock<std::mutex> l(mu_);
    while (!notified_) {
      cv_.wait(l);
    }
  }

 private:
  std::mutex mu_;
  std::condition_variable cv_;
  std::atomic<unsigned int> state_;  // low bit is waiter flag
  bool notified_;
};

// Notification is an object that allows a user to to wait for another
// thread to signal a notification that an event has occurred.
//
// Multiple threads can wait on the same Notification object,
// but only one caller must call Notify() on the object.
struct Notification : Barrier {
  Notification() : Barrier(1){};
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_BARRIER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/EventCount.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_
#define EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_

namespace Eigen {

// EventCount allows to wait for arbitrary predicates in non-blocking
// algorithms. Think of condition variable, but wait predicate does not need to
// be protected by a mutex. Usage:
// Waiting thread does:
//
//   if (predicate)
//     return act();
//   EventCount::Waiter& w = waiters[my_index];
//   ec.Prewait(&w);
//   if (predicate) {
//     ec.CancelWait(&w);
//     return act();
//   }
//   ec.CommitWait(&w);
//
// Notifying thread does:
//
//   predicate = true;
//   ec.Notify(true);
//
// Notify is cheap if there are no waiting threads. Prewait/CommitWait are not
// cheap, but they are executed only if the preceding predicate check has
// failed.
//
// Algorithm outline:
// There are two main variables: predicate (managed by user) and state_.
// Operation closely resembles Dekker mutual algorithm:
// https://en.wikipedia.org/wiki/Dekker%27s_algorithm
// Waiting thread sets state_ then checks predicate, Notifying thread sets
// predicate then checks state_. Due to seq_cst fences in between these
// operations it is guaranteed than either waiter will see predicate change
// and won't block, or notifying thread will see state_ change and will unblock
// the waiter, or both. But it can't happen that both threads don't see each
// other changes, which would lead to deadlock.
class EventCount {
 public:
  class Waiter;

  EventCount(MaxSizeVector<Waiter>& waiters)
      : state_(kStackMask), waiters_(waiters) {
    eigen_plain_assert(waiters.size() < (1 << kWaiterBits) - 1);
  }

  ~EventCount() {
    // Ensure there are no waiters.
    eigen_plain_assert(state_.load() == kStackMask);
  }

  // Prewait prepares for waiting.
  // After calling Prewait, the thread must re-check the wait predicate
  // and then call either CancelWait or CommitWait.
  void Prewait() {
    uint64_t state = state_.load(std::memory_order_relaxed);
    for (;;) {
      CheckState(state);
      uint64_t newstate = state + kWaiterInc;
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_seq_cst))
        return;
    }
  }

  // CommitWait commits waiting after Prewait.
  void CommitWait(Waiter* w) {
    eigen_plain_assert((w->epoch & ~kEpochMask) == 0);
    w->state = Waiter::kNotSignaled;
    const uint64_t me = (w - &waiters_[0]) | w->epoch;
    uint64_t state = state_.load(std::memory_order_seq_cst);
    for (;;) {
      CheckState(state, true);
      uint64_t newstate;
      if ((state & kSignalMask) != 0) {
        // Consume the signal and return immidiately.
        newstate = state - kWaiterInc - kSignalInc;
      } else {
        // Remove this thread from pre-wait counter and add to the waiter stack.
        newstate = ((state & kWaiterMask) - kWaiterInc) | me;
        w->next.store(state & (kStackMask | kEpochMask),
                      std::memory_order_relaxed);
      }
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel)) {
        if ((state & kSignalMask) == 0) {
          w->epoch += kEpochInc;
          Park(w);
        }
        return;
      }
    }
  }

  // CancelWait cancels effects of the previous Prewait call.
  void CancelWait() {
    uint64_t state = state_.load(std::memory_order_relaxed);
    for (;;) {
      CheckState(state, true);
      uint64_t newstate = state - kWaiterInc;
      // We don't know if the thread was also notified or not,
      // so we should not consume a signal unconditionaly.
      // Only if number of waiters is equal to number of signals,
      // we know that the thread was notified and we must take away the signal.
      if (((state & kWaiterMask) >> kWaiterShift) ==
          ((state & kSignalMask) >> kSignalShift))
        newstate -= kSignalInc;
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel))
        return;
    }
  }

  // Notify wakes one or all waiting threads.
  // Must be called after changing the associated wait predicate.
  void Notify(bool notifyAll) {
    std::atomic_thread_fence(std::memory_order_seq_cst);
    uint64_t state = state_.load(std::memory_order_acquire);
    for (;;) {
      CheckState(state);
      const uint64_t waiters = (state & kWaiterMask) >> kWaiterShift;
      const uint64_t signals = (state & kSignalMask) >> kSignalShift;
      // Easy case: no waiters.
      if ((state & kStackMask) == kStackMask && waiters == signals) return;
      uint64_t newstate;
      if (notifyAll) {
        // Empty wait stack and set signal to number of pre-wait threads.
        newstate =
            (state & kWaiterMask) | (waiters << kSignalShift) | kStackMask;
      } else if (signals < waiters) {
        // There is a thread in pre-wait state, unblock it.
        newstate = state + kSignalInc;
      } else {
        // Pop a waiter from list and unpark it.
        Waiter* w = &waiters_[state & kStackMask];
        uint64_t next = w->next.load(std::memory_order_relaxed);
        newstate = (state & (kWaiterMask | kSignalMask)) | next;
      }
      CheckState(newstate);
      if (state_.compare_exchange_weak(state, newstate,
                                       std::memory_order_acq_rel)) {
        if (!notifyAll && (signals < waiters))
          return;  // unblocked pre-wait thread
        if ((state & kStackMask) == kStackMask) return;
        Waiter* w = &waiters_[state & kStackMask];
        if (!notifyAll) w->next.store(kStackMask, std::memory_order_relaxed);
        Unpark(w);
        return;
      }
    }
  }

  class Waiter {
    friend class EventCount;
    // Align to 128 byte boundary to prevent false sharing with other Waiter
    // objects in the same vector.
    EIGEN_ALIGN_TO_BOUNDARY(128) std::atomic<uint64_t> next;
    std::mutex mu;
    std::condition_variable cv;
    uint64_t epoch = 0;
    unsigned state = kNotSignaled;
    enum {
      kNotSignaled,
      kWaiting,
      kSignaled,
    };
  };

 private:
  // State_ layout:
  // - low kWaiterBits is a stack of waiters committed wait
  //   (indexes in waiters_ array are used as stack elements,
  //   kStackMask means empty stack).
  // - next kWaiterBits is count of waiters in prewait state.
  // - next kWaiterBits is count of pending signals.
  // - remaining bits are ABA counter for the stack.
  //   (stored in Waiter node and incremented on push).
  static const uint64_t kWaiterBits = 14;
  static const uint64_t kStackMask = (1ull << kWaiterBits) - 1;
  static const uint64_t kWaiterShift = kWaiterBits;
  static const uint64_t kWaiterMask = ((1ull << kWaiterBits) - 1)
                                      << kWaiterShift;
  static const uint64_t kWaiterInc = 1ull << kWaiterShift;
  static const uint64_t kSignalShift = 2 * kWaiterBits;
  static const uint64_t kSignalMask = ((1ull << kWaiterBits) - 1)
                                      << kSignalShift;
  static const uint64_t kSignalInc = 1ull << kSignalShift;
  static const uint64_t kEpochShift = 3 * kWaiterBits;
  static const uint64_t kEpochBits = 64 - kEpochShift;
  static const uint64_t kEpochMask = ((1ull << kEpochBits) - 1) << kEpochShift;
  static const uint64_t kEpochInc = 1ull << kEpochShift;
  std::atomic<uint64_t> state_;
  MaxSizeVector<Waiter>& waiters_;

  static void CheckState(uint64_t state, bool waiter = false) {
    static_assert(kEpochBits >= 20, "not enough bits to prevent ABA problem");
    const uint64_t waiters = (state & kWaiterMask) >> kWaiterShift;
    const uint64_t signals = (state & kSignalMask) >> kSignalShift;
    eigen_plain_assert(waiters >= signals);
    eigen_plain_assert(waiters < (1 << kWaiterBits) - 1);
    eigen_plain_assert(!waiter || waiters > 0);
    (void)waiters;
    (void)signals;
  }

  void Park(Waiter* w) {
    std::unique_lock<std::mutex> lock(w->mu);
    while (w->state != Waiter::kSignaled) {
      w->state = Waiter::kWaiting;
      w->cv.wait(lock);
    }
  }

  void Unpark(Waiter* w) {
    for (Waiter* next; w; w = next) {
      uint64_t wnext = w->next.load(std::memory_order_relaxed) & kStackMask;
      next = wnext == kStackMask ? nullptr : &waiters_[wnext];
      unsigned state;
      {
        std::unique_lock<std::mutex> lock(w->mu);
        state = w->state;
        w->state = Waiter::kSignaled;
      }
      // Avoid notifying if it wasn't waiting.
      if (state == Waiter::kWaiting) w->cv.notify_one();
    }
  }

  EventCount(const EventCount&) = delete;
  void operator=(const EventCount&) = delete;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_EVENTCOUNT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/NonBlockingThreadPool.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H
#define EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H

namespace Eigen {

template <typename Environment>
class ThreadPoolTempl : public Eigen::ThreadPoolInterface {
 public:
  typedef typename Environment::Task Task;
  typedef RunQueue<Task, 1024> Queue;

  ThreadPoolTempl(int num_threads, Environment env = Environment())
      : ThreadPoolTempl(num_threads, true, env) {}

  ThreadPoolTempl(int num_threads, bool allow_spinning,
                  Environment env = Environment())
      : env_(env),
        num_threads_(num_threads),
        allow_spinning_(allow_spinning),
        thread_data_(num_threads),
        all_coprimes_(num_threads),
        waiters_(num_threads),
        global_steal_partition_(EncodePartition(0, num_threads_)),
        blocked_(0),
        spinning_(0),
        done_(false),
        cancelled_(false),
        ec_(waiters_) {
    waiters_.resize(num_threads_);
    // Calculate coprimes of all numbers [1, num_threads].
    // Coprimes are used for random walks over all threads in Steal
    // and NonEmptyQueueIndex. Iteration is based on the fact that if we take
    // a random starting thread index t and calculate num_threads - 1 subsequent
    // indices as (t + coprime) % num_threads, we will cover all threads without
    // repetitions (effectively getting a presudo-random permutation of thread
    // indices).
    eigen_plain_assert(num_threads_ < kMaxThreads);
    for (int i = 1; i <= num_threads_; ++i) {
      all_coprimes_.emplace_back(i);
      ComputeCoprimes(i, &all_coprimes_.back());
    }
#ifndef EIGEN_THREAD_LOCAL
    init_barrier_.reset(new Barrier(num_threads_));
#endif
    thread_data_.resize(num_threads_);
    for (int i = 0; i < num_threads_; i++) {
      SetStealPartition(i, EncodePartition(0, num_threads_));
      thread_data_[i].thread.reset(
          env_.CreateThread([this, i]() { WorkerLoop(i); }));
    }
#ifndef EIGEN_THREAD_LOCAL
    // Wait for workers to initialize per_thread_map_. Otherwise we might race
    // with them in Schedule or CurrentThreadId.
    init_barrier_->Wait();
#endif
  }

  ~ThreadPoolTempl() {
    done_ = true;

    // Now if all threads block without work, they will start exiting.
    // But note that threads can continue to work arbitrary long,
    // block, submit new work, unblock and otherwise live full life.
    if (!cancelled_) {
      ec_.Notify(true);
    } else {
      // Since we were cancelled, there might be entries in the queues.
      // Empty them to prevent their destructor from asserting.
      for (size_t i = 0; i < thread_data_.size(); i++) {
        thread_data_[i].queue.Flush();
      }
    }
    // Join threads explicitly (by destroying) to avoid destruction order within
    // this class.
    for (size_t i = 0; i < thread_data_.size(); ++i)
      thread_data_[i].thread.reset();
  }

  void SetStealPartitions(const std::vector<std::pair<unsigned, unsigned>>& partitions) {
    eigen_plain_assert(partitions.size() == static_cast<std::size_t>(num_threads_));

    // Pass this information to each thread queue.
    for (int i = 0; i < num_threads_; i++) {
      const auto& pair = partitions[i];
      unsigned start = pair.first, end = pair.second;
      AssertBounds(start, end);
      unsigned val = EncodePartition(start, end);
      SetStealPartition(i, val);
    }
  }

  void Schedule(std::function<void()> fn) EIGEN_OVERRIDE {
    ScheduleWithHint(std::move(fn), 0, num_threads_);
  }

  void ScheduleWithHint(std::function<void()> fn, int start,
                        int limit) override {
    Task t = env_.CreateTask(std::move(fn));
    PerThread* pt = GetPerThread();
    if (pt->pool == this) {
      // Worker thread of this pool, push onto the thread's queue.
      Queue& q = thread_data_[pt->thread_id].queue;
      t = q.PushFront(std::move(t));
    } else {
      // A free-standing thread (or worker of another pool), push onto a random
      // queue.
      eigen_plain_assert(start < limit);
      eigen_plain_assert(limit <= num_threads_);
      int num_queues = limit - start;
      int rnd = Rand(&pt->rand) % num_queues;
      eigen_plain_assert(start + rnd < limit);
      Queue& q = thread_data_[start + rnd].queue;
      t = q.PushBack(std::move(t));
    }
    // Note: below we touch this after making w available to worker threads.
    // Strictly speaking, this can lead to a racy-use-after-free. Consider that
    // Schedule is called from a thread that is neither main thread nor a worker
    // thread of this pool. Then, execution of w directly or indirectly
    // completes overall computations, which in turn leads to destruction of
    // this. We expect that such scenario is prevented by program, that is,
    // this is kept alive while any threads can potentially be in Schedule.
    if (!t.f) {
      ec_.Notify(false);
    } else {
      env_.ExecuteTask(t);  // Push failed, execute directly.
    }
  }

  void Cancel() EIGEN_OVERRIDE {
    cancelled_ = true;
    done_ = true;

    // Let each thread know it's been cancelled.
#ifdef EIGEN_THREAD_ENV_SUPPORTS_CANCELLATION
    for (size_t i = 0; i < thread_data_.size(); i++) {
      thread_data_[i].thread->OnCancel();
    }
#endif

    // Wake up the threads without work to let them exit on their own.
    ec_.Notify(true);
  }

  int NumThreads() const EIGEN_FINAL { return num_threads_; }

  int CurrentThreadId() const EIGEN_FINAL {
    const PerThread* pt = const_cast<ThreadPoolTempl*>(this)->GetPerThread();
    if (pt->pool == this) {
      return pt->thread_id;
    } else {
      return -1;
    }
  }

 private:
  // Create a single atomic<int> that encodes start and limit information for
  // each thread.
  // We expect num_threads_ < 65536, so we can store them in a single
  // std::atomic<unsigned>.
  // Exposed publicly as static functions so that external callers can reuse
  // this encode/decode logic for maintaining their own thread-safe copies of
  // scheduling and steal domain(s).
  static const int kMaxPartitionBits = 16;
  static const int kMaxThreads = 1 << kMaxPartitionBits;

  inline unsigned EncodePartition(unsigned start, unsigned limit) {
    return (start << kMaxPartitionBits) | limit;
  }

  inline void DecodePartition(unsigned val, unsigned* start, unsigned* limit) {
    *limit = val & (kMaxThreads - 1);
    val >>= kMaxPartitionBits;
    *start = val;
  }

  void AssertBounds(int start, int end) {
    eigen_plain_assert(start >= 0);
    eigen_plain_assert(start < end);  // non-zero sized partition
    eigen_plain_assert(end <= num_threads_);
  }

  inline void SetStealPartition(size_t i, unsigned val) {
    thread_data_[i].steal_partition.store(val, std::memory_order_relaxed);
  }

  inline unsigned GetStealPartition(int i) {
    return thread_data_[i].steal_partition.load(std::memory_order_relaxed);
  }

  void ComputeCoprimes(int N, MaxSizeVector<unsigned>* coprimes) {
    for (int i = 1; i <= N; i++) {
      unsigned a = i;
      unsigned b = N;
      // If GCD(a, b) == 1, then a and b are coprimes.
      while (b != 0) {
        unsigned tmp = a;
        a = b;
        b = tmp % b;
      }
      if (a == 1) {
        coprimes->push_back(i);
      }
    }
  }

  typedef typename Environment::EnvThread Thread;

  struct PerThread {
    constexpr PerThread() : pool(NULL), rand(0), thread_id(-1) {}
    ThreadPoolTempl* pool;  // Parent pool, or null for normal threads.
    uint64_t rand;          // Random generator state.
    int thread_id;          // Worker thread index in pool.
#ifndef EIGEN_THREAD_LOCAL
    // Prevent false sharing.
    char pad_[128];
#endif
  };

  struct ThreadData {
    constexpr ThreadData() : thread(), steal_partition(0), queue() {}
    std::unique_ptr<Thread> thread;
    std::atomic<unsigned> steal_partition;
    Queue queue;
  };

  Environment env_;
  const int num_threads_;
  const bool allow_spinning_;
  MaxSizeVector<ThreadData> thread_data_;
  MaxSizeVector<MaxSizeVector<unsigned>> all_coprimes_;
  MaxSizeVector<EventCount::Waiter> waiters_;
  unsigned global_steal_partition_;
  std::atomic<unsigned> blocked_;
  std::atomic<bool> spinning_;
  std::atomic<bool> done_;
  std::atomic<bool> cancelled_;
  EventCount ec_;
#ifndef EIGEN_THREAD_LOCAL
  std::unique_ptr<Barrier> init_barrier_;
  std::mutex per_thread_map_mutex_;  // Protects per_thread_map_.
  std::unordered_map<uint64_t, std::unique_ptr<PerThread>> per_thread_map_;
#endif

  // Main worker thread loop.
  void WorkerLoop(int thread_id) {
#ifndef EIGEN_THREAD_LOCAL
    std::unique_ptr<PerThread> new_pt(new PerThread());
    per_thread_map_mutex_.lock();
    bool insertOK = per_thread_map_.emplace(GlobalThreadIdHash(), std::move(new_pt)).second;
    eigen_plain_assert(insertOK);
    EIGEN_UNUSED_VARIABLE(insertOK);
    per_thread_map_mutex_.unlock();
    init_barrier_->Notify();
    init_barrier_->Wait();
#endif
    PerThread* pt = GetPerThread();
    pt->pool = this;
    pt->rand = GlobalThreadIdHash();
    pt->thread_id = thread_id;
    Queue& q = thread_data_[thread_id].queue;
    EventCount::Waiter* waiter = &waiters_[thread_id];
    // TODO(dvyukov,rmlarsen): The time spent in NonEmptyQueueIndex() is
    // proportional to num_threads_ and we assume that new work is scheduled at
    // a constant rate, so we set spin_count to 5000 / num_threads_. The
    // constant was picked based on a fair dice roll, tune it.
    const int spin_count =
        allow_spinning_ && num_threads_ > 0 ? 5000 / num_threads_ : 0;
    if (num_threads_ == 1) {
      // For num_threads_ == 1 there is no point in going through the expensive
      // steal loop. Moreover, since NonEmptyQueueIndex() calls PopBack() on the
      // victim queues it might reverse the order in which ops are executed
      // compared to the order in which they are scheduled, which tends to be
      // counter-productive for the types of I/O workloads the single thread
      // pools tend to be used for.
      while (!cancelled_) {
        Task t = q.PopFront();
        for (int i = 0; i < spin_count && !t.f; i++) {
          if (!cancelled_.load(std::memory_order_relaxed)) {
            t = q.PopFront();
          }
        }
        if (!t.f) {
          if (!WaitForWork(waiter, &t)) {
            return;
          }
        }
        if (t.f) {
          env_.ExecuteTask(t);
        }
      }
    } else {
      while (!cancelled_) {
        Task t = q.PopFront();
        if (!t.f) {
          t = LocalSteal();
          if (!t.f) {
            t = GlobalSteal();
            if (!t.f) {
              // Leave one thread spinning. This reduces latency.
              if (allow_spinning_ && !spinning_ && !spinning_.exchange(true)) {
                for (int i = 0; i < spin_count && !t.f; i++) {
                  if (!cancelled_.load(std::memory_order_relaxed)) {
                    t = GlobalSteal();
                  } else {
                    return;
                  }
                }
                spinning_ = false;
              }
              if (!t.f) {
                if (!WaitForWork(waiter, &t)) {
                  return;
                }
              }
            }
          }
        }
        if (t.f) {
          env_.ExecuteTask(t);
        }
      }
    }
  }

  // Steal tries to steal work from other worker threads in the range [start,
  // limit) in best-effort manner.
  Task Steal(unsigned start, unsigned limit) {
    PerThread* pt = GetPerThread();
    const size_t size = limit - start;
    unsigned r = Rand(&pt->rand);
    // Reduce r into [0, size) range, this utilizes trick from
    // https://lemire.me/blog/2016/06/27/a-fast-alternative-to-the-modulo-reduction/
    eigen_plain_assert(all_coprimes_[size - 1].size() < (1<<30));
    unsigned victim = ((uint64_t)r * (uint64_t)size) >> 32;
    unsigned index = ((uint64_t) all_coprimes_[size - 1].size() * (uint64_t)r) >> 32;
    unsigned inc = all_coprimes_[size - 1][index];

    for (unsigned i = 0; i < size; i++) {
      eigen_plain_assert(start + victim < limit);
      Task t = thread_data_[start + victim].queue.PopBack();
      if (t.f) {
        return t;
      }
      victim += inc;
      if (victim >= size) {
        victim -= size;
      }
    }
    return Task();
  }

  // Steals work within threads belonging to the partition.
  Task LocalSteal() {
    PerThread* pt = GetPerThread();
    unsigned partition = GetStealPartition(pt->thread_id);
    // If thread steal partition is the same as global partition, there is no
    // need to go through the steal loop twice.
    if (global_steal_partition_ == partition) return Task();
    unsigned start, limit;
    DecodePartition(partition, &start, &limit);
    AssertBounds(start, limit);

    return Steal(start, limit);
  }

  // Steals work from any other thread in the pool.
  Task GlobalSteal() {
    return Steal(0, num_threads_);
  }


  // WaitForWork blocks until new work is available (returns true), or if it is
  // time to exit (returns false). Can optionally return a task to execute in t
  // (in such case t.f != nullptr on return).
  bool WaitForWork(EventCount::Waiter* waiter, Task* t) {
    eigen_plain_assert(!t->f);
    // We already did best-effort emptiness check in Steal, so prepare for
    // blocking.
    ec_.Prewait();
    // Now do a reliable emptiness check.
    int victim = NonEmptyQueueIndex();
    if (victim != -1) {
      ec_.CancelWait();
      if (cancelled_) {
        return false;
      } else {
        *t = thread_data_[victim].queue.PopBack();
        return true;
      }
    }
    // Number of blocked threads is used as termination condition.
    // If we are shutting down and all worker threads blocked without work,
    // that's we are done.
    blocked_++;
    // TODO is blocked_ required to be unsigned?
    if (done_ && blocked_ == static_cast<unsigned>(num_threads_)) {
      ec_.CancelWait();
      // Almost done, but need to re-check queues.
      // Consider that all queues are empty and all worker threads are preempted
      // right after incrementing blocked_ above. Now a free-standing thread
      // submits work and calls destructor (which sets done_). If we don't
      // re-check queues, we will exit leaving the work unexecuted.
      if (NonEmptyQueueIndex() != -1) {
        // Note: we must not pop from queues before we decrement blocked_,
        // otherwise the following scenario is possible. Consider that instead
        // of checking for emptiness we popped the only element from queues.
        // Now other worker threads can start exiting, which is bad if the
        // work item submits other work. So we just check emptiness here,
        // which ensures that all worker threads exit at the same time.
        blocked_--;
        return true;
      }
      // Reached stable termination state.
      ec_.Notify(true);
      return false;
    }
    ec_.CommitWait(waiter);
    blocked_--;
    return true;
  }

  int NonEmptyQueueIndex() {
    PerThread* pt = GetPerThread();
    // We intentionally design NonEmptyQueueIndex to steal work from
    // anywhere in the queue so threads don't block in WaitForWork() forever
    // when all threads in their partition go to sleep. Steal is still local.
    const size_t size = thread_data_.size();
    unsigned r = Rand(&pt->rand);
    unsigned inc = all_coprimes_[size - 1][r % all_coprimes_[size - 1].size()];
    unsigned victim = r % size;
    for (unsigned i = 0; i < size; i++) {
      if (!thread_data_[victim].queue.Empty()) {
        return victim;
      }
      victim += inc;
      if (victim >= size) {
        victim -= size;
      }
    }
    return -1;
  }

  static EIGEN_STRONG_INLINE uint64_t GlobalThreadIdHash() {
    return std::hash<std::thread::id>()(std::this_thread::get_id());
  }

  EIGEN_STRONG_INLINE PerThread* GetPerThread() {
#ifndef EIGEN_THREAD_LOCAL
    static PerThread dummy;
    auto it = per_thread_map_.find(GlobalThreadIdHash());
    if (it == per_thread_map_.end()) {
      return &dummy;
    } else {
      return it->second.get();
    }
#else
    EIGEN_THREAD_LOCAL PerThread per_thread_;
    PerThread* pt = &per_thread_;
    return pt;
#endif
  }

  static EIGEN_STRONG_INLINE unsigned Rand(uint64_t* state) {
    uint64_t current = *state;
    // Update the internal state
    *state = current * 6364136223846793005ULL + 0xda3e39cb94b95bdbULL;
    // Generate the random output (using the PCG-XSH-RS scheme)
    return static_cast<unsigned>((current ^ (current >> 22)) >>
                                 (22 + (current >> 61)));
  }
};

typedef ThreadPoolTempl<StlThreadEnvironment> ThreadPool;

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_NONBLOCKING_THREAD_POOL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/RunQueue.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Dmitry Vyukov <dvyukov@google.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_
#define EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_

namespace Eigen {

// RunQueue is a fixed-size, partially non-blocking deque or Work items.
// Operations on front of the queue must be done by a single thread (owner),
// operations on back of the queue can be done by multiple threads concurrently.
//
// Algorithm outline:
// All remote threads operating on the queue back are serialized by a mutex.
// This ensures that at most two threads access state: owner and one remote
// thread (Size aside). The algorithm ensures that the occupied region of the
// underlying array is logically continuous (can wraparound, but no stray
// occupied elements). Owner operates on one end of this region, remote thread
// operates on the other end. Synchronization between these threads
// (potential consumption of the last element and take up of the last empty
// element) happens by means of state variable in each element. States are:
// empty, busy (in process of insertion of removal) and ready. Threads claim
// elements (empty->busy and ready->busy transitions) by means of a CAS
// operation. The finishing transition (busy->empty and busy->ready) are done
// with plain store as the element is exclusively owned by the current thread.
//
// Note: we could permit only pointers as elements, then we would not need
// separate state variable as null/non-null pointer value would serve as state,
// but that would require malloc/free per operation for large, complex values
// (and this is designed to store std::function<()>).
template <typename Work, unsigned kSize>
class RunQueue {
 public:
  RunQueue() : front_(0), back_(0) {
    // require power-of-two for fast masking
    eigen_plain_assert((kSize & (kSize - 1)) == 0);
    eigen_plain_assert(kSize > 2);            // why would you do this?
    eigen_plain_assert(kSize <= (64 << 10));  // leave enough space for counter
    for (unsigned i = 0; i < kSize; i++)
      array_[i].state.store(kEmpty, std::memory_order_relaxed);
  }

  ~RunQueue() { eigen_plain_assert(Size() == 0); }

  // PushFront inserts w at the beginning of the queue.
  // If queue is full returns w, otherwise returns default-constructed Work.
  Work PushFront(Work w) {
    unsigned front = front_.load(std::memory_order_relaxed);
    Elem* e = &array_[front & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kEmpty ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return w;
    front_.store(front + 1 + (kSize << 1), std::memory_order_relaxed);
    e->w = std::move(w);
    e->state.store(kReady, std::memory_order_release);
    return Work();
  }

  // PopFront removes and returns the first element in the queue.
  // If the queue was empty returns default-constructed Work.
  Work PopFront() {
    unsigned front = front_.load(std::memory_order_relaxed);
    Elem* e = &array_[(front - 1) & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kReady ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return Work();
    Work w = std::move(e->w);
    e->state.store(kEmpty, std::memory_order_release);
    front = ((front - 1) & kMask2) | (front & ~kMask2);
    front_.store(front, std::memory_order_relaxed);
    return w;
  }

  // PushBack adds w at the end of the queue.
  // If queue is full returns w, otherwise returns default-constructed Work.
  Work PushBack(Work w) {
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    Elem* e = &array_[(back - 1) & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kEmpty ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return w;
    back = ((back - 1) & kMask2) | (back & ~kMask2);
    back_.store(back, std::memory_order_relaxed);
    e->w = std::move(w);
    e->state.store(kReady, std::memory_order_release);
    return Work();
  }

  // PopBack removes and returns the last elements in the queue.
  Work PopBack() {
    if (Empty()) return Work();
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    Elem* e = &array_[back & kMask];
    uint8_t s = e->state.load(std::memory_order_relaxed);
    if (s != kReady ||
        !e->state.compare_exchange_strong(s, kBusy, std::memory_order_acquire))
      return Work();
    Work w = std::move(e->w);
    e->state.store(kEmpty, std::memory_order_release);
    back_.store(back + 1 + (kSize << 1), std::memory_order_relaxed);
    return w;
  }

  // PopBackHalf removes and returns half last elements in the queue.
  // Returns number of elements removed.
  unsigned PopBackHalf(std::vector<Work>* result) {
    if (Empty()) return 0;
    std::unique_lock<std::mutex> lock(mutex_);
    unsigned back = back_.load(std::memory_order_relaxed);
    unsigned size = Size();
    unsigned mid = back;
    if (size > 1) mid = back + (size - 1) / 2;
    unsigned n = 0;
    unsigned start = 0;
    for (; static_cast<int>(mid - back) >= 0; mid--) {
      Elem* e = &array_[mid & kMask];
      uint8_t s = e->state.load(std::memory_order_relaxed);
      if (n == 0) {
        if (s != kReady || !e->state.compare_exchange_strong(
                               s, kBusy, std::memory_order_acquire))
          continue;
        start = mid;
      } else {
        // Note: no need to store temporal kBusy, we exclusively own these
        // elements.
        eigen_plain_assert(s == kReady);
      }
      result->push_back(std::move(e->w));
      e->state.store(kEmpty, std::memory_order_release);
      n++;
    }
    if (n != 0)
      back_.store(start + 1 + (kSize << 1), std::memory_order_relaxed);
    return n;
  }

  // Size returns current queue size.
  // Can be called by any thread at any time.
  unsigned Size() const { return SizeOrNotEmpty<true>(); }

  // Empty tests whether container is empty.
  // Can be called by any thread at any time.
  bool Empty() const { return SizeOrNotEmpty<false>() == 0; }

  // Delete all the elements from the queue.
  void Flush() {
    while (!Empty()) {
      PopFront();
    }
  }

 private:
  static const unsigned kMask = kSize - 1;
  static const unsigned kMask2 = (kSize << 1) - 1;
  struct Elem {
    std::atomic<uint8_t> state;
    Work w;
  };
  enum {
    kEmpty,
    kBusy,
    kReady,
  };
  std::mutex mutex_;
  // Low log(kSize) + 1 bits in front_ and back_ contain rolling index of
  // front/back, respectively. The remaining bits contain modification counters
  // that are incremented on Push operations. This allows us to (1) distinguish
  // between empty and full conditions (if we would use log(kSize) bits for
  // position, these conditions would be indistinguishable); (2) obtain
  // consistent snapshot of front_/back_ for Size operation using the
  // modification counters.
  std::atomic<unsigned> front_;
  std::atomic<unsigned> back_;
  Elem array_[kSize];

  // SizeOrNotEmpty returns current queue size; if NeedSizeEstimate is false,
  // only whether the size is 0 is guaranteed to be correct.
  // Can be called by any thread at any time.
  template<bool NeedSizeEstimate>
  unsigned SizeOrNotEmpty() const {
    // Emptiness plays critical role in thread pool blocking. So we go to great
    // effort to not produce false positives (claim non-empty queue as empty).
    unsigned front = front_.load(std::memory_order_acquire);
    for (;;) {
      // Capture a consistent snapshot of front/tail.
      unsigned back = back_.load(std::memory_order_acquire);
      unsigned front1 = front_.load(std::memory_order_relaxed);
      if (front != front1) {
        front = front1;
        std::atomic_thread_fence(std::memory_order_acquire);
        continue;
      }
      if (NeedSizeEstimate) {
        return CalculateSize(front, back);
      } else {
        // This value will be 0 if the queue is empty, and undefined otherwise.
        unsigned maybe_zero = ((front ^ back) & kMask2);
        // Queue size estimate must agree with maybe zero check on the queue
        // empty/non-empty state.
        eigen_assert((CalculateSize(front, back) == 0) == (maybe_zero == 0));
        return maybe_zero;
      }
    }
  }

  EIGEN_ALWAYS_INLINE
  unsigned CalculateSize(unsigned front, unsigned back) const {
    int size = (front & kMask2) - (back & kMask2);
    // Fix overflow.
    if (size < 0) size += 2 * kSize;
    // Order of modification in push/pop is crafted to make the queue look
    // larger than it is during concurrent modifications. E.g. push can
    // increment size before the corresponding pop has decremented it.
    // So the computed size can be up to kSize + 1, fix it.
    if (size > static_cast<int>(kSize)) size = kSize;
    return static_cast<unsigned>(size);
  }

  RunQueue(const RunQueue&) = delete;
  void operator=(const RunQueue&) = delete;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_RUNQUEUE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadCancel.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H
#define EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H

// Try to come up with a portable way to cancel a thread
#if EIGEN_OS_GNULINUX
  #define EIGEN_THREAD_CANCEL(t)                  \
    pthread_cancel(t.native_handle());
  #define EIGEN_SUPPORTS_THREAD_CANCELLATION 1
#else
#define EIGEN_THREAD_CANCEL(t)
#endif


#endif  // EIGEN_CXX11_THREADPOOL_THREAD_CANCEL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadEnvironment.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H
#define EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H

namespace Eigen {

struct StlThreadEnvironment {
  struct Task {
    std::function<void()> f;
  };

  // EnvThread constructor must start the thread,
  // destructor must join the thread.
  class EnvThread {
   public:
    EnvThread(std::function<void()> f) : thr_(std::move(f)) {}
    ~EnvThread() { thr_.join(); }
    // This function is called when the threadpool is cancelled.
    void OnCancel() { }

   private:
    std::thread thr_;
  };

  EnvThread* CreateThread(std::function<void()> f) { return new EnvThread(std::move(f)); }
  Task CreateTask(std::function<void()> f) { return Task{std::move(f)}; }
  void ExecuteTask(const Task& t) { t.f(); }
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_ENVIRONMENT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadLocal.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H
#define EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H

#ifdef EIGEN_AVOID_THREAD_LOCAL

#ifdef EIGEN_THREAD_LOCAL
#undef EIGEN_THREAD_LOCAL
#endif

#else

#if EIGEN_MAX_CPP_VER >= 11 &&                         \
    ((EIGEN_COMP_GNUC && EIGEN_GNUC_AT_LEAST(4, 8)) || \
     __has_feature(cxx_thread_local)                || \
     (EIGEN_COMP_MSVC >= 1900) )
#define EIGEN_THREAD_LOCAL static thread_local
#endif

// Disable TLS for Apple and Android builds with older toolchains.
#if defined(__APPLE__)
// Included for TARGET_OS_IPHONE, __IPHONE_OS_VERSION_MIN_REQUIRED,
// __IPHONE_8_0.
#include <Availability.h>
#include <TargetConditionals.h>
#endif
// Checks whether C++11's `thread_local` storage duration specifier is
// supported.
#if defined(__apple_build_version__) &&     \
    ((__apple_build_version__ < 8000042) || \
     (TARGET_OS_IPHONE && __IPHONE_OS_VERSION_MIN_REQUIRED < __IPHONE_9_0))
// Notes: Xcode's clang did not support `thread_local` until version
// 8, and even then not for all iOS < 9.0.
#undef EIGEN_THREAD_LOCAL

#elif defined(__ANDROID__) && EIGEN_COMP_CLANG
// There are platforms for which TLS should not be used even though the compiler
// makes it seem like it's supported (Android NDK < r12b for example).
// This is primarily because of linker problems and toolchain misconfiguration:
// TLS isn't supported until NDK r12b per
// https://developer.android.com/ndk/downloads/revision_history.html
// Since NDK r16, `__NDK_MAJOR__` and `__NDK_MINOR__` are defined in
// <android/ndk-version.h>. For NDK < r16, users should define these macros,
// e.g. `-D__NDK_MAJOR__=11 -D__NKD_MINOR__=0` for NDK r11.
#if __has_include(<android/ndk-version.h>)
#include <android/ndk-version.h>
#endif  // __has_include(<android/ndk-version.h>)
#if defined(__ANDROID__) && defined(__clang__) && defined(__NDK_MAJOR__) && \
    defined(__NDK_MINOR__) &&                                               \
    ((__NDK_MAJOR__ < 12) || ((__NDK_MAJOR__ == 12) && (__NDK_MINOR__ < 1)))
#undef EIGEN_THREAD_LOCAL
#endif
#endif  // defined(__ANDROID__) && defined(__clang__)

#endif  // EIGEN_AVOID_THREAD_LOCAL

namespace Eigen {

namespace internal {
template <typename T>
struct ThreadLocalNoOpInitialize {
  void operator()(T&) const {}
};

template <typename T>
struct ThreadLocalNoOpRelease {
  void operator()(T&) const {}
};

}  // namespace internal

// Thread local container for elements of type T, that does not use thread local
// storage. As long as the number of unique threads accessing this storage
// is smaller than `capacity_`, it is lock-free and wait-free. Otherwise it will
// use a mutex for synchronization.
//
// Type `T` has to be default constructible, and by default each thread will get
// a default constructed value. It is possible to specify custom `initialize`
// callable, that will be called lazily from each thread accessing this object,
// and will be passed a default initialized object of type `T`. Also it's
// possible to pass a custom `release` callable, that will be invoked before
// calling ~T().
//
// Example:
//
//   struct Counter {
//     int value = 0;
//   }
//
//   Eigen::ThreadLocal<Counter> counter(10);
//
//   // Each thread will have access to it's own counter object.
//   Counter& cnt = counter.local();
//   cnt++;
//
// WARNING: Eigen::ThreadLocal uses the OS-specific value returned by
// std::this_thread::get_id() to identify threads. This value is not guaranteed
// to be unique except for the life of the thread. A newly created thread may
// get an OS-specific ID equal to that of an already destroyed thread.
//
// Somewhat similar to TBB thread local storage, with similar restrictions:
// https://www.threadingbuildingblocks.org/docs/help/reference/thread_local_storage/enumerable_thread_specific_cls.html
//
template <typename T,
          typename Initialize = internal::ThreadLocalNoOpInitialize<T>,
          typename Release = internal::ThreadLocalNoOpRelease<T>>
class ThreadLocal {
  // We preallocate default constructed elements in MaxSizedVector.
  static_assert(std::is_default_constructible<T>::value,
                "ThreadLocal data type must be default constructible");

 public:
  explicit ThreadLocal(int capacity)
      : ThreadLocal(capacity, internal::ThreadLocalNoOpInitialize<T>(),
                    internal::ThreadLocalNoOpRelease<T>()) {}

  ThreadLocal(int capacity, Initialize initialize)
      : ThreadLocal(capacity, std::move(initialize),
                    internal::ThreadLocalNoOpRelease<T>()) {}

  ThreadLocal(int capacity, Initialize initialize, Release release)
      : initialize_(std::move(initialize)),
        release_(std::move(release)),
        capacity_(capacity),
        data_(capacity_),
        ptr_(capacity_),
        filled_records_(0) {
    eigen_assert(capacity_ >= 0);
    data_.resize(capacity_);
    for (int i = 0; i < capacity_; ++i) {
      ptr_.emplace_back(nullptr);
    }
  }

  T& local() {
    std::thread::id this_thread = std::this_thread::get_id();
    if (capacity_ == 0) return SpilledLocal(this_thread);

    std::size_t h = std::hash<std::thread::id>()(this_thread);
    const int start_idx = h % capacity_;

    // NOTE: From the definition of `std::this_thread::get_id()` it is
    // guaranteed that we never can have concurrent insertions with the same key
    // to our hash-map like data structure. If we didn't find an element during
    // the initial traversal, it's guaranteed that no one else could have
    // inserted it while we are in this function. This allows to massively
    // simplify out lock-free insert-only hash map.

    // Check if we already have an element for `this_thread`.
    int idx = start_idx;
    while (ptr_[idx].load() != nullptr) {
      ThreadIdAndValue& record = *(ptr_[idx].load());
      if (record.thread_id == this_thread) return record.value;

      idx += 1;
      if (idx >= capacity_) idx -= capacity_;
      if (idx == start_idx) break;
    }

    // If we are here, it means that we found an insertion point in lookup
    // table at `idx`, or we did a full traversal and table is full.

    // If lock-free storage is full, fallback on mutex.
    if (filled_records_.load() >= capacity_) return SpilledLocal(this_thread);

    // We double check that we still have space to insert an element into a lock
    // free storage. If old value in `filled_records_` is larger than the
    // records capacity, it means that some other thread added an element while
    // we were traversing lookup table.
    int insertion_index =
        filled_records_.fetch_add(1, std::memory_order_relaxed);
    if (insertion_index >= capacity_) return SpilledLocal(this_thread);

    // At this point it's guaranteed that we can access to
    // data_[insertion_index_] without a data race.
    data_[insertion_index].thread_id = this_thread;
    initialize_(data_[insertion_index].value);

    // That's the pointer we'll put into the lookup table.
    ThreadIdAndValue* inserted = &data_[insertion_index];

    // We'll use nullptr pointer to ThreadIdAndValue in a compare-and-swap loop.
    ThreadIdAndValue* empty = nullptr;

    // Now we have to find an insertion point into the lookup table. We start
    // from the `idx` that was identified as an insertion point above, it's
    // guaranteed that we will have an empty record somewhere in a lookup table
    // (because we created a record in the `data_`).
    const int insertion_idx = idx;

    do {
      // Always start search from the original insertion candidate.
      idx = insertion_idx;
      while (ptr_[idx].load() != nullptr) {
        idx += 1;
        if (idx >= capacity_) idx -= capacity_;
        // If we did a full loop, it means that we don't have any free entries
        // in the lookup table, and this means that something is terribly wrong.
        eigen_assert(idx != insertion_idx);
      }
      // Atomic CAS of the pointer guarantees that any other thread, that will
      // follow this pointer will see all the mutations in the `data_`.
    } while (!ptr_[idx].compare_exchange_weak(empty, inserted));

    return inserted->value;
  }

  // WARN: It's not thread safe to call it concurrently with `local()`.
  void ForEach(std::function<void(std::thread::id, T&)> f) {
    // Reading directly from `data_` is unsafe, because only CAS to the
    // record in `ptr_` makes all changes visible to other threads.
    for (auto& ptr : ptr_) {
      ThreadIdAndValue* record = ptr.load();
      if (record == nullptr) continue;
      f(record->thread_id, record->value);
    }

    // We did not spill into the map based storage.
    if (filled_records_.load(std::memory_order_relaxed) < capacity_) return;

    // Adds a happens before edge from the last call to SpilledLocal().
    std::unique_lock<std::mutex> lock(mu_);
    for (auto& kv : per_thread_map_) {
      f(kv.first, kv.second);
    }
  }

  // WARN: It's not thread safe to call it concurrently with `local()`.
  ~ThreadLocal() {
    // Reading directly from `data_` is unsafe, because only CAS to the record
    // in `ptr_` makes all changes visible to other threads.
    for (auto& ptr : ptr_) {
      ThreadIdAndValue* record = ptr.load();
      if (record == nullptr) continue;
      release_(record->value);
    }

    // We did not spill into the map based storage.
    if (filled_records_.load(std::memory_order_relaxed) < capacity_) return;

    // Adds a happens before edge from the last call to SpilledLocal().
    std::unique_lock<std::mutex> lock(mu_);
    for (auto& kv : per_thread_map_) {
      release_(kv.second);
    }
  }

 private:
  struct ThreadIdAndValue {
    std::thread::id thread_id;
    T value;
  };

  // Use unordered map guarded by a mutex when lock free storage is full.
  T& SpilledLocal(std::thread::id this_thread) {
    std::unique_lock<std::mutex> lock(mu_);

    auto it = per_thread_map_.find(this_thread);
    if (it == per_thread_map_.end()) {
      auto result = per_thread_map_.emplace(this_thread, T());
      eigen_assert(result.second);
      initialize_((*result.first).second);
      return (*result.first).second;
    } else {
      return it->second;
    }
  }

  Initialize initialize_;
  Release release_;
  const int capacity_;

  // Storage that backs lock-free lookup table `ptr_`. Records stored in this
  // storage contiguously starting from index 0.
  MaxSizeVector<ThreadIdAndValue> data_;

  // Atomic pointers to the data stored in `data_`. Used as a lookup table for
  // linear probing hash map (https://en.wikipedia.org/wiki/Linear_probing).
  MaxSizeVector<std::atomic<ThreadIdAndValue*>> ptr_;

  // Number of records stored in the `data_`.
  std::atomic<int> filled_records_;

  // We fallback on per thread map if lock-free storage is full. In practice
  // this should never happen, if `capacity_` is a reasonable estimate of the
  // number of threads running in a system.
  std::mutex mu_;  // Protects per_thread_map_.
  std::unordered_map<std::thread::id, T> per_thread_map_;
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_LOCAL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadPoolInterface.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H
#define EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H

namespace Eigen {

// This defines an interface that ThreadPoolDevice can take to use
// custom thread pools underneath.
class ThreadPoolInterface {
 public:
  // Submits a closure to be run by a thread in the pool.
  virtual void Schedule(std::function<void()> fn) = 0;

  // Submits a closure to be run by threads in the range [start, end) in the
  // pool.
  virtual void ScheduleWithHint(std::function<void()> fn, int /*start*/,
                                int /*end*/) {
    // Just defer to Schedule in case sub-classes aren't interested in
    // overriding this functionality.
    Schedule(fn);
  }

  // If implemented, stop processing the closures that have been enqueued.
  // Currently running closures may still be processed.
  // If not implemented, does nothing.
  virtual void Cancel() {}

  // Returns the number of threads in the pool.
  virtual int NumThreads() const = 0;

  // Returns a logical thread index between 0 and NumThreads() - 1 if called
  // from one of the threads in the pool. Returns -1 otherwise.
  virtual int CurrentThreadId() const = 0;

  virtual ~ThreadPoolInterface() {}
};

}  // namespace Eigen

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_POOL_INTERFACE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadYield.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H
#define EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H

// Try to come up with a portable way to yield
#if EIGEN_COMP_GNUC && EIGEN_GNUC_AT_MOST(4, 7)
#define EIGEN_THREAD_YIELD() sched_yield()
#else
#define EIGEN_THREAD_YIELD() std::this_thread::yield()
#endif

#endif  // EIGEN_CXX11_THREADPOOL_THREAD_YIELD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Meta.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11META_H
#define EIGEN_CXX11META_H

#include <vector>
#include "EmulateArray.h"

#include "CXX11Workarounds.h"

namespace Eigen {

namespace internal {

/** \internal
  * \file CXX11/util/CXX11Meta.h
  * This file contains generic metaprogramming classes which are not specifically related to Eigen.
  * This file expands upon Core/util/Meta.h and adds support for C++11 specific features.
  */

template<typename... tt>
struct type_list { constexpr static int count = sizeof...(tt); };

template<typename t, typename... tt>
struct type_list<t, tt...> { constexpr static int count = sizeof...(tt) + 1; typedef t first_type; };

template<typename T, T... nn>
struct numeric_list { constexpr static std::size_t count = sizeof...(nn); };

template<typename T, T n, T... nn>
struct numeric_list<T, n, nn...> { static const std::size_t count = sizeof...(nn) + 1; const static T first_value = n; };

#ifndef EIGEN_PARSED_BY_DOXYGEN
/* numeric list constructors
 *
 * equivalencies:
 *     constructor                                              result
 *     typename gen_numeric_list<int, 5>::type                  numeric_list<int, 0,1,2,3,4>
 *     typename gen_numeric_list_reversed<int, 5>::type         numeric_list<int, 4,3,2,1,0>
 *     typename gen_numeric_list_swapped_pair<int, 5,1,2>::type numeric_list<int, 0,2,1,3,4>
 *     typename gen_numeric_list_repeated<int, 0, 5>::type      numeric_list<int, 0,0,0,0,0>
 */

template<typename T, std::size_t n, T start = 0, T... ii> struct gen_numeric_list                     : gen_numeric_list<T, n-1, start, start + n-1, ii...> {};
template<typename T, T start, T... ii>                    struct gen_numeric_list<T, 0, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T start = 0, T... ii> struct gen_numeric_list_reversed                     : gen_numeric_list_reversed<T, n-1, start, ii..., start + n-1> {};
template<typename T, T start, T... ii>                    struct gen_numeric_list_reversed<T, 0, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T a, T b, T start = 0, T... ii> struct gen_numeric_list_swapped_pair                           : gen_numeric_list_swapped_pair<T, n-1, a, b, start, (start + n-1) == a ? b : ((start + n-1) == b ? a : (start + n-1)), ii...> {};
template<typename T, T a, T b, T start, T... ii>                    struct gen_numeric_list_swapped_pair<T, 0, a, b, start, ii...> { typedef numeric_list<T, ii...> type; };

template<typename T, std::size_t n, T V, T... nn> struct gen_numeric_list_repeated                 : gen_numeric_list_repeated<T, n-1, V, V, nn...> {};
template<typename T, T V, T... nn>                struct gen_numeric_list_repeated<T, 0, V, nn...> { typedef numeric_list<T, nn...> type; };

/* list manipulation: concatenate */

template<class a, class b> struct concat;

template<typename... as, typename... bs> struct concat<type_list<as...>,       type_list<bs...>>        { typedef type_list<as..., bs...> type; };
template<typename T, T... as, T... bs>   struct concat<numeric_list<T, as...>, numeric_list<T, bs...> > { typedef numeric_list<T, as..., bs...> type; };

template<typename... p> struct mconcat;
template<typename a>                             struct mconcat<a>           { typedef a type; };
template<typename a, typename b>                 struct mconcat<a, b>        : concat<a, b> {};
template<typename a, typename b, typename... cs> struct mconcat<a, b, cs...> : concat<a, typename mconcat<b, cs...>::type> {};

/* list manipulation: extract slices */

template<int n, typename x> struct take;
template<int n, typename a, typename... as> struct take<n, type_list<a, as...>> : concat<type_list<a>, typename take<n-1, type_list<as...>>::type> {};
template<int n>                             struct take<n, type_list<>>         { typedef type_list<> type; };
template<typename a, typename... as>        struct take<0, type_list<a, as...>> { typedef type_list<> type; };
template<>                                  struct take<0, type_list<>>         { typedef type_list<> type; };

template<typename T, int n, T a, T... as> struct take<n, numeric_list<T, a, as...>> : concat<numeric_list<T, a>, typename take<n-1, numeric_list<T, as...>>::type> {};
template<typename T, int n>               struct take<n, numeric_list<T>>           { typedef numeric_list<T> type; };
template<typename T, T a, T... as>        struct take<0, numeric_list<T, a, as...>> { typedef numeric_list<T> type; };
template<typename T>                      struct take<0, numeric_list<T>>           { typedef numeric_list<T> type; };

template<typename T, int n, T... ii>      struct h_skip_helper_numeric;
template<typename T, int n, T i, T... ii> struct h_skip_helper_numeric<T, n, i, ii...> : h_skip_helper_numeric<T, n-1, ii...> {};
template<typename T, T i, T... ii>        struct h_skip_helper_numeric<T, 0, i, ii...> { typedef numeric_list<T, i, ii...> type; };
template<typename T, int n>               struct h_skip_helper_numeric<T, n>           { typedef numeric_list<T> type; };
template<typename T>                      struct h_skip_helper_numeric<T, 0>           { typedef numeric_list<T> type; };

template<int n, typename... tt>             struct h_skip_helper_type;
template<int n, typename t, typename... tt> struct h_skip_helper_type<n, t, tt...> : h_skip_helper_type<n-1, tt...> {};
template<typename t, typename... tt>        struct h_skip_helper_type<0, t, tt...> { typedef type_list<t, tt...> type; };
template<int n>                             struct h_skip_helper_type<n>           { typedef type_list<> type; };
template<>                                  struct h_skip_helper_type<0>           { typedef type_list<> type; };
#endif //not EIGEN_PARSED_BY_DOXYGEN

template<int n>
struct h_skip {
  template<typename T, T... ii>
  constexpr static EIGEN_STRONG_INLINE typename h_skip_helper_numeric<T, n, ii...>::type helper(numeric_list<T, ii...>) { return typename h_skip_helper_numeric<T, n, ii...>::type(); }
  template<typename... tt>
  constexpr static EIGEN_STRONG_INLINE typename h_skip_helper_type<n, tt...>::type helper(type_list<tt...>) { return typename h_skip_helper_type<n, tt...>::type(); }
};

template<int n, typename a> struct skip { typedef decltype(h_skip<n>::helper(a())) type; };

template<int start, int count, typename a> struct slice : take<count, typename skip<start, a>::type> {};

/* list manipulation: retrieve single element from list */

template<int n, typename x> struct get;

template<int n, typename a, typename... as>               struct get<n, type_list<a, as...>>   : get<n-1, type_list<as...>> {};
template<typename a, typename... as>                      struct get<0, type_list<a, as...>>   { typedef a type; };

template<typename T, int n, T a, T... as>                        struct get<n, numeric_list<T, a, as...>>   : get<n-1, numeric_list<T, as...>> {};
template<typename T, T a, T... as>                               struct get<0, numeric_list<T, a, as...>>   { constexpr static T value = a; };

template<std::size_t n, typename T, T a, T... as> constexpr T       array_get(const numeric_list<T, a, as...>&) {
   return get<(int)n, numeric_list<T, a, as...>>::value;
}

/* always get type, regardless of dummy; good for parameter pack expansion */

template<typename T, T dummy, typename t> struct id_numeric  { typedef t type; };
template<typename dummy, typename t>      struct id_type     { typedef t type; };

/* equality checking, flagged version */

template<typename a, typename b> struct is_same_gf : is_same<a, b> { constexpr static int global_flags = 0; };

/* apply_op to list */

template<
  bool from_left, // false
  template<typename, typename> class op,
  typename additional_param,
  typename... values
>
struct h_apply_op_helper                                        { typedef type_list<typename op<values, additional_param>::type...> type; };
template<
  template<typename, typename> class op,
  typename additional_param,
  typename... values
>
struct h_apply_op_helper<true, op, additional_param, values...> { typedef type_list<typename op<additional_param, values>::type...> type; };

template<
  bool from_left,
  template<typename, typename> class op,
  typename additional_param
>
struct h_apply_op
{
  template<typename... values>
  constexpr static typename h_apply_op_helper<from_left, op, additional_param, values...>::type helper(type_list<values...>)
  { return typename h_apply_op_helper<from_left, op, additional_param, values...>::type(); }
};

template<
  template<typename, typename> class op,
  typename additional_param,
  typename a
>
struct apply_op_from_left { typedef decltype(h_apply_op<true, op, additional_param>::helper(a())) type; };

template<
  template<typename, typename> class op,
  typename additional_param,
  typename a
>
struct apply_op_from_right { typedef decltype(h_apply_op<false, op, additional_param>::helper(a())) type; };

/* see if an element is in a list */

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  bool last_check_positive = false
>
struct contained_in_list;

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list
>
struct contained_in_list<test, check_against, h_list, true>
{
  constexpr static bool value = true;
};

template<
  template<typename, typename> class test,
  typename check_against,
  typename a,
  typename... as
>
struct contained_in_list<test, check_against, type_list<a, as...>, false> : contained_in_list<test, check_against, type_list<as...>, test<check_against, a>::value> {};

template<
  template<typename, typename> class test,
  typename check_against
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty)
>
struct contained_in_list<test, check_against, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, false> { constexpr static bool value = false; };

/* see if an element is in a list and check for global flags */

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  int default_flags = 0,
  bool last_check_positive = false,
  int last_check_flags = default_flags
>
struct contained_in_list_gf;

template<
  template<typename, typename> class test,
  typename check_against,
  typename h_list,
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, h_list, default_flags, true, last_check_flags>
{
  constexpr static bool value = true;
  constexpr static int global_flags = last_check_flags;
};

template<
  template<typename, typename> class test,
  typename check_against,
  typename a,
  typename... as,
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, type_list<a, as...>, default_flags, false, last_check_flags> : contained_in_list_gf<test, check_against, type_list<as...>, default_flags, test<check_against, a>::value, test<check_against, a>::global_flags> {};

template<
  template<typename, typename> class test,
  typename check_against
  EIGEN_TPL_PP_SPEC_HACK_DEFC(typename, empty),
  int default_flags,
  int last_check_flags
>
struct contained_in_list_gf<test, check_against, type_list<EIGEN_TPL_PP_SPEC_HACK_USE(empty)>, default_flags, false, last_check_flags> { constexpr static bool value = false; constexpr static int global_flags = default_flags; };

/* generic reductions */

template<
  typename Reducer,
  typename... Ts
> struct reduce;

template<
  typename Reducer
> struct reduce<Reducer>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE int run() { return Reducer::Identity; }
};

template<
  typename Reducer,
  typename A
> struct reduce<Reducer, A>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE A run(A a) { return a; }
};

template<
  typename Reducer,
  typename A,
  typename... Ts
> struct reduce<Reducer, A, Ts...>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, Ts... ts) -> decltype(Reducer::run(a, reduce<Reducer, Ts...>::run(ts...))) {
    return Reducer::run(a, reduce<Reducer, Ts...>::run(ts...));
  }
};

/* generic binary operations */

struct sum_op           {
  template<typename A, typename B> EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a + b)   { return a + b;   }
  static constexpr int Identity = 0;
};
struct product_op       {
  template<typename A, typename B> EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a * b)   { return a * b;   }
  static constexpr int Identity = 1;
};

struct logical_and_op   { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a && b)  { return a && b;  } };
struct logical_or_op    { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a || b)  { return a || b;  } };

struct equal_op         { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a == b)  { return a == b;  } };
struct not_equal_op     { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a != b)  { return a != b;  } };
struct lesser_op        { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a < b)   { return a < b;   } };
struct lesser_equal_op  { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a <= b)  { return a <= b;  } };
struct greater_op       { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a > b)   { return a > b;   } };
struct greater_equal_op { template<typename A, typename B> constexpr static EIGEN_STRONG_INLINE auto run(A a, B b) -> decltype(a >= b)  { return a >= b;  } };

/* generic unary operations */

struct not_op                { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(!a)      { return !a;      } };
struct negation_op           { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(-a)      { return -a;      } };
struct greater_equal_zero_op { template<typename A> constexpr static EIGEN_STRONG_INLINE auto run(A a) -> decltype(a >= 0)  { return a >= 0;  } };


/* reductions for lists */

// using auto -> return value spec makes ICC 13.0 and 13.1 crash here, so we have to hack it
// together in front... (13.0 doesn't work with array_prod/array_reduce/... anyway, but 13.1
// does...
template<typename... Ts>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE decltype(reduce<product_op, Ts...>::run((*((Ts*)0))...)) arg_prod(Ts... ts)
{
  return reduce<product_op, Ts...>::run(ts...);
}

template<typename... Ts>
constexpr EIGEN_STRONG_INLINE decltype(reduce<sum_op, Ts...>::run((*((Ts*)0))...)) arg_sum(Ts... ts)
{
  return reduce<sum_op, Ts...>::run(ts...);
}

/* reverse arrays */

template<typename Array, int... n>
constexpr EIGEN_STRONG_INLINE Array h_array_reverse(Array arr, numeric_list<int, n...>)
{
  return {{array_get<sizeof...(n) - n - 1>(arr)...}};
}

template<typename T, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<T, N> array_reverse(array<T, N> arr)
{
  return h_array_reverse(arr, typename gen_numeric_list<int, N>::type());
}


/* generic array reductions */

// can't reuse standard reduce() interface above because Intel's Compiler
// *really* doesn't like it, so we just reimplement the stuff
// (start from N - 1 and work down to 0 because specialization for
// n == N - 1 also doesn't work in Intel's compiler, so it goes into
// an infinite loop)
template<typename Reducer, typename T, std::size_t N, std::size_t n = N - 1>
struct h_array_reduce {
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE auto run(array<T, N> arr, T identity) -> decltype(Reducer::run(h_array_reduce<Reducer, T, N, n - 1>::run(arr, identity), array_get<n>(arr)))
  {
    return Reducer::run(h_array_reduce<Reducer, T, N, n - 1>::run(arr, identity), array_get<n>(arr));
  }
};

template<typename Reducer, typename T, std::size_t N>
struct h_array_reduce<Reducer, T, N, 0>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE T run(const array<T, N>& arr, T)
  {
    return array_get<0>(arr);
  }
};

template<typename Reducer, typename T>
struct h_array_reduce<Reducer, T, 0>
{
  EIGEN_DEVICE_FUNC constexpr static EIGEN_STRONG_INLINE T run(const array<T, 0>&, T identity)
  {
    return identity;
  }
};

template<typename Reducer, typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_reduce(const array<T, N>& arr, T identity) -> decltype(h_array_reduce<Reducer, T, N>::run(arr, identity))
{
  return h_array_reduce<Reducer, T, N>::run(arr, identity);
}

/* standard array reductions */

template<typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_sum(const array<T, N>& arr) -> decltype(array_reduce<sum_op, T, N>(arr, static_cast<T>(0)))
{
  return array_reduce<sum_op, T, N>(arr, static_cast<T>(0));
}

template<typename T, std::size_t N>
EIGEN_DEVICE_FUNC constexpr EIGEN_STRONG_INLINE auto array_prod(const array<T, N>& arr) -> decltype(array_reduce<product_op, T, N>(arr, static_cast<T>(1)))
{
  return array_reduce<product_op, T, N>(arr, static_cast<T>(1));
}

template<typename t>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE t array_prod(const std::vector<t>& a) {
  eigen_assert(a.size() > 0);
  t prod = 1;
  for (size_t i = 0; i < a.size(); ++i) { prod *= a[i]; }
  return prod;
}

/* zip an array */

template<typename Op, typename A, typename B, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A(), B())),N> h_array_zip(array<A, N> a, array<B, N> b, numeric_list<int, n...>)
{
  return array<decltype(Op::run(A(), B())),N>{{ Op::run(array_get<n>(a), array_get<n>(b))... }};
}

template<typename Op, typename A, typename B, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A(), B())),N> array_zip(array<A, N> a, array<B, N> b)
{
  return h_array_zip<Op>(a, b, typename gen_numeric_list<int, N>::type());
}

/* zip an array and reduce the result */

template<typename Reducer, typename Op, typename A, typename B, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE auto h_array_zip_and_reduce(array<A, N> a, array<B, N> b, numeric_list<int, n...>) -> decltype(reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A(), B()))>::type...>::run(Op::run(array_get<n>(a), array_get<n>(b))...))
{
  return reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A(), B()))>::type...>::run(Op::run(array_get<n>(a), array_get<n>(b))...);
}

template<typename Reducer, typename Op, typename A, typename B, std::size_t N>
constexpr EIGEN_STRONG_INLINE auto array_zip_and_reduce(array<A, N> a, array<B, N> b) -> decltype(h_array_zip_and_reduce<Reducer, Op, A, B, N>(a, b, typename gen_numeric_list<int, N>::type()))
{
  return h_array_zip_and_reduce<Reducer, Op, A, B, N>(a, b, typename gen_numeric_list<int, N>::type());
}

/* apply stuff to an array */

template<typename Op, typename A, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A())),N> h_array_apply(array<A, N> a, numeric_list<int, n...>)
{
  return array<decltype(Op::run(A())),N>{{ Op::run(array_get<n>(a))... }};
}

template<typename Op, typename A, std::size_t N>
constexpr EIGEN_STRONG_INLINE array<decltype(Op::run(A())),N> array_apply(array<A, N> a)
{
  return h_array_apply<Op>(a, typename gen_numeric_list<int, N>::type());
}

/* apply stuff to an array and reduce */

template<typename Reducer, typename Op, typename A, std::size_t N, int... n>
constexpr EIGEN_STRONG_INLINE auto h_array_apply_and_reduce(array<A, N> arr, numeric_list<int, n...>) -> decltype(reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A()))>::type...>::run(Op::run(array_get<n>(arr))...))
{
  return reduce<Reducer, typename id_numeric<int,n,decltype(Op::run(A()))>::type...>::run(Op::run(array_get<n>(arr))...);
}

template<typename Reducer, typename Op, typename A, std::size_t N>
constexpr EIGEN_STRONG_INLINE auto array_apply_and_reduce(array<A, N> a) -> decltype(h_array_apply_and_reduce<Reducer, Op, A, N>(a, typename gen_numeric_list<int, N>::type()))
{
  return h_array_apply_and_reduce<Reducer, Op, A, N>(a, typename gen_numeric_list<int, N>::type());
}

/* repeat a value n times (and make an array out of it
 * usage:
 *   array<int, 16> = repeat<16>(42);
 */

template<int n>
struct h_repeat
{
  template<typename t, int... ii>
  constexpr static EIGEN_STRONG_INLINE array<t, n> run(t v, numeric_list<int, ii...>)
  {
    return {{ typename id_numeric<int, ii, t>::type(v)... }};
  }
};

template<int n, typename t>
constexpr array<t, n> repeat(t v) { return h_repeat<n>::run(v, typename gen_numeric_list<int, n>::type()); }

/* instantiate a class by a C-style array */
template<class InstType, typename ArrType, std::size_t N, bool Reverse, typename... Ps>
struct h_instantiate_by_c_array;

template<class InstType, typename ArrType, std::size_t N, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, N, false, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    return h_instantiate_by_c_array<InstType, ArrType, N - 1, false, Ps..., ArrType>::run(arr + 1, args..., arr[0]);
  }
};

template<class InstType, typename ArrType, std::size_t N, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, N, true, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    return h_instantiate_by_c_array<InstType, ArrType, N - 1, false, ArrType, Ps...>::run(arr + 1, arr[0], args...);
  }
};

template<class InstType, typename ArrType, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, 0, false, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    (void)arr;
    return InstType(args...);
  }
};

template<class InstType, typename ArrType, typename... Ps>
struct h_instantiate_by_c_array<InstType, ArrType, 0, true, Ps...>
{
  static InstType run(ArrType* arr, Ps... args)
  {
    (void)arr;
    return InstType(args...);
  }
};

template<class InstType, typename ArrType, std::size_t N, bool Reverse = false>
InstType instantiate_by_c_array(ArrType* arr)
{
  return h_instantiate_by_c_array<InstType, ArrType, N, Reverse>::run(arr);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11META_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Workarounds.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Christian Seiler <christian@iwakd.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_CXX11WORKAROUNDS_H
#define EIGEN_CXX11WORKAROUNDS_H

/* COMPATIBILITY CHECKS
 * (so users of compilers that are too old get some realistic error messages)
 */
#if defined(__INTEL_COMPILER) && (__INTEL_COMPILER < 1310)
#error Intel Compiler only supports required C++ features since version 13.1.
// note that most stuff in principle works with 13.0 but when combining
// some features, at some point 13.0 will just fail with an internal assertion
#elif defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER) && (__GNUC__ < 4 || (__GNUC__ == 4 && __GNUC_MINOR__ < 6))
// G++ < 4.6 by default will continue processing the source files - even if we use #error to make
// it error out. For this reason, we use the pragma to make sure G++ aborts at the first error
// it sees. Unfortunately, that is still not our #error directive, but at least the output is
// short enough the user has a chance to see that the compiler version is not sufficient for
// the funky template mojo we use.
#pragma GCC diagnostic error "-Wfatal-errors"
#error GNU C++ Compiler (g++) only supports required C++ features since version 4.6.
#endif

/* Check that the compiler at least claims to support C++11. It might not be sufficient
 * because the compiler may not implement it correctly, but at least we'll know.
 * On the other hand, visual studio still doesn't claim to support C++11 although it's
 * compliant enugh for our purpose.
 */
#if (EIGEN_COMP_CXXVER < 11)
#if defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER)
#pragma GCC diagnostic error "-Wfatal-errors"
#endif
#error This library needs at least a C++11 compliant compiler. If you use g++/clang, please enable the -std=c++11 compiler flag. (-std=c++0x on older versions.)
#endif

namespace Eigen {

namespace internal {

/* std::get is only constexpr in C++14, not yet in C++11
 */


template<std::size_t I_, class T> constexpr inline T&       array_get(std::vector<T>&       a) { return a[I_]; }
template<std::size_t I_, class T> constexpr inline T&&      array_get(std::vector<T>&&      a) { return a[I_]; }
template<std::size_t I_, class T> constexpr inline T const& array_get(std::vector<T> const& a) { return a[I_]; }

/* Suppose you have a template of the form
 * template<typename T> struct X;
 * And you want to specialize it in such a way:
 *    template<typename S1, typename... SN> struct X<Foo<S1, SN...>> { ::: };
 *    template<>                            struct X<Foo<>>          { ::: };
 * This will work in Intel's compiler 13.0, but only to some extent in g++ 4.6, since
 * g++ can only match templates called with parameter packs if the number of template
 * arguments is not a fixed size (so inside the first specialization, referencing
 * X<Foo<Sn...>> will fail in g++). On the other hand, g++ will accept the following:
 *    template<typename S...> struct X<Foo<S...>> { ::: }:
 * as an additional (!) specialization, which will then only match the empty case.
 * But Intel's compiler 13.0 won't accept that, it will only accept the empty syntax,
 * so we have to create a workaround for this.
 */
#if defined(__GNUC__) && !defined(__INTEL_COMPILER)
#define EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)    mt... n
#define EIGEN_TPL_PP_SPEC_HACK_DEFC(mt, n)   , EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_USE(n)        n...
#define EIGEN_TPL_PP_SPEC_HACK_USEC(n)       , n...
#else
#define EIGEN_TPL_PP_SPEC_HACK_DEF(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_DEFC(mt, n)
#define EIGEN_TPL_PP_SPEC_HACK_USE(n)
#define EIGEN_TPL_PP_SPEC_HACK_USEC(n)
#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CXX11WORKAROUNDS_H

/*
 * kate: space-indent on; indent-width 2; mixedindent off; indent-mode cstyle;
 */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/EmulateArray.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EMULATE_ARRAY_H
#define EIGEN_EMULATE_ARRAY_H



// The array class is only available starting with cxx11. Emulate our own here
// if needed. Beware, msvc still doesn't advertise itself as a c++11 compiler!
// Moreover, CUDA doesn't support the STL containers, so we use our own instead.
#if (__cplusplus <= 199711L && EIGEN_COMP_MSVC < 1900) || defined(EIGEN_GPUCC) || defined(EIGEN_AVOID_STL_ARRAY)

namespace Eigen {
template <typename T, size_t n> class array {
 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& operator[] (size_t index) { eigen_internal_assert(index < size()); return values[index]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& operator[] (size_t index) const { eigen_internal_assert(index < size()); return values[index]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& at(size_t index) { eigen_assert(index < size()); return values[index]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& at(size_t index) const { eigen_assert(index < size()); return values[index]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& front() { return values[0]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& front() const { return values[0]; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& back() { return values[n-1]; }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& back() const { return values[n-1]; }

  EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
  static std::size_t size() { return n; }

  T values[n];

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array() { }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v) {
    EIGEN_STATIC_ASSERT(n==1, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2) {
    EIGEN_STATIC_ASSERT(n==2, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3) {
    EIGEN_STATIC_ASSERT(n==3, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3,
                            const T& v4) {
    EIGEN_STATIC_ASSERT(n==4, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5) {
    EIGEN_STATIC_ASSERT(n==5, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5, const T& v6) {
    EIGEN_STATIC_ASSERT(n==6, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(const T& v1, const T& v2, const T& v3, const T& v4,
                            const T& v5, const T& v6, const T& v7) {
    EIGEN_STATIC_ASSERT(n==7, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
    values[6] = v7;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(
      const T& v1, const T& v2, const T& v3, const T& v4,
      const T& v5, const T& v6, const T& v7, const T& v8) {
    EIGEN_STATIC_ASSERT(n==8, YOU_MADE_A_PROGRAMMING_MISTAKE)
    values[0] = v1;
    values[1] = v2;
    values[2] = v3;
    values[3] = v4;
    values[4] = v5;
    values[5] = v6;
    values[6] = v7;
    values[7] = v8;
  }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array(std::initializer_list<T> l) {
    eigen_assert(l.size() == n);
    internal::smart_copy(l.begin(), l.end(), values);
  }
#endif
};


// Specialize array for zero size
template <typename T> class array<T, 0> {
 public:
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& operator[] (size_t) {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& operator[] (size_t) const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& front() {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& front() const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE T& back() {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }
  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE const T& back() const {
    eigen_assert(false && "Can't index a zero size array");
    return dummy;
  }

  static EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE std::size_t size() { return 0; }

  EIGEN_DEVICE_FUNC
  EIGEN_STRONG_INLINE array() : dummy() { }

#if EIGEN_HAS_VARIADIC_TEMPLATES
  EIGEN_DEVICE_FUNC array(std::initializer_list<T> l) : dummy() {
    EIGEN_UNUSED_VARIABLE(l);
    eigen_assert(l.size() == 0);
  }
#endif

 private:
  T dummy;
};

// Comparison operator
// Todo: implement !=, <, <=, >,  and >=
template<class T, std::size_t N>
EIGEN_DEVICE_FUNC bool operator==(const array<T,N>& lhs, const array<T,N>& rhs) {
  for (std::size_t i = 0; i < N; ++i) {
    if (lhs[i] != rhs[i]) {
      return false;
    }
  }
  return true;
}


namespace internal {
template<std::size_t I_, class T, std::size_t N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T& array_get(array<T,N>& a) {
  return a[I_];
}
template<std::size_t I_, class T, std::size_t N>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const T& array_get(const array<T,N>& a) {
  return a[I_];
}

template<class T, std::size_t N> struct array_size<array<T,N> > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<array<T,N>& > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<const array<T,N> > {
  enum { value = N };
};
template<class T, std::size_t N> struct array_size<const array<T,N>& > {
  enum { value = N };
};

}  // end namespace internal
}  // end namespace Eigen

#else

// The compiler supports c++11, and we're not targeting cuda: use std::array as Eigen::array
#include <array>
namespace Eigen {

template <typename T, std::size_t N> using array = std::array<T, N>;

namespace internal {
/* std::get is only constexpr in C++14, not yet in C++11
 *     - libstdc++ from version 4.7 onwards has it nevertheless,
 *                                          so use that
 *     - libstdc++ older versions: use _M_instance directly
 *     - libc++ all versions so far: use __elems_ directly
 *     - all other libs: use std::get to be portable, but
 *                       this may not be constexpr
 */
#if defined(__GLIBCXX__) && __GLIBCXX__ < 20120322
#define STD_GET_ARR_HACK             a._M_instance[I_]
#elif defined(_LIBCPP_VERSION)
#define STD_GET_ARR_HACK             a.__elems_[I_]
#else
#define STD_GET_ARR_HACK             std::template get<I_, T, N>(a)
#endif

template<std::size_t I_, class T, std::size_t N> constexpr inline T&       array_get(std::array<T,N>&       a) { return (T&)       STD_GET_ARR_HACK; }
template<std::size_t I_, class T, std::size_t N> constexpr inline T&&      array_get(std::array<T,N>&&      a) { return (T&&)      STD_GET_ARR_HACK; }
template<std::size_t I_, class T, std::size_t N> constexpr inline T const& array_get(std::array<T,N> const& a) { return (T const&) STD_GET_ARR_HACK; }

#undef STD_GET_ARR_HACK

}  // end namespace internal
}  // end namespace Eigen

#endif

#endif  // EIGEN_EMULATE_ARRAY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/MaxSizeVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FIXEDSIZEVECTOR_H
#define EIGEN_FIXEDSIZEVECTOR_H

namespace Eigen {

/** \class MaxSizeVector
  * \ingroup Core
  *
  * \brief The MaxSizeVector class.
  *
  * The %MaxSizeVector provides a subset of std::vector functionality.
  *
  * The goal is to provide basic std::vector operations when using
  * std::vector is not an option (e.g. on GPU or when compiling using
  * FMA/AVX, as this can cause either compilation failures or illegal
  * instruction failures).
  *
  * Beware: The constructors are not API compatible with these of
  * std::vector.
  */
template <typename T>
class MaxSizeVector {
  static const size_t alignment = EIGEN_PLAIN_ENUM_MAX(EIGEN_ALIGNOF(T), sizeof(void*));
 public:
  // Construct a new MaxSizeVector, reserve n elements.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  explicit MaxSizeVector(size_t n)
      : reserve_(n), size_(0),
        data_(static_cast<T*>(internal::handmade_aligned_malloc(n * sizeof(T), alignment))) {
  }

  // Construct a new MaxSizeVector, reserve and resize to n.
  // Copy the init value to all elements.
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  MaxSizeVector(size_t n, const T& init)
      : reserve_(n), size_(n),
        data_(static_cast<T*>(internal::handmade_aligned_malloc(n * sizeof(T), alignment))) {
    size_t i = 0;
    EIGEN_TRY
    {
      for(; i < size_; ++i) { new (&data_[i]) T(init); }
    }
    EIGEN_CATCH(...)
    {
      // Construction failed, destruct in reverse order:
      for(; (i+1) > 0; --i) { data_[i-1].~T(); }
      internal::handmade_aligned_free(data_);
      EIGEN_THROW;
    }
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  ~MaxSizeVector() {
    for (size_t i = size_; i > 0; --i) {
      data_[i-1].~T();
    }
    internal::handmade_aligned_free(data_);
  }

  void resize(size_t n) {
    eigen_assert(n <= reserve_);
    for (; size_ < n; ++size_) {
      new (&data_[size_]) T;
    }
    for (; size_ > n; --size_) {
      data_[size_-1].~T();
    }
    eigen_assert(size_ == n);
  }

  // Append new elements (up to reserved size).
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void push_back(const T& t) {
    eigen_assert(size_ < reserve_);
    new (&data_[size_++]) T(t);
  }

  // For C++03 compatibility this only takes one argument
  template<class X>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void emplace_back(const X& x) {
    eigen_assert(size_ < reserve_);
    new (&data_[size_++]) T(x);
  }


  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T& operator[] (size_t i) const {
    eigen_assert(i < size_);
    return data_[i];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T& operator[] (size_t i) {
    eigen_assert(i < size_);
    return data_[i];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T& back() {
    eigen_assert(size_ > 0);
    return data_[size_ - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T& back() const {
    eigen_assert(size_ > 0);
    return data_[size_ - 1];
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  void pop_back() {
    eigen_assert(size_ > 0);
    data_[--size_].~T();
  }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  size_t size() const { return size_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  bool empty() const { return size_ == 0; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* data() { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* data() const { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* begin() { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  T* end() { return data_ + size_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* begin() const { return data_; }

  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
  const T* end() const { return data_ + size_; }

 private:
  size_t reserve_;
  size_t size_;
  T* data_;
};

}  // namespace Eigen

#endif  // EIGEN_FIXEDSIZEVECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/EulerAngles <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLES_MODULE_H
#define EIGEN_EULERANGLES_MODULE_H


#include "../../Eigen/Core"
#include "../../Eigen/Geometry"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup EulerAngles_Module EulerAngles module
  * \brief This module provides generic euler angles rotation.
  *
  * Euler angles are a way to represent 3D rotation.
  *
  * In order to use this module in your code, include this header:
  * \code
  * #include <unsupported/Eigen/EulerAngles>
  * \endcode
  *
  * See \ref EulerAngles for more information.
  *
  */

}

#include "src/EulerAngles/EulerSystem.h"
#include "src/EulerAngles/EulerAngles.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_EULERANGLES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/FFT <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra. 
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_FFT_H
#define EIGEN_FFT_H

#include <complex>
#include <vector>
#include <map>
#include "../../Eigen/Core"


/**
  * \defgroup FFT_Module Fast Fourier Transform module
  *
  * \code
  * #include <unsupported/Eigen/FFT>
  * \endcode
  *
  * This module provides Fast Fourier transformation, with a configurable backend
  * implementation.
  *
  * The default implementation is based on kissfft. It is a small, free, and
  * reasonably efficient default.
  *
  * There are currently two implementation backend:
  *
  * - fftw (http://www.fftw.org) : faster, GPL -- incompatible with Eigen in LGPL form, bigger code size.
  * - MKL (http://en.wikipedia.org/wiki/Math_Kernel_Library) : fastest, commercial -- may be incompatible with Eigen in GPL form.
  *
  * \section FFTDesign Design
  *
  * The following design decisions were made concerning scaling and
  * half-spectrum for real FFT.
  *
  * The intent is to facilitate generic programming and ease migrating code
  * from  Matlab/octave.
  * We think the default behavior of Eigen/FFT should favor correctness and
  * generality over speed. Of course, the caller should be able to "opt-out" from this
  * behavior and get the speed increase if they want it.
  *
  * 1) %Scaling:
  * Other libraries (FFTW,IMKL,KISSFFT)  do not perform scaling, so there
  * is a constant gain incurred after the forward&inverse transforms , so 
  * IFFT(FFT(x)) = Kx;  this is done to avoid a vector-by-value multiply.  
  * The downside is that algorithms that worked correctly in Matlab/octave 
  * don't behave the same way once implemented in C++.
  *
  * How Eigen/FFT differs: invertible scaling is performed so IFFT( FFT(x) ) = x. 
  *
  * 2) Real FFT half-spectrum
  * Other libraries use only half the frequency spectrum (plus one extra 
  * sample for the Nyquist bin) for a real FFT, the other half is the 
  * conjugate-symmetric of the first half.  This saves them a copy and some 
  * memory.  The downside is the caller needs to have special logic for the 
  * number of bins in complex vs real.
  *
  * How Eigen/FFT differs: The full spectrum is returned from the forward 
  * transform.  This facilitates generic template programming by obviating 
  * separate specializations for real vs complex.  On the inverse
  * transform, only half the spectrum is actually used if the output type is real.
  */
 

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifdef EIGEN_FFTW_DEFAULT
// FFTW: faster, GPL -- incompatible with Eigen in LGPL form, bigger code size
#  include <fftw3.h>
#  include "src/FFT/ei_fftw_impl.h"
   namespace Eigen {
     //template <typename T> typedef struct internal::fftw_impl  default_fft_impl; this does not work
     template <typename T> struct default_fft_impl : public internal::fftw_impl<T> {};
   }
#elif defined EIGEN_MKL_DEFAULT
// TODO 
// intel Math Kernel Library: fastest, commercial -- may be incompatible with Eigen in GPL form
#  include "src/FFT/ei_imklfft_impl.h"
   namespace Eigen {
     template <typename T> struct default_fft_impl : public internal::imklfft_impl {};
   }
#else
// internal::kissfft_impl:  small, free, reasonably efficient default, derived from kissfft
//
# include "src/FFT/ei_kissfft_impl.h"
  namespace Eigen {
     template <typename T> 
       struct default_fft_impl : public internal::kissfft_impl<T> {};
  }
#endif

namespace Eigen {

 
// 
template<typename T_SrcMat,typename T_FftIfc> struct fft_fwd_proxy;
template<typename T_SrcMat,typename T_FftIfc> struct fft_inv_proxy;

namespace internal {
template<typename T_SrcMat,typename T_FftIfc>
struct traits< fft_fwd_proxy<T_SrcMat,T_FftIfc> >
{
  typedef typename T_SrcMat::PlainObject ReturnType;
};
template<typename T_SrcMat,typename T_FftIfc>
struct traits< fft_inv_proxy<T_SrcMat,T_FftIfc> >
{
  typedef typename T_SrcMat::PlainObject ReturnType;
};
}

template<typename T_SrcMat,typename T_FftIfc> 
struct fft_fwd_proxy
 : public ReturnByValue<fft_fwd_proxy<T_SrcMat,T_FftIfc> >
{
  typedef DenseIndex Index;

  fft_fwd_proxy(const T_SrcMat& src,T_FftIfc & fft, Index nfft) : m_src(src),m_ifc(fft), m_nfft(nfft) {}

  template<typename T_DestMat> void evalTo(T_DestMat& dst) const;

  Index rows() const { return m_src.rows(); }
  Index cols() const { return m_src.cols(); }
protected:
  const T_SrcMat & m_src;
  T_FftIfc & m_ifc;
  Index m_nfft;
};

template<typename T_SrcMat,typename T_FftIfc> 
struct fft_inv_proxy
 : public ReturnByValue<fft_inv_proxy<T_SrcMat,T_FftIfc> >
{
  typedef DenseIndex Index;

  fft_inv_proxy(const T_SrcMat& src,T_FftIfc & fft, Index nfft) : m_src(src),m_ifc(fft), m_nfft(nfft) {}

  template<typename T_DestMat> void evalTo(T_DestMat& dst) const;

  Index rows() const { return m_src.rows(); }
  Index cols() const { return m_src.cols(); }
protected:
  const T_SrcMat & m_src;
  T_FftIfc & m_ifc;
  Index m_nfft;
};


template <typename T_Scalar,
         typename T_Impl=default_fft_impl<T_Scalar> >
class FFT
{
  public:
    typedef T_Impl impl_type;
    typedef DenseIndex Index;
    typedef typename impl_type::Scalar Scalar;
    typedef typename impl_type::Complex Complex;

    enum Flag {
      Default=0, // goof proof
      Unscaled=1,
      HalfSpectrum=2,
      // SomeOtherSpeedOptimization=4
      Speedy=32767
    };

    FFT( const impl_type & impl=impl_type() , Flag flags=Default ) :m_impl(impl),m_flag(flags) { }

    inline
    bool HasFlag(Flag f) const { return (m_flag & (int)f) == f;}

    inline
    void SetFlag(Flag f) { m_flag |= (int)f;}

    inline
    void ClearFlag(Flag f) { m_flag &= (~(int)f);}

    inline
    void fwd( Complex * dst, const Scalar * src, Index nfft)
    {
        m_impl.fwd(dst,src,static_cast<int>(nfft));
        if ( HasFlag(HalfSpectrum) == false)
          ReflectSpectrum(dst,nfft);
    }

    inline
    void fwd( Complex * dst, const Complex * src, Index nfft)
    {
        m_impl.fwd(dst,src,static_cast<int>(nfft));
    }

    /*
    inline 
    void fwd2(Complex * dst, const Complex * src, int n0,int n1)
    {
      m_impl.fwd2(dst,src,n0,n1);
    }
    */

    template <typename _Input>
    inline
    void fwd( std::vector<Complex> & dst, const std::vector<_Input> & src) 
    {
      if ( NumTraits<_Input>::IsComplex == 0 && HasFlag(HalfSpectrum) )
        dst.resize( (src.size()>>1)+1); // half the bins + Nyquist bin
      else
        dst.resize(src.size());
      fwd(&dst[0],&src[0],src.size());
    }

    template<typename InputDerived, typename ComplexDerived>
    inline
    void fwd( MatrixBase<ComplexDerived> & dst, const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      typedef typename ComplexDerived::Scalar dst_type;
      typedef typename InputDerived::Scalar src_type;
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(InputDerived)
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(ComplexDerived)
      EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(ComplexDerived,InputDerived) // size at compile-time
      EIGEN_STATIC_ASSERT((internal::is_same<dst_type, Complex>::value),
            YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      EIGEN_STATIC_ASSERT(int(InputDerived::Flags)&int(ComplexDerived::Flags)&DirectAccessBit,
            THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES)

      if (nfft<1)
        nfft = src.size();

      if ( NumTraits< src_type >::IsComplex == 0 && HasFlag(HalfSpectrum) )
        dst.derived().resize( (nfft>>1)+1);
      else
        dst.derived().resize(nfft);

      if ( src.innerStride() != 1 || src.size() < nfft ) {
        Matrix<src_type,1,Dynamic> tmp;
        if (src.size()<nfft) {
          tmp.setZero(nfft);
          tmp.block(0,0,src.size(),1 ) = src;
        }else{
          tmp = src;
        }
        fwd( &dst[0],&tmp[0],nfft );
      }else{
        fwd( &dst[0],&src[0],nfft );
      }
    }
 
    template<typename InputDerived>
    inline
    fft_fwd_proxy< MatrixBase<InputDerived>, FFT<T_Scalar,T_Impl> >
    fwd( const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      return fft_fwd_proxy< MatrixBase<InputDerived> ,FFT<T_Scalar,T_Impl> >( src, *this,nfft );
    }

    template<typename InputDerived>
    inline
    fft_inv_proxy< MatrixBase<InputDerived>, FFT<T_Scalar,T_Impl> >
    inv( const MatrixBase<InputDerived> & src, Index nfft=-1)
    {
      return  fft_inv_proxy< MatrixBase<InputDerived> ,FFT<T_Scalar,T_Impl> >( src, *this,nfft );
    }

    inline
    void inv( Complex * dst, const Complex * src, Index nfft)
    {
      m_impl.inv( dst,src,static_cast<int>(nfft) );
      if ( HasFlag( Unscaled ) == false)
        scale(dst,Scalar(1./nfft),nfft); // scale the time series
    }

    inline
    void inv( Scalar * dst, const Complex * src, Index nfft)
    {
      m_impl.inv( dst,src,static_cast<int>(nfft) );
      if ( HasFlag( Unscaled ) == false)
        scale(dst,Scalar(1./nfft),nfft); // scale the time series
    }

    template<typename OutputDerived, typename ComplexDerived>
    inline
    void inv( MatrixBase<OutputDerived> & dst, const MatrixBase<ComplexDerived> & src, Index nfft=-1)
    {
      typedef typename ComplexDerived::Scalar src_type;
      typedef typename ComplexDerived::RealScalar real_type;
      typedef typename OutputDerived::Scalar dst_type;
      const bool realfft= (NumTraits<dst_type>::IsComplex == 0);
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(OutputDerived)
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(ComplexDerived)
      EIGEN_STATIC_ASSERT_SAME_VECTOR_SIZE(ComplexDerived,OutputDerived) // size at compile-time
      EIGEN_STATIC_ASSERT((internal::is_same<src_type, Complex>::value),
            YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
      EIGEN_STATIC_ASSERT(int(OutputDerived::Flags)&int(ComplexDerived::Flags)&DirectAccessBit,
            THIS_METHOD_IS_ONLY_FOR_EXPRESSIONS_WITH_DIRECT_MEMORY_ACCESS_SUCH_AS_MAP_OR_PLAIN_MATRICES)

      if (nfft<1) { //automatic FFT size determination
        if ( realfft && HasFlag(HalfSpectrum) ) 
          nfft = 2*(src.size()-1); //assume even fft size
        else
          nfft = src.size();
      }
      dst.derived().resize( nfft );

      // check for nfft that does not fit the input data size
      Index resize_input= ( realfft && HasFlag(HalfSpectrum) )
        ? ( (nfft/2+1) - src.size() )
        : ( nfft - src.size() );

      if ( src.innerStride() != 1 || resize_input ) {
        // if the vector is strided, then we need to copy it to a packed temporary
        Matrix<src_type,1,Dynamic> tmp;
        if ( resize_input ) {
          size_t ncopy = (std::min)(src.size(),src.size() + resize_input);
          tmp.setZero(src.size() + resize_input);
          if ( realfft && HasFlag(HalfSpectrum) ) {
            // pad at the Nyquist bin
            tmp.head(ncopy) = src.head(ncopy);
            tmp(ncopy-1) = real(tmp(ncopy-1)); // enforce real-only Nyquist bin
          }else{
            size_t nhead,ntail;
            nhead = 1+ncopy/2-1; // range  [0:pi)
            ntail = ncopy/2-1;   // range (-pi:0)
            tmp.head(nhead) = src.head(nhead);
            tmp.tail(ntail) = src.tail(ntail);
            if (resize_input<0) { //shrinking -- create the Nyquist bin as the average of the two bins that fold into it
              tmp(nhead) = ( src(nfft/2) + src( src.size() - nfft/2 ) )*real_type(.5);
            }else{ // expanding -- split the old Nyquist bin into two halves
              tmp(nhead) = src(nhead) * real_type(.5);
              tmp(tmp.size()-nhead) = tmp(nhead);
            }
          }
        }else{
          tmp = src;
        }
        inv( &dst[0],&tmp[0], nfft);
      }else{
        inv( &dst[0],&src[0], nfft);
      }
    }

    template <typename _Output>
    inline
    void inv( std::vector<_Output> & dst, const std::vector<Complex> & src,Index nfft=-1)
    {
      if (nfft<1)
        nfft = ( NumTraits<_Output>::IsComplex == 0 && HasFlag(HalfSpectrum) ) ? 2*(src.size()-1) : src.size();
      dst.resize( nfft );
      inv( &dst[0],&src[0],nfft);
    }


    /*
    // TODO: multi-dimensional FFTs
    inline 
    void inv2(Complex * dst, const Complex * src, int n0,int n1)
    {
      m_impl.inv2(dst,src,n0,n1);
      if ( HasFlag( Unscaled ) == false)
          scale(dst,1./(n0*n1),n0*n1);
    }
  */

    inline
    impl_type & impl() {return m_impl;}
  private:

    template <typename T_Data>
    inline
    void scale(T_Data * x,Scalar s,Index nx)
    {
#if 1
      for (int k=0;k<nx;++k)
        *x++ *= s;
#else
      if ( ((ptrdiff_t)x) & 15 )
        Matrix<T_Data, Dynamic, 1>::Map(x,nx) *= s;
      else
        Matrix<T_Data, Dynamic, 1>::MapAligned(x,nx) *= s;
         //Matrix<T_Data, Dynamic, Dynamic>::Map(x,nx) * s;
#endif  
    }

    inline
    void ReflectSpectrum(Complex * freq, Index nfft)
    {
      // create the implicit right-half spectrum (conjugate-mirror of the left-half)
      Index nhbins=(nfft>>1)+1;
      for (Index k=nhbins;k < nfft; ++k )
        freq[k] = conj(freq[nfft-k]);
    }

    impl_type m_impl;
    int m_flag;
};

template<typename T_SrcMat,typename T_FftIfc> 
template<typename T_DestMat> inline 
void fft_fwd_proxy<T_SrcMat,T_FftIfc>::evalTo(T_DestMat& dst) const
{
    m_ifc.fwd( dst, m_src, m_nfft);
}

template<typename T_SrcMat,typename T_FftIfc> 
template<typename T_DestMat> inline 
void fft_inv_proxy<T_SrcMat,T_FftIfc>::evalTo(T_DestMat& dst) const
{
    m_ifc.inv( dst, m_src, m_nfft);
}

}

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/IterativeSolvers <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERATIVE_SOLVERS_MODULE_H
#define EIGEN_ITERATIVE_SOLVERS_MODULE_H

#include "../../Eigen/Sparse"
#include "../../Eigen/Jacobi"
#include "../../Eigen/Householder"


/**
  * \defgroup IterativeLinearSolvers_Module Iterative solvers module
  * This module aims to provide various iterative linear and non linear solver algorithms.
  * It currently provides:
  *  - a constrained conjugate gradient
  *  - a Householder GMRES implementation
  *  - an IDR(s) implementation
  *  - a DGMRES implementation
  *  - a MINRES implementation
  *
  * \code
  * #include <unsupported/Eigen/IterativeSolvers>
  * \endcode
  */


#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifndef EIGEN_MPL2_ONLY
#include "src/IterativeSolvers/IterationController.h"
#include "src/IterativeSolvers/ConstrainedConjGrad.h"
#endif

#include "src/IterativeSolvers/IncompleteLU.h"
#include "src/IterativeSolvers/GMRES.h"
#include "src/IterativeSolvers/DGMRES.h"
//#include "src/IterativeSolvers/SSORPreconditioner.h"
#include "src/IterativeSolvers/MINRES.h"
#include "src/IterativeSolvers/IDRS.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"


#endif // EIGEN_ITERATIVE_SOLVERS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/KroneckerProduct <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_KRONECKER_PRODUCT_MODULE_H
#define EIGEN_KRONECKER_PRODUCT_MODULE_H

#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "../../Eigen/src/SparseCore/SparseUtil.h"

namespace Eigen {

/**
  * \defgroup KroneckerProduct_Module KroneckerProduct module
  *
  * This module contains an experimental Kronecker product implementation.
  *
  * \code
  * #include <Eigen/KroneckerProduct>
  * \endcode
  */

} // namespace Eigen

#include "src/KroneckerProduct/KroneckerTensorProduct.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_KRONECKER_PRODUCT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/LevenbergMarquardt <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT_MODULE
#define EIGEN_LEVENBERGMARQUARDT_MODULE

// #include <vector>

#include "../../Eigen/Core"
#include "../../Eigen/Jacobi"
#include "../../Eigen/QR"
#include "NumericalDiff"

#include "../../Eigen/SparseQR"

/**
  * \defgroup LevenbergMarquardt_Module Levenberg-Marquardt module
  *
  * \code
  * #include </Eigen/LevenbergMarquardt>
  * \endcode
  *
  * 
  */

#include "../../Eigen/SparseCore"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#ifndef EIGEN_PARSED_BY_DOXYGEN

#include "src/LevenbergMarquardt/LMqrsolv.h"
#include "src/LevenbergMarquardt/LMcovar.h"
#include "src/LevenbergMarquardt/LMpar.h"

#endif

#include "src/LevenbergMarquardt/LevenbergMarquardt.h"
#include "src/LevenbergMarquardt/LMonestep.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_LEVENBERGMARQUARDT_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/MPRealSupport <==
// This file is part of a joint effort between Eigen, a lightweight C++ template library
// for linear algebra, and MPFR C++, a C++ interface to MPFR library (http://www.holoborodko.com/pavel/)
//
// Copyright (C) 2010-2012 Pavel Holoborodko <pavel@holoborodko.com>
// Copyright (C) 2010 Konstantin Holoborodko <konstantin@holoborodko.com>
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MPREALSUPPORT_MODULE_H
#define EIGEN_MPREALSUPPORT_MODULE_H

#include "../../Eigen/Core"
#include <mpreal.h>

namespace Eigen {
  
/**
  * \defgroup MPRealSupport_Module MPFRC++ Support module
  * \code
  * #include <Eigen/MPRealSupport>
  * \endcode
  *
  * This module provides support for multi precision floating point numbers
  * via the <a href="http://www.holoborodko.com/pavel/mpfr">MPFR C++</a>
  * library which itself is built upon <a href="http://www.mpfr.org/">MPFR</a>/<a href="http://gmplib.org/">GMP</a>.
  *
  * \warning MPFR C++ is licensed under the GPL.
  *
  * You can find a copy of MPFR C++ that is known to be compatible in the unsupported/test/mpreal folder.
  *
  * Here is an example:
  *
\code
#include <iostream>
#include <Eigen/MPRealSupport>
#include <Eigen/LU>
using namespace mpfr;
using namespace Eigen;
int main()
{
  // set precision to 256 bits (double has only 53 bits)
  mpreal::set_default_prec(256);
  // Declare matrix and vector types with multi-precision scalar type
  typedef Matrix<mpreal,Dynamic,Dynamic>  MatrixXmp;
  typedef Matrix<mpreal,Dynamic,1>        VectorXmp;

  MatrixXmp A = MatrixXmp::Random(100,100);
  VectorXmp b = VectorXmp::Random(100);

  // Solve Ax=b using LU
  VectorXmp x = A.lu().solve(b);
  std::cout << "relative error: " << (A*x - b).norm() / b.norm() << std::endl;
  return 0;
}
\endcode
  *
  */
	
  template<> struct NumTraits<mpfr::mpreal>
    : GenericNumTraits<mpfr::mpreal>
  {
    enum {
      IsInteger = 0,
      IsSigned = 1,
      IsComplex = 0,
      RequireInitialization = 1,
      ReadCost = HugeCost,
      AddCost  = HugeCost,
      MulCost  = HugeCost
    };

    typedef mpfr::mpreal Real;
    typedef mpfr::mpreal NonInteger;
    
    static inline Real highest  (long Precision = mpfr::mpreal::get_default_prec()) { return  mpfr::maxval(Precision); }
    static inline Real lowest   (long Precision = mpfr::mpreal::get_default_prec()) { return -mpfr::maxval(Precision); }

    // Constants
    static inline Real Pi      (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_pi(Precision);        }
    static inline Real Euler   (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_euler(Precision);     }
    static inline Real Log2    (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_log2(Precision);      }
    static inline Real Catalan (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::const_catalan(Precision);   }

    static inline Real epsilon (long Precision = mpfr::mpreal::get_default_prec())  { return mpfr::machine_epsilon(Precision); }
    static inline Real epsilon (const Real& x)                                      { return mpfr::machine_epsilon(x); }

#ifdef MPREAL_HAVE_DYNAMIC_STD_NUMERIC_LIMITS
    static inline int digits10 (long Precision = mpfr::mpreal::get_default_prec())  { return std::numeric_limits<Real>::digits10(Precision); }
    static inline int digits10 (const Real& x)                                      { return std::numeric_limits<Real>::digits10(x); }
    
    static inline int digits ()               { return std::numeric_limits<Real>::digits(); }
    static inline int digits (const Real& x)  { return std::numeric_limits<Real>::digits(x); }
#endif

    static inline Real dummy_precision()
    {
      mpfr_prec_t weak_prec = ((mpfr::mpreal::get_default_prec()-1) * 90) / 100;
      return mpfr::machine_epsilon(weak_prec);
    }
  };

  namespace internal {

  template<> inline mpfr::mpreal random<mpfr::mpreal>()
  {
    return mpfr::random();
  }

  template<> inline mpfr::mpreal random<mpfr::mpreal>(const mpfr::mpreal& a, const mpfr::mpreal& b)
  {
    return a + (b-a) * random<mpfr::mpreal>();
  }

  inline bool isMuchSmallerThan(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return mpfr::abs(a) <= mpfr::abs(b) * eps;
  }

  inline bool isApprox(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return mpfr::isEqualFuzzy(a,b,eps);
  }

  inline bool isApproxOrLessThan(const mpfr::mpreal& a, const mpfr::mpreal& b, const mpfr::mpreal& eps)
  {
    return a <= b || mpfr::isEqualFuzzy(a,b,eps);
  }

  template<> inline long double cast<mpfr::mpreal,long double>(const mpfr::mpreal& x)
  { return x.toLDouble(); }

  template<> inline double cast<mpfr::mpreal,double>(const mpfr::mpreal& x)
  { return x.toDouble(); }

  template<> inline long cast<mpfr::mpreal,long>(const mpfr::mpreal& x)
  { return x.toLong(); }

  template<> inline int cast<mpfr::mpreal,int>(const mpfr::mpreal& x)
  { return int(x.toLong()); }

  // Specialize GEBP kernel and traits for mpreal (no need for peeling, nor complicated stuff)
  // This also permits to directly call mpfr's routines and avoid many temporaries produced by mpreal
    template<>
    class gebp_traits<mpfr::mpreal, mpfr::mpreal, false, false>
    {
    public:
      typedef mpfr::mpreal ResScalar;
      enum {
        Vectorizable = false,
        LhsPacketSize = 1,
        RhsPacketSize = 1,
        ResPacketSize = 1,
        NumberOfRegisters = 1,
        nr = 1,
        mr = 1,
        LhsProgress = 1,
        RhsProgress = 1
      };
      typedef ResScalar LhsPacket;
      typedef ResScalar RhsPacket;
      typedef ResScalar ResPacket;
      typedef LhsPacket LhsPacket4Packing;
      
    };



    template<typename Index, typename DataMapper, bool ConjugateLhs, bool ConjugateRhs>
    struct gebp_kernel<mpfr::mpreal,mpfr::mpreal,Index,DataMapper,1,1,ConjugateLhs,ConjugateRhs>
    {
      typedef mpfr::mpreal mpreal;

      EIGEN_DONT_INLINE
      void operator()(const DataMapper& res, const mpreal* blockA, const mpreal* blockB, 
                      Index rows, Index depth, Index cols, const mpreal& alpha,
                      Index strideA=-1, Index strideB=-1, Index offsetA=0, Index offsetB=0)
      {
        if(rows==0 || cols==0 || depth==0)
          return;

        mpreal  acc1(0,mpfr_get_prec(blockA[0].mpfr_srcptr())),
                tmp (0,mpfr_get_prec(blockA[0].mpfr_srcptr()));

        if(strideA==-1) strideA = depth;
        if(strideB==-1) strideB = depth;

        for(Index i=0; i<rows; ++i)
        {
          for(Index j=0; j<cols; ++j)
          {
            const mpreal *A = blockA + i*strideA + offsetA;
            const mpreal *B = blockB + j*strideB + offsetB;
            
            acc1 = 0;
            for(Index k=0; k<depth; k++)
            {
              mpfr_mul(tmp.mpfr_ptr(), A[k].mpfr_srcptr(), B[k].mpfr_srcptr(), mpreal::get_default_rnd());
              mpfr_add(acc1.mpfr_ptr(), acc1.mpfr_ptr(), tmp.mpfr_ptr(),  mpreal::get_default_rnd());
            }
            
            mpfr_mul(acc1.mpfr_ptr(), acc1.mpfr_srcptr(), alpha.mpfr_srcptr(), mpreal::get_default_rnd());
            mpfr_add(res(i,j).mpfr_ptr(), res(i,j).mpfr_srcptr(), acc1.mpfr_srcptr(),  mpreal::get_default_rnd());
          }
        }
      }
    };
  } // end namespace internal
}

#endif // EIGEN_MPREALSUPPORT_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/MatrixFunctions <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2012 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_FUNCTIONS
#define EIGEN_MATRIX_FUNCTIONS

#include <cfloat>
#include <list>

#include "../../Eigen/Core"
#include "../../Eigen/LU"
#include "../../Eigen/Eigenvalues"

/**
  * \defgroup MatrixFunctions_Module Matrix functions module
  * \brief This module aims to provide various methods for the computation of
  * matrix functions. 
  *
  * To use this module, add 
  * \code
  * #include <unsupported/Eigen/MatrixFunctions>
  * \endcode
  * at the start of your source file.
  *
  * This module defines the following MatrixBase methods.
  *  - \ref matrixbase_cos "MatrixBase::cos()", for computing the matrix cosine
  *  - \ref matrixbase_cosh "MatrixBase::cosh()", for computing the matrix hyperbolic cosine
  *  - \ref matrixbase_exp "MatrixBase::exp()", for computing the matrix exponential
  *  - \ref matrixbase_log "MatrixBase::log()", for computing the matrix logarithm
  *  - \ref matrixbase_pow "MatrixBase::pow()", for computing the matrix power
  *  - \ref matrixbase_matrixfunction "MatrixBase::matrixFunction()", for computing general matrix functions
  *  - \ref matrixbase_sin "MatrixBase::sin()", for computing the matrix sine
  *  - \ref matrixbase_sinh "MatrixBase::sinh()", for computing the matrix hyperbolic sine
  *  - \ref matrixbase_sqrt "MatrixBase::sqrt()", for computing the matrix square root
  *
  * These methods are the main entry points to this module. 
  *
  * %Matrix functions are defined as follows.  Suppose that \f$ f \f$
  * is an entire function (that is, a function on the complex plane
  * that is everywhere complex differentiable).  Then its Taylor
  * series
  * \f[ f(0) + f'(0) x + \frac{f''(0)}{2} x^2 + \frac{f'''(0)}{3!} x^3 + \cdots \f]
  * converges to \f$ f(x) \f$. In this case, we can define the matrix
  * function by the same series:
  * \f[ f(M) = f(0) + f'(0) M + \frac{f''(0)}{2} M^2 + \frac{f'''(0)}{3!} M^3 + \cdots \f]
  *
  */

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/MatrixFunctions/MatrixExponential.h"
#include "src/MatrixFunctions/MatrixFunction.h"
#include "src/MatrixFunctions/MatrixSquareRoot.h"
#include "src/MatrixFunctions/MatrixLogarithm.h"
#include "src/MatrixFunctions/MatrixPower.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"


/** 
\page matrixbaseextra_page
\ingroup MatrixFunctions_Module

\section matrixbaseextra MatrixBase methods defined in the MatrixFunctions module

The remainder of the page documents the following MatrixBase methods
which are defined in the MatrixFunctions module.



\subsection matrixbase_cos MatrixBase::cos()

Compute the matrix cosine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cos() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \cos(M) \f$.

This function computes the matrix cosine. Use ArrayBase::cos() for computing the entry-wise cosine.

The implementation calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::cos().

\sa \ref matrixbase_sin "sin()" for an example.



\subsection matrixbase_cosh MatrixBase::cosh()

Compute the matrix hyberbolic cosine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cosh() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \cosh(M) \f$

This function calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::cosh().

\sa \ref matrixbase_sinh "sinh()" for an example.



\subsection matrixbase_exp MatrixBase::exp()

Compute the matrix exponential.

\code
const MatrixExponentialReturnValue<Derived> MatrixBase<Derived>::exp() const
\endcode

\param[in]  M  matrix whose exponential is to be computed.
\returns    expression representing the matrix exponential of \p M.

The matrix exponential of \f$ M \f$ is defined by
\f[ \exp(M) = \sum_{k=0}^\infty \frac{M^k}{k!}. \f]
The matrix exponential can be used to solve linear ordinary
differential equations: the solution of \f$ y' = My \f$ with the
initial condition \f$ y(0) = y_0 \f$ is given by
\f$ y(t) = \exp(M) y_0 \f$.

The matrix exponential is different from applying the exp function to all the entries in the matrix.
Use ArrayBase::exp() if you want to do the latter.

The cost of the computation is approximately \f$ 20 n^3 \f$ for
matrices of size \f$ n \f$. The number 20 depends weakly on the
norm of the matrix.

The matrix exponential is computed using the scaling-and-squaring
method combined with Pad&eacute; approximation. The matrix is first
rescaled, then the exponential of the reduced matrix is computed
approximant, and then the rescaling is undone by repeated
squaring. The degree of the Pad&eacute; approximant is chosen such
that the approximation error is less than the round-off
error. However, errors may accumulate during the squaring phase.

Details of the algorithm can be found in: Nicholas J. Higham, "The
scaling and squaring method for the matrix exponential revisited,"
<em>SIAM J. %Matrix Anal. Applic.</em>, <b>26</b>:1179&ndash;1193,
2005.

Example: The following program checks that
\f[ \exp \left[ \begin{array}{ccc}
      0 & \frac14\pi & 0 \\
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0
    \end{array} \right] = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis.

\include MatrixExponential.cpp
Output: \verbinclude MatrixExponential.out

\note \p M has to be a matrix of \c float, \c double, `long double`
\c complex<float>, \c complex<double>, or `complex<long double>` .


\subsection matrixbase_log MatrixBase::log()

Compute the matrix logarithm.

\code
const MatrixLogarithmReturnValue<Derived> MatrixBase<Derived>::log() const
\endcode

\param[in]  M  invertible matrix whose logarithm is to be computed.
\returns    expression representing the matrix logarithm root of \p M.

The matrix logarithm of \f$ M \f$ is a matrix \f$ X \f$ such that 
\f$ \exp(X) = M \f$ where exp denotes the matrix exponential. As for
the scalar logarithm, the equation \f$ \exp(X) = M \f$ may have
multiple solutions; this function returns a matrix whose eigenvalues
have imaginary part in the interval \f$ (-\pi,\pi] \f$.

The matrix logarithm is different from applying the log function to all the entries in the matrix.
Use ArrayBase::log() if you want to do the latter.

In the real case, the matrix \f$ M \f$ should be invertible and
it should have no eigenvalues which are real and negative (pairs of
complex conjugate eigenvalues are allowed). In the complex case, it
only needs to be invertible.

This function computes the matrix logarithm using the Schur-Parlett
algorithm as implemented by MatrixBase::matrixFunction(). The
logarithm of an atomic block is computed by MatrixLogarithmAtomic,
which uses direct computation for 1-by-1 and 2-by-2 blocks and an
inverse scaling-and-squaring algorithm for bigger blocks, with the
square roots computed by MatrixBase::sqrt().

Details of the algorithm can be found in Section 11.6.2 of:
Nicholas J. Higham,
<em>Functions of Matrices: Theory and Computation</em>,
SIAM 2008. ISBN 978-0-898716-46-7.

Example: The following program checks that
\f[ \log \left[ \begin{array}{ccc} 
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right] = \left[ \begin{array}{ccc}
      0 & \frac14\pi & 0 \\ 
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0 
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis. This is the inverse of the example used in the
documentation of \ref matrixbase_exp "exp()".

\include MatrixLogarithm.cpp
Output: \verbinclude MatrixLogarithm.out

\note \p M has to be a matrix of \c float, \c double, `long
double`, \c complex<float>, \c complex<double>, or `complex<long double>`.

\sa MatrixBase::exp(), MatrixBase::matrixFunction(), 
    class MatrixLogarithmAtomic, MatrixBase::sqrt().


\subsection matrixbase_pow MatrixBase::pow()

Compute the matrix raised to arbitrary real power.

\code
const MatrixPowerReturnValue<Derived> MatrixBase<Derived>::pow(RealScalar p) const
\endcode

\param[in]  M  base of the matrix power, should be a square matrix.
\param[in]  p  exponent of the matrix power.

The matrix power \f$ M^p \f$ is defined as \f$ \exp(p \log(M)) \f$,
where exp denotes the matrix exponential, and log denotes the matrix
logarithm. This is different from raising all the entries in the matrix
to the p-th power. Use ArrayBase::pow() if you want to do the latter.

If \p p is complex, the scalar type of \p M should be the type of \p
p . \f$ M^p \f$ simply evaluates into \f$ \exp(p \log(M)) \f$.
Therefore, the matrix \f$ M \f$ should meet the conditions to be an
argument of matrix logarithm.

If \p p is real, it is casted into the real scalar type of \p M. Then
this function computes the matrix power using the Schur-Pad&eacute;
algorithm as implemented by class MatrixPower. The exponent is split
into integral part and fractional part, where the fractional part is
in the interval \f$ (-1, 1) \f$. The main diagonal and the first
super-diagonal is directly computed.

If \p M is singular with a semisimple zero eigenvalue and \p p is
positive, the Schur factor \f$ T \f$ is reordered with Givens
rotations, i.e.

\f[ T = \left[ \begin{array}{cc}
      T_1 & T_2 \\
      0   & 0
    \end{array} \right] \f]

where \f$ T_1 \f$ is invertible. Then \f$ T^p \f$ is given by

\f[ T^p = \left[ \begin{array}{cc}
      T_1^p & T_1^{-1} T_1^p T_2 \\
      0     & 0
    \end{array}. \right] \f]

\warning Fractional power of a matrix with a non-semisimple zero
eigenvalue is not well-defined. We introduce an assertion failure
against inaccurate result, e.g. \code
#include <unsupported/Eigen/MatrixFunctions>
#include <iostream>

int main()
{
  Eigen::Matrix4d A;
  A << 0, 0, 2, 3,
       0, 0, 4, 5,
       0, 0, 6, 7,
       0, 0, 8, 9;
  std::cout << A.pow(0.37) << std::endl;
  
  // The 1 makes eigenvalue 0 non-semisimple.
  A.coeffRef(0, 1) = 1;

  // This fails if EIGEN_NO_DEBUG is undefined.
  std::cout << A.pow(0.37) << std::endl;

  return 0;
}
\endcode

Details of the algorithm can be found in: Nicholas J. Higham and
Lijing Lin, "A Schur-Pad&eacute; algorithm for fractional powers of a
matrix," <em>SIAM J. %Matrix Anal. Applic.</em>,
<b>32(3)</b>:1056&ndash;1078, 2011.

Example: The following program checks that
\f[ \left[ \begin{array}{ccc}
      \cos1 & -\sin1 & 0 \\
      \sin1 & \cos1 & 0 \\
      0 & 0 & 1
    \end{array} \right]^{\frac14\pi} = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to \f$ \frac14\pi \f$ rotations of 1 radian around
the z-axis.

\include MatrixPower.cpp
Output: \verbinclude MatrixPower.out

MatrixBase::pow() is user-friendly. However, there are some
circumstances under which you should use class MatrixPower directly.
MatrixPower can save the result of Schur decomposition, so it's
better for computing various powers for the same matrix.

Example:
\include MatrixPower_optimal.cpp
Output: \verbinclude MatrixPower_optimal.out

\note \p M has to be a matrix of \c float, \c double, `long
double`, \c complex<float>, \c complex<double>, or
\c complex<long double> .

\sa MatrixBase::exp(), MatrixBase::log(), class MatrixPower.


\subsection matrixbase_matrixfunction MatrixBase::matrixFunction()

Compute a matrix function.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::matrixFunction(typename internal::stem_function<typename internal::traits<Derived>::Scalar>::type f) const
\endcode

\param[in]  M  argument of matrix function, should be a square matrix.
\param[in]  f  an entire function; \c f(x,n) should compute the n-th
derivative of f at x.
\returns  expression representing \p f applied to \p M.

Suppose that \p M is a matrix whose entries have type \c Scalar. 
Then, the second argument, \p f, should be a function with prototype
\code 
ComplexScalar f(ComplexScalar, int) 
\endcode
where \c ComplexScalar = \c std::complex<Scalar> if \c Scalar is
real (e.g., \c float or \c double) and \c ComplexScalar =
\c Scalar if \c Scalar is complex. The return value of \c f(x,n)
should be \f$ f^{(n)}(x) \f$, the n-th derivative of f at x.

This routine uses the algorithm described in:
Philip Davies and Nicholas J. Higham, 
"A Schur-Parlett algorithm for computing matrix functions", 
<em>SIAM J. %Matrix Anal. Applic.</em>, <b>25</b>:464&ndash;485, 2003.

The actual work is done by the MatrixFunction class.

Example: The following program checks that
\f[ \exp \left[ \begin{array}{ccc} 
      0 & \frac14\pi & 0 \\ 
      -\frac14\pi & 0 & 0 \\
      0 & 0 & 0 
    \end{array} \right] = \left[ \begin{array}{ccc}
      \frac12\sqrt2 & -\frac12\sqrt2 & 0 \\
      \frac12\sqrt2 & \frac12\sqrt2 & 0 \\
      0 & 0 & 1
    \end{array} \right]. \f]
This corresponds to a rotation of \f$ \frac14\pi \f$ radians around
the z-axis. This is the same example as used in the documentation
of \ref matrixbase_exp "exp()".

\include MatrixFunction.cpp
Output: \verbinclude MatrixFunction.out

Note that the function \c expfn is defined for complex numbers 
\c x, even though the matrix \c A is over the reals. Instead of
\c expfn, we could also have used StdStemFunctions::exp:
\code
A.matrixFunction(StdStemFunctions<std::complex<double> >::exp, &B);
\endcode



\subsection matrixbase_sin MatrixBase::sin()

Compute the matrix sine.

\code
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sin() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \sin(M) \f$.

This function computes the matrix sine. Use ArrayBase::sin() for computing the entry-wise sine.

The implementation calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::sin().

Example: \include MatrixSine.cpp
Output: \verbinclude MatrixSine.out



\subsection matrixbase_sinh MatrixBase::sinh()

Compute the matrix hyperbolic sine.

\code
MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sinh() const
\endcode

\param[in]  M  a square matrix.
\returns  expression representing \f$ \sinh(M) \f$

This function calls \ref matrixbase_matrixfunction "matrixFunction()" with StdStemFunctions::sinh().

Example: \include MatrixSinh.cpp
Output: \verbinclude MatrixSinh.out


\subsection matrixbase_sqrt MatrixBase::sqrt()

Compute the matrix square root.

\code
const MatrixSquareRootReturnValue<Derived> MatrixBase<Derived>::sqrt() const
\endcode

\param[in]  M  invertible matrix whose square root is to be computed.
\returns    expression representing the matrix square root of \p M.

The matrix square root of \f$ M \f$ is the matrix \f$ M^{1/2} \f$
whose square is the original matrix; so if \f$ S = M^{1/2} \f$ then
\f$ S^2 = M \f$. This is different from taking the square root of all
the entries in the matrix; use ArrayBase::sqrt() if you want to do the
latter.

In the <b>real case</b>, the matrix \f$ M \f$ should be invertible and
it should have no eigenvalues which are real and negative (pairs of
complex conjugate eigenvalues are allowed). In that case, the matrix
has a square root which is also real, and this is the square root
computed by this function. 

The matrix square root is computed by first reducing the matrix to
quasi-triangular form with the real Schur decomposition. The square
root of the quasi-triangular matrix can then be computed directly. The
cost is approximately \f$ 25 n^3 \f$ real flops for the real Schur
decomposition and \f$ 3\frac13 n^3 \f$ real flops for the remainder
(though the computation time in practice is likely more than this
indicates).

Details of the algorithm can be found in: Nicholas J. Highan,
"Computing real square roots of a real matrix", <em>Linear Algebra
Appl.</em>, 88/89:405&ndash;430, 1987.

If the matrix is <b>positive-definite symmetric</b>, then the square
root is also positive-definite symmetric. In this case, it is best to
use SelfAdjointEigenSolver::operatorSqrt() to compute it.

In the <b>complex case</b>, the matrix \f$ M \f$ should be invertible;
this is a restriction of the algorithm. The square root computed by
this algorithm is the one whose eigenvalues have an argument in the
interval \f$ (-\frac12\pi, \frac12\pi] \f$. This is the usual branch
cut.

The computation is the same as in the real case, except that the
complex Schur decomposition is used to reduce the matrix to a
triangular matrix. The theoretical cost is the same. Details are in:
&Aring;ke Bj&ouml;rck and Sven Hammarling, "A Schur method for the
square root of a matrix", <em>Linear Algebra Appl.</em>,
52/53:127&ndash;140, 1983.

Example: The following program checks that the square root of
\f[ \left[ \begin{array}{cc} 
              \cos(\frac13\pi) & -\sin(\frac13\pi) \\
              \sin(\frac13\pi) & \cos(\frac13\pi)
    \end{array} \right], \f]
corresponding to a rotation over 60 degrees, is a rotation over 30 degrees:
\f[ \left[ \begin{array}{cc} 
              \cos(\frac16\pi) & -\sin(\frac16\pi) \\
              \sin(\frac16\pi) & \cos(\frac16\pi)
    \end{array} \right]. \f]

\include MatrixSquareRoot.cpp
Output: \verbinclude MatrixSquareRoot.out

\sa class RealSchur, class ComplexSchur, class MatrixSquareRoot,
    SelfAdjointEigenSolver::operatorSqrt().

*/

#endif // EIGEN_MATRIX_FUNCTIONS



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/MoreVectorization <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MOREVECTORIZATION_MODULE_H
#define EIGEN_MOREVECTORIZATION_MODULE_H

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup MoreVectorization More vectorization module
  */

}

#include "src/MoreVectorization/MathFunctions.h"

#endif // EIGEN_MOREVECTORIZATION_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/NonLinearOptimization <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NONLINEAROPTIMIZATION_MODULE
#define EIGEN_NONLINEAROPTIMIZATION_MODULE

#include <vector>

#include "../../Eigen/Core"
#include "../../Eigen/Jacobi"
#include "../../Eigen/QR"
#include "NumericalDiff"

/**
  * \defgroup NonLinearOptimization_Module Non linear optimization module
  *
  * \code
  * #include <unsupported/Eigen/NonLinearOptimization>
  * \endcode
  *
  * This module provides implementation of two important algorithms in non linear
  * optimization. In both cases, we consider a system of non linear functions. Of
  * course, this should work, and even work very well if those functions are
  * actually linear. But if this is so, you should probably better use other
  * methods more fitted to this special case.
  *
  * One algorithm allows to find a least-squares solution of such a system
  * (Levenberg-Marquardt algorithm) and the second one is used to find 
  * a zero for the system (Powell hybrid "dogleg" method).
  *
  * This code is a port of minpack (http://en.wikipedia.org/wiki/MINPACK).
  * Minpack is a very famous, old, robust and well renowned package, written in
  * fortran. Those implementations have been carefully tuned, tested, and used
  * for several decades.
  *
  * The original fortran code was automatically translated using f2c (http://en.wikipedia.org/wiki/F2c) in C,
  * then c++, and then cleaned by several different authors.
  * The last one of those cleanings being our starting point : 
  * http://devernay.free.fr/hacks/cminpack.html
  * 
  * Finally, we ported this code to Eigen, creating classes and API
  * coherent with Eigen. When possible, we switched to Eigen
  * implementation, such as most linear algebra (vectors, matrices, stable norms).
  *
  * Doing so, we were very careful to check the tests we setup at the very
  * beginning, which ensure that the same results are found.
  *
  * \section Tests Tests
  * 
  * The tests are placed in the file unsupported/test/NonLinear.cpp.
  * 
  * There are two kinds of tests : those that come from examples bundled with cminpack.
  * They guaranty we get the same results as the original algorithms (value for 'x',
  * for the number of evaluations of the function, and for the number of evaluations
  * of the Jacobian if ever).
  * 
  * Other tests were added by myself at the very beginning of the 
  * process and check the results for Levenberg-Marquardt using the reference data 
  * on http://www.itl.nist.gov/div898/strd/nls/nls_main.shtml. Since then i've 
  * carefully checked that the same results were obtained when modifying the
  * code. Please note that we do not always get the exact same decimals as they do,
  * but this is ok : they use 128bits float, and we do the tests using the C type 'double',
  * which is 64 bits on most platforms (x86 and amd64, at least).
  * I've performed those tests on several other implementations of Levenberg-Marquardt, and
  * (c)minpack performs VERY well compared to those, both in accuracy and speed.
  * 
  * The documentation for running the tests is on the wiki
  * http://eigen.tuxfamily.org/index.php?title=Tests
  * 
  * \section API API: overview of methods
  * 
  * Both algorithms needs a functor computing the Jacobian. It can be computed by
  * hand, using auto-differentiation (see \ref AutoDiff_Module), or using numerical
  * differences (see \ref NumericalDiff_Module). For instance:
  *\code
  * MyFunc func;
  * NumericalDiff<MyFunc> func_with_num_diff(func);
  * LevenbergMarquardt<NumericalDiff<MyFunc> > lm(func_with_num_diff);
  * \endcode
  * For HybridNonLinearSolver, the method solveNumericalDiff() does the above wrapping for
  * you.
  * 
  * The methods LevenbergMarquardt.lmder1()/lmdif1()/lmstr1() and 
  * HybridNonLinearSolver.hybrj1()/hybrd1() are specific methods from the original 
  * minpack package that you probably should NOT use until you are porting a code that
  * was previously using minpack. They just define a 'simple' API with default values 
  * for some parameters.
  * 
  * All algorithms are provided using two APIs :
  *     - one where the user inits the algorithm, and uses '*OneStep()' as much as he wants : 
  * this way the caller have control over the steps
  *     - one where the user just calls a method (optimize() or solve()) which will 
  * handle the loop: init + loop until a stop condition is met. Those are provided for
  *  convenience.
  * 
  * As an example, the method LevenbergMarquardt::minimize() is 
  * implemented as follow: 
  * \code
  * Status LevenbergMarquardt<FunctorType,Scalar>::minimize(FVectorType  &x, const int mode)
  * {
  *     Status status = minimizeInit(x, mode);
  *     do {
  *         status = minimizeOneStep(x, mode);
  *     } while (status==Running);
  *     return status;
  * }
  * \endcode
  * 
  * \section examples Examples
  * 
  * The easiest way to understand how to use this module is by looking at the many examples in the file
  * unsupported/test/NonLinearOptimization.cpp.
  */

#ifndef EIGEN_PARSED_BY_DOXYGEN

#include "src/NonLinearOptimization/qrsolv.h"
#include "src/NonLinearOptimization/r1updt.h"
#include "src/NonLinearOptimization/r1mpyq.h"
#include "src/NonLinearOptimization/rwupdt.h"
#include "src/NonLinearOptimization/fdjac1.h"
#include "src/NonLinearOptimization/lmpar.h"
#include "src/NonLinearOptimization/dogleg.h"
#include "src/NonLinearOptimization/covar.h"

#include "src/NonLinearOptimization/chkder.h"

#endif

#include "src/NonLinearOptimization/HybridNonLinearSolver.h"
#include "src/NonLinearOptimization/LevenbergMarquardt.h"


#endif // EIGEN_NONLINEAROPTIMIZATION_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/NumericalDiff <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMERICALDIFF_MODULE
#define EIGEN_NUMERICALDIFF_MODULE

#include "../../Eigen/Core"

namespace Eigen {

/**
  * \defgroup NumericalDiff_Module Numerical differentiation module
  *
  * \code
  * #include <unsupported/Eigen/NumericalDiff>
  * \endcode
  *
  * See http://en.wikipedia.org/wiki/Numerical_differentiation
  *
  * Warning : this should NOT be confused with automatic differentiation, which
  * is a different method and has its own module in Eigen : \ref
  * AutoDiff_Module.
  *
  * Currently only "Forward" and "Central" schemes are implemented. Those
  * are basic methods, and there exist some more elaborated way of
  * computing such approximates. They are implemented using both
  * proprietary and free software, and usually requires linking to an
  * external library. It is very easy for you to write a functor
  * using such software, and the purpose is quite orthogonal to what we
  * want to achieve with Eigen.
  *
  * This is why we will not provide wrappers for every great numerical
  * differentiation software that exist, but should rather stick with those
  * basic ones, that still are useful for testing.
  *
  * Also, the \ref NonLinearOptimization_Module needs this in order to
  * provide full features compatibility with the original (c)minpack
  * package.
  *
  */
}

//@{

#include "src/NumericalDiff/NumericalDiff.h"

//@}


#endif // EIGEN_NUMERICALDIFF_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/OpenGLSupport <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_OPENGL_MODULE
#define EIGEN_OPENGL_MODULE

#include "../../Eigen/Geometry"

#if defined(__APPLE_CC__)
  #include <OpenGL/gl.h>
#else
  #include <GL/gl.h>
#endif

namespace Eigen {

/**
  * \defgroup OpenGLSUpport_Module OpenGL Support module
  *
  * This module provides wrapper functions for a couple of OpenGL functions
  * which simplify the way to pass Eigen's object to openGL.
  * Here is an example:
  * 
  * \code
  * // You need to add path_to_eigen/unsupported to your include path.
  * #include <Eigen/OpenGLSupport>
  * // ...
  * Vector3f x, y;
  * Matrix3f rot;
  * 
  * glVertex(y + x * rot);
  * 
  * Quaternion q;
  * glRotate(q);
  * 
  * // ...
  * \endcode
  *
  */
//@{

#define EIGEN_GL_FUNC_DECLARATION(FUNC)                                                                             \
namespace internal {                                                                                                \
  template< typename XprType,                                                                                       \
            typename Scalar = typename XprType::Scalar,                                                             \
            int Rows = XprType::RowsAtCompileTime,                                                                  \
            int Cols = XprType::ColsAtCompileTime,                                                                  \
            bool IsGLCompatible = bool(internal::evaluator<XprType>::Flags&LinearAccessBit)                         \
                              && bool(XprType::Flags&DirectAccessBit)                                               \
                              && (XprType::IsVectorAtCompileTime || (XprType::Flags&RowMajorBit)==0)>               \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl);                                                                      \
                                                                                                                    \
  template<typename XprType, typename Scalar, int Rows, int Cols>                                                   \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType,Scalar,Rows,Cols,false> {                                     \
    inline static void run(const XprType& p) {                                                                      \
      EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<typename plain_matrix_type_column_major<XprType>::type>::run(p); }       \
  };                                                                                                                \
}                                                                                                                   \
                                                                                                                    \
template<typename Derived> inline void FUNC(const Eigen::DenseBase<Derived>& p) {                                   \
  EIGEN_CAT(EIGEN_CAT(internal::gl_,FUNC),_impl)<Derived>::run(p.derived());                                        \
}


#define EIGEN_GL_FUNC_SPECIALIZATION_MAT(FUNC,SCALAR,ROWS,COLS,SUFFIX)                                              \
namespace internal {                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, ROWS, COLS, true> {      \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
}

  
#define EIGEN_GL_FUNC_SPECIALIZATION_VEC(FUNC,SCALAR,SIZE,SUFFIX)                                                   \
namespace internal {                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, SIZE, 1, true> {         \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, 1, SIZE, true> {         \
    inline static void run(const XprType& p) { FUNC##SUFFIX(p.data()); }                                            \
  };                                                                                                                \
}

  
EIGEN_GL_FUNC_DECLARATION       (glVertex)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glVertex,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glTexCoord)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTexCoord,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glColor)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    2,2iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  2,2sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 3,3dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,int,    4,4iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,short,  4,4sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,float,  4,4fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glColor,double, 4,4dv)

EIGEN_GL_FUNC_DECLARATION       (glNormal)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,int,    3,3iv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,short,  3,3sv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glNormal,double, 3,3dv)

inline void glScale2fv(const float*  v) { glScalef(v[0], v[1], 1.f);  }
inline void glScale2dv(const double* v) { glScaled(v[0], v[1], 1.0);  }
inline void glScale3fv(const float*  v) { glScalef(v[0], v[1], v[2]); }
inline void glScale3dv(const double* v) { glScaled(v[0], v[1], v[2]); }

EIGEN_GL_FUNC_DECLARATION       (glScale)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glScale,double, 3,3dv)

template<typename Scalar> void glScale(const UniformScaling<Scalar>& s)  { glScale(Matrix<Scalar,3,1>::Constant(s.factor())); }

inline void glTranslate2fv(const float*  v) { glTranslatef(v[0], v[1], 0.f);  }
inline void glTranslate2dv(const double* v) { glTranslated(v[0], v[1], 0.0);  }
inline void glTranslate3fv(const float*  v) { glTranslatef(v[0], v[1], v[2]); }
inline void glTranslate3dv(const double* v) { glTranslated(v[0], v[1], v[2]); }

EIGEN_GL_FUNC_DECLARATION       (glTranslate)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,float,  2,2fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,double, 2,2dv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,float,  3,3fv)
EIGEN_GL_FUNC_SPECIALIZATION_VEC(glTranslate,double, 3,3dv)

template<typename Scalar> void glTranslate(const Translation<Scalar,2>& t)  { glTranslate(t.vector()); }
template<typename Scalar> void glTranslate(const Translation<Scalar,3>& t)  { glTranslate(t.vector()); }

EIGEN_GL_FUNC_DECLARATION       (glMultMatrix)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glMultMatrix,float,  4,4,f)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glMultMatrix,double, 4,4,d)

template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,Affine>& t)        { glMultMatrix(t.matrix()); }
template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,Projective>& t)    { glMultMatrix(t.matrix()); }
template<typename Scalar> void glMultMatrix(const Transform<Scalar,3,AffineCompact>& t) { glMultMatrix(Transform<Scalar,3,Affine>(t).matrix()); }

EIGEN_GL_FUNC_DECLARATION       (glLoadMatrix)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glLoadMatrix,float,  4,4,f)
EIGEN_GL_FUNC_SPECIALIZATION_MAT(glLoadMatrix,double, 4,4,d)

template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,Affine>& t)        { glLoadMatrix(t.matrix()); }
template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,Projective>& t)    { glLoadMatrix(t.matrix()); }
template<typename Scalar> void glLoadMatrix(const Transform<Scalar,3,AffineCompact>& t) { glLoadMatrix(Transform<Scalar,3,Affine>(t).matrix()); }

inline void glRotate(const Rotation2D<float>& rot)
{
  glRotatef(rot.angle()*180.f/float(EIGEN_PI), 0.f, 0.f, 1.f);
}
inline void glRotate(const Rotation2D<double>& rot)
{
  glRotated(rot.angle()*180.0/double(EIGEN_PI), 0.0, 0.0, 1.0);
}

template<typename Derived> void glRotate(const RotationBase<Derived,3>& rot)
{  
  Transform<typename Derived::Scalar,3,Projective> tr(rot);
  glMultMatrix(tr.matrix());
}

#define EIGEN_GL_MAKE_CONST_const const
#define EIGEN_GL_MAKE_CONST__ 
#define EIGEN_GL_EVAL(X) X

#define EIGEN_GL_FUNC1_DECLARATION(FUNC,ARG1,CONST)                                                                             \
namespace internal {                                                                                                            \
  template< typename XprType,                                                                                                   \
            typename Scalar = typename XprType::Scalar,                                                                         \
            int Rows = XprType::RowsAtCompileTime,                                                                              \
            int Cols = XprType::ColsAtCompileTime,                                                                              \
            bool IsGLCompatible = bool(internal::evaluator<XprType>::Flags&LinearAccessBit)                                     \
                              && bool(XprType::Flags&DirectAccessBit)                                                           \
                              && (XprType::IsVectorAtCompileTime || (XprType::Flags&RowMajorBit)==0)>                           \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl);                                                                                  \
                                                                                                                                \
  template<typename XprType, typename Scalar, int Rows, int Cols>                                                               \
  struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType,Scalar,Rows,Cols,false> {                                                 \
    inline static void run(ARG1 a,EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) {                                      \
      EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<typename plain_matrix_type_column_major<XprType>::type>::run(a,p); }                 \
  };                                                                                                                            \
}                                                                                                                               \
                                                                                                                                \
template<typename Derived> inline void FUNC(ARG1 a,EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) Eigen::DenseBase<Derived>& p) {   \
  EIGEN_CAT(EIGEN_CAT(internal::gl_,FUNC),_impl)<Derived>::run(a,p.derived());                                                  \
}


#define EIGEN_GL_FUNC1_SPECIALIZATION_MAT(FUNC,ARG1,CONST,SCALAR,ROWS,COLS,SUFFIX)                                              \
namespace internal {                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, ROWS, COLS, true> {                  \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  }; \
}

  
#define EIGEN_GL_FUNC1_SPECIALIZATION_VEC(FUNC,ARG1,CONST,SCALAR,SIZE,SUFFIX)                                                   \
namespace internal {                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, SIZE, 1, true> {                     \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  };                                                                                                                            \
  template< typename XprType> struct EIGEN_CAT(EIGEN_CAT(gl_,FUNC),_impl)<XprType, SCALAR, 1, SIZE, true> {                     \
    inline static void run(ARG1 a, EIGEN_GL_EVAL(EIGEN_GL_MAKE_CONST_##CONST) XprType& p) { FUNC##SUFFIX(a,p.data()); }         \
  };                                                                                                                            \
}

EIGEN_GL_FUNC1_DECLARATION       (glGet,GLenum,_)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glGet,GLenum,_,float,  4,4,Floatv)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glGet,GLenum,_,double, 4,4,Doublev)

// glUniform API

#ifdef GL_VERSION_2_0

inline void glUniform2fv_ei  (GLint loc, const float* v)         { glUniform2fv(loc,1,v); }
inline void glUniform2iv_ei  (GLint loc, const int* v)           { glUniform2iv(loc,1,v); }

inline void glUniform3fv_ei  (GLint loc, const float* v)         { glUniform3fv(loc,1,v); }
inline void glUniform3iv_ei  (GLint loc, const int* v)           { glUniform3iv(loc,1,v); }

inline void glUniform4fv_ei  (GLint loc, const float* v)         { glUniform4fv(loc,1,v); }
inline void glUniform4iv_ei  (GLint loc, const int* v)           { glUniform4iv(loc,1,v); }

inline void glUniformMatrix2fv_ei  (GLint loc, const float* v)         { glUniformMatrix2fv(loc,1,false,v); }
inline void glUniformMatrix3fv_ei  (GLint loc, const float* v)         { glUniformMatrix3fv(loc,1,false,v); }
inline void glUniformMatrix4fv_ei  (GLint loc, const float* v)         { glUniformMatrix4fv(loc,1,false,v); }


EIGEN_GL_FUNC1_DECLARATION       (glUniform,GLint,const)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        2,2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          2,2iv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        3,3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          3,3iv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,float,        4,4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,int,          4,4iv_ei)

EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,2,Matrix2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,3,Matrix3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,4,Matrix4fv_ei)

#endif

#ifdef GL_VERSION_2_1

inline void glUniformMatrix2x3fv_ei(GLint loc, const float* v)         { glUniformMatrix2x3fv(loc,1,false,v); }
inline void glUniformMatrix3x2fv_ei(GLint loc, const float* v)         { glUniformMatrix3x2fv(loc,1,false,v); }
inline void glUniformMatrix2x4fv_ei(GLint loc, const float* v)         { glUniformMatrix2x4fv(loc,1,false,v); }
inline void glUniformMatrix4x2fv_ei(GLint loc, const float* v)         { glUniformMatrix4x2fv(loc,1,false,v); }
inline void glUniformMatrix3x4fv_ei(GLint loc, const float* v)         { glUniformMatrix3x4fv(loc,1,false,v); }
inline void glUniformMatrix4x3fv_ei(GLint loc, const float* v)         { glUniformMatrix4x3fv(loc,1,false,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,3,Matrix2x3fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,2,Matrix3x2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        2,4,Matrix2x4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,2,Matrix4x2fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        3,4,Matrix3x4fv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_MAT(glUniform,GLint,const,float,        4,3,Matrix4x3fv_ei)

#endif

#ifdef GL_VERSION_3_0

inline void glUniform2uiv_ei (GLint loc, const unsigned int* v)  { glUniform2uiv(loc,1,v); }
inline void glUniform3uiv_ei (GLint loc, const unsigned int* v)  { glUniform3uiv(loc,1,v); }
inline void glUniform4uiv_ei (GLint loc, const unsigned int* v)  { glUniform4uiv(loc,1,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 2,2uiv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 3,3uiv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,unsigned int, 4,4uiv_ei)

#endif

#ifdef GL_ARB_gpu_shader_fp64
inline void glUniform2dv_ei  (GLint loc, const double* v)        { glUniform2dv(loc,1,v); }
inline void glUniform3dv_ei  (GLint loc, const double* v)        { glUniform3dv(loc,1,v); }
inline void glUniform4dv_ei  (GLint loc, const double* v)        { glUniform4dv(loc,1,v); }

EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       2,2dv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       3,3dv_ei)
EIGEN_GL_FUNC1_SPECIALIZATION_VEC(glUniform,GLint,const,double,       4,4dv_ei)
#endif


//@}

}

#endif // EIGEN_OPENGL_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/Polynomials <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIALS_MODULE_H
#define EIGEN_POLYNOMIALS_MODULE_H

#include "../../Eigen/Core"

#include "../../Eigen/Eigenvalues"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

// Note that EIGEN_HIDE_HEAVY_CODE has to be defined per module
#if (defined EIGEN_EXTERN_INSTANTIATIONS) && (EIGEN_EXTERN_INSTANTIATIONS>=2)
  #ifndef EIGEN_HIDE_HEAVY_CODE
  #define EIGEN_HIDE_HEAVY_CODE
  #endif
#elif defined EIGEN_HIDE_HEAVY_CODE
  #undef EIGEN_HIDE_HEAVY_CODE
#endif

/**
  * \defgroup Polynomials_Module Polynomials module
  * \brief This module provides a QR based polynomial solver.
	*
  * To use this module, add
  * \code
  * #include <unsupported/Eigen/Polynomials>
  * \endcode
	* at the start of your source file.
  */

#include "src/Polynomials/PolynomialUtils.h"
#include "src/Polynomials/Companion.h"
#include "src/Polynomials/PolynomialSolver.h"

/**
	\page polynomials Polynomials defines functions for dealing with polynomials
	and a QR based polynomial solver.
	\ingroup Polynomials_Module

	The remainder of the page documents first the functions for evaluating, computing
	polynomials, computing estimates about polynomials and next the QR based polynomial
	solver.

	\section polynomialUtils convenient functions to deal with polynomials
	\subsection roots_to_monicPolynomial
	The function
	\code
	void roots_to_monicPolynomial( const RootVector& rv, Polynomial& poly )
	\endcode
	computes the coefficients \f$ a_i \f$ of

	\f$ p(x) = a_0 + a_{1}x + ... + a_{n-1}x^{n-1} + x^n \f$

	where \f$ p \f$ is known through its roots i.e. \f$ p(x) = (x-r_1)(x-r_2)...(x-r_n) \f$.

	\subsection poly_eval
	The function
	\code
	T poly_eval( const Polynomials& poly, const T& x )
	\endcode
	evaluates a polynomial at a given point using stabilized H&ouml;rner method.

	The following code: first computes the coefficients in the monomial basis of the monic polynomial that has the provided roots;
	then, it evaluates the computed polynomial, using a stabilized H&ouml;rner method.

	\include PolynomialUtils1.cpp
  Output: \verbinclude PolynomialUtils1.out

	\subsection Cauchy bounds
	The function
	\code
	Real cauchy_max_bound( const Polynomial& poly )
	\endcode
	provides a maximum bound (the Cauchy one: \f$C(p)\f$) for the absolute value of a root of the given polynomial i.e.
	\f$ \forall r_i \f$ root of \f$ p(x) = \sum_{k=0}^d a_k x^k \f$,
	\f$ |r_i| \le C(p) = \sum_{k=0}^{d} \left | \frac{a_k}{a_d} \right | \f$
	The leading coefficient \f$ p \f$: should be non zero \f$a_d \neq 0\f$.


	The function
	\code
	Real cauchy_min_bound( const Polynomial& poly )
	\endcode
	provides a minimum bound (the Cauchy one: \f$c(p)\f$) for the absolute value of a non zero root of the given polynomial i.e.
	\f$ \forall r_i \neq 0 \f$ root of \f$ p(x) = \sum_{k=0}^d a_k x^k \f$,
	\f$ |r_i| \ge c(p) = \left( \sum_{k=0}^{d} \left | \frac{a_k}{a_0} \right | \right)^{-1} \f$




	\section QR polynomial solver class
	Computes the complex roots of a polynomial by computing the eigenvalues of the associated companion matrix with the QR algorithm.
	
	The roots of \f$ p(x) = a_0 + a_1 x + a_2 x^2 + a_{3} x^3 + x^4 \f$ are the eigenvalues of
	\f$
	\left [
	\begin{array}{cccc}
	0 & 0 &  0 & a_0 \\
	1 & 0 &  0 & a_1 \\
	0 & 1 &  0 & a_2 \\
	0 & 0 &  1 & a_3
	\end{array} \right ]
	\f$

	However, the QR algorithm is not guaranteed to converge when there are several eigenvalues with same modulus.

	Therefore the current polynomial solver is guaranteed to provide a correct result only when the complex roots \f$r_1,r_2,...,r_d\f$ have distinct moduli i.e.
	
	\f$ \forall i,j \in [1;d],~ \| r_i \| \neq \| r_j \| \f$.

	With 32bit (float) floating types this problem shows up frequently.
  However, almost always, correct accuracy is reached even in these cases for 64bit
  (double) floating types and small polynomial degree (<20).

	\include PolynomialSolver1.cpp
	
	In the above example:
	
	-# a simple use of the polynomial solver is shown;
	-# the accuracy problem with the QR algorithm is presented: a polynomial with almost conjugate roots is provided to the solver.
	Those roots have almost same module therefore the QR algorithm failed to converge: the accuracy
	of the last root is bad;
	-# a simple way to circumvent the problem is shown: use doubles instead of floats.

  Output: \verbinclude PolynomialSolver1.out
*/

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_POLYNOMIALS_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/Skyline <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINE_MODULE_H
#define EIGEN_SKYLINE_MODULE_H


#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>

/**
 *  \defgroup Skyline_Module Skyline module
 *
 *
 *
 *
 */

#include "src/Skyline/SkylineUtil.h"
#include "src/Skyline/SkylineMatrixBase.h"
#include "src/Skyline/SkylineStorage.h"
#include "src/Skyline/SkylineMatrix.h"
#include "src/Skyline/SkylineInplaceLU.h"
#include "src/Skyline/SkylineProduct.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SKYLINE_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/SparseExtra <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_EXTRA_MODULE_H
#define EIGEN_SPARSE_EXTRA_MODULE_H

#include "../../Eigen/Sparse"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include <vector>
#include <map>
#include <cstdlib>
#include <cstring>
#include <algorithm>
#include <fstream>
#include <sstream>

#ifdef EIGEN_GOOGLEHASH_SUPPORT
  #include <google/dense_hash_map>
  #include <google/sparse_hash_map>
#endif

/**
  * \defgroup SparseExtra_Module SparseExtra module
  *
  * This module contains some experimental features extending the sparse module.
  *
  * \code
  * #include <Eigen/SparseExtra>
  * \endcode
  */


#include "src/SparseExtra/DynamicSparseMatrix.h"
#include "src/SparseExtra/BlockOfDynamicSparseMatrix.h"
#include "src/SparseExtra/RandomSetter.h"

#include "src/SparseExtra/MarketIO.h"

#if !defined(_WIN32)
#include <dirent.h>
#include "src/SparseExtra/MatrixMarketIterator.h"
#endif

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPARSE_EXTRA_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/SpecialFunctions <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <g.gael@free.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_MODULE
#define EIGEN_SPECIALFUNCTIONS_MODULE

#include <math.h>

#include "../../Eigen/Core"

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

namespace Eigen {

/**
  * \defgroup SpecialFunctions_Module Special math functions module
  *
  * This module features additional coefficient-wise math functions available
  * within the numext:: namespace for the scalar version, and as method and/or free
  * functions of Array. Those include:
  *
  * - erf
  * - erfc
  * - lgamma
  * - igamma
  * - igamma_der_a
  * - gamma_sample_der_alpha
  * - igammac
  * - digamma
  * - ndtri
  * - polygamma
  * - zeta
  * - betainc
  *
  * Bessel Functions
  * - bessel_i0
  * - bessel_i0e
  * - bessel_i1
  * - bessel_i1e
  * - bessel_j0
  * - bessel_j1
  * - bessel_k0
  * - bessel_k0e
  * - bessel_k1
  * - bessel_k1e
  * - bessel_y0
  * - bessel_y1
  *
  * \code
  * #include <unsupported/Eigen/SpecialFunctions>
  * \endcode
  */
//@{

}

#include "src/SpecialFunctions/BesselFunctionsImpl.h"
#include "src/SpecialFunctions/BesselFunctionsBFloat16.h"
#include "src/SpecialFunctions/BesselFunctionsHalf.h"
#include "src/SpecialFunctions/BesselFunctionsPacketMath.h"
#include "src/SpecialFunctions/BesselFunctionsFunctors.h"
#include "src/SpecialFunctions/BesselFunctionsArrayAPI.h"
#include "src/SpecialFunctions/SpecialFunctionsImpl.h"
#if defined(EIGEN_HIPCC)
#include "src/SpecialFunctions/HipVectorCompatibility.h"
#endif
#include "src/SpecialFunctions/SpecialFunctionsBFloat16.h"
#include "src/SpecialFunctions/SpecialFunctionsHalf.h"
#include "src/SpecialFunctions/SpecialFunctionsPacketMath.h"
#include "src/SpecialFunctions/SpecialFunctionsFunctors.h"
#include "src/SpecialFunctions/SpecialFunctionsArrayAPI.h"

#if defined EIGEN_VECTORIZE_AVX512
  #include "src/SpecialFunctions/arch/AVX/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX/SpecialFunctions.h"
  #include "src/SpecialFunctions/arch/AVX512/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX512/SpecialFunctions.h"
#elif defined EIGEN_VECTORIZE_AVX
  #include "src/SpecialFunctions/arch/AVX/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/AVX/SpecialFunctions.h"
#elif defined EIGEN_VECTORIZE_NEON
  #include "src/SpecialFunctions/arch/NEON/BesselFunctions.h"
  #include "src/SpecialFunctions/arch/NEON/SpecialFunctions.h"
#endif

#if defined EIGEN_VECTORIZE_GPU
  #include "src/SpecialFunctions/arch/GPU/SpecialFunctions.h"
#endif

namespace Eigen {
//@}
}


#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPECIALFUNCTIONS_MODULE


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/Splines <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINES_MODULE_H
#define EIGEN_SPLINES_MODULE_H

namespace Eigen 
{
/**
  * \defgroup Splines_Module Spline and spline fitting module
  *
  * This module provides a simple multi-dimensional spline class while
  * offering most basic functionality to fit a spline to point sets.
  *
  * \code
  * #include <unsupported/Eigen/Splines>
  * \endcode
  */
}

#include "../../Eigen/src/Core/util/DisableStupidWarnings.h"

#include "src/Splines/SplineFwd.h"
#include "src/Splines/Spline.h"
#include "src/Splines/SplineFitting.h"

#include "../../Eigen/src/Core/util/ReenableStupidWarnings.h"

#endif // EIGEN_SPLINES_MODULE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffJacobian.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_JACOBIAN_H
#define EIGEN_AUTODIFF_JACOBIAN_H

namespace Eigen
{

template<typename Functor> class AutoDiffJacobian : public Functor
{
public:
  AutoDiffJacobian() : Functor() {}
  AutoDiffJacobian(const Functor& f) : Functor(f) {}

  // forward constructors
#if EIGEN_HAS_VARIADIC_TEMPLATES
  template<typename... T>
  AutoDiffJacobian(const T& ...Values) : Functor(Values...) {}
#else
  template<typename T0>
  AutoDiffJacobian(const T0& a0) : Functor(a0) {}
  template<typename T0, typename T1>
  AutoDiffJacobian(const T0& a0, const T1& a1) : Functor(a0, a1) {}
  template<typename T0, typename T1, typename T2>
  AutoDiffJacobian(const T0& a0, const T1& a1, const T2& a2) : Functor(a0, a1, a2) {}
#endif

  typedef typename Functor::InputType InputType;
  typedef typename Functor::ValueType ValueType;
  typedef typename ValueType::Scalar Scalar;

  enum {
    InputsAtCompileTime = InputType::RowsAtCompileTime,
    ValuesAtCompileTime = ValueType::RowsAtCompileTime
  };

  typedef Matrix<Scalar, ValuesAtCompileTime, InputsAtCompileTime> JacobianType;
  typedef typename JacobianType::Index Index;

  typedef Matrix<Scalar, InputsAtCompileTime, 1> DerivativeType;
  typedef AutoDiffScalar<DerivativeType> ActiveScalar;

  typedef Matrix<ActiveScalar, InputsAtCompileTime, 1> ActiveInput;
  typedef Matrix<ActiveScalar, ValuesAtCompileTime, 1> ActiveValue;

#if EIGEN_HAS_VARIADIC_TEMPLATES
  // Some compilers don't accept variadic parameters after a default parameter,
  // i.e., we can't just write _jac=0 but we need to overload operator():
  EIGEN_STRONG_INLINE
  void operator() (const InputType& x, ValueType* v) const
  {
      this->operator()(x, v, 0);
  }
  template<typename... ParamsType>
  void operator() (const InputType& x, ValueType* v, JacobianType* _jac,
                   const ParamsType&... Params) const
#else
  void operator() (const InputType& x, ValueType* v, JacobianType* _jac=0) const
#endif
  {
    eigen_assert(v!=0);

    if (!_jac)
    {
#if EIGEN_HAS_VARIADIC_TEMPLATES
      Functor::operator()(x, v, Params...);
#else
      Functor::operator()(x, v);
#endif
      return;
    }

    JacobianType& jac = *_jac;

    ActiveInput ax = x.template cast<ActiveScalar>();
    ActiveValue av(jac.rows());

    if(InputsAtCompileTime==Dynamic)
      for (Index j=0; j<jac.rows(); j++)
        av[j].derivatives().resize(x.rows());

    for (Index i=0; i<jac.cols(); i++)
      ax[i].derivatives() = DerivativeType::Unit(x.rows(),i);

#if EIGEN_HAS_VARIADIC_TEMPLATES
    Functor::operator()(ax, &av, Params...);
#else
    Functor::operator()(ax, &av);
#endif

    for (Index i=0; i<jac.rows(); i++)
    {
      (*v)[i] = av[i].value();
      jac.row(i) = av[i].derivatives();
    }
  }
};

}

#endif // EIGEN_AUTODIFF_JACOBIAN_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffScalar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_SCALAR_H
#define EIGEN_AUTODIFF_SCALAR_H

namespace Eigen {

namespace internal {

template<typename A, typename B>
struct make_coherent_impl {
  static void run(A&, B&) {}
};

// resize a to match b is a.size()==0, and conversely.
template<typename A, typename B>
void make_coherent(const A& a, const B&b)
{
  make_coherent_impl<A,B>::run(a.const_cast_derived(), b.const_cast_derived());
}

template<typename DerivativeType, bool Enable> struct auto_diff_special_op;

} // end namespace internal

template<typename DerivativeType> class AutoDiffScalar;

template<typename NewDerType>
inline AutoDiffScalar<NewDerType> MakeAutoDiffScalar(const typename NewDerType::Scalar& value, const NewDerType &der) {
  return AutoDiffScalar<NewDerType>(value,der);
}

/** \class AutoDiffScalar
  * \brief A scalar type replacement with automatic differentiation capability
  *
  * \param DerivativeType the vector type used to store/represent the derivatives. The base scalar type
  *                 as well as the number of derivatives to compute are determined from this type.
  *                 Typical choices include, e.g., \c Vector4f for 4 derivatives, or \c VectorXf
  *                 if the number of derivatives is not known at compile time, and/or, the number
  *                 of derivatives is large.
  *                 Note that DerivativeType can also be a reference (e.g., \c VectorXf&) to wrap a
  *                 existing vector into an AutoDiffScalar.
  *                 Finally, DerivativeType can also be any Eigen compatible expression.
  *
  * This class represents a scalar value while tracking its respective derivatives using Eigen's expression
  * template mechanism.
  *
  * It supports the following list of global math function:
  *  - std::abs, std::sqrt, std::pow, std::exp, std::log, std::sin, std::cos,
  *  - internal::abs, internal::sqrt, numext::pow, internal::exp, internal::log, internal::sin, internal::cos,
  *  - internal::conj, internal::real, internal::imag, numext::abs2.
  *
  * AutoDiffScalar can be used as the scalar type of an Eigen::Matrix object. However,
  * in that case, the expression template mechanism only occurs at the top Matrix level,
  * while derivatives are computed right away.
  *
  */

template<typename DerivativeType>
class AutoDiffScalar
  : public internal::auto_diff_special_op
            <DerivativeType, !internal::is_same<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar,
                                          typename NumTraits<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar>::Real>::value>
{
  public:
    typedef internal::auto_diff_special_op
            <DerivativeType, !internal::is_same<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar,
                       typename NumTraits<typename internal::traits<typename internal::remove_all<DerivativeType>::type>::Scalar>::Real>::value> Base;
    typedef typename internal::remove_all<DerivativeType>::type DerType;
    typedef typename internal::traits<DerType>::Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real Real;

    using Base::operator+;
    using Base::operator*;

    /** Default constructor without any initialization. */
    AutoDiffScalar() {}

    /** Constructs an active scalar from its \a value,
        and initializes the \a nbDer derivatives such that it corresponds to the \a derNumber -th variable */
    AutoDiffScalar(const Scalar& value, int nbDer, int derNumber)
      : m_value(value), m_derivatives(DerType::Zero(nbDer))
    {
      m_derivatives.coeffRef(derNumber) = Scalar(1);
    }

    /** Conversion from a scalar constant to an active scalar.
      * The derivatives are set to zero. */
    /*explicit*/ AutoDiffScalar(const Real& value)
      : m_value(value)
    {
      if(m_derivatives.size()>0)
        m_derivatives.setZero();
    }

    /** Constructs an active scalar from its \a value and derivatives \a der */
    AutoDiffScalar(const Scalar& value, const DerType& der)
      : m_value(value), m_derivatives(der)
    {}

    template<typename OtherDerType>
    AutoDiffScalar(const AutoDiffScalar<OtherDerType>& other
#ifndef EIGEN_PARSED_BY_DOXYGEN
    , typename internal::enable_if<
            internal::is_same<Scalar, typename internal::traits<typename internal::remove_all<OtherDerType>::type>::Scalar>::value
        &&  internal::is_convertible<OtherDerType,DerType>::value , void*>::type = 0
#endif
    )
      : m_value(other.value()), m_derivatives(other.derivatives())
    {}

    friend  std::ostream & operator << (std::ostream & s, const AutoDiffScalar& a)
    {
      return s << a.value();
    }

    AutoDiffScalar(const AutoDiffScalar& other)
      : m_value(other.value()), m_derivatives(other.derivatives())
    {}

    template<typename OtherDerType>
    inline AutoDiffScalar& operator=(const AutoDiffScalar<OtherDerType>& other)
    {
      m_value = other.value();
      m_derivatives = other.derivatives();
      return *this;
    }

    inline AutoDiffScalar& operator=(const AutoDiffScalar& other)
    {
      m_value = other.value();
      m_derivatives = other.derivatives();
      return *this;
    }

    inline AutoDiffScalar& operator=(const Scalar& other)
    {
      m_value = other;
      if(m_derivatives.size()>0)
        m_derivatives.setZero();
      return *this;
    }

//     inline operator const Scalar& () const { return m_value; }
//     inline operator Scalar& () { return m_value; }

    inline const Scalar& value() const { return m_value; }
    inline Scalar& value() { return m_value; }

    inline const DerType& derivatives() const { return m_derivatives; }
    inline DerType& derivatives() { return m_derivatives; }

    inline bool operator< (const Scalar& other) const  { return m_value <  other; }
    inline bool operator<=(const Scalar& other) const  { return m_value <= other; }
    inline bool operator> (const Scalar& other) const  { return m_value >  other; }
    inline bool operator>=(const Scalar& other) const  { return m_value >= other; }
    inline bool operator==(const Scalar& other) const  { return m_value == other; }
    inline bool operator!=(const Scalar& other) const  { return m_value != other; }

    friend inline bool operator< (const Scalar& a, const AutoDiffScalar& b) { return a <  b.value(); }
    friend inline bool operator<=(const Scalar& a, const AutoDiffScalar& b) { return a <= b.value(); }
    friend inline bool operator> (const Scalar& a, const AutoDiffScalar& b) { return a >  b.value(); }
    friend inline bool operator>=(const Scalar& a, const AutoDiffScalar& b) { return a >= b.value(); }
    friend inline bool operator==(const Scalar& a, const AutoDiffScalar& b) { return a == b.value(); }
    friend inline bool operator!=(const Scalar& a, const AutoDiffScalar& b) { return a != b.value(); }

    template<typename OtherDerType> inline bool operator< (const AutoDiffScalar<OtherDerType>& b) const  { return m_value <  b.value(); }
    template<typename OtherDerType> inline bool operator<=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value <= b.value(); }
    template<typename OtherDerType> inline bool operator> (const AutoDiffScalar<OtherDerType>& b) const  { return m_value >  b.value(); }
    template<typename OtherDerType> inline bool operator>=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value >= b.value(); }
    template<typename OtherDerType> inline bool operator==(const AutoDiffScalar<OtherDerType>& b) const  { return m_value == b.value(); }
    template<typename OtherDerType> inline bool operator!=(const AutoDiffScalar<OtherDerType>& b) const  { return m_value != b.value(); }

    inline const AutoDiffScalar<DerType&> operator+(const Scalar& other) const
    {
      return AutoDiffScalar<DerType&>(m_value + other, m_derivatives);
    }

    friend inline const AutoDiffScalar<DerType&> operator+(const Scalar& a, const AutoDiffScalar& b)
    {
      return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
    }

//     inline const AutoDiffScalar<DerType&> operator+(const Real& other) const
//     {
//       return AutoDiffScalar<DerType&>(m_value + other, m_derivatives);
//     }

//     friend inline const AutoDiffScalar<DerType&> operator+(const Real& a, const AutoDiffScalar& b)
//     {
//       return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
//     }

    inline AutoDiffScalar& operator+=(const Scalar& other)
    {
      value() += other;
      return *this;
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,const DerType,const typename internal::remove_all<OtherDerType>::type> >
    operator+(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,const DerType,const typename internal::remove_all<OtherDerType>::type> >(
        m_value + other.value(),
        m_derivatives + other.derivatives());
    }

    template<typename OtherDerType>
    inline AutoDiffScalar&
    operator+=(const AutoDiffScalar<OtherDerType>& other)
    {
      (*this) = (*this) + other;
      return *this;
    }

    inline const AutoDiffScalar<DerType&> operator-(const Scalar& b) const
    {
      return AutoDiffScalar<DerType&>(m_value - b, m_derivatives);
    }

    friend inline const AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
    operator-(const Scalar& a, const AutoDiffScalar& b)
    {
      return AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
            (a - b.value(), -b.derivatives());
    }

    inline AutoDiffScalar& operator-=(const Scalar& other)
    {
      value() -= other;
      return *this;
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_difference_op<Scalar>, const DerType,const typename internal::remove_all<OtherDerType>::type> >
    operator-(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return AutoDiffScalar<CwiseBinaryOp<internal::scalar_difference_op<Scalar>, const DerType,const typename internal::remove_all<OtherDerType>::type> >(
        m_value - other.value(),
        m_derivatives - other.derivatives());
    }

    template<typename OtherDerType>
    inline AutoDiffScalar&
    operator-=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this - other;
      return *this;
    }

    inline const AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >
    operator-() const
    {
      return AutoDiffScalar<CwiseUnaryOp<internal::scalar_opposite_op<Scalar>, const DerType> >(
        -m_value,
        -m_derivatives);
    }

    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator*(const Scalar& other) const
    {
      return MakeAutoDiffScalar(m_value * other, m_derivatives * other);
    }

    friend inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator*(const Scalar& other, const AutoDiffScalar& a)
    {
      return MakeAutoDiffScalar(a.value() * other, a.derivatives() * other);
    }

//     inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator*(const Real& other) const
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         m_value * other,
//         (m_derivatives * other));
//     }
//
//     friend inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator*(const Real& other, const AutoDiffScalar& a)
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         a.value() * other,
//         a.derivatives() * other);
//     }

    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator/(const Scalar& other) const
    {
      return MakeAutoDiffScalar(m_value / other, (m_derivatives * (Scalar(1)/other)));
    }

    friend inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) >
    operator/(const Scalar& other, const AutoDiffScalar& a)
    {
      return MakeAutoDiffScalar(other / a.value(), a.derivatives() * (Scalar(-other) / (a.value()*a.value())));
    }

//     inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator/(const Real& other) const
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         m_value / other,
//         (m_derivatives * (Real(1)/other)));
//     }
//
//     friend inline const AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >
//     operator/(const Real& other, const AutoDiffScalar& a)
//     {
//       return AutoDiffScalar<typename CwiseUnaryOp<internal::scalar_multiple_op<Real>, DerType>::Type >(
//         other / a.value(),
//         a.derivatives() * (-Real(1)/other));
//     }

    template<typename OtherDerType>
    inline const AutoDiffScalar<EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(
        CwiseBinaryOp<internal::scalar_difference_op<Scalar> EIGEN_COMMA
          const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product) EIGEN_COMMA
          const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<OtherDerType>::type,Scalar,product) >,Scalar,product) >
    operator/(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return MakeAutoDiffScalar(
        m_value / other.value(),
          ((m_derivatives * other.value()) - (other.derivatives() * m_value))
        * (Scalar(1)/(other.value()*other.value())));
    }

    template<typename OtherDerType>
    inline const AutoDiffScalar<CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
        const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(DerType,Scalar,product),
        const EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<OtherDerType>::type,Scalar,product) > >
    operator*(const AutoDiffScalar<OtherDerType>& other) const
    {
      internal::make_coherent(m_derivatives, other.derivatives());
      return MakeAutoDiffScalar(
        m_value * other.value(),
        (m_derivatives * other.value()) + (other.derivatives() * m_value));
    }

    inline AutoDiffScalar& operator*=(const Scalar& other)
    {
      *this = *this * other;
      return *this;
    }

    template<typename OtherDerType>
    inline AutoDiffScalar& operator*=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this * other;
      return *this;
    }

    inline AutoDiffScalar& operator/=(const Scalar& other)
    {
      *this = *this / other;
      return *this;
    }

    template<typename OtherDerType>
    inline AutoDiffScalar& operator/=(const AutoDiffScalar<OtherDerType>& other)
    {
      *this = *this / other;
      return *this;
    }

  protected:
    Scalar m_value;
    DerType m_derivatives;

};

namespace internal {

template<typename DerivativeType>
struct auto_diff_special_op<DerivativeType, true>
//   : auto_diff_scalar_op<DerivativeType, typename NumTraits<Scalar>::Real,
//                            is_same<Scalar,typename NumTraits<Scalar>::Real>::value>
{
  typedef typename remove_all<DerivativeType>::type DerType;
  typedef typename traits<DerType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

//   typedef auto_diff_scalar_op<DerivativeType, typename NumTraits<Scalar>::Real,
//                            is_same<Scalar,typename NumTraits<Scalar>::Real>::value> Base;

//   using Base::operator+;
//   using Base::operator+=;
//   using Base::operator-;
//   using Base::operator-=;
//   using Base::operator*;
//   using Base::operator*=;

  const AutoDiffScalar<DerivativeType>& derived() const { return *static_cast<const AutoDiffScalar<DerivativeType>*>(this); }
  AutoDiffScalar<DerivativeType>& derived() { return *static_cast<AutoDiffScalar<DerivativeType>*>(this); }


  inline const AutoDiffScalar<DerType&> operator+(const Real& other) const
  {
    return AutoDiffScalar<DerType&>(derived().value() + other, derived().derivatives());
  }

  friend inline const AutoDiffScalar<DerType&> operator+(const Real& a, const AutoDiffScalar<DerivativeType>& b)
  {
    return AutoDiffScalar<DerType&>(a + b.value(), b.derivatives());
  }

  inline AutoDiffScalar<DerivativeType>& operator+=(const Real& other)
  {
    derived().value() += other;
    return derived();
  }


  inline const AutoDiffScalar<typename CwiseUnaryOp<bind2nd_op<scalar_product_op<Scalar,Real> >, DerType>::Type >
  operator*(const Real& other) const
  {
    return AutoDiffScalar<typename CwiseUnaryOp<bind2nd_op<scalar_product_op<Scalar,Real> >, DerType>::Type >(
      derived().value() * other,
      derived().derivatives() * other);
  }

  friend inline const AutoDiffScalar<typename CwiseUnaryOp<bind1st_op<scalar_product_op<Real,Scalar> >, DerType>::Type >
  operator*(const Real& other, const AutoDiffScalar<DerivativeType>& a)
  {
    return AutoDiffScalar<typename CwiseUnaryOp<bind1st_op<scalar_product_op<Real,Scalar> >, DerType>::Type >(
      a.value() * other,
      a.derivatives() * other);
  }

  inline AutoDiffScalar<DerivativeType>& operator*=(const Scalar& other)
  {
    *this = *this * other;
    return derived();
  }
};

template<typename DerivativeType>
struct auto_diff_special_op<DerivativeType, false>
{
  void operator*() const;
  void operator-() const;
  void operator+() const;
};

template<typename BinOp, typename A, typename B, typename RefType>
void make_coherent_expression(CwiseBinaryOp<BinOp,A,B> xpr, const RefType &ref)
{
  make_coherent(xpr.const_cast_derived().lhs(), ref);
  make_coherent(xpr.const_cast_derived().rhs(), ref);
}

template<typename UnaryOp, typename A, typename RefType>
void make_coherent_expression(const CwiseUnaryOp<UnaryOp,A> &xpr, const RefType &ref)
{
  make_coherent(xpr.nestedExpression().const_cast_derived(), ref);
}

// needed for compilation only
template<typename UnaryOp, typename A, typename RefType>
void make_coherent_expression(const CwiseNullaryOp<UnaryOp,A> &, const RefType &)
{}

template<typename A_Scalar, int A_Rows, int A_Cols, int A_Options, int A_MaxRows, int A_MaxCols, typename B>
struct make_coherent_impl<Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols>, B> {
  typedef Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols> A;
  static void run(A& a, B& b) {
    if((A_Rows==Dynamic || A_Cols==Dynamic) && (a.size()==0))
    {
      a.resize(b.size());
      a.setZero();
    }
    else if (B::SizeAtCompileTime==Dynamic && a.size()!=0 && b.size()==0)
    {
      make_coherent_expression(b,a);
    }
  }
};

template<typename A, typename B_Scalar, int B_Rows, int B_Cols, int B_Options, int B_MaxRows, int B_MaxCols>
struct make_coherent_impl<A, Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> > {
  typedef Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> B;
  static void run(A& a, B& b) {
    if((B_Rows==Dynamic || B_Cols==Dynamic) && (b.size()==0))
    {
      b.resize(a.size());
      b.setZero();
    }
    else if (A::SizeAtCompileTime==Dynamic && b.size()!=0 && a.size()==0)
    {
      make_coherent_expression(a,b);
    }
  }
};

template<typename A_Scalar, int A_Rows, int A_Cols, int A_Options, int A_MaxRows, int A_MaxCols,
         typename B_Scalar, int B_Rows, int B_Cols, int B_Options, int B_MaxRows, int B_MaxCols>
struct make_coherent_impl<Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols>,
                          Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> > {
  typedef Matrix<A_Scalar, A_Rows, A_Cols, A_Options, A_MaxRows, A_MaxCols> A;
  typedef Matrix<B_Scalar, B_Rows, B_Cols, B_Options, B_MaxRows, B_MaxCols> B;
  static void run(A& a, B& b) {
    if((A_Rows==Dynamic || A_Cols==Dynamic) && (a.size()==0))
    {
      a.resize(b.size());
      a.setZero();
    }
    else if((B_Rows==Dynamic || B_Cols==Dynamic) && (b.size()==0))
    {
      b.resize(a.size());
      b.setZero();
    }
  }
};

} // end namespace internal

template<typename DerType, typename BinOp>
struct ScalarBinaryOpTraits<AutoDiffScalar<DerType>,typename DerType::Scalar,BinOp>
{
  typedef AutoDiffScalar<DerType> ReturnType;
};

template<typename DerType, typename BinOp>
struct ScalarBinaryOpTraits<typename DerType::Scalar,AutoDiffScalar<DerType>, BinOp>
{
  typedef AutoDiffScalar<DerType> ReturnType;
};


// The following is an attempt to let Eigen's known about expression template, but that's more tricky!

// template<typename DerType, typename BinOp>
// struct ScalarBinaryOpTraits<AutoDiffScalar<DerType>,AutoDiffScalar<DerType>, BinOp>
// {
//   enum { Defined = 1 };
//   typedef AutoDiffScalar<typename DerType::PlainObject> ReturnType;
// };
//
// template<typename DerType1,typename DerType2, typename BinOp>
// struct ScalarBinaryOpTraits<AutoDiffScalar<DerType1>,AutoDiffScalar<DerType2>, BinOp>
// {
//   enum { Defined = 1 };//internal::is_same<typename DerType1::Scalar,typename DerType2::Scalar>::value };
//   typedef AutoDiffScalar<typename DerType1::PlainObject> ReturnType;
// };

#define EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(FUNC,CODE) \
  template<typename DerType> \
  inline const Eigen::AutoDiffScalar< \
  EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename Eigen::internal::remove_all<DerType>::type, typename Eigen::internal::traits<typename Eigen::internal::remove_all<DerType>::type>::Scalar, product) > \
  FUNC(const Eigen::AutoDiffScalar<DerType>& x) { \
    using namespace Eigen; \
    typedef typename Eigen::internal::traits<typename Eigen::internal::remove_all<DerType>::type>::Scalar Scalar; \
    EIGEN_UNUSED_VARIABLE(sizeof(Scalar)); \
    CODE; \
  }

template<typename DerType>
struct CleanedUpDerType {
  typedef AutoDiffScalar<typename Eigen::internal::remove_all<DerType>::type::PlainObject> type;
};

template<typename DerType>
inline const AutoDiffScalar<DerType>& conj(const AutoDiffScalar<DerType>& x)  { return x; }
template<typename DerType>
inline const AutoDiffScalar<DerType>& real(const AutoDiffScalar<DerType>& x)  { return x; }
template<typename DerType>
inline typename DerType::Scalar imag(const AutoDiffScalar<DerType>&)    { return 0.; }
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (min)(const AutoDiffScalar<DerType>& x, const T& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x <= y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (max)(const AutoDiffScalar<DerType>& x, const T& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x >= y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (min)(const T& x, const AutoDiffScalar<DerType>& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x < y ? ADS(x) : ADS(y));
}
template<typename DerType, typename T>
inline typename CleanedUpDerType<DerType>::type (max)(const T& x, const AutoDiffScalar<DerType>& y) {
  typedef typename CleanedUpDerType<DerType>::type ADS;
  return (x > y ? ADS(x) : ADS(y));
}
template<typename DerType>
inline typename CleanedUpDerType<DerType>::type (min)(const AutoDiffScalar<DerType>& x, const AutoDiffScalar<DerType>& y) {
  return (x.value() < y.value() ? x : y);
}
template<typename DerType>
inline typename CleanedUpDerType<DerType>::type (max)(const AutoDiffScalar<DerType>& x, const AutoDiffScalar<DerType>& y) {
  return (x.value() >= y.value() ? x : y);
}


EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(abs,
  using std::abs;
  return Eigen::MakeAutoDiffScalar(abs(x.value()), x.derivatives() * (x.value()<0 ? -1 : 1) );)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(abs2,
  using numext::abs2;
  return Eigen::MakeAutoDiffScalar(abs2(x.value()), x.derivatives() * (Scalar(2)*x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sqrt,
  using std::sqrt;
  Scalar sqrtx = sqrt(x.value());
  return Eigen::MakeAutoDiffScalar(sqrtx,x.derivatives() * (Scalar(0.5) / sqrtx));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(cos,
  using std::cos;
  using std::sin;
  return Eigen::MakeAutoDiffScalar(cos(x.value()), x.derivatives() * (-sin(x.value())));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sin,
  using std::sin;
  using std::cos;
  return Eigen::MakeAutoDiffScalar(sin(x.value()),x.derivatives() * cos(x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(exp,
  using std::exp;
  Scalar expx = exp(x.value());
  return Eigen::MakeAutoDiffScalar(expx,x.derivatives() * expx);)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(log,
  using std::log;
  return Eigen::MakeAutoDiffScalar(log(x.value()),x.derivatives() * (Scalar(1)/x.value()));)

template<typename DerType>
inline const Eigen::AutoDiffScalar<
EIGEN_EXPR_BINARYOP_SCALAR_RETURN_TYPE(typename internal::remove_all<DerType>::type,typename internal::traits<typename internal::remove_all<DerType>::type>::Scalar,product) >
pow(const Eigen::AutoDiffScalar<DerType> &x, const typename internal::traits<typename internal::remove_all<DerType>::type>::Scalar &y)
{
  using namespace Eigen;
  using std::pow;
  return Eigen::MakeAutoDiffScalar(pow(x.value(),y), x.derivatives() * (y * pow(x.value(),y-1)));
}


template<typename DerTypeA,typename DerTypeB>
inline const AutoDiffScalar<Matrix<typename internal::traits<typename internal::remove_all<DerTypeA>::type>::Scalar,Dynamic,1> >
atan2(const AutoDiffScalar<DerTypeA>& a, const AutoDiffScalar<DerTypeB>& b)
{
  using std::atan2;
  typedef typename internal::traits<typename internal::remove_all<DerTypeA>::type>::Scalar Scalar;
  typedef AutoDiffScalar<Matrix<Scalar,Dynamic,1> > PlainADS;
  PlainADS ret;
  ret.value() = atan2(a.value(), b.value());
  
  Scalar squared_hypot = a.value() * a.value() + b.value() * b.value();
  
  // if (squared_hypot==0) the derivation is undefined and the following results in a NaN:
  ret.derivatives() = (a.derivatives() * b.value() - a.value() * b.derivatives()) / squared_hypot;

  return ret;
}

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(tan,
  using std::tan;
  using std::cos;
  return Eigen::MakeAutoDiffScalar(tan(x.value()),x.derivatives() * (Scalar(1)/numext::abs2(cos(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(asin,
  using std::sqrt;
  using std::asin;
  return Eigen::MakeAutoDiffScalar(asin(x.value()),x.derivatives() * (Scalar(1)/sqrt(1-numext::abs2(x.value()))));)
  
EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(acos,
  using std::sqrt;
  using std::acos;
  return Eigen::MakeAutoDiffScalar(acos(x.value()),x.derivatives() * (Scalar(-1)/sqrt(1-numext::abs2(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(tanh,
  using std::cosh;
  using std::tanh;
  return Eigen::MakeAutoDiffScalar(tanh(x.value()),x.derivatives() * (Scalar(1)/numext::abs2(cosh(x.value()))));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(sinh,
  using std::sinh;
  using std::cosh;
  return Eigen::MakeAutoDiffScalar(sinh(x.value()),x.derivatives() * cosh(x.value()));)

EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY(cosh,
  using std::sinh;
  using std::cosh;
  return Eigen::MakeAutoDiffScalar(cosh(x.value()),x.derivatives() * sinh(x.value()));)

#undef EIGEN_AUTODIFF_DECLARE_GLOBAL_UNARY

template<typename DerType> struct NumTraits<AutoDiffScalar<DerType> >
  : NumTraits< typename NumTraits<typename internal::remove_all<DerType>::type::Scalar>::Real >
{
  typedef typename internal::remove_all<DerType>::type DerTypeCleaned;
  typedef AutoDiffScalar<Matrix<typename NumTraits<typename DerTypeCleaned::Scalar>::Real,DerTypeCleaned::RowsAtCompileTime,DerTypeCleaned::ColsAtCompileTime,
                                0, DerTypeCleaned::MaxRowsAtCompileTime, DerTypeCleaned::MaxColsAtCompileTime> > Real;
  typedef AutoDiffScalar<DerType> NonInteger;
  typedef AutoDiffScalar<DerType> Nested;
  typedef typename NumTraits<typename DerTypeCleaned::Scalar>::Literal Literal;
  enum{
    RequireInitialization = 1
  };
};

}

namespace std {

template <typename T>
class numeric_limits<Eigen::AutoDiffScalar<T> >
  : public numeric_limits<typename T::Scalar> {};

template <typename T>
class numeric_limits<Eigen::AutoDiffScalar<T&> >
  : public numeric_limits<typename T::Scalar> {};

}  // namespace std

#endif // EIGEN_AUTODIFF_SCALAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffVector.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_AUTODIFF_VECTOR_H
#define EIGEN_AUTODIFF_VECTOR_H

namespace Eigen {

/* \class AutoDiffScalar
  * \brief A scalar type replacement with automatic differentation capability
  *
  * \param DerType the vector type used to store/represent the derivatives (e.g. Vector3f)
  *
  * This class represents a scalar value while tracking its respective derivatives.
  *
  * It supports the following list of global math function:
  *  - std::abs, std::sqrt, std::pow, std::exp, std::log, std::sin, std::cos,
  *  - internal::abs, internal::sqrt, numext::pow, internal::exp, internal::log, internal::sin, internal::cos,
  *  - internal::conj, internal::real, internal::imag, numext::abs2.
  *
  * AutoDiffScalar can be used as the scalar type of an Eigen::Matrix object. However,
  * in that case, the expression template mechanism only occurs at the top Matrix level,
  * while derivatives are computed right away.
  *
  */
template<typename ValueType, typename JacobianType>
class AutoDiffVector
{
  public:
    //typedef typename internal::traits<ValueType>::Scalar Scalar;
    typedef typename internal::traits<ValueType>::Scalar BaseScalar;
    typedef AutoDiffScalar<Matrix<BaseScalar,JacobianType::RowsAtCompileTime,1> > ActiveScalar;
    typedef ActiveScalar Scalar;
    typedef AutoDiffScalar<typename JacobianType::ColXpr> CoeffType;
    typedef typename JacobianType::Index Index;

    inline AutoDiffVector() {}

    inline AutoDiffVector(const ValueType& values)
      : m_values(values)
    {
      m_jacobian.setZero();
    }


    CoeffType operator[] (Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType operator[] (Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    CoeffType operator() (Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType operator() (Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    CoeffType coeffRef(Index i) { return CoeffType(m_values[i], m_jacobian.col(i)); }
    const CoeffType coeffRef(Index i) const { return CoeffType(m_values[i], m_jacobian.col(i)); }

    Index size() const { return m_values.size(); }

    // FIXME here we could return an expression of the sum
    Scalar sum() const { /*std::cerr << "sum \n\n";*/ /*std::cerr << m_jacobian.rowwise().sum() << "\n\n";*/ return Scalar(m_values.sum(), m_jacobian.rowwise().sum()); }


    inline AutoDiffVector(const ValueType& values, const JacobianType& jac)
      : m_values(values), m_jacobian(jac)
    {}

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector(const AutoDiffVector<OtherValueType, OtherJacobianType>& other)
      : m_values(other.values()), m_jacobian(other.jacobian())
    {}

    inline AutoDiffVector(const AutoDiffVector& other)
      : m_values(other.values()), m_jacobian(other.jacobian())
    {}

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector& operator=(const AutoDiffVector<OtherValueType, OtherJacobianType>& other)
    {
      m_values = other.values();
      m_jacobian = other.jacobian();
      return *this;
    }

    inline AutoDiffVector& operator=(const AutoDiffVector& other)
    {
      m_values = other.values();
      m_jacobian = other.jacobian();
      return *this;
    }

    inline const ValueType& values() const { return m_values; }
    inline ValueType& values() { return m_values; }

    inline const JacobianType& jacobian() const { return m_jacobian; }
    inline JacobianType& jacobian() { return m_jacobian; }

    template<typename OtherValueType,typename OtherJacobianType>
    inline const AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,JacobianType,OtherJacobianType>::Type >
    operator+(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
    {
      return AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_sum_op<BaseScalar>,JacobianType,OtherJacobianType>::Type >(
        m_values + other.values(),
        m_jacobian + other.jacobian());
    }

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector&
    operator+=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      m_values += other.values();
      m_jacobian += other.jacobian();
      return *this;
    }

    template<typename OtherValueType,typename OtherJacobianType>
    inline const AutoDiffVector<
      typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,ValueType,OtherValueType>::Type,
      typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,JacobianType,OtherJacobianType>::Type >
    operator-(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
    {
      return AutoDiffVector<
        typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,ValueType,OtherValueType>::Type,
        typename MakeCwiseBinaryOp<internal::scalar_difference_op<Scalar>,JacobianType,OtherJacobianType>::Type >(
          m_values - other.values(),
          m_jacobian - other.jacobian());
    }

    template<typename OtherValueType, typename OtherJacobianType>
    inline AutoDiffVector&
    operator-=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      m_values -= other.values();
      m_jacobian -= other.jacobian();
      return *this;
    }

    inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, JacobianType>::Type >
    operator-() const
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_opposite_op<Scalar>, JacobianType>::Type >(
          -m_values,
          -m_jacobian);
    }

    inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type>
    operator*(const BaseScalar& other) const
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >(
          m_values * other,
          m_jacobian * other);
    }

    friend inline const AutoDiffVector<
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
      typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >
    operator*(const Scalar& other, const AutoDiffVector& v)
    {
      return AutoDiffVector<
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, ValueType>::Type,
        typename MakeCwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>::Type >(
          v.values() * other,
          v.jacobian() * other);
    }

//     template<typename OtherValueType,typename OtherJacobianType>
//     inline const AutoDiffVector<
//       CwiseBinaryOp<internal::scalar_multiple_op<Scalar>, ValueType, OtherValueType>
//       CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
//         CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>,
//         CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, OtherJacobianType> > >
//     operator*(const AutoDiffVector<OtherValueType,OtherJacobianType>& other) const
//     {
//       return AutoDiffVector<
//         CwiseBinaryOp<internal::scalar_multiple_op<Scalar>, ValueType, OtherValueType>
//         CwiseBinaryOp<internal::scalar_sum_op<Scalar>,
//           CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, JacobianType>,
//           CwiseUnaryOp<internal::scalar_multiple_op<Scalar>, OtherJacobianType> > >(
//             m_values.cwise() * other.values(),
//             (m_jacobian * other.values()) + (m_values * other.jacobian()));
//     }

    inline AutoDiffVector& operator*=(const Scalar& other)
    {
      m_values *= other;
      m_jacobian *= other;
      return *this;
    }

    template<typename OtherValueType,typename OtherJacobianType>
    inline AutoDiffVector& operator*=(const AutoDiffVector<OtherValueType,OtherJacobianType>& other)
    {
      *this = *this * other;
      return *this;
    }

  protected:
    ValueType m_values;
    JacobianType m_jacobian;

};

}

#endif // EIGEN_AUTODIFF_VECTOR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/BVH/BVAlgorithms.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BVALGORITHMS_H
#define EIGEN_BVALGORITHMS_H

namespace Eigen { 

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename BVH, typename Intersector>
bool intersect_helper(const BVH &tree, Intersector &intersector, typename BVH::Index root)
{
  typedef typename BVH::Index Index;
  typedef typename BVH::VolumeIterator VolIter;
  typedef typename BVH::ObjectIterator ObjIter;

  VolIter vBegin = VolIter(), vEnd = VolIter();
  ObjIter oBegin = ObjIter(), oEnd = ObjIter();

  std::vector<Index> todo(1, root);

  while(!todo.empty()) {
    tree.getChildren(todo.back(), vBegin, vEnd, oBegin, oEnd);
    todo.pop_back();

    for(; vBegin != vEnd; ++vBegin) //go through child volumes
      if(intersector.intersectVolume(tree.getVolume(*vBegin)))
        todo.push_back(*vBegin);

    for(; oBegin != oEnd; ++oBegin) //go through child objects
      if(intersector.intersectObject(*oBegin))
        return true; //intersector said to stop query
  }
  return false;
}
#endif //not EIGEN_PARSED_BY_DOXYGEN

template<typename Volume1, typename Object1, typename Object2, typename Intersector>
struct intersector_helper1
{
  intersector_helper1(const Object2 &inStored, Intersector &in) : stored(inStored), intersector(in) {}
  bool intersectVolume(const Volume1 &vol) { return intersector.intersectVolumeObject(vol, stored); }
  bool intersectObject(const Object1 &obj) { return intersector.intersectObjectObject(obj, stored); }
  Object2 stored;
  Intersector &intersector;
private:
  intersector_helper1& operator=(const intersector_helper1&);
};

template<typename Volume2, typename Object2, typename Object1, typename Intersector>
struct intersector_helper2
{
  intersector_helper2(const Object1 &inStored, Intersector &in) : stored(inStored), intersector(in) {}
  bool intersectVolume(const Volume2 &vol) { return intersector.intersectObjectVolume(stored, vol); }
  bool intersectObject(const Object2 &obj) { return intersector.intersectObjectObject(stored, obj); }
  Object1 stored;
  Intersector &intersector;
private:
  intersector_helper2& operator=(const intersector_helper2&);
};

} // end namespace internal

/**  Given a BVH, runs the query encapsulated by \a intersector.
  *  The Intersector type must provide the following members: \code
     bool intersectVolume(const BVH::Volume &volume) //returns true if volume intersects the query
     bool intersectObject(const BVH::Object &object) //returns true if the search should terminate immediately
  \endcode
  */
template<typename BVH, typename Intersector>
void BVIntersect(const BVH &tree, Intersector &intersector)
{
  internal::intersect_helper(tree, intersector, tree.getRootIndex());
}

/**  Given two BVH's, runs the query on their Cartesian product encapsulated by \a intersector.
  *  The Intersector type must provide the following members: \code
     bool intersectVolumeVolume(const BVH1::Volume &v1, const BVH2::Volume &v2) //returns true if product of volumes intersects the query
     bool intersectVolumeObject(const BVH1::Volume &v1, const BVH2::Object &o2) //returns true if the volume-object product intersects the query
     bool intersectObjectVolume(const BVH1::Object &o1, const BVH2::Volume &v2) //returns true if the volume-object product intersects the query
     bool intersectObjectObject(const BVH1::Object &o1, const BVH2::Object &o2) //returns true if the search should terminate immediately
  \endcode
  */
template<typename BVH1, typename BVH2, typename Intersector>
void BVIntersect(const BVH1 &tree1, const BVH2 &tree2, Intersector &intersector) //TODO: tandem descent when it makes sense
{
  typedef typename BVH1::Index Index1;
  typedef typename BVH2::Index Index2;
  typedef internal::intersector_helper1<typename BVH1::Volume, typename BVH1::Object, typename BVH2::Object, Intersector> Helper1;
  typedef internal::intersector_helper2<typename BVH2::Volume, typename BVH2::Object, typename BVH1::Object, Intersector> Helper2;
  typedef typename BVH1::VolumeIterator VolIter1;
  typedef typename BVH1::ObjectIterator ObjIter1;
  typedef typename BVH2::VolumeIterator VolIter2;
  typedef typename BVH2::ObjectIterator ObjIter2;

  VolIter1 vBegin1 = VolIter1(), vEnd1 = VolIter1();
  ObjIter1 oBegin1 = ObjIter1(), oEnd1 = ObjIter1();
  VolIter2 vBegin2 = VolIter2(), vEnd2 = VolIter2(), vCur2 = VolIter2();
  ObjIter2 oBegin2 = ObjIter2(), oEnd2 = ObjIter2(), oCur2 = ObjIter2();

  std::vector<std::pair<Index1, Index2> > todo(1, std::make_pair(tree1.getRootIndex(), tree2.getRootIndex()));

  while(!todo.empty()) {
    tree1.getChildren(todo.back().first, vBegin1, vEnd1, oBegin1, oEnd1);
    tree2.getChildren(todo.back().second, vBegin2, vEnd2, oBegin2, oEnd2);
    todo.pop_back();

    for(; vBegin1 != vEnd1; ++vBegin1) { //go through child volumes of first tree
      const typename BVH1::Volume &vol1 = tree1.getVolume(*vBegin1);
      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        if(intersector.intersectVolumeVolume(vol1, tree2.getVolume(*vCur2)))
          todo.push_back(std::make_pair(*vBegin1, *vCur2));
      }

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        Helper1 helper(*oCur2, intersector);
        if(internal::intersect_helper(tree1, helper, *vBegin1))
          return; //intersector said to stop query
      }
    }

    for(; oBegin1 != oEnd1; ++oBegin1) { //go through child objects of first tree
      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Helper2 helper(*oBegin1, intersector);
        if(internal::intersect_helper(tree2, helper, *vCur2))
          return; //intersector said to stop query
      }

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        if(intersector.intersectObjectObject(*oBegin1, *oCur2))
          return; //intersector said to stop query
      }
    }
  }
}

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN
template<typename BVH, typename Minimizer>
typename Minimizer::Scalar minimize_helper(const BVH &tree, Minimizer &minimizer, typename BVH::Index root, typename Minimizer::Scalar minimum)
{
  typedef typename Minimizer::Scalar Scalar;
  typedef typename BVH::Index Index;
  typedef std::pair<Scalar, Index> QueueElement; //first element is priority
  typedef typename BVH::VolumeIterator VolIter;
  typedef typename BVH::ObjectIterator ObjIter;

  VolIter vBegin = VolIter(), vEnd = VolIter();
  ObjIter oBegin = ObjIter(), oEnd = ObjIter();
  std::priority_queue<QueueElement, std::vector<QueueElement>, std::greater<QueueElement> > todo; //smallest is at the top

  todo.push(std::make_pair(Scalar(), root));

  while(!todo.empty()) {
    tree.getChildren(todo.top().second, vBegin, vEnd, oBegin, oEnd);
    todo.pop();

    for(; oBegin != oEnd; ++oBegin) //go through child objects
      minimum = (std::min)(minimum, minimizer.minimumOnObject(*oBegin));

    for(; vBegin != vEnd; ++vBegin) { //go through child volumes
      Scalar val = minimizer.minimumOnVolume(tree.getVolume(*vBegin));
      if(val < minimum)
        todo.push(std::make_pair(val, *vBegin));
    }
  }

  return minimum;
}
#endif //not EIGEN_PARSED_BY_DOXYGEN


template<typename Volume1, typename Object1, typename Object2, typename Minimizer>
struct minimizer_helper1
{
  typedef typename Minimizer::Scalar Scalar;
  minimizer_helper1(const Object2 &inStored, Minimizer &m) : stored(inStored), minimizer(m) {}
  Scalar minimumOnVolume(const Volume1 &vol) { return minimizer.minimumOnVolumeObject(vol, stored); }
  Scalar minimumOnObject(const Object1 &obj) { return minimizer.minimumOnObjectObject(obj, stored); }
  Object2 stored;
  Minimizer &minimizer;
private:
  minimizer_helper1& operator=(const minimizer_helper1&);
};

template<typename Volume2, typename Object2, typename Object1, typename Minimizer>
struct minimizer_helper2
{
  typedef typename Minimizer::Scalar Scalar;
  minimizer_helper2(const Object1 &inStored, Minimizer &m) : stored(inStored), minimizer(m) {}
  Scalar minimumOnVolume(const Volume2 &vol) { return minimizer.minimumOnObjectVolume(stored, vol); }
  Scalar minimumOnObject(const Object2 &obj) { return minimizer.minimumOnObjectObject(stored, obj); }
  Object1 stored;
  Minimizer &minimizer;
private:
  minimizer_helper2& operator=(const minimizer_helper2&);
};

} // end namespace internal

/**  Given a BVH, runs the query encapsulated by \a minimizer.
  *  \returns the minimum value.
  *  The Minimizer type must provide the following members: \code
     typedef Scalar //the numeric type of what is being minimized--not necessarily the Scalar type of the BVH (if it has one)
     Scalar minimumOnVolume(const BVH::Volume &volume)
     Scalar minimumOnObject(const BVH::Object &object)
  \endcode
  */
template<typename BVH, typename Minimizer>
typename Minimizer::Scalar BVMinimize(const BVH &tree, Minimizer &minimizer)
{
  return internal::minimize_helper(tree, minimizer, tree.getRootIndex(), (std::numeric_limits<typename Minimizer::Scalar>::max)());
}

/**  Given two BVH's, runs the query on their cartesian product encapsulated by \a minimizer.
  *  \returns the minimum value.
  *  The Minimizer type must provide the following members: \code
     typedef Scalar //the numeric type of what is being minimized--not necessarily the Scalar type of the BVH (if it has one)
     Scalar minimumOnVolumeVolume(const BVH1::Volume &v1, const BVH2::Volume &v2)
     Scalar minimumOnVolumeObject(const BVH1::Volume &v1, const BVH2::Object &o2)
     Scalar minimumOnObjectVolume(const BVH1::Object &o1, const BVH2::Volume &v2)
     Scalar minimumOnObjectObject(const BVH1::Object &o1, const BVH2::Object &o2)
  \endcode
  */
template<typename BVH1, typename BVH2, typename Minimizer>
typename Minimizer::Scalar BVMinimize(const BVH1 &tree1, const BVH2 &tree2, Minimizer &minimizer)
{
  typedef typename Minimizer::Scalar Scalar;
  typedef typename BVH1::Index Index1;
  typedef typename BVH2::Index Index2;
  typedef internal::minimizer_helper1<typename BVH1::Volume, typename BVH1::Object, typename BVH2::Object, Minimizer> Helper1;
  typedef internal::minimizer_helper2<typename BVH2::Volume, typename BVH2::Object, typename BVH1::Object, Minimizer> Helper2;
  typedef std::pair<Scalar, std::pair<Index1, Index2> > QueueElement; //first element is priority
  typedef typename BVH1::VolumeIterator VolIter1;
  typedef typename BVH1::ObjectIterator ObjIter1;
  typedef typename BVH2::VolumeIterator VolIter2;
  typedef typename BVH2::ObjectIterator ObjIter2;

  VolIter1 vBegin1 = VolIter1(), vEnd1 = VolIter1();
  ObjIter1 oBegin1 = ObjIter1(), oEnd1 = ObjIter1();
  VolIter2 vBegin2 = VolIter2(), vEnd2 = VolIter2(), vCur2 = VolIter2();
  ObjIter2 oBegin2 = ObjIter2(), oEnd2 = ObjIter2(), oCur2 = ObjIter2();
  std::priority_queue<QueueElement, std::vector<QueueElement>, std::greater<QueueElement> > todo; //smallest is at the top

  Scalar minimum = (std::numeric_limits<Scalar>::max)();
  todo.push(std::make_pair(Scalar(), std::make_pair(tree1.getRootIndex(), tree2.getRootIndex())));

  while(!todo.empty()) {
    tree1.getChildren(todo.top().second.first, vBegin1, vEnd1, oBegin1, oEnd1);
    tree2.getChildren(todo.top().second.second, vBegin2, vEnd2, oBegin2, oEnd2);
    todo.pop();

    for(; oBegin1 != oEnd1; ++oBegin1) { //go through child objects of first tree
      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        minimum = (std::min)(minimum, minimizer.minimumOnObjectObject(*oBegin1, *oCur2));
      }

      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Helper2 helper(*oBegin1, minimizer);
        minimum = (std::min)(minimum, internal::minimize_helper(tree2, helper, *vCur2, minimum));
      }
    }

    for(; vBegin1 != vEnd1; ++vBegin1) { //go through child volumes of first tree
      const typename BVH1::Volume &vol1 = tree1.getVolume(*vBegin1);

      for(oCur2 = oBegin2; oCur2 != oEnd2; ++oCur2) {//go through child objects of second tree
        Helper1 helper(*oCur2, minimizer);
        minimum = (std::min)(minimum, internal::minimize_helper(tree1, helper, *vBegin1, minimum));
      }

      for(vCur2 = vBegin2; vCur2 != vEnd2; ++vCur2) { //go through child volumes of second tree
        Scalar val = minimizer.minimumOnVolumeVolume(vol1, tree2.getVolume(*vCur2));
        if(val < minimum)
          todo.push(std::make_pair(val, std::make_pair(*vBegin1, *vCur2)));
      }
    }
  }
  return minimum;
}

} // end namespace Eigen

#endif // EIGEN_BVALGORITHMS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/BVH/KdBVH.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Ilya Baran <ibaran@mit.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef KDBVH_H_INCLUDED
#define KDBVH_H_INCLUDED

namespace Eigen { 

namespace internal {

//internal pair class for the BVH--used instead of std::pair because of alignment
template<typename Scalar, int Dim>
struct vector_int_pair
{
EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(Scalar, Dim)
  typedef Matrix<Scalar, Dim, 1> VectorType;

  vector_int_pair(const VectorType &v, int i) : first(v), second(i) {}

  VectorType first;
  int second;
};

//these templates help the tree initializer get the bounding boxes either from a provided
//iterator range or using bounding_box in a unified way
template<typename ObjectList, typename VolumeList, typename BoxIter>
struct get_boxes_helper {
  void operator()(const ObjectList &objects, BoxIter boxBegin, BoxIter boxEnd, VolumeList &outBoxes)
  {
    outBoxes.insert(outBoxes.end(), boxBegin, boxEnd);
    eigen_assert(outBoxes.size() == objects.size());
    EIGEN_ONLY_USED_FOR_DEBUG(objects);
  }
};

template<typename ObjectList, typename VolumeList>
struct get_boxes_helper<ObjectList, VolumeList, int> {
  void operator()(const ObjectList &objects, int, int, VolumeList &outBoxes)
  {
    outBoxes.reserve(objects.size());
    for(int i = 0; i < (int)objects.size(); ++i)
      outBoxes.push_back(bounding_box(objects[i]));
  }
};

} // end namespace internal


/** \class KdBVH
 *  \brief A simple bounding volume hierarchy based on AlignedBox
 *
 *  \param _Scalar The underlying scalar type of the bounding boxes
 *  \param _Dim The dimension of the space in which the hierarchy lives
 *  \param _Object The object type that lives in the hierarchy.  It must have value semantics.  Either bounding_box(_Object) must
 *                 be defined and return an AlignedBox<_Scalar, _Dim> or bounding boxes must be provided to the tree initializer.
 *
 *  This class provides a simple (as opposed to optimized) implementation of a bounding volume hierarchy analogous to a Kd-tree.
 *  Given a sequence of objects, it computes their bounding boxes, constructs a Kd-tree of their centers
 *  and builds a BVH with the structure of that Kd-tree.  When the elements of the tree are too expensive to be copied around,
 *  it is useful for _Object to be a pointer.
 */
template<typename _Scalar, int _Dim, typename _Object> class KdBVH
{
public:
  enum { Dim = _Dim };
  typedef _Object Object;
  typedef std::vector<Object, aligned_allocator<Object> > ObjectList;
  typedef _Scalar Scalar;
  typedef AlignedBox<Scalar, Dim> Volume;
  typedef std::vector<Volume, aligned_allocator<Volume> > VolumeList;
  typedef int Index;
  typedef const int *VolumeIterator; //the iterators are just pointers into the tree's vectors
  typedef const Object *ObjectIterator;

  KdBVH() {}

  /** Given an iterator range over \a Object references, constructs the BVH.  Requires that bounding_box(Object) return a Volume. */
  template<typename Iter> KdBVH(Iter begin, Iter end) { init(begin, end, 0, 0); } //int is recognized by init as not being an iterator type

  /** Given an iterator range over \a Object references and an iterator range over their bounding boxes, constructs the BVH */
  template<typename OIter, typename BIter> KdBVH(OIter begin, OIter end, BIter boxBegin, BIter boxEnd) { init(begin, end, boxBegin, boxEnd); }

  /** Given an iterator range over \a Object references, constructs the BVH, overwriting whatever is in there currently.
    * Requires that bounding_box(Object) return a Volume. */
  template<typename Iter> void init(Iter begin, Iter end) { init(begin, end, 0, 0); }

  /** Given an iterator range over \a Object references and an iterator range over their bounding boxes,
    * constructs the BVH, overwriting whatever is in there currently. */
  template<typename OIter, typename BIter> void init(OIter begin, OIter end, BIter boxBegin, BIter boxEnd)
  {
    objects.clear();
    boxes.clear();
    children.clear();

    objects.insert(objects.end(), begin, end);
    int n = static_cast<int>(objects.size());

    if(n < 2)
      return; //if we have at most one object, we don't need any internal nodes

    VolumeList objBoxes;
    VIPairList objCenters;

    //compute the bounding boxes depending on BIter type
    internal::get_boxes_helper<ObjectList, VolumeList, BIter>()(objects, boxBegin, boxEnd, objBoxes);

    objCenters.reserve(n);
    boxes.reserve(n - 1);
    children.reserve(2 * n - 2);

    for(int i = 0; i < n; ++i)
      objCenters.push_back(VIPair(objBoxes[i].center(), i));

    build(objCenters, 0, n, objBoxes, 0); //the recursive part of the algorithm

    ObjectList tmp(n);
    tmp.swap(objects);
    for(int i = 0; i < n; ++i)
      objects[i] = tmp[objCenters[i].second];
  }

  /** \returns the index of the root of the hierarchy */
  inline Index getRootIndex() const { return (int)boxes.size() - 1; }

  /** Given an \a index of a node, on exit, \a outVBegin and \a outVEnd range over the indices of the volume children of the node
    * and \a outOBegin and \a outOEnd range over the object children of the node */
  EIGEN_STRONG_INLINE void getChildren(Index index, VolumeIterator &outVBegin, VolumeIterator &outVEnd,
                                       ObjectIterator &outOBegin, ObjectIterator &outOEnd) const
  { //inlining this function should open lots of optimization opportunities to the compiler
    if(index < 0) {
      outVBegin = outVEnd;
      if(!objects.empty())
        outOBegin = &(objects[0]);
      outOEnd = outOBegin + objects.size(); //output all objects--necessary when the tree has only one object
      return;
    }

    int numBoxes = static_cast<int>(boxes.size());

    int idx = index * 2;
    if(children[idx + 1] < numBoxes) { //second index is always bigger
      outVBegin = &(children[idx]);
      outVEnd = outVBegin + 2;
      outOBegin = outOEnd;
    }
    else if(children[idx] >= numBoxes) { //if both children are objects
      outVBegin = outVEnd;
      outOBegin = &(objects[children[idx] - numBoxes]);
      outOEnd = outOBegin + 2;
    } else { //if the first child is a volume and the second is an object
      outVBegin = &(children[idx]);
      outVEnd = outVBegin + 1;
      outOBegin = &(objects[children[idx + 1] - numBoxes]);
      outOEnd = outOBegin + 1;
    }
  }

  /** \returns the bounding box of the node at \a index */
  inline const Volume &getVolume(Index index) const
  {
    return boxes[index];
  }

private:
  typedef internal::vector_int_pair<Scalar, Dim> VIPair;
  typedef std::vector<VIPair, aligned_allocator<VIPair> > VIPairList;
  typedef Matrix<Scalar, Dim, 1> VectorType;
  struct VectorComparator //compares vectors, or more specifically, VIPairs along a particular dimension
  {
    VectorComparator(int inDim) : dim(inDim) {}
    inline bool operator()(const VIPair &v1, const VIPair &v2) const { return v1.first[dim] < v2.first[dim]; }
    int dim;
  };

  //Build the part of the tree between objects[from] and objects[to] (not including objects[to]).
  //This routine partitions the objCenters in [from, to) along the dimension dim, recursively constructs
  //the two halves, and adds their parent node.  TODO: a cache-friendlier layout
  void build(VIPairList &objCenters, int from, int to, const VolumeList &objBoxes, int dim)
  {
    eigen_assert(to - from > 1);
    if(to - from == 2) {
      boxes.push_back(objBoxes[objCenters[from].second].merged(objBoxes[objCenters[from + 1].second]));
      children.push_back(from + (int)objects.size() - 1); //there are objects.size() - 1 tree nodes
      children.push_back(from + (int)objects.size());
    }
    else if(to - from == 3) {
      int mid = from + 2;
      std::nth_element(objCenters.begin() + from, objCenters.begin() + mid,
                        objCenters.begin() + to, VectorComparator(dim)); //partition
      build(objCenters, from, mid, objBoxes, (dim + 1) % Dim);
      int idx1 = (int)boxes.size() - 1;
      boxes.push_back(boxes[idx1].merged(objBoxes[objCenters[mid].second]));
      children.push_back(idx1);
      children.push_back(mid + (int)objects.size() - 1);
    }
    else {
      int mid = from + (to - from) / 2;
      nth_element(objCenters.begin() + from, objCenters.begin() + mid,
                  objCenters.begin() + to, VectorComparator(dim)); //partition
      build(objCenters, from, mid, objBoxes, (dim + 1) % Dim);
      int idx1 = (int)boxes.size() - 1;
      build(objCenters, mid, to, objBoxes, (dim + 1) % Dim);
      int idx2 = (int)boxes.size() - 1;
      boxes.push_back(boxes[idx1].merged(boxes[idx2]));
      children.push_back(idx1);
      children.push_back(idx2);
    }
  }

  std::vector<int> children; //children of x are children[2x] and children[2x+1], indices bigger than boxes.size() index into objects.
  VolumeList boxes;
  ObjectList objects;
};

} // end namespace Eigen

#endif //KDBVH_H_INCLUDED


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Eigenvalues/ArpackSelfAdjointEigenSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 David Harmon <dharmon@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ARPACKGENERALIZEDSELFADJOINTEIGENSOLVER_H
#define EIGEN_ARPACKGENERALIZEDSELFADJOINTEIGENSOLVER_H

#include "../../../../Eigen/Dense"

namespace Eigen { 

namespace internal {
  template<typename Scalar, typename RealScalar> struct arpack_wrapper;
  template<typename MatrixSolver, typename MatrixType, typename Scalar, bool BisSPD> struct OP;
}



template<typename MatrixType, typename MatrixSolver=SimplicialLLT<MatrixType>, bool BisSPD=false>
class ArpackGeneralizedSelfAdjointEigenSolver
{
public:
  //typedef typename MatrixSolver::MatrixType MatrixType;

  /** \brief Scalar type for matrices of type \p MatrixType. */
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::Index Index;

  /** \brief Real scalar type for \p MatrixType.
   *
   * This is just \c Scalar if #Scalar is real (e.g., \c float or
   * \c Scalar), and the type of the real part of \c Scalar if #Scalar is
   * complex.
   */
  typedef typename NumTraits<Scalar>::Real RealScalar;

  /** \brief Type for vector of eigenvalues as returned by eigenvalues().
   *
   * This is a column vector with entries of type #RealScalar.
   * The length of the vector is the size of \p nbrEigenvalues.
   */
  typedef typename internal::plain_col_type<MatrixType, RealScalar>::type RealVectorType;

  /** \brief Default constructor.
   *
   * The default constructor is for cases in which the user intends to
   * perform decompositions via compute().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver()
   : m_eivec(),
     m_eivalues(),
     m_isInitialized(false),
     m_eigenvectorsOk(false),
     m_nbrConverged(0),
     m_nbrIterations(0)
  { }

  /** \brief Constructor; computes generalized eigenvalues of given matrix with respect to another matrix.
   *
   * \param[in] A Self-adjoint matrix whose eigenvalues / eigenvectors will
   *    computed. By default, the upper triangular part is used, but can be changed
   *    through the template parameter.
   * \param[in] B Self-adjoint matrix for the generalized eigenvalue problem.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * This constructor calls compute(const MatrixType&, const MatrixType&, Index, string, int, RealScalar)
   * to compute the eigenvalues of the matrix \p A with respect to \p B. The eigenvectors are computed if
   * \p options equals #ComputeEigenvectors.
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver(const MatrixType& A, const MatrixType& B,
                                          Index nbrEigenvalues, std::string eigs_sigma="LM",
                               int options=ComputeEigenvectors, RealScalar tol=0.0)
    : m_eivec(),
      m_eivalues(),
      m_isInitialized(false),
      m_eigenvectorsOk(false),
      m_nbrConverged(0),
      m_nbrIterations(0)
  {
    compute(A, B, nbrEigenvalues, eigs_sigma, options, tol);
  }

  /** \brief Constructor; computes eigenvalues of given matrix.
   *
   * \param[in] A Self-adjoint matrix whose eigenvalues / eigenvectors will
   *    computed. By default, the upper triangular part is used, but can be changed
   *    through the template parameter.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * This constructor calls compute(const MatrixType&, Index, string, int, RealScalar)
   * to compute the eigenvalues of the matrix \p A. The eigenvectors are computed if
   * \p options equals #ComputeEigenvectors.
   *
   */

  ArpackGeneralizedSelfAdjointEigenSolver(const MatrixType& A,
                                          Index nbrEigenvalues, std::string eigs_sigma="LM",
                               int options=ComputeEigenvectors, RealScalar tol=0.0)
    : m_eivec(),
      m_eivalues(),
      m_isInitialized(false),
      m_eigenvectorsOk(false),
      m_nbrConverged(0),
      m_nbrIterations(0)
  {
    compute(A, nbrEigenvalues, eigs_sigma, options, tol);
  }


  /** \brief Computes generalized eigenvalues / eigenvectors of given matrix using the external ARPACK library.
   *
   * \param[in]  A  Selfadjoint matrix whose eigendecomposition is to be computed.
   * \param[in]  B  Selfadjoint matrix for generalized eigenvalues.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * \returns    Reference to \c *this
   *
   * This function computes the generalized eigenvalues of \p A with respect to \p B using ARPACK.  The eigenvalues()
   * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
   * then the eigenvectors are also computed and can be retrieved by
   * calling eigenvectors().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver& compute(const MatrixType& A, const MatrixType& B,
                                                   Index nbrEigenvalues, std::string eigs_sigma="LM",
                                        int options=ComputeEigenvectors, RealScalar tol=0.0);
  
  /** \brief Computes eigenvalues / eigenvectors of given matrix using the external ARPACK library.
   *
   * \param[in]  A  Selfadjoint matrix whose eigendecomposition is to be computed.
   * \param[in] nbrEigenvalues The number of eigenvalues / eigenvectors to compute.
   *    Must be less than the size of the input matrix, or an error is returned.
   * \param[in] eigs_sigma String containing either "LM", "SM", "LA", or "SA", with
   *    respective meanings to find the largest magnitude , smallest magnitude,
   *    largest algebraic, or smallest algebraic eigenvalues. Alternatively, this
   *    value can contain floating point value in string form, in which case the
   *    eigenvalues closest to this value will be found.
   * \param[in]  options Can be #ComputeEigenvectors (default) or #EigenvaluesOnly.
   * \param[in] tol What tolerance to find the eigenvalues to. Default is 0, which
   *    means machine precision.
   *
   * \returns    Reference to \c *this
   *
   * This function computes the eigenvalues of \p A using ARPACK.  The eigenvalues()
   * function can be used to retrieve them.  If \p options equals #ComputeEigenvectors,
   * then the eigenvectors are also computed and can be retrieved by
   * calling eigenvectors().
   *
   */
  ArpackGeneralizedSelfAdjointEigenSolver& compute(const MatrixType& A,
                                                   Index nbrEigenvalues, std::string eigs_sigma="LM",
                                        int options=ComputeEigenvectors, RealScalar tol=0.0);


  /** \brief Returns the eigenvectors of given matrix.
   *
   * \returns  A const reference to the matrix whose columns are the eigenvectors.
   *
   * \pre The eigenvectors have been computed before.
   *
   * Column \f$ k \f$ of the returned matrix is an eigenvector corresponding
   * to eigenvalue number \f$ k \f$ as returned by eigenvalues().  The
   * eigenvectors are normalized to have (Euclidean) norm equal to one. If
   * this object was used to solve the eigenproblem for the selfadjoint
   * matrix \f$ A \f$, then the matrix returned by this function is the
   * matrix \f$ V \f$ in the eigendecomposition \f$ A V = D V \f$.
   * For the generalized eigenproblem, the matrix returned is the solution \f$ A V = D B V \f$
   *
   * Example: \include SelfAdjointEigenSolver_eigenvectors.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_eigenvectors.out
   *
   * \sa eigenvalues()
   */
  const Matrix<Scalar, Dynamic, Dynamic>& eigenvectors() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec;
  }

  /** \brief Returns the eigenvalues of given matrix.
   *
   * \returns A const reference to the column vector containing the eigenvalues.
   *
   * \pre The eigenvalues have been computed before.
   *
   * The eigenvalues are repeated according to their algebraic multiplicity,
   * so there are as many eigenvalues as rows in the matrix. The eigenvalues
   * are sorted in increasing order.
   *
   * Example: \include SelfAdjointEigenSolver_eigenvalues.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_eigenvalues.out
   *
   * \sa eigenvectors(), MatrixBase::eigenvalues()
   */
  const Matrix<Scalar, Dynamic, 1>& eigenvalues() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    return m_eivalues;
  }

  /** \brief Computes the positive-definite square root of the matrix.
   *
   * \returns the positive-definite square root of the matrix
   *
   * \pre The eigenvalues and eigenvectors of a positive-definite matrix
   * have been computed before.
   *
   * The square root of a positive-definite matrix \f$ A \f$ is the
   * positive-definite matrix whose square equals \f$ A \f$. This function
   * uses the eigendecomposition \f$ A = V D V^{-1} \f$ to compute the
   * square root as \f$ A^{1/2} = V D^{1/2} V^{-1} \f$.
   *
   * Example: \include SelfAdjointEigenSolver_operatorSqrt.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_operatorSqrt.out
   *
   * \sa operatorInverseSqrt(),
   *     \ref MatrixFunctions_Module "MatrixFunctions Module"
   */
  Matrix<Scalar, Dynamic, Dynamic> operatorSqrt() const
  {
    eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec * m_eivalues.cwiseSqrt().asDiagonal() * m_eivec.adjoint();
  }

  /** \brief Computes the inverse square root of the matrix.
   *
   * \returns the inverse positive-definite square root of the matrix
   *
   * \pre The eigenvalues and eigenvectors of a positive-definite matrix
   * have been computed before.
   *
   * This function uses the eigendecomposition \f$ A = V D V^{-1} \f$ to
   * compute the inverse square root as \f$ V D^{-1/2} V^{-1} \f$. This is
   * cheaper than first computing the square root with operatorSqrt() and
   * then its inverse with MatrixBase::inverse().
   *
   * Example: \include SelfAdjointEigenSolver_operatorInverseSqrt.cpp
   * Output: \verbinclude SelfAdjointEigenSolver_operatorInverseSqrt.out
   *
   * \sa operatorSqrt(), MatrixBase::inverse(),
   *     \ref MatrixFunctions_Module "MatrixFunctions Module"
   */
  Matrix<Scalar, Dynamic, Dynamic> operatorInverseSqrt() const
  {
    eigen_assert(m_isInitialized && "SelfAdjointEigenSolver is not initialized.");
    eigen_assert(m_eigenvectorsOk && "The eigenvectors have not been computed together with the eigenvalues.");
    return m_eivec * m_eivalues.cwiseInverse().cwiseSqrt().asDiagonal() * m_eivec.adjoint();
  }

  /** \brief Reports whether previous computation was successful.
   *
   * \returns \c Success if computation was successful, \c NoConvergence otherwise.
   */
  ComputationInfo info() const
  {
    eigen_assert(m_isInitialized && "ArpackGeneralizedSelfAdjointEigenSolver is not initialized.");
    return m_info;
  }

  size_t getNbrConvergedEigenValues() const
  { return m_nbrConverged; }

  size_t getNbrIterations() const
  { return m_nbrIterations; }

protected:
  Matrix<Scalar, Dynamic, Dynamic> m_eivec;
  Matrix<Scalar, Dynamic, 1> m_eivalues;
  ComputationInfo m_info;
  bool m_isInitialized;
  bool m_eigenvectorsOk;

  size_t m_nbrConverged;
  size_t m_nbrIterations;
};





template<typename MatrixType, typename MatrixSolver, bool BisSPD>
ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>&
    ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>
::compute(const MatrixType& A, Index nbrEigenvalues,
          std::string eigs_sigma, int options, RealScalar tol)
{
    MatrixType B(0,0);
    compute(A, B, nbrEigenvalues, eigs_sigma, options, tol);
    
    return *this;
}


template<typename MatrixType, typename MatrixSolver, bool BisSPD>
ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>&
    ArpackGeneralizedSelfAdjointEigenSolver<MatrixType, MatrixSolver, BisSPD>
::compute(const MatrixType& A, const MatrixType& B, Index nbrEigenvalues,
          std::string eigs_sigma, int options, RealScalar tol)
{
  eigen_assert(A.cols() == A.rows());
  eigen_assert(B.cols() == B.rows());
  eigen_assert(B.rows() == 0 || A.cols() == B.rows());
  eigen_assert((options &~ (EigVecMask | GenEigMask)) == 0
            && (options & EigVecMask) != EigVecMask
            && "invalid option parameter");

  bool isBempty = (B.rows() == 0) || (B.cols() == 0);

  // For clarity, all parameters match their ARPACK name
  //
  // Always 0 on the first call
  //
  int ido = 0;

  int n = (int)A.cols();

  // User options: "LA", "SA", "SM", "LM", "BE"
  //
  char whch[3] = "LM";
    
  // Specifies the shift if iparam[6] = { 3, 4, 5 }, not used if iparam[6] = { 1, 2 }
  //
  RealScalar sigma = 0.0;

  if (eigs_sigma.length() >= 2 && isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1]))
  {
      eigs_sigma[0] = toupper(eigs_sigma[0]);
      eigs_sigma[1] = toupper(eigs_sigma[1]);

      // In the following special case we're going to invert the problem, since solving
      // for larger magnitude is much much faster
      // i.e., if 'SM' is specified, we're going to really use 'LM', the default
      //
      if (eigs_sigma.substr(0,2) != "SM")
      {
          whch[0] = eigs_sigma[0];
          whch[1] = eigs_sigma[1];
      }
  }
  else
  {
      eigen_assert(false && "Specifying clustered eigenvalues is not yet supported!");

      // If it's not scalar values, then the user may be explicitly
      // specifying the sigma value to cluster the evs around
      //
      sigma = atof(eigs_sigma.c_str());

      // If atof fails, it returns 0.0, which is a fine default
      //
  }

  // "I" means normal eigenvalue problem, "G" means generalized
  //
  char bmat[2] = "I";
  if (eigs_sigma.substr(0,2) == "SM" || !(isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1])) || (!isBempty && !BisSPD))
      bmat[0] = 'G';

  // Now we determine the mode to use
  //
  int mode = (bmat[0] == 'G') + 1;
  if (eigs_sigma.substr(0,2) == "SM" || !(isalpha(eigs_sigma[0]) && isalpha(eigs_sigma[1])))
  {
      // We're going to use shift-and-invert mode, and basically find
      // the largest eigenvalues of the inverse operator
      //
      mode = 3;
  }

  // The user-specified number of eigenvalues/vectors to compute
  //
  int nev = (int)nbrEigenvalues;

  // Allocate space for ARPACK to store the residual
  //
  Scalar *resid = new Scalar[n];

  // Number of Lanczos vectors, must satisfy nev < ncv <= n
  // Note that this indicates that nev != n, and we cannot compute
  // all eigenvalues of a mtrix
  //
  int ncv = std::min(std::max(2*nev, 20), n);

  // The working n x ncv matrix, also store the final eigenvectors (if computed)
  //
  Scalar *v = new Scalar[n*ncv];
  int ldv = n;

  // Working space
  //
  Scalar *workd = new Scalar[3*n];
  int lworkl = ncv*ncv+8*ncv; // Must be at least this length
  Scalar *workl = new Scalar[lworkl];

  int *iparam= new int[11];
  iparam[0] = 1; // 1 means we let ARPACK perform the shifts, 0 means we'd have to do it
  iparam[2] = std::max(300, (int)std::ceil(2*n/std::max(ncv,1)));
  iparam[6] = mode; // The mode, 1 is standard ev problem, 2 for generalized ev, 3 for shift-and-invert

  // Used during reverse communicate to notify where arrays start
  //
  int *ipntr = new int[11]; 

  // Error codes are returned in here, initial value of 0 indicates a random initial
  // residual vector is used, any other values means resid contains the initial residual
  // vector, possibly from a previous run
  //
  int info = 0;

  Scalar scale = 1.0;
  //if (!isBempty)
  //{
  //Scalar scale = B.norm() / std::sqrt(n);
  //scale = std::pow(2, std::floor(std::log(scale+1)));
  ////M /= scale;
  //for (size_t i=0; i<(size_t)B.outerSize(); i++)
  //    for (typename MatrixType::InnerIterator it(B, i); it; ++it)
  //        it.valueRef() /= scale;
  //}

  MatrixSolver OP;
  if (mode == 1 || mode == 2)
  {
      if (!isBempty)
          OP.compute(B);
  }
  else if (mode == 3)
  {
      if (sigma == 0.0)
      {
          OP.compute(A);
      }
      else
      {
          // Note: We will never enter here because sigma must be 0.0
          //
          if (isBempty)
          {
            MatrixType AminusSigmaB(A);
            for (Index i=0; i<A.rows(); ++i)
                AminusSigmaB.coeffRef(i,i) -= sigma;
            
            OP.compute(AminusSigmaB);
          }
          else
          {
              MatrixType AminusSigmaB = A - sigma * B;
              OP.compute(AminusSigmaB);
          }
      }
  }
 
  if (!(mode == 1 && isBempty) && !(mode == 2 && isBempty) && OP.info() != Success)
      std::cout << "Error factoring matrix" << std::endl;

  do
  {
    internal::arpack_wrapper<Scalar, RealScalar>::saupd(&ido, bmat, &n, whch, &nev, &tol, resid, 
                                                        &ncv, v, &ldv, iparam, ipntr, workd, workl,
                                                        &lworkl, &info);

    if (ido == -1 || ido == 1)
    {
      Scalar *in  = workd + ipntr[0] - 1;
      Scalar *out = workd + ipntr[1] - 1;

      if (ido == 1 && mode != 2)
      {
          Scalar *out2 = workd + ipntr[2] - 1;
          if (isBempty || mode == 1)
            Matrix<Scalar, Dynamic, 1>::Map(out2, n) = Matrix<Scalar, Dynamic, 1>::Map(in, n);
          else
            Matrix<Scalar, Dynamic, 1>::Map(out2, n) = B * Matrix<Scalar, Dynamic, 1>::Map(in, n);
          
          in = workd + ipntr[2] - 1;
      }

      if (mode == 1)
      {
        if (isBempty)
        {
          // OP = A
          //
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = A * Matrix<Scalar, Dynamic, 1>::Map(in, n);
        }
        else
        {
          // OP = L^{-1}AL^{-T}
          //
          internal::OP<MatrixSolver, MatrixType, Scalar, BisSPD>::applyOP(OP, A, n, in, out);
        }
      }
      else if (mode == 2)
      {
        if (ido == 1)
          Matrix<Scalar, Dynamic, 1>::Map(in, n)  = A * Matrix<Scalar, Dynamic, 1>::Map(in, n);
        
        // OP = B^{-1} A
        //
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
      }
      else if (mode == 3)
      {
        // OP = (A-\sigmaB)B (\sigma could be 0, and B could be I)
        // The B * in is already computed and stored at in if ido == 1
        //
        if (ido == 1 || isBempty)
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
        else
          Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.solve(B * Matrix<Scalar, Dynamic, 1>::Map(in, n));
      }
    }
    else if (ido == 2)
    {
      Scalar *in  = workd + ipntr[0] - 1;
      Scalar *out = workd + ipntr[1] - 1;

      if (isBempty || mode == 1)
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = Matrix<Scalar, Dynamic, 1>::Map(in, n);
      else
        Matrix<Scalar, Dynamic, 1>::Map(out, n) = B * Matrix<Scalar, Dynamic, 1>::Map(in, n);
    }
  } while (ido != 99);

  if (info == 1)
    m_info = NoConvergence;
  else if (info == 3)
    m_info = NumericalIssue;
  else if (info < 0)
    m_info = InvalidInput;
  else if (info != 0)
    eigen_assert(false && "Unknown ARPACK return value!");
  else
  {
    // Do we compute eigenvectors or not?
    //
    int rvec = (options & ComputeEigenvectors) == ComputeEigenvectors;

    // "A" means "All", use "S" to choose specific eigenvalues (not yet supported in ARPACK))
    //
    char howmny[2] = "A"; 

    // if howmny == "S", specifies the eigenvalues to compute (not implemented in ARPACK)
    //
    int *select = new int[ncv];

    // Final eigenvalues
    //
    m_eivalues.resize(nev, 1);

    internal::arpack_wrapper<Scalar, RealScalar>::seupd(&rvec, howmny, select, m_eivalues.data(), v, &ldv,
                                                        &sigma, bmat, &n, whch, &nev, &tol, resid, &ncv,
                                                        v, &ldv, iparam, ipntr, workd, workl, &lworkl, &info);

    if (info == -14)
      m_info = NoConvergence;
    else if (info != 0)
      m_info = InvalidInput;
    else
    {
      if (rvec)
      {
        m_eivec.resize(A.rows(), nev);
        for (int i=0; i<nev; i++)
          for (int j=0; j<n; j++)
            m_eivec(j,i) = v[i*n+j] / scale;
      
        if (mode == 1 && !isBempty && BisSPD)
          internal::OP<MatrixSolver, MatrixType, Scalar, BisSPD>::project(OP, n, nev, m_eivec.data());

        m_eigenvectorsOk = true;
      }

      m_nbrIterations = iparam[2];
      m_nbrConverged  = iparam[4];

      m_info = Success;
    }

    delete[] select;
  }

  delete[] v;
  delete[] iparam;
  delete[] ipntr;
  delete[] workd;
  delete[] workl;
  delete[] resid;

  m_isInitialized = true;

  return *this;
}


// Single precision
//
extern "C" void ssaupd_(int *ido, char *bmat, int *n, char *which,
    int *nev, float *tol, float *resid, int *ncv,
    float *v, int *ldv, int *iparam, int *ipntr,
    float *workd, float *workl, int *lworkl,
    int *info);

extern "C" void sseupd_(int *rvec, char *All, int *select, float *d,
    float *z, int *ldz, float *sigma, 
    char *bmat, int *n, char *which, int *nev,
    float *tol, float *resid, int *ncv, float *v,
    int *ldv, int *iparam, int *ipntr, float *workd,
    float *workl, int *lworkl, int *ierr);

// Double precision
//
extern "C" void dsaupd_(int *ido, char *bmat, int *n, char *which,
    int *nev, double *tol, double *resid, int *ncv,
    double *v, int *ldv, int *iparam, int *ipntr,
    double *workd, double *workl, int *lworkl,
    int *info);

extern "C" void dseupd_(int *rvec, char *All, int *select, double *d,
    double *z, int *ldz, double *sigma, 
    char *bmat, int *n, char *which, int *nev,
    double *tol, double *resid, int *ncv, double *v,
    int *ldv, int *iparam, int *ipntr, double *workd,
    double *workl, int *lworkl, int *ierr);


namespace internal {

template<typename Scalar, typename RealScalar> struct arpack_wrapper
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, RealScalar *tol, Scalar *resid, int *ncv,
      Scalar *v, int *ldv, int *iparam, int *ipntr,
      Scalar *workd, Scalar *workl, int *lworkl, int *info)
  { 
    EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  }

  static inline void seupd(int *rvec, char *All, int *select, Scalar *d,
      Scalar *z, int *ldz, RealScalar *sigma,
      char *bmat, int *n, char *which, int *nev,
      RealScalar *tol, Scalar *resid, int *ncv, Scalar *v,
      int *ldv, int *iparam, int *ipntr, Scalar *workd,
      Scalar *workl, int *lworkl, int *ierr)
  {
    EIGEN_STATIC_ASSERT(!NumTraits<Scalar>::IsComplex, NUMERIC_TYPE_MUST_BE_REAL)
  }
};

template <> struct arpack_wrapper<float, float>
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, float *tol, float *resid, int *ncv,
      float *v, int *ldv, int *iparam, int *ipntr,
      float *workd, float *workl, int *lworkl, int *info)
  {
    ssaupd_(ido, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr, workd, workl, lworkl, info);
  }

  static inline void seupd(int *rvec, char *All, int *select, float *d,
      float *z, int *ldz, float *sigma,
      char *bmat, int *n, char *which, int *nev,
      float *tol, float *resid, int *ncv, float *v,
      int *ldv, int *iparam, int *ipntr, float *workd,
      float *workl, int *lworkl, int *ierr)
  {
    sseupd_(rvec, All, select, d, z, ldz, sigma, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr,
        workd, workl, lworkl, ierr);
  }
};

template <> struct arpack_wrapper<double, double>
{
  static inline void saupd(int *ido, char *bmat, int *n, char *which,
      int *nev, double *tol, double *resid, int *ncv,
      double *v, int *ldv, int *iparam, int *ipntr,
      double *workd, double *workl, int *lworkl, int *info)
  {
    dsaupd_(ido, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr, workd, workl, lworkl, info);
  }

  static inline void seupd(int *rvec, char *All, int *select, double *d,
      double *z, int *ldz, double *sigma,
      char *bmat, int *n, char *which, int *nev,
      double *tol, double *resid, int *ncv, double *v,
      int *ldv, int *iparam, int *ipntr, double *workd,
      double *workl, int *lworkl, int *ierr)
  {
    dseupd_(rvec, All, select, d, v, ldv, sigma, bmat, n, which, nev, tol, resid, ncv, v, ldv, iparam, ipntr,
        workd, workl, lworkl, ierr);
  }
};


template<typename MatrixSolver, typename MatrixType, typename Scalar, bool BisSPD>
struct OP
{
    static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out);
    static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs);
};

template<typename MatrixSolver, typename MatrixType, typename Scalar>
struct OP<MatrixSolver, MatrixType, Scalar, true>
{
  static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out)
{
    // OP = L^{-1} A L^{-T}  (B = LL^T)
    //
    // First solve L^T out = in
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.matrixU().solve(Matrix<Scalar, Dynamic, 1>::Map(in, n));
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.permutationPinv() * Matrix<Scalar, Dynamic, 1>::Map(out, n);

    // Then compute out = A out
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = A * Matrix<Scalar, Dynamic, 1>::Map(out, n);

    // Then solve L out = out
    //
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.permutationP() * Matrix<Scalar, Dynamic, 1>::Map(out, n);
    Matrix<Scalar, Dynamic, 1>::Map(out, n) = OP.matrixL().solve(Matrix<Scalar, Dynamic, 1>::Map(out, n));
}

  static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs)
{
    // Solve L^T out = in
    //
    Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k) = OP.matrixU().solve(Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k));
    Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k) = OP.permutationPinv() * Matrix<Scalar, Dynamic, Dynamic>::Map(vecs, n, k);
}

};

template<typename MatrixSolver, typename MatrixType, typename Scalar>
struct OP<MatrixSolver, MatrixType, Scalar, false>
{
  static inline void applyOP(MatrixSolver &OP, const MatrixType &A, int n, Scalar *in, Scalar *out)
{
    eigen_assert(false && "Should never be in here...");
}

  static inline void project(MatrixSolver &OP, int n, int k, Scalar *vecs)
{
    eigen_assert(false && "Should never be in here...");
}

};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_ARPACKSELFADJOINTEIGENSOLVER_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/CMakeLists.txt <==
file(GLOB Eigen_EulerAngles_SRCS "*.h")

install(FILES
  ${Eigen_EulerAngles_SRCS}
  DESTINATION ${INCLUDE_INSTALL_DIR}/unsupported/Eigen/src/EulerAngles COMPONENT Devel
  )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerAngles.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERANGLESCLASS_H// TODO: Fix previous "EIGEN_EULERANGLES_H" definition?
#define EIGEN_EULERANGLESCLASS_H

namespace Eigen
{
  /** \class EulerAngles
    *
    * \ingroup EulerAngles_Module
    *
    * \brief Represents a rotation in a 3 dimensional space as three Euler angles.
    *
    * Euler rotation is a set of three rotation of three angles over three fixed axes, defined by the EulerSystem given as a template parameter.
    * 
    * Here is how intrinsic Euler angles works:
    *  - first, rotate the axes system over the alpha axis in angle alpha
    *  - then, rotate the axes system over the beta axis(which was rotated in the first stage) in angle beta
    *  - then, rotate the axes system over the gamma axis(which was rotated in the two stages above) in angle gamma
    *
    * \note This class support only intrinsic Euler angles for simplicity,
    *  see EulerSystem how to easily overcome this for extrinsic systems.
    *
    * ### Rotation representation and conversions ###
    *
    * It has been proved(see Wikipedia link below) that every rotation can be represented
    *  by Euler angles, but there is no single representation (e.g. unlike rotation matrices).
    * Therefore, you can convert from Eigen rotation and to them
    *  (including rotation matrices, which is not called "rotations" by Eigen design).
    *
    * Euler angles usually used for:
    *  - convenient human representation of rotation, especially in interactive GUI.
    *  - gimbal systems and robotics
    *  - efficient encoding(i.e. 3 floats only) of rotation for network protocols.
    *
    * However, Euler angles are slow comparing to quaternion or matrices,
    *  because their unnatural math definition, although it's simple for human.
    * To overcome this, this class provide easy movement from the math friendly representation
    *  to the human friendly representation, and vise-versa.
    *
    * All the user need to do is a safe simple C++ type conversion,
    *  and this class take care for the math.
    * Additionally, some axes related computation is done in compile time.
    *
    * #### Euler angles ranges in conversions ####
    * Rotations representation as EulerAngles are not single (unlike matrices),
    *  and even have infinite EulerAngles representations.<BR>
    * For example, add or subtract 2*PI from either angle of EulerAngles
    *  and you'll get the same rotation.
    * This is the general reason for infinite representation,
    *  but it's not the only general reason for not having a single representation.
    *
    * When converting rotation to EulerAngles, this class convert it to specific ranges
    * When converting some rotation to EulerAngles, the rules for ranges are as follow:
    * - If the rotation we converting from is an EulerAngles
    *  (even when it represented as RotationBase explicitly), angles ranges are __undefined__.
    * - otherwise, alpha and gamma angles will be in the range [-PI, PI].<BR>
    *   As for Beta angle:
    *    - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
    *    - otherwise:
    *      - If the beta axis is positive, the beta angle will be in the range [0, PI]
    *      - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
    *
    * \sa EulerAngles(const MatrixBase<Derived>&)
    * \sa EulerAngles(const RotationBase<Derived, 3>&)
    *
    * ### Convenient user typedefs ###
    *
    * Convenient typedefs for EulerAngles exist for float and double scalar,
    *  in a form of EulerAngles{A}{B}{C}{scalar},
    *  e.g. \ref EulerAnglesXYZd, \ref EulerAnglesZYZf.
    *
    * Only for positive axes{+x,+y,+z} Euler systems are have convenient typedef.
    * If you need negative axes{-x,-y,-z}, it is recommended to create you own typedef with
    *  a word that represent what you need.
    *
    * ### Example ###
    *
    * \include EulerAngles.cpp
    * Output: \verbinclude EulerAngles.out
    *
    * ### Additional reading ###
    *
    * If you're want to get more idea about how Euler system work in Eigen see EulerSystem.
    *
    * More information about Euler angles: https://en.wikipedia.org/wiki/Euler_angles
    *
    * \tparam _Scalar the scalar type, i.e. the type of the angles.
    *
    * \tparam _System the EulerSystem to use, which represents the axes of rotation.
    */
  template <typename _Scalar, class _System>
  class EulerAngles : public RotationBase<EulerAngles<_Scalar, _System>, 3>
  {
    public:
      typedef RotationBase<EulerAngles<_Scalar, _System>, 3> Base;
      
      /** the scalar type of the angles */
      typedef _Scalar Scalar;
      typedef typename NumTraits<Scalar>::Real RealScalar;
      
      /** the EulerSystem to use, which represents the axes of rotation. */
      typedef _System System;
    
      typedef Matrix<Scalar,3,3> Matrix3; /*!< the equivalent rotation matrix type */
      typedef Matrix<Scalar,3,1> Vector3; /*!< the equivalent 3 dimension vector type */
      typedef Quaternion<Scalar> QuaternionType; /*!< the equivalent quaternion type */
      typedef AngleAxis<Scalar> AngleAxisType; /*!< the equivalent angle-axis type */
      
      /** \returns the axis vector of the first (alpha) rotation */
      static Vector3 AlphaAxisVector() {
        const Vector3& u = Vector3::Unit(System::AlphaAxisAbs - 1);
        return System::IsAlphaOpposite ? -u : u;
      }
      
      /** \returns the axis vector of the second (beta) rotation */
      static Vector3 BetaAxisVector() {
        const Vector3& u = Vector3::Unit(System::BetaAxisAbs - 1);
        return System::IsBetaOpposite ? -u : u;
      }
      
      /** \returns the axis vector of the third (gamma) rotation */
      static Vector3 GammaAxisVector() {
        const Vector3& u = Vector3::Unit(System::GammaAxisAbs - 1);
        return System::IsGammaOpposite ? -u : u;
      }

    private:
      Vector3 m_angles;

    public:
      /** Default constructor without initialization. */
      EulerAngles() {}
      /** Constructs and initialize an EulerAngles (\p alpha, \p beta, \p gamma). */
      EulerAngles(const Scalar& alpha, const Scalar& beta, const Scalar& gamma) :
        m_angles(alpha, beta, gamma) {}
      
      // TODO: Test this constructor
      /** Constructs and initialize an EulerAngles from the array data {alpha, beta, gamma} */
      explicit EulerAngles(const Scalar* data) : m_angles(data) {}
      
      /** Constructs and initializes an EulerAngles from either:
        *  - a 3x3 rotation matrix expression(i.e. pure orthogonal matrix with determinant of +1),
        *  - a 3D vector expression representing Euler angles.
        *
        * \note If \p other is a 3x3 rotation matrix, the angles range rules will be as follow:<BR>
        *  Alpha and gamma angles will be in the range [-PI, PI].<BR>
        *  As for Beta angle:
        *   - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
        *   - otherwise:
        *     - If the beta axis is positive, the beta angle will be in the range [0, PI]
        *     - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
       */
      template<typename Derived>
      explicit EulerAngles(const MatrixBase<Derived>& other) { *this = other; }
      
      /** Constructs and initialize Euler angles from a rotation \p rot.
        *
        * \note If \p rot is an EulerAngles (even when it represented as RotationBase explicitly),
        *  angles ranges are __undefined__.
        *  Otherwise, alpha and gamma angles will be in the range [-PI, PI].<BR>
        *  As for Beta angle:
        *   - If the system is Tait-Bryan, the beta angle will be in the range [-PI/2, PI/2].
        *   - otherwise:
        *     - If the beta axis is positive, the beta angle will be in the range [0, PI]
        *     - If the beta axis is negative, the beta angle will be in the range [-PI, 0]
      */
      template<typename Derived>
      EulerAngles(const RotationBase<Derived, 3>& rot) { System::CalcEulerAngles(*this, rot.toRotationMatrix()); }
      
      /*EulerAngles(const QuaternionType& q)
      {
        // TODO: Implement it in a faster way for quaternions
        // According to http://www.euclideanspace.com/maths/geometry/rotations/conversions/quaternionToEuler/
        //  we can compute only the needed matrix cells and then convert to euler angles. (see ZYX example below)
        // Currently we compute all matrix cells from quaternion.

        // Special case only for ZYX
        //Scalar y2 = q.y() * q.y();
        //m_angles[0] = std::atan2(2*(q.w()*q.z() + q.x()*q.y()), (1 - 2*(y2 + q.z()*q.z())));
        //m_angles[1] = std::asin( 2*(q.w()*q.y() - q.z()*q.x()));
        //m_angles[2] = std::atan2(2*(q.w()*q.x() + q.y()*q.z()), (1 - 2*(q.x()*q.x() + y2)));
      }*/

      /** \returns The angle values stored in a vector (alpha, beta, gamma). */
      const Vector3& angles() const { return m_angles; }
      /** \returns A read-write reference to the angle values stored in a vector (alpha, beta, gamma). */
      Vector3& angles() { return m_angles; }

      /** \returns The value of the first angle. */
      Scalar alpha() const { return m_angles[0]; }
      /** \returns A read-write reference to the angle of the first angle. */
      Scalar& alpha() { return m_angles[0]; }

      /** \returns The value of the second angle. */
      Scalar beta() const { return m_angles[1]; }
      /** \returns A read-write reference to the angle of the second angle. */
      Scalar& beta() { return m_angles[1]; }

      /** \returns The value of the third angle. */
      Scalar gamma() const { return m_angles[2]; }
      /** \returns A read-write reference to the angle of the third angle. */
      Scalar& gamma() { return m_angles[2]; }

      /** \returns The Euler angles rotation inverse (which is as same as the negative),
        *  (-alpha, -beta, -gamma).
      */
      EulerAngles inverse() const
      {
        EulerAngles res;
        res.m_angles = -m_angles;
        return res;
      }

      /** \returns The Euler angles rotation negative (which is as same as the inverse),
        *  (-alpha, -beta, -gamma).
      */
      EulerAngles operator -() const
      {
        return inverse();
      }
      
      /** Set \c *this from either:
        *  - a 3x3 rotation matrix expression(i.e. pure orthogonal matrix with determinant of +1),
        *  - a 3D vector expression representing Euler angles.
        *
        * See EulerAngles(const MatrixBase<Derived, 3>&) for more information about
        *  angles ranges output.
      */
      template<class Derived>
      EulerAngles& operator=(const MatrixBase<Derived>& other)
      {
        EIGEN_STATIC_ASSERT((internal::is_same<Scalar, typename Derived::Scalar>::value),
         YOU_MIXED_DIFFERENT_NUMERIC_TYPES__YOU_NEED_TO_USE_THE_CAST_METHOD_OF_MATRIXBASE_TO_CAST_NUMERIC_TYPES_EXPLICITLY)
        
        internal::eulerangles_assign_impl<System, Derived>::run(*this, other.derived());
        return *this;
      }

      // TODO: Assign and construct from another EulerAngles (with different system)
      
      /** Set \c *this from a rotation.
        *
        * See EulerAngles(const RotationBase<Derived, 3>&) for more information about
        *  angles ranges output.
      */
      template<typename Derived>
      EulerAngles& operator=(const RotationBase<Derived, 3>& rot) {
        System::CalcEulerAngles(*this, rot.toRotationMatrix());
        return *this;
      }
      
      /** \returns \c true if \c *this is approximately equal to \a other, within the precision
        * determined by \a prec.
        *
        * \sa MatrixBase::isApprox() */
      bool isApprox(const EulerAngles& other,
        const RealScalar& prec = NumTraits<Scalar>::dummy_precision()) const
      { return angles().isApprox(other.angles(), prec); }

      /** \returns an equivalent 3x3 rotation matrix. */
      Matrix3 toRotationMatrix() const
      {
        // TODO: Calc it faster
        return static_cast<QuaternionType>(*this).toRotationMatrix();
      }

      /** Convert the Euler angles to quaternion. */
      operator QuaternionType() const
      {
        return
          AngleAxisType(alpha(), AlphaAxisVector()) *
          AngleAxisType(beta(), BetaAxisVector())   *
          AngleAxisType(gamma(), GammaAxisVector());
      }
      
      friend std::ostream& operator<<(std::ostream& s, const EulerAngles<Scalar, System>& eulerAngles)
      {
        s << eulerAngles.angles().transpose();
        return s;
      }
      
      /** \returns \c *this with scalar type casted to \a NewScalarType */
      template <typename NewScalarType>
      EulerAngles<NewScalarType, System> cast() const
      {
        EulerAngles<NewScalarType, System> e;
        e.angles() = angles().template cast<NewScalarType>();
        return e;
      }
  };

#define EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(AXES, SCALAR_TYPE, SCALAR_POSTFIX) \
  /** \ingroup EulerAngles_Module */ \
  typedef EulerAngles<SCALAR_TYPE, EulerSystem##AXES> EulerAngles##AXES##SCALAR_POSTFIX;

#define EIGEN_EULER_ANGLES_TYPEDEFS(SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XYZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XYX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XZY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(XZX, SCALAR_TYPE, SCALAR_POSTFIX) \
 \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YZX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YZY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YXZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(YXY, SCALAR_TYPE, SCALAR_POSTFIX) \
 \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZXY, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZXZ, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZYX, SCALAR_TYPE, SCALAR_POSTFIX) \
  EIGEN_EULER_ANGLES_SINGLE_TYPEDEF(ZYZ, SCALAR_TYPE, SCALAR_POSTFIX)

EIGEN_EULER_ANGLES_TYPEDEFS(float, f)
EIGEN_EULER_ANGLES_TYPEDEFS(double, d)

  namespace internal
  {
    template<typename _Scalar, class _System>
    struct traits<EulerAngles<_Scalar, _System> >
    {
      typedef _Scalar Scalar;
    };
    
    // set from a rotation matrix
    template<class System, class Other>
    struct eulerangles_assign_impl<System,Other,3,3>
    {
      typedef typename Other::Scalar Scalar;
      static void run(EulerAngles<Scalar, System>& e, const Other& m)
      {
        System::CalcEulerAngles(e, m);
      }
    };
    
    // set from a vector of Euler angles
    template<class System, class Other>
    struct eulerangles_assign_impl<System,Other,3,1>
    {
      typedef typename Other::Scalar Scalar;
      static void run(EulerAngles<Scalar, System>& e, const Other& vec)
      {
        e.angles() = vec;
      }
    };
  }
}

#endif // EIGEN_EULERANGLESCLASS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerSystem.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Tal Hadad <tal_hd@hotmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_EULERSYSTEM_H
#define EIGEN_EULERSYSTEM_H

namespace Eigen
{
  // Forward declarations
  template <typename _Scalar, class _System>
  class EulerAngles;
  
  namespace internal
  {
    // TODO: Add this trait to the Eigen internal API?
    template <int Num, bool IsPositive = (Num > 0)>
    struct Abs
    {
      enum { value = Num };
    };
  
    template <int Num>
    struct Abs<Num, false>
    {
      enum { value = -Num };
    };

    template <int Axis>
    struct IsValidAxis
    {
      enum { value = Axis != 0 && Abs<Axis>::value <= 3 };
    };
    
    template<typename System,
            typename Other,
            int OtherRows=Other::RowsAtCompileTime,
            int OtherCols=Other::ColsAtCompileTime>
    struct eulerangles_assign_impl;
  }
  
  #define EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(COND,MSG) typedef char static_assertion_##MSG[(COND)?1:-1]
  
  /** \brief Representation of a fixed signed rotation axis for EulerSystem.
    *
    * \ingroup EulerAngles_Module
    *
    * Values here represent:
    *  - The axis of the rotation: X, Y or Z.
    *  - The sign (i.e. direction of the rotation along the axis): positive(+) or negative(-)
    *
    * Therefore, this could express all the axes {+X,+Y,+Z,-X,-Y,-Z}
    *
    * For positive axis, use +EULER_{axis}, and for negative axis use -EULER_{axis}.
    */
  enum EulerAxis
  {
    EULER_X = 1, /*!< the X axis */
    EULER_Y = 2, /*!< the Y axis */
    EULER_Z = 3  /*!< the Z axis */
  };
  
  /** \class EulerSystem
    *
    * \ingroup EulerAngles_Module
    *
    * \brief Represents a fixed Euler rotation system.
    *
    * This meta-class goal is to represent the Euler system in compilation time, for EulerAngles.
    *
    * You can use this class to get two things:
    *  - Build an Euler system, and then pass it as a template parameter to EulerAngles.
    *  - Query some compile time data about an Euler system. (e.g. Whether it's Tait-Bryan)
    *
    * Euler rotation is a set of three rotation on fixed axes. (see \ref EulerAngles)
    * This meta-class store constantly those signed axes. (see \ref EulerAxis)
    *
    * ### Types of Euler systems ###
    *
    * All and only valid 3 dimension Euler rotation over standard
    *  signed axes{+X,+Y,+Z,-X,-Y,-Z} are supported:
    *  - all axes X, Y, Z in each valid order (see below what order is valid)
    *  - rotation over the axis is supported both over the positive and negative directions.
    *  - both Tait-Bryan and proper/classic Euler angles (i.e. the opposite).
    *
    * Since EulerSystem support both positive and negative directions,
    *  you may call this rotation distinction in other names:
    *  - _right handed_ or _left handed_
    *  - _counterclockwise_ or _clockwise_
    *
    * Notice all axed combination are valid, and would trigger a static assertion.
    * Same unsigned axes can't be neighbors, e.g. {X,X,Y} is invalid.
    * This yield two and only two classes:
    *  - _Tait-Bryan_ - all unsigned axes are distinct, e.g. {X,Y,Z}
    *  - _proper/classic Euler angles_ - The first and the third unsigned axes is equal,
    *     and the second is different, e.g. {X,Y,X}
    *
    * ### Intrinsic vs extrinsic Euler systems ###
    *
    * Only intrinsic Euler systems are supported for simplicity.
    *  If you want to use extrinsic Euler systems,
    *   just use the equal intrinsic opposite order for axes and angles.
    *  I.e axes (A,B,C) becomes (C,B,A), and angles (a,b,c) becomes (c,b,a).
    *
    * ### Convenient user typedefs ###
    *
    * Convenient typedefs for EulerSystem exist (only for positive axes Euler systems),
    *  in a form of EulerSystem{A}{B}{C}, e.g. \ref EulerSystemXYZ.
    *
    * ### Additional reading ###
    *
    * More information about Euler angles: https://en.wikipedia.org/wiki/Euler_angles
    *
    * \tparam _AlphaAxis the first fixed EulerAxis
    *
    * \tparam _BetaAxis the second fixed EulerAxis
    *
    * \tparam _GammaAxis the third fixed EulerAxis
    */
  template <int _AlphaAxis, int _BetaAxis, int _GammaAxis>
  class EulerSystem
  {
    public:
    // It's defined this way and not as enum, because I think
    //  that enum is not guerantee to support negative numbers
    
    /** The first rotation axis */
    static const int AlphaAxis = _AlphaAxis;
    
    /** The second rotation axis */
    static const int BetaAxis = _BetaAxis;
    
    /** The third rotation axis */
    static const int GammaAxis = _GammaAxis;

    enum
    {
      AlphaAxisAbs = internal::Abs<AlphaAxis>::value, /*!< the first rotation axis unsigned */
      BetaAxisAbs = internal::Abs<BetaAxis>::value, /*!< the second rotation axis unsigned */
      GammaAxisAbs = internal::Abs<GammaAxis>::value, /*!< the third rotation axis unsigned */
      
      IsAlphaOpposite = (AlphaAxis < 0) ? 1 : 0, /*!< whether alpha axis is negative */
      IsBetaOpposite = (BetaAxis < 0) ? 1 : 0, /*!< whether beta axis is negative */
      IsGammaOpposite = (GammaAxis < 0) ? 1 : 0, /*!< whether gamma axis is negative */

      // Parity is even if alpha axis X is followed by beta axis Y, or Y is followed
      // by Z, or Z is followed by X; otherwise it is odd.
      IsOdd = ((AlphaAxisAbs)%3 == (BetaAxisAbs - 1)%3) ? 0 : 1, /*!< whether the Euler system is odd */
      IsEven = IsOdd ? 0 : 1, /*!< whether the Euler system is even */

      IsTaitBryan = ((unsigned)AlphaAxisAbs != (unsigned)GammaAxisAbs) ? 1 : 0 /*!< whether the Euler system is Tait-Bryan */
    };
    
    private:
    
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<AlphaAxis>::value,
      ALPHA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<BetaAxis>::value,
      BETA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT(internal::IsValidAxis<GammaAxis>::value,
      GAMMA_AXIS_IS_INVALID);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT((unsigned)AlphaAxisAbs != (unsigned)BetaAxisAbs,
      ALPHA_AXIS_CANT_BE_EQUAL_TO_BETA_AXIS);
      
    EIGEN_EULER_ANGLES_CLASS_STATIC_ASSERT((unsigned)BetaAxisAbs != (unsigned)GammaAxisAbs,
      BETA_AXIS_CANT_BE_EQUAL_TO_GAMMA_AXIS);

    static const int
      // I, J, K are the pivot indexes permutation for the rotation matrix, that match this Euler system. 
      // They are used in this class converters.
      // They are always different from each other, and their possible values are: 0, 1, or 2.
      I_ = AlphaAxisAbs - 1,
      J_ = (AlphaAxisAbs - 1 + 1 + IsOdd)%3,
      K_ = (AlphaAxisAbs - 1 + 2 - IsOdd)%3
    ;
    
    // TODO: Get @mat parameter in form that avoids double evaluation.
    template <typename Derived>
    static void CalcEulerAngles_imp(Matrix<typename MatrixBase<Derived>::Scalar, 3, 1>& res, const MatrixBase<Derived>& mat, internal::true_type /*isTaitBryan*/)
    {
      using std::atan2;
      using std::sqrt;
      
      typedef typename Derived::Scalar Scalar;

      const Scalar plusMinus = IsEven? 1 : -1;
      const Scalar minusPlus = IsOdd?  1 : -1;

      const Scalar Rsum = sqrt((mat(I_,I_) * mat(I_,I_) + mat(I_,J_) * mat(I_,J_) + mat(J_,K_) * mat(J_,K_) + mat(K_,K_) * mat(K_,K_))/2);
      res[1] = atan2(plusMinus * mat(I_,K_), Rsum);

      // There is a singularity when cos(beta) == 0
      if(Rsum > 4 * NumTraits<Scalar>::epsilon()) {// cos(beta) != 0
        res[0] = atan2(minusPlus * mat(J_, K_), mat(K_, K_));
        res[2] = atan2(minusPlus * mat(I_, J_), mat(I_, I_));
      }
      else if(plusMinus * mat(I_, K_) > 0) {// cos(beta) == 0 and sin(beta) == 1
        Scalar spos = mat(J_, I_) + plusMinus * mat(K_, J_); // 2*sin(alpha + plusMinus * gamma
        Scalar cpos = mat(J_, J_) + minusPlus * mat(K_, I_); // 2*cos(alpha + plusMinus * gamma)
        Scalar alphaPlusMinusGamma = atan2(spos, cpos);
        res[0] = alphaPlusMinusGamma;
        res[2] = 0;
      }
      else {// cos(beta) == 0 and sin(beta) == -1
        Scalar sneg = plusMinus * (mat(K_, J_) + minusPlus * mat(J_, I_)); // 2*sin(alpha + minusPlus*gamma)
        Scalar cneg = mat(J_, J_) + plusMinus * mat(K_, I_);               // 2*cos(alpha + minusPlus*gamma)
        Scalar alphaMinusPlusBeta = atan2(sneg, cneg);
        res[0] = alphaMinusPlusBeta;
        res[2] = 0;
      }
    }

    template <typename Derived>
    static void CalcEulerAngles_imp(Matrix<typename MatrixBase<Derived>::Scalar,3,1>& res,
                                    const MatrixBase<Derived>& mat, internal::false_type /*isTaitBryan*/)
    {
      using std::atan2;
      using std::sqrt;

      typedef typename Derived::Scalar Scalar;

      const Scalar plusMinus = IsEven? 1 : -1;
      const Scalar minusPlus = IsOdd?  1 : -1;

      const Scalar Rsum = sqrt((mat(I_, J_) * mat(I_, J_) + mat(I_, K_) * mat(I_, K_) + mat(J_, I_) * mat(J_, I_) + mat(K_, I_) * mat(K_, I_)) / 2);

      res[1] = atan2(Rsum, mat(I_, I_));

      // There is a singularity when sin(beta) == 0
      if(Rsum > 4 * NumTraits<Scalar>::epsilon()) {// sin(beta) != 0
        res[0] = atan2(mat(J_, I_), minusPlus * mat(K_, I_));
        res[2] = atan2(mat(I_, J_), plusMinus * mat(I_, K_));
      }
      else if(mat(I_, I_) > 0) {// sin(beta) == 0 and cos(beta) == 1
        Scalar spos = plusMinus * mat(K_, J_) + minusPlus * mat(J_, K_); // 2*sin(alpha + gamma)
        Scalar cpos = mat(J_, J_) + mat(K_, K_);                         // 2*cos(alpha + gamma)
        res[0] = atan2(spos, cpos);
        res[2] = 0;
      }
      else {// sin(beta) == 0 and cos(beta) == -1
        Scalar sneg = plusMinus * mat(K_, J_) + plusMinus * mat(J_, K_); // 2*sin(alpha - gamma)
        Scalar cneg = mat(J_, J_) - mat(K_, K_);                         // 2*cos(alpha - gamma)
        res[0] = atan2(sneg, cneg);
        res[2] = 0;
      }
    }
    
    template<typename Scalar>
    static void CalcEulerAngles(
      EulerAngles<Scalar, EulerSystem>& res,
      const typename EulerAngles<Scalar, EulerSystem>::Matrix3& mat)
    {
      CalcEulerAngles_imp(
        res.angles(), mat,
        typename internal::conditional<IsTaitBryan, internal::true_type, internal::false_type>::type());

      if (IsAlphaOpposite)
        res.alpha() = -res.alpha();
        
      if (IsBetaOpposite)
        res.beta() = -res.beta();
        
      if (IsGammaOpposite)
        res.gamma() = -res.gamma();
    }
    
    template <typename _Scalar, class _System>
    friend class Eigen::EulerAngles;
    
    template<typename System,
            typename Other,
            int OtherRows,
            int OtherCols>
    friend struct internal::eulerangles_assign_impl;
  };

#define EIGEN_EULER_SYSTEM_TYPEDEF(A, B, C) \
  /** \ingroup EulerAngles_Module */ \
  typedef EulerSystem<EULER_##A, EULER_##B, EULER_##C> EulerSystem##A##B##C;
  
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Y,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Y,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Z,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(X,Z,X)
  
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,Z,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,Z,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,X,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(Y,X,Y)
  
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,X,Y)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,X,Z)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,Y,X)
  EIGEN_EULER_SYSTEM_TYPEDEF(Z,Y,Z)
}

#endif // EIGEN_EULERSYSTEM_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/FFT/ei_fftw_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra. 
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

namespace Eigen { 

namespace internal {

  // FFTW uses non-const arguments
  // so we must use ugly const_cast calls for all the args it uses
  //
  // This should be safe as long as 
  // 1. we use FFTW_ESTIMATE for all our planning
  //       see the FFTW docs section 4.3.2 "Planner Flags"
  // 2. fftw_complex is compatible with std::complex
  //    This assumes std::complex<T> layout is array of size 2 with real,imag
  template <typename T> 
  inline 
  T * fftw_cast(const T* p)
  { 
      return const_cast<T*>( p); 
  }

  inline 
  fftw_complex * fftw_cast( const std::complex<double> * p)
  {
      return const_cast<fftw_complex*>( reinterpret_cast<const fftw_complex*>(p) ); 
  }

  inline 
  fftwf_complex * fftw_cast( const std::complex<float> * p)
  { 
      return const_cast<fftwf_complex*>( reinterpret_cast<const fftwf_complex*>(p) ); 
  }

  inline 
  fftwl_complex * fftw_cast( const std::complex<long double> * p)
  { 
      return const_cast<fftwl_complex*>( reinterpret_cast<const fftwl_complex*>(p) ); 
  }

  template <typename T> 
  struct fftw_plan {};

  template <> 
  struct fftw_plan<float>
  {
      typedef float scalar_type;
      typedef fftwf_complex complex_type;
      fftwf_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftwf_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftwf_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft_c2r( m_plan, src,dst);
      }

      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwf_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwf_execute_dft( m_plan, src,dst);
      }

  };
  template <> 
  struct fftw_plan<double>
  {
      typedef double scalar_type;
      typedef fftw_complex complex_type;
      ::fftw_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftw_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftw_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft_c2r( m_plan, src,dst);
      }
      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftw_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftw_execute_dft( m_plan, src,dst);
      }
  };
  template <> 
  struct fftw_plan<long double>
  {
      typedef long double scalar_type;
      typedef fftwl_complex complex_type;
      fftwl_plan m_plan;
      fftw_plan() :m_plan(NULL) {}
      ~fftw_plan() {if (m_plan) fftwl_destroy_plan(m_plan);}

      inline
      void fwd(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_1d(nfft,src,dst, FFTW_FORWARD, FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline
      void inv(complex_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_1d(nfft,src,dst, FFTW_BACKWARD , FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline
      void fwd(complex_type * dst,scalar_type * src,int nfft) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_r2c_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft_r2c( m_plan,src,dst);
      }
      inline
      void inv(scalar_type * dst,complex_type * src,int nfft) {
          if (m_plan==NULL)
              m_plan = fftwl_plan_dft_c2r_1d(nfft,src,dst,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft_c2r( m_plan, src,dst);
      }
      inline 
      void fwd2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_2d(n0,n1,src,dst,FFTW_FORWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
      inline 
      void inv2( complex_type * dst,complex_type * src,int n0,int n1) {
          if (m_plan==NULL) m_plan = fftwl_plan_dft_2d(n0,n1,src,dst,FFTW_BACKWARD,FFTW_ESTIMATE|FFTW_PRESERVE_INPUT);
          fftwl_execute_dft( m_plan, src,dst);
      }
  };

  template <typename _Scalar>
  struct fftw_impl
  {
      typedef _Scalar Scalar;
      typedef std::complex<Scalar> Complex;

      inline
      void clear() 
      {
        m_plans.clear();
      }

      // complex-to-complex forward FFT
      inline
      void fwd( Complex * dst,const Complex *src,int nfft)
      {
        get_plan(nfft,false,dst,src).fwd(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // real-to-complex forward FFT
      inline
      void fwd( Complex * dst,const Scalar * src,int nfft) 
      {
          get_plan(nfft,false,dst,src).fwd(fftw_cast(dst), fftw_cast(src) ,nfft);
      }

      // 2-d complex-to-complex
      inline
      void fwd2(Complex * dst, const Complex * src, int n0,int n1)
      {
          get_plan(n0,n1,false,dst,src).fwd2(fftw_cast(dst), fftw_cast(src) ,n0,n1);
      }

      // inverse complex-to-complex
      inline
      void inv(Complex * dst,const Complex  *src,int nfft)
      {
        get_plan(nfft,true,dst,src).inv(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // half-complex to scalar
      inline
      void inv( Scalar * dst,const Complex * src,int nfft) 
      {
        get_plan(nfft,true,dst,src).inv(fftw_cast(dst), fftw_cast(src),nfft );
      }

      // 2-d complex-to-complex
      inline
      void inv2(Complex * dst, const Complex * src, int n0,int n1)
      {
        get_plan(n0,n1,true,dst,src).inv2(fftw_cast(dst), fftw_cast(src) ,n0,n1);
      }


  protected:
      typedef fftw_plan<Scalar> PlanData;

      typedef Eigen::numext::int64_t int64_t;

      typedef std::map<int64_t,PlanData> PlanMap;

      PlanMap m_plans;

      inline
      PlanData & get_plan(int nfft,bool inverse,void * dst,const void * src)
      {
          bool inplace = (dst==src);
          bool aligned = ( (reinterpret_cast<size_t>(src)&15) | (reinterpret_cast<size_t>(dst)&15) ) == 0;
          int64_t key = ( (nfft<<3 ) | (inverse<<2) | (inplace<<1) | aligned ) << 1;
          return m_plans[key];
      }

      inline
      PlanData & get_plan(int n0,int n1,bool inverse,void * dst,const void * src)
      {
          bool inplace = (dst==src);
          bool aligned = ( (reinterpret_cast<size_t>(src)&15) | (reinterpret_cast<size_t>(dst)&15) ) == 0;
          int64_t key = ( ( (((int64_t)n0) << 30)|(n1<<3 ) | (inverse<<2) | (inplace<<1) | aligned ) << 1 ) + 1;
          return m_plans[key];
      }
  };

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/FFT/ei_kissfft_impl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Mark Borgerding mark a borgerding net
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

namespace Eigen { 

namespace internal {

  // This FFT implementation was derived from kissfft http:sourceforge.net/projects/kissfft
  // Copyright 2003-2009 Mark Borgerding

template <typename _Scalar>
struct kiss_cpx_fft
{
  typedef _Scalar Scalar;
  typedef std::complex<Scalar> Complex;
  std::vector<Complex> m_twiddles;
  std::vector<int> m_stageRadix;
  std::vector<int> m_stageRemainder;
  std::vector<Complex> m_scratchBuf;
  bool m_inverse;

  inline void make_twiddles(int nfft, bool inverse)
  {
    using numext::sin;
    using numext::cos;
    m_inverse = inverse;
    m_twiddles.resize(nfft);
    double phinc =  0.25 * double(EIGEN_PI) / nfft;
    Scalar flip = inverse ? Scalar(1) : Scalar(-1);
    m_twiddles[0] = Complex(Scalar(1), Scalar(0));
    if ((nfft&1)==0)
      m_twiddles[nfft/2] = Complex(Scalar(-1), Scalar(0));
    int i=1;
    for (;i*8<nfft;++i)
    {
      Scalar c = Scalar(cos(i*8*phinc));
      Scalar s = Scalar(sin(i*8*phinc));
      m_twiddles[i] = Complex(c, s*flip);
      m_twiddles[nfft-i] = Complex(c, -s*flip);
    }
    for (;i*4<nfft;++i)
    {
      Scalar c = Scalar(cos((2*nfft-8*i)*phinc));
      Scalar s = Scalar(sin((2*nfft-8*i)*phinc));
      m_twiddles[i] = Complex(s, c*flip);
      m_twiddles[nfft-i] = Complex(s, -c*flip);
    }
    for (;i*8<3*nfft;++i)
    {
      Scalar c = Scalar(cos((8*i-2*nfft)*phinc));
      Scalar s = Scalar(sin((8*i-2*nfft)*phinc));
      m_twiddles[i] = Complex(-s, c*flip);
      m_twiddles[nfft-i] = Complex(-s, -c*flip);
    }
    for (;i*2<nfft;++i)
    {
      Scalar c = Scalar(cos((4*nfft-8*i)*phinc));
      Scalar s = Scalar(sin((4*nfft-8*i)*phinc));
      m_twiddles[i] = Complex(-c, s*flip);
      m_twiddles[nfft-i] = Complex(-c, -s*flip);
    }
  }

  void factorize(int nfft)
  {
    //start factoring out 4's, then 2's, then 3,5,7,9,...
    int n= nfft;
    int p=4;
    do {
      while (n % p) {
        switch (p) {
          case 4: p = 2; break;
          case 2: p = 3; break;
          default: p += 2; break;
        }
        if (p*p>n)
          p=n;// impossible to have a factor > sqrt(n)
      }
      n /= p;
      m_stageRadix.push_back(p);
      m_stageRemainder.push_back(n);
      if ( p > 5 )
        m_scratchBuf.resize(p); // scratchbuf will be needed in bfly_generic
    }while(n>1);
  }

  template <typename _Src>
    inline
    void work( int stage,Complex * xout, const _Src * xin, size_t fstride,size_t in_stride)
    {
      int p = m_stageRadix[stage];
      int m = m_stageRemainder[stage];
      Complex * Fout_beg = xout;
      Complex * Fout_end = xout + p*m;

      if (m>1) {
        do{
          // recursive call:
          // DFT of size m*p performed by doing
          // p instances of smaller DFTs of size m, 
          // each one takes a decimated version of the input
          work(stage+1, xout , xin, fstride*p,in_stride);
          xin += fstride*in_stride;
        }while( (xout += m) != Fout_end );
      }else{
        do{
          *xout = *xin;
          xin += fstride*in_stride;
        }while(++xout != Fout_end );
      }
      xout=Fout_beg;

      // recombine the p smaller DFTs 
      switch (p) {
        case 2: bfly2(xout,fstride,m); break;
        case 3: bfly3(xout,fstride,m); break;
        case 4: bfly4(xout,fstride,m); break;
        case 5: bfly5(xout,fstride,m); break;
        default: bfly_generic(xout,fstride,m,p); break;
      }
    }

  inline
    void bfly2( Complex * Fout, const size_t fstride, int m)
    {
      for (int k=0;k<m;++k) {
        Complex t = Fout[m+k] * m_twiddles[k*fstride];
        Fout[m+k] = Fout[k] - t;
        Fout[k] += t;
      }
    }

  inline
    void bfly4( Complex * Fout, const size_t fstride, const size_t m)
    {
      Complex scratch[6];
      int negative_if_inverse = m_inverse * -2 +1;
      for (size_t k=0;k<m;++k) {
        scratch[0] = Fout[k+m] * m_twiddles[k*fstride];
        scratch[1] = Fout[k+2*m] * m_twiddles[k*fstride*2];
        scratch[2] = Fout[k+3*m] * m_twiddles[k*fstride*3];
        scratch[5] = Fout[k] - scratch[1];

        Fout[k] += scratch[1];
        scratch[3] = scratch[0] + scratch[2];
        scratch[4] = scratch[0] - scratch[2];
        scratch[4] = Complex( scratch[4].imag()*negative_if_inverse , -scratch[4].real()* negative_if_inverse );

        Fout[k+2*m]  = Fout[k] - scratch[3];
        Fout[k] += scratch[3];
        Fout[k+m] = scratch[5] + scratch[4];
        Fout[k+3*m] = scratch[5] - scratch[4];
      }
    }

  inline
    void bfly3( Complex * Fout, const size_t fstride, const size_t m)
    {
      size_t k=m;
      const size_t m2 = 2*m;
      Complex *tw1,*tw2;
      Complex scratch[5];
      Complex epi3;
      epi3 = m_twiddles[fstride*m];

      tw1=tw2=&m_twiddles[0];

      do{
        scratch[1]=Fout[m] * *tw1;
        scratch[2]=Fout[m2] * *tw2;

        scratch[3]=scratch[1]+scratch[2];
        scratch[0]=scratch[1]-scratch[2];
        tw1 += fstride;
        tw2 += fstride*2;
        Fout[m] = Complex( Fout->real() - Scalar(.5)*scratch[3].real() , Fout->imag() - Scalar(.5)*scratch[3].imag() );
        scratch[0] *= epi3.imag();
        *Fout += scratch[3];
        Fout[m2] = Complex(  Fout[m].real() + scratch[0].imag() , Fout[m].imag() - scratch[0].real() );
        Fout[m] += Complex( -scratch[0].imag(),scratch[0].real() );
        ++Fout;
      }while(--k);
    }

  inline
    void bfly5( Complex * Fout, const size_t fstride, const size_t m)
    {
      Complex *Fout0,*Fout1,*Fout2,*Fout3,*Fout4;
      size_t u;
      Complex scratch[13];
      Complex * twiddles = &m_twiddles[0];
      Complex *tw;
      Complex ya,yb;
      ya = twiddles[fstride*m];
      yb = twiddles[fstride*2*m];

      Fout0=Fout;
      Fout1=Fout0+m;
      Fout2=Fout0+2*m;
      Fout3=Fout0+3*m;
      Fout4=Fout0+4*m;

      tw=twiddles;
      for ( u=0; u<m; ++u ) {
        scratch[0] = *Fout0;

        scratch[1]  = *Fout1 * tw[u*fstride];
        scratch[2]  = *Fout2 * tw[2*u*fstride];
        scratch[3]  = *Fout3 * tw[3*u*fstride];
        scratch[4]  = *Fout4 * tw[4*u*fstride];

        scratch[7] = scratch[1] + scratch[4];
        scratch[10] = scratch[1] - scratch[4];
        scratch[8] = scratch[2] + scratch[3];
        scratch[9] = scratch[2] - scratch[3];

        *Fout0 +=  scratch[7];
        *Fout0 +=  scratch[8];

        scratch[5] = scratch[0] + Complex(
            (scratch[7].real()*ya.real() ) + (scratch[8].real() *yb.real() ),
            (scratch[7].imag()*ya.real()) + (scratch[8].imag()*yb.real())
            );

        scratch[6] = Complex(
            (scratch[10].imag()*ya.imag()) + (scratch[9].imag()*yb.imag()),
            -(scratch[10].real()*ya.imag()) - (scratch[9].real()*yb.imag())
            );

        *Fout1 = scratch[5] - scratch[6];
        *Fout4 = scratch[5] + scratch[6];

        scratch[11] = scratch[0] +
          Complex(
              (scratch[7].real()*yb.real()) + (scratch[8].real()*ya.real()),
              (scratch[7].imag()*yb.real()) + (scratch[8].imag()*ya.real())
              );

        scratch[12] = Complex(
            -(scratch[10].imag()*yb.imag()) + (scratch[9].imag()*ya.imag()),
            (scratch[10].real()*yb.imag()) - (scratch[9].real()*ya.imag())
            );

        *Fout2=scratch[11]+scratch[12];
        *Fout3=scratch[11]-scratch[12];

        ++Fout0;++Fout1;++Fout2;++Fout3;++Fout4;
      }
    }

  /* perform the butterfly for one stage of a mixed radix FFT */
  inline
    void bfly_generic(
        Complex * Fout,
        const size_t fstride,
        int m,
        int p
        )
    {
      int u,k,q1,q;
      Complex * twiddles = &m_twiddles[0];
      Complex t;
      int Norig = static_cast<int>(m_twiddles.size());
      Complex * scratchbuf = &m_scratchBuf[0];

      for ( u=0; u<m; ++u ) {
        k=u;
        for ( q1=0 ; q1<p ; ++q1 ) {
          scratchbuf[q1] = Fout[ k  ];
          k += m;
        }

        k=u;
        for ( q1=0 ; q1<p ; ++q1 ) {
          int twidx=0;
          Fout[ k ] = scratchbuf[0];
          for (q=1;q<p;++q ) {
            twidx += static_cast<int>(fstride) * k;
            if (twidx>=Norig) twidx-=Norig;
            t=scratchbuf[q] * twiddles[twidx];
            Fout[ k ] += t;
          }
          k += m;
        }
      }
    }
};

template <typename _Scalar>
struct kissfft_impl
{
  typedef _Scalar Scalar;
  typedef std::complex<Scalar> Complex;

  void clear() 
  {
    m_plans.clear();
    m_realTwiddles.clear();
  }

  inline
    void fwd( Complex * dst,const Complex *src,int nfft)
    {
      get_plan(nfft,false).work(0, dst, src, 1,1);
    }

  inline
    void fwd2( Complex * dst,const Complex *src,int n0,int n1)
    {
        EIGEN_UNUSED_VARIABLE(dst);
        EIGEN_UNUSED_VARIABLE(src);
        EIGEN_UNUSED_VARIABLE(n0);
        EIGEN_UNUSED_VARIABLE(n1);
    }

  inline
    void inv2( Complex * dst,const Complex *src,int n0,int n1)
    {
        EIGEN_UNUSED_VARIABLE(dst);
        EIGEN_UNUSED_VARIABLE(src);
        EIGEN_UNUSED_VARIABLE(n0);
        EIGEN_UNUSED_VARIABLE(n1);
    }

  // real-to-complex forward FFT
  // perform two FFTs of src even and src odd
  // then twiddle to recombine them into the half-spectrum format
  // then fill in the conjugate symmetric half
  inline
    void fwd( Complex * dst,const Scalar * src,int nfft) 
    {
      if ( nfft&3  ) {
        // use generic mode for odd
        m_tmpBuf1.resize(nfft);
        get_plan(nfft,false).work(0, &m_tmpBuf1[0], src, 1,1);
        std::copy(m_tmpBuf1.begin(),m_tmpBuf1.begin()+(nfft>>1)+1,dst );
      }else{
        int ncfft = nfft>>1;
        int ncfft2 = nfft>>2;
        Complex * rtw = real_twiddles(ncfft2);

        // use optimized mode for even real
        fwd( dst, reinterpret_cast<const Complex*> (src), ncfft);
        Complex dc(dst[0].real() +  dst[0].imag());
        Complex nyquist(dst[0].real() -  dst[0].imag());
        int k;
        for ( k=1;k <= ncfft2 ; ++k ) {
          Complex fpk = dst[k];
          Complex fpnk = conj(dst[ncfft-k]);
          Complex f1k = fpk + fpnk;
          Complex f2k = fpk - fpnk;
          Complex tw= f2k * rtw[k-1];
          dst[k] =  (f1k + tw) * Scalar(.5);
          dst[ncfft-k] =  conj(f1k -tw)*Scalar(.5);
        }
        dst[0] = dc;
        dst[ncfft] = nyquist;
      }
    }

  // inverse complex-to-complex
  inline
    void inv(Complex * dst,const Complex  *src,int nfft)
    {
      get_plan(nfft,true).work(0, dst, src, 1,1);
    }

  // half-complex to scalar
  inline
    void inv( Scalar * dst,const Complex * src,int nfft) 
    {
      if (nfft&3) {
        m_tmpBuf1.resize(nfft);
        m_tmpBuf2.resize(nfft);
        std::copy(src,src+(nfft>>1)+1,m_tmpBuf1.begin() );
        for (int k=1;k<(nfft>>1)+1;++k)
          m_tmpBuf1[nfft-k] = conj(m_tmpBuf1[k]);
        inv(&m_tmpBuf2[0],&m_tmpBuf1[0],nfft);
        for (int k=0;k<nfft;++k)
          dst[k] = m_tmpBuf2[k].real();
      }else{
        // optimized version for multiple of 4
        int ncfft = nfft>>1;
        int ncfft2 = nfft>>2;
        Complex * rtw = real_twiddles(ncfft2);
        m_tmpBuf1.resize(ncfft);
        m_tmpBuf1[0] = Complex( src[0].real() + src[ncfft].real(), src[0].real() - src[ncfft].real() );
        for (int k = 1; k <= ncfft / 2; ++k) {
          Complex fk = src[k];
          Complex fnkc = conj(src[ncfft-k]);
          Complex fek = fk + fnkc;
          Complex tmp = fk - fnkc;
          Complex fok = tmp * conj(rtw[k-1]);
          m_tmpBuf1[k] = fek + fok;
          m_tmpBuf1[ncfft-k] = conj(fek - fok);
        }
        get_plan(ncfft,true).work(0, reinterpret_cast<Complex*>(dst), &m_tmpBuf1[0], 1,1);
      }
    }

  protected:
  typedef kiss_cpx_fft<Scalar> PlanData;
  typedef std::map<int,PlanData> PlanMap;

  PlanMap m_plans;
  std::map<int, std::vector<Complex> > m_realTwiddles;
  std::vector<Complex> m_tmpBuf1;
  std::vector<Complex> m_tmpBuf2;

  inline
    int PlanKey(int nfft, bool isinverse) const { return (nfft<<1) | int(isinverse); }

  inline
    PlanData & get_plan(int nfft, bool inverse)
    {
      // TODO look for PlanKey(nfft, ! inverse) and conjugate the twiddles
      PlanData & pd = m_plans[ PlanKey(nfft,inverse) ];
      if ( pd.m_twiddles.size() == 0 ) {
        pd.make_twiddles(nfft,inverse);
        pd.factorize(nfft);
      }
      return pd;
    }

  inline
    Complex * real_twiddles(int ncfft2)
    {
      using std::acos;
      std::vector<Complex> & twidref = m_realTwiddles[ncfft2];// creates new if not there
      if ( (int)twidref.size() != ncfft2 ) {
        twidref.resize(ncfft2);
        int ncfft= ncfft2<<1;
        Scalar pi =  acos( Scalar(-1) );
        for (int k=1;k<=ncfft2;++k) 
          twidref[k-1] = exp( Complex(0,-pi * (Scalar(k) / ncfft + Scalar(.5)) ) );
      }
      return &twidref[0];
    }
};

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/ConstrainedConjGrad.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>

/* NOTE The functions of this file have been adapted from the GMM++ library */

//========================================================================
//
// Copyright (C) 2002-2007 Yves Renard
//
// This file is a part of GETFEM++
//
// Getfem++ is free software; you can redistribute it and/or modify
// it under the terms of the GNU Lesser General Public License as
// published by the Free Software Foundation; version 2.1 of the License.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU Lesser General Public License for more details.
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301,
// USA.
//
//========================================================================

#include "../../../../Eigen/src/Core/util/NonMPL2.h"

#ifndef EIGEN_CONSTRAINEDCG_H
#define EIGEN_CONSTRAINEDCG_H

#include "../../../../Eigen/Core"

namespace Eigen { 

namespace internal {

/** \ingroup IterativeLinearSolvers_Module
  * Compute the pseudo inverse of the non-square matrix C such that
  * \f$ CINV = (C * C^T)^{-1} * C \f$ based on a conjugate gradient method.
  *
  * This function is internally used by constrained_cg.
  */
template <typename CMatrix, typename CINVMatrix>
void pseudo_inverse(const CMatrix &C, CINVMatrix &CINV)
{
  // optimisable : copie de la ligne, precalcul de C * trans(C).
  typedef typename CMatrix::Scalar Scalar;
  typedef typename CMatrix::Index Index;
  // FIXME use sparse vectors ?
  typedef Matrix<Scalar,Dynamic,1> TmpVec;

  Index rows = C.rows(), cols = C.cols();

  TmpVec d(rows), e(rows), l(cols), p(rows), q(rows), r(rows);
  Scalar rho, rho_1, alpha;
  d.setZero();

  typedef Triplet<double> T;
  std::vector<T> tripletList;
    
  for (Index i = 0; i < rows; ++i)
  {
    d[i] = 1.0;
    rho = 1.0;
    e.setZero();
    r = d;
    p = d;

    while (rho >= 1e-38)
    { /* conjugate gradient to compute e             */
      /* which is the i-th row of inv(C * trans(C))  */
      l = C.transpose() * p;
      q = C * l;
      alpha = rho / p.dot(q);
      e +=  alpha * p;
      r += -alpha * q;
      rho_1 = rho;
      rho = r.dot(r);
      p = (rho/rho_1) * p + r;
    }

    l = C.transpose() * e; // l is the i-th row of CINV
    // FIXME add a generic "prune/filter" expression for both dense and sparse object to sparse
    for (Index j=0; j<l.size(); ++j)
      if (l[j]<1e-15)
	tripletList.push_back(T(i,j,l(j)));

	
    d[i] = 0.0;
  }
  CINV.setFromTriplets(tripletList.begin(), tripletList.end());
}



/** \ingroup IterativeLinearSolvers_Module
  * Constrained conjugate gradient
  *
  * Computes the minimum of \f$ 1/2((Ax).x) - bx \f$ under the constraint \f$ Cx \le f \f$
  */
template<typename TMatrix, typename CMatrix,
         typename VectorX, typename VectorB, typename VectorF>
void constrained_cg(const TMatrix& A, const CMatrix& C, VectorX& x,
                       const VectorB& b, const VectorF& f, IterationController &iter)
{
  using std::sqrt;
  typedef typename TMatrix::Scalar Scalar;
  typedef typename TMatrix::Index Index;
  typedef Matrix<Scalar,Dynamic,1>  TmpVec;

  Scalar rho = 1.0, rho_1, lambda, gamma;
  Index xSize = x.size();
  TmpVec  p(xSize), q(xSize), q2(xSize),
          r(xSize), old_z(xSize), z(xSize),
          memox(xSize);
  std::vector<bool> satured(C.rows());
  p.setZero();
  iter.setRhsNorm(sqrt(b.dot(b))); // gael vect_sp(PS, b, b)
  if (iter.rhsNorm() == 0.0) iter.setRhsNorm(1.0);

  SparseMatrix<Scalar,RowMajor> CINV(C.rows(), C.cols());
  pseudo_inverse(C, CINV);

  while(true)
  {
    // computation of residual
    old_z = z;
    memox = x;
    r = b;
    r += A * -x;
    z = r;
    bool transition = false;
    for (Index i = 0; i < C.rows(); ++i)
    {
      Scalar al = C.row(i).dot(x) - f.coeff(i);
      if (al >= -1.0E-15)
      {
        if (!satured[i])
        {
          satured[i] = true;
          transition = true;
        }
        Scalar bb = CINV.row(i).dot(z);
        if (bb > 0.0)
          // FIXME: we should allow that: z += -bb * C.row(i);
          for (typename CMatrix::InnerIterator it(C,i); it; ++it)
            z.coeffRef(it.index()) -= bb*it.value();
      }
      else
        satured[i] = false;
    }

    // descent direction
    rho_1 = rho;
    rho = r.dot(z);

    if (iter.finished(rho)) break;
    if (transition || iter.first()) gamma = 0.0;
    else gamma = (std::max)(0.0, (rho - old_z.dot(z)) / rho_1);
    p = z + gamma*p;

    ++iter;
    // one dimensionnal optimization
    q = A * p;
    lambda = rho / q.dot(p);
    for (Index i = 0; i < C.rows(); ++i)
    {
      if (!satured[i])
      {
        Scalar bb = C.row(i).dot(p) - f[i];
        if (bb > 0.0)
          lambda = (std::min)(lambda, (f.coeff(i)-C.row(i).dot(x)) / bb);
      }
    }
    x += lambda * p;
    memox -= x;
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_CONSTRAINEDCG_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/DGMRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Désiré Nuentsa-Wakam <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DGMRES_H
#define EIGEN_DGMRES_H

#include "../../../../Eigen/Eigenvalues"

namespace Eigen { 
  
template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class DGMRES;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<DGMRES<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

/** \brief Computes a permutation vector to have a sorted sequence
  * \param vec The vector to reorder.
  * \param perm gives the sorted sequence on output. Must be initialized with 0..n-1
  * \param ncut Put  the ncut smallest elements at the end of the vector
  * WARNING This is an expensive sort, so should be used only 
  * for small size vectors
  * TODO Use modified QuickSplit or std::nth_element to get the smallest values 
  */
template <typename VectorType, typename IndexType>
void sortWithPermutation (VectorType& vec, IndexType& perm, typename IndexType::Scalar& ncut)
{
  eigen_assert(vec.size() == perm.size());
  bool flag; 
  for (Index k  = 0; k < ncut; k++)
  {
    flag = false;
    for (Index j = 0; j < vec.size()-1; j++)
    {
      if ( vec(perm(j)) < vec(perm(j+1)) )
      {
        std::swap(perm(j),perm(j+1)); 
        flag = true;
      }
      if (!flag) break; // The vector is in sorted order
    }
  }
}

}
/**
 * \ingroup IterativeLinearSolvers_Module
 * \brief A Restarted GMRES with deflation.
 * This class implements a modification of the GMRES solver for
 * sparse linear systems. The basis is built with modified 
 * Gram-Schmidt. At each restart, a few approximated eigenvectors
 * corresponding to the smallest eigenvalues are used to build a
 * preconditioner for the next cycle. This preconditioner 
 * for deflation can be combined with any other preconditioner, 
 * the IncompleteLUT for instance. The preconditioner is applied 
 * at right of the matrix and the combination is multiplicative.
 * 
 * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
 * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
 * Typical usage :
 * \code
 * SparseMatrix<double> A;
 * VectorXd x, b; 
 * //Fill A and b ...
 * DGMRES<SparseMatrix<double> > solver;
 * solver.set_restart(30); // Set restarting value
 * solver.setEigenv(1); // Set the number of eigenvalues to deflate
 * solver.compute(A);
 * x = solver.solve(b);
 * \endcode
 * 
 * DGMRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
 *
 * References :
 * [1] D. NUENTSA WAKAM and F. PACULL, Memory Efficient Hybrid
 *  Algebraic Solvers for Linear Systems Arising from Compressible
 *  Flows, Computers and Fluids, In Press,
 *  https://doi.org/10.1016/j.compfluid.2012.03.023   
 * [2] K. Burrage and J. Erhel, On the performance of various 
 * adaptive preconditioned GMRES strategies, 5(1998), 101-121.
 * [3] J. Erhel, K. Burrage and B. Pohl, Restarted GMRES 
 *  preconditioned by deflation,J. Computational and Applied
 *  Mathematics, 69(1996), 303-318. 

 * 
 */
template< typename _MatrixType, typename _Preconditioner>
class DGMRES : public IterativeSolverBase<DGMRES<_MatrixType,_Preconditioner> >
{
    typedef IterativeSolverBase<DGMRES> Base;
    using Base::matrix;
    using Base::m_error;
    using Base::m_iterations;
    using Base::m_info;
    using Base::m_isInitialized;
    using Base::m_tolerance; 
  public:
    using Base::_solve_impl;
    using Base::_solve_with_guess_impl;
    typedef _MatrixType MatrixType;
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::StorageIndex StorageIndex;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef _Preconditioner Preconditioner;
    typedef Matrix<Scalar,Dynamic,Dynamic> DenseMatrix; 
    typedef Matrix<RealScalar,Dynamic,Dynamic> DenseRealMatrix; 
    typedef Matrix<Scalar,Dynamic,1> DenseVector;
    typedef Matrix<RealScalar,Dynamic,1> DenseRealVector; 
    typedef Matrix<std::complex<RealScalar>, Dynamic, 1> ComplexVector;
 
    
  /** Default constructor. */
  DGMRES() : Base(),m_restart(30),m_neig(0),m_r(0),m_maxNeig(5),m_isDeflAllocated(false),m_isDeflInitialized(false) {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    * 
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    * 
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit DGMRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_restart(30),m_neig(0),m_r(0),m_maxNeig(5),m_isDeflAllocated(false),m_isDeflInitialized(false) {}

  ~DGMRES() {}
  
  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    EIGEN_STATIC_ASSERT(Rhs::ColsAtCompileTime==1 || Dest::ColsAtCompileTime==1, YOU_TRIED_CALLING_A_VECTOR_METHOD_ON_A_MATRIX);
    
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    
    dgmres(matrix(), b, x, Base::m_preconditioner);
  }

  /** 
   * Get the restart value
    */
  Index restart() { return m_restart; }
  
  /** 
   * Set the restart value (default is 30)  
   */
  void set_restart(const Index restart) { m_restart=restart; }
  
  /** 
   * Set the number of eigenvalues to deflate at each restart 
   */
  void setEigenv(const Index neig) 
  {
    m_neig = neig;
    if (neig+1 > m_maxNeig) m_maxNeig = neig+1; // To allow for complex conjugates
  }
  
  /** 
   * Get the size of the deflation subspace size
   */ 
  Index deflSize() {return m_r; }
  
  /**
   * Set the maximum size of the deflation subspace
   */
  void setMaxEigenv(const Index maxNeig) { m_maxNeig = maxNeig; }
  
  protected:
    // DGMRES algorithm 
    template<typename Rhs, typename Dest>
    void dgmres(const MatrixType& mat,const Rhs& rhs, Dest& x, const Preconditioner& precond) const;
    // Perform one cycle of GMRES
    template<typename Dest>
    Index dgmresCycle(const MatrixType& mat, const Preconditioner& precond, Dest& x, DenseVector& r0, RealScalar& beta, const RealScalar& normRhs, Index& nbIts) const; 
    // Compute data to use for deflation 
    Index dgmresComputeDeflationData(const MatrixType& mat, const Preconditioner& precond, const Index& it, StorageIndex& neig) const;
    // Apply deflation to a vector
    template<typename RhsType, typename DestType>
    Index dgmresApplyDeflation(const RhsType& In, DestType& Out) const; 
    ComplexVector schurValues(const ComplexSchur<DenseMatrix>& schurofH) const;
    ComplexVector schurValues(const RealSchur<DenseMatrix>& schurofH) const;
    // Init data for deflation
    void dgmresInitDeflation(Index& rows) const; 
    mutable DenseMatrix m_V; // Krylov basis vectors
    mutable DenseMatrix m_H; // Hessenberg matrix 
    mutable DenseMatrix m_Hes; // Initial hessenberg matrix without Givens rotations applied
    mutable Index m_restart; // Maximum size of the Krylov subspace
    mutable DenseMatrix m_U; // Vectors that form the basis of the invariant subspace 
    mutable DenseMatrix m_MU; // matrix operator applied to m_U (for next cycles)
    mutable DenseMatrix m_T; /* T=U^T*M^{-1}*A*U */
    mutable PartialPivLU<DenseMatrix> m_luT; // LU factorization of m_T
    mutable StorageIndex m_neig; //Number of eigenvalues to extract at each restart
    mutable Index m_r; // Current number of deflated eigenvalues, size of m_U
    mutable Index m_maxNeig; // Maximum number of eigenvalues to deflate
    mutable RealScalar m_lambdaN; //Modulus of the largest eigenvalue of A
    mutable bool m_isDeflAllocated;
    mutable bool m_isDeflInitialized;
    
    //Adaptive strategy 
    mutable RealScalar m_smv; // Smaller multiple of the remaining number of steps allowed
    mutable bool m_force; // Force the use of deflation at each restart
    
}; 
/** 
 * \brief Perform several cycles of restarted GMRES with modified Gram Schmidt, 
 * 
 * A right preconditioner is used combined with deflation.
 * 
 */
template< typename _MatrixType, typename _Preconditioner>
template<typename Rhs, typename Dest>
void DGMRES<_MatrixType, _Preconditioner>::dgmres(const MatrixType& mat,const Rhs& rhs, Dest& x,
              const Preconditioner& precond) const
{
  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  RealScalar normRhs = rhs.norm();
  if(normRhs <= considerAsZero) 
  {
    x.setZero();
    m_error = 0;
    return;
  }

  //Initialization
  m_isDeflInitialized = false;
  Index n = mat.rows(); 
  DenseVector r0(n); 
  Index nbIts = 0; 
  m_H.resize(m_restart+1, m_restart);
  m_Hes.resize(m_restart, m_restart);
  m_V.resize(n,m_restart+1);
  //Initial residual vector and initial norm
  if(x.squaredNorm()==0) 
    x = precond.solve(rhs);
  r0 = rhs - mat * x; 
  RealScalar beta = r0.norm(); 
  
  m_error = beta/normRhs; 
  if(m_error < m_tolerance)
    m_info = Success; 
  else
    m_info = NoConvergence;
  
  // Iterative process
  while (nbIts < m_iterations && m_info == NoConvergence)
  {
    dgmresCycle(mat, precond, x, r0, beta, normRhs, nbIts); 
    
    // Compute the new residual vector for the restart 
    if (nbIts < m_iterations && m_info == NoConvergence) {
      r0 = rhs - mat * x;
      beta = r0.norm();
    }
  }
} 

/**
 * \brief Perform one restart cycle of DGMRES
 * \param mat The coefficient matrix
 * \param precond The preconditioner
 * \param x the new approximated solution
 * \param r0 The initial residual vector
 * \param beta The norm of the residual computed so far
 * \param normRhs The norm of the right hand side vector
 * \param nbIts The number of iterations
 */
template< typename _MatrixType, typename _Preconditioner>
template<typename Dest>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresCycle(const MatrixType& mat, const Preconditioner& precond, Dest& x, DenseVector& r0, RealScalar& beta, const RealScalar& normRhs, Index& nbIts) const
{
  //Initialization 
  DenseVector g(m_restart+1); // Right hand side of the least square problem
  g.setZero();  
  g(0) = Scalar(beta); 
  m_V.col(0) = r0/beta; 
  m_info = NoConvergence; 
  std::vector<JacobiRotation<Scalar> >gr(m_restart); // Givens rotations
  Index it = 0; // Number of inner iterations 
  Index n = mat.rows();
  DenseVector tv1(n), tv2(n);  //Temporary vectors
  while (m_info == NoConvergence && it < m_restart && nbIts < m_iterations)
  {    
    // Apply preconditioner(s) at right
    if (m_isDeflInitialized )
    {
      dgmresApplyDeflation(m_V.col(it), tv1); // Deflation
      tv2 = precond.solve(tv1); 
    }
    else
    {
      tv2 = precond.solve(m_V.col(it)); // User's selected preconditioner
    }
    tv1 = mat * tv2; 
   
    // Orthogonalize it with the previous basis in the basis using modified Gram-Schmidt
    Scalar coef; 
    for (Index i = 0; i <= it; ++i)
    { 
      coef = tv1.dot(m_V.col(i));
      tv1 = tv1 - coef * m_V.col(i); 
      m_H(i,it) = coef; 
      m_Hes(i,it) = coef; 
    }
    // Normalize the vector 
    coef = tv1.norm(); 
    m_V.col(it+1) = tv1/coef;
    m_H(it+1, it) = coef;
//     m_Hes(it+1,it) = coef; 
    
    // FIXME Check for happy breakdown 
    
    // Update Hessenberg matrix with Givens rotations
    for (Index i = 1; i <= it; ++i) 
    {
      m_H.col(it).applyOnTheLeft(i-1,i,gr[i-1].adjoint());
    }
    // Compute the new plane rotation 
    gr[it].makeGivens(m_H(it, it), m_H(it+1,it)); 
    // Apply the new rotation
    m_H.col(it).applyOnTheLeft(it,it+1,gr[it].adjoint());
    g.applyOnTheLeft(it,it+1, gr[it].adjoint()); 
    
    beta = std::abs(g(it+1));
    m_error = beta/normRhs; 
    // std::cerr << nbIts << " Relative Residual Norm " << m_error << std::endl;
    it++; nbIts++; 
    
    if (m_error < m_tolerance)
    {
      // The method has converged
      m_info = Success;
      break;
    }
  }
  
  // Compute the new coefficients by solving the least square problem
//   it++;
  //FIXME  Check first if the matrix is singular ... zero diagonal
  DenseVector nrs(m_restart); 
  nrs = m_H.topLeftCorner(it,it).template triangularView<Upper>().solve(g.head(it)); 
  
  // Form the new solution
  if (m_isDeflInitialized)
  {
    tv1 = m_V.leftCols(it) * nrs; 
    dgmresApplyDeflation(tv1, tv2); 
    x = x + precond.solve(tv2);
  }
  else
    x = x + precond.solve(m_V.leftCols(it) * nrs); 
  
  // Go for a new cycle and compute data for deflation
  if(nbIts < m_iterations && m_info == NoConvergence && m_neig > 0 && (m_r+m_neig) < m_maxNeig)
    dgmresComputeDeflationData(mat, precond, it, m_neig); 
  return 0; 
  
}


template< typename _MatrixType, typename _Preconditioner>
void DGMRES<_MatrixType, _Preconditioner>::dgmresInitDeflation(Index& rows) const
{
  m_U.resize(rows, m_maxNeig);
  m_MU.resize(rows, m_maxNeig); 
  m_T.resize(m_maxNeig, m_maxNeig);
  m_lambdaN = 0.0; 
  m_isDeflAllocated = true; 
}

template< typename _MatrixType, typename _Preconditioner>
inline typename DGMRES<_MatrixType, _Preconditioner>::ComplexVector DGMRES<_MatrixType, _Preconditioner>::schurValues(const ComplexSchur<DenseMatrix>& schurofH) const
{
  return schurofH.matrixT().diagonal();
}

template< typename _MatrixType, typename _Preconditioner>
inline typename DGMRES<_MatrixType, _Preconditioner>::ComplexVector DGMRES<_MatrixType, _Preconditioner>::schurValues(const RealSchur<DenseMatrix>& schurofH) const
{
  const DenseMatrix& T = schurofH.matrixT();
  Index it = T.rows();
  ComplexVector eig(it);
  Index j = 0;
  while (j < it-1)
  {
    if (T(j+1,j) ==Scalar(0))
    {
      eig(j) = std::complex<RealScalar>(T(j,j),RealScalar(0)); 
      j++; 
    }
    else
    {
      eig(j) = std::complex<RealScalar>(T(j,j),T(j+1,j)); 
      eig(j+1) = std::complex<RealScalar>(T(j,j+1),T(j+1,j+1));
      j++;
    }
  }
  if (j < it-1) eig(j) = std::complex<RealScalar>(T(j,j),RealScalar(0));
  return eig;
}

template< typename _MatrixType, typename _Preconditioner>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresComputeDeflationData(const MatrixType& mat, const Preconditioner& precond, const Index& it, StorageIndex& neig) const
{
  // First, find the Schur form of the Hessenberg matrix H
  typename internal::conditional<NumTraits<Scalar>::IsComplex, ComplexSchur<DenseMatrix>, RealSchur<DenseMatrix> >::type schurofH; 
  bool computeU = true;
  DenseMatrix matrixQ(it,it); 
  matrixQ.setIdentity();
  schurofH.computeFromHessenberg(m_Hes.topLeftCorner(it,it), matrixQ, computeU); 
  
  ComplexVector eig(it);
  Matrix<StorageIndex,Dynamic,1>perm(it);
  eig = this->schurValues(schurofH);
  
  // Reorder the absolute values of Schur values
  DenseRealVector modulEig(it); 
  for (Index j=0; j<it; ++j) modulEig(j) = std::abs(eig(j)); 
  perm.setLinSpaced(it,0,internal::convert_index<StorageIndex>(it-1));
  internal::sortWithPermutation(modulEig, perm, neig);
  
  if (!m_lambdaN)
  {
    m_lambdaN = (std::max)(modulEig.maxCoeff(), m_lambdaN);
  }
  //Count the real number of extracted eigenvalues (with complex conjugates)
  Index nbrEig = 0; 
  while (nbrEig < neig)
  {
    if(eig(perm(it-nbrEig-1)).imag() == RealScalar(0)) nbrEig++; 
    else nbrEig += 2; 
  }
  // Extract the  Schur vectors corresponding to the smallest Ritz values
  DenseMatrix Sr(it, nbrEig); 
  Sr.setZero();
  for (Index j = 0; j < nbrEig; j++)
  {
    Sr.col(j) = schurofH.matrixU().col(perm(it-j-1));
  }
  
  // Form the Schur vectors of the initial matrix using the Krylov basis
  DenseMatrix X; 
  X = m_V.leftCols(it) * Sr;
  if (m_r)
  {
   // Orthogonalize X against m_U using modified Gram-Schmidt
   for (Index j = 0; j < nbrEig; j++)
     for (Index k =0; k < m_r; k++)
      X.col(j) = X.col(j) - (m_U.col(k).dot(X.col(j)))*m_U.col(k); 
  }
  
  // Compute m_MX = A * M^-1 * X
  Index m = m_V.rows();
  if (!m_isDeflAllocated) 
    dgmresInitDeflation(m); 
  DenseMatrix MX(m, nbrEig);
  DenseVector tv1(m);
  for (Index j = 0; j < nbrEig; j++)
  {
    tv1 = mat * X.col(j);
    MX.col(j) = precond.solve(tv1);
  }
  
  //Update m_T = [U'MU U'MX; X'MU X'MX]
  m_T.block(m_r, m_r, nbrEig, nbrEig) = X.transpose() * MX; 
  if(m_r)
  {
    m_T.block(0, m_r, m_r, nbrEig) = m_U.leftCols(m_r).transpose() * MX; 
    m_T.block(m_r, 0, nbrEig, m_r) = X.transpose() * m_MU.leftCols(m_r);
  }
  
  // Save X into m_U and m_MX in m_MU
  for (Index j = 0; j < nbrEig; j++) m_U.col(m_r+j) = X.col(j);
  for (Index j = 0; j < nbrEig; j++) m_MU.col(m_r+j) = MX.col(j);
  // Increase the size of the invariant subspace
  m_r += nbrEig; 
  
  // Factorize m_T into m_luT
  m_luT.compute(m_T.topLeftCorner(m_r, m_r));
  
  //FIXME CHeck if the factorization was correctly done (nonsingular matrix)
  m_isDeflInitialized = true;
  return 0; 
}
template<typename _MatrixType, typename _Preconditioner>
template<typename RhsType, typename DestType>
Index DGMRES<_MatrixType, _Preconditioner>::dgmresApplyDeflation(const RhsType &x, DestType &y) const
{
  DenseVector x1 = m_U.leftCols(m_r).transpose() * x; 
  y = x + m_U.leftCols(m_r) * ( m_lambdaN * m_luT.solve(x1) - x1);
  return 0; 
}

} // end namespace Eigen
#endif 


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/GMRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012, 2014 Kolja Brix <brix@igpm.rwth-aaachen.de>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GMRES_H
#define EIGEN_GMRES_H

namespace Eigen {

namespace internal {

/**
* Generalized Minimal Residual Algorithm based on the
* Arnoldi algorithm implemented with Householder reflections.
*
* Parameters:
*  \param mat       matrix of linear system of equations
*  \param rhs       right hand side vector of linear system of equations
*  \param x         on input: initial guess, on output: solution
*  \param precond   preconditioner used
*  \param iters     on input: maximum number of iterations to perform
*                   on output: number of iterations performed
*  \param restart   number of iterations for a restart
*  \param tol_error on input: relative residual tolerance
*                   on output: residuum achieved
*
* \sa IterativeMethods::bicgstab()
*
*
* For references, please see:
*
* Saad, Y. and Schultz, M. H.
* GMRES: A Generalized Minimal Residual Algorithm for Solving Nonsymmetric Linear Systems.
* SIAM J.Sci.Stat.Comp. 7, 1986, pp. 856 - 869.
*
* Saad, Y.
* Iterative Methods for Sparse Linear Systems.
* Society for Industrial and Applied Mathematics, Philadelphia, 2003.
*
* Walker, H. F.
* Implementations of the GMRES method.
* Comput.Phys.Comm. 53, 1989, pp. 311 - 320.
*
* Walker, H. F.
* Implementation of the GMRES Method using Householder Transformations.
* SIAM J.Sci.Stat.Comp. 9, 1988, pp. 152 - 163.
*
*/
template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
bool gmres(const MatrixType & mat, const Rhs & rhs, Dest & x, const Preconditioner & precond,
    Index &iters, const Index &restart, typename Dest::RealScalar & tol_error) {

  using std::sqrt;
  using std::abs;

  typedef typename Dest::RealScalar RealScalar;
  typedef typename Dest::Scalar Scalar;
  typedef Matrix < Scalar, Dynamic, 1 > VectorType;
  typedef Matrix < Scalar, Dynamic, Dynamic, ColMajor> FMatrixType;

  const RealScalar considerAsZero = (std::numeric_limits<RealScalar>::min)();

  if(rhs.norm() <= considerAsZero) 
  {
    x.setZero();
    tol_error = 0;
    return true;
  }

  RealScalar tol = tol_error;
  const Index maxIters = iters;
  iters = 0;

  const Index m = mat.rows();

  // residual and preconditioned residual
  VectorType p0 = rhs - mat*x;
  VectorType r0 = precond.solve(p0);

  const RealScalar r0Norm = r0.norm();

  // is initial guess already good enough?
  if(r0Norm == 0)
  {
    tol_error = 0;
    return true;
  }

  // storage for Hessenberg matrix and Householder data
  FMatrixType H   = FMatrixType::Zero(m, restart + 1);
  VectorType w    = VectorType::Zero(restart + 1);
  VectorType tau  = VectorType::Zero(restart + 1);

  // storage for Jacobi rotations
  std::vector < JacobiRotation < Scalar > > G(restart);
  
  // storage for temporaries
  VectorType t(m), v(m), workspace(m), x_new(m);

  // generate first Householder vector
  Ref<VectorType> H0_tail = H.col(0).tail(m - 1);
  RealScalar beta;
  r0.makeHouseholder(H0_tail, tau.coeffRef(0), beta);
  w(0) = Scalar(beta);
  
  for (Index k = 1; k <= restart; ++k)
  {
    ++iters;

    v = VectorType::Unit(m, k - 1);

    // apply Householder reflections H_{1} ... H_{k-1} to v
    // TODO: use a HouseholderSequence
    for (Index i = k - 1; i >= 0; --i) {
      v.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
    }

    // apply matrix M to v:  v = mat * v;
    t.noalias() = mat * v;
    v = precond.solve(t);

    // apply Householder reflections H_{k-1} ... H_{1} to v
    // TODO: use a HouseholderSequence
    for (Index i = 0; i < k; ++i) {
      v.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
    }

    if (v.tail(m - k).norm() != 0.0)
    {
      if (k <= restart)
      {
        // generate new Householder vector
        Ref<VectorType> Hk_tail = H.col(k).tail(m - k - 1);
        v.tail(m - k).makeHouseholder(Hk_tail, tau.coeffRef(k), beta);

        // apply Householder reflection H_{k} to v
        v.tail(m - k).applyHouseholderOnTheLeft(Hk_tail, tau.coeffRef(k), workspace.data());
      }
    }

    if (k > 1)
    {
      for (Index i = 0; i < k - 1; ++i)
      {
        // apply old Givens rotations to v
        v.applyOnTheLeft(i, i + 1, G[i].adjoint());
      }
    }

    if (k<m && v(k) != (Scalar) 0)
    {
      // determine next Givens rotation
      G[k - 1].makeGivens(v(k - 1), v(k));

      // apply Givens rotation to v and w
      v.applyOnTheLeft(k - 1, k, G[k - 1].adjoint());
      w.applyOnTheLeft(k - 1, k, G[k - 1].adjoint());
    }

    // insert coefficients into upper matrix triangle
    H.col(k-1).head(k) = v.head(k);

    tol_error = abs(w(k)) / r0Norm;
    bool stop = (k==m || tol_error < tol || iters == maxIters);

    if (stop || k == restart)
    {
      // solve upper triangular system
      Ref<VectorType> y = w.head(k);
      H.topLeftCorner(k, k).template triangularView <Upper>().solveInPlace(y);

      // use Horner-like scheme to calculate solution vector
      x_new.setZero();
      for (Index i = k - 1; i >= 0; --i)
      {
        x_new(i) += y(i);
        // apply Householder reflection H_{i} to x_new
        x_new.tail(m - i).applyHouseholderOnTheLeft(H.col(i).tail(m - i - 1), tau.coeffRef(i), workspace.data());
      }

      x += x_new;

      if(stop)
      {
        return true;
      }
      else
      {
        k=0;

        // reset data for restart
        p0.noalias() = rhs - mat*x;
        r0 = precond.solve(p0);

        // clear Hessenberg matrix and Householder data
        H.setZero();
        w.setZero();
        tau.setZero();

        // generate first Householder vector
        r0.makeHouseholder(H0_tail, tau.coeffRef(0), beta);
        w(0) = Scalar(beta);
      }
    }
  }

  return false;

}

}

template< typename _MatrixType,
          typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
class GMRES;

namespace internal {

template< typename _MatrixType, typename _Preconditioner>
struct traits<GMRES<_MatrixType,_Preconditioner> >
{
  typedef _MatrixType MatrixType;
  typedef _Preconditioner Preconditioner;
};

}

/** \ingroup IterativeLinearSolvers_Module
  * \brief A GMRES solver for sparse square problems
  *
  * This class allows to solve for A.x = b sparse linear problems using a generalized minimal
  * residual method. The vectors x and b can be either dense or sparse.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  *
  * This class can be used as the direct solver classes. Here is a typical usage example:
  * \code
  * int n = 10000;
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A(n,n);
  * // fill A and b
  * GMRES<SparseMatrix<double> > solver(A);
  * x = solver.solve(b);
  * std::cout << "#iterations:     " << solver.iterations() << std::endl;
  * std::cout << "estimated error: " << solver.error()      << std::endl;
  * // update b, and solve again
  * x = solver.solve(b);
  * \endcode
  *
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  * 
  * GMRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
template< typename _MatrixType, typename _Preconditioner>
class GMRES : public IterativeSolverBase<GMRES<_MatrixType,_Preconditioner> >
{
  typedef IterativeSolverBase<GMRES> Base;
  using Base::matrix;
  using Base::m_error;
  using Base::m_iterations;
  using Base::m_info;
  using Base::m_isInitialized;

private:
  Index m_restart;

public:
  using Base::_solve_impl;
  typedef _MatrixType MatrixType;
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  typedef _Preconditioner Preconditioner;

public:

  /** Default constructor. */
  GMRES() : Base(), m_restart(30) {}

  /** Initialize the solver with matrix \a A for further \c Ax=b solving.
    *
    * This constructor is a shortcut for the default constructor followed
    * by a call to compute().
    *
    * \warning this class stores a reference to the matrix A as well as some
    * precomputed values that depend on it. Therefore, if \a A is changed
    * this class becomes invalid. Call compute() to update it with the new
    * matrix A, or modify a copy of A.
    */
  template<typename MatrixDerived>
  explicit GMRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_restart(30) {}

  ~GMRES() {}

  /** Get the number of iterations after that a restart is performed.
    */
  Index get_restart() { return m_restart; }

  /** Set the number of iterations after that a restart is performed.
    *  \param restart   number of iterations for a restarti, default is 30.
    */
  void set_restart(const Index restart) { m_restart=restart; }

  /** \internal */
  template<typename Rhs,typename Dest>
  void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
  {
    m_iterations = Base::maxIterations();
    m_error = Base::m_tolerance;
    bool ret = internal::gmres(matrix(), b, x, Base::m_preconditioner, m_iterations, m_restart, m_error);
    m_info = (!ret) ? NumericalIssue
          : m_error <= Base::m_tolerance ? Success
          : NoConvergence;
  }

protected:

};

} // end namespace Eigen

#endif // EIGEN_GMRES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IDRS.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2020 Chris Schoutrop <c.e.m.schoutrop@tue.nl>
// Copyright (C) 2020 Jens Wehner <j.wehner@esciencecenter.nl>
// Copyright (C) 2020 Jan van Dijk <j.v.dijk@tue.nl>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_IDRS_H
#define EIGEN_IDRS_H

namespace Eigen
{

	namespace internal
	{
		/**     \internal Low-level Induced Dimension Reduction algoritm
		        \param A The matrix A
		        \param b The right hand side vector b
		        \param x On input and initial solution, on output the computed solution.
		        \param precond A preconditioner being able to efficiently solve for an
		                  approximation of Ax=b (regardless of b)
		        \param iter On input the max number of iteration, on output the number of performed iterations.
		        \param relres On input the tolerance error, on output an estimation of the relative error.
		        \param S On input Number of the dimension of the shadow space.
				\param smoothing switches residual smoothing on.
				\param angle small omega lead to faster convergence at the expense of numerical stability
				\param replacement switches on a residual replacement strategy to increase accuracy of residual at the expense of more Mat*vec products
		        \return false in the case of numerical issue, for example a break down of IDRS.
		*/
		template<typename Vector, typename RealScalar>
		typename Vector::Scalar omega(const Vector& t, const Vector& s, RealScalar angle)
		{
			using numext::abs;
			typedef typename Vector::Scalar Scalar;
			const RealScalar ns = s.norm();
			const RealScalar nt = t.norm();
			const Scalar ts = t.dot(s);
			const RealScalar rho = abs(ts / (nt * ns));

			if (rho < angle) {
				if (ts == Scalar(0)) {
					return Scalar(0);
				}
				// Original relation for om is given by
				// om = om * angle / rho;
				// To alleviate potential (near) division by zero this can be rewritten as
				// om = angle * (ns / nt) * (ts / abs(ts)) = angle * (ns / nt) * sgn(ts)
  				return angle * (ns / nt) * (ts / abs(ts));
			}
			return ts / (nt * nt);
		}

		template <typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
		bool idrs(const MatrixType& A, const Rhs& b, Dest& x, const Preconditioner& precond,
			Index& iter,
			typename Dest::RealScalar& relres, Index S, bool smoothing, typename Dest::RealScalar angle, bool replacement)
		{
			typedef typename Dest::RealScalar RealScalar;
			typedef typename Dest::Scalar Scalar;
			typedef Matrix<Scalar, Dynamic, 1> VectorType;
			typedef Matrix<Scalar, Dynamic, Dynamic, ColMajor> DenseMatrixType;
			const Index N = b.size();
			S = S < x.rows() ? S : x.rows();
			const RealScalar tol = relres;
			const Index maxit = iter;

			Index replacements = 0;
			bool trueres = false;

			FullPivLU<DenseMatrixType> lu_solver;

			DenseMatrixType P;
			{
				HouseholderQR<DenseMatrixType> qr(DenseMatrixType::Random(N, S));
			    P = (qr.householderQ() * DenseMatrixType::Identity(N, S));
			}

			const RealScalar normb = b.norm();

			if (internal::isApprox(normb, RealScalar(0)))
			{
				//Solution is the zero vector
				x.setZero();
				iter = 0;
				relres = 0;
				return true;
			}
			 // from http://homepage.tudelft.nl/1w5b5/IDRS/manual.pdf
			 // A peak in the residual is considered dangerously high if‖ri‖/‖b‖> C(tol/epsilon).
			 // With epsilon the
             // relative machine precision. The factor tol/epsilon corresponds to the size of a
             // finite precision number that is so large that the absolute round-off error in
             // this number, when propagated through the process, makes it impossible to
             // achieve the required accuracy.The factor C accounts for the accumulation of
             // round-off errors. This parameter has beenset to 10−3.
			 // mp is epsilon/C
			 // 10^3 * eps is very conservative, so normally no residual replacements will take place. 
			 // It only happens if things go very wrong. Too many restarts may ruin the convergence.
			const RealScalar mp = RealScalar(1e3) * NumTraits<Scalar>::epsilon();



			//Compute initial residual
			const RealScalar tolb = tol * normb; //Relative tolerance
			VectorType r = b - A * x;

			VectorType x_s, r_s;

			if (smoothing)
			{
				x_s = x;
				r_s = r;
			}

			RealScalar normr = r.norm();

			if (normr <= tolb)
			{
				//Initial guess is a good enough solution
				iter = 0;
				relres = normr / normb;
				return true;
			}

			DenseMatrixType G = DenseMatrixType::Zero(N, S);
			DenseMatrixType U = DenseMatrixType::Zero(N, S);
			DenseMatrixType M = DenseMatrixType::Identity(S, S);
			VectorType t(N), v(N);
			Scalar om = 1.;

			//Main iteration loop, guild G-spaces:
			iter = 0;

			while (normr > tolb && iter < maxit)
			{
				//New right hand size for small system:
				VectorType f = (r.adjoint() * P).adjoint();

				for (Index k = 0; k < S; ++k)
				{
					//Solve small system and make v orthogonal to P:
					//c = M(k:s,k:s)\f(k:s);
					lu_solver.compute(M.block(k , k , S -k, S - k ));
					VectorType c = lu_solver.solve(f.segment(k , S - k ));
					//v = r - G(:,k:s)*c;
					v = r - G.rightCols(S - k ) * c;
					//Preconditioning
					v = precond.solve(v);

					//Compute new U(:,k) and G(:,k), G(:,k) is in space G_j
					U.col(k) = U.rightCols(S - k ) * c + om * v;
					G.col(k) = A * U.col(k );

					//Bi-Orthogonalise the new basis vectors:
					for (Index i = 0; i < k-1 ; ++i)
					{
						//alpha =  ( P(:,i)'*G(:,k) )/M(i,i);
						Scalar alpha = P.col(i ).dot(G.col(k )) / M(i, i );
						G.col(k ) = G.col(k ) - alpha * G.col(i );
						U.col(k ) = U.col(k ) - alpha * U.col(i );
					}

					//New column of M = P'*G  (first k-1 entries are zero)
					//M(k:s,k) = (G(:,k)'*P(:,k:s))';
					M.block(k , k , S - k , 1) = (G.col(k ).adjoint() * P.rightCols(S - k )).adjoint();

					if (internal::isApprox(M(k,k), Scalar(0)))
					{
						return false;
					}

					//Make r orthogonal to q_i, i = 0..k-1
					Scalar beta = f(k ) / M(k , k );
					r = r - beta * G.col(k );
					x = x + beta * U.col(k );
					normr = r.norm();

					if (replacement && normr > tolb / mp)
					{
						trueres = true;
					}

					//Smoothing:
					if (smoothing)
					{
						t = r_s - r;
						//gamma is a Scalar, but the conversion is not allowed
						Scalar gamma = t.dot(r_s) / t.norm();
						r_s = r_s - gamma * t;
						x_s = x_s - gamma * (x_s - x);
						normr = r_s.norm();
					}

					if (normr < tolb || iter == maxit)
					{
						break;
					}

					//New f = P'*r (first k  components are zero)
					if (k < S-1)
					{
						f.segment(k + 1, S - (k + 1) ) = f.segment(k + 1 , S - (k + 1)) - beta * M.block(k + 1 , k , S - (k + 1), 1);
					}
				}//end for

				if (normr < tolb || iter == maxit)
				{
					break;
				}

				//Now we have sufficient vectors in G_j to compute residual in G_j+1
				//Note: r is already perpendicular to P so v = r
				//Preconditioning
				v = r;
				v = precond.solve(v);

				//Matrix-vector multiplication:
				t = A * v;

				//Computation of a new omega
				om = internal::omega(t, r, angle);

				if (om == RealScalar(0.0))
				{
					return false;
				}

				r = r - om * t;
				x = x + om * v;
				normr = r.norm();

				if (replacement && normr > tolb / mp)
				{
					trueres = true;
				}

				//Residual replacement?
				if (trueres && normr < normb)
				{
					r = b - A * x;
					trueres = false;
					replacements++;
				}

				//Smoothing:
				if (smoothing)
				{
					t = r_s - r;
					Scalar gamma = t.dot(r_s) /t.norm();
					r_s = r_s - gamma * t;
					x_s = x_s - gamma * (x_s - x);
					normr = r_s.norm();
				}

				iter++;

			}//end while

			if (smoothing)
			{
				x = x_s;
			}
			relres=normr/normb;
			return true;
		}

	}  // namespace internal

	template <typename _MatrixType, typename _Preconditioner = DiagonalPreconditioner<typename _MatrixType::Scalar> >
	class IDRS;

	namespace internal
	{

		template <typename _MatrixType, typename _Preconditioner>
		struct traits<Eigen::IDRS<_MatrixType, _Preconditioner> >
		{
			typedef _MatrixType MatrixType;
			typedef _Preconditioner Preconditioner;
		};

	}  // namespace internal


/** \ingroup IterativeLinearSolvers_Module
  * \brief The Induced Dimension Reduction method (IDR(s)) is a short-recurrences Krylov method for sparse square problems.
  *
  * This class allows to solve for A.x = b sparse linear problems. The vectors x and b can be either dense or sparse.
  * he Induced Dimension Reduction method, IDR(), is a robust and efficient short-recurrence Krylov subspace method for
  * solving large nonsymmetric systems of linear equations.
  *
  * For indefinite systems IDR(S) outperforms both BiCGStab and BiCGStab(L). Additionally, IDR(S) can handle matrices
  * with complex eigenvalues more efficiently than BiCGStab.
  *
  * Many problems that do not converge for BiCGSTAB converge for IDR(s) (for larger values of s). And if both methods 
  * converge the convergence for IDR(s) is typically much faster for difficult systems (for example indefinite problems). 
  *
  * IDR(s) is a limited memory finite termination method. In exact arithmetic it converges in at most N+N/s iterations,
  * with N the system size.  It uses a fixed number of 4+3s vector. In comparison, BiCGSTAB terminates in 2N iterations 
  * and uses 7 vectors. GMRES terminates in at most N iterations, and uses I+3 vectors, with I the number of iterations. 
  * Restarting GMRES limits the memory consumption, but destroys the finite termination property.
  *
  * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
  * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
  *
  * \implsparsesolverconcept
  *
  * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
  * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
  * and NumTraits<Scalar>::epsilon() for the tolerance.
  *
  * The tolerance corresponds to the relative residual error: |Ax-b|/|b|
  *
  * \b Performance: when using sparse matrices, best performance is achied for a row-major sparse matrix format.
  * Moreover, in this case multi-threading can be exploited if the user code is compiled with OpenMP enabled.
  * See \ref TopicMultiThreading for details.
  *
  * By default the iterations start with x=0 as an initial guess of the solution.
  * One can control the start using the solveWithGuess() method.
  *
  * IDR(s) can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
  *
  * \sa class SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
  */
	template <typename _MatrixType, typename _Preconditioner>
	class IDRS : public IterativeSolverBase<IDRS<_MatrixType, _Preconditioner> >
	{

		public:
			typedef _MatrixType MatrixType;
			typedef typename MatrixType::Scalar Scalar;
			typedef typename MatrixType::RealScalar RealScalar;
			typedef _Preconditioner Preconditioner;

		private:
			typedef IterativeSolverBase<IDRS> Base;
			using Base::m_error;
			using Base::m_info;
			using Base::m_isInitialized;
			using Base::m_iterations;
			using Base::matrix;
			Index m_S;
			bool m_smoothing;
			RealScalar m_angle;
			bool m_residual;

		public:
			/** Default constructor. */
			IDRS(): m_S(4), m_smoothing(false), m_angle(RealScalar(0.7)), m_residual(false) {}

			/**     Initialize the solver with matrix \a A for further \c Ax=b solving.

			        This constructor is a shortcut for the default constructor followed
			        by a call to compute().

			        \warning this class stores a reference to the matrix A as well as some
			        precomputed values that depend on it. Therefore, if \a A is changed
			        this class becomes invalid. Call compute() to update it with the new
			        matrix A, or modify a copy of A.
			*/
			template <typename MatrixDerived>
			explicit IDRS(const EigenBase<MatrixDerived>& A) : Base(A.derived()), m_S(4), m_smoothing(false),
															   m_angle(RealScalar(0.7)), m_residual(false) {}


			/** \internal */
			/**     Loops over the number of columns of b and does the following:
			                1. sets the tolerence and maxIterations
			                2. Calls the function that has the core solver routine
			*/
			template <typename Rhs, typename Dest>
			void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
			{
				m_iterations = Base::maxIterations();
				m_error = Base::m_tolerance;

				bool ret = internal::idrs(matrix(), b, x, Base::m_preconditioner, m_iterations, m_error, m_S,m_smoothing,m_angle,m_residual);

				m_info = (!ret) ? NumericalIssue : m_error <= Base::m_tolerance ? Success : NoConvergence;
			}

			/** Sets the parameter S, indicating the dimension of the shadow space. Default is 4*/
			void setS(Index S)
			{
				if (S < 1)
				{
					S = 4;
				}

				m_S = S;
			}

			/** Switches off and on smoothing.
			Residual smoothing results in monotonically decreasing residual norms at
			the expense of two extra vectors of storage and a few extra vector
			operations. Although monotonic decrease of the residual norms is a
			desirable property, the rate of convergence of the unsmoothed process and
			the smoothed process is basically the same. Default is off */
			void setSmoothing(bool smoothing)
			{
				m_smoothing=smoothing;
			}

			/** The angle must be a real scalar. In IDR(s), a value for the
			iteration parameter omega must be chosen in every s+1th step. The most
			natural choice is to select a value to minimize the norm of the next residual.
			This corresponds to the parameter omega = 0. In practice, this may lead to
			values of omega that are so small that the other iteration parameters
			cannot be computed with sufficient accuracy. In such cases it is better to
			increase the value of omega sufficiently such that a compromise is reached
			between accurate computations and reduction of the residual norm. The
			parameter angle =0.7 (”maintaining the convergence strategy”)
			results in such a compromise. */
			void setAngle(RealScalar angle)
			{
				m_angle=angle;
			}

			/** The parameter replace is a logical that determines whether a
			residual replacement strategy is employed to increase the accuracy of the
			solution. */
			void setResidualUpdate(bool update)
			{
				m_residual=update;
			}

	};

}  // namespace Eigen

#endif /* EIGEN_IDRS_H */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IncompleteLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_INCOMPLETE_LU_H
#define EIGEN_INCOMPLETE_LU_H

namespace Eigen { 

template <typename _Scalar>
class IncompleteLU : public SparseSolverBase<IncompleteLU<_Scalar> >
{
  protected:
    typedef SparseSolverBase<IncompleteLU<_Scalar> > Base;
    using Base::m_isInitialized;
    
    typedef _Scalar Scalar;
    typedef Matrix<Scalar,Dynamic,1> Vector;
    typedef typename Vector::Index Index;
    typedef SparseMatrix<Scalar,RowMajor> FactorType;

  public:
    typedef Matrix<Scalar,Dynamic,Dynamic> MatrixType;

    IncompleteLU() {}

    template<typename MatrixType>
    IncompleteLU(const MatrixType& mat)
    {
      compute(mat);
    }

    Index rows() const { return m_lu.rows(); }
    Index cols() const { return m_lu.cols(); }

    template<typename MatrixType>
    IncompleteLU& compute(const MatrixType& mat)
    {
      m_lu = mat;
      int size = mat.cols();
      Vector diag(size);
      for(int i=0; i<size; ++i)
      {
        typename FactorType::InnerIterator k_it(m_lu,i);
        for(; k_it && k_it.index()<i; ++k_it)
        {
          int k = k_it.index();
          k_it.valueRef() /= diag(k);

          typename FactorType::InnerIterator j_it(k_it);
          typename FactorType::InnerIterator kj_it(m_lu, k);
          while(kj_it && kj_it.index()<=k) ++kj_it;
          for(++j_it; j_it; )
          {
            if(kj_it.index()==j_it.index())
            {
              j_it.valueRef() -= k_it.value() * kj_it.value();
              ++j_it;
              ++kj_it;
            }
            else if(kj_it.index()<j_it.index()) ++kj_it;
            else                                ++j_it;
          }
        }
        if(k_it && k_it.index()==i) diag(i) = k_it.value();
        else                        diag(i) = 1;
      }
      m_isInitialized = true;
      return *this;
    }

    template<typename Rhs, typename Dest>
    void _solve_impl(const Rhs& b, Dest& x) const
    {
      x = m_lu.template triangularView<UnitLower>().solve(b);
      x = m_lu.template triangularView<Upper>().solve(x);
    }

  protected:
    FactorType m_lu;
};

} // end namespace Eigen

#endif // EIGEN_INCOMPLETE_LU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IterationController.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>

/* NOTE The class IterationController has been adapted from the iteration
 *      class of the GMM++ and ITL libraries.
 */

//=======================================================================
// Copyright (C) 1997-2001
// Authors: Andrew Lumsdaine <lums@osl.iu.edu> 
//          Lie-Quan Lee     <llee@osl.iu.edu>
//
// This file is part of the Iterative Template Library
//
// You should have received a copy of the License Agreement for the
// Iterative Template Library along with the software;  see the
// file LICENSE.  
//
// Permission to modify the code and to distribute modified code is
// granted, provided the text of this NOTICE is retained, a notice that
// the code was modified is included with the above COPYRIGHT NOTICE and
// with the COPYRIGHT NOTICE in the LICENSE file, and that the LICENSE
// file is distributed with the modified code.
//
// LICENSOR MAKES NO REPRESENTATIONS OR WARRANTIES, EXPRESS OR IMPLIED.
// By way of example, but not limitation, Licensor MAKES NO
// REPRESENTATIONS OR WARRANTIES OF MERCHANTABILITY OR FITNESS FOR ANY
// PARTICULAR PURPOSE OR THAT THE USE OF THE LICENSED SOFTWARE COMPONENTS
// OR DOCUMENTATION WILL NOT INFRINGE ANY PATENTS, COPYRIGHTS, TRADEMARKS
// OR OTHER RIGHTS.
//=======================================================================

//========================================================================
//
// Copyright (C) 2002-2007 Yves Renard
//
// This file is a part of GETFEM++
//
// Getfem++ is free software; you can redistribute it and/or modify
// it under the terms of the GNU Lesser General Public License as
// published by the Free Software Foundation; version 2.1 of the License.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU Lesser General Public License for more details.
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA  02110-1301,
// USA.
//
//========================================================================

#include "../../../../Eigen/src/Core/util/NonMPL2.h"

#ifndef EIGEN_ITERATION_CONTROLLER_H
#define EIGEN_ITERATION_CONTROLLER_H

namespace Eigen { 

/** \ingroup IterativeLinearSolvers_Module
  * \class IterationController
  *
  * \brief Controls the iterations of the iterative solvers
  *
  * This class has been adapted from the iteration class of GMM++ and ITL libraries.
  *
  */
class IterationController
{
  protected :
    double m_rhsn;        ///< Right hand side norm
    size_t m_maxiter;     ///< Max. number of iterations
    int m_noise;          ///< if noise > 0 iterations are printed
    double m_resmax;      ///< maximum residual
    double m_resminreach, m_resadd;
    size_t m_nit;         ///< iteration number
    double m_res;         ///< last computed residual
    bool m_written;
    void (*m_callback)(const IterationController&);
  public :

    void init()
    {
      m_nit = 0; m_res = 0.0; m_written = false;
      m_resminreach = 1E50; m_resadd = 0.0;
      m_callback = 0;
    }

    IterationController(double r = 1.0E-8, int noi = 0, size_t mit = size_t(-1))
      : m_rhsn(1.0), m_maxiter(mit), m_noise(noi), m_resmax(r) { init(); }

    void operator ++(int) { m_nit++; m_written = false; m_resadd += m_res; }
    void operator ++() { (*this)++; }

    bool first() { return m_nit == 0; }

    /* get/set the "noisyness" (verbosity) of the solvers */
    int noiseLevel() const { return m_noise; }
    void setNoiseLevel(int n) { m_noise = n; }
    void reduceNoiseLevel() { if (m_noise > 0) m_noise--; }

    double maxResidual() const { return m_resmax; }
    void setMaxResidual(double r) { m_resmax = r; }

    double residual() const { return m_res; }

    /* change the user-definable callback, called after each iteration */
    void setCallback(void (*t)(const IterationController&))
    {
      m_callback = t;
    }

    size_t iteration() const { return m_nit; }
    void setIteration(size_t i) { m_nit = i; }

    size_t maxIterarions() const { return m_maxiter; }
    void setMaxIterations(size_t i) { m_maxiter = i; }

    double rhsNorm() const { return m_rhsn; }
    void setRhsNorm(double r) { m_rhsn = r; }

    bool converged() const { return m_res <= m_rhsn * m_resmax; }
    bool converged(double nr)
    {
      using std::abs;
      m_res = abs(nr); 
      m_resminreach = (std::min)(m_resminreach, m_res);
      return converged();
    }
    template<typename VectorType> bool converged(const VectorType &v)
    { return converged(v.squaredNorm()); }

    bool finished(double nr)
    {
      if (m_callback) m_callback(*this);
      if (m_noise > 0 && !m_written)
      {
        converged(nr);
        m_written = true;
      }
      return (m_nit >= m_maxiter || converged(nr));
    }
    template <typename VectorType>
    bool finished(const MatrixBase<VectorType> &v)
    { return finished(double(v.squaredNorm())); }

};

} // end namespace Eigen

#endif // EIGEN_ITERATION_CONTROLLER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/MINRES.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Giacomo Po <gpo@ucla.edu>
// Copyright (C) 2011-2014 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2018 David Hyde <dabh@stanford.edu>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_MINRES_H_
#define EIGEN_MINRES_H_


namespace Eigen {
    
    namespace internal {
        
        /** \internal Low-level MINRES algorithm
         * \param mat The matrix A
         * \param rhs The right hand side vector b
         * \param x On input and initial solution, on output the computed solution.
         * \param precond A right preconditioner being able to efficiently solve for an
         *                approximation of Ax=b (regardless of b)
         * \param iters On input the max number of iteration, on output the number of performed iterations.
         * \param tol_error On input the tolerance error, on output an estimation of the relative error.
         */
        template<typename MatrixType, typename Rhs, typename Dest, typename Preconditioner>
        EIGEN_DONT_INLINE
        void minres(const MatrixType& mat, const Rhs& rhs, Dest& x,
                    const Preconditioner& precond, Index& iters,
                    typename Dest::RealScalar& tol_error)
        {
            using std::sqrt;
            typedef typename Dest::RealScalar RealScalar;
            typedef typename Dest::Scalar Scalar;
            typedef Matrix<Scalar,Dynamic,1> VectorType;

            // Check for zero rhs
            const RealScalar rhsNorm2(rhs.squaredNorm());
            if(rhsNorm2 == 0)
            {
                x.setZero();
                iters = 0;
                tol_error = 0;
                return;
            }
            
            // initialize
            const Index maxIters(iters);  // initialize maxIters to iters
            const Index N(mat.cols());    // the size of the matrix
            const RealScalar threshold2(tol_error*tol_error*rhsNorm2); // convergence threshold (compared to residualNorm2)
            
            // Initialize preconditioned Lanczos
            VectorType v_old(N); // will be initialized inside loop
            VectorType v( VectorType::Zero(N) ); //initialize v
            VectorType v_new(rhs-mat*x); //initialize v_new
            RealScalar residualNorm2(v_new.squaredNorm());
            VectorType w(N); // will be initialized inside loop
            VectorType w_new(precond.solve(v_new)); // initialize w_new
//            RealScalar beta; // will be initialized inside loop
            RealScalar beta_new2(v_new.dot(w_new));
            eigen_assert(beta_new2 >= 0.0 && "PRECONDITIONER IS NOT POSITIVE DEFINITE");
            RealScalar beta_new(sqrt(beta_new2));
            const RealScalar beta_one(beta_new);
            // Initialize other variables
            RealScalar c(1.0); // the cosine of the Givens rotation
            RealScalar c_old(1.0);
            RealScalar s(0.0); // the sine of the Givens rotation
            RealScalar s_old(0.0); // the sine of the Givens rotation
            VectorType p_oold(N); // will be initialized in loop
            VectorType p_old(VectorType::Zero(N)); // initialize p_old=0
            VectorType p(p_old); // initialize p=0
            RealScalar eta(1.0);
                        
            iters = 0; // reset iters
            while ( iters < maxIters )
            {
                // Preconditioned Lanczos
                /* Note that there are 4 variants on the Lanczos algorithm. These are
                 * described in Paige, C. C. (1972). Computational variants of
                 * the Lanczos method for the eigenproblem. IMA Journal of Applied
                 * Mathematics, 10(3), 373-381. The current implementation corresponds 
                 * to the case A(2,7) in the paper. It also corresponds to 
                 * algorithm 6.14 in Y. Saad, Iterative Methods for Sparse Linear
                 * Systems, 2003 p.173. For the preconditioned version see 
                 * A. Greenbaum, Iterative Methods for Solving Linear Systems, SIAM (1987).
                 */
                const RealScalar beta(beta_new);
                v_old = v; // update: at first time step, this makes v_old = 0 so value of beta doesn't matter
                v_new /= beta_new; // overwrite v_new for next iteration
                w_new /= beta_new; // overwrite w_new for next iteration
                v = v_new; // update
                w = w_new; // update
                v_new.noalias() = mat*w - beta*v_old; // compute v_new
                const RealScalar alpha = v_new.dot(w);
                v_new -= alpha*v; // overwrite v_new
                w_new = precond.solve(v_new); // overwrite w_new
                beta_new2 = v_new.dot(w_new); // compute beta_new
                eigen_assert(beta_new2 >= 0.0 && "PRECONDITIONER IS NOT POSITIVE DEFINITE");
                beta_new = sqrt(beta_new2); // compute beta_new
                
                // Givens rotation
                const RealScalar r2 =s*alpha+c*c_old*beta; // s, s_old, c and c_old are still from previous iteration
                const RealScalar r3 =s_old*beta; // s, s_old, c and c_old are still from previous iteration
                const RealScalar r1_hat=c*alpha-c_old*s*beta;
                const RealScalar r1 =sqrt( std::pow(r1_hat,2) + std::pow(beta_new,2) );
                c_old = c; // store for next iteration
                s_old = s; // store for next iteration
                c=r1_hat/r1; // new cosine
                s=beta_new/r1; // new sine
                
                // Update solution
                p_oold = p_old;
                p_old = p;
                p.noalias()=(w-r2*p_old-r3*p_oold) /r1; // IS NOALIAS REQUIRED?
                x += beta_one*c*eta*p;
                
                /* Update the squared residual. Note that this is the estimated residual.
                The real residual |Ax-b|^2 may be slightly larger */
                residualNorm2 *= s*s;
                
                if ( residualNorm2 < threshold2)
                {
                    break;
                }
                
                eta=-s*eta; // update eta
                iters++; // increment iteration number (for output purposes)
            }
            
            /* Compute error. Note that this is the estimated error. The real 
             error |Ax-b|/|b| may be slightly larger */
            tol_error = std::sqrt(residualNorm2 / rhsNorm2);
        }
        
    }
    
    template< typename _MatrixType, int _UpLo=Lower,
    typename _Preconditioner = IdentityPreconditioner>
    class MINRES;
    
    namespace internal {
        
        template< typename _MatrixType, int _UpLo, typename _Preconditioner>
        struct traits<MINRES<_MatrixType,_UpLo,_Preconditioner> >
        {
            typedef _MatrixType MatrixType;
            typedef _Preconditioner Preconditioner;
        };
        
    }
    
    /** \ingroup IterativeLinearSolvers_Module
     * \brief A minimal residual solver for sparse symmetric problems
     *
     * This class allows to solve for A.x = b sparse linear problems using the MINRES algorithm
     * of Paige and Saunders (1975). The sparse matrix A must be symmetric (possibly indefinite).
     * The vectors x and b can be either dense or sparse.
     *
     * \tparam _MatrixType the type of the sparse matrix A, can be a dense or a sparse matrix.
     * \tparam _UpLo the triangular part that will be used for the computations. It can be Lower,
     *               Upper, or Lower|Upper in which the full matrix entries will be considered. Default is Lower.
     * \tparam _Preconditioner the type of the preconditioner. Default is DiagonalPreconditioner
     *
     * The maximal number of iterations and tolerance value can be controlled via the setMaxIterations()
     * and setTolerance() methods. The defaults are the size of the problem for the maximal number of iterations
     * and NumTraits<Scalar>::epsilon() for the tolerance.
     *
     * This class can be used as the direct solver classes. Here is a typical usage example:
     * \code
     * int n = 10000;
     * VectorXd x(n), b(n);
     * SparseMatrix<double> A(n,n);
     * // fill A and b
     * MINRES<SparseMatrix<double> > mr;
     * mr.compute(A);
     * x = mr.solve(b);
     * std::cout << "#iterations:     " << mr.iterations() << std::endl;
     * std::cout << "estimated error: " << mr.error()      << std::endl;
     * // update b, and solve again
     * x = mr.solve(b);
     * \endcode
     *
     * By default the iterations start with x=0 as an initial guess of the solution.
     * One can control the start using the solveWithGuess() method.
     *
     * MINRES can also be used in a matrix-free context, see the following \link MatrixfreeSolverExample example \endlink.
     *
     * \sa class ConjugateGradient, BiCGSTAB, SimplicialCholesky, DiagonalPreconditioner, IdentityPreconditioner
     */
    template< typename _MatrixType, int _UpLo, typename _Preconditioner>
    class MINRES : public IterativeSolverBase<MINRES<_MatrixType,_UpLo,_Preconditioner> >
    {
        
        typedef IterativeSolverBase<MINRES> Base;
        using Base::matrix;
        using Base::m_error;
        using Base::m_iterations;
        using Base::m_info;
        using Base::m_isInitialized;
    public:
        using Base::_solve_impl;
        typedef _MatrixType MatrixType;
        typedef typename MatrixType::Scalar Scalar;
        typedef typename MatrixType::RealScalar RealScalar;
        typedef _Preconditioner Preconditioner;
        
        enum {UpLo = _UpLo};
        
    public:
        
        /** Default constructor. */
        MINRES() : Base() {}
        
        /** Initialize the solver with matrix \a A for further \c Ax=b solving.
         *
         * This constructor is a shortcut for the default constructor followed
         * by a call to compute().
         *
         * \warning this class stores a reference to the matrix A as well as some
         * precomputed values that depend on it. Therefore, if \a A is changed
         * this class becomes invalid. Call compute() to update it with the new
         * matrix A, or modify a copy of A.
         */
        template<typename MatrixDerived>
        explicit MINRES(const EigenBase<MatrixDerived>& A) : Base(A.derived()) {}
        
        /** Destructor. */
        ~MINRES(){}

        /** \internal */
        template<typename Rhs,typename Dest>
        void _solve_vector_with_guess_impl(const Rhs& b, Dest& x) const
        {
            typedef typename Base::MatrixWrapper MatrixWrapper;
            typedef typename Base::ActualMatrixType ActualMatrixType;
            enum {
              TransposeInput  =   (!MatrixWrapper::MatrixFree)
                              &&  (UpLo==(Lower|Upper))
                              &&  (!MatrixType::IsRowMajor)
                              &&  (!NumTraits<Scalar>::IsComplex)
            };
            typedef typename internal::conditional<TransposeInput,Transpose<const ActualMatrixType>, ActualMatrixType const&>::type RowMajorWrapper;
            EIGEN_STATIC_ASSERT(EIGEN_IMPLIES(MatrixWrapper::MatrixFree,UpLo==(Lower|Upper)),MATRIX_FREE_CONJUGATE_GRADIENT_IS_COMPATIBLE_WITH_UPPER_UNION_LOWER_MODE_ONLY);
            typedef typename internal::conditional<UpLo==(Lower|Upper),
                                                  RowMajorWrapper,
                                                  typename MatrixWrapper::template ConstSelfAdjointViewReturnType<UpLo>::Type
                                            >::type SelfAdjointWrapper;

            m_iterations = Base::maxIterations();
            m_error = Base::m_tolerance;
            RowMajorWrapper row_mat(matrix());
            internal::minres(SelfAdjointWrapper(row_mat), b, x,
                             Base::m_preconditioner, m_iterations, m_error);
            m_info = m_error <= Base::m_tolerance ? Success : NoConvergence;
        }
        
    protected:
        
    };

} // end namespace Eigen

#endif // EIGEN_MINRES_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/Scaling.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_ITERSCALING_H
#define EIGEN_ITERSCALING_H

namespace Eigen {

/**
  * \ingroup IterativeSolvers_Module
  * \brief iterative scaling algorithm to equilibrate rows and column norms in matrices
  * 
  * This class can be used as a preprocessing tool to accelerate the convergence of iterative methods 
  * 
  * This feature is  useful to limit the pivoting amount during LU/ILU factorization
  * The  scaling strategy as presented here preserves the symmetry of the problem
  * NOTE It is assumed that the matrix does not have empty row or column, 
  * 
  * Example with key steps 
  * \code
  * VectorXd x(n), b(n);
  * SparseMatrix<double> A;
  * // fill A and b;
  * IterScaling<SparseMatrix<double> > scal; 
  * // Compute the left and right scaling vectors. The matrix is equilibrated at output
  * scal.computeRef(A); 
  * // Scale the right hand side
  * b = scal.LeftScaling().cwiseProduct(b); 
  * // Now, solve the equilibrated linear system with any available solver
  * 
  * // Scale back the computed solution
  * x = scal.RightScaling().cwiseProduct(x); 
  * \endcode
  * 
  * \tparam _MatrixType the type of the matrix. It should be a real square sparsematrix
  * 
  * References : D. Ruiz and B. Ucar, A Symmetry Preserving Algorithm for Matrix Scaling, INRIA Research report RR-7552
  * 
  * \sa \ref IncompleteLUT 
  */
template<typename _MatrixType>
class IterScaling
{
  public:
    typedef _MatrixType MatrixType; 
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::Index Index;
    
  public:
    IterScaling() { init(); }
    
    IterScaling(const MatrixType& matrix)
    {
      init();
      compute(matrix);
    }
    
    ~IterScaling() { }
    
    /** 
     * Compute the left and right diagonal matrices to scale the input matrix @p mat
     * 
     * FIXME This algorithm will be modified such that the diagonal elements are permuted on the diagonal. 
     * 
     * \sa LeftScaling() RightScaling()
     */
    void compute (const MatrixType& mat)
    {
      using std::abs;
      int m = mat.rows(); 
      int n = mat.cols();
      eigen_assert((m>0 && m == n) && "Please give a non - empty matrix");
      m_left.resize(m); 
      m_right.resize(n);
      m_left.setOnes();
      m_right.setOnes();
      m_matrix = mat;
      VectorXd Dr, Dc, DrRes, DcRes; // Temporary Left and right scaling vectors
      Dr.resize(m); Dc.resize(n);
      DrRes.resize(m); DcRes.resize(n);
      double EpsRow = 1.0, EpsCol = 1.0;
      int its = 0; 
      do
      { // Iterate until the infinite norm of each row and column is approximately 1
        // Get the maximum value in each row and column
        Dr.setZero(); Dc.setZero();
        for (int k=0; k<m_matrix.outerSize(); ++k)
        {
          for (typename MatrixType::InnerIterator it(m_matrix, k); it; ++it)
          {
            if ( Dr(it.row()) < abs(it.value()) )
              Dr(it.row()) = abs(it.value());
            
            if ( Dc(it.col()) < abs(it.value()) )
              Dc(it.col()) = abs(it.value());
          }
        }
        for (int i = 0; i < m; ++i) 
        {
          Dr(i) = std::sqrt(Dr(i));
        }
        for (int i = 0; i < n; ++i) 
        {
          Dc(i) = std::sqrt(Dc(i));
        }
        // Save the scaling factors 
        for (int i = 0; i < m; ++i) 
        {
          m_left(i) /= Dr(i);
        }
        for (int i = 0; i < n; ++i) 
        {
          m_right(i) /= Dc(i);
        }
        // Scale the rows and the columns of the matrix
        DrRes.setZero(); DcRes.setZero(); 
        for (int k=0; k<m_matrix.outerSize(); ++k)
        {
          for (typename MatrixType::InnerIterator it(m_matrix, k); it; ++it)
          {
            it.valueRef() = it.value()/( Dr(it.row()) * Dc(it.col()) );
            // Accumulate the norms of the row and column vectors   
            if ( DrRes(it.row()) < abs(it.value()) )
              DrRes(it.row()) = abs(it.value());
            
            if ( DcRes(it.col()) < abs(it.value()) )
              DcRes(it.col()) = abs(it.value());
          }
        }  
        DrRes.array() = (1-DrRes.array()).abs();
        EpsRow = DrRes.maxCoeff();
        DcRes.array() = (1-DcRes.array()).abs();
        EpsCol = DcRes.maxCoeff();
        its++;
      }while ( (EpsRow >m_tol || EpsCol > m_tol) && (its < m_maxits) );
      m_isInitialized = true;
    }
    /** Compute the left and right vectors to scale the vectors
     * the input matrix is scaled with the computed vectors at output
     * 
     * \sa compute()
     */
    void computeRef (MatrixType& mat)
    {
      compute (mat);
      mat = m_matrix;
    }
    /** Get the vector to scale the rows of the matrix 
     */
    VectorXd& LeftScaling()
    {
      return m_left;
    }
    
    /** Get the vector to scale the columns of the matrix 
     */
    VectorXd& RightScaling()
    {
      return m_right;
    }
    
    /** Set the tolerance for the convergence of the iterative scaling algorithm
     */
    void setTolerance(double tol)
    {
      m_tol = tol; 
    }
      
  protected:
    
    void init()
    {
      m_tol = 1e-10;
      m_maxits = 5;
      m_isInitialized = false;
    }
    
    MatrixType m_matrix;
    mutable ComputationInfo m_info; 
    bool m_isInitialized; 
    VectorXd m_left; // Left scaling vector
    VectorXd m_right; // m_right scaling vector
    double m_tol; 
    int m_maxits; // Maximum number of iterations allowed
};
}
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/KroneckerProduct/KroneckerTensorProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Kolja Brix <brix@igpm.rwth-aachen.de>
// Copyright (C) 2011 Andreas Platen <andiplaten@gmx.de>
// Copyright (C) 2012 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef KRONECKER_TENSOR_PRODUCT_H
#define KRONECKER_TENSOR_PRODUCT_H

namespace Eigen {

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief The base class of dense and sparse Kronecker product.
 *
 * \tparam Derived is the derived type.
 */
template<typename Derived>
class KroneckerProductBase : public ReturnByValue<Derived>
{
  private:
    typedef typename internal::traits<Derived> Traits;
    typedef typename Traits::Scalar Scalar;

  protected:
    typedef typename Traits::Lhs Lhs;
    typedef typename Traits::Rhs Rhs;

  public:
    /*! \brief Constructor. */
    KroneckerProductBase(const Lhs& A, const Rhs& B)
      : m_A(A), m_B(B)
    {}

    inline Index rows() const { return m_A.rows() * m_B.rows(); }
    inline Index cols() const { return m_A.cols() * m_B.cols(); }

    /*!
     * This overrides ReturnByValue::coeff because this function is
     * efficient enough.
     */
    Scalar coeff(Index row, Index col) const
    {
      return m_A.coeff(row / m_B.rows(), col / m_B.cols()) *
             m_B.coeff(row % m_B.rows(), col % m_B.cols());
    }

    /*!
     * This overrides ReturnByValue::coeff because this function is
     * efficient enough.
     */
    Scalar coeff(Index i) const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(Derived);
      return m_A.coeff(i / m_A.size()) * m_B.coeff(i % m_A.size());
    }

  protected:
    typename Lhs::Nested m_A;
    typename Rhs::Nested m_B;
};

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief Kronecker tensor product helper class for dense matrices
 *
 * This class is the return value of kroneckerProduct(MatrixBase,
 * MatrixBase). Use the function rather than construct this class
 * directly to avoid specifying template prarameters.
 *
 * \tparam Lhs  Type of the left-hand side, a matrix expression.
 * \tparam Rhs  Type of the rignt-hand side, a matrix expression.
 */
template<typename Lhs, typename Rhs>
class KroneckerProduct : public KroneckerProductBase<KroneckerProduct<Lhs,Rhs> >
{
  private:
    typedef KroneckerProductBase<KroneckerProduct> Base;
    using Base::m_A;
    using Base::m_B;

  public:
    /*! \brief Constructor. */
    KroneckerProduct(const Lhs& A, const Rhs& B)
      : Base(A, B)
    {}

    /*! \brief Evaluate the Kronecker tensor product. */
    template<typename Dest> void evalTo(Dest& dst) const;
};

/*!
 * \ingroup KroneckerProduct_Module
 *
 * \brief Kronecker tensor product helper class for sparse matrices
 *
 * If at least one of the operands is a sparse matrix expression,
 * then this class is returned and evaluates into a sparse matrix.
 *
 * This class is the return value of kroneckerProduct(EigenBase,
 * EigenBase). Use the function rather than construct this class
 * directly to avoid specifying template prarameters.
 *
 * \tparam Lhs  Type of the left-hand side, a matrix expression.
 * \tparam Rhs  Type of the rignt-hand side, a matrix expression.
 */
template<typename Lhs, typename Rhs>
class KroneckerProductSparse : public KroneckerProductBase<KroneckerProductSparse<Lhs,Rhs> >
{
  private:
    typedef KroneckerProductBase<KroneckerProductSparse> Base;
    using Base::m_A;
    using Base::m_B;

  public:
    /*! \brief Constructor. */
    KroneckerProductSparse(const Lhs& A, const Rhs& B)
      : Base(A, B)
    {}

    /*! \brief Evaluate the Kronecker tensor product. */
    template<typename Dest> void evalTo(Dest& dst) const;
};

template<typename Lhs, typename Rhs>
template<typename Dest>
void KroneckerProduct<Lhs,Rhs>::evalTo(Dest& dst) const
{
  const int BlockRows = Rhs::RowsAtCompileTime,
            BlockCols = Rhs::ColsAtCompileTime;
  const Index Br = m_B.rows(),
              Bc = m_B.cols();
  for (Index i=0; i < m_A.rows(); ++i)
    for (Index j=0; j < m_A.cols(); ++j)
      Block<Dest,BlockRows,BlockCols>(dst,i*Br,j*Bc,Br,Bc) = m_A.coeff(i,j) * m_B;
}

template<typename Lhs, typename Rhs>
template<typename Dest>
void KroneckerProductSparse<Lhs,Rhs>::evalTo(Dest& dst) const
{
  Index Br = m_B.rows(), Bc = m_B.cols();
  dst.resize(this->rows(), this->cols());
  dst.resizeNonZeros(0);
  
  // 1 - evaluate the operands if needed:
  typedef typename internal::nested_eval<Lhs,Dynamic>::type Lhs1;
  typedef typename internal::remove_all<Lhs1>::type Lhs1Cleaned;
  const Lhs1 lhs1(m_A);
  typedef typename internal::nested_eval<Rhs,Dynamic>::type Rhs1;
  typedef typename internal::remove_all<Rhs1>::type Rhs1Cleaned;
  const Rhs1 rhs1(m_B);
    
  // 2 - construct respective iterators
  typedef Eigen::InnerIterator<Lhs1Cleaned> LhsInnerIterator;
  typedef Eigen::InnerIterator<Rhs1Cleaned> RhsInnerIterator;
  
  // compute number of non-zeros per innervectors of dst
  {
    // TODO VectorXi is not necessarily big enough!
    VectorXi nnzA = VectorXi::Zero(Dest::IsRowMajor ? m_A.rows() : m_A.cols());
    for (Index kA=0; kA < m_A.outerSize(); ++kA)
      for (LhsInnerIterator itA(lhs1,kA); itA; ++itA)
        nnzA(Dest::IsRowMajor ? itA.row() : itA.col())++;
      
    VectorXi nnzB = VectorXi::Zero(Dest::IsRowMajor ? m_B.rows() : m_B.cols());
    for (Index kB=0; kB < m_B.outerSize(); ++kB)
      for (RhsInnerIterator itB(rhs1,kB); itB; ++itB)
        nnzB(Dest::IsRowMajor ? itB.row() : itB.col())++;
    
    Matrix<int,Dynamic,Dynamic,ColMajor> nnzAB = nnzB * nnzA.transpose();
    dst.reserve(VectorXi::Map(nnzAB.data(), nnzAB.size()));
  }

  for (Index kA=0; kA < m_A.outerSize(); ++kA)
  {
    for (Index kB=0; kB < m_B.outerSize(); ++kB)
    {
      for (LhsInnerIterator itA(lhs1,kA); itA; ++itA)
      {
        for (RhsInnerIterator itB(rhs1,kB); itB; ++itB)
        {
          Index i = itA.row() * Br + itB.row(),
                j = itA.col() * Bc + itB.col();
          dst.insert(i,j) = itA.value() * itB.value();
        }
      }
    }
  }
}

namespace internal {

template<typename _Lhs, typename _Rhs>
struct traits<KroneckerProduct<_Lhs,_Rhs> >
{
  typedef typename remove_all<_Lhs>::type Lhs;
  typedef typename remove_all<_Rhs>::type Rhs;
  typedef typename ScalarBinaryOpTraits<typename Lhs::Scalar, typename Rhs::Scalar>::ReturnType Scalar;
  typedef typename promote_index_type<typename Lhs::StorageIndex, typename Rhs::StorageIndex>::type StorageIndex;

  enum {
    Rows = size_at_compile_time<traits<Lhs>::RowsAtCompileTime, traits<Rhs>::RowsAtCompileTime>::ret,
    Cols = size_at_compile_time<traits<Lhs>::ColsAtCompileTime, traits<Rhs>::ColsAtCompileTime>::ret,
    MaxRows = size_at_compile_time<traits<Lhs>::MaxRowsAtCompileTime, traits<Rhs>::MaxRowsAtCompileTime>::ret,
    MaxCols = size_at_compile_time<traits<Lhs>::MaxColsAtCompileTime, traits<Rhs>::MaxColsAtCompileTime>::ret
  };

  typedef Matrix<Scalar,Rows,Cols> ReturnType;
};

template<typename _Lhs, typename _Rhs>
struct traits<KroneckerProductSparse<_Lhs,_Rhs> >
{
  typedef MatrixXpr XprKind;
  typedef typename remove_all<_Lhs>::type Lhs;
  typedef typename remove_all<_Rhs>::type Rhs;
  typedef typename ScalarBinaryOpTraits<typename Lhs::Scalar, typename Rhs::Scalar>::ReturnType Scalar;
  typedef typename cwise_promote_storage_type<typename traits<Lhs>::StorageKind, typename traits<Rhs>::StorageKind, scalar_product_op<typename Lhs::Scalar, typename Rhs::Scalar> >::ret StorageKind;
  typedef typename promote_index_type<typename Lhs::StorageIndex, typename Rhs::StorageIndex>::type StorageIndex;

  enum {
    LhsFlags = Lhs::Flags,
    RhsFlags = Rhs::Flags,

    RowsAtCompileTime = size_at_compile_time<traits<Lhs>::RowsAtCompileTime, traits<Rhs>::RowsAtCompileTime>::ret,
    ColsAtCompileTime = size_at_compile_time<traits<Lhs>::ColsAtCompileTime, traits<Rhs>::ColsAtCompileTime>::ret,
    MaxRowsAtCompileTime = size_at_compile_time<traits<Lhs>::MaxRowsAtCompileTime, traits<Rhs>::MaxRowsAtCompileTime>::ret,
    MaxColsAtCompileTime = size_at_compile_time<traits<Lhs>::MaxColsAtCompileTime, traits<Rhs>::MaxColsAtCompileTime>::ret,

    EvalToRowMajor = (int(LhsFlags) & int(RhsFlags) & RowMajorBit),
    RemovedBits = ~(EvalToRowMajor ? 0 : RowMajorBit),

    Flags = ((int(LhsFlags) | int(RhsFlags)) & HereditaryBits & RemovedBits)
          | EvalBeforeNestingBit,
    CoeffReadCost = HugeCost
  };

  typedef SparseMatrix<Scalar, 0, StorageIndex> ReturnType;
};

} // end namespace internal

/*!
 * \ingroup KroneckerProduct_Module
 *
 * Computes Kronecker tensor product of two dense matrices
 *
 * \warning If you want to replace a matrix by its Kronecker product
 *          with some matrix, do \b NOT do this:
 * \code
 * A = kroneckerProduct(A,B); // bug!!! caused by aliasing effect
 * \endcode
 * instead, use eval() to work around this:
 * \code
 * A = kroneckerProduct(A,B).eval();
 * \endcode
 *
 * \param a  Dense matrix a
 * \param b  Dense matrix b
 * \return   Kronecker tensor product of a and b
 */
template<typename A, typename B>
KroneckerProduct<A,B> kroneckerProduct(const MatrixBase<A>& a, const MatrixBase<B>& b)
{
  return KroneckerProduct<A, B>(a.derived(), b.derived());
}

/*!
 * \ingroup KroneckerProduct_Module
 *
 * Computes Kronecker tensor product of two matrices, at least one of
 * which is sparse
 *
 * \warning If you want to replace a matrix by its Kronecker product
 *          with some matrix, do \b NOT do this:
 * \code
 * A = kroneckerProduct(A,B); // bug!!! caused by aliasing effect
 * \endcode
 * instead, use eval() to work around this:
 * \code
 * A = kroneckerProduct(A,B).eval();
 * \endcode
 *
 * \param a  Dense/sparse matrix a
 * \param b  Dense/sparse matrix b
 * \return   Kronecker tensor product of a and b, stored in a sparse
 *           matrix
 */
template<typename A, typename B>
KroneckerProductSparse<A,B> kroneckerProduct(const EigenBase<A>& a, const EigenBase<B>& b)
{
  return KroneckerProductSparse<A,B>(a.derived(), b.derived());
}

} // end namespace Eigen

#endif // KRONECKER_TENSOR_PRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/CopyrightMINPACK.txt <==
Minpack Copyright Notice (1999) University of Chicago.  All rights reserved

Redistribution and use in source and binary forms, with or
without modification, are permitted provided that the
following conditions are met:

1. Redistributions of source code must retain the above
copyright notice, this list of conditions and the following
disclaimer.

2. Redistributions in binary form must reproduce the above
copyright notice, this list of conditions and the following
disclaimer in the documentation and/or other materials
provided with the distribution.

3. The end-user documentation included with the
redistribution, if any, must include the following
acknowledgment:

   "This product includes software developed by the
   University of Chicago, as Operator of Argonne National
   Laboratory.

Alternately, this acknowledgment may appear in the software
itself, if and wherever such third-party acknowledgments
normally appear.

4. WARRANTY DISCLAIMER. THE SOFTWARE IS SUPPLIED "AS IS"
WITHOUT WARRANTY OF ANY KIND. THE COPYRIGHT HOLDER, THE
UNITED STATES, THE UNITED STATES DEPARTMENT OF ENERGY, AND
THEIR EMPLOYEES: (1) DISCLAIM ANY WARRANTIES, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO ANY IMPLIED WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE, TITLE
OR NON-INFRINGEMENT, (2) DO NOT ASSUME ANY LEGAL LIABILITY
OR RESPONSIBILITY FOR THE ACCURACY, COMPLETENESS, OR
USEFULNESS OF THE SOFTWARE, (3) DO NOT REPRESENT THAT USE OF
THE SOFTWARE WOULD NOT INFRINGE PRIVATELY OWNED RIGHTS, (4)
DO NOT WARRANT THAT THE SOFTWARE WILL FUNCTION
UNINTERRUPTED, THAT IT IS ERROR-FREE OR THAT ANY ERRORS WILL
BE CORRECTED.

5. LIMITATION OF LIABILITY. IN NO EVENT WILL THE COPYRIGHT
HOLDER, THE UNITED STATES, THE UNITED STATES DEPARTMENT OF
ENERGY, OR THEIR EMPLOYEES: BE LIABLE FOR ANY INDIRECT,
INCIDENTAL, CONSEQUENTIAL, SPECIAL OR PUNITIVE DAMAGES OF
ANY KIND OR NATURE, INCLUDING BUT NOT LIMITED TO LOSS OF
PROFITS OR LOSS OF DATA, FOR ANY REASON WHATSOEVER, WHETHER
SUCH LIABILITY IS ASSERTED ON THE BASIS OF CONTRACT, TORT
(INCLUDING NEGLIGENCE OR STRICT LIABILITY), OR OTHERWISE,
EVEN IF ANY OF SAID PARTIES HAS BEEN WARNED OF THE
POSSIBILITY OF SUCH LOSS OR DAMAGES.



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMcovar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMCOVAR_H
#define EIGEN_LMCOVAR_H

namespace Eigen { 

namespace internal {

template <typename Scalar>
void covar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi& ipvt,
        Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon()) )
{
    using std::abs;
    /* Local variables */
    Index i, j, k, l, ii, jj;
    bool sing;
    Scalar temp;

    /* Function Body */
    const Index n = r.cols();
    const Scalar tolr = tol * abs(r(0,0));
    Matrix< Scalar, Dynamic, 1 > wa(n);
    eigen_assert(ipvt.size()==n);

    /* form the inverse of r in the full upper triangle of r. */
    l = -1;
    for (k = 0; k < n; ++k)
        if (abs(r(k,k)) > tolr) {
            r(k,k) = 1. / r(k,k);
            for (j = 0; j <= k-1; ++j) {
                temp = r(k,k) * r(j,k);
                r(j,k) = 0.;
                r.col(k).head(j+1) -= r.col(j).head(j+1) * temp;
            }
            l = k;
        }

    /* form the full upper triangle of the inverse of (r transpose)*r */
    /* in the full upper triangle of r. */
    for (k = 0; k <= l; ++k) {
        for (j = 0; j <= k-1; ++j)
            r.col(j).head(j+1) += r.col(k).head(j+1) * r(j,k);
        r.col(k).head(k+1) *= r(k,k);
    }

    /* form the full lower triangle of the covariance matrix */
    /* in the strict lower triangle of r and in wa. */
    for (j = 0; j < n; ++j) {
        jj = ipvt[j];
        sing = j > l;
        for (i = 0; i <= j; ++i) {
            if (sing)
                r(i,j) = 0.;
            ii = ipvt[i];
            if (ii > jj)
                r(ii,jj) = r(i,j);
            if (ii < jj)
                r(jj,ii) = r(i,j);
        }
        wa[jj] = r(j,j);
    }

    /* symmetrize the covariance matrix in r. */
    r.topLeftCorner(n,n).template triangularView<StrictlyUpper>() = r.topLeftCorner(n,n).transpose();
    r.diagonal() = wa;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMCOVAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMonestep.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMONESTEP_H
#define EIGEN_LMONESTEP_H

namespace Eigen {

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimizeOneStep(FVectorType  &x)
{
  using std::abs;
  using std::sqrt;
  RealScalar temp, temp1,temp2; 
  RealScalar ratio; 
  RealScalar pnorm, xnorm, fnorm1, actred, dirder, prered;
  eigen_assert(x.size()==n); // check the caller is not cheating us

  temp = 0.0; xnorm = 0.0;
  /* calculate the jacobian matrix. */
  Index df_ret = m_functor.df(x, m_fjac);
  if (df_ret<0)
      return LevenbergMarquardtSpace::UserAsked;
  if (df_ret>0)
      // numerical diff, we evaluated the function df_ret times
      m_nfev += df_ret;
  else m_njev++;

  /* compute the qr factorization of the jacobian. */
  for (int j = 0; j < x.size(); ++j)
    m_wa2(j) = m_fjac.col(j).blueNorm();
  QRSolver qrfac(m_fjac);
  if(qrfac.info() != Success) {
    m_info = NumericalIssue;
    return LevenbergMarquardtSpace::ImproperInputParameters;
  }
  // Make a copy of the first factor with the associated permutation
  m_rfactor = qrfac.matrixR();
  m_permutation = (qrfac.colsPermutation());

  /* on the first iteration and if external scaling is not used, scale according */
  /* to the norms of the columns of the initial jacobian. */
  if (m_iter == 1) {
      if (!m_useExternalScaling)
          for (Index j = 0; j < n; ++j)
              m_diag[j] = (m_wa2[j]==0.)? 1. : m_wa2[j];

      /* on the first iteration, calculate the norm of the scaled x */
      /* and initialize the step bound m_delta. */
      xnorm = m_diag.cwiseProduct(x).stableNorm();
      m_delta = m_factor * xnorm;
      if (m_delta == 0.)
          m_delta = m_factor;
  }

  /* form (q transpose)*m_fvec and store the first n components in */
  /* m_qtf. */
  m_wa4 = m_fvec;
  m_wa4 = qrfac.matrixQ().adjoint() * m_fvec; 
  m_qtf = m_wa4.head(n);

  /* compute the norm of the scaled gradient. */
  m_gnorm = 0.;
  if (m_fnorm != 0.)
      for (Index j = 0; j < n; ++j)
          if (m_wa2[m_permutation.indices()[j]] != 0.)
              m_gnorm = (std::max)(m_gnorm, abs( m_rfactor.col(j).head(j+1).dot(m_qtf.head(j+1)/m_fnorm) / m_wa2[m_permutation.indices()[j]]));

  /* test for convergence of the gradient norm. */
  if (m_gnorm <= m_gtol) {
    m_info = Success;
    return LevenbergMarquardtSpace::CosinusTooSmall;
  }

  /* rescale if necessary. */
  if (!m_useExternalScaling)
      m_diag = m_diag.cwiseMax(m_wa2);

  do {
    /* determine the levenberg-marquardt parameter. */
    internal::lmpar2(qrfac, m_diag, m_qtf, m_delta, m_par, m_wa1);

    /* store the direction p and x + p. calculate the norm of p. */
    m_wa1 = -m_wa1;
    m_wa2 = x + m_wa1;
    pnorm = m_diag.cwiseProduct(m_wa1).stableNorm();

    /* on the first iteration, adjust the initial step bound. */
    if (m_iter == 1)
        m_delta = (std::min)(m_delta,pnorm);

    /* evaluate the function at x + p and calculate its norm. */
    if ( m_functor(m_wa2, m_wa4) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    ++m_nfev;
    fnorm1 = m_wa4.stableNorm();

    /* compute the scaled actual reduction. */
    actred = -1.;
    if (Scalar(.1) * fnorm1 < m_fnorm)
        actred = 1. - numext::abs2(fnorm1 / m_fnorm);

    /* compute the scaled predicted reduction and */
    /* the scaled directional derivative. */
    m_wa3 = m_rfactor.template triangularView<Upper>() * (m_permutation.inverse() *m_wa1);
    temp1 = numext::abs2(m_wa3.stableNorm() / m_fnorm);
    temp2 = numext::abs2(sqrt(m_par) * pnorm / m_fnorm);
    prered = temp1 + temp2 / Scalar(.5);
    dirder = -(temp1 + temp2);

    /* compute the ratio of the actual to the predicted */
    /* reduction. */
    ratio = 0.;
    if (prered != 0.)
        ratio = actred / prered;

    /* update the step bound. */
    if (ratio <= Scalar(.25)) {
        if (actred >= 0.)
            temp = RealScalar(.5);
        if (actred < 0.)
            temp = RealScalar(.5) * dirder / (dirder + RealScalar(.5) * actred);
        if (RealScalar(.1) * fnorm1 >= m_fnorm || temp < RealScalar(.1))
            temp = Scalar(.1);
        /* Computing MIN */
        m_delta = temp * (std::min)(m_delta, pnorm / RealScalar(.1));
        m_par /= temp;
    } else if (!(m_par != 0. && ratio < RealScalar(.75))) {
        m_delta = pnorm / RealScalar(.5);
        m_par = RealScalar(.5) * m_par;
    }

    /* test for successful iteration. */
    if (ratio >= RealScalar(1e-4)) {
        /* successful iteration. update x, m_fvec, and their norms. */
        x = m_wa2;
        m_wa2 = m_diag.cwiseProduct(x);
        m_fvec = m_wa4;
        xnorm = m_wa2.stableNorm();
        m_fnorm = fnorm1;
        ++m_iter;
    }

    /* tests for convergence. */
    if (abs(actred) <= m_ftol && prered <= m_ftol && Scalar(.5) * ratio <= 1. && m_delta <= m_xtol * xnorm)
    {
       m_info = Success;
      return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
    }
    if (abs(actred) <= m_ftol && prered <= m_ftol && Scalar(.5) * ratio <= 1.) 
    {
      m_info = Success;
      return LevenbergMarquardtSpace::RelativeReductionTooSmall;
    }
    if (m_delta <= m_xtol * xnorm)
    {
      m_info = Success;
      return LevenbergMarquardtSpace::RelativeErrorTooSmall;
    }

    /* tests for termination and stringent tolerances. */
    if (m_nfev >= m_maxfev) 
    {
      m_info = NoConvergence;
      return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
    }
    if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
    {
      m_info = Success;
      return LevenbergMarquardtSpace::FtolTooSmall;
    }
    if (m_delta <= NumTraits<Scalar>::epsilon() * xnorm) 
    {
      m_info = Success;
      return LevenbergMarquardtSpace::XtolTooSmall;
    }
    if (m_gnorm <= NumTraits<Scalar>::epsilon())
    {
      m_info = Success;
      return LevenbergMarquardtSpace::GtolTooSmall;
    }

  } while (ratio < Scalar(1e-4));

  return LevenbergMarquardtSpace::Running;
}

  
} // end namespace Eigen

#endif // EIGEN_LMONESTEP_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMpar.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMPAR_H
#define EIGEN_LMPAR_H

namespace Eigen {

namespace internal {
  
  template <typename QRSolver, typename VectorType>
    void lmpar2(
    const QRSolver &qr,
    const VectorType  &diag,
    const VectorType  &qtb,
    typename VectorType::Scalar m_delta,
    typename VectorType::Scalar &par,
    VectorType  &x)

  {
    using std::sqrt;
    using std::abs;
    typedef typename QRSolver::MatrixType MatrixType;
    typedef typename QRSolver::Scalar Scalar;
//    typedef typename QRSolver::StorageIndex StorageIndex;

    /* Local variables */
    Index j;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;
    
    // Make a copy of the triangular factor. 
    // This copy is modified during call the qrsolv
    MatrixType s;
    s = qr.matrixR();

    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = qr.matrixR().cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());

    VectorType  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */

    //    const Index rank = qr.nonzeroPivots(); // exactly double(0.)
    const Index rank = qr.rank(); // use a threshold
    wa1 = qtb;
    wa1.tail(n-rank).setZero();
    //FIXME There is no solve in place for sparse triangularView
    wa1.head(rank) = s.topLeftCorner(rank,rank).template triangularView<Upper>().solve(qtb.head(rank));

    x = qr.colsPermutation()*wa1;

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - m_delta;
    if (fp <= Scalar(0.1) * m_delta) {
      par = 0;
      return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (rank==n) {
      wa1 = qr.colsPermutation().inverse() *  diag.cwiseProduct(wa2)/dxnorm;
      s.topLeftCorner(n,n).transpose().template triangularView<Lower>().solveInPlace(wa1);
      temp = wa1.blueNorm();
      parl = fp / m_delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
      wa1[j] = s.col(j).head(j+1).dot(qtb.head(j+1)) / diag[qr.colsPermutation().indices()(j)];

    gnorm = wa1.stableNorm();
    paru = gnorm / m_delta;
    if (paru == 0.)
      paru = dwarf / (std::min)(m_delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
      par = gnorm / dxnorm;

    /* beginning of an iteration. */
    while (true) {
      ++iter;

      /* evaluate the function at the current value of par. */
      if (par == 0.)
        par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
      wa1 = sqrt(par)* diag;

      VectorType sdiag(n);
      lmqrsolv(s, qr.colsPermutation(), wa1, qtb, x, sdiag);

      wa2 = diag.cwiseProduct(x);
      dxnorm = wa2.blueNorm();
      temp = fp;
      fp = dxnorm - m_delta;

      /* if the function is small enough, accept the current value */
      /* of par. also test for the exceptional cases where parl */
      /* is zero or the number of iterations has reached 10. */
      if (abs(fp) <= Scalar(0.1) * m_delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
        break;

      /* compute the newton correction. */
      wa1 = qr.colsPermutation().inverse() * diag.cwiseProduct(wa2/dxnorm);
      // we could almost use this here, but the diagonal is outside qr, in sdiag[]
      for (j = 0; j < n; ++j) {
        wa1[j] /= sdiag[j];
        temp = wa1[j];
        for (Index i = j+1; i < n; ++i)
          wa1[i] -= s.coeff(i,j) * temp;
      }
      temp = wa1.blueNorm();
      parc = fp / m_delta / temp / temp;

      /* depending on the sign of the function, update parl or paru. */
      if (fp > 0.)
        parl = (std::max)(parl,par);
      if (fp < 0.)
        paru = (std::min)(paru,par);

      /* compute an improved estimate for par. */
      par = (std::max)(parl,par+parc);
    }
    if (iter == 0)
      par = 0.;
    return;
  }
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMPAR_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMqrsolv.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
//
// This code initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.

#ifndef EIGEN_LMQRSOLV_H
#define EIGEN_LMQRSOLV_H

namespace Eigen { 

namespace internal {

template <typename Scalar,int Rows, int Cols, typename PermIndex>
void lmqrsolv(
  Matrix<Scalar,Rows,Cols> &s,
  const PermutationMatrix<Dynamic,Dynamic,PermIndex> &iPerm,
  const Matrix<Scalar,Dynamic,1> &diag,
  const Matrix<Scalar,Dynamic,1> &qtb,
  Matrix<Scalar,Dynamic,1> &x,
  Matrix<Scalar,Dynamic,1> &sdiag)
{
    /* Local variables */
    Index i, j, k;
    Scalar temp;
    Index n = s.cols();
    Matrix<Scalar,Dynamic,1>  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize s. */
    /*     in particular, save the diagonal elements of r in x. */
    x = s.diagonal();
    wa = qtb;
    
   
    s.topLeftCorner(n,n).template triangularView<StrictlyLower>() = s.topLeftCorner(n,n).transpose();
    /*     eliminate the diagonal matrix d using a givens rotation. */
    for (j = 0; j < n; ++j) {

        /*        prepare the row of d to be eliminated, locating the */
        /*        diagonal element using p from the qr factorization. */
        const PermIndex l = iPerm.indices()(j);
        if (diag[l] == 0.)
            break;
        sdiag.tail(n-j).setZero();
        sdiag[j] = diag[l];

        /*        the transformations to eliminate the row of d */
        /*        modify only a single element of (q transpose)*b */
        /*        beyond the first n, which is initially zero. */
        Scalar qtbpj = 0.;
        for (k = j; k < n; ++k) {
            /*           determine a givens rotation which eliminates the */
            /*           appropriate element in the current row of d. */
            givens.makeGivens(-s(k,k), sdiag[k]);

            /*           compute the modified diagonal element of r and */
            /*           the modified element of ((q transpose)*b,0). */
            s(k,k) = givens.c() * s(k,k) + givens.s() * sdiag[k];
            temp = givens.c() * wa[k] + givens.s() * qtbpj;
            qtbpj = -givens.s() * wa[k] + givens.c() * qtbpj;
            wa[k] = temp;

            /*           accumulate the transformation in the row of s. */
            for (i = k+1; i<n; ++i) {
                temp = givens.c() * s(i,k) + givens.s() * sdiag[i];
                sdiag[i] = -givens.s() * s(i,k) + givens.c() * sdiag[i];
                s(i,k) = temp;
            }
        }
    }
  
    /*     solve the triangular system for z. if the system is */
    /*     singular, then obtain a least squares solution. */
    Index nsing;
    for(nsing=0; nsing<n && sdiag[nsing]!=0; nsing++) {}

    wa.tail(n-nsing).setZero();
    s.topLeftCorner(nsing, nsing).transpose().template triangularView<Upper>().solveInPlace(wa.head(nsing));
  
    // restore
    sdiag = s.diagonal();
    s.diagonal() = x;

    /* permute the components of z back to components of x. */
    x = iPerm * wa; 
}

template <typename Scalar, int _Options, typename Index>
void lmqrsolv(
  SparseMatrix<Scalar,_Options,Index> &s,
  const PermutationMatrix<Dynamic,Dynamic> &iPerm,
  const Matrix<Scalar,Dynamic,1> &diag,
  const Matrix<Scalar,Dynamic,1> &qtb,
  Matrix<Scalar,Dynamic,1> &x,
  Matrix<Scalar,Dynamic,1> &sdiag)
{
  /* Local variables */
  typedef SparseMatrix<Scalar,RowMajor,Index> FactorType;
    Index i, j, k, l;
    Scalar temp;
    Index n = s.cols();
    Matrix<Scalar,Dynamic,1>  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize R. */
    wa = qtb;
    FactorType R(s);
    // Eliminate the diagonal matrix d using a givens rotation
    for (j = 0; j < n; ++j)
    {
      // Prepare the row of d to be eliminated, locating the 
      // diagonal element using p from the qr factorization
      l = iPerm.indices()(j);
      if (diag(l) == Scalar(0)) 
        break; 
      sdiag.tail(n-j).setZero();
      sdiag[j] = diag[l];
      // the transformations to eliminate the row of d
      // modify only a single element of (q transpose)*b
      // beyond the first n, which is initially zero. 
      
      Scalar qtbpj = 0; 
      // Browse the nonzero elements of row j of the upper triangular s
      for (k = j; k < n; ++k)
      {
        typename FactorType::InnerIterator itk(R,k);
        for (; itk; ++itk){
          if (itk.index() < k) continue;
          else break;
        }
        //At this point, we have the diagonal element R(k,k)
        // Determine a givens rotation which eliminates 
        // the appropriate element in the current row of d
        givens.makeGivens(-itk.value(), sdiag(k));
        
        // Compute the modified diagonal element of r and 
        // the modified element of ((q transpose)*b,0).
        itk.valueRef() = givens.c() * itk.value() + givens.s() * sdiag(k);
        temp = givens.c() * wa(k) + givens.s() * qtbpj; 
        qtbpj = -givens.s() * wa(k) + givens.c() * qtbpj;
        wa(k) = temp;
        
        // Accumulate the transformation in the remaining k row/column of R
        for (++itk; itk; ++itk)
        {
          i = itk.index();
          temp = givens.c() *  itk.value() + givens.s() * sdiag(i);
          sdiag(i) = -givens.s() * itk.value() + givens.c() * sdiag(i);
          itk.valueRef() = temp;
        }
      }
    }
    
    // Solve the triangular system for z. If the system is 
    // singular, then obtain a least squares solution
    Index nsing;
    for(nsing = 0; nsing<n && sdiag(nsing) !=0; nsing++) {}
    
    wa.tail(n-nsing).setZero();
//     x = wa; 
    wa.head(nsing) = R.topLeftCorner(nsing,nsing).template triangularView<Upper>().solve/*InPlace*/(wa.head(nsing));
    
    sdiag = R.diagonal();
    // Permute the components of z back to components of x
    x = iPerm * wa; 
}
} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_LMQRSOLV_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LevenbergMarquardt.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
// Copyright (C) 2012 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
//
// The algorithm of this class initially comes from MINPACK whose original authors are:
// Copyright Jorge More - Argonne National Laboratory
// Copyright Burt Garbow - Argonne National Laboratory
// Copyright Ken Hillstrom - Argonne National Laboratory
//
// This Source Code Form is subject to the terms of the Minpack license
// (a BSD-like license) described in the campaigned CopyrightMINPACK.txt file.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT_H
#define EIGEN_LEVENBERGMARQUARDT_H


namespace Eigen {
namespace LevenbergMarquardtSpace {
    enum Status {
        NotStarted = -2,
        Running = -1,
        ImproperInputParameters = 0,
        RelativeReductionTooSmall = 1,
        RelativeErrorTooSmall = 2,
        RelativeErrorAndReductionTooSmall = 3,
        CosinusTooSmall = 4,
        TooManyFunctionEvaluation = 5,
        FtolTooSmall = 6,
        XtolTooSmall = 7,
        GtolTooSmall = 8,
        UserAsked = 9
    };
}

template <typename _Scalar, int NX=Dynamic, int NY=Dynamic>
struct DenseFunctor
{
  typedef _Scalar Scalar;
  enum {
    InputsAtCompileTime = NX,
    ValuesAtCompileTime = NY
  };
  typedef Matrix<Scalar,InputsAtCompileTime,1> InputType;
  typedef Matrix<Scalar,ValuesAtCompileTime,1> ValueType;
  typedef Matrix<Scalar,ValuesAtCompileTime,InputsAtCompileTime> JacobianType;
  typedef ColPivHouseholderQR<JacobianType> QRSolver;
  const int m_inputs, m_values;

  DenseFunctor() : m_inputs(InputsAtCompileTime), m_values(ValuesAtCompileTime) {}
  DenseFunctor(int inputs, int values) : m_inputs(inputs), m_values(values) {}

  int inputs() const { return m_inputs; }
  int values() const { return m_values; }

  //int operator()(const InputType &x, ValueType& fvec) { }
  // should be defined in derived classes
  
  //int df(const InputType &x, JacobianType& fjac) { }
  // should be defined in derived classes
};

template <typename _Scalar, typename _Index>
struct SparseFunctor
{
  typedef _Scalar Scalar;
  typedef _Index Index;
  typedef Matrix<Scalar,Dynamic,1> InputType;
  typedef Matrix<Scalar,Dynamic,1> ValueType;
  typedef SparseMatrix<Scalar, ColMajor, Index> JacobianType;
  typedef SparseQR<JacobianType, COLAMDOrdering<int> > QRSolver;
  enum {
    InputsAtCompileTime = Dynamic,
    ValuesAtCompileTime = Dynamic
  };
  
  SparseFunctor(int inputs, int values) : m_inputs(inputs), m_values(values) {}

  int inputs() const { return m_inputs; }
  int values() const { return m_values; }
  
  const int m_inputs, m_values;
  //int operator()(const InputType &x, ValueType& fvec) { }
  // to be defined in the functor
  
  //int df(const InputType &x, JacobianType& fjac) { }
  // to be defined in the functor if no automatic differentiation
  
};
namespace internal {
template <typename QRSolver, typename VectorType>
void lmpar2(const QRSolver &qr, const VectorType  &diag, const VectorType  &qtb,
	    typename VectorType::Scalar m_delta, typename VectorType::Scalar &par,
	    VectorType  &x);
    }
/**
  * \ingroup NonLinearOptimization_Module
  * \brief Performs non linear optimization over a non-linear function,
  * using a variant of the Levenberg Marquardt algorithm.
  *
  * Check wikipedia for more information.
  * http://en.wikipedia.org/wiki/Levenberg%E2%80%93Marquardt_algorithm
  */
template<typename _FunctorType>
class LevenbergMarquardt : internal::no_assignment_operator
{
  public:
    typedef _FunctorType FunctorType;
    typedef typename FunctorType::QRSolver QRSolver;
    typedef typename FunctorType::JacobianType JacobianType;
    typedef typename JacobianType::Scalar Scalar;
    typedef typename JacobianType::RealScalar RealScalar; 
    typedef typename QRSolver::StorageIndex PermIndex;
    typedef Matrix<Scalar,Dynamic,1> FVectorType;
    typedef PermutationMatrix<Dynamic,Dynamic,int> PermutationType;
  public:
    LevenbergMarquardt(FunctorType& functor) 
    : m_functor(functor),m_nfev(0),m_njev(0),m_fnorm(0.0),m_gnorm(0),
      m_isInitialized(false),m_info(InvalidInput)
    {
      resetParameters();
      m_useExternalScaling=false; 
    }
    
    LevenbergMarquardtSpace::Status minimize(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeInit(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeOneStep(FVectorType &x);
    LevenbergMarquardtSpace::Status lmder1(
      FVectorType  &x, 
      const Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon())
    );
    static LevenbergMarquardtSpace::Status lmdif1(
            FunctorType &functor,
            FVectorType  &x,
            Index *nfev,
            const Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon())
            );
    
    /** Sets the default parameters */
    void resetParameters() 
    {
      using std::sqrt;        

      m_factor = 100.; 
      m_maxfev = 400; 
      m_ftol = sqrt(NumTraits<RealScalar>::epsilon());
      m_xtol = sqrt(NumTraits<RealScalar>::epsilon());
      m_gtol = 0. ; 
      m_epsfcn = 0. ;
    }
    
    /** Sets the tolerance for the norm of the solution vector*/
    void setXtol(RealScalar xtol) { m_xtol = xtol; }
    
    /** Sets the tolerance for the norm of the vector function*/
    void setFtol(RealScalar ftol) { m_ftol = ftol; }
    
    /** Sets the tolerance for the norm of the gradient of the error vector*/
    void setGtol(RealScalar gtol) { m_gtol = gtol; }
    
    /** Sets the step bound for the diagonal shift */
    void setFactor(RealScalar factor) { m_factor = factor; }    
    
    /** Sets the error precision  */
    void setEpsilon (RealScalar epsfcn) { m_epsfcn = epsfcn; }
    
    /** Sets the maximum number of function evaluation */
    void setMaxfev(Index maxfev) {m_maxfev = maxfev; }
    
    /** Use an external Scaling. If set to true, pass a nonzero diagonal to diag() */
    void setExternalScaling(bool value) {m_useExternalScaling  = value; }
    
    /** \returns the tolerance for the norm of the solution vector */
    RealScalar xtol() const {return m_xtol; }
    
    /** \returns the tolerance for the norm of the vector function */
    RealScalar ftol() const {return m_ftol; }
    
    /** \returns the tolerance for the norm of the gradient of the error vector */
    RealScalar gtol() const {return m_gtol; }
    
    /** \returns the step bound for the diagonal shift */
    RealScalar factor() const {return m_factor; }
    
    /** \returns the error precision */
    RealScalar epsilon() const {return m_epsfcn; }
    
    /** \returns the maximum number of function evaluation */
    Index maxfev() const {return m_maxfev; }
    
    /** \returns a reference to the diagonal of the jacobian */
    FVectorType& diag() {return m_diag; }
    
    /** \returns the number of iterations performed */
    Index iterations() { return m_iter; }
    
    /** \returns the number of functions evaluation */
    Index nfev() { return m_nfev; }
    
    /** \returns the number of jacobian evaluation */
    Index njev() { return m_njev; }
    
    /** \returns the norm of current vector function */
    RealScalar fnorm() {return m_fnorm; }
    
    /** \returns the norm of the gradient of the error */
    RealScalar gnorm() {return m_gnorm; }
    
    /** \returns the LevenbergMarquardt parameter */
    RealScalar lm_param(void) { return m_par; }
    
    /** \returns a reference to the  current vector function 
     */
    FVectorType& fvec() {return m_fvec; }
    
    /** \returns a reference to the matrix where the current Jacobian matrix is stored
     */
    JacobianType& jacobian() {return m_fjac; }
    
    /** \returns a reference to the triangular matrix R from the QR of the jacobian matrix.
     * \sa jacobian()
     */
    JacobianType& matrixR() {return m_rfactor; }
    
    /** the permutation used in the QR factorization
     */
    PermutationType permutation() {return m_permutation; }
    
    /** 
     * \brief Reports whether the minimization was successful
     * \returns \c Success if the minimization was successful,
     *         \c NumericalIssue if a numerical problem arises during the 
     *          minimization process, for example during the QR factorization
     *         \c NoConvergence if the minimization did not converge after 
     *          the maximum number of function evaluation allowed
     *          \c InvalidInput if the input matrix is invalid
     */
    ComputationInfo info() const
    {
      
      return m_info;
    }
  private:
    JacobianType m_fjac; 
    JacobianType m_rfactor; // The triangular matrix R from the QR of the jacobian matrix m_fjac
    FunctorType &m_functor;
    FVectorType m_fvec, m_qtf, m_diag; 
    Index n;
    Index m; 
    Index m_nfev;
    Index m_njev; 
    RealScalar m_fnorm; // Norm of the current vector function
    RealScalar m_gnorm; //Norm of the gradient of the error 
    RealScalar m_factor; //
    Index m_maxfev; // Maximum number of function evaluation
    RealScalar m_ftol; //Tolerance in the norm of the vector function
    RealScalar m_xtol; // 
    RealScalar m_gtol; //tolerance of the norm of the error gradient
    RealScalar m_epsfcn; //
    Index m_iter; // Number of iterations performed
    RealScalar m_delta;
    bool m_useExternalScaling;
    PermutationType m_permutation;
    FVectorType m_wa1, m_wa2, m_wa3, m_wa4; //Temporary vectors
    RealScalar m_par;
    bool m_isInitialized; // Check whether the minimization step has been called
    ComputationInfo m_info; 
};

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimize(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters) {
      m_isInitialized = true;
      return status;
    }
    do {
//       std::cout << " uv " << x.transpose() << "\n";
        status = minimizeOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
     m_isInitialized = true;
     return status;
}

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::minimizeInit(FVectorType  &x)
{
    n = x.size();
    m = m_functor.values();

    m_wa1.resize(n); m_wa2.resize(n); m_wa3.resize(n);
    m_wa4.resize(m);
    m_fvec.resize(m);
    //FIXME Sparse Case : Allocate space for the jacobian
    m_fjac.resize(m, n);
//     m_fjac.reserve(VectorXi::Constant(n,5)); // FIXME Find a better alternative
    if (!m_useExternalScaling)
        m_diag.resize(n);
    eigen_assert( (!m_useExternalScaling || m_diag.size()==n) && "When m_useExternalScaling is set, the caller must provide a valid 'm_diag'");
    m_qtf.resize(n);

    /* Function Body */
    m_nfev = 0;
    m_njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || m_ftol < 0. || m_xtol < 0. || m_gtol < 0. || m_maxfev <= 0 || m_factor <= 0.){
      m_info = InvalidInput;
      return LevenbergMarquardtSpace::ImproperInputParameters;
    }

    if (m_useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (m_diag[j] <= 0.) 
            {
              m_info = InvalidInput;
              return LevenbergMarquardtSpace::ImproperInputParameters;
            }

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    m_nfev = 1;
    if ( m_functor(x, m_fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    m_fnorm = m_fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    m_par = 0.;
    m_iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}

template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::lmder1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = m_functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    m_ftol = tol;
    m_xtol = tol;
    m_maxfev = 100*(n+1);

    return minimize(x);
}


template<typename FunctorType>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType>::lmdif1(
        FunctorType &functor,
        FVectorType  &x,
        Index *nfev,
        const Scalar tol
        )
{
    Index n = x.size();
    Index m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    NumericalDiff<FunctorType> numDiff(functor);
    // embedded LevenbergMarquardt
    LevenbergMarquardt<NumericalDiff<FunctorType> > lm(numDiff);
    lm.setFtol(tol);
    lm.setXtol(tol);
    lm.setMaxfev(200*(n+1));

    LevenbergMarquardtSpace::Status info = LevenbergMarquardtSpace::Status(lm.minimize(x));
    if (nfev)
        * nfev = lm.nfev();
    return info;
}

} // end namespace Eigen

#endif // EIGEN_LEVENBERGMARQUARDT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixExponential.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009, 2010, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2011, 2013 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_EXPONENTIAL
#define EIGEN_MATRIX_EXPONENTIAL

#include "StemFunction.h"

namespace Eigen {
namespace internal {

/** \brief Scaling operator.
 *
 * This struct is used by CwiseUnaryOp to scale a matrix by \f$ 2^{-s} \f$.
 */
template <typename RealScalar>
struct MatrixExponentialScalingOp
{
  /** \brief Constructor.
   *
   * \param[in] squarings  The integer \f$ s \f$ in this document.
   */
  MatrixExponentialScalingOp(int squarings) : m_squarings(squarings) { }


  /** \brief Scale a matrix coefficient.
   *
   * \param[in,out] x  The scalar to be scaled, becoming \f$ 2^{-s} x \f$.
   */
  inline const RealScalar operator() (const RealScalar& x) const
  {
    using std::ldexp;
    return ldexp(x, -m_squarings);
  }

  typedef std::complex<RealScalar> ComplexScalar;

  /** \brief Scale a matrix coefficient.
   *
   * \param[in,out] x  The scalar to be scaled, becoming \f$ 2^{-s} x \f$.
   */
  inline const ComplexScalar operator() (const ComplexScalar& x) const
  {
    using std::ldexp;
    return ComplexScalar(ldexp(x.real(), -m_squarings), ldexp(x.imag(), -m_squarings));
  }

  private:
    int m_squarings;
};

/** \brief Compute the (3,3)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade3(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatA>::Scalar>::Real RealScalar;
  const RealScalar b[] = {120.L, 60.L, 12.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType tmp = b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (5,5)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade5(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {30240.L, 15120.L, 3360.L, 420.L, 30.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType tmp = b[5] * A4 + b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (7,7)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade7(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {17297280.L, 8648640.L, 1995840.L, 277200.L, 25200.L, 1512.L, 56.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType tmp = b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());

}

/** \brief Compute the (9,9)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade9(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {17643225600.L, 8821612800.L, 2075673600.L, 302702400.L, 30270240.L,
                          2162160.L, 110880.L, 3960.L, 90.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType A8 = A6 * A2;
  const MatrixType tmp = b[9] * A8 + b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  V = b[8] * A8 + b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (13,13)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 */
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade13(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {64764752532480000.L, 32382376266240000.L, 7771770303897600.L,
                          1187353796428800.L, 129060195264000.L, 10559470521600.L, 670442572800.L,
                          33522128640.L, 1323241920.L, 40840800.L, 960960.L, 16380.L, 182.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  V = b[13] * A6 + b[11] * A4 + b[9] * A2; // used for temporary storage
  MatrixType tmp = A6 * V;
  tmp += b[7] * A6 + b[5] * A4 + b[3] * A2 + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  tmp = b[12] * A6 + b[10] * A4 + b[8] * A2;
  V.noalias() = A6 * tmp;
  V += b[6] * A6 + b[4] * A4 + b[2] * A2 + b[0] * MatrixType::Identity(A.rows(), A.cols());
}

/** \brief Compute the (17,17)-Pad&eacute; approximant to the exponential.
 *
 *  After exit, \f$ (V+U)(V-U)^{-1} \f$ is the Pad&eacute;
 *  approximant of \f$ \exp(A) \f$ around \f$ A = 0 \f$.
 *
 *  This function activates only if your long double is double-double or quadruple.
 */
#if LDBL_MANT_DIG > 64
template <typename MatA, typename MatU, typename MatV>
void matrix_exp_pade17(const MatA& A, MatU& U, MatV& V)
{
  typedef typename MatA::PlainObject MatrixType;
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  const RealScalar b[] = {830034394580628357120000.L, 415017197290314178560000.L,
                          100610229646136770560000.L, 15720348382208870400000.L,
                          1774878043152614400000.L, 153822763739893248000.L, 10608466464820224000.L,
                          595373117923584000.L, 27563570274240000.L, 1060137318240000.L,
                          33924394183680.L, 899510451840.L, 19554575040.L, 341863200.L, 4651200.L,
                          46512.L, 306.L, 1.L};
  const MatrixType A2 = A * A;
  const MatrixType A4 = A2 * A2;
  const MatrixType A6 = A4 * A2;
  const MatrixType A8 = A4 * A4;
  V = b[17] * A8 + b[15] * A6 + b[13] * A4 + b[11] * A2; // used for temporary storage
  MatrixType tmp = A8 * V;
  tmp += b[9] * A8 + b[7] * A6 + b[5] * A4 + b[3] * A2 
    + b[1] * MatrixType::Identity(A.rows(), A.cols());
  U.noalias() = A * tmp;
  tmp = b[16] * A8 + b[14] * A6 + b[12] * A4 + b[10] * A2;
  V.noalias() = tmp * A8;
  V += b[8] * A8 + b[6] * A6 + b[4] * A4 + b[2] * A2 
    + b[0] * MatrixType::Identity(A.rows(), A.cols());
}
#endif

template <typename MatrixType, typename RealScalar = typename NumTraits<typename traits<MatrixType>::Scalar>::Real>
struct matrix_exp_computeUV
{
  /** \brief Compute Pad&eacute; approximant to the exponential.
    *
    * Computes \c U, \c V and \c squarings such that \f$ (V+U)(V-U)^{-1} \f$ is a Pad&eacute;
    * approximant of \f$ \exp(2^{-\mbox{squarings}}M) \f$ around \f$ M = 0 \f$, where \f$ M \f$
    * denotes the matrix \c arg. The degree of the Pad&eacute; approximant and the value of squarings
    * are chosen such that the approximation error is no more than the round-off error.
    */
  static void run(const MatrixType& arg, MatrixType& U, MatrixType& V, int& squarings);
};

template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, float>
{
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
    using std::frexp;
    using std::pow;
    const float l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
    if (l1norm < 4.258730016922831e-001f) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 1.880152677804762e+000f) {
      matrix_exp_pade5(arg, U, V);
    } else {
      const float maxnorm = 3.925724783138660f;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<float>(squarings));
      matrix_exp_pade7(A, U, V);
    }
  }
};

template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, double>
{
  typedef typename NumTraits<typename traits<MatrixType>::Scalar>::Real RealScalar;
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
    using std::frexp;
    using std::pow;
    const RealScalar l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
    if (l1norm < 1.495585217958292e-002) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 2.539398330063230e-001) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 9.504178996162932e-001) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.097847961257068e+000) {
      matrix_exp_pade9(arg, U, V);
    } else {
      const RealScalar maxnorm = 5.371920351148152;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<RealScalar>(squarings));
      matrix_exp_pade13(A, U, V);
    }
  }
};
  
template <typename MatrixType>
struct matrix_exp_computeUV<MatrixType, long double>
{
  template <typename ArgType>
  static void run(const ArgType& arg, MatrixType& U, MatrixType& V, int& squarings)
  {
#if   LDBL_MANT_DIG == 53   // double precision
    matrix_exp_computeUV<MatrixType, double>::run(arg, U, V, squarings);
  
#else
  
    using std::frexp;
    using std::pow;
    const long double l1norm = arg.cwiseAbs().colwise().sum().maxCoeff();
    squarings = 0;
  
#if LDBL_MANT_DIG <= 64   // extended precision
  
    if (l1norm < 4.1968497232266989671e-003L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 1.1848116734693823091e-001L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 5.5170388480686700274e-001L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 1.3759868875587845383e+000L) {
      matrix_exp_pade9(arg, U, V);
    } else {
      const long double maxnorm = 4.0246098906697353063L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade13(A, U, V);
    }
  
#elif LDBL_MANT_DIG <= 106  // double-double
  
    if (l1norm < 3.2787892205607026992947488108213e-005L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 6.4467025060072760084130906076332e-003L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 6.8988028496595374751374122881143e-002L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.7339737518502231741495857201670e-001L) {
      matrix_exp_pade9(arg, U, V);
    } else if (l1norm < 1.3203382096514474905666448850278e+000L) {
      matrix_exp_pade13(arg, U, V);
    } else {
      const long double maxnorm = 3.2579440895405400856599663723517L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade17(A, U, V);
    }
  
#elif LDBL_MANT_DIG <= 113  // quadruple precision
  
    if (l1norm < 1.639394610288918690547467954466970e-005L) {
      matrix_exp_pade3(arg, U, V);
    } else if (l1norm < 4.253237712165275566025884344433009e-003L) {
      matrix_exp_pade5(arg, U, V);
    } else if (l1norm < 5.125804063165764409885122032933142e-002L) {
      matrix_exp_pade7(arg, U, V);
    } else if (l1norm < 2.170000765161155195453205651889853e-001L) {
      matrix_exp_pade9(arg, U, V);
    } else if (l1norm < 1.125358383453143065081397882891878e+000L) {
      matrix_exp_pade13(arg, U, V);
    } else {
      const long double maxnorm = 2.884233277829519311757165057717815L;
      frexp(l1norm / maxnorm, &squarings);
      if (squarings < 0) squarings = 0;
      MatrixType A = arg.unaryExpr(MatrixExponentialScalingOp<long double>(squarings));
      matrix_exp_pade17(A, U, V);
    }
  
#else
  
    // this case should be handled in compute()
    eigen_assert(false && "Bug in MatrixExponential"); 
  
#endif
#endif  // LDBL_MANT_DIG
  }
};

template<typename T> struct is_exp_known_type : false_type {};
template<> struct is_exp_known_type<float> : true_type {};
template<> struct is_exp_known_type<double> : true_type {};
#if LDBL_MANT_DIG <= 113
template<> struct is_exp_known_type<long double> : true_type {};
#endif

template <typename ArgType, typename ResultType>
void matrix_exp_compute(const ArgType& arg, ResultType &result, true_type) // natively supported scalar type
{
  typedef typename ArgType::PlainObject MatrixType;
  MatrixType U, V;
  int squarings;
  matrix_exp_computeUV<MatrixType>::run(arg, U, V, squarings); // Pade approximant is (U+V) / (-U+V)
  MatrixType numer = U + V;
  MatrixType denom = -U + V;
  result = denom.partialPivLu().solve(numer);
  for (int i=0; i<squarings; i++)
    result *= result;   // undo scaling by repeated squaring
}


/* Computes the matrix exponential
 *
 * \param arg    argument of matrix exponential (should be plain object)
 * \param result variable in which result will be stored
 */
template <typename ArgType, typename ResultType>
void matrix_exp_compute(const ArgType& arg, ResultType &result, false_type) // default
{
  typedef typename ArgType::PlainObject MatrixType;
  typedef typename traits<MatrixType>::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  typedef typename std::complex<RealScalar> ComplexScalar;
  result = arg.matrixFunction(internal::stem_function_exp<ComplexScalar>);
}

} // end namespace Eigen::internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix exponential of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix exponential.
  *
  * This class holds the argument to the matrix exponential until it is assigned or evaluated for
  * some other reason (so the argument should not be changed in the meantime). It is the return type
  * of MatrixBase::exp() and most of the time this is the only way it is used.
  */
template<typename Derived> struct MatrixExponentialReturnValue
: public ReturnByValue<MatrixExponentialReturnValue<Derived> >
{
  public:
    /** \brief Constructor.
      *
      * \param src %Matrix (expression) forming the argument of the matrix exponential.
      */
    MatrixExponentialReturnValue(const Derived& src) : m_src(src) { }

    /** \brief Compute the matrix exponential.
      *
      * \param result the matrix exponential of \p src in the constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      const typename internal::nested_eval<Derived, 10>::type tmp(m_src);
      internal::matrix_exp_compute(tmp, result, internal::is_exp_known_type<typename Derived::RealScalar>());
    }

    Index rows() const { return m_src.rows(); }
    Index cols() const { return m_src.cols(); }

  protected:
    const typename internal::ref_selector<Derived>::type m_src;
};

namespace internal {
template<typename Derived>
struct traits<MatrixExponentialReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}

template <typename Derived>
const MatrixExponentialReturnValue<Derived> MatrixBase<Derived>::exp() const
{
  eigen_assert(rows() == cols());
  return MatrixExponentialReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_EXPONENTIAL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixFunction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009-2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_FUNCTION_H
#define EIGEN_MATRIX_FUNCTION_H

#include "StemFunction.h"


namespace Eigen { 

namespace internal {

/** \brief Maximum distance allowed between eigenvalues to be considered "close". */
static const float matrix_function_separation = 0.1f;

/** \ingroup MatrixFunctions_Module
  * \class MatrixFunctionAtomic
  * \brief Helper class for computing matrix functions of atomic matrices.
  *
  * Here, an atomic matrix is a triangular matrix whose diagonal entries are close to each other.
  */
template <typename MatrixType>
class MatrixFunctionAtomic 
{
  public:

    typedef typename MatrixType::Scalar Scalar;
    typedef typename stem_function<Scalar>::type StemFunction;

    /** \brief Constructor
      * \param[in]  f  matrix function to compute.
      */
    MatrixFunctionAtomic(StemFunction f) : m_f(f) { }

    /** \brief Compute matrix function of atomic matrix
      * \param[in]  A  argument of matrix function, should be upper triangular and atomic
      * \returns  f(A), the matrix function evaluated at the given matrix
      */
    MatrixType compute(const MatrixType& A);

  private:
    StemFunction* m_f;
};

template <typename MatrixType>
typename NumTraits<typename MatrixType::Scalar>::Real matrix_function_compute_mu(const MatrixType& A)
{
  typedef typename plain_col_type<MatrixType>::type VectorType;
  Index rows = A.rows();
  const MatrixType N = MatrixType::Identity(rows, rows) - A;
  VectorType e = VectorType::Ones(rows);
  N.template triangularView<Upper>().solveInPlace(e);
  return e.cwiseAbs().maxCoeff();
}

template <typename MatrixType>
MatrixType MatrixFunctionAtomic<MatrixType>::compute(const MatrixType& A)
{
  // TODO: Use that A is upper triangular
  typedef typename NumTraits<Scalar>::Real RealScalar;
  Index rows = A.rows();
  Scalar avgEival = A.trace() / Scalar(RealScalar(rows));
  MatrixType Ashifted = A - avgEival * MatrixType::Identity(rows, rows);
  RealScalar mu = matrix_function_compute_mu(Ashifted);
  MatrixType F = m_f(avgEival, 0) * MatrixType::Identity(rows, rows);
  MatrixType P = Ashifted;
  MatrixType Fincr;
  for (Index s = 1; double(s) < 1.1 * double(rows) + 10.0; s++) { // upper limit is fairly arbitrary
    Fincr = m_f(avgEival, static_cast<int>(s)) * P;
    F += Fincr;
    P = Scalar(RealScalar(1)/RealScalar(s + 1)) * P * Ashifted;

    // test whether Taylor series converged
    const RealScalar F_norm = F.cwiseAbs().rowwise().sum().maxCoeff();
    const RealScalar Fincr_norm = Fincr.cwiseAbs().rowwise().sum().maxCoeff();
    if (Fincr_norm < NumTraits<Scalar>::epsilon() * F_norm) {
      RealScalar delta = 0;
      RealScalar rfactorial = 1;
      for (Index r = 0; r < rows; r++) {
        RealScalar mx = 0;
        for (Index i = 0; i < rows; i++)
          mx = (std::max)(mx, std::abs(m_f(Ashifted(i, i) + avgEival, static_cast<int>(s+r))));
        if (r != 0)
          rfactorial *= RealScalar(r);
        delta = (std::max)(delta, mx / rfactorial);
      }
      const RealScalar P_norm = P.cwiseAbs().rowwise().sum().maxCoeff();
      if (mu * delta * P_norm < NumTraits<Scalar>::epsilon() * F_norm) // series converged
        break;
    }
  }
  return F;
}

/** \brief Find cluster in \p clusters containing some value 
  * \param[in] key Value to find
  * \returns Iterator to cluster containing \p key, or \c clusters.end() if no cluster in \p m_clusters
  * contains \p key.
  */
template <typename Index, typename ListOfClusters>
typename ListOfClusters::iterator matrix_function_find_cluster(Index key, ListOfClusters& clusters)
{
  typename std::list<Index>::iterator j;
  for (typename ListOfClusters::iterator i = clusters.begin(); i != clusters.end(); ++i) {
    j = std::find(i->begin(), i->end(), key);
    if (j != i->end())
      return i;
  }
  return clusters.end();
}

/** \brief Partition eigenvalues in clusters of ei'vals close to each other
  * 
  * \param[in]  eivals    Eigenvalues
  * \param[out] clusters  Resulting partition of eigenvalues
  *
  * The partition satisfies the following two properties:
  * # Any eigenvalue in a certain cluster is at most matrix_function_separation() away from another eigenvalue
  *   in the same cluster.
  * # The distance between two eigenvalues in different clusters is more than matrix_function_separation().  
  * The implementation follows Algorithm 4.1 in the paper of Davies and Higham.
  */
template <typename EivalsType, typename Cluster>
void matrix_function_partition_eigenvalues(const EivalsType& eivals, std::list<Cluster>& clusters)
{
  typedef typename EivalsType::RealScalar RealScalar;
  for (Index i=0; i<eivals.rows(); ++i) {
    // Find cluster containing i-th ei'val, adding a new cluster if necessary
    typename std::list<Cluster>::iterator qi = matrix_function_find_cluster(i, clusters);
    if (qi == clusters.end()) {
      Cluster l;
      l.push_back(i);
      clusters.push_back(l);
      qi = clusters.end();
      --qi;
    }

    // Look for other element to add to the set
    for (Index j=i+1; j<eivals.rows(); ++j) {
      if (abs(eivals(j) - eivals(i)) <= RealScalar(matrix_function_separation)
          && std::find(qi->begin(), qi->end(), j) == qi->end()) {
        typename std::list<Cluster>::iterator qj = matrix_function_find_cluster(j, clusters);
        if (qj == clusters.end()) {
          qi->push_back(j);
        } else {
          qi->insert(qi->end(), qj->begin(), qj->end());
          clusters.erase(qj);
        }
      }
    }
  }
}

/** \brief Compute size of each cluster given a partitioning */
template <typename ListOfClusters, typename Index>
void matrix_function_compute_cluster_size(const ListOfClusters& clusters, Matrix<Index, Dynamic, 1>& clusterSize)
{
  const Index numClusters = static_cast<Index>(clusters.size());
  clusterSize.setZero(numClusters);
  Index clusterIndex = 0;
  for (typename ListOfClusters::const_iterator cluster = clusters.begin(); cluster != clusters.end(); ++cluster) {
    clusterSize[clusterIndex] = cluster->size();
    ++clusterIndex;
  }
}

/** \brief Compute start of each block using clusterSize */
template <typename VectorType>
void matrix_function_compute_block_start(const VectorType& clusterSize, VectorType& blockStart)
{
  blockStart.resize(clusterSize.rows());
  blockStart(0) = 0;
  for (Index i = 1; i < clusterSize.rows(); i++) {
    blockStart(i) = blockStart(i-1) + clusterSize(i-1);
  }
}

/** \brief Compute mapping of eigenvalue indices to cluster indices */
template <typename EivalsType, typename ListOfClusters, typename VectorType>
void matrix_function_compute_map(const EivalsType& eivals, const ListOfClusters& clusters, VectorType& eivalToCluster)
{
  eivalToCluster.resize(eivals.rows());
  Index clusterIndex = 0;
  for (typename ListOfClusters::const_iterator cluster = clusters.begin(); cluster != clusters.end(); ++cluster) {
    for (Index i = 0; i < eivals.rows(); ++i) {
      if (std::find(cluster->begin(), cluster->end(), i) != cluster->end()) {
        eivalToCluster[i] = clusterIndex;
      }
    }
    ++clusterIndex;
  }
}

/** \brief Compute permutation which groups ei'vals in same cluster together */
template <typename DynVectorType, typename VectorType>
void matrix_function_compute_permutation(const DynVectorType& blockStart, const DynVectorType& eivalToCluster, VectorType& permutation)
{
  DynVectorType indexNextEntry = blockStart;
  permutation.resize(eivalToCluster.rows());
  for (Index i = 0; i < eivalToCluster.rows(); i++) {
    Index cluster = eivalToCluster[i];
    permutation[i] = indexNextEntry[cluster];
    ++indexNextEntry[cluster];
  }
}  

/** \brief Permute Schur decomposition in U and T according to permutation */
template <typename VectorType, typename MatrixType>
void matrix_function_permute_schur(VectorType& permutation, MatrixType& U, MatrixType& T)
{
  for (Index i = 0; i < permutation.rows() - 1; i++) {
    Index j;
    for (j = i; j < permutation.rows(); j++) {
      if (permutation(j) == i) break;
    }
    eigen_assert(permutation(j) == i);
    for (Index k = j-1; k >= i; k--) {
      JacobiRotation<typename MatrixType::Scalar> rotation;
      rotation.makeGivens(T(k, k+1), T(k+1, k+1) - T(k, k));
      T.applyOnTheLeft(k, k+1, rotation.adjoint());
      T.applyOnTheRight(k, k+1, rotation);
      U.applyOnTheRight(k, k+1, rotation);
      std::swap(permutation.coeffRef(k), permutation.coeffRef(k+1));
    }
  }
}

/** \brief Compute block diagonal part of matrix function.
  *
  * This routine computes the matrix function applied to the block diagonal part of \p T (which should be
  * upper triangular), with the blocking given by \p blockStart and \p clusterSize. The matrix function of
  * each diagonal block is computed by \p atomic. The off-diagonal parts of \p fT are set to zero.
  */
template <typename MatrixType, typename AtomicType, typename VectorType>
void matrix_function_compute_block_atomic(const MatrixType& T, AtomicType& atomic, const VectorType& blockStart, const VectorType& clusterSize, MatrixType& fT)
{ 
  fT.setZero(T.rows(), T.cols());
  for (Index i = 0; i < clusterSize.rows(); ++i) {
    fT.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i))
      = atomic.compute(T.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i)));
  }
}

/** \brief Solve a triangular Sylvester equation AX + XB = C 
  *
  * \param[in]  A  the matrix A; should be square and upper triangular
  * \param[in]  B  the matrix B; should be square and upper triangular
  * \param[in]  C  the matrix C; should have correct size.
  *
  * \returns the solution X.
  *
  * If A is m-by-m and B is n-by-n, then both C and X are m-by-n.  The (i,j)-th component of the Sylvester
  * equation is
  * \f[ 
  *     \sum_{k=i}^m A_{ik} X_{kj} + \sum_{k=1}^j X_{ik} B_{kj} = C_{ij}. 
  * \f]
  * This can be re-arranged to yield:
  * \f[ 
  *     X_{ij} = \frac{1}{A_{ii} + B_{jj}} \Bigl( C_{ij}
  *     - \sum_{k=i+1}^m A_{ik} X_{kj} - \sum_{k=1}^{j-1} X_{ik} B_{kj} \Bigr).
  * \f]
  * It is assumed that A and B are such that the numerator is never zero (otherwise the Sylvester equation
  * does not have a unique solution). In that case, these equations can be evaluated in the order 
  * \f$ i=m,\ldots,1 \f$ and \f$ j=1,\ldots,n \f$.
  */
template <typename MatrixType>
MatrixType matrix_function_solve_triangular_sylvester(const MatrixType& A, const MatrixType& B, const MatrixType& C)
{
  eigen_assert(A.rows() == A.cols());
  eigen_assert(A.isUpperTriangular());
  eigen_assert(B.rows() == B.cols());
  eigen_assert(B.isUpperTriangular());
  eigen_assert(C.rows() == A.rows());
  eigen_assert(C.cols() == B.rows());

  typedef typename MatrixType::Scalar Scalar;

  Index m = A.rows();
  Index n = B.rows();
  MatrixType X(m, n);

  for (Index i = m - 1; i >= 0; --i) {
    for (Index j = 0; j < n; ++j) {

      // Compute AX = \sum_{k=i+1}^m A_{ik} X_{kj}
      Scalar AX;
      if (i == m - 1) {
	AX = 0; 
      } else {
	Matrix<Scalar,1,1> AXmatrix = A.row(i).tail(m-1-i) * X.col(j).tail(m-1-i);
	AX = AXmatrix(0,0);
      }

      // Compute XB = \sum_{k=1}^{j-1} X_{ik} B_{kj}
      Scalar XB;
      if (j == 0) {
	XB = 0; 
      } else {
	Matrix<Scalar,1,1> XBmatrix = X.row(i).head(j) * B.col(j).head(j);
	XB = XBmatrix(0,0);
      }

      X(i,j) = (C(i,j) - AX - XB) / (A(i,i) + B(j,j));
    }
  }
  return X;
}

/** \brief Compute part of matrix function above block diagonal.
  *
  * This routine completes the computation of \p fT, denoting a matrix function applied to the triangular
  * matrix \p T. It assumes that the block diagonal part of \p fT has already been computed. The part below
  * the diagonal is zero, because \p T is upper triangular.
  */
template <typename MatrixType, typename VectorType>
void matrix_function_compute_above_diagonal(const MatrixType& T, const VectorType& blockStart, const VectorType& clusterSize, MatrixType& fT)
{ 
  typedef internal::traits<MatrixType> Traits;
  typedef typename MatrixType::Scalar Scalar;
  static const int Options = MatrixType::Options;
  typedef Matrix<Scalar, Dynamic, Dynamic, Options, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;

  for (Index k = 1; k < clusterSize.rows(); k++) {
    for (Index i = 0; i < clusterSize.rows() - k; i++) {
      // compute (i, i+k) block
      DynMatrixType A = T.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i));
      DynMatrixType B = -T.block(blockStart(i+k), blockStart(i+k), clusterSize(i+k), clusterSize(i+k));
      DynMatrixType C = fT.block(blockStart(i), blockStart(i), clusterSize(i), clusterSize(i))
        * T.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k));
      C -= T.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k))
        * fT.block(blockStart(i+k), blockStart(i+k), clusterSize(i+k), clusterSize(i+k));
      for (Index m = i + 1; m < i + k; m++) {
        C += fT.block(blockStart(i), blockStart(m), clusterSize(i), clusterSize(m))
          * T.block(blockStart(m), blockStart(i+k), clusterSize(m), clusterSize(i+k));
        C -= T.block(blockStart(i), blockStart(m), clusterSize(i), clusterSize(m))
          * fT.block(blockStart(m), blockStart(i+k), clusterSize(m), clusterSize(i+k));
      }
      fT.block(blockStart(i), blockStart(i+k), clusterSize(i), clusterSize(i+k))
        = matrix_function_solve_triangular_sylvester(A, B, C);
    }
  }
}

/** \ingroup MatrixFunctions_Module
  * \brief Class for computing matrix functions.
  * \tparam  MatrixType  type of the argument of the matrix function,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  AtomicType  type for computing matrix function of atomic blocks.
  * \tparam  IsComplex   used internally to select correct specialization.
  *
  * This class implements the Schur-Parlett algorithm for computing matrix functions. The spectrum of the
  * matrix is divided in clustered of eigenvalues that lies close together. This class delegates the
  * computation of the matrix function on every block corresponding to these clusters to an object of type
  * \p AtomicType and uses these results to compute the matrix function of the whole matrix. The class
  * \p AtomicType should have a \p compute() member function for computing the matrix function of a block.
  *
  * \sa class MatrixFunctionAtomic, class MatrixLogarithmAtomic
  */
template <typename MatrixType, int IsComplex = NumTraits<typename internal::traits<MatrixType>::Scalar>::IsComplex>
struct matrix_function_compute
{  
    /** \brief Compute the matrix function.
      *
      * \param[in]  A       argument of matrix function, should be a square matrix.
      * \param[in]  atomic  class for computing matrix function of atomic blocks.
      * \param[out] result  the function \p f applied to \p A, as
      * specified in the constructor.
      *
      * See MatrixBase::matrixFunction() for details on how this computation
      * is implemented.
      */
    template <typename AtomicType, typename ResultType> 
    static void run(const MatrixType& A, AtomicType& atomic, ResultType &result);    
};

/** \internal \ingroup MatrixFunctions_Module 
  * \brief Partial specialization of MatrixFunction for real matrices
  *
  * This converts the real matrix to a complex matrix, compute the matrix function of that matrix, and then
  * converts the result back to a real matrix.
  */
template <typename MatrixType>
struct matrix_function_compute<MatrixType, 0>
{  
  template <typename MatA, typename AtomicType, typename ResultType>
  static void run(const MatA& A, AtomicType& atomic, ResultType &result)
  {
    typedef internal::traits<MatrixType> Traits;
    typedef typename Traits::Scalar Scalar;
    static const int Rows = Traits::RowsAtCompileTime, Cols = Traits::ColsAtCompileTime;
    static const int MaxRows = Traits::MaxRowsAtCompileTime, MaxCols = Traits::MaxColsAtCompileTime;

    typedef std::complex<Scalar> ComplexScalar;
    typedef Matrix<ComplexScalar, Rows, Cols, 0, MaxRows, MaxCols> ComplexMatrix;

    ComplexMatrix CA = A.template cast<ComplexScalar>();
    ComplexMatrix Cresult;
    matrix_function_compute<ComplexMatrix>::run(CA, atomic, Cresult);
    result = Cresult.real();
  }
};

/** \internal \ingroup MatrixFunctions_Module 
  * \brief Partial specialization of MatrixFunction for complex matrices
  */
template <typename MatrixType>
struct matrix_function_compute<MatrixType, 1>
{
  template <typename MatA, typename AtomicType, typename ResultType>
  static void run(const MatA& A, AtomicType& atomic, ResultType &result)
  {
    typedef internal::traits<MatrixType> Traits;
    
    // compute Schur decomposition of A
    const ComplexSchur<MatrixType> schurOfA(A);
    eigen_assert(schurOfA.info()==Success);
    MatrixType T = schurOfA.matrixT();
    MatrixType U = schurOfA.matrixU();

    // partition eigenvalues into clusters of ei'vals "close" to each other
    std::list<std::list<Index> > clusters; 
    matrix_function_partition_eigenvalues(T.diagonal(), clusters);

    // compute size of each cluster
    Matrix<Index, Dynamic, 1> clusterSize;
    matrix_function_compute_cluster_size(clusters, clusterSize);

    // blockStart[i] is row index at which block corresponding to i-th cluster starts 
    Matrix<Index, Dynamic, 1> blockStart; 
    matrix_function_compute_block_start(clusterSize, blockStart);

    // compute map so that eivalToCluster[i] = j means that i-th ei'val is in j-th cluster 
    Matrix<Index, Dynamic, 1> eivalToCluster;
    matrix_function_compute_map(T.diagonal(), clusters, eivalToCluster);

    // compute permutation which groups ei'vals in same cluster together 
    Matrix<Index, Traits::RowsAtCompileTime, 1> permutation;
    matrix_function_compute_permutation(blockStart, eivalToCluster, permutation);

    // permute Schur decomposition
    matrix_function_permute_schur(permutation, U, T);

    // compute result
    MatrixType fT; // matrix function applied to T
    matrix_function_compute_block_atomic(T, atomic, blockStart, clusterSize, fT);
    matrix_function_compute_above_diagonal(T, blockStart, clusterSize, fT);
    result = U * (fT.template triangularView<Upper>() * U.adjoint());
  }
};

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix function of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix function.
  *
  * This class holds the argument to the matrix function until it is assigned or evaluated for some other
  * reason (so the argument should not be changed in the meantime). It is the return type of
  * matrixBase::matrixFunction() and related functions and most of the time this is the only way it is used.
  */
template<typename Derived> class MatrixFunctionReturnValue
: public ReturnByValue<MatrixFunctionReturnValue<Derived> >
{
  public:
    typedef typename Derived::Scalar Scalar;
    typedef typename internal::stem_function<Scalar>::type StemFunction;

  protected:
    typedef typename internal::ref_selector<Derived>::type DerivedNested;

  public:

    /** \brief Constructor.
      *
      * \param[in] A  %Matrix (expression) forming the argument of the matrix function.
      * \param[in] f  Stem function for matrix function under consideration.
      */
    MatrixFunctionReturnValue(const Derived& A, StemFunction f) : m_A(A), m_f(f) { }

    /** \brief Compute the matrix function.
      *
      * \param[out] result \p f applied to \p A, where \p f and \p A are as in the constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      typedef typename internal::nested_eval<Derived, 10>::type NestedEvalType;
      typedef typename internal::remove_all<NestedEvalType>::type NestedEvalTypeClean;
      typedef internal::traits<NestedEvalTypeClean> Traits;
      typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
      typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;

      typedef internal::MatrixFunctionAtomic<DynMatrixType> AtomicType;
      AtomicType atomic(m_f);

      internal::matrix_function_compute<typename NestedEvalTypeClean::PlainObject>::run(m_A, atomic, result);
    }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const DerivedNested m_A;
    StemFunction *m_f;
};

namespace internal {
template<typename Derived>
struct traits<MatrixFunctionReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}


/********** MatrixBase methods **********/


template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::matrixFunction(typename internal::stem_function<typename internal::traits<Derived>::Scalar>::type f) const
{
  eigen_assert(rows() == cols());
  return MatrixFunctionReturnValue<Derived>(derived(), f);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sin() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_sin<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cos() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_cos<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::sinh() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_sinh<ComplexScalar>);
}

template <typename Derived>
const MatrixFunctionReturnValue<Derived> MatrixBase<Derived>::cosh() const
{
  eigen_assert(rows() == cols());
  typedef typename internal::stem_function<Scalar>::ComplexScalar ComplexScalar;
  return MatrixFunctionReturnValue<Derived>(derived(), internal::stem_function_cosh<ComplexScalar>);
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_FUNCTION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixLogarithm.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
// Copyright (C) 2011 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_LOGARITHM
#define EIGEN_MATRIX_LOGARITHM

namespace Eigen { 

namespace internal { 

template <typename Scalar>
struct matrix_log_min_pade_degree 
{
  static const int value = 3;
};

template <typename Scalar>
struct matrix_log_max_pade_degree 
{
  typedef typename NumTraits<Scalar>::Real RealScalar;
  static const int value = std::numeric_limits<RealScalar>::digits<= 24?  5:  // single precision
                           std::numeric_limits<RealScalar>::digits<= 53?  7:  // double precision
                           std::numeric_limits<RealScalar>::digits<= 64?  8:  // extended precision
                           std::numeric_limits<RealScalar>::digits<=106? 10:  // double-double
                                                                         11;  // quadruple precision
};

/** \brief Compute logarithm of 2x2 triangular matrix. */
template <typename MatrixType>
void matrix_log_compute_2x2(const MatrixType& A, MatrixType& result)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename MatrixType::RealScalar RealScalar;
  using std::abs;
  using std::ceil;
  using std::imag;
  using std::log;

  Scalar logA00 = log(A(0,0));
  Scalar logA11 = log(A(1,1));

  result(0,0) = logA00;
  result(1,0) = Scalar(0);
  result(1,1) = logA11;

  Scalar y = A(1,1) - A(0,0);
  if (y==Scalar(0))
  {
    result(0,1) = A(0,1) / A(0,0);
  }
  else if ((abs(A(0,0)) < RealScalar(0.5)*abs(A(1,1))) || (abs(A(0,0)) > 2*abs(A(1,1))))
  {
    result(0,1) = A(0,1) * (logA11 - logA00) / y;
  }
  else
  {
    // computation in previous branch is inaccurate if A(1,1) \approx A(0,0)
    RealScalar unwindingNumber = ceil((imag(logA11 - logA00) - RealScalar(EIGEN_PI)) / RealScalar(2*EIGEN_PI));
    result(0,1) = A(0,1) * (numext::log1p(y/A(0,0)) + Scalar(0,RealScalar(2*EIGEN_PI)*unwindingNumber)) / y;
  }
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = float) */
inline int matrix_log_get_pade_degree(float normTminusI)
{
  const float maxNormForPade[] = { 2.5111573934555054e-1 /* degree = 3 */ , 4.0535837411880493e-1,
            5.3149729967117310e-1 };
  const int minPadeDegree = matrix_log_min_pade_degree<float>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<float>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree) 
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = double) */
inline int matrix_log_get_pade_degree(double normTminusI)
{
  const double maxNormForPade[] = { 1.6206284795015624e-2 /* degree = 3 */ , 5.3873532631381171e-2,
            1.1352802267628681e-1, 1.8662860613541288e-1, 2.642960831111435e-1 };
  const int minPadeDegree = matrix_log_min_pade_degree<double>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<double>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree)
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Get suitable degree for Pade approximation. (specialized for RealScalar = long double) */
inline int matrix_log_get_pade_degree(long double normTminusI)
{
#if   LDBL_MANT_DIG == 53         // double precision
  const long double maxNormForPade[] = { 1.6206284795015624e-2L /* degree = 3 */ , 5.3873532631381171e-2L,
            1.1352802267628681e-1L, 1.8662860613541288e-1L, 2.642960831111435e-1L };
#elif LDBL_MANT_DIG <= 64         // extended precision
  const long double maxNormForPade[] = { 5.48256690357782863103e-3L /* degree = 3 */, 2.34559162387971167321e-2L,
            5.84603923897347449857e-2L, 1.08486423756725170223e-1L, 1.68385767881294446649e-1L,
            2.32777776523703892094e-1L };
#elif LDBL_MANT_DIG <= 106        // double-double
  const long double maxNormForPade[] = { 8.58970550342939562202529664318890e-5L /* degree = 3 */,
            9.34074328446359654039446552677759e-4L, 4.26117194647672175773064114582860e-3L,
            1.21546224740281848743149666560464e-2L, 2.61100544998339436713088248557444e-2L,
            4.66170074627052749243018566390567e-2L, 7.32585144444135027565872014932387e-2L,
            1.05026503471351080481093652651105e-1L };
#else                             // quadruple precision
  const long double maxNormForPade[] = { 4.7419931187193005048501568167858103e-5L /* degree = 3 */,
            5.8853168473544560470387769480192666e-4L, 2.9216120366601315391789493628113520e-3L,
            8.8415758124319434347116734705174308e-3L, 1.9850836029449446668518049562565291e-2L,
            3.6688019729653446926585242192447447e-2L, 5.9290962294020186998954055264528393e-2L,
            8.6998436081634343903250580992127677e-2L, 1.1880960220216759245467951592883642e-1L };
#endif
  const int minPadeDegree = matrix_log_min_pade_degree<long double>::value;
  const int maxPadeDegree = matrix_log_max_pade_degree<long double>::value;
  int degree = minPadeDegree;
  for (; degree <= maxPadeDegree; ++degree)
    if (normTminusI <= maxNormForPade[degree - minPadeDegree])
      break;
  return degree;
}

/* \brief Compute Pade approximation to matrix logarithm */
template <typename MatrixType>
void matrix_log_compute_pade(MatrixType& result, const MatrixType& T, int degree)
{
  typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;
  const int minPadeDegree = 3;
  const int maxPadeDegree = 11;
  assert(degree >= minPadeDegree && degree <= maxPadeDegree);
  // FIXME this creates float-conversion-warnings if these are enabled.
  // Either manually convert each value, or disable the warning locally
  const RealScalar nodes[][maxPadeDegree] = { 
    { 0.1127016653792583114820734600217600L, 0.5000000000000000000000000000000000L,  // degree 3
      0.8872983346207416885179265399782400L }, 
    { 0.0694318442029737123880267555535953L, 0.3300094782075718675986671204483777L,  // degree 4
      0.6699905217924281324013328795516223L, 0.9305681557970262876119732444464048L },
    { 0.0469100770306680036011865608503035L, 0.2307653449471584544818427896498956L,  // degree 5
      0.5000000000000000000000000000000000L, 0.7692346550528415455181572103501044L,
      0.9530899229693319963988134391496965L },
    { 0.0337652428984239860938492227530027L, 0.1693953067668677431693002024900473L,  // degree 6
      0.3806904069584015456847491391596440L, 0.6193095930415984543152508608403560L,
      0.8306046932331322568306997975099527L, 0.9662347571015760139061507772469973L },
    { 0.0254460438286207377369051579760744L, 0.1292344072003027800680676133596058L,  // degree 7
      0.2970774243113014165466967939615193L, 0.5000000000000000000000000000000000L,
      0.7029225756886985834533032060384807L, 0.8707655927996972199319323866403942L,
      0.9745539561713792622630948420239256L },
    { 0.0198550717512318841582195657152635L, 0.1016667612931866302042230317620848L,  // degree 8
      0.2372337950418355070911304754053768L, 0.4082826787521750975302619288199080L,
      0.5917173212478249024697380711800920L, 0.7627662049581644929088695245946232L,
      0.8983332387068133697957769682379152L, 0.9801449282487681158417804342847365L },
    { 0.0159198802461869550822118985481636L, 0.0819844463366821028502851059651326L,  // degree 9
      0.1933142836497048013456489803292629L, 0.3378732882980955354807309926783317L,
      0.5000000000000000000000000000000000L, 0.6621267117019044645192690073216683L,
      0.8066857163502951986543510196707371L, 0.9180155536633178971497148940348674L,
      0.9840801197538130449177881014518364L },
    { 0.0130467357414141399610179939577740L, 0.0674683166555077446339516557882535L,  // degree 10
      0.1602952158504877968828363174425632L, 0.2833023029353764046003670284171079L,
      0.4255628305091843945575869994351400L, 0.5744371694908156054424130005648600L,
      0.7166976970646235953996329715828921L, 0.8397047841495122031171636825574368L,
      0.9325316833444922553660483442117465L, 0.9869532642585858600389820060422260L },
    { 0.0108856709269715035980309994385713L, 0.0564687001159523504624211153480364L,  // degree 11
      0.1349239972129753379532918739844233L, 0.2404519353965940920371371652706952L,
      0.3652284220238275138342340072995692L, 0.5000000000000000000000000000000000L,
      0.6347715779761724861657659927004308L, 0.7595480646034059079628628347293048L,
      0.8650760027870246620467081260155767L, 0.9435312998840476495375788846519636L,
      0.9891143290730284964019690005614287L } };

  const RealScalar weights[][maxPadeDegree] = { 
    { 0.2777777777777777777777777777777778L, 0.4444444444444444444444444444444444L,  // degree 3
      0.2777777777777777777777777777777778L },
    { 0.1739274225687269286865319746109997L, 0.3260725774312730713134680253890003L,  // degree 4
      0.3260725774312730713134680253890003L, 0.1739274225687269286865319746109997L },
    { 0.1184634425280945437571320203599587L, 0.2393143352496832340206457574178191L,  // degree 5
      0.2844444444444444444444444444444444L, 0.2393143352496832340206457574178191L,
      0.1184634425280945437571320203599587L },
    { 0.0856622461895851725201480710863665L, 0.1803807865240693037849167569188581L,  // degree 6
      0.2339569672863455236949351719947755L, 0.2339569672863455236949351719947755L,
      0.1803807865240693037849167569188581L, 0.0856622461895851725201480710863665L },
    { 0.0647424830844348466353057163395410L, 0.1398526957446383339507338857118898L,  // degree 7
      0.1909150252525594724751848877444876L, 0.2089795918367346938775510204081633L,
      0.1909150252525594724751848877444876L, 0.1398526957446383339507338857118898L,
      0.0647424830844348466353057163395410L },
    { 0.0506142681451881295762656771549811L, 0.1111905172266872352721779972131204L,  // degree 8
      0.1568533229389436436689811009933007L, 0.1813418916891809914825752246385978L,
      0.1813418916891809914825752246385978L, 0.1568533229389436436689811009933007L,
      0.1111905172266872352721779972131204L, 0.0506142681451881295762656771549811L },
    { 0.0406371941807872059859460790552618L, 0.0903240803474287020292360156214564L,  // degree 9
      0.1303053482014677311593714347093164L, 0.1561735385200014200343152032922218L,
      0.1651196775006298815822625346434870L, 0.1561735385200014200343152032922218L,
      0.1303053482014677311593714347093164L, 0.0903240803474287020292360156214564L,
      0.0406371941807872059859460790552618L },
    { 0.0333356721543440687967844049466659L, 0.0747256745752902965728881698288487L,  // degree 10
      0.1095431812579910219977674671140816L, 0.1346333596549981775456134607847347L,
      0.1477621123573764350869464973256692L, 0.1477621123573764350869464973256692L,
      0.1346333596549981775456134607847347L, 0.1095431812579910219977674671140816L,
      0.0747256745752902965728881698288487L, 0.0333356721543440687967844049466659L },
    { 0.0278342835580868332413768602212743L, 0.0627901847324523123173471496119701L,  // degree 11
      0.0931451054638671257130488207158280L, 0.1165968822959952399592618524215876L,
      0.1314022722551233310903444349452546L, 0.1364625433889503153572417641681711L,
      0.1314022722551233310903444349452546L, 0.1165968822959952399592618524215876L,
      0.0931451054638671257130488207158280L, 0.0627901847324523123173471496119701L,
      0.0278342835580868332413768602212743L } };

  MatrixType TminusI = T - MatrixType::Identity(T.rows(), T.rows());
  result.setZero(T.rows(), T.rows());
  for (int k = 0; k < degree; ++k) {
    RealScalar weight = weights[degree-minPadeDegree][k];
    RealScalar node = nodes[degree-minPadeDegree][k];
    result += weight * (MatrixType::Identity(T.rows(), T.rows()) + node * TminusI)
                       .template triangularView<Upper>().solve(TminusI);
  }
} 

/** \brief Compute logarithm of triangular matrices with size > 2. 
  * \details This uses a inverse scale-and-square algorithm. */
template <typename MatrixType>
void matrix_log_compute_big(const MatrixType& A, MatrixType& result)
{
  typedef typename MatrixType::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real RealScalar;
  using std::pow;

  int numberOfSquareRoots = 0;
  int numberOfExtraSquareRoots = 0;
  int degree;
  MatrixType T = A, sqrtT;

  const int maxPadeDegree = matrix_log_max_pade_degree<Scalar>::value;
  const RealScalar maxNormForPade = RealScalar(
                                    maxPadeDegree<= 5? 5.3149729967117310e-1L:                    // single precision
                                    maxPadeDegree<= 7? 2.6429608311114350e-1L:                    // double precision
                                    maxPadeDegree<= 8? 2.32777776523703892094e-1L:                // extended precision
                                    maxPadeDegree<=10? 1.05026503471351080481093652651105e-1L:    // double-double
                                                       1.1880960220216759245467951592883642e-1L); // quadruple precision

  while (true) {
    RealScalar normTminusI = (T - MatrixType::Identity(T.rows(), T.rows())).cwiseAbs().colwise().sum().maxCoeff();
    if (normTminusI < maxNormForPade) {
      degree = matrix_log_get_pade_degree(normTminusI);
      int degree2 = matrix_log_get_pade_degree(normTminusI / RealScalar(2));
      if ((degree - degree2 <= 1) || (numberOfExtraSquareRoots == 1)) 
        break;
      ++numberOfExtraSquareRoots;
    }
    matrix_sqrt_triangular(T, sqrtT);
    T = sqrtT.template triangularView<Upper>();
    ++numberOfSquareRoots;
  }

  matrix_log_compute_pade(result, T, degree);
  result *= pow(RealScalar(2), RealScalar(numberOfSquareRoots)); // TODO replace by bitshift if possible
}

/** \ingroup MatrixFunctions_Module
  * \class MatrixLogarithmAtomic
  * \brief Helper class for computing matrix logarithm of atomic matrices.
  *
  * Here, an atomic matrix is a triangular matrix whose diagonal entries are close to each other.
  *
  * \sa class MatrixFunctionAtomic, MatrixBase::log()
  */
template <typename MatrixType>
class MatrixLogarithmAtomic
{
public:
  /** \brief Compute matrix logarithm of atomic matrix
    * \param[in]  A  argument of matrix logarithm, should be upper triangular and atomic
    * \returns  The logarithm of \p A.
    */
  MatrixType compute(const MatrixType& A);
};

template <typename MatrixType>
MatrixType MatrixLogarithmAtomic<MatrixType>::compute(const MatrixType& A)
{
  using std::log;
  MatrixType result(A.rows(), A.rows());
  if (A.rows() == 1)
    result(0,0) = log(A(0,0));
  else if (A.rows() == 2)
    matrix_log_compute_2x2(A, result);
  else
    matrix_log_compute_big(A, result);
  return result;
}

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix logarithm of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix function.
  *
  * This class holds the argument to the matrix function until it is
  * assigned or evaluated for some other reason (so the argument
  * should not be changed in the meantime). It is the return type of
  * MatrixBase::log() and most of the time this is the only way it
  * is used.
  */
template<typename Derived> class MatrixLogarithmReturnValue
: public ReturnByValue<MatrixLogarithmReturnValue<Derived> >
{
public:
  typedef typename Derived::Scalar Scalar;
  typedef typename Derived::Index Index;

protected:
  typedef typename internal::ref_selector<Derived>::type DerivedNested;

public:

  /** \brief Constructor.
    *
    * \param[in]  A  %Matrix (expression) forming the argument of the matrix logarithm.
    */
  explicit MatrixLogarithmReturnValue(const Derived& A) : m_A(A) { }
  
  /** \brief Compute the matrix logarithm.
    *
    * \param[out]  result  Logarithm of \c A, where \c A is as specified in the constructor.
    */
  template <typename ResultType>
  inline void evalTo(ResultType& result) const
  {
    typedef typename internal::nested_eval<Derived, 10>::type DerivedEvalType;
    typedef typename internal::remove_all<DerivedEvalType>::type DerivedEvalTypeClean;
    typedef internal::traits<DerivedEvalTypeClean> Traits;
    typedef std::complex<typename NumTraits<Scalar>::Real> ComplexScalar;
    typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0, Traits::RowsAtCompileTime, Traits::ColsAtCompileTime> DynMatrixType;
    typedef internal::MatrixLogarithmAtomic<DynMatrixType> AtomicType;
    AtomicType atomic;
    
    internal::matrix_function_compute<typename DerivedEvalTypeClean::PlainObject>::run(m_A, atomic, result);
  }

  Index rows() const { return m_A.rows(); }
  Index cols() const { return m_A.cols(); }
  
private:
  const DerivedNested m_A;
};

namespace internal {
  template<typename Derived>
  struct traits<MatrixLogarithmReturnValue<Derived> >
  {
    typedef typename Derived::PlainObject ReturnType;
  };
}


/********** MatrixBase method **********/


template <typename Derived>
const MatrixLogarithmReturnValue<Derived> MatrixBase<Derived>::log() const
{
  eigen_assert(rows() == cols());
  return MatrixLogarithmReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_LOGARITHM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixPower.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012, 2013 Chen-Pang He <jdh8@ms63.hinet.net>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_POWER
#define EIGEN_MATRIX_POWER

namespace Eigen {

template<typename MatrixType> class MatrixPower;

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix.
 *
 * \tparam MatrixType  type of the base, a matrix.
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixPower::operator() and related functions and most of the
 * time this is the only way it is used.
 */
/* TODO This class is only used by MatrixPower, so it should be nested
 * into MatrixPower, like MatrixPower::ReturnValue. However, my
 * compiler complained about unused template parameter in the
 * following declaration in namespace internal.
 *
 * template<typename MatrixType>
 * struct traits<MatrixPower<MatrixType>::ReturnValue>;
 */
template<typename MatrixType>
class MatrixPowerParenthesesReturnValue : public ReturnByValue< MatrixPowerParenthesesReturnValue<MatrixType> >
{
  public:
    typedef typename MatrixType::RealScalar RealScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] pow  %MatrixPower storing the base.
     * \param[in] p    scalar, the exponent of the matrix power.
     */
    MatrixPowerParenthesesReturnValue(MatrixPower<MatrixType>& pow, RealScalar p) : m_pow(pow), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * \param[out] result
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { m_pow.compute(result, m_p); }

    Index rows() const { return m_pow.rows(); }
    Index cols() const { return m_pow.cols(); }

  private:
    MatrixPower<MatrixType>& m_pow;
    const RealScalar m_p;
};

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Class for computing matrix powers.
 *
 * \tparam MatrixType  type of the base, expected to be an instantiation
 * of the Matrix class template.
 *
 * This class is capable of computing triangular real/complex matrices
 * raised to a power in the interval \f$ (-1, 1) \f$.
 *
 * \note Currently this class is only used by MatrixPower. One may
 * insist that this be nested into MatrixPower. This class is here to
 * facilitate future development of triangular matrix functions.
 */
template<typename MatrixType>
class MatrixPowerAtomic : internal::noncopyable
{
  private:
    enum {
      RowsAtCompileTime = MatrixType::RowsAtCompileTime,
      MaxRowsAtCompileTime = MatrixType::MaxRowsAtCompileTime
    };
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;
    typedef std::complex<RealScalar> ComplexScalar;
    typedef Block<MatrixType,Dynamic,Dynamic> ResultType;

    const MatrixType& m_A;
    RealScalar m_p;

    void computePade(int degree, const MatrixType& IminusT, ResultType& res) const;
    void compute2x2(ResultType& res, RealScalar p) const;
    void computeBig(ResultType& res) const;
    static int getPadeDegree(float normIminusT);
    static int getPadeDegree(double normIminusT);
    static int getPadeDegree(long double normIminusT);
    static ComplexScalar computeSuperDiag(const ComplexScalar&, const ComplexScalar&, RealScalar p);
    static RealScalar computeSuperDiag(RealScalar, RealScalar, RealScalar p);

  public:
    /**
     * \brief Constructor.
     *
     * \param[in] T  the base of the matrix power.
     * \param[in] p  the exponent of the matrix power, should be in
     * \f$ (-1, 1) \f$.
     *
     * The class stores a reference to T, so it should not be changed
     * (or destroyed) before evaluation. Only the upper triangular
     * part of T is read.
     */
    MatrixPowerAtomic(const MatrixType& T, RealScalar p);
    
    /**
     * \brief Compute the matrix power.
     *
     * \param[out] res  \f$ A^p \f$ where A and p are specified in the
     * constructor.
     */
    void compute(ResultType& res) const;
};

template<typename MatrixType>
MatrixPowerAtomic<MatrixType>::MatrixPowerAtomic(const MatrixType& T, RealScalar p) :
  m_A(T), m_p(p)
{
  eigen_assert(T.rows() == T.cols());
  eigen_assert(p > -1 && p < 1);
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::compute(ResultType& res) const
{
  using std::pow;
  switch (m_A.rows()) {
    case 0:
      break;
    case 1:
      res(0,0) = pow(m_A(0,0), m_p);
      break;
    case 2:
      compute2x2(res, m_p);
      break;
    default:
      computeBig(res);
  }
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::computePade(int degree, const MatrixType& IminusT, ResultType& res) const
{
  int i = 2*degree;
  res = (m_p-RealScalar(degree)) / RealScalar(2*i-2) * IminusT;

  for (--i; i; --i) {
    res = (MatrixType::Identity(IminusT.rows(), IminusT.cols()) + res).template triangularView<Upper>()
	.solve((i==1 ? -m_p : i&1 ? (-m_p-RealScalar(i/2))/RealScalar(2*i) : (m_p-RealScalar(i/2))/RealScalar(2*i-2)) * IminusT).eval();
  }
  res += MatrixType::Identity(IminusT.rows(), IminusT.cols());
}

// This function assumes that res has the correct size (see bug 614)
template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::compute2x2(ResultType& res, RealScalar p) const
{
  using std::abs;
  using std::pow;
  res.coeffRef(0,0) = pow(m_A.coeff(0,0), p);

  for (Index i=1; i < m_A.cols(); ++i) {
    res.coeffRef(i,i) = pow(m_A.coeff(i,i), p);
    if (m_A.coeff(i-1,i-1) == m_A.coeff(i,i))
      res.coeffRef(i-1,i) = p * pow(m_A.coeff(i,i), p-1);
    else if (2*abs(m_A.coeff(i-1,i-1)) < abs(m_A.coeff(i,i)) || 2*abs(m_A.coeff(i,i)) < abs(m_A.coeff(i-1,i-1)))
      res.coeffRef(i-1,i) = (res.coeff(i,i)-res.coeff(i-1,i-1)) / (m_A.coeff(i,i)-m_A.coeff(i-1,i-1));
    else
      res.coeffRef(i-1,i) = computeSuperDiag(m_A.coeff(i,i), m_A.coeff(i-1,i-1), p);
    res.coeffRef(i-1,i) *= m_A.coeff(i-1,i);
  }
}

template<typename MatrixType>
void MatrixPowerAtomic<MatrixType>::computeBig(ResultType& res) const
{
  using std::ldexp;
  const int digits = std::numeric_limits<RealScalar>::digits;
  const RealScalar maxNormForPade = RealScalar(
                                    digits <=  24? 4.3386528e-1L                            // single precision
                                  : digits <=  53? 2.789358995219730e-1L                    // double precision
                                  : digits <=  64? 2.4471944416607995472e-1L                // extended precision
                                  : digits <= 106? 1.1016843812851143391275867258512e-1L    // double-double
                                  :                9.134603732914548552537150753385375e-2L); // quadruple precision
  MatrixType IminusT, sqrtT, T = m_A.template triangularView<Upper>();
  RealScalar normIminusT;
  int degree, degree2, numberOfSquareRoots = 0;
  bool hasExtraSquareRoot = false;

  for (Index i=0; i < m_A.cols(); ++i)
    eigen_assert(m_A(i,i) != RealScalar(0));

  while (true) {
    IminusT = MatrixType::Identity(m_A.rows(), m_A.cols()) - T;
    normIminusT = IminusT.cwiseAbs().colwise().sum().maxCoeff();
    if (normIminusT < maxNormForPade) {
      degree = getPadeDegree(normIminusT);
      degree2 = getPadeDegree(normIminusT/2);
      if (degree - degree2 <= 1 || hasExtraSquareRoot)
	break;
      hasExtraSquareRoot = true;
    }
    matrix_sqrt_triangular(T, sqrtT);
    T = sqrtT.template triangularView<Upper>();
    ++numberOfSquareRoots;
  }
  computePade(degree, IminusT, res);

  for (; numberOfSquareRoots; --numberOfSquareRoots) {
    compute2x2(res, ldexp(m_p, -numberOfSquareRoots));
    res = res.template triangularView<Upper>() * res;
  }
  compute2x2(res, m_p);
}
  
template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(float normIminusT)
{
  const float maxNormForPade[] = { 2.8064004e-1f /* degree = 3 */ , 4.3386528e-1f };
  int degree = 3;
  for (; degree <= 4; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(double normIminusT)
{
  const double maxNormForPade[] = { 1.884160592658218e-2 /* degree = 3 */ , 6.038881904059573e-2, 1.239917516308172e-1,
      1.999045567181744e-1, 2.789358995219730e-1 };
  int degree = 3;
  for (; degree <= 7; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline int MatrixPowerAtomic<MatrixType>::getPadeDegree(long double normIminusT)
{
#if   LDBL_MANT_DIG == 53
  const int maxPadeDegree = 7;
  const double maxNormForPade[] = { 1.884160592658218e-2L /* degree = 3 */ , 6.038881904059573e-2L, 1.239917516308172e-1L,
      1.999045567181744e-1L, 2.789358995219730e-1L };
#elif LDBL_MANT_DIG <= 64
  const int maxPadeDegree = 8;
  const long double maxNormForPade[] = { 6.3854693117491799460e-3L /* degree = 3 */ , 2.6394893435456973676e-2L,
      6.4216043030404063729e-2L, 1.1701165502926694307e-1L, 1.7904284231268670284e-1L, 2.4471944416607995472e-1L };
#elif LDBL_MANT_DIG <= 106
  const int maxPadeDegree = 10;
  const double maxNormForPade[] = { 1.0007161601787493236741409687186e-4L /* degree = 3 */ ,
      1.0007161601787493236741409687186e-3L, 4.7069769360887572939882574746264e-3L, 1.3220386624169159689406653101695e-2L,
      2.8063482381631737920612944054906e-2L, 4.9625993951953473052385361085058e-2L, 7.7367040706027886224557538328171e-2L,
      1.1016843812851143391275867258512e-1L };
#else
  const int maxPadeDegree = 10;
  const double maxNormForPade[] = { 5.524506147036624377378713555116378e-5L /* degree = 3 */ ,
      6.640600568157479679823602193345995e-4L, 3.227716520106894279249709728084626e-3L,
      9.619593944683432960546978734646284e-3L, 2.134595382433742403911124458161147e-2L,
      3.908166513900489428442993794761185e-2L, 6.266780814639442865832535460550138e-2L,
      9.134603732914548552537150753385375e-2L };
#endif
  int degree = 3;
  for (; degree <= maxPadeDegree; ++degree)
    if (normIminusT <= maxNormForPade[degree - 3])
      break;
  return degree;
}

template<typename MatrixType>
inline typename MatrixPowerAtomic<MatrixType>::ComplexScalar
MatrixPowerAtomic<MatrixType>::computeSuperDiag(const ComplexScalar& curr, const ComplexScalar& prev, RealScalar p)
{
  using std::ceil;
  using std::exp;
  using std::log;
  using std::sinh;

  ComplexScalar logCurr = log(curr);
  ComplexScalar logPrev = log(prev);
  RealScalar unwindingNumber = ceil((numext::imag(logCurr - logPrev) - RealScalar(EIGEN_PI)) / RealScalar(2*EIGEN_PI));
  ComplexScalar w = numext::log1p((curr-prev)/prev)/RealScalar(2) + ComplexScalar(0, RealScalar(EIGEN_PI)*unwindingNumber);
  return RealScalar(2) * exp(RealScalar(0.5) * p * (logCurr + logPrev)) * sinh(p * w) / (curr - prev);
}

template<typename MatrixType>
inline typename MatrixPowerAtomic<MatrixType>::RealScalar
MatrixPowerAtomic<MatrixType>::computeSuperDiag(RealScalar curr, RealScalar prev, RealScalar p)
{
  using std::exp;
  using std::log;
  using std::sinh;

  RealScalar w = numext::log1p((curr-prev)/prev)/RealScalar(2);
  return 2 * exp(p * (log(curr) + log(prev)) / 2) * sinh(p * w) / (curr - prev);
}

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Class for computing matrix powers.
 *
 * \tparam MatrixType  type of the base, expected to be an instantiation
 * of the Matrix class template.
 *
 * This class is capable of computing real/complex matrices raised to
 * an arbitrary real power. Meanwhile, it saves the result of Schur
 * decomposition if an non-integral power has even been calculated.
 * Therefore, if you want to compute multiple (>= 2) matrix powers
 * for the same matrix, using the class directly is more efficient than
 * calling MatrixBase::pow().
 *
 * Example:
 * \include MatrixPower_optimal.cpp
 * Output: \verbinclude MatrixPower_optimal.out
 */
template<typename MatrixType>
class MatrixPower : internal::noncopyable
{
  private:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::RealScalar RealScalar;

  public:
    /**
     * \brief Constructor.
     *
     * \param[in] A  the base of the matrix power.
     *
     * The class stores a reference to A, so it should not be changed
     * (or destroyed) before evaluation.
     */
    explicit MatrixPower(const MatrixType& A) :
      m_A(A),
      m_conditionNumber(0),
      m_rank(A.cols()),
      m_nulls(0)
    { eigen_assert(A.rows() == A.cols()); }

    /**
     * \brief Returns the matrix power.
     *
     * \param[in] p  exponent, a real scalar.
     * \return The expression \f$ A^p \f$, where A is specified in the
     * constructor.
     */
    const MatrixPowerParenthesesReturnValue<MatrixType> operator()(RealScalar p)
    { return MatrixPowerParenthesesReturnValue<MatrixType>(*this, p); }

    /**
     * \brief Compute the matrix power.
     *
     * \param[in]  p    exponent, a real scalar.
     * \param[out] res  \f$ A^p \f$ where A is specified in the
     * constructor.
     */
    template<typename ResultType>
    void compute(ResultType& res, RealScalar p);
    
    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    typedef std::complex<RealScalar> ComplexScalar;
    typedef Matrix<ComplexScalar, Dynamic, Dynamic, 0,
              MatrixType::RowsAtCompileTime, MatrixType::ColsAtCompileTime> ComplexMatrix;

    /** \brief Reference to the base of matrix power. */
    typename MatrixType::Nested m_A;

    /** \brief Temporary storage. */
    MatrixType m_tmp;

    /** \brief Store the result of Schur decomposition. */
    ComplexMatrix m_T, m_U;
    
    /** \brief Store fractional power of m_T. */
    ComplexMatrix m_fT;

    /**
     * \brief Condition number of m_A.
     *
     * It is initialized as 0 to avoid performing unnecessary Schur
     * decomposition, which is the bottleneck.
     */
    RealScalar m_conditionNumber;

    /** \brief Rank of m_A. */
    Index m_rank;
    
    /** \brief Rank deficiency of m_A. */
    Index m_nulls;

    /**
     * \brief Split p into integral part and fractional part.
     *
     * \param[in]  p        The exponent.
     * \param[out] p        The fractional part ranging in \f$ (-1, 1) \f$.
     * \param[out] intpart  The integral part.
     *
     * Only if the fractional part is nonzero, it calls initialize().
     */
    void split(RealScalar& p, RealScalar& intpart);

    /** \brief Perform Schur decomposition for fractional power. */
    void initialize();

    template<typename ResultType>
    void computeIntPower(ResultType& res, RealScalar p);

    template<typename ResultType>
    void computeFracPower(ResultType& res, RealScalar p);

    template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
    static void revertSchur(
        Matrix<ComplexScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
        const ComplexMatrix& T,
        const ComplexMatrix& U);

    template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
    static void revertSchur(
        Matrix<RealScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
        const ComplexMatrix& T,
        const ComplexMatrix& U);
};

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::compute(ResultType& res, RealScalar p)
{
  using std::pow;
  switch (cols()) {
    case 0:
      break;
    case 1:
      res(0,0) = pow(m_A.coeff(0,0), p);
      break;
    default:
      RealScalar intpart;
      split(p, intpart);

      res = MatrixType::Identity(rows(), cols());
      computeIntPower(res, intpart);
      if (p) computeFracPower(res, p);
  }
}

template<typename MatrixType>
void MatrixPower<MatrixType>::split(RealScalar& p, RealScalar& intpart)
{
  using std::floor;
  using std::pow;

  intpart = floor(p);
  p -= intpart;

  // Perform Schur decomposition if it is not yet performed and the power is
  // not an integer.
  if (!m_conditionNumber && p)
    initialize();

  // Choose the more stable of intpart = floor(p) and intpart = ceil(p).
  if (p > RealScalar(0.5) && p > (1-p) * pow(m_conditionNumber, p)) {
    --p;
    ++intpart;
  }
}

template<typename MatrixType>
void MatrixPower<MatrixType>::initialize()
{
  const ComplexSchur<MatrixType> schurOfA(m_A);
  JacobiRotation<ComplexScalar> rot;
  ComplexScalar eigenvalue;

  m_fT.resizeLike(m_A);
  m_T = schurOfA.matrixT();
  m_U = schurOfA.matrixU();
  m_conditionNumber = m_T.diagonal().array().abs().maxCoeff() / m_T.diagonal().array().abs().minCoeff();

  // Move zero eigenvalues to the bottom right corner.
  for (Index i = cols()-1; i>=0; --i) {
    if (m_rank <= 2)
      return;
    if (m_T.coeff(i,i) == RealScalar(0)) {
      for (Index j=i+1; j < m_rank; ++j) {
        eigenvalue = m_T.coeff(j,j);
        rot.makeGivens(m_T.coeff(j-1,j), eigenvalue);
        m_T.applyOnTheRight(j-1, j, rot);
        m_T.applyOnTheLeft(j-1, j, rot.adjoint());
        m_T.coeffRef(j-1,j-1) = eigenvalue;
        m_T.coeffRef(j,j) = RealScalar(0);
        m_U.applyOnTheRight(j-1, j, rot);
      }
      --m_rank;
    }
  }

  m_nulls = rows() - m_rank;
  if (m_nulls) {
    eigen_assert(m_T.bottomRightCorner(m_nulls, m_nulls).isZero()
        && "Base of matrix power should be invertible or with a semisimple zero eigenvalue.");
    m_fT.bottomRows(m_nulls).fill(RealScalar(0));
  }
}

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::computeIntPower(ResultType& res, RealScalar p)
{
  using std::abs;
  using std::fmod;
  RealScalar pp = abs(p);

  if (p<0) 
    m_tmp = m_A.inverse();
  else     
    m_tmp = m_A;

  while (true) {
    if (fmod(pp, 2) >= 1)
      res = m_tmp * res;
    pp /= 2;
    if (pp < 1)
      break;
    m_tmp *= m_tmp;
  }
}

template<typename MatrixType>
template<typename ResultType>
void MatrixPower<MatrixType>::computeFracPower(ResultType& res, RealScalar p)
{
  Block<ComplexMatrix,Dynamic,Dynamic> blockTp(m_fT, 0, 0, m_rank, m_rank);
  eigen_assert(m_conditionNumber);
  eigen_assert(m_rank + m_nulls == rows());

  MatrixPowerAtomic<ComplexMatrix>(m_T.topLeftCorner(m_rank, m_rank), p).compute(blockTp);
  if (m_nulls) {
    m_fT.topRightCorner(m_rank, m_nulls) = m_T.topLeftCorner(m_rank, m_rank).template triangularView<Upper>()
        .solve(blockTp * m_T.topRightCorner(m_rank, m_nulls));
  }
  revertSchur(m_tmp, m_fT, m_U);
  res = m_tmp * res;
}

template<typename MatrixType>
template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
inline void MatrixPower<MatrixType>::revertSchur(
    Matrix<ComplexScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
    const ComplexMatrix& T,
    const ComplexMatrix& U)
{ res.noalias() = U * (T.template triangularView<Upper>() * U.adjoint()); }

template<typename MatrixType>
template<int Rows, int Cols, int Options, int MaxRows, int MaxCols>
inline void MatrixPower<MatrixType>::revertSchur(
    Matrix<RealScalar, Rows, Cols, Options, MaxRows, MaxCols>& res,
    const ComplexMatrix& T,
    const ComplexMatrix& U)
{ res.noalias() = (U * (T.template triangularView<Upper>() * U.adjoint())).real(); }

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix (expression).
 *
 * \tparam Derived  type of the base, a matrix (expression).
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixBase::pow() and related functions and most of the
 * time this is the only way it is used.
 */
template<typename Derived>
class MatrixPowerReturnValue : public ReturnByValue< MatrixPowerReturnValue<Derived> >
{
  public:
    typedef typename Derived::PlainObject PlainObject;
    typedef typename Derived::RealScalar RealScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] A  %Matrix (expression), the base of the matrix power.
     * \param[in] p  real scalar, the exponent of the matrix power.
     */
    MatrixPowerReturnValue(const Derived& A, RealScalar p) : m_A(A), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * \param[out] result  \f$ A^p \f$ where \p A and \p p are as in the
     * constructor.
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { MatrixPower<PlainObject>(m_A.eval()).compute(result, m_p); }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const Derived& m_A;
    const RealScalar m_p;
};

/**
 * \ingroup MatrixFunctions_Module
 *
 * \brief Proxy for the matrix power of some matrix (expression).
 *
 * \tparam Derived  type of the base, a matrix (expression).
 *
 * This class holds the arguments to the matrix power until it is
 * assigned or evaluated for some other reason (so the argument
 * should not be changed in the meantime). It is the return type of
 * MatrixBase::pow() and related functions and most of the
 * time this is the only way it is used.
 */
template<typename Derived>
class MatrixComplexPowerReturnValue : public ReturnByValue< MatrixComplexPowerReturnValue<Derived> >
{
  public:
    typedef typename Derived::PlainObject PlainObject;
    typedef typename std::complex<typename Derived::RealScalar> ComplexScalar;

    /**
     * \brief Constructor.
     *
     * \param[in] A  %Matrix (expression), the base of the matrix power.
     * \param[in] p  complex scalar, the exponent of the matrix power.
     */
    MatrixComplexPowerReturnValue(const Derived& A, const ComplexScalar& p) : m_A(A), m_p(p)
    { }

    /**
     * \brief Compute the matrix power.
     *
     * Because \p p is complex, \f$ A^p \f$ is simply evaluated as \f$
     * \exp(p \log(A)) \f$.
     *
     * \param[out] result  \f$ A^p \f$ where \p A and \p p are as in the
     * constructor.
     */
    template<typename ResultType>
    inline void evalTo(ResultType& result) const
    { result = (m_p * m_A.log()).exp(); }

    Index rows() const { return m_A.rows(); }
    Index cols() const { return m_A.cols(); }

  private:
    const Derived& m_A;
    const ComplexScalar m_p;
};

namespace internal {

template<typename MatrixPowerType>
struct traits< MatrixPowerParenthesesReturnValue<MatrixPowerType> >
{ typedef typename MatrixPowerType::PlainObject ReturnType; };

template<typename Derived>
struct traits< MatrixPowerReturnValue<Derived> >
{ typedef typename Derived::PlainObject ReturnType; };

template<typename Derived>
struct traits< MatrixComplexPowerReturnValue<Derived> >
{ typedef typename Derived::PlainObject ReturnType; };

}

template<typename Derived>
const MatrixPowerReturnValue<Derived> MatrixBase<Derived>::pow(const RealScalar& p) const
{ return MatrixPowerReturnValue<Derived>(derived(), p); }

template<typename Derived>
const MatrixComplexPowerReturnValue<Derived> MatrixBase<Derived>::pow(const std::complex<RealScalar>& p) const
{ return MatrixComplexPowerReturnValue<Derived>(derived(), p); }

} // namespace Eigen

#endif // EIGEN_MATRIX_POWER


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixSquareRoot.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MATRIX_SQUARE_ROOT
#define EIGEN_MATRIX_SQUARE_ROOT

namespace Eigen { 

namespace internal {

// pre:  T.block(i,i,2,2) has complex conjugate eigenvalues
// post: sqrtT.block(i,i,2,2) is square root of T.block(i,i,2,2)
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x2_diagonal_block(const MatrixType& T, Index i, ResultType& sqrtT)
{
  // TODO: This case (2-by-2 blocks with complex conjugate eigenvalues) is probably hidden somewhere
  //       in EigenSolver. If we expose it, we could call it directly from here.
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,2> block = T.template block<2,2>(i,i);
  EigenSolver<Matrix<Scalar,2,2> > es(block);
  sqrtT.template block<2,2>(i,i)
    = (es.eigenvectors() * es.eigenvalues().cwiseSqrt().asDiagonal() * es.eigenvectors().inverse()).real();
}

// pre:  block structure of T is such that (i,j) is a 1x1 block,
//       all blocks of sqrtT to left of and below (i,j) are correct
// post: sqrtT(i,j) has the correct value
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_1x1_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Scalar tmp = (sqrtT.row(i).segment(i+1,j-i-1) * sqrtT.col(j).segment(i+1,j-i-1)).value();
  sqrtT.coeffRef(i,j) = (T.coeff(i,j) - tmp) / (sqrtT.coeff(i,i) + sqrtT.coeff(j,j));
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_1x2_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,1,2> rhs = T.template block<1,2>(i,j);
  if (j-i > 1)
    rhs -= sqrtT.block(i, i+1, 1, j-i-1) * sqrtT.block(i+1, j, j-i-1, 2);
  Matrix<Scalar,2,2> A = sqrtT.coeff(i,i) * Matrix<Scalar,2,2>::Identity();
  A += sqrtT.template block<2,2>(j,j).transpose();
  sqrtT.template block<1,2>(i,j).transpose() = A.fullPivLu().solve(rhs.transpose());
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x1_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,1> rhs = T.template block<2,1>(i,j);
  if (j-i > 2)
    rhs -= sqrtT.block(i, i+2, 2, j-i-2) * sqrtT.block(i+2, j, j-i-2, 1);
  Matrix<Scalar,2,2> A = sqrtT.coeff(j,j) * Matrix<Scalar,2,2>::Identity();
  A += sqrtT.template block<2,2>(i,i);
  sqrtT.template block<2,1>(i,j) = A.fullPivLu().solve(rhs);
}

// solves the equation A X + X B = C where all matrices are 2-by-2
template <typename MatrixType>
void matrix_sqrt_quasi_triangular_solve_auxiliary_equation(MatrixType& X, const MatrixType& A, const MatrixType& B, const MatrixType& C)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,4,4> coeffMatrix = Matrix<Scalar,4,4>::Zero();
  coeffMatrix.coeffRef(0,0) = A.coeff(0,0) + B.coeff(0,0);
  coeffMatrix.coeffRef(1,1) = A.coeff(0,0) + B.coeff(1,1);
  coeffMatrix.coeffRef(2,2) = A.coeff(1,1) + B.coeff(0,0);
  coeffMatrix.coeffRef(3,3) = A.coeff(1,1) + B.coeff(1,1);
  coeffMatrix.coeffRef(0,1) = B.coeff(1,0);
  coeffMatrix.coeffRef(0,2) = A.coeff(0,1);
  coeffMatrix.coeffRef(1,0) = B.coeff(0,1);
  coeffMatrix.coeffRef(1,3) = A.coeff(0,1);
  coeffMatrix.coeffRef(2,0) = A.coeff(1,0);
  coeffMatrix.coeffRef(2,3) = B.coeff(1,0);
  coeffMatrix.coeffRef(3,1) = A.coeff(1,0);
  coeffMatrix.coeffRef(3,2) = B.coeff(0,1);

  Matrix<Scalar,4,1> rhs;
  rhs.coeffRef(0) = C.coeff(0,0);
  rhs.coeffRef(1) = C.coeff(0,1);
  rhs.coeffRef(2) = C.coeff(1,0);
  rhs.coeffRef(3) = C.coeff(1,1);

  Matrix<Scalar,4,1> result;
  result = coeffMatrix.fullPivLu().solve(rhs);

  X.coeffRef(0,0) = result.coeff(0);
  X.coeffRef(0,1) = result.coeff(1);
  X.coeffRef(1,0) = result.coeff(2);
  X.coeffRef(1,1) = result.coeff(3);
}

// similar to compute1x1offDiagonalBlock()
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_2x2_off_diagonal_block(const MatrixType& T, Index i, Index j, ResultType& sqrtT)
{
  typedef typename traits<MatrixType>::Scalar Scalar;
  Matrix<Scalar,2,2> A = sqrtT.template block<2,2>(i,i);
  Matrix<Scalar,2,2> B = sqrtT.template block<2,2>(j,j);
  Matrix<Scalar,2,2> C = T.template block<2,2>(i,j);
  if (j-i > 2)
    C -= sqrtT.block(i, i+2, 2, j-i-2) * sqrtT.block(i+2, j, j-i-2, 2);
  Matrix<Scalar,2,2> X;
  matrix_sqrt_quasi_triangular_solve_auxiliary_equation(X, A, B, C);
  sqrtT.template block<2,2>(i,j) = X;
}

// pre:  T is quasi-upper-triangular and sqrtT is a zero matrix of the same size
// post: the diagonal blocks of sqrtT are the square roots of the diagonal blocks of T
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_diagonal(const MatrixType& T, ResultType& sqrtT)
{
  using std::sqrt;
  const Index size = T.rows();
  for (Index i = 0; i < size; i++) {
    if (i == size - 1 || T.coeff(i+1, i) == 0) {
      eigen_assert(T(i,i) >= 0);
      sqrtT.coeffRef(i,i) = sqrt(T.coeff(i,i));
    }
    else {
      matrix_sqrt_quasi_triangular_2x2_diagonal_block(T, i, sqrtT);
      ++i;
    }
  }
}

// pre:  T is quasi-upper-triangular and diagonal blocks of sqrtT are square root of diagonal blocks of T.
// post: sqrtT is the square root of T.
template <typename MatrixType, typename ResultType>
void matrix_sqrt_quasi_triangular_off_diagonal(const MatrixType& T, ResultType& sqrtT)
{
  const Index size = T.rows();
  for (Index j = 1; j < size; j++) {
      if (T.coeff(j, j-1) != 0)  // if T(j-1:j, j-1:j) is a 2-by-2 block
	continue;
    for (Index i = j-1; i >= 0; i--) {
      if (i > 0 && T.coeff(i, i-1) != 0)  // if T(i-1:i, i-1:i) is a 2-by-2 block
	continue;
      bool iBlockIs2x2 = (i < size - 1) && (T.coeff(i+1, i) != 0);
      bool jBlockIs2x2 = (j < size - 1) && (T.coeff(j+1, j) != 0);
      if (iBlockIs2x2 && jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_2x2_off_diagonal_block(T, i, j, sqrtT);
      else if (iBlockIs2x2 && !jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_2x1_off_diagonal_block(T, i, j, sqrtT);
      else if (!iBlockIs2x2 && jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_1x2_off_diagonal_block(T, i, j, sqrtT);
      else if (!iBlockIs2x2 && !jBlockIs2x2) 
        matrix_sqrt_quasi_triangular_1x1_off_diagonal_block(T, i, j, sqrtT);
    }
  }
}

} // end of namespace internal

/** \ingroup MatrixFunctions_Module
  * \brief Compute matrix square root of quasi-triangular matrix.
  *
  * \tparam  MatrixType  type of \p arg, the argument of matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  ResultType  type of \p result, where result is to be stored.
  * \param[in]  arg      argument of matrix square root.
  * \param[out] result   matrix square root of upper Hessenberg part of \p arg.
  *
  * This function computes the square root of the upper quasi-triangular matrix stored in the upper
  * Hessenberg part of \p arg.  Only the upper Hessenberg part of \p result is updated, the rest is
  * not touched.  See MatrixBase::sqrt() for details on how this computation is implemented.
  *
  * \sa MatrixSquareRoot, MatrixSquareRootQuasiTriangular
  */
template <typename MatrixType, typename ResultType> 
void matrix_sqrt_quasi_triangular(const MatrixType &arg, ResultType &result)
{
  eigen_assert(arg.rows() == arg.cols());
  result.resize(arg.rows(), arg.cols());
  internal::matrix_sqrt_quasi_triangular_diagonal(arg, result);
  internal::matrix_sqrt_quasi_triangular_off_diagonal(arg, result);
}


/** \ingroup MatrixFunctions_Module
  * \brief Compute matrix square root of triangular matrix.
  *
  * \tparam  MatrixType  type of \p arg, the argument of matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  * \tparam  ResultType  type of \p result, where result is to be stored.
  * \param[in]  arg      argument of matrix square root.
  * \param[out] result   matrix square root of upper triangular part of \p arg.
  *
  * Only the upper triangular part (including the diagonal) of \p result is updated, the rest is not
  * touched.  See MatrixBase::sqrt() for details on how this computation is implemented.
  *
  * \sa MatrixSquareRoot, MatrixSquareRootQuasiTriangular
  */
template <typename MatrixType, typename ResultType> 
void matrix_sqrt_triangular(const MatrixType &arg, ResultType &result)
{
  using std::sqrt;
  typedef typename MatrixType::Scalar Scalar;

  eigen_assert(arg.rows() == arg.cols());

  // Compute square root of arg and store it in upper triangular part of result
  // This uses that the square root of triangular matrices can be computed directly.
  result.resize(arg.rows(), arg.cols());
  for (Index i = 0; i < arg.rows(); i++) {
    result.coeffRef(i,i) = sqrt(arg.coeff(i,i));
  }
  for (Index j = 1; j < arg.cols(); j++) {
    for (Index i = j-1; i >= 0; i--) {
      // if i = j-1, then segment has length 0 so tmp = 0
      Scalar tmp = (result.row(i).segment(i+1,j-i-1) * result.col(j).segment(i+1,j-i-1)).value();
      // denominator may be zero if original matrix is singular
      result.coeffRef(i,j) = (arg.coeff(i,j) - tmp) / (result.coeff(i,i) + result.coeff(j,j));
    }
  }
}


namespace internal {

/** \ingroup MatrixFunctions_Module
  * \brief Helper struct for computing matrix square roots of general matrices.
  * \tparam  MatrixType  type of the argument of the matrix square root,
  *                      expected to be an instantiation of the Matrix class template.
  *
  * \sa MatrixSquareRootTriangular, MatrixSquareRootQuasiTriangular, MatrixBase::sqrt()
  */
template <typename MatrixType, int IsComplex = NumTraits<typename internal::traits<MatrixType>::Scalar>::IsComplex>
struct matrix_sqrt_compute
{
  /** \brief Compute the matrix square root
    *
    * \param[in]  arg     matrix whose square root is to be computed.
    * \param[out] result  square root of \p arg.
    *
    * See MatrixBase::sqrt() for details on how this computation is implemented.
    */
  template <typename ResultType> static void run(const MatrixType &arg, ResultType &result);    
};


// ********** Partial specialization for real matrices **********

template <typename MatrixType>
struct matrix_sqrt_compute<MatrixType, 0>
{
  typedef typename MatrixType::PlainObject PlainType;
  template <typename ResultType>
  static void run(const MatrixType &arg, ResultType &result)
  {
    eigen_assert(arg.rows() == arg.cols());

    // Compute Schur decomposition of arg
    const RealSchur<PlainType> schurOfA(arg);
    const PlainType& T = schurOfA.matrixT();
    const PlainType& U = schurOfA.matrixU();
    
    // Compute square root of T
    PlainType sqrtT = PlainType::Zero(arg.rows(), arg.cols());
    matrix_sqrt_quasi_triangular(T, sqrtT);
    
    // Compute square root of arg
    result = U * sqrtT * U.adjoint();
  }
};


// ********** Partial specialization for complex matrices **********

template <typename MatrixType>
struct matrix_sqrt_compute<MatrixType, 1>
{
  typedef typename MatrixType::PlainObject PlainType;
  template <typename ResultType>
  static void run(const MatrixType &arg, ResultType &result)
  {
    eigen_assert(arg.rows() == arg.cols());

    // Compute Schur decomposition of arg
    const ComplexSchur<PlainType> schurOfA(arg);
    const PlainType& T = schurOfA.matrixT();
    const PlainType& U = schurOfA.matrixU();
    
    // Compute square root of T
    PlainType sqrtT;
    matrix_sqrt_triangular(T, sqrtT);
    
    // Compute square root of arg
    result = U * (sqrtT.template triangularView<Upper>() * U.adjoint());
  }
};

} // end namespace internal

/** \ingroup MatrixFunctions_Module
  *
  * \brief Proxy for the matrix square root of some matrix (expression).
  *
  * \tparam Derived  Type of the argument to the matrix square root.
  *
  * This class holds the argument to the matrix square root until it
  * is assigned or evaluated for some other reason (so the argument
  * should not be changed in the meantime). It is the return type of
  * MatrixBase::sqrt() and most of the time this is the only way it is
  * used.
  */
template<typename Derived> class MatrixSquareRootReturnValue
: public ReturnByValue<MatrixSquareRootReturnValue<Derived> >
{
  protected:
    typedef typename internal::ref_selector<Derived>::type DerivedNested;

  public:
    /** \brief Constructor.
      *
      * \param[in]  src  %Matrix (expression) forming the argument of the
      * matrix square root.
      */
    explicit MatrixSquareRootReturnValue(const Derived& src) : m_src(src) { }

    /** \brief Compute the matrix square root.
      *
      * \param[out]  result  the matrix square root of \p src in the
      * constructor.
      */
    template <typename ResultType>
    inline void evalTo(ResultType& result) const
    {
      typedef typename internal::nested_eval<Derived, 10>::type DerivedEvalType;
      typedef typename internal::remove_all<DerivedEvalType>::type DerivedEvalTypeClean;
      DerivedEvalType tmp(m_src);
      internal::matrix_sqrt_compute<DerivedEvalTypeClean>::run(tmp, result);
    }

    Index rows() const { return m_src.rows(); }
    Index cols() const { return m_src.cols(); }

  protected:
    const DerivedNested m_src;
};

namespace internal {
template<typename Derived>
struct traits<MatrixSquareRootReturnValue<Derived> >
{
  typedef typename Derived::PlainObject ReturnType;
};
}

template <typename Derived>
const MatrixSquareRootReturnValue<Derived> MatrixBase<Derived>::sqrt() const
{
  eigen_assert(rows() == cols());
  return MatrixSquareRootReturnValue<Derived>(derived());
}

} // end namespace Eigen

#endif // EIGEN_MATRIX_FUNCTION


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/StemFunction.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010, 2013 Jitse Niesen <jitse@maths.leeds.ac.uk>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_STEM_FUNCTION
#define EIGEN_STEM_FUNCTION

namespace Eigen { 

namespace internal {

/** \brief The exponential function (and its derivatives). */
template <typename Scalar>
Scalar stem_function_exp(Scalar x, int)
{
  using std::exp;
  return exp(x);
}

/** \brief Cosine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_cos(Scalar x, int n)
{
  using std::cos;
  using std::sin;
  Scalar res;

  switch (n % 4) {
  case 0: 
    res = std::cos(x);
    break;
  case 1:
    res = -std::sin(x);
    break;
  case 2:
    res = -std::cos(x);
    break;
  case 3:
    res = std::sin(x);
    break;
  }
  return res;
}

/** \brief Sine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_sin(Scalar x, int n)
{
  using std::cos;
  using std::sin;
  Scalar res;

  switch (n % 4) {
  case 0:
    res = std::sin(x);
    break;
  case 1:
    res = std::cos(x);
    break;
  case 2:
    res = -std::sin(x);
    break;
  case 3:
    res = -std::cos(x);
    break;
  }
  return res;
}

/** \brief Hyperbolic cosine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_cosh(Scalar x, int n)
{
  using std::cosh;
  using std::sinh;
  Scalar res;
  
  switch (n % 2) {
  case 0:
    res = std::cosh(x);
    break;
  case 1:
    res = std::sinh(x);
    break;
  }
  return res;
}
	
/** \brief Hyperbolic sine (and its derivatives). */
template <typename Scalar>
Scalar stem_function_sinh(Scalar x, int n)
{
  using std::cosh;
  using std::sinh;
  Scalar res;
  
  switch (n % 2) {
  case 0:
    res = std::sinh(x);
    break;
  case 1:
    res = std::cosh(x);
    break;
  }
  return res;
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_STEM_FUNCTION


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MoreVectorization/MathFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Rohit Garg <rpg.314@gmail.com>
// Copyright (C) 2009 Benoit Jacob <jacob.benoit.1@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H
#define EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H

namespace Eigen { 

namespace internal {

/** \internal \returns the arcsin of \a a (coeff-wise) */
template<typename Packet> inline static Packet pasin(Packet a) { return std::asin(a); }

#ifdef EIGEN_VECTORIZE_SSE

template<> EIGEN_DONT_INLINE Packet4f pasin(Packet4f x)
{
  _EIGEN_DECLARE_CONST_Packet4f(half, 0.5);
  _EIGEN_DECLARE_CONST_Packet4f(minus_half, -0.5);
  _EIGEN_DECLARE_CONST_Packet4f(3half, 1.5);

  _EIGEN_DECLARE_CONST_Packet4f_FROM_INT(sign_mask, 0x80000000);

  _EIGEN_DECLARE_CONST_Packet4f(pi, 3.141592654);
  _EIGEN_DECLARE_CONST_Packet4f(pi_over_2, 3.141592654*0.5);

  _EIGEN_DECLARE_CONST_Packet4f(asin1, 4.2163199048E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin2, 2.4181311049E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin3, 4.5470025998E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin4, 7.4953002686E-2);
  _EIGEN_DECLARE_CONST_Packet4f(asin5, 1.6666752422E-1);

  Packet4f a = pabs(x);//got the absolute value

  Packet4f sign_bit= _mm_and_ps(x, p4f_sign_mask);//extracted the sign bit

  Packet4f z1,z2;//will need them during computation    


//will compute the two branches for asin
//so first compare with half

  Packet4f branch_mask= _mm_cmpgt_ps(a, p4f_half);//this is to select which branch to take
//both will be taken, and finally results will be merged
//the branch for values >0.5

    {
//the core series expansion 
    z1=pmadd(p4f_minus_half,a,p4f_half);
    Packet4f x1=psqrt(z1);
    Packet4f s1=pmadd(p4f_asin1, z1, p4f_asin2);
    Packet4f s2=pmadd(s1, z1, p4f_asin3);
    Packet4f s3=pmadd(s2,z1, p4f_asin4);
    Packet4f s4=pmadd(s3,z1, p4f_asin5);
    Packet4f temp=pmul(s4,z1);//not really a madd but a mul by z so that the next term can be a madd
    z1=pmadd(temp,x1,x1);
    z1=padd(z1,z1);
    z1=psub(p4f_pi_over_2,z1);
    }

    {
//the core series expansion 
    Packet4f x2=a;
    z2=pmul(x2,x2);
    Packet4f s1=pmadd(p4f_asin1, z2, p4f_asin2);
    Packet4f s2=pmadd(s1, z2, p4f_asin3);
    Packet4f s3=pmadd(s2,z2, p4f_asin4);
    Packet4f s4=pmadd(s3,z2, p4f_asin5);
    Packet4f temp=pmul(s4,z2);//not really a madd but a mul by z so that the next term can be a madd
    z2=pmadd(temp,x2,x2);
    }

/* select the correct result from the two branch evaluations */
  z1  = _mm_and_ps(branch_mask, z1);
  z2  = _mm_andnot_ps(branch_mask, z2);
  Packet4f z  = _mm_or_ps(z1,z2);

/* update the sign */
  return _mm_xor_ps(z, sign_bit);
}

#endif // EIGEN_VECTORIZE_SSE

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_MOREVECTORIZATION_MATHFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/HybridNonLinearSolver.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_HYBRIDNONLINEARSOLVER_H
#define EIGEN_HYBRIDNONLINEARSOLVER_H

namespace Eigen { 

namespace HybridNonLinearSolverSpace { 
    enum Status {
        Running = -1,
        ImproperInputParameters = 0,
        RelativeErrorTooSmall = 1,
        TooManyFunctionEvaluation = 2,
        TolTooSmall = 3,
        NotMakingProgressJacobian = 4,
        NotMakingProgressIterations = 5,
        UserAsked = 6
    };
}

/**
  * \ingroup NonLinearOptimization_Module
  * \brief Finds a zero of a system of n
  * nonlinear functions in n variables by a modification of the Powell
  * hybrid method ("dogleg").
  *
  * The user must provide a subroutine which calculates the
  * functions. The Jacobian is either provided by the user, or approximated
  * using a forward-difference method.
  *
  */
template<typename FunctorType, typename Scalar=double>
class HybridNonLinearSolver
{
public:
    typedef DenseIndex Index;

    HybridNonLinearSolver(FunctorType &_functor)
        : functor(_functor) { nfev=njev=iter = 0;  fnorm= 0.; useExternalScaling=false;}

    struct Parameters {
        Parameters()
            : factor(Scalar(100.))
            , maxfev(1000)
            , xtol(numext::sqrt(NumTraits<Scalar>::epsilon()))
            , nb_of_subdiagonals(-1)
            , nb_of_superdiagonals(-1)
            , epsfcn(Scalar(0.)) {}
        Scalar factor;
        Index maxfev;   // maximum number of function evaluation
        Scalar xtol;
        Index nb_of_subdiagonals;
        Index nb_of_superdiagonals;
        Scalar epsfcn;
    };
    typedef Matrix< Scalar, Dynamic, 1 > FVectorType;
    typedef Matrix< Scalar, Dynamic, Dynamic > JacobianType;
    /* TODO: if eigen provides a triangular storage, use it here */
    typedef Matrix< Scalar, Dynamic, Dynamic > UpperTriangularType;

    HybridNonLinearSolverSpace::Status hybrj1(
            FVectorType  &x,
            const Scalar tol = numext::sqrt(NumTraits<Scalar>::epsilon())
            );

    HybridNonLinearSolverSpace::Status solveInit(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveOneStep(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solve(FVectorType  &x);

    HybridNonLinearSolverSpace::Status hybrd1(
            FVectorType  &x,
            const Scalar tol = numext::sqrt(NumTraits<Scalar>::epsilon())
            );

    HybridNonLinearSolverSpace::Status solveNumericalDiffInit(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveNumericalDiffOneStep(FVectorType  &x);
    HybridNonLinearSolverSpace::Status solveNumericalDiff(FVectorType  &x);

    void resetParameters(void) { parameters = Parameters(); }
    Parameters parameters;
    FVectorType  fvec, qtf, diag;
    JacobianType fjac;
    UpperTriangularType R;
    Index nfev;
    Index njev;
    Index iter;
    Scalar fnorm;
    bool useExternalScaling; 
private:
    FunctorType &functor;
    Index n;
    Scalar sum;
    bool sing;
    Scalar temp;
    Scalar delta;
    bool jeval;
    Index ncsuc;
    Scalar ratio;
    Scalar pnorm, xnorm, fnorm1;
    Index nslow1, nslow2;
    Index ncfail;
    Scalar actred, prered;
    FVectorType wa1, wa2, wa3, wa4;

    HybridNonLinearSolver& operator=(const HybridNonLinearSolver&);
};



template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::hybrj1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();

    /* check the input parameters for errors. */
    if (n <= 0 || tol < 0.)
        return HybridNonLinearSolverSpace::ImproperInputParameters;

    resetParameters();
    parameters.maxfev = 100*(n+1);
    parameters.xtol = tol;
    diag.setConstant(n, 1.);
    useExternalScaling = true;
    return solve(x);
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveInit(FVectorType  &x)
{
    n = x.size();

    wa1.resize(n); wa2.resize(n); wa3.resize(n); wa4.resize(n);
    fvec.resize(n);
    qtf.resize(n);
    fjac.resize(n, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || parameters.xtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0. )
        return HybridNonLinearSolverSpace::ImproperInputParameters;
    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return HybridNonLinearSolverSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize iteration counter and monitors. */
    iter = 1;
    ncsuc = 0;
    ncfail = 0;
    nslow1 = 0;
    nslow2 = 0;

    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveOneStep(FVectorType  &x)
{
    using std::abs;
    
    eigen_assert(x.size()==n); // check the caller is not cheating us

    Index j;
    std::vector<JacobiRotation<Scalar> > v_givens(n), w_givens(n);

    jeval = true;

    /* calculate the jacobian matrix. */
    if ( functor.df(x, fjac) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    ++njev;

    wa2 = fjac.colwise().blueNorm();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.) ? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the qr factorization of the jacobian. */
    HouseholderQR<JacobianType> qrfac(fjac); // no pivoting:

    /* copy the triangular factor of the qr factorization into r. */
    R = qrfac.matrixQR();

    /* accumulate the orthogonal factor in fjac. */
    fjac = qrfac.householderQ();

    /* form (q transpose)*fvec and store in qtf. */
    qtf = fjac.transpose() * fvec;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    while (true) {
        /* determine the direction p. */
        internal::dogleg<Scalar>(R, diag, qtf, delta, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return HybridNonLinearSolverSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (fnorm1 < fnorm) /* Computing 2nd power */
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction. */
        wa3 = R.template triangularView<Upper>()*wa1 + qtf;
        temp = wa3.stableNorm();
        prered = 0.;
        if (temp < fnorm) /* Computing 2nd power */
            prered = 1. - numext::abs2(temp / fnorm);

        /* compute the ratio of the actual to the predicted reduction. */
        ratio = 0.;
        if (prered > 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio < Scalar(.1)) {
            ncsuc = 0;
            ++ncfail;
            delta = Scalar(.5) * delta;
        } else {
            ncfail = 0;
            ++ncsuc;
            if (ratio >= Scalar(.5) || ncsuc > 1)
                delta = (std::max)(delta, pnorm / Scalar(.5));
            if (abs(ratio - 1.) <= Scalar(.1)) {
                delta = pnorm / Scalar(.5);
            }
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* determine the progress of the iteration. */
        ++nslow1;
        if (actred >= Scalar(.001))
            nslow1 = 0;
        if (jeval)
            ++nslow2;
        if (actred >= Scalar(.1))
            nslow2 = 0;

        /* test for convergence. */
        if (delta <= parameters.xtol * xnorm || fnorm == 0.)
            return HybridNonLinearSolverSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return HybridNonLinearSolverSpace::TooManyFunctionEvaluation;
        if (Scalar(.1) * (std::max)(Scalar(.1) * delta, pnorm) <= NumTraits<Scalar>::epsilon() * xnorm)
            return HybridNonLinearSolverSpace::TolTooSmall;
        if (nslow2 == 5)
            return HybridNonLinearSolverSpace::NotMakingProgressJacobian;
        if (nslow1 == 10)
            return HybridNonLinearSolverSpace::NotMakingProgressIterations;

        /* criterion for recalculating jacobian. */
        if (ncfail == 2)
            break; // leave inner loop and go for the next outer loop iteration

        /* calculate the rank one modification to the jacobian */
        /* and update qtf if necessary. */
        wa1 = diag.cwiseProduct( diag.cwiseProduct(wa1)/pnorm );
        wa2 = fjac.transpose() * wa4;
        if (ratio >= Scalar(1e-4))
            qtf = wa2;
        wa2 = (wa2-wa3)/pnorm;

        /* compute the qr factorization of the updated jacobian. */
        internal::r1updt<Scalar>(R, wa1, v_givens, w_givens, wa2, wa3, &sing);
        internal::r1mpyq<Scalar>(n, n, fjac.data(), v_givens, w_givens);
        internal::r1mpyq<Scalar>(1, n, qtf.data(), v_givens, w_givens);

        jeval = false;
    }
    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solve(FVectorType  &x)
{
    HybridNonLinearSolverSpace::Status status = solveInit(x);
    if (status==HybridNonLinearSolverSpace::ImproperInputParameters)
        return status;
    while (status==HybridNonLinearSolverSpace::Running)
        status = solveOneStep(x);
    return status;
}



template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::hybrd1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();

    /* check the input parameters for errors. */
    if (n <= 0 || tol < 0.)
        return HybridNonLinearSolverSpace::ImproperInputParameters;

    resetParameters();
    parameters.maxfev = 200*(n+1);
    parameters.xtol = tol;

    diag.setConstant(n, 1.);
    useExternalScaling = true;
    return solveNumericalDiff(x);
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiffInit(FVectorType  &x)
{
    n = x.size();

    if (parameters.nb_of_subdiagonals<0) parameters.nb_of_subdiagonals= n-1;
    if (parameters.nb_of_superdiagonals<0) parameters.nb_of_superdiagonals= n-1;

    wa1.resize(n); wa2.resize(n); wa3.resize(n); wa4.resize(n);
    qtf.resize(n);
    fjac.resize(n, n);
    fvec.resize(n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || parameters.xtol < 0. || parameters.maxfev <= 0 || parameters.nb_of_subdiagonals< 0 || parameters.nb_of_superdiagonals< 0 || parameters.factor <= 0. )
        return HybridNonLinearSolverSpace::ImproperInputParameters;
    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return HybridNonLinearSolverSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return HybridNonLinearSolverSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize iteration counter and monitors. */
    iter = 1;
    ncsuc = 0;
    ncfail = 0;
    nslow1 = 0;
    nslow2 = 0;

    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiffOneStep(FVectorType  &x)
{
    using std::sqrt;
    using std::abs;
    
    assert(x.size()==n); // check the caller is not cheating us

    Index j;
    std::vector<JacobiRotation<Scalar> > v_givens(n), w_givens(n);

    jeval = true;
    if (parameters.nb_of_subdiagonals<0) parameters.nb_of_subdiagonals= n-1;
    if (parameters.nb_of_superdiagonals<0) parameters.nb_of_superdiagonals= n-1;

    /* calculate the jacobian matrix. */
    if (internal::fdjac1(functor, x, fvec, fjac, parameters.nb_of_subdiagonals, parameters.nb_of_superdiagonals, parameters.epsfcn) <0)
        return HybridNonLinearSolverSpace::UserAsked;
    nfev += (std::min)(parameters.nb_of_subdiagonals+parameters.nb_of_superdiagonals+ 1, n);

    wa2 = fjac.colwise().blueNorm();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.) ? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the qr factorization of the jacobian. */
    HouseholderQR<JacobianType> qrfac(fjac); // no pivoting:

    /* copy the triangular factor of the qr factorization into r. */
    R = qrfac.matrixQR();

    /* accumulate the orthogonal factor in fjac. */
    fjac = qrfac.householderQ();

    /* form (q transpose)*fvec and store in qtf. */
    qtf = fjac.transpose() * fvec;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    while (true) {
        /* determine the direction p. */
        internal::dogleg<Scalar>(R, diag, qtf, delta, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return HybridNonLinearSolverSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (fnorm1 < fnorm) /* Computing 2nd power */
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction. */
        wa3 = R.template triangularView<Upper>()*wa1 + qtf;
        temp = wa3.stableNorm();
        prered = 0.;
        if (temp < fnorm) /* Computing 2nd power */
            prered = 1. - numext::abs2(temp / fnorm);

        /* compute the ratio of the actual to the predicted reduction. */
        ratio = 0.;
        if (prered > 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio < Scalar(.1)) {
            ncsuc = 0;
            ++ncfail;
            delta = Scalar(.5) * delta;
        } else {
            ncfail = 0;
            ++ncsuc;
            if (ratio >= Scalar(.5) || ncsuc > 1)
                delta = (std::max)(delta, pnorm / Scalar(.5));
            if (abs(ratio - 1.) <= Scalar(.1)) {
                delta = pnorm / Scalar(.5);
            }
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* determine the progress of the iteration. */
        ++nslow1;
        if (actred >= Scalar(.001))
            nslow1 = 0;
        if (jeval)
            ++nslow2;
        if (actred >= Scalar(.1))
            nslow2 = 0;

        /* test for convergence. */
        if (delta <= parameters.xtol * xnorm || fnorm == 0.)
            return HybridNonLinearSolverSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return HybridNonLinearSolverSpace::TooManyFunctionEvaluation;
        if (Scalar(.1) * (std::max)(Scalar(.1) * delta, pnorm) <= NumTraits<Scalar>::epsilon() * xnorm)
            return HybridNonLinearSolverSpace::TolTooSmall;
        if (nslow2 == 5)
            return HybridNonLinearSolverSpace::NotMakingProgressJacobian;
        if (nslow1 == 10)
            return HybridNonLinearSolverSpace::NotMakingProgressIterations;

        /* criterion for recalculating jacobian. */
        if (ncfail == 2)
            break; // leave inner loop and go for the next outer loop iteration

        /* calculate the rank one modification to the jacobian */
        /* and update qtf if necessary. */
        wa1 = diag.cwiseProduct( diag.cwiseProduct(wa1)/pnorm );
        wa2 = fjac.transpose() * wa4;
        if (ratio >= Scalar(1e-4))
            qtf = wa2;
        wa2 = (wa2-wa3)/pnorm;

        /* compute the qr factorization of the updated jacobian. */
        internal::r1updt<Scalar>(R, wa1, v_givens, w_givens, wa2, wa3, &sing);
        internal::r1mpyq<Scalar>(n, n, fjac.data(), v_givens, w_givens);
        internal::r1mpyq<Scalar>(1, n, qtf.data(), v_givens, w_givens);

        jeval = false;
    }
    return HybridNonLinearSolverSpace::Running;
}

template<typename FunctorType, typename Scalar>
HybridNonLinearSolverSpace::Status
HybridNonLinearSolver<FunctorType,Scalar>::solveNumericalDiff(FVectorType  &x)
{
    HybridNonLinearSolverSpace::Status status = solveNumericalDiffInit(x);
    if (status==HybridNonLinearSolverSpace::ImproperInputParameters)
        return status;
    while (status==HybridNonLinearSolverSpace::Running)
        status = solveNumericalDiffOneStep(x);
    return status;
}

} // end namespace Eigen

#endif // EIGEN_HYBRIDNONLINEARSOLVER_H

//vim: ai ts=4 sts=4 et sw=4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/LevenbergMarquardt.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_LEVENBERGMARQUARDT__H
#define EIGEN_LEVENBERGMARQUARDT__H

namespace Eigen { 

namespace LevenbergMarquardtSpace {
    enum Status {
        NotStarted = -2,
        Running = -1,
        ImproperInputParameters = 0,
        RelativeReductionTooSmall = 1,
        RelativeErrorTooSmall = 2,
        RelativeErrorAndReductionTooSmall = 3,
        CosinusTooSmall = 4,
        TooManyFunctionEvaluation = 5,
        FtolTooSmall = 6,
        XtolTooSmall = 7,
        GtolTooSmall = 8,
        UserAsked = 9
    };
}



/**
  * \ingroup NonLinearOptimization_Module
  * \brief Performs non linear optimization over a non-linear function,
  * using a variant of the Levenberg Marquardt algorithm.
  *
  * Check wikipedia for more information.
  * http://en.wikipedia.org/wiki/Levenberg%E2%80%93Marquardt_algorithm
  */
template<typename FunctorType, typename Scalar=double>
class LevenbergMarquardt
{
    static Scalar sqrt_epsilon()
    {
      using std::sqrt;
      return sqrt(NumTraits<Scalar>::epsilon());
    }
    
public:
    LevenbergMarquardt(FunctorType &_functor)
        : functor(_functor) { nfev = njev = iter = 0;  fnorm = gnorm = 0.; useExternalScaling=false; }

    typedef DenseIndex Index;
    
    struct Parameters {
        Parameters()
            : factor(Scalar(100.))
            , maxfev(400)
            , ftol(sqrt_epsilon())
            , xtol(sqrt_epsilon())
            , gtol(Scalar(0.))
            , epsfcn(Scalar(0.)) {}
        Scalar factor;
        Index maxfev;   // maximum number of function evaluation
        Scalar ftol;
        Scalar xtol;
        Scalar gtol;
        Scalar epsfcn;
    };

    typedef Matrix< Scalar, Dynamic, 1 > FVectorType;
    typedef Matrix< Scalar, Dynamic, Dynamic > JacobianType;

    LevenbergMarquardtSpace::Status lmder1(
            FVectorType &x,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status minimize(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeInit(FVectorType &x);
    LevenbergMarquardtSpace::Status minimizeOneStep(FVectorType &x);

    static LevenbergMarquardtSpace::Status lmdif1(
            FunctorType &functor,
            FVectorType &x,
            Index *nfev,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status lmstr1(
            FVectorType  &x,
            const Scalar tol = sqrt_epsilon()
            );

    LevenbergMarquardtSpace::Status minimizeOptimumStorage(FVectorType  &x);
    LevenbergMarquardtSpace::Status minimizeOptimumStorageInit(FVectorType  &x);
    LevenbergMarquardtSpace::Status minimizeOptimumStorageOneStep(FVectorType  &x);

    void resetParameters(void) { parameters = Parameters(); }

    Parameters parameters;
    FVectorType  fvec, qtf, diag;
    JacobianType fjac;
    PermutationMatrix<Dynamic,Dynamic> permutation;
    Index nfev;
    Index njev;
    Index iter;
    Scalar fnorm, gnorm;
    bool useExternalScaling; 

    Scalar lm_param(void) { return par; }
private:
    
    FunctorType &functor;
    Index n;
    Index m;
    FVectorType wa1, wa2, wa3, wa4;

    Scalar par, sum;
    Scalar temp, temp1, temp2;
    Scalar delta;
    Scalar ratio;
    Scalar pnorm, xnorm, fnorm1, actred, dirder, prered;

    LevenbergMarquardt& operator=(const LevenbergMarquardt&);
};

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmder1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    parameters.ftol = tol;
    parameters.xtol = tol;
    parameters.maxfev = 100*(n+1);

    return minimize(x);
}


template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimize(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters)
        return status;
    do {
        status = minimizeOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
    return status;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeInit(FVectorType  &x)
{
    n = x.size();
    m = functor.values();

    wa1.resize(n); wa2.resize(n); wa3.resize(n);
    wa4.resize(m);
    fvec.resize(m);
    fjac.resize(m, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");
    qtf.resize(n);

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || parameters.ftol < 0. || parameters.xtol < 0. || parameters.gtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return LevenbergMarquardtSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    par = 0.;
    iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOneStep(FVectorType  &x)
{
    using std::abs;
    using std::sqrt;

    eigen_assert(x.size()==n); // check the caller is not cheating us

    /* calculate the jacobian matrix. */
    Index df_ret = functor.df(x, fjac);
    if (df_ret<0)
        return LevenbergMarquardtSpace::UserAsked;
    if (df_ret>0)
        // numerical diff, we evaluated the function df_ret times
        nfev += df_ret;
    else njev++;

    /* compute the qr factorization of the jacobian. */
    wa2 = fjac.colwise().blueNorm();
    ColPivHouseholderQR<JacobianType> qrfac(fjac);
    fjac = qrfac.matrixQR();
    permutation = qrfac.colsPermutation();

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (Index j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.)? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* form (q transpose)*fvec and store the first n components in */
    /* qtf. */
    wa4 = fvec;
    wa4.applyOnTheLeft(qrfac.householderQ().adjoint());
    qtf = wa4.head(n);

    /* compute the norm of the scaled gradient. */
    gnorm = 0.;
    if (fnorm != 0.)
        for (Index j = 0; j < n; ++j)
            if (wa2[permutation.indices()[j]] != 0.)
                gnorm = (std::max)(gnorm, abs( fjac.col(j).head(j+1).dot(qtf.head(j+1)/fnorm) / wa2[permutation.indices()[j]]));

    /* test for convergence of the gradient norm. */
    if (gnorm <= parameters.gtol)
        return LevenbergMarquardtSpace::CosinusTooSmall;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    do {

        /* determine the levenberg-marquardt parameter. */
        internal::lmpar2<Scalar>(qrfac, diag, qtf, delta, par, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return LevenbergMarquardtSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (Scalar(.1) * fnorm1 < fnorm)
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction and */
        /* the scaled directional derivative. */
        wa3 = fjac.template triangularView<Upper>() * (qrfac.colsPermutation().inverse() *wa1);
        temp1 = numext::abs2(wa3.stableNorm() / fnorm);
        temp2 = numext::abs2(sqrt(par) * pnorm / fnorm);
        prered = temp1 + temp2 / Scalar(.5);
        dirder = -(temp1 + temp2);

        /* compute the ratio of the actual to the predicted */
        /* reduction. */
        ratio = 0.;
        if (prered != 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio <= Scalar(.25)) {
            if (actred >= 0.)
                temp = Scalar(.5);
            if (actred < 0.)
                temp = Scalar(.5) * dirder / (dirder + Scalar(.5) * actred);
            if (Scalar(.1) * fnorm1 >= fnorm || temp < Scalar(.1))
                temp = Scalar(.1);
            /* Computing MIN */
            delta = temp * (std::min)(delta, pnorm / Scalar(.1));
            par /= temp;
        } else if (!(par != 0. && ratio < Scalar(.75))) {
            delta = pnorm / Scalar(.5);
            par = Scalar(.5) * par;
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* tests for convergence. */
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1. && delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::RelativeReductionTooSmall;
        if (delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
        if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::FtolTooSmall;
        if (delta <= NumTraits<Scalar>::epsilon() * xnorm)
            return LevenbergMarquardtSpace::XtolTooSmall;
        if (gnorm <= NumTraits<Scalar>::epsilon())
            return LevenbergMarquardtSpace::GtolTooSmall;

    } while (ratio < Scalar(1e-4));

    return LevenbergMarquardtSpace::Running;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmstr1(
        FVectorType  &x,
        const Scalar tol
        )
{
    n = x.size();
    m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    resetParameters();
    parameters.ftol = tol;
    parameters.xtol = tol;
    parameters.maxfev = 100*(n+1);

    return minimizeOptimumStorage(x);
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorageInit(FVectorType  &x)
{
    n = x.size();
    m = functor.values();

    wa1.resize(n); wa2.resize(n); wa3.resize(n);
    wa4.resize(m);
    fvec.resize(m);
    // Only R is stored in fjac. Q is only used to compute 'qtf', which is
    // Q.transpose()*rhs. qtf will be updated using givens rotation,
    // instead of storing them in Q.
    // The purpose it to only use a nxn matrix, instead of mxn here, so
    // that we can handle cases where m>>n :
    fjac.resize(n, n);
    if (!useExternalScaling)
        diag.resize(n);
    eigen_assert( (!useExternalScaling || diag.size()==n) && "When useExternalScaling is set, the caller must provide a valid 'diag'");
    qtf.resize(n);

    /* Function Body */
    nfev = 0;
    njev = 0;

    /*     check the input parameters for errors. */
    if (n <= 0 || m < n || parameters.ftol < 0. || parameters.xtol < 0. || parameters.gtol < 0. || parameters.maxfev <= 0 || parameters.factor <= 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    if (useExternalScaling)
        for (Index j = 0; j < n; ++j)
            if (diag[j] <= 0.)
                return LevenbergMarquardtSpace::ImproperInputParameters;

    /*     evaluate the function at the starting point */
    /*     and calculate its norm. */
    nfev = 1;
    if ( functor(x, fvec) < 0)
        return LevenbergMarquardtSpace::UserAsked;
    fnorm = fvec.stableNorm();

    /*     initialize levenberg-marquardt parameter and iteration counter. */
    par = 0.;
    iter = 1;

    return LevenbergMarquardtSpace::NotStarted;
}


template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorageOneStep(FVectorType  &x)
{
    using std::abs;
    using std::sqrt;
    
    eigen_assert(x.size()==n); // check the caller is not cheating us

    Index i, j;
    bool sing;

    /* compute the qr factorization of the jacobian matrix */
    /* calculated one row at a time, while simultaneously */
    /* forming (q transpose)*fvec and storing the first */
    /* n components in qtf. */
    qtf.fill(0.);
    fjac.fill(0.);
    Index rownb = 2;
    for (i = 0; i < m; ++i) {
        if (functor.df(x, wa3, rownb) < 0) return LevenbergMarquardtSpace::UserAsked;
        internal::rwupdt<Scalar>(fjac, wa3, qtf, fvec[i]);
        ++rownb;
    }
    ++njev;

    /* if the jacobian is rank deficient, call qrfac to */
    /* reorder its columns and update the components of qtf. */
    sing = false;
    for (j = 0; j < n; ++j) {
        if (fjac(j,j) == 0.)
            sing = true;
        wa2[j] = fjac.col(j).head(j).stableNorm();
    }
    permutation.setIdentity(n);
    if (sing) {
        wa2 = fjac.colwise().blueNorm();
        // TODO We have no unit test covering this code path, do not modify
        // until it is carefully tested
        ColPivHouseholderQR<JacobianType> qrfac(fjac);
        fjac = qrfac.matrixQR();
        wa1 = fjac.diagonal();
        fjac.diagonal() = qrfac.hCoeffs();
        permutation = qrfac.colsPermutation();
        // TODO : avoid this:
        for(Index ii=0; ii< fjac.cols(); ii++) fjac.col(ii).segment(ii+1, fjac.rows()-ii-1) *= fjac(ii,ii); // rescale vectors

        for (j = 0; j < n; ++j) {
            if (fjac(j,j) != 0.) {
                sum = 0.;
                for (i = j; i < n; ++i)
                    sum += fjac(i,j) * qtf[i];
                temp = -sum / fjac(j,j);
                for (i = j; i < n; ++i)
                    qtf[i] += fjac(i,j) * temp;
            }
            fjac(j,j) = wa1[j];
        }
    }

    /* on the first iteration and if external scaling is not used, scale according */
    /* to the norms of the columns of the initial jacobian. */
    if (iter == 1) {
        if (!useExternalScaling)
            for (j = 0; j < n; ++j)
                diag[j] = (wa2[j]==0.)? 1. : wa2[j];

        /* on the first iteration, calculate the norm of the scaled x */
        /* and initialize the step bound delta. */
        xnorm = diag.cwiseProduct(x).stableNorm();
        delta = parameters.factor * xnorm;
        if (delta == 0.)
            delta = parameters.factor;
    }

    /* compute the norm of the scaled gradient. */
    gnorm = 0.;
    if (fnorm != 0.)
        for (j = 0; j < n; ++j)
            if (wa2[permutation.indices()[j]] != 0.)
                gnorm = (std::max)(gnorm, abs( fjac.col(j).head(j+1).dot(qtf.head(j+1)/fnorm) / wa2[permutation.indices()[j]]));

    /* test for convergence of the gradient norm. */
    if (gnorm <= parameters.gtol)
        return LevenbergMarquardtSpace::CosinusTooSmall;

    /* rescale if necessary. */
    if (!useExternalScaling)
        diag = diag.cwiseMax(wa2);

    do {

        /* determine the levenberg-marquardt parameter. */
        internal::lmpar<Scalar>(fjac, permutation.indices(), diag, qtf, delta, par, wa1);

        /* store the direction p and x + p. calculate the norm of p. */
        wa1 = -wa1;
        wa2 = x + wa1;
        pnorm = diag.cwiseProduct(wa1).stableNorm();

        /* on the first iteration, adjust the initial step bound. */
        if (iter == 1)
            delta = (std::min)(delta,pnorm);

        /* evaluate the function at x + p and calculate its norm. */
        if ( functor(wa2, wa4) < 0)
            return LevenbergMarquardtSpace::UserAsked;
        ++nfev;
        fnorm1 = wa4.stableNorm();

        /* compute the scaled actual reduction. */
        actred = -1.;
        if (Scalar(.1) * fnorm1 < fnorm)
            actred = 1. - numext::abs2(fnorm1 / fnorm);

        /* compute the scaled predicted reduction and */
        /* the scaled directional derivative. */
        wa3 = fjac.topLeftCorner(n,n).template triangularView<Upper>() * (permutation.inverse() * wa1);
        temp1 = numext::abs2(wa3.stableNorm() / fnorm);
        temp2 = numext::abs2(sqrt(par) * pnorm / fnorm);
        prered = temp1 + temp2 / Scalar(.5);
        dirder = -(temp1 + temp2);

        /* compute the ratio of the actual to the predicted */
        /* reduction. */
        ratio = 0.;
        if (prered != 0.)
            ratio = actred / prered;

        /* update the step bound. */
        if (ratio <= Scalar(.25)) {
            if (actred >= 0.)
                temp = Scalar(.5);
            if (actred < 0.)
                temp = Scalar(.5) * dirder / (dirder + Scalar(.5) * actred);
            if (Scalar(.1) * fnorm1 >= fnorm || temp < Scalar(.1))
                temp = Scalar(.1);
            /* Computing MIN */
            delta = temp * (std::min)(delta, pnorm / Scalar(.1));
            par /= temp;
        } else if (!(par != 0. && ratio < Scalar(.75))) {
            delta = pnorm / Scalar(.5);
            par = Scalar(.5) * par;
        }

        /* test for successful iteration. */
        if (ratio >= Scalar(1e-4)) {
            /* successful iteration. update x, fvec, and their norms. */
            x = wa2;
            wa2 = diag.cwiseProduct(x);
            fvec = wa4;
            xnorm = wa2.stableNorm();
            fnorm = fnorm1;
            ++iter;
        }

        /* tests for convergence. */
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1. && delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorAndReductionTooSmall;
        if (abs(actred) <= parameters.ftol && prered <= parameters.ftol && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::RelativeReductionTooSmall;
        if (delta <= parameters.xtol * xnorm)
            return LevenbergMarquardtSpace::RelativeErrorTooSmall;

        /* tests for termination and stringent tolerances. */
        if (nfev >= parameters.maxfev)
            return LevenbergMarquardtSpace::TooManyFunctionEvaluation;
        if (abs(actred) <= NumTraits<Scalar>::epsilon() && prered <= NumTraits<Scalar>::epsilon() && Scalar(.5) * ratio <= 1.)
            return LevenbergMarquardtSpace::FtolTooSmall;
        if (delta <= NumTraits<Scalar>::epsilon() * xnorm)
            return LevenbergMarquardtSpace::XtolTooSmall;
        if (gnorm <= NumTraits<Scalar>::epsilon())
            return LevenbergMarquardtSpace::GtolTooSmall;

    } while (ratio < Scalar(1e-4));

    return LevenbergMarquardtSpace::Running;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::minimizeOptimumStorage(FVectorType  &x)
{
    LevenbergMarquardtSpace::Status status = minimizeOptimumStorageInit(x);
    if (status==LevenbergMarquardtSpace::ImproperInputParameters)
        return status;
    do {
        status = minimizeOptimumStorageOneStep(x);
    } while (status==LevenbergMarquardtSpace::Running);
    return status;
}

template<typename FunctorType, typename Scalar>
LevenbergMarquardtSpace::Status
LevenbergMarquardt<FunctorType,Scalar>::lmdif1(
        FunctorType &functor,
        FVectorType  &x,
        Index *nfev,
        const Scalar tol
        )
{
    Index n = x.size();
    Index m = functor.values();

    /* check the input parameters for errors. */
    if (n <= 0 || m < n || tol < 0.)
        return LevenbergMarquardtSpace::ImproperInputParameters;

    NumericalDiff<FunctorType> numDiff(functor);
    // embedded LevenbergMarquardt
    LevenbergMarquardt<NumericalDiff<FunctorType>, Scalar > lm(numDiff);
    lm.parameters.ftol = tol;
    lm.parameters.xtol = tol;
    lm.parameters.maxfev = 200*(n+1);

    LevenbergMarquardtSpace::Status info = LevenbergMarquardtSpace::Status(lm.minimize(x));
    if (nfev)
        * nfev = lm.nfev;
    return info;
}

} // end namespace Eigen

#endif // EIGEN_LEVENBERGMARQUARDT__H

//vim: ai ts=4 sts=4 et sw=4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/chkder.h <==
#define chkder_log10e 0.43429448190325182765
#define chkder_factor 100.

namespace Eigen { 

namespace internal {

template<typename Scalar>
void chkder(
        const Matrix< Scalar, Dynamic, 1 >  &x,
        const Matrix< Scalar, Dynamic, 1 >  &fvec,
        const Matrix< Scalar, Dynamic, Dynamic > &fjac,
        Matrix< Scalar, Dynamic, 1 >  &xp,
        const Matrix< Scalar, Dynamic, 1 >  &fvecp,
        int mode,
        Matrix< Scalar, Dynamic, 1 >  &err
        )
{
    using std::sqrt;
    using std::abs;
    using std::log;
    
    typedef DenseIndex Index;

    const Scalar eps = sqrt(NumTraits<Scalar>::epsilon());
    const Scalar epsf = chkder_factor * NumTraits<Scalar>::epsilon();
    const Scalar epslog = chkder_log10e * log(eps);
    Scalar temp;

    const Index m = fvec.size(), n = x.size();

    if (mode != 2) {
        /* mode = 1. */
        xp.resize(n);
        for (Index j = 0; j < n; ++j) {
            temp = eps * abs(x[j]);
            if (temp == 0.)
                temp = eps;
            xp[j] = x[j] + temp;
        }
    }
    else {
        /* mode = 2. */
        err.setZero(m); 
        for (Index j = 0; j < n; ++j) {
            temp = abs(x[j]);
            if (temp == 0.)
                temp = 1.;
            err += temp * fjac.col(j);
        }
        for (Index i = 0; i < m; ++i) {
            temp = 1.;
            if (fvec[i] != 0. && fvecp[i] != 0. && abs(fvecp[i] - fvec[i]) >= epsf * abs(fvec[i]))
                temp = eps * abs((fvecp[i] - fvec[i]) / eps - err[i]) / (abs(fvec[i]) + abs(fvecp[i]));
            err[i] = 1.;
            if (temp > NumTraits<Scalar>::epsilon() && temp < eps)
                err[i] = (chkder_log10e * log(temp) - epslog) / epslog;
            if (temp >= eps)
                err[i] = 0.;
        }
    }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/covar.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void covar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi &ipvt,
        Scalar tol = std::sqrt(NumTraits<Scalar>::epsilon()) )
{
    using std::abs;
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, k, l, ii, jj;
    bool sing;
    Scalar temp;

    /* Function Body */
    const Index n = r.cols();
    const Scalar tolr = tol * abs(r(0,0));
    Matrix< Scalar, Dynamic, 1 > wa(n);
    eigen_assert(ipvt.size()==n);

    /* form the inverse of r in the full upper triangle of r. */
    l = -1;
    for (k = 0; k < n; ++k)
        if (abs(r(k,k)) > tolr) {
            r(k,k) = 1. / r(k,k);
            for (j = 0; j <= k-1; ++j) {
                temp = r(k,k) * r(j,k);
                r(j,k) = 0.;
                r.col(k).head(j+1) -= r.col(j).head(j+1) * temp;
            }
            l = k;
        }

    /* form the full upper triangle of the inverse of (r transpose)*r */
    /* in the full upper triangle of r. */
    for (k = 0; k <= l; ++k) {
        for (j = 0; j <= k-1; ++j)
            r.col(j).head(j+1) += r.col(k).head(j+1) * r(j,k);
        r.col(k).head(k+1) *= r(k,k);
    }

    /* form the full lower triangle of the covariance matrix */
    /* in the strict lower triangle of r and in wa. */
    for (j = 0; j < n; ++j) {
        jj = ipvt[j];
        sing = j > l;
        for (i = 0; i <= j; ++i) {
            if (sing)
                r(i,j) = 0.;
            ii = ipvt[i];
            if (ii > jj)
                r(ii,jj) = r(i,j);
            if (ii < jj)
                r(jj,ii) = r(i,j);
        }
        wa[jj] = r(j,j);
    }

    /* symmetrize the covariance matrix in r. */
    r.topLeftCorner(n,n).template triangularView<StrictlyUpper>() = r.topLeftCorner(n,n).transpose();
    r.diagonal() = wa;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/dogleg.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void dogleg(
        const Matrix< Scalar, Dynamic, Dynamic >  &qrfac,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Matrix< Scalar, Dynamic, 1 >  &x)
{
    using std::abs;
    using std::sqrt;
    
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j;
    Scalar sum, temp, alpha, bnorm;
    Scalar gnorm, qnorm;
    Scalar sgnorm;

    /* Function Body */
    const Scalar epsmch = NumTraits<Scalar>::epsilon();
    const Index n = qrfac.cols();
    eigen_assert(n==qtb.size());
    eigen_assert(n==x.size());
    eigen_assert(n==diag.size());
    Matrix< Scalar, Dynamic, 1 >  wa1(n), wa2(n);

    /* first, calculate the gauss-newton direction. */
    for (j = n-1; j >=0; --j) {
        temp = qrfac(j,j);
        if (temp == 0.) {
            temp = epsmch * qrfac.col(j).head(j+1).maxCoeff();
            if (temp == 0.)
                temp = epsmch;
        }
        if (j==n-1)
            x[j] = qtb[j] / temp;
        else
            x[j] = (qtb[j] - qrfac.row(j).tail(n-j-1).dot(x.tail(n-j-1))) / temp;
    }

    /* test whether the gauss-newton direction is acceptable. */
    qnorm = diag.cwiseProduct(x).stableNorm();
    if (qnorm <= delta)
        return;

    // TODO : this path is not tested by Eigen unit tests

    /* the gauss-newton direction is not acceptable. */
    /* next, calculate the scaled gradient direction. */

    wa1.fill(0.);
    for (j = 0; j < n; ++j) {
        wa1.tail(n-j) += qrfac.row(j).tail(n-j) * qtb[j];
        wa1[j] /= diag[j];
    }

    /* calculate the norm of the scaled gradient and test for */
    /* the special case in which the scaled gradient is zero. */
    gnorm = wa1.stableNorm();
    sgnorm = 0.;
    alpha = delta / qnorm;
    if (gnorm == 0.)
        goto algo_end;

    /* calculate the point along the scaled gradient */
    /* at which the quadratic is minimized. */
    wa1.array() /= (diag*gnorm).array();
    // TODO : once unit tests cover this part,:
    // wa2 = qrfac.template triangularView<Upper>() * wa1;
    for (j = 0; j < n; ++j) {
        sum = 0.;
        for (i = j; i < n; ++i) {
            sum += qrfac(j,i) * wa1[i];
        }
        wa2[j] = sum;
    }
    temp = wa2.stableNorm();
    sgnorm = gnorm / temp / temp;

    /* test whether the scaled gradient direction is acceptable. */
    alpha = 0.;
    if (sgnorm >= delta)
        goto algo_end;

    /* the scaled gradient direction is not acceptable. */
    /* finally, calculate the point along the dogleg */
    /* at which the quadratic is minimized. */
    bnorm = qtb.stableNorm();
    temp = bnorm / gnorm * (bnorm / qnorm) * (sgnorm / delta);
    temp = temp - delta / qnorm * numext::abs2(sgnorm / delta) + sqrt(numext::abs2(temp - delta / qnorm) + (1.-numext::abs2(delta / qnorm)) * (1.-numext::abs2(sgnorm / delta)));
    alpha = delta / qnorm * (1. - numext::abs2(sgnorm / delta)) / temp;
algo_end:

    /* form appropriate convex combination of the gauss-newton */
    /* direction and the scaled gradient direction. */
    temp = (1.-alpha) * (std::min)(sgnorm,delta);
    x = temp * wa1 + alpha * x;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/fdjac1.h <==
namespace Eigen { 

namespace internal {

template<typename FunctorType, typename Scalar>
DenseIndex fdjac1(
        const FunctorType &Functor,
        Matrix< Scalar, Dynamic, 1 >  &x,
        Matrix< Scalar, Dynamic, 1 >  &fvec,
        Matrix< Scalar, Dynamic, Dynamic > &fjac,
        DenseIndex ml, DenseIndex mu,
        Scalar epsfcn)
{
    using std::sqrt;
    using std::abs;
    
    typedef DenseIndex Index;

    /* Local variables */
    Scalar h;
    Index j, k;
    Scalar eps, temp;
    Index msum;
    int iflag;
    Index start, length;

    /* Function Body */
    const Scalar epsmch = NumTraits<Scalar>::epsilon();
    const Index n = x.size();
    eigen_assert(fvec.size()==n);
    Matrix< Scalar, Dynamic, 1 >  wa1(n);
    Matrix< Scalar, Dynamic, 1 >  wa2(n);

    eps = sqrt((std::max)(epsfcn,epsmch));
    msum = ml + mu + 1;
    if (msum >= n) {
        /* computation of dense approximate jacobian. */
        for (j = 0; j < n; ++j) {
            temp = x[j];
            h = eps * abs(temp);
            if (h == 0.)
                h = eps;
            x[j] = temp + h;
            iflag = Functor(x, wa1);
            if (iflag < 0)
                return iflag;
            x[j] = temp;
            fjac.col(j) = (wa1-fvec)/h;
        }

    }else {
        /* computation of banded approximate jacobian. */
        for (k = 0; k < msum; ++k) {
            for (j = k; (msum<0) ? (j>n): (j<n); j += msum) {
                wa2[j] = x[j];
                h = eps * abs(wa2[j]);
                if (h == 0.) h = eps;
                x[j] = wa2[j] + h;
            }
            iflag = Functor(x, wa1);
            if (iflag < 0)
                return iflag;
            for (j = k; (msum<0) ? (j>n): (j<n); j += msum) {
                x[j] = wa2[j];
                h = eps * abs(wa2[j]);
                if (h == 0.) h = eps;
                fjac.col(j).setZero();
                start = std::max<Index>(0,j-mu);
                length = (std::min)(n-1, j+ml) - start + 1;
                fjac.col(j).segment(start, length) = ( wa1.segment(start, length)-fvec.segment(start, length))/h;
            }
        }
    }
    return 0;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/lmpar.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void lmpar(
        Matrix< Scalar, Dynamic, Dynamic > &r,
        const VectorXi &ipvt,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Scalar &par,
        Matrix< Scalar, Dynamic, 1 >  &x)
{
    using std::abs;
    using std::sqrt;
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, l;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;


    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = r.cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());
    eigen_assert(n==x.size());

    Matrix< Scalar, Dynamic, 1 >  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */
    Index nsing = n-1;
    wa1 = qtb;
    for (j = 0; j < n; ++j) {
        if (r(j,j) == 0. && nsing == n-1)
            nsing = j - 1;
        if (nsing < n-1)
            wa1[j] = 0.;
    }
    for (j = nsing; j>=0; --j) {
        wa1[j] /= r(j,j);
        temp = wa1[j];
        for (i = 0; i < j ; ++i)
            wa1[i] -= r(i,j) * temp;
    }

    for (j = 0; j < n; ++j)
        x[ipvt[j]] = wa1[j];

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - delta;
    if (fp <= Scalar(0.1) * delta) {
        par = 0;
        return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (nsing >= n-1) {
        for (j = 0; j < n; ++j) {
            l = ipvt[j];
            wa1[j] = diag[l] * (wa2[l] / dxnorm);
        }
        // it's actually a triangularView.solveInplace(), though in a weird
        // way:
        for (j = 0; j < n; ++j) {
            Scalar sum = 0.;
            for (i = 0; i < j; ++i)
                sum += r(i,j) * wa1[i];
            wa1[j] = (wa1[j] - sum) / r(j,j);
        }
        temp = wa1.blueNorm();
        parl = fp / delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
        wa1[j] = r.col(j).head(j+1).dot(qtb.head(j+1)) / diag[ipvt[j]];

    gnorm = wa1.stableNorm();
    paru = gnorm / delta;
    if (paru == 0.)
        paru = dwarf / (std::min)(delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
        par = gnorm / dxnorm;

    /* beginning of an iteration. */
    while (true) {
        ++iter;

        /* evaluate the function at the current value of par. */
        if (par == 0.)
            par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
        wa1 = sqrt(par)* diag;

        Matrix< Scalar, Dynamic, 1 > sdiag(n);
        qrsolv<Scalar>(r, ipvt, wa1, qtb, x, sdiag);

        wa2 = diag.cwiseProduct(x);
        dxnorm = wa2.blueNorm();
        temp = fp;
        fp = dxnorm - delta;

        /* if the function is small enough, accept the current value */
        /* of par. also test for the exceptional cases where parl */
        /* is zero or the number of iterations has reached 10. */
        if (abs(fp) <= Scalar(0.1) * delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
            break;

        /* compute the newton correction. */
        for (j = 0; j < n; ++j) {
            l = ipvt[j];
            wa1[j] = diag[l] * (wa2[l] / dxnorm);
        }
        for (j = 0; j < n; ++j) {
            wa1[j] /= sdiag[j];
            temp = wa1[j];
            for (i = j+1; i < n; ++i)
                wa1[i] -= r(i,j) * temp;
        }
        temp = wa1.blueNorm();
        parc = fp / delta / temp / temp;

        /* depending on the sign of the function, update parl or paru. */
        if (fp > 0.)
            parl = (std::max)(parl,par);
        if (fp < 0.)
            paru = (std::min)(paru,par);

        /* compute an improved estimate for par. */
        /* Computing MAX */
        par = (std::max)(parl,par+parc);

        /* end of an iteration. */
    }

    /* termination. */
    if (iter == 0)
        par = 0.;
    return;
}

template <typename Scalar>
void lmpar2(
        const ColPivHouseholderQR<Matrix< Scalar, Dynamic, Dynamic> > &qr,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Scalar delta,
        Scalar &par,
        Matrix< Scalar, Dynamic, 1 >  &x)

{
    using std::sqrt;
    using std::abs;
    typedef DenseIndex Index;

    /* Local variables */
    Index j;
    Scalar fp;
    Scalar parc, parl;
    Index iter;
    Scalar temp, paru;
    Scalar gnorm;
    Scalar dxnorm;


    /* Function Body */
    const Scalar dwarf = (std::numeric_limits<Scalar>::min)();
    const Index n = qr.matrixQR().cols();
    eigen_assert(n==diag.size());
    eigen_assert(n==qtb.size());

    Matrix< Scalar, Dynamic, 1 >  wa1, wa2;

    /* compute and store in x the gauss-newton direction. if the */
    /* jacobian is rank-deficient, obtain a least squares solution. */

//    const Index rank = qr.nonzeroPivots(); // exactly double(0.)
    const Index rank = qr.rank(); // use a threshold
    wa1 = qtb;
    wa1.tail(n-rank).setZero();
    qr.matrixQR().topLeftCorner(rank, rank).template triangularView<Upper>().solveInPlace(wa1.head(rank));

    x = qr.colsPermutation()*wa1;

    /* initialize the iteration counter. */
    /* evaluate the function at the origin, and test */
    /* for acceptance of the gauss-newton direction. */
    iter = 0;
    wa2 = diag.cwiseProduct(x);
    dxnorm = wa2.blueNorm();
    fp = dxnorm - delta;
    if (fp <= Scalar(0.1) * delta) {
        par = 0;
        return;
    }

    /* if the jacobian is not rank deficient, the newton */
    /* step provides a lower bound, parl, for the zero of */
    /* the function. otherwise set this bound to zero. */
    parl = 0.;
    if (rank==n) {
        wa1 = qr.colsPermutation().inverse() *  diag.cwiseProduct(wa2)/dxnorm;
        qr.matrixQR().topLeftCorner(n, n).transpose().template triangularView<Lower>().solveInPlace(wa1);
        temp = wa1.blueNorm();
        parl = fp / delta / temp / temp;
    }

    /* calculate an upper bound, paru, for the zero of the function. */
    for (j = 0; j < n; ++j)
        wa1[j] = qr.matrixQR().col(j).head(j+1).dot(qtb.head(j+1)) / diag[qr.colsPermutation().indices()(j)];

    gnorm = wa1.stableNorm();
    paru = gnorm / delta;
    if (paru == 0.)
        paru = dwarf / (std::min)(delta,Scalar(0.1));

    /* if the input par lies outside of the interval (parl,paru), */
    /* set par to the closer endpoint. */
    par = (std::max)(par,parl);
    par = (std::min)(par,paru);
    if (par == 0.)
        par = gnorm / dxnorm;

    /* beginning of an iteration. */
    Matrix< Scalar, Dynamic, Dynamic > s = qr.matrixQR();
    while (true) {
        ++iter;

        /* evaluate the function at the current value of par. */
        if (par == 0.)
            par = (std::max)(dwarf,Scalar(.001) * paru); /* Computing MAX */
        wa1 = sqrt(par)* diag;

        Matrix< Scalar, Dynamic, 1 > sdiag(n);
        qrsolv<Scalar>(s, qr.colsPermutation().indices(), wa1, qtb, x, sdiag);

        wa2 = diag.cwiseProduct(x);
        dxnorm = wa2.blueNorm();
        temp = fp;
        fp = dxnorm - delta;

        /* if the function is small enough, accept the current value */
        /* of par. also test for the exceptional cases where parl */
        /* is zero or the number of iterations has reached 10. */
        if (abs(fp) <= Scalar(0.1) * delta || (parl == 0. && fp <= temp && temp < 0.) || iter == 10)
            break;

        /* compute the newton correction. */
        wa1 = qr.colsPermutation().inverse() * diag.cwiseProduct(wa2/dxnorm);
        // we could almost use this here, but the diagonal is outside qr, in sdiag[]
        // qr.matrixQR().topLeftCorner(n, n).transpose().template triangularView<Lower>().solveInPlace(wa1);
        for (j = 0; j < n; ++j) {
            wa1[j] /= sdiag[j];
            temp = wa1[j];
            for (Index i = j+1; i < n; ++i)
                wa1[i] -= s(i,j) * temp;
        }
        temp = wa1.blueNorm();
        parc = fp / delta / temp / temp;

        /* depending on the sign of the function, update parl or paru. */
        if (fp > 0.)
            parl = (std::max)(parl,par);
        if (fp < 0.)
            paru = (std::min)(paru,par);

        /* compute an improved estimate for par. */
        par = (std::max)(parl,par+parc);
    }
    if (iter == 0)
        par = 0.;
    return;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/qrsolv.h <==
namespace Eigen { 

namespace internal {

// TODO : once qrsolv2 is removed, use ColPivHouseholderQR or PermutationMatrix instead of ipvt
template <typename Scalar>
void qrsolv(
        Matrix< Scalar, Dynamic, Dynamic > &s,
        // TODO : use a PermutationMatrix once lmpar is no more:
        const VectorXi &ipvt,
        const Matrix< Scalar, Dynamic, 1 >  &diag,
        const Matrix< Scalar, Dynamic, 1 >  &qtb,
        Matrix< Scalar, Dynamic, 1 >  &x,
        Matrix< Scalar, Dynamic, 1 >  &sdiag)

{
    typedef DenseIndex Index;

    /* Local variables */
    Index i, j, k, l;
    Scalar temp;
    Index n = s.cols();
    Matrix< Scalar, Dynamic, 1 >  wa(n);
    JacobiRotation<Scalar> givens;

    /* Function Body */
    // the following will only change the lower triangular part of s, including
    // the diagonal, though the diagonal is restored afterward

    /*     copy r and (q transpose)*b to preserve input and initialize s. */
    /*     in particular, save the diagonal elements of r in x. */
    x = s.diagonal();
    wa = qtb;

    s.topLeftCorner(n,n).template triangularView<StrictlyLower>() = s.topLeftCorner(n,n).transpose();

    /*     eliminate the diagonal matrix d using a givens rotation. */
    for (j = 0; j < n; ++j) {

        /*        prepare the row of d to be eliminated, locating the */
        /*        diagonal element using p from the qr factorization. */
        l = ipvt[j];
        if (diag[l] == 0.)
            break;
        sdiag.tail(n-j).setZero();
        sdiag[j] = diag[l];

        /*        the transformations to eliminate the row of d */
        /*        modify only a single element of (q transpose)*b */
        /*        beyond the first n, which is initially zero. */
        Scalar qtbpj = 0.;
        for (k = j; k < n; ++k) {
            /*           determine a givens rotation which eliminates the */
            /*           appropriate element in the current row of d. */
            givens.makeGivens(-s(k,k), sdiag[k]);

            /*           compute the modified diagonal element of r and */
            /*           the modified element of ((q transpose)*b,0). */
            s(k,k) = givens.c() * s(k,k) + givens.s() * sdiag[k];
            temp = givens.c() * wa[k] + givens.s() * qtbpj;
            qtbpj = -givens.s() * wa[k] + givens.c() * qtbpj;
            wa[k] = temp;

            /*           accumulate the transformation in the row of s. */
            for (i = k+1; i<n; ++i) {
                temp = givens.c() * s(i,k) + givens.s() * sdiag[i];
                sdiag[i] = -givens.s() * s(i,k) + givens.c() * sdiag[i];
                s(i,k) = temp;
            }
        }
    }

    /*     solve the triangular system for z. if the system is */
    /*     singular, then obtain a least squares solution. */
    Index nsing;
    for(nsing=0; nsing<n && sdiag[nsing]!=0; nsing++) {}

    wa.tail(n-nsing).setZero();
    s.topLeftCorner(nsing, nsing).transpose().template triangularView<Upper>().solveInPlace(wa.head(nsing));

    // restore
    sdiag = s.diagonal();
    s.diagonal() = x;

    /*     permute the components of z back to components of x. */
    for (j = 0; j < n; ++j) x[ipvt[j]] = wa[j];
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1mpyq.h <==
namespace Eigen { 

namespace internal {

// TODO : move this to GivensQR once there's such a thing in Eigen

template <typename Scalar>
void r1mpyq(DenseIndex m, DenseIndex n, Scalar *a, const std::vector<JacobiRotation<Scalar> > &v_givens, const std::vector<JacobiRotation<Scalar> > &w_givens)
{
    typedef DenseIndex Index;

    /*     apply the first set of givens rotations to a. */
    for (Index j = n-2; j>=0; --j)
        for (Index i = 0; i<m; ++i) {
            Scalar temp = v_givens[j].c() * a[i+m*j] - v_givens[j].s() * a[i+m*(n-1)];
            a[i+m*(n-1)] = v_givens[j].s() * a[i+m*j] + v_givens[j].c() * a[i+m*(n-1)];
            a[i+m*j] = temp;
        }
    /*     apply the second set of givens rotations to a. */
    for (Index j = 0; j<n-1; ++j)
        for (Index i = 0; i<m; ++i) {
            Scalar temp = w_givens[j].c() * a[i+m*j] + w_givens[j].s() * a[i+m*(n-1)];
            a[i+m*(n-1)] = -w_givens[j].s() * a[i+m*j] + w_givens[j].c() * a[i+m*(n-1)];
            a[i+m*j] = temp;
        }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1updt.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void r1updt(
        Matrix< Scalar, Dynamic, Dynamic > &s,
        const Matrix< Scalar, Dynamic, 1> &u,
        std::vector<JacobiRotation<Scalar> > &v_givens,
        std::vector<JacobiRotation<Scalar> > &w_givens,
        Matrix< Scalar, Dynamic, 1> &v,
        Matrix< Scalar, Dynamic, 1> &w,
        bool *sing)
{
    typedef DenseIndex Index;
    const JacobiRotation<Scalar> IdentityRotation = JacobiRotation<Scalar>(1,0);

    /* Local variables */
    const Index m = s.rows();
    const Index n = s.cols();
    Index i, j=1;
    Scalar temp;
    JacobiRotation<Scalar> givens;

    // r1updt had a broader usecase, but we don't use it here. And, more
    // importantly, we can not test it.
    eigen_assert(m==n);
    eigen_assert(u.size()==m);
    eigen_assert(v.size()==n);
    eigen_assert(w.size()==n);

    /* move the nontrivial part of the last column of s into w. */
    w[n-1] = s(n-1,n-1);

    /* rotate the vector v into a multiple of the n-th unit vector */
    /* in such a way that a spike is introduced into w. */
    for (j=n-2; j>=0; --j) {
        w[j] = 0.;
        if (v[j] != 0.) {
            /* determine a givens rotation which eliminates the */
            /* j-th element of v. */
            givens.makeGivens(-v[n-1], v[j]);

            /* apply the transformation to v and store the information */
            /* necessary to recover the givens rotation. */
            v[n-1] = givens.s() * v[j] + givens.c() * v[n-1];
            v_givens[j] = givens;

            /* apply the transformation to s and extend the spike in w. */
            for (i = j; i < m; ++i) {
                temp = givens.c() * s(j,i) - givens.s() * w[i];
                w[i] = givens.s() * s(j,i) + givens.c() * w[i];
                s(j,i) = temp;
            }
        } else
            v_givens[j] = IdentityRotation;
    }

    /* add the spike from the rank 1 update to w. */
    w += v[n-1] * u;

    /* eliminate the spike. */
    *sing = false;
    for (j = 0; j < n-1; ++j) {
        if (w[j] != 0.) {
            /* determine a givens rotation which eliminates the */
            /* j-th element of the spike. */
            givens.makeGivens(-s(j,j), w[j]);

            /* apply the transformation to s and reduce the spike in w. */
            for (i = j; i < m; ++i) {
                temp = givens.c() * s(j,i) + givens.s() * w[i];
                w[i] = -givens.s() * s(j,i) + givens.c() * w[i];
                s(j,i) = temp;
            }

            /* store the information necessary to recover the */
            /* givens rotation. */
            w_givens[j] = givens;
        } else
            v_givens[j] = IdentityRotation;

        /* test for zero diagonal elements in the output s. */
        if (s(j,j) == 0.) {
            *sing = true;
        }
    }
    /* move w back into the last column of the output s. */
    s(n-1,n-1) = w[n-1];

    if (s(j,j) == 0.) {
        *sing = true;
    }
    return;
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/rwupdt.h <==
namespace Eigen { 

namespace internal {

template <typename Scalar>
void rwupdt(
        Matrix< Scalar, Dynamic, Dynamic >  &r,
        const Matrix< Scalar, Dynamic, 1>  &w,
        Matrix< Scalar, Dynamic, 1>  &b,
        Scalar alpha)
{
    typedef DenseIndex Index;

    const Index n = r.cols();
    eigen_assert(r.rows()>=n);
    std::vector<JacobiRotation<Scalar> > givens(n);

    /* Local variables */
    Scalar temp, rowj;

    /* Function Body */
    for (Index j = 0; j < n; ++j) {
        rowj = w[j];

        /* apply the previous transformations to */
        /* r(i,j), i=0,1,...,j-1, and to w(j). */
        for (Index i = 0; i < j; ++i) {
            temp = givens[i].c() * r(i,j) + givens[i].s() * rowj;
            rowj = -givens[i].s() * r(i,j) + givens[i].c() * rowj;
            r(i,j) = temp;
        }

        /* determine a givens rotation which eliminates w(j). */
        givens[j].makeGivens(-r(j,j), rowj);

        if (rowj == 0.)
            continue; // givens[j] is identity

        /* apply the current transformation to r(j,j), b(j), and alpha. */
        r(j,j) = givens[j].c() * r(j,j) + givens[j].s() * rowj;
        temp = givens[j].c() * b[j] + givens[j].s() * alpha;
        alpha = -givens[j].s() * b[j] + givens[j].c() * alpha;
        b[j] = temp;
    }
}

} // end namespace internal

} // end namespace Eigen


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NumericalDiff/NumericalDiff.h <==
// -*- coding: utf-8
// vim: set fileencoding=utf-8

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Thomas Capricelli <orzel@freehackers.org>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_NUMERICAL_DIFF_H
#define EIGEN_NUMERICAL_DIFF_H

namespace Eigen { 

enum NumericalDiffMode {
    Forward,
    Central
};


/**
  * This class allows you to add a method df() to your functor, which will 
  * use numerical differentiation to compute an approximate of the
  * derivative for the functor. Of course, if you have an analytical form
  * for the derivative, you should rather implement df() by yourself.
  *
  * More information on
  * http://en.wikipedia.org/wiki/Numerical_differentiation
  *
  * Currently only "Forward" and "Central" scheme are implemented.
  */
template<typename _Functor, NumericalDiffMode mode=Forward>
class NumericalDiff : public _Functor
{
public:
    typedef _Functor Functor;
    typedef typename Functor::Scalar Scalar;
    typedef typename Functor::InputType InputType;
    typedef typename Functor::ValueType ValueType;
    typedef typename Functor::JacobianType JacobianType;

    NumericalDiff(Scalar _epsfcn=0.) : Functor(), epsfcn(_epsfcn) {}
    NumericalDiff(const Functor& f, Scalar _epsfcn=0.) : Functor(f), epsfcn(_epsfcn) {}

    // forward constructors
    template<typename T0>
        NumericalDiff(const T0& a0) : Functor(a0), epsfcn(0) {}
    template<typename T0, typename T1>
        NumericalDiff(const T0& a0, const T1& a1) : Functor(a0, a1), epsfcn(0) {}
    template<typename T0, typename T1, typename T2>
        NumericalDiff(const T0& a0, const T1& a1, const T2& a2) : Functor(a0, a1, a2), epsfcn(0) {}

    enum {
        InputsAtCompileTime = Functor::InputsAtCompileTime,
        ValuesAtCompileTime = Functor::ValuesAtCompileTime
    };

    /**
      * return the number of evaluation of functor
     */
    int df(const InputType& _x, JacobianType &jac) const
    {
        using std::sqrt;
        using std::abs;
        /* Local variables */
        Scalar h;
        int nfev=0;
        const typename InputType::Index n = _x.size();
        const Scalar eps = sqrt(((std::max)(epsfcn,NumTraits<Scalar>::epsilon() )));
        ValueType val1, val2;
        InputType x = _x;
        // TODO : we should do this only if the size is not already known
        val1.resize(Functor::values());
        val2.resize(Functor::values());

        // initialization
        switch(mode) {
            case Forward:
                // compute f(x)
                Functor::operator()(x, val1); nfev++;
                break;
            case Central:
                // do nothing
                break;
            default:
                eigen_assert(false);
        };

        // Function Body
        for (int j = 0; j < n; ++j) {
            h = eps * abs(x[j]);
            if (h == 0.) {
                h = eps;
            }
            switch(mode) {
                case Forward:
                    x[j] += h;
                    Functor::operator()(x, val2);
                    nfev++;
                    x[j] = _x[j];
                    jac.col(j) = (val2-val1)/h;
                    break;
                case Central:
                    x[j] += h;
                    Functor::operator()(x, val2); nfev++;
                    x[j] -= 2*h;
                    Functor::operator()(x, val1); nfev++;
                    x[j] = _x[j];
                    jac.col(j) = (val2-val1)/(2*h);
                    break;
                default:
                    eigen_assert(false);
            };
        }
        return nfev;
    }
private:
    Scalar epsfcn;

    NumericalDiff& operator=(const NumericalDiff&);
};

} // end namespace Eigen

//vim: ai ts=4 sts=4 et sw=4
#endif // EIGEN_NUMERICAL_DIFF_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/Companion.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_COMPANION_H
#define EIGEN_COMPANION_H

// This file requires the user to include
// * Eigen/Core
// * Eigen/src/PolynomialSolver.h

namespace Eigen { 

namespace internal {

#ifndef EIGEN_PARSED_BY_DOXYGEN

template<int Size>
struct decrement_if_fixed_size
{
  enum {
    ret = (Size == Dynamic) ? Dynamic : Size-1 };
};

#endif

template< typename _Scalar, int _Deg >
class companion
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    enum {
      Deg = _Deg,
      Deg_1=decrement_if_fixed_size<Deg>::ret
    };

    typedef _Scalar                                Scalar;
    typedef typename NumTraits<Scalar>::Real       RealScalar;
    typedef Matrix<Scalar, Deg, 1>                 RightColumn;
    //typedef DiagonalMatrix< Scalar, Deg_1, Deg_1 > BottomLeftDiagonal;
    typedef Matrix<Scalar, Deg_1, 1>               BottomLeftDiagonal;

    typedef Matrix<Scalar, Deg, Deg>               DenseCompanionMatrixType;
    typedef Matrix< Scalar, _Deg, Deg_1 >          LeftBlock;
    typedef Matrix< Scalar, Deg_1, Deg_1 >         BottomLeftBlock;
    typedef Matrix< Scalar, 1, Deg_1 >             LeftBlockFirstRow;

    typedef DenseIndex Index;

  public:
    EIGEN_STRONG_INLINE const _Scalar operator()(Index row, Index col ) const
    {
      if( m_bl_diag.rows() > col )
      {
        if( 0 < row ){ return m_bl_diag[col]; }
        else{ return 0; }
      }
      else{ return m_monic[row]; }
    }

  public:
    template<typename VectorType>
    void setPolynomial( const VectorType& poly )
    {
      const Index deg = poly.size()-1;
      m_monic = -poly.head(deg)/poly[deg];
      m_bl_diag.setOnes(deg-1);
    }

    template<typename VectorType>
    companion( const VectorType& poly ){
      setPolynomial( poly ); }

  public:
    DenseCompanionMatrixType denseMatrix() const
    {
      const Index deg   = m_monic.size();
      const Index deg_1 = deg-1;
      DenseCompanionMatrixType companMat(deg,deg);
      companMat <<
        ( LeftBlock(deg,deg_1)
          << LeftBlockFirstRow::Zero(1,deg_1),
          BottomLeftBlock::Identity(deg-1,deg-1)*m_bl_diag.asDiagonal() ).finished()
        , m_monic;
      return companMat;
    }



  protected:
    /** Helper function for the balancing algorithm.
     * \returns true if the row and the column, having colNorm and rowNorm
     * as norms, are balanced, false otherwise.
     * colB and rowB are respectively the multipliers for
     * the column and the row in order to balance them.
     * */
    bool balanced( RealScalar colNorm, RealScalar rowNorm,
        bool& isBalanced, RealScalar& colB, RealScalar& rowB );

    /** Helper function for the balancing algorithm.
     * \returns true if the row and the column, having colNorm and rowNorm
     * as norms, are balanced, false otherwise.
     * colB and rowB are respectively the multipliers for
     * the column and the row in order to balance them.
     * */
    bool balancedR( RealScalar colNorm, RealScalar rowNorm,
        bool& isBalanced, RealScalar& colB, RealScalar& rowB );

  public:
    /**
     * Balancing algorithm from B. N. PARLETT and C. REINSCH (1969)
     * "Balancing a matrix for calculation of eigenvalues and eigenvectors"
     * adapted to the case of companion matrices.
     * A matrix with non zero row and non zero column is balanced
     * for a certain norm if the i-th row and the i-th column
     * have same norm for all i.
     */
    void balance();

  protected:
      RightColumn                m_monic;
      BottomLeftDiagonal         m_bl_diag;
};



template< typename _Scalar, int _Deg >
inline
bool companion<_Scalar,_Deg>::balanced( RealScalar colNorm, RealScalar rowNorm,
    bool& isBalanced, RealScalar& colB, RealScalar& rowB )
{
  if( RealScalar(0) == colNorm || RealScalar(0) == rowNorm 
      || !(numext::isfinite)(colNorm) || !(numext::isfinite)(rowNorm)){
    return true;
  }
  else
  {
    //To find the balancing coefficients, if the radix is 2,
    //one finds \f$ \sigma \f$ such that
    // \f$ 2^{2\sigma-1} < rowNorm / colNorm \le 2^{2\sigma+1} \f$
    // then the balancing coefficient for the row is \f$ 1/2^{\sigma} \f$
    // and the balancing coefficient for the column is \f$ 2^{\sigma} \f$
    const RealScalar radix = RealScalar(2);
    const RealScalar radix2 = RealScalar(4);
    
    rowB = rowNorm / radix;
    colB = RealScalar(1);
    const RealScalar s = colNorm + rowNorm;

    // Find sigma s.t. rowNorm / 2 <= 2^(2*sigma) * colNorm
    RealScalar scout = colNorm;
    while (scout < rowB)
    {
      colB *= radix;
      scout *= radix2;
    }
    
    // We now have an upper-bound for sigma, try to lower it.
    // Find sigma s.t. 2^(2*sigma) * colNorm / 2 < rowNorm
    scout = colNorm * (colB / radix) * colB;  // Avoid overflow.
    while (scout >= rowNorm)
    {
      colB /= radix;
      scout /= radix2;
    }

    // This line is used to avoid insubstantial balancing.
    if ((rowNorm + radix * scout) < RealScalar(0.95) * s * colB)
    {
      isBalanced = false;
      rowB = RealScalar(1) / colB;
      return false;
    }
    else
    {
      return true;
    }
  }
}

template< typename _Scalar, int _Deg >
inline
bool companion<_Scalar,_Deg>::balancedR( RealScalar colNorm, RealScalar rowNorm,
    bool& isBalanced, RealScalar& colB, RealScalar& rowB )
{
  if( RealScalar(0) == colNorm || RealScalar(0) == rowNorm ){ return true; }
  else
  {
    /**
     * Set the norm of the column and the row to the geometric mean
     * of the row and column norm
     */
    const RealScalar q = colNorm/rowNorm;
    if( !isApprox( q, _Scalar(1) ) )
    {
      rowB = sqrt( colNorm/rowNorm );
      colB = RealScalar(1)/rowB;

      isBalanced = false;
      return false;
    }
    else{
      return true; }
  }
}


template< typename _Scalar, int _Deg >
void companion<_Scalar,_Deg>::balance()
{
  using std::abs;
  EIGEN_STATIC_ASSERT( Deg == Dynamic || 1 < Deg, YOU_MADE_A_PROGRAMMING_MISTAKE );
  const Index deg   = m_monic.size();
  const Index deg_1 = deg-1;

  bool hasConverged=false;
  while( !hasConverged )
  {
    hasConverged = true;
    RealScalar colNorm,rowNorm;
    RealScalar colB,rowB;

    //First row, first column excluding the diagonal
    //==============================================
    colNorm = abs(m_bl_diag[0]);
    rowNorm = abs(m_monic[0]);

    //Compute balancing of the row and the column
    if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
    {
      m_bl_diag[0] *= colB;
      m_monic[0] *= rowB;
    }

    //Middle rows and columns excluding the diagonal
    //==============================================
    for( Index i=1; i<deg_1; ++i )
    {
      // column norm, excluding the diagonal
      colNorm = abs(m_bl_diag[i]);

      // row norm, excluding the diagonal
      rowNorm = abs(m_bl_diag[i-1]) + abs(m_monic[i]);

      //Compute balancing of the row and the column
      if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
      {
        m_bl_diag[i]   *= colB;
        m_bl_diag[i-1] *= rowB;
        m_monic[i]     *= rowB;
      }
    }

    //Last row, last column excluding the diagonal
    //============================================
    const Index ebl = m_bl_diag.size()-1;
    VectorBlock<RightColumn,Deg_1> headMonic( m_monic, 0, deg_1 );
    colNorm = headMonic.array().abs().sum();
    rowNorm = abs( m_bl_diag[ebl] );

    //Compute balancing of the row and the column
    if( !balanced( colNorm, rowNorm, hasConverged, colB, rowB ) )
    {
      headMonic      *= colB;
      m_bl_diag[ebl] *= rowB;
    }
  }
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_COMPANION_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialSolver.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIAL_SOLVER_H
#define EIGEN_POLYNOMIAL_SOLVER_H

namespace Eigen { 

/** \ingroup Polynomials_Module
 *  \class PolynomialSolverBase.
 *
 * \brief Defined to be inherited by polynomial solvers: it provides
 * convenient methods such as
 *  - real roots,
 *  - greatest, smallest complex roots,
 *  - real roots with greatest, smallest absolute real value,
 *  - greatest, smallest real roots.
 *
 * It stores the set of roots as a vector of complexes.
 *
 */
template< typename _Scalar, int _Deg >
class PolynomialSolverBase
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    typedef _Scalar                             Scalar;
    typedef typename NumTraits<Scalar>::Real    RealScalar;
    typedef std::complex<RealScalar>            RootType;
    typedef Matrix<RootType,_Deg,1>             RootsType;

    typedef DenseIndex Index;

  protected:
    template< typename OtherPolynomial >
    inline void setPolynomial( const OtherPolynomial& poly ){
      m_roots.resize(poly.size()-1); }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolverBase( const OtherPolynomial& poly ){
      setPolynomial( poly() ); }

    inline PolynomialSolverBase(){}

  public:
    /** \returns the complex roots of the polynomial */
    inline const RootsType& roots() const { return m_roots; }

  public:
    /** Clear and fills the back insertion sequence with the real roots of the polynomial
     * i.e. the real part of the complex roots that have an imaginary part which
     * absolute value is smaller than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     *
     * \param[out] bi_seq : the back insertion sequence (stl concept)
     * \param[in]  absImaginaryThreshold : the maximum bound of the imaginary part of a complex
     *  number that is considered as real.
     * */
    template<typename Stl_back_insertion_sequence>
    inline void realRoots( Stl_back_insertion_sequence& bi_seq,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      bi_seq.clear();
      for(Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) < absImaginaryThreshold ){
          bi_seq.push_back( m_roots[i].real() ); }
      }
    }

  protected:
    template<typename squaredNormBinaryPredicate>
    inline const RootType& selectComplexRoot_withRespectToNorm( squaredNormBinaryPredicate& pred ) const
    {
      Index res=0;
      RealScalar norm2 = numext::abs2( m_roots[0] );
      for( Index i=1; i<m_roots.size(); ++i )
      {
        const RealScalar currNorm2 = numext::abs2( m_roots[i] );
        if( pred( currNorm2, norm2 ) ){
          res=i; norm2=currNorm2; }
      }
      return m_roots[res];
    }

  public:
    /**
     * \returns the complex root with greatest norm.
     */
    inline const RootType& greatestRoot() const
    {
      std::greater<RealScalar> greater;
      return selectComplexRoot_withRespectToNorm( greater );
    }

    /**
     * \returns the complex root with smallest norm.
     */
    inline const RootType& smallestRoot() const
    {
      std::less<RealScalar> less;
      return selectComplexRoot_withRespectToNorm( less );
    }

  protected:
    template<typename squaredRealPartBinaryPredicate>
    inline const RealScalar& selectRealRoot_withRespectToAbsRealPart(
        squaredRealPartBinaryPredicate& pred,
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      hasArealRoot = false;
      Index res=0;
      RealScalar abs2(0);

      for( Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) <= absImaginaryThreshold )
        {
          if( !hasArealRoot )
          {
            hasArealRoot = true;
            res = i;
            abs2 = m_roots[i].real() * m_roots[i].real();
          }
          else
          {
            const RealScalar currAbs2 = m_roots[i].real() * m_roots[i].real();
            if( pred( currAbs2, abs2 ) )
            {
              abs2 = currAbs2;
              res = i;
            }
          }
        }
        else if(!hasArealRoot)
        {
          if( abs( m_roots[i].imag() ) < abs( m_roots[res].imag() ) ){
            res = i;}
        }
      }
      return numext::real_ref(m_roots[res]);
    }


    template<typename RealPartBinaryPredicate>
    inline const RealScalar& selectRealRoot_withRespectToRealPart(
        RealPartBinaryPredicate& pred,
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      using std::abs;
      hasArealRoot = false;
      Index res=0;
      RealScalar val(0);

      for( Index i=0; i<m_roots.size(); ++i )
      {
        if( abs( m_roots[i].imag() ) <= absImaginaryThreshold )
        {
          if( !hasArealRoot )
          {
            hasArealRoot = true;
            res = i;
            val = m_roots[i].real();
          }
          else
          {
            const RealScalar curr = m_roots[i].real();
            if( pred( curr, val ) )
            {
              val = curr;
              res = i;
            }
          }
        }
        else
        {
          if( abs( m_roots[i].imag() ) < abs( m_roots[res].imag() ) ){
            res = i; }
        }
      }
      return numext::real_ref(m_roots[res]);
    }

  public:
    /**
     * \returns a real root with greatest absolute magnitude.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& absGreatestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::greater<RealScalar> greater;
      return selectRealRoot_withRespectToAbsRealPart( greater, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns a real root with smallest absolute magnitude.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& absSmallestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::less<RealScalar> less;
      return selectRealRoot_withRespectToAbsRealPart( less, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns the real root with greatest value.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& greatestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::greater<RealScalar> greater;
      return selectRealRoot_withRespectToRealPart( greater, hasArealRoot, absImaginaryThreshold );
    }


    /**
     * \returns the real root with smallest value.
     * A real root is defined as the real part of a complex root with absolute imaginary
     * part smallest than absImaginaryThreshold.
     * absImaginaryThreshold takes the dummy_precision associated
     * with the _Scalar template parameter of the PolynomialSolver class as the default value.
     * If no real root is found the boolean hasArealRoot is set to false and the real part of
     * the root with smallest absolute imaginary part is returned instead.
     *
     * \param[out] hasArealRoot : boolean true if a real root is found according to the
     *  absImaginaryThreshold criterion, false otherwise.
     * \param[in] absImaginaryThreshold : threshold on the absolute imaginary part to decide
     *  whether or not a root is real.
     */
    inline const RealScalar& smallestRealRoot(
        bool& hasArealRoot,
        const RealScalar& absImaginaryThreshold = NumTraits<Scalar>::dummy_precision() ) const
    {
      std::less<RealScalar> less;
      return selectRealRoot_withRespectToRealPart( less, hasArealRoot, absImaginaryThreshold );
    }

  protected:
    RootsType               m_roots;
};

#define EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( BASE )  \
  typedef typename BASE::Scalar                 Scalar;       \
  typedef typename BASE::RealScalar             RealScalar;   \
  typedef typename BASE::RootType               RootType;     \
  typedef typename BASE::RootsType              RootsType;



/** \ingroup Polynomials_Module
  *
  * \class PolynomialSolver
  *
  * \brief A polynomial solver
  *
  * Computes the complex roots of a real polynomial.
  *
  * \param _Scalar the scalar type, i.e., the type of the polynomial coefficients
  * \param _Deg the degree of the polynomial, can be a compile time value or Dynamic.
  *             Notice that the number of polynomial coefficients is _Deg+1.
  *
  * This class implements a polynomial solver and provides convenient methods such as
  * - real roots,
  * - greatest, smallest complex roots,
  * - real roots with greatest, smallest absolute real value.
  * - greatest, smallest real roots.
  *
  * WARNING: this polynomial solver is experimental, part of the unsupported Eigen modules.
  *
  *
  * Currently a QR algorithm is used to compute the eigenvalues of the companion matrix of
  * the polynomial to compute its roots.
  * This supposes that the complex moduli of the roots are all distinct: e.g. there should
  * be no multiple roots or conjugate roots for instance.
  * With 32bit (float) floating types this problem shows up frequently.
  * However, almost always, correct accuracy is reached even in these cases for 64bit
  * (double) floating types and small polynomial degree (<20).
  */
template<typename _Scalar, int _Deg>
class PolynomialSolver : public PolynomialSolverBase<_Scalar,_Deg>
{
  public:
    EIGEN_MAKE_ALIGNED_OPERATOR_NEW_IF_VECTORIZABLE_FIXED_SIZE(_Scalar,_Deg==Dynamic ? Dynamic : _Deg)

    typedef PolynomialSolverBase<_Scalar,_Deg>    PS_Base;
    EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( PS_Base )

    typedef Matrix<Scalar,_Deg,_Deg>                 CompanionMatrixType;
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex,
                                          ComplexEigenSolver<CompanionMatrixType>,
                                          EigenSolver<CompanionMatrixType> >::type EigenSolverType;
    typedef typename internal::conditional<NumTraits<Scalar>::IsComplex, Scalar, std::complex<Scalar> >::type ComplexScalar;

  public:
    /** Computes the complex roots of a new polynomial. */
    template< typename OtherPolynomial >
    void compute( const OtherPolynomial& poly )
    {
      eigen_assert( Scalar(0) != poly[poly.size()-1] );
      eigen_assert( poly.size() > 1 );
      if(poly.size() >  2 )
      {
        internal::companion<Scalar,_Deg> companion( poly );
        companion.balance();
        m_eigenSolver.compute( companion.denseMatrix() );
        m_roots = m_eigenSolver.eigenvalues();
        // cleanup noise in imaginary part of real roots:
        // if the imaginary part is rather small compared to the real part
        // and that cancelling the imaginary part yield a smaller evaluation,
        // then it's safe to keep the real part only.
        RealScalar coarse_prec = RealScalar(std::pow(4,poly.size()+1))*NumTraits<RealScalar>::epsilon();
        for(Index i = 0; i<m_roots.size(); ++i)
        {
          if( internal::isMuchSmallerThan(numext::abs(numext::imag(m_roots[i])),
                                          numext::abs(numext::real(m_roots[i])),
                                          coarse_prec) )
          {
            ComplexScalar as_real_root = ComplexScalar(numext::real(m_roots[i]));
            if(    numext::abs(poly_eval(poly, as_real_root))
                <= numext::abs(poly_eval(poly, m_roots[i])))
            {
              m_roots[i] = as_real_root;
            }
          }
        }
      }
      else if(poly.size () == 2)
      {
        m_roots.resize(1);
        m_roots[0] = -poly[0]/poly[1];
      }
    }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolver( const OtherPolynomial& poly ){
      compute( poly ); }

    inline PolynomialSolver(){}

  protected:
    using                   PS_Base::m_roots;
    EigenSolverType         m_eigenSolver;
};


template< typename _Scalar >
class PolynomialSolver<_Scalar,1> : public PolynomialSolverBase<_Scalar,1>
{
  public:
    typedef PolynomialSolverBase<_Scalar,1>    PS_Base;
    EIGEN_POLYNOMIAL_SOLVER_BASE_INHERITED_TYPES( PS_Base )

  public:
    /** Computes the complex roots of a new polynomial. */
    template< typename OtherPolynomial >
    void compute( const OtherPolynomial& poly )
    {
      eigen_assert( poly.size() == 2 );
      eigen_assert( Scalar(0) != poly[1] );
      m_roots[0] = -poly[0]/poly[1];
    }

  public:
    template< typename OtherPolynomial >
    inline PolynomialSolver( const OtherPolynomial& poly ){
      compute( poly ); }

    inline PolynomialSolver(){}

  protected:
    using                   PS_Base::m_roots;
};

} // end namespace Eigen

#endif // EIGEN_POLYNOMIAL_SOLVER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialUtils.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2010 Manuel Yguel <manuel.yguel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_POLYNOMIAL_UTILS_H
#define EIGEN_POLYNOMIAL_UTILS_H

namespace Eigen { 

/** \ingroup Polynomials_Module
 * \returns the evaluation of the polynomial at x using Horner algorithm.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 * \param[in] x : the value to evaluate the polynomial at.
 *
 * \note for stability:
 *   \f$ |x| \le 1 \f$
 */
template <typename Polynomials, typename T>
inline
T poly_eval_horner( const Polynomials& poly, const T& x )
{
  T val=poly[poly.size()-1];
  for(DenseIndex i=poly.size()-2; i>=0; --i ){
    val = val*x + poly[i]; }
  return val;
}

/** \ingroup Polynomials_Module
 * \returns the evaluation of the polynomial at x using stabilized Horner algorithm.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 * \param[in] x : the value to evaluate the polynomial at.
 */
template <typename Polynomials, typename T>
inline
T poly_eval( const Polynomials& poly, const T& x )
{
  typedef typename NumTraits<T>::Real Real;

  if( numext::abs2( x ) <= Real(1) ){
    return poly_eval_horner( poly, x ); }
  else
  {
    T val=poly[0];
    T inv_x = T(1)/x;
    for( DenseIndex i=1; i<poly.size(); ++i ){
      val = val*inv_x + poly[i]; }

    return numext::pow(x,(T)(poly.size()-1)) * val;
  }
}

/** \ingroup Polynomials_Module
 * \returns a maximum bound for the absolute value of any root of the polynomial.
 *
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 *
 *  \pre
 *   the leading coefficient of the input polynomial poly must be non zero
 */
template <typename Polynomial>
inline
typename NumTraits<typename Polynomial::Scalar>::Real cauchy_max_bound( const Polynomial& poly )
{
  using std::abs;
  typedef typename Polynomial::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

  eigen_assert( Scalar(0) != poly[poly.size()-1] );
  const Scalar inv_leading_coeff = Scalar(1)/poly[poly.size()-1];
  Real cb(0);

  for( DenseIndex i=0; i<poly.size()-1; ++i ){
    cb += abs(poly[i]*inv_leading_coeff); }
  return cb + Real(1);
}

/** \ingroup Polynomials_Module
 * \returns a minimum bound for the absolute value of any non zero root of the polynomial.
 * \param[in] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 1 + 3x^2 \f$ is stored as a vector \f$ [ 1, 0, 3 ] \f$.
 */
template <typename Polynomial>
inline
typename NumTraits<typename Polynomial::Scalar>::Real cauchy_min_bound( const Polynomial& poly )
{
  using std::abs;
  typedef typename Polynomial::Scalar Scalar;
  typedef typename NumTraits<Scalar>::Real Real;

  DenseIndex i=0;
  while( i<poly.size()-1 && Scalar(0) == poly(i) ){ ++i; }
  if( poly.size()-1 == i ){
    return Real(1); }

  const Scalar inv_min_coeff = Scalar(1)/poly[i];
  Real cb(1);
  for( DenseIndex j=i+1; j<poly.size(); ++j ){
    cb += abs(poly[j]*inv_min_coeff); }
  return Real(1)/cb;
}

/** \ingroup Polynomials_Module
 * Given the roots of a polynomial compute the coefficients in the
 * monomial basis of the monic polynomial with same roots and minimal degree.
 * If RootVector is a vector of complexes, Polynomial should also be a vector
 * of complexes.
 * \param[in] rv : a vector containing the roots of a polynomial.
 * \param[out] poly : the vector of coefficients of the polynomial ordered
 *  by degrees i.e. poly[i] is the coefficient of degree i of the polynomial
 *  e.g. \f$ 3 + x^2 \f$ is stored as a vector \f$ [ 3, 0, 1 ] \f$.
 */
template <typename RootVector, typename Polynomial>
void roots_to_monicPolynomial( const RootVector& rv, Polynomial& poly )
{

  typedef typename Polynomial::Scalar Scalar;

  poly.setZero( rv.size()+1 );
  poly[0] = -rv[0]; poly[1] = Scalar(1);
  for( DenseIndex i=1; i< rv.size(); ++i )
  {
    for( DenseIndex j=i+1; j>0; --j ){ poly[j] = poly[j-1] - rv[i]*poly[j]; }
    poly[0] = -rv[i]*poly[0];
  }
}

} // end namespace Eigen

#endif // EIGEN_POLYNOMIAL_UTILS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineInplaceLU.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEINPLACELU_H
#define EIGEN_SKYLINEINPLACELU_H

namespace Eigen { 

/** \ingroup Skyline_Module
 *
 * \class SkylineInplaceLU
 *
 * \brief Inplace LU decomposition of a skyline matrix and associated features
 *
 * \param MatrixType the type of the matrix of which we are computing the LU factorization
 *
 */
template<typename MatrixType>
class SkylineInplaceLU {
protected:
    typedef typename MatrixType::Scalar Scalar;
    typedef typename MatrixType::Index Index;
    
    typedef typename NumTraits<typename MatrixType::Scalar>::Real RealScalar;

public:

    /** Creates a LU object and compute the respective factorization of \a matrix using
     * flags \a flags. */
    SkylineInplaceLU(MatrixType& matrix, int flags = 0)
    : /*m_matrix(matrix.rows(), matrix.cols()),*/ m_flags(flags), m_status(0), m_lu(matrix) {
        m_precision = RealScalar(0.1) * Eigen::dummy_precision<RealScalar > ();
        m_lu.IsRowMajor ? computeRowMajor() : compute();
    }

    /** Sets the relative threshold value used to prune zero coefficients during the decomposition.
     *
     * Setting a value greater than zero speeds up computation, and yields to an incomplete
     * factorization with fewer non zero coefficients. Such approximate factors are especially
     * useful to initialize an iterative solver.
     *
     * Note that the exact meaning of this parameter might depends on the actual
     * backend. Moreover, not all backends support this feature.
     *
     * \sa precision() */
    void setPrecision(RealScalar v) {
        m_precision = v;
    }

    /** \returns the current precision.
     *
     * \sa setPrecision() */
    RealScalar precision() const {
        return m_precision;
    }

    /** Sets the flags. Possible values are:
     *  - CompleteFactorization
     *  - IncompleteFactorization
     *  - MemoryEfficient
     *  - one of the ordering methods
     *  - etc...
     *
     * \sa flags() */
    void setFlags(int f) {
        m_flags = f;
    }

    /** \returns the current flags */
    int flags() const {
        return m_flags;
    }

    void setOrderingMethod(int m) {
        m_flags = m;
    }

    int orderingMethod() const {
        return m_flags;
    }

    /** Computes/re-computes the LU factorization */
    void compute();
    void computeRowMajor();

    /** \returns the lower triangular matrix L */
    //inline const MatrixType& matrixL() const { return m_matrixL; }

    /** \returns the upper triangular matrix U */
    //inline const MatrixType& matrixU() const { return m_matrixU; }

    template<typename BDerived, typename XDerived>
    bool solve(const MatrixBase<BDerived> &b, MatrixBase<XDerived>* x,
            const int transposed = 0) const;

    /** \returns true if the factorization succeeded */
    inline bool succeeded(void) const {
        return m_succeeded;
    }

protected:
    RealScalar m_precision;
    int m_flags;
    mutable int m_status;
    bool m_succeeded;
    MatrixType& m_lu;
};

/** Computes / recomputes the in place LU decomposition of the SkylineInplaceLU.
 * using the default algorithm.
 */
template<typename MatrixType>
//template<typename _Scalar>
void SkylineInplaceLU<MatrixType>::compute() {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();

    eigen_assert(rows == cols && "We do not (yet) support rectangular LU.");
    eigen_assert(!m_lu.IsRowMajor && "LU decomposition does not work with rowMajor Storage");

    for (Index row = 0; row < rows; row++) {
        const double pivot = m_lu.coeffDiag(row);

        //Lower matrix Columns update
        const Index& col = row;
        for (typename MatrixType::InnerLowerIterator lIt(m_lu, col); lIt; ++lIt) {
            lIt.valueRef() /= pivot;
        }

        //Upper matrix update -> contiguous memory access
        typename MatrixType::InnerLowerIterator lIt(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {
            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            typename MatrixType::InnerUpperIterator uIt(m_lu, rrow);
            const double coef = lIt.value();

            uItPivot += (rrow - row - 1);

            //update upper part  -> contiguous memory access
            for (++uItPivot; uIt && uItPivot;) {
                uIt.valueRef() -= uItPivot.value() * coef;

                ++uIt;
                ++uItPivot;
            }
            ++lIt;
        }

        //Upper matrix update -> non contiguous memory access
        typename MatrixType::InnerLowerIterator lIt3(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {
            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            const double coef = lIt3.value();

            //update lower part ->  non contiguous memory access
            for (Index i = 0; i < rrow - row - 1; i++) {
                m_lu.coeffRefLower(rrow, row + i + 1) -= uItPivot.value() * coef;
                ++uItPivot;
            }
            ++lIt3;
        }
        //update diag -> contiguous
        typename MatrixType::InnerLowerIterator lIt2(m_lu, col);
        for (Index rrow = row + 1; rrow < m_lu.rows(); rrow++) {

            typename MatrixType::InnerUpperIterator uItPivot(m_lu, row);
            typename MatrixType::InnerUpperIterator uIt(m_lu, rrow);
            const double coef = lIt2.value();

            uItPivot += (rrow - row - 1);
            m_lu.coeffRefDiag(rrow) -= uItPivot.value() * coef;
            ++lIt2;
        }
    }
}

template<typename MatrixType>
void SkylineInplaceLU<MatrixType>::computeRowMajor() {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();

    eigen_assert(rows == cols && "We do not (yet) support rectangular LU.");
    eigen_assert(m_lu.IsRowMajor && "You're trying to apply rowMajor decomposition on a ColMajor matrix !");

    for (Index row = 0; row < rows; row++) {
        typename MatrixType::InnerLowerIterator llIt(m_lu, row);


        for (Index col = llIt.col(); col < row; col++) {
            if (m_lu.coeffExistLower(row, col)) {
                const double diag = m_lu.coeffDiag(col);

                typename MatrixType::InnerLowerIterator lIt(m_lu, row);
                typename MatrixType::InnerUpperIterator uIt(m_lu, col);


                const Index offset = lIt.col() - uIt.row();


                Index stop = offset > 0 ? col - lIt.col() : col - uIt.row();

                //#define VECTORIZE
#ifdef VECTORIZE
                Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
                Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);


                Scalar newCoeff = m_lu.coeffLower(row, col) - rowVal.dot(colVal);
#else
                if (offset > 0) //Skip zero value of lIt
                    uIt += offset;
                else //Skip zero values of uIt
                    lIt += -offset;
                Scalar newCoeff = m_lu.coeffLower(row, col);

                for (Index k = 0; k < stop; ++k) {
                    const Scalar tmp = newCoeff;
                    newCoeff = tmp - lIt.value() * uIt.value();
                    ++lIt;
                    ++uIt;
                }
#endif

                m_lu.coeffRefLower(row, col) = newCoeff / diag;
            }
        }

        //Upper matrix update
        const Index col = row;
        typename MatrixType::InnerUpperIterator uuIt(m_lu, col);
        for (Index rrow = uuIt.row(); rrow < col; rrow++) {

            typename MatrixType::InnerLowerIterator lIt(m_lu, rrow);
            typename MatrixType::InnerUpperIterator uIt(m_lu, col);
            const Index offset = lIt.col() - uIt.row();

            Index stop = offset > 0 ? rrow - lIt.col() : rrow - uIt.row();

#ifdef VECTORIZE
            Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
            Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);

            Scalar newCoeff = m_lu.coeffUpper(rrow, col) - rowVal.dot(colVal);
#else
            if (offset > 0) //Skip zero value of lIt
                uIt += offset;
            else //Skip zero values of uIt
                lIt += -offset;
            Scalar newCoeff = m_lu.coeffUpper(rrow, col);
            for (Index k = 0; k < stop; ++k) {
                const Scalar tmp = newCoeff;
                newCoeff = tmp - lIt.value() * uIt.value();

                ++lIt;
                ++uIt;
            }
#endif
            m_lu.coeffRefUpper(rrow, col) = newCoeff;
        }


        //Diag matrix update
        typename MatrixType::InnerLowerIterator lIt(m_lu, row);
        typename MatrixType::InnerUpperIterator uIt(m_lu, row);

        const Index offset = lIt.col() - uIt.row();


        Index stop = offset > 0 ? lIt.size() : uIt.size();
#ifdef VECTORIZE
        Map<VectorXd > rowVal(lIt.valuePtr() + (offset > 0 ? 0 : -offset), stop);
        Map<VectorXd > colVal(uIt.valuePtr() + (offset > 0 ? offset : 0), stop);
        Scalar newCoeff = m_lu.coeffDiag(row) - rowVal.dot(colVal);
#else
        if (offset > 0) //Skip zero value of lIt
            uIt += offset;
        else //Skip zero values of uIt
            lIt += -offset;
        Scalar newCoeff = m_lu.coeffDiag(row);
        for (Index k = 0; k < stop; ++k) {
            const Scalar tmp = newCoeff;
            newCoeff = tmp - lIt.value() * uIt.value();
            ++lIt;
            ++uIt;
        }
#endif
        m_lu.coeffRefDiag(row) = newCoeff;
    }
}

/** Computes *x = U^-1 L^-1 b
 *
 * If \a transpose is set to SvTranspose or SvAdjoint, the solution
 * of the transposed/adjoint system is computed instead.
 *
 * Not all backends implement the solution of the transposed or
 * adjoint system.
 */
template<typename MatrixType>
template<typename BDerived, typename XDerived>
bool SkylineInplaceLU<MatrixType>::solve(const MatrixBase<BDerived> &b, MatrixBase<XDerived>* x, const int transposed) const {
    const size_t rows = m_lu.rows();
    const size_t cols = m_lu.cols();


    for (Index row = 0; row < rows; row++) {
        x->coeffRef(row) = b.coeff(row);
        Scalar newVal = x->coeff(row);
        typename MatrixType::InnerLowerIterator lIt(m_lu, row);

        Index col = lIt.col();
        while (lIt.col() < row) {

            newVal -= x->coeff(col++) * lIt.value();
            ++lIt;
        }

        x->coeffRef(row) = newVal;
    }


    for (Index col = rows - 1; col > 0; col--) {
        x->coeffRef(col) = x->coeff(col) / m_lu.coeffDiag(col);

        const Scalar x_col = x->coeff(col);

        typename MatrixType::InnerUpperIterator uIt(m_lu, col);
        uIt += uIt.size()-1;


        while (uIt) {
            x->coeffRef(uIt.row()) -= x_col * uIt.value();
            //TODO : introduce --operator
            uIt += -1;
        }


    }
    x->coeffRef(0) = x->coeff(0) / m_lu.coeffDiag(0);

    return true;
}

} // end namespace Eigen

#endif // EIGEN_SKYLINEINPLACELU_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEMATRIX_H
#define EIGEN_SKYLINEMATRIX_H

#include "SkylineStorage.h"
#include "SkylineMatrixBase.h"

namespace Eigen { 

/** \ingroup Skyline_Module
 *
 * \class SkylineMatrix
 *
 * \brief The main skyline matrix class
 *
 * This class implements a skyline matrix using the very uncommon storage
 * scheme.
 *
 * \param _Scalar the scalar type, i.e. the type of the coefficients
 * \param _Options Union of bit flags controlling the storage scheme. Currently the only possibility
 *                 is RowMajor. The default is 0 which means column-major.
 *
 *
 */
namespace internal {
template<typename _Scalar, int _Options>
struct traits<SkylineMatrix<_Scalar, _Options> > {
    typedef _Scalar Scalar;
    typedef Sparse StorageKind;

    enum {
        RowsAtCompileTime = Dynamic,
        ColsAtCompileTime = Dynamic,
        MaxRowsAtCompileTime = Dynamic,
        MaxColsAtCompileTime = Dynamic,
        Flags = SkylineBit | _Options,
        CoeffReadCost = NumTraits<Scalar>::ReadCost,
    };
};
}

template<typename _Scalar, int _Options>
class SkylineMatrix
: public SkylineMatrixBase<SkylineMatrix<_Scalar, _Options> > {
public:
    EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(SkylineMatrix)
    EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(SkylineMatrix, +=)
    EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(SkylineMatrix, -=)

    using Base::IsRowMajor;

protected:

    typedef SkylineMatrix<Scalar, (Flags&~RowMajorBit) | (IsRowMajor ? RowMajorBit : 0) > TransposedSkylineMatrix;

    Index m_outerSize;
    Index m_innerSize;

public:
    Index* m_colStartIndex;
    Index* m_rowStartIndex;
    SkylineStorage<Scalar> m_data;

public:

    inline Index rows() const {
        return IsRowMajor ? m_outerSize : m_innerSize;
    }

    inline Index cols() const {
        return IsRowMajor ? m_innerSize : m_outerSize;
    }

    inline Index innerSize() const {
        return m_innerSize;
    }

    inline Index outerSize() const {
        return m_outerSize;
    }

    inline Index upperNonZeros() const {
        return m_data.upperSize();
    }

    inline Index lowerNonZeros() const {
        return m_data.lowerSize();
    }

    inline Index upperNonZeros(Index j) const {
        return m_colStartIndex[j + 1] - m_colStartIndex[j];
    }

    inline Index lowerNonZeros(Index j) const {
        return m_rowStartIndex[j + 1] - m_rowStartIndex[j];
    }

    inline const Scalar* _diagPtr() const {
        return &m_data.diag(0);
    }

    inline Scalar* _diagPtr() {
        return &m_data.diag(0);
    }

    inline const Scalar* _upperPtr() const {
        return &m_data.upper(0);
    }

    inline Scalar* _upperPtr() {
        return &m_data.upper(0);
    }

    inline const Scalar* _lowerPtr() const {
        return &m_data.lower(0);
    }

    inline Scalar* _lowerPtr() {
        return &m_data.lower(0);
    }

    inline const Index* _upperProfilePtr() const {
        return &m_data.upperProfile(0);
    }

    inline Index* _upperProfilePtr() {
        return &m_data.upperProfile(0);
    }

    inline const Index* _lowerProfilePtr() const {
        return &m_data.lowerProfile(0);
    }

    inline Index* _lowerProfilePtr() {
        return &m_data.lowerProfile(0);
    }

    inline Scalar coeff(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return this->m_data.diag(outer);

        if (IsRowMajor) {
            if (inner > outer) //upper matrix
            {
                const Index minOuterIndex = inner - m_data.upperProfile(inner);
                if (outer >= minOuterIndex)
                    return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
                else
                    return Scalar(0);
            }
            if (inner < outer) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                if (inner >= minInnerIndex)
                    return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
                else
                    return Scalar(0);
            }
            return m_data.upper(m_colStartIndex[inner] + outer - inner);
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                if (outer <= maxOuterIndex)
                    return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
                else
                    return Scalar(0);
            }
            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);

                if (inner <= maxInnerIndex)
                    return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
                else
                    return Scalar(0);
            }
        }
    }

    inline Scalar& coeffRef(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return this->m_data.diag(outer);

        if (IsRowMajor) {
            if (col > row) //upper matrix
            {
                const Index minOuterIndex = inner - m_data.upperProfile(inner);
                eigen_assert(outer >= minOuterIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
            }
            if (col < row) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                eigen_assert(inner >= minInnerIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
            }
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                eigen_assert(outer <= maxOuterIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
            }
            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
                eigen_assert(inner <= maxInnerIndex && "You tried to access a coeff that does not exist in the storage");
                return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
            }
        }
    }

    inline Scalar coeffDiag(Index idx) const {
        eigen_assert(idx < outerSize());
        eigen_assert(idx < innerSize());
        return this->m_data.diag(idx);
    }

    inline Scalar coeffLower(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            if (inner >= minInnerIndex)
                return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
            else
                return Scalar(0);

        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            if (inner <= maxInnerIndex)
                return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
            else
                return Scalar(0);
        }
    }

    inline Scalar coeffUpper(Index row, Index col) const {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            if (outer >= minOuterIndex)
                return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
            else
                return Scalar(0);
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            if (outer <= maxOuterIndex)
                return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
            else
                return Scalar(0);
        }
    }

    inline Scalar& coeffRefDiag(Index idx) {
        eigen_assert(idx < outerSize());
        eigen_assert(idx < innerSize());
        return this->m_data.diag(idx);
    }

    inline Scalar& coeffRefLower(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            eigen_assert(inner >= minInnerIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            eigen_assert(inner <= maxInnerIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.lower(m_rowStartIndex[outer] + (inner - outer));
        }
    }

    inline bool coeffExistLower(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minInnerIndex = outer - m_data.lowerProfile(outer);
            return inner >= minInnerIndex;
        } else {
            const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
            return inner <= maxInnerIndex;
        }
    }

    inline Scalar& coeffRefUpper(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            eigen_assert(outer >= minOuterIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            eigen_assert(outer <= maxOuterIndex && "You tried to access a coeff that does not exist in the storage");
            return this->m_data.upper(m_colStartIndex[inner] + (outer - inner));
        }
    }

    inline bool coeffExistUpper(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());
        eigen_assert(inner != outer);

        if (IsRowMajor) {
            const Index minOuterIndex = inner - m_data.upperProfile(inner);
            return outer >= minOuterIndex;
        } else {
            const Index maxOuterIndex = inner + m_data.upperProfile(inner);
            return outer <= maxOuterIndex;
        }
    }


protected:

public:
    class InnerUpperIterator;
    class InnerLowerIterator;

    class OuterUpperIterator;
    class OuterLowerIterator;

    /** Removes all non zeros */
    inline void setZero() {
        m_data.clear();
        memset(m_colStartIndex, 0, (m_outerSize + 1) * sizeof (Index));
        memset(m_rowStartIndex, 0, (m_outerSize + 1) * sizeof (Index));
    }

    /** \returns the number of non zero coefficients */
    inline Index nonZeros() const {
        return m_data.diagSize() + m_data.upperSize() + m_data.lowerSize();
    }

    /** Preallocates \a reserveSize non zeros */
    inline void reserve(Index reserveSize, Index reserveUpperSize, Index reserveLowerSize) {
        m_data.reserve(reserveSize, reserveUpperSize, reserveLowerSize);
    }

    /** \returns a reference to a novel non zero coefficient with coordinates \a row x \a col.

     *
     * \warning This function can be extremely slow if the non zero coefficients
     * are not inserted in a coherent order.
     *
     * After an insertion session, you should call the finalize() function.
     */
    EIGEN_DONT_INLINE Scalar & insert(Index row, Index col) {
        const Index outer = IsRowMajor ? row : col;
        const Index inner = IsRowMajor ? col : row;

        eigen_assert(outer < outerSize());
        eigen_assert(inner < innerSize());

        if (outer == inner)
            return m_data.diag(col);

        if (IsRowMajor) {
            if (outer < inner) //upper matrix
            {
                Index minOuterIndex = 0;
                minOuterIndex = inner - m_data.upperProfile(inner);

                if (outer < minOuterIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.upperProfile(inner);

                    m_data.upperProfile(inner) = inner - outer;


                    const Index bandIncrement = m_data.upperProfile(inner) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_colStartIndex[cols()];
                    const Index start = m_colStartIndex[inner];


                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.upper(innerIdx + bandIncrement) = m_data.upper(innerIdx);
                    }

                    for (Index innerIdx = cols(); innerIdx > inner; innerIdx--) {
                        m_colStartIndex[innerIdx] += bandIncrement;
                    }

                    //zeros new data
                    memset(this->_upperPtr() + start, 0, (bandIncrement - 1) * sizeof (Scalar));

                    return m_data.upper(m_colStartIndex[inner]);
                } else {
                    return m_data.upper(m_colStartIndex[inner] + outer - (inner - m_data.upperProfile(inner)));
                }
            }

            if (outer > inner) //lower matrix
            {
                const Index minInnerIndex = outer - m_data.lowerProfile(outer);
                if (inner < minInnerIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.lowerProfile(outer);
                    m_data.lowerProfile(outer) = outer - inner;

                    const Index bandIncrement = m_data.lowerProfile(outer) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_rowStartIndex[rows()];
                    const Index start = m_rowStartIndex[outer];


                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.lower(innerIdx + bandIncrement) = m_data.lower(innerIdx);
                    }

                    for (Index innerIdx = rows(); innerIdx > outer; innerIdx--) {
                        m_rowStartIndex[innerIdx] += bandIncrement;
                    }

                    //zeros new data
                    memset(this->_lowerPtr() + start, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.lower(m_rowStartIndex[outer]);
                } else {
                    return m_data.lower(m_rowStartIndex[outer] + inner - (outer - m_data.lowerProfile(outer)));
                }
            }
        } else {
            if (outer > inner) //upper matrix
            {
                const Index maxOuterIndex = inner + m_data.upperProfile(inner);
                if (outer > maxOuterIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.upperProfile(inner);
                    m_data.upperProfile(inner) = outer - inner;

                    const Index bandIncrement = m_data.upperProfile(inner) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_rowStartIndex[rows()];
                    const Index start = m_rowStartIndex[inner + 1];

                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.upper(innerIdx + bandIncrement) = m_data.upper(innerIdx);
                    }

                    for (Index innerIdx = inner + 1; innerIdx < outerSize() + 1; innerIdx++) {
                        m_rowStartIndex[innerIdx] += bandIncrement;
                    }
                    memset(this->_upperPtr() + m_rowStartIndex[inner] + previousProfile + 1, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.upper(m_rowStartIndex[inner] + m_data.upperProfile(inner));
                } else {
                    return m_data.upper(m_rowStartIndex[inner] + (outer - inner));
                }
            }

            if (outer < inner) //lower matrix
            {
                const Index maxInnerIndex = outer + m_data.lowerProfile(outer);
                if (inner > maxInnerIndex) //The value does not yet exist
                {
                    const Index previousProfile = m_data.lowerProfile(outer);
                    m_data.lowerProfile(outer) = inner - outer;

                    const Index bandIncrement = m_data.lowerProfile(outer) - previousProfile;
                    //shift data stored after this new one
                    const Index stop = m_colStartIndex[cols()];
                    const Index start = m_colStartIndex[outer + 1];

                    for (Index innerIdx = stop; innerIdx >= start; innerIdx--) {
                        m_data.lower(innerIdx + bandIncrement) = m_data.lower(innerIdx);
                    }

                    for (Index innerIdx = outer + 1; innerIdx < outerSize() + 1; innerIdx++) {
                        m_colStartIndex[innerIdx] += bandIncrement;
                    }
                    memset(this->_lowerPtr() + m_colStartIndex[outer] + previousProfile + 1, 0, (bandIncrement - 1) * sizeof (Scalar));
                    return m_data.lower(m_colStartIndex[outer] + m_data.lowerProfile(outer));
                } else {
                    return m_data.lower(m_colStartIndex[outer] + (inner - outer));
                }
            }
        }
    }

    /** Must be called after inserting a set of non zero entries.
     */
    inline void finalize() {
        if (IsRowMajor) {
            if (rows() > cols())
                m_data.resize(cols(), cols(), rows(), m_colStartIndex[cols()] + 1, m_rowStartIndex[rows()] + 1);
            else
                m_data.resize(rows(), cols(), rows(), m_colStartIndex[cols()] + 1, m_rowStartIndex[rows()] + 1);

            //            eigen_assert(rows() == cols() && "memory reorganisatrion only works with suare matrix");
            //
            //            Scalar* newArray = new Scalar[m_colStartIndex[cols()] + 1 + m_rowStartIndex[rows()] + 1];
            //            Index dataIdx = 0;
            //            for (Index row = 0; row < rows(); row++) {
            //
            //                const Index nbLowerElts = m_rowStartIndex[row + 1] - m_rowStartIndex[row];
            //                //                std::cout << "nbLowerElts" << nbLowerElts << std::endl;
            //                memcpy(newArray + dataIdx, m_data.m_lower + m_rowStartIndex[row], nbLowerElts * sizeof (Scalar));
            //                m_rowStartIndex[row] = dataIdx;
            //                dataIdx += nbLowerElts;
            //
            //                const Index nbUpperElts = m_colStartIndex[row + 1] - m_colStartIndex[row];
            //                memcpy(newArray + dataIdx, m_data.m_upper + m_colStartIndex[row], nbUpperElts * sizeof (Scalar));
            //                m_colStartIndex[row] = dataIdx;
            //                dataIdx += nbUpperElts;
            //
            //
            //            }
            //            //todo : don't access m_data profile directly : add an accessor from SkylineMatrix
            //            m_rowStartIndex[rows()] = m_rowStartIndex[rows()-1] + m_data.lowerProfile(rows()-1);
            //            m_colStartIndex[cols()] = m_colStartIndex[cols()-1] + m_data.upperProfile(cols()-1);
            //
            //            delete[] m_data.m_lower;
            //            delete[] m_data.m_upper;
            //
            //            m_data.m_lower = newArray;
            //            m_data.m_upper = newArray;
        } else {
            if (rows() > cols())
                m_data.resize(cols(), rows(), cols(), m_rowStartIndex[cols()] + 1, m_colStartIndex[cols()] + 1);
            else
                m_data.resize(rows(), rows(), cols(), m_rowStartIndex[rows()] + 1, m_colStartIndex[rows()] + 1);
        }
    }

    inline void squeeze() {
        finalize();
        m_data.squeeze();
    }

    void prune(Scalar reference, RealScalar epsilon = dummy_precision<RealScalar > ()) {
        //TODO
    }

    /** Resizes the matrix to a \a rows x \a cols matrix and initializes it to zero
     * \sa resizeNonZeros(Index), reserve(), setZero()
     */
    void resize(size_t rows, size_t cols) {
        const Index diagSize = rows > cols ? cols : rows;
        m_innerSize = IsRowMajor ? cols : rows;

        eigen_assert(rows == cols && "Skyline matrix must be square matrix");

        if (diagSize % 2) { // diagSize is odd
            const Index k = (diagSize - 1) / 2;

            m_data.resize(diagSize, IsRowMajor ? cols : rows, IsRowMajor ? rows : cols,
                    2 * k * k + k + 1,
                    2 * k * k + k + 1);

        } else // diagSize is even
        {
            const Index k = diagSize / 2;
            m_data.resize(diagSize, IsRowMajor ? cols : rows, IsRowMajor ? rows : cols,
                    2 * k * k - k + 1,
                    2 * k * k - k + 1);
        }

        if (m_colStartIndex && m_rowStartIndex) {
            delete[] m_colStartIndex;
            delete[] m_rowStartIndex;
        }
        m_colStartIndex = new Index [cols + 1];
        m_rowStartIndex = new Index [rows + 1];
        m_outerSize = diagSize;

        m_data.reset();
        m_data.clear();

        m_outerSize = diagSize;
        memset(m_colStartIndex, 0, (cols + 1) * sizeof (Index));
        memset(m_rowStartIndex, 0, (rows + 1) * sizeof (Index));
    }

    void resizeNonZeros(Index size) {
        m_data.resize(size);
    }

    inline SkylineMatrix()
    : m_outerSize(-1), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        resize(0, 0);
    }

    inline SkylineMatrix(size_t rows, size_t cols)
    : m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        resize(rows, cols);
    }

    template<typename OtherDerived>
    inline SkylineMatrix(const SkylineMatrixBase<OtherDerived>& other)
    : m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        *this = other.derived();
    }

    inline SkylineMatrix(const SkylineMatrix & other)
    : Base(), m_outerSize(0), m_innerSize(0), m_colStartIndex(0), m_rowStartIndex(0) {
        *this = other.derived();
    }

    inline void swap(SkylineMatrix & other) {
        //EIGEN_DBG_SKYLINE(std::cout << "SkylineMatrix:: swap\n");
        std::swap(m_colStartIndex, other.m_colStartIndex);
        std::swap(m_rowStartIndex, other.m_rowStartIndex);
        std::swap(m_innerSize, other.m_innerSize);
        std::swap(m_outerSize, other.m_outerSize);
        m_data.swap(other.m_data);
    }

    inline SkylineMatrix & operator=(const SkylineMatrix & other) {
        std::cout << "SkylineMatrix& operator=(const SkylineMatrix& other)\n";
        if (other.isRValue()) {
            swap(other.const_cast_derived());
        } else {
            resize(other.rows(), other.cols());
            memcpy(m_colStartIndex, other.m_colStartIndex, (m_outerSize + 1) * sizeof (Index));
            memcpy(m_rowStartIndex, other.m_rowStartIndex, (m_outerSize + 1) * sizeof (Index));
            m_data = other.m_data;
        }
        return *this;
    }

    template<typename OtherDerived>
            inline SkylineMatrix & operator=(const SkylineMatrixBase<OtherDerived>& other) {
        const bool needToTranspose = (Flags & RowMajorBit) != (OtherDerived::Flags & RowMajorBit);
        if (needToTranspose) {
            //         TODO
            //            return *this;
        } else {
            // there is no special optimization
            return SkylineMatrixBase<SkylineMatrix>::operator=(other.derived());
        }
    }

    friend std::ostream & operator <<(std::ostream & s, const SkylineMatrix & m) {

        EIGEN_DBG_SKYLINE(
        std::cout << "upper elements : " << std::endl;
        for (Index i = 0; i < m.m_data.upperSize(); i++)
            std::cout << m.m_data.upper(i) << "\t";
        std::cout << std::endl;
        std::cout << "upper profile : " << std::endl;
        for (Index i = 0; i < m.m_data.upperProfileSize(); i++)
            std::cout << m.m_data.upperProfile(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower startIdx : " << std::endl;
        for (Index i = 0; i < m.m_data.upperProfileSize(); i++)
            std::cout << (IsRowMajor ? m.m_colStartIndex[i] : m.m_rowStartIndex[i]) << "\t";
        std::cout << std::endl;


        std::cout << "lower elements : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerSize(); i++)
            std::cout << m.m_data.lower(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower profile : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerProfileSize(); i++)
            std::cout << m.m_data.lowerProfile(i) << "\t";
        std::cout << std::endl;
        std::cout << "lower startIdx : " << std::endl;
        for (Index i = 0; i < m.m_data.lowerProfileSize(); i++)
            std::cout << (IsRowMajor ? m.m_rowStartIndex[i] : m.m_colStartIndex[i]) << "\t";
        std::cout << std::endl;
        );
        for (Index rowIdx = 0; rowIdx < m.rows(); rowIdx++) {
            for (Index colIdx = 0; colIdx < m.cols(); colIdx++) {
                s << m.coeff(rowIdx, colIdx) << "\t";
            }
            s << std::endl;
        }
        return s;
    }

    /** Destructor */
    inline ~SkylineMatrix() {
        delete[] m_colStartIndex;
        delete[] m_rowStartIndex;
    }

    /** Overloaded for performance */
    Scalar sum() const;
};

template<typename Scalar, int _Options>
class SkylineMatrix<Scalar, _Options>::InnerUpperIterator {
public:

    InnerUpperIterator(const SkylineMatrix& mat, Index outer)
    : m_matrix(mat), m_outer(outer),
    m_id(_Options == RowMajor ? mat.m_colStartIndex[outer] : mat.m_rowStartIndex[outer] + 1),
    m_start(m_id),
    m_end(_Options == RowMajor ? mat.m_colStartIndex[outer + 1] : mat.m_rowStartIndex[outer + 1] + 1) {
    }

    inline InnerUpperIterator & operator++() {
        m_id++;
        return *this;
    }

    inline InnerUpperIterator & operator+=(Index shift) {
        m_id += shift;
        return *this;
    }

    inline Scalar value() const {
        return m_matrix.m_data.upper(m_id);
    }

    inline Scalar* valuePtr() {
        return const_cast<Scalar*> (&(m_matrix.m_data.upper(m_id)));
    }

    inline Scalar& valueRef() {
        return const_cast<Scalar&> (m_matrix.m_data.upper(m_id));
    }

    inline Index index() const {
        return IsRowMajor ? m_outer - m_matrix.m_data.upperProfile(m_outer) + (m_id - m_start) :
                m_outer + (m_id - m_start) + 1;
    }

    inline Index row() const {
        return IsRowMajor ? index() : m_outer;
    }

    inline Index col() const {
        return IsRowMajor ? m_outer : index();
    }

    inline size_t size() const {
        return m_matrix.m_data.upperProfile(m_outer);
    }

    inline operator bool() const {
        return (m_id < m_end) && (m_id >= m_start);
    }

protected:
    const SkylineMatrix& m_matrix;
    const Index m_outer;
    Index m_id;
    const Index m_start;
    const Index m_end;
};

template<typename Scalar, int _Options>
class SkylineMatrix<Scalar, _Options>::InnerLowerIterator {
public:

    InnerLowerIterator(const SkylineMatrix& mat, Index outer)
    : m_matrix(mat),
    m_outer(outer),
    m_id(_Options == RowMajor ? mat.m_rowStartIndex[outer] : mat.m_colStartIndex[outer] + 1),
    m_start(m_id),
    m_end(_Options == RowMajor ? mat.m_rowStartIndex[outer + 1] : mat.m_colStartIndex[outer + 1] + 1) {
    }

    inline InnerLowerIterator & operator++() {
        m_id++;
        return *this;
    }

    inline InnerLowerIterator & operator+=(Index shift) {
        m_id += shift;
        return *this;
    }

    inline Scalar value() const {
        return m_matrix.m_data.lower(m_id);
    }

    inline Scalar* valuePtr() {
        return const_cast<Scalar*> (&(m_matrix.m_data.lower(m_id)));
    }

    inline Scalar& valueRef() {
        return const_cast<Scalar&> (m_matrix.m_data.lower(m_id));
    }

    inline Index index() const {
        return IsRowMajor ? m_outer - m_matrix.m_data.lowerProfile(m_outer) + (m_id - m_start) :
                m_outer + (m_id - m_start) + 1;
        ;
    }

    inline Index row() const {
        return IsRowMajor ? m_outer : index();
    }

    inline Index col() const {
        return IsRowMajor ? index() : m_outer;
    }

    inline size_t size() const {
        return m_matrix.m_data.lowerProfile(m_outer);
    }

    inline operator bool() const {
        return (m_id < m_end) && (m_id >= m_start);
    }

protected:
    const SkylineMatrix& m_matrix;
    const Index m_outer;
    Index m_id;
    const Index m_start;
    const Index m_end;
};

} // end namespace Eigen

#endif // EIGEN_SKYLINEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrixBase.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEMATRIXBASE_H
#define EIGEN_SKYLINEMATRIXBASE_H

#include "SkylineUtil.h"

namespace Eigen {

/** \ingroup Skyline_Module
 *
 * \class SkylineMatrixBase
 *
 * \brief Base class of any skyline matrices or skyline expressions
 *
 * \param Derived
 *
 */
template<typename Derived> class SkylineMatrixBase : public EigenBase<Derived> {
public:

    typedef typename internal::traits<Derived>::Scalar Scalar;
    typedef typename internal::traits<Derived>::StorageKind StorageKind;
    typedef typename internal::index<StorageKind>::type Index;

    enum {
        RowsAtCompileTime = internal::traits<Derived>::RowsAtCompileTime,
        /**< The number of rows at compile-time. This is just a copy of the value provided
         * by the \a Derived type. If a value is not known at compile-time,
         * it is set to the \a Dynamic constant.
         * \sa MatrixBase::rows(), MatrixBase::cols(), ColsAtCompileTime, SizeAtCompileTime */

        ColsAtCompileTime = internal::traits<Derived>::ColsAtCompileTime,
        /**< The number of columns at compile-time. This is just a copy of the value provided
         * by the \a Derived type. If a value is not known at compile-time,
         * it is set to the \a Dynamic constant.
         * \sa MatrixBase::rows(), MatrixBase::cols(), RowsAtCompileTime, SizeAtCompileTime */


        SizeAtCompileTime = (internal::size_at_compile_time<internal::traits<Derived>::RowsAtCompileTime,
        internal::traits<Derived>::ColsAtCompileTime>::ret),
        /**< This is equal to the number of coefficients, i.e. the number of
         * rows times the number of columns, or to \a Dynamic if this is not
         * known at compile-time. \sa RowsAtCompileTime, ColsAtCompileTime */

        MaxRowsAtCompileTime = RowsAtCompileTime,
        MaxColsAtCompileTime = ColsAtCompileTime,

        MaxSizeAtCompileTime = (internal::size_at_compile_time<MaxRowsAtCompileTime,
        MaxColsAtCompileTime>::ret),

        IsVectorAtCompileTime = RowsAtCompileTime == 1 || ColsAtCompileTime == 1,
        /**< This is set to true if either the number of rows or the number of
         * columns is known at compile-time to be equal to 1. Indeed, in that case,
         * we are dealing with a column-vector (if there is only one column) or with
         * a row-vector (if there is only one row). */

        Flags = internal::traits<Derived>::Flags,
        /**< This stores expression \ref flags flags which may or may not be inherited by new expressions
         * constructed from this one. See the \ref flags "list of flags".
         */

        CoeffReadCost = internal::traits<Derived>::CoeffReadCost,
        /**< This is a rough measure of how expensive it is to read one coefficient from
         * this expression.
         */

        IsRowMajor = Flags & RowMajorBit ? 1 : 0
    };

#ifndef EIGEN_PARSED_BY_DOXYGEN
    /** This is the "real scalar" type; if the \a Scalar type is already real numbers
     * (e.g. int, float or double) then \a RealScalar is just the same as \a Scalar. If
     * \a Scalar is \a std::complex<T> then RealScalar is \a T.
     *
     * \sa class NumTraits
     */
    typedef typename NumTraits<Scalar>::Real RealScalar;

    /** type of the equivalent square matrix */
    typedef Matrix<Scalar, EIGEN_SIZE_MAX(RowsAtCompileTime, ColsAtCompileTime),
                           EIGEN_SIZE_MAX(RowsAtCompileTime, ColsAtCompileTime) > SquareMatrixType;

    inline const Derived& derived() const {
        return *static_cast<const Derived*> (this);
    }

    inline Derived& derived() {
        return *static_cast<Derived*> (this);
    }

    inline Derived& const_cast_derived() const {
        return *static_cast<Derived*> (const_cast<SkylineMatrixBase*> (this));
    }
#endif // not EIGEN_PARSED_BY_DOXYGEN

    /** \returns the number of rows. \sa cols(), RowsAtCompileTime */
    inline EIGEN_CONSTEXPR Index rows() const EIGEN_NOEXCEPT {
        return derived().rows();
    }

    /** \returns the number of columns. \sa rows(), ColsAtCompileTime*/
    inline EIGEN_CONSTEXPR Index cols() const EIGEN_NOEXCEPT {
        return derived().cols();
    }

    /** \returns the number of coefficients, which is \a rows()*cols().
     * \sa rows(), cols(), SizeAtCompileTime. */
    inline EIGEN_CONSTEXPR Index size() const EIGEN_NOEXCEPT {
        return rows() * cols();
    }

    /** \returns the number of nonzero coefficients which is in practice the number
     * of stored coefficients. */
    inline Index nonZeros() const {
        return derived().nonZeros();
    }

    /** \returns the size of the storage major dimension,
     * i.e., the number of columns for a columns major matrix, and the number of rows otherwise */
    Index outerSize() const {
        return (int(Flags) & RowMajorBit) ? this->rows() : this->cols();
    }

    /** \returns the size of the inner dimension according to the storage order,
     * i.e., the number of rows for a columns major matrix, and the number of cols otherwise */
    Index innerSize() const {
        return (int(Flags) & RowMajorBit) ? this->cols() : this->rows();
    }

    bool isRValue() const {
        return m_isRValue;
    }

    Derived& markAsRValue() {
        m_isRValue = true;
        return derived();
    }

    SkylineMatrixBase() : m_isRValue(false) {
        /* TODO check flags */
    }

    inline Derived & operator=(const Derived& other) {
        this->operator=<Derived > (other);
        return derived();
    }

    template<typename OtherDerived>
    inline void assignGeneric(const OtherDerived& other) {
        derived().resize(other.rows(), other.cols());
        for (Index row = 0; row < rows(); row++)
            for (Index col = 0; col < cols(); col++) {
                if (other.coeff(row, col) != Scalar(0))
                    derived().insert(row, col) = other.coeff(row, col);
            }
        derived().finalize();
    }

    template<typename OtherDerived>
            inline Derived & operator=(const SkylineMatrixBase<OtherDerived>& other) {
        //TODO
    }

    template<typename Lhs, typename Rhs>
            inline Derived & operator=(const SkylineProduct<Lhs, Rhs, SkylineTimeSkylineProduct>& product);

    friend std::ostream & operator <<(std::ostream & s, const SkylineMatrixBase& m) {
        s << m.derived();
        return s;
    }

    template<typename OtherDerived>
    const typename SkylineProductReturnType<Derived, OtherDerived>::Type
    operator*(const MatrixBase<OtherDerived> &other) const;

    /** \internal use operator= */
    template<typename DenseDerived>
    void evalTo(MatrixBase<DenseDerived>& dst) const {
        dst.setZero();
        for (Index i = 0; i < rows(); i++)
            for (Index j = 0; j < rows(); j++)
                dst(i, j) = derived().coeff(i, j);
    }

    Matrix<Scalar, RowsAtCompileTime, ColsAtCompileTime> toDense() const {
        return derived();
    }

    /** \returns the matrix or vector obtained by evaluating this expression.
     *
     * Notice that in the case of a plain matrix or vector (not an expression) this function just returns
     * a const reference, in order to avoid a useless copy.
     */
    EIGEN_STRONG_INLINE const typename internal::eval<Derived, IsSkyline>::type eval() const {
        return typename internal::eval<Derived>::type(derived());
    }

protected:
    bool m_isRValue;
};

} // end namespace Eigen

#endif // EIGEN_SKYLINEMATRIXBASE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineProduct.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEPRODUCT_H
#define EIGEN_SKYLINEPRODUCT_H

namespace Eigen { 

template<typename Lhs, typename Rhs, int ProductMode>
struct SkylineProductReturnType {
    typedef const typename internal::nested_eval<Lhs, Rhs::RowsAtCompileTime>::type LhsNested;
    typedef const typename internal::nested_eval<Rhs, Lhs::RowsAtCompileTime>::type RhsNested;

    typedef SkylineProduct<LhsNested, RhsNested, ProductMode> Type;
};

template<typename LhsNested, typename RhsNested, int ProductMode>
struct internal::traits<SkylineProduct<LhsNested, RhsNested, ProductMode> > {
    // clean the nested types:
    typedef typename internal::remove_all<LhsNested>::type _LhsNested;
    typedef typename internal::remove_all<RhsNested>::type _RhsNested;
    typedef typename _LhsNested::Scalar Scalar;

    enum {
        LhsCoeffReadCost = _LhsNested::CoeffReadCost,
        RhsCoeffReadCost = _RhsNested::CoeffReadCost,
        LhsFlags = _LhsNested::Flags,
        RhsFlags = _RhsNested::Flags,

        RowsAtCompileTime = _LhsNested::RowsAtCompileTime,
        ColsAtCompileTime = _RhsNested::ColsAtCompileTime,
        InnerSize = EIGEN_SIZE_MIN_PREFER_FIXED(_LhsNested::ColsAtCompileTime, _RhsNested::RowsAtCompileTime),

        MaxRowsAtCompileTime = _LhsNested::MaxRowsAtCompileTime,
        MaxColsAtCompileTime = _RhsNested::MaxColsAtCompileTime,

        EvalToRowMajor = (RhsFlags & LhsFlags & RowMajorBit),
        ResultIsSkyline = ProductMode == SkylineTimeSkylineProduct,

        RemovedBits = ~((EvalToRowMajor ? 0 : RowMajorBit) | (ResultIsSkyline ? 0 : SkylineBit)),

        Flags = (int(LhsFlags | RhsFlags) & HereditaryBits & RemovedBits)
        | EvalBeforeAssigningBit
        | EvalBeforeNestingBit,

        CoeffReadCost = HugeCost
    };

    typedef typename internal::conditional<ResultIsSkyline,
            SkylineMatrixBase<SkylineProduct<LhsNested, RhsNested, ProductMode> >,
            MatrixBase<SkylineProduct<LhsNested, RhsNested, ProductMode> > >::type Base;
};

namespace internal {
template<typename LhsNested, typename RhsNested, int ProductMode>
class SkylineProduct : no_assignment_operator,
public traits<SkylineProduct<LhsNested, RhsNested, ProductMode> >::Base {
public:

    EIGEN_GENERIC_PUBLIC_INTERFACE(SkylineProduct)

private:

    typedef typename traits<SkylineProduct>::_LhsNested _LhsNested;
    typedef typename traits<SkylineProduct>::_RhsNested _RhsNested;

public:

    template<typename Lhs, typename Rhs>
    EIGEN_STRONG_INLINE SkylineProduct(const Lhs& lhs, const Rhs& rhs)
    : m_lhs(lhs), m_rhs(rhs) {
        eigen_assert(lhs.cols() == rhs.rows());

        enum {
            ProductIsValid = _LhsNested::ColsAtCompileTime == Dynamic
            || _RhsNested::RowsAtCompileTime == Dynamic
            || int(_LhsNested::ColsAtCompileTime) == int(_RhsNested::RowsAtCompileTime),
            AreVectors = _LhsNested::IsVectorAtCompileTime && _RhsNested::IsVectorAtCompileTime,
            SameSizes = EIGEN_PREDICATE_SAME_MATRIX_SIZE(_LhsNested, _RhsNested)
        };
        // note to the lost user:
        //    * for a dot product use: v1.dot(v2)
        //    * for a coeff-wise product use: v1.cwise()*v2
        EIGEN_STATIC_ASSERT(ProductIsValid || !(AreVectors && SameSizes),
                INVALID_VECTOR_VECTOR_PRODUCT__IF_YOU_WANTED_A_DOT_OR_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTIONS)
                EIGEN_STATIC_ASSERT(ProductIsValid || !(SameSizes && !AreVectors),
                INVALID_MATRIX_PRODUCT__IF_YOU_WANTED_A_COEFF_WISE_PRODUCT_YOU_MUST_USE_THE_EXPLICIT_FUNCTION)
                EIGEN_STATIC_ASSERT(ProductIsValid || SameSizes, INVALID_MATRIX_PRODUCT)
    }

    EIGEN_STRONG_INLINE Index rows() const {
        return m_lhs.rows();
    }

    EIGEN_STRONG_INLINE Index cols() const {
        return m_rhs.cols();
    }

    EIGEN_STRONG_INLINE const _LhsNested& lhs() const {
        return m_lhs;
    }

    EIGEN_STRONG_INLINE const _RhsNested& rhs() const {
        return m_rhs;
    }

protected:
    LhsNested m_lhs;
    RhsNested m_rhs;
};

// dense = skyline * dense
// Note that here we force no inlining and separate the setZero() because GCC messes up otherwise

template<typename Lhs, typename Rhs, typename Dest>
EIGEN_DONT_INLINE void skyline_row_major_time_dense_product(const Lhs& lhs, const Rhs& rhs, Dest& dst) {
    typedef typename remove_all<Lhs>::type _Lhs;
    typedef typename remove_all<Rhs>::type _Rhs;
    typedef typename traits<Lhs>::Scalar Scalar;

    enum {
        LhsIsRowMajor = (_Lhs::Flags & RowMajorBit) == RowMajorBit,
        LhsIsSelfAdjoint = (_Lhs::Flags & SelfAdjointBit) == SelfAdjointBit,
        ProcessFirstHalf = LhsIsSelfAdjoint
        && (((_Lhs::Flags & (UpperTriangularBit | LowerTriangularBit)) == 0)
        || ((_Lhs::Flags & UpperTriangularBit) && !LhsIsRowMajor)
        || ((_Lhs::Flags & LowerTriangularBit) && LhsIsRowMajor)),
        ProcessSecondHalf = LhsIsSelfAdjoint && (!ProcessFirstHalf)
    };

    //Use matrix diagonal part <- Improvement : use inner iterator on dense matrix.
    for (Index col = 0; col < rhs.cols(); col++) {
        for (Index row = 0; row < lhs.rows(); row++) {
            dst(row, col) = lhs.coeffDiag(row) * rhs(row, col);
        }
    }
    //Use matrix lower triangular part
    for (Index row = 0; row < lhs.rows(); row++) {
        typename _Lhs::InnerLowerIterator lIt(lhs, row);
        const Index stop = lIt.col() + lIt.size();
        for (Index col = 0; col < rhs.cols(); col++) {

            Index k = lIt.col();
            Scalar tmp = 0;
            while (k < stop) {
                tmp +=
                        lIt.value() *
                        rhs(k++, col);
                ++lIt;
            }
            dst(row, col) += tmp;
            lIt += -lIt.size();
        }

    }

    //Use matrix upper triangular part
    for (Index lhscol = 0; lhscol < lhs.cols(); lhscol++) {
        typename _Lhs::InnerUpperIterator uIt(lhs, lhscol);
        const Index stop = uIt.size() + uIt.row();
        for (Index rhscol = 0; rhscol < rhs.cols(); rhscol++) {


            const Scalar rhsCoeff = rhs.coeff(lhscol, rhscol);
            Index k = uIt.row();
            while (k < stop) {
                dst(k++, rhscol) +=
                        uIt.value() *
                        rhsCoeff;
                ++uIt;
            }
            uIt += -uIt.size();
        }
    }

}

template<typename Lhs, typename Rhs, typename Dest>
EIGEN_DONT_INLINE void skyline_col_major_time_dense_product(const Lhs& lhs, const Rhs& rhs, Dest& dst) {
    typedef typename remove_all<Lhs>::type _Lhs;
    typedef typename remove_all<Rhs>::type _Rhs;
    typedef typename traits<Lhs>::Scalar Scalar;

    enum {
        LhsIsRowMajor = (_Lhs::Flags & RowMajorBit) == RowMajorBit,
        LhsIsSelfAdjoint = (_Lhs::Flags & SelfAdjointBit) == SelfAdjointBit,
        ProcessFirstHalf = LhsIsSelfAdjoint
        && (((_Lhs::Flags & (UpperTriangularBit | LowerTriangularBit)) == 0)
        || ((_Lhs::Flags & UpperTriangularBit) && !LhsIsRowMajor)
        || ((_Lhs::Flags & LowerTriangularBit) && LhsIsRowMajor)),
        ProcessSecondHalf = LhsIsSelfAdjoint && (!ProcessFirstHalf)
    };

    //Use matrix diagonal part <- Improvement : use inner iterator on dense matrix.
    for (Index col = 0; col < rhs.cols(); col++) {
        for (Index row = 0; row < lhs.rows(); row++) {
            dst(row, col) = lhs.coeffDiag(row) * rhs(row, col);
        }
    }

    //Use matrix upper triangular part
    for (Index row = 0; row < lhs.rows(); row++) {
        typename _Lhs::InnerUpperIterator uIt(lhs, row);
        const Index stop = uIt.col() + uIt.size();
        for (Index col = 0; col < rhs.cols(); col++) {

            Index k = uIt.col();
            Scalar tmp = 0;
            while (k < stop) {
                tmp +=
                        uIt.value() *
                        rhs(k++, col);
                ++uIt;
            }


            dst(row, col) += tmp;
            uIt += -uIt.size();
        }
    }

    //Use matrix lower triangular part
    for (Index lhscol = 0; lhscol < lhs.cols(); lhscol++) {
        typename _Lhs::InnerLowerIterator lIt(lhs, lhscol);
        const Index stop = lIt.size() + lIt.row();
        for (Index rhscol = 0; rhscol < rhs.cols(); rhscol++) {

            const Scalar rhsCoeff = rhs.coeff(lhscol, rhscol);
            Index k = lIt.row();
            while (k < stop) {
                dst(k++, rhscol) +=
                        lIt.value() *
                        rhsCoeff;
                ++lIt;
            }
            lIt += -lIt.size();
        }
    }

}

template<typename Lhs, typename Rhs, typename ResultType,
        int LhsStorageOrder = traits<Lhs>::Flags&RowMajorBit>
        struct skyline_product_selector;

template<typename Lhs, typename Rhs, typename ResultType>
struct skyline_product_selector<Lhs, Rhs, ResultType, RowMajor> {
    typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

    static void run(const Lhs& lhs, const Rhs& rhs, ResultType & res) {
        skyline_row_major_time_dense_product<Lhs, Rhs, ResultType > (lhs, rhs, res);
    }
};

template<typename Lhs, typename Rhs, typename ResultType>
struct skyline_product_selector<Lhs, Rhs, ResultType, ColMajor> {
    typedef typename traits<typename remove_all<Lhs>::type>::Scalar Scalar;

    static void run(const Lhs& lhs, const Rhs& rhs, ResultType & res) {
        skyline_col_major_time_dense_product<Lhs, Rhs, ResultType > (lhs, rhs, res);
    }
};

} // end namespace internal

// template<typename Derived>
// template<typename Lhs, typename Rhs >
// Derived & MatrixBase<Derived>::lazyAssign(const SkylineProduct<Lhs, Rhs, SkylineTimeDenseProduct>& product) {
//     typedef typename internal::remove_all<Lhs>::type _Lhs;
//     internal::skyline_product_selector<typename internal::remove_all<Lhs>::type,
//             typename internal::remove_all<Rhs>::type,
//             Derived>::run(product.lhs(), product.rhs(), derived());
// 
//     return derived();
// }

// skyline * dense

template<typename Derived>
template<typename OtherDerived >
EIGEN_STRONG_INLINE const typename SkylineProductReturnType<Derived, OtherDerived>::Type
SkylineMatrixBase<Derived>::operator*(const MatrixBase<OtherDerived> &other) const {

    return typename SkylineProductReturnType<Derived, OtherDerived>::Type(derived(), other.derived());
}

} // end namespace Eigen

#endif // EIGEN_SKYLINEPRODUCT_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineStorage.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINE_STORAGE_H
#define EIGEN_SKYLINE_STORAGE_H

namespace Eigen { 

/** Stores a skyline set of values in three structures :
 * The diagonal elements
 * The upper elements
 * The lower elements
 *
 */
template<typename Scalar>
class SkylineStorage {
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef SparseIndex Index;
public:

    SkylineStorage()
    : m_diag(0),
    m_lower(0),
    m_upper(0),
    m_lowerProfile(0),
    m_upperProfile(0),
    m_diagSize(0),
    m_upperSize(0),
    m_lowerSize(0),
    m_upperProfileSize(0),
    m_lowerProfileSize(0),
    m_allocatedSize(0) {
    }

    SkylineStorage(const SkylineStorage& other)
    : m_diag(0),
    m_lower(0),
    m_upper(0),
    m_lowerProfile(0),
    m_upperProfile(0),
    m_diagSize(0),
    m_upperSize(0),
    m_lowerSize(0),
    m_upperProfileSize(0),
    m_lowerProfileSize(0),
    m_allocatedSize(0) {
        *this = other;
    }

    SkylineStorage & operator=(const SkylineStorage& other) {
        resize(other.diagSize(), other.m_upperProfileSize, other.m_lowerProfileSize, other.upperSize(), other.lowerSize());
        memcpy(m_diag, other.m_diag, m_diagSize * sizeof (Scalar));
        memcpy(m_upper, other.m_upper, other.upperSize() * sizeof (Scalar));
        memcpy(m_lower, other.m_lower, other.lowerSize() * sizeof (Scalar));
        memcpy(m_upperProfile, other.m_upperProfile, m_upperProfileSize * sizeof (Index));
        memcpy(m_lowerProfile, other.m_lowerProfile, m_lowerProfileSize * sizeof (Index));
        return *this;
    }

    void swap(SkylineStorage& other) {
        std::swap(m_diag, other.m_diag);
        std::swap(m_upper, other.m_upper);
        std::swap(m_lower, other.m_lower);
        std::swap(m_upperProfile, other.m_upperProfile);
        std::swap(m_lowerProfile, other.m_lowerProfile);
        std::swap(m_diagSize, other.m_diagSize);
        std::swap(m_upperSize, other.m_upperSize);
        std::swap(m_lowerSize, other.m_lowerSize);
        std::swap(m_allocatedSize, other.m_allocatedSize);
    }

    ~SkylineStorage() {
        delete[] m_diag;
        delete[] m_upper;
        if (m_upper != m_lower)
            delete[] m_lower;
        delete[] m_upperProfile;
        delete[] m_lowerProfile;
    }

    void reserve(Index size, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize) {
        Index newAllocatedSize = size + upperSize + lowerSize;
        if (newAllocatedSize > m_allocatedSize)
            reallocate(size, upperProfileSize, lowerProfileSize, upperSize, lowerSize);
    }

    void squeeze() {
        if (m_allocatedSize > m_diagSize + m_upperSize + m_lowerSize)
            reallocate(m_diagSize, m_upperProfileSize, m_lowerProfileSize, m_upperSize, m_lowerSize);
    }

    void resize(Index diagSize, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize, float reserveSizeFactor = 0) {
        if (m_allocatedSize < diagSize + upperSize + lowerSize)
            reallocate(diagSize, upperProfileSize, lowerProfileSize, upperSize + Index(reserveSizeFactor * upperSize), lowerSize + Index(reserveSizeFactor * lowerSize));
        m_diagSize = diagSize;
        m_upperSize = upperSize;
        m_lowerSize = lowerSize;
        m_upperProfileSize = upperProfileSize;
        m_lowerProfileSize = lowerProfileSize;
    }

    inline Index diagSize() const {
        return m_diagSize;
    }

    inline Index upperSize() const {
        return m_upperSize;
    }

    inline Index lowerSize() const {
        return m_lowerSize;
    }

    inline Index upperProfileSize() const {
        return m_upperProfileSize;
    }

    inline Index lowerProfileSize() const {
        return m_lowerProfileSize;
    }

    inline Index allocatedSize() const {
        return m_allocatedSize;
    }

    inline void clear() {
        m_diagSize = 0;
    }

    inline Scalar& diag(Index i) {
        return m_diag[i];
    }

    inline const Scalar& diag(Index i) const {
        return m_diag[i];
    }

    inline Scalar& upper(Index i) {
        return m_upper[i];
    }

    inline const Scalar& upper(Index i) const {
        return m_upper[i];
    }

    inline Scalar& lower(Index i) {
        return m_lower[i];
    }

    inline const Scalar& lower(Index i) const {
        return m_lower[i];
    }

    inline Index& upperProfile(Index i) {
        return m_upperProfile[i];
    }

    inline const Index& upperProfile(Index i) const {
        return m_upperProfile[i];
    }

    inline Index& lowerProfile(Index i) {
        return m_lowerProfile[i];
    }

    inline const Index& lowerProfile(Index i) const {
        return m_lowerProfile[i];
    }

    static SkylineStorage Map(Index* upperProfile, Index* lowerProfile, Scalar* diag, Scalar* upper, Scalar* lower, Index size, Index upperSize, Index lowerSize) {
        SkylineStorage res;
        res.m_upperProfile = upperProfile;
        res.m_lowerProfile = lowerProfile;
        res.m_diag = diag;
        res.m_upper = upper;
        res.m_lower = lower;
        res.m_allocatedSize = res.m_diagSize = size;
        res.m_upperSize = upperSize;
        res.m_lowerSize = lowerSize;
        return res;
    }

    inline void reset() {
        memset(m_diag, 0, m_diagSize * sizeof (Scalar));
        memset(m_upper, 0, m_upperSize * sizeof (Scalar));
        memset(m_lower, 0, m_lowerSize * sizeof (Scalar));
        memset(m_upperProfile, 0, m_diagSize * sizeof (Index));
        memset(m_lowerProfile, 0, m_diagSize * sizeof (Index));
    }

    void prune(Scalar reference, RealScalar epsilon = dummy_precision<RealScalar>()) {
        //TODO
    }

protected:

    inline void reallocate(Index diagSize, Index upperProfileSize, Index lowerProfileSize, Index upperSize, Index lowerSize) {

        Scalar* diag = new Scalar[diagSize];
        Scalar* upper = new Scalar[upperSize];
        Scalar* lower = new Scalar[lowerSize];
        Index* upperProfile = new Index[upperProfileSize];
        Index* lowerProfile = new Index[lowerProfileSize];

        Index copyDiagSize = (std::min)(diagSize, m_diagSize);
        Index copyUpperSize = (std::min)(upperSize, m_upperSize);
        Index copyLowerSize = (std::min)(lowerSize, m_lowerSize);
        Index copyUpperProfileSize = (std::min)(upperProfileSize, m_upperProfileSize);
        Index copyLowerProfileSize = (std::min)(lowerProfileSize, m_lowerProfileSize);

        // copy
        memcpy(diag, m_diag, copyDiagSize * sizeof (Scalar));
        memcpy(upper, m_upper, copyUpperSize * sizeof (Scalar));
        memcpy(lower, m_lower, copyLowerSize * sizeof (Scalar));
        memcpy(upperProfile, m_upperProfile, copyUpperProfileSize * sizeof (Index));
        memcpy(lowerProfile, m_lowerProfile, copyLowerProfileSize * sizeof (Index));



        // delete old stuff
        delete[] m_diag;
        delete[] m_upper;
        delete[] m_lower;
        delete[] m_upperProfile;
        delete[] m_lowerProfile;
        m_diag = diag;
        m_upper = upper;
        m_lower = lower;
        m_upperProfile = upperProfile;
        m_lowerProfile = lowerProfile;
        m_allocatedSize = diagSize + upperSize + lowerSize;
        m_upperSize = upperSize;
        m_lowerSize = lowerSize;
    }

public:
    Scalar* m_diag;
    Scalar* m_upper;
    Scalar* m_lower;
    Index* m_upperProfile;
    Index* m_lowerProfile;
    Index m_diagSize;
    Index m_upperSize;
    Index m_lowerSize;
    Index m_upperProfileSize;
    Index m_lowerProfileSize;
    Index m_allocatedSize;

};

} // end namespace Eigen

#endif // EIGEN_SKYLINE_STORAGE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineUtil.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2009 Guillaume Saupin <guillaume.saupin@cea.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SKYLINEUTIL_H
#define EIGEN_SKYLINEUTIL_H

namespace Eigen { 

#ifdef NDEBUG
#define EIGEN_DBG_SKYLINE(X)
#else
#define EIGEN_DBG_SKYLINE(X) X
#endif

const unsigned int SkylineBit = 0x1200;
template<typename Lhs, typename Rhs, int ProductMode> class SkylineProduct;
enum AdditionalProductEvaluationMode {SkylineTimeDenseProduct, SkylineTimeSkylineProduct, DenseTimeSkylineProduct};
enum {IsSkyline = SkylineBit};


#define EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename OtherDerived> \
EIGEN_STRONG_INLINE Derived& operator Op(const Eigen::SkylineMatrixBase<OtherDerived>& other) \
{ \
  return Base::operator Op(other.derived()); \
} \
EIGEN_STRONG_INLINE Derived& operator Op(const Derived& other) \
{ \
  return Base::operator Op(other); \
}

#define EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, Op) \
template<typename Other> \
EIGEN_STRONG_INLINE Derived& operator Op(const Other& scalar) \
{ \
  return Base::operator Op(scalar); \
}

#define EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATORS(Derived) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, =) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, +=) \
  EIGEN_SKYLINE_INHERIT_ASSIGNMENT_OPERATOR(Derived, -=) \
  EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, *=) \
  EIGEN_SKYLINE_INHERIT_SCALAR_ASSIGNMENT_OPERATOR(Derived, /=)

#define _EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived, BaseClass) \
  typedef BaseClass Base; \
  typedef typename Eigen::internal::traits<Derived>::Scalar Scalar; \
  typedef typename Eigen::NumTraits<Scalar>::Real RealScalar; \
  typedef typename Eigen::internal::traits<Derived>::StorageKind StorageKind; \
  typedef typename Eigen::internal::index<StorageKind>::type Index; \
  enum {  Flags = Eigen::internal::traits<Derived>::Flags, };

#define EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived) \
  _EIGEN_SKYLINE_GENERIC_PUBLIC_INTERFACE(Derived, Eigen::SkylineMatrixBase<Derived>)

template<typename Derived> class SkylineMatrixBase;
template<typename _Scalar, int _Flags = 0> class SkylineMatrix;
template<typename _Scalar, int _Flags = 0> class DynamicSkylineMatrix;
template<typename _Scalar, int _Flags = 0> class SkylineVector;
template<typename _Scalar, int _Flags = 0> class MappedSkylineMatrix;

namespace internal {

template<typename Lhs, typename Rhs> struct skyline_product_mode;
template<typename Lhs, typename Rhs, int ProductMode = skyline_product_mode<Lhs,Rhs>::value> struct SkylineProductReturnType;

template<typename T> class eval<T,IsSkyline>
{
    typedef typename traits<T>::Scalar _Scalar;
    enum {
          _Flags = traits<T>::Flags
    };

  public:
    typedef SkylineMatrix<_Scalar, _Flags> type;
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SKYLINEUTIL_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockOfDynamicSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H
#define EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H

namespace Eigen { 

#if 0

// NOTE Have to be reimplemented as a specialization of BlockImpl< DynamicSparseMatrix<_Scalar, _Options, _Index>, ... >
// See SparseBlock.h for an example


/***************************************************************************
* specialisation for DynamicSparseMatrix
***************************************************************************/

template<typename _Scalar, int _Options, typename _Index, int Size>
class SparseInnerVectorSet<DynamicSparseMatrix<_Scalar, _Options, _Index>, Size>
  : public SparseMatrixBase<SparseInnerVectorSet<DynamicSparseMatrix<_Scalar, _Options, _Index>, Size> >
{
    typedef DynamicSparseMatrix<_Scalar, _Options, _Index> MatrixType;
  public:

    enum { IsRowMajor = internal::traits<SparseInnerVectorSet>::IsRowMajor };

    EIGEN_SPARSE_PUBLIC_INTERFACE(SparseInnerVectorSet)
    class InnerIterator: public MatrixType::InnerIterator
    {
      public:
        inline InnerIterator(const SparseInnerVectorSet& xpr, Index outer)
          : MatrixType::InnerIterator(xpr.m_matrix, xpr.m_outerStart + outer), m_outer(outer)
        {}
        inline Index row() const { return IsRowMajor ? m_outer : this->index(); }
        inline Index col() const { return IsRowMajor ? this->index() : m_outer; }
      protected:
        Index m_outer;
    };

    inline SparseInnerVectorSet(const MatrixType& matrix, Index outerStart, Index outerSize)
      : m_matrix(matrix), m_outerStart(outerStart), m_outerSize(outerSize)
    {
      eigen_assert( (outerStart>=0) && ((outerStart+outerSize)<=matrix.outerSize()) );
    }

    inline SparseInnerVectorSet(const MatrixType& matrix, Index outer)
      : m_matrix(matrix), m_outerStart(outer), m_outerSize(Size)
    {
      eigen_assert(Size!=Dynamic);
      eigen_assert( (outer>=0) && (outer<matrix.outerSize()) );
    }

    template<typename OtherDerived>
    inline SparseInnerVectorSet& operator=(const SparseMatrixBase<OtherDerived>& other)
    {
      if (IsRowMajor != ((OtherDerived::Flags&RowMajorBit)==RowMajorBit))
      {
        // need to transpose => perform a block evaluation followed by a big swap
        DynamicSparseMatrix<Scalar,IsRowMajor?RowMajorBit:0> aux(other);
        *this = aux.markAsRValue();
      }
      else
      {
        // evaluate/copy vector per vector
        for (Index j=0; j<m_outerSize.value(); ++j)
        {
          SparseVector<Scalar,IsRowMajor ? RowMajorBit : 0> aux(other.innerVector(j));
          m_matrix.const_cast_derived()._data()[m_outerStart+j].swap(aux._data());
        }
      }
      return *this;
    }

    inline SparseInnerVectorSet& operator=(const SparseInnerVectorSet& other)
    {
      return operator=<SparseInnerVectorSet>(other);
    }

    Index nonZeros() const
    {
      Index count = 0;
      for (Index j=0; j<m_outerSize.value(); ++j)
        count += m_matrix._data()[m_outerStart+j].size();
      return count;
    }

    const Scalar& lastCoeff() const
    {
      EIGEN_STATIC_ASSERT_VECTOR_ONLY(SparseInnerVectorSet);
      eigen_assert(m_matrix.data()[m_outerStart].size()>0);
      return m_matrix.data()[m_outerStart].vale(m_matrix.data()[m_outerStart].size()-1);
    }

//     template<typename Sparse>
//     inline SparseInnerVectorSet& operator=(const SparseMatrixBase<OtherDerived>& other)
//     {
//       return *this;
//     }

    EIGEN_STRONG_INLINE Index rows() const { return IsRowMajor ? m_outerSize.value() : m_matrix.rows(); }
    EIGEN_STRONG_INLINE Index cols() const { return IsRowMajor ? m_matrix.cols() : m_outerSize.value(); }

  protected:

    const typename MatrixType::Nested m_matrix;
    Index m_outerStart;
    const internal::variable_if_dynamic<Index, Size> m_outerSize;

};

#endif

} // end namespace Eigen

#endif // EIGEN_SPARSE_BLOCKFORDYNAMICMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2013 Desire Nuentsa <desire.nuentsa_wakam@inria.fr>
// Copyright (C) 2013 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSEBLOCKMATRIX_H
#define EIGEN_SPARSEBLOCKMATRIX_H

namespace Eigen { 
/** \ingroup SparseCore_Module
  *
  * \class BlockSparseMatrix
  *
  * \brief A versatile sparse matrix representation where each element is a block
  *
  * This class provides routines to manipulate block sparse matrices stored in a
  * BSR-like representation. There are two main types :
  *
  * 1. All blocks have the same number of rows and columns, called block size
  * in the following. In this case, if this block size is known at compile time,
  * it can be given as a template parameter like
  * \code
  * BlockSparseMatrix<Scalar, 3, ColMajor> bmat(b_rows, b_cols);
  * \endcode
  * Here, bmat is a b_rows x b_cols block sparse matrix
  * where each coefficient is a 3x3 dense matrix.
  * If the block size is fixed but will be given at runtime,
  * \code
  * BlockSparseMatrix<Scalar, Dynamic, ColMajor> bmat(b_rows, b_cols);
  * bmat.setBlockSize(block_size);
  * \endcode
  *
  * 2. The second case is for variable-block sparse matrices.
  * Here each block has its own dimensions. The only restriction is that all the blocks
  * in a row (resp. a column) should have the same number of rows (resp. of columns).
  * It is thus required in this case to describe the layout of the matrix by calling
  * setBlockLayout(rowBlocks, colBlocks).
  *
  * In any of the previous case, the matrix can be filled by calling setFromTriplets().
  * A regular sparse matrix can be converted to a block sparse matrix and vice versa.
  * It is obviously required to describe the block layout beforehand by calling either
  * setBlockSize() for fixed-size blocks or setBlockLayout for variable-size blocks.
  *
  * \tparam _Scalar The Scalar type
  * \tparam _BlockAtCompileTime The block layout option. It takes the following values
  * Dynamic : block size known at runtime
  * a numeric number : fixed-size block known at compile time
  */
template<typename _Scalar, int _BlockAtCompileTime=Dynamic, int _Options=ColMajor, typename _StorageIndex=int> class BlockSparseMatrix;

template<typename BlockSparseMatrixT> class BlockSparseMatrixView;

namespace internal {
template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _Index>
struct traits<BlockSparseMatrix<_Scalar,_BlockAtCompileTime,_Options, _Index> >
{
  typedef _Scalar Scalar;
  typedef _Index Index;
  typedef Sparse StorageKind; // FIXME Where is it used ??
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    BlockSize = _BlockAtCompileTime,
    Flags = _Options | NestByRefBit | LvalueBit,
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    SupportedAccessPatterns = InnerRandomAccessPattern
  };
};
template<typename BlockSparseMatrixT>
struct traits<BlockSparseMatrixView<BlockSparseMatrixT> >
{
  typedef Ref<Matrix<typename BlockSparseMatrixT::Scalar, BlockSparseMatrixT::BlockSize, BlockSparseMatrixT::BlockSize> > Scalar;
  typedef Ref<Matrix<typename BlockSparseMatrixT::RealScalar, BlockSparseMatrixT::BlockSize, BlockSparseMatrixT::BlockSize> > RealScalar;

};

// Function object to sort a triplet list
template<typename Iterator, bool IsColMajor>
struct TripletComp
{
  typedef typename Iterator::value_type Triplet;
  bool operator()(const Triplet& a, const Triplet& b)
  { if(IsColMajor)
      return ((a.col() == b.col() && a.row() < b.row()) || (a.col() < b.col()));
    else
      return ((a.row() == b.row() && a.col() < b.col()) || (a.row() < b.row()));
  }
};
} // end namespace internal


/* Proxy to view the block sparse matrix as a regular sparse matrix */
template<typename BlockSparseMatrixT>
class BlockSparseMatrixView : public SparseMatrixBase<BlockSparseMatrixT>
{
  public:
    typedef Ref<typename BlockSparseMatrixT::BlockScalar> Scalar;
    typedef Ref<typename BlockSparseMatrixT::BlockRealScalar> RealScalar;
    typedef typename BlockSparseMatrixT::Index Index;
    typedef  BlockSparseMatrixT Nested;
    enum {
      Flags = BlockSparseMatrixT::Options,
      Options = BlockSparseMatrixT::Options,
      RowsAtCompileTime = BlockSparseMatrixT::RowsAtCompileTime,
      ColsAtCompileTime = BlockSparseMatrixT::ColsAtCompileTime,
      MaxColsAtCompileTime = BlockSparseMatrixT::MaxColsAtCompileTime,
      MaxRowsAtCompileTime = BlockSparseMatrixT::MaxRowsAtCompileTime
    };
  public:
    BlockSparseMatrixView(const BlockSparseMatrixT& spblockmat)
     : m_spblockmat(spblockmat)
    {}

    Index outerSize() const
    {
      return (Flags&RowMajorBit) == 1 ? this->rows() : this->cols();
    }
    Index cols() const
    {
      return m_spblockmat.blockCols();
    }
    Index rows() const
    {
      return m_spblockmat.blockRows();
    }
    Scalar coeff(Index row, Index col)
    {
      return m_spblockmat.coeff(row, col);
    }
    Scalar coeffRef(Index row, Index col)
    {
      return m_spblockmat.coeffRef(row, col);
    }
    // Wrapper to iterate over all blocks
    class InnerIterator : public BlockSparseMatrixT::BlockInnerIterator
    {
      public:
      InnerIterator(const BlockSparseMatrixView& mat, Index outer)
          : BlockSparseMatrixT::BlockInnerIterator(mat.m_spblockmat, outer)
      {}

    };

  protected:
    const BlockSparseMatrixT& m_spblockmat;
};

// Proxy to view a regular vector as a block vector
template<typename BlockSparseMatrixT, typename VectorType>
class BlockVectorView
{
  public:
    enum {
      BlockSize = BlockSparseMatrixT::BlockSize,
      ColsAtCompileTime = VectorType::ColsAtCompileTime,
      RowsAtCompileTime = VectorType::RowsAtCompileTime,
      Flags = VectorType::Flags
    };
    typedef Ref<const Matrix<typename BlockSparseMatrixT::Scalar, (RowsAtCompileTime==1)? 1 : BlockSize, (ColsAtCompileTime==1)? 1 : BlockSize> >Scalar;
    typedef typename BlockSparseMatrixT::Index Index;
  public:
    BlockVectorView(const BlockSparseMatrixT& spblockmat, const VectorType& vec)
    : m_spblockmat(spblockmat),m_vec(vec)
    { }
    inline Index cols() const
    {
      return m_vec.cols();
    }
    inline Index size() const
    {
      return m_spblockmat.blockRows();
    }
    inline Scalar coeff(Index bi) const
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.middleRows(startRow, rowSize);
    }
    inline Scalar coeff(Index bi, Index j) const
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.block(startRow, j, rowSize, 1);
    }
  protected:
    const BlockSparseMatrixT& m_spblockmat;
    const VectorType& m_vec;
};

template<typename VectorType, typename Index> class BlockVectorReturn;


// Proxy to view a regular vector as a block vector
template<typename BlockSparseMatrixT, typename VectorType>
class BlockVectorReturn
{
  public:
    enum {
      ColsAtCompileTime = VectorType::ColsAtCompileTime,
      RowsAtCompileTime = VectorType::RowsAtCompileTime,
      Flags = VectorType::Flags
    };
    typedef Ref<Matrix<typename VectorType::Scalar, RowsAtCompileTime, ColsAtCompileTime> > Scalar;
    typedef typename BlockSparseMatrixT::Index Index;
  public:
    BlockVectorReturn(const BlockSparseMatrixT& spblockmat, VectorType& vec)
    : m_spblockmat(spblockmat),m_vec(vec)
    { }
    inline Index size() const
    {
      return m_spblockmat.blockRows();
    }
    inline Scalar coeffRef(Index bi)
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.middleRows(startRow, rowSize);
    }
    inline Scalar coeffRef(Index bi, Index j)
    {
      Index startRow = m_spblockmat.blockRowsIndex(bi);
      Index rowSize = m_spblockmat.blockRowsIndex(bi+1) - startRow;
      return m_vec.block(startRow, j, rowSize, 1);
    }

  protected:
    const BlockSparseMatrixT& m_spblockmat;
    VectorType& m_vec;
};

// Block version of the sparse dense product
template<typename Lhs, typename Rhs>
class BlockSparseTimeDenseProduct;

namespace internal {

template<typename BlockSparseMatrixT, typename VecType>
struct traits<BlockSparseTimeDenseProduct<BlockSparseMatrixT, VecType> >
{
  typedef Dense StorageKind;
  typedef MatrixXpr XprKind;
  typedef typename BlockSparseMatrixT::Scalar Scalar;
  typedef typename BlockSparseMatrixT::Index Index;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = 0,
    CoeffReadCost = internal::traits<BlockSparseMatrixT>::CoeffReadCost
  };
};
} // end namespace internal

template<typename Lhs, typename Rhs>
class BlockSparseTimeDenseProduct
  : public ProductBase<BlockSparseTimeDenseProduct<Lhs,Rhs>, Lhs, Rhs>
{
  public:
    EIGEN_PRODUCT_PUBLIC_INTERFACE(BlockSparseTimeDenseProduct)

    BlockSparseTimeDenseProduct(const Lhs& lhs, const Rhs& rhs) : Base(lhs,rhs)
    {}

    template<typename Dest> void scaleAndAddTo(Dest& dest, const typename Rhs::Scalar& alpha) const
    {
      BlockVectorReturn<Lhs,Dest> tmpDest(m_lhs, dest);
      internal::sparse_time_dense_product( BlockSparseMatrixView<Lhs>(m_lhs),  BlockVectorView<Lhs, Rhs>(m_lhs, m_rhs), tmpDest, alpha);
    }

  private:
    BlockSparseTimeDenseProduct& operator=(const BlockSparseTimeDenseProduct&);
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix : public SparseMatrixBase<BlockSparseMatrix<_Scalar,_BlockAtCompileTime, _Options,_StorageIndex> >
{
  public:
    typedef _Scalar Scalar;
    typedef typename NumTraits<Scalar>::Real RealScalar;
    typedef _StorageIndex StorageIndex;
    typedef typename internal::ref_selector<BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex> >::type Nested;

    enum {
      Options = _Options,
      Flags = Options,
      BlockSize=_BlockAtCompileTime,
      RowsAtCompileTime = Dynamic,
      ColsAtCompileTime = Dynamic,
      MaxRowsAtCompileTime = Dynamic,
      MaxColsAtCompileTime = Dynamic,
      IsVectorAtCompileTime = 0,
      IsColMajor = Flags&RowMajorBit ? 0 : 1
    };
    typedef Matrix<Scalar, _BlockAtCompileTime, _BlockAtCompileTime,IsColMajor ? ColMajor : RowMajor> BlockScalar;
    typedef Matrix<RealScalar, _BlockAtCompileTime, _BlockAtCompileTime,IsColMajor ? ColMajor : RowMajor> BlockRealScalar;
    typedef typename internal::conditional<_BlockAtCompileTime==Dynamic, Scalar, BlockScalar>::type BlockScalarReturnType;
    typedef BlockSparseMatrix<Scalar, BlockSize, IsColMajor ? ColMajor : RowMajor, StorageIndex> PlainObject;
  public:
    // Default constructor
    BlockSparseMatrix()
    : m_innerBSize(0),m_outerBSize(0),m_innerOffset(0),m_outerOffset(0),
      m_nonzerosblocks(0),m_values(0),m_blockPtr(0),m_indices(0),
      m_outerIndex(0),m_blockSize(BlockSize)
    { }


    /**
     * \brief Construct and resize
     *
     */
    BlockSparseMatrix(Index brow, Index bcol)
      : m_innerBSize(IsColMajor ? brow : bcol),
        m_outerBSize(IsColMajor ? bcol : brow),
        m_innerOffset(0),m_outerOffset(0),m_nonzerosblocks(0),
        m_values(0),m_blockPtr(0),m_indices(0),
        m_outerIndex(0),m_blockSize(BlockSize)
    { }

    /**
     * \brief Copy-constructor
     */
    BlockSparseMatrix(const BlockSparseMatrix& other)
      : m_innerBSize(other.m_innerBSize),m_outerBSize(other.m_outerBSize),
        m_nonzerosblocks(other.m_nonzerosblocks),m_nonzeros(other.m_nonzeros),
        m_blockPtr(0),m_blockSize(other.m_blockSize)
    {
      // should we allow copying between variable-size blocks and fixed-size blocks ??
      eigen_assert(m_blockSize == BlockSize && " CAN NOT COPY BETWEEN FIXED-SIZE AND VARIABLE-SIZE BLOCKS");

      std::copy(other.m_innerOffset, other.m_innerOffset+m_innerBSize+1, m_innerOffset);
      std::copy(other.m_outerOffset, other.m_outerOffset+m_outerBSize+1, m_outerOffset);
      std::copy(other.m_values, other.m_values+m_nonzeros, m_values);

      if(m_blockSize != Dynamic)
        std::copy(other.m_blockPtr, other.m_blockPtr+m_nonzerosblocks, m_blockPtr);

      std::copy(other.m_indices, other.m_indices+m_nonzerosblocks, m_indices);
      std::copy(other.m_outerIndex, other.m_outerIndex+m_outerBSize, m_outerIndex);
    }

    friend void swap(BlockSparseMatrix& first, BlockSparseMatrix& second)
    {
      std::swap(first.m_innerBSize, second.m_innerBSize);
      std::swap(first.m_outerBSize, second.m_outerBSize);
      std::swap(first.m_innerOffset, second.m_innerOffset);
      std::swap(first.m_outerOffset, second.m_outerOffset);
      std::swap(first.m_nonzerosblocks, second.m_nonzerosblocks);
      std::swap(first.m_nonzeros, second.m_nonzeros);
      std::swap(first.m_values, second.m_values);
      std::swap(first.m_blockPtr, second.m_blockPtr);
      std::swap(first.m_indices, second.m_indices);
      std::swap(first.m_outerIndex, second.m_outerIndex);
      std::swap(first.m_BlockSize, second.m_blockSize);
    }

    BlockSparseMatrix& operator=(BlockSparseMatrix other)
    {
      //Copy-and-swap paradigm ... avoid leaked data if thrown
      swap(*this, other);
      return *this;
    }

    // Destructor
    ~BlockSparseMatrix()
    {
      delete[] m_outerIndex;
      delete[] m_innerOffset;
      delete[] m_outerOffset;
      delete[] m_indices;
      delete[] m_blockPtr;
      delete[] m_values;
    }


    /**
      * \brief Constructor from a sparse matrix
      *
      */
    template<typename MatrixType>
    inline BlockSparseMatrix(const MatrixType& spmat) : m_blockSize(BlockSize)
    {
      EIGEN_STATIC_ASSERT((m_blockSize != Dynamic), THIS_METHOD_IS_ONLY_FOR_FIXED_SIZE);

      *this = spmat;
    }

    /**
      * \brief Assignment from a sparse matrix with the same storage order
      *
      * Convert from a sparse matrix to block sparse matrix.
      * \warning Before calling this function, tt is necessary to call
      * either setBlockLayout() (matrices with variable-size blocks)
      * or setBlockSize() (for fixed-size blocks).
      */
    template<typename MatrixType>
    inline BlockSparseMatrix& operator=(const MatrixType& spmat)
    {
      eigen_assert((m_innerBSize != 0 && m_outerBSize != 0)
                   && "Trying to assign to a zero-size matrix, call resize() first");
      eigen_assert(((MatrixType::Options&RowMajorBit) != IsColMajor) && "Wrong storage order");
      typedef SparseMatrix<bool,MatrixType::Options,typename MatrixType::Index> MatrixPatternType;
      MatrixPatternType  blockPattern(blockRows(), blockCols());
      m_nonzeros = 0;

      // First, compute the number of nonzero blocks and their locations
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        // Browse each outer block and compute the structure
        std::vector<bool> nzblocksFlag(m_innerBSize,false);  // Record the existing blocks
        blockPattern.startVec(bj);
        for(StorageIndex j = blockOuterIndex(bj); j < blockOuterIndex(bj+1); ++j)
        {
          typename MatrixType::InnerIterator it_spmat(spmat, j);
          for(; it_spmat; ++it_spmat)
          {
            StorageIndex bi = innerToBlock(it_spmat.index()); // Index of the current nonzero block
            if(!nzblocksFlag[bi])
            {
              // Save the index of this nonzero block
              nzblocksFlag[bi] = true;
              blockPattern.insertBackByOuterInnerUnordered(bj, bi) = true;
              // Compute the total number of nonzeros (including explicit zeros in blocks)
              m_nonzeros += blockOuterSize(bj) * blockInnerSize(bi);
            }
          }
        } // end current outer block
      }
      blockPattern.finalize();

      // Allocate the internal arrays
      setBlockStructure(blockPattern);

      for(StorageIndex nz = 0; nz < m_nonzeros; ++nz) m_values[nz] = Scalar(0);
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        // Now copy the values
        for(StorageIndex j = blockOuterIndex(bj); j < blockOuterIndex(bj+1); ++j)
        {
          // Browse the outer block column by column (for column-major matrices)
          typename MatrixType::InnerIterator it_spmat(spmat, j);
          for(; it_spmat; ++it_spmat)
          {
            StorageIndex idx = 0; // Position of this block in the column block
            StorageIndex bi = innerToBlock(it_spmat.index()); // Index of the current nonzero block
            // Go to the inner block where this element belongs to
            while(bi > m_indices[m_outerIndex[bj]+idx]) ++idx; // Not expensive for ordered blocks
            StorageIndex idxVal;// Get the right position in the array of values for this element
            if(m_blockSize == Dynamic)
            {
              // Offset from all blocks before ...
              idxVal =  m_blockPtr[m_outerIndex[bj]+idx];
              // ... and offset inside the block
              idxVal += (j - blockOuterIndex(bj)) * blockOuterSize(bj) + it_spmat.index() - m_innerOffset[bi];
            }
            else
            {
              // All blocks before
              idxVal = (m_outerIndex[bj] + idx) * m_blockSize * m_blockSize;
              // inside the block
              idxVal += (j - blockOuterIndex(bj)) * m_blockSize + (it_spmat.index()%m_blockSize);
            }
            // Insert the value
            m_values[idxVal] = it_spmat.value();
          } // end of this column
        } // end of this block
      } // end of this outer block

      return *this;
    }

    /**
      * \brief Set the nonzero block pattern of the matrix
      *
      * Given a sparse matrix describing the nonzero block pattern,
      * this function prepares the internal pointers for values.
      * After calling this function, any *nonzero* block (bi, bj) can be set
      * with a simple call to coeffRef(bi,bj).
      *
      *
      * \warning Before calling this function, tt is necessary to call
      * either setBlockLayout() (matrices with variable-size blocks)
      * or setBlockSize() (for fixed-size blocks).
      *
      * \param blockPattern Sparse matrix of boolean elements describing the block structure
      *
      * \sa setBlockLayout() \sa setBlockSize()
      */
    template<typename MatrixType>
    void setBlockStructure(const MatrixType& blockPattern)
    {
      resize(blockPattern.rows(), blockPattern.cols());
      reserve(blockPattern.nonZeros());

      // Browse the block pattern and set up the various pointers
      m_outerIndex[0] = 0;
      if(m_blockSize == Dynamic) m_blockPtr[0] = 0;
      for(StorageIndex nz = 0; nz < m_nonzeros; ++nz) m_values[nz] = Scalar(0);
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        //Browse each outer block

        //First, copy and save the indices of nonzero blocks
        //FIXME : find a way to avoid this ...
        std::vector<int> nzBlockIdx;
        typename MatrixType::InnerIterator it(blockPattern, bj);
        for(; it; ++it)
        {
          nzBlockIdx.push_back(it.index());
        }
        std::sort(nzBlockIdx.begin(), nzBlockIdx.end());

        // Now, fill block indices and (eventually) pointers to blocks
        for(StorageIndex idx = 0; idx < nzBlockIdx.size(); ++idx)
        {
          StorageIndex offset = m_outerIndex[bj]+idx; // offset in m_indices
          m_indices[offset] = nzBlockIdx[idx];
          if(m_blockSize == Dynamic)
            m_blockPtr[offset] = m_blockPtr[offset-1] + blockInnerSize(nzBlockIdx[idx]) * blockOuterSize(bj);
          // There is no blockPtr for fixed-size blocks... not needed !???
        }
        // Save the pointer to the next outer block
        m_outerIndex[bj+1] = m_outerIndex[bj] + nzBlockIdx.size();
      }
    }

    /**
      * \brief Set the number of rows and columns blocks
      */
    inline void resize(Index brow, Index bcol)
    {
      m_innerBSize = IsColMajor ? brow : bcol;
      m_outerBSize = IsColMajor ? bcol : brow;
    }

    /**
      * \brief set the block size at runtime for fixed-size block layout
      *
      * Call this only for fixed-size blocks
      */
    inline void setBlockSize(Index blockSize)
    {
      m_blockSize = blockSize;
    }

    /**
      * \brief Set the row and column block layouts,
      *
      * This function set the size of each row and column block.
      * So this function should be used only for blocks with variable size.
      * \param rowBlocks : Number of rows per row block
      * \param colBlocks : Number of columns per column block
      * \sa resize(), setBlockSize()
      */
    inline void setBlockLayout(const VectorXi& rowBlocks, const VectorXi& colBlocks)
    {
      const VectorXi& innerBlocks = IsColMajor ? rowBlocks : colBlocks;
      const VectorXi& outerBlocks = IsColMajor ? colBlocks : rowBlocks;
      eigen_assert(m_innerBSize == innerBlocks.size() && "CHECK THE NUMBER OF ROW OR COLUMN BLOCKS");
      eigen_assert(m_outerBSize == outerBlocks.size() && "CHECK THE NUMBER OF ROW OR COLUMN BLOCKS");
      m_outerBSize = outerBlocks.size();
      //  starting index of blocks... cumulative sums
      m_innerOffset = new StorageIndex[m_innerBSize+1];
      m_outerOffset = new StorageIndex[m_outerBSize+1];
      m_innerOffset[0] = 0;
      m_outerOffset[0] = 0;
      std::partial_sum(&innerBlocks[0], &innerBlocks[m_innerBSize-1]+1, &m_innerOffset[1]);
      std::partial_sum(&outerBlocks[0], &outerBlocks[m_outerBSize-1]+1, &m_outerOffset[1]);

      // Compute the total number of nonzeros
      m_nonzeros = 0;
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
        for(StorageIndex bi = 0; bi < m_innerBSize; ++bi)
          m_nonzeros += outerBlocks[bj] * innerBlocks[bi];

    }

    /**
      * \brief Allocate the internal array of pointers to blocks and their inner indices
      *
      * \note For fixed-size blocks, call setBlockSize() to set the block.
      * And For variable-size blocks, call setBlockLayout() before using this function
      *
      * \param nonzerosblocks Number of nonzero blocks. The total number of nonzeros is
      * is computed in setBlockLayout() for variable-size blocks
      * \sa setBlockSize()
      */
    inline void reserve(const Index nonzerosblocks)
    {
      eigen_assert((m_innerBSize != 0 && m_outerBSize != 0) &&
          "TRYING TO RESERVE ZERO-SIZE MATRICES, CALL resize() first");

      //FIXME Should free if already allocated
      m_outerIndex = new StorageIndex[m_outerBSize+1];

      m_nonzerosblocks = nonzerosblocks;
      if(m_blockSize != Dynamic)
      {
        m_nonzeros = nonzerosblocks * (m_blockSize * m_blockSize);
        m_blockPtr = 0;
      }
      else
      {
        // m_nonzeros  is already computed in setBlockLayout()
        m_blockPtr = new StorageIndex[m_nonzerosblocks+1];
      }
      m_indices = new StorageIndex[m_nonzerosblocks+1];
      m_values = new Scalar[m_nonzeros];
    }


    /**
      * \brief Fill values in a matrix  from a triplet list.
      *
      * Each triplet item has a block stored in an Eigen dense matrix.
      * The InputIterator class should provide the functions row(), col() and value()
      *
      * \note For fixed-size blocks, call setBlockSize() before this function.
      *
      * FIXME Do not accept duplicates
      */
    template<typename InputIterator>
    void setFromTriplets(const InputIterator& begin, const InputIterator& end)
    {
      eigen_assert((m_innerBSize!=0 && m_outerBSize !=0) && "ZERO BLOCKS, PLEASE CALL resize() before");

      /* First, sort the triplet list
        * FIXME This can be unnecessarily expensive since only the inner indices have to be sorted
        * The best approach is like in SparseMatrix::setFromTriplets()
        */
      internal::TripletComp<InputIterator, IsColMajor> tripletcomp;
      std::sort(begin, end, tripletcomp);

      /* Count the number of rows and column blocks,
       * and the number of nonzero blocks per outer dimension
       */
      VectorXi rowBlocks(m_innerBSize); // Size of each block row
      VectorXi colBlocks(m_outerBSize); // Size of each block column
      rowBlocks.setZero(); colBlocks.setZero();
      VectorXi nzblock_outer(m_outerBSize); // Number of nz blocks per outer vector
      VectorXi nz_outer(m_outerBSize); // Number of nz per outer vector...for variable-size blocks
      nzblock_outer.setZero();
      nz_outer.setZero();
      for(InputIterator it(begin); it !=end; ++it)
      {
        eigen_assert(it->row() >= 0 && it->row() < this->blockRows() && it->col() >= 0 && it->col() < this->blockCols());
        eigen_assert((it->value().rows() == it->value().cols() && (it->value().rows() == m_blockSize))
                     || (m_blockSize == Dynamic));

        if(m_blockSize == Dynamic)
        {
          eigen_assert((rowBlocks[it->row()] == 0 || rowBlocks[it->row()] == it->value().rows()) &&
              "NON CORRESPONDING SIZES FOR ROW BLOCKS");
          eigen_assert((colBlocks[it->col()] == 0 || colBlocks[it->col()] == it->value().cols()) &&
              "NON CORRESPONDING SIZES FOR COLUMN BLOCKS");
          rowBlocks[it->row()] =it->value().rows();
          colBlocks[it->col()] = it->value().cols();
        }
        nz_outer(IsColMajor ? it->col() : it->row()) += it->value().rows() * it->value().cols();
        nzblock_outer(IsColMajor ? it->col() : it->row())++;
      }
      // Allocate member arrays
      if(m_blockSize == Dynamic) setBlockLayout(rowBlocks, colBlocks);
      StorageIndex nzblocks = nzblock_outer.sum();
      reserve(nzblocks);

       // Temporary markers
      VectorXi block_id(m_outerBSize); // To be used as a block marker during insertion

      // Setup outer index pointers and markers
      m_outerIndex[0] = 0;
      if (m_blockSize == Dynamic)  m_blockPtr[0] =  0;
      for(StorageIndex bj = 0; bj < m_outerBSize; ++bj)
      {
        m_outerIndex[bj+1] = m_outerIndex[bj] + nzblock_outer(bj);
        block_id(bj) = m_outerIndex[bj];
        if(m_blockSize==Dynamic)
        {
          m_blockPtr[m_outerIndex[bj+1]] = m_blockPtr[m_outerIndex[bj]] + nz_outer(bj);
        }
      }

      // Fill the matrix
      for(InputIterator it(begin); it!=end; ++it)
      {
        StorageIndex outer = IsColMajor ? it->col() : it->row();
        StorageIndex inner = IsColMajor ? it->row() : it->col();
        m_indices[block_id(outer)] = inner;
        StorageIndex block_size = it->value().rows()*it->value().cols();
        StorageIndex nz_marker = blockPtr(block_id[outer]);
        memcpy(&(m_values[nz_marker]), it->value().data(), block_size * sizeof(Scalar));
        if(m_blockSize == Dynamic)
        {
          m_blockPtr[block_id(outer)+1] = m_blockPtr[block_id(outer)] + block_size;
        }
        block_id(outer)++;
      }

      // An alternative when the outer indices are sorted...no need to use an array of markers
//      for(Index bcol = 0; bcol < m_outerBSize; ++bcol)
//      {
//      Index id = 0, id_nz = 0, id_nzblock = 0;
//      for(InputIterator it(begin); it!=end; ++it)
//      {
//        while (id<bcol) // one pass should do the job unless there are empty columns
//        {
//          id++;
//          m_outerIndex[id+1]=m_outerIndex[id];
//        }
//        m_outerIndex[id+1] += 1;
//        m_indices[id_nzblock]=brow;
//        Index block_size = it->value().rows()*it->value().cols();
//        m_blockPtr[id_nzblock+1] = m_blockPtr[id_nzblock] + block_size;
//        id_nzblock++;
//        memcpy(&(m_values[id_nz]),it->value().data(), block_size*sizeof(Scalar));
//        id_nz += block_size;
//      }
//      while(id < m_outerBSize-1) // Empty columns at the end
//      {
//        id++;
//        m_outerIndex[id+1]=m_outerIndex[id];
//      }
//      }
    }


    /**
      * \returns the number of rows
      */
    inline Index rows() const
    {
//      return blockRows();
      return (IsColMajor ? innerSize() : outerSize());
    }

    /**
      * \returns the number of cols
      */
    inline Index cols() const
    {
//      return blockCols();
      return (IsColMajor ? outerSize() : innerSize());
    }

    inline Index innerSize() const
    {
      if(m_blockSize == Dynamic) return m_innerOffset[m_innerBSize];
      else return  (m_innerBSize * m_blockSize) ;
    }

    inline Index outerSize() const
    {
      if(m_blockSize == Dynamic) return m_outerOffset[m_outerBSize];
      else return  (m_outerBSize * m_blockSize) ;
    }
    /** \returns the number of rows grouped by blocks */
    inline Index blockRows() const
    {
      return (IsColMajor ? m_innerBSize : m_outerBSize);
    }
    /** \returns the number of columns grouped by blocks */
    inline Index blockCols() const
    {
      return (IsColMajor ? m_outerBSize : m_innerBSize);
    }

    inline Index outerBlocks() const { return m_outerBSize; }
    inline Index innerBlocks() const { return m_innerBSize; }

    /** \returns the block index where outer belongs to */
    inline Index outerToBlock(Index outer) const
    {
      eigen_assert(outer < outerSize() && "OUTER INDEX OUT OF BOUNDS");

      if(m_blockSize != Dynamic)
        return (outer / m_blockSize); // Integer division

      StorageIndex b_outer = 0;
      while(m_outerOffset[b_outer] <= outer) ++b_outer;
      return b_outer - 1;
    }
    /** \returns  the block index where inner belongs to */
    inline Index innerToBlock(Index inner) const
    {
      eigen_assert(inner < innerSize() && "OUTER INDEX OUT OF BOUNDS");

      if(m_blockSize != Dynamic)
        return (inner / m_blockSize); // Integer division

      StorageIndex b_inner = 0;
      while(m_innerOffset[b_inner] <= inner) ++b_inner;
      return b_inner - 1;
    }

    /**
      *\returns a reference to the (i,j) block as an Eigen Dense Matrix
      */
    Ref<BlockScalar> coeffRef(Index brow, Index bcol)
    {
      eigen_assert(brow < blockRows() && "BLOCK ROW INDEX OUT OF BOUNDS");
      eigen_assert(bcol < blockCols() && "BLOCK nzblocksFlagCOLUMN OUT OF BOUNDS");

      StorageIndex rsize = IsColMajor ? blockInnerSize(brow): blockOuterSize(bcol);
      StorageIndex csize = IsColMajor ? blockOuterSize(bcol) : blockInnerSize(brow);
      StorageIndex inner = IsColMajor ? brow : bcol;
      StorageIndex outer = IsColMajor ? bcol : brow;
      StorageIndex offset = m_outerIndex[outer];
      while(offset < m_outerIndex[outer+1] && m_indices[offset] != inner)
        offset++;
      if(m_indices[offset] == inner)
      {
        return Map<BlockScalar>(&(m_values[blockPtr(offset)]), rsize, csize);
      }
      else
      {
        //FIXME the block does not exist, Insert it !!!!!!!!!
        eigen_assert("DYNAMIC INSERTION IS NOT YET SUPPORTED");
      }
    }

    /**
      * \returns the value of the (i,j) block as an Eigen Dense Matrix
      */
    Map<const BlockScalar> coeff(Index brow, Index bcol) const
    {
      eigen_assert(brow < blockRows() && "BLOCK ROW INDEX OUT OF BOUNDS");
      eigen_assert(bcol < blockCols() && "BLOCK COLUMN OUT OF BOUNDS");

      StorageIndex rsize = IsColMajor ? blockInnerSize(brow): blockOuterSize(bcol);
      StorageIndex csize = IsColMajor ? blockOuterSize(bcol) : blockInnerSize(brow);
      StorageIndex inner = IsColMajor ? brow : bcol;
      StorageIndex outer = IsColMajor ? bcol : brow;
      StorageIndex offset = m_outerIndex[outer];
      while(offset < m_outerIndex[outer+1] && m_indices[offset] != inner) offset++;
      if(m_indices[offset] == inner)
      {
        return Map<const BlockScalar> (&(m_values[blockPtr(offset)]), rsize, csize);
      }
      else
//        return BlockScalar::Zero(rsize, csize);
        eigen_assert("NOT YET SUPPORTED");
    }

    // Block Matrix times vector product
    template<typename VecType>
    BlockSparseTimeDenseProduct<BlockSparseMatrix, VecType> operator*(const VecType& lhs) const
    {
      return BlockSparseTimeDenseProduct<BlockSparseMatrix, VecType>(*this, lhs);
    }

    /** \returns the number of nonzero blocks */
    inline Index nonZerosBlocks() const { return m_nonzerosblocks; }
    /** \returns the total number of nonzero elements, including eventual explicit zeros in blocks */
    inline Index nonZeros() const { return m_nonzeros; }

    inline BlockScalarReturnType *valuePtr() {return static_cast<BlockScalarReturnType *>(m_values);}
//    inline Scalar *valuePtr(){ return m_values; }
    inline StorageIndex *innerIndexPtr() {return m_indices; }
    inline const StorageIndex *innerIndexPtr() const {return m_indices; }
    inline StorageIndex *outerIndexPtr() {return m_outerIndex; }
    inline const StorageIndex* outerIndexPtr() const {return m_outerIndex; }

    /** \brief for compatibility purposes with the SparseMatrix class */
    inline bool isCompressed() const {return true;}
    /**
      * \returns the starting index of the bi row block
      */
    inline Index blockRowsIndex(Index bi) const
    {
      return IsColMajor ? blockInnerIndex(bi) : blockOuterIndex(bi);
    }

    /**
      * \returns the starting index of the bj col block
      */
    inline Index blockColsIndex(Index bj) const
    {
      return IsColMajor ? blockOuterIndex(bj) : blockInnerIndex(bj);
    }

    inline Index blockOuterIndex(Index bj) const
    {
      return (m_blockSize == Dynamic) ? m_outerOffset[bj] : (bj * m_blockSize);
    }
    inline Index blockInnerIndex(Index bi) const
    {
      return (m_blockSize == Dynamic) ? m_innerOffset[bi] : (bi * m_blockSize);
    }

    // Not needed ???
    inline Index blockInnerSize(Index bi) const
    {
      return (m_blockSize == Dynamic) ? (m_innerOffset[bi+1] - m_innerOffset[bi]) : m_blockSize;
    }
    inline Index blockOuterSize(Index bj) const
    {
      return (m_blockSize == Dynamic) ? (m_outerOffset[bj+1]- m_outerOffset[bj]) : m_blockSize;
    }

    /**
      * \brief Browse the matrix by outer index
      */
    class InnerIterator; // Browse column by column

    /**
      * \brief Browse the matrix by block outer index
      */
    class BlockInnerIterator; // Browse block by block

    friend std::ostream & operator << (std::ostream & s, const BlockSparseMatrix& m)
    {
      for (StorageIndex j = 0; j < m.outerBlocks(); ++j)
      {
        BlockInnerIterator itb(m, j);
        for(; itb; ++itb)
        {
          s << "("<<itb.row() << ", " << itb.col() << ")\n";
          s << itb.value() <<"\n";
        }
      }
      s << std::endl;
      return s;
    }

    /**
      * \returns the starting position of the block \p id in the array of values
      */
    Index blockPtr(Index id) const
    {
      if(m_blockSize == Dynamic) return m_blockPtr[id];
      else return id * m_blockSize * m_blockSize;
      //return blockDynIdx(id, typename internal::conditional<(BlockSize==Dynamic), internal::true_type, internal::false_type>::type());
    }


  protected:
//    inline Index blockDynIdx(Index id, internal::true_type) const
//    {
//      return m_blockPtr[id];
//    }
//    inline Index blockDynIdx(Index id, internal::false_type) const
//    {
//      return id * BlockSize * BlockSize;
//    }

    // To be implemented
    // Insert a block at a particular location... need to make a room for that
    Map<BlockScalar> insert(Index brow, Index bcol);

    Index m_innerBSize; // Number of block rows
    Index m_outerBSize; // Number of block columns
    StorageIndex *m_innerOffset; // Starting index of each inner block (size m_innerBSize+1)
    StorageIndex *m_outerOffset; // Starting index of each outer block (size m_outerBSize+1)
    Index m_nonzerosblocks; // Total nonzeros blocks (lower than  m_innerBSize x m_outerBSize)
    Index m_nonzeros; // Total nonzeros elements
    Scalar *m_values; //Values stored block column after block column (size m_nonzeros)
    StorageIndex *m_blockPtr; // Pointer to the beginning of each block in m_values, size m_nonzeroblocks ... null for fixed-size blocks
    StorageIndex *m_indices; //Inner block indices, size m_nonzerosblocks ... OK
    StorageIndex *m_outerIndex; // Starting pointer of each block column in m_indices (size m_outerBSize)... OK
    Index m_blockSize; // Size of a block for fixed-size blocks, otherwise -1
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex>::BlockInnerIterator
{
  public:

    enum{
      Flags = _Options
    };

    BlockInnerIterator(const BlockSparseMatrix& mat, const Index outer)
    : m_mat(mat),m_outer(outer),
      m_id(mat.m_outerIndex[outer]),
      m_end(mat.m_outerIndex[outer+1])
    {
    }

    inline BlockInnerIterator& operator++() {m_id++; return *this; }

    inline const Map<const BlockScalar> value() const
    {
      return Map<const BlockScalar>(&(m_mat.m_values[m_mat.blockPtr(m_id)]),
          rows(),cols());
    }
    inline Map<BlockScalar> valueRef()
    {
      return Map<BlockScalar>(&(m_mat.m_values[m_mat.blockPtr(m_id)]),
          rows(),cols());
    }
    // Block inner index
    inline Index index() const {return m_mat.m_indices[m_id]; }
    inline Index outer() const { return m_outer; }
    // block row index
    inline Index row() const  {return index(); }
    // block column index
    inline Index col() const {return outer(); }
    // FIXME Number of rows in the current block
    inline Index rows() const { return (m_mat.m_blockSize==Dynamic) ? (m_mat.m_innerOffset[index()+1] - m_mat.m_innerOffset[index()]) : m_mat.m_blockSize; }
    // Number of columns in the current block ...
    inline Index cols() const { return (m_mat.m_blockSize==Dynamic) ? (m_mat.m_outerOffset[m_outer+1]-m_mat.m_outerOffset[m_outer]) : m_mat.m_blockSize;}
    inline operator bool() const { return (m_id < m_end); }

  protected:
    const BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, StorageIndex>& m_mat;
    const Index m_outer;
    Index m_id;
    Index m_end;
};

template<typename _Scalar, int _BlockAtCompileTime, int _Options, typename _StorageIndex>
class BlockSparseMatrix<_Scalar, _BlockAtCompileTime, _Options, _StorageIndex>::InnerIterator
{
  public:
    InnerIterator(const BlockSparseMatrix& mat, Index outer)
    : m_mat(mat),m_outerB(mat.outerToBlock(outer)),m_outer(outer),
      itb(mat, mat.outerToBlock(outer)),
      m_offset(outer - mat.blockOuterIndex(m_outerB))
     {
        if (itb)
        {
          m_id = m_mat.blockInnerIndex(itb.index());
          m_start = m_id;
          m_end = m_mat.blockInnerIndex(itb.index()+1);
        }
     }
    inline InnerIterator& operator++()
    {
      m_id++;
      if (m_id >= m_end)
      {
        ++itb;
        if (itb)
        {
          m_id = m_mat.blockInnerIndex(itb.index());
          m_start = m_id;
          m_end = m_mat.blockInnerIndex(itb.index()+1);
        }
      }
      return *this;
    }
    inline const Scalar& value() const
    {
      return itb.value().coeff(m_id - m_start, m_offset);
    }
    inline Scalar& valueRef()
    {
      return itb.valueRef().coeff(m_id - m_start, m_offset);
    }
    inline Index index() const { return m_id; }
    inline Index outer() const {return m_outer; }
    inline Index col() const {return outer(); }
    inline Index row() const { return index();}
    inline operator bool() const
    {
      return itb;
    }
  protected:
    const BlockSparseMatrix& m_mat;
    const Index m_outer;
    const Index m_outerB;
    BlockInnerIterator itb; // Iterator through the blocks
    const Index m_offset; // Position of this column in the block
    Index m_start; // starting inner index of this block
    Index m_id; // current inner index in the block
    Index m_end; // starting inner index of the next block

};
} // end namespace Eigen

#endif // EIGEN_SPARSEBLOCKMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/DynamicSparseMatrix.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008-2009 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_DYNAMIC_SPARSEMATRIX_H
#define EIGEN_DYNAMIC_SPARSEMATRIX_H

namespace Eigen { 

/** \deprecated use a SparseMatrix in an uncompressed mode
  *
  * \class DynamicSparseMatrix
  *
  * \brief A sparse matrix class designed for matrix assembly purpose
  *
  * \param _Scalar the scalar type, i.e. the type of the coefficients
  *
  * Unlike SparseMatrix, this class provides a much higher degree of flexibility. In particular, it allows
  * random read/write accesses in log(rho*outer_size) where \c rho is the probability that a coefficient is
  * nonzero and outer_size is the number of columns if the matrix is column-major and the number of rows
  * otherwise.
  *
  * Internally, the data are stored as a std::vector of compressed vector. The performances of random writes might
  * decrease as the number of nonzeros per inner-vector increase. In practice, we observed very good performance
  * till about 100 nonzeros/vector, and the performance remains relatively good till 500 nonzeros/vectors.
  *
  * \see SparseMatrix
  */

namespace internal {
template<typename _Scalar, int _Options, typename _StorageIndex>
struct traits<DynamicSparseMatrix<_Scalar, _Options, _StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef _StorageIndex StorageIndex;
  typedef Sparse StorageKind;
  typedef MatrixXpr XprKind;
  enum {
    RowsAtCompileTime = Dynamic,
    ColsAtCompileTime = Dynamic,
    MaxRowsAtCompileTime = Dynamic,
    MaxColsAtCompileTime = Dynamic,
    Flags = _Options | NestByRefBit | LvalueBit,
    CoeffReadCost = NumTraits<Scalar>::ReadCost,
    SupportedAccessPatterns = OuterRandomAccessPattern
  };
};
}

template<typename _Scalar, int _Options, typename _StorageIndex>
 class  DynamicSparseMatrix
  : public SparseMatrixBase<DynamicSparseMatrix<_Scalar, _Options, _StorageIndex> >
{
    typedef SparseMatrixBase<DynamicSparseMatrix> Base;
    using Base::convert_index;
  public:
    EIGEN_SPARSE_PUBLIC_INTERFACE(DynamicSparseMatrix)
    // FIXME: why are these operator already alvailable ???
    // EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(DynamicSparseMatrix, +=)
    // EIGEN_SPARSE_INHERIT_ASSIGNMENT_OPERATOR(DynamicSparseMatrix, -=)
    typedef MappedSparseMatrix<Scalar,Flags> Map;
    using Base::IsRowMajor;
    using Base::operator=;
    enum {
      Options = _Options
    };

  protected:

    typedef DynamicSparseMatrix<Scalar,(Flags&~RowMajorBit)|(IsRowMajor?RowMajorBit:0), StorageIndex> TransposedSparseMatrix;

    Index m_innerSize;
    std::vector<internal::CompressedStorage<Scalar,StorageIndex> > m_data;

  public:

    inline Index rows() const { return IsRowMajor ? outerSize() : m_innerSize; }
    inline Index cols() const { return IsRowMajor ? m_innerSize : outerSize(); }
    inline Index innerSize() const { return m_innerSize; }
    inline Index outerSize() const { return convert_index(m_data.size()); }
    inline Index innerNonZeros(Index j) const { return m_data[j].size(); }

    std::vector<internal::CompressedStorage<Scalar,StorageIndex> >& _data() { return m_data; }
    const std::vector<internal::CompressedStorage<Scalar,StorageIndex> >& _data() const { return m_data; }

    /** \returns the coefficient value at given position \a row, \a col
      * This operation involes a log(rho*outer_size) binary search.
      */
    inline Scalar coeff(Index row, Index col) const
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return m_data[outer].at(inner);
    }

    /** \returns a reference to the coefficient value at given position \a row, \a col
      * This operation involes a log(rho*outer_size) binary search. If the coefficient does not
      * exist yet, then a sorted insertion into a sequential buffer is performed.
      */
    inline Scalar& coeffRef(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return m_data[outer].atWithInsertion(inner);
    }

    class InnerIterator;
    class ReverseInnerIterator;

    void setZero()
    {
      for (Index j=0; j<outerSize(); ++j)
        m_data[j].clear();
    }

    /** \returns the number of non zero coefficients */
    Index nonZeros() const
    {
      Index res = 0;
      for (Index j=0; j<outerSize(); ++j)
        res += m_data[j].size();
      return res;
    }



    void reserve(Index reserveSize = 1000)
    {
      if (outerSize()>0)
      {
        Index reserveSizePerVector = (std::max)(reserveSize/outerSize(),Index(4));
        for (Index j=0; j<outerSize(); ++j)
        {
          m_data[j].reserve(reserveSizePerVector);
        }
      }
    }

    /** Does nothing: provided for compatibility with SparseMatrix */
    inline void startVec(Index /*outer*/) {}

    /** \returns a reference to the non zero coefficient at position \a row, \a col assuming that:
      * - the nonzero does not already exist
      * - the new coefficient is the last one of the given inner vector.
      *
      * \sa insert, insertBackByOuterInner */
    inline Scalar& insertBack(Index row, Index col)
    {
      return insertBackByOuterInner(IsRowMajor?row:col, IsRowMajor?col:row);
    }

    /** \sa insertBack */
    inline Scalar& insertBackByOuterInner(Index outer, Index inner)
    {
      eigen_assert(outer<Index(m_data.size()) && inner<m_innerSize && "out of range");
      eigen_assert(((m_data[outer].size()==0) || (m_data[outer].index(m_data[outer].size()-1)<inner))
                && "wrong sorted insertion");
      m_data[outer].append(0, inner);
      return m_data[outer].value(m_data[outer].size()-1);
    }

    inline Scalar& insert(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;

      Index startId = 0;
      Index id = static_cast<Index>(m_data[outer].size()) - 1;
      m_data[outer].resize(id+2,1);

      while ( (id >= startId) && (m_data[outer].index(id) > inner) )
      {
        m_data[outer].index(id+1) = m_data[outer].index(id);
        m_data[outer].value(id+1) = m_data[outer].value(id);
        --id;
      }
      m_data[outer].index(id+1) = inner;
      m_data[outer].value(id+1) = 0;
      return m_data[outer].value(id+1);
    }

    /** Does nothing: provided for compatibility with SparseMatrix */
    inline void finalize() {}

    /** Suppress all nonzeros which are smaller than \a reference under the tolerance \a epsilon */
    void prune(Scalar reference, RealScalar epsilon = NumTraits<RealScalar>::dummy_precision())
    {
      for (Index j=0; j<outerSize(); ++j)
        m_data[j].prune(reference,epsilon);
    }

    /** Resize the matrix without preserving the data (the matrix is set to zero)
      */
    void resize(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      m_innerSize = convert_index(IsRowMajor ? cols : rows);
      setZero();
      if (Index(m_data.size()) != outerSize)
      {
        m_data.resize(outerSize);
      }
    }

    void resizeAndKeepData(Index rows, Index cols)
    {
      const Index outerSize = IsRowMajor ? rows : cols;
      const Index innerSize = IsRowMajor ? cols : rows;
      if (m_innerSize>innerSize)
      {
        // remove all coefficients with innerCoord>=innerSize
        // TODO
        //std::cerr << "not implemented yet\n";
        exit(2);
      }
      if (m_data.size() != outerSize)
      {
        m_data.resize(outerSize);
      }
    }

    /** The class DynamicSparseMatrix is deprecated */
    EIGEN_DEPRECATED inline DynamicSparseMatrix()
      : m_innerSize(0), m_data(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      eigen_assert(innerSize()==0 && outerSize()==0);
    }

    /** The class DynamicSparseMatrix is deprecated */
    EIGEN_DEPRECATED inline DynamicSparseMatrix(Index rows, Index cols)
      : m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      resize(rows, cols);
    }

    /** The class DynamicSparseMatrix is deprecated */
    template<typename OtherDerived>
    EIGEN_DEPRECATED explicit inline DynamicSparseMatrix(const SparseMatrixBase<OtherDerived>& other)
      : m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      Base::operator=(other.derived());
    }

    inline DynamicSparseMatrix(const DynamicSparseMatrix& other)
      : Base(), m_innerSize(0)
    {
      #ifdef EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
        EIGEN_SPARSE_CREATE_TEMPORARY_PLUGIN
      #endif
      *this = other.derived();
    }

    inline void swap(DynamicSparseMatrix& other)
    {
      //EIGEN_DBG_SPARSE(std::cout << "SparseMatrix:: swap\n");
      std::swap(m_innerSize, other.m_innerSize);
      //std::swap(m_outerSize, other.m_outerSize);
      m_data.swap(other.m_data);
    }

    inline DynamicSparseMatrix& operator=(const DynamicSparseMatrix& other)
    {
      if (other.isRValue())
      {
        swap(other.const_cast_derived());
      }
      else
      {
        resize(other.rows(), other.cols());
        m_data = other.m_data;
      }
      return *this;
    }

    /** Destructor */
    inline ~DynamicSparseMatrix() {}

  public:

    /** \deprecated
      * Set the matrix to zero and reserve the memory for \a reserveSize nonzero coefficients. */
    EIGEN_DEPRECATED void startFill(Index reserveSize = 1000)
    {
      setZero();
      reserve(reserveSize);
    }

    /** \deprecated use insert()
      * inserts a nonzero coefficient at given coordinates \a row, \a col and returns its reference assuming that:
      *  1 - the coefficient does not exist yet
      *  2 - this the coefficient with greater inner coordinate for the given outer coordinate.
      * In other words, assuming \c *this is column-major, then there must not exists any nonzero coefficient of coordinates
      * \c i \c x \a col such that \c i >= \a row. Otherwise the matrix is invalid.
      *
      * \see fillrand(), coeffRef()
      */
    EIGEN_DEPRECATED Scalar& fill(Index row, Index col)
    {
      const Index outer = IsRowMajor ? row : col;
      const Index inner = IsRowMajor ? col : row;
      return insertBack(outer,inner);
    }

    /** \deprecated use insert()
      * Like fill() but with random inner coordinates.
      * Compared to the generic coeffRef(), the unique limitation is that we assume
      * the coefficient does not exist yet.
      */
    EIGEN_DEPRECATED Scalar& fillrand(Index row, Index col)
    {
      return insert(row,col);
    }

    /** \deprecated use finalize()
      * Does nothing. Provided for compatibility with SparseMatrix. */
    EIGEN_DEPRECATED void endFill() {}
    
#   ifdef EIGEN_DYNAMICSPARSEMATRIX_PLUGIN
#     include EIGEN_DYNAMICSPARSEMATRIX_PLUGIN
#   endif
 };

template<typename Scalar, int _Options, typename _StorageIndex>
class DynamicSparseMatrix<Scalar,_Options,_StorageIndex>::InnerIterator : public SparseVector<Scalar,_Options,_StorageIndex>::InnerIterator
{
    typedef typename SparseVector<Scalar,_Options,_StorageIndex>::InnerIterator Base;
  public:
    InnerIterator(const DynamicSparseMatrix& mat, Index outer)
      : Base(mat.m_data[outer]), m_outer(outer)
    {}

    inline Index row() const { return IsRowMajor ? m_outer : Base::index(); }
    inline Index col() const { return IsRowMajor ? Base::index() : m_outer; }
    inline Index outer() const { return m_outer; }

  protected:
    const Index m_outer;
};

template<typename Scalar, int _Options, typename _StorageIndex>
class DynamicSparseMatrix<Scalar,_Options,_StorageIndex>::ReverseInnerIterator : public SparseVector<Scalar,_Options,_StorageIndex>::ReverseInnerIterator
{
    typedef typename SparseVector<Scalar,_Options,_StorageIndex>::ReverseInnerIterator Base;
  public:
    ReverseInnerIterator(const DynamicSparseMatrix& mat, Index outer)
      : Base(mat.m_data[outer]), m_outer(outer)
    {}

    inline Index row() const { return IsRowMajor ? m_outer : Base::index(); }
    inline Index col() const { return IsRowMajor ? Base::index() : m_outer; }
    inline Index outer() const { return m_outer; }

  protected:
    const Index m_outer;
};

namespace internal {

template<typename _Scalar, int _Options, typename _StorageIndex>
struct evaluator<DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> >
  : evaluator_base<DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> >
{
  typedef _Scalar Scalar;
  typedef DynamicSparseMatrix<_Scalar,_Options,_StorageIndex> SparseMatrixType;
  typedef typename SparseMatrixType::InnerIterator InnerIterator;
  typedef typename SparseMatrixType::ReverseInnerIterator ReverseInnerIterator;
  
  enum {
    CoeffReadCost = NumTraits<_Scalar>::ReadCost,
    Flags = SparseMatrixType::Flags
  };
  
  evaluator() : m_matrix(0) {}
  evaluator(const SparseMatrixType &mat) : m_matrix(&mat) {}
  
  operator SparseMatrixType&() { return m_matrix->const_cast_derived(); }
  operator const SparseMatrixType&() const { return *m_matrix; }
  
  Scalar coeff(Index row, Index col) const { return m_matrix->coeff(row,col); }
  
  Index nonZerosEstimate() const { return m_matrix->nonZeros(); }

  const SparseMatrixType *m_matrix;
};

}

} // end namespace Eigen

#endif // EIGEN_DYNAMIC_SPARSEMATRIX_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MarketIO.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2011 Gael Guennebaud <gael.guennebaud@inria.fr>
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPARSE_MARKET_IO_H
#define EIGEN_SPARSE_MARKET_IO_H

#include <iostream>
#include <vector>

namespace Eigen { 

namespace internal 
{
  template <typename Scalar, typename StorageIndex>
  inline void GetMarketLine (const char* line, StorageIndex& i, StorageIndex& j, Scalar& value)
  {
    std::stringstream sline(line);
    sline >> i >> j >> value;
  }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, float& value)
  { std::sscanf(line, "%d %d %g", &i, &j, &value); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, double& value)
  { std::sscanf(line, "%d %d %lg", &i, &j, &value); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, std::complex<float>& value)
  { std::sscanf(line, "%d %d %g %g", &i, &j, &numext::real_ref(value), &numext::imag_ref(value)); }

  template<> inline void GetMarketLine (const char* line, int& i, int& j, std::complex<double>& value)
  { std::sscanf(line, "%d %d %lg %lg", &i, &j, &numext::real_ref(value), &numext::imag_ref(value)); }

  template <typename Scalar, typename StorageIndex>
  inline void GetMarketLine (const char* line, StorageIndex& i, StorageIndex& j, std::complex<Scalar>& value)
  {
    std::stringstream sline(line);
    Scalar valR, valI;
    sline >> i >> j >> valR >> valI;
    value = std::complex<Scalar>(valR,valI);
  }

  template <typename RealScalar>
  inline void  GetVectorElt (const std::string& line, RealScalar& val)
  {
    std::istringstream newline(line);
    newline >> val;  
  }

  template <typename RealScalar>
  inline void GetVectorElt (const std::string& line, std::complex<RealScalar>& val)
  {
    RealScalar valR, valI; 
    std::istringstream newline(line);
    newline >> valR >> valI; 
    val = std::complex<RealScalar>(valR, valI);
  }
  
  template<typename Scalar>
  inline void putMarketHeader(std::string& header,int sym)
  {
    header= "%%MatrixMarket matrix coordinate ";
    if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
    {
      header += " complex"; 
      if(sym == Symmetric) header += " symmetric";
      else if (sym == SelfAdjoint) header += " Hermitian";
      else header += " general";
    }
    else
    {
      header += " real"; 
      if(sym == Symmetric) header += " symmetric";
      else header += " general";
    }
  }

  template<typename Scalar, typename StorageIndex>
  inline void PutMatrixElt(Scalar value, StorageIndex row, StorageIndex col, std::ofstream& out)
  {
    out << row << " "<< col << " " << value << "\n";
  }
  template<typename Scalar, typename StorageIndex>
  inline void PutMatrixElt(std::complex<Scalar> value, StorageIndex row, StorageIndex col, std::ofstream& out)
  {
    out << row << " " << col << " " << value.real() << " " << value.imag() << "\n";
  }


  template<typename Scalar>
  inline void putVectorElt(Scalar value, std::ofstream& out)
  {
    out << value << "\n"; 
  }
  template<typename Scalar>
  inline void putVectorElt(std::complex<Scalar> value, std::ofstream& out)
  {
    out << value.real() << " " << value.imag()<< "\n"; 
  }

} // end namespace internal

inline bool getMarketHeader(const std::string& filename, int& sym, bool& iscomplex, bool& isvector)
{
  sym = 0; 
  iscomplex = false;
  isvector = false;
  std::ifstream in(filename.c_str(),std::ios::in);
  if(!in)
    return false;
  
  std::string line; 
  // The matrix header is always the first line in the file 
  std::getline(in, line); eigen_assert(in.good());
  
  std::stringstream fmtline(line); 
  std::string substr[5];
  fmtline>> substr[0] >> substr[1] >> substr[2] >> substr[3] >> substr[4];
  if(substr[2].compare("array") == 0) isvector = true;
  if(substr[3].compare("complex") == 0) iscomplex = true;
  if(substr[4].compare("symmetric") == 0) sym = Symmetric;
  else if (substr[4].compare("Hermitian") == 0) sym = SelfAdjoint;
  
  return true;
}
  
template<typename SparseMatrixType>
bool loadMarket(SparseMatrixType& mat, const std::string& filename)
{
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::StorageIndex StorageIndex;
  std::ifstream input(filename.c_str(),std::ios::in);
  if(!input)
    return false;

  char rdbuffer[4096];
  input.rdbuf()->pubsetbuf(rdbuffer, 4096);
  
  const int maxBuffersize = 2048;
  char buffer[maxBuffersize];
  
  bool readsizes = false;

  typedef Triplet<Scalar,StorageIndex> T;
  std::vector<T> elements;
  
  Index M(-1), N(-1), NNZ(-1);
  Index count = 0;
  while(input.getline(buffer, maxBuffersize))
  {
    // skip comments   
    //NOTE An appropriate test should be done on the header to get the  symmetry
    if(buffer[0]=='%')
      continue;

    if(!readsizes)
    {
      std::stringstream line(buffer);
      line >> M >> N >> NNZ;
      if(M > 0 && N > 0)
      {
        readsizes = true;
        mat.resize(M,N);
        mat.reserve(NNZ);
      }
    }
    else
    { 
      StorageIndex i(-1), j(-1);
      Scalar value; 
      internal::GetMarketLine(buffer, i, j, value);

      i--;
      j--;
      if(i>=0 && j>=0 && i<M && j<N)
      {
        ++count;
        elements.push_back(T(i,j,value));
      }
      else
        std::cerr << "Invalid read: " << i << "," << j << "\n";        
    }
  }

  mat.setFromTriplets(elements.begin(), elements.end());
  if(count!=NNZ)
    std::cerr << count << "!=" << NNZ << "\n";
  
  input.close();
  return true;
}

template<typename VectorType>
bool loadMarketVector(VectorType& vec, const std::string& filename)
{
   typedef typename VectorType::Scalar Scalar;
  std::ifstream in(filename.c_str(), std::ios::in);
  if(!in)
    return false;
  
  std::string line; 
  int n(0), col(0); 
  do 
  { // Skip comments
    std::getline(in, line); eigen_assert(in.good());
  } while (line[0] == '%');
  std::istringstream newline(line);
  newline  >> n >> col; 
  eigen_assert(n>0 && col>0);
  vec.resize(n);
  int i = 0; 
  Scalar value; 
  while ( std::getline(in, line) && (i < n) ){
    internal::GetVectorElt(line, value); 
    vec(i++) = value; 
  }
  in.close();
  if (i!=n){
    std::cerr<< "Unable to read all elements from file " << filename << "\n";
    return false;
  }
  return true;
}

template<typename SparseMatrixType>
bool saveMarket(const SparseMatrixType& mat, const std::string& filename, int sym = 0)
{
  typedef typename SparseMatrixType::Scalar Scalar;
  typedef typename SparseMatrixType::RealScalar RealScalar;
  std::ofstream out(filename.c_str(),std::ios::out);
  if(!out)
    return false;
  
  out.flags(std::ios_base::scientific);
  out.precision(std::numeric_limits<RealScalar>::digits10 + 2);
  std::string header; 
  internal::putMarketHeader<Scalar>(header, sym); 
  out << header << std::endl; 
  out << mat.rows() << " " << mat.cols() << " " << mat.nonZeros() << "\n";
  int count = 0;
  for(int j=0; j<mat.outerSize(); ++j)
    for(typename SparseMatrixType::InnerIterator it(mat,j); it; ++it)
    {
      ++ count;
      internal::PutMatrixElt(it.value(), it.row()+1, it.col()+1, out);
    }
  out.close();
  return true;
}

template<typename VectorType>
bool saveMarketVector (const VectorType& vec, const std::string& filename)
{
 typedef typename VectorType::Scalar Scalar;
 typedef typename VectorType::RealScalar RealScalar;
 std::ofstream out(filename.c_str(),std::ios::out);
  if(!out)
    return false;
  
  out.flags(std::ios_base::scientific);
  out.precision(std::numeric_limits<RealScalar>::digits10 + 2);
  if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
      out << "%%MatrixMarket matrix array complex general\n"; 
  else
    out << "%%MatrixMarket matrix array real general\n"; 
  out << vec.size() << " "<< 1 << "\n";
  for (int i=0; i < vec.size(); i++){
    internal::putVectorElt(vec(i), out); 
  }
  out.close();
  return true; 
}

} // end namespace Eigen

#endif // EIGEN_SPARSE_MARKET_IO_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MatrixMarketIterator.h <==

// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2012 Desire NUENTSA WAKAM <desire.nuentsa_wakam@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BROWSE_MATRICES_H
#define EIGEN_BROWSE_MATRICES_H

namespace Eigen {

enum {
  SPD = 0x100,
  NonSymmetric = 0x0
}; 

/** 
 * @brief Iterator to browse matrices from a specified folder
 * 
 * This is used to load all the matrices from a folder. 
 * The matrices should be in Matrix Market format
 * It is assumed that the matrices are named as matname.mtx
 * and matname_SPD.mtx if the matrix is Symmetric and positive definite (or Hermitian)
 * The right hand side vectors are loaded as well, if they exist.
 * They should be named as matname_b.mtx. 
 * Note that the right hand side for a SPD matrix is named as matname_SPD_b.mtx
 * 
 * Sometimes a reference solution is available. In this case, it should be named as matname_x.mtx
 * 
 * Sample code
 * \code
 * 
 * \endcode
 * 
 * \tparam Scalar The scalar type 
 */
template <typename Scalar>
class MatrixMarketIterator 
{
    typedef typename NumTraits<Scalar>::Real RealScalar;
  public:
    typedef Matrix<Scalar,Dynamic,1> VectorType; 
    typedef SparseMatrix<Scalar,ColMajor> MatrixType; 
  
  public:
    MatrixMarketIterator(const std::string &folder)
      : m_sym(0), m_isvalid(false), m_matIsLoaded(false), m_hasRhs(false), m_hasrefX(false), m_folder(folder)
    {
      m_folder_id = opendir(folder.c_str());
      if(m_folder_id)
        Getnextvalidmatrix();
    }
    
    ~MatrixMarketIterator()
    {
      if (m_folder_id) closedir(m_folder_id); 
    }
    
    inline MatrixMarketIterator& operator++()
    {
      m_matIsLoaded = false;
      m_hasrefX = false;
      m_hasRhs = false;
      Getnextvalidmatrix();
      return *this;
    }
    inline operator bool() const { return m_isvalid;}
    
    /** Return the sparse matrix corresponding to the current file */
    inline MatrixType& matrix() 
    { 
      // Read the matrix
      if (m_matIsLoaded) return m_mat;
      
      std::string matrix_file = m_folder + "/" + m_matname + ".mtx";
      if ( !loadMarket(m_mat, matrix_file)) 
      {
        std::cerr << "Warning loadMarket failed when loading \"" << matrix_file << "\"" << std::endl;
        m_matIsLoaded = false;
        return m_mat;
      }
      m_matIsLoaded = true; 

      if (m_sym != NonSymmetric) 
      {
        // Check whether we need to restore a full matrix:
        RealScalar diag_norm  = m_mat.diagonal().norm();
        RealScalar lower_norm = m_mat.template triangularView<Lower>().norm();
        RealScalar upper_norm = m_mat.template triangularView<Upper>().norm();
        if(lower_norm>diag_norm && upper_norm==diag_norm)
        {
          // only the lower part is stored
          MatrixType tmp(m_mat);
          m_mat = tmp.template selfadjointView<Lower>();
        }
        else if(upper_norm>diag_norm && lower_norm==diag_norm)
        {
          // only the upper part is stored
          MatrixType tmp(m_mat);
          m_mat = tmp.template selfadjointView<Upper>();
        }
      }
      return m_mat; 
    }
    
    /** Return the right hand side corresponding to the current matrix. 
     * If the rhs file is not provided, a random rhs is generated
     */
    inline VectorType& rhs() 
    { 
       // Get the right hand side
      if (m_hasRhs) return m_rhs;
      
      std::string rhs_file;
      rhs_file = m_folder + "/" + m_matname + "_b.mtx"; // The pattern is matname_b.mtx
      m_hasRhs = Fileexists(rhs_file);
      if (m_hasRhs)
      {
        m_rhs.resize(m_mat.cols());
        m_hasRhs = loadMarketVector(m_rhs, rhs_file);
      }
      if (!m_hasRhs)
      {
        // Generate a random right hand side
        if (!m_matIsLoaded) this->matrix(); 
        m_refX.resize(m_mat.cols());
        m_refX.setRandom();
        m_rhs = m_mat * m_refX;
        m_hasrefX = true;
        m_hasRhs = true;
      }
      return m_rhs; 
    }
    
    /** Return a reference solution
     * If it is not provided and if the right hand side is not available
     * then refX is randomly generated such that A*refX = b 
     * where A and b are the matrix and the rhs. 
     * Note that when a rhs is provided, refX is not available 
     */
    inline VectorType& refX() 
    { 
      // Check if a reference solution is provided
      if (m_hasrefX) return m_refX;
      
      std::string lhs_file;
      lhs_file = m_folder + "/" + m_matname + "_x.mtx"; 
      m_hasrefX = Fileexists(lhs_file);
      if (m_hasrefX)
      {
        m_refX.resize(m_mat.cols());
        m_hasrefX = loadMarketVector(m_refX, lhs_file);
      }
      else
        m_refX.resize(0);
      return m_refX; 
    }
    
    inline std::string& matname() { return m_matname; }
    
    inline int sym() { return m_sym; }
    
    bool hasRhs() {return m_hasRhs; }
    bool hasrefX() {return m_hasrefX; }
    bool isFolderValid() { return bool(m_folder_id); }
    
  protected:
    
    inline bool Fileexists(std::string file)
    {
      std::ifstream file_id(file.c_str());
      if (!file_id.good() ) 
      {
        return false;
      }
      else 
      {
        file_id.close();
        return true;
      }
    }
    
    void Getnextvalidmatrix( )
    {
      m_isvalid = false;
      // Here, we return with the next valid matrix in the folder
      while ( (m_curs_id = readdir(m_folder_id)) != NULL) {
        m_isvalid = false;
        std::string curfile;
        curfile = m_folder + "/" + m_curs_id->d_name;
        // Discard if it is a folder
        if (m_curs_id->d_type == DT_DIR) continue; //FIXME This may not be available on non BSD systems
//         struct stat st_buf; 
//         stat (curfile.c_str(), &st_buf);
//         if (S_ISDIR(st_buf.st_mode)) continue;
        
        // Determine from the header if it is a matrix or a right hand side 
        bool isvector,iscomplex=false;
        if(!getMarketHeader(curfile,m_sym,iscomplex,isvector)) continue;
        if(isvector) continue;
        if (!iscomplex)
        {
          if(internal::is_same<Scalar, std::complex<float> >::value || internal::is_same<Scalar, std::complex<double> >::value)
            continue; 
        }
        if (iscomplex)
        {
          if(internal::is_same<Scalar, float>::value || internal::is_same<Scalar, double>::value)
            continue; 
        }
        
        
        // Get the matrix name
        std::string filename = m_curs_id->d_name;
        m_matname = filename.substr(0, filename.length()-4); 
        
        // Find if the matrix is SPD 
        size_t found = m_matname.find("SPD");
        if( (found!=std::string::npos) && (m_sym != NonSymmetric) )
          m_sym = SPD;
       
        m_isvalid = true;
        break; 
      }
    }
    int m_sym; // Symmetry of the matrix
    MatrixType m_mat; // Current matrix  
    VectorType m_rhs;  // Current vector
    VectorType m_refX; // The reference solution, if exists
    std::string m_matname; // Matrix Name
    bool m_isvalid; 
    bool m_matIsLoaded; // Determine if the matrix has already been loaded from the file
    bool m_hasRhs; // The right hand side exists
    bool m_hasrefX; // A reference solution is provided
    std::string m_folder;
    DIR * m_folder_id;
    struct dirent *m_curs_id; 
    
};

} // end namespace Eigen

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/RandomSetter.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2008 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_RANDOMSETTER_H
#define EIGEN_RANDOMSETTER_H

#if defined(EIGEN_GOOGLEHASH_SUPPORT)
// Ensure the ::google namespace exists, required for checking existence of 
// ::google::dense_hash_map and ::google::sparse_hash_map.
namespace google {}
#endif

namespace Eigen {

/** Represents a std::map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct StdMapTraits
{
  typedef int KeyType;
  typedef std::map<KeyType,Scalar> Type;
  enum {
    IsSorted = 1
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};

#ifdef EIGEN_UNORDERED_MAP_SUPPORT
/** Represents a std::unordered_map
  *
  * To use it you need to both define EIGEN_UNORDERED_MAP_SUPPORT and include the unordered_map header file
  * yourself making sure that unordered_map is defined in the std namespace.
  *
  * For instance, with current version of gcc you can either enable C++0x standard (-std=c++0x) or do:
  * \code
  * #include <tr1/unordered_map>
  * #define EIGEN_UNORDERED_MAP_SUPPORT
  * namespace std {
  *   using std::tr1::unordered_map;
  * }
  * \endcode
  *
  * \see RandomSetter
  */
template<typename Scalar> struct StdUnorderedMapTraits
{
  typedef int KeyType;
  typedef std::unordered_map<KeyType,Scalar> Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};
#endif // EIGEN_UNORDERED_MAP_SUPPORT

#if defined(EIGEN_GOOGLEHASH_SUPPORT)

namespace google {
  
// Namespace work-around, since sometimes dense_hash_map and sparse_hash_map
// are in the global namespace, and other times they are under ::google.
using namespace ::google;

template<typename KeyType, typename Scalar>
struct DenseHashMap {
  typedef dense_hash_map<KeyType, Scalar> type;
};

template<typename KeyType, typename Scalar>
struct SparseHashMap {
  typedef sparse_hash_map<KeyType, Scalar> type;
};

} // namespace google

/** Represents a google::dense_hash_map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct GoogleDenseHashMapTraits
{
  typedef int KeyType;
  typedef typename google::DenseHashMap<KeyType,Scalar>::type Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type& map, const KeyType& k)
  { map.set_empty_key(k); }
};

/** Represents a google::sparse_hash_map
  *
  * \see RandomSetter
  */
template<typename Scalar> struct GoogleSparseHashMapTraits
{
  typedef int KeyType;
  typedef typename google::SparseHashMap<KeyType,Scalar>::type Type;
  enum {
    IsSorted = 0
  };

  static void setInvalidKey(Type&, const KeyType&) {}
};
#endif

/** \class RandomSetter
  *
  * \brief The RandomSetter is a wrapper object allowing to set/update a sparse matrix with random access
  *
  * \tparam SparseMatrixType the type of the sparse matrix we are updating
  * \tparam MapTraits a traits class representing the map implementation used for the temporary sparse storage.
  *                  Its default value depends on the system.
  * \tparam OuterPacketBits defines the number of rows (or columns) manage by a single map object
  *                        as a power of two exponent.
  *
  * This class temporarily represents a sparse matrix object using a generic map implementation allowing for
  * efficient random access. The conversion from the compressed representation to a hash_map object is performed
  * in the RandomSetter constructor, while the sparse matrix is updated back at destruction time. This strategy
  * suggest the use of nested blocks as in this example:
  *
  * \code
  * SparseMatrix<double> m(rows,cols);
  * {
  *   RandomSetter<SparseMatrix<double> > w(m);
  *   // don't use m but w instead with read/write random access to the coefficients:
  *   for(;;)
  *     w(rand(),rand()) = rand;
  * }
  * // when w is deleted, the data are copied back to m
  * // and m is ready to use.
  * \endcode
  *
  * Since hash_map objects are not fully sorted, representing a full matrix as a single hash_map would
  * involve a big and costly sort to update the compressed matrix back. To overcome this issue, a RandomSetter
  * use multiple hash_map, each representing 2^OuterPacketBits columns or rows according to the storage order.
  * To reach optimal performance, this value should be adjusted according to the average number of nonzeros
  * per rows/columns.
  *
  * The possible values for the template parameter MapTraits are:
  *  - \b StdMapTraits: corresponds to std::map. (does not perform very well)
  *  - \b GnuHashMapTraits: corresponds to __gnu_cxx::hash_map (available only with GCC)
  *  - \b GoogleDenseHashMapTraits: corresponds to google::dense_hash_map (best efficiency, reasonable memory consumption)
  *  - \b GoogleSparseHashMapTraits: corresponds to google::sparse_hash_map (best memory consumption, relatively good performance)
  *
  * The default map implementation depends on the availability, and the preferred order is:
  * GoogleSparseHashMapTraits, GnuHashMapTraits, and finally StdMapTraits.
  *
  * For performance and memory consumption reasons it is highly recommended to use one of
  * Google's hash_map implementations. To enable the support for them, you must define
  * EIGEN_GOOGLEHASH_SUPPORT. This will include both <google/dense_hash_map> and
  * <google/sparse_hash_map> for you.
  *
  * \see https://github.com/sparsehash/sparsehash
  */
template<typename SparseMatrixType,
         template <typename T> class MapTraits =
#if defined(EIGEN_GOOGLEHASH_SUPPORT)
          GoogleDenseHashMapTraits
#elif defined(_HASH_MAP)
          GnuHashMapTraits
#else
          StdMapTraits
#endif
         ,int OuterPacketBits = 6>
class RandomSetter
{
    typedef typename SparseMatrixType::Scalar Scalar;
    typedef typename SparseMatrixType::StorageIndex StorageIndex;

    struct ScalarWrapper
    {
      ScalarWrapper() : value(0) {}
      Scalar value;
    };
    typedef typename MapTraits<ScalarWrapper>::KeyType KeyType;
    typedef typename MapTraits<ScalarWrapper>::Type HashMapType;
    static const int OuterPacketMask = (1 << OuterPacketBits) - 1;
    enum {
      SwapStorage = 1 - MapTraits<ScalarWrapper>::IsSorted,
      TargetRowMajor = (SparseMatrixType::Flags & RowMajorBit) ? 1 : 0,
      SetterRowMajor = SwapStorage ? 1-TargetRowMajor : TargetRowMajor
    };

  public:

    /** Constructs a random setter object from the sparse matrix \a target
      *
      * Note that the initial value of \a target are imported. If you want to re-set
      * a sparse matrix from scratch, then you must set it to zero first using the
      * setZero() function.
      */
    inline RandomSetter(SparseMatrixType& target)
      : mp_target(&target)
    {
      const Index outerSize = SwapStorage ? target.innerSize() : target.outerSize();
      const Index innerSize = SwapStorage ? target.outerSize() : target.innerSize();
      m_outerPackets = outerSize >> OuterPacketBits;
      if (outerSize&OuterPacketMask)
        m_outerPackets += 1;
      m_hashmaps = new HashMapType[m_outerPackets];
      // compute number of bits needed to store inner indices
      Index aux = innerSize - 1;
      m_keyBitsOffset = 0;
      while (aux)
      {
        ++m_keyBitsOffset;
        aux = aux >> 1;
      }
      KeyType ik = (1<<(OuterPacketBits+m_keyBitsOffset));
      for (Index k=0; k<m_outerPackets; ++k)
        MapTraits<ScalarWrapper>::setInvalidKey(m_hashmaps[k],ik);

      // insert current coeffs
      for (Index j=0; j<mp_target->outerSize(); ++j)
        for (typename SparseMatrixType::InnerIterator it(*mp_target,j); it; ++it)
          (*this)(TargetRowMajor?j:it.index(), TargetRowMajor?it.index():j) = it.value();
    }

    /** Destructor updating back the sparse matrix target */
    ~RandomSetter()
    {
      KeyType keyBitsMask = (1<<m_keyBitsOffset)-1;
      if (!SwapStorage) // also means the map is sorted
      {
        mp_target->setZero();
        mp_target->makeCompressed();
        mp_target->reserve(nonZeros());
        Index prevOuter = -1;
        for (Index k=0; k<m_outerPackets; ++k)
        {
          const Index outerOffset = (1<<OuterPacketBits) * k;
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index outer = (it->first >> m_keyBitsOffset) + outerOffset;
            const Index inner = it->first & keyBitsMask;
            if (prevOuter!=outer)
            {
              for (Index j=prevOuter+1;j<=outer;++j)
                mp_target->startVec(j);
              prevOuter = outer;
            }
            mp_target->insertBackByOuterInner(outer, inner) = it->second.value;
          }
        }
        mp_target->finalize();
      }
      else
      {
        VectorXi positions(mp_target->outerSize());
        positions.setZero();
        // pass 1
        for (Index k=0; k<m_outerPackets; ++k)
        {
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index outer = it->first & keyBitsMask;
            ++positions[outer];
          }
        }
        // prefix sum
        StorageIndex count = 0;
        for (Index j=0; j<mp_target->outerSize(); ++j)
        {
          StorageIndex tmp = positions[j];
          mp_target->outerIndexPtr()[j] = count;
          positions[j] = count;
          count += tmp;
        }
        mp_target->makeCompressed();
        mp_target->outerIndexPtr()[mp_target->outerSize()] = count;
        mp_target->resizeNonZeros(count);
        // pass 2
        for (Index k=0; k<m_outerPackets; ++k)
        {
          const Index outerOffset = (1<<OuterPacketBits) * k;
          typename HashMapType::iterator end = m_hashmaps[k].end();
          for (typename HashMapType::iterator it = m_hashmaps[k].begin(); it!=end; ++it)
          {
            const Index inner = (it->first >> m_keyBitsOffset) + outerOffset;
            const Index outer = it->first & keyBitsMask;
            // sorted insertion
            // Note that we have to deal with at most 2^OuterPacketBits unsorted coefficients,
            // moreover those 2^OuterPacketBits coeffs are likely to be sparse, an so only a
            // small fraction of them have to be sorted, whence the following simple procedure:
            Index posStart = mp_target->outerIndexPtr()[outer];
            Index i = (positions[outer]++) - 1;
            while ( (i >= posStart) && (mp_target->innerIndexPtr()[i] > inner) )
            {
              mp_target->valuePtr()[i+1] = mp_target->valuePtr()[i];
              mp_target->innerIndexPtr()[i+1] = mp_target->innerIndexPtr()[i];
              --i;
            }
            mp_target->innerIndexPtr()[i+1] = internal::convert_index<StorageIndex>(inner);
            mp_target->valuePtr()[i+1] = it->second.value;
          }
        }
      }
      delete[] m_hashmaps;
    }

    /** \returns a reference to the coefficient at given coordinates \a row, \a col */
    Scalar& operator() (Index row, Index col)
    {
      const Index outer = SetterRowMajor ? row : col;
      const Index inner = SetterRowMajor ? col : row;
      const Index outerMajor = outer >> OuterPacketBits; // index of the packet/map
      const Index outerMinor = outer & OuterPacketMask;  // index of the inner vector in the packet
      const KeyType key = internal::convert_index<KeyType>((outerMinor<<m_keyBitsOffset) | inner);
      return m_hashmaps[outerMajor][key].value;
    }

    /** \returns the number of non zero coefficients
      *
      * \note According to the underlying map/hash_map implementation,
      * this function might be quite expensive.
      */
    Index nonZeros() const
    {
      Index nz = 0;
      for (Index k=0; k<m_outerPackets; ++k)
        nz += static_cast<Index>(m_hashmaps[k].size());
      return nz;
    }


  protected:

    HashMapType* m_hashmaps;
    SparseMatrixType* mp_target;
    Index m_outerPackets;
    unsigned char m_keyBitsOffset;
};

} // end namespace Eigen

#endif // EIGEN_RANDOMSETTER_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsArrayAPI.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_BESSELFUNCTIONS_ARRAYAPI_H
#define EIGEN_BESSELFUNCTIONS_ARRAYAPI_H

namespace Eigen {

/** \returns an expression of the coefficient-wise i0(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i0_op<typename Derived::Scalar>, const Derived>
bessel_i0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i0e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i0e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i0e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i0e_op<typename Derived::Scalar>, const Derived>
bessel_i0e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i0e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i1_op<typename Derived::Scalar>, const Derived>
bessel_i1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise i1e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of i1e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_i1e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_i1e_op<typename Derived::Scalar>, const Derived>
bessel_i1e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_i1e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k0(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k0_op<typename Derived::Scalar>, const Derived>
bessel_k0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k0e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k0e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k0e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k0e_op<typename Derived::Scalar>, const Derived>
bessel_k0e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k0e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k1_op<typename Derived::Scalar>, const Derived>
bessel_k1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise k1e(\a x) to the given
 * arrays.
  *
  * It returns the exponentially scaled modified Bessel
  * function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of k1e(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_k1e()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_k1e_op<typename Derived::Scalar>, const Derived>
bessel_k1e(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_k1e_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise j0(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the first kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of j0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_j0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_j0_op<typename Derived::Scalar>, const Derived>
bessel_j0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_j0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise y0(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the second kind of order zero.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of y0(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_y0()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_y0_op<typename Derived::Scalar>, const Derived>
bessel_y0(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_y0_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise j1(\a x) to the given
 * arrays.
  *
  * It returns the modified Bessel function of the first kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of j1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_j1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_j1_op<typename Derived::Scalar>, const Derived>
bessel_j1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_j1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

/** \returns an expression of the coefficient-wise y1(\a x) to the given
 * arrays.
  *
  * It returns the Bessel function of the second kind of order one.
  *
  * \param x is the argument
  *
  * \note This function supports only float and double scalar types. To support
  * other scalar types, the user has to provide implementations of y1(T) for
  * any scalar type T to be supported.
  *
  * \sa ArrayBase::bessel_y1()
  */
template <typename Derived>
EIGEN_STRONG_INLINE const Eigen::CwiseUnaryOp<
    Eigen::internal::scalar_bessel_y1_op<typename Derived::Scalar>, const Derived>
bessel_y1(const Eigen::ArrayBase<Derived>& x) {
  return Eigen::CwiseUnaryOp<
      Eigen::internal::scalar_bessel_y1_op<typename Derived::Scalar>,
      const Derived>(x.derived());
}

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_ARRAYAPI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsBFloat16.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_BFLOAT16_H
#define EIGEN_BESSELFUNCTIONS_BFLOAT16_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i0e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_i1e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_i1e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_j0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_j0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_j1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_j1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_y0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_y0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_y1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_y1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k0(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k0e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k1(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 bessel_k1e(const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::bessel_k1e(static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_BESSELFUNCTIONS_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_FUNCTORS_H
#define EIGEN_BESSELFUNCTIONS_FUNCTORS_H

namespace Eigen {

namespace internal {

/** \internal
 * \brief Template functor to compute the modified Bessel function of the first
 * kind of order zero.
 * \sa class CwiseUnaryOp, Cwise::bessel_i0()
 */
template <typename Scalar>
struct scalar_bessel_i0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i0;
    return bessel_i0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i0_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions. We also add
    // the cost of an additional exp over i0e.
    Cost = 28 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the first kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_i0e()
 */
template <typename Scalar>
struct scalar_bessel_i0e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i0e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i0e;
    return bessel_i0e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i0e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i0e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions.
    Cost = 20 * NumTraits<Scalar>::MulCost + 40 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the first
 * kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_i1()
 */
template <typename Scalar>
struct scalar_bessel_i1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i1;
    return bessel_i1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i1_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions. We also add
    // the cost of an additional exp over i1e.
    Cost = 28 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the first kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_i1e()
 */
template <typename Scalar>
struct scalar_bessel_i1e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_i1e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_i1e;
    return bessel_i1e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_i1e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_i1e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=20 is computed.
    // The cost is N multiplications and 2N additions.
    Cost = 20 * NumTraits<Scalar>::MulCost + 40 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_j0()
 */
template <typename Scalar>
struct scalar_bessel_j0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_j0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_j0;
    return bessel_j0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_j0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_j0_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine and rsqrt cost.
    Cost = 63 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_y0()
 */
template <typename Scalar>
struct scalar_bessel_y0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_y0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_y0;
    return bessel_y0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_y0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_y0_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine, rsqrt and j0 cost.
    Cost = 126 * NumTraits<Scalar>::MulCost + 96 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the first kind of
 * order one
 * \sa class CwiseUnaryOp, Cwise::bessel_j1()
 */
template <typename Scalar>
struct scalar_bessel_j1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_j1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_j1;
    return bessel_j1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_j1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_j1_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine and rsqrt cost.
    Cost = 63 * NumTraits<Scalar>::MulCost + 48 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the Bessel function of the second kind of
 * order one
 * \sa class CwiseUnaryOp, Cwise::bessel_j1e()
 */
template <typename Scalar>
struct scalar_bessel_y1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_y1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_y1;
    return bessel_y1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_y1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_y1_op<Scalar> > {
  enum {
    // 6 polynomial of order ~N=8 is computed.
    // The cost is N multiplications and N additions each, along with a
    // sine, cosine, rsqrt and j1 cost.
    Cost = 126 * NumTraits<Scalar>::MulCost + 96 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the second
 * kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_k0()
 */
template <typename Scalar>
struct scalar_bessel_k0_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k0_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k0;
    return bessel_k0(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k0(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k0_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i0, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the second kind of order zero
 * \sa class CwiseUnaryOp, Cwise::bessel_k0e()
 */
template <typename Scalar>
struct scalar_bessel_k0e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k0e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k0e;
    return bessel_k0e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k0e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k0e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i0, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the modified Bessel function of the
 * second kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_k1()
 */
template <typename Scalar>
struct scalar_bessel_k1_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k1_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k1;
    return bessel_k1(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k1(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k1_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i1, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};

/** \internal
 * \brief Template functor to compute the exponentially scaled modified Bessel
 * function of the second kind of order one
 * \sa class CwiseUnaryOp, Cwise::bessel_k1e()
 */
template <typename Scalar>
struct scalar_bessel_k1e_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_bessel_k1e_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& x) const {
    using numext::bessel_k1e;
    return bessel_k1e(x);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return internal::pbessel_k1e(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_bessel_k1e_op<Scalar> > {
  enum {
    // On average, a Chebyshev polynomial of order N=10 is computed.
    // The cost is N multiplications and 2N additions. In addition we compute
    // i1, a log, exp and prsqrt and sin and cos.
    Cost = 68 * NumTraits<Scalar>::MulCost + 88 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBessel
  };
};


} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsHalf.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_HALF_H
#define EIGEN_BESSELFUNCTIONS_HALF_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i0e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_i1e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_i1e(static_cast<float>(x)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_j0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_j0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_j1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_j1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_y0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_y0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_y1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_y1(static_cast<float>(x)));
}
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k0(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k0(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k0e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k0e(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k1(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k1(static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half bessel_k1e(const Eigen::half& x) {
  return Eigen::half(Eigen::numext::bessel_k1e(static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_BESSELFUNCTIONS_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSEL_FUNCTIONS_H
#define EIGEN_BESSEL_FUNCTIONS_H

namespace Eigen {
namespace internal {

//  Parts of this code are based on the Cephes Math Library.
//
//  Cephes Math Library Release 2.8:  June, 2000
//  Copyright 1984, 1987, 1992, 2000 by Stephen L. Moshier
//
//  Permission has been kindly provided by the original author
//  to incorporate the Cephes software into the Eigen codebase:
//
//    From: Stephen Moshier
//    To: Eugene Brevdo
//    Subject: Re: Permission to wrap several cephes functions in Eigen
//
//    Hello Eugene,
//
//    Thank you for writing.
//
//    If your licensing is similar to BSD, the formal way that has been
//    handled is simply to add a statement to the effect that you are incorporating
//    the Cephes software by permission of the author.
//
//    Good luck with your project,
//    Steve


/****************************************************************************
 * Implementation of Bessel function, based on Cephes                       *
 ****************************************************************************/

template <typename Scalar>
struct bessel_i0e_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i0e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_i0e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i0ef.c
     *
     *  Modified Bessel function of order zero,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, i0ef();
     *
     * y = i0ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order zero of the argument.
     *
     * The function is defined as i0e(x) = exp(-|x|) j0( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        100000      3.7e-7      7.0e-8
     * See i0f().
     *
     */

    const float A[] = {-1.30002500998624804212E-8f, 6.04699502254191894932E-8f,
                       -2.67079385394061173391E-7f, 1.11738753912010371815E-6f,
                       -4.41673835845875056359E-6f, 1.64484480707288970893E-5f,
                       -5.75419501008210370398E-5f, 1.88502885095841655729E-4f,
                       -5.76375574538582365885E-4f, 1.63947561694133579842E-3f,
                       -4.32430999505057594430E-3f, 1.05464603945949983183E-2f,
                       -2.37374148058994688156E-2f, 4.93052842396707084878E-2f,
                       -9.49010970480476444210E-2f, 1.71620901522208775349E-1f,
                       -3.04682672343198398683E-1f, 6.76795274409476084995E-1f};

    const float B[] = {3.39623202570838634515E-9f, 2.26666899049817806459E-8f,
                       2.04891858946906374183E-7f, 2.89137052083475648297E-6f,
                       6.88975834691682398426E-5f, 3.36911647825569408990E-3f,
                       8.04490411014108831608E-1f};
    T y = pabs(x);
    T y_le_eight = internal::pchebevl<T, 18>::run(
        pmadd(pset1<T>(0.5f), y, pset1<T>(-2.0f)), A);
    T y_gt_eight = pmul(
        internal::pchebevl<T, 7>::run(
            psub(pdiv(pset1<T>(32.0f), y), pset1<T>(2.0f)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    return pselect(pcmp_le(y, pset1<T>(8.0f)), y_le_eight, y_gt_eight);
  }
};

template <typename T>
struct generic_i0e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i0e.c
     *
     *  Modified Bessel function of order zero,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, i0e();
     *
     * y = i0e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order zero of the argument.
     *
     * The function is defined as i0e(x) = exp(-|x|) j0( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       5.4e-16     1.2e-16
     * See i0().
     *
     */

    const double A[] = {-4.41534164647933937950E-18, 3.33079451882223809783E-17,
                        -2.43127984654795469359E-16, 1.71539128555513303061E-15,
                        -1.16853328779934516808E-14, 7.67618549860493561688E-14,
                        -4.85644678311192946090E-13, 2.95505266312963983461E-12,
                        -1.72682629144155570723E-11, 9.67580903537323691224E-11,
                        -5.18979560163526290666E-10, 2.65982372468238665035E-9,
                        -1.30002500998624804212E-8,  6.04699502254191894932E-8,
                        -2.67079385394061173391E-7,  1.11738753912010371815E-6,
                        -4.41673835845875056359E-6,  1.64484480707288970893E-5,
                        -5.75419501008210370398E-5,  1.88502885095841655729E-4,
                        -5.76375574538582365885E-4,  1.63947561694133579842E-3,
                        -4.32430999505057594430E-3,  1.05464603945949983183E-2,
                        -2.37374148058994688156E-2,  4.93052842396707084878E-2,
                        -9.49010970480476444210E-2,  1.71620901522208775349E-1,
                        -3.04682672343198398683E-1,  6.76795274409476084995E-1};
    const double B[] = {
        -7.23318048787475395456E-18, -4.83050448594418207126E-18,
        4.46562142029675999901E-17,  3.46122286769746109310E-17,
        -2.82762398051658348494E-16, -3.42548561967721913462E-16,
        1.77256013305652638360E-15,  3.81168066935262242075E-15,
        -9.55484669882830764870E-15, -4.15056934728722208663E-14,
        1.54008621752140982691E-14,  3.85277838274214270114E-13,
        7.18012445138366623367E-13,  -1.79417853150680611778E-12,
        -1.32158118404477131188E-11, -3.14991652796324136454E-11,
        1.18891471078464383424E-11,  4.94060238822496958910E-10,
        3.39623202570838634515E-9,   2.26666899049817806459E-8,
        2.04891858946906374183E-7,   2.89137052083475648297E-6,
        6.88975834691682398426E-5,   3.36911647825569408990E-3,
        8.04490411014108831608E-1};
    T y = pabs(x);
    T y_le_eight = internal::pchebevl<T, 30>::run(
        pmadd(pset1<T>(0.5), y, pset1<T>(-2.0)), A);
    T y_gt_eight = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(32.0), y), pset1<T>(2.0)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    return pselect(pcmp_le(y, pset1<T>(8.0)), y_le_eight, y_gt_eight);
  }
};

template <typename T>
struct bessel_i0e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i0e<T>::run(x);
  }
};

template <typename Scalar>
struct bessel_i0_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return pmul(
        pexp(pabs(x)),
        generic_i0e<T, ScalarType>::run(x));
  }
};

template <typename T>
struct bessel_i0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i0<T>::run(x);
  }
};

template <typename Scalar>
struct bessel_i1e_retval {
  typedef Scalar type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type >
struct generic_i1e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_i1e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* i1ef.c
     *
     *  Modified Bessel function of order one,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, i1ef();
     *
     * y = i1ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order one of the argument.
     *
     * The function is defined as i1(x) = -i exp(-|x|) j1( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.5e-6      1.5e-7
     * See i1().
     *
     */
    const float A[] = {9.38153738649577178388E-9f, -4.44505912879632808065E-8f,
                       2.00329475355213526229E-7f, -8.56872026469545474066E-7f,
                       3.47025130813767847674E-6f, -1.32731636560394358279E-5f,
                       4.78156510755005422638E-5f, -1.61760815825896745588E-4f,
                       5.12285956168575772895E-4f, -1.51357245063125314899E-3f,
                       4.15642294431288815669E-3f, -1.05640848946261981558E-2f,
                       2.47264490306265168283E-2f, -5.29459812080949914269E-2f,
                       1.02643658689847095384E-1f, -1.76416518357834055153E-1f,
                       2.52587186443633654823E-1f};

    const float B[] = {-3.83538038596423702205E-9f, -2.63146884688951950684E-8f,
                       -2.51223623787020892529E-7f, -3.88256480887769039346E-6f,
                       -1.10588938762623716291E-4f, -9.76109749136146840777E-3f,
                       7.78576235018280120474E-1f};


    T y = pabs(x);
    T y_le_eight = pmul(y, internal::pchebevl<T, 17>::run(
        pmadd(pset1<T>(0.5f), y, pset1<T>(-2.0f)), A));
    T y_gt_eight = pmul(
        internal::pchebevl<T, 7>::run(
            psub(pdiv(pset1<T>(32.0f), y),
                 pset1<T>(2.0f)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    y = pselect(pcmp_le(y, pset1<T>(8.0f)), y_le_eight, y_gt_eight);
    return pselect(pcmp_lt(x, pset1<T>(0.0f)), pnegate(y), y);
  }
};

template <typename T>
struct generic_i1e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  i1e.c
     *
     *  Modified Bessel function of order one,
     *  exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, i1e();
     *
     * y = i1e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of order one of the argument.
     *
     * The function is defined as i1(x) = -i exp(-|x|) j1( ix ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       2.0e-15     2.0e-16
     * See i1().
     *
     */
    const double A[] = {2.77791411276104639959E-18, -2.11142121435816608115E-17,
                        1.55363195773620046921E-16, -1.10559694773538630805E-15,
                        7.60068429473540693410E-15, -5.04218550472791168711E-14,
                        3.22379336594557470981E-13, -1.98397439776494371520E-12,
                        1.17361862988909016308E-11, -6.66348972350202774223E-11,
                        3.62559028155211703701E-10, -1.88724975172282928790E-9,
                        9.38153738649577178388E-9,  -4.44505912879632808065E-8,
                        2.00329475355213526229E-7,  -8.56872026469545474066E-7,
                        3.47025130813767847674E-6,  -1.32731636560394358279E-5,
                        4.78156510755005422638E-5,  -1.61760815825896745588E-4,
                        5.12285956168575772895E-4,  -1.51357245063125314899E-3,
                        4.15642294431288815669E-3,  -1.05640848946261981558E-2,
                        2.47264490306265168283E-2,  -5.29459812080949914269E-2,
                        1.02643658689847095384E-1,  -1.76416518357834055153E-1,
                        2.52587186443633654823E-1};
    const double B[] = {
        7.51729631084210481353E-18,  4.41434832307170791151E-18,
        -4.65030536848935832153E-17, -3.20952592199342395980E-17,
        2.96262899764595013876E-16,  3.30820231092092828324E-16,
        -1.88035477551078244854E-15, -3.81440307243700780478E-15,
        1.04202769841288027642E-14,  4.27244001671195135429E-14,
        -2.10154184277266431302E-14, -4.08355111109219731823E-13,
        -7.19855177624590851209E-13, 2.03562854414708950722E-12,
        1.41258074366137813316E-11,  3.25260358301548823856E-11,
        -1.89749581235054123450E-11, -5.58974346219658380687E-10,
        -3.83538038596423702205E-9,  -2.63146884688951950684E-8,
        -2.51223623787020892529E-7,  -3.88256480887769039346E-6,
        -1.10588938762623716291E-4,  -9.76109749136146840777E-3,
        7.78576235018280120474E-1};
    T y = pabs(x);
    T y_le_eight = pmul(y, internal::pchebevl<T, 29>::run(
        pmadd(pset1<T>(0.5), y, pset1<T>(-2.0)), A));
    T y_gt_eight = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(32.0), y),
                 pset1<T>(2.0)), B),
        prsqrt(y));
    // TODO: Perhaps instead check whether all packet elements are in
    // [-8, 8] and evaluate a branch based off of that. It's possible
    // in practice most elements are in this region.
    y = pselect(pcmp_le(y, pset1<T>(8.0)), y_le_eight, y_gt_eight);
    return pselect(pcmp_lt(x, pset1<T>(0.0)), pnegate(y), y);
  }
};

template <typename T>
struct bessel_i1e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i1e<T>::run(x);
  }
};

template <typename T>
struct bessel_i1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_i1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return pmul(
        pexp(pabs(x)),
        generic_i1e<T, ScalarType>::run(x));
  }
};

template <typename T>
struct bessel_i1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_i1<T>::run(x);
  }
};

template <typename T>
struct bessel_k0e_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k0e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k0e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0ef.c
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k0ef();
     *
     * y = k0ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       8.1e-7      7.8e-8
     * See k0().
     *
     */

    const float A[] = {1.90451637722020886025E-9f, 2.53479107902614945675E-7f,
                       2.28621210311945178607E-5f, 1.26461541144692592338E-3f,
                       3.59799365153615016266E-2f, 3.44289899924628486886E-1f,
                       -5.35327393233902768720E-1f};

    const float B[] = {-1.69753450938905987466E-9f, 8.57403401741422608519E-9f,
                       -4.66048989768794782956E-8f, 2.76681363944501510342E-7f,
                       -1.83175552271911948767E-6f, 1.39498137188764993662E-5f,
                       -1.28495495816278026384E-4f, 1.56988388573005337491E-3f,
                       -3.14481013119645005427E-2f, 2.44030308206595545468E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, float>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pmul(pexp(x), x_le_two);
    T x_gt_two = pmul(
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x));
    return pselect(
        pcmp_le(x, pset1<T>(0.0)),
        MAXNUM,
        pselect(pcmp_le(x, two), x_le_two, x_gt_two));
  }
};

template <typename T>
struct generic_k0e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0e.c
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k0e();
     *
     * y = k0e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.4e-15     1.4e-16
     * See k0().
     *
     */

    const double A[] = {
      1.37446543561352307156E-16,
      4.25981614279661018399E-14,
      1.03496952576338420167E-11,
      1.90451637722020886025E-9,
      2.53479107902614945675E-7,
      2.28621210311945178607E-5,
      1.26461541144692592338E-3,
      3.59799365153615016266E-2,
      3.44289899924628486886E-1,
      -5.35327393233902768720E-1};
    const double B[] = {
       5.30043377268626276149E-18, -1.64758043015242134646E-17,
       5.21039150503902756861E-17, -1.67823109680541210385E-16,
       5.51205597852431940784E-16, -1.84859337734377901440E-15,
       6.34007647740507060557E-15, -2.22751332699166985548E-14,
       8.03289077536357521100E-14, -2.98009692317273043925E-13,
       1.14034058820847496303E-12, -4.51459788337394416547E-12,
       1.85594911495471785253E-11, -7.95748924447710747776E-11,
       3.57739728140030116597E-10, -1.69753450938905987466E-9,
       8.57403401741422608519E-9, -4.66048989768794782956E-8,
       2.76681363944501510342E-7, -1.83175552271911948767E-6,
       1.39498137188764993662E-5, -1.28495495816278026384E-4,
       1.56988388573005337491E-3, -3.14481013119645005427E-2,
       2.44030308206595545468E0
    };
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 10>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, double>::run(x), pmul(
            pset1<T>(-1.0), plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pmul(pexp(x), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k0e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k0e<T>::run(x);
  }
};

template <typename T>
struct bessel_k0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k0f.c
     *	Modified Bessel function, third kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k0f();
     *
     * y = k0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns modified Bessel function of the third kind
     * of order zero of the argument.
     *
     * The range is partitioned into the two intervals [0,8] and
     * (8, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     * Tested at 2000 random points between 0 and 8.  Peak absolute
     * error (relative when K0 > 1) was 1.46e-14; rms, 4.26e-15.
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       7.8e-7      8.5e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     *  K0 domain          x <= 0          MAXNUM
     *
     */

    const float A[] = {1.90451637722020886025E-9f, 2.53479107902614945675E-7f,
                       2.28621210311945178607E-5f, 1.26461541144692592338E-3f,
                       3.59799365153615016266E-2f, 3.44289899924628486886E-1f,
                       -5.35327393233902768720E-1f};

    const float B[] = {-1.69753450938905987466E-9f, 8.57403401741422608519E-9f,
                       -4.66048989768794782956E-8f, 2.76681363944501510342E-7f,
                       -1.83175552271911948767E-6f, 1.39498137188764993662E-5f,
                       -1.28495495816278026384E-4f, 1.56988388573005337491E-3f,
                       -3.14481013119645005427E-2f, 2.44030308206595545468E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, float>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pmul(
            pexp(pnegate(x)),
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B)),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*
     *
     *	Modified Bessel function, third kind, order zero,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k0();
     *
     * y = k0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order zero of the argument.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       1.4e-15     1.4e-16
     * See k0().
     *
     */
    const double A[] = {
      1.37446543561352307156E-16,
      4.25981614279661018399E-14,
      1.03496952576338420167E-11,
      1.90451637722020886025E-9,
      2.53479107902614945675E-7,
      2.28621210311945178607E-5,
      1.26461541144692592338E-3,
      3.59799365153615016266E-2,
      3.44289899924628486886E-1,
      -5.35327393233902768720E-1};
    const double B[] = {
       5.30043377268626276149E-18, -1.64758043015242134646E-17,
       5.21039150503902756861E-17, -1.67823109680541210385E-16,
       5.51205597852431940784E-16, -1.84859337734377901440E-15,
       6.34007647740507060557E-15, -2.22751332699166985548E-14,
       8.03289077536357521100E-14, -2.98009692317273043925E-13,
       1.14034058820847496303E-12, -4.51459788337394416547E-12,
       1.85594911495471785253E-11, -7.95748924447710747776E-11,
       3.57739728140030116597E-10, -1.69753450938905987466E-9,
       8.57403401741422608519E-9, -4.66048989768794782956E-8,
       2.76681363944501510342E-7, -1.83175552271911948767E-6,
       1.39498137188764993662E-5, -1.28495495816278026384E-4,
       1.56988388573005337491E-3, -3.14481013119645005427E-2,
       2.44030308206595545468E0
    };
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = internal::pchebevl<T, 10>::run(
        pmadd(x, x, pset1<T>(-2.0)), A);
    x_le_two = pmadd(
        generic_i0<T, double>::run(x), pnegate(
            plog(pmul(pset1<T>(0.5), x))), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pmul(
            pexp(-x),
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B)),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k0<T>::run(x);
  }
};

template <typename T>
struct bessel_k1e_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k1e {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k1e<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* k1ef.c
     *
     *	Modified Bessel function, third kind, order one,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1ef();
     *
     * y = k1ef( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order one of the argument:
     *
     *      k1e(x) = exp(x) * k1(x).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.9e-7      6.7e-8
     * See k1().
     *
     */

    const float A[] = {-2.21338763073472585583E-8f, -2.43340614156596823496E-6f,
                        -1.73028895751305206302E-4f, -6.97572385963986435018E-3f,
                        -1.22611180822657148235E-1f, -3.53155960776544875667E-1f,
                        1.52530022733894777053E0f};
    const float B[] = {2.01504975519703286596E-9f, -1.03457624656780970260E-8f,
                       5.74108412545004946722E-8f, -3.50196060308781257119E-7f,
                       2.40648494783721712015E-6f, -1.93619797416608296024E-5f,
                       1.95215518471351631108E-4f, -2.85781685962277938680E-3f,
                       1.03923736576817238437E-1f, 2.72062619048444266945E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, float>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pmul(x_le_two, pexp(x));
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        internal::pchebevl<T, 10>::run(
            psub(pdiv(pset1<T>(8.0), x), two), B),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k1e<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k1e.c
     *
     *	Modified Bessel function, third kind, order one,
     *	exponentially scaled
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, k1e();
     *
     * y = k1e( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns exponentially scaled modified Bessel function
     * of the third kind of order one of the argument:
     *
     *      k1e(x) = exp(x) * k1(x).
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       7.8e-16     1.2e-16
     * See k1().
     *
     */
    const double A[] = {-7.02386347938628759343E-18, -2.42744985051936593393E-15,
                        -6.66690169419932900609E-13, -1.41148839263352776110E-10,
                        -2.21338763073472585583E-8, -2.43340614156596823496E-6,
                        -1.73028895751305206302E-4, -6.97572385963986435018E-3,
                        -1.22611180822657148235E-1, -3.53155960776544875667E-1,
                        1.52530022733894777053E0};
    const double B[] = {-5.75674448366501715755E-18, 1.79405087314755922667E-17,
                        -5.68946255844285935196E-17, 1.83809354436663880070E-16,
                        -6.05704724837331885336E-16, 2.03870316562433424052E-15,
                        -7.01983709041831346144E-15, 2.47715442448130437068E-14,
                        -8.97670518232499435011E-14, 3.34841966607842919884E-13,
                        -1.28917396095102890680E-12, 5.13963967348173025100E-12,
                        -2.12996783842756842877E-11, 9.21831518760500529508E-11,
                        -4.19035475934189648750E-10, 2.01504975519703286596E-9,
                        -1.03457624656780970260E-8, 5.74108412545004946722E-8,
                        -3.50196060308781257119E-7, 2.40648494783721712015E-6,
                        -1.93619797416608296024E-5, 1.95215518471351631108E-4,
                        -2.85781685962277938680E-3, 1.03923736576817238437E-1,
                        2.72062619048444266945E0};
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 11>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, double>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pmul(x_le_two, pexp(x));
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        internal::pchebevl<T, 25>::run(
            psub(pdiv(pset1<T>(8.0), x), two), B),
        prsqrt(x));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k1e_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k1e<T>::run(x);
  }
};

template <typename T>
struct bessel_k1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_k1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_k1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* k1f.c
     *	Modified Bessel function, third kind, order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1f();
     *
     * y = k1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Computes the modified Bessel function of the third kind
     * of order one of the argument.
     *
     * The range is partitioned into the two intervals [0,2] and
     * (2, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.6e-7      7.6e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     * k1 domain          x <= 0          MAXNUM
     *
     */

    const float A[] = {-2.21338763073472585583E-8f, -2.43340614156596823496E-6f,
                        -1.73028895751305206302E-4f, -6.97572385963986435018E-3f,
                        -1.22611180822657148235E-1f, -3.53155960776544875667E-1f,
                        1.52530022733894777053E0f};
    const float B[] = {2.01504975519703286596E-9f, -1.03457624656780970260E-8f,
                       5.74108412545004946722E-8f, -3.50196060308781257119E-7f,
                       2.40648494783721712015E-6f, -1.93619797416608296024E-5f,
                       1.95215518471351631108E-4f, -2.85781685962277938680E-3f,
                       1.03923736576817238437E-1f, 2.72062619048444266945E0f};
    const T MAXNUM = pset1<T>(NumTraits<float>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 7>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, float>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pexp(pnegate(x)),
        pmul(
            internal::pchebevl<T, 10>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x)));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_k1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  k1.c
     *	Modified Bessel function, third kind, order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, k1f();
     *
     * y = k1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Computes the modified Bessel function of the third kind
     * of order one of the argument.
     *
     * The range is partitioned into the two intervals [0,2] and
     * (2, infinity).  Chebyshev polynomial expansions are employed
     * in each interval.
     *
     *
     *
     * ACCURACY:
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 30       30000       4.6e-7      7.6e-8
     *
     * ERROR MESSAGES:
     *
     *   message         condition      value returned
     * k1 domain          x <= 0          MAXNUM
     *
     */
    const double A[] = {-7.02386347938628759343E-18, -2.42744985051936593393E-15,
                        -6.66690169419932900609E-13, -1.41148839263352776110E-10,
                        -2.21338763073472585583E-8, -2.43340614156596823496E-6,
                        -1.73028895751305206302E-4, -6.97572385963986435018E-3,
                        -1.22611180822657148235E-1, -3.53155960776544875667E-1,
                        1.52530022733894777053E0};
    const double B[] = {-5.75674448366501715755E-18, 1.79405087314755922667E-17,
                        -5.68946255844285935196E-17, 1.83809354436663880070E-16,
                        -6.05704724837331885336E-16, 2.03870316562433424052E-15,
                        -7.01983709041831346144E-15, 2.47715442448130437068E-14,
                        -8.97670518232499435011E-14, 3.34841966607842919884E-13,
                        -1.28917396095102890680E-12, 5.13963967348173025100E-12,
                        -2.12996783842756842877E-11, 9.21831518760500529508E-11,
                        -4.19035475934189648750E-10, 2.01504975519703286596E-9,
                        -1.03457624656780970260E-8, 5.74108412545004946722E-8,
                        -3.50196060308781257119E-7, 2.40648494783721712015E-6,
                        -1.93619797416608296024E-5, 1.95215518471351631108E-4,
                        -2.85781685962277938680E-3, 1.03923736576817238437E-1,
                        2.72062619048444266945E0};
    const T MAXNUM = pset1<T>(NumTraits<double>::infinity());
    const T two = pset1<T>(2.0);
    T x_le_two = pdiv(internal::pchebevl<T, 11>::run(
        pmadd(x, x, pset1<T>(-2.0)), A), x);
    x_le_two = pmadd(
        generic_i1<T, double>::run(x), plog(pmul(pset1<T>(0.5), x)), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), MAXNUM, x_le_two);
    T x_gt_two = pmul(
        pexp(-x),
        pmul(
            internal::pchebevl<T, 25>::run(
                psub(pdiv(pset1<T>(8.0), x), two), B),
            prsqrt(x)));
    return pselect(pcmp_le(x, two), x_le_two, x_gt_two);
  }
};

template <typename T>
struct bessel_k1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_k1<T>::run(x);
  }
};

template <typename T>
struct bessel_j0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_j0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_j0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j0f.c
     *	Bessel function of order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, j0f();
     *
     * y = j0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order zero of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval the following polynomial
     * approximation is used:
     *
     *
     *        2         2         2
     * (w - r  ) (w - r  ) (w - r  ) P(w)
     *       1         2         3
     *
     *            2
     * where w = x  and the three r's are zeros of the function.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x R(1/x^2) - pi/4.  The function is
     *
     *   j0(x) = Modulus(x) cos( Phase(x) ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0, 2        100000      1.3e-7      3.6e-8
     *    IEEE      2, 32       100000      1.9e-7      5.4e-8
     *
     */

    const float JP[] = {-6.068350350393235E-008f, 6.388945720783375E-006f,
                        -3.969646342510940E-004f, 1.332913422519003E-002f,
                        -1.729150680240724E-001f};
    const float MO[] = {-6.838999669318810E-002f, 1.864949361379502E-001f,
                        -2.145007480346739E-001f, 1.197549369473540E-001f,
                        -3.560281861530129E-003f, -4.969382655296620E-002f,
                        -3.355424622293709E-006f, 7.978845717621440E-001f};
    const float PH[] = {3.242077816988247E+001f, -3.630592630518434E+001f,
                        1.756221482109099E+001f, -4.974978466280903E+000f,
                        1.001973420681837E+000f, -1.939906941791308E-001f,
                        6.490598792654666E-002f, -1.249992184872738E-001f};
    const T DR1 =  pset1<T>(5.78318596294678452118f);
    const T NEG_PIO4F = pset1<T>(-0.7853981633974483096f); /* -pi / 4 */
    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_two = pselect(
        pcmp_lt(y, pset1<T>(1.0e-3f)),
        pmadd(z, pset1<T>(-0.25f), pset1<T>(1.0f)),
        pmul(psub(z, DR1), internal::ppolevl<T, 4>::run(z, JP)));
    T q = pdiv(pset1<T>(1.0f), y);
    T w = prsqrt(y);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO));
    w = pmul(q, q);
    T yn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH), NEG_PIO4F);
    T y_gt_two = pmul(p, pcos(padd(yn, y)));
    return pselect(pcmp_le(y, pset1<T>(2.0)), y_le_two, y_gt_two);
  }
};

template <typename T>
struct generic_j0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j0.c
     *	Bessel function of order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, j0();
     *
     * y = j0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order zero of the argument.
     *
     * The domain is divided into the intervals [0, 5] and
     * (5, infinity). In the first interval the following rational
     * approximation is used:
     *
     *
     *        2         2
     * (w - r  ) (w - r  ) P (w) / Q (w)
     *       1         2    3       8
     *
     *            2
     * where w = x  and the two r's are zeros of the function.
     *
     * In the second interval, the Hankel asymptotic expansion
     * is employed with two rational functions of degree 6/6
     * and 7/7.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain     # trials      peak         rms
     *    DEC       0, 30       10000       4.4e-17     6.3e-18
     *    IEEE      0, 30       60000       4.2e-16     1.1e-16
     *
     */
    const double PP[] = {7.96936729297347051624E-4, 8.28352392107440799803E-2,
                        1.23953371646414299388E0, 5.44725003058768775090E0,
                        8.74716500199817011941E0, 5.30324038235394892183E0,
                        9.99999999999999997821E-1};
    const double PQ[] = {9.24408810558863637013E-4, 8.56288474354474431428E-2,
                         1.25352743901058953537E0, 5.47097740330417105182E0,
                         8.76190883237069594232E0, 5.30605288235394617618E0,
                         1.00000000000000000218E0};
    const double QP[] = {-1.13663838898469149931E-2, -1.28252718670509318512E0,
                         -1.95539544257735972385E1, -9.32060152123768231369E1,
                         -1.77681167980488050595E2, -1.47077505154951170175E2,
                         -5.14105326766599330220E1, -6.05014350600728481186E0};
    const double QQ[] = {1.00000000000000000000E0, 6.43178256118178023184E1,
                         8.56430025976980587198E2, 3.88240183605401609683E3,
                         7.24046774195652478189E3, 5.93072701187316984827E3,
                         2.06209331660327847417E3, 2.42005740240291393179E2};
    const double RP[] = {-4.79443220978201773821E9, 1.95617491946556577543E12,
                         -2.49248344360967716204E14, 9.70862251047306323952E15};
    const double RQ[] = {1.00000000000000000000E0, 4.99563147152651017219E2,
                         1.73785401676374683123E5, 4.84409658339962045305E7,
                         1.11855537045356834862E10, 2.11277520115489217587E12,
                         3.10518229857422583814E14, 3.18121955943204943306E16,
                         1.71086294081043136091E18};
    const T DR1 = pset1<T>(5.78318596294678452118E0);
    const T DR2 = pset1<T>(3.04712623436620863991E1);
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    const T NEG_PIO4 = pset1<T>(-0.7853981633974483096); /* pi / 4 */

    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_five = pselect(
        pcmp_lt(y, pset1<T>(1.0e-5)),
        pmadd(z, pset1<T>(-0.25), pset1<T>(1.0)),
        pmul(pmul(psub(z, DR1), psub(z, DR2)),
             pdiv(internal::ppolevl<T, 3>::run(z, RP),
                  internal::ppolevl<T, 8>::run(z, RQ))));
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T yn = padd(y, NEG_PIO4);
    T w = pdiv(pset1<T>(-5.0), y);
    p = pmadd(p, pcos(yn), pmul(w, pmul(q, psin(yn))));
    T y_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(y)));
    return pselect(pcmp_le(y, pset1<T>(5.0)), y_le_five, y_gt_five);
  }
};

template <typename T>
struct bessel_j0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_j0<T>::run(x);
  }
};

template <typename T>
struct bessel_y0_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_y0 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_y0<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j0f.c
     * 	Bessel function of the second kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, y0f();
     *
     * y = y0f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind, of order
     * zero, of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *
     *                  2         2         2
     * y0(x)  =  (w - r  ) (w - r  ) (w - r  ) R(x)  +  2/pi ln(x) j0(x).
     *                 1         2         3
     *
     * Thus a call to j0() is required.  The three zeros are removed
     * from R(x) to improve its numerical stability.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x S(1/x^2) - pi/4.  Then the function is
     *
     *   y0(x) = Modulus(x) sin( Phase(x) ).
     *
     *
     *
     *
     * ACCURACY:
     *
     *  Absolute error, when y0(x) < 1; else relative error:
     *
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,  2       100000      2.4e-7      3.4e-8
     *    IEEE      2, 32       100000      1.8e-7      5.3e-8
     *
     */

    const float YP[] = {9.454583683980369E-008f, -9.413212653797057E-006f,
                        5.344486707214273E-004f, -1.584289289821316E-002f,
                        1.707584643733568E-001f};
    const float MO[] = {-6.838999669318810E-002f, 1.864949361379502E-001f,
                        -2.145007480346739E-001f, 1.197549369473540E-001f,
                        -3.560281861530129E-003f, -4.969382655296620E-002f,
                        -3.355424622293709E-006f, 7.978845717621440E-001f};
    const float PH[] = {3.242077816988247E+001f, -3.630592630518434E+001f,
                        1.756221482109099E+001f, -4.974978466280903E+000f,
                        1.001973420681837E+000f, -1.939906941791308E-001f,
                        6.490598792654666E-002f, -1.249992184872738E-001f};
    const T YZ1 = pset1<T>(0.43221455686510834878f);
    const T TWOOPI =  pset1<T>(0.636619772367581343075535f); /* 2 / pi */
    const T NEG_PIO4F = pset1<T>(-0.7853981633974483096f); /* -pi / 4 */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<float>::infinity());
    T z = pmul(x, x);
    T x_le_two = pmul(TWOOPI, pmul(plog(x), generic_j0<T, float>::run(x)));
    x_le_two = pmadd(
        psub(z, YZ1), internal::ppolevl<T, 4>::run(z, YP), x_le_two);
    x_le_two = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_two);
    T q = pdiv(pset1<T>(1.0), x);
    T w = prsqrt(x);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO));
    T u = pmul(q, q);
    T xn = pmadd(q, internal::ppolevl<T, 7>::run(u, PH), NEG_PIO4F);
    T x_gt_two = pmul(p, psin(padd(xn, x)));
    return pselect(pcmp_le(x, pset1<T>(2.0)), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_y0<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j0.c
     *	Bessel function of the second kind, order zero
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y0();
     *
     * y = y0( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind, of order
     * zero, of the argument.
     *
     * The domain is divided into the intervals [0, 5] and
     * (5, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *   y0(x)  = R(x)  +   2 * log(x) * j0(x) / PI.
     * Thus a call to j0() is required.
     *
     * In the second interval, the Hankel asymptotic expansion
     * is employed with two rational functions of degree 6/6
     * and 7/7.
     *
     *
     *
     * ACCURACY:
     *
     *  Absolute error, when y0(x) < 1; else relative error:
     *
     * arithmetic   domain     # trials      peak         rms
     *    DEC       0, 30        9400       7.0e-17     7.9e-18
     *    IEEE      0, 30       30000       1.3e-15     1.6e-16
     *
     */
    const double PP[] = {7.96936729297347051624E-4, 8.28352392107440799803E-2,
                        1.23953371646414299388E0, 5.44725003058768775090E0,
                        8.74716500199817011941E0, 5.30324038235394892183E0,
                        9.99999999999999997821E-1};
    const double PQ[] = {9.24408810558863637013E-4, 8.56288474354474431428E-2,
                         1.25352743901058953537E0, 5.47097740330417105182E0,
                         8.76190883237069594232E0, 5.30605288235394617618E0,
                         1.00000000000000000218E0};
    const double QP[] = {-1.13663838898469149931E-2, -1.28252718670509318512E0,
                         -1.95539544257735972385E1, -9.32060152123768231369E1,
                         -1.77681167980488050595E2, -1.47077505154951170175E2,
                         -5.14105326766599330220E1, -6.05014350600728481186E0};
    const double QQ[] = {1.00000000000000000000E0, 6.43178256118178023184E1,
                         8.56430025976980587198E2, 3.88240183605401609683E3,
                         7.24046774195652478189E3, 5.93072701187316984827E3,
                         2.06209331660327847417E3, 2.42005740240291393179E2};
    const double YP[] = {1.55924367855235737965E4, -1.46639295903971606143E7,
                         5.43526477051876500413E9, -9.82136065717911466409E11,
                         8.75906394395366999549E13, -3.46628303384729719441E15,
                         4.42733268572569800351E16, -1.84950800436986690637E16};
    const double YQ[] = {1.00000000000000000000E0,  1.04128353664259848412E3,
                         6.26107330137134956842E5, 2.68919633393814121987E8,
                         8.64002487103935000337E10, 2.02979612750105546709E13,
                         3.17157752842975028269E15, 2.50596256172653059228E17};
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    const T TWOOPI =  pset1<T>(0.636619772367581343075535); /* 2 / pi */
    const T NEG_PIO4 = pset1<T>(-0.7853981633974483096); /* -pi / 4 */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<double>::infinity());

    T z = pmul(x, x);
    T x_le_five = pdiv(internal::ppolevl<T, 7>::run(z, YP),
                       internal::ppolevl<T, 7>::run(z, YQ));
    x_le_five = pmadd(
        pmul(TWOOPI, plog(x)), generic_j0<T, double>::run(x), x_le_five);
    x_le_five = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_five);
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T xn = padd(x, NEG_PIO4);
    T w = pdiv(pset1<T>(5.0), x);
    p = pmadd(p, psin(xn), pmul(w, pmul(q, pcos(xn))));
    T x_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(x)));
    return pselect(pcmp_le(x, pset1<T>(5.0)), x_le_five, x_gt_five);
  }
};

template <typename T>
struct bessel_y0_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_y0<T>::run(x);
  }
};

template <typename T>
struct bessel_j1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_j1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_j1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j1f.c
     *	Bessel function of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * float x, y, j1f();
     *
     * y = j1f( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order one of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a polynomial approximation
     *        2
     * (w - r  ) x P(w)
     *       1
     *                     2
     * is used, where w = x  and r is the first zero of the function.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x R(1/x^2) - 3pi/4.  The function is
     *
     *   j0(x) = Modulus(x) cos( Phase(x) ).
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak       rms
     *    IEEE      0,  2       100000       1.2e-7     2.5e-8
     *    IEEE      2, 32       100000       2.0e-7     5.3e-8
     *
     *
     */

    const float JP[] = {-4.878788132172128E-009f, 6.009061827883699E-007f,
                        -4.541343896997497E-005f, 1.937383947804541E-003f,
                        -3.405537384615824E-002f};
    const float MO1[] = {6.913942741265801E-002f, -2.284801500053359E-001f,
                        3.138238455499697E-001f, -2.102302420403875E-001f,
                        5.435364690523026E-003f, 1.493389585089498E-001f,
                        4.976029650847191E-006f, 7.978845453073848E-001f};
    const float PH1[] = {-4.497014141919556E+001f, 5.073465654089319E+001f,
                        -2.485774108720340E+001f, 7.222973196770240E+000f,
                        -1.544842782180211E+000f, 3.503787691653334E-001f,
                        -1.637986776941202E-001f, 3.749989509080821E-001f};
    const T Z1 = pset1<T>(1.46819706421238932572E1f);
    const T NEG_THPIO4F = pset1<T>(-2.35619449019234492885f);    /* -3*pi/4 */

    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_two = pmul(
        psub(z, Z1),
        pmul(x, internal::ppolevl<T, 4>::run(z, JP)));
    T q = pdiv(pset1<T>(1.0f), y);
    T w = prsqrt(y);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO1));
    w = pmul(q, q);
    T yn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH1), NEG_THPIO4F);
    T y_gt_two = pmul(p, pcos(padd(yn, y)));
    // j1 is an odd function. This implementation differs from cephes to
    // take this fact in to account. Cephes returns -j1(x) for y > 2 range.
    y_gt_two = pselect(
        pcmp_lt(x, pset1<T>(0.0f)), pnegate(y_gt_two), y_gt_two);
    return pselect(pcmp_le(y, pset1<T>(2.0f)), y_le_two, y_gt_two);
  }
};

template <typename T>
struct generic_j1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j1.c
     *	Bessel function of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, j1();
     *
     * y = j1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of order one of the argument.
     *
     * The domain is divided into the intervals [0, 8] and
     * (8, infinity). In the first interval a 24 term Chebyshev
     * expansion is used. In the second, the asymptotic
     * trigonometric representation is employed using two
     * rational functions of degree 5/5.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    DEC       0, 30       10000       4.0e-17     1.1e-17
     *    IEEE      0, 30       30000       2.6e-16     1.1e-16
     *
     */
    const double PP[] = {7.62125616208173112003E-4, 7.31397056940917570436E-2,
                         1.12719608129684925192E0, 5.11207951146807644818E0,
                         8.42404590141772420927E0, 5.21451598682361504063E0,
                         1.00000000000000000254E0};
    const double PQ[] = {5.71323128072548699714E-4, 6.88455908754495404082E-2,
                         1.10514232634061696926E0, 5.07386386128601488557E0,
                         8.39985554327604159757E0, 5.20982848682361821619E0,
                         9.99999999999999997461E-1};
    const double QP[] = {5.10862594750176621635E-2, 4.98213872951233449420E0,
                         7.58238284132545283818E1, 3.66779609360150777800E2,
                         7.10856304998926107277E2, 5.97489612400613639965E2,
                         2.11688757100572135698E2, 2.52070205858023719784E1};
    const double QQ[] = {1.00000000000000000000E0, 7.42373277035675149943E1,
                         1.05644886038262816351E3, 4.98641058337653607651E3,
                         9.56231892404756170795E3, 7.99704160447350683650E3,
                         2.82619278517639096600E3, 3.36093607810698293419E2};
    const double RP[] = {-8.99971225705559398224E8, 4.52228297998194034323E11,
                         -7.27494245221818276015E13, 3.68295732863852883286E15};
    const double RQ[] = {1.00000000000000000000E0, 6.20836478118054335476E2,
                         2.56987256757748830383E5, 8.35146791431949253037E7,
                         2.21511595479792499675E10, 4.74914122079991414898E12,
                         7.84369607876235854894E14, 8.95222336184627338078E16,
                         5.32278620332680085395E18};
    const T Z1 = pset1<T>(1.46819706421238932572E1);
    const T Z2 = pset1<T>(4.92184563216946036703E1);
    const T NEG_THPIO4 = pset1<T>(-2.35619449019234492885);    /* -3*pi/4 */
    const T SQ2OPI = pset1<T>(7.9788456080286535587989E-1); /* sqrt(2 / pi) */
    T y = pabs(x);
    T z = pmul(y, y);
    T y_le_five = pdiv(internal::ppolevl<T, 3>::run(z, RP),
                       internal::ppolevl<T, 8>::run(z, RQ));
    y_le_five = pmul(pmul(pmul(y_le_five, x), psub(z, Z1)), psub(z, Z2));
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T yn = padd(y, NEG_THPIO4);
    T w = pdiv(pset1<T>(-5.0), y);
    p = pmadd(p, pcos(yn), pmul(w, pmul(q, psin(yn))));
    T y_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(y)));
    // j1 is an odd function. This implementation differs from cephes to
    // take this fact in to account. Cephes returns -j1(x) for y > 5 range.
    y_gt_five = pselect(
        pcmp_lt(x, pset1<T>(0.0)), pnegate(y_gt_five), y_gt_five);
    return pselect(pcmp_le(y, pset1<T>(5.0)), y_le_five, y_gt_five);
  }
};

template <typename T>
struct bessel_j1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_j1<T>::run(x);
  }
};

template <typename T>
struct bessel_y1_retval {
  typedef T type;
};

template <typename T, typename ScalarType = typename unpacket_traits<T>::type>
struct generic_y1 {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T&) {
    EIGEN_STATIC_ASSERT((internal::is_same<T, T>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return ScalarType(0);
  }
};

template <typename T>
struct generic_y1<T, float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /* j1f.c
     *	Bessel function of second kind of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y1();
     *
     * y = y1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind of order one
     * of the argument.
     *
     * The domain is divided into the intervals [0, 2] and
     * (2, infinity). In the first interval a rational approximation
     * R(x) is employed to compute
     *
     *                  2
     * y0(x)  =  (w - r  ) x R(x^2)  +  2/pi (ln(x) j1(x) - 1/x) .
     *                 1
     *
     * Thus a call to j1() is required.
     *
     * In the second interval, the modulus and phase are approximated
     * by polynomials of the form Modulus(x) = sqrt(1/x) Q(1/x)
     * and Phase(x) = x + 1/x S(1/x^2) - 3pi/4.  Then the function is
     *
     *   y0(x) = Modulus(x) sin( Phase(x) ).
     *
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    IEEE      0,  2       100000       2.2e-7     4.6e-8
     *    IEEE      2, 32       100000       1.9e-7     5.3e-8
     *
     * (error criterion relative when |y1| > 1).
     *
     */

    const float YP[] = {8.061978323326852E-009f, -9.496460629917016E-007f,
                        6.719543806674249E-005f, -2.641785726447862E-003f,
                        4.202369946500099E-002f};
    const float MO1[] = {6.913942741265801E-002f, -2.284801500053359E-001f,
                        3.138238455499697E-001f, -2.102302420403875E-001f,
                        5.435364690523026E-003f, 1.493389585089498E-001f,
                        4.976029650847191E-006f, 7.978845453073848E-001f};
    const float PH1[] = {-4.497014141919556E+001f, 5.073465654089319E+001f,
                        -2.485774108720340E+001f, 7.222973196770240E+000f,
                        -1.544842782180211E+000f, 3.503787691653334E-001f,
                        -1.637986776941202E-001f, 3.749989509080821E-001f};
    const T YO1 = pset1<T>(4.66539330185668857532f);
    const T NEG_THPIO4F = pset1<T>(-2.35619449019234492885f);    /* -3*pi/4 */
    const T TWOOPI = pset1<T>(0.636619772367581343075535f); /* 2/pi */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<float>::infinity());

    T z = pmul(x, x);
    T x_le_two = pmul(psub(z, YO1), internal::ppolevl<T, 4>::run(z, YP));
    x_le_two = pmadd(
       x_le_two, x,
       pmul(TWOOPI, pmadd(
           generic_j1<T, float>::run(x), plog(x),
           pdiv(pset1<T>(-1.0f), x))));
    x_le_two = pselect(pcmp_lt(x, pset1<T>(0.0f)), NEG_MAXNUM, x_le_two);

    T q = pdiv(pset1<T>(1.0), x);
    T w = prsqrt(x);
    T p = pmul(w, internal::ppolevl<T, 7>::run(q, MO1));
    w = pmul(q, q);
    T xn = pmadd(q, internal::ppolevl<T, 7>::run(w, PH1), NEG_THPIO4F);
    T x_gt_two = pmul(p, psin(padd(xn, x)));
    return pselect(pcmp_le(x, pset1<T>(2.0)), x_le_two, x_gt_two);
  }
};

template <typename T>
struct generic_y1<T, double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    /*  j1.c
     *	Bessel function of second kind of order one
     *
     *
     *
     * SYNOPSIS:
     *
     * double x, y, y1();
     *
     * y = y1( x );
     *
     *
     *
     * DESCRIPTION:
     *
     * Returns Bessel function of the second kind of order one
     * of the argument.
     *
     * The domain is divided into the intervals [0, 8] and
     * (8, infinity). In the first interval a 25 term Chebyshev
     * expansion is used, and a call to j1() is required.
     * In the second, the asymptotic trigonometric representation
     * is employed using two rational functions of degree 5/5.
     *
     *
     *
     * ACCURACY:
     *
     *                      Absolute error:
     * arithmetic   domain      # trials      peak         rms
     *    DEC       0, 30       10000       8.6e-17     1.3e-17
     *    IEEE      0, 30       30000       1.0e-15     1.3e-16
     *
     * (error criterion relative when |y1| > 1).
     *
     */
    const double PP[] = {7.62125616208173112003E-4, 7.31397056940917570436E-2,
                         1.12719608129684925192E0, 5.11207951146807644818E0,
                         8.42404590141772420927E0, 5.21451598682361504063E0,
                         1.00000000000000000254E0};
    const double PQ[] = {5.71323128072548699714E-4, 6.88455908754495404082E-2,
                         1.10514232634061696926E0, 5.07386386128601488557E0,
                         8.39985554327604159757E0, 5.20982848682361821619E0,
                         9.99999999999999997461E-1};
    const double QP[] = {5.10862594750176621635E-2, 4.98213872951233449420E0,
                         7.58238284132545283818E1, 3.66779609360150777800E2,
                         7.10856304998926107277E2, 5.97489612400613639965E2,
                         2.11688757100572135698E2, 2.52070205858023719784E1};
    const double QQ[] = {1.00000000000000000000E0, 7.42373277035675149943E1,
                         1.05644886038262816351E3, 4.98641058337653607651E3,
                         9.56231892404756170795E3, 7.99704160447350683650E3,
                         2.82619278517639096600E3, 3.36093607810698293419E2};
    const double YP[] = {1.26320474790178026440E9, -6.47355876379160291031E11,
                         1.14509511541823727583E14, -8.12770255501325109621E15,
                         2.02439475713594898196E17, -7.78877196265950026825E17};
    const double YQ[] = {1.00000000000000000000E0, 5.94301592346128195359E2,
                         2.35564092943068577943E5, 7.34811944459721705660E7,
                         1.87601316108706159478E10, 3.88231277496238566008E12,
                         6.20557727146953693363E14, 6.87141087355300489866E16,
                         3.97270608116560655612E18};
    const T SQ2OPI = pset1<T>(.79788456080286535588);
    const T NEG_THPIO4 = pset1<T>(-2.35619449019234492885);    /* -3*pi/4 */
    const T TWOOPI = pset1<T>(0.636619772367581343075535); /* 2/pi */
    const T NEG_MAXNUM = pset1<T>(-NumTraits<double>::infinity());

    T z = pmul(x, x);
    T x_le_five = pdiv(internal::ppolevl<T, 5>::run(z, YP),
                   internal::ppolevl<T, 8>::run(z, YQ));
    x_le_five = pmadd(
        x_le_five, x, pmul(
            TWOOPI, pmadd(generic_j1<T, double>::run(x), plog(x),
                          pdiv(pset1<T>(-1.0), x))));

    x_le_five = pselect(pcmp_le(x, pset1<T>(0.0)), NEG_MAXNUM, x_le_five);
    T s = pdiv(pset1<T>(25.0), z);
    T p = pdiv(
        internal::ppolevl<T, 6>::run(s, PP),
        internal::ppolevl<T, 6>::run(s, PQ));
    T q = pdiv(
        internal::ppolevl<T, 7>::run(s, QP),
        internal::ppolevl<T, 7>::run(s, QQ));
    T xn = padd(x, NEG_THPIO4);
    T w = pdiv(pset1<T>(5.0), x);
    p = pmadd(p, psin(xn), pmul(w, pmul(q, pcos(xn))));
    T x_gt_five = pmul(p, pmul(SQ2OPI, prsqrt(x)));
    return pselect(pcmp_le(x, pset1<T>(5.0)), x_le_five, x_gt_five);
  }
};

template <typename T>
struct bessel_y1_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T x) {
    return generic_y1<T>::run(x);
  }
};

}  // end namespace internal

namespace numext {

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i0, Scalar)
    bessel_i0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i0e, Scalar)
    bessel_i0e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i0e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i1, Scalar)
    bessel_i1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_i1e, Scalar)
    bessel_i1e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_i1e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k0, Scalar)
    bessel_k0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k0e, Scalar)
    bessel_k0e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k0e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k1, Scalar)
    bessel_k1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_k1e, Scalar)
    bessel_k1e(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_k1e, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_j0, Scalar)
    bessel_j0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_j0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_y0, Scalar)
    bessel_y0(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_y0, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_j1, Scalar)
    bessel_j1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_j1, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(bessel_y1, Scalar)
    bessel_y1(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(bessel_y1, Scalar)::run(x);
}

}  // end namespace numext

}  // end namespace Eigen

#endif  // EIGEN_BESSEL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_BESSELFUNCTIONS_PACKETMATH_H
#define EIGEN_BESSELFUNCTIONS_PACKETMATH_H

namespace Eigen {

namespace internal {

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero i0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i0(const Packet& x) {
  return numext::bessel_i0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero i0e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i0e(const Packet& x) {
  return numext::bessel_i0e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one i1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i1(const Packet& x) {
  return numext::bessel_i1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one i1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_i1e(const Packet& x) {
  return numext::bessel_i1e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero j0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_j0(const Packet& x) {
  return numext::bessel_j0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero j1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_j1(const Packet& x) {
  return numext::bessel_j1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one y0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_y0(const Packet& x) {
  return numext::bessel_y0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one y1(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_y1(const Packet& x) {
  return numext::bessel_y1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero k0(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k0(const Packet& x) {
  return numext::bessel_k0(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order zero k0e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k0e(const Packet& x) {
  return numext::bessel_k0e(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one k1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k1(const Packet& x) {
  return numext::bessel_k1(x);
}

/** \internal \returns the exponentially scaled modified Bessel function of
 * order one k1e(\a a) (coeff-wise) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pbessel_k1e(const Packet& x) {
  return numext::bessel_k1e(x);
}

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_BESSELFUNCTIONS_PACKETMATH_H



==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/HipVectorCompatibility.h <==
#ifndef HIP_VECTOR_COMPATIBILITY_H
#define HIP_VECTOR_COMPATIBILITY_H

namespace hip_impl {
  template <typename, typename, unsigned int> struct Scalar_accessor;
}   // end namespace hip_impl

namespace Eigen {
namespace internal {

#define HIP_SCALAR_ACCESSOR_BUILDER(NAME) \
template <typename T, typename U, unsigned int n> \
struct NAME <hip_impl::Scalar_accessor<T, U, n>> : NAME <T> {};

#define HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(NAME) \
template <typename T, typename U, unsigned int n> \
struct NAME##_impl <hip_impl::Scalar_accessor<T, U, n>> : NAME##_impl <T> {}; \
template <typename T, typename U, unsigned int n> \
struct NAME##_retval <hip_impl::Scalar_accessor<T, U, n>> : NAME##_retval <T> {};

#define HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(NAME) \
template <typename T, typename U, unsigned int n, IgammaComputationMode mode> \
struct NAME <hip_impl::Scalar_accessor<T, U, n>, mode> : NAME <T, mode> {};

#if EIGEN_HAS_C99_MATH
HIP_SCALAR_ACCESSOR_BUILDER(betainc_helper)
HIP_SCALAR_ACCESSOR_BUILDER(incbeta_cfe)

HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(erf)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(erfc)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igammac)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(lgamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(ndtri)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(polygamma)

HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igamma_generic_impl)
#endif

HIP_SCALAR_ACCESSOR_BUILDER(digamma_impl_maybe_poly)
HIP_SCALAR_ACCESSOR_BUILDER(zeta_impl_series)

HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i0e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_i1e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_j0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_j1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k0e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_k1e)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_y0)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(bessel_y1)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(betainc)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(digamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(gamma_sample_der_alpha)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igamma_der_a)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(igamma)
HIP_SCALAR_ACCESSOR_BUILDER_RETVAL(zeta)

HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igamma_series_impl)
HIP_SCALAR_ACCESSOR_BUILDER_IGAMMA(igammac_cf_impl)

}  // end namespace internal
}  // end namespace Eigen

#endif  // HIP_VECTOR_COMPATIBILITY_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsArrayAPI.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.


#ifndef EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H
#define EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H

namespace Eigen {

/** \cpp11 \returns an expression of the coefficient-wise igamma(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise incomplete gamma function.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of igammac(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igammac(), Eigen::lgamma()
  */
template<typename Derived,typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igamma(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise igamma_der_a(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise derivative of the incomplete
  * gamma function with respect to the parameter a.
  *
  * \note This function supports only float and double scalar types in c++11
  * mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations
  * of igamma_der_a(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template <typename Derived, typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_der_a_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igamma_der_a(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x) {
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igamma_der_a_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived());
}

/** \cpp11 \returns an expression of the coefficient-wise gamma_sample_der_alpha(\a alpha, \a sample) to the given arrays.
  *
  * This function computes the coefficient-wise derivative of the sample
  * of a Gamma(alpha, 1) random variable with respect to the parameter alpha.
  *
  * \note This function supports only float and double scalar types in c++11
  * mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations
  * of gamma_sample_der_alpha(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template <typename AlphaDerived, typename SampleDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_gamma_sample_der_alpha_op<typename AlphaDerived::Scalar>, const AlphaDerived, const SampleDerived>
gamma_sample_der_alpha(const Eigen::ArrayBase<AlphaDerived>& alpha, const Eigen::ArrayBase<SampleDerived>& sample) {
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_gamma_sample_der_alpha_op<typename AlphaDerived::Scalar>, const AlphaDerived, const SampleDerived>(
      alpha.derived(),
      sample.derived());
}

/** \cpp11 \returns an expression of the coefficient-wise igammac(\a a, \a x) to the given arrays.
  *
  * This function computes the coefficient-wise complementary incomplete gamma function.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of igammac(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::igamma(), Eigen::lgamma()
  */
template<typename Derived,typename ExponentDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_igammac_op<typename Derived::Scalar>, const Derived, const ExponentDerived>
igammac(const Eigen::ArrayBase<Derived>& a, const Eigen::ArrayBase<ExponentDerived>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_igammac_op<typename Derived::Scalar>, const Derived, const ExponentDerived>(
    a.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise polygamma(\a n, \a x) to the given arrays.
  *
  * It returns the \a n -th derivative of the digamma(psi) evaluated at \c x.
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of polygamma(T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::digamma()
  */
// * \warning Be careful with the order of the parameters: x.polygamma(n) is equivalent to polygamma(n,x)
// * \sa ArrayBase::polygamma()
template<typename DerivedN,typename DerivedX>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_polygamma_op<typename DerivedX::Scalar>, const DerivedN, const DerivedX>
polygamma(const Eigen::ArrayBase<DerivedN>& n, const Eigen::ArrayBase<DerivedX>& x)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_polygamma_op<typename DerivedX::Scalar>, const DerivedN, const DerivedX>(
    n.derived(),
    x.derived()
  );
}

/** \cpp11 \returns an expression of the coefficient-wise betainc(\a x, \a a, \a b) to the given arrays.
  *
  * This function computes the regularized incomplete beta function (integral).
  *
  * \note This function supports only float and double scalar types in c++11 mode. To support other scalar types,
  * or float/double in non c++11 mode, the user has to provide implementations of betainc(T,T,T) for any scalar
  * type T to be supported.
  *
  * \sa Eigen::betainc(), Eigen::lgamma()
  */
template<typename ArgADerived, typename ArgBDerived, typename ArgXDerived>
EIGEN_STRONG_INLINE const Eigen::CwiseTernaryOp<Eigen::internal::scalar_betainc_op<typename ArgXDerived::Scalar>, const ArgADerived, const ArgBDerived, const ArgXDerived>
betainc(const Eigen::ArrayBase<ArgADerived>& a, const Eigen::ArrayBase<ArgBDerived>& b, const Eigen::ArrayBase<ArgXDerived>& x)
{
  return Eigen::CwiseTernaryOp<Eigen::internal::scalar_betainc_op<typename ArgXDerived::Scalar>, const ArgADerived, const ArgBDerived, const ArgXDerived>(
    a.derived(),
    b.derived(),
    x.derived()
  );
}


/** \returns an expression of the coefficient-wise zeta(\a x, \a q) to the given arrays.
  *
  * It returns the Riemann zeta function of two arguments \a x and \a q:
  *
  * \param x is the exponent, it must be > 1
  * \param q is the shift, it must be > 0
  *
  * \note This function supports only float and double scalar types. To support other scalar types, the user has
  * to provide implementations of zeta(T,T) for any scalar type T to be supported.
  *
  * \sa ArrayBase::zeta()
  */
template<typename DerivedX,typename DerivedQ>
EIGEN_STRONG_INLINE const Eigen::CwiseBinaryOp<Eigen::internal::scalar_zeta_op<typename DerivedX::Scalar>, const DerivedX, const DerivedQ>
zeta(const Eigen::ArrayBase<DerivedX>& x, const Eigen::ArrayBase<DerivedQ>& q)
{
  return Eigen::CwiseBinaryOp<Eigen::internal::scalar_zeta_op<typename DerivedX::Scalar>, const DerivedX, const DerivedQ>(
    x.derived(),
    q.derived()
  );
}


} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_ARRAYAPI_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsBFloat16.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_BFLOAT16_H
#define EIGEN_SPECIALFUNCTIONS_BFLOAT16_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 lgamma(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::lgamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 digamma(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::digamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 zeta(const Eigen::bfloat16& x, const Eigen::bfloat16& q) {
  return Eigen::bfloat16(Eigen::numext::zeta(static_cast<float>(x), static_cast<float>(q)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 polygamma(const Eigen::bfloat16& n, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::polygamma(static_cast<float>(n), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 erf(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::erf(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 erfc(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::erfc(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 ndtri(const Eigen::bfloat16& a) {
  return Eigen::bfloat16(Eigen::numext::ndtri(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igamma(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igamma(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igamma_der_a(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igamma_der_a(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 gamma_sample_der_alpha(const Eigen::bfloat16& alpha, const Eigen::bfloat16& sample) {
  return Eigen::bfloat16(Eigen::numext::gamma_sample_der_alpha(static_cast<float>(alpha), static_cast<float>(sample)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 igammac(const Eigen::bfloat16& a, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::igammac(static_cast<float>(a), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::bfloat16 betainc(const Eigen::bfloat16& a, const Eigen::bfloat16& b, const Eigen::bfloat16& x) {
  return Eigen::bfloat16(Eigen::numext::betainc(static_cast<float>(a), static_cast<float>(b), static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIALFUNCTIONS_BFLOAT16_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsFunctors.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Eugene Brevdo <ebrevdo@gmail.com>
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_FUNCTORS_H
#define EIGEN_SPECIALFUNCTIONS_FUNCTORS_H

namespace Eigen {

namespace internal {


/** \internal
  * \brief Template functor to compute the incomplete gamma function igamma(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igamma
  */
template<typename Scalar> struct scalar_igamma_op : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a, const Scalar& x) const {
    using numext::igamma; return igamma(a, x);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const {
    return internal::pigamma(a, x);
  }
};
template<typename Scalar>
struct functor_traits<scalar_igamma_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 20 * NumTraits<Scalar>::MulCost + 10 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGamma
  };
};

/** \internal
  * \brief Template functor to compute the derivative of the incomplete gamma
  * function igamma_der_a(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igamma_der_a
  */
template <typename Scalar>
struct scalar_igamma_der_a_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igamma_der_a_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& a, const Scalar& x) const {
    using numext::igamma_der_a;
    return igamma_der_a(a, x);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const {
    return internal::pigamma_der_a(a, x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_igamma_der_a_op<Scalar> > {
  enum {
    // 2x the cost of igamma
    Cost = 40 * NumTraits<Scalar>::MulCost + 20 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGammaDerA
  };
};

/** \internal
  * \brief Template functor to compute the derivative of the sample
  * of a Gamma(alpha, 1) random variable with respect to the parameter alpha
  * gamma_sample_der_alpha(alpha, sample)
  *
  * \sa class CwiseBinaryOp, Cwise::gamma_sample_der_alpha
  */
template <typename Scalar>
struct scalar_gamma_sample_der_alpha_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_gamma_sample_der_alpha_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator()(const Scalar& alpha, const Scalar& sample) const {
    using numext::gamma_sample_der_alpha;
    return gamma_sample_der_alpha(alpha, sample);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& alpha, const Packet& sample) const {
    return internal::pgamma_sample_der_alpha(alpha, sample);
  }
};
template <typename Scalar>
struct functor_traits<scalar_gamma_sample_der_alpha_op<Scalar> > {
  enum {
    // 2x the cost of igamma, minus the lgamma cost (the lgamma cancels out)
    Cost = 30 * NumTraits<Scalar>::MulCost + 15 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasGammaSampleDerAlpha
  };
};

/** \internal
  * \brief Template functor to compute the complementary incomplete gamma function igammac(a, x)
  *
  * \sa class CwiseBinaryOp, Cwise::igammac
  */
template<typename Scalar> struct scalar_igammac_op : binary_op_base<Scalar,Scalar>
{
  EIGEN_EMPTY_STRUCT_CTOR(scalar_igammac_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a, const Scalar& x) const {
    using numext::igammac; return igammac(a, x);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& a, const Packet& x) const
  {
    return internal::pigammac(a, x);
  }
};
template<typename Scalar>
struct functor_traits<scalar_igammac_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 20 * NumTraits<Scalar>::MulCost + 10 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasIGammac
  };
};


/** \internal
  * \brief Template functor to compute the incomplete beta integral betainc(a, b, x)
  *
  */
template<typename Scalar> struct scalar_betainc_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_betainc_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& x, const Scalar& a, const Scalar& b) const {
    using numext::betainc; return betainc(x, a, b);
  }
  template<typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Packet packetOp(const Packet& x, const Packet& a, const Packet& b) const
  {
    return internal::pbetainc(x, a, b);
  }
};
template<typename Scalar>
struct functor_traits<scalar_betainc_op<Scalar> > {
  enum {
    // Guesstimate
    Cost = 400 * NumTraits<Scalar>::MulCost + 400 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasBetaInc
  };
};


/** \internal
 * \brief Template functor to compute the natural log of the absolute
 * value of Gamma of a scalar
 * \sa class CwiseUnaryOp, Cwise::lgamma()
 */
template<typename Scalar> struct scalar_lgamma_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_lgamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::lgamma; return lgamma(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::plgamma(a); }
};
template<typename Scalar>
struct functor_traits<scalar_lgamma_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasLGamma
  };
};

/** \internal
 * \brief Template functor to compute psi, the derivative of lgamma of a scalar.
 * \sa class CwiseUnaryOp, Cwise::digamma()
 */
template<typename Scalar> struct scalar_digamma_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_digamma_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::digamma; return digamma(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::pdigamma(a); }
};
template<typename Scalar>
struct functor_traits<scalar_digamma_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasDiGamma
  };
};

/** \internal
 * \brief Template functor to compute the Riemann Zeta function of two arguments.
 * \sa class CwiseUnaryOp, Cwise::zeta()
 */
template<typename Scalar> struct scalar_zeta_op {
    EIGEN_EMPTY_STRUCT_CTOR(scalar_zeta_op)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& x, const Scalar& q) const {
        using numext::zeta; return zeta(x, q);
    }
    typedef typename packet_traits<Scalar>::type Packet;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x, const Packet& q) const { return internal::pzeta(x, q); }
};
template<typename Scalar>
struct functor_traits<scalar_zeta_op<Scalar> >
{
    enum {
        // Guesstimate
        Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
        PacketAccess = packet_traits<Scalar>::HasZeta
    };
};

/** \internal
 * \brief Template functor to compute the polygamma function.
 * \sa class CwiseUnaryOp, Cwise::polygamma()
 */
template<typename Scalar> struct scalar_polygamma_op {
    EIGEN_EMPTY_STRUCT_CTOR(scalar_polygamma_op)
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& n, const Scalar& x) const {
        using numext::polygamma; return polygamma(n, x);
    }
    typedef typename packet_traits<Scalar>::type Packet;
    EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& n, const Packet& x) const { return internal::ppolygamma(n, x); }
};
template<typename Scalar>
struct functor_traits<scalar_polygamma_op<Scalar> >
{
    enum {
        // Guesstimate
        Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
        PacketAccess = packet_traits<Scalar>::HasPolygamma
    };
};

/** \internal
 * \brief Template functor to compute the error function of a scalar
 * \sa class CwiseUnaryOp, ArrayBase::erf()
 */
template<typename Scalar> struct scalar_erf_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_erf_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar
  operator()(const Scalar& a) const {
    return numext::erf(a);
  }
  template <typename Packet>
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& x) const {
    return perf(x);
  }
};
template <typename Scalar>
struct functor_traits<scalar_erf_op<Scalar> > {
  enum {
    PacketAccess = packet_traits<Scalar>::HasErf,
    Cost =
        (PacketAccess
#ifdef EIGEN_VECTORIZE_FMA
             // TODO(rmlarsen): Move the FMA cost model to a central location.
             // Haswell can issue 2 add/mul/madd per cycle.
             // 10 pmadd, 2 pmul, 1 div, 2 other
             ? (2 * NumTraits<Scalar>::AddCost +
                7 * NumTraits<Scalar>::MulCost +
                scalar_div_cost<Scalar, packet_traits<Scalar>::HasDiv>::value)
#else
             ? (12 * NumTraits<Scalar>::AddCost +
                12 * NumTraits<Scalar>::MulCost +
                scalar_div_cost<Scalar, packet_traits<Scalar>::HasDiv>::value)
#endif
             // Assume for simplicity that this is as expensive as an exp().
             : (functor_traits<scalar_exp_op<Scalar> >::Cost))
  };
};

/** \internal
 * \brief Template functor to compute the Complementary Error Function
 * of a scalar
 * \sa class CwiseUnaryOp, Cwise::erfc()
 */
template<typename Scalar> struct scalar_erfc_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_erfc_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::erfc; return erfc(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::perfc(a); }
};
template<typename Scalar>
struct functor_traits<scalar_erfc_op<Scalar> >
{
  enum {
    // Guesstimate
    Cost = 10 * NumTraits<Scalar>::MulCost + 5 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasErfc
  };
};

/** \internal
 * \brief Template functor to compute the Inverse of the normal distribution
 * function of a scalar
 * \sa class CwiseUnaryOp, Cwise::ndtri()
 */
template<typename Scalar> struct scalar_ndtri_op {
  EIGEN_EMPTY_STRUCT_CTOR(scalar_ndtri_op)
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE const Scalar operator() (const Scalar& a) const {
    using numext::ndtri; return ndtri(a);
  }
  typedef typename packet_traits<Scalar>::type Packet;
  EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet packetOp(const Packet& a) const { return internal::pndtri(a); }
};
template<typename Scalar>
struct functor_traits<scalar_ndtri_op<Scalar> >
{
  enum {
    // On average, We are evaluating rational functions with degree N=9 in the
    // numerator and denominator. This results in 2*N additions and 2*N
    // multiplications.
    Cost = 18 * NumTraits<Scalar>::MulCost + 18 * NumTraits<Scalar>::AddCost,
    PacketAccess = packet_traits<Scalar>::HasNdtri
  };
};

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_FUNCTORS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsHalf.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_HALF_H
#define EIGEN_SPECIALFUNCTIONS_HALF_H

namespace Eigen {
namespace numext {

#if EIGEN_HAS_C99_MATH
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half lgamma(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::lgamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half digamma(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::digamma(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half zeta(const Eigen::half& x, const Eigen::half& q) {
  return Eigen::half(Eigen::numext::zeta(static_cast<float>(x), static_cast<float>(q)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half polygamma(const Eigen::half& n, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::polygamma(static_cast<float>(n), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half erf(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::erf(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half erfc(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::erfc(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half ndtri(const Eigen::half& a) {
  return Eigen::half(Eigen::numext::ndtri(static_cast<float>(a)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igamma(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igamma(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igamma_der_a(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igamma_der_a(static_cast<float>(a), static_cast<float>(x)));
}
template <>
EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half gamma_sample_der_alpha(const Eigen::half& alpha, const Eigen::half& sample) {
  return Eigen::half(Eigen::numext::gamma_sample_der_alpha(static_cast<float>(alpha), static_cast<float>(sample)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half igammac(const Eigen::half& a, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::igammac(static_cast<float>(a), static_cast<float>(x)));
}
template<> EIGEN_STRONG_INLINE EIGEN_DEVICE_FUNC Eigen::half betainc(const Eigen::half& a, const Eigen::half& b, const Eigen::half& x) {
  return Eigen::half(Eigen::numext::betainc(static_cast<float>(a), static_cast<float>(b), static_cast<float>(x)));
}
#endif

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIALFUNCTIONS_HALF_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsImpl.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2015 Eugene Brevdo <ebrevdo@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIAL_FUNCTIONS_H
#define EIGEN_SPECIAL_FUNCTIONS_H

namespace Eigen {
namespace internal {

//  Parts of this code are based on the Cephes Math Library.
//
//  Cephes Math Library Release 2.8:  June, 2000
//  Copyright 1984, 1987, 1992, 2000 by Stephen L. Moshier
//
//  Permission has been kindly provided by the original author
//  to incorporate the Cephes software into the Eigen codebase:
//
//    From: Stephen Moshier
//    To: Eugene Brevdo
//    Subject: Re: Permission to wrap several cephes functions in Eigen
//
//    Hello Eugene,
//
//    Thank you for writing.
//
//    If your licensing is similar to BSD, the formal way that has been
//    handled is simply to add a statement to the effect that you are incorporating
//    the Cephes software by permission of the author.
//
//    Good luck with your project,
//    Steve


/****************************************************************************
 * Implementation of lgamma, requires C++11/C99                             *
 ****************************************************************************/

template <typename Scalar>
struct lgamma_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <typename Scalar>
struct lgamma_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
// Since glibc 2.19
#if defined(__GLIBC__) && ((__GLIBC__>=2 && __GLIBC_MINOR__ >= 19) || __GLIBC__>2) \
 && (defined(_DEFAULT_SOURCE) || defined(_BSD_SOURCE) || defined(_SVID_SOURCE))
#define EIGEN_HAS_LGAMMA_R
#endif

// Glibc versions before 2.19
#if defined(__GLIBC__) && ((__GLIBC__==2 && __GLIBC_MINOR__ < 19) || __GLIBC__<2) \
 && (defined(_BSD_SOURCE) || defined(_SVID_SOURCE))
#define EIGEN_HAS_LGAMMA_R
#endif

template <>
struct lgamma_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(float x) {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && defined (EIGEN_HAS_LGAMMA_R) && !defined(__APPLE__)
    int dummy;
    return ::lgammaf_r(x, &dummy);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::lgamma(x);
#else
    return ::lgammaf(x);
#endif
  }
};

template <>
struct lgamma_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(double x) {
#if !defined(EIGEN_GPU_COMPILE_PHASE) && defined(EIGEN_HAS_LGAMMA_R) && !defined(__APPLE__)
    int dummy;
    return ::lgamma_r(x, &dummy);
#elif defined(SYCL_DEVICE_ONLY)
    return cl::sycl::lgamma(x);
#else
    return ::lgamma(x);
#endif
  }
};

#undef EIGEN_HAS_LGAMMA_R
#endif

/****************************************************************************
 * Implementation of digamma (psi), based on Cephes                         *
 ****************************************************************************/

template <typename Scalar>
struct digamma_retval {
  typedef Scalar type;
};

/*
 *
 * Polynomial evaluation helper for the Psi (digamma) function.
 *
 * digamma_impl_maybe_poly::run(s) evaluates the asymptotic Psi expansion for
 * input Scalar s, assuming s is above 10.0.
 *
 * If s is above a certain threshold for the given Scalar type, zero
 * is returned.  Otherwise the polynomial is evaluated with enough
 * coefficients for results matching Scalar machine precision.
 *
 *
 */
template <typename Scalar>
struct digamma_impl_maybe_poly {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};


template <>
struct digamma_impl_maybe_poly<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(const float s) {
    const float A[] = {
      -4.16666666666666666667E-3f,
      3.96825396825396825397E-3f,
      -8.33333333333333333333E-3f,
      8.33333333333333333333E-2f
    };

    float z;
    if (s < 1.0e8f) {
      z = 1.0f / (s * s);
      return z * internal::ppolevl<float, 3>::run(z, A);
    } else return 0.0f;
  }
};

template <>
struct digamma_impl_maybe_poly<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(const double s) {
    const double A[] = {
      8.33333333333333333333E-2,
      -2.10927960927960927961E-2,
      7.57575757575757575758E-3,
      -4.16666666666666666667E-3,
      3.96825396825396825397E-3,
      -8.33333333333333333333E-3,
      8.33333333333333333333E-2
    };

    double z;
    if (s < 1.0e17) {
      z = 1.0 / (s * s);
      return z * internal::ppolevl<double, 6>::run(z, A);
    }
    else return 0.0;
  }
};

template <typename Scalar>
struct digamma_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar x) {
    /*
     *
     *     Psi (digamma) function (modified for Eigen)
     *
     *
     * SYNOPSIS:
     *
     * double x, y, psi();
     *
     * y = psi( x );
     *
     *
     * DESCRIPTION:
     *
     *              d      -
     *   psi(x)  =  -- ln | (x)
     *              dx
     *
     * is the logarithmic derivative of the gamma function.
     * For integer x,
     *                   n-1
     *                    -
     * psi(n) = -EUL  +   >  1/k.
     *                    -
     *                   k=1
     *
     * If x is negative, it is transformed to a positive argument by the
     * reflection formula  psi(1-x) = psi(x) + pi cot(pi x).
     * For general positive x, the argument is made greater than 10
     * using the recurrence  psi(x+1) = psi(x) + 1/x.
     * Then the following asymptotic expansion is applied:
     *
     *                           inf.   B
     *                            -      2k
     * psi(x) = log(x) - 1/2x -   >   -------
     *                            -        2k
     *                           k=1   2k x
     *
     * where the B2k are Bernoulli numbers.
     *
     * ACCURACY (float):
     *    Relative error (except absolute when |psi| < 1):
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       1.3e-15     1.4e-16
     *    IEEE      -30,0       40000       1.5e-15     2.2e-16
     *
     * ACCURACY (double):
     *    Absolute error,  relative when |psi| > 1 :
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      -33,0        30000      8.2e-7      1.2e-7
     *    IEEE      0,33        100000      7.3e-7      7.7e-8
     *
     * ERROR MESSAGES:
     *     message         condition      value returned
     * psi singularity    x integer <=0      INFINITY
     */

    Scalar p, q, nz, s, w, y;
    bool negative = false;

    const Scalar nan = NumTraits<Scalar>::quiet_NaN();
    const Scalar m_pi = Scalar(EIGEN_PI);

    const Scalar zero = Scalar(0);
    const Scalar one = Scalar(1);
    const Scalar half = Scalar(0.5);
    nz = zero;

    if (x <= zero) {
      negative = true;
      q = x;
      p = numext::floor(q);
      if (p == q) {
        return nan;
      }
      /* Remove the zeros of tan(m_pi x)
       * by subtracting the nearest integer from x
       */
      nz = q - p;
      if (nz != half) {
        if (nz > half) {
          p += one;
          nz = q - p;
        }
        nz = m_pi / numext::tan(m_pi * nz);
      }
      else {
        nz = zero;
      }
      x = one - x;
    }

    /* use the recurrence psi(x+1) = psi(x) + 1/x. */
    s = x;
    w = zero;
    while (s < Scalar(10)) {
      w += one / s;
      s += one;
    }

    y = digamma_impl_maybe_poly<Scalar>::run(s);

    y = numext::log(s) - (half / s) - y - w;

    return (negative) ? y - nz : y;
  }
};

/****************************************************************************
 * Implementation of erf, requires C++11/C99                                *
 ****************************************************************************/

/** \internal \returns the error function of \a a (coeff-wise)
    Doesn't do anything fancy, just a 13/8-degree rational interpolant which
    is accurate up to a couple of ulp in the range [-4, 4], outside of which
    fl(erf(x)) = +/-1.

    This implementation works on both scalars and Ts.
*/
template <typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_fast_erf_float(const T& a_x) {
  // Clamp the inputs to the range [-4, 4] since anything outside
  // this range is +/-1.0f in single-precision.
  const T plus_4 = pset1<T>(4.f);
  const T minus_4 = pset1<T>(-4.f);
  const T x = pmax(pmin(a_x, plus_4), minus_4);
  // The monomial coefficients of the numerator polynomial (odd).
  const T alpha_1 = pset1<T>(-1.60960333262415e-02f);
  const T alpha_3 = pset1<T>(-2.95459980854025e-03f);
  const T alpha_5 = pset1<T>(-7.34990630326855e-04f);
  const T alpha_7 = pset1<T>(-5.69250639462346e-05f);
  const T alpha_9 = pset1<T>(-2.10102402082508e-06f);
  const T alpha_11 = pset1<T>(2.77068142495902e-08f);
  const T alpha_13 = pset1<T>(-2.72614225801306e-10f);

  // The monomial coefficients of the denominator polynomial (even).
  const T beta_0 = pset1<T>(-1.42647390514189e-02f);
  const T beta_2 = pset1<T>(-7.37332916720468e-03f);
  const T beta_4 = pset1<T>(-1.68282697438203e-03f);
  const T beta_6 = pset1<T>(-2.13374055278905e-04f);
  const T beta_8 = pset1<T>(-1.45660718464996e-05f);

  // Since the polynomials are odd/even, we need x^2.
  const T x2 = pmul(x, x);

  // Evaluate the numerator polynomial p.
  T p = pmadd(x2, alpha_13, alpha_11);
  p = pmadd(x2, p, alpha_9);
  p = pmadd(x2, p, alpha_7);
  p = pmadd(x2, p, alpha_5);
  p = pmadd(x2, p, alpha_3);
  p = pmadd(x2, p, alpha_1);
  p = pmul(x, p);

  // Evaluate the denominator polynomial p.
  T q = pmadd(x2, beta_8, beta_6);
  q = pmadd(x2, q, beta_4);
  q = pmadd(x2, q, beta_2);
  q = pmadd(x2, q, beta_0);

  // Divide the numerator by the denominator.
  return pdiv(p, q);
}

template <typename T>
struct erf_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE T run(const T& x) {
    return generic_fast_erf_float(x);
  }
};

template <typename Scalar>
struct erf_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
template <>
struct erf_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(float x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erf(x);
#else
    return generic_fast_erf_float(x);
#endif
  }
};

template <>
struct erf_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(double x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erf(x);
#else
    return ::erf(x);
#endif
  }
};
#endif  // EIGEN_HAS_C99_MATH

/***************************************************************************
* Implementation of erfc, requires C++11/C99                               *
****************************************************************************/

template <typename Scalar>
struct erfc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <typename Scalar>
struct erfc_retval {
  typedef Scalar type;
};

#if EIGEN_HAS_C99_MATH
template <>
struct erfc_impl<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float run(const float x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erfc(x);
#else
    return ::erfcf(x);
#endif
  }
};

template <>
struct erfc_impl<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double run(const double x) {
#if defined(SYCL_DEVICE_ONLY)
    return cl::sycl::erfc(x);
#else
    return ::erfc(x);
#endif
  }
};
#endif  // EIGEN_HAS_C99_MATH


/***************************************************************************
* Implementation of ndtri.                                                 *
****************************************************************************/

/* Inverse of Normal distribution function (modified for Eigen).
 *
 *
 * SYNOPSIS:
 *
 * double x, y, ndtri();
 *
 * x = ndtri( y );
 *
 *
 *
 * DESCRIPTION:
 *
 * Returns the argument, x, for which the area under the
 * Gaussian probability density function (integrated from
 * minus infinity to x) is equal to y.
 *
 *
 * For small arguments 0 < y < exp(-2), the program computes
 * z = sqrt( -2.0 * log(y) );  then the approximation is
 * x = z - log(z)/z  - (1/z) P(1/z) / Q(1/z).
 * There are two rational functions P/Q, one for 0 < y < exp(-32)
 * and the other for y up to exp(-2).  For larger arguments,
 * w = y - 0.5, and  x/sqrt(2pi) = w + w**3 R(w**2)/S(w**2)).
 *
 *
 * ACCURACY:
 *
 *                      Relative error:
 * arithmetic   domain        # trials      peak         rms
 *    DEC      0.125, 1         5500       9.5e-17     2.1e-17
 *    DEC      6e-39, 0.135     3500       5.7e-17     1.3e-17
 *    IEEE     0.125, 1        20000       7.2e-16     1.3e-16
 *    IEEE     3e-308, 0.135   50000       4.6e-16     9.8e-17
 *
 *
 * ERROR MESSAGES:
 *
 *   message         condition    value returned
 * ndtri domain       x <= 0        -MAXNUM
 * ndtri domain       x >= 1         MAXNUM
 *
 */
 /*
   Cephes Math Library Release 2.2: June, 1992
   Copyright 1985, 1987, 1992 by Stephen L. Moshier
   Direct inquiries to 30 Frost Street, Cambridge, MA 02140
 */


// TODO: Add a cheaper approximation for float.


template<typename T>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T flipsign(
    const T& should_flipsign, const T& x) {
  typedef typename unpacket_traits<T>::type Scalar;
  const T sign_mask = pset1<T>(Scalar(-0.0));
  T sign_bit = pand<T>(should_flipsign, sign_mask);
  return pxor<T>(sign_bit, x);
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double flipsign<double>(
    const double& should_flipsign, const double& x) {
  return should_flipsign == 0 ? x : -x;
}

template<>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float flipsign<float>(
    const float& should_flipsign, const float& x) {
  return should_flipsign == 0 ? x : -x;
}

// We split this computation in to two so that in the scalar path
// only one branch is evaluated (due to our template specialization of pselect
// being an if statement.)

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_ndtri_gt_exp_neg_two(const T& b) {
  const ScalarType p0[] = {
    ScalarType(-5.99633501014107895267e1),
    ScalarType(9.80010754185999661536e1),
    ScalarType(-5.66762857469070293439e1),
    ScalarType(1.39312609387279679503e1),
    ScalarType(-1.23916583867381258016e0)
  };
  const ScalarType q0[] = {
    ScalarType(1.0),
    ScalarType(1.95448858338141759834e0),
    ScalarType(4.67627912898881538453e0),
    ScalarType(8.63602421390890590575e1),
    ScalarType(-2.25462687854119370527e2),
    ScalarType(2.00260212380060660359e2),
    ScalarType(-8.20372256168333339912e1),
    ScalarType(1.59056225126211695515e1),
    ScalarType(-1.18331621121330003142e0)
  };
  const T sqrt2pi = pset1<T>(ScalarType(2.50662827463100050242e0));
  const T half = pset1<T>(ScalarType(0.5));
  T c, c2, ndtri_gt_exp_neg_two;

  c = psub(b, half);
  c2 = pmul(c, c);
  ndtri_gt_exp_neg_two = pmadd(c, pmul(
      c2, pdiv(
          internal::ppolevl<T, 4>::run(c2, p0),
          internal::ppolevl<T, 8>::run(c2, q0))), c);
  return pmul(ndtri_gt_exp_neg_two, sqrt2pi);
}

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE T generic_ndtri_lt_exp_neg_two(
    const T& b, const T& should_flipsign) {
  /* Approximation for interval z = sqrt(-2 log a ) between 2 and 8
   * i.e., a between exp(-2) = .135 and exp(-32) = 1.27e-14.
   */
  const ScalarType p1[] = {
    ScalarType(4.05544892305962419923e0),
    ScalarType(3.15251094599893866154e1),
    ScalarType(5.71628192246421288162e1),
    ScalarType(4.40805073893200834700e1),
    ScalarType(1.46849561928858024014e1),
    ScalarType(2.18663306850790267539e0),
    ScalarType(-1.40256079171354495875e-1),
    ScalarType(-3.50424626827848203418e-2),
    ScalarType(-8.57456785154685413611e-4)
  };
  const ScalarType q1[] = {
    ScalarType(1.0),
    ScalarType(1.57799883256466749731e1),
    ScalarType(4.53907635128879210584e1),
    ScalarType(4.13172038254672030440e1),
    ScalarType(1.50425385692907503408e1),
    ScalarType(2.50464946208309415979e0),
    ScalarType(-1.42182922854787788574e-1),
    ScalarType(-3.80806407691578277194e-2),
    ScalarType(-9.33259480895457427372e-4)
  };
  /* Approximation for interval z = sqrt(-2 log a ) between 8 and 64
   * i.e., a between exp(-32) = 1.27e-14 and exp(-2048) = 3.67e-890.
   */
  const ScalarType p2[] = {
    ScalarType(3.23774891776946035970e0),
    ScalarType(6.91522889068984211695e0),
    ScalarType(3.93881025292474443415e0),
    ScalarType(1.33303460815807542389e0),
    ScalarType(2.01485389549179081538e-1),
    ScalarType(1.23716634817820021358e-2),
    ScalarType(3.01581553508235416007e-4),
    ScalarType(2.65806974686737550832e-6),
    ScalarType(6.23974539184983293730e-9)
  };
  const ScalarType q2[] = {
    ScalarType(1.0),
    ScalarType(6.02427039364742014255e0),
    ScalarType(3.67983563856160859403e0),
    ScalarType(1.37702099489081330271e0),
    ScalarType(2.16236993594496635890e-1),
    ScalarType(1.34204006088543189037e-2),
    ScalarType(3.28014464682127739104e-4),
    ScalarType(2.89247864745380683936e-6),
    ScalarType(6.79019408009981274425e-9)
  };
  const T eight = pset1<T>(ScalarType(8.0));
  const T one = pset1<T>(ScalarType(1));
  const T neg_two = pset1<T>(ScalarType(-2));
  T x, x0, x1, z;

  x = psqrt(pmul(neg_two, plog(b)));
  x0 = psub(x, pdiv(plog(x), x));
  z = pdiv(one, x);
  x1 = pmul(
      z, pselect(
          pcmp_lt(x, eight),
          pdiv(internal::ppolevl<T, 8>::run(z, p1),
               internal::ppolevl<T, 8>::run(z, q1)),
          pdiv(internal::ppolevl<T, 8>::run(z, p2),
               internal::ppolevl<T, 8>::run(z, q2))));
  return flipsign(should_flipsign, psub(x0, x1));
}

template <typename T, typename ScalarType>
EIGEN_DEVICE_FUNC EIGEN_ALWAYS_INLINE
T generic_ndtri(const T& a) {
  const T maxnum = pset1<T>(NumTraits<ScalarType>::infinity());
  const T neg_maxnum = pset1<T>(-NumTraits<ScalarType>::infinity());

  const T zero = pset1<T>(ScalarType(0));
  const T one = pset1<T>(ScalarType(1));
  // exp(-2)
  const T exp_neg_two = pset1<T>(ScalarType(0.13533528323661269189));
  T b, ndtri, should_flipsign;

  should_flipsign = pcmp_le(a, psub(one, exp_neg_two));
  b = pselect(should_flipsign, a, psub(one, a));

  ndtri = pselect(
      pcmp_lt(exp_neg_two, b),
      generic_ndtri_gt_exp_neg_two<T, ScalarType>(b),
      generic_ndtri_lt_exp_neg_two<T, ScalarType>(b, should_flipsign));

  return pselect(
      pcmp_le(a, zero), neg_maxnum,
      pselect(pcmp_le(one, a), maxnum, ndtri));
}

template <typename Scalar>
struct ndtri_retval {
  typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct ndtri_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

# else

template <typename Scalar>
struct ndtri_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar x) {
    return generic_ndtri<Scalar, Scalar>(x);
  }
};

#endif  // EIGEN_HAS_C99_MATH


/**************************************************************************************************************
 * Implementation of igammac (complemented incomplete gamma integral), based on Cephes but requires C++11/C99 *
 **************************************************************************************************************/

template <typename Scalar>
struct igammac_retval {
  typedef Scalar type;
};

// NOTE: cephes_helper is also used to implement zeta
template <typename Scalar>
struct cephes_helper {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar machep() { assert(false && "machep not supported for this type"); return 0.0; }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar big() { assert(false && "big not supported for this type"); return 0.0; }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar biginv() { assert(false && "biginv not supported for this type"); return 0.0; }
};

template <>
struct cephes_helper<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float machep() {
    return NumTraits<float>::epsilon() / 2;  // 1.0 - machep == 1.0
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float big() {
    // use epsneg (1.0 - epsneg == 1.0)
    return 1.0f / (NumTraits<float>::epsilon() / 2);
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float biginv() {
    // epsneg
    return machep();
  }
};

template <>
struct cephes_helper<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double machep() {
    return NumTraits<double>::epsilon() / 2;  // 1.0 - machep == 1.0
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double big() {
    return 1.0 / NumTraits<double>::epsilon();
  }
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double biginv() {
    // inverse of eps
    return NumTraits<double>::epsilon();
  }
};

enum IgammaComputationMode { VALUE, DERIVATIVE, SAMPLE_DERIVATIVE };

template <typename Scalar>
EIGEN_DEVICE_FUNC
static EIGEN_STRONG_INLINE Scalar main_igamma_term(Scalar a, Scalar x) {
    /* Compute  x**a * exp(-x) / gamma(a)  */
    Scalar logax = a * numext::log(x) - x - lgamma_impl<Scalar>::run(a);
    if (logax < -numext::log(NumTraits<Scalar>::highest()) ||
        // Assuming x and a aren't Nan.
        (numext::isnan)(logax)) {
      return Scalar(0);
    }
    return numext::exp(logax);
}

template <typename Scalar, IgammaComputationMode mode>
EIGEN_DEVICE_FUNC
int igamma_num_iterations() {
  /* Returns the maximum number of internal iterations for igamma computation.
   */
  if (mode == VALUE) {
    return 2000;
  }

  if (internal::is_same<Scalar, float>::value) {
    return 200;
  } else if (internal::is_same<Scalar, double>::value) {
    return 500;
  } else {
    return 2000;
  }
}

template <typename Scalar, IgammaComputationMode mode>
struct igammac_cf_impl {
  /* Computes igamc(a, x) or derivative (depending on the mode)
   * using the continued fraction expansion of the complementary
   * incomplete Gamma function.
   *
   * Preconditions:
   *   a > 0
   *   x >= 1
   *   x >= a
   */
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar two = 2;
    const Scalar machep = cephes_helper<Scalar>::machep();
    const Scalar big = cephes_helper<Scalar>::big();
    const Scalar biginv = cephes_helper<Scalar>::biginv();

    if ((numext::isinf)(x)) {
      return zero;
    }

    Scalar ax = main_igamma_term<Scalar>(a, x);
    // This is independent of mode. If this value is zero,
    // then the function value is zero. If the function value is zero,
    // then we are in a neighborhood where the function value evalutes to zero,
    // so the derivative is zero.
    if (ax == zero) {
      return zero;
    }

    // continued fraction
    Scalar y = one - a;
    Scalar z = x + y + one;
    Scalar c = zero;
    Scalar pkm2 = one;
    Scalar qkm2 = x;
    Scalar pkm1 = x + one;
    Scalar qkm1 = z * x;
    Scalar ans = pkm1 / qkm1;

    Scalar dpkm2_da = zero;
    Scalar dqkm2_da = zero;
    Scalar dpkm1_da = zero;
    Scalar dqkm1_da = -x;
    Scalar dans_da = (dpkm1_da - ans * dqkm1_da) / qkm1;

    for (int i = 0; i < igamma_num_iterations<Scalar, mode>(); i++) {
      c += one;
      y += one;
      z += two;

      Scalar yc = y * c;
      Scalar pk = pkm1 * z - pkm2 * yc;
      Scalar qk = qkm1 * z - qkm2 * yc;

      Scalar dpk_da = dpkm1_da * z - pkm1 - dpkm2_da * yc + pkm2 * c;
      Scalar dqk_da = dqkm1_da * z - qkm1 - dqkm2_da * yc + qkm2 * c;

      if (qk != zero) {
        Scalar ans_prev = ans;
        ans = pk / qk;

        Scalar dans_da_prev = dans_da;
        dans_da = (dpk_da - ans * dqk_da) / qk;

        if (mode == VALUE) {
          if (numext::abs(ans_prev - ans) <= machep * numext::abs(ans)) {
            break;
          }
        } else {
          if (numext::abs(dans_da - dans_da_prev) <= machep) {
            break;
          }
        }
      }

      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      dpkm2_da = dpkm1_da;
      dpkm1_da = dpk_da;
      dqkm2_da = dqkm1_da;
      dqkm1_da = dqk_da;

      if (numext::abs(pk) > big) {
        pkm2 *= biginv;
        pkm1 *= biginv;
        qkm2 *= biginv;
        qkm1 *= biginv;

        dpkm2_da *= biginv;
        dpkm1_da *= biginv;
        dqkm2_da *= biginv;
        dqkm1_da *= biginv;
      }
    }

    /* Compute  x**a * exp(-x) / gamma(a)  */
    Scalar dlogax_da = numext::log(x) - digamma_impl<Scalar>::run(a);
    Scalar dax_da = ax * dlogax_da;

    switch (mode) {
      case VALUE:
        return ans * ax;
      case DERIVATIVE:
        return ans * dax_da + dans_da * ax;
      case SAMPLE_DERIVATIVE:
      default: // this is needed to suppress clang warning
        return -(dans_da + ans * dlogax_da) * x;
    }
  }
};

template <typename Scalar, IgammaComputationMode mode>
struct igamma_series_impl {
  /* Computes igam(a, x) or its derivative (depending on the mode)
   * using the series expansion of the incomplete Gamma function.
   *
   * Preconditions:
   *   x > 0
   *   a > 0
   *   !(x > 1 && x > a)
   */
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar machep = cephes_helper<Scalar>::machep();

    Scalar ax = main_igamma_term<Scalar>(a, x);

    // This is independent of mode. If this value is zero,
    // then the function value is zero. If the function value is zero,
    // then we are in a neighborhood where the function value evalutes to zero,
    // so the derivative is zero.
    if (ax == zero) {
      return zero;
    }

    ax /= a;

    /* power series */
    Scalar r = a;
    Scalar c = one;
    Scalar ans = one;

    Scalar dc_da = zero;
    Scalar dans_da = zero;

    for (int i = 0; i < igamma_num_iterations<Scalar, mode>(); i++) {
      r += one;
      Scalar term = x / r;
      Scalar dterm_da = -x / (r * r);
      dc_da = term * dc_da + dterm_da * c;
      dans_da += dc_da;
      c *= term;
      ans += c;

      if (mode == VALUE) {
        if (c <= machep * ans) {
          break;
        }
      } else {
        if (numext::abs(dc_da) <= machep * numext::abs(dans_da)) {
          break;
        }
      }
    }

    Scalar dlogax_da = numext::log(x) - digamma_impl<Scalar>::run(a + one);
    Scalar dax_da = ax * dlogax_da;

    switch (mode) {
      case VALUE:
        return ans * ax;
      case DERIVATIVE:
        return ans * dax_da + dans_da * ax;
      case SAMPLE_DERIVATIVE:
      default: // this is needed to suppress clang warning
        return -(dans_da + ans * dlogax_da) * x / a;
    }
  }
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct igammac_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar>
struct igammac_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    /*  igamc()
     *
     *	Incomplete gamma integral (modified for Eigen)
     *
     *
     *
     * SYNOPSIS:
     *
     * double a, x, y, igamc();
     *
     * y = igamc( a, x );
     *
     * DESCRIPTION:
     *
     * The function is defined by
     *
     *
     *  igamc(a,x)   =   1 - igam(a,x)
     *
     *                            inf.
     *                              -
     *                     1       | |  -t  a-1
     *               =   -----     |   e   t   dt.
     *                    -      | |
     *                   | (a)    -
     *                             x
     *
     *
     * In this implementation both arguments must be positive.
     * The integral is evaluated by either a power series or
     * continued fraction expansion, depending on the relative
     * values of a and x.
     *
     * ACCURACY (float):
     *
     *                      Relative error:
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,30        30000       7.8e-6      5.9e-7
     *
     *
     * ACCURACY (double):
     *
     * Tested at random a, x.
     *                a         x                      Relative error:
     * arithmetic   domain   domain     # trials      peak         rms
     *    IEEE     0.5,100   0,100      200000       1.9e-14     1.7e-15
     *    IEEE     0.01,0.5  0,100      200000       1.4e-13     1.6e-15
     *
     */
    /*
      Cephes Math Library Release 2.2: June, 1992
      Copyright 1985, 1987, 1992 by Stephen L. Moshier
      Direct inquiries to 30 Frost Street, Cambridge, MA 02140
    */
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar nan = NumTraits<Scalar>::quiet_NaN();

    if ((x < zero) || (a <= zero)) {
      // domain error
      return nan;
    }

    if ((numext::isnan)(a) || (numext::isnan)(x)) {  // propagate nans
      return nan;
    }

    if ((x < one) || (x < a)) {
      return (one - igamma_series_impl<Scalar, VALUE>::run(a, x));
    }

    return igammac_cf_impl<Scalar, VALUE>::run(a, x);
  }
};

#endif  // EIGEN_HAS_C99_MATH

/************************************************************************************************
 * Implementation of igamma (incomplete gamma integral), based on Cephes but requires C++11/C99 *
 ************************************************************************************************/

#if !EIGEN_HAS_C99_MATH

template <typename Scalar, IgammaComputationMode mode>
struct igamma_generic_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar, IgammaComputationMode mode>
struct igamma_generic_impl {
  EIGEN_DEVICE_FUNC
  static Scalar run(Scalar a, Scalar x) {
    /* Depending on the mode, returns
     * - VALUE: incomplete Gamma function igamma(a, x)
     * - DERIVATIVE: derivative of incomplete Gamma function d/da igamma(a, x)
     * - SAMPLE_DERIVATIVE: implicit derivative of a Gamma random variable
     * x ~ Gamma(x | a, 1), dx/da = -1 / Gamma(x | a, 1) * d igamma(a, x) / dx
     *
     * Derivatives are implemented by forward-mode differentiation.
     */
    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar nan = NumTraits<Scalar>::quiet_NaN();

    if (x == zero) return zero;

    if ((x < zero) || (a <= zero)) {  // domain error
      return nan;
    }

    if ((numext::isnan)(a) || (numext::isnan)(x)) {  // propagate nans
      return nan;
    }

    if ((x > one) && (x > a)) {
      Scalar ret = igammac_cf_impl<Scalar, mode>::run(a, x);
      if (mode == VALUE) {
        return one - ret;
      } else {
        return -ret;
      }
    }

    return igamma_series_impl<Scalar, mode>::run(a, x);
  }
};

#endif  // EIGEN_HAS_C99_MATH

template <typename Scalar>
struct igamma_retval {
  typedef Scalar type;
};

template <typename Scalar>
struct igamma_impl : igamma_generic_impl<Scalar, VALUE> {
  /* igam()
   * Incomplete gamma integral.
   *
   * The CDF of Gamma(a, 1) random variable at the point x.
   *
   * Accuracy estimation. For each a in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables x ~ Gamma(x | a, 1), a total of 300 points.
   * The ground truth is computed by mpmath. Mean absolute error:
   * float: 1.26713e-05
   * double: 2.33606e-12
   *
   * Cephes documentation below.
   *
   * SYNOPSIS:
   *
   * double a, x, y, igam();
   *
   * y = igam( a, x );
   *
   * DESCRIPTION:
   *
   * The function is defined by
   *
   *                           x
   *                            -
   *                   1       | |  -t  a-1
   *  igam(a,x)  =   -----     |   e   t   dt.
   *                  -      | |
   *                 | (a)    -
   *                           0
   *
   *
   * In this implementation both arguments must be positive.
   * The integral is evaluated by either a power series or
   * continued fraction expansion, depending on the relative
   * values of a and x.
   *
   * ACCURACY (double):
   *
   *                      Relative error:
   * arithmetic   domain     # trials      peak         rms
   *    IEEE      0,30       200000       3.6e-14     2.9e-15
   *    IEEE      0,100      300000       9.9e-14     1.5e-14
   *
   *
   * ACCURACY (float):
   *
   *                      Relative error:
   * arithmetic   domain     # trials      peak         rms
   *    IEEE      0,30        20000       7.8e-6      5.9e-7
   *
   */
  /*
    Cephes Math Library Release 2.2: June, 1992
    Copyright 1985, 1987, 1992 by Stephen L. Moshier
    Direct inquiries to 30 Frost Street, Cambridge, MA 02140
  */

  /* left tail of incomplete gamma function:
   *
   *          inf.      k
   *   a  -x   -       x
   *  x  e     >   ----------
   *           -     -
   *          k=0   | (a+k+1)
   *
   */
};

template <typename Scalar>
struct igamma_der_a_retval : igamma_retval<Scalar> {};

template <typename Scalar>
struct igamma_der_a_impl : igamma_generic_impl<Scalar, DERIVATIVE> {
  /* Derivative of the incomplete Gamma function with respect to a.
   *
   * Computes d/da igamma(a, x) by forward differentiation of the igamma code.
   *
   * Accuracy estimation. For each a in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables x ~ Gamma(x | a, 1), a total of 300 points.
   * The ground truth is computed by mpmath. Mean absolute error:
   * float: 6.17992e-07
   * double: 4.60453e-12
   *
   * Reference:
   * R. Moore. "Algorithm AS 187: Derivatives of the incomplete gamma
   * integral". Journal of the Royal Statistical Society. 1982
   */
};

template <typename Scalar>
struct gamma_sample_der_alpha_retval : igamma_retval<Scalar> {};

template <typename Scalar>
struct gamma_sample_der_alpha_impl
    : igamma_generic_impl<Scalar, SAMPLE_DERIVATIVE> {
  /* Derivative of a Gamma random variable sample with respect to alpha.
   *
   * Consider a sample of a Gamma random variable with the concentration
   * parameter alpha: sample ~ Gamma(alpha, 1). The reparameterization
   * derivative that we want to compute is dsample / dalpha =
   * d igammainv(alpha, u) / dalpha, where u = igamma(alpha, sample).
   * However, this formula is numerically unstable and expensive, so instead
   * we use implicit differentiation:
   *
   * igamma(alpha, sample) = u, where u ~ Uniform(0, 1).
   * Apply d / dalpha to both sides:
   * d igamma(alpha, sample) / dalpha
   *     + d igamma(alpha, sample) / dsample * dsample/dalpha  = 0
   * d igamma(alpha, sample) / dalpha
   *     + Gamma(sample | alpha, 1) dsample / dalpha = 0
   * dsample/dalpha = - (d igamma(alpha, sample) / dalpha)
   *                   / Gamma(sample | alpha, 1)
   *
   * Here Gamma(sample | alpha, 1) is the PDF of the Gamma distribution
   * (note that the derivative of the CDF w.r.t. sample is the PDF).
   * See the reference below for more details.
   *
   * The derivative of igamma(alpha, sample) is computed by forward
   * differentiation of the igamma code. Division by the Gamma PDF is performed
   * in the same code, increasing the accuracy and speed due to cancellation
   * of some terms.
   *
   * Accuracy estimation. For each alpha in [10^-2, 10^-1...10^3] we sample
   * 50 Gamma random variables sample ~ Gamma(sample | alpha, 1), a total of 300
   * points. The ground truth is computed by mpmath. Mean absolute error:
   * float: 2.1686e-06
   * double: 1.4774e-12
   *
   * Reference:
   * M. Figurnov, S. Mohamed, A. Mnih "Implicit Reparameterization Gradients".
   * 2018
   */
};

/*****************************************************************************
 * Implementation of Riemann zeta function of two arguments, based on Cephes *
 *****************************************************************************/

template <typename Scalar>
struct zeta_retval {
    typedef Scalar type;
};

template <typename Scalar>
struct zeta_impl_series {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(const Scalar) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

template <>
struct zeta_impl_series<float> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE bool run(float& a, float& b, float& s, const float x, const float machep) {
    int i = 0;
    while(i < 9)
    {
        i += 1;
        a += 1.0f;
        b = numext::pow( a, -x );
        s += b;
        if( numext::abs(b/s) < machep )
            return true;
    }

    //Return whether we are done
    return false;
  }
};

template <>
struct zeta_impl_series<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE bool run(double& a, double& b, double& s, const double x, const double machep) {
    int i = 0;
    while( (i < 9) || (a <= 9.0) )
    {
        i += 1;
        a += 1.0;
        b = numext::pow( a, -x );
        s += b;
        if( numext::abs(b/s) < machep )
            return true;
    }

    //Return whether we are done
    return false;
  }
};

template <typename Scalar>
struct zeta_impl {
    EIGEN_DEVICE_FUNC
    static Scalar run(Scalar x, Scalar q) {
        /*							zeta.c
         *
         *	Riemann zeta function of two arguments
         *
         *
         *
         * SYNOPSIS:
         *
         * double x, q, y, zeta();
         *
         * y = zeta( x, q );
         *
         *
         *
         * DESCRIPTION:
         *
         *
         *
         *                 inf.
         *                  -        -x
         *   zeta(x,q)  =   >   (k+q)
         *                  -
         *                 k=0
         *
         * where x > 1 and q is not a negative integer or zero.
         * The Euler-Maclaurin summation formula is used to obtain
         * the expansion
         *
         *                n
         *                -       -x
         * zeta(x,q)  =   >  (k+q)
         *                -
         *               k=1
         *
         *           1-x                 inf.  B   x(x+1)...(x+2j)
         *      (n+q)           1         -     2j
         *  +  ---------  -  -------  +   >    --------------------
         *        x-1              x      -                   x+2j+1
         *                   2(n+q)      j=1       (2j)! (n+q)
         *
         * where the B2j are Bernoulli numbers.  Note that (see zetac.c)
         * zeta(x,1) = zetac(x) + 1.
         *
         *
         *
         * ACCURACY:
         *
         * Relative error for single precision:
         * arithmetic   domain     # trials      peak         rms
         *    IEEE      0,25        10000       6.9e-7      1.0e-7
         *
         * Large arguments may produce underflow in powf(), in which
         * case the results are inaccurate.
         *
         * REFERENCE:
         *
         * Gradshteyn, I. S., and I. M. Ryzhik, Tables of Integrals,
         * Series, and Products, p. 1073; Academic Press, 1980.
         *
         */

        int i;
        Scalar p, r, a, b, k, s, t, w;

        const Scalar A[] = {
            Scalar(12.0),
            Scalar(-720.0),
            Scalar(30240.0),
            Scalar(-1209600.0),
            Scalar(47900160.0),
            Scalar(-1.8924375803183791606e9), /*1.307674368e12/691*/
            Scalar(7.47242496e10),
            Scalar(-2.950130727918164224e12), /*1.067062284288e16/3617*/
            Scalar(1.1646782814350067249e14), /*5.109094217170944e18/43867*/
            Scalar(-4.5979787224074726105e15), /*8.028576626982912e20/174611*/
            Scalar(1.8152105401943546773e17), /*1.5511210043330985984e23/854513*/
            Scalar(-7.1661652561756670113e18) /*1.6938241367317436694528e27/236364091*/
            };

        const Scalar maxnum = NumTraits<Scalar>::infinity();
        const Scalar zero = 0.0, half = 0.5, one = 1.0;
        const Scalar machep = cephes_helper<Scalar>::machep();
        const Scalar nan = NumTraits<Scalar>::quiet_NaN();

        if( x == one )
            return maxnum;

        if( x < one )
        {
            return nan;
        }

        if( q <= zero )
        {
            if(q == numext::floor(q))
            {
                if (x == numext::floor(x) && long(x) % 2 == 0) {
                    return maxnum;
                }
                else {
                    return nan;
                }
            }
            p = x;
            r = numext::floor(p);
            if (p != r)
                return nan;
        }

        /* Permit negative q but continue sum until n+q > +9 .
         * This case should be handled by a reflection formula.
         * If q<0 and x is an integer, there is a relation to
         * the polygamma function.
         */
        s = numext::pow( q, -x );
        a = q;
        b = zero;
        // Run the summation in a helper function that is specific to the floating precision
        if (zeta_impl_series<Scalar>::run(a, b, s, x, machep)) {
            return s;
        }

        w = a;
        s += b*w/(x-one);
        s -= half * b;
        a = one;
        k = zero;
        for( i=0; i<12; i++ )
        {
            a *= x + k;
            b /= w;
            t = a*b/A[i];
            s = s + t;
            t = numext::abs(t/s);
            if( t < machep ) {
              break;
            }
            k += one;
            a *= x + k;
            b /= w;
            k += one;
        }
        return s;
  }
};

/****************************************************************************
 * Implementation of polygamma function, requires C++11/C99                 *
 ****************************************************************************/

template <typename Scalar>
struct polygamma_retval {
    typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct polygamma_impl {
    EIGEN_DEVICE_FUNC
    static EIGEN_STRONG_INLINE Scalar run(Scalar n, Scalar x) {
        EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                            THIS_TYPE_IS_NOT_SUPPORTED);
        return Scalar(0);
    }
};

#else

template <typename Scalar>
struct polygamma_impl {
    EIGEN_DEVICE_FUNC
    static Scalar run(Scalar n, Scalar x) {
        Scalar zero = 0.0, one = 1.0;
        Scalar nplus = n + one;
        const Scalar nan = NumTraits<Scalar>::quiet_NaN();

        // Check that n is a non-negative integer
        if (numext::floor(n) != n || n < zero) {
            return nan;
        }
        // Just return the digamma function for n = 0
        else if (n == zero) {
            return digamma_impl<Scalar>::run(x);
        }
        // Use the same implementation as scipy
        else {
            Scalar factorial = numext::exp(lgamma_impl<Scalar>::run(nplus));
            return numext::pow(-one, nplus) * factorial * zeta_impl<Scalar>::run(nplus, x);
        }
  }
};

#endif  // EIGEN_HAS_C99_MATH

/************************************************************************************************
 * Implementation of betainc (incomplete beta integral), based on Cephes but requires C++11/C99 *
 ************************************************************************************************/

template <typename Scalar>
struct betainc_retval {
  typedef Scalar type;
};

#if !EIGEN_HAS_C99_MATH

template <typename Scalar>
struct betainc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar b, Scalar x) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

#else

template <typename Scalar>
struct betainc_impl {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar, Scalar, Scalar) {
    /*	betaincf.c
     *
     *	Incomplete beta integral
     *
     *
     * SYNOPSIS:
     *
     * float a, b, x, y, betaincf();
     *
     * y = betaincf( a, b, x );
     *
     *
     * DESCRIPTION:
     *
     * Returns incomplete beta integral of the arguments, evaluated
     * from zero to x.  The function is defined as
     *
     *                  x
     *     -            -
     *    | (a+b)      | |  a-1     b-1
     *  -----------    |   t   (1-t)   dt.
     *   -     -     | |
     *  | (a) | (b)   -
     *                 0
     *
     * The domain of definition is 0 <= x <= 1.  In this
     * implementation a and b are restricted to positive values.
     * The integral from x to 1 may be obtained by the symmetry
     * relation
     *
     *    1 - betainc( a, b, x )  =  betainc( b, a, 1-x ).
     *
     * The integral is evaluated by a continued fraction expansion.
     * If a < 1, the function calls itself recursively after a
     * transformation to increase a to a+1.
     *
     * ACCURACY (float):
     *
     * Tested at random points (a,b,x) with a and b in the indicated
     * interval and x between 0 and 1.
     *
     * arithmetic   domain     # trials      peak         rms
     * Relative error:
     *    IEEE       0,30       10000       3.7e-5      5.1e-6
     *    IEEE       0,100      10000       1.7e-4      2.5e-5
     * The useful domain for relative error is limited by underflow
     * of the single precision exponential function.
     * Absolute error:
     *    IEEE       0,30      100000       2.2e-5      9.6e-7
     *    IEEE       0,100      10000       6.5e-5      3.7e-6
     *
     * Larger errors may occur for extreme ratios of a and b.
     *
     * ACCURACY (double):
     * arithmetic   domain     # trials      peak         rms
     *    IEEE      0,5         10000       6.9e-15     4.5e-16
     *    IEEE      0,85       250000       2.2e-13     1.7e-14
     *    IEEE      0,1000      30000       5.3e-12     6.3e-13
     *    IEEE      0,10000    250000       9.3e-11     7.1e-12
     *    IEEE      0,100000    10000       8.7e-10     4.8e-11
     * Outputs smaller than the IEEE gradual underflow threshold
     * were excluded from these statistics.
     *
     * ERROR MESSAGES:
     *   message         condition      value returned
     * incbet domain      x<0, x>1          nan
     * incbet underflow                     nan
     */

    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, Scalar>::value == false),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    return Scalar(0);
  }
};

/* Continued fraction expansion #1 for incomplete beta integral (small_branch = True)
 * Continued fraction expansion #2 for incomplete beta integral (small_branch = False)
 */
template <typename Scalar>
struct incbeta_cfe {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE Scalar run(Scalar a, Scalar b, Scalar x, bool small_branch) {
    EIGEN_STATIC_ASSERT((internal::is_same<Scalar, float>::value ||
                         internal::is_same<Scalar, double>::value),
                        THIS_TYPE_IS_NOT_SUPPORTED);
    const Scalar big = cephes_helper<Scalar>::big();
    const Scalar machep = cephes_helper<Scalar>::machep();
    const Scalar biginv = cephes_helper<Scalar>::biginv();

    const Scalar zero = 0;
    const Scalar one = 1;
    const Scalar two = 2;

    Scalar xk, pk, pkm1, pkm2, qk, qkm1, qkm2;
    Scalar k1, k2, k3, k4, k5, k6, k7, k8, k26update;
    Scalar ans;
    int n;

    const int num_iters = (internal::is_same<Scalar, float>::value) ? 100 : 300;
    const Scalar thresh =
        (internal::is_same<Scalar, float>::value) ? machep : Scalar(3) * machep;
    Scalar r = (internal::is_same<Scalar, float>::value) ? zero : one;

    if (small_branch) {
      k1 = a;
      k2 = a + b;
      k3 = a;
      k4 = a + one;
      k5 = one;
      k6 = b - one;
      k7 = k4;
      k8 = a + two;
      k26update = one;
    } else {
      k1 = a;
      k2 = b - one;
      k3 = a;
      k4 = a + one;
      k5 = one;
      k6 = a + b;
      k7 = a + one;
      k8 = a + two;
      k26update = -one;
      x = x / (one - x);
    }

    pkm2 = zero;
    qkm2 = one;
    pkm1 = one;
    qkm1 = one;
    ans = one;
    n = 0;

    do {
      xk = -(x * k1 * k2) / (k3 * k4);
      pk = pkm1 + pkm2 * xk;
      qk = qkm1 + qkm2 * xk;
      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      xk = (x * k5 * k6) / (k7 * k8);
      pk = pkm1 + pkm2 * xk;
      qk = qkm1 + qkm2 * xk;
      pkm2 = pkm1;
      pkm1 = pk;
      qkm2 = qkm1;
      qkm1 = qk;

      if (qk != zero) {
        r = pk / qk;
        if (numext::abs(ans - r) < numext::abs(r) * thresh) {
          return r;
        }
        ans = r;
      }

      k1 += one;
      k2 += k26update;
      k3 += two;
      k4 += two;
      k5 += one;
      k6 -= k26update;
      k7 += two;
      k8 += two;

      if ((numext::abs(qk) + numext::abs(pk)) > big) {
        pkm2 *= biginv;
        pkm1 *= biginv;
        qkm2 *= biginv;
        qkm1 *= biginv;
      }
      if ((numext::abs(qk) < biginv) || (numext::abs(pk) < biginv)) {
        pkm2 *= big;
        pkm1 *= big;
        qkm2 *= big;
        qkm1 *= big;
      }
    } while (++n < num_iters);

    return ans;
  }
};

/* Helper functions depending on the Scalar type */
template <typename Scalar>
struct betainc_helper {};

template <>
struct betainc_helper<float> {
  /* Core implementation, assumes a large (> 1.0) */
  EIGEN_DEVICE_FUNC static EIGEN_STRONG_INLINE float incbsa(float aa, float bb,
                                                            float xx) {
    float ans, a, b, t, x, onemx;
    bool reversed_a_b = false;

    onemx = 1.0f - xx;

    /* see if x is greater than the mean */
    if (xx > (aa / (aa + bb))) {
      reversed_a_b = true;
      a = bb;
      b = aa;
      t = xx;
      x = onemx;
    } else {
      a = aa;
      b = bb;
      t = onemx;
      x = xx;
    }

    /* Choose expansion for optimal convergence */
    if (b > 10.0f) {
      if (numext::abs(b * x / a) < 0.3f) {
        t = betainc_helper<float>::incbps(a, b, x);
        if (reversed_a_b) t = 1.0f - t;
        return t;
      }
    }

    ans = x * (a + b - 2.0f) / (a - 1.0f);
    if (ans < 1.0f) {
      ans = incbeta_cfe<float>::run(a, b, x, true /* small_branch */);
      t = b * numext::log(t);
    } else {
      ans = incbeta_cfe<float>::run(a, b, x, false /* small_branch */);
      t = (b - 1.0f) * numext::log(t);
    }

    t += a * numext::log(x) + lgamma_impl<float>::run(a + b) -
         lgamma_impl<float>::run(a) - lgamma_impl<float>::run(b);
    t += numext::log(ans / a);
    t = numext::exp(t);

    if (reversed_a_b) t = 1.0f - t;
    return t;
  }

  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE float incbps(float a, float b, float x) {
    float t, u, y, s;
    const float machep = cephes_helper<float>::machep();

    y = a * numext::log(x) + (b - 1.0f) * numext::log1p(-x) - numext::log(a);
    y -= lgamma_impl<float>::run(a) + lgamma_impl<float>::run(b);
    y += lgamma_impl<float>::run(a + b);

    t = x / (1.0f - x);
    s = 0.0f;
    u = 1.0f;
    do {
      b -= 1.0f;
      if (b == 0.0f) {
        break;
      }
      a += 1.0f;
      u *= t * b / a;
      s += u;
    } while (numext::abs(u) > machep);

    return numext::exp(y) * (1.0f + s);
  }
};

template <>
struct betainc_impl<float> {
  EIGEN_DEVICE_FUNC
  static float run(float a, float b, float x) {
    const float nan = NumTraits<float>::quiet_NaN();
    float ans, t;

    if (a <= 0.0f) return nan;
    if (b <= 0.0f) return nan;
    if ((x <= 0.0f) || (x >= 1.0f)) {
      if (x == 0.0f) return 0.0f;
      if (x == 1.0f) return 1.0f;
      // mtherr("betaincf", DOMAIN);
      return nan;
    }

    /* transformation for small aa */
    if (a <= 1.0f) {
      ans = betainc_helper<float>::incbsa(a + 1.0f, b, x);
      t = a * numext::log(x) + b * numext::log1p(-x) +
          lgamma_impl<float>::run(a + b) - lgamma_impl<float>::run(a + 1.0f) -
          lgamma_impl<float>::run(b);
      return (ans + numext::exp(t));
    } else {
      return betainc_helper<float>::incbsa(a, b, x);
    }
  }
};

template <>
struct betainc_helper<double> {
  EIGEN_DEVICE_FUNC
  static EIGEN_STRONG_INLINE double incbps(double a, double b, double x) {
    const double machep = cephes_helper<double>::machep();

    double s, t, u, v, n, t1, z, ai;

    ai = 1.0 / a;
    u = (1.0 - b) * x;
    v = u / (a + 1.0);
    t1 = v;
    t = u;
    n = 2.0;
    s = 0.0;
    z = machep * ai;
    while (numext::abs(v) > z) {
      u = (n - b) * x / n;
      t *= u;
      v = t / (a + n);
      s += v;
      n += 1.0;
    }
    s += t1;
    s += ai;

    u = a * numext::log(x);
    // TODO: gamma() is not directly implemented in Eigen.
    /*
    if ((a + b) < maxgam && numext::abs(u) < maxlog) {
      t = gamma(a + b) / (gamma(a) * gamma(b));
      s = s * t * pow(x, a);
    }
    */
    t = lgamma_impl<double>::run(a + b) - lgamma_impl<double>::run(a) -
        lgamma_impl<double>::run(b) + u + numext::log(s);
    return s = numext::exp(t);
  }
};

template <>
struct betainc_impl<double> {
  EIGEN_DEVICE_FUNC
  static double run(double aa, double bb, double xx) {
    const double nan = NumTraits<double>::quiet_NaN();
    const double machep = cephes_helper<double>::machep();
    // const double maxgam = 171.624376956302725;

    double a, b, t, x, xc, w, y;
    bool reversed_a_b = false;

    if (aa <= 0.0 || bb <= 0.0) {
      return nan;  // goto domerr;
    }

    if ((xx <= 0.0) || (xx >= 1.0)) {
      if (xx == 0.0) return (0.0);
      if (xx == 1.0) return (1.0);
      // mtherr("incbet", DOMAIN);
      return nan;
    }

    if ((bb * xx) <= 1.0 && xx <= 0.95) {
      return betainc_helper<double>::incbps(aa, bb, xx);
    }

    w = 1.0 - xx;

    /* Reverse a and b if x is greater than the mean. */
    if (xx > (aa / (aa + bb))) {
      reversed_a_b = true;
      a = bb;
      b = aa;
      xc = xx;
      x = w;
    } else {
      a = aa;
      b = bb;
      xc = w;
      x = xx;
    }

    if (reversed_a_b && (b * x) <= 1.0 && x <= 0.95) {
      t = betainc_helper<double>::incbps(a, b, x);
      if (t <= machep) {
        t = 1.0 - machep;
      } else {
        t = 1.0 - t;
      }
      return t;
    }

    /* Choose expansion for better convergence. */
    y = x * (a + b - 2.0) - (a - 1.0);
    if (y < 0.0) {
      w = incbeta_cfe<double>::run(a, b, x, true /* small_branch */);
    } else {
      w = incbeta_cfe<double>::run(a, b, x, false /* small_branch */) / xc;
    }

    /* Multiply w by the factor
         a      b   _             _     _
        x  (1-x)   | (a+b) / ( a | (a) | (b) ) .   */

    y = a * numext::log(x);
    t = b * numext::log(xc);
    // TODO: gamma is not directly implemented in Eigen.
    /*
    if ((a + b) < maxgam && numext::abs(y) < maxlog && numext::abs(t) < maxlog)
    {
      t = pow(xc, b);
      t *= pow(x, a);
      t /= a;
      t *= w;
      t *= gamma(a + b) / (gamma(a) * gamma(b));
    } else {
    */
    /* Resort to logarithms.  */
    y += t + lgamma_impl<double>::run(a + b) - lgamma_impl<double>::run(a) -
         lgamma_impl<double>::run(b);
    y += numext::log(w / a);
    t = numext::exp(y);

    /* } */
    // done:

    if (reversed_a_b) {
      if (t <= machep) {
        t = 1.0 - machep;
      } else {
        t = 1.0 - t;
      }
    }
    return t;
  }
};

#endif  // EIGEN_HAS_C99_MATH

}  // end namespace internal

namespace numext {

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(lgamma, Scalar)
    lgamma(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(lgamma, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(digamma, Scalar)
    digamma(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(digamma, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(zeta, Scalar)
zeta(const Scalar& x, const Scalar& q) {
    return EIGEN_MATHFUNC_IMPL(zeta, Scalar)::run(x, q);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(polygamma, Scalar)
polygamma(const Scalar& n, const Scalar& x) {
    return EIGEN_MATHFUNC_IMPL(polygamma, Scalar)::run(n, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(erf, Scalar)
    erf(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(erf, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(erfc, Scalar)
    erfc(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(erfc, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(ndtri, Scalar)
    ndtri(const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(ndtri, Scalar)::run(x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igamma, Scalar)
    igamma(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igamma, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igamma_der_a, Scalar)
    igamma_der_a(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igamma_der_a, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(gamma_sample_der_alpha, Scalar)
    gamma_sample_der_alpha(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(gamma_sample_der_alpha, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(igammac, Scalar)
    igammac(const Scalar& a, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(igammac, Scalar)::run(a, x);
}

template <typename Scalar>
EIGEN_DEVICE_FUNC inline EIGEN_MATHFUNC_RETVAL(betainc, Scalar)
    betainc(const Scalar& a, const Scalar& b, const Scalar& x) {
  return EIGEN_MATHFUNC_IMPL(betainc, Scalar)::run(a, b, x);
}

}  // end namespace numext
}  // end namespace Eigen

#endif  // EIGEN_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsPacketMath.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2016 Gael Guennebaud <gael.guennebaud@inria.fr>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPECIALFUNCTIONS_PACKETMATH_H
#define EIGEN_SPECIALFUNCTIONS_PACKETMATH_H

namespace Eigen {

namespace internal {

/** \internal \returns the ln(|gamma(\a a)|) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet plgamma(const Packet& a) { using numext::lgamma; return lgamma(a); }

/** \internal \returns the derivative of lgamma, psi(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pdigamma(const Packet& a) { using numext::digamma; return digamma(a); }

/** \internal \returns the zeta function of two arguments (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pzeta(const Packet& x, const Packet& q) { using numext::zeta; return zeta(x, q); }

/** \internal \returns the polygamma function (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet ppolygamma(const Packet& n, const Packet& x) { using numext::polygamma; return polygamma(n, x); }

/** \internal \returns the erf(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet perf(const Packet& a) { using numext::erf; return erf(a); }

/** \internal \returns the erfc(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet perfc(const Packet& a) { using numext::erfc; return erfc(a); }

/** \internal \returns the ndtri(\a a) (coeff-wise) */
template<typename Packet> EIGEN_DECLARE_FUNCTION_ALLOWING_MULTIPLE_DEFINITIONS
Packet pndtri(const Packet& a) {
  typedef typename unpacket_traits<Packet>::type ScalarType;
  using internal::generic_ndtri; return generic_ndtri<Packet, ScalarType>(a);
}

/** \internal \returns the incomplete gamma function igamma(\a a, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pigamma(const Packet& a, const Packet& x) { using numext::igamma; return igamma(a, x); }

/** \internal \returns the derivative of the incomplete gamma function
 * igamma_der_a(\a a, \a x) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pigamma_der_a(const Packet& a, const Packet& x) {
  using numext::igamma_der_a; return igamma_der_a(a, x);
}

/** \internal \returns compute the derivative of the sample
  * of Gamma(alpha, 1) random variable with respect to the parameter a
  * gamma_sample_der_alpha(\a alpha, \a sample) */
template <typename Packet>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE Packet pgamma_sample_der_alpha(const Packet& alpha, const Packet& sample) {
  using numext::gamma_sample_der_alpha; return gamma_sample_der_alpha(alpha, sample);
}

/** \internal \returns the complementary incomplete gamma function igammac(\a a, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pigammac(const Packet& a, const Packet& x) { using numext::igammac; return igammac(a, x); }

/** \internal \returns the complementary incomplete gamma function betainc(\a a, \a b, \a x) */
template<typename Packet> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
Packet pbetainc(const Packet& a, const Packet& b,const Packet& x) { using numext::betainc; return betainc(a, b, x); }

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_SPECIALFUNCTIONS_PACKETMATH_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/BesselFunctions.h <==
#ifndef EIGEN_AVX_BESSELFUNCTIONS_H
#define EIGEN_AVX_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i0e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_i1e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_j0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_j0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_j1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_j1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k0e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k1)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_k1e)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_y0)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_y0)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pbessel_y1)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/SpecialFunctions.h <==
#ifndef EIGEN_AVX_SPECIALFUNCTIONS_H
#define EIGEN_AVX_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet8f, Packet8h, perf)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, perf)

F16_PACKET_FUNCTION(Packet8f, Packet8h, pndtri)
BF16_PACKET_FUNCTION(Packet8f, Packet8bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/BesselFunctions.h <==
#ifndef EIGEN_AVX512_BESSELFUNCTIONS_H
#define EIGEN_AVX512_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i0e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_i1e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_j0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_j0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_j1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_j1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k0e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k1)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_k1e)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_y0)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_y0)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pbessel_y1)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX512_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/SpecialFunctions.h <==
#ifndef EIGEN_AVX512_SPECIALFUNCTIONS_H
#define EIGEN_AVX512_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

F16_PACKET_FUNCTION(Packet16f, Packet16h, perf)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, perf)

F16_PACKET_FUNCTION(Packet16f, Packet16h, pndtri)
BF16_PACKET_FUNCTION(Packet16f, Packet16bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_AVX512_SPECIAL_FUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/GPU/SpecialFunctions.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 2014 Benoit Steiner <benoit.steiner.goog@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_GPU_SPECIALFUNCTIONS_H
#define EIGEN_GPU_SPECIALFUNCTIONS_H

namespace Eigen {

namespace internal {

// Make sure this is only available when targeting a GPU: we don't want to
// introduce conflicts between these packet_traits definitions and the ones
// we'll use on the host side (SSE, AVX, ...)
#if defined(EIGEN_GPUCC) && defined(EIGEN_USE_GPU)

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 plgamma<float4>(const float4& a)
{
  return make_float4(lgammaf(a.x), lgammaf(a.y), lgammaf(a.z), lgammaf(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 plgamma<double2>(const double2& a)
{
  using numext::lgamma;
  return make_double2(lgamma(a.x), lgamma(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pdigamma<float4>(const float4& a)
{
  using numext::digamma;
  return make_float4(digamma(a.x), digamma(a.y), digamma(a.z), digamma(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pdigamma<double2>(const double2& a)
{
  using numext::digamma;
  return make_double2(digamma(a.x), digamma(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pzeta<float4>(const float4& x, const float4& q)
{
    using numext::zeta;
    return make_float4(zeta(x.x, q.x), zeta(x.y, q.y), zeta(x.z, q.z), zeta(x.w, q.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pzeta<double2>(const double2& x, const double2& q)
{
    using numext::zeta;
    return make_double2(zeta(x.x, q.x), zeta(x.y, q.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 ppolygamma<float4>(const float4& n, const float4& x)
{
    using numext::polygamma;
    return make_float4(polygamma(n.x, x.x), polygamma(n.y, x.y), polygamma(n.z, x.z), polygamma(n.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 ppolygamma<double2>(const double2& n, const double2& x)
{
    using numext::polygamma;
    return make_double2(polygamma(n.x, x.x), polygamma(n.y, x.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 perf<float4>(const float4& a)
{
  return make_float4(erff(a.x), erff(a.y), erff(a.z), erff(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 perf<double2>(const double2& a)
{
  using numext::erf;
  return make_double2(erf(a.x), erf(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 perfc<float4>(const float4& a)
{
  using numext::erfc;
  return make_float4(erfc(a.x), erfc(a.y), erfc(a.z), erfc(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 perfc<double2>(const double2& a)
{
  using numext::erfc;
  return make_double2(erfc(a.x), erfc(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pndtri<float4>(const float4& a)
{
  using numext::ndtri;
  return make_float4(ndtri(a.x), ndtri(a.y), ndtri(a.z), ndtri(a.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pndtri<double2>(const double2& a)
{
  using numext::ndtri;
  return make_double2(ndtri(a.x), ndtri(a.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pigamma<float4>(const float4& a, const float4& x)
{
  using numext::igamma;
  return make_float4(
      igamma(a.x, x.x),
      igamma(a.y, x.y),
      igamma(a.z, x.z),
      igamma(a.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pigamma<double2>(const double2& a, const double2& x)
{
  using numext::igamma;
  return make_double2(igamma(a.x, x.x), igamma(a.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pigamma_der_a<float4>(
    const float4& a, const float4& x) {
  using numext::igamma_der_a;
  return make_float4(igamma_der_a(a.x, x.x), igamma_der_a(a.y, x.y),
                     igamma_der_a(a.z, x.z), igamma_der_a(a.w, x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pigamma_der_a<double2>(const double2& a, const double2& x) {
  using numext::igamma_der_a;
  return make_double2(igamma_der_a(a.x, x.x), igamma_der_a(a.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pgamma_sample_der_alpha<float4>(
    const float4& alpha, const float4& sample) {
  using numext::gamma_sample_der_alpha;
  return make_float4(
      gamma_sample_der_alpha(alpha.x, sample.x),
      gamma_sample_der_alpha(alpha.y, sample.y),
      gamma_sample_der_alpha(alpha.z, sample.z),
      gamma_sample_der_alpha(alpha.w, sample.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pgamma_sample_der_alpha<double2>(const double2& alpha, const double2& sample) {
  using numext::gamma_sample_der_alpha;
  return make_double2(
      gamma_sample_der_alpha(alpha.x, sample.x),
      gamma_sample_der_alpha(alpha.y, sample.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pigammac<float4>(const float4& a, const float4& x)
{
  using numext::igammac;
  return make_float4(
      igammac(a.x, x.x),
      igammac(a.y, x.y),
      igammac(a.z, x.z),
      igammac(a.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pigammac<double2>(const double2& a, const double2& x)
{
  using numext::igammac;
  return make_double2(igammac(a.x, x.x), igammac(a.y, x.y));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
float4 pbetainc<float4>(const float4& a, const float4& b, const float4& x)
{
  using numext::betainc;
  return make_float4(
      betainc(a.x, b.x, x.x),
      betainc(a.y, b.y, x.y),
      betainc(a.z, b.z, x.z),
      betainc(a.w, b.w, x.w));
}

template<> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE
double2 pbetainc<double2>(const double2& a, const double2& b, const double2& x)
{
  using numext::betainc;
  return make_double2(betainc(a.x, b.x, x.x), betainc(a.y, b.y, x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i0e<float4>(const float4& x) {
  using numext::bessel_i0e;
  return make_float4(bessel_i0e(x.x), bessel_i0e(x.y), bessel_i0e(x.z), bessel_i0e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i0e<double2>(const double2& x) {
  using numext::bessel_i0e;
  return make_double2(bessel_i0e(x.x), bessel_i0e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i0<float4>(const float4& x) {
  using numext::bessel_i0;
  return make_float4(bessel_i0(x.x), bessel_i0(x.y), bessel_i0(x.z), bessel_i0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i0<double2>(const double2& x) {
  using numext::bessel_i0;
  return make_double2(bessel_i0(x.x), bessel_i0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i1e<float4>(const float4& x) {
  using numext::bessel_i1e;
  return make_float4(bessel_i1e(x.x), bessel_i1e(x.y), bessel_i1e(x.z), bessel_i1e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i1e<double2>(const double2& x) {
  using numext::bessel_i1e;
  return make_double2(bessel_i1e(x.x), bessel_i1e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_i1<float4>(const float4& x) {
  using numext::bessel_i1;
  return make_float4(bessel_i1(x.x), bessel_i1(x.y), bessel_i1(x.z), bessel_i1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_i1<double2>(const double2& x) {
  using numext::bessel_i1;
  return make_double2(bessel_i1(x.x), bessel_i1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k0e<float4>(const float4& x) {
  using numext::bessel_k0e;
  return make_float4(bessel_k0e(x.x), bessel_k0e(x.y), bessel_k0e(x.z), bessel_k0e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k0e<double2>(const double2& x) {
  using numext::bessel_k0e;
  return make_double2(bessel_k0e(x.x), bessel_k0e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k0<float4>(const float4& x) {
  using numext::bessel_k0;
  return make_float4(bessel_k0(x.x), bessel_k0(x.y), bessel_k0(x.z), bessel_k0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k0<double2>(const double2& x) {
  using numext::bessel_k0;
  return make_double2(bessel_k0(x.x), bessel_k0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k1e<float4>(const float4& x) {
  using numext::bessel_k1e;
  return make_float4(bessel_k1e(x.x), bessel_k1e(x.y), bessel_k1e(x.z), bessel_k1e(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k1e<double2>(const double2& x) {
  using numext::bessel_k1e;
  return make_double2(bessel_k1e(x.x), bessel_k1e(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_k1<float4>(const float4& x) {
  using numext::bessel_k1;
  return make_float4(bessel_k1(x.x), bessel_k1(x.y), bessel_k1(x.z), bessel_k1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_k1<double2>(const double2& x) {
  using numext::bessel_k1;
  return make_double2(bessel_k1(x.x), bessel_k1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_j0<float4>(const float4& x) {
  using numext::bessel_j0;
  return make_float4(bessel_j0(x.x), bessel_j0(x.y), bessel_j0(x.z), bessel_j0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_j0<double2>(const double2& x) {
  using numext::bessel_j0;
  return make_double2(bessel_j0(x.x), bessel_j0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_j1<float4>(const float4& x) {
  using numext::bessel_j1;
  return make_float4(bessel_j1(x.x), bessel_j1(x.y), bessel_j1(x.z), bessel_j1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_j1<double2>(const double2& x) {
  using numext::bessel_j1;
  return make_double2(bessel_j1(x.x), bessel_j1(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_y0<float4>(const float4& x) {
  using numext::bessel_y0;
  return make_float4(bessel_y0(x.x), bessel_y0(x.y), bessel_y0(x.z), bessel_y0(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_y0<double2>(const double2& x) {
  using numext::bessel_y0;
  return make_double2(bessel_y0(x.x), bessel_y0(x.y));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE float4 pbessel_y1<float4>(const float4& x) {
  using numext::bessel_y1;
  return make_float4(bessel_y1(x.x), bessel_y1(x.y), bessel_y1(x.z), bessel_y1(x.w));
}

template <>
EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE double2
pbessel_y1<double2>(const double2& x) {
  using numext::bessel_y1;
  return make_double2(bessel_y1(x.x), bessel_y1(x.y));
}

#endif

} // end namespace internal

} // end namespace Eigen

#endif // EIGEN_GPU_SPECIALFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/BesselFunctions.h <==
#ifndef EIGEN_NEON_BESSELFUNCTIONS_H
#define EIGEN_NEON_BESSELFUNCTIONS_H

namespace Eigen {
namespace internal {

#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

#define NEON_HALF_TO_FLOAT_FUNCTIONS(METHOD)                            \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet8hf METHOD<Packet8hf>(const Packet8hf& x) {                       \
  const Packet4f lo = METHOD<Packet4f>(vcvt_f32_f16(vget_low_f16(x)));  \
  const Packet4f hi = METHOD<Packet4f>(vcvt_f32_f16(vget_high_f16(x))); \
  return vcombine_f16(vcvt_f16_f32(lo), vcvt_f16_f32(hi));              \
}                                                                       \
                                                                        \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet4hf METHOD<Packet4hf>(const Packet4hf& x) {                       \
  return vcvt_f16_f32(METHOD<Packet4f>(vcvt_f32_f16(x)));               \
}

NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i0e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_i1e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_j0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_j1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k0e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k1)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_k1e)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_y0)
NEON_HALF_TO_FLOAT_FUNCTIONS(pbessel_y1)

#undef NEON_HALF_TO_FLOAT_FUNCTIONS
#endif

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i0e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_i1e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_j0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_j1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k0e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k1)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_k1e)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_y0)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pbessel_y1)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_NEON_BESSELFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/SpecialFunctions.h <==
#ifndef EIGEN_NEON_SPECIALFUNCTIONS_H
#define EIGEN_NEON_SPECIALFUNCTIONS_H

namespace Eigen {
namespace internal {

#if EIGEN_HAS_ARM64_FP16_VECTOR_ARITHMETIC

#define NEON_HALF_TO_FLOAT_FUNCTIONS(METHOD)                            \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet8hf METHOD<Packet8hf>(const Packet8hf& x) {                       \
  const Packet4f lo = METHOD<Packet4f>(vcvt_f32_f16(vget_low_f16(x)));  \
  const Packet4f hi = METHOD<Packet4f>(vcvt_f32_f16(vget_high_f16(x))); \
  return vcombine_f16(vcvt_f16_f32(lo), vcvt_f16_f32(hi));              \
}                                                                       \
                                                                        \
template <> EIGEN_DEVICE_FUNC EIGEN_STRONG_INLINE                       \
Packet4hf METHOD<Packet4hf>(const Packet4hf& x) {                       \
  return vcvt_f16_f32(METHOD<Packet4f>(vcvt_f32_f16(x)));               \
}

NEON_HALF_TO_FLOAT_FUNCTIONS(perf)
NEON_HALF_TO_FLOAT_FUNCTIONS(pndtri)

#undef NEON_HALF_TO_FLOAT_FUNCTIONS
#endif

BF16_PACKET_FUNCTION(Packet4f, Packet4bf, perf)
BF16_PACKET_FUNCTION(Packet4f, Packet4bf, pndtri)

}  // namespace internal
}  // namespace Eigen

#endif  // EIGEN_NEON_SPECIALFUNCTIONS_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/Spline.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINE_H
#define EIGEN_SPLINE_H

#include "SplineFwd.h"

namespace Eigen
{
    /**
     * \ingroup Splines_Module
     * \class Spline
     * \brief A class representing multi-dimensional spline curves.
     *
     * The class represents B-splines with non-uniform knot vectors. Each control
     * point of the B-spline is associated with a basis function
     * \f{align*}
     *   C(u) & = \sum_{i=0}^{n}N_{i,p}(u)P_i
     * \f}
     *
     * \tparam _Scalar The underlying data type (typically float or double)
     * \tparam _Dim The curve dimension (e.g. 2 or 3)
     * \tparam _Degree Per default set to Dynamic; could be set to the actual desired
     *                degree for optimization purposes (would result in stack allocation
     *                of several temporary variables).
     **/
  template <typename _Scalar, int _Dim, int _Degree>
  class Spline
  {
  public:
    typedef _Scalar Scalar; /*!< The spline curve's scalar type. */
    enum { Dimension = _Dim /*!< The spline curve's dimension. */ };
    enum { Degree = _Degree /*!< The spline curve's degree. */ };

    /** \brief The point type the spline is representing. */
    typedef typename SplineTraits<Spline>::PointType PointType;
    
    /** \brief The data type used to store knot vectors. */
    typedef typename SplineTraits<Spline>::KnotVectorType KnotVectorType;

    /** \brief The data type used to store parameter vectors. */
    typedef typename SplineTraits<Spline>::ParameterVectorType ParameterVectorType;
    
    /** \brief The data type used to store non-zero basis functions. */
    typedef typename SplineTraits<Spline>::BasisVectorType BasisVectorType;

    /** \brief The data type used to store the values of the basis function derivatives. */
    typedef typename SplineTraits<Spline>::BasisDerivativeType BasisDerivativeType;
    
    /** \brief The data type representing the spline's control points. */
    typedef typename SplineTraits<Spline>::ControlPointVectorType ControlPointVectorType;
    
    /**
    * \brief Creates a (constant) zero spline.
    * For Splines with dynamic degree, the resulting degree will be 0.
    **/
    Spline() 
    : m_knots(1, (Degree==Dynamic ? 2 : 2*Degree+2))
    , m_ctrls(ControlPointVectorType::Zero(Dimension,(Degree==Dynamic ? 1 : Degree+1))) 
    {
      // in theory this code can go to the initializer list but it will get pretty
      // much unreadable ...
      enum { MinDegree = (Degree==Dynamic ? 0 : Degree) };
      m_knots.template segment<MinDegree+1>(0) = Array<Scalar,1,MinDegree+1>::Zero();
      m_knots.template segment<MinDegree+1>(MinDegree+1) = Array<Scalar,1,MinDegree+1>::Ones();
    }

    /**
    * \brief Creates a spline from a knot vector and control points.
    * \param knots The spline's knot vector.
    * \param ctrls The spline's control point vector.
    **/
    template <typename OtherVectorType, typename OtherArrayType>
    Spline(const OtherVectorType& knots, const OtherArrayType& ctrls) : m_knots(knots), m_ctrls(ctrls) {}

    /**
    * \brief Copy constructor for splines.
    * \param spline The input spline.
    **/
    template <int OtherDegree>
    Spline(const Spline<Scalar, Dimension, OtherDegree>& spline) : 
    m_knots(spline.knots()), m_ctrls(spline.ctrls()) {}

    /**
     * \brief Returns the knots of the underlying spline.
     **/
    const KnotVectorType& knots() const { return m_knots; }
    
    /**
     * \brief Returns the ctrls of the underlying spline.
     **/    
    const ControlPointVectorType& ctrls() const { return m_ctrls; }

    /**
     * \brief Returns the spline value at a given site \f$u\f$.
     *
     * The function returns
     * \f{align*}
     *   C(u) & = \sum_{i=0}^{n}N_{i,p}P_i
     * \f}
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the spline is evaluated.
     * \return The spline value at the given location \f$u\f$.
     **/
    PointType operator()(Scalar u) const;

    /**
     * \brief Evaluation of spline derivatives of up-to given order.
     *
     * The function returns
     * \f{align*}
     *   \frac{d^i}{du^i}C(u) & = \sum_{i=0}^{n} \frac{d^i}{du^i} N_{i,p}(u)P_i
     * \f}
     * for i ranging between 0 and order.
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the spline derivative is evaluated.
     * \param order The order up to which the derivatives are computed.
     **/
    typename SplineTraits<Spline>::DerivativeType
      derivatives(Scalar u, DenseIndex order) const;

    /**
     * \copydoc Spline::derivatives
     * Using the template version of this function is more efficieent since
     * temporary objects are allocated on the stack whenever this is possible.
     **/    
    template <int DerivativeOrder>
    typename SplineTraits<Spline,DerivativeOrder>::DerivativeType
      derivatives(Scalar u, DenseIndex order = DerivativeOrder) const;

    /**
     * \brief Computes the non-zero basis functions at the given site.
     *
     * Splines have local support and a point from their image is defined
     * by exactly \f$p+1\f$ control points \f$P_i\f$ where \f$p\f$ is the
     * spline degree.
     *
     * This function computes the \f$p+1\f$ non-zero basis function values
     * for a given parameter value \f$u\f$. It returns
     * \f{align*}{
     *   N_{i,p}(u), \hdots, N_{i+p+1,p}(u)
     * \f}
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the non-zero basis functions 
     *          are computed.
     **/
    typename SplineTraits<Spline>::BasisVectorType
      basisFunctions(Scalar u) const;

    /**
     * \brief Computes the non-zero spline basis function derivatives up to given order.
     *
     * The function computes
     * \f{align*}{
     *   \frac{d^i}{du^i} N_{i,p}(u), \hdots, \frac{d^i}{du^i} N_{i+p+1,p}(u)
     * \f}
     * with i ranging from 0 up to the specified order.
     *
     * \param u Parameter \f$u \in [0;1]\f$ at which the non-zero basis function
     *          derivatives are computed.
     * \param order The order up to which the basis function derivatives are computes.
     **/
    typename SplineTraits<Spline>::BasisDerivativeType
      basisFunctionDerivatives(Scalar u, DenseIndex order) const;

    /**
     * \copydoc Spline::basisFunctionDerivatives
     * Using the template version of this function is more efficieent since
     * temporary objects are allocated on the stack whenever this is possible.
     **/    
    template <int DerivativeOrder>
    typename SplineTraits<Spline,DerivativeOrder>::BasisDerivativeType
      basisFunctionDerivatives(Scalar u, DenseIndex order = DerivativeOrder) const;

    /**
     * \brief Returns the spline degree.
     **/ 
    DenseIndex degree() const;

    /** 
     * \brief Returns the span within the knot vector in which u is falling.
     * \param u The site for which the span is determined.
     **/
    DenseIndex span(Scalar u) const;

    /**
     * \brief Computes the span within the provided knot vector in which u is falling.
     **/
    static DenseIndex Span(typename SplineTraits<Spline>::Scalar u, DenseIndex degree, const typename SplineTraits<Spline>::KnotVectorType& knots);
    
    /**
     * \brief Returns the spline's non-zero basis functions.
     *
     * The function computes and returns
     * \f{align*}{
     *   N_{i,p}(u), \hdots, N_{i+p+1,p}(u)
     * \f}
     *
     * \param u The site at which the basis functions are computed.
     * \param degree The degree of the underlying spline.
     * \param knots The underlying spline's knot vector.
     **/
    static BasisVectorType BasisFunctions(Scalar u, DenseIndex degree, const KnotVectorType& knots);

    /**
     * \copydoc Spline::basisFunctionDerivatives
     * \param degree The degree of the underlying spline
     * \param knots The underlying spline's knot vector.
     **/    
    static BasisDerivativeType BasisFunctionDerivatives(
      const Scalar u, const DenseIndex order, const DenseIndex degree, const KnotVectorType& knots);

  private:
    KnotVectorType m_knots; /*!< Knot vector. */
    ControlPointVectorType  m_ctrls; /*!< Control points. */

    template <typename DerivativeType>
    static void BasisFunctionDerivativesImpl(
      const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
      const DenseIndex order,
      const DenseIndex p, 
      const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& U,
      DerivativeType& N_);
  };

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::Span(
    typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::Scalar u,
    DenseIndex degree,
    const typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::KnotVectorType& knots)
  {
    // Piegl & Tiller, "The NURBS Book", A2.1 (p. 68)
    if (u <= knots(0)) return degree;
    const Scalar* pos = std::upper_bound(knots.data()+degree-1, knots.data()+knots.size()-degree-1, u);
    return static_cast<DenseIndex>( std::distance(knots.data(), pos) - 1 );
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename Spline<_Scalar, _Dim, _Degree>::BasisVectorType
    Spline<_Scalar, _Dim, _Degree>::BasisFunctions(
    typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    DenseIndex degree,
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& knots)
  {
    const DenseIndex p = degree;
    const DenseIndex i = Spline::Span(u, degree, knots);

    const KnotVectorType& U = knots;

    BasisVectorType left(p+1); left(0) = Scalar(0);
    BasisVectorType right(p+1); right(0) = Scalar(0);

    VectorBlock<BasisVectorType,Degree>(left,1,p) = u - VectorBlock<const KnotVectorType,Degree>(U,i+1-p,p).reverse();
    VectorBlock<BasisVectorType,Degree>(right,1,p) = VectorBlock<const KnotVectorType,Degree>(U,i+1,p) - u;

    BasisVectorType N(1,p+1);
    N(0) = Scalar(1);
    for (DenseIndex j=1; j<=p; ++j)
    {
      Scalar saved = Scalar(0);
      for (DenseIndex r=0; r<j; r++)
      {
        const Scalar tmp = N(r)/(right(r+1)+left(j-r));
        N[r] = saved + right(r+1)*tmp;
        saved = left(j-r)*tmp;
      }
      N(j) = saved;
    }
    return N;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::degree() const
  {
    if (_Degree == Dynamic)
      return m_knots.size() - m_ctrls.cols() - 1;
    else
      return _Degree;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  DenseIndex Spline<_Scalar, _Dim, _Degree>::span(Scalar u) const
  {
    return Spline::Span(u, degree(), knots());
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename Spline<_Scalar, _Dim, _Degree>::PointType Spline<_Scalar, _Dim, _Degree>::operator()(Scalar u) const
  {
    enum { Order = SplineTraits<Spline>::OrderAtCompileTime };

    const DenseIndex span = this->span(u);
    const DenseIndex p = degree();
    const BasisVectorType basis_funcs = basisFunctions(u);

    const Replicate<BasisVectorType,Dimension,1> ctrl_weights(basis_funcs);
    const Block<const ControlPointVectorType,Dimension,Order> ctrl_pts(ctrls(),0,span-p,Dimension,p+1);
    return (ctrl_weights * ctrl_pts).rowwise().sum();
  }

  /* --------------------------------------------------------------------------------------------- */

  template <typename SplineType, typename DerivativeType>
  void derivativesImpl(const SplineType& spline, typename SplineType::Scalar u, DenseIndex order, DerivativeType& der)
  {    
    enum { Dimension = SplineTraits<SplineType>::Dimension };
    enum { Order = SplineTraits<SplineType>::OrderAtCompileTime };
    enum { DerivativeOrder = DerivativeType::ColsAtCompileTime };

    typedef typename SplineTraits<SplineType>::ControlPointVectorType ControlPointVectorType;
    typedef typename SplineTraits<SplineType,DerivativeOrder>::BasisDerivativeType BasisDerivativeType;
    typedef typename BasisDerivativeType::ConstRowXpr BasisDerivativeRowXpr;    

    const DenseIndex p = spline.degree();
    const DenseIndex span = spline.span(u);

    const DenseIndex n = (std::min)(p, order);

    der.resize(Dimension,n+1);

    // Retrieve the basis function derivatives up to the desired order...    
    const BasisDerivativeType basis_func_ders = spline.template basisFunctionDerivatives<DerivativeOrder>(u, n+1);

    // ... and perform the linear combinations of the control points.
    for (DenseIndex der_order=0; der_order<n+1; ++der_order)
    {
      const Replicate<BasisDerivativeRowXpr,Dimension,1> ctrl_weights( basis_func_ders.row(der_order) );
      const Block<const ControlPointVectorType,Dimension,Order> ctrl_pts(spline.ctrls(),0,span-p,Dimension,p+1);
      der.col(der_order) = (ctrl_weights * ctrl_pts).rowwise().sum();
    }
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::DerivativeType
    Spline<_Scalar, _Dim, _Degree>::derivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline >::DerivativeType res;
    derivativesImpl(*this, u, order, res);
    return res;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  template <int DerivativeOrder>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::DerivativeType
    Spline<_Scalar, _Dim, _Degree>::derivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline, DerivativeOrder >::DerivativeType res;
    derivativesImpl(*this, u, order, res);
    return res;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::BasisVectorType
    Spline<_Scalar, _Dim, _Degree>::basisFunctions(Scalar u) const
  {
    return Spline::BasisFunctions(u, degree(), knots());
  }

  /* --------------------------------------------------------------------------------------------- */
  
  
  template <typename _Scalar, int _Dim, int _Degree>
  template <typename DerivativeType>
  void Spline<_Scalar, _Dim, _Degree>::BasisFunctionDerivativesImpl(
    const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    const DenseIndex order,
    const DenseIndex p, 
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& U,
    DerivativeType& N_)
  {
    typedef Spline<_Scalar, _Dim, _Degree> SplineType;
    enum { Order = SplineTraits<SplineType>::OrderAtCompileTime };

    const DenseIndex span = SplineType::Span(u, p, U);

    const DenseIndex n = (std::min)(p, order);

    N_.resize(n+1, p+1);

    BasisVectorType left = BasisVectorType::Zero(p+1);
    BasisVectorType right = BasisVectorType::Zero(p+1);

    Matrix<Scalar,Order,Order> ndu(p+1,p+1);

    Scalar saved, temp; // FIXME These were double instead of Scalar. Was there a reason for that?

    ndu(0,0) = 1.0;

    DenseIndex j;
    for (j=1; j<=p; ++j)
    {
      left[j] = u-U[span+1-j];
      right[j] = U[span+j]-u;
      saved = 0.0;

      for (DenseIndex r=0; r<j; ++r)
      {
        /* Lower triangle */
        ndu(j,r) = right[r+1]+left[j-r];
        temp = ndu(r,j-1)/ndu(j,r);
        /* Upper triangle */
        ndu(r,j) = static_cast<Scalar>(saved+right[r+1] * temp);
        saved = left[j-r] * temp;
      }

      ndu(j,j) = static_cast<Scalar>(saved);
    }

    for (j = p; j>=0; --j) 
      N_(0,j) = ndu(j,p);

    // Compute the derivatives
    DerivativeType a(n+1,p+1);
    DenseIndex r=0;
    for (; r<=p; ++r)
    {
      DenseIndex s1,s2;
      s1 = 0; s2 = 1; // alternate rows in array a
      a(0,0) = 1.0;

      // Compute the k-th derivative
      for (DenseIndex k=1; k<=static_cast<DenseIndex>(n); ++k)
      {
        Scalar d = 0.0;
        DenseIndex rk,pk,j1,j2;
        rk = r-k; pk = p-k;

        if (r>=k)
        {
          a(s2,0) = a(s1,0)/ndu(pk+1,rk);
          d = a(s2,0)*ndu(rk,pk);
        }

        if (rk>=-1) j1 = 1;
        else        j1 = -rk;

        if (r-1 <= pk) j2 = k-1;
        else           j2 = p-r;

        for (j=j1; j<=j2; ++j)
        {
          a(s2,j) = (a(s1,j)-a(s1,j-1))/ndu(pk+1,rk+j);
          d += a(s2,j)*ndu(rk+j,pk);
        }

        if (r<=pk)
        {
          a(s2,k) = -a(s1,k-1)/ndu(pk+1,r);
          d += a(s2,k)*ndu(r,pk);
        }

        N_(k,r) = static_cast<Scalar>(d);
        j = s1; s1 = s2; s2 = j; // Switch rows
      }
    }

    /* Multiply through by the correct factors */
    /* (Eq. [2.9])                             */
    r = p;
    for (DenseIndex k=1; k<=static_cast<DenseIndex>(n); ++k)
    {
      for (j=p; j>=0; --j) N_(k,j) *= r;
      r *= p-k;
    }
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType
    Spline<_Scalar, _Dim, _Degree>::basisFunctionDerivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits<Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree(), knots(), der);
    return der;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  template <int DerivativeOrder>
  typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::BasisDerivativeType
    Spline<_Scalar, _Dim, _Degree>::basisFunctionDerivatives(Scalar u, DenseIndex order) const
  {
    typename SplineTraits< Spline<_Scalar, _Dim, _Degree>, DerivativeOrder >::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree(), knots(), der);
    return der;
  }

  template <typename _Scalar, int _Dim, int _Degree>
  typename SplineTraits<Spline<_Scalar, _Dim, _Degree> >::BasisDerivativeType
  Spline<_Scalar, _Dim, _Degree>::BasisFunctionDerivatives(
    const typename Spline<_Scalar, _Dim, _Degree>::Scalar u,
    const DenseIndex order,
    const DenseIndex degree,
    const typename Spline<_Scalar, _Dim, _Degree>::KnotVectorType& knots)
  {
    typename SplineTraits<Spline>::BasisDerivativeType der;
    BasisFunctionDerivativesImpl(u, order, degree, knots, der);
    return der;
  }
}

#endif // EIGEN_SPLINE_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFitting.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINE_FITTING_H
#define EIGEN_SPLINE_FITTING_H

#include <algorithm>
#include <functional>
#include <numeric>
#include <vector>

#include "SplineFwd.h"

#include "../../../../Eigen/LU"
#include "../../../../Eigen/QR"

namespace Eigen
{
  /**
   * \brief Computes knot averages.
   * \ingroup Splines_Module
   *
   * The knots are computed as
   * \f{align*}
   *  u_0 & = \hdots = u_p = 0 \\
   *  u_{m-p} & = \hdots = u_{m} = 1 \\
   *  u_{j+p} & = \frac{1}{p}\sum_{i=j}^{j+p-1}\bar{u}_i \quad\quad j=1,\hdots,n-p
   * \f}
   * where \f$p\f$ is the degree and \f$m+1\f$ the number knots
   * of the desired interpolating spline.
   *
   * \param[in] parameters The input parameters. During interpolation one for each data point.
   * \param[in] degree The spline degree which is used during the interpolation.
   * \param[out] knots The output knot vector.
   *
   * \sa Les Piegl and Wayne Tiller, The NURBS book (2nd ed.), 1997, 9.2.1 Global Curve Interpolation to Point Data
   **/
  template <typename KnotVectorType>
  void KnotAveraging(const KnotVectorType& parameters, DenseIndex degree, KnotVectorType& knots)
  {
    knots.resize(parameters.size()+degree+1);      

    for (DenseIndex j=1; j<parameters.size()-degree; ++j)
      knots(j+degree) = parameters.segment(j,degree).mean();

    knots.segment(0,degree+1) = KnotVectorType::Zero(degree+1);
    knots.segment(knots.size()-degree-1,degree+1) = KnotVectorType::Ones(degree+1);
  }

  /**
   * \brief Computes knot averages when derivative constraints are present.
   * Note that this is a technical interpretation of the referenced article
   * since the algorithm contained therein is incorrect as written.
   * \ingroup Splines_Module
   *
   * \param[in] parameters The parameters at which the interpolation B-Spline
   *            will intersect the given interpolation points. The parameters
   *            are assumed to be a non-decreasing sequence.
   * \param[in] degree The degree of the interpolating B-Spline. This must be
   *            greater than zero.
   * \param[in] derivativeIndices The indices corresponding to parameters at
   *            which there are derivative constraints. The indices are assumed
   *            to be a non-decreasing sequence.
   * \param[out] knots The calculated knot vector. These will be returned as a
   *             non-decreasing sequence
   *
   * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
   * Curve interpolation with directional constraints for engineering design. 
   * Engineering with Computers
   **/
  template <typename KnotVectorType, typename ParameterVectorType, typename IndexArray>
  void KnotAveragingWithDerivatives(const ParameterVectorType& parameters,
                                    const unsigned int degree,
                                    const IndexArray& derivativeIndices,
                                    KnotVectorType& knots)
  {
    typedef typename ParameterVectorType::Scalar Scalar;

    DenseIndex numParameters = parameters.size();
    DenseIndex numDerivatives = derivativeIndices.size();

    if (numDerivatives < 1)
    {
      KnotAveraging(parameters, degree, knots);
      return;
    }

    DenseIndex startIndex;
    DenseIndex endIndex;
  
    DenseIndex numInternalDerivatives = numDerivatives;
    
    if (derivativeIndices[0] == 0)
    {
      startIndex = 0;
      --numInternalDerivatives;
    }
    else
    {
      startIndex = 1;
    }
    if (derivativeIndices[numDerivatives - 1] == numParameters - 1)
    {
      endIndex = numParameters - degree;
      --numInternalDerivatives;
    }
    else
    {
      endIndex = numParameters - degree - 1;
    }

    // There are (endIndex - startIndex + 1) knots obtained from the averaging
    // and 2 for the first and last parameters.
    DenseIndex numAverageKnots = endIndex - startIndex + 3;
    KnotVectorType averageKnots(numAverageKnots);
    averageKnots[0] = parameters[0];

    int newKnotIndex = 0;
    for (DenseIndex i = startIndex; i <= endIndex; ++i)
      averageKnots[++newKnotIndex] = parameters.segment(i, degree).mean();
    averageKnots[++newKnotIndex] = parameters[numParameters - 1];

    newKnotIndex = -1;
  
    ParameterVectorType temporaryParameters(numParameters + 1);
    KnotVectorType derivativeKnots(numInternalDerivatives);
    for (DenseIndex i = 0; i < numAverageKnots - 1; ++i)
    {
      temporaryParameters[0] = averageKnots[i];
      ParameterVectorType parameterIndices(numParameters);
      int temporaryParameterIndex = 1;
      for (DenseIndex j = 0; j < numParameters; ++j)
      {
        Scalar parameter = parameters[j];
        if (parameter >= averageKnots[i] && parameter < averageKnots[i + 1])
        {
          parameterIndices[temporaryParameterIndex] = j;
          temporaryParameters[temporaryParameterIndex++] = parameter;
        }
      }
      temporaryParameters[temporaryParameterIndex] = averageKnots[i + 1];

      for (int j = 0; j <= temporaryParameterIndex - 2; ++j)
      {
        for (DenseIndex k = 0; k < derivativeIndices.size(); ++k)
        {
          if (parameterIndices[j + 1] == derivativeIndices[k]
              && parameterIndices[j + 1] != 0
              && parameterIndices[j + 1] != numParameters - 1)
          {
            derivativeKnots[++newKnotIndex] = temporaryParameters.segment(j, 3).mean();
            break;
          }
        }
      }
    }
    
    KnotVectorType temporaryKnots(averageKnots.size() + derivativeKnots.size());

    std::merge(averageKnots.data(), averageKnots.data() + averageKnots.size(),
               derivativeKnots.data(), derivativeKnots.data() + derivativeKnots.size(),
               temporaryKnots.data());

    // Number of knots (one for each point and derivative) plus spline order.
    DenseIndex numKnots = numParameters + numDerivatives + degree + 1;
    knots.resize(numKnots);

    knots.head(degree).fill(temporaryKnots[0]);
    knots.tail(degree).fill(temporaryKnots.template tail<1>()[0]);
    knots.segment(degree, temporaryKnots.size()) = temporaryKnots;
  }

  /**
   * \brief Computes chord length parameters which are required for spline interpolation.
   * \ingroup Splines_Module
   *
   * \param[in] pts The data points to which a spline should be fit.
   * \param[out] chord_lengths The resulting chord length vector.
   *
   * \sa Les Piegl and Wayne Tiller, The NURBS book (2nd ed.), 1997, 9.2.1 Global Curve Interpolation to Point Data
   **/   
  template <typename PointArrayType, typename KnotVectorType>
  void ChordLengths(const PointArrayType& pts, KnotVectorType& chord_lengths)
  {
    typedef typename KnotVectorType::Scalar Scalar;

    const DenseIndex n = pts.cols();

    // 1. compute the column-wise norms
    chord_lengths.resize(pts.cols());
    chord_lengths[0] = 0;
    chord_lengths.rightCols(n-1) = (pts.array().leftCols(n-1) - pts.array().rightCols(n-1)).matrix().colwise().norm();

    // 2. compute the partial sums
    std::partial_sum(chord_lengths.data(), chord_lengths.data()+n, chord_lengths.data());

    // 3. normalize the data
    chord_lengths /= chord_lengths(n-1);
    chord_lengths(n-1) = Scalar(1);
  }

  /**
   * \brief Spline fitting methods.
   * \ingroup Splines_Module
   **/     
  template <typename SplineType>
  struct SplineFitting
  {
    typedef typename SplineType::KnotVectorType KnotVectorType;
    typedef typename SplineType::ParameterVectorType ParameterVectorType;

    /**
     * \brief Fits an interpolating Spline to the given data points.
     *
     * \param pts The points for which an interpolating spline will be computed.
     * \param degree The degree of the interpolating spline.
     *
     * \returns A spline interpolating the initially provided points.
     **/
    template <typename PointArrayType>
    static SplineType Interpolate(const PointArrayType& pts, DenseIndex degree);

    /**
     * \brief Fits an interpolating Spline to the given data points.
     *
     * \param pts The points for which an interpolating spline will be computed.
     * \param degree The degree of the interpolating spline.
     * \param knot_parameters The knot parameters for the interpolation.
     *
     * \returns A spline interpolating the initially provided points.
     **/
    template <typename PointArrayType>
    static SplineType Interpolate(const PointArrayType& pts, DenseIndex degree, const KnotVectorType& knot_parameters);

    /**
     * \brief Fits an interpolating spline to the given data points and
     * derivatives.
     * 
     * \param points The points for which an interpolating spline will be computed.
     * \param derivatives The desired derivatives of the interpolating spline at interpolation
     *                    points.
     * \param derivativeIndices An array indicating which point each derivative belongs to. This
     *                          must be the same size as @a derivatives.
     * \param degree The degree of the interpolating spline.
     *
     * \returns A spline interpolating @a points with @a derivatives at those points.
     *
     * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
     * Curve interpolation with directional constraints for engineering design. 
     * Engineering with Computers
     **/
    template <typename PointArrayType, typename IndexArray>
    static SplineType InterpolateWithDerivatives(const PointArrayType& points,
                                                 const PointArrayType& derivatives,
                                                 const IndexArray& derivativeIndices,
                                                 const unsigned int degree);

    /**
     * \brief Fits an interpolating spline to the given data points and derivatives.
     * 
     * \param points The points for which an interpolating spline will be computed.
     * \param derivatives The desired derivatives of the interpolating spline at interpolation points.
     * \param derivativeIndices An array indicating which point each derivative belongs to. This
     *                          must be the same size as @a derivatives.
     * \param degree The degree of the interpolating spline.
     * \param parameters The parameters corresponding to the interpolation points.
     *
     * \returns A spline interpolating @a points with @a derivatives at those points.
     *
     * \sa Les A. Piegl, Khairan Rajab, Volha Smarodzinana. 2008.
     * Curve interpolation with directional constraints for engineering design. 
     * Engineering with Computers
     */
    template <typename PointArrayType, typename IndexArray>
    static SplineType InterpolateWithDerivatives(const PointArrayType& points,
                                                 const PointArrayType& derivatives,
                                                 const IndexArray& derivativeIndices,
                                                 const unsigned int degree,
                                                 const ParameterVectorType& parameters);
  };

  template <typename SplineType>
  template <typename PointArrayType>
  SplineType SplineFitting<SplineType>::Interpolate(const PointArrayType& pts, DenseIndex degree, const KnotVectorType& knot_parameters)
  {
    typedef typename SplineType::KnotVectorType::Scalar Scalar;      
    typedef typename SplineType::ControlPointVectorType ControlPointVectorType;      

    typedef Matrix<Scalar,Dynamic,Dynamic> MatrixType;

    KnotVectorType knots;
    KnotAveraging(knot_parameters, degree, knots);

    DenseIndex n = pts.cols();
    MatrixType A = MatrixType::Zero(n,n);
    for (DenseIndex i=1; i<n-1; ++i)
    {
      const DenseIndex span = SplineType::Span(knot_parameters[i], degree, knots);

      // The segment call should somehow be told the spline order at compile time.
      A.row(i).segment(span-degree, degree+1) = SplineType::BasisFunctions(knot_parameters[i], degree, knots);
    }
    A(0,0) = 1.0;
    A(n-1,n-1) = 1.0;

    HouseholderQR<MatrixType> qr(A);

    // Here, we are creating a temporary due to an Eigen issue.
    ControlPointVectorType ctrls = qr.solve(MatrixType(pts.transpose())).transpose();

    return SplineType(knots, ctrls);
  }

  template <typename SplineType>
  template <typename PointArrayType>
  SplineType SplineFitting<SplineType>::Interpolate(const PointArrayType& pts, DenseIndex degree)
  {
    KnotVectorType chord_lengths; // knot parameters
    ChordLengths(pts, chord_lengths);
    return Interpolate(pts, degree, chord_lengths);
  }
  
  template <typename SplineType>
  template <typename PointArrayType, typename IndexArray>
  SplineType 
  SplineFitting<SplineType>::InterpolateWithDerivatives(const PointArrayType& points,
                                                        const PointArrayType& derivatives,
                                                        const IndexArray& derivativeIndices,
                                                        const unsigned int degree,
                                                        const ParameterVectorType& parameters)
  {
    typedef typename SplineType::KnotVectorType::Scalar Scalar;      
    typedef typename SplineType::ControlPointVectorType ControlPointVectorType;

    typedef Matrix<Scalar, Dynamic, Dynamic> MatrixType;

    const DenseIndex n = points.cols() + derivatives.cols();
    
    KnotVectorType knots;

    KnotAveragingWithDerivatives(parameters, degree, derivativeIndices, knots);
    
    // fill matrix
    MatrixType A = MatrixType::Zero(n, n);

    // Use these dimensions for quicker populating, then transpose for solving.
    MatrixType b(points.rows(), n);

    DenseIndex startRow;
    DenseIndex derivativeStart;

    // End derivatives.
    if (derivativeIndices[0] == 0)
    {
      A.template block<1, 2>(1, 0) << -1, 1;
      
      Scalar y = (knots(degree + 1) - knots(0)) / degree;
      b.col(1) = y*derivatives.col(0);
      
      startRow = 2;
      derivativeStart = 1;
    }
    else
    {
      startRow = 1;
      derivativeStart = 0;
    }
    if (derivativeIndices[derivatives.cols() - 1] == points.cols() - 1)
    {
      A.template block<1, 2>(n - 2, n - 2) << -1, 1;

      Scalar y = (knots(knots.size() - 1) - knots(knots.size() - (degree + 2))) / degree;
      b.col(b.cols() - 2) = y*derivatives.col(derivatives.cols() - 1);
    }
    
    DenseIndex row = startRow;
    DenseIndex derivativeIndex = derivativeStart;
    for (DenseIndex i = 1; i < parameters.size() - 1; ++i)
    {
      const DenseIndex span = SplineType::Span(parameters[i], degree, knots);

      if (derivativeIndex < derivativeIndices.size() && derivativeIndices[derivativeIndex] == i)
      {
        A.block(row, span - degree, 2, degree + 1)
          = SplineType::BasisFunctionDerivatives(parameters[i], 1, degree, knots);

        b.col(row++) = points.col(i);
        b.col(row++) = derivatives.col(derivativeIndex++);
      }
      else
      {
        A.row(row).segment(span - degree, degree + 1)
          = SplineType::BasisFunctions(parameters[i], degree, knots);
        b.col(row++) = points.col(i);
      }
    }
    b.col(0) = points.col(0);
    b.col(b.cols() - 1) = points.col(points.cols() - 1);
    A(0,0) = 1;
    A(n - 1, n - 1) = 1;
    
    // Solve
    FullPivLU<MatrixType> lu(A);
    ControlPointVectorType controlPoints = lu.solve(MatrixType(b.transpose())).transpose();

    SplineType spline(knots, controlPoints);
    
    return spline;
  }
  
  template <typename SplineType>
  template <typename PointArrayType, typename IndexArray>
  SplineType
  SplineFitting<SplineType>::InterpolateWithDerivatives(const PointArrayType& points,
                                                        const PointArrayType& derivatives,
                                                        const IndexArray& derivativeIndices,
                                                        const unsigned int degree)
  {
    ParameterVectorType parameters;
    ChordLengths(points, parameters);
    return InterpolateWithDerivatives(points, derivatives, derivativeIndices, degree, parameters);
  }
}

#endif // EIGEN_SPLINE_FITTING_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFwd.h <==
// This file is part of Eigen, a lightweight C++ template library
// for linear algebra.
//
// Copyright (C) 20010-2011 Hauke Heibel <hauke.heibel@gmail.com>
//
// This Source Code Form is subject to the terms of the Mozilla
// Public License v. 2.0. If a copy of the MPL was not distributed
// with this file, You can obtain one at http://mozilla.org/MPL/2.0/.

#ifndef EIGEN_SPLINES_FWD_H
#define EIGEN_SPLINES_FWD_H

#include "../../../../Eigen/Core"

namespace Eigen
{
    template <typename Scalar, int Dim, int Degree = Dynamic> class Spline;

    template < typename SplineType, int DerivativeOrder = Dynamic > struct SplineTraits {};

    /**
     * \ingroup Splines_Module
     * \brief Compile-time attributes of the Spline class for Dynamic degree.
     **/
    template <typename _Scalar, int _Dim, int _Degree>
    struct SplineTraits< Spline<_Scalar, _Dim, _Degree>, Dynamic >
    {
      typedef _Scalar Scalar; /*!< The spline curve's scalar type. */
      enum { Dimension = _Dim /*!< The spline curve's dimension. */ };
      enum { Degree = _Degree /*!< The spline curve's degree. */ };

      enum { OrderAtCompileTime = _Degree==Dynamic ? Dynamic : _Degree+1 /*!< The spline curve's order at compile-time. */ };
      enum { NumOfDerivativesAtCompileTime = OrderAtCompileTime /*!< The number of derivatives defined for the current spline. */ };
      
      enum { DerivativeMemoryLayout = Dimension==1 ? RowMajor : ColMajor /*!< The derivative type's memory layout. */ };

      /** \brief The data type used to store non-zero basis functions. */
      typedef Array<Scalar,1,OrderAtCompileTime> BasisVectorType;

      /** \brief The data type used to store the values of the basis function derivatives. */
      typedef Array<Scalar,Dynamic,Dynamic,RowMajor,NumOfDerivativesAtCompileTime,OrderAtCompileTime> BasisDerivativeType;
      
      /** \brief The data type used to store the spline's derivative values. */
      typedef Array<Scalar,Dimension,Dynamic,DerivativeMemoryLayout,Dimension,NumOfDerivativesAtCompileTime> DerivativeType;

      /** \brief The point type the spline is representing. */
      typedef Array<Scalar,Dimension,1> PointType;
      
      /** \brief The data type used to store knot vectors. */
      typedef Array<Scalar,1,Dynamic> KnotVectorType;

      /** \brief The data type used to store parameter vectors. */
      typedef Array<Scalar,1,Dynamic> ParameterVectorType;
      
      /** \brief The data type representing the spline's control points. */
      typedef Array<Scalar,Dimension,Dynamic> ControlPointVectorType;
    };

    /**
     * \ingroup Splines_Module
     * \brief Compile-time attributes of the Spline class for fixed degree.
     *
     * The traits class inherits all attributes from the SplineTraits of Dynamic degree.
     **/
    template < typename _Scalar, int _Dim, int _Degree, int _DerivativeOrder >
    struct SplineTraits< Spline<_Scalar, _Dim, _Degree>, _DerivativeOrder > : public SplineTraits< Spline<_Scalar, _Dim, _Degree> >
    {
      enum { OrderAtCompileTime = _Degree==Dynamic ? Dynamic : _Degree+1 /*!< The spline curve's order at compile-time. */ };
      enum { NumOfDerivativesAtCompileTime = _DerivativeOrder==Dynamic ? Dynamic : _DerivativeOrder+1 /*!< The number of derivatives defined for the current spline. */ };
      
      enum { DerivativeMemoryLayout = _Dim==1 ? RowMajor : ColMajor /*!< The derivative type's memory layout. */ };

      /** \brief The data type used to store the values of the basis function derivatives. */
      typedef Array<_Scalar,Dynamic,Dynamic,RowMajor,NumOfDerivativesAtCompileTime,OrderAtCompileTime> BasisDerivativeType;
      
      /** \brief The data type used to store the spline's derivative values. */      
      typedef Array<_Scalar,_Dim,Dynamic,DerivativeMemoryLayout,_Dim,NumOfDerivativesAtCompileTime> DerivativeType;
    };

    /** \brief 2D float B-spline with dynamic degree. */
    typedef Spline<float,2> Spline2f;
    
    /** \brief 3D float B-spline with dynamic degree. */
    typedef Spline<float,3> Spline3f;

    /** \brief 2D double B-spline with dynamic degree. */
    typedef Spline<double,2> Spline2d;
    
    /** \brief 3D double B-spline with dynamic degree. */
    typedef Spline<double,3> Spline3d;
}

#endif // EIGEN_SPLINES_FWD_H


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fast_double_parser/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright 2020 Daniel Lemire

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fast_double_parser/LICENSE.BSL <==
Copyright (c) Daniel Lemire

Boost Software License - Version 1.0 - August 17th, 2003

Permission is hereby granted, free of charge, to any person or organization
obtaining a copy of the software and accompanying documentation covered by
this license (the "Software") to use, reproduce, display, distribute,
execute, and transmit the Software, and to prepare derivative works of the
Software, and to permit third-parties to whom the Software is furnished to
do so, all subject to the following:

The copyright notices in the Software and this entire statement, including
the above license grant, this restriction and the following disclaimer,
must be included in all copies of the Software, in whole or in part, and
all derivative works of the Software, unless such copies or derivative
works are solely in the form of machine-executable object code generated by
a source language processor.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE, TITLE AND NON-INFRINGEMENT. IN NO EVENT
SHALL THE COPYRIGHT HOLDERS OR ANYONE DISTRIBUTING THE SOFTWARE BE LIABLE
FOR ANY DAMAGES OR OTHER LIABILITY, WHETHER IN CONTRACT, TORT OR OTHERWISE,
ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER
DEALINGS IN THE SOFTWARE.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fast_double_parser/include/fast_double_parser.h <==

#ifndef FAST_DOUBLE_PARSER_H
#define FAST_DOUBLE_PARSER_H

#include <cfloat>
#include <cinttypes>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <locale.h>
#if (defined(sun) || defined(__sun)) 
#define FAST_DOUBLE_PARSER_SOLARIS
#endif

#if defined(__CYGWIN__) || defined(__MINGW32__) || defined(__MINGW64__) 
#define FAST_DOUBLE_PARSER_CYGWIN
#endif

/**
 * Determining whether we should import xlocale.h or not is 
 * a bit of a nightmare.
 */
#if defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 
// Anything at all that is related to cygwin, msys, solaris and so forth will
// always use this fallback because we cannot rely on it behaving as normal
// gcc.
#include <locale>
#include <sstream>
// workaround for CYGWIN
static inline double cygwin_strtod_l(const char* start, char** end) {
    double d;
    std::stringstream ss;
    ss.imbue(std::locale::classic());
    ss << start;
    ss >> d;
    if(ss.fail()) { *end = nullptr; }
    if(ss.eof()) { ss.clear(); }
    auto nread = ss.tellg();
    *end = const_cast<char*>(start) + nread;
    return d;
}
#else

#ifdef __has_include
// This is the easy case: we have __has_include and can check whether
// xlocale is available. If so, we load it up.
#if __has_include(<xlocale.h>)
#include <xlocale.h>
#endif // __has_include
#else // We do not have __has_include

#ifdef __GLIBC__
#include <features.h>
#if !((__GLIBC__ > 2) || ((__GLIBC__ == 2) && (__GLIBC_MINOR__ > 25)))
#include <xlocale.h> // old glibc
#endif
#else // not glibc
#if !(defined(_WIN32) || (__FreeBSD_version < 1000010))
#include <xlocale.h>
#endif
#endif
#endif // __has_include


#endif //  defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 



#ifdef _MSC_VER
#include <intrin.h>
#define WARN_UNUSED
#else
#define WARN_UNUSED __attribute__((warn_unused_result))
#endif

namespace fast_double_parser {

/**
 * The smallest non-zero float (binary64) is 2^−1074.
 * We take as input numbers of the form w x 10^q where w < 2^64.
 * We have that w * 10^-343 < 2^(64-344) 5^-343 < 2^-1076.
 * However, we have that 
 * (2^64-1) * 10^-342 = (2^64-1) * 2^-342 * 5^-342 > 2^−1074.
 * Thus it is possible for a number of the form w * 10^-342 where 
 * w is a 64-bit value to be a non-zero floating-point number.
 *********
 * If we are solely interested in the *normal* numbers then the
 * smallest value is 2^-1022. We can generate a value larger
 * than 2^-1022 with expressions of the form w * 10^-326.
 * Thus we need to pick FASTFLOAT_SMALLEST_POWER >= -326.
 *********
 * Any number of form w * 10^309 where w>= 1 is going to be 
 * infinite in binary64 so we never need to worry about powers
 * of 5 greater than 308.
 */
#define FASTFLOAT_SMALLEST_POWER -325
#define FASTFLOAT_LARGEST_POWER 308

#ifdef _MSC_VER
#ifndef really_inline
#define really_inline __forceinline
#endif // really_inline
#ifndef unlikely
#define unlikely(x) x
#endif // unlikely
#else  // _MSC_VER
#ifndef unlikely
#define unlikely(x) __builtin_expect(!!(x), 0)
#endif // unlikely
#ifndef really_inline
#define really_inline __attribute__((always_inline)) inline
#endif // really_inline
#endif // _MSC_VER

struct value128 {
  uint64_t low;
  uint64_t high;
};

#ifdef _MSC_VER
#define FAST_DOUBLE_PARSER_VISUAL_STUDIO 1
#ifdef __clang__
// clang under visual studio
#define FAST_DOUBLE_PARSER_CLANG_VISUAL_STUDIO 1
#else
// just regular visual studio (best guess)
#define FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO 1
#endif // __clang__
#endif // _MSC_VER

#if defined(FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO) &&                                 \
    !defined(_M_X64) && !defined(_M_ARM64)// _umul128 for x86, arm
// this is a slow emulation routine for 32-bit Windows
//
static inline uint64_t __emulu(uint32_t x, uint32_t y) {
  return x * (uint64_t)y;
}
static inline uint64_t _umul128(uint64_t ab, uint64_t cd, uint64_t *hi) {
  uint64_t ad = __emulu((uint32_t)(ab >> 32), (uint32_t)cd);
  uint64_t bd = __emulu((uint32_t)ab, (uint32_t)cd);
  uint64_t adbc = ad + __emulu((uint32_t)ab, (uint32_t)(cd >> 32));
  uint64_t adbc_carry = !!(adbc < ad);
  uint64_t lo = bd + (adbc << 32);
  *hi = __emulu((uint32_t)(ab >> 32), (uint32_t)(cd >> 32)) + (adbc >> 32) +
        (adbc_carry << 32) + !!(lo < bd);
  return lo;
}
#endif

// We need a backup on old systems.
// credit: https://stackoverflow.com/questions/28868367/getting-the-high-part-of-64-bit-integer-multiplication
really_inline uint64_t Emulate64x64to128(uint64_t& r_hi, const uint64_t x, const uint64_t y) {
    const uint64_t x0 = (uint32_t)x, x1 = x >> 32;
    const uint64_t y0 = (uint32_t)y, y1 = y >> 32;
    const uint64_t p11 = x1 * y1, p01 = x0 * y1;
    const uint64_t p10 = x1 * y0, p00 = x0 * y0;
    
    // 64-bit product + two 32-bit values
    const uint64_t middle = p10 + (p00 >> 32) + (uint32_t)p01;

    // 64-bit product + two 32-bit values
    r_hi = p11 + (middle >> 32) + (p01 >> 32);

    // Add LOW PART and lower half of MIDDLE PART
    return (middle << 32) | (uint32_t)p00;
}

really_inline value128 full_multiplication(uint64_t value1, uint64_t value2) {
  value128 answer;
#ifdef FAST_DOUBLE_PARSER_REGULAR_VISUAL_STUDIO
#ifdef _M_ARM64
  // ARM64 has native support for 64-bit multiplications, no need to emultate
  answer.high = __umulh(value1, value2);
  answer.low = value1 * value2;
#else
  answer.low = _umul128(value1, value2, &answer.high); // _umul128 not available on ARM64
#endif // _M_ARM64
#else // SIMDJSON_REGULAR_VISUAL_STUDIO
#ifdef __SIZEOF_INT128__ // this is what we have on most 32-bit systems
  __uint128_t r = ((__uint128_t)value1) * value2;
  answer.low = uint64_t(r);
  answer.high = uint64_t(r >> 64);
#else
  // fallback
  answer.low = Emulate64x64to128(answer.high, value1,  value2);
#endif
#endif
  return answer;
}

/* result might be undefined when input_num is zero */
inline int leading_zeroes(uint64_t input_num) {
#ifdef _MSC_VER
  unsigned long leading_zero = 0;
  // Search the mask data from most significant bit (MSB)
  // to least significant bit (LSB) for a set bit (1).
#ifdef _WIN64
  if (_BitScanReverse64(&leading_zero, input_num))
    return (int)(63 - leading_zero);
#else
  if (_BitScanReverse(&leading_zero, (uint32_t)(input_num >> 32)))
    return (int)(63 - (leading_zero + 32));
  if (_BitScanReverse(&leading_zero, (uint32_t)input_num))
    return (int)(63 - leading_zero);
#endif // _WIN64
#else
  return __builtin_clzll(input_num);
#endif // _MSC_VER
}

static inline bool is_integer(char c) {
  return (c >= '0' && c <= '9');
  // this gets compiled to (uint8_t)(c - '0') <= 9 on all decent compilers
}


/**
 * When mapping numbers from decimal to binary,
 * we go from w * 10^q to m * 2^p but we have
 * 10^q = 5^q * 2^q, so effectively
 * we are trying to match
 * w * 2^q * 5^q to m * 2^p. Thus the powers of two
 * are not a concern since they can be represented
 * exactly using the binary notation, only the powers of five
 * affect the binary significand.
 */ 

// Attempts to compute i * 10^(power) exactly; and if "negative" is
// true, negate the result.
// This function will only work in some cases, when it does not work, success is
// set to false. This should work *most of the time* (like 99% of the time).
// We assume that power is in the [FASTFLOAT_SMALLEST_POWER,
// FASTFLOAT_LARGEST_POWER] interval: the caller is responsible for this check.
really_inline double compute_float_64(int64_t power, uint64_t i, bool negative,
                                      bool *success) {

  // Precomputed powers of ten from 10^0 to 10^22. These
  // can be represented exactly using the double type.
  static const double power_of_ten[] = {
      1e0,  1e1,  1e2,  1e3,  1e4,  1e5,  1e6,  1e7,  1e8,  1e9,  1e10, 1e11,
      1e12, 1e13, 1e14, 1e15, 1e16, 1e17, 1e18, 1e19, 1e20, 1e21, 1e22};

  // The mantissas of powers of ten from -308 to 308, extended out to sixty four
  // bits. The array contains the powers of ten approximated
  // as a 64-bit mantissa. It goes from 10^FASTFLOAT_SMALLEST_POWER to
  // 10^FASTFLOAT_LARGEST_POWER (inclusively).
  // The mantissa is truncated, and
  // never rounded up. Uses about 5KB.
  static const uint64_t mantissa_64[] = {
    0xa5ced43b7e3e9188, 0xcf42894a5dce35ea,
    0x818995ce7aa0e1b2, 0xa1ebfb4219491a1f,
    0xca66fa129f9b60a6, 0xfd00b897478238d0,
    0x9e20735e8cb16382, 0xc5a890362fddbc62,
    0xf712b443bbd52b7b, 0x9a6bb0aa55653b2d,
    0xc1069cd4eabe89f8, 0xf148440a256e2c76,
    0x96cd2a865764dbca, 0xbc807527ed3e12bc,
    0xeba09271e88d976b, 0x93445b8731587ea3,
    0xb8157268fdae9e4c, 0xe61acf033d1a45df,
    0x8fd0c16206306bab, 0xb3c4f1ba87bc8696,
    0xe0b62e2929aba83c, 0x8c71dcd9ba0b4925,
    0xaf8e5410288e1b6f, 0xdb71e91432b1a24a,
    0x892731ac9faf056e, 0xab70fe17c79ac6ca,
    0xd64d3d9db981787d, 0x85f0468293f0eb4e,
    0xa76c582338ed2621, 0xd1476e2c07286faa,
    0x82cca4db847945ca, 0xa37fce126597973c,
    0xcc5fc196fefd7d0c, 0xff77b1fcbebcdc4f,
    0x9faacf3df73609b1, 0xc795830d75038c1d,
    0xf97ae3d0d2446f25, 0x9becce62836ac577,
    0xc2e801fb244576d5, 0xf3a20279ed56d48a,
    0x9845418c345644d6, 0xbe5691ef416bd60c,
    0xedec366b11c6cb8f, 0x94b3a202eb1c3f39,
    0xb9e08a83a5e34f07, 0xe858ad248f5c22c9,
    0x91376c36d99995be, 0xb58547448ffffb2d,
    0xe2e69915b3fff9f9, 0x8dd01fad907ffc3b,
    0xb1442798f49ffb4a, 0xdd95317f31c7fa1d,
    0x8a7d3eef7f1cfc52, 0xad1c8eab5ee43b66,
    0xd863b256369d4a40, 0x873e4f75e2224e68,
    0xa90de3535aaae202, 0xd3515c2831559a83,
    0x8412d9991ed58091, 0xa5178fff668ae0b6,
    0xce5d73ff402d98e3, 0x80fa687f881c7f8e,
    0xa139029f6a239f72, 0xc987434744ac874e,
    0xfbe9141915d7a922, 0x9d71ac8fada6c9b5,
    0xc4ce17b399107c22, 0xf6019da07f549b2b,
    0x99c102844f94e0fb, 0xc0314325637a1939,
    0xf03d93eebc589f88, 0x96267c7535b763b5,
    0xbbb01b9283253ca2, 0xea9c227723ee8bcb,
    0x92a1958a7675175f, 0xb749faed14125d36,
    0xe51c79a85916f484, 0x8f31cc0937ae58d2,
    0xb2fe3f0b8599ef07, 0xdfbdcece67006ac9,
    0x8bd6a141006042bd, 0xaecc49914078536d,
    0xda7f5bf590966848, 0x888f99797a5e012d,
    0xaab37fd7d8f58178, 0xd5605fcdcf32e1d6,
    0x855c3be0a17fcd26, 0xa6b34ad8c9dfc06f,
    0xd0601d8efc57b08b, 0x823c12795db6ce57,
    0xa2cb1717b52481ed, 0xcb7ddcdda26da268,
    0xfe5d54150b090b02, 0x9efa548d26e5a6e1,
    0xc6b8e9b0709f109a, 0xf867241c8cc6d4c0,
    0x9b407691d7fc44f8, 0xc21094364dfb5636,
    0xf294b943e17a2bc4, 0x979cf3ca6cec5b5a,
    0xbd8430bd08277231, 0xece53cec4a314ebd,
    0x940f4613ae5ed136, 0xb913179899f68584,
    0xe757dd7ec07426e5, 0x9096ea6f3848984f,
    0xb4bca50b065abe63, 0xe1ebce4dc7f16dfb,
    0x8d3360f09cf6e4bd, 0xb080392cc4349dec,
    0xdca04777f541c567, 0x89e42caaf9491b60,
    0xac5d37d5b79b6239, 0xd77485cb25823ac7,
    0x86a8d39ef77164bc, 0xa8530886b54dbdeb,
    0xd267caa862a12d66, 0x8380dea93da4bc60,
    0xa46116538d0deb78, 0xcd795be870516656,
    0x806bd9714632dff6, 0xa086cfcd97bf97f3,
    0xc8a883c0fdaf7df0, 0xfad2a4b13d1b5d6c,
    0x9cc3a6eec6311a63, 0xc3f490aa77bd60fc,
    0xf4f1b4d515acb93b, 0x991711052d8bf3c5,
    0xbf5cd54678eef0b6, 0xef340a98172aace4,
    0x9580869f0e7aac0e, 0xbae0a846d2195712,
    0xe998d258869facd7, 0x91ff83775423cc06,
    0xb67f6455292cbf08, 0xe41f3d6a7377eeca,
    0x8e938662882af53e, 0xb23867fb2a35b28d,
    0xdec681f9f4c31f31, 0x8b3c113c38f9f37e,
    0xae0b158b4738705e, 0xd98ddaee19068c76,
    0x87f8a8d4cfa417c9, 0xa9f6d30a038d1dbc,
    0xd47487cc8470652b, 0x84c8d4dfd2c63f3b,
    0xa5fb0a17c777cf09, 0xcf79cc9db955c2cc,
    0x81ac1fe293d599bf, 0xa21727db38cb002f,
    0xca9cf1d206fdc03b, 0xfd442e4688bd304a,
    0x9e4a9cec15763e2e, 0xc5dd44271ad3cdba,
    0xf7549530e188c128, 0x9a94dd3e8cf578b9,
    0xc13a148e3032d6e7, 0xf18899b1bc3f8ca1,
    0x96f5600f15a7b7e5, 0xbcb2b812db11a5de,
    0xebdf661791d60f56, 0x936b9fcebb25c995,
    0xb84687c269ef3bfb, 0xe65829b3046b0afa,
    0x8ff71a0fe2c2e6dc, 0xb3f4e093db73a093,
    0xe0f218b8d25088b8, 0x8c974f7383725573,
    0xafbd2350644eeacf, 0xdbac6c247d62a583,
    0x894bc396ce5da772, 0xab9eb47c81f5114f,
    0xd686619ba27255a2, 0x8613fd0145877585,
    0xa798fc4196e952e7, 0xd17f3b51fca3a7a0,
    0x82ef85133de648c4, 0xa3ab66580d5fdaf5,
    0xcc963fee10b7d1b3, 0xffbbcfe994e5c61f,
    0x9fd561f1fd0f9bd3, 0xc7caba6e7c5382c8,
    0xf9bd690a1b68637b, 0x9c1661a651213e2d,
    0xc31bfa0fe5698db8, 0xf3e2f893dec3f126,
    0x986ddb5c6b3a76b7, 0xbe89523386091465,
    0xee2ba6c0678b597f, 0x94db483840b717ef,
    0xba121a4650e4ddeb, 0xe896a0d7e51e1566,
    0x915e2486ef32cd60, 0xb5b5ada8aaff80b8,
    0xe3231912d5bf60e6, 0x8df5efabc5979c8f,
    0xb1736b96b6fd83b3, 0xddd0467c64bce4a0,
    0x8aa22c0dbef60ee4, 0xad4ab7112eb3929d,
    0xd89d64d57a607744, 0x87625f056c7c4a8b,
    0xa93af6c6c79b5d2d, 0xd389b47879823479,
    0x843610cb4bf160cb, 0xa54394fe1eedb8fe,
    0xce947a3da6a9273e, 0x811ccc668829b887,
    0xa163ff802a3426a8, 0xc9bcff6034c13052,
    0xfc2c3f3841f17c67, 0x9d9ba7832936edc0,
    0xc5029163f384a931, 0xf64335bcf065d37d,
    0x99ea0196163fa42e, 0xc06481fb9bcf8d39,
    0xf07da27a82c37088, 0x964e858c91ba2655,
    0xbbe226efb628afea, 0xeadab0aba3b2dbe5,
    0x92c8ae6b464fc96f, 0xb77ada0617e3bbcb,
    0xe55990879ddcaabd, 0x8f57fa54c2a9eab6,
    0xb32df8e9f3546564, 0xdff9772470297ebd,
    0x8bfbea76c619ef36, 0xaefae51477a06b03,
    0xdab99e59958885c4, 0x88b402f7fd75539b,
    0xaae103b5fcd2a881, 0xd59944a37c0752a2,
    0x857fcae62d8493a5, 0xa6dfbd9fb8e5b88e,
    0xd097ad07a71f26b2, 0x825ecc24c873782f,
    0xa2f67f2dfa90563b, 0xcbb41ef979346bca,
    0xfea126b7d78186bc, 0x9f24b832e6b0f436,
    0xc6ede63fa05d3143, 0xf8a95fcf88747d94,
    0x9b69dbe1b548ce7c, 0xc24452da229b021b,
    0xf2d56790ab41c2a2, 0x97c560ba6b0919a5,
    0xbdb6b8e905cb600f, 0xed246723473e3813,
    0x9436c0760c86e30b, 0xb94470938fa89bce,
    0xe7958cb87392c2c2, 0x90bd77f3483bb9b9,
    0xb4ecd5f01a4aa828, 0xe2280b6c20dd5232,
    0x8d590723948a535f, 0xb0af48ec79ace837,
    0xdcdb1b2798182244, 0x8a08f0f8bf0f156b,
    0xac8b2d36eed2dac5, 0xd7adf884aa879177,
    0x86ccbb52ea94baea, 0xa87fea27a539e9a5,
    0xd29fe4b18e88640e, 0x83a3eeeef9153e89,
    0xa48ceaaab75a8e2b, 0xcdb02555653131b6,
    0x808e17555f3ebf11, 0xa0b19d2ab70e6ed6,
    0xc8de047564d20a8b, 0xfb158592be068d2e,
    0x9ced737bb6c4183d, 0xc428d05aa4751e4c,
    0xf53304714d9265df, 0x993fe2c6d07b7fab,
    0xbf8fdb78849a5f96, 0xef73d256a5c0f77c,
    0x95a8637627989aad, 0xbb127c53b17ec159,
    0xe9d71b689dde71af, 0x9226712162ab070d,
    0xb6b00d69bb55c8d1, 0xe45c10c42a2b3b05,
    0x8eb98a7a9a5b04e3, 0xb267ed1940f1c61c,
    0xdf01e85f912e37a3, 0x8b61313bbabce2c6,
    0xae397d8aa96c1b77, 0xd9c7dced53c72255,
    0x881cea14545c7575, 0xaa242499697392d2,
    0xd4ad2dbfc3d07787, 0x84ec3c97da624ab4,
    0xa6274bbdd0fadd61, 0xcfb11ead453994ba,
    0x81ceb32c4b43fcf4, 0xa2425ff75e14fc31,
    0xcad2f7f5359a3b3e, 0xfd87b5f28300ca0d,
    0x9e74d1b791e07e48, 0xc612062576589dda,
    0xf79687aed3eec551, 0x9abe14cd44753b52,
    0xc16d9a0095928a27, 0xf1c90080baf72cb1,
    0x971da05074da7bee, 0xbce5086492111aea,
    0xec1e4a7db69561a5, 0x9392ee8e921d5d07,
    0xb877aa3236a4b449, 0xe69594bec44de15b,
    0x901d7cf73ab0acd9, 0xb424dc35095cd80f,
    0xe12e13424bb40e13, 0x8cbccc096f5088cb,
    0xafebff0bcb24aafe, 0xdbe6fecebdedd5be,
    0x89705f4136b4a597, 0xabcc77118461cefc,
    0xd6bf94d5e57a42bc, 0x8637bd05af6c69b5,
    0xa7c5ac471b478423, 0xd1b71758e219652b,
    0x83126e978d4fdf3b, 0xa3d70a3d70a3d70a,
    0xcccccccccccccccc, 0x8000000000000000,
    0xa000000000000000, 0xc800000000000000,
    0xfa00000000000000, 0x9c40000000000000,
    0xc350000000000000, 0xf424000000000000,
    0x9896800000000000, 0xbebc200000000000,
    0xee6b280000000000, 0x9502f90000000000,
    0xba43b74000000000, 0xe8d4a51000000000,
    0x9184e72a00000000, 0xb5e620f480000000,
    0xe35fa931a0000000, 0x8e1bc9bf04000000,
    0xb1a2bc2ec5000000, 0xde0b6b3a76400000,
    0x8ac7230489e80000, 0xad78ebc5ac620000,
    0xd8d726b7177a8000, 0x878678326eac9000,
    0xa968163f0a57b400, 0xd3c21bcecceda100,
    0x84595161401484a0, 0xa56fa5b99019a5c8,
    0xcecb8f27f4200f3a, 0x813f3978f8940984,
    0xa18f07d736b90be5, 0xc9f2c9cd04674ede,
    0xfc6f7c4045812296, 0x9dc5ada82b70b59d,
    0xc5371912364ce305, 0xf684df56c3e01bc6,
    0x9a130b963a6c115c, 0xc097ce7bc90715b3,
    0xf0bdc21abb48db20, 0x96769950b50d88f4,
    0xbc143fa4e250eb31, 0xeb194f8e1ae525fd,
    0x92efd1b8d0cf37be, 0xb7abc627050305ad,
    0xe596b7b0c643c719, 0x8f7e32ce7bea5c6f,
    0xb35dbf821ae4f38b, 0xe0352f62a19e306e,
    0x8c213d9da502de45, 0xaf298d050e4395d6,
    0xdaf3f04651d47b4c, 0x88d8762bf324cd0f,
    0xab0e93b6efee0053, 0xd5d238a4abe98068,
    0x85a36366eb71f041, 0xa70c3c40a64e6c51,
    0xd0cf4b50cfe20765, 0x82818f1281ed449f,
    0xa321f2d7226895c7, 0xcbea6f8ceb02bb39,
    0xfee50b7025c36a08, 0x9f4f2726179a2245,
    0xc722f0ef9d80aad6, 0xf8ebad2b84e0d58b,
    0x9b934c3b330c8577, 0xc2781f49ffcfa6d5,
    0xf316271c7fc3908a, 0x97edd871cfda3a56,
    0xbde94e8e43d0c8ec, 0xed63a231d4c4fb27,
    0x945e455f24fb1cf8, 0xb975d6b6ee39e436,
    0xe7d34c64a9c85d44, 0x90e40fbeea1d3a4a,
    0xb51d13aea4a488dd, 0xe264589a4dcdab14,
    0x8d7eb76070a08aec, 0xb0de65388cc8ada8,
    0xdd15fe86affad912, 0x8a2dbf142dfcc7ab,
    0xacb92ed9397bf996, 0xd7e77a8f87daf7fb,
    0x86f0ac99b4e8dafd, 0xa8acd7c0222311bc,
    0xd2d80db02aabd62b, 0x83c7088e1aab65db,
    0xa4b8cab1a1563f52, 0xcde6fd5e09abcf26,
    0x80b05e5ac60b6178, 0xa0dc75f1778e39d6,
    0xc913936dd571c84c, 0xfb5878494ace3a5f,
    0x9d174b2dcec0e47b, 0xc45d1df942711d9a,
    0xf5746577930d6500, 0x9968bf6abbe85f20,
    0xbfc2ef456ae276e8, 0xefb3ab16c59b14a2,
    0x95d04aee3b80ece5, 0xbb445da9ca61281f,
    0xea1575143cf97226, 0x924d692ca61be758,
    0xb6e0c377cfa2e12e, 0xe498f455c38b997a,
    0x8edf98b59a373fec, 0xb2977ee300c50fe7,
    0xdf3d5e9bc0f653e1, 0x8b865b215899f46c,
    0xae67f1e9aec07187, 0xda01ee641a708de9,
    0x884134fe908658b2, 0xaa51823e34a7eede,
    0xd4e5e2cdc1d1ea96, 0x850fadc09923329e,
    0xa6539930bf6bff45, 0xcfe87f7cef46ff16,
    0x81f14fae158c5f6e, 0xa26da3999aef7749,
    0xcb090c8001ab551c, 0xfdcb4fa002162a63,
    0x9e9f11c4014dda7e, 0xc646d63501a1511d,
    0xf7d88bc24209a565, 0x9ae757596946075f,
    0xc1a12d2fc3978937, 0xf209787bb47d6b84,
    0x9745eb4d50ce6332, 0xbd176620a501fbff,
    0xec5d3fa8ce427aff, 0x93ba47c980e98cdf,
    0xb8a8d9bbe123f017, 0xe6d3102ad96cec1d,
    0x9043ea1ac7e41392, 0xb454e4a179dd1877,
    0xe16a1dc9d8545e94, 0x8ce2529e2734bb1d,
    0xb01ae745b101e9e4, 0xdc21a1171d42645d,
    0x899504ae72497eba, 0xabfa45da0edbde69,
    0xd6f8d7509292d603, 0x865b86925b9bc5c2,
    0xa7f26836f282b732, 0xd1ef0244af2364ff,
    0x8335616aed761f1f, 0xa402b9c5a8d3a6e7,
    0xcd036837130890a1, 0x802221226be55a64,
    0xa02aa96b06deb0fd, 0xc83553c5c8965d3d,
    0xfa42a8b73abbf48c, 0x9c69a97284b578d7,
    0xc38413cf25e2d70d, 0xf46518c2ef5b8cd1,
    0x98bf2f79d5993802, 0xbeeefb584aff8603,
    0xeeaaba2e5dbf6784, 0x952ab45cfa97a0b2,
    0xba756174393d88df, 0xe912b9d1478ceb17,
    0x91abb422ccb812ee, 0xb616a12b7fe617aa,
    0xe39c49765fdf9d94, 0x8e41ade9fbebc27d,
    0xb1d219647ae6b31c, 0xde469fbd99a05fe3,
    0x8aec23d680043bee, 0xada72ccc20054ae9,
    0xd910f7ff28069da4, 0x87aa9aff79042286,
    0xa99541bf57452b28, 0xd3fa922f2d1675f2,
    0x847c9b5d7c2e09b7, 0xa59bc234db398c25,
    0xcf02b2c21207ef2e, 0x8161afb94b44f57d,
    0xa1ba1ba79e1632dc, 0xca28a291859bbf93,
    0xfcb2cb35e702af78, 0x9defbf01b061adab,
    0xc56baec21c7a1916, 0xf6c69a72a3989f5b,
    0x9a3c2087a63f6399, 0xc0cb28a98fcf3c7f,
    0xf0fdf2d3f3c30b9f, 0x969eb7c47859e743,
    0xbc4665b596706114, 0xeb57ff22fc0c7959,
    0x9316ff75dd87cbd8, 0xb7dcbf5354e9bece,
    0xe5d3ef282a242e81, 0x8fa475791a569d10,
    0xb38d92d760ec4455, 0xe070f78d3927556a,
    0x8c469ab843b89562, 0xaf58416654a6babb,
    0xdb2e51bfe9d0696a, 0x88fcf317f22241e2,
    0xab3c2fddeeaad25a, 0xd60b3bd56a5586f1,
    0x85c7056562757456, 0xa738c6bebb12d16c,
    0xd106f86e69d785c7, 0x82a45b450226b39c,
    0xa34d721642b06084, 0xcc20ce9bd35c78a5,
    0xff290242c83396ce, 0x9f79a169bd203e41,
    0xc75809c42c684dd1, 0xf92e0c3537826145,
    0x9bbcc7a142b17ccb, 0xc2abf989935ddbfe,
    0xf356f7ebf83552fe, 0x98165af37b2153de,
    0xbe1bf1b059e9a8d6, 0xeda2ee1c7064130c,
    0x9485d4d1c63e8be7, 0xb9a74a0637ce2ee1,
    0xe8111c87c5c1ba99, 0x910ab1d4db9914a0,
    0xb54d5e4a127f59c8, 0xe2a0b5dc971f303a,
    0x8da471a9de737e24, 0xb10d8e1456105dad,
    0xdd50f1996b947518, 0x8a5296ffe33cc92f,
    0xace73cbfdc0bfb7b, 0xd8210befd30efa5a,
    0x8714a775e3e95c78, 0xa8d9d1535ce3b396,
    0xd31045a8341ca07c, 0x83ea2b892091e44d,
    0xa4e4b66b68b65d60, 0xce1de40642e3f4b9,
    0x80d2ae83e9ce78f3, 0xa1075a24e4421730,
    0xc94930ae1d529cfc, 0xfb9b7cd9a4a7443c,
    0x9d412e0806e88aa5, 0xc491798a08a2ad4e,
    0xf5b5d7ec8acb58a2, 0x9991a6f3d6bf1765,
    0xbff610b0cc6edd3f, 0xeff394dcff8a948e,
    0x95f83d0a1fb69cd9, 0xbb764c4ca7a4440f,
    0xea53df5fd18d5513, 0x92746b9be2f8552c,
    0xb7118682dbb66a77, 0xe4d5e82392a40515,
    0x8f05b1163ba6832d, 0xb2c71d5bca9023f8,
    0xdf78e4b2bd342cf6, 0x8bab8eefb6409c1a,
    0xae9672aba3d0c320, 0xda3c0f568cc4f3e8,
    0x8865899617fb1871, 0xaa7eebfb9df9de8d,
    0xd51ea6fa85785631, 0x8533285c936b35de,
    0xa67ff273b8460356, 0xd01fef10a657842c,
    0x8213f56a67f6b29b, 0xa298f2c501f45f42,
    0xcb3f2f7642717713, 0xfe0efb53d30dd4d7,
    0x9ec95d1463e8a506, 0xc67bb4597ce2ce48,
    0xf81aa16fdc1b81da, 0x9b10a4e5e9913128,
    0xc1d4ce1f63f57d72, 0xf24a01a73cf2dccf,
    0x976e41088617ca01, 0xbd49d14aa79dbc82,
    0xec9c459d51852ba2, 0x93e1ab8252f33b45,
    0xb8da1662e7b00a17, 0xe7109bfba19c0c9d,
    0x906a617d450187e2, 0xb484f9dc9641e9da,
    0xe1a63853bbd26451, 0x8d07e33455637eb2,
    0xb049dc016abc5e5f, 0xdc5c5301c56b75f7,
    0x89b9b3e11b6329ba, 0xac2820d9623bf429,
    0xd732290fbacaf133, 0x867f59a9d4bed6c0,
    0xa81f301449ee8c70, 0xd226fc195c6a2f8c,
    0x83585d8fd9c25db7, 0xa42e74f3d032f525,
    0xcd3a1230c43fb26f, 0x80444b5e7aa7cf85,
    0xa0555e361951c366, 0xc86ab5c39fa63440,
    0xfa856334878fc150, 0x9c935e00d4b9d8d2,
    0xc3b8358109e84f07, 0xf4a642e14c6262c8,
    0x98e7e9cccfbd7dbd, 0xbf21e44003acdd2c,
    0xeeea5d5004981478, 0x95527a5202df0ccb,
    0xbaa718e68396cffd, 0xe950df20247c83fd,
    0x91d28b7416cdd27e, 0xb6472e511c81471d,
    0xe3d8f9e563a198e5, 0x8e679c2f5e44ff8f};
  // A complement to mantissa_64
  // complete to a 128-bit mantissa.
  // Uses about 5KB but is rarely accessed.
  static const uint64_t mantissa_128[] = {
    0x419ea3bd35385e2d, 0x52064cac828675b9,
    0x7343efebd1940993, 0x1014ebe6c5f90bf8,
    0xd41a26e077774ef6, 0x8920b098955522b4,
    0x55b46e5f5d5535b0, 0xeb2189f734aa831d,
    0xa5e9ec7501d523e4, 0x47b233c92125366e,
    0x999ec0bb696e840a, 0xc00670ea43ca250d,
    0x380406926a5e5728, 0xc605083704f5ecf2,
    0xf7864a44c633682e, 0x7ab3ee6afbe0211d,
    0x5960ea05bad82964, 0x6fb92487298e33bd,
    0xa5d3b6d479f8e056, 0x8f48a4899877186c,
    0x331acdabfe94de87, 0x9ff0c08b7f1d0b14,
    0x7ecf0ae5ee44dd9, 0xc9e82cd9f69d6150,
    0xbe311c083a225cd2, 0x6dbd630a48aaf406,
    0x92cbbccdad5b108, 0x25bbf56008c58ea5,
    0xaf2af2b80af6f24e, 0x1af5af660db4aee1,
    0x50d98d9fc890ed4d, 0xe50ff107bab528a0,
    0x1e53ed49a96272c8, 0x25e8e89c13bb0f7a,
    0x77b191618c54e9ac, 0xd59df5b9ef6a2417,
    0x4b0573286b44ad1d, 0x4ee367f9430aec32,
    0x229c41f793cda73f, 0x6b43527578c1110f,
    0x830a13896b78aaa9, 0x23cc986bc656d553,
    0x2cbfbe86b7ec8aa8, 0x7bf7d71432f3d6a9,
    0xdaf5ccd93fb0cc53, 0xd1b3400f8f9cff68,
    0x23100809b9c21fa1, 0xabd40a0c2832a78a,
    0x16c90c8f323f516c, 0xae3da7d97f6792e3,
    0x99cd11cfdf41779c, 0x40405643d711d583,
    0x482835ea666b2572, 0xda3243650005eecf,
    0x90bed43e40076a82, 0x5a7744a6e804a291,
    0x711515d0a205cb36, 0xd5a5b44ca873e03,
    0xe858790afe9486c2, 0x626e974dbe39a872,
    0xfb0a3d212dc8128f, 0x7ce66634bc9d0b99,
    0x1c1fffc1ebc44e80, 0xa327ffb266b56220,
    0x4bf1ff9f0062baa8, 0x6f773fc3603db4a9,
    0xcb550fb4384d21d3, 0x7e2a53a146606a48,
    0x2eda7444cbfc426d, 0xfa911155fefb5308,
    0x793555ab7eba27ca, 0x4bc1558b2f3458de,
    0x9eb1aaedfb016f16, 0x465e15a979c1cadc,
    0xbfacd89ec191ec9, 0xcef980ec671f667b,
    0x82b7e12780e7401a, 0xd1b2ecb8b0908810,
    0x861fa7e6dcb4aa15, 0x67a791e093e1d49a,
    0xe0c8bb2c5c6d24e0, 0x58fae9f773886e18,
    0xaf39a475506a899e, 0x6d8406c952429603,
    0xc8e5087ba6d33b83, 0xfb1e4a9a90880a64,
    0x5cf2eea09a55067f, 0xf42faa48c0ea481e,
    0xf13b94daf124da26, 0x76c53d08d6b70858,
    0x54768c4b0c64ca6e, 0xa9942f5dcf7dfd09,
    0xd3f93b35435d7c4c, 0xc47bc5014a1a6daf,
    0x359ab6419ca1091b, 0xc30163d203c94b62,
    0x79e0de63425dcf1d, 0x985915fc12f542e4,
    0x3e6f5b7b17b2939d, 0xa705992ceecf9c42,
    0x50c6ff782a838353, 0xa4f8bf5635246428,
    0x871b7795e136be99, 0x28e2557b59846e3f,
    0x331aeada2fe589cf, 0x3ff0d2c85def7621,
    0xfed077a756b53a9, 0xd3e8495912c62894,
    0x64712dd7abbbd95c, 0xbd8d794d96aacfb3,
    0xecf0d7a0fc5583a0, 0xf41686c49db57244,
    0x311c2875c522ced5, 0x7d633293366b828b,
    0xae5dff9c02033197, 0xd9f57f830283fdfc,
    0xd072df63c324fd7b, 0x4247cb9e59f71e6d,
    0x52d9be85f074e608, 0x67902e276c921f8b,
    0xba1cd8a3db53b6, 0x80e8a40eccd228a4,
    0x6122cd128006b2cd, 0x796b805720085f81,
    0xcbe3303674053bb0, 0xbedbfc4411068a9c,
    0xee92fb5515482d44, 0x751bdd152d4d1c4a,
    0xd262d45a78a0635d, 0x86fb897116c87c34,
    0xd45d35e6ae3d4da0, 0x8974836059cca109,
    0x2bd1a438703fc94b, 0x7b6306a34627ddcf,
    0x1a3bc84c17b1d542, 0x20caba5f1d9e4a93,
    0x547eb47b7282ee9c, 0xe99e619a4f23aa43,
    0x6405fa00e2ec94d4, 0xde83bc408dd3dd04,
    0x9624ab50b148d445, 0x3badd624dd9b0957,
    0xe54ca5d70a80e5d6, 0x5e9fcf4ccd211f4c,
    0x7647c3200069671f, 0x29ecd9f40041e073,
    0xf468107100525890, 0x7182148d4066eeb4,
    0xc6f14cd848405530, 0xb8ada00e5a506a7c,
    0xa6d90811f0e4851c, 0x908f4a166d1da663,
    0x9a598e4e043287fe, 0x40eff1e1853f29fd,
    0xd12bee59e68ef47c, 0x82bb74f8301958ce,
    0xe36a52363c1faf01, 0xdc44e6c3cb279ac1,
    0x29ab103a5ef8c0b9, 0x7415d448f6b6f0e7,
    0x111b495b3464ad21, 0xcab10dd900beec34,
    0x3d5d514f40eea742, 0xcb4a5a3112a5112,
    0x47f0e785eaba72ab, 0x59ed216765690f56,
    0x306869c13ec3532c, 0x1e414218c73a13fb,
    0xe5d1929ef90898fa, 0xdf45f746b74abf39,
    0x6b8bba8c328eb783, 0x66ea92f3f326564,
    0xc80a537b0efefebd, 0xbd06742ce95f5f36,
    0x2c48113823b73704, 0xf75a15862ca504c5,
    0x9a984d73dbe722fb, 0xc13e60d0d2e0ebba,
    0x318df905079926a8, 0xfdf17746497f7052,
    0xfeb6ea8bedefa633, 0xfe64a52ee96b8fc0,
    0x3dfdce7aa3c673b0, 0x6bea10ca65c084e,
    0x486e494fcff30a62, 0x5a89dba3c3efccfa,
    0xf89629465a75e01c, 0xf6bbb397f1135823,
    0x746aa07ded582e2c, 0xa8c2a44eb4571cdc,
    0x92f34d62616ce413, 0x77b020baf9c81d17,
    0xace1474dc1d122e, 0xd819992132456ba,
    0x10e1fff697ed6c69, 0xca8d3ffa1ef463c1,
    0xbd308ff8a6b17cb2, 0xac7cb3f6d05ddbde,
    0x6bcdf07a423aa96b, 0x86c16c98d2c953c6,
    0xe871c7bf077ba8b7, 0x11471cd764ad4972,
    0xd598e40d3dd89bcf, 0x4aff1d108d4ec2c3,
    0xcedf722a585139ba, 0xc2974eb4ee658828,
    0x733d226229feea32, 0x806357d5a3f525f,
    0xca07c2dcb0cf26f7, 0xfc89b393dd02f0b5,
    0xbbac2078d443ace2, 0xd54b944b84aa4c0d,
    0xa9e795e65d4df11, 0x4d4617b5ff4a16d5,
    0x504bced1bf8e4e45, 0xe45ec2862f71e1d6,
    0x5d767327bb4e5a4c, 0x3a6a07f8d510f86f,
    0x890489f70a55368b, 0x2b45ac74ccea842e,
    0x3b0b8bc90012929d, 0x9ce6ebb40173744,
    0xcc420a6a101d0515, 0x9fa946824a12232d,
    0x47939822dc96abf9, 0x59787e2b93bc56f7,
    0x57eb4edb3c55b65a, 0xede622920b6b23f1,
    0xe95fab368e45eced, 0x11dbcb0218ebb414,
    0xd652bdc29f26a119, 0x4be76d3346f0495f,
    0x6f70a4400c562ddb, 0xcb4ccd500f6bb952,
    0x7e2000a41346a7a7, 0x8ed400668c0c28c8,
    0x728900802f0f32fa, 0x4f2b40a03ad2ffb9,
    0xe2f610c84987bfa8, 0xdd9ca7d2df4d7c9,
    0x91503d1c79720dbb, 0x75a44c6397ce912a,
    0xc986afbe3ee11aba, 0xfbe85badce996168,
    0xfae27299423fb9c3, 0xdccd879fc967d41a,
    0x5400e987bbc1c920, 0x290123e9aab23b68,
    0xf9a0b6720aaf6521, 0xf808e40e8d5b3e69,
    0xb60b1d1230b20e04, 0xb1c6f22b5e6f48c2,
    0x1e38aeb6360b1af3, 0x25c6da63c38de1b0,
    0x579c487e5a38ad0e, 0x2d835a9df0c6d851,
    0xf8e431456cf88e65, 0x1b8e9ecb641b58ff,
    0xe272467e3d222f3f, 0x5b0ed81dcc6abb0f,
    0x98e947129fc2b4e9, 0x3f2398d747b36224,
    0x8eec7f0d19a03aad, 0x1953cf68300424ac,
    0x5fa8c3423c052dd7, 0x3792f412cb06794d,
    0xe2bbd88bbee40bd0, 0x5b6aceaeae9d0ec4,
    0xf245825a5a445275, 0xeed6e2f0f0d56712,
    0x55464dd69685606b, 0xaa97e14c3c26b886,
    0xd53dd99f4b3066a8, 0xe546a8038efe4029,
    0xde98520472bdd033, 0x963e66858f6d4440,
    0xdde7001379a44aa8, 0x5560c018580d5d52,
    0xaab8f01e6e10b4a6, 0xcab3961304ca70e8,
    0x3d607b97c5fd0d22, 0x8cb89a7db77c506a,
    0x77f3608e92adb242, 0x55f038b237591ed3,
    0x6b6c46dec52f6688, 0x2323ac4b3b3da015,
    0xabec975e0a0d081a, 0x96e7bd358c904a21,
    0x7e50d64177da2e54, 0xdde50bd1d5d0b9e9,
    0x955e4ec64b44e864, 0xbd5af13bef0b113e,
    0xecb1ad8aeacdd58e, 0x67de18eda5814af2,
    0x80eacf948770ced7, 0xa1258379a94d028d,
    0x96ee45813a04330, 0x8bca9d6e188853fc,
    0x775ea264cf55347d, 0x95364afe032a819d,
    0x3a83ddbd83f52204, 0xc4926a9672793542,
    0x75b7053c0f178293, 0x5324c68b12dd6338,
    0xd3f6fc16ebca5e03, 0x88f4bb1ca6bcf584,
    0x2b31e9e3d06c32e5, 0x3aff322e62439fcf,
    0x9befeb9fad487c2, 0x4c2ebe687989a9b3,
    0xf9d37014bf60a10, 0x538484c19ef38c94,
    0x2865a5f206b06fb9, 0xf93f87b7442e45d3,
    0xf78f69a51539d748, 0xb573440e5a884d1b,
    0x31680a88f8953030, 0xfdc20d2b36ba7c3d,
    0x3d32907604691b4c, 0xa63f9a49c2c1b10f,
    0xfcf80dc33721d53, 0xd3c36113404ea4a8,
    0x645a1cac083126e9, 0x3d70a3d70a3d70a3,
    0xcccccccccccccccc, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x0,
    0x0, 0x4000000000000000,
    0x5000000000000000, 0xa400000000000000,
    0x4d00000000000000, 0xf020000000000000,
    0x6c28000000000000, 0xc732000000000000,
    0x3c7f400000000000, 0x4b9f100000000000,
    0x1e86d40000000000, 0x1314448000000000,
    0x17d955a000000000, 0x5dcfab0800000000,
    0x5aa1cae500000000, 0xf14a3d9e40000000,
    0x6d9ccd05d0000000, 0xe4820023a2000000,
    0xdda2802c8a800000, 0xd50b2037ad200000,
    0x4526f422cc340000, 0x9670b12b7f410000,
    0x3c0cdd765f114000, 0xa5880a69fb6ac800,
    0x8eea0d047a457a00, 0x72a4904598d6d880,
    0x47a6da2b7f864750, 0x999090b65f67d924,
    0xfff4b4e3f741cf6d, 0xbff8f10e7a8921a4,
    0xaff72d52192b6a0d, 0x9bf4f8a69f764490,
    0x2f236d04753d5b4, 0x1d762422c946590,
    0x424d3ad2b7b97ef5, 0xd2e0898765a7deb2,
    0x63cc55f49f88eb2f, 0x3cbf6b71c76b25fb,
    0x8bef464e3945ef7a, 0x97758bf0e3cbb5ac,
    0x3d52eeed1cbea317, 0x4ca7aaa863ee4bdd,
    0x8fe8caa93e74ef6a, 0xb3e2fd538e122b44,
    0x60dbbca87196b616, 0xbc8955e946fe31cd,
    0x6babab6398bdbe41, 0xc696963c7eed2dd1,
    0xfc1e1de5cf543ca2, 0x3b25a55f43294bcb,
    0x49ef0eb713f39ebe, 0x6e3569326c784337,
    0x49c2c37f07965404, 0xdc33745ec97be906,
    0x69a028bb3ded71a3, 0xc40832ea0d68ce0c,
    0xf50a3fa490c30190, 0x792667c6da79e0fa,
    0x577001b891185938, 0xed4c0226b55e6f86,
    0x544f8158315b05b4, 0x696361ae3db1c721,
    0x3bc3a19cd1e38e9, 0x4ab48a04065c723,
    0x62eb0d64283f9c76, 0x3ba5d0bd324f8394,
    0xca8f44ec7ee36479, 0x7e998b13cf4e1ecb,
    0x9e3fedd8c321a67e, 0xc5cfe94ef3ea101e,
    0xbba1f1d158724a12, 0x2a8a6e45ae8edc97,
    0xf52d09d71a3293bd, 0x593c2626705f9c56,
    0x6f8b2fb00c77836c, 0xb6dfb9c0f956447,
    0x4724bd4189bd5eac, 0x58edec91ec2cb657,
    0x2f2967b66737e3ed, 0xbd79e0d20082ee74,
    0xecd8590680a3aa11, 0xe80e6f4820cc9495,
    0x3109058d147fdcdd, 0xbd4b46f0599fd415,
    0x6c9e18ac7007c91a, 0x3e2cf6bc604ddb0,
    0x84db8346b786151c, 0xe612641865679a63,
    0x4fcb7e8f3f60c07e, 0xe3be5e330f38f09d,
    0x5cadf5bfd3072cc5, 0x73d9732fc7c8f7f6,
    0x2867e7fddcdd9afa, 0xb281e1fd541501b8,
    0x1f225a7ca91a4226, 0x3375788de9b06958,
    0x52d6b1641c83ae, 0xc0678c5dbd23a49a,
    0xf840b7ba963646e0, 0xb650e5a93bc3d898,
    0xa3e51f138ab4cebe, 0xc66f336c36b10137,
    0xb80b0047445d4184, 0xa60dc059157491e5,
    0x87c89837ad68db2f, 0x29babe4598c311fb,
    0xf4296dd6fef3d67a, 0x1899e4a65f58660c,
    0x5ec05dcff72e7f8f, 0x76707543f4fa1f73,
    0x6a06494a791c53a8, 0x487db9d17636892,
    0x45a9d2845d3c42b6, 0xb8a2392ba45a9b2,
    0x8e6cac7768d7141e, 0x3207d795430cd926,
    0x7f44e6bd49e807b8, 0x5f16206c9c6209a6,
    0x36dba887c37a8c0f, 0xc2494954da2c9789,
    0xf2db9baa10b7bd6c, 0x6f92829494e5acc7,
    0xcb772339ba1f17f9, 0xff2a760414536efb,
    0xfef5138519684aba, 0x7eb258665fc25d69,
    0xef2f773ffbd97a61, 0xaafb550ffacfd8fa,
    0x95ba2a53f983cf38, 0xdd945a747bf26183,
    0x94f971119aeef9e4, 0x7a37cd5601aab85d,
    0xac62e055c10ab33a, 0x577b986b314d6009,
    0xed5a7e85fda0b80b, 0x14588f13be847307,
    0x596eb2d8ae258fc8, 0x6fca5f8ed9aef3bb,
    0x25de7bb9480d5854, 0xaf561aa79a10ae6a,
    0x1b2ba1518094da04, 0x90fb44d2f05d0842,
    0x353a1607ac744a53, 0x42889b8997915ce8,
    0x69956135febada11, 0x43fab9837e699095,
    0x94f967e45e03f4bb, 0x1d1be0eebac278f5,
    0x6462d92a69731732, 0x7d7b8f7503cfdcfe,
    0x5cda735244c3d43e, 0x3a0888136afa64a7,
    0x88aaa1845b8fdd0, 0x8aad549e57273d45,
    0x36ac54e2f678864b, 0x84576a1bb416a7dd,
    0x656d44a2a11c51d5, 0x9f644ae5a4b1b325,
    0x873d5d9f0dde1fee, 0xa90cb506d155a7ea,
    0x9a7f12442d588f2, 0xc11ed6d538aeb2f,
    0x8f1668c8a86da5fa, 0xf96e017d694487bc,
    0x37c981dcc395a9ac, 0x85bbe253f47b1417,
    0x93956d7478ccec8e, 0x387ac8d1970027b2,
    0x6997b05fcc0319e, 0x441fece3bdf81f03,
    0xd527e81cad7626c3, 0x8a71e223d8d3b074,
    0xf6872d5667844e49, 0xb428f8ac016561db,
    0xe13336d701beba52, 0xecc0024661173473,
    0x27f002d7f95d0190, 0x31ec038df7b441f4,
    0x7e67047175a15271, 0xf0062c6e984d386,
    0x52c07b78a3e60868, 0xa7709a56ccdf8a82,
    0x88a66076400bb691, 0x6acff893d00ea435,
    0x583f6b8c4124d43, 0xc3727a337a8b704a,
    0x744f18c0592e4c5c, 0x1162def06f79df73,
    0x8addcb5645ac2ba8, 0x6d953e2bd7173692,
    0xc8fa8db6ccdd0437, 0x1d9c9892400a22a2,
    0x2503beb6d00cab4b, 0x2e44ae64840fd61d,
    0x5ceaecfed289e5d2, 0x7425a83e872c5f47,
    0xd12f124e28f77719, 0x82bd6b70d99aaa6f,
    0x636cc64d1001550b, 0x3c47f7e05401aa4e,
    0x65acfaec34810a71, 0x7f1839a741a14d0d,
    0x1ede48111209a050, 0x934aed0aab460432,
    0xf81da84d5617853f, 0x36251260ab9d668e,
    0xc1d72b7c6b426019, 0xb24cf65b8612f81f,
    0xdee033f26797b627, 0x169840ef017da3b1,
    0x8e1f289560ee864e, 0xf1a6f2bab92a27e2,
    0xae10af696774b1db, 0xacca6da1e0a8ef29,
    0x17fd090a58d32af3, 0xddfc4b4cef07f5b0,
    0x4abdaf101564f98e, 0x9d6d1ad41abe37f1,
    0x84c86189216dc5ed, 0x32fd3cf5b4e49bb4,
    0x3fbc8c33221dc2a1, 0xfabaf3feaa5334a,
    0x29cb4d87f2a7400e, 0x743e20e9ef511012,
    0x914da9246b255416, 0x1ad089b6c2f7548e,
    0xa184ac2473b529b1, 0xc9e5d72d90a2741e,
    0x7e2fa67c7a658892, 0xddbb901b98feeab7,
    0x552a74227f3ea565, 0xd53a88958f87275f,
    0x8a892abaf368f137, 0x2d2b7569b0432d85,
    0x9c3b29620e29fc73, 0x8349f3ba91b47b8f,
    0x241c70a936219a73, 0xed238cd383aa0110,
    0xf4363804324a40aa, 0xb143c6053edcd0d5,
    0xdd94b7868e94050a, 0xca7cf2b4191c8326,
    0xfd1c2f611f63a3f0, 0xbc633b39673c8cec,
    0xd5be0503e085d813, 0x4b2d8644d8a74e18,
    0xddf8e7d60ed1219e, 0xcabb90e5c942b503,
    0x3d6a751f3b936243, 0xcc512670a783ad4,
    0x27fb2b80668b24c5, 0xb1f9f660802dedf6,
    0x5e7873f8a0396973, 0xdb0b487b6423e1e8,
    0x91ce1a9a3d2cda62, 0x7641a140cc7810fb,
    0xa9e904c87fcb0a9d, 0x546345fa9fbdcd44,
    0xa97c177947ad4095, 0x49ed8eabcccc485d,
    0x5c68f256bfff5a74, 0x73832eec6fff3111,
    0xc831fd53c5ff7eab, 0xba3e7ca8b77f5e55,
    0x28ce1bd2e55f35eb, 0x7980d163cf5b81b3,
    0xd7e105bcc332621f, 0x8dd9472bf3fefaa7,
    0xb14f98f6f0feb951, 0x6ed1bf9a569f33d3,
    0xa862f80ec4700c8, 0xcd27bb612758c0fa,
    0x8038d51cb897789c, 0xe0470a63e6bd56c3,
    0x1858ccfce06cac74, 0xf37801e0c43ebc8,
    0xd30560258f54e6ba, 0x47c6b82ef32a2069,
    0x4cdc331d57fa5441, 0xe0133fe4adf8e952,
    0x58180fddd97723a6, 0x570f09eaa7ea7648,};

  // we start with a fast path
  // It was described in
  // Clinger WD. How to read floating point numbers accurately.
  // ACM SIGPLAN Notices. 1990
#if (FLT_EVAL_METHOD != 1) && (FLT_EVAL_METHOD != 0)
  // we do not trust the divisor
  if (0 <= power && power <= 22 && i <= 9007199254740991) {
#else
  if (-22 <= power && power <= 22 && i <= 9007199254740991) {
#endif
    // convert the integer into a double. This is lossless since
    // 0 <= i <= 2^53 - 1.
    double d = double(i);
    //
    // The general idea is as follows.
    // If 0 <= s < 2^53 and if 10^0 <= p <= 10^22 then
    // 1) Both s and p can be represented exactly as 64-bit floating-point
    // values
    // (binary64).
    // 2) Because s and p can be represented exactly as floating-point values,
    // then s * p
    // and s / p will produce correctly rounded values.
    //
    if (power < 0) {
      d = d / power_of_ten[-power];
    } else {
      d = d * power_of_ten[power];
    }
    if (negative) {
      d = -d;
    }
    *success = true;
    return d;
  }
  // When 22 < power && power <  22 + 16, we could
  // hope for another, secondary fast path.  It wa
  // described by David M. Gay in  "Correctly rounded
  // binary-decimal and decimal-binary conversions." (1990)
  // If you need to compute i * 10^(22 + x) for x < 16,
  // first compute i * 10^x, if you know that result is exact
  // (e.g., when i * 10^x < 2^53),
  // then you can still proceed and do (i * 10^x) * 10^22.
  // Is this worth your time?
  // You need  22 < power *and* power <  22 + 16 *and* (i * 10^(x-22) < 2^53)
  // for this second fast path to work.
  // If you you have 22 < power *and* power <  22 + 16, and then you
  // optimistically compute "i * 10^(x-22)", there is still a chance that you
  // have wasted your time if i * 10^(x-22) >= 2^53. It makes the use cases of
  // this optimization maybe less common than we would like. Source:
  // http://www.exploringbinary.com/fast-path-decimal-to-floating-point-conversion/
  // also used in RapidJSON: https://rapidjson.org/strtod_8h_source.html



  // The fast path has now failed, so we are failing back on the slower path.

  // In the slow path, we need to adjust i so that it is > 1<<63 which is always
  // possible, except if i == 0, so we handle i == 0 separately.
  if(i == 0) {
    return negative ? -0.0 : 0.0;
  }


  // We are going to need to do some 64-bit arithmetic to get a more precise product.
  // We use a table lookup approach.
  // It is safe because
  // power >= FASTFLOAT_SMALLEST_POWER
  // and power <= FASTFLOAT_LARGEST_POWER
  // We recover the mantissa of the power, it has a leading 1. It is always
  // rounded down.
  uint64_t factor_mantissa = mantissa_64[power - FASTFLOAT_SMALLEST_POWER];
  

  // The exponent is 1024 + 63 + power 
  //     + floor(log(5**power)/log(2)).
  // The 1024 comes from the ieee64 standard.
  // The 63 comes from the fact that we use a 64-bit word.
  //
  // Computing floor(log(5**power)/log(2)) could be
  // slow. Instead we use a fast function.
  //
  // For power in (-400,350), we have that
  // (((152170 + 65536) * power ) >> 16);
  // is equal to
  //  floor(log(5**power)/log(2)) + power when power >= 0
  // and it is equal to
  //  ceil(log(5**-power)/log(2)) + power when power < 0
  //
  //
  // The 65536 is (1<<16) and corresponds to 
  // (65536 * power) >> 16 ---> power
  //
  // ((152170 * power ) >> 16) is equal to 
  // floor(log(5**power)/log(2)) 
  //
  // Note that this is not magic: 152170/(1<<16) is 
  // approximatively equal to log(5)/log(2).
  // The 1<<16 value is a power of two; we could use a 
  // larger power of 2 if we wanted to.
  //
  int64_t exponent = (((152170 + 65536) * power) >> 16) + 1024 + 63;
  // We want the most significant bit of i to be 1. Shift if needed.
  int lz = leading_zeroes(i);
  i <<= lz;
  // We want the most significant 64 bits of the product. We know
  // this will be non-zero because the most significant bit of i is
  // 1.
  value128 product = full_multiplication(i, factor_mantissa);
  uint64_t lower = product.low;
  uint64_t upper = product.high;
  // We know that upper has at most one leading zero because
  // both i and  factor_mantissa have a leading one. This means
  // that the result is at least as large as ((1<<63)*(1<<63))/(1<<64).

  // As long as the first 9 bits of "upper" are not "1", then we
  // know that we have an exact computed value for the leading
  // 55 bits because any imprecision would play out as a +1, in
  // the worst case.
  // Having 55 bits is necessary because
  // we need 53 bits for the mantissa but we have to have one rounding bit and
  // we can waste a bit if the most significant bit of the product is zero.
  // We expect this next branch to be rarely taken (say 1% of the time).
  // When (upper & 0x1FF) == 0x1FF, it can be common for
  // lower + i < lower to be true (proba. much higher than 1%).
  if (unlikely((upper & 0x1FF) == 0x1FF) && (lower + i < lower)) {
    uint64_t factor_mantissa_low =
        mantissa_128[power - FASTFLOAT_SMALLEST_POWER];
    // next, we compute the 64-bit x 128-bit multiplication, getting a 192-bit
    // result (three 64-bit values)
    product = full_multiplication(i, factor_mantissa_low);
    uint64_t product_low = product.low;
    uint64_t product_middle2 = product.high;
    uint64_t product_middle1 = lower;
    uint64_t product_high = upper;
    uint64_t product_middle = product_middle1 + product_middle2;
    if (product_middle < product_middle1) {
      product_high++; // overflow carry
    }
    // we want to check whether mantissa *i + i would affect our result
    // This does happen, e.g. with 7.3177701707893310e+15
    if (((product_middle + 1 == 0) && ((product_high & 0x1FF) == 0x1FF) &&
         (product_low + i < product_low))) { // let us be prudent and bail out.
      *success = false;
      return 0;
    }
    upper = product_high;
    lower = product_middle;
  }
  // The final mantissa should be 53 bits with a leading 1.
  // We shift it so that it occupies 54 bits with a leading 1.
  ///////
  uint64_t upperbit = upper >> 63;
  uint64_t mantissa = upper >> (upperbit + 9);
  lz += int(1 ^ upperbit);
  // Here we have mantissa < (1<<54).

  // We have to round to even. The "to even" part
  // is only a problem when we are right in between two floats
  // which we guard against.
  // If we have lots of trailing zeros, we may fall right between two
  // floating-point values.
  if (unlikely((lower == 0) && ((upper & 0x1FF) == 0) &&
               ((mantissa & 3) == 1))) {
      // if mantissa & 1 == 1 we might need to round up.
      //
      // Scenarios:
      // 1. We are not in the middle. Then we should round up.
      //
      // 2. We are right in the middle. Whether we round up depends
      // on the last significant bit: if it is "one" then we round
      // up (round to even) otherwise, we do not.
      //
      // So if the last significant bit is 1, we can safely round up.
      // Hence we only need to bail out if (mantissa & 3) == 1.
      // Otherwise we may need more accuracy or analysis to determine whether
      // we are exactly between two floating-point numbers.
      // It can be triggered with 1e23.
      // Note: because the factor_mantissa and factor_mantissa_low are
      // almost always rounded down (except for small positive powers),
      // almost always should round up.
      *success = false;
      return 0;
  }
  mantissa += mantissa & 1;
  mantissa >>= 1;
  // Here we have mantissa < (1<<53), unless there was an overflow
  if (mantissa >= (1ULL << 53)) {
    //////////
    // This will happen when parsing values such as 7.2057594037927933e+16
    ////////
    mantissa = (1ULL << 52);
    lz--; // undo previous addition
  }
  mantissa &= ~(1ULL << 52);
  uint64_t real_exponent = exponent - lz;
  // we have to check that real_exponent is in range, otherwise we bail out
  if (unlikely((real_exponent < 1) || (real_exponent > 2046))) {
    *success = false;
    return 0;
  }
  mantissa |= real_exponent << 52;
  mantissa |= (((uint64_t)negative) << 63);
  double d;
  memcpy(&d, &mantissa, sizeof(d));
  *success = true;
  return d;
}
// Return the null pointer on error
static const char * parse_float_strtod(const char *ptr, double *outDouble) {
  char *endptr;
#if defined(FAST_DOUBLE_PARSER_SOLARIS) || defined(FAST_DOUBLE_PARSER_CYGWIN) 
  // workround for cygwin, solaris
  *outDouble = cygwin_strtod_l(ptr, &endptr);
#elif defined(_WIN32)
  static _locale_t c_locale = _create_locale(LC_ALL, "C");
  *outDouble = _strtod_l(ptr, &endptr, c_locale);
#elif defined(__PASE__)
  *outDouble = strtod(ptr, &endptr);
#else
  static locale_t c_locale = newlocale(LC_ALL_MASK, "C", NULL);
  *outDouble = strtod_l(ptr, &endptr, c_locale);
#endif
  // Some libraries will set errno = ERANGE when the value is subnormal,
  // yet we may want to be able to parse subnormal values.
  // However, we do not want to tolerate NAN or infinite values.
  // There isno realistic application where you might need values so large than
  // they can't fit in binary64. The maximal value is about  1.7976931348623157
  // × 10^308 It is an unimaginable large number. There will never be any piece
  // of engineering involving as many as 10^308 parts. It is estimated that
  // there are about 10^80 atoms in the universe. The estimate for the total
  // number of electrons is similar. Using a double-precision floating-point
  // value, we can represent easily the number of atoms in the universe. We
  // could  also represent the number of ways you can pick any three individual
  // atoms at random in the universe.
  if (!std::isfinite(*outDouble)) {
    return nullptr;
  }
  return endptr;
}

// parse the number at p
// return the null pointer on error
WARN_UNUSED
really_inline const char * parse_number(const char *p, double *outDouble) {
  const char *pinit = p;
  bool found_minus = (*p == '-');
  bool negative = false;
  if (found_minus) {
    ++p;
    negative = true;
    if (!is_integer(*p)) { // a negative sign must be followed by an integer
      return nullptr;
    }
  }
  const char *const start_digits = p;

  uint64_t i;      // an unsigned int avoids signed overflows (which are bad)
  if (*p == '0') { // 0 cannot be followed by an integer
    ++p;
    if (is_integer(*p)) {
      return nullptr;
    }
    i = 0;
  } else {
    if (!(is_integer(*p))) { // must start with an integer
      return nullptr;
    }
    unsigned char digit = *p - '0';
    i = digit;
    p++;
    // the is_made_of_eight_digits_fast routine is unlikely to help here because
    // we rarely see large integer parts like 123456789
    while (is_integer(*p)) {
      digit = *p - '0';
      // a multiplication by 10 is cheaper than an arbitrary integer
      // multiplication
      i = 10 * i + digit; // might overflow, we will handle the overflow later
      ++p;
    }
  }
  int64_t exponent = 0;
  const char *first_after_period = NULL;
  if (*p == '.') {
    ++p;
    first_after_period = p;
    if (is_integer(*p)) {
      unsigned char digit = *p - '0';
      ++p;
      i = i * 10 + digit; // might overflow + multiplication by 10 is likely
                          // cheaper than arbitrary mult.
      // we will handle the overflow later
    } else {
      return nullptr;
    }
    while (is_integer(*p)) {
      unsigned char digit = *p - '0';
      ++p;
      i = i * 10 + digit; // in rare cases, this will overflow, but that's ok
                          // because we have parse_highprecision_float later.
    }
    exponent = first_after_period - p;
  }
  int digit_count =
      int(p - start_digits - 1); // used later to guard against overflows
  if (('e' == *p) || ('E' == *p)) {
    ++p;
    bool neg_exp = false;
    if ('-' == *p) {
      neg_exp = true;
      ++p;
    } else if ('+' == *p) {
      ++p;
    }
    if (!is_integer(*p)) {
      return nullptr;
    }
    unsigned char digit = *p - '0';
    int64_t exp_number = digit;
    p++;
    if (is_integer(*p)) {
      digit = *p - '0';
      exp_number = 10 * exp_number + digit;
      ++p;
    }
    if (is_integer(*p)) {
      digit = *p - '0';
      exp_number = 10 * exp_number + digit;
      ++p;
    }
    while (is_integer(*p)) {
      digit = *p - '0';
      if (exp_number < 0x100000000) { // we need to check for overflows
        exp_number = 10 * exp_number + digit;
      }
      ++p;
    }
    exponent += (neg_exp ? -exp_number : exp_number);
  }
  // If we frequently had to deal with long strings of digits,
  // we could extend our code by using a 128-bit integer instead
  // of a 64-bit integer. However, this is uncommon.
  if (unlikely((digit_count >= 19))) { // this is uncommon
    // It is possible that the integer had an overflow.
    // We have to handle the case where we have 0.0000somenumber.
    const char *start = start_digits;
    while (*start == '0' || (*start == '.')) {
      start++;
    }
    // we over-decrement by one when there is a decimal separator
    digit_count -= int(start - start_digits);
    if (digit_count >= 19) {
      // Chances are good that we had an overflow!
      // We start anew.
      // This will happen in the following examples:
      // 10000000000000000000000000000000000000000000e+308
      // 3.1415926535897932384626433832795028841971693993751
      //
      return parse_float_strtod(pinit, outDouble);
    }
  }
  if (unlikely(exponent < FASTFLOAT_SMALLEST_POWER) ||
      (exponent > FASTFLOAT_LARGEST_POWER)) {
    // this is almost never going to get called!!!
    // exponent could be as low as 325
    return parse_float_strtod(pinit, outDouble);
  }
  // from this point forward, exponent >= FASTFLOAT_SMALLEST_POWER and
  // exponent <= FASTFLOAT_LARGEST_POWER
  bool success = true;
  *outDouble = compute_float_64(exponent, i, negative, &success);
  if (!success) {
    // we are almost never going to get here.
    return parse_float_strtod(pinit, outDouble);
  }
  return p;
}

} // namespace fast_double_parser

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/LICENSE <==
Copyright (c) 2012 - present, Victor Zverovich and {fmt} contributors

Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

--- Optional exception to the license ---

As an exception, if, as a result of your compiling your source code, portions
of this Software are embedded into a machine-executable object form of such
source code, you may redistribute such embedded portions in such object form
without including the above copyright and permission notices.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/args.h <==
// Formatting library for C++ - dynamic argument lists
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_ARGS_H_
#define FMT_ARGS_H_

#ifndef FMT_MODULE
#  include <functional>  // std::reference_wrapper
#  include <memory>      // std::unique_ptr
#  include <vector>
#endif

#include "format.h"  // std_string_view

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T> struct is_reference_wrapper : std::false_type {};
template <typename T>
struct is_reference_wrapper<std::reference_wrapper<T>> : std::true_type {};

template <typename T> auto unwrap(const T& v) -> const T& { return v; }
template <typename T>
auto unwrap(const std::reference_wrapper<T>& v) -> const T& {
  return static_cast<const T&>(v);
}

// node is defined outside dynamic_arg_list to workaround a C2504 bug in MSVC
// 2022 (v17.10.0).
//
// Workaround for clang's -Wweak-vtables. Unlike for regular classes, for
// templates it doesn't complain about inability to deduce single translation
// unit for placing vtable. So node is made a fake template.
template <typename = void> struct node {
  virtual ~node() = default;
  std::unique_ptr<node<>> next;
};

class dynamic_arg_list {
  template <typename T> struct typed_node : node<> {
    T value;

    template <typename Arg>
    FMT_CONSTEXPR typed_node(const Arg& arg) : value(arg) {}

    template <typename Char>
    FMT_CONSTEXPR typed_node(const basic_string_view<Char>& arg)
        : value(arg.data(), arg.size()) {}
  };

  std::unique_ptr<node<>> head_;

 public:
  template <typename T, typename Arg> auto push(const Arg& arg) -> const T& {
    auto new_node = std::unique_ptr<typed_node<T>>(new typed_node<T>(arg));
    auto& value = new_node->value;
    new_node->next = std::move(head_);
    head_ = std::move(new_node);
    return value;
  }
};
}  // namespace detail

/**
 * A dynamic list of formatting arguments with storage.
 *
 * It can be implicitly converted into `fmt::basic_format_args` for passing
 * into type-erased formatting functions such as `fmt::vformat`.
 */
template <typename Context> class dynamic_format_arg_store {
 private:
  using char_type = typename Context::char_type;

  template <typename T> struct need_copy {
    static constexpr detail::type mapped_type =
        detail::mapped_type_constant<T, char_type>::value;

    enum {
      value = !(detail::is_reference_wrapper<T>::value ||
                std::is_same<T, basic_string_view<char_type>>::value ||
                std::is_same<T, detail::std_string_view<char_type>>::value ||
                (mapped_type != detail::type::cstring_type &&
                 mapped_type != detail::type::string_type &&
                 mapped_type != detail::type::custom_type))
    };
  };

  template <typename T>
  using stored_t = conditional_t<
      std::is_convertible<T, std::basic_string<char_type>>::value &&
          !detail::is_reference_wrapper<T>::value,
      std::basic_string<char_type>, T>;

  // Storage of basic_format_arg must be contiguous.
  std::vector<basic_format_arg<Context>> data_;
  std::vector<detail::named_arg_info<char_type>> named_info_;

  // Storage of arguments not fitting into basic_format_arg must grow
  // without relocation because items in data_ refer to it.
  detail::dynamic_arg_list dynamic_args_;

  friend class basic_format_args<Context>;

  auto data() const -> const basic_format_arg<Context>* {
    return named_info_.empty() ? data_.data() : data_.data() + 1;
  }

  template <typename T> void emplace_arg(const T& arg) {
    data_.emplace_back(arg);
  }

  template <typename T>
  void emplace_arg(const detail::named_arg<char_type, T>& arg) {
    if (named_info_.empty())
      data_.insert(data_.begin(), basic_format_arg<Context>(nullptr, 0));
    data_.emplace_back(detail::unwrap(arg.value));
    auto pop_one = [](std::vector<basic_format_arg<Context>>* data) {
      data->pop_back();
    };
    std::unique_ptr<std::vector<basic_format_arg<Context>>, decltype(pop_one)>
        guard{&data_, pop_one};
    named_info_.push_back({arg.name, static_cast<int>(data_.size() - 2u)});
    data_[0] = {named_info_.data(), named_info_.size()};
    guard.release();
  }

 public:
  constexpr dynamic_format_arg_store() = default;

  operator basic_format_args<Context>() const {
    return basic_format_args<Context>(data(), static_cast<int>(data_.size()),
                                      !named_info_.empty());
  }

  /**
   * Adds an argument into the dynamic store for later passing to a formatting
   * function.
   *
   * Note that custom types and string types (but not string views) are copied
   * into the store dynamically allocating memory if necessary.
   *
   * **Example**:
   *
   *     fmt::dynamic_format_arg_store<fmt::format_context> store;
   *     store.push_back(42);
   *     store.push_back("abc");
   *     store.push_back(1.5f);
   *     std::string result = fmt::vformat("{} and {} and {}", store);
   */
  template <typename T> void push_back(const T& arg) {
    if (detail::const_check(need_copy<T>::value))
      emplace_arg(dynamic_args_.push<stored_t<T>>(arg));
    else
      emplace_arg(detail::unwrap(arg));
  }

  /**
   * Adds a reference to the argument into the dynamic store for later passing
   * to a formatting function.
   *
   * **Example**:
   *
   *     fmt::dynamic_format_arg_store<fmt::format_context> store;
   *     char band[] = "Rolling Stones";
   *     store.push_back(std::cref(band));
   *     band[9] = 'c'; // Changing str affects the output.
   *     std::string result = fmt::vformat("{}", store);
   *     // result == "Rolling Scones"
   */
  template <typename T> void push_back(std::reference_wrapper<T> arg) {
    static_assert(
        need_copy<T>::value,
        "objects of built-in types and string views are always copied");
    emplace_arg(arg.get());
  }

  /**
   * Adds named argument into the dynamic store for later passing to a
   * formatting function. `std::reference_wrapper` is supported to avoid
   * copying of the argument. The name is always copied into the store.
   */
  template <typename T>
  void push_back(const detail::named_arg<char_type, T>& arg) {
    const char_type* arg_name =
        dynamic_args_.push<std::basic_string<char_type>>(arg.name).c_str();
    if (detail::const_check(need_copy<T>::value)) {
      emplace_arg(
          fmt::arg(arg_name, dynamic_args_.push<stored_t<T>>(arg.value)));
    } else {
      emplace_arg(fmt::arg(arg_name, arg.value));
    }
  }

  /// Erase all elements from the store.
  void clear() {
    data_.clear();
    named_info_.clear();
    dynamic_args_ = {};
  }

  /// Reserves space to store at least `new_cap` arguments including
  /// `new_cap_named` named arguments.
  void reserve(size_t new_cap, size_t new_cap_named) {
    FMT_ASSERT(new_cap >= new_cap_named,
               "set of arguments includes set of named arguments");
    data_.reserve(new_cap);
    named_info_.reserve(new_cap_named);
  }

  /// Returns the number of elements in the store.
  size_t size() const noexcept { return data_.size(); }
};

FMT_END_NAMESPACE

#endif  // FMT_ARGS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/base.h <==
// Formatting library for C++ - the base API for char/UTF-8
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_BASE_H_
#define FMT_BASE_H_

#if defined(FMT_IMPORT_STD) && !defined(FMT_MODULE)
#  define FMT_MODULE
#endif

#ifndef FMT_MODULE
#  include <limits.h>  // CHAR_BIT
#  include <stdio.h>   // FILE
#  include <string.h>  // memcmp

#  include <type_traits>  // std::enable_if
#endif

// The fmt library version in the form major * 10000 + minor * 100 + patch.
#define FMT_VERSION 110102

// Detect compiler versions.
#if defined(__clang__) && !defined(__ibmxl__)
#  define FMT_CLANG_VERSION (__clang_major__ * 100 + __clang_minor__)
#else
#  define FMT_CLANG_VERSION 0
#endif
#if defined(__GNUC__) && !defined(__clang__) && !defined(__INTEL_COMPILER)
#  define FMT_GCC_VERSION (__GNUC__ * 100 + __GNUC_MINOR__)
#else
#  define FMT_GCC_VERSION 0
#endif
#if defined(__ICL)
#  define FMT_ICC_VERSION __ICL
#elif defined(__INTEL_COMPILER)
#  define FMT_ICC_VERSION __INTEL_COMPILER
#else
#  define FMT_ICC_VERSION 0
#endif
#if defined(_MSC_VER)
#  define FMT_MSC_VERSION _MSC_VER
#else
#  define FMT_MSC_VERSION 0
#endif

// Detect standard library versions.
#ifdef _GLIBCXX_RELEASE
#  define FMT_GLIBCXX_RELEASE _GLIBCXX_RELEASE
#else
#  define FMT_GLIBCXX_RELEASE 0
#endif
#ifdef _LIBCPP_VERSION
#  define FMT_LIBCPP_VERSION _LIBCPP_VERSION
#else
#  define FMT_LIBCPP_VERSION 0
#endif

#ifdef _MSVC_LANG
#  define FMT_CPLUSPLUS _MSVC_LANG
#else
#  define FMT_CPLUSPLUS __cplusplus
#endif

// Detect __has_*.
#ifdef __has_feature
#  define FMT_HAS_FEATURE(x) __has_feature(x)
#else
#  define FMT_HAS_FEATURE(x) 0
#endif
#ifdef __has_include
#  define FMT_HAS_INCLUDE(x) __has_include(x)
#else
#  define FMT_HAS_INCLUDE(x) 0
#endif
#ifdef __has_builtin
#  define FMT_HAS_BUILTIN(x) __has_builtin(x)
#else
#  define FMT_HAS_BUILTIN(x) 0
#endif
#ifdef __has_cpp_attribute
#  define FMT_HAS_CPP_ATTRIBUTE(x) __has_cpp_attribute(x)
#else
#  define FMT_HAS_CPP_ATTRIBUTE(x) 0
#endif

#define FMT_HAS_CPP14_ATTRIBUTE(attribute) \
  (FMT_CPLUSPLUS >= 201402L && FMT_HAS_CPP_ATTRIBUTE(attribute))

#define FMT_HAS_CPP17_ATTRIBUTE(attribute) \
  (FMT_CPLUSPLUS >= 201703L && FMT_HAS_CPP_ATTRIBUTE(attribute))

// Detect C++14 relaxed constexpr.
#ifdef FMT_USE_CONSTEXPR
// Use the provided definition.
#elif FMT_GCC_VERSION >= 600 && FMT_CPLUSPLUS >= 201402L
// GCC only allows throw in constexpr since version 6:
// https://gcc.gnu.org/bugzilla/show_bug.cgi?id=67371.
#  define FMT_USE_CONSTEXPR 1
#elif FMT_ICC_VERSION
#  define FMT_USE_CONSTEXPR 0  // https://github.com/fmtlib/fmt/issues/1628
#elif FMT_HAS_FEATURE(cxx_relaxed_constexpr) || FMT_MSC_VERSION >= 1912
#  define FMT_USE_CONSTEXPR 1
#else
#  define FMT_USE_CONSTEXPR 0
#endif
#if FMT_USE_CONSTEXPR
#  define FMT_CONSTEXPR constexpr
#else
#  define FMT_CONSTEXPR
#endif

// Detect consteval, C++20 constexpr extensions and std::is_constant_evaluated.
#if !defined(__cpp_lib_is_constant_evaluated)
#  define FMT_USE_CONSTEVAL 0
#elif FMT_CPLUSPLUS < 201709L
#  define FMT_USE_CONSTEVAL 0
#elif FMT_GLIBCXX_RELEASE && FMT_GLIBCXX_RELEASE < 10
#  define FMT_USE_CONSTEVAL 0
#elif FMT_LIBCPP_VERSION && FMT_LIBCPP_VERSION < 10000
#  define FMT_USE_CONSTEVAL 0
#elif defined(__apple_build_version__) && __apple_build_version__ < 14000029L
#  define FMT_USE_CONSTEVAL 0  // consteval is broken in Apple clang < 14.
#elif FMT_MSC_VERSION && FMT_MSC_VERSION < 1929
#  define FMT_USE_CONSTEVAL 0  // consteval is broken in MSVC VS2019 < 16.10.
#elif defined(__cpp_consteval)
#  define FMT_USE_CONSTEVAL 1
#elif FMT_GCC_VERSION >= 1002 || FMT_CLANG_VERSION >= 1101
#  define FMT_USE_CONSTEVAL 1
#else
#  define FMT_USE_CONSTEVAL 0
#endif
#if FMT_USE_CONSTEVAL
#  define FMT_CONSTEVAL consteval
#  define FMT_CONSTEXPR20 constexpr
#else
#  define FMT_CONSTEVAL
#  define FMT_CONSTEXPR20
#endif

// Check if exceptions are disabled.
#ifdef FMT_USE_EXCEPTIONS
// Use the provided definition.
#elif defined(__GNUC__) && !defined(__EXCEPTIONS)
#  define FMT_USE_EXCEPTIONS 0
#elif defined(__clang__) && !defined(__cpp_exceptions)
#  define FMT_USE_EXCEPTIONS 0
#elif FMT_MSC_VERSION && !_HAS_EXCEPTIONS
#  define FMT_USE_EXCEPTIONS 0
#else
#  define FMT_USE_EXCEPTIONS 1
#endif
#if FMT_USE_EXCEPTIONS
#  define FMT_TRY try
#  define FMT_CATCH(x) catch (x)
#else
#  define FMT_TRY if (true)
#  define FMT_CATCH(x) if (false)
#endif

#ifdef FMT_NO_UNIQUE_ADDRESS
// Use the provided definition.
#elif FMT_CPLUSPLUS < 202002L
// Not supported.
#elif FMT_HAS_CPP_ATTRIBUTE(no_unique_address)
#  define FMT_NO_UNIQUE_ADDRESS [[no_unique_address]]
// VS2019 v16.10 and later except clang-cl (https://reviews.llvm.org/D110485).
#elif FMT_MSC_VERSION >= 1929 && !FMT_CLANG_VERSION
#  define FMT_NO_UNIQUE_ADDRESS [[msvc::no_unique_address]]
#endif
#ifndef FMT_NO_UNIQUE_ADDRESS
#  define FMT_NO_UNIQUE_ADDRESS
#endif

#if FMT_HAS_CPP17_ATTRIBUTE(fallthrough)
#  define FMT_FALLTHROUGH [[fallthrough]]
#elif defined(__clang__)
#  define FMT_FALLTHROUGH [[clang::fallthrough]]
#elif FMT_GCC_VERSION >= 700 && \
    (!defined(__EDG_VERSION__) || __EDG_VERSION__ >= 520)
#  define FMT_FALLTHROUGH [[gnu::fallthrough]]
#else
#  define FMT_FALLTHROUGH
#endif

// Disable [[noreturn]] on MSVC/NVCC because of bogus unreachable code warnings.
#if FMT_HAS_CPP_ATTRIBUTE(noreturn) && !FMT_MSC_VERSION && !defined(__NVCC__)
#  define FMT_NORETURN [[noreturn]]
#else
#  define FMT_NORETURN
#endif

#ifdef FMT_NODISCARD
// Use the provided definition.
#elif FMT_HAS_CPP17_ATTRIBUTE(nodiscard)
#  define FMT_NODISCARD [[nodiscard]]
#else
#  define FMT_NODISCARD
#endif

#ifdef FMT_DEPRECATED
// Use the provided definition.
#elif FMT_HAS_CPP14_ATTRIBUTE(deprecated)
#  define FMT_DEPRECATED [[deprecated]]
#else
#  define FMT_DEPRECATED /* deprecated */
#endif

#ifdef FMT_ALWAYS_INLINE
// Use the provided definition.
#elif FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_ALWAYS_INLINE inline __attribute__((always_inline))
#else
#  define FMT_ALWAYS_INLINE inline
#endif
// A version of FMT_ALWAYS_INLINE to prevent code bloat in debug mode.
#ifdef NDEBUG
#  define FMT_INLINE FMT_ALWAYS_INLINE
#else
#  define FMT_INLINE inline
#endif

#if FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_VISIBILITY(value) __attribute__((visibility(value)))
#else
#  define FMT_VISIBILITY(value)
#endif

// Detect pragmas.
#define FMT_PRAGMA_IMPL(x) _Pragma(#x)
#if FMT_GCC_VERSION >= 504 && !defined(__NVCOMPILER)
// Workaround a _Pragma bug https://gcc.gnu.org/bugzilla/show_bug.cgi?id=59884
// and an nvhpc warning: https://github.com/fmtlib/fmt/pull/2582.
#  define FMT_PRAGMA_GCC(x) FMT_PRAGMA_IMPL(GCC x)
#else
#  define FMT_PRAGMA_GCC(x)
#endif
#if FMT_CLANG_VERSION
#  define FMT_PRAGMA_CLANG(x) FMT_PRAGMA_IMPL(clang x)
#else
#  define FMT_PRAGMA_CLANG(x)
#endif
#if FMT_MSC_VERSION
#  define FMT_MSC_WARNING(...) __pragma(warning(__VA_ARGS__))
#else
#  define FMT_MSC_WARNING(...)
#endif

#ifndef FMT_BEGIN_NAMESPACE
#  define FMT_BEGIN_NAMESPACE \
    namespace fmt {           \
    inline namespace v11 {
#  define FMT_END_NAMESPACE \
    }                       \
    }
#endif

#ifndef FMT_EXPORT
#  define FMT_EXPORT
#  define FMT_BEGIN_EXPORT
#  define FMT_END_EXPORT
#endif

#ifdef _WIN32
#  define FMT_WIN32 1
#else
#  define FMT_WIN32 0
#endif

#if !defined(FMT_HEADER_ONLY) && FMT_WIN32
#  if defined(FMT_LIB_EXPORT)
#    define FMT_API __declspec(dllexport)
#  elif defined(FMT_SHARED)
#    define FMT_API __declspec(dllimport)
#  endif
#elif defined(FMT_LIB_EXPORT) || defined(FMT_SHARED)
#  define FMT_API FMT_VISIBILITY("default")
#endif
#ifndef FMT_API
#  define FMT_API
#endif

#ifndef FMT_OPTIMIZE_SIZE
#  define FMT_OPTIMIZE_SIZE 0
#endif

// FMT_BUILTIN_TYPE=0 may result in smaller library size at the cost of higher
// per-call binary size by passing built-in types through the extension API.
#ifndef FMT_BUILTIN_TYPES
#  define FMT_BUILTIN_TYPES 1
#endif

#define FMT_APPLY_VARIADIC(expr) \
  using ignore = int[];          \
  (void)ignore { 0, (expr, 0)... }

// Enable minimal optimizations for more compact code in debug mode.
FMT_PRAGMA_GCC(push_options)
#if !defined(__OPTIMIZE__) && !defined(__CUDACC__)
FMT_PRAGMA_GCC(optimize("Og"))
#endif
FMT_PRAGMA_CLANG(diagnostic push)

FMT_BEGIN_NAMESPACE

// Implementations of enable_if_t and other metafunctions for older systems.
template <bool B, typename T = void>
using enable_if_t = typename std::enable_if<B, T>::type;
template <bool B, typename T, typename F>
using conditional_t = typename std::conditional<B, T, F>::type;
template <bool B> using bool_constant = std::integral_constant<bool, B>;
template <typename T>
using remove_reference_t = typename std::remove_reference<T>::type;
template <typename T>
using remove_const_t = typename std::remove_const<T>::type;
template <typename T>
using remove_cvref_t = typename std::remove_cv<remove_reference_t<T>>::type;
template <typename T>
using make_unsigned_t = typename std::make_unsigned<T>::type;
template <typename T>
using underlying_t = typename std::underlying_type<T>::type;
template <typename T> using decay_t = typename std::decay<T>::type;
using nullptr_t = decltype(nullptr);

#if FMT_GCC_VERSION && FMT_GCC_VERSION < 500
// A workaround for gcc 4.9 to make void_t work in a SFINAE context.
template <typename...> struct void_t_impl {
  using type = void;
};
template <typename... T> using void_t = typename void_t_impl<T...>::type;
#else
template <typename...> using void_t = void;
#endif

struct monostate {
  constexpr monostate() {}
};

// An enable_if helper to be used in template parameters which results in much
// shorter symbols: https://godbolt.org/z/sWw4vP. Extra parentheses are needed
// to workaround a bug in MSVC 2019 (see #1140 and #1186).
#ifdef FMT_DOC
#  define FMT_ENABLE_IF(...)
#else
#  define FMT_ENABLE_IF(...) fmt::enable_if_t<(__VA_ARGS__), int> = 0
#endif

template <typename T> constexpr auto min_of(T a, T b) -> T {
  return a < b ? a : b;
}
template <typename T> constexpr auto max_of(T a, T b) -> T {
  return a > b ? a : b;
}

namespace detail {
// Suppresses "unused variable" warnings with the method described in
// https://herbsutter.com/2009/10/18/mailbag-shutting-up-compiler-warnings/.
// (void)var does not work on many Intel compilers.
template <typename... T> FMT_CONSTEXPR void ignore_unused(const T&...) {}

constexpr auto is_constant_evaluated(bool default_value = false) noexcept
    -> bool {
// Workaround for incompatibility between clang 14 and libstdc++ consteval-based
// std::is_constant_evaluated: https://github.com/fmtlib/fmt/issues/3247.
#if FMT_CPLUSPLUS >= 202002L && FMT_GLIBCXX_RELEASE >= 12 && \
    (FMT_CLANG_VERSION >= 1400 && FMT_CLANG_VERSION < 1500)
  ignore_unused(default_value);
  return __builtin_is_constant_evaluated();
#elif defined(__cpp_lib_is_constant_evaluated)
  ignore_unused(default_value);
  return std::is_constant_evaluated();
#else
  return default_value;
#endif
}

// Suppresses "conditional expression is constant" warnings.
template <typename T> FMT_ALWAYS_INLINE constexpr auto const_check(T val) -> T {
  return val;
}

FMT_NORETURN FMT_API void assert_fail(const char* file, int line,
                                      const char* message);

#if defined(FMT_ASSERT)
// Use the provided definition.
#elif defined(NDEBUG)
// FMT_ASSERT is not empty to avoid -Wempty-body.
#  define FMT_ASSERT(condition, message) \
    fmt::detail::ignore_unused((condition), (message))
#else
#  define FMT_ASSERT(condition, message)                                    \
    ((condition) /* void() fails with -Winvalid-constexpr on clang 4.0.1 */ \
         ? (void)0                                                          \
         : fmt::detail::assert_fail(__FILE__, __LINE__, (message)))
#endif

#ifdef FMT_USE_INT128
// Use the provided definition.
#elif defined(__SIZEOF_INT128__) && !defined(__NVCC__) && \
    !(FMT_CLANG_VERSION && FMT_MSC_VERSION)
#  define FMT_USE_INT128 1
using int128_opt = __int128_t;  // An optional native 128-bit integer.
using uint128_opt = __uint128_t;
inline auto map(int128_opt x) -> int128_opt { return x; }
inline auto map(uint128_opt x) -> uint128_opt { return x; }
#else
#  define FMT_USE_INT128 0
#endif
#if !FMT_USE_INT128
enum class int128_opt {};
enum class uint128_opt {};
// Reduce template instantiations.
inline auto map(int128_opt) -> monostate { return {}; }
inline auto map(uint128_opt) -> monostate { return {}; }
#endif

#ifndef FMT_USE_BITINT
#  define FMT_USE_BITINT (FMT_CLANG_VERSION >= 1500)
#endif

#if FMT_USE_BITINT
FMT_PRAGMA_CLANG(diagnostic ignored "-Wbit-int-extension")
template <int N> using bitint = _BitInt(N);
template <int N> using ubitint = unsigned _BitInt(N);
#else
template <int N> struct bitint {};
template <int N> struct ubitint {};
#endif  // FMT_USE_BITINT

// Casts a nonnegative integer to unsigned.
template <typename Int>
FMT_CONSTEXPR auto to_unsigned(Int value) -> make_unsigned_t<Int> {
  FMT_ASSERT(std::is_unsigned<Int>::value || value >= 0, "negative value");
  return static_cast<make_unsigned_t<Int>>(value);
}

template <typename Char>
using unsigned_char = conditional_t<sizeof(Char) == 1, unsigned char, unsigned>;

// A heuristic to detect std::string and std::[experimental::]string_view.
// It is mainly used to avoid dependency on <[experimental/]string_view>.
template <typename T, typename Enable = void>
struct is_std_string_like : std::false_type {};
template <typename T>
struct is_std_string_like<T, void_t<decltype(std::declval<T>().find_first_of(
                                 typename T::value_type(), 0))>>
    : std::is_convertible<decltype(std::declval<T>().data()),
                          const typename T::value_type*> {};

// Check if the literal encoding is UTF-8.
enum { is_utf8_enabled = "\u00A7"[1] == '\xA7' };
enum { use_utf8 = !FMT_WIN32 || is_utf8_enabled };

#ifndef FMT_UNICODE
#  define FMT_UNICODE 1
#endif

static_assert(!FMT_UNICODE || use_utf8,
              "Unicode support requires compiling with /utf-8");

template <typename T> constexpr const char* narrow(const T*) { return nullptr; }
constexpr FMT_ALWAYS_INLINE const char* narrow(const char* s) { return s; }

template <typename Char>
FMT_CONSTEXPR auto compare(const Char* s1, const Char* s2, std::size_t n)
    -> int {
  if (!is_constant_evaluated() && sizeof(Char) == 1) return memcmp(s1, s2, n);
  for (; n != 0; ++s1, ++s2, --n) {
    if (*s1 < *s2) return -1;
    if (*s1 > *s2) return 1;
  }
  return 0;
}

namespace adl {
using namespace std;

template <typename Container>
auto invoke_back_inserter()
    -> decltype(back_inserter(std::declval<Container&>()));
}  // namespace adl

template <typename It, typename Enable = std::true_type>
struct is_back_insert_iterator : std::false_type {};

template <typename It>
struct is_back_insert_iterator<
    It, bool_constant<std::is_same<
            decltype(adl::invoke_back_inserter<typename It::container_type>()),
            It>::value>> : std::true_type {};

// Extracts a reference to the container from *insert_iterator.
template <typename OutputIt>
inline FMT_CONSTEXPR20 auto get_container(OutputIt it) ->
    typename OutputIt::container_type& {
  struct accessor : OutputIt {
    FMT_CONSTEXPR20 accessor(OutputIt base) : OutputIt(base) {}
    using OutputIt::container;
  };
  return *accessor(it).container;
}
}  // namespace detail

// Parsing-related public API and forward declarations.
FMT_BEGIN_EXPORT

/**
 * An implementation of `std::basic_string_view` for pre-C++17. It provides a
 * subset of the API. `fmt::basic_string_view` is used for format strings even
 * if `std::basic_string_view` is available to prevent issues when a library is
 * compiled with a different `-std` option than the client code (which is not
 * recommended).
 */
template <typename Char> class basic_string_view {
 private:
  const Char* data_;
  size_t size_;

 public:
  using value_type = Char;
  using iterator = const Char*;

  constexpr basic_string_view() noexcept : data_(nullptr), size_(0) {}

  /// Constructs a string reference object from a C string and a size.
  constexpr basic_string_view(const Char* s, size_t count) noexcept
      : data_(s), size_(count) {}

  constexpr basic_string_view(nullptr_t) = delete;

  /// Constructs a string reference object from a C string.
#if FMT_GCC_VERSION
  FMT_ALWAYS_INLINE
#endif
  FMT_CONSTEXPR20 basic_string_view(const Char* s) : data_(s) {
#if FMT_HAS_BUILTIN(__buitin_strlen) || FMT_GCC_VERSION || FMT_CLANG_VERSION
    if (std::is_same<Char, char>::value) {
      size_ = __builtin_strlen(detail::narrow(s));
      return;
    }
#endif
    size_t len = 0;
    while (*s++) ++len;
    size_ = len;
  }

  /// Constructs a string reference from a `std::basic_string` or a
  /// `std::basic_string_view` object.
  template <typename S,
            FMT_ENABLE_IF(detail::is_std_string_like<S>::value&& std::is_same<
                          typename S::value_type, Char>::value)>
  FMT_CONSTEXPR basic_string_view(const S& s) noexcept
      : data_(s.data()), size_(s.size()) {}

  /// Returns a pointer to the string data.
  constexpr auto data() const noexcept -> const Char* { return data_; }

  /// Returns the string size.
  constexpr auto size() const noexcept -> size_t { return size_; }

  constexpr auto begin() const noexcept -> iterator { return data_; }
  constexpr auto end() const noexcept -> iterator { return data_ + size_; }

  constexpr auto operator[](size_t pos) const noexcept -> const Char& {
    return data_[pos];
  }

  FMT_CONSTEXPR void remove_prefix(size_t n) noexcept {
    data_ += n;
    size_ -= n;
  }

  FMT_CONSTEXPR auto starts_with(basic_string_view<Char> sv) const noexcept
      -> bool {
    return size_ >= sv.size_ && detail::compare(data_, sv.data_, sv.size_) == 0;
  }
  FMT_CONSTEXPR auto starts_with(Char c) const noexcept -> bool {
    return size_ >= 1 && *data_ == c;
  }
  FMT_CONSTEXPR auto starts_with(const Char* s) const -> bool {
    return starts_with(basic_string_view<Char>(s));
  }

  // Lexicographically compare this string reference to other.
  FMT_CONSTEXPR auto compare(basic_string_view other) const -> int {
    int result =
        detail::compare(data_, other.data_, min_of(size_, other.size_));
    if (result != 0) return result;
    return size_ == other.size_ ? 0 : (size_ < other.size_ ? -1 : 1);
  }

  FMT_CONSTEXPR friend auto operator==(basic_string_view lhs,
                                       basic_string_view rhs) -> bool {
    return lhs.compare(rhs) == 0;
  }
  friend auto operator!=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) != 0;
  }
  friend auto operator<(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) < 0;
  }
  friend auto operator<=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) <= 0;
  }
  friend auto operator>(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) > 0;
  }
  friend auto operator>=(basic_string_view lhs, basic_string_view rhs) -> bool {
    return lhs.compare(rhs) >= 0;
  }
};

using string_view = basic_string_view<char>;

/// Specifies if `T` is an extended character type. Can be specialized by users.
template <typename T> struct is_xchar : std::false_type {};
template <> struct is_xchar<wchar_t> : std::true_type {};
template <> struct is_xchar<char16_t> : std::true_type {};
template <> struct is_xchar<char32_t> : std::true_type {};
#ifdef __cpp_char8_t
template <> struct is_xchar<char8_t> : std::true_type {};
#endif

// DEPRECATED! Will be replaced with an alias to prevent specializations.
template <typename T> struct is_char : is_xchar<T> {};
template <> struct is_char<char> : std::true_type {};

template <typename T> class basic_appender;
using appender = basic_appender<char>;

// Checks whether T is a container with contiguous storage.
template <typename T> struct is_contiguous : std::false_type {};

class context;
template <typename OutputIt, typename Char> class generic_context;
template <typename Char> class parse_context;

// Longer aliases for C++20 compatibility.
template <typename Char> using basic_format_parse_context = parse_context<Char>;
using format_parse_context = parse_context<char>;
template <typename OutputIt, typename Char>
using basic_format_context =
    conditional_t<std::is_same<OutputIt, appender>::value, context,
                  generic_context<OutputIt, Char>>;
using format_context = context;

template <typename Char>
using buffered_context =
    conditional_t<std::is_same<Char, char>::value, context,
                  generic_context<basic_appender<Char>, Char>>;

template <typename Context> class basic_format_arg;
template <typename Context> class basic_format_args;

// A separate type would result in shorter symbols but break ABI compatibility
// between clang and gcc on ARM (#1919).
using format_args = basic_format_args<context>;

// A formatter for objects of type T.
template <typename T, typename Char = char, typename Enable = void>
struct formatter {
  // A deleted default constructor indicates a disabled formatter.
  formatter() = delete;
};

/// Reports a format error at compile time or, via a `format_error` exception,
/// at runtime.
// This function is intentionally not constexpr to give a compile-time error.
FMT_NORETURN FMT_API void report_error(const char* message);

enum class presentation_type : unsigned char {
  // Common specifiers:
  none = 0,
  debug = 1,   // '?'
  string = 2,  // 's' (string, bool)

  // Integral, bool and character specifiers:
  dec = 3,  // 'd'
  hex,      // 'x' or 'X'
  oct,      // 'o'
  bin,      // 'b' or 'B'
  chr,      // 'c'

  // String and pointer specifiers:
  pointer = 3,  // 'p'

  // Floating-point specifiers:
  exp = 1,  // 'e' or 'E' (1 since there is no FP debug presentation)
  fixed,    // 'f' or 'F'
  general,  // 'g' or 'G'
  hexfloat  // 'a' or 'A'
};

enum class align { none, left, right, center, numeric };
enum class sign { none, minus, plus, space };
enum class arg_id_kind { none, index, name };

// Basic format specifiers for built-in and string types.
class basic_specs {
 private:
  // Data is arranged as follows:
  //
  //  0                   1                   2                   3
  //  0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1
  // +-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+-+
  // |type |align| w | p | s |u|#|L|  f  |          unused           |
  // +-----+-----+---+---+---+-+-+-+-----+---------------------------+
  //
  //   w - dynamic width info
  //   p - dynamic precision info
  //   s - sign
  //   u - uppercase (e.g. 'X' for 'x')
  //   # - alternate form ('#')
  //   L - localized
  //   f - fill size
  //
  // Bitfields are not used because of compiler bugs such as gcc bug 61414.
  enum : unsigned {
    type_mask = 0x00007,
    align_mask = 0x00038,
    width_mask = 0x000C0,
    precision_mask = 0x00300,
    sign_mask = 0x00C00,
    uppercase_mask = 0x01000,
    alternate_mask = 0x02000,
    localized_mask = 0x04000,
    fill_size_mask = 0x38000,

    align_shift = 3,
    width_shift = 6,
    precision_shift = 8,
    sign_shift = 10,
    fill_size_shift = 15,

    max_fill_size = 4
  };

  size_t data_ = 1 << fill_size_shift;

  // Character (code unit) type is erased to prevent template bloat.
  char fill_data_[max_fill_size] = {' '};

  FMT_CONSTEXPR void set_fill_size(size_t size) {
    data_ = (data_ & ~fill_size_mask) | (size << fill_size_shift);
  }

 public:
  constexpr auto type() const -> presentation_type {
    return static_cast<presentation_type>(data_ & type_mask);
  }
  FMT_CONSTEXPR void set_type(presentation_type t) {
    data_ = (data_ & ~type_mask) | static_cast<unsigned>(t);
  }

  constexpr auto align() const -> align {
    return static_cast<fmt::align>((data_ & align_mask) >> align_shift);
  }
  FMT_CONSTEXPR void set_align(fmt::align a) {
    data_ = (data_ & ~align_mask) | (static_cast<unsigned>(a) << align_shift);
  }

  constexpr auto dynamic_width() const -> arg_id_kind {
    return static_cast<arg_id_kind>((data_ & width_mask) >> width_shift);
  }
  FMT_CONSTEXPR void set_dynamic_width(arg_id_kind w) {
    data_ = (data_ & ~width_mask) | (static_cast<unsigned>(w) << width_shift);
  }

  FMT_CONSTEXPR auto dynamic_precision() const -> arg_id_kind {
    return static_cast<arg_id_kind>((data_ & precision_mask) >>
                                    precision_shift);
  }
  FMT_CONSTEXPR void set_dynamic_precision(arg_id_kind p) {
    data_ = (data_ & ~precision_mask) |
            (static_cast<unsigned>(p) << precision_shift);
  }

  constexpr bool dynamic() const {
    return (data_ & (width_mask | precision_mask)) != 0;
  }

  constexpr auto sign() const -> sign {
    return static_cast<fmt::sign>((data_ & sign_mask) >> sign_shift);
  }
  FMT_CONSTEXPR void set_sign(fmt::sign s) {
    data_ = (data_ & ~sign_mask) | (static_cast<unsigned>(s) << sign_shift);
  }

  constexpr auto upper() const -> bool { return (data_ & uppercase_mask) != 0; }
  FMT_CONSTEXPR void set_upper() { data_ |= uppercase_mask; }

  constexpr auto alt() const -> bool { return (data_ & alternate_mask) != 0; }
  FMT_CONSTEXPR void set_alt() { data_ |= alternate_mask; }
  FMT_CONSTEXPR void clear_alt() { data_ &= ~alternate_mask; }

  constexpr auto localized() const -> bool {
    return (data_ & localized_mask) != 0;
  }
  FMT_CONSTEXPR void set_localized() { data_ |= localized_mask; }

  constexpr auto fill_size() const -> size_t {
    return (data_ & fill_size_mask) >> fill_size_shift;
  }

  template <typename Char, FMT_ENABLE_IF(std::is_same<Char, char>::value)>
  constexpr auto fill() const -> const Char* {
    return fill_data_;
  }
  template <typename Char, FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
  constexpr auto fill() const -> const Char* {
    return nullptr;
  }

  template <typename Char> constexpr auto fill_unit() const -> Char {
    using uchar = unsigned char;
    return static_cast<Char>(static_cast<uchar>(fill_data_[0]) |
                             (static_cast<uchar>(fill_data_[1]) << 8) |
                             (static_cast<uchar>(fill_data_[2]) << 16));
  }

  FMT_CONSTEXPR void set_fill(char c) {
    fill_data_[0] = c;
    set_fill_size(1);
  }

  template <typename Char>
  FMT_CONSTEXPR void set_fill(basic_string_view<Char> s) {
    auto size = s.size();
    set_fill_size(size);
    if (size == 1) {
      unsigned uchar = static_cast<detail::unsigned_char<Char>>(s[0]);
      fill_data_[0] = static_cast<char>(uchar);
      fill_data_[1] = static_cast<char>(uchar >> 8);
      fill_data_[2] = static_cast<char>(uchar >> 16);
      return;
    }
    FMT_ASSERT(size <= max_fill_size, "invalid fill");
    for (size_t i = 0; i < size; ++i)
      fill_data_[i & 3] = static_cast<char>(s[i]);
  }

  FMT_CONSTEXPR void copy_fill_from(const basic_specs& specs) {
    set_fill_size(specs.fill_size());
    for (size_t i = 0; i < max_fill_size; ++i)
      fill_data_[i] = specs.fill_data_[i];
  }
};

// Format specifiers for built-in and string types.
struct format_specs : basic_specs {
  int width;
  int precision;

  constexpr format_specs() : width(0), precision(-1) {}
};

/**
 * Parsing context consisting of a format string range being parsed and an
 * argument counter for automatic indexing.
 */
template <typename Char = char> class parse_context {
 private:
  basic_string_view<Char> fmt_;
  int next_arg_id_;

  enum { use_constexpr_cast = !FMT_GCC_VERSION || FMT_GCC_VERSION >= 1200 };

  FMT_CONSTEXPR void do_check_arg_id(int arg_id);

 public:
  using char_type = Char;
  using iterator = const Char*;

  constexpr explicit parse_context(basic_string_view<Char> fmt,
                                   int next_arg_id = 0)
      : fmt_(fmt), next_arg_id_(next_arg_id) {}

  /// Returns an iterator to the beginning of the format string range being
  /// parsed.
  constexpr auto begin() const noexcept -> iterator { return fmt_.begin(); }

  /// Returns an iterator past the end of the format string range being parsed.
  constexpr auto end() const noexcept -> iterator { return fmt_.end(); }

  /// Advances the begin iterator to `it`.
  FMT_CONSTEXPR void advance_to(iterator it) {
    fmt_.remove_prefix(detail::to_unsigned(it - begin()));
  }

  /// Reports an error if using the manual argument indexing; otherwise returns
  /// the next argument index and switches to the automatic indexing.
  FMT_CONSTEXPR auto next_arg_id() -> int {
    if (next_arg_id_ < 0) {
      report_error("cannot switch from manual to automatic argument indexing");
      return 0;
    }
    int id = next_arg_id_++;
    do_check_arg_id(id);
    return id;
  }

  /// Reports an error if using the automatic argument indexing; otherwise
  /// switches to the manual indexing.
  FMT_CONSTEXPR void check_arg_id(int id) {
    if (next_arg_id_ > 0) {
      report_error("cannot switch from automatic to manual argument indexing");
      return;
    }
    next_arg_id_ = -1;
    do_check_arg_id(id);
  }
  FMT_CONSTEXPR void check_arg_id(basic_string_view<Char>) {
    next_arg_id_ = -1;
  }
  FMT_CONSTEXPR void check_dynamic_spec(int arg_id);
};

FMT_END_EXPORT

namespace detail {

// Constructs fmt::basic_string_view<Char> from types implicitly convertible
// to it, deducing Char. Explicitly convertible types such as the ones returned
// from FMT_STRING are intentionally excluded.
template <typename Char, FMT_ENABLE_IF(is_char<Char>::value)>
constexpr auto to_string_view(const Char* s) -> basic_string_view<Char> {
  return s;
}
template <typename T, FMT_ENABLE_IF(is_std_string_like<T>::value)>
constexpr auto to_string_view(const T& s)
    -> basic_string_view<typename T::value_type> {
  return s;
}
template <typename Char>
constexpr auto to_string_view(basic_string_view<Char> s)
    -> basic_string_view<Char> {
  return s;
}

template <typename T, typename Enable = void>
struct has_to_string_view : std::false_type {};
// detail:: is intentional since to_string_view is not an extension point.
template <typename T>
struct has_to_string_view<
    T, void_t<decltype(detail::to_string_view(std::declval<T>()))>>
    : std::true_type {};

/// String's character (code unit) type. detail:: is intentional to prevent ADL.
template <typename S,
          typename V = decltype(detail::to_string_view(std::declval<S>()))>
using char_t = typename V::value_type;

enum class type {
  none_type,
  // Integer types should go first,
  int_type,
  uint_type,
  long_long_type,
  ulong_long_type,
  int128_type,
  uint128_type,
  bool_type,
  char_type,
  last_integer_type = char_type,
  // followed by floating-point types.
  float_type,
  double_type,
  long_double_type,
  last_numeric_type = long_double_type,
  cstring_type,
  string_type,
  pointer_type,
  custom_type
};

// Maps core type T to the corresponding type enum constant.
template <typename T, typename Char>
struct type_constant : std::integral_constant<type, type::custom_type> {};

#define FMT_TYPE_CONSTANT(Type, constant) \
  template <typename Char>                \
  struct type_constant<Type, Char>        \
      : std::integral_constant<type, type::constant> {}

FMT_TYPE_CONSTANT(int, int_type);
FMT_TYPE_CONSTANT(unsigned, uint_type);
FMT_TYPE_CONSTANT(long long, long_long_type);
FMT_TYPE_CONSTANT(unsigned long long, ulong_long_type);
FMT_TYPE_CONSTANT(int128_opt, int128_type);
FMT_TYPE_CONSTANT(uint128_opt, uint128_type);
FMT_TYPE_CONSTANT(bool, bool_type);
FMT_TYPE_CONSTANT(Char, char_type);
FMT_TYPE_CONSTANT(float, float_type);
FMT_TYPE_CONSTANT(double, double_type);
FMT_TYPE_CONSTANT(long double, long_double_type);
FMT_TYPE_CONSTANT(const Char*, cstring_type);
FMT_TYPE_CONSTANT(basic_string_view<Char>, string_type);
FMT_TYPE_CONSTANT(const void*, pointer_type);

constexpr auto is_integral_type(type t) -> bool {
  return t > type::none_type && t <= type::last_integer_type;
}
constexpr auto is_arithmetic_type(type t) -> bool {
  return t > type::none_type && t <= type::last_numeric_type;
}

constexpr auto set(type rhs) -> int { return 1 << static_cast<int>(rhs); }
constexpr auto in(type t, int set) -> bool {
  return ((set >> static_cast<int>(t)) & 1) != 0;
}

// Bitsets of types.
enum {
  sint_set =
      set(type::int_type) | set(type::long_long_type) | set(type::int128_type),
  uint_set = set(type::uint_type) | set(type::ulong_long_type) |
             set(type::uint128_type),
  bool_set = set(type::bool_type),
  char_set = set(type::char_type),
  float_set = set(type::float_type) | set(type::double_type) |
              set(type::long_double_type),
  string_set = set(type::string_type),
  cstring_set = set(type::cstring_type),
  pointer_set = set(type::pointer_type)
};

struct view {};

template <typename Char, typename T> struct named_arg;
template <typename T> struct is_named_arg : std::false_type {};
template <typename T> struct is_static_named_arg : std::false_type {};

template <typename Char, typename T>
struct is_named_arg<named_arg<Char, T>> : std::true_type {};

template <typename Char, typename T> struct named_arg : view {
  const Char* name;
  const T& value;

  named_arg(const Char* n, const T& v) : name(n), value(v) {}
  static_assert(!is_named_arg<T>::value, "nested named arguments");
};

template <bool B = false> constexpr auto count() -> int { return B ? 1 : 0; }
template <bool B1, bool B2, bool... Tail> constexpr auto count() -> int {
  return (B1 ? 1 : 0) + count<B2, Tail...>();
}

template <typename... Args> constexpr auto count_named_args() -> int {
  return count<is_named_arg<Args>::value...>();
}
template <typename... Args> constexpr auto count_static_named_args() -> int {
  return count<is_static_named_arg<Args>::value...>();
}

template <typename Char> struct named_arg_info {
  const Char* name;
  int id;
};

template <typename Char, typename T, FMT_ENABLE_IF(!is_named_arg<T>::value)>
void init_named_arg(named_arg_info<Char>*, int& arg_index, int&, const T&) {
  ++arg_index;
}
template <typename Char, typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
void init_named_arg(named_arg_info<Char>* named_args, int& arg_index,
                    int& named_arg_index, const T& arg) {
  named_args[named_arg_index++] = {arg.name, arg_index++};
}

template <typename T, typename Char,
          FMT_ENABLE_IF(!is_static_named_arg<T>::value)>
FMT_CONSTEXPR void init_static_named_arg(named_arg_info<Char>*, int& arg_index,
                                         int&) {
  ++arg_index;
}
template <typename T, typename Char,
          FMT_ENABLE_IF(is_static_named_arg<T>::value)>
FMT_CONSTEXPR void init_static_named_arg(named_arg_info<Char>* named_args,
                                         int& arg_index, int& named_arg_index) {
  named_args[named_arg_index++] = {T::name, arg_index++};
}

// To minimize the number of types we need to deal with, long is translated
// either to int or to long long depending on its size.
enum { long_short = sizeof(long) == sizeof(int) };
using long_type = conditional_t<long_short, int, long long>;
using ulong_type = conditional_t<long_short, unsigned, unsigned long long>;

template <typename T>
using format_as_result =
    remove_cvref_t<decltype(format_as(std::declval<const T&>()))>;
template <typename T>
using format_as_member_result =
    remove_cvref_t<decltype(formatter<T>::format_as(std::declval<const T&>()))>;

template <typename T, typename Enable = std::true_type>
struct use_format_as : std::false_type {};
// format_as member is only used to avoid injection into the std namespace.
template <typename T, typename Enable = std::true_type>
struct use_format_as_member : std::false_type {};

// Only map owning types because mapping views can be unsafe.
template <typename T>
struct use_format_as<
    T, bool_constant<std::is_arithmetic<format_as_result<T>>::value>>
    : std::true_type {};
template <typename T>
struct use_format_as_member<
    T, bool_constant<std::is_arithmetic<format_as_member_result<T>>::value>>
    : std::true_type {};

template <typename T, typename U = remove_const_t<T>>
using use_formatter =
    bool_constant<(std::is_class<T>::value || std::is_enum<T>::value ||
                   std::is_union<T>::value || std::is_array<T>::value) &&
                  !has_to_string_view<T>::value && !is_named_arg<T>::value &&
                  !use_format_as<T>::value && !use_format_as_member<T>::value>;

template <typename Char, typename T, typename U = remove_const_t<T>>
auto has_formatter_impl(T* p, buffered_context<Char>* ctx = nullptr)
    -> decltype(formatter<U, Char>().format(*p, *ctx), std::true_type());
template <typename Char> auto has_formatter_impl(...) -> std::false_type;

// T can be const-qualified to check if it is const-formattable.
template <typename T, typename Char> constexpr auto has_formatter() -> bool {
  return decltype(has_formatter_impl<Char>(static_cast<T*>(nullptr)))::value;
}

// Maps formatting argument types to natively supported types or user-defined
// types with formatters. Returns void on errors to be SFINAE-friendly.
template <typename Char> struct type_mapper {
  static auto map(signed char) -> int;
  static auto map(unsigned char) -> unsigned;
  static auto map(short) -> int;
  static auto map(unsigned short) -> unsigned;
  static auto map(int) -> int;
  static auto map(unsigned) -> unsigned;
  static auto map(long) -> long_type;
  static auto map(unsigned long) -> ulong_type;
  static auto map(long long) -> long long;
  static auto map(unsigned long long) -> unsigned long long;
  static auto map(int128_opt) -> int128_opt;
  static auto map(uint128_opt) -> uint128_opt;
  static auto map(bool) -> bool;

  template <int N>
  static auto map(bitint<N>) -> conditional_t<N <= 64, long long, void>;
  template <int N>
  static auto map(ubitint<N>)
      -> conditional_t<N <= 64, unsigned long long, void>;

  template <typename T, FMT_ENABLE_IF(is_char<T>::value)>
  static auto map(T) -> conditional_t<
      std::is_same<T, char>::value || std::is_same<T, Char>::value, Char, void>;

  static auto map(float) -> float;
  static auto map(double) -> double;
  static auto map(long double) -> long double;

  static auto map(Char*) -> const Char*;
  static auto map(const Char*) -> const Char*;
  template <typename T, typename C = char_t<T>,
            FMT_ENABLE_IF(!std::is_pointer<T>::value)>
  static auto map(const T&) -> conditional_t<std::is_same<C, Char>::value,
                                             basic_string_view<C>, void>;

  static auto map(void*) -> const void*;
  static auto map(const void*) -> const void*;
  static auto map(volatile void*) -> const void*;
  static auto map(const volatile void*) -> const void*;
  static auto map(nullptr_t) -> const void*;
  template <typename T, FMT_ENABLE_IF(std::is_pointer<T>::value ||
                                      std::is_member_pointer<T>::value)>
  static auto map(const T&) -> void;

  template <typename T, FMT_ENABLE_IF(use_format_as<T>::value)>
  static auto map(const T& x) -> decltype(map(format_as(x)));
  template <typename T, FMT_ENABLE_IF(use_format_as_member<T>::value)>
  static auto map(const T& x) -> decltype(map(formatter<T>::format_as(x)));

  template <typename T, FMT_ENABLE_IF(use_formatter<T>::value)>
  static auto map(T&) -> conditional_t<has_formatter<T, Char>(), T&, void>;

  template <typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
  static auto map(const T& named_arg) -> decltype(map(named_arg.value));
};

// detail:: is used to workaround a bug in MSVC 2017.
template <typename T, typename Char>
using mapped_t = decltype(detail::type_mapper<Char>::map(std::declval<T&>()));

// A type constant after applying type_mapper.
template <typename T, typename Char = char>
using mapped_type_constant = type_constant<mapped_t<T, Char>, Char>;

template <typename T, typename Context,
          type TYPE =
              mapped_type_constant<T, typename Context::char_type>::value>
using stored_type_constant = std::integral_constant<
    type, Context::builtin_types || TYPE == type::int_type ? TYPE
                                                           : type::custom_type>;
// A parse context with extra data used only in compile-time checks.
template <typename Char>
class compile_parse_context : public parse_context<Char> {
 private:
  int num_args_;
  const type* types_;
  using base = parse_context<Char>;

 public:
  FMT_CONSTEXPR explicit compile_parse_context(basic_string_view<Char> fmt,
                                               int num_args, const type* types,
                                               int next_arg_id = 0)
      : base(fmt, next_arg_id), num_args_(num_args), types_(types) {}

  constexpr auto num_args() const -> int { return num_args_; }
  constexpr auto arg_type(int id) const -> type { return types_[id]; }

  FMT_CONSTEXPR auto next_arg_id() -> int {
    int id = base::next_arg_id();
    if (id >= num_args_) report_error("argument not found");
    return id;
  }

  FMT_CONSTEXPR void check_arg_id(int id) {
    base::check_arg_id(id);
    if (id >= num_args_) report_error("argument not found");
  }
  using base::check_arg_id;

  FMT_CONSTEXPR void check_dynamic_spec(int arg_id) {
    ignore_unused(arg_id);
    if (arg_id < num_args_ && types_ && !is_integral_type(types_[arg_id]))
      report_error("width/precision is not integer");
  }
};

// An argument reference.
template <typename Char> union arg_ref {
  FMT_CONSTEXPR arg_ref(int idx = 0) : index(idx) {}
  FMT_CONSTEXPR arg_ref(basic_string_view<Char> n) : name(n) {}

  int index;
  basic_string_view<Char> name;
};

// Format specifiers with width and precision resolved at formatting rather
// than parsing time to allow reusing the same parsed specifiers with
// different sets of arguments (precompilation of format strings).
template <typename Char = char> struct dynamic_format_specs : format_specs {
  arg_ref<Char> width_ref;
  arg_ref<Char> precision_ref;
};

// Converts a character to ASCII. Returns '\0' on conversion failure.
template <typename Char, FMT_ENABLE_IF(std::is_integral<Char>::value)>
constexpr auto to_ascii(Char c) -> char {
  return c <= 0xff ? static_cast<char>(c) : '\0';
}

// Returns the number of code units in a code point or 1 on error.
template <typename Char>
FMT_CONSTEXPR auto code_point_length(const Char* begin) -> int {
  if (const_check(sizeof(Char) != 1)) return 1;
  auto c = static_cast<unsigned char>(*begin);
  return static_cast<int>((0x3a55000000000000ull >> (2 * (c >> 3))) & 3) + 1;
}

// Parses the range [begin, end) as an unsigned integer. This function assumes
// that the range is non-empty and the first character is a digit.
template <typename Char>
FMT_CONSTEXPR auto parse_nonnegative_int(const Char*& begin, const Char* end,
                                         int error_value) noexcept -> int {
  FMT_ASSERT(begin != end && '0' <= *begin && *begin <= '9', "");
  unsigned value = 0, prev = 0;
  auto p = begin;
  do {
    prev = value;
    value = value * 10 + unsigned(*p - '0');
    ++p;
  } while (p != end && '0' <= *p && *p <= '9');
  auto num_digits = p - begin;
  begin = p;
  int digits10 = static_cast<int>(sizeof(int) * CHAR_BIT * 3 / 10);
  if (num_digits <= digits10) return static_cast<int>(value);
  // Check for overflow.
  unsigned max = INT_MAX;
  return num_digits == digits10 + 1 &&
                 prev * 10ull + unsigned(p[-1] - '0') <= max
             ? static_cast<int>(value)
             : error_value;
}

FMT_CONSTEXPR inline auto parse_align(char c) -> align {
  switch (c) {
  case '<': return align::left;
  case '>': return align::right;
  case '^': return align::center;
  }
  return align::none;
}

template <typename Char> constexpr auto is_name_start(Char c) -> bool {
  return ('a' <= c && c <= 'z') || ('A' <= c && c <= 'Z') || c == '_';
}

template <typename Char, typename Handler>
FMT_CONSTEXPR auto parse_arg_id(const Char* begin, const Char* end,
                                Handler&& handler) -> const Char* {
  Char c = *begin;
  if (c >= '0' && c <= '9') {
    int index = 0;
    if (c != '0')
      index = parse_nonnegative_int(begin, end, INT_MAX);
    else
      ++begin;
    if (begin == end || (*begin != '}' && *begin != ':'))
      report_error("invalid format string");
    else
      handler.on_index(index);
    return begin;
  }
  if (FMT_OPTIMIZE_SIZE > 1 || !is_name_start(c)) {
    report_error("invalid format string");
    return begin;
  }
  auto it = begin;
  do {
    ++it;
  } while (it != end && (is_name_start(*it) || ('0' <= *it && *it <= '9')));
  handler.on_name({begin, to_unsigned(it - begin)});
  return it;
}

template <typename Char> struct dynamic_spec_handler {
  parse_context<Char>& ctx;
  arg_ref<Char>& ref;
  arg_id_kind& kind;

  FMT_CONSTEXPR void on_index(int id) {
    ref = id;
    kind = arg_id_kind::index;
    ctx.check_arg_id(id);
    ctx.check_dynamic_spec(id);
  }
  FMT_CONSTEXPR void on_name(basic_string_view<Char> id) {
    ref = id;
    kind = arg_id_kind::name;
    ctx.check_arg_id(id);
  }
};

template <typename Char> struct parse_dynamic_spec_result {
  const Char* end;
  arg_id_kind kind;
};

// Parses integer | "{" [arg_id] "}".
template <typename Char>
FMT_CONSTEXPR auto parse_dynamic_spec(const Char* begin, const Char* end,
                                      int& value, arg_ref<Char>& ref,
                                      parse_context<Char>& ctx)
    -> parse_dynamic_spec_result<Char> {
  FMT_ASSERT(begin != end, "");
  auto kind = arg_id_kind::none;
  if ('0' <= *begin && *begin <= '9') {
    int val = parse_nonnegative_int(begin, end, -1);
    if (val == -1) report_error("number is too big");
    value = val;
  } else {
    if (*begin == '{') {
      ++begin;
      if (begin != end) {
        Char c = *begin;
        if (c == '}' || c == ':') {
          int id = ctx.next_arg_id();
          ref = id;
          kind = arg_id_kind::index;
          ctx.check_dynamic_spec(id);
        } else {
          begin = parse_arg_id(begin, end,
                               dynamic_spec_handler<Char>{ctx, ref, kind});
        }
      }
      if (begin != end && *begin == '}') return {++begin, kind};
    }
    report_error("invalid format string");
  }
  return {begin, kind};
}

template <typename Char>
FMT_CONSTEXPR auto parse_width(const Char* begin, const Char* end,
                               format_specs& specs, arg_ref<Char>& width_ref,
                               parse_context<Char>& ctx) -> const Char* {
  auto result = parse_dynamic_spec(begin, end, specs.width, width_ref, ctx);
  specs.set_dynamic_width(result.kind);
  return result.end;
}

template <typename Char>
FMT_CONSTEXPR auto parse_precision(const Char* begin, const Char* end,
                                   format_specs& specs,
                                   arg_ref<Char>& precision_ref,
                                   parse_context<Char>& ctx) -> const Char* {
  ++begin;
  if (begin == end) {
    report_error("invalid precision");
    return begin;
  }
  auto result =
      parse_dynamic_spec(begin, end, specs.precision, precision_ref, ctx);
  specs.set_dynamic_precision(result.kind);
  return result.end;
}

enum class state { start, align, sign, hash, zero, width, precision, locale };

// Parses standard format specifiers.
template <typename Char>
FMT_CONSTEXPR auto parse_format_specs(const Char* begin, const Char* end,
                                      dynamic_format_specs<Char>& specs,
                                      parse_context<Char>& ctx, type arg_type)
    -> const Char* {
  auto c = '\0';
  if (end - begin > 1) {
    auto next = to_ascii(begin[1]);
    c = parse_align(next) == align::none ? to_ascii(*begin) : '\0';
  } else {
    if (begin == end) return begin;
    c = to_ascii(*begin);
  }

  struct {
    state current_state = state::start;
    FMT_CONSTEXPR void operator()(state s, bool valid = true) {
      if (current_state >= s || !valid)
        report_error("invalid format specifier");
      current_state = s;
    }
  } enter_state;

  using pres = presentation_type;
  constexpr auto integral_set = sint_set | uint_set | bool_set | char_set;
  struct {
    const Char*& begin;
    format_specs& specs;
    type arg_type;

    FMT_CONSTEXPR auto operator()(pres pres_type, int set) -> const Char* {
      if (!in(arg_type, set)) report_error("invalid format specifier");
      specs.set_type(pres_type);
      return begin + 1;
    }
  } parse_presentation_type{begin, specs, arg_type};

  for (;;) {
    switch (c) {
    case '<':
    case '>':
    case '^':
      enter_state(state::align);
      specs.set_align(parse_align(c));
      ++begin;
      break;
    case '+':
    case ' ':
      specs.set_sign(c == ' ' ? sign::space : sign::plus);
      FMT_FALLTHROUGH;
    case '-':
      enter_state(state::sign, in(arg_type, sint_set | float_set));
      ++begin;
      break;
    case '#':
      enter_state(state::hash, is_arithmetic_type(arg_type));
      specs.set_alt();
      ++begin;
      break;
    case '0':
      enter_state(state::zero);
      if (!is_arithmetic_type(arg_type))
        report_error("format specifier requires numeric argument");
      if (specs.align() == align::none) {
        // Ignore 0 if align is specified for compatibility with std::format.
        specs.set_align(align::numeric);
        specs.set_fill('0');
      }
      ++begin;
      break;
      // clang-format off
    case '1': case '2': case '3': case '4': case '5':
    case '6': case '7': case '8': case '9': case '{':
      // clang-format on
      enter_state(state::width);
      begin = parse_width(begin, end, specs, specs.width_ref, ctx);
      break;
    case '.':
      enter_state(state::precision,
                  in(arg_type, float_set | string_set | cstring_set));
      begin = parse_precision(begin, end, specs, specs.precision_ref, ctx);
      break;
    case 'L':
      enter_state(state::locale, is_arithmetic_type(arg_type));
      specs.set_localized();
      ++begin;
      break;
    case 'd': return parse_presentation_type(pres::dec, integral_set);
    case 'X': specs.set_upper(); FMT_FALLTHROUGH;
    case 'x': return parse_presentation_type(pres::hex, integral_set);
    case 'o': return parse_presentation_type(pres::oct, integral_set);
    case 'B': specs.set_upper(); FMT_FALLTHROUGH;
    case 'b': return parse_presentation_type(pres::bin, integral_set);
    case 'E': specs.set_upper(); FMT_FALLTHROUGH;
    case 'e': return parse_presentation_type(pres::exp, float_set);
    case 'F': specs.set_upper(); FMT_FALLTHROUGH;
    case 'f': return parse_presentation_type(pres::fixed, float_set);
    case 'G': specs.set_upper(); FMT_FALLTHROUGH;
    case 'g': return parse_presentation_type(pres::general, float_set);
    case 'A': specs.set_upper(); FMT_FALLTHROUGH;
    case 'a': return parse_presentation_type(pres::hexfloat, float_set);
    case 'c':
      if (arg_type == type::bool_type) report_error("invalid format specifier");
      return parse_presentation_type(pres::chr, integral_set);
    case 's':
      return parse_presentation_type(pres::string,
                                     bool_set | string_set | cstring_set);
    case 'p':
      return parse_presentation_type(pres::pointer, pointer_set | cstring_set);
    case '?':
      return parse_presentation_type(pres::debug,
                                     char_set | string_set | cstring_set);
    case '}': return begin;
    default:  {
      if (*begin == '}') return begin;
      // Parse fill and alignment.
      auto fill_end = begin + code_point_length(begin);
      if (end - fill_end <= 0) {
        report_error("invalid format specifier");
        return begin;
      }
      if (*begin == '{') {
        report_error("invalid fill character '{'");
        return begin;
      }
      auto alignment = parse_align(to_ascii(*fill_end));
      enter_state(state::align, alignment != align::none);
      specs.set_fill(
          basic_string_view<Char>(begin, to_unsigned(fill_end - begin)));
      specs.set_align(alignment);
      begin = fill_end + 1;
    }
    }
    if (begin == end) return begin;
    c = to_ascii(*begin);
  }
}

template <typename Char, typename Handler>
FMT_CONSTEXPR FMT_INLINE auto parse_replacement_field(const Char* begin,
                                                      const Char* end,
                                                      Handler&& handler)
    -> const Char* {
  ++begin;
  if (begin == end) {
    handler.on_error("invalid format string");
    return end;
  }
  int arg_id = 0;
  switch (*begin) {
  case '}':
    handler.on_replacement_field(handler.on_arg_id(), begin);
    return begin + 1;
  case '{': handler.on_text(begin, begin + 1); return begin + 1;
  case ':': arg_id = handler.on_arg_id(); break;
  default:  {
    struct id_adapter {
      Handler& handler;
      int arg_id;

      FMT_CONSTEXPR void on_index(int id) { arg_id = handler.on_arg_id(id); }
      FMT_CONSTEXPR void on_name(basic_string_view<Char> id) {
        arg_id = handler.on_arg_id(id);
      }
    } adapter = {handler, 0};
    begin = parse_arg_id(begin, end, adapter);
    arg_id = adapter.arg_id;
    Char c = begin != end ? *begin : Char();
    if (c == '}') {
      handler.on_replacement_field(arg_id, begin);
      return begin + 1;
    }
    if (c != ':') {
      handler.on_error("missing '}' in format string");
      return end;
    }
    break;
  }
  }
  begin = handler.on_format_specs(arg_id, begin + 1, end);
  if (begin == end || *begin != '}')
    return handler.on_error("unknown format specifier"), end;
  return begin + 1;
}

template <typename Char, typename Handler>
FMT_CONSTEXPR void parse_format_string(basic_string_view<Char> fmt,
                                       Handler&& handler) {
  auto begin = fmt.data(), end = begin + fmt.size();
  auto p = begin;
  while (p != end) {
    auto c = *p++;
    if (c == '{') {
      handler.on_text(begin, p - 1);
      begin = p = parse_replacement_field(p - 1, end, handler);
    } else if (c == '}') {
      if (p == end || *p != '}')
        return handler.on_error("unmatched '}' in format string");
      handler.on_text(begin, p);
      begin = ++p;
    }
  }
  handler.on_text(begin, end);
}

// Checks char specs and returns true iff the presentation type is char-like.
FMT_CONSTEXPR inline auto check_char_specs(const format_specs& specs) -> bool {
  auto type = specs.type();
  if (type != presentation_type::none && type != presentation_type::chr &&
      type != presentation_type::debug) {
    return false;
  }
  if (specs.align() == align::numeric || specs.sign() != sign::none ||
      specs.alt()) {
    report_error("invalid format specifier for char");
  }
  return true;
}

// A base class for compile-time strings.
struct compile_string {};

template <typename T, typename Char>
FMT_VISIBILITY("hidden")  // Suppress an ld warning on macOS (#3769).
FMT_CONSTEXPR auto invoke_parse(parse_context<Char>& ctx) -> const Char* {
  using mapped_type = remove_cvref_t<mapped_t<T, Char>>;
  constexpr bool formattable =
      std::is_constructible<formatter<mapped_type, Char>>::value;
  if (!formattable) return ctx.begin();  // Error is reported in the value ctor.
  using formatted_type = conditional_t<formattable, mapped_type, int>;
  return formatter<formatted_type, Char>().parse(ctx);
}

template <typename... T> struct arg_pack {};

template <typename Char, int NUM_ARGS, int NUM_NAMED_ARGS, bool DYNAMIC_NAMES>
class format_string_checker {
 private:
  type types_[max_of(1, NUM_ARGS)];
  named_arg_info<Char> named_args_[max_of(1, NUM_NAMED_ARGS)];
  compile_parse_context<Char> context_;

  using parse_func = auto (*)(parse_context<Char>&) -> const Char*;
  parse_func parse_funcs_[max_of(1, NUM_ARGS)];

 public:
  template <typename... T>
  FMT_CONSTEXPR explicit format_string_checker(basic_string_view<Char> fmt,
                                               arg_pack<T...>)
      : types_{mapped_type_constant<T, Char>::value...},
        named_args_{},
        context_(fmt, NUM_ARGS, types_),
        parse_funcs_{&invoke_parse<T, Char>...} {
    int arg_index = 0, named_arg_index = 0;
    FMT_APPLY_VARIADIC(
        init_static_named_arg<T>(named_args_, arg_index, named_arg_index));
    ignore_unused(arg_index, named_arg_index);
  }

  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}

  FMT_CONSTEXPR auto on_arg_id() -> int { return context_.next_arg_id(); }
  FMT_CONSTEXPR auto on_arg_id(int id) -> int {
    context_.check_arg_id(id);
    return id;
  }
  FMT_CONSTEXPR auto on_arg_id(basic_string_view<Char> id) -> int {
    for (int i = 0; i < NUM_NAMED_ARGS; ++i) {
      if (named_args_[i].name == id) return named_args_[i].id;
    }
    if (!DYNAMIC_NAMES) on_error("argument not found");
    return -1;
  }

  FMT_CONSTEXPR void on_replacement_field(int id, const Char* begin) {
    on_format_specs(id, begin, begin);  // Call parse() on empty specs.
  }

  FMT_CONSTEXPR auto on_format_specs(int id, const Char* begin, const Char* end)
      -> const Char* {
    context_.advance_to(begin);
    if (id >= 0 && id < NUM_ARGS) return parse_funcs_[id](context_);
    while (begin != end && *begin != '}') ++begin;
    return begin;
  }

  FMT_NORETURN FMT_CONSTEXPR void on_error(const char* message) {
    report_error(message);
  }
};

/// A contiguous memory buffer with an optional growing ability. It is an
/// internal class and shouldn't be used directly, only via `memory_buffer`.
template <typename T> class buffer {
 private:
  T* ptr_;
  size_t size_;
  size_t capacity_;

  using grow_fun = void (*)(buffer& buf, size_t capacity);
  grow_fun grow_;

 protected:
  // Don't initialize ptr_ since it is not accessed to save a few cycles.
  FMT_MSC_WARNING(suppress : 26495)
  FMT_CONSTEXPR buffer(grow_fun grow, size_t sz) noexcept
      : size_(sz), capacity_(sz), grow_(grow) {}

  constexpr buffer(grow_fun grow, T* p = nullptr, size_t sz = 0,
                   size_t cap = 0) noexcept
      : ptr_(p), size_(sz), capacity_(cap), grow_(grow) {}

  FMT_CONSTEXPR20 ~buffer() = default;
  buffer(buffer&&) = default;

  /// Sets the buffer data and capacity.
  FMT_CONSTEXPR void set(T* buf_data, size_t buf_capacity) noexcept {
    ptr_ = buf_data;
    capacity_ = buf_capacity;
  }

 public:
  using value_type = T;
  using const_reference = const T&;

  buffer(const buffer&) = delete;
  void operator=(const buffer&) = delete;

  auto begin() noexcept -> T* { return ptr_; }
  auto end() noexcept -> T* { return ptr_ + size_; }

  auto begin() const noexcept -> const T* { return ptr_; }
  auto end() const noexcept -> const T* { return ptr_ + size_; }

  /// Returns the size of this buffer.
  constexpr auto size() const noexcept -> size_t { return size_; }

  /// Returns the capacity of this buffer.
  constexpr auto capacity() const noexcept -> size_t { return capacity_; }

  /// Returns a pointer to the buffer data (not null-terminated).
  FMT_CONSTEXPR auto data() noexcept -> T* { return ptr_; }
  FMT_CONSTEXPR auto data() const noexcept -> const T* { return ptr_; }

  /// Clears this buffer.
  FMT_CONSTEXPR void clear() { size_ = 0; }

  // Tries resizing the buffer to contain `count` elements. If T is a POD type
  // the new elements may not be initialized.
  FMT_CONSTEXPR void try_resize(size_t count) {
    try_reserve(count);
    size_ = min_of(count, capacity_);
  }

  // Tries increasing the buffer capacity to `new_capacity`. It can increase the
  // capacity by a smaller amount than requested but guarantees there is space
  // for at least one additional element either by increasing the capacity or by
  // flushing the buffer if it is full.
  FMT_CONSTEXPR void try_reserve(size_t new_capacity) {
    if (new_capacity > capacity_) grow_(*this, new_capacity);
  }

  FMT_CONSTEXPR void push_back(const T& value) {
    try_reserve(size_ + 1);
    ptr_[size_++] = value;
  }

  /// Appends data to the end of the buffer.
  template <typename U>
// Workaround for MSVC2019 to fix error C2893: Failed to specialize function
// template 'void fmt::v11::detail::buffer<T>::append(const U *,const U *)'.
#if !FMT_MSC_VERSION || FMT_MSC_VERSION >= 1940
  FMT_CONSTEXPR20
#endif
      void
      append(const U* begin, const U* end) {
    while (begin != end) {
      auto count = to_unsigned(end - begin);
      try_reserve(size_ + count);
      auto free_cap = capacity_ - size_;
      if (free_cap < count) count = free_cap;
      // A loop is faster than memcpy on small sizes.
      T* out = ptr_ + size_;
      for (size_t i = 0; i < count; ++i) out[i] = begin[i];
      size_ += count;
      begin += count;
    }
  }

  template <typename Idx> FMT_CONSTEXPR auto operator[](Idx index) -> T& {
    return ptr_[index];
  }
  template <typename Idx>
  FMT_CONSTEXPR auto operator[](Idx index) const -> const T& {
    return ptr_[index];
  }
};

struct buffer_traits {
  constexpr explicit buffer_traits(size_t) {}
  constexpr auto count() const -> size_t { return 0; }
  constexpr auto limit(size_t size) const -> size_t { return size; }
};

class fixed_buffer_traits {
 private:
  size_t count_ = 0;
  size_t limit_;

 public:
  constexpr explicit fixed_buffer_traits(size_t limit) : limit_(limit) {}
  constexpr auto count() const -> size_t { return count_; }
  FMT_CONSTEXPR auto limit(size_t size) -> size_t {
    size_t n = limit_ > count_ ? limit_ - count_ : 0;
    count_ += size;
    return min_of(size, n);
  }
};

// A buffer that writes to an output iterator when flushed.
template <typename OutputIt, typename T, typename Traits = buffer_traits>
class iterator_buffer : public Traits, public buffer<T> {
 private:
  OutputIt out_;
  enum { buffer_size = 256 };
  T data_[buffer_size];

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() == buffer_size) static_cast<iterator_buffer&>(buf).flush();
  }

  void flush() {
    auto size = this->size();
    this->clear();
    const T* begin = data_;
    const T* end = begin + this->limit(size);
    while (begin != end) *out_++ = *begin++;
  }

 public:
  explicit iterator_buffer(OutputIt out, size_t n = buffer_size)
      : Traits(n), buffer<T>(grow, data_, 0, buffer_size), out_(out) {}
  iterator_buffer(iterator_buffer&& other) noexcept
      : Traits(other),
        buffer<T>(grow, data_, 0, buffer_size),
        out_(other.out_) {}
  ~iterator_buffer() {
    // Don't crash if flush fails during unwinding.
    FMT_TRY { flush(); }
    FMT_CATCH(...) {}
  }

  auto out() -> OutputIt {
    flush();
    return out_;
  }
  auto count() const -> size_t { return Traits::count() + this->size(); }
};

template <typename T>
class iterator_buffer<T*, T, fixed_buffer_traits> : public fixed_buffer_traits,
                                                    public buffer<T> {
 private:
  T* out_;
  enum { buffer_size = 256 };
  T data_[buffer_size];

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() == buf.capacity())
      static_cast<iterator_buffer&>(buf).flush();
  }

  void flush() {
    size_t n = this->limit(this->size());
    if (this->data() == out_) {
      out_ += n;
      this->set(data_, buffer_size);
    }
    this->clear();
  }

 public:
  explicit iterator_buffer(T* out, size_t n = buffer_size)
      : fixed_buffer_traits(n), buffer<T>(grow, out, 0, n), out_(out) {}
  iterator_buffer(iterator_buffer&& other) noexcept
      : fixed_buffer_traits(other),
        buffer<T>(static_cast<iterator_buffer&&>(other)),
        out_(other.out_) {
    if (this->data() != out_) {
      this->set(data_, buffer_size);
      this->clear();
    }
  }
  ~iterator_buffer() { flush(); }

  auto out() -> T* {
    flush();
    return out_;
  }
  auto count() const -> size_t {
    return fixed_buffer_traits::count() + this->size();
  }
};

template <typename T> class iterator_buffer<T*, T> : public buffer<T> {
 public:
  explicit iterator_buffer(T* out, size_t = 0)
      : buffer<T>([](buffer<T>&, size_t) {}, out, 0, ~size_t()) {}

  auto out() -> T* { return &*this->end(); }
};

template <typename Container>
class container_buffer : public buffer<typename Container::value_type> {
 private:
  using value_type = typename Container::value_type;

  static FMT_CONSTEXPR void grow(buffer<value_type>& buf, size_t capacity) {
    auto& self = static_cast<container_buffer&>(buf);
    self.container.resize(capacity);
    self.set(&self.container[0], capacity);
  }

 public:
  Container& container;

  explicit container_buffer(Container& c)
      : buffer<value_type>(grow, c.size()), container(c) {}
};

// A buffer that writes to a container with the contiguous storage.
template <typename OutputIt>
class iterator_buffer<
    OutputIt,
    enable_if_t<is_back_insert_iterator<OutputIt>::value &&
                    is_contiguous<typename OutputIt::container_type>::value,
                typename OutputIt::container_type::value_type>>
    : public container_buffer<typename OutputIt::container_type> {
 private:
  using base = container_buffer<typename OutputIt::container_type>;

 public:
  explicit iterator_buffer(typename OutputIt::container_type& c) : base(c) {}
  explicit iterator_buffer(OutputIt out, size_t = 0)
      : base(get_container(out)) {}

  auto out() -> OutputIt { return OutputIt(this->container); }
};

// A buffer that counts the number of code units written discarding the output.
template <typename T = char> class counting_buffer : public buffer<T> {
 private:
  enum { buffer_size = 256 };
  T data_[buffer_size];
  size_t count_ = 0;

  static FMT_CONSTEXPR void grow(buffer<T>& buf, size_t) {
    if (buf.size() != buffer_size) return;
    static_cast<counting_buffer&>(buf).count_ += buf.size();
    buf.clear();
  }

 public:
  FMT_CONSTEXPR counting_buffer() : buffer<T>(grow, data_, 0, buffer_size) {}

  constexpr auto count() const noexcept -> size_t {
    return count_ + this->size();
  }
};

template <typename T>
struct is_back_insert_iterator<basic_appender<T>> : std::true_type {};

template <typename OutputIt, typename InputIt, typename = void>
struct has_back_insert_iterator_container_append : std::false_type {};
template <typename OutputIt, typename InputIt>
struct has_back_insert_iterator_container_append<
    OutputIt, InputIt,
    void_t<decltype(get_container(std::declval<OutputIt>())
                        .append(std::declval<InputIt>(),
                                std::declval<InputIt>()))>> : std::true_type {};

// An optimized version of std::copy with the output value type (T).
template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            has_back_insert_iterator_container_append<
                                OutputIt, InputIt>::value)>
FMT_CONSTEXPR20 auto copy(InputIt begin, InputIt end, OutputIt out)
    -> OutputIt {
  get_container(out).append(begin, end);
  return out;
}

template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value &&
                        !has_back_insert_iterator_container_append<
                            OutputIt, InputIt>::value)>
FMT_CONSTEXPR20 auto copy(InputIt begin, InputIt end, OutputIt out)
    -> OutputIt {
  auto& c = get_container(out);
  c.insert(c.end(), begin, end);
  return out;
}

template <typename T, typename InputIt, typename OutputIt,
          FMT_ENABLE_IF(!is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR auto copy(InputIt begin, InputIt end, OutputIt out) -> OutputIt {
  while (begin != end) *out++ = static_cast<T>(*begin++);
  return out;
}

template <typename T, typename V, typename OutputIt>
FMT_CONSTEXPR auto copy(basic_string_view<V> s, OutputIt out) -> OutputIt {
  return copy<T>(s.begin(), s.end(), out);
}

template <typename It, typename Enable = std::true_type>
struct is_buffer_appender : std::false_type {};
template <typename It>
struct is_buffer_appender<
    It, bool_constant<
            is_back_insert_iterator<It>::value &&
            std::is_base_of<buffer<typename It::container_type::value_type>,
                            typename It::container_type>::value>>
    : std::true_type {};

// Maps an output iterator to a buffer.
template <typename T, typename OutputIt,
          FMT_ENABLE_IF(!is_buffer_appender<OutputIt>::value)>
auto get_buffer(OutputIt out) -> iterator_buffer<OutputIt, T> {
  return iterator_buffer<OutputIt, T>(out);
}
template <typename T, typename OutputIt,
          FMT_ENABLE_IF(is_buffer_appender<OutputIt>::value)>
auto get_buffer(OutputIt out) -> buffer<T>& {
  return get_container(out);
}

template <typename Buf, typename OutputIt>
auto get_iterator(Buf& buf, OutputIt) -> decltype(buf.out()) {
  return buf.out();
}
template <typename T, typename OutputIt>
auto get_iterator(buffer<T>&, OutputIt out) -> OutputIt {
  return out;
}

// This type is intentionally undefined, only used for errors.
template <typename T, typename Char> struct type_is_unformattable_for;

template <typename Char> struct string_value {
  const Char* data;
  size_t size;
  auto str() const -> basic_string_view<Char> { return {data, size}; }
};

template <typename Context> struct custom_value {
  using char_type = typename Context::char_type;
  void* value;
  void (*format)(void* arg, parse_context<char_type>& parse_ctx, Context& ctx);
};

template <typename Char> struct named_arg_value {
  const named_arg_info<Char>* data;
  size_t size;
};

struct custom_tag {};

#if !FMT_BUILTIN_TYPES
#  define FMT_BUILTIN , monostate
#else
#  define FMT_BUILTIN
#endif

// A formatting argument value.
template <typename Context> class value {
 public:
  using char_type = typename Context::char_type;

  union {
    monostate no_value;
    int int_value;
    unsigned uint_value;
    long long long_long_value;
    unsigned long long ulong_long_value;
    int128_opt int128_value;
    uint128_opt uint128_value;
    bool bool_value;
    char_type char_value;
    float float_value;
    double double_value;
    long double long_double_value;
    const void* pointer;
    string_value<char_type> string;
    custom_value<Context> custom;
    named_arg_value<char_type> named_args;
  };

  constexpr FMT_INLINE value() : no_value() {}
  constexpr FMT_INLINE value(signed char x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned char x FMT_BUILTIN) : uint_value(x) {}
  constexpr FMT_INLINE value(signed short x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned short x FMT_BUILTIN) : uint_value(x) {}
  constexpr FMT_INLINE value(int x) : int_value(x) {}
  constexpr FMT_INLINE value(unsigned x FMT_BUILTIN) : uint_value(x) {}
  FMT_CONSTEXPR FMT_INLINE value(long x FMT_BUILTIN) : value(long_type(x)) {}
  FMT_CONSTEXPR FMT_INLINE value(unsigned long x FMT_BUILTIN)
      : value(ulong_type(x)) {}
  constexpr FMT_INLINE value(long long x FMT_BUILTIN) : long_long_value(x) {}
  constexpr FMT_INLINE value(unsigned long long x FMT_BUILTIN)
      : ulong_long_value(x) {}
  FMT_INLINE value(int128_opt x FMT_BUILTIN) : int128_value(x) {}
  FMT_INLINE value(uint128_opt x FMT_BUILTIN) : uint128_value(x) {}
  constexpr FMT_INLINE value(bool x FMT_BUILTIN) : bool_value(x) {}

  template <int N>
  constexpr FMT_INLINE value(bitint<N> x FMT_BUILTIN) : long_long_value(x) {
    static_assert(N <= 64, "unsupported _BitInt");
  }
  template <int N>
  constexpr FMT_INLINE value(ubitint<N> x FMT_BUILTIN) : ulong_long_value(x) {
    static_assert(N <= 64, "unsupported _BitInt");
  }

  template <typename T, FMT_ENABLE_IF(is_char<T>::value)>
  constexpr FMT_INLINE value(T x FMT_BUILTIN) : char_value(x) {
    static_assert(
        std::is_same<T, char>::value || std::is_same<T, char_type>::value,
        "mixing character types is disallowed");
  }

  constexpr FMT_INLINE value(float x FMT_BUILTIN) : float_value(x) {}
  constexpr FMT_INLINE value(double x FMT_BUILTIN) : double_value(x) {}
  FMT_INLINE value(long double x FMT_BUILTIN) : long_double_value(x) {}

  FMT_CONSTEXPR FMT_INLINE value(char_type* x FMT_BUILTIN) {
    string.data = x;
    if (is_constant_evaluated()) string.size = 0;
  }
  FMT_CONSTEXPR FMT_INLINE value(const char_type* x FMT_BUILTIN) {
    string.data = x;
    if (is_constant_evaluated()) string.size = 0;
  }
  template <typename T, typename C = char_t<T>,
            FMT_ENABLE_IF(!std::is_pointer<T>::value)>
  FMT_CONSTEXPR value(const T& x FMT_BUILTIN) {
    static_assert(std::is_same<C, char_type>::value,
                  "mixing character types is disallowed");
    auto sv = to_string_view(x);
    string.data = sv.data();
    string.size = sv.size();
  }
  FMT_INLINE value(void* x FMT_BUILTIN) : pointer(x) {}
  FMT_INLINE value(const void* x FMT_BUILTIN) : pointer(x) {}
  FMT_INLINE value(volatile void* x FMT_BUILTIN)
      : pointer(const_cast<const void*>(x)) {}
  FMT_INLINE value(const volatile void* x FMT_BUILTIN)
      : pointer(const_cast<const void*>(x)) {}
  FMT_INLINE value(nullptr_t) : pointer(nullptr) {}

  template <typename T, FMT_ENABLE_IF(std::is_pointer<T>::value ||
                                      std::is_member_pointer<T>::value)>
  value(const T&) {
    // Formatting of arbitrary pointers is disallowed. If you want to format a
    // pointer cast it to `void*` or `const void*`. In particular, this forbids
    // formatting of `[const] volatile char*` printed as bool by iostreams.
    static_assert(sizeof(T) == 0,
                  "formatting of non-void pointers is disallowed");
  }

  template <typename T, FMT_ENABLE_IF(use_format_as<T>::value)>
  value(const T& x) : value(format_as(x)) {}
  template <typename T, FMT_ENABLE_IF(use_format_as_member<T>::value)>
  value(const T& x) : value(formatter<T>::format_as(x)) {}

  template <typename T, FMT_ENABLE_IF(is_named_arg<T>::value)>
  value(const T& named_arg) : value(named_arg.value) {}

  template <typename T,
            FMT_ENABLE_IF(use_formatter<T>::value || !FMT_BUILTIN_TYPES)>
  FMT_CONSTEXPR20 FMT_INLINE value(T& x) : value(x, custom_tag()) {}

  FMT_ALWAYS_INLINE value(const named_arg_info<char_type>* args, size_t size)
      : named_args{args, size} {}

 private:
  template <typename T, FMT_ENABLE_IF(has_formatter<T, char_type>())>
  FMT_CONSTEXPR value(T& x, custom_tag) {
    using value_type = remove_const_t<T>;
    // T may overload operator& e.g. std::vector<bool>::reference in libc++.
    if (!is_constant_evaluated()) {
      custom.value =
          const_cast<char*>(&reinterpret_cast<const volatile char&>(x));
    } else {
      custom.value = nullptr;
#if defined(__cpp_if_constexpr)
      if constexpr (std::is_same<decltype(&x), remove_reference_t<T>*>::value)
        custom.value = const_cast<value_type*>(&x);
#endif
    }
    custom.format = format_custom<value_type, formatter<value_type, char_type>>;
  }

  template <typename T, FMT_ENABLE_IF(!has_formatter<T, char_type>())>
  FMT_CONSTEXPR value(const T&, custom_tag) {
    // Cannot format an argument; to make type T formattable provide a
    // formatter<T> specialization: https://fmt.dev/latest/api.html#udt.
    type_is_unformattable_for<T, char_type> _;
  }

  // Formats an argument of a custom type, such as a user-defined class.
  template <typename T, typename Formatter>
  static void format_custom(void* arg, parse_context<char_type>& parse_ctx,
                            Context& ctx) {
    auto f = Formatter();
    parse_ctx.advance_to(f.parse(parse_ctx));
    using qualified_type =
        conditional_t<has_formatter<const T, char_type>(), const T, T>;
    // format must be const for compatibility with std::format and compilation.
    const auto& cf = f;
    ctx.advance_to(cf.format(*static_cast<qualified_type*>(arg), ctx));
  }
};

enum { packed_arg_bits = 4 };
// Maximum number of arguments with packed types.
enum { max_packed_args = 62 / packed_arg_bits };
enum : unsigned long long { is_unpacked_bit = 1ULL << 63 };
enum : unsigned long long { has_named_args_bit = 1ULL << 62 };

template <typename It, typename T, typename Enable = void>
struct is_output_iterator : std::false_type {};

template <> struct is_output_iterator<appender, char> : std::true_type {};

template <typename It, typename T>
struct is_output_iterator<
    It, T,
    void_t<decltype(*std::declval<decay_t<It>&>()++ = std::declval<T>())>>
    : std::true_type {};

#ifndef FMT_USE_LOCALE
#  define FMT_USE_LOCALE (FMT_OPTIMIZE_SIZE <= 1)
#endif

// A type-erased reference to an std::locale to avoid a heavy <locale> include.
struct locale_ref {
#if FMT_USE_LOCALE
 private:
  const void* locale_;  // A type-erased pointer to std::locale.

 public:
  constexpr locale_ref() : locale_(nullptr) {}
  template <typename Locale> locale_ref(const Locale& loc);

  inline explicit operator bool() const noexcept { return locale_ != nullptr; }
#endif  // FMT_USE_LOCALE

  template <typename Locale> auto get() const -> Locale;
};

template <typename> constexpr auto encode_types() -> unsigned long long {
  return 0;
}

template <typename Context, typename Arg, typename... Args>
constexpr auto encode_types() -> unsigned long long {
  return static_cast<unsigned>(stored_type_constant<Arg, Context>::value) |
         (encode_types<Context, Args...>() << packed_arg_bits);
}

template <typename Context, typename... T, size_t NUM_ARGS = sizeof...(T)>
constexpr auto make_descriptor() -> unsigned long long {
  return NUM_ARGS <= max_packed_args ? encode_types<Context, T...>()
                                     : is_unpacked_bit | NUM_ARGS;
}

template <typename Context, int NUM_ARGS>
using arg_t = conditional_t<NUM_ARGS <= max_packed_args, value<Context>,
                            basic_format_arg<Context>>;

template <typename Context, int NUM_ARGS, int NUM_NAMED_ARGS,
          unsigned long long DESC>
struct named_arg_store {
  // args_[0].named_args points to named_args to avoid bloating format_args.
  arg_t<Context, NUM_ARGS> args[1 + NUM_ARGS];
  named_arg_info<typename Context::char_type> named_args[NUM_NAMED_ARGS];

  template <typename... T>
  FMT_CONSTEXPR FMT_ALWAYS_INLINE named_arg_store(T&... values)
      : args{{named_args, NUM_NAMED_ARGS}, values...} {
    int arg_index = 0, named_arg_index = 0;
    FMT_APPLY_VARIADIC(
        init_named_arg(named_args, arg_index, named_arg_index, values));
  }

  named_arg_store(named_arg_store&& rhs) {
    args[0] = {named_args, NUM_NAMED_ARGS};
    for (size_t i = 1; i < sizeof(args) / sizeof(*args); ++i)
      args[i] = rhs.args[i];
    for (size_t i = 0; i < NUM_NAMED_ARGS; ++i)
      named_args[i] = rhs.named_args[i];
  }

  named_arg_store(const named_arg_store& rhs) = delete;
  named_arg_store& operator=(const named_arg_store& rhs) = delete;
  named_arg_store& operator=(named_arg_store&& rhs) = delete;
  operator const arg_t<Context, NUM_ARGS>*() const { return args + 1; }
};

// An array of references to arguments. It can be implicitly converted to
// `basic_format_args` for passing into type-erased formatting functions
// such as `vformat`. It is a plain struct to reduce binary size in debug mode.
template <typename Context, int NUM_ARGS, int NUM_NAMED_ARGS,
          unsigned long long DESC>
struct format_arg_store {
  // +1 to workaround a bug in gcc 7.5 that causes duplicated-branches warning.
  using type =
      conditional_t<NUM_NAMED_ARGS == 0,
                    arg_t<Context, NUM_ARGS>[max_of(1, NUM_ARGS)],
                    named_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC>>;
  type args;
};

// TYPE can be different from type_constant<T>, e.g. for __float128.
template <typename T, typename Char, type TYPE> struct native_formatter {
 private:
  dynamic_format_specs<Char> specs_;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    if (ctx.begin() == ctx.end() || *ctx.begin() == '}') return ctx.begin();
    auto end = parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx, TYPE);
    if (const_check(TYPE == type::char_type)) check_char_specs(specs_);
    return end;
  }

  template <type U = TYPE,
            FMT_ENABLE_IF(U == type::string_type || U == type::cstring_type ||
                          U == type::char_type)>
  FMT_CONSTEXPR void set_debug_format(bool set = true) {
    specs_.set_type(set ? presentation_type::debug : presentation_type::none);
  }

  FMT_PRAGMA_CLANG(diagnostic ignored "-Wundefined-inline")
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const T& val, FormatContext& ctx) const
      -> decltype(ctx.out());
};

template <typename T, typename Enable = void>
struct locking
    : bool_constant<mapped_type_constant<T>::value == type::custom_type> {};
template <typename T>
struct locking<T, void_t<typename formatter<remove_cvref_t<T>>::nonlocking>>
    : std::false_type {};

template <typename T = int> FMT_CONSTEXPR inline auto is_locking() -> bool {
  return locking<T>::value;
}
template <typename T1, typename T2, typename... Tail>
FMT_CONSTEXPR inline auto is_locking() -> bool {
  return locking<T1>::value || is_locking<T2, Tail...>();
}

FMT_API void vformat_to(buffer<char>& buf, string_view fmt, format_args args,
                        locale_ref loc = {});

#if FMT_WIN32
FMT_API void vprint_mojibake(FILE*, string_view, format_args, bool);
#else  // format_args is passed by reference since it is defined later.
inline void vprint_mojibake(FILE*, string_view, const format_args&, bool) {}
#endif
}  // namespace detail

// The main public API.

template <typename Char>
FMT_CONSTEXPR void parse_context<Char>::do_check_arg_id(int arg_id) {
  // Argument id is only checked at compile time during parsing because
  // formatting has its own validation.
  if (detail::is_constant_evaluated() && use_constexpr_cast) {
    auto ctx = static_cast<detail::compile_parse_context<Char>*>(this);
    if (arg_id >= ctx->num_args()) report_error("argument not found");
  }
}

template <typename Char>
FMT_CONSTEXPR void parse_context<Char>::check_dynamic_spec(int arg_id) {
  using detail::compile_parse_context;
  if (detail::is_constant_evaluated() && use_constexpr_cast)
    static_cast<compile_parse_context<Char>*>(this)->check_dynamic_spec(arg_id);
}

FMT_BEGIN_EXPORT

// An output iterator that appends to a buffer. It is used instead of
// back_insert_iterator to reduce symbol sizes and avoid <iterator> dependency.
template <typename T> class basic_appender {
 protected:
  detail::buffer<T>* container;

 public:
  using container_type = detail::buffer<T>;

  FMT_CONSTEXPR basic_appender(detail::buffer<T>& buf) : container(&buf) {}

  FMT_CONSTEXPR20 auto operator=(T c) -> basic_appender& {
    container->push_back(c);
    return *this;
  }
  FMT_CONSTEXPR20 auto operator*() -> basic_appender& { return *this; }
  FMT_CONSTEXPR20 auto operator++() -> basic_appender& { return *this; }
  FMT_CONSTEXPR20 auto operator++(int) -> basic_appender { return *this; }
};

// A formatting argument. Context is a template parameter for the compiled API
// where output can be unbuffered.
template <typename Context> class basic_format_arg {
 private:
  detail::value<Context> value_;
  detail::type type_;

  friend class basic_format_args<Context>;

  using char_type = typename Context::char_type;

 public:
  class handle {
   private:
    detail::custom_value<Context> custom_;

   public:
    explicit handle(detail::custom_value<Context> custom) : custom_(custom) {}

    void format(parse_context<char_type>& parse_ctx, Context& ctx) const {
      custom_.format(custom_.value, parse_ctx, ctx);
    }
  };

  constexpr basic_format_arg() : type_(detail::type::none_type) {}
  basic_format_arg(const detail::named_arg_info<char_type>* args, size_t size)
      : value_(args, size) {}
  template <typename T>
  basic_format_arg(T&& val)
      : value_(val), type_(detail::stored_type_constant<T, Context>::value) {}

  constexpr explicit operator bool() const noexcept {
    return type_ != detail::type::none_type;
  }
  auto type() const -> detail::type { return type_; }

  /**
   * Visits an argument dispatching to the appropriate visit method based on
   * the argument type. For example, if the argument type is `double` then
   * `vis(value)` will be called with the value of type `double`.
   */
  template <typename Visitor>
  FMT_CONSTEXPR FMT_INLINE auto visit(Visitor&& vis) const -> decltype(vis(0)) {
    using detail::map;
    switch (type_) {
    case detail::type::none_type:        break;
    case detail::type::int_type:         return vis(value_.int_value);
    case detail::type::uint_type:        return vis(value_.uint_value);
    case detail::type::long_long_type:   return vis(value_.long_long_value);
    case detail::type::ulong_long_type:  return vis(value_.ulong_long_value);
    case detail::type::int128_type:      return vis(map(value_.int128_value));
    case detail::type::uint128_type:     return vis(map(value_.uint128_value));
    case detail::type::bool_type:        return vis(value_.bool_value);
    case detail::type::char_type:        return vis(value_.char_value);
    case detail::type::float_type:       return vis(value_.float_value);
    case detail::type::double_type:      return vis(value_.double_value);
    case detail::type::long_double_type: return vis(value_.long_double_value);
    case detail::type::cstring_type:     return vis(value_.string.data);
    case detail::type::string_type:      return vis(value_.string.str());
    case detail::type::pointer_type:     return vis(value_.pointer);
    case detail::type::custom_type:      return vis(handle(value_.custom));
    }
    return vis(monostate());
  }

  auto format_custom(const char_type* parse_begin,
                     parse_context<char_type>& parse_ctx, Context& ctx)
      -> bool {
    if (type_ != detail::type::custom_type) return false;
    parse_ctx.advance_to(parse_begin);
    value_.custom.format(value_.custom.value, parse_ctx, ctx);
    return true;
  }
};

/**
 * A view of a collection of formatting arguments. To avoid lifetime issues it
 * should only be used as a parameter type in type-erased functions such as
 * `vformat`:
 *
 *     void vlog(fmt::string_view fmt, fmt::format_args args);  // OK
 *     fmt::format_args args = fmt::make_format_args();  // Dangling reference
 */
template <typename Context> class basic_format_args {
 private:
  // A descriptor that contains information about formatting arguments.
  // If the number of arguments is less or equal to max_packed_args then
  // argument types are passed in the descriptor. This reduces binary code size
  // per formatting function call.
  unsigned long long desc_;
  union {
    // If is_packed() returns true then argument values are stored in values_;
    // otherwise they are stored in args_. This is done to improve cache
    // locality and reduce compiled code size since storing larger objects
    // may require more code (at least on x86-64) even if the same amount of
    // data is actually copied to stack. It saves ~10% on the bloat test.
    const detail::value<Context>* values_;
    const basic_format_arg<Context>* args_;
  };

  constexpr auto is_packed() const -> bool {
    return (desc_ & detail::is_unpacked_bit) == 0;
  }
  constexpr auto has_named_args() const -> bool {
    return (desc_ & detail::has_named_args_bit) != 0;
  }

  FMT_CONSTEXPR auto type(int index) const -> detail::type {
    int shift = index * detail::packed_arg_bits;
    unsigned mask = (1 << detail::packed_arg_bits) - 1;
    return static_cast<detail::type>((desc_ >> shift) & mask);
  }

  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC>
  using store =
      detail::format_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC>;

 public:
  using format_arg = basic_format_arg<Context>;

  constexpr basic_format_args() : desc_(0), args_(nullptr) {}

  /// Constructs a `basic_format_args` object from `format_arg_store`.
  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC,
            FMT_ENABLE_IF(NUM_ARGS <= detail::max_packed_args)>
  constexpr FMT_ALWAYS_INLINE basic_format_args(
      const store<NUM_ARGS, NUM_NAMED_ARGS, DESC>& s)
      : desc_(DESC | (NUM_NAMED_ARGS != 0 ? +detail::has_named_args_bit : 0)),
        values_(s.args) {}

  template <int NUM_ARGS, int NUM_NAMED_ARGS, unsigned long long DESC,
            FMT_ENABLE_IF(NUM_ARGS > detail::max_packed_args)>
  constexpr basic_format_args(const store<NUM_ARGS, NUM_NAMED_ARGS, DESC>& s)
      : desc_(DESC | (NUM_NAMED_ARGS != 0 ? +detail::has_named_args_bit : 0)),
        args_(s.args) {}

  /// Constructs a `basic_format_args` object from a dynamic list of arguments.
  constexpr basic_format_args(const format_arg* args, int count,
                              bool has_named = false)
      : desc_(detail::is_unpacked_bit | detail::to_unsigned(count) |
              (has_named ? +detail::has_named_args_bit : 0)),
        args_(args) {}

  /// Returns the argument with the specified id.
  FMT_CONSTEXPR auto get(int id) const -> format_arg {
    auto arg = format_arg();
    if (!is_packed()) {
      if (id < max_size()) arg = args_[id];
      return arg;
    }
    if (static_cast<unsigned>(id) >= detail::max_packed_args) return arg;
    arg.type_ = type(id);
    if (arg.type_ != detail::type::none_type) arg.value_ = values_[id];
    return arg;
  }

  template <typename Char>
  auto get(basic_string_view<Char> name) const -> format_arg {
    int id = get_id(name);
    return id >= 0 ? get(id) : format_arg();
  }

  template <typename Char>
  FMT_CONSTEXPR auto get_id(basic_string_view<Char> name) const -> int {
    if (!has_named_args()) return -1;
    const auto& named_args =
        (is_packed() ? values_[-1] : args_[-1].value_).named_args;
    for (size_t i = 0; i < named_args.size; ++i) {
      if (named_args.data[i].name == name) return named_args.data[i].id;
    }
    return -1;
  }

  auto max_size() const -> int {
    unsigned long long max_packed = detail::max_packed_args;
    return static_cast<int>(is_packed() ? max_packed
                                        : desc_ & ~detail::is_unpacked_bit);
  }
};

// A formatting context.
class context {
 private:
  appender out_;
  format_args args_;
  FMT_NO_UNIQUE_ADDRESS detail::locale_ref loc_;

 public:
  /// The character type for the output.
  using char_type = char;

  using iterator = appender;
  using format_arg = basic_format_arg<context>;
  using parse_context_type FMT_DEPRECATED = parse_context<>;
  template <typename T> using formatter_type FMT_DEPRECATED = formatter<T>;
  enum { builtin_types = FMT_BUILTIN_TYPES };

  /// Constructs a `context` object. References to the arguments are stored
  /// in the object so make sure they have appropriate lifetimes.
  FMT_CONSTEXPR context(iterator out, format_args args,
                        detail::locale_ref loc = {})
      : out_(out), args_(args), loc_(loc) {}
  context(context&&) = default;
  context(const context&) = delete;
  void operator=(const context&) = delete;

  FMT_CONSTEXPR auto arg(int id) const -> format_arg { return args_.get(id); }
  inline auto arg(string_view name) const -> format_arg {
    return args_.get(name);
  }
  FMT_CONSTEXPR auto arg_id(string_view name) const -> int {
    return args_.get_id(name);
  }

  // Returns an iterator to the beginning of the output range.
  FMT_CONSTEXPR auto out() const -> iterator { return out_; }

  // Advances the begin iterator to `it`.
  FMT_CONSTEXPR void advance_to(iterator) {}

  FMT_CONSTEXPR auto locale() const -> detail::locale_ref { return loc_; }
};

template <typename Char = char> struct runtime_format_string {
  basic_string_view<Char> str;
};

/**
 * Creates a runtime format string.
 *
 * **Example**:
 *
 *     // Check format string at runtime instead of compile-time.
 *     fmt::print(fmt::runtime("{:d}"), "I am not a number");
 */
inline auto runtime(string_view s) -> runtime_format_string<> { return {{s}}; }

/// A compile-time format string. Use `format_string` in the public API to
/// prevent type deduction.
template <typename... T> struct fstring {
 private:
  static constexpr int num_static_named_args =
      detail::count_static_named_args<T...>();

  using checker = detail::format_string_checker<
      char, static_cast<int>(sizeof...(T)), num_static_named_args,
      num_static_named_args != detail::count_named_args<T...>()>;

  using arg_pack = detail::arg_pack<T...>;

 public:
  string_view str;
  using t = fstring;

  // Reports a compile-time error if S is not a valid format string for T.
  template <size_t N>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE fstring(const char (&s)[N]) : str(s, N - 1) {
    using namespace detail;
    static_assert(count<(std::is_base_of<view, remove_reference_t<T>>::value &&
                         std::is_reference<T>::value)...>() == 0,
                  "passing views as lvalues is disallowed");
    if (FMT_USE_CONSTEVAL) parse_format_string<char>(s, checker(s, arg_pack()));
#ifdef FMT_ENFORCE_COMPILE_STRING
    static_assert(
        FMT_USE_CONSTEVAL && sizeof(s) != 0,
        "FMT_ENFORCE_COMPILE_STRING requires format strings to use FMT_STRING");
#endif
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_convertible<const S&, string_view>::value)>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE fstring(const S& s) : str(s) {
    auto sv = string_view(str);
    if (FMT_USE_CONSTEVAL)
      detail::parse_format_string<char>(sv, checker(sv, arg_pack()));
#ifdef FMT_ENFORCE_COMPILE_STRING
    static_assert(
        FMT_USE_CONSTEVAL && sizeof(s) != 0,
        "FMT_ENFORCE_COMPILE_STRING requires format strings to use FMT_STRING");
#endif
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_base_of<detail::compile_string, S>::value&&
                              std::is_same<typename S::char_type, char>::value)>
  FMT_ALWAYS_INLINE fstring(const S&) : str(S()) {
    FMT_CONSTEXPR auto sv = string_view(S());
    FMT_CONSTEXPR int ignore =
        (parse_format_string(sv, checker(sv, arg_pack())), 0);
    detail::ignore_unused(ignore);
  }
  fstring(runtime_format_string<> fmt) : str(fmt.str) {}

  // Returning by reference generates better code in debug mode.
  FMT_ALWAYS_INLINE operator const string_view&() const { return str; }
  auto get() const -> string_view { return str; }
};

template <typename... T> using format_string = typename fstring<T...>::t;

template <typename T, typename Char = char>
using is_formattable = bool_constant<!std::is_same<
    detail::mapped_t<conditional_t<std::is_void<T>::value, int*, T>, Char>,
    void>::value>;
#ifdef __cpp_concepts
template <typename T, typename Char = char>
concept formattable = is_formattable<remove_reference_t<T>, Char>::value;
#endif

template <typename T, typename Char>
using has_formatter FMT_DEPRECATED = std::is_constructible<formatter<T, Char>>;

// A formatter specialization for natively supported types.
template <typename T, typename Char>
struct formatter<T, Char,
                 enable_if_t<detail::type_constant<T, Char>::value !=
                             detail::type::custom_type>>
    : detail::native_formatter<T, Char, detail::type_constant<T, Char>::value> {
};

/**
 * Constructs an object that stores references to arguments and can be
 * implicitly converted to `format_args`. `Context` can be omitted in which case
 * it defaults to `context`. See `arg` for lifetime considerations.
 */
// Take arguments by lvalue references to avoid some lifetime issues, e.g.
//   auto args = make_format_args(std::string());
template <typename Context = context, typename... T,
          int NUM_ARGS = sizeof...(T),
          int NUM_NAMED_ARGS = detail::count_named_args<T...>(),
          unsigned long long DESC = detail::make_descriptor<Context, T...>()>
constexpr FMT_ALWAYS_INLINE auto make_format_args(T&... args)
    -> detail::format_arg_store<Context, NUM_ARGS, NUM_NAMED_ARGS, DESC> {
  // Suppress warnings for pathological types convertible to detail::value.
  FMT_PRAGMA_GCC(diagnostic ignored "-Wconversion")
  return {{args...}};
}

template <typename... T>
using vargs =
    detail::format_arg_store<context, sizeof...(T),
                             detail::count_named_args<T...>(),
                             detail::make_descriptor<context, T...>()>;

/**
 * Returns a named argument to be used in a formatting function.
 * It should only be used in a call to a formatting function.
 *
 * **Example**:
 *
 *     fmt::print("The answer is {answer}.", fmt::arg("answer", 42));
 */
template <typename Char, typename T>
inline auto arg(const Char* name, const T& arg) -> detail::named_arg<Char, T> {
  return {name, arg};
}

/// Formats a string and writes the output to `out`.
template <typename OutputIt,
          FMT_ENABLE_IF(detail::is_output_iterator<remove_cvref_t<OutputIt>,
                                                   char>::value)>
auto vformat_to(OutputIt&& out, string_view fmt, format_args args)
    -> remove_cvref_t<OutputIt> {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, fmt, args, {});
  return detail::get_iterator(buf, out);
}

/**
 * Formats `args` according to specifications in `fmt`, writes the result to
 * the output iterator `out` and returns the iterator past the end of the output
 * range. `format_to` does not append a terminating null character.
 *
 * **Example**:
 *
 *     auto out = std::vector<char>();
 *     fmt::format_to(std::back_inserter(out), "{}", 42);
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<remove_cvref_t<OutputIt>,
                                                   char>::value)>
FMT_INLINE auto format_to(OutputIt&& out, format_string<T...> fmt, T&&... args)
    -> remove_cvref_t<OutputIt> {
  return vformat_to(out, fmt.str, vargs<T...>{{args...}});
}

template <typename OutputIt> struct format_to_n_result {
  /// Iterator past the end of the output range.
  OutputIt out;
  /// Total (not truncated) output size.
  size_t size;
};

template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to_n(OutputIt out, size_t n, string_view fmt, format_args args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, char, traits>(out, n);
  detail::vformat_to(buf, fmt, args, {});
  return {buf.out(), buf.count()};
}

/**
 * Formats `args` according to specifications in `fmt`, writes up to `n`
 * characters of the result to the output iterator `out` and returns the total
 * (not truncated) output size and the iterator past the end of the output
 * range. `format_to_n` does not append a terminating null character.
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
FMT_INLINE auto format_to_n(OutputIt out, size_t n, format_string<T...> fmt,
                            T&&... args) -> format_to_n_result<OutputIt> {
  return vformat_to_n(out, n, fmt.str, vargs<T...>{{args...}});
}

struct format_to_result {
  /// Pointer to just after the last successful write in the array.
  char* out;
  /// Specifies if the output was truncated.
  bool truncated;

  FMT_CONSTEXPR operator char*() const {
    // Report truncation to prevent silent data loss.
    if (truncated) report_error("output is truncated");
    return out;
  }
};

template <size_t N>
auto vformat_to(char (&out)[N], string_view fmt, format_args args)
    -> format_to_result {
  auto result = vformat_to_n(out, N, fmt, args);
  return {result.out, result.size > N};
}

template <size_t N, typename... T>
FMT_INLINE auto format_to(char (&out)[N], format_string<T...> fmt, T&&... args)
    -> format_to_result {
  auto result = vformat_to_n(out, N, fmt.str, vargs<T...>{{args...}});
  return {result.out, result.size > N};
}

/// Returns the number of chars in the output of `format(fmt, args...)`.
template <typename... T>
FMT_NODISCARD FMT_INLINE auto formatted_size(format_string<T...> fmt,
                                             T&&... args) -> size_t {
  auto buf = detail::counting_buffer<>();
  detail::vformat_to(buf, fmt.str, vargs<T...>{{args...}}, {});
  return buf.count();
}

FMT_API void vprint(string_view fmt, format_args args);
FMT_API void vprint(FILE* f, string_view fmt, format_args args);
FMT_API void vprintln(FILE* f, string_view fmt, format_args args);
FMT_API void vprint_buffered(FILE* f, string_view fmt, format_args args);

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `stdout`.
 *
 * **Example**:
 *
 *     fmt::print("The answer is {}.", 42);
 */
template <typename... T>
FMT_INLINE void print(format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  if (detail::const_check(!detail::use_utf8))
    return detail::vprint_mojibake(stdout, fmt.str, va, false);
  return detail::is_locking<T...>() ? vprint_buffered(stdout, fmt.str, va)
                                    : vprint(fmt.str, va);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the
 * output to the file `f`.
 *
 * **Example**:
 *
 *     fmt::print(stderr, "Don't {}!", "panic");
 */
template <typename... T>
FMT_INLINE void print(FILE* f, format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  if (detail::const_check(!detail::use_utf8))
    return detail::vprint_mojibake(f, fmt.str, va, false);
  return detail::is_locking<T...>() ? vprint_buffered(f, fmt.str, va)
                                    : vprint(f, fmt.str, va);
}

/// Formats `args` according to specifications in `fmt` and writes the output
/// to the file `f` followed by a newline.
template <typename... T>
FMT_INLINE void println(FILE* f, format_string<T...> fmt, T&&... args) {
  vargs<T...> va = {{args...}};
  return detail::const_check(detail::use_utf8)
             ? vprintln(f, fmt.str, va)
             : detail::vprint_mojibake(f, fmt.str, va, true);
}

/// Formats `args` according to specifications in `fmt` and writes the output
/// to `stdout` followed by a newline.
template <typename... T>
FMT_INLINE void println(format_string<T...> fmt, T&&... args) {
  return fmt::println(stdout, fmt, static_cast<T&&>(args)...);
}

FMT_END_EXPORT
FMT_PRAGMA_CLANG(diagnostic pop)
FMT_PRAGMA_GCC(pop_options)
FMT_END_NAMESPACE

#ifdef FMT_HEADER_ONLY
#  include "format.h"
#endif
#endif  // FMT_BASE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/chrono.h <==
// Formatting library for C++ - chrono support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_CHRONO_H_
#define FMT_CHRONO_H_

#ifndef FMT_MODULE
#  include <algorithm>
#  include <chrono>
#  include <cmath>    // std::isfinite
#  include <cstring>  // std::memcpy
#  include <ctime>
#  include <iterator>
#  include <locale>
#  include <ostream>
#  include <type_traits>
#endif

#include "format.h"

namespace fmt_detail {
struct time_zone {
  template <typename Duration, typename T>
  auto to_sys(T)
      -> std::chrono::time_point<std::chrono::system_clock, Duration> {
    return {};
  }
};
template <typename... T> inline auto current_zone(T...) -> time_zone* {
  return nullptr;
}

template <typename... T> inline void _tzset(T...) {}
}  // namespace fmt_detail

FMT_BEGIN_NAMESPACE

// Enable safe chrono durations, unless explicitly disabled.
#ifndef FMT_SAFE_DURATION_CAST
#  define FMT_SAFE_DURATION_CAST 1
#endif
#if FMT_SAFE_DURATION_CAST

// For conversion between std::chrono::durations without undefined
// behaviour or erroneous results.
// This is a stripped down version of duration_cast, for inclusion in fmt.
// See https://github.com/pauldreik/safe_duration_cast
//
// Copyright Paul Dreik 2019
namespace safe_duration_cast {

template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value &&
                        std::numeric_limits<From>::is_signed ==
                            std::numeric_limits<To>::is_signed)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  using F = std::numeric_limits<From>;
  using T = std::numeric_limits<To>;
  static_assert(F::is_integer, "From must be integral");
  static_assert(T::is_integer, "To must be integral");

  // A and B are both signed, or both unsigned.
  if (detail::const_check(F::digits <= T::digits)) {
    // From fits in To without any problem.
  } else {
    // From does not always fit in To, resort to a dynamic check.
    if (from < (T::min)() || from > (T::max)()) {
      // outside range.
      ec = 1;
      return {};
    }
  }
  return static_cast<To>(from);
}

/// Converts From to To, without loss. If the dynamic value of from
/// can't be converted to To without loss, ec is set.
template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value &&
                        std::numeric_limits<From>::is_signed !=
                            std::numeric_limits<To>::is_signed)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  using F = std::numeric_limits<From>;
  using T = std::numeric_limits<To>;
  static_assert(F::is_integer, "From must be integral");
  static_assert(T::is_integer, "To must be integral");

  if (detail::const_check(F::is_signed && !T::is_signed)) {
    // From may be negative, not allowed!
    if (fmt::detail::is_negative(from)) {
      ec = 1;
      return {};
    }
    // From is positive. Can it always fit in To?
    if (detail::const_check(F::digits > T::digits) &&
        from > static_cast<From>(detail::max_value<To>())) {
      ec = 1;
      return {};
    }
  }

  if (detail::const_check(!F::is_signed && T::is_signed &&
                          F::digits >= T::digits) &&
      from > static_cast<From>(detail::max_value<To>())) {
    ec = 1;
    return {};
  }
  return static_cast<To>(from);  // Lossless conversion.
}

template <typename To, typename From,
          FMT_ENABLE_IF(std::is_same<From, To>::value)>
FMT_CONSTEXPR auto lossless_integral_conversion(const From from, int& ec)
    -> To {
  ec = 0;
  return from;
}  // function

// clang-format off
/**
 * converts From to To if possible, otherwise ec is set.
 *
 * input                            |    output
 * ---------------------------------|---------------
 * NaN                              | NaN
 * Inf                              | Inf
 * normal, fits in output           | converted (possibly lossy)
 * normal, does not fit in output   | ec is set
 * subnormal                        | best effort
 * -Inf                             | -Inf
 */
// clang-format on
template <typename To, typename From,
          FMT_ENABLE_IF(!std::is_same<From, To>::value)>
FMT_CONSTEXPR auto safe_float_conversion(const From from, int& ec) -> To {
  ec = 0;
  using T = std::numeric_limits<To>;
  static_assert(std::is_floating_point<From>::value, "From must be floating");
  static_assert(std::is_floating_point<To>::value, "To must be floating");

  // catch the only happy case
  if (std::isfinite(from)) {
    if (from >= T::lowest() && from <= (T::max)()) {
      return static_cast<To>(from);
    }
    // not within range.
    ec = 1;
    return {};
  }

  // nan and inf will be preserved
  return static_cast<To>(from);
}  // function

template <typename To, typename From,
          FMT_ENABLE_IF(std::is_same<From, To>::value)>
FMT_CONSTEXPR auto safe_float_conversion(const From from, int& ec) -> To {
  ec = 0;
  static_assert(std::is_floating_point<From>::value, "From must be floating");
  return from;
}

/// Safe duration_cast between floating point durations
template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_floating_point<FromRep>::value),
          FMT_ENABLE_IF(std::is_floating_point<typename To::rep>::value)>
auto safe_duration_cast(std::chrono::duration<FromRep, FromPeriod> from,
                        int& ec) -> To {
  using From = std::chrono::duration<FromRep, FromPeriod>;
  ec = 0;
  if (std::isnan(from.count())) {
    // nan in, gives nan out. easy.
    return To{std::numeric_limits<typename To::rep>::quiet_NaN()};
  }
  // maybe we should also check if from is denormal, and decide what to do about
  // it.

  // +-inf should be preserved.
  if (std::isinf(from.count())) {
    return To{from.count()};
  }

  // the basic idea is that we need to convert from count() in the from type
  // to count() in the To type, by multiplying it with this:
  struct Factor
      : std::ratio_divide<typename From::period, typename To::period> {};

  static_assert(Factor::num > 0, "num must be positive");
  static_assert(Factor::den > 0, "den must be positive");

  // the conversion is like this: multiply from.count() with Factor::num
  // /Factor::den and convert it to To::rep, all this without
  // overflow/underflow. let's start by finding a suitable type that can hold
  // both To, From and Factor::num
  using IntermediateRep =
      typename std::common_type<typename From::rep, typename To::rep,
                                decltype(Factor::num)>::type;

  // force conversion of From::rep -> IntermediateRep to be safe,
  // even if it will never happen be narrowing in this context.
  IntermediateRep count =
      safe_float_conversion<IntermediateRep>(from.count(), ec);
  if (ec) {
    return {};
  }

  // multiply with Factor::num without overflow or underflow
  if (detail::const_check(Factor::num != 1)) {
    constexpr auto max1 = detail::max_value<IntermediateRep>() /
                          static_cast<IntermediateRep>(Factor::num);
    if (count > max1) {
      ec = 1;
      return {};
    }
    constexpr auto min1 = std::numeric_limits<IntermediateRep>::lowest() /
                          static_cast<IntermediateRep>(Factor::num);
    if (count < min1) {
      ec = 1;
      return {};
    }
    count *= static_cast<IntermediateRep>(Factor::num);
  }

  // this can't go wrong, right? den>0 is checked earlier.
  if (detail::const_check(Factor::den != 1)) {
    using common_t = typename std::common_type<IntermediateRep, intmax_t>::type;
    count /= static_cast<common_t>(Factor::den);
  }

  // convert to the to type, safely
  using ToRep = typename To::rep;

  const ToRep tocount = safe_float_conversion<ToRep>(count, ec);
  if (ec) {
    return {};
  }
  return To{tocount};
}
}  // namespace safe_duration_cast
#endif

namespace detail {

// Check if std::chrono::utc_time is available.
#ifdef FMT_USE_UTC_TIME
// Use the provided definition.
#elif defined(__cpp_lib_chrono)
#  define FMT_USE_UTC_TIME (__cpp_lib_chrono >= 201907L)
#else
#  define FMT_USE_UTC_TIME 0
#endif
#if FMT_USE_UTC_TIME
using utc_clock = std::chrono::utc_clock;
#else
struct utc_clock {
  template <typename T> void to_sys(T);
};
#endif

// Check if std::chrono::local_time is available.
#ifdef FMT_USE_LOCAL_TIME
// Use the provided definition.
#elif defined(__cpp_lib_chrono)
#  define FMT_USE_LOCAL_TIME (__cpp_lib_chrono >= 201907L)
#else
#  define FMT_USE_LOCAL_TIME 0
#endif
#if FMT_USE_LOCAL_TIME
using local_t = std::chrono::local_t;
#else
struct local_t {};
#endif

}  // namespace detail

template <typename Duration>
using sys_time = std::chrono::time_point<std::chrono::system_clock, Duration>;

template <typename Duration>
using utc_time = std::chrono::time_point<detail::utc_clock, Duration>;

template <class Duration>
using local_time = std::chrono::time_point<detail::local_t, Duration>;

namespace detail {

// Prevents expansion of a preceding token as a function-style macro.
// Usage: f FMT_NOMACRO()
#define FMT_NOMACRO

template <typename T = void> struct null {};
inline auto localtime_r FMT_NOMACRO(...) -> null<> { return null<>(); }
inline auto localtime_s(...) -> null<> { return null<>(); }
inline auto gmtime_r(...) -> null<> { return null<>(); }
inline auto gmtime_s(...) -> null<> { return null<>(); }

// It is defined here and not in ostream.h because the latter has expensive
// includes.
template <typename StreamBuf> class formatbuf : public StreamBuf {
 private:
  using char_type = typename StreamBuf::char_type;
  using streamsize = decltype(std::declval<StreamBuf>().sputn(nullptr, 0));
  using int_type = typename StreamBuf::int_type;
  using traits_type = typename StreamBuf::traits_type;

  buffer<char_type>& buffer_;

 public:
  explicit formatbuf(buffer<char_type>& buf) : buffer_(buf) {}

 protected:
  // The put area is always empty. This makes the implementation simpler and has
  // the advantage that the streambuf and the buffer are always in sync and
  // sputc never writes into uninitialized memory. A disadvantage is that each
  // call to sputc always results in a (virtual) call to overflow. There is no
  // disadvantage here for sputn since this always results in a call to xsputn.

  auto overflow(int_type ch) -> int_type override {
    if (!traits_type::eq_int_type(ch, traits_type::eof()))
      buffer_.push_back(static_cast<char_type>(ch));
    return ch;
  }

  auto xsputn(const char_type* s, streamsize count) -> streamsize override {
    buffer_.append(s, s + count);
    return count;
  }
};

inline auto get_classic_locale() -> const std::locale& {
  static const auto& locale = std::locale::classic();
  return locale;
}

template <typename CodeUnit> struct codecvt_result {
  static constexpr const size_t max_size = 32;
  CodeUnit buf[max_size];
  CodeUnit* end;
};

template <typename CodeUnit>
void write_codecvt(codecvt_result<CodeUnit>& out, string_view in,
                   const std::locale& loc) {
  FMT_PRAGMA_CLANG(diagnostic push)
  FMT_PRAGMA_CLANG(diagnostic ignored "-Wdeprecated")
  auto& f = std::use_facet<std::codecvt<CodeUnit, char, std::mbstate_t>>(loc);
  FMT_PRAGMA_CLANG(diagnostic pop)
  auto mb = std::mbstate_t();
  const char* from_next = nullptr;
  auto result = f.in(mb, in.begin(), in.end(), from_next, std::begin(out.buf),
                     std::end(out.buf), out.end);
  if (result != std::codecvt_base::ok)
    FMT_THROW(format_error("failed to format time"));
}

template <typename OutputIt>
auto write_encoded_tm_str(OutputIt out, string_view in, const std::locale& loc)
    -> OutputIt {
  if (const_check(detail::use_utf8) && loc != get_classic_locale()) {
    // char16_t and char32_t codecvts are broken in MSVC (linkage errors) and
    // gcc-4.
#if FMT_MSC_VERSION != 0 ||  \
    (defined(__GLIBCXX__) && \
     (!defined(_GLIBCXX_USE_DUAL_ABI) || _GLIBCXX_USE_DUAL_ABI == 0))
    // The _GLIBCXX_USE_DUAL_ABI macro is always defined in libstdc++ from gcc-5
    // and newer.
    using code_unit = wchar_t;
#else
    using code_unit = char32_t;
#endif

    using unit_t = codecvt_result<code_unit>;
    unit_t unit;
    write_codecvt(unit, in, loc);
    // In UTF-8 is used one to four one-byte code units.
    auto u =
        to_utf8<code_unit, basic_memory_buffer<char, unit_t::max_size * 4>>();
    if (!u.convert({unit.buf, to_unsigned(unit.end - unit.buf)}))
      FMT_THROW(format_error("failed to format time"));
    return copy<char>(u.c_str(), u.c_str() + u.size(), out);
  }
  return copy<char>(in.data(), in.data() + in.size(), out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto write_tm_str(OutputIt out, string_view sv, const std::locale& loc)
    -> OutputIt {
  codecvt_result<Char> unit;
  write_codecvt(unit, sv, loc);
  return copy<Char>(unit.buf, unit.end, out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(std::is_same<Char, char>::value)>
auto write_tm_str(OutputIt out, string_view sv, const std::locale& loc)
    -> OutputIt {
  return write_encoded_tm_str(out, sv, loc);
}

template <typename Char>
inline void do_write(buffer<Char>& buf, const std::tm& time,
                     const std::locale& loc, char format, char modifier) {
  auto&& format_buf = formatbuf<std::basic_streambuf<Char>>(buf);
  auto&& os = std::basic_ostream<Char>(&format_buf);
  os.imbue(loc);
  const auto& facet = std::use_facet<std::time_put<Char>>(loc);
  auto end = facet.put(os, os, Char(' '), &time, format, modifier);
  if (end.failed()) FMT_THROW(format_error("failed to format time"));
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto write(OutputIt out, const std::tm& time, const std::locale& loc,
           char format, char modifier = 0) -> OutputIt {
  auto&& buf = get_buffer<Char>(out);
  do_write<Char>(buf, time, loc, format, modifier);
  return get_iterator(buf, out);
}

template <typename Char, typename OutputIt,
          FMT_ENABLE_IF(std::is_same<Char, char>::value)>
auto write(OutputIt out, const std::tm& time, const std::locale& loc,
           char format, char modifier = 0) -> OutputIt {
  auto&& buf = basic_memory_buffer<Char>();
  do_write<char>(buf, time, loc, format, modifier);
  return write_encoded_tm_str(out, string_view(buf.data(), buf.size()), loc);
}

template <typename Rep1, typename Rep2>
struct is_same_arithmetic_type
    : public std::integral_constant<bool,
                                    (std::is_integral<Rep1>::value &&
                                     std::is_integral<Rep2>::value) ||
                                        (std::is_floating_point<Rep1>::value &&
                                         std::is_floating_point<Rep2>::value)> {
};

FMT_NORETURN inline void throw_duration_error() {
  FMT_THROW(format_error("cannot format duration"));
}

// Cast one integral duration to another with an overflow check.
template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_integral<FromRep>::value&&
                            std::is_integral<typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
#if !FMT_SAFE_DURATION_CAST
  return std::chrono::duration_cast<To>(from);
#else
  // The conversion factor: to.count() == factor * from.count().
  using factor = std::ratio_divide<FromPeriod, typename To::period>;

  using common_rep = typename std::common_type<FromRep, typename To::rep,
                                               decltype(factor::num)>::type;

  int ec = 0;
  auto count = safe_duration_cast::lossless_integral_conversion<common_rep>(
      from.count(), ec);
  if (ec) throw_duration_error();

  // Multiply from.count() by factor and check for overflow.
  if (const_check(factor::num != 1)) {
    if (count > max_value<common_rep>() / factor::num) throw_duration_error();
    const auto min = (std::numeric_limits<common_rep>::min)() / factor::num;
    if (const_check(!std::is_unsigned<common_rep>::value) && count < min)
      throw_duration_error();
    count *= factor::num;
  }
  if (const_check(factor::den != 1)) count /= factor::den;
  auto to =
      To(safe_duration_cast::lossless_integral_conversion<typename To::rep>(
          count, ec));
  if (ec) throw_duration_error();
  return to;
#endif
}

template <typename To, typename FromRep, typename FromPeriod,
          FMT_ENABLE_IF(std::is_floating_point<FromRep>::value&&
                            std::is_floating_point<typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
#if FMT_SAFE_DURATION_CAST
  // Throwing version of safe_duration_cast is only available for
  // integer to integer or float to float casts.
  int ec;
  To to = safe_duration_cast::safe_duration_cast<To>(from, ec);
  if (ec) throw_duration_error();
  return to;
#else
  // Standard duration cast, may overflow.
  return std::chrono::duration_cast<To>(from);
#endif
}

template <
    typename To, typename FromRep, typename FromPeriod,
    FMT_ENABLE_IF(!is_same_arithmetic_type<FromRep, typename To::rep>::value)>
auto duration_cast(std::chrono::duration<FromRep, FromPeriod> from) -> To {
  // Mixed integer <-> float cast is not supported by safe_duration_cast.
  return std::chrono::duration_cast<To>(from);
}

template <typename Duration>
auto to_time_t(sys_time<Duration> time_point) -> std::time_t {
  // Cannot use std::chrono::system_clock::to_time_t since this would first
  // require a cast to std::chrono::system_clock::time_point, which could
  // overflow.
  return detail::duration_cast<std::chrono::duration<std::time_t>>(
             time_point.time_since_epoch())
      .count();
}

// Workaround a bug in libstdc++ which sets __cpp_lib_chrono to 201907 without
// providing current_zone(): https://github.com/fmtlib/fmt/issues/4160.
template <typename T> FMT_CONSTEXPR auto has_current_zone() -> bool {
  using namespace std::chrono;
  using namespace fmt_detail;
  return !std::is_same<decltype(current_zone()), fmt_detail::time_zone*>::value;
}
}  // namespace detail

FMT_BEGIN_EXPORT

/**
 * Converts given time since epoch as `std::time_t` value into calendar time,
 * expressed in local time. Unlike `std::localtime`, this function is
 * thread-safe on most platforms.
 */
inline auto localtime(std::time_t time) -> std::tm {
  struct dispatcher {
    std::time_t time_;
    std::tm tm_;

    inline dispatcher(std::time_t t) : time_(t) {}

    inline auto run() -> bool {
      using namespace fmt::detail;
      return handle(localtime_r(&time_, &tm_));
    }

    inline auto handle(std::tm* tm) -> bool { return tm != nullptr; }

    inline auto handle(detail::null<>) -> bool {
      using namespace fmt::detail;
      return fallback(localtime_s(&tm_, &time_));
    }

    inline auto fallback(int res) -> bool { return res == 0; }

#if !FMT_MSC_VERSION
    inline auto fallback(detail::null<>) -> bool {
      using namespace fmt::detail;
      std::tm* tm = std::localtime(&time_);
      if (tm) tm_ = *tm;
      return tm != nullptr;
    }
#endif
  };
  dispatcher lt(time);
  // Too big time values may be unsupported.
  if (!lt.run()) FMT_THROW(format_error("time_t value out of range"));
  return lt.tm_;
}

#if FMT_USE_LOCAL_TIME
template <typename Duration,
          FMT_ENABLE_IF(detail::has_current_zone<Duration>())>
inline auto localtime(std::chrono::local_time<Duration> time) -> std::tm {
  using namespace std::chrono;
  using namespace fmt_detail;
  return localtime(detail::to_time_t(current_zone()->to_sys<Duration>(time)));
}
#endif

/**
 * Converts given time since epoch as `std::time_t` value into calendar time,
 * expressed in Coordinated Universal Time (UTC). Unlike `std::gmtime`, this
 * function is thread-safe on most platforms.
 */
inline auto gmtime(std::time_t time) -> std::tm {
  struct dispatcher {
    std::time_t time_;
    std::tm tm_;

    inline dispatcher(std::time_t t) : time_(t) {}

    inline auto run() -> bool {
      using namespace fmt::detail;
      return handle(gmtime_r(&time_, &tm_));
    }

    inline auto handle(std::tm* tm) -> bool { return tm != nullptr; }

    inline auto handle(detail::null<>) -> bool {
      using namespace fmt::detail;
      return fallback(gmtime_s(&tm_, &time_));
    }

    inline auto fallback(int res) -> bool { return res == 0; }

#if !FMT_MSC_VERSION
    inline auto fallback(detail::null<>) -> bool {
      std::tm* tm = std::gmtime(&time_);
      if (tm) tm_ = *tm;
      return tm != nullptr;
    }
#endif
  };
  auto gt = dispatcher(time);
  // Too big time values may be unsupported.
  if (!gt.run()) FMT_THROW(format_error("time_t value out of range"));
  return gt.tm_;
}

template <typename Duration>
inline auto gmtime(sys_time<Duration> time_point) -> std::tm {
  return gmtime(detail::to_time_t(time_point));
}

namespace detail {

// Writes two-digit numbers a, b and c separated by sep to buf.
// The method by Pavel Novikov based on
// https://johnnylee-sde.github.io/Fast-unsigned-integer-to-time-string/.
inline void write_digit2_separated(char* buf, unsigned a, unsigned b,
                                   unsigned c, char sep) {
  unsigned long long digits =
      a | (b << 24) | (static_cast<unsigned long long>(c) << 48);
  // Convert each value to BCD.
  // We have x = a * 10 + b and we want to convert it to BCD y = a * 16 + b.
  // The difference is
  //   y - x = a * 6
  // a can be found from x:
  //   a = floor(x / 10)
  // then
  //   y = x + a * 6 = x + floor(x / 10) * 6
  // floor(x / 10) is (x * 205) >> 11 (needs 16 bits).
  digits += (((digits * 205) >> 11) & 0x000f00000f00000f) * 6;
  // Put low nibbles to high bytes and high nibbles to low bytes.
  digits = ((digits & 0x00f00000f00000f0) >> 4) |
           ((digits & 0x000f00000f00000f) << 8);
  auto usep = static_cast<unsigned long long>(sep);
  // Add ASCII '0' to each digit byte and insert separators.
  digits |= 0x3030003030003030 | (usep << 16) | (usep << 40);

  constexpr const size_t len = 8;
  if (const_check(is_big_endian())) {
    char tmp[len];
    std::memcpy(tmp, &digits, len);
    std::reverse_copy(tmp, tmp + len, buf);
  } else {
    std::memcpy(buf, &digits, len);
  }
}

template <typename Period>
FMT_CONSTEXPR inline auto get_units() -> const char* {
  if (std::is_same<Period, std::atto>::value) return "as";
  if (std::is_same<Period, std::femto>::value) return "fs";
  if (std::is_same<Period, std::pico>::value) return "ps";
  if (std::is_same<Period, std::nano>::value) return "ns";
  if (std::is_same<Period, std::micro>::value)
    return detail::use_utf8 ? "µs" : "us";
  if (std::is_same<Period, std::milli>::value) return "ms";
  if (std::is_same<Period, std::centi>::value) return "cs";
  if (std::is_same<Period, std::deci>::value) return "ds";
  if (std::is_same<Period, std::ratio<1>>::value) return "s";
  if (std::is_same<Period, std::deca>::value) return "das";
  if (std::is_same<Period, std::hecto>::value) return "hs";
  if (std::is_same<Period, std::kilo>::value) return "ks";
  if (std::is_same<Period, std::mega>::value) return "Ms";
  if (std::is_same<Period, std::giga>::value) return "Gs";
  if (std::is_same<Period, std::tera>::value) return "Ts";
  if (std::is_same<Period, std::peta>::value) return "Ps";
  if (std::is_same<Period, std::exa>::value) return "Es";
  if (std::is_same<Period, std::ratio<60>>::value) return "min";
  if (std::is_same<Period, std::ratio<3600>>::value) return "h";
  if (std::is_same<Period, std::ratio<86400>>::value) return "d";
  return nullptr;
}

enum class numeric_system {
  standard,
  // Alternative numeric system, e.g. 十二 instead of 12 in ja_JP locale.
  alternative
};

// Glibc extensions for formatting numeric values.
enum class pad_type {
  // Pad a numeric result string with zeros (the default).
  zero,
  // Do not pad a numeric result string.
  none,
  // Pad a numeric result string with spaces.
  space,
};

template <typename OutputIt>
auto write_padding(OutputIt out, pad_type pad, int width) -> OutputIt {
  if (pad == pad_type::none) return out;
  return detail::fill_n(out, width, pad == pad_type::space ? ' ' : '0');
}

template <typename OutputIt>
auto write_padding(OutputIt out, pad_type pad) -> OutputIt {
  if (pad != pad_type::none) *out++ = pad == pad_type::space ? ' ' : '0';
  return out;
}

// Parses a put_time-like format string and invokes handler actions.
template <typename Char, typename Handler>
FMT_CONSTEXPR auto parse_chrono_format(const Char* begin, const Char* end,
                                       Handler&& handler) -> const Char* {
  if (begin == end || *begin == '}') return begin;
  if (*begin != '%') FMT_THROW(format_error("invalid format"));
  auto ptr = begin;
  while (ptr != end) {
    pad_type pad = pad_type::zero;
    auto c = *ptr;
    if (c == '}') break;
    if (c != '%') {
      ++ptr;
      continue;
    }
    if (begin != ptr) handler.on_text(begin, ptr);
    ++ptr;  // consume '%'
    if (ptr == end) FMT_THROW(format_error("invalid format"));
    c = *ptr;
    switch (c) {
    case '_':
      pad = pad_type::space;
      ++ptr;
      break;
    case '-':
      pad = pad_type::none;
      ++ptr;
      break;
    }
    if (ptr == end) FMT_THROW(format_error("invalid format"));
    c = *ptr++;
    switch (c) {
    case '%': handler.on_text(ptr - 1, ptr); break;
    case 'n': {
      const Char newline[] = {'\n'};
      handler.on_text(newline, newline + 1);
      break;
    }
    case 't': {
      const Char tab[] = {'\t'};
      handler.on_text(tab, tab + 1);
      break;
    }
    // Year:
    case 'Y': handler.on_year(numeric_system::standard, pad); break;
    case 'y': handler.on_short_year(numeric_system::standard); break;
    case 'C': handler.on_century(numeric_system::standard); break;
    case 'G': handler.on_iso_week_based_year(); break;
    case 'g': handler.on_iso_week_based_short_year(); break;
    // Day of the week:
    case 'a': handler.on_abbr_weekday(); break;
    case 'A': handler.on_full_weekday(); break;
    case 'w': handler.on_dec0_weekday(numeric_system::standard); break;
    case 'u': handler.on_dec1_weekday(numeric_system::standard); break;
    // Month:
    case 'b':
    case 'h': handler.on_abbr_month(); break;
    case 'B': handler.on_full_month(); break;
    case 'm': handler.on_dec_month(numeric_system::standard, pad); break;
    // Day of the year/month:
    case 'U':
      handler.on_dec0_week_of_year(numeric_system::standard, pad);
      break;
    case 'W':
      handler.on_dec1_week_of_year(numeric_system::standard, pad);
      break;
    case 'V': handler.on_iso_week_of_year(numeric_system::standard, pad); break;
    case 'j': handler.on_day_of_year(pad); break;
    case 'd': handler.on_day_of_month(numeric_system::standard, pad); break;
    case 'e':
      handler.on_day_of_month(numeric_system::standard, pad_type::space);
      break;
    // Hour, minute, second:
    case 'H': handler.on_24_hour(numeric_system::standard, pad); break;
    case 'I': handler.on_12_hour(numeric_system::standard, pad); break;
    case 'M': handler.on_minute(numeric_system::standard, pad); break;
    case 'S': handler.on_second(numeric_system::standard, pad); break;
    // Other:
    case 'c': handler.on_datetime(numeric_system::standard); break;
    case 'x': handler.on_loc_date(numeric_system::standard); break;
    case 'X': handler.on_loc_time(numeric_system::standard); break;
    case 'D': handler.on_us_date(); break;
    case 'F': handler.on_iso_date(); break;
    case 'r': handler.on_12_hour_time(); break;
    case 'R': handler.on_24_hour_time(); break;
    case 'T': handler.on_iso_time(); break;
    case 'p': handler.on_am_pm(); break;
    case 'Q': handler.on_duration_value(); break;
    case 'q': handler.on_duration_unit(); break;
    case 'z': handler.on_utc_offset(numeric_system::standard); break;
    case 'Z': handler.on_tz_name(); break;
    // Alternative representation:
    case 'E': {
      if (ptr == end) FMT_THROW(format_error("invalid format"));
      c = *ptr++;
      switch (c) {
      case 'Y': handler.on_year(numeric_system::alternative, pad); break;
      case 'y': handler.on_offset_year(); break;
      case 'C': handler.on_century(numeric_system::alternative); break;
      case 'c': handler.on_datetime(numeric_system::alternative); break;
      case 'x': handler.on_loc_date(numeric_system::alternative); break;
      case 'X': handler.on_loc_time(numeric_system::alternative); break;
      case 'z': handler.on_utc_offset(numeric_system::alternative); break;
      default:  FMT_THROW(format_error("invalid format"));
      }
      break;
    }
    case 'O':
      if (ptr == end) FMT_THROW(format_error("invalid format"));
      c = *ptr++;
      switch (c) {
      case 'y': handler.on_short_year(numeric_system::alternative); break;
      case 'm': handler.on_dec_month(numeric_system::alternative, pad); break;
      case 'U':
        handler.on_dec0_week_of_year(numeric_system::alternative, pad);
        break;
      case 'W':
        handler.on_dec1_week_of_year(numeric_system::alternative, pad);
        break;
      case 'V':
        handler.on_iso_week_of_year(numeric_system::alternative, pad);
        break;
      case 'd':
        handler.on_day_of_month(numeric_system::alternative, pad);
        break;
      case 'e':
        handler.on_day_of_month(numeric_system::alternative, pad_type::space);
        break;
      case 'w': handler.on_dec0_weekday(numeric_system::alternative); break;
      case 'u': handler.on_dec1_weekday(numeric_system::alternative); break;
      case 'H': handler.on_24_hour(numeric_system::alternative, pad); break;
      case 'I': handler.on_12_hour(numeric_system::alternative, pad); break;
      case 'M': handler.on_minute(numeric_system::alternative, pad); break;
      case 'S': handler.on_second(numeric_system::alternative, pad); break;
      case 'z': handler.on_utc_offset(numeric_system::alternative); break;
      default:  FMT_THROW(format_error("invalid format"));
      }
      break;
    default: FMT_THROW(format_error("invalid format"));
    }
    begin = ptr;
  }
  if (begin != ptr) handler.on_text(begin, ptr);
  return ptr;
}

template <typename Derived> struct null_chrono_spec_handler {
  FMT_CONSTEXPR void unsupported() {
    static_cast<Derived*>(this)->unsupported();
  }
  FMT_CONSTEXPR void on_year(numeric_system, pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_short_year(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_offset_year() { unsupported(); }
  FMT_CONSTEXPR void on_century(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_iso_week_based_year() { unsupported(); }
  FMT_CONSTEXPR void on_iso_week_based_short_year() { unsupported(); }
  FMT_CONSTEXPR void on_abbr_weekday() { unsupported(); }
  FMT_CONSTEXPR void on_full_weekday() { unsupported(); }
  FMT_CONSTEXPR void on_dec0_weekday(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_dec1_weekday(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_abbr_month() { unsupported(); }
  FMT_CONSTEXPR void on_full_month() { unsupported(); }
  FMT_CONSTEXPR void on_dec_month(numeric_system, pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_dec0_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_dec1_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_iso_week_of_year(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_day_of_year(pad_type) { unsupported(); }
  FMT_CONSTEXPR void on_day_of_month(numeric_system, pad_type) {
    unsupported();
  }
  FMT_CONSTEXPR void on_24_hour(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_12_hour(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_minute(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_second(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_datetime(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_loc_date(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_loc_time(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_us_date() { unsupported(); }
  FMT_CONSTEXPR void on_iso_date() { unsupported(); }
  FMT_CONSTEXPR void on_12_hour_time() { unsupported(); }
  FMT_CONSTEXPR void on_24_hour_time() { unsupported(); }
  FMT_CONSTEXPR void on_iso_time() { unsupported(); }
  FMT_CONSTEXPR void on_am_pm() { unsupported(); }
  FMT_CONSTEXPR void on_duration_value() { unsupported(); }
  FMT_CONSTEXPR void on_duration_unit() { unsupported(); }
  FMT_CONSTEXPR void on_utc_offset(numeric_system) { unsupported(); }
  FMT_CONSTEXPR void on_tz_name() { unsupported(); }
};

struct tm_format_checker : null_chrono_spec_handler<tm_format_checker> {
  FMT_NORETURN inline void unsupported() {
    FMT_THROW(format_error("no format"));
  }

  template <typename Char>
  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}
  FMT_CONSTEXPR void on_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_short_year(numeric_system) {}
  FMT_CONSTEXPR void on_offset_year() {}
  FMT_CONSTEXPR void on_century(numeric_system) {}
  FMT_CONSTEXPR void on_iso_week_based_year() {}
  FMT_CONSTEXPR void on_iso_week_based_short_year() {}
  FMT_CONSTEXPR void on_abbr_weekday() {}
  FMT_CONSTEXPR void on_full_weekday() {}
  FMT_CONSTEXPR void on_dec0_weekday(numeric_system) {}
  FMT_CONSTEXPR void on_dec1_weekday(numeric_system) {}
  FMT_CONSTEXPR void on_abbr_month() {}
  FMT_CONSTEXPR void on_full_month() {}
  FMT_CONSTEXPR void on_dec_month(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_dec0_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_dec1_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_iso_week_of_year(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_day_of_year(pad_type) {}
  FMT_CONSTEXPR void on_day_of_month(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_24_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_minute(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_second(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_datetime(numeric_system) {}
  FMT_CONSTEXPR void on_loc_date(numeric_system) {}
  FMT_CONSTEXPR void on_loc_time(numeric_system) {}
  FMT_CONSTEXPR void on_us_date() {}
  FMT_CONSTEXPR void on_iso_date() {}
  FMT_CONSTEXPR void on_12_hour_time() {}
  FMT_CONSTEXPR void on_24_hour_time() {}
  FMT_CONSTEXPR void on_iso_time() {}
  FMT_CONSTEXPR void on_am_pm() {}
  FMT_CONSTEXPR void on_utc_offset(numeric_system) {}
  FMT_CONSTEXPR void on_tz_name() {}
};

inline auto tm_wday_full_name(int wday) -> const char* {
  static constexpr const char* full_name_list[] = {
      "Sunday",   "Monday", "Tuesday", "Wednesday",
      "Thursday", "Friday", "Saturday"};
  return wday >= 0 && wday <= 6 ? full_name_list[wday] : "?";
}
inline auto tm_wday_short_name(int wday) -> const char* {
  static constexpr const char* short_name_list[] = {"Sun", "Mon", "Tue", "Wed",
                                                    "Thu", "Fri", "Sat"};
  return wday >= 0 && wday <= 6 ? short_name_list[wday] : "???";
}

inline auto tm_mon_full_name(int mon) -> const char* {
  static constexpr const char* full_name_list[] = {
      "January", "February", "March",     "April",   "May",      "June",
      "July",    "August",   "September", "October", "November", "December"};
  return mon >= 0 && mon <= 11 ? full_name_list[mon] : "?";
}
inline auto tm_mon_short_name(int mon) -> const char* {
  static constexpr const char* short_name_list[] = {
      "Jan", "Feb", "Mar", "Apr", "May", "Jun",
      "Jul", "Aug", "Sep", "Oct", "Nov", "Dec",
  };
  return mon >= 0 && mon <= 11 ? short_name_list[mon] : "???";
}

template <typename T, typename = void>
struct has_member_data_tm_gmtoff : std::false_type {};
template <typename T>
struct has_member_data_tm_gmtoff<T, void_t<decltype(T::tm_gmtoff)>>
    : std::true_type {};

template <typename T, typename = void>
struct has_member_data_tm_zone : std::false_type {};
template <typename T>
struct has_member_data_tm_zone<T, void_t<decltype(T::tm_zone)>>
    : std::true_type {};

inline void tzset_once() {
  static bool init = []() {
    using namespace fmt_detail;
    _tzset();
    return false;
  }();
  ignore_unused(init);
}

// Converts value to Int and checks that it's in the range [0, upper).
template <typename T, typename Int, FMT_ENABLE_IF(std::is_integral<T>::value)>
inline auto to_nonnegative_int(T value, Int upper) -> Int {
  if (!std::is_unsigned<Int>::value &&
      (value < 0 || to_unsigned(value) > to_unsigned(upper))) {
    FMT_THROW(fmt::format_error("chrono value is out of range"));
  }
  return static_cast<Int>(value);
}
template <typename T, typename Int, FMT_ENABLE_IF(!std::is_integral<T>::value)>
inline auto to_nonnegative_int(T value, Int upper) -> Int {
  auto int_value = static_cast<Int>(value);
  if (int_value < 0 || value > static_cast<T>(upper))
    FMT_THROW(format_error("invalid value"));
  return int_value;
}

constexpr auto pow10(std::uint32_t n) -> long long {
  return n == 0 ? 1 : 10 * pow10(n - 1);
}

// Counts the number of fractional digits in the range [0, 18] according to the
// C++20 spec. If more than 18 fractional digits are required then returns 6 for
// microseconds precision.
template <long long Num, long long Den, int N = 0,
          bool Enabled = (N < 19) && (Num <= max_value<long long>() / 10)>
struct count_fractional_digits {
  static constexpr int value =
      Num % Den == 0 ? N : count_fractional_digits<Num * 10, Den, N + 1>::value;
};

// Base case that doesn't instantiate any more templates
// in order to avoid overflow.
template <long long Num, long long Den, int N>
struct count_fractional_digits<Num, Den, N, false> {
  static constexpr int value = (Num % Den == 0) ? N : 6;
};

// Format subseconds which are given as an integer type with an appropriate
// number of digits.
template <typename Char, typename OutputIt, typename Duration>
void write_fractional_seconds(OutputIt& out, Duration d, int precision = -1) {
  constexpr auto num_fractional_digits =
      count_fractional_digits<Duration::period::num,
                              Duration::period::den>::value;

  using subsecond_precision = std::chrono::duration<
      typename std::common_type<typename Duration::rep,
                                std::chrono::seconds::rep>::type,
      std::ratio<1, pow10(num_fractional_digits)>>;

  const auto fractional = d - detail::duration_cast<std::chrono::seconds>(d);
  const auto subseconds =
      std::chrono::treat_as_floating_point<
          typename subsecond_precision::rep>::value
          ? fractional.count()
          : detail::duration_cast<subsecond_precision>(fractional).count();
  auto n = static_cast<uint32_or_64_or_128_t<long long>>(subseconds);
  const int num_digits = count_digits(n);

  int leading_zeroes = (std::max)(0, num_fractional_digits - num_digits);
  if (precision < 0) {
    FMT_ASSERT(!std::is_floating_point<typename Duration::rep>::value, "");
    if (std::ratio_less<typename subsecond_precision::period,
                        std::chrono::seconds::period>::value) {
      *out++ = '.';
      out = detail::fill_n(out, leading_zeroes, '0');
      out = format_decimal<Char>(out, n, num_digits);
    }
  } else if (precision > 0) {
    *out++ = '.';
    leading_zeroes = min_of(leading_zeroes, precision);
    int remaining = precision - leading_zeroes;
    out = detail::fill_n(out, leading_zeroes, '0');
    if (remaining < num_digits) {
      int num_truncated_digits = num_digits - remaining;
      n /= to_unsigned(pow10(to_unsigned(num_truncated_digits)));
      if (n != 0) out = format_decimal<Char>(out, n, remaining);
      return;
    }
    if (n != 0) {
      out = format_decimal<Char>(out, n, num_digits);
      remaining -= num_digits;
    }
    out = detail::fill_n(out, remaining, '0');
  }
}

// Format subseconds which are given as a floating point type with an
// appropriate number of digits. We cannot pass the Duration here, as we
// explicitly need to pass the Rep value in the chrono_formatter.
template <typename Duration>
void write_floating_seconds(memory_buffer& buf, Duration duration,
                            int num_fractional_digits = -1) {
  using rep = typename Duration::rep;
  FMT_ASSERT(std::is_floating_point<rep>::value, "");

  auto val = duration.count();

  if (num_fractional_digits < 0) {
    // For `std::round` with fallback to `round`:
    // On some toolchains `std::round` is not available (e.g. GCC 6).
    using namespace std;
    num_fractional_digits =
        count_fractional_digits<Duration::period::num,
                                Duration::period::den>::value;
    if (num_fractional_digits < 6 && static_cast<rep>(round(val)) != val)
      num_fractional_digits = 6;
  }

  fmt::format_to(std::back_inserter(buf), FMT_STRING("{:.{}f}"),
                 std::fmod(val * static_cast<rep>(Duration::period::num) /
                               static_cast<rep>(Duration::period::den),
                           static_cast<rep>(60)),
                 num_fractional_digits);
}

template <typename OutputIt, typename Char,
          typename Duration = std::chrono::seconds>
class tm_writer {
 private:
  static constexpr int days_per_week = 7;

  const std::locale& loc_;
  const bool is_classic_;
  OutputIt out_;
  const Duration* subsecs_;
  const std::tm& tm_;

  auto tm_sec() const noexcept -> int {
    FMT_ASSERT(tm_.tm_sec >= 0 && tm_.tm_sec <= 61, "");
    return tm_.tm_sec;
  }
  auto tm_min() const noexcept -> int {
    FMT_ASSERT(tm_.tm_min >= 0 && tm_.tm_min <= 59, "");
    return tm_.tm_min;
  }
  auto tm_hour() const noexcept -> int {
    FMT_ASSERT(tm_.tm_hour >= 0 && tm_.tm_hour <= 23, "");
    return tm_.tm_hour;
  }
  auto tm_mday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_mday >= 1 && tm_.tm_mday <= 31, "");
    return tm_.tm_mday;
  }
  auto tm_mon() const noexcept -> int {
    FMT_ASSERT(tm_.tm_mon >= 0 && tm_.tm_mon <= 11, "");
    return tm_.tm_mon;
  }
  auto tm_year() const noexcept -> long long { return 1900ll + tm_.tm_year; }
  auto tm_wday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_wday >= 0 && tm_.tm_wday <= 6, "");
    return tm_.tm_wday;
  }
  auto tm_yday() const noexcept -> int {
    FMT_ASSERT(tm_.tm_yday >= 0 && tm_.tm_yday <= 365, "");
    return tm_.tm_yday;
  }

  auto tm_hour12() const noexcept -> int {
    const auto h = tm_hour();
    const auto z = h < 12 ? h : h - 12;
    return z == 0 ? 12 : z;
  }

  // POSIX and the C Standard are unclear or inconsistent about what %C and %y
  // do if the year is negative or exceeds 9999. Use the convention that %C
  // concatenated with %y yields the same output as %Y, and that %Y contains at
  // least 4 characters, with more only if necessary.
  auto split_year_lower(long long year) const noexcept -> int {
    auto l = year % 100;
    if (l < 0) l = -l;  // l in [0, 99]
    return static_cast<int>(l);
  }

  // Algorithm: https://en.wikipedia.org/wiki/ISO_week_date.
  auto iso_year_weeks(long long curr_year) const noexcept -> int {
    const auto prev_year = curr_year - 1;
    const auto curr_p =
        (curr_year + curr_year / 4 - curr_year / 100 + curr_year / 400) %
        days_per_week;
    const auto prev_p =
        (prev_year + prev_year / 4 - prev_year / 100 + prev_year / 400) %
        days_per_week;
    return 52 + ((curr_p == 4 || prev_p == 3) ? 1 : 0);
  }
  auto iso_week_num(int tm_yday, int tm_wday) const noexcept -> int {
    return (tm_yday + 11 - (tm_wday == 0 ? days_per_week : tm_wday)) /
           days_per_week;
  }
  auto tm_iso_week_year() const noexcept -> long long {
    const auto year = tm_year();
    const auto w = iso_week_num(tm_yday(), tm_wday());
    if (w < 1) return year - 1;
    if (w > iso_year_weeks(year)) return year + 1;
    return year;
  }
  auto tm_iso_week_of_year() const noexcept -> int {
    const auto year = tm_year();
    const auto w = iso_week_num(tm_yday(), tm_wday());
    if (w < 1) return iso_year_weeks(year - 1);
    if (w > iso_year_weeks(year)) return 1;
    return w;
  }

  void write1(int value) {
    *out_++ = static_cast<char>('0' + to_unsigned(value) % 10);
  }
  void write2(int value) {
    const char* d = digits2(to_unsigned(value) % 100);
    *out_++ = *d++;
    *out_++ = *d;
  }
  void write2(int value, pad_type pad) {
    unsigned int v = to_unsigned(value) % 100;
    if (v >= 10) {
      const char* d = digits2(v);
      *out_++ = *d++;
      *out_++ = *d;
    } else {
      out_ = detail::write_padding(out_, pad);
      *out_++ = static_cast<char>('0' + v);
    }
  }

  void write_year_extended(long long year, pad_type pad) {
    // At least 4 characters.
    int width = 4;
    bool negative = year < 0;
    if (negative) {
      year = 0 - year;
      --width;
    }
    uint32_or_64_or_128_t<long long> n = to_unsigned(year);
    const int num_digits = count_digits(n);
    if (negative && pad == pad_type::zero) *out_++ = '-';
    if (width > num_digits) {
      out_ = detail::write_padding(out_, pad, width - num_digits);
    }
    if (negative && pad != pad_type::zero) *out_++ = '-';
    out_ = format_decimal<Char>(out_, n, num_digits);
  }
  void write_year(long long year, pad_type pad) {
    write_year_extended(year, pad);
  }

  void write_utc_offset(long long offset, numeric_system ns) {
    if (offset < 0) {
      *out_++ = '-';
      offset = -offset;
    } else {
      *out_++ = '+';
    }
    offset /= 60;
    write2(static_cast<int>(offset / 60));
    if (ns != numeric_system::standard) *out_++ = ':';
    write2(static_cast<int>(offset % 60));
  }

  template <typename T, FMT_ENABLE_IF(has_member_data_tm_gmtoff<T>::value)>
  void format_utc_offset_impl(const T& tm, numeric_system ns) {
    write_utc_offset(tm.tm_gmtoff, ns);
  }
  template <typename T, FMT_ENABLE_IF(!has_member_data_tm_gmtoff<T>::value)>
  void format_utc_offset_impl(const T& tm, numeric_system ns) {
#if defined(_WIN32) && defined(_UCRT)
    tzset_once();
    long offset = 0;
    _get_timezone(&offset);
    if (tm.tm_isdst) {
      long dstbias = 0;
      _get_dstbias(&dstbias);
      offset += dstbias;
    }
    write_utc_offset(-offset, ns);
#else
    if (ns == numeric_system::standard) return format_localized('z');

    // Extract timezone offset from timezone conversion functions.
    std::tm gtm = tm;
    std::time_t gt = std::mktime(&gtm);
    std::tm ltm = gmtime(gt);
    std::time_t lt = std::mktime(&ltm);
    long long offset = gt - lt;
    write_utc_offset(offset, ns);
#endif
  }

  template <typename T, FMT_ENABLE_IF(has_member_data_tm_zone<T>::value)>
  void format_tz_name_impl(const T& tm) {
    if (is_classic_)
      out_ = write_tm_str<Char>(out_, tm.tm_zone, loc_);
    else
      format_localized('Z');
  }
  template <typename T, FMT_ENABLE_IF(!has_member_data_tm_zone<T>::value)>
  void format_tz_name_impl(const T&) {
    format_localized('Z');
  }

  void format_localized(char format, char modifier = 0) {
    out_ = write<Char>(out_, tm_, loc_, format, modifier);
  }

 public:
  tm_writer(const std::locale& loc, OutputIt out, const std::tm& tm,
            const Duration* subsecs = nullptr)
      : loc_(loc),
        is_classic_(loc_ == get_classic_locale()),
        out_(out),
        subsecs_(subsecs),
        tm_(tm) {}

  auto out() const -> OutputIt { return out_; }

  FMT_CONSTEXPR void on_text(const Char* begin, const Char* end) {
    out_ = copy<Char>(begin, end, out_);
  }

  void on_abbr_weekday() {
    if (is_classic_)
      out_ = write(out_, tm_wday_short_name(tm_wday()));
    else
      format_localized('a');
  }
  void on_full_weekday() {
    if (is_classic_)
      out_ = write(out_, tm_wday_full_name(tm_wday()));
    else
      format_localized('A');
  }
  void on_dec0_weekday(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) return write1(tm_wday());
    format_localized('w', 'O');
  }
  void on_dec1_weekday(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto wday = tm_wday();
      write1(wday == 0 ? days_per_week : wday);
    } else {
      format_localized('u', 'O');
    }
  }

  void on_abbr_month() {
    if (is_classic_)
      out_ = write(out_, tm_mon_short_name(tm_mon()));
    else
      format_localized('b');
  }
  void on_full_month() {
    if (is_classic_)
      out_ = write(out_, tm_mon_full_name(tm_mon()));
    else
      format_localized('B');
  }

  void on_datetime(numeric_system ns) {
    if (is_classic_) {
      on_abbr_weekday();
      *out_++ = ' ';
      on_abbr_month();
      *out_++ = ' ';
      on_day_of_month(numeric_system::standard, pad_type::space);
      *out_++ = ' ';
      on_iso_time();
      *out_++ = ' ';
      on_year(numeric_system::standard, pad_type::space);
    } else {
      format_localized('c', ns == numeric_system::standard ? '\0' : 'E');
    }
  }
  void on_loc_date(numeric_system ns) {
    if (is_classic_)
      on_us_date();
    else
      format_localized('x', ns == numeric_system::standard ? '\0' : 'E');
  }
  void on_loc_time(numeric_system ns) {
    if (is_classic_)
      on_iso_time();
    else
      format_localized('X', ns == numeric_system::standard ? '\0' : 'E');
  }
  void on_us_date() {
    char buf[8];
    write_digit2_separated(buf, to_unsigned(tm_mon() + 1),
                           to_unsigned(tm_mday()),
                           to_unsigned(split_year_lower(tm_year())), '/');
    out_ = copy<Char>(std::begin(buf), std::end(buf), out_);
  }
  void on_iso_date() {
    auto year = tm_year();
    char buf[10];
    size_t offset = 0;
    if (year >= 0 && year < 10000) {
      write2digits(buf, static_cast<size_t>(year / 100));
    } else {
      offset = 4;
      write_year_extended(year, pad_type::zero);
      year = 0;
    }
    write_digit2_separated(buf + 2, static_cast<unsigned>(year % 100),
                           to_unsigned(tm_mon() + 1), to_unsigned(tm_mday()),
                           '-');
    out_ = copy<Char>(std::begin(buf) + offset, std::end(buf), out_);
  }

  void on_utc_offset(numeric_system ns) { format_utc_offset_impl(tm_, ns); }
  void on_tz_name() { format_tz_name_impl(tm_); }

  void on_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write_year(tm_year(), pad);
    format_localized('Y', 'E');
  }
  void on_short_year(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(split_year_lower(tm_year()));
    format_localized('y', 'O');
  }
  void on_offset_year() {
    if (is_classic_) return write2(split_year_lower(tm_year()));
    format_localized('y', 'E');
  }

  void on_century(numeric_system ns) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto year = tm_year();
      auto upper = year / 100;
      if (year >= -99 && year < 0) {
        // Zero upper on negative year.
        *out_++ = '-';
        *out_++ = '0';
      } else if (upper >= 0 && upper < 100) {
        write2(static_cast<int>(upper));
      } else {
        out_ = write<Char>(out_, upper);
      }
    } else {
      format_localized('C', 'E');
    }
  }

  void on_dec_month(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_mon() + 1, pad);
    format_localized('m', 'O');
  }

  void on_dec0_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2((tm_yday() + days_per_week - tm_wday()) / days_per_week,
                    pad);
    format_localized('U', 'O');
  }
  void on_dec1_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard) {
      auto wday = tm_wday();
      write2((tm_yday() + days_per_week -
              (wday == 0 ? (days_per_week - 1) : (wday - 1))) /
                 days_per_week,
             pad);
    } else {
      format_localized('W', 'O');
    }
  }
  void on_iso_week_of_year(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_iso_week_of_year(), pad);
    format_localized('V', 'O');
  }

  void on_iso_week_based_year() {
    write_year(tm_iso_week_year(), pad_type::zero);
  }
  void on_iso_week_based_short_year() {
    write2(split_year_lower(tm_iso_week_year()));
  }

  void on_day_of_year(pad_type pad) {
    auto yday = tm_yday() + 1;
    auto digit1 = yday / 100;
    if (digit1 != 0) {
      write1(digit1);
    } else {
      out_ = detail::write_padding(out_, pad);
    }
    write2(yday % 100, pad);
  }

  void on_day_of_month(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_mday(), pad);
    format_localized('d', 'O');
  }

  void on_24_hour(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_hour(), pad);
    format_localized('H', 'O');
  }
  void on_12_hour(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_hour12(), pad);
    format_localized('I', 'O');
  }
  void on_minute(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard)
      return write2(tm_min(), pad);
    format_localized('M', 'O');
  }

  void on_second(numeric_system ns, pad_type pad) {
    if (is_classic_ || ns == numeric_system::standard) {
      write2(tm_sec(), pad);
      if (subsecs_) {
        if (std::is_floating_point<typename Duration::rep>::value) {
          auto buf = memory_buffer();
          write_floating_seconds(buf, *subsecs_);
          if (buf.size() > 1) {
            // Remove the leading "0", write something like ".123".
            out_ = copy<Char>(buf.begin() + 1, buf.end(), out_);
          }
        } else {
          write_fractional_seconds<Char>(out_, *subsecs_);
        }
      }
    } else {
      // Currently no formatting of subseconds when a locale is set.
      format_localized('S', 'O');
    }
  }

  void on_12_hour_time() {
    if (is_classic_) {
      char buf[8];
      write_digit2_separated(buf, to_unsigned(tm_hour12()),
                             to_unsigned(tm_min()), to_unsigned(tm_sec()), ':');
      out_ = copy<Char>(std::begin(buf), std::end(buf), out_);
      *out_++ = ' ';
      on_am_pm();
    } else {
      format_localized('r');
    }
  }
  void on_24_hour_time() {
    write2(tm_hour());
    *out_++ = ':';
    write2(tm_min());
  }
  void on_iso_time() {
    on_24_hour_time();
    *out_++ = ':';
    on_second(numeric_system::standard, pad_type::zero);
  }

  void on_am_pm() {
    if (is_classic_) {
      *out_++ = tm_hour() < 12 ? 'A' : 'P';
      *out_++ = 'M';
    } else {
      format_localized('p');
    }
  }

  // These apply to chrono durations but not tm.
  void on_duration_value() {}
  void on_duration_unit() {}
};

struct chrono_format_checker : null_chrono_spec_handler<chrono_format_checker> {
  bool has_precision_integral = false;

  FMT_NORETURN inline void unsupported() { FMT_THROW(format_error("no date")); }

  template <typename Char>
  FMT_CONSTEXPR void on_text(const Char*, const Char*) {}
  FMT_CONSTEXPR void on_day_of_year(pad_type) {}
  FMT_CONSTEXPR void on_24_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_minute(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_second(numeric_system, pad_type) {}
  FMT_CONSTEXPR void on_12_hour_time() {}
  FMT_CONSTEXPR void on_24_hour_time() {}
  FMT_CONSTEXPR void on_iso_time() {}
  FMT_CONSTEXPR void on_am_pm() {}
  FMT_CONSTEXPR void on_duration_value() const {
    if (has_precision_integral)
      FMT_THROW(format_error("precision not allowed for this argument type"));
  }
  FMT_CONSTEXPR void on_duration_unit() {}
};

template <typename T,
          FMT_ENABLE_IF(std::is_integral<T>::value&& has_isfinite<T>::value)>
inline auto isfinite(T) -> bool {
  return true;
}

template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
inline auto mod(T x, int y) -> T {
  return x % static_cast<T>(y);
}
template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value)>
inline auto mod(T x, int y) -> T {
  return std::fmod(x, static_cast<T>(y));
}

// If T is an integral type, maps T to its unsigned counterpart, otherwise
// leaves it unchanged (unlike std::make_unsigned).
template <typename T, bool INTEGRAL = std::is_integral<T>::value>
struct make_unsigned_or_unchanged {
  using type = T;
};

template <typename T> struct make_unsigned_or_unchanged<T, true> {
  using type = typename std::make_unsigned<T>::type;
};

template <typename Rep, typename Period,
          FMT_ENABLE_IF(std::is_integral<Rep>::value)>
inline auto get_milliseconds(std::chrono::duration<Rep, Period> d)
    -> std::chrono::duration<Rep, std::milli> {
  // this may overflow and/or the result may not fit in the
  // target type.
#if FMT_SAFE_DURATION_CAST
  using CommonSecondsType =
      typename std::common_type<decltype(d), std::chrono::seconds>::type;
  const auto d_as_common = detail::duration_cast<CommonSecondsType>(d);
  const auto d_as_whole_seconds =
      detail::duration_cast<std::chrono::seconds>(d_as_common);
  // this conversion should be nonproblematic
  const auto diff = d_as_common - d_as_whole_seconds;
  const auto ms =
      detail::duration_cast<std::chrono::duration<Rep, std::milli>>(diff);
  return ms;
#else
  auto s = detail::duration_cast<std::chrono::seconds>(d);
  return detail::duration_cast<std::chrono::milliseconds>(d - s);
#endif
}

template <typename Char, typename Rep, typename OutputIt,
          FMT_ENABLE_IF(std::is_integral<Rep>::value)>
auto format_duration_value(OutputIt out, Rep val, int) -> OutputIt {
  return write<Char>(out, val);
}

template <typename Char, typename Rep, typename OutputIt,
          FMT_ENABLE_IF(std::is_floating_point<Rep>::value)>
auto format_duration_value(OutputIt out, Rep val, int precision) -> OutputIt {
  auto specs = format_specs();
  specs.precision = precision;
  specs.set_type(precision >= 0 ? presentation_type::fixed
                                : presentation_type::general);
  return write<Char>(out, val, specs);
}

template <typename Char, typename OutputIt>
auto copy_unit(string_view unit, OutputIt out, Char) -> OutputIt {
  return copy<Char>(unit.begin(), unit.end(), out);
}

template <typename OutputIt>
auto copy_unit(string_view unit, OutputIt out, wchar_t) -> OutputIt {
  // This works when wchar_t is UTF-32 because units only contain characters
  // that have the same representation in UTF-16 and UTF-32.
  utf8_to_utf16 u(unit);
  return copy<wchar_t>(u.c_str(), u.c_str() + u.size(), out);
}

template <typename Char, typename Period, typename OutputIt>
auto format_duration_unit(OutputIt out) -> OutputIt {
  if (const char* unit = get_units<Period>())
    return copy_unit(string_view(unit), out, Char());
  *out++ = '[';
  out = write<Char>(out, Period::num);
  if (const_check(Period::den != 1)) {
    *out++ = '/';
    out = write<Char>(out, Period::den);
  }
  *out++ = ']';
  *out++ = 's';
  return out;
}

class get_locale {
 private:
  union {
    std::locale locale_;
  };
  bool has_locale_ = false;

 public:
  inline get_locale(bool localized, locale_ref loc) : has_locale_(localized) {
    if (localized)
      ::new (&locale_) std::locale(loc.template get<std::locale>());
  }
  inline ~get_locale() {
    if (has_locale_) locale_.~locale();
  }
  inline operator const std::locale&() const {
    return has_locale_ ? locale_ : get_classic_locale();
  }
};

template <typename FormatContext, typename OutputIt, typename Rep,
          typename Period>
struct chrono_formatter {
  FormatContext& context;
  OutputIt out;
  int precision;
  bool localized = false;
  // rep is unsigned to avoid overflow.
  using rep =
      conditional_t<std::is_integral<Rep>::value && sizeof(Rep) < sizeof(int),
                    unsigned, typename make_unsigned_or_unchanged<Rep>::type>;
  rep val;
  using seconds = std::chrono::duration<rep>;
  seconds s;
  using milliseconds = std::chrono::duration<rep, std::milli>;
  bool negative;

  using char_type = typename FormatContext::char_type;
  using tm_writer_type = tm_writer<OutputIt, char_type>;

  chrono_formatter(FormatContext& ctx, OutputIt o,
                   std::chrono::duration<Rep, Period> d)
      : context(ctx),
        out(o),
        val(static_cast<rep>(d.count())),
        negative(false) {
    if (d.count() < 0) {
      val = 0 - val;
      negative = true;
    }

    // this may overflow and/or the result may not fit in the
    // target type.
    // might need checked conversion (rep!=Rep)
    s = detail::duration_cast<seconds>(std::chrono::duration<rep, Period>(val));
  }

  // returns true if nan or inf, writes to out.
  auto handle_nan_inf() -> bool {
    if (isfinite(val)) {
      return false;
    }
    if (isnan(val)) {
      write_nan();
      return true;
    }
    // must be +-inf
    if (val > 0) {
      write_pinf();
    } else {
      write_ninf();
    }
    return true;
  }

  auto days() const -> Rep { return static_cast<Rep>(s.count() / 86400); }
  auto hour() const -> Rep {
    return static_cast<Rep>(mod((s.count() / 3600), 24));
  }

  auto hour12() const -> Rep {
    Rep hour = static_cast<Rep>(mod((s.count() / 3600), 12));
    return hour <= 0 ? 12 : hour;
  }

  auto minute() const -> Rep {
    return static_cast<Rep>(mod((s.count() / 60), 60));
  }
  auto second() const -> Rep { return static_cast<Rep>(mod(s.count(), 60)); }

  auto time() const -> std::tm {
    auto time = std::tm();
    time.tm_hour = to_nonnegative_int(hour(), 24);
    time.tm_min = to_nonnegative_int(minute(), 60);
    time.tm_sec = to_nonnegative_int(second(), 60);
    return time;
  }

  void write_sign() {
    if (negative) {
      *out++ = '-';
      negative = false;
    }
  }

  void write(Rep value, int width, pad_type pad = pad_type::zero) {
    write_sign();
    if (isnan(value)) return write_nan();
    uint32_or_64_or_128_t<int> n =
        to_unsigned(to_nonnegative_int(value, max_value<int>()));
    int num_digits = detail::count_digits(n);
    if (width > num_digits) {
      out = detail::write_padding(out, pad, width - num_digits);
    }
    out = format_decimal<char_type>(out, n, num_digits);
  }

  void write_nan() { std::copy_n("nan", 3, out); }
  void write_pinf() { std::copy_n("inf", 3, out); }
  void write_ninf() { std::copy_n("-inf", 4, out); }

  template <typename Callback, typename... Args>
  void format_tm(const tm& time, Callback cb, Args... args) {
    if (isnan(val)) return write_nan();
    get_locale loc(localized, context.locale());
    auto w = tm_writer_type(loc, out, time);
    (w.*cb)(args...);
    out = w.out();
  }

  void on_text(const char_type* begin, const char_type* end) {
    copy<char_type>(begin, end, out);
  }

  // These are not implemented because durations don't have date information.
  void on_abbr_weekday() {}
  void on_full_weekday() {}
  void on_dec0_weekday(numeric_system) {}
  void on_dec1_weekday(numeric_system) {}
  void on_abbr_month() {}
  void on_full_month() {}
  void on_datetime(numeric_system) {}
  void on_loc_date(numeric_system) {}
  void on_loc_time(numeric_system) {}
  void on_us_date() {}
  void on_iso_date() {}
  void on_utc_offset(numeric_system) {}
  void on_tz_name() {}
  void on_year(numeric_system, pad_type) {}
  void on_short_year(numeric_system) {}
  void on_offset_year() {}
  void on_century(numeric_system) {}
  void on_iso_week_based_year() {}
  void on_iso_week_based_short_year() {}
  void on_dec_month(numeric_system, pad_type) {}
  void on_dec0_week_of_year(numeric_system, pad_type) {}
  void on_dec1_week_of_year(numeric_system, pad_type) {}
  void on_iso_week_of_year(numeric_system, pad_type) {}
  void on_day_of_month(numeric_system, pad_type) {}

  void on_day_of_year(pad_type) {
    if (handle_nan_inf()) return;
    write(days(), 0);
  }

  void on_24_hour(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(hour(), 2, pad);
    auto time = tm();
    time.tm_hour = to_nonnegative_int(hour(), 24);
    format_tm(time, &tm_writer_type::on_24_hour, ns, pad);
  }

  void on_12_hour(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(hour12(), 2, pad);
    auto time = tm();
    time.tm_hour = to_nonnegative_int(hour12(), 12);
    format_tm(time, &tm_writer_type::on_12_hour, ns, pad);
  }

  void on_minute(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) return write(minute(), 2, pad);
    auto time = tm();
    time.tm_min = to_nonnegative_int(minute(), 60);
    format_tm(time, &tm_writer_type::on_minute, ns, pad);
  }

  void on_second(numeric_system ns, pad_type pad) {
    if (handle_nan_inf()) return;

    if (ns == numeric_system::standard) {
      if (std::is_floating_point<rep>::value) {
        auto buf = memory_buffer();
        write_floating_seconds(buf, std::chrono::duration<rep, Period>(val),
                               precision);
        if (negative) *out++ = '-';
        if (buf.size() < 2 || buf[1] == '.') {
          out = detail::write_padding(out, pad);
        }
        out = copy<char_type>(buf.begin(), buf.end(), out);
      } else {
        write(second(), 2, pad);
        write_fractional_seconds<char_type>(
            out, std::chrono::duration<rep, Period>(val), precision);
      }
      return;
    }
    auto time = tm();
    time.tm_sec = to_nonnegative_int(second(), 60);
    format_tm(time, &tm_writer_type::on_second, ns, pad);
  }

  void on_12_hour_time() {
    if (handle_nan_inf()) return;
    format_tm(time(), &tm_writer_type::on_12_hour_time);
  }

  void on_24_hour_time() {
    if (handle_nan_inf()) {
      *out++ = ':';
      handle_nan_inf();
      return;
    }

    write(hour(), 2);
    *out++ = ':';
    write(minute(), 2);
  }

  void on_iso_time() {
    on_24_hour_time();
    *out++ = ':';
    if (handle_nan_inf()) return;
    on_second(numeric_system::standard, pad_type::zero);
  }

  void on_am_pm() {
    if (handle_nan_inf()) return;
    format_tm(time(), &tm_writer_type::on_am_pm);
  }

  void on_duration_value() {
    if (handle_nan_inf()) return;
    write_sign();
    out = format_duration_value<char_type>(out, val, precision);
  }

  void on_duration_unit() {
    out = format_duration_unit<char_type, Period>(out);
  }
};

}  // namespace detail

#if defined(__cpp_lib_chrono) && __cpp_lib_chrono >= 201907
using weekday = std::chrono::weekday;
using day = std::chrono::day;
using month = std::chrono::month;
using year = std::chrono::year;
using year_month_day = std::chrono::year_month_day;
#else
// A fallback version of weekday.
class weekday {
 private:
  unsigned char value_;

 public:
  weekday() = default;
  constexpr explicit weekday(unsigned wd) noexcept
      : value_(static_cast<unsigned char>(wd != 7 ? wd : 0)) {}
  constexpr auto c_encoding() const noexcept -> unsigned { return value_; }
};

class day {
 private:
  unsigned char value_;

 public:
  day() = default;
  constexpr explicit day(unsigned d) noexcept
      : value_(static_cast<unsigned char>(d)) {}
  constexpr explicit operator unsigned() const noexcept { return value_; }
};

class month {
 private:
  unsigned char value_;

 public:
  month() = default;
  constexpr explicit month(unsigned m) noexcept
      : value_(static_cast<unsigned char>(m)) {}
  constexpr explicit operator unsigned() const noexcept { return value_; }
};

class year {
 private:
  int value_;

 public:
  year() = default;
  constexpr explicit year(int y) noexcept : value_(y) {}
  constexpr explicit operator int() const noexcept { return value_; }
};

class year_month_day {
 private:
  fmt::year year_;
  fmt::month month_;
  fmt::day day_;

 public:
  year_month_day() = default;
  constexpr year_month_day(const year& y, const month& m, const day& d) noexcept
      : year_(y), month_(m), day_(d) {}
  constexpr auto year() const noexcept -> fmt::year { return year_; }
  constexpr auto month() const noexcept -> fmt::month { return month_; }
  constexpr auto day() const noexcept -> fmt::day { return day_; }
};
#endif

template <typename Char>
struct formatter<weekday, Char> : private formatter<std::tm, Char> {
 private:
  bool localized_ = false;
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it != end && *it == 'L') {
      ++it;
      localized_ = true;
      return it;
    }
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(weekday wd, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_wday = static_cast<int>(wd.c_encoding());
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(localized_, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_abbr_weekday();
    return w.out();
  }
};

template <typename Char>
struct formatter<day, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(day d, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_mday = static_cast<int>(static_cast<unsigned>(d));
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(false, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_day_of_month(detail::numeric_system::standard, detail::pad_type::zero);
    return w.out();
  }
};

template <typename Char>
struct formatter<month, Char> : private formatter<std::tm, Char> {
 private:
  bool localized_ = false;
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it != end && *it == 'L') {
      ++it;
      localized_ = true;
      return it;
    }
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(month m, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_mon = static_cast<int>(static_cast<unsigned>(m)) - 1;
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(localized_, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_abbr_month();
    return w.out();
  }
};

template <typename Char>
struct formatter<year, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(year y, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_year = static_cast<int>(y) - 1900;
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(false, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_year(detail::numeric_system::standard, detail::pad_type::zero);
    return w.out();
  }
};

template <typename Char>
struct formatter<year_month_day, Char> : private formatter<std::tm, Char> {
 private:
  bool use_tm_formatter_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    use_tm_formatter_ = it != end && *it != '}';
    return use_tm_formatter_ ? formatter<std::tm, Char>::parse(ctx) : it;
  }

  template <typename FormatContext>
  auto format(year_month_day val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto time = std::tm();
    time.tm_year = static_cast<int>(val.year()) - 1900;
    time.tm_mon = static_cast<int>(static_cast<unsigned>(val.month())) - 1;
    time.tm_mday = static_cast<int>(static_cast<unsigned>(val.day()));
    if (use_tm_formatter_) return formatter<std::tm, Char>::format(time, ctx);
    detail::get_locale loc(true, ctx.locale());
    auto w = detail::tm_writer<decltype(ctx.out()), Char>(loc, ctx.out(), time);
    w.on_iso_date();
    return w.out();
  }
};

template <typename Rep, typename Period, typename Char>
struct formatter<std::chrono::duration<Rep, Period>, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;
  detail::arg_ref<Char> precision_ref_;
  bool localized_ = false;
  basic_string_view<Char> fmt_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end || *it == '}') return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
      if (it == end) return it;
    }

    auto checker = detail::chrono_format_checker();
    if (*it == '.') {
      checker.has_precision_integral = !std::is_floating_point<Rep>::value;
      it = detail::parse_precision(it, end, specs_, precision_ref_, ctx);
    }
    if (it != end && *it == 'L') {
      localized_ = true;
      ++it;
    }
    end = detail::parse_chrono_format(it, end, checker);
    fmt_ = {it, detail::to_unsigned(end - it)};
    return end;
  }

  template <typename FormatContext>
  auto format(std::chrono::duration<Rep, Period> d, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    auto precision = specs.precision;
    specs.precision = -1;
    auto begin = fmt_.begin(), end = fmt_.end();
    // As a possible future optimization, we could avoid extra copying if width
    // is not specified.
    auto buf = basic_memory_buffer<Char>();
    auto out = basic_appender<Char>(buf);
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), precision,
                                precision_ref_, ctx);
    if (begin == end || *begin == '}') {
      out = detail::format_duration_value<Char>(out, d.count(), precision);
      detail::format_duration_unit<Char, Period>(out);
    } else {
      using chrono_formatter =
          detail::chrono_formatter<FormatContext, decltype(out), Rep, Period>;
      auto f = chrono_formatter(ctx, out, d);
      f.precision = precision;
      f.localized = localized_;
      detail::parse_chrono_format(begin, end, f);
    }
    return detail::write(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }
};

template <typename Char> struct formatter<std::tm, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;

 protected:
  basic_string_view<Char> fmt_;

  template <typename Duration, typename FormatContext>
  auto do_format(const std::tm& tm, FormatContext& ctx,
                 const Duration* subsecs) const -> decltype(ctx.out()) {
    auto specs = specs_;
    auto buf = basic_memory_buffer<Char>();
    auto out = basic_appender<Char>(buf);
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);

    auto loc_ref = ctx.locale();
    detail::get_locale loc(static_cast<bool>(loc_ref), loc_ref);
    auto w =
        detail::tm_writer<decltype(out), Char, Duration>(loc, out, tm, subsecs);
    detail::parse_chrono_format(fmt_.begin(), fmt_.end(), w);
    return detail::write(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end || *it == '}') return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
      if (it == end) return it;
    }

    end = detail::parse_chrono_format(it, end, detail::tm_format_checker());
    // Replace the default format string only if the new spec is not empty.
    if (end != it) fmt_ = {it, detail::to_unsigned(end - it)};
    return end;
  }

  template <typename FormatContext>
  auto format(const std::tm& tm, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return do_format<std::chrono::seconds>(tm, ctx, nullptr);
  }
};

template <typename Char, typename Duration>
struct formatter<sys_time<Duration>, Char> : formatter<std::tm, Char> {
  FMT_CONSTEXPR formatter() {
    this->fmt_ = detail::string_literal<Char, '%', 'F', ' ', '%', 'T'>();
  }

  template <typename FormatContext>
  auto format(sys_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    std::tm tm = gmtime(val);
    using period = typename Duration::period;
    if (detail::const_check(
            period::num == 1 && period::den == 1 &&
            !std::is_floating_point<typename Duration::rep>::value)) {
      return formatter<std::tm, Char>::format(tm, ctx);
    }
    Duration epoch = val.time_since_epoch();
    Duration subsecs = detail::duration_cast<Duration>(
        epoch - detail::duration_cast<std::chrono::seconds>(epoch));
    if (subsecs.count() < 0) {
      auto second = detail::duration_cast<Duration>(std::chrono::seconds(1));
      if (tm.tm_sec != 0)
        --tm.tm_sec;
      else
        tm = gmtime(val - second);
      subsecs += detail::duration_cast<Duration>(std::chrono::seconds(1));
    }
    return formatter<std::tm, Char>::do_format(tm, ctx, &subsecs);
  }
};

template <typename Duration, typename Char>
struct formatter<utc_time<Duration>, Char>
    : formatter<sys_time<Duration>, Char> {
  template <typename FormatContext>
  auto format(utc_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<sys_time<Duration>, Char>::format(
        detail::utc_clock::to_sys(val), ctx);
  }
};

template <typename Duration, typename Char>
struct formatter<local_time<Duration>, Char> : formatter<std::tm, Char> {
  FMT_CONSTEXPR formatter() {
    this->fmt_ = detail::string_literal<Char, '%', 'F', ' ', '%', 'T'>();
  }

  template <typename FormatContext>
  auto format(local_time<Duration> val, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    using period = typename Duration::period;
    if (period::num == 1 && period::den == 1 &&
        !std::is_floating_point<typename Duration::rep>::value) {
      return formatter<std::tm, Char>::format(localtime(val), ctx);
    }
    auto epoch = val.time_since_epoch();
    auto subsecs = detail::duration_cast<Duration>(
        epoch - detail::duration_cast<std::chrono::seconds>(epoch));
    return formatter<std::tm, Char>::do_format(localtime(val), ctx, &subsecs);
  }
};

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_CHRONO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/color.h <==
// Formatting library for C++ - color support
//
// Copyright (c) 2018 - present, Victor Zverovich and fmt contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_COLOR_H_
#define FMT_COLOR_H_

#include "format.h"

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

enum class color : uint32_t {
  alice_blue = 0xF0F8FF,               // rgb(240,248,255)
  antique_white = 0xFAEBD7,            // rgb(250,235,215)
  aqua = 0x00FFFF,                     // rgb(0,255,255)
  aquamarine = 0x7FFFD4,               // rgb(127,255,212)
  azure = 0xF0FFFF,                    // rgb(240,255,255)
  beige = 0xF5F5DC,                    // rgb(245,245,220)
  bisque = 0xFFE4C4,                   // rgb(255,228,196)
  black = 0x000000,                    // rgb(0,0,0)
  blanched_almond = 0xFFEBCD,          // rgb(255,235,205)
  blue = 0x0000FF,                     // rgb(0,0,255)
  blue_violet = 0x8A2BE2,              // rgb(138,43,226)
  brown = 0xA52A2A,                    // rgb(165,42,42)
  burly_wood = 0xDEB887,               // rgb(222,184,135)
  cadet_blue = 0x5F9EA0,               // rgb(95,158,160)
  chartreuse = 0x7FFF00,               // rgb(127,255,0)
  chocolate = 0xD2691E,                // rgb(210,105,30)
  coral = 0xFF7F50,                    // rgb(255,127,80)
  cornflower_blue = 0x6495ED,          // rgb(100,149,237)
  cornsilk = 0xFFF8DC,                 // rgb(255,248,220)
  crimson = 0xDC143C,                  // rgb(220,20,60)
  cyan = 0x00FFFF,                     // rgb(0,255,255)
  dark_blue = 0x00008B,                // rgb(0,0,139)
  dark_cyan = 0x008B8B,                // rgb(0,139,139)
  dark_golden_rod = 0xB8860B,          // rgb(184,134,11)
  dark_gray = 0xA9A9A9,                // rgb(169,169,169)
  dark_green = 0x006400,               // rgb(0,100,0)
  dark_khaki = 0xBDB76B,               // rgb(189,183,107)
  dark_magenta = 0x8B008B,             // rgb(139,0,139)
  dark_olive_green = 0x556B2F,         // rgb(85,107,47)
  dark_orange = 0xFF8C00,              // rgb(255,140,0)
  dark_orchid = 0x9932CC,              // rgb(153,50,204)
  dark_red = 0x8B0000,                 // rgb(139,0,0)
  dark_salmon = 0xE9967A,              // rgb(233,150,122)
  dark_sea_green = 0x8FBC8F,           // rgb(143,188,143)
  dark_slate_blue = 0x483D8B,          // rgb(72,61,139)
  dark_slate_gray = 0x2F4F4F,          // rgb(47,79,79)
  dark_turquoise = 0x00CED1,           // rgb(0,206,209)
  dark_violet = 0x9400D3,              // rgb(148,0,211)
  deep_pink = 0xFF1493,                // rgb(255,20,147)
  deep_sky_blue = 0x00BFFF,            // rgb(0,191,255)
  dim_gray = 0x696969,                 // rgb(105,105,105)
  dodger_blue = 0x1E90FF,              // rgb(30,144,255)
  fire_brick = 0xB22222,               // rgb(178,34,34)
  floral_white = 0xFFFAF0,             // rgb(255,250,240)
  forest_green = 0x228B22,             // rgb(34,139,34)
  fuchsia = 0xFF00FF,                  // rgb(255,0,255)
  gainsboro = 0xDCDCDC,                // rgb(220,220,220)
  ghost_white = 0xF8F8FF,              // rgb(248,248,255)
  gold = 0xFFD700,                     // rgb(255,215,0)
  golden_rod = 0xDAA520,               // rgb(218,165,32)
  gray = 0x808080,                     // rgb(128,128,128)
  green = 0x008000,                    // rgb(0,128,0)
  green_yellow = 0xADFF2F,             // rgb(173,255,47)
  honey_dew = 0xF0FFF0,                // rgb(240,255,240)
  hot_pink = 0xFF69B4,                 // rgb(255,105,180)
  indian_red = 0xCD5C5C,               // rgb(205,92,92)
  indigo = 0x4B0082,                   // rgb(75,0,130)
  ivory = 0xFFFFF0,                    // rgb(255,255,240)
  khaki = 0xF0E68C,                    // rgb(240,230,140)
  lavender = 0xE6E6FA,                 // rgb(230,230,250)
  lavender_blush = 0xFFF0F5,           // rgb(255,240,245)
  lawn_green = 0x7CFC00,               // rgb(124,252,0)
  lemon_chiffon = 0xFFFACD,            // rgb(255,250,205)
  light_blue = 0xADD8E6,               // rgb(173,216,230)
  light_coral = 0xF08080,              // rgb(240,128,128)
  light_cyan = 0xE0FFFF,               // rgb(224,255,255)
  light_golden_rod_yellow = 0xFAFAD2,  // rgb(250,250,210)
  light_gray = 0xD3D3D3,               // rgb(211,211,211)
  light_green = 0x90EE90,              // rgb(144,238,144)
  light_pink = 0xFFB6C1,               // rgb(255,182,193)
  light_salmon = 0xFFA07A,             // rgb(255,160,122)
  light_sea_green = 0x20B2AA,          // rgb(32,178,170)
  light_sky_blue = 0x87CEFA,           // rgb(135,206,250)
  light_slate_gray = 0x778899,         // rgb(119,136,153)
  light_steel_blue = 0xB0C4DE,         // rgb(176,196,222)
  light_yellow = 0xFFFFE0,             // rgb(255,255,224)
  lime = 0x00FF00,                     // rgb(0,255,0)
  lime_green = 0x32CD32,               // rgb(50,205,50)
  linen = 0xFAF0E6,                    // rgb(250,240,230)
  magenta = 0xFF00FF,                  // rgb(255,0,255)
  maroon = 0x800000,                   // rgb(128,0,0)
  medium_aquamarine = 0x66CDAA,        // rgb(102,205,170)
  medium_blue = 0x0000CD,              // rgb(0,0,205)
  medium_orchid = 0xBA55D3,            // rgb(186,85,211)
  medium_purple = 0x9370DB,            // rgb(147,112,219)
  medium_sea_green = 0x3CB371,         // rgb(60,179,113)
  medium_slate_blue = 0x7B68EE,        // rgb(123,104,238)
  medium_spring_green = 0x00FA9A,      // rgb(0,250,154)
  medium_turquoise = 0x48D1CC,         // rgb(72,209,204)
  medium_violet_red = 0xC71585,        // rgb(199,21,133)
  midnight_blue = 0x191970,            // rgb(25,25,112)
  mint_cream = 0xF5FFFA,               // rgb(245,255,250)
  misty_rose = 0xFFE4E1,               // rgb(255,228,225)
  moccasin = 0xFFE4B5,                 // rgb(255,228,181)
  navajo_white = 0xFFDEAD,             // rgb(255,222,173)
  navy = 0x000080,                     // rgb(0,0,128)
  old_lace = 0xFDF5E6,                 // rgb(253,245,230)
  olive = 0x808000,                    // rgb(128,128,0)
  olive_drab = 0x6B8E23,               // rgb(107,142,35)
  orange = 0xFFA500,                   // rgb(255,165,0)
  orange_red = 0xFF4500,               // rgb(255,69,0)
  orchid = 0xDA70D6,                   // rgb(218,112,214)
  pale_golden_rod = 0xEEE8AA,          // rgb(238,232,170)
  pale_green = 0x98FB98,               // rgb(152,251,152)
  pale_turquoise = 0xAFEEEE,           // rgb(175,238,238)
  pale_violet_red = 0xDB7093,          // rgb(219,112,147)
  papaya_whip = 0xFFEFD5,              // rgb(255,239,213)
  peach_puff = 0xFFDAB9,               // rgb(255,218,185)
  peru = 0xCD853F,                     // rgb(205,133,63)
  pink = 0xFFC0CB,                     // rgb(255,192,203)
  plum = 0xDDA0DD,                     // rgb(221,160,221)
  powder_blue = 0xB0E0E6,              // rgb(176,224,230)
  purple = 0x800080,                   // rgb(128,0,128)
  rebecca_purple = 0x663399,           // rgb(102,51,153)
  red = 0xFF0000,                      // rgb(255,0,0)
  rosy_brown = 0xBC8F8F,               // rgb(188,143,143)
  royal_blue = 0x4169E1,               // rgb(65,105,225)
  saddle_brown = 0x8B4513,             // rgb(139,69,19)
  salmon = 0xFA8072,                   // rgb(250,128,114)
  sandy_brown = 0xF4A460,              // rgb(244,164,96)
  sea_green = 0x2E8B57,                // rgb(46,139,87)
  sea_shell = 0xFFF5EE,                // rgb(255,245,238)
  sienna = 0xA0522D,                   // rgb(160,82,45)
  silver = 0xC0C0C0,                   // rgb(192,192,192)
  sky_blue = 0x87CEEB,                 // rgb(135,206,235)
  slate_blue = 0x6A5ACD,               // rgb(106,90,205)
  slate_gray = 0x708090,               // rgb(112,128,144)
  snow = 0xFFFAFA,                     // rgb(255,250,250)
  spring_green = 0x00FF7F,             // rgb(0,255,127)
  steel_blue = 0x4682B4,               // rgb(70,130,180)
  tan = 0xD2B48C,                      // rgb(210,180,140)
  teal = 0x008080,                     // rgb(0,128,128)
  thistle = 0xD8BFD8,                  // rgb(216,191,216)
  tomato = 0xFF6347,                   // rgb(255,99,71)
  turquoise = 0x40E0D0,                // rgb(64,224,208)
  violet = 0xEE82EE,                   // rgb(238,130,238)
  wheat = 0xF5DEB3,                    // rgb(245,222,179)
  white = 0xFFFFFF,                    // rgb(255,255,255)
  white_smoke = 0xF5F5F5,              // rgb(245,245,245)
  yellow = 0xFFFF00,                   // rgb(255,255,0)
  yellow_green = 0x9ACD32              // rgb(154,205,50)
};                                     // enum class color

enum class terminal_color : uint8_t {
  black = 30,
  red,
  green,
  yellow,
  blue,
  magenta,
  cyan,
  white,
  bright_black = 90,
  bright_red,
  bright_green,
  bright_yellow,
  bright_blue,
  bright_magenta,
  bright_cyan,
  bright_white
};

enum class emphasis : uint8_t {
  bold = 1,
  faint = 1 << 1,
  italic = 1 << 2,
  underline = 1 << 3,
  blink = 1 << 4,
  reverse = 1 << 5,
  conceal = 1 << 6,
  strikethrough = 1 << 7,
};

// rgb is a struct for red, green and blue colors.
// Using the name "rgb" makes some editors show the color in a tooltip.
struct rgb {
  FMT_CONSTEXPR rgb() : r(0), g(0), b(0) {}
  FMT_CONSTEXPR rgb(uint8_t r_, uint8_t g_, uint8_t b_) : r(r_), g(g_), b(b_) {}
  FMT_CONSTEXPR rgb(uint32_t hex)
      : r((hex >> 16) & 0xFF), g((hex >> 8) & 0xFF), b(hex & 0xFF) {}
  FMT_CONSTEXPR rgb(color hex)
      : r((uint32_t(hex) >> 16) & 0xFF),
        g((uint32_t(hex) >> 8) & 0xFF),
        b(uint32_t(hex) & 0xFF) {}
  uint8_t r;
  uint8_t g;
  uint8_t b;
};

namespace detail {

// color is a struct of either a rgb color or a terminal color.
struct color_type {
  FMT_CONSTEXPR color_type() noexcept : is_rgb(), value{} {}
  FMT_CONSTEXPR color_type(color rgb_color) noexcept : is_rgb(true), value{} {
    value.rgb_color = static_cast<uint32_t>(rgb_color);
  }
  FMT_CONSTEXPR color_type(rgb rgb_color) noexcept : is_rgb(true), value{} {
    value.rgb_color = (static_cast<uint32_t>(rgb_color.r) << 16) |
                      (static_cast<uint32_t>(rgb_color.g) << 8) | rgb_color.b;
  }
  FMT_CONSTEXPR color_type(terminal_color term_color) noexcept
      : is_rgb(), value{} {
    value.term_color = static_cast<uint8_t>(term_color);
  }
  bool is_rgb;
  union color_union {
    uint8_t term_color;
    uint32_t rgb_color;
  } value;
};
}  // namespace detail

/// A text style consisting of foreground and background colors and emphasis.
class text_style {
 public:
  FMT_CONSTEXPR text_style(emphasis em = emphasis()) noexcept
      : set_foreground_color(), set_background_color(), ems(em) {}

  FMT_CONSTEXPR auto operator|=(const text_style& rhs) -> text_style& {
    if (!set_foreground_color) {
      set_foreground_color = rhs.set_foreground_color;
      foreground_color = rhs.foreground_color;
    } else if (rhs.set_foreground_color) {
      if (!foreground_color.is_rgb || !rhs.foreground_color.is_rgb)
        report_error("can't OR a terminal color");
      foreground_color.value.rgb_color |= rhs.foreground_color.value.rgb_color;
    }

    if (!set_background_color) {
      set_background_color = rhs.set_background_color;
      background_color = rhs.background_color;
    } else if (rhs.set_background_color) {
      if (!background_color.is_rgb || !rhs.background_color.is_rgb)
        report_error("can't OR a terminal color");
      background_color.value.rgb_color |= rhs.background_color.value.rgb_color;
    }

    ems = static_cast<emphasis>(static_cast<uint8_t>(ems) |
                                static_cast<uint8_t>(rhs.ems));
    return *this;
  }

  friend FMT_CONSTEXPR auto operator|(text_style lhs, const text_style& rhs)
      -> text_style {
    return lhs |= rhs;
  }

  FMT_CONSTEXPR auto has_foreground() const noexcept -> bool {
    return set_foreground_color;
  }
  FMT_CONSTEXPR auto has_background() const noexcept -> bool {
    return set_background_color;
  }
  FMT_CONSTEXPR auto has_emphasis() const noexcept -> bool {
    return static_cast<uint8_t>(ems) != 0;
  }
  FMT_CONSTEXPR auto get_foreground() const noexcept -> detail::color_type {
    FMT_ASSERT(has_foreground(), "no foreground specified for this style");
    return foreground_color;
  }
  FMT_CONSTEXPR auto get_background() const noexcept -> detail::color_type {
    FMT_ASSERT(has_background(), "no background specified for this style");
    return background_color;
  }
  FMT_CONSTEXPR auto get_emphasis() const noexcept -> emphasis {
    FMT_ASSERT(has_emphasis(), "no emphasis specified for this style");
    return ems;
  }

 private:
  FMT_CONSTEXPR text_style(bool is_foreground,
                           detail::color_type text_color) noexcept
      : set_foreground_color(), set_background_color(), ems() {
    if (is_foreground) {
      foreground_color = text_color;
      set_foreground_color = true;
    } else {
      background_color = text_color;
      set_background_color = true;
    }
  }

  friend FMT_CONSTEXPR auto fg(detail::color_type foreground) noexcept
      -> text_style;

  friend FMT_CONSTEXPR auto bg(detail::color_type background) noexcept
      -> text_style;

  detail::color_type foreground_color;
  detail::color_type background_color;
  bool set_foreground_color;
  bool set_background_color;
  emphasis ems;
};

/// Creates a text style from the foreground (text) color.
FMT_CONSTEXPR inline auto fg(detail::color_type foreground) noexcept
    -> text_style {
  return text_style(true, foreground);
}

/// Creates a text style from the background color.
FMT_CONSTEXPR inline auto bg(detail::color_type background) noexcept
    -> text_style {
  return text_style(false, background);
}

FMT_CONSTEXPR inline auto operator|(emphasis lhs, emphasis rhs) noexcept
    -> text_style {
  return text_style(lhs) | rhs;
}

namespace detail {

template <typename Char> struct ansi_color_escape {
  FMT_CONSTEXPR ansi_color_escape(color_type text_color,
                                  const char* esc) noexcept {
    // If we have a terminal color, we need to output another escape code
    // sequence.
    if (!text_color.is_rgb) {
      bool is_background = esc == string_view("\x1b[48;2;");
      uint32_t value = text_color.value.term_color;
      // Background ASCII codes are the same as the foreground ones but with
      // 10 more.
      if (is_background) value += 10u;

      size_t index = 0;
      buffer[index++] = static_cast<Char>('\x1b');
      buffer[index++] = static_cast<Char>('[');

      if (value >= 100u) {
        buffer[index++] = static_cast<Char>('1');
        value %= 100u;
      }
      buffer[index++] = static_cast<Char>('0' + value / 10u);
      buffer[index++] = static_cast<Char>('0' + value % 10u);

      buffer[index++] = static_cast<Char>('m');
      buffer[index++] = static_cast<Char>('\0');
      return;
    }

    for (int i = 0; i < 7; i++) {
      buffer[i] = static_cast<Char>(esc[i]);
    }
    rgb color(text_color.value.rgb_color);
    to_esc(color.r, buffer + 7, ';');
    to_esc(color.g, buffer + 11, ';');
    to_esc(color.b, buffer + 15, 'm');
    buffer[19] = static_cast<Char>(0);
  }
  FMT_CONSTEXPR ansi_color_escape(emphasis em) noexcept {
    uint8_t em_codes[num_emphases] = {};
    if (has_emphasis(em, emphasis::bold)) em_codes[0] = 1;
    if (has_emphasis(em, emphasis::faint)) em_codes[1] = 2;
    if (has_emphasis(em, emphasis::italic)) em_codes[2] = 3;
    if (has_emphasis(em, emphasis::underline)) em_codes[3] = 4;
    if (has_emphasis(em, emphasis::blink)) em_codes[4] = 5;
    if (has_emphasis(em, emphasis::reverse)) em_codes[5] = 7;
    if (has_emphasis(em, emphasis::conceal)) em_codes[6] = 8;
    if (has_emphasis(em, emphasis::strikethrough)) em_codes[7] = 9;

    size_t index = 0;
    for (size_t i = 0; i < num_emphases; ++i) {
      if (!em_codes[i]) continue;
      buffer[index++] = static_cast<Char>('\x1b');
      buffer[index++] = static_cast<Char>('[');
      buffer[index++] = static_cast<Char>('0' + em_codes[i]);
      buffer[index++] = static_cast<Char>('m');
    }
    buffer[index++] = static_cast<Char>(0);
  }
  FMT_CONSTEXPR operator const Char*() const noexcept { return buffer; }

  FMT_CONSTEXPR auto begin() const noexcept -> const Char* { return buffer; }
  FMT_CONSTEXPR20 auto end() const noexcept -> const Char* {
    return buffer + basic_string_view<Char>(buffer).size();
  }

 private:
  static constexpr size_t num_emphases = 8;
  Char buffer[7u + 3u * num_emphases + 1u];

  static FMT_CONSTEXPR void to_esc(uint8_t c, Char* out,
                                   char delimiter) noexcept {
    out[0] = static_cast<Char>('0' + c / 100);
    out[1] = static_cast<Char>('0' + c / 10 % 10);
    out[2] = static_cast<Char>('0' + c % 10);
    out[3] = static_cast<Char>(delimiter);
  }
  static FMT_CONSTEXPR auto has_emphasis(emphasis em, emphasis mask) noexcept
      -> bool {
    return static_cast<uint8_t>(em) & static_cast<uint8_t>(mask);
  }
};

template <typename Char>
FMT_CONSTEXPR auto make_foreground_color(color_type foreground) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(foreground, "\x1b[38;2;");
}

template <typename Char>
FMT_CONSTEXPR auto make_background_color(color_type background) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(background, "\x1b[48;2;");
}

template <typename Char>
FMT_CONSTEXPR auto make_emphasis(emphasis em) noexcept
    -> ansi_color_escape<Char> {
  return ansi_color_escape<Char>(em);
}

template <typename Char> inline void reset_color(buffer<Char>& buffer) {
  auto reset_color = string_view("\x1b[0m");
  buffer.append(reset_color.begin(), reset_color.end());
}

template <typename T> struct styled_arg : view {
  const T& value;
  text_style style;
  styled_arg(const T& v, text_style s) : value(v), style(s) {}
};

template <typename Char>
void vformat_to(buffer<Char>& buf, const text_style& ts,
                basic_string_view<Char> fmt,
                basic_format_args<buffered_context<Char>> args) {
  bool has_style = false;
  if (ts.has_emphasis()) {
    has_style = true;
    auto emphasis = make_emphasis<Char>(ts.get_emphasis());
    buf.append(emphasis.begin(), emphasis.end());
  }
  if (ts.has_foreground()) {
    has_style = true;
    auto foreground = make_foreground_color<Char>(ts.get_foreground());
    buf.append(foreground.begin(), foreground.end());
  }
  if (ts.has_background()) {
    has_style = true;
    auto background = make_background_color<Char>(ts.get_background());
    buf.append(background.begin(), background.end());
  }
  vformat_to(buf, fmt, args);
  if (has_style) reset_color<Char>(buf);
}
}  // namespace detail

inline void vprint(FILE* f, const text_style& ts, string_view fmt,
                   format_args args) {
  auto buf = memory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  print(f, FMT_STRING("{}"), string_view(buf.begin(), buf.size()));
}

/**
 * Formats a string and prints it to the specified file stream using ANSI
 * escape sequences to specify text formatting.
 *
 * **Example**:
 *
 *     fmt::print(fmt::emphasis::bold | fg(fmt::color::red),
 *                "Elapsed time: {0:.2f} seconds", 1.23);
 */
template <typename... T>
void print(FILE* f, const text_style& ts, format_string<T...> fmt,
           T&&... args) {
  vprint(f, ts, fmt.str, vargs<T...>{{args...}});
}

/**
 * Formats a string and prints it to stdout using ANSI escape sequences to
 * specify text formatting.
 *
 * **Example**:
 *
 *     fmt::print(fmt::emphasis::bold | fg(fmt::color::red),
 *                "Elapsed time: {0:.2f} seconds", 1.23);
 */
template <typename... T>
void print(const text_style& ts, format_string<T...> fmt, T&&... args) {
  return print(stdout, ts, fmt, std::forward<T>(args)...);
}

inline auto vformat(const text_style& ts, string_view fmt, format_args args)
    -> std::string {
  auto buf = memory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  return fmt::to_string(buf);
}

/**
 * Formats arguments and returns the result as a string using ANSI escape
 * sequences to specify text formatting.
 *
 * **Example**:
 *
 * ```
 * #include <fmt/color.h>
 * std::string message = fmt::format(fmt::emphasis::bold | fg(fmt::color::red),
 *                                   "The answer is {}", 42);
 * ```
 */
template <typename... T>
inline auto format(const text_style& ts, format_string<T...> fmt, T&&... args)
    -> std::string {
  return fmt::vformat(ts, fmt.str, vargs<T...>{{args...}});
}

/// Formats a string with the given text_style and writes the output to `out`.
template <typename OutputIt,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to(OutputIt out, const text_style& ts, string_view fmt,
                format_args args) -> OutputIt {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, ts, fmt, args);
  return detail::get_iterator(buf, out);
}

/**
 * Formats arguments with the given text style, writes the result to the output
 * iterator `out` and returns the iterator past the end of the output range.
 *
 * **Example**:
 *
 *     std::vector<char> out;
 *     fmt::format_to(std::back_inserter(out),
 *                    fmt::emphasis::bold | fg(fmt::color::red), "{}", 42);
 */
template <typename OutputIt, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
inline auto format_to(OutputIt out, const text_style& ts,
                      format_string<T...> fmt, T&&... args) -> OutputIt {
  return vformat_to(out, ts, fmt.str, vargs<T...>{{args...}});
}

template <typename T, typename Char>
struct formatter<detail::styled_arg<T>, Char> : formatter<T, Char> {
  template <typename FormatContext>
  auto format(const detail::styled_arg<T>& arg, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    const auto& ts = arg.style;
    auto out = ctx.out();

    bool has_style = false;
    if (ts.has_emphasis()) {
      has_style = true;
      auto emphasis = detail::make_emphasis<Char>(ts.get_emphasis());
      out = detail::copy<Char>(emphasis.begin(), emphasis.end(), out);
    }
    if (ts.has_foreground()) {
      has_style = true;
      auto foreground =
          detail::make_foreground_color<Char>(ts.get_foreground());
      out = detail::copy<Char>(foreground.begin(), foreground.end(), out);
    }
    if (ts.has_background()) {
      has_style = true;
      auto background =
          detail::make_background_color<Char>(ts.get_background());
      out = detail::copy<Char>(background.begin(), background.end(), out);
    }
    out = formatter<T, Char>::format(arg.value, ctx);
    if (has_style) {
      auto reset_color = string_view("\x1b[0m");
      out = detail::copy<Char>(reset_color.begin(), reset_color.end(), out);
    }
    return out;
  }
};

/**
 * Returns an argument that will be formatted using ANSI escape sequences,
 * to be used in a formatting function.
 *
 * **Example**:
 *
 *     fmt::print("Elapsed time: {0:.2f} seconds",
 *                fmt::styled(1.23, fmt::fg(fmt::color::green) |
 *                                  fmt::bg(fmt::color::blue)));
 */
template <typename T>
FMT_CONSTEXPR auto styled(const T& value, text_style ts)
    -> detail::styled_arg<remove_cvref_t<T>> {
  return detail::styled_arg<remove_cvref_t<T>>{value, ts};
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_COLOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/compile.h <==
// Formatting library for C++ - experimental format string compilation
//
// Copyright (c) 2012 - present, Victor Zverovich and fmt contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_COMPILE_H_
#define FMT_COMPILE_H_

#ifndef FMT_MODULE
#  include <iterator>  // std::back_inserter
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE

// A compile-time string which is compiled into fast formatting code.
FMT_EXPORT class compiled_string {};

namespace detail {

template <typename S>
struct is_compiled_string : std::is_base_of<compiled_string, S> {};

/**
 * Converts a string literal `s` into a format string that will be parsed at
 * compile time and converted into efficient formatting code. Requires C++17
 * `constexpr if` compiler support.
 *
 * **Example**:
 *
 *     // Converts 42 into std::string using the most efficient method and no
 *     // runtime format string processing.
 *     std::string s = fmt::format(FMT_COMPILE("{}"), 42);
 */
#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
#  define FMT_COMPILE(s) FMT_STRING_IMPL(s, fmt::compiled_string)
#else
#  define FMT_COMPILE(s) FMT_STRING(s)
#endif

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <typename Char, size_t N, fmt::detail::fixed_string<Char, N> Str>
struct udl_compiled_string : compiled_string {
  using char_type = Char;
  constexpr explicit operator basic_string_view<char_type>() const {
    return {Str.data, N - 1};
  }
};
#endif

template <typename T, typename... Tail>
auto first(const T& value, const Tail&...) -> const T& {
  return value;
}

#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
template <typename... Args> struct type_list {};

// Returns a reference to the argument at index N from [first, rest...].
template <int N, typename T, typename... Args>
constexpr const auto& get([[maybe_unused]] const T& first,
                          [[maybe_unused]] const Args&... rest) {
  static_assert(N < 1 + sizeof...(Args), "index is out of bounds");
  if constexpr (N == 0)
    return first;
  else
    return detail::get<N - 1>(rest...);
}

#  if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <int N, typename T, typename... Args, typename Char>
constexpr auto get_arg_index_by_name(basic_string_view<Char> name) -> int {
  if constexpr (is_static_named_arg<T>()) {
    if (name == T::name) return N;
  }
  if constexpr (sizeof...(Args) > 0)
    return get_arg_index_by_name<N + 1, Args...>(name);
  (void)name;  // Workaround an MSVC bug about "unused" parameter.
  return -1;
}
#  endif

template <typename... Args, typename Char>
FMT_CONSTEXPR auto get_arg_index_by_name(basic_string_view<Char> name) -> int {
#  if FMT_USE_NONTYPE_TEMPLATE_ARGS
  if constexpr (sizeof...(Args) > 0)
    return get_arg_index_by_name<0, Args...>(name);
#  endif
  (void)name;
  return -1;
}

template <typename Char, typename... Args>
constexpr int get_arg_index_by_name(basic_string_view<Char> name,
                                    type_list<Args...>) {
  return get_arg_index_by_name<Args...>(name);
}

template <int N, typename> struct get_type_impl;

template <int N, typename... Args> struct get_type_impl<N, type_list<Args...>> {
  using type =
      remove_cvref_t<decltype(detail::get<N>(std::declval<Args>()...))>;
};

template <int N, typename T>
using get_type = typename get_type_impl<N, T>::type;

template <typename T> struct is_compiled_format : std::false_type {};

template <typename Char> struct text {
  basic_string_view<Char> data;
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&...) const {
    return write<Char>(out, data);
  }
};

template <typename Char>
struct is_compiled_format<text<Char>> : std::true_type {};

template <typename Char>
constexpr text<Char> make_text(basic_string_view<Char> s, size_t pos,
                               size_t size) {
  return {{&s[pos], size}};
}

template <typename Char> struct code_unit {
  Char value;
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&...) const {
    *out++ = value;
    return out;
  }
};

// This ensures that the argument type is convertible to `const T&`.
template <typename T, int N, typename... Args>
constexpr const T& get_arg_checked(const Args&... args) {
  const auto& arg = detail::get<N>(args...);
  if constexpr (detail::is_named_arg<remove_cvref_t<decltype(arg)>>()) {
    return arg.value;
  } else {
    return arg;
  }
}

template <typename Char>
struct is_compiled_format<code_unit<Char>> : std::true_type {};

// A replacement field that refers to argument N.
template <typename Char, typename T, int N> struct field {
  using char_type = Char;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    const T& arg = get_arg_checked<T, N>(args...);
    if constexpr (std::is_convertible<T, basic_string_view<Char>>::value) {
      auto s = basic_string_view<Char>(arg);
      return copy<Char>(s.begin(), s.end(), out);
    } else {
      return write<Char>(out, arg);
    }
  }
};

template <typename Char, typename T, int N>
struct is_compiled_format<field<Char, T, N>> : std::true_type {};

// A replacement field that refers to argument with name.
template <typename Char> struct runtime_named_field {
  using char_type = Char;
  basic_string_view<Char> name;

  template <typename OutputIt, typename T>
  constexpr static bool try_format_argument(
      OutputIt& out,
      // [[maybe_unused]] due to unused-but-set-parameter warning in GCC 7,8,9
      [[maybe_unused]] basic_string_view<Char> arg_name, const T& arg) {
    if constexpr (is_named_arg<typename std::remove_cv<T>::type>::value) {
      if (arg_name == arg.name) {
        out = write<Char>(out, arg.value);
        return true;
      }
    }
    return false;
  }

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    bool found = (try_format_argument(out, name, args) || ...);
    if (!found) {
      FMT_THROW(format_error("argument with specified name is not found"));
    }
    return out;
  }
};

template <typename Char>
struct is_compiled_format<runtime_named_field<Char>> : std::true_type {};

// A replacement field that refers to argument N and has format specifiers.
template <typename Char, typename T, int N> struct spec_field {
  using char_type = Char;
  formatter<T, Char> fmt;

  template <typename OutputIt, typename... Args>
  constexpr FMT_INLINE OutputIt format(OutputIt out,
                                       const Args&... args) const {
    const auto& vargs =
        fmt::make_format_args<basic_format_context<OutputIt, Char>>(args...);
    basic_format_context<OutputIt, Char> ctx(out, vargs);
    return fmt.format(get_arg_checked<T, N>(args...), ctx);
  }
};

template <typename Char, typename T, int N>
struct is_compiled_format<spec_field<Char, T, N>> : std::true_type {};

template <typename L, typename R> struct concat {
  L lhs;
  R rhs;
  using char_type = typename L::char_type;

  template <typename OutputIt, typename... Args>
  constexpr OutputIt format(OutputIt out, const Args&... args) const {
    out = lhs.format(out, args...);
    return rhs.format(out, args...);
  }
};

template <typename L, typename R>
struct is_compiled_format<concat<L, R>> : std::true_type {};

template <typename L, typename R>
constexpr concat<L, R> make_concat(L lhs, R rhs) {
  return {lhs, rhs};
}

struct unknown_format {};

template <typename Char>
constexpr size_t parse_text(basic_string_view<Char> str, size_t pos) {
  for (size_t size = str.size(); pos != size; ++pos) {
    if (str[pos] == '{' || str[pos] == '}') break;
  }
  return pos;
}

template <typename Args, size_t POS, int ID, typename S>
constexpr auto compile_format_string(S fmt);

template <typename Args, size_t POS, int ID, typename T, typename S>
constexpr auto parse_tail(T head, S fmt) {
  if constexpr (POS != basic_string_view<typename S::char_type>(fmt).size()) {
    constexpr auto tail = compile_format_string<Args, POS, ID>(fmt);
    if constexpr (std::is_same<remove_cvref_t<decltype(tail)>,
                               unknown_format>())
      return tail;
    else
      return make_concat(head, tail);
  } else {
    return head;
  }
}

template <typename T, typename Char> struct parse_specs_result {
  formatter<T, Char> fmt;
  size_t end;
  int next_arg_id;
};

enum { manual_indexing_id = -1 };

template <typename T, typename Char>
constexpr parse_specs_result<T, Char> parse_specs(basic_string_view<Char> str,
                                                  size_t pos, int next_arg_id) {
  str.remove_prefix(pos);
  auto ctx =
      compile_parse_context<Char>(str, max_value<int>(), nullptr, next_arg_id);
  auto f = formatter<T, Char>();
  auto end = f.parse(ctx);
  return {f, pos + fmt::detail::to_unsigned(end - str.data()),
          next_arg_id == 0 ? manual_indexing_id : ctx.next_arg_id()};
}

template <typename Char> struct arg_id_handler {
  arg_id_kind kind;
  arg_ref<Char> arg_id;

  constexpr int on_auto() {
    FMT_ASSERT(false, "handler cannot be used with automatic indexing");
    return 0;
  }
  constexpr int on_index(int id) {
    kind = arg_id_kind::index;
    arg_id = arg_ref<Char>(id);
    return 0;
  }
  constexpr int on_name(basic_string_view<Char> id) {
    kind = arg_id_kind::name;
    arg_id = arg_ref<Char>(id);
    return 0;
  }
};

template <typename Char> struct parse_arg_id_result {
  arg_id_kind kind;
  arg_ref<Char> arg_id;
  const Char* arg_id_end;
};

template <int ID, typename Char>
constexpr auto parse_arg_id(const Char* begin, const Char* end) {
  auto handler = arg_id_handler<Char>{arg_id_kind::none, arg_ref<Char>{}};
  auto arg_id_end = parse_arg_id(begin, end, handler);
  return parse_arg_id_result<Char>{handler.kind, handler.arg_id, arg_id_end};
}

template <typename T, typename Enable = void> struct field_type {
  using type = remove_cvref_t<T>;
};

template <typename T>
struct field_type<T, enable_if_t<detail::is_named_arg<T>::value>> {
  using type = remove_cvref_t<decltype(T::value)>;
};

template <typename T, typename Args, size_t END_POS, int ARG_INDEX, int NEXT_ID,
          typename S>
constexpr auto parse_replacement_field_then_tail(S fmt) {
  using char_type = typename S::char_type;
  constexpr auto str = basic_string_view<char_type>(fmt);
  constexpr char_type c = END_POS != str.size() ? str[END_POS] : char_type();
  if constexpr (c == '}') {
    return parse_tail<Args, END_POS + 1, NEXT_ID>(
        field<char_type, typename field_type<T>::type, ARG_INDEX>(), fmt);
  } else if constexpr (c != ':') {
    FMT_THROW(format_error("expected ':'"));
  } else {
    constexpr auto result = parse_specs<typename field_type<T>::type>(
        str, END_POS + 1, NEXT_ID == manual_indexing_id ? 0 : NEXT_ID);
    if constexpr (result.end >= str.size() || str[result.end] != '}') {
      FMT_THROW(format_error("expected '}'"));
      return 0;
    } else {
      return parse_tail<Args, result.end + 1, result.next_arg_id>(
          spec_field<char_type, typename field_type<T>::type, ARG_INDEX>{
              result.fmt},
          fmt);
    }
  }
}

// Compiles a non-empty format string and returns the compiled representation
// or unknown_format() on unrecognized input.
template <typename Args, size_t POS, int ID, typename S>
constexpr auto compile_format_string(S fmt) {
  using char_type = typename S::char_type;
  constexpr auto str = basic_string_view<char_type>(fmt);
  if constexpr (str[POS] == '{') {
    if constexpr (POS + 1 == str.size())
      FMT_THROW(format_error("unmatched '{' in format string"));
    if constexpr (str[POS + 1] == '{') {
      return parse_tail<Args, POS + 2, ID>(make_text(str, POS, 1), fmt);
    } else if constexpr (str[POS + 1] == '}' || str[POS + 1] == ':') {
      static_assert(ID != manual_indexing_id,
                    "cannot switch from manual to automatic argument indexing");
      constexpr auto next_id =
          ID != manual_indexing_id ? ID + 1 : manual_indexing_id;
      return parse_replacement_field_then_tail<get_type<ID, Args>, Args,
                                               POS + 1, ID, next_id>(fmt);
    } else {
      constexpr auto arg_id_result =
          parse_arg_id<ID>(str.data() + POS + 1, str.data() + str.size());
      constexpr auto arg_id_end_pos = arg_id_result.arg_id_end - str.data();
      constexpr char_type c =
          arg_id_end_pos != str.size() ? str[arg_id_end_pos] : char_type();
      static_assert(c == '}' || c == ':', "missing '}' in format string");
      if constexpr (arg_id_result.kind == arg_id_kind::index) {
        static_assert(
            ID == manual_indexing_id || ID == 0,
            "cannot switch from automatic to manual argument indexing");
        constexpr auto arg_index = arg_id_result.arg_id.index;
        return parse_replacement_field_then_tail<get_type<arg_index, Args>,
                                                 Args, arg_id_end_pos,
                                                 arg_index, manual_indexing_id>(
            fmt);
      } else if constexpr (arg_id_result.kind == arg_id_kind::name) {
        constexpr auto arg_index =
            get_arg_index_by_name(arg_id_result.arg_id.name, Args{});
        if constexpr (arg_index >= 0) {
          constexpr auto next_id =
              ID != manual_indexing_id ? ID + 1 : manual_indexing_id;
          return parse_replacement_field_then_tail<
              decltype(get_type<arg_index, Args>::value), Args, arg_id_end_pos,
              arg_index, next_id>(fmt);
        } else if constexpr (c == '}') {
          return parse_tail<Args, arg_id_end_pos + 1, ID>(
              runtime_named_field<char_type>{arg_id_result.arg_id.name}, fmt);
        } else if constexpr (c == ':') {
          return unknown_format();  // no type info for specs parsing
        }
      }
    }
  } else if constexpr (str[POS] == '}') {
    if constexpr (POS + 1 == str.size())
      FMT_THROW(format_error("unmatched '}' in format string"));
    return parse_tail<Args, POS + 2, ID>(make_text(str, POS, 1), fmt);
  } else {
    constexpr auto end = parse_text(str, POS + 1);
    if constexpr (end - POS > 1) {
      return parse_tail<Args, end, ID>(make_text(str, POS, end - POS), fmt);
    } else {
      return parse_tail<Args, end, ID>(code_unit<char_type>{str[POS]}, fmt);
    }
  }
}

template <typename... Args, typename S,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
constexpr auto compile(S fmt) {
  constexpr auto str = basic_string_view<typename S::char_type>(fmt);
  if constexpr (str.size() == 0) {
    return detail::make_text(str, 0, 0);
  } else {
    constexpr auto result =
        detail::compile_format_string<detail::type_list<Args...>, 0, 0>(fmt);
    return result;
  }
}
#endif  // defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)
}  // namespace detail

FMT_BEGIN_EXPORT

#if defined(__cpp_if_constexpr) && defined(__cpp_return_type_deduction)

template <typename CompiledFormat, typename... Args,
          typename Char = typename CompiledFormat::char_type,
          FMT_ENABLE_IF(detail::is_compiled_format<CompiledFormat>::value)>
FMT_INLINE std::basic_string<Char> format(const CompiledFormat& cf,
                                          const Args&... args) {
  auto s = std::basic_string<Char>();
  cf.format(std::back_inserter(s), args...);
  return s;
}

template <typename OutputIt, typename CompiledFormat, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_format<CompiledFormat>::value)>
constexpr FMT_INLINE OutputIt format_to(OutputIt out, const CompiledFormat& cf,
                                        const Args&... args) {
  return cf.format(out, args...);
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_INLINE std::basic_string<typename S::char_type> format(const S&,
                                                           Args&&... args) {
  if constexpr (std::is_same<typename S::char_type, char>::value) {
    constexpr auto str = basic_string_view<typename S::char_type>(S());
    if constexpr (str.size() == 2 && str[0] == '{' && str[1] == '}') {
      const auto& first = detail::first(args...);
      if constexpr (detail::is_named_arg<
                        remove_cvref_t<decltype(first)>>::value) {
        return fmt::to_string(first.value);
      } else {
        return fmt::to_string(first);
      }
    }
  }
  constexpr auto compiled = detail::compile<Args...>(S());
  if constexpr (std::is_same<remove_cvref_t<decltype(compiled)>,
                             detail::unknown_format>()) {
    return fmt::format(
        static_cast<basic_string_view<typename S::char_type>>(S()),
        std::forward<Args>(args)...);
  } else {
    return fmt::format(compiled, std::forward<Args>(args)...);
  }
}

template <typename OutputIt, typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_CONSTEXPR OutputIt format_to(OutputIt out, const S&, Args&&... args) {
  constexpr auto compiled = detail::compile<Args...>(S());
  if constexpr (std::is_same<remove_cvref_t<decltype(compiled)>,
                             detail::unknown_format>()) {
    return fmt::format_to(
        out, static_cast<basic_string_view<typename S::char_type>>(S()),
        std::forward<Args>(args)...);
  } else {
    return fmt::format_to(out, compiled, std::forward<Args>(args)...);
  }
}
#endif

template <typename OutputIt, typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
auto format_to_n(OutputIt out, size_t n, const S& fmt, Args&&... args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, char, traits>(out, n);
  fmt::format_to(std::back_inserter(buf), fmt, std::forward<Args>(args)...);
  return {buf.out(), buf.count()};
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
FMT_CONSTEXPR20 auto formatted_size(const S& fmt, const Args&... args)
    -> size_t {
  auto buf = detail::counting_buffer<>();
  fmt::format_to(appender(buf), fmt, args...);
  return buf.count();
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
void print(std::FILE* f, const S& fmt, const Args&... args) {
  auto buf = memory_buffer();
  fmt::format_to(appender(buf), fmt, args...);
  detail::print(f, {buf.data(), buf.size()});
}

template <typename S, typename... Args,
          FMT_ENABLE_IF(detail::is_compiled_string<S>::value)>
void print(const S& fmt, const Args&... args) {
  print(stdout, fmt, args...);
}

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
inline namespace literals {
template <detail::fixed_string Str> constexpr auto operator""_cf() {
  using char_t = remove_cvref_t<decltype(Str.data[0])>;
  return detail::udl_compiled_string<char_t, sizeof(Str.data) / sizeof(char_t),
                                     Str>();
}
}  // namespace literals
#endif

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_COMPILE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/core.h <==
// This file is only provided for compatibility and may be removed in future
// versions. Use fmt/base.h if you don't need fmt::format and fmt/format.h
// otherwise.

#include "format.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/format-inl.h <==
// Formatting library for C++ - implementation
//
// Copyright (c) 2012 - 2016, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_FORMAT_INL_H_
#define FMT_FORMAT_INL_H_

#ifndef FMT_MODULE
#  include <algorithm>
#  include <cerrno>  // errno
#  include <climits>
#  include <cmath>
#  include <exception>
#endif

#if defined(_WIN32) && !defined(FMT_USE_WRITE_CONSOLE)
#  include <io.h>  // _isatty
#endif

#include "format.h"

#if FMT_USE_LOCALE
#  include <locale>
#endif

#ifndef FMT_FUNC
#  define FMT_FUNC
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

FMT_FUNC void assert_fail(const char* file, int line, const char* message) {
  // Use unchecked std::fprintf to avoid triggering another assertion when
  // writing to stderr fails.
  fprintf(stderr, "%s:%d: assertion failed: %s", file, line, message);
  abort();
}

FMT_FUNC void format_error_code(detail::buffer<char>& out, int error_code,
                                string_view message) noexcept {
  // Report error code making sure that the output fits into
  // inline_buffer_size to avoid dynamic memory allocation and potential
  // bad_alloc.
  out.try_resize(0);
  static const char SEP[] = ": ";
  static const char ERROR_STR[] = "error ";
  // Subtract 2 to account for terminating null characters in SEP and ERROR_STR.
  size_t error_code_size = sizeof(SEP) + sizeof(ERROR_STR) - 2;
  auto abs_value = static_cast<uint32_or_64_or_128_t<int>>(error_code);
  if (detail::is_negative(error_code)) {
    abs_value = 0 - abs_value;
    ++error_code_size;
  }
  error_code_size += detail::to_unsigned(detail::count_digits(abs_value));
  auto it = appender(out);
  if (message.size() <= inline_buffer_size - error_code_size)
    fmt::format_to(it, FMT_STRING("{}{}"), message, SEP);
  fmt::format_to(it, FMT_STRING("{}{}"), ERROR_STR, error_code);
  FMT_ASSERT(out.size() <= inline_buffer_size, "");
}

FMT_FUNC void do_report_error(format_func func, int error_code,
                              const char* message) noexcept {
  memory_buffer full_message;
  func(full_message, error_code, message);
  // Don't use fwrite_all because the latter may throw.
  if (std::fwrite(full_message.data(), full_message.size(), 1, stderr) > 0)
    std::fputc('\n', stderr);
}

// A wrapper around fwrite that throws on error.
inline void fwrite_all(const void* ptr, size_t count, FILE* stream) {
  size_t written = std::fwrite(ptr, 1, count, stream);
  if (written < count)
    FMT_THROW(system_error(errno, FMT_STRING("cannot write to file")));
}

#if FMT_USE_LOCALE
using std::locale;
using std::numpunct;
using std::use_facet;

template <typename Locale>
locale_ref::locale_ref(const Locale& loc) : locale_(&loc) {
  static_assert(std::is_same<Locale, locale>::value, "");
}
#else
struct locale {};
template <typename Char> struct numpunct {
  auto grouping() const -> std::string { return "\03"; }
  auto thousands_sep() const -> Char { return ','; }
  auto decimal_point() const -> Char { return '.'; }
};
template <typename Facet> Facet use_facet(locale) { return {}; }
#endif  // FMT_USE_LOCALE

template <typename Locale> auto locale_ref::get() const -> Locale {
  static_assert(std::is_same<Locale, locale>::value, "");
#if FMT_USE_LOCALE
  if (locale_) return *static_cast<const locale*>(locale_);
#endif
  return locale();
}

template <typename Char>
FMT_FUNC auto thousands_sep_impl(locale_ref loc) -> thousands_sep_result<Char> {
  auto&& facet = use_facet<numpunct<Char>>(loc.get<locale>());
  auto grouping = facet.grouping();
  auto thousands_sep = grouping.empty() ? Char() : facet.thousands_sep();
  return {std::move(grouping), thousands_sep};
}
template <typename Char>
FMT_FUNC auto decimal_point_impl(locale_ref loc) -> Char {
  return use_facet<numpunct<Char>>(loc.get<locale>()).decimal_point();
}

#if FMT_USE_LOCALE
FMT_FUNC auto write_loc(appender out, loc_value value,
                        const format_specs& specs, locale_ref loc) -> bool {
  auto locale = loc.get<std::locale>();
  // We cannot use the num_put<char> facet because it may produce output in
  // a wrong encoding.
  using facet = format_facet<std::locale>;
  if (std::has_facet<facet>(locale))
    return use_facet<facet>(locale).put(out, value, specs);
  return facet(locale).put(out, value, specs);
}
#endif
}  // namespace detail

FMT_FUNC void report_error(const char* message) {
#if FMT_USE_EXCEPTIONS
  // Use FMT_THROW instead of throw to avoid bogus unreachable code warnings
  // from MSVC.
  FMT_THROW(format_error(message));
#else
  fputs(message, stderr);
  abort();
#endif
}

template <typename Locale> typename Locale::id format_facet<Locale>::id;

template <typename Locale> format_facet<Locale>::format_facet(Locale& loc) {
  auto& np = detail::use_facet<detail::numpunct<char>>(loc);
  grouping_ = np.grouping();
  if (!grouping_.empty()) separator_ = std::string(1, np.thousands_sep());
}

#if FMT_USE_LOCALE
template <>
FMT_API FMT_FUNC auto format_facet<std::locale>::do_put(
    appender out, loc_value val, const format_specs& specs) const -> bool {
  return val.visit(
      detail::loc_writer<>{out, specs, separator_, grouping_, decimal_point_});
}
#endif

FMT_FUNC auto vsystem_error(int error_code, string_view fmt, format_args args)
    -> std::system_error {
  auto ec = std::error_code(error_code, std::generic_category());
  return std::system_error(ec, vformat(fmt, args));
}

namespace detail {

template <typename F>
inline auto operator==(basic_fp<F> x, basic_fp<F> y) -> bool {
  return x.f == y.f && x.e == y.e;
}

// Compilers should be able to optimize this into the ror instruction.
FMT_CONSTEXPR inline auto rotr(uint32_t n, uint32_t r) noexcept -> uint32_t {
  r &= 31;
  return (n >> r) | (n << (32 - r));
}
FMT_CONSTEXPR inline auto rotr(uint64_t n, uint32_t r) noexcept -> uint64_t {
  r &= 63;
  return (n >> r) | (n << (64 - r));
}

// Implementation of Dragonbox algorithm: https://github.com/jk-jeon/dragonbox.
namespace dragonbox {
// Computes upper 64 bits of multiplication of a 32-bit unsigned integer and a
// 64-bit unsigned integer.
inline auto umul96_upper64(uint32_t x, uint64_t y) noexcept -> uint64_t {
  return umul128_upper64(static_cast<uint64_t>(x) << 32, y);
}

// Computes lower 128 bits of multiplication of a 64-bit unsigned integer and a
// 128-bit unsigned integer.
inline auto umul192_lower128(uint64_t x, uint128_fallback y) noexcept
    -> uint128_fallback {
  uint64_t high = x * y.high();
  uint128_fallback high_low = umul128(x, y.low());
  return {high + high_low.high(), high_low.low()};
}

// Computes lower 64 bits of multiplication of a 32-bit unsigned integer and a
// 64-bit unsigned integer.
inline auto umul96_lower64(uint32_t x, uint64_t y) noexcept -> uint64_t {
  return x * y;
}

// Various fast log computations.
inline auto floor_log10_pow2_minus_log10_4_over_3(int e) noexcept -> int {
  FMT_ASSERT(e <= 2936 && e >= -2985, "too large exponent");
  return (e * 631305 - 261663) >> 21;
}

FMT_INLINE_VARIABLE constexpr struct {
  uint32_t divisor;
  int shift_amount;
} div_small_pow10_infos[] = {{10, 16}, {100, 16}};

// Replaces n by floor(n / pow(10, N)) returning true if and only if n is
// divisible by pow(10, N).
// Precondition: n <= pow(10, N + 1).
template <int N>
auto check_divisibility_and_divide_by_pow10(uint32_t& n) noexcept -> bool {
  // The numbers below are chosen such that:
  //   1. floor(n/d) = floor(nm / 2^k) where d=10 or d=100,
  //   2. nm mod 2^k < m if and only if n is divisible by d,
  // where m is magic_number, k is shift_amount
  // and d is divisor.
  //
  // Item 1 is a common technique of replacing division by a constant with
  // multiplication, see e.g. "Division by Invariant Integers Using
  // Multiplication" by Granlund and Montgomery (1994). magic_number (m) is set
  // to ceil(2^k/d) for large enough k.
  // The idea for item 2 originates from Schubfach.
  constexpr auto info = div_small_pow10_infos[N - 1];
  FMT_ASSERT(n <= info.divisor * 10, "n is too large");
  constexpr uint32_t magic_number =
      (1u << info.shift_amount) / info.divisor + 1;
  n *= magic_number;
  const uint32_t comparison_mask = (1u << info.shift_amount) - 1;
  bool result = (n & comparison_mask) < magic_number;
  n >>= info.shift_amount;
  return result;
}

// Computes floor(n / pow(10, N)) for small n and N.
// Precondition: n <= pow(10, N + 1).
template <int N> auto small_division_by_pow10(uint32_t n) noexcept -> uint32_t {
  constexpr auto info = div_small_pow10_infos[N - 1];
  FMT_ASSERT(n <= info.divisor * 10, "n is too large");
  constexpr uint32_t magic_number =
      (1u << info.shift_amount) / info.divisor + 1;
  return (n * magic_number) >> info.shift_amount;
}

// Computes floor(n / 10^(kappa + 1)) (float)
inline auto divide_by_10_to_kappa_plus_1(uint32_t n) noexcept -> uint32_t {
  // 1374389535 = ceil(2^37/100)
  return static_cast<uint32_t>((static_cast<uint64_t>(n) * 1374389535) >> 37);
}
// Computes floor(n / 10^(kappa + 1)) (double)
inline auto divide_by_10_to_kappa_plus_1(uint64_t n) noexcept -> uint64_t {
  // 2361183241434822607 = ceil(2^(64+7)/1000)
  return umul128_upper64(n, 2361183241434822607ull) >> 7;
}

// Various subroutines using pow10 cache
template <typename T> struct cache_accessor;

template <> struct cache_accessor<float> {
  using carrier_uint = float_info<float>::carrier_uint;
  using cache_entry_type = uint64_t;

  static auto get_cached_power(int k) noexcept -> uint64_t {
    FMT_ASSERT(k >= float_info<float>::min_k && k <= float_info<float>::max_k,
               "k is out of range");
    static constexpr const uint64_t pow10_significands[] = {
        0x81ceb32c4b43fcf5, 0xa2425ff75e14fc32, 0xcad2f7f5359a3b3f,
        0xfd87b5f28300ca0e, 0x9e74d1b791e07e49, 0xc612062576589ddb,
        0xf79687aed3eec552, 0x9abe14cd44753b53, 0xc16d9a0095928a28,
        0xf1c90080baf72cb2, 0x971da05074da7bef, 0xbce5086492111aeb,
        0xec1e4a7db69561a6, 0x9392ee8e921d5d08, 0xb877aa3236a4b44a,
        0xe69594bec44de15c, 0x901d7cf73ab0acda, 0xb424dc35095cd810,
        0xe12e13424bb40e14, 0x8cbccc096f5088cc, 0xafebff0bcb24aaff,
        0xdbe6fecebdedd5bf, 0x89705f4136b4a598, 0xabcc77118461cefd,
        0xd6bf94d5e57a42bd, 0x8637bd05af6c69b6, 0xa7c5ac471b478424,
        0xd1b71758e219652c, 0x83126e978d4fdf3c, 0xa3d70a3d70a3d70b,
        0xcccccccccccccccd, 0x8000000000000000, 0xa000000000000000,
        0xc800000000000000, 0xfa00000000000000, 0x9c40000000000000,
        0xc350000000000000, 0xf424000000000000, 0x9896800000000000,
        0xbebc200000000000, 0xee6b280000000000, 0x9502f90000000000,
        0xba43b74000000000, 0xe8d4a51000000000, 0x9184e72a00000000,
        0xb5e620f480000000, 0xe35fa931a0000000, 0x8e1bc9bf04000000,
        0xb1a2bc2ec5000000, 0xde0b6b3a76400000, 0x8ac7230489e80000,
        0xad78ebc5ac620000, 0xd8d726b7177a8000, 0x878678326eac9000,
        0xa968163f0a57b400, 0xd3c21bcecceda100, 0x84595161401484a0,
        0xa56fa5b99019a5c8, 0xcecb8f27f4200f3a, 0x813f3978f8940985,
        0xa18f07d736b90be6, 0xc9f2c9cd04674edf, 0xfc6f7c4045812297,
        0x9dc5ada82b70b59e, 0xc5371912364ce306, 0xf684df56c3e01bc7,
        0x9a130b963a6c115d, 0xc097ce7bc90715b4, 0xf0bdc21abb48db21,
        0x96769950b50d88f5, 0xbc143fa4e250eb32, 0xeb194f8e1ae525fe,
        0x92efd1b8d0cf37bf, 0xb7abc627050305ae, 0xe596b7b0c643c71a,
        0x8f7e32ce7bea5c70, 0xb35dbf821ae4f38c, 0xe0352f62a19e306f};
    return pow10_significands[k - float_info<float>::min_k];
  }

  struct compute_mul_result {
    carrier_uint result;
    bool is_integer;
  };
  struct compute_mul_parity_result {
    bool parity;
    bool is_integer;
  };

  static auto compute_mul(carrier_uint u,
                          const cache_entry_type& cache) noexcept
      -> compute_mul_result {
    auto r = umul96_upper64(u, cache);
    return {static_cast<carrier_uint>(r >> 32),
            static_cast<carrier_uint>(r) == 0};
  }

  static auto compute_delta(const cache_entry_type& cache, int beta) noexcept
      -> uint32_t {
    return static_cast<uint32_t>(cache >> (64 - 1 - beta));
  }

  static auto compute_mul_parity(carrier_uint two_f,
                                 const cache_entry_type& cache,
                                 int beta) noexcept
      -> compute_mul_parity_result {
    FMT_ASSERT(beta >= 1, "");
    FMT_ASSERT(beta < 64, "");

    auto r = umul96_lower64(two_f, cache);
    return {((r >> (64 - beta)) & 1) != 0,
            static_cast<uint32_t>(r >> (32 - beta)) == 0};
  }

  static auto compute_left_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return static_cast<carrier_uint>(
        (cache - (cache >> (num_significand_bits<float>() + 2))) >>
        (64 - num_significand_bits<float>() - 1 - beta));
  }

  static auto compute_right_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return static_cast<carrier_uint>(
        (cache + (cache >> (num_significand_bits<float>() + 1))) >>
        (64 - num_significand_bits<float>() - 1 - beta));
  }

  static auto compute_round_up_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (static_cast<carrier_uint>(
                cache >> (64 - num_significand_bits<float>() - 2 - beta)) +
            1) /
           2;
  }
};

template <> struct cache_accessor<double> {
  using carrier_uint = float_info<double>::carrier_uint;
  using cache_entry_type = uint128_fallback;

  static auto get_cached_power(int k) noexcept -> uint128_fallback {
    FMT_ASSERT(k >= float_info<double>::min_k && k <= float_info<double>::max_k,
               "k is out of range");

    static constexpr const uint128_fallback pow10_significands[] = {
#if FMT_USE_FULL_CACHE_DRAGONBOX
      {0xff77b1fcbebcdc4f, 0x25e8e89c13bb0f7b},
      {0x9faacf3df73609b1, 0x77b191618c54e9ad},
      {0xc795830d75038c1d, 0xd59df5b9ef6a2418},
      {0xf97ae3d0d2446f25, 0x4b0573286b44ad1e},
      {0x9becce62836ac577, 0x4ee367f9430aec33},
      {0xc2e801fb244576d5, 0x229c41f793cda740},
      {0xf3a20279ed56d48a, 0x6b43527578c11110},
      {0x9845418c345644d6, 0x830a13896b78aaaa},
      {0xbe5691ef416bd60c, 0x23cc986bc656d554},
      {0xedec366b11c6cb8f, 0x2cbfbe86b7ec8aa9},
      {0x94b3a202eb1c3f39, 0x7bf7d71432f3d6aa},
      {0xb9e08a83a5e34f07, 0xdaf5ccd93fb0cc54},
      {0xe858ad248f5c22c9, 0xd1b3400f8f9cff69},
      {0x91376c36d99995be, 0x23100809b9c21fa2},
      {0xb58547448ffffb2d, 0xabd40a0c2832a78b},
      {0xe2e69915b3fff9f9, 0x16c90c8f323f516d},
      {0x8dd01fad907ffc3b, 0xae3da7d97f6792e4},
      {0xb1442798f49ffb4a, 0x99cd11cfdf41779d},
      {0xdd95317f31c7fa1d, 0x40405643d711d584},
      {0x8a7d3eef7f1cfc52, 0x482835ea666b2573},
      {0xad1c8eab5ee43b66, 0xda3243650005eed0},
      {0xd863b256369d4a40, 0x90bed43e40076a83},
      {0x873e4f75e2224e68, 0x5a7744a6e804a292},
      {0xa90de3535aaae202, 0x711515d0a205cb37},
      {0xd3515c2831559a83, 0x0d5a5b44ca873e04},
      {0x8412d9991ed58091, 0xe858790afe9486c3},
      {0xa5178fff668ae0b6, 0x626e974dbe39a873},
      {0xce5d73ff402d98e3, 0xfb0a3d212dc81290},
      {0x80fa687f881c7f8e, 0x7ce66634bc9d0b9a},
      {0xa139029f6a239f72, 0x1c1fffc1ebc44e81},
      {0xc987434744ac874e, 0xa327ffb266b56221},
      {0xfbe9141915d7a922, 0x4bf1ff9f0062baa9},
      {0x9d71ac8fada6c9b5, 0x6f773fc3603db4aa},
      {0xc4ce17b399107c22, 0xcb550fb4384d21d4},
      {0xf6019da07f549b2b, 0x7e2a53a146606a49},
      {0x99c102844f94e0fb, 0x2eda7444cbfc426e},
      {0xc0314325637a1939, 0xfa911155fefb5309},
      {0xf03d93eebc589f88, 0x793555ab7eba27cb},
      {0x96267c7535b763b5, 0x4bc1558b2f3458df},
      {0xbbb01b9283253ca2, 0x9eb1aaedfb016f17},
      {0xea9c227723ee8bcb, 0x465e15a979c1cadd},
      {0x92a1958a7675175f, 0x0bfacd89ec191eca},
      {0xb749faed14125d36, 0xcef980ec671f667c},
      {0xe51c79a85916f484, 0x82b7e12780e7401b},
      {0x8f31cc0937ae58d2, 0xd1b2ecb8b0908811},
      {0xb2fe3f0b8599ef07, 0x861fa7e6dcb4aa16},
      {0xdfbdcece67006ac9, 0x67a791e093e1d49b},
      {0x8bd6a141006042bd, 0xe0c8bb2c5c6d24e1},
      {0xaecc49914078536d, 0x58fae9f773886e19},
      {0xda7f5bf590966848, 0xaf39a475506a899f},
      {0x888f99797a5e012d, 0x6d8406c952429604},
      {0xaab37fd7d8f58178, 0xc8e5087ba6d33b84},
      {0xd5605fcdcf32e1d6, 0xfb1e4a9a90880a65},
      {0x855c3be0a17fcd26, 0x5cf2eea09a550680},
      {0xa6b34ad8c9dfc06f, 0xf42faa48c0ea481f},
      {0xd0601d8efc57b08b, 0xf13b94daf124da27},
      {0x823c12795db6ce57, 0x76c53d08d6b70859},
      {0xa2cb1717b52481ed, 0x54768c4b0c64ca6f},
      {0xcb7ddcdda26da268, 0xa9942f5dcf7dfd0a},
      {0xfe5d54150b090b02, 0xd3f93b35435d7c4d},
      {0x9efa548d26e5a6e1, 0xc47bc5014a1a6db0},
      {0xc6b8e9b0709f109a, 0x359ab6419ca1091c},
      {0xf867241c8cc6d4c0, 0xc30163d203c94b63},
      {0x9b407691d7fc44f8, 0x79e0de63425dcf1e},
      {0xc21094364dfb5636, 0x985915fc12f542e5},
      {0xf294b943e17a2bc4, 0x3e6f5b7b17b2939e},
      {0x979cf3ca6cec5b5a, 0xa705992ceecf9c43},
      {0xbd8430bd08277231, 0x50c6ff782a838354},
      {0xece53cec4a314ebd, 0xa4f8bf5635246429},
      {0x940f4613ae5ed136, 0x871b7795e136be9a},
      {0xb913179899f68584, 0x28e2557b59846e40},
      {0xe757dd7ec07426e5, 0x331aeada2fe589d0},
      {0x9096ea6f3848984f, 0x3ff0d2c85def7622},
      {0xb4bca50b065abe63, 0x0fed077a756b53aa},
      {0xe1ebce4dc7f16dfb, 0xd3e8495912c62895},
      {0x8d3360f09cf6e4bd, 0x64712dd7abbbd95d},
      {0xb080392cc4349dec, 0xbd8d794d96aacfb4},
      {0xdca04777f541c567, 0xecf0d7a0fc5583a1},
      {0x89e42caaf9491b60, 0xf41686c49db57245},
      {0xac5d37d5b79b6239, 0x311c2875c522ced6},
      {0xd77485cb25823ac7, 0x7d633293366b828c},
      {0x86a8d39ef77164bc, 0xae5dff9c02033198},
      {0xa8530886b54dbdeb, 0xd9f57f830283fdfd},
      {0xd267caa862a12d66, 0xd072df63c324fd7c},
      {0x8380dea93da4bc60, 0x4247cb9e59f71e6e},
      {0xa46116538d0deb78, 0x52d9be85f074e609},
      {0xcd795be870516656, 0x67902e276c921f8c},
      {0x806bd9714632dff6, 0x00ba1cd8a3db53b7},
      {0xa086cfcd97bf97f3, 0x80e8a40eccd228a5},
      {0xc8a883c0fdaf7df0, 0x6122cd128006b2ce},
      {0xfad2a4b13d1b5d6c, 0x796b805720085f82},
      {0x9cc3a6eec6311a63, 0xcbe3303674053bb1},
      {0xc3f490aa77bd60fc, 0xbedbfc4411068a9d},
      {0xf4f1b4d515acb93b, 0xee92fb5515482d45},
      {0x991711052d8bf3c5, 0x751bdd152d4d1c4b},
      {0xbf5cd54678eef0b6, 0xd262d45a78a0635e},
      {0xef340a98172aace4, 0x86fb897116c87c35},
      {0x9580869f0e7aac0e, 0xd45d35e6ae3d4da1},
      {0xbae0a846d2195712, 0x8974836059cca10a},
      {0xe998d258869facd7, 0x2bd1a438703fc94c},
      {0x91ff83775423cc06, 0x7b6306a34627ddd0},
      {0xb67f6455292cbf08, 0x1a3bc84c17b1d543},
      {0xe41f3d6a7377eeca, 0x20caba5f1d9e4a94},
      {0x8e938662882af53e, 0x547eb47b7282ee9d},
      {0xb23867fb2a35b28d, 0xe99e619a4f23aa44},
      {0xdec681f9f4c31f31, 0x6405fa00e2ec94d5},
      {0x8b3c113c38f9f37e, 0xde83bc408dd3dd05},
      {0xae0b158b4738705e, 0x9624ab50b148d446},
      {0xd98ddaee19068c76, 0x3badd624dd9b0958},
      {0x87f8a8d4cfa417c9, 0xe54ca5d70a80e5d7},
      {0xa9f6d30a038d1dbc, 0x5e9fcf4ccd211f4d},
      {0xd47487cc8470652b, 0x7647c32000696720},
      {0x84c8d4dfd2c63f3b, 0x29ecd9f40041e074},
      {0xa5fb0a17c777cf09, 0xf468107100525891},
      {0xcf79cc9db955c2cc, 0x7182148d4066eeb5},
      {0x81ac1fe293d599bf, 0xc6f14cd848405531},
      {0xa21727db38cb002f, 0xb8ada00e5a506a7d},
      {0xca9cf1d206fdc03b, 0xa6d90811f0e4851d},
      {0xfd442e4688bd304a, 0x908f4a166d1da664},
      {0x9e4a9cec15763e2e, 0x9a598e4e043287ff},
      {0xc5dd44271ad3cdba, 0x40eff1e1853f29fe},
      {0xf7549530e188c128, 0xd12bee59e68ef47d},
      {0x9a94dd3e8cf578b9, 0x82bb74f8301958cf},
      {0xc13a148e3032d6e7, 0xe36a52363c1faf02},
      {0xf18899b1bc3f8ca1, 0xdc44e6c3cb279ac2},
      {0x96f5600f15a7b7e5, 0x29ab103a5ef8c0ba},
      {0xbcb2b812db11a5de, 0x7415d448f6b6f0e8},
      {0xebdf661791d60f56, 0x111b495b3464ad22},
      {0x936b9fcebb25c995, 0xcab10dd900beec35},
      {0xb84687c269ef3bfb, 0x3d5d514f40eea743},
      {0xe65829b3046b0afa, 0x0cb4a5a3112a5113},
      {0x8ff71a0fe2c2e6dc, 0x47f0e785eaba72ac},
      {0xb3f4e093db73a093, 0x59ed216765690f57},
      {0xe0f218b8d25088b8, 0x306869c13ec3532d},
      {0x8c974f7383725573, 0x1e414218c73a13fc},
      {0xafbd2350644eeacf, 0xe5d1929ef90898fb},
      {0xdbac6c247d62a583, 0xdf45f746b74abf3a},
      {0x894bc396ce5da772, 0x6b8bba8c328eb784},
      {0xab9eb47c81f5114f, 0x066ea92f3f326565},
      {0xd686619ba27255a2, 0xc80a537b0efefebe},
      {0x8613fd0145877585, 0xbd06742ce95f5f37},
      {0xa798fc4196e952e7, 0x2c48113823b73705},
      {0xd17f3b51fca3a7a0, 0xf75a15862ca504c6},
      {0x82ef85133de648c4, 0x9a984d73dbe722fc},
      {0xa3ab66580d5fdaf5, 0xc13e60d0d2e0ebbb},
      {0xcc963fee10b7d1b3, 0x318df905079926a9},
      {0xffbbcfe994e5c61f, 0xfdf17746497f7053},
      {0x9fd561f1fd0f9bd3, 0xfeb6ea8bedefa634},
      {0xc7caba6e7c5382c8, 0xfe64a52ee96b8fc1},
      {0xf9bd690a1b68637b, 0x3dfdce7aa3c673b1},
      {0x9c1661a651213e2d, 0x06bea10ca65c084f},
      {0xc31bfa0fe5698db8, 0x486e494fcff30a63},
      {0xf3e2f893dec3f126, 0x5a89dba3c3efccfb},
      {0x986ddb5c6b3a76b7, 0xf89629465a75e01d},
      {0xbe89523386091465, 0xf6bbb397f1135824},
      {0xee2ba6c0678b597f, 0x746aa07ded582e2d},
      {0x94db483840b717ef, 0xa8c2a44eb4571cdd},
      {0xba121a4650e4ddeb, 0x92f34d62616ce414},
      {0xe896a0d7e51e1566, 0x77b020baf9c81d18},
      {0x915e2486ef32cd60, 0x0ace1474dc1d122f},
      {0xb5b5ada8aaff80b8, 0x0d819992132456bb},
      {0xe3231912d5bf60e6, 0x10e1fff697ed6c6a},
      {0x8df5efabc5979c8f, 0xca8d3ffa1ef463c2},
      {0xb1736b96b6fd83b3, 0xbd308ff8a6b17cb3},
      {0xddd0467c64bce4a0, 0xac7cb3f6d05ddbdf},
      {0x8aa22c0dbef60ee4, 0x6bcdf07a423aa96c},
      {0xad4ab7112eb3929d, 0x86c16c98d2c953c7},
      {0xd89d64d57a607744, 0xe871c7bf077ba8b8},
      {0x87625f056c7c4a8b, 0x11471cd764ad4973},
      {0xa93af6c6c79b5d2d, 0xd598e40d3dd89bd0},
      {0xd389b47879823479, 0x4aff1d108d4ec2c4},
      {0x843610cb4bf160cb, 0xcedf722a585139bb},
      {0xa54394fe1eedb8fe, 0xc2974eb4ee658829},
      {0xce947a3da6a9273e, 0x733d226229feea33},
      {0x811ccc668829b887, 0x0806357d5a3f5260},
      {0xa163ff802a3426a8, 0xca07c2dcb0cf26f8},
      {0xc9bcff6034c13052, 0xfc89b393dd02f0b6},
      {0xfc2c3f3841f17c67, 0xbbac2078d443ace3},
      {0x9d9ba7832936edc0, 0xd54b944b84aa4c0e},
      {0xc5029163f384a931, 0x0a9e795e65d4df12},
      {0xf64335bcf065d37d, 0x4d4617b5ff4a16d6},
      {0x99ea0196163fa42e, 0x504bced1bf8e4e46},
      {0xc06481fb9bcf8d39, 0xe45ec2862f71e1d7},
      {0xf07da27a82c37088, 0x5d767327bb4e5a4d},
      {0x964e858c91ba2655, 0x3a6a07f8d510f870},
      {0xbbe226efb628afea, 0x890489f70a55368c},
      {0xeadab0aba3b2dbe5, 0x2b45ac74ccea842f},
      {0x92c8ae6b464fc96f, 0x3b0b8bc90012929e},
      {0xb77ada0617e3bbcb, 0x09ce6ebb40173745},
      {0xe55990879ddcaabd, 0xcc420a6a101d0516},
      {0x8f57fa54c2a9eab6, 0x9fa946824a12232e},
      {0xb32df8e9f3546564, 0x47939822dc96abfa},
      {0xdff9772470297ebd, 0x59787e2b93bc56f8},
      {0x8bfbea76c619ef36, 0x57eb4edb3c55b65b},
      {0xaefae51477a06b03, 0xede622920b6b23f2},
      {0xdab99e59958885c4, 0xe95fab368e45ecee},
      {0x88b402f7fd75539b, 0x11dbcb0218ebb415},
      {0xaae103b5fcd2a881, 0xd652bdc29f26a11a},
      {0xd59944a37c0752a2, 0x4be76d3346f04960},
      {0x857fcae62d8493a5, 0x6f70a4400c562ddc},
      {0xa6dfbd9fb8e5b88e, 0xcb4ccd500f6bb953},
      {0xd097ad07a71f26b2, 0x7e2000a41346a7a8},
      {0x825ecc24c873782f, 0x8ed400668c0c28c9},
      {0xa2f67f2dfa90563b, 0x728900802f0f32fb},
      {0xcbb41ef979346bca, 0x4f2b40a03ad2ffba},
      {0xfea126b7d78186bc, 0xe2f610c84987bfa9},
      {0x9f24b832e6b0f436, 0x0dd9ca7d2df4d7ca},
      {0xc6ede63fa05d3143, 0x91503d1c79720dbc},
      {0xf8a95fcf88747d94, 0x75a44c6397ce912b},
      {0x9b69dbe1b548ce7c, 0xc986afbe3ee11abb},
      {0xc24452da229b021b, 0xfbe85badce996169},
      {0xf2d56790ab41c2a2, 0xfae27299423fb9c4},
      {0x97c560ba6b0919a5, 0xdccd879fc967d41b},
      {0xbdb6b8e905cb600f, 0x5400e987bbc1c921},
      {0xed246723473e3813, 0x290123e9aab23b69},
      {0x9436c0760c86e30b, 0xf9a0b6720aaf6522},
      {0xb94470938fa89bce, 0xf808e40e8d5b3e6a},
      {0xe7958cb87392c2c2, 0xb60b1d1230b20e05},
      {0x90bd77f3483bb9b9, 0xb1c6f22b5e6f48c3},
      {0xb4ecd5f01a4aa828, 0x1e38aeb6360b1af4},
      {0xe2280b6c20dd5232, 0x25c6da63c38de1b1},
      {0x8d590723948a535f, 0x579c487e5a38ad0f},
      {0xb0af48ec79ace837, 0x2d835a9df0c6d852},
      {0xdcdb1b2798182244, 0xf8e431456cf88e66},
      {0x8a08f0f8bf0f156b, 0x1b8e9ecb641b5900},
      {0xac8b2d36eed2dac5, 0xe272467e3d222f40},
      {0xd7adf884aa879177, 0x5b0ed81dcc6abb10},
      {0x86ccbb52ea94baea, 0x98e947129fc2b4ea},
      {0xa87fea27a539e9a5, 0x3f2398d747b36225},
      {0xd29fe4b18e88640e, 0x8eec7f0d19a03aae},
      {0x83a3eeeef9153e89, 0x1953cf68300424ad},
      {0xa48ceaaab75a8e2b, 0x5fa8c3423c052dd8},
      {0xcdb02555653131b6, 0x3792f412cb06794e},
      {0x808e17555f3ebf11, 0xe2bbd88bbee40bd1},
      {0xa0b19d2ab70e6ed6, 0x5b6aceaeae9d0ec5},
      {0xc8de047564d20a8b, 0xf245825a5a445276},
      {0xfb158592be068d2e, 0xeed6e2f0f0d56713},
      {0x9ced737bb6c4183d, 0x55464dd69685606c},
      {0xc428d05aa4751e4c, 0xaa97e14c3c26b887},
      {0xf53304714d9265df, 0xd53dd99f4b3066a9},
      {0x993fe2c6d07b7fab, 0xe546a8038efe402a},
      {0xbf8fdb78849a5f96, 0xde98520472bdd034},
      {0xef73d256a5c0f77c, 0x963e66858f6d4441},
      {0x95a8637627989aad, 0xdde7001379a44aa9},
      {0xbb127c53b17ec159, 0x5560c018580d5d53},
      {0xe9d71b689dde71af, 0xaab8f01e6e10b4a7},
      {0x9226712162ab070d, 0xcab3961304ca70e9},
      {0xb6b00d69bb55c8d1, 0x3d607b97c5fd0d23},
      {0xe45c10c42a2b3b05, 0x8cb89a7db77c506b},
      {0x8eb98a7a9a5b04e3, 0x77f3608e92adb243},
      {0xb267ed1940f1c61c, 0x55f038b237591ed4},
      {0xdf01e85f912e37a3, 0x6b6c46dec52f6689},
      {0x8b61313bbabce2c6, 0x2323ac4b3b3da016},
      {0xae397d8aa96c1b77, 0xabec975e0a0d081b},
      {0xd9c7dced53c72255, 0x96e7bd358c904a22},
      {0x881cea14545c7575, 0x7e50d64177da2e55},
      {0xaa242499697392d2, 0xdde50bd1d5d0b9ea},
      {0xd4ad2dbfc3d07787, 0x955e4ec64b44e865},
      {0x84ec3c97da624ab4, 0xbd5af13bef0b113f},
      {0xa6274bbdd0fadd61, 0xecb1ad8aeacdd58f},
      {0xcfb11ead453994ba, 0x67de18eda5814af3},
      {0x81ceb32c4b43fcf4, 0x80eacf948770ced8},
      {0xa2425ff75e14fc31, 0xa1258379a94d028e},
      {0xcad2f7f5359a3b3e, 0x096ee45813a04331},
      {0xfd87b5f28300ca0d, 0x8bca9d6e188853fd},
      {0x9e74d1b791e07e48, 0x775ea264cf55347e},
      {0xc612062576589dda, 0x95364afe032a819e},
      {0xf79687aed3eec551, 0x3a83ddbd83f52205},
      {0x9abe14cd44753b52, 0xc4926a9672793543},
      {0xc16d9a0095928a27, 0x75b7053c0f178294},
      {0xf1c90080baf72cb1, 0x5324c68b12dd6339},
      {0x971da05074da7bee, 0xd3f6fc16ebca5e04},
      {0xbce5086492111aea, 0x88f4bb1ca6bcf585},
      {0xec1e4a7db69561a5, 0x2b31e9e3d06c32e6},
      {0x9392ee8e921d5d07, 0x3aff322e62439fd0},
      {0xb877aa3236a4b449, 0x09befeb9fad487c3},
      {0xe69594bec44de15b, 0x4c2ebe687989a9b4},
      {0x901d7cf73ab0acd9, 0x0f9d37014bf60a11},
      {0xb424dc35095cd80f, 0x538484c19ef38c95},
      {0xe12e13424bb40e13, 0x2865a5f206b06fba},
      {0x8cbccc096f5088cb, 0xf93f87b7442e45d4},
      {0xafebff0bcb24aafe, 0xf78f69a51539d749},
      {0xdbe6fecebdedd5be, 0xb573440e5a884d1c},
      {0x89705f4136b4a597, 0x31680a88f8953031},
      {0xabcc77118461cefc, 0xfdc20d2b36ba7c3e},
      {0xd6bf94d5e57a42bc, 0x3d32907604691b4d},
      {0x8637bd05af6c69b5, 0xa63f9a49c2c1b110},
      {0xa7c5ac471b478423, 0x0fcf80dc33721d54},
      {0xd1b71758e219652b, 0xd3c36113404ea4a9},
      {0x83126e978d4fdf3b, 0x645a1cac083126ea},
      {0xa3d70a3d70a3d70a, 0x3d70a3d70a3d70a4},
      {0xcccccccccccccccc, 0xcccccccccccccccd},
      {0x8000000000000000, 0x0000000000000000},
      {0xa000000000000000, 0x0000000000000000},
      {0xc800000000000000, 0x0000000000000000},
      {0xfa00000000000000, 0x0000000000000000},
      {0x9c40000000000000, 0x0000000000000000},
      {0xc350000000000000, 0x0000000000000000},
      {0xf424000000000000, 0x0000000000000000},
      {0x9896800000000000, 0x0000000000000000},
      {0xbebc200000000000, 0x0000000000000000},
      {0xee6b280000000000, 0x0000000000000000},
      {0x9502f90000000000, 0x0000000000000000},
      {0xba43b74000000000, 0x0000000000000000},
      {0xe8d4a51000000000, 0x0000000000000000},
      {0x9184e72a00000000, 0x0000000000000000},
      {0xb5e620f480000000, 0x0000000000000000},
      {0xe35fa931a0000000, 0x0000000000000000},
      {0x8e1bc9bf04000000, 0x0000000000000000},
      {0xb1a2bc2ec5000000, 0x0000000000000000},
      {0xde0b6b3a76400000, 0x0000000000000000},
      {0x8ac7230489e80000, 0x0000000000000000},
      {0xad78ebc5ac620000, 0x0000000000000000},
      {0xd8d726b7177a8000, 0x0000000000000000},
      {0x878678326eac9000, 0x0000000000000000},
      {0xa968163f0a57b400, 0x0000000000000000},
      {0xd3c21bcecceda100, 0x0000000000000000},
      {0x84595161401484a0, 0x0000000000000000},
      {0xa56fa5b99019a5c8, 0x0000000000000000},
      {0xcecb8f27f4200f3a, 0x0000000000000000},
      {0x813f3978f8940984, 0x4000000000000000},
      {0xa18f07d736b90be5, 0x5000000000000000},
      {0xc9f2c9cd04674ede, 0xa400000000000000},
      {0xfc6f7c4045812296, 0x4d00000000000000},
      {0x9dc5ada82b70b59d, 0xf020000000000000},
      {0xc5371912364ce305, 0x6c28000000000000},
      {0xf684df56c3e01bc6, 0xc732000000000000},
      {0x9a130b963a6c115c, 0x3c7f400000000000},
      {0xc097ce7bc90715b3, 0x4b9f100000000000},
      {0xf0bdc21abb48db20, 0x1e86d40000000000},
      {0x96769950b50d88f4, 0x1314448000000000},
      {0xbc143fa4e250eb31, 0x17d955a000000000},
      {0xeb194f8e1ae525fd, 0x5dcfab0800000000},
      {0x92efd1b8d0cf37be, 0x5aa1cae500000000},
      {0xb7abc627050305ad, 0xf14a3d9e40000000},
      {0xe596b7b0c643c719, 0x6d9ccd05d0000000},
      {0x8f7e32ce7bea5c6f, 0xe4820023a2000000},
      {0xb35dbf821ae4f38b, 0xdda2802c8a800000},
      {0xe0352f62a19e306e, 0xd50b2037ad200000},
      {0x8c213d9da502de45, 0x4526f422cc340000},
      {0xaf298d050e4395d6, 0x9670b12b7f410000},
      {0xdaf3f04651d47b4c, 0x3c0cdd765f114000},
      {0x88d8762bf324cd0f, 0xa5880a69fb6ac800},
      {0xab0e93b6efee0053, 0x8eea0d047a457a00},
      {0xd5d238a4abe98068, 0x72a4904598d6d880},
      {0x85a36366eb71f041, 0x47a6da2b7f864750},
      {0xa70c3c40a64e6c51, 0x999090b65f67d924},
      {0xd0cf4b50cfe20765, 0xfff4b4e3f741cf6d},
      {0x82818f1281ed449f, 0xbff8f10e7a8921a5},
      {0xa321f2d7226895c7, 0xaff72d52192b6a0e},
      {0xcbea6f8ceb02bb39, 0x9bf4f8a69f764491},
      {0xfee50b7025c36a08, 0x02f236d04753d5b5},
      {0x9f4f2726179a2245, 0x01d762422c946591},
      {0xc722f0ef9d80aad6, 0x424d3ad2b7b97ef6},
      {0xf8ebad2b84e0d58b, 0xd2e0898765a7deb3},
      {0x9b934c3b330c8577, 0x63cc55f49f88eb30},
      {0xc2781f49ffcfa6d5, 0x3cbf6b71c76b25fc},
      {0xf316271c7fc3908a, 0x8bef464e3945ef7b},
      {0x97edd871cfda3a56, 0x97758bf0e3cbb5ad},
      {0xbde94e8e43d0c8ec, 0x3d52eeed1cbea318},
      {0xed63a231d4c4fb27, 0x4ca7aaa863ee4bde},
      {0x945e455f24fb1cf8, 0x8fe8caa93e74ef6b},
      {0xb975d6b6ee39e436, 0xb3e2fd538e122b45},
      {0xe7d34c64a9c85d44, 0x60dbbca87196b617},
      {0x90e40fbeea1d3a4a, 0xbc8955e946fe31ce},
      {0xb51d13aea4a488dd, 0x6babab6398bdbe42},
      {0xe264589a4dcdab14, 0xc696963c7eed2dd2},
      {0x8d7eb76070a08aec, 0xfc1e1de5cf543ca3},
      {0xb0de65388cc8ada8, 0x3b25a55f43294bcc},
      {0xdd15fe86affad912, 0x49ef0eb713f39ebf},
      {0x8a2dbf142dfcc7ab, 0x6e3569326c784338},
      {0xacb92ed9397bf996, 0x49c2c37f07965405},
      {0xd7e77a8f87daf7fb, 0xdc33745ec97be907},
      {0x86f0ac99b4e8dafd, 0x69a028bb3ded71a4},
      {0xa8acd7c0222311bc, 0xc40832ea0d68ce0d},
      {0xd2d80db02aabd62b, 0xf50a3fa490c30191},
      {0x83c7088e1aab65db, 0x792667c6da79e0fb},
      {0xa4b8cab1a1563f52, 0x577001b891185939},
      {0xcde6fd5e09abcf26, 0xed4c0226b55e6f87},
      {0x80b05e5ac60b6178, 0x544f8158315b05b5},
      {0xa0dc75f1778e39d6, 0x696361ae3db1c722},
      {0xc913936dd571c84c, 0x03bc3a19cd1e38ea},
      {0xfb5878494ace3a5f, 0x04ab48a04065c724},
      {0x9d174b2dcec0e47b, 0x62eb0d64283f9c77},
      {0xc45d1df942711d9a, 0x3ba5d0bd324f8395},
      {0xf5746577930d6500, 0xca8f44ec7ee3647a},
      {0x9968bf6abbe85f20, 0x7e998b13cf4e1ecc},
      {0xbfc2ef456ae276e8, 0x9e3fedd8c321a67f},
      {0xefb3ab16c59b14a2, 0xc5cfe94ef3ea101f},
      {0x95d04aee3b80ece5, 0xbba1f1d158724a13},
      {0xbb445da9ca61281f, 0x2a8a6e45ae8edc98},
      {0xea1575143cf97226, 0xf52d09d71a3293be},
      {0x924d692ca61be758, 0x593c2626705f9c57},
      {0xb6e0c377cfa2e12e, 0x6f8b2fb00c77836d},
      {0xe498f455c38b997a, 0x0b6dfb9c0f956448},
      {0x8edf98b59a373fec, 0x4724bd4189bd5ead},
      {0xb2977ee300c50fe7, 0x58edec91ec2cb658},
      {0xdf3d5e9bc0f653e1, 0x2f2967b66737e3ee},
      {0x8b865b215899f46c, 0xbd79e0d20082ee75},
      {0xae67f1e9aec07187, 0xecd8590680a3aa12},
      {0xda01ee641a708de9, 0xe80e6f4820cc9496},
      {0x884134fe908658b2, 0x3109058d147fdcde},
      {0xaa51823e34a7eede, 0xbd4b46f0599fd416},
      {0xd4e5e2cdc1d1ea96, 0x6c9e18ac7007c91b},
      {0x850fadc09923329e, 0x03e2cf6bc604ddb1},
      {0xa6539930bf6bff45, 0x84db8346b786151d},
      {0xcfe87f7cef46ff16, 0xe612641865679a64},
      {0x81f14fae158c5f6e, 0x4fcb7e8f3f60c07f},
      {0xa26da3999aef7749, 0xe3be5e330f38f09e},
      {0xcb090c8001ab551c, 0x5cadf5bfd3072cc6},
      {0xfdcb4fa002162a63, 0x73d9732fc7c8f7f7},
      {0x9e9f11c4014dda7e, 0x2867e7fddcdd9afb},
      {0xc646d63501a1511d, 0xb281e1fd541501b9},
      {0xf7d88bc24209a565, 0x1f225a7ca91a4227},
      {0x9ae757596946075f, 0x3375788de9b06959},
      {0xc1a12d2fc3978937, 0x0052d6b1641c83af},
      {0xf209787bb47d6b84, 0xc0678c5dbd23a49b},
      {0x9745eb4d50ce6332, 0xf840b7ba963646e1},
      {0xbd176620a501fbff, 0xb650e5a93bc3d899},
      {0xec5d3fa8ce427aff, 0xa3e51f138ab4cebf},
      {0x93ba47c980e98cdf, 0xc66f336c36b10138},
      {0xb8a8d9bbe123f017, 0xb80b0047445d4185},
      {0xe6d3102ad96cec1d, 0xa60dc059157491e6},
      {0x9043ea1ac7e41392, 0x87c89837ad68db30},
      {0xb454e4a179dd1877, 0x29babe4598c311fc},
      {0xe16a1dc9d8545e94, 0xf4296dd6fef3d67b},
      {0x8ce2529e2734bb1d, 0x1899e4a65f58660d},
      {0xb01ae745b101e9e4, 0x5ec05dcff72e7f90},
      {0xdc21a1171d42645d, 0x76707543f4fa1f74},
      {0x899504ae72497eba, 0x6a06494a791c53a9},
      {0xabfa45da0edbde69, 0x0487db9d17636893},
      {0xd6f8d7509292d603, 0x45a9d2845d3c42b7},
      {0x865b86925b9bc5c2, 0x0b8a2392ba45a9b3},
      {0xa7f26836f282b732, 0x8e6cac7768d7141f},
      {0xd1ef0244af2364ff, 0x3207d795430cd927},
      {0x8335616aed761f1f, 0x7f44e6bd49e807b9},
      {0xa402b9c5a8d3a6e7, 0x5f16206c9c6209a7},
      {0xcd036837130890a1, 0x36dba887c37a8c10},
      {0x802221226be55a64, 0xc2494954da2c978a},
      {0xa02aa96b06deb0fd, 0xf2db9baa10b7bd6d},
      {0xc83553c5c8965d3d, 0x6f92829494e5acc8},
      {0xfa42a8b73abbf48c, 0xcb772339ba1f17fa},
      {0x9c69a97284b578d7, 0xff2a760414536efc},
      {0xc38413cf25e2d70d, 0xfef5138519684abb},
      {0xf46518c2ef5b8cd1, 0x7eb258665fc25d6a},
      {0x98bf2f79d5993802, 0xef2f773ffbd97a62},
      {0xbeeefb584aff8603, 0xaafb550ffacfd8fb},
      {0xeeaaba2e5dbf6784, 0x95ba2a53f983cf39},
      {0x952ab45cfa97a0b2, 0xdd945a747bf26184},
      {0xba756174393d88df, 0x94f971119aeef9e5},
      {0xe912b9d1478ceb17, 0x7a37cd5601aab85e},
      {0x91abb422ccb812ee, 0xac62e055c10ab33b},
      {0xb616a12b7fe617aa, 0x577b986b314d600a},
      {0xe39c49765fdf9d94, 0xed5a7e85fda0b80c},
      {0x8e41ade9fbebc27d, 0x14588f13be847308},
      {0xb1d219647ae6b31c, 0x596eb2d8ae258fc9},
      {0xde469fbd99a05fe3, 0x6fca5f8ed9aef3bc},
      {0x8aec23d680043bee, 0x25de7bb9480d5855},
      {0xada72ccc20054ae9, 0xaf561aa79a10ae6b},
      {0xd910f7ff28069da4, 0x1b2ba1518094da05},
      {0x87aa9aff79042286, 0x90fb44d2f05d0843},
      {0xa99541bf57452b28, 0x353a1607ac744a54},
      {0xd3fa922f2d1675f2, 0x42889b8997915ce9},
      {0x847c9b5d7c2e09b7, 0x69956135febada12},
      {0xa59bc234db398c25, 0x43fab9837e699096},
      {0xcf02b2c21207ef2e, 0x94f967e45e03f4bc},
      {0x8161afb94b44f57d, 0x1d1be0eebac278f6},
      {0xa1ba1ba79e1632dc, 0x6462d92a69731733},
      {0xca28a291859bbf93, 0x7d7b8f7503cfdcff},
      {0xfcb2cb35e702af78, 0x5cda735244c3d43f},
      {0x9defbf01b061adab, 0x3a0888136afa64a8},
      {0xc56baec21c7a1916, 0x088aaa1845b8fdd1},
      {0xf6c69a72a3989f5b, 0x8aad549e57273d46},
      {0x9a3c2087a63f6399, 0x36ac54e2f678864c},
      {0xc0cb28a98fcf3c7f, 0x84576a1bb416a7de},
      {0xf0fdf2d3f3c30b9f, 0x656d44a2a11c51d6},
      {0x969eb7c47859e743, 0x9f644ae5a4b1b326},
      {0xbc4665b596706114, 0x873d5d9f0dde1fef},
      {0xeb57ff22fc0c7959, 0xa90cb506d155a7eb},
      {0x9316ff75dd87cbd8, 0x09a7f12442d588f3},
      {0xb7dcbf5354e9bece, 0x0c11ed6d538aeb30},
      {0xe5d3ef282a242e81, 0x8f1668c8a86da5fb},
      {0x8fa475791a569d10, 0xf96e017d694487bd},
      {0xb38d92d760ec4455, 0x37c981dcc395a9ad},
      {0xe070f78d3927556a, 0x85bbe253f47b1418},
      {0x8c469ab843b89562, 0x93956d7478ccec8f},
      {0xaf58416654a6babb, 0x387ac8d1970027b3},
      {0xdb2e51bfe9d0696a, 0x06997b05fcc0319f},
      {0x88fcf317f22241e2, 0x441fece3bdf81f04},
      {0xab3c2fddeeaad25a, 0xd527e81cad7626c4},
      {0xd60b3bd56a5586f1, 0x8a71e223d8d3b075},
      {0x85c7056562757456, 0xf6872d5667844e4a},
      {0xa738c6bebb12d16c, 0xb428f8ac016561dc},
      {0xd106f86e69d785c7, 0xe13336d701beba53},
      {0x82a45b450226b39c, 0xecc0024661173474},
      {0xa34d721642b06084, 0x27f002d7f95d0191},
      {0xcc20ce9bd35c78a5, 0x31ec038df7b441f5},
      {0xff290242c83396ce, 0x7e67047175a15272},
      {0x9f79a169bd203e41, 0x0f0062c6e984d387},
      {0xc75809c42c684dd1, 0x52c07b78a3e60869},
      {0xf92e0c3537826145, 0xa7709a56ccdf8a83},
      {0x9bbcc7a142b17ccb, 0x88a66076400bb692},
      {0xc2abf989935ddbfe, 0x6acff893d00ea436},
      {0xf356f7ebf83552fe, 0x0583f6b8c4124d44},
      {0x98165af37b2153de, 0xc3727a337a8b704b},
      {0xbe1bf1b059e9a8d6, 0x744f18c0592e4c5d},
      {0xeda2ee1c7064130c, 0x1162def06f79df74},
      {0x9485d4d1c63e8be7, 0x8addcb5645ac2ba9},
      {0xb9a74a0637ce2ee1, 0x6d953e2bd7173693},
      {0xe8111c87c5c1ba99, 0xc8fa8db6ccdd0438},
      {0x910ab1d4db9914a0, 0x1d9c9892400a22a3},
      {0xb54d5e4a127f59c8, 0x2503beb6d00cab4c},
      {0xe2a0b5dc971f303a, 0x2e44ae64840fd61e},
      {0x8da471a9de737e24, 0x5ceaecfed289e5d3},
      {0xb10d8e1456105dad, 0x7425a83e872c5f48},
      {0xdd50f1996b947518, 0xd12f124e28f7771a},
      {0x8a5296ffe33cc92f, 0x82bd6b70d99aaa70},
      {0xace73cbfdc0bfb7b, 0x636cc64d1001550c},
      {0xd8210befd30efa5a, 0x3c47f7e05401aa4f},
      {0x8714a775e3e95c78, 0x65acfaec34810a72},
      {0xa8d9d1535ce3b396, 0x7f1839a741a14d0e},
      {0xd31045a8341ca07c, 0x1ede48111209a051},
      {0x83ea2b892091e44d, 0x934aed0aab460433},
      {0xa4e4b66b68b65d60, 0xf81da84d56178540},
      {0xce1de40642e3f4b9, 0x36251260ab9d668f},
      {0x80d2ae83e9ce78f3, 0xc1d72b7c6b42601a},
      {0xa1075a24e4421730, 0xb24cf65b8612f820},
      {0xc94930ae1d529cfc, 0xdee033f26797b628},
      {0xfb9b7cd9a4a7443c, 0x169840ef017da3b2},
      {0x9d412e0806e88aa5, 0x8e1f289560ee864f},
      {0xc491798a08a2ad4e, 0xf1a6f2bab92a27e3},
      {0xf5b5d7ec8acb58a2, 0xae10af696774b1dc},
      {0x9991a6f3d6bf1765, 0xacca6da1e0a8ef2a},
      {0xbff610b0cc6edd3f, 0x17fd090a58d32af4},
      {0xeff394dcff8a948e, 0xddfc4b4cef07f5b1},
      {0x95f83d0a1fb69cd9, 0x4abdaf101564f98f},
      {0xbb764c4ca7a4440f, 0x9d6d1ad41abe37f2},
      {0xea53df5fd18d5513, 0x84c86189216dc5ee},
      {0x92746b9be2f8552c, 0x32fd3cf5b4e49bb5},
      {0xb7118682dbb66a77, 0x3fbc8c33221dc2a2},
      {0xe4d5e82392a40515, 0x0fabaf3feaa5334b},
      {0x8f05b1163ba6832d, 0x29cb4d87f2a7400f},
      {0xb2c71d5bca9023f8, 0x743e20e9ef511013},
      {0xdf78e4b2bd342cf6, 0x914da9246b255417},
      {0x8bab8eefb6409c1a, 0x1ad089b6c2f7548f},
      {0xae9672aba3d0c320, 0xa184ac2473b529b2},
      {0xda3c0f568cc4f3e8, 0xc9e5d72d90a2741f},
      {0x8865899617fb1871, 0x7e2fa67c7a658893},
      {0xaa7eebfb9df9de8d, 0xddbb901b98feeab8},
      {0xd51ea6fa85785631, 0x552a74227f3ea566},
      {0x8533285c936b35de, 0xd53a88958f872760},
      {0xa67ff273b8460356, 0x8a892abaf368f138},
      {0xd01fef10a657842c, 0x2d2b7569b0432d86},
      {0x8213f56a67f6b29b, 0x9c3b29620e29fc74},
      {0xa298f2c501f45f42, 0x8349f3ba91b47b90},
      {0xcb3f2f7642717713, 0x241c70a936219a74},
      {0xfe0efb53d30dd4d7, 0xed238cd383aa0111},
      {0x9ec95d1463e8a506, 0xf4363804324a40ab},
      {0xc67bb4597ce2ce48, 0xb143c6053edcd0d6},
      {0xf81aa16fdc1b81da, 0xdd94b7868e94050b},
      {0x9b10a4e5e9913128, 0xca7cf2b4191c8327},
      {0xc1d4ce1f63f57d72, 0xfd1c2f611f63a3f1},
      {0xf24a01a73cf2dccf, 0xbc633b39673c8ced},
      {0x976e41088617ca01, 0xd5be0503e085d814},
      {0xbd49d14aa79dbc82, 0x4b2d8644d8a74e19},
      {0xec9c459d51852ba2, 0xddf8e7d60ed1219f},
      {0x93e1ab8252f33b45, 0xcabb90e5c942b504},
      {0xb8da1662e7b00a17, 0x3d6a751f3b936244},
      {0xe7109bfba19c0c9d, 0x0cc512670a783ad5},
      {0x906a617d450187e2, 0x27fb2b80668b24c6},
      {0xb484f9dc9641e9da, 0xb1f9f660802dedf7},
      {0xe1a63853bbd26451, 0x5e7873f8a0396974},
      {0x8d07e33455637eb2, 0xdb0b487b6423e1e9},
      {0xb049dc016abc5e5f, 0x91ce1a9a3d2cda63},
      {0xdc5c5301c56b75f7, 0x7641a140cc7810fc},
      {0x89b9b3e11b6329ba, 0xa9e904c87fcb0a9e},
      {0xac2820d9623bf429, 0x546345fa9fbdcd45},
      {0xd732290fbacaf133, 0xa97c177947ad4096},
      {0x867f59a9d4bed6c0, 0x49ed8eabcccc485e},
      {0xa81f301449ee8c70, 0x5c68f256bfff5a75},
      {0xd226fc195c6a2f8c, 0x73832eec6fff3112},
      {0x83585d8fd9c25db7, 0xc831fd53c5ff7eac},
      {0xa42e74f3d032f525, 0xba3e7ca8b77f5e56},
      {0xcd3a1230c43fb26f, 0x28ce1bd2e55f35ec},
      {0x80444b5e7aa7cf85, 0x7980d163cf5b81b4},
      {0xa0555e361951c366, 0xd7e105bcc3326220},
      {0xc86ab5c39fa63440, 0x8dd9472bf3fefaa8},
      {0xfa856334878fc150, 0xb14f98f6f0feb952},
      {0x9c935e00d4b9d8d2, 0x6ed1bf9a569f33d4},
      {0xc3b8358109e84f07, 0x0a862f80ec4700c9},
      {0xf4a642e14c6262c8, 0xcd27bb612758c0fb},
      {0x98e7e9cccfbd7dbd, 0x8038d51cb897789d},
      {0xbf21e44003acdd2c, 0xe0470a63e6bd56c4},
      {0xeeea5d5004981478, 0x1858ccfce06cac75},
      {0x95527a5202df0ccb, 0x0f37801e0c43ebc9},
      {0xbaa718e68396cffd, 0xd30560258f54e6bb},
      {0xe950df20247c83fd, 0x47c6b82ef32a206a},
      {0x91d28b7416cdd27e, 0x4cdc331d57fa5442},
      {0xb6472e511c81471d, 0xe0133fe4adf8e953},
      {0xe3d8f9e563a198e5, 0x58180fddd97723a7},
      {0x8e679c2f5e44ff8f, 0x570f09eaa7ea7649},
      {0xb201833b35d63f73, 0x2cd2cc6551e513db},
      {0xde81e40a034bcf4f, 0xf8077f7ea65e58d2},
      {0x8b112e86420f6191, 0xfb04afaf27faf783},
      {0xadd57a27d29339f6, 0x79c5db9af1f9b564},
      {0xd94ad8b1c7380874, 0x18375281ae7822bd},
      {0x87cec76f1c830548, 0x8f2293910d0b15b6},
      {0xa9c2794ae3a3c69a, 0xb2eb3875504ddb23},
      {0xd433179d9c8cb841, 0x5fa60692a46151ec},
      {0x849feec281d7f328, 0xdbc7c41ba6bcd334},
      {0xa5c7ea73224deff3, 0x12b9b522906c0801},
      {0xcf39e50feae16bef, 0xd768226b34870a01},
      {0x81842f29f2cce375, 0xe6a1158300d46641},
      {0xa1e53af46f801c53, 0x60495ae3c1097fd1},
      {0xca5e89b18b602368, 0x385bb19cb14bdfc5},
      {0xfcf62c1dee382c42, 0x46729e03dd9ed7b6},
      {0x9e19db92b4e31ba9, 0x6c07a2c26a8346d2},
      {0xc5a05277621be293, 0xc7098b7305241886},
      {0xf70867153aa2db38, 0xb8cbee4fc66d1ea8},
      {0x9a65406d44a5c903, 0x737f74f1dc043329},
      {0xc0fe908895cf3b44, 0x505f522e53053ff3},
      {0xf13e34aabb430a15, 0x647726b9e7c68ff0},
      {0x96c6e0eab509e64d, 0x5eca783430dc19f6},
      {0xbc789925624c5fe0, 0xb67d16413d132073},
      {0xeb96bf6ebadf77d8, 0xe41c5bd18c57e890},
      {0x933e37a534cbaae7, 0x8e91b962f7b6f15a},
      {0xb80dc58e81fe95a1, 0x723627bbb5a4adb1},
      {0xe61136f2227e3b09, 0xcec3b1aaa30dd91d},
      {0x8fcac257558ee4e6, 0x213a4f0aa5e8a7b2},
      {0xb3bd72ed2af29e1f, 0xa988e2cd4f62d19e},
      {0xe0accfa875af45a7, 0x93eb1b80a33b8606},
      {0x8c6c01c9498d8b88, 0xbc72f130660533c4},
      {0xaf87023b9bf0ee6a, 0xeb8fad7c7f8680b5},
      {0xdb68c2ca82ed2a05, 0xa67398db9f6820e2},
#else
      {0xff77b1fcbebcdc4f, 0x25e8e89c13bb0f7b},
      {0xce5d73ff402d98e3, 0xfb0a3d212dc81290},
      {0xa6b34ad8c9dfc06f, 0xf42faa48c0ea481f},
      {0x86a8d39ef77164bc, 0xae5dff9c02033198},
      {0xd98ddaee19068c76, 0x3badd624dd9b0958},
      {0xafbd2350644eeacf, 0xe5d1929ef90898fb},
      {0x8df5efabc5979c8f, 0xca8d3ffa1ef463c2},
      {0xe55990879ddcaabd, 0xcc420a6a101d0516},
      {0xb94470938fa89bce, 0xf808e40e8d5b3e6a},
      {0x95a8637627989aad, 0xdde7001379a44aa9},
      {0xf1c90080baf72cb1, 0x5324c68b12dd6339},
      {0xc350000000000000, 0x0000000000000000},
      {0x9dc5ada82b70b59d, 0xf020000000000000},
      {0xfee50b7025c36a08, 0x02f236d04753d5b5},
      {0xcde6fd5e09abcf26, 0xed4c0226b55e6f87},
      {0xa6539930bf6bff45, 0x84db8346b786151d},
      {0x865b86925b9bc5c2, 0x0b8a2392ba45a9b3},
      {0xd910f7ff28069da4, 0x1b2ba1518094da05},
      {0xaf58416654a6babb, 0x387ac8d1970027b3},
      {0x8da471a9de737e24, 0x5ceaecfed289e5d3},
      {0xe4d5e82392a40515, 0x0fabaf3feaa5334b},
      {0xb8da1662e7b00a17, 0x3d6a751f3b936244},
      {0x95527a5202df0ccb, 0x0f37801e0c43ebc9},
      {0xf13e34aabb430a15, 0x647726b9e7c68ff0}
#endif
    };

#if FMT_USE_FULL_CACHE_DRAGONBOX
    return pow10_significands[k - float_info<double>::min_k];
#else
    static constexpr const uint64_t powers_of_5_64[] = {
        0x0000000000000001, 0x0000000000000005, 0x0000000000000019,
        0x000000000000007d, 0x0000000000000271, 0x0000000000000c35,
        0x0000000000003d09, 0x000000000001312d, 0x000000000005f5e1,
        0x00000000001dcd65, 0x00000000009502f9, 0x0000000002e90edd,
        0x000000000e8d4a51, 0x0000000048c27395, 0x000000016bcc41e9,
        0x000000071afd498d, 0x0000002386f26fc1, 0x000000b1a2bc2ec5,
        0x000003782dace9d9, 0x00001158e460913d, 0x000056bc75e2d631,
        0x0001b1ae4d6e2ef5, 0x000878678326eac9, 0x002a5a058fc295ed,
        0x00d3c21bcecceda1, 0x0422ca8b0a00a425, 0x14adf4b7320334b9};

    static const int compression_ratio = 27;

    // Compute base index.
    int cache_index = (k - float_info<double>::min_k) / compression_ratio;
    int kb = cache_index * compression_ratio + float_info<double>::min_k;
    int offset = k - kb;

    // Get base cache.
    uint128_fallback base_cache = pow10_significands[cache_index];
    if (offset == 0) return base_cache;

    // Compute the required amount of bit-shift.
    int alpha = floor_log2_pow10(kb + offset) - floor_log2_pow10(kb) - offset;
    FMT_ASSERT(alpha > 0 && alpha < 64, "shifting error detected");

    // Try to recover the real cache.
    uint64_t pow5 = powers_of_5_64[offset];
    uint128_fallback recovered_cache = umul128(base_cache.high(), pow5);
    uint128_fallback middle_low = umul128(base_cache.low(), pow5);

    recovered_cache += middle_low.high();

    uint64_t high_to_middle = recovered_cache.high() << (64 - alpha);
    uint64_t middle_to_low = recovered_cache.low() << (64 - alpha);

    recovered_cache =
        uint128_fallback{(recovered_cache.low() >> alpha) | high_to_middle,
                         ((middle_low.low() >> alpha) | middle_to_low)};
    FMT_ASSERT(recovered_cache.low() + 1 != 0, "");
    return {recovered_cache.high(), recovered_cache.low() + 1};
#endif
  }

  struct compute_mul_result {
    carrier_uint result;
    bool is_integer;
  };
  struct compute_mul_parity_result {
    bool parity;
    bool is_integer;
  };

  static auto compute_mul(carrier_uint u,
                          const cache_entry_type& cache) noexcept
      -> compute_mul_result {
    auto r = umul192_upper128(u, cache);
    return {r.high(), r.low() == 0};
  }

  static auto compute_delta(cache_entry_type const& cache, int beta) noexcept
      -> uint32_t {
    return static_cast<uint32_t>(cache.high() >> (64 - 1 - beta));
  }

  static auto compute_mul_parity(carrier_uint two_f,
                                 const cache_entry_type& cache,
                                 int beta) noexcept
      -> compute_mul_parity_result {
    FMT_ASSERT(beta >= 1, "");
    FMT_ASSERT(beta < 64, "");

    auto r = umul192_lower128(two_f, cache);
    return {((r.high() >> (64 - beta)) & 1) != 0,
            ((r.high() << beta) | (r.low() >> (64 - beta))) == 0};
  }

  static auto compute_left_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (cache.high() -
            (cache.high() >> (num_significand_bits<double>() + 2))) >>
           (64 - num_significand_bits<double>() - 1 - beta);
  }

  static auto compute_right_endpoint_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return (cache.high() +
            (cache.high() >> (num_significand_bits<double>() + 1))) >>
           (64 - num_significand_bits<double>() - 1 - beta);
  }

  static auto compute_round_up_for_shorter_interval_case(
      const cache_entry_type& cache, int beta) noexcept -> carrier_uint {
    return ((cache.high() >> (64 - num_significand_bits<double>() - 2 - beta)) +
            1) /
           2;
  }
};

FMT_FUNC auto get_cached_power(int k) noexcept -> uint128_fallback {
  return cache_accessor<double>::get_cached_power(k);
}

// Various integer checks
template <typename T>
auto is_left_endpoint_integer_shorter_interval(int exponent) noexcept -> bool {
  const int case_shorter_interval_left_endpoint_lower_threshold = 2;
  const int case_shorter_interval_left_endpoint_upper_threshold = 3;
  return exponent >= case_shorter_interval_left_endpoint_lower_threshold &&
         exponent <= case_shorter_interval_left_endpoint_upper_threshold;
}

// Remove trailing zeros from n and return the number of zeros removed (float)
FMT_INLINE int remove_trailing_zeros(uint32_t& n, int s = 0) noexcept {
  FMT_ASSERT(n != 0, "");
  // Modular inverse of 5 (mod 2^32): (mod_inv_5 * 5) mod 2^32 = 1.
  constexpr uint32_t mod_inv_5 = 0xcccccccd;
  constexpr uint32_t mod_inv_25 = 0xc28f5c29;  // = mod_inv_5 * mod_inv_5

  while (true) {
    auto q = rotr(n * mod_inv_25, 2);
    if (q > max_value<uint32_t>() / 100) break;
    n = q;
    s += 2;
  }
  auto q = rotr(n * mod_inv_5, 1);
  if (q <= max_value<uint32_t>() / 10) {
    n = q;
    s |= 1;
  }
  return s;
}

// Removes trailing zeros and returns the number of zeros removed (double)
FMT_INLINE int remove_trailing_zeros(uint64_t& n) noexcept {
  FMT_ASSERT(n != 0, "");

  // This magic number is ceil(2^90 / 10^8).
  constexpr uint64_t magic_number = 12379400392853802749ull;
  auto nm = umul128(n, magic_number);

  // Is n is divisible by 10^8?
  if ((nm.high() & ((1ull << (90 - 64)) - 1)) == 0 && nm.low() < magic_number) {
    // If yes, work with the quotient...
    auto n32 = static_cast<uint32_t>(nm.high() >> (90 - 64));
    // ... and use the 32 bit variant of the function
    int s = remove_trailing_zeros(n32, 8);
    n = n32;
    return s;
  }

  // If n is not divisible by 10^8, work with n itself.
  constexpr uint64_t mod_inv_5 = 0xcccccccccccccccd;
  constexpr uint64_t mod_inv_25 = 0x8f5c28f5c28f5c29;  // mod_inv_5 * mod_inv_5

  int s = 0;
  while (true) {
    auto q = rotr(n * mod_inv_25, 2);
    if (q > max_value<uint64_t>() / 100) break;
    n = q;
    s += 2;
  }
  auto q = rotr(n * mod_inv_5, 1);
  if (q <= max_value<uint64_t>() / 10) {
    n = q;
    s |= 1;
  }

  return s;
}

// The main algorithm for shorter interval case
template <typename T>
FMT_INLINE decimal_fp<T> shorter_interval_case(int exponent) noexcept {
  decimal_fp<T> ret_value;
  // Compute k and beta
  const int minus_k = floor_log10_pow2_minus_log10_4_over_3(exponent);
  const int beta = exponent + floor_log2_pow10(-minus_k);

  // Compute xi and zi
  using cache_entry_type = typename cache_accessor<T>::cache_entry_type;
  const cache_entry_type cache = cache_accessor<T>::get_cached_power(-minus_k);

  auto xi = cache_accessor<T>::compute_left_endpoint_for_shorter_interval_case(
      cache, beta);
  auto zi = cache_accessor<T>::compute_right_endpoint_for_shorter_interval_case(
      cache, beta);

  // If the left endpoint is not an integer, increase it
  if (!is_left_endpoint_integer_shorter_interval<T>(exponent)) ++xi;

  // Try bigger divisor
  ret_value.significand = zi / 10;

  // If succeed, remove trailing zeros if necessary and return
  if (ret_value.significand * 10 >= xi) {
    ret_value.exponent = minus_k + 1;
    ret_value.exponent += remove_trailing_zeros(ret_value.significand);
    return ret_value;
  }

  // Otherwise, compute the round-up of y
  ret_value.significand =
      cache_accessor<T>::compute_round_up_for_shorter_interval_case(cache,
                                                                    beta);
  ret_value.exponent = minus_k;

  // When tie occurs, choose one of them according to the rule
  if (exponent >= float_info<T>::shorter_interval_tie_lower_threshold &&
      exponent <= float_info<T>::shorter_interval_tie_upper_threshold) {
    ret_value.significand = ret_value.significand % 2 == 0
                                ? ret_value.significand
                                : ret_value.significand - 1;
  } else if (ret_value.significand < xi) {
    ++ret_value.significand;
  }
  return ret_value;
}

template <typename T> auto to_decimal(T x) noexcept -> decimal_fp<T> {
  // Step 1: integer promotion & Schubfach multiplier calculation.

  using carrier_uint = typename float_info<T>::carrier_uint;
  using cache_entry_type = typename cache_accessor<T>::cache_entry_type;
  auto br = bit_cast<carrier_uint>(x);

  // Extract significand bits and exponent bits.
  const carrier_uint significand_mask =
      (static_cast<carrier_uint>(1) << num_significand_bits<T>()) - 1;
  carrier_uint significand = (br & significand_mask);
  int exponent =
      static_cast<int>((br & exponent_mask<T>()) >> num_significand_bits<T>());

  if (exponent != 0) {  // Check if normal.
    exponent -= exponent_bias<T>() + num_significand_bits<T>();

    // Shorter interval case; proceed like Schubfach.
    // In fact, when exponent == 1 and significand == 0, the interval is
    // regular. However, it can be shown that the end-results are anyway same.
    if (significand == 0) return shorter_interval_case<T>(exponent);

    significand |= (static_cast<carrier_uint>(1) << num_significand_bits<T>());
  } else {
    // Subnormal case; the interval is always regular.
    if (significand == 0) return {0, 0};
    exponent =
        std::numeric_limits<T>::min_exponent - num_significand_bits<T>() - 1;
  }

  const bool include_left_endpoint = (significand % 2 == 0);
  const bool include_right_endpoint = include_left_endpoint;

  // Compute k and beta.
  const int minus_k = floor_log10_pow2(exponent) - float_info<T>::kappa;
  const cache_entry_type cache = cache_accessor<T>::get_cached_power(-minus_k);
  const int beta = exponent + floor_log2_pow10(-minus_k);

  // Compute zi and deltai.
  // 10^kappa <= deltai < 10^(kappa + 1)
  const uint32_t deltai = cache_accessor<T>::compute_delta(cache, beta);
  const carrier_uint two_fc = significand << 1;

  // For the case of binary32, the result of integer check is not correct for
  // 29711844 * 2^-82
  // = 6.1442653300000000008655037797566933477355632930994033813476... * 10^-18
  // and 29711844 * 2^-81
  // = 1.2288530660000000001731007559513386695471126586198806762695... * 10^-17,
  // and they are the unique counterexamples. However, since 29711844 is even,
  // this does not cause any problem for the endpoints calculations; it can only
  // cause a problem when we need to perform integer check for the center.
  // Fortunately, with these inputs, that branch is never executed, so we are
  // fine.
  const typename cache_accessor<T>::compute_mul_result z_mul =
      cache_accessor<T>::compute_mul((two_fc | 1) << beta, cache);

  // Step 2: Try larger divisor; remove trailing zeros if necessary.

  // Using an upper bound on zi, we might be able to optimize the division
  // better than the compiler; we are computing zi / big_divisor here.
  decimal_fp<T> ret_value;
  ret_value.significand = divide_by_10_to_kappa_plus_1(z_mul.result);
  uint32_t r = static_cast<uint32_t>(z_mul.result - float_info<T>::big_divisor *
                                                        ret_value.significand);

  if (r < deltai) {
    // Exclude the right endpoint if necessary.
    if (r == 0 && (z_mul.is_integer & !include_right_endpoint)) {
      --ret_value.significand;
      r = float_info<T>::big_divisor;
      goto small_divisor_case_label;
    }
  } else if (r > deltai) {
    goto small_divisor_case_label;
  } else {
    // r == deltai; compare fractional parts.
    const typename cache_accessor<T>::compute_mul_parity_result x_mul =
        cache_accessor<T>::compute_mul_parity(two_fc - 1, cache, beta);

    if (!(x_mul.parity | (x_mul.is_integer & include_left_endpoint)))
      goto small_divisor_case_label;
  }
  ret_value.exponent = minus_k + float_info<T>::kappa + 1;

  // We may need to remove trailing zeros.
  ret_value.exponent += remove_trailing_zeros(ret_value.significand);
  return ret_value;

  // Step 3: Find the significand with the smaller divisor.

small_divisor_case_label:
  ret_value.significand *= 10;
  ret_value.exponent = minus_k + float_info<T>::kappa;

  uint32_t dist = r - (deltai / 2) + (float_info<T>::small_divisor / 2);
  const bool approx_y_parity =
      ((dist ^ (float_info<T>::small_divisor / 2)) & 1) != 0;

  // Is dist divisible by 10^kappa?
  const bool divisible_by_small_divisor =
      check_divisibility_and_divide_by_pow10<float_info<T>::kappa>(dist);

  // Add dist / 10^kappa to the significand.
  ret_value.significand += dist;

  if (!divisible_by_small_divisor) return ret_value;

  // Check z^(f) >= epsilon^(f).
  // We have either yi == zi - epsiloni or yi == (zi - epsiloni) - 1,
  // where yi == zi - epsiloni if and only if z^(f) >= epsilon^(f).
  // Since there are only 2 possibilities, we only need to care about the
  // parity. Also, zi and r should have the same parity since the divisor
  // is an even number.
  const auto y_mul = cache_accessor<T>::compute_mul_parity(two_fc, cache, beta);

  // If z^(f) >= epsilon^(f), we might have a tie when z^(f) == epsilon^(f),
  // or equivalently, when y is an integer.
  if (y_mul.parity != approx_y_parity)
    --ret_value.significand;
  else if (y_mul.is_integer & (ret_value.significand % 2 != 0))
    --ret_value.significand;
  return ret_value;
}
}  // namespace dragonbox
}  // namespace detail

template <> struct formatter<detail::bigint> {
  FMT_CONSTEXPR auto parse(format_parse_context& ctx)
      -> format_parse_context::iterator {
    return ctx.begin();
  }

  auto format(const detail::bigint& n, format_context& ctx) const
      -> format_context::iterator {
    auto out = ctx.out();
    bool first = true;
    for (auto i = n.bigits_.size(); i > 0; --i) {
      auto value = n.bigits_[i - 1u];
      if (first) {
        out = fmt::format_to(out, FMT_STRING("{:x}"), value);
        first = false;
        continue;
      }
      out = fmt::format_to(out, FMT_STRING("{:08x}"), value);
    }
    if (n.exp_ > 0)
      out = fmt::format_to(out, FMT_STRING("p{}"),
                           n.exp_ * detail::bigint::bigit_bits);
    return out;
  }
};

FMT_FUNC detail::utf8_to_utf16::utf8_to_utf16(string_view s) {
  for_each_codepoint(s, [this](uint32_t cp, string_view) {
    if (cp == invalid_code_point) FMT_THROW(std::runtime_error("invalid utf8"));
    if (cp <= 0xFFFF) {
      buffer_.push_back(static_cast<wchar_t>(cp));
    } else {
      cp -= 0x10000;
      buffer_.push_back(static_cast<wchar_t>(0xD800 + (cp >> 10)));
      buffer_.push_back(static_cast<wchar_t>(0xDC00 + (cp & 0x3FF)));
    }
    return true;
  });
  buffer_.push_back(0);
}

FMT_FUNC void format_system_error(detail::buffer<char>& out, int error_code,
                                  const char* message) noexcept {
  FMT_TRY {
    auto ec = std::error_code(error_code, std::generic_category());
    detail::write(appender(out), std::system_error(ec, message).what());
    return;
  }
  FMT_CATCH(...) {}
  format_error_code(out, error_code, message);
}

FMT_FUNC void report_system_error(int error_code,
                                  const char* message) noexcept {
  do_report_error(format_system_error, error_code, message);
}

FMT_FUNC auto vformat(string_view fmt, format_args args) -> std::string {
  // Don't optimize the "{}" case to keep the binary size small and because it
  // can be better optimized in fmt::format anyway.
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  return to_string(buffer);
}

namespace detail {

FMT_FUNC void vformat_to(buffer<char>& buf, string_view fmt, format_args args,
                         locale_ref loc) {
  auto out = appender(buf);
  if (fmt.size() == 2 && equal2(fmt.data(), "{}"))
    return args.get(0).visit(default_arg_formatter<char>{out});
  parse_format_string(
      fmt, format_handler<char>{parse_context<char>(fmt), {out, args, loc}});
}

template <typename T> struct span {
  T* data;
  size_t size;
};

template <typename F> auto flockfile(F* f) -> decltype(_lock_file(f)) {
  _lock_file(f);
}
template <typename F> auto funlockfile(F* f) -> decltype(_unlock_file(f)) {
  _unlock_file(f);
}

#ifndef getc_unlocked
template <typename F> auto getc_unlocked(F* f) -> decltype(_fgetc_nolock(f)) {
  return _fgetc_nolock(f);
}
#endif

template <typename F = FILE, typename Enable = void>
struct has_flockfile : std::false_type {};

template <typename F>
struct has_flockfile<F, void_t<decltype(flockfile(&std::declval<F&>()))>>
    : std::true_type {};

// A FILE wrapper. F is FILE defined as a template parameter to make system API
// detection work.
template <typename F> class file_base {
 public:
  F* file_;

 public:
  file_base(F* file) : file_(file) {}
  operator F*() const { return file_; }

  // Reads a code unit from the stream.
  auto get() -> int {
    int result = getc_unlocked(file_);
    if (result == EOF && ferror(file_) != 0)
      FMT_THROW(system_error(errno, FMT_STRING("getc failed")));
    return result;
  }

  // Puts the code unit back into the stream buffer.
  void unget(char c) {
    if (ungetc(c, file_) == EOF)
      FMT_THROW(system_error(errno, FMT_STRING("ungetc failed")));
  }

  void flush() { fflush(this->file_); }
};

// A FILE wrapper for glibc.
template <typename F> class glibc_file : public file_base<F> {
 private:
  enum {
    line_buffered = 0x200,  // _IO_LINE_BUF
    unbuffered = 2          // _IO_UNBUFFERED
  };

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool {
    return (this->file_->_flags & unbuffered) == 0;
  }

  void init_buffer() {
    if (this->file_->_IO_write_ptr) return;
    // Force buffer initialization by placing and removing a char in a buffer.
    assume(this->file_->_IO_write_ptr >= this->file_->_IO_write_end);
    putc_unlocked(0, this->file_);
    --this->file_->_IO_write_ptr;
  }

  // Returns the file's read buffer.
  auto get_read_buffer() const -> span<const char> {
    auto ptr = this->file_->_IO_read_ptr;
    return {ptr, to_unsigned(this->file_->_IO_read_end - ptr)};
  }

  // Returns the file's write buffer.
  auto get_write_buffer() const -> span<char> {
    auto ptr = this->file_->_IO_write_ptr;
    return {ptr, to_unsigned(this->file_->_IO_buf_end - ptr)};
  }

  void advance_write_buffer(size_t size) { this->file_->_IO_write_ptr += size; }

  bool needs_flush() const {
    if ((this->file_->_flags & line_buffered) == 0) return false;
    char* end = this->file_->_IO_write_end;
    return memchr(end, '\n', to_unsigned(this->file_->_IO_write_ptr - end));
  }

  void flush() { fflush_unlocked(this->file_); }
};

// A FILE wrapper for Apple's libc.
template <typename F> class apple_file : public file_base<F> {
 private:
  enum {
    line_buffered = 1,  // __SNBF
    unbuffered = 2      // __SLBF
  };

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool {
    return (this->file_->_flags & unbuffered) == 0;
  }

  void init_buffer() {
    if (this->file_->_p) return;
    // Force buffer initialization by placing and removing a char in a buffer.
    putc_unlocked(0, this->file_);
    --this->file_->_p;
    ++this->file_->_w;
  }

  auto get_read_buffer() const -> span<const char> {
    return {reinterpret_cast<char*>(this->file_->_p),
            to_unsigned(this->file_->_r)};
  }

  auto get_write_buffer() const -> span<char> {
    return {reinterpret_cast<char*>(this->file_->_p),
            to_unsigned(this->file_->_bf._base + this->file_->_bf._size -
                        this->file_->_p)};
  }

  void advance_write_buffer(size_t size) {
    this->file_->_p += size;
    this->file_->_w -= size;
  }

  bool needs_flush() const {
    if ((this->file_->_flags & line_buffered) == 0) return false;
    return memchr(this->file_->_p + this->file_->_w, '\n',
                  to_unsigned(-this->file_->_w));
  }
};

// A fallback FILE wrapper.
template <typename F> class fallback_file : public file_base<F> {
 private:
  char next_;  // The next unconsumed character in the buffer.
  bool has_next_ = false;

 public:
  using file_base<F>::file_base;

  auto is_buffered() const -> bool { return false; }
  auto needs_flush() const -> bool { return false; }
  void init_buffer() {}

  auto get_read_buffer() const -> span<const char> {
    return {&next_, has_next_ ? 1u : 0u};
  }

  auto get_write_buffer() const -> span<char> { return {nullptr, 0}; }

  void advance_write_buffer(size_t) {}

  auto get() -> int {
    has_next_ = false;
    return file_base<F>::get();
  }

  void unget(char c) {
    file_base<F>::unget(c);
    next_ = c;
    has_next_ = true;
  }
};

#ifndef FMT_USE_FALLBACK_FILE
#  define FMT_USE_FALLBACK_FILE 0
#endif

template <typename F,
          FMT_ENABLE_IF(sizeof(F::_p) != 0 && !FMT_USE_FALLBACK_FILE)>
auto get_file(F* f, int) -> apple_file<F> {
  return f;
}
template <typename F,
          FMT_ENABLE_IF(sizeof(F::_IO_read_ptr) != 0 && !FMT_USE_FALLBACK_FILE)>
inline auto get_file(F* f, int) -> glibc_file<F> {
  return f;
}

inline auto get_file(FILE* f, ...) -> fallback_file<FILE> { return f; }

using file_ref = decltype(get_file(static_cast<FILE*>(nullptr), 0));

template <typename F = FILE, typename Enable = void>
class file_print_buffer : public buffer<char> {
 public:
  explicit file_print_buffer(F*) : buffer(nullptr, size_t()) {}
};

template <typename F>
class file_print_buffer<F, enable_if_t<has_flockfile<F>::value>>
    : public buffer<char> {
 private:
  file_ref file_;

  static void grow(buffer<char>& base, size_t) {
    auto& self = static_cast<file_print_buffer&>(base);
    self.file_.advance_write_buffer(self.size());
    if (self.file_.get_write_buffer().size == 0) self.file_.flush();
    auto buf = self.file_.get_write_buffer();
    FMT_ASSERT(buf.size > 0, "");
    self.set(buf.data, buf.size);
    self.clear();
  }

 public:
  explicit file_print_buffer(F* f) : buffer(grow, size_t()), file_(f) {
    flockfile(f);
    file_.init_buffer();
    auto buf = file_.get_write_buffer();
    set(buf.data, buf.size);
  }
  ~file_print_buffer() {
    file_.advance_write_buffer(size());
    bool flush = file_.needs_flush();
    F* f = file_;    // Make funlockfile depend on the template parameter F
    funlockfile(f);  // for the system API detection to work.
    if (flush) fflush(file_);
  }
};

#if !defined(_WIN32) || defined(FMT_USE_WRITE_CONSOLE)
FMT_FUNC auto write_console(int, string_view) -> bool { return false; }
#else
using dword = conditional_t<sizeof(long) == 4, unsigned long, unsigned>;
extern "C" __declspec(dllimport) int __stdcall WriteConsoleW(  //
    void*, const void*, dword, dword*, void*);

FMT_FUNC bool write_console(int fd, string_view text) {
  auto u16 = utf8_to_utf16(text);
  return WriteConsoleW(reinterpret_cast<void*>(_get_osfhandle(fd)), u16.c_str(),
                       static_cast<dword>(u16.size()), nullptr, nullptr) != 0;
}
#endif

#ifdef _WIN32
// Print assuming legacy (non-Unicode) encoding.
FMT_FUNC void vprint_mojibake(std::FILE* f, string_view fmt, format_args args,
                              bool newline) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  if (newline) buffer.push_back('\n');
  fwrite_all(buffer.data(), buffer.size(), f);
}
#endif

FMT_FUNC void print(std::FILE* f, string_view text) {
#if defined(_WIN32) && !defined(FMT_USE_WRITE_CONSOLE)
  int fd = _fileno(f);
  if (_isatty(fd)) {
    std::fflush(f);
    if (write_console(fd, text)) return;
  }
#endif
  fwrite_all(text.data(), text.size(), f);
}
}  // namespace detail

FMT_FUNC void vprint_buffered(std::FILE* f, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  detail::print(f, {buffer.data(), buffer.size()});
}

FMT_FUNC void vprint(std::FILE* f, string_view fmt, format_args args) {
  if (!detail::file_ref(f).is_buffered() || !detail::has_flockfile<>())
    return vprint_buffered(f, fmt, args);
  auto&& buffer = detail::file_print_buffer<>(f);
  return detail::vformat_to(buffer, fmt, args);
}

FMT_FUNC void vprintln(std::FILE* f, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  buffer.push_back('\n');
  detail::print(f, {buffer.data(), buffer.size()});
}

FMT_FUNC void vprint(string_view fmt, format_args args) {
  vprint(stdout, fmt, args);
}

namespace detail {

struct singleton {
  unsigned char upper;
  unsigned char lower_count;
};

inline auto is_printable(uint16_t x, const singleton* singletons,
                         size_t singletons_size,
                         const unsigned char* singleton_lowers,
                         const unsigned char* normal, size_t normal_size)
    -> bool {
  auto upper = x >> 8;
  auto lower_start = 0;
  for (size_t i = 0; i < singletons_size; ++i) {
    auto s = singletons[i];
    auto lower_end = lower_start + s.lower_count;
    if (upper < s.upper) break;
    if (upper == s.upper) {
      for (auto j = lower_start; j < lower_end; ++j) {
        if (singleton_lowers[j] == (x & 0xff)) return false;
      }
    }
    lower_start = lower_end;
  }

  auto xsigned = static_cast<int>(x);
  auto current = true;
  for (size_t i = 0; i < normal_size; ++i) {
    auto v = static_cast<int>(normal[i]);
    auto len = (v & 0x80) != 0 ? (v & 0x7f) << 8 | normal[++i] : v;
    xsigned -= len;
    if (xsigned < 0) break;
    current = !current;
  }
  return current;
}

// This code is generated by support/printable.py.
FMT_FUNC auto is_printable(uint32_t cp) -> bool {
  static constexpr singleton singletons0[] = {
      {0x00, 1},  {0x03, 5},  {0x05, 6},  {0x06, 3},  {0x07, 6},  {0x08, 8},
      {0x09, 17}, {0x0a, 28}, {0x0b, 25}, {0x0c, 20}, {0x0d, 16}, {0x0e, 13},
      {0x0f, 4},  {0x10, 3},  {0x12, 18}, {0x13, 9},  {0x16, 1},  {0x17, 5},
      {0x18, 2},  {0x19, 3},  {0x1a, 7},  {0x1c, 2},  {0x1d, 1},  {0x1f, 22},
      {0x20, 3},  {0x2b, 3},  {0x2c, 2},  {0x2d, 11}, {0x2e, 1},  {0x30, 3},
      {0x31, 2},  {0x32, 1},  {0xa7, 2},  {0xa9, 2},  {0xaa, 4},  {0xab, 8},
      {0xfa, 2},  {0xfb, 5},  {0xfd, 4},  {0xfe, 3},  {0xff, 9},
  };
  static constexpr unsigned char singletons0_lower[] = {
      0xad, 0x78, 0x79, 0x8b, 0x8d, 0xa2, 0x30, 0x57, 0x58, 0x8b, 0x8c, 0x90,
      0x1c, 0x1d, 0xdd, 0x0e, 0x0f, 0x4b, 0x4c, 0xfb, 0xfc, 0x2e, 0x2f, 0x3f,
      0x5c, 0x5d, 0x5f, 0xb5, 0xe2, 0x84, 0x8d, 0x8e, 0x91, 0x92, 0xa9, 0xb1,
      0xba, 0xbb, 0xc5, 0xc6, 0xc9, 0xca, 0xde, 0xe4, 0xe5, 0xff, 0x00, 0x04,
      0x11, 0x12, 0x29, 0x31, 0x34, 0x37, 0x3a, 0x3b, 0x3d, 0x49, 0x4a, 0x5d,
      0x84, 0x8e, 0x92, 0xa9, 0xb1, 0xb4, 0xba, 0xbb, 0xc6, 0xca, 0xce, 0xcf,
      0xe4, 0xe5, 0x00, 0x04, 0x0d, 0x0e, 0x11, 0x12, 0x29, 0x31, 0x34, 0x3a,
      0x3b, 0x45, 0x46, 0x49, 0x4a, 0x5e, 0x64, 0x65, 0x84, 0x91, 0x9b, 0x9d,
      0xc9, 0xce, 0xcf, 0x0d, 0x11, 0x29, 0x45, 0x49, 0x57, 0x64, 0x65, 0x8d,
      0x91, 0xa9, 0xb4, 0xba, 0xbb, 0xc5, 0xc9, 0xdf, 0xe4, 0xe5, 0xf0, 0x0d,
      0x11, 0x45, 0x49, 0x64, 0x65, 0x80, 0x84, 0xb2, 0xbc, 0xbe, 0xbf, 0xd5,
      0xd7, 0xf0, 0xf1, 0x83, 0x85, 0x8b, 0xa4, 0xa6, 0xbe, 0xbf, 0xc5, 0xc7,
      0xce, 0xcf, 0xda, 0xdb, 0x48, 0x98, 0xbd, 0xcd, 0xc6, 0xce, 0xcf, 0x49,
      0x4e, 0x4f, 0x57, 0x59, 0x5e, 0x5f, 0x89, 0x8e, 0x8f, 0xb1, 0xb6, 0xb7,
      0xbf, 0xc1, 0xc6, 0xc7, 0xd7, 0x11, 0x16, 0x17, 0x5b, 0x5c, 0xf6, 0xf7,
      0xfe, 0xff, 0x80, 0x0d, 0x6d, 0x71, 0xde, 0xdf, 0x0e, 0x0f, 0x1f, 0x6e,
      0x6f, 0x1c, 0x1d, 0x5f, 0x7d, 0x7e, 0xae, 0xaf, 0xbb, 0xbc, 0xfa, 0x16,
      0x17, 0x1e, 0x1f, 0x46, 0x47, 0x4e, 0x4f, 0x58, 0x5a, 0x5c, 0x5e, 0x7e,
      0x7f, 0xb5, 0xc5, 0xd4, 0xd5, 0xdc, 0xf0, 0xf1, 0xf5, 0x72, 0x73, 0x8f,
      0x74, 0x75, 0x96, 0x2f, 0x5f, 0x26, 0x2e, 0x2f, 0xa7, 0xaf, 0xb7, 0xbf,
      0xc7, 0xcf, 0xd7, 0xdf, 0x9a, 0x40, 0x97, 0x98, 0x30, 0x8f, 0x1f, 0xc0,
      0xc1, 0xce, 0xff, 0x4e, 0x4f, 0x5a, 0x5b, 0x07, 0x08, 0x0f, 0x10, 0x27,
      0x2f, 0xee, 0xef, 0x6e, 0x6f, 0x37, 0x3d, 0x3f, 0x42, 0x45, 0x90, 0x91,
      0xfe, 0xff, 0x53, 0x67, 0x75, 0xc8, 0xc9, 0xd0, 0xd1, 0xd8, 0xd9, 0xe7,
      0xfe, 0xff,
  };
  static constexpr singleton singletons1[] = {
      {0x00, 6},  {0x01, 1}, {0x03, 1},  {0x04, 2}, {0x08, 8},  {0x09, 2},
      {0x0a, 5},  {0x0b, 2}, {0x0e, 4},  {0x10, 1}, {0x11, 2},  {0x12, 5},
      {0x13, 17}, {0x14, 1}, {0x15, 2},  {0x17, 2}, {0x19, 13}, {0x1c, 5},
      {0x1d, 8},  {0x24, 1}, {0x6a, 3},  {0x6b, 2}, {0xbc, 2},  {0xd1, 2},
      {0xd4, 12}, {0xd5, 9}, {0xd6, 2},  {0xd7, 2}, {0xda, 1},  {0xe0, 5},
      {0xe1, 2},  {0xe8, 2}, {0xee, 32}, {0xf0, 4}, {0xf8, 2},  {0xf9, 2},
      {0xfa, 2},  {0xfb, 1},
  };
  static constexpr unsigned char singletons1_lower[] = {
      0x0c, 0x27, 0x3b, 0x3e, 0x4e, 0x4f, 0x8f, 0x9e, 0x9e, 0x9f, 0x06, 0x07,
      0x09, 0x36, 0x3d, 0x3e, 0x56, 0xf3, 0xd0, 0xd1, 0x04, 0x14, 0x18, 0x36,
      0x37, 0x56, 0x57, 0x7f, 0xaa, 0xae, 0xaf, 0xbd, 0x35, 0xe0, 0x12, 0x87,
      0x89, 0x8e, 0x9e, 0x04, 0x0d, 0x0e, 0x11, 0x12, 0x29, 0x31, 0x34, 0x3a,
      0x45, 0x46, 0x49, 0x4a, 0x4e, 0x4f, 0x64, 0x65, 0x5c, 0xb6, 0xb7, 0x1b,
      0x1c, 0x07, 0x08, 0x0a, 0x0b, 0x14, 0x17, 0x36, 0x39, 0x3a, 0xa8, 0xa9,
      0xd8, 0xd9, 0x09, 0x37, 0x90, 0x91, 0xa8, 0x07, 0x0a, 0x3b, 0x3e, 0x66,
      0x69, 0x8f, 0x92, 0x6f, 0x5f, 0xee, 0xef, 0x5a, 0x62, 0x9a, 0x9b, 0x27,
      0x28, 0x55, 0x9d, 0xa0, 0xa1, 0xa3, 0xa4, 0xa7, 0xa8, 0xad, 0xba, 0xbc,
      0xc4, 0x06, 0x0b, 0x0c, 0x15, 0x1d, 0x3a, 0x3f, 0x45, 0x51, 0xa6, 0xa7,
      0xcc, 0xcd, 0xa0, 0x07, 0x19, 0x1a, 0x22, 0x25, 0x3e, 0x3f, 0xc5, 0xc6,
      0x04, 0x20, 0x23, 0x25, 0x26, 0x28, 0x33, 0x38, 0x3a, 0x48, 0x4a, 0x4c,
      0x50, 0x53, 0x55, 0x56, 0x58, 0x5a, 0x5c, 0x5e, 0x60, 0x63, 0x65, 0x66,
      0x6b, 0x73, 0x78, 0x7d, 0x7f, 0x8a, 0xa4, 0xaa, 0xaf, 0xb0, 0xc0, 0xd0,
      0xae, 0xaf, 0x79, 0xcc, 0x6e, 0x6f, 0x93,
  };
  static constexpr unsigned char normal0[] = {
      0x00, 0x20, 0x5f, 0x22, 0x82, 0xdf, 0x04, 0x82, 0x44, 0x08, 0x1b, 0x04,
      0x06, 0x11, 0x81, 0xac, 0x0e, 0x80, 0xab, 0x35, 0x28, 0x0b, 0x80, 0xe0,
      0x03, 0x19, 0x08, 0x01, 0x04, 0x2f, 0x04, 0x34, 0x04, 0x07, 0x03, 0x01,
      0x07, 0x06, 0x07, 0x11, 0x0a, 0x50, 0x0f, 0x12, 0x07, 0x55, 0x07, 0x03,
      0x04, 0x1c, 0x0a, 0x09, 0x03, 0x08, 0x03, 0x07, 0x03, 0x02, 0x03, 0x03,
      0x03, 0x0c, 0x04, 0x05, 0x03, 0x0b, 0x06, 0x01, 0x0e, 0x15, 0x05, 0x3a,
      0x03, 0x11, 0x07, 0x06, 0x05, 0x10, 0x07, 0x57, 0x07, 0x02, 0x07, 0x15,
      0x0d, 0x50, 0x04, 0x43, 0x03, 0x2d, 0x03, 0x01, 0x04, 0x11, 0x06, 0x0f,
      0x0c, 0x3a, 0x04, 0x1d, 0x25, 0x5f, 0x20, 0x6d, 0x04, 0x6a, 0x25, 0x80,
      0xc8, 0x05, 0x82, 0xb0, 0x03, 0x1a, 0x06, 0x82, 0xfd, 0x03, 0x59, 0x07,
      0x15, 0x0b, 0x17, 0x09, 0x14, 0x0c, 0x14, 0x0c, 0x6a, 0x06, 0x0a, 0x06,
      0x1a, 0x06, 0x59, 0x07, 0x2b, 0x05, 0x46, 0x0a, 0x2c, 0x04, 0x0c, 0x04,
      0x01, 0x03, 0x31, 0x0b, 0x2c, 0x04, 0x1a, 0x06, 0x0b, 0x03, 0x80, 0xac,
      0x06, 0x0a, 0x06, 0x21, 0x3f, 0x4c, 0x04, 0x2d, 0x03, 0x74, 0x08, 0x3c,
      0x03, 0x0f, 0x03, 0x3c, 0x07, 0x38, 0x08, 0x2b, 0x05, 0x82, 0xff, 0x11,
      0x18, 0x08, 0x2f, 0x11, 0x2d, 0x03, 0x20, 0x10, 0x21, 0x0f, 0x80, 0x8c,
      0x04, 0x82, 0x97, 0x19, 0x0b, 0x15, 0x88, 0x94, 0x05, 0x2f, 0x05, 0x3b,
      0x07, 0x02, 0x0e, 0x18, 0x09, 0x80, 0xb3, 0x2d, 0x74, 0x0c, 0x80, 0xd6,
      0x1a, 0x0c, 0x05, 0x80, 0xff, 0x05, 0x80, 0xdf, 0x0c, 0xee, 0x0d, 0x03,
      0x84, 0x8d, 0x03, 0x37, 0x09, 0x81, 0x5c, 0x14, 0x80, 0xb8, 0x08, 0x80,
      0xcb, 0x2a, 0x38, 0x03, 0x0a, 0x06, 0x38, 0x08, 0x46, 0x08, 0x0c, 0x06,
      0x74, 0x0b, 0x1e, 0x03, 0x5a, 0x04, 0x59, 0x09, 0x80, 0x83, 0x18, 0x1c,
      0x0a, 0x16, 0x09, 0x4c, 0x04, 0x80, 0x8a, 0x06, 0xab, 0xa4, 0x0c, 0x17,
      0x04, 0x31, 0xa1, 0x04, 0x81, 0xda, 0x26, 0x07, 0x0c, 0x05, 0x05, 0x80,
      0xa5, 0x11, 0x81, 0x6d, 0x10, 0x78, 0x28, 0x2a, 0x06, 0x4c, 0x04, 0x80,
      0x8d, 0x04, 0x80, 0xbe, 0x03, 0x1b, 0x03, 0x0f, 0x0d,
  };
  static constexpr unsigned char normal1[] = {
      0x5e, 0x22, 0x7b, 0x05, 0x03, 0x04, 0x2d, 0x03, 0x66, 0x03, 0x01, 0x2f,
      0x2e, 0x80, 0x82, 0x1d, 0x03, 0x31, 0x0f, 0x1c, 0x04, 0x24, 0x09, 0x1e,
      0x05, 0x2b, 0x05, 0x44, 0x04, 0x0e, 0x2a, 0x80, 0xaa, 0x06, 0x24, 0x04,
      0x24, 0x04, 0x28, 0x08, 0x34, 0x0b, 0x01, 0x80, 0x90, 0x81, 0x37, 0x09,
      0x16, 0x0a, 0x08, 0x80, 0x98, 0x39, 0x03, 0x63, 0x08, 0x09, 0x30, 0x16,
      0x05, 0x21, 0x03, 0x1b, 0x05, 0x01, 0x40, 0x38, 0x04, 0x4b, 0x05, 0x2f,
      0x04, 0x0a, 0x07, 0x09, 0x07, 0x40, 0x20, 0x27, 0x04, 0x0c, 0x09, 0x36,
      0x03, 0x3a, 0x05, 0x1a, 0x07, 0x04, 0x0c, 0x07, 0x50, 0x49, 0x37, 0x33,
      0x0d, 0x33, 0x07, 0x2e, 0x08, 0x0a, 0x81, 0x26, 0x52, 0x4e, 0x28, 0x08,
      0x2a, 0x56, 0x1c, 0x14, 0x17, 0x09, 0x4e, 0x04, 0x1e, 0x0f, 0x43, 0x0e,
      0x19, 0x07, 0x0a, 0x06, 0x48, 0x08, 0x27, 0x09, 0x75, 0x0b, 0x3f, 0x41,
      0x2a, 0x06, 0x3b, 0x05, 0x0a, 0x06, 0x51, 0x06, 0x01, 0x05, 0x10, 0x03,
      0x05, 0x80, 0x8b, 0x62, 0x1e, 0x48, 0x08, 0x0a, 0x80, 0xa6, 0x5e, 0x22,
      0x45, 0x0b, 0x0a, 0x06, 0x0d, 0x13, 0x39, 0x07, 0x0a, 0x36, 0x2c, 0x04,
      0x10, 0x80, 0xc0, 0x3c, 0x64, 0x53, 0x0c, 0x48, 0x09, 0x0a, 0x46, 0x45,
      0x1b, 0x48, 0x08, 0x53, 0x1d, 0x39, 0x81, 0x07, 0x46, 0x0a, 0x1d, 0x03,
      0x47, 0x49, 0x37, 0x03, 0x0e, 0x08, 0x0a, 0x06, 0x39, 0x07, 0x0a, 0x81,
      0x36, 0x19, 0x80, 0xb7, 0x01, 0x0f, 0x32, 0x0d, 0x83, 0x9b, 0x66, 0x75,
      0x0b, 0x80, 0xc4, 0x8a, 0xbc, 0x84, 0x2f, 0x8f, 0xd1, 0x82, 0x47, 0xa1,
      0xb9, 0x82, 0x39, 0x07, 0x2a, 0x04, 0x02, 0x60, 0x26, 0x0a, 0x46, 0x0a,
      0x28, 0x05, 0x13, 0x82, 0xb0, 0x5b, 0x65, 0x4b, 0x04, 0x39, 0x07, 0x11,
      0x40, 0x05, 0x0b, 0x02, 0x0e, 0x97, 0xf8, 0x08, 0x84, 0xd6, 0x2a, 0x09,
      0xa2, 0xf7, 0x81, 0x1f, 0x31, 0x03, 0x11, 0x04, 0x08, 0x81, 0x8c, 0x89,
      0x04, 0x6b, 0x05, 0x0d, 0x03, 0x09, 0x07, 0x10, 0x93, 0x60, 0x80, 0xf6,
      0x0a, 0x73, 0x08, 0x6e, 0x17, 0x46, 0x80, 0x9a, 0x14, 0x0c, 0x57, 0x09,
      0x19, 0x80, 0x87, 0x81, 0x47, 0x03, 0x85, 0x42, 0x0f, 0x15, 0x85, 0x50,
      0x2b, 0x80, 0xd5, 0x2d, 0x03, 0x1a, 0x04, 0x02, 0x81, 0x70, 0x3a, 0x05,
      0x01, 0x85, 0x00, 0x80, 0xd7, 0x29, 0x4c, 0x04, 0x0a, 0x04, 0x02, 0x83,
      0x11, 0x44, 0x4c, 0x3d, 0x80, 0xc2, 0x3c, 0x06, 0x01, 0x04, 0x55, 0x05,
      0x1b, 0x34, 0x02, 0x81, 0x0e, 0x2c, 0x04, 0x64, 0x0c, 0x56, 0x0a, 0x80,
      0xae, 0x38, 0x1d, 0x0d, 0x2c, 0x04, 0x09, 0x07, 0x02, 0x0e, 0x06, 0x80,
      0x9a, 0x83, 0xd8, 0x08, 0x0d, 0x03, 0x0d, 0x03, 0x74, 0x0c, 0x59, 0x07,
      0x0c, 0x14, 0x0c, 0x04, 0x38, 0x08, 0x0a, 0x06, 0x28, 0x08, 0x22, 0x4e,
      0x81, 0x54, 0x0c, 0x15, 0x03, 0x03, 0x05, 0x07, 0x09, 0x19, 0x07, 0x07,
      0x09, 0x03, 0x0d, 0x07, 0x29, 0x80, 0xcb, 0x25, 0x0a, 0x84, 0x06,
  };
  auto lower = static_cast<uint16_t>(cp);
  if (cp < 0x10000) {
    return is_printable(lower, singletons0,
                        sizeof(singletons0) / sizeof(*singletons0),
                        singletons0_lower, normal0, sizeof(normal0));
  }
  if (cp < 0x20000) {
    return is_printable(lower, singletons1,
                        sizeof(singletons1) / sizeof(*singletons1),
                        singletons1_lower, normal1, sizeof(normal1));
  }
  if (0x2a6de <= cp && cp < 0x2a700) return false;
  if (0x2b735 <= cp && cp < 0x2b740) return false;
  if (0x2b81e <= cp && cp < 0x2b820) return false;
  if (0x2cea2 <= cp && cp < 0x2ceb0) return false;
  if (0x2ebe1 <= cp && cp < 0x2f800) return false;
  if (0x2fa1e <= cp && cp < 0x30000) return false;
  if (0x3134b <= cp && cp < 0xe0100) return false;
  if (0xe01f0 <= cp && cp < 0x110000) return false;
  return cp < 0x110000;
}

}  // namespace detail

FMT_END_NAMESPACE

#endif  // FMT_FORMAT_INL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/format.h <==
/*
  Formatting library for C++

  Copyright (c) 2012 - present, Victor Zverovich

  Permission is hereby granted, free of charge, to any person obtaining
  a copy of this software and associated documentation files (the
  "Software"), to deal in the Software without restriction, including
  without limitation the rights to use, copy, modify, merge, publish,
  distribute, sublicense, and/or sell copies of the Software, and to
  permit persons to whom the Software is furnished to do so, subject to
  the following conditions:

  The above copyright notice and this permission notice shall be
  included in all copies or substantial portions of the Software.

  THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
  EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
  MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
  NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
  LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
  OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
  WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

  --- Optional exception to the license ---

  As an exception, if, as a result of your compiling your source code, portions
  of this Software are embedded into a machine-executable object form of such
  source code, you may redistribute such embedded portions in such object form
  without including the above copyright and permission notices.
 */

#ifndef FMT_FORMAT_H_
#define FMT_FORMAT_H_

#ifndef _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#  define _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#  define FMT_REMOVE_TRANSITIVE_INCLUDES
#endif

#include "base.h"

#ifndef FMT_MODULE
#  include <cmath>    // std::signbit
#  include <cstddef>  // std::byte
#  include <cstdint>  // uint32_t
#  include <cstring>  // std::memcpy
#  include <limits>   // std::numeric_limits
#  include <new>      // std::bad_alloc
#  if defined(__GLIBCXX__) && !defined(_GLIBCXX_USE_DUAL_ABI)
// Workaround for pre gcc 5 libstdc++.
#    include <memory>  // std::allocator_traits
#  endif
#  include <stdexcept>     // std::runtime_error
#  include <string>        // std::string
#  include <system_error>  // std::system_error

// Check FMT_CPLUSPLUS to avoid a warning in MSVC.
#  if FMT_HAS_INCLUDE(<bit>) && FMT_CPLUSPLUS > 201703L
#    include <bit>  // std::bit_cast
#  endif

// libc++ supports string_view in pre-c++17.
#  if FMT_HAS_INCLUDE(<string_view>) && \
      (FMT_CPLUSPLUS >= 201703L || defined(_LIBCPP_VERSION))
#    include <string_view>
#    define FMT_USE_STRING_VIEW
#  endif

#  if FMT_MSC_VERSION
#    include <intrin.h>  // _BitScanReverse[64], _umul128
#  endif
#endif  // FMT_MODULE

#if defined(FMT_USE_NONTYPE_TEMPLATE_ARGS)
// Use the provided definition.
#elif defined(__NVCOMPILER)
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 0
#elif FMT_GCC_VERSION >= 903 && FMT_CPLUSPLUS >= 201709L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#elif defined(__cpp_nontype_template_args) && \
    __cpp_nontype_template_args >= 201911L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#elif FMT_CLANG_VERSION >= 1200 && FMT_CPLUSPLUS >= 202002L
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 1
#else
#  define FMT_USE_NONTYPE_TEMPLATE_ARGS 0
#endif

#if defined __cpp_inline_variables && __cpp_inline_variables >= 201606L
#  define FMT_INLINE_VARIABLE inline
#else
#  define FMT_INLINE_VARIABLE
#endif

// Check if RTTI is disabled.
#ifdef FMT_USE_RTTI
// Use the provided definition.
#elif defined(__GXX_RTTI) || FMT_HAS_FEATURE(cxx_rtti) || defined(_CPPRTTI) || \
    defined(__INTEL_RTTI__) || defined(__RTTI)
// __RTTI is for EDG compilers. _CPPRTTI is for MSVC.
#  define FMT_USE_RTTI 1
#else
#  define FMT_USE_RTTI 0
#endif

// Visibility when compiled as a shared library/object.
#if defined(FMT_LIB_EXPORT) || defined(FMT_SHARED)
#  define FMT_SO_VISIBILITY(value) FMT_VISIBILITY(value)
#else
#  define FMT_SO_VISIBILITY(value)
#endif

#if FMT_GCC_VERSION || FMT_CLANG_VERSION
#  define FMT_NOINLINE __attribute__((noinline))
#else
#  define FMT_NOINLINE
#endif

namespace std {
template <typename T> struct iterator_traits<fmt::basic_appender<T>> {
  using iterator_category = output_iterator_tag;
  using value_type = T;
  using difference_type =
      decltype(static_cast<int*>(nullptr) - static_cast<int*>(nullptr));
  using pointer = void;
  using reference = void;
};
}  // namespace std

#ifndef FMT_THROW
#  if FMT_USE_EXCEPTIONS
#    if FMT_MSC_VERSION || defined(__NVCC__)
FMT_BEGIN_NAMESPACE
namespace detail {
template <typename Exception> inline void do_throw(const Exception& x) {
  // Silence unreachable code warnings in MSVC and NVCC because these
  // are nearly impossible to fix in a generic code.
  volatile bool b = true;
  if (b) throw x;
}
}  // namespace detail
FMT_END_NAMESPACE
#      define FMT_THROW(x) detail::do_throw(x)
#    else
#      define FMT_THROW(x) throw x
#    endif
#  else
#    define FMT_THROW(x) \
      ::fmt::detail::assert_fail(__FILE__, __LINE__, (x).what())
#  endif  // FMT_USE_EXCEPTIONS
#endif    // FMT_THROW

// Defining FMT_REDUCE_INT_INSTANTIATIONS to 1, will reduce the number of
// integer formatter template instantiations to just one by only using the
// largest integer type. This results in a reduction in binary size but will
// cause a decrease in integer formatting performance.
#if !defined(FMT_REDUCE_INT_INSTANTIATIONS)
#  define FMT_REDUCE_INT_INSTANTIATIONS 0
#endif

FMT_BEGIN_NAMESPACE

template <typename Char, typename Traits, typename Allocator>
struct is_contiguous<std::basic_string<Char, Traits, Allocator>>
    : std::true_type {};

namespace detail {

// __builtin_clz is broken in clang with Microsoft codegen:
// https://github.com/fmtlib/fmt/issues/519.
#if !FMT_MSC_VERSION
#  if FMT_HAS_BUILTIN(__builtin_clz) || FMT_GCC_VERSION || FMT_ICC_VERSION
#    define FMT_BUILTIN_CLZ(n) __builtin_clz(n)
#  endif
#  if FMT_HAS_BUILTIN(__builtin_clzll) || FMT_GCC_VERSION || FMT_ICC_VERSION
#    define FMT_BUILTIN_CLZLL(n) __builtin_clzll(n)
#  endif
#endif

// Some compilers masquerade as both MSVC and GCC but otherwise support
// __builtin_clz and __builtin_clzll, so only define FMT_BUILTIN_CLZ using the
// MSVC intrinsics if the clz and clzll builtins are not available.
#if FMT_MSC_VERSION && !defined(FMT_BUILTIN_CLZLL)
// Avoid Clang with Microsoft CodeGen's -Wunknown-pragmas warning.
#  ifndef __clang__
#    pragma intrinsic(_BitScanReverse)
#    ifdef _WIN64
#      pragma intrinsic(_BitScanReverse64)
#    endif
#  endif

inline auto clz(uint32_t x) -> int {
  FMT_ASSERT(x != 0, "");
  FMT_MSC_WARNING(suppress : 6102)  // Suppress a bogus static analysis warning.
  unsigned long r = 0;
  _BitScanReverse(&r, x);
  return 31 ^ static_cast<int>(r);
}
#  define FMT_BUILTIN_CLZ(n) detail::clz(n)

inline auto clzll(uint64_t x) -> int {
  FMT_ASSERT(x != 0, "");
  FMT_MSC_WARNING(suppress : 6102)  // Suppress a bogus static analysis warning.
  unsigned long r = 0;
#  ifdef _WIN64
  _BitScanReverse64(&r, x);
#  else
  // Scan the high 32 bits.
  if (_BitScanReverse(&r, static_cast<uint32_t>(x >> 32)))
    return 63 ^ static_cast<int>(r + 32);
  // Scan the low 32 bits.
  _BitScanReverse(&r, static_cast<uint32_t>(x));
#  endif
  return 63 ^ static_cast<int>(r);
}
#  define FMT_BUILTIN_CLZLL(n) detail::clzll(n)
#endif  // FMT_MSC_VERSION && !defined(FMT_BUILTIN_CLZLL)

FMT_CONSTEXPR inline void abort_fuzzing_if(bool condition) {
  ignore_unused(condition);
#ifdef FMT_FUZZ
  if (condition) throw std::runtime_error("fuzzing limit reached");
#endif
}

#if defined(FMT_USE_STRING_VIEW)
template <typename Char> using std_string_view = std::basic_string_view<Char>;
#else
template <typename T> struct std_string_view {};
#endif

template <typename Char, Char... C> struct string_literal {
  static constexpr Char value[sizeof...(C)] = {C...};
  constexpr operator basic_string_view<Char>() const {
    return {value, sizeof...(C)};
  }
};
#if FMT_CPLUSPLUS < 201703L
template <typename Char, Char... C>
constexpr Char string_literal<Char, C...>::value[sizeof...(C)];
#endif

// Implementation of std::bit_cast for pre-C++20.
template <typename To, typename From, FMT_ENABLE_IF(sizeof(To) == sizeof(From))>
FMT_CONSTEXPR20 auto bit_cast(const From& from) -> To {
#ifdef __cpp_lib_bit_cast
  if (is_constant_evaluated()) return std::bit_cast<To>(from);
#endif
  auto to = To();
  // The cast suppresses a bogus -Wclass-memaccess on GCC.
  std::memcpy(static_cast<void*>(&to), &from, sizeof(to));
  return to;
}

inline auto is_big_endian() -> bool {
#ifdef _WIN32
  return false;
#elif defined(__BIG_ENDIAN__)
  return true;
#elif defined(__BYTE_ORDER__) && defined(__ORDER_BIG_ENDIAN__)
  return __BYTE_ORDER__ == __ORDER_BIG_ENDIAN__;
#else
  struct bytes {
    char data[sizeof(int)];
  };
  return bit_cast<bytes>(1).data[0] == 0;
#endif
}

class uint128_fallback {
 private:
  uint64_t lo_, hi_;

 public:
  constexpr uint128_fallback(uint64_t hi, uint64_t lo) : lo_(lo), hi_(hi) {}
  constexpr uint128_fallback(uint64_t value = 0) : lo_(value), hi_(0) {}

  constexpr auto high() const noexcept -> uint64_t { return hi_; }
  constexpr auto low() const noexcept -> uint64_t { return lo_; }

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  constexpr explicit operator T() const {
    return static_cast<T>(lo_);
  }

  friend constexpr auto operator==(const uint128_fallback& lhs,
                                   const uint128_fallback& rhs) -> bool {
    return lhs.hi_ == rhs.hi_ && lhs.lo_ == rhs.lo_;
  }
  friend constexpr auto operator!=(const uint128_fallback& lhs,
                                   const uint128_fallback& rhs) -> bool {
    return !(lhs == rhs);
  }
  friend constexpr auto operator>(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs) -> bool {
    return lhs.hi_ != rhs.hi_ ? lhs.hi_ > rhs.hi_ : lhs.lo_ > rhs.lo_;
  }
  friend constexpr auto operator|(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs)
      -> uint128_fallback {
    return {lhs.hi_ | rhs.hi_, lhs.lo_ | rhs.lo_};
  }
  friend constexpr auto operator&(const uint128_fallback& lhs,
                                  const uint128_fallback& rhs)
      -> uint128_fallback {
    return {lhs.hi_ & rhs.hi_, lhs.lo_ & rhs.lo_};
  }
  friend constexpr auto operator~(const uint128_fallback& n)
      -> uint128_fallback {
    return {~n.hi_, ~n.lo_};
  }
  friend FMT_CONSTEXPR auto operator+(const uint128_fallback& lhs,
                                      const uint128_fallback& rhs)
      -> uint128_fallback {
    auto result = uint128_fallback(lhs);
    result += rhs;
    return result;
  }
  friend FMT_CONSTEXPR auto operator*(const uint128_fallback& lhs, uint32_t rhs)
      -> uint128_fallback {
    FMT_ASSERT(lhs.hi_ == 0, "");
    uint64_t hi = (lhs.lo_ >> 32) * rhs;
    uint64_t lo = (lhs.lo_ & ~uint32_t()) * rhs;
    uint64_t new_lo = (hi << 32) + lo;
    return {(hi >> 32) + (new_lo < lo ? 1 : 0), new_lo};
  }
  friend constexpr auto operator-(const uint128_fallback& lhs, uint64_t rhs)
      -> uint128_fallback {
    return {lhs.hi_ - (lhs.lo_ < rhs ? 1 : 0), lhs.lo_ - rhs};
  }
  FMT_CONSTEXPR auto operator>>(int shift) const -> uint128_fallback {
    if (shift == 64) return {0, hi_};
    if (shift > 64) return uint128_fallback(0, hi_) >> (shift - 64);
    return {hi_ >> shift, (hi_ << (64 - shift)) | (lo_ >> shift)};
  }
  FMT_CONSTEXPR auto operator<<(int shift) const -> uint128_fallback {
    if (shift == 64) return {lo_, 0};
    if (shift > 64) return uint128_fallback(lo_, 0) << (shift - 64);
    return {hi_ << shift | (lo_ >> (64 - shift)), (lo_ << shift)};
  }
  FMT_CONSTEXPR auto operator>>=(int shift) -> uint128_fallback& {
    return *this = *this >> shift;
  }
  FMT_CONSTEXPR void operator+=(uint128_fallback n) {
    uint64_t new_lo = lo_ + n.lo_;
    uint64_t new_hi = hi_ + n.hi_ + (new_lo < lo_ ? 1 : 0);
    FMT_ASSERT(new_hi >= hi_, "");
    lo_ = new_lo;
    hi_ = new_hi;
  }
  FMT_CONSTEXPR void operator&=(uint128_fallback n) {
    lo_ &= n.lo_;
    hi_ &= n.hi_;
  }

  FMT_CONSTEXPR20 auto operator+=(uint64_t n) noexcept -> uint128_fallback& {
    if (is_constant_evaluated()) {
      lo_ += n;
      hi_ += (lo_ < n ? 1 : 0);
      return *this;
    }
#if FMT_HAS_BUILTIN(__builtin_addcll) && !defined(__ibmxl__)
    unsigned long long carry;
    lo_ = __builtin_addcll(lo_, n, 0, &carry);
    hi_ += carry;
#elif FMT_HAS_BUILTIN(__builtin_ia32_addcarryx_u64) && !defined(__ibmxl__)
    unsigned long long result;
    auto carry = __builtin_ia32_addcarryx_u64(0, lo_, n, &result);
    lo_ = result;
    hi_ += carry;
#elif defined(_MSC_VER) && defined(_M_X64)
    auto carry = _addcarry_u64(0, lo_, n, &lo_);
    _addcarry_u64(carry, hi_, 0, &hi_);
#else
    lo_ += n;
    hi_ += (lo_ < n ? 1 : 0);
#endif
    return *this;
  }
};

using uint128_t = conditional_t<FMT_USE_INT128, uint128_opt, uint128_fallback>;

#ifdef UINTPTR_MAX
using uintptr_t = ::uintptr_t;
#else
using uintptr_t = uint128_t;
#endif

// Returns the largest possible value for type T. Same as
// std::numeric_limits<T>::max() but shorter and not affected by the max macro.
template <typename T> constexpr auto max_value() -> T {
  return (std::numeric_limits<T>::max)();
}
template <typename T> constexpr auto num_bits() -> int {
  return std::numeric_limits<T>::digits;
}
// std::numeric_limits<T>::digits may return 0 for 128-bit ints.
template <> constexpr auto num_bits<int128_opt>() -> int { return 128; }
template <> constexpr auto num_bits<uint128_opt>() -> int { return 128; }
template <> constexpr auto num_bits<uint128_fallback>() -> int { return 128; }

// A heterogeneous bit_cast used for converting 96-bit long double to uint128_t
// and 128-bit pointers to uint128_fallback.
template <typename To, typename From, FMT_ENABLE_IF(sizeof(To) > sizeof(From))>
inline auto bit_cast(const From& from) -> To {
  constexpr auto size = static_cast<int>(sizeof(From) / sizeof(unsigned short));
  struct data_t {
    unsigned short value[static_cast<unsigned>(size)];
  } data = bit_cast<data_t>(from);
  auto result = To();
  if (const_check(is_big_endian())) {
    for (int i = 0; i < size; ++i)
      result = (result << num_bits<unsigned short>()) | data.value[i];
  } else {
    for (int i = size - 1; i >= 0; --i)
      result = (result << num_bits<unsigned short>()) | data.value[i];
  }
  return result;
}

template <typename UInt>
FMT_CONSTEXPR20 inline auto countl_zero_fallback(UInt n) -> int {
  int lz = 0;
  constexpr UInt msb_mask = static_cast<UInt>(1) << (num_bits<UInt>() - 1);
  for (; (n & msb_mask) == 0; n <<= 1) lz++;
  return lz;
}

FMT_CONSTEXPR20 inline auto countl_zero(uint32_t n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated()) return FMT_BUILTIN_CLZ(n);
#endif
  return countl_zero_fallback(n);
}

FMT_CONSTEXPR20 inline auto countl_zero(uint64_t n) -> int {
#ifdef FMT_BUILTIN_CLZLL
  if (!is_constant_evaluated()) return FMT_BUILTIN_CLZLL(n);
#endif
  return countl_zero_fallback(n);
}

FMT_INLINE void assume(bool condition) {
  (void)condition;
#if FMT_HAS_BUILTIN(__builtin_assume) && !FMT_ICC_VERSION
  __builtin_assume(condition);
#elif FMT_GCC_VERSION
  if (!condition) __builtin_unreachable();
#endif
}

// Attempts to reserve space for n extra characters in the output range.
// Returns a pointer to the reserved range or a reference to it.
template <typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            is_contiguous<typename OutputIt::container>::value)>
#if FMT_CLANG_VERSION >= 307 && !FMT_ICC_VERSION
__attribute__((no_sanitize("undefined")))
#endif
FMT_CONSTEXPR20 inline auto
reserve(OutputIt it, size_t n) -> typename OutputIt::value_type* {
  auto& c = get_container(it);
  size_t size = c.size();
  c.resize(size + n);
  return &c[size];
}

template <typename T>
FMT_CONSTEXPR20 inline auto reserve(basic_appender<T> it, size_t n)
    -> basic_appender<T> {
  buffer<T>& buf = get_container(it);
  buf.try_reserve(buf.size() + n);
  return it;
}

template <typename Iterator>
constexpr auto reserve(Iterator& it, size_t) -> Iterator& {
  return it;
}

template <typename OutputIt>
using reserve_iterator =
    remove_reference_t<decltype(reserve(std::declval<OutputIt&>(), 0))>;

template <typename T, typename OutputIt>
constexpr auto to_pointer(OutputIt, size_t) -> T* {
  return nullptr;
}
template <typename T>
FMT_CONSTEXPR20 auto to_pointer(basic_appender<T> it, size_t n) -> T* {
  buffer<T>& buf = get_container(it);
  buf.try_reserve(buf.size() + n);
  auto size = buf.size();
  if (buf.capacity() < size + n) return nullptr;
  buf.try_resize(size + n);
  return buf.data() + size;
}

template <typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value&&
                            is_contiguous<typename OutputIt::container>::value)>
inline auto base_iterator(OutputIt it,
                          typename OutputIt::container_type::value_type*)
    -> OutputIt {
  return it;
}

template <typename Iterator>
constexpr auto base_iterator(Iterator, Iterator it) -> Iterator {
  return it;
}

// <algorithm> is spectacularly slow to compile in C++20 so use a simple fill_n
// instead (#1998).
template <typename OutputIt, typename Size, typename T>
FMT_CONSTEXPR auto fill_n(OutputIt out, Size count, const T& value)
    -> OutputIt {
  for (Size i = 0; i < count; ++i) *out++ = value;
  return out;
}
template <typename T, typename Size>
FMT_CONSTEXPR20 auto fill_n(T* out, Size count, char value) -> T* {
  if (is_constant_evaluated()) return fill_n<T*, Size, T>(out, count, value);
  std::memset(out, value, to_unsigned(count));
  return out + count;
}

template <typename OutChar, typename InputIt, typename OutputIt>
FMT_CONSTEXPR FMT_NOINLINE auto copy_noinline(InputIt begin, InputIt end,
                                              OutputIt out) -> OutputIt {
  return copy<OutChar>(begin, end, out);
}

// A public domain branchless UTF-8 decoder by Christopher Wellons:
// https://github.com/skeeto/branchless-utf8
/* Decode the next character, c, from s, reporting errors in e.
 *
 * Since this is a branchless decoder, four bytes will be read from the
 * buffer regardless of the actual length of the next character. This
 * means the buffer _must_ have at least three bytes of zero padding
 * following the end of the data stream.
 *
 * Errors are reported in e, which will be non-zero if the parsed
 * character was somehow invalid: invalid byte sequence, non-canonical
 * encoding, or a surrogate half.
 *
 * The function returns a pointer to the next character. When an error
 * occurs, this pointer will be a guess that depends on the particular
 * error, but it will always advance at least one byte.
 */
FMT_CONSTEXPR inline auto utf8_decode(const char* s, uint32_t* c, int* e)
    -> const char* {
  constexpr const int masks[] = {0x00, 0x7f, 0x1f, 0x0f, 0x07};
  constexpr const uint32_t mins[] = {4194304, 0, 128, 2048, 65536};
  constexpr const int shiftc[] = {0, 18, 12, 6, 0};
  constexpr const int shifte[] = {0, 6, 4, 2, 0};

  int len = "\1\1\1\1\1\1\1\1\1\1\1\1\1\1\1\1\0\0\0\0\0\0\0\0\2\2\2\2\3\3\4"
      [static_cast<unsigned char>(*s) >> 3];
  // Compute the pointer to the next character early so that the next
  // iteration can start working on the next character. Neither Clang
  // nor GCC figure out this reordering on their own.
  const char* next = s + len + !len;

  using uchar = unsigned char;

  // Assume a four-byte character and load four bytes. Unused bits are
  // shifted out.
  *c = uint32_t(uchar(s[0]) & masks[len]) << 18;
  *c |= uint32_t(uchar(s[1]) & 0x3f) << 12;
  *c |= uint32_t(uchar(s[2]) & 0x3f) << 6;
  *c |= uint32_t(uchar(s[3]) & 0x3f) << 0;
  *c >>= shiftc[len];

  // Accumulate the various error conditions.
  *e = (*c < mins[len]) << 6;       // non-canonical encoding
  *e |= ((*c >> 11) == 0x1b) << 7;  // surrogate half?
  *e |= (*c > 0x10FFFF) << 8;       // out of range?
  *e |= (uchar(s[1]) & 0xc0) >> 2;
  *e |= (uchar(s[2]) & 0xc0) >> 4;
  *e |= uchar(s[3]) >> 6;
  *e ^= 0x2a;  // top two bits of each tail byte correct?
  *e >>= shifte[len];

  return next;
}

constexpr FMT_INLINE_VARIABLE uint32_t invalid_code_point = ~uint32_t();

// Invokes f(cp, sv) for every code point cp in s with sv being the string view
// corresponding to the code point. cp is invalid_code_point on error.
template <typename F>
FMT_CONSTEXPR void for_each_codepoint(string_view s, F f) {
  auto decode = [f](const char* buf_ptr, const char* ptr) {
    auto cp = uint32_t();
    auto error = 0;
    auto end = utf8_decode(buf_ptr, &cp, &error);
    bool result = f(error ? invalid_code_point : cp,
                    string_view(ptr, error ? 1 : to_unsigned(end - buf_ptr)));
    return result ? (error ? buf_ptr + 1 : end) : nullptr;
  };

  auto p = s.data();
  const size_t block_size = 4;  // utf8_decode always reads blocks of 4 chars.
  if (s.size() >= block_size) {
    for (auto end = p + s.size() - block_size + 1; p < end;) {
      p = decode(p, p);
      if (!p) return;
    }
  }
  auto num_chars_left = to_unsigned(s.data() + s.size() - p);
  if (num_chars_left == 0) return;

  // Suppress bogus -Wstringop-overflow.
  if (FMT_GCC_VERSION) num_chars_left &= 3;
  char buf[2 * block_size - 1] = {};
  copy<char>(p, p + num_chars_left, buf);
  const char* buf_ptr = buf;
  do {
    auto end = decode(buf_ptr, p);
    if (!end) return;
    p += end - buf_ptr;
    buf_ptr = end;
  } while (buf_ptr < buf + num_chars_left);
}

template <typename Char>
inline auto compute_width(basic_string_view<Char> s) -> size_t {
  return s.size();
}

// Computes approximate display width of a UTF-8 string.
FMT_CONSTEXPR inline auto compute_width(string_view s) -> size_t {
  size_t num_code_points = 0;
  // It is not a lambda for compatibility with C++14.
  struct count_code_points {
    size_t* count;
    FMT_CONSTEXPR auto operator()(uint32_t cp, string_view) const -> bool {
      *count += to_unsigned(
          1 +
          (cp >= 0x1100 &&
           (cp <= 0x115f ||  // Hangul Jamo init. consonants
            cp == 0x2329 ||  // LEFT-POINTING ANGLE BRACKET
            cp == 0x232a ||  // RIGHT-POINTING ANGLE BRACKET
            // CJK ... Yi except IDEOGRAPHIC HALF FILL SPACE:
            (cp >= 0x2e80 && cp <= 0xa4cf && cp != 0x303f) ||
            (cp >= 0xac00 && cp <= 0xd7a3) ||    // Hangul Syllables
            (cp >= 0xf900 && cp <= 0xfaff) ||    // CJK Compatibility Ideographs
            (cp >= 0xfe10 && cp <= 0xfe19) ||    // Vertical Forms
            (cp >= 0xfe30 && cp <= 0xfe6f) ||    // CJK Compatibility Forms
            (cp >= 0xff00 && cp <= 0xff60) ||    // Fullwidth Forms
            (cp >= 0xffe0 && cp <= 0xffe6) ||    // Fullwidth Forms
            (cp >= 0x20000 && cp <= 0x2fffd) ||  // CJK
            (cp >= 0x30000 && cp <= 0x3fffd) ||
            // Miscellaneous Symbols and Pictographs + Emoticons:
            (cp >= 0x1f300 && cp <= 0x1f64f) ||
            // Supplemental Symbols and Pictographs:
            (cp >= 0x1f900 && cp <= 0x1f9ff))));
      return true;
    }
  };
  // We could avoid branches by using utf8_decode directly.
  for_each_codepoint(s, count_code_points{&num_code_points});
  return num_code_points;
}

template <typename Char>
inline auto code_point_index(basic_string_view<Char> s, size_t n) -> size_t {
  return min_of(n, s.size());
}

// Calculates the index of the nth code point in a UTF-8 string.
inline auto code_point_index(string_view s, size_t n) -> size_t {
  size_t result = s.size();
  const char* begin = s.begin();
  for_each_codepoint(s, [begin, &n, &result](uint32_t, string_view sv) {
    if (n != 0) {
      --n;
      return true;
    }
    result = to_unsigned(sv.begin() - begin);
    return false;
  });
  return result;
}

template <typename T> struct is_integral : std::is_integral<T> {};
template <> struct is_integral<int128_opt> : std::true_type {};
template <> struct is_integral<uint128_t> : std::true_type {};

template <typename T>
using is_signed =
    std::integral_constant<bool, std::numeric_limits<T>::is_signed ||
                                     std::is_same<T, int128_opt>::value>;

template <typename T>
using is_integer =
    bool_constant<is_integral<T>::value && !std::is_same<T, bool>::value &&
                  !std::is_same<T, char>::value &&
                  !std::is_same<T, wchar_t>::value>;

#if defined(FMT_USE_FLOAT128)
// Use the provided definition.
#elif FMT_CLANG_VERSION && FMT_HAS_INCLUDE(<quadmath.h>)
#  define FMT_USE_FLOAT128 1
#elif FMT_GCC_VERSION && defined(_GLIBCXX_USE_FLOAT128) && \
    !defined(__STRICT_ANSI__)
#  define FMT_USE_FLOAT128 1
#else
#  define FMT_USE_FLOAT128 0
#endif
#if FMT_USE_FLOAT128
using float128 = __float128;
#else
struct float128 {};
#endif

template <typename T> using is_float128 = std::is_same<T, float128>;

template <typename T>
using is_floating_point =
    bool_constant<std::is_floating_point<T>::value || is_float128<T>::value>;

template <typename T, bool = std::is_floating_point<T>::value>
struct is_fast_float : bool_constant<std::numeric_limits<T>::is_iec559 &&
                                     sizeof(T) <= sizeof(double)> {};
template <typename T> struct is_fast_float<T, false> : std::false_type {};

template <typename T>
using is_double_double = bool_constant<std::numeric_limits<T>::digits == 106>;

#ifndef FMT_USE_FULL_CACHE_DRAGONBOX
#  define FMT_USE_FULL_CACHE_DRAGONBOX 0
#endif

// An allocator that uses malloc/free to allow removing dependency on the C++
// standard libary runtime.
template <typename T> struct allocator {
  using value_type = T;

  T* allocate(size_t n) {
    FMT_ASSERT(n <= max_value<size_t>() / sizeof(T), "");
    T* p = static_cast<T*>(malloc(n * sizeof(T)));
    if (!p) FMT_THROW(std::bad_alloc());
    return p;
  }

  void deallocate(T* p, size_t) { free(p); }
};

}  // namespace detail

FMT_BEGIN_EXPORT

// The number of characters to store in the basic_memory_buffer object itself
// to avoid dynamic memory allocation.
enum { inline_buffer_size = 500 };

/**
 * A dynamically growing memory buffer for trivially copyable/constructible
 * types with the first `SIZE` elements stored in the object itself. Most
 * commonly used via the `memory_buffer` alias for `char`.
 *
 * **Example**:
 *
 *     auto out = fmt::memory_buffer();
 *     fmt::format_to(std::back_inserter(out), "The answer is {}.", 42);
 *
 * This will append "The answer is 42." to `out`. The buffer content can be
 * converted to `std::string` with `to_string(out)`.
 */
template <typename T, size_t SIZE = inline_buffer_size,
          typename Allocator = detail::allocator<T>>
class basic_memory_buffer : public detail::buffer<T> {
 private:
  T store_[SIZE];

  // Don't inherit from Allocator to avoid generating type_info for it.
  FMT_NO_UNIQUE_ADDRESS Allocator alloc_;

  // Deallocate memory allocated by the buffer.
  FMT_CONSTEXPR20 void deallocate() {
    T* data = this->data();
    if (data != store_) alloc_.deallocate(data, this->capacity());
  }

  static FMT_CONSTEXPR20 void grow(detail::buffer<T>& buf, size_t size) {
    detail::abort_fuzzing_if(size > 5000);
    auto& self = static_cast<basic_memory_buffer&>(buf);
    const size_t max_size =
        std::allocator_traits<Allocator>::max_size(self.alloc_);
    size_t old_capacity = buf.capacity();
    size_t new_capacity = old_capacity + old_capacity / 2;
    if (size > new_capacity)
      new_capacity = size;
    else if (new_capacity > max_size)
      new_capacity = max_of(size, max_size);
    T* old_data = buf.data();
    T* new_data = self.alloc_.allocate(new_capacity);
    // Suppress a bogus -Wstringop-overflow in gcc 13.1 (#3481).
    detail::assume(buf.size() <= new_capacity);
    // The following code doesn't throw, so the raw pointer above doesn't leak.
    memcpy(new_data, old_data, buf.size() * sizeof(T));
    self.set(new_data, new_capacity);
    // deallocate must not throw according to the standard, but even if it does,
    // the buffer already uses the new storage and will deallocate it in
    // destructor.
    if (old_data != self.store_) self.alloc_.deallocate(old_data, old_capacity);
  }

 public:
  using value_type = T;
  using const_reference = const T&;

  FMT_CONSTEXPR explicit basic_memory_buffer(
      const Allocator& alloc = Allocator())
      : detail::buffer<T>(grow), alloc_(alloc) {
    this->set(store_, SIZE);
    if (detail::is_constant_evaluated()) detail::fill_n(store_, SIZE, T());
  }
  FMT_CONSTEXPR20 ~basic_memory_buffer() { deallocate(); }

 private:
  // Move data from other to this buffer.
  FMT_CONSTEXPR20 void move(basic_memory_buffer& other) {
    alloc_ = std::move(other.alloc_);
    T* data = other.data();
    size_t size = other.size(), capacity = other.capacity();
    if (data == other.store_) {
      this->set(store_, capacity);
      detail::copy<T>(other.store_, other.store_ + size, store_);
    } else {
      this->set(data, capacity);
      // Set pointer to the inline array so that delete is not called
      // when deallocating.
      other.set(other.store_, 0);
      other.clear();
    }
    this->resize(size);
  }

 public:
  /// Constructs a `basic_memory_buffer` object moving the content of the other
  /// object to it.
  FMT_CONSTEXPR20 basic_memory_buffer(basic_memory_buffer&& other) noexcept
      : detail::buffer<T>(grow) {
    move(other);
  }

  /// Moves the content of the other `basic_memory_buffer` object to this one.
  auto operator=(basic_memory_buffer&& other) noexcept -> basic_memory_buffer& {
    FMT_ASSERT(this != &other, "");
    deallocate();
    move(other);
    return *this;
  }

  // Returns a copy of the allocator associated with this buffer.
  auto get_allocator() const -> Allocator { return alloc_; }

  /// Resizes the buffer to contain `count` elements. If T is a POD type new
  /// elements may not be initialized.
  FMT_CONSTEXPR void resize(size_t count) { this->try_resize(count); }

  /// Increases the buffer capacity to `new_capacity`.
  void reserve(size_t new_capacity) { this->try_reserve(new_capacity); }

  using detail::buffer<T>::append;
  template <typename ContiguousRange>
  FMT_CONSTEXPR20 void append(const ContiguousRange& range) {
    append(range.data(), range.data() + range.size());
  }
};

using memory_buffer = basic_memory_buffer<char>;

template <size_t SIZE>
FMT_NODISCARD auto to_string(const basic_memory_buffer<char, SIZE>& buf)
    -> std::string {
  auto size = buf.size();
  detail::assume(size < std::string().max_size());
  return {buf.data(), size};
}

// A writer to a buffered stream. It doesn't own the underlying stream.
class writer {
 private:
  detail::buffer<char>* buf_;

  // We cannot create a file buffer in advance because any write to a FILE may
  // invalidate it.
  FILE* file_;

 public:
  inline writer(FILE* f) : buf_(nullptr), file_(f) {}
  inline writer(detail::buffer<char>& buf) : buf_(&buf) {}

  /// Formats `args` according to specifications in `fmt` and writes the
  /// output to the file.
  template <typename... T> void print(format_string<T...> fmt, T&&... args) {
    if (buf_)
      fmt::format_to(appender(*buf_), fmt, std::forward<T>(args)...);
    else
      fmt::print(file_, fmt, std::forward<T>(args)...);
  }
};

class string_buffer {
 private:
  std::string str_;
  detail::container_buffer<std::string> buf_;

 public:
  inline string_buffer() : buf_(str_) {}

  inline operator writer() { return buf_; }
  inline std::string& str() { return str_; }
};

template <typename T, size_t SIZE, typename Allocator>
struct is_contiguous<basic_memory_buffer<T, SIZE, Allocator>> : std::true_type {
};

// Suppress a misleading warning in older versions of clang.
FMT_PRAGMA_CLANG(diagnostic ignored "-Wweak-vtables")

/// An error reported from a formatting function.
class FMT_SO_VISIBILITY("default") format_error : public std::runtime_error {
 public:
  using std::runtime_error::runtime_error;
};

class loc_value;

FMT_END_EXPORT
namespace detail {
FMT_API auto write_console(int fd, string_view text) -> bool;
FMT_API void print(FILE*, string_view);
}  // namespace detail

namespace detail {
template <typename Char, size_t N> struct fixed_string {
  FMT_CONSTEXPR20 fixed_string(const Char (&s)[N]) {
    detail::copy<Char, const Char*, Char*>(static_cast<const Char*>(s), s + N,
                                           data);
  }
  Char data[N] = {};
};

// Converts a compile-time string to basic_string_view.
FMT_EXPORT template <typename Char, size_t N>
constexpr auto compile_string_to_view(const Char (&s)[N])
    -> basic_string_view<Char> {
  // Remove trailing NUL character if needed. Won't be present if this is used
  // with a raw character array (i.e. not defined as a string).
  return {s, N - (std::char_traits<Char>::to_int_type(s[N - 1]) == 0 ? 1 : 0)};
}
FMT_EXPORT template <typename Char>
constexpr auto compile_string_to_view(basic_string_view<Char> s)
    -> basic_string_view<Char> {
  return s;
}

// Returns true if value is negative, false otherwise.
// Same as `value < 0` but doesn't produce warnings if T is an unsigned type.
template <typename T, FMT_ENABLE_IF(is_signed<T>::value)>
constexpr auto is_negative(T value) -> bool {
  return value < 0;
}
template <typename T, FMT_ENABLE_IF(!is_signed<T>::value)>
constexpr auto is_negative(T) -> bool {
  return false;
}

// Smallest of uint32_t, uint64_t, uint128_t that is large enough to
// represent all values of an integral type T.
template <typename T>
using uint32_or_64_or_128_t =
    conditional_t<num_bits<T>() <= 32 && !FMT_REDUCE_INT_INSTANTIATIONS,
                  uint32_t,
                  conditional_t<num_bits<T>() <= 64, uint64_t, uint128_t>>;
template <typename T>
using uint64_or_128_t = conditional_t<num_bits<T>() <= 64, uint64_t, uint128_t>;

#define FMT_POWERS_OF_10(factor)                                  \
  factor * 10, (factor) * 100, (factor) * 1000, (factor) * 10000, \
      (factor) * 100000, (factor) * 1000000, (factor) * 10000000, \
      (factor) * 100000000, (factor) * 1000000000

// Converts value in the range [0, 100) to a string.
// GCC generates slightly better code when value is pointer-size.
inline auto digits2(size_t value) -> const char* {
  // Align data since unaligned access may be slower when crossing a
  // hardware-specific boundary.
  alignas(2) static const char data[] =
      "0001020304050607080910111213141516171819"
      "2021222324252627282930313233343536373839"
      "4041424344454647484950515253545556575859"
      "6061626364656667686970717273747576777879"
      "8081828384858687888990919293949596979899";
  return &data[value * 2];
}

template <typename Char> constexpr auto getsign(sign s) -> Char {
  return static_cast<char>(((' ' << 24) | ('+' << 16) | ('-' << 8)) >>
                           (static_cast<int>(s) * 8));
}

template <typename T> FMT_CONSTEXPR auto count_digits_fallback(T n) -> int {
  int count = 1;
  for (;;) {
    // Integer division is slow so do it for a group of four digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    if (n < 10) return count;
    if (n < 100) return count + 1;
    if (n < 1000) return count + 2;
    if (n < 10000) return count + 3;
    n /= 10000u;
    count += 4;
  }
}
#if FMT_USE_INT128
FMT_CONSTEXPR inline auto count_digits(uint128_opt n) -> int {
  return count_digits_fallback(n);
}
#endif

#ifdef FMT_BUILTIN_CLZLL
// It is a separate function rather than a part of count_digits to workaround
// the lack of static constexpr in constexpr functions.
inline auto do_count_digits(uint64_t n) -> int {
  // This has comparable performance to the version by Kendall Willets
  // (https://github.com/fmtlib/format-benchmark/blob/master/digits10)
  // but uses smaller tables.
  // Maps bsr(n) to ceil(log10(pow(2, bsr(n) + 1) - 1)).
  static constexpr uint8_t bsr2log10[] = {
      1,  1,  1,  2,  2,  2,  3,  3,  3,  4,  4,  4,  4,  5,  5,  5,
      6,  6,  6,  7,  7,  7,  7,  8,  8,  8,  9,  9,  9,  10, 10, 10,
      10, 11, 11, 11, 12, 12, 12, 13, 13, 13, 13, 14, 14, 14, 15, 15,
      15, 16, 16, 16, 16, 17, 17, 17, 18, 18, 18, 19, 19, 19, 19, 20};
  auto t = bsr2log10[FMT_BUILTIN_CLZLL(n | 1) ^ 63];
  static constexpr const uint64_t zero_or_powers_of_10[] = {
      0, 0, FMT_POWERS_OF_10(1U), FMT_POWERS_OF_10(1000000000ULL),
      10000000000000000000ULL};
  return t - (n < zero_or_powers_of_10[t]);
}
#endif

// Returns the number of decimal digits in n. Leading zeros are not counted
// except for n == 0 in which case count_digits returns 1.
FMT_CONSTEXPR20 inline auto count_digits(uint64_t n) -> int {
#ifdef FMT_BUILTIN_CLZLL
  if (!is_constant_evaluated() && !FMT_OPTIMIZE_SIZE) return do_count_digits(n);
#endif
  return count_digits_fallback(n);
}

// Counts the number of digits in n. BITS = log2(radix).
template <int BITS, typename UInt>
FMT_CONSTEXPR auto count_digits(UInt n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated() && num_bits<UInt>() == 32)
    return (FMT_BUILTIN_CLZ(static_cast<uint32_t>(n) | 1) ^ 31) / BITS + 1;
#endif
  // Lambda avoids unreachable code warnings from NVHPC.
  return [](UInt m) {
    int num_digits = 0;
    do {
      ++num_digits;
    } while ((m >>= BITS) != 0);
    return num_digits;
  }(n);
}

#ifdef FMT_BUILTIN_CLZ
// It is a separate function rather than a part of count_digits to workaround
// the lack of static constexpr in constexpr functions.
FMT_INLINE auto do_count_digits(uint32_t n) -> int {
// An optimization by Kendall Willets from https://bit.ly/3uOIQrB.
// This increments the upper 32 bits (log10(T) - 1) when >= T is added.
#  define FMT_INC(T) (((sizeof(#T) - 1ull) << 32) - T)
  static constexpr uint64_t table[] = {
      FMT_INC(0),          FMT_INC(0),          FMT_INC(0),           // 8
      FMT_INC(10),         FMT_INC(10),         FMT_INC(10),          // 64
      FMT_INC(100),        FMT_INC(100),        FMT_INC(100),         // 512
      FMT_INC(1000),       FMT_INC(1000),       FMT_INC(1000),        // 4096
      FMT_INC(10000),      FMT_INC(10000),      FMT_INC(10000),       // 32k
      FMT_INC(100000),     FMT_INC(100000),     FMT_INC(100000),      // 256k
      FMT_INC(1000000),    FMT_INC(1000000),    FMT_INC(1000000),     // 2048k
      FMT_INC(10000000),   FMT_INC(10000000),   FMT_INC(10000000),    // 16M
      FMT_INC(100000000),  FMT_INC(100000000),  FMT_INC(100000000),   // 128M
      FMT_INC(1000000000), FMT_INC(1000000000), FMT_INC(1000000000),  // 1024M
      FMT_INC(1000000000), FMT_INC(1000000000)                        // 4B
  };
  auto inc = table[FMT_BUILTIN_CLZ(n | 1) ^ 31];
  return static_cast<int>((n + inc) >> 32);
}
#endif

// Optional version of count_digits for better performance on 32-bit platforms.
FMT_CONSTEXPR20 inline auto count_digits(uint32_t n) -> int {
#ifdef FMT_BUILTIN_CLZ
  if (!is_constant_evaluated() && !FMT_OPTIMIZE_SIZE) return do_count_digits(n);
#endif
  return count_digits_fallback(n);
}

template <typename Int> constexpr auto digits10() noexcept -> int {
  return std::numeric_limits<Int>::digits10;
}
template <> constexpr auto digits10<int128_opt>() noexcept -> int { return 38; }
template <> constexpr auto digits10<uint128_t>() noexcept -> int { return 38; }

template <typename Char> struct thousands_sep_result {
  std::string grouping;
  Char thousands_sep;
};

template <typename Char>
FMT_API auto thousands_sep_impl(locale_ref loc) -> thousands_sep_result<Char>;
template <typename Char>
inline auto thousands_sep(locale_ref loc) -> thousands_sep_result<Char> {
  auto result = thousands_sep_impl<char>(loc);
  return {result.grouping, Char(result.thousands_sep)};
}
template <>
inline auto thousands_sep(locale_ref loc) -> thousands_sep_result<wchar_t> {
  return thousands_sep_impl<wchar_t>(loc);
}

template <typename Char>
FMT_API auto decimal_point_impl(locale_ref loc) -> Char;
template <typename Char> inline auto decimal_point(locale_ref loc) -> Char {
  return Char(decimal_point_impl<char>(loc));
}
template <> inline auto decimal_point(locale_ref loc) -> wchar_t {
  return decimal_point_impl<wchar_t>(loc);
}

#ifndef FMT_HEADER_ONLY
FMT_BEGIN_EXPORT
extern template FMT_API auto thousands_sep_impl<char>(locale_ref)
    -> thousands_sep_result<char>;
extern template FMT_API auto thousands_sep_impl<wchar_t>(locale_ref)
    -> thousands_sep_result<wchar_t>;
extern template FMT_API auto decimal_point_impl(locale_ref) -> char;
extern template FMT_API auto decimal_point_impl(locale_ref) -> wchar_t;
FMT_END_EXPORT
#endif  // FMT_HEADER_ONLY

// Compares two characters for equality.
template <typename Char> auto equal2(const Char* lhs, const char* rhs) -> bool {
  return lhs[0] == Char(rhs[0]) && lhs[1] == Char(rhs[1]);
}
inline auto equal2(const char* lhs, const char* rhs) -> bool {
  return memcmp(lhs, rhs, 2) == 0;
}

// Writes a two-digit value to out.
template <typename Char>
FMT_CONSTEXPR20 FMT_INLINE void write2digits(Char* out, size_t value) {
  if (!is_constant_evaluated() && std::is_same<Char, char>::value &&
      !FMT_OPTIMIZE_SIZE) {
    memcpy(out, digits2(value), 2);
    return;
  }
  *out++ = static_cast<Char>('0' + value / 10);
  *out = static_cast<Char>('0' + value % 10);
}

// Formats a decimal unsigned integer value writing to out pointing to a buffer
// of specified size. The caller must ensure that the buffer is large enough.
template <typename Char, typename UInt>
FMT_CONSTEXPR20 auto do_format_decimal(Char* out, UInt value, int size)
    -> Char* {
  FMT_ASSERT(size >= count_digits(value), "invalid digit count");
  unsigned n = to_unsigned(size);
  while (value >= 100) {
    // Integer division is slow so do it for a group of two digits instead
    // of for every digit. The idea comes from the talk by Alexandrescu
    // "Three Optimization Tips for C++". See speed-test for a comparison.
    n -= 2;
    write2digits(out + n, static_cast<unsigned>(value % 100));
    value /= 100;
  }
  if (value >= 10) {
    n -= 2;
    write2digits(out + n, static_cast<unsigned>(value));
  } else {
    out[--n] = static_cast<Char>('0' + value);
  }
  return out + n;
}

template <typename Char, typename UInt>
FMT_CONSTEXPR FMT_INLINE auto format_decimal(Char* out, UInt value,
                                             int num_digits) -> Char* {
  do_format_decimal(out, value, num_digits);
  return out + num_digits;
}

template <typename Char, typename UInt, typename OutputIt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR auto format_decimal(OutputIt out, UInt value, int num_digits)
    -> OutputIt {
  if (auto ptr = to_pointer<Char>(out, to_unsigned(num_digits))) {
    do_format_decimal(ptr, value, num_digits);
    return out;
  }
  // Buffer is large enough to hold all digits (digits10 + 1).
  char buffer[digits10<UInt>() + 1];
  if (is_constant_evaluated()) fill_n(buffer, sizeof(buffer), '\0');
  do_format_decimal(buffer, value, num_digits);
  return copy_noinline<Char>(buffer, buffer + num_digits, out);
}

template <typename Char, typename UInt>
FMT_CONSTEXPR auto do_format_base2e(int base_bits, Char* out, UInt value,
                                    int size, bool upper = false) -> Char* {
  out += size;
  do {
    const char* digits = upper ? "0123456789ABCDEF" : "0123456789abcdef";
    unsigned digit = static_cast<unsigned>(value & ((1 << base_bits) - 1));
    *--out = static_cast<Char>(base_bits < 4 ? static_cast<char>('0' + digit)
                                             : digits[digit]);
  } while ((value >>= base_bits) != 0);
  return out;
}

// Formats an unsigned integer in the power of two base (binary, octal, hex).
template <typename Char, typename UInt>
FMT_CONSTEXPR auto format_base2e(int base_bits, Char* out, UInt value,
                                 int num_digits, bool upper = false) -> Char* {
  do_format_base2e(base_bits, out, value, num_digits, upper);
  return out + num_digits;
}

template <typename Char, typename OutputIt, typename UInt,
          FMT_ENABLE_IF(is_back_insert_iterator<OutputIt>::value)>
FMT_CONSTEXPR inline auto format_base2e(int base_bits, OutputIt out, UInt value,
                                        int num_digits, bool upper = false)
    -> OutputIt {
  if (auto ptr = to_pointer<Char>(out, to_unsigned(num_digits))) {
    format_base2e(base_bits, ptr, value, num_digits, upper);
    return out;
  }
  // Make buffer large enough for any base.
  char buffer[num_bits<UInt>()];
  if (is_constant_evaluated()) fill_n(buffer, sizeof(buffer), '\0');
  format_base2e(base_bits, buffer, value, num_digits, upper);
  return detail::copy_noinline<Char>(buffer, buffer + num_digits, out);
}

// A converter from UTF-8 to UTF-16.
class utf8_to_utf16 {
 private:
  basic_memory_buffer<wchar_t> buffer_;

 public:
  FMT_API explicit utf8_to_utf16(string_view s);
  inline operator basic_string_view<wchar_t>() const {
    return {&buffer_[0], size()};
  }
  inline auto size() const -> size_t { return buffer_.size() - 1; }
  inline auto c_str() const -> const wchar_t* { return &buffer_[0]; }
  inline auto str() const -> std::wstring { return {&buffer_[0], size()}; }
};

enum class to_utf8_error_policy { abort, replace };

// A converter from UTF-16/UTF-32 (host endian) to UTF-8.
template <typename WChar, typename Buffer = memory_buffer> class to_utf8 {
 private:
  Buffer buffer_;

 public:
  to_utf8() {}
  explicit to_utf8(basic_string_view<WChar> s,
                   to_utf8_error_policy policy = to_utf8_error_policy::abort) {
    static_assert(sizeof(WChar) == 2 || sizeof(WChar) == 4,
                  "Expect utf16 or utf32");
    if (!convert(s, policy))
      FMT_THROW(std::runtime_error(sizeof(WChar) == 2 ? "invalid utf16"
                                                      : "invalid utf32"));
  }
  operator string_view() const { return string_view(&buffer_[0], size()); }
  auto size() const -> size_t { return buffer_.size() - 1; }
  auto c_str() const -> const char* { return &buffer_[0]; }
  auto str() const -> std::string { return std::string(&buffer_[0], size()); }

  // Performs conversion returning a bool instead of throwing exception on
  // conversion error. This method may still throw in case of memory allocation
  // error.
  auto convert(basic_string_view<WChar> s,
               to_utf8_error_policy policy = to_utf8_error_policy::abort)
      -> bool {
    if (!convert(buffer_, s, policy)) return false;
    buffer_.push_back(0);
    return true;
  }
  static auto convert(Buffer& buf, basic_string_view<WChar> s,
                      to_utf8_error_policy policy = to_utf8_error_policy::abort)
      -> bool {
    for (auto p = s.begin(); p != s.end(); ++p) {
      uint32_t c = static_cast<uint32_t>(*p);
      if (sizeof(WChar) == 2 && c >= 0xd800 && c <= 0xdfff) {
        // Handle a surrogate pair.
        ++p;
        if (p == s.end() || (c & 0xfc00) != 0xd800 || (*p & 0xfc00) != 0xdc00) {
          if (policy == to_utf8_error_policy::abort) return false;
          buf.append(string_view("\xEF\xBF\xBD"));
          --p;
          continue;
        } else {
          c = (c << 10) + static_cast<uint32_t>(*p) - 0x35fdc00;
        }
      }
      if (c < 0x80) {
        buf.push_back(static_cast<char>(c));
      } else if (c < 0x800) {
        buf.push_back(static_cast<char>(0xc0 | (c >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else if ((c >= 0x800 && c <= 0xd7ff) || (c >= 0xe000 && c <= 0xffff)) {
        buf.push_back(static_cast<char>(0xe0 | (c >> 12)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0xfff) >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else if (c >= 0x10000 && c <= 0x10ffff) {
        buf.push_back(static_cast<char>(0xf0 | (c >> 18)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0x3ffff) >> 12)));
        buf.push_back(static_cast<char>(0x80 | ((c & 0xfff) >> 6)));
        buf.push_back(static_cast<char>(0x80 | (c & 0x3f)));
      } else {
        return false;
      }
    }
    return true;
  }
};

// Computes 128-bit result of multiplication of two 64-bit unsigned integers.
inline auto umul128(uint64_t x, uint64_t y) noexcept -> uint128_fallback {
#if FMT_USE_INT128
  auto p = static_cast<uint128_opt>(x) * static_cast<uint128_opt>(y);
  return {static_cast<uint64_t>(p >> 64), static_cast<uint64_t>(p)};
#elif defined(_MSC_VER) && defined(_M_X64)
  auto hi = uint64_t();
  auto lo = _umul128(x, y, &hi);
  return {hi, lo};
#else
  const uint64_t mask = static_cast<uint64_t>(max_value<uint32_t>());

  uint64_t a = x >> 32;
  uint64_t b = x & mask;
  uint64_t c = y >> 32;
  uint64_t d = y & mask;

  uint64_t ac = a * c;
  uint64_t bc = b * c;
  uint64_t ad = a * d;
  uint64_t bd = b * d;

  uint64_t intermediate = (bd >> 32) + (ad & mask) + (bc & mask);

  return {ac + (intermediate >> 32) + (ad >> 32) + (bc >> 32),
          (intermediate << 32) + (bd & mask)};
#endif
}

namespace dragonbox {
// Computes floor(log10(pow(2, e))) for e in [-2620, 2620] using the method from
// https://fmt.dev/papers/Dragonbox.pdf#page=28, section 6.1.
inline auto floor_log10_pow2(int e) noexcept -> int {
  FMT_ASSERT(e <= 2620 && e >= -2620, "too large exponent");
  static_assert((-1 >> 1) == -1, "right shift is not arithmetic");
  return (e * 315653) >> 20;
}

inline auto floor_log2_pow10(int e) noexcept -> int {
  FMT_ASSERT(e <= 1233 && e >= -1233, "too large exponent");
  return (e * 1741647) >> 19;
}

// Computes upper 64 bits of multiplication of two 64-bit unsigned integers.
inline auto umul128_upper64(uint64_t x, uint64_t y) noexcept -> uint64_t {
#if FMT_USE_INT128
  auto p = static_cast<uint128_opt>(x) * static_cast<uint128_opt>(y);
  return static_cast<uint64_t>(p >> 64);
#elif defined(_MSC_VER) && defined(_M_X64)
  return __umulh(x, y);
#else
  return umul128(x, y).high();
#endif
}

// Computes upper 128 bits of multiplication of a 64-bit unsigned integer and a
// 128-bit unsigned integer.
inline auto umul192_upper128(uint64_t x, uint128_fallback y) noexcept
    -> uint128_fallback {
  uint128_fallback r = umul128(x, y.high());
  r += umul128_upper64(x, y.low());
  return r;
}

FMT_API auto get_cached_power(int k) noexcept -> uint128_fallback;

// Type-specific information that Dragonbox uses.
template <typename T, typename Enable = void> struct float_info;

template <> struct float_info<float> {
  using carrier_uint = uint32_t;
  static const int exponent_bits = 8;
  static const int kappa = 1;
  static const int big_divisor = 100;
  static const int small_divisor = 10;
  static const int min_k = -31;
  static const int max_k = 46;
  static const int shorter_interval_tie_lower_threshold = -35;
  static const int shorter_interval_tie_upper_threshold = -35;
};

template <> struct float_info<double> {
  using carrier_uint = uint64_t;
  static const int exponent_bits = 11;
  static const int kappa = 2;
  static const int big_divisor = 1000;
  static const int small_divisor = 100;
  static const int min_k = -292;
  static const int max_k = 341;
  static const int shorter_interval_tie_lower_threshold = -77;
  static const int shorter_interval_tie_upper_threshold = -77;
};

// An 80- or 128-bit floating point number.
template <typename T>
struct float_info<T, enable_if_t<std::numeric_limits<T>::digits == 64 ||
                                 std::numeric_limits<T>::digits == 113 ||
                                 is_float128<T>::value>> {
  using carrier_uint = detail::uint128_t;
  static const int exponent_bits = 15;
};

// A double-double floating point number.
template <typename T>
struct float_info<T, enable_if_t<is_double_double<T>::value>> {
  using carrier_uint = detail::uint128_t;
};

template <typename T> struct decimal_fp {
  using significand_type = typename float_info<T>::carrier_uint;
  significand_type significand;
  int exponent;
};

template <typename T> FMT_API auto to_decimal(T x) noexcept -> decimal_fp<T>;
}  // namespace dragonbox

// Returns true iff Float has the implicit bit which is not stored.
template <typename Float> constexpr auto has_implicit_bit() -> bool {
  // An 80-bit FP number has a 64-bit significand an no implicit bit.
  return std::numeric_limits<Float>::digits != 64;
}

// Returns the number of significand bits stored in Float. The implicit bit is
// not counted since it is not stored.
template <typename Float> constexpr auto num_significand_bits() -> int {
  // std::numeric_limits may not support __float128.
  return is_float128<Float>() ? 112
                              : (std::numeric_limits<Float>::digits -
                                 (has_implicit_bit<Float>() ? 1 : 0));
}

template <typename Float>
constexpr auto exponent_mask() ->
    typename dragonbox::float_info<Float>::carrier_uint {
  using float_uint = typename dragonbox::float_info<Float>::carrier_uint;
  return ((float_uint(1) << dragonbox::float_info<Float>::exponent_bits) - 1)
         << num_significand_bits<Float>();
}
template <typename Float> constexpr auto exponent_bias() -> int {
  // std::numeric_limits may not support __float128.
  return is_float128<Float>() ? 16383
                              : std::numeric_limits<Float>::max_exponent - 1;
}

// Writes the exponent exp in the form "[+-]d{2,3}" to buffer.
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write_exponent(int exp, OutputIt out) -> OutputIt {
  FMT_ASSERT(-10000 < exp && exp < 10000, "exponent out of range");
  if (exp < 0) {
    *out++ = static_cast<Char>('-');
    exp = -exp;
  } else {
    *out++ = static_cast<Char>('+');
  }
  auto uexp = static_cast<uint32_t>(exp);
  if (is_constant_evaluated()) {
    if (uexp < 10) *out++ = '0';
    return format_decimal<Char>(out, uexp, count_digits(uexp));
  }
  if (uexp >= 100u) {
    const char* top = digits2(uexp / 100);
    if (uexp >= 1000u) *out++ = static_cast<Char>(top[0]);
    *out++ = static_cast<Char>(top[1]);
    uexp %= 100;
  }
  const char* d = digits2(uexp);
  *out++ = static_cast<Char>(d[0]);
  *out++ = static_cast<Char>(d[1]);
  return out;
}

// A floating-point number f * pow(2, e) where F is an unsigned type.
template <typename F> struct basic_fp {
  F f;
  int e;

  static constexpr const int num_significand_bits =
      static_cast<int>(sizeof(F) * num_bits<unsigned char>());

  constexpr basic_fp() : f(0), e(0) {}
  constexpr basic_fp(uint64_t f_val, int e_val) : f(f_val), e(e_val) {}

  // Constructs fp from an IEEE754 floating-point number.
  template <typename Float> FMT_CONSTEXPR basic_fp(Float n) { assign(n); }

  // Assigns n to this and return true iff predecessor is closer than successor.
  template <typename Float, FMT_ENABLE_IF(!is_double_double<Float>::value)>
  FMT_CONSTEXPR auto assign(Float n) -> bool {
    static_assert(std::numeric_limits<Float>::digits <= 113, "unsupported FP");
    // Assume Float is in the format [sign][exponent][significand].
    using carrier_uint = typename dragonbox::float_info<Float>::carrier_uint;
    const auto num_float_significand_bits =
        detail::num_significand_bits<Float>();
    const auto implicit_bit = carrier_uint(1) << num_float_significand_bits;
    const auto significand_mask = implicit_bit - 1;
    auto u = bit_cast<carrier_uint>(n);
    f = static_cast<F>(u & significand_mask);
    auto biased_e = static_cast<int>((u & exponent_mask<Float>()) >>
                                     num_float_significand_bits);
    // The predecessor is closer if n is a normalized power of 2 (f == 0)
    // other than the smallest normalized number (biased_e > 1).
    auto is_predecessor_closer = f == 0 && biased_e > 1;
    if (biased_e == 0)
      biased_e = 1;  // Subnormals use biased exponent 1 (min exponent).
    else if (has_implicit_bit<Float>())
      f += static_cast<F>(implicit_bit);
    e = biased_e - exponent_bias<Float>() - num_float_significand_bits;
    if (!has_implicit_bit<Float>()) ++e;
    return is_predecessor_closer;
  }

  template <typename Float, FMT_ENABLE_IF(is_double_double<Float>::value)>
  FMT_CONSTEXPR auto assign(Float n) -> bool {
    static_assert(std::numeric_limits<double>::is_iec559, "unsupported FP");
    return assign(static_cast<double>(n));
  }
};

using fp = basic_fp<unsigned long long>;

// Normalizes the value converted from double and multiplied by (1 << SHIFT).
template <int SHIFT = 0, typename F>
FMT_CONSTEXPR auto normalize(basic_fp<F> value) -> basic_fp<F> {
  // Handle subnormals.
  const auto implicit_bit = F(1) << num_significand_bits<double>();
  const auto shifted_implicit_bit = implicit_bit << SHIFT;
  while ((value.f & shifted_implicit_bit) == 0) {
    value.f <<= 1;
    --value.e;
  }
  // Subtract 1 to account for hidden bit.
  const auto offset = basic_fp<F>::num_significand_bits -
                      num_significand_bits<double>() - SHIFT - 1;
  value.f <<= offset;
  value.e -= offset;
  return value;
}

// Computes lhs * rhs / pow(2, 64) rounded to nearest with half-up tie breaking.
FMT_CONSTEXPR inline auto multiply(uint64_t lhs, uint64_t rhs) -> uint64_t {
#if FMT_USE_INT128
  auto product = static_cast<__uint128_t>(lhs) * rhs;
  auto f = static_cast<uint64_t>(product >> 64);
  return (static_cast<uint64_t>(product) & (1ULL << 63)) != 0 ? f + 1 : f;
#else
  // Multiply 32-bit parts of significands.
  uint64_t mask = (1ULL << 32) - 1;
  uint64_t a = lhs >> 32, b = lhs & mask;
  uint64_t c = rhs >> 32, d = rhs & mask;
  uint64_t ac = a * c, bc = b * c, ad = a * d, bd = b * d;
  // Compute mid 64-bit of result and round.
  uint64_t mid = (bd >> 32) + (ad & mask) + (bc & mask) + (1U << 31);
  return ac + (ad >> 32) + (bc >> 32) + (mid >> 32);
#endif
}

FMT_CONSTEXPR inline auto operator*(fp x, fp y) -> fp {
  return {multiply(x.f, y.f), x.e + y.e + 64};
}

template <typename T, bool doublish = num_bits<T>() == num_bits<double>()>
using convert_float_result =
    conditional_t<std::is_same<T, float>::value || doublish, double, T>;

template <typename T>
constexpr auto convert_float(T value) -> convert_float_result<T> {
  return static_cast<convert_float_result<T>>(value);
}

template <typename Char, typename OutputIt>
FMT_NOINLINE FMT_CONSTEXPR auto fill(OutputIt it, size_t n,
                                     const basic_specs& specs) -> OutputIt {
  auto fill_size = specs.fill_size();
  if (fill_size == 1) return detail::fill_n(it, n, specs.fill_unit<Char>());
  if (const Char* data = specs.fill<Char>()) {
    for (size_t i = 0; i < n; ++i) it = copy<Char>(data, data + fill_size, it);
  }
  return it;
}

// Writes the output of f, padded according to format specifications in specs.
// size: output size in code units.
// width: output display width in (terminal) column positions.
template <typename Char, align default_align = align::left, typename OutputIt,
          typename F>
FMT_CONSTEXPR auto write_padded(OutputIt out, const format_specs& specs,
                                size_t size, size_t width, F&& f) -> OutputIt {
  static_assert(default_align == align::left || default_align == align::right,
                "");
  unsigned spec_width = to_unsigned(specs.width);
  size_t padding = spec_width > width ? spec_width - width : 0;
  // Shifts are encoded as string literals because static constexpr is not
  // supported in constexpr functions.
  auto* shifts =
      default_align == align::left ? "\x1f\x1f\x00\x01" : "\x00\x1f\x00\x01";
  size_t left_padding = padding >> shifts[static_cast<int>(specs.align())];
  size_t right_padding = padding - left_padding;
  auto it = reserve(out, size + padding * specs.fill_size());
  if (left_padding != 0) it = fill<Char>(it, left_padding, specs);
  it = f(it);
  if (right_padding != 0) it = fill<Char>(it, right_padding, specs);
  return base_iterator(out, it);
}

template <typename Char, align default_align = align::left, typename OutputIt,
          typename F>
constexpr auto write_padded(OutputIt out, const format_specs& specs,
                            size_t size, F&& f) -> OutputIt {
  return write_padded<Char, default_align>(out, specs, size, size, f);
}

template <typename Char, align default_align = align::left, typename OutputIt>
FMT_CONSTEXPR auto write_bytes(OutputIt out, string_view bytes,
                               const format_specs& specs = {}) -> OutputIt {
  return write_padded<Char, default_align>(
      out, specs, bytes.size(), [bytes](reserve_iterator<OutputIt> it) {
        const char* data = bytes.data();
        return copy<Char>(data, data + bytes.size(), it);
      });
}

template <typename Char, typename OutputIt, typename UIntPtr>
auto write_ptr(OutputIt out, UIntPtr value, const format_specs* specs)
    -> OutputIt {
  int num_digits = count_digits<4>(value);
  auto size = to_unsigned(num_digits) + size_t(2);
  auto write = [=](reserve_iterator<OutputIt> it) {
    *it++ = static_cast<Char>('0');
    *it++ = static_cast<Char>('x');
    return format_base2e<Char>(4, it, value, num_digits);
  };
  return specs ? write_padded<Char, align::right>(out, *specs, size, write)
               : base_iterator(out, write(reserve(out, size)));
}

// Returns true iff the code point cp is printable.
FMT_API auto is_printable(uint32_t cp) -> bool;

inline auto needs_escape(uint32_t cp) -> bool {
  if (cp < 0x20 || cp == 0x7f || cp == '"' || cp == '\\') return true;
  if (const_check(FMT_OPTIMIZE_SIZE > 1)) return false;
  return !is_printable(cp);
}

template <typename Char> struct find_escape_result {
  const Char* begin;
  const Char* end;
  uint32_t cp;
};

template <typename Char>
auto find_escape(const Char* begin, const Char* end)
    -> find_escape_result<Char> {
  for (; begin != end; ++begin) {
    uint32_t cp = static_cast<unsigned_char<Char>>(*begin);
    if (const_check(sizeof(Char) == 1) && cp >= 0x80) continue;
    if (needs_escape(cp)) return {begin, begin + 1, cp};
  }
  return {begin, nullptr, 0};
}

inline auto find_escape(const char* begin, const char* end)
    -> find_escape_result<char> {
  if (const_check(!use_utf8)) return find_escape<char>(begin, end);
  auto result = find_escape_result<char>{end, nullptr, 0};
  for_each_codepoint(string_view(begin, to_unsigned(end - begin)),
                     [&](uint32_t cp, string_view sv) {
                       if (needs_escape(cp)) {
                         result = {sv.begin(), sv.end(), cp};
                         return false;
                       }
                       return true;
                     });
  return result;
}

template <size_t width, typename Char, typename OutputIt>
auto write_codepoint(OutputIt out, char prefix, uint32_t cp) -> OutputIt {
  *out++ = static_cast<Char>('\\');
  *out++ = static_cast<Char>(prefix);
  Char buf[width];
  fill_n(buf, width, static_cast<Char>('0'));
  format_base2e(4, buf, cp, width);
  return copy<Char>(buf, buf + width, out);
}

template <typename OutputIt, typename Char>
auto write_escaped_cp(OutputIt out, const find_escape_result<Char>& escape)
    -> OutputIt {
  auto c = static_cast<Char>(escape.cp);
  switch (escape.cp) {
  case '\n':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('n');
    break;
  case '\r':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('r');
    break;
  case '\t':
    *out++ = static_cast<Char>('\\');
    c = static_cast<Char>('t');
    break;
  case '"':  FMT_FALLTHROUGH;
  case '\'': FMT_FALLTHROUGH;
  case '\\': *out++ = static_cast<Char>('\\'); break;
  default:
    if (escape.cp < 0x100) return write_codepoint<2, Char>(out, 'x', escape.cp);
    if (escape.cp < 0x10000)
      return write_codepoint<4, Char>(out, 'u', escape.cp);
    if (escape.cp < 0x110000)
      return write_codepoint<8, Char>(out, 'U', escape.cp);
    for (Char escape_char : basic_string_view<Char>(
             escape.begin, to_unsigned(escape.end - escape.begin))) {
      out = write_codepoint<2, Char>(out, 'x',
                                     static_cast<uint32_t>(escape_char) & 0xFF);
    }
    return out;
  }
  *out++ = c;
  return out;
}

template <typename Char, typename OutputIt>
auto write_escaped_string(OutputIt out, basic_string_view<Char> str)
    -> OutputIt {
  *out++ = static_cast<Char>('"');
  auto begin = str.begin(), end = str.end();
  do {
    auto escape = find_escape(begin, end);
    out = copy<Char>(begin, escape.begin, out);
    begin = escape.end;
    if (!begin) break;
    out = write_escaped_cp<OutputIt, Char>(out, escape);
  } while (begin != end);
  *out++ = static_cast<Char>('"');
  return out;
}

template <typename Char, typename OutputIt>
auto write_escaped_char(OutputIt out, Char v) -> OutputIt {
  Char v_array[1] = {v};
  *out++ = static_cast<Char>('\'');
  if ((needs_escape(static_cast<uint32_t>(v)) && v != static_cast<Char>('"')) ||
      v == static_cast<Char>('\'')) {
    out = write_escaped_cp(out,
                           find_escape_result<Char>{v_array, v_array + 1,
                                                    static_cast<uint32_t>(v)});
  } else {
    *out++ = v;
  }
  *out++ = static_cast<Char>('\'');
  return out;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write_char(OutputIt out, Char value,
                              const format_specs& specs) -> OutputIt {
  bool is_debug = specs.type() == presentation_type::debug;
  return write_padded<Char>(out, specs, 1, [=](reserve_iterator<OutputIt> it) {
    if (is_debug) return write_escaped_char(it, value);
    *it++ = value;
    return it;
  });
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, Char value, const format_specs& specs,
                         locale_ref loc = {}) -> OutputIt {
  // char is formatted as unsigned char for consistency across platforms.
  using unsigned_type =
      conditional_t<std::is_same<Char, char>::value, unsigned char, unsigned>;
  return check_char_specs(specs)
             ? write_char<Char>(out, value, specs)
             : write<Char>(out, static_cast<unsigned_type>(value), specs, loc);
}

template <typename Char> class digit_grouping {
 private:
  std::string grouping_;
  std::basic_string<Char> thousands_sep_;

  struct next_state {
    std::string::const_iterator group;
    int pos;
  };
  auto initial_state() const -> next_state { return {grouping_.begin(), 0}; }

  // Returns the next digit group separator position.
  auto next(next_state& state) const -> int {
    if (thousands_sep_.empty()) return max_value<int>();
    if (state.group == grouping_.end()) return state.pos += grouping_.back();
    if (*state.group <= 0 || *state.group == max_value<char>())
      return max_value<int>();
    state.pos += *state.group++;
    return state.pos;
  }

 public:
  template <typename Locale,
            FMT_ENABLE_IF(std::is_same<Locale, locale_ref>::value)>
  explicit digit_grouping(Locale loc, bool localized = true) {
    if (!localized) return;
    auto sep = thousands_sep<Char>(loc);
    grouping_ = sep.grouping;
    if (sep.thousands_sep) thousands_sep_.assign(1, sep.thousands_sep);
  }
  digit_grouping(std::string grouping, std::basic_string<Char> sep)
      : grouping_(std::move(grouping)), thousands_sep_(std::move(sep)) {}

  auto has_separator() const -> bool { return !thousands_sep_.empty(); }

  auto count_separators(int num_digits) const -> int {
    int count = 0;
    auto state = initial_state();
    while (num_digits > next(state)) ++count;
    return count;
  }

  // Applies grouping to digits and write the output to out.
  template <typename Out, typename C>
  auto apply(Out out, basic_string_view<C> digits) const -> Out {
    auto num_digits = static_cast<int>(digits.size());
    auto separators = basic_memory_buffer<int>();
    separators.push_back(0);
    auto state = initial_state();
    while (int i = next(state)) {
      if (i >= num_digits) break;
      separators.push_back(i);
    }
    for (int i = 0, sep_index = static_cast<int>(separators.size() - 1);
         i < num_digits; ++i) {
      if (num_digits - i == separators[sep_index]) {
        out = copy<Char>(thousands_sep_.data(),
                         thousands_sep_.data() + thousands_sep_.size(), out);
        --sep_index;
      }
      *out++ = static_cast<Char>(digits[to_unsigned(i)]);
    }
    return out;
  }
};

FMT_CONSTEXPR inline void prefix_append(unsigned& prefix, unsigned value) {
  prefix |= prefix != 0 ? value << 8 : value;
  prefix += (1u + (value > 0xff ? 1 : 0)) << 24;
}

// Writes a decimal integer with digit grouping.
template <typename OutputIt, typename UInt, typename Char>
auto write_int(OutputIt out, UInt value, unsigned prefix,
               const format_specs& specs, const digit_grouping<Char>& grouping)
    -> OutputIt {
  static_assert(std::is_same<uint64_or_128_t<UInt>, UInt>::value, "");
  int num_digits = 0;
  auto buffer = memory_buffer();
  switch (specs.type()) {
  default: FMT_ASSERT(false, ""); FMT_FALLTHROUGH;
  case presentation_type::none:
  case presentation_type::dec:
    num_digits = count_digits(value);
    format_decimal<char>(appender(buffer), value, num_digits);
    break;
  case presentation_type::hex:
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'X' : 'x') << 8 | '0');
    num_digits = count_digits<4>(value);
    format_base2e<char>(4, appender(buffer), value, num_digits, specs.upper());
    break;
  case presentation_type::oct:
    num_digits = count_digits<3>(value);
    // Octal prefix '0' is counted as a digit, so only add it if precision
    // is not greater than the number of digits.
    if (specs.alt() && specs.precision <= num_digits && value != 0)
      prefix_append(prefix, '0');
    format_base2e<char>(3, appender(buffer), value, num_digits);
    break;
  case presentation_type::bin:
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'B' : 'b') << 8 | '0');
    num_digits = count_digits<1>(value);
    format_base2e<char>(1, appender(buffer), value, num_digits);
    break;
  case presentation_type::chr:
    return write_char<Char>(out, static_cast<Char>(value), specs);
  }

  unsigned size = (prefix != 0 ? prefix >> 24 : 0) + to_unsigned(num_digits) +
                  to_unsigned(grouping.count_separators(num_digits));
  return write_padded<Char, align::right>(
      out, specs, size, size, [&](reserve_iterator<OutputIt> it) {
        for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
          *it++ = static_cast<Char>(p & 0xff);
        return grouping.apply(it, string_view(buffer.data(), buffer.size()));
      });
}

#if FMT_USE_LOCALE
// Writes a localized value.
FMT_API auto write_loc(appender out, loc_value value, const format_specs& specs,
                       locale_ref loc) -> bool;
#endif
template <typename OutputIt>
inline auto write_loc(OutputIt, const loc_value&, const format_specs&,
                      locale_ref) -> bool {
  return false;
}

template <typename UInt> struct write_int_arg {
  UInt abs_value;
  unsigned prefix;
};

template <typename T>
FMT_CONSTEXPR auto make_write_int_arg(T value, sign s)
    -> write_int_arg<uint32_or_64_or_128_t<T>> {
  auto prefix = 0u;
  auto abs_value = static_cast<uint32_or_64_or_128_t<T>>(value);
  if (is_negative(value)) {
    prefix = 0x01000000 | '-';
    abs_value = 0 - abs_value;
  } else {
    constexpr const unsigned prefixes[4] = {0, 0, 0x1000000u | '+',
                                            0x1000000u | ' '};
    prefix = prefixes[static_cast<int>(s)];
  }
  return {abs_value, prefix};
}

template <typename Char = char> struct loc_writer {
  basic_appender<Char> out;
  const format_specs& specs;
  std::basic_string<Char> sep;
  std::string grouping;
  std::basic_string<Char> decimal_point;

  template <typename T, FMT_ENABLE_IF(is_integer<T>::value)>
  auto operator()(T value) -> bool {
    auto arg = make_write_int_arg(value, specs.sign());
    write_int(out, static_cast<uint64_or_128_t<T>>(arg.abs_value), arg.prefix,
              specs, digit_grouping<Char>(grouping, sep));
    return true;
  }

  template <typename T, FMT_ENABLE_IF(!is_integer<T>::value)>
  auto operator()(T) -> bool {
    return false;
  }
};

// Size and padding computation separate from write_int to avoid template bloat.
struct size_padding {
  unsigned size;
  unsigned padding;

  FMT_CONSTEXPR size_padding(int num_digits, unsigned prefix,
                             const format_specs& specs)
      : size((prefix >> 24) + to_unsigned(num_digits)), padding(0) {
    if (specs.align() == align::numeric) {
      auto width = to_unsigned(specs.width);
      if (width > size) {
        padding = width - size;
        size = width;
      }
    } else if (specs.precision > num_digits) {
      size = (prefix >> 24) + to_unsigned(specs.precision);
      padding = to_unsigned(specs.precision - num_digits);
    }
  }
};

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR FMT_INLINE auto write_int(OutputIt out, write_int_arg<T> arg,
                                        const format_specs& specs) -> OutputIt {
  static_assert(std::is_same<T, uint32_or_64_or_128_t<T>>::value, "");

  constexpr int buffer_size = num_bits<T>();
  char buffer[buffer_size];
  if (is_constant_evaluated()) fill_n(buffer, buffer_size, '\0');
  const char* begin = nullptr;
  const char* end = buffer + buffer_size;

  auto abs_value = arg.abs_value;
  auto prefix = arg.prefix;
  switch (specs.type()) {
  default: FMT_ASSERT(false, ""); FMT_FALLTHROUGH;
  case presentation_type::none:
  case presentation_type::dec:
    begin = do_format_decimal(buffer, abs_value, buffer_size);
    break;
  case presentation_type::hex:
    begin = do_format_base2e(4, buffer, abs_value, buffer_size, specs.upper());
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'X' : 'x') << 8 | '0');
    break;
  case presentation_type::oct: {
    begin = do_format_base2e(3, buffer, abs_value, buffer_size);
    // Octal prefix '0' is counted as a digit, so only add it if precision
    // is not greater than the number of digits.
    auto num_digits = end - begin;
    if (specs.alt() && specs.precision <= num_digits && abs_value != 0)
      prefix_append(prefix, '0');
    break;
  }
  case presentation_type::bin:
    begin = do_format_base2e(1, buffer, abs_value, buffer_size);
    if (specs.alt())
      prefix_append(prefix, unsigned(specs.upper() ? 'B' : 'b') << 8 | '0');
    break;
  case presentation_type::chr:
    return write_char<Char>(out, static_cast<Char>(abs_value), specs);
  }

  // Write an integer in the format
  //   <left-padding><prefix><numeric-padding><digits><right-padding>
  // prefix contains chars in three lower bytes and the size in the fourth byte.
  int num_digits = static_cast<int>(end - begin);
  // Slightly faster check for specs.width == 0 && specs.precision == -1.
  if ((specs.width | (specs.precision + 1)) == 0) {
    auto it = reserve(out, to_unsigned(num_digits) + (prefix >> 24));
    for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
      *it++ = static_cast<Char>(p & 0xff);
    return base_iterator(out, copy<Char>(begin, end, it));
  }
  auto sp = size_padding(num_digits, prefix, specs);
  unsigned padding = sp.padding;
  return write_padded<Char, align::right>(
      out, specs, sp.size, [=](reserve_iterator<OutputIt> it) {
        for (unsigned p = prefix & 0xffffff; p != 0; p >>= 8)
          *it++ = static_cast<Char>(p & 0xff);
        it = detail::fill_n(it, padding, static_cast<Char>('0'));
        return copy<Char>(begin, end, it);
      });
}

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR FMT_NOINLINE auto write_int_noinline(OutputIt out,
                                                   write_int_arg<T> arg,
                                                   const format_specs& specs)
    -> OutputIt {
  return write_int<Char>(out, arg, specs);
}

template <typename Char, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value)>
FMT_CONSTEXPR FMT_INLINE auto write(basic_appender<Char> out, T value,
                                    const format_specs& specs, locale_ref loc)
    -> basic_appender<Char> {
  if (specs.localized() && write_loc(out, value, specs, loc)) return out;
  return write_int_noinline<Char>(out, make_write_int_arg(value, specs.sign()),
                                  specs);
}

// An inlined version of write used in format string compilation.
template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value &&
                        !std::is_same<OutputIt, basic_appender<Char>>::value)>
FMT_CONSTEXPR FMT_INLINE auto write(OutputIt out, T value,
                                    const format_specs& specs, locale_ref loc)
    -> OutputIt {
  if (specs.localized() && write_loc(out, value, specs, loc)) return out;
  return write_int<Char>(out, make_write_int_arg(value, specs.sign()), specs);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> s,
                         const format_specs& specs) -> OutputIt {
  auto data = s.data();
  auto size = s.size();
  if (specs.precision >= 0 && to_unsigned(specs.precision) < size)
    size = code_point_index(s, to_unsigned(specs.precision));

  bool is_debug = specs.type() == presentation_type::debug;
  if (is_debug) {
    auto buf = counting_buffer<Char>();
    write_escaped_string(basic_appender<Char>(buf), s);
    size = buf.count();
  }

  size_t width = 0;
  if (specs.width != 0) {
    width =
        is_debug ? size : compute_width(basic_string_view<Char>(data, size));
  }
  return write_padded<Char>(
      out, specs, size, width, [=](reserve_iterator<OutputIt> it) {
        return is_debug ? write_escaped_string(it, s)
                        : copy<Char>(data, data + size, it);
      });
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> s,
                         const format_specs& specs, locale_ref) -> OutputIt {
  return write<Char>(out, s, specs);
}
template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, const Char* s, const format_specs& specs,
                         locale_ref) -> OutputIt {
  if (specs.type() == presentation_type::pointer)
    return write_ptr<Char>(out, bit_cast<uintptr_t>(s), &specs);
  if (!s) report_error("string pointer is null");
  return write<Char>(out, basic_string_view<Char>(s), specs, {});
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_integral<T>::value &&
                        !std::is_same<T, bool>::value &&
                        !std::is_same<T, Char>::value)>
FMT_CONSTEXPR auto write(OutputIt out, T value) -> OutputIt {
  auto abs_value = static_cast<uint32_or_64_or_128_t<T>>(value);
  bool negative = is_negative(value);
  // Don't do -abs_value since it trips unsigned-integer-overflow sanitizer.
  if (negative) abs_value = ~abs_value + 1;
  int num_digits = count_digits(abs_value);
  auto size = (negative ? 1 : 0) + static_cast<size_t>(num_digits);
  if (auto ptr = to_pointer<Char>(out, size)) {
    if (negative) *ptr++ = static_cast<Char>('-');
    format_decimal<Char>(ptr, abs_value, num_digits);
    return out;
  }
  if (negative) *out++ = static_cast<Char>('-');
  return format_decimal<Char>(out, abs_value, num_digits);
}

template <typename Char>
FMT_CONSTEXPR auto parse_align(const Char* begin, const Char* end,
                               format_specs& specs) -> const Char* {
  FMT_ASSERT(begin != end, "");
  auto alignment = align::none;
  auto p = begin + code_point_length(begin);
  if (end - p <= 0) p = begin;
  for (;;) {
    switch (to_ascii(*p)) {
    case '<': alignment = align::left; break;
    case '>': alignment = align::right; break;
    case '^': alignment = align::center; break;
    }
    if (alignment != align::none) {
      if (p != begin) {
        auto c = *begin;
        if (c == '}') return begin;
        if (c == '{') {
          report_error("invalid fill character '{'");
          return begin;
        }
        specs.set_fill(basic_string_view<Char>(begin, to_unsigned(p - begin)));
        begin = p + 1;
      } else {
        ++begin;
      }
      break;
    } else if (p == begin) {
      break;
    }
    p = begin;
  }
  specs.set_align(alignment);
  return begin;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR20 auto write_nonfinite(OutputIt out, bool isnan,
                                     format_specs specs, sign s) -> OutputIt {
  auto str =
      isnan ? (specs.upper() ? "NAN" : "nan") : (specs.upper() ? "INF" : "inf");
  constexpr size_t str_size = 3;
  auto size = str_size + (s != sign::none ? 1 : 0);
  // Replace '0'-padding with space for non-finite values.
  const bool is_zero_fill =
      specs.fill_size() == 1 && specs.fill_unit<Char>() == '0';
  if (is_zero_fill) specs.set_fill(' ');
  return write_padded<Char>(out, specs, size,
                            [=](reserve_iterator<OutputIt> it) {
                              if (s != sign::none)
                                *it++ = detail::getsign<Char>(s);
                              return copy<Char>(str, str + str_size, it);
                            });
}

// A decimal floating-point number significand * pow(10, exp).
struct big_decimal_fp {
  const char* significand;
  int significand_size;
  int exponent;
};

constexpr auto get_significand_size(const big_decimal_fp& f) -> int {
  return f.significand_size;
}
template <typename T>
inline auto get_significand_size(const dragonbox::decimal_fp<T>& f) -> int {
  return count_digits(f.significand);
}

template <typename Char, typename OutputIt>
constexpr auto write_significand(OutputIt out, const char* significand,
                                 int significand_size) -> OutputIt {
  return copy<Char>(significand, significand + significand_size, out);
}
template <typename Char, typename OutputIt, typename UInt>
inline auto write_significand(OutputIt out, UInt significand,
                              int significand_size) -> OutputIt {
  return format_decimal<Char>(out, significand, significand_size);
}
template <typename Char, typename OutputIt, typename T, typename Grouping>
FMT_CONSTEXPR20 auto write_significand(OutputIt out, T significand,
                                       int significand_size, int exponent,
                                       const Grouping& grouping) -> OutputIt {
  if (!grouping.has_separator()) {
    out = write_significand<Char>(out, significand, significand_size);
    return detail::fill_n(out, exponent, static_cast<Char>('0'));
  }
  auto buffer = memory_buffer();
  write_significand<char>(appender(buffer), significand, significand_size);
  detail::fill_n(appender(buffer), exponent, '0');
  return grouping.apply(out, string_view(buffer.data(), buffer.size()));
}

template <typename Char, typename UInt,
          FMT_ENABLE_IF(std::is_integral<UInt>::value)>
inline auto write_significand(Char* out, UInt significand, int significand_size,
                              int integral_size, Char decimal_point) -> Char* {
  if (!decimal_point) return format_decimal(out, significand, significand_size);
  out += significand_size + 1;
  Char* end = out;
  int floating_size = significand_size - integral_size;
  for (int i = floating_size / 2; i > 0; --i) {
    out -= 2;
    write2digits(out, static_cast<std::size_t>(significand % 100));
    significand /= 100;
  }
  if (floating_size % 2 != 0) {
    *--out = static_cast<Char>('0' + significand % 10);
    significand /= 10;
  }
  *--out = decimal_point;
  format_decimal(out - integral_size, significand, integral_size);
  return end;
}

template <typename OutputIt, typename UInt, typename Char,
          FMT_ENABLE_IF(!std::is_pointer<remove_cvref_t<OutputIt>>::value)>
inline auto write_significand(OutputIt out, UInt significand,
                              int significand_size, int integral_size,
                              Char decimal_point) -> OutputIt {
  // Buffer is large enough to hold digits (digits10 + 1) and a decimal point.
  Char buffer[digits10<UInt>() + 2];
  auto end = write_significand(buffer, significand, significand_size,
                               integral_size, decimal_point);
  return detail::copy_noinline<Char>(buffer, end, out);
}

template <typename OutputIt, typename Char>
FMT_CONSTEXPR auto write_significand(OutputIt out, const char* significand,
                                     int significand_size, int integral_size,
                                     Char decimal_point) -> OutputIt {
  out = detail::copy_noinline<Char>(significand, significand + integral_size,
                                    out);
  if (!decimal_point) return out;
  *out++ = decimal_point;
  return detail::copy_noinline<Char>(significand + integral_size,
                                     significand + significand_size, out);
}

template <typename OutputIt, typename Char, typename T, typename Grouping>
FMT_CONSTEXPR20 auto write_significand(OutputIt out, T significand,
                                       int significand_size, int integral_size,
                                       Char decimal_point,
                                       const Grouping& grouping) -> OutputIt {
  if (!grouping.has_separator()) {
    return write_significand(out, significand, significand_size, integral_size,
                             decimal_point);
  }
  auto buffer = basic_memory_buffer<Char>();
  write_significand(basic_appender<Char>(buffer), significand, significand_size,
                    integral_size, decimal_point);
  grouping.apply(
      out, basic_string_view<Char>(buffer.data(), to_unsigned(integral_size)));
  return detail::copy_noinline<Char>(buffer.data() + integral_size,
                                     buffer.end(), out);
}

template <typename Char, typename OutputIt, typename DecimalFP,
          typename Grouping = digit_grouping<Char>>
FMT_CONSTEXPR20 auto do_write_float(OutputIt out, const DecimalFP& f,
                                    const format_specs& specs, sign s,
                                    locale_ref loc) -> OutputIt {
  auto significand = f.significand;
  int significand_size = get_significand_size(f);
  const Char zero = static_cast<Char>('0');
  size_t size = to_unsigned(significand_size) + (s != sign::none ? 1 : 0);
  using iterator = reserve_iterator<OutputIt>;

  Char decimal_point = specs.localized() ? detail::decimal_point<Char>(loc)
                                         : static_cast<Char>('.');

  int output_exp = f.exponent + significand_size - 1;
  auto use_exp_format = [=]() {
    if (specs.type() == presentation_type::exp) return true;
    if (specs.type() == presentation_type::fixed) return false;
    // Use the fixed notation if the exponent is in [exp_lower, exp_upper),
    // e.g. 0.0001 instead of 1e-04. Otherwise use the exponent notation.
    const int exp_lower = -4, exp_upper = 16;
    return output_exp < exp_lower ||
           output_exp >= (specs.precision > 0 ? specs.precision : exp_upper);
  };
  if (use_exp_format()) {
    int num_zeros = 0;
    if (specs.alt()) {
      num_zeros = specs.precision - significand_size;
      if (num_zeros < 0) num_zeros = 0;
      size += to_unsigned(num_zeros);
    } else if (significand_size == 1) {
      decimal_point = Char();
    }
    auto abs_output_exp = output_exp >= 0 ? output_exp : -output_exp;
    int exp_digits = 2;
    if (abs_output_exp >= 100) exp_digits = abs_output_exp >= 1000 ? 4 : 3;

    size += to_unsigned((decimal_point ? 1 : 0) + 2 + exp_digits);
    char exp_char = specs.upper() ? 'E' : 'e';
    auto write = [=](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      // Insert a decimal point after the first digit and add an exponent.
      it = write_significand(it, significand, significand_size, 1,
                             decimal_point);
      if (num_zeros > 0) it = detail::fill_n(it, num_zeros, zero);
      *it++ = static_cast<Char>(exp_char);
      return write_exponent<Char>(output_exp, it);
    };
    return specs.width > 0
               ? write_padded<Char, align::right>(out, specs, size, write)
               : base_iterator(out, write(reserve(out, size)));
  }

  int exp = f.exponent + significand_size;
  if (f.exponent >= 0) {
    // 1234e5 -> 123400000[.0+]
    size += to_unsigned(f.exponent);
    int num_zeros = specs.precision - exp;
    abort_fuzzing_if(num_zeros > 5000);
    if (specs.alt()) {
      ++size;
      if (num_zeros <= 0 && specs.type() != presentation_type::fixed)
        num_zeros = 0;
      if (num_zeros > 0) size += to_unsigned(num_zeros);
    }
    auto grouping = Grouping(loc, specs.localized());
    size += to_unsigned(grouping.count_separators(exp));
    return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      it = write_significand<Char>(it, significand, significand_size,
                                   f.exponent, grouping);
      if (!specs.alt()) return it;
      *it++ = decimal_point;
      return num_zeros > 0 ? detail::fill_n(it, num_zeros, zero) : it;
    });
  } else if (exp > 0) {
    // 1234e-2 -> 12.34[0+]
    int num_zeros = specs.alt() ? specs.precision - significand_size : 0;
    size += 1 + static_cast<unsigned>(max_of(num_zeros, 0));
    auto grouping = Grouping(loc, specs.localized());
    size += to_unsigned(grouping.count_separators(exp));
    return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
      if (s != sign::none) *it++ = detail::getsign<Char>(s);
      it = write_significand(it, significand, significand_size, exp,
                             decimal_point, grouping);
      return num_zeros > 0 ? detail::fill_n(it, num_zeros, zero) : it;
    });
  }
  // 1234e-6 -> 0.001234
  int num_zeros = -exp;
  if (significand_size == 0 && specs.precision >= 0 &&
      specs.precision < num_zeros) {
    num_zeros = specs.precision;
  }
  bool pointy = num_zeros != 0 || significand_size != 0 || specs.alt();
  size += 1 + (pointy ? 1 : 0) + to_unsigned(num_zeros);
  return write_padded<Char, align::right>(out, specs, size, [&](iterator it) {
    if (s != sign::none) *it++ = detail::getsign<Char>(s);
    *it++ = zero;
    if (!pointy) return it;
    *it++ = decimal_point;
    it = detail::fill_n(it, num_zeros, zero);
    return write_significand<Char>(it, significand, significand_size);
  });
}

template <typename Char> class fallback_digit_grouping {
 public:
  constexpr fallback_digit_grouping(locale_ref, bool) {}

  constexpr auto has_separator() const -> bool { return false; }

  constexpr auto count_separators(int) const -> int { return 0; }

  template <typename Out, typename C>
  constexpr auto apply(Out out, basic_string_view<C>) const -> Out {
    return out;
  }
};

template <typename Char, typename OutputIt, typename DecimalFP>
FMT_CONSTEXPR20 auto write_float(OutputIt out, const DecimalFP& f,
                                 const format_specs& specs, sign s,
                                 locale_ref loc) -> OutputIt {
  if (is_constant_evaluated()) {
    return do_write_float<Char, OutputIt, DecimalFP,
                          fallback_digit_grouping<Char>>(out, f, specs, s, loc);
  } else {
    return do_write_float<Char>(out, f, specs, s, loc);
  }
}

template <typename T> constexpr auto isnan(T value) -> bool {
  return value != value;  // std::isnan doesn't support __float128.
}

template <typename T, typename Enable = void>
struct has_isfinite : std::false_type {};

template <typename T>
struct has_isfinite<T, enable_if_t<sizeof(std::isfinite(T())) != 0>>
    : std::true_type {};

template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value&&
                                        has_isfinite<T>::value)>
FMT_CONSTEXPR20 auto isfinite(T value) -> bool {
  constexpr T inf = T(std::numeric_limits<double>::infinity());
  if (is_constant_evaluated())
    return !detail::isnan(value) && value < inf && value > -inf;
  return std::isfinite(value);
}
template <typename T, FMT_ENABLE_IF(!has_isfinite<T>::value)>
FMT_CONSTEXPR auto isfinite(T value) -> bool {
  T inf = T(std::numeric_limits<double>::infinity());
  // std::isfinite doesn't support __float128.
  return !detail::isnan(value) && value < inf && value > -inf;
}

template <typename T, FMT_ENABLE_IF(is_floating_point<T>::value)>
FMT_INLINE FMT_CONSTEXPR bool signbit(T value) {
  if (is_constant_evaluated()) {
#ifdef __cpp_if_constexpr
    if constexpr (std::numeric_limits<double>::is_iec559) {
      auto bits = detail::bit_cast<uint64_t>(static_cast<double>(value));
      return (bits >> (num_bits<uint64_t>() - 1)) != 0;
    }
#endif
  }
  return std::signbit(static_cast<double>(value));
}

inline FMT_CONSTEXPR20 void adjust_precision(int& precision, int exp10) {
  // Adjust fixed precision by exponent because it is relative to decimal
  // point.
  if (exp10 > 0 && precision > max_value<int>() - exp10)
    FMT_THROW(format_error("number is too big"));
  precision += exp10;
}

class bigint {
 private:
  // A bigint is a number in the form bigit_[N - 1] ... bigit_[0] * 32^exp_.
  using bigit = uint32_t;  // A big digit.
  using double_bigit = uint64_t;
  enum { bigit_bits = num_bits<bigit>() };
  enum { bigits_capacity = 32 };
  basic_memory_buffer<bigit, bigits_capacity> bigits_;
  int exp_;

  friend struct formatter<bigint>;

  FMT_CONSTEXPR auto get_bigit(int i) const -> bigit {
    return i >= exp_ && i < num_bigits() ? bigits_[i - exp_] : 0;
  }

  FMT_CONSTEXPR void subtract_bigits(int index, bigit other, bigit& borrow) {
    auto result = double_bigit(bigits_[index]) - other - borrow;
    bigits_[index] = static_cast<bigit>(result);
    borrow = static_cast<bigit>(result >> (bigit_bits * 2 - 1));
  }

  FMT_CONSTEXPR void remove_leading_zeros() {
    int num_bigits = static_cast<int>(bigits_.size()) - 1;
    while (num_bigits > 0 && bigits_[num_bigits] == 0) --num_bigits;
    bigits_.resize(to_unsigned(num_bigits + 1));
  }

  // Computes *this -= other assuming aligned bigints and *this >= other.
  FMT_CONSTEXPR void subtract_aligned(const bigint& other) {
    FMT_ASSERT(other.exp_ >= exp_, "unaligned bigints");
    FMT_ASSERT(compare(*this, other) >= 0, "");
    bigit borrow = 0;
    int i = other.exp_ - exp_;
    for (size_t j = 0, n = other.bigits_.size(); j != n; ++i, ++j)
      subtract_bigits(i, other.bigits_[j], borrow);
    if (borrow != 0) subtract_bigits(i, 0, borrow);
    FMT_ASSERT(borrow == 0, "");
    remove_leading_zeros();
  }

  FMT_CONSTEXPR void multiply(uint32_t value) {
    bigit carry = 0;
    const double_bigit wide_value = value;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      double_bigit result = bigits_[i] * wide_value + carry;
      bigits_[i] = static_cast<bigit>(result);
      carry = static_cast<bigit>(result >> bigit_bits);
    }
    if (carry != 0) bigits_.push_back(carry);
  }

  template <typename UInt, FMT_ENABLE_IF(std::is_same<UInt, uint64_t>::value ||
                                         std::is_same<UInt, uint128_t>::value)>
  FMT_CONSTEXPR void multiply(UInt value) {
    using half_uint =
        conditional_t<std::is_same<UInt, uint128_t>::value, uint64_t, uint32_t>;
    const int shift = num_bits<half_uint>() - bigit_bits;
    const UInt lower = static_cast<half_uint>(value);
    const UInt upper = value >> num_bits<half_uint>();
    UInt carry = 0;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      UInt result = lower * bigits_[i] + static_cast<bigit>(carry);
      carry = (upper * bigits_[i] << shift) + (result >> bigit_bits) +
              (carry >> bigit_bits);
      bigits_[i] = static_cast<bigit>(result);
    }
    while (carry != 0) {
      bigits_.push_back(static_cast<bigit>(carry));
      carry >>= bigit_bits;
    }
  }

  template <typename UInt, FMT_ENABLE_IF(std::is_same<UInt, uint64_t>::value ||
                                         std::is_same<UInt, uint128_t>::value)>
  FMT_CONSTEXPR void assign(UInt n) {
    size_t num_bigits = 0;
    do {
      bigits_[num_bigits++] = static_cast<bigit>(n);
      n >>= bigit_bits;
    } while (n != 0);
    bigits_.resize(num_bigits);
    exp_ = 0;
  }

 public:
  FMT_CONSTEXPR bigint() : exp_(0) {}
  explicit bigint(uint64_t n) { assign(n); }

  bigint(const bigint&) = delete;
  void operator=(const bigint&) = delete;

  FMT_CONSTEXPR void assign(const bigint& other) {
    auto size = other.bigits_.size();
    bigits_.resize(size);
    auto data = other.bigits_.data();
    copy<bigit>(data, data + size, bigits_.data());
    exp_ = other.exp_;
  }

  template <typename Int> FMT_CONSTEXPR void operator=(Int n) {
    FMT_ASSERT(n > 0, "");
    assign(uint64_or_128_t<Int>(n));
  }

  FMT_CONSTEXPR auto num_bigits() const -> int {
    return static_cast<int>(bigits_.size()) + exp_;
  }

  FMT_CONSTEXPR auto operator<<=(int shift) -> bigint& {
    FMT_ASSERT(shift >= 0, "");
    exp_ += shift / bigit_bits;
    shift %= bigit_bits;
    if (shift == 0) return *this;
    bigit carry = 0;
    for (size_t i = 0, n = bigits_.size(); i < n; ++i) {
      bigit c = bigits_[i] >> (bigit_bits - shift);
      bigits_[i] = (bigits_[i] << shift) + carry;
      carry = c;
    }
    if (carry != 0) bigits_.push_back(carry);
    return *this;
  }

  template <typename Int> FMT_CONSTEXPR auto operator*=(Int value) -> bigint& {
    FMT_ASSERT(value > 0, "");
    multiply(uint32_or_64_or_128_t<Int>(value));
    return *this;
  }

  friend FMT_CONSTEXPR auto compare(const bigint& b1, const bigint& b2) -> int {
    int num_bigits1 = b1.num_bigits(), num_bigits2 = b2.num_bigits();
    if (num_bigits1 != num_bigits2) return num_bigits1 > num_bigits2 ? 1 : -1;
    int i = static_cast<int>(b1.bigits_.size()) - 1;
    int j = static_cast<int>(b2.bigits_.size()) - 1;
    int end = i - j;
    if (end < 0) end = 0;
    for (; i >= end; --i, --j) {
      bigit b1_bigit = b1.bigits_[i], b2_bigit = b2.bigits_[j];
      if (b1_bigit != b2_bigit) return b1_bigit > b2_bigit ? 1 : -1;
    }
    if (i != j) return i > j ? 1 : -1;
    return 0;
  }

  // Returns compare(lhs1 + lhs2, rhs).
  friend FMT_CONSTEXPR auto add_compare(const bigint& lhs1, const bigint& lhs2,
                                        const bigint& rhs) -> int {
    int max_lhs_bigits = max_of(lhs1.num_bigits(), lhs2.num_bigits());
    int num_rhs_bigits = rhs.num_bigits();
    if (max_lhs_bigits + 1 < num_rhs_bigits) return -1;
    if (max_lhs_bigits > num_rhs_bigits) return 1;
    double_bigit borrow = 0;
    int min_exp = min_of(min_of(lhs1.exp_, lhs2.exp_), rhs.exp_);
    for (int i = num_rhs_bigits - 1; i >= min_exp; --i) {
      double_bigit sum = double_bigit(lhs1.get_bigit(i)) + lhs2.get_bigit(i);
      bigit rhs_bigit = rhs.get_bigit(i);
      if (sum > rhs_bigit + borrow) return 1;
      borrow = rhs_bigit + borrow - sum;
      if (borrow > 1) return -1;
      borrow <<= bigit_bits;
    }
    return borrow != 0 ? -1 : 0;
  }

  // Assigns pow(10, exp) to this bigint.
  FMT_CONSTEXPR20 void assign_pow10(int exp) {
    FMT_ASSERT(exp >= 0, "");
    if (exp == 0) return *this = 1;
    int bitmask = 1 << (num_bits<unsigned>() -
                        countl_zero(static_cast<uint32_t>(exp)) - 1);
    // pow(10, exp) = pow(5, exp) * pow(2, exp). First compute pow(5, exp) by
    // repeated squaring and multiplication.
    *this = 5;
    bitmask >>= 1;
    while (bitmask != 0) {
      square();
      if ((exp & bitmask) != 0) *this *= 5;
      bitmask >>= 1;
    }
    *this <<= exp;  // Multiply by pow(2, exp) by shifting.
  }

  FMT_CONSTEXPR20 void square() {
    int num_bigits = static_cast<int>(bigits_.size());
    int num_result_bigits = 2 * num_bigits;
    basic_memory_buffer<bigit, bigits_capacity> n(std::move(bigits_));
    bigits_.resize(to_unsigned(num_result_bigits));
    auto sum = uint128_t();
    for (int bigit_index = 0; bigit_index < num_bigits; ++bigit_index) {
      // Compute bigit at position bigit_index of the result by adding
      // cross-product terms n[i] * n[j] such that i + j == bigit_index.
      for (int i = 0, j = bigit_index; j >= 0; ++i, --j) {
        // Most terms are multiplied twice which can be optimized in the future.
        sum += double_bigit(n[i]) * n[j];
      }
      bigits_[bigit_index] = static_cast<bigit>(sum);
      sum >>= num_bits<bigit>();  // Compute the carry.
    }
    // Do the same for the top half.
    for (int bigit_index = num_bigits; bigit_index < num_result_bigits;
         ++bigit_index) {
      for (int j = num_bigits - 1, i = bigit_index - j; i < num_bigits;)
        sum += double_bigit(n[i++]) * n[j--];
      bigits_[bigit_index] = static_cast<bigit>(sum);
      sum >>= num_bits<bigit>();
    }
    remove_leading_zeros();
    exp_ *= 2;
  }

  // If this bigint has a bigger exponent than other, adds trailing zero to make
  // exponents equal. This simplifies some operations such as subtraction.
  FMT_CONSTEXPR void align(const bigint& other) {
    int exp_difference = exp_ - other.exp_;
    if (exp_difference <= 0) return;
    int num_bigits = static_cast<int>(bigits_.size());
    bigits_.resize(to_unsigned(num_bigits + exp_difference));
    for (int i = num_bigits - 1, j = i + exp_difference; i >= 0; --i, --j)
      bigits_[j] = bigits_[i];
    memset(bigits_.data(), 0, to_unsigned(exp_difference) * sizeof(bigit));
    exp_ -= exp_difference;
  }

  // Divides this bignum by divisor, assigning the remainder to this and
  // returning the quotient.
  FMT_CONSTEXPR auto divmod_assign(const bigint& divisor) -> int {
    FMT_ASSERT(this != &divisor, "");
    if (compare(*this, divisor) < 0) return 0;
    FMT_ASSERT(divisor.bigits_[divisor.bigits_.size() - 1u] != 0, "");
    align(divisor);
    int quotient = 0;
    do {
      subtract_aligned(divisor);
      ++quotient;
    } while (compare(*this, divisor) >= 0);
    return quotient;
  }
};

// format_dragon flags.
enum dragon {
  predecessor_closer = 1,
  fixup = 2,  // Run fixup to correct exp10 which can be off by one.
  fixed = 4,
};

// Formats a floating-point number using a variation of the Fixed-Precision
// Positive Floating-Point Printout ((FPP)^2) algorithm by Steele & White:
// https://fmt.dev/papers/p372-steele.pdf.
FMT_CONSTEXPR20 inline void format_dragon(basic_fp<uint128_t> value,
                                          unsigned flags, int num_digits,
                                          buffer<char>& buf, int& exp10) {
  bigint numerator;    // 2 * R in (FPP)^2.
  bigint denominator;  // 2 * S in (FPP)^2.
  // lower and upper are differences between value and corresponding boundaries.
  bigint lower;             // (M^- in (FPP)^2).
  bigint upper_store;       // upper's value if different from lower.
  bigint* upper = nullptr;  // (M^+ in (FPP)^2).
  // Shift numerator and denominator by an extra bit or two (if lower boundary
  // is closer) to make lower and upper integers. This eliminates multiplication
  // by 2 during later computations.
  bool is_predecessor_closer = (flags & dragon::predecessor_closer) != 0;
  int shift = is_predecessor_closer ? 2 : 1;
  if (value.e >= 0) {
    numerator = value.f;
    numerator <<= value.e + shift;
    lower = 1;
    lower <<= value.e;
    if (is_predecessor_closer) {
      upper_store = 1;
      upper_store <<= value.e + 1;
      upper = &upper_store;
    }
    denominator.assign_pow10(exp10);
    denominator <<= shift;
  } else if (exp10 < 0) {
    numerator.assign_pow10(-exp10);
    lower.assign(numerator);
    if (is_predecessor_closer) {
      upper_store.assign(numerator);
      upper_store <<= 1;
      upper = &upper_store;
    }
    numerator *= value.f;
    numerator <<= shift;
    denominator = 1;
    denominator <<= shift - value.e;
  } else {
    numerator = value.f;
    numerator <<= shift;
    denominator.assign_pow10(exp10);
    denominator <<= shift - value.e;
    lower = 1;
    if (is_predecessor_closer) {
      upper_store = 1ULL << 1;
      upper = &upper_store;
    }
  }
  int even = static_cast<int>((value.f & 1) == 0);
  if (!upper) upper = &lower;
  bool shortest = num_digits < 0;
  if ((flags & dragon::fixup) != 0) {
    if (add_compare(numerator, *upper, denominator) + even <= 0) {
      --exp10;
      numerator *= 10;
      if (num_digits < 0) {
        lower *= 10;
        if (upper != &lower) *upper *= 10;
      }
    }
    if ((flags & dragon::fixed) != 0) adjust_precision(num_digits, exp10 + 1);
  }
  // Invariant: value == (numerator / denominator) * pow(10, exp10).
  if (shortest) {
    // Generate the shortest representation.
    num_digits = 0;
    char* data = buf.data();
    for (;;) {
      int digit = numerator.divmod_assign(denominator);
      bool low = compare(numerator, lower) - even < 0;  // numerator <[=] lower.
      // numerator + upper >[=] pow10:
      bool high = add_compare(numerator, *upper, denominator) + even > 0;
      data[num_digits++] = static_cast<char>('0' + digit);
      if (low || high) {
        if (!low) {
          ++data[num_digits - 1];
        } else if (high) {
          int result = add_compare(numerator, numerator, denominator);
          // Round half to even.
          if (result > 0 || (result == 0 && (digit % 2) != 0))
            ++data[num_digits - 1];
        }
        buf.try_resize(to_unsigned(num_digits));
        exp10 -= num_digits - 1;
        return;
      }
      numerator *= 10;
      lower *= 10;
      if (upper != &lower) *upper *= 10;
    }
  }
  // Generate the given number of digits.
  exp10 -= num_digits - 1;
  if (num_digits <= 0) {
    auto digit = '0';
    if (num_digits == 0) {
      denominator *= 10;
      digit = add_compare(numerator, numerator, denominator) > 0 ? '1' : '0';
    }
    buf.push_back(digit);
    return;
  }
  buf.try_resize(to_unsigned(num_digits));
  for (int i = 0; i < num_digits - 1; ++i) {
    int digit = numerator.divmod_assign(denominator);
    buf[i] = static_cast<char>('0' + digit);
    numerator *= 10;
  }
  int digit = numerator.divmod_assign(denominator);
  auto result = add_compare(numerator, numerator, denominator);
  if (result > 0 || (result == 0 && (digit % 2) != 0)) {
    if (digit == 9) {
      const auto overflow = '0' + 10;
      buf[num_digits - 1] = overflow;
      // Propagate the carry.
      for (int i = num_digits - 1; i > 0 && buf[i] == overflow; --i) {
        buf[i] = '0';
        ++buf[i - 1];
      }
      if (buf[0] == overflow) {
        buf[0] = '1';
        if ((flags & dragon::fixed) != 0)
          buf.push_back('0');
        else
          ++exp10;
      }
      return;
    }
    ++digit;
  }
  buf[num_digits - 1] = static_cast<char>('0' + digit);
}

// Formats a floating-point number using the hexfloat format.
template <typename Float, FMT_ENABLE_IF(!is_double_double<Float>::value)>
FMT_CONSTEXPR20 void format_hexfloat(Float value, format_specs specs,
                                     buffer<char>& buf) {
  // float is passed as double to reduce the number of instantiations and to
  // simplify implementation.
  static_assert(!std::is_same<Float, float>::value, "");

  using info = dragonbox::float_info<Float>;

  // Assume Float is in the format [sign][exponent][significand].
  using carrier_uint = typename info::carrier_uint;

  const auto num_float_significand_bits = detail::num_significand_bits<Float>();

  basic_fp<carrier_uint> f(value);
  f.e += num_float_significand_bits;
  if (!has_implicit_bit<Float>()) --f.e;

  const auto num_fraction_bits =
      num_float_significand_bits + (has_implicit_bit<Float>() ? 1 : 0);
  const auto num_xdigits = (num_fraction_bits + 3) / 4;

  const auto leading_shift = ((num_xdigits - 1) * 4);
  const auto leading_mask = carrier_uint(0xF) << leading_shift;
  const auto leading_xdigit =
      static_cast<uint32_t>((f.f & leading_mask) >> leading_shift);
  if (leading_xdigit > 1) f.e -= (32 - countl_zero(leading_xdigit) - 1);

  int print_xdigits = num_xdigits - 1;
  if (specs.precision >= 0 && print_xdigits > specs.precision) {
    const int shift = ((print_xdigits - specs.precision - 1) * 4);
    const auto mask = carrier_uint(0xF) << shift;
    const auto v = static_cast<uint32_t>((f.f & mask) >> shift);

    if (v >= 8) {
      const auto inc = carrier_uint(1) << (shift + 4);
      f.f += inc;
      f.f &= ~(inc - 1);
    }

    // Check long double overflow
    if (!has_implicit_bit<Float>()) {
      const auto implicit_bit = carrier_uint(1) << num_float_significand_bits;
      if ((f.f & implicit_bit) == implicit_bit) {
        f.f >>= 4;
        f.e += 4;
      }
    }

    print_xdigits = specs.precision;
  }

  char xdigits[num_bits<carrier_uint>() / 4];
  detail::fill_n(xdigits, sizeof(xdigits), '0');
  format_base2e(4, xdigits, f.f, num_xdigits, specs.upper());

  // Remove zero tail
  while (print_xdigits > 0 && xdigits[print_xdigits] == '0') --print_xdigits;

  buf.push_back('0');
  buf.push_back(specs.upper() ? 'X' : 'x');
  buf.push_back(xdigits[0]);
  if (specs.alt() || print_xdigits > 0 || print_xdigits < specs.precision)
    buf.push_back('.');
  buf.append(xdigits + 1, xdigits + 1 + print_xdigits);
  for (; print_xdigits < specs.precision; ++print_xdigits) buf.push_back('0');

  buf.push_back(specs.upper() ? 'P' : 'p');

  uint32_t abs_e;
  if (f.e < 0) {
    buf.push_back('-');
    abs_e = static_cast<uint32_t>(-f.e);
  } else {
    buf.push_back('+');
    abs_e = static_cast<uint32_t>(f.e);
  }
  format_decimal<char>(appender(buf), abs_e, detail::count_digits(abs_e));
}

template <typename Float, FMT_ENABLE_IF(is_double_double<Float>::value)>
FMT_CONSTEXPR20 void format_hexfloat(Float value, format_specs specs,
                                     buffer<char>& buf) {
  format_hexfloat(static_cast<double>(value), specs, buf);
}

constexpr auto fractional_part_rounding_thresholds(int index) -> uint32_t {
  // For checking rounding thresholds.
  // The kth entry is chosen to be the smallest integer such that the
  // upper 32-bits of 10^(k+1) times it is strictly bigger than 5 * 10^k.
  // It is equal to ceil(2^31 + 2^32/10^(k + 1)).
  // These are stored in a string literal because we cannot have static arrays
  // in constexpr functions and non-static ones are poorly optimized.
  return U"\x9999999a\x828f5c29\x80418938\x80068db9\x8000a7c6\x800010c7"
         U"\x800001ae\x8000002b"[index];
}

template <typename Float>
FMT_CONSTEXPR20 auto format_float(Float value, int precision,
                                  const format_specs& specs, bool binary32,
                                  buffer<char>& buf) -> int {
  // float is passed as double to reduce the number of instantiations.
  static_assert(!std::is_same<Float, float>::value, "");
  auto converted_value = convert_float(value);

  const bool fixed = specs.type() == presentation_type::fixed;
  if (value == 0) {
    if (precision <= 0 || !fixed) {
      buf.push_back('0');
      return 0;
    }
    buf.try_resize(to_unsigned(precision));
    fill_n(buf.data(), precision, '0');
    return -precision;
  }

  int exp = 0;
  bool use_dragon = true;
  unsigned dragon_flags = 0;
  if (!is_fast_float<Float>() || is_constant_evaluated()) {
    const auto inv_log2_10 = 0.3010299956639812;  // 1 / log2(10)
    using info = dragonbox::float_info<decltype(converted_value)>;
    const auto f = basic_fp<typename info::carrier_uint>(converted_value);
    // Compute exp, an approximate power of 10, such that
    //   10^(exp - 1) <= value < 10^exp or 10^exp <= value < 10^(exp + 1).
    // This is based on log10(value) == log2(value) / log2(10) and approximation
    // of log2(value) by e + num_fraction_bits idea from double-conversion.
    auto e = (f.e + count_digits<1>(f.f) - 1) * inv_log2_10 - 1e-10;
    exp = static_cast<int>(e);
    if (e > exp) ++exp;  // Compute ceil.
    dragon_flags = dragon::fixup;
  } else {
    // Extract significand bits and exponent bits.
    using info = dragonbox::float_info<double>;
    auto br = bit_cast<uint64_t>(static_cast<double>(value));

    const uint64_t significand_mask =
        (static_cast<uint64_t>(1) << num_significand_bits<double>()) - 1;
    uint64_t significand = (br & significand_mask);
    int exponent = static_cast<int>((br & exponent_mask<double>()) >>
                                    num_significand_bits<double>());

    if (exponent != 0) {  // Check if normal.
      exponent -= exponent_bias<double>() + num_significand_bits<double>();
      significand |=
          (static_cast<uint64_t>(1) << num_significand_bits<double>());
      significand <<= 1;
    } else {
      // Normalize subnormal inputs.
      FMT_ASSERT(significand != 0, "zeros should not appear here");
      int shift = countl_zero(significand);
      FMT_ASSERT(shift >= num_bits<uint64_t>() - num_significand_bits<double>(),
                 "");
      shift -= (num_bits<uint64_t>() - num_significand_bits<double>() - 2);
      exponent = (std::numeric_limits<double>::min_exponent -
                  num_significand_bits<double>()) -
                 shift;
      significand <<= shift;
    }

    // Compute the first several nonzero decimal significand digits.
    // We call the number we get the first segment.
    const int k = info::kappa - dragonbox::floor_log10_pow2(exponent);
    exp = -k;
    const int beta = exponent + dragonbox::floor_log2_pow10(k);
    uint64_t first_segment;
    bool has_more_segments;
    int digits_in_the_first_segment;
    {
      const auto r = dragonbox::umul192_upper128(
          significand << beta, dragonbox::get_cached_power(k));
      first_segment = r.high();
      has_more_segments = r.low() != 0;

      // The first segment can have 18 ~ 19 digits.
      if (first_segment >= 1000000000000000000ULL) {
        digits_in_the_first_segment = 19;
      } else {
        // When it is of 18-digits, we align it to 19-digits by adding a bogus
        // zero at the end.
        digits_in_the_first_segment = 18;
        first_segment *= 10;
      }
    }

    // Compute the actual number of decimal digits to print.
    if (fixed) adjust_precision(precision, exp + digits_in_the_first_segment);

    // Use Dragon4 only when there might be not enough digits in the first
    // segment.
    if (digits_in_the_first_segment > precision) {
      use_dragon = false;

      if (precision <= 0) {
        exp += digits_in_the_first_segment;

        if (precision < 0) {
          // Nothing to do, since all we have are just leading zeros.
          buf.try_resize(0);
        } else {
          // We may need to round-up.
          buf.try_resize(1);
          if ((first_segment | static_cast<uint64_t>(has_more_segments)) >
              5000000000000000000ULL) {
            buf[0] = '1';
          } else {
            buf[0] = '0';
          }
        }
      }  // precision <= 0
      else {
        exp += digits_in_the_first_segment - precision;

        // When precision > 0, we divide the first segment into three
        // subsegments, each with 9, 9, and 0 ~ 1 digits so that each fits
        // in 32-bits which usually allows faster calculation than in
        // 64-bits. Since some compiler (e.g. MSVC) doesn't know how to optimize
        // division-by-constant for large 64-bit divisors, we do it here
        // manually. The magic number 7922816251426433760 below is equal to
        // ceil(2^(64+32) / 10^10).
        const uint32_t first_subsegment = static_cast<uint32_t>(
            dragonbox::umul128_upper64(first_segment, 7922816251426433760ULL) >>
            32);
        const uint64_t second_third_subsegments =
            first_segment - first_subsegment * 10000000000ULL;

        uint64_t prod;
        uint32_t digits;
        bool should_round_up;
        int number_of_digits_to_print = min_of(precision, 9);

        // Print a 9-digits subsegment, either the first or the second.
        auto print_subsegment = [&](uint32_t subsegment, char* buffer) {
          int number_of_digits_printed = 0;

          // If we want to print an odd number of digits from the subsegment,
          if ((number_of_digits_to_print & 1) != 0) {
            // Convert to 64-bit fixed-point fractional form with 1-digit
            // integer part. The magic number 720575941 is a good enough
            // approximation of 2^(32 + 24) / 10^8; see
            // https://jk-jeon.github.io/posts/2022/12/fixed-precision-formatting/#fixed-length-case
            // for details.
            prod = ((subsegment * static_cast<uint64_t>(720575941)) >> 24) + 1;
            digits = static_cast<uint32_t>(prod >> 32);
            *buffer = static_cast<char>('0' + digits);
            number_of_digits_printed++;
          }
          // If we want to print an even number of digits from the
          // first_subsegment,
          else {
            // Convert to 64-bit fixed-point fractional form with 2-digits
            // integer part. The magic number 450359963 is a good enough
            // approximation of 2^(32 + 20) / 10^7; see
            // https://jk-jeon.github.io/posts/2022/12/fixed-precision-formatting/#fixed-length-case
            // for details.
            prod = ((subsegment * static_cast<uint64_t>(450359963)) >> 20) + 1;
            digits = static_cast<uint32_t>(prod >> 32);
            write2digits(buffer, digits);
            number_of_digits_printed += 2;
          }

          // Print all digit pairs.
          while (number_of_digits_printed < number_of_digits_to_print) {
            prod = static_cast<uint32_t>(prod) * static_cast<uint64_t>(100);
            digits = static_cast<uint32_t>(prod >> 32);
            write2digits(buffer + number_of_digits_printed, digits);
            number_of_digits_printed += 2;
          }
        };

        // Print first subsegment.
        print_subsegment(first_subsegment, buf.data());

        // Perform rounding if the first subsegment is the last subsegment to
        // print.
        if (precision <= 9) {
          // Rounding inside the subsegment.
          // We round-up if:
          //  - either the fractional part is strictly larger than 1/2, or
          //  - the fractional part is exactly 1/2 and the last digit is odd.
          // We rely on the following observations:
          //  - If fractional_part >= threshold, then the fractional part is
          //    strictly larger than 1/2.
          //  - If the MSB of fractional_part is set, then the fractional part
          //    must be at least 1/2.
          //  - When the MSB of fractional_part is set, either
          //    second_third_subsegments being nonzero or has_more_segments
          //    being true means there are further digits not printed, so the
          //    fractional part is strictly larger than 1/2.
          if (precision < 9) {
            uint32_t fractional_part = static_cast<uint32_t>(prod);
            should_round_up =
                fractional_part >= fractional_part_rounding_thresholds(
                                       8 - number_of_digits_to_print) ||
                ((fractional_part >> 31) &
                 ((digits & 1) | (second_third_subsegments != 0) |
                  has_more_segments)) != 0;
          }
          // Rounding at the subsegment boundary.
          // In this case, the fractional part is at least 1/2 if and only if
          // second_third_subsegments >= 5000000000ULL, and is strictly larger
          // than 1/2 if we further have either second_third_subsegments >
          // 5000000000ULL or has_more_segments == true.
          else {
            should_round_up = second_third_subsegments > 5000000000ULL ||
                              (second_third_subsegments == 5000000000ULL &&
                               ((digits & 1) != 0 || has_more_segments));
          }
        }
        // Otherwise, print the second subsegment.
        else {
          // Compilers are not aware of how to leverage the maximum value of
          // second_third_subsegments to find out a better magic number which
          // allows us to eliminate an additional shift. 1844674407370955162 =
          // ceil(2^64/10) < ceil(2^64*(10^9/(10^10 - 1))).
          const uint32_t second_subsegment =
              static_cast<uint32_t>(dragonbox::umul128_upper64(
                  second_third_subsegments, 1844674407370955162ULL));
          const uint32_t third_subsegment =
              static_cast<uint32_t>(second_third_subsegments) -
              second_subsegment * 10;

          number_of_digits_to_print = precision - 9;
          print_subsegment(second_subsegment, buf.data() + 9);

          // Rounding inside the subsegment.
          if (precision < 18) {
            // The condition third_subsegment != 0 implies that the segment was
            // of 19 digits, so in this case the third segment should be
            // consisting of a genuine digit from the input.
            uint32_t fractional_part = static_cast<uint32_t>(prod);
            should_round_up =
                fractional_part >= fractional_part_rounding_thresholds(
                                       8 - number_of_digits_to_print) ||
                ((fractional_part >> 31) &
                 ((digits & 1) | (third_subsegment != 0) |
                  has_more_segments)) != 0;
          }
          // Rounding at the subsegment boundary.
          else {
            // In this case, the segment must be of 19 digits, thus
            // the third subsegment should be consisting of a genuine digit from
            // the input.
            should_round_up = third_subsegment > 5 ||
                              (third_subsegment == 5 &&
                               ((digits & 1) != 0 || has_more_segments));
          }
        }

        // Round-up if necessary.
        if (should_round_up) {
          ++buf[precision - 1];
          for (int i = precision - 1; i > 0 && buf[i] > '9'; --i) {
            buf[i] = '0';
            ++buf[i - 1];
          }
          if (buf[0] > '9') {
            buf[0] = '1';
            if (fixed)
              buf[precision++] = '0';
            else
              ++exp;
          }
        }
        buf.try_resize(to_unsigned(precision));
      }
    }  // if (digits_in_the_first_segment > precision)
    else {
      // Adjust the exponent for its use in Dragon4.
      exp += digits_in_the_first_segment - 1;
    }
  }
  if (use_dragon) {
    auto f = basic_fp<uint128_t>();
    bool is_predecessor_closer = binary32 ? f.assign(static_cast<float>(value))
                                          : f.assign(converted_value);
    if (is_predecessor_closer) dragon_flags |= dragon::predecessor_closer;
    if (fixed) dragon_flags |= dragon::fixed;
    // Limit precision to the maximum possible number of significant digits in
    // an IEEE754 double because we don't need to generate zeros.
    const int max_double_digits = 767;
    if (precision > max_double_digits) precision = max_double_digits;
    format_dragon(f, dragon_flags, precision, buf, exp);
  }
  if (!fixed && !specs.alt()) {
    // Remove trailing zeros.
    auto num_digits = buf.size();
    while (num_digits > 0 && buf[num_digits - 1] == '0') {
      --num_digits;
      ++exp;
    }
    buf.try_resize(num_digits);
  }
  return exp;
}

template <typename Char, typename OutputIt, typename T>
FMT_CONSTEXPR20 auto write_float(OutputIt out, T value, format_specs specs,
                                 locale_ref loc) -> OutputIt {
  // Use signbit because value < 0 is false for NaN.
  sign s = detail::signbit(value) ? sign::minus : specs.sign();

  if (!detail::isfinite(value))
    return write_nonfinite<Char>(out, detail::isnan(value), specs, s);

  if (specs.align() == align::numeric && s != sign::none) {
    *out++ = detail::getsign<Char>(s);
    s = sign::none;
    if (specs.width != 0) --specs.width;
  }

  int precision = specs.precision;
  if (precision < 0) {
    if (specs.type() != presentation_type::none) {
      precision = 6;
    } else if (is_fast_float<T>::value && !is_constant_evaluated()) {
      // Use Dragonbox for the shortest format.
      using floaty = conditional_t<sizeof(T) >= sizeof(double), double, float>;
      auto dec = dragonbox::to_decimal(static_cast<floaty>(value));
      return write_float<Char>(out, dec, specs, s, loc);
    }
  }

  memory_buffer buffer;
  if (specs.type() == presentation_type::hexfloat) {
    if (s != sign::none) buffer.push_back(detail::getsign<char>(s));
    format_hexfloat(convert_float(value), specs, buffer);
    return write_bytes<Char, align::right>(out, {buffer.data(), buffer.size()},
                                           specs);
  }

  if (specs.type() == presentation_type::exp) {
    if (precision == max_value<int>())
      report_error("number is too big");
    else
      ++precision;
    if (specs.precision != 0) specs.set_alt();
  } else if (specs.type() == presentation_type::fixed) {
    if (specs.precision != 0) specs.set_alt();
  } else if (precision == 0) {
    precision = 1;
  }
  int exp = format_float(convert_float(value), precision, specs,
                         std::is_same<T, float>(), buffer);

  specs.precision = precision;
  auto f = big_decimal_fp{buffer.data(), static_cast<int>(buffer.size()), exp};
  return write_float<Char>(out, f, specs, s, loc);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_floating_point<T>::value)>
FMT_CONSTEXPR20 auto write(OutputIt out, T value, format_specs specs,
                           locale_ref loc = {}) -> OutputIt {
  return specs.localized() && write_loc(out, value, specs, loc)
             ? out
             : write_float<Char>(out, value, specs, loc);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_fast_float<T>::value)>
FMT_CONSTEXPR20 auto write(OutputIt out, T value) -> OutputIt {
  if (is_constant_evaluated()) return write<Char>(out, value, format_specs());

  auto s = detail::signbit(value) ? sign::minus : sign::none;

  constexpr auto specs = format_specs();
  using floaty = conditional_t<sizeof(T) >= sizeof(double), double, float>;
  using floaty_uint = typename dragonbox::float_info<floaty>::carrier_uint;
  floaty_uint mask = exponent_mask<floaty>();
  if ((bit_cast<floaty_uint>(value) & mask) == mask)
    return write_nonfinite<Char>(out, std::isnan(value), specs, s);

  auto dec = dragonbox::to_decimal(static_cast<floaty>(value));
  return write_float<Char>(out, dec, specs, s, {});
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(is_floating_point<T>::value &&
                        !is_fast_float<T>::value)>
inline auto write(OutputIt out, T value) -> OutputIt {
  return write<Char>(out, value, format_specs());
}

template <typename Char, typename OutputIt>
auto write(OutputIt out, monostate, format_specs = {}, locale_ref = {})
    -> OutputIt {
  FMT_ASSERT(false, "");
  return out;
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, basic_string_view<Char> value)
    -> OutputIt {
  return copy_noinline<Char>(value.begin(), value.end(), out);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(has_to_string_view<T>::value)>
constexpr auto write(OutputIt out, const T& value) -> OutputIt {
  return write<Char>(out, to_string_view(value));
}

// FMT_ENABLE_IF() condition separated to workaround an MSVC bug.
template <
    typename Char, typename OutputIt, typename T,
    bool check = std::is_enum<T>::value && !std::is_same<T, Char>::value &&
                 mapped_type_constant<T, Char>::value != type::custom_type,
    FMT_ENABLE_IF(check)>
FMT_CONSTEXPR auto write(OutputIt out, T value) -> OutputIt {
  return write<Char>(out, static_cast<underlying_t<T>>(value));
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(std::is_same<T, bool>::value)>
FMT_CONSTEXPR auto write(OutputIt out, T value, const format_specs& specs = {},
                         locale_ref = {}) -> OutputIt {
  return specs.type() != presentation_type::none &&
                 specs.type() != presentation_type::string
             ? write<Char>(out, value ? 1 : 0, specs, {})
             : write_bytes<Char>(out, value ? "true" : "false", specs);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR auto write(OutputIt out, Char value) -> OutputIt {
  auto it = reserve(out, 1);
  *it++ = value;
  return base_iterator(out, it);
}

template <typename Char, typename OutputIt>
FMT_CONSTEXPR20 auto write(OutputIt out, const Char* value) -> OutputIt {
  if (value) return write(out, basic_string_view<Char>(value));
  report_error("string pointer is null");
  return out;
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(std::is_same<T, void>::value)>
auto write(OutputIt out, const T* value, const format_specs& specs = {},
           locale_ref = {}) -> OutputIt {
  return write_ptr<Char>(out, bit_cast<uintptr_t>(value), &specs);
}

template <typename Char, typename OutputIt, typename T,
          FMT_ENABLE_IF(mapped_type_constant<T, Char>::value ==
                            type::custom_type &&
                        !std::is_fundamental<T>::value)>
FMT_CONSTEXPR auto write(OutputIt out, const T& value) -> OutputIt {
  auto f = formatter<T, Char>();
  auto parse_ctx = parse_context<Char>({});
  f.parse(parse_ctx);
  auto ctx = basic_format_context<OutputIt, Char>(out, {}, {});
  return f.format(value, ctx);
}

template <typename T>
using is_builtin =
    bool_constant<std::is_same<T, int>::value || FMT_BUILTIN_TYPES>;

// An argument visitor that formats the argument and writes it via the output
// iterator. It's a class and not a generic lambda for compatibility with C++11.
template <typename Char> struct default_arg_formatter {
  using context = buffered_context<Char>;

  basic_appender<Char> out;

  void operator()(monostate) { report_error("argument not found"); }

  template <typename T, FMT_ENABLE_IF(is_builtin<T>::value)>
  void operator()(T value) {
    write<Char>(out, value);
  }

  template <typename T, FMT_ENABLE_IF(!is_builtin<T>::value)>
  void operator()(T) {
    FMT_ASSERT(false, "");
  }

  void operator()(typename basic_format_arg<context>::handle h) {
    // Use a null locale since the default format must be unlocalized.
    auto parse_ctx = parse_context<Char>({});
    auto format_ctx = context(out, {}, {});
    h.format(parse_ctx, format_ctx);
  }
};

template <typename Char> struct arg_formatter {
  basic_appender<Char> out;
  const format_specs& specs;
  FMT_NO_UNIQUE_ADDRESS locale_ref locale;

  template <typename T, FMT_ENABLE_IF(is_builtin<T>::value)>
  FMT_CONSTEXPR FMT_INLINE void operator()(T value) {
    detail::write<Char>(out, value, specs, locale);
  }

  template <typename T, FMT_ENABLE_IF(!is_builtin<T>::value)>
  void operator()(T) {
    FMT_ASSERT(false, "");
  }

  void operator()(typename basic_format_arg<buffered_context<Char>>::handle) {
    // User-defined types are handled separately because they require access
    // to the parse context.
  }
};

struct dynamic_spec_getter {
  template <typename T, FMT_ENABLE_IF(is_integer<T>::value)>
  FMT_CONSTEXPR auto operator()(T value) -> unsigned long long {
    return is_negative(value) ? ~0ull : static_cast<unsigned long long>(value);
  }

  template <typename T, FMT_ENABLE_IF(!is_integer<T>::value)>
  FMT_CONSTEXPR auto operator()(T) -> unsigned long long {
    report_error("width/precision is not integer");
    return 0;
  }
};

template <typename Context, typename ID>
FMT_CONSTEXPR auto get_arg(Context& ctx, ID id) -> basic_format_arg<Context> {
  auto arg = ctx.arg(id);
  if (!arg) report_error("argument not found");
  return arg;
}

template <typename Context>
FMT_CONSTEXPR int get_dynamic_spec(
    arg_id_kind kind, const arg_ref<typename Context::char_type>& ref,
    Context& ctx) {
  FMT_ASSERT(kind != arg_id_kind::none, "");
  auto arg =
      kind == arg_id_kind::index ? ctx.arg(ref.index) : ctx.arg(ref.name);
  if (!arg) report_error("argument not found");
  unsigned long long value = arg.visit(dynamic_spec_getter());
  if (value > to_unsigned(max_value<int>()))
    report_error("width/precision is out of range");
  return static_cast<int>(value);
}

template <typename Context>
FMT_CONSTEXPR void handle_dynamic_spec(
    arg_id_kind kind, int& value,
    const arg_ref<typename Context::char_type>& ref, Context& ctx) {
  if (kind != arg_id_kind::none) value = get_dynamic_spec(kind, ref, ctx);
}

#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct static_named_arg : view {
  static constexpr auto name = Str.data;

  const T& value;
  static_named_arg(const T& v) : value(v) {}
};

template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct is_named_arg<static_named_arg<T, Char, N, Str>> : std::true_type {};

template <typename T, typename Char, size_t N,
          fmt::detail::fixed_string<Char, N> Str>
struct is_static_named_arg<static_named_arg<T, Char, N, Str>> : std::true_type {
};

template <typename Char, size_t N, fmt::detail::fixed_string<Char, N> Str>
struct udl_arg {
  template <typename T> auto operator=(T&& value) const {
    return static_named_arg<T, Char, N, Str>(std::forward<T>(value));
  }
};
#else
template <typename Char> struct udl_arg {
  const Char* str;

  template <typename T> auto operator=(T&& value) const -> named_arg<Char, T> {
    return {str, std::forward<T>(value)};
  }
};
#endif  // FMT_USE_NONTYPE_TEMPLATE_ARGS

template <typename Char> struct format_handler {
  parse_context<Char> parse_ctx;
  buffered_context<Char> ctx;

  void on_text(const Char* begin, const Char* end) {
    copy_noinline<Char>(begin, end, ctx.out());
  }

  FMT_CONSTEXPR auto on_arg_id() -> int { return parse_ctx.next_arg_id(); }
  FMT_CONSTEXPR auto on_arg_id(int id) -> int {
    parse_ctx.check_arg_id(id);
    return id;
  }
  FMT_CONSTEXPR auto on_arg_id(basic_string_view<Char> id) -> int {
    parse_ctx.check_arg_id(id);
    int arg_id = ctx.arg_id(id);
    if (arg_id < 0) report_error("argument not found");
    return arg_id;
  }

  FMT_INLINE void on_replacement_field(int id, const Char*) {
    ctx.arg(id).visit(default_arg_formatter<Char>{ctx.out()});
  }

  auto on_format_specs(int id, const Char* begin, const Char* end)
      -> const Char* {
    auto arg = get_arg(ctx, id);
    // Not using a visitor for custom types gives better codegen.
    if (arg.format_custom(begin, parse_ctx, ctx)) return parse_ctx.begin();

    auto specs = dynamic_format_specs<Char>();
    begin = parse_format_specs(begin, end, specs, parse_ctx, arg.type());
    if (specs.dynamic()) {
      handle_dynamic_spec(specs.dynamic_width(), specs.width, specs.width_ref,
                          ctx);
      handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                          specs.precision_ref, ctx);
    }

    arg.visit(arg_formatter<Char>{ctx.out(), specs, ctx.locale()});
    return begin;
  }

  FMT_NORETURN void on_error(const char* message) { report_error(message); }
};

using format_func = void (*)(detail::buffer<char>&, int, const char*);
FMT_API void do_report_error(format_func func, int error_code,
                             const char* message) noexcept;

FMT_API void format_error_code(buffer<char>& out, int error_code,
                               string_view message) noexcept;

template <typename T, typename Char, type TYPE>
template <typename FormatContext>
FMT_CONSTEXPR auto native_formatter<T, Char, TYPE>::format(
    const T& val, FormatContext& ctx) const -> decltype(ctx.out()) {
  if (!specs_.dynamic())
    return write<Char>(ctx.out(), val, specs_, ctx.locale());
  auto specs = format_specs(specs_);
  handle_dynamic_spec(specs.dynamic_width(), specs.width, specs_.width_ref,
                      ctx);
  handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                      specs_.precision_ref, ctx);
  return write<Char>(ctx.out(), val, specs, ctx.locale());
}

// DEPRECATED! https://github.com/fmtlib/fmt/issues/4292.
template <typename T, typename Enable = void>
struct is_locale : std::false_type {};
template <typename T>
struct is_locale<T, void_t<decltype(T::classic())>> : std::true_type {};

// DEPRECATED!
template <typename Char = char> struct vformat_args {
  using type = basic_format_args<buffered_context<Char>>;
};
template <> struct vformat_args<char> {
  using type = format_args;
};

template <typename Char>
void vformat_to(buffer<Char>& buf, basic_string_view<Char> fmt,
                typename vformat_args<Char>::type args, locale_ref loc = {}) {
  auto out = basic_appender<Char>(buf);
  parse_format_string(
      fmt, format_handler<Char>{parse_context<Char>(fmt), {out, args, loc}});
}
}  // namespace detail

FMT_BEGIN_EXPORT

// A generic formatting context with custom output iterator and character
// (code unit) support. Char is the format string code unit type which can be
// different from OutputIt::value_type.
template <typename OutputIt, typename Char> class generic_context {
 private:
  OutputIt out_;
  basic_format_args<generic_context> args_;
  detail::locale_ref loc_;

 public:
  using char_type = Char;
  using iterator = OutputIt;
  using parse_context_type FMT_DEPRECATED = parse_context<Char>;
  template <typename T>
  using formatter_type FMT_DEPRECATED = formatter<T, Char>;
  enum { builtin_types = FMT_BUILTIN_TYPES };

  constexpr generic_context(OutputIt out,
                            basic_format_args<generic_context> args,
                            detail::locale_ref loc = {})
      : out_(out), args_(args), loc_(loc) {}
  generic_context(generic_context&&) = default;
  generic_context(const generic_context&) = delete;
  void operator=(const generic_context&) = delete;

  constexpr auto arg(int id) const -> basic_format_arg<generic_context> {
    return args_.get(id);
  }
  auto arg(basic_string_view<Char> name) const
      -> basic_format_arg<generic_context> {
    return args_.get(name);
  }
  constexpr auto arg_id(basic_string_view<Char> name) const -> int {
    return args_.get_id(name);
  }

  constexpr auto out() const -> iterator { return out_; }

  void advance_to(iterator it) {
    if (!detail::is_back_insert_iterator<iterator>()) out_ = it;
  }

  constexpr auto locale() const -> detail::locale_ref { return loc_; }
};

class loc_value {
 private:
  basic_format_arg<context> value_;

 public:
  template <typename T, FMT_ENABLE_IF(!detail::is_float128<T>::value)>
  loc_value(T value) : value_(value) {}

  template <typename T, FMT_ENABLE_IF(detail::is_float128<T>::value)>
  loc_value(T) {}

  template <typename Visitor> auto visit(Visitor&& vis) -> decltype(vis(0)) {
    return value_.visit(vis);
  }
};

// A locale facet that formats values in UTF-8.
// It is parameterized on the locale to avoid the heavy <locale> include.
template <typename Locale> class format_facet : public Locale::facet {
 private:
  std::string separator_;
  std::string grouping_;
  std::string decimal_point_;

 protected:
  virtual auto do_put(appender out, loc_value val,
                      const format_specs& specs) const -> bool;

 public:
  static FMT_API typename Locale::id id;

  explicit format_facet(Locale& loc);
  explicit format_facet(string_view sep = "", std::string grouping = "\3",
                        std::string decimal_point = ".")
      : separator_(sep.data(), sep.size()),
        grouping_(grouping),
        decimal_point_(decimal_point) {}

  auto put(appender out, loc_value val, const format_specs& specs) const
      -> bool {
    return do_put(out, val, specs);
  }
};

#define FMT_FORMAT_AS(Type, Base)                                   \
  template <typename Char>                                          \
  struct formatter<Type, Char> : formatter<Base, Char> {            \
    template <typename FormatContext>                               \
    FMT_CONSTEXPR auto format(Type value, FormatContext& ctx) const \
        -> decltype(ctx.out()) {                                    \
      return formatter<Base, Char>::format(value, ctx);             \
    }                                                               \
  }

FMT_FORMAT_AS(signed char, int);
FMT_FORMAT_AS(unsigned char, unsigned);
FMT_FORMAT_AS(short, int);
FMT_FORMAT_AS(unsigned short, unsigned);
FMT_FORMAT_AS(long, detail::long_type);
FMT_FORMAT_AS(unsigned long, detail::ulong_type);
FMT_FORMAT_AS(Char*, const Char*);
FMT_FORMAT_AS(detail::std_string_view<Char>, basic_string_view<Char>);
FMT_FORMAT_AS(std::nullptr_t, const void*);
FMT_FORMAT_AS(void*, const void*);

template <typename Char, size_t N>
struct formatter<Char[N], Char> : formatter<basic_string_view<Char>, Char> {};

template <typename Char, typename Traits, typename Allocator>
class formatter<std::basic_string<Char, Traits, Allocator>, Char>
    : public formatter<basic_string_view<Char>, Char> {};

template <int N, typename Char>
struct formatter<detail::bitint<N>, Char> : formatter<long long, Char> {};
template <int N, typename Char>
struct formatter<detail::ubitint<N>, Char>
    : formatter<unsigned long long, Char> {};

template <typename Char>
struct formatter<detail::float128, Char>
    : detail::native_formatter<detail::float128, Char,
                               detail::type::float_type> {};

template <typename T, typename Char>
struct formatter<T, Char, void_t<detail::format_as_result<T>>>
    : formatter<detail::format_as_result<T>, Char> {
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const T& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto&& val = format_as(value);  // Make an lvalue reference for format.
    return formatter<detail::format_as_result<T>, Char>::format(val, ctx);
  }
};

/**
 * Converts `p` to `const void*` for pointer formatting.
 *
 * **Example**:
 *
 *     auto s = fmt::format("{}", fmt::ptr(p));
 */
template <typename T> auto ptr(T p) -> const void* {
  static_assert(std::is_pointer<T>::value, "");
  return detail::bit_cast<const void*>(p);
}

/**
 * Converts `e` to the underlying type.
 *
 * **Example**:
 *
 *     enum class color { red, green, blue };
 *     auto s = fmt::format("{}", fmt::underlying(color::red));  // s == "0"
 */
template <typename Enum>
constexpr auto underlying(Enum e) noexcept -> underlying_t<Enum> {
  return static_cast<underlying_t<Enum>>(e);
}

namespace enums {
template <typename Enum, FMT_ENABLE_IF(std::is_enum<Enum>::value)>
constexpr auto format_as(Enum e) noexcept -> underlying_t<Enum> {
  return static_cast<underlying_t<Enum>>(e);
}
}  // namespace enums

#ifdef __cpp_lib_byte
template <> struct formatter<std::byte> : formatter<unsigned> {
  static auto format_as(std::byte b) -> unsigned char {
    return static_cast<unsigned char>(b);
  }
  template <typename Context>
  auto format(std::byte b, Context& ctx) const -> decltype(ctx.out()) {
    return formatter<unsigned>::format(format_as(b), ctx);
  }
};
#endif

struct bytes {
  string_view data;

  inline explicit bytes(string_view s) : data(s) {}
};

template <> struct formatter<bytes> {
 private:
  detail::dynamic_format_specs<> specs_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type::string_type);
  }

  template <typename FormatContext>
  auto format(bytes b, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                specs.width_ref, ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                specs.precision_ref, ctx);
    return detail::write_bytes<char>(ctx.out(), b.data, specs);
  }
};

// group_digits_view is not derived from view because it copies the argument.
template <typename T> struct group_digits_view {
  T value;
};

/**
 * Returns a view that formats an integer value using ',' as a
 * locale-independent thousands separator.
 *
 * **Example**:
 *
 *     fmt::print("{}", fmt::group_digits(12345));
 *     // Output: "12,345"
 */
template <typename T> auto group_digits(T value) -> group_digits_view<T> {
  return {value};
}

template <typename T> struct formatter<group_digits_view<T>> : formatter<T> {
 private:
  detail::dynamic_format_specs<> specs_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type::int_type);
  }

  template <typename FormatContext>
  auto format(group_digits_view<T> view, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                specs.width_ref, ctx);
    detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                specs.precision_ref, ctx);
    auto arg = detail::make_write_int_arg(view.value, specs.sign());
    return detail::write_int(
        ctx.out(), static_cast<detail::uint64_or_128_t<T>>(arg.abs_value),
        arg.prefix, specs, detail::digit_grouping<char>("\3", ","));
  }
};

template <typename T, typename Char> struct nested_view {
  const formatter<T, Char>* fmt;
  const T* value;
};

template <typename T, typename Char>
struct formatter<nested_view<T, Char>, Char> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }
  template <typename FormatContext>
  auto format(nested_view<T, Char> view, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return view.fmt->format(*view.value, ctx);
  }
};

template <typename T, typename Char = char> struct nested_formatter {
 private:
  basic_specs specs_;
  int width_;
  formatter<T, Char> formatter_;

 public:
  constexpr nested_formatter() : width_(0) {}

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;
    auto specs = format_specs();
    it = detail::parse_align(it, end, specs);
    specs_ = specs;
    Char c = *it;
    auto width_ref = detail::arg_ref<Char>();
    if ((c >= '0' && c <= '9') || c == '{') {
      it = detail::parse_width(it, end, specs, width_ref, ctx);
      width_ = specs.width;
    }
    ctx.advance_to(it);
    return formatter_.parse(ctx);
  }

  template <typename FormatContext, typename F>
  auto write_padded(FormatContext& ctx, F write) const -> decltype(ctx.out()) {
    if (width_ == 0) return write(ctx.out());
    auto buf = basic_memory_buffer<Char>();
    write(basic_appender<Char>(buf));
    auto specs = format_specs();
    specs.width = width_;
    specs.copy_fill_from(specs_);
    specs.set_align(specs_.align());
    return detail::write<Char>(
        ctx.out(), basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

  auto nested(const T& value) const -> nested_view<T, Char> {
    return nested_view<T, Char>{&formatter_, &value};
  }
};

inline namespace literals {
#if FMT_USE_NONTYPE_TEMPLATE_ARGS
template <detail::fixed_string S> constexpr auto operator""_a() {
  using char_t = remove_cvref_t<decltype(*S.data)>;
  return detail::udl_arg<char_t, sizeof(S.data) / sizeof(char_t), S>();
}
#else
/**
 * User-defined literal equivalent of `fmt::arg`.
 *
 * **Example**:
 *
 *     using namespace fmt::literals;
 *     fmt::print("The answer is {answer}.", "answer"_a=42);
 */
constexpr auto operator""_a(const char* s, size_t) -> detail::udl_arg<char> {
  return {s};
}
#endif  // FMT_USE_NONTYPE_TEMPLATE_ARGS
}  // namespace literals

/// A fast integer formatter.
class format_int {
 private:
  // Buffer should be large enough to hold all digits (digits10 + 1),
  // a sign and a null character.
  enum { buffer_size = std::numeric_limits<unsigned long long>::digits10 + 3 };
  mutable char buffer_[buffer_size];
  char* str_;

  template <typename UInt>
  FMT_CONSTEXPR20 auto format_unsigned(UInt value) -> char* {
    auto n = static_cast<detail::uint32_or_64_or_128_t<UInt>>(value);
    return detail::do_format_decimal(buffer_, n, buffer_size - 1);
  }

  template <typename Int>
  FMT_CONSTEXPR20 auto format_signed(Int value) -> char* {
    auto abs_value = static_cast<detail::uint32_or_64_or_128_t<Int>>(value);
    bool negative = value < 0;
    if (negative) abs_value = 0 - abs_value;
    auto begin = format_unsigned(abs_value);
    if (negative) *--begin = '-';
    return begin;
  }

 public:
  FMT_CONSTEXPR20 explicit format_int(int value) : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(long value)
      : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(long long value)
      : str_(format_signed(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned value)
      : str_(format_unsigned(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned long value)
      : str_(format_unsigned(value)) {}
  FMT_CONSTEXPR20 explicit format_int(unsigned long long value)
      : str_(format_unsigned(value)) {}

  /// Returns the number of characters written to the output buffer.
  FMT_CONSTEXPR20 auto size() const -> size_t {
    return detail::to_unsigned(buffer_ - str_ + buffer_size - 1);
  }

  /// Returns a pointer to the output buffer content. No terminating null
  /// character is appended.
  FMT_CONSTEXPR20 auto data() const -> const char* { return str_; }

  /// Returns a pointer to the output buffer content with terminating null
  /// character appended.
  FMT_CONSTEXPR20 auto c_str() const -> const char* {
    buffer_[buffer_size - 1] = '\0';
    return str_;
  }

  /// Returns the content of the output buffer as an `std::string`.
  inline auto str() const -> std::string { return {str_, size()}; }
};

#define FMT_STRING_IMPL(s, base)                                              \
  [] {                                                                        \
    /* Use the hidden visibility as a workaround for a GCC bug (#1973). */    \
    /* Use a macro-like name to avoid shadowing warnings. */                  \
    struct FMT_VISIBILITY("hidden") FMT_COMPILE_STRING : base {               \
      using char_type = fmt::remove_cvref_t<decltype(s[0])>;                  \
      constexpr explicit operator fmt::basic_string_view<char_type>() const { \
        return fmt::detail::compile_string_to_view<char_type>(s);             \
      }                                                                       \
    };                                                                        \
    using FMT_STRING_VIEW =                                                   \
        fmt::basic_string_view<typename FMT_COMPILE_STRING::char_type>;       \
    fmt::detail::ignore_unused(FMT_STRING_VIEW(FMT_COMPILE_STRING()));        \
    return FMT_COMPILE_STRING();                                              \
  }()

/**
 * Constructs a legacy compile-time format string from a string literal `s`.
 *
 * **Example**:
 *
 *     // A compile-time error because 'd' is an invalid specifier for strings.
 *     std::string s = fmt::format(FMT_STRING("{:d}"), "foo");
 */
#define FMT_STRING(s) FMT_STRING_IMPL(s, fmt::detail::compile_string)

FMT_API auto vsystem_error(int error_code, string_view fmt, format_args args)
    -> std::system_error;

/**
 * Constructs `std::system_error` with a message formatted with
 * `fmt::format(fmt, args...)`.
 * `error_code` is a system error code as given by `errno`.
 *
 * **Example**:
 *
 *     // This throws std::system_error with the description
 *     //   cannot open file 'madeup': No such file or directory
 *     // or similar (system message may vary).
 *     const char* filename = "madeup";
 *     FILE* file = fopen(filename, "r");
 *     if (!file)
 *       throw fmt::system_error(errno, "cannot open file '{}'", filename);
 */
template <typename... T>
auto system_error(int error_code, format_string<T...> fmt, T&&... args)
    -> std::system_error {
  return vsystem_error(error_code, fmt.str, vargs<T...>{{args...}});
}

/**
 * Formats an error message for an error returned by an operating system or a
 * language runtime, for example a file opening error, and writes it to `out`.
 * The format is the same as the one used by `std::system_error(ec, message)`
 * where `ec` is `std::error_code(error_code, std::generic_category())`.
 * It is implementation-defined but normally looks like:
 *
 *     <message>: <system-message>
 *
 * where `<message>` is the passed message and `<system-message>` is the system
 * message corresponding to the error code.
 * `error_code` is a system error code as given by `errno`.
 */
FMT_API void format_system_error(detail::buffer<char>& out, int error_code,
                                 const char* message) noexcept;

// Reports a system error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_system_error(int error_code, const char* message) noexcept;

template <typename Locale, FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
inline auto vformat(const Locale& loc, string_view fmt, format_args args)
    -> std::string {
  auto buf = memory_buffer();
  detail::vformat_to(buf, fmt, args, detail::locale_ref(loc));
  return {buf.data(), buf.size()};
}

template <typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
FMT_INLINE auto format(const Locale& loc, format_string<T...> fmt, T&&... args)
    -> std::string {
  return vformat(loc, fmt.str, vargs<T...>{{args...}});
}

template <typename OutputIt, typename Locale,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value)>
auto vformat_to(OutputIt out, const Locale& loc, string_view fmt,
                format_args args) -> OutputIt {
  auto&& buf = detail::get_buffer<char>(out);
  detail::vformat_to(buf, fmt, args, detail::locale_ref(loc));
  return detail::get_iterator(buf, out);
}

template <typename OutputIt, typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, char>::value&&
                            detail::is_locale<Locale>::value)>
FMT_INLINE auto format_to(OutputIt out, const Locale& loc,
                          format_string<T...> fmt, T&&... args) -> OutputIt {
  return fmt::vformat_to(out, loc, fmt.str, vargs<T...>{{args...}});
}

template <typename Locale, typename... T,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value)>
FMT_NODISCARD FMT_INLINE auto formatted_size(const Locale& loc,
                                             format_string<T...> fmt,
                                             T&&... args) -> size_t {
  auto buf = detail::counting_buffer<>();
  detail::vformat_to(buf, fmt.str, vargs<T...>{{args...}},
                     detail::locale_ref(loc));
  return buf.count();
}

FMT_API auto vformat(string_view fmt, format_args args) -> std::string;

/**
 * Formats `args` according to specifications in `fmt` and returns the result
 * as a string.
 *
 * **Example**:
 *
 *     #include <fmt/format.h>
 *     std::string message = fmt::format("The answer is {}.", 42);
 */
template <typename... T>
FMT_NODISCARD FMT_INLINE auto format(format_string<T...> fmt, T&&... args)
    -> std::string {
  return vformat(fmt.str, vargs<T...>{{args...}});
}

/**
 * Converts `value` to `std::string` using the default format for type `T`.
 *
 * **Example**:
 *
 *     std::string answer = fmt::to_string(42);
 */
template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
FMT_NODISCARD auto to_string(T value) -> std::string {
  // The buffer should be large enough to store the number including the sign
  // or "false" for bool.
  char buffer[max_of(detail::digits10<T>() + 2, 5)];
  return {buffer, detail::write<char>(buffer, value)};
}

template <typename T, FMT_ENABLE_IF(detail::use_format_as<T>::value)>
FMT_NODISCARD auto to_string(const T& value) -> std::string {
  return to_string(format_as(value));
}

template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value &&
                                    !detail::use_format_as<T>::value)>
FMT_NODISCARD auto to_string(const T& value) -> std::string {
  auto buffer = memory_buffer();
  detail::write<char>(appender(buffer), value);
  return {buffer.data(), buffer.size()};
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#ifdef FMT_HEADER_ONLY
#  define FMT_FUNC inline
#  include "format-inl.h"
#endif

// Restore _LIBCPP_REMOVE_TRANSITIVE_INCLUDES.
#ifdef FMT_REMOVE_TRANSITIVE_INCLUDES
#  undef _LIBCPP_REMOVE_TRANSITIVE_INCLUDES
#endif

#endif  // FMT_FORMAT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/os.h <==
// Formatting library for C++ - optional OS-specific functionality
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_OS_H_
#define FMT_OS_H_

#include "format.h"

#ifndef FMT_MODULE
#  include <cerrno>
#  include <cstddef>
#  include <cstdio>
#  include <system_error>  // std::system_error

#  if FMT_HAS_INCLUDE(<xlocale.h>)
#    include <xlocale.h>  // LC_NUMERIC_MASK on macOS
#  endif
#endif  // FMT_MODULE

#ifndef FMT_USE_FCNTL
// UWP doesn't provide _pipe.
#  if FMT_HAS_INCLUDE("winapifamily.h")
#    include <winapifamily.h>
#  endif
#  if (FMT_HAS_INCLUDE(<fcntl.h>) || defined(__APPLE__) || \
       defined(__linux__)) &&                              \
      (!defined(WINAPI_FAMILY) ||                          \
       (WINAPI_FAMILY == WINAPI_FAMILY_DESKTOP_APP))
#    include <fcntl.h>  // for O_RDONLY
#    define FMT_USE_FCNTL 1
#  else
#    define FMT_USE_FCNTL 0
#  endif
#endif

#ifndef FMT_POSIX
#  if defined(_WIN32) && !defined(__MINGW32__)
// Fix warnings about deprecated symbols.
#    define FMT_POSIX(call) _##call
#  else
#    define FMT_POSIX(call) call
#  endif
#endif

// Calls to system functions are wrapped in FMT_SYSTEM for testability.
#ifdef FMT_SYSTEM
#  define FMT_HAS_SYSTEM
#  define FMT_POSIX_CALL(call) FMT_SYSTEM(call)
#else
#  define FMT_SYSTEM(call) ::call
#  ifdef _WIN32
// Fix warnings about deprecated symbols.
#    define FMT_POSIX_CALL(call) ::_##call
#  else
#    define FMT_POSIX_CALL(call) ::call
#  endif
#endif

// Retries the expression while it evaluates to error_result and errno
// equals to EINTR.
#ifndef _WIN32
#  define FMT_RETRY_VAL(result, expression, error_result) \
    do {                                                  \
      (result) = (expression);                            \
    } while ((result) == (error_result) && errno == EINTR)
#else
#  define FMT_RETRY_VAL(result, expression, error_result) result = (expression)
#endif

#define FMT_RETRY(result, expression) FMT_RETRY_VAL(result, expression, -1)

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

/**
 * A reference to a null-terminated string. It can be constructed from a C
 * string or `std::string`.
 *
 * You can use one of the following type aliases for common character types:
 *
 * +---------------+-----------------------------+
 * | Type          | Definition                  |
 * +===============+=============================+
 * | cstring_view  | basic_cstring_view<char>    |
 * +---------------+-----------------------------+
 * | wcstring_view | basic_cstring_view<wchar_t> |
 * +---------------+-----------------------------+
 *
 * This class is most useful as a parameter type for functions that wrap C APIs.
 */
template <typename Char> class basic_cstring_view {
 private:
  const Char* data_;

 public:
  /// Constructs a string reference object from a C string.
  basic_cstring_view(const Char* s) : data_(s) {}

  /// Constructs a string reference from an `std::string` object.
  basic_cstring_view(const std::basic_string<Char>& s) : data_(s.c_str()) {}

  /// Returns the pointer to a C string.
  auto c_str() const -> const Char* { return data_; }
};

using cstring_view = basic_cstring_view<char>;
using wcstring_view = basic_cstring_view<wchar_t>;

#ifdef _WIN32
FMT_API const std::error_category& system_category() noexcept;

namespace detail {
FMT_API void format_windows_error(buffer<char>& out, int error_code,
                                  const char* message) noexcept;
}

FMT_API std::system_error vwindows_error(int error_code, string_view fmt,
                                         format_args args);

/**
 * Constructs a `std::system_error` object with the description of the form
 *
 *     <message>: <system-message>
 *
 * where `<message>` is the formatted message and `<system-message>` is the
 * system message corresponding to the error code.
 * `error_code` is a Windows error code as given by `GetLastError`.
 * If `error_code` is not a valid error code such as -1, the system message
 * will look like "error -1".
 *
 * **Example**:
 *
 *     // This throws a system_error with the description
 *     //   cannot open file 'madeup': The system cannot find the file
 * specified.
 *     // or similar (system message may vary).
 *     const char *filename = "madeup";
 *     LPOFSTRUCT of = LPOFSTRUCT();
 *     HFILE file = OpenFile(filename, &of, OF_READ);
 *     if (file == HFILE_ERROR) {
 *       throw fmt::windows_error(GetLastError(),
 *                                "cannot open file '{}'", filename);
 *     }
 */
template <typename... T>
auto windows_error(int error_code, string_view message, const T&... args)
    -> std::system_error {
  return vwindows_error(error_code, message, vargs<T...>{{args...}});
}

// Reports a Windows error without throwing an exception.
// Can be used to report errors from destructors.
FMT_API void report_windows_error(int error_code, const char* message) noexcept;
#else
inline auto system_category() noexcept -> const std::error_category& {
  return std::system_category();
}
#endif  // _WIN32

// std::system is not available on some platforms such as iOS (#2248).
#ifdef __OSX__
template <typename S, typename... Args, typename Char = char_t<S>>
void say(const S& fmt, Args&&... args) {
  std::system(format("say \"{}\"", format(fmt, args...)).c_str());
}
#endif

// A buffered file.
class buffered_file {
 private:
  FILE* file_;

  friend class file;

  inline explicit buffered_file(FILE* f) : file_(f) {}

 public:
  buffered_file(const buffered_file&) = delete;
  void operator=(const buffered_file&) = delete;

  // Constructs a buffered_file object which doesn't represent any file.
  inline buffered_file() noexcept : file_(nullptr) {}

  // Destroys the object closing the file it represents if any.
  FMT_API ~buffered_file() noexcept;

 public:
  inline buffered_file(buffered_file&& other) noexcept : file_(other.file_) {
    other.file_ = nullptr;
  }

  inline auto operator=(buffered_file&& other) -> buffered_file& {
    close();
    file_ = other.file_;
    other.file_ = nullptr;
    return *this;
  }

  // Opens a file.
  FMT_API buffered_file(cstring_view filename, cstring_view mode);

  // Closes the file.
  FMT_API void close();

  // Returns the pointer to a FILE object representing this file.
  inline auto get() const noexcept -> FILE* { return file_; }

  FMT_API auto descriptor() const -> int;

  template <typename... T>
  inline void print(string_view fmt, const T&... args) {
    fmt::vargs<T...> vargs = {{args...}};
    detail::is_locking<T...>() ? fmt::vprint_buffered(file_, fmt, vargs)
                               : fmt::vprint(file_, fmt, vargs);
  }
};

#if FMT_USE_FCNTL

// A file. Closed file is represented by a file object with descriptor -1.
// Methods that are not declared with noexcept may throw
// fmt::system_error in case of failure. Note that some errors such as
// closing the file multiple times will cause a crash on Windows rather
// than an exception. You can get standard behavior by overriding the
// invalid parameter handler with _set_invalid_parameter_handler.
class FMT_API file {
 private:
  int fd_;  // File descriptor.

  // Constructs a file object with a given descriptor.
  explicit file(int fd) : fd_(fd) {}

  friend struct pipe;

 public:
  // Possible values for the oflag argument to the constructor.
  enum {
    RDONLY = FMT_POSIX(O_RDONLY),  // Open for reading only.
    WRONLY = FMT_POSIX(O_WRONLY),  // Open for writing only.
    RDWR = FMT_POSIX(O_RDWR),      // Open for reading and writing.
    CREATE = FMT_POSIX(O_CREAT),   // Create if the file doesn't exist.
    APPEND = FMT_POSIX(O_APPEND),  // Open in append mode.
    TRUNC = FMT_POSIX(O_TRUNC)     // Truncate the content of the file.
  };

  // Constructs a file object which doesn't represent any file.
  inline file() noexcept : fd_(-1) {}

  // Opens a file and constructs a file object representing this file.
  file(cstring_view path, int oflag);

 public:
  file(const file&) = delete;
  void operator=(const file&) = delete;

  inline file(file&& other) noexcept : fd_(other.fd_) { other.fd_ = -1; }

  // Move assignment is not noexcept because close may throw.
  inline auto operator=(file&& other) -> file& {
    close();
    fd_ = other.fd_;
    other.fd_ = -1;
    return *this;
  }

  // Destroys the object closing the file it represents if any.
  ~file() noexcept;

  // Returns the file descriptor.
  inline auto descriptor() const noexcept -> int { return fd_; }

  // Closes the file.
  void close();

  // Returns the file size. The size has signed type for consistency with
  // stat::st_size.
  auto size() const -> long long;

  // Attempts to read count bytes from the file into the specified buffer.
  auto read(void* buffer, size_t count) -> size_t;

  // Attempts to write count bytes from the specified buffer to the file.
  auto write(const void* buffer, size_t count) -> size_t;

  // Duplicates a file descriptor with the dup function and returns
  // the duplicate as a file object.
  static auto dup(int fd) -> file;

  // Makes fd be the copy of this file descriptor, closing fd first if
  // necessary.
  void dup2(int fd);

  // Makes fd be the copy of this file descriptor, closing fd first if
  // necessary.
  void dup2(int fd, std::error_code& ec) noexcept;

  // Creates a buffered_file object associated with this file and detaches
  // this file object from the file.
  auto fdopen(const char* mode) -> buffered_file;

#  if defined(_WIN32) && !defined(__MINGW32__)
  // Opens a file and constructs a file object representing this file by
  // wcstring_view filename. Windows only.
  static file open_windows_file(wcstring_view path, int oflag);
#  endif
};

struct FMT_API pipe {
  file read_end;
  file write_end;

  // Creates a pipe setting up read_end and write_end file objects for reading
  // and writing respectively.
  pipe();
};

// Returns the memory page size.
auto getpagesize() -> long;

namespace detail {

struct buffer_size {
  constexpr buffer_size() = default;
  size_t value = 0;
  FMT_CONSTEXPR auto operator=(size_t val) const -> buffer_size {
    auto bs = buffer_size();
    bs.value = val;
    return bs;
  }
};

struct ostream_params {
  int oflag = file::WRONLY | file::CREATE | file::TRUNC;
  size_t buffer_size = BUFSIZ > 32768 ? BUFSIZ : 32768;

  constexpr ostream_params() {}

  template <typename... T>
  ostream_params(T... params, int new_oflag) : ostream_params(params...) {
    oflag = new_oflag;
  }

  template <typename... T>
  ostream_params(T... params, detail::buffer_size bs)
      : ostream_params(params...) {
    this->buffer_size = bs.value;
  }

// Intel has a bug that results in failure to deduce a constructor
// for empty parameter packs.
#  if defined(__INTEL_COMPILER) && __INTEL_COMPILER < 2000
  ostream_params(int new_oflag) : oflag(new_oflag) {}
  ostream_params(detail::buffer_size bs) : buffer_size(bs.value) {}
#  endif
};

}  // namespace detail

FMT_INLINE_VARIABLE constexpr auto buffer_size = detail::buffer_size();

/// A fast buffered output stream for writing from a single thread. Writing from
/// multiple threads without external synchronization may result in a data race.
class FMT_API ostream : private detail::buffer<char> {
 private:
  file file_;

  ostream(cstring_view path, const detail::ostream_params& params);

  static void grow(buffer<char>& buf, size_t);

 public:
  ostream(ostream&& other) noexcept;
  ~ostream();

  operator writer() {
    detail::buffer<char>& buf = *this;
    return buf;
  }

  inline void flush() {
    if (size() == 0) return;
    file_.write(data(), size() * sizeof(data()[0]));
    clear();
  }

  template <typename... T>
  friend auto output_file(cstring_view path, T... params) -> ostream;

  inline void close() {
    flush();
    file_.close();
  }

  /// Formats `args` according to specifications in `fmt` and writes the
  /// output to the file.
  template <typename... T> void print(format_string<T...> fmt, T&&... args) {
    vformat_to(appender(*this), fmt.str, vargs<T...>{{args...}});
  }
};

/**
 * Opens a file for writing. Supported parameters passed in `params`:
 *
 * - `<integer>`: Flags passed to [open](
 *   https://pubs.opengroup.org/onlinepubs/007904875/functions/open.html)
 *   (`file::WRONLY | file::CREATE | file::TRUNC` by default)
 * - `buffer_size=<integer>`: Output buffer size
 *
 * **Example**:
 *
 *     auto out = fmt::output_file("guide.txt");
 *     out.print("Don't {}", "Panic");
 */
template <typename... T>
inline auto output_file(cstring_view path, T... params) -> ostream {
  return {path, detail::ostream_params(params...)};
}
#endif  // FMT_USE_FCNTL

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_OS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/ostream.h <==
// Formatting library for C++ - std::ostream support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_OSTREAM_H_
#define FMT_OSTREAM_H_

#ifndef FMT_MODULE
#  include <fstream>  // std::filebuf
#endif

#ifdef _WIN32
#  ifdef __GLIBCXX__
#    include <ext/stdio_filebuf.h>
#    include <ext/stdio_sync_filebuf.h>
#  endif
#  include <io.h>
#endif

#include "chrono.h"  // formatbuf

#ifdef _MSVC_STL_UPDATE
#  define FMT_MSVC_STL_UPDATE _MSVC_STL_UPDATE
#elif defined(_MSC_VER) && _MSC_VER < 1912  // VS 15.5
#  define FMT_MSVC_STL_UPDATE _MSVC_LANG
#else
#  define FMT_MSVC_STL_UPDATE 0
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

// Generate a unique explicit instantion in every translation unit using a tag
// type in an anonymous namespace.
namespace {
struct file_access_tag {};
}  // namespace
template <typename Tag, typename BufType, FILE* BufType::*FileMemberPtr>
class file_access {
  friend auto get_file(BufType& obj) -> FILE* { return obj.*FileMemberPtr; }
};

#if FMT_MSVC_STL_UPDATE
template class file_access<file_access_tag, std::filebuf,
                           &std::filebuf::_Myfile>;
auto get_file(std::filebuf&) -> FILE*;
#endif

// Write the content of buf to os.
// It is a separate function rather than a part of vprint to simplify testing.
template <typename Char>
void write_buffer(std::basic_ostream<Char>& os, buffer<Char>& buf) {
  const Char* buf_data = buf.data();
  using unsigned_streamsize = make_unsigned_t<std::streamsize>;
  unsigned_streamsize size = buf.size();
  unsigned_streamsize max_size = to_unsigned(max_value<std::streamsize>());
  do {
    unsigned_streamsize n = size <= max_size ? size : max_size;
    os.write(buf_data, static_cast<std::streamsize>(n));
    buf_data += n;
    size -= n;
  } while (size != 0);
}

template <typename T> struct streamed_view {
  const T& value;
};
}  // namespace detail

// Formats an object of type T that has an overloaded ostream operator<<.
template <typename Char>
struct basic_ostream_formatter : formatter<basic_string_view<Char>, Char> {
  void set_debug_format() = delete;

  template <typename T, typename Context>
  auto format(const T& value, Context& ctx) const -> decltype(ctx.out()) {
    auto buffer = basic_memory_buffer<Char>();
    auto&& formatbuf = detail::formatbuf<std::basic_streambuf<Char>>(buffer);
    auto&& output = std::basic_ostream<Char>(&formatbuf);
    output.imbue(std::locale::classic());  // The default is always unlocalized.
    output << value;
    output.exceptions(std::ios_base::failbit | std::ios_base::badbit);
    return formatter<basic_string_view<Char>, Char>::format(
        {buffer.data(), buffer.size()}, ctx);
  }
};

using ostream_formatter = basic_ostream_formatter<char>;

template <typename T, typename Char>
struct formatter<detail::streamed_view<T>, Char>
    : basic_ostream_formatter<Char> {
  template <typename Context>
  auto format(detail::streamed_view<T> view, Context& ctx) const
      -> decltype(ctx.out()) {
    return basic_ostream_formatter<Char>::format(view.value, ctx);
  }
};

/**
 * Returns a view that formats `value` via an ostream `operator<<`.
 *
 * **Example**:
 *
 *     fmt::print("Current thread id: {}\n",
 *                fmt::streamed(std::this_thread::get_id()));
 */
template <typename T>
constexpr auto streamed(const T& value) -> detail::streamed_view<T> {
  return {value};
}

inline void vprint(std::ostream& os, string_view fmt, format_args args) {
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt, args);
  FILE* f = nullptr;
#if FMT_MSVC_STL_UPDATE && FMT_USE_RTTI
  if (auto* buf = dynamic_cast<std::filebuf*>(os.rdbuf()))
    f = detail::get_file(*buf);
#elif defined(_WIN32) && defined(__GLIBCXX__) && FMT_USE_RTTI
  auto* rdbuf = os.rdbuf();
  if (auto* sfbuf = dynamic_cast<__gnu_cxx::stdio_sync_filebuf<char>*>(rdbuf))
    f = sfbuf->file();
  else if (auto* fbuf = dynamic_cast<__gnu_cxx::stdio_filebuf<char>*>(rdbuf))
    f = fbuf->file();
#endif
#ifdef _WIN32
  if (f) {
    int fd = _fileno(f);
    if (_isatty(fd)) {
      os.flush();
      if (detail::write_console(fd, {buffer.data(), buffer.size()})) return;
    }
  }
#endif
  detail::ignore_unused(f);
  detail::write_buffer(os, buffer);
}

/**
 * Prints formatted data to the stream `os`.
 *
 * **Example**:
 *
 *     fmt::print(cerr, "Don't {}!", "panic");
 */
FMT_EXPORT template <typename... T>
void print(std::ostream& os, format_string<T...> fmt, T&&... args) {
  fmt::vargs<T...> vargs = {{args...}};
  if (detail::use_utf8) return vprint(os, fmt.str, vargs);
  auto buffer = memory_buffer();
  detail::vformat_to(buffer, fmt.str, vargs);
  detail::write_buffer(os, buffer);
}

FMT_EXPORT template <typename... T>
void println(std::ostream& os, format_string<T...> fmt, T&&... args) {
  fmt::print(os, "{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

FMT_END_NAMESPACE

#endif  // FMT_OSTREAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/printf.h <==
// Formatting library for C++ - legacy printf implementation
//
// Copyright (c) 2012 - 2016, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_PRINTF_H_
#define FMT_PRINTF_H_

#ifndef FMT_MODULE
#  include <algorithm>  // std::max
#  include <limits>     // std::numeric_limits
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE
FMT_BEGIN_EXPORT

template <typename T> struct printf_formatter {
  printf_formatter() = delete;
};

template <typename Char> class basic_printf_context {
 private:
  basic_appender<Char> out_;
  basic_format_args<basic_printf_context> args_;

  static_assert(std::is_same<Char, char>::value ||
                    std::is_same<Char, wchar_t>::value,
                "Unsupported code unit type.");

 public:
  using char_type = Char;
  using parse_context_type = parse_context<Char>;
  template <typename T> using formatter_type = printf_formatter<T>;
  enum { builtin_types = 1 };

  /// Constructs a `printf_context` object. References to the arguments are
  /// stored in the context object so make sure they have appropriate lifetimes.
  basic_printf_context(basic_appender<Char> out,
                       basic_format_args<basic_printf_context> args)
      : out_(out), args_(args) {}

  auto out() -> basic_appender<Char> { return out_; }
  void advance_to(basic_appender<Char>) {}

  auto locale() -> detail::locale_ref { return {}; }

  auto arg(int id) const -> basic_format_arg<basic_printf_context> {
    return args_.get(id);
  }
};

namespace detail {

// Return the result via the out param to workaround gcc bug 77539.
template <bool IS_CONSTEXPR, typename T, typename Ptr = const T*>
FMT_CONSTEXPR auto find(Ptr first, Ptr last, T value, Ptr& out) -> bool {
  for (out = first; out != last; ++out) {
    if (*out == value) return true;
  }
  return false;
}

template <>
inline auto find<false, char>(const char* first, const char* last, char value,
                              const char*& out) -> bool {
  out =
      static_cast<const char*>(memchr(first, value, to_unsigned(last - first)));
  return out != nullptr;
}

// Checks if a value fits in int - used to avoid warnings about comparing
// signed and unsigned integers.
template <bool IsSigned> struct int_checker {
  template <typename T> static auto fits_in_int(T value) -> bool {
    unsigned max = to_unsigned(max_value<int>());
    return value <= max;
  }
  inline static auto fits_in_int(bool) -> bool { return true; }
};

template <> struct int_checker<true> {
  template <typename T> static auto fits_in_int(T value) -> bool {
    return value >= (std::numeric_limits<int>::min)() &&
           value <= max_value<int>();
  }
  inline static auto fits_in_int(int) -> bool { return true; }
};

struct printf_precision_handler {
  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> int {
    if (!int_checker<std::numeric_limits<T>::is_signed>::fits_in_int(value))
      report_error("number is too big");
    return (std::max)(static_cast<int>(value), 0);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> int {
    report_error("precision is not integer");
    return 0;
  }
};

// An argument visitor that returns true iff arg is a zero integer.
struct is_zero_int {
  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> bool {
    return value == 0;
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> bool {
    return false;
  }
};

template <typename T> struct make_unsigned_or_bool : std::make_unsigned<T> {};

template <> struct make_unsigned_or_bool<bool> {
  using type = bool;
};

template <typename T, typename Context> class arg_converter {
 private:
  using char_type = typename Context::char_type;

  basic_format_arg<Context>& arg_;
  char_type type_;

 public:
  arg_converter(basic_format_arg<Context>& arg, char_type type)
      : arg_(arg), type_(type) {}

  void operator()(bool value) {
    if (type_ != 's') operator()<bool>(value);
  }

  template <typename U, FMT_ENABLE_IF(std::is_integral<U>::value)>
  void operator()(U value) {
    bool is_signed = type_ == 'd' || type_ == 'i';
    using target_type = conditional_t<std::is_same<T, void>::value, U, T>;
    if (const_check(sizeof(target_type) <= sizeof(int))) {
      // Extra casts are used to silence warnings.
      using unsigned_type = typename make_unsigned_or_bool<target_type>::type;
      if (is_signed)
        arg_ = static_cast<int>(static_cast<target_type>(value));
      else
        arg_ = static_cast<unsigned>(static_cast<unsigned_type>(value));
    } else {
      // glibc's printf doesn't sign extend arguments of smaller types:
      //   std::printf("%lld", -42);  // prints "4294967254"
      // but we don't have to do the same because it's a UB.
      if (is_signed)
        arg_ = static_cast<long long>(value);
      else
        arg_ = static_cast<typename make_unsigned_or_bool<U>::type>(value);
    }
  }

  template <typename U, FMT_ENABLE_IF(!std::is_integral<U>::value)>
  void operator()(U) {}  // No conversion needed for non-integral types.
};

// Converts an integer argument to T for printf, if T is an integral type.
// If T is void, the argument is converted to corresponding signed or unsigned
// type depending on the type specifier: 'd' and 'i' - signed, other -
// unsigned).
template <typename T, typename Context, typename Char>
void convert_arg(basic_format_arg<Context>& arg, Char type) {
  arg.visit(arg_converter<T, Context>(arg, type));
}

// Converts an integer argument to char for printf.
template <typename Context> class char_converter {
 private:
  basic_format_arg<Context>& arg_;

 public:
  explicit char_converter(basic_format_arg<Context>& arg) : arg_(arg) {}

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  void operator()(T value) {
    arg_ = static_cast<typename Context::char_type>(value);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  void operator()(T) {}  // No conversion needed for non-integral types.
};

// An argument visitor that return a pointer to a C string if argument is a
// string or null otherwise.
template <typename Char> struct get_cstring {
  template <typename T> auto operator()(T) -> const Char* { return nullptr; }
  auto operator()(const Char* s) -> const Char* { return s; }
};

// Checks if an argument is a valid printf width specifier and sets
// left alignment if it is negative.
class printf_width_handler {
 private:
  format_specs& specs_;

 public:
  inline explicit printf_width_handler(format_specs& specs) : specs_(specs) {}

  template <typename T, FMT_ENABLE_IF(std::is_integral<T>::value)>
  auto operator()(T value) -> unsigned {
    auto width = static_cast<uint32_or_64_or_128_t<T>>(value);
    if (detail::is_negative(value)) {
      specs_.set_align(align::left);
      width = 0 - width;
    }
    unsigned int_max = to_unsigned(max_value<int>());
    if (width > int_max) report_error("number is too big");
    return static_cast<unsigned>(width);
  }

  template <typename T, FMT_ENABLE_IF(!std::is_integral<T>::value)>
  auto operator()(T) -> unsigned {
    report_error("width is not integer");
    return 0;
  }
};

// Workaround for a bug with the XL compiler when initializing
// printf_arg_formatter's base class.
template <typename Char>
auto make_arg_formatter(basic_appender<Char> iter, format_specs& s)
    -> arg_formatter<Char> {
  return {iter, s, locale_ref()};
}

// The `printf` argument formatter.
template <typename Char>
class printf_arg_formatter : public arg_formatter<Char> {
 private:
  using base = arg_formatter<Char>;
  using context_type = basic_printf_context<Char>;

  context_type& context_;

  void write_null_pointer(bool is_string = false) {
    auto s = this->specs;
    s.set_type(presentation_type::none);
    write_bytes<Char>(this->out, is_string ? "(null)" : "(nil)", s);
  }

  template <typename T> void write(T value) {
    detail::write<Char>(this->out, value, this->specs, this->locale);
  }

 public:
  printf_arg_formatter(basic_appender<Char> iter, format_specs& s,
                       context_type& ctx)
      : base(make_arg_formatter(iter, s)), context_(ctx) {}

  void operator()(monostate value) { write(value); }

  template <typename T, FMT_ENABLE_IF(detail::is_integral<T>::value)>
  void operator()(T value) {
    // MSVC2013 fails to compile separate overloads for bool and Char so use
    // std::is_same instead.
    if (!std::is_same<T, Char>::value) {
      write(value);
      return;
    }
    format_specs s = this->specs;
    if (s.type() != presentation_type::none &&
        s.type() != presentation_type::chr) {
      return (*this)(static_cast<int>(value));
    }
    s.set_sign(sign::none);
    s.clear_alt();
    s.set_fill(' ');  // Ignore '0' flag for char types.
    // align::numeric needs to be overwritten here since the '0' flag is
    // ignored for non-numeric types
    if (s.align() == align::none || s.align() == align::numeric)
      s.set_align(align::right);
    detail::write<Char>(this->out, static_cast<Char>(value), s);
  }

  template <typename T, FMT_ENABLE_IF(std::is_floating_point<T>::value)>
  void operator()(T value) {
    write(value);
  }

  void operator()(const char* value) {
    if (value)
      write(value);
    else
      write_null_pointer(this->specs.type() != presentation_type::pointer);
  }

  void operator()(const wchar_t* value) {
    if (value)
      write(value);
    else
      write_null_pointer(this->specs.type() != presentation_type::pointer);
  }

  void operator()(basic_string_view<Char> value) { write(value); }

  void operator()(const void* value) {
    if (value)
      write(value);
    else
      write_null_pointer();
  }

  void operator()(typename basic_format_arg<context_type>::handle handle) {
    auto parse_ctx = parse_context<Char>({});
    handle.format(parse_ctx, context_);
  }
};

template <typename Char>
void parse_flags(format_specs& specs, const Char*& it, const Char* end) {
  for (; it != end; ++it) {
    switch (*it) {
    case '-': specs.set_align(align::left); break;
    case '+': specs.set_sign(sign::plus); break;
    case '0': specs.set_fill('0'); break;
    case ' ':
      if (specs.sign() != sign::plus) specs.set_sign(sign::space);
      break;
    case '#': specs.set_alt(); break;
    default:  return;
    }
  }
}

template <typename Char, typename GetArg>
auto parse_header(const Char*& it, const Char* end, format_specs& specs,
                  GetArg get_arg) -> int {
  int arg_index = -1;
  Char c = *it;
  if (c >= '0' && c <= '9') {
    // Parse an argument index (if followed by '$') or a width possibly
    // preceded with '0' flag(s).
    int value = parse_nonnegative_int(it, end, -1);
    if (it != end && *it == '$') {  // value is an argument index
      ++it;
      arg_index = value != -1 ? value : max_value<int>();
    } else {
      if (c == '0') specs.set_fill('0');
      if (value != 0) {
        // Nonzero value means that we parsed width and don't need to
        // parse it or flags again, so return now.
        if (value == -1) report_error("number is too big");
        specs.width = value;
        return arg_index;
      }
    }
  }
  parse_flags(specs, it, end);
  // Parse width.
  if (it != end) {
    if (*it >= '0' && *it <= '9') {
      specs.width = parse_nonnegative_int(it, end, -1);
      if (specs.width == -1) report_error("number is too big");
    } else if (*it == '*') {
      ++it;
      specs.width = static_cast<int>(
          get_arg(-1).visit(detail::printf_width_handler(specs)));
    }
  }
  return arg_index;
}

inline auto parse_printf_presentation_type(char c, type t, bool& upper)
    -> presentation_type {
  using pt = presentation_type;
  constexpr auto integral_set = sint_set | uint_set | bool_set | char_set;
  switch (c) {
  case 'd': return in(t, integral_set) ? pt::dec : pt::none;
  case 'o': return in(t, integral_set) ? pt::oct : pt::none;
  case 'X': upper = true; FMT_FALLTHROUGH;
  case 'x': return in(t, integral_set) ? pt::hex : pt::none;
  case 'E': upper = true; FMT_FALLTHROUGH;
  case 'e': return in(t, float_set) ? pt::exp : pt::none;
  case 'F': upper = true; FMT_FALLTHROUGH;
  case 'f': return in(t, float_set) ? pt::fixed : pt::none;
  case 'G': upper = true; FMT_FALLTHROUGH;
  case 'g': return in(t, float_set) ? pt::general : pt::none;
  case 'A': upper = true; FMT_FALLTHROUGH;
  case 'a': return in(t, float_set) ? pt::hexfloat : pt::none;
  case 'c': return in(t, integral_set) ? pt::chr : pt::none;
  case 's': return in(t, string_set | cstring_set) ? pt::string : pt::none;
  case 'p': return in(t, pointer_set | cstring_set) ? pt::pointer : pt::none;
  default:  return pt::none;
  }
}

template <typename Char, typename Context>
void vprintf(buffer<Char>& buf, basic_string_view<Char> format,
             basic_format_args<Context> args) {
  using iterator = basic_appender<Char>;
  auto out = iterator(buf);
  auto context = basic_printf_context<Char>(out, args);
  auto parse_ctx = parse_context<Char>(format);

  // Returns the argument with specified index or, if arg_index is -1, the next
  // argument.
  auto get_arg = [&](int arg_index) {
    if (arg_index < 0)
      arg_index = parse_ctx.next_arg_id();
    else
      parse_ctx.check_arg_id(--arg_index);
    return detail::get_arg(context, arg_index);
  };

  const Char* start = parse_ctx.begin();
  const Char* end = parse_ctx.end();
  auto it = start;
  while (it != end) {
    if (!find<false, Char>(it, end, '%', it)) {
      it = end;  // find leaves it == nullptr if it doesn't find '%'.
      break;
    }
    Char c = *it++;
    if (it != end && *it == c) {
      write(out, basic_string_view<Char>(start, to_unsigned(it - start)));
      start = ++it;
      continue;
    }
    write(out, basic_string_view<Char>(start, to_unsigned(it - 1 - start)));

    auto specs = format_specs();
    specs.set_align(align::right);

    // Parse argument index, flags and width.
    int arg_index = parse_header(it, end, specs, get_arg);
    if (arg_index == 0) report_error("argument not found");

    // Parse precision.
    if (it != end && *it == '.') {
      ++it;
      c = it != end ? *it : 0;
      if ('0' <= c && c <= '9') {
        specs.precision = parse_nonnegative_int(it, end, 0);
      } else if (c == '*') {
        ++it;
        specs.precision =
            static_cast<int>(get_arg(-1).visit(printf_precision_handler()));
      } else {
        specs.precision = 0;
      }
    }

    auto arg = get_arg(arg_index);
    // For d, i, o, u, x, and X conversion specifiers, if a precision is
    // specified, the '0' flag is ignored
    if (specs.precision >= 0 && is_integral_type(arg.type())) {
      // Ignore '0' for non-numeric types or if '-' present.
      specs.set_fill(' ');
    }
    if (specs.precision >= 0 && arg.type() == type::cstring_type) {
      auto str = arg.visit(get_cstring<Char>());
      auto str_end = str + specs.precision;
      auto nul = std::find(str, str_end, Char());
      auto sv = basic_string_view<Char>(
          str, to_unsigned(nul != str_end ? nul - str : specs.precision));
      arg = sv;
    }
    if (specs.alt() && arg.visit(is_zero_int())) specs.clear_alt();
    if (specs.fill_unit<Char>() == '0') {
      if (is_arithmetic_type(arg.type()) && specs.align() != align::left) {
        specs.set_align(align::numeric);
      } else {
        // Ignore '0' flag for non-numeric types or if '-' flag is also present.
        specs.set_fill(' ');
      }
    }

    // Parse length and convert the argument to the required type.
    c = it != end ? *it++ : 0;
    Char t = it != end ? *it : 0;
    switch (c) {
    case 'h':
      if (t == 'h') {
        ++it;
        t = it != end ? *it : 0;
        convert_arg<signed char>(arg, t);
      } else {
        convert_arg<short>(arg, t);
      }
      break;
    case 'l':
      if (t == 'l') {
        ++it;
        t = it != end ? *it : 0;
        convert_arg<long long>(arg, t);
      } else {
        convert_arg<long>(arg, t);
      }
      break;
    case 'j': convert_arg<intmax_t>(arg, t); break;
    case 'z': convert_arg<size_t>(arg, t); break;
    case 't': convert_arg<std::ptrdiff_t>(arg, t); break;
    case 'L':
      // printf produces garbage when 'L' is omitted for long double, no
      // need to do the same.
      break;
    default: --it; convert_arg<void>(arg, c);
    }

    // Parse type.
    if (it == end) report_error("invalid format string");
    char type = static_cast<char>(*it++);
    if (is_integral_type(arg.type())) {
      // Normalize type.
      switch (type) {
      case 'i':
      case 'u': type = 'd'; break;
      case 'c':
        arg.visit(char_converter<basic_printf_context<Char>>(arg));
        break;
      }
    }
    bool upper = false;
    specs.set_type(parse_printf_presentation_type(type, arg.type(), upper));
    if (specs.type() == presentation_type::none)
      report_error("invalid format specifier");
    if (upper) specs.set_upper();

    start = it;

    // Format argument.
    arg.visit(printf_arg_formatter<Char>(out, specs, context));
  }
  write(out, basic_string_view<Char>(start, to_unsigned(it - start)));
}
}  // namespace detail

using printf_context = basic_printf_context<char>;
using wprintf_context = basic_printf_context<wchar_t>;

using printf_args = basic_format_args<printf_context>;
using wprintf_args = basic_format_args<wprintf_context>;

/// Constructs an `format_arg_store` object that contains references to
/// arguments and can be implicitly converted to `printf_args`.
template <typename Char = char, typename... T>
inline auto make_printf_args(T&... args)
    -> decltype(fmt::make_format_args<basic_printf_context<Char>>(args...)) {
  return fmt::make_format_args<basic_printf_context<Char>>(args...);
}

template <typename Char> struct vprintf_args {
  using type = basic_format_args<basic_printf_context<Char>>;
};

template <typename Char>
inline auto vsprintf(basic_string_view<Char> fmt,
                     typename vprintf_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vprintf(buf, fmt, args);
  return {buf.data(), buf.size()};
}

/**
 * Formats `args` according to specifications in `fmt` and returns the result
 * as as string.
 *
 * **Example**:
 *
 *     std::string message = fmt::sprintf("The answer is %d", 42);
 */
template <typename S, typename... T, typename Char = detail::char_t<S>>
inline auto sprintf(const S& fmt, const T&... args) -> std::basic_string<Char> {
  return vsprintf(detail::to_string_view(fmt),
                  fmt::make_format_args<basic_printf_context<Char>>(args...));
}

template <typename Char>
inline auto vfprintf(std::FILE* f, basic_string_view<Char> fmt,
                     typename vprintf_args<Char>::type args) -> int {
  auto buf = basic_memory_buffer<Char>();
  detail::vprintf(buf, fmt, args);
  size_t size = buf.size();
  return std::fwrite(buf.data(), sizeof(Char), size, f) < size
             ? -1
             : static_cast<int>(size);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `f`.
 *
 * **Example**:
 *
 *     fmt::fprintf(stderr, "Don't %s!", "panic");
 */
template <typename S, typename... T, typename Char = detail::char_t<S>>
inline auto fprintf(std::FILE* f, const S& fmt, const T&... args) -> int {
  return vfprintf(f, detail::to_string_view(fmt),
                  make_printf_args<Char>(args...));
}

template <typename Char>
FMT_DEPRECATED inline auto vprintf(basic_string_view<Char> fmt,
                                   typename vprintf_args<Char>::type args)
    -> int {
  return vfprintf(stdout, fmt, args);
}

/**
 * Formats `args` according to specifications in `fmt` and writes the output
 * to `stdout`.
 *
 * **Example**:
 *
 *   fmt::printf("Elapsed time: %.2f seconds", 1.23);
 */
template <typename... T>
inline auto printf(string_view fmt, const T&... args) -> int {
  return vfprintf(stdout, fmt, make_printf_args(args...));
}
template <typename... T>
FMT_DEPRECATED inline auto printf(basic_string_view<wchar_t> fmt,
                                  const T&... args) -> int {
  return vfprintf(stdout, fmt, make_printf_args<wchar_t>(args...));
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_PRINTF_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/ranges.h <==
// Formatting library for C++ - range and tuple support
//
// Copyright (c) 2012 - present, Victor Zverovich and {fmt} contributors
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_RANGES_H_
#define FMT_RANGES_H_

#ifndef FMT_MODULE
#  include <initializer_list>
#  include <iterator>
#  include <string>
#  include <tuple>
#  include <type_traits>
#  include <utility>
#endif

#include "format.h"

FMT_BEGIN_NAMESPACE

FMT_EXPORT
enum class range_format { disabled, map, set, sequence, string, debug_string };

namespace detail {

template <typename T> class is_map {
  template <typename U> static auto check(U*) -> typename U::mapped_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

template <typename T> class is_set {
  template <typename U> static auto check(U*) -> typename U::key_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value && !is_map<T>::value;
};

// C array overload
template <typename T, std::size_t N>
auto range_begin(const T (&arr)[N]) -> const T* {
  return arr;
}
template <typename T, std::size_t N>
auto range_end(const T (&arr)[N]) -> const T* {
  return arr + N;
}

template <typename T, typename Enable = void>
struct has_member_fn_begin_end_t : std::false_type {};

template <typename T>
struct has_member_fn_begin_end_t<T, void_t<decltype(*std::declval<T>().begin()),
                                           decltype(std::declval<T>().end())>>
    : std::true_type {};

// Member function overloads.
template <typename T>
auto range_begin(T&& rng) -> decltype(static_cast<T&&>(rng).begin()) {
  return static_cast<T&&>(rng).begin();
}
template <typename T>
auto range_end(T&& rng) -> decltype(static_cast<T&&>(rng).end()) {
  return static_cast<T&&>(rng).end();
}

// ADL overloads. Only participate in overload resolution if member functions
// are not found.
template <typename T>
auto range_begin(T&& rng)
    -> enable_if_t<!has_member_fn_begin_end_t<T&&>::value,
                   decltype(begin(static_cast<T&&>(rng)))> {
  return begin(static_cast<T&&>(rng));
}
template <typename T>
auto range_end(T&& rng) -> enable_if_t<!has_member_fn_begin_end_t<T&&>::value,
                                       decltype(end(static_cast<T&&>(rng)))> {
  return end(static_cast<T&&>(rng));
}

template <typename T, typename Enable = void>
struct has_const_begin_end : std::false_type {};
template <typename T, typename Enable = void>
struct has_mutable_begin_end : std::false_type {};

template <typename T>
struct has_const_begin_end<
    T, void_t<decltype(*detail::range_begin(
                  std::declval<const remove_cvref_t<T>&>())),
              decltype(detail::range_end(
                  std::declval<const remove_cvref_t<T>&>()))>>
    : std::true_type {};

template <typename T>
struct has_mutable_begin_end<
    T, void_t<decltype(*detail::range_begin(std::declval<T&>())),
              decltype(detail::range_end(std::declval<T&>())),
              // the extra int here is because older versions of MSVC don't
              // SFINAE properly unless there are distinct types
              int>> : std::true_type {};

template <typename T, typename _ = void> struct is_range_ : std::false_type {};
template <typename T>
struct is_range_<T, void>
    : std::integral_constant<bool, (has_const_begin_end<T>::value ||
                                    has_mutable_begin_end<T>::value)> {};

// tuple_size and tuple_element check.
template <typename T> class is_tuple_like_ {
  template <typename U, typename V = typename std::remove_cv<U>::type>
  static auto check(U* p) -> decltype(std::tuple_size<V>::value, 0);
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

// Check for integer_sequence
#if defined(__cpp_lib_integer_sequence) || FMT_MSC_VERSION >= 1900
template <typename T, T... N>
using integer_sequence = std::integer_sequence<T, N...>;
template <size_t... N> using index_sequence = std::index_sequence<N...>;
template <size_t N> using make_index_sequence = std::make_index_sequence<N>;
#else
template <typename T, T... N> struct integer_sequence {
  using value_type = T;

  static FMT_CONSTEXPR auto size() -> size_t { return sizeof...(N); }
};

template <size_t... N> using index_sequence = integer_sequence<size_t, N...>;

template <typename T, size_t N, T... Ns>
struct make_integer_sequence : make_integer_sequence<T, N - 1, N - 1, Ns...> {};
template <typename T, T... Ns>
struct make_integer_sequence<T, 0, Ns...> : integer_sequence<T, Ns...> {};

template <size_t N>
using make_index_sequence = make_integer_sequence<size_t, N>;
#endif

template <typename T>
using tuple_index_sequence = make_index_sequence<std::tuple_size<T>::value>;

template <typename T, typename C, bool = is_tuple_like_<T>::value>
class is_tuple_formattable_ {
 public:
  static constexpr const bool value = false;
};
template <typename T, typename C> class is_tuple_formattable_<T, C, true> {
  template <size_t... Is>
  static auto all_true(index_sequence<Is...>,
                       integer_sequence<bool, (Is >= 0)...>) -> std::true_type;
  static auto all_true(...) -> std::false_type;

  template <size_t... Is>
  static auto check(index_sequence<Is...>) -> decltype(all_true(
      index_sequence<Is...>{},
      integer_sequence<bool,
                       (is_formattable<typename std::tuple_element<Is, T>::type,
                                       C>::value)...>{}));

 public:
  static constexpr const bool value =
      decltype(check(tuple_index_sequence<T>{}))::value;
};

template <typename Tuple, typename F, size_t... Is>
FMT_CONSTEXPR void for_each(index_sequence<Is...>, Tuple&& t, F&& f) {
  using std::get;
  // Using a free function get<Is>(Tuple) now.
  const int unused[] = {0, ((void)f(get<Is>(t)), 0)...};
  ignore_unused(unused);
}

template <typename Tuple, typename F>
FMT_CONSTEXPR void for_each(Tuple&& t, F&& f) {
  for_each(tuple_index_sequence<remove_cvref_t<Tuple>>(),
           std::forward<Tuple>(t), std::forward<F>(f));
}

template <typename Tuple1, typename Tuple2, typename F, size_t... Is>
void for_each2(index_sequence<Is...>, Tuple1&& t1, Tuple2&& t2, F&& f) {
  using std::get;
  const int unused[] = {0, ((void)f(get<Is>(t1), get<Is>(t2)), 0)...};
  ignore_unused(unused);
}

template <typename Tuple1, typename Tuple2, typename F>
void for_each2(Tuple1&& t1, Tuple2&& t2, F&& f) {
  for_each2(tuple_index_sequence<remove_cvref_t<Tuple1>>(),
            std::forward<Tuple1>(t1), std::forward<Tuple2>(t2),
            std::forward<F>(f));
}

namespace tuple {
// Workaround a bug in MSVC 2019 (v140).
template <typename Char, typename... T>
using result_t = std::tuple<formatter<remove_cvref_t<T>, Char>...>;

using std::get;
template <typename Tuple, typename Char, std::size_t... Is>
auto get_formatters(index_sequence<Is...>)
    -> result_t<Char, decltype(get<Is>(std::declval<Tuple>()))...>;
}  // namespace tuple

#if FMT_MSC_VERSION && FMT_MSC_VERSION < 1920
// Older MSVC doesn't get the reference type correctly for arrays.
template <typename R> struct range_reference_type_impl {
  using type = decltype(*detail::range_begin(std::declval<R&>()));
};

template <typename T, std::size_t N> struct range_reference_type_impl<T[N]> {
  using type = T&;
};

template <typename T>
using range_reference_type = typename range_reference_type_impl<T>::type;
#else
template <typename Range>
using range_reference_type =
    decltype(*detail::range_begin(std::declval<Range&>()));
#endif

// We don't use the Range's value_type for anything, but we do need the Range's
// reference type, with cv-ref stripped.
template <typename Range>
using uncvref_type = remove_cvref_t<range_reference_type<Range>>;

template <typename Formatter>
FMT_CONSTEXPR auto maybe_set_debug_format(Formatter& f, bool set)
    -> decltype(f.set_debug_format(set)) {
  f.set_debug_format(set);
}
template <typename Formatter>
FMT_CONSTEXPR void maybe_set_debug_format(Formatter&, ...) {}

template <typename T>
struct range_format_kind_
    : std::integral_constant<range_format,
                             std::is_same<uncvref_type<T>, T>::value
                                 ? range_format::disabled
                             : is_map<T>::value ? range_format::map
                             : is_set<T>::value ? range_format::set
                                                : range_format::sequence> {};

template <range_format K>
using range_format_constant = std::integral_constant<range_format, K>;

// These are not generic lambdas for compatibility with C++11.
template <typename Char> struct parse_empty_specs {
  template <typename Formatter> FMT_CONSTEXPR void operator()(Formatter& f) {
    f.parse(ctx);
    detail::maybe_set_debug_format(f, true);
  }
  parse_context<Char>& ctx;
};
template <typename FormatContext> struct format_tuple_element {
  using char_type = typename FormatContext::char_type;

  template <typename T>
  void operator()(const formatter<T, char_type>& f, const T& v) {
    if (i > 0) ctx.advance_to(detail::copy<char_type>(separator, ctx.out()));
    ctx.advance_to(f.format(v, ctx));
    ++i;
  }

  int i;
  FormatContext& ctx;
  basic_string_view<char_type> separator;
};

}  // namespace detail

template <typename T> struct is_tuple_like {
  static constexpr const bool value =
      detail::is_tuple_like_<T>::value && !detail::is_range_<T>::value;
};

template <typename T, typename C> struct is_tuple_formattable {
  static constexpr const bool value =
      detail::is_tuple_formattable_<T, C>::value;
};

template <typename Tuple, typename Char>
struct formatter<Tuple, Char,
                 enable_if_t<fmt::is_tuple_like<Tuple>::value &&
                             fmt::is_tuple_formattable<Tuple, Char>::value>> {
 private:
  decltype(detail::tuple::get_formatters<Tuple, Char>(
      detail::tuple_index_sequence<Tuple>())) formatters_;

  basic_string_view<Char> separator_ = detail::string_literal<Char, ',', ' '>{};
  basic_string_view<Char> opening_bracket_ =
      detail::string_literal<Char, '('>{};
  basic_string_view<Char> closing_bracket_ =
      detail::string_literal<Char, ')'>{};

 public:
  FMT_CONSTEXPR formatter() {}

  FMT_CONSTEXPR void set_separator(basic_string_view<Char> sep) {
    separator_ = sep;
  }

  FMT_CONSTEXPR void set_brackets(basic_string_view<Char> open,
                                  basic_string_view<Char> close) {
    opening_bracket_ = open;
    closing_bracket_ = close;
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it != end && detail::to_ascii(*it) == 'n') {
      ++it;
      set_brackets({}, {});
      set_separator({});
    }
    if (it != end && *it != '}') report_error("invalid format specifier");
    ctx.advance_to(it);
    detail::for_each(formatters_, detail::parse_empty_specs<Char>{ctx});
    return it;
  }

  template <typename FormatContext>
  auto format(const Tuple& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    ctx.advance_to(detail::copy<Char>(opening_bracket_, ctx.out()));
    detail::for_each2(
        formatters_, value,
        detail::format_tuple_element<FormatContext>{0, ctx, separator_});
    return detail::copy<Char>(closing_bracket_, ctx.out());
  }
};

template <typename T, typename Char> struct is_range {
  static constexpr const bool value =
      detail::is_range_<T>::value && !detail::has_to_string_view<T>::value;
};

namespace detail {

template <typename Char, typename Element>
using range_formatter_type = formatter<remove_cvref_t<Element>, Char>;

template <typename R>
using maybe_const_range =
    conditional_t<has_const_begin_end<R>::value, const R, R>;

template <typename R, typename Char>
struct is_formattable_delayed
    : is_formattable<uncvref_type<maybe_const_range<R>>, Char> {};
}  // namespace detail

template <typename...> struct conjunction : std::true_type {};
template <typename P> struct conjunction<P> : P {};
template <typename P1, typename... Pn>
struct conjunction<P1, Pn...>
    : conditional_t<bool(P1::value), conjunction<Pn...>, P1> {};

template <typename T, typename Char, typename Enable = void>
struct range_formatter;

template <typename T, typename Char>
struct range_formatter<
    T, Char,
    enable_if_t<conjunction<std::is_same<T, remove_cvref_t<T>>,
                            is_formattable<T, Char>>::value>> {
 private:
  detail::range_formatter_type<Char, T> underlying_;
  basic_string_view<Char> separator_ = detail::string_literal<Char, ',', ' '>{};
  basic_string_view<Char> opening_bracket_ =
      detail::string_literal<Char, '['>{};
  basic_string_view<Char> closing_bracket_ =
      detail::string_literal<Char, ']'>{};
  bool is_debug = false;

  template <typename Output, typename It, typename Sentinel, typename U = T,
            FMT_ENABLE_IF(std::is_same<U, Char>::value)>
  auto write_debug_string(Output& out, It it, Sentinel end) const -> Output {
    auto buf = basic_memory_buffer<Char>();
    for (; it != end; ++it) buf.push_back(*it);
    auto specs = format_specs();
    specs.set_type(presentation_type::debug);
    return detail::write<Char>(
        out, basic_string_view<Char>(buf.data(), buf.size()), specs);
  }

  template <typename Output, typename It, typename Sentinel, typename U = T,
            FMT_ENABLE_IF(!std::is_same<U, Char>::value)>
  auto write_debug_string(Output& out, It, Sentinel) const -> Output {
    return out;
  }

 public:
  FMT_CONSTEXPR range_formatter() {}

  FMT_CONSTEXPR auto underlying() -> detail::range_formatter_type<Char, T>& {
    return underlying_;
  }

  FMT_CONSTEXPR void set_separator(basic_string_view<Char> sep) {
    separator_ = sep;
  }

  FMT_CONSTEXPR void set_brackets(basic_string_view<Char> open,
                                  basic_string_view<Char> close) {
    opening_bracket_ = open;
    closing_bracket_ = close;
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    detail::maybe_set_debug_format(underlying_, true);
    if (it == end) return underlying_.parse(ctx);

    switch (detail::to_ascii(*it)) {
    case 'n':
      set_brackets({}, {});
      ++it;
      break;
    case '?':
      is_debug = true;
      set_brackets({}, {});
      ++it;
      if (it == end || *it != 's') report_error("invalid format specifier");
      FMT_FALLTHROUGH;
    case 's':
      if (!std::is_same<T, Char>::value)
        report_error("invalid format specifier");
      if (!is_debug) {
        set_brackets(detail::string_literal<Char, '"'>{},
                     detail::string_literal<Char, '"'>{});
        set_separator({});
        detail::maybe_set_debug_format(underlying_, false);
      }
      ++it;
      return it;
    }

    if (it != end && *it != '}') {
      if (*it != ':') report_error("invalid format specifier");
      detail::maybe_set_debug_format(underlying_, false);
      ++it;
    }

    ctx.advance_to(it);
    return underlying_.parse(ctx);
  }

  template <typename R, typename FormatContext>
  auto format(R&& range, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto out = ctx.out();
    auto it = detail::range_begin(range);
    auto end = detail::range_end(range);
    if (is_debug) return write_debug_string(out, std::move(it), end);

    out = detail::copy<Char>(opening_bracket_, out);
    int i = 0;
    for (; it != end; ++it) {
      if (i > 0) out = detail::copy<Char>(separator_, out);
      ctx.advance_to(out);
      auto&& item = *it;  // Need an lvalue
      out = underlying_.format(item, ctx);
      ++i;
    }
    out = detail::copy<Char>(closing_bracket_, out);
    return out;
  }
};

FMT_EXPORT
template <typename T, typename Char, typename Enable = void>
struct range_format_kind
    : conditional_t<
          is_range<T, Char>::value, detail::range_format_kind_<T>,
          std::integral_constant<range_format, range_format::disabled>> {};

template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<conjunction<
        bool_constant<
            range_format_kind<R, Char>::value != range_format::disabled &&
            range_format_kind<R, Char>::value != range_format::map &&
            range_format_kind<R, Char>::value != range_format::string &&
            range_format_kind<R, Char>::value != range_format::debug_string>,
        detail::is_formattable_delayed<R, Char>>::value>> {
 private:
  using range_type = detail::maybe_const_range<R>;
  range_formatter<detail::uncvref_type<range_type>, Char> range_formatter_;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR formatter() {
    if (detail::const_check(range_format_kind<R, Char>::value !=
                            range_format::set))
      return;
    range_formatter_.set_brackets(detail::string_literal<Char, '{'>{},
                                  detail::string_literal<Char, '}'>{});
  }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return range_formatter_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(range_type& range, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return range_formatter_.format(range, ctx);
  }
};

// A map formatter.
template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<range_format_kind<R, Char>::value == range_format::map>> {
 private:
  using map_type = detail::maybe_const_range<R>;
  using element_type = detail::uncvref_type<map_type>;

  decltype(detail::tuple::get_formatters<element_type, Char>(
      detail::tuple_index_sequence<element_type>())) formatters_;
  bool no_delimiters_ = false;

 public:
  FMT_CONSTEXPR formatter() {}

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it != end) {
      if (detail::to_ascii(*it) == 'n') {
        no_delimiters_ = true;
        ++it;
      }
      if (it != end && *it != '}') {
        if (*it != ':') report_error("invalid format specifier");
        ++it;
      }
      ctx.advance_to(it);
    }
    detail::for_each(formatters_, detail::parse_empty_specs<Char>{ctx});
    return it;
  }

  template <typename FormatContext>
  auto format(map_type& map, FormatContext& ctx) const -> decltype(ctx.out()) {
    auto out = ctx.out();
    basic_string_view<Char> open = detail::string_literal<Char, '{'>{};
    if (!no_delimiters_) out = detail::copy<Char>(open, out);
    int i = 0;
    basic_string_view<Char> sep = detail::string_literal<Char, ',', ' '>{};
    for (auto&& value : map) {
      if (i > 0) out = detail::copy<Char>(sep, out);
      ctx.advance_to(out);
      detail::for_each2(formatters_, value,
                        detail::format_tuple_element<FormatContext>{
                            0, ctx, detail::string_literal<Char, ':', ' '>{}});
      ++i;
    }
    basic_string_view<Char> close = detail::string_literal<Char, '}'>{};
    if (!no_delimiters_) out = detail::copy<Char>(close, out);
    return out;
  }
};

// A (debug_)string formatter.
template <typename R, typename Char>
struct formatter<
    R, Char,
    enable_if_t<range_format_kind<R, Char>::value == range_format::string ||
                range_format_kind<R, Char>::value ==
                    range_format::debug_string>> {
 private:
  using range_type = detail::maybe_const_range<R>;
  using string_type =
      conditional_t<std::is_constructible<
                        detail::std_string_view<Char>,
                        decltype(detail::range_begin(std::declval<R>())),
                        decltype(detail::range_end(std::declval<R>()))>::value,
                    detail::std_string_view<Char>, std::basic_string<Char>>;

  formatter<string_type, Char> underlying_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return underlying_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(range_type& range, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
    if (detail::const_check(range_format_kind<R, Char>::value ==
                            range_format::debug_string))
      *out++ = '"';
    out = underlying_.format(
        string_type{detail::range_begin(range), detail::range_end(range)}, ctx);
    if (detail::const_check(range_format_kind<R, Char>::value ==
                            range_format::debug_string))
      *out++ = '"';
    return out;
  }
};

template <typename It, typename Sentinel, typename Char = char>
struct join_view : detail::view {
  It begin;
  Sentinel end;
  basic_string_view<Char> sep;

  join_view(It b, Sentinel e, basic_string_view<Char> s)
      : begin(std::move(b)), end(e), sep(s) {}
};

template <typename It, typename Sentinel, typename Char>
struct formatter<join_view<It, Sentinel, Char>, Char> {
 private:
  using value_type =
#ifdef __cpp_lib_ranges
      std::iter_value_t<It>;
#else
      typename std::iterator_traits<It>::value_type;
#endif
  formatter<remove_cvref_t<value_type>, Char> value_formatter_;

  using view = conditional_t<std::is_copy_constructible<It>::value,
                             const join_view<It, Sentinel, Char>,
                             join_view<It, Sentinel, Char>>;

 public:
  using nonlocking = void;

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return value_formatter_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(view& value, FormatContext& ctx) const -> decltype(ctx.out()) {
    using iter =
        conditional_t<std::is_copy_constructible<view>::value, It, It&>;
    iter it = value.begin;
    auto out = ctx.out();
    if (it == value.end) return out;
    out = value_formatter_.format(*it, ctx);
    ++it;
    while (it != value.end) {
      out = detail::copy<Char>(value.sep.begin(), value.sep.end(), out);
      ctx.advance_to(out);
      out = value_formatter_.format(*it, ctx);
      ++it;
    }
    return out;
  }
};

template <typename Char, typename Tuple> struct tuple_join_view : detail::view {
  const Tuple& tuple;
  basic_string_view<Char> sep;

  tuple_join_view(const Tuple& t, basic_string_view<Char> s)
      : tuple(t), sep{s} {}
};

// Define FMT_TUPLE_JOIN_SPECIFIERS to enable experimental format specifiers
// support in tuple_join. It is disabled by default because of issues with
// the dynamic width and precision.
#ifndef FMT_TUPLE_JOIN_SPECIFIERS
#  define FMT_TUPLE_JOIN_SPECIFIERS 0
#endif

template <typename Char, typename Tuple>
struct formatter<tuple_join_view<Char, Tuple>, Char,
                 enable_if_t<is_tuple_like<Tuple>::value>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return do_parse(ctx, std::tuple_size<Tuple>());
  }

  template <typename FormatContext>
  auto format(const tuple_join_view<Char, Tuple>& value,
              FormatContext& ctx) const -> typename FormatContext::iterator {
    return do_format(value, ctx, std::tuple_size<Tuple>());
  }

 private:
  decltype(detail::tuple::get_formatters<Tuple, Char>(
      detail::tuple_index_sequence<Tuple>())) formatters_;

  FMT_CONSTEXPR auto do_parse(parse_context<Char>& ctx,
                              std::integral_constant<size_t, 0>)
      -> const Char* {
    return ctx.begin();
  }

  template <size_t N>
  FMT_CONSTEXPR auto do_parse(parse_context<Char>& ctx,
                              std::integral_constant<size_t, N>)
      -> const Char* {
    auto end = ctx.begin();
#if FMT_TUPLE_JOIN_SPECIFIERS
    end = std::get<std::tuple_size<Tuple>::value - N>(formatters_).parse(ctx);
    if (N > 1) {
      auto end1 = do_parse(ctx, std::integral_constant<size_t, N - 1>());
      if (end != end1)
        report_error("incompatible format specs for tuple elements");
    }
#endif
    return end;
  }

  template <typename FormatContext>
  auto do_format(const tuple_join_view<Char, Tuple>&, FormatContext& ctx,
                 std::integral_constant<size_t, 0>) const ->
      typename FormatContext::iterator {
    return ctx.out();
  }

  template <typename FormatContext, size_t N>
  auto do_format(const tuple_join_view<Char, Tuple>& value, FormatContext& ctx,
                 std::integral_constant<size_t, N>) const ->
      typename FormatContext::iterator {
    using std::get;
    auto out =
        std::get<std::tuple_size<Tuple>::value - N>(formatters_)
            .format(get<std::tuple_size<Tuple>::value - N>(value.tuple), ctx);
    if (N <= 1) return out;
    out = detail::copy<Char>(value.sep, out);
    ctx.advance_to(out);
    return do_format(value, ctx, std::integral_constant<size_t, N - 1>());
  }
};

namespace detail {
// Check if T has an interface like a container adaptor (e.g. std::stack,
// std::queue, std::priority_queue).
template <typename T> class is_container_adaptor_like {
  template <typename U> static auto check(U* p) -> typename U::container_type;
  template <typename> static void check(...);

 public:
  static constexpr const bool value =
      !std::is_void<decltype(check<T>(nullptr))>::value;
};

template <typename Container> struct all {
  const Container& c;
  auto begin() const -> typename Container::const_iterator { return c.begin(); }
  auto end() const -> typename Container::const_iterator { return c.end(); }
};
}  // namespace detail

template <typename T, typename Char>
struct formatter<
    T, Char,
    enable_if_t<conjunction<detail::is_container_adaptor_like<T>,
                            bool_constant<range_format_kind<T, Char>::value ==
                                          range_format::disabled>>::value>>
    : formatter<detail::all<typename T::container_type>, Char> {
  using all = detail::all<typename T::container_type>;
  template <typename FormatContext>
  auto format(const T& t, FormatContext& ctx) const -> decltype(ctx.out()) {
    struct getter : T {
      static auto get(const T& t) -> all {
        return {t.*(&getter::c)};  // Access c through the derived class.
      }
    };
    return formatter<all>::format(getter::get(t), ctx);
  }
};

FMT_BEGIN_EXPORT

/// Returns a view that formats the iterator range `[begin, end)` with elements
/// separated by `sep`.
template <typename It, typename Sentinel>
auto join(It begin, Sentinel end, string_view sep) -> join_view<It, Sentinel> {
  return {std::move(begin), end, sep};
}

/**
 * Returns a view that formats `range` with elements separated by `sep`.
 *
 * **Example**:
 *
 *     auto v = std::vector<int>{1, 2, 3};
 *     fmt::print("{}", fmt::join(v, ", "));
 *     // Output: 1, 2, 3
 *
 * `fmt::join` applies passed format specifiers to the range elements:
 *
 *     fmt::print("{:02}", fmt::join(v, ", "));
 *     // Output: 01, 02, 03
 */
template <typename Range, FMT_ENABLE_IF(!is_tuple_like<Range>::value)>
auto join(Range&& r, string_view sep)
    -> join_view<decltype(detail::range_begin(r)),
                 decltype(detail::range_end(r))> {
  return {detail::range_begin(r), detail::range_end(r), sep};
}

/**
 * Returns an object that formats `std::tuple` with elements separated by `sep`.
 *
 * **Example**:
 *
 *     auto t = std::tuple<int, char>{1, 'a'};
 *     fmt::print("{}", fmt::join(t, ", "));
 *     // Output: 1, a
 */
template <typename Tuple, FMT_ENABLE_IF(is_tuple_like<Tuple>::value)>
FMT_CONSTEXPR auto join(const Tuple& tuple, string_view sep)
    -> tuple_join_view<char, Tuple> {
  return {tuple, sep};
}

/**
 * Returns an object that formats `std::initializer_list` with elements
 * separated by `sep`.
 *
 * **Example**:
 *
 *     fmt::print("{}", fmt::join({1, 2, 3}, ", "));
 *     // Output: "1, 2, 3"
 */
template <typename T>
auto join(std::initializer_list<T> list, string_view sep)
    -> join_view<const T*, const T*> {
  return join(std::begin(list), std::end(list), sep);
}

FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_RANGES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/std.h <==
// Formatting library for C++ - formatters for standard library types
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_STD_H_
#define FMT_STD_H_

#include "format.h"
#include "ostream.h"

#ifndef FMT_MODULE
#  include <atomic>
#  include <bitset>
#  include <complex>
#  include <cstdlib>
#  include <exception>
#  include <functional>
#  include <memory>
#  include <thread>
#  include <type_traits>
#  include <typeinfo>
#  include <utility>
#  include <vector>

// Check FMT_CPLUSPLUS to suppress a bogus warning in MSVC.
#  if FMT_CPLUSPLUS >= 201703L
#    if FMT_HAS_INCLUDE(<filesystem>) && \
        (!defined(FMT_CPP_LIB_FILESYSTEM) || FMT_CPP_LIB_FILESYSTEM != 0)
#      include <filesystem>
#    endif
#    if FMT_HAS_INCLUDE(<variant>)
#      include <variant>
#    endif
#    if FMT_HAS_INCLUDE(<optional>)
#      include <optional>
#    endif
#  endif
// Use > instead of >= in the version check because <source_location> may be
// available after C++17 but before C++20 is marked as implemented.
#  if FMT_CPLUSPLUS > 201703L && FMT_HAS_INCLUDE(<source_location>)
#    include <source_location>
#  endif
#  if FMT_CPLUSPLUS > 202002L && FMT_HAS_INCLUDE(<expected>)
#    include <expected>
#  endif
#endif  // FMT_MODULE

#if FMT_HAS_INCLUDE(<version>)
#  include <version>
#endif

// GCC 4 does not support FMT_HAS_INCLUDE.
#if FMT_HAS_INCLUDE(<cxxabi.h>) || defined(__GLIBCXX__)
#  include <cxxabi.h>
// Android NDK with gabi++ library on some architectures does not implement
// abi::__cxa_demangle().
#  ifndef __GABIXX_CXXABI_H__
#    define FMT_HAS_ABI_CXA_DEMANGLE
#  endif
#endif

// For older Xcode versions, __cpp_lib_xxx flags are inaccurately defined.
#ifndef FMT_CPP_LIB_FILESYSTEM
#  ifdef __cpp_lib_filesystem
#    define FMT_CPP_LIB_FILESYSTEM __cpp_lib_filesystem
#  else
#    define FMT_CPP_LIB_FILESYSTEM 0
#  endif
#endif

#ifndef FMT_CPP_LIB_VARIANT
#  ifdef __cpp_lib_variant
#    define FMT_CPP_LIB_VARIANT __cpp_lib_variant
#  else
#    define FMT_CPP_LIB_VARIANT 0
#  endif
#endif

#if FMT_CPP_LIB_FILESYSTEM
FMT_BEGIN_NAMESPACE

namespace detail {

template <typename Char, typename PathChar>
auto get_path_string(const std::filesystem::path& p,
                     const std::basic_string<PathChar>& native) {
  if constexpr (std::is_same_v<Char, char> && std::is_same_v<PathChar, wchar_t>)
    return to_utf8<wchar_t>(native, to_utf8_error_policy::replace);
  else
    return p.string<Char>();
}

template <typename Char, typename PathChar>
void write_escaped_path(basic_memory_buffer<Char>& quoted,
                        const std::filesystem::path& p,
                        const std::basic_string<PathChar>& native) {
  if constexpr (std::is_same_v<Char, char> &&
                std::is_same_v<PathChar, wchar_t>) {
    auto buf = basic_memory_buffer<wchar_t>();
    write_escaped_string<wchar_t>(std::back_inserter(buf), native);
    bool valid = to_utf8<wchar_t>::convert(quoted, {buf.data(), buf.size()});
    FMT_ASSERT(valid, "invalid utf16");
  } else if constexpr (std::is_same_v<Char, PathChar>) {
    write_escaped_string<std::filesystem::path::value_type>(
        std::back_inserter(quoted), native);
  } else {
    write_escaped_string<Char>(std::back_inserter(quoted), p.string<Char>());
  }
}

}  // namespace detail

FMT_EXPORT
template <typename Char> struct formatter<std::filesystem::path, Char> {
 private:
  format_specs specs_;
  detail::arg_ref<Char> width_ref_;
  bool debug_ = false;
  char path_type_ = 0;

 public:
  FMT_CONSTEXPR void set_debug_format(bool set = true) { debug_ = set; }

  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    Char c = *it;
    if ((c >= '0' && c <= '9') || c == '{')
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
    if (it != end && *it == '?') {
      debug_ = true;
      ++it;
    }
    if (it != end && (*it == 'g')) path_type_ = detail::to_ascii(*it++);
    return it;
  }

  template <typename FormatContext>
  auto format(const std::filesystem::path& p, FormatContext& ctx) const {
    auto specs = specs_;
    auto path_string =
        !path_type_ ? p.native()
                    : p.generic_string<std::filesystem::path::value_type>();

    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    if (!debug_) {
      auto s = detail::get_path_string<Char>(p, path_string);
      return detail::write(ctx.out(), basic_string_view<Char>(s), specs);
    }
    auto quoted = basic_memory_buffer<Char>();
    detail::write_escaped_path(quoted, p, path_string);
    return detail::write(ctx.out(),
                         basic_string_view<Char>(quoted.data(), quoted.size()),
                         specs);
  }
};

class path : public std::filesystem::path {
 public:
  auto display_string() const -> std::string {
    const std::filesystem::path& base = *this;
    return fmt::format(FMT_STRING("{}"), base);
  }
  auto system_string() const -> std::string { return string(); }

  auto generic_display_string() const -> std::string {
    const std::filesystem::path& base = *this;
    return fmt::format(FMT_STRING("{:g}"), base);
  }
  auto generic_system_string() const -> std::string { return generic_string(); }
};

FMT_END_NAMESPACE
#endif  // FMT_CPP_LIB_FILESYSTEM

FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <std::size_t N, typename Char>
struct formatter<std::bitset<N>, Char>
    : nested_formatter<basic_string_view<Char>, Char> {
 private:
  // Functor because C++11 doesn't support generic lambdas.
  struct writer {
    const std::bitset<N>& bs;

    template <typename OutputIt>
    FMT_CONSTEXPR auto operator()(OutputIt out) -> OutputIt {
      for (auto pos = N; pos > 0; --pos) {
        out = detail::write<Char>(out, bs[pos - 1] ? Char('1') : Char('0'));
      }

      return out;
    }
  };

 public:
  template <typename FormatContext>
  auto format(const std::bitset<N>& bs, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return this->write_padded(ctx, writer{bs});
  }
};

FMT_EXPORT
template <typename Char>
struct formatter<std::thread::id, Char> : basic_ostream_formatter<Char> {};
FMT_END_NAMESPACE

#ifdef __cpp_lib_optional
FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::optional<T>, Char,
                 std::enable_if_t<is_formattable<T, Char>::value>> {
 private:
  formatter<T, Char> underlying_;
  static constexpr basic_string_view<Char> optional =
      detail::string_literal<Char, 'o', 'p', 't', 'i', 'o', 'n', 'a', 'l',
                             '('>{};
  static constexpr basic_string_view<Char> none =
      detail::string_literal<Char, 'n', 'o', 'n', 'e'>{};

  template <class U>
  FMT_CONSTEXPR static auto maybe_set_debug_format(U& u, bool set)
      -> decltype(u.set_debug_format(set)) {
    u.set_debug_format(set);
  }

  template <class U>
  FMT_CONSTEXPR static void maybe_set_debug_format(U&, ...) {}

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) {
    maybe_set_debug_format(underlying_, true);
    return underlying_.parse(ctx);
  }

  template <typename FormatContext>
  auto format(const std::optional<T>& opt, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    if (!opt) return detail::write<Char>(ctx.out(), none);

    auto out = ctx.out();
    out = detail::write<Char>(out, optional);
    ctx.advance_to(out);
    out = underlying_.format(*opt, ctx);
    return detail::write(out, ')');
  }
};
FMT_END_NAMESPACE
#endif  // __cpp_lib_optional

#if defined(__cpp_lib_expected) || FMT_CPP_LIB_VARIANT

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename Char, typename OutputIt, typename T>
auto write_escaped_alternative(OutputIt out, const T& v) -> OutputIt {
  if constexpr (has_to_string_view<T>::value)
    return write_escaped_string<Char>(out, detail::to_string_view(v));
  if constexpr (std::is_same_v<T, Char>) return write_escaped_char(out, v);
  return write<Char>(out, v);
}

}  // namespace detail

FMT_END_NAMESPACE
#endif

#ifdef __cpp_lib_expected
FMT_BEGIN_NAMESPACE

FMT_EXPORT
template <typename T, typename E, typename Char>
struct formatter<std::expected<T, E>, Char,
                 std::enable_if_t<(std::is_void<T>::value ||
                                   is_formattable<T, Char>::value) &&
                                  is_formattable<E, Char>::value>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const std::expected<T, E>& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();

    if (value.has_value()) {
      out = detail::write<Char>(out, "expected(");
      if constexpr (!std::is_void<T>::value)
        out = detail::write_escaped_alternative<Char>(out, *value);
    } else {
      out = detail::write<Char>(out, "unexpected(");
      out = detail::write_escaped_alternative<Char>(out, value.error());
    }
    *out++ = ')';
    return out;
  }
};
FMT_END_NAMESPACE
#endif  // __cpp_lib_expected

#ifdef __cpp_lib_source_location
FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <> struct formatter<std::source_location> {
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) { return ctx.begin(); }

  template <typename FormatContext>
  auto format(const std::source_location& loc, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
    out = detail::write(out, loc.file_name());
    out = detail::write(out, ':');
    out = detail::write<char>(out, loc.line());
    out = detail::write(out, ':');
    out = detail::write<char>(out, loc.column());
    out = detail::write(out, ": ");
    out = detail::write(out, loc.function_name());
    return out;
  }
};
FMT_END_NAMESPACE
#endif

#if FMT_CPP_LIB_VARIANT
FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T>
using variant_index_sequence =
    std::make_index_sequence<std::variant_size<T>::value>;

template <typename> struct is_variant_like_ : std::false_type {};
template <typename... Types>
struct is_variant_like_<std::variant<Types...>> : std::true_type {};

// formattable element check.
template <typename T, typename C> class is_variant_formattable_ {
  template <std::size_t... Is>
  static std::conjunction<
      is_formattable<std::variant_alternative_t<Is, T>, C>...>
      check(std::index_sequence<Is...>);

 public:
  static constexpr const bool value =
      decltype(check(variant_index_sequence<T>{}))::value;
};

}  // namespace detail

template <typename T> struct is_variant_like {
  static constexpr const bool value = detail::is_variant_like_<T>::value;
};

template <typename T, typename C> struct is_variant_formattable {
  static constexpr const bool value =
      detail::is_variant_formattable_<T, C>::value;
};

FMT_EXPORT
template <typename Char> struct formatter<std::monostate, Char> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const std::monostate&, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return detail::write<Char>(ctx.out(), "monostate");
  }
};

FMT_EXPORT
template <typename Variant, typename Char>
struct formatter<
    Variant, Char,
    std::enable_if_t<std::conjunction_v<
        is_variant_like<Variant>, is_variant_formattable<Variant, Char>>>> {
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename FormatContext>
  auto format(const Variant& value, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();

    out = detail::write<Char>(out, "variant(");
    FMT_TRY {
      std::visit(
          [&](const auto& v) {
            out = detail::write_escaped_alternative<Char>(out, v);
          },
          value);
    }
    FMT_CATCH(const std::bad_variant_access&) {
      detail::write<Char>(out, "valueless by exception");
    }
    *out++ = ')';
    return out;
  }
};
FMT_END_NAMESPACE
#endif  // FMT_CPP_LIB_VARIANT

FMT_BEGIN_NAMESPACE
FMT_EXPORT
template <> struct formatter<std::error_code> {
 private:
  format_specs specs_;
  detail::arg_ref<char> width_ref_;

 public:
  FMT_CONSTEXPR auto parse(parse_context<>& ctx) -> const char* {
    auto it = ctx.begin(), end = ctx.end();
    if (it == end) return it;

    it = detail::parse_align(it, end, specs_);
    if (it == end) return it;

    char c = *it;
    if ((c >= '0' && c <= '9') || c == '{')
      it = detail::parse_width(it, end, specs_, width_ref_, ctx);
    return it;
  }

  template <typename FormatContext>
  FMT_CONSTEXPR20 auto format(const std::error_code& ec,
                              FormatContext& ctx) const -> decltype(ctx.out()) {
    auto specs = specs_;
    detail::handle_dynamic_spec(specs.dynamic_width(), specs.width, width_ref_,
                                ctx);
    memory_buffer buf;
    buf.append(string_view(ec.category().name()));
    buf.push_back(':');
    detail::write<char>(appender(buf), ec.value());
    return detail::write<char>(ctx.out(), string_view(buf.data(), buf.size()),
                               specs);
  }
};

#if FMT_USE_RTTI
namespace detail {

template <typename Char, typename OutputIt>
auto write_demangled_name(OutputIt out, const std::type_info& ti) -> OutputIt {
#  ifdef FMT_HAS_ABI_CXA_DEMANGLE
  int status = 0;
  std::size_t size = 0;
  std::unique_ptr<char, void (*)(void*)> demangled_name_ptr(
      abi::__cxa_demangle(ti.name(), nullptr, &size, &status), &std::free);

  string_view demangled_name_view;
  if (demangled_name_ptr) {
    demangled_name_view = demangled_name_ptr.get();

    // Normalization of stdlib inline namespace names.
    // libc++ inline namespaces.
    //  std::__1::*       -> std::*
    //  std::__1::__fs::* -> std::*
    // libstdc++ inline namespaces.
    //  std::__cxx11::*             -> std::*
    //  std::filesystem::__cxx11::* -> std::filesystem::*
    if (demangled_name_view.starts_with("std::")) {
      char* begin = demangled_name_ptr.get();
      char* to = begin + 5;  // std::
      for (char *from = to, *end = begin + demangled_name_view.size();
           from < end;) {
        // This is safe, because demangled_name is NUL-terminated.
        if (from[0] == '_' && from[1] == '_') {
          char* next = from + 1;
          while (next < end && *next != ':') next++;
          if (next[0] == ':' && next[1] == ':') {
            from = next + 2;
            continue;
          }
        }
        *to++ = *from++;
      }
      demangled_name_view = {begin, detail::to_unsigned(to - begin)};
    }
  } else {
    demangled_name_view = string_view(ti.name());
  }
  return detail::write_bytes<Char>(out, demangled_name_view);
#  elif FMT_MSC_VERSION
  const string_view demangled_name(ti.name());
  for (std::size_t i = 0; i < demangled_name.size(); ++i) {
    auto sub = demangled_name;
    sub.remove_prefix(i);
    if (sub.starts_with("enum ")) {
      i += 4;
      continue;
    }
    if (sub.starts_with("class ") || sub.starts_with("union ")) {
      i += 5;
      continue;
    }
    if (sub.starts_with("struct ")) {
      i += 6;
      continue;
    }
    if (*sub.begin() != ' ') *out++ = *sub.begin();
  }
  return out;
#  else
  return detail::write_bytes<Char>(out, string_view(ti.name()));
#  endif
}

}  // namespace detail

FMT_EXPORT
template <typename Char>
struct formatter<std::type_info, Char  // DEPRECATED! Mixing code unit types.
                 > {
 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    return ctx.begin();
  }

  template <typename Context>
  auto format(const std::type_info& ti, Context& ctx) const
      -> decltype(ctx.out()) {
    return detail::write_demangled_name<Char>(ctx.out(), ti);
  }
};
#endif

FMT_EXPORT
template <typename T, typename Char>
struct formatter<
    T, Char,  // DEPRECATED! Mixing code unit types.
    typename std::enable_if<std::is_base_of<std::exception, T>::value>::type> {
 private:
  bool with_typename_ = false;

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    auto it = ctx.begin();
    auto end = ctx.end();
    if (it == end || *it == '}') return it;
    if (*it == 't') {
      ++it;
      with_typename_ = FMT_USE_RTTI != 0;
    }
    return it;
  }

  template <typename Context>
  auto format(const std::exception& ex, Context& ctx) const
      -> decltype(ctx.out()) {
    auto out = ctx.out();
#if FMT_USE_RTTI
    if (with_typename_) {
      out = detail::write_demangled_name<Char>(out, typeid(ex));
      *out++ = ':';
      *out++ = ' ';
    }
#endif
    return detail::write_bytes<Char>(out, string_view(ex.what()));
  }
};

namespace detail {

template <typename T, typename Enable = void>
struct has_flip : std::false_type {};

template <typename T>
struct has_flip<T, void_t<decltype(std::declval<T>().flip())>>
    : std::true_type {};

template <typename T> struct is_bit_reference_like {
  static constexpr const bool value =
      std::is_convertible<T, bool>::value &&
      std::is_nothrow_assignable<T, bool>::value && has_flip<T>::value;
};

#ifdef _LIBCPP_VERSION

// Workaround for libc++ incompatibility with C++ standard.
// According to the Standard, `bitset::operator[] const` returns bool.
template <typename C>
struct is_bit_reference_like<std::__bit_const_reference<C>> {
  static constexpr const bool value = true;
};

#endif

}  // namespace detail

// We can't use std::vector<bool, Allocator>::reference and
// std::bitset<N>::reference because the compiler can't deduce Allocator and N
// in partial specialization.
FMT_EXPORT
template <typename BitRef, typename Char>
struct formatter<BitRef, Char,
                 enable_if_t<detail::is_bit_reference_like<BitRef>::value>>
    : formatter<bool, Char> {
  template <typename FormatContext>
  FMT_CONSTEXPR auto format(const BitRef& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<bool, Char>::format(v, ctx);
  }
};

template <typename T, typename Deleter>
auto ptr(const std::unique_ptr<T, Deleter>& p) -> const void* {
  return p.get();
}
template <typename T> auto ptr(const std::shared_ptr<T>& p) -> const void* {
  return p.get();
}

FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::atomic<T>, Char,
                 enable_if_t<is_formattable<T, Char>::value>>
    : formatter<T, Char> {
  template <typename FormatContext>
  auto format(const std::atomic<T>& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<T, Char>::format(v.load(), ctx);
  }
};

#ifdef __cpp_lib_atomic_flag_test
FMT_EXPORT
template <typename Char>
struct formatter<std::atomic_flag, Char> : formatter<bool, Char> {
  template <typename FormatContext>
  auto format(const std::atomic_flag& v, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<bool, Char>::format(v.test(), ctx);
  }
};
#endif  // __cpp_lib_atomic_flag_test

FMT_EXPORT
template <typename T, typename Char> struct formatter<std::complex<T>, Char> {
 private:
  detail::dynamic_format_specs<Char> specs_;

  template <typename FormatContext, typename OutputIt>
  FMT_CONSTEXPR auto do_format(const std::complex<T>& c,
                               detail::dynamic_format_specs<Char>& specs,
                               FormatContext& ctx, OutputIt out) const
      -> OutputIt {
    if (c.real() != 0) {
      *out++ = Char('(');
      out = detail::write<Char>(out, c.real(), specs, ctx.locale());
      specs.set_sign(sign::plus);
      out = detail::write<Char>(out, c.imag(), specs, ctx.locale());
      if (!detail::isfinite(c.imag())) *out++ = Char(' ');
      *out++ = Char('i');
      *out++ = Char(')');
      return out;
    }
    out = detail::write<Char>(out, c.imag(), specs, ctx.locale());
    if (!detail::isfinite(c.imag())) *out++ = Char(' ');
    *out++ = Char('i');
    return out;
  }

 public:
  FMT_CONSTEXPR auto parse(parse_context<Char>& ctx) -> const Char* {
    if (ctx.begin() == ctx.end() || *ctx.begin() == '}') return ctx.begin();
    return parse_format_specs(ctx.begin(), ctx.end(), specs_, ctx,
                              detail::type_constant<T, Char>::value);
  }

  template <typename FormatContext>
  auto format(const std::complex<T>& c, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    auto specs = specs_;
    if (specs.dynamic()) {
      detail::handle_dynamic_spec(specs.dynamic_width(), specs.width,
                                  specs.width_ref, ctx);
      detail::handle_dynamic_spec(specs.dynamic_precision(), specs.precision,
                                  specs.precision_ref, ctx);
    }

    if (specs.width == 0) return do_format(c, specs, ctx, ctx.out());
    auto buf = basic_memory_buffer<Char>();

    auto outer_specs = format_specs();
    outer_specs.width = specs.width;
    outer_specs.copy_fill_from(specs);
    outer_specs.set_align(specs.align());

    specs.width = 0;
    specs.set_fill({});
    specs.set_align(align::none);

    do_format(c, specs, ctx, basic_appender<Char>(buf));
    return detail::write<Char>(ctx.out(),
                               basic_string_view<Char>(buf.data(), buf.size()),
                               outer_specs);
  }
};

FMT_EXPORT
template <typename T, typename Char>
struct formatter<std::reference_wrapper<T>, Char,
                 enable_if_t<is_formattable<remove_cvref_t<T>, Char>::value>>
    : formatter<remove_cvref_t<T>, Char> {
  template <typename FormatContext>
  auto format(std::reference_wrapper<T> ref, FormatContext& ctx) const
      -> decltype(ctx.out()) {
    return formatter<remove_cvref_t<T>, Char>::format(ref.get(), ctx);
  }
};

FMT_END_NAMESPACE
#endif  // FMT_STD_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/xchar.h <==
// Formatting library for C++ - optional wchar_t and exotic character support
//
// Copyright (c) 2012 - present, Victor Zverovich
// All rights reserved.
//
// For the license information refer to format.h.

#ifndef FMT_XCHAR_H_
#define FMT_XCHAR_H_

#include "color.h"
#include "format.h"
#include "ostream.h"
#include "ranges.h"

#ifndef FMT_MODULE
#  include <cwchar>
#  if FMT_USE_LOCALE
#    include <locale>
#  endif
#endif

FMT_BEGIN_NAMESPACE
namespace detail {

template <typename T>
using is_exotic_char = bool_constant<!std::is_same<T, char>::value>;

template <typename S, typename = void> struct format_string_char {};

template <typename S>
struct format_string_char<
    S, void_t<decltype(sizeof(detail::to_string_view(std::declval<S>())))>> {
  using type = char_t<S>;
};

template <typename S>
struct format_string_char<
    S, enable_if_t<std::is_base_of<detail::compile_string, S>::value>> {
  using type = typename S::char_type;
};

template <typename S>
using format_string_char_t = typename format_string_char<S>::type;

inline auto write_loc(basic_appender<wchar_t> out, loc_value value,
                      const format_specs& specs, locale_ref loc) -> bool {
#if FMT_USE_LOCALE
  auto& numpunct =
      std::use_facet<std::numpunct<wchar_t>>(loc.get<std::locale>());
  auto separator = std::wstring();
  auto grouping = numpunct.grouping();
  if (!grouping.empty()) separator = std::wstring(1, numpunct.thousands_sep());
  return value.visit(loc_writer<wchar_t>{out, specs, separator, grouping, {}});
#endif
  return false;
}
}  // namespace detail

FMT_BEGIN_EXPORT

using wstring_view = basic_string_view<wchar_t>;
using wformat_parse_context = parse_context<wchar_t>;
using wformat_context = buffered_context<wchar_t>;
using wformat_args = basic_format_args<wformat_context>;
using wmemory_buffer = basic_memory_buffer<wchar_t>;

template <typename Char, typename... T> struct basic_fstring {
 private:
  basic_string_view<Char> str_;

  static constexpr int num_static_named_args =
      detail::count_static_named_args<T...>();

  using checker = detail::format_string_checker<
      Char, static_cast<int>(sizeof...(T)), num_static_named_args,
      num_static_named_args != detail::count_named_args<T...>()>;

  using arg_pack = detail::arg_pack<T...>;

 public:
  using t = basic_fstring;

  template <typename S,
            FMT_ENABLE_IF(
                std::is_convertible<const S&, basic_string_view<Char>>::value)>
  FMT_CONSTEVAL FMT_ALWAYS_INLINE basic_fstring(const S& s) : str_(s) {
    if (FMT_USE_CONSTEVAL)
      detail::parse_format_string<Char>(s, checker(s, arg_pack()));
  }
  template <typename S,
            FMT_ENABLE_IF(std::is_base_of<detail::compile_string, S>::value&&
                              std::is_same<typename S::char_type, Char>::value)>
  FMT_ALWAYS_INLINE basic_fstring(const S&) : str_(S()) {
    FMT_CONSTEXPR auto sv = basic_string_view<Char>(S());
    FMT_CONSTEXPR int ignore =
        (parse_format_string(sv, checker(sv, arg_pack())), 0);
    detail::ignore_unused(ignore);
  }
  basic_fstring(runtime_format_string<Char> fmt) : str_(fmt.str) {}

  operator basic_string_view<Char>() const { return str_; }
  auto get() const -> basic_string_view<Char> { return str_; }
};

template <typename Char, typename... T>
using basic_format_string = basic_fstring<Char, T...>;

template <typename... T>
using wformat_string = typename basic_format_string<wchar_t, T...>::t;
inline auto runtime(wstring_view s) -> runtime_format_string<wchar_t> {
  return {{s}};
}

template <> struct is_char<wchar_t> : std::true_type {};
template <> struct is_char<char16_t> : std::true_type {};
template <> struct is_char<char32_t> : std::true_type {};

#ifdef __cpp_char8_t
template <> struct is_char<char8_t> : bool_constant<detail::is_utf8_enabled> {};
#endif

template <typename... T>
constexpr auto make_wformat_args(T&... args)
    -> decltype(fmt::make_format_args<wformat_context>(args...)) {
  return fmt::make_format_args<wformat_context>(args...);
}

#if !FMT_USE_NONTYPE_TEMPLATE_ARGS
inline namespace literals {
inline auto operator""_a(const wchar_t* s, size_t) -> detail::udl_arg<wchar_t> {
  return {s};
}
}  // namespace literals
#endif

template <typename It, typename Sentinel>
auto join(It begin, Sentinel end, wstring_view sep)
    -> join_view<It, Sentinel, wchar_t> {
  return {begin, end, sep};
}

template <typename Range, FMT_ENABLE_IF(!is_tuple_like<Range>::value)>
auto join(Range&& range, wstring_view sep)
    -> join_view<decltype(std::begin(range)), decltype(std::end(range)),
                 wchar_t> {
  return join(std::begin(range), std::end(range), sep);
}

template <typename T>
auto join(std::initializer_list<T> list, wstring_view sep)
    -> join_view<const T*, const T*, wchar_t> {
  return join(std::begin(list), std::end(list), sep);
}

template <typename Tuple, FMT_ENABLE_IF(is_tuple_like<Tuple>::value)>
auto join(const Tuple& tuple, basic_string_view<wchar_t> sep)
    -> tuple_join_view<wchar_t, Tuple> {
  return {tuple, sep};
}

template <typename Char, FMT_ENABLE_IF(!std::is_same<Char, char>::value)>
auto vformat(basic_string_view<Char> fmt,
             typename detail::vformat_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vformat_to(buf, fmt, args);
  return {buf.data(), buf.size()};
}

template <typename... T>
auto format(wformat_string<T...> fmt, T&&... args) -> std::wstring {
  return vformat(fmt::wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename OutputIt, typename... T>
auto format_to(OutputIt out, wformat_string<T...> fmt, T&&... args)
    -> OutputIt {
  return vformat_to(out, fmt::wstring_view(fmt),
                    fmt::make_wformat_args(args...));
}

// Pass char_t as a default template parameter instead of using
// std::basic_string<char_t<S>> to reduce the symbol size.
template <typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(!std::is_same<Char, char>::value &&
                        !std::is_same<Char, wchar_t>::value)>
auto format(const S& fmt, T&&... args) -> std::basic_string<Char> {
  return vformat(detail::to_string_view(fmt),
                 fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename Locale, typename S,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto vformat(const Locale& loc, const S& fmt,
                    typename detail::vformat_args<Char>::type args)
    -> std::basic_string<Char> {
  auto buf = basic_memory_buffer<Char>();
  detail::vformat_to(buf, detail::to_string_view(fmt), args,
                     detail::locale_ref(loc));
  return {buf.data(), buf.size()};
}

template <typename Locale, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_locale<Locale>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto format(const Locale& loc, const S& fmt, T&&... args)
    -> std::basic_string<Char> {
  return vformat(loc, detail::to_string_view(fmt),
                 fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename OutputIt, typename S,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
auto vformat_to(OutputIt out, const S& fmt,
                typename detail::vformat_args<Char>::type args) -> OutputIt {
  auto&& buf = detail::get_buffer<Char>(out);
  detail::vformat_to(buf, detail::to_string_view(fmt), args);
  return detail::get_iterator(buf, out);
}

template <typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value &&
                        !std::is_same<Char, char>::value &&
                        !std::is_same<Char, wchar_t>::value)>
inline auto format_to(OutputIt out, const S& fmt, T&&... args) -> OutputIt {
  return vformat_to(out, detail::to_string_view(fmt),
                    fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename Locale, typename S, typename OutputIt, typename... Args,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_locale<Locale>::value&&
                                detail::is_exotic_char<Char>::value)>
inline auto vformat_to(OutputIt out, const Locale& loc, const S& fmt,
                       typename detail::vformat_args<Char>::type args)
    -> OutputIt {
  auto&& buf = detail::get_buffer<Char>(out);
  vformat_to(buf, detail::to_string_view(fmt), args, detail::locale_ref(loc));
  return detail::get_iterator(buf, out);
}

template <typename Locale, typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          bool enable = detail::is_output_iterator<OutputIt, Char>::value &&
                        detail::is_locale<Locale>::value &&
                        detail::is_exotic_char<Char>::value>
inline auto format_to(OutputIt out, const Locale& loc, const S& fmt,
                      T&&... args) ->
    typename std::enable_if<enable, OutputIt>::type {
  return vformat_to(out, loc, detail::to_string_view(fmt),
                    fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename OutputIt, typename Char, typename... Args,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto vformat_to_n(OutputIt out, size_t n, basic_string_view<Char> fmt,
                         typename detail::vformat_args<Char>::type args)
    -> format_to_n_result<OutputIt> {
  using traits = detail::fixed_buffer_traits;
  auto buf = detail::iterator_buffer<OutputIt, Char, traits>(out, n);
  detail::vformat_to(buf, fmt, args);
  return {buf.out(), buf.count()};
}

template <typename OutputIt, typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_output_iterator<OutputIt, Char>::value&&
                            detail::is_exotic_char<Char>::value)>
inline auto format_to_n(OutputIt out, size_t n, const S& fmt, T&&... args)
    -> format_to_n_result<OutputIt> {
  return vformat_to_n(out, n, fmt::basic_string_view<Char>(fmt),
                      fmt::make_format_args<buffered_context<Char>>(args...));
}

template <typename S, typename... T,
          typename Char = detail::format_string_char_t<S>,
          FMT_ENABLE_IF(detail::is_exotic_char<Char>::value)>
inline auto formatted_size(const S& fmt, T&&... args) -> size_t {
  auto buf = detail::counting_buffer<Char>();
  detail::vformat_to(buf, detail::to_string_view(fmt),
                     fmt::make_format_args<buffered_context<Char>>(args...));
  return buf.count();
}

inline void vprint(std::FILE* f, wstring_view fmt, wformat_args args) {
  auto buf = wmemory_buffer();
  detail::vformat_to(buf, fmt, args);
  buf.push_back(L'\0');
  if (std::fputws(buf.data(), f) == -1)
    FMT_THROW(system_error(errno, FMT_STRING("cannot write to file")));
}

inline void vprint(wstring_view fmt, wformat_args args) {
  vprint(stdout, fmt, args);
}

template <typename... T>
void print(std::FILE* f, wformat_string<T...> fmt, T&&... args) {
  return vprint(f, wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename... T> void print(wformat_string<T...> fmt, T&&... args) {
  return vprint(wstring_view(fmt), fmt::make_wformat_args(args...));
}

template <typename... T>
void println(std::FILE* f, wformat_string<T...> fmt, T&&... args) {
  return print(f, L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

template <typename... T> void println(wformat_string<T...> fmt, T&&... args) {
  return print(L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

inline auto vformat(const text_style& ts, wstring_view fmt, wformat_args args)
    -> std::wstring {
  auto buf = wmemory_buffer();
  detail::vformat_to(buf, ts, fmt, args);
  return {buf.data(), buf.size()};
}

template <typename... T>
inline auto format(const text_style& ts, wformat_string<T...> fmt, T&&... args)
    -> std::wstring {
  return fmt::vformat(ts, fmt, fmt::make_wformat_args(args...));
}

template <typename... T>
FMT_DEPRECATED void print(std::FILE* f, const text_style& ts,
                          wformat_string<T...> fmt, const T&... args) {
  vprint(f, ts, fmt, fmt::make_wformat_args(args...));
}

template <typename... T>
FMT_DEPRECATED void print(const text_style& ts, wformat_string<T...> fmt,
                          const T&... args) {
  return print(stdout, ts, fmt, args...);
}

inline void vprint(std::wostream& os, wstring_view fmt, wformat_args args) {
  auto buffer = basic_memory_buffer<wchar_t>();
  detail::vformat_to(buffer, fmt, args);
  detail::write_buffer(os, buffer);
}

template <typename... T>
void print(std::wostream& os, wformat_string<T...> fmt, T&&... args) {
  vprint(os, fmt, fmt::make_format_args<buffered_context<wchar_t>>(args...));
}

template <typename... T>
void println(std::wostream& os, wformat_string<T...> fmt, T&&... args) {
  print(os, L"{}\n", fmt::format(fmt, std::forward<T>(args)...));
}

/// Converts `value` to `std::wstring` using the default format for type `T`.
template <typename T> inline auto to_wstring(const T& value) -> std::wstring {
  return format(FMT_STRING(L"{}"), value);
}
FMT_END_EXPORT
FMT_END_NAMESPACE

#endif  // FMT_XCHAR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/CMakeLists.txt <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.

message(STATUS "Building using CMake version: ${CMAKE_VERSION}")
cmake_minimum_required(VERSION 3.14)

set(NANOARROW_VERSION "0.8.0")
string(REGEX MATCH "^[0-9]+\\.[0-9]+\\.[0-9]+" NANOARROW_BASE_VERSION
             "${NANOARROW_VERSION}")
project(nanoarrow VERSION "${NANOARROW_BASE_VERSION}")

set(NANOARROW_VERSION_MAJOR "${nanoarrow_VERSION_MAJOR}")
set(NANOARROW_VERSION_MINOR "${nanoarrow_VERSION_MINOR}")
set(NANOARROW_VERSION_PATCH "${nanoarrow_VERSION_PATCH}")

include(GNUInstallDirs)

# General options
option(NANOARROW_NAMESPACE "A prefix for exported symbols" OFF)

# Feature options
option(NANOARROW_IPC "Build IPC extension" OFF)
option(NANOARROW_FLATCC_ROOT_DIR "Root directory for flatcc include and lib directories"
       OFF)
option(NANOARROW_FLATCC_INCLUDE_DIR "Include directory for flatcc includes" OFF)
option(NANOARROW_FLATCC_LIB_DIR "Library directory that contains libflatccrt.a" OFF)
option(NANOARROW_IPC_WITH_ZSTD "Build nanoarrow with ZSTD compression support built in"
       OFF)
option(NANOARROW_IPC_WITH_LZ4 "Build nanoarrow with LZ4 compression support built in" OFF)

option(NANOARROW_DEVICE "Build device extension" OFF)
option(NANOARROW_TESTING "Build testing extension" OFF)
option(NANOARROW_DEVICE_WITH_METAL "Build Apple metal libraries" OFF)
option(NANOARROW_DEVICE_WITH_CUDA "Build CUDA libraries" OFF)

# Development options
option(NANOARROW_BUILD_APPS "Build utility applications" OFF)
option(NANOARROW_BUILD_TESTS "Build tests" OFF)
option(NANOARROW_BUILD_TESTS_WITH_ARROW "Build tests that require Arrow" OFF)
option(NANOARROW_BUILD_BENCHMARKS "Build benchmarks" OFF)
option(NANOARROW_BUILD_INTEGRATION_TESTS
       "Build cross-implementation Arrow integration tests" OFF)
option(NANOARROW_BUNDLE "Create bundled nanoarrow.h and nanoarrow.c" OFF)
option(NANOARROW_BUNDLE_AS_CPP "Bundle nanoarrow source file as nanoarrow.cc" OFF)
option(NANOARROW_CODE_COVERAGE "Enable coverage reporting" OFF)
option(NANOARROW_ARROW_STATIC
       "Use a statically-linked Arrow C++ build when linking tests" OFF)
option(NANOARROW_DEBUG_EXTRA_WARNINGS "Use extra warnings when compiling in debug mode"
       ON)
# For vcpkg, where there's a check that fails if .dlls are present for static linkage
option(NANOARROW_INSTALL_SHARED "Install shared libraries" ON)

if(NOT DEFINED CMAKE_C_STANDARD)
  if(NANOARROW_IPC)
    # flatcc requires C11 for alignas() and static_assert() in flatcc_generated.h
    # It may be possible to use C99 mode to build the runtime and/or generated header
    # should this cause problems for users.
    set(CMAKE_C_STANDARD 11)
  else()
    set(CMAKE_C_STANDARD 99)
  endif()
  set(CMAKE_C_STANDARD_REQUIRED ON)
endif()

if(NANOARROW_NAMESPACE)
  set(NANOARROW_NAMESPACE_DEFINE "#define NANOARROW_NAMESPACE ${NANOARROW_NAMESPACE}")
else()
  set(NANOARROW_NAMESPACE_DEFINE "// #define NANOARROW_NAMESPACE YourNamespaceHere")
endif()

add_library(nanoarrow_coverage_config INTERFACE)
install(TARGETS nanoarrow_coverage_config
        EXPORT nanoarrow-exports
        RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
        LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
        ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

if(NANOARROW_CODE_COVERAGE)
  target_compile_options(nanoarrow_coverage_config INTERFACE -O0 -g --coverage)
  target_link_options(nanoarrow_coverage_config INTERFACE --coverage)
endif()

# Avoids a warning about timestamps on downloaded files (prefer new policy
# if available))
if(${CMAKE_VERSION} VERSION_GREATER_EQUAL "3.23")
  cmake_policy(SET CMP0135 NEW)
endif()

if(NANOARROW_BUNDLE)
  message(STATUS "Generating bundled nanoarrow sources using ci/scripts/bundle.py")

  find_package(Python3
               COMPONENTS Interpreter
               REQUIRED)

  # Set up arguments to the bundler
  set(NANOARROW_BUNDLE_ARGS "--with-ipc" "--with-device" "--with-testing" "--with-flatcc")

  if(NANOARROW_BUNDLE_AS_CPP)
    list(APPEND NANOARROW_BUNDLE_ARGS "--cpp")
    set(NANOARROW_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow.cc")
  else()
    set(NANOARROW_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow.c")
  endif()

  if(NANOARROW_NAMESPACE)
    list(APPEND NANOARROW_BUNDLE_ARGS "--symbol-namespace=${NANOARROW_NAMESPACE}")
  endif()

  # Run the bundler
  execute_process(COMMAND ${Python3_EXECUTABLE}
                          "${CMAKE_CURRENT_SOURCE_DIR}/ci/scripts/bundle.py"
                          "--output-dir" "${CMAKE_BINARY_DIR}/bundled"
                          ${NANOARROW_BUNDLE_ARGS})

  set(NANOARROW_BUILD_INCLUDE_DIR "${CMAKE_BINARY_DIR}/bundled/include")
  set(NANOARROW_IPC_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_ipc.c")
  set(NANOARROW_DEVICE_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_device.c")
  set(NANOARROW_TESTING_BUILD_SOURCES
      "${CMAKE_BINARY_DIR}/bundled/src/nanoarrow_testing.cc")
  set(NANOARROW_FLATCC_BUILD_SOURCES "${CMAKE_BINARY_DIR}/bundled/src/flatcc.c")
else()
  # Generate the version information
  configure_file(src/nanoarrow/nanoarrow_config.h.in src/nanoarrow/nanoarrow_config.h)
  set(NANOARROW_BUILD_INCLUDE_DIR "${CMAKE_CURRENT_SOURCE_DIR}/src")
endif()

# Start the list of headers to install
set(NANOARROW_INSTALL_HEADERS ${NANOARROW_BUILD_INCLUDE_DIR}/nanoarrow/nanoarrow.h
                              ${NANOARROW_BUILD_INCLUDE_DIR}/nanoarrow/nanoarrow.hpp)

# If the bundler didn't already assign the source files for the library, do so here.
# Also handle install() arguments that are different between the bundled and not
# bundled version.
if(NOT NANOARROW_BUNDLE)
  set(NANOARROW_BUILD_SOURCES
      src/nanoarrow/common/array.c src/nanoarrow/common/schema.c
      src/nanoarrow/common/array_stream.c src/nanoarrow/common/utils.c)

  install(FILES src/nanoarrow/common/inline_array.h src/nanoarrow/common/inline_buffer.h
                src/nanoarrow/common/inline_types.h DESTINATION include/nanoarrow/common)

  list(APPEND NANOARROW_INSTALL_HEADERS
       "${CMAKE_CURRENT_BINARY_DIR}/src/nanoarrow/nanoarrow_config.h")

  install(FILES src/nanoarrow/hpp/array_stream.hpp
                src/nanoarrow/hpp/buffer.hpp
                src/nanoarrow/hpp/exception.hpp
                src/nanoarrow/hpp/operators.hpp
                src/nanoarrow/hpp/unique.hpp
                src/nanoarrow/hpp/view.hpp
          DESTINATION include/nanoarrow/hpp)
endif()

# Add the nanoarrow library targets
add_library(nanoarrow_static STATIC ${NANOARROW_BUILD_SOURCES})
add_library(nanoarrow_shared SHARED ${NANOARROW_BUILD_SOURCES})
install(FILES ${NANOARROW_INSTALL_HEADERS} DESTINATION include/nanoarrow)
if(BUILD_SHARED_LIBS)
  add_library(nanoarrow::nanoarrow ALIAS nanoarrow_shared)
else()
  add_library(nanoarrow::nanoarrow ALIAS nanoarrow_static)
endif()

foreach(target "nanoarrow_static" "nanoarrow_shared")
  target_include_directories(${target}
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
endforeach()

if(NANOARROW_IPC)
  # Add the flatcc (runtime) dependency
  set(FLATCC_RTONLY
      ON
      CACHE INTERNAL "")
  set(FLATCC_REFLECTION
      OFF
      CACHE INTERNAL "")

  # A flatcc installation is unlikely, so default to building the vendored one
  if(NOT NANOARROW_FLATCC_INCLUDE_DIR AND NOT NANOARROW_FLATCC_ROOT_DIR)

    # If the bundler didn't already assign the source files for the library, do so here
    if(NOT NANOARROW_BUNDLE)
      set(NANOARROW_FLATCC_BUILD_SOURCES
          thirdparty/flatcc/src/runtime/builder.c thirdparty/flatcc/src/runtime/emitter.c
          thirdparty/flatcc/src/runtime/verifier.c thirdparty/flatcc/src/runtime/refmap.c)
      set(NANOARROW_FLATCC_INCLUDE_DIR
          "${CMAKE_CURRENT_LIST_DIR}/thirdparty/flatcc/include")
    else()
      set(NANOARROW_FLATCC_INCLUDE_DIR "${NANOARROW_BUILD_INCLUDE_DIR}")
    endif()

    add_library(flatccrt STATIC ${NANOARROW_FLATCC_BUILD_SOURCES})
    target_include_directories(flatccrt
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_FLATCC_INCLUDE_DIR}>
                                      $<INSTALL_INTERFACE:include>)
    set_target_properties(flatccrt PROPERTIES POSITION_INDEPENDENT_CODE ON)
    install(TARGETS flatccrt
            EXPORT nanoarrow-exports
            RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
            LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
            ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

  elseif(NOT NANOARROW_FLATCC_ROOT_DIR)
    add_library(flatccrt STATIC IMPORTED)
    set_target_properties(flatccrt
                          PROPERTIES IMPORTED_LOCATION
                                     "${NANOARROW_FLATCC_LIB_DIR}/libflatccrt.a"
                                     INTERFACE_INCLUDE_DIRECTORIES
                                     "${NANOARROW_FLATCC_INCLUDE_DIR}")

  elseif(NOT NANOARROW_FLATCC_INCLUDE_DIR)
    set(NANOARROW_FLATCC_INCLUDE_DIR "${NANOARROW_FLATCC_ROOT_DIR}/include")
    add_library(flatccrt STATIC IMPORTED)
    set_target_properties(flatccrt
                          PROPERTIES IMPORTED_LOCATION
                                     "${NANOARROW_FLATCC_ROOT_DIR}/lib/libflatccrt.a"
                                     INTERFACE_INCLUDE_DIRECTORIES
                                     "${NANOARROW_FLATCC_INCLUDE_DIR}")
  endif()

  if(NANOARROW_IPC_WITH_ZSTD)
    find_package(zstd REQUIRED)
    set(NANOARROW_IPC_EXTRA_FLAGS "-DNANOARROW_IPC_WITH_ZSTD")

    # libzstd_static is not available from conda
    # This could be configurable if shared zstd is a must
    if(TARGET zstd::libzstd_static)
      set(NANOARROW_IPC_EXTRA_LIBS zstd::libzstd_static)
    else()
      set(NANOARROW_IPC_EXTRA_LIBS zstd::libzstd)
    endif()
  endif()

  if(NANOARROW_IPC_WITH_LZ4)
    if(NOT LZ4_LIBRARY_DIRS AND NOT LZ4_INCLUDE_DIRS)
      find_package(PkgConfig REQUIRED)
      pkg_check_modules(LZ4 REQUIRED liblz4)
    endif()

    if(NOT LZ4_LIBRARIES)
      set(LZ4_LIBRARIES lz4)
    endif()

    message(STATUS "LZ4 library directories: ${LZ4_LIBRARY_DIRS}")
    message(STATUS "LZ4 include directories: ${LZ4_INCLUDE_DIRS}")
    message(STATUS "LZ4 libraries: ${LZ4_LIBRARIES}")

    add_library(lz4::lz4 INTERFACE IMPORTED)
    target_include_directories(lz4::lz4 INTERFACE ${LZ4_INCLUDE_DIRS})
    target_link_libraries(lz4::lz4 INTERFACE ${LZ4_LIBRARIES})
    if(LZ4_LIBRARY_DIRS)
      set_target_properties(lz4::lz4 PROPERTIES INTERFACE_LINK_DIRECTORIES
                                                "${LZ4_LIBRARY_DIRS}")
    endif()

    set(NANOARROW_IPC_EXTRA_FLAGS ${NANOARROW_IPC_EXTRA_FLAGS} "-DNANOARROW_IPC_WITH_LZ4")
    set(NANOARROW_IPC_EXTRA_LIBS ${NANOARROW_IPC_EXTRA_LIBS} lz4::lz4)
  endif()

  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_IPC_BUILD_SOURCES
        src/nanoarrow/ipc/codecs.c
        src/nanoarrow/ipc/decoder.c
        src/nanoarrow/ipc/encoder.c
        src/nanoarrow/ipc/reader.c
        src/nanoarrow/ipc/writer.c)
  endif()

  add_library(nanoarrow_ipc_static STATIC ${NANOARROW_IPC_BUILD_SOURCES})
  target_link_libraries(nanoarrow_ipc_static
                        PRIVATE flatccrt ${NANOARROW_IPC_EXTRA_LIBS}
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_ipc_shared SHARED ${NANOARROW_IPC_BUILD_SOURCES})
  target_link_libraries(nanoarrow_ipc_shared
                        PRIVATE flatccrt ${NANOARROW_IPC_EXTRA_LIBS}
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_ipc.h src/nanoarrow/nanoarrow_ipc.hpp
                src/nanoarrow/ipc/flatcc_generated.h DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_ipc ALIAS nanoarrow_ipc_shared)
  else()
    add_library(nanoarrow::nanoarrow_ipc ALIAS nanoarrow_ipc_static)
  endif()

  foreach(target "nanoarrow_ipc_static" "nanoarrow_ipc_shared")
    target_compile_definitions(${target} PRIVATE ${NANOARROW_IPC_EXTRA_FLAGS})
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<BUILD_INTERFACE:${NANOARROW_IPC_FLATCC_INCLUDE_DIR}>
                                      $<INSTALL_INTERFACE:include>)
  endforeach()

endif()

if(NANOARROW_IPC AND (NANOARROW_BUILD_INTEGRATION_TESTS OR NANOARROW_BUILD_TESTS))
  if(NOT DEFINED CMAKE_CXX_STANDARD)
    set(CMAKE_CXX_STANDARD 11)
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()
  add_executable(nanoarrow_ipc_integration src/nanoarrow/integration/ipc_integration.cc)
  target_include_directories(nanoarrow_ipc_integration
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
  target_link_libraries(nanoarrow_ipc_integration
                        PRIVATE nanoarrow_testing_static
                                nanoarrow_ipc_static
                                flatccrt
                                nanoarrow_coverage_config
                                ${NANOARROW_IPC_EXTRA_LIBS})
endif()

if(NANOARROW_DEVICE)
  if(NANOARROW_DEVICE_WITH_METAL)
    if(NOT EXISTS "${CMAKE_BINARY_DIR}/metal-cpp")
      message(STATUS "Fetching metal-cpp")
      file(DOWNLOAD
           "https://developer.apple.com/metal/cpp/files/metal-cpp_macOS12_iOS15.zip"
           "${CMAKE_BINARY_DIR}/metal-cpp.zip")
      file(ARCHIVE_EXTRACT
           INPUT
           ${CMAKE_BINARY_DIR}/metal-cpp.zip
           DESTINATION
           ${CMAKE_BINARY_DIR})
    endif()

    if(NOT DEFINED CMAKE_CXX_STANDARD)
      set(CMAKE_CXX_STANDARD 17)
    endif()
    set(CMAKE_CXX_STANDARD_REQUIRED ON)

    find_library(METAL_LIBRARY Metal REQUIRED)
    message(STATUS "Metal framework found at '${METAL_LIBRARY}'")

    find_library(FOUNDATION_LIBRARY Foundation REQUIRED)
    message(STATUS "Foundation framework found at '${FOUNDATION_LIBRARY}'")

    find_library(QUARTZ_CORE_LIBRARY QuartzCore REQUIRED)
    message(STATUS "CoreFoundation framework found at '${QUARTZ_CORE_LIBRARY}'")

    set(NANOARROW_DEVICE_INCLUDE_METAL "${CMAKE_BINARY_DIR}/metal-cpp")
    add_library(nanoarrow_metal_impl STATIC src/nanoarrow/device/metal_impl.cc)
    target_link_libraries(nanoarrow_metal_impl
                          PRIVATE ${METAL_LIBRARY} ${FOUNDATION_LIBRARY}
                                  ${QUARTZ_CORE_LIBRARY})
    target_include_directories(nanoarrow_metal_impl
                               PRIVATE ${NANOARROW_DEVICE_INCLUDE_METAL})
    install(TARGETS nanoarrow_metal_impl
            EXPORT nanoarrow-exports
            RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
            LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
            ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

    set(NANOARROW_DEVICE_SOURCES_METAL src/nanoarrow/device/metal.cc)
    set(NANOARROW_DEVICE_DEFS_METAL "NANOARROW_DEVICE_WITH_METAL")
    set(NANOARROW_DEVICE_LIBS_METAL nanoarrow_metal_impl)
  endif()

  if(NANOARROW_DEVICE_WITH_CUDA)
    find_package(CUDAToolkit REQUIRED)
    set(NANOARROW_DEVICE_SOURCES_CUDA src/nanoarrow/device/cuda.c)
    set(NANOARROW_DEVICE_LIBS_CUDA CUDA::cuda_driver)
    set(NANOARROW_DEVICE_DEFS_CUDA "NANOARROW_DEVICE_WITH_CUDA")
  endif()

  # If the bundler didn't already assign the source files for the library, do so here
  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_DEVICE_BUILD_SOURCES src/nanoarrow/device/device.c
                                       ${NANOARROW_DEVICE_SOURCES_CUDA})
  endif()

  add_library(nanoarrow_device_static STATIC ${NANOARROW_DEVICE_BUILD_SOURCES}
                                             ${NANOARROW_DEVICE_SOURCES_METAL})
  target_link_libraries(nanoarrow_device_static
                        PRIVATE ${NANOARROW_DEVICE_LIBS_CUDA}
                                ${NANOARROW_DEVICE_LIBS_METAL}
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_device_shared SHARED ${NANOARROW_DEVICE_BUILD_SOURCES}
                                             ${NANOARROW_DEVICE_SOURCES_METAL})
  target_link_libraries(nanoarrow_device_shared
                        PRIVATE ${NANOARROW_DEVICE_LIBS_CUDA}
                                ${NANOARROW_DEVICE_LIBS_METAL}
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_device.h src/nanoarrow/nanoarrow_device.hpp
          DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_device ALIAS nanoarrow_device_shared)
  else()
    add_library(nanoarrow::nanoarrow_device ALIAS nanoarrow_device_static)
  endif()

  foreach(target "nanoarrow_device_static" "nanoarrow_device_shared")
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<BUILD_INTERFACE:${NANOARROW_DEVICE_INCLUDE_METAL}>
                                      $<INSTALL_INTERFACE:include>)

    target_compile_definitions(${target} PRIVATE ${NANOARROW_DEVICE_DEFS_METAL}
                                                 ${NANOARROW_DEVICE_DEFS_CUDA})

  endforeach()

endif()

if(NANOARROW_TESTING
   OR NANOARROW_BUILD_TESTS
   OR NANOARROW_BUILD_INTEGRATION_TESTS)
  if(NOT DEFINED CMAKE_CXX_STANDARD)
    set(CMAKE_CXX_STANDARD 11)
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()

  if(NOT NANOARROW_BUNDLE)
    set(NANOARROW_TESTING_BUILD_SOURCES src/nanoarrow/testing/testing.cc)
  endif()

  add_subdirectory("thirdparty/nlohmann_json")
  install(TARGETS nlohmann_json
          EXPORT nanoarrow-exports
          RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
          LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
          ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})

  add_library(nanoarrow_testing_static STATIC src/nanoarrow/testing/testing.cc)
  target_link_libraries(nanoarrow_testing_static
                        PRIVATE nlohmann_json::nlohmann_json
                        PUBLIC nanoarrow_static nanoarrow_coverage_config)

  add_library(nanoarrow_testing_shared SHARED src/nanoarrow/testing/testing.cc)
  target_link_libraries(nanoarrow_testing_shared
                        PRIVATE nlohmann_json::nlohmann_json
                        PUBLIC nanoarrow_shared nanoarrow_coverage_config)

  install(FILES src/nanoarrow/nanoarrow_testing.hpp DESTINATION include/nanoarrow)
  if(BUILD_SHARED_LIBS)
    add_library(nanoarrow::nanoarrow_testing ALIAS nanoarrow_testing_shared)
  else()
    add_library(nanoarrow::nanoarrow_testing ALIAS nanoarrow_testing_static)
  endif()

  foreach(target "nanoarrow_testing_static" "nanoarrow_testing_shared")
    target_include_directories(${target}
                               PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                      $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                      $<INSTALL_INTERFACE:include>)

    set_target_properties(${target} PROPERTIES POSITION_INDEPENDENT_CODE ON)
  endforeach()
endif()

# Always build integration test if building tests
if(NANOARROW_BUILD_TESTS OR NANOARROW_BUILD_INTEGRATION_TESTS)
  set_target_properties(nanoarrow_static PROPERTIES POSITION_INDEPENDENT_CODE ON)
  add_library(nanoarrow_c_data_integration SHARED
              src/nanoarrow/integration/c_data_integration.cc)
  target_compile_definitions(nanoarrow_c_data_integration PRIVATE NANOARROW_BUILD_DLL
                                                                  NANOARROW_EXPORT_DLL)
  target_compile_definitions(nanoarrow_c_data_integration PUBLIC NANOARROW_BUILD_DLL)

  target_include_directories(nanoarrow_c_data_integration
                             PUBLIC $<BUILD_INTERFACE:${NANOARROW_BUILD_INCLUDE_DIR}>
                                    $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/src>
                                    $<INSTALL_INTERFACE:include>)
  target_link_libraries(nanoarrow_c_data_integration PRIVATE nanoarrow_testing_static)
endif()

# Common configuration for all targets
foreach(target
        nanoarrow_static
        nanoarrow_shared
        nanoarrow_ipc_static
        nanoarrow_ipc_shared
        nanoarrow_device_static
        nanoarrow_device_shared
        nanoarrow_testing_static
        nanoarrow_testing_shared
        nanoarrow_c_data_integration
        nanoarrow_ipc_json_integration)
  if(TARGET ${target})
    # Define the nanoarrow::xxx alias target
    add_library(nanoarrow::${target} ALIAS ${target})

    # Ensure NANOARROW_DEBUG is defined for debug builds
    target_compile_definitions(${target} PUBLIC "$<$<CONFIG:Debug>:NANOARROW_DEBUG>")

    # Ensure NANOARROW_DLL is set when building and linking to the library
    get_target_property(target_type ${target} TYPE)
    if(target_type STREQUAL "SHARED_LIBRARY")
      target_compile_definitions(${target} PUBLIC NANOARROW_BUILD_DLL)
      target_compile_definitions(${target} PRIVATE NANOARROW_BUILD_DLL
                                                   NANOARROW_EXPORT_DLL)
    endif()

    # Ensure target is added to nanoarrow-exports
    if(((target_type STREQUAL "SHARED_LIBRARY") AND NANOARROW_INSTALL_SHARED)
       OR NOT (target_type STREQUAL "SHARED_LIBRARY"))
      install(TARGETS ${target}
              EXPORT nanoarrow-exports
              RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
              LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
              ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR})
    endif()

    # For debug builds, ensure we aggressively set compiler warning flags and
    # error for any compiler warnings
    if(NANOARROW_DEBUG_EXTRA_WARNINGS)
      if(CMAKE_C_COMPILER_ID STREQUAL "GNU")
        target_compile_options(${target}
                               PRIVATE $<$<CONFIG:Debug>:-Wall
                                       -Werror
                                       -Wextra
                                       -Wpedantic
                                       -Wno-type-limits
                                       -Wmaybe-uninitialized
                                       -Wunused-result
                                       -Wconversion
                                       -Wno-sign-conversion>)
        target_compile_options(${target} PRIVATE -Wno-misleading-indentation)
      elseif(CMAKE_C_COMPILER_ID STREQUAL "AppleClang" OR CMAKE_C_COMPILER_ID STREQUAL
                                                          "Clang")
        target_compile_options(${target}
                               PRIVATE $<$<CONFIG:Debug>:-Wall
                                       -Werror
                                       -Wextra
                                       -Wpedantic
                                       -Wdocumentation
                                       -Wconversion
                                       -Wno-sign-conversion>)
      endif()
    endif()
  endif()
endforeach()

if(NANOARROW_BUILD_TESTS)
  set(MEMORYCHECK_COMMAND_OPTIONS
      "--leak-check=full --suppressions=${CMAKE_CURRENT_LIST_DIR}/valgrind.supp --error-exitcode=1"
  )
  include(CTest)

  if(NANOARROW_TEST_LINKAGE_SHARED)
    set(NANOARROW_TEST_LIB nanoarrow_shared)
    set(NANOARROW_TEST_IPC_LIB nanoarrow_ipc_shared)
    set(NANOARROW_TEST_DEVICE_LIB nanoarrow_device_shared)
    set(NANOARROW_TEST_TESTING_LIB nanoarrow_testing_shared)
  else()
    set(NANOARROW_TEST_LIB nanoarrow_static)
    set(NANOARROW_TEST_IPC_LIB nanoarrow_ipc_static)
    set(NANOARROW_TEST_DEVICE_LIB nanoarrow_device_static)
    set(NANOARROW_TEST_TESTING_LIB nanoarrow_testing_static)
  endif()

  if(NANOARROW_BUILD_TESTS_WITH_ARROW)
    find_package(Arrow REQUIRED)
    message(STATUS "Arrow version: ${ARROW_VERSION}")
    message(STATUS "Arrow SO version: ${ARROW_FULL_SO_VERSION}")

    # Give caller the option to link a static version of Arrow C++
    if(NANOARROW_ARROW_STATIC)
      set(NANOARROW_ARROW_TARGET arrow_static)
    else()
      set(NANOARROW_ARROW_TARGET arrow_shared)
    endif()

    # Arrow >= 10.0.0 requires C++17; GTest requires C++11.
    # Leave the option open to use an older version of Arrow
    # to make it easier to test on old Linux (e.g., Centos7)
    if(${ARROW_VERSION} VERSION_GREATER_EQUAL "10.0.0")
      set(CMAKE_CXX_STANDARD 17)
    else()
      set(CMAKE_CXX_STANDARD 11)
    endif()
    set(CMAKE_CXX_STANDARD_REQUIRED ON)
  endif()

  add_subdirectory("thirdparty/googletest")

  # Be sure to keep these tests in sync with src/nanoarrow/meson.build
  add_executable(utils_test src/nanoarrow/common/utils_test.cc)
  add_executable(buffer_test src/nanoarrow/common/buffer_test.cc)
  add_executable(array_test src/nanoarrow/common/array_test.cc)
  add_executable(schema_test src/nanoarrow/common/schema_test.cc)
  add_executable(array_stream_test src/nanoarrow/common/array_stream_test.cc)
  add_executable(nanoarrow_testing_test src/nanoarrow/testing/testing_test.cc)
  add_executable(c_data_integration_test
                 src/nanoarrow/integration/c_data_integration_test.cc)

  add_executable(hpp_array_stream src/nanoarrow/hpp/array_stream_test.cc)
  add_executable(hpp_buffer src/nanoarrow/hpp/buffer_test.cc)
  add_executable(hpp_exception src/nanoarrow/hpp/exception_test.cc)
  add_executable(hpp_unique src/nanoarrow/hpp/unique_test.cc)
  add_executable(hpp_view src/nanoarrow/hpp/view_test.cc)

  target_link_libraries(utils_test
                        ${NANOARROW_TEST_TESTING_LIB}
                        gtest_main
                        gmock_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(buffer_test ${NANOARROW_TEST_LIB} gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(array_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(schema_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        ${NANOARROW_ARROW_TARGET}
                        nanoarrow_coverage_config)
  target_link_libraries(array_stream_test
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(nanoarrow_testing_test ${NANOARROW_TEST_TESTING_LIB} gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(c_data_integration_test
                        ${NANOARROW_TEST_LIB}
                        nanoarrow_c_data_integration
                        gtest_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_array_stream
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_buffer
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_exception
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_unique
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)
  target_link_libraries(hpp_view
                        ${NANOARROW_TEST_LIB}
                        gtest_main
                        gmock_main
                        nanoarrow_coverage_config)

  list(APPEND
       NanoarrowTests
       utils_test
       buffer_test
       array_test
       schema_test
       array_stream_test
       nanoarrow_testing_test
       c_data_integration_test
       hpp_array_stream
       hpp_buffer
       hpp_exception
       hpp_unique
       hpp_view)
  if(Arrow_FOUND)
    foreach(test_target ${NanoarrowTests})
      target_compile_definitions(${test_target}
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
    endforeach()
  endif()

  include(GoogleTest)
  # Some users have reported a timeout with the default value of 5
  # This also is the case on Windows occasionally on CI when building with
  # Arrow C++.
  # Building with -DBUILD_SHARED_LIBS=ON may also help reduce the size of test
  # executables.
  gtest_discover_tests(utils_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(buffer_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(array_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(schema_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(array_stream_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(nanoarrow_testing_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(c_data_integration_test DISCOVERY_TIMEOUT 15)
  gtest_discover_tests(hpp_array_stream)
  gtest_discover_tests(hpp_buffer)
  gtest_discover_tests(hpp_exception)
  gtest_discover_tests(hpp_unique)
  gtest_discover_tests(hpp_view)

  if(NANOARROW_IPC)
    # zlib to decode gzipped integration testing JSON files
    # We don't use Arrow C++ for this because building Arrow C++ with zlib
    # is not trivial on Windows.
    find_package(ZLIB)
    if(NOT ZLIB_FOUND)
      # Wrapper around FetchContent that better isolates the zlib CMakeLists.txt
      message(STATUS "Using FetchContent to build a static zlib")
      add_subdirectory(thirdparty/zlib)
    endif()

    enable_testing()
    include(GoogleTest)

    foreach(name
            codecs
            decoder
            encoder
            reader
            writer
            files
            ipc_hpp)
      add_executable(nanoarrow_ipc_${name}_test src/nanoarrow/ipc/${name}_test.cc)

      target_link_libraries(nanoarrow_ipc_${name}_test
                            ${NANOARROW_TEST_IPC_LIB}
                            ${NANOARROW_ARROW_TARGET}
                            gtest_main
                            gmock_main
                            nanoarrow_coverage_config)

      if(NOT (name MATCHES "_hpp_"))
        target_link_libraries(nanoarrow_ipc_${name}_test flatccrt)
      endif()

      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_ipc_${name}_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW
                                           ${NANOARROW_IPC_EXTRA_FLAGS})
      else()
        target_compile_definitions(nanoarrow_ipc_${name}_test
                                   PRIVATE ${NANOARROW_IPC_EXTRA_FLAGS})
      endif()

      gtest_discover_tests(nanoarrow_ipc_${name}_test)
    endforeach()

    target_link_libraries(nanoarrow_ipc_files_test ${NANOARROW_TEST_TESTING_LIB}
                          ZLIB::ZLIB nanoarrow_coverage_config)
  endif()

  if(NANOARROW_DEVICE)
    enable_testing()
    add_executable(nanoarrow_device_test src/nanoarrow/device/device_test.cc)
    add_executable(nanoarrow_device_hpp_test src/nanoarrow/device/device_hpp_test.cc)

    target_link_libraries(nanoarrow_device_test ${NANOARROW_TEST_DEVICE_LIB} gtest_main
                          nanoarrow_coverage_config)
    target_link_libraries(nanoarrow_device_hpp_test ${NANOARROW_TEST_DEVICE_LIB}
                          gtest_main nanoarrow_coverage_config)

    if(Arrow_FOUND)
      target_compile_definitions(nanoarrow_device_test
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      target_compile_definitions(nanoarrow_device_hpp_test
                                 PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
    endif()

    include(GoogleTest)
    gtest_discover_tests(nanoarrow_device_test)
    gtest_discover_tests(nanoarrow_device_hpp_test)

    if(NANOARROW_DEVICE_WITH_METAL)
      add_executable(nanoarrow_device_metal_test src/nanoarrow/device/metal_test.cc)
      target_link_libraries(nanoarrow_device_metal_test
                            ${NANOARROW_TEST_DEVICE_LIB}
                            ${NANOARROW_TEST_LIB}
                            gtest_main
                            nanoarrow_coverage_config)
      target_include_directories(nanoarrow_device_metal_test
                                 PRIVATE ${NANOARROW_DEVICE_INCLUDE_METAL})

      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_device_metal_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      endif()
      gtest_discover_tests(nanoarrow_device_metal_test)
    endif()

    if(NANOARROW_DEVICE_WITH_CUDA)
      add_executable(nanoarrow_device_cuda_test src/nanoarrow/device/cuda_test.cc)
      target_link_libraries(nanoarrow_device_cuda_test
                            ${NANOARROW_TEST_DEVICE_LIB}
                            ${NANOARROW_TEST_LIB}
                            CUDA::cuda_driver
                            gtest_main
                            nanoarrow_coverage_config)
      if(Arrow_FOUND)
        target_compile_definitions(nanoarrow_device_cuda_test
                                   PRIVATE -DNANOARROW_BUILD_TESTS_WITH_ARROW)
      endif()
      gtest_discover_tests(nanoarrow_device_cuda_test)
    endif()
  endif()
endif()

if(NANOARROW_BUILD_APPS)
  if(NANOARROW_IPC)
    add_executable(dump_stream src/apps/dump_stream.c)
    target_link_libraries(dump_stream nanoarrow_ipc_static)
  endif()
endif()

if(NANOARROW_BUILD_BENCHMARKS)
  add_subdirectory(dev/benchmarks)
endif()

# Generate package files for the build and install trees.
include(CMakePackageConfigHelpers)

foreach(tree_type BUILD INSTALL)
  if(tree_type STREQUAL "BUILD")
    set(install_location ".")
  else()
    set(install_location "${CMAKE_INSTALL_LIBDIR}/cmake/nanoarrow")
  endif()

  set(build_location "${PROJECT_BINARY_DIR}/${install_location}")
  write_basic_package_version_file(
    "${build_location}/nanoarrow-config-version.cmake"
    VERSION ${nanoarrow_VERSION}
    # After 1.0.0, we can use `SameMajorVersion` here.
    COMPATIBILITY ExactVersion)
  configure_package_config_file("${CMAKE_CURRENT_LIST_DIR}/cmake/config.cmake.in"
                                "${build_location}/nanoarrow-config.cmake"
                                INSTALL_DESTINATION "${install_location}")

  if(tree_type STREQUAL "BUILD")
    export(EXPORT nanoarrow-exports
           FILE "${build_location}/nanoarrow-targets.cmake"
           NAMESPACE nanoarrow::)

  else()
    install(DIRECTORY "${build_location}/" DESTINATION "${install_location}")
    install(EXPORT nanoarrow-exports
            DESTINATION "${install_location}"
            FILE "nanoarrow-targets.cmake"
            NAMESPACE nanoarrow::)
  endif()
endforeach()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/LICENSE.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.

--------------------------------------------------------------------------------

thirdparty/flatcc, dist/flatcc.c, and dist/flatcc: Apache 2.0

Copyright 2015-2023 Mikkel F. Jørgensen, dvide.com


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/NOTICE.txt <==
Apache Arrow nanoarrow
Copyright 2023 The Apache Software Foundation

This product includes software developed at
The Apache Software Foundation (http://www.apache.org/).


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/cmake/config.cmake.in <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.


@PACKAGE_INIT@

cmake_minimum_required(VERSION @CMAKE_MINIMUM_REQUIRED_VERSION@)

include("${CMAKE_CURRENT_LIST_DIR}/nanoarrow-targets.cmake" REQUIRED)
include("${CMAKE_CURRENT_LIST_DIR}/nanoarrow-config-version.cmake" REQUIRED)

foreach(target nanoarrow nanoarrow_ipc nanoarrow_device nanoarrow_testing)
  if(TARGET nanoarrow::${target}_static)
    if(BUILD_SHARED_LIBS)
      add_library(nanoarrow::${target} ALIAS nanoarrow::${target}_shared)
    else()
      add_library(nanoarrow::${target} ALIAS nanoarrow::${target}_static)
    endif()
  endif()
endforeach()

set(${CMAKE_FIND_PACKAGE_NAME}_CONFIG "${CMAKE_CURRENT_LIST_FILE}")
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(${CMAKE_FIND_PACKAGE_NAME} CONFIG_MODE)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/apidoc/Doxyfile <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
#   http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.
#
# Doxyfile 1.9.4

#---------------------------------------------------------------------------
# Project related configuration options
#---------------------------------------------------------------------------
DOXYFILE_ENCODING      = UTF-8
PROJECT_NAME           = "nanoarrow"
PROJECT_NUMBER         =
PROJECT_BRIEF          =
PROJECT_LOGO           =
OUTPUT_DIRECTORY       =
CREATE_SUBDIRS         = NO
CREATE_SUBDIRS_LEVEL   = 8
ALLOW_UNICODE_NAMES    = NO
OUTPUT_LANGUAGE        = English
BRIEF_MEMBER_DESC      = YES
REPEAT_BRIEF           = YES
ABBREVIATE_BRIEF       = "The $name class" \
                         "The $name widget" \
                         "The $name file" \
                         is \
                         provides \
                         specifies \
                         contains \
                         represents \
                         a \
                         an \
                         the
ALWAYS_DETAILED_SEC    = NO
INLINE_INHERITED_MEMB  = NO
FULL_PATH_NAMES        = YES
STRIP_FROM_PATH        =
STRIP_FROM_INC_PATH    =
SHORT_NAMES            = NO
JAVADOC_AUTOBRIEF      = NO
JAVADOC_BANNER         = NO
QT_AUTOBRIEF           = NO
MULTILINE_CPP_IS_BRIEF = NO
PYTHON_DOCSTRING       = YES
INHERIT_DOCS           = YES
SEPARATE_MEMBER_PAGES  = NO
TAB_SIZE               = 4
ALIASES                =
OPTIMIZE_OUTPUT_FOR_C  = NO
OPTIMIZE_OUTPUT_JAVA   = NO
OPTIMIZE_FOR_FORTRAN   = NO
OPTIMIZE_OUTPUT_VHDL   = NO
OPTIMIZE_OUTPUT_SLICE  = NO
EXTENSION_MAPPING      =
MARKDOWN_SUPPORT       = YES
TOC_INCLUDE_HEADINGS   = 5
AUTOLINK_SUPPORT       = YES
BUILTIN_STL_SUPPORT    = NO
CPP_CLI_SUPPORT        = NO
SIP_SUPPORT            = NO
IDL_PROPERTY_SUPPORT   = YES
DISTRIBUTE_GROUP_DOC   = NO
GROUP_NESTED_COMPOUNDS = NO
SUBGROUPING            = YES
INLINE_GROUPED_CLASSES = NO
INLINE_SIMPLE_STRUCTS  = NO
TYPEDEF_HIDES_STRUCT   = NO
LOOKUP_CACHE_SIZE      = 0
NUM_PROC_THREADS       = 1
#---------------------------------------------------------------------------
# Build related configuration options
#---------------------------------------------------------------------------
EXTRACT_ALL            = NO
EXTRACT_PRIVATE        = NO
EXTRACT_PRIV_VIRTUAL   = NO
EXTRACT_PACKAGE        = NO
EXTRACT_STATIC         = NO
EXTRACT_LOCAL_CLASSES  = YES
EXTRACT_LOCAL_METHODS  = NO
EXTRACT_ANON_NSPACES   = NO
RESOLVE_UNNAMED_PARAMS = YES
HIDE_UNDOC_MEMBERS     = NO
HIDE_UNDOC_CLASSES     = NO
HIDE_FRIEND_COMPOUNDS  = NO
HIDE_IN_BODY_DOCS      = NO
INTERNAL_DOCS          = NO
CASE_SENSE_NAMES       = NO
HIDE_SCOPE_NAMES       = NO
HIDE_COMPOUND_REFERENCE= NO
SHOW_HEADERFILE        = YES
SHOW_INCLUDE_FILES     = YES
SHOW_GROUPED_MEMB_INC  = NO
FORCE_LOCAL_INCLUDES   = NO
INLINE_INFO            = YES
SORT_MEMBER_DOCS       = YES
SORT_BRIEF_DOCS        = NO
SORT_MEMBERS_CTORS_1ST = NO
SORT_GROUP_NAMES       = NO
SORT_BY_SCOPE_NAME     = NO
STRICT_PROTO_MATCHING  = NO
GENERATE_TODOLIST      = YES
GENERATE_TESTLIST      = YES
GENERATE_BUGLIST       = YES
GENERATE_DEPRECATEDLIST= YES
ENABLED_SECTIONS       =
MAX_INITIALIZER_LINES  = 30
SHOW_USED_FILES        = YES
SHOW_FILES             = YES
SHOW_NAMESPACES        = YES
FILE_VERSION_FILTER    =
LAYOUT_FILE            =
CITE_BIB_FILES         =
#---------------------------------------------------------------------------
# Configuration options related to warning and progress messages
#---------------------------------------------------------------------------
QUIET                  = NO
WARNINGS               = YES
WARN_IF_UNDOCUMENTED   = YES
WARN_IF_DOC_ERROR      = YES
WARN_IF_INCOMPLETE_DOC = YES
WARN_NO_PARAMDOC       = NO
WARN_AS_ERROR          = NO
WARN_FORMAT            = "$file:$line: $text"
WARN_LINE_FORMAT       = "at line $line of file $file"
WARN_LOGFILE           =
#---------------------------------------------------------------------------
# Configuration options related to the input files
#---------------------------------------------------------------------------
INPUT                  = ../nanoarrow \
                         .
INPUT_ENCODING         = UTF-8
FILE_PATTERNS          = *.c \
                         *.cc \
                         *.cxx \
                         *.cpp \
                         *.c++ \
                         *.java \
                         *.ii \
                         *.ixx \
                         *.ipp \
                         *.i++ \
                         *.inl \
                         *.idl \
                         *.ddl \
                         *.odl \
                         *.h \
                         *.hh \
                         *.hxx \
                         *.hpp \
                         *.h++ \
                         *.l \
                         *.cs \
                         *.d \
                         *.php \
                         *.php4 \
                         *.php5 \
                         *.phtml \
                         *.inc \
                         *.m \
                         *.markdown \
                         *.md \
                         *.mm \
                         *.dox \
                         *.py \
                         *.pyw \
                         *.f90 \
                         *.f95 \
                         *.f03 \
                         *.f08 \
                         *.f18 \
                         *.f \
                         *.for \
                         *.vhd \
                         *.vhdl \
                         *.ucf \
                         *.qsf \
                         *.ice
RECURSIVE              = YES
EXCLUDE                =
EXCLUDE_SYMLINKS       = NO
EXCLUDE_PATTERNS       =
EXCLUDE_SYMBOLS        =
EXAMPLE_PATH           =
EXAMPLE_PATTERNS       = *
EXAMPLE_RECURSIVE      = NO
IMAGE_PATH             =
INPUT_FILTER           =
FILTER_PATTERNS        =
FILTER_SOURCE_FILES    = NO
FILTER_SOURCE_PATTERNS =
USE_MDFILE_AS_MAINPAGE =
#---------------------------------------------------------------------------
# Configuration options related to source browsing
#---------------------------------------------------------------------------
SOURCE_BROWSER         = NO
INLINE_SOURCES         = NO
STRIP_CODE_COMMENTS    = YES
REFERENCED_BY_RELATION = NO
REFERENCES_RELATION    = NO
REFERENCES_LINK_SOURCE = YES
SOURCE_TOOLTIPS        = YES
USE_HTAGS              = NO
VERBATIM_HEADERS       = YES
#---------------------------------------------------------------------------
# Configuration options related to the alphabetical class index
#---------------------------------------------------------------------------
ALPHABETICAL_INDEX     = YES
IGNORE_PREFIX          =
#---------------------------------------------------------------------------
# Configuration options related to the HTML output
#---------------------------------------------------------------------------
GENERATE_HTML          = NO
HTML_OUTPUT            = html
HTML_FILE_EXTENSION    = .html
HTML_HEADER            =
HTML_FOOTER            =
HTML_STYLESHEET        =
HTML_EXTRA_STYLESHEET  =
HTML_EXTRA_FILES       =
HTML_COLORSTYLE_HUE    = 220
HTML_COLORSTYLE_SAT    = 100
HTML_COLORSTYLE_GAMMA  = 80
HTML_TIMESTAMP         = NO
HTML_DYNAMIC_MENUS     = YES
HTML_DYNAMIC_SECTIONS  = NO
HTML_INDEX_NUM_ENTRIES = 100
GENERATE_DOCSET        = NO
DOCSET_FEEDNAME        = "Doxygen generated docs"
DOCSET_FEEDURL         =
DOCSET_BUNDLE_ID       = org.doxygen.Project
DOCSET_PUBLISHER_ID    = org.doxygen.Publisher
DOCSET_PUBLISHER_NAME  = Publisher
GENERATE_HTMLHELP      = NO
CHM_FILE               =
HHC_LOCATION           =
GENERATE_CHI           = NO
CHM_INDEX_ENCODING     =
BINARY_TOC             = NO
TOC_EXPAND             = NO
GENERATE_QHP           = NO
QCH_FILE               =
QHP_NAMESPACE          = org.doxygen.Project
QHP_VIRTUAL_FOLDER     = doc
QHP_CUST_FILTER_NAME   =
QHP_CUST_FILTER_ATTRS  =
QHP_SECT_FILTER_ATTRS  =
QHG_LOCATION           =
GENERATE_ECLIPSEHELP   = NO
ECLIPSE_DOC_ID         = org.doxygen.Project
DISABLE_INDEX          = NO
GENERATE_TREEVIEW      = NO
FULL_SIDEBAR           = NO
ENUM_VALUES_PER_LINE   = 4
TREEVIEW_WIDTH         = 250
EXT_LINKS_IN_WINDOW    = NO
OBFUSCATE_EMAILS       = YES
HTML_FORMULA_FORMAT    = png
FORMULA_FONTSIZE       = 10
FORMULA_TRANSPARENT    = YES
FORMULA_MACROFILE      =
USE_MATHJAX            = NO
MATHJAX_VERSION        = MathJax_2
MATHJAX_FORMAT         = HTML-CSS
MATHJAX_RELPATH        =
MATHJAX_EXTENSIONS     =
MATHJAX_CODEFILE       =
SEARCHENGINE           = YES
SERVER_BASED_SEARCH    = NO
EXTERNAL_SEARCH        = NO
SEARCHENGINE_URL       =
SEARCHDATA_FILE        = searchdata.xml
EXTERNAL_SEARCH_ID     =
EXTRA_SEARCH_MAPPINGS  =
#---------------------------------------------------------------------------
# Configuration options related to the LaTeX output
#---------------------------------------------------------------------------
GENERATE_LATEX         = NO
LATEX_OUTPUT           = latex
LATEX_CMD_NAME         =
MAKEINDEX_CMD_NAME     = makeindex
LATEX_MAKEINDEX_CMD    = makeindex
COMPACT_LATEX          = NO
PAPER_TYPE             = a4
EXTRA_PACKAGES         =
LATEX_HEADER           =
LATEX_FOOTER           =
LATEX_EXTRA_STYLESHEET =
LATEX_EXTRA_FILES      =
PDF_HYPERLINKS         = YES
USE_PDFLATEX           = YES
LATEX_BATCHMODE        = NO
LATEX_HIDE_INDICES     = NO
LATEX_BIB_STYLE        = plain
LATEX_TIMESTAMP        = NO
LATEX_EMOJI_DIRECTORY  =
#---------------------------------------------------------------------------
# Configuration options related to the RTF output
#---------------------------------------------------------------------------
GENERATE_RTF           = NO
RTF_OUTPUT             = rtf
COMPACT_RTF            = NO
RTF_HYPERLINKS         = NO
RTF_STYLESHEET_FILE    =
RTF_EXTENSIONS_FILE    =
#---------------------------------------------------------------------------
# Configuration options related to the man page output
#---------------------------------------------------------------------------
GENERATE_MAN           = NO
MAN_OUTPUT             = man
MAN_EXTENSION          = .3
MAN_SUBDIR             =
MAN_LINKS              = NO
#---------------------------------------------------------------------------
# Configuration options related to the XML output
#---------------------------------------------------------------------------
GENERATE_XML           = YES
XML_OUTPUT             = xml
XML_PROGRAMLISTING     = YES
XML_NS_MEMB_FILE_SCOPE = NO
#---------------------------------------------------------------------------
# Configuration options related to the DOCBOOK output
#---------------------------------------------------------------------------
GENERATE_DOCBOOK       = NO
DOCBOOK_OUTPUT         = docbook
#---------------------------------------------------------------------------
# Configuration options for the AutoGen Definitions output
#---------------------------------------------------------------------------
GENERATE_AUTOGEN_DEF   = NO
#---------------------------------------------------------------------------
# Configuration options related to the Perl module output
#---------------------------------------------------------------------------
GENERATE_PERLMOD       = NO
PERLMOD_LATEX          = NO
PERLMOD_PRETTY         = YES
PERLMOD_MAKEVAR_PREFIX =
#---------------------------------------------------------------------------
# Configuration options related to the preprocessor
#---------------------------------------------------------------------------
ENABLE_PREPROCESSING   = YES
MACRO_EXPANSION        = NO
EXPAND_ONLY_PREDEF     = NO
SEARCH_INCLUDES        = YES
INCLUDE_PATH           =
INCLUDE_FILE_PATTERNS  =
PREDEFINED             =
EXPAND_AS_DEFINED      =
SKIP_FUNCTION_MACROS   = YES
#---------------------------------------------------------------------------
# Configuration options related to external references
#---------------------------------------------------------------------------
TAGFILES               =
GENERATE_TAGFILE       =
ALLEXTERNALS           = NO
EXTERNAL_GROUPS        = YES
EXTERNAL_PAGES         = YES
#---------------------------------------------------------------------------
# Configuration options related to the dot tool
#---------------------------------------------------------------------------
DIA_PATH               =
HIDE_UNDOC_RELATIONS   = YES
HAVE_DOT               = NO
DOT_NUM_THREADS        = 0
DOT_FONTNAME           = Helvetica
DOT_FONTSIZE           = 10
DOT_FONTPATH           =
CLASS_GRAPH            = YES
COLLABORATION_GRAPH    = YES
GROUP_GRAPHS           = YES
UML_LOOK               = NO
UML_LIMIT_NUM_FIELDS   = 10
DOT_UML_DETAILS        = NO
DOT_WRAP_THRESHOLD     = 17
TEMPLATE_RELATIONS     = NO
INCLUDE_GRAPH          = YES
INCLUDED_BY_GRAPH      = YES
CALL_GRAPH             = NO
CALLER_GRAPH           = NO
GRAPHICAL_HIERARCHY    = YES
DIRECTORY_GRAPH        = YES
DIR_GRAPH_MAX_DEPTH    = 1
DOT_IMAGE_FORMAT       = png
INTERACTIVE_SVG        = NO
DOT_PATH               =
DOTFILE_DIRS           =
MSCFILE_DIRS           =
DIAFILE_DIRS           =
PLANTUML_JAR_PATH      =
PLANTUML_CFG_FILE      =
PLANTUML_INCLUDE_PATH  =
DOT_GRAPH_MAX_NODES    = 50
MAX_DOT_GRAPH_DEPTH    = 0
DOT_TRANSPARENT        = NO
DOT_MULTI_TARGETS      = NO
GENERATE_LEGEND        = YES
DOT_CLEANUP            = YES


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/apps/dump_stream.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include "nanoarrow/nanoarrow_ipc.h"

#include <inttypes.h>
#include <stdio.h>
#include <string.h>
#include <time.h>

void dump_schema_to_stdout(struct ArrowSchema* schema, int level, char* buf,
                           int buf_size) {
  ArrowSchemaToString(schema, buf, buf_size, 0);

  for (int i = 0; i < level; i++) {
    fprintf(stdout, "  ");
  }

  if (schema->name == NULL) {
    fprintf(stdout, "%s\n", buf);
  } else {
    fprintf(stdout, "%s: %s\n", schema->name, buf);
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    dump_schema_to_stdout(schema->children[i], level + 1, buf, buf_size);
  }
}

int main(int argc, char* argv[]) {
  // Parse arguments
  if (argc != 2) {
    fprintf(stderr, "Usage: dump_stream FILENAME (or - for stdin)\n");
    return 1;
  }

  // Sort the input stream
  FILE* file_ptr;
  if (strcmp(argv[1], "-") == 0) {
    file_ptr = freopen(NULL, "rb", stdin);
  } else {
    file_ptr = fopen(argv[1], "rb");
  }

  if (file_ptr == NULL) {
    fprintf(stderr, "Failed to open input '%s'\n", argv[1]);
    return 1;
  }

  struct ArrowIpcInputStream input;
  int result = ArrowIpcInputStreamInitFile(&input, file_ptr, 0);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "ArrowIpcInputStreamInitFile() failed\n");
    return 1;
  }

  struct ArrowArrayStream stream;
  result = ArrowIpcArrayStreamReaderInit(&stream, &input, NULL);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "ArrowIpcArrayStreamReaderInit() failed\n");
    return 1;
  }

  clock_t begin = clock();

  struct ArrowSchema schema;
  result = ArrowArrayStreamGetSchema(&stream, &schema, NULL);
  if (result != NANOARROW_OK) {
    fprintf(stderr, "stream.get_schema() returned %d with error '%s'\n", result,
            ArrowArrayStreamGetLastError(&stream));
    ArrowArrayStreamRelease(&stream);
    return 1;
  }

  clock_t end = clock();
  double elapsed = (end - begin) / ((double)CLOCKS_PER_SEC);
  fprintf(stdout, "Read Schema <%.06f seconds>\n", elapsed);

  char schema_tmp[8096];
  memset(schema_tmp, 0, sizeof(schema_tmp));
  dump_schema_to_stdout(&schema, 0, schema_tmp, sizeof(schema_tmp));
  ArrowSchemaRelease(&schema);

  struct ArrowArray array;
  array.release = NULL;

  int64_t batch_count = 0;
  int64_t row_count = 0;
  begin = clock();

  while (1) {
    result = ArrowArrayStreamGetNext(&stream, &array, NULL);
    if (result != NANOARROW_OK) {
      fprintf(stderr, "stream.get_next() returned %d with error '%s'\n", result,
              ArrowArrayStreamGetLastError(&stream));
      ArrowArrayStreamRelease(&stream);
      return 1;
    }

    if (array.release != NULL) {
      row_count += array.length;
      batch_count++;
      ArrowArrayRelease(&array);
    } else {
      break;
    }
  }

  end = clock();
  elapsed = (end - begin) / ((double)CLOCKS_PER_SEC);
  fprintf(stdout, "Read %" PRId64 " rows in %" PRId64 " batch(es) <%.06f seconds>\n",
          row_count, batch_count, elapsed);

  ArrowArrayStreamRelease(&stream);
  fclose(file_ptr);
  return 0;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/array.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>
#include <stdarg.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

static void ArrowArrayReleaseInternal(struct ArrowArray* array) {
  // Release buffers held by this array
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  if (private_data != NULL) {
    ArrowBitmapReset(&private_data->bitmap);
    ArrowBufferReset(&private_data->buffers[0]);
    ArrowBufferReset(&private_data->buffers[1]);
    ArrowFree(private_data->buffer_data);
    for (int32_t i = 0; i < private_data->n_variadic_buffers; ++i) {
      ArrowBufferReset(&private_data->variadic_buffers[i]);
    }
    ArrowFree(private_data->variadic_buffers);
    ArrowFree(private_data);
  }

  // This object owns the memory for all the children, but those
  // children may have been generated elsewhere and might have
  // their own release() callback.
  if (array->children != NULL) {
    for (int64_t i = 0; i < array->n_children; i++) {
      if (array->children[i] != NULL) {
        if (array->children[i]->release != NULL) {
          ArrowArrayRelease(array->children[i]);
        }

        ArrowFree(array->children[i]);
      }
    }

    ArrowFree(array->children);
  }

  // This object owns the memory for the dictionary but it
  // may have been generated somewhere else and have its own
  // release() callback.
  if (array->dictionary != NULL) {
    if (array->dictionary->release != NULL) {
      ArrowArrayRelease(array->dictionary);
    }

    ArrowFree(array->dictionary);
  }

  // Mark released
  array->release = NULL;
}

static int ArrowArrayIsInternal(struct ArrowArray* array) {
  return array->release == &ArrowArrayReleaseInternal;
}

static ArrowErrorCode ArrowArraySetStorageType(struct ArrowArray* array,
                                               enum ArrowType storage_type) {
  switch (storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_RUN_END_ENCODED:
      array->n_buffers = 0;
      break;

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_SPARSE_UNION:
      array->n_buffers = 1;
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
    case NANOARROW_TYPE_DENSE_UNION:
      array->n_buffers = 2;
      break;
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      array->n_buffers = NANOARROW_BINARY_VIEW_FIXED_BUFFERS + 1;
      break;
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      array->n_buffers = 3;
      break;

    default:
      return EINVAL;

      return NANOARROW_OK;
  }

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  private_data->storage_type = storage_type;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromType(struct ArrowArray* array,
                                      enum ArrowType storage_type) {
  array->length = 0;
  array->null_count = 0;
  array->offset = 0;
  array->n_buffers = 0;
  array->n_children = 0;
  array->buffers = NULL;
  array->children = NULL;
  array->dictionary = NULL;
  array->release = &ArrowArrayReleaseInternal;
  array->private_data = NULL;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)ArrowMalloc(sizeof(struct ArrowArrayPrivateData));
  if (private_data == NULL) {
    array->release = NULL;
    return ENOMEM;
  }

  ArrowBitmapInit(&private_data->bitmap);
  ArrowBufferInit(&private_data->buffers[0]);
  ArrowBufferInit(&private_data->buffers[1]);
  private_data->buffer_data =
      (const void**)ArrowMalloc(sizeof(void*) * NANOARROW_MAX_FIXED_BUFFERS);
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; ++i) {
    private_data->buffer_data[i] = NULL;
  }
  private_data->n_variadic_buffers = 0;
  private_data->variadic_buffers = NULL;
  private_data->list_view_offset = 0;

  array->private_data = private_data;
  array->buffers = (const void**)(private_data->buffer_data);

  // These are not technically "storage" in the sense that they do not appear
  // in the ArrowSchemaView's storage_type member; however, allowing them here
  // is helpful to maximize the number of types that can avoid going through
  // ArrowArrayInitFromSchema().
  switch (storage_type) {
    case NANOARROW_TYPE_DURATION:
    case NANOARROW_TYPE_TIMESTAMP:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DATE64:
      storage_type = NANOARROW_TYPE_INT64;
      break;
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_DATE32:
      storage_type = NANOARROW_TYPE_INT32;
      break;
    default:
      break;
  }

  int result = ArrowArraySetStorageType(array, storage_type);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(array);
    return result;
  }

  ArrowLayoutInit(&private_data->layout, storage_type);
  // We can only know this not to be true when initializing based on a schema
  // so assume this to be true.
  private_data->union_type_id_is_child_index = 1;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromArrayView(struct ArrowArray* array,
                                           const struct ArrowArrayView* array_view,
                                           struct ArrowError* error) {
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayInitFromType(array, array_view->storage_type), error);
  int result;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  private_data->layout = array_view->layout;

  if (array_view->n_children > 0) {
    result = ArrowArrayAllocateChildren(array, array_view->n_children);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }

    for (int64_t i = 0; i < array_view->n_children; i++) {
      result =
          ArrowArrayInitFromArrayView(array->children[i], array_view->children[i], error);
      if (result != NANOARROW_OK) {
        ArrowArrayRelease(array);
        return result;
      }
    }
  }

  if (array_view->dictionary != NULL) {
    result = ArrowArrayAllocateDictionary(array);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }

    result =
        ArrowArrayInitFromArrayView(array->dictionary, array_view->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(array);
      return result;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayInitFromSchema(struct ArrowArray* array,
                                        const struct ArrowSchema* schema,
                                        struct ArrowError* error) {
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&array_view, schema, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromArrayView(array, &array_view, error));
  if (array_view.storage_type == NANOARROW_TYPE_DENSE_UNION ||
      array_view.storage_type == NANOARROW_TYPE_SPARSE_UNION) {
    struct ArrowArrayPrivateData* private_data =
        (struct ArrowArrayPrivateData*)array->private_data;
    // We can still build arrays if this isn't true; however, the append
    // functions won't work. Instead, we store this value and error only
    // when StartAppending is called.
    private_data->union_type_id_is_child_index =
        _ArrowUnionTypeIdsWillEqualChildIndices(schema->format + 4, schema->n_children);
  }

  ArrowArrayViewReset(&array_view);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayAllocateChildren(struct ArrowArray* array, int64_t n_children) {
  if (array->children != NULL) {
    return EINVAL;
  }

  if (n_children == 0) {
    return NANOARROW_OK;
  }

  array->children =
      (struct ArrowArray**)ArrowMalloc(n_children * sizeof(struct ArrowArray*));
  if (array->children == NULL) {
    return ENOMEM;
  }

  memset(array->children, 0, n_children * sizeof(struct ArrowArray*));

  for (int64_t i = 0; i < n_children; i++) {
    array->children[i] = (struct ArrowArray*)ArrowMalloc(sizeof(struct ArrowArray));
    if (array->children[i] == NULL) {
      return ENOMEM;
    }
    array->children[i]->release = NULL;
  }

  array->n_children = n_children;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayAllocateDictionary(struct ArrowArray* array) {
  if (array->dictionary != NULL) {
    return EINVAL;
  }

  array->dictionary = (struct ArrowArray*)ArrowMalloc(sizeof(struct ArrowArray));
  if (array->dictionary == NULL) {
    return ENOMEM;
  }

  array->dictionary->release = NULL;
  return NANOARROW_OK;
}

void ArrowArraySetValidityBitmap(struct ArrowArray* array, struct ArrowBitmap* bitmap) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  ArrowBufferMove(&bitmap->buffer, &private_data->bitmap.buffer);
  private_data->bitmap.size_bits = bitmap->size_bits;
  bitmap->size_bits = 0;
  private_data->buffer_data[0] = private_data->bitmap.buffer.data;
  array->null_count = -1;
}

ArrowErrorCode ArrowArraySetBuffer(struct ArrowArray* array, int64_t i,
                                   struct ArrowBuffer* buffer) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (i >= array->n_buffers || i < 0) {
    return EINVAL;
  }

  // Find the `i`th buffer, release what is currently there, and move the
  // supplied buffer into that slot.
  struct ArrowBuffer* dst = ArrowArrayBuffer(array, i);
  ArrowBufferReset(dst);
  ArrowBufferMove(buffer, dst);

  // Flush the pointer into array->buffers. In theory clients should call
  // ArrowArrayFinishBuilding() to flush the pointer values before passing
  // this array elsewhere; however, in early nanoarrow versions this was not
  // needed and some code may depend on this being true.
  private_data->buffer_data[i] = dst->data;
  array->buffers = private_data->buffer_data;

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayViewInitFromArray(struct ArrowArrayView* array_view,
                                                  struct ArrowArray* array,
                                                  struct ArrowError* error) {
  if (!ArrowArrayIsInternal(array)) {
    ArrowErrorSet(error,
                  "Can't initialize internal ArrowArrayView from external ArrowArray");
    return EINVAL;
  }

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  ArrowArrayViewInitFromType(array_view, private_data->storage_type);
  array_view->layout = private_data->layout;
  array_view->array = array;
  array_view->length = array->length;
  array_view->offset = array->offset;
  array_view->null_count = array->null_count;

  array_view->buffer_views[0].data.as_uint8 = private_data->bitmap.buffer.data;
  array_view->buffer_views[0].size_bytes = private_data->bitmap.buffer.size_bytes;
  array_view->buffer_views[1].data.as_uint8 = private_data->buffers[0].data;
  array_view->buffer_views[1].size_bytes = private_data->buffers[0].size_bytes;
  array_view->buffer_views[2].data.as_uint8 = private_data->buffers[1].data;
  array_view->buffer_views[2].size_bytes = private_data->buffers[1].size_bytes;

  int result = ArrowArrayViewAllocateChildren(array_view, array->n_children);
  if (result != NANOARROW_OK) {
    ArrowArrayViewReset(array_view);
    return result;
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    result =
        ArrowArrayViewInitFromArray(array_view->children[i], array->children[i], error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (array->dictionary != NULL) {
    result = ArrowArrayViewAllocateDictionary(array_view);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }

    result =
        ArrowArrayViewInitFromArray(array_view->dictionary, array->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayReserveInternal(struct ArrowArray* array,
                                                struct ArrowArrayView* array_view) {
  // Loop through buffers and reserve the extra space that we know about
  for (int64_t i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    // Don't reserve on a validity buffer that hasn't been allocated yet
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_VALIDITY &&
        ArrowArrayBuffer(array, i)->data == NULL) {
      continue;
    }

    int64_t additional_size_bytes =
        array_view->buffer_views[i].size_bytes - ArrowArrayBuffer(array, i)->size_bytes;

    if (additional_size_bytes > 0) {
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferReserve(ArrowArrayBuffer(array, i), additional_size_bytes));
    }
  }

  // Recursively reserve children
  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayReserveInternal(array->children[i], array_view->children[i]));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayReserve(struct ArrowArray* array,
                                 int64_t additional_size_elements) {
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromArray(&array_view, array, NULL));

  // Calculate theoretical buffer sizes (recursively)
  ArrowArrayViewSetLength(&array_view, array->length + additional_size_elements);

  // Walk the structure (recursively)
  int result = ArrowArrayReserveInternal(array, &array_view);
  ArrowArrayViewReset(&array_view);
  if (result != NANOARROW_OK) {
    return result;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayFinalizeBuffers(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_VALIDITY ||
        private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      continue;
    }

    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    if (buffer->data == NULL) {
      NANOARROW_RETURN_NOT_OK((ArrowBufferReserve(buffer, 1)));
    }
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    if (ArrowArrayIsInternal(array->children[i])) {
      NANOARROW_RETURN_NOT_OK(ArrowArrayFinalizeBuffers(array->children[i]));
    }
  }

  if (array->dictionary != NULL && ArrowArrayIsInternal(array->dictionary)) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayFinalizeBuffers(array->dictionary));
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowArrayFlushInternalPointers(struct ArrowArray* array) {
  NANOARROW_DCHECK(ArrowArrayIsInternal(array));
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (array->n_buffers > NANOARROW_MAX_FIXED_BUFFERS) {
    // If the variadic sizes buffer was not set and there is at least one variadic
    // buffer, populate it now (if there are no variadic buffers there will be exactly
    // three total buffers and we don't need to do anything special here). Notably, this
    // will occur when building a BinaryView/StringView array by element using the
    // appender.
    struct ArrowBuffer* sizes_buffer = ArrowArrayBuffer(array, array->n_buffers - 1);
    if (sizes_buffer->data == NULL && sizes_buffer->size_bytes == 0) {
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferReserve(sizes_buffer, private_data->n_variadic_buffers));
      for (int64_t i = 0; i < private_data->n_variadic_buffers; i++) {
        struct ArrowBuffer* variadic_buffer =
            ArrowArrayBuffer(array, i + NANOARROW_BINARY_VIEW_FIXED_BUFFERS);
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppendInt64(sizes_buffer, variadic_buffer->size_bytes));
      }
    }
  }

  for (int32_t i = 0; i < array->n_buffers; i++) {
    private_data->buffer_data[i] = ArrowArrayBuffer(array, i)->data;
  }

  array->buffers = (const void**)(private_data->buffer_data);

  // Flush internal pointers for child/dictionary arrays if we allocated them. Clients
  // building arrays by buffer might have moved arrays from some other source (e.g.,
  // to create a record batch) and calling this function in that case will cause a crash.
  for (int64_t i = 0; i < array->n_children; i++) {
    if (ArrowArrayIsInternal(array->children[i])) {
      NANOARROW_RETURN_NOT_OK(ArrowArrayFlushInternalPointers(array->children[i]));
    }
  }

  if (array->dictionary != NULL && ArrowArrayIsInternal(array->dictionary)) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayFlushInternalPointers(array->dictionary));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayFinishBuilding(struct ArrowArray* array,
                                        enum ArrowValidationLevel validation_level,
                                        struct ArrowError* error) {
  // Even if the data buffer is size zero, the pointer value needed to be non-null
  // in some implementations (at least one version of Arrow C++ at the time this
  // was added and C# as later discovered). Only do this fix if we can assume
  // CPU data access.
  if (validation_level >= NANOARROW_VALIDATION_LEVEL_DEFAULT) {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFinalizeBuffers(array), error);
  }

  // Make sure the value we get with array->buffers[i] is set to the actual
  // pointer (which may have changed from the original due to reallocation)
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFlushInternalPointers(array), error);

  if (validation_level == NANOARROW_VALIDATION_LEVEL_NONE) {
    return NANOARROW_OK;
  }

  // For validation, initialize an ArrowArrayView with our known buffer sizes
  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayViewInitFromArray(&array_view, array, error), error);
  int result = ArrowArrayViewValidate(&array_view, validation_level, error);
  ArrowArrayViewReset(&array_view);
  return result;
}

ArrowErrorCode ArrowArrayFinishBuildingDefault(struct ArrowArray* array,
                                               struct ArrowError* error) {
  return ArrowArrayFinishBuilding(array, NANOARROW_VALIDATION_LEVEL_DEFAULT, error);
}

void ArrowArrayViewInitFromType(struct ArrowArrayView* array_view,
                                enum ArrowType storage_type) {
  memset(array_view, 0, sizeof(struct ArrowArrayView));
  array_view->storage_type = storage_type;
  ArrowLayoutInit(&array_view->layout, storage_type);
}

ArrowErrorCode ArrowArrayViewAllocateChildren(struct ArrowArrayView* array_view,
                                              int64_t n_children) {
  if (array_view->children != NULL) {
    return EINVAL;
  }

  if (n_children == 0) {
    array_view->n_children = 0;
    return NANOARROW_OK;
  }

  array_view->children =
      (struct ArrowArrayView**)ArrowMalloc(n_children * sizeof(struct ArrowArrayView*));
  if (array_view->children == NULL) {
    return ENOMEM;
  }

  for (int64_t i = 0; i < n_children; i++) {
    array_view->children[i] = NULL;
  }

  array_view->n_children = n_children;

  for (int64_t i = 0; i < n_children; i++) {
    array_view->children[i] =
        (struct ArrowArrayView*)ArrowMalloc(sizeof(struct ArrowArrayView));
    if (array_view->children[i] == NULL) {
      return ENOMEM;
    }
    ArrowArrayViewInitFromType(array_view->children[i], NANOARROW_TYPE_UNINITIALIZED);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewAllocateDictionary(struct ArrowArrayView* array_view) {
  if (array_view->dictionary != NULL) {
    return EINVAL;
  }

  array_view->dictionary =
      (struct ArrowArrayView*)ArrowMalloc(sizeof(struct ArrowArrayView));
  if (array_view->dictionary == NULL) {
    return ENOMEM;
  }

  ArrowArrayViewInitFromType(array_view->dictionary, NANOARROW_TYPE_UNINITIALIZED);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewInitFromSchema(struct ArrowArrayView* array_view,
                                            const struct ArrowSchema* schema,
                                            struct ArrowError* error) {
  struct ArrowSchemaView schema_view;
  int result = ArrowSchemaViewInit(&schema_view, schema, error);
  if (result != NANOARROW_OK) {
    return result;
  }

  ArrowArrayViewInitFromType(array_view, schema_view.storage_type);
  array_view->layout = schema_view.layout;

  result = ArrowArrayViewAllocateChildren(array_view, schema->n_children);
  if (result != NANOARROW_OK) {
    ArrowErrorSet(error, "ArrowArrayViewAllocateChildren() failed");
    ArrowArrayViewReset(array_view);
    return result;
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    result =
        ArrowArrayViewInitFromSchema(array_view->children[i], schema->children[i], error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (schema->dictionary != NULL) {
    result = ArrowArrayViewAllocateDictionary(array_view);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }

    result =
        ArrowArrayViewInitFromSchema(array_view->dictionary, schema->dictionary, error);
    if (result != NANOARROW_OK) {
      ArrowArrayViewReset(array_view);
      return result;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_SPARSE_UNION ||
      array_view->storage_type == NANOARROW_TYPE_DENSE_UNION) {
    array_view->union_type_id_map = (int8_t*)ArrowMalloc(256 * sizeof(int8_t));
    if (array_view->union_type_id_map == NULL) {
      return ENOMEM;
    }

    memset(array_view->union_type_id_map, -1, 256);
    int32_t n_type_ids = _ArrowParseUnionTypeIds(schema_view.union_type_ids,
                                                 array_view->union_type_id_map + 128);
    for (int8_t child_index = 0; child_index < n_type_ids; child_index++) {
      int8_t type_id = array_view->union_type_id_map[128 + child_index];
      array_view->union_type_id_map[type_id] = child_index;
    }
  }

  return NANOARROW_OK;
}

void ArrowArrayViewReset(struct ArrowArrayView* array_view) {
  if (array_view->children != NULL) {
    for (int64_t i = 0; i < array_view->n_children; i++) {
      if (array_view->children[i] != NULL) {
        ArrowArrayViewReset(array_view->children[i]);
        ArrowFree(array_view->children[i]);
      }
    }

    ArrowFree(array_view->children);
  }

  if (array_view->dictionary != NULL) {
    ArrowArrayViewReset(array_view->dictionary);
    ArrowFree(array_view->dictionary);
  }

  if (array_view->union_type_id_map != NULL) {
    ArrowFree(array_view->union_type_id_map);
  }

  ArrowArrayViewInitFromType(array_view, NANOARROW_TYPE_UNINITIALIZED);
}

void ArrowArrayViewSetLength(struct ArrowArrayView* array_view, int64_t length) {
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    int64_t element_size_bytes = array_view->layout.element_size_bits[i] / 8;

    switch (array_view->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        array_view->buffer_views[i].size_bytes = _ArrowBytesForBits(length);
        continue;
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Probably don't want/need to rely on the producer to have allocated an
        // offsets buffer of length 1 for a zero-size array
        array_view->buffer_views[i].size_bytes =
            (length != 0) * element_size_bytes * (length + 1);
        continue;
      case NANOARROW_BUFFER_TYPE_DATA:
        array_view->buffer_views[i].size_bytes =
            _ArrowRoundUpToMultipleOf8(array_view->layout.element_size_bits[i] * length) /
            8;
        continue;
      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
      case NANOARROW_BUFFER_TYPE_SIZE:
        array_view->buffer_views[i].size_bytes = element_size_bytes * length;
        continue;
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_NONE:
        array_view->buffer_views[i].size_bytes = 0;
        continue;
    }
  }

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_SPARSE_UNION:
      for (int64_t i = 0; i < array_view->n_children; i++) {
        ArrowArrayViewSetLength(array_view->children[i], length);
      }
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      if (array_view->n_children >= 1) {
        ArrowArrayViewSetLength(array_view->children[0],
                                length * array_view->layout.child_size_elements);
      }
    default:
      break;
  }
}

// This version recursively extracts information from the array and stores it
// in the array view, performing any checks that require the original array.
static int ArrowArrayViewSetArrayInternal(struct ArrowArrayView* array_view,
                                          const struct ArrowArray* array,
                                          struct ArrowError* error) {
  array_view->array = array;
  array_view->offset = array->offset;
  array_view->length = array->length;
  array_view->null_count = array->null_count;
  array_view->variadic_buffer_sizes = NULL;
  array_view->variadic_buffers = NULL;
  array_view->n_variadic_buffers = 0;

  int64_t buffers_required = 0;
  const int nfixed_buf = array_view->storage_type == NANOARROW_TYPE_STRING_VIEW ||
                                 array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW
                             ? NANOARROW_BINARY_VIEW_FIXED_BUFFERS
                             : NANOARROW_MAX_FIXED_BUFFERS;
  for (int i = 0; i < nfixed_buf; i++) {
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    buffers_required++;

    // Set buffer pointer
    array_view->buffer_views[i].data.data = array->buffers[i];

    // If non-null, set buffer size to unknown.
    if (array->buffers[i] == NULL) {
      array_view->buffer_views[i].size_bytes = 0;
    } else {
      array_view->buffer_views[i].size_bytes = -1;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_STRING_VIEW ||
      array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
    const int64_t n_buffers = array->n_buffers;
    const int32_t nfixed_buf = NANOARROW_BINARY_VIEW_FIXED_BUFFERS;

    const int32_t nvariadic_buf = (int32_t)(n_buffers - nfixed_buf - 1);
    array_view->n_variadic_buffers = nvariadic_buf;
    buffers_required += nvariadic_buf + 1;
    array_view->variadic_buffers = array->buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS;
    array_view->variadic_buffer_sizes = (int64_t*)array->buffers[n_buffers - 1];
  }

  if (buffers_required != array->n_buffers) {
    ArrowErrorSet(error,
                  "Expected array with %" PRId64 " buffer(s) but found %" PRId64
                  " buffer(s)",
                  buffers_required, array->n_buffers);
    return EINVAL;
  }

  // Check number of children
  if (array_view->n_children != array->n_children) {
    ArrowErrorSet(error, "Expected %" PRId64 " children but found %" PRId64 " children",
                  array_view->n_children, array->n_children);
    return EINVAL;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view->children[i],
                                                           array->children[i], error));
  }

  // Check dictionary
  if (array->dictionary == NULL && array_view->dictionary != NULL) {
    ArrowErrorSet(error, "Expected dictionary but found NULL");
    return EINVAL;
  }

  if (array->dictionary != NULL && array_view->dictionary == NULL) {
    ArrowErrorSet(error, "Expected NULL dictionary but found dictionary member");
    return EINVAL;
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewSetArrayInternal(array_view->dictionary, array->dictionary, error));
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateMinimal(struct ArrowArrayView* array_view,
                                         struct ArrowError* error) {
  if (array_view->length < 0) {
    ArrowErrorSet(error, "Expected length >= 0 but found length %" PRId64,
                  array_view->length);
    return EINVAL;
  }

  if (array_view->offset < 0) {
    ArrowErrorSet(error, "Expected offset >= 0 but found offset %" PRId64,
                  array_view->offset);
    return EINVAL;
  }

  // Ensure that offset + length fits within an int64 before a possible overflow
  if ((uint64_t)array_view->offset + (uint64_t)array_view->length > (uint64_t)INT64_MAX) {
    ArrowErrorSet(error, "Offset + length is > INT64_MAX");
    return EINVAL;
  }

  // Calculate buffer sizes that do not require buffer access. If marked as
  // unknown, assign the buffer size; otherwise, validate it.
  int64_t offset_plus_length = array_view->offset + array_view->length;

  // Only loop over the first two buffers because the size of the third buffer
  // is always data dependent for all current Arrow types.
  for (int i = 0; i < 2; i++) {
    int64_t element_size_bytes = array_view->layout.element_size_bits[i] / 8;
    // Initialize with a value that will cause an error if accidentally used uninitialized
    // Need to suppress the clang-tidy warning because gcc warns for possible use
    int64_t min_buffer_size_bytes =  // NOLINT(clang-analyzer-deadcode.DeadStores)
        array_view->buffer_views[i].size_bytes + 1;

    switch (array_view->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        if (array_view->null_count == 0 && array_view->buffer_views[i].size_bytes == 0) {
          continue;
        }

        min_buffer_size_bytes = _ArrowBytesForBits(offset_plus_length);
        break;
      case NANOARROW_BUFFER_TYPE_SIZE:
        min_buffer_size_bytes = element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Probably don't want/need to rely on the producer to have allocated an
        // offsets buffer of length 1 for a zero-size array
        min_buffer_size_bytes =
            (offset_plus_length != 0) * element_size_bytes * (offset_plus_length + 1);
        break;
      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
        min_buffer_size_bytes =
            (offset_plus_length != 0) * element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_DATA:
        min_buffer_size_bytes =
            _ArrowRoundUpToMultipleOf8(array_view->layout.element_size_bits[i] *
                                       offset_plus_length) /
            8;
        break;
      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
        min_buffer_size_bytes = element_size_bytes * offset_plus_length;
        break;
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_NONE:
        continue;
    }

    // Assign or validate buffer size
    if (array_view->buffer_views[i].size_bytes == -1) {
      array_view->buffer_views[i].size_bytes = min_buffer_size_bytes;
    } else if (array_view->buffer_views[i].size_bytes < min_buffer_size_bytes) {
      ArrowErrorSet(error,
                    "Expected %s array buffer %d to have size >= %" PRId64
                    " bytes but found "
                    "buffer with %" PRId64 " bytes",
                    ArrowTypeString(array_view->storage_type), i, min_buffer_size_bytes,
                    array_view->buffer_views[i].size_bytes);
      return EINVAL;
    }
  }

  // For list, fixed-size list and map views, we can validate the number of children
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      if (array_view->n_children != 1) {
        ArrowErrorSet(error,
                      "Expected 1 child of %s array but found %" PRId64 " child arrays",
                      ArrowTypeString(array_view->storage_type), array_view->n_children);
        return EINVAL;
      }
      break;
    case NANOARROW_TYPE_RUN_END_ENCODED:
      if (array_view->n_children != 2) {
        ArrowErrorSet(
            error, "Expected 2 children for %s array but found %" PRId64 " child arrays",
            ArrowTypeString(array_view->storage_type), array_view->n_children);
        return EINVAL;
      }
      break;
    default:
      break;
  }

  // For struct, the sparse union, and the fixed-size list views, we can validate child
  // lengths.
  int64_t child_min_length;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_STRUCT:
      child_min_length = (array_view->offset + array_view->length);
      for (int64_t i = 0; i < array_view->n_children; i++) {
        if (array_view->children[i]->length < child_min_length) {
          ArrowErrorSet(error,
                        "Expected struct child %" PRId64 " to have length >= %" PRId64
                        " but found child with "
                        "length %" PRId64,
                        i + 1, child_min_length, array_view->children[i]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      child_min_length = (array_view->offset + array_view->length) *
                         array_view->layout.child_size_elements;
      if (array_view->children[0]->length < child_min_length) {
        ArrowErrorSet(error,
                      "Expected child of fixed_size_list array to have length >= %" PRId64
                      " but "
                      "found array with length %" PRId64,
                      child_min_length, array_view->children[0]->length);
        return EINVAL;
      }
      break;

    case NANOARROW_TYPE_RUN_END_ENCODED: {
      if (array_view->n_children != 2) {
        ArrowErrorSet(error,
                      "Expected 2 children for run-end encoded array but found %" PRId64,
                      array_view->n_children);
        return EINVAL;
      }
      struct ArrowArrayView* run_ends_view = array_view->children[0];
      struct ArrowArrayView* values_view = array_view->children[1];
      int64_t max_length;
      switch (run_ends_view->storage_type) {
        case NANOARROW_TYPE_INT16:
          max_length = INT16_MAX;
          break;
        case NANOARROW_TYPE_INT32:
          max_length = INT32_MAX;
          break;
        case NANOARROW_TYPE_INT64:
          max_length = INT64_MAX;
          break;
        default:
          ArrowErrorSet(
              error,
              "Run-end encoded array only supports INT16, INT32 or INT64 run-ends "
              "but found run-ends type %s",
              ArrowTypeString(run_ends_view->storage_type));
          return EINVAL;
      }

      // There is already a check above that offset_plus_length < INT64_MAX
      if (offset_plus_length > max_length) {
        ArrowErrorSet(error,
                      "Offset + length of a run-end encoded array must fit in a value"
                      " of the run end type %s but is %" PRId64 " + %" PRId64,
                      ArrowTypeString(run_ends_view->storage_type), array_view->offset,
                      array_view->length);
        return EINVAL;
      }

      if (run_ends_view->length > values_view->length) {
        ArrowErrorSet(error,
                      "Length of run_ends is greater than the length of values: %" PRId64
                      " > %" PRId64,
                      run_ends_view->length, values_view->length);
        return EINVAL;
      }

      if (run_ends_view->length == 0 && values_view->length != 0) {
        ArrowErrorSet(error,
                      "Run-end encoded array has zero length %" PRId64
                      ", but values array has "
                      "non-zero length",
                      values_view->length);
        return EINVAL;
      }

      if (run_ends_view->null_count != 0) {
        ArrowErrorSet(error, "Null count must be 0 for run ends array, but is %" PRId64,
                      run_ends_view->null_count);
        return EINVAL;
      }
      break;
    }

    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewValidateMinimal(array_view->children[i], error));
  }

  // Recurse for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view->dictionary, error));
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateDefault(struct ArrowArrayView* array_view,
                                         struct ArrowError* error) {
  // Perform minimal validation. This will validate or assign
  // buffer sizes as long as buffer access is not required.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view, error));

  // Calculate buffer sizes or child lengths that require accessing the offsets
  // buffer. Where appropriate, validate that the first offset is >= 0.
  // If a buffer size is marked as unknown, assign it; otherwise, validate it.
  int64_t offset_plus_length = array_view->offset + array_view->length;

  int64_t first_offset;
  int64_t last_offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int32[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int32[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        // If the data buffer size is unknown, assign it; otherwise, check it
        if (array_view->buffer_views[2].size_bytes == -1) {
          array_view->buffer_views[2].size_bytes = last_offset;
        } else if (array_view->buffer_views[2].size_bytes < last_offset) {
          ArrowErrorSet(error,
                        "Expected %s array buffer 2 to have size >= %" PRId64
                        " bytes but found "
                        "buffer with %" PRId64 " bytes",
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->buffer_views[2].size_bytes);
          return EINVAL;
        }
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        // If the data buffer size is unknown and there are no bytes in the offset buffer,
        // set the data buffer size to 0.
        array_view->buffer_views[2].size_bytes = 0;
      }
      break;

    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int64[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int64[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        // If the data buffer size is unknown, assign it; otherwise, check it
        if (array_view->buffer_views[2].size_bytes == -1) {
          array_view->buffer_views[2].size_bytes = last_offset;
        } else if (array_view->buffer_views[2].size_bytes < last_offset) {
          ArrowErrorSet(error,
                        "Expected %s array buffer 2 to have size >= %" PRId64
                        " bytes but found "
                        "buffer with %" PRId64 " bytes",
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->buffer_views[2].size_bytes);
          return EINVAL;
        }
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        // If the data buffer size is unknown and there are no bytes in the offset
        // buffer, set the data buffer size to 0.
        array_view->buffer_views[2].size_bytes = 0;
      }
      break;

    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array_view->n_children; i++) {
        if (array_view->children[i]->length < offset_plus_length) {
          ArrowErrorSet(error,
                        "Expected struct child %" PRId64 " to have length >= %" PRId64
                        " but found child with "
                        "length %" PRId64,
                        i + 1, offset_plus_length, array_view->children[i]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int32[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int32[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        if (array_view->children[0]->length < last_offset) {
          ArrowErrorSet(error,
                        "Expected child of %s array to have length >= %" PRId64
                        " but found array with "
                        "length %" PRId64,
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->children[0]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_LARGE_LIST:
      if (array_view->buffer_views[1].size_bytes != 0) {
        first_offset = array_view->buffer_views[1].data.as_int64[array_view->offset];
        if (first_offset < 0) {
          ArrowErrorSet(error, "Expected first offset >= 0 but found %" PRId64,
                        first_offset);
          return EINVAL;
        }

        last_offset = array_view->buffer_views[1].data.as_int64[offset_plus_length];
        if (last_offset < 0) {
          ArrowErrorSet(error, "Expected last offset >= 0 but found %" PRId64,
                        last_offset);
          return EINVAL;
        }

        if (array_view->children[0]->length < last_offset) {
          ArrowErrorSet(error,
                        "Expected child of %s array to have length >= %" PRId64
                        " but found array "
                        "with length %" PRId64,
                        ArrowTypeString(array_view->storage_type), last_offset,
                        array_view->children[0]->length);
          return EINVAL;
        }
      }
      break;

    case NANOARROW_TYPE_RUN_END_ENCODED: {
      struct ArrowArrayView* run_ends_view = array_view->children[0];
      if (run_ends_view->length == 0) {
        break;
      }

      int64_t first_run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, 0);
      if (first_run_end < 1) {
        ArrowErrorSet(
            error,
            "All run ends must be greater than 0 but the first run end is %" PRId64,
            first_run_end);
        return EINVAL;
      }

      // offset + length < INT64_MAX is checked in ArrowArrayViewValidateMinimal()
      int64_t last_run_end =
          ArrowArrayViewGetIntUnsafe(run_ends_view, run_ends_view->length - 1);
      if (last_run_end < offset_plus_length) {
        ArrowErrorSet(error,
                      "Last run end is %" PRId64 " but it should be >= (%" PRId64
                      " + %" PRId64 ")",
                      last_run_end, array_view->offset, array_view->length);
        return EINVAL;
      }
      break;
    }
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewValidateDefault(array_view->children[i], error));
  }

  // Recurse for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view->dictionary, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewSetArray(struct ArrowArrayView* array_view,
                                      const struct ArrowArray* array,
                                      struct ArrowError* error) {
  // Extract information from the array into the array view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view, array, error));

  // Run default validation. Because we've marked all non-NULL buffers as having unknown
  // size, validation will also update the buffer sizes as it goes.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view, error));

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewSetArrayMinimal(struct ArrowArrayView* array_view,
                                             const struct ArrowArray* array,
                                             struct ArrowError* error) {
  // Extract information from the array into the array view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayInternal(array_view, array, error));

  // Run default validation. Because we've marked all non-NULL buffers as having unknown
  // size, validation will also update the buffer sizes as it goes.
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateMinimal(array_view, error));

  return NANOARROW_OK;
}

static int ArrowAssertIncreasingInt32(struct ArrowBufferView view,
                                      struct ArrowError* error) {
  if (view.size_bytes <= (int64_t)sizeof(int32_t)) {
    return NANOARROW_OK;
  }

  for (int64_t i = 1; i < view.size_bytes / (int64_t)sizeof(int32_t); i++) {
    if (view.data.as_int32[i] < view.data.as_int32[i - 1]) {
      ArrowErrorSet(error, "[%" PRId64 "] Expected element size >= 0", i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertIncreasingInt64(struct ArrowBufferView view,
                                      struct ArrowError* error) {
  if (view.size_bytes <= (int64_t)sizeof(int64_t)) {
    return NANOARROW_OK;
  }

  for (int64_t i = 1; i < view.size_bytes / (int64_t)sizeof(int64_t); i++) {
    if (view.data.as_int64[i] < view.data.as_int64[i - 1]) {
      ArrowErrorSet(error, "[%" PRId64 "] Expected element size >= 0", i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertRangeInt8(struct ArrowBufferView view, int8_t min_value,
                                int8_t max_value, struct ArrowError* error) {
  for (int64_t i = 0; i < view.size_bytes; i++) {
    if (view.data.as_int8[i] < min_value || view.data.as_int8[i] > max_value) {
      ArrowErrorSet(error,
                    "[%" PRId64 "] Expected buffer value between %" PRId8 " and %" PRId8
                    " but found value %" PRId8,
                    i, min_value, max_value, view.data.as_int8[i]);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowAssertInt8In(struct ArrowBufferView view, const int8_t* values,
                             int64_t n_values, struct ArrowError* error) {
  for (int64_t i = 0; i < view.size_bytes; i++) {
    int item_found = 0;
    for (int64_t j = 0; j < n_values; j++) {
      if (view.data.as_int8[i] == values[j]) {
        item_found = 1;
        break;
      }
    }

    if (!item_found) {
      ArrowErrorSet(error, "[%" PRId64 "] Unexpected buffer value %" PRId8, i,
                    view.data.as_int8[i]);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static int ArrowArrayViewValidateFull(struct ArrowArrayView* array_view,
                                      struct ArrowError* error) {
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    switch (array_view->layout.buffer_type[i]) {
      // Only validate the portion of the buffer that is strictly required,
      // which includes not validating the offset buffer of a zero-length array.
      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        if (array_view->length == 0) {
          continue;
        }
        if (array_view->layout.element_size_bits[i] == 32) {
          struct ArrowBufferView sliced_offsets;
          sliced_offsets.data.as_int32 =
              array_view->buffer_views[i].data.as_int32 + array_view->offset;
          sliced_offsets.size_bytes = (array_view->length + 1) * sizeof(int32_t);
          NANOARROW_RETURN_NOT_OK(ArrowAssertIncreasingInt32(sliced_offsets, error));
        } else {
          struct ArrowBufferView sliced_offsets;
          sliced_offsets.data.as_int64 =
              array_view->buffer_views[i].data.as_int64 + array_view->offset;
          sliced_offsets.size_bytes = (array_view->length + 1) * sizeof(int64_t);
          NANOARROW_RETURN_NOT_OK(ArrowAssertIncreasingInt64(sliced_offsets, error));
        }
        break;
      default:
        break;
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_DENSE_UNION ||
      array_view->storage_type == NANOARROW_TYPE_SPARSE_UNION) {
    struct ArrowBufferView sliced_type_ids;
    sliced_type_ids.size_bytes = array_view->length * sizeof(int8_t);
    if (array_view->length > 0) {
      sliced_type_ids.data.as_int8 =
          array_view->buffer_views[0].data.as_int8 + array_view->offset;
    } else {
      sliced_type_ids.data.as_int8 = NULL;
    }

    if (array_view->union_type_id_map == NULL) {
      // If the union_type_id map is NULL (e.g., when using ArrowArrayInitFromType() +
      // ArrowArrayAllocateChildren() + ArrowArrayFinishBuilding()), we don't have enough
      // information to validate this buffer.
      ArrowErrorSet(error,
                    "Insufficient information provided for validation of union array");
      return EINVAL;
    } else if (_ArrowParsedUnionTypeIdsWillEqualChildIndices(
                   array_view->union_type_id_map, array_view->n_children,
                   array_view->n_children)) {
      NANOARROW_RETURN_NOT_OK(ArrowAssertRangeInt8(
          sliced_type_ids, 0, (int8_t)(array_view->n_children - 1), error));
    } else {
      NANOARROW_RETURN_NOT_OK(ArrowAssertInt8In(sliced_type_ids,
                                                array_view->union_type_id_map + 128,
                                                array_view->n_children, error));
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_DENSE_UNION &&
      array_view->union_type_id_map != NULL) {
    // Check that offsets refer to child elements that actually exist
    for (int64_t i = 0; i < array_view->length; i++) {
      int8_t child_id = ArrowArrayViewUnionChildIndex(array_view, i);
      int64_t offset = ArrowArrayViewUnionChildOffset(array_view, i);
      int64_t child_length = array_view->children[child_id]->length;
      if (offset < 0 || offset > child_length) {
        ArrowErrorSet(error,
                      "[%" PRId64 "] Expected union offset for child id %" PRId8
                      " to be between 0 and %" PRId64
                      " but "
                      "found offset value %" PRId64,
                      i, child_id, child_length, offset);
        return EINVAL;
      }
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_RUN_END_ENCODED) {
    struct ArrowArrayView* run_ends_view = array_view->children[0];
    if (run_ends_view->length > 0) {
      int64_t last_run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, 0);
      for (int64_t i = 1; i < run_ends_view->length; i++) {
        const int64_t run_end = ArrowArrayViewGetIntUnsafe(run_ends_view, i);
        if (run_end <= last_run_end) {
          ArrowErrorSet(
              error,
              "Every run end must be strictly greater than the previous run end, "
              "but run_ends[%" PRId64 " is %" PRId64 " and run_ends[%" PRId64
              "] is %" PRId64,
              i, run_end, i - 1, last_run_end);
          return EINVAL;
        }
        last_run_end = run_end;
      }
    }
  }

  if (array_view->storage_type == NANOARROW_TYPE_LIST_VIEW ||
      array_view->storage_type == NANOARROW_TYPE_LARGE_LIST_VIEW) {
    int64_t child_len = array_view->children[0]->length;

    struct ArrowBufferView offsets, sizes;
    offsets.data.data = array_view->buffer_views[1].data.data;
    sizes.data.data = array_view->buffer_views[2].data.data;

    for (int64_t i = array_view->offset; i < array_view->length + array_view->offset;
         i++) {
      int64_t offset, size;
      if (array_view->storage_type == NANOARROW_TYPE_LIST_VIEW) {
        offset = offsets.data.as_int32[i];
        size = sizes.data.as_int32[i];
      } else {
        offset = offsets.data.as_int64[i];
        size = sizes.data.as_int64[i];
      }

      if (offset < 0) {
        ArrowErrorSet(error, "Invalid negative offset %" PRId64 " at index %" PRId64,
                      offset, i);
        return EINVAL;
      }

      if (size < 0) {
        ArrowErrorSet(error, "Invalid negative size %" PRId64 " at index %" PRId64, size,
                      i);
        return EINVAL;
      }

      if ((offset + size) > child_len) {
        ArrowErrorSet(error,
                      "Offset: %" PRId64 " + size: %" PRId64 " at index: %" PRId64
                      " exceeds length of child view: %" PRId64,
                      offset, size, i, child_len);
        return EINVAL;
      }
    }
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateFull(array_view->children[i], error));
  }

  // Dictionary validation not implemented
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateFull(array_view->dictionary, error));
    // TODO: validate the indices
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowArrayViewValidate(struct ArrowArrayView* array_view,
                                      enum ArrowValidationLevel validation_level,
                                      struct ArrowError* error) {
  switch (validation_level) {
    case NANOARROW_VALIDATION_LEVEL_NONE:
      return NANOARROW_OK;
    case NANOARROW_VALIDATION_LEVEL_MINIMAL:
      return ArrowArrayViewValidateMinimal(array_view, error);
    case NANOARROW_VALIDATION_LEVEL_DEFAULT:
      return ArrowArrayViewValidateDefault(array_view, error);
    case NANOARROW_VALIDATION_LEVEL_FULL:
      NANOARROW_RETURN_NOT_OK(ArrowArrayViewValidateDefault(array_view, error));
      return ArrowArrayViewValidateFull(array_view, error);
  }

  ArrowErrorSet(error, "validation_level not recognized");
  return EINVAL;
}

struct ArrowComparisonInternalState {
  enum ArrowCompareLevel level;
  int is_equal;
  struct ArrowError* reason;
};

NANOARROW_CHECK_PRINTF_ATTRIBUTE static void ArrowComparePrependPath(
    struct ArrowError* out, const char* fmt, ...) {
  if (out == NULL) {
    return;
  }

  char prefix[128];
  prefix[0] = '\0';
  va_list args;
  va_start(args, fmt);
  int prefix_len = vsnprintf(prefix, sizeof(prefix), fmt, args);
  va_end(args);

  if (prefix_len <= 0) {
    return;
  }

  size_t out_len = strlen(out->message);
  size_t out_len_to_move = sizeof(struct ArrowError) - prefix_len - 1;
  if (out_len_to_move > out_len) {
    out_len_to_move = out_len;
  }

  memmove(out->message + prefix_len, out->message, out_len_to_move);
  memcpy(out->message, prefix, prefix_len);
  out->message[out_len + prefix_len] = '\0';
}

#define SET_NOT_EQUAL_AND_RETURN_IF_IMPL(cond_, state_, reason_) \
  do {                                                           \
    if (cond_) {                                                 \
      ArrowErrorSet(state_->reason, ": %s", reason_);            \
      state_->is_equal = 0;                                      \
      return;                                                    \
    }                                                            \
  } while (0)

#define SET_NOT_EQUAL_AND_RETURN_IF(condition_, state_) \
  SET_NOT_EQUAL_AND_RETURN_IF_IMPL(condition_, state_, #condition_)

static void ArrowArrayViewCompareBuffer(const struct ArrowArrayView* actual,
                                        const struct ArrowArrayView* expected, int i,
                                        struct ArrowComparisonInternalState* state) {
  SET_NOT_EQUAL_AND_RETURN_IF(
      actual->buffer_views[i].size_bytes != expected->buffer_views[i].size_bytes, state);

  int64_t buffer_size = actual->buffer_views[i].size_bytes;
  if (buffer_size > 0) {
    SET_NOT_EQUAL_AND_RETURN_IF(
        memcmp(actual->buffer_views[i].data.data, expected->buffer_views[i].data.data,
               buffer_size) != 0,
        state);
  }
}

static void ArrowArrayViewCompareIdentical(const struct ArrowArrayView* actual,
                                           const struct ArrowArrayView* expected,
                                           struct ArrowComparisonInternalState* state) {
  SET_NOT_EQUAL_AND_RETURN_IF(actual->storage_type != expected->storage_type, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->n_children != expected->n_children, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->dictionary == NULL && expected->dictionary != NULL,
                              state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->dictionary != NULL && expected->dictionary == NULL,
                              state);

  SET_NOT_EQUAL_AND_RETURN_IF(actual->length != expected->length, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->offset != expected->offset, state);
  SET_NOT_EQUAL_AND_RETURN_IF(actual->null_count != expected->null_count, state);

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    ArrowArrayViewCompareBuffer(actual, expected, i, state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".buffers[%d]", i);
      return;
    }
  }

  for (int64_t i = 0; i < actual->n_children; i++) {
    ArrowArrayViewCompareIdentical(actual->children[i], expected->children[i], state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".children[%" PRId64 "]", i);
      return;
    }
  }

  if (actual->dictionary != NULL) {
    ArrowArrayViewCompareIdentical(actual->dictionary, expected->dictionary, state);
    if (!state->is_equal) {
      ArrowComparePrependPath(state->reason, ".dictionary");
      return;
    }
  }
}

// Top-level entry point to take care of creating, cleaning up, and
// propagating the ArrowComparisonInternalState to the caller
ArrowErrorCode ArrowArrayViewCompare(const struct ArrowArrayView* actual,
                                     const struct ArrowArrayView* expected,
                                     enum ArrowCompareLevel level, int* out,
                                     struct ArrowError* reason) {
  struct ArrowComparisonInternalState state;
  state.level = level;
  state.is_equal = 1;
  state.reason = reason;

  switch (level) {
    case NANOARROW_COMPARE_IDENTICAL:
      ArrowArrayViewCompareIdentical(actual, expected, &state);
      break;
    default:
      return EINVAL;
  }

  *out = state.is_equal;
  if (!state.is_equal) {
    ArrowComparePrependPath(state.reason, "root");
  }

  return NANOARROW_OK;
}

#undef SET_NOT_EQUAL_AND_RETURN_IF
#undef SET_NOT_EQUAL_AND_RETURN_IF_IMPL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/array_stream.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>

#include "nanoarrow/nanoarrow.h"

struct BasicArrayStreamPrivate {
  struct ArrowSchema schema;
  int64_t n_arrays;
  struct ArrowArray* arrays;
  int64_t arrays_i;
};

static int ArrowBasicArrayStreamGetSchema(struct ArrowArrayStream* array_stream,
                                          struct ArrowSchema* schema) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return EINVAL;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;
  return ArrowSchemaDeepCopy(&private_data->schema, schema);
}

static int ArrowBasicArrayStreamGetNext(struct ArrowArrayStream* array_stream,
                                        struct ArrowArray* array) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return EINVAL;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  if (private_data->arrays_i == private_data->n_arrays) {
    array->release = NULL;
    return NANOARROW_OK;
  }

  ArrowArrayMove(&private_data->arrays[private_data->arrays_i++], array);
  return NANOARROW_OK;
}

static const char* ArrowBasicArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream) {
  NANOARROW_UNUSED(array_stream);
  return NULL;
}

static void ArrowBasicArrayStreamRelease(struct ArrowArrayStream* array_stream) {
  if (array_stream == NULL || array_stream->release == NULL) {
    return;
  }

  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  if (private_data->schema.release != NULL) {
    ArrowSchemaRelease(&private_data->schema);
  }

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    if (private_data->arrays[i].release != NULL) {
      ArrowArrayRelease(&private_data->arrays[i]);
    }
  }

  if (private_data->arrays != NULL) {
    ArrowFree(private_data->arrays);
  }

  ArrowFree(private_data);
  array_stream->release = NULL;
}

ArrowErrorCode ArrowBasicArrayStreamInit(struct ArrowArrayStream* array_stream,
                                         struct ArrowSchema* schema, int64_t n_arrays) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)ArrowMalloc(
          sizeof(struct BasicArrayStreamPrivate));
  if (private_data == NULL) {
    return ENOMEM;
  }

  ArrowSchemaMove(schema, &private_data->schema);

  private_data->n_arrays = n_arrays;
  private_data->arrays = NULL;
  private_data->arrays_i = 0;

  if (n_arrays > 0) {
    private_data->arrays =
        (struct ArrowArray*)ArrowMalloc(n_arrays * sizeof(struct ArrowArray));
    if (private_data->arrays == NULL) {
      ArrowBasicArrayStreamRelease(array_stream);
      ArrowFree(private_data);
      return ENOMEM;
    }
  }

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    private_data->arrays[i].release = NULL;
  }

  array_stream->get_schema = &ArrowBasicArrayStreamGetSchema;
  array_stream->get_next = &ArrowBasicArrayStreamGetNext;
  array_stream->get_last_error = ArrowBasicArrayStreamGetLastError;
  array_stream->release = ArrowBasicArrayStreamRelease;
  array_stream->private_data = private_data;
  return NANOARROW_OK;
}

void ArrowBasicArrayStreamSetArray(struct ArrowArrayStream* array_stream, int64_t i,
                                   struct ArrowArray* array) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;
  ArrowArrayMove(array, &private_data->arrays[i]);
}

ArrowErrorCode ArrowBasicArrayStreamValidate(const struct ArrowArrayStream* array_stream,
                                             struct ArrowError* error) {
  struct BasicArrayStreamPrivate* private_data =
      (struct BasicArrayStreamPrivate*)array_stream->private_data;

  struct ArrowArrayView array_view;
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayViewInitFromSchema(&array_view, &private_data->schema, error));

  for (int64_t i = 0; i < private_data->n_arrays; i++) {
    if (private_data->arrays[i].release != NULL) {
      int result = ArrowArrayViewSetArray(&array_view, &private_data->arrays[i], error);
      if (result != NANOARROW_OK) {
        ArrowArrayViewReset(&array_view);
        return result;
      }
    }
  }

  ArrowArrayViewReset(&array_view);
  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_array.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_ARRAY_INLINE_H_INCLUDED
#define NANOARROW_ARRAY_INLINE_H_INCLUDED

#include <errno.h>
#include <float.h>
#include <limits.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/common/inline_buffer.h"
#include "nanoarrow/common/inline_types.h"

#ifdef __cplusplus
extern "C" {
#endif

static inline struct ArrowBitmap* ArrowArrayValidityBitmap(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  return &private_data->bitmap;
}

static inline struct ArrowBuffer* ArrowArrayBuffer(struct ArrowArray* array, int64_t i) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  switch (i) {
    case 0:
      return &private_data->bitmap.buffer;
    case 1:
      return private_data->buffers;
    default:
      if (array->n_buffers > 3 && i == (array->n_buffers - 1)) {
        // The variadic buffer sizes buffer if for a BinaryView/String view array
        // is always stored in private_data->buffers[1]; however, from the numbered
        // buffers perspective this is the array->buffers[array->n_buffers - 1].
        return private_data->buffers + 1;
      } else if (array->n_buffers > 3) {
        // If there are one or more variadic buffers, they are stored in
        // private_data->variadic_buffers
        return private_data->variadic_buffers + (i - 2);
      } else {
        // Otherwise, we're just accessing buffer at index 2 (e.g., String/Binary
        // data buffer or variadic sizes buffer for the case where there are no
        // variadic buffers)
        NANOARROW_DCHECK(i == 2);
        return private_data->buffers + i - 1;
      }
  }
}

// We don't currently support the case of unions where type_id != child_index;
// however, these functions are used to keep track of where that assumption
// is made.
static inline int8_t _ArrowArrayUnionChildIndex(struct ArrowArray* array,
                                                int8_t type_id) {
  NANOARROW_UNUSED(array);
  return type_id;
}

static inline int8_t _ArrowArrayUnionTypeId(struct ArrowArray* array,
                                            int8_t child_index) {
  NANOARROW_UNUSED(array);
  return child_index;
}

static inline int32_t _ArrowParseUnionTypeIds(const char* type_ids, int8_t* out) {
  if (*type_ids == '\0') {
    return 0;
  }

  int32_t i = 0;
  long type_id;
  char* end_ptr;
  do {
    type_id = strtol(type_ids, &end_ptr, 10);
    if (end_ptr == type_ids || type_id < 0 || type_id > 127) {
      return -1;
    }

    if (out != NULL) {
      out[i] = (int8_t)type_id;
    }

    i++;

    type_ids = end_ptr;
    if (*type_ids == '\0') {
      return i;
    } else if (*type_ids != ',') {
      return -1;
    } else {
      type_ids++;
    }
  } while (1);

  return -1;
}

static inline int8_t _ArrowParsedUnionTypeIdsWillEqualChildIndices(const int8_t* type_ids,
                                                                   int64_t n_type_ids,
                                                                   int64_t n_children) {
  if (n_type_ids != n_children) {
    return 0;
  }

  for (int8_t i = 0; i < n_type_ids; i++) {
    if (type_ids[i] != i) {
      return 0;
    }
  }

  return 1;
}

static inline int8_t _ArrowUnionTypeIdsWillEqualChildIndices(const char* type_id_str,
                                                             int64_t n_children) {
  int8_t type_ids[128];
  int32_t n_type_ids = _ArrowParseUnionTypeIds(type_id_str, type_ids);
  return _ArrowParsedUnionTypeIdsWillEqualChildIndices(type_ids, n_type_ids, n_children);
}

static inline ArrowErrorCode ArrowArrayStartAppending(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
      return EINVAL;
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      // Note that this value could be -1 if the type_ids string was invalid
      if (private_data->union_type_id_is_child_index != 1) {
        return EINVAL;
      } else {
        break;
      }
    default:
      break;
  }
  if (private_data->storage_type == NANOARROW_TYPE_UNINITIALIZED) {
    return EINVAL;
  }

  // Initialize any data offset buffer with a single zero
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_DATA_OFFSET &&
        private_data->layout.element_size_bits[i] == 64) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(ArrowArrayBuffer(array, i), 0));
    } else if (private_data->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_DATA_OFFSET &&
               private_data->layout.element_size_bits[i] == 32) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(ArrowArrayBuffer(array, i), 0));
    }
  }

  // Start building any child arrays or dictionaries
  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStartAppending(array->children[i]));
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStartAppending(array->dictionary));
  }

  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayShrinkToFit(struct ArrowArray* array) {
  for (int64_t i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    NANOARROW_RETURN_NOT_OK(ArrowBufferResize(buffer, buffer->size_bytes, 1));
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayShrinkToFit(array->children[i]));
  }

  if (array->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayShrinkToFit(array->dictionary));
  }

  return NANOARROW_OK;
}

static inline ArrowErrorCode _ArrowArrayAppendBits(struct ArrowArray* array,
                                                   int64_t buffer_i, uint8_t value,
                                                   int64_t n) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  struct ArrowBuffer* buffer = ArrowArrayBuffer(array, buffer_i);
  int64_t bytes_required =
      _ArrowRoundUpToMultipleOf8(private_data->layout.element_size_bits[buffer_i] *
                                 (array->length + 1)) /
      8;
  if (bytes_required > buffer->size_bytes) {
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferAppendFill(buffer, 0, bytes_required - buffer->size_bytes));
  }

  ArrowBitsSetTo(buffer->data, array->length, n, value);
  return NANOARROW_OK;
}

static inline ArrowErrorCode _ArrowArrayAppendEmptyInternal(struct ArrowArray* array,
                                                            int64_t n, uint8_t is_valid) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (n == 0) {
    return NANOARROW_OK;
  }

  // Some type-specific handling
  switch (private_data->storage_type) {
    case NANOARROW_TYPE_NA:
      // (An empty value for a null array *is* a null)
      array->null_count += n;
      array->length += n;
      return NANOARROW_OK;

    case NANOARROW_TYPE_DENSE_UNION: {
      // Add one null to the first child and append n references to that child
      int8_t type_id = _ArrowArrayUnionTypeId(array, 0);
      NANOARROW_RETURN_NOT_OK(
          _ArrowArrayAppendEmptyInternal(array->children[0], 1, is_valid));
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendFill(ArrowArrayBuffer(array, 0), type_id, n));
      for (int64_t i = 0; i < n; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
            ArrowArrayBuffer(array, 1), (int32_t)array->children[0]->length - 1));
      }
      // For the purposes of array->null_count, union elements are never considered "null"
      // even if some children contain nulls.
      array->length += n;
      return NANOARROW_OK;
    }

    case NANOARROW_TYPE_SPARSE_UNION: {
      // Add n nulls to the first child and append n references to that child
      int8_t type_id = _ArrowArrayUnionTypeId(array, 0);
      NANOARROW_RETURN_NOT_OK(
          _ArrowArrayAppendEmptyInternal(array->children[0], n, is_valid));
      for (int64_t i = 1; i < array->n_children; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], n));
      }

      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendFill(ArrowArrayBuffer(array, 0), type_id, n));
      // For the purposes of array->null_count, union elements are never considered "null"
      // even if some children contain nulls.
      array->length += n;
      return NANOARROW_OK;
    }

    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(
          array->children[0], n * private_data->layout.child_size_elements));
      break;
    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array->n_children; i++) {
        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], n));
      }
      break;

    default:
      break;
  }

  // Append n is_valid bits to the validity bitmap. If we haven't allocated a bitmap yet
  // and we need to append nulls, do it now.
  if (!is_valid && private_data->bitmap.buffer.data == NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(&private_data->bitmap, array->length + n));
    ArrowBitmapAppendUnsafe(&private_data->bitmap, 1, array->length);
    ArrowBitmapAppendUnsafe(&private_data->bitmap, is_valid, n);
  } else if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(&private_data->bitmap, n));
    ArrowBitmapAppendUnsafe(&private_data->bitmap, is_valid, n);
  }

  // Add appropriate buffer fill
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    struct ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    int64_t size_bytes = private_data->layout.element_size_bits[i] / 8;

    switch (private_data->layout.buffer_type[i]) {
      case NANOARROW_BUFFER_TYPE_NONE:
      case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
      case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      case NANOARROW_BUFFER_TYPE_VALIDITY:
        // These buffer types don't require initialization for empty appends:
        // - NONE: No buffer exists
        // - VARIADIC_*: Handled by child arrays
        // - VALIDITY: Already handled in previous bitmap logic
        break;

      case NANOARROW_BUFFER_TYPE_SIZE:
        // Size buffers (e.g., string/array lengths) should be zero-initialized:
        // This ensures empty elements have logical zero-length
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        break;

      case NANOARROW_BUFFER_TYPE_DATA_OFFSET:
        // Offset buffers require special handling to maintain continuity.
        // 1. Reserve space for new offset entries
        NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes * n));

        // 2. Duplicate last offset value for each new (empty) element
        for (int64_t j = 0; j < n; j++) {
          ArrowBufferAppendUnsafe(buffer, buffer->data + size_bytes * (array->length + j),
                                  size_bytes);
        }

        // 3. Skip next buffer (DATA) since it's paired with offsets
        //    Rationale: Offset buffers are always followed by data buffers
        //    that don't require separate initialization here
        i++;
        break;

      case NANOARROW_BUFFER_TYPE_DATA:
        // Fixed-width data buffers require zero-initialization:
        if (private_data->layout.element_size_bits[i] % 8 == 0) {
          // Byte-aligned: use efficient memset-style fill
          NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        } else {
          // Bit-packed: use special bitwise initialization
          NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, i, 0, n));
        }
        break;

      case NANOARROW_BUFFER_TYPE_VIEW_OFFSET:
        // View offset buffers (for string/binary view types) require zero-initialization.
        NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes * n));
        NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFill(buffer, 0, size_bytes * n));
        break;

      case NANOARROW_BUFFER_TYPE_TYPE_ID:
      case NANOARROW_BUFFER_TYPE_UNION_OFFSET:
        // These buffer types should have been handled by the outer type switch and
        // are not expected here, indicating an internal logic error.
        return EINVAL;
    }
  }

  array->length += n;
  array->null_count += n * !is_valid;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendNull(struct ArrowArray* array, int64_t n) {
  return _ArrowArrayAppendEmptyInternal(array, n, 0);
}

static inline ArrowErrorCode ArrowArrayAppendEmpty(struct ArrowArray* array, int64_t n) {
  return _ArrowArrayAppendEmptyInternal(array, n, 1);
}

static inline ArrowErrorCode ArrowArrayAppendInt(struct ArrowArray* array,
                                                 int64_t value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_INT64:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(int64_t)));
      break;
    case NANOARROW_TYPE_INT32:
      _NANOARROW_CHECK_RANGE(value, INT32_MIN, INT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, (int32_t)value));
      break;
    case NANOARROW_TYPE_INT16:
      _NANOARROW_CHECK_RANGE(value, INT16_MIN, INT16_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt16(data_buffer, (int16_t)value));
      break;
    case NANOARROW_TYPE_INT8:
      _NANOARROW_CHECK_RANGE(value, INT8_MIN, INT8_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(data_buffer, (int8_t)value));
      break;
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_UINT8:
      _NANOARROW_CHECK_RANGE(value, 0, INT64_MAX);
      return ArrowArrayAppendUInt(array, value);
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendDouble(data_buffer, (double)value));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    case NANOARROW_TYPE_BOOL:
      NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, 1, value != 0, 1));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendUInt(struct ArrowArray* array,
                                                  uint64_t value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_UINT64:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(uint64_t)));
      break;
    case NANOARROW_TYPE_UINT32:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt32(data_buffer, (uint32_t)value));
      break;
    case NANOARROW_TYPE_UINT16:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT16_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt16(data_buffer, (uint16_t)value));
      break;
    case NANOARROW_TYPE_UINT8:
      _NANOARROW_CHECK_UPPER_LIMIT(value, UINT8_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendUInt8(data_buffer, (uint8_t)value));
      break;
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT8:
      _NANOARROW_CHECK_UPPER_LIMIT(value, INT64_MAX);
      return ArrowArrayAppendInt(array, value);
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendDouble(data_buffer, (double)value));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    case NANOARROW_TYPE_BOOL:
      NANOARROW_RETURN_NOT_OK(_ArrowArrayAppendBits(array, 1, value != 0, 1));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendDouble(struct ArrowArray* array,
                                                    double value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DOUBLE:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &value, sizeof(double)));
      break;
    case NANOARROW_TYPE_FLOAT:
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendFloat(data_buffer, (float)value));
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendUInt16(data_buffer, ArrowFloatToHalfFloat((float)value)));
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

// Binary views only have two fixed buffers, but be aware that they must also
// always have more 1 buffer to store variadic buffer sizes (even if there are none)
#define NANOARROW_BINARY_VIEW_FIXED_BUFFERS 2
#define NANOARROW_BINARY_VIEW_INLINE_SIZE 12
#define NANOARROW_BINARY_VIEW_PREFIX_SIZE 4
#define NANOARROW_BINARY_VIEW_BLOCK_SIZE (32 << 10)  // 32KB

// The Arrow C++ implementation uses anonymous structs as members
// of the ArrowBinaryView. For Cython support in this library, we define
// those structs outside of the ArrowBinaryView
struct ArrowBinaryViewInlined {
  int32_t size;
  uint8_t data[NANOARROW_BINARY_VIEW_INLINE_SIZE];
};

struct ArrowBinaryViewRef {
  int32_t size;
  uint8_t prefix[NANOARROW_BINARY_VIEW_PREFIX_SIZE];
  int32_t buffer_index;
  int32_t offset;
};

union ArrowBinaryView {
  struct ArrowBinaryViewInlined inlined;
  struct ArrowBinaryViewRef ref;
  int64_t alignment_dummy;
};

static inline int32_t ArrowArrayVariadicBufferCount(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  return private_data->n_variadic_buffers;
}

static inline ArrowErrorCode ArrowArrayAddVariadicBuffers(struct ArrowArray* array,
                                                          int32_t n_buffers) {
  const int32_t n_current_bufs = ArrowArrayVariadicBufferCount(array);
  const int32_t nvariadic_bufs_needed = n_current_bufs + n_buffers;

  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  private_data->variadic_buffers = (struct ArrowBuffer*)ArrowRealloc(
      private_data->variadic_buffers, sizeof(struct ArrowBuffer) * nvariadic_bufs_needed);
  if (private_data->variadic_buffers == NULL) {
    return ENOMEM;
  }

  private_data->n_variadic_buffers = nvariadic_bufs_needed;
  array->n_buffers = NANOARROW_BINARY_VIEW_FIXED_BUFFERS + 1 + nvariadic_bufs_needed;

  private_data->buffer_data = (const void**)ArrowRealloc(
      private_data->buffer_data, array->n_buffers * sizeof(void*));

  for (int32_t i = n_current_bufs; i < nvariadic_bufs_needed; i++) {
    ArrowBufferInit(&private_data->variadic_buffers[i]);
    private_data->buffer_data[NANOARROW_BINARY_VIEW_FIXED_BUFFERS + i] = NULL;
  }

  // Zero out memory for the final buffer (variadic sizes buffer we haven't built yet)
  private_data->buffer_data[NANOARROW_BINARY_VIEW_FIXED_BUFFERS + nvariadic_bufs_needed] =
      NULL;

  // Ensure array->buffers points to a valid value
  array->buffers = private_data->buffer_data;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendBytes(struct ArrowArray* array,
                                                   struct ArrowBufferView value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  if (private_data->storage_type == NANOARROW_TYPE_STRING_VIEW ||
      private_data->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
    struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);
    union ArrowBinaryView bvt;
    bvt.inlined.size = (int32_t)value.size_bytes;

    if (value.size_bytes <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
      memcpy(bvt.inlined.data, value.data.as_char, value.size_bytes);
      memset(bvt.inlined.data + bvt.inlined.size, 0,
             NANOARROW_BINARY_VIEW_INLINE_SIZE - bvt.inlined.size);
    } else {
      int32_t current_n_vbufs = ArrowArrayVariadicBufferCount(array);
      if (current_n_vbufs == 0 ||
          private_data->variadic_buffers[current_n_vbufs - 1].size_bytes +
                  value.size_bytes >
              NANOARROW_BINARY_VIEW_BLOCK_SIZE) {
        const int32_t additional_bufs_needed = 1;
        NANOARROW_RETURN_NOT_OK(
            ArrowArrayAddVariadicBuffers(array, additional_bufs_needed));
        current_n_vbufs += additional_bufs_needed;
      }

      const int32_t buf_index = current_n_vbufs - 1;
      struct ArrowBuffer* variadic_buf = &private_data->variadic_buffers[buf_index];
      memcpy(bvt.ref.prefix, value.data.as_char, NANOARROW_BINARY_VIEW_PREFIX_SIZE);
      bvt.ref.buffer_index = (int32_t)buf_index;
      bvt.ref.offset = (int32_t)variadic_buf->size_bytes;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppend(variadic_buf, value.data.as_char, value.size_bytes));
    }
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(data_buffer, &bvt, sizeof(bvt)));
  } else {
    struct ArrowBuffer* offset_buffer = ArrowArrayBuffer(array, 1);
    struct ArrowBuffer* data_buffer = ArrowArrayBuffer(
        array, 1 + (private_data->storage_type != NANOARROW_TYPE_FIXED_SIZE_BINARY));
    int32_t offset;
    int64_t large_offset;
    int64_t fixed_size_bytes = private_data->layout.element_size_bits[1] / 8;

    switch (private_data->storage_type) {
      case NANOARROW_TYPE_STRING:
      case NANOARROW_TYPE_BINARY:
        offset = ((int32_t*)offset_buffer->data)[array->length];
        if ((((int64_t)offset) + value.size_bytes) > INT32_MAX) {
          return EOVERFLOW;
        }

        offset += (int32_t)value.size_bytes;
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(offset_buffer, &offset, sizeof(int32_t)));
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;

      case NANOARROW_TYPE_LARGE_STRING:
      case NANOARROW_TYPE_LARGE_BINARY:
        large_offset = ((int64_t*)offset_buffer->data)[array->length];
        large_offset += value.size_bytes;
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(offset_buffer, &large_offset, sizeof(int64_t)));
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;

      case NANOARROW_TYPE_FIXED_SIZE_BINARY:
        if (value.size_bytes != fixed_size_bytes) {
          return EINVAL;
        }

        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value.data.data, value.size_bytes));
        break;
      default:
        return EINVAL;
    }
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendString(struct ArrowArray* array,
                                                    struct ArrowStringView value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBufferView buffer_view;
  buffer_view.data.data = value.data;
  buffer_view.size_bytes = value.size_bytes;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_BINARY_VIEW:
      return ArrowArrayAppendBytes(array, buffer_view);
    default:
      return EINVAL;
  }
}

static inline ArrowErrorCode ArrowArrayAppendInterval(struct ArrowArray* array,
                                                      const struct ArrowInterval* value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_INTERVAL_MONTHS: {
      if (value->type != NANOARROW_TYPE_INTERVAL_MONTHS) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->months));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      if (value->type != NANOARROW_TYPE_INTERVAL_DAY_TIME) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->days));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->ms));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      if (value->type != NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO) {
        return EINVAL;
      }

      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->months));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(data_buffer, value->days));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(data_buffer, value->ns));
      break;
    }
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayAppendDecimal(struct ArrowArray* array,
                                                     const struct ArrowDecimal* value) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;
  struct ArrowBuffer* data_buffer = ArrowArrayBuffer(array, 1);

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DECIMAL32:
      if (value->n_words != 0) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, sizeof(uint32_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL64:
      if (value->n_words != 1) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, sizeof(uint64_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL128:
      if (value->n_words != 2) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, 2 * sizeof(uint64_t)));
        break;
      }
    case NANOARROW_TYPE_DECIMAL256:
      if (value->n_words != 4) {
        return EINVAL;
      } else {
        NANOARROW_RETURN_NOT_OK(
            ArrowBufferAppend(data_buffer, value->words, 4 * sizeof(uint64_t)));
        break;
      }
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayFinishElement(struct ArrowArray* array) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  int64_t child_length;

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      child_length = array->children[0]->length;
      if (child_length > INT32_MAX) {
        return EOVERFLOW;
      }

      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt32(ArrowArrayBuffer(array, 1), (int32_t)child_length));
      break;
    case NANOARROW_TYPE_LARGE_LIST:
      child_length = array->children[0]->length;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt64(ArrowArrayBuffer(array, 1), child_length));
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      child_length = array->children[0]->length;
      if (child_length !=
          ((array->length + 1) * private_data->layout.child_size_elements)) {
        return EINVAL;
      }
      break;
    case NANOARROW_TYPE_LIST_VIEW: {
      child_length = array->children[0]->length;
      if (child_length > INT32_MAX) {
        return EOVERFLOW;
      }

      const int32_t last_valid_offset = (int32_t)private_data->list_view_offset;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt32(ArrowArrayBuffer(array, 1), last_valid_offset));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
          ArrowArrayBuffer(array, 2), (int32_t)child_length - last_valid_offset));
      private_data->list_view_offset = child_length;
      break;
    }
    case NANOARROW_TYPE_LARGE_LIST_VIEW: {
      child_length = array->children[0]->length;
      const int64_t last_valid_offset = private_data->list_view_offset;
      NANOARROW_RETURN_NOT_OK(
          ArrowBufferAppendInt64(ArrowArrayBuffer(array, 1), last_valid_offset));
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt64(ArrowArrayBuffer(array, 2),
                                                     child_length - last_valid_offset));
      private_data->list_view_offset = child_length;
      break;
    }

    case NANOARROW_TYPE_STRUCT:
      for (int64_t i = 0; i < array->n_children; i++) {
        child_length = array->children[i]->length;
        if (child_length != (array->length + 1)) {
          return EINVAL;
        }
      }
      break;
    default:
      return EINVAL;
  }

  if (private_data->bitmap.buffer.data != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowBitmapAppend(ArrowArrayValidityBitmap(array), 1, 1));
  }

  array->length++;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowArrayFinishUnionElement(struct ArrowArray* array,
                                                          int8_t type_id) {
  struct ArrowArrayPrivateData* private_data =
      (struct ArrowArrayPrivateData*)array->private_data;

  int64_t child_index = _ArrowArrayUnionChildIndex(array, type_id);
  if (child_index < 0 || child_index >= array->n_children) {
    return EINVAL;
  }

  switch (private_data->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
      // Append the target child length to the union offsets buffer
      _NANOARROW_CHECK_RANGE(array->children[child_index]->length, 0, INT32_MAX);
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(
          ArrowArrayBuffer(array, 1), (int32_t)array->children[child_index]->length - 1));
      break;
    case NANOARROW_TYPE_SPARSE_UNION:
      // Append one empty to any non-target column that isn't already the right length
      // or abort if appending a null will result in a column with invalid length
      for (int64_t i = 0; i < array->n_children; i++) {
        if (i == child_index || array->children[i]->length == (array->length + 1)) {
          continue;
        }

        if (array->children[i]->length != array->length) {
          return EINVAL;
        }

        NANOARROW_RETURN_NOT_OK(ArrowArrayAppendEmpty(array->children[i], 1));
      }

      break;
    default:
      return EINVAL;
  }

  // Write to the type_ids buffer
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferAppendInt8(ArrowArrayBuffer(array, 0), (int8_t)type_id));
  array->length++;
  return NANOARROW_OK;
}

static inline void ArrowArrayViewMove(struct ArrowArrayView* src,
                                      struct ArrowArrayView* dst) {
  memcpy(dst, src, sizeof(struct ArrowArrayView));
  ArrowArrayViewInitFromType(src, NANOARROW_TYPE_UNINITIALIZED);
}

static inline int64_t ArrowArrayViewGetNumBuffers(struct ArrowArrayView* array_view) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      return NANOARROW_BINARY_VIEW_FIXED_BUFFERS + array_view->n_variadic_buffers + 1;
    default:
      break;
  }

  int64_t n_buffers = 0;
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (array_view->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    n_buffers++;
  }

  return n_buffers;
}

static inline struct ArrowBufferView ArrowArrayViewGetBufferView(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->buffer_views[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        struct ArrowBufferView view;
        view.data.as_int64 = array_view->variadic_buffer_sizes;
        view.size_bytes = array_view->n_variadic_buffers * sizeof(double);
        return view;
      } else {
        struct ArrowBufferView view;
        view.data.data =
            array_view->variadic_buffers[i - NANOARROW_BINARY_VIEW_FIXED_BUFFERS];
        view.size_bytes =
            array_view->variadic_buffer_sizes[i - NANOARROW_BINARY_VIEW_FIXED_BUFFERS];
        return view;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        struct ArrowBufferView view;
        view.data.data = NULL;
        view.size_bytes = 0;
        return view;
      } else {
        return array_view->buffer_views[i];
      }
  }
}

enum ArrowBufferType ArrowArrayViewGetBufferType(struct ArrowArrayView* array_view,
                                                 int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.buffer_type[i];
      } else if (i ==
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return NANOARROW_BUFFER_TYPE_VARIADIC_SIZE;
      } else {
        return NANOARROW_BUFFER_TYPE_VARIADIC_DATA;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return NANOARROW_BUFFER_TYPE_NONE;
      } else {
        return array_view->layout.buffer_type[i];
      }
  }
}

static inline enum ArrowType ArrowArrayViewGetBufferDataType(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.buffer_data_type[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return NANOARROW_TYPE_INT64;
      } else if (array_view->storage_type == NANOARROW_TYPE_BINARY_VIEW) {
        return NANOARROW_TYPE_BINARY;
      } else {
        return NANOARROW_TYPE_STRING;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return NANOARROW_TYPE_UNINITIALIZED;
      } else {
        return array_view->layout.buffer_data_type[i];
      }
  }
}

static inline int64_t ArrowArrayViewGetBufferElementSizeBits(
    struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      if (i < NANOARROW_BINARY_VIEW_FIXED_BUFFERS) {
        return array_view->layout.element_size_bits[i];
      } else if (i >=
                 (array_view->n_variadic_buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS)) {
        return sizeof(int64_t) * 8;
      } else {
        return 0;
      }
    default:
      // We need this check to avoid -Warray-bounds from complaining
      if (i >= NANOARROW_MAX_FIXED_BUFFERS) {
        return 0;
      } else {
        return array_view->layout.element_size_bits[i];
      }
  }
}

static inline int8_t ArrowArrayViewIsNull(const struct ArrowArrayView* array_view,
                                          int64_t i) {
  const uint8_t* validity_buffer = array_view->buffer_views[0].data.as_uint8;
  i += array_view->offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_NA:
      return 0x01;
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      // Unions are "never null" in Arrow land
      return 0x00;
    default:
      return validity_buffer != NULL && !ArrowBitGet(validity_buffer, i);
  }
}

static inline int64_t ArrowArrayViewComputeNullCount(
    const struct ArrowArrayView* array_view) {
  if (array_view->length == 0) {
    return 0;
  }

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_NA:
      return array_view->length;
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      // Unions are "never null" in Arrow land
      return 0;
    default:
      break;
  }

  const uint8_t* validity_buffer = array_view->buffer_views[0].data.as_uint8;
  if (validity_buffer == NULL) {
    return 0;
  }
  return array_view->length -
         ArrowBitCountSet(validity_buffer, array_view->offset, array_view->length);
}

static inline int8_t ArrowArrayViewUnionTypeId(const struct ArrowArrayView* array_view,
                                               int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      return array_view->buffer_views[0].data.as_int8[array_view->offset + i];
    default:
      return -1;
  }
}

static inline int8_t ArrowArrayViewUnionChildIndex(
    const struct ArrowArrayView* array_view, int64_t i) {
  int8_t type_id = ArrowArrayViewUnionTypeId(array_view, i);
  if (array_view->union_type_id_map == NULL) {
    return type_id;
  } else {
    return array_view->union_type_id_map[type_id];
  }
}

static inline int64_t ArrowArrayViewUnionChildOffset(
    const struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DENSE_UNION:
      return array_view->buffer_views[1].data.as_int32[array_view->offset + i];
    case NANOARROW_TYPE_SPARSE_UNION:
      return array_view->offset + i;
    default:
      return -1;
  }
}

static inline int64_t ArrowArrayViewListChildOffset(
    const struct ArrowArrayView* array_view, int64_t i) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_LIST_VIEW:
      return array_view->buffer_views[1].data.as_int32[i];
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return array_view->buffer_views[1].data.as_int64[i];
    default:
      return -1;
  }
}

static struct ArrowBufferView ArrowArrayViewGetBytesFromViewArrayUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  const union ArrowBinaryView* bv = &array_view->buffer_views[1].data.as_binary_view[i];
  struct ArrowBufferView out = {{NULL}, bv->inlined.size};
  if (bv->inlined.size <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
    out.data.as_uint8 = bv->inlined.data;
    return out;
  }

  out.data.data = array_view->variadic_buffers[bv->ref.buffer_index];
  out.data.as_uint8 += bv->ref.offset;
  return out;
}

static inline int64_t ArrowArrayViewGetIntUnsafe(const struct ArrowArrayView* array_view,
                                                 int64_t i) {
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  i += array_view->offset;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return (int64_t)data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return (int64_t)data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return (int64_t)ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return INT64_MAX;
  }
}

static inline uint64_t ArrowArrayViewGetUIntUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return (uint64_t)data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return (uint64_t)data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return (uint64_t)ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return UINT64_MAX;
  }
}

static inline double ArrowArrayViewGetDoubleUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* data_view = &array_view->buffer_views[1];
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INT64:
      return (double)data_view->data.as_int64[i];
    case NANOARROW_TYPE_UINT64:
      return (double)data_view->data.as_uint64[i];
    case NANOARROW_TYPE_INT32:
      return data_view->data.as_int32[i];
    case NANOARROW_TYPE_UINT32:
      return data_view->data.as_uint32[i];
    case NANOARROW_TYPE_INT16:
      return data_view->data.as_int16[i];
    case NANOARROW_TYPE_UINT16:
      return data_view->data.as_uint16[i];
    case NANOARROW_TYPE_INT8:
      return data_view->data.as_int8[i];
    case NANOARROW_TYPE_UINT8:
      return data_view->data.as_uint8[i];
    case NANOARROW_TYPE_DOUBLE:
      return data_view->data.as_double[i];
    case NANOARROW_TYPE_FLOAT:
      return data_view->data.as_float[i];
    case NANOARROW_TYPE_HALF_FLOAT:
      return ArrowHalfFloatToFloat(data_view->data.as_uint16[i]);
    case NANOARROW_TYPE_BOOL:
      return ArrowBitGet(data_view->data.as_uint8, i);
    default:
      return DBL_MAX;
  }
}

static inline struct ArrowStringView ArrowArrayViewGetStringUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* offsets_view = &array_view->buffer_views[1];
  const char* data_view = array_view->buffer_views[2].data.as_char;

  struct ArrowStringView view;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      view.data = data_view + offsets_view->data.as_int32[i];
      view.size_bytes =
          (int64_t)offsets_view->data.as_int32[i + 1] - offsets_view->data.as_int32[i];
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      view.data = data_view + offsets_view->data.as_int64[i];
      view.size_bytes =
          offsets_view->data.as_int64[i + 1] - offsets_view->data.as_int64[i];
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      view.size_bytes = array_view->layout.element_size_bits[1] / 8;
      view.data = array_view->buffer_views[1].data.as_char + (i * view.size_bytes);
      break;
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY_VIEW: {
      struct ArrowBufferView buf_view =
          ArrowArrayViewGetBytesFromViewArrayUnsafe(array_view, i);
      view.data = buf_view.data.as_char;
      view.size_bytes = buf_view.size_bytes;
      break;
    }
    default:
      view.data = NULL;
      view.size_bytes = 0;
      break;
  }

  return view;
}

static inline struct ArrowBufferView ArrowArrayViewGetBytesUnsafe(
    const struct ArrowArrayView* array_view, int64_t i) {
  i += array_view->offset;
  const struct ArrowBufferView* offsets_view = &array_view->buffer_views[1];
  const uint8_t* data_view = array_view->buffer_views[2].data.as_uint8;

  struct ArrowBufferView view;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      view.size_bytes =
          (int64_t)offsets_view->data.as_int32[i + 1] - offsets_view->data.as_int32[i];
      view.data.as_uint8 = data_view + offsets_view->data.as_int32[i];
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      view.size_bytes =
          offsets_view->data.as_int64[i + 1] - offsets_view->data.as_int64[i];
      view.data.as_uint8 = data_view + offsets_view->data.as_int64[i];
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      view.size_bytes = array_view->layout.element_size_bits[1] / 8;
      view.data.as_uint8 =
          array_view->buffer_views[1].data.as_uint8 + (i * view.size_bytes);
      break;
    case NANOARROW_TYPE_STRING_VIEW:
    case NANOARROW_TYPE_BINARY_VIEW:
      view = ArrowArrayViewGetBytesFromViewArrayUnsafe(array_view, i);
      break;
    default:
      view.data.data = NULL;
      view.size_bytes = 0;
      break;
  }

  return view;
}

static inline void ArrowArrayViewGetIntervalUnsafe(
    const struct ArrowArrayView* array_view, int64_t i, struct ArrowInterval* out) {
  const uint8_t* data_view = array_view->buffer_views[1].data.as_uint8;
  const int64_t offset = array_view->offset;
  const int64_t index = offset + i;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_INTERVAL_MONTHS: {
      const size_t size = sizeof(int32_t);
      memcpy(&out->months, data_view + index * size, sizeof(int32_t));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      const size_t size = sizeof(int32_t) + sizeof(int32_t);
      memcpy(&out->days, data_view + index * size, sizeof(int32_t));
      memcpy(&out->ms, data_view + index * size + 4, sizeof(int32_t));
      break;
    }
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      const size_t size = sizeof(int32_t) + sizeof(int32_t) + sizeof(int64_t);
      memcpy(&out->months, data_view + index * size, sizeof(int32_t));
      memcpy(&out->days, data_view + index * size + 4, sizeof(int32_t));
      memcpy(&out->ns, data_view + index * size + 8, sizeof(int64_t));
      break;
    }
    default:
      break;
  }
}

static inline void ArrowArrayViewGetDecimalUnsafe(const struct ArrowArrayView* array_view,
                                                  int64_t i, struct ArrowDecimal* out) {
  i += array_view->offset;
  const uint8_t* data_view = array_view->buffer_views[1].data.as_uint8;
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_DECIMAL32:
      ArrowDecimalSetBytes(out, data_view + (i * 4));
      break;
    case NANOARROW_TYPE_DECIMAL64:
      ArrowDecimalSetBytes(out, data_view + (i * 8));
      break;
    case NANOARROW_TYPE_DECIMAL128:
      ArrowDecimalSetBytes(out, data_view + (i * 16));
      break;
    case NANOARROW_TYPE_DECIMAL256:
      ArrowDecimalSetBytes(out, data_view + (i * 32));
      break;
    default:
      memset(out->words, 0, sizeof(out->words));
      break;
  }
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_buffer.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_BUFFER_INLINE_H_INCLUDED
#define NANOARROW_BUFFER_INLINE_H_INCLUDED

#include <errno.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/common/inline_types.h"

#ifdef __cplusplus
extern "C" {
#endif

// Modified from Arrow C++ (1eb46f76) cpp/src/arrow/chunk_resolver.h#L133-L162
static inline int64_t ArrowResolveChunk64(int64_t index, const int64_t* offsets,
                                          int64_t lo, int64_t hi) {
  // Similar to std::upper_bound(), but slightly different as our offsets
  // array always starts with 0.
  int64_t n = hi - lo;
  // First iteration does not need to check for n > 1
  // (lo < hi is guaranteed by the precondition).
  NANOARROW_DCHECK(n > 1);
  do {
    const int64_t m = n >> 1;
    const int64_t mid = lo + m;
    if (index >= offsets[mid]) {
      lo = mid;
      n -= m;
    } else {
      n = m;
    }
  } while (n > 1);
  return lo;
}

static inline int64_t ArrowResolveChunk32(int32_t index, const int32_t* offsets,
                                          int32_t lo, int32_t hi) {
  // Similar to std::upper_bound(), but slightly different as our offsets
  // array always starts with 0.
  int32_t n = hi - lo;
  // First iteration does not need to check for n > 1
  // (lo < hi is guaranteed by the precondition).
  NANOARROW_DCHECK(n > 1);
  do {
    const int32_t m = n >> 1;
    const int32_t mid = lo + m;
    if (index >= offsets[mid]) {
      lo = mid;
      n -= m;
    } else {
      n = m;
    }
  } while (n > 1);
  return lo;
}

static inline int64_t _ArrowGrowByFactor(int64_t current_capacity, int64_t new_capacity) {
  int64_t doubled_capacity = current_capacity * 2;
  if (doubled_capacity > new_capacity) {
    return doubled_capacity;
  } else {
    return new_capacity;
  }
}

// float to half float conversion, adapted from Arrow Go
// https://github.com/apache/arrow/blob/main/go/arrow/float16/float16.go
static inline uint16_t ArrowFloatToHalfFloat(float value) {
  union {
    float f;
    uint32_t b;
  } u;
  u.f = value;

  uint16_t sn = (uint16_t)((u.b >> 31) & 0x1);
  uint16_t exp = (u.b >> 23) & 0xff;
  int16_t res = (int16_t)(exp - 127 + 15);
  uint16_t fc = (uint16_t)(u.b >> 13) & 0x3ff;

  if (exp == 0) {
    res = 0;
  } else if (exp == 0xff) {
    res = 0x1f;
  } else if (res > 0x1e) {
    res = 0x1f;
    fc = 0;
  } else if (res < 0x01) {
    res = 0;
    fc = 0;
  }

  return (uint16_t)((sn << 15) | (uint16_t)(res << 10) | fc);
}

// half float to float conversion, adapted from Arrow Go
// https://github.com/apache/arrow/blob/main/go/arrow/float16/float16.go
static inline float ArrowHalfFloatToFloat(uint16_t value) {
  uint32_t sn = (uint32_t)((value >> 15) & 0x1);
  uint32_t exp = (value >> 10) & 0x1f;
  uint32_t res = exp + 127 - 15;
  uint32_t fc = value & 0x3ff;

  if (exp == 0) {
    res = 0;
  } else if (exp == 0x1f) {
    res = 0xff;
  }

  union {
    float f;
    uint32_t b;
  } u;
  u.b = (uint32_t)(sn << 31) | (uint32_t)(res << 23) | (uint32_t)(fc << 13);
  return u.f;
}

static inline void ArrowBufferInit(struct ArrowBuffer* buffer) {
  buffer->data = NULL;
  buffer->size_bytes = 0;
  buffer->capacity_bytes = 0;
  buffer->allocator = ArrowBufferAllocatorDefault();
}

static inline ArrowErrorCode ArrowBufferSetAllocator(
    struct ArrowBuffer* buffer, struct ArrowBufferAllocator allocator) {
  // This is not a perfect test for "has a buffer already been allocated"
  // but is likely to catch most cases.
  if (buffer->data == NULL) {
    buffer->allocator = allocator;
    return NANOARROW_OK;
  } else {
    return EINVAL;
  }
}

static inline void ArrowBufferReset(struct ArrowBuffer* buffer) {
  buffer->allocator.free(&buffer->allocator, (uint8_t*)buffer->data,
                         buffer->capacity_bytes);
  ArrowBufferInit(buffer);
}

static inline void ArrowBufferMove(struct ArrowBuffer* src, struct ArrowBuffer* dst) {
  memcpy(dst, src, sizeof(struct ArrowBuffer));
  src->data = NULL;
  ArrowBufferInit(src);
}

static inline ArrowErrorCode ArrowBufferResize(struct ArrowBuffer* buffer,
                                               int64_t new_size_bytes,
                                               char shrink_to_fit) {
  if (new_size_bytes < 0) {
    return EINVAL;
  }

  int needs_reallocation = new_size_bytes > buffer->capacity_bytes ||
                           (shrink_to_fit && new_size_bytes < buffer->capacity_bytes);

  if (needs_reallocation) {
    buffer->data = buffer->allocator.reallocate(&buffer->allocator, buffer->data,
                                                buffer->capacity_bytes, new_size_bytes);

    if (buffer->data == NULL && new_size_bytes > 0) {
      buffer->capacity_bytes = 0;
      buffer->size_bytes = 0;
      return ENOMEM;
    }

    buffer->capacity_bytes = new_size_bytes;
  }

  buffer->size_bytes = new_size_bytes;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBufferReserve(struct ArrowBuffer* buffer,
                                                int64_t additional_size_bytes) {
  int64_t min_capacity_bytes = buffer->size_bytes + additional_size_bytes;
  if (min_capacity_bytes <= buffer->capacity_bytes) {
    return NANOARROW_OK;
  }

  int64_t new_capacity_bytes =
      _ArrowGrowByFactor(buffer->capacity_bytes, min_capacity_bytes);
  buffer->data = buffer->allocator.reallocate(&buffer->allocator, buffer->data,
                                              buffer->capacity_bytes, new_capacity_bytes);

  if (buffer->data == NULL && new_capacity_bytes > 0) {
    buffer->capacity_bytes = 0;
    buffer->size_bytes = 0;
    return ENOMEM;
  }

  buffer->capacity_bytes = new_capacity_bytes;
  return NANOARROW_OK;
}

static inline void ArrowBufferAppendUnsafe(struct ArrowBuffer* buffer, const void* data,
                                           int64_t size_bytes) {
  if (size_bytes > 0) {
    NANOARROW_DCHECK(buffer->data != NULL);
    memcpy(buffer->data + buffer->size_bytes, data, size_bytes);
    buffer->size_bytes += size_bytes;
  }
}

static inline ArrowErrorCode ArrowBufferAppend(struct ArrowBuffer* buffer,
                                               const void* data, int64_t size_bytes) {
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes));

  ArrowBufferAppendUnsafe(buffer, data, size_bytes);
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBufferAppendInt8(struct ArrowBuffer* buffer,
                                                   int8_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int8_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt8(struct ArrowBuffer* buffer,
                                                    uint8_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint8_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt16(struct ArrowBuffer* buffer,
                                                    int16_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int16_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt16(struct ArrowBuffer* buffer,
                                                     uint16_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint16_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt32(struct ArrowBuffer* buffer,
                                                    int32_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int32_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt32(struct ArrowBuffer* buffer,
                                                     uint32_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint32_t));
}

static inline ArrowErrorCode ArrowBufferAppendInt64(struct ArrowBuffer* buffer,
                                                    int64_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(int64_t));
}

static inline ArrowErrorCode ArrowBufferAppendUInt64(struct ArrowBuffer* buffer,
                                                     uint64_t value) {
  return ArrowBufferAppend(buffer, &value, sizeof(uint64_t));
}

static inline ArrowErrorCode ArrowBufferAppendDouble(struct ArrowBuffer* buffer,
                                                     double value) {
  return ArrowBufferAppend(buffer, &value, sizeof(double));
}

static inline ArrowErrorCode ArrowBufferAppendFloat(struct ArrowBuffer* buffer,
                                                    float value) {
  return ArrowBufferAppend(buffer, &value, sizeof(float));
}

static inline ArrowErrorCode ArrowBufferAppendStringView(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView value) {
  return ArrowBufferAppend(buffer, value.data, value.size_bytes);
}

static inline ArrowErrorCode ArrowBufferAppendBufferView(struct ArrowBuffer* buffer,
                                                         struct ArrowBufferView value) {
  return ArrowBufferAppend(buffer, value.data.data, value.size_bytes);
}

static inline ArrowErrorCode ArrowBufferAppendFill(struct ArrowBuffer* buffer,
                                                   uint8_t value, int64_t size_bytes) {
  if (size_bytes == 0) {
    return NANOARROW_OK;
  }

  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, size_bytes));

  NANOARROW_DCHECK(buffer->data != NULL);  // To help clang-tidy
  memset(buffer->data + buffer->size_bytes, value, size_bytes);
  buffer->size_bytes += size_bytes;

  return NANOARROW_OK;
}

static const uint8_t _ArrowkBitmask[] = {1, 2, 4, 8, 16, 32, 64, 128};
static const uint8_t _ArrowkFlippedBitmask[] = {254, 253, 251, 247, 239, 223, 191, 127};
static const uint8_t _ArrowkPrecedingBitmask[] = {0, 1, 3, 7, 15, 31, 63, 127};
static const uint8_t _ArrowkTrailingBitmask[] = {255, 254, 252, 248, 240, 224, 192, 128};

static const uint8_t _ArrowkBytePopcount[] = {
    0, 1, 1, 2, 1, 2, 2, 3, 1, 2, 2, 3, 2, 3, 3, 4, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3,
    4, 4, 5, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4,
    4, 5, 4, 5, 5, 6, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2, 3, 3, 4, 3, 4, 4,
    5, 3, 4, 4, 5, 4, 5, 5, 6, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 3, 4, 4, 5,
    4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 1, 2, 2, 3, 2, 3, 3, 4, 2, 3, 3, 4, 3, 4, 4, 5, 2,
    3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5, 5, 6, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4, 5, 4, 5,
    5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 2, 3, 3, 4, 3, 4, 4, 5, 3, 4, 4,
    5, 4, 5, 5, 6, 3, 4, 4, 5, 4, 5, 5, 6, 4, 5, 5, 6, 5, 6, 6, 7, 3, 4, 4, 5, 4, 5, 5, 6,
    4, 5, 5, 6, 5, 6, 6, 7, 4, 5, 5, 6, 5, 6, 6, 7, 5, 6, 6, 7, 6, 7, 7, 8};

static inline int64_t _ArrowRoundUpToMultipleOf8(int64_t value) {
  return (value + 7) & ~((int64_t)7);
}

static inline int64_t _ArrowRoundDownToMultipleOf8(int64_t value) {
  return (value / 8) * 8;
}

static inline int64_t _ArrowBytesForBits(int64_t bits) {
  return (bits >> 3) + ((bits & 7) != 0);
}

static inline void _ArrowBitsUnpackInt8(const uint8_t word, int8_t* out) {
  out[0] = (word & 0x1) != 0;
  out[1] = (word & 0x2) != 0;
  out[2] = (word & 0x4) != 0;
  out[3] = (word & 0x8) != 0;
  out[4] = (word & 0x10) != 0;
  out[5] = (word & 0x20) != 0;
  out[6] = (word & 0x40) != 0;
  out[7] = (word & 0x80) != 0;
}

static inline void _ArrowBitsUnpackInt32(const uint8_t word, int32_t* out) {
  out[0] = (word & 0x1) != 0;
  out[1] = (word & 0x2) != 0;
  out[2] = (word & 0x4) != 0;
  out[3] = (word & 0x8) != 0;
  out[4] = (word & 0x10) != 0;
  out[5] = (word & 0x20) != 0;
  out[6] = (word & 0x40) != 0;
  out[7] = (word & 0x80) != 0;
}

static inline void _ArrowBitmapPackInt8(const int8_t* values, uint8_t* out) {
  *out = (uint8_t)(values[0] | ((values[1] + 0x1) & 0x2) | ((values[2] + 0x3) & 0x4) |
                   ((values[3] + 0x7) & 0x8) | ((values[4] + 0xf) & 0x10) |
                   ((values[5] + 0x1f) & 0x20) | ((values[6] + 0x3f) & 0x40) |
                   ((values[7] + 0x7f) & 0x80));
}

static inline void _ArrowBitmapPackInt32(const int32_t* values, uint8_t* out) {
  *out = (uint8_t)(values[0] | ((values[1] + 0x1) & 0x2) | ((values[2] + 0x3) & 0x4) |
                   ((values[3] + 0x7) & 0x8) | ((values[4] + 0xf) & 0x10) |
                   ((values[5] + 0x1f) & 0x20) | ((values[6] + 0x3f) & 0x40) |
                   ((values[7] + 0x7f) & 0x80));
}

static inline int8_t ArrowBitGet(const uint8_t* bits, int64_t i) {
  return (bits[i >> 3] >> (i & 0x07)) & 1;
}

static inline void ArrowBitsUnpackInt8(const uint8_t* bits, int64_t start_offset,
                                       int64_t length, int8_t* out) {
  if (length == 0) {
    return;
  }

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    for (int i = 0; i < length; i++) {
      out[i] = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
    }

    return;
  }

  // first byte
  for (int i = 0; i < 8 - (i_begin % 8); i++) {
    *out++ = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
  }

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    _ArrowBitsUnpackInt8(bits[i], out);
    out += 8;
  }

  // last byte
  const int bits_remaining = (int)(i_end % 8 == 0 ? 8 : i_end % 8);
  for (int i = 0; i < bits_remaining; i++) {
    *out++ = ArrowBitGet(&bits[bytes_last_valid], i);
  }
}

static inline void ArrowBitsUnpackInt32(const uint8_t* bits, int64_t start_offset,
                                        int64_t length, int32_t* out) {
  if (length == 0) {
    return;
  }

  NANOARROW_DCHECK(bits != NULL && out != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    for (int i = 0; i < length; i++) {
      out[i] = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
    }

    return;
  }

  // first byte
  for (int i = 0; i < 8 - (i_begin % 8); i++) {
    *out++ = ArrowBitGet(&bits[bytes_begin], i + i_begin % 8);
  }

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    _ArrowBitsUnpackInt32(bits[i], out);
    out += 8;
  }

  // last byte
  const int bits_remaining = (int)(i_end % 8 == 0 ? 8 : i_end % 8);
  for (int i = 0; i < bits_remaining; i++) {
    *out++ = ArrowBitGet(&bits[bytes_last_valid], i);
  }
}

static inline void ArrowBitSet(uint8_t* bits, int64_t i) {
  bits[i / 8] |= _ArrowkBitmask[i % 8];
}

static inline void ArrowBitClear(uint8_t* bits, int64_t i) {
  bits[i / 8] &= _ArrowkFlippedBitmask[i % 8];
}

static inline void ArrowBitSetTo(uint8_t* bits, int64_t i, uint8_t bit_is_set) {
  bits[i / 8] ^= (uint8_t)(((uint8_t)(-((uint8_t)(bit_is_set != 0)) ^ bits[i / 8])) &
                           _ArrowkBitmask[i % 8]);
}

static inline void ArrowBitsSetTo(uint8_t* bits, int64_t start_offset, int64_t length,
                                  uint8_t bits_are_set) {
  if (length == 0) {
    return;
  }

  NANOARROW_DCHECK(bits != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const uint8_t fill_byte = (uint8_t)(-bits_are_set);

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_end = i_end / 8 + 1;

  const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_begin % 8];
  const uint8_t last_byte_mask = _ArrowkTrailingBitmask[i_end % 8];

  if (bytes_end == bytes_begin + 1) {
    // set bits within a single byte
    const uint8_t only_byte_mask =
        i_end % 8 == 0 ? first_byte_mask : (uint8_t)(first_byte_mask | last_byte_mask);
    bits[bytes_begin] &= only_byte_mask;
    bits[bytes_begin] |= (uint8_t)(fill_byte & ~only_byte_mask);
    return;
  }

  // set/clear trailing bits of first byte
  bits[bytes_begin] &= first_byte_mask;
  bits[bytes_begin] |= (uint8_t)(fill_byte & ~first_byte_mask);

  if (bytes_end - bytes_begin > 2) {
    // set/clear whole bytes
    memset(bits + bytes_begin + 1, fill_byte, (size_t)(bytes_end - bytes_begin - 2));
  }

  if (i_end % 8 == 0) {
    return;
  }

  // set/clear leading bits of last byte
  bits[bytes_end - 1] &= last_byte_mask;
  bits[bytes_end - 1] |= (uint8_t)(fill_byte & ~last_byte_mask);
}

static inline int64_t ArrowBitCountSet(const uint8_t* bits, int64_t start_offset,
                                       int64_t length) {
  if (length == 0) {
    return 0;
  }

  NANOARROW_DCHECK(bits != NULL);

  const int64_t i_begin = start_offset;
  const int64_t i_end = start_offset + length;
  const int64_t i_last_valid = i_end - 1;

  const int64_t bytes_begin = i_begin / 8;
  const int64_t bytes_last_valid = i_last_valid / 8;

  if (bytes_begin == bytes_last_valid) {
    // count bits within a single byte
    const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_end % 8];
    const uint8_t last_byte_mask = _ArrowkTrailingBitmask[i_begin % 8];

    const uint8_t only_byte_mask =
        i_end % 8 == 0 ? last_byte_mask : (uint8_t)(first_byte_mask & last_byte_mask);

    const uint8_t byte_masked = bits[bytes_begin] & only_byte_mask;
    return _ArrowkBytePopcount[byte_masked];
  }

  const uint8_t first_byte_mask = _ArrowkPrecedingBitmask[i_begin % 8];
  const uint8_t last_byte_mask = i_end % 8 == 0 ? 0 : _ArrowkTrailingBitmask[i_end % 8];
  int64_t count = 0;

  // first byte
  count += _ArrowkBytePopcount[bits[bytes_begin] & ~first_byte_mask];

  // middle bytes
  for (int64_t i = bytes_begin + 1; i < bytes_last_valid; i++) {
    count += _ArrowkBytePopcount[bits[i]];
  }

  // last byte
  count += _ArrowkBytePopcount[bits[bytes_last_valid] & ~last_byte_mask];

  return count;
}

static inline void ArrowBitmapInit(struct ArrowBitmap* bitmap) {
  ArrowBufferInit(&bitmap->buffer);
  bitmap->size_bits = 0;
}

static inline void ArrowBitmapMove(struct ArrowBitmap* src, struct ArrowBitmap* dst) {
  ArrowBufferMove(&src->buffer, &dst->buffer);
  dst->size_bits = src->size_bits;
  src->size_bits = 0;
}

static inline ArrowErrorCode ArrowBitmapReserve(struct ArrowBitmap* bitmap,
                                                int64_t additional_size_bits) {
  int64_t min_capacity_bits = bitmap->size_bits + additional_size_bits;
  int64_t min_capacity_bytes = _ArrowBytesForBits(min_capacity_bits);
  int64_t current_size_bytes = bitmap->buffer.size_bytes;
  int64_t current_capacity_bytes = bitmap->buffer.capacity_bytes;

  if (min_capacity_bytes <= current_capacity_bytes) {
    return NANOARROW_OK;
  }

  int64_t additional_capacity_bytes = min_capacity_bytes - current_size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(&bitmap->buffer, additional_capacity_bytes));

  // Zero out the last byte for deterministic output in the common case
  // of reserving a known remaining size. We should have returned above
  // if there was not at least one additional byte to allocate; however,
  // DCHECK() just to be sure.
  NANOARROW_DCHECK(bitmap->buffer.capacity_bytes > current_capacity_bytes);
  bitmap->buffer.data[bitmap->buffer.capacity_bytes - 1] = 0;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBitmapResize(struct ArrowBitmap* bitmap,
                                               int64_t new_size_bits,
                                               char shrink_to_fit) {
  if (new_size_bits < 0) {
    return EINVAL;
  }

  int64_t new_size_bytes = _ArrowBytesForBits(new_size_bits);
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferResize(&bitmap->buffer, new_size_bytes, shrink_to_fit));

  bitmap->size_bits = new_size_bits;
  return NANOARROW_OK;
}

static inline ArrowErrorCode ArrowBitmapAppend(struct ArrowBitmap* bitmap,
                                               uint8_t bits_are_set, int64_t length) {
  NANOARROW_RETURN_NOT_OK(ArrowBitmapReserve(bitmap, length));

  ArrowBitmapAppendUnsafe(bitmap, bits_are_set, length);
  return NANOARROW_OK;
}

static inline void ArrowBitmapAppendUnsafe(struct ArrowBitmap* bitmap,
                                           uint8_t bits_are_set, int64_t length) {
  ArrowBitsSetTo(bitmap->buffer.data, bitmap->size_bits, length, bits_are_set);
  bitmap->size_bits += length;
  bitmap->buffer.size_bytes = _ArrowBytesForBits(bitmap->size_bits);
}

static inline void ArrowBitmapAppendInt8Unsafe(struct ArrowBitmap* bitmap,
                                               const int8_t* values, int64_t n_values) {
  if (n_values == 0) {
    return;
  }

  NANOARROW_DCHECK(bitmap->buffer.data != NULL);
  NANOARROW_DCHECK(values != NULL);

  const int8_t* values_cursor = values;
  int64_t n_remaining = n_values;
  int64_t out_i_cursor = bitmap->size_bits;
  uint8_t* out_cursor = bitmap->buffer.data + bitmap->size_bits / 8;

  // First byte
  if ((out_i_cursor % 8) != 0) {
    int64_t n_partial_bits = _ArrowRoundUpToMultipleOf8(out_i_cursor) - out_i_cursor;
    for (int i = 0; i < n_partial_bits; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, values[i]);
    }

    out_cursor++;
    values_cursor += n_partial_bits;
    n_remaining -= n_partial_bits;
  }

  // Middle bytes
  int64_t n_full_bytes = n_remaining / 8;
  for (int64_t i = 0; i < n_full_bytes; i++) {
    _ArrowBitmapPackInt8(values_cursor, out_cursor);
    values_cursor += 8;
    out_cursor++;
  }

  // Last byte
  out_i_cursor += n_full_bytes * 8;
  n_remaining -= n_full_bytes * 8;
  if (n_remaining > 0) {
    // Zero out the last byte
    *out_cursor = 0x00;
    for (int i = 0; i < n_remaining; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, values_cursor[i]);
    }
    out_cursor++;
  }

  bitmap->size_bits += n_values;
  bitmap->buffer.size_bytes = out_cursor - bitmap->buffer.data;
}

static inline void ArrowBitmapAppendInt32Unsafe(struct ArrowBitmap* bitmap,
                                                const int32_t* values, int64_t n_values) {
  if (n_values == 0) {
    return;
  }

  NANOARROW_DCHECK(bitmap->buffer.data != NULL);
  NANOARROW_DCHECK(values != NULL);

  const int32_t* values_cursor = values;
  int64_t n_remaining = n_values;
  int64_t out_i_cursor = bitmap->size_bits;
  uint8_t* out_cursor = bitmap->buffer.data + bitmap->size_bits / 8;

  // First byte
  if ((out_i_cursor % 8) != 0) {
    int64_t n_partial_bits = _ArrowRoundUpToMultipleOf8(out_i_cursor) - out_i_cursor;
    for (int i = 0; i < n_partial_bits; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, (uint8_t)values[i]);
    }

    out_cursor++;
    values_cursor += n_partial_bits;
    n_remaining -= n_partial_bits;
  }

  // Middle bytes
  int64_t n_full_bytes = n_remaining / 8;
  for (int64_t i = 0; i < n_full_bytes; i++) {
    _ArrowBitmapPackInt32(values_cursor, out_cursor);
    values_cursor += 8;
    out_cursor++;
  }

  // Last byte
  out_i_cursor += n_full_bytes * 8;
  n_remaining -= n_full_bytes * 8;
  if (n_remaining > 0) {
    // Zero out the last byte
    *out_cursor = 0x00;
    for (int i = 0; i < n_remaining; i++) {
      ArrowBitSetTo(bitmap->buffer.data, out_i_cursor++, (uint8_t)values_cursor[i]);
    }
    out_cursor++;
  }

  bitmap->size_bits += n_values;
  bitmap->buffer.size_bytes = out_cursor - bitmap->buffer.data;
}

static inline void ArrowBitmapReset(struct ArrowBitmap* bitmap) {
  ArrowBufferReset(&bitmap->buffer);
  bitmap->size_bits = 0;
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_types.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_NANOARROW_TYPES_H_INCLUDED
#define NANOARROW_NANOARROW_TYPES_H_INCLUDED

#include <stdint.h>
#include <string.h>

#include "nanoarrow/nanoarrow_config.h"

#if defined(NANOARROW_DEBUG) && !defined(NANOARROW_PRINT_AND_DIE)
#include <stdio.h>
#include <stdlib.h>
#endif

#ifdef __cplusplus
extern "C" {
#endif

// Extra guard for versions of Arrow without the canonical guard
#ifndef ARROW_FLAG_DICTIONARY_ORDERED

/// \defgroup nanoarrow-arrow-cdata Arrow C Data interface
///
/// The Arrow C Data (https://arrow.apache.org/docs/format/CDataInterface.html)
/// and Arrow C Stream (https://arrow.apache.org/docs/format/CStreamInterface.html)
/// interfaces are part of the
/// Arrow Columnar Format specification
/// (https://arrow.apache.org/docs/format/Columnar.html). See the Arrow documentation for
/// documentation of these structures.
///
/// @{

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE

#ifndef ARROW_C_STREAM_INTERFACE
#define ARROW_C_STREAM_INTERFACE

struct ArrowArrayStream {
  // Callback to get the stream type
  // (will be the same for all arrays in the stream).
  //
  // Return value: 0 if successful, an `errno`-compatible error code otherwise.
  //
  // If successful, the ArrowSchema must be released independently from the stream.
  int (*get_schema)(struct ArrowArrayStream*, struct ArrowSchema* out);

  // Callback to get the next array
  // (if no error and the array is released, the stream has ended)
  //
  // Return value: 0 if successful, an `errno`-compatible error code otherwise.
  //
  // If successful, the ArrowArray must be released independently from the stream.
  int (*get_next)(struct ArrowArrayStream*, struct ArrowArray* out);

  // Callback to get optional detailed error information.
  // This must only be called if the last stream operation failed
  // with a non-0 return code.
  //
  // Return value: pointer to a null-terminated character array describing
  // the last error, or NULL if no description is available.
  //
  // The returned pointer is only valid until the next operation on this stream
  // (including release).
  const char* (*get_last_error)(struct ArrowArrayStream*);

  // Release callback: release the stream's own resources.
  // Note that arrays returned by `get_next` must be individually released.
  void (*release)(struct ArrowArrayStream*);

  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_STREAM_INTERFACE
#endif  // ARROW_FLAG_DICTIONARY_ORDERED

/// @}

// Utility macros
#define _NANOARROW_CONCAT(x, y) x##y
#define _NANOARROW_MAKE_NAME(x, y) _NANOARROW_CONCAT(x, y)

#define _NANOARROW_RETURN_NOT_OK_IMPL(NAME, EXPR) \
  do {                                            \
    const int NAME = (EXPR);                      \
    if (NAME) return NAME;                        \
  } while (0)

#define _NANOARROW_CHECK_RANGE(x_, min_, max_) \
  NANOARROW_RETURN_NOT_OK((x_ >= min_ && x_ <= max_) ? NANOARROW_OK : EINVAL)

#define _NANOARROW_CHECK_UPPER_LIMIT(x_, max_) \
  NANOARROW_RETURN_NOT_OK((x_ <= max_) ? NANOARROW_OK : EINVAL)

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(NAME, EXPR, ERROR_PTR_EXPR, EXPR_STR) \
  do {                                                                                 \
    const int NAME = (EXPR);                                                           \
    if (NAME) {                                                                        \
      ArrowErrorSet((ERROR_PTR_EXPR), "%s failed with errno %d\n* %s:%d", EXPR_STR,    \
                    NAME, __FILE__, __LINE__);                                         \
      return NAME;                                                                     \
    }                                                                                  \
  } while (0)
#else
#define _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(NAME, EXPR, ERROR_PTR_EXPR, EXPR_STR) \
  do {                                                                                 \
    const int NAME = (EXPR);                                                           \
    if (NAME) {                                                                        \
      ArrowErrorSet((ERROR_PTR_EXPR), "%s failed with errno %d", EXPR_STR, NAME);      \
      return NAME;                                                                     \
    }                                                                                  \
  } while (0)
#endif

#if defined(NANOARROW_DEBUG)
// For checking ArrowErrorSet() calls for valid printf format strings/arguments
// If using mingw's c99-compliant printf, we need a different format-checking attribute
#if defined(__USE_MINGW_ANSI_STDIO) && defined(__MINGW_PRINTF_FORMAT)
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE \
  __attribute__((format(__MINGW_PRINTF_FORMAT, 2, 3)))
#elif defined(__GNUC__)
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE __attribute__((format(printf, 2, 3)))
#else
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE
#endif

// For checking calls to functions that return ArrowErrorCode
#if defined(__GNUC__) && (__GNUC__ >= 4)
#define NANOARROW_CHECK_RETURN_ATTRIBUTE __attribute__((warn_unused_result))
#elif defined(_MSC_VER) && (_MSC_VER >= 1700)
#define NANOARROW_CHECK_RETURN_ATTRIBUTE _Check_return_
#else
#define NANOARROW_CHECK_RETURN_ATTRIBUTE
#endif

#else
#define NANOARROW_CHECK_RETURN_ATTRIBUTE
#define NANOARROW_CHECK_PRINTF_ATTRIBUTE
#endif

#define NANOARROW_UNUSED(x) (void)(x)

/// \brief Return code for success.
/// \ingroup nanoarrow-errors
#define NANOARROW_OK 0

/// \brief Represents an errno-compatible error code
/// \ingroup nanoarrow-errors
typedef int ArrowErrorCode;

#if defined(NANOARROW_DEBUG)
#define ArrowErrorCode NANOARROW_CHECK_RETURN_ATTRIBUTE ArrowErrorCode
#endif

/// \brief Flags supported by ArrowSchemaViewInit()
/// \ingroup nanoarrow-schema-view
#define NANOARROW_FLAG_ALL_SUPPORTED \
  (ARROW_FLAG_DICTIONARY_ORDERED | ARROW_FLAG_NULLABLE | ARROW_FLAG_MAP_KEYS_SORTED)

/// \brief Error type containing a UTF-8 encoded message.
/// \ingroup nanoarrow-errors
struct ArrowError {
  /// \brief A character buffer with space for an error message.
  char message[1024];
};

/// \brief Ensure an ArrowError is null-terminated by zeroing the first character.
/// \ingroup nanoarrow-errors
///
/// If error is NULL, this function does nothing.
static inline void ArrowErrorInit(struct ArrowError* error) {
  if (error != NULL) {
    error->message[0] = '\0';
  }
}

/// \brief Get the contents of an error
/// \ingroup nanoarrow-errors
///
/// If error is NULL, returns "", or returns the contents of the error message
/// otherwise.
static inline const char* ArrowErrorMessage(struct ArrowError* error) {
  if (error == NULL) {
    return "";
  } else {
    return error->message;
  }
}

/// \brief Set the contents of an error from an existing null-terminated string
/// \ingroup nanoarrow-errors
///
/// If error is NULL, this function does nothing.
static inline void ArrowErrorSetString(struct ArrowError* error, const char* src) {
  if (error == NULL) {
    return;
  }

  int64_t src_len = strlen(src);
  if (src_len >= ((int64_t)sizeof(error->message))) {
    memcpy(error->message, src, sizeof(error->message) - 1);
    error->message[sizeof(error->message) - 1] = '\0';
  } else {
    memcpy(error->message, src, src_len);
    error->message[src_len] = '\0';
  }
}

/// \brief Check the result of an expression and return it if not NANOARROW_OK
/// \ingroup nanoarrow-errors
#define NANOARROW_RETURN_NOT_OK(EXPR) \
  _NANOARROW_RETURN_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR)

/// \brief Check the result of an expression and return it if not NANOARROW_OK,
/// adding an auto-generated message to an ArrowError.
/// \ingroup nanoarrow-errors
///
/// This macro is used to ensure that functions that accept an ArrowError
/// as input always set its message when returning an error code (e.g., when calling
/// a nanoarrow function that does *not* accept ArrowError).
#define NANOARROW_RETURN_NOT_OK_WITH_ERROR(EXPR, ERROR_EXPR) \
  _NANOARROW_RETURN_NOT_OK_WITH_ERROR_IMPL(                  \
      _NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, ERROR_EXPR, #EXPR)

#if defined(NANOARROW_DEBUG) && !defined(NANOARROW_PRINT_AND_DIE)
#define NANOARROW_PRINT_AND_DIE(VALUE, EXPR_STR)                                 \
  do {                                                                           \
    fprintf(stderr, "%s failed with code %d\n* %s:%d\n", EXPR_STR, (int)(VALUE), \
            __FILE__, (int)__LINE__);                                            \
    abort();                                                                     \
  } while (0)
#endif

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_ASSERT_OK_IMPL(NAME, EXPR, EXPR_STR) \
  do {                                                  \
    const int NAME = (EXPR);                            \
    if (NAME) NANOARROW_PRINT_AND_DIE(NAME, EXPR_STR);  \
  } while (0)

/// \brief Assert that an expression's value is NANOARROW_OK
/// \ingroup nanoarrow-errors
///
/// If nanoarrow was built in debug mode (i.e., defined(NANOARROW_DEBUG) is true),
/// print a message to stderr and abort. If nanoarrow was built in release mode,
/// this statement has no effect. You can customize fatal error behaviour
/// be defining the NANOARROW_PRINT_AND_DIE macro before including nanoarrow.h
/// This macro is provided as a convenience for users and is not used internally.
#define NANOARROW_ASSERT_OK(EXPR) \
  _NANOARROW_ASSERT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, #EXPR)

#define _NANOARROW_DCHECK_IMPL(EXPR, EXPR_STR)          \
  do {                                                  \
    if (!(EXPR)) NANOARROW_PRINT_AND_DIE(-1, EXPR_STR); \
  } while (0)

#define NANOARROW_DCHECK(EXPR) _NANOARROW_DCHECK_IMPL(EXPR, #EXPR)
#else
#define NANOARROW_ASSERT_OK(EXPR) (void)(EXPR)
#define NANOARROW_DCHECK(EXPR)
#endif

static inline void ArrowSchemaMove(struct ArrowSchema* src, struct ArrowSchema* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowSchema));
  src->release = NULL;
}

static inline void ArrowSchemaRelease(struct ArrowSchema* schema) {
  NANOARROW_DCHECK(schema != NULL);
  schema->release(schema);
  NANOARROW_DCHECK(schema->release == NULL);
}

static inline void ArrowArrayMove(struct ArrowArray* src, struct ArrowArray* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowArray));
  src->release = NULL;
}

static inline void ArrowArrayRelease(struct ArrowArray* array) {
  NANOARROW_DCHECK(array != NULL);
  array->release(array);
  NANOARROW_DCHECK(array->release == NULL);
}

static inline void ArrowArrayStreamMove(struct ArrowArrayStream* src,
                                        struct ArrowArrayStream* dst) {
  NANOARROW_DCHECK(src != NULL);
  NANOARROW_DCHECK(dst != NULL);

  memcpy(dst, src, sizeof(struct ArrowArrayStream));
  src->release = NULL;
}

static inline const char* ArrowArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream) {
  NANOARROW_DCHECK(array_stream != NULL);

  const char* value = array_stream->get_last_error(array_stream);
  if (value == NULL) {
    return "";
  } else {
    return value;
  }
}

static inline ArrowErrorCode ArrowArrayStreamGetSchema(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* out,
    struct ArrowError* error) {
  NANOARROW_DCHECK(array_stream != NULL);

  int result = array_stream->get_schema(array_stream, out);
  if (result != NANOARROW_OK && error != NULL) {
    ArrowErrorSetString(error, ArrowArrayStreamGetLastError(array_stream));
  }

  return result;
}

static inline ArrowErrorCode ArrowArrayStreamGetNext(
    struct ArrowArrayStream* array_stream, struct ArrowArray* out,
    struct ArrowError* error) {
  NANOARROW_DCHECK(array_stream != NULL);

  int result = array_stream->get_next(array_stream, out);
  if (result != NANOARROW_OK && error != NULL) {
    ArrowErrorSetString(error, ArrowArrayStreamGetLastError(array_stream));
  }

  return result;
}

static inline void ArrowArrayStreamRelease(struct ArrowArrayStream* array_stream) {
  NANOARROW_DCHECK(array_stream != NULL);
  array_stream->release(array_stream);
  NANOARROW_DCHECK(array_stream->release == NULL);
}

static char _ArrowIsLittleEndian(void) {
  uint32_t check = 1;
  char first_byte;
  memcpy(&first_byte, &check, sizeof(char));
  return first_byte;
}

/// \brief Arrow type enumerator
/// \ingroup nanoarrow-utils
///
/// These names are intended to map to the corresponding arrow::Type::type
/// enumerator; however, the numeric values are specifically not equal
/// (i.e., do not rely on numeric comparison).
enum ArrowType {
  NANOARROW_TYPE_UNINITIALIZED = 0,
  NANOARROW_TYPE_NA = 1,
  NANOARROW_TYPE_BOOL,
  NANOARROW_TYPE_UINT8,
  NANOARROW_TYPE_INT8,
  NANOARROW_TYPE_UINT16,
  NANOARROW_TYPE_INT16,
  NANOARROW_TYPE_UINT32,
  NANOARROW_TYPE_INT32,
  NANOARROW_TYPE_UINT64,
  NANOARROW_TYPE_INT64,
  NANOARROW_TYPE_HALF_FLOAT,
  NANOARROW_TYPE_FLOAT,
  NANOARROW_TYPE_DOUBLE,
  NANOARROW_TYPE_STRING,
  NANOARROW_TYPE_BINARY,
  NANOARROW_TYPE_FIXED_SIZE_BINARY,
  NANOARROW_TYPE_DATE32,
  NANOARROW_TYPE_DATE64,
  NANOARROW_TYPE_TIMESTAMP,
  NANOARROW_TYPE_TIME32,
  NANOARROW_TYPE_TIME64,
  NANOARROW_TYPE_INTERVAL_MONTHS,
  NANOARROW_TYPE_INTERVAL_DAY_TIME,
  NANOARROW_TYPE_DECIMAL128,
  NANOARROW_TYPE_DECIMAL256,
  NANOARROW_TYPE_LIST,
  NANOARROW_TYPE_STRUCT,
  NANOARROW_TYPE_SPARSE_UNION,
  NANOARROW_TYPE_DENSE_UNION,
  NANOARROW_TYPE_DICTIONARY,
  NANOARROW_TYPE_MAP,
  NANOARROW_TYPE_EXTENSION,
  NANOARROW_TYPE_FIXED_SIZE_LIST,
  NANOARROW_TYPE_DURATION,
  NANOARROW_TYPE_LARGE_STRING,
  NANOARROW_TYPE_LARGE_BINARY,
  NANOARROW_TYPE_LARGE_LIST,
  NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO,
  NANOARROW_TYPE_RUN_END_ENCODED,
  NANOARROW_TYPE_BINARY_VIEW,
  NANOARROW_TYPE_STRING_VIEW,
  NANOARROW_TYPE_DECIMAL32,
  NANOARROW_TYPE_DECIMAL64,
  NANOARROW_TYPE_LIST_VIEW,
  NANOARROW_TYPE_LARGE_LIST_VIEW,
};

/// \brief Get a string value of an enum ArrowType value
/// \ingroup nanoarrow-utils
///
/// Returns NULL for invalid values for type
static inline const char* ArrowTypeString(enum ArrowType type);

static inline const char* ArrowTypeString(enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_NA:
      return "na";
    case NANOARROW_TYPE_BOOL:
      return "bool";
    case NANOARROW_TYPE_UINT8:
      return "uint8";
    case NANOARROW_TYPE_INT8:
      return "int8";
    case NANOARROW_TYPE_UINT16:
      return "uint16";
    case NANOARROW_TYPE_INT16:
      return "int16";
    case NANOARROW_TYPE_UINT32:
      return "uint32";
    case NANOARROW_TYPE_INT32:
      return "int32";
    case NANOARROW_TYPE_UINT64:
      return "uint64";
    case NANOARROW_TYPE_INT64:
      return "int64";
    case NANOARROW_TYPE_HALF_FLOAT:
      return "half_float";
    case NANOARROW_TYPE_FLOAT:
      return "float";
    case NANOARROW_TYPE_DOUBLE:
      return "double";
    case NANOARROW_TYPE_STRING:
      return "string";
    case NANOARROW_TYPE_BINARY:
      return "binary";
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      return "fixed_size_binary";
    case NANOARROW_TYPE_DATE32:
      return "date32";
    case NANOARROW_TYPE_DATE64:
      return "date64";
    case NANOARROW_TYPE_TIMESTAMP:
      return "timestamp";
    case NANOARROW_TYPE_TIME32:
      return "time32";
    case NANOARROW_TYPE_TIME64:
      return "time64";
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      return "interval_months";
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      return "interval_day_time";
    case NANOARROW_TYPE_DECIMAL32:
      return "decimal32";
    case NANOARROW_TYPE_DECIMAL64:
      return "decimal64";
    case NANOARROW_TYPE_DECIMAL128:
      return "decimal128";
    case NANOARROW_TYPE_DECIMAL256:
      return "decimal256";
    case NANOARROW_TYPE_LIST:
      return "list";
    case NANOARROW_TYPE_STRUCT:
      return "struct";
    case NANOARROW_TYPE_SPARSE_UNION:
      return "sparse_union";
    case NANOARROW_TYPE_DENSE_UNION:
      return "dense_union";
    case NANOARROW_TYPE_DICTIONARY:
      return "dictionary";
    case NANOARROW_TYPE_MAP:
      return "map";
    case NANOARROW_TYPE_EXTENSION:
      return "extension";
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return "fixed_size_list";
    case NANOARROW_TYPE_DURATION:
      return "duration";
    case NANOARROW_TYPE_LARGE_STRING:
      return "large_string";
    case NANOARROW_TYPE_LARGE_BINARY:
      return "large_binary";
    case NANOARROW_TYPE_LARGE_LIST:
      return "large_list";
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      return "interval_month_day_nano";
    case NANOARROW_TYPE_RUN_END_ENCODED:
      return "run_end_encoded";
    case NANOARROW_TYPE_BINARY_VIEW:
      return "binary_view";
    case NANOARROW_TYPE_STRING_VIEW:
      return "string_view";
    case NANOARROW_TYPE_LIST_VIEW:
      return "list_view";
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return "large_list_view";
    default:
      return NULL;
  }
}

/// \brief Arrow time unit enumerator
/// \ingroup nanoarrow-utils
///
/// These names and values map to the corresponding arrow::TimeUnit::type
/// enumerator.
enum ArrowTimeUnit {
  NANOARROW_TIME_UNIT_SECOND = 0,
  NANOARROW_TIME_UNIT_MILLI = 1,
  NANOARROW_TIME_UNIT_MICRO = 2,
  NANOARROW_TIME_UNIT_NANO = 3
};

/// \brief Validation level enumerator
/// \ingroup nanoarrow-array
enum ArrowValidationLevel {
  /// \brief Do not validate buffer sizes or content.
  NANOARROW_VALIDATION_LEVEL_NONE = 0,

  /// \brief Validate buffer sizes that depend on array length but do not validate buffer
  /// sizes that depend on buffer data access.
  NANOARROW_VALIDATION_LEVEL_MINIMAL = 1,

  /// \brief Validate all buffer sizes, including those that require buffer data access,
  /// but do not perform any checks that are O(1) along the length of the buffers.
  NANOARROW_VALIDATION_LEVEL_DEFAULT = 2,

  /// \brief Validate all buffer sizes and all buffer content. This is useful in the
  /// context of untrusted input or input that may have been corrupted in transit.
  NANOARROW_VALIDATION_LEVEL_FULL = 3
};

/// \brief Comparison level enumerator
/// \ingroup nanoarrow-utils
enum ArrowCompareLevel {
  /// \brief Consider arrays equal if buffers contain identical content
  /// and have identical offset, null count, and length. Note that this is
  /// a much stricter check than logical equality, which would take into
  /// account potentially different content of null slots, arrays with a
  /// non-zero offset, and other considerations.
  NANOARROW_COMPARE_IDENTICAL,
};

/// \brief Get a string value of an enum ArrowTimeUnit value
/// \ingroup nanoarrow-utils
///
/// Returns NULL for invalid values for time_unit
static inline const char* ArrowTimeUnitString(enum ArrowTimeUnit time_unit);

static inline const char* ArrowTimeUnitString(enum ArrowTimeUnit time_unit) {
  switch (time_unit) {
    case NANOARROW_TIME_UNIT_SECOND:
      return "s";
    case NANOARROW_TIME_UNIT_MILLI:
      return "ms";
    case NANOARROW_TIME_UNIT_MICRO:
      return "us";
    case NANOARROW_TIME_UNIT_NANO:
      return "ns";
    default:
      return NULL;
  }
}

/// \brief Functional types of buffers as described in the Arrow Columnar Specification
/// \ingroup nanoarrow-array-view
enum ArrowBufferType {
  NANOARROW_BUFFER_TYPE_NONE,
  NANOARROW_BUFFER_TYPE_VALIDITY,
  NANOARROW_BUFFER_TYPE_TYPE_ID,
  NANOARROW_BUFFER_TYPE_UNION_OFFSET,
  NANOARROW_BUFFER_TYPE_DATA_OFFSET,
  NANOARROW_BUFFER_TYPE_DATA,
  NANOARROW_BUFFER_TYPE_VARIADIC_DATA,
  NANOARROW_BUFFER_TYPE_VARIADIC_SIZE,
  NANOARROW_BUFFER_TYPE_VIEW_OFFSET,
  NANOARROW_BUFFER_TYPE_SIZE,
};

/// \brief The maximum number of fixed buffers in an ArrowArrayView or ArrowLayout
/// \ingroup nanoarrow-array-view
#define NANOARROW_MAX_FIXED_BUFFERS 3

/// \brief An non-owning view of a string
/// \ingroup nanoarrow-utils
struct ArrowStringView {
  /// \brief A pointer to the start of the string
  ///
  /// If size_bytes is 0, this value may be NULL.
  const char* data;

  /// \brief The size of the string in bytes,
  ///
  /// (Not including the null terminator.)
  int64_t size_bytes;
};

/// \brief Return a view of a const C string
/// \ingroup nanoarrow-utils
static inline struct ArrowStringView ArrowCharView(const char* value);

static inline struct ArrowStringView ArrowCharView(const char* value) {
  struct ArrowStringView out;

  out.data = value;
  if (value) {
    out.size_bytes = (int64_t)strlen(value);
  } else {
    out.size_bytes = 0;
  }

  return out;
}

union ArrowBufferViewData {
  const void* data;
  const int8_t* as_int8;
  const uint8_t* as_uint8;
  const int16_t* as_int16;
  const uint16_t* as_uint16;
  const int32_t* as_int32;
  const uint32_t* as_uint32;
  const int64_t* as_int64;
  const uint64_t* as_uint64;
  const double* as_double;
  const float* as_float;
  const char* as_char;
  const union ArrowBinaryView* as_binary_view;
};

/// \brief An non-owning view of a buffer
/// \ingroup nanoarrow-utils
struct ArrowBufferView {
  /// \brief A pointer to the start of the buffer
  ///
  /// If size_bytes is 0, this value may be NULL.
  union ArrowBufferViewData data;

  /// \brief The size of the buffer in bytes
  int64_t size_bytes;
};

/// \brief Array buffer allocation and deallocation
/// \ingroup nanoarrow-buffer
///
/// Container for allocate, reallocate, and free methods that can be used
/// to customize allocation and deallocation of buffers when constructing
/// an ArrowArray.
struct ArrowBufferAllocator {
  /// \brief Reallocate a buffer or return NULL if it cannot be reallocated
  uint8_t* (*reallocate)(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                         int64_t old_size, int64_t new_size);

  /// \brief Deallocate a buffer allocated by this allocator
  void (*free)(struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t size);

  /// \brief Opaque data specific to the allocator
  void* private_data;
};

typedef void (*ArrowBufferDeallocatorCallback)(struct ArrowBufferAllocator* allocator,
                                               uint8_t* ptr, int64_t size);

/// \brief An owning mutable view of a buffer
/// \ingroup nanoarrow-buffer
struct ArrowBuffer {
  /// \brief A pointer to the start of the buffer
  ///
  /// If capacity_bytes is 0, this value may be NULL.
  uint8_t* data;

  /// \brief The size of the buffer in bytes
  int64_t size_bytes;

  /// \brief The capacity of the buffer in bytes
  int64_t capacity_bytes;

  /// \brief The allocator that will be used to reallocate and/or free the buffer
  struct ArrowBufferAllocator allocator;
};

/// \brief An owning mutable view of a bitmap
/// \ingroup nanoarrow-bitmap
struct ArrowBitmap {
  /// \brief An ArrowBuffer to hold the allocated memory
  struct ArrowBuffer buffer;

  /// \brief The number of bits that have been appended to the bitmap
  int64_t size_bits;
};

/// \brief A description of an arrangement of buffers
/// \ingroup nanoarrow-utils
///
/// Contains the minimum amount of information required to
/// calculate the size of each buffer in an ArrowArray knowing only
/// the length and offset of the array.
struct ArrowLayout {
  /// \brief The function of each buffer
  enum ArrowBufferType buffer_type[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The data type of each buffer
  enum ArrowType buffer_data_type[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The size of an element each buffer or 0 if this size is variable or unknown
  int64_t element_size_bits[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The number of elements in the child array per element in this array for a
  /// fixed-size list
  int64_t child_size_elements;
};

/// \brief A non-owning view of an ArrowArray
/// \ingroup nanoarrow-array-view
///
/// This data structure provides access to the values contained within
/// an ArrowArray with fields provided in a more readily-extractible
/// form. You can re-use an ArrowArrayView for multiple ArrowArrays
/// with the same storage type, use it to represent a hypothetical
/// ArrowArray that does not exist yet, or use it to validate the buffers
/// of a future ArrowArray.
struct ArrowArrayView {
  /// \brief The underlying ArrowArray or NULL if it has not been set or
  /// if the buffers in this ArrowArrayView are not backed by an ArrowArray.
  const struct ArrowArray* array;

  /// \brief The number of elements from the physical start of the buffers.
  int64_t offset;

  /// \brief The number of elements in this view.
  int64_t length;

  /// \brief A cached null count or -1 to indicate that this value is unknown.
  int64_t null_count;

  /// \brief The type used to store values in this array
  ///
  /// This type represents only the minimum required information to
  /// extract values from the array buffers (e.g., for a Date32 array,
  /// this value will be NANOARROW_TYPE_INT32). For dictionary-encoded
  /// arrays, this will be the index type.
  enum ArrowType storage_type;

  /// \brief The buffer types, strides, and sizes of this Array's buffers
  struct ArrowLayout layout;

  /// \brief This Array's buffers as ArrowBufferView objects
  struct ArrowBufferView buffer_views[NANOARROW_MAX_FIXED_BUFFERS];

  /// \brief The number of children of this view
  int64_t n_children;

  /// \brief Pointers to views of this array's children
  struct ArrowArrayView** children;

  /// \brief Pointer to a view of this array's dictionary
  struct ArrowArrayView* dictionary;

  /// \brief Union type id to child index mapping
  ///
  /// If storage_type is a union type, a 256-byte ArrowMalloc()ed buffer
  /// such that child_index == union_type_id_map[type_id] and
  /// type_id == union_type_id_map[128 + child_index]. This value may be
  /// NULL in the case where child_id == type_id.
  int8_t* union_type_id_map;

  /// \brief Number of variadic buffers
  int32_t n_variadic_buffers;

  /// \brief Pointers to variadic buffers of binary/string_view arrays
  const void** variadic_buffers;

  /// \brief Size of each variadic buffer
  int64_t* variadic_buffer_sizes;
};

// Used as the private data member for ArrowArrays allocated here and accessed
// internally within inline ArrowArray* helpers.
struct ArrowArrayPrivateData {
  // Holder for the validity buffer (or first buffer for union types, which are
  // the only type whose first buffer is not a valdiity buffer)
  struct ArrowBitmap bitmap;

  // Holder for additional buffers as required
  struct ArrowBuffer buffers[NANOARROW_MAX_FIXED_BUFFERS - 1];

  // The array of pointers to buffers. This must be updated after a sequence
  // of appends to synchronize its values with the actual buffer addresses
  // (which may have been reallocated during that time)
  const void** buffer_data;

  // The storage data type, or NANOARROW_TYPE_UNINITIALIZED if unknown
  enum ArrowType storage_type;

  // The buffer arrangement for the storage type
  struct ArrowLayout layout;

  // Flag to indicate if there are non-sequence union type ids.
  // In the future this could be replaced with a type id<->child mapping
  // to support constructing unions in append mode where type_id != child_index
  int8_t union_type_id_is_child_index;

  // Number of variadic buffers for binary view types
  int32_t n_variadic_buffers;

  // Variadic buffers for binary view types
  struct ArrowBuffer* variadic_buffers;

  // The current offset used to build list views
  int64_t list_view_offset;
};

/// \brief A representation of an interval.
/// \ingroup nanoarrow-utils
struct ArrowInterval {
  /// \brief The type of interval being used
  enum ArrowType type;
  /// \brief The number of months represented by the interval
  int32_t months;
  /// \brief The number of days represented by the interval
  int32_t days;
  /// \brief The number of ms represented by the interval
  int32_t ms;
  /// \brief The number of ns represented by the interval
  int64_t ns;
};

/// \brief Zero initialize an Interval with a given unit
/// \ingroup nanoarrow-utils
static inline void ArrowIntervalInit(struct ArrowInterval* interval,
                                     enum ArrowType type) {
  memset(interval, 0, sizeof(struct ArrowInterval));
  interval->type = type;
}

/// \brief A representation of a fixed-precision decimal number
/// \ingroup nanoarrow-utils
///
/// This structure should be initialized with ArrowDecimalInit() once and
/// values set using ArrowDecimalSetInt(), ArrowDecimalSetBytes128(),
/// or ArrowDecimalSetBytes256().
struct ArrowDecimal {
  /// \brief An array of 64-bit integers of n_words length defined in native-endian order.
  /// For a 32-bit decimal value, index 0 will be a 32-bit integer value.
  uint64_t words[4];

  /// \brief The number of significant digits this decimal number can represent
  int32_t precision;

  /// \brief The number of digits after the decimal point. This can be negative.
  int32_t scale;

  /// \brief The number of 64-bit words in the words array. For the special case of a
  /// 32-bit decimal value, this will be 0.
  int n_words;

  /// \brief Cached value used by the implementation
  int high_word_index;

  /// \brief Cached value used by the implementation
  int low_word_index;
};

/// \brief Initialize a decimal with a given set of type parameters
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalInit(struct ArrowDecimal* decimal, int32_t bitwidth,
                                    int32_t precision, int32_t scale) {
  memset(decimal->words, 0, sizeof(decimal->words));
  decimal->precision = precision;
  decimal->scale = scale;
  // n_words will be 0 for bitwidth == 32
  decimal->n_words = (int)(bitwidth / 8 / sizeof(uint64_t));

  if (_ArrowIsLittleEndian()) {
    decimal->low_word_index = 0;
    decimal->high_word_index = decimal->n_words > 0 ? decimal->n_words - 1 : 0;
  } else {
    decimal->low_word_index = decimal->n_words > 0 ? decimal->n_words - 1 : 0;
    decimal->high_word_index = 0;
  }
}

/// \brief Get a signed integer value of a sufficiently small ArrowDecimal
///
/// This does not check if the decimal's precision sufficiently small to fit
/// within the signed 64-bit integer range (A precision less than or equal
/// to 18 is sufficiently small).
static inline int64_t ArrowDecimalGetIntUnsafe(const struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    return value;
  }

  return (int64_t)decimal->words[decimal->low_word_index];
}

/// \brief Copy the bytes of this decimal into a sufficiently large buffer
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalGetBytes(const struct ArrowDecimal* decimal,
                                        uint8_t* out) {
  if (decimal->n_words == 0) {
    memcpy(out, decimal->words, sizeof(int32_t));
  } else {
    memcpy(out, decimal->words, decimal->n_words * sizeof(uint64_t));
  }
}

/// \brief Returns 1 if the value represented by decimal is >= 0 or -1 otherwise
/// \ingroup nanoarrow-utils
static inline int64_t ArrowDecimalSign(const struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    return ArrowDecimalGetIntUnsafe(decimal) >= 0 ? 1 : -1;
  } else {
    return 1 | ((int64_t)(decimal->words[decimal->high_word_index]) >> 63);
  }
}

/// \brief Sets the integer value of this decimal
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalSetInt(struct ArrowDecimal* decimal, int64_t value) {
  if (decimal->n_words == 0) {
    int32_t value32 = (int32_t)value;
    memcpy(decimal->words, &value32, sizeof(int32_t));
    return;
  }

  if (value < 0) {
    memset(decimal->words, 0xff, decimal->n_words * sizeof(uint64_t));
  } else {
    memset(decimal->words, 0, decimal->n_words * sizeof(uint64_t));
  }

  decimal->words[decimal->low_word_index] = value;
}

/// \brief Negate the value of this decimal in place
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalNegate(struct ArrowDecimal* decimal) {
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    value = -value;
    memcpy(decimal->words, &value, sizeof(int32_t));
    return;
  }

  uint64_t carry = 1;

  if (decimal->low_word_index == 0) {
    for (int i = 0; i < decimal->n_words; i++) {
      uint64_t elem = decimal->words[i];
      elem = ~elem + carry;
      carry &= (elem == 0);
      decimal->words[i] = elem;
    }
  } else {
    for (int i = decimal->low_word_index; i >= 0; i--) {
      uint64_t elem = decimal->words[i];
      elem = ~elem + carry;
      carry &= (elem == 0);
      decimal->words[i] = elem;
    }
  }
}

/// \brief Copy bytes from a buffer into this decimal
/// \ingroup nanoarrow-utils
static inline void ArrowDecimalSetBytes(struct ArrowDecimal* decimal,
                                        const uint8_t* value) {
  if (decimal->n_words == 0) {
    memcpy(decimal->words, value, sizeof(int32_t));
  } else {
    memcpy(decimal->words, value, decimal->n_words * sizeof(uint64_t));
  }
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/schema.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

static void ArrowSchemaReleaseInternal(struct ArrowSchema* schema) {
  if (schema->format != NULL) ArrowFree((void*)schema->format);
  if (schema->name != NULL) ArrowFree((void*)schema->name);
  if (schema->metadata != NULL) ArrowFree((void*)schema->metadata);

  // This object owns the memory for all the children, but those
  // children may have been generated elsewhere and might have
  // their own release() callback.
  if (schema->children != NULL) {
    for (int64_t i = 0; i < schema->n_children; i++) {
      if (schema->children[i] != NULL) {
        if (schema->children[i]->release != NULL) {
          ArrowSchemaRelease(schema->children[i]);
        }

        ArrowFree(schema->children[i]);
      }
    }

    ArrowFree(schema->children);
  }

  // This object owns the memory for the dictionary but it
  // may have been generated somewhere else and have its own
  // release() callback.
  if (schema->dictionary != NULL) {
    if (schema->dictionary->release != NULL) {
      ArrowSchemaRelease(schema->dictionary);
    }

    ArrowFree(schema->dictionary);
  }

  // private data not currently used
  if (schema->private_data != NULL) {
    ArrowFree(schema->private_data);
  }

  schema->release = NULL;
}

static const char* ArrowSchemaFormatTemplate(enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_UNINITIALIZED:
      return NULL;
    case NANOARROW_TYPE_NA:
      return "n";
    case NANOARROW_TYPE_BOOL:
      return "b";

    case NANOARROW_TYPE_UINT8:
      return "C";
    case NANOARROW_TYPE_INT8:
      return "c";
    case NANOARROW_TYPE_UINT16:
      return "S";
    case NANOARROW_TYPE_INT16:
      return "s";
    case NANOARROW_TYPE_UINT32:
      return "I";
    case NANOARROW_TYPE_INT32:
      return "i";
    case NANOARROW_TYPE_UINT64:
      return "L";
    case NANOARROW_TYPE_INT64:
      return "l";

    case NANOARROW_TYPE_HALF_FLOAT:
      return "e";
    case NANOARROW_TYPE_FLOAT:
      return "f";
    case NANOARROW_TYPE_DOUBLE:
      return "g";

    case NANOARROW_TYPE_STRING:
      return "u";
    case NANOARROW_TYPE_LARGE_STRING:
      return "U";
    case NANOARROW_TYPE_STRING_VIEW:
      return "vu";
    case NANOARROW_TYPE_BINARY:
      return "z";
    case NANOARROW_TYPE_BINARY_VIEW:
      return "vz";
    case NANOARROW_TYPE_LARGE_BINARY:
      return "Z";

    case NANOARROW_TYPE_DATE32:
      return "tdD";
    case NANOARROW_TYPE_DATE64:
      return "tdm";
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      return "tiM";
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      return "tiD";
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      return "tin";

    case NANOARROW_TYPE_LIST:
      return "+l";
    case NANOARROW_TYPE_LARGE_LIST:
      return "+L";
    case NANOARROW_TYPE_LIST_VIEW:
      return "+vl";
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      return "+vL";
    case NANOARROW_TYPE_STRUCT:
      return "+s";
    case NANOARROW_TYPE_MAP:
      return "+m";
    case NANOARROW_TYPE_RUN_END_ENCODED:
      return "+r";

    default:
      return NULL;
  }
}

static int ArrowSchemaInitChildrenIfNeeded(struct ArrowSchema* schema,
                                           enum ArrowType type) {
  switch (type) {
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 1));
      ArrowSchemaInit(schema->children[0]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "item"));
      break;
    case NANOARROW_TYPE_MAP:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 1));
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaInitFromType(schema->children[0], NANOARROW_TYPE_STRUCT));
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "entries"));
      schema->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema->children[0], 2));
      ArrowSchemaInit(schema->children[0]->children[0]);
      ArrowSchemaInit(schema->children[0]->children[1]);
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaSetName(schema->children[0]->children[0], "key"));
      schema->children[0]->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaSetName(schema->children[0]->children[1], "value"));
      break;
    case NANOARROW_TYPE_RUN_END_ENCODED:
      NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, 2));
      ArrowSchemaInit(schema->children[0]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "run_ends"));
      schema->children[0]->flags &= ~ARROW_FLAG_NULLABLE;
      ArrowSchemaInit(schema->children[1]);
      NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[1], "values"));
    default:
      break;
  }

  return NANOARROW_OK;
}

void ArrowSchemaInit(struct ArrowSchema* schema) {
  schema->format = NULL;
  schema->name = NULL;
  schema->metadata = NULL;
  schema->flags = ARROW_FLAG_NULLABLE;
  schema->n_children = 0;
  schema->children = NULL;
  schema->dictionary = NULL;
  schema->private_data = NULL;
  schema->release = &ArrowSchemaReleaseInternal;
}

ArrowErrorCode ArrowSchemaSetType(struct ArrowSchema* schema, enum ArrowType type) {
  // We don't allocate the dictionary because it has to be nullptr
  // for non-dictionary-encoded arrays.

  // Set the format to a valid format string for type
  const char* template_format = ArrowSchemaFormatTemplate(type);

  // If type isn't recognized and not explicitly unset
  if (template_format == NULL && type != NANOARROW_TYPE_UNINITIALIZED) {
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, template_format));

  // For types with an umabiguous child structure, allocate children
  return ArrowSchemaInitChildrenIfNeeded(schema, type);
}

ArrowErrorCode ArrowSchemaSetTypeStruct(struct ArrowSchema* schema, int64_t n_children) {
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetType(schema, NANOARROW_TYPE_STRUCT));
  NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, n_children));
  for (int64_t i = 0; i < n_children; i++) {
    ArrowSchemaInit(schema->children[i]);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaInitFromType(struct ArrowSchema* schema, enum ArrowType type) {
  ArrowSchemaInit(schema);

  int result = ArrowSchemaSetType(schema, type);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema);
    return result;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetTypeFixedSize(struct ArrowSchema* schema,
                                           enum ArrowType type, int32_t fixed_size) {
  if (fixed_size <= 0) {
    return EINVAL;
  }

  char buffer[64];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      n_chars = snprintf(buffer, sizeof(buffer), "w:%" PRId32, fixed_size);
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      n_chars = snprintf(buffer, sizeof(buffer), "+w:%" PRId32, fixed_size);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, buffer));

  if (type == NANOARROW_TYPE_FIXED_SIZE_LIST) {
    NANOARROW_RETURN_NOT_OK(ArrowSchemaInitChildrenIfNeeded(schema, type));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetTypeDecimal(struct ArrowSchema* schema, enum ArrowType type,
                                         int32_t decimal_precision,
                                         int32_t decimal_scale) {
  if (decimal_precision <= 0) {
    return EINVAL;
  }

  char buffer[64];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_DECIMAL32:
      if (decimal_precision > 9) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,32", decimal_precision,
                         decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL64:
      if (decimal_precision > 18) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,64", decimal_precision,
                         decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL128:
      if (decimal_precision > 38) {
        return EINVAL;
      }

      n_chars =
          snprintf(buffer, sizeof(buffer), "d:%d,%d", decimal_precision, decimal_scale);
      break;
    case NANOARROW_TYPE_DECIMAL256:
      if (decimal_precision > 76) {
        return EINVAL;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "d:%d,%d,256", decimal_precision,
                         decimal_scale);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';
  return ArrowSchemaSetFormat(schema, buffer);
}

ArrowErrorCode ArrowSchemaSetTypeRunEndEncoded(struct ArrowSchema* schema,
                                               enum ArrowType run_end_type) {
  switch (run_end_type) {
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT64:
      break;
    default:
      return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(
      schema, ArrowSchemaFormatTemplate(NANOARROW_TYPE_RUN_END_ENCODED)));
  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaInitChildrenIfNeeded(schema, NANOARROW_TYPE_RUN_END_ENCODED));
  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetType(schema->children[0], run_end_type));
  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaSetType(schema->children[1], NANOARROW_TYPE_UNINITIALIZED));

  return NANOARROW_OK;
}

static const char* ArrowTimeUnitFormatString(enum ArrowTimeUnit time_unit) {
  switch (time_unit) {
    case NANOARROW_TIME_UNIT_SECOND:
      return "s";
    case NANOARROW_TIME_UNIT_MILLI:
      return "m";
    case NANOARROW_TIME_UNIT_MICRO:
      return "u";
    case NANOARROW_TIME_UNIT_NANO:
      return "n";
    default:
      return NULL;
  }
}

ArrowErrorCode ArrowSchemaSetTypeDateTime(struct ArrowSchema* schema, enum ArrowType type,
                                          enum ArrowTimeUnit time_unit,
                                          const char* timezone) {
  const char* time_unit_str = ArrowTimeUnitFormatString(time_unit);
  if (time_unit_str == NULL) {
    return EINVAL;
  }

  char buffer[128];
  int n_chars;
  switch (type) {
    case NANOARROW_TYPE_TIME32:
      if (timezone != NULL) {
        return EINVAL;
      }

      switch (time_unit) {
        case NANOARROW_TIME_UNIT_MICRO:
        case NANOARROW_TIME_UNIT_NANO:
          return EINVAL;
        default:
          break;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "tt%s", time_unit_str);
      break;
    case NANOARROW_TYPE_TIME64:
      if (timezone != NULL) {
        return EINVAL;
      }

      switch (time_unit) {
        case NANOARROW_TIME_UNIT_SECOND:
        case NANOARROW_TIME_UNIT_MILLI:
          return EINVAL;
        default:
          break;
      }

      n_chars = snprintf(buffer, sizeof(buffer), "tt%s", time_unit_str);
      break;
    case NANOARROW_TYPE_TIMESTAMP:
      if (timezone == NULL) {
        timezone = "";
      }
      n_chars = snprintf(buffer, sizeof(buffer), "ts%s:%s", time_unit_str, timezone);
      break;
    case NANOARROW_TYPE_DURATION:
      if (timezone != NULL) {
        return EINVAL;
      }
      n_chars = snprintf(buffer, sizeof(buffer), "tD%s", time_unit_str);
      break;
    default:
      return EINVAL;
  }

  if (((size_t)n_chars) >= sizeof(buffer) || n_chars < 0) {
    return ERANGE;
  }

  buffer[n_chars] = '\0';

  return ArrowSchemaSetFormat(schema, buffer);
}

ArrowErrorCode ArrowSchemaSetTypeUnion(struct ArrowSchema* schema, enum ArrowType type,
                                       int64_t n_children) {
  if (n_children < 0 || n_children > 127) {
    return EINVAL;
  }

  // Max valid size would be +ud:0,1,...126 = 401 characters + null terminator
  char format_out[512];
  int64_t format_out_size = 512;
  memset(format_out, 0, format_out_size);
  int n_chars;
  char* format_cursor = format_out;

  switch (type) {
    case NANOARROW_TYPE_SPARSE_UNION:
      n_chars = snprintf(format_cursor, format_out_size, "+us:");
      format_cursor += n_chars;
      format_out_size -= n_chars;
      break;
    case NANOARROW_TYPE_DENSE_UNION:
      n_chars = snprintf(format_cursor, format_out_size, "+ud:");
      format_cursor += n_chars;
      format_out_size -= n_chars;
      break;
    default:
      return EINVAL;
  }

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  if (n_children > 0) {
    n_chars = snprintf(format_cursor, format_out_size, "0");
    format_cursor += n_chars;
    format_out_size -= n_chars;

    for (int64_t i = 1; i < n_children; i++) {
      n_chars = snprintf(format_cursor, format_out_size, ",%" PRId64, i);
      format_cursor += n_chars;
      format_out_size -= n_chars;
    }
  }

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  NANOARROW_RETURN_NOT_OK(ArrowSchemaSetFormat(schema, format_out));

  NANOARROW_RETURN_NOT_OK(ArrowSchemaAllocateChildren(schema, n_children));
  for (int64_t i = 0; i < n_children; i++) {
    ArrowSchemaInit(schema->children[i]);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetFormat(struct ArrowSchema* schema, const char* format) {
  if (schema->format != NULL) {
    ArrowFree((void*)schema->format);
  }

  if (format != NULL) {
    size_t format_size = strlen(format) + 1;
    schema->format = (const char*)ArrowMalloc(format_size);
    if (schema->format == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->format, format, format_size);
  } else {
    schema->format = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetName(struct ArrowSchema* schema, const char* name) {
  if (schema->name != NULL) {
    ArrowFree((void*)schema->name);
  }

  if (name != NULL) {
    size_t name_size = strlen(name) + 1;
    schema->name = (const char*)ArrowMalloc(name_size);
    if (schema->name == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->name, name, name_size);
  } else {
    schema->name = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaSetMetadata(struct ArrowSchema* schema, const char* metadata) {
  if (schema->metadata != NULL) {
    ArrowFree((void*)schema->metadata);
  }

  if (metadata != NULL) {
    size_t metadata_size = ArrowMetadataSizeOf(metadata);
    schema->metadata = (const char*)ArrowMalloc(metadata_size);
    if (schema->metadata == NULL) {
      return ENOMEM;
    }

    memcpy((void*)schema->metadata, metadata, metadata_size);
  } else {
    schema->metadata = NULL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaAllocateChildren(struct ArrowSchema* schema,
                                           int64_t n_children) {
  if (schema->children != NULL) {
    return EEXIST;
  }

  if (n_children > 0) {
    schema->children =
        (struct ArrowSchema**)ArrowMalloc(n_children * sizeof(struct ArrowSchema*));

    if (schema->children == NULL) {
      return ENOMEM;
    }

    schema->n_children = n_children;

    memset(schema->children, 0, n_children * sizeof(struct ArrowSchema*));

    for (int64_t i = 0; i < n_children; i++) {
      schema->children[i] = (struct ArrowSchema*)ArrowMalloc(sizeof(struct ArrowSchema));

      if (schema->children[i] == NULL) {
        return ENOMEM;
      }

      schema->children[i]->release = NULL;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaAllocateDictionary(struct ArrowSchema* schema) {
  if (schema->dictionary != NULL) {
    return EEXIST;
  }

  schema->dictionary = (struct ArrowSchema*)ArrowMalloc(sizeof(struct ArrowSchema));
  if (schema->dictionary == NULL) {
    return ENOMEM;
  }

  schema->dictionary->release = NULL;
  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaDeepCopy(const struct ArrowSchema* schema,
                                   struct ArrowSchema* schema_out) {
  ArrowSchemaInit(schema_out);

  int result = ArrowSchemaSetFormat(schema_out, schema->format);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  schema_out->flags = schema->flags;

  result = ArrowSchemaSetName(schema_out, schema->name);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  result = ArrowSchemaSetMetadata(schema_out, schema->metadata);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  result = ArrowSchemaAllocateChildren(schema_out, schema->n_children);
  if (result != NANOARROW_OK) {
    ArrowSchemaRelease(schema_out);
    return result;
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    result = ArrowSchemaDeepCopy(schema->children[i], schema_out->children[i]);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }
  }

  if (schema->dictionary != NULL) {
    result = ArrowSchemaAllocateDictionary(schema_out);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }

    result = ArrowSchemaDeepCopy(schema->dictionary, schema_out->dictionary);
    if (result != NANOARROW_OK) {
      ArrowSchemaRelease(schema_out);
      return result;
    }
  }

  return NANOARROW_OK;
}

static void ArrowSchemaViewSetPrimitive(struct ArrowSchemaView* schema_view,
                                        enum ArrowType type) {
  schema_view->type = type;
  schema_view->storage_type = type;
}

static ArrowErrorCode ArrowSchemaViewParse(struct ArrowSchemaView* schema_view,
                                           const char* format,
                                           const char** format_end_out,
                                           struct ArrowError* error) {
  *format_end_out = format;

  // needed for decimal parsing
  const char* parse_start;
  char* parse_end;

  switch (format[0]) {
    case 'n':
      schema_view->type = NANOARROW_TYPE_NA;
      schema_view->storage_type = NANOARROW_TYPE_NA;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'b':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_BOOL);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'c':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT8);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'C':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT8);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 's':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT16);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'S':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT16);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'i':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'I':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT32);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'l':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'L':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_UINT64);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'e':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_HALF_FLOAT);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'f':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_FLOAT);
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'g':
      ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DOUBLE);
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // decimal
    case 'd':
      if (format[1] != ':' || format[2] == '\0') {
        ArrowErrorSet(error, "Expected ':precision,scale[,bitwidth]' following 'd'");
        return EINVAL;
      }

      parse_start = format + 2;
      schema_view->decimal_precision = (int32_t)strtol(parse_start, &parse_end, 10);
      if (parse_end == parse_start || parse_end[0] != ',') {
        ArrowErrorSet(error, "Expected 'precision,scale[,bitwidth]' following 'd:'");
        return EINVAL;
      }

      parse_start = parse_end + 1;
      schema_view->decimal_scale = (int32_t)strtol(parse_start, &parse_end, 10);
      if (parse_end == parse_start) {
        ArrowErrorSet(error, "Expected 'scale[,bitwidth]' following 'd:precision,'");
        return EINVAL;
      } else if (parse_end[0] != ',') {
        schema_view->decimal_bitwidth = 128;
      } else {
        parse_start = parse_end + 1;
        schema_view->decimal_bitwidth = (int32_t)strtol(parse_start, &parse_end, 10);
        if (parse_start == parse_end) {
          ArrowErrorSet(error, "Expected precision following 'd:precision,scale,'");
          return EINVAL;
        }
      }

      *format_end_out = parse_end;

      switch (schema_view->decimal_bitwidth) {
        case 32:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL32);
          return NANOARROW_OK;
        case 64:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL64);
          return NANOARROW_OK;
        case 128:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL128);
          return NANOARROW_OK;
        case 256:
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_DECIMAL256);
          return NANOARROW_OK;
        default:
          ArrowErrorSet(error,
                        "Expected decimal bitwidth of 128 or 256 but found %" PRId32,
                        schema_view->decimal_bitwidth);
          return EINVAL;
      }

    // validity + data
    case 'w':
      schema_view->type = NANOARROW_TYPE_FIXED_SIZE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_FIXED_SIZE_BINARY;
      if (format[1] != ':' || format[2] == '\0') {
        ArrowErrorSet(error, "Expected ':<width>' following 'w'");
        return EINVAL;
      }

      schema_view->fixed_size = (int32_t)strtol(format + 2, (char**)format_end_out, 10);
      return NANOARROW_OK;

    // validity + offset + data
    case 'z':
      schema_view->type = NANOARROW_TYPE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_BINARY;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'u':
      schema_view->type = NANOARROW_TYPE_STRING;
      schema_view->storage_type = NANOARROW_TYPE_STRING;
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // validity + large_offset + data
    case 'Z':
      schema_view->type = NANOARROW_TYPE_LARGE_BINARY;
      schema_view->storage_type = NANOARROW_TYPE_LARGE_BINARY;
      *format_end_out = format + 1;
      return NANOARROW_OK;
    case 'U':
      schema_view->type = NANOARROW_TYPE_LARGE_STRING;
      schema_view->storage_type = NANOARROW_TYPE_LARGE_STRING;
      *format_end_out = format + 1;
      return NANOARROW_OK;

    // nested types
    case '+':
      switch (format[1]) {
        // list has validity + offset or offset
        case 'l':
          schema_view->storage_type = NANOARROW_TYPE_LIST;
          schema_view->type = NANOARROW_TYPE_LIST;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // large list has validity + large_offset or large_offset
        case 'L':
          schema_view->storage_type = NANOARROW_TYPE_LARGE_LIST;
          schema_view->type = NANOARROW_TYPE_LARGE_LIST;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // run end encoded has no buffer at all
        case 'r':
          schema_view->storage_type = NANOARROW_TYPE_RUN_END_ENCODED;
          schema_view->type = NANOARROW_TYPE_RUN_END_ENCODED;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // just validity buffer
        case 'w':
          if (format[2] != ':' || format[3] == '\0') {
            ArrowErrorSet(error, "Expected ':<width>' following '+w'");
            return EINVAL;
          }

          schema_view->storage_type = NANOARROW_TYPE_FIXED_SIZE_LIST;
          schema_view->type = NANOARROW_TYPE_FIXED_SIZE_LIST;
          schema_view->fixed_size =
              (int32_t)strtol(format + 3, (char**)format_end_out, 10);
          return NANOARROW_OK;
        case 's':
          schema_view->storage_type = NANOARROW_TYPE_STRUCT;
          schema_view->type = NANOARROW_TYPE_STRUCT;
          *format_end_out = format + 2;
          return NANOARROW_OK;
        case 'm':
          schema_view->storage_type = NANOARROW_TYPE_MAP;
          schema_view->type = NANOARROW_TYPE_MAP;
          *format_end_out = format + 2;
          return NANOARROW_OK;

        // unions
        case 'u':
          switch (format[2]) {
            case 'd':
              schema_view->storage_type = NANOARROW_TYPE_DENSE_UNION;
              schema_view->type = NANOARROW_TYPE_DENSE_UNION;
              break;
            case 's':
              schema_view->storage_type = NANOARROW_TYPE_SPARSE_UNION;
              schema_view->type = NANOARROW_TYPE_SPARSE_UNION;
              break;
            default:
              ArrowErrorSet(error,
                            "Expected union format string +us:<type_ids> or "
                            "+ud:<type_ids> but found '%s'",
                            format);
              return EINVAL;
          }

          if (format[3] == ':') {
            schema_view->union_type_ids = format + 4;
            int64_t n_type_ids =
                _ArrowParseUnionTypeIds(schema_view->union_type_ids, NULL);
            if (n_type_ids != schema_view->schema->n_children) {
              ArrowErrorSet(error,
                            "Expected union type_ids parameter to be a comma-separated "
                            "list of %" PRId64 " values between 0 and 127 but found '%s'",
                            schema_view->schema->n_children, schema_view->union_type_ids);
              return EINVAL;
            }
            *format_end_out = format + strlen(format);
            return NANOARROW_OK;
          } else {
            ArrowErrorSet(error,
                          "Expected union format string +us:<type_ids> or +ud:<type_ids> "
                          "but found '%s'",
                          format);
            return EINVAL;
          }

        // views
        case 'v':
          switch (format[2]) {
            case 'l':
              schema_view->storage_type = NANOARROW_TYPE_LIST_VIEW;
              schema_view->type = NANOARROW_TYPE_LIST_VIEW;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'L':
              schema_view->storage_type = NANOARROW_TYPE_LARGE_LIST_VIEW;
              schema_view->type = NANOARROW_TYPE_LARGE_LIST_VIEW;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(
                  error, "Expected view format string +vl or +vL but found '%s'", format);
              return EINVAL;
          }
        default:
          ArrowErrorSet(error, "Expected nested type format string but found '%s'",
                        format);
          return EINVAL;
      }

    // date/time types
    case 't':
      switch (format[1]) {
        // date
        case 'd':
          switch (format[2]) {
            case 'D':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_DATE32;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DATE64;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error, "Expected 'D' or 'm' following 'td' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        // time of day
        case 't':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_TIME32;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT32);
              schema_view->type = NANOARROW_TYPE_TIME32;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIME64;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIME64;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(
                  error, "Expected 's', 'm', 'u', or 'n' following 'tt' but found '%s'",
                  format + 2);
              return EINVAL;
          }

        // timestamp
        case 's':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              break;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              break;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              break;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_TIMESTAMP;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              break;
            default:
              ArrowErrorSet(
                  error, "Expected 's', 'm', 'u', or 'n' following 'ts' but found '%s'",
                  format + 2);
              return EINVAL;
          }

          if (format[3] != ':') {
            ArrowErrorSet(error, "Expected ':' following '%.3s' but found '%s'", format,
                          format + 3);
            return EINVAL;
          }

          schema_view->timezone = format + 4;
          *format_end_out = format + strlen(format);
          return NANOARROW_OK;

        // duration
        case 'D':
          switch (format[2]) {
            case 's':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_SECOND;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'm':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MILLI;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'u':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_MICRO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INT64);
              schema_view->type = NANOARROW_TYPE_DURATION;
              schema_view->time_unit = NANOARROW_TIME_UNIT_NANO;
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error,
                            "Expected 's', 'm', u', or 'n' following 'tD' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        // interval
        case 'i':
          switch (format[2]) {
            case 'M':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INTERVAL_MONTHS);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'D':
              ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_INTERVAL_DAY_TIME);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            case 'n':
              ArrowSchemaViewSetPrimitive(schema_view,
                                          NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO);
              *format_end_out = format + 3;
              return NANOARROW_OK;
            default:
              ArrowErrorSet(error,
                            "Expected 'M', 'D', or 'n' following 'ti' but found '%s'",
                            format + 2);
              return EINVAL;
          }

        default:
          ArrowErrorSet(
              error, "Expected 'd', 't', 's', 'D', or 'i' following 't' but found '%s'",
              format + 1);
          return EINVAL;
      }

    // view types
    case 'v': {
      switch (format[1]) {
        case 'u':
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_STRING_VIEW);
          *format_end_out = format + 2;
          return NANOARROW_OK;
        case 'z':
          ArrowSchemaViewSetPrimitive(schema_view, NANOARROW_TYPE_BINARY_VIEW);
          *format_end_out = format + 2;
          return NANOARROW_OK;
        default:
          ArrowErrorSet(error, "Expected 'u', or 'z' following 'v' but found '%s'",
                        format + 1);
          return EINVAL;
      }
    }

    default:
      ArrowErrorSet(error, "Unknown format: '%s'", format);
      return EINVAL;
  }
}

static ArrowErrorCode ArrowSchemaViewValidateNChildren(
    struct ArrowSchemaView* schema_view, int64_t n_children, struct ArrowError* error) {
  if (n_children != -1 && schema_view->schema->n_children != n_children) {
    ArrowErrorSet(
        error, "Expected schema with %" PRId64 " children but found %" PRId64 " children",
        n_children, schema_view->schema->n_children);
    return EINVAL;
  }

  // Don't do a full validation of children but do check that they won't
  // segfault if inspected
  struct ArrowSchema* child;
  for (int64_t i = 0; i < schema_view->schema->n_children; i++) {
    child = schema_view->schema->children[i];
    if (child == NULL) {
      ArrowErrorSet(
          error, "Expected valid schema at schema->children[%" PRId64 "] but found NULL",
          i);
      return EINVAL;
    } else if (child->release == NULL) {
      ArrowErrorSet(error,
                    "Expected valid schema at schema->children[%" PRId64
                    "] but found a released schema",
                    i);
      return EINVAL;
    }
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowSchemaViewValidateUnion(struct ArrowSchemaView* schema_view,
                                                   struct ArrowError* error) {
  return ArrowSchemaViewValidateNChildren(schema_view, -1, error);
}

static ArrowErrorCode ArrowSchemaViewValidateMap(struct ArrowSchemaView* schema_view,
                                                 struct ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewValidateNChildren(schema_view, 1, error));

  if (schema_view->schema->children[0]->n_children != 2) {
    ArrowErrorSet(error,
                  "Expected child of map type to have 2 children but found %" PRId64,
                  schema_view->schema->children[0]->n_children);
    return EINVAL;
  }

  if (strcmp(schema_view->schema->children[0]->format, "+s") != 0) {
    ArrowErrorSet(error, "Expected format of child of map type to be '+s' but found '%s'",
                  schema_view->schema->children[0]->format);
    return EINVAL;
  }

  if (schema_view->schema->children[0]->flags & ARROW_FLAG_NULLABLE) {
    ArrowErrorSet(error,
                  "Expected child of map type to be non-nullable but was nullable");
    return EINVAL;
  }

  if (schema_view->schema->children[0]->children[0]->flags & ARROW_FLAG_NULLABLE) {
    ArrowErrorSet(error, "Expected key of map type to be non-nullable but was nullable");
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowSchemaViewValidateDictionary(
    struct ArrowSchemaView* schema_view, struct ArrowError* error) {
  // check for valid index type
  switch (schema_view->storage_type) {
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
      break;
    default:
      ArrowErrorSet(
          error,
          "Expected dictionary schema index type to be an integral type but found '%s'",
          schema_view->schema->format);
      return EINVAL;
  }

  struct ArrowSchemaView dictionary_schema_view;
  return ArrowSchemaViewInit(&dictionary_schema_view, schema_view->schema->dictionary,
                             error);
}

static ArrowErrorCode ArrowSchemaViewValidate(struct ArrowSchemaView* schema_view,
                                              enum ArrowType type,
                                              struct ArrowError* error) {
  switch (type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_DATE32:
    case NANOARROW_TYPE_DATE64:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
    case NANOARROW_TYPE_TIMESTAMP:
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DURATION:
    case NANOARROW_TYPE_BINARY_VIEW:
    case NANOARROW_TYPE_STRING_VIEW:
      return ArrowSchemaViewValidateNChildren(schema_view, 0, error);

    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      if (schema_view->fixed_size <= 0) {
        ArrowErrorSet(error, "Expected size > 0 for fixed size binary but found size %d",
                      schema_view->fixed_size);
        return EINVAL;
      }
      return ArrowSchemaViewValidateNChildren(schema_view, 0, error);

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LIST_VIEW:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return ArrowSchemaViewValidateNChildren(schema_view, 1, error);

    case NANOARROW_TYPE_RUN_END_ENCODED:
      return ArrowSchemaViewValidateNChildren(schema_view, 2, error);

    case NANOARROW_TYPE_STRUCT:
      return ArrowSchemaViewValidateNChildren(schema_view, -1, error);

    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      return ArrowSchemaViewValidateUnion(schema_view, error);

    case NANOARROW_TYPE_MAP:
      return ArrowSchemaViewValidateMap(schema_view, error);

    case NANOARROW_TYPE_DICTIONARY:
      return ArrowSchemaViewValidateDictionary(schema_view, error);

    default:
      ArrowErrorSet(error, "Expected a valid enum ArrowType value but found %d",
                    schema_view->type);
      return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowSchemaViewInit(struct ArrowSchemaView* schema_view,
                                   const struct ArrowSchema* schema,
                                   struct ArrowError* error) {
  if (schema == NULL) {
    ArrowErrorSet(error, "Expected non-NULL schema");
    return EINVAL;
  }

  if (schema->release == NULL) {
    ArrowErrorSet(error, "Expected non-released schema");
    return EINVAL;
  }

  schema_view->schema = schema;

  const char* format = schema->format;
  if (format == NULL) {
    ArrowErrorSet(
        error,
        "Error parsing schema->format: Expected a null-terminated string but found NULL");
    return EINVAL;
  }

  size_t format_len = strlen(format);
  if (format_len == 0) {
    ArrowErrorSet(error, "Error parsing schema->format: Expected a string with size > 0");
    return EINVAL;
  }

  const char* format_end_out;
  int result = ArrowSchemaViewParse(schema_view, format, &format_end_out, error);

  if (result != NANOARROW_OK) {
    if (error != NULL) {
      char child_error[1024];
      memcpy(child_error, ArrowErrorMessage(error), 1024);
      ArrowErrorSet(error, "Error parsing schema->format: %s", child_error);
    }

    return result;
  }

  if ((format + format_len) != format_end_out) {
    ArrowErrorSet(error, "Error parsing schema->format '%s': parsed %d/%zu characters",
                  format, (int)(format_end_out - format), format_len);
    return EINVAL;
  }

  if (schema->dictionary != NULL) {
    schema_view->type = NANOARROW_TYPE_DICTIONARY;
  }

  NANOARROW_RETURN_NOT_OK(
      ArrowSchemaViewValidate(schema_view, schema_view->storage_type, error));

  if (schema_view->storage_type != schema_view->type) {
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaViewValidate(schema_view, schema_view->type, error));
  }

  int64_t unknown_flags = schema->flags & ~NANOARROW_FLAG_ALL_SUPPORTED;
  if (unknown_flags != 0) {
    ArrowErrorSet(error, "Unknown ArrowSchema flag");
    return EINVAL;
  }

  if (schema->flags & ARROW_FLAG_DICTIONARY_ORDERED &&
      schema_view->type != NANOARROW_TYPE_DICTIONARY) {
    ArrowErrorSet(error,
                  "ARROW_FLAG_DICTIONARY_ORDERED is only relevant for dictionaries");
    return EINVAL;
  }

  if (schema->flags & ARROW_FLAG_MAP_KEYS_SORTED &&
      schema_view->type != NANOARROW_TYPE_MAP) {
    ArrowErrorSet(error, "ARROW_FLAG_MAP_KEYS_SORTED is only relevant for a map type");
    return EINVAL;
  }

  ArrowLayoutInit(&schema_view->layout, schema_view->storage_type);
  if (schema_view->storage_type == NANOARROW_TYPE_FIXED_SIZE_BINARY) {
    schema_view->layout.element_size_bits[1] = (int64_t)schema_view->fixed_size * 8;
  } else if (schema_view->storage_type == NANOARROW_TYPE_FIXED_SIZE_LIST) {
    schema_view->layout.child_size_elements = schema_view->fixed_size;
  }

  schema_view->extension_name = ArrowCharView(NULL);
  schema_view->extension_metadata = ArrowCharView(NULL);
  NANOARROW_RETURN_NOT_OK(ArrowMetadataGetValue(schema->metadata,
                                                ArrowCharView("ARROW:extension:name"),
                                                &schema_view->extension_name));
  NANOARROW_RETURN_NOT_OK(ArrowMetadataGetValue(schema->metadata,
                                                ArrowCharView("ARROW:extension:metadata"),
                                                &schema_view->extension_metadata));

  return NANOARROW_OK;
}

static int64_t ArrowSchemaTypeToStringInternal(struct ArrowSchemaView* schema_view,
                                               char* out, int64_t n) {
  const char* type_string = ArrowTypeString(schema_view->type);
  switch (schema_view->type) {
    case NANOARROW_TYPE_DECIMAL32:
    case NANOARROW_TYPE_DECIMAL64:
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
      return snprintf(out, n, "%s(%" PRId32 ", %" PRId32 ")", type_string,
                      schema_view->decimal_precision, schema_view->decimal_scale);
    case NANOARROW_TYPE_TIMESTAMP:
      return snprintf(out, n, "%s('%s', '%s')", type_string,
                      ArrowTimeUnitString(schema_view->time_unit), schema_view->timezone);
    case NANOARROW_TYPE_TIME32:
    case NANOARROW_TYPE_TIME64:
    case NANOARROW_TYPE_DURATION:
      return snprintf(out, n, "%s('%s')", type_string,
                      ArrowTimeUnitString(schema_view->time_unit));
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      return snprintf(out, n, "%s(%" PRId32 ")", type_string, schema_view->fixed_size);
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      return snprintf(out, n, "%s([%s])", type_string, schema_view->union_type_ids);
    default:
      return snprintf(out, n, "%s", type_string);
  }
}

// Helper for bookkeeping to emulate sprintf()-like behaviour spread
// among multiple sprintf calls.
static inline void ArrowToStringLogChars(char** out, int64_t n_chars_last,
                                         int64_t* n_remaining, int64_t* n_chars) {
  // In the unlikely snprintf() returning a negative value (encoding error),
  // ensure the result won't cause an out-of-bounds access.
  if (n_chars_last < 0) {
    n_chars_last = 0;
  }

  *n_chars += n_chars_last;
  *n_remaining -= n_chars_last;

  // n_remaining is never less than 0
  if (*n_remaining < 0) {
    *n_remaining = 0;
  }

  // Can't do math on a NULL pointer
  if (*out != NULL) {
    *out += n_chars_last;
  }
}

int64_t ArrowSchemaToString(const struct ArrowSchema* schema, char* out, int64_t n,
                            char recursive) {
  if (schema == NULL) {
    return snprintf(out, n, "[invalid: pointer is null]");
  }

  if (schema->release == NULL) {
    return snprintf(out, n, "[invalid: schema is released]");
  }

  struct ArrowSchemaView schema_view;
  struct ArrowError error;

  if (ArrowSchemaViewInit(&schema_view, schema, &error) != NANOARROW_OK) {
    return snprintf(out, n, "[invalid: %s]", ArrowErrorMessage(&error));
  }

  // Extension type and dictionary should include both the top-level type
  // and the storage type.
  int is_extension = schema_view.extension_name.size_bytes > 0;
  int is_dictionary = schema->dictionary != NULL;
  int64_t n_chars = 0;
  int64_t n_chars_last = 0;

  // Uncommon but not technically impossible that both are true
  if (is_extension && is_dictionary) {
    n_chars_last = snprintf(
        out, n, "%.*s{dictionary(%s)<", (int)schema_view.extension_name.size_bytes,
        schema_view.extension_name.data, ArrowTypeString(schema_view.storage_type));
  } else if (is_extension) {
    n_chars_last = snprintf(out, n, "%.*s{", (int)schema_view.extension_name.size_bytes,
                            schema_view.extension_name.data);
  } else if (is_dictionary) {
    n_chars_last =
        snprintf(out, n, "dictionary(%s)<", ArrowTypeString(schema_view.storage_type));
  }

  ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

  if (!is_dictionary) {
    n_chars_last = ArrowSchemaTypeToStringInternal(&schema_view, out, n);
  } else {
    n_chars_last = ArrowSchemaToString(schema->dictionary, out, n, recursive);
  }

  ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

  if (recursive && schema->format[0] == '+') {
    n_chars_last = snprintf(out, n, "<");
    ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);

    for (int64_t i = 0; i < schema->n_children; i++) {
      if (i > 0) {
        n_chars_last = snprintf(out, n, ", ");
        ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
      }

      // ArrowSchemaToStringInternal() will validate the child and print the error,
      // but we need the name first
      if (schema->children[i] != NULL && schema->children[i]->release != NULL &&
          schema->children[i]->name != NULL) {
        n_chars_last = snprintf(out, n, "%s: ", schema->children[i]->name);
        ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
      }

      n_chars_last = ArrowSchemaToString(schema->children[i], out, n, recursive);
      ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
    }

    n_chars_last = snprintf(out, n, ">");
    ArrowToStringLogChars(&out, n_chars_last, &n, &n_chars);
  }

  if (is_extension && is_dictionary) {
    n_chars += snprintf(out, n, ">}");
  } else if (is_extension) {
    n_chars += snprintf(out, n, "}");
  } else if (is_dictionary) {
    n_chars += snprintf(out, n, ">");
  }

  // Ensure that we always return a positive result
  if (n_chars > 0) {
    return n_chars;
  } else {
    return 0;
  }
}

ArrowErrorCode ArrowMetadataReaderInit(struct ArrowMetadataReader* reader,
                                       const char* metadata) {
  reader->metadata = metadata;

  if (reader->metadata == NULL) {
    reader->offset = 0;
    reader->remaining_keys = 0;
  } else {
    memcpy(&reader->remaining_keys, reader->metadata, sizeof(int32_t));
    reader->offset = sizeof(int32_t);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataReaderRead(struct ArrowMetadataReader* reader,
                                       struct ArrowStringView* key_out,
                                       struct ArrowStringView* value_out) {
  if (reader->remaining_keys <= 0) {
    return EINVAL;
  }

  int64_t pos = 0;

  int32_t key_size;
  memcpy(&key_size, reader->metadata + reader->offset + pos, sizeof(int32_t));
  pos += sizeof(int32_t);

  key_out->data = reader->metadata + reader->offset + pos;
  key_out->size_bytes = key_size;
  pos += key_size;

  int32_t value_size;
  memcpy(&value_size, reader->metadata + reader->offset + pos, sizeof(int32_t));
  pos += sizeof(int32_t);

  value_out->data = reader->metadata + reader->offset + pos;
  value_out->size_bytes = value_size;
  pos += value_size;

  reader->offset += pos;
  reader->remaining_keys--;
  return NANOARROW_OK;
}

int64_t ArrowMetadataSizeOf(const char* metadata) {
  if (metadata == NULL) {
    return 0;
  }

  struct ArrowMetadataReader reader;
  struct ArrowStringView key;
  struct ArrowStringView value;
  if (ArrowMetadataReaderInit(&reader, metadata) != NANOARROW_OK) {
    return 0;
  }

  int64_t size = sizeof(int32_t);
  while (ArrowMetadataReaderRead(&reader, &key, &value) == NANOARROW_OK) {
    size += sizeof(int32_t) + key.size_bytes + sizeof(int32_t) + value.size_bytes;
  }

  return size;
}

static ArrowErrorCode ArrowMetadataGetValueInternal(const char* metadata,
                                                    struct ArrowStringView* key,
                                                    struct ArrowStringView* value_out) {
  struct ArrowMetadataReader reader;
  struct ArrowStringView existing_key;
  struct ArrowStringView existing_value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, metadata));

  while (ArrowMetadataReaderRead(&reader, &existing_key, &existing_value) ==
         NANOARROW_OK) {
    int key_equal = key->size_bytes == existing_key.size_bytes &&
                    strncmp(key->data, existing_key.data, existing_key.size_bytes) == 0;
    if (key_equal) {
      value_out->data = existing_value.data;
      value_out->size_bytes = existing_value.size_bytes;
      break;
    }
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataGetValue(const char* metadata, struct ArrowStringView key,
                                     struct ArrowStringView* value_out) {
  if (value_out == NULL) {
    return EINVAL;
  }

  return ArrowMetadataGetValueInternal(metadata, &key, value_out);
}

char ArrowMetadataHasKey(const char* metadata, struct ArrowStringView key) {
  struct ArrowStringView value = ArrowCharView(NULL);
  if (ArrowMetadataGetValue(metadata, key, &value) != NANOARROW_OK) {
    return 0;
  }

  return value.data != NULL;
}

ArrowErrorCode ArrowMetadataBuilderInit(struct ArrowBuffer* buffer,
                                        const char* metadata) {
  ArrowBufferInit(buffer);
  return ArrowBufferAppend(buffer, metadata, ArrowMetadataSizeOf(metadata));
}

static ArrowErrorCode ArrowMetadataBuilderAppendInternal(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView* key,
                                                         struct ArrowStringView* value) {
  if (value == NULL) {
    return NANOARROW_OK;
  }

  if (buffer->capacity_bytes == 0) {
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt32(buffer, 0));
  }

  if (((size_t)buffer->capacity_bytes) < sizeof(int32_t)) {
    return EINVAL;
  }

  int32_t n_keys;
  memcpy(&n_keys, buffer->data, sizeof(int32_t));

  int32_t key_size = (int32_t)key->size_bytes;
  int32_t value_size = (int32_t)value->size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(
      buffer, sizeof(int32_t) + key_size + sizeof(int32_t) + value_size));

  ArrowBufferAppendUnsafe(buffer, &key_size, sizeof(int32_t));
  ArrowBufferAppendUnsafe(buffer, key->data, key_size);
  ArrowBufferAppendUnsafe(buffer, &value_size, sizeof(int32_t));
  ArrowBufferAppendUnsafe(buffer, value->data, value_size);

  n_keys++;
  memcpy(buffer->data, &n_keys, sizeof(int32_t));

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowMetadataBuilderSetInternal(struct ArrowBuffer* buffer,
                                                      struct ArrowStringView* key,
                                                      struct ArrowStringView* value) {
  // Inspect the current value to see if we can avoid copying the buffer
  struct ArrowStringView current_value = ArrowCharView(NULL);
  NANOARROW_RETURN_NOT_OK(
      ArrowMetadataGetValueInternal((const char*)buffer->data, key, &current_value));

  // The key should be removed but no key exists
  if (value == NULL && current_value.data == NULL) {
    return NANOARROW_OK;
  }

  // The key/value can be appended because no key exists
  if (value != NULL && current_value.data == NULL) {
    return ArrowMetadataBuilderAppendInternal(buffer, key, value);
  }

  struct ArrowMetadataReader reader;
  struct ArrowStringView existing_key;
  struct ArrowStringView existing_value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, (const char*)buffer->data));

  struct ArrowBuffer new_buffer;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataBuilderInit(&new_buffer, NULL));

  while (reader.remaining_keys > 0) {
    int result = ArrowMetadataReaderRead(&reader, &existing_key, &existing_value);
    if (result != NANOARROW_OK) {
      ArrowBufferReset(&new_buffer);
      return result;
    }

    if (key->size_bytes == existing_key.size_bytes &&
        strncmp((const char*)key->data, (const char*)existing_key.data,
                existing_key.size_bytes) == 0) {
      result = ArrowMetadataBuilderAppendInternal(&new_buffer, key, value);
      value = NULL;
    } else {
      result =
          ArrowMetadataBuilderAppendInternal(&new_buffer, &existing_key, &existing_value);
    }

    if (result != NANOARROW_OK) {
      ArrowBufferReset(&new_buffer);
      return result;
    }
  }

  ArrowBufferReset(buffer);
  ArrowBufferMove(&new_buffer, buffer);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowMetadataBuilderAppend(struct ArrowBuffer* buffer,
                                          struct ArrowStringView key,
                                          struct ArrowStringView value) {
  return ArrowMetadataBuilderAppendInternal(buffer, &key, &value);
}

ArrowErrorCode ArrowMetadataBuilderSet(struct ArrowBuffer* buffer,
                                       struct ArrowStringView key,
                                       struct ArrowStringView value) {
  return ArrowMetadataBuilderSetInternal(buffer, &key, &value);
}

ArrowErrorCode ArrowMetadataBuilderRemove(struct ArrowBuffer* buffer,
                                          struct ArrowStringView key) {
  return ArrowMetadataBuilderSetInternal(buffer, &key, NULL);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/utils.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <stdarg.h>
#include <stddef.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

const char* ArrowNanoarrowVersion(void) { return NANOARROW_VERSION; }

int ArrowNanoarrowVersionInt(void) { return NANOARROW_VERSION_INT; }

ArrowErrorCode ArrowErrorSet(struct ArrowError* error, const char* fmt, ...) {
  if (error == NULL) {
    return NANOARROW_OK;
  }

  memset(error->message, 0, sizeof(error->message));

  va_list args;
  va_start(args, fmt);
  int chars_needed = vsnprintf(error->message, sizeof(error->message), fmt, args);
  va_end(args);

  if (chars_needed < 0) {
    return EINVAL;
  } else if (((size_t)chars_needed) >= sizeof(error->message)) {
    return ERANGE;
  } else {
    return NANOARROW_OK;
  }
}

void ArrowLayoutInit(struct ArrowLayout* layout, enum ArrowType storage_type) {
  layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_VALIDITY;
  layout->buffer_data_type[0] = NANOARROW_TYPE_BOOL;
  layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
  layout->buffer_data_type[1] = storage_type;
  layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_NONE;
  layout->buffer_data_type[2] = NANOARROW_TYPE_UNINITIALIZED;

  layout->element_size_bits[0] = 1;
  layout->element_size_bits[1] = 0;
  layout->element_size_bits[2] = 0;

  layout->child_size_elements = 0;

  switch (storage_type) {
    case NANOARROW_TYPE_UNINITIALIZED:
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_RUN_END_ENCODED:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[0] = NANOARROW_TYPE_UNINITIALIZED;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      layout->element_size_bits[0] = 0;
      break;

    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_MAP:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_LARGE_LIST:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      break;

    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      break;

    case NANOARROW_TYPE_BOOL:
      layout->element_size_bits[1] = 1;
      break;

    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT8:
      layout->element_size_bits[1] = 8;
      break;

    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_HALF_FLOAT:
      layout->element_size_bits[1] = 16;
      break;

    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DECIMAL32:
      layout->element_size_bits[1] = 32;
      break;
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_INT64:
    case NANOARROW_TYPE_DOUBLE:
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
    case NANOARROW_TYPE_DECIMAL64:
      layout->element_size_bits[1] = 64;
      break;

    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      layout->element_size_bits[1] = 128;
      break;

    case NANOARROW_TYPE_DECIMAL256:
      layout->element_size_bits[1] = 256;
      break;

    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      layout->buffer_data_type[1] = NANOARROW_TYPE_BINARY;
      break;

    case NANOARROW_TYPE_DENSE_UNION:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_TYPE_ID;
      layout->buffer_data_type[0] = NANOARROW_TYPE_INT8;
      layout->element_size_bits[0] = 8;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_UNION_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      break;

    case NANOARROW_TYPE_SPARSE_UNION:
      layout->buffer_type[0] = NANOARROW_BUFFER_TYPE_TYPE_ID;
      layout->buffer_data_type[0] = NANOARROW_TYPE_INT8;
      layout->element_size_bits[0] = 8;
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_NONE;
      layout->buffer_data_type[1] = NANOARROW_TYPE_UNINITIALIZED;
      break;

    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = storage_type;
      break;

    case NANOARROW_TYPE_LARGE_STRING:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = NANOARROW_TYPE_STRING;
      break;
    case NANOARROW_TYPE_LARGE_BINARY:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[2] = NANOARROW_TYPE_BINARY;
      break;

    case NANOARROW_TYPE_BINARY_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[1] = NANOARROW_TYPE_BINARY_VIEW;
      layout->element_size_bits[1] = 128;
      break;
    case NANOARROW_TYPE_STRING_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_DATA;
      layout->buffer_data_type[1] = NANOARROW_TYPE_STRING_VIEW;
      layout->element_size_bits[1] = 128;
      break;

    case NANOARROW_TYPE_LIST_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_VIEW_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[1] = 32;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_SIZE;
      layout->buffer_data_type[2] = NANOARROW_TYPE_INT32;
      layout->element_size_bits[2] = 32;
      break;
    case NANOARROW_TYPE_LARGE_LIST_VIEW:
      layout->buffer_type[1] = NANOARROW_BUFFER_TYPE_VIEW_OFFSET;
      layout->buffer_data_type[1] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[1] = 64;
      layout->buffer_type[2] = NANOARROW_BUFFER_TYPE_SIZE;
      layout->buffer_data_type[2] = NANOARROW_TYPE_INT64;
      layout->element_size_bits[2] = 64;
      break;

    default:
      break;
  }
}

void* ArrowMalloc(int64_t size) { return malloc(size); }

void* ArrowRealloc(void* ptr, int64_t size) { return realloc(ptr, size); }

void ArrowFree(void* ptr) { free(ptr); }

static uint8_t* ArrowBufferAllocatorMallocReallocate(
    struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t old_size,
    int64_t new_size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(old_size);
  return (uint8_t*)ArrowRealloc(ptr, new_size);
}

static void ArrowBufferAllocatorMallocFree(struct ArrowBufferAllocator* allocator,
                                           uint8_t* ptr, int64_t size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(size);
  if (ptr != NULL) {
    ArrowFree(ptr);
  }
}

static struct ArrowBufferAllocator ArrowBufferAllocatorMalloc = {
    &ArrowBufferAllocatorMallocReallocate, &ArrowBufferAllocatorMallocFree, NULL};

struct ArrowBufferAllocator ArrowBufferAllocatorDefault(void) {
  return ArrowBufferAllocatorMalloc;
}

static uint8_t* ArrowBufferDeallocatorReallocate(struct ArrowBufferAllocator* allocator,
                                                 uint8_t* ptr, int64_t old_size,
                                                 int64_t new_size) {
  NANOARROW_UNUSED(new_size);

  // Attempting to reallocate a buffer with a custom deallocator is
  // a programming error. In debug mode, crash here.
#if defined(NANOARROW_DEBUG)
  NANOARROW_PRINT_AND_DIE(ENOMEM,
                          "It is an error to reallocate a buffer whose allocator is "
                          "ArrowBufferDeallocator()");
#endif

  // In release mode, ensure the the deallocator is called exactly
  // once using the pointer it was given and return NULL, which
  // will trigger the caller to return ENOMEM.
  allocator->free(allocator, ptr, old_size);
  *allocator = ArrowBufferAllocatorDefault();
  return NULL;
}

struct ArrowBufferAllocator ArrowBufferDeallocator(
    void (*custom_free)(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                        int64_t size),
    void* private_data) {
  struct ArrowBufferAllocator allocator;
  allocator.reallocate = &ArrowBufferDeallocatorReallocate;
  allocator.free = custom_free;
  allocator.private_data = private_data;
  return allocator;
}

static const int kInt32DecimalDigits = 9;

static const uint64_t kUInt32PowersOfTen[] = {
    1ULL,      10ULL,      100ULL,      1000ULL,      10000ULL,
    100000ULL, 1000000ULL, 10000000ULL, 100000000ULL, 1000000000ULL};

// Adapted from Arrow C++ to use 32-bit words for better C portability
// https://github.com/apache/arrow/blob/cd3321b28b0c9703e5d7105d6146c1270bbadd7f/cpp/src/arrow/util/decimal.cc#L524-L544
static void ShiftAndAdd(struct ArrowStringView value, uint32_t* out, int64_t out_size) {
  // We use strtoll for parsing, which needs input that is null-terminated
  char chunk_string[16];

  for (int64_t posn = 0; posn < value.size_bytes;) {
    int64_t remaining = value.size_bytes - posn;

    int64_t group_size;
    if (remaining > kInt32DecimalDigits) {
      group_size = kInt32DecimalDigits;
    } else {
      group_size = remaining;
    }

    const uint64_t multiple = kUInt32PowersOfTen[group_size];

    memcpy(chunk_string, value.data + posn, group_size);
    chunk_string[group_size] = '\0';
    uint32_t chunk = (uint32_t)strtoll(chunk_string, NULL, 10);

    for (int64_t i = 0; i < out_size; i++) {
      uint64_t tmp = out[i];
      tmp *= multiple;
      tmp += chunk;
      out[i] = (uint32_t)(tmp & 0xFFFFFFFFULL);
      chunk = (uint32_t)(tmp >> 32);
    }
    posn += group_size;
  }
}

ArrowErrorCode ArrowDecimalSetDigits(struct ArrowDecimal* decimal,
                                     struct ArrowStringView value) {
  // Check for sign
  int is_negative = value.data[0] == '-';
  int has_sign = is_negative || value.data[0] == '+';
  value.data += has_sign;
  value.size_bytes -= has_sign;

  // Check all characters are digits that are not the negative sign
  for (int64_t i = 0; i < value.size_bytes; i++) {
    char c = value.data[i];
    if (c < '0' || c > '9') {
      return EINVAL;
    }
  }

  // Skip over leading 0s
  int64_t n_leading_zeroes = 0;
  for (int64_t i = 0; i < value.size_bytes; i++) {
    if (value.data[i] == '0') {
      n_leading_zeroes++;
    } else {
      break;
    }
  }

  value.data += n_leading_zeroes;
  value.size_bytes -= n_leading_zeroes;

  // Use 32-bit words for portability
  uint32_t words32[8];
  memset(words32, 0, sizeof(words32));
  int n_words32 = decimal->n_words > 0 ? decimal->n_words * 2 : 1;
  NANOARROW_DCHECK(n_words32 <= 8);
  memset(words32, 0, sizeof(words32));

  ShiftAndAdd(value, words32, n_words32);

  if (_ArrowIsLittleEndian() || n_words32 == 1) {
    memcpy(decimal->words, words32, sizeof(uint32_t) * n_words32);
  } else {
    uint64_t lo;
    uint64_t hi;

    for (int i = 0; i < decimal->n_words; i++) {
      lo = (uint64_t)words32[i * 2];
      hi = (uint64_t)words32[i * 2 + 1] << 32;
      decimal->words[decimal->n_words - i - 1] = lo | hi;
    }
  }

  if (is_negative) {
    ArrowDecimalNegate(decimal);
  }

  return NANOARROW_OK;
}

// Adapted from Arrow C++ for C
// https://github.com/apache/arrow/blob/cd3321b28b0c9703e5d7105d6146c1270bbadd7f/cpp/src/arrow/util/decimal.cc#L365
ArrowErrorCode ArrowDecimalAppendDigitsToBuffer(const struct ArrowDecimal* decimal,
                                                struct ArrowBuffer* buffer) {
  NANOARROW_DCHECK(decimal->n_words == 0 || decimal->n_words == 1 ||
                   decimal->n_words == 2 || decimal->n_words == 4);

  // For the 32-bit case, just use snprintf()
  if (decimal->n_words == 0) {
    int32_t value;
    memcpy(&value, decimal->words, sizeof(int32_t));
    NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, 16));
    int n_chars = snprintf((char*)buffer->data + buffer->size_bytes,
                           (buffer->capacity_bytes - buffer->size_bytes), "%d", value);
    if (n_chars <= 0) {
      return EINVAL;
    }

    buffer->size_bytes += n_chars;
    return NANOARROW_OK;
  }

  int is_negative = ArrowDecimalSign(decimal) < 0;

  uint64_t words_little_endian[4];
  if (decimal->n_words == 0) {
    words_little_endian[0] = 0;
    memcpy(words_little_endian, decimal->words, sizeof(uint32_t));
  } else if (decimal->low_word_index == 0) {
    memcpy(words_little_endian, decimal->words, decimal->n_words * sizeof(uint64_t));
  } else {
    for (int i = 0; i < decimal->n_words; i++) {
      words_little_endian[i] = decimal->words[decimal->n_words - i - 1];
    }
  }

  // We've already made a copy, so negate that if needed
  if (is_negative) {
    if (decimal->n_words == 0) {
      uint32_t elem = (uint32_t)words_little_endian[0];
      elem = ~elem + 1;
      words_little_endian[0] = (int32_t)elem;
    } else {
      uint64_t carry = 1;
      for (int i = 0; i < decimal->n_words; i++) {
        uint64_t elem = words_little_endian[i];
        elem = ~elem + carry;
        carry &= (elem == 0);
        words_little_endian[i] = elem;
      }
    }
  }

  // Find the most significant word that is non-zero
  int most_significant_elem_idx = -1;
  if (decimal->n_words == 0) {
    if (words_little_endian[0] != 0) {
      most_significant_elem_idx = 0;
    }
  } else {
    for (int i = decimal->n_words - 1; i >= 0; i--) {
      if (words_little_endian[i] != 0) {
        most_significant_elem_idx = i;
        break;
      }
    }
  }

  // If they are all zero, the output is just '0'
  if (most_significant_elem_idx == -1) {
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(buffer, '0'));
    return NANOARROW_OK;
  }

  // Define segments such that each segment represents 9 digits with the
  // least significant group of 9 digits first. For example, if the input represents
  // 9876543210123456789, then segments will be [123456789, 876543210, 9].
  // We handle at most a signed 256 bit integer, whose maximum value occupies 77
  // characters. Thus, we need at most 9 segments.
  const uint32_t k1e9 = 1000000000U;
  int num_segments = 0;
  uint32_t segments[9];
  memset(segments, 0, sizeof(segments));
  uint64_t* most_significant_elem = words_little_endian + most_significant_elem_idx;

  do {
    // Compute remainder = words_little_endian % 1e9 and words_little_endian =
    // words_little_endian / 1e9.
    uint32_t remainder = 0;
    uint64_t* elem = most_significant_elem;

    do {
      // Compute dividend = (remainder << 32) | *elem  (a virtual 96-bit integer);
      // *elem = dividend / 1e9;
      // remainder = dividend % 1e9.
      uint32_t hi = (uint32_t)(*elem >> 32);
      uint32_t lo = (uint32_t)(*elem & 0xFFFFFFFFULL);
      uint64_t dividend_hi = ((uint64_t)(remainder) << 32) | hi;
      uint64_t quotient_hi = dividend_hi / k1e9;
      remainder = (uint32_t)(dividend_hi % k1e9);
      uint64_t dividend_lo = ((uint64_t)(remainder) << 32) | lo;
      uint64_t quotient_lo = dividend_lo / k1e9;
      remainder = (uint32_t)(dividend_lo % k1e9);

      *elem = (quotient_hi << 32) | quotient_lo;
    } while (elem-- != words_little_endian);

    segments[num_segments++] = remainder;
  } while (*most_significant_elem != 0 || most_significant_elem-- != words_little_endian);

  // We know our output has no more than 9 digits per segment, plus a negative sign,
  // plus any further digits between our output of 9 digits plus enough
  // extra characters to ensure that snprintf() with n = 21 (maximum length of %lu
  // including a the null terminator) is bounded properly.
  NANOARROW_RETURN_NOT_OK(ArrowBufferReserve(buffer, num_segments * 9 + 1 + 21 - 9));
  if (is_negative) {
    buffer->data[buffer->size_bytes++] = '-';
  }

  // The most significant segment should have no leading zeroes
  int n_chars = snprintf((char*)buffer->data + buffer->size_bytes, 21, "%lu",
                         (unsigned long)segments[num_segments - 1]);

  // Ensure that an encoding error from snprintf() does not result
  // in an out-of-bounds access.
  if (n_chars < 0) {
    return ERANGE;
  }

  buffer->size_bytes += n_chars;

  // Subsequent output needs to be left-padded with zeroes such that each segment
  // takes up exactly 9 digits.
  for (int i = num_segments - 2; i >= 0; i--) {
    int n_chars = snprintf((char*)buffer->data + buffer->size_bytes, 21, "%09lu",
                           (unsigned long)segments[i]);
    buffer->size_bytes += n_chars;
    NANOARROW_DCHECK(buffer->size_bytes <= buffer->capacity_bytes);
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDecimalAppendStringToBuffer(const struct ArrowDecimal* decimal,
                                                struct ArrowBuffer* buffer) {
  int64_t buffer_size = buffer->size_bytes;
  NANOARROW_RETURN_NOT_OK(ArrowDecimalAppendDigitsToBuffer(decimal, buffer));
  int64_t digits_size = buffer->size_bytes - buffer_size;

  if (decimal->scale <= 0) {
    // e.g., digits are -12345 and scale is -2 -> -1234500
    // Just add zeros to the end
    for (int i = decimal->scale; i < 0; i++) {
      NANOARROW_RETURN_NOT_OK(ArrowBufferAppendInt8(buffer, '0'));
    }
    return NANOARROW_OK;
  }

  int is_negative = buffer->data[0] == '-';
  int64_t num_digits = digits_size - is_negative;
  if (num_digits <= decimal->scale) {
    // e.g., digits are -12345 and scale is 6 -> -0.012345
    // Insert "0.<some zeros>" between the (maybe) negative sign and the digits
    int64_t num_zeros_after_decimal = decimal->scale - num_digits;
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferResize(buffer, buffer->size_bytes + num_zeros_after_decimal + 2, 0));

    uint8_t* digits_start = buffer->data + is_negative;
    memmove(digits_start + num_zeros_after_decimal + 2, digits_start, num_digits);
    *digits_start++ = '0';
    *digits_start++ = '.';
    for (int i = 0; i < num_zeros_after_decimal; i++) {
      *digits_start++ = '0';
    }

  } else {
    // e.g., digits are -12345 and scale is 4 -> -1.2345
    // Insert a decimal point before scale digits of output
    NANOARROW_RETURN_NOT_OK(ArrowBufferResize(buffer, buffer->size_bytes + 1, 0));
    uint8_t* decimal_point_to_be = buffer->data + buffer->size_bytes - 1 - decimal->scale;
    memmove(decimal_point_to_be + 1, decimal_point_to_be, decimal->scale);
    *decimal_point_to_be = '.';
  }

  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/cuda.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#if defined(NANOARROW_DEVICE_WITH_CUDA)

#include <inttypes.h>

#include <cuda.h>

#include "nanoarrow/nanoarrow_device.h"

static inline void ArrowDeviceCudaSetError(CUresult err, const char* op,
                                           struct ArrowError* error) {
  if (error == NULL) {
    return;
  }

  const char* name = NULL;
  CUresult err_result = cuGetErrorName(err, &name);
  if (err_result != CUDA_SUCCESS || name == NULL) {
    name = "name unknown";
  }

  const char* description = NULL;
  err_result = cuGetErrorString(err, &description);
  if (err_result != CUDA_SUCCESS || description == NULL) {
    description = "description unknown";
  }

  ArrowErrorSet(error, "[%s][%s] %s", op, name, description);
}

#define _NANOARROW_CUDA_RETURN_NOT_OK_IMPL(NAME, EXPR, OP, ERROR) \
  do {                                                            \
    CUresult NAME = (EXPR);                                       \
    if (NAME != CUDA_SUCCESS) {                                   \
      ArrowDeviceCudaSetError(NAME, OP, ERROR);                   \
      return EIO;                                                 \
    }                                                             \
  } while (0)

#define NANOARROW_CUDA_RETURN_NOT_OK(EXPR, OP, ERROR)                                    \
  _NANOARROW_CUDA_RETURN_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(cuda_err_, __COUNTER__), EXPR, \
                                     OP, ERROR)

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_CUDA_ASSERT_OK_IMPL(NAME, EXPR, EXPR_STR)           \
  do {                                                                 \
    const CUresult NAME = (EXPR);                                      \
    if (NAME != CUDA_SUCCESS) NANOARROW_PRINT_AND_DIE(NAME, EXPR_STR); \
  } while (0)
#define NANOARROW_CUDA_ASSERT_OK(EXPR)                                                   \
  _NANOARROW_CUDA_ASSERT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, \
                                 #EXPR)
#else
#define NANOARROW_CUDA_ASSERT_OK(EXPR) (void)(EXPR)
#endif

struct ArrowDeviceCudaPrivate {
  CUdevice cu_device;
  CUcontext cu_context;
};

struct ArrowDeviceCudaAllocatorPrivate {
  ArrowDeviceType device_type;
  int64_t device_id;
  // When moving a buffer from CUDA_HOST to CUDA, the pointer used to access
  // the data changes but the pointer needed to pass to cudaFreeHost does not
  void* allocated_ptr;
};

static void ArrowDeviceCudaDeallocator(struct ArrowBufferAllocator* allocator,
                                       uint8_t* ptr, int64_t old_size) {
  NANOARROW_UNUSED(ptr);
  NANOARROW_UNUSED(old_size);

  struct ArrowDeviceCudaAllocatorPrivate* allocator_private =
      (struct ArrowDeviceCudaAllocatorPrivate*)allocator->private_data;

  switch (allocator_private->device_type) {
    case ARROW_DEVICE_CUDA:
      cuMemFree((CUdeviceptr)allocator_private->allocated_ptr);
      break;
    case ARROW_DEVICE_CUDA_HOST:
      NANOARROW_CUDA_ASSERT_OK(cuMemFreeHost(allocator_private->allocated_ptr));
      break;
    default:
      break;
  }

  ArrowFree(allocator_private);
}

static ArrowErrorCode ArrowDeviceCudaAllocateBufferAsync(struct ArrowDevice* device,
                                                         struct ArrowBuffer* buffer,
                                                         int64_t size_bytes,
                                                         CUstream hstream) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  struct ArrowDeviceCudaAllocatorPrivate* allocator_private =
      (struct ArrowDeviceCudaAllocatorPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceCudaAllocatorPrivate));
  if (allocator_private == NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
    return ENOMEM;
  }

  CUresult err;
  void* ptr = NULL;
  const char* op = "";
  switch (device->device_type) {
    case ARROW_DEVICE_CUDA: {
      CUdeviceptr dptr = 0;

      // cuMemalloc requires non-zero size_bytes
      if (size_bytes > 0) {
        err = cuMemAllocAsync(&dptr, (size_t)size_bytes, hstream);
      } else {
        err = CUDA_SUCCESS;
      }

      ptr = (void*)dptr;
      op = "cuMemAlloc";
      break;
    }
    case ARROW_DEVICE_CUDA_HOST:
      err = cuMemAllocHost(&ptr, (size_t)size_bytes);
      op = "cuMemAllocHost";
      break;
    default:
      cuCtxPopCurrent(&unused);
      ArrowFree(allocator_private);
      return EINVAL;
  }

  if (err != CUDA_SUCCESS) {
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
    ArrowFree(allocator_private);
    NANOARROW_CUDA_RETURN_NOT_OK(err, op, NULL);
  }

  allocator_private->device_id = device->device_id;
  allocator_private->device_type = device->device_type;
  allocator_private->allocated_ptr = ptr;

  buffer->data = (uint8_t*)ptr;
  buffer->size_bytes = size_bytes;
  buffer->capacity_bytes = size_bytes;
  buffer->allocator =
      ArrowBufferDeallocator(&ArrowDeviceCudaDeallocator, allocator_private);

  NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  return NANOARROW_OK;
}

struct ArrowDeviceCudaArrayPrivate {
  struct ArrowArray parent;
  CUevent cu_event;
};

static void ArrowDeviceCudaArrayRelease(struct ArrowArray* array) {
  struct ArrowDeviceCudaArrayPrivate* private_data =
      (struct ArrowDeviceCudaArrayPrivate*)array->private_data;

  if (private_data->cu_event != NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(private_data->cu_event));
  }

  ArrowArrayRelease(&private_data->parent);
  ArrowFree(private_data);
  array->release = NULL;
}

static ArrowErrorCode ArrowDeviceCudaArrayInitInternal(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, CUevent cu_event) {
  struct ArrowDeviceCudaArrayPrivate* array_private =
      (struct ArrowDeviceCudaArrayPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceCudaArrayPrivate));
  if (array_private == NULL) {
    return ENOMEM;
  }

  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->array = *array;
  device_array->array.private_data = array_private;
  device_array->array.release = &ArrowDeviceCudaArrayRelease;
  ArrowArrayMove(array, &array_private->parent);

  device_array->device_id = device->device_id;
  device_array->device_type = device->device_type;

  if (cu_event != NULL) {
    array_private->cu_event = cu_event;
    device_array->sync_event = &array_private->cu_event;
  } else {
    array_private->cu_event = NULL;
    device_array->sync_event = NULL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaArrayInitAsync(struct ArrowDevice* device,
                                                    struct ArrowDeviceArray* device_array,
                                                    struct ArrowArray* array,
                                                    void* sync_event, void* stream) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  CUevent cu_event;
  if (sync_event == NULL) {
    cu_event = NULL;
  } else {
    cu_event = *((CUevent*)sync_event);
  }

  // If the stream was passed, it means that we are required to ensure that
  // the event that is exported by the output array captures the work that
  // has been done on stream. If we were not given an event to take ownership of,
  // this means we need to create one.
  CUevent cu_event_tmp = NULL;
  CUresult err;

  if (stream != NULL && cu_event == NULL) {
    // Event is faster with timing disabled (a user can provide their
    // own event if they want timing enabled)
    err = cuEventCreate(&cu_event_tmp, CU_EVENT_DISABLE_TIMING);
    if (err != CUDA_SUCCESS) {
      NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
      NANOARROW_CUDA_RETURN_NOT_OK(err, "cuEventCreate", NULL);
    }

    cu_event = cu_event_tmp;
  }

  if (stream != NULL) {
    err = cuEventRecord(cu_event, *((CUstream*)stream));
    if (err != CUDA_SUCCESS) {
      NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
      if (cu_event_tmp != NULL) {
        NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(cu_event_tmp));
      }

      NANOARROW_CUDA_RETURN_NOT_OK(err, "cuEventCreate", NULL);
    }
  }

  int result = ArrowDeviceCudaArrayInitInternal(device, device_array, array, cu_event);
  NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  if (result != NANOARROW_OK) {
    if (cu_event_tmp != NULL) {
      NANOARROW_CUDA_ASSERT_OK(cuEventDestroy(cu_event_tmp));
    }

    return result;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaBufferCopyAsyncInternal(
    struct ArrowDevice* device_src, struct ArrowBufferView src,
    struct ArrowDevice* device_dst, struct ArrowBufferView dst, int* n_pop_context,
    struct ArrowError* error, CUstream hstream) {
  // Note: the device_src/sync event must be synchronized before calling these methods,
  // even though the cuMemcpyXXX() functions may do this automatically in some cases.

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_CUDA) {
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;
    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(dst_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyHtoDAsync((CUdeviceptr)dst.data.data, src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyHtoD", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CUDA &&
             device_src->device_id == device_dst->device_id) {
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(dst_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyDtoDAsync((CUdeviceptr)dst.data.data, (CUdeviceptr)src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyDtoDAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CUDA) {
    struct ArrowDeviceCudaPrivate* src_private =
        (struct ArrowDeviceCudaPrivate*)device_src->private_data;
    struct ArrowDeviceCudaPrivate* dst_private =
        (struct ArrowDeviceCudaPrivate*)device_dst->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyPeerAsync((CUdeviceptr)dst.data.data, dst_private->cu_context,
                          (CUdeviceptr)src.data.data, src_private->cu_context,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyPeerAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    struct ArrowDeviceCudaPrivate* src_private =
        (struct ArrowDeviceCudaPrivate*)device_src->private_data;

    NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(src_private->cu_context),
                                 "cuCtxPushCurrent", error);
    (*n_pop_context)++;
    NANOARROW_CUDA_RETURN_NOT_OK(
        cuMemcpyDtoHAsync((void*)dst.data.data, (CUdeviceptr)src.data.data,
                          (size_t)src.size_bytes, hstream),
        "cuMemcpyDtoHAsync", error);

  } else if (device_src->device_type == ARROW_DEVICE_CPU &&
             device_dst->device_type == ARROW_DEVICE_CUDA_HOST) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
             device_dst->device_type == ARROW_DEVICE_CUDA_HOST) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    memcpy((void*)dst.data.data, src.data.data, (size_t)src.size_bytes);

  } else {
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaBufferCopyAsync(struct ArrowDevice* device_src,
                                                     struct ArrowBufferView src,
                                                     struct ArrowDevice* device_dst,
                                                     struct ArrowBufferView dst,
                                                     void* stream) {
  if (stream == NULL) {
    return EINVAL;
  }

  CUstream hstream = *((CUstream*)stream);

  int n_pop_context = 0;
  struct ArrowError error;

  int result = ArrowDeviceCudaBufferCopyAsyncInternal(device_src, src, device_dst, dst,
                                                      &n_pop_context, &error, hstream);
  for (int i = 0; i < n_pop_context; i++) {
    CUcontext unused;
    NANOARROW_CUDA_ASSERT_OK(cuCtxPopCurrent(&unused));
  }

  return result;
}

static ArrowErrorCode ArrowDeviceCudaBufferInitAsync(struct ArrowDevice* device_src,
                                                     struct ArrowBufferView src,
                                                     struct ArrowDevice* device_dst,
                                                     struct ArrowBuffer* dst,
                                                     void* stream) {
  if (stream == NULL) {
    return EINVAL;
  }

  CUstream hstream = *((CUstream*)stream);

  struct ArrowBuffer tmp;

  switch (device_dst->device_type) {
    case ARROW_DEVICE_CUDA:
    case ARROW_DEVICE_CUDA_HOST:
      NANOARROW_RETURN_NOT_OK(
          ArrowDeviceCudaAllocateBufferAsync(device_dst, &tmp, src.size_bytes, hstream));
      break;
    case ARROW_DEVICE_CPU:
      ArrowBufferInit(&tmp);
      NANOARROW_RETURN_NOT_OK(ArrowBufferResize(&tmp, src.size_bytes, 0));
      break;
    default:
      return ENOTSUP;
  }

  struct ArrowBufferView tmp_view;
  tmp_view.data.data = tmp.data;
  tmp_view.size_bytes = tmp.size_bytes;
  int result =
      ArrowDeviceCudaBufferCopyAsync(device_src, src, device_dst, tmp_view, &hstream);
  if (result != NANOARROW_OK) {
    ArrowBufferReset(&tmp);
    return result;
  }

  ArrowBufferMove(&tmp, dst);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaSynchronize(struct ArrowDevice* device,
                                                 void* sync_event, void* stream,
                                                 struct ArrowError* error) {
  if (sync_event == NULL) {
    return NANOARROW_OK;
  }

  if (device->device_type != ARROW_DEVICE_CUDA &&
      device->device_type != ARROW_DEVICE_CUDA_HOST) {
    return ENOTSUP;
  }

  // Sync functions require a context to be set
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;

  NANOARROW_CUDA_RETURN_NOT_OK(cuCtxPushCurrent(private_data->cu_context),
                               "cuCtxPushCurrent", NULL);
  CUcontext unused;  // needed for cuCtxPopCurrent()

  // Memory for cuda_event is owned by the ArrowArray member of the ArrowDeviceArray
  CUevent* cu_event = (CUevent*)sync_event;
  CUstream* cu_stream = (CUstream*)stream;
  CUresult err = CUDA_SUCCESS;
  const char* op = "";

  if (cu_stream == NULL && cu_event != NULL) {
    err = cuEventSynchronize(*cu_event);
    op = "cuEventSynchronize";
  } else if (cu_stream != NULL && cu_event == NULL) {
    err = cuStreamSynchronize(*cu_stream);
    op = "cuStreamSynchronize";
  } else if (cu_stream != NULL && cu_event != NULL) {
    err = cuStreamWaitEvent(*cu_stream, *cu_event, CU_EVENT_WAIT_DEFAULT);
    op = "cuStreamWaitEvent";
  }

  NANOARROW_ASSERT_OK(cuCtxPopCurrent(&unused));
  NANOARROW_CUDA_RETURN_NOT_OK(err, op, error);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCudaArrayMove(struct ArrowDevice* device_src,
                                               struct ArrowDeviceArray* src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowDeviceArray* dst) {
  // Note that the case where the devices are the same is handled before this

  if (device_src->device_type == ARROW_DEVICE_CUDA_HOST &&
      device_dst->device_type == ARROW_DEVICE_CPU) {
    // Move: the array's release callback is responsible for cudaFreeHost or
    // deregistration (or perhaps this has been handled at a higher level).
    // We do have to wait on the sync event, though, because this has to be NULL
    // for a CPU device array.
    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceCudaSynchronize(device_src, src->sync_event, NULL, NULL));
    ArrowDeviceArrayMove(src, dst);
    dst->device_type = device_dst->device_type;
    dst->device_id = device_dst->device_id;
    dst->sync_event = NULL;

    return NANOARROW_OK;
  }

  // TODO: We can theoretically also do a move from CUDA_HOST to CUDA

  return ENOTSUP;
}

static void ArrowDeviceCudaRelease(struct ArrowDevice* device) {
  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)device->private_data;
  NANOARROW_CUDA_ASSERT_OK(cuDevicePrimaryCtxRelease(private_data->cu_device));
  ArrowFree(device->private_data);
  device->release = NULL;
}

static ArrowErrorCode ArrowDeviceCudaInitDevice(struct ArrowDevice* device,
                                                ArrowDeviceType device_type,
                                                int64_t device_id,
                                                struct ArrowError* error) {
  switch (device_type) {
    case ARROW_DEVICE_CUDA:
    case ARROW_DEVICE_CUDA_HOST:
      break;
    default:
      ArrowErrorSet(error, "Device type code %" PRId32 " not supported", device_type);
      return EINVAL;
  }

  CUdevice cu_device;
  NANOARROW_CUDA_RETURN_NOT_OK(cuDeviceGet(&cu_device, (int)device_id), "cuDeviceGet",
                               error);

  CUcontext cu_context;
  NANOARROW_CUDA_RETURN_NOT_OK(cuDevicePrimaryCtxRetain(&cu_context, cu_device),
                               "cuDevicePrimaryCtxRetain", error);

  struct ArrowDeviceCudaPrivate* private_data =
      (struct ArrowDeviceCudaPrivate*)ArrowMalloc(sizeof(struct ArrowDeviceCudaPrivate));
  if (private_data == NULL) {
    NANOARROW_CUDA_ASSERT_OK(cuDevicePrimaryCtxRelease(cu_device));
    ArrowErrorSet(error, "out of memory");
    return ENOMEM;
  }

  device->device_type = device_type;
  device->device_id = device_id;
  device->array_init = &ArrowDeviceCudaArrayInitAsync;
  device->array_move = &ArrowDeviceCudaArrayMove;
  device->buffer_init = &ArrowDeviceCudaBufferInitAsync;
  device->buffer_move = NULL;
  device->buffer_copy = &ArrowDeviceCudaBufferCopyAsync;
  device->synchronize_event = &ArrowDeviceCudaSynchronize;
  device->release = &ArrowDeviceCudaRelease;

  private_data->cu_device = cu_device;
  private_data->cu_context = cu_context;
  device->private_data = private_data;

  return NANOARROW_OK;
}

struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type, int64_t device_id) {
  CUresult err;
  int n_devices;

  static struct ArrowDevice* devices_singleton = NULL;
  if (devices_singleton == NULL) {
    err = cuInit(0);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }

    err = cuDeviceGetCount(&n_devices);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }

    if (n_devices == 0) {
      return NULL;
    }

    devices_singleton =
        (struct ArrowDevice*)ArrowMalloc(2 * n_devices * sizeof(struct ArrowDevice));
    if (devices_singleton == NULL) {
      return NULL;
    }

    int result = NANOARROW_OK;
    memset(devices_singleton, 0, 2 * n_devices * sizeof(struct ArrowDevice));

    for (int i = 0; i < n_devices; i++) {
      result =
          ArrowDeviceCudaInitDevice(devices_singleton + i, ARROW_DEVICE_CUDA, i, NULL);
      if (result != NANOARROW_OK) {
        break;
      }

      result = ArrowDeviceCudaInitDevice(devices_singleton + n_devices + i,
                                         ARROW_DEVICE_CUDA_HOST, i, NULL);
      if (result != NANOARROW_OK) {
        break;
      }
    }

    if (result != NANOARROW_OK) {
      for (int i = 0; i < n_devices; i++) {
        if (devices_singleton[i].release != NULL) {
          devices_singleton[i].release(&(devices_singleton[i]));
        }
      }

      ArrowFree(devices_singleton);
      devices_singleton = NULL;
      return NULL;
    }

  } else {
    err = cuDeviceGetCount(&n_devices);
    if (err != CUDA_SUCCESS) {
      return NULL;
    }
  }

  if (device_id < 0 || device_id >= n_devices) {
    return NULL;
  }

  switch (device_type) {
    case ARROW_DEVICE_CUDA:
      return devices_singleton + device_id;
    case ARROW_DEVICE_CUDA_HOST:
      return devices_singleton + n_devices + device_id;
    default:
      return NULL;
  }
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/device.c <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <inttypes.h>

#include "nanoarrow/nanoarrow.h"
#include "nanoarrow/nanoarrow_device.h"

ArrowErrorCode ArrowDeviceCheckRuntime(struct ArrowError* error) {
  const char* nanoarrow_runtime_version = ArrowNanoarrowVersion();
  const char* nanoarrow_ipc_build_time_version = NANOARROW_VERSION;

  if (strcmp(nanoarrow_runtime_version, nanoarrow_ipc_build_time_version) != 0) {
    ArrowErrorSet(error, "Expected nanoarrow runtime version '%s' but found version '%s'",
                  nanoarrow_ipc_build_time_version, nanoarrow_runtime_version);
    return EINVAL;
  }

  return NANOARROW_OK;
}

static void ArrowDeviceArrayInitDefault(struct ArrowDevice* device,
                                        struct ArrowDeviceArray* device_array,
                                        struct ArrowArray* array) {
  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->device_type = device->device_type;
  device_array->device_id = device->device_id;
  ArrowArrayMove(array, &device_array->array);
}

static ArrowErrorCode ArrowDeviceCpuBufferInitAsync(struct ArrowDevice* device_src,
                                                    struct ArrowBufferView src,
                                                    struct ArrowDevice* device_dst,
                                                    struct ArrowBuffer* dst,
                                                    void* stream) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  ArrowBufferInit(dst);
  dst->allocator = ArrowBufferAllocatorDefault();
  NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(dst, src.data.as_uint8, src.size_bytes));
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuBufferMove(struct ArrowDevice* device_src,
                                               struct ArrowBuffer* src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowBuffer* dst) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  ArrowBufferMove(src, dst);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuBufferCopy(struct ArrowDevice* device_src,
                                               struct ArrowBufferView src,
                                               struct ArrowDevice* device_dst,
                                               struct ArrowBufferView dst, void* stream) {
  if (device_dst->device_type != ARROW_DEVICE_CPU ||
      device_src->device_type != ARROW_DEVICE_CPU) {
    return ENOTSUP;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  memcpy((uint8_t*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceCpuSynchronize(struct ArrowDevice* device,
                                                void* sync_event, void* stream,
                                                struct ArrowError* error) {
  switch (device->device_type) {
    case ARROW_DEVICE_CPU:
      if (sync_event != NULL || stream != NULL) {
        ArrowErrorSet(error, "sync_event and stream must be NULL for ARROW_DEVICE_CPU");
        return EINVAL;
      } else {
        return NANOARROW_OK;
      }
    default:
      ArrowErrorSet(error, "Expected CPU device but got device type %d",
                    (int)device->device_id);
      return ENOTSUP;
  }
}

static void ArrowDeviceCpuRelease(struct ArrowDevice* device) { device->release = NULL; }

struct ArrowDevice* ArrowDeviceCpu(void) {
  static struct ArrowDevice* cpu_device_singleton = NULL;
  if (cpu_device_singleton == NULL) {
    cpu_device_singleton = (struct ArrowDevice*)ArrowMalloc(sizeof(struct ArrowDevice));
    ArrowDeviceInitCpu(cpu_device_singleton);
  }

  return cpu_device_singleton;
}

void ArrowDeviceInitCpu(struct ArrowDevice* device) {
  device->device_type = ARROW_DEVICE_CPU;
  device->device_id = -1;
  device->array_init = NULL;
  device->array_move = NULL;
  device->buffer_init = &ArrowDeviceCpuBufferInitAsync;
  device->buffer_move = &ArrowDeviceCpuBufferMove;
  device->buffer_copy = &ArrowDeviceCpuBufferCopy;
  device->synchronize_event = &ArrowDeviceCpuSynchronize;
  device->release = &ArrowDeviceCpuRelease;
  device->private_data = NULL;
}

struct ArrowDevice* ArrowDeviceResolve(ArrowDeviceType device_type, int64_t device_id) {
  NANOARROW_UNUSED(device_id);
  if (device_type == ARROW_DEVICE_CPU) {
    return ArrowDeviceCpu();
  }

  if (device_type == ARROW_DEVICE_METAL) {
    struct ArrowDevice* default_device = ArrowDeviceMetalDefaultDevice();
    if (device_id == default_device->device_id) {
      return default_device;
    }
  }

  if (device_type == ARROW_DEVICE_CUDA || device_type == ARROW_DEVICE_CUDA_HOST) {
    return ArrowDeviceCuda(device_type, device_id);
  }

  return NULL;
}

ArrowErrorCode ArrowDeviceArrayInitAsync(struct ArrowDevice* device,
                                         struct ArrowDeviceArray* device_array,
                                         struct ArrowArray* array, void* sync_event,
                                         void* stream) {
  if (device->array_init != NULL) {
    return device->array_init(device, device_array, array, sync_event, stream);
  }

  // Sync event and stream aren't handled by the fallback implementation
  if (sync_event != NULL || stream != NULL) {
    return EINVAL;
  }

  ArrowDeviceArrayInitDefault(device, device_array, array);
  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceBufferInitAsync(struct ArrowDevice* device_src,
                                          struct ArrowBufferView src,
                                          struct ArrowDevice* device_dst,
                                          struct ArrowBuffer* dst, void* stream) {
  int result = device_dst->buffer_init(device_src, src, device_dst, dst, stream);
  if (result == ENOTSUP) {
    result = device_src->buffer_init(device_src, src, device_dst, dst, stream);
  }

  return result;
}

ArrowErrorCode ArrowDeviceBufferMove(struct ArrowDevice* device_src,
                                     struct ArrowBuffer* src,
                                     struct ArrowDevice* device_dst,
                                     struct ArrowBuffer* dst) {
  int result = device_dst->buffer_move(device_src, src, device_dst, dst);
  if (result == ENOTSUP) {
    result = device_src->buffer_move(device_src, src, device_dst, dst);
  }

  return result;
}

ArrowErrorCode ArrowDeviceBufferCopyAsync(struct ArrowDevice* device_src,
                                          struct ArrowBufferView src,
                                          struct ArrowDevice* device_dst,
                                          struct ArrowBufferView dst, void* stream) {
  int result = device_dst->buffer_copy(device_src, src, device_dst, dst, stream);
  if (result == ENOTSUP) {
    result = device_src->buffer_copy(device_src, src, device_dst, dst, stream);
  }

  return result;
}

struct ArrowBasicDeviceArrayStreamPrivate {
  struct ArrowDevice* device;
  struct ArrowArrayStream naive_stream;
};

static int ArrowDeviceBasicArrayStreamGetSchema(
    struct ArrowDeviceArrayStream* array_stream, struct ArrowSchema* schema) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  return private_data->naive_stream.get_schema(&private_data->naive_stream, schema);
}

static int ArrowDeviceBasicArrayStreamGetNext(struct ArrowDeviceArrayStream* array_stream,
                                              struct ArrowDeviceArray* device_array) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;

  struct ArrowArray tmp;
  NANOARROW_RETURN_NOT_OK(
      private_data->naive_stream.get_next(&private_data->naive_stream, &tmp));
  int result = ArrowDeviceArrayInit(private_data->device, device_array, &tmp, NULL);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  return NANOARROW_OK;
}

static const char* ArrowDeviceBasicArrayStreamGetLastError(
    struct ArrowDeviceArrayStream* array_stream) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  return private_data->naive_stream.get_last_error(&private_data->naive_stream);
}

static void ArrowDeviceBasicArrayStreamRelease(
    struct ArrowDeviceArrayStream* array_stream) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)array_stream->private_data;
  ArrowArrayStreamRelease(&private_data->naive_stream);
  ArrowFree(private_data);
  array_stream->release = NULL;
}

ArrowErrorCode ArrowDeviceBasicArrayStreamInit(
    struct ArrowDeviceArrayStream* device_array_stream,
    struct ArrowArrayStream* array_stream, struct ArrowDevice* device) {
  struct ArrowBasicDeviceArrayStreamPrivate* private_data =
      (struct ArrowBasicDeviceArrayStreamPrivate*)ArrowMalloc(
          sizeof(struct ArrowBasicDeviceArrayStreamPrivate));
  if (private_data == NULL) {
    return ENOMEM;
  }

  private_data->device = device;
  ArrowArrayStreamMove(array_stream, &private_data->naive_stream);

  device_array_stream->device_type = device->device_type;
  device_array_stream->get_schema = &ArrowDeviceBasicArrayStreamGetSchema;
  device_array_stream->get_next = &ArrowDeviceBasicArrayStreamGetNext;
  device_array_stream->get_last_error = &ArrowDeviceBasicArrayStreamGetLastError;
  device_array_stream->release = &ArrowDeviceBasicArrayStreamRelease;
  device_array_stream->private_data = private_data;
  return NANOARROW_OK;
}

void ArrowDeviceArrayViewInit(struct ArrowDeviceArrayView* device_array_view) {
  memset(device_array_view, 0, sizeof(struct ArrowDeviceArrayView));
}

void ArrowDeviceArrayViewReset(struct ArrowDeviceArrayView* device_array_view) {
  ArrowArrayViewReset(&device_array_view->array_view);
  device_array_view->device = NULL;
}

ArrowErrorCode ArrowDeviceArrayViewSetArrayMinimal(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error) {
  // Resolve device
  struct ArrowDevice* device =
      ArrowDeviceResolve(device_array->device_type, device_array->device_id);
  if (device == NULL) {
    ArrowErrorSet(error,
                  "Can't resolve device with type %" PRId32 " and identifier %" PRId64,
                  device_array->device_type, device_array->device_id);
    return EINVAL;
  }

  // Set the device array device
  device_array_view->device = device;

  // Populate the array_view
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArrayMinimal(&device_array_view->array_view,
                                                        &device_array->array, error));

  // Populate the sync_event
  device_array_view->sync_event = device_array->sync_event;

  return NANOARROW_OK;
}

// Walks the tree of arrays to count the number of buffers with unknown size
// and the number of bytes we need to copy from a device buffer to find it.
static ArrowErrorCode ArrowDeviceArrayViewWalkUnknownBufferSizes(
    struct ArrowArrayView* array_view, int64_t* offset_buffer_size) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->length == 0 || array_view->buffer_views[1].size_bytes == 0) {
        array_view->buffer_views[2].size_bytes = 0;
      } else if (array_view->buffer_views[2].size_bytes == -1) {
        *offset_buffer_size += array_view->layout.element_size_bits[1] / 8;
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
        array_view->children[i], offset_buffer_size));
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
        array_view->dictionary, offset_buffer_size));
  }

  return NANOARROW_OK;
}

// Walks the tree of arrays and launches an async copy of the relevant
// item in the array's offset buffer to the temporary buffer we've just
// allocated to collect these values.
static ArrowErrorCode ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
    struct ArrowDevice* device, struct ArrowArrayView* array_view,
    uint8_t** offset_value_dst, void* stream) {
  int64_t offset_plus_length = array_view->offset + array_view->length;

  struct ArrowBufferView src_view;
  struct ArrowBufferView dst_view;

  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        src_view.data.as_int32 =
            array_view->buffer_views[1].data.as_int32 + offset_plus_length;
        src_view.size_bytes = sizeof(int32_t);
        dst_view.data.as_uint8 = *offset_value_dst;
        dst_view.size_bytes = sizeof(int32_t);

        NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferCopyAsync(
            device, src_view, ArrowDeviceCpu(), dst_view, stream));

        (*offset_value_dst) += sizeof(int32_t);
      }
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        src_view.data.as_int64 =
            array_view->buffer_views[1].data.as_int64 + offset_plus_length;
        src_view.size_bytes = sizeof(int64_t);
        dst_view.data.as_uint8 = *offset_value_dst;
        dst_view.size_bytes = sizeof(int64_t);

        NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferCopyAsync(
            device, src_view, ArrowDeviceCpu(), dst_view, stream));

        (*offset_value_dst) += sizeof(int64_t);
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
        device, array_view->children[i], offset_value_dst, stream));
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
        device, array_view->dictionary, offset_value_dst, stream));
  }

  return NANOARROW_OK;
}

// After synchronizing the stream with the CPU to ensure that all of the
// buffer sizes have been copied to the our temporary buffer, relay them
// back to the appropriate buffer view so that the buffer copier can
// do its thing.
static void ArrowDeviceArrayViewCollectUnknownBufferSizes(
    struct ArrowArrayView* array_view, uint8_t** offset_value_dst) {
  switch (array_view->storage_type) {
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        int32_t size_bytes_32;
        memcpy(&size_bytes_32, *offset_value_dst, sizeof(int32_t));
        array_view->buffer_views[2].size_bytes = size_bytes_32;
        (*offset_value_dst) += sizeof(int32_t);
      }
      break;
    case NANOARROW_TYPE_LARGE_STRING:
    case NANOARROW_TYPE_LARGE_BINARY:
      if (array_view->buffer_views[2].size_bytes == -1) {
        memcpy(&array_view->buffer_views[2].size_bytes, *offset_value_dst,
               sizeof(int64_t));
        (*offset_value_dst) += sizeof(int64_t);
      }
      break;
    default:
      break;
  }

  // Recurse for children
  for (int64_t i = 0; i < array_view->n_children; i++) {
    ArrowDeviceArrayViewCollectUnknownBufferSizes(array_view->children[i],
                                                  offset_value_dst);
  }

  // ...and for dictionary
  if (array_view->dictionary != NULL) {
    ArrowDeviceArrayViewCollectUnknownBufferSizes(array_view->dictionary,
                                                  offset_value_dst);
  }
}

static ArrowErrorCode ArrowDeviceArrayViewEnsureBufferSizesAsync(
    struct ArrowDeviceArrayView* device_array_view, void* stream,
    struct ArrowError* error) {
  // Walk the tree of arrays to check for buffers whose size we don't know
  int64_t temp_buffer_length_bytes_required = 0;
  NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewWalkUnknownBufferSizes(
      &device_array_view->array_view, &temp_buffer_length_bytes_required));

  // If there are no such arrays (e.g., there are no string or binary arrays in the tree),
  // we don't have to do anything extra
  if (temp_buffer_length_bytes_required == 0) {
    return NANOARROW_OK;
  }

  // Ensure that the stream provided waits on the array's sync event
  NANOARROW_RETURN_NOT_OK(device_array_view->device->synchronize_event(
      device_array_view->device, device_array_view->sync_event, stream, error));

  // Allocate a buffer big enough to hold all the offset values we need to
  // copy from the GPU
  struct ArrowBuffer buffer;
  ArrowBufferInit(&buffer);
  NANOARROW_RETURN_NOT_OK(
      ArrowBufferResize(&buffer, temp_buffer_length_bytes_required, 0));

  uint8_t* cursor = buffer.data;
  int result = ArrowDeviceArrayViewResolveUnknownBufferSizesAsync(
      device_array_view->device, &device_array_view->array_view, &cursor, stream);
  if (result != NANOARROW_OK) {
    ArrowBufferReset(&buffer);
    return result;
  }

  NANOARROW_DCHECK(cursor == (buffer.data + buffer.size_bytes));

  // Synchronize the stream with the CPU
  result = device_array_view->device->synchronize_event(device_array_view->device, NULL,
                                                        stream, error);

  // Collect the values from the temporary buffer
  cursor = buffer.data;
  ArrowDeviceArrayViewCollectUnknownBufferSizes(&device_array_view->array_view, &cursor);
  NANOARROW_DCHECK(cursor == (buffer.data + buffer.size_bytes));
  ArrowBufferReset(&buffer);

  return result;
}

ArrowErrorCode ArrowDeviceArrayViewSetArrayAsync(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    void* stream, struct ArrowError* error) {
  // Populate the array view with all information accessible from the CPU
  NANOARROW_RETURN_NOT_OK(
      ArrowDeviceArrayViewSetArrayMinimal(device_array_view, device_array, error));

  NANOARROW_RETURN_NOT_OK(
      ArrowDeviceArrayViewEnsureBufferSizesAsync(device_array_view, stream, error));

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceArrayViewCopyInternal(struct ArrowDevice* device_src,
                                                       struct ArrowArrayView* src,
                                                       struct ArrowDevice* device_dst,
                                                       struct ArrowArray* dst,
                                                       void* stream) {
  // Currently no attempt to minimize the amount of memory copied (i.e.,
  // by applying offset + length and copying potentially fewer bytes)
  dst->length = src->length;
  dst->offset = src->offset;
  dst->null_count = src->null_count;

  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    if (src->layout.buffer_type[i] == NANOARROW_BUFFER_TYPE_NONE) {
      break;
    }

    NANOARROW_RETURN_NOT_OK(ArrowDeviceBufferInitAsync(
        device_src, src->buffer_views[i], device_dst, ArrowArrayBuffer(dst, i), stream));
  }

  for (int64_t i = 0; i < src->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewCopyInternal(
        device_src, src->children[i], device_dst, dst->children[i], stream));
  }

  if (src->dictionary != NULL) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewCopyInternal(
        device_src, src->dictionary, device_dst, dst->dictionary, stream));
  }

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceArrayViewCopyAsync(struct ArrowDeviceArrayView* src,
                                             struct ArrowDevice* device_dst,
                                             struct ArrowDeviceArray* dst, void* stream) {
  // Ensure src has all buffer sizes defined
  NANOARROW_RETURN_NOT_OK(ArrowDeviceArrayViewEnsureBufferSizesAsync(src, stream, NULL));

  struct ArrowArray tmp;
  NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromArrayView(&tmp, &src->array_view, NULL));

  int result = ArrowDeviceArrayViewCopyInternal(src->device, &src->array_view, device_dst,
                                                &tmp, stream);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  // If we are copying to the CPU, we need to synchronize the stream because we
  // can't populate a sync event for a CPU array.
  if (device_dst->device_type == ARROW_DEVICE_CPU) {
    result = src->device->synchronize_event(src->device, NULL, stream, NULL);
    if (result != NANOARROW_OK) {
      ArrowArrayRelease(&tmp);
      return result;
    }

    stream = NULL;
  }

  result = ArrowArrayFinishBuilding(&tmp, NANOARROW_VALIDATION_LEVEL_MINIMAL, NULL);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  result = ArrowDeviceArrayInitAsync(device_dst, dst, &tmp, NULL, stream);
  if (result != NANOARROW_OK) {
    ArrowArrayRelease(&tmp);
    return result;
  }

  return result;
}

ArrowErrorCode ArrowDeviceArrayMoveToDevice(struct ArrowDeviceArray* src,
                                            struct ArrowDevice* device_dst,
                                            struct ArrowDeviceArray* dst) {
  // Can always move from the same device to the same device
  if (src->device_type == device_dst->device_type &&
      src->device_id == device_dst->device_id) {
    ArrowDeviceArrayMove(src, dst);
    return NANOARROW_OK;
  }

  struct ArrowDevice* device_src = ArrowDeviceResolve(src->device_type, src->device_id);
  if (device_src == NULL) {
    return EINVAL;
  }

  // See if the source knows how to move
  int result;
  if (device_src->array_move != NULL) {
    result = device_src->array_move(device_src, src, device_dst, dst);
    if (result != ENOTSUP) {
      return result;
    }
  }

  // See if the destination knows how to move
  if (device_dst->array_move != NULL) {
    NANOARROW_RETURN_NOT_OK(device_dst->array_move(device_src, src, device_dst, dst));
  }

  return NANOARROW_OK;
}

#if !defined(NANOARROW_DEVICE_WITH_CUDA)
struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type, int64_t device_id) {
  NANOARROW_UNUSED(device_type);
  NANOARROW_UNUSED(device_id);

  return NULL;
}
#endif

#if !defined(NANOARROW_DEVICE_WITH_METAL)
struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void) { return NULL; }

ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                 struct ArrowError* error) {
  NANOARROW_UNUSED(device);

  ArrowErrorSet(error, "nanoarrow_device not built with Metal support");
  return ENOTSUP;
}

ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer) {
  NANOARROW_UNUSED(buffer);
  return ENOTSUP;
}

ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array) {
  NANOARROW_UNUSED(array);
  return ENOTSUP;
}
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal.cc <==

// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <errno.h>
#include <string.h>
#include <unistd.h>

#include "nanoarrow/device/metal_impl.h"
#include "nanoarrow/nanoarrow_device.hpp"

// If non-null, caller must ->release() the return value. This doesn't
// release the underlying memory (which must be managed separately).
static MTL::Buffer* ArrowDeviceMetalWrapBufferNonOwning(MTL::Device* mtl_device,
                                                        const void* arbitrary_addr,
                                                        int64_t size_bytes = -1) {
  // Cache the page size from the system call
  static int pagesize = 0;
  if (pagesize == 0) {
    pagesize = getpagesize();
  }

  // If we don't know the size of the buffer yet, try pagesize
  if (size_bytes == -1) {
    size_bytes = pagesize;
  }

  // We can wrap any zero-size buffer
  if (size_bytes == 0) {
    return mtl_device->newBuffer(0, MTL::ResourceStorageModeShared);
  }

  int64_t allocation_size;
  if (size_bytes % pagesize == 0) {
    allocation_size = size_bytes;
  } else {
    allocation_size = (size_bytes / pagesize) + 1 * pagesize;
  }

  // Will return nullptr if the memory is improperly aligned
  return mtl_device->newBuffer(arbitrary_addr, allocation_size,
                               MTL::ResourceStorageModeShared, nullptr);
}

static uint8_t* ArrowDeviceMetalAllocatorReallocate(
    struct ArrowBufferAllocator* allocator, uint8_t* ptr, int64_t old_size,
    int64_t new_size) {
  NANOARROW_UNUSED(allocator);

  // Cache the page size from the system call
  static int pagesize = 0;
  if (pagesize == 0) {
    pagesize = getpagesize();
  }

  int64_t allocation_size;
  if (new_size % pagesize == 0) {
    allocation_size = new_size;
  } else {
    allocation_size = (new_size / pagesize) + 1 * pagesize;
  }

  // If growing an existing buffer but the allocation size is still big enough,
  // return the same pointer and do nothing.
  if (ptr != nullptr && new_size >= old_size && new_size <= allocation_size) {
    return ptr;
  }

  int64_t copy_size;
  if (new_size > old_size) {
    copy_size = old_size;
  } else {
    copy_size = new_size;
  }

  void* new_ptr = nullptr;
  posix_memalign(&new_ptr, pagesize, allocation_size);
  if (new_ptr != nullptr && ptr != nullptr) {
    memcpy(new_ptr, ptr, copy_size);
  }

  if (ptr != nullptr) {
    free(ptr);
  }

  return reinterpret_cast<uint8_t*>(new_ptr);
}

static void ArrowDeviceMetalAllocatorFree(struct ArrowBufferAllocator* allocator,
                                          uint8_t* ptr, int64_t old_size) {
  NANOARROW_UNUSED(allocator);
  NANOARROW_UNUSED(old_size);
  free(ptr);
}

ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer) {
  buffer->allocator.reallocate = &ArrowDeviceMetalAllocatorReallocate;
  buffer->allocator.free = &ArrowDeviceMetalAllocatorFree;
  buffer->allocator.private_data = nullptr;
  buffer->data = nullptr;
  buffer->size_bytes = 0;
  buffer->capacity_bytes = 0;

  return NANOARROW_OK;
}

ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array) {
  struct ArrowBuffer* buffer;
  struct ArrowBuffer new_buffer;

  for (int64_t i = 0; i < array->n_buffers; i++) {
    buffer = ArrowArrayBuffer(array, i);
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&new_buffer));
    NANOARROW_RETURN_NOT_OK(
        ArrowBufferAppend(&new_buffer, buffer->data, buffer->size_bytes));
    ArrowBufferReset(buffer);
    ArrowBufferMove(&new_buffer, buffer);
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalAlignArrayBuffers(array->children[i]));
  }

  return NANOARROW_OK;
}

struct ArrowDeviceMetalArrayPrivate {
  struct ArrowArray parent;
  MTL::SharedEvent* event;
};

static void ArrowDeviceMetalArrayRelease(struct ArrowArray* array) {
  struct ArrowDeviceMetalArrayPrivate* private_data =
      (struct ArrowDeviceMetalArrayPrivate*)array->private_data;
  if (private_data->event != nullptr) {
    private_data->event->release();
  }
  ArrowArrayRelease(&private_data->parent);
  ArrowFree(private_data);
  array->release = nullptr;
}

static ArrowErrorCode ArrowDeviceMetalArrayInitAsync(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, void* sync_event, void* stream) {
  struct ArrowDeviceMetalArrayPrivate* private_data =
      (struct ArrowDeviceMetalArrayPrivate*)ArrowMalloc(
          sizeof(struct ArrowDeviceMetalArrayPrivate));
  if (private_data == nullptr) {
    return ENOMEM;
  }

  if (stream != NULL) {
    return EINVAL;
  }

  // One can create a new event with mtl_device->newSharedEvent();
  private_data->event = static_cast<MTL::SharedEvent*>(sync_event);

  memset(device_array, 0, sizeof(struct ArrowDeviceArray));
  device_array->array = *array;
  device_array->array.private_data = private_data;
  device_array->array.release = &ArrowDeviceMetalArrayRelease;
  ArrowArrayMove(array, &private_data->parent);

  device_array->device_id = device->device_id;
  device_array->device_type = device->device_type;
  device_array->sync_event = private_data->event;

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceMetalBufferInitAsync(struct ArrowDevice* device_src,
                                                      struct ArrowBufferView src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowBuffer* dst,
                                                      void* stream) {
  if (stream != nullptr) {
    return ENOTSUP;
  }

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    struct ArrowBuffer tmp;
    NANOARROW_RETURN_NOT_OK(ArrowDeviceMetalInitBuffer(&tmp));
    NANOARROW_RETURN_NOT_OK(ArrowBufferAppend(&tmp, src.data.as_uint8, src.size_bytes));
    ArrowBufferMove(&tmp, dst);
    return NANOARROW_OK;

  } else {
    return ENOTSUP;
  }
}

static ArrowErrorCode ArrowDeviceMetalBufferMove(struct ArrowDevice* device_src,
                                                 struct ArrowBuffer* src,
                                                 struct ArrowDevice* device_dst,
                                                 struct ArrowBuffer* dst) {
  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    // Check if the input is already aligned
    auto mtl_device = reinterpret_cast<MTL::Device*>(device_dst->private_data);
    MTL::Buffer* mtl_buffer =
        ArrowDeviceMetalWrapBufferNonOwning(mtl_device, src->data, src->size_bytes);
    if (mtl_buffer != nullptr) {
      mtl_buffer->release();
      ArrowBufferMove(src, dst);
      return NANOARROW_OK;
    } else {
      // Otherwise, return ENOTSUP to signal that a move is not possible
      return ENOTSUP;
    }
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    // Metal -> Metal is always just a move
    ArrowBufferMove(src, dst);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    // Metal -> CPU is also just a move since the memory is CPU accessible
    ArrowBufferMove(src, dst);
    return NANOARROW_OK;
  } else {
    return ENOTSUP;
  }
}

static ArrowErrorCode ArrowDeviceMetalBufferCopyAsync(struct ArrowDevice* device_src,
                                                      struct ArrowBufferView src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowBufferView dst,
                                                      void* stream) {
  if (stream != nullptr) {
    return ENOTSUP;
  }

  // This is all just memcpy since it's all living in the same address space
  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_METAL) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    memcpy((void*)dst.data.as_uint8, src.data.as_uint8, dst.size_bytes);
    return NANOARROW_OK;
  } else {
    return ENOTSUP;
  }
}

static int ArrowDeviceMetalCopyRequiredCpuToMetal(MTL::Device* mtl_device,
                                                  struct ArrowArray* src) {
  // Only if all buffers in src can be wrapped as an MTL::Buffer
  for (int i = 0; i < src->n_buffers; i++) {
    MTL::Buffer* maybe_buffer =
        ArrowDeviceMetalWrapBufferNonOwning(mtl_device, src->buffers[i]);
    if (maybe_buffer == nullptr) {
      return true;
    }

    maybe_buffer->release();
  }

  for (int64_t i = 0; i < src->n_children; i++) {
    int result = ArrowDeviceMetalCopyRequiredCpuToMetal(mtl_device, src->children[i]);
    if (result != 0) {
      return result;
    }
  }

  return false;
}

static ArrowErrorCode ArrowDeviceMetalSynchronize(struct ArrowDevice* device,
                                                  void* sync_event, void* stream,
                                                  struct ArrowError* error) {
  NANOARROW_UNUSED(device);
  NANOARROW_UNUSED(error);
  // TODO: sync events for Metal are harder than for CUDA
  // https://developer.apple.com/documentation/metal/resource_synchronization/synchronizing_events_between_a_gpu_and_the_cpu?language=objc
  // It would be much easier if sync_event were a command buffer

  // Something like:
  // auto listener = MTL::SharedEventListener::alloc();
  // listener->init();

  // auto event = reinterpret_cast<MTL::SharedEvent*>(sync_event);
  // event->notifyListener(
  //   listener, event->signaledValue(), ^(MTL::SharedEvent* event, uint64_t value) {
  //     event->signaledValue = value + 1;
  //   });

  // listener->release();

  // The case where we actually have to do something is not implemented
  if (sync_event != NULL || stream != NULL) {
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ArrowDeviceMetalArrayMove(struct ArrowDevice* device_src,
                                                struct ArrowDeviceArray* src,
                                                struct ArrowDevice* device_dst,
                                                struct ArrowDeviceArray* dst) {
  // Note that the case where the devices are the same is handled before this

  if (device_src->device_type == ARROW_DEVICE_CPU &&
      device_dst->device_type == ARROW_DEVICE_METAL) {
    // Check if we can do the move (i.e., if all buffers are page-aligned)
    auto mtl_device = reinterpret_cast<MTL::Device*>(device_dst->private_data);
    if (ArrowDeviceMetalCopyRequiredCpuToMetal(mtl_device, &src->array)) {
      return ENOTSUP;
    }

    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceArrayInit(device_dst, dst, &src->array, src->sync_event));
    return NANOARROW_OK;

  } else if (device_src->device_type == ARROW_DEVICE_METAL &&
             device_dst->device_type == ARROW_DEVICE_CPU) {
    NANOARROW_RETURN_NOT_OK(
        ArrowDeviceMetalSynchronize(device_src, src->sync_event, nullptr, nullptr));
    ArrowDeviceArrayMove(src, dst);
    dst->device_type = device_dst->device_type;
    dst->device_id = device_dst->device_id;
    dst->sync_event = NULL;
    return NANOARROW_OK;
  }

  return ENOTSUP;
}

static void ArrowDeviceMetalRelease(struct ArrowDevice* device) {
  auto mtl_device = reinterpret_cast<MTL::Device*>(device->private_data);
  mtl_device->release();
  device->release = NULL;
}

struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void) {
  static struct ArrowDevice* default_device_singleton = nullptr;
  if (default_device_singleton == nullptr) {
    default_device_singleton =
        (struct ArrowDevice*)ArrowMalloc(sizeof(struct ArrowDevice));
    int result = ArrowDeviceMetalInitDefaultDevice(default_device_singleton, nullptr);
    if (result != NANOARROW_OK) {
      ArrowFree(default_device_singleton);
      default_device_singleton = nullptr;
    }
  }

  return default_device_singleton;
}

ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                 struct ArrowError* error) {
  MTL::Device* default_device = MTL::CreateSystemDefaultDevice();
  if (default_device == nullptr) {
    ArrowErrorSet(error, "No default device found");
    return EINVAL;
  }

  device->device_type = ARROW_DEVICE_METAL;
  device->device_id = static_cast<int64_t>(default_device->registryID());
  device->array_init = &ArrowDeviceMetalArrayInitAsync;
  device->array_move = &ArrowDeviceMetalArrayMove;
  device->buffer_init = &ArrowDeviceMetalBufferInitAsync;
  device->buffer_move = &ArrowDeviceMetalBufferMove;
  device->buffer_copy = &ArrowDeviceMetalBufferCopyAsync;
  device->synchronize_event = &ArrowDeviceMetalSynchronize;
  device->release = &ArrowDeviceMetalRelease;
  device->private_data = default_device;
  return NANOARROW_OK;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#define NS_PRIVATE_IMPLEMENTATION
#define MTL_PRIVATE_IMPLEMENTATION
#include "metal_impl.h"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

// We have no control over the Metal headers
#pragma GCC diagnostic ignored "-Wgnu-anonymous-struct"
#pragma GCC diagnostic ignored "-Wnested-anon-types"
#pragma GCC diagnostic ignored "-Wignored-qualifiers"
#pragma GCC diagnostic push
#include <Metal/Metal.hpp>
#pragma GCC diagnostic pop


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/array_stream.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_ARRAY_STREAM_HPP_INCLUDED
#define NANOARROW_HPP_ARRAY_STREAM_HPP_INCLUDED

#include <vector>

#include "nanoarrow/hpp/unique.hpp"

NANOARROW_CXX_NAMESPACE_BEGIN

/// \defgroup nanoarrow_hpp-array-stream ArrayStream helpers
///
/// These classes provide simple ArrowArrayStream implementations that
/// can be extended to help simplify the process of creating a valid
/// ArrowArrayStream implementation or used as-is for testing.
///
/// @{

/// @brief Export an ArrowArrayStream from a standard C++ class
/// @tparam T A class with methods `int GetSchema(ArrowSchema*)`, `int
/// GetNext(ArrowArray*)`, and `const char* GetLastError()`
///
/// This class allows a standard C++ class to be exported to a generic ArrowArrayStream
/// consumer by mapping C callback invocations to method calls on an instance of the
/// object whose lifecycle is owned by the ArrowArrayStream. See VectorArrayStream for
/// minimal useful example of this pattern.
///
/// The methods must be accessible to the ArrayStreamFactory, either as public methods or
/// by declaring ArrayStreamFactory<ImplClass> a friend. Implementors are encouraged (but
/// not required) to implement a ToArrayStream(ArrowArrayStream*) that creates a new
/// instance owned by the ArrowArrayStream and moves the relevant data to that instance.
///
/// An example implementation might be:
///
/// \code
/// class StreamImpl {
///  public:
///   // Public methods (e.g., constructor) used from C++ to initialize relevant data
///
///   // Idiomatic exporter to move data + lifecycle responsibility to an instance
///   // managed by the ArrowArrayStream callbacks
///   void ToArrayStream(struct ArrowArrayStream* out) {
///     ArrayStreamFactory<StreamImpl>::InitArrayStream(new StreamImpl(...), out);
///   }
///
///  private:
///   // Make relevant methods available to the ArrayStreamFactory
///   friend class ArrayStreamFactory<StreamImpl>;
///
///   // Method implementations (called from C, not normally interacted with from C++)
///   int GetSchema(struct ArrowSchema* schema) { return ENOTSUP; }
///   int GetNext(struct ArrowArray* array) { return ENOTSUP; }
///   const char* GetLastError() { nullptr; }
/// };
/// \endcode
///
/// An example usage might be:
///
/// \code
/// // Call constructor and/or public methods to initialize relevant data
/// StreamImpl impl;
///
/// // Export to ArrowArrayStream after data are finalized
/// UniqueArrayStream stream;
/// impl.ToArrayStream(stream.get());
/// \endcode
template <typename T>
class ArrayStreamFactory {
 public:
  /// \brief Take ownership of instance and populate callbacks of out
  static void InitArrayStream(T* instance, struct ArrowArrayStream* out) {
    out->get_schema = &get_schema_wrapper;
    out->get_next = &get_next_wrapper;
    out->get_last_error = &get_last_error_wrapper;
    out->release = &release_wrapper;
    out->private_data = instance;
  }

 private:
  static int get_schema_wrapper(struct ArrowArrayStream* stream,
                                struct ArrowSchema* schema) {
    return reinterpret_cast<T*>(stream->private_data)->GetSchema(schema);
  }

  static int get_next_wrapper(struct ArrowArrayStream* stream, struct ArrowArray* array) {
    return reinterpret_cast<T*>(stream->private_data)->GetNext(array);
  }

  static const char* get_last_error_wrapper(struct ArrowArrayStream* stream) {
    return reinterpret_cast<T*>(stream->private_data)->GetLastError();
  }

  static void release_wrapper(struct ArrowArrayStream* stream) {
    delete reinterpret_cast<T*>(stream->private_data);
    stream->release = nullptr;
    stream->private_data = nullptr;
  }
};

/// \brief An empty array stream
///
/// This class can be constructed from an struct ArrowSchema and implements a default
/// get_next() method that always marks the output ArrowArray as released.
class EmptyArrayStream {
 public:
  /// \brief Create an EmptyArrayStream from an ArrowSchema
  ///
  /// Takes ownership of schema.
  EmptyArrayStream(struct ArrowSchema* schema) : schema_(schema) {
    ArrowErrorInit(&error_);
  }

  /// \brief Export to ArrowArrayStream
  void ToArrayStream(struct ArrowArrayStream* out) {
    EmptyArrayStream* impl = new EmptyArrayStream(schema_.get());
    ArrayStreamFactory<EmptyArrayStream>::InitArrayStream(impl, out);
  }

 private:
  UniqueSchema schema_;
  struct ArrowError error_;

  friend class ArrayStreamFactory<EmptyArrayStream>;

  int GetSchema(struct ArrowSchema* schema) {
    return ArrowSchemaDeepCopy(schema_.get(), schema);
  }

  int GetNext(struct ArrowArray* array) {
    array->release = nullptr;
    return NANOARROW_OK;
  }

  const char* GetLastError() { return error_.message; }
};

/// \brief Implementation of an ArrowArrayStream backed by a vector of UniqueArray objects
class VectorArrayStream {
 public:
  /// \brief Create a VectorArrayStream from an ArrowSchema + vector of UniqueArray
  ///
  /// Takes ownership of schema and moves arrays if possible.
  VectorArrayStream(struct ArrowSchema* schema, std::vector<UniqueArray> arrays)
      : offset_(0), schema_(schema), arrays_(std::move(arrays)) {}

  /// \brief Create a one-shot VectorArrayStream from an ArrowSchema + ArrowArray
  ///
  /// Takes ownership of schema and array.
  VectorArrayStream(struct ArrowSchema* schema, struct ArrowArray* array)
      : offset_(0), schema_(schema) {
    arrays_.emplace_back(array);
  }

  /// \brief Export to ArrowArrayStream
  void ToArrayStream(struct ArrowArrayStream* out) {
    VectorArrayStream* impl = new VectorArrayStream(schema_.get(), std::move(arrays_));
    ArrayStreamFactory<VectorArrayStream>::InitArrayStream(impl, out);
  }

 private:
  int64_t offset_;
  UniqueSchema schema_;
  std::vector<UniqueArray> arrays_;

  friend class ArrayStreamFactory<VectorArrayStream>;

  int GetSchema(struct ArrowSchema* schema) {
    return ArrowSchemaDeepCopy(schema_.get(), schema);
  }

  int GetNext(struct ArrowArray* array) {
    if (offset_ < static_cast<int64_t>(arrays_.size())) {
      arrays_[offset_++].move(array);
    } else {
      array->release = nullptr;
    }

    return NANOARROW_OK;
  }

  const char* GetLastError() { return ""; }
};

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/buffer.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_BUFFER_HPP_INCLUDED
#define NANOARROW_HPP_BUFFER_HPP_INCLUDED

#include <stdint.h>
#include <utility>
#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {
template <typename T>
static inline void DeallocateWrappedBuffer(struct ArrowBufferAllocator* allocator,
                                           uint8_t* ptr, int64_t size) {
  NANOARROW_UNUSED(ptr);
  NANOARROW_UNUSED(size);
  auto obj = reinterpret_cast<T*>(allocator->private_data);
  delete obj;
}
}  // namespace internal

/// \defgroup nanoarrow_hpp-buffer Buffer helpers
///
/// Helpers to wrap buffer-like C++ objects as ArrowBuffer objects that can
/// be used to build ArrowArray objects.
///
/// @{

/// \brief Initialize a buffer wrapping an arbitrary C++ object
///
/// Initializes a buffer with a release callback that deletes the moved obj
/// when ArrowBufferReset is called. This version is useful for wrapping
/// an object whose .data() member is missing or unrelated to the buffer
/// value that is destined for a the buffer of an ArrowArray. T must be movable.
template <typename T>
static inline void BufferInitWrapped(struct ArrowBuffer* buffer, T obj,
                                     const uint8_t* data, int64_t size_bytes) {
  T* obj_moved = new T(std::move(obj));
  buffer->data = const_cast<uint8_t*>(data);
  buffer->size_bytes = size_bytes;
  buffer->capacity_bytes = 0;
  buffer->allocator =
      ArrowBufferDeallocator(&internal::DeallocateWrappedBuffer<T>, obj_moved);
}

/// \brief Initialize a buffer wrapping a C++ sequence
///
/// Specifically, this uses obj.data() to set the buffer address and
/// obj.size() * sizeof(T::value_type) to set the buffer size. This works
/// for STL containers like std::vector, std::array, and std::string.
/// This function moves obj and ensures it is deleted when ArrowBufferReset
/// is called.
template <typename T>
void BufferInitSequence(struct ArrowBuffer* buffer, T obj) {
  // Move before calling .data() (matters sometimes).
  T* obj_moved = new T(std::move(obj));
  buffer->data =
      const_cast<uint8_t*>(reinterpret_cast<const uint8_t*>(obj_moved->data()));
  buffer->size_bytes = obj_moved->size() * sizeof(typename T::value_type);
  buffer->capacity_bytes = 0;
  buffer->allocator =
      ArrowBufferDeallocator(&internal::DeallocateWrappedBuffer<T>, obj_moved);
}

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/exception.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_EXCEPTION_HPP_INCLUDED
#define NANOARROW_HPP_EXCEPTION_HPP_INCLUDED

#include <exception>
#include <string>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

/// \defgroup nanoarrow_hpp-errors Error handling helpers
///
/// Most functions in the C API return an ArrowErrorCode to communicate
/// possible failure. Except where documented, it is usually not safe to
/// continue after a non-zero value has been returned. While the
/// nanoarrow C++ helpers do not throw any exceptions of their own,
/// these helpers are provided to facilitate using the nanoarrow C++ helpers
/// in frameworks where this is a useful error handling idiom.
///
/// @{

class Exception : public std::exception {
 public:
  Exception(const std::string& msg) : msg_(msg) {}
  const char* what() const noexcept override { return msg_.c_str(); }

 private:
  std::string msg_;
};

#if defined(NANOARROW_DEBUG)
#define _NANOARROW_THROW_NOT_OK_IMPL(NAME, EXPR, EXPR_STR)                      \
  do {                                                                          \
    const int NAME = (EXPR);                                                    \
    if (NAME) {                                                                 \
      throw nanoarrow::Exception(                                               \
          std::string(EXPR_STR) + std::string(" failed with errno ") +          \
          std::to_string(NAME) + std::string("\n * ") + std::string(__FILE__) + \
          std::string(":") + std::to_string(__LINE__) + std::string("\n"));     \
    }                                                                           \
  } while (0)
#else
#define _NANOARROW_THROW_NOT_OK_IMPL(NAME, EXPR, EXPR_STR)            \
  do {                                                                \
    const int NAME = (EXPR);                                          \
    if (NAME) {                                                       \
      throw nanoarrow::Exception(std::string(EXPR_STR) +              \
                                 std::string(" failed with errno ") + \
                                 std::to_string(NAME));               \
    }                                                                 \
  } while (0)
#endif

#define NANOARROW_THROW_NOT_OK(EXPR)                                                   \
  _NANOARROW_THROW_NOT_OK_IMPL(_NANOARROW_MAKE_NAME(errno_status_, __COUNTER__), EXPR, \
                               #EXPR)

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/operators.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_OPERATORS_HPP_INCLUDED
#define NANOARROW_HPP_OPERATORS_HPP_INCLUDED

#include <stddef.h>
#include <stdint.h>
#include <string.h>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace literals {

/// \defgroup nanoarrow_hpp-string_view_helpers ArrowStringView helpers
///
/// Factories and equality comparison for ArrowStringView.
///
/// @{

/// \brief User literal operator allowing ArrowStringView construction like "str"_asv
#if !defined(__clang__) && (defined(__GNUC__) && __GNUC__ < 6)
inline ArrowStringView operator"" _asv(const char* data, size_t size_bytes) {
  return {data, static_cast<int64_t>(size_bytes)};
}
#else
inline ArrowStringView operator""_asv(const char* data, size_t size_bytes) {
  return {data, static_cast<int64_t>(size_bytes)};
}
#endif
// N.B. older GCC requires the space above, newer Clang forbids the space

// @}

}  // namespace literals

NANOARROW_CXX_NAMESPACE_END

/// \brief Equality comparison operator between ArrowStringView
/// \ingroup nanoarrow_hpp-string_view_helpers
inline bool operator==(ArrowStringView l, ArrowStringView r) {
  if (l.size_bytes != r.size_bytes) return false;
  return memcmp(l.data, r.data, l.size_bytes) == 0;
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/unique.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_UNIQUE_HPP_INCLUDED
#define NANOARROW_HPP_UNIQUE_HPP_INCLUDED

#include <string.h>

#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {

/// \defgroup nanoarrow_hpp-unique_base Base classes for Unique wrappers
///
/// @{

template <typename T>
static inline void init_pointer(T* data);

template <typename T>
static inline void move_pointer(T* src, T* dst);

template <typename T>
static inline void release_pointer(T* data);

template <>
inline void init_pointer(struct ArrowSchema* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowSchema* src, struct ArrowSchema* dst) {
  ArrowSchemaMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowSchema* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowArray* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowArray* src, struct ArrowArray* dst) {
  ArrowArrayMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowArray* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowArrayStream* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowArrayStream* src, struct ArrowArrayStream* dst) {
  ArrowArrayStreamMove(src, dst);
}

template <>
inline void release_pointer(ArrowArrayStream* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowBuffer* data) {
  ArrowBufferInit(data);
}

template <>
inline void move_pointer(struct ArrowBuffer* src, struct ArrowBuffer* dst) {
  ArrowBufferMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowBuffer* data) {
  ArrowBufferReset(data);
}

template <>
inline void init_pointer(struct ArrowBitmap* data) {
  ArrowBitmapInit(data);
}

template <>
inline void move_pointer(struct ArrowBitmap* src, struct ArrowBitmap* dst) {
  ArrowBitmapMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowBitmap* data) {
  ArrowBitmapReset(data);
}

template <>
inline void init_pointer(struct ArrowArrayView* data) {
  ArrowArrayViewInitFromType(data, NANOARROW_TYPE_UNINITIALIZED);
}

template <>
inline void move_pointer(struct ArrowArrayView* src, struct ArrowArrayView* dst) {
  ArrowArrayViewMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowArrayView* data) {
  ArrowArrayViewReset(data);
}

/// \brief A unique_ptr-like base class for stack-allocatable objects
/// \tparam T The object type
template <typename T>
class Unique {
 public:
  /// \brief Construct an invalid instance of T holding no resources
  Unique() {
    memset(&data_, 0, sizeof(data_));
    init_pointer(&data_);
  }

  /// \brief Move and take ownership of data
  Unique(T* data) {
    memset(&data_, 0, sizeof(data_));
    move_pointer(data, &data_);
  }

  /// \brief Move and take ownership of data wrapped by rhs
  Unique(Unique&& rhs) : Unique(rhs.get()) {}
  Unique& operator=(Unique&& rhs) {
    reset(rhs.get());
    return *this;
  }

  // These objects are not copyable
  Unique(const Unique& rhs) = delete;

  /// \brief Get a pointer to the data owned by this object
  T* get() noexcept { return &data_; }
  const T* get() const noexcept { return &data_; }

  /// \brief Use the pointer operator to access fields of this object
  T* operator->() noexcept { return &data_; }
  const T* operator->() const noexcept { return &data_; }

  /// \brief Call data's release callback if valid
  void reset() { release_pointer(&data_); }

  /// \brief Call data's release callback if valid and move ownership of the data
  /// pointed to by data
  void reset(T* data) {
    reset();
    move_pointer(data, &data_);
  }

  /// \brief Move ownership of this object to the data pointed to by out
  void move(T* out) { move_pointer(&data_, out); }

  ~Unique() { reset(); }

 protected:
  T data_;
};

/// @}

}  // namespace internal

/// \defgroup nanoarrow_hpp-unique Unique object wrappers
///
/// The Arrow C Data interface, the Arrow C Stream interface, and the
/// nanoarrow C library use stack-allocatable objects, some of which
/// require initialization or cleanup.
///
/// @{

/// \brief Class wrapping a unique struct ArrowSchema
using UniqueSchema = internal::Unique<struct ArrowSchema>;

/// \brief Class wrapping a unique struct ArrowArray
using UniqueArray = internal::Unique<struct ArrowArray>;

/// \brief Class wrapping a unique struct ArrowArrayStream
using UniqueArrayStream = internal::Unique<struct ArrowArrayStream>;

/// \brief Class wrapping a unique struct ArrowBuffer
using UniqueBuffer = internal::Unique<struct ArrowBuffer>;

/// \brief Class wrapping a unique struct ArrowBitmap
using UniqueBitmap = internal::Unique<struct ArrowBitmap>;

/// \brief Class wrapping a unique struct ArrowArrayView
using UniqueArrayView = internal::Unique<struct ArrowArrayView>;

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/view.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_HPP_VIEW_HPP_INCLUDED
#define NANOARROW_HPP_VIEW_HPP_INCLUDED

#include <stdint.h>
#include <type_traits>

#include "nanoarrow/hpp/unique.hpp"
#include "nanoarrow/nanoarrow.h"

NANOARROW_CXX_NAMESPACE_BEGIN

namespace internal {
struct Nothing {};

template <typename T>
class Maybe {
 public:
  Maybe() : is_something_(false) {}
  Maybe(Nothing) : Maybe() {}

  Maybe(T something)  // NOLINT(google-explicit-constructor)
      : is_something_(true), something_(something) {}

  explicit constexpr operator bool() const { return is_something_; }

  const T& operator*() const { return something_; }

  friend inline bool operator==(Maybe l, Maybe r) {
    if (l.is_something_) {
      return r.is_something_ && l.something_ == r.something_;
    } else if (r.is_something_) {
      return l.is_something_ && l.something_ == r.something_;
    } else {
      return l.is_something_ == r.is_something_;
    }
  }
  friend inline bool operator!=(Maybe l, Maybe r) { return !(l == r); }

  T value_or(T val) const { return is_something_ ? something_ : val; }

 private:
  // When support for gcc 4.8 is dropped, we should also assert
  // is_trivially_copyable<T>::value
  static_assert(std::is_trivially_destructible<T>::value, "");

  bool is_something_{};
  T something_{};
};

template <typename Get>
struct RandomAccessRange {
  Get get;
  int64_t offset;
  int64_t size;

  using value_type = decltype(std::declval<Get>()(0));

  struct const_iterator {
    int64_t i;
    const RandomAccessRange* range;
    bool operator==(const_iterator other) const { return i == other.i; }
    bool operator!=(const_iterator other) const { return i != other.i; }
    const_iterator& operator++() { return ++i, *this; }
    value_type operator*() const { return range->get(i); }
  };

  const_iterator begin() const { return {offset, this}; }
  const_iterator end() const { return {offset + size, this}; }
};

template <typename Next>
struct InputRange {
  Next next;
  using ValueOrFalsy = decltype(std::declval<Next>()());

  static_assert(std::is_constructible<bool, ValueOrFalsy>::value, "");
  static_assert(std::is_default_constructible<ValueOrFalsy>::value, "");
  using value_type = decltype(*std::declval<ValueOrFalsy>());

  struct iterator {
    InputRange* range;
    ValueOrFalsy stashed;

    bool operator==(iterator other) const {
      return static_cast<bool>(stashed) == static_cast<bool>(other.stashed);
    }
    bool operator!=(iterator other) const { return !(*this == other); }

    iterator& operator++() {
      stashed = range->next();
      return *this;
    }
    value_type operator*() const { return *stashed; }
  };

  iterator begin() { return {this, next()}; }
  iterator end() { return {this, ValueOrFalsy()}; }
};
}  // namespace internal

/// \defgroup nanoarrow_hpp-range_for Range-for helpers
///
/// The Arrow C Data interface and the Arrow C Stream interface represent
/// data which can be iterated through using C++'s range-for statement.
///
/// @{

/// \brief An object convertible to any empty optional
constexpr internal::Nothing NA{};

/// \brief A range-for compatible wrapper for ArrowArray of fixed size type
///
/// Provides a sequence of optional<T> copied from each non-null
/// slot of the wrapped array (null slots result in empty optionals).
template <typename T>
class ViewArrayAs {
 private:
  struct Get {
    const uint8_t* validity;
    const void* values;

    internal::Maybe<T> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        if (std::is_same<T, bool>::value) {
          return ArrowBitGet(static_cast<const uint8_t*>(values), i);
        } else {
          return static_cast<const T*>(values)[i];
        }
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAs(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.data,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAs(const ArrowArray* array)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                array->buffers[1],
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArray of binary or utf8
///
/// Provides a sequence of optional<ArrowStringView> referencing each non-null
/// slot of the wrapped array (null slots result in empty optionals). Large
/// binary and utf8 arrays can be wrapped by specifying 64 instead of 32 for
/// the template argument.
template <int OffsetSize>
class ViewArrayAsBytes {
 private:
  static_assert(OffsetSize == 32 || OffsetSize == 64, "");
  using OffsetType = typename std::conditional<OffsetSize == 32, int32_t, int64_t>::type;

  struct Get {
    const uint8_t* validity;
    const void* offsets;
    const char* data;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      auto* offsets = static_cast<const OffsetType*>(this->offsets);
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        return ArrowStringView{data + offsets[i], offsets[i + 1] - offsets[i]};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAsBytes(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.data,
                array_view->buffer_views[2].data.as_char,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAsBytes(const ArrowArray* array)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                array->buffers[1],
                static_cast<const char*>(array->buffers[2]),
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

class ViewBinaryViewArrayAsBytes {
 private:
  struct Get {
    const uint8_t* validity;
    const union ArrowBinaryView* inline_data;
    const void** variadic_buffers;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        const union ArrowBinaryView* bv = &inline_data[i];
        if (bv->inlined.size <= NANOARROW_BINARY_VIEW_INLINE_SIZE) {
          return ArrowStringView{reinterpret_cast<const char*>(bv->inlined.data),
                                 bv->inlined.size};
        }

        return ArrowStringView{
            reinterpret_cast<const char*>(variadic_buffers[bv->ref.buffer_index]) +
                bv->ref.offset,
            bv->ref.size};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewBinaryViewArrayAsBytes(const ArrowArrayView* array_view)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.as_binary_view,
                array_view->variadic_buffers,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewBinaryViewArrayAsBytes(const ArrowArray* array)
      : range_{
            Get{static_cast<const uint8_t*>(array->buffers[0]),
                static_cast<const union ArrowBinaryView*>(array->buffers[1]),
                array->buffers + NANOARROW_BINARY_VIEW_FIXED_BUFFERS},
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArray of fixed size binary
///
/// Provides a sequence of optional<ArrowStringView> referencing each non-null
/// slot of the wrapped array (null slots result in empty optionals).
class ViewArrayAsFixedSizeBytes {
 private:
  struct Get {
    const uint8_t* validity;
    const char* data;
    int fixed_size;

    internal::Maybe<ArrowStringView> operator()(int64_t i) const {
      if (validity == nullptr || ArrowBitGet(validity, i)) {
        return ArrowStringView{data + i * fixed_size, fixed_size};
      }
      return NA;
    }
  };

  internal::RandomAccessRange<Get> range_;

 public:
  ViewArrayAsFixedSizeBytes(const ArrowArrayView* array_view, int fixed_size)
      : range_{
            Get{
                array_view->buffer_views[0].data.as_uint8,
                array_view->buffer_views[1].data.as_char,
                fixed_size,
            },
            array_view->offset,
            array_view->length,
        } {}

  ViewArrayAsFixedSizeBytes(const ArrowArray* array, int fixed_size)
      : range_{
            Get{
                static_cast<const uint8_t*>(array->buffers[0]),
                static_cast<const char*>(array->buffers[1]),
                fixed_size,
            },
            array->offset,
            array->length,
        } {}

  using value_type = typename internal::RandomAccessRange<Get>::value_type;
  using const_iterator = typename internal::RandomAccessRange<Get>::const_iterator;
  const_iterator begin() const { return range_.begin(); }
  const_iterator end() const { return range_.end(); }
  value_type operator[](int64_t i) const { return range_.get(i); }
};

/// \brief A range-for compatible wrapper for ArrowArrayStream
///
/// Provides a sequence of ArrowArray& referencing the most recent array drawn
/// from the wrapped stream. (Each array may be moved from if necessary.)
/// When streams terminate due to an error, the error code and message are
/// available for inspection through the code() and error() member functions
/// respectively. Failure to inspect the error code will result in
/// an assertion failure. The number of arrays drawn from the stream is also
/// available through the count() member function.
class ViewArrayStream {
 public:
  ViewArrayStream(ArrowArrayStream* stream, ArrowErrorCode* code, ArrowError* error)
      : code_{code}, error_{error} {
    // Using a slightly more verbose constructor to silence a warning that occurs
    // on some versions of MSVC.
    range_.next.self = this;
    range_.next.stream = stream;
  }

  ViewArrayStream(ArrowArrayStream* stream, ArrowError* error)
      : ViewArrayStream{stream, &internal_code_, error} {}

  ViewArrayStream(ArrowArrayStream* stream)
      : ViewArrayStream{stream, &internal_code_, &internal_error_} {}

  // disable copy/move of this view, since its error references may point into itself
  ViewArrayStream(ViewArrayStream&&) = delete;
  ViewArrayStream& operator=(ViewArrayStream&&) = delete;
  ViewArrayStream(const ViewArrayStream&) = delete;
  ViewArrayStream& operator=(const ViewArrayStream&) = delete;

  // ensure the error code of this stream was accessed at least once
  ~ViewArrayStream() { NANOARROW_DCHECK(code_was_accessed_); }

 private:
  struct Next {
    ViewArrayStream* self;
    ArrowArrayStream* stream;
    UniqueArray array;

    ArrowArray* operator()() {
      array.reset();
      *self->code_ = ArrowArrayStreamGetNext(stream, array.get(), self->error_);

      if (array->release != nullptr) {
        NANOARROW_DCHECK(*self->code_ == NANOARROW_OK);
        ++self->count_;
        return array.get();
      }

      return nullptr;
    }
  };

  internal::InputRange<Next> range_;
  ArrowErrorCode* code_;
  ArrowError* error_;
  ArrowError internal_error_ = {};
  ArrowErrorCode internal_code_;
  bool code_was_accessed_ = false;
  int count_ = 0;

 public:
  using value_type = typename internal::InputRange<Next>::value_type;
  using iterator = typename internal::InputRange<Next>::iterator;
  iterator begin() { return range_.begin(); }
  iterator end() { return range_.end(); }

  /// The error code which caused this stream to terminate, if any.
  ArrowErrorCode code() {
    code_was_accessed_ = true;
    return *code_;
  }
  /// The error message which caused this stream to terminate, if any.
  ArrowError* error() { return error_; }

  /// The number of arrays streamed so far.
  int count() const { return count_; }
};

/// @}

NANOARROW_CXX_NAMESPACE_END

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <cstdint>
#include <fstream>
#include <sstream>
#include <string>
#include <vector>

#include <nanoarrow/nanoarrow_testing.hpp>
#include "c_data_integration.h"

static int64_t kBytesAllocated = 0;

static uint8_t* IntegrationTestReallocate(ArrowBufferAllocator* allocator, uint8_t* ptr,
                                          int64_t old_size, int64_t new_size) {
  NANOARROW_UNUSED(allocator);
  ArrowBufferAllocator default_allocator = ArrowBufferAllocatorDefault();
  kBytesAllocated -= old_size;
  uint8_t* out =
      default_allocator.reallocate(&default_allocator, ptr, old_size, new_size);
  if (out != nullptr) {
    kBytesAllocated += new_size;
  }

  return out;
}

static void IntegrationTestFree(struct ArrowBufferAllocator* allocator, uint8_t* ptr,
                                int64_t size) {
  NANOARROW_UNUSED(allocator);
  ArrowBufferAllocator default_allocator = ArrowBufferAllocatorDefault();
  kBytesAllocated -= size;
  default_allocator.free(&default_allocator, ptr, size);
}

static ArrowBufferAllocator IntegrationTestAllocator() {
  ArrowBufferAllocator allocator;
  allocator.reallocate = &IntegrationTestReallocate;
  allocator.free = &IntegrationTestFree;
  allocator.private_data = nullptr;
  return allocator;
}

static void SetComparisonOptions(nanoarrow::testing::TestingJSONComparison* comparison) {
  comparison->set_compare_batch_flags(false);
  comparison->set_compare_float_precision(3);
  comparison->set_compare_metadata_order(false);
}

static ArrowErrorCode ReadFileString(std::ostream& out, const std::string& file_path) {
  std::ifstream infile(file_path, std::ios::in | std::ios::binary);
  char buf[8096];
  do {
    infile.read(buf, sizeof(buf));
    out << std::string(buf, infile.gcount());
  } while (infile.gcount() > 0);

  infile.close();
  return NANOARROW_OK;
}

static ArrowErrorCode ArrayStreamFromJsonFilePath(const std::string& json_path,
                                                  ArrowArrayStream* out, int num_batch,
                                                  ArrowError* error) {
  std::stringstream ss;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ReadFileString(ss, json_path), error);

  nanoarrow::testing::TestingJSONReader reader(IntegrationTestAllocator());
  NANOARROW_RETURN_NOT_OK(reader.ReadDataFile(ss.str(), out, num_batch, error));
  return NANOARROW_OK;
}

struct MaterializedArrayStream {
  nanoarrow::UniqueSchema schema;
  std::vector<nanoarrow::UniqueArray> arrays;
};

static ArrowErrorCode MaterializeJsonFilePath(const std::string& json_path,
                                              MaterializedArrayStream* out, int num_batch,
                                              ArrowError* error) {
  nanoarrow::UniqueArrayStream stream;
  NANOARROW_RETURN_NOT_OK(
      ArrayStreamFromJsonFilePath(json_path, stream.get(), num_batch, error));

  int result = stream->get_schema(stream.get(), out->schema.get());
  if (result != NANOARROW_OK) {
    const char* err = stream->get_last_error(stream.get());
    if (err != nullptr) {
      ArrowErrorSet(error, "%s", err);
    }
  }

  nanoarrow::UniqueArray tmp;
  do {
    tmp.reset();
    int result = stream->get_next(stream.get(), tmp.get());
    if (result != NANOARROW_OK) {
      const char* err = stream->get_last_error(stream.get());
      if (err != nullptr) {
        ArrowErrorSet(error, "%s", err);
      }

      return result;
    }

    if (tmp->release == nullptr) {
      break;
    }

    out->arrays.emplace_back(tmp.get());
  } while (true);

  return NANOARROW_OK;
}

static ArrowErrorCode ExportSchemaFromJson(const char* json_path, ArrowSchema* out,
                                           ArrowError* error) {
  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(
      json_path, &data, nanoarrow::testing::TestingJSONReader::kNumBatchOnlySchema,
      error));
  ArrowSchemaMove(data.schema.get(), out);
  return NANOARROW_OK;
}

static ArrowErrorCode ImportSchemaAndCompareToJson(const char* json_path,
                                                   ArrowSchema* schema,
                                                   ArrowError* error) {
  nanoarrow::UniqueSchema actual(schema);

  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(
      json_path, &data, nanoarrow::testing::TestingJSONReader::kNumBatchOnlySchema,
      error));

  nanoarrow::testing::TestingJSONComparison comparison;
  SetComparisonOptions(&comparison);

  NANOARROW_RETURN_NOT_OK(
      comparison.CompareSchema(actual.get(), data.schema.get(), error));
  if (comparison.num_differences() > 0) {
    std::stringstream ss;
    comparison.WriteDifferences(ss);
    ArrowErrorSet(error, "Found %d differences:\n%s",
                  static_cast<int>(comparison.num_differences()), ss.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowErrorCode ExportBatchFromJson(const char* json_path, int num_batch,
                                          ArrowArray* out, ArrowError* error) {
  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(json_path, &data, num_batch, error));

  ArrowArrayMove(data.arrays[0].get(), out);
  return NANOARROW_OK;
}

static ArrowErrorCode ImportBatchAndCompareToJson(const char* json_path, int num_batch,
                                                  ArrowArray* batch, ArrowError* error) {
  nanoarrow::UniqueArray actual(batch);

  MaterializedArrayStream data;
  NANOARROW_RETURN_NOT_OK(MaterializeJsonFilePath(json_path, &data, num_batch, error));

  nanoarrow::testing::TestingJSONComparison comparison;
  SetComparisonOptions(&comparison);

  NANOARROW_RETURN_NOT_OK(comparison.SetSchema(data.schema.get(), error));
  NANOARROW_RETURN_NOT_OK(
      comparison.CompareBatch(actual.get(), data.arrays[0].get(), error));
  if (comparison.num_differences() > 0) {
    std::stringstream ss;
    comparison.WriteDifferences(ss);
    ArrowErrorSet(error, "Found %d differences:\n%s",
                  static_cast<int>(comparison.num_differences()), ss.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

static ArrowError global_error;

static const char* ConvertError(ArrowErrorCode errno_code) {
  if (errno_code == NANOARROW_OK) {
    return nullptr;
  } else {
    return global_error.message;
  }
}

NANOARROW_DLL int64_t nanoarrow_BytesAllocated() { return kBytesAllocated; }

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportSchemaFromJson(
    const char* json_path, ArrowSchema* out) {
  ArrowErrorInit(&global_error);
  return ConvertError(ExportSchemaFromJson(json_path, out, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportSchemaAndCompareToJson(
    const char* json_path, ArrowSchema* schema) {
  ArrowErrorInit(&global_error);
  return ConvertError(ImportSchemaAndCompareToJson(json_path, schema, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportBatchFromJson(
    const char* json_path, int num_batch, ArrowArray* out) {
  ArrowErrorInit(&global_error);
  return ConvertError(ExportBatchFromJson(json_path, num_batch, out, &global_error));
}

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportBatchAndCompareToJson(
    const char* json_path, int num_batch, ArrowArray* batch) {
  ArrowErrorInit(&global_error);
  return ConvertError(
      ImportBatchAndCompareToJson(json_path, num_batch, batch, &global_error));
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_INTEGRATION_C_DATA_INTEGRATION_H_INCLUDED
#define NANOARROW_INTEGRATION_C_DATA_INTEGRATION_H_INCLUDED

#include <stdint.h>

#if (defined _WIN32 || defined __CYGWIN__) && defined(NANOARROW_BUILD_DLL)
#if defined(NANOARROW_EXPORT_DLL)
#define NANOARROW_DLL __declspec(dllexport)
#else
#define NANOARROW_DLL __declspec(dllimport)
#endif  // defined(NANOARROW_EXPORT_DLL)
#elif !defined(NANOARROW_DLL)
#if __GNUC__ >= 4
#define NANOARROW_DLL __attribute__((visibility("default")))
#else
#define NANOARROW_DLL
#endif  // __GNUC__ >= 4
#endif

#ifdef __cplusplus
extern "C" {
#endif

// Extra guard for versions of Arrow without the canonical guard
#ifndef ARROW_FLAG_DICTIONARY_ORDERED

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE
#endif  // ARROW_FLAG_DICTIONARY_ORDERED

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportSchemaFromJson(
    const char* json_path, struct ArrowSchema* out);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportSchemaAndCompareToJson(
    const char* json_path, struct ArrowSchema* schema);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ExportBatchFromJson(
    const char* json_path, int num_batch, struct ArrowArray* out);

NANOARROW_DLL const char* nanoarrow_CDataIntegration_ImportBatchAndCompareToJson(
    const char* json_path, int num_batch, struct ArrowArray* batch);

NANOARROW_DLL int64_t nanoarrow_BytesAllocated(void);

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/ipc_integration.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <cstdlib>
#include <sstream>

#include <nanoarrow/nanoarrow_ipc.hpp>
#include <nanoarrow/nanoarrow_testing.hpp>

#define NANOARROW_IPC_FILE_PADDED_MAGIC "ARROW1\0"

std::string GetEnv(char const* name) {
  char const* val = std::getenv(name);
  return val ? val : "";
}

constexpr auto kUsage = R"(USAGE:
  # assert that f.arrow reads identical to f.json
  env COMMAND=VALIDATE    \
      ARROW_PATH=f.arrow  \
      JSON_PATH=f.json    \
      nanoarrow_ipc_integration

  # produce f.arrow from f.json
  env COMMAND=JSON_TO_ARROW  \
      ARROW_PATH=f.arrow     \
      JSON_PATH=f.json       \
      nanoarrow_ipc_integration

  # copy f.stream into f.arrow
  env COMMAND=STREAM_TO_FILE  \
      ARROW_PATH=f.arrow      \
      nanoarrow_ipc_integration < f.stream

  # copy f.arrow into f.stream
  env COMMAND=FILE_TO_STREAM  \
      ARROW_PATH=f.arrow      \
      nanoarrow_ipc_integration > f.stream

  # run all internal test cases
  nanoarrow_ipc_integration
)";

ArrowErrorCode Validate(struct ArrowError*);
ArrowErrorCode JsonToArrow(struct ArrowError*);
ArrowErrorCode StreamToFile(struct ArrowError*);
ArrowErrorCode FileToStream(struct ArrowError*);

int main(int argc, char** argv) try {
  std::string command = GetEnv("COMMAND");

  ArrowErrorCode error_code;
  struct ArrowError error;

  if (command == "VALIDATE") {
    std::cout << "Validating that " << GetEnv("ARROW_PATH") << " reads identical to "
              << GetEnv("JSON_PATH") << std::endl;

    error_code = Validate(&error);
  } else if (command == "JSON_TO_ARROW") {
    std::cout << "Producing " << GetEnv("ARROW_PATH") << " from " << GetEnv("JSON_PATH")
              << std::endl;

    error_code = JsonToArrow(&error);
  } else if (command == "STREAM_TO_FILE") {
    error_code = StreamToFile(&error);
  } else if (command == "FILE_TO_STREAM") {
    error_code = FileToStream(&error);
  } else {
    std::cerr << kUsage;
    return 1;
  }

  if (error_code != NANOARROW_OK) {
    std::cerr << "Command " << command << " failed (" << error_code << "="
              << strerror(error_code) << "): " << error.message << std::endl;
  }
  return error_code;
} catch (std::exception const& e) {
  std::cerr << "Uncaught exception: " << e.what() << std::endl;
  return 1;
}

struct File {
  File(FILE* file) : file_{file} {}
  File() = default;

  ~File() {
    if (file_ != nullptr) {
      fclose(file_);
    }
  }

  ArrowErrorCode open(std::string path, std::string mode, struct ArrowError* error) {
    file_ = fopen(path.c_str(), mode.c_str());
    if (file_ != nullptr) {
      return NANOARROW_OK;
    }
    ArrowErrorSet(error, "Opening file '%s' failed with errno=%d", path.c_str(), errno);
    return EINVAL;
  }

  std::string read() const {
    fseek(file_, 0, SEEK_END);
    std::string contents(ftell(file_), '\0');
    rewind(file_);

    size_t bytes_read = 0;
    while (bytes_read < contents.size()) {
      bytes_read += fread(&contents[bytes_read], 1, contents.size() - bytes_read, file_);
    }
    return contents;
  }

  operator FILE*() const { return file_; }

  FILE* file_ = nullptr;
};

struct MaterializedArrayStream {
  nanoarrow::UniqueSchema schema;
  std::vector<nanoarrow::UniqueArray> batches;

  ArrowErrorCode From(struct ArrowArrayStream* stream, struct ArrowError* error) {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(stream, schema.get(), error));

    while (true) {
      nanoarrow::UniqueArray batch;
      NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(stream, batch.get(), error));
      if (batch->release == nullptr) {
        break;
      }
      batches.push_back(std::move(batch));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode FromJsonFile(std::string const& path, struct ArrowError* error) {
    File json_file;
    NANOARROW_RETURN_NOT_OK(json_file.open(path, "r", error));
    auto json = json_file.read();

    nanoarrow::testing::TestingJSONReader reader;
    nanoarrow::UniqueArrayStream array_stream;
    NANOARROW_RETURN_NOT_OK(
        reader.ReadDataFile(json, array_stream.get(), reader.kNumBatchReadAll, error));
    return From(array_stream.get(), error);
  }

  ArrowErrorCode FromIpcFile(std::string const& path, struct ArrowError* error) {
    // FIXME this API needs to be public; it's a bit smelly to pretend that we support
    // reading files when this bespoke program is the only one which can do it
    //
    // For now: just check the first 8 bytes of the file and read a stream (ignoring the
    // Footer).
    File ipc_file;
    NANOARROW_RETURN_NOT_OK(ipc_file.open(path, "rb", error));
    auto bytes = ipc_file.read();

    auto min_size = sizeof(NANOARROW_IPC_FILE_PADDED_MAGIC) + sizeof(int32_t) +
                    strlen(NANOARROW_IPC_FILE_PADDED_MAGIC);
    if (bytes.size() < min_size) {
      ArrowErrorSet(error, "Expected file of more than %lu bytes, got %ld", min_size,
                    bytes.size());
      return EINVAL;
    }

    if (memcmp(bytes.data(), NANOARROW_IPC_FILE_PADDED_MAGIC,
               sizeof(NANOARROW_IPC_FILE_PADDED_MAGIC)) != 0) {
      ArrowErrorSet(error, "File did not begin with 'ARROW1\\0\\0'");
      return EINVAL;
    }

    nanoarrow::ipc::UniqueDecoder decoder;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowIpcDecoderInit(decoder.get()), error);
    NANOARROW_RETURN_NOT_OK(ArrowIpcDecoderVerifyFooter(
        decoder.get(), {{bytes.data()}, static_cast<int64_t>(bytes.size())}, error));
    NANOARROW_RETURN_NOT_OK(ArrowIpcDecoderDecodeFooter(
        decoder.get(), {{bytes.data()}, static_cast<int64_t>(bytes.size())}, error));

    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaDeepCopy(&decoder->footer->schema, schema.get()), error);
    NANOARROW_RETURN_NOT_OK(
        ArrowIpcDecoderSetSchema(decoder.get(), &decoder->footer->schema, error));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowIpcDecoderSetEndianness(decoder.get(), decoder->endianness), error);

    nanoarrow::UniqueBuffer record_batch_blocks;
    ArrowBufferMove(&decoder->footer->record_batch_blocks, record_batch_blocks.get());

    for (int i = 0;
         i < record_batch_blocks->size_bytes / sizeof(struct ArrowIpcFileBlock); i++) {
      const auto& block =
          reinterpret_cast<struct ArrowIpcFileBlock*>(record_batch_blocks->data)[i];
      struct ArrowBufferView metadata_view = {
          {bytes.data() + block.offset},
          block.metadata_length,
      };
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcDecoderDecodeHeader(decoder.get(), metadata_view, error));

      struct ArrowBufferView body_view = {
          {metadata_view.data.as_uint8 + metadata_view.size_bytes},
          block.body_length,
      };
      nanoarrow::UniqueArray batch;
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcDecoderDecodeArray(decoder.get(), body_view, -1, batch.get(),
                                     NANOARROW_VALIDATION_LEVEL_FULL, error));
      batches.push_back(std::move(batch));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode Write(struct ArrowIpcOutputStream* output_stream, bool write_file,
                       struct ArrowError* error) {
    nanoarrow::ipc::UniqueWriter writer;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowIpcWriterInit(writer.get(), output_stream),
                                       error);

    if (write_file) {
      NANOARROW_RETURN_NOT_OK(ArrowIpcWriterStartFile(writer.get(), error));
    }

    NANOARROW_RETURN_NOT_OK(ArrowIpcWriterWriteSchema(writer.get(), schema.get(), error));

    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), error));

    for (const auto& batch : batches) {
      NANOARROW_RETURN_NOT_OK(
          ArrowArrayViewSetArray(array_view.get(), batch.get(), error));
      NANOARROW_RETURN_NOT_OK(
          ArrowIpcWriterWriteArrayView(writer.get(), array_view.get(), error));
    }

    NANOARROW_RETURN_NOT_OK(ArrowIpcWriterWriteArrayView(writer.get(), nullptr, error));

    if (write_file) {
      NANOARROW_RETURN_NOT_OK(ArrowIpcWriterFinalizeFile(writer.get(), error));
    }

    return NANOARROW_OK;
  }

  ArrowErrorCode WriteIpcFile(std::string const& path, struct ArrowError* error) {
    // FIXME this API needs to be public; it's a bit smelly to pretend that we support
    // writing files when this bespoke program is the only one which can do it
    //
    // For now: just write the leading magic, the stream + EOS, and a manual Footer.
    File ipc_file;
    NANOARROW_RETURN_NOT_OK(ipc_file.open(path, "wb", error));

    nanoarrow::ipc::UniqueOutputStream output_stream;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowIpcOutputStreamInitFile(output_stream.get(), ipc_file,
                                     /*close_on_release=*/false),
        error);

    return Write(output_stream.get(), /*write_file=*/true, error);
  }
};

ArrowErrorCode Validate(struct ArrowError* error) {
  auto json_path = GetEnv("JSON_PATH");
  MaterializedArrayStream json_table;
  NANOARROW_RETURN_NOT_OK(json_table.FromJsonFile(json_path, error));

  auto arrow_path = GetEnv("ARROW_PATH");
  MaterializedArrayStream arrow_table;
  NANOARROW_RETURN_NOT_OK(arrow_table.FromIpcFile(arrow_path, error));

  nanoarrow::testing::TestingJSONComparison comparison;
  comparison.set_compare_metadata_order(false);
  NANOARROW_RETURN_NOT_OK(
      comparison.CompareSchema(arrow_table.schema.get(), json_table.schema.get(), error));
  if (comparison.num_differences() != 0) {
    std::stringstream differences;
    comparison.WriteDifferences(differences);
    ArrowErrorSet(error, "Found %d differences between schemas:\n%s\n",
                  (int)comparison.num_differences(), differences.str().c_str());
    return EINVAL;
  }

  if (arrow_table.batches.size() != json_table.batches.size()) {
    ArrowErrorSet(error, "%s had %d batches but\n%s had %d batches\n",  //
                  json_path.c_str(), (int)json_table.batches.size(),    //
                  arrow_path.c_str(), (int)arrow_table.batches.size());
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK(comparison.SetSchema(arrow_table.schema.get(), error));
  for (size_t i = 0; i < arrow_table.batches.size(); i++) {
    const auto& json_batch = json_table.batches[i];
    const auto& arrow_batch = arrow_table.batches[i];
    NANOARROW_RETURN_NOT_OK(comparison.CompareBatch(arrow_batch.get(), json_batch.get(),
                                                    error, "Batch " + std::to_string(i)));
  }
  if (comparison.num_differences() != 0) {
    std::stringstream differences;
    comparison.WriteDifferences(differences);
    ArrowErrorSet(error, "Found %d differences between batches:\n%s\n",
                  (int)comparison.num_differences(), differences.str().c_str());
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode JsonToArrow(struct ArrowError* error) {
  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.FromJsonFile(GetEnv("JSON_PATH"), error));
  return table.WriteIpcFile(GetEnv("ARROW_PATH"), error);
}

ArrowErrorCode StreamToFile(struct ArrowError* error) {
  // wrap stdin into ArrowIpcInputStream
  nanoarrow::ipc::UniqueInputStream input_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcInputStreamInitFile(input_stream.get(), stdin, /*close_on_release=*/true),
      error);

  nanoarrow::UniqueArrayStream array_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcArrayStreamReaderInit(array_stream.get(), input_stream.get(),
                                    /*options=*/nullptr),
      error);

  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.From(array_stream.get(), error));
  return table.WriteIpcFile(GetEnv("ARROW_PATH"), error);
}

ArrowErrorCode FileToStream(struct ArrowError* error) {
  MaterializedArrayStream table;
  NANOARROW_RETURN_NOT_OK(table.FromIpcFile(GetEnv("ARROW_PATH"), error));

  // wrap stdout into ArrowIpcOutputStream
  nanoarrow::ipc::UniqueOutputStream output_stream;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowIpcOutputStreamInitFile(output_stream.get(), stdout,
                                   /*close_on_release=*/true),
      error);

  return table.Write(output_stream.get(), /*write_file=*/false, error);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/meson.build <==
# Licensed to the Apache Software Foundation (ASF) under one
# or more contributor license agreements.  See the NOTICE file
# distributed with this work for additional information
# regarding copyright ownership.  The ASF licenses this file
# to you under the Apache License, Version 2.0 (the
# "License"); you may not use this file except in compliance
# with the License.  You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing,
# software distributed under the License is distributed on an
# "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
# KIND, either express or implied.  See the License for the
# specific language governing permissions and limitations
# under the License.

conf_data = configuration_data()

ns = get_option('namespace')
conf_data.set('NANOARROW_NAMESPACE_DEFINE', '#define NANOARROW_NAMESPACE ' + ns)

version = meson.project_version()
# Remove any pre-release / build identifiers
version_no_pre_release = version.split('-')[0]
version_no_build = version_no_pre_release.split('+')[0]
components = version_no_build.split('.')
assert(
    components.length() >= 3,
    'The version does not contain major, minor and patch',
)
ver_major = components[0]
ver_minor = components[1]
ver_patch = components[2]
conf_data.set('NANOARROW_VERSION', version)
conf_data.set('NANOARROW_VERSION_MAJOR', ver_major)
conf_data.set('NANOARROW_VERSION_MINOR', ver_minor)
conf_data.set('NANOARROW_VERSION_PATCH', ver_patch)

configure_file(
    input: 'nanoarrow_config.h.in',
    output: 'nanoarrow_config.h',
    configuration: conf_data,
    install: true,
    install_dir: get_option('includedir') / 'nanoarrow',
)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_H_INCLUDED
#define NANOARROW_H_INCLUDED

#include <stddef.h>
#include <stdint.h>
#include <stdlib.h>

#include "nanoarrow/common/inline_types.h"

// If using CMake, optionally pass -DNANOARROW_NAMESPACE=MyNamespace which will set this
// define in nanoarrow_config.h. If not, you can optionally #define NANOARROW_NAMESPACE
// MyNamespace here.

// This section remaps the non-prefixed symbols to the prefixed symbols so that
// code written against this build can be used independent of the value of
// NANOARROW_NAMESPACE.
#ifdef NANOARROW_NAMESPACE
#define NANOARROW_CAT(A, B) A##B
#define NANOARROW_SYMBOL(A, B) NANOARROW_CAT(A, B)

#define ArrowNanoarrowVersion NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowNanoarrowVersion)
#define ArrowNanoarrowVersionInt \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowNanoarrowVersionInt)
#define ArrowMalloc NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMalloc)
#define ArrowRealloc NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowRealloc)
#define ArrowFree NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowFree)
#define ArrowBufferAllocatorDefault \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBufferAllocatorDefault)
#define ArrowBufferDeallocator \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBufferDeallocator)
#define ArrowErrorSet NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowErrorSet)
#define ArrowLayoutInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowLayoutInit)
#define ArrowDecimalSetDigits NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalSetDigits)
#define ArrowDecimalAppendDigitsToBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalAppendDigitsToBuffer)
#define ArrowDecimalAppendStringToBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDecimalAppendStringToBuffer)
#define ArrowSchemaInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaInit)
#define ArrowSchemaInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaInitFromType)
#define ArrowSchemaSetType NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetType)
#define ArrowSchemaSetTypeStruct \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeStruct)
#define ArrowSchemaSetTypeFixedSize \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeFixedSize)
#define ArrowSchemaSetTypeDecimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeDecimal)
#define ArrowSchemaSetTypeRunEndEncoded \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeRunEndEncoded)
#define ArrowSchemaSetTypeDateTime \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeDateTime)
#define ArrowSchemaSetTypeUnion \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetTypeUnion)
#define ArrowSchemaDeepCopy NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaDeepCopy)
#define ArrowSchemaSetFormat NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetFormat)
#define ArrowSchemaSetName NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetName)
#define ArrowSchemaSetMetadata \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaSetMetadata)
#define ArrowSchemaAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaAllocateChildren)
#define ArrowSchemaAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaAllocateDictionary)
#define ArrowMetadataReaderInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataReaderInit)
#define ArrowMetadataReaderRead \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataReaderRead)
#define ArrowMetadataSizeOf NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataSizeOf)
#define ArrowMetadataHasKey NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataHasKey)
#define ArrowMetadataGetValue NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataGetValue)
#define ArrowMetadataBuilderInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderInit)
#define ArrowMetadataBuilderAppend \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderAppend)
#define ArrowMetadataBuilderSet \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderSet)
#define ArrowMetadataBuilderRemove \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowMetadataBuilderRemove)
#define ArrowSchemaViewInit NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaViewInit)
#define ArrowSchemaToString NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowSchemaToString)
#define ArrowArrayInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromType)
#define ArrowArrayInitFromSchema \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromSchema)
#define ArrowArrayInitFromArrayView \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromArrayView)
#define ArrowArrayInitFromArrayView \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayInitFromArrayView)
#define ArrowArrayAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayAllocateChildren)
#define ArrowArrayAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayAllocateDictionary)
#define ArrowArraySetValidityBitmap \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArraySetValidityBitmap)
#define ArrowArraySetBuffer NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArraySetBuffer)
#define ArrowArrayReserve NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayReserve)
#define ArrowArrayFinishBuilding \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayFinishBuilding)
#define ArrowArrayFinishBuildingDefault \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayFinishBuildingDefault)
#define ArrowArrayViewInitFromType \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewInitFromType)
#define ArrowArrayViewInitFromSchema \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewInitFromSchema)
#define ArrowArrayViewAllocateChildren \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewAllocateChildren)
#define ArrowArrayViewAllocateDictionary \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewAllocateDictionary)
#define ArrowArrayViewSetLength \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetLength)
#define ArrowArrayViewSetArray \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetArray)
#define ArrowArrayViewSetArrayMinimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewSetArrayMinimal)
#define ArrowArrayViewValidate \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewValidate)
#define ArrowArrayViewCompare NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewCompare)
#define ArrowArrayViewReset NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowArrayViewReset)
#define ArrowBasicArrayStreamInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamInit)
#define ArrowBasicArrayStreamSetArray \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamSetArray)
#define ArrowBasicArrayStreamValidate \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowBasicArrayStreamValidate)

#endif

#if (defined _WIN32 || defined __CYGWIN__) && defined(NANOARROW_BUILD_DLL)
#if defined(NANOARROW_EXPORT_DLL)
#define NANOARROW_DLL __declspec(dllexport)
#else
#define NANOARROW_DLL __declspec(dllimport)
#endif  // defined(NANOARROW_EXPORT_DLL)
#elif !defined(NANOARROW_DLL)
#if defined(__GNUC__) && __GNUC__ >= 4
#define NANOARROW_DLL __attribute__((visibility("default")))
#else
#define NANOARROW_DLL
#endif  // __GNUC__ >= 4
#endif

#ifdef __cplusplus
extern "C" {
#endif

/// \defgroup nanoarrow Nanoarrow C library
///
/// Except where noted, objects are not thread-safe and clients should
/// take care to serialize accesses to methods.
///
/// Because this library is intended to be vendored, it provides full type
/// definitions and encourages clients to stack or statically allocate
/// where convenient.

/// \defgroup nanoarrow-malloc Memory management
///
/// Non-buffer members of a struct ArrowSchema and struct ArrowArray
/// must be allocated using ArrowMalloc() or ArrowRealloc() and freed
/// using ArrowFree() for schemas and arrays allocated here. Buffer members
/// are allocated using an ArrowBufferAllocator.
///
/// @{

/// \brief Allocate like malloc()
NANOARROW_DLL void* ArrowMalloc(int64_t size);

/// \brief Reallocate like realloc()
NANOARROW_DLL void* ArrowRealloc(void* ptr, int64_t size);

/// \brief Free a pointer allocated using ArrowMalloc() or ArrowRealloc().
NANOARROW_DLL void ArrowFree(void* ptr);

/// \brief Return the default allocator
///
/// The default allocator uses ArrowMalloc(), ArrowRealloc(), and
/// ArrowFree().
NANOARROW_DLL struct ArrowBufferAllocator ArrowBufferAllocatorDefault(void);

/// \brief Create a custom deallocator
///
/// Creates a buffer allocator with only a free method that can be used to
/// attach a custom deallocator to an ArrowBuffer. This may be used to
/// avoid copying an existing buffer that was not allocated using the
/// infrastructure provided here (e.g., by an R or Python object).
NANOARROW_DLL struct ArrowBufferAllocator ArrowBufferDeallocator(
    ArrowBufferDeallocatorCallback, void* private_data);

/// @}

/// \brief Move the contents of an src ArrowSchema into dst and set src->release to NULL
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowSchemaMove(struct ArrowSchema* src, struct ArrowSchema* dst);

/// \brief Call the release callback of an ArrowSchema
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowSchemaRelease(struct ArrowSchema* schema);

/// \brief Move the contents of an src ArrowArray into dst and set src->release to NULL
/// \ingroup nanoarrow-arrow-cdata
static inline void ArrowArrayMove(struct ArrowArray* src, struct ArrowArray* dst);

/// \brief Call the release callback of an ArrowArray
static inline void ArrowArrayRelease(struct ArrowArray* array);

/// \brief Move the contents of an src ArrowArrayStream into dst and set src->release to
/// NULL \ingroup nanoarrow-arrow-cdata
static inline void ArrowArrayStreamMove(struct ArrowArrayStream* src,
                                        struct ArrowArrayStream* dst);

/// \brief Call the get_schema callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_schema callback, this wrapper checks the return code
/// and propagates the error reported by get_last_error into error. This
/// makes it significantly less verbose to iterate over array streams
/// using NANOARROW_RETURN_NOT_OK()-style error handling.
static inline ArrowErrorCode ArrowArrayStreamGetSchema(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* out,
    struct ArrowError* error);

/// \brief Call the get_next callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_next callback, this wrapper checks the return code
/// and propagates the error reported by get_last_error into error. This
/// makes it significantly less verbose to iterate over array streams
/// using NANOARROW_RETURN_NOT_OK()-style error handling.
static inline ArrowErrorCode ArrowArrayStreamGetNext(
    struct ArrowArrayStream* array_stream, struct ArrowArray* out,
    struct ArrowError* error);

/// \brief Call the get_last_error callback of an ArrowArrayStream
/// \ingroup nanoarrow-arrow-cdata
///
/// Unlike the get_last_error callback, this function never returns NULL (i.e.,
/// its result is safe to use in printf-style error formatters). Null values
/// from the original callback are reported as
/// "<get_last_error() returned NULL>".
static inline const char* ArrowArrayStreamGetLastError(
    struct ArrowArrayStream* array_stream);

/// \brief Call the release callback of an ArrowArrayStream
static inline void ArrowArrayStreamRelease(struct ArrowArrayStream* array_stream);

/// \defgroup nanoarrow-errors Error handling
///
/// Functions generally return an errno-compatible error code; functions that
/// need to communicate more verbose error information accept a pointer
/// to an ArrowError. This can be stack or statically allocated. The
/// content of the message is undefined unless an error code has been
/// returned. If a nanoarrow function is passed a non-null ArrowError pointer, the
/// ArrowError pointed to by the argument will be propagated with a
/// null-terminated error message. It is safe to pass a NULL ArrowError anywhere
/// in the nanoarrow API.
///
/// Except where documented, it is generally not safe to continue after a
/// function has returned a non-zero ArrowErrorCode. The NANOARROW_RETURN_NOT_OK and
/// NANOARROW_ASSERT_OK macros are provided to help propagate errors. C++ clients can use
/// the helpers provided in the nanoarrow.hpp header to facilitate using C++ idioms
/// for memory management and error propgagtion.
///
/// @{

/// \brief Set the contents of an error using printf syntax.
///
/// If error is NULL, this function does nothing and returns NANOARROW_OK.
NANOARROW_DLL NANOARROW_CHECK_PRINTF_ATTRIBUTE int ArrowErrorSet(struct ArrowError* error,
                                                                 const char* fmt, ...);

/// @}

/// \defgroup nanoarrow-utils Utility data structures
///
/// @{

/// \brief Return a version string in the form "major.minor.patch"
NANOARROW_DLL const char* ArrowNanoarrowVersion(void);

/// \brief Return an integer that can be used to compare versions sequentially
NANOARROW_DLL int ArrowNanoarrowVersionInt(void);

/// \brief Initialize a description of buffer arrangements from a storage type
NANOARROW_DLL void ArrowLayoutInit(struct ArrowLayout* layout,
                                   enum ArrowType storage_type);

/// \brief Create a string view from a null-terminated string
static inline struct ArrowStringView ArrowCharView(const char* value);

/// \brief Sets the integer value of an ArrowDecimal from a string
NANOARROW_DLL ArrowErrorCode ArrowDecimalSetDigits(struct ArrowDecimal* decimal,
                                                   struct ArrowStringView value);

/// \brief Get the integer value of an ArrowDecimal as string
NANOARROW_DLL ArrowErrorCode ArrowDecimalAppendDigitsToBuffer(
    const struct ArrowDecimal* decimal, struct ArrowBuffer* buffer);

/// \brief Get the decimal value of an ArrowDecimal as a string
NANOARROW_DLL ArrowErrorCode ArrowDecimalAppendStringToBuffer(
    const struct ArrowDecimal* decimal, struct ArrowBuffer* buffer);

/// \brief Get the half float value of a float
static inline uint16_t ArrowFloatToHalfFloat(float value);

/// \brief Get the float value of a half float
static inline float ArrowHalfFloatToFloat(uint16_t value);

/// \brief Resolve a chunk index from increasing int64_t offsets
///
/// Given a buffer of increasing int64_t offsets that begin with 0 (e.g., offset buffer
/// of a large type, run ends of a chunked array implementation), resolve a value v
/// where lo <= v < hi such that offsets[v] <= index < offsets[v + 1].
static inline int64_t ArrowResolveChunk64(int64_t index, const int64_t* offsets,
                                          int64_t lo, int64_t hi);

/// @}

/// \defgroup nanoarrow-schema Creating schemas
///
/// These functions allocate, copy, and destroy ArrowSchema structures
///
/// @{

/// \brief Initialize an ArrowSchema
///
/// Initializes the fields and release callback of schema_out. Caller
/// is responsible for calling the schema->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL void ArrowSchemaInit(struct ArrowSchema* schema);

/// \brief Initialize an ArrowSchema from an ArrowType
///
/// A convenience constructor for that calls ArrowSchemaInit() and
/// ArrowSchemaSetType() for the common case of constructing an
/// unparameterized type. The caller is responsible for calling the schema->release
/// callback if NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowSchemaInitFromType(struct ArrowSchema* schema,
                                                     enum ArrowType type);

/// \brief Get a human-readable summary of a Schema
///
/// Writes a summary of an ArrowSchema to out (up to n - 1 characters)
/// and returns the number of characters required for the output if
/// n were sufficiently large. If recursive is non-zero, the result will
/// also include children.
NANOARROW_DLL int64_t ArrowSchemaToString(const struct ArrowSchema* schema, char* out,
                                          int64_t n, char recursive);

/// \brief Set the format field of a schema from an ArrowType
///
/// Initializes the fields and release callback of schema_out. For
/// NANOARROW_TYPE_LIST, NANOARROW_TYPE_LARGE_LIST, and
/// NANOARROW_TYPE_MAP, the appropriate number of children are
/// allocated, initialized, and named; however, the caller must
/// ArrowSchemaSetType() on the preinitialized children. Schema must have been initialized
/// using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetType(struct ArrowSchema* schema,
                                                enum ArrowType type);

/// \brief Set the format field and initialize children of a struct schema
///
/// The specified number of children are initialized; however, the caller is responsible
/// for calling ArrowSchemaSetType() and ArrowSchemaSetName() on each child.
/// Schema must have been initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeStruct(struct ArrowSchema* schema,
                                                      int64_t n_children);

/// \brief Set the format field of a fixed-size schema
///
/// Returns EINVAL for fixed_size <= 0 or for type that is not
/// NANOARROW_TYPE_FIXED_SIZE_BINARY or NANOARROW_TYPE_FIXED_SIZE_LIST.
/// For NANOARROW_TYPE_FIXED_SIZE_LIST, the appropriate number of children are
/// allocated, initialized, and named; however, the caller must
/// ArrowSchemaSetType() the first child. Schema must have been initialized using
/// ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeFixedSize(struct ArrowSchema* schema,
                                                         enum ArrowType type,
                                                         int32_t fixed_size);

/// \brief Set the format field of a decimal schema
///
/// Returns EINVAL for scale <= 0 or for type that is not
/// NANOARROW_TYPE_DECIMAL32, NANOARROW_TYPE_DECIMAL64, NANOARROW_TYPE_DECIMAL128 or
/// NANOARROW_TYPE_DECIMAL256. Schema must have been initialized using
/// ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeDecimal(struct ArrowSchema* schema,
                                                       enum ArrowType type,
                                                       int32_t decimal_precision,
                                                       int32_t decimal_scale);

/// \brief Set the format field of a run-end encoded schema
///
/// Returns EINVAL for run_end_type that is not
/// NANOARROW_TYPE_INT16, NANOARROW_TYPE_INT32 or NANOARROW_TYPE_INT64.
/// Schema must have been initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
/// The caller must call `ArrowSchemaSetTypeXXX(schema->children[1])` to
/// set the value type. Note that when building arrays using the `ArrowArrayAppendXXX()`
/// functions, the run-end encoded array's logical length must be updated manually.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeRunEndEncoded(struct ArrowSchema* schema,
                                                             enum ArrowType run_end_type);

/// \brief Set the format field of a time, timestamp, or duration schema
///
/// Returns EINVAL for type that is not
/// NANOARROW_TYPE_TIME32, NANOARROW_TYPE_TIME64,
/// NANOARROW_TYPE_TIMESTAMP, or NANOARROW_TYPE_DURATION. The
/// timezone parameter must be NULL for a non-timestamp type. Schema must have been
/// initialized using ArrowSchemaInit() or ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeDateTime(struct ArrowSchema* schema,
                                                        enum ArrowType type,
                                                        enum ArrowTimeUnit time_unit,
                                                        const char* timezone);

/// \brief Set the format field of a union schema
///
/// Returns EINVAL for a type that is not NANOARROW_TYPE_DENSE_UNION
/// or NANOARROW_TYPE_SPARSE_UNION. The specified number of children are
/// allocated, and initialized.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetTypeUnion(struct ArrowSchema* schema,
                                                     enum ArrowType type,
                                                     int64_t n_children);

/// \brief Make a (recursive) copy of a schema
///
/// Allocates and copies fields of schema into schema_out.
NANOARROW_DLL ArrowErrorCode ArrowSchemaDeepCopy(const struct ArrowSchema* schema,
                                                 struct ArrowSchema* schema_out);

/// \brief Copy format into schema->format
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetFormat(struct ArrowSchema* schema,
                                                  const char* format);

/// \brief Copy name into schema->name
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetName(struct ArrowSchema* schema,
                                                const char* name);

/// \brief Copy metadata into schema->metadata
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy.
NANOARROW_DLL ArrowErrorCode ArrowSchemaSetMetadata(struct ArrowSchema* schema,
                                                    const char* metadata);

/// \brief Allocate the schema->children array
///
/// Includes the memory for each child struct ArrowSchema.
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaAllocateChildren(struct ArrowSchema* schema,
                                                         int64_t n_children);

/// \brief Allocate the schema->dictionary member
///
/// schema must have been allocated using ArrowSchemaInitFromType() or
/// ArrowSchemaDeepCopy().
NANOARROW_DLL ArrowErrorCode ArrowSchemaAllocateDictionary(struct ArrowSchema* schema);

/// @}

/// \defgroup nanoarrow-metadata Create, read, and modify schema metadata
///
/// @{

/// \brief Reader for key/value pairs in schema metadata
///
/// The ArrowMetadataReader does not own any data and is only valid
/// for the lifetime of the underlying metadata pointer.
struct ArrowMetadataReader {
  /// \brief A metadata string from a schema->metadata field.
  const char* metadata;

  /// \brief The current offset into the metadata string
  int64_t offset;

  /// \brief The number of remaining keys
  int32_t remaining_keys;
};

/// \brief Initialize an ArrowMetadataReader
NANOARROW_DLL ArrowErrorCode ArrowMetadataReaderInit(struct ArrowMetadataReader* reader,
                                                     const char* metadata);

/// \brief Read the next key/value pair from an ArrowMetadataReader
NANOARROW_DLL ArrowErrorCode ArrowMetadataReaderRead(struct ArrowMetadataReader* reader,
                                                     struct ArrowStringView* key_out,
                                                     struct ArrowStringView* value_out);

/// \brief The number of bytes in in a key/value metadata string
NANOARROW_DLL int64_t ArrowMetadataSizeOf(const char* metadata);

/// \brief Check for a key in schema metadata
NANOARROW_DLL char ArrowMetadataHasKey(const char* metadata, struct ArrowStringView key);

/// \brief Extract a value from schema metadata
///
/// If key does not exist in metadata, value_out is unmodified
NANOARROW_DLL ArrowErrorCode ArrowMetadataGetValue(const char* metadata,
                                                   struct ArrowStringView key,
                                                   struct ArrowStringView* value_out);

/// \brief Initialize a builder for schema metadata from key/value pairs
///
/// metadata can be an existing metadata string or NULL to initialize
/// an empty metadata string.
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderInit(struct ArrowBuffer* buffer,
                                                      const char* metadata);

/// \brief Append a key/value pair to a buffer containing serialized metadata
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderAppend(struct ArrowBuffer* buffer,
                                                        struct ArrowStringView key,
                                                        struct ArrowStringView value);

/// \brief Set a key/value pair to a buffer containing serialized metadata
///
/// Ensures that the only entry for key in the metadata is set to value.
/// This function maintains the existing position of (the first instance of)
/// key if present in the data.
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderSet(struct ArrowBuffer* buffer,
                                                     struct ArrowStringView key,
                                                     struct ArrowStringView value);

/// \brief Remove a key from a buffer containing serialized metadata
NANOARROW_DLL ArrowErrorCode ArrowMetadataBuilderRemove(struct ArrowBuffer* buffer,
                                                        struct ArrowStringView key);

/// @}

/// \defgroup nanoarrow-schema-view Reading schemas
///
/// @{

/// \brief A non-owning view of a parsed ArrowSchema
///
/// Contains more readily extractable values than a raw ArrowSchema.
/// Clients can stack or statically allocate this structure but are
/// encouraged to use the provided getters to ensure forward
/// compatibility.
struct ArrowSchemaView {
  /// \brief A pointer to the schema represented by this view
  const struct ArrowSchema* schema;

  /// \brief The data type represented by the schema
  ///
  /// This value may be NANOARROW_TYPE_DICTIONARY if the schema has a
  /// non-null dictionary member; datetime types are valid values.
  /// This value will never be NANOARROW_TYPE_EXTENSION (see
  /// extension_name and/or extension_metadata to check for
  /// an extension type).
  enum ArrowType type;

  /// \brief The storage data type represented by the schema
  ///
  /// This value will never be NANOARROW_TYPE_DICTIONARY, NANOARROW_TYPE_EXTENSION
  /// or any datetime type. This value represents only the type required to
  /// interpret the buffers in the array.
  enum ArrowType storage_type;

  /// \brief The storage layout represented by the schema
  struct ArrowLayout layout;

  /// \brief The extension type name if it exists
  ///
  /// If the ARROW:extension:name key is present in schema.metadata,
  /// extension_name.data will be non-NULL.
  struct ArrowStringView extension_name;

  /// \brief The extension type metadata if it exists
  ///
  /// If the ARROW:extension:metadata key is present in schema.metadata,
  /// extension_metadata.data will be non-NULL.
  struct ArrowStringView extension_metadata;

  /// \brief Format fixed size parameter
  ///
  /// This value is set when parsing a fixed-size binary or fixed-size
  /// list schema; this value is undefined for other types. For a
  /// fixed-size binary schema this value is in bytes; for a fixed-size
  /// list schema this value refers to the number of child elements for
  /// each element of the parent.
  int32_t fixed_size;

  /// \brief Decimal bitwidth
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_bitwidth;

  /// \brief Decimal precision
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_precision;

  /// \brief Decimal scale
  ///
  /// This value is set when parsing a decimal type schema;
  /// this value is undefined for other types.
  int32_t decimal_scale;

  /// \brief Format time unit parameter
  ///
  /// This value is set when parsing a date/time type. The value is
  /// undefined for other types.
  enum ArrowTimeUnit time_unit;

  /// \brief Format timezone parameter
  ///
  /// This value is set when parsing a timestamp type and represents
  /// the timezone format parameter. This value points to
  /// data within the schema and is undefined for other types.
  const char* timezone;

  /// \brief Union type ids parameter
  ///
  /// This value is set when parsing a union type and represents
  /// type ids parameter. This value points to
  /// data within the schema and is undefined for other types.
  const char* union_type_ids;
};

/// \brief Initialize an ArrowSchemaView
NANOARROW_DLL ArrowErrorCode ArrowSchemaViewInit(struct ArrowSchemaView* schema_view,
                                                 const struct ArrowSchema* schema,
                                                 struct ArrowError* error);

/// @}

/// \defgroup nanoarrow-buffer Owning, growable buffers
///
/// @{

/// \brief Initialize an ArrowBuffer
///
/// Initialize a buffer with a NULL, zero-size buffer using the default
/// buffer allocator.
static inline void ArrowBufferInit(struct ArrowBuffer* buffer);

/// \brief Set a newly-initialized buffer's allocator
///
/// Returns EINVAL if the buffer has already been allocated.
static inline ArrowErrorCode ArrowBufferSetAllocator(
    struct ArrowBuffer* buffer, struct ArrowBufferAllocator allocator);

/// \brief Reset an ArrowBuffer
///
/// Releases the buffer using the allocator's free method if
/// the buffer's data member is non-null, sets the data member
/// to NULL, and sets the buffer's size and capacity to 0.
static inline void ArrowBufferReset(struct ArrowBuffer* buffer);

/// \brief Move an ArrowBuffer
///
/// Transfers the buffer data and lifecycle management to another
/// address and resets buffer.
static inline void ArrowBufferMove(struct ArrowBuffer* src, struct ArrowBuffer* dst);

/// \brief Grow or shrink a buffer to a given size
///
/// When shrinking the size of the buffer, the buffer is only reallocated
/// if shrink_to_fit is non-zero.
static inline ArrowErrorCode ArrowBufferResize(struct ArrowBuffer* buffer,
                                               int64_t new_size_bytes,
                                               char shrink_to_fit);

/// \brief Ensure a buffer has at least a given additional capacity
///
/// Ensures that the buffer has space to append at least
/// additional_size_bytes, overallocating when required.
static inline ArrowErrorCode ArrowBufferReserve(struct ArrowBuffer* buffer,
                                                int64_t additional_size_bytes);

/// \brief Write data to buffer and increment the buffer size
///
/// This function does not check that buffer has the required capacity
static inline void ArrowBufferAppendUnsafe(struct ArrowBuffer* buffer, const void* data,
                                           int64_t size_bytes);

/// \brief Write data to buffer and increment the buffer size
///
/// This function writes and ensures that the buffer has the required capacity,
/// possibly by reallocating the buffer. Like ArrowBufferReserve, this will
/// overallocate when reallocation is required.
static inline ArrowErrorCode ArrowBufferAppend(struct ArrowBuffer* buffer,
                                               const void* data, int64_t size_bytes);

/// \brief Write fill to buffer and increment the buffer size
///
/// This function writes the specified number of fill bytes and
/// ensures that the buffer has the required capacity,
static inline ArrowErrorCode ArrowBufferAppendFill(struct ArrowBuffer* buffer,
                                                   uint8_t value, int64_t size_bytes);

/// \brief Write an 8-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt8(struct ArrowBuffer* buffer,
                                                   int8_t value);

/// \brief Write an unsigned 8-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt8(struct ArrowBuffer* buffer,
                                                    uint8_t value);

/// \brief Write a 16-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt16(struct ArrowBuffer* buffer,
                                                    int16_t value);

/// \brief Write an unsigned 16-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt16(struct ArrowBuffer* buffer,
                                                     uint16_t value);

/// \brief Write a 32-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt32(struct ArrowBuffer* buffer,
                                                    int32_t value);

/// \brief Write an unsigned 32-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt32(struct ArrowBuffer* buffer,
                                                     uint32_t value);

/// \brief Write a 64-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendInt64(struct ArrowBuffer* buffer,
                                                    int64_t value);

/// \brief Write an unsigned 64-bit integer to a buffer
static inline ArrowErrorCode ArrowBufferAppendUInt64(struct ArrowBuffer* buffer,
                                                     uint64_t value);

/// \brief Write a double to a buffer
static inline ArrowErrorCode ArrowBufferAppendDouble(struct ArrowBuffer* buffer,
                                                     double value);

/// \brief Write a float to a buffer
static inline ArrowErrorCode ArrowBufferAppendFloat(struct ArrowBuffer* buffer,
                                                    float value);

/// \brief Write an ArrowStringView to a buffer
static inline ArrowErrorCode ArrowBufferAppendStringView(struct ArrowBuffer* buffer,
                                                         struct ArrowStringView value);

/// \brief Write an ArrowBufferView to a buffer
static inline ArrowErrorCode ArrowBufferAppendBufferView(struct ArrowBuffer* buffer,
                                                         struct ArrowBufferView value);

/// @}

/// \defgroup nanoarrow-bitmap Bitmap utilities
///
/// @{

/// \brief Extract a boolean value from a bitmap
static inline int8_t ArrowBitGet(const uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap to true
static inline void ArrowBitSet(uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap to false
static inline void ArrowBitClear(uint8_t* bits, int64_t i);

/// \brief Set a boolean value to a bitmap
static inline void ArrowBitSetTo(uint8_t* bits, int64_t i, uint8_t value);

/// \brief Set a boolean value to a range in a bitmap
static inline void ArrowBitsSetTo(uint8_t* bits, int64_t start_offset, int64_t length,
                                  uint8_t bits_are_set);

/// \brief Count true values in a bitmap
static inline int64_t ArrowBitCountSet(const uint8_t* bits, int64_t i_from, int64_t i_to);

/// \brief Extract int8 boolean values from a range in a bitmap
static inline void ArrowBitsUnpackInt8(const uint8_t* bits, int64_t start_offset,
                                       int64_t length, int8_t* out);

/// \brief Extract int32 boolean values from a range in a bitmap
static inline void ArrowBitsUnpackInt32(const uint8_t* bits, int64_t start_offset,
                                        int64_t length, int32_t* out);

/// \brief Initialize an ArrowBitmap
///
/// Initialize the builder's buffer, empty its cache, and reset the size to zero
static inline void ArrowBitmapInit(struct ArrowBitmap* bitmap);

/// \brief Move an ArrowBitmap
///
/// Transfers the underlying buffer data and lifecycle management to another
/// address and resets the bitmap.
static inline void ArrowBitmapMove(struct ArrowBitmap* src, struct ArrowBitmap* dst);

/// \brief Ensure a bitmap builder has at least a given additional capacity
///
/// Ensures that the buffer has space to append at least
/// additional_size_bits, overallocating when required.
static inline ArrowErrorCode ArrowBitmapReserve(struct ArrowBitmap* bitmap,
                                                int64_t additional_size_bits);

/// \brief Grow or shrink a bitmap to a given size
///
/// When shrinking the size of the bitmap, the bitmap is only reallocated
/// if shrink_to_fit is non-zero.
static inline ArrowErrorCode ArrowBitmapResize(struct ArrowBitmap* bitmap,
                                               int64_t new_size_bits, char shrink_to_fit);

/// \brief Reserve space for and append zero or more of the same boolean value to a bitmap
static inline ArrowErrorCode ArrowBitmapAppend(struct ArrowBitmap* bitmap,
                                               uint8_t bits_are_set, int64_t length);

/// \brief Append zero or more of the same boolean value to a bitmap
static inline void ArrowBitmapAppendUnsafe(struct ArrowBitmap* bitmap,
                                           uint8_t bits_are_set, int64_t length);

/// \brief Append boolean values encoded as int8_t to a bitmap
///
/// The values must all be 0 or 1.
static inline void ArrowBitmapAppendInt8Unsafe(struct ArrowBitmap* bitmap,
                                               const int8_t* values, int64_t n_values);

/// \brief Append boolean values encoded as int32_t to a bitmap
///
/// The values must all be 0 or 1.
static inline void ArrowBitmapAppendInt32Unsafe(struct ArrowBitmap* bitmap,
                                                const int32_t* values, int64_t n_values);

/// \brief Reset a bitmap builder
///
/// Releases any memory held by buffer, empties the cache, and resets the size to zero
static inline void ArrowBitmapReset(struct ArrowBitmap* bitmap);

/// @}

/// \defgroup nanoarrow-array Creating arrays
///
/// These functions allocate, copy, and destroy ArrowArray structures.
/// Once an ArrowArray has been initialized via ArrowArrayInitFromType()
/// or ArrowArrayInitFromSchema(), the caller is responsible for releasing
/// it using the embedded release callback.
///
/// @{

/// \brief Initialize the fields of an array
///
/// Initializes the fields and release callback of array. Caller
/// is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromType(struct ArrowArray* array,
                                                    enum ArrowType storage_type);

/// \brief Initialize the contents of an ArrowArray from an ArrowSchema
///
/// Caller is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromSchema(struct ArrowArray* array,
                                                      const struct ArrowSchema* schema,
                                                      struct ArrowError* error);

/// \brief Initialize the contents of an ArrowArray from an ArrowArrayView
///
/// Caller is responsible for calling the array->release callback if
/// NANOARROW_OK is returned.
NANOARROW_DLL ArrowErrorCode ArrowArrayInitFromArrayView(
    struct ArrowArray* array, const struct ArrowArrayView* array_view,
    struct ArrowError* error);

/// \brief Allocate the array->children array
///
/// Includes the memory for each child struct ArrowArray,
/// whose members are marked as released and may be subsequently initialized
/// with ArrowArrayInitFromType() or moved from an existing ArrowArray.
/// schema must have been allocated using ArrowArrayInitFromType().
NANOARROW_DLL ArrowErrorCode ArrowArrayAllocateChildren(struct ArrowArray* array,
                                                        int64_t n_children);

/// \brief Allocate the array->dictionary member
///
/// Includes the memory for the struct ArrowArray, whose contents
/// is marked as released and may be subsequently initialized
/// with ArrowArrayInitFromType() or moved from an existing ArrowArray.
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArrayAllocateDictionary(struct ArrowArray* array);

/// \brief Set the validity bitmap of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL void ArrowArraySetValidityBitmap(struct ArrowArray* array,
                                               struct ArrowBitmap* bitmap);

/// \brief Set a buffer of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArraySetBuffer(struct ArrowArray* array, int64_t i,
                                                 struct ArrowBuffer* buffer);

/// \brief Add variadic buffers to a string or binary view array
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline ArrowErrorCode ArrowArrayAddVariadicBuffers(struct ArrowArray* array,
                                                          int32_t n_buffers);

/// \brief Get the validity bitmap of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline struct ArrowBitmap* ArrowArrayValidityBitmap(struct ArrowArray* array);

/// \brief Get a buffer of an ArrowArray
///
/// array must have been allocated using ArrowArrayInitFromType()
static inline struct ArrowBuffer* ArrowArrayBuffer(struct ArrowArray* array, int64_t i);

/// \brief Start element-wise appending to an ArrowArray
///
/// Initializes any values needed to use ArrowArrayAppend*() functions.
/// All element-wise appenders append by value and return EINVAL if the exact value
/// cannot be represented by the underlying storage type.
/// array must have been allocated using ArrowArrayInitFromType()
static inline ArrowErrorCode ArrowArrayStartAppending(struct ArrowArray* array);

/// \brief Reserve space for future appends
///
/// For buffer sizes that can be calculated (i.e., not string data buffers or
/// child array sizes for non-fixed-size arrays), recursively reserve space for
/// additional elements. This is useful for reducing the number of reallocations
/// that occur using the item-wise appenders.
NANOARROW_DLL ArrowErrorCode ArrowArrayReserve(struct ArrowArray* array,
                                               int64_t additional_size_elements);

/// \brief Append a null value to an array
static inline ArrowErrorCode ArrowArrayAppendNull(struct ArrowArray* array, int64_t n);

/// \brief Append an empty, non-null value to an array
static inline ArrowErrorCode ArrowArrayAppendEmpty(struct ArrowArray* array, int64_t n);

/// \brief Append a signed integer value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range).
static inline ArrowErrorCode ArrowArrayAppendInt(struct ArrowArray* array, int64_t value);

/// \brief Append an unsigned integer value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range).
static inline ArrowErrorCode ArrowArrayAppendUInt(struct ArrowArray* array,
                                                  uint64_t value);

/// \brief Append a double value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise (e.g., value
/// is outside the valid array range or there is an attempt to append
/// a non-integer to an array with an integer storage type).
static inline ArrowErrorCode ArrowArrayAppendDouble(struct ArrowArray* array,
                                                    double value);

/// \brief Append a string of bytes to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type, EOVERFLOW if appending value would overflow
/// the offset type (e.g., if the data buffer would be larger than 2 GB for a
/// non-large string type), or EINVAL otherwise (e.g., the underlying array is not a
/// binary, string, large binary, large string, or fixed-size binary array, or value is
/// the wrong size for a fixed-size binary array).
static inline ArrowErrorCode ArrowArrayAppendBytes(struct ArrowArray* array,
                                                   struct ArrowBufferView value);

/// \brief Append a string value to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type, EOVERFLOW if appending value would overflow
/// the offset type (e.g., if the data buffer would be larger than 2 GB for a
/// non-large string type), or EINVAL otherwise (e.g., the underlying array is not a
/// string or large string array).
static inline ArrowErrorCode ArrowArrayAppendString(struct ArrowArray* array,
                                                    struct ArrowStringView value);

/// \brief Append a Interval to an array
///
/// Returns NANOARROW_OK if value can be exactly represented by
/// the underlying storage type or EINVAL otherwise.
static inline ArrowErrorCode ArrowArrayAppendInterval(struct ArrowArray* array,
                                                      const struct ArrowInterval* value);

/// \brief Append a decimal value to an array
///
/// Returns NANOARROW_OK if array is a decimal array with the appropriate
/// bitwidth or EINVAL otherwise.
static inline ArrowErrorCode ArrowArrayAppendDecimal(struct ArrowArray* array,
                                                     const struct ArrowDecimal* value);

/// \brief Finish a nested array element
///
/// Appends a non-null element to the array based on the first child's current
/// length. Returns NANOARROW_OK if the item was successfully added, EOVERFLOW
/// if the child of a list or map array would exceed INT_MAX elements, or EINVAL
/// if the underlying storage type is not a struct, list, large list, or fixed-size
/// list, or if there was an attempt to add a struct or fixed-size list element where the
/// length of the child array(s) did not match the expected length.
static inline ArrowErrorCode ArrowArrayFinishElement(struct ArrowArray* array);

/// \brief Finish a union array element
///
/// Appends an element to the union type ids buffer and increments array->length.
/// For sparse unions, up to one element is added to non type-id children. Returns
/// EINVAL if the underlying storage type is not a union, if type_id is not valid,
/// or if child sizes after appending are inconsistent.
static inline ArrowErrorCode ArrowArrayFinishUnionElement(struct ArrowArray* array,
                                                          int8_t type_id);

/// \brief Shrink buffer capacity to the size required
///
/// Also applies shrinking to any child arrays. array must have been allocated using
/// ArrowArrayInitFromType
static inline ArrowErrorCode ArrowArrayShrinkToFit(struct ArrowArray* array);

/// \brief Finish building an ArrowArray
///
/// Flushes any pointers from internal buffers that may have been reallocated
/// into array->buffers and checks the actual size of the buffers
/// against the expected size based on the final length.
/// array must have been allocated using ArrowArrayInitFromType()
NANOARROW_DLL ArrowErrorCode ArrowArrayFinishBuildingDefault(struct ArrowArray* array,
                                                             struct ArrowError* error);

/// \brief Finish building an ArrowArray with explicit validation
///
/// Finish building with an explicit validation level. This could perform less validation
/// (i.e. NANOARROW_VALIDATION_LEVEL_NONE or NANOARROW_VALIDATION_LEVEL_MINIMAL) if CPU
/// buffer data access is not possible or more validation (i.e.,
/// NANOARROW_VALIDATION_LEVEL_FULL) if buffer content was obtained from an untrusted or
/// corruptible source.
NANOARROW_DLL ArrowErrorCode ArrowArrayFinishBuilding(
    struct ArrowArray* array, enum ArrowValidationLevel validation_level,
    struct ArrowError* error);

/// @}

/// \defgroup nanoarrow-array-view Reading arrays
///
/// These functions read and validate the contents ArrowArray structures.
///
/// @{

/// \brief Initialize the contents of an ArrowArrayView
NANOARROW_DLL void ArrowArrayViewInitFromType(struct ArrowArrayView* array_view,
                                              enum ArrowType storage_type);

/// \brief Move an ArrowArrayView
///
/// Transfers the ArrowArrayView data and lifecycle management to another
/// address and resets the contents of src.
static inline void ArrowArrayViewMove(struct ArrowArrayView* src,
                                      struct ArrowArrayView* dst);

/// \brief Initialize the contents of an ArrowArrayView from an ArrowSchema
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewInitFromSchema(struct ArrowArrayView* array_view,
                             const struct ArrowSchema* schema, struct ArrowError* error);

/// \brief Allocate the array_view->children array
///
/// Includes the memory for each child struct ArrowArrayView
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewAllocateChildren(struct ArrowArrayView* array_view, int64_t n_children);

/// \brief Allocate array_view->dictionary
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewAllocateDictionary(struct ArrowArrayView* array_view);

/// \brief Set data-independent buffer sizes from length
NANOARROW_DLL void ArrowArrayViewSetLength(struct ArrowArrayView* array_view,
                                           int64_t length);

/// \brief Set buffer sizes and data pointers from an ArrowArray
NANOARROW_DLL ArrowErrorCode ArrowArrayViewSetArray(struct ArrowArrayView* array_view,
                                                    const struct ArrowArray* array,
                                                    struct ArrowError* error);

/// \brief Set buffer sizes and data pointers from an ArrowArray except for those
/// that require dereferencing buffer content.
NANOARROW_DLL ArrowErrorCode
ArrowArrayViewSetArrayMinimal(struct ArrowArrayView* array_view,
                              const struct ArrowArray* array, struct ArrowError* error);

/// \brief Get the number of buffers
///
/// The number of buffers referred to by this ArrowArrayView.  In may cases this can also
/// be calculated from the ArrowLayout member of the ArrowArrayView or ArrowSchemaView;
/// however, for binary view and string view types, the number of total buffers depends on
/// the number of variadic buffers.
static inline int64_t ArrowArrayViewGetNumBuffers(struct ArrowArrayView* array_view);

/// \brief Get a view of a specific buffer from an ArrowArrayView
///
/// This is the ArrowArrayView equivalent of ArrowArray::buffers[i] that includes
/// size information (if known).
static inline struct ArrowBufferView ArrowArrayViewGetBufferView(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the function of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the function of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline enum ArrowBufferType ArrowArrayViewGetBufferType(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the data type of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the data type of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline enum ArrowType ArrowArrayViewGetBufferDataType(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the element size (in bits) of a specific buffer in an ArrowArrayView
///
/// In may cases this can also be obtained from the ArrowLayout member of the
/// ArrowArrayView or ArrowSchemaView; however, for binary view and string view types,
/// the element width of each buffer may be different between two arrays of the same type
/// depending on the number of variadic buffers.
static inline int64_t ArrowArrayViewGetBufferElementSizeBits(
    struct ArrowArrayView* array_view, int64_t i);

/// \brief Performs checks on the content of an ArrowArrayView
///
/// If using ArrowArrayViewSetArray() to back array_view with an ArrowArray,
/// the buffer sizes and some content (fist and last offset) have already
/// been validated at the "default" level. If setting the buffer pointers
/// and sizes otherwise, you may wish to perform checks at a different level. See
/// documentation for ArrowValidationLevel for the details of checks performed
/// at each level.
NANOARROW_DLL ArrowErrorCode ArrowArrayViewValidate(
    struct ArrowArrayView* array_view, enum ArrowValidationLevel validation_level,
    struct ArrowError* error);

/// \brief Compare two ArrowArrayView objects for equality
///
/// Given two ArrowArrayView instances, place either 0 (not equal) and
/// 1 (equal) at the address pointed to by out. If the comparison determines
/// that actual and expected are not equal, a reason will be communicated via
/// error if error is non-NULL.
///
/// Returns NANOARROW_OK if the comparison completed successfully.
NANOARROW_DLL ArrowErrorCode ArrowArrayViewCompare(const struct ArrowArrayView* actual,
                                                   const struct ArrowArrayView* expected,
                                                   enum ArrowCompareLevel level, int* out,
                                                   struct ArrowError* reason);

/// \brief Reset the contents of an ArrowArrayView and frees resources
NANOARROW_DLL void ArrowArrayViewReset(struct ArrowArrayView* array_view);

/// \brief Check for a null element in an ArrowArrayView
static inline int8_t ArrowArrayViewIsNull(const struct ArrowArrayView* array_view,
                                          int64_t i);

/// \brief Compute null count for an ArrowArrayView
static inline int64_t ArrowArrayViewComputeNullCount(
    const struct ArrowArrayView* array_view);

/// \brief Get the type id of a union array element
static inline int8_t ArrowArrayViewUnionTypeId(const struct ArrowArrayView* array_view,
                                               int64_t i);

/// \brief Get the child index of a union array element
static inline int8_t ArrowArrayViewUnionChildIndex(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get the index to use into the relevant union child array
static inline int64_t ArrowArrayViewUnionChildOffset(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an integer
///
/// This function does not check for null values, that values are actually integers, or
/// that values are within a valid range for an int64.
static inline int64_t ArrowArrayViewGetIntUnsafe(const struct ArrowArrayView* array_view,
                                                 int64_t i);

/// \brief Get an element in an ArrowArrayView as an unsigned integer
///
/// This function does not check for null values, that values are actually integers, or
/// that values are within a valid range for a uint64.
static inline uint64_t ArrowArrayViewGetUIntUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as a double
///
/// This function does not check for null values, or
/// that values are within a valid range for a double.
static inline double ArrowArrayViewGetDoubleUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowStringView
///
/// This function does not check for null values.
static inline struct ArrowStringView ArrowArrayViewGetStringUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowBufferView
///
/// This function does not check for null values.
static inline struct ArrowBufferView ArrowArrayViewGetBytesUnsafe(
    const struct ArrowArrayView* array_view, int64_t i);

/// \brief Get an element in an ArrowArrayView as an ArrowDecimal
///
/// This function does not check for null values. The out parameter must
/// be initialized with ArrowDecimalInit() with the proper parameters for this
/// type before calling this for the first time.
static inline void ArrowArrayViewGetDecimalUnsafe(const struct ArrowArrayView* array_view,
                                                  int64_t i, struct ArrowDecimal* out);

/// @}

/// \defgroup nanoarrow-basic-array-stream Basic ArrowArrayStream implementation
///
/// An implementation of an ArrowArrayStream based on a collection of
/// zero or more previously-existing ArrowArray objects. Users should
/// initialize and/or validate the contents before transferring the
/// responsibility of the ArrowArrayStream elsewhere.
///
/// @{

/// \brief Initialize an ArrowArrayStream backed by this implementation
///
/// This function moves the ownership of schema to the array_stream. If
/// this function returns NANOARROW_OK, the caller is responsible for
/// releasing the ArrowArrayStream.
NANOARROW_DLL ArrowErrorCode ArrowBasicArrayStreamInit(
    struct ArrowArrayStream* array_stream, struct ArrowSchema* schema, int64_t n_arrays);

/// \brief Set the ith ArrowArray in this ArrowArrayStream.
///
/// array_stream must have been initialized with ArrowBasicArrayStreamInit().
/// This function moves the ownership of array to the array_stream. i must
/// be greater than or equal to zero and less than the value of n_arrays passed in
/// ArrowBasicArrayStreamInit(). Callers are not required to fill all
/// n_arrays members (i.e., n_arrays is a maximum bound).
NANOARROW_DLL void ArrowBasicArrayStreamSetArray(struct ArrowArrayStream* array_stream,
                                                 int64_t i, struct ArrowArray* array);

/// \brief Validate the contents of this ArrowArrayStream
///
/// array_stream must have been initialized with ArrowBasicArrayStreamInit().
/// This function uses ArrowArrayStreamInitFromSchema() and ArrowArrayStreamSetArray()
/// to validate the contents of the arrays.
NANOARROW_DLL ArrowErrorCode ArrowBasicArrayStreamValidate(
    const struct ArrowArrayStream* array_stream, struct ArrowError* error);

/// @}

// Undefine ArrowErrorCode, which may have been defined to annotate functions that return
// it to warn for an unused result.
#if defined(ArrowErrorCode)
#undef ArrowErrorCode
#endif

// Inline function definitions
#include "nanoarrow/common/inline_array.h"
#include "nanoarrow/common/inline_buffer.h"

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

/// \defgroup nanoarrow_hpp Nanoarrow C++ Helpers
///
/// The utilities provided in this file are intended to support C++ users
/// of the nanoarrow C library such that C++-style resource allocation
/// and error handling can be used with nanoarrow data structures.
/// These utilities are not intended to mirror the nanoarrow C API.

#include "nanoarrow/hpp/array_stream.hpp"
#include "nanoarrow/hpp/buffer.hpp"
#include "nanoarrow/hpp/exception.hpp"
#include "nanoarrow/hpp/operators.hpp"
#include "nanoarrow/hpp/unique.hpp"
#include "nanoarrow/hpp/view.hpp"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_config.h.in <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_CONFIG_H_INCLUDED
#define NANOARROW_CONFIG_H_INCLUDED

#define NANOARROW_VERSION_MAJOR @NANOARROW_VERSION_MAJOR@
#define NANOARROW_VERSION_MINOR @NANOARROW_VERSION_MINOR@
#define NANOARROW_VERSION_PATCH @NANOARROW_VERSION_PATCH@
#define NANOARROW_VERSION "@NANOARROW_VERSION@"

#define NANOARROW_VERSION_INT                                        \
  (NANOARROW_VERSION_MAJOR * 10000 + NANOARROW_VERSION_MINOR * 100 + \
   NANOARROW_VERSION_PATCH)

@NANOARROW_NAMESPACE_DEFINE@

#if !defined(NANOARROW_CXX_NAMESPACE)
#define NANOARROW_CXX_NAMESPACE nanoarrow
#endif

#define NANOARROW_CXX_NAMESPACE_BEGIN namespace NANOARROW_CXX_NAMESPACE {
#define NANOARROW_CXX_NAMESPACE_END }

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.h <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_DEVICE_H_INCLUDED
#define NANOARROW_DEVICE_H_INCLUDED

#include "nanoarrow/nanoarrow.h"

#ifdef __cplusplus
extern "C" {
#endif

/// \defgroup nanoarrow_device-arrow-cdata Arrow C Device interface
///
/// The Arrow Device and Stream interfaces are part of the
/// Arrow C Device Data and Arrow C Device stream interfaces
/// (https://arrow.apache.org/docs/dev/format/CDeviceDataInterface.html).
/// See the Arrow documentation for detailed documentation of these structures.
///
/// @{

#ifndef ARROW_C_DEVICE_DATA_INTERFACE
#define ARROW_C_DEVICE_DATA_INTERFACE

// Device type for the allocated memory
typedef int32_t ArrowDeviceType;

// CPU device, same as using ArrowArray directly
#define ARROW_DEVICE_CPU 1
// CUDA GPU Device
#define ARROW_DEVICE_CUDA 2
// Pinned CUDA CPU memory by cudaMallocHost
#define ARROW_DEVICE_CUDA_HOST 3
// OpenCL Device
#define ARROW_DEVICE_OPENCL 4
// Vulkan buffer for next-gen graphics
#define ARROW_DEVICE_VULKAN 7
// Metal for Apple GPU
#define ARROW_DEVICE_METAL 8
// Verilog simulator buffer
#define ARROW_DEVICE_VPI 9
// ROCm GPUs for AMD GPUs
#define ARROW_DEVICE_ROCM 10
// Pinned ROCm CPU memory allocated by hipMallocHost
#define ARROW_DEVICE_ROCM_HOST 11
// Reserved for extension
//
// used to quickly test extension devices, semantics
// can differ based on implementation
#define ARROW_DEVICE_EXT_DEV 12
// CUDA managed/unified memory allocated by cudaMallocManaged
#define ARROW_DEVICE_CUDA_MANAGED 13
// Unified shared memory allocated on a oneAPI
// non-partitioned device.
//
// A call to the oneAPI runtime is required to determine the
// device type, the USM allocation type and the sycl context
// that it is bound to.
#define ARROW_DEVICE_ONEAPI 14
// GPU support for next-gen WebGPU standard
#define ARROW_DEVICE_WEBGPU 15
// Qualcomm Hexagon DSP
#define ARROW_DEVICE_HEXAGON 16

struct ArrowDeviceArray {
  struct ArrowArray array;
  int64_t device_id;
  ArrowDeviceType device_type;
  void* sync_event;

  // reserved bytes for future expansion
  int64_t reserved[3];
};

#endif  // ARROW_C_DEVICE_DATA_INTERFACE

#ifndef ARROW_C_DEVICE_STREAM_INTERFACE
#define ARROW_C_DEVICE_STREAM_INTERFACE

struct ArrowDeviceArrayStream {
  // device type that all arrays will be accessible from
  ArrowDeviceType device_type;
  // callbacks
  int (*get_schema)(struct ArrowDeviceArrayStream*, struct ArrowSchema*);
  int (*get_next)(struct ArrowDeviceArrayStream*, struct ArrowDeviceArray*);
  const char* (*get_last_error)(struct ArrowDeviceArrayStream*);

  // release callback
  void (*release)(struct ArrowDeviceArrayStream*);

  // opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DEVICE_STREAM_INTERFACE

/// \brief Move the contents of src into dst and set src->array.release to NULL
static inline void ArrowDeviceArrayMove(struct ArrowDeviceArray* src,
                                        struct ArrowDeviceArray* dst) {
  memcpy(dst, src, sizeof(struct ArrowDeviceArray));
  src->array.release = 0;
}

/// @}

#ifdef NANOARROW_NAMESPACE

#define ArrowDeviceCheckRuntime \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCheckRuntime)
#define ArrowDeviceArrayInitAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayInitAsync)
#define ArrowDeviceArrayViewInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewInit)
#define ArrowDeviceArrayViewReset \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewReset)
#define ArrowDeviceArrayViewSetArrayMinimal \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewSetArrayMinimal)
#define ArrowDeviceArrayViewSetArrayAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewSetArrayAsync)
#define ArrowDeviceArrayViewCopyAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayViewCopyAsync)
#define ArrowDeviceArrayMoveToDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceArrayMoveToDevice)
#define ArrowDeviceResolve NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceResolve)
#define ArrowDeviceCpu NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCpu)
#define ArrowDeviceInitCpu NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceInitCpu)
#define ArrowDeviceBufferInitAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferInitAsync)
#define ArrowDeviceBufferMove NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferMove)
#define ArrowDeviceBufferCopyAsync \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBufferCopyAsync)
#define ArrowDeviceBasicArrayStreamInit \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceBasicArrayStreamInit)

#define ArrowDeviceCuda NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceCuda)

#define ArrowDeviceMetalDefaultDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalDefaultDevice)
#define ArrowDeviceMetalInitDefaultDevice \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalInitDefaultDevice)
#define ArrowDeviceMetalInitBuffer \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalInitBuffer)
#define ArrowDeviceMetalAlignArrayBuffers \
  NANOARROW_SYMBOL(NANOARROW_NAMESPACE, ArrowDeviceMetalAlignArrayBuffers)

#endif

/// \defgroup nanoarrow_device Nanoarrow Device extension
///
/// Except where noted, objects are not thread-safe and clients should
/// take care to serialize accesses to methods.
///
/// @{

/// \brief Checks the nanoarrow runtime to make sure the run/build versions match
NANOARROW_DLL ArrowErrorCode ArrowDeviceCheckRuntime(struct ArrowError* error);

struct ArrowDeviceArrayView {
  struct ArrowDevice* device;
  struct ArrowArrayView array_view;
  void* sync_event;
};

/// \brief A Device wrapper with callbacks for basic memory management tasks
///
/// All device objects are currently implemented as singletons; however, this
/// may change as implementations progress.
struct ArrowDevice {
  /// \brief The device type integer identifier (see ArrowDeviceArray)
  ArrowDeviceType device_type;

  /// \brief The device identifier (see ArrowDeviceArray)
  int64_t device_id;

  /// \brief Initialize an ArrowDeviceArray from a previously allocated ArrowArray
  ///
  /// Given a device and an uninitialized device_array, populate the fields of the
  /// device_array appropriately. If sync_event is non-null, ownership is transferred
  /// to the output array. If stream is non-null, the event must be recorded such that
  /// it captures the work done on stream. If NANOARROW_OK is returned, ownership of array
  /// and sync_event is transferred to device_array. The caller retains ownership of
  /// stream.
  ArrowErrorCode (*array_init)(struct ArrowDevice* device,
                               struct ArrowDeviceArray* device_array,
                               struct ArrowArray* array, void* sync_event, void* stream);

  /// \brief Move an ArrowDeviceArray between devices without copying buffers
  ///
  /// Some devices can move an ArrowDeviceArray without an explicit buffer copy,
  /// although the performance characteristics of the moved array may be different
  /// than that of an explicitly copied one depending on the device. Implementations must
  /// check device_src and device_dst and return ENOTSUP if not prepared to handle this
  /// operation.
  ArrowErrorCode (*array_move)(struct ArrowDevice* device_src,
                               struct ArrowDeviceArray* src,
                               struct ArrowDevice* device_dst,
                               struct ArrowDeviceArray* dst);

  /// \brief Initialize an owning buffer from existing content
  ///
  /// Creates a new buffer whose data member can be accessed by the GPU by
  /// copying existing content. Implementations must use the provided stream
  /// if non-null; implementations may error if they require a stream to be provided.
  /// Implementations must check device_src and device_dst and return ENOTSUP if
  /// not prepared to handle this operation.
  ArrowErrorCode (*buffer_init)(struct ArrowDevice* device_src,
                                struct ArrowBufferView src,
                                struct ArrowDevice* device_dst, struct ArrowBuffer* dst,
                                void* stream);

  /// \brief Move an owning buffer to a device
  ///
  /// Creates a new buffer whose data member can be accessed by the GPU by
  /// moving an existing buffer. If NANOARROW_OK is returned, src will have
  /// been released or moved by the implementation and dst must be released by
  /// the caller. Implementations must check device_src and device_dst and return ENOTSUP
  /// if not prepared to handle this operation.
  ArrowErrorCode (*buffer_move)(struct ArrowDevice* device_src, struct ArrowBuffer* src,
                                struct ArrowDevice* device_dst, struct ArrowBuffer* dst);

  /// \brief Copy a section of memory into a preallocated buffer
  ///
  /// As opposed to the other buffer operations, this is designed to support
  /// copying very small slices of memory. Implementations must use the provided stream
  /// if non-null; implementations may error if they require a stream to be provided.
  /// Implementations must check device_src and device_dst and return ENOTSUP if
  /// not prepared to handle this operation.
  ArrowErrorCode (*buffer_copy)(struct ArrowDevice* device_src,
                                struct ArrowBufferView src,
                                struct ArrowDevice* device_dst,
                                struct ArrowBufferView dst, void* stream);

  /// \brief Synchronize an event and/or stream
  ///
  /// If both sync_event and stream are non-null, ensures that the stream waits
  /// on the event. If only sync_event is non-null, ensures that the work captured
  /// by the event is synchronized with the CPU. If only stream is non-null, ensures
  /// that stream is synchronized with the CPU.
  ArrowErrorCode (*synchronize_event)(struct ArrowDevice* device, void* sync_event,
                                      void* stream, struct ArrowError* error);

  /// \brief Release this device and any resources it holds
  void (*release)(struct ArrowDevice* device);

  /// \brief Opaque, implementation-specific data.
  void* private_data;
};

/// \brief Pointer to a statically-allocated CPU device singleton
NANOARROW_DLL struct ArrowDevice* ArrowDeviceCpu(void);

/// \brief Initialize a user-allocated device struct with a CPU device
NANOARROW_DLL void ArrowDeviceInitCpu(struct ArrowDevice* device);

/// \brief Resolve a device pointer from a type + identifier
///
/// Depending on which libraries this build of the device extension was built with,
/// some device types may or may not be supported. The CPU type is always supported.
/// Returns NULL for device that does not exist or cannot be returned as a singleton.
/// Callers must not release the pointed-to device.
NANOARROW_DLL struct ArrowDevice* ArrowDeviceResolve(ArrowDeviceType device_type,
                                                     int64_t device_id);

/// \brief Initialize an ArrowDeviceArray
///
/// Given an ArrowArray whose buffers/release callback has been set appropriately,
/// initialize an ArrowDeviceArray. If sync_event is non-null, ownership is transferred
/// to the output array. If stream is non-null, the event must be recorded such that
/// it captures the work done on stream. If NANOARROW_OK is returned, ownership of array
/// and sync_event is transferred to device_array. The caller retains ownership of
/// stream.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayInitAsync(
    struct ArrowDevice* device, struct ArrowDeviceArray* device_array,
    struct ArrowArray* array, void* sync_event, void* stream);

/// \brief Initialize an ArrowDeviceArray without a stream
///
/// Convenience wrapper to initialize an ArrowDeviceArray without a stream.
static inline ArrowErrorCode ArrowDeviceArrayInit(struct ArrowDevice* device,
                                                  struct ArrowDeviceArray* device_array,
                                                  struct ArrowArray* array,
                                                  void* sync_event);

/// \brief Initialize an ArrowDeviceArrayStream from an existing ArrowArrayStream
///
/// Wrap an ArrowArrayStream of ArrowDeviceArray objects already allocated by the
/// specified device as an ArrowDeviceArrayStream. This function moves the ownership
/// of array_stream to the device_array_stream. If this function returns NANOARROW_OK,
/// the caller is responsible for releasing the ArrowDeviceArrayStream.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBasicArrayStreamInit(
    struct ArrowDeviceArrayStream* device_array_stream,
    struct ArrowArrayStream* array_stream, struct ArrowDevice* device);

/// \brief Initialize an ArrowDeviceArrayView
///
/// Zeroes memory for the device array view struct. Callers must initialize the
/// array_view member using nanoarrow core functions that can initialize from
/// a type identifier or schema.
NANOARROW_DLL void ArrowDeviceArrayViewInit(
    struct ArrowDeviceArrayView* device_array_view);

/// \brief Release the underlying ArrowArrayView
NANOARROW_DLL void ArrowDeviceArrayViewReset(
    struct ArrowDeviceArrayView* device_array_view);

/// \brief Set minimal ArrowArrayView buffer information from a device array
///
/// A thin wrapper around ArrowArrayViewSetArrayMinimal() that does not attempt
/// to resolve buffer sizes of variable-length buffers by copying data from the device.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewSetArrayMinimal(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error);

/// \brief Set ArrowArrayView buffer information from a device array
///
/// Runs ArrowDeviceArrayViewSetArrayMinimal() but also sets buffer sizes for
/// variable-length buffers by copying data from the device if needed. If stream
/// is provided it will be used to do any copying required to resolve buffer sizes.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewSetArrayAsync(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    void* stream, struct ArrowError* error);

/// \brief Set ArrowArrayView buffer information from a device array without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceArrayViewSetArray(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error);

/// \brief Copy an ArrowDeviceArrayView to a device
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that all pointers in src will remain valid until
/// the stream is synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayViewCopyAsync(
    struct ArrowDeviceArrayView* src, struct ArrowDevice* device_dst,
    struct ArrowDeviceArray* dst, void* stream);

/// \brief Copy an ArrowDeviceArrayView to a device without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceArrayViewCopy(struct ArrowDeviceArrayView* src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowDeviceArray* dst);

/// \brief Move an ArrowDeviceArray to a device if possible
///
/// Will attempt to move a device array to a device without copying buffers.
/// This may result in a device array with different performance charateristics
/// than an array that was copied. Returns ENOTSUP if a zero-copy move between devices is
/// not possible.
NANOARROW_DLL ArrowErrorCode ArrowDeviceArrayMoveToDevice(struct ArrowDeviceArray* src,
                                                          struct ArrowDevice* device_dst,
                                                          struct ArrowDeviceArray* dst);

/// \brief Allocate a device buffer and copying existing content
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that src will remain valid until the stream is
/// synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferInitAsync(struct ArrowDevice* device_src,
                                                        struct ArrowBufferView src,
                                                        struct ArrowDevice* device_dst,
                                                        struct ArrowBuffer* dst,
                                                        void* stream);

/// \brief Allocate a device buffer and copying existing content without a stream
///
/// Convenience wrapper for the case where no stream is provided.
static inline ArrowErrorCode ArrowDeviceBufferInit(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst);

/// \brief Move a buffer to a device without copying if possible
///
/// Returns ENOTSUP if a zero-copy move between devices is not possible.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferMove(struct ArrowDevice* device_src,
                                                   struct ArrowBuffer* src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst);

/// \brief Copy a buffer into preallocated device memory
///
/// If stream is provided, it will be used to launch copies asynchronously.
/// Note that this implies that src will remain valid until the stream is
/// synchronized.
NANOARROW_DLL ArrowErrorCode ArrowDeviceBufferCopyAsync(struct ArrowDevice* device_src,
                                                        struct ArrowBufferView src,
                                                        struct ArrowDevice* device_dst,
                                                        struct ArrowBufferView dst,
                                                        void* stream);

/// \brief Copy a buffer into preallocated devie memory
///
/// Returns ENOTSUP if a zero-copy move between devices is not possible.
static inline ArrowErrorCode ArrowDeviceBufferCopy(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBufferView dst);

/// @}

/// \defgroup nanoarrow_device_cuda CUDA Device extension
///
/// A CUDA (i.e., `cuda.h`) implementation of the Arrow C Device interface.
///
/// @{

/// \brief Get a CUDA device from type and ID
///
/// device_type must be one of ARROW_DEVICE_CUDA or ARROW_DEVICE_CUDA_HOST;
/// device_id must be between 0 and cudaGetDeviceCount - 1.
NANOARROW_DLL struct ArrowDevice* ArrowDeviceCuda(ArrowDeviceType device_type,
                                                  int64_t device_id);

/// @}

/// \defgroup nanoarrow_device_metal Apple Metal Device extension
///
/// An Apple Metal implementation of the Arrow C Device interface, primarily targeted to
/// the M1 series of CPU/GPUs that feature shared CPU/GPU memory. Even though the memory
/// regions are shared, it is currently not possible to wrap an arbitrary CPU memory
/// region as an `MTL::Buffer*` unless that memory region is page-aligned. Because of
/// this, a copy is still required in most cases to make memory GPU accessible. After GPU
/// calculations are complete; however, moving the buffers back to the CPU is zero-copy.
///
/// Sync events are represented as an `MTL::Event*`. The degree to which the pointers
/// to `MTL::Event*` are stable across metal-cpp versions/builds is currently unknown.
///
/// @{

/// \brief A pointer to a default metal device singleton
NANOARROW_DLL struct ArrowDevice* ArrowDeviceMetalDefaultDevice(void);

/// \brief Initialize a preallocated device struct with the default metal device
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalInitDefaultDevice(struct ArrowDevice* device,
                                                               struct ArrowError* error);

/// \brief Initialize a buffer with the Metal allocator
///
/// Metal uses shared memory with the CPU; however, only page-aligned buffers
/// or buffers created explicitly using the Metal API can be sent to the GPU.
/// This buffer's allocator uses the Metal API so that it is cheaper to send
/// buffers to the GPU later. You can use, append to, or move this buffer just
/// like a normal ArrowBuffer.
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalInitBuffer(struct ArrowBuffer* buffer);

/// \brief Convert an ArrowArray to buffers that use the Metal allocator
///
/// Replaces buffers from a given ArrowArray with ones that use the Metal
/// allocator, copying existing content where necessary. The array is still
/// valid to use just like a normal ArrowArray that was initialized with
/// ArrowArrayInitFromType() (i.e., it can be appended to and finished with
/// validation).
NANOARROW_DLL ArrowErrorCode ArrowDeviceMetalAlignArrayBuffers(struct ArrowArray* array);

/// @}

// Inline implementations

static inline ArrowErrorCode ArrowDeviceBufferCopy(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBufferView dst) {
  return ArrowDeviceBufferCopyAsync(device_src, src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceBufferInit(struct ArrowDevice* device_src,
                                                   struct ArrowBufferView src,
                                                   struct ArrowDevice* device_dst,
                                                   struct ArrowBuffer* dst) {
  return ArrowDeviceBufferInitAsync(device_src, src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceArrayViewCopy(struct ArrowDeviceArrayView* src,
                                                      struct ArrowDevice* device_dst,
                                                      struct ArrowDeviceArray* dst) {
  return ArrowDeviceArrayViewCopyAsync(src, device_dst, dst, NULL);
}

static inline ArrowErrorCode ArrowDeviceArrayViewSetArray(
    struct ArrowDeviceArrayView* device_array_view, struct ArrowDeviceArray* device_array,
    struct ArrowError* error) {
  return ArrowDeviceArrayViewSetArrayAsync(device_array_view, device_array, NULL, error);
}

static inline ArrowErrorCode ArrowDeviceArrayInit(struct ArrowDevice* device,
                                                  struct ArrowDeviceArray* device_array,
                                                  struct ArrowArray* array,
                                                  void* sync_event) {
  return ArrowDeviceArrayInitAsync(device, device_array, array, sync_event, NULL);
}

#ifdef __cplusplus
}
#endif

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_DEVICE_HPP_INCLUDED
#define NANOARROW_DEVICE_HPP_INCLUDED

#include "nanoarrow/nanoarrow.hpp"
#include "nanoarrow/nanoarrow_device.h"

namespace nanoarrow {

namespace internal {

template <>
inline void init_pointer(struct ArrowDeviceArray* data) {
  data->array.release = nullptr;
  data->sync_event = nullptr;
}

template <>
inline void move_pointer(struct ArrowDeviceArray* src, struct ArrowDeviceArray* dst) {
  ArrowDeviceArrayMove(src, dst);
}

template <>
inline void release_pointer(struct ArrowDeviceArray* data) {
  if (data->array.release != nullptr) {
    ArrowArrayRelease(&data->array);
  }

  data->sync_event = nullptr;
}

template <>
inline void init_pointer(struct ArrowDeviceArrayStream* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowDeviceArrayStream* src,
                         struct ArrowDeviceArrayStream* dst) {
  memcpy(dst, src, sizeof(struct ArrowDeviceArrayStream));
  src->release = nullptr;
}

template <>
inline void release_pointer(struct ArrowDeviceArrayStream* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

template <>
inline void init_pointer(struct ArrowDeviceArrayView* data) {
  ArrowDeviceArrayViewInit(data);
}

template <>
inline void move_pointer(struct ArrowDeviceArrayView* src,
                         struct ArrowDeviceArrayView* dst) {
  ArrowArrayViewMove(&src->array_view, &dst->array_view);
  dst->device = src->device;
  src->device = nullptr;
}

template <>
inline void release_pointer(struct ArrowDeviceArrayView* data) {
  ArrowArrayViewReset(&data->array_view);
}

template <>
inline void init_pointer(struct ArrowDevice* data) {
  data->release = nullptr;
}

template <>
inline void move_pointer(struct ArrowDevice* src, struct ArrowDevice* dst) {
  memcpy(dst, src, sizeof(struct ArrowDevice));
  src->release = nullptr;
}

template <>
inline void release_pointer(struct ArrowDevice* data) {
  if (data->release != nullptr) {
    data->release(data);
  }
}

}  // namespace internal
}  // namespace nanoarrow

#include "nanoarrow.hpp"

namespace nanoarrow {

namespace device {

/// \defgroup nanoarrow_device_hpp-unique Unique object wrappers
///
/// Extends the unique object wrappers in nanoarrow.hpp to include C structs
/// defined in the nanoarrow_device.h header.
///
/// @{

/// \brief Class wrapping a unique struct ArrowDeviceArray
using UniqueDeviceArray = internal::Unique<struct ArrowDeviceArray>;

/// \brief Class wrapping a unique struct ArrowDeviceArrayStream
using UniqueDeviceArrayStream = internal::Unique<struct ArrowDeviceArrayStream>;

/// \brief Class wrapping a unique struct ArrowDevice
using UniqueDevice = internal::Unique<struct ArrowDevice>;

/// \brief Class wrapping a unique struct ArrowDeviceArrayView
using UniqueDeviceArrayView = internal::Unique<struct ArrowDeviceArrayView>;

/// @}

}  // namespace device

}  // namespace nanoarrow

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_gtest_util.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <gtest/gtest.h>
#include <iostream>

#include "nanoarrow/nanoarrow.hpp"

#ifndef NANOARROW_GTEST_UTIL_HPP_INCLUDED
#define NANOARROW_GTEST_UTIL_HPP_INCLUDED

/// \defgroup nanoarrow_testing Nanoarrow Testing Helpers
///
/// Utilities for testing nanoarrow structures and functions.

namespace nanoarrow {
namespace internal {

inline void PrintTo(const Nothing&, std::ostream* os) { *os << "<NA>"; }

template <typename T>
void PrintTo(const Maybe<T>& m, std::ostream* os) {
  if (m) {
    *os << ::testing::PrintToString(*m);
  } else {
    PrintTo(NA, os);
  }
}

}  // namespace internal
}  // namespace nanoarrow

inline void PrintTo(const ArrowStringView& sv, std::ostream* os) {
  *os << "'";
  os->write(sv.data, static_cast<size_t>(sv.size_bytes));
  *os << "'";
}

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_testing.hpp <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#ifndef NANOARROW_TESTING_HPP_INCLUDED
#define NANOARROW_TESTING_HPP_INCLUDED

#include <iostream>
#include <string>

#include "nanoarrow/nanoarrow.hpp"

/// \defgroup nanoarrow_testing Nanoarrow Testing Helpers
///
/// Utilities for testing nanoarrow structures and functions.

namespace nanoarrow {

namespace testing {

// Forward-declaration of internal types
namespace internal {
class DictionaryContext;
struct Differences;
}  // namespace internal

/// \defgroup nanoarrow_testing-json Integration test helpers
///
/// See testing format documentation for details of the JSON representation. This
/// representation is not canonical but can be used to implement integration tests with
/// other implementations.
///
/// @{

/// \brief Writer for the Arrow integration testing JSON format
class NANOARROW_DLL TestingJSONWriter {
 public:
  TestingJSONWriter();
  virtual ~TestingJSONWriter();

  /// \brief Set the floating point precision of the writer
  ///
  /// The floating point precision by default is -1, which uses the JSON serializer
  /// to encode the value in the output. When writing files specifically for
  /// integration tests, floating point values should be rounded to 3 decimal places to
  /// avoid serialization issues.
  void set_float_precision(int value) { float_precision_ = value; }

  /// \brief Set whether metadata should be included in the output of a schema or field
  ///
  /// Use false to skip writing schema/field metadata in the output.
  void set_include_metadata(bool value) { include_metadata_ = value; }

  void ResetDictionaries();

  /// \brief Write an ArrowArrayStream as a data file JSON object to out
  ///
  /// Creates output like `{"schema": {...}, "batches": [...], ...}`.
  ArrowErrorCode WriteDataFile(std::ostream& out, ArrowArrayStream* stream);

  /// \brief Write a schema to out
  ///
  /// Creates output like `{"fields": [...], "metadata": [...]}`.
  ArrowErrorCode WriteSchema(std::ostream& out, const ArrowSchema* schema);

  /// \brief Write a field to out
  ///
  /// Creates output like `{"name" : "col", "type": {...}, ...}`
  ArrowErrorCode WriteField(std::ostream& out, const ArrowSchema* field);

  /// \brief Write the type portion of a field
  ///
  /// Creates output like `{"name": "int", ...}`
  ArrowErrorCode WriteType(std::ostream& out, const ArrowSchema* field);

  /// \brief Write the metadata portion of a field
  ///
  /// Creates output like `[{"key": "...", "value": "..."}, ...]`.
  ArrowErrorCode WriteMetadata(std::ostream& out, const char* metadata);

  /// \brief Write a "batch" to out
  ///
  /// Creates output like `{"count": 123, "columns": [...]}`.
  ArrowErrorCode WriteBatch(std::ostream& out, const ArrowSchema* schema,
                            const ArrowArrayView* value);

  /// \brief Write a column to out
  ///
  /// Creates output like `{"name": "col", "count": 123, "VALIDITY": [...], ...}`.
  ArrowErrorCode WriteColumn(std::ostream& out, const ArrowSchema* field,
                             const ArrowArrayView* value);

  ArrowErrorCode WriteDictionaryBatches(std::ostream& out);

 private:
  int float_precision_;
  bool include_metadata_;
  internal::DictionaryContext* dictionaries_;

  bool ShouldWriteMetadata(const char* metadata) {
    return metadata != nullptr && include_metadata_;
  }

  ArrowErrorCode WriteDictionaryBatch(std::ostream& out, int32_t dictionary_id);

  ArrowErrorCode WriteFieldChildren(std::ostream& out, const ArrowSchema* field);

  ArrowErrorCode WriteFieldDictionary(std::ostream& out, int32_t dictionary_id,
                                      bool is_ordered,
                                      const ArrowSchemaView* indices_field);

  ArrowErrorCode WriteChildren(std::ostream& out, const ArrowSchema* field,
                               const ArrowArrayView* value);
};

/// \brief Reader for the Arrow integration testing JSON format
class NANOARROW_DLL TestingJSONReader {
 public:
  TestingJSONReader(ArrowBufferAllocator allocator);
  TestingJSONReader();
  virtual ~TestingJSONReader();

  static const int kNumBatchOnlySchema = -2;
  static const int kNumBatchReadAll = -1;

  /// \brief Read JSON representing a data file object
  ///
  /// Read a JSON object in the form `{"schema": {...}, "batches": [...], ...}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadDataFile(const std::string& data_file_json, ArrowArrayStream* out,
                              int num_batch = kNumBatchReadAll,
                              ArrowError* error = nullptr);

  /// \brief Read JSON representing a Schema
  ///
  /// Reads a JSON object in the form `{"fields": [...], "metadata": [...]}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadSchema(const std::string& schema_json, ArrowSchema* out,
                            ArrowError* error = nullptr);

  /// \brief Read JSON representing a Field
  ///
  /// Read a JSON object in the form `{"name" : "col", "type": {...}, ...}`,
  /// propagating `out` on success.
  ArrowErrorCode ReadField(const std::string& field_json, ArrowSchema* out,
                           ArrowError* error = nullptr);

  /// \brief Read JSON representing a RecordBatch
  ///
  /// Read a JSON object in the form `{"count": 123, "columns": [...]}`, propagating `out`
  /// on success.
  ArrowErrorCode ReadBatch(const std::string& batch_json, const ArrowSchema* schema,
                           ArrowArray* out, ArrowError* error = nullptr);

  /// \brief Read JSON representing a Column
  ///
  /// Read a JSON object in the form
  /// `{"name": "col", "count": 123, "VALIDITY": [...], ...}`, propagating
  /// `out` on success.
  ArrowErrorCode ReadColumn(const std::string& column_json, const ArrowSchema* schema,
                            ArrowArray* out, ArrowError* error = nullptr);

 private:
  ArrowBufferAllocator allocator_;
  internal::DictionaryContext* dictionaries_;

  void SetArrayAllocatorRecursive(ArrowArray* array);
};

/// \brief Integration testing comparison utility
///
/// Utility to compare ArrowSchema, ArrowArray, and ArrowArrayStream instances.
/// This should only be used in the context of integration testing as the
/// comparison logic is specific to the integration testing JSON files and
/// specification. Notably:
///
/// - Map types are considered equal regardless of the child names "entries",
///   "key", and "value".
/// - Float32 and Float64 values are compared according to their JSON serialization.
class NANOARROW_DLL TestingJSONComparison {
 public:
  TestingJSONComparison();
  virtual ~TestingJSONComparison();

  /// \brief Compare top-level RecordBatch flags (e.g., nullability)
  ///
  /// Some Arrow implementations export batches as nullable, and some export them as
  /// non-nullable. Use false to consider these two types of batches as equivalent.
  void set_compare_batch_flags(bool value) { compare_batch_flags_ = value; }

  /// \brief Compare metadata order
  ///
  /// Some Arrow implementations store metadata using structures (e.g., hash map) that
  /// reorder metadata items. Use false to consider metadata whose keys/values have
  /// been reordered as equivalent.
  void set_compare_metadata_order(bool value) { compare_metadata_order_ = value; }

  /// \brief Set float precision
  ///
  /// The Arrow Integration Testing JSON document states that values should be compared
  /// to 3 decimal places to avoid floating point serialization issues. Use -1 to specify
  /// that all decimal places should be used (the default).
  void set_compare_float_precision(int value) {
    writer_actual_.set_float_precision(value);
    writer_expected_.set_float_precision(value);
  }

  /// \brief Returns the number of differences found by the previous call
  int64_t num_differences() const;

  /// \brief Dump a human-readable summary of differences to out
  void WriteDifferences(std::ostream& out);

  /// \brief Clear any existing differences
  void ClearDifferences();

  /// \brief Compare a stream of record batches
  ///
  /// Compares actual against expected using the following strategy:
  ///
  /// - Compares schemas for equality, returning if differences were found
  /// - Compares pairs of record batches, returning if one stream finished
  ///   before another.
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareArrayStream(ArrowArrayStream* actual, ArrowArrayStream* expected,
                                    ArrowError* error = nullptr);

  /// \brief Compare a top-level ArrowSchema struct
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareSchema(const ArrowSchema* actual, const ArrowSchema* expected,
                               ArrowError* error = nullptr, const std::string& path = "");

  /// \brief Set the ArrowSchema to be used to for future calls to CompareBatch().
  ArrowErrorCode SetSchema(const ArrowSchema* schema, ArrowError* error = nullptr);

  /// \brief Compare a top-level ArrowArray struct
  ///
  /// Returns NANOARROW_OK if the comparison ran without error. Callers must
  /// query num_differences() to obtain the result of the comparison on success.
  ArrowErrorCode CompareBatch(const ArrowArray* actual, const ArrowArray* expected,
                              ArrowError* error = nullptr, const std::string& path = "");

 private:
  TestingJSONWriter writer_actual_;
  TestingJSONWriter writer_expected_;
  internal::Differences* differences_;
  struct ArrowSchema schema_;
  struct ArrowArrayView actual_;
  struct ArrowArrayView expected_;

  // Comparison options
  bool compare_batch_flags_;
  bool compare_metadata_order_;

  ArrowErrorCode CompareField(ArrowSchema* actual, ArrowSchema* expected,
                              ArrowError* error, const std::string& path = "");

  ArrowErrorCode CompareFieldBase(ArrowSchema* actual, ArrowSchema* expected,
                                  ArrowError* error, const std::string& path = "");

  ArrowErrorCode CompareMetadata(const char* actual, const char* expected,
                                 ArrowError* error, const std::string& path = "");

  ArrowErrorCode MetadataEqualKeyValue(const char* actual, const char* expected,
                                       bool* out, ArrowError* error);

  ArrowErrorCode CompareColumn(ArrowSchema* schema, ArrowArrayView* actual,
                               ArrowArrayView* expected, ArrowError* error,
                               const std::string& path = "");
};

/// @}

}  // namespace testing
}  // namespace nanoarrow

#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/testing/testing.cc <==
// Licensed to the Apache Software Foundation (ASF) under one
// or more contributor license agreements.  See the NOTICE file
// distributed with this work for additional information
// regarding copyright ownership.  The ASF licenses this file
// to you under the Apache License, Version 2.0 (the
// "License"); you may not use this file except in compliance
// with the License.  You may obtain a copy of the License at
//
//   http://www.apache.org/licenses/LICENSE-2.0
//
// Unless required by applicable law or agreed to in writing,
// software distributed under the License is distributed on an
// "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
// KIND, either express or implied.  See the License for the
// specific language governing permissions and limitations
// under the License.

#include <algorithm>
#include <iostream>
#include <limits>
#include <sstream>
#include <unordered_map>
#include <vector>

#include "nlohmann/json.hpp"

#include "nanoarrow/nanoarrow_testing.hpp"

namespace nanoarrow {

namespace testing {

namespace internal {
// Internal representation of the various structures needed to import and/or export
// a dictionary array. We use a serialized version of the dictionary value because
// nanoarrow doesn't currently have the ability to copy or reference count an Array.
struct Dictionary {
  nanoarrow::UniqueSchema schema;
  int64_t column_length;
  std::string column_json;
};

class DictionaryContext {
 public:
  DictionaryContext() : next_id_(0) {}

  ArrowErrorCode RecordSchema(int32_t dictionary_id, const ArrowSchema* values_schema) {
    if (!HasDictionaryForId(dictionary_id)) {
      dictionaries_[dictionary_id] = Dictionary();
      NANOARROW_RETURN_NOT_OK(
          ArrowSchemaDeepCopy(values_schema, dictionaries_[dictionary_id].schema.get()));
    }

    dictionary_ids_[values_schema] = dictionary_id;
    return NANOARROW_OK;
  }

  ArrowErrorCode RecordSchema(const ArrowSchema* values_schema, int32_t* dictionary_id) {
    while (HasDictionaryForId(next_id_)) {
      next_id_++;
    }

    NANOARROW_RETURN_NOT_OK(RecordSchema(next_id_, values_schema));
    *dictionary_id = next_id_++;
    return NANOARROW_OK;
  }

  void RecordArray(int32_t dictionary_id, int64_t length, std::string column_json) {
    dictionaries_[dictionary_id].column_length = length;
    dictionaries_[dictionary_id].column_json = std::move(column_json);
  }

  void RecordArray(const ArrowSchema* values_schema, int64_t length,
                   std::string column_json) {
    auto ids_it = dictionary_ids_.find(values_schema);
    RecordArray(ids_it->second, length, column_json);
  }

  bool empty() { return dictionaries_.empty(); }

  void clear() {
    dictionaries_.clear();
    dictionary_ids_.clear();
    next_id_ = 0;
  }

  bool HasDictionaryForSchema(const ArrowSchema* values_schema) const {
    return dictionary_ids_.find(values_schema) != dictionary_ids_.end();
  }

  bool HasDictionaryForId(int32_t dictionary_id) const {
    return dictionaries_.find(dictionary_id) != dictionaries_.end();
  }

  const Dictionary& Get(int32_t dictionary_id) const {
    auto dict_it = dictionaries_.find(dictionary_id);
    return dict_it->second;
  }

  const Dictionary& Get(const ArrowSchema* values_schema) const {
    auto ids_it = dictionary_ids_.find(values_schema);
    return Get(ids_it->second);
  }

  const std::vector<int32_t> GetAllIds() const {
    std::vector<int32_t> out;
    out.reserve(dictionaries_.size());
    for (const auto& value : dictionaries_) {
      out.push_back(value.first);
    }
    return out;
  }

 private:
  int32_t next_id_;
  std::unordered_map<int32_t, Dictionary> dictionaries_;
  std::unordered_map<const ArrowSchema*, int32_t> dictionary_ids_;
};
}  // namespace internal

namespace writer_internal {

namespace {

class LocalizedStream {
 public:
  LocalizedStream(std::ostream& out) : out_(out) {
    previous_locale_ = out.imbue(std::locale::classic());
    previous_precision_ = out.precision();
    fmt_flags_ = out.flags();
    out.setf(out.fixed);
  }

  void SetFixed(int precision) { out_.precision(precision); }

  ~LocalizedStream() {
    out_.flags(fmt_flags_);
    out_.precision(previous_precision_);
    out_.imbue(previous_locale_);
  }

 private:
  std::ostream& out_;
  std::locale previous_locale_;
  std::ios::fmtflags fmt_flags_;
  std::streamsize previous_precision_;
};

void WriteString(std::ostream& out, ArrowStringView value) {
  std::string value_str(value.data, static_cast<size_t>(value.size_bytes));
  out << nlohmann::json(value_str);
}

void WriteBytes(std::ostream& out, ArrowBufferView value) {
  out << R"(")";
  char hex[3];
  hex[2] = '\0';

  for (int64_t i = 0; i < value.size_bytes; i++) {
    snprintf(hex, sizeof(hex), "%02X", static_cast<int>(value.data.as_uint8[i]));
    out << hex;
  }
  out << R"(")";
}

void WriteBitmap(std::ostream& out, const uint8_t* bits, int64_t length) {
  if (length == 0) {
    out << "[]";
    return;
  }

  out << "[";

  if (bits == nullptr) {
    out << "1";
    for (int64_t i = 1; i < length; i++) {
      out << ", 1";
    }
  } else {
    out << static_cast<int32_t>(ArrowBitGet(bits, 0));
    for (int64_t i = 1; i < length; i++) {
      out << ", " << static_cast<int32_t>(ArrowBitGet(bits, i));
    }
  }

  out << "]";
}

template <typename T>
ArrowErrorCode WriteOffsetOrTypeID(std::ostream& out, ArrowBufferView content) {
  if (content.size_bytes == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  const T* values = reinterpret_cast<const T*>(content.data.data);
  int64_t n_values = content.size_bytes / sizeof(T);

  out << "[";

  if (sizeof(T) == sizeof(int64_t)) {
    // Ensure int64s are quoted (i.e, "123456")
    out << R"(")" << values[0] << R"(")";
    for (int64_t i = 1; i < n_values; i++) {
      out << R"(, ")" << values[i] << R"(")";
    }
  } else {
    // No need to quote smaller ints (i.e., 123456)
    out << static_cast<int64_t>(values[0]);
    for (int64_t i = 1; i < n_values; i++) {
      out << ", " << static_cast<int64_t>(values[i]);
    }
  }

  out << "]";
  return NANOARROW_OK;
}

void WriteIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << 0;
  } else {
    out << ArrowArrayViewGetIntUnsafe(view, i);
  }
}

void WriteQuotedIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
  } else {
    out << R"(")" << ArrowArrayViewGetIntUnsafe(view, i) << R"(")";
  }
}

void WriteQuotedUIntMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
  } else {
    out << R"(")" << ArrowArrayViewGetUIntUnsafe(view, i) << R"(")";
  }
}

void WriteFloatMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i,
                         int float_precision) {
  if (float_precision >= 0) {
    if (ArrowArrayViewIsNull(view, i)) {
      out << static_cast<double>(0);
    } else {
      out << ArrowArrayViewGetDoubleUnsafe(view, i);
    }
  } else {
    if (ArrowArrayViewIsNull(view, i)) {
      out << "0.0";
    } else {
      out << nlohmann::json(ArrowArrayViewGetDoubleUnsafe(view, i));
    }
  }
}

void WriteBytesMaybeNull(std::ostream& out, const ArrowArrayView* view, int64_t i) {
  ArrowBufferView item = ArrowArrayViewGetBytesUnsafe(view, i);
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"(")";
    for (int64_t i = 0; i < item.size_bytes; i++) {
      out << "00";
    }
    out << R"(")";
  } else {
    WriteBytes(out, item);
  }
}

void WriteIntervalDayTimeMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                   int64_t i, ArrowInterval* interval) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"({"days": 0, "milliseconds": 0})";
  } else {
    ArrowArrayViewGetIntervalUnsafe(view, i, interval);
    out << R"({"days": )" << interval->days << R"(, "milliseconds": )" << interval->ms
        << "}";
  }
}

void WriteIntervalMonthDayNanoMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                        int64_t i, ArrowInterval* interval) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"({"months": 0, "days": 0, "nanoseconds": "0"})";
  } else {
    ArrowArrayViewGetIntervalUnsafe(view, i, interval);
    out << R"({"months": )" << interval->months << R"(, "days": )" << interval->days
        << R"(, "nanoseconds": ")" << interval->ns << R"("})";
  }
}

ArrowErrorCode WriteDecimalMaybeNull(std::ostream& out, const ArrowArrayView* view,
                                     int64_t i, ArrowDecimal* decimal, ArrowBuffer* tmp) {
  if (ArrowArrayViewIsNull(view, i)) {
    out << R"("0")";
    return NANOARROW_OK;
  } else {
    ArrowArrayViewGetDecimalUnsafe(view, i, decimal);
    tmp->size_bytes = 0;
    NANOARROW_RETURN_NOT_OK(ArrowDecimalAppendDigitsToBuffer(decimal, tmp));
    out << R"(")" << std::string(reinterpret_cast<char*>(tmp->data), tmp->size_bytes)
        << R"(")";
    return NANOARROW_OK;
  }
}

ArrowErrorCode WriteDecimalData(std::ostream& out, const ArrowArrayView* view,
                                int bitwidth) {
  ArrowDecimal value;
  ArrowDecimalInit(&value, bitwidth, 0, 0);
  nanoarrow::UniqueBuffer tmp;

  NANOARROW_RETURN_NOT_OK(WriteDecimalMaybeNull(out, view, 0, &value, tmp.get()));
  for (int64_t i = 1; i < view->length; i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteDecimalMaybeNull(out, view, i, &value, tmp.get()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode WriteData(std::ostream& out, const ArrowArrayView* value,
                         int float_precision) {
  if (value->length == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";

  switch (value->storage_type) {
    case NANOARROW_TYPE_BOOL:
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_UINT32:
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      // Regular JSON integers (i.e., 123456)
      WriteIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntMaybeNull(out, value, i);
      }
      break;
    case NANOARROW_TYPE_INT64:
      // Quoted integers to avoid overflow (i.e., "123456")
      WriteQuotedIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteQuotedIntMaybeNull(out, value, i);
      }
      break;
    case NANOARROW_TYPE_UINT64:
      // Quoted integers to avoid overflow (i.e., "123456")
      WriteQuotedUIntMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteQuotedUIntMaybeNull(out, value, i);
      }
      break;

    case NANOARROW_TYPE_HALF_FLOAT:
    case NANOARROW_TYPE_FLOAT:
    case NANOARROW_TYPE_DOUBLE: {
      // JSON number to float_precision_ decimal places
      LocalizedStream local_stream_opt(out);
      local_stream_opt.SetFixed(float_precision);

      WriteFloatMaybeNull(out, value, 0, float_precision);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteFloatMaybeNull(out, value, i, float_precision);
      }
      break;
    }

    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_LARGE_STRING:
      WriteString(out, ArrowArrayViewGetStringUnsafe(value, 0));
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteString(out, ArrowArrayViewGetStringUnsafe(value, i));
      }
      break;

    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_FIXED_SIZE_BINARY: {
      WriteBytesMaybeNull(out, value, 0);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteBytesMaybeNull(out, value, i);
      }
      break;
    }

    case NANOARROW_TYPE_INTERVAL_DAY_TIME: {
      ArrowInterval interval;
      ArrowIntervalInit(&interval, value->storage_type);
      WriteIntervalDayTimeMaybeNull(out, value, 0, &interval);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntervalDayTimeMaybeNull(out, value, i, &interval);
      }
      break;
    }

    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO: {
      ArrowInterval interval;
      ArrowIntervalInit(&interval, value->storage_type);
      WriteIntervalMonthDayNanoMaybeNull(out, value, 0, &interval);
      for (int64_t i = 1; i < value->length; i++) {
        out << ", ";
        WriteIntervalMonthDayNanoMaybeNull(out, value, i, &interval);
      }
      break;
    }

    case NANOARROW_TYPE_DECIMAL128:
      NANOARROW_RETURN_NOT_OK(WriteDecimalData(out, value, 128));
      break;
    case NANOARROW_TYPE_DECIMAL256:
      NANOARROW_RETURN_NOT_OK(WriteDecimalData(out, value, 256));
      break;

    default:
      // Not supported
      return ENOTSUP;
  }

  out << "]";
  return NANOARROW_OK;
}

}  // namespace

namespace {

ArrowErrorCode WriteTimeUnit(std::ostream& out, const ArrowSchemaView* field) {
  switch (field->time_unit) {
    case NANOARROW_TIME_UNIT_NANO:
      out << R"(, "unit": "NANOSECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_MICRO:
      out << R"(, "unit": "MICROSECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_MILLI:
      out << R"(, "unit": "MILLISECOND")";
      return NANOARROW_OK;
    case NANOARROW_TIME_UNIT_SECOND:
      out << R"(, "unit": "SECOND")";
      return NANOARROW_OK;
    default:
      return EINVAL;
  }
}

ArrowErrorCode WriteTypeFromView(std::ostream& out, const ArrowSchemaView* field) {
  out << "{";

  switch (field->type) {
    case NANOARROW_TYPE_NA:
      out << R"("name": "null")";
      break;
    case NANOARROW_TYPE_BOOL:
      out << R"("name": "bool")";
      break;
    case NANOARROW_TYPE_INT8:
    case NANOARROW_TYPE_INT16:
    case NANOARROW_TYPE_INT32:
    case NANOARROW_TYPE_INT64:
      out << R"("name": "int", "bitWidth": )" << field->layout.element_size_bits[1]
          << R"(, "isSigned": true)";
      break;
    case NANOARROW_TYPE_UINT8:
    case NANOARROW_TYPE_UINT16:
    case NANOARROW_TYPE_UINT64:
    case NANOARROW_TYPE_UINT32:
      out << R"("name": "int", "bitWidth": )" << field->layout.element_size_bits[1]
          << R"(, "isSigned": false)";
      break;
    case NANOARROW_TYPE_HALF_FLOAT:
      out << R"("name": "floatingpoint", "precision": "HALF")";
      break;
    case NANOARROW_TYPE_FLOAT:
      out << R"("name": "floatingpoint", "precision": "SINGLE")";
      break;
    case NANOARROW_TYPE_DOUBLE:
      out << R"("name": "floatingpoint", "precision": "DOUBLE")";
      break;
    case NANOARROW_TYPE_STRING:
      out << R"("name": "utf8")";
      break;
    case NANOARROW_TYPE_LARGE_STRING:
      out << R"("name": "largeutf8")";
      break;
    case NANOARROW_TYPE_BINARY:
      out << R"("name": "binary")";
      break;
    case NANOARROW_TYPE_LARGE_BINARY:
      out << R"("name": "largebinary")";
      break;
    case NANOARROW_TYPE_FIXED_SIZE_BINARY:
      out << R"("name": "fixedsizebinary", "byteWidth": )" << field->fixed_size;
      break;
    case NANOARROW_TYPE_DECIMAL128:
    case NANOARROW_TYPE_DECIMAL256:
      out << R"("name": "decimal", "bitWidth": )" << field->decimal_bitwidth
          << R"(, "precision": )" << field->decimal_precision << R"(, "scale": )"
          << field->decimal_scale;
      break;
    case NANOARROW_TYPE_DURATION:
      out << R"("name": "duration")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      break;
    case NANOARROW_TYPE_DATE32:
      out << R"("name": "date", "unit": "DAY")";
      break;
    case NANOARROW_TYPE_DATE64:
      out << R"("name": "date", "unit": "MILLISECOND")";
      break;
    case NANOARROW_TYPE_TIME32:
      out << R"("name": "time")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      out << R"(, "bitWidth": 32)";
      break;
    case NANOARROW_TYPE_TIME64:
      out << R"("name": "time")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      out << R"(, "bitWidth": 64)";
      break;
    case NANOARROW_TYPE_TIMESTAMP:
      out << R"("name": "timestamp")";
      NANOARROW_RETURN_NOT_OK(WriteTimeUnit(out, field));
      if (strlen(field->timezone) > 0) {
        out << R"(, "timezone": )";
        WriteString(out, ArrowCharView(field->timezone));
      }
      break;
    case NANOARROW_TYPE_INTERVAL_MONTHS:
      out << R"("name": "interval", "unit": "YEAR_MONTH")";
      break;
    case NANOARROW_TYPE_INTERVAL_DAY_TIME:
      out << R"("name": "interval", "unit": "DAY_TIME")";
      break;
    case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
      out << R"("name": "interval", "unit": "MONTH_DAY_NANO")";
      break;
    case NANOARROW_TYPE_STRUCT:
      out << R"("name": "struct")";
      break;
    case NANOARROW_TYPE_LIST:
      out << R"("name": "list")";
      break;
    case NANOARROW_TYPE_MAP:
      out << R"("name": "map", "keysSorted": )";
      if (field->schema->flags & ARROW_FLAG_MAP_KEYS_SORTED) {
        out << "true";
      } else {
        out << "false";
      }
      break;
    case NANOARROW_TYPE_LARGE_LIST:
      out << R"("name": "largelist")";
      break;
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
      out << R"("name": "fixedsizelist", "listSize": )"
          << field->layout.child_size_elements;
      break;
    case NANOARROW_TYPE_DENSE_UNION:
      out << R"("name": "union", "mode": "DENSE", "typeIds": [)" << field->union_type_ids
          << "]";
      break;
    case NANOARROW_TYPE_SPARSE_UNION:
      out << R"("name": "union", "mode": "SPARSE", "typeIds": [)" << field->union_type_ids
          << "]";
      break;

    default:
      // Not supported
      return ENOTSUP;
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode WriteMetadataItem(std::ostream& out, ArrowMetadataReader* reader) {
  ArrowStringView key;
  ArrowStringView value;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderRead(reader, &key, &value));
  out << R"({"key": )";
  WriteString(out, key);
  out << R"(, "value": )";
  WriteString(out, value);
  out << "}";
  return NANOARROW_OK;
}

}  // namespace

}  // namespace writer_internal

TestingJSONWriter::TestingJSONWriter()
    : float_precision_(-1),
      include_metadata_(true),
      dictionaries_(new internal::DictionaryContext()) {}

TestingJSONWriter::~TestingJSONWriter() {
  // We can't use a unique_ptr to manage dictionaries_ because shared linking on
  // Windows requires that DictionaryContext also implements a dll interface and
  // just manually managing the pointer is easier.
  delete dictionaries_;
};

void TestingJSONWriter::ResetDictionaries() { dictionaries_->clear(); }

ArrowErrorCode TestingJSONWriter::WriteDataFile(std::ostream& out,
                                                ArrowArrayStream* stream) {
  if (stream == nullptr || stream->release == nullptr) {
    return EINVAL;
  }

  ResetDictionaries();

  out << R"({"schema": )";

  nanoarrow::UniqueSchema schema;
  NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(stream, schema.get(), nullptr));
  NANOARROW_RETURN_NOT_OK(WriteSchema(out, schema.get()));

  nanoarrow::UniqueArrayView array_view;
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), nullptr));

  out << R"(, "batches": [)";

  nanoarrow::UniqueArray array;
  std::string sep;
  do {
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(stream, array.get(), nullptr));
    if (array->release == nullptr) {
      break;
    }

    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewSetArray(array_view.get(), array.get(), nullptr));

    out << sep;
    sep = ", ";
    NANOARROW_RETURN_NOT_OK(WriteBatch(out, schema.get(), array_view.get()));
    array.reset();
  } while (true);

  out << "]";

  if (!dictionaries_->empty()) {
    out << R"(, "dictionaries": )";
    NANOARROW_RETURN_NOT_OK(WriteDictionaryBatches(out));
  }

  out << "}";

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteSchema(std::ostream& out,
                                              const ArrowSchema* schema) {
  // Make sure we have a struct
  if (std::string(schema->format) != "+s") {
    return EINVAL;
  }

  out << "{";

  // Write fields
  out << R"("fields": )";
  if (schema->n_children == 0) {
    out << "[]";
  } else {
    out << "[";
    NANOARROW_RETURN_NOT_OK(WriteField(out, schema->children[0]));
    for (int64_t i = 1; i < schema->n_children; i++) {
      out << ", ";
      NANOARROW_RETURN_NOT_OK(WriteField(out, schema->children[i]));
    }
    out << "]";
  }

  // Write metadata
  if (ShouldWriteMetadata(schema->metadata)) {
    out << R"(, "metadata": )";
    NANOARROW_RETURN_NOT_OK(WriteMetadata(out, schema->metadata));
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteField(std::ostream& out,
                                             const ArrowSchema* field) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, field, nullptr));

  out << "{";

  // Write schema->name (may be null)
  if (field->name == nullptr) {
    out << R"("name": null)";
  } else {
    out << R"("name": )";
    writer_internal::WriteString(out, ArrowCharView(field->name));
  }

  // Write nullability
  if (field->flags & ARROW_FLAG_NULLABLE) {
    out << R"(, "nullable": true)";
  } else {
    out << R"(, "nullable": false)";
  }

  // For dictionary encoding, write type as the dictionary (values) type,
  // record the dictionary schema, and write the "dictionary" member
  if (field->dictionary != nullptr) {
    ArrowSchemaView dictionary_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaViewInit(&dictionary_view, field->dictionary, nullptr));

    out << R"(, "type": )";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &dictionary_view));

    int32_t dictionary_id;
    NANOARROW_RETURN_NOT_OK(
        dictionaries_->RecordSchema(field->dictionary, &dictionary_id));

    out << R"(, "dictionary": )";
    view.type = view.storage_type;
    NANOARROW_RETURN_NOT_OK(WriteFieldDictionary(
        out, dictionary_id, field->flags & ARROW_FLAG_DICTIONARY_ORDERED, &view));

    // Write dictionary children
    out << R"(, "children": )";
    NANOARROW_RETURN_NOT_OK(WriteFieldChildren(out, field->dictionary));
  } else {
    // Write non-dictionary type/children
    out << R"(, "type": )";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &view));

    // Write children
    out << R"(, "children": )";
    NANOARROW_RETURN_NOT_OK(WriteFieldChildren(out, field));
  }

  // Write metadata
  if (ShouldWriteMetadata(field->metadata)) {
    out << R"(, "metadata": )";
    NANOARROW_RETURN_NOT_OK(WriteMetadata(out, field->metadata));
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteType(std::ostream& out, const ArrowSchema* field) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, (ArrowSchema*)field, nullptr));
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, &view));
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteMetadata(std::ostream& out, const char* metadata) {
  if (metadata == nullptr) {
    out << "null";
    return NANOARROW_OK;
  }

  ArrowMetadataReader reader;
  NANOARROW_RETURN_NOT_OK(ArrowMetadataReaderInit(&reader, metadata));
  if (reader.remaining_keys == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteMetadataItem(out, &reader));
  while (reader.remaining_keys > 0) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(writer_internal::WriteMetadataItem(out, &reader));
  }

  out << "]";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteBatch(std::ostream& out, const ArrowSchema* schema,
                                             const ArrowArrayView* value) {
  // Make sure we have a struct
  if (std::string(schema->format) != "+s") {
    return EINVAL;
  }

  out << "{";

  // Write length
  out << R"("count": )" << value->length;

  // Write children
  out << R"(, "columns": )";
  NANOARROW_RETURN_NOT_OK(WriteChildren(out, schema, value));

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteColumn(std::ostream& out, const ArrowSchema* field,
                                              const ArrowArrayView* value) {
  out << "{";

  // Write schema->name (may be null)
  if (field->name == nullptr) {
    out << R"("name": null)";
  } else {
    out << R"("name": )";
    writer_internal::WriteString(out, ArrowCharView(field->name));
  }

  // Write length
  out << R"(, "count": )" << value->length;

  // Write the VALIDITY element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      break;
    default:
      out << R"(, "VALIDITY": )";
      writer_internal::WriteBitmap(out, value->buffer_views[0].data.as_uint8,
                                   value->length);
      break;
  }

  // Write the TYPE_ID element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_SPARSE_UNION:
    case NANOARROW_TYPE_DENSE_UNION:
      out << R"(, "TYPE_ID": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int8_t>(out, value->buffer_views[0]));
      break;
    default:
      break;
  }

  // Write the OFFSET element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_BINARY:
    case NANOARROW_TYPE_STRING:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_LIST:
      out << R"(, "OFFSET": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int32_t>(out, value->buffer_views[1]));
      break;
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_LARGE_BINARY:
    case NANOARROW_TYPE_LARGE_STRING:
      out << R"(, "OFFSET": )";
      NANOARROW_RETURN_NOT_OK(
          writer_internal::WriteOffsetOrTypeID<int64_t>(out, value->buffer_views[1]));
      break;
    default:
      break;
  }

  // Write the DATA element if required
  switch (value->storage_type) {
    case NANOARROW_TYPE_NA:
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_MAP:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      break;
    default:
      out << R"(, "DATA": )";
      NANOARROW_RETURN_NOT_OK(writer_internal::WriteData(out, value, float_precision_));
      break;
  }

  switch (value->storage_type) {
    case NANOARROW_TYPE_STRUCT:
    case NANOARROW_TYPE_LIST:
    case NANOARROW_TYPE_LARGE_LIST:
    case NANOARROW_TYPE_FIXED_SIZE_LIST:
    case NANOARROW_TYPE_DENSE_UNION:
    case NANOARROW_TYPE_SPARSE_UNION:
      out << R"(, "children": )";
      NANOARROW_RETURN_NOT_OK(WriteChildren(out, field, value));
      break;
    default:
      break;
  }

  out << "}";

  // Write the dictionary values to the DictionaryContext for later if applicable
  if (field->dictionary != nullptr) {
    if (!dictionaries_->HasDictionaryForSchema(field->dictionary)) {
      return EINVAL;
    }

    std::stringstream dictionary_output;
    NANOARROW_RETURN_NOT_OK(
        WriteColumn(dictionary_output, field->dictionary, value->dictionary));
    dictionaries_->RecordArray(field->dictionary, value->dictionary->length,
                               dictionary_output.str());
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteDictionaryBatches(std::ostream& out) {
  std::vector<int32_t> ids = dictionaries_->GetAllIds();
  if (ids.empty()) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  std::sort(ids.begin(), ids.end());
  NANOARROW_RETURN_NOT_OK(WriteDictionaryBatch(out, ids[0]));
  for (size_t i = 1; i < ids.size(); i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteDictionaryBatch(out, ids[i]));
  }
  out << "]";

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteDictionaryBatch(std::ostream& out,
                                                       int32_t dictionary_id) {
  const internal::Dictionary& dict = dictionaries_->Get(dictionary_id);
  out << R"({"id": )" << dictionary_id << R"(, "data": {"count": )" << dict.column_length
      << R"(, "columns": [)" << dict.column_json << "]}}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteFieldChildren(std::ostream& out,
                                                     const ArrowSchema* field) {
  if (field->n_children == 0) {
    out << "[]";
  } else {
    out << "[";
    NANOARROW_RETURN_NOT_OK(WriteField(out, field->children[0]));
    for (int64_t i = 1; i < field->n_children; i++) {
      out << ", ";
      NANOARROW_RETURN_NOT_OK(WriteField(out, field->children[i]));
    }
    out << "]";
  }

  return NANOARROW_OK;
}
ArrowErrorCode TestingJSONWriter::WriteFieldDictionary(
    std::ostream& out, int32_t dictionary_id, bool is_ordered,
    const ArrowSchemaView* indices_field) {
  out << "{";

  out << R"("id": )" << dictionary_id;

  out << R"(, "indexType": )";
  NANOARROW_RETURN_NOT_OK(writer_internal::WriteTypeFromView(out, indices_field));

  if (is_ordered) {
    out << R"(, "isOrdered": true)";
  } else {
    out << R"(, "isOrdered": false)";
  }

  out << "}";
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONWriter::WriteChildren(std::ostream& out,
                                                const ArrowSchema* field,
                                                const ArrowArrayView* value) {
  if (field->n_children == 0) {
    out << "[]";
    return NANOARROW_OK;
  }

  out << "[";
  NANOARROW_RETURN_NOT_OK(WriteColumn(out, field->children[0], value->children[0]));
  for (int64_t i = 1; i < field->n_children; i++) {
    out << ", ";
    NANOARROW_RETURN_NOT_OK(WriteColumn(out, field->children[i], value->children[i]));
  }
  out << "]";
  return NANOARROW_OK;
}

namespace reader_internal {

namespace {

using nlohmann::json;

ArrowErrorCode Check(bool value, ArrowError* error, const std::string& err) {
  if (value) {
    return NANOARROW_OK;
  } else {
    ArrowErrorSet(error, "%s", err.c_str());
    return EINVAL;
  }
}

ArrowErrorCode PrefixError(ArrowErrorCode value, ArrowError* error,
                           const std::string& prefix) {
  if (value != NANOARROW_OK && error != nullptr) {
    std::string msg = prefix + error->message;
    ArrowErrorSet(error, "%s", msg.c_str());
  }

  return value;
}

ArrowErrorCode SetTypeInt(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("bitWidth"), error,
                                "Type[name=='int'] missing key 'bitWidth'"));
  NANOARROW_RETURN_NOT_OK(Check(value.contains("isSigned"), error,
                                "Type[name=='int'] missing key 'isSigned'"));

  const auto& bitwidth = value["bitWidth"];
  NANOARROW_RETURN_NOT_OK(Check(bitwidth.is_number_integer(), error,
                                "Type[name=='int'] bitWidth must be integer"));

  const auto& issigned = value["isSigned"];
  NANOARROW_RETURN_NOT_OK(
      Check(issigned.is_boolean(), error, "Type[name=='int'] isSigned must be boolean"));

  ArrowType type = NANOARROW_TYPE_UNINITIALIZED;
  if (issigned.get<bool>()) {
    switch (bitwidth.get<int>()) {
      case 8:
        type = NANOARROW_TYPE_INT8;
        break;
      case 16:
        type = NANOARROW_TYPE_INT16;
        break;
      case 32:
        type = NANOARROW_TYPE_INT32;
        break;
      case 64:
        type = NANOARROW_TYPE_INT64;
        break;
      default:
        ArrowErrorSet(error, "Type[name=='int'] bitWidth must be 8, 16, 32, or 64");
        return EINVAL;
    }
  } else {
    switch (bitwidth.get<int>()) {
      case 8:
        type = NANOARROW_TYPE_UINT8;
        break;
      case 16:
        type = NANOARROW_TYPE_UINT16;
        break;
      case 32:
        type = NANOARROW_TYPE_UINT32;
        break;
      case 64:
        type = NANOARROW_TYPE_UINT64;
        break;
      default:
        ArrowErrorSet(error, "Type[name=='int'] bitWidth must be 8, 16, 32, or 64");
        return EINVAL;
    }
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, type), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFloatingPoint(ArrowSchema* schema, const json& value,
                                    ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("precision"), error,
                                "Type[name=='floatingpoint'] missing key 'precision'"));

  const auto& precision = value["precision"];
  NANOARROW_RETURN_NOT_OK(Check(precision.is_string(), error,
                                "Type[name=='floatingpoint'] bitWidth must be string"));

  ArrowType type = NANOARROW_TYPE_UNINITIALIZED;
  auto precision_str = precision.get<std::string>();
  if (precision_str == "HALF") {
    type = NANOARROW_TYPE_HALF_FLOAT;
  } else if (precision_str == "SINGLE") {
    type = NANOARROW_TYPE_FLOAT;
  } else if (precision_str == "DOUBLE") {
    type = NANOARROW_TYPE_DOUBLE;
  } else {
    ArrowErrorSet(
        error,
        "Type[name=='floatingpoint'] precision must be 'HALF', 'SINGLE', or 'DOUBLE'");
    return EINVAL;
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, type), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFixedSizeBinary(ArrowSchema* schema, const json& value,
                                      ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("byteWidth"), error,
                                "Type[name=='fixedsizebinary'] missing key 'byteWidth'"));

  const auto& byteWidth = value["byteWidth"];
  NANOARROW_RETURN_NOT_OK(
      Check(byteWidth.is_number_integer(), error,
            "Type[name=='fixedsizebinary'] byteWidth must be integer"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeFixedSize(schema, NANOARROW_TYPE_FIXED_SIZE_BINARY,
                                  byteWidth.get<int>()),
      error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDecimal(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("precision"), error,
                                "Type[name=='decimal'] missing key 'precision'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("scale"), error, "Type[name=='decimal'] missing key 'scale'"));

  // Some test files omit bitWidth for decimal128
  int bit_width_int;
  if (value.contains("bitWidth")) {
    const auto& bit_width = value["bitWidth"];
    NANOARROW_RETURN_NOT_OK(Check(bit_width.is_number_integer(), error,
                                  "Type[name=='decimal'] bitWidth must be integer"));
    bit_width_int = bit_width.get<int>();
  } else {
    bit_width_int = 128;
  }

  ArrowType type;
  switch (bit_width_int) {
    case 128:
      type = NANOARROW_TYPE_DECIMAL128;
      break;
    case 256:
      type = NANOARROW_TYPE_DECIMAL256;
      break;
    default:
      ArrowErrorSet(error, "Type[name=='decimal'] bitWidth must be 128 or 256");
      return EINVAL;
  }

  const auto& precision = value["precision"];
  NANOARROW_RETURN_NOT_OK(Check(precision.is_number_integer(), error,
                                "Type[name=='decimal'] precision must be integer"));

  const auto& scale = value["scale"];
  NANOARROW_RETURN_NOT_OK(Check(scale.is_number_integer(), error,
                                "Type[name=='decimal'] scale must be integer"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDecimal(schema, type, precision.get<int>(), scale.get<int>()),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDate(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Type[name=='date'] missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Type[name=='date'] unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "DAY") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_DATE32),
                                       error);
  } else if (unit_str == "MILLISECOND") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_DATE64),
                                       error);
  } else {
    ArrowErrorSet(error, "Type[name=='date'] unit must be 'DAY' or 'MILLISECOND'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTimeUnit(const json& value, ArrowTimeUnit* time_unit,
                           ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Time-like type missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Time-like type unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "SECOND") {
    *time_unit = NANOARROW_TIME_UNIT_SECOND;
  } else if (unit_str == "MILLISECOND") {
    *time_unit = NANOARROW_TIME_UNIT_MILLI;
  } else if (unit_str == "MICROSECOND") {
    *time_unit = NANOARROW_TIME_UNIT_MICRO;
  } else if (unit_str == "NANOSECOND") {
    *time_unit = NANOARROW_TIME_UNIT_NANO;
  } else {
    ArrowErrorSet(
        error,
        "TimeUnit must be 'SECOND' or 'MILLISECOND', 'MICROSECOND', or 'NANOSECOND'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeTime(ArrowSchema* schema, const json& value, ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  const auto& bit_width = value["bitWidth"];
  NANOARROW_RETURN_NOT_OK(Check(bit_width.is_number_integer(), error,
                                "Type[name=='time'] bitWidth must be integer"));
  auto bit_width_int = bit_width.get<int>();

  if (bit_width_int == 32) {
    NANOARROW_RETURN_NOT_OK(Check(
        time_unit == NANOARROW_TIME_UNIT_SECOND || time_unit == NANOARROW_TIME_UNIT_MILLI,
        error, "Expected time unit of 'SECOND' or 'MILLISECOND' for bitWidth 32"));

    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIME32, time_unit, nullptr),
        error);
    return NANOARROW_OK;
  } else if (bit_width_int == 64) {
    NANOARROW_RETURN_NOT_OK(Check(
        time_unit == NANOARROW_TIME_UNIT_MICRO || time_unit == NANOARROW_TIME_UNIT_NANO,
        error, "Expected time unit of 'MICROSECOND' or 'NANOSECOND' for bitWidth 64"));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIME64, time_unit, nullptr),
        error);
    return NANOARROW_OK;
  } else {
    ArrowErrorSet(error, "Expected Type[name=='time'] bitWidth of 32 or 64");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeTimestamp(ArrowSchema* schema, const json& value,
                                ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  std::string timezone_str;
  if (value.contains("timezone")) {
    const auto& timezone = value["timezone"];
    NANOARROW_RETURN_NOT_OK(Check(timezone.is_string(), error,
                                  "Type[name=='timestamp'] timezone must be string"));
    timezone_str = timezone.get<std::string>();
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_TIMESTAMP, time_unit,
                                 timezone_str.c_str()),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeDuration(ArrowSchema* schema, const json& value,
                               ArrowError* error) {
  ArrowTimeUnit time_unit;
  NANOARROW_RETURN_NOT_OK(SetTimeUnit(value, &time_unit, error));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetTypeDateTime(schema, NANOARROW_TYPE_DURATION, time_unit, nullptr),
      error);

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeInterval(ArrowSchema* schema, const json& value,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("unit"), error, "Type[name=='interval'] missing key 'unit'"));
  const auto& unit = value["unit"];
  NANOARROW_RETURN_NOT_OK(
      Check(unit.is_string(), error, "Type[name=='interval'] unit must be string"));
  std::string unit_str = unit.get<std::string>();

  if (unit_str == "YEAR_MONTH") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_MONTHS), error);
  } else if (unit_str == "DAY_TIME") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_DAY_TIME), error);
  } else if (unit_str == "MONTH_DAY_NANO") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO), error);
  } else {
    ArrowErrorSet(error,
                  "Type[name=='interval'] unit must be 'YEAR_MONTH', 'DAY_TIME', or "
                  "'MONTH_DAY_NANO'");
    return EINVAL;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetTypeMap(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("keysSorted"), error,
                                "Type[name=='map'] missing key 'keysSorted'"));

  const auto& keys_sorted = value["keysSorted"];
  NANOARROW_RETURN_NOT_OK(Check(keys_sorted.is_boolean(), error,
                                "Type[name=='map'] keysSorted must be boolean"));

  if (keys_sorted.get<bool>()) {
    schema->flags |= ARROW_FLAG_MAP_KEYS_SORTED;
  } else {
    schema->flags &= ~ARROW_FLAG_MAP_KEYS_SORTED;
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+m"), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeFixedSizeList(ArrowSchema* schema, const json& value,
                                    ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.contains("listSize"), error,
                                "Type[name=='fixedsizelist'] missing key 'listSize'"));

  const auto& list_size = value["listSize"];
  NANOARROW_RETURN_NOT_OK(Check(list_size.is_number_integer(), error,
                                "Type[name=='fixedsizelist'] listSize must be integer"));

  std::stringstream format_builder;
  format_builder << "+w:" << list_size;
  std::string format = format_builder.str();
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, format.c_str()), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetTypeUnion(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("mode"), error, "Type[name=='union'] missing key 'mode'"));
  NANOARROW_RETURN_NOT_OK(Check(value.contains("typeIds"), error,
                                "Type[name=='union'] missing key 'typeIds'"));

  const auto& mode = value["mode"];
  NANOARROW_RETURN_NOT_OK(
      Check(mode.is_string(), error, "Type[name=='union'] mode must be string"));

  auto mode_str = mode.get<std::string>();
  std::stringstream type_ids_format;

  if (mode_str == "DENSE") {
    type_ids_format << "+ud:";
  } else if (mode_str == "SPARSE") {
    type_ids_format << "+us:";
  } else {
    ArrowErrorSet(error, "Type[name=='union'] mode must be 'DENSE' or 'SPARSE'");
    return EINVAL;
  }

  const auto& type_ids = value["typeIds"];
  NANOARROW_RETURN_NOT_OK(
      Check(type_ids.is_array(), error, "Type[name=='union'] typeIds must be array"));

  if (type_ids.size() > 0) {
    for (size_t i = 0; i < type_ids.size(); i++) {
      const auto& type_id = type_ids[i];
      NANOARROW_RETURN_NOT_OK(Check(type_id.is_number_integer(), error,
                                    "Type[name=='union'] typeIds item must be integer"));
      type_ids_format << type_id;

      if ((i + 1) < type_ids.size()) {
        type_ids_format << ",";
      }
    }
  }

  std::string type_ids_format_str = type_ids_format.str();
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetFormat(schema, type_ids_format_str.c_str()), error);

  return NANOARROW_OK;
}

ArrowErrorCode SetType(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_object(), error, "Type must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Type missing key 'name'"));

  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_string(), error, "Type name must be string"));
  auto name_str = name.get<std::string>();

  if (name_str == "null") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_NA),
                                       error);
  } else if (name_str == "bool") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_BOOL),
                                       error);
  } else if (name_str == "int") {
    NANOARROW_RETURN_NOT_OK(SetTypeInt(schema, value, error));
  } else if (name_str == "floatingpoint") {
    NANOARROW_RETURN_NOT_OK(SetTypeFloatingPoint(schema, value, error));
  } else if (name_str == "decimal") {
    NANOARROW_RETURN_NOT_OK(SetTypeDecimal(schema, value, error));
  } else if (name_str == "utf8") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_STRING),
                                       error);
  } else if (name_str == "largeutf8") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_LARGE_STRING), error);
  } else if (name_str == "binary") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetType(schema, NANOARROW_TYPE_BINARY),
                                       error);
  } else if (name_str == "largebinary") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowSchemaSetType(schema, NANOARROW_TYPE_LARGE_BINARY), error);
  } else if (name_str == "fixedsizebinary") {
    NANOARROW_RETURN_NOT_OK(SetTypeFixedSizeBinary(schema, value, error));
  } else if (name_str == "list") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+l"), error);
  } else if (name_str == "largelist") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+L"), error);
  } else if (name_str == "fixedsizelist") {
    NANOARROW_RETURN_NOT_OK(SetTypeFixedSizeList(schema, value, error));
  } else if (name_str == "date") {
    NANOARROW_RETURN_NOT_OK(SetTypeDate(schema, value, error));
  } else if (name_str == "time") {
    NANOARROW_RETURN_NOT_OK(SetTypeTime(schema, value, error));
  } else if (name_str == "timestamp") {
    NANOARROW_RETURN_NOT_OK(SetTypeTimestamp(schema, value, error));
  } else if (name_str == "duration") {
    NANOARROW_RETURN_NOT_OK(SetTypeDuration(schema, value, error));
  } else if (name_str == "interval") {
    NANOARROW_RETURN_NOT_OK(SetTypeInterval(schema, value, error));
  } else if (name_str == "map") {
    NANOARROW_RETURN_NOT_OK(SetTypeMap(schema, value, error));
  } else if (name_str == "union") {
    NANOARROW_RETURN_NOT_OK(SetTypeUnion(schema, value, error));
  } else if (name_str == "struct") {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetFormat(schema, "+s"), error);
  } else {
    ArrowErrorSet(error, "Unsupported Type name: '%s'", name_str.c_str());
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetDictionary(ArrowSchema* schema, const json& value,
                             int32_t* dictionary_id, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_object(), error, "Dictionary must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("id"), error, "Dictionary missing key 'id'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("indexType"), error, "Dictionary missing key 'type'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("isOrdered"), error, "Dictionary missing key 'isOrdered'"));

  const auto& id = value["id"];
  NANOARROW_RETURN_NOT_OK(
      Check(id.is_number_integer(), error, "Dictionary id must be integer"));
  *dictionary_id = id.get<int32_t>();

  // Parse the index type
  NANOARROW_RETURN_NOT_OK(SetType(schema, value["indexType"], error));

  // Set the flag
  const auto& is_ordered = value["isOrdered"];
  NANOARROW_RETURN_NOT_OK(
      Check(is_ordered.is_boolean(), error, "Dictionary isOrdered must be bool"));
  if (is_ordered.get<bool>()) {
    schema->flags |= ARROW_FLAG_DICTIONARY_ORDERED;
  } else {
    schema->flags &= ~ARROW_FLAG_DICTIONARY_ORDERED;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetMetadata(ArrowSchema* schema, const json& value, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_null() || value.is_array(), error,
                                "Field or Schema metadata must be null or array"));
  if (value.is_null()) {
    return NANOARROW_OK;
  }

  nanoarrow::UniqueBuffer metadata;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataBuilderInit(metadata.get(), nullptr),
                                     error);
  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "metadata item must be object"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("key"), error, "metadata item missing key 'key'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("value"), error, "metadata item missing key 'value'"));

    const auto& key = item["key"];
    const auto& value = item["value"];
    NANOARROW_RETURN_NOT_OK(
        Check(key.is_string(), error, "metadata item key must be string"));
    NANOARROW_RETURN_NOT_OK(
        Check(value.is_string(), error, "metadata item value must be string"));

    auto key_str = key.get<std::string>();
    auto value_str = value.get<std::string>();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowMetadataBuilderAppend(metadata.get(), ArrowCharView(key_str.c_str()),
                                   ArrowCharView(value_str.c_str())),
        error);
  }

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaSetMetadata(schema, reinterpret_cast<char*>(metadata->data)), error);
  return NANOARROW_OK;
}

ArrowErrorCode SetField(ArrowSchema* schema, const json& value,
                        internal::DictionaryContext& dictionaries, ArrowError* error);

ArrowErrorCode SetSchema(ArrowSchema* schema, const json& value,
                         internal::DictionaryContext& dictionaries, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Schema to be a JSON object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("fields"), error, "Schema missing key 'fields'"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaInitFromType(schema, NANOARROW_TYPE_STRUCT), error);

  // Top-level schema is non-nullable
  schema->flags = 0;

  const auto& fields = value["fields"];
  NANOARROW_RETURN_NOT_OK(Check(fields.is_array(), error, "Schema fields must be array"));
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateChildren(schema, fields.size()),
                                     error);
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->children[i], fields[i], dictionaries, error));
  }

  if (value.contains("metadata")) {
    NANOARROW_RETURN_NOT_OK(SetMetadata(schema, value["metadata"], error));
  }

  // Validate!
  ArrowSchemaView schema_view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));
  return NANOARROW_OK;
}

ArrowErrorCode SetField(ArrowSchema* schema, const json& value,
                        internal::DictionaryContext& dictionaries, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Field to be a JSON object"));
  ArrowSchemaInit(schema);

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Field missing key 'name'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("type"), error, "Field missing key 'type'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("nullable"), error, "Field missing key 'nullable'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("children"), error, "Field missing key 'children'"));

  // Name
  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_string() || name.is_null(), error,
                                "Field name must be string or null"));
  if (name.is_string()) {
    auto name_str = name.get<std::string>();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaSetName(schema, name_str.c_str()),
                                       error);
  }

  // Nullability
  const auto& nullable = value["nullable"];
  NANOARROW_RETURN_NOT_OK(
      Check(nullable.is_boolean(), error, "Field nullable must be boolean"));
  if (nullable.get<bool>()) {
    schema->flags |= ARROW_FLAG_NULLABLE;
  } else {
    schema->flags &= ~ARROW_FLAG_NULLABLE;
  }

  // Metadata
  if (value.contains("metadata")) {
    NANOARROW_RETURN_NOT_OK(SetMetadata(schema, value["metadata"], error));
  }

  // If we have a dictionary, this value needs to be in schema->dictionary
  // and value["dictionary"] needs to be in schema
  if (value.contains("dictionary")) {
    // Put the index type in this schema
    int32_t dictionary_id;
    NANOARROW_RETURN_NOT_OK(
        SetDictionary(schema, value["dictionary"], &dictionary_id, error));

    // Allocate a dictionary and put this value (minus dictionary, metadata, and name)
    json value_copy = value;
    value_copy.erase("dictionary");
    value_copy.erase("metadata");
    value_copy["name"] = nullptr;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateDictionary(schema), error);
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->dictionary, value_copy, dictionaries, error));

    // Keep track of this dictionary_id/schema for parsing batches
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        dictionaries.RecordSchema(dictionary_id, schema->dictionary), error);

    // Validate!
    ArrowSchemaView schema_view;
    NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));

    return NANOARROW_OK;
  }

  NANOARROW_RETURN_NOT_OK(SetType(schema, value["type"], error));

  const auto& children = value["children"];
  NANOARROW_RETURN_NOT_OK(
      Check(children.is_array(), error, "Field children must be array"));
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaAllocateChildren(schema, children.size()),
                                     error);
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        SetField(schema->children[i], children[i], dictionaries, error));
  }

  // Validate!
  ArrowSchemaView schema_view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&schema_view, schema, error));
  return NANOARROW_OK;
}

ArrowErrorCode SetBufferBitmap(const json& value, ArrowBitmap* bitmap,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "bitmap buffer must be array"));

  // Reserving with the exact length ensures that the last bits are always zeroed.
  // This was an assumption made by the C# implementation at the time this was
  // implemented.
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBitmapReserve(bitmap, value.size()), error);

  for (const auto& item : value) {
    // Some example files write bitmaps as [true, false, true] but the documentation
    // says [1, 0, 1]. Accept both for simplicity.
    NANOARROW_RETURN_NOT_OK(Check(item.is_boolean() || item.is_number_integer(), error,
                                  "bitmap item must be bool or integer"));
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBitmapAppend(bitmap, item.get<uint8_t>(), 1),
                                       error);
  }

  return NANOARROW_OK;
}

template <typename T, typename BiggerT = int64_t>
ArrowErrorCode SetBufferIntItem(const json& item, ArrowBuffer* buffer,
                                ArrowError* error) {
  if (item.is_string()) {
    try {
      // The JSON parser here can handle up to 2^64 - 1
      auto item_int = json::parse(item.get<std::string>());
      return SetBufferIntItem<T, BiggerT>(item_int, buffer, error);
    } catch (json::parse_error&) {
      ArrowErrorSet(error,
                    "integer buffer item encoded as string must parse as integer: %s",
                    item.dump().c_str());
      return EINVAL;
    }
  }

  NANOARROW_RETURN_NOT_OK(Check(item.is_number_integer(), error,
                                "integer buffer item must be integer number or string"));
  NANOARROW_RETURN_NOT_OK(
      Check(std::numeric_limits<T>::is_signed || item.is_number_unsigned(), error,
            "expected unsigned integer buffer item but found signed integer '" +
                item.dump() + "'"));

  auto item_int = item.get<BiggerT>();

  NANOARROW_RETURN_NOT_OK(
      Check(item_int >= std::numeric_limits<T>::lowest() &&
                item_int <= std::numeric_limits<T>::max(),
            error, "integer buffer item '" + item.dump() + "' outside type limits"));

  T buffer_value = static_cast<T>(item_int);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBufferAppend(buffer, &buffer_value, sizeof(T)),
                                     error);

  return NANOARROW_OK;
}

template <typename T, typename BiggerT = int64_t>
ArrowErrorCode SetBufferInt(const json& value, ArrowBuffer* buffer, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "int buffer must be array"));

  for (const auto& item : value) {
    // NANOARROW_RETURN_NOT_OK() interacts poorly with multiple template args
    ArrowErrorCode result = SetBufferIntItem<T, BiggerT>(item, buffer, error);
    NANOARROW_RETURN_NOT_OK(result);
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferFloatingPoint(const json& value, ArrowBuffer* buffer,
                                      ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "floatingpoint buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_number(), error, "floatingpoint buffer item must be number"));
    double item_dbl = item.get<double>();

    NANOARROW_RETURN_NOT_OK(Check(
        item_dbl >= std::numeric_limits<T>::lowest() &&
            item_dbl <= std::numeric_limits<T>::max(),
        error, "floatingpoint buffer item '" + item.dump() + "' outside type limits"));

    T buffer_value = static_cast<T>(item_dbl);
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(buffer, &buffer_value, sizeof(T)), error);
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferString(const json& value, ArrowBuffer* offsets, ArrowBuffer* data,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "utf8 data buffer must be array"));

  // Check offsets against values
  const T* expected_offset = reinterpret_cast<const T*>(offsets->data);
  NANOARROW_RETURN_NOT_OK(Check(
      static_cast<size_t>(offsets->size_bytes) == ((value.size() + 1) * sizeof(T)), error,
      "Expected offset buffer with " + std::to_string(value.size()) + " elements"));
  NANOARROW_RETURN_NOT_OK(
      Check(*expected_offset++ == 0, error, "first offset must be zero"));

  int64_t last_offset = 0;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_string(), error, "utf8 data buffer item must be string"));
    auto item_str = item.get<std::string>();

    // Append data
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(data, reinterpret_cast<const uint8_t*>(item_str.data()),
                          item_str.size()),
        error);

    // Check offset
    last_offset += item_str.size();
    NANOARROW_RETURN_NOT_OK(Check(*expected_offset++ == last_offset, error,
                                  "Expected offset value " + std::to_string(last_offset) +
                                      " at utf8 data buffer item " + item.dump()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode AppendBinaryElement(const json& item, ArrowBuffer* data,
                                   ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(item.is_string(), error, "binary data buffer item must be string"));
  auto item_str = item.get<std::string>();

  size_t item_size_bytes = item_str.size() / 2;
  NANOARROW_RETURN_NOT_OK(Check((item_size_bytes * 2) == item_str.size(), error,
                                "binary data buffer item must have even size"));

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowBufferReserve(data, item_size_bytes), error);
  for (size_t i = 0; i < item_str.size(); i += 2) {
    std::string byte_hex = item_str.substr(i, 2);
    char* end_ptr;
    uint8_t byte = static_cast<uint8_t>(std::strtoul(byte_hex.data(), &end_ptr, 16));
    NANOARROW_RETURN_NOT_OK(
        Check(end_ptr == (byte_hex.data() + 2), error,
              "binary data buffer item must contain a valid hex-encoded byte string"));

    data->data[data->size_bytes] = byte;
    data->size_bytes++;
  }

  return NANOARROW_OK;
}

template <typename T>
ArrowErrorCode SetBufferBinary(const json& value, ArrowBuffer* offsets, ArrowBuffer* data,
                               ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "binary data buffer must be array"));

  // Check offsets against values if not fixed size
  const T* expected_offset = reinterpret_cast<const T*>(offsets->data);
  NANOARROW_RETURN_NOT_OK(Check(
      static_cast<size_t>(offsets->size_bytes) == ((value.size() + 1) * sizeof(T)), error,
      "Expected offset buffer with " + std::to_string(value.size()) + " elements"));
  NANOARROW_RETURN_NOT_OK(
      Check(*expected_offset++ == 0, error, "first offset must be zero"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(AppendBinaryElement(item, data, error));

    // Check offset
    NANOARROW_RETURN_NOT_OK(Check(*expected_offset++ == data->size_bytes, error,
                                  "Expected offset value " +
                                      std::to_string(data->size_bytes) +
                                      " at binary data buffer item " + item.dump()));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferFixedSizeBinary(const json& value, ArrowBuffer* data,
                                        int64_t fixed_size, ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "binary data buffer must be array"));

  int64_t last_offset = 0;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(AppendBinaryElement(item, data, error));
    int64_t item_size_bytes = data->size_bytes - last_offset;

    NANOARROW_RETURN_NOT_OK(Check(item_size_bytes == fixed_size, error,
                                  "Expected fixed size binary value of size " +
                                      std::to_string(fixed_size) +
                                      " at binary data buffer item " + item.dump()));
    last_offset = data->size_bytes;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferIntervalDayTime(const json& value, ArrowBuffer* buffer,
                                        ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "interval_day_time buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "interval_day_time buffer item must be object"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("days"), error,
                                  "interval_day_time buffer item missing key 'days'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("milliseconds"), error,
              "interval_day_time buffer item missing key 'milliseconds'"));

    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["days"], buffer, error));
    NANOARROW_RETURN_NOT_OK(
        SetBufferIntItem<int32_t>(item["milliseconds"], buffer, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferIntervalMonthDayNano(const json& value, ArrowBuffer* buffer,
                                             ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_array(), error, "interval buffer must be array"));

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_object(), error, "interval buffer item must be object"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("months"), error,
                                  "interval buffer item missing key 'months'"));
    NANOARROW_RETURN_NOT_OK(
        Check(item.contains("days"), error, "interval buffer item missing key 'days'"));
    NANOARROW_RETURN_NOT_OK(Check(item.contains("nanoseconds"), error,
                                  "interval buffer item missing key 'nanoseconds'"));

    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["months"], buffer, error));
    NANOARROW_RETURN_NOT_OK(SetBufferIntItem<int32_t>(item["days"], buffer, error));
    NANOARROW_RETURN_NOT_OK(
        SetBufferIntItem<int64_t>(item["nanoseconds"], buffer, error));
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetBufferDecimal(const json& value, ArrowBuffer* buffer, int bitwidth,
                                ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "decimal buffer must be array"));

  ArrowDecimal decimal;
  ArrowDecimalInit(&decimal, bitwidth, 0, 0);

  ArrowStringView item_view;

  for (const auto& item : value) {
    NANOARROW_RETURN_NOT_OK(
        Check(item.is_string(), error, "decimal buffer item must be string"));
    auto item_str = item.get<std::string>();
    item_view.data = item_str.data();
    item_view.size_bytes = item_str.size();
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowDecimalSetDigits(&decimal, item_view), error);
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBufferAppend(buffer, decimal.words, decimal.n_words * sizeof(uint64_t)),
        error);
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayColumnBuffers(const json& value, ArrowArrayView* array_view,
                                     ArrowArray* array, int buffer_i, ArrowError* error) {
  ArrowBuffer* buffer = ArrowArrayBuffer(array, buffer_i);

  switch (array_view->layout.buffer_type[buffer_i]) {
    case NANOARROW_BUFFER_TYPE_VALIDITY: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("VALIDITY"), error, "missing key 'VALIDITY'"));
      const auto& validity = value["VALIDITY"];
      NANOARROW_RETURN_NOT_OK(
          SetBufferBitmap(validity, ArrowArrayValidityBitmap(array), error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_TYPE_ID: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("TYPE_ID"), error, "missing key 'TYPE_ID'"));
      const auto& type_id = value["TYPE_ID"];
      NANOARROW_RETURN_NOT_OK(SetBufferInt<int8_t>(type_id, buffer, error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_UNION_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("OFFSET"), error, "missing key 'OFFSET'"));
      const auto& offset = value["OFFSET"];
      NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      break;
    }
    case NANOARROW_BUFFER_TYPE_DATA_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("OFFSET"), error, "missing key 'OFFSET'"));
      const auto& offset = value["OFFSET"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_VIEW_OFFSET: {
      NANOARROW_RETURN_NOT_OK(
          Check(value.contains("VIEW_OFFSET"), error, "missing key 'VIEW_OFFSET'"));
      const auto& offset = value["VIEW_OFFSET"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_SIZE: {
      NANOARROW_RETURN_NOT_OK(Check(value.contains("SIZE"), error, "missing key 'SIZE'"));
      const auto& offset = value["SIZE"];

      if (array_view->layout.element_size_bits[buffer_i] == 32) {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int32_t>(offset, buffer, error));
      } else {
        NANOARROW_RETURN_NOT_OK(SetBufferInt<int64_t>(offset, buffer, error));
      }
      break;
    }

    case NANOARROW_BUFFER_TYPE_DATA: {
      NANOARROW_RETURN_NOT_OK(Check(value.contains("DATA"), error, "missing key 'DATA'"));
      const auto& data = value["DATA"];

      switch (array_view->storage_type) {
        case NANOARROW_TYPE_BOOL: {
          nanoarrow::UniqueBitmap bitmap;
          NANOARROW_RETURN_NOT_OK(SetBufferBitmap(data, bitmap.get(), error));
          ArrowBufferMove(&bitmap->buffer, buffer);
          return NANOARROW_OK;
        }
        case NANOARROW_TYPE_INT8:
          return SetBufferInt<int8_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT8:
          return SetBufferInt<uint8_t>(data, buffer, error);
        case NANOARROW_TYPE_INT16:
          return SetBufferInt<int16_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT16:
          return SetBufferInt<uint16_t>(data, buffer, error);
        case NANOARROW_TYPE_INT32:
        case NANOARROW_TYPE_INTERVAL_MONTHS:
          return SetBufferInt<int32_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT32:
          return SetBufferInt<uint32_t>(data, buffer, error);
        case NANOARROW_TYPE_INT64:
          return SetBufferInt<int64_t>(data, buffer, error);
        case NANOARROW_TYPE_UINT64:
          return SetBufferInt<uint64_t, uint64_t>(data, buffer, error);

        case NANOARROW_TYPE_HALF_FLOAT:
          return SetBufferFloatingPoint<float>(data, buffer, error);
        case NANOARROW_TYPE_FLOAT:
          return SetBufferFloatingPoint<float>(data, buffer, error);
        case NANOARROW_TYPE_DOUBLE:
          return SetBufferFloatingPoint<double>(data, buffer, error);

        case NANOARROW_TYPE_STRING:
          return SetBufferString<int32_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_LARGE_STRING:
          return SetBufferString<int64_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_BINARY:
          return SetBufferBinary<int32_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_LARGE_BINARY:
          return SetBufferBinary<int64_t>(data, ArrowArrayBuffer(array, buffer_i - 1),
                                          buffer, error);
        case NANOARROW_TYPE_FIXED_SIZE_BINARY:
          return SetBufferFixedSizeBinary(
              data, buffer, array_view->layout.element_size_bits[buffer_i] / 8, error);
        case NANOARROW_TYPE_INTERVAL_DAY_TIME:
          return SetBufferIntervalDayTime(data, buffer, error);
        case NANOARROW_TYPE_INTERVAL_MONTH_DAY_NANO:
          return SetBufferIntervalMonthDayNano(data, buffer, error);
        case NANOARROW_TYPE_DECIMAL128:
          return SetBufferDecimal(data, buffer, 128, error);
        case NANOARROW_TYPE_DECIMAL256:
          return SetBufferDecimal(data, buffer, 256, error);
        default:
          ArrowErrorSet(error, "storage type %s DATA buffer not supported",
                        ArrowTypeString(array_view->storage_type));
          return ENOTSUP;
      }
      break;
    }
    case NANOARROW_BUFFER_TYPE_VARIADIC_DATA:
    case NANOARROW_BUFFER_TYPE_VARIADIC_SIZE:
      return ENOTSUP;
    case NANOARROW_BUFFER_TYPE_NONE:
      break;
  }

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayColumn(const json& value, const ArrowSchema* schema,
                              ArrowArrayView* array_view, ArrowArray* array,
                              internal::DictionaryContext& dictionaries,
                              ArrowError* error,
                              const std::string& parent_error_prefix = "") {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected Column to be a JSON object"));

  // Check + resolve name early to generate better error messages
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("name"), error, "Column missing key 'name'"));

  const auto& name = value["name"];
  NANOARROW_RETURN_NOT_OK(Check(name.is_null() || name.is_string(), error,
                                "Column name must be string or null"));

  std::string error_prefix;
  if (name.is_string()) {
    error_prefix = parent_error_prefix + "-> Column '" + name.get<std::string>() + "' ";
  } else {
    error_prefix = parent_error_prefix + "-> Column <name is null> ";
  }

  // Check, resolve, and recurse children
  NANOARROW_RETURN_NOT_OK(Check(array_view->n_children == 0 || value.contains("children"),
                                error, error_prefix + "missing key children"));

  if (value.contains("children")) {
    const auto& children = value["children"];
    NANOARROW_RETURN_NOT_OK(
        Check(children.is_array(), error, error_prefix + "children must be array"));
    NANOARROW_RETURN_NOT_OK(
        Check(children.size() == static_cast<size_t>(array_view->n_children), error,
              error_prefix + "children has incorrect size"));

    for (int64_t i = 0; i < array_view->n_children; i++) {
      NANOARROW_RETURN_NOT_OK(SetArrayColumn(children[i], schema->children[i],
                                             array_view->children[i], array->children[i],
                                             dictionaries, error, error_prefix));
    }
  }

  // Build buffers
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    NANOARROW_RETURN_NOT_OK(PrefixError(
        SetArrayColumnBuffers(value, array_view, array, i, error), error, error_prefix));
  }

  // Check + resolve count
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("count"), error, error_prefix + "missing key 'count'"));
  const auto& count = value["count"];
  NANOARROW_RETURN_NOT_OK(
      Check(count.is_number_integer(), error, error_prefix + "count must be integer"));
  array_view->length = count.get<int64_t>();

  // Set ArrayView buffer views. This is because ArrowArrayInitFromSchema() doesn't
  // support custom type ids for unions but the ArrayView does (otherwise
  // ArrowArrayFinishBuilding() would work).
  for (int i = 0; i < NANOARROW_MAX_FIXED_BUFFERS; i++) {
    ArrowBuffer* buffer = ArrowArrayBuffer(array, i);
    ArrowBufferView* buffer_view = array_view->buffer_views + i;
    buffer_view->data.as_uint8 = buffer->data;
    buffer_view->size_bytes = buffer->size_bytes;
  }

  array_view->null_count = ArrowArrayViewComputeNullCount(array_view);

  // If there is a dictionary associated with schema, parse its value into dictionary
  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(Check(
        dictionaries.HasDictionaryForSchema(schema->dictionary), error,
        error_prefix +
            "dictionary could not be resolved from dictionary id in SetArrayColumn()"));

    const internal::Dictionary& dict = dictionaries.Get(schema->dictionary);
    NANOARROW_RETURN_NOT_OK(SetArrayColumn(
        json::parse(dict.column_json), schema->dictionary, array_view->dictionary,
        array->dictionary, dictionaries, error, error_prefix + "-> <dictionary> "));
  }

  // Validate the array view
  NANOARROW_RETURN_NOT_OK(PrefixError(
      ArrowArrayViewValidate(array_view, NANOARROW_VALIDATION_LEVEL_FULL, error), error,
      error_prefix + "failed to validate: "));

  // Flush length and buffer pointers to the Array. This also ensures that buffers
  // are not NULL (matters for some versions of some implementations).
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowArrayFinishBuildingDefault(array, nullptr),
                                     error);
  array->length = array_view->length;
  array->null_count = array_view->null_count;

  return NANOARROW_OK;
}

ArrowErrorCode SetArrayBatch(const json& value, const ArrowSchema* schema,
                             ArrowArrayView* array_view, ArrowArray* array,
                             internal::DictionaryContext& dictionaries,
                             ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "Expected RecordBatch to be a JSON object"));

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("count"), error, "RecordBatch missing key 'count'"));

  const auto& count = value["count"];
  NANOARROW_RETURN_NOT_OK(
      Check(count.is_number_integer(), error, "RecordBatch count must be integer"));
  array_view->length = count.get<int64_t>();

  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("columns"), error, "RecordBatch missing key 'columns'"));

  const auto& columns = value["columns"];
  NANOARROW_RETURN_NOT_OK(
      Check(columns.is_array(), error, "RecordBatch columns must be array"));
  NANOARROW_RETURN_NOT_OK(
      Check(columns.size() == static_cast<size_t>(array_view->n_children), error,
            "RecordBatch children has incorrect size"));

  for (int64_t i = 0; i < array_view->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(SetArrayColumn(columns[i], schema->children[i],
                                           array_view->children[i], array->children[i],
                                           dictionaries, error));
  }

  // Validate the array view
  NANOARROW_RETURN_NOT_OK(PrefixError(
      ArrowArrayViewValidate(array_view, NANOARROW_VALIDATION_LEVEL_FULL, error), error,
      "RecordBatch failed to validate: "));

  // Flush length and buffer pointers to the Array
  array->length = array_view->length;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowArrayFinishBuilding(array, NANOARROW_VALIDATION_LEVEL_NONE, nullptr), error);

  return NANOARROW_OK;
}

ArrowErrorCode RecordDictionaryBatch(const json& value,
                                     internal::DictionaryContext& dictionaries,
                                     ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(
      Check(value.is_object(), error, "dictionary batch must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("id"), error, "dictionary batch missing key 'id'"));
  NANOARROW_RETURN_NOT_OK(
      Check(value.contains("data"), error, "dictionary batch missing key 'data'"));

  const auto& id = value["id"];
  NANOARROW_RETURN_NOT_OK(
      Check(id.is_number_integer(), error, "dictionary batch id must be integer"));
  int id_int = id.get<int>();
  NANOARROW_RETURN_NOT_OK(Check(dictionaries.HasDictionaryForId(id_int), error,
                                "dictionary batch has unknown id"));

  const auto& batch = value["data"];
  NANOARROW_RETURN_NOT_OK(
      Check(batch.is_object(), error, "dictionary batch data must be object"));
  NANOARROW_RETURN_NOT_OK(
      Check(batch.contains("columns"), error, "dictionary batch missing key 'columns'"));
  NANOARROW_RETURN_NOT_OK(
      Check(batch.contains("count"), error, "dictionary batch missing key 'count'"));

  const auto& batch_columns = batch["columns"];
  NANOARROW_RETURN_NOT_OK(Check(batch_columns.is_array() && batch_columns.size() == 1,
                                error,
                                "dictionary batch columns must be array of size 1"));

  const auto& batch_count = batch["count"];
  NANOARROW_RETURN_NOT_OK(Check(batch_count.is_number_integer(), error,
                                "dictionary batch count must be integer"));

  dictionaries.RecordArray(id_int, batch_count.get<int32_t>(), batch_columns[0].dump());
  return NANOARROW_OK;
}

ArrowErrorCode RecordDictionaryBatches(const json& value,
                                       internal::DictionaryContext& dictionaries,
                                       ArrowError* error) {
  NANOARROW_RETURN_NOT_OK(Check(value.is_array(), error, "dictionaries must be array"));

  for (const auto& batch : value) {
    NANOARROW_RETURN_NOT_OK(RecordDictionaryBatch(batch, dictionaries, error));
  }

  return NANOARROW_OK;
}

}  // namespace

}  // namespace reader_internal

TestingJSONReader::TestingJSONReader(ArrowBufferAllocator allocator)
    : allocator_(allocator), dictionaries_(new internal::DictionaryContext()) {}

TestingJSONReader::TestingJSONReader()
    : TestingJSONReader(ArrowBufferAllocatorDefault()) {}

TestingJSONReader::~TestingJSONReader() { delete dictionaries_; };

ArrowErrorCode TestingJSONReader::ReadDataFile(const std::string& data_file_json,
                                               ArrowArrayStream* out, int num_batch,
                                               ArrowError* error) {
  dictionaries_->clear();

  try {
    auto obj = nlohmann::json::parse(data_file_json);
    NANOARROW_RETURN_NOT_OK(
        reader_internal::Check(obj.is_object(), error, "data file must be object"));
    NANOARROW_RETURN_NOT_OK(reader_internal::Check(obj.contains("schema"), error,
                                                   "data file missing key 'schema'"));

    // Read Schema
    nanoarrow::UniqueSchema schema;
    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetSchema(schema.get(), obj["schema"], *dictionaries_, error));

    NANOARROW_RETURN_NOT_OK(reader_internal::Check(obj.contains("batches"), error,
                                                   "data file missing key 'batches'"));
    const auto& batches = obj["batches"];
    NANOARROW_RETURN_NOT_OK(reader_internal::Check(batches.is_array(), error,
                                                   "data file batches must be array"));

    // Populate ArrayView
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema.get(), error));

    // Record any dictionaries that might be present
    if (obj.contains("dictionaries")) {
      NANOARROW_RETURN_NOT_OK(reader_internal::RecordDictionaryBatches(
          obj["dictionaries"], *dictionaries_, error));
    }

    // Get a vector of batch ids to parse
    std::vector<size_t> batch_ids;
    if (num_batch == kNumBatchOnlySchema) {
      batch_ids.resize(0);
    } else if (num_batch == kNumBatchReadAll) {
      batch_ids.resize(batches.size());
      std::iota(batch_ids.begin(), batch_ids.end(), 0);
    } else if (num_batch >= 0 && static_cast<size_t>(num_batch) < batches.size()) {
      batch_ids.push_back(num_batch);
    } else {
      ArrowErrorSet(error, "Expected num_batch between 0 and %d but got %d",
                    static_cast<int>(batches.size() - 1), num_batch);
      return EINVAL;
    }

    // Initialize ArrayStream with required capacity
    nanoarrow::UniqueArrayStream stream;
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(
        ArrowBasicArrayStreamInit(stream.get(), schema.get(), batch_ids.size()), error);

    // Populate ArrayStream batches
    for (size_t i = 0; i < batch_ids.size(); i++) {
      nanoarrow::UniqueArray array;
      NANOARROW_RETURN_NOT_OK(
          ArrowArrayInitFromArrayView(array.get(), array_view.get(), error));
      SetArrayAllocatorRecursive(array.get());
      NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayBatch(
          batches[batch_ids[i]], schema.get(), array_view.get(), array.get(),
          *dictionaries_, error));
      ArrowBasicArrayStreamSetArray(stream.get(), i, array.get());
    }

    ArrowArrayStreamMove(stream.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadDataFile(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadSchema(const std::string& schema_json,
                                             ArrowSchema* out, ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(schema_json);
    nanoarrow::UniqueSchema schema;

    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetSchema(schema.get(), obj, *dictionaries_, error));
    ArrowSchemaMove(schema.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadSchema(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadField(const std::string& field_json,
                                            ArrowSchema* out, ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(field_json);
    nanoarrow::UniqueSchema schema;

    NANOARROW_RETURN_NOT_OK(
        reader_internal::SetField(schema.get(), obj, *dictionaries_, error));
    ArrowSchemaMove(schema.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadField(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadBatch(const std::string& batch_json,
                                            const ArrowSchema* schema, ArrowArray* out,
                                            ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(batch_json);

    // ArrowArrayView to enable validation
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema, error));

    // ArrowArray to hold memory
    nanoarrow::UniqueArray array;
    NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromSchema(array.get(), schema, error));
    SetArrayAllocatorRecursive(array.get());

    NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayBatch(
        obj, schema, array_view.get(), array.get(), *dictionaries_, error));
    ArrowArrayMove(array.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadBatch(): %s", e.what());
    return EINVAL;
  }
}

ArrowErrorCode TestingJSONReader::ReadColumn(const std::string& column_json,
                                             const ArrowSchema* schema, ArrowArray* out,
                                             ArrowError* error) {
  try {
    auto obj = nlohmann::json::parse(column_json);

    // ArrowArrayView to enable validation
    nanoarrow::UniqueArrayView array_view;
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayViewInitFromSchema(array_view.get(), schema, error));

    // ArrowArray to hold memory
    nanoarrow::UniqueArray array;
    NANOARROW_RETURN_NOT_OK(ArrowArrayInitFromSchema(array.get(), schema, error));
    SetArrayAllocatorRecursive(array.get());

    // Parse the JSON into the array
    NANOARROW_RETURN_NOT_OK(reader_internal::SetArrayColumn(
        obj, schema, array_view.get(), array.get(), *dictionaries_, error));

    // Return the result
    ArrowArrayMove(array.get(), out);
    return NANOARROW_OK;
  } catch (nlohmann::json::exception& e) {
    ArrowErrorSet(error, "Exception in TestingJSONReader::ReadColumn(): %s", e.what());
    return EINVAL;
  }
}

void TestingJSONReader::SetArrayAllocatorRecursive(ArrowArray* array) {
  for (int i = 0; i < array->n_buffers; i++) {
    ArrowArrayBuffer(array, i)->allocator = allocator_;
  }

  for (int64_t i = 0; i < array->n_children; i++) {
    SetArrayAllocatorRecursive(array->children[i]);
  }

  if (array->dictionary != nullptr) {
    SetArrayAllocatorRecursive(array->dictionary);
  }
}

namespace {

ArrowErrorCode MetadataToMap(const char* metadata,
                             std::unordered_map<std::string, std::string>* out,
                             ArrowError* error) {
  ArrowMetadataReader reader;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataReaderInit(&reader, metadata), error);

  ArrowStringView key, value;
  size_t metadata_num_keys = 0;
  while (reader.remaining_keys > 0) {
    NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowMetadataReaderRead(&reader, &key, &value),
                                       error);
    out->insert({std::string(key.data, key.size_bytes),
                 std::string(value.data, value.size_bytes)});
    metadata_num_keys++;
  }

  if (metadata_num_keys != out->size()) {
    ArrowErrorSet(error,
                  "Comparison of metadata containing duplicate keys without "
                  "considering order is not implemented");
    return ENOTSUP;
  }

  return NANOARROW_OK;
}

ArrowErrorCode ForceMapNamesCanonical(ArrowSchema* schema) {
  ArrowSchemaView view;
  NANOARROW_RETURN_NOT_OK(ArrowSchemaViewInit(&view, schema, nullptr));

  if (view.type == NANOARROW_TYPE_MAP) {
    NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0], "entries"));
    NANOARROW_RETURN_NOT_OK(ArrowSchemaSetName(schema->children[0]->children[0], "key"));
    NANOARROW_RETURN_NOT_OK(
        ArrowSchemaSetName(schema->children[0]->children[1], "value"));
  }

  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(ForceMapNamesCanonical(schema->children[i]));
  }

  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(ForceMapNamesCanonical(schema->dictionary));
  }

  return NANOARROW_OK;
}

}  // namespace

// Internal representation of a human-readable inequality
struct Difference {
  std::string path;
  std::string actual;
  std::string expected;
};

namespace internal {
// A wrapper to keep std::string out of the header, which Windows complains
// about in a dynamic linking scenario.
struct Differences {
  std::vector<Difference> inner;
};
}  // namespace internal

TestingJSONComparison::TestingJSONComparison()
    : differences_(new internal::Differences()),
      compare_batch_flags_(true),
      compare_metadata_order_(true) {
  // We do our own metadata comparison
  writer_actual_.set_include_metadata(false);
  writer_expected_.set_include_metadata(false);

  // We can't use nanoarrow::UniqueXXX or std::vector<Difference> in the public
  // header because it doesn't export a DLL interface, so we initialize and
  // delete them here as part of the class.
  nanoarrow::internal::init_pointer(&schema_);
  nanoarrow::internal::init_pointer(&actual_);
  nanoarrow::internal::init_pointer(&expected_);
}

TestingJSONComparison::~TestingJSONComparison() {
  nanoarrow::internal::release_pointer(&schema_);
  nanoarrow::internal::release_pointer(&actual_);
  nanoarrow::internal::release_pointer(&expected_);
  delete differences_;
}

void TestingJSONComparison::ClearDifferences() { differences_->inner.clear(); }

int64_t TestingJSONComparison::num_differences() const {
  return differences_->inner.size();
}

void TestingJSONComparison::WriteDifferences(std::ostream& out) {
  for (const auto& difference : differences_->inner) {
    out << "Path: " << difference.path << "\n";
    out << "- " << difference.actual << "\n";
    out << "+ " << difference.expected << "\n";
    out << "\n";
  }
}

ArrowErrorCode TestingJSONComparison::CompareArrayStream(ArrowArrayStream* actual,
                                                         ArrowArrayStream* expected,
                                                         ArrowError* error) {
  // Read both schemas
  nanoarrow::UniqueSchema actual_schema;
  nanoarrow::UniqueSchema expected_schema;
  NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetSchema(actual, actual_schema.get(), error));
  NANOARROW_RETURN_NOT_OK(
      ArrowArrayStreamGetSchema(expected, expected_schema.get(), error));

  // Compare them and return if they are not equal
  NANOARROW_RETURN_NOT_OK(
      CompareSchema(expected_schema.get(), actual_schema.get(), error, "Schema"));
  if (num_differences() > 0) {
    return NANOARROW_OK;
  }

  // Keep a record of the schema to compare batches
  NANOARROW_RETURN_NOT_OK(SetSchema(expected_schema.get(), error));

  int64_t n_batches = -1;
  nanoarrow::UniqueArray actual_array;
  nanoarrow::UniqueArray expected_array;
  do {
    n_batches++;
    std::string batch_label = std::string("Batch ") + std::to_string(n_batches);

    // Read a batch from each stream
    actual_array.reset();
    expected_array.reset();
    NANOARROW_RETURN_NOT_OK(ArrowArrayStreamGetNext(actual, actual_array.get(), error));
    NANOARROW_RETURN_NOT_OK(
        ArrowArrayStreamGetNext(expected, expected_array.get(), error));

    // Check the finished/unfinished status of both streams
    if (actual_array->release == nullptr && expected_array->release != nullptr) {
      differences_->inner.push_back(
          {batch_label, "finished stream", "unfinished stream"});
      return NANOARROW_OK;
    }

    if (actual_array->release != nullptr && expected_array->release == nullptr) {
      differences_->inner.push_back(
          {batch_label, "unfinished stream", "finished stream"});
      return NANOARROW_OK;
    }

    // If both streams are done, break
    if (actual_array->release == nullptr) {
      break;
    }

    // Compare this batch
    NANOARROW_RETURN_NOT_OK(
        CompareBatch(actual_array.get(), expected_array.get(), error, batch_label));
  } while (true);

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareSchema(const ArrowSchema* actual,
                                                    const ArrowSchema* expected,
                                                    ArrowError* error,
                                                    const std::string& path) {
  writer_actual_.ResetDictionaries();
  writer_expected_.ResetDictionaries();

  // Compare the top-level schema "manually" because (1) map type needs special-cased
  // comparison and (2) it's easier to read the output if differences are separated
  // by field.
  ArrowSchemaView actual_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaViewInit(&actual_view, actual, nullptr),
                                     error);

  ArrowSchemaView expected_view;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(
      ArrowSchemaViewInit(&expected_view, expected, nullptr), error);

  if (actual_view.type != NANOARROW_TYPE_STRUCT ||
      expected_view.type != NANOARROW_TYPE_STRUCT) {
    ArrowErrorSet(error, "Top-level schema must be struct");
    return EINVAL;
  }

  // (Purposefully ignore the name field at the top level)

  // Compare flags
  if (compare_batch_flags_ && actual->flags != expected->flags) {
    differences_->inner.push_back(
        {path, std::string(".flags: ") + std::to_string(actual->flags),
         std::string(".flags: ") + std::to_string(expected->flags)});
  }

  // Compare children
  if (actual->n_children != expected->n_children) {
    differences_->inner.push_back(
        {path, std::string(".n_children: ") + std::to_string(actual->n_children),
         std::string(".n_children: ") + std::to_string(expected->n_children)});
  } else {
    for (int64_t i = 0; i < expected->n_children; i++) {
      NANOARROW_RETURN_NOT_OK(CompareField(
          actual->children[i], expected->children[i], error,
          path + std::string(".children[") + std::to_string(i) + std::string("]")));
    }
  }

  // Compare metadata
  NANOARROW_RETURN_NOT_OK(CompareMetadata(actual->metadata, expected->metadata, error,
                                          path + std::string(".metadata")));

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::SetSchema(const ArrowSchema* schema,
                                                ArrowError* error) {
  nanoarrow::internal::release_pointer(&schema_);
  nanoarrow::internal::release_pointer(&actual_);
  nanoarrow::internal::release_pointer(&expected_);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(schema, &schema_), error);

  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&actual_, &schema_, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewInitFromSchema(&expected_, &schema_, error));

  if (actual_.storage_type != NANOARROW_TYPE_STRUCT) {
    ArrowErrorSet(error, "Can't SetSchema() with non-struct");
    return EINVAL;
  }

  // "Write" the schema using both writers to ensure dictionary ids can be resolved
  // using the ArrowSchema* pointers from schema_
  std::stringstream ss;
  writer_actual_.ResetDictionaries();
  writer_expected_.ResetDictionaries();
  writer_actual_.WriteSchema(ss, &schema_);
  writer_expected_.WriteSchema(ss, &schema_);

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareBatch(const ArrowArray* actual,
                                                   const ArrowArray* expected,
                                                   ArrowError* error,
                                                   const std::string& path) {
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArray(&expected_, expected, error));
  NANOARROW_RETURN_NOT_OK(ArrowArrayViewSetArray(&actual_, actual, error));

  if (actual->offset != expected->offset) {
    differences_->inner.push_back({path, ".offset: " + std::to_string(actual->offset),
                                   ".offset: " + std::to_string(expected->offset)});
  }

  if (actual->length != expected->length) {
    differences_->inner.push_back({path, ".length: " + std::to_string(actual->length),
                                   ".length: " + std::to_string(expected->length)});
  }

  // ArrowArrayViewSetArray() ensured that number of children of both match schema
  for (int64_t i = 0; i < expected_.n_children; i++) {
    NANOARROW_RETURN_NOT_OK(
        CompareColumn(schema_.children[i], actual_.children[i], expected_.children[i],
                      error, path + std::string(".children[") + std::to_string(i) + "]"));
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareField(ArrowSchema* actual,
                                                   ArrowSchema* expected,
                                                   ArrowError* error,
                                                   const std::string& path) {
  // Preprocess both fields such that map types have canonical names
  nanoarrow::UniqueSchema actual_copy;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(actual, actual_copy.get()),
                                     error);
  nanoarrow::UniqueSchema expected_copy;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ArrowSchemaDeepCopy(expected, expected_copy.get()),
                                     error);

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ForceMapNamesCanonical(actual_copy.get()), error);
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(ForceMapNamesCanonical(expected_copy.get()), error);
  return CompareFieldBase(actual_copy.get(), expected_copy.get(), error, path);
}

ArrowErrorCode TestingJSONComparison::CompareFieldBase(ArrowSchema* actual,
                                                       ArrowSchema* expected,
                                                       ArrowError* error,
                                                       const std::string& path) {
  std::stringstream ss;

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteField(ss, expected), error);
  std::string expected_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteField(ss, actual), error);
  std::string actual_json = ss.str();

  if (actual_json != expected_json) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  NANOARROW_RETURN_NOT_OK(CompareMetadata(actual->metadata, expected->metadata, error,
                                          path + std::string(".metadata")));
  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareMetadata(const char* actual,
                                                      const char* expected,
                                                      ArrowError* error,
                                                      const std::string& path) {
  std::stringstream ss;

  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteMetadata(ss, actual), error);
  std::string actual_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteMetadata(ss, expected), error);
  std::string expected_json = ss.str();

  bool metadata_equal = actual_json == expected_json;

  // If there is a difference in the rendered JSON but we aren't being strict about
  // order, check again using the KeyValue comparison.
  if (!metadata_equal && !compare_metadata_order_) {
    NANOARROW_RETURN_NOT_OK(
        MetadataEqualKeyValue(actual, expected, &metadata_equal, error));
  }

  // If we still have an inequality, add a difference.
  if (!metadata_equal) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  return NANOARROW_OK;
}

ArrowErrorCode TestingJSONComparison::CompareColumn(ArrowSchema* schema,
                                                    ArrowArrayView* actual,
                                                    ArrowArrayView* expected,
                                                    ArrowError* error,
                                                    const std::string& path) {
  // Compare children and dictionaries first, then higher-level structures after.
  // This is a redundant because the higher-level serialized JSON will also report
  // a difference if deeply nested children have differences; however, it will not
  // contain dictionaries and this output is slightly better (more targeted differences
  // that are slightly easier to read appear first).
  for (int64_t i = 0; i < schema->n_children; i++) {
    NANOARROW_RETURN_NOT_OK(CompareColumn(schema->children[i], actual->children[i],
                                          expected->children[i], error,
                                          path + ".children[" + std::to_string(i) + "]"));
  }

  if (schema->dictionary != nullptr) {
    NANOARROW_RETURN_NOT_OK(CompareColumn(schema->dictionary, actual->dictionary,
                                          expected->dictionary, error,
                                          path + ".dictionary"));
  }

  std::stringstream ss;
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_expected_.WriteColumn(ss, schema, expected),
                                     error);
  std::string expected_json = ss.str();

  ss.str("");
  NANOARROW_RETURN_NOT_OK_WITH_ERROR(writer_actual_.WriteColumn(ss, schema, actual),
                                     error);
  std::string actual_json = ss.str();

  if (actual_json != expected_json) {
    differences_->inner.push_back({path, actual_json, expected_json});
  }

  return NANOARROW_OK;
}
ArrowErrorCode TestingJSONComparison::MetadataEqualKeyValue(const char* actual,
                                                            const char* expected,
                                                            bool* out,
                                                            ArrowError* error) {
  std::unordered_map<std::string, std::string> actual_map, expected_map;
  NANOARROW_RETURN_NOT_OK(MetadataToMap(actual, &actual_map, error));
  NANOARROW_RETURN_NOT_OK(MetadataToMap(expected, &expected_map, error));

  if (actual_map.size() != expected_map.size()) {
    *out = false;
    return NANOARROW_OK;
  }

  for (const auto& item : expected_map) {
    const auto& actual_item = actual_map.find(item.first);
    if (actual_item == actual_map.end()) {
      *out = false;
      return NANOARROW_OK;
    }

    if (actual_item->second != item.second) {
      *out = false;
      return NANOARROW_OK;
    }
  }

  *out = true;
  return NANOARROW_OK;
}

}  // namespace testing
}  // namespace nanoarrow


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/application.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>

#include <memory>
#include <vector>

namespace LightGBM {

class DatasetLoader;
class Dataset;
class Boosting;
class ObjectiveFunction;
class Metric;

/*!
* \brief The main entrance of LightGBM. this application has two tasks:
*        Train and Predict.
*        Train task will train a new model
*        Predict task will predict the scores of test data using existing model,
*        and save the score to disk.
*/
class Application {
 public:
  Application(int argc, char** argv);

  /*! \brief Destructor */
  ~Application();

  /*! \brief To call this function to run application*/
  inline void Run();

 private:
  /*! \brief Load parameters from command line and config file*/
  void LoadParameters(int argc, char** argv);

  /*! \brief Load data, including training data and validation data*/
  void LoadData();

  /*! \brief Initialization before training*/
  void InitTrain();

  /*! \brief Main Training logic */
  void Train();

  /*! \brief Initializations before prediction */
  void InitPredict();

  /*! \brief Main predicting logic */
  void Predict();

  /*! \brief Main Convert model logic */
  void ConvertModel();

  /*! \brief All configs */
  Config config_;
  /*! \brief Training data */
  std::unique_ptr<Dataset> train_data_;
  /*! \brief Validation data */
  std::vector<std::unique_ptr<Dataset>> valid_datas_;
  /*! \brief Metric for training data */
  std::vector<std::unique_ptr<Metric>> train_metric_;
  /*! \brief Metrics for validation data */
  std::vector<std::vector<std::unique_ptr<Metric>>> valid_metrics_;
  /*! \brief Boosting object */
  std::unique_ptr<Boosting> boosting_;
  /*! \brief Training objective function */
  std::unique_ptr<ObjectiveFunction> objective_fun_;
};


inline void Application::Run() {
  if (config_.task == TaskType::kPredict || config_.task == TaskType::KRefitTree) {
    InitPredict();
    Predict();
  } else if (config_.task == TaskType::kConvertModel) {
    ConvertModel();
  } else {
    InitTrain();
    Train();
  }
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_APPLICATION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/arrow.h <==
/*!
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Oliver Borchert
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_

// The C data interface (ARROW_C_DATA_INTERFACE) is taken from
// https://arrow.apache.org/docs/format/CDataInterface.html#structure-definitions

// The C stream interface (ARROW_C_STREAM_INTERFACE) is taken from
// https://arrow.apache.org/docs/format/CStreamInterface.html#structure-definition

#ifdef __cplusplus
#include <cstdint>
#else
#include <stdint.h>
#endif

#ifdef __cplusplus
extern "C" {
#endif

#ifndef ARROW_C_DATA_INTERFACE
#define ARROW_C_DATA_INTERFACE

#define ARROW_FLAG_DICTIONARY_ORDERED 1
#define ARROW_FLAG_NULLABLE 2
#define ARROW_FLAG_MAP_KEYS_SORTED 4

struct ArrowSchema {
  // Array type description
  const char* format;
  const char* name;
  const char* metadata;
  int64_t flags;
  int64_t n_children;
  struct ArrowSchema** children;
  struct ArrowSchema* dictionary;

  // Release callback
  void (*release)(struct ArrowSchema*);
  // Opaque producer-specific data
  void* private_data;
};

struct ArrowArray {
  // Array data description
  int64_t length;
  int64_t null_count;
  int64_t offset;
  int64_t n_buffers;
  int64_t n_children;
  const void** buffers;
  struct ArrowArray** children;
  struct ArrowArray* dictionary;

  // Release callback
  void (*release)(struct ArrowArray*);
  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_DATA_INTERFACE

#ifndef ARROW_C_STREAM_INTERFACE
#define ARROW_C_STREAM_INTERFACE

struct ArrowArrayStream {
  // Callbacks providing stream functionality
  int (*get_schema)(struct ArrowArrayStream*, struct ArrowSchema* out);
  int (*get_next)(struct ArrowArrayStream*, struct ArrowArray* out);
  const char* (*get_last_error)(struct ArrowArrayStream*);

  // Release callback
  void (*release)(struct ArrowArrayStream*);

  // Opaque producer-specific data
  void* private_data;
};

#endif  // ARROW_C_STREAM_INTERFACE

#ifdef __cplusplus
}
#endif
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_ARROW_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/bin.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_

#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/file_io.h>

#include <cstdint>
#include <limits>
#include <string>
#include <functional>
#include <sstream>
#include <unordered_map>
#include <vector>

namespace LightGBM {

enum BinType {
  NumericalBin,
  CategoricalBin
};

enum MissingType {
  None,
  Zero,
  NaN
};

typedef double hist_t;
typedef int32_t int_hist_t;
typedef uint64_t hist_cnt_t;
// check at compile time
static_assert(sizeof(hist_t) == sizeof(hist_cnt_t), "Histogram entry size is not correct");

const size_t kHistEntrySize = 2 * sizeof(hist_t);
const size_t kInt32HistEntrySize = 2 * sizeof(int_hist_t);
const size_t kInt16HistEntrySize = 2 * sizeof(int16_t);
const int kHistOffset = 2;
const double kSparseThreshold = 0.7;

#define GET_GRAD(hist, i) hist[(i) << 1]
#define GET_HESS(hist, i) hist[((i) << 1) + 1]

inline static void HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  comm_size_t used_size = 0;
  const hist_t* p1;
  hist_t* p2;
  while (used_size < len) {
    // convert
    p1 = reinterpret_cast<const hist_t*>(src);
    p2 = reinterpret_cast<hist_t*>(dst);
    *p2 += *p1;
    src += type_size;
    dst += type_size;
    used_size += type_size;
  }
}

inline static void Int32HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  const int64_t* src_ptr = reinterpret_cast<const int64_t*>(src);
  int64_t* dst_ptr = reinterpret_cast<int64_t*>(dst);
  const comm_size_t steps = (len + (type_size * 2) - 1) / (type_size * 2);
  #pragma omp parallel for schedule(static) num_threads(OMP_NUM_THREADS())
  for (comm_size_t i = 0; i < steps; ++i) {
    dst_ptr[i] += src_ptr[i];
  }
}

inline static void Int16HistogramSumReducer(const char* src, char* dst, int type_size, comm_size_t len) {
  const int32_t* src_ptr = reinterpret_cast<const int32_t*>(src);
  int32_t* dst_ptr = reinterpret_cast<int32_t*>(dst);
  const comm_size_t steps = (len + (type_size * 2) - 1) / (type_size * 2);
  #pragma omp parallel for schedule(static) num_threads(OMP_NUM_THREADS())
  for (comm_size_t i = 0; i < steps; ++i) {
    dst_ptr[i] += src_ptr[i];
  }
}

/*! \brief This class used to convert feature values into bin,
*          and store some meta information for bin*/
class BinMapper {
 public:
  BinMapper();
  BinMapper(const BinMapper& other);
  explicit BinMapper(const void* memory);
  ~BinMapper();

  bool CheckAlign(const BinMapper& other) const {
    if (num_bin_ != other.num_bin_) {
      return false;
    }
    if (missing_type_ != other.missing_type_) {
      return false;
    }
    if (bin_type_ == BinType::NumericalBin) {
      for (int i = 0; i < num_bin_; ++i) {
        if (bin_upper_bound_[i] != other.bin_upper_bound_[i]) {
          return false;
        }
      }
    } else {
      for (int i = 0; i < num_bin_; i++) {
        if (bin_2_categorical_[i] != other.bin_2_categorical_[i]) {
          return false;
        }
      }
    }
    return true;
  }

  /*! \brief Get number of bins */
  inline int num_bin() const { return num_bin_; }

  /*! \brief Missing Type */
  inline MissingType missing_type() const { return missing_type_; }

  /*! \brief True if bin is trivial (contains only one bin) */
  inline bool is_trivial() const { return is_trivial_; }

  /*! \brief Sparsity of this bin ( num_zero_bins / num_data ) */
  inline double sparse_rate() const { return sparse_rate_; }

  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  void SaveBinaryToFile(BinaryWriter* writer) const;

  /*!
  * \brief Mapping bin into feature value
  * \param bin
  * \return Feature value of this bin
  */
  inline double BinToValue(uint32_t bin) const {
    if (bin_type_ == BinType::NumericalBin) {
      return bin_upper_bound_[bin];
    } else {
      return bin_2_categorical_[bin];
    }
  }

  /*!
  * \brief Maximum categorical value
  * \return Maximum categorical value for categorical features, 0 for numerical features
  */
  inline int MaxCatValue() const {
    if (bin_2_categorical_.size() == 0) {
      return 0;
    }
    int max_cat_value = bin_2_categorical_[0];
    for (size_t i = 1; i < bin_2_categorical_.size(); ++i) {
      if (bin_2_categorical_[i] > max_cat_value) {
        max_cat_value = bin_2_categorical_[i];
      }
    }
    return max_cat_value;
  }

  /*!
  * \brief Get sizes in byte of this object
  */
  size_t SizesInByte() const;

  /*!
  * \brief Mapping feature value into bin
  * \param value
  * \return bin for this feature value
  */
  inline uint32_t ValueToBin(double value) const;

  /*!
  * \brief Get the default bin when value is 0
  * \return default bin
  */
  inline uint32_t GetDefaultBin() const {
    return default_bin_;
  }

  inline uint32_t GetMostFreqBin() const {
    return most_freq_bin_;
  }

  /*!
  * \brief Construct feature value to bin mapper according feature values
  * \param values (Sampled) values of this feature, Note: not include zero.
  * \param num_values number of values.
  * \param total_sample_cnt number of total sample count, equal with values.size() + num_zeros
  * \param max_bin The maximal number of bin
  * \param min_data_in_bin min number of data in one bin
  * \param min_split_data
  * \param pre_filter
  * \param bin_type Type of this bin
  * \param use_missing True to enable missing value handle
  * \param zero_as_missing True to use zero as missing value
  * \param forced_upper_bounds Vector of split points that must be used (if this has size less than max_bin, remaining splits are found by the algorithm)
  */
  void FindBin(double* values, int num_values, size_t total_sample_cnt, int max_bin, int min_data_in_bin, int min_split_data, bool pre_filter, BinType bin_type,
               bool use_missing, bool zero_as_missing, const std::vector<double>& forced_upper_bounds);

  /*!
  * \brief Serializing this object to buffer
  * \param buffer The destination
  */
  void CopyTo(char* buffer) const;

  /*!
  * \brief Deserializing this object from buffer
  * \param buffer The source
  */
  void CopyFrom(const char* buffer);

  /*!
  * \brief Get bin types
  */
  inline BinType bin_type() const { return bin_type_; }

  /*!
  * \brief Get bin info
  */
  inline std::string bin_info_string() const {
    if (bin_type_ == BinType::CategoricalBin) {
      return Common::Join(bin_2_categorical_, ":");
    } else {
      std::stringstream str_buf;
      str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
      str_buf << '[' << min_val_ << ':' << max_val_ << ']';
      return str_buf.str();
    }
  }

 private:
  /*! \brief Number of bins */
  int num_bin_;
  MissingType missing_type_;
  /*! \brief Store upper bound for each bin */
  std::vector<double> bin_upper_bound_;
  /*! \brief True if this feature is trivial */
  bool is_trivial_;
  /*! \brief Sparse rate of this bins( num_bin0/num_data ) */
  double sparse_rate_;
  /*! \brief Type of this bin */
  BinType bin_type_;
  /*! \brief Mapper from categorical to bin */
  std::unordered_map<int, unsigned int> categorical_2_bin_;
  /*! \brief Mapper from bin to categorical */
  std::vector<int> bin_2_categorical_;
  /*! \brief minimal feature value */
  double min_val_;
  /*! \brief maximum feature value */
  double max_val_;
  /*! \brief bin value of feature value 0 */
  uint32_t default_bin_;

  uint32_t most_freq_bin_;
};

/*! \brief Iterator for one bin column */
class BinIterator {
 public:
  /*!
  * \brief Get bin data on specific row index
  * \param idx Index of this data
  * \return Bin data
  */
  virtual uint32_t Get(data_size_t idx) = 0;
  virtual uint32_t RawGet(data_size_t idx) = 0;
  virtual void Reset(data_size_t idx) = 0;
  virtual ~BinIterator() = default;
};

/*!
* \brief Interface for bin data. This class will store bin data for one feature.
*        unlike OrderedBin, this class will store data by original order.
*        Note that it may cause cache misses when construct histogram,
*        but it doesn't need to re-order operation, So it will be faster than OrderedBin for dense feature
*/
class Bin {
 public:
  /*! \brief virtual destructor */
  virtual ~Bin() {}
  /*!
  * \brief Initialize for pushing.  By default, no action needed.
  * \param num_thread The number of external threads that will be calling the push APIs
  * \param omp_max_threads The maximum number of OpenMP threads to allocate for
  */
  virtual void InitStreaming(uint32_t /*num_thread*/, int32_t /*omp_max_threads*/) { }
  /*!
  * \brief Push one record
  * \param tid Thread id
  * \param idx Index of record
  * \param value bin value of record
  */
  virtual void Push(int tid, data_size_t idx, uint32_t value) = 0;

  virtual void CopySubrow(const Bin* full_bin, const data_size_t* used_indices, data_size_t num_used_indices) = 0;
  /*!
  * \brief Get bin iterator of this bin for specific feature
  * \param min_bin min_bin of current used feature
  * \param max_bin max_bin of current used feature
  * \param most_freq_bin
  * \return Iterator of this bin
  */
  virtual BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin) const = 0;

  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  virtual void SaveBinaryToFile(BinaryWriter* writer) const = 0;

  /*!
  * \brief Load from memory
  * \param memory
  * \param local_used_indices
  */
  virtual void LoadFromMemory(const void* memory,
    const std::vector<data_size_t>& local_used_indices) = 0;

  /*!
  * \brief Get sizes in byte of this object
  */
  virtual size_t SizesInByte() const = 0;

  /*! \brief Number of all data */
  virtual data_size_t num_data() const = 0;

  /*! \brief Get data pointer */
  virtual void* get_data() = 0;

  virtual void ReSize(data_size_t num_data) = 0;

  /*!
  * \brief Construct histogram of this feature,
  *        Note: We use ordered_gradients and ordered_hessians to improve cache hit chance
  *        The naive solution is using gradients[data_indices[i]] for data_indices[i] to get gradients,
           which is not cache friendly, since the access of memory is not continuous.
  *        ordered_gradients and ordered_hessians are preprocessed, and they are re-ordered by data_indices.
  *        Ordered_gradients[i] is aligned with data_indices[i]'s gradients (same for ordered_hessians).
  * \param data_indices Used data indices in current leaf
  * \param start start index in data_indices
  * \param end end index in data_indices
  * \param ordered_gradients Pointer to gradients, the data_indices[i]-th data's gradient is ordered_gradients[i]
  * \param ordered_hessians Pointer to hessians, the data_indices[i]-th data's hessian is ordered_hessians[i]
  * \param out Output Result
  */
  virtual void ConstructHistogram(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(
    const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
    const score_t* ordered_gradients, const score_t* ordered_hessians,
    hist_t* out) const = 0;

  /*!
  * \brief Construct histogram of this feature,
  *        Note: We use ordered_gradients and ordered_hessians to improve cache hit chance
  *        The naive solution is using gradients[data_indices[i]] for data_indices[i] to get gradients,
  which is not cache friendly, since the access of memory is not continuous.
  *        ordered_gradients and ordered_hessians are preprocessed, and they are re-ordered by data_indices.
  *        Ordered_gradients[i] is aligned with data_indices[i]'s gradients (same for ordered_hessians).
  * \param data_indices Used data indices in current leaf
  * \param start start index in data_indices
  * \param end end index in data_indices
  * \param ordered_gradients Pointer to gradients, the data_indices[i]-th data's gradient is ordered_gradients[i]
  * \param out Output Result
  */
  virtual void ConstructHistogram(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                  const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
                                  const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
                                       const score_t* ordered_gradients, hist_t* out) const = 0;

  virtual data_size_t Split(uint32_t min_bin, uint32_t max_bin,
                            uint32_t default_bin, uint32_t most_freq_bin,
                            MissingType missing_type, bool default_left,
                            uint32_t threshold, const data_size_t* data_indices,
                            data_size_t cnt,
                            data_size_t* lte_indices,
                            data_size_t* gt_indices) const = 0;

  virtual data_size_t SplitCategorical(
      uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin,
      const uint32_t* threshold, int num_threshold,
      const data_size_t* data_indices, data_size_t cnt,
      data_size_t* lte_indices, data_size_t* gt_indices) const = 0;

  virtual data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                            uint32_t most_freq_bin, MissingType missing_type,
                            bool default_left, uint32_t threshold,
                            const data_size_t* data_indices, data_size_t cnt,
                            data_size_t* lte_indices,
                            data_size_t* gt_indices) const = 0;

  virtual data_size_t SplitCategorical(
      uint32_t max_bin, uint32_t most_freq_bin, const uint32_t* threshold,
      int num_threshold, const data_size_t* data_indices, data_size_t cnt,
      data_size_t* lte_indices, data_size_t* gt_indices) const = 0;

  /*!
  * \brief After pushed all feature data, call this could have better refactor for bin data
  */
  virtual void FinishLoad() = 0;

  /*!
  * \brief Create object for bin data of one feature, used for dense feature
  * \param num_data Total number of data
  * \param num_bin Number of bin
  * \return The bin data object
  */
  static Bin* CreateDenseBin(data_size_t num_data, int num_bin);

  /*!
  * \brief Create object for bin data of one feature, used for sparse feature
  * \param num_data Total number of data
  * \param num_bin Number of bin
  * \return The bin data object
  */
  static Bin* CreateSparseBin(data_size_t num_data, int num_bin);

  /*!
  * \brief Deep copy the bin
  */
  virtual Bin* Clone() = 0;

  virtual const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const = 0;

  virtual const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const = 0;
};


class MultiValBin {
 public:
  virtual ~MultiValBin() {}

  virtual data_size_t num_data() const = 0;

  virtual int32_t num_bin() const = 0;

  virtual double num_element_per_row() const = 0;

  virtual const std::vector<uint32_t>& offsets() const = 0;

  virtual void PushOneRow(int tid, data_size_t idx, const std::vector<uint32_t>& values) = 0;

  virtual void CopySubrow(const MultiValBin* full_bin,
                          const data_size_t* used_indices,
                          data_size_t num_used_indices) = 0;

  virtual MultiValBin* CreateLike(data_size_t num_data, int num_bin,
                                  int num_feature,
                                  double estimate_element_per_row,
                                  const std::vector<uint32_t>& offsets) const = 0;

  virtual void CopySubcol(const MultiValBin* full_bin,
                          const std::vector<int>& used_feature_index,
                          const std::vector<uint32_t>& lower,
                          const std::vector<uint32_t>& upper,
                          const std::vector<uint32_t>& delta) = 0;

  virtual void ReSize(data_size_t num_data, int num_bin, int num_feature,
                      double estimate_element_per_row, const std::vector<uint32_t>& offsets) = 0;

  virtual void CopySubrowAndSubcol(
      const MultiValBin* full_bin, const data_size_t* used_indices,
      data_size_t num_used_indices, const std::vector<int>& used_feature_index,
      const std::vector<uint32_t>& lower, const std::vector<uint32_t>& upper,
      const std::vector<uint32_t>& delta) = 0;

  virtual void ConstructHistogram(const data_size_t* data_indices,
                                  data_size_t start, data_size_t end,
                                  const score_t* gradients,
                                  const score_t* hessians,
                                  hist_t* out) const = 0;

  virtual void ConstructHistogram(data_size_t start, data_size_t end,
                                  const score_t* gradients,
                                  const score_t* hessians,
                                  hist_t* out) const = 0;

  virtual void ConstructHistogramOrdered(const data_size_t* data_indices,
                                         data_size_t start, data_size_t end,
                                         const score_t* ordered_gradients,
                                         const score_t* ordered_hessians,
                                         hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(const data_size_t* data_indices,
                                       data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramInt32(data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                              data_size_t start, data_size_t end,
                                              const score_t* ordered_gradients,
                                              const score_t* ordered_hessians,
                                              hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(const data_size_t* data_indices,
                                       data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramInt16(data_size_t start, data_size_t end,
                                       const score_t* gradients,
                                       const score_t* hessians,
                                       hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                              data_size_t start, data_size_t end,
                                              const score_t* ordered_gradients,
                                              const score_t* ordered_hessians,
                                              hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(const data_size_t* data_indices,
                                      data_size_t start, data_size_t end,
                                      const score_t* gradients,
                                      const score_t* hessians,
                                      hist_t* out) const = 0;

  virtual void ConstructHistogramInt8(data_size_t start, data_size_t end,
                                      const score_t* gradients,
                                      const score_t* hessians,
                                      hist_t* out) const = 0;

  virtual void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                             data_size_t start, data_size_t end,
                                             const score_t* ordered_gradients,
                                             const score_t* ordered_hessians,
                                             hist_t* out) const = 0;

  virtual void FinishLoad() = 0;

  virtual bool IsSparse() = 0;

  static MultiValBin* CreateMultiValBin(data_size_t num_data, int num_bin,
                                        int num_feature, double sparse_rate, const std::vector<uint32_t>& offsets);

  static MultiValBin* CreateMultiValDenseBin(data_size_t num_data, int num_bin,
                                             int num_feature, const std::vector<uint32_t>& offsets);

  static MultiValBin* CreateMultiValSparseBin(data_size_t num_data, int num_bin, double estimate_element_per_row);

  static constexpr double multi_val_bin_sparse_threshold = 0.25f;

  virtual MultiValBin* Clone() = 0;

  #ifdef USE_CUDA
  virtual const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const = 0;
  #endif  // USE_CUDA
};

inline uint32_t BinMapper::ValueToBin(double value) const {
  if (std::isnan(value)) {
    if (bin_type_ == BinType::CategoricalBin) {
      return 0;
    } else if (missing_type_ == MissingType::NaN) {
      return num_bin_ - 1;
    } else {
      value = 0.0f;
    }
  }
  if (bin_type_ == BinType::NumericalBin) {
    // binary search to find bin
    int l = 0;
    int r = num_bin_ - 1;
    if (missing_type_ == MissingType::NaN) {
      r -= 1;
    }
    while (l < r) {
      int m = (r + l - 1) / 2;
      if (value <= bin_upper_bound_[m]) {
        r = m;
      } else {
        l = m + 1;
      }
    }
    return l;
  } else {
    int int_value = static_cast<int>(value);
    // convert negative value to NaN bin
    if (int_value < 0) {
      return 0;
    }
    if (categorical_2_bin_.count(int_value)) {
      return categorical_2_bin_.at(int_value);
    } else {
      return 0;
    }
  }
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_BIN_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/boosting.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>

#include <string>
#include <map>
#include <unordered_map>
#include <vector>

namespace LightGBM {

/*! \brief forward declaration */
class Dataset;
class ObjectiveFunction;
class Metric;
struct PredictionEarlyStopInstance;

/*!
* \brief The interface for Boosting
*/
class LIGHTGBM_EXPORT Boosting {
 public:
  /*! \brief virtual destructor */
  virtual ~Boosting() {}

  /*!
  * \brief Initialization logic
  * \param config Configs for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metric
  */
  virtual void Init(
    const Config* config,
    const Dataset* train_data,
    const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) = 0;

  /*!
  * \brief Merge model from other boosting object
  Will insert to the front of current boosting object
  * \param other
  */
  virtual void MergeFrom(const Boosting* other) = 0;

  /*!
  * \brief Shuffle Existing Models
  */
  virtual void ShuffleModels(int start_iter, int end_iter) = 0;

  virtual void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                                 const std::vector<const Metric*>& training_metrics) = 0;

  virtual void ResetConfig(const Config* config) = 0;



  /*!
  * \brief Add a validation data
  * \param valid_data Validation data
  * \param valid_metrics Metric for validation data
  */
  virtual void AddValidDataset(const Dataset* valid_data,
                               const std::vector<const Metric*>& valid_metrics) = 0;

  virtual void Train(int snapshot_freq, const std::string& model_output_path) = 0;

  /*!
  * \brief Update the tree output by new training data
  */
  virtual void RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) = 0;

  /*!
  * \brief Training logic
  * \param gradients nullptr for using default objective, otherwise use self-defined boosting
  * \param hessians nullptr for using default objective, otherwise use self-defined boosting
  * \return True if cannot train anymore
  */
  virtual bool TrainOneIter(const score_t* gradients, const score_t* hessians) = 0;

  /*!
  * \brief Rollback one iteration
  */
  virtual void RollbackOneIter() = 0;

  /*!
  * \brief return current iteration
  */
  virtual int GetCurrentIteration() const = 0;

  /*!
   * \brief Return one selected-unit count per committed adaptive iteration.
   *
   * Non-adaptive boosters and boosters loaded only for prediction return an
   * empty vector. The history is training-session telemetry and is not part of
   * the serialized prediction model.
   */
  virtual const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const {
    static const std::vector<int> empty;
    return empty;
  }

  /*!
  * \brief Get evaluation result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return evaluation result
  */
  virtual std::vector<double> GetEvalAt(int data_idx) const = 0;

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  virtual const double* GetTrainingScore(int64_t* out_len) = 0;

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return out_len length of returned score
  */
  virtual int64_t GetNumPredictAt(int data_idx) const = 0;

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \param result used to store prediction result, should allocate memory before call this function
  * \param out_len length of returned score
  */
  virtual void GetPredictAt(int data_idx, double* result, int64_t* out_len) = 0;

  virtual int NumPredictOneRow(int start_iteration, int num_iteration, bool is_pred_leaf, bool is_pred_contrib) const = 0;

  /*!
  * \brief Prediction for one record, not sigmoid transform
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  * \param early_stop Early stopping instance. If nullptr, no early stopping is applied and all models are evaluated.
  */
  virtual void PredictRaw(const double* features, double* output,
                          const PredictionEarlyStopInstance* early_stop) const = 0;

  virtual void PredictRawByMap(const std::unordered_map<int, double>& features, double* output,
                               const PredictionEarlyStopInstance* early_stop) const = 0;


  /*!
  * \brief Prediction for one record, sigmoid transformation will be used if needed
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  * \param early_stop Early stopping instance. If nullptr, no early stopping is applied and all models are evaluated.
  */
  virtual void Predict(const double* features, double* output,
                       const PredictionEarlyStopInstance* early_stop) const = 0;

  virtual void PredictByMap(const std::unordered_map<int, double>& features, double* output,
                            const PredictionEarlyStopInstance* early_stop) const = 0;


  /*!
  * \brief Prediction for one record with leaf index
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  */
  virtual void PredictLeafIndex(
    const double* features, double* output) const = 0;

  virtual void PredictLeafIndexByMap(
    const std::unordered_map<int, double>& features, double* output) const = 0;

  /*!
  * \brief Feature contributions for the model's prediction of one record
  * \param feature_values Feature value on this record
  * \param output Prediction result for this record
  */
  virtual void PredictContrib(const double* features, double* output) const = 0;

  virtual void PredictContribByMap(const std::unordered_map<int, double>& features,
                                   std::vector<std::unordered_map<int, double>>* output) const = 0;

  /*!
  * \brief Dump model to json format string
  * \param start_iteration The model will be saved start from
  * \param num_iteration Number of iterations that want to dump, -1 means dump all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Json format string of model
  */
  virtual std::string DumpModel(int start_iteration, int num_iteration, int feature_importance_type) const = 0;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \return if-else format codes of model
  */
  virtual std::string ModelToIfElse(int num_iteration) const = 0;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  virtual bool SaveModelToIfElse(int num_iteration, const char* filename) const = 0;

  /*!
  * \brief Save model to file
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \param filename Filename that want to save to
  * \return true if succeeded
  */
  virtual bool SaveModelToFile(int start_iteration, int num_iterations, int feature_importance_type, const char* filename) const = 0;

  /*!
  * \brief Save model to string
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Non-empty string if succeeded
  */
  virtual std::string SaveModelToString(int start_iteration, int num_iterations, int feature_importance_type) const = 0;

  /*!
  * \brief Restore from a serialized string
  * \param buffer The content of model
  * \param len The length of buffer
  * \return true if succeeded
  */
  virtual bool LoadModelFromString(const char* buffer, size_t len) = 0;

  /*!
  * \brief Calculate feature importances
  * \param num_iteration Number of model that want to use for feature importance, -1 means use all
  * \param importance_type: 0 for split, 1 for gain
  * \return vector of feature_importance
  */
  virtual std::vector<double> FeatureImportance(int num_iteration, int importance_type) const = 0;

  /*!
  * \brief Calculate upper bound value
  * \return max possible value
  */
  virtual double GetUpperBoundValue() const = 0;

  /*!
  * \brief Calculate lower bound value
  * \return min possible value
  */
  virtual double GetLowerBoundValue() const = 0;

  /*!
  * \brief Get max feature index of this model
  * \return Max feature index of this model
  */
  virtual int MaxFeatureIdx() const = 0;

  /*!
  * \brief Get feature names of this model
  * \return Feature names of this model
  */
  virtual std::vector<std::string> FeatureNames() const = 0;

  /*!
  * \brief Get index of label column
  * \return index of label column
  */
  virtual int LabelIdx() const = 0;

  /*!
  * \brief Get number of weak sub-models
  * \return Number of weak sub-models
  */
  virtual int NumberOfTotalModel() const = 0;

  /*!
  * \brief Get number of models per iteration
  * \return Number of models per iteration
  */
  virtual int NumModelPerIteration() const = 0;

  /*!
  * \brief Get number of classes
  * \return Number of classes
  */
  virtual int NumberOfClasses() const = 0;

  /*! \brief The prediction should be accurate or not. True will disable early stopping for prediction. */
  virtual bool NeedAccuratePrediction() const = 0;

  /*!
  * \brief Initial work for the prediction
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration number of used iteration
  * \param is_pred_contrib
  */
  virtual void InitPredict(int start_iteration, int num_iteration, bool is_pred_contrib) = 0;

  /*!
  * \brief Name of submodel
  */
  virtual const char* SubModelName() const = 0;

  Boosting() = default;
  /*! \brief Disable copy */
  Boosting& operator=(const Boosting&) = delete;
  /*! \brief Disable copy */
  Boosting(const Boosting&) = delete;

  static bool LoadFileToBoosting(Boosting* boosting, const char* filename);

  /*!
  * \brief Create boosting object
  * \param type Type of boosting
  * \param format Format of model
  * \param config config for boosting
  * \param filename name of model file, if existing will continue to train from this model
  * \param device_type type of device, can be cpu, gpu or cuda
  * \param num_gpu number of GPUs to use
  * \return The boosting object
  */
  static Boosting* CreateBoosting(const std::string& type, const char* filename, const std::string& device_type, const int num_gpu);

  virtual std::string GetLoadedParam() const = 0;

  virtual bool IsLinear() const { return false; }

  virtual std::string ParserConfigStr() const = 0;
};

class GBDTBase : public Boosting {
 public:
  virtual double GetLeafValue(int tree_idx, int leaf_idx) const = 0;
  virtual void SetLeafValue(int tree_idx, int leaf_idx, double val) = 0;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_BOOSTING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/c_api.h <==
/*!
 * \file c_api.h
 * \copyright Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 *            Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 *            Licensed under the MIT License. See LICENSE file in the project root for license information.
 * \note
 * To avoid type conversion on large data, the most of our exposed interface supports both float32 and float64,
 * except the following:
 * 1. gradient and Hessian;
 * 2. current score for training and validation data.
 * .
 * The reason is that they are called frequently, and the type conversion on them may be time-cost.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_

#include <LightGBM/arrow.h>
#include <LightGBM/export.h>

#ifdef __cplusplus
#include <cstdint>
#include <cstdio>
#include <cstring>
#else
#include <stdint.h>
#include <stdio.h>
#include <string.h>
#endif


typedef void* DatasetHandle;  /*!< \brief Handle of dataset. */
typedef void* BoosterHandle;  /*!< \brief Handle of booster. */
typedef void* FastConfigHandle; /*!< \brief Handle of FastConfig. */
typedef void* ByteBufferHandle; /*!< \brief Handle of ByteBuffer. */

#define C_API_DTYPE_FLOAT32 (0)  /*!< \brief float32 (single precision float). */
#define C_API_DTYPE_FLOAT64 (1)  /*!< \brief float64 (double precision float). */
#define C_API_DTYPE_INT32   (2)  /*!< \brief int32. */
#define C_API_DTYPE_INT64   (3)  /*!< \brief int64. */

#define C_API_PREDICT_NORMAL     (0)  /*!< \brief Normal prediction, with transform (if needed). */
#define C_API_PREDICT_RAW_SCORE  (1)  /*!< \brief Predict raw score. */
#define C_API_PREDICT_LEAF_INDEX (2)  /*!< \brief Predict leaf index. */
#define C_API_PREDICT_CONTRIB    (3)  /*!< \brief Predict feature contributions (SHAP values). */

#define C_API_MATRIX_TYPE_CSR (0)  /*!< \brief CSR sparse matrix type. */
#define C_API_MATRIX_TYPE_CSC (1)  /*!< \brief CSC sparse matrix type. */

#define C_API_FEATURE_IMPORTANCE_SPLIT (0)  /*!< \brief Split type of feature importance. */
#define C_API_FEATURE_IMPORTANCE_GAIN  (1)  /*!< \brief Gain type of feature importance. */

#if defined(_MSC_VER)
#  define LIGHTGBM_DEPRECATED(msg) __declspec(deprecated(msg))  /*!< \brief Deprecated function. */
#elif defined(__GNUC__) || defined(__clang__)
#  define LIGHTGBM_DEPRECATED(msg) __attribute__((deprecated(msg)))  /*!< \brief Deprecated function. */
#else
#  define LIGHTGBM_DEPRECATED(msg)  /*!< \brief Deprecated function. */
#endif

/*!
 * \brief Get string message of the last error.
 * \return Error information
 */
LIGHTGBM_C_EXPORT const char* LGBM_GetLastError();

/*!
 * \brief Dump all parameter names with their aliases to JSON.
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str JSON format string of parameters, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DumpParamAliases(int64_t buffer_len,
                                            int64_t* out_len,
                                            char* out_str);

/*!
 * \brief Register a callback function for log redirecting.
 * \param callback The callback function to register
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_RegisterLogCallback(void (*callback)(const char*));

/*!
 * \brief Get number of samples based on parameters and total number of rows of data.
 * \param num_total_row Number of total rows
 * \param parameters Additional parameters, namely, ``bin_construct_sample_cnt`` is used to calculate returned value
 * \param[out] out Number of samples. This value is used to pre-allocate memory to hold sample indices when calling ``LGBM_SampleIndices``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_GetSampleCount(int32_t num_total_row,
                                          const char* parameters,
                                          int* out);

/*!
 * \brief Create sample indices for total number of rows.
 * \note
 * You should pre-allocate memory for ``out``, you can get its length by ``LGBM_GetSampleCount``.
 * \param num_total_row Number of total rows
 * \param parameters Additional parameters, namely, ``bin_construct_sample_cnt`` and ``data_random_seed`` are used to produce the output
 * \param[out] out Created indices, type is int32_t
 * \param[out] out_len Number of indices
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_SampleIndices(int32_t num_total_row,
                                         const char* parameters,
                                         void* out,
                                         int32_t* out_len);

/*!
 * \brief Get a ByteBuffer value at an index.
 * \param handle Handle of byte buffer to be read
 * \param index Index of value to return
 * \param[out] out_val Byte value at index to return
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_ByteBufferGetAt(ByteBufferHandle handle, int32_t index, uint8_t* out_val);

/*!
 * \brief Free space for byte buffer.
 * \param handle Handle of byte buffer to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_ByteBufferFree(ByteBufferHandle handle);

/* --- start Dataset interface */

/*!
 * \brief Load dataset from file (like LightGBM CLI version does).
 * \param filename The name of the file
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out A loaded dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromFile(const char* filename,
                                                 const char* parameters,
                                                 const DatasetHandle reference,
                                                 DatasetHandle* out);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to sampled data.
 * \param sample_data Sampled data, grouped by the column
 * \param sample_indices Indices of sampled data
 * \param ncol Number of columns
 * \param num_per_col Size of each sampling column
 * \param num_sample_row Number of sampled rows
 * \param num_local_row Total number of rows local to machine
 * \param num_dist_row Number of total distributed rows
 * \param parameters Additional parameters
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromSampledColumn(double** sample_data,
                                                          int** sample_indices,
                                                          int32_t ncol,
                                                          const int* num_per_col,
                                                          int32_t num_sample_row,
                                                          int32_t num_local_row,
                                                          int64_t num_dist_row,
                                                          const char* parameters,
                                                          DatasetHandle* out);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to reference dataset.
 * \param reference Used to align bin mapper with other dataset
 * \param num_total_row Number of total rows
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateByReference(const DatasetHandle reference,
                                                    int64_t num_total_row,
                                                    DatasetHandle* out);

/*!
 * \brief Initialize the Dataset for streaming.
 * \param dataset Handle of dataset
 * \param has_weights Whether the dataset has Metadata weights
 * \param has_init_scores Whether the dataset has Metadata initial scores
 * \param has_queries Whether the dataset has Metadata queries/groups
 * \param nclasses Number of initial score classes
 * \param nthreads Number of external threads that will use the PushRows APIs
 * \param omp_max_threads Maximum number of OpenMP threads (-1 for default)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetInitStreaming(DatasetHandle dataset,
                                                int32_t has_weights,
                                                int32_t has_init_scores,
                                                int32_t has_queries,
                                                int32_t nclasses,
                                                int32_t nthreads,
                                                int32_t omp_max_threads);

/*!
 * \brief Allocate the space for dataset and bucket feature bins according to serialized reference dataset.
 * \param ref_buffer A binary representation of the dataset schema (feature groups, bins, etc.)
 * \param ref_buffer_size The size of the reference array in bytes
 * \param num_row Number of total rows the dataset will contain
 * \param num_classes Number of classes (will be used only in case of multiclass and specifying initial scores)
 * \param parameters Additional parameters
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromSerializedReference(const void* ref_buffer,
                                                                int32_t ref_buffer_size,
                                                                int64_t num_row,
                                                                int32_t num_classes,
                                                                const char* parameters,
                                                                DatasetHandle* out);

/*!
 * \brief Push data to existing dataset, if ``nrow + start_row == num_total_row``, will call ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param start_row Row start index
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRows(DatasetHandle dataset,
                                           const void* data,
                                           int data_type,
                                           int32_t nrow,
                                           int32_t ncol,
                                           int32_t start_row);

/*!
 * \brief Push data to existing dataset.
 *        The general flow for a streaming scenario is:
 *        1. create Dataset "schema" (e.g. ``LGBM_DatasetCreateFromSampledColumn``)
 *        2. init them for thread-safe streaming (``LGBM_DatasetInitStreaming``)
 *        3. push data (``LGBM_DatasetPushRowsWithMetadata`` or ``LGBM_DatasetPushRowsByCSRWithMetadata``)
 *        4. call ``LGBM_DatasetMarkFinished``
 * \param dataset Handle of dataset
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of feature columns
 * \param start_row Row start index, i.e., the index at which to start inserting data
 * \param label Pointer to array with nrow labels
 * \param weight Optional pointer to array with nrow weights
 * \param init_score Optional pointer to array with nrow*nclasses initial scores, in column format
 * \param query Optional pointer to array with nrow query values
 * \param tid The id of the calling thread, from 0...N-1 threads
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsWithMetadata(DatasetHandle dataset,
                                                       const void* data,
                                                       int data_type,
                                                       int32_t nrow,
                                                       int32_t ncol,
                                                       int32_t start_row,
                                                       const float* label,
                                                       const float* weight,
                                                       const double* init_score,
                                                       const int32_t* query,
                                                       int32_t tid);

/*!
 * \brief Push data to existing dataset, if ``nrow + start_row == num_total_row``, will call ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param start_row Row start index
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsByCSR(DatasetHandle dataset,
                                                const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                int64_t start_row);

/*!
 * \brief Push CSR data to existing dataset. (See ``LGBM_DatasetPushRowsWithMetadata`` for more details.)
 * \param dataset Handle of dataset
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param start_row Row start index
 * \param label Pointer to array with nindptr-1 labels
 * \param weight Optional pointer to array with nindptr-1 weights
 * \param init_score Optional pointer to array with (nindptr-1)*nclasses initial scores, in column format
 * \param query Optional pointer to array with nindptr-1 query values
 * \param tid The id of the calling thread, from 0...N-1 threads
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetPushRowsByCSRWithMetadata(DatasetHandle dataset,
                                                            const void* indptr,
                                                            int indptr_type,
                                                            const int32_t* indices,
                                                            const void* data,
                                                            int data_type,
                                                            int64_t nindptr,
                                                            int64_t nelem,
                                                            int64_t start_row,
                                                            const float* label,
                                                            const float* weight,
                                                            const double* init_score,
                                                            const int32_t* query,
                                                            int32_t tid);

/*!
 * \brief Set whether or not the Dataset waits for a manual MarkFinished call or calls FinishLoad on itself automatically.
 *        Set to 1 for streaming scenario, and use ``LGBM_DatasetMarkFinished`` to manually finish the Dataset.
 * \param dataset Handle of dataset
 * \param wait Whether to wait or not (1 or 0)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetWaitForManualFinish(DatasetHandle dataset, int wait);

/*!
 * \brief Mark the Dataset as complete by calling ``dataset->FinishLoad``.
 * \param dataset Handle of dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetMarkFinished(DatasetHandle dataset);

/*!
 * \brief Create a dataset from CSR format.
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSR(const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create a dataset from CSR format through callbacks.
 * \param get_row_funptr Pointer to ``std::function<void(int idx, std::vector<std::pair<int, double>>& ret)>``
 *                       (called for every row and expected to clear and fill ``ret``)
 * \param num_rows Number of rows
 * \param num_col Number of columns
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSRFunc(void* get_row_funptr,
                                                    int num_rows,
                                                    int64_t num_col,
                                                    const char* parameters,
                                                    const DatasetHandle reference,
                                                    DatasetHandle* out);

/*!
 * \brief Create a dataset from CSC format.
 * \param col_ptr Pointer to column headers
 * \param col_ptr_type Type of ``col_ptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to row indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol_ptr Number of columns in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_row Number of rows
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromCSC(const void* col_ptr,
                                                int col_ptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t ncol_ptr,
                                                int64_t nelem,
                                                int64_t num_row,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create dataset from dense matrix.
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromMat(const void* data,
                                                int data_type,
                                                int32_t nrow,
                                                int32_t ncol,
                                                int is_row_major,
                                                const char* parameters,
                                                const DatasetHandle reference,
                                                DatasetHandle* out);

/*!
 * \brief Create dataset from array of dense matrices.
 * \param nmat Number of dense matrices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major Pointer to the data layouts. 1 for row-major, 0 for column-major
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromMats(int32_t nmat,
                                                 const void** data,
                                                 int data_type,
                                                 int32_t* nrow,
                                                 int32_t ncol,
                                                 int* is_row_major,
                                                 const char* parameters,
                                                 const DatasetHandle reference,
                                                 DatasetHandle* out);

/*!
 * \brief Create dataset from Arrow.
 * \deprecated This function is deprecated in favor of ``LGBM_DatasetCreateFromArrowStream``.
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_DatasetCreateFromArrowStream instead.")
int LGBM_DatasetCreateFromArrow(int64_t n_chunks,
                                                  struct ArrowArray* chunks,
                                                  struct ArrowSchema* schema,
                                                  const char* parameters,
                                                  const DatasetHandle reference,
                                                  DatasetHandle *out);

/*!
 * \brief Create dataset from Arrow stream.
 * \param stream Arrow stream pointer
 * \param parameters Additional parameters
 * \param reference Used to align bin mapper with other dataset, nullptr means isn't used
 * \param[out] out Created dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetCreateFromArrowStream(struct ArrowArrayStream* stream,
                                                        const char* parameters,
                                                        const DatasetHandle reference,
                                                        DatasetHandle *out);

/*!
 * \brief Create subset of a data.
 * \param handle Handle of full dataset
 * \param used_row_indices Indices used in subset
 * \param num_used_row_indices Length of ``used_row_indices``
 * \param parameters Additional parameters
 * \param[out] out Subset of data
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetSubset(const DatasetHandle handle,
                                            const int32_t* used_row_indices,
                                            int32_t num_used_row_indices,
                                            const char* parameters,
                                            DatasetHandle* out);

/*!
 * \brief Save feature names to dataset.
 * \param handle Handle of dataset
 * \param feature_names Feature names
 * \param num_feature_names Number of feature names
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetFeatureNames(DatasetHandle handle,
                                                  const char** feature_names,
                                                  int num_feature_names);

/*!
 * \brief Get feature names of dataset.
 * \param handle Handle of dataset
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] num_feature_names Number of feature names
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] feature_names Feature names, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNames(DatasetHandle handle,
                                                  const int len,
                                                  int* num_feature_names,
                                                  const size_t buffer_len,
                                                  size_t* out_buffer_len,
                                                  char** feature_names);

/*!
 * \brief Free space for dataset.
 * \param handle Handle of dataset to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetFree(DatasetHandle handle);

/*!
 * \brief Save dataset to binary file.
 * \param handle Handle of dataset
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSaveBinary(DatasetHandle handle,
                                             const char* filename);

/*!
 * \brief Create a dataset schema representation as a binary byte array (excluding data).
 * \param handle Handle of dataset
 * \param[out] out The output byte array
 * \param[out] out_len The length of the output byte array (returned for convenience)
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSerializeReferenceToBinary(DatasetHandle handle,
                                                             ByteBufferHandle* out,
                                                             int32_t* out_len);

/*!
 * \brief Save dataset to text file, intended for debugging use only.
 * \param handle Handle of dataset
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetDumpText(DatasetHandle handle,
                                           const char* filename);

/*!
 * \brief Set vector to a content in info.
 * \note
 * - \a group and \a position only work for ``C_API_DTYPE_INT32``;
 * - \a label and \a weight only work for ``C_API_DTYPE_FLOAT32``;
 * - \a init_score only works for ``C_API_DTYPE_FLOAT64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group, \a position
 * \param field_data Pointer to data vector
 * \param num_element Number of elements in ``field_data``
 * \param type Type of ``field_data`` pointer, can be ``C_API_DTYPE_INT32``, ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetField(DatasetHandle handle,
                                           const char* field_name,
                                           const void* field_data,
                                           int num_element,
                                           int type);

/*!
 * \brief Set vector to a content in info.
 * \deprecated This function is deprecated in favor of ``LGBM_DatasetSetFieldFromArrowStream``.
 * \note
 * - \a group and \a position convert input datatype into ``int32``;
 * - \a label and \a weight convert input datatype into ``float32``;
 * - \a init_score converts input datatype into ``float64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group, \a position
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_DatasetSetFieldFromArrowStream instead.")
int LGBM_DatasetSetFieldFromArrow(DatasetHandle handle,
                                                    const char* field_name,
                                                    int64_t n_chunks,
                                                    struct ArrowArray* chunks,
                                                    struct ArrowSchema* schema);

/*!
 * \brief Set vector to a content in info.
 * \note
 * - \a group converts input datatype into ``int32``;
 * - \a label and \a weight convert input datatype into ``float32``;
 * - \a init_score converts input datatype into ``float64``.
 * \param handle Handle of dataset
 * \param field_name Field name, can be \a label, \a weight, \a init_score, \a group
 * \param stream Arrow stream pointer
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetSetFieldFromArrowStream(DatasetHandle handle,
                                                          const char* field_name,
                                                          struct ArrowArrayStream* stream);

/*!
 * \brief Get info vector from dataset.
 * \param handle Handle of dataset
 * \param field_name Field name
 * \param[out] out_len Used to set result length
 * \param[out] out_ptr Pointer to the result
 * \param[out] out_type Type of result pointer, can be ``C_API_DTYPE_INT32``, ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetField(DatasetHandle handle,
                                           const char* field_name,
                                           int* out_len,
                                           const void** out_ptr,
                                           int* out_type);

/*!
 * \brief Raise errors for attempts to update dataset parameters.
 * \param old_parameters Current dataset parameters
 * \param new_parameters New dataset parameters
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetUpdateParamChecking(const char* old_parameters,
                                                      const char* new_parameters);

/*!
 * \brief Get number of data points.
 * \param handle Handle of dataset
 * \param[out] out The address to hold number of data points
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNumData(DatasetHandle handle,
                                             int* out);

/*!
 * \brief Get number of features.
 * \param handle Handle of dataset
 * \param[out] out The address to hold number of features
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNumFeature(DatasetHandle handle,
                                                int* out);

/*!
 * \brief Get number of bins for feature.
 * \param handle Handle of dataset
 * \param feature Index of the feature
 * \param[out] out The address to hold number of bins
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                                   int feature,
                                                   int* out);

/*!
 * \brief Query the native predictor and validation loss before the first tree.
 *
 * Supports fresh single-machine CPU GBDT/GOSS fits with binary/binary_logloss,
 * multiclass/multi_logloss, or L2 regression/rmse. Both Datasets must already be
 * constructed and have no init_score. Uses native objective initialization,
 * output conversion, and metric evaluation without creating or updating a
 * booster. Dataset metadata is not changed.
 *
 * \param train_data Constructed training Dataset
 * \param validation_data Constructed validation Dataset
 * \param parameters Training parameters in format 'key1=value1 key2=value2'
 * \param buffer_len Capacity of each output score buffer, at least num_class (1 for binary/regression)
 * \param[out] out_len Number of elements in each output score buffer
 * \param[out] out_raw_score Initial raw score for each model component
 * \param[out] out_response Initial prediction after native objective conversion
 * \param[out] out_validation_loss Native validation metric at the initial predictor
 * \return 0 when succeed, -1 when failure happens (including insufficient buffer capacity)
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetGetNativeInitialPrediction(DatasetHandle train_data,
                                                              DatasetHandle validation_data,
                                                              const char* parameters,
                                                              int64_t buffer_len,
                                                              int64_t* out_len,
                                                              double* out_raw_score,
                                                              double* out_response,
                                                              double* out_validation_loss);

/*!
 * \brief Add features from ``source`` to ``target``.
 * \param target The handle of the dataset to add features to
 * \param source The handle of the dataset to take features from
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                                  DatasetHandle source);

/* --- start Booster interfaces */

/*!
* \brief Get int representing whether booster is fitting linear trees.
* \param handle Handle of booster
* \param[out] out The address to hold linear trees indicator
* \return 0 when succeed, -1 when failure happens
*/
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLinear(BoosterHandle handle, int* out);

/*!
 * \brief Create a new boosting learner.
 * \param train_data Training dataset
 * \param parameters Parameters in format 'key1=value1 key2=value2'
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCreate(const DatasetHandle train_data,
                                         const char* parameters,
                                         BoosterHandle* out);

/*!
 * \brief Load an existing booster from model file.
 * \param filename Filename of model
 * \param[out] out_num_iterations Number of iterations of this booster
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCreateFromModelfile(const char* filename,
                                                      int* out_num_iterations,
                                                      BoosterHandle* out);

/*!
 * \brief Load an existing booster from string.
 * \param model_str Model string
 * \param[out] out_num_iterations Number of iterations of this booster
 * \param[out] out Handle of created booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterLoadModelFromString(const char* model_str,
                                                      int* out_num_iterations,
                                                      BoosterHandle* out);

/*!
 * \brief Get parameters as JSON string.
 * \param handle Handle of booster
 * \param buffer_len Allocated space for string
 * \param[out] out_len Actual size of string
 * \param[out] out_str JSON string containing parameters
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLoadedParam(BoosterHandle handle,
                                                 int64_t buffer_len,
                                                 int64_t* out_len,
                                                 char* out_str);


/*!
 * \brief Free space for booster.
 * \param handle Handle of booster to be freed
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFree(BoosterHandle handle);

/*!
 * \brief Shuffle models.
 * \param handle Handle of booster
 * \param start_iter The first iteration that will be shuffled
 * \param end_iter The last iteration that will be shuffled
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterShuffleModels(BoosterHandle handle,
                                                int start_iter,
                                                int end_iter);

/*!
 * \brief Merge model from ``other_handle`` into ``handle``.
 * \param handle Handle of booster, will merge another booster into this one
 * \param other_handle Other handle of booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterMerge(BoosterHandle handle,
                                        BoosterHandle other_handle);

/*!
 * \brief Add new validation data to booster.
 * \param handle Handle of booster
 * \param valid_data Validation dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterAddValidData(BoosterHandle handle,
                                               const DatasetHandle valid_data);

/*!
 * \brief Check the JAEGER-specific training-data reset restriction without changing state.
 *
 * This preflight lets language bindings reject an adaptive fit's unsupported
 * reset before changing their own training-data references. It does not check
 * ordinary LightGBM dataset compatibility; the reset API remains authoritative.
 *
 * \param handle Handle of booster
 * \return 0 when not restricted by JAEGER, -1 for an active adaptive fit
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCheckAdaptiveTrainingDataReset(BoosterHandle handle);

/*!
 * \brief Reset training data for booster.
 * \param handle Handle of booster
 * \param train_data Training dataset
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterResetTrainingData(BoosterHandle handle,
                                                    const DatasetHandle train_data);

/*!
 * \brief Reset config for booster.
 * \param handle Handle of booster
 * \param parameters Parameters in format 'key1=value1 key2=value2'
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterResetParameter(BoosterHandle handle,
                                                 const char* parameters);

/*!
 * \brief Get number of classes.
 * \param handle Handle of booster
 * \param[out] out_len Number of classes
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumClasses(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Update the model for one iteration.
 * \param handle Handle of booster
 * \param[out] produced_empty_tree 1 means the tree(s) produced by this iteration did not have any splits.
 *                         This usually means that training is "finished" (calling this function again will not change the model's predictions).
 *                         However, that is not always the case.
 *                         For example, if you have added any randomness (like column sampling by setting ``feature_fraction_bynode < 1.0``),
 *                         it is possible that another call to this function would produce a non-empty tree.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterUpdateOneIter(BoosterHandle handle,
                                                int* produced_empty_tree);

/*!
 * \brief Refit the tree model using the new data (online learning).
 * \param handle Handle of booster
 * \param leaf_preds Pointer to predicted leaf indices
 * \param nrow Number of rows of ``leaf_preds``
 * \param ncol Number of columns of ``leaf_preds``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterRefit(BoosterHandle handle,
                                        const int32_t* leaf_preds,
                                        int32_t nrow,
                                        int32_t ncol);

/*!
 * \brief Update the model by specifying gradient and Hessian directly
 *        (this can be used to support customized loss functions).
 * \note
 * The length of the arrays referenced by ``grad`` and ``hess`` must be equal to
 * ``num_class * num_train_data``, this is not verified by the library, the caller must ensure this.
 * \param handle Handle of booster
 * \param grad The first order derivative (gradient) statistics
 * \param hess The second order derivative (Hessian) statistics
 * \param[out] produced_empty_tree 1 means the tree(s) produced by this iteration did not have any splits.
 *                         This usually means that training is "finished" (calling this function again will not change the model's predictions).
 *                         However, that is not always the case.
 *                         For example, if you have added any randomness (like column sampling by setting ``feature_fraction_bynode < 1.0``),
 *                         it is possible that another call to this function would produce a non-empty tree.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterUpdateOneIterCustom(BoosterHandle handle,
                                                      const float* grad,
                                                      const float* hess,
                                                      int* produced_empty_tree);

/*!
 * \brief Rollback one iteration.
 * \param handle Handle of booster
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterRollbackOneIter(BoosterHandle handle);

/*!
 * \brief Get index of the current boosting iteration.
 * \param handle Handle of booster
 * \param[out] out_iteration Index of the current boosting iteration
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetCurrentIteration(BoosterHandle handle,
                                                      int* out_iteration);

/*!
 * \brief Get one selected-unit count per committed adaptive-feature iteration.
 * \note This telemetry belongs to the active in-memory training session and is
 *       not serialized in a prediction model. Non-adaptive or prediction-only
 *       boosters return length zero.
 * \param handle Handle of booster
 * \param buffer_len Number of integers available in ``out_values``
 * \param[out] out_len Required history length
 * \param[out] out_values Selected-unit counts, written when
 *             ``buffer_len >= *out_len``; may be null for a length query
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
    BoosterHandle handle,
    int buffer_len,
    int* out_len,
    int* out_values);

/*!
 * \brief Get number of trees per iteration.
 * \param handle Handle of booster
 * \param[out] out_tree_per_iteration Number of trees per iteration
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterNumModelPerIteration(BoosterHandle handle,
                                                       int* out_tree_per_iteration);

/*!
 * \brief Get number of weak sub-models.
 * \param handle Handle of booster
 * \param[out] out_models Number of weak sub-models
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterNumberOfTotalModel(BoosterHandle handle,
                                                     int* out_models);

/*!
 * \brief Get number of evaluation metrics.
 * \param handle Handle of booster
 * \param[out] out_len Total number of evaluation metrics
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEvalCounts(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Get names of evaluation metrics.
 * \param handle Handle of booster
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] out_len Total number of evaluation metrics
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] out_strs Names of evaluation metrics, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEvalNames(BoosterHandle handle,
                                               const int len,
                                               int* out_len,
                                               const size_t buffer_len,
                                               size_t* out_buffer_len,
                                               char** out_strs);

/*!
 * \brief Get names of features.
 * \param handle Handle of booster
 * \param len Number of ``char*`` pointers stored at ``out_strs``.
 *            If smaller than the max size, only this many strings are copied
 * \param[out] out_len Total number of features
 * \param buffer_len Size of pre-allocated strings.
 *                   Content is copied up to ``buffer_len - 1`` and null-terminated
 * \param[out] out_buffer_len String sizes required to do the full string copies
 * \param[out] out_strs Names of features, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetFeatureNames(BoosterHandle handle,
                                                  const int len,
                                                  int* out_len,
                                                  const size_t buffer_len,
                                                  size_t* out_buffer_len,
                                                  char** out_strs);

/*!
 * \brief Check that the feature names of the data match the ones used to train the booster.
 * \param handle Handle of booster
 * \param data_names Array with the feature names in the data
 * \param data_num_features Number of features in the data
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterValidateFeatureNames(BoosterHandle handle,
                                                       const char** data_names,
                                                       int data_num_features);

/*!
 * \brief Get number of features.
 * \param handle Handle of booster
 * \param[out] out_len Total number of features
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumFeature(BoosterHandle handle,
                                                int* out_len);

/*!
 * \brief Get evaluation for training data and validation data.
 * \note
 *   1. You should call ``LGBM_BoosterGetEvalNames`` first to get the names of evaluation metrics.
 *   2. You should pre-allocate memory for ``out_results``, you can get its length by ``LGBM_BoosterGetEvalCounts``.
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Length of output result
 * \param[out] out_results Array with evaluation results
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetEval(BoosterHandle handle,
                                          int data_idx,
                                          int* out_len,
                                          double* out_results);

/*!
 * \brief Get number of predictions for training data and validation data
 *        (this can be used to support customized evaluation functions).
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Number of predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetNumPredict(BoosterHandle handle,
                                                int data_idx,
                                                int64_t* out_len);

/*!
 * \brief Get prediction for training data and validation data.
 * \note
 * You should pre-allocate memory for ``out_result``, its length is equal to ``num_class * num_data``.
 * \param handle Handle of booster
 * \param data_idx Index of data, 0: training data, 1: 1st validation data, 2: 2nd validation data and so on
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetPredict(BoosterHandle handle,
                                             int data_idx,
                                             int64_t* out_len,
                                             double* out_result);

/*!
 * \brief Make prediction for file.
 * \param handle Handle of booster
 * \param data_filename Filename of file with data
 * \param data_has_header Whether file has header or not
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param result_filename Filename of result file in which predictions will be written
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForFile(BoosterHandle handle,
                                                 const char* data_filename,
                                                 int data_has_header,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 const char* parameter,
                                                 const char* result_filename);

/*!
 * \brief Get number of predictions.
 * \param handle Handle of booster
 * \param num_row Number of rows
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param[out] out_len Length of prediction
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterCalcNumPredict(BoosterHandle handle,
                                                 int num_row,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 int64_t* out_len);

/*!
 * \brief Release FastConfig object.
 *
 * \param fastConfig Handle to the FastConfig object acquired with a ``*FastInit()`` method.
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_FastConfigFree(FastConfigHandle fastConfig);

/*!
 * \brief Make prediction for a new dataset in CSR format.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSR(BoosterHandle handle,
                                                const void* indptr,
                                                int indptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t nindptr,
                                                int64_t nelem,
                                                int64_t num_col,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make sparse prediction for a new dataset in CSR or CSC format. Currently only used for feature contributions.
 * \note
 * The outputs are pre-allocated, as they can vary for each invocation, but the shape should be the same:
 *   - for feature contributions, the shape of sparse matrix will be ``num_class * num_data * (num_feature + 1)``.
 * The output indptr_type for the sparse matrix will be the same as the given input indptr_type.
 * Call ``LGBM_BoosterFreePredictSparse`` to deallocate resources.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers for CSR or column headers for CSC
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices for CSR or row indices for CSC
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of entries in ``indptr``
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col_or_row Number of columns for CSR or number of rows for CSC
 * \param predict_type What should be predicted, only feature contributions supported currently
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param matrix_type Type of matrix input and output, can be ``C_API_MATRIX_TYPE_CSR`` or ``C_API_MATRIX_TYPE_CSC``
 * \param[out] out_len Length of output data and output indptr (pointer to an array with two entries where to write them)
 * \param[out] out_indptr Pointer to output row headers for CSR or column headers for CSC
 * \param[out] out_indices Pointer to sparse column indices for CSR or row indices for CSC
 * \param[out] out_data Pointer to sparse data space
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictSparseOutput(BoosterHandle handle,
                                                      const void* indptr,
                                                      int indptr_type,
                                                      const int32_t* indices,
                                                      const void* data,
                                                      int data_type,
                                                      int64_t nindptr,
                                                      int64_t nelem,
                                                      int64_t num_col_or_row,
                                                      int predict_type,
                                                      int start_iteration,
                                                      int num_iteration,
                                                      const char* parameter,
                                                      int matrix_type,
                                                      int64_t* out_len,
                                                      void** out_indptr,
                                                      int32_t** out_indices,
                                                      void** out_data);

/*!
 * \brief Method corresponding to ``LGBM_BoosterPredictSparseOutput`` to free the allocated data.
 * \param indptr Pointer to output row headers or column headers to be deallocated
 * \param indices Pointer to sparse indices to be deallocated
 * \param data Pointer to sparse data space to be deallocated
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFreePredictSparse(void* indptr, int32_t* indices, void* data, int indptr_type, int data_type);

/*!
 * \brief Make prediction for a new dataset in CSR format. This method re-uses the internal predictor structure
 *        from previous calls and is optimized for single row invocation.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_col Number of columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRow(BoosterHandle handle,
                                                         const void* indptr,
                                                         int indptr_type,
                                                         const int32_t* indices,
                                                         const void* data,
                                                         int data_type,
                                                         int64_t nindptr,
                                                         int64_t nelem,
                                                         int64_t num_col,
                                                         int predict_type,
                                                         int start_iteration,
                                                         int num_iteration,
                                                         const char* parameter,
                                                         int64_t* out_len,
                                                         double* out_result);

/*!
 * \brief Initialize and return a ``FastConfigHandle`` for use with ``LGBM_BoosterPredictForCSRSingleRowFast``.
 *
 * Release the ``FastConfig`` by passing its handle to ``LGBM_FastConfigFree`` when no longer needed.
 *
 * \param handle Booster handle
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param num_col Number of columns
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_fastConfig FastConfig object with which you can call ``LGBM_BoosterPredictForCSRSingleRowFast``
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRowFastInit(BoosterHandle handle,
                                                                 const int predict_type,
                                                                 const int start_iteration,
                                                                 const int num_iteration,
                                                                 const int data_type,
                                                                 const int64_t num_col,
                                                                 const char* parameter,
                                                                 FastConfigHandle *out_fastConfig);

/*!
 * \brief Faster variant of ``LGBM_BoosterPredictForCSRSingleRow``.
 *
 * Score single rows after setup with ``LGBM_BoosterPredictForCSRSingleRowFastInit``.
 *
 * By removing the setup steps from this call extra optimizations can be made like
 * initializing the config only once, instead of once per call.
 *
 * \note
 *   Setting up the number of threads is only done once at ``LGBM_BoosterPredictForCSRSingleRowFastInit``
 *   instead of at each prediction.
 *   If you use a different number of threads in other calls, you need to start the setup process over,
 *   or that number of threads will be used for these calls as well.
 *
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 *
 * \param fastConfig_handle FastConfig object handle returned by ``LGBM_BoosterPredictForCSRSingleRowFastInit``
 * \param indptr Pointer to row headers
 * \param indptr_type Type of ``indptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to column indices
 * \param data Pointer to the data space
 * \param nindptr Number of rows in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSRSingleRowFast(FastConfigHandle fastConfig_handle,
                                                             const void* indptr,
                                                             const int indptr_type,
                                                             const int32_t* indices,
                                                             const void* data,
                                                             const int64_t nindptr,
                                                             const int64_t nelem,
                                                             int64_t* out_len,
                                                             double* out_result);

/*!
 * \brief Make prediction for a new dataset in CSC format.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param col_ptr Pointer to column headers
 * \param col_ptr_type Type of ``col_ptr``, can be ``C_API_DTYPE_INT32`` or ``C_API_DTYPE_INT64``
 * \param indices Pointer to row indices
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol_ptr Number of columns in the matrix + 1
 * \param nelem Number of nonzero elements in the matrix
 * \param num_row Number of rows
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForCSC(BoosterHandle handle,
                                                const void* col_ptr,
                                                int col_ptr_type,
                                                const int32_t* indices,
                                                const void* data,
                                                int data_type,
                                                int64_t ncol_ptr,
                                                int64_t nelem,
                                                int64_t num_row,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number of columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMat(BoosterHandle handle,
                                                const void* data,
                                                int data_type,
                                                int32_t nrow,
                                                int32_t ncol,
                                                int is_row_major,
                                                int predict_type,
                                                int start_iteration,
                                                int num_iteration,
                                                const char* parameter,
                                                int64_t* out_len,
                                                double* out_result);

/*!
 * \brief Make prediction for a new dataset. This method re-uses the internal predictor structure
 *        from previous calls and is optimized for single row invocation.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol Number columns
 * \param is_row_major 1 for row-major, 0 for column-major
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRow(BoosterHandle handle,
                                                         const void* data,
                                                         int data_type,
                                                         int ncol,
                                                         int is_row_major,
                                                         int predict_type,
                                                         int start_iteration,
                                                         int num_iteration,
                                                         const char* parameter,
                                                         int64_t* out_len,
                                                         double* out_result);

/*!
 * \brief Initialize and return a ``FastConfigHandle`` for use with ``LGBM_BoosterPredictForMatSingleRowFast``.
 *
 * Release the ``FastConfig`` by passing its handle to ``LGBM_FastConfigFree`` when no longer needed.
 *
 * \param handle Booster handle
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iterations for prediction, <= 0 means no limit
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param ncol Number of columns
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_fastConfig FastConfig object with which you can call ``LGBM_BoosterPredictForMatSingleRowFast``
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRowFastInit(BoosterHandle handle,
                                                                 const int predict_type,
                                                                 const int start_iteration,
                                                                 const int num_iteration,
                                                                 const int data_type,
                                                                 const int32_t ncol,
                                                                 const char* parameter,
                                                                 FastConfigHandle *out_fastConfig);

/*!
 * \brief Faster variant of ``LGBM_BoosterPredictForMatSingleRow``.
 *
 * Score a single row after setup with ``LGBM_BoosterPredictForMatSingleRowFastInit``.
 *
 * By removing the setup steps from this call extra optimizations can be made like
 * initializing the config only once, instead of once per call.
 *
 * \note
 *   Setting up the number of threads is only done once at ``LGBM_BoosterPredictForMatSingleRowFastInit``
 *   instead of at each prediction.
 *   If you use a different number of threads in other calls, you need to start the setup process over,
 *   or that number of threads will be used for these calls as well.
 *
 * \param fastConfig_handle FastConfig object handle returned by ``LGBM_BoosterPredictForMatSingleRowFastInit``
 * \param data Single-row array data (no other way than row-major form).
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when it succeeds, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMatSingleRowFast(FastConfigHandle fastConfig_handle,
                                                             const void* data,
                                                             int64_t* out_len,
                                                             double* out_result);

/*!
 * \brief Make prediction for a new dataset presented in a form of array of pointers to rows.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param data Pointer to the data space
 * \param data_type Type of ``data`` pointer, can be ``C_API_DTYPE_FLOAT32`` or ``C_API_DTYPE_FLOAT64``
 * \param nrow Number of rows
 * \param ncol Number columns
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForMats(BoosterHandle handle,
                                                 const void** data,
                                                 int data_type,
                                                 int32_t nrow,
                                                 int32_t ncol,
                                                 int predict_type,
                                                 int start_iteration,
                                                 int num_iteration,
                                                 const char* parameter,
                                                 int64_t* out_len,
                                                 double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \deprecated This function is deprecated in favor of ``LGBM_BoosterPredictForArrowStream``.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param n_chunks The number of Arrow arrays passed to this function
 * \param chunks Pointer to the list of Arrow arrays
 * \param schema Pointer to the schema of all Arrow arrays
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT LIGHTGBM_DEPRECATED("Use LGBM_BoosterPredictForArrowStream instead.")
int LGBM_BoosterPredictForArrow(BoosterHandle handle,
                                                  int64_t n_chunks,
                                                  struct ArrowArray* chunks,
                                                  struct ArrowSchema* schema,
                                                  int predict_type,
                                                  int start_iteration,
                                                  int num_iteration,
                                                  const char* parameter,
                                                  int64_t* out_len,
                                                  double* out_result);

/*!
 * \brief Make prediction for a new dataset.
 * \note
 * You should pre-allocate memory for ``out_result``:
 *   - for normal and raw score, its length is equal to ``num_class * num_data``;
 *   - for leaf index, its length is equal to ``num_class * num_data * num_iteration``;
 *   - for feature contributions, its length is equal to ``num_class * num_data * (num_feature + 1)``.
 * \param handle Handle of booster
 * \param stream Arrow stream pointer
 * \param predict_type What should be predicted
 *   - ``C_API_PREDICT_NORMAL``: normal prediction, with transform (if needed);
 *   - ``C_API_PREDICT_RAW_SCORE``: raw score;
 *   - ``C_API_PREDICT_LEAF_INDEX``: leaf index;
 *   - ``C_API_PREDICT_CONTRIB``: feature contributions (SHAP values)
 * \param start_iteration Start index of the iteration to predict
 * \param num_iteration Number of iteration for prediction, <= 0 means no limit
 * \param parameter Other parameters for prediction, e.g. early stopping for prediction
 * \param[out] out_len Length of output result
 * \param[out] out_result Pointer to array with predictions
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterPredictForArrowStream(BoosterHandle handle,
                                                        struct ArrowArrayStream* stream,
                                                        int predict_type,
                                                        int start_iteration,
                                                        int num_iteration,
                                                        const char* parameter,
                                                        int64_t* out_len,
                                                        double* out_result);

/*!
 * \brief Save model into file.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be saved
 * \param num_iteration Index of the iteration that should be saved, <= 0 means save all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param filename The name of the file
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSaveModel(BoosterHandle handle,
                                            int start_iteration,
                                            int num_iteration,
                                            int feature_importance_type,
                                            const char* filename);

/*!
 * \brief Save model to string.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be saved
 * \param num_iteration Index of the iteration that should be saved, <= 0 means save all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str String of model, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSaveModelToString(BoosterHandle handle,
                                                    int start_iteration,
                                                    int num_iteration,
                                                    int feature_importance_type,
                                                    int64_t buffer_len,
                                                    int64_t* out_len,
                                                    char* out_str);

/*!
 * \brief Dump model to JSON.
 * \param handle Handle of booster
 * \param start_iteration Start index of the iteration that should be dumped
 * \param num_iteration Index of the iteration that should be dumped, <= 0 means dump all
 * \param feature_importance_type Type of feature importance, can be ``C_API_FEATURE_IMPORTANCE_SPLIT`` or ``C_API_FEATURE_IMPORTANCE_GAIN``
 * \param buffer_len String buffer length, if ``buffer_len < out_len``, you should re-allocate buffer
 * \param[out] out_len Actual output length
 * \param[out] out_str JSON format string of model, should pre-allocate memory
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterDumpModel(BoosterHandle handle,
                                            int start_iteration,
                                            int num_iteration,
                                            int feature_importance_type,
                                            int64_t buffer_len,
                                            int64_t* out_len,
                                            char* out_str);

/*!
 * \brief Get leaf value.
 * \param handle Handle of booster
 * \param tree_idx Index of tree
 * \param leaf_idx Index of leaf
 * \param[out] out_val Output result from the specified leaf
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLeafValue(BoosterHandle handle,
                                               int tree_idx,
                                               int leaf_idx,
                                               double* out_val);

/*!
 * \brief Set leaf value.
 * \param handle Handle of booster
 * \param tree_idx Index of tree
 * \param leaf_idx Index of leaf
 * \param val Leaf value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterSetLeafValue(BoosterHandle handle,
                                               int tree_idx,
                                               int leaf_idx,
                                               double val);

/*!
 * \brief Get model feature importance.
 * \param handle Handle of booster
 * \param num_iteration Number of iterations for which feature importance is calculated, <= 0 means use all
 * \param importance_type Method of importance calculation:
 *   - ``C_API_FEATURE_IMPORTANCE_SPLIT``: result contains numbers of times the feature is used in a model;
 *   - ``C_API_FEATURE_IMPORTANCE_GAIN``: result contains total gains of splits which use the feature
 * \param[out] out_results Result array with feature importance
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterFeatureImportance(BoosterHandle handle,
                                                    int num_iteration,
                                                    int importance_type,
                                                    double* out_results);

/*!
 * \brief Get model upper bound value.
 * \param handle Handle of booster
 * \param[out] out_results Result pointing to max value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetUpperBoundValue(BoosterHandle handle,
                                                     double* out_results);

/*!
 * \brief Get model lower bound value.
 * \param handle Handle of booster
 * \param[out] out_results Result pointing to min value
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_BoosterGetLowerBoundValue(BoosterHandle handle,
                                                     double* out_results);

/*!
 * \brief Initialize the network.
 * \param machines List of machines in format 'ip1:port1,ip2:port2'
 * \param local_listen_port TCP listen port for local machines
 * \param listen_time_out Socket time-out in minutes
 * \param num_machines Total number of machines
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkInit(const char* machines,
                                       int local_listen_port,
                                       int listen_time_out,
                                       int num_machines);

/*!
 * \brief Finalize the network.
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkFree();

/*!
 * \brief Initialize the network with external collective functions.
 * \param num_machines Total number of machines
 * \param rank Rank of local machine
 * \param reduce_scatter_ext_fun The external reduce-scatter function
 * \param allgather_ext_fun The external allgather function
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_NetworkInitWithFunctions(int num_machines,
                                                    int rank,
                                                    void* reduce_scatter_ext_fun,
                                                    void* allgather_ext_fun);

/*!
 * \brief Set maximum number of threads used by LightGBM routines in this process.
 * \param num_threads maximum number of threads used by LightGBM. -1 means defaulting to omp_get_num_threads().
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_SetMaxThreads(int num_threads);

/*!
 * \brief Get current maximum number of threads used by LightGBM routines in this process.
 * \param[out] out current maximum number of threads used by LightGBM. -1 means defaulting to omp_get_num_threads().
 * \return 0 when succeed, -1 when failure happens
 */
LIGHTGBM_C_EXPORT int LGBM_GetMaxThreads(int* out);

#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 199901L))
/*! \brief Inline specifier no-op in C using standards before C99. */
#define INLINE_FUNCTION
#else
/*! \brief Inline specifier. */
#define INLINE_FUNCTION inline
#endif

#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 201112L))
/*! \brief Thread local specifier no-op in C using standards before C11. */
#define THREAD_LOCAL
#elif !defined(__cplusplus)
/*! \brief Thread local specifier. */
#define THREAD_LOCAL _Thread_local
#elif defined(_MSC_VER)
/*! \brief Thread local specifier. */
#define THREAD_LOCAL __declspec(thread)
#else
/*! \brief Thread local specifier. */
#define THREAD_LOCAL thread_local
#endif

/*!
 * \brief Handle of error message.
 * \return Error message
 */
static char* LastErrorMsg() { static THREAD_LOCAL char err_msg[512] = "Everything is fine"; return err_msg; }

#ifdef _MSC_VER
  #pragma warning(disable : 4996)
#endif
/*!
 * \brief Set string message of the last error.
 * \note
 * This will call unsafe ``sprintf`` when compiled using C standards before C99.
 * \param msg Error message
 */
INLINE_FUNCTION void LGBM_SetLastError(const char* msg) {
#if !defined(__cplusplus) && (!defined(__STDC__) || (__STDC_VERSION__ < 199901L))
  sprintf(LastErrorMsg(), "%s", msg);  /* NOLINT(runtime/printf) */
#else
  const int err_buf_len = 512;
  snprintf(LastErrorMsg(), err_buf_len, "%s", msg);
#endif
}

#endif  /* LIGHTGBM_INCLUDE_LIGHTGBM_C_API_H_ */


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/config.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \note
 * - desc and descl2 fields must be written in reStructuredText format;
 * - nested sections can be placed only at the bottom of parent's section;
 * - [no-automatically-extract]
 *       - do not automatically extract this parameter into a Config property with the same name in Config::GetMembersFromString(). Use if:
 *           - specialized extraction logic for this param exists in Config::GetMembersFromString()
 * - [no-save]
 *       - this param should not be saved into a model text representation via Config::SaveMembersToString(). Use if:
 *           - param is only used by the CLI (especially the "predict" and "convert_model" tasks)
 *           - param is related to LightGBM writing files (e.g. "output_model", "save_binary")
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_

#include <LightGBM/export.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <cctype>
#include <memory>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {

/*! \brief Types of tasks */
enum TaskType {
  kTrain, kPredict, kConvertModel, KRefitTree, kSaveBinary
};
const int kDefaultNumLeaves = 31;

struct Config {
 public:
  Config() {}
  explicit Config(std::unordered_map<std::string, std::string> parameters_map) {
    Set(parameters_map);
  }
  std::string ToString() const;
  /*!
  * \brief Get string value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetString(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, std::string* out);

  /*!
  * \brief Get int value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetInt(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, int* out);

  /*!
  * \brief Get double value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetDouble(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, double* out);

  /*!
  * \brief Get bool value by specific name of key
  * \param params Store the key and value for params
  * \param name Name of key
  * \param out Value will assign to out if key exists
  * \return True if key exists
  */
  inline static bool GetBool(
    const std::unordered_map<std::string, std::string>& params,
    const std::string& name, bool* out);

  /*!
  * \brief Sort aliases by length and then alphabetically
  * \param x Alias 1
  * \param y Alias 2
  * \return true if x has higher priority than y
  */
  inline static bool SortAlias(const std::string& x, const std::string& y);

  static void KeepFirstValues(const std::unordered_map<std::string, std::vector<std::string>>& params, std::unordered_map<std::string, std::string>* out);
  static void KV2Map(std::unordered_map<std::string, std::vector<std::string>>* params, const char* kv);
  static void SetVerbosity(const std::unordered_map<std::string, std::vector<std::string>>& params);
  static std::unordered_map<std::string, std::string> Str2Map(const char* parameters);

  #ifndef __NVCC__
  #pragma region Parameters

  #pragma region Core Parameters
  #endif  // __NVCC__

  // [no-automatically-extract]
  // [no-save]
  // alias = config_file
  // desc = path of config file
  // desc = **Note**: can be used only in CLI version
  std::string config = "";

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // default = train
  // options = train, predict, convert_model, refit
  // alias = task_type
  // desc = ``train``, for training, aliases: ``training``
  // desc = ``predict``, for prediction, aliases: ``prediction``, ``test``
  // desc = ``convert_model``, for converting model file into if-else format, see more information in `Convert Parameters <#convert-parameters>`__
  // desc = ``refit``, for refitting existing models with new data, aliases: ``refit_tree``
  // desc = ``save_binary``, load train (and validation) data then save dataset to binary file. Typical usage: ``save_binary`` first, then run multiple ``train`` tasks in parallel using the saved binary file
  // desc = **Note**: can be used only in CLI version; for language-specific packages you can use the correspondent functions
  TaskType task = TaskType::kTrain;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = regression, regression_l1, huber, fair, poisson, quantile, mape, gamma, tweedie, binary, multiclass, multiclassova, cross_entropy, cross_entropy_lambda, lambdarank, rank_xendcg
  // alias = objective_type, app, application, loss
  // desc = regression application
  // descl2 = ``regression``, L2 loss, aliases: ``regression_l2``, ``l2``, ``mean_squared_error``, ``mse``, ``l2_root``, ``root_mean_squared_error``, ``rmse``
  // descl2 = ``regression_l1``, L1 loss, aliases: ``l1``, ``mean_absolute_error``, ``mae``
  // descl2 = ``huber``, `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__
  // descl2 = ``fair``, `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  // descl2 = ``poisson``, `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__
  // descl2 = ``quantile``, `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  // descl2 = ``mape``, `MAPE loss <https://en.wikipedia.org/wiki/Mean_absolute_percentage_error>`__, aliases: ``mean_absolute_percentage_error``
  // descl2 = ``gamma``, Gamma regression with log-link. It might be useful, e.g., for modeling insurance claims severity, or for any target that might be `gamma-distributed <https://en.wikipedia.org/wiki/Gamma_distribution#Occurrence_and_applications>`__
  // descl2 = ``tweedie``, Tweedie regression with log-link. It might be useful, e.g., for modeling total loss in insurance, or for any target that might be `tweedie-distributed <https://en.wikipedia.org/wiki/Tweedie_distribution#Occurrence_and_applications>`__
  // desc = binary classification application
  // descl2 = ``binary``, binary `log loss <https://en.wikipedia.org/wiki/Cross_entropy>`__ classification (or logistic regression)
  // descl2 = requires labels in {0, 1}; see ``cross-entropy`` application for general probability labels in [0, 1]
  // desc = multi-class classification application
  // descl2 = ``multiclass``, `softmax <https://en.wikipedia.org/wiki/Softmax_function>`__ objective function, aliases: ``softmax``
  // descl2 = ``multiclassova``, `One-vs-All <https://en.wikipedia.org/wiki/Multiclass_classification#One-vs.-rest>`__ binary objective function, aliases: ``multiclass_ova``, ``ova``, ``ovr``
  // descl2 = ``num_class`` should be set as well
  // desc = cross-entropy application
  // descl2 = ``cross_entropy``, objective function for cross-entropy (with optional linear weights), aliases: ``xentropy``
  // descl2 = ``cross_entropy_lambda``, alternative parameterization of cross-entropy, aliases: ``xentlambda``
  // descl2 = label is anything in interval [0, 1]
  // desc = ranking application
  // descl2 = ``lambdarank``, `lambdarank <https://proceedings.neurips.cc/paper/2006/hash/af44c4c56f385c43f2529f9b1b018f6a-Abstract.html>`__ objective. `label_gain <#label_gain>`__ can be used to set the gain (weight) of ``int`` label and all values in ``label`` must be smaller than number of elements in ``label_gain``
  // descl2 = ``rank_xendcg``, `XE_NDCG_MART <https://arxiv.org/abs/1911.09798>`__ ranking objective function, aliases: ``xendcg``, ``xe_ndcg``, ``xe_ndcg_mart``, ``xendcg_mart``
  // descl2 = ``rank_xendcg`` is faster than and achieves the similar performance as ``lambdarank``
  // descl2 = label should be ``int`` type, and larger number represents the higher relevance (e.g. 0:bad, 1:fair, 2:good, 3:perfect)
  // desc = custom objective function (gradients and hessians not computed directly by LightGBM)
  // descl2 = ``custom``
  // descl2 = must be passed through parameters explicitly in the C API
  // descl2 = **Note**: cannot be used in CLI version
  std::string objective = "regression";

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // alias = boosting_type, boost
  // options = gbdt, rf, dart
  // desc = ``gbdt``, traditional Gradient Boosting Decision Tree, aliases: ``gbrt``
  // desc = ``rf``, Random Forest, aliases: ``random_forest``
  // desc = ``dart``, `Dropouts meet Multiple Additive Regression Trees <https://arxiv.org/abs/1505.01866>`__
  // descl2 = **Note**: internally, LightGBM uses ``gbdt`` mode for the first ``1 / learning_rate`` iterations
  std::string boosting = "gbdt";

  // [no-automatically-extract]
  // type = enum
  // options = bagging, goss
  // desc = ``bagging``, Randomly Bagging Sampling
  // descl2 = **Note**: ``bagging`` is only effective when ``bagging_freq > 0`` and ``bagging_fraction < 1.0``
  // desc = ``goss``, Gradient-based One-Side Sampling
  // desc = *New in version 4.0.0*
  std::string data_sample_strategy = "bagging";

  // alias = train, train_data, train_data_file, data_filename
  // desc = path of training data, LightGBM will train from this data
  // desc = **Note**: can be used only in CLI version
  std::string data = "";

  // alias = test, valid_data, valid_data_file, test_data, test_data_file, valid_filenames
  // default = ""
  // desc = path(s) of validation/test data, LightGBM will output metrics for these data
  // desc = support multiple validation data, separated by ``,``
  // desc = **Note**: can be used only in CLI version
  std::vector<std::string> valid;

  // alias = num_iteration, n_iter, num_tree, num_trees, num_round, num_rounds, nrounds, num_boost_round, n_estimators, max_iter
  // check = >=0
  // desc = number of boosting iterations
  // desc = **Note**: internally, LightGBM constructs ``num_class * num_iterations`` trees for multi-class classification problems
  int num_iterations = 100;

  // alias = shrinkage_rate, eta
  // check = >0.0
  // desc = shrinkage rate
  // desc = in ``dart``, it also affects on normalization weights of dropped trees
  double learning_rate = 0.1;

  // default = 31
  // alias = num_leaf, max_leaves, max_leaf, max_leaf_nodes
  // check = >1
  // check = <=131072
  // desc = max number of leaves in one tree
  int num_leaves = kDefaultNumLeaves;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = serial, feature, data, voting
  // alias = tree, tree_type, tree_learner_type
  // desc = ``serial``, single machine tree learner
  // desc = ``feature``, feature parallel tree learner, aliases: ``feature_parallel``
  // desc = ``data``, data parallel tree learner, aliases: ``data_parallel``
  // desc = ``voting``, voting parallel tree learner, aliases: ``voting_parallel``
  // desc = refer to `Distributed Learning Guide <./Parallel-Learning-Guide.rst>`__ to get more details
  std::string tree_learner = "serial";

  // alias = num_thread, nthread, nthreads, n_jobs
  // desc = used only in ``train``, ``prediction`` and ``refit`` tasks or in correspondent functions of language-specific packages
  // desc = number of threads for LightGBM
  // desc = ``0`` means default number of threads in OpenMP
  // desc = for the best speed, set this to the number of **real CPU cores**, not the number of threads (most CPUs use `hyper-threading <https://en.wikipedia.org/wiki/Hyper-threading>`__ to generate 2 threads per CPU core)
  // desc = do not set it too large if your dataset is small (for instance, do not use 64 threads for a dataset with 10,000 rows)
  // desc = be aware a task manager or any similar CPU monitoring tool might report that cores not being fully utilized. **This is normal**
  // desc = for distributed learning, do not use all CPU cores because this will cause poor performance for the network communication
  // desc = **Note**: please **don't** change this during training, especially when running multiple jobs simultaneously by external packages, otherwise it may cause undesirable errors
  int num_threads = 0;

  // [no-automatically-extract]
  // [no-save]
  // type = enum
  // options = cpu, gpu, cuda
  // alias = device
  // desc = device for the tree learning
  // desc = ``cpu`` supports all LightGBM functionality and is portable across the widest range of operating systems and hardware
  // desc = ``cuda`` offers faster training than ``gpu`` or ``cpu``, but only works on GPUs supporting CUDA or ROCm
  // desc = ``gpu`` can be faster than ``cpu`` and works on a wider range of GPUs than CUDA
  // desc = **Note**: it is recommended to use the smaller ``max_bin`` (e.g. 63) to get the better speed up
  // desc = **Note**: for the faster speed, GPU uses 32-bit float point to sum up by default, so this may affect the accuracy for some tasks. You can set ``gpu_use_dp=true`` to enable 64-bit float point, but it will slow down the training
  // desc = **Note**: refer to `Installation Guide <./Installation-Guide.rst>`__ to build LightGBM with GPU, CUDA, or ROCm support
  std::string device_type = "cpu";

  // [no-automatically-extract]
  // alias = random_seed, random_state
  // default = None
  // desc = this seed is used to generate other seeds, e.g. ``data_random_seed``, ``feature_fraction_seed``, etc.
  // desc = by default, this seed is unused in favor of default values of other seeds
  // desc = this seed has lower priority in comparison with other seeds, which means that it will be overridden, if you set other seeds explicitly
  int seed = 0;

  // desc = used only with ``cpu`` device type
  // desc = setting this to ``true`` should ensure the stable results when using the same data and the same parameters (and different ``num_threads``)
  // desc = when you use the different seeds, different LightGBM versions, the binaries compiled by different compilers, or in different systems, the results are expected to be different
  // desc = you can `raise issues <https://github.com/lightgbm-org/LightGBM/issues>`__ in LightGBM GitHub repo when you meet the unstable results
  // desc = **Note**: setting this to ``true`` may slow down the training
  // desc = **Note**: to avoid potential instability due to numerical issues, please set ``force_col_wise=true`` or ``force_row_wise=true`` when setting ``deterministic=true``
  bool deterministic = false;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Learning Control Parameters
  #endif  // __NVCC__

  // desc = used only with ``cpu`` device type
  // desc = set this to ``true`` to force col-wise histogram building
  // desc = enabling this is recommended when:
  // descl2 = the number of columns is large, or the total number of bins is large
  // descl2 = ``num_threads`` is large, e.g. ``> 20``
  // descl2 = you want to reduce memory cost
  // desc = **Note**: when both ``force_col_wise`` and ``force_row_wise`` are ``false``, LightGBM will firstly try them both, and then use the faster one. To remove the overhead of testing set the faster one to ``true`` manually
  // desc = **Note**: this parameter cannot be used at the same time with ``force_row_wise``, choose only one of them
  bool force_col_wise = false;

  // desc = used only with ``cpu`` device type
  // desc = set this to ``true`` to force row-wise histogram building
  // desc = enabling this is recommended when:
  // descl2 = the number of data points is large, and the total number of bins is relatively small
  // descl2 = ``num_threads`` is relatively small, e.g. ``<= 16``
  // descl2 = you want to use small ``bagging_fraction`` or ``goss`` sample strategy to speed up
  // desc = **Note**: setting this to ``true`` will double the memory cost for Dataset object. If you have not enough memory, you can try setting ``force_col_wise=true``
  // desc = **Note**: when both ``force_col_wise`` and ``force_row_wise`` are ``false``, LightGBM will firstly try them both, and then use the faster one. To remove the overhead of testing set the faster one to ``true`` manually
  // desc = **Note**: this parameter cannot be used at the same time with ``force_col_wise``, choose only one of them
  bool force_row_wise = false;

  // alias = hist_pool_size
  // desc = max cache size in MB for historical histogram
  // desc = ``< 0`` means no limit
  double histogram_pool_size = -1.0;

  // desc = limit the max depth for tree model. This is used to deal with over-fitting when ``#data`` is small. Tree still grows leaf-wise
  // desc = ``<= 0`` means no limit
  int max_depth = -1;

  // alias = min_data_per_leaf, min_data, min_child_samples, min_samples_leaf
  // check = >=0
  // desc = minimal number of data in one leaf. Can be used to deal with over-fitting
  // desc = **Note**: this is an approximation based on the Hessian, so occasionally you may observe splits which produce leaf nodes that have less than this many observations
  int min_data_in_leaf = 20;

  // alias = min_sum_hessian_per_leaf, min_sum_hessian, min_hessian, min_child_weight
  // check = >=0.0
  // desc = minimal sum hessian in one leaf. Like ``min_data_in_leaf``, it can be used to deal with over-fitting
  double min_sum_hessian_in_leaf = 1e-3;

  // alias = sub_row, subsample, bagging
  // check = >0.0
  // check = <=1.0
  // desc = like ``feature_fraction``, but this will randomly select part of data without resampling
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  // desc = **Note**: to enable bagging, ``bagging_freq`` should be set to a non zero value as well
  double bagging_fraction = 1.0;

  // alias = pos_sub_row, pos_subsample, pos_bagging
  // check = >0.0
  // check = <=1.0
  // desc = used only in ``binary`` application
  // desc = used for imbalanced binary classification problem, will randomly sample ``#pos_samples * pos_bagging_fraction`` positive samples in bagging
  // desc = should be used together with ``neg_bagging_fraction``
  // desc = set this to ``1.0`` to disable
  // desc = **Note**: to enable this, you need to set ``bagging_freq`` and ``neg_bagging_fraction`` as well
  // desc = **Note**: if both ``pos_bagging_fraction`` and ``neg_bagging_fraction`` are set to ``1.0``,  balanced bagging is disabled
  // desc = **Note**: if balanced bagging is enabled, ``bagging_fraction`` will be ignored
  double pos_bagging_fraction = 1.0;

  // alias = neg_sub_row, neg_subsample, neg_bagging
  // check = >0.0
  // check = <=1.0
  // desc = used only in ``binary`` application
  // desc = used for imbalanced binary classification problem, will randomly sample ``#neg_samples * neg_bagging_fraction`` negative samples in bagging
  // desc = should be used together with ``pos_bagging_fraction``
  // desc = set this to ``1.0`` to disable
  // desc = **Note**: to enable this, you need to set ``bagging_freq`` and ``pos_bagging_fraction`` as well
  // desc = **Note**: if both ``pos_bagging_fraction`` and ``neg_bagging_fraction`` are set to ``1.0``,  balanced bagging is disabled
  // desc = **Note**: if balanced bagging is enabled, ``bagging_fraction`` will be ignored
  double neg_bagging_fraction = 1.0;

  // alias = subsample_freq
  // desc = frequency for bagging
  // desc = ``0`` means disable bagging; ``k`` means perform bagging at every ``k`` iteration. Every ``k``-th iteration, LightGBM will randomly select ``bagging_fraction * 100%`` of the data to use for the next ``k`` iterations
  // desc = **Note**: bagging is only effective when ``0.0 < bagging_fraction < 1.0``
  int bagging_freq = 0;

  // alias = bagging_fraction_seed
  // desc = random seed for bagging
  int bagging_seed = 3;

  // desc = whether to do bagging sample by query
  // desc = *New in version 4.6.0*
  bool bagging_by_query = false;

  // alias = sub_feature, colsample_bytree
  // check = >0.0
  // check = <=1.0
  // desc = LightGBM will randomly select a subset of features on each iteration (tree) if ``feature_fraction`` is smaller than ``1.0``. For example, if you set it to ``0.8``, LightGBM will select 80% of features before training each tree
  // desc = in Mean_Ablation with ``adaptive_feature_selection=true``, require ``0 < feature_fraction < 1`` and select exactly ``max(1, floor(feature_fraction * p + 0.5))`` valid original features by accumulated transformed-gain mean from iteration 3; rounding may yield all ``p`` features
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  double feature_fraction = 1.0;

  // alias = sub_feature_bynode, colsample_bynode
  // check = >0.0
  // check = <=1.0
  // desc = LightGBM will randomly select a subset of features on each tree node if ``feature_fraction_bynode`` is smaller than ``1.0``. For example, if you set it to ``0.8``, LightGBM will select 80% of features at each tree node
  // desc = can be used to deal with over-fitting
  // desc = **Note**: unlike ``feature_fraction``, this cannot speed up training
  // desc = **Note**: if both ``feature_fraction`` and ``feature_fraction_bynode`` are smaller than ``1.0``, the final fraction of each node is ``feature_fraction * feature_fraction_bynode``
  double feature_fraction_bynode = 1.0;

  // desc = random seed for native random ``feature_fraction`` sampling; unused by Mean_Ablation's deterministic selector when ``adaptive_feature_selection=true``
  int feature_fraction_seed = 2;

  // desc = enable Mean_Ablation accumulated empirical-mean selection with fixed cardinality
  // desc = require ``0 < feature_fraction < 1``; an endogenous mode is not defined and ``feature_fraction=1`` is rejected only when adaptive selection is enabled
  // desc = ``feature_fraction_bynode`` must remain ``1.0`` because node-level random masking is incompatible with JAEGER's observed per-feature count and root-gain statistics
  // desc = the validated execution scope is a fresh, continuous ``gbdt`` fit with a native LightGBM objective, ``device_type=cpu``, ``tree_learner=serial``, one machine, ``force_col_wise=true``, ``force_row_wise=false``, ``enable_bundle=true``, and ``is_enable_sparse=true``
  // desc = native LightGBM EFB is constructed once with no JAEGER modification; the controller selects valid original features
  // desc = binary and multiclass classification, regression, ``lambdarank``, and ``rank_xendcg`` use their native objective, missing-value, categorical-feature, and GOSS behavior; multiclass uses one selectable-unit subset and one controller update per boosting iteration
  // desc = native row bagging, query bagging, custom objectives, empty multiclass components, GPU or distributed learning, linear trees, quantized gradients, ``extra_trees``, CEGB, monotone constraints, ``feature_contri``, interaction constraints, forced splits, native ``early_stopping_round``, warm starts, refitting, rollback, and training-time configuration or data resets are rejected while this mode is enabled; aligned validation datasets are supported, and exact feature masks replace native random per-tree column sampling
  // desc = supported row sampling is either no sampling (``data_sample_strategy=bagging`` with all bagging controls disabled) or native GOSS (``data_sample_strategy=goss``)
  // desc = iterations 1 and 2 are full: iteration 1 initializes each output's lagged gain scale and is excluded from A,N; iteration 2 supplies the first mean observation
  // desc = in iteration ``t``, each feature contributes its native root gain; each output uses the median positive selected-feature gain from the prior committed iteration as one predictable scale common to all features
  // desc = from iteration 3 rank by ``(-A/N, N, canonical feature ID)`` using this fit's committed history, with one averaged transformed observation per selected feature per multiclass round
  // desc = selected zero rewards increment N; omitted features retain A,N; there is no smoothing, variance state, confidence boundary, or confidence-certified selection claim
  // desc = accepted boosting iterations are the only controller commits
  bool adaptive_feature_selection = false;

  // check = >=0
  // desc = opt-in period in boosting iterations for high-volume full-state adaptive selector diagnostics; ``0`` disables periodic diagnostics and is the default
  // desc = positive values serialize per-unit A,N, empirical means and exact masks for untimed diagnostics
  int adaptive_feature_log_period = 0;

  // alias = extra_tree
  // desc = use extremely randomized trees
  // desc = if set to ``true``, when evaluating node splits LightGBM will check only one randomly-chosen threshold for each feature
  // desc = can be used to speed up training
  // desc = can be used to deal with over-fitting
  bool extra_trees = false;

  // desc = random seed for selecting thresholds when ``extra_trees`` is true
  int extra_seed = 6;

  // alias = early_stopping_rounds, early_stopping, n_iter_no_change
  // desc = will stop training if one metric of one validation data doesn't improve in last ``early_stopping_round`` rounds
  // desc = ``<= 0`` means disable
  // desc = can be used to speed up training
  int early_stopping_round = 0;

  // check = >=0.0
  // desc = when early stopping is used (i.e. ``early_stopping_round > 0``), require the early stopping metric to improve by at least this delta to be considered an improvement
  // desc = *New in version 4.4.0*
  double early_stopping_min_delta = 0.0;

  // desc = LightGBM allows you to provide multiple evaluation metrics. Set this to ``true``, if you want to use only the first metric for early stopping
  bool first_metric_only = false;

  // alias = max_tree_output, max_leaf_output
  // desc = used to limit the max output of tree leaves
  // desc = ``<= 0`` means no constraint
  // desc = the final max output of leaves is ``learning_rate * max_delta_step``
  double max_delta_step = 0.0;

  // alias = reg_alpha, l1_regularization
  // check = >=0.0
  // desc = L1 regularization
  double lambda_l1 = 0.0;

  // alias = reg_lambda, lambda, l2_regularization
  // check = >=0.0
  // desc = L2 regularization
  double lambda_l2 = 0.0;

  // check = >=0.0
  // desc = linear tree regularization, corresponds to the parameter ``lambda`` in Eq. 3 of `Gradient Boosting with Piece-Wise Linear Regression Trees <https://arxiv.org/abs/1802.05640>`__
  double linear_lambda = 0.0;

  // alias = min_split_gain
  // check = >=0.0
  // desc = the minimal gain to perform split
  // desc = can be used to speed up training
  double min_gain_to_split = 0.0;

  // alias = rate_drop
  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``dart``
  // desc = dropout rate: a fraction of previous trees to drop during the dropout
  double drop_rate = 0.1;

  // desc = used only in ``dart``
  // desc = max number of dropped trees during one boosting iteration
  // desc = ``<=0`` means no limit
  int max_drop = 50;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``dart``
  // desc = probability of skipping the dropout procedure during a boosting iteration
  double skip_drop = 0.5;

  // desc = used only in ``dart``
  // desc = set this to ``true``, if you want to use XGBoost DART mode
  bool xgboost_dart_mode = false;

  // desc = used only in ``dart``
  // desc = set this to ``true``, if you want to use uniform drop
  bool uniform_drop = false;

  // desc = used only in ``dart``
  // desc = random seed to choose dropping models
  int drop_seed = 4;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``goss``
  // desc = the retain ratio of large gradient data
  double top_rate = 0.2;

  // check = >=0.0
  // check = <=1.0
  // desc = used only in ``goss``
  // desc = the retain ratio of small gradient data
  double other_rate = 0.1;

  // check = >0
  // desc = used for the categorical features
  // desc = minimal number of data per categorical group
  int min_data_per_group = 100;

  // check = >0
  // desc = used for the categorical features
  // desc = limit number of split points considered for categorical features. See `the documentation on how LightGBM finds optimal splits for categorical features <./Features.rst#optimal-split-for-categorical-features>`_ for more details
  // desc = can be used to speed up training
  int max_cat_threshold = 32;

  // check = >=0.0
  // desc = used for the categorical features
  // desc = L2 regularization in categorical split
  double cat_l2 = 10.0;

  // check = >=0.0
  // desc = used for the categorical features
  // desc = this can reduce the effect of noises in categorical features, especially for categories with few data
  double cat_smooth = 10.0;

  // check = >0
  // desc = used for the categorical features
  // desc = when number of categories of one feature smaller than or equal to ``max_cat_to_onehot``, one-vs-other split algorithm will be used
  int max_cat_to_onehot = 4;

  // alias = topk
  // check = >0
  // desc = used only in ``voting`` tree learner, refer to `Voting parallel <./Parallel-Learning-Guide.rst#choose-appropriate-parallel-algorithm>`__
  // desc = set this to larger value for more accurate result, but it will slow down the training speed
  int top_k = 20;

  // type = multi-int
  // alias = mc, monotone_constraint, monotonic_cst
  // default = None
  // desc = used for constraints of monotonic features
  // desc = ``1`` means increasing, ``-1`` means decreasing, ``0`` means non-constraint
  // desc = you need to specify all features in order. For example, ``mc=-1,0,1`` means decreasing for the 1st feature, non-constraint for the 2nd feature and increasing for the 3rd feature
  std::vector<int8_t> monotone_constraints;

  // type = enum
  // alias = monotone_constraining_method, mc_method
  // options = basic, intermediate, advanced
  // desc = used only if ``monotone_constraints`` is set
  // desc = monotone constraints method
  // descl2 = ``basic``, the most basic monotone constraints method. It does not slow down the training speed at all, but over-constrains the predictions
  // descl2 = ``intermediate``, a `more advanced method <https://hal.science/hal-02862802/document>`__, which may slow down the training speed very slightly. However, this method is much less constraining than the basic method and should significantly improve the results
  // descl2 = ``advanced``, an `even more advanced method <https://hal.science/hal-02862802/document>`__, which may slow down the training speed. However, this method is even less constraining than the intermediate method and should again significantly improve the results
  std::string monotone_constraints_method = "basic";

  // alias = monotone_splits_penalty, ms_penalty, mc_penalty
  // check = >=0.0
  // desc = used only if ``monotone_constraints`` is set
  // desc = `monotone penalty <https://hal.science/hal-02862802/document>`__: a penalization parameter X forbids any monotone splits on the first X (rounded down) level(s) of the tree. The penalty applied to monotone splits on a given depth is a continuous, increasing function the penalization parameter
  // desc = if ``0.0`` (the default), no penalization is applied
  double monotone_penalty = 0.0;

  // type = multi-double
  // alias = feature_contrib, fc, fp, feature_penalty
  // default = None
  // desc = used to control feature's split gain, will use ``gain[i] = max(0, feature_contri[i]) * gain[i]`` to replace the split gain of i-th feature
  // desc = you need to specify all features in order
  std::vector<double> feature_contri;

  // alias = fs, forced_splits_filename, forced_splits_file, forced_splits
  // desc = path to a ``.json`` file that specifies splits to force at the top of every decision tree before best-first learning commences
  // desc = ``.json`` file can be arbitrarily nested, and each split contains ``feature``, ``threshold`` fields, as well as ``left`` and ``right`` fields representing subsplits
  // desc = categorical splits are forced in a one-hot fashion, with ``left`` representing the split containing the feature value and ``right`` representing other values
  // desc = **Note**: the forced split logic will be ignored, if the split makes gain worse
  // desc = see `this file <https://github.com/lightgbm-org/LightGBM/blob/main/examples/binary_classification/forced_splits.json>`__ as an example
  std::string forcedsplits_filename = "";

  // check = >=0.0
  // check = <=1.0
  // desc = decay rate of ``refit`` task, will use ``leaf_output = refit_decay_rate * old_leaf_output + (1.0 - refit_decay_rate) * new_leaf_output`` to refit trees
  // desc = used only in ``refit`` task in CLI version or as argument in ``refit`` function in language-specific package
  double refit_decay_rate = 0.9;

  // check = >=0.0
  // desc = cost-effective gradient boosting multiplier for all penalties
  double cegb_tradeoff = 1.0;

  // check = >=0.0
  // desc = cost-effective gradient-boosting penalty for splitting a node
  double cegb_penalty_split = 0.0;

  // type = multi-double
  // default = 0,0,...,0
  // desc = cost-effective gradient boosting penalty for using a feature
  // desc = applied per data point
  std::vector<double> cegb_penalty_feature_lazy;

  // type = multi-double
  // default = 0,0,...,0
  // desc = cost-effective gradient boosting penalty for using a feature
  // desc = applied once per forest
  std::vector<double> cegb_penalty_feature_coupled;

  // check = >= 0.0
  // desc = controls smoothing applied to tree nodes
  // desc = helps prevent overfitting on leaves with few samples
  // desc = if ``0.0`` (the default), no smoothing is applied
  // desc = if ``path_smooth > 0`` then ``min_data_in_leaf`` must be at least ``2``
  // desc = larger values give stronger regularization
  // descl2 = the weight of each node is ``w * (n / path_smooth) / (n / path_smooth + 1) + w_p / (n / path_smooth + 1)``, where ``n`` is the number of samples in the node, ``w`` is the optimal node weight to minimise the loss (approximately ``-sum_gradients / sum_hessians``), and ``w_p`` is the weight of the parent node
  // descl2 = note that the parent output ``w_p`` itself has smoothing applied, unless it is the root node, so that the smoothing effect accumulates with the tree depth
  double path_smooth = 0;

  // desc = controls which features can appear in the same branch
  // desc = by default interaction constraints are disabled, to enable them you can specify
  // descl2 = for CLI, lists separated by commas, e.g. ``[0,1,2],[2,3]``
  // descl2 = for Python-package, list of lists, e.g. ``[[0, 1, 2], [2, 3]]``
  // descl2 = for R-package, list of character or numeric vectors, e.g. ``list(c("var1", "var2", "var3"), c("var3", "var4"))`` or ``list(c(1L, 2L, 3L), c(3L, 4L))``. Numeric vectors should use 1-based indexing, where ``1L`` is the first feature, ``2L`` is the second feature, etc.
  // desc = any two features can only appear in the same branch only if there exists a constraint containing both features
  std::string interaction_constraints = "";

  // alias = verbose
  // desc = controls the level of LightGBM's verbosity
  // desc = ``< 0``: Fatal, ``= 0``: Error (Warning), ``= 1``: Info, ``> 1``: Debug
  int verbosity = 1;

  // [no-save]
  // alias = model_input, model_in
  // desc = filename of input model
  // desc = for ``prediction`` task, this model will be applied to prediction data
  // desc = for ``train`` task, training will be continued from this model
  // desc = **Note**: can be used only in CLI version
  std::string input_model = "";

  // [no-save]
  // alias = model_output, model_out
  // desc = filename of output model in training
  // desc = **Note**: can be used only in CLI version
  std::string output_model = "LightGBM_model.txt";

  // desc = the feature importance type in the saved model file
  // desc = ``0``: count-based feature importance (numbers of splits are counted); ``1``: gain-based feature importance (values of gain are counted)
  // desc = **Note**: can be used only in CLI version
  int saved_feature_importance_type = 0;

  // [no-save]
  // alias = save_period
  // desc = frequency of saving model file snapshot
  // desc = set this to positive value to enable this function. For example, the model file will be snapshotted at each iteration if ``snapshot_freq=1``
  // desc = **Note**: can be used only in CLI version
  int snapshot_freq = -1;

  // desc = whether to use gradient quantization when training
  // desc = enabling this will discretize (quantize) the gradients and hessians into bins of ``num_grad_quant_bins``
  // desc = with quantized training, most arithmetics in the training process will be integer operations
  // desc = gradient quantization can accelerate training, with little accuracy drop in most cases
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool use_quantized_grad = false;

  // desc = used only if ``use_quantized_grad=true``
  // desc = number of bins to quantization gradients and hessians
  // desc = with more bins, the quantized training will be closer to full precision training
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  int num_grad_quant_bins = 4;

  // desc = used only if ``use_quantized_grad=true``
  // desc = whether to renew the leaf values with original gradients when quantized training
  // desc = renewing is very helpful for good quantized training accuracy for ranking objectives
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool quant_train_renew_leaf = false;

  // desc = used only if ``use_quantized_grad=true``
  // desc = whether to use stochastic rounding in gradient quantization
  // desc = **Note**: works only with ``cpu`` and ``cuda`` device type
  // desc = *New in version 4.0.0*
  bool stochastic_rounding = true;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region IO Parameters

  #pragma region Dataset Parameters
  #endif  // __NVCC__

  // alias = linear_trees
  // desc = fit piecewise linear gradient boosting tree
  // desc = tree splits are chosen in the usual way, but the model at each leaf is linear instead of constant
  // desc = the linear model at each leaf includes all the numerical features in that leaf's branch
  // desc = the first tree has constant leaf values
  // desc = categorical features are used for splits as normal but are not used in the linear models
  // desc = missing values should not be encoded as ``0``. Use ``np.nan`` for Python, ``NA`` for the CLI, and ``NA``, ``NA_real_``, or ``NA_integer_`` for R
  // desc = it is recommended to rescale data before training so that features have similar mean and standard deviation
  // desc = **Note**: works only with ``cpu``, ``gpu`` device type and ``serial`` tree learner
  // desc = **Note**: ``regression_l1`` objective is not supported with linear tree boosting
  // desc = **Note**: setting ``linear_tree=true`` significantly increases the memory use of LightGBM
  // desc = **Note**: if you specify ``monotone_constraints``, constraints will be enforced when choosing the split points, but not when fitting the linear models on leaves
  bool linear_tree = false;

  // alias = max_bins
  // check = >1
  // desc = max number of bins that feature values will be bucketed in
  // desc = small number of bins may reduce training accuracy but may increase general power (deal with over-fitting)
  // desc = LightGBM will auto compress memory according to ``max_bin``. For example, LightGBM will use ``uint8_t`` for feature value if ``max_bin=255``
  int max_bin = 255;

  // type = multi-int
  // default = None
  // desc = max number of bins for each feature
  // desc = if not specified, will use ``max_bin`` for all features
  std::vector<int32_t> max_bin_by_feature;

  // check = >0
  // desc = minimal number of data inside one bin
  // desc = use this to avoid one-data-one-bin (potential over-fitting)
  int min_data_in_bin = 3;

  // alias = subsample_for_bin
  // check = >0
  // desc = number of data that sampled to construct feature discrete bins
  // desc = setting this to larger value will give better training result, but may increase data loading time
  // desc = set this to larger value if data is very sparse
  // desc = **Note**: don't set this to small values, otherwise, you may encounter unexpected errors and poor accuracy
  int bin_construct_sample_cnt = 200000;

  // alias = data_seed
  // desc = random seed for sampling data to construct histogram bins
  int data_random_seed = 1;

  // alias = is_sparse, enable_sparse, sparse
  // desc = used to enable/disable sparse optimization
  bool is_enable_sparse = true;

  // alias = is_enable_bundle, bundle
  // desc = set this to ``false`` to disable Exclusive Feature Bundling (EFB), which is described in `LightGBM: A Highly Efficient Gradient Boosting Decision Tree <https://proceedings.neurips.cc/paper/2017/hash/6449f44a102fde848669bdd9eb6b76fa-Abstract.html>`__
  // desc = **Note**: disabling this may cause the slow training speed for sparse datasets
  bool enable_bundle = true;

  // desc = set this to ``false`` to disable the special handle of missing value
  bool use_missing = true;

  // desc = set this to ``true`` to treat all zero as missing values (including the unshown values in LibSVM / sparse matrices)
  // desc = set this to ``false`` to use ``na`` for representing missing values
  bool zero_as_missing = false;

  // desc = set this to ``true`` (the default) to tell LightGBM to ignore the features that are unsplittable based on ``min_data_in_leaf``
  // desc = as dataset object is initialized only once and cannot be changed after that, you may need to set this to ``false`` when searching parameters with ``min_data_in_leaf``, otherwise features are filtered by ``min_data_in_leaf`` firstly if you don't reconstruct dataset object
  // desc = **Note**: setting this to ``false`` may slow down the training
  bool feature_pre_filter = true;

  // alias = is_pre_partition
  // desc = used for distributed learning (excluding the ``feature_parallel`` mode)
  // desc = ``true`` if training data are pre-partitioned, and different machines use different partitions
  bool pre_partition = false;

  // alias = two_round_loading, use_two_round_loading
  // desc = set this to ``true`` if data file is too big to fit in memory
  // desc = by default, LightGBM will map data file to memory and load features from memory. This will provide faster data loading speed, but may cause run out of memory error when the data file is very big
  // desc = **Note**: works only in case of loading data directly from text file
  bool two_round = false;

  // alias = has_header
  // desc = set this to ``true`` if input data has header
  // desc = **Note**: works only in case of loading data directly from text file
  bool header = false;

  // type = int or string
  // alias = label
  // desc = used to specify the label column
  // desc = use number for index, e.g. ``label=0`` means column\_0 is the label
  // desc = add a prefix ``name:`` for column name, e.g. ``label=name:is_click``
  // desc = if omitted, the first column in the training data is used as the label
  // desc = **Note**: works only in case of loading data directly from text file
  std::string label_column = "";

  // type = int or string
  // alias = weight
  // desc = used to specify the weight column
  // desc = use number for index, e.g. ``weight=0`` means column\_0 is the weight
  // desc = add a prefix ``name:`` for column name, e.g. ``weight=name:weight``
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``, e.g. when label is column\_0, and weight is column\_1, the correct parameter is ``weight=0``
  // desc = **Note**: weights should be non-negative
  std::string weight_column = "";

  // type = int or string
  // alias = group, group_id, query_column, query, query_id
  // desc = used to specify the query/group id column
  // desc = use number for index, e.g. ``query=0`` means column\_0 is the query id
  // desc = add a prefix ``name:`` for column name, e.g. ``query=name:query_id``
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: data should be grouped by query\_id, for more information, see `Query Data <#query-data>`__
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``, e.g. when label is column\_0 and query\_id is column\_1, the correct parameter is ``query=0``
  std::string group_column = "";

  // type = multi-int or string
  // alias = ignore_feature, blacklist
  // desc = used to specify some ignoring columns in training
  // desc = use number for index, e.g. ``ignore_column=0,1,2`` means column\_0, column\_1 and column\_2 will be ignored
  // desc = add a prefix ``name:`` for column name, e.g. ``ignore_column=name:c1,c2,c3`` means c1, c2 and c3 will be ignored
  // desc = **Note**: works only in case of loading data directly from text file
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``
  // desc = **Note**: despite the fact that specified columns will be completely ignored during the training, they still should have a valid format allowing LightGBM to load file successfully
  std::string ignore_column = "";

  // type = multi-int or string
  // alias = cat_feature, categorical_column, cat_column, categorical_features
  // desc = used to specify categorical features
  // desc = use number for index, e.g. ``categorical_feature=0,1,2`` means column\_0, column\_1 and column\_2 are categorical features
  // desc = add a prefix ``name:`` for column name, e.g. ``categorical_feature=name:c1,c2,c3`` means c1, c2 and c3 are categorical features
  // desc = **Note**: all values will be cast to ``int32`` (integer codes will be extracted from pandas categoricals in the Python-package)
  // desc = **Note**: index starts from ``0`` and it doesn't count the label column when passing type is ``int``
  // desc = **Note**: all values should be less than ``Int32.MaxValue`` (2147483647)
  // desc = **Note**: using large values could be memory consuming. Tree decision rule works best when categorical features are presented by consecutive integers starting from zero
  // desc = **Note**: all negative values will be treated as **missing values**
  // desc = **Note**: the output cannot be monotonically constrained with respect to a categorical feature
  // desc = **Note**: floating point numbers in categorical features will be rounded towards 0
  std::string categorical_feature = "";

  // desc = path to a ``.json`` file that specifies bin upper bounds for some or all features
  // desc = ``.json`` file should contain an array of objects, each containing the word ``feature`` (integer feature index) and ``bin_upper_bound`` (array of thresholds for binning)
  // desc = see `this file <https://github.com/lightgbm-org/LightGBM/blob/main/examples/regression/forced_bins.json>`__ as an example
  std::string forcedbins_filename = "";

  // [no-save]
  // alias = is_save_binary, is_save_binary_file
  // desc = if ``true``, LightGBM will save the dataset (including validation data) to a binary file. This speed ups the data loading for the next time
  // desc = **Note**: ``init_score`` is not saved in binary file
  // desc = **Note**: can be used only in CLI version; for language-specific packages you can use the correspondent function
  bool save_binary = false;

  // desc = use precise floating point number parsing for text parser (e.g. CSV, TSV, LibSVM input)
  // desc = **Note**: setting this to ``true`` may lead to much slower text parsing
  bool precise_float_parser = false;

  // desc = path to a ``.json`` file that specifies customized parser initialized configuration
  // desc = see `lightgbm-transform <https://github.com/lightgbm-org/LightGBM-transform>`__ for usage examples
  // desc = **Note**: ``lightgbm-transform`` is not maintained by LightGBM's maintainers. Bug reports or feature requests should go to `issues page <https://github.com/lightgbm-org/LightGBM-transform/issues>`__
  // desc = *New in version 4.0.0*
  std::string parser_config_file = "";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Predict Parameters
  #endif  // __NVCC__

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used to specify from which iteration to start the prediction
  // desc = ``<= 0`` means from the first iteration
  int start_iteration_predict = 0;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used to specify how many trained iterations will be used in prediction
  // desc = ``<= 0`` means no limit
  int num_iteration_predict = -1;

  // [no-save]
  // alias = is_predict_raw_score, predict_rawscore, raw_score
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to predict only the raw scores
  // desc = set this to ``false`` to predict transformed scores
  bool predict_raw_score = false;

  // [no-save]
  // alias = is_predict_leaf_index, leaf_index
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to predict with leaf index of all trees
  bool predict_leaf_index = false;

  // [no-save]
  // alias = is_predict_contrib, contrib
  // desc = used only in ``prediction`` task
  // desc = set this to ``true`` to estimate `SHAP values <https://arxiv.org/abs/1706.06060>`__, which represent how each feature contributes to each prediction
  // desc = produces ``#features + 1`` values where the last value is the expected value of the model output over the training data
  // desc = **Note**: if you want to get more explanation for your model's predictions using SHAP values like SHAP interaction values, you can install `shap package <https://github.com/shap>`__
  // desc = **Note**: unlike the shap package, with ``predict_contrib`` we return a matrix with an extra column, where the last column is the expected value
  // desc = **Note**: this feature is not implemented for linear trees
  bool predict_contrib = false;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = control whether or not LightGBM raises an error when you try to predict on data with a different number of features than the training data
  // desc = if ``false`` (the default), a fatal error will be raised if the number of features in the dataset you predict on differs from the number seen during training
  // desc = if ``true``, LightGBM will attempt to predict on whatever data you provide. This is dangerous because you might get incorrect predictions, but you could use it in situations where it is difficult or expensive to generate some features and you are very confident that they were never chosen for splits in the model
  // desc = **Note**: be very careful setting this parameter to ``true``
  bool predict_disable_shape_check = false;

  // [no-save]
  // desc = used only in ``prediction`` task
  // desc = used only in ``classification`` and ``ranking`` applications
  // desc = used only for predicting normal or raw scores
  // desc = if ``true``, will use early-stopping to speed up the prediction. May affect the accuracy
  // desc = **Note**: cannot be used with ``rf`` boosting type or custom objective function
  bool pred_early_stop = false;

  // [no-save]
  // desc = used only in ``prediction`` task and if ``pred_early_stop=true``
  // desc = the frequency of checking early-stopping prediction
  int pred_early_stop_freq = 10;

  // [no-save]
  // desc = used only in ``prediction`` task and if ``pred_early_stop=true``
  // desc = the threshold of margin in early-stopping prediction
  double pred_early_stop_margin = 10.0;

  // [no-save]
  // alias = predict_result, prediction_result, predict_name, prediction_name, pred_name, name_pred
  // desc = used only in ``prediction`` task
  // desc = filename of prediction result
  // desc = **Note**: can be used only in CLI version
  std::string output_result = "LightGBM_predict_result.txt";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Convert Parameters
  #endif  // __NVCC__

  // [no-save]
  // desc = used only in ``convert_model`` task
  // desc = only ``cpp`` is supported yet; for conversion model to other languages consider using `m2cgen <https://github.com/BayesWitnesses/m2cgen>`__ utility
  // desc = if ``convert_model_language`` is set and ``task=train``, the model will be also converted
  // desc = **Note**: can be used only in CLI version
  std::string convert_model_language = "";

  // [no-save]
  // alias = convert_model_file
  // desc = used only in ``convert_model`` task
  // desc = output filename of converted model
  // desc = **Note**: can be used only in CLI version
  std::string convert_model = "gbdt_prediction.cpp";

  #ifndef __NVCC__
  #pragma endregion

  #pragma endregion

  #pragma region Objective Parameters
  #endif  // __NVCC__

  // desc = used only in ``rank_xendcg`` objective
  // desc = random seed for objectives, if random process is needed
  int objective_seed = 5;

  // check = >0
  // alias = num_classes
  // desc = used only in ``multi-class`` classification application
  int num_class = 1;

  // alias = unbalance, unbalanced_sets
  // desc = used only in ``binary`` and ``multiclassova`` applications
  // desc = set this to ``true`` if training data are unbalanced
  // desc = **Note**: while enabling this should increase the overall performance metric of your model, it will also result in poor estimates of the individual class probabilities
  // desc = **Note**: this parameter cannot be used at the same time with ``scale_pos_weight``, choose only **one** of them
  bool is_unbalance = false;

  // check = >0.0
  // desc = used only in ``binary`` and ``multiclassova`` applications
  // desc = weight of labels with positive class
  // desc = **Note**: while enabling this should increase the overall performance metric of your model, it will also result in poor estimates of the individual class probabilities
  // desc = **Note**: this parameter cannot be used at the same time with ``is_unbalance``, choose only **one** of them
  double scale_pos_weight = 1.0;

  // check = >0.0
  // desc = used only in ``binary`` and ``multiclassova`` classification and in ``lambdarank`` applications
  // desc = parameter for the sigmoid function
  double sigmoid = 1.0;

  // desc = used only in ``regression``, ``binary``, ``multiclassova`` and ``cross-entropy`` applications
  // desc = adjusts initial score to the mean of labels for faster convergence
  bool boost_from_average = true;

  // desc = used only in ``regression`` application
  // desc = used to fit ``sqrt(label)`` instead of original values and prediction result will be also automatically converted to ``prediction^2``
  // desc = might be useful in case of large-range labels
  bool reg_sqrt = false;

  // check = >0.0
  // desc = used only in ``huber`` and ``quantile`` ``regression`` applications
  // desc = parameter for `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__ and `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  double alpha = 0.9;

  // check = >0.0
  // desc = used only in ``fair`` ``regression`` application
  // desc = parameter for `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  double fair_c = 1.0;

  // check = >0.0
  // desc = used only in ``poisson`` ``regression`` application
  // desc = parameter for `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__ to safeguard optimization
  double poisson_max_delta_step = 0.7;

  // check = >=1.0
  // check = <2.0
  // desc = used only in ``tweedie`` ``regression`` application
  // desc = used to control the variance of the tweedie distribution
  // desc = set this closer to ``2`` to shift towards a **Gamma** distribution
  // desc = set this closer to ``1`` to shift towards a **Poisson** distribution
  double tweedie_variance_power = 1.5;

  // check = >0
  // desc = used only in ``lambdarank`` application
  // desc = controls the number of top-results to focus on during training, refer to "truncation level" in the Sec. 3 of `LambdaMART paper <https://www.microsoft.com/en-us/research/publication/from-ranknet-to-lambdarank-to-lambdamart-an-overview/>`__
  // desc = this parameter is closely related to the desirable cutoff ``k`` in the metric **NDCG@k** that we aim at optimizing the ranker for. The optimal setting for this parameter is likely to be slightly higher than ``k`` (e.g., ``k + 3``) to include more pairs of documents to train on, but perhaps not too high to avoid deviating too much from the desired target metric **NDCG@k**
  int lambdarank_truncation_level = 30;

  // desc = used only in ``lambdarank`` application
  // desc = set this to ``true`` to normalize the lambdas for different queries, and improve the performance for unbalanced data
  // desc = set this to ``false`` to enforce the original lambdarank algorithm
  bool lambdarank_norm = true;

  // type = multi-double
  // default = 0,1,3,7,15,31,63,...,2^30-1
  // desc = used only in ``lambdarank`` application
  // desc = relevant gain for labels. For example, the gain of label ``2`` is ``3`` in case of default label gains
  // desc = separate by ``,``
  std::vector<double> label_gain;

  // check = >=0.0
  // desc = used only in ``lambdarank`` application when positional information is provided and position bias is modeled
  // desc = larger values reduce the inferred position bias factors
  // desc = *New in version 4.1.0*
  double lambdarank_position_bias_regularization = 0.0;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Metric Parameters
  #endif  // __NVCC__

  // [no-automatically-extract]
  // [no-save]
  // alias = metrics, metric_types
  // default = ""
  // type = multi-enum
  // desc = metric(s) to be evaluated on the evaluation set(s)
  // descl2 = ``""`` (empty string or not specified) means that metric corresponding to specified ``objective`` will be used (this is possible only for pre-defined objective functions, otherwise no evaluation metric will be added)
  // descl2 = ``"None"`` (string, **not** a ``None`` value) means that no metric will be registered, aliases: ``na``, ``null``, ``custom``
  // descl2 = ``l1``, absolute loss, aliases: ``mean_absolute_error``, ``mae``, ``regression_l1``
  // descl2 = ``l2``, square loss, aliases: ``mean_squared_error``, ``mse``, ``regression_l2``, ``regression``
  // descl2 = ``rmse``, root square loss, aliases: ``root_mean_squared_error``, ``l2_root``
  // descl2 = ``quantile``, `Quantile regression <https://en.wikipedia.org/wiki/Quantile_regression>`__
  // descl2 = ``mape``, `MAPE loss <https://en.wikipedia.org/wiki/Mean_absolute_percentage_error>`__, aliases: ``mean_absolute_percentage_error``
  // descl2 = ``huber``, `Huber loss <https://en.wikipedia.org/wiki/Huber_loss>`__
  // descl2 = ``fair``, `Fair loss <https://www.kaggle.com/c/allstate-claims-severity/discussion/24520>`__
  // descl2 = ``poisson``, negative log-likelihood for `Poisson regression <https://en.wikipedia.org/wiki/Poisson_regression>`__
  // descl2 = ``gamma``, negative log-likelihood for **Gamma** regression
  // descl2 = ``gamma_deviance``, residual deviance for **Gamma** regression
  // descl2 = ``tweedie``, negative log-likelihood for **Tweedie** regression
  // descl2 = ``ndcg``, `NDCG <https://en.wikipedia.org/wiki/Discounted_cumulative_gain#Normalized_DCG>`__, aliases: ``lambdarank``, ``rank_xendcg``, ``xendcg``, ``xe_ndcg``, ``xe_ndcg_mart``, ``xendcg_mart``
  // descl2 = ``map``, `MAP <https://makarandtapaswi.wordpress.com/2012/07/02/intuition-behind-average-precision-and-map/>`__, aliases: ``mean_average_precision``
  // descl2 = ``auc``, `AUC <https://en.wikipedia.org/wiki/Receiver_operating_characteristic#Area_under_the_curve>`__
  // descl2 = ``average_precision``, `average precision score <https://scikit-learn.org/stable/modules/generated/sklearn.metrics.average_precision_score.html>`__
  // descl2 = ``r2``, `R-squared <https://scikit-learn.org/stable/modules/generated/sklearn.metrics.r2_score.html>`__ (*New in version 4.7.0*)
  // descl2 = ``binary_logloss``, `log loss <https://en.wikipedia.org/wiki/Cross_entropy>`__, aliases: ``binary``
  // descl2 = ``binary_error``, for one sample: ``0`` for correct classification, ``1`` for error classification
  // descl2 = ``auc_mu``, `AUC-mu <https://proceedings.mlr.press/v97/kleiman19a.html>`__
  // descl2 = ``multi_logloss``, log loss for multi-class classification, aliases: ``multiclass``, ``softmax``, ``multiclassova``, ``multiclass_ova``, ``ova``, ``ovr``
  // descl2 = ``multi_error``, error rate for multi-class classification
  // descl2 = ``cross_entropy``, cross-entropy (with optional linear weights), aliases: ``xentropy``
  // descl2 = ``cross_entropy_lambda``, "intensity-weighted" cross-entropy, aliases: ``xentlambda``
  // descl2 = ``kullback_leibler``, `Kullback-Leibler divergence <https://en.wikipedia.org/wiki/Kullback%E2%80%93Leibler_divergence>`__, aliases: ``kldiv``
  // desc = support multiple metrics, separated by ``,``
  std::vector<std::string> metric;

  // [no-save]
  // check = >0
  // alias = output_freq
  // desc = frequency for metric output
  // desc = **Note**: can be used only in CLI version
  int metric_freq = 1;

  // [no-save]
  // alias = training_metric, is_training_metric, train_metric
  // desc = set this to ``true`` to output metric result over training dataset
  // desc = **Note**: can be used only in CLI version
  bool is_provide_training_metric = false;

  // type = multi-int
  // default = 1,2,3,4,5
  // alias = ndcg_eval_at, ndcg_at, map_eval_at, map_at
  // desc = used only with ``ndcg`` and ``map`` metrics
  // desc = `NDCG <https://en.wikipedia.org/wiki/Discounted_cumulative_gain#Normalized_DCG>`__ and `MAP <https://makarandtapaswi.wordpress.com/2012/07/02/intuition-behind-average-precision-and-map/>`__ evaluation positions, separated by ``,``
  std::vector<int> eval_at;

  // check = >0
  // desc = used only with ``multi_error`` metric
  // desc = threshold for top-k multi-error metric
  // desc = the error on each sample is ``0`` if the true class is among the top ``multi_error_top_k`` predictions, and ``1`` otherwise
  // descl2 = more precisely, the error on a sample is ``0`` if there are at least ``num_classes - multi_error_top_k`` predictions strictly less than the prediction on the true class
  // desc = when ``multi_error_top_k=1`` this is equivalent to the usual multi-error metric
  int multi_error_top_k = 1;

  // type = multi-double
  // default = None
  // desc = used only with ``auc_mu`` metric
  // desc = list representing flattened matrix (in row-major order) giving loss weights for classification errors
  // desc = list should have ``n * n`` elements, where ``n`` is the number of classes
  // desc = the matrix co-ordinate ``[i, j]`` should correspond to the ``i * n + j``-th element of the list
  // desc = if not specified, will use equal weights for all classes
  std::vector<double> auc_mu_weights;

  #ifndef __NVCC__
  #pragma endregion

  #pragma region Network Parameters
  #endif  // __NVCC__

  // check = >0
  // alias = num_machine
  // desc = the number of machines for distributed learning application
  // desc = this parameter is needed to be set in both **socket** and **MPI** versions
  int num_machines = 1;

  // check = >0
  // default = 12400 (random for Dask-package)
  // alias = local_port, port
  // desc = TCP listen port for local machines
  // desc = **Note**: don't forget to allow this port in firewall settings before training
  int local_listen_port = 12400;

  // check = >0
  // desc = socket time-out in minutes
  int time_out = 120;

  // alias = machine_list_file, machine_list, mlist
  // desc = path of file that lists machines for this distributed learning application
  // desc = each line contains one IP and one port for one machine. The format is ``ip port`` (space as a separator)
  // desc = **Note**: can be used only in CLI version
  std::string machine_list_filename = "";

  // alias = workers, nodes
  // desc = list of machines in the following format: ``ip1:port1,ip2:port2``
  std::string machines = "";

  #ifndef __NVCC__
  #pragma endregion

  #pragma region GPU Parameters
  #endif  // __NVCC__

  // desc = used only with ``gpu`` device type
  // desc = OpenCL platform ID. Usually each GPU vendor exposes one OpenCL platform
  // desc = ``-1`` means the system-wide default platform
  // desc = **Note**: refer to `GPU Targets <./GPU-Targets.rst#query-opencl-devices-in-your-system>`__ for more details
  int gpu_platform_id = -1;

  // desc = OpenCL device ID in the specified platform or CUDA device ID. Each GPU in the selected platform has a unique device ID
  // desc = ``-1`` means the default device in the selected platform
  // desc = in multi-GPU case (``num_gpu>1``) means ID of the master GPU
  // desc = **Note**: refer to `GPU Targets <./GPU-Targets.rst#query-opencl-devices-in-your-system>`__ for more details
  int gpu_device_id = -1;

  // desc = list of CUDA device IDs
  // desc = **Note**: can be used only in CUDA implementation (``device_type="cuda"``) and when ``num_gpu>1``
  // desc = if empty, the devices with the smallest IDs will be used
  // desc = *New in version 4.7.0*
  std::string gpu_device_id_list = "";

  // desc = set this to ``true`` to use double precision math on GPU (by default single precision is used)
  // desc = **Note**: can be used only in OpenCL implementation (``device_type="gpu"``), in CUDA implementation only double precision is currently supported
  bool gpu_use_dp = false;

  // check = >0
  // desc = number of GPUs used for training in this node
  // desc = **Note**: can be used only in CUDA implementation (``device_type="cuda"``)
  // desc = if ``0``, only 1 GPU will be used
  // desc = used in both single-machine and distributed learning applications
  // desc = in distributed learning application, each machine can use different number of GPUs
  int num_gpu = 1;

  #ifndef __NVCC__
  #pragma endregion

  #pragma endregion
  #endif  // __NVCC__

  size_t file_load_progress_interval_bytes = size_t(10) * 1024 * 1024 * 1024;

  bool is_parallel = false;
  bool is_data_based_parallel = false;
  LIGHTGBM_EXPORT void Set(const std::unordered_map<std::string, std::string>& params);
  static const std::unordered_map<std::string, std::string>& alias_table();
  static const std::unordered_map<std::string, std::vector<std::string>>& parameter2aliases();
  static const std::unordered_set<std::string>& parameter_set();
  std::vector<std::vector<double>> auc_mu_weights_matrix;
  std::vector<std::vector<int>> interaction_constraints_vector;
  static const std::unordered_map<std::string, std::string>& ParameterTypes();
  static const std::string DumpAliases();

 private:
  void CheckParamConflict(const std::unordered_map<std::string, std::string>& params);
  void GetMembersFromString(const std::unordered_map<std::string, std::string>& params);
  std::string SaveMembersToString() const;
  void GetAucMuWeights();
  void GetInteractionConstraints();
};

inline bool Config::GetString(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, std::string* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    *out = params.at(name);
    return true;
  }
  return false;
}

inline bool Config::GetInt(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, int* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    if (!Common::AtoiAndCheck(params.at(name).c_str(), out)) {
      Log::Fatal("Parameter %s should be of type int, got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::GetDouble(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, double* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    if (!Common::AtofAndCheck(params.at(name).c_str(), out)) {
      Log::Fatal("Parameter %s should be of type double, got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::GetBool(
  const std::unordered_map<std::string, std::string>& params,
  const std::string& name, bool* out) {
  if (params.count(name) > 0 && !params.at(name).empty()) {
    std::string value = params.at(name);
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("false") || value == std::string("-")) {
      *out = false;
    } else if (value == std::string("true") || value == std::string("+")) {
      *out = true;
    } else {
      Log::Fatal("Parameter %s should be \"true\"/\"+\" or \"false\"/\"-\", got \"%s\"",
                 name.c_str(), params.at(name).c_str());
    }
    return true;
  }
  return false;
}

inline bool Config::SortAlias(const std::string& x, const std::string& y) {
  return x.size() < y.size() || (x.size() == y.size() && x < y);
}

struct ParameterAlias {
  static void KeyAliasTransform(std::unordered_map<std::string, std::string>* params) {
    std::unordered_map<std::string, std::string> tmp_map;
    for (const auto& pair : *params) {
      auto alias = Config::alias_table().find(pair.first);
      if (alias != Config::alias_table().end()) {  // found alias
        auto alias_set = tmp_map.find(alias->second);
        if (alias_set != tmp_map.end()) {  // alias already set
          if (Config::SortAlias(alias_set->second, pair.first)) {
            Log::Warning("%s is set with %s=%s, %s=%s will be ignored. Current value: %s=%s",
                         alias->second.c_str(), alias_set->second.c_str(), params->at(alias_set->second).c_str(),
                         pair.first.c_str(), pair.second.c_str(), alias->second.c_str(), params->at(alias_set->second).c_str());
          } else {
            Log::Warning("%s is set with %s=%s, will be overridden by %s=%s. Current value: %s=%s",
                         alias->second.c_str(), alias_set->second.c_str(), params->at(alias_set->second).c_str(),
                         pair.first.c_str(), pair.second.c_str(), alias->second.c_str(), pair.second.c_str());
            tmp_map[alias->second] = pair.first;
          }
        } else {  // alias not set
          tmp_map.emplace(alias->second, pair.first);
        }
      } else if (Config::parameter_set().find(pair.first) == Config::parameter_set().end()) {
        Log::Warning("Unknown parameter: %s", pair.first.c_str());
      }
    }
    for (const auto& pair : tmp_map) {
      auto alias = params->find(pair.first);
      if (alias == params->end()) {  // not find
        params->emplace(pair.first, params->at(pair.second));
        params->erase(pair.second);
      } else {
        Log::Warning("%s is set=%s, %s=%s will be ignored. Current value: %s=%s",
                     pair.first.c_str(), alias->second.c_str(), pair.second.c_str(), params->at(pair.second).c_str(),
                     pair.first.c_str(), alias->second.c_str());
      }
    }
  }
};

inline std::string ParseObjectiveAlias(const std::string& type) {
  if (type == std::string("regression") || type == std::string("regression_l2")
    || type == std::string("mean_squared_error") || type == std::string("mse") || type == std::string("l2")
    || type == std::string("l2_root") || type == std::string("root_mean_squared_error") || type == std::string("rmse")) {
    return "regression";
  } else if (type == std::string("regression_l1") || type == std::string("mean_absolute_error")
    || type == std::string("l1") || type == std::string("mae")) {
    return "regression_l1";
  } else if (type == std::string("multiclass") || type == std::string("softmax")) {
    return "multiclass";
  } else if (type == std::string("multiclassova") || type == std::string("multiclass_ova") || type == std::string("ova") || type == std::string("ovr")) {
    return "multiclassova";
  } else if (type == std::string("xentropy") || type == std::string("cross_entropy")) {
    return "cross_entropy";
  } else if (type == std::string("xentlambda") || type == std::string("cross_entropy_lambda")) {
    return "cross_entropy_lambda";
  } else if (type == std::string("mean_absolute_percentage_error") || type == std::string("mape")) {
    return "mape";
  } else if (type == std::string("rank_xendcg") || type == std::string("xendcg") || type == std::string("xe_ndcg")
             || type == std::string("xe_ndcg_mart") || type == std::string("xendcg_mart")) {
    return "rank_xendcg";
  } else if (type == std::string("none") || type == std::string("null") || type == std::string("custom") || type == std::string("na")) {
    return "custom";
  }
  return type;
}

inline std::string ParseMetricAlias(const std::string& type) {
  if (type == std::string("regression") || type == std::string("regression_l2") || type == std::string("l2") || type == std::string("mean_squared_error") || type == std::string("mse")) {
    return "l2";
  } else if (type == std::string("l2_root") || type == std::string("root_mean_squared_error") || type == std::string("rmse")) {
    return "rmse";
  } else if (type == std::string("regression_l1") || type == std::string("l1") || type == std::string("mean_absolute_error") || type == std::string("mae")) {
    return "l1";
  } else if (type == std::string("binary_logloss") || type == std::string("binary")) {
    return "binary_logloss";
  } else if (type == std::string("ndcg") || type == std::string("lambdarank") || type == std::string("rank_xendcg")
             || type == std::string("xendcg") || type == std::string("xe_ndcg") || type == std::string("xe_ndcg_mart") || type == std::string("xendcg_mart")) {
    return "ndcg";
  } else if (type == std::string("map") || type == std::string("mean_average_precision")) {
    return "map";
  } else if (type == std::string("multi_logloss") || type == std::string("multiclass") || type == std::string("softmax") || type == std::string("multiclassova") || type == std::string("multiclass_ova") || type == std::string("ova") || type == std::string("ovr")) {
    return "multi_logloss";
  } else if (type == std::string("xentropy") || type == std::string("cross_entropy")) {
    return "cross_entropy";
  } else if (type == std::string("xentlambda") || type == std::string("cross_entropy_lambda")) {
    return "cross_entropy_lambda";
  } else if (type == std::string("kldiv") || type == std::string("kullback_leibler")) {
    return "kullback_leibler";
  } else if (type == std::string("mean_absolute_percentage_error") || type == std::string("mape")) {
    return "mape";
  } else if (type == std::string("none") || type == std::string("null") || type == std::string("custom") || type == std::string("na")) {
    return "custom";
  }
  return type;
}

}   // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_CONFIG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_algorithms.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_

#ifdef USE_CUDA

#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif
#include <stdio.h>

#include <LightGBM/bin.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/utils/log.h>

#include <algorithm>

#define GLOBAL_PREFIX_SUM_BLOCK_SIZE (1024)
#define BITONIC_SORT_NUM_ELEMENTS (1024)
#define BITONIC_SORT_DEPTH (11)
#define BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE (10)

namespace LightGBM {

template <typename T>
__device__ __forceinline__ T ShufflePrefixSum(T value, T* shared_mem_buffer) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
    const T other_value = __shfl_up_sync(mask, value, offset);
    if (warpLane >= offset) {
      value += other_value;
    }
  }
  if (warpLane == warpSize - 1) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  if (warpID == 0) {
    T warp_sum = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
      const T other_warp_sum = __shfl_up_sync(mask, warp_sum, offset);
      if (warpLane >= offset) {
        warp_sum += other_warp_sum;
      }
    }
    shared_mem_buffer[warpLane] = warp_sum;
  }
  __syncthreads();
  const T warp_base = warpID == 0 ? 0 : shared_mem_buffer[warpID - 1];
  return warp_base + value;
}

template <typename T>
__device__ __forceinline__ T ShufflePrefixSumExclusive(T value, T* shared_mem_buffer) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
    const T other_value = __shfl_up_sync(mask, value, offset);
    if (warpLane >= offset) {
      value += other_value;
    }
  }
  if (warpLane == warpSize - 1) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  if (warpID == 0) {
    T warp_sum = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    for (uint32_t offset = 1; offset < warpSize; offset <<= 1) {
      const T other_warp_sum = __shfl_up_sync(mask, warp_sum, offset);
      if (warpLane >= offset) {
        warp_sum += other_warp_sum;
      }
    }
    shared_mem_buffer[warpLane] = warp_sum;
  }
  __syncthreads();
  const T warp_base = warpID == 0 ? 0 : shared_mem_buffer[warpID - 1];
  const T inclusive_result = warp_base + value;
  if (threadIdx.x % warpSize == warpSize - 1) {
    shared_mem_buffer[warpLane] = inclusive_result;
  }
  __syncthreads();
  T exclusive_result = __shfl_up_sync(mask, inclusive_result, 1);
  if (threadIdx.x == 0) {
    exclusive_result = 0;
  } else if (threadIdx.x % warpSize == 0) {
    exclusive_result = shared_mem_buffer[warpLane - 1];
  }
  return exclusive_result;
}

template <typename T>
void ShufflePrefixSumGlobal(T* values, size_t len, T* block_prefix_sum_buffer);

template <typename VAL_T, typename REDUCE_T, typename INDEX_T>
void GlobalInclusiveArgPrefixSum(const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, size_t n);

template <typename T>
__device__ __forceinline__ T ShuffleReduceSumWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = 0xffffffff;
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      value += __shfl_down_sync(mask, value, offset);
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceSum(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceSumWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    value = ShuffleReduceSumWarp<T>(value, num_warp);
  }
  return value;
}

template <typename T>
__device__ __forceinline__ T ShuffleReduceMaxWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = 0xffffffff;
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      value = max(value, __shfl_down_sync(mask, value, offset));
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceMax(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceMaxWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : 0);
    value = ShuffleReduceMaxWarp<T>(value, num_warp);
  }
  return value;
}

// calculate prefix sum values within an 1-dimensional block in global memory, exclusively
template <typename T>
__device__ __forceinline__ void GlobalMemoryPrefixSum(T* array, const size_t len) {
  const size_t num_values_per_thread = (len + blockDim.x - 1) / blockDim.x;
  const size_t start = threadIdx.x * num_values_per_thread;
  const size_t end = min(start + num_values_per_thread, len);
  T thread_sum = 0;
  for (size_t index = start; index < end; ++index) {
    thread_sum += array[index];
  }
  __shared__ T shared_mem[WARPSIZE];
  const T thread_base = ShufflePrefixSumExclusive<T>(thread_sum, shared_mem);
  if (start < end) {
    array[start] += thread_base;
  }
  for (size_t index = start + 1; index < end; ++index) {
    array[index] += array[index - 1];
  }
}

template <typename T>
__device__ __forceinline__ T ShuffleReduceMinWarp(T value, const data_size_t len) {
  if (len > 0) {
    const uint32_t mask = (0xffffffff >> (warpSize - len));
    for (int offset = warpSize / 2; offset > 0; offset >>= 1) {
      const T other_value = __shfl_down_sync(mask, value, offset);
      value = (other_value < value) ? other_value : value;
    }
  }
  return value;
}

// reduce values from an 1-dimensional block (block size must be no greater than 1024)
template <typename T>
__device__ __forceinline__ T ShuffleReduceMin(T value, T* shared_mem_buffer, const size_t len) {
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const data_size_t warp_len = min(static_cast<data_size_t>(warpSize), static_cast<data_size_t>(len) - static_cast<data_size_t>(warpID * warpSize));
  value = ShuffleReduceMinWarp<T>(value, warp_len);
  if (warpLane == 0) {
    shared_mem_buffer[warpID] = value;
  }
  __syncthreads();
  const data_size_t num_warp = static_cast<data_size_t>((len + warpSize - 1) / warpSize);
  if (warpID == 0) {
    value = (warpLane < num_warp ? shared_mem_buffer[warpLane] : shared_mem_buffer[0]);
    value = ShuffleReduceMinWarp<T>(value, num_warp);
  }
  return value;
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceMinGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__device__ __forceinline__ void BitonicArgSort_1024(const VAL_T* scores, INDEX_T* indices, const INDEX_T num_items) {
  INDEX_T depth = 1;
  INDEX_T num_items_aligend = 1;
  INDEX_T num_items_ref = num_items - 1;
  while (num_items_ref > 0) {
    num_items_ref >>= 1;
    num_items_aligend <<= 1;
    ++depth;
  }
  for (INDEX_T outer_depth = depth - 1; outer_depth >= 1; --outer_depth) {
    const INDEX_T outer_segment_length = 1 << (depth - outer_depth);
    const INDEX_T outer_segment_index = threadIdx.x / outer_segment_length;
    const bool ascending = ASCENDING ? (outer_segment_index % 2 == 0) : (outer_segment_index % 2 > 0);
    for (INDEX_T inner_depth = outer_depth; inner_depth < depth; ++inner_depth) {
      const INDEX_T segment_length = 1 << (depth - inner_depth);
      const INDEX_T half_segment_length = segment_length >> 1;
      const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
      if (threadIdx.x < num_items_aligend) {
        if (half_segment_index % 2 == 0) {
          const INDEX_T index_to_compare = threadIdx.x + half_segment_length;
          if ((scores[indices[threadIdx.x]] > scores[indices[index_to_compare]]) == ascending) {
            const INDEX_T index = indices[threadIdx.x];
            indices[threadIdx.x] = indices[index_to_compare];
            indices[index_to_compare] = index;
          }
        }
      }
      __syncthreads();
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__device__ __forceinline__ void BitonicArgSort_2048(const VAL_T* scores, INDEX_T* indices) {
  for (INDEX_T base = 0; base < 2048; base += 1024) {
    for (INDEX_T outer_depth = 10; outer_depth >= 1; --outer_depth) {
      const INDEX_T outer_segment_length = 1 << (11 - outer_depth);
      const INDEX_T outer_segment_index = threadIdx.x / outer_segment_length;
      const bool ascending = ((base == 0) ^ ASCENDING) ? (outer_segment_index % 2 > 0) : (outer_segment_index % 2 == 0);
      for (INDEX_T inner_depth = outer_depth; inner_depth < 11; ++inner_depth) {
        const INDEX_T segment_length = 1 << (11 - inner_depth);
        const INDEX_T half_segment_length = segment_length >> 1;
        const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const INDEX_T index_to_compare = threadIdx.x + half_segment_length + base;
          if ((scores[indices[threadIdx.x + base]] > scores[indices[index_to_compare]]) == ascending) {
            const INDEX_T index = indices[threadIdx.x + base];
            indices[threadIdx.x + base] = indices[index_to_compare];
            indices[index_to_compare] = index;
          }
        }
        __syncthreads();
      }
    }
  }
  const unsigned int index_to_compare = threadIdx.x + 1024;
  if (scores[indices[index_to_compare]] > scores[indices[threadIdx.x]]) {
    const INDEX_T temp_index = indices[index_to_compare];
    indices[index_to_compare] = indices[threadIdx.x];
    indices[threadIdx.x] = temp_index;
  }
  __syncthreads();
  for (INDEX_T base = 0; base < 2048; base += 1024) {
    for (INDEX_T inner_depth = 1; inner_depth < 11; ++inner_depth) {
      const INDEX_T segment_length = 1 << (11 - inner_depth);
      const INDEX_T half_segment_length = segment_length >> 1;
      const INDEX_T half_segment_index = threadIdx.x / half_segment_length;
      if (half_segment_index % 2 == 0) {
        const INDEX_T index_to_compare = threadIdx.x + half_segment_length + base;
        if (scores[indices[threadIdx.x + base]] < scores[indices[index_to_compare]]) {
          const INDEX_T index = indices[threadIdx.x + base];
          indices[threadIdx.x + base] = indices[index_to_compare];
          indices[index_to_compare] = index;
        }
      }
      __syncthreads();
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING, uint32_t BLOCK_DIM, uint32_t MAX_DEPTH>
__device__ void BitonicArgSortDevice(const VAL_T* values, INDEX_T* indices, const int len) {
  __shared__ VAL_T shared_values[BLOCK_DIM];
  __shared__ INDEX_T shared_indices[BLOCK_DIM];
  int len_to_shift = len - 1;
  int max_depth = 1;
  while (len_to_shift > 0) {
    len_to_shift >>= 1;
    ++max_depth;
  }
  const int num_blocks = (len + static_cast<int>(BLOCK_DIM) - 1) / static_cast<int>(BLOCK_DIM);
  for (int block_index = 0; block_index < num_blocks; ++block_index) {
    const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
    if (this_index < len) {
      shared_values[threadIdx.x] = values[this_index];
      shared_indices[threadIdx.x] = this_index;
    } else {
      shared_indices[threadIdx.x] = len;
    }
    __syncthreads();
    for (int depth = max_depth - 1; depth > max_depth - static_cast<int>(MAX_DEPTH); --depth) {
      const int segment_length = (1 << (max_depth - depth));
      const int segment_index = this_index / segment_length;
      const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
      {
        const int half_segment_length = (segment_length >> 1);
        const int half_segment_index = this_index / half_segment_length;
        const int num_total_segment = (len + segment_length - 1) / segment_length;
        const int offset = (segment_index == num_total_segment - 1 && ascending == ASCENDING) ?
          (num_total_segment * segment_length - len) : 0;
        if (half_segment_index % 2 == 0) {
          const int segment_start = segment_index * segment_length;
          if (this_index >= offset + segment_start) {
            const int other_index = static_cast<int>(threadIdx.x) + half_segment_length - offset;
            const INDEX_T this_data_index = shared_indices[threadIdx.x];
            const INDEX_T other_data_index = shared_indices[other_index];
            const VAL_T this_value = shared_values[threadIdx.x];
            const VAL_T other_value = shared_values[other_index];
            if (other_data_index < len && (this_value > other_value) == ascending) {
              shared_indices[threadIdx.x] = other_data_index;
              shared_indices[other_index] = this_data_index;
              shared_values[threadIdx.x] = other_value;
              shared_values[other_index] = this_value;
            }
          }
        }
        __syncthreads();
      }
      for (int inner_depth = depth + 1; inner_depth < max_depth; ++inner_depth) {
        const int half_segment_length = (1 << (max_depth - inner_depth - 1));
        const int half_segment_index = this_index / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const int other_index = static_cast<int>(threadIdx.x) + half_segment_length;
          const INDEX_T this_data_index = shared_indices[threadIdx.x];
          const INDEX_T other_data_index = shared_indices[other_index];
          const VAL_T this_value = shared_values[threadIdx.x];
          const VAL_T other_value = shared_values[other_index];
          if (other_data_index < len && (this_value > other_value) == ascending) {
            shared_indices[threadIdx.x] = other_data_index;
            shared_indices[other_index] = this_data_index;
            shared_values[threadIdx.x] = other_value;
            shared_values[other_index] = this_value;
          }
        }
        __syncthreads();
      }
    }
    if (this_index < len) {
      indices[this_index] = shared_indices[threadIdx.x];
    }
    __syncthreads();
  }
  for (int depth = max_depth - static_cast<int>(MAX_DEPTH); depth >= 1; --depth) {
    const int segment_length = (1 << (max_depth - depth));
    {
      const int num_total_segment = (len + segment_length - 1) / segment_length;
      const int half_segment_length = (segment_length >> 1);
      for (int block_index = 0; block_index < num_blocks; ++block_index) {
        const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
        const int segment_index = this_index / segment_length;
        const int half_segment_index = this_index / half_segment_length;
        const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
        const int offset = (segment_index == num_total_segment - 1 && ascending == ASCENDING) ?
          (num_total_segment * segment_length - len) : 0;
        if (half_segment_index % 2 == 0) {
          const int segment_start = segment_index * segment_length;
          if (this_index >= offset + segment_start) {
            const int other_index = this_index + half_segment_length - offset;
            if (other_index < len) {
              const INDEX_T this_data_index = indices[this_index];
              const INDEX_T other_data_index = indices[other_index];
              const VAL_T this_value = values[this_data_index];
              const VAL_T other_value = values[other_data_index];
              if ((this_value > other_value) == ascending) {
                indices[this_index] = other_data_index;
                indices[other_index] = this_data_index;
              }
            }
          }
        }
      }
      __syncthreads();
    }
    for (int inner_depth = depth + 1; inner_depth <= max_depth - static_cast<int>(MAX_DEPTH); ++inner_depth) {
      const int half_segment_length = (1 << (max_depth - inner_depth - 1));
      for (int block_index = 0; block_index < num_blocks; ++block_index) {
        const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
        const int segment_index = this_index / segment_length;
        const int half_segment_index = this_index / half_segment_length;
        const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
        if (half_segment_index % 2 == 0) {
          const int other_index = this_index + half_segment_length;
          if (other_index < len) {
            const INDEX_T this_data_index = indices[this_index];
            const INDEX_T other_data_index = indices[other_index];
            const VAL_T this_value = values[this_data_index];
            const VAL_T other_value = values[other_data_index];
            if ((this_value > other_value) == ascending) {
              indices[this_index] = other_data_index;
              indices[other_index] = this_data_index;
            }
          }
        }
        __syncthreads();
      }
    }
    for (int block_index = 0; block_index < num_blocks; ++block_index) {
      const int this_index = block_index * static_cast<int>(BLOCK_DIM) + static_cast<int>(threadIdx.x);
      const int segment_index = this_index / segment_length;
      const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
      if (this_index < len) {
        const INDEX_T index = indices[this_index];
        shared_values[threadIdx.x] = values[index];
        shared_indices[threadIdx.x] = index;
      } else {
        shared_indices[threadIdx.x] = len;
      }
      __syncthreads();
      for (int inner_depth = max_depth - static_cast<int>(MAX_DEPTH) + 1; inner_depth < max_depth; ++inner_depth) {
        const int half_segment_length = (1 << (max_depth - inner_depth - 1));
        const int half_segment_index = this_index / half_segment_length;
        if (half_segment_index % 2 == 0) {
          const int other_index = static_cast<int>(threadIdx.x) + half_segment_length;
          const INDEX_T this_data_index = shared_indices[threadIdx.x];
          const INDEX_T other_data_index = shared_indices[other_index];
          const VAL_T this_value = shared_values[threadIdx.x];
          const VAL_T other_value = shared_values[other_index];
          if (other_data_index < len && (this_value > other_value) == ascending) {
            shared_indices[threadIdx.x] = other_data_index;
            shared_indices[other_index] = this_data_index;
            shared_values[threadIdx.x] = other_value;
            shared_values[other_index] = this_value;
          }
        }
        __syncthreads();
      }
      if (this_index < len) {
        indices[this_index] = shared_indices[threadIdx.x];
      }
      __syncthreads();
    }
  }
}

void BitonicArgSortItemsGlobal(
  const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
void BitonicArgSortGlobal(const VAL_T* values, INDEX_T* indices, const size_t len);

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceSumGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceDotProdGlobal(const VAL_T* values1, const VAL_T* values2, size_t n, REDUCE_T* block_buffer);

template <typename VAL_T, typename REDUCE_VAL_T, typename INDEX_T>
__device__ void ShuffleSortedPrefixSumDevice(const VAL_T* in_values,
                                const INDEX_T* sorted_indices,
                                REDUCE_VAL_T* out_values,
                                const INDEX_T num_data) {
  __shared__ REDUCE_VAL_T shared_buffer[WARPSIZE];
  const INDEX_T num_data_per_thread = (num_data + static_cast<INDEX_T>(blockDim.x) - 1) / static_cast<INDEX_T>(blockDim.x);
  const INDEX_T start = num_data_per_thread * static_cast<INDEX_T>(threadIdx.x);
  const INDEX_T end = min(start + num_data_per_thread, num_data);
  REDUCE_VAL_T thread_sum = 0;
  for (INDEX_T index = start; index < end; ++index) {
    thread_sum += static_cast<REDUCE_VAL_T>(in_values[sorted_indices[index]]);
  }
  __syncthreads();
  thread_sum = ShufflePrefixSumExclusive<REDUCE_VAL_T>(thread_sum, shared_buffer);
  const REDUCE_VAL_T thread_base = shared_buffer[threadIdx.x];
  for (INDEX_T index = start; index < end; ++index) {
    out_values[index] = thread_base + static_cast<REDUCE_VAL_T>(in_values[sorted_indices[index]]);
  }
  __syncthreads();
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename WEIGHT_REDUCE_T, bool ASCENDING, bool USE_WEIGHT>
__global__ void PercentileGlobalKernel(const VAL_T* values,
                                       const WEIGHT_T* weights,
                                       const INDEX_T* sorted_indices,
                                       const WEIGHT_REDUCE_T* weights_prefix_sum,
                                       const double alpha,
                                       const INDEX_T len,
                                       VAL_T* out_value) {
  if (!USE_WEIGHT) {
    const double float_pos = (1.0f - alpha) * len;
    const INDEX_T pos = static_cast<INDEX_T>(float_pos);
    if (pos < 1) {
      *out_value = values[sorted_indices[0]];
    } else if (pos >= len) {
      *out_value = values[sorted_indices[len - 1]];
    } else {
      const double bias = float_pos - static_cast<double>(pos);
      const VAL_T v1 = values[sorted_indices[pos - 1]];
      const VAL_T v2 = values[sorted_indices[pos]];
      *out_value = static_cast<VAL_T>(v1 - (v1 - v2) * bias);
    }
  } else {
    const WEIGHT_REDUCE_T threshold = weights_prefix_sum[len - 1] * (1.0f - alpha);
    __shared__ INDEX_T pos;
    if (threadIdx.x == 0) {
      pos = len;
    }
    __syncthreads();
    for (INDEX_T index = static_cast<INDEX_T>(threadIdx.x); index < len; index += static_cast<INDEX_T>(blockDim.x)) {
      if (weights_prefix_sum[index] > threshold && (index == 0 || weights_prefix_sum[index - 1] <= threshold)) {
        pos = index;
      }
    }
    __syncthreads();
    pos = min(pos, len - 1);
    if (pos == 0 || pos == len - 1) {
      *out_value = values[pos];
    }
    const VAL_T v1 = values[sorted_indices[pos - 1]];
    const VAL_T v2 = values[sorted_indices[pos]];
    *out_value = static_cast<VAL_T>(v1 - (v1 - v2) * (threshold - weights_prefix_sum[pos - 1]) / (weights_prefix_sum[pos] - weights_prefix_sum[pos - 1]));
  }
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename WEIGHT_REDUCE_T, bool ASCENDING, bool USE_WEIGHT>
void PercentileGlobal(const VAL_T* values,
                      const WEIGHT_T* weights,
                      INDEX_T* indices,
                      WEIGHT_REDUCE_T* weights_prefix_sum,
                      WEIGHT_REDUCE_T* weights_prefix_sum_buffer,
                      const double alpha,
                      const INDEX_T len,
                      VAL_T* cuda_out_value) {
  if (len <= 1) {
    CopyFromCUDADeviceToCUDADevice<VAL_T>(cuda_out_value, values, 1, __FILE__, __LINE__);
  }
  BitonicArgSortGlobal<VAL_T, INDEX_T, ASCENDING>(values, indices, len);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (USE_WEIGHT) {
    GlobalInclusiveArgPrefixSum<WEIGHT_T, WEIGHT_REDUCE_T, INDEX_T>(indices, weights, weights_prefix_sum, weights_prefix_sum_buffer, static_cast<size_t>(len));
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  PercentileGlobalKernel<VAL_T, INDEX_T, WEIGHT_T, WEIGHT_REDUCE_T, ASCENDING, USE_WEIGHT><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, weights, indices, weights_prefix_sum, alpha, len, cuda_out_value);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <typename VAL_T, typename INDEX_T, typename WEIGHT_T, typename REDUCE_WEIGHT_T, bool ASCENDING, bool USE_WEIGHT>
__device__ VAL_T PercentileDevice(const VAL_T* values,
                                  const WEIGHT_T* weights,
                                  INDEX_T* indices,
                                  REDUCE_WEIGHT_T* weights_prefix_sum,
                                  const double alpha,
                                  const INDEX_T len) {
  if (len <= 1) {
    return values[0];
  }
  if (!USE_WEIGHT) {
    BitonicArgSortDevice<VAL_T, INDEX_T, ASCENDING, BITONIC_SORT_NUM_ELEMENTS / 2, 10>(values, indices, len);
    const double float_pos = (1.0f - alpha) * len;
    const INDEX_T pos = static_cast<INDEX_T>(float_pos);
    if (pos < 1) {
      return values[indices[0]];
    } else if (pos >= len) {
      return values[indices[len - 1]];
    } else {
      const double bias = float_pos - pos;
      const VAL_T v1 = values[indices[pos - 1]];
      const VAL_T v2 = values[indices[pos]];
      return static_cast<VAL_T>(v1 - (v1 - v2) * bias);
    }
  } else {
    BitonicArgSortDevice<VAL_T, INDEX_T, ASCENDING, BITONIC_SORT_NUM_ELEMENTS / 4, 9>(values, indices, len);
    ShuffleSortedPrefixSumDevice<WEIGHT_T, REDUCE_WEIGHT_T, INDEX_T>(weights, indices, weights_prefix_sum, len);
    const REDUCE_WEIGHT_T threshold = weights_prefix_sum[len - 1] * (1.0f - alpha);
    __shared__ INDEX_T pos;
    if (threadIdx.x == 0) {
      pos = len;
    }
    __syncthreads();
    for (INDEX_T index = static_cast<INDEX_T>(threadIdx.x); index < len; index += static_cast<INDEX_T>(blockDim.x)) {
      if (weights_prefix_sum[index] > threshold && (index == 0 || weights_prefix_sum[index - 1] <= threshold)) {
        pos = index;
      }
    }
    __syncthreads();
    pos = min(pos, len - 1);
    if (pos == 0 || pos == len - 1) {
      return values[pos];
    }
    const VAL_T v1 = values[indices[pos - 1]];
    const VAL_T v2 = values[indices[pos]];
    return static_cast<VAL_T>(v1 - (v1 - v2) * (threshold - weights_prefix_sum[pos - 1]) / (weights_prefix_sum[pos] - weights_prefix_sum[pos - 1]));
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ALGORITHMS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_column_data.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/config.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <memory>
#include <cstdint>
#include <vector>

namespace LightGBM {

class CUDAColumnData {
 public:
  CUDAColumnData(const data_size_t num_data, const int gpu_device_id);

  ~CUDAColumnData();

  void Init(const int num_columns,
            const std::vector<const void*>& column_data,
            const std::vector<BinIterator*>& column_bin_iterator,
            const std::vector<uint8_t>& column_bit_type,
            const std::vector<uint32_t>& feature_max_bin,
            const std::vector<uint32_t>& feature_min_bin,
            const std::vector<uint32_t>& feature_offset,
            const std::vector<uint32_t>& feature_most_freq_bin,
            const std::vector<uint32_t>& feature_default_bin,
            const std::vector<uint8_t>& feature_missing_is_zero,
            const std::vector<uint8_t>& feature_missing_is_na,
            const std::vector<uint8_t>& feature_mfb_is_zero,
            const std::vector<uint8_t>& feature_mfb_is_na,
            const std::vector<int>& feature_to_column);

  const uint8_t* GetColumnData(const int column_index) const { return data_by_column_[column_index]->RawData(); }

  void CopySubrow(const CUDAColumnData* full_set, const data_size_t* used_indices, const data_size_t num_used_indices);

  uint8_t* const* cuda_data_by_column() const { return cuda_data_by_column_.RawData(); }

  uint32_t feature_min_bin(const int feature_index) const { return feature_min_bin_[feature_index]; }

  uint32_t feature_max_bin(const int feature_index) const { return feature_max_bin_[feature_index]; }

  uint32_t feature_offset(const int feature_index) const { return feature_offset_[feature_index]; }

  uint32_t feature_most_freq_bin(const int feature_index) const { return feature_most_freq_bin_[feature_index]; }

  uint32_t feature_default_bin(const int feature_index) const { return feature_default_bin_[feature_index]; }

  uint8_t feature_missing_is_zero(const int feature_index) const { return feature_missing_is_zero_[feature_index]; }

  uint8_t feature_missing_is_na(const int feature_index) const { return feature_missing_is_na_[feature_index]; }

  uint8_t feature_mfb_is_zero(const int feature_index) const { return feature_mfb_is_zero_[feature_index]; }

  uint8_t feature_mfb_is_na(const int feature_index) const { return feature_mfb_is_na_[feature_index]; }

  const uint32_t* cuda_feature_min_bin() const { return cuda_feature_min_bin_.RawData(); }

  const uint32_t* cuda_feature_max_bin() const { return cuda_feature_max_bin_.RawData(); }

  const uint32_t* cuda_feature_offset() const { return cuda_feature_offset_.RawData(); }

  const uint32_t* cuda_feature_most_freq_bin() const { return cuda_feature_most_freq_bin_.RawData(); }

  const uint32_t* cuda_feature_default_bin() const { return cuda_feature_default_bin_.RawData(); }

  const uint8_t* cuda_feature_missing_is_zero() const { return cuda_feature_missing_is_zero_.RawData(); }

  const uint8_t* cuda_feature_missing_is_na() const { return cuda_feature_missing_is_na_.RawData(); }

  const uint8_t* cuda_feature_mfb_is_zero() const { return cuda_feature_mfb_is_zero_.RawData(); }

  const uint8_t* cuda_feature_mfb_is_na() const { return cuda_feature_mfb_is_na_.RawData(); }

  const int* cuda_feature_to_column() const { return cuda_feature_to_column_.RawData(); }

  const uint8_t* cuda_column_bit_type() const { return cuda_column_bit_type_.RawData(); }

  int feature_to_column(const int feature_index) const { return feature_to_column_[feature_index]; }

  uint8_t column_bit_type(const int column_index) const { return column_bit_type_[column_index]; }

 private:
  template <bool IS_SPARSE, bool IS_4BIT, typename BIN_TYPE>
  void InitOneColumnData(const void* in_column_data, BinIterator* bin_iterator, CUDAVector<uint8_t>* out_column_data_pointer);

  void LaunchCopySubrowKernel(uint8_t* const* in_cuda_data_by_column);

  void InitColumnMetaInfo();

  void ResizeWhenCopySubrow(const data_size_t num_used_indices);

  std::vector<uint8_t*> GetDataByColumnPointers(const std::vector<std::unique_ptr<CUDAVector<uint8_t>>>& data_by_column) const {
    std::vector<uint8_t*> data_by_column_pointers(data_by_column.size(), nullptr);
    for (size_t i = 0; i < data_by_column.size(); ++i) {
      data_by_column_pointers[i] = reinterpret_cast<uint8_t*>(data_by_column[i]->RawData());
    }
    return data_by_column_pointers;
  }

  int gpu_device_id_;
  int num_threads_;
  data_size_t num_data_;
  int num_columns_;
  std::vector<uint8_t> column_bit_type_;
  std::vector<uint32_t> feature_min_bin_;
  std::vector<uint32_t> feature_max_bin_;
  std::vector<uint32_t> feature_offset_;
  std::vector<uint32_t> feature_most_freq_bin_;
  std::vector<uint32_t> feature_default_bin_;
  std::vector<uint8_t> feature_missing_is_zero_;
  std::vector<uint8_t> feature_missing_is_na_;
  std::vector<uint8_t> feature_mfb_is_zero_;
  std::vector<uint8_t> feature_mfb_is_na_;
  CUDAVector<uint8_t*> cuda_data_by_column_;
  std::vector<int> feature_to_column_;
  std::vector<std::unique_ptr<CUDAVector<uint8_t>>> data_by_column_;

  CUDAVector<uint8_t> cuda_column_bit_type_;
  CUDAVector<uint32_t> cuda_feature_min_bin_;
  CUDAVector<uint32_t> cuda_feature_max_bin_;
  CUDAVector<uint32_t> cuda_feature_offset_;
  CUDAVector<uint32_t> cuda_feature_most_freq_bin_;
  CUDAVector<uint32_t> cuda_feature_default_bin_;
  CUDAVector<uint8_t> cuda_feature_missing_is_zero_;
  CUDAVector<uint8_t> cuda_feature_missing_is_na_;
  CUDAVector<uint8_t> cuda_feature_mfb_is_zero_;
  CUDAVector<uint8_t> cuda_feature_mfb_is_na_;
  CUDAVector<int> cuda_feature_to_column_;

  // used when bagging with subset
  CUDAVector<data_size_t> cuda_used_indices_;
  data_size_t num_used_indices_;
  data_size_t cur_subset_buffer_size_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_COLUMN_DATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_metadata.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/meta.h>

#include <vector>

namespace LightGBM {

class CUDAMetadata {
 public:
  explicit CUDAMetadata(const int gpu_device_id);

  ~CUDAMetadata();

  void Init(const std::vector<label_t>& label,
            const std::vector<label_t>& weight,
            const std::vector<data_size_t>& query_boundaries,
            const std::vector<label_t>& query_weights,
            const std::vector<double>& init_score);

  void SetLabel(const label_t* label, data_size_t len);

  void SetWeights(const label_t* weights, data_size_t len);

  void SetQuery(const data_size_t* query, const label_t* query_weights, data_size_t num_queries);

  void SetInitScore(const double* init_score, data_size_t len);

  const label_t* cuda_label() const { return cuda_label_.RawData(); }

  const label_t* cuda_weights() const { return cuda_weights_.RawData(); }

  const data_size_t* cuda_query_boundaries() const { return cuda_query_boundaries_.RawData(); }

  const label_t* cuda_query_weights() const { return cuda_query_weights_.RawData(); }

 private:
  CUDAVector<label_t> cuda_label_;
  CUDAVector<label_t> cuda_weights_;
  CUDAVector<data_size_t> cuda_query_boundaries_;
  CUDAVector<label_t> cuda_query_weights_;
  CUDAVector<double> cuda_init_score_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METADATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_metric.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/metric.h>

namespace LightGBM {

template <typename HOST_METRIC>
class CUDAMetricInterface: public HOST_METRIC {
 public:
  explicit CUDAMetricInterface(const Config& config): HOST_METRIC(config) {
    cuda_labels_ = nullptr;
    cuda_weights_ = nullptr;
    const int gpu_device_id = config.gpu_device_id >= 0 ? config.gpu_device_id : 0;
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    HOST_METRIC::Init(metadata, num_data);
    cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  }

  bool IsCUDAMetric() const { return true; }

 protected:
  const label_t* cuda_labels_;
  const label_t* cuda_weights_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_nccl_topology.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_

#ifdef USE_CUDA

#ifdef USE_ROCM
#include <rccl/rccl.h>
#else
#include <nccl.h>
#endif

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>

#include <memory>
#include <set>
#include <string>
#include <vector>
#include <functional>
#include <thread>

namespace LightGBM {

class NCCLTopology {
 public:
  NCCLTopology(const int master_gpu_device_id, const int num_gpu, const std::string& gpu_device_id_list, const data_size_t global_num_data) {
    num_gpu_ = num_gpu;
    master_gpu_device_id_ = master_gpu_device_id;
    global_num_data_ = global_num_data;
    int max_num_gpu = 0;
    CUDASUCCESS_OR_FATAL(cudaGetDeviceCount(&max_num_gpu));
    if (gpu_device_id_list != std::string("")) {
      std::set<int> gpu_id_set;
      std::vector<std::string> gpu_list_str = Common::Split(gpu_device_id_list.c_str(), ",");
      for (const auto& gpu_str : gpu_list_str) {
        int gpu_id = 0;
        Common::Atoi<int>(gpu_str.c_str(), &gpu_id);
        if (gpu_id < 0 || gpu_id >= max_num_gpu) {
          Log::Warning("Invalid GPU device ID %d in gpu_device_list is ignored.", gpu_id);
        } else {
          gpu_id_set.insert(gpu_id);
        }
      }
      for (const int gpu_id : gpu_id_set) {
        gpu_list_.push_back(gpu_id);
      }
    }
    if (!gpu_list_.empty() && num_gpu_ != static_cast<int>(gpu_list_.size())) {
      Log::Warning("num_gpu = %d is different from the number of valid device IDs in gpu_device_list (%d), using %d GPUs instead.", \
                  num_gpu_, static_cast<int>(gpu_list_.size()), static_cast<int>(gpu_list_.size()));
      num_gpu_ = static_cast<int>(gpu_list_.size());
    }

    if (!gpu_list_.empty()) {
      bool check_master_gpu = false;
      for (int i = 0; i < static_cast<int>(gpu_list_.size()); ++i) {
        const int gpu_id = gpu_list_[i];
        if (gpu_id == master_gpu_device_id_) {
          check_master_gpu = true;
          master_gpu_index_ = i;
          break;
        }
      }
      if (!check_master_gpu) {
        Log::Warning("Master GPU index not in gpu_device_list. Using %d as the master GPU instead.", gpu_list_[0]);
        master_gpu_device_id_ = gpu_list_[0];
        master_gpu_index_ = 0;
      }
    } else {
      if (num_gpu_ <= 0) {
        num_gpu_ = 1;
      } else if (num_gpu_ > max_num_gpu) {
        Log::Warning("Only %d GPUs available, using num_gpu = %d.", max_num_gpu, max_num_gpu);
        num_gpu_ = max_num_gpu;
      }
      if (master_gpu_device_id_ < 0 || master_gpu_device_id_ >= num_gpu_) {
        Log::Warning("Invalid gpu_device_id = %d for master GPU index, using gpu_device_id = 0 instead.", master_gpu_device_id_);
        master_gpu_device_id_ = 0;
        master_gpu_index_ = 0;
      }
      for (int i = 0; i < num_gpu_; ++i) {
        gpu_list_.push_back(i);
      }
    }

    Log::Info("Using GPU devices %s, and local master GPU device %d.", Common::Join<int>(gpu_list_, ",").c_str(), master_gpu_device_id_);

    const int num_threads = OMP_NUM_THREADS();
    if (num_gpu_ > num_threads) {
      Log::Fatal("Number of GPUs %d is greater than the number of threads %d. Please use more threads.", num_gpu_, num_threads);
    }

    host_threads_.resize(num_gpu_);
  }

  ~NCCLTopology() {}

  void InitNCCL() {
    nccl_gpu_rank_.resize(num_gpu_, -1);
    nccl_communicators_.resize(num_gpu_);
    ncclUniqueId nccl_unique_id;
    if (Network::num_machines() == 1 || Network::rank() == 0) {
      NCCLCHECK(ncclGetUniqueId(&nccl_unique_id));
    }
    if (Network::num_machines() > 1) {
      std::vector<ncclUniqueId> output_buffer(Network::num_machines());
      Network::Allgather(
        reinterpret_cast<char*>(&nccl_unique_id),
        sizeof(ncclUniqueId) / sizeof(char),
        reinterpret_cast<char*>(output_buffer.data()));
      if (Network::rank() > 0) {
        nccl_unique_id = output_buffer[0];
      }
    }

    if (Network::num_machines() > 1) {
      node_rank_offset_.resize(Network::num_machines() + 1, 0);
      Network::Allgather(
        reinterpret_cast<char*>(&num_gpu_),
        sizeof(int) / sizeof(char),
        reinterpret_cast<char*>(node_rank_offset_.data() + 1));
      for (int rank = 1; rank < Network::num_machines() + 1; ++rank) {
        node_rank_offset_[rank] += node_rank_offset_[rank - 1];
      }
      CHECK_EQ(node_rank_offset_[Network::rank() + 1] - node_rank_offset_[Network::rank()], num_gpu_);
      NCCLCHECK(ncclGroupStart());
      for (int gpu_index = 0; gpu_index < num_gpu_; ++gpu_index) {
        SetCUDADevice(gpu_list_[gpu_index], __FILE__, __LINE__);
        nccl_gpu_rank_[gpu_index] = gpu_index + node_rank_offset_[Network::rank()];
        NCCLCHECK(ncclCommInitRank(&nccl_communicators_[gpu_index], node_rank_offset_.back(), nccl_unique_id, nccl_gpu_rank_[gpu_index]));
      }
      NCCLCHECK(ncclGroupEnd());
    } else {
      NCCLCHECK(ncclGroupStart());
      for (int gpu_index = 0; gpu_index < num_gpu_; ++gpu_index) {
        SetCUDADevice(gpu_list_[gpu_index], __FILE__, __LINE__);
        nccl_gpu_rank_[gpu_index] = gpu_index;
        NCCLCHECK(ncclCommInitRank(&nccl_communicators_[gpu_index], num_gpu_, nccl_unique_id, gpu_index));
      }
      NCCLCHECK(ncclGroupEnd());
    }

    // return to master gpu device
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T, typename RET_T>
  void RunPerDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    #pragma omp parallel for schedule(static) num_threads(num_gpu_)
    for (int i = 0; i < num_gpu_; ++i) {
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
      func(objs[i].get());
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename RET_T>
  void InitPerDevice(std::vector<std::unique_ptr<RET_T>>* vec) {
    vec->resize(num_gpu_);
    #pragma omp parallel for schedule(static) num_threads(num_gpu_)
    for (int i = 0; i < num_gpu_; ++i) {
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
      RET_T* nccl_info = new RET_T();
      nccl_info->SetNCCLInfo(nccl_communicators_[i], nccl_gpu_rank_[i], i, gpu_list_[i], global_num_data_);
      vec->operator[](i).reset(nccl_info);
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T>
  void DispatchPerDevice(std::vector<std::unique_ptr<ARG_T>>* objs, const std::function<void(ARG_T*)>& func) {
    for (int i = 0; i < num_gpu_; ++i) {
      host_threads_[i] = std::thread([this, i, &func, objs] () {
        CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]))
        func(objs->operator[](i).get());
      });
    }
    for (int i = 0; i < num_gpu_; ++i) {
      host_threads_[i].join();
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  template <typename ARG_T, typename RET_T>
  void RunOnMasterDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
    func(objs[master_gpu_index_].get());
  }

  template <typename ARG_T, typename RET_T>
  void RunOnNonMasterDevice(const std::vector<std::unique_ptr<ARG_T>>& objs, const std::function<RET_T(ARG_T*)>& func) {
    for (int i = 0; i < num_gpu_; ++i) {
      if (i != master_gpu_index_) {
        CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_list_[i]));
        func(objs[i].get());
      }
    }
    CUDASUCCESS_OR_FATAL(cudaSetDevice(master_gpu_device_id_));
  }

  int num_gpu() const { return num_gpu_; }

  int master_gpu_index() const { return master_gpu_index_; }

  int master_gpu_device_id() const { return master_gpu_device_id_; }

  const std::vector<int>& gpu_list() const { return gpu_list_; }

 private:
  int num_gpu_;
  int master_gpu_index_;
  int master_gpu_device_id_;
  std::vector<int> gpu_list_;
  data_size_t global_num_data_;

  ncclUniqueId nccl_unique_id_;
  std::vector<int> node_rank_offset_;
  std::vector<int> nccl_gpu_rank_;
  std::vector<ncclComm_t> nccl_communicators_;
  std::vector<std::thread> host_threads_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_NCCL_TOPOLOGY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_objective_function.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/objective_function.h>
#include <LightGBM/meta.h>

#include <string>
#include <vector>

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDAObjectiveInterface: public HOST_OBJECTIVE, public NCCLInfo {
 public:
  explicit CUDAObjectiveInterface(const Config& config): HOST_OBJECTIVE(config) {
    if (config.num_gpu <= 1) {
      const int gpu_device_id = config.gpu_device_id >= 0 ? config.gpu_device_id : 0;
      SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
    }
  }

  explicit CUDAObjectiveInterface(const std::vector<std::string>& strs): HOST_OBJECTIVE(strs) {}

  void Init(const Metadata& metadata, data_size_t num_data) {
    HOST_OBJECTIVE::Init(metadata, num_data);
    cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  }

  void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) override {
    NCCLInfo::SetNCCLInfo(nccl_communicator, nccl_gpu_rank, local_gpu_rank, gpu_device_id, global_num_data);
  }

  virtual const double* ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const {
    return LaunchConvertOutputCUDAKernel(num_data, input, output);
  }

  double BoostFromScore(int class_id) const override {
    return LaunchCalcInitScoreKernel(class_id);
  }

  bool IsCUDAObjective() const override { return true; }

  void GetGradients(const double* scores, score_t* gradients, score_t* hessians) const override {
    LaunchGetGradientsKernel(scores, gradients, hessians);
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }

  void GetGradientsWithSampledQueries(const double* scores, const data_size_t /*num_sampled_queries*/, const data_size_t* /*sampled_query_indices*/, score_t* gradients, score_t* hessians) const override {
    LaunchGetGradientsKernel(scores, gradients, hessians);
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }

  void RenewTreeOutputCUDA(const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override {
    global_timer.Start("CUDAObjectiveInterface::LaunchRenewTreeOutputCUDAKernel");
    LaunchRenewTreeOutputCUDAKernel(score, data_indices_in_leaf, num_data_in_leaf, data_start_in_leaf, num_leaves, leaf_value);
    SynchronizeCUDADevice(__FILE__, __LINE__);
    global_timer.Stop("CUDAObjectiveInterface::LaunchRenewTreeOutputCUDAKernel");
  }

 protected:
  virtual void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const = 0;

  virtual double LaunchCalcInitScoreKernel(const int class_id) const {
    return HOST_OBJECTIVE::BoostFromScore(class_id);
  }

  virtual const double* LaunchConvertOutputCUDAKernel(const data_size_t /*num_data*/, const double* input, double* /*output*/) const { return input; }

  virtual void LaunchRenewTreeOutputCUDAKernel(
    const double* /*score*/, const data_size_t* /*data_indices_in_leaf*/, const data_size_t* /*num_data_in_leaf*/,
    const data_size_t* /*data_start_in_leaf*/, const int /*num_leaves*/, double* /*leaf_value*/) const {}

  const label_t* cuda_labels_;
  const label_t* cuda_weights_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_OBJECTIVE_FUNCTION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_random.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_

#ifdef USE_CUDA

#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif

namespace LightGBM {

/*!
* \brief A wrapper for random generator
*/
class CUDARandom {
 public:
  /*!
  * \brief Set specific seed
  */
  __device__ void SetSeed(int seed) {
    x = seed;
  }
  /*!
  * \brief Generate random integer, int16 range. [0, 65536]
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  __device__ inline int NextShort(int lower_bound, int upper_bound) {
    return (RandInt16()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random integer, int32 range
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  __device__ inline int NextInt(int lower_bound, int upper_bound) {
    return (RandInt32()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random float data
  * \return The random float between [0.0, 1.0)
  */
  __device__ inline float NextFloat() {
    // get random float in [0,1)
    return static_cast<float>(RandInt16()) / (32768.0f);
  }

 private:
  __device__ inline int RandInt16() {
    x = (214013 * x + 2531011);
    return static_cast<int>((x >> 16) & 0x7FFF);
  }

  __device__ inline int RandInt32() {
    x = (214013 * x + 2531011);
    return static_cast<int>(x & 0x7FFFFFFF);
  }

  unsigned int x = 123456789;
};


}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_RANDOM_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_rocm_interop.h <==
/*!
 * Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_

#ifdef USE_CUDA

#if defined(__HIP_PLATFORM_AMD__)

// ROCm doesn't have atomicAdd_block, but it should be semantically the same as atomicAdd
#define atomicAdd_block atomicAdd

// hipify
#include <hip/hip_runtime.h>
#define cudaDeviceProp hipDeviceProp_t
#define cudaDeviceSynchronize hipDeviceSynchronize
#define cudaError_t hipError_t
#define cudaFree hipFree
#define cudaFreeHost hipFreeHost
#define cudaGetDevice hipGetDevice
#define cudaGetDeviceCount hipGetDeviceCount
#define cudaGetDeviceProperties hipGetDeviceProperties
#define cudaGetErrorName hipGetErrorName
#define cudaGetErrorString hipGetErrorString
#define cudaGetLastError hipGetLastError
#define cudaHostAlloc hipHostAlloc
#define cudaHostAllocPortable hipHostAllocPortable
#define cudaMalloc hipMalloc
#define cudaMemcpy hipMemcpy
#define cudaMemcpyAsync hipMemcpyAsync
#define cudaMemcpyDeviceToDevice hipMemcpyDeviceToDevice
#define cudaMemcpyDeviceToHost hipMemcpyDeviceToHost
#define cudaMemcpyHostToDevice hipMemcpyHostToDevice
#define cudaMemoryTypeHost hipMemoryTypeHost
#define cudaMemset hipMemset
#define cudaPointerAttributes hipPointerAttribute_t
#define cudaPointerGetAttributes hipPointerGetAttributes
#define cudaSetDevice hipSetDevice
#define cudaStreamCreate hipStreamCreate
#define cudaStreamDestroy hipStreamDestroy
#define cudaStreamSynchronize hipStreamSynchronize
#define cudaStream_t hipStream_t
#define cudaSuccess hipSuccess

// ROCm 7.0 did add __shfl_down_sync et al, but the following hack still works.
// Since mask is full 0xffffffff, we can use __shfl_down instead.
#define __shfl_down_sync(mask, val, offset) __shfl_down(val, offset)
#define __shfl_up_sync(mask, val, offset) __shfl_up(val, offset)

// warpSize is only allowed for device code.
// HIP header used to define warpSize as a constexpr that was either 32 or 64
// depending on the target device, and then always set it to 64 for host code.
static inline constexpr int WARP_SIZE_INTERNAL() {
#if defined(__GFX9__)
  return 64;
#else  // __GFX9__
  return 32;
#endif  // __GFX9__
}
#define WARPSIZE (WARP_SIZE_INTERNAL())

#else  // __HIP_PLATFORM_AMD__
// CUDA warpSize is not a constexpr, but always 32
#define WARPSIZE 32
#endif  // defined(__HIP_PLATFORM_AMD__) || defined(__HIP__)

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROCM_INTEROP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_row_data.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/config.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/dataset.h>
#include <LightGBM/train_share_states.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <cstdint>
#include <vector>

#define COPY_SUBROW_BLOCK_SIZE_ROW_DATA (1024)

#if CUDART_VERSION == 10000
#define DP_SHARED_HIST_SIZE (5176)
#else
#define DP_SHARED_HIST_SIZE (6144)
#endif
#define SP_SHARED_HIST_SIZE (DP_SHARED_HIST_SIZE * 2)

namespace LightGBM {

class CUDARowData {
 public:
  CUDARowData(const Dataset* train_data,
              const TrainingShareStates* train_share_state,
              const int gpu_device_id,
              const bool gpu_use_dp);

  ~CUDARowData();

  void Init(const Dataset* train_data,
            TrainingShareStates* train_share_state);

  void CopySubrow(const CUDARowData* full_set, const data_size_t* used_indices, const data_size_t num_used_indices);

  void CopySubcol(const CUDARowData* full_set, const std::vector<int8_t>& is_feature_used, const Dataset* train_data);

  void CopySubrowAndSubcol(const CUDARowData* full_set, const data_size_t* used_indices,
    const data_size_t num_used_indices, const std::vector<bool>& is_feature_used, const Dataset* train_data);

  template <typename BIN_TYPE>
  const BIN_TYPE* GetBin() const;

  template <typename PTR_TYPE>
  const PTR_TYPE* GetPartitionPtr() const;

  template <typename PTR_TYPE>
  const PTR_TYPE* GetRowPtr() const;

  int NumLargeBinPartition() const { return static_cast<int>(large_bin_partitions_.size()); }

  int num_feature_partitions() const { return num_feature_partitions_; }

  int max_num_column_per_partition() const { return max_num_column_per_partition_; }

  bool is_sparse() const { return is_sparse_; }

  uint8_t bit_type() const { return bit_type_; }

  uint8_t row_ptr_bit_type() const { return row_ptr_bit_type_; }

  const int* cuda_feature_partition_column_index_offsets() const { return cuda_feature_partition_column_index_offsets_.RawData(); }

  const uint32_t* cuda_column_hist_offsets() const { return cuda_column_hist_offsets_.RawData(); }

  const uint32_t* cuda_partition_hist_offsets() const { return cuda_partition_hist_offsets_.RawData(); }

  int shared_hist_size() const { return shared_hist_size_; }

 private:
  void DivideCUDAFeatureGroups(const Dataset* train_data, TrainingShareStates* share_state);

  template <typename BIN_TYPE>
  void GetDenseDataPartitioned(const BIN_TYPE* row_wise_data, std::vector<BIN_TYPE>* partitioned_data);

  template <typename BIN_TYPE, typename ROW_PTR_TYPE>
  void GetSparseDataPartitioned(const BIN_TYPE* row_wise_data,
    const ROW_PTR_TYPE* row_ptr,
    std::vector<std::vector<BIN_TYPE>>* partitioned_data,
    std::vector<std::vector<ROW_PTR_TYPE>>* partitioned_row_ptr,
    std::vector<ROW_PTR_TYPE>* partition_ptr);

  template <typename BIN_TYPE, typename ROW_PTR_TYPE>
  void InitSparseData(const BIN_TYPE* host_data,
                      const ROW_PTR_TYPE* host_row_ptr,
                      CUDAVector<BIN_TYPE>* cuda_data,
                      CUDAVector<ROW_PTR_TYPE>* cuda_row_ptr,
                      CUDAVector<ROW_PTR_TYPE>* cuda_partition_ptr);

  /*! \brief number of threads to use */
  int num_threads_;
  /*! \brief number of training data */
  data_size_t num_data_;
  /*! \brief number of bins of all features */
  int num_total_bin_;
  /*! \brief number of feature groups in dataset */
  int num_feature_group_;
  /*! \brief number of features in dataset */
  int num_feature_;
  /*! \brief number of bits used to store each bin value */
  uint8_t bit_type_;
  /*! \brief number of bits used to store each row pointer value */
  uint8_t row_ptr_bit_type_;
  /*! \brief is sparse row wise data */
  bool is_sparse_;
  /*! \brief start column index of each feature partition */
  std::vector<int> feature_partition_column_index_offsets_;
  /*! \brief histogram offset of each column */
  std::vector<uint32_t> column_hist_offsets_;
  /*! \brief histogram offset of each partition */
  std::vector<uint32_t> partition_hist_offsets_;
  /*! \brief maximum number of columns among all feature partitions */
  int max_num_column_per_partition_;
  /*! \brief number of partitions */
  int num_feature_partitions_;
  /*! \brief used when bagging with subset, number of used indices */
  data_size_t num_used_indices_;
  /*! \brief used when bagging with subset, number of total elements */
  uint64_t num_total_elements_;
  /*! \brief used when bagging with column subset, the size of maximum number of feature partitions */
  int cur_num_feature_partition_buffer_size_;
  /*! \brief CUDA device ID */
  int gpu_device_id_;
  /*! \brief index of partitions with large bins that its histogram cannot fit into shared memory, each large bin partition contains a single column */
  std::vector<int> large_bin_partitions_;
  /*! \brief index of partitions with small bins */
  std::vector<int> small_bin_partitions_;
  /*! \brief shared memory size used by histogram */
  int shared_hist_size_;
  /*! \brief whether to use double precision in histograms per block */
  bool gpu_use_dp_;

  // CUDA memory

  /*! \brief row-wise data stored in CUDA, 8 bits */
  CUDAVector<uint8_t> cuda_data_uint8_t_;
  /*! \brief row-wise data stored in CUDA, 16 bits */
  CUDAVector<uint16_t> cuda_data_uint16_t_;
  /*! \brief row-wise data stored in CUDA, 32 bits */
  CUDAVector<uint32_t> cuda_data_uint32_t_;
  /*! \brief row pointer stored in CUDA, 16 bits */
  CUDAVector<uint16_t> cuda_row_ptr_uint16_t_;
  /*! \brief row pointer stored in CUDA, 32 bits */
  CUDAVector<uint32_t> cuda_row_ptr_uint32_t_;
  /*! \brief row pointer stored in CUDA, 64 bits */
  CUDAVector<uint64_t> cuda_row_ptr_uint64_t_;
  /*! \brief partition bin offsets, 16 bits */
  CUDAVector<uint16_t> cuda_partition_ptr_uint16_t_;
  /*! \brief partition bin offsets, 32 bits */
  CUDAVector<uint32_t> cuda_partition_ptr_uint32_t_;
  /*! \brief partition bin offsets, 64 bits */
  CUDAVector<uint64_t> cuda_partition_ptr_uint64_t_;
  /*! \brief start column index of each feature partition */
  CUDAVector<int> cuda_feature_partition_column_index_offsets_;
  /*! \brief histogram offset of each column */
  CUDAVector<uint32_t> cuda_column_hist_offsets_;
  /*! \brief histogram offset of each partition */
  CUDAVector<uint32_t> cuda_partition_hist_offsets_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint16_t> cuda_block_buffer_uint16_t_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint32_t> cuda_block_buffer_uint32_t_;
  /*! \brief block buffer when calculating prefix sum */
  CUDAVector<uint64_t> cuda_block_buffer_uint64_t_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_ROW_DATA_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_split_info.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_

#ifdef USE_CUDA

#include <LightGBM/meta.h>

namespace LightGBM {

class CUDASplitInfo {
 public:
  bool is_valid;
  int leaf_index;
  double gain;
  int inner_feature_index;
  uint32_t threshold;
  bool default_left;

  double left_sum_gradients;
  double left_sum_hessians;
  int64_t left_sum_of_gradients_hessians;
  data_size_t left_count;
  double left_gain;
  double left_value;

  double right_sum_gradients;
  double right_sum_hessians;
  int64_t right_sum_of_gradients_hessians;
  data_size_t right_count;
  double right_gain;
  double right_value;

  int num_cat_threshold = 0;
  uint32_t* cat_threshold = nullptr;
  int* cat_threshold_real = nullptr;

  __host__ __device__ CUDASplitInfo() {
    num_cat_threshold = 0;
    cat_threshold = nullptr;
    cat_threshold_real = nullptr;
  }

  __host__ __device__ ~CUDASplitInfo() {
    if (num_cat_threshold > 0) {
      if (cat_threshold != nullptr) {
        CUDASUCCESS_OR_FATAL(cudaFree(cat_threshold));
      }
      if (cat_threshold_real != nullptr) {
        CUDASUCCESS_OR_FATAL(cudaFree(cat_threshold_real));
      }
    }
  }

  __host__ __device__ CUDASplitInfo& operator=(const CUDASplitInfo& other) {
    is_valid = other.is_valid;
    leaf_index = other.leaf_index;
    gain = other.gain;
    inner_feature_index = other.inner_feature_index;
    threshold = other.threshold;
    default_left = other.default_left;

    left_sum_gradients = other.left_sum_gradients;
    left_sum_hessians = other.left_sum_hessians;
    left_count = other.left_count;
    left_gain = other.left_gain;
    left_value = other.left_value;

    right_sum_gradients = other.right_sum_gradients;
    right_sum_hessians = other.right_sum_hessians;
    right_count = other.right_count;
    right_gain = other.right_gain;
    right_value = other.right_value;

    num_cat_threshold = other.num_cat_threshold;
    if (num_cat_threshold > 0 && cat_threshold == nullptr) {
      cat_threshold = new uint32_t[num_cat_threshold];
    }
    if (num_cat_threshold > 0 && cat_threshold_real == nullptr) {
      cat_threshold_real = new int[num_cat_threshold];
    }
    if (num_cat_threshold > 0) {
      if (other.cat_threshold != nullptr) {
        for (int i = 0; i < num_cat_threshold; ++i) {
          cat_threshold[i] = other.cat_threshold[i];
        }
      }
      if (other.cat_threshold_real != nullptr) {
        for (int i = 0; i < num_cat_threshold; ++i) {
          cat_threshold_real[i] = other.cat_threshold_real[i];
        }
      }
    }
    return *this;
  }
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_SPLIT_INFO_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_tree.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>
#include <LightGBM/tree.h>
#include <LightGBM/bin.h>

namespace LightGBM {

__device__ void SetDecisionTypeCUDA(int8_t* decision_type, bool input, int8_t mask);

__device__ void SetMissingTypeCUDA(int8_t* decision_type, int8_t input);

__device__ bool GetDecisionTypeCUDA(int8_t decision_type, int8_t mask);

__device__ int8_t GetMissingTypeCUDA(int8_t decision_type);

__device__ bool IsZeroCUDA(double fval);

class CUDATree : public Tree {
 public:
  /*!
  * \brief Constructor
  * \param max_leaves The number of max leaves
  * \param track_branch_features Whether to keep track of ancestors of leaf nodes
  * \param is_linear Whether the tree has linear models at each leaf
  */
  explicit CUDATree(int max_leaves, bool track_branch_features, bool is_linear,
    const int gpu_device_id, const bool has_categorical_feature);

  explicit CUDATree(const Tree* host_tree);

  ~CUDATree() noexcept;

  int Split(const int leaf_index,
            const int real_feature_index,
            const double real_threshold,
            const MissingType missing_type,
            const CUDASplitInfo* cuda_split_info);

  int SplitCategorical(
    const int leaf_index,
    const int real_feature_index,
    const MissingType missing_type,
    const CUDASplitInfo* cuda_split_info,
    uint32_t* cuda_bitset,
    size_t cuda_bitset_len,
    uint32_t* cuda_bitset_inner,
    size_t cuda_bitset_inner_len);

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  void AddPredictionToScore(const Dataset* data,
                            data_size_t num_data,
                            double* score) const override;

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param used_data_indices Indices of used data
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  void AddPredictionToScore(const Dataset* data,
                            const data_size_t* used_data_indices,
                            data_size_t num_data, double* score) const override;

  inline void AsConstantTree(double val, int count) override;

  const int* cuda_leaf_parent() const { return cuda_leaf_parent_.RawData(); }

  const int* cuda_left_child() const { return cuda_left_child_.RawData(); }

  const int* cuda_right_child() const { return cuda_right_child_.RawData(); }

  const int* cuda_split_feature_inner() const { return cuda_split_feature_inner_.RawData(); }

  const int* cuda_split_feature() const { return cuda_split_feature_.RawData(); }

  const uint32_t* cuda_threshold_in_bin() const { return cuda_threshold_in_bin_.RawData(); }

  const double* cuda_threshold() const { return cuda_threshold_.RawData(); }

  const int8_t* cuda_decision_type() const { return cuda_decision_type_.RawData(); }

  const double* cuda_leaf_value() const { return cuda_leaf_value_.RawData(); }

  double* cuda_leaf_value_ref() { return cuda_leaf_value_.RawData(); }

  inline void Shrinkage(double rate) override;

  inline void AddBias(double val) override;

  void ToHost();

  void SyncLeafOutputFromHostToCUDA();

  void SyncLeafOutputFromCUDAToHost();

 private:
  void InitCUDAMemory();

  void InitCUDA();

  void LaunchSplitKernel(const int leaf_index,
                         const int real_feature_index,
                         const double real_threshold,
                         const MissingType missing_type,
                         const CUDASplitInfo* cuda_split_info);

  void LaunchSplitCategoricalKernel(
    const int leaf_index,
    const int real_feature_index,
    const MissingType missing_type,
    const CUDASplitInfo* cuda_split_info,
    size_t cuda_bitset_len,
    size_t cuda_bitset_inner_len);

  void LaunchAddPredictionToScoreKernel(const Dataset* data,
                                        const data_size_t* used_data_indices,
                                        data_size_t num_data, double* score) const;

  void LaunchShrinkageKernel(const double rate);

  void LaunchAddBiasKernel(const double val);

  void RecordBranchFeatures(const int left_leaf_index,
                            const int right_leaf_index,
                            const int real_feature_index);

  CUDAVector<int> cuda_left_child_;
  CUDAVector<int> cuda_right_child_;
  CUDAVector<int> cuda_split_feature_inner_;
  CUDAVector<int> cuda_split_feature_;
  CUDAVector<int> cuda_leaf_depth_;
  CUDAVector<int> cuda_leaf_parent_;
  CUDAVector<uint32_t> cuda_threshold_in_bin_;
  CUDAVector<double> cuda_threshold_;
  CUDAVector<double> cuda_internal_weight_;
  CUDAVector<double> cuda_internal_value_;
  CUDAVector<int8_t> cuda_decision_type_;
  CUDAVector<double> cuda_leaf_value_;
  CUDAVector<data_size_t> cuda_leaf_count_;
  CUDAVector<double> cuda_leaf_weight_;
  CUDAVector<data_size_t> cuda_internal_count_;
  CUDAVector<float> cuda_split_gain_;
  CUDAVector<uint32_t> cuda_bitset_;
  CUDAVector<uint32_t> cuda_bitset_inner_;
  CUDAVector<int> cuda_cat_boundaries_;
  CUDAVector<int> cuda_cat_boundaries_inner_;

  cudaStream_t cuda_stream_;

  const int num_threads_per_block_add_prediction_to_score_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_CUDA_TREE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_utils.hu <==
/*!
 * Copyright (c) 2020-2021 IBM Corporation, Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_CUDA_CUDA_UTILS_H_
#define LIGHTGBM_CUDA_CUDA_UTILS_H_

#ifdef USE_CUDA

#if defined(USE_ROCM)
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <rccl/rccl.h>
#else
#include <cuda.h>
#include <cuda_runtime.h>
#include <nccl.h>
#endif
#include <stdio.h>

#include <LightGBM/utils/log.h>
#include <LightGBM/meta.h>

#include <algorithm>
#include <vector>
#include <cmath>

namespace LightGBM {

typedef unsigned long long atomic_add_long_t;

#define CUDASUCCESS_OR_FATAL(ans) { gpuAssert((ans), __FILE__, __LINE__); }
inline void gpuAssert(cudaError_t code, const char *file, int line, bool abort = true) {
  if (code != cudaSuccess) {
    LightGBM::Log::Fatal("[CUDA] %s %s %d\n", cudaGetErrorString(code), file, line);
    if (abort) exit(code);
  }
}

#define CUDASUCCESS_OR_FATAL_OUTER(ans) { gpuAssert((ans), file, line); }

#define NCCLCHECK(cmd) do {                         \
  ncclResult_t r = cmd;                             \
  if (r!= ncclSuccess) {                            \
    printf("Failed, NCCL error %s:%d '%s'\n",             \
        __FILE__,__LINE__,ncclGetErrorString(r));   \
    exit(EXIT_FAILURE);                             \
  }                                                 \
} while(0)

void SetCUDADevice(int gpu_device_id, const char* file, int line);

int GetCUDADevice(const char* file, int line);

template <typename T>
void AllocateCUDAMemory(T** out_ptr, size_t size, const char* file, const int line) {
  void* tmp_ptr = nullptr;
  CUDASUCCESS_OR_FATAL_OUTER(cudaMalloc(&tmp_ptr, size * sizeof(T)));
  *out_ptr = reinterpret_cast<T*>(tmp_ptr);
}

template <typename T>
void CopyFromHostToCUDADevice(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyHostToDevice));
}

template <typename T>
void InitCUDAMemoryFromHostMemory(T** dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  AllocateCUDAMemory<T>(dst_ptr, size, file, line);
  CopyFromHostToCUDADevice<T>(*dst_ptr, src_ptr, size, file, line);
}

template <typename T>
void CopyFromCUDADeviceToHost(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToHost));
}

template <typename T>
void CopyFromCUDADeviceToHostAsync(T* dst_ptr, const T* src_ptr, size_t size, cudaStream_t stream, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpyAsync(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToHost, stream));
}

template <typename T>
void CopyFromCUDADeviceToCUDADevice(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpy(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToDevice));
}

template <typename T>
void CopyFromCUDADeviceToCUDADeviceAsync(T* dst_ptr, const T* src_ptr, size_t size, const char* file, const int line) {
  void* void_dst_ptr = reinterpret_cast<void*>(dst_ptr);
  const void* void_src_ptr = reinterpret_cast<const void*>(src_ptr);
  size_t size_in_bytes = size * sizeof(T);
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemcpyAsync(void_dst_ptr, void_src_ptr, size_in_bytes, cudaMemcpyDeviceToDevice));
}

void SynchronizeCUDADevice(const char* file, const int line);

void SynchronizeCUDAStream(cudaStream_t cuda_stream, const char* file, const int line);

template <typename T>
void SetCUDAMemory(T* dst_ptr, int value, size_t size, const char* file, const int line) {
  CUDASUCCESS_OR_FATAL_OUTER(cudaMemset(reinterpret_cast<void*>(dst_ptr), value, size * sizeof(T)));
  SynchronizeCUDADevice(file, line);
}

template <typename T>
void DeallocateCUDAMemory(T** ptr, const char* file, const int line) {
  if (*ptr != nullptr) {
    CUDASUCCESS_OR_FATAL_OUTER(cudaFree(reinterpret_cast<void*>(*ptr)));
    *ptr = nullptr;
  }
}

void PrintLastCUDAError();

template <typename T>
class CUDAVector {
 public:
  CUDAVector() {
    size_ = 0;
    data_ = nullptr;
  }

  explicit CUDAVector(size_t size) {
    size_ = size;
    AllocateCUDAMemory<T>(&data_, size_, __FILE__, __LINE__);
  }

  void Resize(size_t size) {
    if (size == size_) {
      return;
    }
    if (size == 0) {
      Clear();
      return;
    }
    T* new_data = nullptr;
    AllocateCUDAMemory<T>(&new_data, size, __FILE__, __LINE__);
    if (size_ > 0 && data_ != nullptr) {
      const size_t size_for_old_content = std::min<size_t>(size_, size);
      CopyFromCUDADeviceToCUDADevice<T>(new_data, data_, size_for_old_content, __FILE__, __LINE__);
    }
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    data_ = new_data;
    size_ = size;
  }

  void InitFromHostVector(const std::vector<T>& host_vector) {
    Resize(host_vector.size());
    CopyFromHostToCUDADevice(data_, host_vector.data(), host_vector.size(), __FILE__, __LINE__);
  }

  void InitFromHostMemory(const T* host_memory, size_t len) {
    Resize(len);
    CopyFromHostToCUDADevice(data_, host_memory, len, __FILE__, __LINE__);
  }

  void Clear() {
    if (size_ > 0 && data_ != nullptr) {
      DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    }
    size_ = 0;
  }

  void PushBack(const T* values, size_t len) {
    T* new_data = nullptr;
    AllocateCUDAMemory<T>(&new_data, size_ + len, __FILE__, __LINE__);
    if (size_ > 0 && data_ != nullptr) {
      CopyFromCUDADeviceToCUDADevice<T>(new_data, data_, size_, __FILE__, __LINE__);
    }
    CopyFromCUDADeviceToCUDADevice<T>(new_data + size_, values, len, __FILE__, __LINE__);
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
    size_ += len;
    data_ = new_data;
  }

  size_t Size() const {
    return size_;
  }

  ~CUDAVector() {
    DeallocateCUDAMemory<T>(&data_, __FILE__, __LINE__);
  }

  std::vector<T> ToHost() {
    std::vector<T> host_vector(size_);
    if (size_ > 0 && data_ != nullptr) {
      CopyFromCUDADeviceToHost(host_vector.data(), data_, size_, __FILE__, __LINE__);
    }
    return host_vector;
  }

  T* RawData() const {
    return data_;
  }

  void SetValue(int value) {
    SetCUDAMemory<T>(data_, value, size_, __FILE__, __LINE__);
  }

  const T* RawDataReadOnly() const {
    return data_;
  }

  T* MoveTo() {
    size_ = 0;
    T* old_data = data_;
    data_ = nullptr;
    return old_data;
  }

  template <typename OTHER_T>
  void MoveFrom(CUDAVector<OTHER_T>& other, size_t new_size) {
    data_ = reinterpret_cast<T*>(other.MoveTo());
    size_ = new_size;
  }

 private:
  T* data_;
  size_t size_;
};

template <typename T>
static __device__ T SafeLog(T x) {
  if (x > 0) {
    return std::log(x);
  } else {
    return -INFINITY;
  }
}

class NCCLInfo {
 public:
  NCCLInfo() {
    nccl_communicator_ = nullptr;
    nccl_gpu_rank_ = -1;
    local_gpu_rank_ = -1;
    gpu_device_id_ = -1;
    num_gpu_in_node_ = 0;
    global_num_data_ = 0;
  }

  virtual void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) {
    nccl_communicator_ = nccl_communicator;
    nccl_gpu_rank_ = nccl_gpu_rank;
    local_gpu_rank_ = local_gpu_rank;
    gpu_device_id_ = gpu_device_id;
    global_num_data_ = global_num_data;
  }

 protected:
  ncclComm_t nccl_communicator_ = nullptr;
  int nccl_gpu_rank_ = -1;
  int local_gpu_rank_ = -1;
  int gpu_device_id_ = -1;
  int num_gpu_in_node_ = 0;
  data_size_t global_num_data_ = 0;
};

cudaStream_t CUDAStreamCreate();

void CUDAStreamDestroy(cudaStream_t cuda_stream);

void NCCLGroupStart();

void NCCLGroupEnd();

template <typename T>
void NCCLAllReduce(const T* send_buffer, T* recv_buffer, size_t count, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm, cudaStream_t stream) {
  NCCLCHECK(ncclAllReduce(reinterpret_cast<const void*>(send_buffer), reinterpret_cast<void*>(recv_buffer), count, datatype, op, comm, stream));
}

template <typename T>
void NCCLAllReduce(const T* send_buffer, T* recv_buffer, size_t count, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm) {
  cudaStream_t nccl_stream;
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&nccl_stream));
  NCCLCHECK(ncclAllReduce(reinterpret_cast<const void*>(send_buffer), reinterpret_cast<void*>(recv_buffer), count, datatype, op, comm, nccl_stream));
  CUDASUCCESS_OR_FATAL(cudaStreamSynchronize(nccl_stream));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(nccl_stream));
}

template <typename T>
T NCCLAllReduce(T send_value, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm, cudaStream_t stream) {
  CUDAVector<T> send_buffer(1);
  CopyFromHostToCUDADevice<T>(send_buffer.RawData(), &send_value, 1, __FILE__, __LINE__);
  NCCLAllReduce<T>(send_buffer.RawDataReadOnly(), send_buffer.RawData(), 1, datatype, op, comm, stream);
  T recv_value = 0;
  CopyFromCUDADeviceToHost<T>(&recv_value, send_buffer.RawDataReadOnly(), 1, __FILE__, __LINE__);
  return recv_value;
}

template <typename T>
T NCCLAllReduce(T send_value, ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm) {
  CUDAVector<T> send_buffer(1);
  CopyFromHostToCUDADevice<T>(send_buffer.RawData(), &send_value, 1, __FILE__, __LINE__);
  NCCLAllReduce<T>(send_buffer.RawDataReadOnly(), send_buffer.RawData(), 1, datatype, op, comm);
  T recv_value = 0;
  CopyFromCUDADeviceToHost<T>(&recv_value, send_buffer.RawDataReadOnly(), 1, __FILE__, __LINE__);
  return recv_value;
}

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_CUDA_CUDA_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/vector_cudahost.h <==
/*!
 * Copyright (c) 2020-2021 IBM Corporation, Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_

#include <LightGBM/utils/common.h>

#ifdef USE_CUDA
#ifndef USE_ROCM
#include <cuda.h>
#include <cuda_runtime.h>
#endif  // USE_ROCM
#include <LightGBM/cuda/cuda_utils.hu>
#endif  // USE_CUDA
#include <stdio.h>

enum LGBM_Device {
  lgbm_device_cpu,
  lgbm_device_gpu,
  lgbm_device_cuda
};

enum Use_Learner {
  use_cpu_learner,
  use_gpu_learner,
  use_cuda_learner
};

namespace LightGBM {

class LGBM_config_ {
 public:
  static int current_device;  // Default: lgbm_device_cpu
  static int current_learner;  // Default: use_cpu_learner
};


template <class T>
struct CHAllocator {
  typedef T value_type;
  CHAllocator() {}
  template <class U> CHAllocator(const CHAllocator<U>& other);
  T* allocate(std::size_t n) {
    T* ptr;
    if (n == 0) return NULL;
    n = SIZE_ALIGNED(n);
    #ifdef USE_CUDA
      if (LGBM_config_::current_device == lgbm_device_cuda) {
        cudaError_t ret = cudaHostAlloc(reinterpret_cast<void**>(&ptr), n*sizeof(T), cudaHostAllocPortable);
        if (ret != cudaSuccess) {
          Log::Warning("Defaulting to malloc in CHAllocator!!!");
          ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
        }
      } else {
        ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
      }
    #else
      ptr = reinterpret_cast<T*>(_mm_malloc(n*sizeof(T), 16));
    #endif
    return ptr;
  }

  void deallocate(T* p, std::size_t n) {
    (void)n;  // UNUSED
    if (p == NULL) return;
    #ifdef USE_CUDA
      if (LGBM_config_::current_device == lgbm_device_cuda) {
        cudaPointerAttributes attributes;
        CUDASUCCESS_OR_FATAL(cudaPointerGetAttributes(&attributes, p));
        #if CUDA_VERSION >= 10000 || defined(USE_ROCM)
          if ((attributes.type == cudaMemoryTypeHost) && (attributes.devicePointer != NULL)) {
            CUDASUCCESS_OR_FATAL(cudaFreeHost(p));
          }
        #else
          if ((attributes.memoryType == cudaMemoryTypeHost) && (attributes.devicePointer != NULL)) {
            CUDASUCCESS_OR_FATAL(cudaFreeHost(p));
          }
        #endif
      } else {
        _mm_free(p);
      }
    #else
      _mm_free(p);
    #endif
  }
};
template <class T, class U>
bool operator==(const CHAllocator<T>&, const CHAllocator<U>&);
template <class T, class U>
bool operator!=(const CHAllocator<T>&, const CHAllocator<U>&);

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_CUDA_VECTOR_CUDAHOST_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/dataset.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_

#include <LightGBM/arrow.h>
#include <LightGBM/config.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/meta.h>
#include <LightGBM/train_share_states.h>
#include <LightGBM/utils/byte_buffer.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/text_reader.h>

#include <cstdint>
#include <string>
#include <functional>
#include <map>
#include <memory>
#include <mutex>
#include <unordered_set>
#include <utility>
#include <vector>

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_metadata.hpp>

namespace LightGBM {

/*! \brief forward declaration */
class DatasetLoader;
/*!
* \brief This class is used to store some meta(non-feature) data for training data,
*        e.g. labels, weights, initial scores, query level information.
*
*        Some details:
*        1. Label, used for training.
*        2. Weights, weighs of records, optional
*        3. Query Boundaries, necessary for LambdaRank.
*           The documents of i-th query is in [ query_boundaries[i], query_boundaries[i+1] )
*        4. Query Weights, auto calculate by weights and query_boundaries(if both of them are existed)
*           the weight for i-th query is sum(query_boundaries[i] , .., query_boundaries[i+1]) / (query_boundaries[i + 1] -  query_boundaries[i+1])
*        5. Initial score. optional. if existing, the model will boost from this score, otherwise will start from 0.
*/
class Metadata {
 public:
  /*!
  * \brief Null constructor
  */
  Metadata();
  /*!
  * \brief Initialization will load query level information, since it is need for sampling data
  * \param data_filename Filename of data
  */
  void Init(const char* data_filename);
  /*!
  * \brief init as subset
  * \param metadata Filename of data
  * \param used_indices
  * \param num_used_indices
  */
  void Init(const Metadata& metadata, const data_size_t* used_indices, data_size_t num_used_indices);
  /*!
  * \brief Initial with binary memory
  * \param memory Pointer to memory
  */
  void LoadFromMemory(const void* memory);
  /*! \brief Destructor */
  ~Metadata();

  /*!
  * \brief Initial work, will allocate space for label, weight (if exists) and query (if exists)
  * \param num_data Number of training data
  * \param weight_idx Index of weight column, < 0 means doesn't exists
  * \param query_idx Index of query id column, < 0 means doesn't exists
  */
  void Init(data_size_t num_data, int weight_idx, int query_idx);

  /*!
  * \brief Allocate space for label, weight (if exists), initial score (if exists) and query (if exists)
  * \param num_data Number of data
  * \param reference Reference metadata
  */
  void InitByReference(data_size_t num_data, const Metadata* reference);

  /*!
  * \brief Allocate space for label, weight (if exists), initial score (if exists) and query (if exists)
  * \param num_data Number of data rows
  * \param has_weights Whether the metadata has weights
  * \param has_init_scores Whether the metadata has initial scores
  * \param has_queries Whether the metadata has queries
  * \param nclasses Number of classes for initial scores
  */
  void Init(data_size_t num_data, int32_t has_weights, int32_t has_init_scores, int32_t has_queries, int32_t nclasses);

  /*!
  * \brief Partition label by used indices
  * \param used_indices Indices of local used
  */
  void PartitionLabel(const std::vector<data_size_t>& used_indices);

  /*!
  * \brief Partition meta data according to local used indices if need
  * \param num_all_data Number of total training data, including other machines' data on distributed learning
  * \param used_data_indices Indices of local used training data
  */
  void CheckOrPartition(data_size_t num_all_data,
                        const std::vector<data_size_t>& used_data_indices);

  void SetLabel(const label_t* label, data_size_t len);
  void SetLabel(struct ArrowArrayStream* stream);
  void SetLabel(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetWeights(const label_t* weights, data_size_t len);
  void SetWeights(struct ArrowArrayStream* stream);
  void SetWeights(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetQuery(const data_size_t* query, data_size_t len);
  void SetQuery(struct ArrowArrayStream* stream);
  void SetQuery(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  void SetPosition(const data_size_t* position, data_size_t len);
  void SetPosition(struct ArrowArrayStream* stream);
  void SetPosition(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);

  /*!
  * \brief Set initial scores
  * \param init_score Initial scores, this class will manage memory for init_score.
  */
  void SetInitScore(const double* init_score, data_size_t len);
  void SetInitScore(struct ArrowArrayStream* stream);
  void SetInitScore(int64_t n_chunks, struct ArrowArray* chunks, struct ArrowSchema* schema);


  /*!
  * \brief Save binary data to file
  * \param file File want to write
  */
  void SaveBinaryToFile(BinaryWriter* writer) const;

  /*!
  * \brief Get sizes in byte of this object
  */
  size_t SizesInByte() const;

  /*!
  * \brief Get pointer of label
  * \return Pointer of label
  */
  inline const label_t* label() const { return label_.data(); }

  /*!
  * \brief Set label for one record
  * \param idx Index of this record
  * \param value Label value of this record
  */
  inline void SetLabelAt(data_size_t idx, label_t value) {
    label_[idx] = value;
  }

  /*!
  * \brief Set Weight for one record
  * \param idx Index of this record
  * \param value Weight value of this record
  */
  inline void SetWeightAt(data_size_t idx, label_t value) {
    weights_[idx] = value;
  }

  /*!
  * \brief Set initial scores for one record.  Note that init_score might have multiple columns and is stored in column format.
  * \param idx Index of this record
  * \param values Initial score values for this record, one per class
  */
  inline void SetInitScoreAt(data_size_t idx, const double* values) {
    const auto nclasses = num_init_score_classes();
    const double* val_ptr = values;
    for (int i = idx; i < nclasses * num_data_; i += num_data_, ++val_ptr) {
      init_score_[i] = *val_ptr;
    }
  }

  /*!
  * \brief Set Query Id for one record
  * \param idx Index of this record
  * \param value Query Id value of this record
  */
  inline void SetQueryAt(data_size_t idx, data_size_t value) {
    queries_[idx] = static_cast<data_size_t>(value);
  }

  /*! \brief Load initial scores from file */
  void LoadInitialScore(const std::string& data_filename);

  /*!
  * \brief Insert data from a given data to the current data at a specified index
  * \param start_index The target index to begin the insertion
  * \param count Number of records to insert
  * \param labels Pointer to label data
  * \param weights Pointer to weight data, or null
  * \param init_scores Pointer to init-score data, or null
  * \param queries Pointer to query data, or null
  */
  void InsertAt(data_size_t start_index,
    data_size_t count,
    const float* labels,
    const float* weights,
    const double* init_scores,
    const int32_t* queries);

  /*!
  * \brief Perform any extra operations after all data has been loaded
  */
  void FinishLoad();
  /*!
  * \brief Get weights, if not exists, will return nullptr
  * \return Pointer of weights
  */
  inline const label_t* weights() const {
    if (!weights_.empty()) {
      return weights_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get positions, if does not exist then return nullptr
  * \return Pointer of positions
  */
  inline const data_size_t* positions() const {
    if (!positions_.empty()) {
      return positions_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get position IDs, if does not exist then return nullptr
  * \return Pointer of position IDs
  */
  inline const std::string* position_ids() const {
    if (!position_ids_.empty()) {
      return position_ids_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get Number of different position IDs
  * \return number of different position IDs
  */
  inline size_t num_position_ids() const {
      return position_ids_.size();
  }

  /*!
  * \brief Get data boundaries on queries, if not exists, will return nullptr
  *        we assume data will order by query,
  *        the interval of [query_boundaris[i], query_boundaris[i+1])
  *        is the data indices for query i.
  * \return Pointer of data boundaries on queries
  */
  inline const data_size_t* query_boundaries() const {
    if (!query_boundaries_.empty()) {
      return query_boundaries_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get Number of queries
  * \return Number of queries
  */
  inline data_size_t num_queries() const { return num_queries_; }

  /*!
  * \brief Get weights for queries, if not exists, will return nullptr
  * \return Pointer of weights for queries
  */
  inline const label_t* query_weights() const {
    if (!query_weights_.empty()) {
      return query_weights_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get initial scores, if not exists, will return nullptr
  * \return Pointer of initial scores
  */
  inline const double* init_score() const {
    if (!init_score_.empty()) {
      return init_score_.data();
    } else {
      return nullptr;
    }
  }

  /*!
  * \brief Get size of initial scores
  */
  inline int64_t num_init_score() const { return num_init_score_; }

  /*!
  * \brief Get number of classes
  */
  inline int32_t num_init_score_classes() const {
    if (num_data_ && num_init_score_) {
      return static_cast<int>(num_init_score_ / num_data_);
    }
    return 1;
  }

  /*! \brief Disable copy */
  Metadata& operator=(const Metadata&) = delete;
  /*! \brief Disable copy */
  Metadata(const Metadata&) = delete;

  #ifdef USE_CUDA

  CUDAMetadata* cuda_metadata() const { return cuda_metadata_.get(); }

  void CreateCUDAMetadata(const int gpu_device_id);

  #endif  // USE_CUDA

 private:
  /*! \brief Load wights from file */
  void LoadWeights();
  /*! \brief Load positions from file */
  void LoadPositions();
  /*! \brief Load query boundaries from file */
  void LoadQueryBoundaries();
  /*! \brief Calculate query weights from queries */
  void CalculateQueryWeights();
  /*! \brief Calculate query boundaries from queries */
  void CalculateQueryBoundaries();
  /*! \brief Insert labels at the given index */
  void InsertLabels(const label_t* labels, data_size_t start_index, data_size_t len);
  /*! \brief Set labels from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetLabelsFromIterator(It first, It last);
  /*! \brief Insert weights at the given index */
  void InsertWeights(const label_t* weights, data_size_t start_index, data_size_t len);
  /*! \brief Set weights from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetWeightsFromIterator(It first, It last);
  /*! \brief Insert initial scores at the given index */
  void InsertInitScores(const double* init_scores, data_size_t start_index, data_size_t len, data_size_t source_size);
  /*! \brief Set init scores from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetInitScoresFromIterator(It first, It last);
  /*! \brief Insert queries at the given index */
  void InsertQueries(const data_size_t* queries, data_size_t start_index, data_size_t len);
  /*! \brief Set queries from pointers to the first element and the end of an iterator. */
  template <typename It>
  void SetQueriesFromIterator(It first, It last);
  /*! \brief Filename of current data */
  std::string data_filename_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of weights, used to check correct weight file */
  data_size_t num_weights_;
  /*! \brief Number of positions, used to check correct position file */
  data_size_t num_positions_;
  /*! \brief Label data */
  std::vector<label_t> label_;
  /*! \brief Weights data */
  std::vector<label_t> weights_;
  /*! \brief Positions data */
  std::vector<data_size_t> positions_;
  /*! \brief Position identifiers */
  std::vector<std::string> position_ids_;
  /*! \brief Query boundaries */
  std::vector<data_size_t> query_boundaries_;
  /*! \brief Query weights */
  std::vector<label_t> query_weights_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Number of Initial score, used to check correct weight file */
  int64_t num_init_score_;
  /*! \brief Initial score */
  std::vector<double> init_score_;
  /*! \brief Queries data */
  std::vector<data_size_t> queries_;
  /*! \brief mutex for threading safe call */
  std::mutex mutex_;
  bool weight_load_from_file_;
  bool position_load_from_file_;
  bool query_load_from_file_;
  bool init_score_load_from_file_;
  #ifdef USE_CUDA
  std::unique_ptr<CUDAMetadata> cuda_metadata_;
  #endif  // USE_CUDA
};


/*! \brief Interface for Parser */
class Parser {
 public:
  typedef const char* (*AtofFunc)(const char* p, double* out);

  /*! \brief Default constructor */
  Parser() {}

  /*!
  * \brief Constructor for customized parser. The constructor accepts content not path because need to save/load the config along with model string
  */
  explicit Parser(std::string) {}

  /*! \brief virtual destructor */
  virtual ~Parser() {}

  /*!
  * \brief Parse one line with label
  * \param str One line record, string format, should end with '\0'
  * \param out_features Output columns, store in (column_idx, values)
  * \param out_label Label will store to this if exists
  */
  virtual void ParseOneLine(const char* str,
                            std::vector<std::pair<int, double>>* out_features, double* out_label) const = 0;

  virtual int NumFeatures() const = 0;

  /*!
  * \brief Create an object of parser, will auto choose the format depend on file
  * \param filename One Filename of data
  * \param header whether input file contains header
  * \param num_features Pass num_features of this data file if you know, <=0 means don't know
  * \param label_idx index of label column
  * \param precise_float_parser using precise floating point number parsing if true
  * \return Object of parser
  */
  static Parser* CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser);

  /*!
  * \brief Create an object of parser, could use customized parser, or auto choose the format depend on file
  * \param filename One Filename of data
  * \param header whether input file contains header
  * \param num_features Pass num_features of this data file if you know, <=0 means don't know
  * \param label_idx index of label column
  * \param precise_float_parser using precise floating point number parsing if true
  * \param parser_config_str Customized parser config content
  * \return Object of parser
  */
  static Parser* CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser,
                              std::string parser_config_str);

  /*!
  * \brief Generate parser config str used for custom parser initialization, may save values of label id and header
  * \param filename One Filename of data
  * \param parser_config_filename One Filename of parser config
  * \param header whether input file contains header
  * \param label_idx index of label column
  * \return Parser config str
  */
  static std::string GenerateParserConfigStr(const char* filename, const char* parser_config_filename, bool header, int label_idx);
};

/*! \brief Interface for parser factory, used by customized parser */
class ParserFactory {
 private:
  ParserFactory() {}
  std::map<std::string, std::function<Parser*(std::string)>> object_map_;

 public:
  ~ParserFactory() {}
  static ParserFactory& getInstance();
  void Register(std::string class_name, std::function<Parser*(std::string)> objc);
  Parser* getObject(std::string class_name, std::string config_str);
};

/*! \brief Interface for parser reflector, used by customized parser */
class ParserReflector {
 public:
  ParserReflector(std::string class_name, std::function<Parser*(std::string)> objc) {
    ParserFactory::getInstance().Register(class_name, objc);
  }
  virtual ~ParserReflector() {}
};

/*! \brief The main class of data set,
*          which are used to training or validation
*/
class Dataset {
 public:
  friend DatasetLoader;

  LIGHTGBM_EXPORT Dataset();

  LIGHTGBM_EXPORT Dataset(data_size_t num_data);

  void Construct(
    std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    int num_total_features,
    const std::vector<std::vector<double>>& forced_bins,
    int** sample_non_zero_indices,
    double** sample_values,
    const int* num_per_col,
    int num_sample_col,
    size_t total_sample_cnt,
    const Config& io_config);

  /*! \brief Destructor */
  LIGHTGBM_EXPORT ~Dataset();

  /*!
  * \brief Initialize from the given reference
  * \param num_data Number of data
  * \param reference Reference dataset
  */
  LIGHTGBM_EXPORT void InitByReference(data_size_t num_data, const Dataset* reference) {
    metadata_.InitByReference(num_data, &reference->metadata());
  }

  LIGHTGBM_EXPORT void InitStreaming(data_size_t num_data,
                                     int32_t has_weights,
                                     int32_t has_init_scores,
                                     int32_t has_queries,
                                     int32_t nclasses,
                                     int32_t nthreads,
                                     int32_t omp_max_threads) {
    // Initialize optional max thread count with either parameter or OMP setting
    if (omp_max_threads > 0) {
      omp_max_threads_ = omp_max_threads;
    } else if (omp_max_threads_ <= 0) {
      omp_max_threads_ = OMP_NUM_THREADS();
    }

    metadata_.Init(num_data, has_weights, has_init_scores, has_queries, nclasses);
    for (int i = 0; i < num_groups_; ++i) {
      feature_groups_[i]->InitStreaming(nthreads, omp_max_threads_);
    }
  }

  LIGHTGBM_EXPORT bool CheckAlign(const Dataset& other) const {
    if (num_features_ != other.num_features_) {
      return false;
    }
    if (num_total_features_ != other.num_total_features_) {
      return false;
    }
    if (label_idx_ != other.label_idx_) {
      return false;
    }
    for (int i = 0; i < num_features_; ++i) {
      if (!FeatureBinMapper(i)->CheckAlign(*(other.FeatureBinMapper(i)))) {
        return false;
      }
    }
    return true;
  }

  inline void FinishOneRow(int tid, data_size_t row_idx, const std::vector<bool>& is_feature_added) {
    if (is_finish_load_) {
      return;
    }
    for (auto fidx : feature_need_push_zeros_) {
      if (is_feature_added[fidx]) {
        continue;
      }
      const int group = feature2group_[fidx];
      const int sub_feature = feature2subfeature_[fidx];
      feature_groups_[group]->PushData(tid, sub_feature, row_idx, 0.0f);
    }
  }

  inline void PushOneValue(int tid, data_size_t row_idx, size_t col_idx, double value) {
    if (this->is_finish_load_)
      return;
    auto feature_idx = this->used_feature_map_[col_idx];
    if (feature_idx >= 0) {
      auto group = this->feature2group_[feature_idx];
      auto sub_feature = this->feature2subfeature_[feature_idx];
      this->feature_groups_[group]->PushData(tid, sub_feature, row_idx, value);
      if (this->has_raw_) {
        auto feat_ind = numeric_feature_map_[feature_idx];
        if (feat_ind >= 0) {
          raw_data_[feat_ind][row_idx] = static_cast<float>(value);
        }
      }
    }
  }

  inline void PushOneRow(int tid, data_size_t row_idx, const std::vector<double>& feature_values) {
    for (size_t i = 0; i < feature_values.size() && i < static_cast<size_t>(num_total_features_); ++i) {
      this->PushOneValue(tid, row_idx, i, feature_values[i]);
    }
  }

  inline void PushOneRow(int tid, data_size_t row_idx, const std::vector<std::pair<int, double>>& feature_values) {
    if (is_finish_load_) {
      return;
    }
    std::vector<bool> is_feature_added(num_features_, false);
    for (auto& inner_data : feature_values) {
      if (inner_data.first >= num_total_features_) {
        continue;
      }
      int feature_idx = used_feature_map_[inner_data.first];
      if (feature_idx >= 0) {
        is_feature_added[feature_idx] = true;
        const int group = feature2group_[feature_idx];
        const int sub_feature = feature2subfeature_[feature_idx];
        feature_groups_[group]->PushData(tid, sub_feature, row_idx, inner_data.second);
        if (has_raw_) {
          int feat_ind = numeric_feature_map_[feature_idx];
          if (feat_ind >= 0) {
            raw_data_[feat_ind][row_idx] = static_cast<float>(inner_data.second);
          }
        }
      }
    }
    FinishOneRow(tid, row_idx, is_feature_added);
  }

  inline void PushOneData(int tid, data_size_t row_idx, int group, int feature_idx, int sub_feature, double value) {
    feature_groups_[group]->PushData(tid, sub_feature, row_idx, value);
    if (has_raw_) {
      int feat_ind = numeric_feature_map_[feature_idx];
      if (feat_ind >= 0) {
        raw_data_[feat_ind][row_idx] = static_cast<float>(value);
      }
    }
  }

  inline void InsertMetadataAt(data_size_t start_index,
    data_size_t count,
    const label_t* labels,
    const label_t* weights,
    const double* init_scores,
    const data_size_t* queries) {
    metadata_.InsertAt(start_index, count, labels, weights, init_scores, queries);
  }

  inline int RealFeatureIndex(int fidx) const {
    return real_feature_idx_[fidx];
  }

  inline int InnerFeatureIndex(int col_idx) const {
    return used_feature_map_[col_idx];
  }
  inline int Feature2Group(int feature_idx) const {
    return feature2group_[feature_idx];
  }
  inline int Feature2SubFeature(int feature_idx) const {
    return feature2subfeature_[feature_idx];
  }
  inline uint64_t GroupBinBoundary(int group_idx) const {
    return group_bin_boundaries_[group_idx];
  }
  inline uint64_t NumTotalBin() const {
    return group_bin_boundaries_.back();
  }

  inline std::vector<int> ValidFeatureIndices() const {
    std::vector<int> ret;
    for (int i = 0; i < num_total_features_; ++i) {
      if (used_feature_map_[i] >= 0) {
        ret.push_back(i);
      }
    }
    return ret;
  }
  void ReSize(data_size_t num_data);

  void CopySubrow(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data);

  void CopySubrow(const Dataset* fullset, const data_size_t* used_indices,
                  data_size_t num_used_indices, bool need_meta_data,
                  const std::vector<int8_t>* is_feature_used);

  void CopySubrowToDevice(const Dataset* fullset, const data_size_t* used_indices, data_size_t num_used_indices, bool need_meta_data, int gpu_device_id);

  MultiValBin* GetMultiBinFromSparseFeatures(const std::vector<uint32_t>& offsets) const;

  MultiValBin* GetMultiBinFromAllFeatures(const std::vector<uint32_t>& offsets) const;

  template <bool USE_QUANT_GRAD, int HIST_BITS>
  TrainingShareStates* GetShareStates(
      score_t* gradients, score_t* hessians,
      const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
      bool force_col_wise, bool force_row_wise, const int num_grad_quant_bins) const;

  LIGHTGBM_EXPORT void FinishLoad();

  bool SetFieldFromArrow(const char* field_name, struct ArrowArrayStream* stream);

  bool SetFieldFromArrow(const char* field_name, int64_t n_chunks,
                         struct ArrowArray* chunks, struct ArrowSchema* schema);

  LIGHTGBM_EXPORT bool SetFloatField(const char* field_name, const float* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool SetDoubleField(const char* field_name, const double* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool SetIntField(const char* field_name, const int* field_data, data_size_t num_element);

  LIGHTGBM_EXPORT bool GetFloatField(const char* field_name, data_size_t* out_len, const float** out_ptr);

  LIGHTGBM_EXPORT bool GetDoubleField(const char* field_name, data_size_t* out_len, const double** out_ptr);

  LIGHTGBM_EXPORT bool GetIntField(const char* field_name, data_size_t* out_len, const int** out_ptr);

  /*!
  * \brief Save current dataset into binary file, will save to "filename.bin"
  */
  LIGHTGBM_EXPORT void SaveBinaryFile(const char* bin_filename);

  /*!
   * \brief Serialize the overall Dataset definition/schema to a binary buffer (i.e., without data)
   */
  LIGHTGBM_EXPORT void SerializeReference(ByteBuffer* out);

  LIGHTGBM_EXPORT void DumpTextFile(const char* text_filename);

  LIGHTGBM_EXPORT void CopyFeatureMapperFrom(const Dataset* dataset);

  LIGHTGBM_EXPORT void CreateValid(const Dataset* dataset);

  void InitTrain(const std::vector<int8_t>& is_feature_used,
                 TrainingShareStates* share_state) const;

  template <bool USE_INDICES, bool USE_HESSIAN, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsInner(const std::vector<int8_t>& is_feature_used,
                                const data_size_t* data_indices,
                                data_size_t num_data, const score_t* gradients,
                                const score_t* hessians,
                                score_t* ordered_gradients,
                                score_t* ordered_hessians,
                                TrainingShareStates* share_state,
                                hist_t* hist_data) const;

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsMultiVal(const data_size_t* data_indices,
                                   data_size_t num_data,
                                   const score_t* gradients,
                                   const score_t* hessians,
                                   TrainingShareStates* share_state,
                                   hist_t* hist_data) const;

  template <bool USE_QUANT_GRAD, int HIST_BITS>
  inline void ConstructHistograms(
      const std::vector<int8_t>& is_feature_used,
      const data_size_t* data_indices, data_size_t num_data,
      const score_t* gradients, const score_t* hessians,
      score_t* ordered_gradients, score_t* ordered_hessians,
      TrainingShareStates* share_state, hist_t* hist_data) const {
    if (num_data <= 0) {
      return;
    }
    bool use_indices = data_indices != nullptr && (num_data < num_data_);
    if (share_state->is_constant_hessian) {
      if (use_indices) {
        ConstructHistogramsInner<true, false, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      } else {
        ConstructHistogramsInner<false, false, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      }
    } else {
      if (use_indices) {
        ConstructHistogramsInner<true, true, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      } else {
        ConstructHistogramsInner<false, true, USE_QUANT_GRAD, HIST_BITS>(
            is_feature_used, data_indices, num_data, gradients, hessians,
            ordered_gradients, ordered_hessians, share_state, hist_data);
      }
    }
  }

  void FixHistogram(int feature_idx, double sum_gradient, double sum_hessian, hist_t* data) const;

  template <typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FixHistogramInt(int feature_idx, int64_t sum_gradient_and_hessian, hist_t* data) const;

  inline data_size_t Split(int feature, const uint32_t* threshold,
                           int num_threshold, bool default_left,
                           const data_size_t* data_indices,
                           data_size_t cnt, data_size_t* lte_indices,
                           data_size_t* gt_indices) const {
    const int group = feature2group_[feature];
    const int sub_feature = feature2subfeature_[feature];
    return feature_groups_[group]->Split(
        sub_feature, threshold, num_threshold, default_left, data_indices,
        cnt, lte_indices, gt_indices);
  }

  inline int SubFeatureBinOffset(int i) const {
    const int sub_feature = feature2subfeature_[i];
    if (sub_feature == 0) {
      return 1;
    } else {
      return 0;
    }
  }

  inline int FeatureNumBin(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->num_bin();
  }

  inline int FeatureGroupNumBin(int group) const {
    return feature_groups_[group]->num_total_bin_;
  }

  inline const BinMapper* FeatureBinMapper(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature].get();
  }

  inline const Bin* FeatureGroupBin(int group) const {
    return feature_groups_[group]->bin_data_.get();
  }

  inline BinIterator* FeatureIterator(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->SubFeatureIterator(sub_feature);
  }

  inline BinIterator* FeatureGroupIterator(int group) const {
    return feature_groups_[group]->FeatureGroupIterator();
  }

  inline bool IsMultiGroup(int i) const {
    return feature_groups_[i]->is_multi_val_;
  }

  inline size_t FeatureGroupSizesInByte(int group) const {
    return feature_groups_[group]->FeatureGroupSizesInByte();
  }

  inline void* FeatureGroupData(int group) const {
    return feature_groups_[group]->FeatureGroupData();
  }

  const void* GetColWiseData(
    const int feature_group_index,
    const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    std::vector<BinIterator*>* bin_iterator,
    const int num_threads) const;

  const void* GetColWiseData(
    const int feature_group_index,
    const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    BinIterator** bin_iterator) const;

  inline double RealThreshold(int i, uint32_t threshold) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->BinToValue(threshold);
  }

  // given a real threshold, find the closest threshold bin
  inline uint32_t BinThreshold(int i, double threshold_double) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->ValueToBin(threshold_double);
  }

  inline int MaxRealCatValue(int i) const {
    const int group = feature2group_[i];
    const int sub_feature = feature2subfeature_[i];
    return feature_groups_[group]->bin_mappers_[sub_feature]->MaxCatValue();
  }

  /*!
  * \brief Get meta data pointer
  * \return Pointer of meta data
  */
  inline const Metadata& metadata() const { return metadata_; }

  /*! \brief Get Number of used features */
  inline int num_features() const { return num_features_; }

  /*! \brief Get number of numeric features */
  inline int num_numeric_features() const { return num_numeric_features_; }

  /*! \brief Get Number of feature groups */
  inline int num_feature_groups() const { return num_groups_;}

  /*! \brief Get Number of total features */
  inline int num_total_features() const { return num_total_features_; }

  /*! \brief Get the index of label column */
  inline int label_idx() const { return label_idx_; }

  /*! \brief Get names of current data set */
  inline const std::vector<std::string>& feature_names() const { return feature_names_; }

  /*! \brief Get content of parser config file */
  inline const std::string parser_config_str() const { return parser_config_str_; }

  inline void set_feature_names(const std::vector<std::string>& feature_names) {
    if (feature_names.size() != static_cast<size_t>(num_total_features_)) {
      Log::Fatal("Size of feature_names error, should equal with total number of features");
    }
    feature_names_ = std::vector<std::string>(feature_names);
    std::unordered_set<std::string> feature_name_set;
    // replace ' ' in feature_names with '_'
    bool spaceInFeatureName = false;
    for (auto& feature_name : feature_names_) {
      // check JSON
      if (!Common::CheckAllowedJSON(feature_name)) {
        Log::Fatal("Do not support special JSON characters in feature name.");
      }
      if (feature_name.find(' ') != std::string::npos) {
        spaceInFeatureName = true;
        std::replace(feature_name.begin(), feature_name.end(), ' ', '_');
      }
      if (feature_name_set.count(feature_name) > 0) {
        Log::Fatal("Feature (%s) appears more than one time.", feature_name.c_str());
      }
      feature_name_set.insert(feature_name);
    }
    if (spaceInFeatureName) {
      Log::Warning("Found whitespace in feature_names, replace with underlines");
    }
  }

  inline std::vector<std::string> feature_infos() const {
    std::vector<std::string> bufs;
    for (int i = 0; i < num_total_features_; ++i) {
      int fidx = used_feature_map_[i];
      if (fidx < 0) {
        bufs.push_back("none");
      } else {
        const auto bin_mapper = FeatureBinMapper(fidx);
        bufs.push_back(bin_mapper->bin_info_string());
      }
    }
    return bufs;
  }

  /*! \brief Get Number of data */
  inline data_size_t num_data() const { return num_data_; }

  /*! \brief Get whether FinishLoad is automatically called when pushing last row. */
  inline bool wait_for_manual_finish() const { return wait_for_manual_finish_; }

  /*! \brief Get the maximum number of OpenMP threads to allocate for. */
  inline int omp_max_threads() const { return omp_max_threads_; }

  /*! \brief Set whether the Dataset is finished automatically when last row is pushed or with a manual
   *         MarkFinished API call.  Set to true for thread-safe streaming and/or if will be coalesced later.
   *         FinishLoad should not be called on any Dataset that will be coalesced.
   */
  inline void set_wait_for_manual_finish(bool value) {
    std::lock_guard<std::mutex> lock(mutex_);
    wait_for_manual_finish_ = value;
  }

  /*! \brief Disable copy */
  Dataset& operator=(const Dataset&) = delete;
  /*! \brief Disable copy */
  Dataset(const Dataset&) = delete;

  void AddFeaturesFrom(Dataset* other);

  /*! \brief Get has_raw_ */
  inline bool has_raw() const { return has_raw_; }

  /*! \brief Set has_raw_ */
  inline void SetHasRaw(bool has_raw) { has_raw_ = has_raw; }

  /*! \brief Resize raw_data_ */
  inline void ResizeRaw(int num_rows) {
    if (static_cast<int>(raw_data_.size()) > num_numeric_features_) {
      raw_data_.resize(num_numeric_features_);
    }
    for (size_t i = 0; i < raw_data_.size(); ++i) {
      raw_data_[i].resize(num_rows);
    }
    int curr_size = static_cast<int>(raw_data_.size());
    for (int i = curr_size; i < num_numeric_features_; ++i) {
      raw_data_.push_back(std::vector<float>(num_rows, 0));
    }
  }

  /*! \brief Get pointer to raw_data_ feature */
  inline const float* raw_index(int feat_ind) const {
    return raw_data_[numeric_feature_map_[feat_ind]].data();
  }

  inline uint32_t feature_max_bin(const int inner_feature_index) const {
    const int feature_group_index = Feature2Group(inner_feature_index);
    const int sub_feature_index = feature2subfeature_[inner_feature_index];
    return feature_groups_[feature_group_index]->feature_max_bin(sub_feature_index);
  }

  inline uint32_t feature_min_bin(const int inner_feature_index) const {
    const int feature_group_index = Feature2Group(inner_feature_index);
    const int sub_feature_index = feature2subfeature_[inner_feature_index];
    return feature_groups_[feature_group_index]->feature_min_bin(sub_feature_index);
  }

  #ifdef USE_CUDA

  const CUDAColumnData* cuda_column_data() const {
    return cuda_column_data_.get();
  }

  #endif  // USE_CUDA

 private:
  void SerializeHeader(BinaryWriter* serializer);

  size_t GetSerializedHeaderSize();

  void CreateCUDAColumnData();

  void CopySubrowHostPart(const Dataset* fullset,
                          const data_size_t* used_indices,
                          data_size_t num_used_indices,
                          bool need_meta_data,
                          const std::vector<int8_t>* is_feature_used);

  std::string data_filename_;
  /*! \brief Store used features */
  std::vector<std::unique_ptr<FeatureGroup>> feature_groups_;
  /*! \brief Mapper from real feature index to used index*/
  std::vector<int> used_feature_map_;
  /*! \brief Number of used features*/
  int num_features_;
  /*! \brief Number of total features*/
  int num_total_features_;
  /*! \brief Number of total data*/
  data_size_t num_data_;
  /*! \brief Store some label level data*/
  Metadata metadata_;
  /*! \brief index of label column */
  int label_idx_ = 0;
  /*! \brief store feature names */
  std::vector<std::string> feature_names_;
  /*! \brief serialized versions */
  static const int kSerializedReferenceVersionLength;
  static const char* serialized_reference_version;
  static const char* binary_file_token;
  static const char* binary_serialized_reference_token;
  int num_groups_;
  std::vector<int> real_feature_idx_;
  std::vector<int> feature2group_;
  std::vector<int> feature2subfeature_;
  std::vector<uint64_t> group_bin_boundaries_;
  std::vector<int> group_feature_start_;
  std::vector<int> group_feature_cnt_;
  bool is_finish_load_;
  int max_bin_;
  std::vector<int32_t> max_bin_by_feature_;
  std::vector<std::vector<double>> forced_bin_bounds_;
  int bin_construct_sample_cnt_;
  int min_data_in_bin_;
  bool use_missing_;
  bool zero_as_missing_;
  std::vector<int> feature_need_push_zeros_;
  std::vector<std::vector<float>> raw_data_;
  bool wait_for_manual_finish_;
  int omp_max_threads_ = -1;
  bool has_raw_;
  /*! map feature (inner index) to its index in the list of numeric (non-categorical) features */
  std::vector<int> numeric_feature_map_;
  int num_numeric_features_;
  std::string device_type_;
  int gpu_device_id_;
  /*! \brief mutex for threading safe call */
  std::mutex mutex_;

  #ifdef USE_CUDA
  std::unique_ptr<CUDAColumnData> cuda_column_data_;
  #endif  // USE_CUDA

  std::string parser_config_str_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/dataset_loader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_

#include <LightGBM/dataset.h>

#include <memory>
#include <string>
#include <unordered_set>
#include <vector>

namespace LightGBM {

class DatasetLoader {
 public:
  LIGHTGBM_EXPORT DatasetLoader(const Config& io_config, const PredictFunction& predict_fun, int num_class, const char* filename);

  LIGHTGBM_EXPORT ~DatasetLoader();

  LIGHTGBM_EXPORT Dataset* LoadFromFile(const char* filename, int rank, int num_machines);

  LIGHTGBM_EXPORT Dataset* LoadFromFile(const char* filename) {
    return LoadFromFile(filename, 0, 1);
  }

  LIGHTGBM_EXPORT Dataset* LoadFromFileAlignWithOtherDataset(const char* filename, const Dataset* train_data);

  LIGHTGBM_EXPORT Dataset* LoadFromSerializedReference(const char* buffer, size_t buffer_size, data_size_t num_data, int32_t num_classes);

  LIGHTGBM_EXPORT Dataset* ConstructFromSampleData(double** sample_values,
                                                   int** sample_indices,
                                                   int num_col,
                                                   const int* num_per_col,
                                                   size_t total_sample_size,
                                                   data_size_t num_local_data,
                                                   int64_t num_dist_data);

  /*! \brief Disable copy */
  DatasetLoader& operator=(const DatasetLoader&) = delete;
  /*! \brief Disable copy */
  DatasetLoader(const DatasetLoader&) = delete;

  static std::vector<std::vector<double>> GetForcedBins(std::string forced_bins_path, int num_total_features,
                                                        const std::unordered_set<int>& categorical_features);

 private:
  void LoadHeaderFromMemory(Dataset* dataset, const char* buffer);

  Dataset* LoadFromBinFile(const char* data_filename, const char* bin_filename, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  void SetHeader(const char* filename);

  void CheckDataset(const Dataset* dataset, bool is_load_from_binary);

  std::vector<std::string> LoadTextDataToMemory(const char* filename, const Metadata& metadata, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  std::vector<std::string> SampleTextDataFromMemory(const std::vector<std::string>& data);

  std::vector<std::string> SampleTextDataFromFile(const char* filename, const Metadata& metadata, int rank, int num_machines, int* num_global_data, std::vector<data_size_t>* used_data_indices);

  void ConstructBinMappersFromTextData(int rank, int num_machines, const std::vector<std::string>& sample_data, const Parser* parser, Dataset* dataset);

  /*! \brief Extract local features from memory */
  void ExtractFeaturesFromMemory(std::vector<std::string>* text_data, const Parser* parser, Dataset* dataset);

  /*! \brief Extract local features from file */
  void ExtractFeaturesFromFile(const char* filename, const Parser* parser, const std::vector<data_size_t>& used_data_indices, Dataset* dataset);

  /*! \brief Check can load from binary file */
  std::string CheckCanLoadFromBin(const char* filename);

  /*! \brief Check the number of bins for categorical features.
   * The number of bins for categorical features may exceed the configured maximum value.
   * Log warnings when such cases happen.
   *
   * \param bin_mappers the bin_mappers of all features
   * \param max_bin max_bin from Config
   * \param max_bin_by_feature max_bin_by_feature from Config
   */
  void CheckCategoricalFeatureNumBin(const std::vector<std::unique_ptr<BinMapper>>& bin_mappers, const int max_bin, const std::vector<int>& max_bin_by_feature) const;

  const Config& config_;
  /*! \brief Random generator*/
  Random random_;
  /*! \brief prediction function for initial model */
  const PredictFunction predict_fun_;
  /*! \brief number of classes */
  int num_class_;
  /*! \brief index of label column */
  int label_idx_;
  /*! \brief index of weight column */
  int weight_idx_;
  /*! \brief index of group column */
  int group_idx_;
  /*! \brief Mapper from real feature index to used index*/
  std::unordered_set<int> ignore_features_;
  /*! \brief store feature names */
  std::vector<std::string> feature_names_;
  /*! \brief Mapper from real feature index to used index*/
  std::unordered_set<int> categorical_features_;
  /*! \brief Whether to store raw feature values */
  bool store_raw_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_DATASET_LOADER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/export.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_

/** Macros for exporting symbols in MSVC/GCC/CLANG **/

#ifdef __cplusplus
#define LIGHTGBM_EXTERN_C extern "C"
#else
#define LIGHTGBM_EXTERN_C
#endif


#ifdef _MSC_VER
#define LIGHTGBM_EXPORT __declspec(dllexport)
#define LIGHTGBM_C_EXPORT LIGHTGBM_EXTERN_C __declspec(dllexport)
#else
#define LIGHTGBM_EXPORT
#define LIGHTGBM_C_EXPORT LIGHTGBM_EXTERN_C
#endif

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_EXPORT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/feature_group.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/random.h>

#include <cstdint>
#include <cstdio>
#include <memory>
#include <vector>

namespace LightGBM {

class Dataset;
class DatasetLoader;
struct TrainingShareStates;
class MultiValBinWrapper;
/*! \brief Using to store data and providing some operations on one feature
 * group*/
class FeatureGroup {
 public:
  friend Dataset;
  friend DatasetLoader;
  friend TrainingShareStates;
  friend MultiValBinWrapper;
  /*!
  * \brief Constructor
  * \param num_feature number of features of this group
  * \param bin_mappers Bin mapper for features
  * \param num_data Total number of data
  * \param is_enable_sparse True if enable sparse feature
  */
  FeatureGroup(int num_feature, int8_t is_multi_val,
    std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    data_size_t num_data, int group_id) :
    num_feature_(num_feature), is_multi_val_(is_multi_val > 0), is_sparse_(false) {
    CHECK_EQ(static_cast<int>(bin_mappers->size()), num_feature);
    auto& ref_bin_mappers = *bin_mappers;
    double sum_sparse_rate = 0.0f;
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(ref_bin_mappers[i].release());
      sum_sparse_rate += bin_mappers_.back()->sparse_rate();
    }
    sum_sparse_rate /= num_feature_;
    int offset = 1;
    is_dense_multi_val_ = false;
    if (sum_sparse_rate < MultiValBin::multi_val_bin_sparse_threshold && is_multi_val_) {
      // use dense multi val bin
      offset = 0;
      is_dense_multi_val_ = true;
    }
    // use bin at zero to store most_freq_bin only when not using dense multi val bin
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    CreateBinData(num_data, is_multi_val_, true, false);
  }

  FeatureGroup(const FeatureGroup& other, int num_data) {
    num_feature_ = other.num_feature_;
    is_multi_val_ = other.is_multi_val_;
    is_dense_multi_val_ = other.is_dense_multi_val_;
    is_sparse_ = other.is_sparse_;
    num_total_bin_ = other.num_total_bin_;
    bin_offsets_ = other.bin_offsets_;

    bin_mappers_.reserve(other.bin_mappers_.size());
    for (auto& bin_mapper : other.bin_mappers_) {
      bin_mappers_.emplace_back(new BinMapper(*bin_mapper));
    }
    CreateBinData(num_data, is_multi_val_, !is_sparse_, is_sparse_);
  }

  FeatureGroup(std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
    data_size_t num_data) : num_feature_(1), is_multi_val_(false) {
    CHECK_EQ(static_cast<int>(bin_mappers->size()), 1);
    // use bin at zero to store default_bin
    num_total_bin_ = 1;
    is_dense_multi_val_ = false;
    bin_offsets_.emplace_back(num_total_bin_);
    auto& ref_bin_mappers = *bin_mappers;
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(ref_bin_mappers[i].release());
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    CreateBinData(num_data, false, false, false);
  }

  /*!
   * \brief Constructor from memory when data is present
   * \param memory Pointer of memory
   * \param num_all_data Number of global data
   * \param local_used_indices Local used indices, empty means using all data
   * \param group_id Id of group
   */
  FeatureGroup(const void* memory,
               data_size_t num_all_data,
               const std::vector<data_size_t>& local_used_indices,
               int group_id) {
    // Load the definition schema first
    const char* memory_ptr = LoadDefinitionFromMemory(memory, group_id);

    // Allocate memory for the data
    data_size_t num_data = num_all_data;
    if (!local_used_indices.empty()) {
      num_data = static_cast<data_size_t>(local_used_indices.size());
    }
    AllocateBins(num_data);

    // Now load the actual data
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->LoadFromMemory(memory_ptr, local_used_indices);
        memory_ptr += multi_bin_data_[i]->SizesInByte();
      }
    } else {
      bin_data_->LoadFromMemory(memory_ptr, local_used_indices);
    }
  }

  /*!
   * \brief Constructor from definition in memory (without data)
   * \param memory Pointer of memory
   * \param local_used_indices Local used indices, empty means using all data
   */
  FeatureGroup(const void* memory, data_size_t num_data, int group_id) {
    LoadDefinitionFromMemory(memory, group_id);
    AllocateBins(num_data);
  }

  /*! \brief Destructor */
  ~FeatureGroup() {}

  /*!
   * \brief Load the overall definition of the feature group from binary serialized data
   * \param memory Pointer of memory
   * \param group_id Id of group
   */
  const char* LoadDefinitionFromMemory(const void* memory, int group_id) {
    const char* memory_ptr = reinterpret_cast<const char*>(memory);
    // get is_sparse
    is_multi_val_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_multi_val_));
    is_dense_multi_val_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_dense_multi_val_));
    is_sparse_ = *(reinterpret_cast<const bool*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(is_sparse_));
    num_feature_ = *(reinterpret_cast<const int*>(memory_ptr));
    memory_ptr += VirtualFileWriter::AlignedSize(sizeof(num_feature_));

    // get bin mapper(s)
    bin_mappers_.clear();
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_.emplace_back(new BinMapper(memory_ptr));
      memory_ptr += bin_mappers_[i]->SizesInByte();
    }

    bin_offsets_.clear();
    int offset = 1;
    if (is_dense_multi_val_) {
      offset = 0;
    }
    // use bin at zero to store most_freq_bin only when not using dense multi val bin
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }

    return memory_ptr;
  }

  /*!
   * \brief Allocate the bins
   * \param num_all_data Number of global data
   */
  inline void AllocateBins(data_size_t num_data) {
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        int addi = bin_mappers_[i]->GetMostFreqBin() == 0 ? 0 : 1;
        if (bin_mappers_[i]->sparse_rate() >= kSparseThreshold) {
          multi_bin_data_.emplace_back(Bin::CreateSparseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        } else {
          multi_bin_data_.emplace_back(Bin::CreateDenseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        }
      }
    } else {
      if (is_sparse_) {
        bin_data_.reset(Bin::CreateSparseBin(num_data, num_total_bin_));
      } else {
        bin_data_.reset(Bin::CreateDenseBin(num_data, num_total_bin_));
      }
    }
  }

  /*!
  * \brief Initialize for pushing in a streaming fashion.  By default, no action needed.
  * \param num_thread The number of external threads that will be calling the push APIs
  * \param omp_max_threads The maximum number of OpenMP threads to allocate for
  */
  void InitStreaming(int32_t num_thread, int32_t omp_max_threads) {
    if (is_multi_val_) {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->InitStreaming(num_thread, omp_max_threads);
      }
    } else {
      bin_data_->InitStreaming(num_thread, omp_max_threads);
    }
  }

  /*!
   * \brief Push one record, will auto convert to bin and push to bin data
   * \param tid Thread id
   * \param sub_feature_idx Index of the subfeature
   * \param line_idx Index of record
   * \param value feature value of record
   */
  inline void PushData(int tid, int sub_feature_idx, data_size_t line_idx, double value) {
    uint32_t bin = bin_mappers_[sub_feature_idx]->ValueToBin(value);
    if (bin == bin_mappers_[sub_feature_idx]->GetMostFreqBin()) {
      return;
    }
    if (bin_mappers_[sub_feature_idx]->GetMostFreqBin() == 0) {
      bin -= 1;
    }
    if (is_multi_val_) {
      multi_bin_data_[sub_feature_idx]->Push(tid, line_idx, bin + 1);
    } else {
      bin += bin_offsets_[sub_feature_idx];
      bin_data_->Push(tid, line_idx, bin);
    }
  }

  void ReSize(int num_data) {
    if (!is_multi_val_) {
      bin_data_->ReSize(num_data);
    } else {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->ReSize(num_data);
      }
    }
  }

  inline void CopySubrow(const FeatureGroup* full_feature, const data_size_t* used_indices, data_size_t num_used_indices) {
    if (!is_multi_val_) {
      bin_data_->CopySubrow(full_feature->bin_data_.get(), used_indices, num_used_indices);
    } else {
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_[i]->CopySubrow(full_feature->multi_bin_data_[i].get(), used_indices, num_used_indices);
      }
    }
  }

  inline void CopySubrowByCol(const FeatureGroup* full_feature, const data_size_t* used_indices, data_size_t num_used_indices, int fidx) {
    if (!is_multi_val_) {
      bin_data_->CopySubrow(full_feature->bin_data_.get(), used_indices, num_used_indices);
    } else {
      multi_bin_data_[fidx]->CopySubrow(full_feature->multi_bin_data_[fidx].get(), used_indices, num_used_indices);
    }
  }

  void AddFeaturesFrom(const FeatureGroup* other, int group_id) {
    CHECK(is_multi_val_);
    CHECK(other->is_multi_val_);
    // every time when new features are added, we need to reconsider sparse or dense
    double sum_sparse_rate = 0.0f;
    for (int i = 0; i < num_feature_; ++i) {
      sum_sparse_rate += bin_mappers_[i]->sparse_rate();
    }
    for (int i = 0; i < other->num_feature_; ++i) {
      sum_sparse_rate += other->bin_mappers_[i]->sparse_rate();
    }
    sum_sparse_rate /= (num_feature_ + other->num_feature_);
    int offset = 1;
    is_dense_multi_val_ = false;
    if (sum_sparse_rate < MultiValBin::multi_val_bin_sparse_threshold && is_multi_val_) {
      // use dense multi val bin
      offset = 0;
      is_dense_multi_val_ = true;
    }
    bin_offsets_.clear();
    num_total_bin_ = offset;
    // however, we should force to leave one bin, if dense multi val bin is the first bin
    // and its first feature has most freq bin > 0
    if (group_id == 0 && num_feature_ > 0 && is_dense_multi_val_ &&
      bin_mappers_[0]->GetMostFreqBin() > 0) {
      num_total_bin_ = 1;
    }
    bin_offsets_.emplace_back(num_total_bin_);
    for (int i = 0; i < num_feature_; ++i) {
      auto num_bin = bin_mappers_[i]->num_bin();
      if (bin_mappers_[i]->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
    }
    for (int i = 0; i < other->num_feature_; ++i) {
      const auto& other_bin_mapper = other->bin_mappers_[i];
      bin_mappers_.emplace_back(new BinMapper(*other_bin_mapper));
      auto num_bin = other_bin_mapper->num_bin();
      if (other_bin_mapper->GetMostFreqBin() == 0) {
        num_bin -= offset;
      }
      num_total_bin_ += num_bin;
      bin_offsets_.emplace_back(num_total_bin_);
      multi_bin_data_.emplace_back(other->multi_bin_data_[i]->Clone());
    }
    num_feature_ += other->num_feature_;
  }

  inline BinIterator* SubFeatureIterator(int sub_feature) {
    uint32_t most_freq_bin = bin_mappers_[sub_feature]->GetMostFreqBin();
    if (!is_multi_val_) {
      uint32_t min_bin = bin_offsets_[sub_feature];
      uint32_t max_bin = bin_offsets_[sub_feature + 1] - 1;
      return bin_data_->GetIterator(min_bin, max_bin, most_freq_bin);
    } else {
      int addi = bin_mappers_[sub_feature]->GetMostFreqBin() == 0 ? 0 : 1;
      uint32_t min_bin = 1;
      uint32_t max_bin = bin_mappers_[sub_feature]->num_bin() - 1 + addi;
      return multi_bin_data_[sub_feature]->GetIterator(min_bin, max_bin,
                                                       most_freq_bin);
    }
  }

  inline void FinishLoad() {
    if (is_multi_val_) {
      OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
      for (int i = 0; i < num_feature_; ++i) {
        OMP_LOOP_EX_BEGIN();
        multi_bin_data_[i]->FinishLoad();
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    } else {
      bin_data_->FinishLoad();
    }
  }

  inline BinIterator* FeatureGroupIterator() {
    if (is_multi_val_) {
      return nullptr;
    }
    uint32_t min_bin = bin_offsets_[0];
    uint32_t max_bin = bin_offsets_.back() - 1;
    uint32_t most_freq_bin = 0;
    return bin_data_->GetIterator(min_bin, max_bin, most_freq_bin);
  }

  inline size_t FeatureGroupSizesInByte() {
    return bin_data_->SizesInByte();
  }

  inline void* FeatureGroupData() {
    if (is_multi_val_) {
      return nullptr;
    }
    return bin_data_->get_data();
  }

  inline data_size_t Split(int sub_feature, const uint32_t* threshold,
                           int num_threshold, bool default_left,
                           const data_size_t* data_indices, data_size_t cnt,
                           data_size_t* lte_indices,
                           data_size_t* gt_indices) const {
    uint32_t default_bin = bin_mappers_[sub_feature]->GetDefaultBin();
    uint32_t most_freq_bin = bin_mappers_[sub_feature]->GetMostFreqBin();
    if (!is_multi_val_) {
      uint32_t min_bin = bin_offsets_[sub_feature];
      uint32_t max_bin = bin_offsets_[sub_feature + 1] - 1;
      if (bin_mappers_[sub_feature]->bin_type() == BinType::NumericalBin) {
        auto missing_type = bin_mappers_[sub_feature]->missing_type();
        if (num_feature_ == 1) {
          return bin_data_->Split(max_bin, default_bin, most_freq_bin,
                                  missing_type, default_left, *threshold,
                                  data_indices, cnt, lte_indices, gt_indices);
        } else {
          return bin_data_->Split(min_bin, max_bin, default_bin, most_freq_bin,
                                  missing_type, default_left, *threshold,
                                  data_indices, cnt, lte_indices, gt_indices);
        }
      } else {
        if (num_feature_ == 1) {
          return bin_data_->SplitCategorical(max_bin, most_freq_bin, threshold,
                                             num_threshold, data_indices, cnt,
                                             lte_indices, gt_indices);
        } else {
          return bin_data_->SplitCategorical(
              min_bin, max_bin, most_freq_bin, threshold, num_threshold,
              data_indices, cnt, lte_indices, gt_indices);
        }
      }
    } else {
      int addi = bin_mappers_[sub_feature]->GetMostFreqBin() == 0 ? 0 : 1;
      uint32_t max_bin = bin_mappers_[sub_feature]->num_bin() - 1 + addi;
      if (bin_mappers_[sub_feature]->bin_type() == BinType::NumericalBin) {
        auto missing_type = bin_mappers_[sub_feature]->missing_type();
        return multi_bin_data_[sub_feature]->Split(
            max_bin, default_bin, most_freq_bin, missing_type, default_left,
            *threshold, data_indices, cnt, lte_indices, gt_indices);
      } else {
        return multi_bin_data_[sub_feature]->SplitCategorical(
            max_bin, most_freq_bin, threshold, num_threshold, data_indices, cnt,
            lte_indices, gt_indices);
      }
    }
  }

  /*!
   * \brief From bin to feature value
   * \param bin
   * \return FeatureGroup value of this bin
   */
  inline double BinToValue(int sub_feature_idx, uint32_t bin) const {
    return bin_mappers_[sub_feature_idx]->BinToValue(bin);
  }

  /*!
   * \brief Write to binary stream
   * \param writer Writer
   * \param include_data Whether to write data (true) or just header information (false)
   */
  void SerializeToBinary(BinaryWriter* writer, bool include_data = true) const {
    writer->AlignedWrite(&is_multi_val_, sizeof(is_multi_val_));
    writer->AlignedWrite(&is_dense_multi_val_, sizeof(is_dense_multi_val_));
    writer->AlignedWrite(&is_sparse_, sizeof(is_sparse_));
    writer->AlignedWrite(&num_feature_, sizeof(num_feature_));
    for (int i = 0; i < num_feature_; ++i) {
      bin_mappers_[i]->SaveBinaryToFile(writer);
    }

    if (include_data) {
      if (is_multi_val_) {
        for (int i = 0; i < num_feature_; ++i) {
          multi_bin_data_[i]->SaveBinaryToFile(writer);
        }
      } else {
        bin_data_->SaveBinaryToFile(writer);
      }
    }
  }

  /*!
   * \brief Get sizes in byte of this object
   */
  size_t SizesInByte(bool include_data = true) const {
    size_t ret = VirtualFileWriter::AlignedSize(sizeof(is_multi_val_)) +
                 VirtualFileWriter::AlignedSize(sizeof(is_dense_multi_val_)) +
                 VirtualFileWriter::AlignedSize(sizeof(is_sparse_)) +
                 VirtualFileWriter::AlignedSize(sizeof(num_feature_));
    for (int i = 0; i < num_feature_; ++i) {
      ret += bin_mappers_[i]->SizesInByte();
    }
    if (include_data) {
      if (!is_multi_val_) {
        ret += bin_data_->SizesInByte();
      } else {
        for (int i = 0; i < num_feature_; ++i) {
          ret += multi_bin_data_[i]->SizesInByte();
        }
      }
    }
    return ret;
  }

  /*! \brief Disable copy */
  FeatureGroup& operator=(const FeatureGroup&) = delete;

  /*! \brief Deep copy */
  FeatureGroup(const FeatureGroup& other, bool should_handle_dense_mv,
    int group_id) {
    num_feature_ = other.num_feature_;
    is_multi_val_ = other.is_multi_val_;
    is_dense_multi_val_ = other.is_dense_multi_val_;
    is_sparse_ = other.is_sparse_;
    num_total_bin_ = other.num_total_bin_;
    bin_offsets_ = other.bin_offsets_;

    bin_mappers_.reserve(other.bin_mappers_.size());
    for (auto& bin_mapper : other.bin_mappers_) {
      bin_mappers_.emplace_back(new BinMapper(*bin_mapper));
    }
    if (!is_multi_val_) {
      bin_data_.reset(other.bin_data_->Clone());
    } else {
      multi_bin_data_.clear();
      for (int i = 0; i < num_feature_; ++i) {
        multi_bin_data_.emplace_back(other.multi_bin_data_[i]->Clone());
      }
    }

    if (should_handle_dense_mv && is_dense_multi_val_ && group_id > 0) {
      // this feature group was the first feature group, but now no longer is,
      // so we need to eliminate its special empty bin for multi val dense bin
      if (bin_mappers_[0]->GetMostFreqBin() > 0 && bin_offsets_[0] == 1) {
        for (size_t i = 0; i < bin_offsets_.size(); ++i) {
          bin_offsets_[i] -= 1;
        }
        num_total_bin_ -= 1;
      }
    }
  }

  const void* GetColWiseData(const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    std::vector<BinIterator*>* bin_iterator,
    const int num_threads) const {
    if (sub_feature_index >= 0) {
      CHECK(is_multi_val_);
      return multi_bin_data_[sub_feature_index]->GetColWiseData(bit_type, is_sparse, bin_iterator, num_threads);
    } else {
      CHECK(!is_multi_val_);
      return bin_data_->GetColWiseData(bit_type, is_sparse, bin_iterator, num_threads);
    }
  }

  const void* GetColWiseData(const int sub_feature_index,
    uint8_t* bit_type,
    bool* is_sparse,
    BinIterator** bin_iterator) const {
    if (sub_feature_index >= 0) {
      CHECK(is_multi_val_);
      return multi_bin_data_[sub_feature_index]->GetColWiseData(bit_type, is_sparse, bin_iterator);
    } else {
      CHECK(!is_multi_val_);
      return bin_data_->GetColWiseData(bit_type, is_sparse, bin_iterator);
    }
  }

  uint32_t feature_max_bin(const int sub_feature_index) const {
    if (!is_multi_val_) {
      return bin_offsets_[sub_feature_index + 1] - 1;
    } else {
      int addi = bin_mappers_[sub_feature_index]->GetMostFreqBin() == 0 ? 0 : 1;
      return bin_mappers_[sub_feature_index]->num_bin() - 1 + addi;
    }
  }

  uint32_t feature_min_bin(const int sub_feature_index) const {
    if (!is_multi_val_) {
      return bin_offsets_[sub_feature_index];
    } else {
      return 1;
    }
  }

 private:
  void CreateBinData(int num_data, bool is_multi_val, bool force_dense, bool force_sparse) {
    if (is_multi_val) {
      multi_bin_data_.clear();
      for (int i = 0; i < num_feature_; ++i) {
        int addi = bin_mappers_[i]->GetMostFreqBin() == 0 ? 0 : 1;
        if (bin_mappers_[i]->sparse_rate() >= kSparseThreshold) {
          multi_bin_data_.emplace_back(Bin::CreateSparseBin(
              num_data, bin_mappers_[i]->num_bin() + addi));
        } else {
          multi_bin_data_.emplace_back(
              Bin::CreateDenseBin(num_data, bin_mappers_[i]->num_bin() + addi));
        }
      }
      is_multi_val_ = true;
    } else {
      if (force_sparse ||
          (!force_dense && num_feature_ == 1 &&
           bin_mappers_[0]->sparse_rate() >= kSparseThreshold)) {
        is_sparse_ = true;
        bin_data_.reset(Bin::CreateSparseBin(num_data, num_total_bin_));
      } else {
        is_sparse_ = false;
        bin_data_.reset(Bin::CreateDenseBin(num_data, num_total_bin_));
      }
      is_multi_val_ = false;
    }
  }

  /*! \brief Number of features */
  int num_feature_;
  /*! \brief Bin mapper for sub features */
  std::vector<std::unique_ptr<BinMapper>> bin_mappers_;
  /*! \brief Bin offsets for sub features */
  std::vector<uint32_t> bin_offsets_;
  /*! \brief Bin data of this feature */
  std::unique_ptr<Bin> bin_data_;
  std::vector<std::unique_ptr<Bin>> multi_bin_data_;
  /*! \brief True if this feature is sparse */
  bool is_multi_val_;
  bool is_dense_multi_val_;
  bool is_sparse_;
  int num_total_bin_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_FEATURE_GROUP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/meta.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_META_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_META_H_

#include <cstdint>
#include <functional>
#include <limits>
#include <memory>
#include <unordered_map>
#include <utility>
#include <vector>

#if (defined(_MSC_VER) && (defined(_M_IX86) || defined(_M_AMD64))) || defined(__INTEL_COMPILER) || MM_PREFETCH
  #include <xmmintrin.h>
  #define PREFETCH_T0(addr) _mm_prefetch(reinterpret_cast<const char*>(addr), _MM_HINT_T0)
#elif defined(__GNUC__)
  #define PREFETCH_T0(addr) __builtin_prefetch(reinterpret_cast<const char*>(addr), 0, 3)
#else
  #define PREFETCH_T0(addr) do {} while (0)
#endif

namespace LightGBM {

/*! \brief Type of data size, it is better to use signed type*/
typedef int32_t data_size_t;

// Enable following macro to use double for score_t
// #define SCORE_T_USE_DOUBLE

// Enable following macro to use double for label_t
// #define LABEL_T_USE_DOUBLE

/*! \brief Type of score, and gradients */
#ifdef SCORE_T_USE_DOUBLE
typedef double score_t;
#else
typedef float score_t;
#endif

/*! \brief Type of metadata, include weight and label */
#ifdef LABEL_T_USE_DOUBLE
typedef double label_t;
#else
typedef float label_t;
#endif

const score_t kMinScore = -std::numeric_limits<score_t>::infinity();

const score_t kMaxScore = std::numeric_limits<score_t>::infinity();

const score_t kEpsilon = 1e-15f;

const double kZeroThreshold = 1e-35f;


typedef int32_t comm_size_t;

using PredictFunction =
std::function<void(const std::vector<std::pair<int, double>>&, double* output)>;

using PredictSparseFunction =
std::function<void(const std::vector<std::pair<int, double>>&, std::vector<std::unordered_map<int, double>>* output)>;

typedef void(*ReduceFunction)(const char* input, char* output, int type_size, comm_size_t array_size);


typedef void(*ReduceScatterFunction)(char* input, comm_size_t input_size, int type_size,
                                     const comm_size_t* block_start, const comm_size_t* block_len, int num_block, char* output, comm_size_t output_size,
                                     const ReduceFunction& reducer);

typedef void(*AllgatherFunction)(char* input, comm_size_t input_size, const comm_size_t* block_start,
                                 const comm_size_t* block_len, int num_block, char* output, comm_size_t output_size);


#define NO_SPECIFIC (-1)

const int kAlignedSize = 32;

#define SIZE_ALIGNED(t) ((t) + kAlignedSize - 1) / kAlignedSize * kAlignedSize

// Refer to https://docs.microsoft.com/en-us/cpp/error-messages/compiler-warnings/compiler-warning-level-4-c4127?view=vs-2019
#ifdef _MSC_VER
#pragma warning(disable : 4127)
#endif

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_META_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/metric.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <vector>

namespace LightGBM {

/*!
* \brief The interface of metric.
*        Metric is used to calculate metric result
*/
class Metric {
 public:
  /*! \brief virtual destructor */
  virtual ~Metric() {}

  /*!
  * \brief Initialize
  * \param test_name Specific name for this metric, will output on log
  * \param metadata Label data
  * \param num_data Number of data
  */
  virtual void Init(const Metadata& metadata, data_size_t num_data) = 0;

  virtual const std::vector<std::string>& GetName() const = 0;

  virtual double factor_to_bigger_better() const = 0;
  /*!
  * \brief Calculating and printing metric result
  * \param score Current prediction score
  */
  virtual std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const = 0;

  Metric() = default;
  /*! \brief Disable copy */
  Metric& operator=(const Metric&) = delete;
  /*! \brief Disable copy */
  Metric(const Metric&) = delete;

  /*!
  * \brief Create object of metrics
  * \param type Specific type of metric
  * \param config Config for metric
  */
  LIGHTGBM_EXPORT static Metric* CreateMetric(const std::string& type, const Config& config);

  /*!
  * \brief Whether boosting is done on CUDA
  */
  virtual bool IsCUDAMetric() const { return false; }
};

/*!
* \brief Static class, used to calculate DCG score
*/
class DCGCalculator {
 public:
  static void DefaultEvalAt(std::vector<int>* eval_at);
  static void DefaultLabelGain(std::vector<double>* label_gain);
  /*!
  * \brief Initial logic
  * \param label_gain Gain for labels, default is 2^i - 1
  */
  static void Init(const std::vector<double>& label_gain);

  /*!
  * \brief Calculate the DCG score at multi position
  * \param ks The positions to evaluate
  * \param label Pointer of label
  * \param score Pointer of score
  * \param num_data Number of data
  * \param out Output result
  */
  static void CalDCG(const std::vector<data_size_t>& ks,
    const label_t* label, const double* score,
    data_size_t num_data, std::vector<double>* out);

  /*!
  * \brief Calculate the Max DCG score at position k
  * \param k The position want to eval at
  * \param label Pointer of label
  * \param num_data Number of data
  * \return The max DCG score
  */
  static double CalMaxDCGAtK(data_size_t k,
    const label_t* label, data_size_t num_data);


  /*!
  * \brief Check the metadata for NDCG and LambdaRank
  * \param metadata Metadata
  * \param num_queries Number of queries
  */
  static void CheckMetadata(const Metadata& metadata, data_size_t num_queries);

  /*!
  * \brief Check the label range for NDCG and LambdaRank
  * \param label Pointer of label
  * \param num_data Number of data
  */
  static void CheckLabel(const label_t* label, data_size_t num_data);

  /*!
  * \brief Calculate the Max DCG score at multi position
  * \param ks The positions want to eval at
  * \param label Pointer of label
  * \param num_data Number of data
  * \param out Output result
  */
  static void CalMaxDCG(const std::vector<data_size_t>& ks,
    const label_t* label, data_size_t num_data, std::vector<double>* out);

  /*!
  * \brief Get discount score of position k
  * \param k The position
  * \return The discount of this position
  */
  inline static double GetDiscount(data_size_t k) { return discount_[k]; }

 private:
  /*! \brief store gains for different label */
  static std::vector<double> label_gain_;
  /*! \brief store discount score for different position */
  static std::vector<double> discount_;
  /*! \brief max position for eval */
  static const data_size_t kMaxPosition;
};


}  // namespace LightGBM


#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_METRIC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/network.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/log.h>

#include <functional>
#include <memory>
#include <vector>

namespace LightGBM {

/*! \brief forward declaration */
class Linkers;

/*! \brief The network structure for all_gather */
class BruckMap {
 public:
  /*! \brief The communication times for one all gather operation */
  int k;
  /*! \brief in_ranks[i] means the incoming rank on i-th communication */
  std::vector<int> in_ranks;
  /*! \brief out_ranks[i] means the out rank on i-th communication */
  std::vector<int> out_ranks;
  BruckMap();
  explicit BruckMap(int n);
  /*!
  * \brief Create the object of bruck map
  * \param rank Rank of this machine
  * \param num_machines The total number of machines
  * \return The object of bruck map
  */
  static BruckMap Construct(int rank, int num_machines);
};

/*!
* \brief node type on recursive halving algorithm
*        When number of machines is not power of 2, need group machines into power of 2 group.
*        And we can let each group has at most 2 machines.
*        if the group only has 1 machine. this machine is the normal node
*        if the group has 2 machines, this group will have two type of nodes, one is the leader.
*        leader will represent this group and communication with others.
*/
enum RecursiveHalvingNodeType {
  Normal,  // normal node, 1 group only have 1 machine
  GroupLeader,  // leader of group when number of machines in this group is 2.
  Other  // non-leader machines in group
};

/*! \brief Network structure for recursive halving algorithm */
class RecursiveHalvingMap {
 public:
  /*! \brief Communication times for one recursive halving algorithm  */
  int k;
  /*! \brief Node type */
  RecursiveHalvingNodeType type;
  bool is_power_of_2;
  int neighbor;
  /*! \brief ranks[i] means the machines that will communicate with on i-th communication*/
  std::vector<int> ranks;
  /*! \brief send_block_start[i] means send block start index at i-th communication*/
  std::vector<int> send_block_start;
  /*! \brief send_block_start[i] means send block size at i-th communication*/
  std::vector<int> send_block_len;
  /*! \brief send_block_start[i] means recv block start index at i-th communication*/
  std::vector<int> recv_block_start;
  /*! \brief send_block_start[i] means recv block size at i-th communication*/
  std::vector<int> recv_block_len;

  RecursiveHalvingMap();

  RecursiveHalvingMap(int k, RecursiveHalvingNodeType _type, bool _is_power_of_2);

  /*!
  * \brief Create the object of recursive halving map
  * \param rank Rank of this machine
  * \param num_machines The total number of machines
  * \return The object of recursive halving map
  */
  static RecursiveHalvingMap Construct(int rank, int num_machines);
};

/*! \brief A static class that contains some collective communication algorithm */
class Network {
 public:
  /*!
  * \brief Initialize
  * \param config Config of network setting
  */
  static void Init(Config config);
  /*!
  * \brief Initialize
  */
  static void Init(int num_machines, int rank, ReduceScatterFunction reduce_scatter_ext_fun, AllgatherFunction allgather_ext_fun);
  /*! \brief Free this static class */
  static void Dispose();
  /*! \brief Get rank of this machine */
  static int rank();
  /*! \brief Get total number of machines */
  static int num_machines();

  /*!
  * \brief Perform all_reduce. if data size is small,
           will perform AllreduceByAllGather, else with call ReduceScatter followed allgather
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param output Output result
  * \param reducer Reduce function
  */
  static void Allreduce(char* input, comm_size_t input_size, int type_size,
                        char* output, const ReduceFunction& reducer);

  /*!
  * \brief Perform all_reduce by using all_gather. it can be use to reduce communication time when data is small
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param output Output result
  * \param reducer Reduce function
  */
  static void AllreduceByAllGather(char* input, comm_size_t input_size, int type_size, char* output,
                                   const ReduceFunction& reducer);

  /*!
  * \brief Performing all_gather by using Bruck algorithm.
           Communication times is O(log(n)), and communication cost is O(send_size * number_machine)
  *        It can be used when all nodes have same input size.
  * \param input Input data
  * \param send_size The size of input data
  * \param output Output result
  */
  static void Allgather(char* input, comm_size_t send_size, char* output);

  /*!
  * \brief Performing all_gather by using Bruck algorithm.
           Communication times is O(log(n)), and communication cost is O(all_size)
  *        It can be used when nodes have different input size.
  * \param input Input data
  * \param block_start The block start for different machines
  * \param block_len The block size for different machines
  * \param output Output result
  * \param all_size The size of output data
  */
  static void Allgather(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  /*!
  * \brief Perform reduce scatter by using recursive halving algorithm.
           Communication times is O(log(n)), and communication cost is O(input_size)
  * \param input Input data
  * \param input_size The size of input data
  * \param type_size The size of one object in the reduce function
  * \param block_start The block start for different machines
  * \param block_len The block size for different machines
  * \param output Output result
  * \param output_size size of output data
  * \param reducer Reduce function
  */
  static void ReduceScatter(char* input, comm_size_t input_size, int type_size,
                            const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                            const ReduceFunction& reducer);

  template<class T>
  static T GlobalSyncUpByMin(T local) {
    T global = local;
    Allreduce(reinterpret_cast<char*>(&local),
              sizeof(local), sizeof(local),
              reinterpret_cast<char*>(&global),
              [] (const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        if (*p1 < *p2) {
          std::memcpy(dst, src, type_size);
        }
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }
  template<class T>
  static T GlobalSyncUpByMax(T local) {
    T global = local;
    Allreduce(reinterpret_cast<char*>(&local),
              sizeof(local), sizeof(local),
              reinterpret_cast<char*>(&global),
              [] (const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        if (*p1 > *p2) {
          std::memcpy(dst, src, type_size);
        }
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }

  template<class T>
  static T GlobalSyncUpBySum(T local) {
    T global = (T)0;
    Allreduce(reinterpret_cast<char*>(&local),
      sizeof(local), sizeof(local),
      reinterpret_cast<char*>(&global),
      [](const char* src, char* dst, int type_size, comm_size_t len) {
        comm_size_t used_size = 0;
        const T* p1;
        T* p2;
        while (used_size < len) {
          p1 = reinterpret_cast<const T*>(src);
          p2 = reinterpret_cast<T*>(dst);
          *p2 += *p1;
          src += type_size;
          dst += type_size;
          used_size += type_size;
        }
      });
    return static_cast<T>(global);
  }

  template<class T>
  static T GlobalSyncUpByMean(T local) {
    return static_cast<T>(GlobalSyncUpBySum(local) / num_machines_);
  }

  template<class T>
  static std::vector<T> GlobalSum(std::vector<T>* local) {
    std::vector<T> global(local->size(), 0);
    Allreduce(reinterpret_cast<char*>(local->data()),
              static_cast<comm_size_t>(sizeof(T) * local->size()), sizeof(T),
              reinterpret_cast<char*>(global.data()),
              [](const char* src, char* dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const T *p1;
      T *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const T *>(src);
        p2 = reinterpret_cast<T *>(dst);
        *p2 += *p1;
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    return global;
  }

  template<class T>
  static std::vector<T> GlobalArray(T local) {
    std::vector<T> global(num_machines_, 0);
    int type_size = sizeof(T);
    std::vector<comm_size_t> block_start(num_machines_);
    std::vector<comm_size_t> block_len(num_machines_, type_size);
    for (int i = 1; i < num_machines_; ++i) {
      block_start[i] = block_start[i - 1] + block_len[i - 1];
    }
    Allgather(reinterpret_cast<char*>(&local), block_start.data(), block_len.data(), reinterpret_cast<char*>(global.data()), type_size*num_machines_);
    return global;
  }

 private:
  static void AllgatherBruck(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void AllgatherRecursiveDoubling(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void AllgatherRing(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size);

  static void ReduceScatterRecursiveHalving(char* input, comm_size_t input_size, int type_size,
                                            const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                                            const ReduceFunction& reducer);

  static void ReduceScatterRing(char* input, comm_size_t input_size, int type_size,
                                const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t output_size,
                                const ReduceFunction& reducer);

  /*! \brief Number of all machines */
  static THREAD_LOCAL int num_machines_;
  /*! \brief Rank of local machine */
  static THREAD_LOCAL int rank_;
  /*! \brief The network interface, provide send/recv functions  */
  static THREAD_LOCAL std::unique_ptr<Linkers> linkers_;
  /*! \brief Bruck map for all gather algorithm*/
  static THREAD_LOCAL BruckMap bruck_map_;
  /*! \brief Recursive halving map for reduce scatter */
  static THREAD_LOCAL RecursiveHalvingMap recursive_halving_map_;
  /*! \brief Buffer to store block start index */
  static THREAD_LOCAL std::vector<comm_size_t> block_start_;
  /*! \brief Buffer to store block size */
  static THREAD_LOCAL std::vector<comm_size_t> block_len_;
  /*! \brief Buffer  */
  static THREAD_LOCAL std::vector<char> buffer_;
  /*! \brief Size of buffer_ */
  static THREAD_LOCAL comm_size_t buffer_size_;
  /*! \brief Funcs*/
  static THREAD_LOCAL ReduceScatterFunction reduce_scatter_ext_fun_;
  static THREAD_LOCAL AllgatherFunction allgather_ext_fun_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_NETWORK_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/objective_function.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>

#include <string>
#include <functional>

namespace LightGBM {
/*!
* \brief The interface of Objective Function.
*/
class ObjectiveFunction {
 public:
  /*! \brief virtual destructor */
  virtual ~ObjectiveFunction() {}

  /*!
  * \brief Initialize
  * \param metadata Label data
  * \param num_data Number of data
  */
  virtual void Init(const Metadata& metadata, data_size_t num_data) = 0;

  /*!
  * \brief calculating first order derivative of loss function
  * \param score prediction score in this round
  * \gradients Output gradients
  * \hessians Output hessians
  */
  virtual void GetGradients(const double* score,
    score_t* gradients, score_t* hessians) const = 0;

    /*!
  * \brief calculating first order derivative of loss function, used only for bagging by query in lambdarank
  * \param score prediction score in this round
  * \param num_sampled_queries number of in-bag queries
  * \param sampled_query_indices indices of in-bag queries
  * \gradients Output gradients
  * \hessians Output hessians
  */
  virtual void GetGradientsWithSampledQueries(const double* score, const data_size_t /*num_sampled_queries*/, const data_size_t* /*sampled_query_indices*/,
    score_t* gradients, score_t* hessians) const { GetGradients(score, gradients, hessians); }

  virtual const char* GetName() const = 0;

  virtual bool IsConstantHessian() const { return false; }

  virtual bool IsRenewTreeOutput() const { return false; }

  virtual double RenewTreeOutput(double ori_output, std::function<double(const label_t*, int)>,
                                 const data_size_t*,
                                 const data_size_t*,
                                 data_size_t) const { return ori_output; }

  virtual void RenewTreeOutputCUDA(const double* /*score*/, const data_size_t* /*data_indices_in_leaf*/, const data_size_t* /*num_data_in_leaf*/,
    const data_size_t* /*data_start_in_leaf*/, const int /*num_leaves*/, double* /*leaf_value*/) const {}

  virtual double BoostFromScore(int /*class_id*/) const { return 0.0; }

  virtual bool ClassNeedTrain(int /*class_id*/) const { return true; }

  virtual bool SkipEmptyClass() const { return false; }

  virtual int NumModelPerIteration() const { return 1; }

  virtual int NumPredictOneRow() const { return 1; }

  /*! \brief The prediction should be accurate or not. True will disable early stopping for prediction. */
  virtual bool NeedAccuratePrediction() const { return true; }

  /*! \brief Return the number of positive samples. Return 0 if no binary classification tasks.*/
  virtual data_size_t NumPositiveData() const { return 0; }

  virtual void ConvertOutput(const double* input, double* output) const {
    output[0] = input[0];
  }

  virtual std::string ToString() const = 0;

  ObjectiveFunction() = default;
  /*! \brief Disable copy */
  ObjectiveFunction& operator=(const ObjectiveFunction&) = delete;
  /*! \brief Disable copy */
  ObjectiveFunction(const ObjectiveFunction&) = delete;

  /*!
  * \brief Create object of objective function
  * \param type Specific type of objective function
  * \param config Config for objective function
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunction(const std::string& type,
    const Config& config);

  /*!
  * \brief Load objective function from string object
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunction(const std::string& str);

  /*!
  * \brief Whether boosting is done on CUDA
  */
  virtual bool IsCUDAObjective() const { return false; }

  #ifdef USE_CUDA
  /*!
  * \brief Convert output for CUDA version
  */
  virtual const double* ConvertOutputCUDA(data_size_t /*num_data*/, const double* input, double* /*output*/) const {
    return input;
  }

  virtual bool NeedConvertOutputCUDA () const { return false; }

  virtual void SetNCCLInfo(
    ncclComm_t /*nccl_communicator*/,
    int /*nccl_gpu_rank*/,
    int /*local_gpu_rank*/,
    int /*gpu_device_id*/,
    data_size_t /*global_num_data*/) {}

  /*!
  * \brief Create object of objective function on CUDA
  * \param type Specific type of objective function
  * \param config Config for objective function
  */
  LIGHTGBM_EXPORT static ObjectiveFunction* CreateObjectiveFunctionCUDA(const std::string& type,
    const Config& config);

  #endif  // USE_CUDA
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_OBJECTIVE_FUNCTION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/prediction_early_stop.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_

#include <LightGBM/export.h>

#include <string>
#include <functional>

namespace LightGBM {

struct PredictionEarlyStopInstance {
  /// Callback function type for early stopping.
  /// Takes current prediction and number of elements in prediction
  /// @returns true if prediction should stop according to criterion
  using FunctionType = std::function<bool(const double*, int)>;

  FunctionType callback_function;  // callback function itself
  int          round_period;       // call callback_function every `runPeriod` iterations
};

struct PredictionEarlyStopConfig {
  int round_period;
  double margin_threshold;
};

/// Create an early stopping algorithm of type `type`, with given round_period and margin threshold
LIGHTGBM_EXPORT PredictionEarlyStopInstance CreatePredictionEarlyStopInstance(const std::string& type,
                                                                              const PredictionEarlyStopConfig& config);

}   // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_PREDICTION_EARLY_STOP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/sample_strategy.h <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/threading.h>
#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/objective_function.h>

#include <memory>
#include <vector>

namespace LightGBM {

class SampleStrategy {
 public:
  SampleStrategy() : balanced_bagging_(false), bagging_runner_(0, bagging_rand_block_), need_resize_gradients_(false) {}

  virtual ~SampleStrategy() {}

  static SampleStrategy* CreateSampleStrategy(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function, int num_tree_per_iteration);

  virtual void Bagging(int iter, TreeLearner* tree_learner, score_t* gradients, score_t* hessians) = 0;

  virtual void ResetSampleConfig(const Config* config, bool is_change_dataset) = 0;

  bool is_use_subset() const { return is_use_subset_; }

  data_size_t bag_data_cnt() const { return bag_data_cnt_; }

  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices() { return bag_data_indices_; }

  #ifdef USE_CUDA
  CUDAVector<data_size_t>& cuda_bag_data_indices() { return cuda_bag_data_indices_; }
  #endif  // USE_CUDA

  void UpdateObjectiveFunction(const ObjectiveFunction* objective_function) {
    objective_function_ = objective_function;
  }

  void UpdateTrainingData(const Dataset* train_data) {
    train_data_ = train_data;
    num_data_ = train_data->num_data();
  }

  virtual bool IsHessianChange() const = 0;

  bool NeedResizeGradients() const { return need_resize_gradients_; }

  virtual data_size_t num_sampled_queries() const { return 0; }

  virtual const data_size_t* sampled_query_indices() const { return nullptr; }

 protected:
  const Config* config_;
  const Dataset* train_data_;
  const ObjectiveFunction* objective_function_;
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> bag_data_indices_;
  data_size_t bag_data_cnt_;
  data_size_t num_data_;
  int num_tree_per_iteration_;
  std::unique_ptr<Dataset> tmp_subset_;
  bool is_use_subset_;
  bool balanced_bagging_;
  const int bagging_rand_block_ = 1024;
  std::vector<Random> bagging_rands_;
  ParallelPartitionRunner<data_size_t, false> bagging_runner_;
  /*! \brief whether need to resize the gradient vectors */
  bool need_resize_gradients_;

  #ifdef USE_CUDA
  /*! \brief Buffer for bag_data_indices_ on GPU, used only with cuda */
  CUDAVector<data_size_t> cuda_bag_data_indices_;
  #endif  // USE_CUDA
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_SAMPLE_STRATEGY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/train_share_states.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_

#include <LightGBM/bin.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <memory>
#include <vector>

namespace LightGBM {

class MultiValBinWrapper {
 public:
  MultiValBinWrapper(MultiValBin* bin, data_size_t num_data,
    const std::vector<int>& feature_groups_contained, const int num_grad_quant_bins);

  bool IsSparse() const {
    if (multi_val_bin_ != nullptr) {
      return multi_val_bin_->IsSparse();
    }
    return false;
  }

  void InitTrain(const std::vector<int>& group_feature_start,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* bagging_use_indices,
    data_size_t bagging_indices_cnt);

  template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
  void HistMove(const std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

  template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
  void HistMerge(std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

  void ResizeHistBuf(std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
    MultiValBin* sub_multi_val_bin,
    hist_t* origin_hist_data);

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistograms(const data_size_t* data_indices,
      data_size_t num_data,
      const score_t* gradients,
      const score_t* hessians,
      std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
      hist_t* origin_hist_data) {
    const auto cur_multi_val_bin = (is_use_subcol_ || is_use_subrow_)
          ? multi_val_bin_subset_.get()
          : multi_val_bin_.get();
    if (cur_multi_val_bin != nullptr) {
      global_timer.Start("Dataset::sparse_bin_histogram");
      n_data_block_ = 1;
      data_block_size_ = num_data;
      Threading::BlockInfo<data_size_t>(num_threads_, num_data, min_block_size_,
                                        &n_data_block_, &data_block_size_);
      ResizeHistBuf(hist_buf, cur_multi_val_bin, origin_hist_data);
      const int inner_hist_bits = (data_block_size_ * num_grad_quant_bins_ < 256 && HIST_BITS == 16) ? 8 : HIST_BITS;
      OMP_INIT_EX();
      #pragma omp parallel for schedule(static) num_threads(num_threads_)
      for (int block_id = 0; block_id < n_data_block_; ++block_id) {
        OMP_LOOP_EX_BEGIN();
        data_size_t start = block_id * data_block_size_;
        data_size_t end = std::min<data_size_t>(start + data_block_size_, num_data);
        if (inner_hist_bits == 8) {
          ConstructHistogramsForBlock<USE_INDICES, ORDERED, USE_QUANT_GRAD, 8>(
            cur_multi_val_bin, start, end, data_indices, gradients, hessians,
            block_id, hist_buf);
        } else {
          ConstructHistogramsForBlock<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
            cur_multi_val_bin, start, end, data_indices, gradients, hessians,
            block_id, hist_buf);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      global_timer.Stop("Dataset::sparse_bin_histogram");

      global_timer.Start("Dataset::sparse_bin_histogram_merge");
      if (inner_hist_bits == 8) {
        HistMerge<USE_QUANT_GRAD, HIST_BITS, 8>(hist_buf);
      } else {
        HistMerge<USE_QUANT_GRAD, HIST_BITS, HIST_BITS>(hist_buf);
      }
      global_timer.Stop("Dataset::sparse_bin_histogram_merge");
      global_timer.Start("Dataset::sparse_bin_histogram_move");
      if (inner_hist_bits == 8) {
        HistMove<USE_QUANT_GRAD, HIST_BITS, 8>(*hist_buf);
      } else {
        HistMove<USE_QUANT_GRAD, HIST_BITS, HIST_BITS>(*hist_buf);
      }
      global_timer.Stop("Dataset::sparse_bin_histogram_move");
    }
  }

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistogramsForBlock(const MultiValBin* sub_multi_val_bin,
    data_size_t start, data_size_t end, const data_size_t* data_indices,
    const score_t* gradients, const score_t* hessians, int block_id,
    std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf) {
    if (USE_QUANT_GRAD) {
      if (HIST_BITS == 8) {
        int8_t* hist_buf_ptr = reinterpret_cast<int8_t*>(hist_buf->data());
        int8_t* data_ptr = hist_buf_ptr +
          static_cast<size_t>(num_bin_aligned_) * block_id * 2;
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt8HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt8(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt8(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt8(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      } else if (HIST_BITS == 16) {
        int16_t* data_ptr = reinterpret_cast<int16_t*>(origin_hist_data_);
        int16_t* hist_buf_ptr = reinterpret_cast<int16_t*>(hist_buf->data());
        if (block_id == 0) {
          if (is_use_subcol_) {
            data_ptr = hist_buf_ptr + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
          }
        } else {
          data_ptr = hist_buf_ptr +
            static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
        }
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt16HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt16(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt16(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt16(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      } else {
        int32_t* data_ptr = reinterpret_cast<int32_t*>(origin_hist_data_);
        int32_t* hist_buf_ptr = reinterpret_cast<int32_t*>(hist_buf->data());
        if (block_id == 0) {
          if (is_use_subcol_) {
            data_ptr = hist_buf_ptr + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
          }
        } else {
          data_ptr = hist_buf_ptr +
            static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
        }
        std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kInt32HistBufferEntrySize);
        if (USE_INDICES) {
          if (ORDERED) {
            sub_multi_val_bin->ConstructHistogramOrderedInt32(data_indices, start, end,
                                                              gradients, hessians,
                                                              reinterpret_cast<hist_t*>(data_ptr));
          } else {
            sub_multi_val_bin->ConstructHistogramInt32(data_indices, start, end, gradients,
                                                       hessians,
                                                       reinterpret_cast<hist_t*>(data_ptr));
          }
        } else {
          sub_multi_val_bin->ConstructHistogramInt32(start, end, gradients, hessians,
                                                     reinterpret_cast<hist_t*>(data_ptr));
        }
      }
    } else {
      hist_t* data_ptr = origin_hist_data_;
      if (block_id == 0) {
        if (is_use_subcol_) {
          data_ptr = hist_buf->data() + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
        }
      } else {
        data_ptr = hist_buf->data() +
          static_cast<size_t>(num_bin_aligned_) * (block_id - 1) * 2;
      }
      std::memset(reinterpret_cast<void*>(data_ptr), 0, num_bin_ * kHistBufferEntrySize);
      if (USE_INDICES) {
        if (ORDERED) {
          sub_multi_val_bin->ConstructHistogramOrdered(data_indices, start, end,
                                                  gradients, hessians, data_ptr);
        } else {
          sub_multi_val_bin->ConstructHistogram(data_indices, start, end, gradients,
                                            hessians, data_ptr);
        }
      } else {
        sub_multi_val_bin->ConstructHistogram(start, end, gradients, hessians,
                                          data_ptr);
      }
    }
  }

  void CopyMultiValBinSubset(const std::vector<int>& group_feature_start,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* bagging_use_indices,
    data_size_t bagging_indices_cnt);

  void SetUseSubrow(bool is_use_subrow) {
    is_use_subrow_ = is_use_subrow;
  }

  void SetSubrowCopied(bool is_subrow_copied) {
    is_subrow_copied_ = is_subrow_copied;
  }


  #ifdef USE_CUDA
  const void* GetRowWiseData(
    uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const {
    if (multi_val_bin_ == nullptr) {
      *bit_type = 0;
      *total_size = 0;
      *is_sparse = false;
      return nullptr;
    } else {
      return multi_val_bin_->GetRowWiseData(bit_type, total_size, is_sparse, out_data_ptr, data_ptr_bit_type);
    }
  }
  #endif  // USE_CUDA

 private:
  bool is_use_subcol_ = false;
  bool is_use_subrow_ = false;
  bool is_subrow_copied_ = false;
  std::unique_ptr<MultiValBin> multi_val_bin_;
  std::unique_ptr<MultiValBin> multi_val_bin_subset_;
  std::vector<uint32_t> hist_move_src_;
  std::vector<uint32_t> hist_move_dest_;
  std::vector<uint32_t> hist_move_size_;
  const std::vector<int> feature_groups_contained_;

  int num_threads_;
  int num_bin_;
  int num_bin_aligned_;
  int n_data_block_;
  int data_block_size_;
  int min_block_size_;
  int num_data_;
  int num_grad_quant_bins_;

  hist_t* origin_hist_data_;

  const size_t kHistBufferEntrySize = 2 * sizeof(hist_t);
  const size_t kInt32HistBufferEntrySize = 2 * sizeof(int32_t);
  const size_t kInt16HistBufferEntrySize = 2 * sizeof(int16_t);
  const size_t kInt8HistBufferEntrySize = 2 * sizeof(int8_t);
};

struct TrainingShareStates {
  int num_threads = 0;
  bool is_col_wise = true;
  bool is_constant_hessian = true;
  const data_size_t* bagging_use_indices;
  data_size_t bagging_indices_cnt;

  TrainingShareStates() {
    multi_val_bin_wrapper_.reset(nullptr);
  }

  int num_hist_total_bin() const { return num_hist_total_bin_; }

  const std::vector<uint32_t>& feature_hist_offsets() const { return feature_hist_offsets_; }

  #ifdef USE_CUDA
  const std::vector<uint32_t>& column_hist_offsets() const { return column_hist_offsets_; }
  #endif  // USE_CUDA

  bool IsSparseRowwise() const {
    return (multi_val_bin_wrapper_ != nullptr && multi_val_bin_wrapper_->IsSparse());
  }

  void SetMultiValBin(MultiValBin* bin, data_size_t num_data,
    const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    bool dense_only, bool sparse_only, const int num_grad_quant_bins);

  void CalcBinOffsets(const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
    std::vector<uint32_t>* offsets, bool is_col_wise);

  void InitTrain(const std::vector<int>& group_feature_start,
        const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
        const std::vector<int8_t>& is_feature_used) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->InitTrain(group_feature_start,
        feature_groups,
        is_feature_used,
        bagging_use_indices,
        bagging_indices_cnt);
    }
  }

  template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
  void ConstructHistograms(const data_size_t* data_indices,
                          data_size_t num_data,
                          const score_t* gradients,
                          const score_t* hessians,
                          hist_t* hist_data) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->ConstructHistograms<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
        data_indices, num_data, gradients, hessians, &hist_buf_, hist_data);
    }
  }

  void SetUseSubrow(bool is_use_subrow) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->SetUseSubrow(is_use_subrow);
    }
  }

  void SetSubrowCopied(bool is_subrow_copied) {
    if (multi_val_bin_wrapper_ != nullptr) {
      multi_val_bin_wrapper_->SetSubrowCopied(is_subrow_copied);
    }
  }


  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) {
    if (multi_val_bin_wrapper_ != nullptr) {
      return multi_val_bin_wrapper_->GetRowWiseData(bit_type, total_size, is_sparse, out_data_ptr, data_ptr_bit_type);
    } else {
      *bit_type = 0;
      *total_size = 0;
      *is_sparse = false;
      return nullptr;
    }
  }
  #endif  // USE_CUDA

 private:
  std::vector<uint32_t> feature_hist_offsets_;
  #ifdef USE_CUDA
  std::vector<uint32_t> column_hist_offsets_;
  #endif  // USE_CUDA
  int num_hist_total_bin_ = 0;
  std::unique_ptr<MultiValBinWrapper> multi_val_bin_wrapper_;
  std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>> hist_buf_;
  int num_total_bin_ = 0;
  double num_elements_per_row_ = 0.0f;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TRAIN_SHARE_STATES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/tree.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>

#include <cstdint>
#include <string>
#include <map>
#include <memory>
#include <unordered_map>
#include <vector>

namespace LightGBM {

#define kCategoricalMask (1)
#define kDefaultLeftMask (2)

/*!
* \brief Tree model
*/
class Tree {
 public:
  /*!
  * \brief Constructor
  * \param max_leaves The number of max leaves
  * \param track_branch_features Whether to keep track of ancestors of leaf nodes
  * \param is_linear Whether the tree has linear models at each leaf
  */
  explicit Tree(int max_leaves, bool track_branch_features, bool is_linear);

  /*!
  * \brief Constructor, from a string
  * \param str Model string
  * \param used_len used count of str
  */
  Tree(const char* str, size_t* used_len);

  virtual ~Tree() noexcept = default;

  /*!
  * \brief Performing a split on tree leaves.
  * \param leaf Index of leaf to be split
  * \param feature Index of feature; the converted index after removing useless features
  * \param real_feature Index of feature, the original index on data
  * \param threshold_bin Threshold(bin) of split
  * \param threshold_double Threshold on feature value
  * \param left_value Model Left child output
  * \param right_value Model Right child output
  * \param left_cnt Count of left child
  * \param right_cnt Count of right child
  * \param left_weight Weight of left child
  * \param right_weight Weight of right child
  * \param gain Split gain
  * \param missing_type missing type
  * \param default_left default direction for missing value
  * \return The index of new leaf.
  */
  int Split(int leaf, int feature, int real_feature, uint32_t threshold_bin,
            double threshold_double, double left_value, double right_value,
            int left_cnt, int right_cnt, double left_weight, double right_weight,
            float gain, MissingType missing_type, bool default_left);

  /*!
  * \brief Performing a split on tree leaves, with categorical feature
  * \param leaf Index of leaf to be split
  * \param feature Index of feature; the converted index after removing useless features
  * \param real_feature Index of feature, the original index on data
  * \param threshold_bin Threshold(bin) of split, use bitset to represent
  * \param num_threshold_bin size of threshold_bin
  * \param threshold Thresholds of real feature value, use bitset to represent
  * \param num_threshold size of threshold
  * \param left_value Model Left child output
  * \param right_value Model Right child output
  * \param left_cnt Count of left child
  * \param right_cnt Count of right child
  * \param left_weight Weight of left child
  * \param right_weight Weight of right child
  * \param gain Split gain
  * \return The index of new leaf.
  */
  int SplitCategorical(int leaf, int feature, int real_feature, const uint32_t* threshold_bin, int num_threshold_bin,
                       const uint32_t* threshold, int num_threshold, double left_value, double right_value,
                       int left_cnt, int right_cnt, double left_weight, double right_weight, float gain, MissingType missing_type);

  /*! \brief Get the output of one leaf */
  inline double LeafOutput(int leaf) const { return leaf_value_[leaf]; }

  /*! \brief Set the output of one leaf */
  inline void SetLeafOutput(int leaf, double output) {
    leaf_value_[leaf] = MaybeRoundToZero(output);
  }

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  virtual void AddPredictionToScore(const Dataset* data,
                            data_size_t num_data,
                            double* score) const;

  /*!
  * \brief Adding prediction value of this tree model to scores
  * \param data The dataset
  * \param used_data_indices Indices of used data
  * \param num_data Number of total data
  * \param score Will add prediction to score
  */
  virtual void AddPredictionToScore(const Dataset* data,
                            const data_size_t* used_data_indices,
                            data_size_t num_data, double* score) const;

  /*!
  * \brief Get upper bound leaf value of this tree model
  */
  double GetUpperBoundValue() const;

  /*!
  * \brief Get lower bound leaf value of this tree model
  */
  double GetLowerBoundValue() const;

  /*!
  * \brief Prediction on one record
  * \param feature_values Feature value of this record
  * \return Prediction result
  */
  inline double Predict(const double* feature_values) const;
  inline double PredictByMap(const std::unordered_map<int, double>& feature_values) const;

  inline int PredictLeafIndex(const double* feature_values) const;
  inline int PredictLeafIndexByMap(const std::unordered_map<int, double>& feature_values) const;

  inline void PredictContrib(const double* feature_values, int num_features, double* output);
  inline void PredictContribByMap(const std::unordered_map<int, double>& feature_values,
                                  int num_features, std::unordered_map<int, double>* output);

  /*! \brief Get Number of leaves*/
  inline int num_leaves() const { return num_leaves_; }

  /*! \brief Get depth of specific leaf*/
  inline int leaf_depth(int leaf_idx) const { return leaf_depth_[leaf_idx]; }

  /*! \brief Get parent of specific leaf*/
  inline int leaf_parent(int leaf_idx) const {return leaf_parent_[leaf_idx]; }

  /*! \brief Get feature of specific split (original feature index)*/
  inline int split_feature(int split_idx) const { return split_feature_[split_idx]; }

  /*! \brief Get feature of specific split*/
  inline int split_feature_inner(int split_idx) const { return split_feature_inner_[split_idx]; }

  /*! \brief Get features on leaf's branch*/
  inline std::vector<int> branch_features(int leaf) const { return branch_features_[leaf]; }

  inline double split_gain(int split_idx) const { return split_gain_[split_idx]; }

  inline double internal_value(int node_idx) const {
    return internal_value_[node_idx];
  }

  inline bool IsNumericalSplit(int node_idx) const {
    return !GetDecisionType(decision_type_[node_idx], kCategoricalMask);
  }

  inline int left_child(int node_idx) const { return left_child_[node_idx]; }

  inline int right_child(int node_idx) const { return right_child_[node_idx]; }

  inline uint32_t threshold_in_bin(int node_idx) const {
    return threshold_in_bin_[node_idx];
  }

  /*! \brief Get the number of data points that fall at or below this node*/
  inline int data_count(int node) const { return node >= 0 ? internal_count_[node] : leaf_count_[~node]; }

  /*!
  * \brief Shrinkage for the tree's output
  *        shrinkage rate (a.k.a learning rate) is used to tune the training process
  * \param rate The factor of shrinkage
  */
  virtual inline void Shrinkage(double rate) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
    for (int i = 0; i < num_leaves_ - 1; ++i) {
      leaf_value_[i] = MaybeRoundToZero(leaf_value_[i] * rate);
      internal_value_[i] = MaybeRoundToZero(internal_value_[i] * rate);
      if (is_linear_) {
        leaf_const_[i] = MaybeRoundToZero(leaf_const_[i] * rate);
        for (size_t j = 0; j < leaf_coeff_[i].size(); ++j) {
          leaf_coeff_[i][j] = MaybeRoundToZero(leaf_coeff_[i][j] * rate);
        }
      }
    }
    leaf_value_[num_leaves_ - 1] =
        MaybeRoundToZero(leaf_value_[num_leaves_ - 1] * rate);
    if (is_linear_) {
      leaf_const_[num_leaves_ - 1] = MaybeRoundToZero(leaf_const_[num_leaves_ - 1] * rate);
      for (size_t j = 0; j < leaf_coeff_[num_leaves_ - 1].size(); ++j) {
        leaf_coeff_[num_leaves_ - 1][j] = MaybeRoundToZero(leaf_coeff_[num_leaves_ - 1][j] * rate);
      }
    }
    shrinkage_ *= rate;
  }

  inline double shrinkage() const { return shrinkage_; }

  virtual inline void AddBias(double val) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
    for (int i = 0; i < num_leaves_ - 1; ++i) {
      leaf_value_[i] = MaybeRoundToZero(leaf_value_[i] + val);
      internal_value_[i] = MaybeRoundToZero(internal_value_[i] + val);
    }
    leaf_value_[num_leaves_ - 1] =
        MaybeRoundToZero(leaf_value_[num_leaves_ - 1] + val);
    if (is_linear_) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_leaves_ >= 2048)
      for (int i = 0; i < num_leaves_ - 1; ++i) {
        leaf_const_[i] = MaybeRoundToZero(leaf_const_[i] + val);
      }
      leaf_const_[num_leaves_ - 1] = MaybeRoundToZero(leaf_const_[num_leaves_ - 1] + val);
    }
    // force to 1.0
    shrinkage_ = 1.0f;
  }

  virtual inline void AsConstantTree(double val, int count = 0) {
    num_leaves_ = 1;
    shrinkage_ = 1.0f;
    leaf_value_[0] = val;
    if (is_linear_) {
      leaf_const_[0] = val;
    }
    leaf_count_[0] = count;
  }

  /*! \brief Serialize this object to string*/
  std::string ToString() const;

  /*! \brief Serialize this object to json*/
  std::string ToJSON() const;

  /*! \brief Serialize linear model of tree node to json*/
  std::string LinearModelToJSON(int index) const;

  /*! \brief Serialize this object to if-else statement*/
  std::string ToIfElse(int index, bool predict_leaf_index) const;

  inline static bool IsZero(double fval) {
    return (fval >= -kZeroThreshold && fval <= kZeroThreshold);
  }

  inline static double MaybeRoundToZero(double fval) {
    return IsZero(fval) ? 0 : fval;
  }

  inline static bool GetDecisionType(int8_t decision_type, int8_t mask) {
    return (decision_type & mask) > 0;
  }

  inline static void SetDecisionType(int8_t* decision_type, bool input, int8_t mask) {
    if (input) {
      (*decision_type) |= mask;
    } else {
      (*decision_type) &= (127 - mask);
    }
  }

  inline static int8_t GetMissingType(int8_t decision_type) {
    return (decision_type >> 2) & 3;
  }

  inline static void SetMissingType(int8_t* decision_type, int8_t input) {
    (*decision_type) &= 3;
    (*decision_type) |= (input << 2);
  }

  void RecomputeMaxDepth();

  int NextLeafId() const { return num_leaves_; }

  /*! \brief Get the linear model constant term (bias) of one leaf */
  inline double LeafConst(int leaf) const { return leaf_const_[leaf]; }

  /*! \brief Get the linear model coefficients of one leaf */
  inline std::vector<double> LeafCoeffs(int leaf) const { return leaf_coeff_[leaf]; }

  /*! \brief Get the linear model features of one leaf */
  inline std::vector<int> LeafFeaturesInner(int leaf) const {return leaf_features_inner_[leaf]; }

  /*! \brief Get the linear model features of one leaf */
  inline std::vector<int> LeafFeatures(int leaf) const {return leaf_features_[leaf]; }

  /*! \brief Set the linear model coefficients on one leaf */
  inline void SetLeafCoeffs(int leaf, const std::vector<double>& output) {
    leaf_coeff_[leaf].resize(output.size());
    for (size_t i = 0; i < output.size(); ++i) {
      leaf_coeff_[leaf][i] = MaybeRoundToZero(output[i]);
    }
  }

  /*! \brief Set the linear model constant term (bias) on one leaf */
  inline void SetLeafConst(int leaf, double output) {
    leaf_const_[leaf] = MaybeRoundToZero(output);
  }

  /*! \brief Set the linear model features on one leaf */
  inline void SetLeafFeaturesInner(int leaf, const std::vector<int>& features) {
    leaf_features_inner_[leaf] = features;
  }

  /*! \brief Set the linear model features on one leaf */
  inline void SetLeafFeatures(int leaf, const std::vector<int>& features) {
    leaf_features_[leaf] = features;
  }

  inline bool is_linear() const { return is_linear_; }

  #ifdef USE_CUDA
  inline bool is_cuda_tree() const { return is_cuda_tree_; }
  #endif  // USE_CUDA

  inline void SetIsLinear(bool is_linear) {
    is_linear_ = is_linear;
  }

 protected:
  std::string NumericalDecisionIfElse(int node) const;

  std::string CategoricalDecisionIfElse(int node) const;

  inline int NumericalDecision(double fval, int node) const {
    uint8_t missing_type = GetMissingType(decision_type_[node]);
    if (std::isnan(fval) && missing_type != MissingType::NaN) {
      fval = 0.0f;
    }
    if ((missing_type == MissingType::Zero && IsZero(fval))
        || (missing_type == MissingType::NaN && std::isnan(fval))) {
      if (GetDecisionType(decision_type_[node], kDefaultLeftMask)) {
        return left_child_[node];
      } else {
        return right_child_[node];
      }
    }
    if (fval <= threshold_[node]) {
      return left_child_[node];
    } else {
      return right_child_[node];
    }
  }

  inline int NumericalDecisionInner(uint32_t fval, int node, uint32_t default_bin, uint32_t max_bin) const {
    uint8_t missing_type = GetMissingType(decision_type_[node]);
    if ((missing_type == MissingType::Zero && fval == default_bin)
        || (missing_type == MissingType::NaN && fval == max_bin)) {
      if (GetDecisionType(decision_type_[node], kDefaultLeftMask)) {
        return left_child_[node];
      } else {
        return right_child_[node];
      }
    }
    if (fval <= threshold_in_bin_[node]) {
      return left_child_[node];
    } else {
      return right_child_[node];
    }
  }

  inline int CategoricalDecision(double fval, int node) const {
    int int_fval;
    if (std::isnan(fval)) {
      return right_child_[node];
    } else {
      int_fval = static_cast<int>(fval);
      if (int_fval < 0) {
        return right_child_[node];
      }
    }
    int cat_idx = static_cast<int>(threshold_[node]);
    if (Common::FindInBitset(cat_threshold_.data() + cat_boundaries_[cat_idx],
                             cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx], int_fval)) {
      return left_child_[node];
    }
    return right_child_[node];
  }

  inline int CategoricalDecisionInner(uint32_t fval, int node) const {
    int cat_idx = static_cast<int>(threshold_in_bin_[node]);
    if (Common::FindInBitset(cat_threshold_inner_.data() + cat_boundaries_inner_[cat_idx],
                             cat_boundaries_inner_[cat_idx + 1] - cat_boundaries_inner_[cat_idx], fval)) {
      return left_child_[node];
    }
    return right_child_[node];
  }

  inline int Decision(double fval, int node) const {
    if (GetDecisionType(decision_type_[node], kCategoricalMask)) {
      return CategoricalDecision(fval, node);
    } else {
      return NumericalDecision(fval, node);
    }
  }

  inline int DecisionInner(uint32_t fval, int node, uint32_t default_bin, uint32_t max_bin) const {
    if (GetDecisionType(decision_type_[node], kCategoricalMask)) {
      return CategoricalDecisionInner(fval, node);
    } else {
      return NumericalDecisionInner(fval, node, default_bin, max_bin);
    }
  }

  inline void Split(int leaf, int feature, int real_feature, double left_value, double right_value, int left_cnt, int right_cnt,
                    double left_weight, double right_weight, float gain);
  /*!
  * \brief Find leaf index of which record belongs by features
  * \param feature_values Feature value of this record
  * \return Leaf index
  */
  inline int GetLeaf(const double* feature_values) const;
  inline int GetLeafByMap(const std::unordered_map<int, double>& feature_values) const;

  /*! \brief Serialize one node to json*/
  std::string NodeToJSON(int index) const;

  /*! \brief Serialize one node to if-else statement*/
  std::string NodeToIfElse(int index, bool predict_leaf_index) const;

  std::string NodeToIfElseByMap(int index, bool predict_leaf_index) const;

  double ExpectedValue() const;

  /*! \brief This is used fill in leaf_depth_ after reloading a model*/
  inline void RecomputeLeafDepths(int node = 0, int depth = 0);

  /*!
  * \brief Used by TreeSHAP for data we keep about our decision path
  */
  struct PathElement {
    int feature_index;
    double zero_fraction;
    double one_fraction;

    // note that pweight is included for convenience and is not tied with the other attributes,
    // the pweight of the i'th path element is the permutation weight of paths with i-1 ones in them
    double pweight;

    PathElement() {}
    PathElement(int i, double z, double o, double w) : feature_index(i), zero_fraction(z), one_fraction(o), pweight(w) {}
  };

  /*! \brief Polynomial time algorithm for SHAP values (arXiv:1706.06060)*/
  void TreeSHAP(const double *feature_values, double *phi,
                int node, int unique_depth,
                PathElement *parent_unique_path, double parent_zero_fraction,
                double parent_one_fraction, int parent_feature_index) const;

  void TreeSHAPByMap(const std::unordered_map<int, double>& feature_values,
                     std::unordered_map<int, double>* phi,
                     int node, int unique_depth,
                     PathElement *parent_unique_path, double parent_zero_fraction,
                     double parent_one_fraction, int parent_feature_index) const;

  /*! \brief Extend our decision path with a fraction of one and zero extensions for TreeSHAP*/
  static void ExtendPath(PathElement *unique_path, int unique_depth,
                         double zero_fraction, double one_fraction, int feature_index);

  /*! \brief Undo a previous extension of the decision path for TreeSHAP*/
  static void UnwindPath(PathElement *unique_path, int unique_depth, int path_index);

  /*! determine what the total permutation weight would be if we unwound a previous extension in the decision path*/
  static double UnwoundPathSum(const PathElement *unique_path, int unique_depth, int path_index);

  /*! \brief Number of max leaves*/
  int max_leaves_;
  /*! \brief Number of current leaves*/
  int num_leaves_;
  // following values used for non-leaf node
  /*! \brief A non-leaf node's left child */
  std::vector<int> left_child_;
  /*! \brief A non-leaf node's right child */
  std::vector<int> right_child_;
  /*! \brief A non-leaf node's split feature */
  std::vector<int> split_feature_inner_;
  /*! \brief A non-leaf node's split feature, the original index */
  std::vector<int> split_feature_;
  /*! \brief A non-leaf node's split threshold in bin */
  std::vector<uint32_t> threshold_in_bin_;
  /*! \brief A non-leaf node's split threshold in feature value */
  std::vector<double> threshold_;
  int num_cat_;
  std::vector<int> cat_boundaries_inner_;
  std::vector<uint32_t> cat_threshold_inner_;
  std::vector<int> cat_boundaries_;
  std::vector<uint32_t> cat_threshold_;
  /*! \brief Store the information for categorical feature handle and missing value handle. */
  std::vector<int8_t> decision_type_;
  /*! \brief A non-leaf node's split gain */
  std::vector<float> split_gain_;
  // used for leaf node
  /*! \brief The parent of leaf */
  std::vector<int> leaf_parent_;
  /*! \brief Output of leaves */
  std::vector<double> leaf_value_;
  /*! \brief weight of leaves */
  std::vector<double> leaf_weight_;
  /*! \brief DataCount of leaves */
  std::vector<int> leaf_count_;
  /*! \brief Output of non-leaf nodes */
  std::vector<double> internal_value_;
  /*! \brief weight of non-leaf nodes */
  std::vector<double> internal_weight_;
  /*! \brief DataCount of non-leaf nodes */
  std::vector<int> internal_count_;
  /*! \brief Depth for leaves */
  std::vector<int> leaf_depth_;
  /*! \brief whether to keep track of ancestor nodes for each leaf (only needed when feature interactions are restricted) */
  bool track_branch_features_;
  /*! \brief Features on leaf's branch, original index */
  std::vector<std::vector<int>> branch_features_;
  double shrinkage_;
  int max_depth_;
  /*! \brief Tree has linear model at each leaf */
  bool is_linear_;
  /*! \brief coefficients of linear models on leaves */
  std::vector<std::vector<double>> leaf_coeff_;
  /*! \brief constant term (bias) of linear models on leaves */
  std::vector<double> leaf_const_;
  /* \brief features used in leaf linear models; indexing is relative to num_total_features_ */
  std::vector<std::vector<int>> leaf_features_;
  /* \brief features used in leaf linear models; indexing is relative to used_features_ */
  std::vector<std::vector<int>> leaf_features_inner_;
  #ifdef USE_CUDA
  /*! \brief Marks whether this tree is a CUDATree */
  bool is_cuda_tree_;
  #endif  // USE_CUDA
};

inline void Tree::Split(int leaf, int feature, int real_feature,
                        double left_value, double right_value, int left_cnt, int right_cnt,
                        double left_weight, double right_weight, float gain) {
  int new_node_idx = num_leaves_ - 1;
  // update parent info
  int parent = leaf_parent_[leaf];
  if (parent >= 0) {
    // if cur node is left child
    if (left_child_[parent] == ~leaf) {
      left_child_[parent] = new_node_idx;
    } else {
      right_child_[parent] = new_node_idx;
    }
  }
  // add new node
  split_feature_inner_[new_node_idx] = feature;
  split_feature_[new_node_idx] = real_feature;
  split_gain_[new_node_idx] = gain;
  // add two new leaves
  left_child_[new_node_idx] = ~leaf;
  right_child_[new_node_idx] = ~num_leaves_;
  // update new leaves
  leaf_parent_[leaf] = new_node_idx;
  leaf_parent_[num_leaves_] = new_node_idx;
  // save current leaf value to internal node before change
  internal_weight_[new_node_idx] = left_weight + right_weight;
  internal_value_[new_node_idx] = leaf_value_[leaf];
  internal_count_[new_node_idx] = left_cnt + right_cnt;
  leaf_value_[leaf] = std::isnan(left_value) ? 0.0f : left_value;
  leaf_weight_[leaf] = left_weight;
  leaf_count_[leaf] = left_cnt;
  leaf_value_[num_leaves_] = std::isnan(right_value) ? 0.0f : right_value;
  leaf_weight_[num_leaves_] = right_weight;
  leaf_count_[num_leaves_] = right_cnt;
  // update leaf depth
  leaf_depth_[num_leaves_] = leaf_depth_[leaf] + 1;
  leaf_depth_[leaf]++;
  if (track_branch_features_) {
    branch_features_[num_leaves_] = branch_features_[leaf];
    branch_features_[num_leaves_].push_back(split_feature_[new_node_idx]);
    branch_features_[leaf].push_back(split_feature_[new_node_idx]);
  }
}

inline double Tree::Predict(const double* feature_values) const {
  if (is_linear_) {
      int leaf = (num_leaves_ > 1) ? GetLeaf(feature_values) : 0;
      double output = leaf_const_[leaf];
      bool nan_found = false;
      for (size_t i = 0; i < leaf_features_[leaf].size(); ++i) {
        int feat_raw = leaf_features_[leaf][i];
        double feat_val = feature_values[feat_raw];
        if (std::isnan(feat_val)) {
          nan_found = true;
          break;
        } else {
          output += leaf_coeff_[leaf][i] * feat_val;
        }
      }
      if (nan_found) {
        return LeafOutput(leaf);
      } else {
        return output;
      }
  } else {
    if (num_leaves_ > 1) {
      int leaf = GetLeaf(feature_values);
      return LeafOutput(leaf);
    } else {
      return leaf_value_[0];
    }
  }
}

inline double Tree::PredictByMap(const std::unordered_map<int, double>& feature_values) const {
  if (is_linear_) {
    int leaf = (num_leaves_ > 1) ? GetLeafByMap(feature_values) : 0;
    double output = leaf_const_[leaf];
    bool nan_found = false;
    for (size_t i = 0; i < leaf_features_[leaf].size(); ++i) {
      int feat = leaf_features_[leaf][i];
      auto val_it = feature_values.find(feat);
      if (val_it != feature_values.end()) {
        double feat_val = val_it->second;
        if (std::isnan(feat_val)) {
          nan_found = true;
          break;
        } else {
          output += leaf_coeff_[leaf][i] * feat_val;
        }
      }
    }
    if (nan_found) {
      return LeafOutput(leaf);
    } else {
      return output;
    }
  } else {
    if (num_leaves_ > 1) {
      int leaf = GetLeafByMap(feature_values);
      return LeafOutput(leaf);
    } else {
      return leaf_value_[0];
    }
  }
}

inline int Tree::PredictLeafIndex(const double* feature_values) const {
  if (num_leaves_ > 1) {
    int leaf = GetLeaf(feature_values);
    return leaf;
  } else {
    return 0;
  }
}

inline int Tree::PredictLeafIndexByMap(const std::unordered_map<int, double>& feature_values) const {
  if (num_leaves_ > 1) {
    int leaf = GetLeafByMap(feature_values);
    return leaf;
  } else {
    return 0;
  }
}

inline void Tree::PredictContrib(const double* feature_values, int num_features, double* output) {
  output[num_features] += ExpectedValue();
  // Run the recursion with preallocated space for the unique path data
  if (num_leaves_ > 1) {
    CHECK_GE(max_depth_, 0);
    const int max_path_len = max_depth_ + 1;
    std::vector<PathElement> unique_path_data(max_path_len*(max_path_len + 1) / 2);
    TreeSHAP(feature_values, output, 0, 0, unique_path_data.data(), 1, 1, -1);
  }
}

inline void Tree::PredictContribByMap(const std::unordered_map<int, double>& feature_values,
                                      int num_features, std::unordered_map<int, double>* output) {
  (*output)[num_features] += ExpectedValue();
  // Run the recursion with preallocated space for the unique path data
  if (num_leaves_ > 1) {
    CHECK_GE(max_depth_, 0);
    const int max_path_len = max_depth_ + 1;
    std::vector<PathElement> unique_path_data(max_path_len*(max_path_len + 1) / 2);
    TreeSHAPByMap(feature_values, output, 0, 0, unique_path_data.data(), 1, 1, -1);
  }
}

inline void Tree::RecomputeLeafDepths(int node, int depth) {
  if (node == 0) leaf_depth_.resize(num_leaves());
  if (node < 0) {
    leaf_depth_[~node] = depth;
  } else {
    RecomputeLeafDepths(left_child_[node], depth + 1);
    RecomputeLeafDepths(right_child_[node], depth + 1);
  }
}

inline int Tree::GetLeaf(const double* feature_values) const {
  int node = 0;
  if (num_cat_ > 0) {
    while (node >= 0) {
      node = Decision(feature_values[split_feature_[node]], node);
    }
  } else {
    while (node >= 0) {
      node = NumericalDecision(feature_values[split_feature_[node]], node);
    }
  }
  return ~node;
}

inline int Tree::GetLeafByMap(const std::unordered_map<int, double>& feature_values) const {
  int node = 0;
  if (num_cat_ > 0) {
    while (node >= 0) {
      node = Decision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    }
  } else {
    while (node >= 0) {
      node = NumericalDecision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    }
  }
  return ~node;
}

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TREE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/json11.h>

#include <string>
#include <vector>

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*! \brief forward declaration */
class Tree;
class Dataset;
class ObjectiveFunction;

/*!
* \brief Interface for tree learner
*/
class TreeLearner {
 public:
  /*! \brief virtual destructor */
  virtual ~TreeLearner() {}

  /*!
  * \brief Initialize tree learner with training dataset
  * \param train_data The used training data
  * \param is_constant_hessian True if all hessians share the same value
  */
  virtual void Init(const Dataset* train_data, bool is_constant_hessian) = 0;

  /*! Initialise some temporary storage, only needed for the linear tree; needs to be a method of TreeLearner since we call it in GBDT::RefitTree */
  virtual void InitLinear(const Dataset* /*train_data*/, const int /*max_leaves*/) {}

  virtual void ResetIsConstantHessian(bool is_constant_hessian) = 0;

  virtual void ResetTrainingData(const Dataset* train_data,
                                 bool is_constant_hessian) = 0;

  /*!
  * \brief Reset tree configs
  * \param config config of tree
  */
  virtual void ResetConfig(const Config* config) = 0;

  /*!
  * \brief Reset boosting_on_gpu_
  * \param boosting_on_gpu flag for boosting on GPU
  */
  virtual void ResetBoostingOnGPU(const bool /*boosting_on_gpu*/) {}

  virtual void SetForcedSplit(const Json* forced_split_json) = 0;

  /*!
   * \brief Begin one boosting iteration for adaptive selectable-unit
   * allocation.
   *
   * The driver calls this after gradients are available and before current
   * row sampling. Unsupported learners retain the default no-op.
   * \param num_models Number of output/model trees in the iteration
   */
  virtual void BeginAdaptiveFeatureIteration(int /*num_models*/) {}

  /*!
   * \brief Commit one accepted adaptive selectable-unit iteration.
   */
  virtual void EndAdaptiveFeatureIteration() {}

  /*!
   * \brief Abort a pending adaptive selectable-unit iteration.
   *
   * Implementations restore the controller and selectable-unit mask
   * to their state before BeginAdaptiveFeatureIteration().
   */
  virtual void AbortAdaptiveFeatureIteration() noexcept {}

  /*!
   * \brief Return the feature mask installed before current row sampling.
   *
   * A non-null mask is indexed by Dataset inner-feature ID. Learners whose
   * feature mask is not available until tree construction retain the default
   * nullptr. The mask is read-only and remains
   * owned by the learner.
   */
  virtual const std::vector<int8_t>* GetCurrentFeatureMask() const {
    return nullptr;
  }

  /*!
   * \brief Return one selected-unit count per committed adaptive iteration.
   *
   * The history belongs to the active in-memory training session and is not
   * serialized with the prediction model. Non-adaptive learners return an
   * empty vector.
   */
  virtual const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const {
    static const std::vector<int> empty;
    return empty;
  }

  /*!
  * \brief training tree model on dataset
  * \param gradients The first order gradients
  * \param hessians The second order gradients
  * \param is_first_tree If linear tree learning is enabled, first tree needs to be handled differently
  * \return A trained tree
  */
  virtual Tree* Train(const score_t* gradients, const score_t* hessians, bool is_first_tree) = 0;

  /*!
  * \brief use an existing tree to fit the new gradients and hessians.
  */
  virtual Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const = 0;

  virtual Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                  const score_t* gradients, const score_t* hessians) const = 0;

  /*!
  * \brief Set bagging data
  * \param subset subset of bagging
  * \param used_indices Used data indices
  * \param num_data Number of used data
  */
  virtual void SetBaggingData(const Dataset* subset,
                              const data_size_t* used_indices,
                              data_size_t num_data) = 0;

  /*!
  * \brief Using last trained tree to predict score then adding to out_score;
  * \param out_score output score
  */
  virtual void AddPredictionToScore(const Tree* tree, double* out_score) const = 0;

  virtual void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                               data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const = 0;

  TreeLearner() = default;
  /*! \brief Disable copy */
  TreeLearner& operator=(const TreeLearner&) = delete;
  /*! \brief Disable copy */
  TreeLearner(const TreeLearner&) = delete;

  /*!
  * \brief Create object of tree learner
  * \param learner_type Type of tree learner
  * \param device_type Type of tree learner
  * \param booster_type Type of boosting
  * \param config config of tree
  */
  static TreeLearner* CreateTreeLearner(const std::string& learner_type,
                                        const std::string& device_type,
                                        const Config* config,
                                        const bool boosting_on_cuda);
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/array_args.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_

#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief Contains some operation for an array, e.g. ArgMax, TopK.
*/
template<typename VAL_T>
class ArrayArgs {
 public:
  inline static size_t ArgMaxMT(const std::vector<VAL_T>& array) {
    int num_threads = OMP_NUM_THREADS();
    std::vector<size_t> arg_maxs(num_threads, 0);
    int n_blocks = Threading::For<size_t>(
        0, array.size(), 1024,
        [&array, &arg_maxs](int i, size_t start, size_t end) {
          size_t arg_max = start;
          for (size_t j = start + 1; j < end; ++j) {
            if (array[j] > array[arg_max]) {
              arg_max = j;
            }
          }
          arg_maxs[i] = arg_max;
        });
    size_t ret = arg_maxs[0];
    for (int i = 1; i < n_blocks; ++i) {
      if (array[arg_maxs[i]] > array[ret]) {
        ret = arg_maxs[i];
      }
    }
    return ret;
  }
  inline static size_t ArgMax(const std::vector<VAL_T>& array) {
    if (array.empty()) {
      return 0;
    }
    if (array.size() > 1024) {
      return ArgMaxMT(array);
    } else {
      size_t arg_max = 0;
      for (size_t i = 1; i < array.size(); ++i) {
        if (array[i] > array[arg_max]) {
          arg_max = i;
        }
      }
      return arg_max;
    }
  }

  inline static size_t ArgMin(const std::vector<VAL_T>& array) {
    if (array.empty()) {
      return 0;
    }
    size_t arg_min = 0;
    for (size_t i = 1; i < array.size(); ++i) {
      if (array[i] < array[arg_min]) {
        arg_min = i;
      }
    }
    return arg_min;
  }

  inline static size_t ArgMax(const VAL_T* array, size_t n) {
    if (n <= 0) {
      return 0;
    }
    size_t arg_max = 0;
    for (size_t i = 1; i < n; ++i) {
      if (array[i] > array[arg_max]) {
        arg_max = i;
      }
    }
    return arg_max;
  }

  inline static size_t ArgMin(const VAL_T* array, size_t n) {
    if (n <= 0) {
      return 0;
    }
    size_t arg_min = 0;
    for (size_t i = 1; i < n; ++i) {
      if (array[i] < array[arg_min]) {
        arg_min = i;
      }
    }
    return arg_min;
  }

  inline static void Partition(std::vector<VAL_T>* arr, int start, int end, int* l, int* r) {
    int i = start - 1;
    int j = end - 1;
    int p = i;
    int q = j;
    if (start >= end - 1) {
      *l = start - 1;
      *r = end;
      return;
    }
    std::vector<VAL_T>& ref = *arr;
    VAL_T v = ref[end - 1];
    for (;;) {
      while (ref[++i] > v) {}
      while (v > ref[--j]) {
        if (j == start) {
          break;
        }
      }
      if (i >= j) {
        break;
      }
      std::swap(ref[i], ref[j]);
      if (ref[i] == v) {
        p++;
        std::swap(ref[p], ref[i]);
      }
      if (v == ref[j]) {
        q--;
        std::swap(ref[j], ref[q]);
      }
    }
    std::swap(ref[i], ref[end - 1]);
    j = i - 1;
    i = i + 1;
    for (int k = start; k <= p; k++, j--) {
      std::swap(ref[k], ref[j]);
    }
    for (int k = end - 2; k >= q; k--, i++) {
      std::swap(ref[i], ref[k]);
    }
    *l = j;
    *r = i;
  }

  // Note: k refer to index here. e.g. k=0 means get the max number.
  inline static int ArgMaxAtK(std::vector<VAL_T>* arr, int start, int end, int k) {
    if (start >= end - 1) {
      return start;
    }
    int l = start;
    int r = end - 1;
    Partition(arr, start, end, &l, &r);
    // if find or all elements are the same.
    if ((k > l && k < r) || (l == start - 1 && r == end - 1)) {
      return k;
    } else if (k <= l) {
      return ArgMaxAtK(arr, start, l + 1, k);
    } else {
      return ArgMaxAtK(arr, r, end, k);
    }
  }

  // Note: k is 1-based here. e.g. k=3 means get the top-3 numbers.
  inline static void MaxK(const std::vector<VAL_T>& array, int k, std::vector<VAL_T>* out) {
    out->clear();
    if (k <= 0) {
      return;
    }
    for (auto val : array) {
      out->push_back(val);
    }
    if (static_cast<size_t>(k) >= array.size()) {
      return;
    }
    ArgMaxAtK(out, 0, static_cast<int>(out->size()), k - 1);
    out->erase(out->begin() + k, out->end());
  }

  inline static void Assign(std::vector<VAL_T>* array, VAL_T t, size_t n) {
    array->resize(n);
    for (size_t i = 0; i < array->size(); ++i) {
      (*array)[i] = t;
    }
  }

  inline static bool CheckAll(const std::vector<VAL_T>& array, VAL_T t) {
    for (size_t i = 0; i < array.size(); ++i) {
      if (array[i] != t) {
        return false;
      }
    }
    return true;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_ARRAY_ARGS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/binary_writer.h <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_

#include <cstdlib>
#include <vector>

namespace LightGBM {

/*!
  * \brief An interface for serializing binary data to a buffer
  */
struct BinaryWriter {
  /*!
    * \brief Append data to this binary target
    * \param data Buffer to write from
    * \param bytes Number of bytes to write from buffer
    * \return Number of bytes written
    */
  virtual size_t Write(const void* data, size_t bytes) = 0;

  /*!
    * \brief Append data to this binary target aligned on a given byte size boundary
    * \param data Buffer to write from
    * \param bytes Number of bytes to write from buffer
    * \param alignment The size of bytes to align to in whole increments
    * \return Number of bytes written
    */
  size_t AlignedWrite(const void* data, size_t bytes, size_t alignment = 8) {
    auto ret = Write(data, bytes);
    if (bytes % alignment != 0) {
      size_t padding = AlignedSize(bytes, alignment) - bytes;
      std::vector<char> tmp(padding, 0);
      ret += Write(tmp.data(), padding);
    }
    return ret;
  }

  /*!
    * \brief The aligned size of a buffer length.
    * \param bytes The number of bytes in a buffer
    * \param alignment The size of bytes to align to in whole increments
    * \return Number of aligned bytes
    */
  static size_t AlignedSize(size_t bytes, size_t alignment = 8) {
    if (bytes % alignment == 0) {
      return bytes;
    } else {
      return bytes / alignment * alignment + alignment;
    }
  }
};
}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BINARY_WRITER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/byte_buffer.h <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_

#include <LightGBM/export.h>
#include <LightGBM/utils/binary_writer.h>

#include <string>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <memory>
#include <vector>

namespace LightGBM {

/*!
  * \brief An implementation for serializing binary data to an auto-expanding memory buffer
  */
struct ByteBuffer final : public BinaryWriter {
  ByteBuffer() {}

  explicit ByteBuffer(size_t initial_size) {
    buffer_.reserve(initial_size);
  }

  size_t Write(const void* data, size_t bytes) {
    const char* mem_ptr = static_cast<const char*>(data);
    for (size_t i = 0; i < bytes; ++i) {
      buffer_.push_back(mem_ptr[i]);
    }

    return bytes;
  }

  LIGHTGBM_EXPORT void Reserve(size_t capacity) {
    buffer_.reserve(capacity);
  }

  LIGHTGBM_EXPORT size_t GetSize() const {
    return buffer_.size();
  }

  LIGHTGBM_EXPORT char GetAt(size_t index) const {
    return buffer_.at(index);
  }

  LIGHTGBM_EXPORT char* Data() {
    return buffer_.data();
  }

 private:
  std::vector<char> buffer_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_BYTE_BUFFER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/chunked_array.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Alberto Ferreira
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_

#include <LightGBM/utils/log.h>

#include <stdint.h>

#include <algorithm>
#include <new>
#include <vector>


namespace LightGBM {

/**
 * Container that manages a dynamic array of fixed-length chunks.
 *
 * The class also takes care of allocation & release of the underlying
 * memory. It can be used with either a high or low-level API.
 *
 * The high-level API allocates chunks as needed, manages addresses automatically and keeps
 * track of number of inserted elements, but is not thread-safe (this is ok as usually input is a streaming iterator).
 * For parallel input sources the low-level API must be used.
 *
 * Note: When using this for `LGBM_DatasetCreateFromMats` use a
 *       chunk_size multiple of #num_cols for your dataset, so each chunk
 *       contains "complete" instances.
 *
 * === High-level insert API intro ===
 *
 * The easiest way to use is:
 *  0. ChunkedArray(chunk_size)  # Choose appropriate size
 *  1. add(value)                # as many times as you want (will generate chunks as needed)
 *  2. data() or void_data()     # retrieves a T** or void** pointer (useful for `LGBM_DatasetCreateFromMats`).
 *
 * Useful query methods (all O(1)):
 *  - get_add_count()   # total count of added elements.
 *  - get_chunks_count()  # how many chunks are currently allocated.
 *  - get_current_chunk_added_count()  # for the last add() chunk, how many items there are.
 *  - get_chunk_size()    # get constant chunk_size from constructor call.
 *
 *  With those you can generate int32_t sizes[]. Last chunk can be smaller than chunk_size, so, for any i:
 *    - sizes[i<last] = get_chunk_size()
 *    - sizes[i==last] = get_add_count()
 *
 *
 * === Low-level insert API intro ===
 *
 * For advanced usage - useful for inserting in parallel - one can also:
 *  1. call new_chunk() at any time for as many chunks as needed.  (thread-UNsafe)
 *  2. call setitem(chunk, idx, value) to insert each value.       (thread-safe)
 *
 */
template <class T>
class ChunkedArray {
 public:
    explicit ChunkedArray(size_t chunk_size)
      : _chunk_size(chunk_size), _last_chunk_idx(0), _last_idx_in_last_chunk(0) {
      if (chunk_size == 0) {
        Log::Fatal("ChunkedArray chunk size must be larger than 0!");
      }
       new_chunk();
    }

    ~ChunkedArray() {
        release();
    }

    /**
     * Adds a value to the chunks sequentially.
     * If the last chunk is full it creates a new one and appends to it.
     *
     * @param value value to insert.
     */
    void add(T value) {
        if (!within_bounds(_last_chunk_idx, _last_idx_in_last_chunk)) {
            new_chunk();
            ++_last_chunk_idx;
            _last_idx_in_last_chunk = 0;
        }

        CHECK_EQ(setitem(_last_chunk_idx, _last_idx_in_last_chunk, value), 0);
        ++_last_idx_in_last_chunk;
    }

    /**
     * @return Number of add() calls.
     */
    size_t get_add_count() const {
        return _last_chunk_idx * _chunk_size + _last_idx_in_last_chunk;
    }

    /**
     * @return Number of allocated chunks.
     */
    size_t get_chunks_count() const {
        return _chunks.size();
    }

    /**
     * @return Number of elemends add()'ed in the last chunk.
     */
    size_t get_last_chunk_add_count() const {
        return _last_idx_in_last_chunk;
    }

    /**
     * Getter for the chunk size set at the constructor.
     *
     * @return Return the size of chunks.
     */
    size_t get_chunk_size() const {
        return _chunk_size;
    }

    /**
     * Returns the pointer to the raw chunks data.
     *
     * @return T** pointer to raw data.
     */
    T **data() noexcept {
        return _chunks.data();
    }

    /**
     * Returns the pointer to the raw chunks data, but cast to void**.
     * This is so ``LGBM_DatasetCreateFromMats`` accepts it.
     *
     * @return void** pointer to raw data.
     */
    void **data_as_void() noexcept {
        return reinterpret_cast<void**>(_chunks.data());
    }

    /**
     * Coalesces (copies chunked data) to a contiguous array of the same type.
     * It assumes that ``other`` has enough space to receive that data.
     *
     * @param other array with elements T of size >= this->get_add_count().
     * @param all_valid_addresses
     *            If true exports values from all valid addresses independently of add() count.
     *            Otherwise, exports only up to `get_add_count()` addresses.
     */
    void coalesce_to(T *other, bool all_valid_addresses = false) const {
        const size_t full_chunks = this->get_chunks_count() - 1;

        // Copy full chunks:
        size_t i = 0;
        for (size_t chunk = 0; chunk < full_chunks; ++chunk) {
            T* chunk_ptr = _chunks[chunk];
            for (size_t in_chunk_idx = 0; in_chunk_idx < _chunk_size; ++in_chunk_idx) {
                other[i++] = chunk_ptr[in_chunk_idx];
            }
        }
        // Copy filled values from last chunk only:
        const size_t last_chunk_elems_to_copy = all_valid_addresses ? _chunk_size : this->get_last_chunk_add_count();
        T* chunk_ptr = _chunks[full_chunks];
        for (size_t in_chunk_idx = 0; in_chunk_idx < last_chunk_elems_to_copy; ++in_chunk_idx) {
            other[i++] = chunk_ptr[in_chunk_idx];
        }
    }

    /**
     * Return value from array of chunks.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within chunk
     * @param on_fail_value sentinel value. If out of bounds returns that value.
     *
     * @return pointer or nullptr if index is out of bounds.
     */
    T getitem(size_t chunk_index, size_t index_within_chunk, T on_fail_value) const noexcept {
        if (within_bounds(chunk_index, index_within_chunk))
            return _chunks[chunk_index][index_within_chunk];
        else
            return on_fail_value;
    }

    /**
     * Sets the value at a specific address in one of the chunks.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within chunk
     * @param value value to store
     *
     * @return 0 = success, -1 = out of bounds access.
     */
    int setitem(size_t chunk_index, size_t index_within_chunk, T value) noexcept {
        if (within_bounds(chunk_index, index_within_chunk)) {
            _chunks[chunk_index][index_within_chunk] = value;
            return 0;
        } else {
            return -1;
        }
    }

    /**
     * To reset storage call this.
     * Will release existing resources and prepare for reuse.
     */
    void clear() noexcept {
        release();
        new_chunk();
    }

    /**
     * Deletes all the allocated chunks.
     * Do not use container after this! See ``clear()`` instead.
     */
    void release() noexcept {
        std::for_each(_chunks.begin(), _chunks.end(), [](T* c) { delete[] c; });
        _chunks.clear();
        _chunks.shrink_to_fit();
        _last_chunk_idx = 0;
        _last_idx_in_last_chunk = 0;
    }

    /**
     * As the array is dynamic, checks whether a given address is currently within bounds.
     *
     * @param chunk_index index of the chunk
     * @param index_within_chunk index within that chunk
     * @return true if that chunk is already allocated and index_within_chunk < chunk size.
     */
    inline bool within_bounds(size_t chunk_index, size_t index_within_chunk) const {
        return (chunk_index < _chunks.size()) && (index_within_chunk < _chunk_size);
    }

    /**
     * Adds a new chunk to the array of chunks. Not thread-safe.
     */
    void new_chunk() {
        _chunks.push_back(new (std::nothrow) T[_chunk_size]);

        // Check memory allocation success:
        if (!_chunks[_chunks.size() - 1]) {
            release();
            Log::Fatal("Memory exhausted! Cannot allocate new ChunkedArray chunk.");
        }
    }

 private:
    const size_t _chunk_size;
    std::vector<T*> _chunks;

    // For the add() interface & some of the get_*() queries:
    size_t _last_chunk_idx;  //<! Index of chunks
    size_t _last_idx_in_last_chunk;  //<! Index within chunk
};


}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_CHUNKED_ARRAY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/common.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_

#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <limits>
#include <string>
#include <algorithm>
#include <cctype>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <functional>
#include <iomanip>
#include <iterator>
#include <map>
#include <memory>
#include <sstream>
#include <type_traits>
#include <unordered_map>
#include <utility>
#include <vector>

#define FMT_HEADER_ONLY
#include "fast_double_parser.h"
#include "fmt/format.h"

#ifdef _MSC_VER
#include <intrin.h>
#pragma intrinsic(_BitScanReverse)
#endif

#if defined(_MSC_VER)
#include <malloc.h>
#elif MM_MALLOC
#include <mm_malloc.h>
// https://gcc.gnu.org/onlinedocs/cpp/Common-Predefined-Macros.html
// https://www.oreilly.com/library/view/mac-os-x/0596003560/ch05s01s02.html
#elif defined(__GNUC__) && defined(HAVE_MALLOC_H)
  #include <malloc.h>
  #define _mm_malloc(a, b) memalign(b, a)
  #define _mm_free(a) free(a)
#else
#include <stdlib.h>
#define _mm_malloc(a, b) malloc(a)
#define _mm_free(a) free(a)
#endif

namespace LightGBM {

namespace Common {

using json11_internal_lightgbm::Json;

/*!
* Imbues the stream with the C locale.
*/
static void C_stringstream(std::stringstream &ss) {
  ss.imbue(std::locale::classic());
}

inline static std::string Trim(std::string str) {
  if (str.empty()) {
    return str;
  }
  str.erase(str.find_last_not_of(" \f\n\r\t\v") + 1);
  str.erase(0, str.find_first_not_of(" \f\n\r\t\v"));
  return str;
}

inline static std::string RemoveQuotationSymbol(std::string str) {
  if (str.empty()) {
    return str;
  }
  str.erase(str.find_last_not_of("'\"") + 1);
  str.erase(0, str.find_first_not_of("'\""));
  return str;
}

inline static bool StartsWith(const std::string& str, const std::string prefix) {
  if (str.substr(0, prefix.size()) == prefix) {
    return true;
  } else {
    return false;
  }
}

inline static std::vector<std::string> Split(const char* c_str, char delimiter) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    if (str[pos] == delimiter) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      ++pos;
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::vector<std::string> SplitBrackets(const char* c_str, char left_delimiter, char right_delimiter) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  bool open = false;
  while (pos < str.length()) {
    if (str[pos] == left_delimiter) {
      open = true;
      ++pos;
      i = pos;
    } else if (str[pos] == right_delimiter && open) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      open = false;
      ++pos;
    } else {
      ++pos;
    }
  }
  return ret;
}

inline static std::vector<std::string> SplitLines(const char* c_str) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    if (str[pos] == '\n' || str[pos] == '\r') {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      // skip the line endings
      while (str[pos] == '\n' || str[pos] == '\r') ++pos;
      // new begin
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::vector<std::string> Split(const char* c_str, const char* delimiters) {
  std::vector<std::string> ret;
  std::string str(c_str);
  size_t i = 0;
  size_t pos = 0;
  while (pos < str.length()) {
    bool met_delimiters = false;
    for (int j = 0; delimiters[j] != '\0'; ++j) {
      if (str[pos] == delimiters[j]) {
        met_delimiters = true;
        break;
      }
    }
    if (met_delimiters) {
      if (i < pos) {
        ret.push_back(str.substr(i, pos - i));
      }
      ++pos;
      i = pos;
    } else {
      ++pos;
    }
  }
  if (i < pos) {
    ret.push_back(str.substr(i));
  }
  return ret;
}

inline static std::string GetFromParserConfig(std::string config_str, std::string key) {
  // parser config should follow json format.
  std::string err;
  Json config_json = Json::parse(config_str, &err);
  if (!err.empty()) {
    Log::Fatal("Invalid parser config: %s. Please check if follow json format.", err.c_str());
  }
  return config_json[key].string_value();
}

inline static std::string SaveToParserConfig(std::string config_str, std::string key, std::string value) {
  std::string err;
  Json config_json = Json::parse(config_str, &err);
  if (!err.empty()) {
    Log::Fatal("Invalid parser config: %s. Please check if follow json format.", err.c_str());
  }
  CHECK(config_json.is_object());
  std::map<std::string, Json> config_map = config_json.object_items();
  config_map.insert(std::pair<std::string, Json>(key, Json(value)));
  return Json(config_map).dump();
}

template<typename T>
inline static const char* Atoi(const char* p, T* out) {
  int sign;
  T value;
  while (*p == ' ') {
    ++p;
  }
  sign = 1;
  if (*p == '-') {
    sign = -1;
    ++p;
  } else if (*p == '+') {
    ++p;
  }
  for (value = 0; *p >= '0' && *p <= '9'; ++p) {
    value = value * 10 + (*p - '0');
  }
  *out = static_cast<T>(sign * value);
  while (*p == ' ') {
    ++p;
  }
  return p;
}

template<typename T>
inline static double Pow(T base, int power) {
  if (power < 0) {
    return 1.0 / Pow(base, -power);
  } else if (power == 0) {
    return 1;
  } else if (power % 2 == 0) {
    return Pow(base*base, power / 2);
  } else if (power % 3 == 0) {
    return Pow(base*base*base, power / 3);
  } else {
    return base * Pow(base, power - 1);
  }
}

inline static const char* Atof(const char* p, double* out) {
  int frac;
  double sign, value, scale;
  *out = NAN;
  // Skip leading white space, if any.
  while (*p == ' ') {
    ++p;
  }
  // Get sign, if any.
  sign = 1.0;
  if (*p == '-') {
    sign = -1.0;
    ++p;
  } else if (*p == '+') {
    ++p;
  }

  // is a number
  if ((*p >= '0' && *p <= '9') || *p == '.' || *p == 'e' || *p == 'E') {
    // Get digits before decimal point or exponent, if any.
    for (value = 0.0; *p >= '0' && *p <= '9'; ++p) {
      value = value * 10.0 + (*p - '0');
    }

    // Get digits after decimal point, if any.
    if (*p == '.') {
      double right = 0.0;
      int nn = 0;
      ++p;
      while (*p >= '0' && *p <= '9') {
        right = (*p - '0') + right * 10.0;
        ++nn;
        ++p;
      }
      value += right / Pow(10.0, nn);
    }

    // Handle exponent, if any.
    frac = 0;
    scale = 1.0;
    if ((*p == 'e') || (*p == 'E')) {
      uint32_t expon;
      // Get sign of exponent, if any.
      ++p;
      if (*p == '-') {
        frac = 1;
        ++p;
      } else if (*p == '+') {
        ++p;
      }
      // Get digits of exponent, if any.
      for (expon = 0; *p >= '0' && *p <= '9'; ++p) {
        expon = expon * 10 + (*p - '0');
      }
      if (expon > 308) expon = 308;
      // Calculate scaling factor.
      while (expon >= 50) {
        scale *= 1E50;
        expon -= 50;
      }
      while (expon >= 8) {
        scale *= 1E8;
        expon -= 8;
      }
      while (expon > 0) {
        scale *= 10.0;
        expon -= 1;
      }
    }
    // Return signed and scaled floating point result.
    *out = sign * (frac ? (value / scale) : (value * scale));
  } else {
    size_t cnt = 0;
    while (*(p + cnt) != '\0' && *(p + cnt) != ' '
           && *(p + cnt) != '\t' && *(p + cnt) != ','
           && *(p + cnt) != '\n' && *(p + cnt) != '\r'
           && *(p + cnt) != ':') {
      ++cnt;
    }
    if (cnt > 0) {
      std::string tmp_str(p, cnt);
      std::transform(tmp_str.begin(), tmp_str.end(), tmp_str.begin(), [](unsigned char c){ return std::tolower(c); });
      if (tmp_str == std::string("na") || tmp_str == std::string("nan") ||
          tmp_str == std::string("null")) {
        *out = NAN;
      } else if (tmp_str == std::string("inf") || tmp_str == std::string("infinity")) {
        *out = sign * 1e308;
      } else {
        Log::Fatal("Unknown token %s in data file", tmp_str.c_str());
      }
      p += cnt;
    }
  }

  while (*p == ' ') {
    ++p;
  }

  return p;
}

// Use fast_double_parse and strtod (if parse failed) to parse double.
inline static const char* AtofPrecise(const char* p, double* out) {
  const char* end = fast_double_parser::parse_number(p, out);

  if (end != nullptr) {
    return end;
  }

  // Rare path: Not in RFC 7159 format. Possible "inf", "nan", etc. Fallback to standard library:
  char* end2;
  errno = 0;  // This is Required before calling strtod.
  *out = std::strtod(p, &end2);  // strtod is locale aware.
  if (end2 == p) {
    Log::Fatal("no conversion to double for: %s", p);
  }
  if (errno == ERANGE) {
    Log::Warning("convert to double got underflow or overflow: %s", p);
  }
  return end2;
}

inline static bool AtoiAndCheck(const char* p, int* out) {
  const char* after = Atoi(p, out);
  if (*after != '\0') {
    return false;
  }
  return true;
}

inline static bool AtofAndCheck(const char* p, double* out) {
  const char* after = Atof(p, out);
  if (*after != '\0') {
    return false;
  }
  return true;
}

inline static const char* SkipSpaceAndTab(const char* p) {
  while (*p == ' ' || *p == '\t') {
    ++p;
  }
  return p;
}

inline static const char* SkipReturn(const char* p) {
  while (*p == '\n' || *p == '\r' || *p == ' ') {
    ++p;
  }
  return p;
}

template<typename T, typename T2>
inline static std::vector<T2> ArrayCast(const std::vector<T>& arr) {
  std::vector<T2> ret(arr.size());
  for (size_t i = 0; i < arr.size(); ++i) {
    ret[i] = static_cast<T2>(arr[i]);
  }
  return ret;
}

template<typename T, bool is_float>
struct __StringToTHelper {
  T operator()(const std::string& str) const {
    T ret = 0;
    Atoi(str.c_str(), &ret);
    return ret;
  }
};

template<typename T>
struct __StringToTHelper<T, true> {
  T operator()(const std::string& str) const {
    return static_cast<T>(std::stod(str));
  }
};

template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, char delimiter) {
  std::vector<std::string> strs = Split(str.c_str(), delimiter);
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

template<typename T>
inline static std::vector<std::vector<T>> StringToArrayofArrays(
    const std::string& str, char left_bracket, char right_bracket, char delimiter) {
  std::vector<std::string> strs = SplitBrackets(str.c_str(), left_bracket, right_bracket);
  std::vector<std::vector<T>> ret;
  for (const auto& s : strs) {
    ret.push_back(StringToArray<T>(s, delimiter));
  }
  return ret;
}

template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  std::vector<std::string> strs = Split(str.c_str(), ' ');
  CHECK_EQ(strs.size(), static_cast<size_t>(n));
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

template<typename T, bool is_float>
struct __StringToTHelperFast {
  const char* operator()(const char*p, T* out) const {
    return Atoi(p, out);
  }
};

template<typename T>
struct __StringToTHelperFast<T, true> {
  const char* operator()(const char*p, T* out) const {
    double tmp = 0.0f;
    auto ret = Atof(p, &tmp);
    *out = static_cast<T>(tmp);
    return ret;
  }
};

template<typename T>
inline static std::vector<T> StringToArrayFast(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  auto p_str = str.c_str();
  __StringToTHelperFast<T, std::is_floating_point<T>::value> helper;
  std::vector<T> ret(n);
  for (int i = 0; i < n; ++i) {
    p_str = helper(p_str, &ret[i]);
  }
  return ret;
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, const char* delimiter, const bool force_C_locale = false) {
  if (strs.empty()) {
    return std::string("");
  }
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << strs[0];
  for (size_t i = 1; i < strs.size(); ++i) {
    str_buf << delimiter;
    str_buf << strs[i];
  }
  return str_buf.str();
}

template<>
inline std::string Join<int8_t>(const std::vector<int8_t>& strs, const char* delimiter, const bool force_C_locale) {
  if (strs.empty()) {
    return std::string("");
  }
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << static_cast<int16_t>(strs[0]);
  for (size_t i = 1; i < strs.size(); ++i) {
    str_buf << delimiter;
    str_buf << static_cast<int16_t>(strs[i]);
  }
  return str_buf.str();
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, size_t start, size_t end, const char* delimiter, const bool force_C_locale = false) {
  if (end - start <= 0) {
    return std::string("");
  }
  start = std::min(start, static_cast<size_t>(strs.size()) - 1);
  end = std::min(end, static_cast<size_t>(strs.size()));
  std::stringstream str_buf;
  if (force_C_locale) {
    C_stringstream(str_buf);
  }
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << strs[start];
  for (size_t i = start + 1; i < end; ++i) {
    str_buf << delimiter;
    str_buf << strs[i];
  }
  return str_buf.str();
}

inline static int64_t Pow2RoundUp(int64_t x) {
  int64_t t = 1;
  for (int i = 0; i < 64; ++i) {
    if (t >= x) {
      return t;
    }
    t <<= 1;
  }
  return 0;
}

/*!
 * \brief Do inplace softmax transformation on p_rec
 * \param p_rec The input/output vector of the values.
 */
inline static void Softmax(std::vector<double>* p_rec) {
  std::vector<double> &rec = *p_rec;
  double wmax = rec[0];
  for (size_t i = 1; i < rec.size(); ++i) {
    wmax = std::max(rec[i], wmax);
  }
  double wsum = 0.0f;
  for (size_t i = 0; i < rec.size(); ++i) {
    rec[i] = std::exp(rec[i] - wmax);
    wsum += rec[i];
  }
  for (size_t i = 0; i < rec.size(); ++i) {
    rec[i] /= static_cast<double>(wsum);
  }
}

inline static void Softmax(const double* input, double* output, int len) {
  double wmax = input[0];
  for (int i = 1; i < len; ++i) {
    wmax = std::max(input[i], wmax);
  }
  double wsum = 0.0f;
  for (int i = 0; i < len; ++i) {
    output[i] = std::exp(input[i] - wmax);
    wsum += output[i];
  }
  for (int i = 0; i < len; ++i) {
    output[i] /= static_cast<double>(wsum);
  }
}

template<typename T>
std::vector<const T*> ConstPtrInVectorWrapper(const std::vector<std::unique_ptr<T>>& input) {
  std::vector<const T*> ret;
  for (auto t = input.begin(); t !=input.end(); ++t) {
    ret.push_back(t->get());
  }
  return ret;
}

template<typename T1, typename T2>
inline static void SortForPair(std::vector<T1>* keys, std::vector<T2>* values, size_t start, bool is_reverse = false) {
  std::vector<std::pair<T1, T2>> arr;
  auto& ref_key = *keys;
  auto& ref_value = *values;
  for (size_t i = start; i < keys->size(); ++i) {
    arr.emplace_back(ref_key[i], ref_value[i]);
  }
  if (!is_reverse) {
    std::stable_sort(arr.begin(), arr.end(), [](const std::pair<T1, T2>& a, const std::pair<T1, T2>& b) {
      return a.first < b.first;
    });
  } else {
    std::stable_sort(arr.begin(), arr.end(), [](const std::pair<T1, T2>& a, const std::pair<T1, T2>& b) {
      return a.first > b.first;
    });
  }
  for (size_t i = start; i < arr.size(); ++i) {
    ref_key[i] = arr[i].first;
    ref_value[i] = arr[i].second;
  }
}

template <typename T>
inline static std::vector<T*> Vector2Ptr(std::vector<std::vector<T>>* data) {
  std::vector<T*> ptr(data->size());
  auto& ref_data = *data;
  for (size_t i = 0; i < data->size(); ++i) {
    ptr[i] = ref_data[i].data();
  }
  return ptr;
}

template <typename T>
inline static std::vector<int> VectorSize(const std::vector<std::vector<T>>& data) {
  std::vector<int> ret(data.size());
  for (size_t i = 0; i < data.size(); ++i) {
    ret[i] = static_cast<int>(data[i].size());
  }
  return ret;
}

inline static double AvoidInf(double x) {
  if (std::isnan(x)) {
    return 0.0;
  } else if (x >= 1e300) {
    return 1e300;
  } else if (x <= -1e300) {
    return -1e300;
  } else {
    return x;
  }
}

inline static float AvoidInf(float x) {
  if (std::isnan(x)) {
    return 0.0f;
  } else if (x >= 1e38) {
    return 1e38f;
  } else if (x <= -1e38) {
    return -1e38f;
  } else {
    return x;
  }
}

template<typename _Iter> inline
static typename std::iterator_traits<_Iter>::value_type* IteratorValType(_Iter) {
  return (0);
}

template<typename _RanIt, typename _Pr, typename _VTRanIt> inline
static void ParallelSort(_RanIt _First, _RanIt _Last, _Pr _Pred, _VTRanIt*) {
  size_t len = _Last - _First;
  const size_t kMinInnerLen = 1024;
  int num_threads = OMP_NUM_THREADS();
  if (len <= kMinInnerLen || num_threads <= 1) {
    std::sort(_First, _Last, _Pred);
    return;
  }
  size_t inner_size = (len + num_threads - 1) / num_threads;
  inner_size = std::max(inner_size, kMinInnerLen);
  num_threads = static_cast<int>((len + inner_size - 1) / inner_size);
#pragma omp parallel for num_threads(num_threads) schedule(static, 1)
  for (int i = 0; i < num_threads; ++i) {
    size_t left = inner_size*i;
    size_t right = left + inner_size;
    right = std::min(right, len);
    if (right > left) {
      std::sort(_First + left, _First + right, _Pred);
    }
  }
  // Buffer for merge.
  std::vector<_VTRanIt> temp_buf(len);
  _RanIt buf = temp_buf.begin();
  size_t s = inner_size;
  // Recursive merge
  while (s < len) {
    int loop_size = static_cast<int>((len + s * 2 - 1) / (s * 2));
    #pragma omp parallel for num_threads(num_threads) schedule(static, 1)
    for (int i = 0; i < loop_size; ++i) {
      size_t left = i * 2 * s;
      size_t mid = left + s;
      size_t right = mid + s;
      right = std::min(len, right);
      if (mid >= right) {
        continue;
      }
      std::copy(_First + left, _First + mid, buf + left);
      std::merge(buf + left, buf + mid, _First + mid, _First + right, _First + left, _Pred);
    }
    s *= 2;
  }
}

template<typename _RanIt, typename _Pr> inline
static void ParallelSort(_RanIt _First, _RanIt _Last, _Pr _Pred) {
  return ParallelSort(_First, _Last, _Pred, IteratorValType(_First));
}

// Check that all y[] are in interval [ymin, ymax] (end points included); throws error if not
template <typename T>
inline static void CheckElementsIntervalClosed(const T *y, T ymin, T ymax, int ny, const char *callername) {
  auto fatal_msg = [&y, &ymin, &ymax, &callername](int i) {
    std::ostringstream os;
    os << "[%s]: does not tolerate element [#%i = " << y[i] << "] outside [" << ymin << ", " << ymax << "]";
    Log::Fatal(os.str().c_str(), callername, i);
  };
  for (int i = 1; i < ny; i += 2) {
    if (y[i - 1] < y[i]) {
      if (y[i - 1] < ymin) {
        fatal_msg(i - 1);
      } else if (y[i] > ymax) {
        fatal_msg(i);
      }
    } else {
      if (y[i - 1] > ymax) {
        fatal_msg(i - 1);
      } else if (y[i] < ymin) {
        fatal_msg(i);
      }
    }
  }
  if (ny & 1) {  // odd
    if (y[ny - 1] < ymin || y[ny - 1] > ymax) {
      fatal_msg(ny - 1);
    }
  }
}

// One-pass scan over array w with nw elements: find min, max and sum of elements;
// this is useful for checking weight requirements.
template <typename T1, typename T2>
inline static void ObtainMinMaxSum(const T1 *w, int nw, T1 *mi, T1 *ma, T2 *su) {
  T1 minw;
  T1 maxw;
  T1 sumw;
  int i;
  if (nw & 1) {  // odd
    minw = w[0];
    maxw = w[0];
    sumw = w[0];
    i = 2;
  } else {  // even
    if (w[0] < w[1]) {
      minw = w[0];
      maxw = w[1];
    } else {
      minw = w[1];
      maxw = w[0];
    }
    sumw = w[0] + w[1];
    i = 3;
  }
  for (; i < nw; i += 2) {
    if (w[i - 1] < w[i]) {
      minw = std::min(minw, w[i - 1]);
      maxw = std::max(maxw, w[i]);
    } else {
      minw = std::min(minw, w[i]);
      maxw = std::max(maxw, w[i - 1]);
    }
    sumw += w[i - 1] + w[i];
  }
  if (mi != nullptr) {
    *mi = minw;
  }
  if (ma != nullptr) {
    *ma = maxw;
  }
  if (su != nullptr) {
    *su = static_cast<T2>(sumw);
  }
}

inline static std::vector<uint32_t> EmptyBitset(int n) {
  int size = n / 32;
  if (n % 32 != 0) ++size;
  return std::vector<uint32_t>(size);
}

template<typename T>
inline static void InsertBitset(std::vector<uint32_t>* vec, const T val) {
  auto& ref_v = *vec;
  int i1 = val / 32;
  int i2 = val % 32;
  if (static_cast<int>(vec->size()) < i1 + 1) {
    vec->resize(i1 + 1, 0);
  }
  ref_v[i1] |= (1 << i2);
}

template<typename T>
inline static std::vector<uint32_t> ConstructBitset(const T* vals, int n) {
  std::vector<uint32_t> ret;
  for (int i = 0; i < n; ++i) {
    int i1 = vals[i] / 32;
    int i2 = vals[i] % 32;
    if (static_cast<int>(ret.size()) < i1 + 1) {
      ret.resize(i1 + 1, 0);
    }
    ret[i1] |= (1 << i2);
  }
  return ret;
}

template<typename T>
inline static bool FindInBitset(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}

inline static bool CheckDoubleEqualOrdered(double a, double b) {
  double upper = std::nextafter(a, INFINITY);
  return b <= upper;
}

inline static double GetDoubleUpperBound(double a) {
  return std::nextafter(a, INFINITY);
}

inline static size_t GetLine(const char* str) {
  auto start = str;
  while (*str != '\0' && *str != '\n' && *str != '\r') {
    ++str;
  }
  return str - start;
}

inline static const char* SkipNewLine(const char* str) {
  if (*str == '\r') {
    ++str;
  }
  if (*str == '\n') {
    ++str;
  }
  return str;
}

template <typename T>
static int Sign(T x) {
  return (x > T(0)) - (x < T(0));
}

template <typename T>
static T SafeLog(T x) {
  if (x > 0) {
    return std::log(x);
  } else {
    return -INFINITY;
  }
}

inline bool CheckAllowedJSON(const std::string& s) {
  unsigned char char_code;
  for (auto c : s) {
    char_code = static_cast<unsigned char>(c);
    if (char_code == 34      // "
        || char_code == 44   // ,
        || char_code == 58   // :
        || char_code == 91   // [
        || char_code == 93   // ]
        || char_code == 123  // {
        || char_code == 125  // }
        ) {
      return false;
    }
  }
  return true;
}

inline int RoundInt(double x) {
  return static_cast<int>(x + 0.5f);
}

template <typename T, std::size_t N = 32>
class AlignmentAllocator {
 public:
  typedef T value_type;
  typedef std::size_t size_type;
  typedef std::ptrdiff_t difference_type;

  typedef T* pointer;
  typedef const T* const_pointer;

  typedef T& reference;
  typedef const T& const_reference;

  inline AlignmentAllocator() throw() {}

  template <typename T2>
  inline AlignmentAllocator(const AlignmentAllocator<T2, N>&) throw() {}

  inline ~AlignmentAllocator() throw() {}

  inline pointer address(reference r) {
    return &r;
  }

  inline const_pointer address(const_reference r) const {
    return &r;
  }

  inline pointer allocate(size_type n) {
    return (pointer)_mm_malloc(n * sizeof(value_type), N);
  }

  inline void deallocate(pointer p, size_type) {
    _mm_free(p);
  }

  inline void construct(pointer p, const value_type& wert) {
    new (p) value_type(wert);
  }

  inline void destroy(pointer p) {
    p->~value_type();
  }

  inline size_type max_size() const throw() {
    return size_type(-1) / sizeof(value_type);
  }

  template <typename T2>
  struct rebind {
    typedef AlignmentAllocator<T2, N> other;
  };

  bool operator!=(const AlignmentAllocator<T, N>& other) const {
    return !(*this == other);
  }

  // Returns true if and only if storage allocated from *this
  // can be deallocated from other, and vice versa.
  // Always returns true for stateless allocators.
  bool operator==(const AlignmentAllocator<T, N>&) const {
    return true;
  }
};

class Timer {
 public:
  Timer() {
#ifdef TIMETAG
    int num_threads = OMP_NUM_THREADS();
    start_time_.resize(num_threads);
    stats_.resize(num_threads);
#endif  // TIMETAG
  }

  ~Timer() { Print(); }

#ifdef TIMETAG
  void Start(const std::string& name) {
    auto tid = omp_get_thread_num();
    start_time_[tid][name] = std::chrono::steady_clock::now();
  }

  void Stop(const std::string& name) {
    auto cur_time = std::chrono::steady_clock::now();
    auto tid = omp_get_thread_num();
    if (stats_[tid].find(name) == stats_[tid].end()) {
      stats_[tid][name] = std::chrono::duration<double, std::milli>(0);
    }
    stats_[tid][name] += cur_time - start_time_[tid][name];
  }

#else
  void Start(const std::string&) {}

  void Stop(const std::string&) {}
#endif  // TIMETAG

  void Print() const {
#ifdef TIMETAG
    std::unordered_map<std::string, std::chrono::duration<double, std::milli>>
        stats(stats_[0].begin(), stats_[0].end());
    for (size_t i = 1; i < stats_.size(); ++i) {
      for (auto it = stats_[i].begin(); it != stats_[i].end(); ++it) {
        if (stats.find(it->first) == stats.end()) {
          stats[it->first] = it->second;
        } else {
          stats[it->first] += it->second;
        }
      }
    }
    std::map<std::string, std::chrono::duration<double, std::milli>> ordered(
        stats.begin(), stats.end());
    for (auto it = ordered.begin(); it != ordered.end(); ++it) {
      Log::Info("%s costs:\t %f", it->first.c_str(), it->second * 1e-3);
    }
#endif  // TIMETAG
  }
#ifdef TIMETAG
  std::vector<
      std::unordered_map<std::string, std::chrono::steady_clock::time_point>>
      start_time_;
  std::vector<std::unordered_map<std::string,
                                 std::chrono::duration<double, std::milli>>>
      stats_;
#endif  // TIMETAG
};

// Note: this class is not thread-safe, don't use it inside omp blocks
class FunctionTimer {
 public:
#ifdef TIMETAG
  FunctionTimer(const std::string& name, Timer& timer) : timer_(timer) {
    timer.Start(name);
    name_ = name;
  }

  ~FunctionTimer() { timer_.Stop(name_); }

 private:
  std::string name_;
  Timer& timer_;
#else
  FunctionTimer(const std::string&, Timer&) {}
#endif  // TIMETAG
};

}  // namespace Common

extern Common::Timer global_timer;


/*!
* Provides locale-independent alternatives to Common's methods.
* Essential to make models robust to locale settings.
*/
namespace CommonC {

template<typename T>
inline static std::string Join(const std::vector<T>& strs, const char* delimiter) {
  return LightGBM::Common::Join(strs, delimiter, true);
}

template<typename T>
inline static std::string Join(const std::vector<T>& strs, size_t start, size_t end, const char* delimiter) {
  return LightGBM::Common::Join(strs, start, end, delimiter, true);
}

inline static const char* Atof(const char* p, double* out) {
  return LightGBM::Common::Atof(p, out);
}

template<typename T, bool is_float>
struct __StringToTHelperFast {
  const char* operator()(const char*p, T* out) const {
    return LightGBM::Common::Atoi(p, out);
  }
};

/*!
* \warning Beware that ``Common::Atof`` in ``__StringToTHelperFast``,
*          has **less** floating point precision than ``__StringToTHelper``.
*          Both versions are kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*          Check ``StringToArrayFast`` and ``StringToArray`` for more details on this.
*/
template<typename T>
struct __StringToTHelperFast<T, true> {
  const char* operator()(const char*p, T* out) const {
    double tmp = 0.0f;
    auto ret = Atof(p, &tmp);
    *out = static_cast<T>(tmp);
    return ret;
  }
};

template<typename T, bool is_float>
struct __StringToTHelper {
  T operator()(const std::string& str) const {
    T ret = 0;
    LightGBM::Common::Atoi(str.c_str(), &ret);
    return ret;
  }
};

/*!
* \warning Beware that ``Common::Atof`` in ``__StringToTHelperFast``,
*          has **less** floating point precision than ``__StringToTHelper``.
*          Both versions are kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*          Check ``StringToArrayFast`` and ``StringToArray`` for more details on this.
* \note It is possible that ``fast_double_parser::parse_number`` is faster than ``Common::Atof``.
*/
template<typename T>
struct __StringToTHelper<T, true> {
  T operator()(const std::string& str) const {
    double tmp;

    const char* end = Common::AtofPrecise(str.c_str(), &tmp);
    if (end == str.c_str()) {
        Log::Fatal("Failed to parse double: %s", str.c_str());
    }

    return static_cast<T>(tmp);
  }
};


/*!
* \warning Beware that due to internal use of ``Common::Atof`` in ``__StringToTHelperFast``,
*          this method has less precision for floating point numbers than ``StringToArray``,
*          which calls ``__StringToTHelper``.
*          As such, ``StringToArrayFast`` and ``StringToArray`` are not equivalent!
*          Both versions were kept to maintain bit-for-bit the "legacy" LightGBM behaviour in terms of precision.
*/
template<typename T>
inline static std::vector<T> StringToArrayFast(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  auto p_str = str.c_str();
  __StringToTHelperFast<T, std::is_floating_point<T>::value> helper;
  std::vector<T> ret(n);
  for (int i = 0; i < n; ++i) {
    p_str = helper(p_str, &ret[i]);
  }
  return ret;
}

/*!
* \warning Do not replace calls to this method by ``StringToArrayFast``.
*          This method is more precise for floating point numbers.
*          Check ``StringToArrayFast`` for more details.
*/
template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, int n) {
  if (n == 0) {
    return std::vector<T>();
  }
  std::vector<std::string> strs = LightGBM::Common::Split(str.c_str(), ' ');
  CHECK_EQ(strs.size(), static_cast<size_t>(n));
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

/*!
* \warning Do not replace calls to this method by ``StringToArrayFast``.
*          This method is more precise for floating point numbers.
*          Check ``StringToArrayFast`` for more details.
*/
template<typename T>
inline static std::vector<T> StringToArray(const std::string& str, char delimiter) {
  std::vector<std::string> strs = LightGBM::Common::Split(str.c_str(), delimiter);
  std::vector<T> ret;
  ret.reserve(strs.size());
  __StringToTHelper<T, std::is_floating_point<T>::value> helper;
  for (const auto& s : strs) {
    ret.push_back(helper(s));
  }
  return ret;
}

/*!
* Safely formats a value onto a buffer according to a format string and null-terminates it.
*
* \note It checks that the full value was written or forcefully aborts.
*       This safety check serves to prevent incorrect internal API usage.
*       Correct usage will never incur in this problem:
*         - The received buffer size shall be sufficient at all times for the input format string and value.
*/
template <typename T>
inline static void format_to_buf(char* buffer, const size_t buf_len, const char* format, const T value) {
    auto result = fmt::format_to_n(buffer, buf_len, format, value);
    if (result.size >= buf_len) {
      Log::Fatal("Numerical conversion failed. Buffer is too small.");
    }
    buffer[result.size] = '\0';
}

template<typename T, bool is_float, bool high_precision>
struct __TToStringHelper {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{}", value);
  }
};

template<typename T>
struct __TToStringHelper<T, true, false> {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{:g}", value);
  }
};

template<typename T>
struct __TToStringHelper<T, true, true> {
  void operator()(T value, char* buffer, size_t buf_len) const {
    format_to_buf(buffer, buf_len, "{:.17g}", value);
  }
};

/*!
* Converts an array to a string with with values separated by the space character.
* This method replaces Common's ``ArrayToString`` and ``ArrayToStringFast`` functionality
* and is locale-independent.
*
* \note If ``high_precision_output`` is set to true,
*       floating point values are output with more digits of precision.
*/
template<bool high_precision_output = false, typename T>
inline static std::string ArrayToString(const std::vector<T>& arr, size_t n) {
  if (arr.empty() || n == 0) {
    return std::string("");
  }
  __TToStringHelper<T, std::is_floating_point<T>::value, high_precision_output> helper;
  const size_t buf_len = high_precision_output ? 32 : 16;
  std::vector<char> buffer(buf_len);
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  helper(arr[0], buffer.data(), buf_len);
  str_buf << buffer.data();
  for (size_t i = 1; i < std::min(n, arr.size()); ++i) {
    helper(arr[i], buffer.data(), buf_len);
    str_buf << ' ' << buffer.data();
  }
  return str_buf.str();
}


}  // namespace CommonC


}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_COMMON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/file_io.h <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_

#include <LightGBM/utils/binary_writer.h>

#include <string>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <iostream>
#include <memory>
#include <vector>

namespace LightGBM {

/*!
 * \brief An interface for writing files from buffers
 */
struct VirtualFileWriter : BinaryWriter {
  virtual ~VirtualFileWriter() {}

  /*!
   * \brief Initialize the writer
   * \return True when the file is available for writes
   */
  virtual bool Init() = 0;

  /*!
   * \brief Create appropriate writer for filename
   * \param filename Filename of the data
   * \return File writer instance
   */
  static std::unique_ptr<VirtualFileWriter> Make(const std::string& filename);

  /*!
   * \brief Check filename existence
   * \param filename Filename of the data
   * \return True when the file exists
   */
  static bool Exists(const std::string& filename);
};

/**
 * \brief An interface for reading files into buffers
 */
struct VirtualFileReader {
  /*!
   * \brief Constructor
   * \param filename Filename of the data
   */
  virtual ~VirtualFileReader() {}
  /*!
   * \brief Initialize the reader
   * \return True when the file is available for read
   */
  virtual bool Init() = 0;
  /*!
   * \brief Read data into buffer
   * \param buffer Buffer to read data into
   * \param bytes Number of bytes to read
   * \return Number of bytes read
   */
  virtual size_t Read(void* buffer, size_t bytes) const = 0;
  /*!
   * \brief Create appropriate reader for filename
   * \param filename Filename of the data
   * \return File reader instance
   */
  static std::unique_ptr<VirtualFileReader> Make(const std::string& filename);
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_FILE_IO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/json11.h <==
/* Copyright (c) 2013 Dropbox, Inc.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */

/* json11
 *
 * json11 is a tiny JSON library for C++11, providing JSON parsing and
 * serialization.
 *
 * The core object provided by the library is json11::Json. A Json object
 * represents any JSON value: null, bool, number (int or double), string
 * (std::string), array (std::vector), or object (std::map).
 *
 * Json objects act like values: they can be assigned, copied, moved, compared
 * for equality or order, etc. There are also helper methods Json::dump, to
 * serialize a Json to a string, and Json::parse (static) to parse a std::string
 * as a Json object.
 *
 * Internally, the various types of Json object are represented by the JsonValue
 * class hierarchy.
 *
 * A note on numbers - JSON specifies the syntax of number formatting but not
 * its semantics, so some JSON implementations distinguish between integers and
 * floating-point numbers, while some don't. In json11, we choose the latter.
 * Because some JSON implementations (namely Javascript itself) treat all
 * numbers as the same type, distinguishing the two leads to JSON that will be
 * *silently* changed by a round-trip through those implementations. Dangerous!
 * To avoid that risk, json11 stores all numbers as double internally, but also
 * provides integer helpers.
 *
 * Fortunately, double-precision IEEE754 ('double') can precisely store any
 * integer in the range +/-2^53, which includes every 'int' on most systems.
 * (Timestamps often use int64 or long long to avoid the Y2038K problem; a
 * double storing microseconds since some epoch will be exact for +/- 275
 * years.)
 */
#pragma once

#include <initializer_list>
#include <map>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace json11_internal_lightgbm {

enum JsonParse { STANDARD, COMMENTS };

class JsonValue;

class Json final {
 public:
  // Types
  enum Type { NUL, NUMBER, BOOL, STRING, ARRAY, OBJECT };

  // Array and object typedefs
  typedef std::vector<Json> array;
  typedef std::map<std::string, Json> object;

  // Constructors for the various types of JSON value.
  Json() noexcept;                          // NUL
  explicit Json(std::nullptr_t) noexcept;   // NUL
  explicit Json(double value);              // NUMBER
  explicit Json(int value);                 // NUMBER
  explicit Json(bool value);                // BOOL
  explicit Json(const std::string &value);  // STRING
  explicit Json(std::string &&value);       // STRING
  explicit Json(const char *value);         // STRING
  explicit Json(const array &values);       // ARRAY
  explicit Json(array &&values);            // ARRAY
  explicit Json(const object &values);      // OBJECT
  explicit Json(object &&values);           // OBJECT

  // Implicit constructor: anything with a to_json() function.
  template <class T, class = decltype(&T::to_json)>
  explicit Json(const T &t) : Json(t.to_json()) {}

  // Implicit constructor: map-like objects (std::map, std::unordered_map, etc)
  template <
      class M,
      typename std::enable_if<
          std::is_constructible<
              std::string, decltype(std::declval<M>().begin()->first)>::value &&
              std::is_constructible<
                  Json, decltype(std::declval<M>().begin()->second)>::value,
          int>::type = 0>
  explicit Json(const M &m) : Json(object(m.begin(), m.end())) {}

  // Implicit constructor: vector-like objects (std::list, std::vector,
  // std::set, etc)
  template <class V, typename std::enable_if<
                         std::is_constructible<
                             Json, decltype(*std::declval<V>().begin())>::value,
                         int>::type = 0>
  explicit Json(const V &v) : Json(array(v.begin(), v.end())) {}

  // This prevents Json(some_pointer) from accidentally producing a bool. Use
  // Json(bool(some_pointer)) if that behavior is desired.
  explicit Json(void *) = delete;

  // Accessors
  Type type() const;

  bool is_null() const { return type() == NUL; }
  bool is_number() const { return type() == NUMBER; }
  bool is_bool() const { return type() == BOOL; }
  bool is_string() const { return type() == STRING; }
  bool is_array() const { return type() == ARRAY; }
  bool is_object() const { return type() == OBJECT; }

  // Return the enclosed value if this is a number, 0 otherwise. Note that
  // json11 does not distinguish between integer and non-integer numbers -
  // number_value() and int_value() can both be applied to a NUMBER-typed
  // object.
  double number_value() const;
  int int_value() const;

  // Return the enclosed value if this is a boolean, false otherwise.
  bool bool_value() const;
  // Return the enclosed string if this is a string, "" otherwise.
  const std::string &string_value() const;
  // Return the enclosed std::vector if this is an array, or an empty vector
  // otherwise.
  const array &array_items() const;
  // Return the enclosed std::map if this is an object, or an empty map
  // otherwise.
  const object &object_items() const;

  // Return a reference to arr[i] if this is an array, Json() otherwise.
  const Json &operator[](size_t i) const;
  // Return a reference to obj[key] if this is an object, Json() otherwise.
  const Json &operator[](const std::string &key) const;

  // Serialize.
  void dump(std::string *out) const;
  std::string dump() const {
    std::string out;
    dump(&out);
    return out;
  }

  // Parse. If parse fails, return Json() and assign an error message to err.
  static Json parse(const std::string &in, std::string *err,
                    JsonParse strategy = JsonParse::STANDARD);
  static Json parse(const char *in, std::string *err,
                    JsonParse strategy = JsonParse::STANDARD) {
    if (in) {
      return parse(std::string(in), err, strategy);
    } else {
      *err = "null input";
      return Json(nullptr);
    }
  }
  // Parse multiple objects, concatenated or separated by whitespace
  static std::vector<Json> parse_multi(
      const std::string &in, std::string::size_type *parser_stop_pos,
      std::string *err, JsonParse strategy = JsonParse::STANDARD);

  static inline std::vector<Json> parse_multi(
      const std::string &in, std::string *err,
      JsonParse strategy = JsonParse::STANDARD) {
    std::string::size_type parser_stop_pos;
    return parse_multi(in, &parser_stop_pos, err, strategy);
  }

  bool operator==(const Json &rhs) const;
  bool operator<(const Json &rhs) const;
  bool operator!=(const Json &rhs) const { return !(*this == rhs); }
  bool operator<=(const Json &rhs) const { return !(rhs < *this); }
  bool operator>(const Json &rhs) const { return (rhs < *this); }
  bool operator>=(const Json &rhs) const { return !(*this < rhs); }

  /* has_shape(types, err)
   *
   * Return true if this is a JSON object and, for each item in types, has a
   * field of the given type. If not, return false and set err to a descriptive
   * message.
   */
  typedef std::initializer_list<std::pair<std::string, Type>> shape;
  bool has_shape(const shape &types, std::string *err) const;

 private:
  std::shared_ptr<JsonValue> m_ptr;
};

// Internal class hierarchy - JsonValue objects are not exposed to users of this
// API.
class JsonValue {
 protected:
  friend class Json;
  friend class JsonInt;
  friend class JsonDouble;
  virtual Json::Type type() const = 0;
  virtual bool equals(const JsonValue *other) const = 0;
  virtual bool less(const JsonValue *other) const = 0;
  virtual void dump(std::string *out) const = 0;
  virtual double number_value() const;
  virtual int int_value() const;
  virtual bool bool_value() const;
  virtual const std::string &string_value() const;
  virtual const Json::array &array_items() const;
  virtual const Json &operator[](size_t i) const;
  virtual const Json::object &object_items() const;
  virtual const Json &operator[](const std::string &key) const;
  virtual ~JsonValue() {}
};

}  // namespace json11_internal_lightgbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/log.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_

#include <cstdarg>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <exception>
#include <iostream>
#include <stdexcept>
#include <string>

#ifdef LGB_R_BUILD

#ifndef R_NO_REMAP
#define R_NO_REMAP
#endif

#ifndef R_USE_C99_IN_CXX
#define R_USE_C99_IN_CXX
#endif

#include <R_ext/Print.h>
extern "C" void R_FlushConsole(void);
#endif

namespace LightGBM {

#if defined(_MSC_VER)
#define THREAD_LOCAL __declspec(thread)
#else
#define THREAD_LOCAL thread_local
#endif

#ifndef CHECK
#define CHECK(condition)                                                    \
  if (!(condition))                                                         \
    Log::Fatal("Check failed: " #condition " at %s, line %d .\n", __FILE__, \
               __LINE__);
#endif

#ifndef CHECK_EQ
#define CHECK_EQ(a, b) CHECK((a) == (b))
#endif

#ifndef CHECK_NE
#define CHECK_NE(a, b) CHECK((a) != (b))
#endif

#ifndef CHECK_GE
#define CHECK_GE(a, b) CHECK((a) >= (b))
#endif

#ifndef CHECK_LE
#define CHECK_LE(a, b) CHECK((a) <= (b))
#endif

#ifndef CHECK_GT
#define CHECK_GT(a, b) CHECK((a) > (b))
#endif

#ifndef CHECK_LT
#define CHECK_LT(a, b) CHECK((a) < (b))
#endif

#ifndef CHECK_NOTNULL
#define CHECK_NOTNULL(pointer)                                         \
  if ((pointer) == nullptr)                                            \
    LightGBM::Log::Fatal(#pointer " Can't be NULL at %s, line %d .\n", \
                         __FILE__, __LINE__);
#endif

enum class LogLevel : int {
  Fatal = -1,
  Warning = 0,
  Info = 1,
  Debug = 2,
};

/*!
 * \brief A static Log class
 */
class Log {
 public:
  using Callback = void (*)(const char *);
  /*!
   * \brief Resets the minimal log level. It is INFO by default.
   * \param level The new minimal log level.
   */
  static void ResetLogLevel(LogLevel level) { GetLevel() = level; }

  static void ResetCallBack(Callback callback) { GetLogCallBack() = callback; }

  static void Debug(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Debug, "Debug", format, val);
    va_end(val);
  }
  static void Info(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Info, "Info", format, val);
    va_end(val);
  }
  static void Warning(const char *format, ...) {
    va_list val;
    va_start(val, format);
    Write(LogLevel::Warning, "Warning", format, val);
    va_end(val);
  }
  static void Fatal(const char *format, ...) {
    va_list val;
    const size_t kBufSize = 1024;
    char str_buf[kBufSize];
    va_start(val, format);
#ifdef _MSC_VER
    vsnprintf_s(str_buf, kBufSize, format, val);
#else
    vsnprintf(str_buf, kBufSize, format, val);
#endif
    va_end(val);

// R code should write back to R's error stream,
// otherwise to stderr
#ifndef LGB_R_BUILD
    fprintf(stderr, "[LightGBM] [Fatal] %s\n", str_buf);
    fflush(stderr);
#else
    REprintf("[LightGBM] [Fatal] %s\n", str_buf);
    R_FlushConsole();
#endif
    throw std::runtime_error(std::string(str_buf));
  }

 private:
  static void Write(LogLevel level, const char *level_str, const char *format,
                    va_list val) {
    if (level <= GetLevel()) {  // omit the message with low level
// R code should write back to R's output stream,
// otherwise to stdout
#ifndef LGB_R_BUILD
      if (GetLogCallBack() == nullptr) {
        printf("[LightGBM] [%s] ", level_str);
        vprintf(format, val);
        printf("\n");
        fflush(stdout);
      } else {
        const size_t kBufSize = 512;
        char buf[kBufSize];
        snprintf(buf, kBufSize, "[LightGBM] [%s] ", level_str);
        GetLogCallBack()(buf);
        vsnprintf(buf, kBufSize, format, val);
        GetLogCallBack()(buf);
        GetLogCallBack()("\n");
      }
#else
      Rprintf("[LightGBM] [%s] ", level_str);
      Rvprintf(format, val);
      Rprintf("\n");
      R_FlushConsole();
#endif
    }
  }

  // a trick to use static variable in header file.
  // May be not good, but avoid to use an additional cpp file
  static LogLevel &GetLevel() {
    static THREAD_LOCAL LogLevel level = LogLevel::Info;
    return level;
  }

  static Callback &GetLogCallBack() {
    static THREAD_LOCAL Callback callback = nullptr;
    return callback;
  }
};

}  // namespace LightGBM
#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_LOG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/openmp_wrapper.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_

#include <LightGBM/export.h>

// this can only be changed by LGBM_SetMaxThreads()
LIGHTGBM_EXTERN_C int LGBM_MAX_NUM_THREADS;

// this is modified by OMP_SET_NUM_THREADS(), for example
// by passing num_thread through params
LIGHTGBM_EXTERN_C int LGBM_DEFAULT_NUM_THREADS;

#ifdef _OPENMP

#include <LightGBM/utils/log.h>

#include <omp.h>

#include <exception>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <vector>

/*
    Get number of threads to use in OpenMP parallel regions.

    By default, this will return the result of omp_get_max_threads(),
    which is OpenMP-implementation dependent but generally can be controlled
    by environment variable OMP_NUM_THREADS.

    ref:
      - https://www.openmp.org/spec-html/5.0/openmpsu112.html
      - https://gcc.gnu.org/onlinedocs/libgomp/omp_005fget_005fmax_005fthreads.html
*/
LIGHTGBM_EXTERN_C int OMP_NUM_THREADS();

/*
    Update the default number of threads that'll be used in OpenMP parallel
    regions for LightGBM routines where the number of threads aren't directly
    supplied.
*/
LIGHTGBM_EXTERN_C void OMP_SET_NUM_THREADS(int num_threads);

class ThreadExceptionHelper {
 public:
  ThreadExceptionHelper() {
    ex_ptr_ = nullptr;
  }

  ~ThreadExceptionHelper() {
    ReThrow();
  }
  void ReThrow() {
    if (ex_ptr_ != nullptr) {
      std::rethrow_exception(ex_ptr_);
    }
  }
  void CaptureException() {
    // only catch first exception.
    if (ex_ptr_ != nullptr) {
      return;
    }
    std::unique_lock<std::mutex> guard(lock_);
    if (ex_ptr_ != nullptr) {
      return;
    }
    ex_ptr_ = std::current_exception();
  }

 private:
  std::exception_ptr ex_ptr_;
  std::mutex lock_;
};

#define OMP_INIT_EX() ThreadExceptionHelper omp_except_helper
#define OMP_LOOP_EX_BEGIN() try {
#define OMP_LOOP_EX_END()                 \
  }                                       \
  catch (std::exception & ex) {           \
    Log::Warning(ex.what());              \
    omp_except_helper.CaptureException(); \
  }                                       \
  catch (...) {                           \
    omp_except_helper.CaptureException(); \
  }
#define OMP_THROW_EX() omp_except_helper.ReThrow()

#else

/*
 * To be compatible with OpenMP, define a nothrow macro which is used by gcc
 * openmp, but not by clang.
 * See also https://github.com/dmlc/dmlc-core/blob/3106c1cbdcc9fc9ef3a2c1d2196a7a6f6616c13d/include/dmlc/omp.h#L14
 */
#if defined(__clang__)
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW
#elif defined(__cplusplus)
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW throw()
#else
#undef __GOMP_NOTHROW
#define __GOMP_NOTHROW __attribute__((__nothrow__))
#endif

#ifdef _MSC_VER
  #pragma warning(disable : 4068)  // disable unknown pragma warning
#endif

#ifdef __cplusplus
  extern "C" {
#endif
  /** Fall here if no OPENMP support, so just
      simulate a single thread running.
      All #pragma omp should be ignored by the compiler **/
  inline void OMP_SET_NUM_THREADS(int) __GOMP_NOTHROW {}
  inline int omp_get_thread_num() __GOMP_NOTHROW {return 0;}
  inline int OMP_NUM_THREADS() __GOMP_NOTHROW { return 1; }
#ifdef __cplusplus
}  // extern "C"
#endif

#define OMP_INIT_EX()
#define OMP_LOOP_EX_BEGIN()
#define OMP_LOOP_EX_END()
#define OMP_THROW_EX()

#endif

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_OPENMP_WRAPPER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/pipeline_reader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_

#include <LightGBM/utils/file_io.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cstdio>
#include <functional>
#include <memory>
#include <thread>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief A pipeline file reader, use 2 threads, one read block from file, the other process the block
*/
class PipelineReader {
 public:
  /*!
  * \brief Read data from a file, use pipeline methods
  * \param filename Filename of data
  * \process_fun Process function
  */
  static size_t Read(const char* filename, int skip_bytes, const std::function<size_t(const char*, size_t)>& process_fun) {
    auto reader = VirtualFileReader::Make(filename);
    if (!reader->Init()) {
      return 0;
    }
    size_t cnt = 0;
    const size_t buffer_size =  16 * 1024 * 1024;
    // buffer used for the process_fun
    auto buffer_process = std::vector<char>(buffer_size);
    // buffer used for the file reading
    auto buffer_read = std::vector<char>(buffer_size);
    size_t read_cnt = 0;
    if (skip_bytes > 0) {
      // skip first k bytes
      read_cnt = reader->Read(buffer_process.data(), skip_bytes);
    }
    // read first block
    read_cnt = reader->Read(buffer_process.data(), buffer_size);

    size_t last_read_cnt = 0;
    while (read_cnt > 0) {
      // start read thread
      std::thread read_worker = std::thread(
        [=, &last_read_cnt, &reader, &buffer_read] {
        last_read_cnt = reader->Read(buffer_read.data(), buffer_size);
      });
      // start process
      cnt += process_fun(buffer_process.data(), read_cnt);
      // wait for read thread
      read_worker.join();
      // exchange the buffer
      std::swap(buffer_process, buffer_read);
      read_cnt = last_read_cnt;
    }
    return cnt;
  }
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_PIPELINE_READER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/random.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_

#include <cstdint>
#include <random>
#include <set>
#include <vector>

namespace LightGBM {

/*!
* \brief A wrapper for random generator
*/
class Random {
 public:
  /*!
  * \brief Constructor, with random seed
  */
  Random() {
    std::random_device rd;
    auto generator = std::mt19937(rd());
    std::uniform_int_distribution<int> distribution(0, x);
    x = distribution(generator);
  }
  /*!
  * \brief Constructor, with specific seed
  */
  explicit Random(int seed) {
    x = seed;
  }
  /*!
  * \brief Generate random integer, int16 range. [0, 65536]
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  inline int NextShort(int lower_bound, int upper_bound) {
    return (RandInt16()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random integer, int32 range
  * \param lower_bound lower bound
  * \param upper_bound upper bound
  * \return The random integer between [lower_bound, upper_bound)
  */
  inline int NextInt(int lower_bound, int upper_bound) {
    return (RandInt32()) % (upper_bound - lower_bound) + lower_bound;
  }

  /*!
  * \brief Generate random float data
  * \return The random float between [0.0, 1.0)
  */
  inline float NextFloat() {
    // get random float in [0,1)
    return static_cast<float>(RandInt16()) / (32768.0f);
  }
  /*!
  * \brief Sample K data from {0,1,...,N-1}
  * \param N
  * \param K
  * \return K Ordered sampled data from {0,1,...,N-1}
  */
  inline std::vector<int> Sample(int N, int K) {
    std::vector<int> ret;
    ret.reserve(K);
    if (K > N || K <= 0) {
      return ret;
    } else if (K == N) {
      for (int i = 0; i < N; ++i) {
        ret.push_back(i);
      }
    } else if (K > 1 && K > (N / std::log2(K))) {
      for (int i = 0; i < N; ++i) {
        double prob = (K - ret.size()) / static_cast<double>(N - i);
        if (NextFloat() < prob) {
          ret.push_back(i);
        }
      }
    } else {
      std::set<int> sample_set;
      for (int r = N - K; r < N; ++r) {
        int v = NextInt(0, r + 1);
        if (!sample_set.insert(v).second) {
          sample_set.insert(r);
        }
      }
      for (auto iter = sample_set.begin(); iter != sample_set.end(); ++iter) {
        ret.push_back(*iter);
      }
    }
    return ret;
  }

 private:
  inline int RandInt16() {
    x = (214013 * x + 2531011);
    return static_cast<int>((x >> 16) & 0x7FFF);
  }

  inline int RandInt32() {
    x = (214013 * x + 2531011);
    return static_cast<int>(x & 0x7FFFFFFF);
  }

  unsigned int x = 123456789;
};


}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_RANDOM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/text_reader.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_

#include <LightGBM/utils/log.h>
#include <LightGBM/utils/pipeline_reader.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cstdio>
#include <functional>
#include <sstream>
#include <vector>

namespace LightGBM {

const size_t kGbs = size_t(1024) * 1024 * 1024;

/*!
* \brief Read text data from file
*/
template<typename INDEX_T>
class TextReader {
 public:
  /*!
  * \brief Constructor
  * \param filename Filename of data
  * \param is_skip_first_line True if need to skip header
  */
  TextReader(const char* filename, bool is_skip_first_line, size_t progress_interval_bytes = SIZE_MAX):
    filename_(filename), is_skip_first_line_(is_skip_first_line), read_progress_interval_bytes_(progress_interval_bytes) {
    if (is_skip_first_line_) {
      auto reader = VirtualFileReader::Make(filename);
      if (!reader->Init()) {
        Log::Fatal("Could not open %s", filename);
      }
      std::stringstream str_buf;
      char read_c;
      size_t nread = reader->Read(&read_c, 1);
      while (nread == 1) {
        if (read_c == '\n' || read_c == '\r') {
          break;
        }
        str_buf << read_c;
        ++skip_bytes_;
        nread = reader->Read(&read_c, 1);
      }
      if (read_c == '\r') {
        reader->Read(&read_c, 1);
        ++skip_bytes_;
      }
      if (read_c == '\n') {
        reader->Read(&read_c, 1);
        ++skip_bytes_;
      }
      first_line_ = str_buf.str();
      Log::Debug("Skipped header \"%s\" in file %s", first_line_.c_str(), filename_);
    }
  }
  /*!
  * \brief Destructor
  */
  ~TextReader() {
    Clear();
  }
  /*!
  * \brief Clear cached data
  */
  inline void Clear() {
    lines_.clear();
    lines_.shrink_to_fit();
  }
  /*!
  * \brief return first line of data
  */
  inline std::string first_line() {
    return first_line_;
  }
  /*!
  * \brief Get text data that read from file
  * \return Text data, store in std::vector by line
  */
  inline std::vector<std::string>& Lines() { return lines_; }
  /*!
  * \brief Get joined text data that read from file
  * \return Text data, store in std::string, joined all lines by delimiter
  */
  inline std::string JoinedLines(std::string delimiter = "\n") {
    std::stringstream ss;
    for (auto line : lines_) {
      ss << line << delimiter;
    }
    return ss.str();
  }

  INDEX_T ReadAllAndProcess(const std::function<void(INDEX_T, const char*, size_t)>& process_fun) {
    last_line_ = "";
    INDEX_T total_cnt = 0;
    size_t bytes_read = 0;
    PipelineReader::Read(filename_, skip_bytes_,
        [&process_fun, &bytes_read, &total_cnt, this]
    (const char* buffer_process, size_t read_cnt) {
      size_t cnt = 0;
      size_t i = 0;
      size_t last_i = 0;
      // skip the break between \r and \n
      if (last_line_.size() == 0 && buffer_process[0] == '\n') {
        i = 1;
        last_i = i;
      }
      while (i < read_cnt) {
        if (buffer_process[i] == '\n' || buffer_process[i] == '\r') {
          if (last_line_.size() > 0) {
            last_line_.append(buffer_process + last_i, i - last_i);
            process_fun(total_cnt, last_line_.c_str(), last_line_.size());
            last_line_ = "";
          } else {
            process_fun(total_cnt, buffer_process + last_i, i - last_i);
          }
          ++cnt;
          ++i;
          ++total_cnt;
          // skip end of line
          while ((buffer_process[i] == '\n' || buffer_process[i] == '\r') && i < read_cnt) {
            ++i;
          }
          last_i = i;
        } else {
          ++i;
        }
      }
      if (last_i != read_cnt) {
        last_line_.append(buffer_process + last_i, read_cnt - last_i);
      }

      size_t prev_bytes_read = bytes_read;
      bytes_read += read_cnt;
      if (prev_bytes_read / read_progress_interval_bytes_ < bytes_read / read_progress_interval_bytes_) {
        Log::Debug("Read %.1f GBs from %s.", 1.0 * bytes_read / kGbs, filename_);
      }

      return cnt;
    });
    // if last line of file doesn't contain end of line
    if (last_line_.size() > 0) {
      Log::Info("Warning: last line of %s has no end of line, still using this line", filename_);
      process_fun(total_cnt, last_line_.c_str(), last_line_.size());
      ++total_cnt;
      last_line_ = "";
    }
    return total_cnt;
  }

  /*!
  * \brief Read all text data from file in memory
  * \return number of lines of text data
  */
  INDEX_T ReadAllLines() {
    return ReadAllAndProcess(
      [=](INDEX_T, const char* buffer, size_t size) {
      lines_.emplace_back(buffer, size);
    });
  }

  std::vector<char> ReadContent(size_t* out_len) {
    std::vector<char> ret;
    *out_len = 0;
    auto reader = VirtualFileReader::Make(filename_);
    if (!reader->Init()) {
      return ret;
    }
    const size_t buffer_size = 16 * 1024 * 1024;
    auto buffer_read = std::vector<char>(buffer_size);
    size_t read_cnt = 0;
    do {
      read_cnt = reader->Read(buffer_read.data(), buffer_size);
      ret.insert(ret.end(), buffer_read.begin(), buffer_read.begin() + read_cnt);
      *out_len += read_cnt;
    } while (read_cnt > 0);
    return ret;
  }

  INDEX_T SampleFromFile(Random* random, INDEX_T sample_cnt, std::vector<std::string>* out_sampled_data) {
    INDEX_T cur_sample_cnt = 0;
    return ReadAllAndProcess([=, &random, &cur_sample_cnt,
                              &out_sampled_data]
    (INDEX_T line_idx, const char* buffer, size_t size) {
      if (cur_sample_cnt < sample_cnt) {
        out_sampled_data->emplace_back(buffer, size);
        ++cur_sample_cnt;
      } else {
        const size_t idx = static_cast<size_t>(random->NextInt(0, static_cast<int>(line_idx + 1)));
        if (idx < static_cast<size_t>(sample_cnt)) {
          out_sampled_data->operator[](idx) = std::string(buffer, size);
        }
      }
    });
  }
  /*!
  * \brief Read part of text data from file in memory, use filter_fun to filter data
  * \param filter_fun Function that perform data filter
  * \param out_used_data_indices Store line indices that read text data
  * \return The number of total data
  */
  INDEX_T ReadAndFilterLines(const std::function<bool(INDEX_T)>& filter_fun, std::vector<INDEX_T>* out_used_data_indices) {
    out_used_data_indices->clear();
    INDEX_T total_cnt = ReadAllAndProcess(
        [&filter_fun, &out_used_data_indices, this]
    (INDEX_T line_idx , const char* buffer, size_t size) {
      bool is_used = filter_fun(line_idx);
      if (is_used) {
        out_used_data_indices->push_back(line_idx);
        lines_.emplace_back(buffer, size);
      }
    });
    return total_cnt;
  }

  INDEX_T SampleAndFilterFromFile(const std::function<bool(INDEX_T)>& filter_fun, std::vector<INDEX_T>* out_used_data_indices,
    Random* random, INDEX_T sample_cnt, std::vector<std::string>* out_sampled_data) {
    INDEX_T cur_sample_cnt = 0;
    out_used_data_indices->clear();
    INDEX_T total_cnt = ReadAllAndProcess(
        [=, &filter_fun, &out_used_data_indices, &random, &cur_sample_cnt,
         &out_sampled_data]
    (INDEX_T line_idx, const char* buffer, size_t size) {
      bool is_used = filter_fun(line_idx);
      if (is_used) {
        out_used_data_indices->push_back(line_idx);
        if (cur_sample_cnt < sample_cnt) {
          out_sampled_data->emplace_back(buffer, size);
          ++cur_sample_cnt;
        } else {
          const size_t idx = static_cast<size_t>(random->NextInt(0, static_cast<int>(out_used_data_indices->size())));
          if (idx < static_cast<size_t>(sample_cnt)) {
            out_sampled_data->operator[](idx) = std::string(buffer, size);
          }
        }
      }
    });
    return total_cnt;
  }

  INDEX_T CountLine() {
    return ReadAllAndProcess(
      [=](INDEX_T, const char*, size_t) {
    });
  }

  INDEX_T ReadAllAndProcessParallelWithFilter(const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun, const std::function<bool(INDEX_T, INDEX_T)>& filter_fun) {
    last_line_ = "";
    INDEX_T total_cnt = 0;
    size_t bytes_read = 0;
    INDEX_T used_cnt = 0;
    PipelineReader::Read(filename_, skip_bytes_,
        [&process_fun, &filter_fun, &total_cnt, &bytes_read, &used_cnt, this]
    (const char* buffer_process, size_t read_cnt) {
      size_t cnt = 0;
      size_t i = 0;
      size_t last_i = 0;
      INDEX_T start_idx = used_cnt;
      // skip the break between \r and \n
      if (last_line_.size() == 0 && buffer_process[0] == '\n') {
        i = 1;
        last_i = i;
      }
      while (i < read_cnt) {
        if (buffer_process[i] == '\n' || buffer_process[i] == '\r') {
          if (last_line_.size() > 0) {
            last_line_.append(buffer_process + last_i, i - last_i);
            if (filter_fun(used_cnt, total_cnt)) {
              lines_.push_back(last_line_);
              ++used_cnt;
            }
            last_line_ = "";
          } else {
            if (filter_fun(used_cnt, total_cnt)) {
              lines_.emplace_back(buffer_process + last_i, i - last_i);
              ++used_cnt;
            }
          }
          ++cnt;
          ++i;
          ++total_cnt;
          // skip end of line
          while ((buffer_process[i] == '\n' || buffer_process[i] == '\r') && i < read_cnt) {
            ++i;
          }
          last_i = i;
        } else {
          ++i;
        }
      }
      process_fun(start_idx, lines_);
      lines_.clear();
      if (last_i != read_cnt) {
        last_line_.append(buffer_process + last_i, read_cnt - last_i);
      }

      size_t prev_bytes_read = bytes_read;
      bytes_read += read_cnt;
      if (prev_bytes_read / read_progress_interval_bytes_ < bytes_read / read_progress_interval_bytes_) {
        Log::Debug("Read %.1f GBs from %s.", 1.0 * bytes_read / kGbs, filename_);
      }

      return cnt;
    });
    // if last line of file doesn't contain end of line
    if (last_line_.size() > 0) {
      Log::Info("Warning: last line of %s has no end of line, still using this line", filename_);
      if (filter_fun(used_cnt, total_cnt)) {
        lines_.push_back(last_line_);
        process_fun(used_cnt, lines_);
      }
      lines_.clear();
      ++total_cnt;
      ++used_cnt;
      last_line_ = "";
    }
    return total_cnt;
  }

  INDEX_T ReadAllAndProcessParallel(const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun) {
    return ReadAllAndProcessParallelWithFilter(process_fun, [](INDEX_T, INDEX_T) { return true; });
  }

  INDEX_T ReadPartAndProcessParallel(const std::vector<INDEX_T>& used_data_indices, const std::function<void(INDEX_T, const std::vector<std::string>&)>& process_fun) {
    return ReadAllAndProcessParallelWithFilter(process_fun,
      [&used_data_indices](INDEX_T used_cnt, INDEX_T total_cnt) {
      if (static_cast<size_t>(used_cnt) < used_data_indices.size() && total_cnt == used_data_indices[used_cnt]) {
        return true;
      } else {
        return false;
      }
    });
  }

 private:
  /*! \brief Filename of text data */
  const char* filename_;
  /*! \brief Cache the read text data */
  std::vector<std::string> lines_;
  /*! \brief Buffer for last line */
  std::string last_line_;
  /*! \brief first line */
  std::string first_line_ = "";
  /*! \brief is skip first line */
  bool is_skip_first_line_ = false;
  size_t read_progress_interval_bytes_;
  /*! \brief is skip first line */
  int skip_bytes_ = 0;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_TEXT_READER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/threading.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_

#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <functional>
#include <vector>

namespace LightGBM {

class Threading {
 public:
  template <typename INDEX_T>
  static inline void BlockInfo(INDEX_T cnt, INDEX_T min_cnt_per_block,
                               int* out_nblock, INDEX_T* block_size) {
    int num_threads = OMP_NUM_THREADS();
    BlockInfo<INDEX_T>(num_threads, cnt, min_cnt_per_block, out_nblock,
                       block_size);
  }

  template <typename INDEX_T>
  static inline void BlockInfo(int num_threads, INDEX_T cnt,
                               INDEX_T min_cnt_per_block, int* out_nblock,
                               INDEX_T* block_size) {
    *out_nblock = std::min<int>(
        num_threads,
        static_cast<int>((cnt + min_cnt_per_block - 1) / min_cnt_per_block));
    if (*out_nblock > 1) {
      *block_size = SIZE_ALIGNED((cnt + (*out_nblock) - 1) / (*out_nblock));
    } else {
      *block_size = cnt;
    }
  }

  template <typename INDEX_T>
  static inline void BlockInfoForceSize(int num_threads, INDEX_T cnt,
                                        INDEX_T min_cnt_per_block,
                                        int* out_nblock, INDEX_T* block_size) {
    *out_nblock = std::min<int>(
        num_threads,
        static_cast<int>((cnt + min_cnt_per_block - 1) / min_cnt_per_block));
    if (*out_nblock > 1) {
      *block_size = (cnt + (*out_nblock) - 1) / (*out_nblock);
      // force the block size to the times of min_cnt_per_block
      *block_size = (*block_size + min_cnt_per_block - 1) / min_cnt_per_block *
                    min_cnt_per_block;
    } else {
      *block_size = cnt;
    }
  }

  template <typename INDEX_T>
  static inline void BlockInfoForceSize(INDEX_T cnt, INDEX_T min_cnt_per_block,
                                        int* out_nblock, INDEX_T* block_size) {
    int num_threads = OMP_NUM_THREADS();
    BlockInfoForceSize<INDEX_T>(num_threads, cnt, min_cnt_per_block, out_nblock,
                                block_size);
  }

  template <typename INDEX_T>
  static inline int For(
      INDEX_T start, INDEX_T end, INDEX_T min_block_size,
      const std::function<void(int, INDEX_T, INDEX_T)>& inner_fun) {
    int n_block = 1;
    INDEX_T num_inner = end - start;
    BlockInfo<INDEX_T>(num_inner, min_block_size, &n_block, &num_inner);
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int i = 0; i < n_block; ++i) {
      OMP_LOOP_EX_BEGIN();
      INDEX_T inner_start = start + num_inner * i;
      INDEX_T inner_end = std::min(end, inner_start + num_inner);
      if (inner_start < inner_end) {
          inner_fun(i, inner_start, inner_end);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    return n_block;
  }
};

template <typename INDEX_T, bool TWO_BUFFER>
class ParallelPartitionRunner {
 public:
  ParallelPartitionRunner(INDEX_T num_data, INDEX_T min_block_size)
      : min_block_size_(min_block_size) {
    num_threads_ = OMP_NUM_THREADS();
    left_.resize(num_data);
    if (TWO_BUFFER) {
      right_.resize(num_data);
    }
    offsets_.resize(num_threads_);
    left_cnts_.resize(num_threads_);
    right_cnts_.resize(num_threads_);
    left_write_pos_.resize(num_threads_);
    right_write_pos_.resize(num_threads_);
  }

  ~ParallelPartitionRunner() {}

  void ReSize(INDEX_T num_data) {
    left_.resize(num_data);
    if (TWO_BUFFER) {
      right_.resize(num_data);
    }
  }

  template<bool FORCE_SIZE>
  INDEX_T Run(
      INDEX_T cnt,
      const std::function<INDEX_T(int, INDEX_T, INDEX_T, INDEX_T*, INDEX_T*)>& func,
      INDEX_T* out) {
    int nblock = 1;
    INDEX_T inner_size = cnt;
    if (FORCE_SIZE) {
      Threading::BlockInfoForceSize<INDEX_T>(num_threads_, cnt, min_block_size_,
                                             &nblock, &inner_size);
    } else {
      Threading::BlockInfo<INDEX_T>(num_threads_, cnt, min_block_size_, &nblock,
                                    &inner_size);
    }

    OMP_INIT_EX();
#pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int i = 0; i < nblock; ++i) {
      OMP_LOOP_EX_BEGIN();
      INDEX_T cur_start = i * inner_size;
      INDEX_T cur_cnt = std::min(inner_size, cnt - cur_start);
      offsets_[i] = cur_start;
      if (cur_cnt <= 0) {
        left_cnts_[i] = 0;
        right_cnts_[i] = 0;
        continue;
      }
      auto left_ptr = left_.data() + cur_start;
      INDEX_T* right_ptr = nullptr;
      if (TWO_BUFFER) {
        right_ptr = right_.data() + cur_start;
      }
      // split data inner, reduce the times of function called
      INDEX_T cur_left_count =
          func(i, cur_start, cur_cnt, left_ptr, right_ptr);
      if (!TWO_BUFFER) {
        // reverse for one buffer
        std::reverse(left_ptr + cur_left_count, left_ptr + cur_cnt);
      }
      left_cnts_[i] = cur_left_count;
      right_cnts_[i] = cur_cnt - cur_left_count;
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    left_write_pos_[0] = 0;
    right_write_pos_[0] = 0;
    for (int i = 1; i < nblock; ++i) {
      left_write_pos_[i] = left_write_pos_[i - 1] + left_cnts_[i - 1];
      right_write_pos_[i] = right_write_pos_[i - 1] + right_cnts_[i - 1];
    }
    data_size_t left_cnt = left_write_pos_[nblock - 1] + left_cnts_[nblock - 1];

    auto right_start = out + left_cnt;
#pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int i = 0; i < nblock; ++i) {
      std::copy_n(left_.data() + offsets_[i], left_cnts_[i],
                  out + left_write_pos_[i]);
      if (TWO_BUFFER) {
        std::copy_n(right_.data() + offsets_[i], right_cnts_[i],
                    right_start + right_write_pos_[i]);
      } else {
        std::copy_n(left_.data() + offsets_[i] + left_cnts_[i], right_cnts_[i],
                    right_start + right_write_pos_[i]);
      }
    }
    return left_cnt;
  }

 private:
  int num_threads_;
  INDEX_T min_block_size_;
  std::vector<INDEX_T> left_;
  std::vector<INDEX_T> right_;
  std::vector<INDEX_T> offsets_;
  std::vector<INDEX_T> left_cnts_;
  std::vector<INDEX_T> right_cnts_;
  std::vector<INDEX_T> left_write_pos_;
  std::vector<INDEX_T> right_write_pos_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_THREADING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/yamc/alternate_shared_mutex.hpp <==
/*
 * alternate_shared_mutex.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_

#include <cassert>
#include <chrono>
#include <condition_variable>
#include <mutex>

#include "yamc_rwlock_sched.hpp"

namespace yamc {

/*
 * alternate implementation of shared mutex variants
 *
 * - yamc::alternate::shared_mutex
 * - yamc::alternate::shared_timed_mutex
 * - yamc::alternate::basic_shared_mutex<RwLockPolicy>
 * - yamc::alternate::basic_shared_timed_mutex<RwLockPolicy>
 */
namespace alternate {

namespace detail {

template <typename RwLockPolicy>
class shared_mutex_base {
 protected:
  typename RwLockPolicy::state state_;
  std::condition_variable cv_;
  std::mutex mtx_;

  void lock() {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::before_wait_wlock(state_);
    while (RwLockPolicy::wait_wlock(state_)) {
      cv_.wait(lk);
    }
    RwLockPolicy::after_wait_wlock(state_);
    RwLockPolicy::acquire_wlock(&state_);
  }

  bool try_lock() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::wait_wlock(state_)) return false;
    RwLockPolicy::acquire_wlock(state_);
    return true;
  }

  void unlock() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::release_wlock(&state_);
    cv_.notify_all();
  }

  void lock_shared() {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    while (RwLockPolicy::wait_rlock(state_)) {
      cv_.wait(lk);
    }
    RwLockPolicy::acquire_rlock(&state_);
  }

  bool try_lock_shared() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::wait_rlock(state_)) return false;
    RwLockPolicy::acquire_rlock(state_);
    return true;
  }

  void unlock_shared() {
    std::lock_guard<decltype(mtx_)> lk(mtx_);
    if (RwLockPolicy::release_rlock(&state_)) {
      cv_.notify_all();
    }
  }
};

}  // namespace detail

template <typename RwLockPolicy>
class basic_shared_mutex : private detail::shared_mutex_base<RwLockPolicy> {
  using base = detail::shared_mutex_base<RwLockPolicy>;

 public:
  basic_shared_mutex() = default;
  ~basic_shared_mutex() = default;

  basic_shared_mutex(const basic_shared_mutex&) = delete;
  basic_shared_mutex& operator=(const basic_shared_mutex&) = delete;

  using base::lock;
  using base::try_lock;
  using base::unlock;

  using base::lock_shared;
  using base::try_lock_shared;
  using base::unlock_shared;
};

using shared_mutex = basic_shared_mutex<YAMC_RWLOCK_SCHED_DEFAULT>;

template <typename RwLockPolicy>
class basic_shared_timed_mutex
    : private detail::shared_mutex_base<RwLockPolicy> {
  using base = detail::shared_mutex_base<RwLockPolicy>;

  using base::cv_;
  using base::mtx_;
  using base::state_;

  template <typename Clock, typename Duration>
  bool do_try_lockwait(const std::chrono::time_point<Clock, Duration>& tp) {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    RwLockPolicy::before_wait_wlock(state_);
    while (RwLockPolicy::wait_wlock(state_)) {
      if (cv_.wait_until(lk, tp) == std::cv_status::timeout) {
        if (!RwLockPolicy::wait_wlock(state_))  // re-check predicate
          break;
        RwLockPolicy::after_wait_wlock(state_);
        return false;
      }
    }
    RwLockPolicy::after_wait_wlock(state_);
    RwLockPolicy::acquire_wlock(state_);
    return true;
  }

  template <typename Clock, typename Duration>
  bool do_try_lock_sharedwait(
      const std::chrono::time_point<Clock, Duration>& tp) {
    std::unique_lock<decltype(mtx_)> lk(mtx_);
    while (RwLockPolicy::wait_rlock(state_)) {
      if (cv_.wait_until(lk, tp) == std::cv_status::timeout) {
        if (!RwLockPolicy::wait_rlock(state_))  // re-check predicate
          break;
        return false;
      }
    }
    RwLockPolicy::acquire_rlock(state_);
    return true;
  }

 public:
  basic_shared_timed_mutex() = default;
  ~basic_shared_timed_mutex() = default;

  basic_shared_timed_mutex(const basic_shared_timed_mutex&) = delete;
  basic_shared_timed_mutex& operator=(const basic_shared_timed_mutex&) = delete;

  using base::lock;
  using base::try_lock;
  using base::unlock;

  template <typename Rep, typename Period>
  bool try_lock_for(const std::chrono::duration<Rep, Period>& duration) {
    const auto tp = std::chrono::steady_clock::now() + duration;
    return do_try_lockwait(tp);
  }

  template <typename Clock, typename Duration>
  bool try_lock_until(const std::chrono::time_point<Clock, Duration>& tp) {
    return do_try_lockwait(tp);
  }

  using base::lock_shared;
  using base::try_lock_shared;
  using base::unlock_shared;

  template <typename Rep, typename Period>
  bool try_lock_shared_for(const std::chrono::duration<Rep, Period>& duration) {
    const auto tp = std::chrono::steady_clock::now() + duration;
    return do_try_lock_sharedwait(tp);
  }

  template <typename Clock, typename Duration>
  bool try_lock_shared_until(
      const std::chrono::time_point<Clock, Duration>& tp) {
    return do_try_lock_sharedwait(tp);
  }
};

using shared_timed_mutex = basic_shared_timed_mutex<YAMC_RWLOCK_SCHED_DEFAULT>;

}  // namespace alternate
}  // namespace yamc

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_ALTERNATE_SHARED_MUTEX_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/yamc/yamc_rwlock_sched.hpp <==
/*
 * yamc_rwlock_sched.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_

#include <cassert>
#include <cstddef>

/// default shared_mutex rwlock policy
#ifndef YAMC_RWLOCK_SCHED_DEFAULT
#define YAMC_RWLOCK_SCHED_DEFAULT yamc::rwlock::ReaderPrefer
#endif

namespace yamc {

/*
 * readers-writer locking policy for basic_shared_(timed)_mutex<RwLockPolicy>
 *
 * - yamc::rwlock::ReaderPrefer
 * - yamc::rwlock::WriterPrefer
 */
namespace rwlock {

/// Reader prefer scheduling
///
/// NOTE:
//    This policy might introduce "Writer Starvation" if readers continuously
//    hold shared lock. PThreads rwlock implementation in Linux use this
//    scheduling policy as default. (see also PTHREAD_RWLOCK_PREFER_READER_NP)
//
struct ReaderPrefer {
  static const std::size_t writer_mask = ~(~std::size_t(0u) >> 1);  // MSB 1bit
  static const std::size_t reader_mask = ~std::size_t(0u) >> 1;

  struct state {
    std::size_t rwcount = 0;
  };

  static void before_wait_wlock(const state&) {}
  static void after_wait_wlock(const state&) {}

  static bool wait_wlock(const state& s) { return (s.rwcount != 0); }

  static void acquire_wlock(state* s) {
    assert(!(s->rwcount & writer_mask));
    s->rwcount |= writer_mask;
  }

  static void release_wlock(state* s) {
    assert(s->rwcount & writer_mask);
    s->rwcount &= ~writer_mask;
  }

  static bool wait_rlock(const state& s) { return (s.rwcount & writer_mask) != 0; }

  static void acquire_rlock(state* s) {
    assert((s->rwcount & reader_mask) < reader_mask);
    ++(s->rwcount);
  }

  static bool release_rlock(state* s) {
    assert(0 < (s->rwcount & reader_mask));
    return (--(s->rwcount) == 0);
  }
};

/// Writer prefer scheduling
///
/// NOTE:
///   If there are waiting writer, new readers are blocked until all shared lock
///   are released,
//    and the writer thread can get exclusive lock in preference to blocked
//    reader threads. This policy might introduce "Reader Starvation" if writers
//    continuously request exclusive lock.
///   (see also PTHREAD_RWLOCK_PREFER_WRITER_NONRECURSIVE_NP)
///
struct WriterPrefer {
  static const std::size_t locked = ~(~std::size_t(0u) >> 1);  // MSB 1bit
  static const std::size_t wait_mask = ~std::size_t(0u) >> 1;

  struct state {
    std::size_t nwriter = 0;
    std::size_t nreader = 0;
  };

  static void before_wait_wlock(state* s) {
    assert((s->nwriter & wait_mask) < wait_mask);
    ++(s->nwriter);
  }

  static bool wait_wlock(const state& s) {
    return ((s.nwriter & locked) || 0 < s.nreader);
  }

  static void after_wait_wlock(state* s) {
    assert(0 < (s->nwriter & wait_mask));
    --(s->nwriter);
  }

  static void acquire_wlock(state* s) {
    assert(!(s->nwriter & locked));
    s->nwriter |= locked;
  }

  static void release_wlock(state* s) {
    assert(s->nwriter & locked);
    s->nwriter &= ~locked;
  }

  static bool wait_rlock(const state& s) { return (s.nwriter != 0); }

  static void acquire_rlock(state* s) {
    assert(!(s->nwriter & locked));
    ++(s->nreader);
  }

  static bool release_rlock(state* s) {
    assert(0 < s->nreader);
    return (--(s->nreader) == 0);
  }
};

}  // namespace rwlock
}  // namespace yamc

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_RWLOCK_SCHED_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/yamc/yamc_shared_lock.hpp <==
/*
 * yamc_shared_lock.hpp
 *
 * MIT License
 *
 * Copyright (c) 2017 yohhoy
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
 * SOFTWARE.
 */
#ifndef LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_
#define LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_

#include <cassert>
#include <chrono>
#include <mutex>
#include <system_error>
#include <utility>  // std::swap

/*
 * std::shared_lock in C++14 Standard Library
 *
 * - yamc::shared_lock<Mutex>
 */
namespace yamc {

template <typename Mutex>
class shared_lock {
  void locking_precondition(const char* emsg) {
    if (pm_ == nullptr) {
      throw std::system_error(
          std::make_error_code(std::errc::operation_not_permitted), emsg);
    }
    if (owns_) {
      throw std::system_error(
          std::make_error_code(std::errc::resource_deadlock_would_occur), emsg);
    }
  }

 public:
  using mutex_type = Mutex;

  shared_lock() noexcept = default;

  explicit shared_lock(mutex_type* m) {
    m->lock_shared();
    pm_ = m;
    owns_ = true;
  }

  shared_lock(const mutex_type& m, std::defer_lock_t) noexcept {
    pm_ = &m;
    owns_ = false;
  }

  shared_lock(const mutex_type& m, std::try_to_lock_t) {
    pm_ = &m;
    owns_ = m.try_lock_shared();
  }

  shared_lock(const mutex_type& m, std::adopt_lock_t) {
    pm_ = &m;
    owns_ = true;
  }

  template <typename Clock, typename Duration>
  shared_lock(const mutex_type& m,
              const std::chrono::time_point<Clock, Duration>& abs_time) {
    pm_ = &m;
    owns_ = m.try_lock_shared_until(abs_time);
  }

  template <typename Rep, typename Period>
  shared_lock(const mutex_type& m,
              const std::chrono::duration<Rep, Period>& rel_time) {
    pm_ = &m;
    owns_ = m.try_lock_shared_for(rel_time);
  }

  ~shared_lock() {
    if (owns_) {
      assert(pm_ != nullptr);
      pm_->unlock_shared();
    }
  }

  shared_lock(const shared_lock&) = delete;
  shared_lock& operator=(const shared_lock&) = delete;

  shared_lock(shared_lock&& rhs) noexcept {
    if (pm_ && owns_) {
      pm_->unlock_shared();
    }
    pm_ = rhs.pm_;
    owns_ = rhs.owns_;
    rhs.pm_ = nullptr;
    rhs.owns_ = false;
  }

  shared_lock& operator=(shared_lock&& rhs) noexcept {
    if (pm_ && owns_) {
      pm_->unlock_shared();
    }
    pm_ = rhs.pm_;
    owns_ = rhs.owns_;
    rhs.pm_ = nullptr;
    rhs.owns_ = false;
    return *this;
  }

  void lock() {
    locking_precondition("shared_lock::lock");
    pm_->lock_shared();
    owns_ = true;
  }

  bool try_lock() {
    locking_precondition("shared_lock::try_lock");
    return (owns_ = pm_->try_lock_shared());
  }

  template <typename Rep, typename Period>
  bool try_lock_for(const std::chrono::duration<Rep, Period>& rel_time) {
    locking_precondition("shared_lock::try_lock_for");
    return (owns_ = pm_->try_lock_shared_for(rel_time));
  }

  template <typename Clock, typename Duration>
  bool try_lock_until(
      const std::chrono::time_point<Clock, Duration>& abs_time) {
    locking_precondition("shared_lock::try_lock_until");
    return (owns_ = pm_->try_lock_shared_until(abs_time));
  }

  void unlock() {
    assert(pm_ != nullptr);
    if (!owns_) {
      throw std::system_error(
          std::make_error_code(std::errc::operation_not_permitted),
          "shared_lock::unlock");
    }
    pm_->unlock_shared();
    owns_ = false;
  }

  void swap(shared_lock& sl) noexcept {
    std::swap(pm_, sl.pm_);
    std::swap(owns_, sl.owns_);
  }

  mutex_type* release() noexcept {
    mutex_type* result = pm_;
    pm_ = nullptr;
    owns_ = false;
    return result;
  }

  bool owns_lock() const noexcept { return owns_; }

  explicit operator bool() const noexcept { return owns_; }

  mutex_type* mutex() const noexcept { return pm_; }

 private:
  mutex_type* pm_ = nullptr;
  bool owns_ = false;
};

}  // namespace yamc

namespace std {

/// std::swap() specialization for yamc::shared_lock<Mutex> type
template <typename Mutex>
void swap(yamc::shared_lock<Mutex>& lhs,
          yamc::shared_lock<Mutex>& rhs) noexcept {
  lhs.swap(rhs);
}

}  // namespace std

#endif  // LIGHTGBM_INCLUDE_LIGHTGBM_UTILS_YAMC_YAMC_SHARED_LOCK_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/__init__.py <==
# coding: utf-8
"""LightGBM, Light Gradient Boosting Machine.

Contributors: https://github.com/lightgbm-org/LightGBM/graphs/contributors.
"""

from pathlib import Path

# .basic is intentionally loaded as early as possible, to dlopen() lib_lightgbm.{dll,dylib,so}
# and its dependencies as early as possible
from .basic import Booster, Dataset, EvalResult, Sequence, register_logger
from .callback import EarlyStopException, early_stopping, log_evaluation, record_evaluation, reset_parameter
from .engine import CVBooster, cv, train
from .validation_stopping import (
    AdaptiveTrainingResult,
    AdaptiveTrainingTiming,
    InitialPredictor,
    RoundTimingBlock,
    ValidationStoppingController,
    ValidationStoppingDecision,
    train_with_validation_stopping,
)

try:
    from .sklearn import LGBMClassifier, LGBMModel, LGBMRanker, LGBMRegressor
except ImportError:
    pass
try:
    from .plotting import create_tree_digraph, plot_importance, plot_metric, plot_split_value_histogram, plot_tree
except ImportError:
    pass
try:
    from .dask import DaskLGBMClassifier, DaskLGBMRanker, DaskLGBMRegressor
except ImportError:
    pass


_version_path = Path(__file__).resolve().parent / "VERSION.txt"
if _version_path.is_file():
    __version__ = _version_path.read_text(encoding="utf-8").strip()

__all__ = [
    "Dataset",
    "Booster",
    "CVBooster",
    "Sequence",
    "register_logger",
    "train",
    "cv",
    "LGBMModel",
    "LGBMRegressor",
    "LGBMClassifier",
    "LGBMRanker",
    "DaskLGBMRegressor",
    "DaskLGBMClassifier",
    "DaskLGBMRanker",
    "log_evaluation",
    "record_evaluation",
    "reset_parameter",
    "early_stopping",
    "EarlyStopException",
    "EvalResult",
    "AdaptiveTrainingResult",
    "AdaptiveTrainingTiming",
    "InitialPredictor",
    "RoundTimingBlock",
    "ValidationStoppingController",
    "ValidationStoppingDecision",
    "train_with_validation_stopping",
    "plot_importance",
    "plot_split_value_histogram",
    "plot_metric",
    "plot_tree",
    "create_tree_digraph",
]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/basic.py <==
# coding: utf-8
"""Wrapper for C API of LightGBM."""

# This import causes lib_lightgbm.{dll,dylib,so} to be loaded.
# It's intentionally done here, as early as possible, to avoid issues like
# "libgomp.so.1: cannot allocate memory in static TLS block" on aarch64 Linux.
#
# For details, see the "cannot allocate memory in static TLS block" entry in docs/FAQ.rst.
from .libpath import _LIB  # isort: skip

import abc
import ctypes
import inspect
import json
import warnings
from collections import OrderedDict
from copy import deepcopy
from enum import Enum
from functools import wraps
from os import SEEK_END, environ
from os.path import getsize
from pathlib import Path
from tempfile import NamedTemporaryFile
from typing import TYPE_CHECKING, Any, Callable, Dict, Iterable, Iterator, List, NamedTuple, Optional, Set, Tuple, Union

import narwhals as nw
import narwhals.dependencies as nwd
import narwhals.typing as nwt
import numpy as np
import scipy.sparse

from .compat import PANDAS_INSTALLED, concat, pd_CategoricalDtype, pd_DataFrame, pd_Series

if TYPE_CHECKING:
    from typing import Literal, TypeGuard


__all__ = [
    "Booster",
    "Dataset",
    "LGBMDeprecationWarning",
    "LightGBMError",
    "register_logger",
    "Sequence",
]

_BoosterHandle = ctypes.c_void_p
_DatasetHandle = ctypes.c_void_p
_ctypes_int_ptr = Union[
    "ctypes._Pointer[ctypes.c_int32]",
    "ctypes._Pointer[ctypes.c_int64]",
]
_ctypes_int_array = Union[
    "ctypes.Array[ctypes._Pointer[ctypes.c_int32]]",
    "ctypes.Array[ctypes._Pointer[ctypes.c_int64]]",
]
_ctypes_float_ptr = Union[
    "ctypes._Pointer[ctypes.c_float]",
    "ctypes._Pointer[ctypes.c_double]",
]
_ctypes_float_array = Union[
    "ctypes.Array[ctypes._Pointer[ctypes.c_float]]",
    "ctypes.Array[ctypes._Pointer[ctypes.c_double]]",
]
_LGBM_EvalFunctionResultType = Tuple[str, float, bool]
_LGBM_BoosterBestScoreType = Dict[str, Dict[str, float]]
_LGBM_CategoricalFeatureConfiguration = Union[List[str], List[int], "Literal['auto']"]
_LGBM_FeatureNameConfiguration = Union[List[str], "Literal['auto']"]
_LGBM_GroupType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
# 'position' intentionally does not support 'list' inputs
# ref: https://github.com/lightgbm-org/LightGBM/pull/5929#discussion_r1262646998
_LGBM_PositionType = Union[
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
_LGBM_InitScoreType = Union[
    List[float],
    List[List[float]],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoSeries,
    nwt.IntoDataFrame,
]
_LGBM_TrainDataType = Union[
    str,
    Path,
    np.ndarray,
    pd_DataFrame,
    scipy.sparse.spmatrix,
    "Sequence",
    List["Sequence"],
    List[np.ndarray],
    nwt.IntoDataFrame,
]
_LGBM_LabelType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoSeries,
    nwt.IntoDataFrame,
]
_LGBM_PredictDataType = Union[
    str,
    Path,
    np.ndarray,
    pd_DataFrame,
    scipy.sparse.spmatrix,
    nwt.IntoDataFrame,
]
_LGBM_PredictReturnType = Union[
    np.ndarray,
    scipy.sparse.spmatrix,
    List[scipy.sparse.spmatrix],
]
_LGBM_PredictSparseReturnType = Union[
    scipy.sparse.spmatrix,
    List[scipy.sparse.spmatrix],
]
_LGBM_WeightType = Union[
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    nwt.IntoSeries,
]
_LGBM_SetFieldType = Union[
    List[List[float]],
    List[List[int]],
    List[float],
    List[int],
    np.ndarray,
    pd_Series,
    pd_DataFrame,
    nwt.IntoDataFrame,
]

ZERO_THRESHOLD = 1e-35

_MULTICLASS_OBJECTIVES = {"multiclass", "multiclassova", "multiclass_ova", "ova", "ovr", "softmax"}


class LightGBMError(Exception):
    """Error thrown by LightGBM."""

    pass


def _is_zero(x: float) -> bool:
    return -ZERO_THRESHOLD <= x <= ZERO_THRESHOLD


def _get_sample_count(total_nrow: int, params: str) -> int:
    sample_cnt = ctypes.c_int(0)
    _safe_call(
        _LIB.LGBM_GetSampleCount(
            ctypes.c_int32(total_nrow),
            _c_str(params),
            ctypes.byref(sample_cnt),
        )
    )
    return sample_cnt.value


def _np2d_to_np1d(mat: np.ndarray) -> Tuple[np.ndarray, int]:
    dtype: "np.typing.DTypeLike"
    if mat.dtype in (np.float32, np.float64):
        dtype = mat.dtype
    else:
        dtype = np.float32
    order: "Literal['C', 'F']"
    if mat.flags["F_CONTIGUOUS"]:
        order = "F"
        layout = _C_API_IS_COL_MAJOR
    else:
        order = "C"
        layout = _C_API_IS_ROW_MAJOR
    # ensure dtype and order, copies if either do not match
    data = np.asarray(mat, dtype=dtype, order=order)
    # flatten array without copying
    return data.ravel(order=order), layout


class _MissingType(Enum):
    NONE = "None"
    NAN = "NaN"
    ZERO = "Zero"


class _DummyLogger:
    def info(self, msg: str) -> None:
        print(msg)  # noqa: T201

    def warning(self, msg: str) -> None:
        warnings.warn(msg, stacklevel=3)


_LOGGER: Any = _DummyLogger()
_INFO_METHOD_NAME = "info"
_WARNING_METHOD_NAME = "warning"


def _has_method(logger: Any, method_name: str) -> bool:
    return callable(getattr(logger, method_name, None))


def register_logger(
    logger: Any,
    info_method_name: str = "info",
    warning_method_name: str = "warning",
) -> None:
    """Register custom logger.

    Parameters
    ----------
    logger : Any
        Custom logger.
    info_method_name : str, optional (default="info")
        Method used to log info messages.
    warning_method_name : str, optional (default="warning")
        Method used to log warning messages.
    """
    if not _has_method(logger, info_method_name) or not _has_method(logger, warning_method_name):
        raise TypeError(f"Logger must provide '{info_method_name}' and '{warning_method_name}' method")

    global _LOGGER, _INFO_METHOD_NAME, _WARNING_METHOD_NAME
    _LOGGER = logger
    _INFO_METHOD_NAME = info_method_name
    _WARNING_METHOD_NAME = warning_method_name


def _normalize_native_string(func: Callable[[str], None]) -> Callable[[str], None]:
    """Join log messages from native library which come by chunks."""
    msg_normalized: List[str] = []

    @wraps(func)
    def wrapper(msg: str) -> None:
        nonlocal msg_normalized
        if msg.strip() == "":
            msg = "".join(msg_normalized)
            msg_normalized = []
            return func(msg)
        else:
            msg_normalized.append(msg)

    return wrapper


def _log_info(msg: str) -> None:
    getattr(_LOGGER, _INFO_METHOD_NAME)(msg)


def _log_warning(msg: str) -> None:
    getattr(_LOGGER, _WARNING_METHOD_NAME)(msg)


@_normalize_native_string
def _log_native(msg: str) -> None:
    getattr(_LOGGER, _INFO_METHOD_NAME)(msg)


def _log_callback(msg: bytes) -> None:
    """Redirect logs from native library into Python."""
    _log_native(str(msg.decode("utf-8")))


# connect the Python logger to logging in lib_lightgbm
if environ.get("LIGHTGBM_BUILD_DOC", "False") != "True":
    _LIB.LGBM_GetLastError.restype = ctypes.c_char_p
    callback = ctypes.CFUNCTYPE(None, ctypes.c_char_p)
    _LIB.callback = callback(_log_callback)  # type: ignore[attr-defined]
    if _LIB.LGBM_RegisterLogCallback(_LIB.callback) != 0:
        raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))


_NUMERIC_TYPES = (int, float, bool)


def _safe_call(ret: int) -> None:
    """Check the return value from C API call.

    Parameters
    ----------
    ret : int
        The return value from C API calls.
    """
    if ret != 0:
        raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))


def _is_numeric(obj: Any) -> bool:
    """Check whether object is a number or not, include numpy number, etc."""
    try:
        float(obj)
        return True
    except (TypeError, ValueError):
        # TypeError: obj is not a string or a number
        # ValueError: invalid literal
        return False


def _is_numpy_1d_array(data: Any) -> bool:
    """Check whether data is a numpy 1-D array."""
    return isinstance(data, np.ndarray) and len(data.shape) == 1


def _is_numpy_column_array(data: Any) -> bool:
    """Check whether data is a column numpy array."""
    if not isinstance(data, np.ndarray):
        return False
    shape = data.shape
    return len(shape) == 2 and shape[1] == 1


def _cast_numpy_array_to_dtype(array: np.ndarray, dtype: "np.typing.DTypeLike") -> np.ndarray:
    """Cast numpy array to given dtype."""
    if array.dtype == dtype:
        return array
    return array.astype(dtype=dtype, copy=False)


def _is_1d_list(data: Any) -> bool:
    """Check whether data is a 1-D list."""
    return isinstance(data, list) and (not data or _is_numeric(data[0]))


def _is_list_of_numpy_arrays(data: Any) -> "TypeGuard[List[np.ndarray]]":
    return isinstance(data, list) and all(isinstance(x, np.ndarray) for x in data)


def _is_list_of_sequences(data: Any) -> "TypeGuard[List[Sequence]]":
    return isinstance(data, list) and all(isinstance(x, Sequence) for x in data)


def _is_1d_collection(data: Any) -> bool:
    """Check whether data is a 1-D collection."""
    return _is_numpy_1d_array(data) or _is_numpy_column_array(data) or _is_1d_list(data) or isinstance(data, pd_Series)


def _list_to_1d_numpy(
    *,
    data: Any,
    dtype: "np.typing.DTypeLike",
    name: str,
) -> np.ndarray:
    """Convert data to numpy 1-D array."""
    if _is_numpy_1d_array(data):
        return _cast_numpy_array_to_dtype(data, dtype)
    elif _is_numpy_column_array(data):
        _log_warning("Converting column-vector to 1d array")
        array = data.ravel()
        return _cast_numpy_array_to_dtype(array, dtype)
    elif _is_1d_list(data):
        return np.asarray(data, dtype=dtype)
    elif isinstance(data, pd_Series):
        _check_for_bad_pandas_dtypes(data.to_frame().dtypes)
        return np.asarray(data, dtype=dtype)  # SparseArray should be supported as well
    else:
        raise TypeError(
            f"Wrong type({type(data).__name__}) for {name}.\nIt should be list, numpy 1-D array or pandas Series"
        )


def _is_numpy_2d_array(data: Any) -> bool:
    """Check whether data is a numpy 2-D array."""
    return isinstance(data, np.ndarray) and len(data.shape) == 2 and data.shape[1] > 1


def _is_2d_list(data: Any) -> bool:
    """Check whether data is a 2-D list."""
    return isinstance(data, list) and len(data) > 0 and _is_1d_list(data[0])


def _is_2d_collection(data: Any) -> bool:
    """Check whether data is a 2-D collection."""
    return _is_numpy_2d_array(data) or _is_2d_list(data) or isinstance(data, pd_DataFrame)


_pycapsule_get_pointer = ctypes.pythonapi.PyCapsule_GetPointer
_pycapsule_get_pointer.restype = ctypes.c_void_p
_pycapsule_get_pointer.argtypes = [ctypes.py_object, ctypes.c_char_p]


def _extract_arrow_stream_capsule_pointer(pycapsule: object) -> ctypes.c_void_p:
    """Extract the raw pointer from a PyCapsule returned by __arrow_c_stream__."""
    return ctypes.c_void_p(_pycapsule_get_pointer(pycapsule, b"arrow_array_stream"))


def _data_to_2d_numpy(
    data: Any,
    dtype: "np.typing.DTypeLike",
    name: str,
) -> np.ndarray:
    """Convert data to numpy 2-D array."""
    if _is_numpy_2d_array(data):
        return _cast_numpy_array_to_dtype(data, dtype)
    if _is_2d_list(data):
        return np.array(data, dtype=dtype)
    if isinstance(data, pd_DataFrame):
        _check_for_bad_pandas_dtypes(data.dtypes)
        return _cast_numpy_array_to_dtype(data.values, dtype)
    raise TypeError(
        f"Wrong type({type(data).__name__}) for {name}.\n"
        "It should be list of lists, numpy 2-D array or pandas DataFrame"
    )


def _cfloat32_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes float pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_float)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected float pointer")


def _cfloat64_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes double pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_double)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected double pointer")


def _cint32_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes int pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_int32)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected int32 pointer")


def _cint64_array_to_numpy(*, cptr: "ctypes._Pointer", length: int) -> np.ndarray:
    """Convert a ctypes int pointer array to a numpy array."""
    if isinstance(cptr, ctypes.POINTER(ctypes.c_int64)):
        return np.ctypeslib.as_array(cptr, shape=(length,)).copy()
    else:
        raise RuntimeError("Expected int64 pointer")


def _c_str(string: str) -> ctypes.c_char_p:
    """Convert a Python string to C string."""
    return ctypes.c_char_p(string.encode("utf-8"))


def _c_array(ctype: type, values: List[Any]) -> ctypes.Array:
    """Convert a Python array to C array."""
    return (ctype * len(values))(*values)  # type: ignore[operator]


def _json_default_with_numpy(obj: Any) -> Any:
    """Convert numpy classes to JSON serializable objects."""
    if isinstance(obj, (np.integer, np.floating, np.bool_)):
        return obj.item()
    elif isinstance(obj, np.ndarray):
        return obj.tolist()
    else:
        return obj


def _to_string(x: Union[int, float, str, List]) -> str:
    if isinstance(x, list):
        val_list = ",".join(str(val) for val in x)
        return f"[{val_list}]"
    else:
        return str(x)


def _param_dict_to_str(data: Optional[Dict[str, Any]]) -> str:
    """Convert Python dictionary to string, which is passed to C API."""
    if data is None or not data:
        return ""
    pairs = []
    for key, val in data.items():
        if isinstance(val, (list, tuple, set)) or _is_numpy_1d_array(val):
            pairs.append(f"{key}={','.join(map(_to_string, val))}")
        elif isinstance(val, (str, Path, _NUMERIC_TYPES)) or _is_numeric(val):
            pairs.append(f"{key}={val}")
        elif val is not None:
            raise TypeError(f"Unknown type of parameter:{key}, got:{type(val).__name__}")
    return " ".join(pairs)


class _TempFile:
    """Proxy class to workaround errors on Windows."""

    def __enter__(self) -> "_TempFile":
        with NamedTemporaryFile(prefix="lightgbm_tmp_", delete=True) as f:
            self.name = f.name
            self.path = Path(self.name)
        return self

    def __exit__(self, exc_type: Any, exc_val: Any, exc_tb: Any) -> None:
        if self.path.is_file():
            self.path.unlink()


# DeprecationWarning is not shown by default, so let's create our own with higher level
# ref: https://peps.python.org/pep-0565/#additional-use-case-for-futurewarning
class LGBMDeprecationWarning(FutureWarning):
    """Custom deprecation warning."""

    pass


class _ConfigAliases:
    # lazy evaluation to allow import without dynamic library, e.g., for docs generation
    aliases = None

    @staticmethod
    def _get_all_param_aliases() -> Dict[str, List[str]]:
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_DumpParamAliases(
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_DumpParamAliases(
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        return json.loads(
            string_buffer.value.decode("utf-8"), object_hook=lambda obj: {k: [k] + v for k, v in obj.items()}
        )

    @classmethod
    def get(cls, *args: str) -> Set[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        ret = set()
        for i in args:
            ret.update(cls.get_sorted(i))
        return ret

    @classmethod
    def get_sorted(cls, name: str) -> List[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        return cls.aliases.get(name, [name])

    @classmethod
    def get_by_alias(cls, *args: str) -> Set[str]:
        if cls.aliases is None:
            cls.aliases = cls._get_all_param_aliases()
        ret = set(args)
        for arg in args:
            for aliases in cls.aliases.values():
                if arg in aliases:
                    ret.update(aliases)
                    break
        return ret


def _choose_param_value(main_param_name: str, params: Dict[str, Any], default_value: Any) -> Dict[str, Any]:
    """Get a single parameter value, accounting for aliases.

    Parameters
    ----------
    main_param_name : str
        Name of the main parameter to get a value for. One of the keys of ``_ConfigAliases``.
    params : dict
        Dictionary of LightGBM parameters.
    default_value : Any
        Default value to use for the parameter, if none is found in ``params``.

    Returns
    -------
    params : dict
        A ``params`` dict with exactly one value for ``main_param_name``, and all aliases ``main_param_name`` removed.
        If both ``main_param_name`` and one or more aliases for it are found, the value of ``main_param_name`` will be preferred.
    """
    # avoid side effects on passed-in parameters
    params = deepcopy(params)

    aliases = _ConfigAliases.get_sorted(main_param_name)
    aliases = [a for a in aliases if a != main_param_name]

    # if main_param_name was provided, keep that value and remove all aliases
    if main_param_name in params.keys():
        for param in aliases:
            params.pop(param, None)
        return params

    # if main param name was not found, search for an alias
    for param in aliases:
        if param in params.keys():
            params[main_param_name] = params[param]
            break

    if main_param_name in params.keys():
        for param in aliases:
            params.pop(param, None)
        return params

    # neither of main_param_name, aliases were found
    params[main_param_name] = default_value

    return params


_MAX_INT32 = (1 << 31) - 1

"""Macro definition of data type in C API of LightGBM"""
_C_API_DTYPE_FLOAT32 = 0
_C_API_DTYPE_FLOAT64 = 1
_C_API_DTYPE_INT32 = 2
_C_API_DTYPE_INT64 = 3

"""Macro definition of data order in matrix"""
_C_API_IS_COL_MAJOR = 0
_C_API_IS_ROW_MAJOR = 1

"""Macro definition of prediction type in C API of LightGBM"""
_C_API_PREDICT_NORMAL = 0
_C_API_PREDICT_RAW_SCORE = 1
_C_API_PREDICT_LEAF_INDEX = 2
_C_API_PREDICT_CONTRIB = 3

"""Macro definition of sparse matrix type"""
_C_API_MATRIX_TYPE_CSR = 0
_C_API_MATRIX_TYPE_CSC = 1

"""Macro definition of feature importance type"""
_C_API_FEATURE_IMPORTANCE_SPLIT = 0
_C_API_FEATURE_IMPORTANCE_GAIN = 1

"""Data type of data field"""
_FIELD_TYPE_MAPPER = {
    "label": _C_API_DTYPE_FLOAT32,
    "weight": _C_API_DTYPE_FLOAT32,
    "init_score": _C_API_DTYPE_FLOAT64,
    "group": _C_API_DTYPE_INT32,
    "position": _C_API_DTYPE_INT32,
}

"""String name to int feature importance type mapper"""
_FEATURE_IMPORTANCE_TYPE_MAPPER = {
    "split": _C_API_FEATURE_IMPORTANCE_SPLIT,
    "gain": _C_API_FEATURE_IMPORTANCE_GAIN,
}


def _convert_from_sliced_object(data: np.ndarray) -> np.ndarray:
    """Fix the memory of multi-dimensional sliced object."""
    if isinstance(data, np.ndarray) and isinstance(data.base, np.ndarray):
        if not data.flags.c_contiguous:
            _log_warning(
                "Usage of np.ndarray subset (sliced data) is not recommended "
                "due to it will double the peak memory cost in LightGBM."
            )
            return np.copy(data)
    return data


def _c_float_array(data: np.ndarray) -> Tuple[_ctypes_float_ptr, int, np.ndarray]:
    """Get pointer of float numpy array / list."""
    if _is_1d_list(data):
        data = np.asarray(data)
    if _is_numpy_1d_array(data):
        data = _convert_from_sliced_object(data)
        assert data.flags.c_contiguous
        ptr_data: _ctypes_float_ptr
        if data.dtype == np.float32:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_float))
            type_data = _C_API_DTYPE_FLOAT32
        elif data.dtype == np.float64:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_double))
            type_data = _C_API_DTYPE_FLOAT64
        else:
            raise TypeError(f"Expected np.float32 or np.float64, met type({data.dtype})")
    else:
        raise TypeError(f"Unknown type({type(data).__name__})")
    return (ptr_data, type_data, data)  # return `data` to avoid the temporary copy is freed


def _c_int_array(data: np.ndarray) -> Tuple[_ctypes_int_ptr, int, np.ndarray]:
    """Get pointer of int numpy array / list."""
    if _is_1d_list(data):
        data = np.asarray(data)
    if _is_numpy_1d_array(data):
        data = _convert_from_sliced_object(data)
        assert data.flags.c_contiguous
        ptr_data: _ctypes_int_ptr
        if data.dtype == np.int32:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_int32))
            type_data = _C_API_DTYPE_INT32
        elif data.dtype == np.int64:
            ptr_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_int64))
            type_data = _C_API_DTYPE_INT64
        else:
            raise TypeError(f"Expected np.int32 or np.int64, met type({data.dtype})")
    else:
        raise TypeError(f"Unknown type({type(data).__name__})")
    return (ptr_data, type_data, data)  # return `data` to avoid the temporary copy is freed


def _is_allowed_numpy_dtype(dtype: type) -> bool:
    float128 = getattr(np, "float128", type(None))
    return issubclass(dtype, (np.integer, np.floating, np.bool_)) and not issubclass(dtype, (np.timedelta64, float128))


def _check_for_bad_pandas_dtypes(pandas_dtypes_series: pd_Series) -> None:
    bad_pandas_dtypes = [
        f"{column_name}: {pandas_dtype}"
        for column_name, pandas_dtype in pandas_dtypes_series.items()
        if not _is_allowed_numpy_dtype(pandas_dtype.type)
    ]
    if bad_pandas_dtypes:
        raise ValueError(
            f"pandas dtypes must be int, float or bool.\nFields with bad pandas dtypes: {', '.join(bad_pandas_dtypes)}"
        )


def _pandas_to_numpy(
    data: pd_DataFrame,
    target_dtype: "np.typing.DTypeLike",
) -> np.ndarray:
    _check_for_bad_pandas_dtypes(data.dtypes)
    try:
        # most common case (no nullable dtypes)
        return data.to_numpy(dtype=target_dtype, copy=False)
    except TypeError:
        # 1.0 <= pd version < 1.1 and nullable dtypes, least common case
        # raises error because array is casted to type(pd.NA) and there's no na_value argument
        return data.astype(target_dtype, copy=False).values
    except ValueError:
        # data has nullable dtypes, but we can specify na_value argument and copy will be made
        return data.to_numpy(dtype=target_dtype, na_value=np.nan)


def _data_from_pandas(
    data: pd_DataFrame,
    feature_name: _LGBM_FeatureNameConfiguration,
    categorical_feature: _LGBM_CategoricalFeatureConfiguration,
    pandas_categorical: Optional[List[List]],
) -> Tuple[np.ndarray, List[str], Union[List[str], List[int]], List[List]]:
    if len(data.shape) != 2 or data.shape[0] < 1:
        raise ValueError("Input data must be 2 dimensional and non empty.")

    # take shallow copy in case we modify categorical columns
    # whole column modifications don't change the original df
    data = data.copy(deep=False)

    # determine feature names
    if feature_name == "auto":
        feature_name = [str(col) for col in data.columns]

    # determine categorical features
    cat_cols = [
        col for col, dtype in zip(data.columns, data.dtypes, strict=True) if isinstance(dtype, pd_CategoricalDtype)
    ]
    cat_cols_not_ordered: List[str] = [col for col in cat_cols if not data[col].cat.ordered]
    if pandas_categorical is None:  # train dataset
        pandas_categorical = [list(data[col].cat.categories) for col in cat_cols]
    else:
        if len(cat_cols) != len(pandas_categorical):
            raise ValueError("train and valid dataset categorical_feature do not match.")
        for col, category in zip(cat_cols, pandas_categorical, strict=True):
            if list(data[col].cat.categories) != list(category):
                data[col] = data[col].cat.set_categories(category)
    if cat_cols:  # cat_cols is list
        data[cat_cols] = data[cat_cols].apply(lambda x: x.cat.codes).replace({-1: np.nan})

    # use cat cols from DataFrame
    if categorical_feature == "auto":
        categorical_feature = cat_cols_not_ordered

    df_dtypes = [dtype.type for dtype in data.dtypes]
    # so that the target dtype considers floats
    df_dtypes.append(np.float32)
    target_dtype = np.result_type(*df_dtypes)

    return (
        _pandas_to_numpy(data, target_dtype=target_dtype),
        feature_name,
        categorical_feature,
        pandas_categorical,
    )


def _dump_pandas_categorical(
    pandas_categorical: Optional[List[List]],
    file_name: Optional[Union[str, Path]] = None,
) -> str:
    categorical_json = json.dumps(pandas_categorical, default=_json_default_with_numpy)
    pandas_str = f"\npandas_categorical:{categorical_json}\n"
    if file_name is not None:
        with open(file_name, "a") as f:
            f.write(pandas_str)
    return pandas_str


def _load_pandas_categorical(
    file_name: Optional[Union[str, Path]] = None,
    model_str: Optional[str] = None,
) -> Optional[List[List]]:
    pandas_key = "pandas_categorical:"
    offset = -len(pandas_key)
    if file_name is not None:
        max_offset = -getsize(file_name)
        with open(file_name, "rb") as f:
            while True:
                offset = max(offset, max_offset)
                f.seek(offset, SEEK_END)
                lines = f.readlines()
                if len(lines) >= 2:
                    break
                offset *= 2
        last_line = lines[-1].decode("utf-8").strip()
        if not last_line.startswith(pandas_key):
            last_line = lines[-2].decode("utf-8").strip()
    elif model_str is not None:
        idx = model_str.rfind("\n", 0, offset)
        last_line = model_str[idx:].strip()
    if last_line.startswith(pandas_key):
        return json.loads(last_line[len(pandas_key) :])
    else:
        return None


class Sequence(abc.ABC):
    """
    Generic data access interface.

    Object should support the following operations:

    .. code-block::

        # Get total row number.
        >>> len(seq)
        # Random access by row index. Used for data sampling.
        >>> seq[10]
        # Range data access. Used to read data in batch when constructing Dataset.
        >>> seq[0:100]
        # Optionally specify batch_size to control range data read size.
        >>> seq.batch_size

    - With random access, **data sampling does not need to go through all data**.
    - With range data access, there's **no need to read all data into memory thus reduce memory usage**.

    .. versionadded:: 3.3.0

    Attributes
    ----------
    batch_size : int
        Default size of a batch.
    """

    batch_size = 4096  # Defaults to read 4K rows in each batch.

    @abc.abstractmethod
    def __getitem__(self, idx: Union[int, slice, List[int]]) -> np.ndarray:
        """Return data for given row index.

        A basic implementation should look like this:

        .. code-block:: python

            if isinstance(idx, numbers.Integral):
                return self._get_one_line(idx)
            elif isinstance(idx, slice):
                return np.stack([self._get_one_line(i) for i in range(idx.start, idx.stop)])
            elif isinstance(idx, list):
                # Only required if using ``Dataset.subset()``.
                return np.array([self._get_one_line(i) for i in idx])
            else:
                raise TypeError(f"Sequence index must be integer, slice or list, got {type(idx).__name__}")

        Parameters
        ----------
        idx : int, slice[int], list[int]
            Item index.

        Returns
        -------
        result : numpy 1-D array or numpy 2-D array
            1-D array if idx is int, 2-D array if idx is slice or list.
        """
        raise NotImplementedError("Sub-classes of lightgbm.Sequence must implement __getitem__()")

    @abc.abstractmethod
    def __len__(self) -> int:
        """Return row count of this sequence."""
        raise NotImplementedError("Sub-classes of lightgbm.Sequence must implement __len__()")


class _InnerPredictor:
    """_InnerPredictor of LightGBM.

    Not exposed to user.
    Used only for prediction, usually used for continued training.

    .. note::

        Can be converted from Booster, but cannot be converted to Booster.
    """

    def __init__(
        self,
        booster_handle: _BoosterHandle,
        pandas_categorical: Optional[List[List]],
        pred_parameter: Dict[str, Any],
        manage_handle: bool,
    ):
        """Initialize the _InnerPredictor.

        Parameters
        ----------
        booster_handle : object
            Handle of Booster.
        pandas_categorical : list of list, or None
            If provided, list of categories for ``pandas`` categorical columns.
            Where the ``i``th element of the list contains the categories for the ``i``th categorical feature.
        pred_parameter : dict
            Other parameters for the prediction.
        manage_handle : bool
            If ``True``, free the corresponding Booster on the C++ side when this Python object is deleted.
        """
        self._handle = booster_handle
        self.__is_manage_handle = manage_handle
        self.pandas_categorical = pandas_categorical
        self.pred_parameter = _param_dict_to_str(pred_parameter)

        out_num_class = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumClasses(
                self._handle,
                ctypes.byref(out_num_class),
            )
        )
        self.num_class = out_num_class.value

    @classmethod
    def from_booster(
        cls,
        booster: "Booster",
        pred_parameter: Dict[str, Any],
    ) -> "_InnerPredictor":
        """Initialize an ``_InnerPredictor`` from a ``Booster``.

        Parameters
        ----------
        booster : Booster
            Booster.
        pred_parameter : dict
            Other parameters for the prediction.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                booster._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return cls(
            booster_handle=booster._handle,
            pandas_categorical=booster.pandas_categorical,
            pred_parameter=pred_parameter,
            manage_handle=False,
        )

    @classmethod
    def from_model_file(
        cls,
        model_file: Union[str, Path],
        pred_parameter: Dict[str, Any],
    ) -> "_InnerPredictor":
        """Initialize an ``_InnerPredictor`` from a text file containing a LightGBM model.

        Parameters
        ----------
        model_file : str or pathlib.Path
            Path to the model file.
        pred_parameter : dict
            Other parameters for the prediction.
        """
        booster_handle = ctypes.c_void_p()
        out_num_iterations = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterCreateFromModelfile(
                _c_str(str(model_file)),
                ctypes.byref(out_num_iterations),
                ctypes.byref(booster_handle),
            )
        )
        return cls(
            booster_handle=booster_handle,
            pandas_categorical=_load_pandas_categorical(file_name=model_file),
            pred_parameter=pred_parameter,
            manage_handle=True,
        )

    def __del__(self) -> None:
        try:
            if self.__is_manage_handle:
                _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        except AttributeError:
            pass

    def __getstate__(self) -> Dict[str, Any]:
        this = self.__dict__.copy()
        this.pop("handle", None)
        this.pop("_handle", None)
        return this

    def predict(
        self,
        data: _LGBM_PredictDataType,
        start_iteration: int = 0,
        num_iteration: int = -1,
        raw_score: bool = False,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        data_has_header: bool = False,
        validate_features: bool = False,
    ) -> _LGBM_PredictReturnType:
        """Predict logic.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, pyarrow Table or polars DataFrame
            Data source for prediction.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
        num_iteration : int, optional (default=-1)
            Iteration used for prediction.
        raw_score : bool, optional (default=False)
            Whether to predict raw scores.
        pred_leaf : bool, optional (default=False)
            Whether to predict leaf index.
        pred_contrib : bool, optional (default=False)
            Whether to predict feature contributions.
        data_has_header : bool, optional (default=False)
            Whether data has header.
            Used only for txt data.
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.

            .. versionadded:: 4.0.0

        Returns
        -------
        result : numpy array, scipy.sparse or list of scipy.sparse
            Prediction result.
            Can be sparse or a list of sparse objects (each element represents predictions for one class) for feature contributions (when ``pred_contrib=True``).
        """
        if isinstance(data, Dataset):
            raise TypeError("Cannot use Dataset instance for prediction, please use raw data instead")
        if isinstance(data, pd_DataFrame) and validate_features:
            data_names = [str(x) for x in data.columns]
            ptr_names = (ctypes.c_char_p * len(data_names))()
            ptr_names[:] = [x.encode("utf-8") for x in data_names]
            _safe_call(
                _LIB.LGBM_BoosterValidateFeatureNames(
                    self._handle,
                    ptr_names,
                    ctypes.c_int(len(data_names)),
                )
            )

        if isinstance(data, pd_DataFrame):
            data = _data_from_pandas(
                data=data,
                feature_name="auto",
                categorical_feature="auto",
                pandas_categorical=self.pandas_categorical,
            )[0]

        predict_type = _C_API_PREDICT_NORMAL
        if raw_score:
            predict_type = _C_API_PREDICT_RAW_SCORE
        if pred_leaf:
            predict_type = _C_API_PREDICT_LEAF_INDEX
        if pred_contrib:
            predict_type = _C_API_PREDICT_CONTRIB

        if isinstance(data, (str, Path)):
            with _TempFile() as f:
                _safe_call(
                    _LIB.LGBM_BoosterPredictForFile(
                        self._handle,
                        _c_str(str(data)),
                        ctypes.c_int(data_has_header),
                        ctypes.c_int(predict_type),
                        ctypes.c_int(start_iteration),
                        ctypes.c_int(num_iteration),
                        _c_str(self.pred_parameter),
                        _c_str(f.name),
                    )
                )
                preds = np.loadtxt(f.name, dtype=np.float64)
                nrow = preds.shape[0]
        elif isinstance(data, scipy.sparse.csr_matrix):
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csr(  # type: ignore[assignment]
                csr=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, scipy.sparse.csc_matrix):
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csc(  # type: ignore[assignment]
                csc=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, np.ndarray):
            preds, nrow = self.__pred_for_np2d(
                mat=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif nwd.is_into_dataframe(data):
            preds, nrow = self.__pred_for_narwhals(
                data=nw.from_native(data),
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        elif isinstance(data, list):
            try:
                data = np.array(data)
            except BaseException as err:
                raise ValueError("Cannot convert data list to numpy array.") from err
            preds, nrow = self.__pred_for_np2d(
                mat=data,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        else:
            try:
                _log_warning("Converting data to scipy sparse matrix.")
                csr = scipy.sparse.csr_matrix(data)
            except BaseException as err:
                raise TypeError(f"Cannot predict data for type {type(data).__name__}") from err
            # TODO: remove 'type: ignore[assignment]' when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
            preds, nrow = self.__pred_for_csr(  # type: ignore[assignment]
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        if pred_leaf:
            preds = preds.astype(np.int32)
        is_sparse = isinstance(preds, (list, scipy.sparse.spmatrix))
        if not is_sparse and (preds.size != nrow or pred_leaf or pred_contrib):
            if preds.size % nrow == 0:
                preds = preds.reshape(nrow, -1)
            else:
                raise ValueError(f"Length of predict result ({preds.size}) cannot be divide nrow ({nrow})")
        return preds

    def __get_num_preds(
        self,
        *,
        start_iteration: int,
        num_iteration: int,
        nrow: int,
        predict_type: int,
    ) -> int:
        """Get size of prediction result."""
        if nrow > _MAX_INT32:
            raise LightGBMError(
                "LightGBM cannot perform prediction for data "
                f"with number of rows greater than MAX_INT32 ({_MAX_INT32}).\n"
                "You can split your data into chunks "
                "and then concatenate predictions for them"
            )
        n_preds = ctypes.c_int64(0)
        _safe_call(
            _LIB.LGBM_BoosterCalcNumPredict(
                self._handle,
                ctypes.c_int(nrow),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.byref(n_preds),
            )
        )
        return n_preds.value

    def __inner_predict_np2d(
        self,
        mat: np.ndarray,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
        preds: Optional[np.ndarray],
    ) -> Tuple[np.ndarray, int]:
        data, layout = _np2d_to_np1d(mat)
        ptr_data, type_ptr_data, _ = _c_float_array(data)
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=mat.shape[0],
            predict_type=predict_type,
        )
        if preds is None:
            preds = np.empty(n_preds, dtype=np.float64)
        elif len(preds.shape) != 1 or len(preds) != n_preds:
            raise ValueError("Wrong length of pre-allocated predict array")
        out_num_preds = ctypes.c_int64(0)
        _safe_call(
            _LIB.LGBM_BoosterPredictForMat(
                self._handle,
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int32(mat.shape[0]),
                ctypes.c_int32(mat.shape[1]),
                ctypes.c_int(layout),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, mat.shape[0]

    def __pred_for_np2d(
        self,
        mat: np.ndarray,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[np.ndarray, int]:
        """Predict for a 2-D numpy matrix."""
        if len(mat.shape) != 2:
            raise ValueError("Input numpy.ndarray or list must be 2 dimensional")

        nrow = mat.shape[0]
        if nrow > _MAX_INT32:
            sections = np.arange(_MAX_INT32, nrow, _MAX_INT32)
            # __get_num_preds() cannot work with nrow > MAX_INT32, so calculate overall number of predictions piecemeal
            n_preds = [
                self.__get_num_preds(
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    nrow=int(i),
                    predict_type=predict_type,
                )
                for i in np.diff([0] + list(sections) + [nrow])
            ]
            n_preds_sections = np.array([0] + n_preds, dtype=np.intp).cumsum()
            preds = np.empty(sum(n_preds), dtype=np.float64)
            for chunk, (start_idx_pred, end_idx_pred) in zip(
                np.array_split(mat, sections), zip(n_preds_sections, n_preds_sections[1:], strict=True), strict=True
            ):
                # avoid memory consumption by arrays concatenation operations
                self.__inner_predict_np2d(
                    mat=chunk,
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    predict_type=predict_type,
                    preds=preds[start_idx_pred:end_idx_pred],
                )
            return preds, nrow
        else:
            return self.__inner_predict_np2d(
                mat=mat,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
                preds=None,
            )

    def __create_sparse_native(
        self,
        cs: Union[scipy.sparse.csc_matrix, scipy.sparse.csr_matrix],
        out_shape: np.ndarray,
        out_ptr_indptr: "ctypes._Pointer",
        out_ptr_indices: "ctypes._Pointer",
        out_ptr_data: "ctypes._Pointer",
        indptr_type: int,
        data_type: int,
        is_csr: bool,
    ) -> _LGBM_PredictSparseReturnType:
        # create numpy array from output arrays
        data_indices_len = out_shape[0]
        indptr_len = out_shape[1]
        if indptr_type == _C_API_DTYPE_INT32:
            out_indptr = _cint32_array_to_numpy(cptr=out_ptr_indptr, length=indptr_len)
        elif indptr_type == _C_API_DTYPE_INT64:
            out_indptr = _cint64_array_to_numpy(cptr=out_ptr_indptr, length=indptr_len)
        else:
            raise TypeError("Expected int32 or int64 type for indptr")
        if data_type == _C_API_DTYPE_FLOAT32:
            out_data = _cfloat32_array_to_numpy(cptr=out_ptr_data, length=data_indices_len)
        elif data_type == _C_API_DTYPE_FLOAT64:
            out_data = _cfloat64_array_to_numpy(cptr=out_ptr_data, length=data_indices_len)
        else:
            raise TypeError("Expected float32 or float64 type for data")
        out_indices = _cint32_array_to_numpy(cptr=out_ptr_indices, length=data_indices_len)
        # break up indptr based on number of rows (note more than one matrix in multiclass case)
        per_class_indptr_shape = cs.indptr.shape[0]
        # for CSC there is extra column added
        if not is_csr:
            per_class_indptr_shape += 1
        out_indptr_arrays = np.split(out_indptr, out_indptr.shape[0] / per_class_indptr_shape)
        # reformat output into a csr or csc matrix or list of csr or csc matrices
        cs_output_matrices = []
        offset = 0
        for cs_indptr in out_indptr_arrays:
            matrix_indptr_len = cs_indptr[cs_indptr.shape[0] - 1]
            cs_indices = out_indices[offset + cs_indptr[0] : offset + matrix_indptr_len]
            cs_data = out_data[offset + cs_indptr[0] : offset + matrix_indptr_len]
            offset += matrix_indptr_len
            # same shape as input csr or csc matrix except extra column for expected value
            cs_shape = [cs.shape[0], cs.shape[1] + 1]
            # note: make sure we copy data as it will be deallocated next
            if is_csr:
                cs_output_matrices.append(scipy.sparse.csr_matrix((cs_data, cs_indices, cs_indptr), cs_shape))
            else:
                cs_output_matrices.append(scipy.sparse.csc_matrix((cs_data, cs_indices, cs_indptr), cs_shape))
        # free the temporary native indptr, indices, and data
        _safe_call(
            _LIB.LGBM_BoosterFreePredictSparse(
                out_ptr_indptr,
                out_ptr_indices,
                out_ptr_data,
                ctypes.c_int(indptr_type),
                ctypes.c_int(data_type),
            )
        )
        if len(cs_output_matrices) == 1:
            return cs_output_matrices[0]
        return cs_output_matrices

    def __inner_predict_csr(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
        preds: Optional[np.ndarray],
    ) -> Tuple[np.ndarray, int]:
        nrow = len(csr.indptr) - 1
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=nrow,
            predict_type=predict_type,
        )
        if preds is None:
            preds = np.empty(n_preds, dtype=np.float64)
        elif len(preds.shape) != 1 or len(preds) != n_preds:
            raise ValueError("Wrong length of pre-allocated predict array")
        out_num_preds = ctypes.c_int64(0)

        ptr_indptr, type_ptr_indptr, _ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)

        assert csr.shape[1] <= _MAX_INT32
        csr_indices = csr.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_BoosterPredictForCSR(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, nrow

    def __inner_predict_csr_sparse(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)
        csr_indices = csr.indices.astype(np.int32, copy=False)
        matrix_type = _C_API_MATRIX_TYPE_CSR
        out_ptr_indptr: _ctypes_int_ptr
        if type_ptr_indptr == _C_API_DTYPE_INT32:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int32)()
        else:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int64)()
        out_ptr_indices = ctypes.POINTER(ctypes.c_int32)()
        out_ptr_data: _ctypes_float_ptr
        if type_ptr_data == _C_API_DTYPE_FLOAT32:
            out_ptr_data = ctypes.POINTER(ctypes.c_float)()
        else:
            out_ptr_data = ctypes.POINTER(ctypes.c_double)()
        out_shape = np.empty(2, dtype=np.int64)
        _safe_call(
            _LIB.LGBM_BoosterPredictSparseOutput(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.c_int(matrix_type),
                out_shape.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
                ctypes.byref(out_ptr_indptr),
                ctypes.byref(out_ptr_indices),
                ctypes.byref(out_ptr_data),
            )
        )
        matrices = self.__create_sparse_native(
            cs=csr,
            out_shape=out_shape,
            out_ptr_indptr=out_ptr_indptr,
            out_ptr_indices=out_ptr_indices,
            out_ptr_data=out_ptr_data,
            indptr_type=type_ptr_indptr,
            data_type=type_ptr_data,
            is_csr=True,
        )
        nrow = len(csr.indptr) - 1
        return matrices, nrow

    def __pred_for_csr(
        self,
        csr: scipy.sparse.csr_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        """Predict for a CSR data."""
        if predict_type == _C_API_PREDICT_CONTRIB:
            return self.__inner_predict_csr_sparse(
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        nrow = len(csr.indptr) - 1
        if nrow > _MAX_INT32:
            sections = [0] + list(np.arange(_MAX_INT32, nrow, _MAX_INT32)) + [nrow]
            # __get_num_preds() cannot work with nrow > MAX_INT32, so calculate overall number of predictions piecemeal
            n_preds = [
                self.__get_num_preds(
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    nrow=int(i),
                    predict_type=predict_type,
                )
                for i in np.diff(sections)
            ]
            n_preds_sections = np.array([0] + n_preds, dtype=np.intp).cumsum()
            preds = np.empty(sum(n_preds), dtype=np.float64)
            for (start_idx, end_idx), (start_idx_pred, end_idx_pred) in zip(
                zip(sections, sections[1:], strict=True),
                zip(n_preds_sections, n_preds_sections[1:], strict=True),
                strict=True,
            ):
                # avoid memory consumption by arrays concatenation operations
                self.__inner_predict_csr(
                    csr=csr[start_idx:end_idx],
                    start_iteration=start_iteration,
                    num_iteration=num_iteration,
                    predict_type=predict_type,
                    preds=preds[start_idx_pred:end_idx_pred],
                )
            return preds, nrow
        else:
            return self.__inner_predict_csr(
                csr=csr,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
                preds=None,
            )

    def __inner_predict_sparse_csc(
        self,
        csc: scipy.sparse.csc_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)
        csc_indices = csc.indices.astype(np.int32, copy=False)
        matrix_type = _C_API_MATRIX_TYPE_CSC
        out_ptr_indptr: _ctypes_int_ptr
        if type_ptr_indptr == _C_API_DTYPE_INT32:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int32)()
        else:
            out_ptr_indptr = ctypes.POINTER(ctypes.c_int64)()
        out_ptr_indices = ctypes.POINTER(ctypes.c_int32)()
        out_ptr_data: _ctypes_float_ptr
        if type_ptr_data == _C_API_DTYPE_FLOAT32:
            out_ptr_data = ctypes.POINTER(ctypes.c_float)()
        else:
            out_ptr_data = ctypes.POINTER(ctypes.c_double)()
        out_shape = np.empty(2, dtype=np.int64)
        _safe_call(
            _LIB.LGBM_BoosterPredictSparseOutput(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.c_int(matrix_type),
                out_shape.ctypes.data_as(ctypes.POINTER(ctypes.c_int64)),
                ctypes.byref(out_ptr_indptr),
                ctypes.byref(out_ptr_indices),
                ctypes.byref(out_ptr_data),
            )
        )
        matrices = self.__create_sparse_native(
            cs=csc,
            out_shape=out_shape,
            out_ptr_indptr=out_ptr_indptr,
            out_ptr_indices=out_ptr_indices,
            out_ptr_data=out_ptr_data,
            indptr_type=type_ptr_indptr,
            data_type=type_ptr_data,
            is_csr=False,
        )
        nrow = csc.shape[0]
        return matrices, nrow

    def __pred_for_csc(
        self,
        csc: scipy.sparse.csc_matrix,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[_LGBM_PredictSparseReturnType, int]:
        """Predict for a CSC data."""
        nrow = csc.shape[0]
        if nrow > _MAX_INT32:
            return self.__pred_for_csr(
                csr=csc.tocsr(),
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        if predict_type == _C_API_PREDICT_CONTRIB:
            return self.__inner_predict_sparse_csc(
                csc=csc,
                start_iteration=start_iteration,
                num_iteration=num_iteration,
                predict_type=predict_type,
            )
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=nrow,
            predict_type=predict_type,
        )
        preds = np.empty(n_preds, dtype=np.float64)
        out_num_preds = ctypes.c_int64(0)

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)

        assert csc.shape[0] <= _MAX_INT32
        csc_indices = csc.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_BoosterPredictForCSC(
                self._handle,
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, nrow

    def __pred_for_narwhals(
        self,
        data: nw.DataFrame,
        start_iteration: int,
        num_iteration: int,
        predict_type: int,
    ) -> Tuple[np.ndarray, int]:
        """Predict for a narwhals DataFrame."""
        # Prepare prediction output array
        n_preds = self.__get_num_preds(
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            nrow=data.shape[0],
            predict_type=predict_type,
        )
        preds = np.empty(n_preds, dtype=np.float64)
        out_num_preds = ctypes.c_int64(0)

        # Export narwhals DataFrame to Arrow and run prediction
        pycapsule = data.__arrow_c_stream__()
        _safe_call(
            _LIB.LGBM_BoosterPredictForArrowStream(
                self._handle,
                _extract_arrow_stream_capsule_pointer(pycapsule),
                ctypes.c_int(predict_type),
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                _c_str(self.pred_parameter),
                ctypes.byref(out_num_preds),
                preds.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if n_preds != out_num_preds.value:
            raise ValueError("Wrong length for predict results")
        return preds, data.shape[0]

    def current_iteration(self) -> int:
        """Get the index of the current iteration.

        Returns
        -------
        cur_iter : int
            The index of the current iteration.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                self._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return out_cur_iter.value


class Dataset:
    """
    Dataset in LightGBM.

    LightGBM does not train on raw data.
    It discretizes continuous features into histogram bins, tries to combine categorical features,
    and automatically handles missing and infinite values.

    This class handles that preprocessing, and holds that alternative representation of the input data.
    """

    def __init__(
        self,
        data: _LGBM_TrainDataType,
        label: Optional[_LGBM_LabelType] = None,
        reference: Optional["Dataset"] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        params: Optional[Dict[str, Any]] = None,
        free_raw_data: bool = True,
        position: Optional[_LGBM_PositionType] = None,
    ):
        """Initialize Dataset.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source of Dataset.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM) or a LightGBM Dataset binary file.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Label of the data.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        reference : Dataset or None, optional (default=None)
            If this is Dataset for validation, training data should be used as reference.
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each instance. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        feature_name : list of str, or 'auto', optional (default="auto")
            Feature names.
            If 'auto' and data is pandas DataFrame, pyarrow Table, or polars DataFrame, data columns names are used.
        categorical_feature : list of str or int, or 'auto', optional (default="auto")
            Categorical features.
            If list of int, interpreted as indices.
            If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
            If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
            All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
            Large values could be memory consuming. Consider using consecutive integers starting from zero.
            All negative values in categorical features will be treated as missing values.
            The output cannot be monotonically constrained with respect to a categorical feature.
            Floating point numbers in categorical features will be rounded towards 0.
        params : dict or None, optional (default=None)
            Other parameters for Dataset.
        free_raw_data : bool, optional (default=True)
            If True, raw data is freed after constructing inner Dataset.
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.
        """
        self._handle: Optional[_DatasetHandle] = None
        self.data = data
        self.label = label
        self.reference = reference
        self.weight = weight
        self.group = group
        self.position = position
        self.init_score = init_score
        self.feature_name: _LGBM_FeatureNameConfiguration = feature_name
        self.categorical_feature: _LGBM_CategoricalFeatureConfiguration = categorical_feature
        self.params = deepcopy(params)
        self.free_raw_data = free_raw_data
        self.used_indices: Optional[List[int]] = None
        self._need_slice = True
        self._predictor: Optional[_InnerPredictor] = None
        self.pandas_categorical: Optional[List[List]] = None
        self._params_back_up: Optional[Dict[str, Any]] = None
        self.version = 0
        self._start_row = 0  # Used when pushing rows one by one.
        # By default, LightGBM assigns features names like Column_0, Column_1, etc.
        # These may be overridden during construction if that raw training data is in a format
        # that includes feature names (like a pandas DataFrame) or if the 'feature_name' keyword argument
        # is explicitly set.
        #
        # This is here mostly for scikit-learn's benefit, as it tracks whether input data had feature names.
        self._has_non_default_feature_names: bool = False

    def __del__(self) -> None:
        try:
            self._free_handle()
        except AttributeError:
            pass

    def _create_sample_indices(self, *, total_nrow: int) -> np.ndarray:
        """Get an array of randomly chosen indices from this ``Dataset``.

        Indices are sampled without replacement.

        Parameters
        ----------
        total_nrow : int
            Total number of rows to sample from.
            If this value is greater than the value of parameter ``bin_construct_sample_cnt``, only ``bin_construct_sample_cnt`` indices will be used.
            If Dataset has multiple input data, this should be the sum of rows of every file.

        Returns
        -------
        indices : numpy array
            Indices for sampled data.
        """
        param_str = _param_dict_to_str(self.get_params())
        sample_cnt = _get_sample_count(total_nrow, param_str)
        indices = np.empty(sample_cnt, dtype=np.int32)
        ptr_data, _, _ = _c_int_array(indices)
        actual_sample_cnt = ctypes.c_int32(0)

        _safe_call(
            _LIB.LGBM_SampleIndices(
                ctypes.c_int32(total_nrow),
                _c_str(param_str),
                ptr_data,
                ctypes.byref(actual_sample_cnt),
            )
        )
        assert sample_cnt == actual_sample_cnt.value
        return indices

    def _init_from_ref_dataset(
        self,
        total_nrow: int,
        ref_dataset: _DatasetHandle,
    ) -> "Dataset":
        """Create dataset from a reference dataset.

        Parameters
        ----------
        total_nrow : int
            Number of rows expected to add to dataset.
        ref_dataset : object
            Handle of reference dataset to extract metadata from.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateByReference(
                ref_dataset,
                ctypes.c_int64(total_nrow),
                ctypes.byref(self._handle),
            )
        )
        return self

    def _init_from_sample(
        self,
        sample_data: List[np.ndarray],
        sample_indices: List[np.ndarray],
        sample_cnt: int,
        total_nrow: int,
    ) -> "Dataset":
        """Create Dataset from sampled data structures.

        Parameters
        ----------
        sample_data : list of numpy array
            Sample data for each column.
        sample_indices : list of numpy array
            Sample data row index for each column.
        sample_cnt : int
            Number of samples.
        total_nrow : int
            Total number of rows for all input files.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        ncol = len(sample_indices)
        assert len(sample_data) == ncol, "#sample data column != #column indices"

        for i in range(ncol):
            if sample_data[i].dtype != np.double:
                raise ValueError(f"sample_data[{i}] type {sample_data[i].dtype} is not double")
            if sample_indices[i].dtype != np.int32:
                raise ValueError(f"sample_indices[{i}] type {sample_indices[i].dtype} is not int32")

        # c type: double**
        # each double* element points to start of each column of sample data.
        sample_col_ptr: _ctypes_float_array = (ctypes.POINTER(ctypes.c_double) * ncol)()
        # c type int**
        # each int* points to start of indices for each column
        indices_col_ptr: _ctypes_int_array = (ctypes.POINTER(ctypes.c_int32) * ncol)()
        for i in range(ncol):
            sample_col_ptr[i] = _c_float_array(sample_data[i])[0]
            indices_col_ptr[i] = _c_int_array(sample_indices[i])[0]

        num_per_col = np.array([len(d) for d in sample_indices], dtype=np.int32)
        num_per_col_ptr, _, _ = _c_int_array(num_per_col)

        self._handle = ctypes.c_void_p()
        params_str = _param_dict_to_str(self.get_params())
        _safe_call(
            _LIB.LGBM_DatasetCreateFromSampledColumn(
                ctypes.cast(sample_col_ptr, ctypes.POINTER(ctypes.POINTER(ctypes.c_double))),
                ctypes.cast(indices_col_ptr, ctypes.POINTER(ctypes.POINTER(ctypes.c_int32))),
                ctypes.c_int32(ncol),
                num_per_col_ptr,
                ctypes.c_int32(sample_cnt),
                ctypes.c_int32(total_nrow),
                ctypes.c_int64(total_nrow),
                _c_str(params_str),
                ctypes.byref(self._handle),
            )
        )
        return self

    def _push_rows(self, data: np.ndarray) -> "Dataset":
        """Add rows to Dataset.

        Parameters
        ----------
        data : numpy 1-D array
            New data to add to the Dataset.

        Returns
        -------
        self : Dataset
            Dataset object.
        """
        nrow, ncol = data.shape
        data = data.reshape(data.size)
        data_ptr, data_type, _ = _c_float_array(data)

        _safe_call(
            _LIB.LGBM_DatasetPushRows(
                self._handle,
                data_ptr,
                data_type,
                ctypes.c_int32(nrow),
                ctypes.c_int32(ncol),
                ctypes.c_int32(self._start_row),
            )
        )
        self._start_row += nrow
        return self

    def get_params(self) -> Dict[str, Any]:
        """Get the used parameters in the Dataset.

        Returns
        -------
        params : dict
            The used parameters in this Dataset object.
        """
        if self.params is not None:
            # no min_data, nthreads and verbose in this function
            dataset_params = _ConfigAliases.get(
                "bin_construct_sample_cnt",
                "categorical_feature",
                "data_random_seed",
                "enable_bundle",
                "feature_pre_filter",
                "forcedbins_filename",
                "group_column",
                "header",
                "ignore_column",
                "is_enable_sparse",
                "label_column",
                "linear_tree",
                "max_bin",
                "max_bin_by_feature",
                "min_data_in_bin",
                "pre_partition",
                "precise_float_parser",
                "two_round",
                "use_missing",
                "weight_column",
                "zero_as_missing",
            )
            return {k: v for k, v in self.params.items() if k in dataset_params}
        else:
            return {}

    def _free_handle(self) -> "Dataset":
        if self._handle is not None:
            _safe_call(_LIB.LGBM_DatasetFree(self._handle))
            self._handle = None
        self._need_slice = True
        if self.used_indices is not None:
            self.data = None
        return self

    def _set_init_score_by_predictor(
        self,
        predictor: Optional[_InnerPredictor],
        data: _LGBM_TrainDataType,
        used_indices: Optional[Union[List[int], np.ndarray]],
    ) -> "Dataset":
        data_has_header = False
        if isinstance(data, (str, Path)) and self.params is not None:
            # check data has header or not
            data_has_header = any(self.params.get(alias, False) for alias in _ConfigAliases.get("header"))
        num_data = self.num_data()
        if predictor is not None:
            init_score: Union[np.ndarray, scipy.sparse.spmatrix] = predictor.predict(
                data=data,
                raw_score=True,
                data_has_header=data_has_header,
            )
            init_score = init_score.ravel()
            if used_indices is not None:
                assert not self._need_slice
                if isinstance(data, (str, Path)):
                    sub_init_score = np.empty(num_data * predictor.num_class, dtype=np.float64)
                    assert num_data == len(used_indices)
                    for i in range(len(used_indices)):
                        for j in range(predictor.num_class):
                            sub_init_score[i * predictor.num_class + j] = init_score[
                                used_indices[i] * predictor.num_class + j
                            ]
                    init_score = sub_init_score
            if predictor.num_class > 1:
                # need to regroup init_score
                new_init_score = np.empty(init_score.size, dtype=np.float64)
                for i in range(num_data):
                    for j in range(predictor.num_class):
                        new_init_score[j * num_data + i] = init_score[i * predictor.num_class + j]
                init_score = new_init_score
        elif self.init_score is not None:
            init_score = np.full_like(self.init_score, fill_value=0.0, dtype=np.float64)
        else:
            return self
        self.set_init_score(init_score)
        return self

    def _lazy_init(
        self,
        data: Optional[_LGBM_TrainDataType],
        label: Optional[_LGBM_LabelType],
        reference: Optional["Dataset"],
        weight: Optional[_LGBM_WeightType],
        group: Optional[_LGBM_GroupType],
        init_score: Optional[_LGBM_InitScoreType],
        predictor: Optional[_InnerPredictor],
        feature_name: _LGBM_FeatureNameConfiguration,
        categorical_feature: _LGBM_CategoricalFeatureConfiguration,
        params: Optional[Dict[str, Any]],
        position: Optional[_LGBM_PositionType],
    ) -> "Dataset":
        if data is None:
            self._handle = None
            return self
        if reference is not None:
            self.pandas_categorical = reference.pandas_categorical
            categorical_feature = reference.categorical_feature
        if isinstance(data, pd_DataFrame):
            data, feature_name, categorical_feature, self.pandas_categorical = _data_from_pandas(
                data=data,
                feature_name=feature_name,
                categorical_feature=categorical_feature,
                pandas_categorical=self.pandas_categorical,
            )
        if nwd.is_into_dataframe(data) and feature_name == "auto":
            feature_name = nw.from_native(data).schema.names()

        # 'feature_name == "auto"' after the block above means no feature names were provided
        # by either the data type (DataFrame/pyarrow) or the user's 'feature_name' argument.
        # LightGBM will assign auto-generated names like Column_0, Column_1, etc.
        self._has_non_default_feature_names = feature_name != "auto"

        # process for args
        params = {} if params is None else params
        args_names = inspect.signature(self.__class__._lazy_init).parameters.keys()
        for key in params.keys():
            if key in args_names:
                _log_warning(
                    f"{key} keyword has been found in `params` and will be ignored.\n"
                    f"Please use {key} argument of the Dataset constructor to pass this parameter."
                )
        # get categorical features
        if isinstance(categorical_feature, list):
            categorical_indices = set()
            feature_dict = {}
            if isinstance(feature_name, list):
                feature_dict = {name: i for i, name in enumerate(feature_name)}
            for name in categorical_feature:
                if isinstance(name, str) and name in feature_dict:
                    categorical_indices.add(feature_dict[name])
                elif isinstance(name, int):
                    categorical_indices.add(name)
                else:
                    raise TypeError(f"Wrong type({type(name).__name__}) or unknown name({name}) in categorical_feature")
            if categorical_indices:
                for cat_alias in _ConfigAliases.get("categorical_feature"):
                    if cat_alias in params:
                        # If the params[cat_alias] is equal to categorical_indices, do not report the warning.
                        if not (isinstance(params[cat_alias], list) and set(params[cat_alias]) == categorical_indices):
                            _log_warning(f"{cat_alias} in param dict is overridden.")
                        params.pop(cat_alias, None)
                params["categorical_column"] = sorted(categorical_indices)

        params_str = _param_dict_to_str(params)
        self.params = params
        # process for reference dataset
        ref_dataset = None
        if isinstance(reference, Dataset):
            ref_dataset = reference.construct()._handle
        elif reference is not None:
            raise TypeError("Reference dataset should be None or dataset instance")
        # start construct data
        if isinstance(data, (str, Path)):
            self._handle = ctypes.c_void_p()
            _safe_call(
                _LIB.LGBM_DatasetCreateFromFile(
                    _c_str(str(data)),
                    _c_str(params_str),
                    ref_dataset,
                    ctypes.byref(self._handle),
                )
            )
        elif isinstance(data, scipy.sparse.csr_matrix):
            self.__init_from_csr(csr=data, params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, scipy.sparse.csc_matrix):
            self.__init_from_csc(csc=data, params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, np.ndarray):
            self.__init_from_np2d(mat=data, params_str=params_str, ref_dataset=ref_dataset)
        elif nwd.is_into_dataframe(data):
            self.__init_from_narwhals(data=nw.from_native(data), params_str=params_str, ref_dataset=ref_dataset)
        elif isinstance(data, list) and len(data) > 0:
            if _is_list_of_numpy_arrays(data):
                self.__init_from_list_np2d(mats=data, params_str=params_str, ref_dataset=ref_dataset)
            elif _is_list_of_sequences(data):
                self.__init_from_seqs(seqs=data, ref_dataset=ref_dataset)
            else:
                raise TypeError("Data list can only be of ndarray or Sequence")
        elif isinstance(data, Sequence):
            self.__init_from_seqs(seqs=[data], ref_dataset=ref_dataset)
        else:
            try:
                csr = scipy.sparse.csr_matrix(data)
                self.__init_from_csr(csr=csr, params_str=params_str, ref_dataset=ref_dataset)
            except BaseException as err:
                raise TypeError(f"Cannot initialize Dataset from {type(data).__name__}") from err
        if label is not None:
            self.set_label(label)
        if self.get_label() is None:
            raise ValueError("Label should not be None")
        if weight is not None:
            self.set_weight(weight)
        if group is not None:
            self.set_group(group)
        if position is not None:
            self.set_position(position)
        if isinstance(predictor, _InnerPredictor):
            if self._predictor is None and init_score is not None:
                _log_warning("The init_score will be overridden by the prediction of init_model.")
            self._set_init_score_by_predictor(predictor=predictor, data=data, used_indices=None)
        elif init_score is not None:
            self.set_init_score(init_score)
        elif predictor is not None:
            raise TypeError(f"Wrong predictor type {type(predictor).__name__}")
        # set feature names
        return self.set_feature_name(feature_name)

    @staticmethod
    def _yield_row_from_seqlist(seqs: List[Sequence], indices: Iterable[int]) -> Iterator[np.ndarray]:
        offset = 0
        seq_id = 0
        seq = seqs[seq_id]
        for row_id in indices:
            assert row_id >= offset, "sample indices are expected to be monotonic"
            while row_id >= offset + len(seq):
                offset += len(seq)
                seq_id += 1
                seq = seqs[seq_id]
            id_in_seq = row_id - offset
            row = seq[id_in_seq]
            yield row if row.flags["OWNDATA"] else row.copy()

    def __sample(self, *, seqs: List[Sequence], total_nrow: int) -> Tuple[List[np.ndarray], List[np.ndarray]]:
        """Sample data from seqs.

        Mimics behavior in c_api.cpp:LGBM_DatasetCreateFromMats()

        Returns
        -------
            sampled_rows, sampled_row_indices
        """
        indices = self._create_sample_indices(total_nrow=total_nrow)

        # Select sampled rows, transpose to column order.
        sampled = np.array(list(self._yield_row_from_seqlist(seqs, indices)))
        sampled = sampled.T

        filtered = []
        filtered_idx = []
        sampled_row_range = np.arange(len(indices), dtype=np.int32)
        for col in sampled:
            col_predicate = (np.abs(col) > ZERO_THRESHOLD) | np.isnan(col)
            filtered_col = col[col_predicate]
            filtered_row_idx = sampled_row_range[col_predicate]

            filtered.append(filtered_col)
            filtered_idx.append(filtered_row_idx)

        return filtered, filtered_idx

    def __init_from_seqs(
        self,
        *,
        seqs: List[Sequence],
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """
        Initialize data from list of Sequence objects.

        Sequence: Generic Data Access Object
            Supports random access and access by batch if properly defined by user

        Data scheme uniformity are trusted, not checked
        """
        total_nrow = sum(len(seq) for seq in seqs)

        # create validation dataset from ref_dataset
        if ref_dataset is not None:
            self._init_from_ref_dataset(total_nrow, ref_dataset)
        else:
            param_str = _param_dict_to_str(self.get_params())
            sample_cnt = _get_sample_count(total_nrow, param_str)

            sample_data, col_indices = self.__sample(seqs=seqs, total_nrow=total_nrow)
            self._init_from_sample(sample_data, col_indices, sample_cnt, total_nrow)

        for seq in seqs:
            nrow = len(seq)
            batch_size = getattr(seq, "batch_size", None) or Sequence.batch_size
            for start in range(0, nrow, batch_size):
                end = min(start + batch_size, nrow)
                self._push_rows(seq[start:end])
        return self

    def __init_from_np2d(
        self,
        *,
        mat: np.ndarray,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a 2-D numpy matrix."""
        if len(mat.shape) != 2:
            raise ValueError("Input numpy.ndarray must be 2 dimensional")

        self._handle = ctypes.c_void_p()
        data, layout = _np2d_to_np1d(mat)
        ptr_data, type_ptr_data, _ = _c_float_array(data)
        _safe_call(
            _LIB.LGBM_DatasetCreateFromMat(
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int32(mat.shape[0]),
                ctypes.c_int32(mat.shape[1]),
                ctypes.c_int(layout),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_list_np2d(
        self,
        *,
        mats: List[np.ndarray],
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a list of 2-D numpy matrices."""
        ncol = mats[0].shape[1]
        nrow = np.empty((len(mats),), np.int32)
        ptr_data: _ctypes_float_array
        if mats[0].dtype == np.float64:
            ptr_data = (ctypes.POINTER(ctypes.c_double) * len(mats))()
        else:
            ptr_data = (ctypes.POINTER(ctypes.c_float) * len(mats))()
        layouts = (ctypes.c_int * len(mats))()

        holders = []
        type_ptr_data = -1

        for i, mat in enumerate(mats):
            if len(mat.shape) != 2:
                raise ValueError("Input numpy.ndarray must be 2 dimensional")

            if mat.shape[1] != ncol:
                raise ValueError("Input arrays must have same number of columns")

            nrow[i] = mat.shape[0]

            mat, layout = _np2d_to_np1d(mat)

            chunk_ptr_data, chunk_type_ptr_data, holder = _c_float_array(mat)
            if type_ptr_data != -1 and chunk_type_ptr_data != type_ptr_data:
                raise ValueError("Input chunks must have same type")
            ptr_data[i] = chunk_ptr_data
            layouts[i] = layout
            type_ptr_data = chunk_type_ptr_data
            holders.append(holder)

        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateFromMats(
                ctypes.c_int32(len(mats)),
                ctypes.cast(ptr_data, ctypes.POINTER(ctypes.POINTER(ctypes.c_double))),
                ctypes.c_int(type_ptr_data),
                nrow.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ctypes.c_int32(ncol),
                layouts,
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_csr(
        self,
        *,
        csr: scipy.sparse.csr_matrix,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a CSR matrix."""
        if len(csr.indices) != len(csr.data):
            raise ValueError(f"Length mismatch: {len(csr.indices)} vs {len(csr.data)}")
        self._handle = ctypes.c_void_p()

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csr.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csr.data)

        assert csr.shape[1] <= _MAX_INT32
        csr_indices = csr.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_DatasetCreateFromCSR(
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csr_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csr.indptr)),
                ctypes.c_int64(len(csr.data)),
                ctypes.c_int64(csr.shape[1]),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_csc(
        self,
        *,
        csc: scipy.sparse.csc_matrix,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a CSC matrix."""
        if len(csc.indices) != len(csc.data):
            raise ValueError(f"Length mismatch: {len(csc.indices)} vs {len(csc.data)}")
        self._handle = ctypes.c_void_p()

        ptr_indptr, type_ptr_indptr, __ = _c_int_array(csc.indptr)
        ptr_data, type_ptr_data, _ = _c_float_array(csc.data)

        assert csc.shape[0] <= _MAX_INT32
        csc_indices = csc.indices.astype(np.int32, copy=False)

        _safe_call(
            _LIB.LGBM_DatasetCreateFromCSC(
                ptr_indptr,
                ctypes.c_int(type_ptr_indptr),
                csc_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                ptr_data,
                ctypes.c_int(type_ptr_data),
                ctypes.c_int64(len(csc.indptr)),
                ctypes.c_int64(len(csc.data)),
                ctypes.c_int64(csc.shape[0]),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    def __init_from_narwhals(
        self,
        *,
        data: nw.DataFrame,
        params_str: str,
        ref_dataset: Optional[_DatasetHandle],
    ) -> "Dataset":
        """Initialize data from a narwhals DataFrame."""
        # Export narwhals DataFrame to Arrow
        pycapsule = data.__arrow_c_stream__()

        # Create dataset
        self._handle = ctypes.c_void_p()
        _safe_call(
            _LIB.LGBM_DatasetCreateFromArrowStream(
                _extract_arrow_stream_capsule_pointer(pycapsule),
                _c_str(params_str),
                ref_dataset,
                ctypes.byref(self._handle),
            )
        )
        return self

    @staticmethod
    def _compare_params_for_warning(
        *,
        params: Dict[str, Any],
        other_params: Dict[str, Any],
        ignore_keys: Set[str],
    ) -> bool:
        """Compare two dictionaries with params ignoring some keys.

        It is only for the warning purpose.

        Parameters
        ----------
        params : dict
            One dictionary with parameters to compare.
        other_params : dict
            Another dictionary with parameters to compare.
        ignore_keys : set
            Keys that should be ignored during comparing two dictionaries.

        Returns
        -------
        compare_result : bool
          Returns whether two dictionaries with params are equal.
        """
        for k, v in other_params.items():
            if k not in ignore_keys:
                if k not in params or params[k] != v:
                    return False
        for k, v in params.items():
            if k not in ignore_keys:
                if k not in other_params or v != other_params[k]:
                    return False
        return True

    def construct(self) -> "Dataset":
        """Lazy init.

        Returns
        -------
        self : Dataset
            Constructed Dataset object.
        """
        if self._handle is None:
            if self.reference is not None:
                reference_params = self.reference.get_params()
                params = self.get_params()
                if params != reference_params:
                    if not self._compare_params_for_warning(
                        params=params,
                        other_params=reference_params,
                        ignore_keys=_ConfigAliases.get("categorical_feature"),
                    ):
                        _log_warning("Overriding the parameters from Reference Dataset.")
                    self._update_params(reference_params)
                if self.used_indices is None:
                    # create valid
                    self._lazy_init(
                        data=self.data,
                        label=self.label,
                        reference=self.reference,
                        weight=self.weight,
                        group=self.group,
                        position=self.position,
                        init_score=self.init_score,
                        predictor=self._predictor,
                        feature_name=self.feature_name,
                        categorical_feature="auto",
                        params=self.params,
                    )
                else:
                    # construct subset
                    used_indices = _list_to_1d_numpy(
                        data=self.used_indices,
                        dtype=np.int32,
                        name="used_indices",
                    )
                    assert used_indices.flags.c_contiguous
                    if self.reference.group is not None:
                        group_info = np.array(self.reference.group).astype(np.int32, copy=False)
                        _, self.group = np.unique(
                            np.repeat(range(len(group_info)), repeats=group_info)[self.used_indices], return_counts=True
                        )
                    self._handle = ctypes.c_void_p()
                    params_str = _param_dict_to_str(self.params)
                    _safe_call(
                        _LIB.LGBM_DatasetGetSubset(
                            self.reference.construct()._handle,
                            used_indices.ctypes.data_as(ctypes.POINTER(ctypes.c_int32)),
                            ctypes.c_int32(used_indices.shape[0]),
                            _c_str(params_str),
                            ctypes.byref(self._handle),
                        )
                    )
                    if not self.free_raw_data:
                        self.get_data()
                    if self.group is not None:
                        self.set_group(self.group)
                    if self.position is not None:
                        self.set_position(self.position)
                    if self.get_label() is None:
                        raise ValueError("Label should not be None.")
                    if (
                        isinstance(self._predictor, _InnerPredictor)
                        and self._predictor is not self.reference._predictor
                    ):
                        self.get_data()
                        self._set_init_score_by_predictor(
                            predictor=self._predictor, data=self.data, used_indices=used_indices
                        )
            else:
                # create train
                self._lazy_init(
                    data=self.data,
                    label=self.label,
                    reference=None,
                    weight=self.weight,
                    group=self.group,
                    init_score=self.init_score,
                    predictor=self._predictor,
                    feature_name=self.feature_name,
                    categorical_feature=self.categorical_feature,
                    params=self.params,
                    position=self.position,
                )
            if self.free_raw_data:
                self.data = None
            self.feature_name = self.get_feature_name()
        return self

    def create_valid(
        self,
        data: _LGBM_TrainDataType,
        label: Optional[_LGBM_LabelType] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        params: Optional[Dict[str, Any]] = None,
        position: Optional[_LGBM_PositionType] = None,
    ) -> "Dataset":
        """Create validation data align with current Dataset.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source of Dataset.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM) or a LightGBM Dataset binary file.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Label of the data.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each instance. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        params : dict or None, optional (default=None)
            Other parameters for validation Dataset.
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.

        Returns
        -------
        valid : Dataset
            Validation Dataset with reference to self.
        """
        ret = Dataset(
            data,
            label=label,
            reference=self,
            weight=weight,
            group=group,
            position=position,
            init_score=init_score,
            params=params,
            free_raw_data=self.free_raw_data,
        )
        ret._predictor = self._predictor
        ret.pandas_categorical = self.pandas_categorical
        return ret

    def subset(
        self,
        used_indices: List[int],
        params: Optional[Dict[str, Any]] = None,
    ) -> "Dataset":
        """Get subset of current Dataset.

        Parameters
        ----------
        used_indices : list of int
            Indices used to create the subset.
        params : dict or None, optional (default=None)
            These parameters will be passed to Dataset constructor.

        Returns
        -------
        subset : Dataset
            Subset of the current Dataset.
        """
        if params is None:
            params = self.params
        ret = Dataset(
            None,
            reference=self,
            feature_name=self.feature_name,
            categorical_feature=self.categorical_feature,
            params=params,
            free_raw_data=self.free_raw_data,
        )
        ret._predictor = self._predictor
        ret.pandas_categorical = self.pandas_categorical
        ret.used_indices = sorted(used_indices)
        return ret

    def save_binary(self, filename: Union[str, Path]) -> "Dataset":
        """Save Dataset to a binary file.

        .. note::

            Please note that `init_score` is not saved in binary file.
            If you need it, please set it again after loading Dataset.

        Parameters
        ----------
        filename : str or pathlib.Path
            Name of the output file.

        Returns
        -------
        self : Dataset
            Returns self.
        """
        _safe_call(
            _LIB.LGBM_DatasetSaveBinary(
                self.construct()._handle,
                _c_str(str(filename)),
            )
        )
        return self

    def _update_params(self, params: Optional[Dict[str, Any]]) -> "Dataset":
        if not params:
            return self
        params = deepcopy(params)

        def update() -> None:
            if not self.params:
                self.params = params
            else:
                self._params_back_up = deepcopy(self.params)
                self.params.update(params)

        if self._handle is None:
            update()
        elif params is not None:
            ret = _LIB.LGBM_DatasetUpdateParamChecking(
                _c_str(_param_dict_to_str(self.params)),
                _c_str(_param_dict_to_str(params)),
            )
            if ret != 0:
                # could be updated if data is not freed
                if self.data is not None:
                    update()
                    self._free_handle()
                else:
                    raise LightGBMError(_LIB.LGBM_GetLastError().decode("utf-8"))
        return self

    def _reverse_update_params(self) -> "Dataset":
        if self._handle is None:
            self.params = deepcopy(self._params_back_up)
            self._params_back_up = None
        return self

    def set_field(
        self,
        field_name: str,
        data: Optional[_LGBM_SetFieldType],
    ) -> "Dataset":
        """Set property into the Dataset.

        Parameters
        ----------
        field_name : str
            The field name of the information.
        data : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            The data to be set.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set property.
        """
        if self._handle is None:
            raise Exception(f"Cannot set {field_name} before construct dataset")
        if data is None:
            # set to None
            _safe_call(
                _LIB.LGBM_DatasetSetField(
                    self._handle,
                    _c_str(field_name),
                    None,
                    ctypes.c_int(0),
                    ctypes.c_int(_FIELD_TYPE_MAPPER[field_name]),
                )
            )
            return self

        # If the data is Arrow, we can just pass it to C
        if (nwd.is_into_dataframe(data) or nwd.is_into_series(data)) and not isinstance(
            data, (pd_DataFrame, pd_Series)
        ):
            pycapsule = nw.from_native(data, allow_series=True).__arrow_c_stream__()
            _safe_call(
                _LIB.LGBM_DatasetSetFieldFromArrowStream(
                    self._handle,
                    _c_str(field_name),
                    _extract_arrow_stream_capsule_pointer(pycapsule),
                )
            )
            self.version += 1
            return self

        dtype: "np.typing.DTypeLike"
        if field_name == "init_score":
            dtype = np.float64
            if _is_1d_collection(data):
                data = _list_to_1d_numpy(data=data, dtype=dtype, name=field_name)
            elif _is_2d_collection(data):
                data = _data_to_2d_numpy(data=data, dtype=dtype, name=field_name)
                data = data.ravel(order="F")
            else:
                raise TypeError(
                    "init_score must be list, numpy 1-D array or pandas Series.\n"
                    "In multiclass classification init_score can also be a list of lists, numpy 2-D array or pandas DataFrame."
                )
        else:
            if field_name in {"group", "position"}:
                dtype = np.int32
            else:
                dtype = np.float32
            data = _list_to_1d_numpy(data=data, dtype=dtype, name=field_name)

        ptr_data: Union[_ctypes_float_ptr, _ctypes_int_ptr]
        if data.dtype == np.float32 or data.dtype == np.float64:
            ptr_data, type_data, _ = _c_float_array(data)
        elif data.dtype == np.int32:
            ptr_data, type_data, _ = _c_int_array(data)
        else:
            raise TypeError(f"Expected np.float32/64 or np.int32, met type({data.dtype})")
        if type_data != _FIELD_TYPE_MAPPER[field_name]:
            raise TypeError("Input type error for set_field")
        _safe_call(
            _LIB.LGBM_DatasetSetField(
                self._handle,
                _c_str(field_name),
                ptr_data,
                ctypes.c_int(len(data)),
                ctypes.c_int(type_data),
            )
        )
        self.version += 1
        return self

    def get_field(self, field_name: str) -> Optional[np.ndarray]:
        """Get property from the Dataset.

        Can only be run on a constructed Dataset.

        Unlike ``get_group()``, ``get_init_score()``, ``get_label()``, ``get_position()``, and ``get_weight()``,
        this method ignores any raw data passed into ``lgb.Dataset()`` on the Python side, and will only read
        data from the constructed C++ ``Dataset`` object.

        Parameters
        ----------
        field_name : str
            The field name of the information.

        Returns
        -------
        info : numpy array or None
            A numpy array with information from the Dataset.
        """
        if self._handle is None:
            raise Exception(f"Cannot get {field_name} before construct Dataset")
        tmp_out_len = ctypes.c_int(0)
        out_type = ctypes.c_int(0)
        ret = ctypes.POINTER(ctypes.c_void_p)()
        _safe_call(
            _LIB.LGBM_DatasetGetField(
                self._handle,
                _c_str(field_name),
                ctypes.byref(tmp_out_len),
                ctypes.byref(ret),
                ctypes.byref(out_type),
            )
        )
        if out_type.value != _FIELD_TYPE_MAPPER[field_name]:
            raise TypeError("Return type error for get_field")
        if tmp_out_len.value == 0:
            return None
        if out_type.value == _C_API_DTYPE_INT32:
            arr = _cint32_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_int32)),
                length=tmp_out_len.value,
            )
        elif out_type.value == _C_API_DTYPE_FLOAT32:
            arr = _cfloat32_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_float)),
                length=tmp_out_len.value,
            )
        elif out_type.value == _C_API_DTYPE_FLOAT64:
            arr = _cfloat64_array_to_numpy(
                cptr=ctypes.cast(ret, ctypes.POINTER(ctypes.c_double)),
                length=tmp_out_len.value,
            )
        else:
            raise TypeError("Unknown type")
        if field_name == "init_score":
            num_data = self.num_data()
            num_classes = arr.size // num_data
            if num_classes > 1:
                arr = arr.reshape((num_data, num_classes), order="F")
        return arr

    def set_categorical_feature(
        self,
        categorical_feature: _LGBM_CategoricalFeatureConfiguration,
    ) -> "Dataset":
        """Set categorical features.

        Parameters
        ----------
        categorical_feature : list of str or int, or 'auto'
            Names or indices of categorical features.

        Returns
        -------
        self : Dataset
            Dataset with set categorical features.
        """
        if self.categorical_feature == categorical_feature:
            return self
        if self.data is not None:
            if self.categorical_feature is None:
                self.categorical_feature = categorical_feature
                return self._free_handle()
            elif categorical_feature == "auto":
                return self
            else:
                if self.categorical_feature != "auto":
                    _log_warning(
                        "categorical_feature in Dataset is overridden.\n"
                        f"New categorical_feature is {list(categorical_feature)}"
                    )
                self.categorical_feature = categorical_feature
                return self._free_handle()
        else:
            raise LightGBMError(
                "Cannot set categorical feature after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )

    def _set_predictor(
        self,
        predictor: Optional[_InnerPredictor],
    ) -> "Dataset":
        """Set predictor for continued training.

        It is not recommended for user to call this function.
        Please use init_model argument in engine.train() or engine.cv() instead.
        """
        if predictor is None and self._predictor is None:
            return self
        elif isinstance(predictor, _InnerPredictor) and isinstance(self._predictor, _InnerPredictor):
            if (predictor == self._predictor) and (
                predictor.current_iteration() == self._predictor.current_iteration()
            ):
                return self
        if self._handle is None:
            self._predictor = predictor
        elif self.data is not None:
            self._predictor = predictor
            self._set_init_score_by_predictor(
                predictor=self._predictor,
                data=self.data,
                used_indices=None,
            )
        elif self.used_indices is not None and self.reference is not None and self.reference.data is not None:
            self._predictor = predictor
            self._set_init_score_by_predictor(
                predictor=self._predictor,
                data=self.reference.data,
                used_indices=self.used_indices,
            )
        else:
            raise LightGBMError(
                "Cannot set predictor after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )
        return self

    def set_reference(self, reference: "Dataset") -> "Dataset":
        """Set reference Dataset.

        Parameters
        ----------
        reference : Dataset
            Reference that is used as a template to construct the current Dataset.

        Returns
        -------
        self : Dataset
            Dataset with set reference.
        """
        self.set_categorical_feature(reference.categorical_feature).set_feature_name(
            reference.feature_name
        )._set_predictor(reference._predictor)
        # we're done if self and reference share a common upstream reference
        if self.get_ref_chain().intersection(reference.get_ref_chain()):
            return self
        if self.data is not None:
            self.reference = reference
            return self._free_handle()
        else:
            raise LightGBMError(
                "Cannot set reference after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )

    def set_feature_name(self, feature_name: _LGBM_FeatureNameConfiguration) -> "Dataset":
        """Set feature name.

        Parameters
        ----------
        feature_name : list of str
            Feature names.

        Returns
        -------
        self : Dataset
            Dataset with set feature name.
        """
        if feature_name != "auto":
            self.feature_name = feature_name
            self._has_non_default_feature_names = True
        if self._handle is not None and feature_name is not None and feature_name != "auto":
            if len(feature_name) != self.num_feature():
                raise ValueError(
                    f"Length of feature_name({len(feature_name)}) and num_feature({self.num_feature()}) don't match"
                )
            c_feature_name = [_c_str(name) for name in feature_name]
            _safe_call(
                _LIB.LGBM_DatasetSetFeatureNames(
                    self._handle,
                    _c_array(ctypes.c_char_p, c_feature_name),
                    ctypes.c_int(len(feature_name)),
                )
            )
        return self

    def set_label(self, label: Optional[_LGBM_LabelType]) -> "Dataset":
        """Set label of Dataset.

        Parameters
        ----------
        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            The label information to be set into Dataset.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set label.
        """
        self.label = label
        if self._handle is not None:
            if isinstance(label, pd_DataFrame):
                if len(label.columns) > 1:
                    raise ValueError("DataFrame for label cannot have multiple columns")
                label_array = np.ravel(_pandas_to_numpy(label, target_dtype=np.float32))
            elif (nwd.is_into_dataframe(label) or nwd.is_into_series(label)) and not isinstance(label, pd_Series):
                label_array = label
            else:
                label_array = _list_to_1d_numpy(data=label, dtype=np.float32, name="label")
            self.set_field("label", label_array)
            self.label = self.get_field("label")  # original values can be modified at cpp side
        return self

    def set_weight(
        self,
        weight: Optional[_LGBM_WeightType],
    ) -> "Dataset":
        """Set weight of each instance.

        Parameters
        ----------
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Weight to be set for each data point. Weights should be non-negative.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set weight.
        """
        # Check if the weight contains values other than one
        if weight is not None:
            if nwd.is_into_series(weight):
                if (nw.from_native(weight, series_only=True) == 1).all():
                    weight = None
            elif np.all(weight == 1):
                weight = None
        self.weight = weight

        # Set field
        if self._handle is not None and weight is not None:
            if isinstance(weight, pd_Series) or not nwd.is_into_series(weight):
                weight = _list_to_1d_numpy(data=weight, dtype=np.float32, name="weight")
            self.set_field("weight", weight)
            self.weight = self.get_field("weight")  # original values can be modified at cpp side
        return self

    def set_init_score(
        self,
        init_score: Optional[_LGBM_InitScoreType],
    ) -> "Dataset":
        """Set init score of Booster to start from.

        Parameters
        ----------
        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            Init score for Booster.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set init score.
        """
        self.init_score = init_score
        if self._handle is not None and init_score is not None:
            self.set_field("init_score", init_score)
            self.init_score = self.get_field("init_score")  # original values can be modified at cpp side
        return self

    def set_group(
        self,
        group: Optional[_LGBM_GroupType],
    ) -> "Dataset":
        """Set group size of Dataset (used for ranking).

        Parameters
        ----------
        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        Returns
        -------
        self : Dataset
            Dataset with set group.
        """
        self.group = group
        if self._handle is not None and group is not None:
            if isinstance(group, pd_Series) or not nwd.is_into_series(group):
                group = _list_to_1d_numpy(data=group, dtype=np.int32, name="group")
            self.set_field("group", group)
            # original values can be modified at cpp side
            constructed_group = self.get_field("group")
            if constructed_group is not None:
                self.group = np.diff(constructed_group)
        return self

    def set_position(
        self,
        position: Optional[_LGBM_PositionType],
    ) -> "Dataset":
        """Set position of Dataset (used for ranking).

        Parameters
        ----------
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Position of items used in unbiased learning-to-rank task.

        Returns
        -------
        self : Dataset
            Dataset with set position.
        """
        self.position = position
        if self._handle is not None and position is not None:
            if isinstance(position, pd_Series) or not nwd.is_into_series(position):
                position = _list_to_1d_numpy(data=position, dtype=np.int32, name="position")
            self.set_field("position", position)
            self.position = self.get_field("position")  # original values can be modified at cpp side
        return self

    def get_feature_name(self) -> List[str]:
        """Get the names of columns (features) in the Dataset.

        Returns
        -------
        feature_names : list of str
            The names of columns (features) in the Dataset.
        """
        if self._handle is None:
            raise LightGBMError("Cannot get feature_name before construct dataset")
        num_feature = self.num_feature()
        tmp_out_len = ctypes.c_int(0)
        reserved_string_buffer_size = 255
        required_string_buffer_size = ctypes.c_size_t(0)
        string_buffers = [ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(num_feature)]
        ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
        _safe_call(
            _LIB.LGBM_DatasetGetFeatureNames(
                self._handle,
                ctypes.c_int(num_feature),
                ctypes.byref(tmp_out_len),
                ctypes.c_size_t(reserved_string_buffer_size),
                ctypes.byref(required_string_buffer_size),
                ptr_string_buffers,
            )
        )
        if num_feature != tmp_out_len.value:
            raise ValueError("Length of feature names doesn't equal with num_feature")
        actual_string_buffer_size = required_string_buffer_size.value
        # if buffer length is not long enough, reallocate buffers
        if reserved_string_buffer_size < actual_string_buffer_size:
            string_buffers = [ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(num_feature)]
            ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
            _safe_call(
                _LIB.LGBM_DatasetGetFeatureNames(
                    self._handle,
                    ctypes.c_int(num_feature),
                    ctypes.byref(tmp_out_len),
                    ctypes.c_size_t(actual_string_buffer_size),
                    ctypes.byref(required_string_buffer_size),
                    ptr_string_buffers,
                )
            )
        return [string_buffers[i].value.decode("utf-8") for i in range(num_feature)]

    def get_label(self) -> Optional[_LGBM_LabelType]:
        """Get the label of the Dataset.

        Returns
        -------
        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            The label information from the Dataset.
            For a constructed ``Dataset``, this will only return a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.label is None:
            self.label = self.get_field("label")
        return self.label

    def get_weight(self) -> Optional[_LGBM_WeightType]:
        """Get the weight of the Dataset.

        Returns
        -------
        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Weight for each data point from the Dataset. Weights should be non-negative.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.weight is None:
            self.weight = self.get_field("weight")
        return self.weight

    def get_init_score(self) -> Optional[_LGBM_InitScoreType]:
        """Get the initial score of the Dataset.

        Returns
        -------
        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None
            Init score of Booster.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.init_score is None:
            self.init_score = self.get_field("init_score")
        return self.init_score

    def get_data(self) -> Optional[_LGBM_TrainDataType]:
        """Get the raw data of the Dataset.

        Returns
        -------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table, polars DataFrame, or None
            Raw data used in the Dataset construction.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self._handle is None:
            raise Exception("Cannot get data before construct Dataset")
        if self._need_slice and self.used_indices is not None and self.reference is not None:
            self.data = self.reference.data
            if self.data is not None:
                if isinstance(self.data, (np.ndarray, scipy.sparse.spmatrix)):
                    self.data = self.data[self.used_indices, :]
                elif isinstance(self.data, pd_DataFrame):
                    self.data = self.data.iloc[self.used_indices].copy()
                elif isinstance(self.data, Sequence):
                    self.data = self.data[self.used_indices]
                elif nwd.is_into_dataframe(self.data):
                    indices = np.array(self.used_indices)
                    self.data = nw.from_native(self.data)[indices].to_native()
                elif _is_list_of_sequences(self.data) and len(self.data) > 0:
                    self.data = np.array(list(self._yield_row_from_seqlist(self.data, self.used_indices)))
                else:
                    _log_warning(
                        f"Cannot subset {type(self.data).__name__} type of raw data.\nReturning original raw data"
                    )
            self._need_slice = False
        if self.data is None:
            raise LightGBMError(
                "Cannot call `get_data` after freed raw data, "
                "set free_raw_data=False when construct Dataset to avoid this."
            )
        return self.data

    def get_group(self) -> Optional[_LGBM_GroupType]:
        """Get the group of the Dataset.

        Returns
        -------
        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs
        """
        if self.group is None:
            self.group = self.get_field("group")
            if self.group is not None:
                # group data from LightGBM is boundaries data, need to convert to group size
                self.group = np.diff(self.group)
        return self.group

    def get_position(self) -> Optional[_LGBM_PositionType]:
        """Get the position of the Dataset.

        Returns
        -------
        position : numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None
            Position of items used in unbiased learning-to-rank task.
            For a constructed ``Dataset``, this will only return ``None`` or a numpy array.
        """
        if self.position is None:
            self.position = self.get_field("position")
        return self.position

    def num_data(self) -> int:
        """Get the number of rows in the Dataset.

        Returns
        -------
        number_of_rows : int
            The number of rows in the Dataset.
        """
        if self._handle is not None:
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetNumData(
                    self._handle,
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get num_data before construct dataset")

    def num_feature(self) -> int:
        """Get the number of columns (features) in the Dataset.

        Returns
        -------
        number_of_columns : int
            The number of columns (features) in the Dataset.
        """
        if self._handle is not None:
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetNumFeature(
                    self._handle,
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get num_feature before construct dataset")

    def feature_num_bin(self, feature: Union[int, str]) -> int:
        """Get the number of bins for a feature.

        .. versionadded:: 4.0.0

        Parameters
        ----------
        feature : int or str
            Index or name of the feature.

        Returns
        -------
        number_of_bins : int
            The number of constructed bins for the feature in the Dataset.
        """
        if self._handle is not None:
            if isinstance(feature, str):
                feature_index = self.feature_name.index(feature)
            else:
                feature_index = feature
            ret = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_DatasetGetFeatureNumBin(
                    self._handle,
                    ctypes.c_int(feature_index),
                    ctypes.byref(ret),
                )
            )
            return ret.value
        else:
            raise LightGBMError("Cannot get feature_num_bin before construct dataset")

    def get_ref_chain(self, ref_limit: int = 100) -> Set["Dataset"]:
        """Get a chain of Dataset objects.

        Starts with r, then goes to r.reference (if exists),
        then to r.reference.reference, etc.
        until we hit ``ref_limit`` or a reference loop.

        Parameters
        ----------
        ref_limit : int, optional (default=100)
            The limit number of references.

        Returns
        -------
        ref_chain : set of Dataset
            Chain of references of the Datasets.
        """
        head = self
        ref_chain: Set[Dataset] = set()
        while len(ref_chain) < ref_limit:
            if isinstance(head, Dataset):
                ref_chain.add(head)
                if (head.reference is not None) and (head.reference not in ref_chain):
                    head = head.reference
                else:
                    break
            else:
                break
        return ref_chain

    def add_features_from(self, other: "Dataset") -> "Dataset":
        """Add features from other Dataset to the current Dataset.

        Both Datasets must be constructed before calling this method.

        Parameters
        ----------
        other : Dataset
            The Dataset to take features from.

        Returns
        -------
        self : Dataset
            Dataset with the new features added.
        """
        if self._handle is None or other._handle is None:
            raise ValueError("Both source and target Datasets must be constructed before adding features")
        _safe_call(
            _LIB.LGBM_DatasetAddFeaturesFrom(
                self._handle,
                other._handle,
            )
        )
        was_none = self.data is None
        old_self_data_type = type(self.data).__name__
        if other.data is None:
            self.data = None
        elif self.data is not None:
            if isinstance(self.data, np.ndarray):
                if isinstance(other.data, np.ndarray):
                    self.data = np.hstack((self.data, other.data))
                elif isinstance(other.data, scipy.sparse.spmatrix):
                    self.data = np.hstack((self.data, other.data.toarray()))
                elif isinstance(other.data, pd_DataFrame):
                    self.data = np.hstack((self.data, other.data.values))
                else:
                    self.data = None
            elif isinstance(self.data, scipy.sparse.spmatrix):
                sparse_format = self.data.getformat()
                if isinstance(other.data, (np.ndarray, scipy.sparse.spmatrix)):
                    self.data = scipy.sparse.hstack((self.data, other.data), format=sparse_format)
                elif isinstance(other.data, pd_DataFrame):
                    self.data = scipy.sparse.hstack((self.data, other.data.values), format=sparse_format)
                else:
                    self.data = None
            elif isinstance(self.data, pd_DataFrame):
                if not PANDAS_INSTALLED:
                    raise LightGBMError(
                        "Cannot add features to DataFrame type of raw data "
                        "without pandas installed. "
                        "Install pandas and restart your session."
                    )
                if isinstance(other.data, np.ndarray):
                    self.data = concat((self.data, pd_DataFrame(other.data)), axis=1, ignore_index=True)
                elif isinstance(other.data, scipy.sparse.spmatrix):
                    self.data = concat((self.data, pd_DataFrame(other.data.toarray())), axis=1, ignore_index=True)
                elif isinstance(other.data, pd_DataFrame):
                    self.data = concat((self.data, other.data), axis=1, ignore_index=True)
                else:
                    self.data = None
            else:
                self.data = None
        if self.data is None:
            err_msg = (
                f"Cannot add features from {type(other.data).__name__} type of raw data to "
                f"{old_self_data_type} type of raw data.\n"
            )
            err_msg += (
                "Set free_raw_data=False when construct Dataset to avoid this" if was_none else "Freeing raw data"
            )
            _log_warning(err_msg)
        self.feature_name = self.get_feature_name()
        _log_warning(
            "Resetting categorical features.\n"
            "You can set new categorical features via ``set_categorical_feature`` method"
        )
        self.categorical_feature = "auto"
        self.pandas_categorical = None
        return self

    def _dump_text(self, filename: Union[str, Path]) -> "Dataset":
        """Save Dataset to a text file.

        This format cannot be loaded back in by LightGBM, but is useful for debugging purposes.

        Parameters
        ----------
        filename : str or pathlib.Path
            Name of the output file.

        Returns
        -------
        self : Dataset
            Returns self.
        """
        _safe_call(
            _LIB.LGBM_DatasetDumpText(
                self.construct()._handle,
                _c_str(str(filename)),
            )
        )
        return self


_LGBM_CustomObjectiveFunction = Callable[
    [np.ndarray, Dataset],
    Tuple[np.ndarray, np.ndarray],
]
_LGBM_CustomEvalFunction = Union[
    Callable[
        [np.ndarray, Dataset],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [np.ndarray, Dataset],
        List[_LGBM_EvalFunctionResultType],
    ],
]


class EvalResult(NamedTuple):
    """
    Result from computing an evaluation metric on a dataset.

    In ``lightgbm<4.7.0``, evaluation results were stored in tuples like this:

      * train(): ``(dataset_name, metric_name, metric_value, maximize)``
      * cv(): ``(dataset_name, metric_name, mean(metric_value), maximize, std_dev(metric_value))``

    Parameters
    ----------
    dataset_name : str
        Unique identifier for the dataset this result was computed on.
    metric_name : str
        Unique identifier for the metric (e.g. "rmse").
    metric_value : float
        Value of the evaluation metric.
    maximize : bool
        Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
    metric_std_dev : float or None
        If not ``None``, the standard deviation of metric values computed over a range of results.
        For example, used when aggregating over cross-validation folds in ``cv()``.
    """

    dataset_name: str
    metric_name: str
    metric_value: float
    maximize: bool
    metric_std_dev: Optional[float] = None

    def __len__(self) -> int:
        if not self.is_cv_result():
            return 4
        else:
            return 5

    def __iter__(self) -> Any:
        i = 0
        while i < len(self):
            yield getattr(self, self._fields[i])
            i += 1

    def is_cv_result(self) -> bool:
        """
        Whether the result was created by ``cv()``.

        If ``True``:

          * ``metric_value`` = mean of ``metric_name`` over CV folds
          * ``metric_std_dev`` = standard deviation of ``metric_name`` over CV folds
        """
        return self.metric_std_dev is not None


class Booster:
    """Booster in LightGBM."""

    def __init__(
        self,
        params: Optional[Dict[str, Any]] = None,
        train_set: Optional[Dataset] = None,
        model_file: Optional[Union[str, Path]] = None,
        model_str: Optional[str] = None,
    ):
        """Initialize the Booster.

        Parameters
        ----------
        params : dict or None, optional (default=None)
            Parameters for Booster.
        train_set : Dataset or None, optional (default=None)
            Training dataset.
        model_file : str, pathlib.Path or None, optional (default=None)
            Path to the model file.
        model_str : str or None, optional (default=None)
            Model will be loaded from this string.
        """
        self._handle = ctypes.c_void_p()
        self._network = False
        self.__need_reload_eval_info = True
        self._train_data_name = "training"
        self.__set_objective_to_none = False
        self.best_iteration = -1
        self.best_score: _LGBM_BoosterBestScoreType = {}
        params = {} if params is None else deepcopy(params)
        if train_set is not None:
            # Training task
            if not isinstance(train_set, Dataset):
                raise TypeError(f"Training data should be Dataset instance, met {type(train_set).__name__}")
            params = _choose_param_value(
                main_param_name="machines",
                params=params,
                default_value=None,
            )
            # if "machines" is given, assume user wants to do distributed learning, and set up network
            if params["machines"] is None:
                params.pop("machines", None)
            else:
                machines = params["machines"]
                if isinstance(machines, str):
                    num_machines_from_machine_list = len(machines.split(","))
                elif isinstance(machines, (list, set)):
                    num_machines_from_machine_list = len(machines)
                    machines = ",".join(machines)
                else:
                    raise ValueError("Invalid machines in params.")

                params = _choose_param_value(
                    main_param_name="num_machines",
                    params=params,
                    default_value=num_machines_from_machine_list,
                )
                params = _choose_param_value(
                    main_param_name="local_listen_port",
                    params=params,
                    default_value=12400,
                )
                self.set_network(
                    machines=machines,
                    local_listen_port=params["local_listen_port"],
                    listen_time_out=params.get("time_out", 120),
                    num_machines=params["num_machines"],
                )
            # construct booster object
            train_set.construct()
            # copy the parameters from train_set
            params.update(train_set.get_params())
            params_str = _param_dict_to_str(params)
            _safe_call(
                _LIB.LGBM_BoosterCreate(
                    train_set._handle,
                    _c_str(params_str),
                    ctypes.byref(self._handle),
                )
            )
            # save reference to data
            self.train_set = train_set
            self.valid_sets: List[Dataset] = []
            self.name_valid_sets: List[str] = []
            self.__num_dataset = 1
            self.__init_predictor = train_set._predictor
            if self.__init_predictor is not None:
                _safe_call(
                    _LIB.LGBM_BoosterMerge(
                        self._handle,
                        self.__init_predictor._handle,
                    )
                )
            out_num_class = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetNumClasses(
                    self._handle,
                    ctypes.byref(out_num_class),
                )
            )
            self.__num_class = out_num_class.value
            # buffer for inner predict
            self.__inner_predict_buffer: List[Optional[np.ndarray]] = [None]
            self.__is_predicted_cur_iter = [False]
            self.__get_eval_info()
            self.pandas_categorical = train_set.pandas_categorical
            self.train_set_version = train_set.version
        elif model_file is not None:
            # Prediction task
            out_num_iterations = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterCreateFromModelfile(
                    _c_str(str(model_file)),
                    ctypes.byref(out_num_iterations),
                    ctypes.byref(self._handle),
                )
            )
            out_num_class = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetNumClasses(
                    self._handle,
                    ctypes.byref(out_num_class),
                )
            )
            self.__num_class = out_num_class.value
            self.pandas_categorical = _load_pandas_categorical(file_name=model_file)
            if params:
                _log_warning("Ignoring params argument, using parameters from model file.")
            params = self._get_loaded_param()
        elif model_str is not None:
            self.model_from_string(model_str)
            if params:
                _log_warning("Ignoring params argument, using parameters from model string.")
            params = self._get_loaded_param()
        else:
            raise TypeError(
                "Need at least one training dataset or model file or model string to create Booster instance"
            )
        self.params = params

    def __del__(self) -> None:
        try:
            if self._network:
                self.free_network()
        except AttributeError:
            pass
        try:
            if self._handle is not None:
                _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        except AttributeError:
            pass

    def __copy__(self) -> "Booster":
        return self.__deepcopy__(None)

    def __deepcopy__(self, *args: Any, **kwargs: Any) -> "Booster":
        model_str = self.model_to_string(num_iteration=-1)
        return Booster(model_str=model_str)

    def __getstate__(self) -> Dict[str, Any]:
        this = self.__dict__.copy()
        handle = this["_handle"]
        this.pop("train_set", None)
        this.pop("valid_sets", None)
        if handle is not None:
            this["_handle"] = self.model_to_string(num_iteration=-1)
        return this

    def __setstate__(self, state: Dict[str, Any]) -> None:
        model_str = state.get("_handle", state.get("handle", None))
        if model_str is not None:
            handle = ctypes.c_void_p()
            out_num_iterations = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterLoadModelFromString(
                    _c_str(model_str),
                    ctypes.byref(out_num_iterations),
                    ctypes.byref(handle),
                )
            )
            state["_handle"] = handle
        self.__dict__.update(state)

    def _get_loaded_param(self) -> Dict[str, Any]:
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterGetLoadedParam(
                self._handle,
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterGetLoadedParam(
                    self._handle,
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        return json.loads(string_buffer.value.decode("utf-8"))

    def free_dataset(self) -> "Booster":
        """Free Booster's Datasets.

        Returns
        -------
        self : Booster
            Booster without Datasets.
        """
        self.__dict__.pop("train_set", None)
        self.__dict__.pop("valid_sets", None)
        self.__num_dataset = 0
        return self

    def _free_buffer(self) -> "Booster":
        self.__inner_predict_buffer = []
        self.__is_predicted_cur_iter = []
        return self

    def set_network(
        self,
        machines: Union[List[str], Set[str], str],
        local_listen_port: int = 12400,
        listen_time_out: int = 120,
        num_machines: int = 1,
    ) -> "Booster":
        """Set the network configuration.

        Parameters
        ----------
        machines : list, set or str
            Names of machines.
        local_listen_port : int, optional (default=12400)
            TCP listen port for local machines.
        listen_time_out : int, optional (default=120)
            Socket time-out in minutes.
        num_machines : int, optional (default=1)
            The number of machines for distributed learning application.

        Returns
        -------
        self : Booster
            Booster with set network.
        """
        if isinstance(machines, (list, set)):
            machines = ",".join(machines)
        _safe_call(
            _LIB.LGBM_NetworkInit(
                _c_str(machines),
                ctypes.c_int(local_listen_port),
                ctypes.c_int(listen_time_out),
                ctypes.c_int(num_machines),
            )
        )
        self._network = True
        return self

    def free_network(self) -> "Booster":
        """Free Booster's network.

        Returns
        -------
        self : Booster
            Booster with freed network.
        """
        _safe_call(_LIB.LGBM_NetworkFree())
        self._network = False
        return self

    def trees_to_dataframe(self) -> pd_DataFrame:
        """Parse the fitted model and return in an easy-to-read pandas DataFrame.

        The returned DataFrame has the following columns.

            - ``tree_index`` : int64, which tree a node belongs to. 0-based, so a value of ``6``, for example, means "this node is in the 7th tree".
            - ``node_depth`` : int64, how far a node is from the root of the tree. The root node has a value of ``1``, its direct children are ``2``, etc.
            - ``node_index`` : str, unique identifier for a node.
            - ``left_child`` : str, ``node_index`` of the child node to the left of a split. ``None`` for leaf nodes.
            - ``right_child`` : str, ``node_index`` of the child node to the right of a split. ``None`` for leaf nodes.
            - ``parent_index`` : str, ``node_index`` of this node's parent. ``None`` for the root node.
            - ``split_feature`` : str, name of the feature used for splitting. ``None`` for leaf nodes.
            - ``split_gain`` : float64, gain from adding this split to the tree. ``NaN`` for leaf nodes.
            - ``threshold`` : float64, value of the feature used to decide which side of the split a record will go down. ``NaN`` for leaf nodes.
            - ``decision_type`` : str, logical operator describing how to compare a value to ``threshold``.
              For example, ``split_feature = "Column_10", threshold = 15, decision_type = "<="`` means that
              records where ``Column_10 <= 15`` follow the left side of the split, otherwise follows the right side of the split. ``None`` for leaf nodes.
            - ``missing_direction`` : str, split direction that missing values should go to. ``None`` for leaf nodes.
            - ``missing_type`` : str, describes what types of values are treated as missing.
            - ``value`` : float64, predicted value for this leaf node, multiplied by the learning rate.
            - ``weight`` : float64 or int64, sum of Hessian (second-order derivative of objective), summed over observations that fall in this node.
            - ``count`` : int64, number of records in the training data that fall into this node.

        Returns
        -------
        result : pandas DataFrame
            Returns a pandas DataFrame of the parsed model.
        """
        if not PANDAS_INSTALLED:
            raise LightGBMError(
                "This method cannot be run without pandas installed. "
                "You must install pandas and restart your session to use this method."
            )

        if self.num_trees() == 0:
            raise LightGBMError("There are no trees in this Booster and thus nothing to parse")

        def _is_split_node(tree: Dict[str, Any]) -> bool:
            return "split_index" in tree.keys()

        def create_node_record(
            tree: Dict[str, Any],
            node_depth: int = 1,
            tree_index: Optional[int] = None,
            feature_names: Optional[List[str]] = None,
            parent_node: Optional[str] = None,
        ) -> Dict[str, Any]:
            def _get_node_index(
                tree: Dict[str, Any],
                tree_index: Optional[int],
            ) -> str:
                tree_num = f"{tree_index}-" if tree_index is not None else ""
                is_split = _is_split_node(tree)
                node_type = "S" if is_split else "L"
                # if a single node tree it won't have `leaf_index` so return 0
                node_num = tree.get("split_index" if is_split else "leaf_index", 0)
                return f"{tree_num}{node_type}{node_num}"

            def _get_split_feature(
                *,
                tree: Dict[str, Any],
                feature_names: Optional[List[str]],
            ) -> Optional[str]:
                if _is_split_node(tree):
                    if feature_names is not None:
                        feature_name = feature_names[tree["split_feature"]]
                    else:
                        feature_name = tree["split_feature"]
                else:
                    feature_name = None
                return feature_name

            def _is_single_node_tree(tree: Dict[str, Any]) -> bool:
                return set(tree.keys()) == {"leaf_value", "leaf_count"}

            # Create the node record, and populate universal data members
            node: Dict[str, Union[int, str, None]] = OrderedDict()
            node["tree_index"] = tree_index
            node["node_depth"] = node_depth
            node["node_index"] = _get_node_index(tree, tree_index)
            node["left_child"] = None
            node["right_child"] = None
            node["parent_index"] = parent_node
            node["split_feature"] = _get_split_feature(tree=tree, feature_names=feature_names)
            node["split_gain"] = None
            node["threshold"] = None
            node["decision_type"] = None
            node["missing_direction"] = None
            node["missing_type"] = None
            node["value"] = None
            node["weight"] = None
            node["count"] = None

            # Update values to reflect node type (leaf or split)
            if _is_split_node(tree):
                node["left_child"] = _get_node_index(tree["left_child"], tree_index)
                node["right_child"] = _get_node_index(tree["right_child"], tree_index)
                node["split_gain"] = tree["split_gain"]
                node["threshold"] = tree["threshold"]
                node["decision_type"] = tree["decision_type"]
                node["missing_direction"] = "left" if tree["default_left"] else "right"
                node["missing_type"] = tree["missing_type"]
                node["value"] = tree["internal_value"]
                node["weight"] = tree["internal_weight"]
                node["count"] = tree["internal_count"]
            else:
                node["value"] = tree["leaf_value"]
                if not _is_single_node_tree(tree):
                    node["weight"] = tree["leaf_weight"]
                    node["count"] = tree["leaf_count"]

            return node

        def tree_dict_to_node_list(
            tree: Dict[str, Any],
            node_depth: int = 1,
            tree_index: Optional[int] = None,
            feature_names: Optional[List[str]] = None,
            parent_node: Optional[str] = None,
        ) -> List[Dict[str, Any]]:
            node = create_node_record(
                tree=tree,
                node_depth=node_depth,
                tree_index=tree_index,
                feature_names=feature_names,
                parent_node=parent_node,
            )

            res = [node]

            if _is_split_node(tree):
                # traverse the next level of the tree
                children = ["left_child", "right_child"]
                for child in children:
                    subtree_list = tree_dict_to_node_list(
                        tree=tree[child],
                        node_depth=node_depth + 1,
                        tree_index=tree_index,
                        feature_names=feature_names,
                        parent_node=node["node_index"],
                    )
                    # In tree format, "subtree_list" is a list of node records (dicts),
                    # and we add node to the list.
                    res.extend(subtree_list)
            return res

        model_dict = self.dump_model()
        feature_names = model_dict["feature_names"]
        model_list = []
        for tree in model_dict["tree_info"]:
            model_list.extend(
                tree_dict_to_node_list(
                    tree=tree["tree_structure"], tree_index=tree["tree_index"], feature_names=feature_names
                )
            )

        return pd_DataFrame(model_list, columns=model_list[0].keys())

    def set_train_data_name(self, name: str) -> "Booster":
        """Set the name to the training Dataset.

        Parameters
        ----------
        name : str
            Name for the training Dataset.

        Returns
        -------
        self : Booster
            Booster with set training Dataset name.
        """
        self._train_data_name = name
        return self

    def add_valid(self, data: Dataset, name: str) -> "Booster":
        """Add validation data.

        Parameters
        ----------
        data : Dataset
            Validation data.
        name : str
            Name of validation data.

        Returns
        -------
        self : Booster
            Booster with set validation data.
        """
        if not isinstance(data, Dataset):
            raise TypeError(f"Validation data should be Dataset instance, met {type(data).__name__}")
        if data._predictor is not self.__init_predictor:
            raise LightGBMError("Add validation data failed, you should use same predictor for these data")
        _safe_call(
            _LIB.LGBM_BoosterAddValidData(
                self._handle,
                data.construct()._handle,
            )
        )
        self.valid_sets.append(data)
        self.name_valid_sets.append(name)
        self.__num_dataset += 1
        self.__inner_predict_buffer.append(None)
        self.__is_predicted_cur_iter.append(False)
        return self

    def reset_parameter(self, params: Dict[str, Any]) -> "Booster":
        """Reset parameters of Booster.

        Parameters
        ----------
        params : dict
            New parameters for Booster.

        Returns
        -------
        self : Booster
            Booster with new parameters.
        """
        params_str = _param_dict_to_str(params)
        if params_str:
            _safe_call(
                _LIB.LGBM_BoosterResetParameter(
                    self._handle,
                    _c_str(params_str),
                )
            )
        self.params.update(params)
        return self

    def update(
        self,
        train_set: Optional[Dataset] = None,
        fobj: Optional[_LGBM_CustomObjectiveFunction] = None,
    ) -> bool:
        """Update Booster for one iteration.

        Parameters
        ----------
        train_set : Dataset or None, optional (default=None)
            Training data.
            If None, last training data is used.
        fobj : callable or None, optional (default=None)
            Customized objective function.
            Should accept two parameters: preds, train_data,
            and return (grad, hess).

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    Predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task.
                train_data : Dataset
                    The training dataset.
                grad : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The value of the first order derivative (gradient) of the loss
                    with respect to the elements of preds for each sample point.
                hess : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The value of the second order derivative (Hessian) of the loss
                    with respect to the elements of preds for each sample point.

            For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.

        Returns
        -------
        produced_empty_tree : bool
            ``True`` if the tree(s) produced by this iteration did not have any splits.
            This usually means that training is "finished" (calling ``update()`` again
            will not change the model's predictions). However, that is not always the
            case. For example, if you have added any randomness (like column sampling by
            setting ``feature_fraction_bynode < 1.0``), it is possible that another call
            to ``update()`` would produce a non-empty tree.
        """
        # need reset training data
        if train_set is None and self.train_set_version != self.train_set.version:
            train_set = self.train_set
            is_the_same_train_set = False
        else:
            is_the_same_train_set = train_set is self.train_set and self.train_set_version == train_set.version
        if train_set is not None and not is_the_same_train_set:
            if not isinstance(train_set, Dataset):
                raise TypeError(f"Training data should be Dataset instance, met {type(train_set).__name__}")
            if train_set._predictor is not self.__init_predictor:
                raise LightGBMError("Replace training data failed, you should use same predictor for these data")
            # Reject unsupported adaptive resets before replacing Python's Dataset.
            _safe_call(_LIB.LGBM_BoosterCheckAdaptiveTrainingDataReset(self._handle))
            self.train_set = train_set
            _safe_call(
                _LIB.LGBM_BoosterResetTrainingData(
                    self._handle,
                    self.train_set.construct()._handle,
                )
            )
            self.__inner_predict_buffer[0] = None
            self.train_set_version = self.train_set.version
        produced_empty_tree = ctypes.c_int(0)
        if fobj is None:
            if self.__set_objective_to_none:
                raise LightGBMError("Cannot update due to null objective function.")
            _safe_call(
                _LIB.LGBM_BoosterUpdateOneIter(
                    self._handle,
                    ctypes.byref(produced_empty_tree),
                )
            )
            self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
            return produced_empty_tree.value == 1
        else:
            if not self.__set_objective_to_none:
                self.reset_parameter({"objective": "none"}).__set_objective_to_none = True
            grad, hess = fobj(self.__inner_predict(data_idx=0), self.train_set)
            return self.__boost(grad=grad, hess=hess)

    def __boost(
        self,
        *,
        grad: np.ndarray,
        hess: np.ndarray,
    ) -> bool:
        """Boost Booster for one iteration with customized gradient statistics.

        .. note::

            Score is returned before any transformation,
            e.g. it is raw margin instead of probability of positive class for binary task.
            For multi-class task, score are numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.

        Parameters
        ----------
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of score for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of score for each sample point.

        Returns
        -------
        produced_empty_tree : bool
            ``True`` if the tree(s) produced by this iteration did not have any splits.
            This usually means that training is "finished" (calling ``__boost()`` again
            will not change the model's predictions). However, that is not always the
            case. For example, if you have added any randomness (like column sampling by
            setting ``feature_fraction_bynode < 1.0``), it is possible that another call
            to ``__boost()`` would produce a non-empty tree.
        """
        if self.__num_class > 1:
            grad = grad.ravel(order="F")
            hess = hess.ravel(order="F")
        grad = _list_to_1d_numpy(data=grad, dtype=np.float32, name="gradient")
        hess = _list_to_1d_numpy(data=hess, dtype=np.float32, name="hessian")
        assert grad.flags.c_contiguous
        assert hess.flags.c_contiguous
        if len(grad) != len(hess):
            raise ValueError(f"Lengths of gradient ({len(grad)}) and Hessian ({len(hess)}) don't match")
        num_train_data = self.train_set.num_data()
        if len(grad) != num_train_data * self.__num_class:
            raise ValueError(
                f"Lengths of gradient ({len(grad)}) and Hessian ({len(hess)}) "
                f"don't match training data length ({num_train_data}) * "
                f"number of models per one iteration ({self.__num_class})"
            )
        produced_empty_tree = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterUpdateOneIterCustom(
                self._handle,
                grad.ctypes.data_as(ctypes.POINTER(ctypes.c_float)),
                hess.ctypes.data_as(ctypes.POINTER(ctypes.c_float)),
                ctypes.byref(produced_empty_tree),
            )
        )
        self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
        return produced_empty_tree.value == 1

    def rollback_one_iter(self) -> "Booster":
        """Rollback one iteration.

        Returns
        -------
        self : Booster
            Booster with rolled back one iteration.
        """
        _safe_call(_LIB.LGBM_BoosterRollbackOneIter(self._handle))
        self.__is_predicted_cur_iter = [False for _ in range(self.__num_dataset)]
        return self

    def current_iteration(self) -> int:
        """Get the index of the current iteration.

        Returns
        -------
        cur_iter : int
            The index of the current iteration.
        """
        out_cur_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetCurrentIteration(
                self._handle,
                ctypes.byref(out_cur_iter),
            )
        )
        return out_cur_iter.value

    def adaptive_feature_selected_count_history(self) -> List[int]:
        """Get selected-unit counts from the active adaptive training session.

        The returned entry at index ``t - 1`` is the number of selectable
        units committed for boosting iteration ``t``. The history is not
        serialized with prediction models, and non-adaptive boosters return
        an empty list.

        Returns
        -------
        history : list of int
            One selected-unit count per committed boosting iteration.
        """
        out_len = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
                self._handle,
                ctypes.c_int(0),
                ctypes.byref(out_len),
                None,
            )
        )
        if out_len.value == 0:
            return []
        values = (ctypes.c_int * out_len.value)()
        returned_len = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
                self._handle,
                ctypes.c_int(out_len.value),
                ctypes.byref(returned_len),
                values,
            )
        )
        if returned_len.value != out_len.value:
            raise LightGBMError("adaptive feature count history changed during retrieval")
        return [int(values[index]) for index in range(out_len.value)]

    def num_model_per_iteration(self) -> int:
        """Get number of models per iteration.

        Returns
        -------
        model_per_iter : int
            The number of models per iteration.
        """
        model_per_iter = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterNumModelPerIteration(
                self._handle,
                ctypes.byref(model_per_iter),
            )
        )
        return model_per_iter.value

    def num_trees(self) -> int:
        """Get number of weak sub-models.

        Returns
        -------
        num_trees : int
            The number of weak sub-models.
        """
        num_trees = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterNumberOfTotalModel(
                self._handle,
                ctypes.byref(num_trees),
            )
        )
        return num_trees.value

    def upper_bound(self) -> float:
        """Get upper bound value of a model.

        Returns
        -------
        upper_bound : float
            Upper bound value of the model.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetUpperBoundValue(
                self._handle,
                ctypes.byref(ret),
            )
        )
        return ret.value

    def lower_bound(self) -> float:
        """Get lower bound value of a model.

        Returns
        -------
        lower_bound : float
            Lower bound value of the model.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLowerBoundValue(
                self._handle,
                ctypes.byref(ret),
            )
        )
        return ret.value

    def eval(
        self,
        data: Dataset,
        name: str,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for data.

        Parameters
        ----------
        data : Dataset
            Data for the evaluating.
        name : str
            Name of the data.
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    A ``Dataset`` to evaluate.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list[EvalResult]
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        if not isinstance(data, Dataset):
            raise TypeError("Can only eval for Dataset instance")
        data_idx = -1
        if data is self.train_set:
            data_idx = 0
        else:
            for i in range(len(self.valid_sets)):
                if data is self.valid_sets[i]:
                    data_idx = i + 1
                    break
        # need to push new valid data
        if data_idx == -1:
            self.add_valid(data, name)
            data_idx = self.__num_dataset - 1

        return self.__inner_eval(data_name=name, data_idx=data_idx, feval=feval)

    def eval_train(
        self,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for training data.

        Parameters
        ----------
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    The training dataset.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list[EvalResult]
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        return self.__inner_eval(data_name=self._train_data_name, data_idx=0, feval=feval)

    def eval_valid(
        self,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]] = None,
    ) -> List[EvalResult]:
        """Evaluate for validation data.

        Parameters
        ----------
        feval : callable, list of callable, or None, optional (default=None)
            Customized evaluation function.
            Each evaluation function should accept two parameters: preds, eval_data,
            and return (metric_name, metric_value, maximize) or list of such tuples.

                preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                    The predicted values.
                    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                    If custom objective function is used, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                eval_data : Dataset
                    The validation dataset.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        Returns
        -------
        result : list
            List of ``lightgbm.EvalResult`` objects, named tuples of the form
            (dataset_name, metric_name, metric_value, maximize).
        """
        return [
            item
            for i in range(1, self.__num_dataset)
            for item in self.__inner_eval(data_name=self.name_valid_sets[i - 1], data_idx=i, feval=feval)
        ]

    def save_model(
        self,
        filename: Union[str, Path],
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> "Booster":
        """Save Booster to file.

        Parameters
        ----------
        filename : str or pathlib.Path
            Filename to save Booster.
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        self : Booster
            Returns self.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        _safe_call(
            _LIB.LGBM_BoosterSaveModel(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                _c_str(str(filename)),
            )
        )
        _dump_pandas_categorical(self.pandas_categorical, filename)
        return self

    def shuffle_models(
        self,
        start_iteration: int = 0,
        end_iteration: int = -1,
    ) -> "Booster":
        """Shuffle models.

        Parameters
        ----------
        start_iteration : int, optional (default=0)
            The first iteration that will be shuffled.
        end_iteration : int, optional (default=-1)
            The last iteration that will be shuffled.
            If <= 0, means the last available iteration.

        Returns
        -------
        self : Booster
            Booster with shuffled models.
        """
        _safe_call(
            _LIB.LGBM_BoosterShuffleModels(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(end_iteration),
            )
        )
        return self

    def model_from_string(self, model_str: str) -> "Booster":
        """Load Booster from a string.

        Parameters
        ----------
        model_str : str
            Model will be loaded from this string.

        Returns
        -------
        self : Booster
            Loaded Booster object.
        """
        # ensure that existing Booster is freed before replacing it
        # with a new one createdfrom file
        _safe_call(_LIB.LGBM_BoosterFree(self._handle))
        self._free_buffer()
        self._handle = ctypes.c_void_p()
        out_num_iterations = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterLoadModelFromString(
                _c_str(model_str),
                ctypes.byref(out_num_iterations),
                ctypes.byref(self._handle),
            )
        )
        out_num_class = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumClasses(
                self._handle,
                ctypes.byref(out_num_class),
            )
        )
        self.__num_class = out_num_class.value
        self.pandas_categorical = _load_pandas_categorical(model_str=model_str)
        return self

    def model_to_string(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> str:
        """Save Booster to string.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        str_repr : str
            String representation of Booster.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterSaveModelToString(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, re-allocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterSaveModelToString(
                    self._handle,
                    ctypes.c_int(start_iteration),
                    ctypes.c_int(num_iteration),
                    ctypes.c_int(importance_type_int),
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        ret = string_buffer.value.decode("utf-8")
        ret += _dump_pandas_categorical(self.pandas_categorical)
        return ret

    def dump_model(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
        object_hook: Optional[Callable[[Dict[str, Any]], Dict[str, Any]]] = None,
    ) -> Dict[str, Any]:
        """Dump Booster to JSON format.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be dumped.
            If None, if the best iteration exists, it is dumped; otherwise, all iterations are dumped.
            If <= 0, all iterations are dumped.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be dumped.
        importance_type : str, optional (default="split")
            What type of feature importance should be dumped.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.
        object_hook : callable or None, optional (default=None)
            If not None, ``object_hook`` is a function called while parsing the json
            string returned by the C API. It may be used to alter the json, to store
            specific values while building the json structure. It avoids
            walking through the structure again. It saves a significant amount
            of time if the number of trees is huge.
            Signature is ``def object_hook(node: dict) -> dict``.
            None is equivalent to ``lambda node: node``.
            See documentation of ``json.loads()`` for further details.

        Returns
        -------
        json_repr : dict
            JSON format of Booster.
        """
        if num_iteration is None:
            num_iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        buffer_len = 1 << 20
        tmp_out_len = ctypes.c_int64(0)
        string_buffer = ctypes.create_string_buffer(buffer_len)
        ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
        _safe_call(
            _LIB.LGBM_BoosterDumpModel(
                self._handle,
                ctypes.c_int(start_iteration),
                ctypes.c_int(num_iteration),
                ctypes.c_int(importance_type_int),
                ctypes.c_int64(buffer_len),
                ctypes.byref(tmp_out_len),
                ptr_string_buffer,
            )
        )
        actual_len = tmp_out_len.value
        # if buffer length is not long enough, reallocate a buffer
        if actual_len > buffer_len:
            string_buffer = ctypes.create_string_buffer(actual_len)
            ptr_string_buffer = ctypes.c_char_p(ctypes.addressof(string_buffer))
            _safe_call(
                _LIB.LGBM_BoosterDumpModel(
                    self._handle,
                    ctypes.c_int(start_iteration),
                    ctypes.c_int(num_iteration),
                    ctypes.c_int(importance_type_int),
                    ctypes.c_int64(actual_len),
                    ctypes.byref(tmp_out_len),
                    ptr_string_buffer,
                )
            )
        ret = json.loads(string_buffer.value.decode("utf-8"), object_hook=object_hook)
        ret["pandas_categorical"] = json.loads(
            json.dumps(
                self.pandas_categorical,
                default=_json_default_with_numpy,
            )
        )
        return ret

    def predict(
        self,
        data: _LGBM_PredictDataType,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        raw_score: bool = False,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        data_has_header: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Make a prediction.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, pyarrow Table or polars DataFrame
            Data source for prediction.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
            If <= 0, starts from the first iteration.
        num_iteration : int or None, optional (default=None)
            Total number of iterations used in the prediction.
            If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
            otherwise, all iterations from ``start_iteration`` are used (no limits).
            If <= 0, all iterations from ``start_iteration`` are used (no limits).
        raw_score : bool, optional (default=False)
            Whether to predict raw scores.
        pred_leaf : bool, optional (default=False)
            Whether to predict leaf index.
        pred_contrib : bool, optional (default=False)
            Whether to predict feature contributions.

            .. note::

                If you want to get more explanations for your model's predictions using SHAP values,
                like SHAP interaction values,
                you can install the shap package (https://github.com/slundberg/shap).
                Note that unlike the shap package, with ``pred_contrib`` we return a matrix with an extra
                column, where the last column is the expected value.

        data_has_header : bool, optional (default=False)
            Whether the data has header.
            Used only if data is str.
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.
        **kwargs
            Other parameters for the prediction.

        Returns
        -------
        result : numpy array, scipy.sparse or list of scipy.sparse
            Prediction result.
            Can be sparse or a list of sparse objects (each element represents predictions for one class) for feature contributions (when ``pred_contrib=True``).
        """
        predictor = _InnerPredictor.from_booster(
            booster=self,
            pred_parameter=deepcopy(kwargs),
        )
        if num_iteration is None:
            if start_iteration <= 0:
                num_iteration = self.best_iteration
            else:
                num_iteration = -1
        return predictor.predict(
            data=data,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            data_has_header=data_has_header,
            validate_features=validate_features,
        )

    def refit(
        self,
        data: _LGBM_TrainDataType,
        label: _LGBM_LabelType,
        decay_rate: float = 0.9,
        reference: Optional[Dataset] = None,
        weight: Optional[_LGBM_WeightType] = None,
        group: Optional[_LGBM_GroupType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        dataset_params: Optional[Dict[str, Any]] = None,
        free_raw_data: bool = True,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "Booster":
        """Refit the existing Booster by new data.

        Parameters
        ----------
        data : str, pathlib.Path, numpy array, pandas DataFrame, scipy.sparse, Sequence, list of Sequence, list of numpy array, pyarrow Table or polars DataFrame
            Data source for refit.
            If str or pathlib.Path, it represents the path to a text file (CSV, TSV, or LibSVM).

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        label : list, numpy 1-D array, pandas Series / one-column DataFrame, pyarrow ChunkedArray, polars Series or None
            Label for refit.

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        decay_rate : float, optional (default=0.9)
            Decay rate of refit,
            will use ``leaf_output = decay_rate * old_leaf_output + (1.0 - decay_rate) * new_leaf_output`` to refit trees.
        reference : Dataset or None, optional (default=None)
            Reference for ``data``.

            .. versionadded:: 4.0.0

        weight : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Weight for each ``data`` instance. Weights should be non-negative.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        group : list, numpy 1-D array, pandas Series, pyarrow ChunkedArray, polars Series or None, optional (default=None)
            Group/query size for ``data``.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        init_score : list, list of lists (for multi-class task), numpy array, pandas Series, pandas DataFrame (for multi-class task), pyarrow ChunkedArray, pyarrow Table (for multi-class task), polars Series, polars DataFrame (for multi-class task) or None, optional (default=None)
            Init score for ``data``.

            .. versionadded:: 4.0.0

            .. versionadded:: 4.2.0
                Support for ``pyarrow`` inputs

            .. versionadded:: 4.7.0
                Support for ``polars`` inputs

        feature_name : list of str, or 'auto', optional (default="auto")
            Feature names for ``data``.
            If 'auto' and data is pandas DataFrame, data columns names are used.

            .. versionadded:: 4.0.0

        categorical_feature : list of str or int, or 'auto', optional (default="auto")
            Categorical features for ``data``.
            If list of int, interpreted as indices.
            If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
            If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
            All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
            Large values could be memory consuming. Consider using consecutive integers starting from zero.
            All negative values in categorical features will be treated as missing values.
            The output cannot be monotonically constrained with respect to a categorical feature.
            Floating point numbers in categorical features will be rounded towards 0.

            .. versionadded:: 4.0.0

        dataset_params : dict or None, optional (default=None)
            Other parameters for Dataset ``data``.

            .. versionadded:: 4.0.0

        free_raw_data : bool, optional (default=True)
            If True, raw data is freed after constructing inner Dataset for ``data``.

            .. versionadded:: 4.0.0

        validate_features : bool, optional (default=False)
            If True, ensure that the features used to refit the model match the original ones.
            Used only if data is pandas DataFrame.

            .. versionadded:: 4.0.0

        **kwargs
            Other parameters for refit.
            These parameters will be passed to ``predict`` method.

        Returns
        -------
        result : Booster
            Refitted Booster.
        """
        if self.__set_objective_to_none:
            raise LightGBMError("Cannot refit due to null objective function.")
        if dataset_params is None:
            dataset_params = {}
        predictor = _InnerPredictor.from_booster(booster=self, pred_parameter=deepcopy(kwargs))
        leaf_preds: np.ndarray = predictor.predict(  # type: ignore[assignment]
            data=data,
            start_iteration=-1,
            pred_leaf=True,
            validate_features=validate_features,
        )
        nrow, ncol = leaf_preds.shape
        out_is_linear = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLinear(
                self._handle,
                ctypes.byref(out_is_linear),
            )
        )
        new_params = _choose_param_value(
            main_param_name="linear_tree",
            params=self.params,
            default_value=None,
        )
        new_params["linear_tree"] = bool(out_is_linear.value)
        new_params.update(dataset_params)

        # 'categorical_feature' can end up in self.params when a Booster
        # is created from a model string or file... pre-process to ensure it's passed
        # via a keyword argument to the Dataset constructor instead of 'params'.
        new_params = _choose_param_value(
            main_param_name="categorical_feature",
            params=new_params,
            default_value=None,
        )
        cat_features_from_params = new_params.pop("categorical_feature")

        # reconcile params and keyword argument
        if cat_features_from_params:
            if categorical_feature == "auto":
                categorical_feature = cat_features_from_params
            elif cat_features_from_params != categorical_feature:
                error_msg = (
                    "'categorical_feature' value passed to Booster.refit() is different from  "
                    "'categorical_feature' value found in Booster.params. "
                    "Preferring the value passed via keyword argument. "
                    "Using refit() to change which columns are treated as categorical is not supported. "
                    "If you have a valid use case for this, please open an issue at https://github.com/lightgbm-org/LightGBM/issues."
                )
                raise LightGBMError(error_msg)

        train_set = Dataset(
            data=data,
            label=label,
            reference=reference,
            weight=weight,
            group=group,
            init_score=init_score,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            params=new_params,
            free_raw_data=free_raw_data,
        )
        new_params["refit_decay_rate"] = decay_rate
        new_booster = Booster(new_params, train_set)
        # Copy models
        _safe_call(
            _LIB.LGBM_BoosterMerge(
                new_booster._handle,
                predictor._handle,
            )
        )
        leaf_preds = leaf_preds.reshape(-1)
        ptr_data, _, _ = _c_int_array(leaf_preds)
        _safe_call(
            _LIB.LGBM_BoosterRefit(
                new_booster._handle,
                ptr_data,
                ctypes.c_int32(nrow),
                ctypes.c_int32(ncol),
            )
        )
        new_booster._network = self._network
        return new_booster

    def get_leaf_output(self, tree_id: int, leaf_id: int) -> float:
        """Get the output of a leaf.

        Parameters
        ----------
        tree_id : int
            The index of the tree.
        leaf_id : int
            The index of the leaf in the tree.

        Returns
        -------
        result : float
            The output of the leaf.
        """
        ret = ctypes.c_double(0)
        _safe_call(
            _LIB.LGBM_BoosterGetLeafValue(
                self._handle,
                ctypes.c_int(tree_id),
                ctypes.c_int(leaf_id),
                ctypes.byref(ret),
            )
        )
        return ret.value

    def set_leaf_output(
        self,
        tree_id: int,
        leaf_id: int,
        value: float,
    ) -> "Booster":
        """Set the output of a leaf.

        .. versionadded:: 4.0.0

        Parameters
        ----------
        tree_id : int
            The index of the tree.
        leaf_id : int
            The index of the leaf in the tree.
        value : float
            Value to set as the output of the leaf.

        Returns
        -------
        self : Booster
            Booster with the leaf output set.
        """
        _safe_call(
            _LIB.LGBM_BoosterSetLeafValue(
                self._handle,
                ctypes.c_int(tree_id),
                ctypes.c_int(leaf_id),
                ctypes.c_double(value),
            )
        )
        return self

    def num_feature(self) -> int:
        """Get number of features.

        Returns
        -------
        num_feature : int
            The number of features.
        """
        out_num_feature = ctypes.c_int(0)
        _safe_call(
            _LIB.LGBM_BoosterGetNumFeature(
                self._handle,
                ctypes.byref(out_num_feature),
            )
        )
        return out_num_feature.value

    def feature_name(self) -> List[str]:
        """Get names of features.

        Returns
        -------
        result : list of str
            List with names of features.
        """
        num_feature = self.num_feature()
        # Get name of features
        tmp_out_len = ctypes.c_int(0)
        reserved_string_buffer_size = 255
        required_string_buffer_size = ctypes.c_size_t(0)
        string_buffers = [ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(num_feature)]
        ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
        _safe_call(
            _LIB.LGBM_BoosterGetFeatureNames(
                self._handle,
                ctypes.c_int(num_feature),
                ctypes.byref(tmp_out_len),
                ctypes.c_size_t(reserved_string_buffer_size),
                ctypes.byref(required_string_buffer_size),
                ptr_string_buffers,
            )
        )
        if num_feature != tmp_out_len.value:
            raise ValueError("Length of feature names doesn't equal with num_feature")
        actual_string_buffer_size = required_string_buffer_size.value
        # if buffer length is not long enough, reallocate buffers
        if reserved_string_buffer_size < actual_string_buffer_size:
            string_buffers = [ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(num_feature)]
            ptr_string_buffers = (ctypes.c_char_p * num_feature)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
            _safe_call(
                _LIB.LGBM_BoosterGetFeatureNames(
                    self._handle,
                    ctypes.c_int(num_feature),
                    ctypes.byref(tmp_out_len),
                    ctypes.c_size_t(actual_string_buffer_size),
                    ctypes.byref(required_string_buffer_size),
                    ptr_string_buffers,
                )
            )
        return [string_buffers[i].value.decode("utf-8") for i in range(num_feature)]

    def feature_importance(
        self,
        importance_type: str = "split",
        iteration: Optional[int] = None,
    ) -> np.ndarray:
        """Get feature importances.

        Parameters
        ----------
        importance_type : str, optional (default="split")
            How the importance is calculated.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.
        iteration : int or None, optional (default=None)
            Limit number of iterations in the feature importance calculation.
            If None, if the best iteration exists, it is used; otherwise, all trees are used.
            If <= 0, all trees are used (no limits).

        Returns
        -------
        result : numpy array
            Array with feature importances.
        """
        if iteration is None:
            iteration = self.best_iteration
        importance_type_int = _FEATURE_IMPORTANCE_TYPE_MAPPER[importance_type]
        result = np.empty(self.num_feature(), dtype=np.float64)
        _safe_call(
            _LIB.LGBM_BoosterFeatureImportance(
                self._handle,
                ctypes.c_int(iteration),
                ctypes.c_int(importance_type_int),
                result.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
            )
        )
        if importance_type_int == _C_API_FEATURE_IMPORTANCE_SPLIT:
            return result.astype(np.int32)
        else:
            return result

    def get_split_value_histogram(
        self,
        feature: Union[int, str],
        bins: Optional[Union[int, str]] = None,
        xgboost_style: bool = False,
    ) -> Union[Tuple[np.ndarray, np.ndarray], np.ndarray, pd_DataFrame]:
        """Get split value histogram for the specified feature.

        Parameters
        ----------
        feature : int or str
            The feature name or index the histogram is calculated for.
            If int, interpreted as index.
            If str, interpreted as name.

            .. warning::

                Categorical features are not supported.

        bins : int, str or None, optional (default=None)
            The maximum number of bins.
            If None, or int and > number of unique split values and ``xgboost_style=True``,
            the number of bins equals number of unique split values.
            If str, it should be one from the list of the supported values by ``numpy.histogram()`` function.
        xgboost_style : bool, optional (default=False)
            Whether the returned result should be in the same form as it is in XGBoost.
            If False, the returned value is tuple of 2 numpy arrays as it is in ``numpy.histogram()`` function.
            If True, the returned value is matrix, in which the first column is the right edges of non-empty bins
            and the second one is the histogram values.

        Returns
        -------
        result_tuple : tuple of 2 numpy arrays
            If ``xgboost_style=False``, the values of the histogram of used splitting values for the specified feature
            and the bin edges.
        result_array_like : numpy array or pandas DataFrame (if pandas is installed)
            If ``xgboost_style=True``, the histogram of used splitting values for the specified feature.
        """

        def add(root: Dict[str, Any]) -> None:
            """Recursively add thresholds."""
            if "split_index" in root:  # non-leaf
                if feature_names is not None and isinstance(feature, str):
                    split_feature = feature_names[root["split_feature"]]
                else:
                    split_feature = root["split_feature"]
                if split_feature == feature:
                    if isinstance(root["threshold"], str):
                        raise LightGBMError("Cannot compute split value histogram for the categorical feature")
                    values.append(root["threshold"])
                add(root["left_child"])
                add(root["right_child"])

        model = self.dump_model()
        feature_names = model.get("feature_names")
        tree_infos = model["tree_info"]
        values: List[float] = []
        for tree_info in tree_infos:
            add(tree_info["tree_structure"])

        if bins is None or isinstance(bins, int) and xgboost_style:
            n_unique = len(np.unique(values))
            bins = max(min(n_unique, bins) if bins is not None else n_unique, 1)
        hist, bin_edges = np.histogram(values, bins=bins)
        if xgboost_style:
            ret = np.column_stack((bin_edges[1:], hist))
            ret = ret[ret[:, 1] > 0]
            if PANDAS_INSTALLED:
                return pd_DataFrame(ret, columns=["SplitValue", "Count"])
            else:
                return ret
        else:
            return hist, bin_edges

    def __inner_eval(
        self,
        *,
        data_name: str,
        data_idx: int,
        feval: Optional[Union[_LGBM_CustomEvalFunction, List[_LGBM_CustomEvalFunction]]],
    ) -> List[EvalResult]:
        """Evaluate training or validation data."""
        if data_idx >= self.__num_dataset:
            raise ValueError("Data_idx should be smaller than number of dataset")
        self.__get_eval_info()
        ret = []
        if self.__num_inner_eval > 0:
            result = np.empty(self.__num_inner_eval, dtype=np.float64)
            tmp_out_len = ctypes.c_int(0)
            _safe_call(
                _LIB.LGBM_BoosterGetEval(
                    self._handle,
                    ctypes.c_int(data_idx),
                    ctypes.byref(tmp_out_len),
                    result.ctypes.data_as(ctypes.POINTER(ctypes.c_double)),
                )
            )
            if tmp_out_len.value != self.__num_inner_eval:
                raise ValueError("Wrong length of eval results")
            for i in range(self.__num_inner_eval):
                ret.append(
                    EvalResult(
                        dataset_name=data_name,
                        metric_name=self.__name_inner_eval[i],
                        metric_value=result[i],
                        maximize=self.__higher_better_inner_eval[i],
                    )
                )
        if callable(feval):
            feval = [feval]
        if feval is not None:
            if data_idx == 0:
                cur_data = self.train_set
            else:
                cur_data = self.valid_sets[data_idx - 1]
            for eval_function in feval:
                if eval_function is None:
                    continue
                feval_ret = eval_function(self.__inner_predict(data_idx=data_idx), cur_data)
                if isinstance(feval_ret, list):
                    for eval_tuple in feval_ret:
                        ret.append(
                            EvalResult(
                                dataset_name=data_name,
                                metric_name=eval_tuple[0],
                                metric_value=eval_tuple[1],
                                maximize=eval_tuple[2],
                            )
                        )
                else:
                    ret.append(
                        EvalResult(
                            dataset_name=data_name,
                            metric_name=feval_ret[0],
                            metric_value=feval_ret[1],
                            maximize=feval_ret[2],
                        )
                    )
        return ret

    def __inner_predict(self, *, data_idx: int) -> np.ndarray:
        """Predict for training and validation dataset."""
        if data_idx >= self.__num_dataset:
            raise ValueError("Data_idx should be smaller than number of dataset")
        if self.__inner_predict_buffer[data_idx] is None:
            if data_idx == 0:
                n_preds = self.train_set.num_data() * self.__num_class
            else:
                n_preds = self.valid_sets[data_idx - 1].num_data() * self.__num_class
            self.__inner_predict_buffer[data_idx] = np.empty(n_preds, dtype=np.float64)
        # avoid to predict many time in one iteration
        if not self.__is_predicted_cur_iter[data_idx]:
            tmp_out_len = ctypes.c_int64(0)
            data_ptr = self.__inner_predict_buffer[data_idx].ctypes.data_as(ctypes.POINTER(ctypes.c_double))  # type: ignore[union-attr]
            _safe_call(
                _LIB.LGBM_BoosterGetPredict(
                    self._handle,
                    ctypes.c_int(data_idx),
                    ctypes.byref(tmp_out_len),
                    data_ptr,
                )
            )
            if tmp_out_len.value != len(self.__inner_predict_buffer[data_idx]):  # type: ignore[arg-type]
                raise ValueError(f"Wrong length of predict results for data {data_idx}")
            self.__is_predicted_cur_iter[data_idx] = True
        result: np.ndarray = self.__inner_predict_buffer[data_idx]  # type: ignore[assignment]
        if self.__num_class > 1:
            num_data = result.size // self.__num_class
            result = result.reshape(num_data, self.__num_class, order="F")
        return result

    def __get_eval_info(self) -> None:
        """Get inner evaluation count and names."""
        if self.__need_reload_eval_info:
            self.__need_reload_eval_info = False
            out_num_eval = ctypes.c_int(0)
            # Get num of inner evals
            _safe_call(
                _LIB.LGBM_BoosterGetEvalCounts(
                    self._handle,
                    ctypes.byref(out_num_eval),
                )
            )
            self.__num_inner_eval = out_num_eval.value
            if self.__num_inner_eval > 0:
                # Get name of eval metrics
                tmp_out_len = ctypes.c_int(0)
                reserved_string_buffer_size = 255
                required_string_buffer_size = ctypes.c_size_t(0)
                string_buffers = [
                    ctypes.create_string_buffer(reserved_string_buffer_size) for _ in range(self.__num_inner_eval)
                ]
                ptr_string_buffers = (ctypes.c_char_p * self.__num_inner_eval)(*map(ctypes.addressof, string_buffers))  # type: ignore[misc]
                _safe_call(
                    _LIB.LGBM_BoosterGetEvalNames(
                        self._handle,
                        ctypes.c_int(self.__num_inner_eval),
                        ctypes.byref(tmp_out_len),
                        ctypes.c_size_t(reserved_string_buffer_size),
                        ctypes.byref(required_string_buffer_size),
                        ptr_string_buffers,
                    )
                )
                if self.__num_inner_eval != tmp_out_len.value:
                    raise ValueError("Length of eval names doesn't equal with num_evals")
                actual_string_buffer_size = required_string_buffer_size.value
                # if buffer length is not long enough, reallocate buffers
                if reserved_string_buffer_size < actual_string_buffer_size:
                    string_buffers = [
                        ctypes.create_string_buffer(actual_string_buffer_size) for _ in range(self.__num_inner_eval)
                    ]
                    ptr_string_buffers = (ctypes.c_char_p * self.__num_inner_eval)(
                        *map(ctypes.addressof, string_buffers)
                    )  # type: ignore[misc]
                    _safe_call(
                        _LIB.LGBM_BoosterGetEvalNames(
                            self._handle,
                            ctypes.c_int(self.__num_inner_eval),
                            ctypes.byref(tmp_out_len),
                            ctypes.c_size_t(actual_string_buffer_size),
                            ctypes.byref(required_string_buffer_size),
                            ptr_string_buffers,
                        )
                    )
                self.__name_inner_eval = [string_buffers[i].value.decode("utf-8") for i in range(self.__num_inner_eval)]
                self.__higher_better_inner_eval = [
                    name.startswith(("auc", "ndcg@", "map@", "average_precision")) for name in self.__name_inner_eval
                ]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/callback.py <==
# coding: utf-8
"""Callbacks library."""

from collections import OrderedDict
from dataclasses import dataclass
from functools import partial
from typing import TYPE_CHECKING, Any, Callable, Dict, List, Optional, Tuple, Union

from .basic import (
    Booster,
    EvalResult,
    _ConfigAliases,
    _log_info,
    _log_warning,
)

if TYPE_CHECKING:
    from .engine import CVBooster

__all__ = [
    "EarlyStopException",
    "early_stopping",
    "log_evaluation",
    "record_evaluation",
    "reset_parameter",
]

_EvalResultDict = Dict[str, Dict[str, List[Any]]]
_EvalResultList = Union[
    List[EvalResult],
    List[Tuple[str, str, float, bool]],
    List[Tuple[str, str, float, bool, float]],
]


class EarlyStopException(Exception):
    """Exception of early stopping.

    Raise this from a callback passed in via keyword argument ``callbacks``
    in ``cv()`` or ``train()`` to trigger early stopping.
    """

    def __init__(self, best_iteration: int, best_score: _EvalResultList) -> None:
        """Create early stopping exception.

        Parameters
        ----------
        best_iteration : int
            The best iteration stopped.
            0-based... pass ``best_iteration=2`` to indicate that the third iteration was the best one.
        best_score : list of (dataset_name, metric_name, metric_value, maximize) tuple, (dataset_name, metric_name, metric_value, maximize, metric_std_dev) tuple, or ``lightgbm.EvalResult``
            Scores for each metric, on each validation set, as of the best iteration.

        Notes
        -----

        .. versionadded:: 4.7.0
            ``best_score`` is stored on the instance as a list of ``lightgbm.EvalResult`` objects.
        """
        super().__init__()
        self.best_iteration = best_iteration
        self.best_score: List[EvalResult] = [EvalResult(*score_tuple) for score_tuple in best_score]


# Callback environment used by callbacks
@dataclass
class CallbackEnv:
    model: Union[Booster, "CVBooster"]
    params: Dict[str, Any]
    iteration: int
    begin_iteration: int
    end_iteration: int
    evaluation_result_list: Optional[List[EvalResult]]


def _is_using_cv(env: CallbackEnv) -> bool:
    """Check if model in callback env is a CVBooster."""
    # this import is here to avoid a circular import
    from .engine import CVBooster  # noqa: PLC0415

    return isinstance(env.model, CVBooster)


def _format_eval_result(value: EvalResult, show_stdv: bool) -> str:
    """Format metric string."""
    out = f"{value.dataset_name}'s {value.metric_name}: {value.metric_value:g}"
    # tuples from cv() sometimes have a 5th item, with standard deviation of
    # the evaluation metric (taken over all cross-validation folds)
    if show_stdv and value.metric_std_dev is not None:
        out += f" + {value.metric_std_dev:g}"
    return out


class _LogEvaluationCallback:
    """Internal log evaluation callable class."""

    def __init__(self, period: int = 1, show_stdv: bool = True) -> None:
        self.order = 10
        self.before_iteration = False

        self.period = period
        self.show_stdv = show_stdv

    def __call__(self, env: CallbackEnv) -> None:
        if self.period > 0 and env.evaluation_result_list and (env.iteration + 1) % self.period == 0:
            result = "\t".join([_format_eval_result(x, self.show_stdv) for x in env.evaluation_result_list])
            _log_info(f"[{env.iteration + 1}]\t{result}")


def log_evaluation(period: int = 1, show_stdv: bool = True) -> _LogEvaluationCallback:
    """Create a callback that logs the evaluation results.

    By default, standard output resource is used.
    Use ``register_logger()`` function to register a custom logger.

    Note
    ----
    Requires at least one validation data.

    Parameters
    ----------
    period : int, optional (default=1)
        The period to log the evaluation results.
        The last boosting stage or the boosting stage found by using ``early_stopping`` callback is also logged.
    show_stdv : bool, optional (default=True)
        Whether to log stdv (if provided).

    Returns
    -------
    callback : _LogEvaluationCallback
        The callback that logs the evaluation results every ``period`` boosting iteration(s).
    """
    return _LogEvaluationCallback(period=period, show_stdv=show_stdv)


class _RecordEvaluationCallback:
    """Internal record evaluation callable class."""

    def __init__(self, eval_result: _EvalResultDict) -> None:
        self.order = 20
        self.before_iteration = False

        if not isinstance(eval_result, dict):
            raise TypeError("eval_result should be a dictionary")
        self.eval_result = eval_result

    def _init(self, env: CallbackEnv) -> None:
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "record_evaluation() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        self.eval_result.clear()
        for item in env.evaluation_result_list:
            self.eval_result.setdefault(item.dataset_name, OrderedDict())
            if item.is_cv_result():
                # cv()
                self.eval_result[item.dataset_name].setdefault(f"{item.metric_name}-mean", [])
                self.eval_result[item.dataset_name].setdefault(f"{item.metric_name}-stdv", [])
            else:
                # train()
                self.eval_result[item.dataset_name].setdefault(item.metric_name, [])

    def __call__(self, env: CallbackEnv) -> None:
        if env.iteration == env.begin_iteration:
            self._init(env)
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "record_evaluation() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        for item in env.evaluation_result_list:
            if item.is_cv_result():
                # cv()
                self.eval_result[item.dataset_name][f"{item.metric_name}-mean"].append(item.metric_value)
                self.eval_result[item.dataset_name][f"{item.metric_name}-stdv"].append(item.metric_std_dev)
            else:
                # train()
                self.eval_result[item.dataset_name][item.metric_name].append(item.metric_value)


def record_evaluation(eval_result: Dict[str, Dict[str, List[Any]]]) -> Callable:
    """Create a callback that records the evaluation history into ``eval_result``.

    Parameters
    ----------
    eval_result : dict
        Dictionary used to store all evaluation results of all validation sets.
        This should be initialized outside of your call to ``record_evaluation()`` and should be empty.
        Any initial contents of the dictionary will be deleted.

        .. rubric:: Example

        With two validation sets named 'eval' and 'train', and one evaluation metric named 'logloss'
        this dictionary after finishing a model training process will have the following structure:

        .. code-block::

            {
             'train':
                 {
                  'logloss': [0.48253, 0.35953, ...]
                 },
             'eval':
                 {
                  'logloss': [0.480385, 0.357756, ...]
                 }
            }

    Returns
    -------
    callback : _RecordEvaluationCallback
        The callback that records the evaluation history into the passed dictionary.
    """
    return _RecordEvaluationCallback(eval_result=eval_result)


class _ResetParameterCallback:
    """Internal reset parameter callable class."""

    def __init__(self, **kwargs: Union[list, Callable]) -> None:
        self.order = 10
        self.before_iteration = True

        self.kwargs = kwargs

    def __call__(self, env: CallbackEnv) -> None:
        new_parameters = {}
        for key, value in self.kwargs.items():
            if isinstance(value, list):
                if len(value) != env.end_iteration - env.begin_iteration:
                    raise ValueError(f"Length of list {key!r} has to be equal to 'num_boost_round'.")
                new_param = value[env.iteration - env.begin_iteration]
            elif callable(value):
                new_param = value(env.iteration - env.begin_iteration)
            else:
                raise ValueError(
                    "Only list and callable values are supported "
                    "as a mapping from boosting round index to new parameter value."
                )
            if new_param != env.params.get(key, None):
                new_parameters[key] = new_param
        if new_parameters:
            if isinstance(env.model, Booster):
                env.model.reset_parameter(new_parameters)
            else:
                # CVBooster holds a list of Booster objects, each needs to be updated
                for booster in env.model.boosters:
                    booster.reset_parameter(new_parameters)
            env.params.update(new_parameters)


def reset_parameter(**kwargs: Union[list, Callable]) -> Callable:
    """Create a callback that resets the parameter after the first iteration.

    .. note::

        The initial parameter will still take in-effect on first iteration.

    Parameters
    ----------
    **kwargs : value should be list or callable
        List of parameters for each boosting round
        or a callable that calculates the parameter in terms of
        current number of round (e.g. yields learning rate decay).
        If list lst, parameter = lst[current_round].
        If callable func, parameter = func(current_round).

    Returns
    -------
    callback : _ResetParameterCallback
        The callback that resets the parameter after the first iteration.
    """
    return _ResetParameterCallback(**kwargs)


class _EarlyStoppingCallback:
    """Internal early stopping callable class."""

    def __init__(
        self,
        stopping_rounds: int,
        first_metric_only: bool = False,
        verbose: bool = True,
        min_delta: Union[float, List[float]] = 0.0,
    ) -> None:
        self.enabled = _should_enable_early_stopping(stopping_rounds)

        self.order = 30
        self.before_iteration = False

        self.stopping_rounds = stopping_rounds
        self.first_metric_only = first_metric_only
        self.verbose = verbose
        self.min_delta = min_delta

        self._reset_storages()

    def _reset_storages(self) -> None:
        self.best_score: List[float] = []
        self.best_iter: List[int] = []
        self.best_score_list: List[List[EvalResult]] = []
        self.cmp_op: List[Callable[[float, float, float], bool]] = []
        self.first_metric = ""

    def _gt_delta(self, *, curr_score: float, best_score: float, delta: float) -> bool:
        return curr_score > best_score + delta

    def _lt_delta(self, *, curr_score: float, best_score: float, delta: float) -> bool:
        return curr_score < best_score - delta

    def _is_train_set(self, *, dataset_name: str, env: CallbackEnv) -> bool:
        """Check, by name, if a given Dataset is the training data."""
        # for lgb.cv() with eval_train_metric=True, evaluation is also done on the training set
        # and those metrics are considered for early stopping
        if _is_using_cv(env) and dataset_name == "train":
            return True

        # for lgb.train(), it's possible to pass the training data via valid_sets with any name
        if isinstance(env.model, Booster) and dataset_name == env.model._train_data_name:
            return True

        return False

    def _init(self, env: CallbackEnv) -> None:
        if env.evaluation_result_list is None or env.evaluation_result_list == []:
            raise ValueError("For early stopping, at least one dataset and eval metric is required for evaluation")

        is_dart = any(env.params.get(alias, "") == "dart" for alias in _ConfigAliases.get("boosting"))
        if is_dart:
            self.enabled = False
            _log_warning("Early stopping is not available in dart mode")
            return

        # get details of the first dataset
        first_dataset_name = env.evaluation_result_list[0].dataset_name
        first_metric_name = env.evaluation_result_list[0].metric_name

        # validation sets are guaranteed to not be identical to the training data in cv()
        if isinstance(env.model, Booster):
            only_train_set = len(env.evaluation_result_list) == 1 and self._is_train_set(
                dataset_name=first_dataset_name,
                env=env,
            )
            if only_train_set:
                self.enabled = False
                _log_warning("Only training set found, disabling early stopping.")
                return

        if self.verbose:
            _log_info(f"Training until validation scores don't improve for {self.stopping_rounds} rounds")

        self._reset_storages()

        n_metrics = len({m.metric_name for m in env.evaluation_result_list})
        n_datasets = len(env.evaluation_result_list) // n_metrics
        if isinstance(self.min_delta, list):
            if not all(t >= 0 for t in self.min_delta):
                raise ValueError("Values for early stopping min_delta must be non-negative.")
            if len(self.min_delta) == 0:
                if self.verbose:
                    _log_info("Disabling min_delta for early stopping.")
                deltas = [0.0] * n_datasets * n_metrics
            elif len(self.min_delta) == 1:
                if self.verbose:
                    _log_info(f"Using {self.min_delta[0]} as min_delta for all metrics.")
                deltas = self.min_delta * n_datasets * n_metrics
            else:
                if len(self.min_delta) != n_metrics:
                    raise ValueError("Must provide a single value for min_delta or as many as metrics.")
                if self.first_metric_only and self.verbose:
                    _log_info(f"Using only {self.min_delta[0]} as early stopping min_delta.")
                deltas = self.min_delta * n_datasets
        else:
            if self.min_delta < 0:
                raise ValueError("Early stopping min_delta must be non-negative.")
            if self.min_delta > 0 and n_metrics > 1 and not self.first_metric_only and self.verbose:
                _log_info(f"Using {self.min_delta} as min_delta for all metrics.")
            deltas = [self.min_delta] * n_datasets * n_metrics

        self.first_metric = first_metric_name
        for eval_ret, delta in zip(env.evaluation_result_list, deltas, strict=True):
            self.best_iter.append(0)
            if eval_ret.maximize:
                self.best_score.append(float("-inf"))
                self.cmp_op.append(partial(self._gt_delta, delta=delta))
            else:
                self.best_score.append(float("inf"))
                self.cmp_op.append(partial(self._lt_delta, delta=delta))

    def _final_iteration_check(self, *, env: CallbackEnv, metric_name: str, i: int) -> None:
        if env.iteration == env.end_iteration - 1:
            if self.verbose:
                best_score_str = "\t".join([_format_eval_result(x, show_stdv=True) for x in self.best_score_list[i]])
                _log_info(
                    f"Did not meet early stopping. Best iteration is:\n[{self.best_iter[i] + 1}]\t{best_score_str}"
                )
                if self.first_metric_only:
                    _log_info(f"Evaluated only: {metric_name}")
            raise EarlyStopException(
                best_iteration=self.best_iter[i],
                best_score=self.best_score_list[i],
            )

    def __call__(self, env: CallbackEnv) -> None:
        if env.iteration == env.begin_iteration:
            self._init(env)
        if not self.enabled:
            return
        if env.evaluation_result_list is None:
            raise RuntimeError(
                "early_stopping() callback enabled but no evaluation results found. This is a probably bug in LightGBM. "
                "Please report it at https://github.com/lightgbm-org/LightGBM/issues"
            )
        # self.best_score_list is initialized to an empty list
        first_time_updating_best_score_list = self.best_score_list == []
        for i in range(len(env.evaluation_result_list)):
            eval_result = env.evaluation_result_list[i]
            if first_time_updating_best_score_list or self.cmp_op[i](  # type: ignore[call-arg]
                curr_score=eval_result.metric_value, best_score=self.best_score[i]
            ):
                self.best_score[i] = eval_result.metric_value
                self.best_iter[i] = env.iteration
                if first_time_updating_best_score_list:
                    self.best_score_list.append(env.evaluation_result_list)
                else:
                    self.best_score_list[i] = env.evaluation_result_list
            if self.first_metric_only and self.first_metric != eval_result.metric_name:
                continue  # use only the first metric for early stopping
            if self._is_train_set(
                dataset_name=eval_result.dataset_name,
                env=env,
            ):
                continue  # train data for lgb.cv or sklearn wrapper (underlying lgb.train)
            elif env.iteration - self.best_iter[i] >= self.stopping_rounds:
                if self.verbose:
                    eval_result_str = "\t".join(
                        [_format_eval_result(x, show_stdv=True) for x in self.best_score_list[i]]
                    )
                    _log_info(f"Early stopping, best iteration is:\n[{self.best_iter[i] + 1}]\t{eval_result_str}")
                    if self.first_metric_only:
                        _log_info(f"Evaluated only: {eval_result.metric_name}")
                raise EarlyStopException(
                    best_iteration=self.best_iter[i],
                    best_score=self.best_score_list[i],
                )
            self._final_iteration_check(env=env, metric_name=eval_result.metric_name, i=i)


def _should_enable_early_stopping(stopping_rounds: Any) -> bool:
    """Check if early stopping should be activated.

    This function will evaluate to True if the early stopping callback should be
    activated (i.e. stopping_rounds > 0).  It also provides an informative error if the
    type is not int.
    """
    if not isinstance(stopping_rounds, int):
        raise TypeError(f"early_stopping_round should be an integer. Got '{type(stopping_rounds).__name__}'")
    return stopping_rounds > 0


def early_stopping(
    stopping_rounds: int,
    first_metric_only: bool = False,
    verbose: bool = True,
    min_delta: Union[float, List[float]] = 0.0,
) -> _EarlyStoppingCallback:
    """Create a callback that activates early stopping.

    Activates early stopping.
    The model will train until the validation score doesn't improve by at least ``min_delta``.
    Validation score needs to improve at least every ``stopping_rounds`` round(s)
    to continue training.
    Requires at least one validation data and one metric.
    If there's more than one, will check all of them. But the training data is ignored anyway.
    To check only the first metric set ``first_metric_only`` to True.
    The index of iteration that has the best performance will be saved in the ``best_iteration`` attribute of a model.

    .. note::

        If using ``boosting_type="dart"``, this callback has no effect and early stopping
        will not be performed.

    Parameters
    ----------
    stopping_rounds : int
        The possible number of rounds without the trend occurrence.
    first_metric_only : bool, optional (default=False)
        Whether to use only the first metric for early stopping.
    verbose : bool, optional (default=True)
        Whether to log message with early stopping information.
        By default, standard output resource is used.
        Use ``register_logger()`` function to register a custom logger.
    min_delta : float or list of float, optional (default=0.0)
        Minimum improvement in score to keep training.
        If float, this single value is used for all metrics.
        If list, its length should match the total number of metrics.

        .. versionadded:: 4.0.0

    Returns
    -------
    callback : _EarlyStoppingCallback
        The callback that activates early stopping.
    """
    return _EarlyStoppingCallback(
        stopping_rounds=stopping_rounds,
        first_metric_only=first_metric_only,
        verbose=verbose,
        min_delta=min_delta,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/compat.py <==
# coding: utf-8
"""Compatibility library."""

import inspect
from typing import TYPE_CHECKING, Any, List

# scikit-learn is intentionally imported first here,
# see https://github.com/lightgbm-org/LightGBM/issues/6509
"""sklearn"""
try:
    from sklearn import __version__ as _sklearn_version
    from sklearn.base import BaseEstimator, ClassifierMixin, RegressorMixin
    from sklearn.exceptions import NotFittedError
    from sklearn.model_selection import BaseCrossValidator, GroupKFold, StratifiedKFold
    from sklearn.preprocessing import LabelEncoder
    from sklearn.utils.class_weight import compute_sample_weight
    from sklearn.utils.multiclass import check_classification_targets
    from sklearn.utils.validation import _check_sample_weight, assert_all_finite, check_array, check_X_y

    # As of https://github.com/scikit-learn/scikit-learn/pull/32212, scikit-learn started raising an error
    # when sample weights are all 0. This argument allow_all_zero_weights can be used switch back
    # to the old behavior of allowing them.
    #
    # This can be removed when the minimum scikit-learn version supported here is v1.9.
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG = (
        "allow_all_zero_weights" in inspect.signature(_check_sample_weight).parameters
    )

    try:
        from sklearn.utils.validation import validate_data
    except ImportError:
        # validate_data() was added in scikit-learn 1.6, this function roughly imitates it for older versions.
        # It can be removed when lightgbm's minimum scikit-learn version is at least 1.6.
        def validate_data(
            _estimator: Any,
            X: Any,
            y: Any = "no_validation",
            accept_sparse: bool = True,
            # 'force_all_finite' was renamed to 'ensure_all_finite' in scikit-learn 1.6
            ensure_all_finite: bool = False,
            ensure_min_samples: int = 1,
            # trap other keyword arguments that only work on scikit-learn >=1.6, like 'reset'
            **ignored_kwargs: Any,
        ) -> Any:
            # it's safe to import _num_features unconditionally because:
            #
            #  * it was first added in scikit-learn 0.24.2
            #  * lightgbm cannot be used with scikit-learn versions older than that
            #  * this validate_data() re-implementation will not be called in scikit-learn>=1.6
            #
            from sklearn.utils.validation import _num_features  # noqa: PLC0415

            # _num_features() raises a TypeError on 1-dimensional input. That's a problem
            # because scikit-learn's 'check_fit1d' estimator check sets that expectation that
            # estimators must raise a ValueError when a 1-dimensional input is passed to fit().
            #
            # So here, lightgbm avoids calling _num_features() on 1-dimensional inputs.
            if hasattr(X, "shape") and len(X.shape) == 1:
                n_features_in_ = 1
            else:
                n_features_in_ = _num_features(X)

            no_val_y = isinstance(y, str) and y == "no_validation"

            # NOTE: check_X_y() calls check_array() internally, so only need to call one or the other of them here
            if no_val_y:
                X = check_array(
                    X,
                    accept_sparse=accept_sparse,
                    force_all_finite=ensure_all_finite,
                    ensure_min_samples=ensure_min_samples,
                )
            else:
                X, y = check_X_y(
                    X,
                    y,
                    accept_sparse=accept_sparse,
                    force_all_finite=ensure_all_finite,
                    ensure_min_samples=ensure_min_samples,
                )

                # this only needs to be updated at fit() time
                _estimator.n_features_in_ = n_features_in_

            # raise the same error that scikit-learn's `validate_data()` does on scikit-learn>=1.6
            if _estimator.__sklearn_is_fitted__() and _estimator._n_features != n_features_in_:
                raise ValueError(
                    f"X has {n_features_in_} features, but {_estimator.__class__.__name__} "
                    f"is expecting {_estimator._n_features} features as input."
                )

            if no_val_y:
                return X
            else:
                return X, y

    SKLEARN_INSTALLED = True
    _LGBMBaseCrossValidator = BaseCrossValidator
    _LGBMModelBase = BaseEstimator
    _LGBMRegressorBase = RegressorMixin
    _LGBMClassifierBase = ClassifierMixin
    _LGBMLabelEncoder = LabelEncoder
    LGBMNotFittedError = NotFittedError
    _LGBMStratifiedKFold = StratifiedKFold
    _LGBMGroupKFold = GroupKFold
    _LGBMCheckSampleWeight = _check_sample_weight
    _LGBMAssertAllFinite = assert_all_finite
    _LGBMCheckClassificationTargets = check_classification_targets
    _LGBMComputeSampleWeight = compute_sample_weight
    _LGBMValidateData = validate_data
except ImportError:
    SKLEARN_INSTALLED = False
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG = False

    class _LGBMModelBase:  # type: ignore
        """Dummy class for sklearn.base.BaseEstimator."""

        pass

    class _LGBMClassifierBase:  # type: ignore
        """Dummy class for sklearn.base.ClassifierMixin."""

        pass

    class _LGBMRegressorBase:  # type: ignore
        """Dummy class for sklearn.base.RegressorMixin."""

        pass

    _LGBMBaseCrossValidator = None
    _LGBMLabelEncoder = None
    LGBMNotFittedError = ValueError
    _LGBMStratifiedKFold = None
    _LGBMGroupKFold = None
    _LGBMCheckSampleWeight = None
    _LGBMAssertAllFinite = None
    _LGBMCheckClassificationTargets = None
    _LGBMComputeSampleWeight = None
    _LGBMValidateData = None
    _sklearn_version = None

# additional scikit-learn imports only for type hints
if TYPE_CHECKING:
    # sklearn.utils.Tags can be imported unconditionally once
    # lightgbm's minimum scikit-learn version is 1.6 or higher
    try:
        from sklearn.utils import Tags as _sklearn_Tags
    except ImportError:
        _sklearn_Tags = None

"""pandas"""
try:
    from pandas import CategoricalDtype as pd_CategoricalDtype
    from pandas import DataFrame as pd_DataFrame
    from pandas import Series as pd_Series
    from pandas import concat

    PANDAS_INSTALLED = True
except ImportError:
    PANDAS_INSTALLED = False

    class pd_Series:  # type: ignore
        """Dummy class for pandas.Series."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    class pd_DataFrame:  # type: ignore
        """Dummy class for pandas.DataFrame."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    class pd_CategoricalDtype:  # type: ignore
        """Dummy class for pandas.CategoricalDtype."""

        def __init__(self, *args: Any, **kwargs: Any):
            pass

    concat = None

"""cpu_count()"""


def _LGBMCpuCount(only_physical_cores: bool = True) -> int:
    ret: int
    try:
        from joblib import cpu_count  # noqa: I001,PLC0415

        ret = cpu_count(only_physical_cores=only_physical_cores)
    except ImportError:
        try:
            from psutil import cpu_count  # noqa: I001,PLC0415

            ret = cpu_count(logical=not only_physical_cores) or 1
        except ImportError:
            from multiprocessing import cpu_count  # noqa: I001,PLC0415

            ret = cpu_count()
    return ret


__all__: List[str] = []


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/dask.py <==
# coding: utf-8
"""Distributed training with LightGBM and dask.distributed.

This module enables you to perform distributed training with LightGBM on
dask.Array and dask.DataFrame collections.

It is based on dask-lightgbm, which was based on dask-xgboost.
"""

import operator
import socket
from collections import defaultdict
from copy import deepcopy
from enum import Enum, auto
from functools import partial
from typing import TYPE_CHECKING, Any, Dict, Iterable, List, Optional, Tuple, Type, Union
from urllib.parse import urlparse

import numpy as np
import scipy.sparse as ss

from .basic import LightGBMError, _choose_param_value, _ConfigAliases, _log_info, _log_warning
from .compat import (
    PANDAS_INSTALLED,
    SKLEARN_INSTALLED,
    LGBMNotFittedError,
    concat,
    pd_DataFrame,
    pd_Series,
)
from .sklearn import (
    LGBMClassifier,
    LGBMModel,
    LGBMRanker,
    LGBMRegressor,
    _LGBM_ScikitCustomObjectiveFunction,
    _LGBM_ScikitEvalMetricType,
    _lgbmmodel_doc_custom_eval_note,
    _lgbmmodel_doc_fit,
    _lgbmmodel_doc_predict,
    _validate_eval_set_Xy,
)

__all__ = [
    "DaskLGBMClassifier",
    "DaskLGBMRanker",
    "DaskLGBMRegressor",
]

if TYPE_CHECKING:
    import dask
    import distributed

_DaskCollection = Union["dask.array.Array", "dask.dataframe.DataFrame", "dask.dataframe.Series"]
_DaskMatrixLike = Union["dask.array.Array", "dask.dataframe.DataFrame"]
_DaskVectorLike = Union["dask.array.Array", "dask.dataframe.Series"]
_DaskPart = Union[np.ndarray, pd_DataFrame, pd_Series, ss.spmatrix]

# catching 'ValueError' here because of this:
# https://github.com/lightgbm-org/LightGBM/issues/6365#issuecomment-2002330003
#
# That's potentially risky as dask does some significant import-time processing,
# like loading configuration from environment variables and files, and catching
# ValueError here might hide issues with that config-loading.
#
# But in exchange, it's less likely that 'import lightgbm' will fail for
# dask-related reasons, which is beneficial for any workloads that are using
# lightgbm but not its Dask functionality.
#
# 'ValueError' can be removed when LightGBM's Dask floor is '>=2024.4.0'.
_DaskImportErrorTypes = (ImportError, ValueError)


class _RemoteSocket:
    def acquire(self) -> int:
        self.socket = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
        self.socket.setsockopt(socket.SOL_SOCKET, socket.SO_REUSEADDR, 1)
        self.socket.bind(("", 0))
        return self.socket.getsockname()[1]

    def release(self) -> None:
        self.socket.close()


def _acquire_port() -> Tuple[_RemoteSocket, int]:
    s = _RemoteSocket()
    port = s.acquire()
    return s, port


class _DatasetNames(Enum):
    """Placeholder names used by lightgbm.dask internals to say 'also evaluate the training data'.

    Avoid duplicating the training data when the validation set refers to elements of training data.
    """

    TRAINSET = auto()
    SAMPLE_WEIGHT = auto()
    INIT_SCORE = auto()
    GROUP = auto()


def _get_dask_client(client: Optional["distributed.Client"]) -> "distributed.Client":
    """Choose a Dask client to use.

    Parameters
    ----------
    client : distributed.Client or None
        Dask client.

    Returns
    -------
    client : distributed.Client
        A Dask client.
    """
    from dask.distributed import default_client  # noqa: PLC0415

    if client is None:
        return default_client()
    else:
        return client


def _assign_open_ports_to_workers(
    *,
    client: "distributed.Client",
    workers: List[str],
) -> Tuple[Dict[str, "distributed.client.Future"], Dict[str, int]]:
    """Assign an open port to each worker.

    Returns
    -------
    worker_to_socket_future: dict
        mapping from worker address to a future pointing to the remote socket.
    worker_to_port: dict
        mapping from worker address to an open port in the worker's host.
    """
    # Acquire port in worker
    worker_to_future = {}
    for worker in workers:
        worker_to_future[worker] = client.submit(
            _acquire_port,
            workers=[worker],
            allow_other_workers=False,
            pure=False,
        )

    # schedule futures to retrieve each element of the tuple
    worker_to_socket_future = {}
    worker_to_port_future = {}
    for worker, socket_future in worker_to_future.items():
        worker_to_socket_future[worker] = client.submit(operator.itemgetter(0), socket_future)
        worker_to_port_future[worker] = client.submit(operator.itemgetter(1), socket_future)

    # retrieve ports
    worker_to_port = client.gather(worker_to_port_future)

    return worker_to_socket_future, worker_to_port


def _concat(seq: List[_DaskPart]) -> _DaskPart:
    if isinstance(seq[0], np.ndarray):
        return np.concatenate(seq, axis=0)
    elif isinstance(seq[0], (pd_DataFrame, pd_Series)):
        return concat(seq, axis=0)
    elif isinstance(seq[0], ss.spmatrix):
        return ss.vstack(seq, format="csr")
    else:
        raise TypeError(
            f"Data must be one of: numpy arrays, pandas dataframes, sparse matrices (from scipy). Got {type(seq[0]).__name__}."
        )


def _remove_list_padding(*args: Any) -> List[List[Any]]:
    return [[z for z in arg if z is not None] for arg in args]


def _pad_eval_names(
    *,
    lgbm_model: LGBMModel,
    required_names: List[str],
) -> LGBMModel:
    """Append missing (key, value) pairs to a LightGBM model's evals_result_ and best_score_ OrderedDict attrs based on a set of required eval_set names.

    Allows users to rely on expected eval_set names being present when fitting DaskLGBM estimators with ``eval_set``.
    """
    for eval_name in required_names:
        if eval_name not in lgbm_model.evals_result_:
            lgbm_model.evals_result_[eval_name] = {}
        if eval_name not in lgbm_model.best_score_:
            lgbm_model.best_score_[eval_name] = {}

    return lgbm_model


def _train_part(
    *,
    params: Dict[str, Any],
    model_factory: Type[LGBMModel],
    list_of_parts: List[Dict[str, _DaskPart]],
    machines: str,
    local_listen_port: int,
    num_machines: int,
    return_model: bool,
    time_out: int,
    remote_socket: _RemoteSocket,
    **kwargs: Any,
) -> Optional[LGBMModel]:
    network_params = {
        "machines": machines,
        "local_listen_port": local_listen_port,
        "time_out": time_out,
        "num_machines": num_machines,
    }
    params.update(network_params)

    is_ranker = issubclass(model_factory, LGBMRanker)

    # Concatenate many parts into one
    data = _concat([x["data"] for x in list_of_parts])
    label = _concat([x["label"] for x in list_of_parts])

    if "weight" in list_of_parts[0]:
        weight = _concat([x["weight"] for x in list_of_parts])
    else:
        weight = None

    if "group" in list_of_parts[0]:
        group = _concat([x["group"] for x in list_of_parts])
    else:
        group = None

    if "init_score" in list_of_parts[0]:
        init_score = _concat([x["init_score"] for x in list_of_parts])
    else:
        init_score = None

    # construct local eval_set data.
    n_evals = max(len(x.get("eval_set", [])) for x in list_of_parts)
    eval_names = kwargs.pop("eval_names", None)
    eval_class_weight = kwargs.get("eval_class_weight")
    local_eval_set = None
    local_eval_names = None
    local_eval_sample_weight = None
    local_eval_init_score = None
    local_eval_group = None

    if n_evals:
        has_eval_sample_weight = any(x.get("eval_sample_weight") is not None for x in list_of_parts)
        has_eval_init_score = any(x.get("eval_init_score") is not None for x in list_of_parts)

        local_eval_set = []
        evals_result_names = []
        if has_eval_sample_weight:
            local_eval_sample_weight = []
        if has_eval_init_score:
            local_eval_init_score = []
        if is_ranker:
            local_eval_group = []

        # store indices of eval_set components that were not contained within local parts.
        missing_eval_component_idx = []

        # consolidate parts of each individual eval component.
        for i in range(n_evals):
            x_e = []
            y_e = []
            w_e = []
            init_score_e = []
            g_e = []
            for part in list_of_parts:
                if not part.get("eval_set"):
                    continue

                # require that eval_name exists in evaluated result data in case dropped due to padding.
                # in distributed training the 'training' eval_set is not detected, will have name 'valid_<index>'.
                if eval_names:
                    evals_result_name = eval_names[i]
                else:
                    evals_result_name = f"valid_{i}"

                eval_set = part["eval_set"][i]
                if eval_set is _DatasetNames.TRAINSET:
                    x_e.append(part["data"])
                    y_e.append(part["label"])
                else:
                    x_e.extend(eval_set[0])
                    y_e.extend(eval_set[1])

                if evals_result_name not in evals_result_names:
                    evals_result_names.append(evals_result_name)

                eval_weight = part.get("eval_sample_weight")
                if eval_weight:
                    if eval_weight[i] is _DatasetNames.SAMPLE_WEIGHT:
                        w_e.append(part["weight"])
                    else:
                        w_e.extend(eval_weight[i])

                eval_init_score = part.get("eval_init_score")
                if eval_init_score:
                    if eval_init_score[i] is _DatasetNames.INIT_SCORE:
                        init_score_e.append(part["init_score"])
                    else:
                        init_score_e.extend(eval_init_score[i])

                eval_group = part.get("eval_group")
                if eval_group:
                    if eval_group[i] is _DatasetNames.GROUP:
                        g_e.append(part["group"])
                    else:
                        g_e.extend(eval_group[i])

            # filter padding from eval parts then _concat each eval_set component.
            x_e, y_e, w_e, init_score_e, g_e = _remove_list_padding(x_e, y_e, w_e, init_score_e, g_e)
            if x_e:
                local_eval_set.append((_concat(x_e), _concat(y_e)))
            else:
                missing_eval_component_idx.append(i)
                continue

            if w_e:
                local_eval_sample_weight.append(_concat(w_e))
            if init_score_e:
                local_eval_init_score.append(_concat(init_score_e))
            if g_e:
                local_eval_group.append(_concat(g_e))

        # reconstruct eval_set fit args/kwargs depending on which components of eval_set are on worker.
        eval_component_idx = [i for i in range(n_evals) if i not in missing_eval_component_idx]
        if eval_names:
            local_eval_names = [eval_names[i] for i in eval_component_idx]
        if eval_class_weight:
            kwargs["eval_class_weight"] = [eval_class_weight[i] for i in eval_component_idx]

    if local_eval_set is None:
        local_eval_X = None
        local_eval_y = None
    else:
        local_eval_X = tuple(X for X, _ in local_eval_set)
        local_eval_y = tuple(y for _, y in local_eval_set)

    model = model_factory(**params)
    if remote_socket is not None:
        remote_socket.release()
    try:
        if is_ranker:
            model.fit(
                data,
                label,
                sample_weight=weight,
                init_score=init_score,
                group=group,
                eval_X=local_eval_X,
                eval_y=local_eval_y,
                eval_sample_weight=local_eval_sample_weight,
                eval_init_score=local_eval_init_score,
                eval_group=local_eval_group,
                eval_names=local_eval_names,
                **kwargs,
            )
        else:
            model.fit(
                data,
                label,
                sample_weight=weight,
                init_score=init_score,
                eval_X=local_eval_X,
                eval_y=local_eval_y,
                eval_sample_weight=local_eval_sample_weight,
                eval_init_score=local_eval_init_score,
                eval_names=local_eval_names,
                **kwargs,
            )

    finally:
        if getattr(model, "fitted_", False):
            model.booster_.free_network()

    if n_evals:
        # ensure that expected keys for evals_result_ and best_score_ exist regardless of padding.
        model = _pad_eval_names(lgbm_model=model, required_names=evals_result_names)

    return model if return_model else None


def _split_to_parts(*, data: _DaskCollection, is_matrix: bool) -> List[_DaskPart]:
    parts = data.to_delayed()
    if isinstance(parts, np.ndarray):
        if is_matrix:
            assert parts.shape[1] == 1
        else:
            assert parts.ndim == 1 or parts.shape[1] == 1
        parts = parts.flatten().tolist()
    return parts


def _machines_to_worker_map(
    *,
    machines: str,
    worker_addresses: Iterable[str],
) -> Dict[str, int]:
    """Create a worker_map from machines list.

    Given ``machines`` and a list of Dask worker addresses, return a mapping where the keys are
    ``worker_addresses`` and the values are ports from ``machines``.

    Parameters
    ----------
    machines : str
        A comma-delimited list of workers, of the form ``ip1:port,ip2:port``.
    worker_addresses : list of str
        An iterable of Dask worker addresses, of the form ``{protocol}{hostname}:{port}``, where ``port`` is the port Dask's scheduler uses to talk to that worker.

    Returns
    -------
    result : Dict[str, int]
        Dictionary where keys are work addresses in the form expected by Dask and values are a port for LightGBM to use.
    """
    machine_addresses = machines.split(",")

    if len(set(machine_addresses)) != len(machine_addresses):
        raise ValueError(
            f"Found duplicates in 'machines' ({machines}). Each entry in 'machines' must be a unique IP-port combination."
        )

    machine_to_port = defaultdict(set)
    for address in machine_addresses:
        host, port = address.split(":")
        machine_to_port[host].add(int(port))

    out = {}
    for address in worker_addresses:
        worker_host = urlparse(address).hostname
        if not worker_host:
            raise ValueError(f"Could not parse host name from worker address '{address}'")
        out[address] = machine_to_port[worker_host].pop()

    return out


def _train(
    *,
    client: "distributed.Client",
    data: _DaskMatrixLike,
    label: _DaskCollection,
    params: Dict[str, Any],
    model_factory: Type[LGBMModel],
    sample_weight: Optional[_DaskVectorLike] = None,
    init_score: Optional[_DaskCollection] = None,
    group: Optional[_DaskVectorLike] = None,
    eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
    eval_names: Optional[List[str]] = None,
    eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
    eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
    eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
    eval_class_weight: Optional[List[Union[dict, str]]] = None,
    eval_init_score: Optional[List[_DaskCollection]] = None,
    eval_group: Optional[List[_DaskVectorLike]] = None,
    eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
    eval_at: Optional[Union[List[int], Tuple[int, ...]]] = None,
    **kwargs: Any,
) -> LGBMModel:
    """Inner train routine.

    Parameters
    ----------
    client : distributed.Client
        Dask client.
    data : Dask Array or Dask DataFrame of shape = [n_samples, n_features]
        Input feature matrix.
    label : Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]
        The target values (class labels in classification, real numbers in regression).
    params : dict
        Parameters passed to constructor of the local underlying model.
    model_factory : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Class of the local underlying model.
    sample_weight : Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)
        Weights of training data. Weights should be non-negative.
    init_score : Dask Array or Dask Series of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task), or Dask Array or Dask DataFrame of shape = [n_samples, n_classes] (for multi-class task), or None, optional (default=None)
        Init score of training data.
    group : Dask Array or Dask Series or None, optional (default=None)
        Group/query data.
        Only used in the learning-to-rank task.
        sum(group) = n_samples.
        For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
        where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
    eval_set : list of (X, y) tuples of Dask data collections, or None, optional (default=None)
        List of (X, y) tuple pairs to use as validation sets.
        Note, that not all workers may receive chunks of every eval set within ``eval_set``. When the returned
        lightgbm estimator is not trained using any chunks of a particular eval set, its corresponding component
        of ``evals_result_`` and ``best_score_`` will be empty dictionaries.
    eval_names : list of str, or None, optional (default=None)
        Unique identifiers for each evaluation dataset.
        Should be the same length as ``eval_set`` / ``eval_X``.
    eval_X : Dask Array or Dask DataFrame, tuple thereof or None, optional (default=None)
        Feature matrix or tuple thereof, e.g. ``(X_val0, X_val1)``, to use as validation sets.
    eval_y : Dask Array or Dask DataFrame or Dask Series, tuple thereof or None, optional (default=None)
        Target values or tuple thereof, e.g. ``(y_val0, y_val1)``, to use as validation sets.
    eval_sample_weight : list of Dask Array or Dask Series, or None, optional (default=None)
        Weights for each validation set in eval_set. Weights should be non-negative.
    eval_class_weight : list of dict or str, or None, optional (default=None)
        Class weights, one dict or str for each validation set in eval_set.
    eval_init_score : list of Dask Array, Dask Series or Dask DataFrame (for multi-class task), or None, optional (default=None)
        Initial model score for each validation set in eval_set.
    eval_group : list of Dask Array or Dask Series, or None, optional (default=None)
        Group/query for each validation set in eval_set.
    eval_metric : str, callable, list or None, optional (default=None)
        If str, it should be a built-in evaluation metric to use.
        If callable, it should be a custom evaluation metric, see note below for more details.
        If list, it can be a list of built-in metrics, a list of custom evaluation metrics, or a mix of both.
        In either case, the ``metric`` from the Dask model parameters (or inferred from the objective) will be evaluated and used as well.
        Default: 'l2' for DaskLGBMRegressor, 'binary(multi)_logloss' for DaskLGBMClassifier, 'ndcg' for DaskLGBMRanker.
    eval_at : list or tuple of int, optional (default=None)
        The evaluation positions of the specified ranking metric.
    **kwargs
        Other parameters passed to ``fit`` method of the local underlying model.

    Returns
    -------
    model : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Returns fitted underlying model.

    Note
    ----

    This method handles setting up the following network parameters based on information
    about the Dask cluster referenced by ``client``.

    * ``local_listen_port``: port that each LightGBM worker opens a listening socket on,
            to accept connections from other workers. This can differ from LightGBM worker
            to LightGBM worker, but does not have to.
    * ``machines``: a comma-delimited list of all workers in the cluster, in the
            form ``ip:port,ip:port``. If running multiple Dask workers on the same host, use different
            ports for each worker. For example, for ``LocalCluster(n_workers=3)``, you might
            pass ``"127.0.0.1:12400,127.0.0.1:12401,127.0.0.1:12402"``.
    * ``num_machines``: number of LightGBM workers.
    * ``timeout``: time in minutes to wait before closing unused sockets.

    The default behavior of this function is to generate ``machines`` from the list of
    Dask workers which hold some piece of the training data, and to search for an open
    port on each worker to be used as ``local_listen_port``.

    If ``machines`` is provided explicitly in ``params``, this function uses the hosts
    and ports in that list directly, and does not do any searching. This means that if
    any of the Dask workers are missing from the list or any of those ports are not free
    when training starts, training will fail.

    If ``local_listen_port`` is provided in ``params`` and ``machines`` is not, this function
    constructs ``machines`` from the list of Dask workers which hold some piece of the
    training data, assuming that each one will use the same ``local_listen_port``.
    """
    try:
        from dask import delayed  # noqa: PLC0415
        from dask.distributed import wait  # noqa: PLC0415
    except _DaskImportErrorTypes as err:
        raise LightGBMError("dask is required for lightgbm.dask") from err

    params = deepcopy(params)

    # capture whether local_listen_port or its aliases were provided
    listen_port_in_params = any(alias in params for alias in _ConfigAliases.get("local_listen_port"))

    # capture whether machines or its aliases were provided
    machines_in_params = any(alias in params for alias in _ConfigAliases.get("machines"))

    params = _choose_param_value(
        main_param_name="tree_learner",
        params=params,
        default_value="data",
    )
    allowed_tree_learners = {
        "data",
        "data_parallel",
        "feature",
        "feature_parallel",
        "voting",
        "voting_parallel",
    }
    if params["tree_learner"] not in allowed_tree_learners:
        _log_warning(
            f'Parameter tree_learner set to {params["tree_learner"]}, which is not allowed. Using "data" as default'
        )
        params["tree_learner"] = "data"

    # Some passed-in parameters can be removed:
    #   * 'num_machines': set automatically from Dask worker list
    #   * 'num_threads': overridden to match nthreads on each Dask process
    for param_alias in _ConfigAliases.get("num_machines", "num_threads"):
        if param_alias in params:
            _log_warning(f"Parameter {param_alias} will be ignored.")
            params.pop(param_alias)

    # Split arrays/dataframes into parts. Arrange parts into dicts to enforce co-locality
    data_parts = _split_to_parts(data=data, is_matrix=True)
    label_parts = _split_to_parts(data=label, is_matrix=False)
    parts = [{"data": x, "label": y} for (x, y) in zip(data_parts, label_parts, strict=True)]
    n_parts = len(parts)

    if sample_weight is not None:
        weight_parts = _split_to_parts(data=sample_weight, is_matrix=False)
        for i in range(n_parts):
            parts[i]["weight"] = weight_parts[i]

    if group is not None:
        group_parts = _split_to_parts(data=group, is_matrix=False)
        for i in range(n_parts):
            parts[i]["group"] = group_parts[i]

    if init_score is not None:
        init_score_parts = _split_to_parts(data=init_score, is_matrix=False)
        for i in range(n_parts):
            parts[i]["init_score"] = init_score_parts[i]

    eval_set = _validate_eval_set_Xy(eval_set=eval_set, eval_X=eval_X, eval_y=eval_y)
    # evals_set will to be re-constructed into smaller lists of (X, y) tuples, where
    # X and y are each delayed sub-lists of original eval dask Collections.
    if eval_set:
        # find maximum number of parts in an individual eval set so that we can
        # pad eval sets when they come in different sizes.
        n_largest_eval_parts = max(x[0].npartitions for x in eval_set)

        eval_sets: Dict[
            int, List[Union[_DatasetNames, Tuple[List[Optional[_DaskMatrixLike]], List[Optional[_DaskVectorLike]]]]]
        ] = defaultdict(list)
        if eval_sample_weight:
            eval_sample_weights: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskVectorLike]]]]] = defaultdict(
                list
            )
        if eval_group:
            eval_groups: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskVectorLike]]]]] = defaultdict(list)
        if eval_init_score:
            eval_init_scores: Dict[int, List[Union[_DatasetNames, List[Optional[_DaskMatrixLike]]]]] = defaultdict(list)

        for i, (X_eval, y_eval) in enumerate(eval_set):
            n_this_eval_parts = X_eval.npartitions

            # when individual eval set is equivalent to training data, skip recomputing parts.
            if X_eval is data and y_eval is label:
                for parts_idx in range(n_parts):
                    eval_sets[parts_idx].append(_DatasetNames.TRAINSET)
            else:
                eval_x_parts = _split_to_parts(data=X_eval, is_matrix=True)
                eval_y_parts = _split_to_parts(data=y_eval, is_matrix=False)
                for j in range(n_largest_eval_parts):
                    parts_idx = j % n_parts

                    # add None-padding for individual eval_set member if it is smaller than the largest member.
                    if j < n_this_eval_parts:
                        x_e = eval_x_parts[j]
                        y_e = eval_y_parts[j]
                    else:
                        x_e = None
                        y_e = None

                    if j < n_parts:
                        # first time a chunk of this eval set is added to this part.
                        eval_sets[parts_idx].append(([x_e], [y_e]))
                    else:
                        # append additional chunks of this eval set to this part.
                        eval_sets[parts_idx][-1][0].append(x_e)  # type: ignore[index, union-attr]
                        eval_sets[parts_idx][-1][1].append(y_e)  # type: ignore[index, union-attr]

            if eval_sample_weight:
                if eval_sample_weight[i] is sample_weight:
                    for parts_idx in range(n_parts):
                        eval_sample_weights[parts_idx].append(_DatasetNames.SAMPLE_WEIGHT)
                else:
                    eval_w_parts = _split_to_parts(data=eval_sample_weight[i], is_matrix=False)

                    # ensure that all evaluation parts map uniquely to one part.
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            w_e = eval_w_parts[j]
                        else:
                            w_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_sample_weights[parts_idx].append([w_e])
                        else:
                            eval_sample_weights[parts_idx][-1].append(w_e)  # type: ignore[union-attr]

            if eval_init_score:
                if eval_init_score[i] is init_score:
                    for parts_idx in range(n_parts):
                        eval_init_scores[parts_idx].append(_DatasetNames.INIT_SCORE)
                else:
                    eval_init_score_parts = _split_to_parts(data=eval_init_score[i], is_matrix=False)
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            init_score_e = eval_init_score_parts[j]
                        else:
                            init_score_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_init_scores[parts_idx].append([init_score_e])
                        else:
                            eval_init_scores[parts_idx][-1].append(init_score_e)  # type: ignore[union-attr]

            if eval_group:
                if eval_group[i] is group:
                    for parts_idx in range(n_parts):
                        eval_groups[parts_idx].append(_DatasetNames.GROUP)
                else:
                    eval_g_parts = _split_to_parts(data=eval_group[i], is_matrix=False)
                    for j in range(n_largest_eval_parts):
                        if j < n_this_eval_parts:
                            g_e = eval_g_parts[j]
                        else:
                            g_e = None

                        parts_idx = j % n_parts
                        if j < n_parts:
                            eval_groups[parts_idx].append([g_e])
                        else:
                            eval_groups[parts_idx][-1].append(g_e)  # type: ignore[union-attr]

        # assign sub-eval_set components to worker parts.
        for parts_idx, e_set in eval_sets.items():
            parts[parts_idx]["eval_set"] = e_set
            if eval_sample_weight:
                parts[parts_idx]["eval_sample_weight"] = eval_sample_weights[parts_idx]
            if eval_init_score:
                parts[parts_idx]["eval_init_score"] = eval_init_scores[parts_idx]
            if eval_group:
                parts[parts_idx]["eval_group"] = eval_groups[parts_idx]

    # Start computation in the background
    parts = list(map(delayed, parts))
    parts = client.compute(parts)
    wait(parts)

    for part in parts:
        if part.status == "error":  # type: ignore
            # trigger error locally
            return part  # type: ignore[return-value]

    # Find locations of all parts and map them to particular Dask workers
    key_to_part_dict = {part.key: part for part in parts}  # type: ignore
    who_has = client.who_has(parts)
    worker_map = defaultdict(list)
    for key, workers in who_has.items():
        worker_map[next(iter(workers))].append(key_to_part_dict[key])

    # Check that all workers were provided some of eval_set. Otherwise warn user that validation
    # data artifacts may not be populated depending on worker returning final estimator.
    if eval_set:
        for worker in worker_map:
            has_eval_set = False
            for part in worker_map[worker]:
                if "eval_set" in part.result():  # type: ignore[attr-defined]
                    has_eval_set = True
                    break

            if not has_eval_set:
                _log_warning(
                    f"Worker {worker} was not allocated eval_set data. Therefore evals_result_ and best_score_ data may be unreliable. "
                    "Try rebalancing data across workers."
                )

    # assign general validation set settings to fit kwargs.
    if eval_names:
        kwargs["eval_names"] = eval_names
    if eval_class_weight:
        kwargs["eval_class_weight"] = eval_class_weight
    if eval_metric:
        kwargs["eval_metric"] = eval_metric
    if eval_at:
        kwargs["eval_at"] = eval_at

    master_worker = next(iter(worker_map))
    worker_ncores = client.ncores()

    # resolve aliases for network parameters and pop the result off params.
    # these values are added back in calls to `_train_part()`
    params = _choose_param_value(
        main_param_name="local_listen_port",
        params=params,
        default_value=12400,
    )
    local_listen_port = params.pop("local_listen_port")

    params = _choose_param_value(
        main_param_name="machines",
        params=params,
        default_value=None,
    )
    machines = params.pop("machines")

    # figure out network params
    worker_to_socket_future: Dict[str, "distributed.client.Future"] = {}
    worker_addresses = worker_map.keys()
    if machines is not None:
        _log_info("Using passed-in 'machines' parameter")
        worker_address_to_port = _machines_to_worker_map(
            machines=machines,
            worker_addresses=worker_addresses,
        )
    else:
        if listen_port_in_params:
            _log_info("Using passed-in 'local_listen_port' for all workers")
            unique_hosts = {urlparse(a).hostname for a in worker_addresses}
            if len(unique_hosts) < len(worker_addresses):
                msg = (
                    "'local_listen_port' was provided in Dask training parameters, but at least one "
                    "machine in the cluster has multiple Dask worker processes running on it. Please omit "
                    "'local_listen_port' or pass 'machines'."
                )
                raise LightGBMError(msg)

            worker_address_to_port = dict.fromkeys(worker_addresses, local_listen_port)
        else:
            _log_info("Finding random open ports for workers")
            worker_to_socket_future, worker_address_to_port = _assign_open_ports_to_workers(
                client=client,
                workers=list(worker_map.keys()),
            )

        machines = ",".join(
            [f"{urlparse(worker_address).hostname}:{port}" for worker_address, port in worker_address_to_port.items()]
        )

    num_machines = len(worker_address_to_port)

    # Tell each worker to train on the parts that it has locally
    #
    # This code treats ``_train_part()`` calls as not "pure" because:
    #     1. there is randomness in the training process unless parameters ``seed``
    #        and ``deterministic`` are set
    #     2. even with those parameters set, the output of one ``_train_part()`` call
    #        relies on global state (it and all the other LightGBM training processes
    #        coordinate with each other)
    futures_classifiers = [
        client.submit(
            _train_part,
            model_factory=model_factory,
            params={**params, "num_threads": worker_ncores[worker]},
            list_of_parts=list_of_parts,
            machines=machines,
            local_listen_port=worker_address_to_port[worker],
            num_machines=num_machines,
            time_out=params.get("time_out", 120),
            remote_socket=worker_to_socket_future.get(worker, None),
            return_model=(worker == master_worker),
            workers=[worker],
            allow_other_workers=False,
            pure=False,
            **kwargs,
        )
        for worker, list_of_parts in worker_map.items()
    ]

    results = client.gather(futures_classifiers)
    results = [v for v in results if v]
    model = results[0]

    # if network parameters were changed during training, remove them from the
    # returned model so that they're generated dynamically on every run based
    # on the Dask cluster you're connected to and which workers have pieces of
    # the training data
    if not listen_port_in_params:
        for param in _ConfigAliases.get("local_listen_port"):
            model._other_params.pop(param, None)

    if not machines_in_params:
        for param in _ConfigAliases.get("machines"):
            model._other_params.pop(param, None)

    for param in _ConfigAliases.get("num_machines", "timeout"):
        model._other_params.pop(param, None)

    return model


def _predict_part(
    part: _DaskPart,
    *,
    model: LGBMModel,
    raw_score: bool,
    pred_proba: bool,
    pred_leaf: bool,
    pred_contrib: bool,
    **kwargs: Any,
) -> _DaskPart:
    result: _DaskPart
    if part.shape[0] == 0:
        result = np.array([])
    elif pred_proba:
        result = model.predict_proba(
            part,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )
    else:
        result = model.predict(
            part,
            raw_score=raw_score,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )

    # dask.DataFrame.map_partitions() expects each call to return a pandas DataFrame or Series
    if isinstance(part, pd_DataFrame):
        # assert that 'result' is an array, only necessary because predict(..., pred_contrib=True) on
        # sparse matrices returns a list.
        #
        # This can be removed when https://github.com/lightgbm-org/LightGBM/pull/6348 is resolved.
        error_msg = (
            f"predict(X) for lightgbm.dask estimators should always return an array, not '{type(result)}', when X is a pandas Dataframe. "
            "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
        )
        assert hasattr(result, "shape"), error_msg
        if len(result.shape) == 2:
            result = pd_DataFrame(result, index=part.index)
        else:
            result = pd_Series(result, index=part.index, name="predictions")

    return result


def _predict(
    *,
    model: LGBMModel,
    data: _DaskMatrixLike,
    client: "distributed.Client",
    raw_score: bool = False,
    pred_proba: bool = False,
    pred_leaf: bool = False,
    pred_contrib: bool = False,
    **kwargs: Any,
) -> Union["dask.array.Array", List["dask.array.Array"]]:
    """Inner predict routine.

    Parameters
    ----------
    model : lightgbm.LGBMClassifier, lightgbm.LGBMRegressor, or lightgbm.LGBMRanker class
        Fitted underlying model.
    data : Dask Array or Dask DataFrame of shape = [n_samples, n_features]
        Input feature matrix.
    raw_score : bool, optional (default=False)
        Whether to predict raw scores.
    pred_proba : bool, optional (default=False)
        Should method return results of ``predict_proba`` (``pred_proba=True``) or ``predict`` (``pred_proba=False``).
    pred_leaf : bool, optional (default=False)
        Whether to predict leaf index.
    pred_contrib : bool, optional (default=False)
        Whether to predict feature contributions.
    **kwargs
        Other parameters passed to ``predict`` or ``predict_proba`` method.

    Returns
    -------
    predicted_result : Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]
        The predicted values.
    X_leaves : Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]
        If ``pred_leaf=True``, the predicted leaf of every tree for each sample.
    X_SHAP_values : Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]
        If ``pred_contrib=True``, the feature contributions for each sample.
    """
    if not all((PANDAS_INSTALLED, SKLEARN_INSTALLED)):
        raise LightGBMError("pandas and scikit-learn are required for lightgbm.dask")

    try:
        import dask.array  # noqa: PLC0415
        import dask.bag  # noqa: PLC0415
        import dask.dataframe  # noqa: PLC0415
        from dask import delayed  # noqa: PLC0415
    except _DaskImportErrorTypes as err:
        raise LightGBMError("dask is required for lightgbm.dask") from err

    if isinstance(data, dask.dataframe.DataFrame):
        return data.map_partitions(
            _predict_part,
            model=model,
            raw_score=raw_score,
            pred_proba=pred_proba,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        ).values
    elif isinstance(data, dask.array.Array):
        # for multi-class classification with sparse matrices, pred_contrib predictions
        # are returned as a list of sparse matrices (one per class)
        num_classes = model._n_classes

        if num_classes > 2 and pred_contrib and isinstance(data._meta, ss.spmatrix):
            predict_function = partial(
                _predict_part,
                model=model,
                raw_score=False,
                pred_proba=pred_proba,
                pred_leaf=False,
                pred_contrib=True,
                **kwargs,
            )

            delayed_chunks = data.to_delayed()
            bag = dask.bag.from_delayed(delayed_chunks[:, 0])

            @delayed
            def _extract(items: List[Any], i: int) -> Any:
                return items[i]

            preds = bag.map_partitions(predict_function)

            # pred_contrib output will have one column per feature,
            # plus one more for the base value
            num_cols = model.n_features_ + 1

            nrows_per_chunk = data.chunks[0]
            out: List[List[dask.array.Array]] = [[] for _ in range(num_classes)]

            # need to tell Dask the expected type and shape of individual preds
            pred_meta = data._meta

            for j, partition in enumerate(preds.to_delayed()):
                for i in range(num_classes):
                    part = dask.array.from_delayed(
                        value=_extract(partition, i),
                        shape=(nrows_per_chunk[j], num_cols),
                        meta=pred_meta,
                    )
                    out[i].append(part)

            # by default, dask.array.concatenate() concatenates sparse arrays into a COO matrix
            # the code below is used instead to ensure that the sparse type is preserved during concatenation
            if isinstance(pred_meta, ss.csr_matrix):
                concat_fn = partial(ss.vstack, format="csr")
            elif isinstance(pred_meta, ss.csc_matrix):
                concat_fn = partial(ss.vstack, format="csc")
            else:
                concat_fn = ss.vstack

            # At this point, `out` is a list of lists of delayeds (each of which points to a matrix).
            # Concatenate them to return a list of Dask Arrays.
            out_arrays: List[dask.array.Array] = []
            for i in range(num_classes):
                out_arrays.append(
                    dask.array.from_delayed(
                        value=delayed(concat_fn)(out[i]),
                        shape=(data.shape[0], num_cols),
                        meta=pred_meta,
                    )
                )

            return out_arrays

        data_row = client.compute(data[[0]]).result()
        predict_fn = partial(
            _predict_part,
            model=model,
            raw_score=raw_score,
            pred_proba=pred_proba,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            **kwargs,
        )
        pred_row = predict_fn(data_row)  # type: ignore[misc]
        chunks: Tuple[int, ...] = (data.chunks[0],)
        map_blocks_kwargs = {}
        if len(pred_row.shape) > 1:
            chunks += (pred_row.shape[1],)
        else:
            map_blocks_kwargs["drop_axis"] = 1
        return data.map_blocks(
            predict_fn,
            chunks=chunks,
            meta=pred_row,
            **map_blocks_kwargs,
        )
    else:
        raise TypeError(f"Data must be either Dask Array or Dask DataFrame. Got {type(data).__name__}.")


class _DaskLGBMModel:
    @property
    def client_(self) -> "distributed.Client":
        """:obj:`distributed.Client`: Dask client.

        This property can be passed in the constructor or updated
        with ``model.set_params(client=client)``.
        """
        if not getattr(self, "fitted_", False):
            raise LGBMNotFittedError("Cannot access property client_ before calling fit().")

        return _get_dask_client(client=self.client)

    def _lgb_dask_getstate(self) -> Dict[Any, Any]:
        """Remove un-picklable attributes before serialization."""
        client = self.__dict__.pop("client", None)
        self._other_params.pop("client", None)  # type: ignore[attr-defined]
        out = deepcopy(self.__dict__)
        out.update({"client": None})
        self.client = client
        return out

    def _lgb_dask_fit(
        self,
        *,
        model_factory: Type[LGBMModel],
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskCollection] = None,
        group: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_class_weight: Optional[List[Union[dict, str]]] = None,
        eval_init_score: Optional[List[_DaskCollection]] = None,
        eval_group: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Optional[Union[List[int], Tuple[int, ...]]] = None,
        **kwargs: Any,
    ) -> "_DaskLGBMModel":
        if not all((PANDAS_INSTALLED, SKLEARN_INSTALLED)):
            raise LightGBMError("pandas and scikit-learn are required for lightgbm.dask")

        params = self.get_params(True)  # type: ignore[attr-defined]
        params.pop("client", None)

        model = _train(
            client=_get_dask_client(self.client),
            data=X,
            label=y,
            params=params,
            model_factory=model_factory,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            eval_at=eval_at,
            **kwargs,
        )

        self.set_params(**model.get_params())  # type: ignore[attr-defined]
        self._lgb_dask_copy_extra_params(source=model, dest=self)  # type: ignore[attr-defined]

        return self

    def _lgb_dask_to_local(self, model_factory: Type[LGBMModel]) -> LGBMModel:
        params = self.get_params()  # type: ignore[attr-defined]
        params.pop("client", None)
        model = model_factory(**params)
        self._lgb_dask_copy_extra_params(source=self, dest=model)
        model._other_params.pop("client", None)
        return model

    @staticmethod
    def _lgb_dask_copy_extra_params(
        *,
        source: Union["_DaskLGBMModel", LGBMModel],
        dest: Union["_DaskLGBMModel", LGBMModel],
    ) -> None:
        params = source.get_params()  # type: ignore[union-attr]
        attributes = source.__dict__
        extra_param_names = set(attributes.keys()).difference(params.keys())
        for name in extra_param_names:
            setattr(dest, name, attributes[name])


class DaskLGBMClassifier(LGBMClassifier, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMClassifier."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMClassifier.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMClassifier.__init__.__doc__
    _before_kwargs, _, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskCollection] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_class_weight: Optional[List[Union[dict, str]]] = None,
        eval_init_score: Optional[List[_DaskCollection]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMClassifier":
        """Docstring is inherited from the lightgbm.LGBMClassifier.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMClassifier,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task), or Dask Array or Dask DataFrame of shape = [n_samples, n_classes] (for multi-class task), or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array, Dask Series or Dask DataFrame (for multi-class task), or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMClassifier does not support group, eval_group.
    _base_doc = _base_doc[: _base_doc.find("group :")] + _base_doc[_base_doc.find("eval_set :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    # DaskLGBMClassifier support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMClassifier.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMClassifier
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMClassifier.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]",
    )

    def predict_proba(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMClassifier.predict_proba."""
        return _predict(
            model=self.to_local(),
            data=X,
            pred_proba=True,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict_proba.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted probability for each class for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_probability",
        predicted_result_shape="Dask Array of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or (if multi-class and using sparse inputs) a list of ``n_classes`` Dask Arrays of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMClassifier:
        """Create regular version of lightgbm.LGBMClassifier from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMClassifier
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMClassifier)


class DaskLGBMRegressor(LGBMRegressor, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMRegressor."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMRegressor.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMRegressor.__init__.__doc__
    _before_kwargs, _kwargs, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_init_score: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMRegressor":
        """Docstring is inherited from the lightgbm.LGBMRegressor.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMRegressor,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMRegressor does not support group, eval_class_weight, eval_group.
    _base_doc = _base_doc[: _base_doc.find("group :")] + _base_doc[_base_doc.find("eval_set :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]

    _base_doc = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    # DaskLGBMRegressor support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMRegressor.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMRegressor
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMRegressor.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMRegressor:
        """Create regular version of lightgbm.LGBMRegressor from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMRegressor
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMRegressor)


class DaskLGBMRanker(LGBMRanker, _DaskLGBMModel):
    """Distributed version of lightgbm.LGBMRanker."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, "np.random.Generator"]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        client: Optional["distributed.Client"] = None,
        **kwargs: Any,
    ):
        """Docstring is inherited from the lightgbm.LGBMRanker.__init__."""
        self.client = client
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    _base_doc = LGBMRanker.__init__.__doc__
    _before_kwargs, _kwargs, _after_kwargs = _base_doc.partition("**kwargs")  # type: ignore
    __init__.__doc__ = (
        _before_kwargs
        + "client : distributed.Client or None, optional (default=None)\n"
        + "    Dask client. \n"
        + "    If ``None``, ``distributed.default_client()`` will be used at runtime.\n"
        + "    The Dask client used by this class will not be saved if the model object is pickled.\n"
        + "**kwargs\n"
        + _after_kwargs
    )

    def __getstate__(self) -> Dict[Any, Any]:
        return self._lgb_dask_getstate()

    def fit(  # type: ignore[override]
        self,
        X: _DaskMatrixLike,
        y: _DaskCollection,
        sample_weight: Optional[_DaskVectorLike] = None,
        init_score: Optional[_DaskVectorLike] = None,
        group: Optional[_DaskVectorLike] = None,
        eval_set: Optional[List[Tuple[_DaskMatrixLike, _DaskCollection]]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_DaskVectorLike]] = None,
        eval_init_score: Optional[List[_DaskVectorLike]] = None,
        eval_group: Optional[List[_DaskVectorLike]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Union[List[int], Tuple[int, ...]] = (1, 2, 3, 4, 5),
        *,
        eval_X: Optional[Union[_DaskMatrixLike, Tuple[_DaskMatrixLike]]] = None,
        eval_y: Optional[Union[_DaskCollection, Tuple[_DaskCollection]]] = None,
        **kwargs: Any,
    ) -> "DaskLGBMRanker":
        """Docstring is inherited from the lightgbm.LGBMRanker.fit."""
        self._lgb_dask_fit(
            model_factory=LGBMRanker,
            X=X,
            y=y,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            eval_at=eval_at,
            **kwargs,
        )
        return self

    _base_doc = _lgbmmodel_doc_fit.format(
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        y_shape="Dask Array, Dask DataFrame or Dask Series of shape = [n_samples]",
        sample_weight_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        init_score_shape="Dask Array or Dask Series of shape = [n_samples] or None, optional (default=None)",
        group_shape="Dask Array or Dask Series or None, optional (default=None)",
        eval_sample_weight_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_init_score_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
        eval_group_shape="list of Dask Array or Dask Series, or None, optional (default=None)",
    )

    # DaskLGBMRanker does not support eval_class_weight or early stopping
    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]

    _base_doc = (
        _base_doc[: _base_doc.find("feature_name :")]
        + "eval_at : list or tuple of int, optional (default=(1, 2, 3, 4, 5))\n"
        + f"{' ':8}The evaluation positions of the specified metric.\n"
        + f"{' ':4}{_base_doc[_base_doc.find('feature_name :') :]}"
    )

    # DaskLGBMRanker support for callbacks and init_model is not tested
    fit.__doc__ = f"""{_base_doc[: _base_doc.find("callbacks :")]}**kwargs
        Other parameters passed through to ``LGBMRanker.fit()``.

    Returns
    -------
    self : lightgbm.DaskLGBMRanker
        Returns self.

    {_lgbmmodel_doc_custom_eval_note}
        """

    def predict(
        self,
        X: _DaskMatrixLike,  # type: ignore[override]
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> "dask.array.Array":
        """Docstring is inherited from the lightgbm.LGBMRanker.predict."""
        return _predict(
            model=self.to_local(),
            data=X,
            client=_get_dask_client(self.client),
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="Dask Array or Dask DataFrame of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="Dask Array of shape = [n_samples]",
        X_leaves_shape="Dask Array of shape = [n_samples, n_trees]",
        X_SHAP_values_shape="Dask Array of shape = [n_samples, n_features + 1]",
    )

    def to_local(self) -> LGBMRanker:
        """Create regular version of lightgbm.LGBMRanker from the distributed version.

        Returns
        -------
        model : lightgbm.LGBMRanker
            Local underlying model.
        """
        return self._lgb_dask_to_local(LGBMRanker)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/engine.py <==
# coding: utf-8
"""Library with training routines of LightGBM."""

import copy
import json
from collections import OrderedDict, defaultdict
from operator import attrgetter
from pathlib import Path
from typing import Any, Callable, Dict, Iterable, List, Optional, Tuple, Union

import numpy as np

from . import callback
from .basic import (
    Booster,
    Dataset,
    EvalResult,
    LightGBMError,
    _choose_param_value,
    _ConfigAliases,
    _InnerPredictor,
    _LGBM_CustomObjectiveFunction,
    _LGBM_EvalFunctionResultType,
    _log_warning,
)
from .compat import SKLEARN_INSTALLED, _LGBMBaseCrossValidator, _LGBMGroupKFold, _LGBMStratifiedKFold

__all__ = [
    "cv",
    "CVBooster",
    "train",
]


_LGBM_CustomMetricFunction = Union[
    Callable[
        [np.ndarray, Dataset],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [np.ndarray, Dataset],
        List[_LGBM_EvalFunctionResultType],
    ],
]

_LGBM_PreprocFunction = Callable[
    [Dataset, Dataset, Dict[str, Any]],
    Tuple[Dataset, Dataset, Dict[str, Any]],
]


def _choose_num_iterations(*, num_boost_round_kwarg: int, params: Dict[str, Any]) -> Dict[str, Any]:
    """Choose number of boosting rounds.

    In ``train()`` and ``cv()``, there are multiple ways to provide configuration for
    the number of boosting rounds to perform:

      * the ``num_boost_round`` keyword argument
      * any of the ``num_iterations`` or its aliases via the ``params`` dictionary

    These should be preferred in the following order (first one found wins):

      1. ``num_iterations`` provided via ``params`` (because it's the main parameter name)
      2. any other aliases of ``num_iterations`` provided via ``params``
      3. the ``num_boost_round`` keyword argument

    This function handles that choice, and issuing helpful warnings in the cases where the
    result might be surprising.

    Returns
    -------
    params : dict
        Parameters, with ``"num_iterations"`` set to the preferred value and all other
        aliases of ``num_iterations`` removed.
    """
    num_iteration_configs_provided = {
        alias: params[alias] for alias in _ConfigAliases.get("num_iterations") if alias in params
    }

    # now that the relevant information has been pulled out of params, it's safe to overwrite it
    # with the content that should be used for training (i.e. with aliases resolved)
    params = _choose_param_value(
        main_param_name="num_iterations",
        params=params,
        default_value=num_boost_round_kwarg,
    )

    # if there were not multiple boosting rounds configurations provided in params,
    # then by definition they cannot have conflicting values... no need to warn
    if len(num_iteration_configs_provided) <= 1:
        return params

    # if all the aliases have the same value, no need to warn
    if len(set(num_iteration_configs_provided.values())) <= 1:
        return params

    # if this line is reached, lightgbm should warn
    value_string = ", ".join(f"{alias}={val}" for alias, val in num_iteration_configs_provided.items())
    _log_warning(
        f"Found conflicting values for num_iterations provided via 'params': {value_string}. "
        f"LightGBM will perform up to {params['num_iterations']} boosting rounds. "
        "To be confident in the maximum number of boosting rounds LightGBM will perform and to "
        "suppress this warning, modify 'params' so that only one of those is present."
    )
    return params


def train(
    params: Dict[str, Any],
    train_set: Dataset,
    num_boost_round: int = 100,
    valid_sets: Optional[List[Dataset]] = None,
    valid_names: Optional[List[str]] = None,
    feval: Optional[Union[_LGBM_CustomMetricFunction, List[_LGBM_CustomMetricFunction]]] = None,
    init_model: Optional[Union[str, Path, Booster]] = None,
    keep_training_booster: bool = False,
    callbacks: Optional[List[Callable]] = None,
) -> Booster:
    """Perform the training with given parameters.

    Parameters
    ----------
    params : dict
        Parameters for training. Values passed through ``params`` take precedence over those
        supplied via arguments.
    train_set : Dataset
        Data to be trained on.
    num_boost_round : int, optional (default=100)
        Number of boosting iterations.
    valid_sets : list of Dataset, or None, optional (default=None)
        List of data to be evaluated on during training.
    valid_names : list of str, or None, optional (default=None)
        Names of ``valid_sets``.
    feval : callable, list of callable, or None, optional (default=None)
        Customized evaluation function.
        Each evaluation function should accept two parameters: preds, eval_data,
        and return (metric_name, metric_value, maximize) or list of such tuples.

            preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                The predicted values.
                For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                If custom objective function is used, predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task in this case.
            eval_data : Dataset
                A ``Dataset`` to evaluate.
            metric_name : str
                Unique identifier for the metric (e.g. "custom_adjusted_mse").
            metric_value : float
                Value of the evaluation metric.
            maximize : bool
                Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        To ignore the default metric corresponding to the used objective,
        set the ``metric`` parameter to the string ``"None"`` in ``params``.
    init_model : str, pathlib.Path, Booster or None, optional (default=None)
        Filename of LightGBM model or Booster instance used for continue training.
    keep_training_booster : bool, optional (default=False)
        Whether the returned Booster will be used to keep training.
        If False, the returned value will be converted into _InnerPredictor before returning.
        This means you won't be able to use ``eval``, ``eval_train`` or ``eval_valid`` methods of the returned Booster.
        When your model is very large and cause the memory error,
        you can try to set this param to ``True`` to avoid the model conversion performed during the internal call of ``model_to_string``.
        You can still use _InnerPredictor as ``init_model`` for future continue training.
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.

    Note
    ----
    A custom objective function can be provided for the ``objective`` parameter.
    It should accept two parameters: preds, train_data and return (grad, hess).

        preds : numpy 1-D array or numpy 2-D array (for multi-class task)
            The predicted values.
            Predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task.
        train_data : Dataset
            The training dataset.
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.

    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
    and grad and hess should be returned in the same format.

    Returns
    -------
    booster : Booster
        The trained Booster model.
    """
    if not isinstance(train_set, Dataset):
        raise TypeError(f"train() only accepts Dataset object, train_set has type '{type(train_set).__name__}'.")

    if isinstance(valid_sets, list):
        for i, valid_item in enumerate(valid_sets):
            if not isinstance(valid_item, Dataset):
                raise TypeError(
                    "Every item in valid_sets must be a Dataset object. "
                    f"Item {i} has type '{type(valid_item).__name__}'."
                )

    # create predictor first
    params = copy.deepcopy(params)
    params = _choose_param_value(
        main_param_name="objective",
        params=params,
        default_value=None,
    )
    fobj: Optional[_LGBM_CustomObjectiveFunction] = None
    if callable(params["objective"]):
        fobj = params["objective"]
        params["objective"] = "none"

    params = _choose_num_iterations(num_boost_round_kwarg=num_boost_round, params=params)
    num_boost_round = params["num_iterations"]
    if num_boost_round <= 0:
        raise ValueError(f"Number of boosting rounds must be greater than 0. Got {num_boost_round}.")

    # setting early stopping via global params should be possible
    params = _choose_param_value(
        main_param_name="early_stopping_round",
        params=params,
        default_value=None,
    )
    if params["early_stopping_round"] is None:
        params.pop("early_stopping_round")
    first_metric_only = params.get("first_metric_only", False)

    predictor: Optional[_InnerPredictor] = None
    if isinstance(init_model, (str, Path)):
        predictor = _InnerPredictor.from_model_file(model_file=init_model, pred_parameter=params)
    elif isinstance(init_model, Booster):
        predictor = _InnerPredictor.from_booster(booster=init_model, pred_parameter=dict(init_model.params, **params))

    if predictor is not None:
        init_iteration = predictor.current_iteration()
    else:
        init_iteration = 0

    train_set._update_params(params)._set_predictor(predictor)

    is_valid_contain_train = False
    train_data_name = "training"
    reduced_valid_sets = []
    name_valid_sets = []
    if valid_sets is not None:
        if isinstance(valid_sets, Dataset):
            valid_sets = [valid_sets]
        if isinstance(valid_names, str):
            valid_names = [valid_names]
        for i, valid_data in enumerate(valid_sets):
            # reduce cost for prediction training data
            if valid_data is train_set:
                is_valid_contain_train = True
                if valid_names is not None:
                    train_data_name = valid_names[i]
                continue
            reduced_valid_sets.append(valid_data._update_params(params).set_reference(train_set))
            if valid_names is not None and len(valid_names) > i:
                name_valid_sets.append(valid_names[i])
            else:
                name_valid_sets.append(f"valid_{i}")
    # process callbacks
    if callbacks is None:
        callbacks_set = set()
    else:
        for i, cb in enumerate(callbacks):
            cb.__dict__.setdefault("order", i - len(callbacks))
        callbacks_set = set(callbacks)

    if callback._should_enable_early_stopping(params.get("early_stopping_round", 0)):
        callbacks_set.add(
            callback.early_stopping(
                stopping_rounds=params["early_stopping_round"],  # type: ignore[arg-type]
                first_metric_only=first_metric_only,
                min_delta=params.get("early_stopping_min_delta", 0.0),
                verbose=_choose_param_value(
                    main_param_name="verbosity",
                    params=params,
                    default_value=1,
                ).pop("verbosity")
                > 0,
            )
        )

    callbacks_before_iter_set = {cb for cb in callbacks_set if getattr(cb, "before_iteration", False)}
    callbacks_after_iter_set = callbacks_set - callbacks_before_iter_set
    callbacks_before_iter = sorted(callbacks_before_iter_set, key=attrgetter("order"))
    callbacks_after_iter = sorted(callbacks_after_iter_set, key=attrgetter("order"))

    # construct booster
    try:
        booster = Booster(params=params, train_set=train_set)
        if is_valid_contain_train:
            booster.set_train_data_name(train_data_name)
        for valid_set, name_valid_set in zip(reduced_valid_sets, name_valid_sets, strict=True):
            booster.add_valid(valid_set, name_valid_set)
    finally:
        train_set._reverse_update_params()
        for valid_set in reduced_valid_sets:
            valid_set._reverse_update_params()
    booster.best_iteration = 0

    # start training
    for i in range(init_iteration, init_iteration + num_boost_round):
        for cb in callbacks_before_iter:
            cb(
                callback.CallbackEnv(
                    model=booster,
                    params=params,
                    iteration=i,
                    begin_iteration=init_iteration,
                    end_iteration=init_iteration + num_boost_round,
                    evaluation_result_list=None,
                )
            )

        booster.update(fobj=fobj)

        evaluation_result_list: List[EvalResult] = []
        # check evaluation result.
        if valid_sets is not None:
            if is_valid_contain_train:
                evaluation_result_list.extend(booster.eval_train(feval))
            evaluation_result_list.extend(booster.eval_valid(feval))
        try:
            for cb in callbacks_after_iter:
                cb(
                    callback.CallbackEnv(
                        model=booster,
                        params=params,
                        iteration=i,
                        begin_iteration=init_iteration,
                        end_iteration=init_iteration + num_boost_round,
                        evaluation_result_list=evaluation_result_list,
                    )
                )
        except callback.EarlyStopException as earlyStopException:
            booster.best_iteration = earlyStopException.best_iteration + 1
            evaluation_result_list = earlyStopException.best_score
            break
    booster.best_score = defaultdict(OrderedDict)
    for result in evaluation_result_list:
        booster.best_score[result.dataset_name][result.metric_name] = result.metric_value
    if not keep_training_booster:
        booster.model_from_string(booster.model_to_string()).free_dataset()
    return booster


class CVBooster:
    """CVBooster in LightGBM.

    Auxiliary data structure to hold and redirect all boosters of ``cv()`` function.
    This class has the same methods as Booster class.
    All method calls, except for the following methods, are actually performed for underlying Boosters and
    then all returned results are returned in a list.

    - ``model_from_string()``
    - ``model_to_string()``
    - ``save_model()``

    Attributes
    ----------
    boosters : list of Booster
        The list of underlying fitted models.
    best_iteration : int
        The best iteration of fitted model.
    """

    def __init__(
        self,
        model_file: Optional[Union[str, Path]] = None,
    ):
        """Initialize the CVBooster.

        Parameters
        ----------
        model_file : str, pathlib.Path or None, optional (default=None)
            Path to the CVBooster model file.
        """
        self.boosters: List[Booster] = []
        self.best_iteration = -1

        if model_file is not None:
            with open(model_file, "r") as file:
                self._from_dict(json.load(file))

    def _from_dict(self, models: Dict[str, Any]) -> None:
        """Load CVBooster from dict."""
        self.best_iteration = models["best_iteration"]
        self.boosters = []
        for model_str in models["boosters"]:
            self.boosters.append(Booster(model_str=model_str))

    def _to_dict(
        self,
        *,
        num_iteration: Optional[int],
        start_iteration: int,
        importance_type: str,
    ) -> Dict[str, Any]:
        """Serialize CVBooster to dict."""
        models_str = []
        for booster in self.boosters:
            models_str.append(
                booster.model_to_string(
                    num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type
                )
            )
        return {"boosters": models_str, "best_iteration": self.best_iteration}

    def __getattr__(self, name: str) -> Callable[[Any, Any], List[Any]]:
        """Redirect methods call of CVBooster."""

        def handler_function(*args: Any, **kwargs: Any) -> List[Any]:
            """Call methods with each booster, and concatenate their results."""
            ret = []
            for booster in self.boosters:
                ret.append(getattr(booster, name)(*args, **kwargs))
            return ret

        return handler_function

    def __getstate__(self) -> Dict[str, Any]:
        return vars(self)

    def __setstate__(self, state: Dict[str, Any]) -> None:
        vars(self).update(state)

    def model_from_string(self, model_str: str) -> "CVBooster":
        """Load CVBooster from a string.

        Parameters
        ----------
        model_str : str
            Model will be loaded from this string.

        Returns
        -------
        self : CVBooster
            Loaded CVBooster object.
        """
        self._from_dict(json.loads(model_str))
        return self

    def model_to_string(
        self,
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> str:
        """Save CVBooster to JSON string.

        Parameters
        ----------
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        str_repr : str
            JSON string representation of CVBooster.
        """
        return json.dumps(
            self._to_dict(num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type)
        )

    def save_model(
        self,
        filename: Union[str, Path],
        num_iteration: Optional[int] = None,
        start_iteration: int = 0,
        importance_type: str = "split",
    ) -> "CVBooster":
        """Save CVBooster to a file as JSON text.

        Parameters
        ----------
        filename : str or pathlib.Path
            Filename to save CVBooster.
        num_iteration : int or None, optional (default=None)
            Index of the iteration that should be saved.
            If None, if the best iteration exists, it is saved; otherwise, all iterations are saved.
            If <= 0, all iterations are saved.
        start_iteration : int, optional (default=0)
            Start index of the iteration that should be saved.
        importance_type : str, optional (default="split")
            What type of feature importance should be saved.
            If "split", result contains numbers of times the feature is used in a model.
            If "gain", result contains total gains of splits which use the feature.

        Returns
        -------
        self : CVBooster
            Returns self.
        """
        with open(filename, "w") as file:
            json.dump(
                self._to_dict(
                    num_iteration=num_iteration, start_iteration=start_iteration, importance_type=importance_type
                ),
                file,
            )

        return self


def _make_n_folds(
    *,
    full_data: Dataset,
    folds: Optional[Union[Iterable[Tuple[np.ndarray, np.ndarray]], _LGBMBaseCrossValidator]],
    nfold: int,
    params: Dict[str, Any],
    seed: int,
    fpreproc: Optional[_LGBM_PreprocFunction],
    stratified: bool,
    shuffle: bool,
    eval_train_metric: bool,
) -> CVBooster:
    """Make a n-fold list of Booster from random indices."""
    full_data = full_data.construct()
    num_data = full_data.num_data()
    if folds is not None:
        if not hasattr(folds, "__iter__") and not hasattr(folds, "split"):
            raise AttributeError(
                "folds should be a generator or iterator of (train_idx, test_idx) tuples "
                "or scikit-learn splitter object with split method"
            )
        if hasattr(folds, "split"):
            group_info = full_data.get_group()
            if group_info is not None:
                group_info = np.asarray(group_info, dtype=np.int32)
                flatted_group = np.repeat(range(len(group_info)), repeats=group_info)
            else:
                flatted_group = np.zeros(num_data, dtype=np.int32)
            folds = folds.split(X=np.empty(num_data), y=full_data.get_label(), groups=flatted_group)
    else:
        if any(
            params.get(obj_alias, "")
            in {"lambdarank", "rank_xendcg", "xendcg", "xe_ndcg", "xe_ndcg_mart", "xendcg_mart"}
            for obj_alias in _ConfigAliases.get("objective")
        ):
            if not SKLEARN_INSTALLED:
                raise LightGBMError("scikit-learn is required for ranking cv")
            # ranking task, split according to groups
            group_info = np.asarray(full_data.get_group(), dtype=np.int32)
            flatted_group = np.repeat(range(len(group_info)), repeats=group_info)
            group_kfold = _LGBMGroupKFold(n_splits=nfold)
            folds = group_kfold.split(X=np.empty(num_data), groups=flatted_group)
        elif stratified:
            if not SKLEARN_INSTALLED:
                raise LightGBMError("scikit-learn is required for stratified cv")
            skf = _LGBMStratifiedKFold(n_splits=nfold, shuffle=shuffle, random_state=seed)
            folds = skf.split(X=np.empty(num_data), y=full_data.get_label())
        else:
            if shuffle:
                randidx = np.random.RandomState(seed).permutation(num_data)
            else:
                randidx = np.arange(num_data)
            test_id = np.array_split(randidx, nfold)
            train_id = [np.concatenate([test_id[i] for i in range(nfold) if k != i]) for k in range(nfold)]
            folds = zip(train_id, test_id, strict=True)

    ret = CVBooster()
    for train_idx, test_idx in folds:
        train_set = full_data.subset(sorted(train_idx))
        valid_set = full_data.subset(sorted(test_idx))
        # run preprocessing on the data set if needed
        if fpreproc is not None:
            train_set, valid_set, tparam = fpreproc(train_set, valid_set, params.copy())
        else:
            tparam = params
        booster_for_fold = Booster(tparam, train_set)
        if eval_train_metric:
            booster_for_fold.add_valid(train_set, "train")
        booster_for_fold.add_valid(valid_set, "valid")
        ret.boosters.append(booster_for_fold)
    return ret


def _agg_cv_result(
    raw_results: List[List[EvalResult]],
) -> List[EvalResult]:
    """Aggregate cross-validation results."""
    # build up 2 maps, of the form:
    #
    # OrderedDict{
    #     (<dataset_name>, <metric_name>): <maximize>
    # }
    #
    # OrderedDict{
    #     (<dataset_name>, <metric_name>): list[<metric_value>]
    # }
    #
    metric_types: Dict[Tuple[str, str], bool] = OrderedDict()
    metric_values: Dict[Tuple[str, str], List[float]] = OrderedDict()
    for result_list in raw_results:
        for result in result_list:
            key = (result.dataset_name, result.metric_name)
            metric_types[key] = result.maximize
            metric_values.setdefault(key, [])
            metric_values[key].append(result.metric_value)

    # turn that into a list of tuples of the form:
    #
    # [
    #     (<dataset_name>, <metric_name>, mean(<values>), <maximize>, std_dev(<values>))
    # ]
    return [
        EvalResult(
            dataset_name=k[0],
            metric_name=k[1],
            metric_value=float(np.mean(v)),
            maximize=metric_types[k],
            metric_std_dev=float(np.std(v)),
        )
        for k, v in metric_values.items()
    ]


def cv(
    params: Dict[str, Any],
    train_set: Dataset,
    num_boost_round: int = 100,
    folds: Optional[Union[Iterable[Tuple[np.ndarray, np.ndarray]], _LGBMBaseCrossValidator]] = None,
    nfold: int = 5,
    stratified: bool = True,
    shuffle: bool = True,
    metrics: Optional[Union[str, List[str]]] = None,
    feval: Optional[Union[_LGBM_CustomMetricFunction, List[_LGBM_CustomMetricFunction]]] = None,
    init_model: Optional[Union[str, Path, Booster]] = None,
    fpreproc: Optional[_LGBM_PreprocFunction] = None,
    seed: int = 0,
    callbacks: Optional[List[Callable]] = None,
    eval_train_metric: bool = False,
    return_cvbooster: bool = False,
) -> Dict[str, Union[List[float], CVBooster]]:
    """Perform the cross-validation with given parameters.

    Parameters
    ----------
    params : dict
        Parameters for training. Values passed through ``params`` take precedence over those
        supplied via arguments.
    train_set : Dataset
        Data to be trained on.
    num_boost_round : int, optional (default=100)
        Number of boosting iterations.
    folds : generator or iterator of (train_idx, test_idx) tuples, scikit-learn splitter object or None, optional (default=None)
        If generator or iterator, it should yield the train and test indices for each fold.
        If object, it should be one of the scikit-learn splitter classes
        (https://scikit-learn.org/stable/modules/classes.html#splitter-classes)
        and have ``split`` method.
        This argument has highest priority over other data split arguments.
    nfold : int, optional (default=5)
        Number of folds in CV.
    stratified : bool, optional (default=True)
        Whether to perform stratified sampling.
    shuffle : bool, optional (default=True)
        Whether to shuffle before splitting data.
    metrics : str, list of str, or None, optional (default=None)
        Evaluation metrics to be monitored while CV.
        If not None, the metric in ``params`` will be overridden.
    feval : callable, list of callable, or None, optional (default=None)
        Customized evaluation function.
        Each evaluation function should accept two parameters: preds, eval_data,
        and return (metric_name, metric_value, maximize) or list of such tuples.

            preds : numpy 1-D array or numpy 2-D array (for multi-class task)
                The predicted values.
                For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes].
                If custom objective function is used, predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task in this case.
            eval_data : Dataset
                A ``Dataset`` to evaluate.
            metric_name : str
                Unique identifier for the metric (e.g. "custom_adjusted_mse").
            metric_value : float
                Value of the evaluation metric.
            maximize : bool
                Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.

        To ignore the default metric corresponding to the used objective,
        set ``metrics`` to the string ``"None"``.
    init_model : str, pathlib.Path, Booster or None, optional (default=None)
        Filename of LightGBM model or Booster instance used for continue training.
    fpreproc : callable or None, optional (default=None)
        Preprocessing function that takes (dtrain, dtest, params)
        and returns transformed versions of those.
    seed : int, optional (default=0)
        Seed used to generate the folds (passed to numpy.random.seed).
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.
    eval_train_metric : bool, optional (default=False)
        Whether to display the train metric in progress.
        The score of the metric is calculated again after each training step, so there is some impact on performance.
    return_cvbooster : bool, optional (default=False)
        Whether to return Booster models trained on each fold through ``CVBooster``.

    Note
    ----
    A custom objective function can be provided for the ``objective`` parameter.
    It should accept two parameters: preds, train_data and return (grad, hess).

        preds : numpy 1-D array or numpy 2-D array (for multi-class task)
            The predicted values.
            Predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task.
        train_data : Dataset
            The training dataset.
        grad : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array or numpy 2-D array (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.

    For multi-class task, preds are numpy 2-D array of shape = [n_samples, n_classes],
    and grad and hess should be returned in the same format.

    Returns
    -------
    eval_results : dict
        History of evaluation results of each metric.
        The dictionary has the following format:
        {'valid metric1-mean': [values], 'valid metric1-stdv': [values],
        'valid metric2-mean': [values], 'valid metric2-stdv': [values],
        ...}.
        If ``return_cvbooster=True``, also returns trained boosters wrapped in a ``CVBooster`` object via ``cvbooster`` key.
        If ``eval_train_metric=True``, also returns the train metric history.
        In this case, the dictionary has the following format:
        {'train metric1-mean': [values], 'valid metric1-mean': [values],
        'train metric2-mean': [values], 'valid metric2-mean': [values],
        ...}.
    """
    if not isinstance(train_set, Dataset):
        raise TypeError(f"cv() only accepts Dataset object, train_set has type '{type(train_set).__name__}'.")

    params = copy.deepcopy(params)
    params = _choose_param_value(
        main_param_name="objective",
        params=params,
        default_value=None,
    )
    fobj: Optional[_LGBM_CustomObjectiveFunction] = None
    if callable(params["objective"]):
        fobj = params["objective"]
        params["objective"] = "none"

    params = _choose_num_iterations(num_boost_round_kwarg=num_boost_round, params=params)
    num_boost_round = params["num_iterations"]
    if num_boost_round <= 0:
        raise ValueError(f"Number of boosting rounds must be greater than 0. Got {num_boost_round}.")

    # setting early stopping via global params should be possible
    params = _choose_param_value(
        main_param_name="early_stopping_round",
        params=params,
        default_value=None,
    )
    if params["early_stopping_round"] is None:
        params.pop("early_stopping_round")
    first_metric_only = params.get("first_metric_only", False)

    if isinstance(init_model, (str, Path)):
        predictor = _InnerPredictor.from_model_file(
            model_file=init_model,
            pred_parameter=params,
        )
    elif isinstance(init_model, Booster):
        predictor = _InnerPredictor.from_booster(
            booster=init_model,
            pred_parameter=dict(init_model.params, **params),
        )
    else:
        predictor = None

    if metrics is not None:
        for metric_alias in _ConfigAliases.get("metric"):
            params.pop(metric_alias, None)
        params["metric"] = metrics

    train_set._update_params(params)._set_predictor(predictor)

    results = defaultdict(list)
    cvbooster = _make_n_folds(
        full_data=train_set,
        folds=folds,
        nfold=nfold,
        params=params,
        seed=seed,
        fpreproc=fpreproc,
        stratified=stratified,
        shuffle=shuffle,
        eval_train_metric=eval_train_metric,
    )

    # setup callbacks
    if callbacks is None:
        callbacks_set = set()
    else:
        for i, cb in enumerate(callbacks):
            cb.__dict__.setdefault("order", i - len(callbacks))
        callbacks_set = set(callbacks)

    if callback._should_enable_early_stopping(params.get("early_stopping_round", 0)):
        callbacks_set.add(
            callback.early_stopping(
                stopping_rounds=params["early_stopping_round"],  # type: ignore[arg-type]
                first_metric_only=first_metric_only,
                min_delta=params.get("early_stopping_min_delta", 0.0),
                verbose=_choose_param_value(
                    main_param_name="verbosity",
                    params=params,
                    default_value=1,
                ).pop("verbosity")
                > 0,
            )
        )

    callbacks_before_iter_set = {cb for cb in callbacks_set if getattr(cb, "before_iteration", False)}
    callbacks_after_iter_set = callbacks_set - callbacks_before_iter_set
    callbacks_before_iter = sorted(callbacks_before_iter_set, key=attrgetter("order"))
    callbacks_after_iter = sorted(callbacks_after_iter_set, key=attrgetter("order"))

    for i in range(num_boost_round):
        for cb in callbacks_before_iter:
            cb(
                callback.CallbackEnv(
                    model=cvbooster,
                    params=params,
                    iteration=i,
                    begin_iteration=0,
                    end_iteration=num_boost_round,
                    evaluation_result_list=None,
                )
            )
        cvbooster.update(fobj=fobj)  # type: ignore[call-arg]
        evaluation_result_list = _agg_cv_result(cvbooster.eval_valid(feval))  # type: ignore[call-arg]
        for result in evaluation_result_list:
            results[f"{result.dataset_name} {result.metric_name}-mean"].append(result.metric_value)
            results[f"{result.dataset_name} {result.metric_name}-stdv"].append(result.metric_std_dev)  # type: ignore[arg-type]
        try:
            for cb in callbacks_after_iter:
                cb(
                    callback.CallbackEnv(
                        model=cvbooster,
                        params=params,
                        iteration=i,
                        begin_iteration=0,
                        end_iteration=num_boost_round,
                        evaluation_result_list=evaluation_result_list,
                    )
                )
        except callback.EarlyStopException as earlyStopException:
            cvbooster.best_iteration = earlyStopException.best_iteration + 1
            for bst in cvbooster.boosters:
                bst.best_iteration = cvbooster.best_iteration
            for k in results:
                results[k] = results[k][: cvbooster.best_iteration]
            break

    if return_cvbooster:
        results["cvbooster"] = cvbooster  # type: ignore[assignment]

    return dict(results)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/libpath.py <==
# coding: utf-8
"""Find the path to LightGBM dynamic library files."""

import ctypes
from os import environ
from pathlib import Path
from platform import system
from typing import List

__all__: List[str] = []


def _find_lib_path() -> List[str]:
    """Find the path to LightGBM library files.

    Returns
    -------
    lib_path: list of str
       List of all found library paths to LightGBM.
    """
    curr_path = Path(__file__).resolve()
    dll_path = [
        curr_path.parents[1],
        curr_path.parents[0] / "bin",
        curr_path.parents[0] / "lib",
    ]
    if system() in ("Windows", "Microsoft"):
        dll_path.append(curr_path.parents[1] / "Release")
        dll_path.append(curr_path.parents[1] / "windows" / "x64" / "DLL")
        dll_path = [p / "lib_lightgbm.dll" for p in dll_path]
    elif system() == "Darwin":
        dll_path = [p / "lib_lightgbm.dylib" for p in dll_path]
    else:
        dll_path = [p / "lib_lightgbm.so" for p in dll_path]
    lib_path = [str(p) for p in dll_path if p.is_file()]
    if not lib_path:
        dll_path_joined = "\n".join(map(str, dll_path))
        raise Exception(f"Cannot find lightgbm library file in following paths:\n{dll_path_joined}")
    return lib_path


# we don't need lib_lightgbm while building docs
_LIB: ctypes.CDLL
if environ.get("LIGHTGBM_BUILD_DOC", "False") == "True":
    from unittest.mock import Mock  # isort: skip

    _LIB = Mock(ctypes.CDLL)  # type: ignore
else:
    _LIB = ctypes.cdll.LoadLibrary(_find_lib_path()[0])


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/plotting.py <==
# coding: utf-8
"""Plotting library."""

import math
from copy import deepcopy
from io import BytesIO
from typing import TYPE_CHECKING, Any, Dict, List, Optional, Tuple, Union

import numpy as np

from .basic import Booster, _data_from_pandas, _is_zero, _log_warning, _MissingType
from .compat import pd_DataFrame
from .sklearn import LGBMModel

__all__ = [
    "create_tree_digraph",
    "plot_importance",
    "plot_metric",
    "plot_split_value_histogram",
    "plot_tree",
]

if TYPE_CHECKING:
    import matplotlib


def _check_not_tuple_of_2_elements(obj: Any, obj_name: str) -> None:
    """Check object is not tuple or does not have 2 elements."""
    if not isinstance(obj, tuple) or len(obj) != 2:
        raise TypeError(f"{obj_name} must be a tuple of 2 elements.")


def _float2str(value: float, precision: Optional[int]) -> str:
    return f"{value:.{precision}f}" if precision is not None and not isinstance(value, str) else str(value)


def plot_importance(
    booster: Union[Booster, LGBMModel],
    ax: "Optional[matplotlib.axes.Axes]" = None,
    height: float = 0.2,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Feature importance",
    xlabel: Optional[str] = "Feature importance",
    ylabel: Optional[str] = "Features",
    importance_type: str = "auto",
    max_num_features: Optional[int] = None,
    ignore_zero: bool = True,
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
    precision: Optional[int] = 3,
    **kwargs: Any,
) -> Any:
    """Plot model's feature importances.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance which feature importance should be plotted.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    height : float, optional (default=0.2)
        Bar height, passed to ``ax.barh()``.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Feature importance")
        Axes title.
        If None, title is disabled.
    xlabel : str or None, optional (default="Feature importance")
        X-axis title label.
        If None, title is disabled.
        @importance_type@ placeholder can be used, and it will be replaced with the value of ``importance_type`` parameter.
    ylabel : str or None, optional (default="Features")
        Y-axis title label.
        If None, title is disabled.
    importance_type : str, optional (default="auto")
        How the importance is calculated.
        If "auto", if ``booster`` parameter is LGBMModel, ``booster.importance_type`` attribute is used; "split" otherwise.
        If "split", result contains numbers of times the feature is used in a model.
        If "gain", result contains total gains of splits which use the feature.
    max_num_features : int or None, optional (default=None)
        Max number of top features displayed on plot.
        If None or <1, all features will be displayed.
    ignore_zero : bool, optional (default=True)
        Whether to ignore features with zero importance.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    **kwargs
        Other parameters passed to ``ax.barh()``.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with model's feature importances.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot importance.") from err

    if isinstance(booster, LGBMModel):
        if importance_type == "auto":
            importance_type = booster.importance_type
        booster = booster.booster_
    elif isinstance(booster, Booster):
        if importance_type == "auto":
            importance_type = "split"
    else:
        raise TypeError("booster must be Booster or LGBMModel.")

    importance = booster.feature_importance(importance_type=importance_type)
    feature_name = booster.feature_name()

    if not len(importance):
        raise ValueError("Booster's feature_importance is empty.")

    tuples = sorted(zip(feature_name, importance, strict=True), key=lambda x: x[1])
    if ignore_zero:
        tuples = [x for x in tuples if x[1] > 0]
    if max_num_features is not None and max_num_features > 0:
        tuples = tuples[-max_num_features:]
    if not tuples:
        raise ValueError(
            "No non-zero feature importances found. The model may have no splits. "
            "Use ignore_zero=False to show all features."
        )
    labels, values = zip(*tuples, strict=True)

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    ylocs = np.arange(len(values))
    ax.barh(ylocs, values, align="center", height=height, **kwargs)

    for x, y in zip(values, ylocs, strict=True):
        ax.text(x + 1, float(y), _float2str(x, precision) if importance_type == "gain" else x, va="center")

    ax.set_yticks(ylocs)
    ax.set_yticklabels(labels)

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        xlim = (0, max(values) * 1.1)
    ax.set_xlim(xlim)

    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        ylim = (-1, len(values))
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        xlabel = xlabel.replace("@importance_type@", importance_type)
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def plot_split_value_histogram(
    booster: Union[Booster, LGBMModel],
    feature: Union[int, str],
    bins: Union[int, str, None] = None,
    ax: "Optional[matplotlib.axes.Axes]" = None,
    width_coef: float = 0.8,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Split value histogram for feature with @index/name@ @feature@",
    xlabel: Optional[str] = "Feature split value",
    ylabel: Optional[str] = "Count",
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
    **kwargs: Any,
) -> Any:
    """Plot split value histogram for the specified feature of the model.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance of which feature split value histogram should be plotted.
    feature : int or str
        The feature name or index the histogram is plotted for.
        If int, interpreted as index.
        If str, interpreted as name.
    bins : int, str or None, optional (default=None)
        The maximum number of bins.
        If None, the number of bins equals number of unique split values.
        If str, it should be one from the list of the supported values by ``numpy.histogram()`` function.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    width_coef : float, optional (default=0.8)
        Coefficient for histogram bar width.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Split value histogram for feature with @index/name@ @feature@")
        Axes title.
        If None, title is disabled.
        @feature@ placeholder can be used, and it will be replaced with the value of ``feature`` parameter.
        @index/name@ placeholder can be used,
        and it will be replaced with ``index`` word in case of ``int`` type ``feature`` parameter
        or ``name`` word in case of ``str`` type ``feature`` parameter.
    xlabel : str or None, optional (default="Feature split value")
        X-axis title label.
        If None, title is disabled.
    ylabel : str or None, optional (default="Count")
        Y-axis title label.
        If None, title is disabled.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.
    **kwargs
        Other parameters passed to ``ax.bar()``.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with specified model's feature split value histogram.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
        from matplotlib.ticker import MaxNLocator  # noqa: PLC0415
    except ImportError as err:
        raise ImportError(
            "You must install matplotlib and restart your session to plot split value histogram."
        ) from err

    if isinstance(booster, LGBMModel):
        booster = booster.booster_
    elif not isinstance(booster, Booster):
        raise TypeError("booster must be Booster or LGBMModel.")

    hist, split_bins = booster.get_split_value_histogram(feature=feature, bins=bins, xgboost_style=False)
    if np.count_nonzero(hist) == 0:
        raise ValueError(f"Cannot plot split value histogram, because feature {feature} was not used in splitting")
    width = width_coef * (split_bins[1] - split_bins[0])
    centred = (split_bins[:-1] + split_bins[1:]) / 2

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    ax.bar(centred, hist, align="center", width=width, **kwargs)

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        range_result = split_bins[-1] - split_bins[0]
        xlim = (split_bins[0] - range_result * 0.2, split_bins[-1] + range_result * 0.2)
    ax.set_xlim(xlim)

    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        ylim = (0, max(hist) * 1.1)
    ax.set_ylim(ylim)

    if title is not None:
        title = title.replace("@feature@", str(feature))
        title = title.replace("@index/name@", ("name" if isinstance(feature, str) else "index"))
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def plot_metric(
    booster: Union[Dict, LGBMModel],
    metric: Optional[str] = None,
    dataset_names: Optional[List[str]] = None,
    ax: "Optional[matplotlib.axes.Axes]" = None,
    xlim: Optional[Tuple[float, float]] = None,
    ylim: Optional[Tuple[float, float]] = None,
    title: Optional[str] = "Metric during training",
    xlabel: Optional[str] = "Iterations",
    ylabel: Optional[str] = "@metric@",
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    grid: bool = True,
) -> Any:
    """Plot one metric during training.

    Parameters
    ----------
    booster : dict or LGBMModel
        Dictionary returned from ``lightgbm.train()`` or LGBMModel instance.
    metric : str or None, optional (default=None)
        The metric name to plot.
        Only one metric supported because different metrics have various scales.
        If None, first metric picked from dictionary (according to hashcode).
    dataset_names : list of str, or None, optional (default=None)
        List of the dataset names which are used to calculate metric to plot.
        If None, all datasets are used.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    xlim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.xlim()``.
    ylim : tuple of 2 elements or None, optional (default=None)
        Tuple passed to ``ax.ylim()``.
    title : str or None, optional (default="Metric during training")
        Axes title.
        If None, title is disabled.
    xlabel : str or None, optional (default="Iterations")
        X-axis title label.
        If None, title is disabled.
    ylabel : str or None, optional (default="@metric@")
        Y-axis title label.
        If 'auto', metric name is used.
        If None, title is disabled.
        @metric@ placeholder can be used, and it will be replaced with metric name.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    grid : bool, optional (default=True)
        Whether to add a grid for axes.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with metric's history over the training.
    """
    try:
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot metric.") from err

    if isinstance(booster, LGBMModel):
        eval_results = deepcopy(booster.evals_result_)
    elif isinstance(booster, dict):
        eval_results = deepcopy(booster)
    elif isinstance(booster, Booster):
        raise TypeError(
            "booster must be dict or LGBMModel. To use plot_metric with Booster type, first record the metrics using record_evaluation callback then pass that to plot_metric as argument `booster`"
        )
    else:
        raise TypeError("booster must be dict or LGBMModel.")

    num_data = len(eval_results)

    if not num_data:
        raise ValueError("eval results cannot be empty.")

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    if dataset_names is None:
        dataset_names_iter = iter(eval_results.keys())
    elif not isinstance(dataset_names, (list, tuple, set)) or not dataset_names:
        raise ValueError("dataset_names should be iterable and cannot be empty")
    else:
        dataset_names_iter = iter(dataset_names)

    name = next(dataset_names_iter)  # take one as sample
    metrics_for_one = eval_results[name]
    num_metric = len(metrics_for_one)
    if metric is None:
        if num_metric > 1:
            _log_warning("More than one metric available, picking one to plot.")
        metric, results = metrics_for_one.popitem()
    else:
        if metric not in metrics_for_one:
            raise KeyError("No given metric in eval results.")
        results = metrics_for_one[metric]
    num_iteration = len(results)
    max_result = max(results)
    min_result = min(results)
    x_ = range(num_iteration)
    ax.plot(x_, results, label=name)

    for name in dataset_names_iter:
        metrics_for_one = eval_results[name]
        results = metrics_for_one[metric]
        max_result = max(*results, max_result)
        min_result = min(*results, min_result)
        ax.plot(x_, results, label=name)

    ax.legend(loc="best")

    if xlim is not None:
        _check_not_tuple_of_2_elements(xlim, "xlim")
    else:
        xlim = (0, num_iteration)
    ax.set_xlim(xlim)

    if ylim is not None:
        _check_not_tuple_of_2_elements(ylim, "ylim")
    else:
        range_result = max_result - min_result
        ylim = (min_result - range_result * 0.2, max_result + range_result * 0.2)
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ylabel = ylabel.replace("@metric@", metric)
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


def _determine_direction_for_numeric_split(
    *,
    fval: float,
    threshold: float,
    missing_type_str: str,
    default_left: bool,
) -> str:
    missing_type = _MissingType(missing_type_str)
    if math.isnan(fval) and missing_type != _MissingType.NAN:
        fval = 0.0
    if (missing_type == _MissingType.ZERO and _is_zero(fval)) or (
        missing_type == _MissingType.NAN and math.isnan(fval)
    ):
        direction = "left" if default_left else "right"
    else:
        direction = "left" if fval <= threshold else "right"
    return direction


def _determine_direction_for_categorical_split(fval: float, thresholds: str) -> str:
    if math.isnan(fval) or int(fval) < 0:
        return "right"
    int_thresholds = {int(t) for t in thresholds.split("||")}
    return "left" if int(fval) in int_thresholds else "right"


def _to_graphviz(
    *,
    tree_info: Dict[str, Any],
    show_info: List[str],
    feature_names: Union[List[str], None],
    precision: Optional[int],
    orientation: str,
    constraints: Optional[List[int]],
    example_case: Optional[Union[np.ndarray, pd_DataFrame]],
    max_category_values: int,
    **kwargs: Any,
) -> Any:
    """Convert specified tree to graphviz instance.

    See:
      - https://graphviz.readthedocs.io/en/stable/api.html#digraph
    """
    try:
        from graphviz import Digraph  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install graphviz and restart your session to plot tree.") from err

    def add(
        root: Dict[str, Any], total_count: int, parent: Optional[str], decision: Optional[str], highlight: bool
    ) -> None:
        """Recursively add node or edge."""
        fillcolor = "white"
        style = ""
        tooltip = None
        if highlight:
            color = "blue"
            penwidth = "3"
        else:
            color = "black"
            penwidth = "1"
        if "split_index" in root:  # non-leaf
            shape = "rectangle"
            l_dec = "yes"
            r_dec = "no"
            threshold = root["threshold"]
            if root["decision_type"] == "<=":
                operator = "&#8804;"
            elif root["decision_type"] == "==":
                operator = "="
            else:
                raise ValueError("Invalid decision type in tree model.")
            name = f"split{root['split_index']}"
            split_feature = root["split_feature"]
            if feature_names is not None:
                label = f"<B>{feature_names[split_feature]}</B> {operator}"
            else:
                label = f"feature <B>{split_feature}</B> {operator} "
            direction = None
            if example_case is not None:
                if root["decision_type"] == "==":
                    direction = _determine_direction_for_categorical_split(
                        fval=example_case[split_feature], thresholds=root["threshold"]
                    )
                else:
                    direction = _determine_direction_for_numeric_split(
                        fval=example_case[split_feature],
                        threshold=root["threshold"],
                        missing_type_str=root["missing_type"],
                        default_left=root["default_left"],
                    )
            if root["decision_type"] == "==":
                category_values = root["threshold"].split("||")
                if len(category_values) > max_category_values:
                    tooltip = root["threshold"]
                    threshold = "||".join(category_values[:2]) + "||...||" + category_values[-1]

            label += f"<B>{_float2str(threshold, precision)}</B>"
            for info in ["split_gain", "internal_value", "internal_weight", "internal_count", "data_percentage"]:
                if info in show_info:
                    output = info.split("_")[-1]
                    if info in {"split_gain", "internal_value", "internal_weight"}:
                        label += f"<br/>{_float2str(root[info], precision)} {output}"
                    elif info == "internal_count":
                        label += f"<br/>{output}: {root[info]}"
                    elif info == "data_percentage":
                        label += f"<br/>{_float2str(root['internal_count'] / total_count * 100, 2)}% of data"

            if constraints:
                if constraints[root["split_feature"]] == 1:
                    fillcolor = "#ddffdd"  # light green
                if constraints[root["split_feature"]] == -1:
                    fillcolor = "#ffdddd"  # light red
                style = "filled"
            label = f"<{label}>"
            add(
                root=root["left_child"],
                total_count=total_count,
                parent=name,
                decision=l_dec,
                highlight=highlight and direction == "left",
            )
            add(
                root=root["right_child"],
                total_count=total_count,
                parent=name,
                decision=r_dec,
                highlight=highlight and direction == "right",
            )
        else:  # leaf
            shape = "ellipse"
            name = f"leaf{root['leaf_index']}"
            label = f"leaf {root['leaf_index']}: "
            label += f"<B>{_float2str(root['leaf_value'], precision)}</B>"
            if "leaf_weight" in show_info:
                label += f"<br/>{_float2str(root['leaf_weight'], precision)} weight"
            if "leaf_count" in show_info:
                label += f"<br/>count: {root['leaf_count']}"
            if "data_percentage" in show_info:
                label += f"<br/>{_float2str(root['leaf_count'] / total_count * 100, 2)}% of data"
            label = f"<{label}>"
        graph.node(
            name,
            label=label,
            shape=shape,
            style=style,
            fillcolor=fillcolor,
            color=color,
            penwidth=penwidth,
            tooltip=tooltip,
        )
        if parent is not None:
            graph.edge(parent, name, decision, color=color, penwidth=penwidth)

    graph = Digraph(**kwargs)
    rankdir = "LR" if orientation == "horizontal" else "TB"
    graph.attr("graph", nodesep="0.05", ranksep="0.3", rankdir=rankdir)
    if "internal_count" in tree_info["tree_structure"]:
        add(
            root=tree_info["tree_structure"],
            total_count=tree_info["tree_structure"]["internal_count"],
            parent=None,
            decision=None,
            highlight=example_case is not None,
        )
    else:
        raise Exception("Cannot plot trees with no split")

    if constraints:
        # "#ddffdd" is light green, "#ffdddd" is light red
        legend = """<
            <TABLE BORDER="0" CELLBORDER="1" CELLSPACING="0" CELLPADDING="4">
             <TR>
              <TD COLSPAN="2"><B>Monotone constraints</B></TD>
             </TR>
             <TR>
              <TD>Increasing</TD>
              <TD BGCOLOR="#ddffdd"></TD>
             </TR>
             <TR>
              <TD>Decreasing</TD>
              <TD BGCOLOR="#ffdddd"></TD>
             </TR>
            </TABLE>
           >"""
        graph.node("legend", label=legend, shape="rectangle", color="white")
    return graph


def create_tree_digraph(
    booster: Union[Booster, LGBMModel],
    tree_index: int = 0,
    show_info: Optional[List[str]] = None,
    precision: Optional[int] = 3,
    orientation: str = "horizontal",
    example_case: Optional[Union[np.ndarray, pd_DataFrame]] = None,
    max_category_values: int = 10,
    **kwargs: Any,
) -> Any:
    """Create a digraph representation of specified tree.

    Each node in the graph represents a node in the tree.

    Non-leaf nodes have labels like ``Column_10 <= 875.9``, which means
    "this node splits on the feature named "Column_10", with threshold 875.9".

    Leaf nodes have labels like ``leaf 2: 0.422``, which means "this node is a
    leaf node, and the predicted value for records that fall into this node
    is 0.422". The number (``2``) is an internal unique identifier and doesn't
    have any special meaning.

    .. note::

        For more information please visit
        https://graphviz.readthedocs.io/en/stable/api.html#digraph.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance to be converted.
    tree_index : int, optional (default=0)
        The index of a target tree to convert.
    show_info : list of str, or None, optional (default=None)
        What information should be shown in nodes.

            - ``'split_gain'`` : gain from adding this split to the model
            - ``'internal_value'`` : raw predicted value that would be produced by this node if it was a leaf node
            - ``'internal_count'`` : number of records from the training data that fall into this non-leaf node
            - ``'internal_weight'`` : total weight of all nodes that fall into this non-leaf node
            - ``'leaf_count'`` : number of records from the training data that fall into this leaf node
            - ``'leaf_weight'`` : total weight (sum of Hessian) of all observations that fall into this leaf node
            - ``'data_percentage'`` : percentage of training data that fall into this node
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    orientation : str, optional (default='horizontal')
        Orientation of the tree.
        Can be 'horizontal' or 'vertical'.
    example_case : numpy 2-D array, pandas DataFrame or None, optional (default=None)
        Single row with the same structure as the training data.
        If not None, the plot will highlight the path that sample takes through the tree.

        .. versionadded:: 4.0.0

    max_category_values : int, optional (default=10)
        The maximum number of category values to display in tree nodes, if the number of thresholds is greater than this value, thresholds will be collapsed and displayed on the label tooltip instead.

        .. warning::

            Consider wrapping the SVG string of the tree graph with ``IPython.display.HTML`` when running on JupyterLab to get the `tooltip <https://graphviz.org/docs/attrs/tooltip>`_ working right.

            Example:

            .. code-block:: python

                from IPython.display import HTML

                graph = lgb.create_tree_digraph(clf, max_category_values=5)
                HTML(graph._repr_image_svg_xml())

        .. versionadded:: 4.0.0

    **kwargs
        Other parameters passed to ``Digraph`` constructor.
        Check https://graphviz.readthedocs.io/en/stable/api.html#digraph for the full list of supported parameters.

    Returns
    -------
    graph : graphviz.Digraph
        The digraph representation of specified tree.
    """
    if isinstance(booster, LGBMModel):
        booster = booster.booster_
    elif not isinstance(booster, Booster):
        raise TypeError("booster must be Booster or LGBMModel.")

    model = booster.dump_model()
    tree_infos = model["tree_info"]
    feature_names = model.get("feature_names", None)
    monotone_constraints = model.get("monotone_constraints", None)

    if tree_index < len(tree_infos):
        tree_info = tree_infos[tree_index]
    else:
        raise IndexError("tree_index is out of range.")

    if show_info is None:
        show_info = []

    if example_case is not None:
        if not isinstance(example_case, (np.ndarray, pd_DataFrame)) or example_case.ndim != 2:
            raise ValueError("example_case must be a numpy 2-D array or a pandas DataFrame")
        if example_case.shape[0] != 1:
            raise ValueError("example_case must have a single row.")
        if isinstance(example_case, pd_DataFrame):
            example_case = _data_from_pandas(
                data=example_case,
                feature_name="auto",
                categorical_feature="auto",
                pandas_categorical=booster.pandas_categorical,
            )[0]
        example_case = example_case[0]

    return _to_graphviz(
        tree_info=tree_info,
        show_info=show_info,
        feature_names=feature_names,
        precision=precision,
        orientation=orientation,
        constraints=monotone_constraints,
        example_case=example_case,
        max_category_values=max_category_values,
        **kwargs,
    )


def plot_tree(
    booster: Union[Booster, LGBMModel],
    ax: "Optional[matplotlib.axes.Axes]" = None,
    tree_index: int = 0,
    figsize: Optional[Tuple[float, float]] = None,
    dpi: Optional[int] = None,
    show_info: Optional[List[str]] = None,
    precision: Optional[int] = 3,
    orientation: str = "horizontal",
    example_case: Optional[Union[np.ndarray, pd_DataFrame]] = None,
    **kwargs: Any,
) -> Any:
    """Plot specified tree.

    Each node in the graph represents a node in the tree.

    Non-leaf nodes have labels like ``Column_10 <= 875.9``, which means
    "this node splits on the feature named "Column_10", with threshold 875.9".

    Leaf nodes have labels like ``leaf 2: 0.422``, which means "this node is a
    leaf node, and the predicted value for records that fall into this node
    is 0.422". The number (``2``) is an internal unique identifier and doesn't
    have any special meaning.

    .. note::

        It is preferable to use ``create_tree_digraph()`` because of its lossless quality
        and returned objects can be also rendered and displayed directly inside a Jupyter notebook.

    Parameters
    ----------
    booster : Booster or LGBMModel
        Booster or LGBMModel instance to be plotted.
    ax : matplotlib.axes.Axes or None, optional (default=None)
        Target axes instance.
        If None, new figure and axes will be created.
    tree_index : int, optional (default=0)
        The index of a target tree to plot.
    figsize : tuple of 2 elements or None, optional (default=None)
        Figure size.
    dpi : int or None, optional (default=None)
        Resolution of the figure.
    show_info : list of str, or None, optional (default=None)
        What information should be shown in nodes.

            - ``'split_gain'`` : gain from adding this split to the model
            - ``'internal_value'`` : raw predicted value that would be produced by this node if it was a leaf node
            - ``'internal_count'`` : number of records from the training data that fall into this non-leaf node
            - ``'internal_weight'`` : total weight of all nodes that fall into this non-leaf node
            - ``'leaf_count'`` : number of records from the training data that fall into this leaf node
            - ``'leaf_weight'`` : total weight (sum of Hessian) of all observations that fall into this leaf node
            - ``'data_percentage'`` : percentage of training data that fall into this node
    precision : int or None, optional (default=3)
        Used to restrict the display of floating point values to a certain precision.
    orientation : str, optional (default='horizontal')
        Orientation of the tree.
        Can be 'horizontal' or 'vertical'.
    example_case : numpy 2-D array, pandas DataFrame or None, optional (default=None)
        Single row with the same structure as the training data.
        If not None, the plot will highlight the path that sample takes through the tree.

        .. versionadded:: 4.0.0

    **kwargs
        Other parameters passed to ``Digraph`` constructor.
        Check https://graphviz.readthedocs.io/en/stable/api.html#digraph for the full list of supported parameters.

    Returns
    -------
    ax : matplotlib.axes.Axes
        The plot with single tree.
    """
    try:
        import matplotlib.image  # noqa: PLC0415
        import matplotlib.pyplot as plt  # noqa: PLC0415
    except ImportError as err:
        raise ImportError("You must install matplotlib and restart your session to plot tree.") from err

    if ax is None:
        if figsize is not None:
            _check_not_tuple_of_2_elements(figsize, "figsize")
        _, ax = plt.subplots(1, 1, figsize=figsize, dpi=dpi)

    graph = create_tree_digraph(
        booster=booster,
        tree_index=tree_index,
        show_info=show_info,
        precision=precision,
        orientation=orientation,
        example_case=example_case,
        **kwargs,
    )

    s = BytesIO()
    s.write(graph.pipe(format="png"))
    s.seek(0)
    img = matplotlib.image.imread(s)

    ax.imshow(img)
    ax.axis("off")
    return ax


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/sklearn.py <==
# coding: utf-8
"""Scikit-learn wrapper interface for LightGBM."""

import copy
import warnings
from inspect import signature
from pathlib import Path
from typing import TYPE_CHECKING, Any, Callable, Dict, List, Optional, Tuple, Union

import narwhals as nw
import narwhals.dependencies as nwd
import narwhals.typing as nwt
import numpy as np
import scipy.sparse

from .basic import (
    _MULTICLASS_OBJECTIVES,
    Booster,
    Dataset,
    LGBMDeprecationWarning,
    LightGBMError,
    _choose_param_value,
    _ConfigAliases,
    _LGBM_BoosterBestScoreType,
    _LGBM_CategoricalFeatureConfiguration,
    _LGBM_EvalFunctionResultType,
    _LGBM_FeatureNameConfiguration,
    _LGBM_GroupType,
    _LGBM_InitScoreType,
    _LGBM_LabelType,
    _LGBM_PredictReturnType,
    _LGBM_WeightType,
    _log_warning,
)
from .callback import _EvalResultDict, record_evaluation
from .compat import (
    SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG,
    SKLEARN_INSTALLED,
    LGBMNotFittedError,
    _LGBMAssertAllFinite,
    _LGBMCheckClassificationTargets,
    _LGBMCheckSampleWeight,
    _LGBMClassifierBase,
    _LGBMComputeSampleWeight,
    _LGBMCpuCount,
    _LGBMLabelEncoder,
    _LGBMModelBase,
    _LGBMRegressorBase,
    _LGBMValidateData,
    _sklearn_version,
    pd_DataFrame,
)
from .engine import train

if TYPE_CHECKING:
    from .compat import _sklearn_Tags


__all__ = [
    "LGBMClassifier",
    "LGBMModel",
    "LGBMRanker",
    "LGBMRegressor",
]

_LGBM_ScikitMatrixLike = Union[
    List[Union[List[float], List[int]]],
    np.ndarray,
    pd_DataFrame,
    nwt.IntoDataFrame,
    scipy.sparse.spmatrix,
]
_LGBM_ScikitCustomObjectiveFunction = Union[
    # f(labels, preds)
    Callable[
        [Optional[np.ndarray], np.ndarray],
        Tuple[np.ndarray, np.ndarray],
    ],
    # f(labels, preds, weights)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        Tuple[np.ndarray, np.ndarray],
    ],
    # f(labels, preds, weights, group)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        Tuple[np.ndarray, np.ndarray],
    ],
]
_LGBM_ScikitCustomEvalFunction = Union[
    # f(labels, preds)
    Callable[
        [Optional[np.ndarray], np.ndarray],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray],
        List[_LGBM_EvalFunctionResultType],
    ],
    # f(labels, preds, weights)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray]],
        List[_LGBM_EvalFunctionResultType],
    ],
    # f(labels, preds, weights, group)
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        _LGBM_EvalFunctionResultType,
    ],
    Callable[
        [Optional[np.ndarray], np.ndarray, Optional[np.ndarray], Optional[np.ndarray]],
        List[_LGBM_EvalFunctionResultType],
    ],
]
_LGBM_ScikitEvalMetricType = Union[
    str,
    _LGBM_ScikitCustomEvalFunction,
    List[Union[str, _LGBM_ScikitCustomEvalFunction]],
]
_LGBM_ScikitValidSet = Tuple[_LGBM_ScikitMatrixLike, _LGBM_LabelType]


def _get_group_from_constructed_dataset(dataset: Dataset) -> Optional[np.ndarray]:
    group = dataset.get_group()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve query groups from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert group is None or isinstance(group, np.ndarray), error_msg
    return group


def _get_label_from_constructed_dataset(dataset: Dataset) -> np.ndarray:
    label = dataset.get_label()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve labels from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert isinstance(label, np.ndarray), error_msg
    return label


def _get_weight_from_constructed_dataset(dataset: Dataset) -> Optional[np.ndarray]:
    weight = dataset.get_weight()
    error_msg = (
        "Estimators in lightgbm.sklearn should only retrieve weights from a constructed Dataset. "
        "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
    )
    assert weight is None or isinstance(weight, np.ndarray), error_msg
    return weight


class _ObjectiveFunctionWrapper:
    """Proxy class for objective function."""

    def __init__(self, func: _LGBM_ScikitCustomObjectiveFunction):
        """Construct a proxy class.

        This class transforms objective function to match objective function with signature ``new_func(preds, dataset)``
        as expected by ``lightgbm.engine.train``.

        Parameters
        ----------
        func : callable
            Expects a callable with following signatures:
            ``func(y_true, y_pred)``,
            ``func(y_true, y_pred, weight)``
            or ``func(y_true, y_pred, weight, group)``
            and returns (grad, hess):

                y_true : numpy 1-D array of shape = [n_samples]
                    The target values.
                y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                    The predicted values.
                    Predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task.
                weight : numpy 1-D array of shape = [n_samples]
                    The weight of samples. Weights should be non-negative.
                group : numpy 1-D array
                    Group/query data.
                    Only used in the learning-to-rank task.
                    sum(group) = n_samples.
                    For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                    where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
                grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape [n_samples, n_classes] (for multi-class task)
                    The value of the first order derivative (gradient) of the loss
                    with respect to the elements of y_pred for each sample point.
                hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                    The value of the second order derivative (Hessian) of the loss
                    with respect to the elements of y_pred for each sample point.

        .. note::

            For multi-class task, y_pred is a numpy 2-D array of shape = [n_samples, n_classes],
            and grad and hess should be returned in the same format.
        """
        self.func = func

    def __call__(
        self,
        preds: np.ndarray,
        dataset: Dataset,
    ) -> Tuple[np.ndarray, np.ndarray]:
        """Call passed function with appropriate arguments.

        Parameters
        ----------
        preds : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
        dataset : Dataset
            The training dataset.

        Returns
        -------
        grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The value of the first order derivative (gradient) of the loss
            with respect to the elements of preds for each sample point.
        hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The value of the second order derivative (Hessian) of the loss
            with respect to the elements of preds for each sample point.
        """
        labels = _get_label_from_constructed_dataset(dataset)
        argc = len(signature(self.func).parameters)
        if argc == 2:
            grad, hess = self.func(labels, preds)  # type: ignore[call-arg]
            return grad, hess

        weight = _get_weight_from_constructed_dataset(dataset)
        if argc == 3:
            grad, hess = self.func(labels, preds, weight)  # type: ignore[call-arg]
            return grad, hess

        if argc == 4:
            group = _get_group_from_constructed_dataset(dataset)
            return self.func(labels, preds, weight, group)  # type: ignore[call-arg]

        raise TypeError(f"Self-defined objective function should have 2, 3 or 4 arguments, got {argc}")


class _EvalFunctionWrapper:
    """Proxy class for evaluation function."""

    def __init__(self, func: _LGBM_ScikitCustomEvalFunction):
        """Construct a proxy class.

        This class transforms evaluation function to match evaluation function with signature ``new_func(preds, dataset)``
        as expected by ``lightgbm.engine.train``.

        Parameters
        ----------
        func : callable
            Expects a callable with following signatures:
            ``func(y_true, y_pred)``,
            ``func(y_true, y_pred, weight)``
            or ``func(y_true, y_pred, weight, group)``
            and returns (metric_name, metric_value, maximize) or
            list of (metric_name, metric_value, maximize):

                y_true : numpy 1-D array of shape = [n_samples]
                    The target values.
                y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array shape = [n_samples, n_classes] (for multi-class task)
                    The predicted values.
                    In case of custom ``objective``, predicted values are returned before any transformation,
                    e.g. they are raw margin instead of probability of positive class for binary task in this case.
                weight : numpy 1-D array of shape = [n_samples]
                    The weight of samples. Weights should be non-negative.
                group : numpy 1-D array
                    Group/query data.
                    Only used in the learning-to-rank task.
                    sum(group) = n_samples.
                    For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                    where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
                metric_name : str
                    Unique identifier for the metric (e.g. "custom_adjusted_mse").
                metric_value : float
                    Value of the evaluation metric.
                maximize : bool
                    Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
        """
        self.func = func

    def __call__(
        self,
        preds: np.ndarray,
        dataset: Dataset,
    ) -> Union[_LGBM_EvalFunctionResultType, List[_LGBM_EvalFunctionResultType]]:
        """Call passed function with appropriate arguments.

        Parameters
        ----------
        preds : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
        dataset : Dataset
            The training dataset.

        Returns
        -------
        metric_name : str
            Unique identifier for the metric (e.g. "custom_adjusted_mse").
        metric_value : float
            Value of the evaluation metric.
        maximize : bool
            Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
        """
        labels = _get_label_from_constructed_dataset(dataset)
        argc = len(signature(self.func).parameters)
        if argc == 2:
            return self.func(labels, preds)  # type: ignore[call-arg]

        weight = _get_weight_from_constructed_dataset(dataset)
        if argc == 3:
            return self.func(labels, preds, weight)  # type: ignore[call-arg]

        if argc == 4:
            group = _get_group_from_constructed_dataset(dataset)
            return self.func(labels, preds, weight, group)  # type: ignore[call-arg]

        raise TypeError(f"Self-defined eval function should have 2, 3 or 4 arguments, got {argc}")


# documentation templates for LGBMModel methods are shared between the classes in
# this module and those in the ``dask`` module

_lgbmmodel_doc_fit = """
    Build a gradient boosting model from the training set (X, y).

    Parameters
    ----------
    X : {X_shape}
        Input feature matrix.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    y : {y_shape}
        The target values (class labels in classification, real numbers in regression).

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    sample_weight : {sample_weight_shape}
        Weights of training data. Weights should be non-negative.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    init_score : {init_score_shape}
        Init score of training data.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    group : {group_shape}
        Group/query data.
        Only used in the learning-to-rank task.
        sum(group) = n_samples.
        For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
        where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.

        .. versionadded:: 4.2.0
            Support for ``pyarrow`` inputs

        .. versionadded:: 4.7.0
            Support for ``polars`` inputs

    eval_set : list or None, optional (default=None)
        .. deprecated:: 4.7.0
            A list of (X, y) tuple pairs to use as validation sets.
            Use ``eval_X`` and ``eval_y`` instead.
    eval_names : list of str, or None, optional (default=None)
        Unique identifiers for each evaluation dataset.
        Should be the same length as ``eval_set`` / ``eval_X``.
    eval_sample_weight : {eval_sample_weight_shape}
        Weights of eval data. Weights should be non-negative.
    eval_class_weight : list or None, optional (default=None)
        Class weights of eval data.
    eval_init_score : {eval_init_score_shape}
        Init score of eval data.
    eval_group : {eval_group_shape}
        Group data of eval data.
    eval_metric : str, callable, list or None, optional (default=None)
        If str, it should be a built-in evaluation metric to use.
        If callable, it should be a custom evaluation metric, see note below for more details.
        If list, it can be a list of built-in metrics, a list of custom evaluation metrics, or a mix of both.
        In either case, the ``metric`` from the model parameters will be evaluated and used as well.
        Default: 'l2' for LGBMRegressor, 'logloss' for LGBMClassifier, 'ndcg' for LGBMRanker.
    feature_name : list of str, or 'auto', optional (default='auto')
        Feature names.
        If 'auto' and data is pandas DataFrame, data columns names are used.
    categorical_feature : list of str or int, or 'auto', optional (default='auto')
        Categorical features.
        If list of int, interpreted as indices.
        If list of str, interpreted as feature names (need to specify ``feature_name`` as well).
        If 'auto' and data is pandas DataFrame, pandas unordered categorical columns are used.
        All values in categorical features will be cast to int32 and thus should be less than int32 max value (2147483647).
        Large values could be memory consuming. Consider using consecutive integers starting from zero.
        All negative values in categorical features will be treated as missing values.
        The output cannot be monotonically constrained with respect to a categorical feature.
        Floating point numbers in categorical features will be rounded towards 0.
    callbacks : list of callable, or None, optional (default=None)
        List of callback functions that are applied at each iteration.
        See Callbacks in Python API for more information.
    init_model : str, pathlib.Path, Booster, LGBMModel or None, optional (default=None)
        Filename of LightGBM model, Booster instance or LGBMModel instance used for continue training.
    eval_X : {X_shape}, or tuple of such inputs, or None, optional (default=None)
        Feature matrix or tuple thereof, e.g. ``(X_val0, X_val1)``, to use as validation sets.

        .. versionadded:: 4.7.0

    eval_y : {y_shape}, or tuple of such inputs, or None, optional (default=None)
        Target values or tuple thereof, e.g. ``(y_val0, y_val1)``, to use as validation sets.

        .. versionadded:: 4.7.0

    Returns
    -------
    self : LGBMModel
        Returns self.
    """

_lgbmmodel_doc_custom_eval_note = """
    Note
    ----
    Custom eval function expects a callable with following signatures:
    ``func(y_true, y_pred)``, ``func(y_true, y_pred, weight)`` or
    ``func(y_true, y_pred, weight, group)``
    and returns (metric_name, metric_value, maximize) or
    list of (metric_name, metric_value, maximize):

        y_true : numpy 1-D array of shape = [n_samples]
            The target values.
        y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
            The predicted values.
            In case of custom ``objective``, predicted values are returned before any transformation,
            e.g. they are raw margin instead of probability of positive class for binary task in this case.
        weight : numpy 1-D array of shape = [n_samples]
            The weight of samples. Weights should be non-negative.
        group : numpy 1-D array
            Group/query data.
            Only used in the learning-to-rank task.
            sum(group) = n_samples.
            For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
            where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
        metric_name : str
            Unique identifier for the metric (e.g. "custom_adjusted_mse").
        metric_value : float
            Value of the evaluation metric.
        maximize : bool
            Are higher values better? e.g. ``True`` for AUC and ``False`` for binary error.
"""

_lgbmmodel_doc_predict = """
    {description}

    Parameters
    ----------
    X : {X_shape}
        Input features matrix.
    raw_score : bool, optional (default=False)
        Whether to predict raw scores.
    start_iteration : int, optional (default=0)
        Start index of the iteration to predict.
        If <= 0, starts from the first iteration.
    num_iteration : int or None, optional (default=None)
        Total number of iterations used in the prediction.
        If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
        otherwise, all iterations from ``start_iteration`` are used (no limits).
        If <= 0, all iterations from ``start_iteration`` are used (no limits).
    pred_leaf : bool, optional (default=False)
        Whether to predict leaf index.
    pred_contrib : bool, optional (default=False)
        Whether to predict feature contributions.

        .. note::

            If you want to get more explanations for your model's predictions using SHAP values,
            like SHAP interaction values,
            you can install the shap package (https://github.com/slundberg/shap).
            Note that unlike the shap package, with ``pred_contrib`` we return a matrix with an extra
            column, where the last column is the expected value.

    validate_features : bool, optional (default=False)
        If True, ensure that the features used to predict match the ones used to train.
        Used only if data is pandas DataFrame.
    **kwargs
        Other parameters for the prediction.

    Returns
    -------
    {output_name} : {predicted_result_shape}
        The predicted values.
    X_leaves : {X_leaves_shape}
        If ``pred_leaf=True``, the predicted leaf of every tree for each sample.
    X_SHAP_values : {X_SHAP_values_shape}
        If ``pred_contrib=True``, the feature contributions for each sample.
    """


def _extract_evaluation_meta_data(
    *,
    collection: Optional[Union[Dict[Any, Any], List[Any]]],
    name: str,
    i: int,
) -> Optional[Any]:
    """Try to extract the ith element of one of the ``eval_*`` inputs."""
    if collection is None:
        return None
    elif isinstance(collection, list):
        # It's possible, for example, to pass 3 eval sets through `eval_set`,
        # but only 1 init_score through `eval_init_score`.
        #
        # This if-else accounts for that possibility.
        if len(collection) > i:
            return collection[i]
        else:
            return None
    elif isinstance(collection, dict):
        return collection.get(i, None)
    else:
        raise TypeError(f"{name} should be dict or list")


def _validate_eval_set_Xy(
    *,
    eval_set: Optional[List[_LGBM_ScikitValidSet]],
    eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]],
    eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]],
) -> Optional[List[_LGBM_ScikitValidSet]]:
    """Validate eval args.

    Returns
    -------
    eval_set
    """
    if eval_set is not None:
        msg = "The argument 'eval_set' is deprecated, use 'eval_X' and 'eval_y' instead."
        warnings.warn(msg, category=LGBMDeprecationWarning, stacklevel=2)
        if eval_X is not None or eval_y is not None:
            raise ValueError("Specify either 'eval_set' or 'eval_X' and 'eval_y', but not both.")
        if isinstance(eval_set, tuple):
            return [eval_set]
        else:
            return eval_set
    if (eval_X is None) != (eval_y is None):
        raise ValueError("You must specify eval_X and eval_y, not just one of them.")
    if eval_set is None and eval_X is not None:
        if isinstance(eval_X, tuple) != isinstance(eval_y, tuple):
            raise ValueError("If eval_X is a tuple, y_val must be a tuple of same length, and vice versa.")
        if isinstance(eval_X, tuple) and isinstance(eval_y, tuple):
            if len(eval_X) != len(eval_y):
                raise ValueError("If eval_X is a tuple, y_val must be a tuple of same length, and vice versa.")
        if isinstance(eval_X, tuple) and isinstance(eval_y, tuple):
            eval_set = list(zip(eval_X, eval_y, strict=True))
        else:
            eval_set = [(eval_X, eval_y)]
    return eval_set


class LGBMModel(_LGBMModelBase):
    """Implementation of the scikit-learn API for LightGBM."""

    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ):
        r"""Construct a gradient boosting model.

        Parameters
        ----------
        boosting_type : str, optional (default='gbdt')
            'gbdt', traditional Gradient Boosting Decision Tree.
            'dart', Dropouts meet Multiple Additive Regression Trees.
            'rf', Random Forest.
        num_leaves : int, optional (default=31)
            Maximum tree leaves for base learners.
        max_depth : int, optional (default=-1)
            Maximum tree depth for base learners, <=0 means no limit.
            If setting this to a positive value, consider also changing ``num_leaves`` to ``<= 2^max_depth``.
        learning_rate : float, optional (default=0.1)
            Boosting learning rate.
            You can use ``callbacks`` parameter of ``fit`` method to shrink/adapt learning rate
            in training using ``reset_parameter`` callback.
            Note, that this will ignore the ``learning_rate`` argument in training.
        n_estimators : int, optional (default=100)
            Number of boosted trees to fit.
        subsample_for_bin : int, optional (default=200000)
            Number of samples for constructing bins.
        objective : str, callable or None, optional (default=None)
            Specify the learning task and the corresponding learning objective or
            a custom objective function to be used (see note below).
            Default: 'regression' for LGBMRegressor, 'binary' or 'multiclass' for LGBMClassifier, 'lambdarank' for LGBMRanker.
        class_weight : dict, 'balanced' or None, optional (default=None)
            Weights associated with classes in the form ``{class_label: weight}``.
            Use this parameter only for multi-class classification task;
            for binary classification task you may use ``is_unbalance`` or ``scale_pos_weight`` parameters.
            Note, that the usage of all these parameters will result in poor estimates of the individual class probabilities.
            You may want to consider performing probability calibration
            (https://scikit-learn.org/stable/modules/calibration.html) of your model.
            The 'balanced' mode uses the values of y to automatically adjust weights
            inversely proportional to class frequencies in the input data as ``n_samples / (n_classes * np.bincount(y))``.
            If None, all classes are supposed to have weight one.
            Note, that these weights will be multiplied with ``sample_weight`` (passed through the ``fit`` method)
            if ``sample_weight`` is specified.
        min_split_gain : float, optional (default=0.)
            Minimum loss reduction required to make a further partition on a leaf node of the tree.
        min_child_weight : float, optional (default=1e-3)
            Minimum sum of instance weight (Hessian) needed in a child (leaf).
        min_child_samples : int, optional (default=20)
            Minimum number of data needed in a child (leaf).
        subsample : float, optional (default=1.)
            Subsample ratio of the training instance.
        subsample_freq : int, optional (default=0)
            Frequency of subsample, <=0 means no enable.
        colsample_bytree : float, optional (default=1.)
            Subsample ratio of columns when constructing each tree.
        reg_alpha : float, optional (default=0.)
            L1 regularization term on weights.
        reg_lambda : float, optional (default=0.)
            L2 regularization term on weights.
        random_state : int, RandomState object or None, optional (default=None)
            Random number seed.
            If int, this number is used to seed the C++ code.
            If RandomState or Generator object (numpy), a random integer is picked based on its state to seed the C++ code.
            If None, default seeds in C++ code are used.
        n_jobs : int or None, optional (default=None)
            Number of parallel threads to use for training (can be changed at prediction time by
            passing it as an extra keyword argument).

            For better performance, it is recommended to set this to the number of physical cores
            in the CPU.

            Negative integers are interpreted as following joblib's formula (n_cpus + 1 + n_jobs), just like
            scikit-learn (so e.g. -1 means using all threads). A value of zero corresponds the default number of
            threads configured for OpenMP in the system. A value of ``None`` (the default) corresponds
            to using the number of physical cores in the system (its correct detection requires
            either the ``joblib`` or the ``psutil`` util libraries to be installed).

            .. versionchanged:: 4.0.0

        importance_type : str, optional (default='split')
            The type of feature importance to be filled into ``feature_importances_``.
            If 'split', result contains numbers of times the feature is used in a model.
            If 'gain', result contains total gains of splits which use the feature.
        **kwargs
            Other parameters for the model.
            Check http://lightgbm.readthedocs.io/en/latest/Parameters.html for more parameters.

            .. warning::

                \*\*kwargs is not supported in sklearn, it may cause unexpected issues.

        Note
        ----
        A custom objective function can be provided for the ``objective`` parameter.
        In this case, it should have the signature
        ``objective(y_true, y_pred) -> grad, hess``,
        ``objective(y_true, y_pred, weight) -> grad, hess``
        or ``objective(y_true, y_pred, weight, group) -> grad, hess``:

            y_true : numpy 1-D array of shape = [n_samples]
                The target values.
            y_pred : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The predicted values.
                Predicted values are returned before any transformation,
                e.g. they are raw margin instead of probability of positive class for binary task.
            weight : numpy 1-D array of shape = [n_samples]
                The weight of samples. Weights should be non-negative.
            group : numpy 1-D array
                Group/query data.
                Only used in the learning-to-rank task.
                sum(group) = n_samples.
                For example, if you have a 100-document dataset with ``group = [10, 20, 40, 10, 10, 10]``, that means that you have 6 groups,
                where the first 10 records are in the first group, records 11-30 are in the second group, records 31-70 are in the third group, etc.
            grad : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The value of the first order derivative (gradient) of the loss
                with respect to the elements of y_pred for each sample point.
            hess : numpy 1-D array of shape = [n_samples] or numpy 2-D array of shape = [n_samples, n_classes] (for multi-class task)
                The value of the second order derivative (Hessian) of the loss
                with respect to the elements of y_pred for each sample point.

        For multi-class task, y_pred is a numpy 2-D array of shape = [n_samples, n_classes],
        and grad and hess should be returned in the same format.
        """
        if not SKLEARN_INSTALLED:
            raise LightGBMError(
                "scikit-learn is required for lightgbm.sklearn. "
                "You must install scikit-learn and restart your session to use this module."
            )

        self.boosting_type = boosting_type
        self.objective = objective
        self.num_leaves = num_leaves
        self.max_depth = max_depth
        self.learning_rate = learning_rate
        self.n_estimators = n_estimators
        self.subsample_for_bin = subsample_for_bin
        self.min_split_gain = min_split_gain
        self.min_child_weight = min_child_weight
        self.min_child_samples = min_child_samples
        self.subsample = subsample
        self.subsample_freq = subsample_freq
        self.colsample_bytree = colsample_bytree
        self.reg_alpha = reg_alpha
        self.reg_lambda = reg_lambda
        self.random_state = random_state
        self.n_jobs = n_jobs
        self.importance_type = importance_type
        self._Booster: Optional[Booster] = None
        self._evals_result: _EvalResultDict = {}
        self._best_score: _LGBM_BoosterBestScoreType = {}
        self._best_iteration: int = -1
        self._other_params: Dict[str, Any] = {}
        self._objective = objective
        self.class_weight = class_weight
        self._class_weight: Optional[Union[Dict, str]] = None
        self._class_map: Optional[Dict[int, int]] = None
        self._fitted_with_feature_names: bool = False
        self._n_features: int = -1
        self._n_features_in: int = -1
        self._classes: Optional[np.ndarray] = None
        self._n_classes: int = -1
        self.set_params(**kwargs)

    # scikit-learn 1.6 introduced an __sklearn__tags() method intended to replace _more_tags().
    # _more_tags() can be removed whenever lightgbm's minimum supported scikit-learn version
    # is >=1.6.
    # ref: https://github.com/lightgbm-org/LightGBM/pull/6651
    def _more_tags(self) -> Dict[str, Any]:
        check_sample_weight_str = (
            "In LightGBM, setting a sample's weight to 0 can produce a different result than omitting the sample. "
            "Such samples intentionally still affect count-based measures like 'min_data_in_leaf' "
            "(https://github.com/lightgbm-org/LightGBM/issues/5626#issuecomment-1712706678) and the estimated distribution "
            "of features for Dataset construction (see https://github.com/lightgbm-org/LightGBM/issues/5553)."
        )
        # "check_sample_weight_equivalence" can be removed when lightgbm's
        # minimum supported scikit-learn version is at least 1.6
        # ref: https://github.com/scikit-learn/scikit-learn/pull/30137
        xfail_checks = {
            "check_no_attributes_set_in_init": (
                "scikit-learn incorrectly asserts that private attributes "
                "cannot be set in __init__: "
                "(see https://github.com/lightgbm-org/LightGBM/issues/2628)"
            ),
            "check_all_zero_sample_weights_error": (
                "Beginning in scikit-learn 1.9, by default estimators are expected to reject "
                "sample weight arrays that are all-0. LightGBM intentionally accepts such arrays. "
                "LightGBM supports some operations where training on an all-0-weight input could make sense, "
                "like batch updates with training continuation or manual model creation with forced splits."
            ),
            "check_sample_weight_equivalence": check_sample_weight_str,
            "check_sample_weight_equivalence_on_dense_data": check_sample_weight_str,
            "check_sample_weight_equivalence_on_sparse_data": check_sample_weight_str,
        }
        # "check_decision_proba_consistency" can be removed when lightgbm's
        # minimum supported scikit-learn version is at least 1.2
        sklearn_major, sklearn_minor, *_ = _sklearn_version.split(".")
        if (int(sklearn_major), int(sklearn_minor)) < (1, 2):
            xfail_checks["check_decision_proba_consistency"] = (
                "decision_function() returns raw margins while predict_proba() applies sigmoid in C++ "
                "independently, causing different tie structures after rounding. "
                "scikit-learn >= 1.2 relaxed this check to accept monotonically consistent scores."
            )
        return {
            "allow_nan": True,
            "X_types": ["2darray", "sparse", "1dlabels"],
            "_xfail_checks": xfail_checks,
        }

    @staticmethod
    def _update_sklearn_tags_from_dict(
        *,
        tags: "_sklearn_Tags",
        tags_dict: Dict[str, Any],
    ) -> "_sklearn_Tags":
        """Update ``sklearn.utils.Tags`` inherited from ``scikit-learn`` base classes.

        ``scikit-learn`` 1.6 introduced a dataclass-based interface for estimator tags.
        ref: https://github.com/scikit-learn/scikit-learn/pull/29677

        This method handles updating that instance based on the value in ``self._more_tags()``.
        """
        tags.input_tags.allow_nan = tags_dict["allow_nan"]
        tags.input_tags.sparse = "sparse" in tags_dict["X_types"]
        tags.target_tags.one_d_labels = "1dlabels" in tags_dict["X_types"]
        return tags

    def __sklearn_tags__(self) -> Optional["_sklearn_Tags"]:
        # _LGBMModelBase.__sklearn_tags__() cannot be called unconditionally,
        # because that method isn't defined for scikit-learn<1.6
        if not hasattr(_LGBMModelBase, "__sklearn_tags__"):
            err_msg = (
                "__sklearn_tags__() should not be called when using scikit-learn<1.6. "
                f"Detected version: {_sklearn_version}"
            )
            raise AttributeError(err_msg)

        # take whatever tags are provided by BaseEstimator, then modify
        # them with LightGBM-specific values
        return self._update_sklearn_tags_from_dict(
            tags=super().__sklearn_tags__(),
            tags_dict=self._more_tags(),
        )

    def __sklearn_is_fitted__(self) -> bool:
        return getattr(self, "fitted_", False)

    def get_params(self, deep: bool = True) -> Dict[str, Any]:
        """Get parameters for this estimator.

        Parameters
        ----------
        deep : bool, optional (default=True)
            If True, will return the parameters for this estimator and
            contained subobjects that are estimators.

        Returns
        -------
        params : dict
            Parameter names mapped to their values.
        """
        # Based on: https://github.com/dmlc/xgboost/blob/bd92b1c9c0db3e75ec3dfa513e1435d518bb535d/python-package/xgboost/sklearn.py#L941
        # which was based on: https://stackoverflow.com/questions/59248211
        #
        # `get_params()` flows like this:
        #
        # 0. Get parameters in subclass (self.__class__) first, by using inspect.
        # 1. Get parameters in all parent classes (especially `LGBMModel`).
        # 2. Get whatever was passed via `**kwargs`.
        # 3. Merge them.
        #
        # This needs to accommodate being called recursively in the following
        # inheritance graphs (and similar for classification and ranking):
        #
        #   DaskLGBMRegressor -> LGBMRegressor     -> LGBMModel -> BaseEstimator
        #   (custom subclass) -> LGBMRegressor     -> LGBMModel -> BaseEstimator
        #                        LGBMRegressor     -> LGBMModel -> BaseEstimator
        #                        (custom subclass) -> LGBMModel -> BaseEstimator
        #                                             LGBMModel -> BaseEstimator
        #
        params = super().get_params(deep=deep)
        cp = copy.copy(self)
        # If the immediate parent defines get_params(), use that.
        if callable(getattr(cp.__class__.__bases__[0], "get_params", None)):
            cp.__class__ = cp.__class__.__bases__[0]
        # Otherwise, skip it and assume the next class will have it.
        # This is here primarily for cases where the first class in MRO is a scikit-learn mixin.
        else:
            cp.__class__ = cp.__class__.__bases__[1]
        params.update(cp.__class__.get_params(cp, deep))
        params.update(self._other_params)
        return params

    def set_params(self, **params: Any) -> "LGBMModel":
        """Set the parameters of this estimator.

        Parameters
        ----------
        **params
            Parameter names with their new values.

        Returns
        -------
        self : object
            Returns self.
        """
        for key, value in params.items():
            setattr(self, key, value)
            if hasattr(self, f"_{key}"):
                setattr(self, f"_{key}", value)
            self._other_params[key] = value
        return self

    def _process_params(self, stage: str) -> Dict[str, Any]:
        """Process the parameters of this estimator based on its type, parameter aliases, etc.

        Parameters
        ----------
        stage : str
            Name of the stage (can be ``fit`` or ``predict``) this method is called from.

        Returns
        -------
        processed_params : dict
            Processed parameter names mapped to their values.
        """
        assert stage in {"fit", "predict"}
        params = self.get_params()

        params.pop("objective", None)
        for alias in _ConfigAliases.get("objective"):
            if alias in params:
                obj = params.pop(alias)
                _log_warning(f"Found '{alias}' in params. Will use it instead of 'objective' argument")
                if stage == "fit":
                    self._objective = obj
        if stage == "fit":
            if self._objective is None:
                if isinstance(self, LGBMRegressor):
                    self._objective = "regression"
                elif isinstance(self, LGBMClassifier):
                    if self._n_classes > 2:
                        self._objective = "multiclass"
                    else:
                        self._objective = "binary"
                elif isinstance(self, LGBMRanker):
                    self._objective = "lambdarank"
                else:
                    raise ValueError("Unknown LGBMModel type.")
        if callable(self._objective):
            if stage == "fit":
                params["objective"] = _ObjectiveFunctionWrapper(self._objective)
            else:
                params["objective"] = "None"
        else:
            params["objective"] = self._objective

        params.pop("importance_type", None)
        params.pop("n_estimators", None)
        params.pop("class_weight", None)

        if isinstance(params["random_state"], np.random.RandomState):
            params["random_state"] = params["random_state"].randint(np.iinfo(np.int32).max)
        elif isinstance(params["random_state"], np.random.Generator):
            params["random_state"] = int(params["random_state"].integers(np.iinfo(np.int32).max))
        if self._n_classes > 2:
            for alias in _ConfigAliases.get("num_class"):
                params.pop(alias, None)
            params["num_class"] = self._n_classes
        if hasattr(self, "_eval_at"):
            eval_at = self._eval_at
            for alias in _ConfigAliases.get("eval_at"):
                if alias in params:
                    _log_warning(f"Found '{alias}' in params. Will use it instead of 'eval_at' argument")
                    eval_at = params.pop(alias)
            params["eval_at"] = eval_at

        # register default metric for consistency with callable eval_metric case
        original_metric = self._objective if isinstance(self._objective, str) else None
        if original_metric is None:
            # try to deduce from class instance
            if isinstance(self, LGBMRegressor):
                original_metric = "l2"
            elif isinstance(self, LGBMClassifier):
                original_metric = "multi_logloss" if self._n_classes > 2 else "binary_logloss"
            elif isinstance(self, LGBMRanker):
                original_metric = "ndcg"

        # overwrite default metric by explicitly set metric
        params = _choose_param_value("metric", params, original_metric)

        # use joblib conventions for negative n_jobs, just like scikit-learn
        # at predict time, this is handled later due to the order of parameter updates
        if stage == "fit":
            params = _choose_param_value("num_threads", params, self.n_jobs)
            params["num_threads"] = self._process_n_jobs(params["num_threads"])

        return params

    def _process_n_jobs(self, n_jobs: Optional[int]) -> int:
        """Convert special values of n_jobs to their actual values according to the formulas that apply.

        Parameters
        ----------
        n_jobs : int or None
            The original value of n_jobs, potentially having special values such as 'None' or
            negative integers.

        Returns
        -------
        n_jobs : int
            The value of n_jobs with special values converted to actual number of threads.
        """
        if n_jobs is None:
            n_jobs = _LGBMCpuCount(only_physical_cores=True)
        elif n_jobs < 0:
            n_jobs = max(_LGBMCpuCount(only_physical_cores=False) + 1 + n_jobs, 1)
        return n_jobs

    def fit(
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        group: Optional[_LGBM_GroupType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_class_weight: Optional[List[float]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_group: Optional[List[_LGBM_GroupType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, "LGBMModel"]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMModel":
        """Docstring is set after definition, using a template."""
        params = self._process_params(stage="fit")

        # Do not modify original args in fit function
        # Refer to https://github.com/lightgbm-org/LightGBM/pull/2619
        eval_metric_list: List[Union[str, _LGBM_ScikitCustomEvalFunction]]
        if eval_metric is None:
            eval_metric_list = []
        elif isinstance(eval_metric, list):
            eval_metric_list = copy.deepcopy(eval_metric)
        else:
            eval_metric_list = [copy.deepcopy(eval_metric)]

        # Separate built-in from callable evaluation metrics
        eval_metrics_callable = [_EvalFunctionWrapper(f) for f in eval_metric_list if callable(f)]
        eval_metrics_builtin = [m for m in eval_metric_list if isinstance(m, str)]

        # concatenate metric from params (or default if not provided in params) and eval_metric
        params["metric"] = [params["metric"]] if isinstance(params["metric"], (str, type(None))) else params["metric"]
        params["metric"] = [e for e in eval_metrics_builtin if e not in params["metric"]] + params["metric"]
        params["metric"] = [metric for metric in params["metric"] if metric is not None]

        if isinstance(X, pd_DataFrame):
            _X, _y = X, y
            self.n_features_in_ = _X.shape[1]
        elif nwd.is_into_dataframe(X):
            _X, _y = X, y
            self.n_features_in_ = nw.from_native(X).shape[1]
        else:
            # NOTE: _LGBMValidateData() is also responsible for setting n_features_in_
            _X, _y = _LGBMValidateData(
                self,
                X,
                y,
                reset=True,
                # allow any input type (this validation is done further down, in lgb.Dataset())
                accept_sparse=True,
                # do not raise an error if Inf of NaN values are found (LightGBM handles these internally)
                ensure_all_finite=False,
                # raise an error on 0-row and 1-row inputs
                ensure_min_samples=2,
            )
            if sample_weight is not None:
                if SKLEARN_CHECK_SAMPLE_WEIGHT_HAS_ALLOW_ZERO_WEIGHTS_ARG:
                    sample_weight = _LGBMCheckSampleWeight(sample_weight, _X, allow_all_zero_weights=True)
                else:
                    sample_weight = _LGBMCheckSampleWeight(sample_weight, _X)

        if self._class_weight is None:
            self._class_weight = self.class_weight
        if self._class_weight is not None:
            class_sample_weight = _LGBMComputeSampleWeight(self._class_weight, y)
            if sample_weight is None or len(sample_weight) == 0:
                sample_weight = class_sample_weight
            else:
                sample_weight = np.multiply(sample_weight, class_sample_weight)  # type: ignore[arg-type]

        train_set = Dataset(
            data=_X,
            label=_y,
            weight=sample_weight,
            group=group,
            init_score=init_score,
            categorical_feature=categorical_feature,
            feature_name=feature_name,
            params=params,
        )

        valid_sets: List[Dataset] = []
        eval_set = _validate_eval_set_Xy(eval_set=eval_set, eval_X=eval_X, eval_y=eval_y)
        if eval_set is not None:
            # check eval_group (only relevant for ranking tasks)
            if eval_group is not None:
                if len(eval_group) != len(eval_set):
                    raise ValueError(
                        f"Length of eval_group ({len(eval_group)}) not equal to length of eval_set ({len(eval_set)})"
                    )

            for i, valid_data in enumerate(eval_set):
                # reduce cost for prediction training data
                if valid_data[0] is X and valid_data[1] is y:
                    valid_set = train_set
                else:
                    valid_weight = _extract_evaluation_meta_data(
                        collection=eval_sample_weight,
                        name="eval_sample_weight",
                        i=i,
                    )
                    valid_class_weight = _extract_evaluation_meta_data(
                        collection=eval_class_weight,
                        name="eval_class_weight",
                        i=i,
                    )
                    if valid_class_weight is not None:
                        if isinstance(valid_class_weight, dict) and self._class_map is not None:
                            valid_class_weight = {self._class_map[k]: v for k, v in valid_class_weight.items()}
                        valid_class_sample_weight = _LGBMComputeSampleWeight(valid_class_weight, valid_data[1])
                        if valid_weight is None or len(valid_weight) == 0:
                            valid_weight = valid_class_sample_weight
                        else:
                            valid_weight = np.multiply(valid_weight, valid_class_sample_weight)
                    valid_init_score = _extract_evaluation_meta_data(
                        collection=eval_init_score,
                        name="eval_init_score",
                        i=i,
                    )
                    valid_group = _extract_evaluation_meta_data(
                        collection=eval_group,
                        name="eval_group",
                        i=i,
                    )
                    valid_set = Dataset(
                        data=valid_data[0],
                        label=valid_data[1],
                        weight=valid_weight,
                        group=valid_group,
                        init_score=valid_init_score,
                        categorical_feature="auto",
                        params=params,
                    )

                valid_sets.append(valid_set)

        if isinstance(init_model, LGBMModel):
            init_model = init_model.booster_

        if callbacks is None:
            callbacks = []
        else:
            callbacks = copy.copy(callbacks)  # don't use deepcopy here to allow non-serializable objects

        evals_result: _EvalResultDict = {}
        callbacks.append(record_evaluation(evals_result))

        self._Booster = train(
            params=params,
            train_set=train_set,
            num_boost_round=self.n_estimators,
            valid_sets=valid_sets,
            valid_names=eval_names,
            feval=eval_metrics_callable,  # type: ignore[arg-type]
            init_model=init_model,
            callbacks=callbacks,
        )

        # This populates the property self.n_features_, the number of features in the fitted model,
        # and so should only be set after fitting.
        #
        # The related property self._n_features_in, which populates self.n_features_in_,
        # is set BEFORE fitting.
        self._n_features = self._Booster.num_feature()

        # This attribute informs self.features_in_, but isn't set until here
        # because Dataset.construct(), called by train(), is responsible for updating it.
        self._fitted_with_feature_names = train_set._has_non_default_feature_names

        self._evals_result = evals_result
        self._best_iteration = self._Booster.best_iteration
        self._best_score = self._Booster.best_score

        self.fitted_ = True

        # free dataset
        self._Booster.free_dataset()
        del train_set, valid_sets
        return self

    fit.__doc__ = (
        _lgbmmodel_doc_fit.format(
            X_shape="numpy array, pandas DataFrame, pyarrow Table, polars DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
            y_shape="numpy array, pandas DataFrame, pandas Series, list of int or float, pyarrow ChunkedArray or polars Series of shape = [n_samples]",
            sample_weight_shape="numpy array, pandas Series, list of int or float, pyarrow ChunkedArray, polars Series of shape = [n_samples] or None, optional (default=None)",
            init_score_shape="numpy array, pandas DataFrame, pandas Series, list of int or float, list of lists, pyarrow ChunkedArray, pyarrow Table, polars Series, polars DataFrame of shape = [n_samples] or shape = [n_samples * n_classes] (for multi-class task) or shape = [n_samples, n_classes] (for multi-class task) or None, optional (default=None)",
            group_shape="numpy array, pandas Series, pyarrow ChunkedArray, polars Series, list of int or float, or None, optional (default=None)",
            eval_sample_weight_shape="list of array (same types as ``sample_weight`` supports), or None, optional (default=None)",
            eval_init_score_shape="list of array (same types as ``init_score`` supports), or None, optional (default=None)",
            eval_group_shape="list of array (same types as ``group`` supports), or None, optional (default=None)",
        )
        + "\n\n"
        + _lgbmmodel_doc_custom_eval_note
    )

    def predict(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is set after definition, using a template."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("Estimator not fitted, call fit before exploiting the model.")
        if not isinstance(X, pd_DataFrame) and not nwd.is_into_dataframe(X):
            X = _LGBMValidateData(
                self,
                X,
                # 'y' being omitted = run scikit-learn's check_array() instead of check_X_y()
                #
                # Prevent scikit-learn from deleting or modifying attributes like 'feature_names_in_' and 'n_features_in_'.
                # These shouldn't be changed at predict() time.
                reset=False,
                # allow any input type (this validation is done further down, in lgb.Dataset())
                accept_sparse=True,
                # do not raise an error if Inf of NaN values are found (LightGBM handles these internally)
                ensure_all_finite=False,
                # raise an error on 0-row inputs
                ensure_min_samples=1,
            )
        # retrieve original params that possibly can be used in both training and prediction
        # and then overwrite them (considering aliases) with params that were passed directly in prediction
        predict_params = self._process_params(stage="predict")
        for alias in _ConfigAliases.get_by_alias(
            "data",
            "X",
            "raw_score",
            "start_iteration",
            "num_iteration",
            "pred_leaf",
            "pred_contrib",
            *kwargs.keys(),
        ):
            predict_params.pop(alias, None)
        predict_params.update(kwargs)

        # number of threads can have values with special meaning which is only applied
        # in the scikit-learn interface, these should not reach the c++ side as-is
        predict_params = _choose_param_value("num_threads", predict_params, self.n_jobs)
        predict_params["num_threads"] = self._process_n_jobs(predict_params["num_threads"])

        return self._Booster.predict(  # type: ignore[union-attr]
            X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **predict_params,
        )

    predict.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted value for each sample.",
        X_shape="numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
        output_name="predicted_result",
        predicted_result_shape="array-like of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="array-like of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="array-like of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or list with n_classes length of such objects",
    )

    @property
    def n_features_(self) -> int:
        """:obj:`int`: The number of features of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_features found. Need to call fit beforehand.")
        return self._n_features

    @property
    def n_features_in_(self) -> int:
        """:obj:`int`: The number of features of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_features_in found. Need to call fit beforehand.")
        return self._n_features_in

    @n_features_in_.setter
    def n_features_in_(self, value: int) -> None:
        """Set number of features found in passed-in dataset.

        Starting with ``scikit-learn`` 1.6, ``scikit-learn`` expects to be able to directly
        set this property in functions like ``validate_data()``.

        .. note::

            Do not call ``estimator.n_features_in_ = some_int`` or anything else that invokes
            this method. It is only here for compatibility with ``scikit-learn`` validation
            functions used internally in ``lightgbm``.
        """
        self._n_features_in = value

    @property
    def best_score_(self) -> _LGBM_BoosterBestScoreType:
        """:obj:`dict`: The best score of fitted model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No best_score found. Need to call fit beforehand.")
        return self._best_score

    @property
    def best_iteration_(self) -> int:
        """:obj:`int`: The best iteration of fitted model if ``early_stopping()`` callback has been specified."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError(
                "No best_iteration found. Need to call fit with early_stopping callback beforehand."
            )
        return self._best_iteration

    @property
    def objective_(self) -> Union[str, _LGBM_ScikitCustomObjectiveFunction]:
        """:obj:`str` or :obj:`callable`: The concrete objective used while fitting this model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No objective found. Need to call fit beforehand.")
        return self._objective  # type: ignore[return-value]

    @property
    def n_estimators_(self) -> int:
        """:obj:`int`: True number of boosting iterations performed.

        This might be less than parameter ``n_estimators`` if early stopping was enabled or
        if boosting stopped early due to limits on complexity like ``min_gain_to_split``.

        .. versionadded:: 4.0.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_estimators found. Need to call fit beforehand.")
        return self._Booster.current_iteration()  # type: ignore

    @property
    def n_iter_(self) -> int:
        """:obj:`int`: True number of boosting iterations performed.

        This might be less than parameter ``n_estimators`` if early stopping was enabled or
        if boosting stopped early due to limits on complexity like ``min_gain_to_split``.

        .. versionadded:: 4.0.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No n_iter found. Need to call fit beforehand.")
        return self._Booster.current_iteration()  # type: ignore

    @property
    def booster_(self) -> Booster:
        """Booster: The underlying Booster of this model."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No booster found. Need to call fit beforehand.")
        return self._Booster  # type: ignore[return-value]

    @property
    def evals_result_(self) -> _EvalResultDict:
        """:obj:`dict`: The evaluation results if validation sets have been specified."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No results found. Need to call fit with eval_set beforehand.")
        return self._evals_result

    @property
    def feature_importances_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_features]: The feature importances (the higher, the more important).

        .. note::

            ``importance_type`` attribute is passed to the function
            to configure the type of importance values to be extracted.
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_importances found. Need to call fit beforehand.")
        return self._Booster.feature_importance(importance_type=self.importance_type)  # type: ignore[union-attr]

    @property
    def feature_name_(self) -> List[str]:
        """:obj:`list` of shape = [n_features]: The names of features.

        .. note::

            If input does not contain feature names, they will be added during fitting in the format ``Column_0``, ``Column_1``, ..., ``Column_N``.
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_name found. Need to call fit beforehand.")
        return self._Booster.feature_name()  # type: ignore[union-attr]

    @property
    def feature_names_in_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_features]: scikit-learn compatible version of ``.feature_name_``.

        Only available when training data had feature names (e.g. a pandas DataFrame).
        When training was done with data without feature names (e.g. a numpy array),
        accessing this attribute raises ``AttributeError``.

        .. versionadded:: 4.5.0
        """
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No feature_names_in_ found. Need to call fit beforehand.")
        if not self._fitted_with_feature_names:
            raise AttributeError(
                f"'{type(self).__name__}' object has no attribute 'feature_names_in_'. "
                "The training data did not have feature names "
                "(e.g. was a numpy array rather than a pandas DataFrame)."
            )
        return np.array(self.feature_name_)

    @feature_names_in_.deleter
    def feature_names_in_(self) -> None:
        """Intercept calls to delete ``feature_names_in_``.

        Some code paths in ``scikit-learn`` try to delete the ``feature_names_in_`` attribute
        on estimators when a new training dataset that doesn't have features is passed.
        LightGBM has custom handling of feature names and has chosen to opt out of this behavior.

        However, that behavior is coupled to ``scikit-learn`` automatically updating
        ``n_features_in_`` in those same code paths, which is necessary for compliance
        with its API (via argument ``reset`` to functions like ``validate_data()`` and
        ``check_array()``).

        .. note::

            Do not call ``del estimator.feature_names_in_`` or anything else that invokes
            this method. It is only here for compatibility with ``scikit-learn`` validation
            functions used internally in ``lightgbm``.
        """
        pass


class LGBMRegressor(_LGBMRegressorBase, LGBMModel):
    """LightGBM regressor."""

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def _more_tags(self) -> Dict[str, Any]:
        # handle the case where RegressorMixin possibly provides _more_tags()
        if callable(getattr(_LGBMRegressorBase, "_more_tags", None)):
            tags = _LGBMRegressorBase._more_tags(self)
        else:
            tags = {}
        # override those with LightGBM-specific preferences
        tags.update(LGBMModel._more_tags(self))
        return tags

    def __sklearn_tags__(self) -> "_sklearn_Tags":
        return super().__sklearn_tags__()

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMRegressor":
        """Docstring is inherited from the LGBMModel."""
        super().fit(
            X,
            y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=eval_set,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_names=eval_names,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMRegressor")  # type: ignore
    _base_doc = (
        _base_doc[: _base_doc.find("group :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_set :") :]
    )  # type: ignore
    _base_doc = _base_doc[: _base_doc.find("eval_class_weight :")] + _base_doc[_base_doc.find("eval_init_score :") :]
    fit.__doc__ = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]


class LGBMClassifier(_LGBMClassifierBase, LGBMModel):
    """LightGBM classifier."""

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def _more_tags(self) -> Dict[str, Any]:
        # handle the case where ClassifierMixin possibly provides _more_tags()
        if callable(getattr(_LGBMClassifierBase, "_more_tags", None)):
            tags = _LGBMClassifierBase._more_tags(self)
        else:
            tags = {}
        # override those with LightGBM-specific preferences
        tags.update(LGBMModel._more_tags(self))
        return tags

    def __sklearn_tags__(self) -> "_sklearn_Tags":
        tags = super().__sklearn_tags__()
        if tags is not None:
            tags.classifier_tags.multi_class = True
            tags.classifier_tags.multi_label = False
        return tags

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_class_weight: Optional[List[float]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMClassifier":
        """Docstring is inherited from the LGBMModel."""
        _LGBMAssertAllFinite(y)
        _LGBMCheckClassificationTargets(y)
        self._le = _LGBMLabelEncoder().fit(y)
        _y = self._le.transform(y)
        self._class_map = dict(zip(self._le.classes_, self._le.transform(self._le.classes_), strict=True))
        if isinstance(self.class_weight, dict):
            self._class_weight = {self._class_map[k]: v for k, v in self.class_weight.items()}

        self._classes = self._le.classes_
        self._n_classes = len(self._classes)  # type: ignore[arg-type]
        if self.objective is None:
            self._objective = None

        # adjust eval metrics to match whether binary or multiclass
        # classification is being performed
        if not callable(eval_metric):
            if isinstance(eval_metric, list):
                eval_metric_list = eval_metric
            elif isinstance(eval_metric, str):
                eval_metric_list = [eval_metric]
            else:
                eval_metric_list = []
            if self.__is_multiclass:
                for index, metric in enumerate(eval_metric_list):
                    if metric in {"logloss", "binary_logloss"}:
                        eval_metric_list[index] = "multi_logloss"
                    elif metric in {"error", "binary_error"}:
                        eval_metric_list[index] = "multi_error"
            else:
                for index, metric in enumerate(eval_metric_list):
                    if metric in {"logloss", "multi_logloss"}:
                        eval_metric_list[index] = "binary_logloss"
                    elif metric in {"error", "multi_error"}:
                        eval_metric_list[index] = "binary_error"
            eval_metric = eval_metric_list

        # do not modify args, as it causes errors in model selection tools
        valid_sets: Optional[List[_LGBM_ScikitValidSet]] = None
        if eval_set is not None:
            if isinstance(eval_set, tuple):
                eval_set = [eval_set]
            valid_sets = []
            for valid_x, valid_y in eval_set:
                if valid_x is X and valid_y is y:
                    valid_sets.append((valid_x, _y))
                else:
                    valid_sets.append((valid_x, self._le.transform(valid_y)))

        super().fit(
            X,
            _y,
            sample_weight=sample_weight,
            init_score=init_score,
            eval_set=valid_sets,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_class_weight=eval_class_weight,
            eval_init_score=eval_init_score,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMClassifier")  # type: ignore
    _base_doc = (
        _base_doc[: _base_doc.find("group :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_set :") :]
    )  # type: ignore
    fit.__doc__ = _base_doc[: _base_doc.find("eval_group :")] + _base_doc[_base_doc.find("eval_metric :") :]

    def predict(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is inherited from the LGBMModel."""
        result = self.predict_proba(
            X=X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )
        if callable(self._objective) or raw_score or pred_leaf or pred_contrib:
            return result
        else:
            class_index = np.argmax(result, axis=1)
            return self._le.inverse_transform(class_index)

    predict.__doc__ = LGBMModel.predict.__doc__

    def predict_proba(
        self,
        X: _LGBM_ScikitMatrixLike,
        raw_score: bool = False,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        pred_leaf: bool = False,
        pred_contrib: bool = False,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Docstring is set after definition, using a template."""
        result = super().predict(
            X=X,
            raw_score=raw_score,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            pred_leaf=pred_leaf,
            pred_contrib=pred_contrib,
            validate_features=validate_features,
            **kwargs,
        )
        if callable(self._objective) and not (raw_score or pred_leaf or pred_contrib):
            _log_warning(
                "Cannot compute class probabilities or labels "
                "due to the usage of customized objective function.\n"
                "Returning raw scores instead."
            )
            return result
        elif self.__is_multiclass or raw_score or pred_leaf or pred_contrib:  # type: ignore [operator]
            return result
        else:
            error_msg = (
                "predict() should return np.ndarray when pred_contrib=False. "
                "If you're seeing this message, it's a bug in lightgbm. Please report it at https://github.com/lightgbm-org/LightGBM/issues."
            )
            assert isinstance(result, np.ndarray), error_msg
            return np.vstack((1.0 - result, result)).transpose()

    predict_proba.__doc__ = _lgbmmodel_doc_predict.format(
        description="Return the predicted probability for each class for each sample.",
        X_shape="numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]",
        output_name="predicted_probability",
        predicted_result_shape="array-like of shape = [n_samples] or shape = [n_samples, n_classes]",
        X_leaves_shape="array-like of shape = [n_samples, n_trees] or shape = [n_samples, n_trees * n_classes]",
        X_SHAP_values_shape="array-like of shape = [n_samples, n_features + 1] or shape = [n_samples, (n_features + 1) * n_classes] or list with n_classes length of such objects",
    )

    def decision_function(
        self,
        X: _LGBM_ScikitMatrixLike,
        *,
        start_iteration: int = 0,
        num_iteration: Optional[int] = None,
        validate_features: bool = False,
        **kwargs: Any,
    ) -> _LGBM_PredictReturnType:
        """Return the raw margin score for each sample.

        .. versionadded:: 4.7.0

        Parameters
        ----------
        X : numpy array, pandas DataFrame, scipy.sparse, list of lists of int or float of shape = [n_samples, n_features]
            Input features matrix.
        start_iteration : int, optional (default=0)
            Start index of the iteration to predict.
            If <= 0, starts from the first iteration.
        num_iteration : int or None, optional (default=None)
            Total number of iterations used in the prediction.
            If None, if the best iteration exists and start_iteration <= 0, the best iteration is used;
            otherwise, all iterations from ``start_iteration`` are used (no limits).
            If <= 0, all iterations from ``start_iteration`` are used (no limits).
        validate_features : bool, optional (default=False)
            If True, ensure that the features used to predict match the ones used to train.
            Used only if data is pandas DataFrame.
        **kwargs
            Other parameters forwarded to ``predict()``.

        Returns
        -------
        raw_score : array-like of shape = [n_samples] or shape = [n_samples, n_classes]
            The predicted values.
        """
        return super().predict(
            X=X,
            raw_score=True,
            start_iteration=start_iteration,
            num_iteration=num_iteration,
            validate_features=validate_features,
            **kwargs,
        )

    @property
    def classes_(self) -> np.ndarray:
        """:obj:`array` of shape = [n_classes]: The class label array."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No classes found. Need to call fit beforehand.")
        return self._classes  # type: ignore[return-value]

    @property
    def n_classes_(self) -> int:
        """:obj:`int`: The number of classes."""
        if not self.__sklearn_is_fitted__():
            raise LGBMNotFittedError("No classes found. Need to call fit beforehand.")
        return self._n_classes

    @property
    def __is_multiclass(self) -> bool:
        """:obj:`bool`:  Indicator of whether the classifier is used for multiclass."""
        return self._n_classes > 2 or (isinstance(self._objective, str) and self._objective in _MULTICLASS_OBJECTIVES)


class LGBMRanker(LGBMModel):
    """LightGBM ranker.

    .. warning::

        scikit-learn doesn't support ranking applications yet,
        therefore this class is not really compatible with the sklearn ecosystem.
        Please use this class mainly for training and applying ranking models in common sklearnish way.
    """

    # NOTE: all args from LGBMModel.__init__() are intentionally repeated here for
    #       docs, help(), and tab completion.
    def __init__(
        self,
        *,
        boosting_type: str = "gbdt",
        num_leaves: int = 31,
        max_depth: int = -1,
        learning_rate: float = 0.1,
        n_estimators: int = 100,
        subsample_for_bin: int = 200000,
        objective: Optional[Union[str, _LGBM_ScikitCustomObjectiveFunction]] = None,
        class_weight: Optional[Union[Dict, str]] = None,
        min_split_gain: float = 0.0,
        min_child_weight: float = 1e-3,
        min_child_samples: int = 20,
        subsample: float = 1.0,
        subsample_freq: int = 0,
        colsample_bytree: float = 1.0,
        reg_alpha: float = 0.0,
        reg_lambda: float = 0.0,
        random_state: Optional[Union[int, np.random.RandomState, np.random.Generator]] = None,
        n_jobs: Optional[int] = None,
        importance_type: str = "split",
        **kwargs: Any,
    ) -> None:
        super().__init__(
            boosting_type=boosting_type,
            num_leaves=num_leaves,
            max_depth=max_depth,
            learning_rate=learning_rate,
            n_estimators=n_estimators,
            subsample_for_bin=subsample_for_bin,
            objective=objective,
            class_weight=class_weight,
            min_split_gain=min_split_gain,
            min_child_weight=min_child_weight,
            min_child_samples=min_child_samples,
            subsample=subsample,
            subsample_freq=subsample_freq,
            colsample_bytree=colsample_bytree,
            reg_alpha=reg_alpha,
            reg_lambda=reg_lambda,
            random_state=random_state,
            n_jobs=n_jobs,
            importance_type=importance_type,
            **kwargs,
        )

    __init__.__doc__ = LGBMModel.__init__.__doc__

    def fit(  # type: ignore[override]
        self,
        X: _LGBM_ScikitMatrixLike,
        y: _LGBM_LabelType,
        sample_weight: Optional[_LGBM_WeightType] = None,
        init_score: Optional[_LGBM_InitScoreType] = None,
        group: Optional[_LGBM_GroupType] = None,
        eval_set: Optional[List[_LGBM_ScikitValidSet]] = None,
        eval_names: Optional[List[str]] = None,
        eval_sample_weight: Optional[List[_LGBM_WeightType]] = None,
        eval_init_score: Optional[List[_LGBM_InitScoreType]] = None,
        eval_group: Optional[List[_LGBM_GroupType]] = None,
        eval_metric: Optional[_LGBM_ScikitEvalMetricType] = None,
        eval_at: Union[List[int], Tuple[int, ...]] = (1, 2, 3, 4, 5),
        feature_name: _LGBM_FeatureNameConfiguration = "auto",
        categorical_feature: _LGBM_CategoricalFeatureConfiguration = "auto",
        callbacks: Optional[List[Callable]] = None,
        init_model: Optional[Union[str, Path, Booster, LGBMModel]] = None,
        *,
        eval_X: Optional[Union[_LGBM_ScikitMatrixLike, Tuple[_LGBM_ScikitMatrixLike]]] = None,
        eval_y: Optional[Union[_LGBM_LabelType, Tuple[_LGBM_LabelType]]] = None,
    ) -> "LGBMRanker":
        """Docstring is inherited from the LGBMModel."""
        # check group data
        if group is None:
            raise ValueError("Should set group for ranking task")

        if eval_group is None and (eval_set is not None or eval_X is not None or eval_y is not None):
            raise ValueError("eval_group cannot be None if any of eval_set, eval_X, or eval_y are provided")

        self._eval_at = eval_at
        super().fit(
            X,
            y,
            sample_weight=sample_weight,
            init_score=init_score,
            group=group,
            eval_set=eval_set,
            eval_names=eval_names,
            eval_X=eval_X,
            eval_y=eval_y,
            eval_sample_weight=eval_sample_weight,
            eval_init_score=eval_init_score,
            eval_group=eval_group,
            eval_metric=eval_metric,
            feature_name=feature_name,
            categorical_feature=categorical_feature,
            callbacks=callbacks,
            init_model=init_model,
        )
        return self

    _base_doc = LGBMModel.fit.__doc__.replace("self : LGBMModel", "self : LGBMRanker")  # type: ignore
    fit.__doc__ = (
        _base_doc[: _base_doc.find("eval_class_weight :")]  # type: ignore
        + _base_doc[_base_doc.find("eval_init_score :") :]
    )  # type: ignore
    _base_doc = fit.__doc__
    _before_feature_name, _feature_name, _after_feature_name = _base_doc.partition("feature_name :")
    fit.__doc__ = f"""{_before_feature_name}eval_at : list or tuple of int, optional (default=(1, 2, 3, 4, 5))
        The evaluation positions of the specified metric.
    {_feature_name}{_after_feature_name}"""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/validation_stopping.py <==
# coding: utf-8
"""Authoritative validation stopping for fixed-round LightGBM learners.

This module intentionally owns the single-round update loop.  It keeps the
exact-best validation checkpoint separate from the anchor used by the fixed
improvement threshold, and it does not use LightGBM's native early stopping.
"""

import copy
import ctypes
import json
import math
from dataclasses import dataclass
from pathlib import Path
from time import perf_counter_ns
from typing import Any, Dict, Optional, Tuple, Union

import numpy as np

from .basic import (
    Booster,
    Dataset,
    EvalResult,
    _ConfigAliases,
    _LIB,
    _choose_param_value,
    _c_str,
    _param_dict_to_str,
    _safe_call,
)

__all__ = [
    "AdaptiveTrainingResult",
    "AdaptiveTrainingTiming",
    "InitialPredictor",
    "RoundTimingBlock",
    "ValidationStoppingController",
    "ValidationStoppingDecision",
    "train_with_validation_stopping",
]


_EPSILON_NUMERATOR = 1
_EPSILON_DENOMINATOR = 1000
_EPSILON = _EPSILON_NUMERATOR / _EPSILON_DENOMINATOR
_PATIENCE = 10
_STOPPING_BOUND_COUNT = _PATIENCE * _EPSILON_DENOMINATOR // _EPSILON_NUMERATOR
_THEORETICAL_MAX_ROUNDS = 2 + _STOPPING_BOUND_COUNT


@dataclass(frozen=True)
class ValidationStoppingDecision:
    """State returned after one completed boosting round."""

    should_stop: bool
    stop_reason: Optional[str]
    patience_satisfied: bool
    round_cap_reached: bool


@dataclass(frozen=True)
class RoundTimingBlock:
    """Low-overhead timing totals for one consecutive block of rounds."""

    first_round: int
    last_round: int
    native_update_ns: int
    validation_evaluation_ns: int
    controller_ns: int


@dataclass(frozen=True)
class AdaptiveTrainingTiming:
    """Nanosecond timing receipt produced identically for every learner.

    Aggregate native time includes a terminal update attempt, if one occurs;
    per-round vectors contain only successfully committed boosting rounds.
    """

    total_function_ns: int
    initial_validation_evaluation_ns: int
    native_update_ns: int
    validation_evaluation_ns: int
    controller_ns: int
    selected_prefix_materialization_ns: int
    per_round_native_update_ns: Tuple[int, ...]
    per_round_validation_evaluation_ns: Tuple[int, ...]
    per_round_controller_ns: Tuple[int, ...]

    def round_blocks(self, block_size: int = 25) -> Tuple[RoundTimingBlock, ...]:
        """Aggregate per-round timings into consecutive blocks (25 by default)."""
        if isinstance(block_size, bool) or not isinstance(block_size, int):
            raise TypeError("block_size must be an integer")
        if block_size < 1:
            raise ValueError("block_size must be at least 1")
        num_rounds = len(self.per_round_native_update_ns)
        if (
            len(self.per_round_validation_evaluation_ns) != num_rounds
            or len(self.per_round_controller_ns) != num_rounds
        ):
            raise RuntimeError("per-round timing vectors are not aligned")
        blocks = []
        for first_index in range(0, num_rounds, block_size):
            last_index = min(first_index + block_size, num_rounds)
            blocks.append(
                RoundTimingBlock(
                    first_round=first_index + 1,
                    last_round=last_index,
                    native_update_ns=sum(self.per_round_native_update_ns[first_index:last_index]),
                    validation_evaluation_ns=sum(
                        self.per_round_validation_evaluation_ns[first_index:last_index]
                    ),
                    controller_ns=sum(self.per_round_controller_ns[first_index:last_index]),
                )
            )
        return tuple(blocks)


class ValidationStoppingController:
    """Fixed ``epsilon=0.001``, ``patience=10`` validation-loss controller.

    The controller accepts finite nonnegative *raw* validation losses.  Its
    anchor threshold is fixed once as ``0.001 * initial_loss``.  Exact-best
    checkpoint selection uses strict improvement independently of the anchor.
    """

    epsilon = _EPSILON
    patience = _PATIENCE
    stopping_bound_count = _STOPPING_BOUND_COUNT
    theoretical_max_rounds = _THEORETICAL_MAX_ROUNDS

    def __init__(self, initial_loss: float, max_boosting_rounds: Optional[int] = None) -> None:
        self._validate_max_rounds(max_boosting_rounds)
        self._validate_loss(initial_loss, "initial_loss")

        self.initial_loss = float(initial_loss)
        self.max_boosting_rounds = max_boosting_rounds
        self.absolute_threshold = self.epsilon * self.initial_loss
        if self.initial_loss > 0.0 and (
            not math.isfinite(self.absolute_threshold) or self.absolute_threshold <= 0.0
        ):
            raise ValueError("0.001 * initial_loss must be finite and strictly positive; numerical underflow occurred")

        self.completed_rounds = 0
        self.best_checkpoint = 0
        self.best_loss = self.initial_loss
        self.anchor_loss: Optional[float] = None
        self.last_reset_round: Optional[int] = None
        self.patience_satisfied = False
        self.round_cap_reached = False
        self.stop_reason: Optional[str] = None
        self.losses = [self.initial_loss]

        if self.initial_loss == 0.0:
            self.stop_reason = "zero_initial_validation_loss"

    @staticmethod
    def _validate_max_rounds(max_boosting_rounds: Optional[int]) -> None:
        if max_boosting_rounds is None:
            return
        if isinstance(max_boosting_rounds, bool) or not isinstance(max_boosting_rounds, int):
            raise TypeError("max_boosting_rounds must be None or an integer")
        if max_boosting_rounds < 1:
            raise ValueError("max_boosting_rounds must be at least 1")

    @staticmethod
    def _validate_loss(loss: float, name: str) -> None:
        if isinstance(loss, bool) or not isinstance(loss, (int, float, np.integer, np.floating)):
            raise TypeError(f"{name} must be a real scalar")
        if not math.isfinite(float(loss)) or float(loss) < 0.0:
            raise ValueError(f"{name} must be finite and nonnegative")

    @property
    def should_stop(self) -> bool:
        """Whether no further boosting round may be evaluated."""
        return self.stop_reason is not None

    def observe(self, completed_round: int, loss: float) -> ValidationStoppingDecision:
        """Commit the validation loss for the next completed boosting round."""
        if self.should_stop:
            raise RuntimeError("cannot observe another loss after the stopping controller has stopped")
        if completed_round != self.completed_rounds + 1:
            raise ValueError(
                f"completed_round must be consecutive; expected {self.completed_rounds + 1}, got {completed_round}"
            )
        self._validate_loss(loss, "validation loss")
        loss = float(loss)

        self.completed_rounds = completed_round
        self.losses.append(loss)
        if loss < self.best_loss:
            self.best_loss = loss
            self.best_checkpoint = completed_round

        if completed_round == 2:
            self.anchor_loss = self.best_loss
            self.last_reset_round = 2
        elif completed_round >= 3:
            assert self.anchor_loss is not None
            assert self.last_reset_round is not None
            if self.anchor_loss - loss > self.absolute_threshold:
                self.anchor_loss = loss
                self.last_reset_round = completed_round
            self.patience_satisfied = completed_round - self.last_reset_round >= self.patience

        self.round_cap_reached = (
            self.max_boosting_rounds is not None and completed_round >= self.max_boosting_rounds
        )
        if self.patience_satisfied:
            self.stop_reason = "validation_patience"
        elif self.round_cap_reached:
            self.stop_reason = "max_rounds"

        return ValidationStoppingDecision(
            should_stop=self.should_stop,
            stop_reason=self.stop_reason,
            patience_satisfied=self.patience_satisfied,
            round_cap_reached=self.round_cap_reached,
        )

    def mark_native_termination(self) -> ValidationStoppingDecision:
        """Record structural native termination without calling it a plateau."""
        if self.should_stop:
            raise RuntimeError("cannot replace an existing stopping decision")
        self.stop_reason = "native_termination"
        return ValidationStoppingDecision(True, self.stop_reason, False, self.round_cap_reached)


@dataclass(frozen=True)
class InitialPredictor:
    """Explicit training-derived predictor before any boosting tree is added."""

    objective: str
    response: Tuple[float, ...]
    raw_score: Tuple[float, ...]

    def _num_rows(self, data: Any) -> int:
        if isinstance(data, Dataset):
            return data.construct().num_data()
        shape = getattr(data, "shape", None)
        if shape is not None and len(shape) >= 1:
            return int(shape[0])
        if isinstance(data, (str, Path)):
            raise TypeError("file-path prediction is unavailable for an initial predictor; provide in-memory data")
        try:
            return len(data)
        except TypeError as exc:
            raise TypeError("cannot determine the number of prediction rows") from exc

    def predict(self, data: Any, *, raw_score: bool = False, **kwargs: Any) -> np.ndarray:
        """Return the constant initial prediction for every row in ``data``."""
        if kwargs:
            unknown = ", ".join(sorted(kwargs))
            raise TypeError(f"unsupported initial-predictor options: {unknown}")
        num_rows = self._num_rows(data)
        values = np.asarray(self.raw_score if raw_score else self.response, dtype=np.float64)
        if len(values) == 1:
            return np.full(num_rows, values[0], dtype=np.float64)
        return np.broadcast_to(values, (num_rows, len(values))).copy()

    def to_dict(self) -> Dict[str, Any]:
        """Return a JSON-serializable representation."""
        return {
            "model_type": "lightgbm_initial_predictor",
            "objective": self.objective,
            "response": list(self.response),
            "raw_score": list(self.raw_score),
            "boosting_rounds": 0,
        }

    def save_model(self, filename: Union[str, Path]) -> None:
        """Export this zero-tree predictor without invoking native zero-iteration semantics."""
        Path(filename).write_text(json.dumps(self.to_dict(), sort_keys=True) + "\n", encoding="utf-8")


@dataclass(frozen=True)
class AdaptiveTrainingResult:
    """Executed training checkpoint and selected prediction checkpoint.

    ``full_booster`` is the in-memory object at the executed endpoint and is
    retained for audit only. Portable continuation is unsupported because the
    matched controller, RNG, learner, validation monitor, and data state are not
    serialized as one checkpoint.
    """

    full_booster: Optional[Booster]
    predictor: Union[Booster, InitialPredictor]
    executed_rounds: int
    selected_checkpoint: int
    initial_validation_loss: float
    selected_validation_loss: float
    epsilon: float
    patience: int
    stopping_bound_count: int
    absolute_threshold: float
    anchor_loss: Optional[float]
    last_reset_round: Optional[int]
    terminal_patience_counter: Optional[int]
    validation_losses: Tuple[float, ...]
    stop_reason: str
    patience_satisfied: bool
    round_cap_reached: bool
    uncapped_endpoint_censored: bool
    max_boosting_rounds: Optional[int]
    max_boosting_rounds_provenance: str
    portable_resumption_supported: bool
    timing: AdaptiveTrainingTiming

    def predict(self, data: Any, **kwargs: Any) -> np.ndarray:
        """Predict with the selected checkpoint, including checkpoint zero."""
        return self.predictor.predict(data, **kwargs)


def _single_string_param(params: Dict[str, Any], name: str) -> str:
    value = params.get(name)
    if not isinstance(value, str) or not value.strip() or "," in value:
        raise ValueError(f"adaptive validation stopping requires one explicit string-valued {name}")
    return value.strip().lower()


def _has_init_score(dataset: Dataset) -> bool:
    if dataset.init_score is not None:
        return True
    if dataset._handle is None:
        return False
    return dataset.get_init_score() is not None


def _native_initial_state(
    params: Dict[str, Any], train_set: Dataset, evaluation_set: Dataset
) -> Tuple[InitialPredictor, float]:
    """Read native objective initialization and metric without creating a learner."""
    objective = _single_string_param(params, "objective")
    metric = _single_string_param(params, "metric")
    if objective in {"regression", "regression_l2", "l2", "mean_squared_error", "mse"}:
        objective = "regression"
    if (objective, metric) not in {
        ("binary", "binary_logloss"),
        ("multiclass", "multi_logloss"),
        ("regression", "rmse"),
    }:
        raise ValueError(
            "metric/objective must be binary_logloss/binary, multi_logloss/multiclass, or rmse/L2 regression"
        )
    num_outputs = 1
    if objective == "multiclass":
        num_class = params.get("num_class")
        if isinstance(num_class, bool) or not isinstance(num_class, (int, np.integer)) or int(num_class) < 2:
            raise ValueError("multiclass objective requires integer num_class >= 2")
        num_outputs = int(num_class)
    train_set.construct()
    evaluation_set.construct()
    if _has_init_score(train_set) or _has_init_score(evaluation_set):
        raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
    raw_scores = (ctypes.c_double * num_outputs)()
    responses = (ctypes.c_double * num_outputs)()
    out_len = ctypes.c_int64()
    loss = ctypes.c_double()
    _safe_call(
        _LIB.LGBM_DatasetGetNativeInitialPrediction(
            train_set._handle,
            evaluation_set._handle,
            _c_str(_param_dict_to_str(params)),
            ctypes.c_int64(num_outputs),
            ctypes.byref(out_len),
            raw_scores,
            responses,
            ctypes.byref(loss),
        )
    )
    if out_len.value != num_outputs:
        raise RuntimeError("native initial predictor returned an unexpected number of outputs")
    if not all(math.isfinite(value) for value in (*raw_scores, *responses)):
        raise ValueError("native initial predictions must be finite")
    ValidationStoppingController._validate_loss(loss.value, "initial_loss")
    return InitialPredictor(objective, tuple(responses), tuple(raw_scores)), loss.value


def _validate_params(params: Dict[str, Any]) -> Dict[str, Any]:
    result = copy.deepcopy(params)
    for alias in _ConfigAliases.get("num_iterations"):
        if alias in result:
            raise ValueError(
                f"'{alias}' conflicts with max_boosting_rounds; remove it and use the dedicated optional argument"
            )
    for alias in _ConfigAliases.get("early_stopping_round"):
        if alias in result:
            value = result.pop(alias)
            if value not in (None, 0, "0"):
                raise ValueError(
                    "native early stopping conflicts with the authoritative validation-stopping controller"
                )
    if "early_stopping_min_delta" in result:
        value = result.pop("early_stopping_min_delta")
        if value not in (None, 0, 0.0, "0", "0.0"):
            raise ValueError("early_stopping_min_delta conflicts with the fixed validation-stopping controller")

    result = _choose_param_value("objective", result, None)
    if callable(result["objective"]):
        raise ValueError("custom objectives are not supported by adaptive validation stopping")
    result = _choose_param_value("boosting", result, "gbdt")
    if str(result["boosting"]).lower() not in {"gbdt", "goss"}:
        raise ValueError("adaptive validation stopping supports only GBDT/GOSS boosting")
    result = _choose_param_value("device_type", result, "cpu")
    if str(result["device_type"]).lower() != "cpu":
        raise ValueError("adaptive validation stopping currently supports only native CPU training")

    _single_string_param(result, "objective")
    _single_string_param(result, "metric")
    return result


def _single_validation_loss(results: list[EvalResult], validation_name: str, metric: str) -> float:
    if len(results) != 1:
        raise RuntimeError("adaptive validation stopping requires exactly one native validation metric result")
    result = results[0]
    if result.dataset_name != validation_name or result.metric_name != metric:
        observed = (result.dataset_name, result.metric_name)
        expected = (validation_name, metric)
        raise RuntimeError(f"unexpected validation result {observed}; expected {expected}")
    if result.maximize:
        raise ValueError("the stopping metric must be a loss for which lower values are better")
    ValidationStoppingController._validate_loss(result.metric_value, "validation loss")
    return float(result.metric_value)


def _selected_predictor(
    full_booster: Optional[Booster], initial_predictor: InitialPredictor, checkpoint: int
) -> Union[Booster, InitialPredictor]:
    if checkpoint == 0:
        return initial_predictor
    if full_booster is None:
        raise RuntimeError("a positive selected checkpoint requires a fitted Booster")
    model = Booster(model_str=full_booster.model_to_string(num_iteration=checkpoint))
    model.best_iteration = checkpoint
    return model


def train_with_validation_stopping(
    params: Dict[str, Any],
    train_set: Dataset,
    validation_set: Dataset,
    *,
    max_boosting_rounds: Optional[int] = None,
    validation_name: str = "validation",
) -> AdaptiveTrainingResult:
    """Train with fixed validation stopping and return the exact-best prefix.

    ``validation_set`` must be a stopping-only split distinct from ``train_set``;
    final-test outcomes must never be supplied here.  With no explicit cap, the
    deterministic theorem bound of 10002 rounds is only an implementation safety
    bound and is not reported as a user-specified maximum.
    """
    function_start_ns = perf_counter_ns()
    if not isinstance(params, dict):
        raise TypeError("params must be a dictionary")
    if not isinstance(train_set, Dataset) or not isinstance(validation_set, Dataset):
        raise TypeError("train_set and validation_set must be Dataset instances")
    if validation_set is train_set:
        raise ValueError("validation_set must be distinct from train_set")
    if not isinstance(validation_name, str) or not validation_name or validation_name == "training":
        raise ValueError("validation_name must be a nonempty name other than 'training'")
    ValidationStoppingController._validate_max_rounds(max_boosting_rounds)
    effective_params = _validate_params(params)
    metric = _single_string_param(effective_params, "metric")
    if metric not in {"binary_logloss", "multi_logloss", "rmse"}:
        raise ValueError("supported stopping metrics are binary_logloss, multi_logloss, and rmse")
    if _has_init_score(train_set) or _has_init_score(validation_set):
        raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
    if train_set._predictor is not None or validation_set._predictor is not None:
        raise ValueError("warm-start Dataset predictors are not supported")

    execution_limit = min(max_boosting_rounds or _THEORETICAL_MAX_ROUNDS, _THEORETICAL_MAX_ROUNDS)
    effective_params["num_iterations"] = execution_limit
    reduced_valid = validation_set._update_params(effective_params).set_reference(train_set)
    train_set._update_params(effective_params)
    booster: Optional[Booster] = None
    native_update_total_ns = 0
    per_round_native_ns = []
    per_round_validation_ns = []
    per_round_controller_ns = []
    try:
        train_set.construct()
        reduced_valid.construct()
        # Text and binary Dataset sidecars are loaded only during construction.
        if _has_init_score(train_set) or _has_init_score(reduced_valid):
            raise ValueError("init_score is not supported because it cannot be embedded in a portable zero-tree predictor")
        initial_validation_start_ns = perf_counter_ns()
        initial_predictor, initial_loss = _native_initial_state(effective_params, train_set, reduced_valid)
        initial_validation_ns = perf_counter_ns() - initial_validation_start_ns
        controller_start_ns = perf_counter_ns()
        controller = ValidationStoppingController(initial_loss, max_boosting_rounds)
        controller_initialization_ns = perf_counter_ns() - controller_start_ns

        if not controller.should_stop:
            booster = Booster(params=effective_params, train_set=train_set)
            booster.add_valid(reduced_valid, validation_name)
            for _ in range(execution_limit):
                before = booster.current_iteration()
                native_start_ns = perf_counter_ns()
                produced_empty_tree = booster.update()
                native_elapsed_ns = perf_counter_ns() - native_start_ns
                native_update_total_ns += native_elapsed_ns
                per_round_native_ns.append(native_elapsed_ns)
                after = booster.current_iteration()
                if after == before:
                    per_round_native_ns.pop()
                    controller_start_ns = perf_counter_ns()
                    controller.mark_native_termination()
                    controller_initialization_ns += perf_counter_ns() - controller_start_ns
                    break
                if after != before + 1:
                    raise RuntimeError(f"native update committed {after - before} rounds; expected exactly one")

                validation_start_ns = perf_counter_ns()
                validation_loss = _single_validation_loss(booster.eval_valid(), validation_name, metric)
                per_round_validation_ns.append(perf_counter_ns() - validation_start_ns)
                controller_start_ns = perf_counter_ns()
                decision = controller.observe(after, validation_loss)
                per_round_controller_ns.append(perf_counter_ns() - controller_start_ns)
                if decision.should_stop:
                    break
                if produced_empty_tree:
                    controller_start_ns = perf_counter_ns()
                    controller.mark_native_termination()
                    per_round_controller_ns[-1] += perf_counter_ns() - controller_start_ns
                    break
            else:
                if max_boosting_rounds is None:
                    raise AssertionError("uncapped validation stopping exceeded its deterministic 10002-round bound")
                raise AssertionError("the adaptive loop reached an unclassified execution limit")

        if controller.stop_reason is None:
            raise AssertionError("adaptive training ended without a classified stopping reason")
        prefix_start_ns = perf_counter_ns()
        selected = _selected_predictor(booster, initial_predictor, controller.best_checkpoint)
        prefix_ns = perf_counter_ns() - prefix_start_ns
    finally:
        train_set._reverse_update_params()
        reduced_valid._reverse_update_params()

    timing = AdaptiveTrainingTiming(
        total_function_ns=perf_counter_ns() - function_start_ns,
        initial_validation_evaluation_ns=initial_validation_ns,
        native_update_ns=native_update_total_ns,
        validation_evaluation_ns=initial_validation_ns + sum(per_round_validation_ns),
        controller_ns=controller_initialization_ns + sum(per_round_controller_ns),
        selected_prefix_materialization_ns=prefix_ns,
        per_round_native_update_ns=tuple(per_round_native_ns),
        per_round_validation_evaluation_ns=tuple(per_round_validation_ns),
        per_round_controller_ns=tuple(per_round_controller_ns),
    )
    return AdaptiveTrainingResult(
        full_booster=booster,
        predictor=selected,
        executed_rounds=controller.completed_rounds,
        selected_checkpoint=controller.best_checkpoint,
        initial_validation_loss=initial_loss,
        selected_validation_loss=controller.best_loss,
        epsilon=controller.epsilon,
        patience=controller.patience,
        stopping_bound_count=controller.stopping_bound_count,
        absolute_threshold=controller.absolute_threshold,
        anchor_loss=controller.anchor_loss,
        last_reset_round=controller.last_reset_round,
        terminal_patience_counter=(
            None
            if controller.last_reset_round is None
            else controller.completed_rounds - controller.last_reset_round
        ),
        validation_losses=tuple(controller.losses),
        stop_reason=controller.stop_reason,
        patience_satisfied=controller.patience_satisfied,
        round_cap_reached=controller.round_cap_reached,
        uncapped_endpoint_censored=controller.stop_reason == "max_rounds" and not controller.patience_satisfied,
        max_boosting_rounds=max_boosting_rounds,
        max_boosting_rounds_provenance=(
            "omitted" if max_boosting_rounds is None else "user_explicit"
        ),
        portable_resumption_supported=False,
        timing=timing,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/application/application.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/application.h>

#include <LightGBM/boosting.h>
#include <LightGBM/dataset.h>
#include <LightGBM/dataset_loader.h>
#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/text_reader.h>

#include <chrono>
#include <cstdio>
#include <ctime>
#include <fstream>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "predictor.hpp"

namespace LightGBM {

Application::Application(int argc, char** argv) {
  LoadParameters(argc, argv);
  // set number of threads for openmp
  OMP_SET_NUM_THREADS(config_.num_threads);
  if (config_.data.size() == 0 && config_.task != TaskType::kConvertModel) {
    Log::Fatal("No training/prediction data, application quit");
  }

  if (config_.device_type == std::string("cuda")) {
      LGBM_config_::current_device = lgbm_device_cuda;
  }
}

Application::~Application() {
  if (config_.is_parallel) {
    Network::Dispose();
  }
}

void Application::LoadParameters(int argc, char** argv) {
  std::unordered_map<std::string, std::vector<std::string>> all_params;
  std::unordered_map<std::string, std::string> params;
  for (int i = 1; i < argc; ++i) {
    Config::KV2Map(&all_params, argv[i]);
  }
  // read parameters from config file
  bool config_file_ok = true;
  if (all_params.count("config") > 0) {
    TextReader<size_t> config_reader(all_params["config"][0].c_str(), false);
    config_reader.ReadAllLines();
    if (!config_reader.Lines().empty()) {
      for (auto& line : config_reader.Lines()) {
        // remove str after "#"
        if (line.size() > 0 && std::string::npos != line.find_first_of("#")) {
          line.erase(line.find_first_of("#"));
        }
        line = Common::Trim(line);
        if (line.size() == 0) {
          continue;
        }
        Config::KV2Map(&all_params, line.c_str());
      }
    } else {
      config_file_ok = false;
    }
  }
  Config::SetVerbosity(all_params);
  // de-duplicate params
  Config::KeepFirstValues(all_params, &params);
  if (!config_file_ok) {
    Log::Warning("Config file %s doesn't exist, will ignore", params["config"].c_str());
  }
  ParameterAlias::KeyAliasTransform(&params);
  config_.Set(params);
  Log::Info("Finished loading parameters");
}

void Application::LoadData() {
  auto start_time = std::chrono::high_resolution_clock::now();
  std::unique_ptr<Predictor> predictor;
  // prediction is needed if using input initial model(continued train)
  PredictFunction predict_fun = nullptr;
  // need to continue training
  if (boosting_->NumberOfTotalModel() > 0 && config_.task != TaskType::KRefitTree) {
    predictor.reset(new Predictor(boosting_.get(), 0, -1, true, false, false, false, -1, -1));
    predict_fun = predictor->GetPredictFunction();
  }

  // sync up random seed for data partition
  if (config_.is_data_based_parallel) {
    config_.data_random_seed = Network::GlobalSyncUpByMin(config_.data_random_seed);
  }

  Log::Debug("Loading train file...");
  DatasetLoader dataset_loader(config_, predict_fun,
                               config_.num_class, config_.data.c_str());
  // load Training data
  if (config_.is_data_based_parallel) {
    // load data for distributed training
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(),
                                                  Network::rank(), Network::num_machines()));
  } else {
    // load data for single machine
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(), 0, 1));
  }
  // need save binary file
  if (config_.save_binary) {
    train_data_->SaveBinaryFile(nullptr);
  }
  // create training metric
  if (config_.is_provide_training_metric) {
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(train_data_->metadata(), train_data_->num_data());
      train_metric_.push_back(std::move(metric));
    }
  }
  train_metric_.shrink_to_fit();

  if (!config_.metric.empty()) {
    // only when have metrics then need to construct validation data

    // Add validation data, if it exists
    for (size_t i = 0; i < config_.valid.size(); ++i) {
      Log::Debug("Loading validation file #%zu...", (i + 1));
      // add
      auto new_dataset = std::unique_ptr<Dataset>(
        dataset_loader.LoadFromFileAlignWithOtherDataset(
          config_.valid[i].c_str(),
          train_data_.get()));
      valid_datas_.push_back(std::move(new_dataset));
      // need save binary file
      if (config_.save_binary) {
        valid_datas_.back()->SaveBinaryFile(nullptr);
      }

      // add metric for validation data
      valid_metrics_.emplace_back();
      for (auto metric_type : config_.metric) {
        auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
        if (metric == nullptr) {
          continue;
        }
        metric->Init(valid_datas_.back()->metadata(),
                     valid_datas_.back()->num_data());
        valid_metrics_.back().push_back(std::move(metric));
      }
      valid_metrics_.back().shrink_to_fit();
    }
    valid_datas_.shrink_to_fit();
    valid_metrics_.shrink_to_fit();
  }
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  Log::Info("Finished loading data in %f seconds",
            std::chrono::duration<double, std::milli>(end_time - start_time) * 1e-3);
}

void Application::InitTrain() {
  if (config_.is_parallel) {
    // need init network
    Network::Init(config_);
    Log::Info("Finished initializing network");
    config_.feature_fraction_seed =
      Network::GlobalSyncUpByMin(config_.feature_fraction_seed);
    config_.feature_fraction =
      Network::GlobalSyncUpByMin(config_.feature_fraction);
    config_.drop_seed =
      Network::GlobalSyncUpByMin(config_.drop_seed);
  }

  // create boosting
  boosting_.reset(
    Boosting::CreateBoosting(config_.boosting,
                             config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  // create objective function
  objective_fun_.reset(
    ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                               config_));
  // load training data
  LoadData();
  if (config_.task == TaskType::kSaveBinary) {
    Log::Info("Save data as binary finished, exit");
    exit(0);
  }
  // initialize the objective function
  objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
  // initialize the boosting
  boosting_->Init(&config_, train_data_.get(), objective_fun_.get(),
                  Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
  // add validation data into boosting
  for (size_t i = 0; i < valid_datas_.size(); ++i) {
    boosting_->AddValidDataset(valid_datas_[i].get(),
                               Common::ConstPtrInVectorWrapper<Metric>(valid_metrics_[i]));
    Log::Debug("Number of data points in validation set #%zu: %d", i + 1, valid_datas_[i]->num_data());
  }
  Log::Info("Finished initializing training");
}

void Application::Train() {
  Log::Info("Started training...");
  boosting_->Train(config_.snapshot_freq, config_.output_model);
  boosting_->SaveModelToFile(0, -1, config_.saved_feature_importance_type,
                             config_.output_model.c_str());
  // convert model to if-else statement code
  if (config_.convert_model_language == std::string("cpp")) {
    boosting_->SaveModelToIfElse(-1, config_.convert_model.c_str());
  }
  Log::Info("Finished training");
}

void Application::Predict() {
  if (config_.task == TaskType::KRefitTree) {
    // create predictor
    Predictor predictor(boosting_.get(), 0, -1, false, true, false, false, 1, 1);
    predictor.Predict(config_.data.c_str(), config_.output_result.c_str(), config_.header, config_.predict_disable_shape_check,
                      config_.precise_float_parser);
    TextReader<int> result_reader(config_.output_result.c_str(), false);
    result_reader.ReadAllLines();

    size_t nrow = result_reader.Lines().size();
    size_t ncol = 0;
    if (nrow > 0) {
      ncol = Common::StringToArray<int>(result_reader.Lines()[0], '\t').size();
    }
    std::vector<int> pred_leaf;
    pred_leaf.resize(nrow * ncol);

    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int irow = 0; irow < static_cast<int>(nrow); ++irow) {
      auto line_vec = Common::StringToArray<int>(result_reader.Lines()[irow], '\t');
      CHECK_EQ(line_vec.size(), ncol);
      for (int i_row_item = 0; i_row_item < static_cast<int>(ncol); ++i_row_item) {
        pred_leaf[irow * ncol + i_row_item] = line_vec[i_row_item];
      }
      // Free memory
      result_reader.Lines()[irow].clear();
    }
    DatasetLoader dataset_loader(config_, nullptr,
                                 config_.num_class, config_.data.c_str());
    train_data_.reset(dataset_loader.LoadFromFile(config_.data.c_str(), 0, 1));
    train_metric_.clear();
    objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                    config_));
    objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
    boosting_->Init(&config_, train_data_.get(), objective_fun_.get(),
                    Common::ConstPtrInVectorWrapper<Metric>(train_metric_));

    boosting_->RefitTree(pred_leaf.data(), nrow, ncol);
    boosting_->SaveModelToFile(0, -1, config_.saved_feature_importance_type,
                               config_.output_model.c_str());
    Log::Info("Finished RefitTree");
  } else {
    // create predictor
    Predictor predictor(boosting_.get(), config_.start_iteration_predict, config_.num_iteration_predict, config_.predict_raw_score,
                        config_.predict_leaf_index, config_.predict_contrib,
                        config_.pred_early_stop, config_.pred_early_stop_freq,
                        config_.pred_early_stop_margin);
    predictor.Predict(config_.data.c_str(),
                      config_.output_result.c_str(), config_.header, config_.predict_disable_shape_check,
                      config_.precise_float_parser);
    Log::Info("Finished prediction");
  }
}

void Application::InitPredict() {
  boosting_.reset(
    Boosting::CreateBoosting("gbdt", config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  Log::Info("Finished initializing prediction, total used %d iterations", boosting_->GetCurrentIteration());
}

void Application::ConvertModel() {
  boosting_.reset(
    Boosting::CreateBoosting(config_.boosting, config_.input_model.c_str(), config_.device_type, config_.num_gpu));
  boosting_->SaveModelToIfElse(-1, config_.convert_model.c_str());
}


}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/application/predictor.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_
#define LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_

#include <LightGBM/boosting.h>
#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/text_reader.h>

#include <string>
#include <cstdio>
#include <cstring>
#include <functional>
#include <map>
#include <memory>
#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

/*!
* \brief Used to predict data with input model
*/
class Predictor {
 public:
  /*!
  * \brief Constructor
  * \param boosting Input boosting model
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration Number of boosting round
  * \param is_raw_score True if need to predict result with raw score
  * \param predict_leaf_index True to output leaf index instead of prediction score
  * \param predict_contrib True to output feature contributions instead of prediction score
  */
  Predictor(Boosting* boosting, int start_iteration, int num_iteration, bool is_raw_score,
            bool predict_leaf_index, bool predict_contrib, bool early_stop,
            int early_stop_freq, double early_stop_margin) {
    early_stop_ = CreatePredictionEarlyStopInstance(
        "none", LightGBM::PredictionEarlyStopConfig());
    if (early_stop && !boosting->NeedAccuratePrediction()) {
      PredictionEarlyStopConfig pred_early_stop_config;
      CHECK_GT(early_stop_freq, 0);
      CHECK_GE(early_stop_margin, 0);
      pred_early_stop_config.margin_threshold = early_stop_margin;
      pred_early_stop_config.round_period = early_stop_freq;
      if (boosting->NumberOfClasses() == 1) {
        early_stop_ =
            CreatePredictionEarlyStopInstance("binary", pred_early_stop_config);
      } else {
        early_stop_ = CreatePredictionEarlyStopInstance("multiclass",
                                                        pred_early_stop_config);
      }
    }

    boosting->InitPredict(start_iteration, num_iteration, predict_contrib);
    boosting_ = boosting;
    num_pred_one_row_ = boosting_->NumPredictOneRow(start_iteration,
        num_iteration, predict_leaf_index, predict_contrib);
    num_feature_ = boosting_->MaxFeatureIdx() + 1;
    predict_buf_.resize(
        OMP_NUM_THREADS(),
        std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>>(
            num_feature_, 0.0f));
    const int kFeatureThreshold = 100000;
    const size_t KSparseThreshold = static_cast<size_t>(0.01 * num_feature_);
    if (predict_leaf_index) {
      predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                         double* output) {
        int tid = omp_get_thread_num();
        if (num_feature_ > kFeatureThreshold &&
            features.size() < KSparseThreshold) {
          auto buf = CopyToPredictMap(features);
          boosting_->PredictLeafIndexByMap(buf, output);
        } else {
          CopyToPredictBuffer(predict_buf_[tid].data(), features);
          // get result for leaf index
          boosting_->PredictLeafIndex(predict_buf_[tid].data(), output);
          ClearPredictBuffer(predict_buf_[tid].data(), predict_buf_[tid].size(),
                             features);
        }
      };
    } else if (predict_contrib) {
      if (boosting_->IsLinear()) {
        Log::Fatal("Predicting SHAP feature contributions is not implemented for linear trees.");
      }
      predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                         double* output) {
        int tid = omp_get_thread_num();
        CopyToPredictBuffer(predict_buf_[tid].data(), features);
        // get feature importances
        boosting_->PredictContrib(predict_buf_[tid].data(), output);
        ClearPredictBuffer(predict_buf_[tid].data(), predict_buf_[tid].size(),
                           features);
      };
      predict_sparse_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                                std::vector<std::unordered_map<int, double>>* output) {
        auto buf = CopyToPredictMap(features);
        // get sparse feature importances
        boosting_->PredictContribByMap(buf, output);
      };

    } else {
      if (is_raw_score) {
        predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                           double* output) {
          int tid = omp_get_thread_num();
          if (num_feature_ > kFeatureThreshold &&
              features.size() < KSparseThreshold) {
            auto buf = CopyToPredictMap(features);
            boosting_->PredictRawByMap(buf, output, &early_stop_);
          } else {
            CopyToPredictBuffer(predict_buf_[tid].data(), features);
            boosting_->PredictRaw(predict_buf_[tid].data(), output,
                                  &early_stop_);
            ClearPredictBuffer(predict_buf_[tid].data(),
                               predict_buf_[tid].size(), features);
          }
        };
      } else {
        predict_fun_ = [=](const std::vector<std::pair<int, double>>& features,
                           double* output) {
          int tid = omp_get_thread_num();
          if (num_feature_ > kFeatureThreshold &&
              features.size() < KSparseThreshold) {
            auto buf = CopyToPredictMap(features);
            boosting_->PredictByMap(buf, output, &early_stop_);
          } else {
            CopyToPredictBuffer(predict_buf_[tid].data(), features);
            boosting_->Predict(predict_buf_[tid].data(), output, &early_stop_);
            ClearPredictBuffer(predict_buf_[tid].data(),
                               predict_buf_[tid].size(), features);
          }
        };
      }
    }
  }

  /*!
  * \brief Destructor
  */
  ~Predictor() {
  }

  inline const PredictFunction& GetPredictFunction() const {
    return predict_fun_;
  }


  inline const PredictSparseFunction& GetPredictSparseFunction() const {
    return predict_sparse_fun_;
  }

  /*!
  * \brief predicting on data, then saving result to disk
  * \param data_filename Filename of data
  * \param result_filename Filename of output result
  */
  void Predict(const char* data_filename, const char* result_filename, bool header, bool disable_shape_check, bool precise_float_parser) {
    auto writer = VirtualFileWriter::Make(result_filename);
    if (!writer->Init()) {
      Log::Fatal("Prediction results file %s cannot be created", result_filename);
    }
    auto label_idx = header ? -1 : boosting_->LabelIdx();
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(data_filename, header, boosting_->MaxFeatureIdx() + 1, label_idx,
                                                               precise_float_parser, boosting_->ParserConfigStr()));

    if (parser == nullptr) {
      Log::Fatal("Could not recognize the data format of data file %s", data_filename);
    }
    if (!header && !disable_shape_check && parser->NumFeatures() != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n" \
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", parser->NumFeatures(), boosting_->MaxFeatureIdx() + 1);
    }
    TextReader<data_size_t> predict_data_reader(data_filename, header);
    std::vector<int> feature_remapper(parser->NumFeatures(), -1);
    bool need_adjust = false;
    // skip raw feature remapping if trained model has parser config str which may contain actual feature names.
    if (header && boosting_->ParserConfigStr().empty()) {
      std::string first_line = predict_data_reader.first_line();
      std::vector<std::string> header_words = Common::Split(first_line.c_str(), "\t,");
      std::unordered_map<std::string, int> header_mapper;
      for (int i = 0; i < static_cast<int>(header_words.size()); ++i) {
        if (header_mapper.count(header_words[i]) > 0) {
          Log::Fatal("Feature (%s) appears more than one time.", header_words[i].c_str());
        }
        header_mapper[header_words[i]] = i;
      }
      const auto& fnames = boosting_->FeatureNames();
      for (int i = 0; i < static_cast<int>(fnames.size()); ++i) {
        if (header_mapper.count(fnames[i]) <= 0) {
          Log::Warning("Feature (%s) is missed in data file. If it is weight/query/group/ignore_column, you can ignore this warning.", fnames[i].c_str());
        } else {
          feature_remapper[header_mapper.at(fnames[i])] = i;
        }
      }
      for (int i = 0; i < static_cast<int>(feature_remapper.size()); ++i) {
        if (feature_remapper[i] >= 0 && i != feature_remapper[i]) {
          need_adjust = true;
          break;
        }
      }
    }
    // function for parse data
    std::function<void(const char*, std::vector<std::pair<int, double>>*)> parser_fun;
    double tmp_label;
    parser_fun = [&parser, &feature_remapper, &tmp_label, need_adjust]
    (const char* buffer, std::vector<std::pair<int, double>>* feature) {
      parser->ParseOneLine(buffer, feature, &tmp_label);
      if (need_adjust) {
        int i = 0, j = static_cast<int>(feature->size());
        while (i < j) {
          if (feature_remapper[(*feature)[i].first] >= 0) {
            (*feature)[i].first = feature_remapper[(*feature)[i].first];
            ++i;
          } else {
            // move the non-used features to the end of the feature vector
            std::swap((*feature)[i], (*feature)[--j]);
          }
        }
        feature->resize(i);
      }
    };

    std::function<void(data_size_t, const std::vector<std::string>&)>
        process_fun = [&parser_fun, &writer, this](
                          data_size_t, const std::vector<std::string>& lines) {
      std::vector<std::pair<int, double>> oneline_features;
      std::vector<std::string> result_to_write(lines.size());
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(oneline_features)
      for (data_size_t i = 0; i < static_cast<data_size_t>(lines.size()); ++i) {
        OMP_LOOP_EX_BEGIN();
        oneline_features.clear();
        // parser
        parser_fun(lines[i].c_str(), &oneline_features);
        // predict
        std::vector<double> result(num_pred_one_row_);
        predict_fun_(oneline_features, result.data());
        auto str_result = Common::Join<double>(result, "\t");
        result_to_write[i] = str_result;
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      for (data_size_t i = 0; i < static_cast<data_size_t>(result_to_write.size()); ++i) {
        writer->Write(result_to_write[i].c_str(), result_to_write[i].size());
        writer->Write("\n", 1);
      }
    };
    predict_data_reader.ReadAllAndProcessParallel(process_fun);
  }

 private:
  void CopyToPredictBuffer(double* pred_buf, const std::vector<std::pair<int, double>>& features) {
    for (const auto &feature : features) {
      if (feature.first < num_feature_) {
        pred_buf[feature.first] = feature.second;
      }
    }
  }

  void ClearPredictBuffer(double* pred_buf, size_t buf_size, const std::vector<std::pair<int, double>>& features) {
    if (features.size() > static_cast<size_t>(buf_size / 2)) {
      std::memset(pred_buf, 0, sizeof(double)*(buf_size));
    } else {
      for (const auto &feature : features) {
        if (feature.first < num_feature_) {
          pred_buf[feature.first] = 0.0f;
        }
      }
    }
  }

  std::unordered_map<int, double> CopyToPredictMap(const std::vector<std::pair<int, double>>& features) {
    std::unordered_map<int, double> buf;
    for (const auto &feature : features) {
      if (feature.first < num_feature_) {
        buf[feature.first] = feature.second;
      }
    }
    return buf;
  }

  /*! \brief Boosting model */
  const Boosting* boosting_;
  /*! \brief function for prediction */
  PredictFunction predict_fun_;
  PredictSparseFunction predict_sparse_fun_;
  PredictionEarlyStopInstance early_stop_;
  int num_feature_;
  int num_pred_one_row_;
  std::vector<std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>>> predict_buf_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_APPLICATION_PREDICTOR_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/arrow/array.hpp <==
/*!
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * Author: Oliver Borchert
 */

#ifndef LIGHTGBM_SRC_ARROW_ARRAY_HPP_
#define LIGHTGBM_SRC_ARROW_ARRAY_HPP_

#include <LightGBM/arrow.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <limits>
#include <string>
#include <utility>
#include <vector>

#include <nanoarrow/nanoarrow.hpp>

namespace LightGBM {

/* ------------------------------------------- UTILS ------------------------------------------- */

inline struct ArrowSchemaView MakeSchemaView(const struct ArrowSchema* schema) {
  struct ArrowSchemaView view;
  struct ArrowError error;
  auto ret = ArrowSchemaViewInit(&view, schema, &error);
  if (ret != NANOARROW_OK) {
    throw nanoarrow::Exception("Failed to initialize ArrowSchemaView: " +
                               std::string(ArrowErrorMessage(&error)));
  }
  return view;
}

/* --------------------------------------------------------------------------------------------- */
/*                                         CHUNKED ARRAY                                         */
/* --------------------------------------------------------------------------------------------- */

class ArrowChunkedArray {
  enum ArrowType type_;
  nanoarrow::UniqueSchema schema_;
  std::vector<nanoarrow::UniqueArray> chunks_;

 public:
  class View;
  template <typename ArrowT, typename OutputT>
  class Visitor;
  template <typename ArrowT, typename OutputT>
  class Iterator;

  /**
   * @brief Construct a new chunked Arrow array from an array stream.
   * The stream is consumed and the chunked Arrow array takes ownership of the schema and all
   * chunks. Upon destruction, the release callback is called for the schema and all chunks.
   *
   * @param stream The Arrow array stream to consume.
   */
  explicit ArrowChunkedArray(ArrowArrayStream* stream) {
    nanoarrow::UniqueArrayStream stream_(stream);

    // Extract the schema
    auto ret = stream_->get_schema(stream_.get(), schema_.get());
    if (ret != NANOARROW_OK) {
      throw nanoarrow::Exception("Failed to get schema from Arrow array stream: " +
                                 std::string(stream_->get_last_error(stream_.get())));
    }

    // Turn the schema into a type
    type_ = MakeSchemaView(schema_.get()).type;

    // Extract all chunks
    while (true) {
      nanoarrow::UniqueArray chunk;
      auto ret = stream_->get_next(stream_.get(), chunk.get());
      if (ret != NANOARROW_OK) {
        throw nanoarrow::Exception("Failed to get next chunk from Arrow array stream: " +
                                   std::string(stream_->get_last_error(stream_.get())));
      }
      if (chunk->release == nullptr) break;
      chunks_.emplace_back(std::move(chunk));
    }
  }

  /**
   * @brief Construct a new chunked Arrow array from a list of Arrow arrays and a schema.
   * The chunked Arrow array takes ownership of the schema and all chunks. Upon destruction,
   * the release callback is called for the schema and all chunks.
   *
   * @param n_chunks The number of Arrow arrays.
   * @param chunks Pointer to the list of Arrow arrays.
   * @param schema Pointer to the schema of all Arrow arrays.
   */
  explicit ArrowChunkedArray(int64_t n_chunks, struct ArrowArray* chunks,
                             struct ArrowSchema* schema) {
    // Take ownership of schema
    schema_ = nanoarrow::UniqueSchema(schema);
    type_ = MakeSchemaView(schema_.get()).type;

    // Take ownership of chunks
    chunks_.reserve(n_chunks);
    for (int64_t i = 0; i < n_chunks; ++i) {
      chunks_.emplace_back(&chunks[i]);
    }
  }

  /**
   * @brief Whether the chunked array is a struct and has multiple fields.
   * A struct chunked array is typically interpreted as a table.
   */
  bool is_struct() const { return type_ == NANOARROW_TYPE_STRUCT; }

  /**
   * @brief Get the length of the chunked array as the sum of all chunk lengths.
   *
   * @return int64_t The total number of elements.
   */
  int64_t get_length() const {
    int64_t length = 0;
    for (const auto& chunk : chunks_) {
      length += chunk->length;
    }
    return length;
  }

  /**
   * @brief Get the number of fields in the chunked array.
   *
   * @return int64_t The number of fields.
   */
  int64_t get_num_fields() const {
    if (!is_struct()) {
      Log::Fatal("Expected struct type for array, got %s", ArrowTypeString(type_));
    }
    return schema_.get()->n_children;
  }

  /**
   * @brief Obtain a view on the chunked array to visit its values.
   *
   * @return View The view on the array.
   */
  View view() const {
    std::vector<const struct ArrowArray*> chunk_ptrs;
    chunk_ptrs.reserve(chunks_.size());
    for (const auto& chunk : chunks_) {
      // Skip empty chunks to avoid additional complexity in the iterator
      if (chunk->length == 0) continue;
      chunk_ptrs.push_back(chunk.get());
    }
    return View(type_, schema_.get(), std::move(chunk_ptrs));
  }

  /* ------------------------------------------------------------------------------------------- */
  /*                                             VIEW                                            */
  /* ------------------------------------------------------------------------------------------- */

  class View {
    friend class ArrowChunkedArray;

    enum ArrowType type_;
    const struct ArrowSchema* schema_;
    std::vector<const struct ArrowArray*> chunks_;

    View(enum ArrowType type, const struct ArrowSchema* schema,
         std::vector<const struct ArrowArray*> chunks)
        : type_(type), schema_(schema), chunks_(std::move(chunks)) {}

   public:
    explicit View(std::vector<View> views) {
      type_ = views[0].type_;
      schema_ = views[0].schema_;
      for (auto it = views.begin(), end = views.end(); it != end; ++it) {
        if (it->type_ != type_) {
          Log::Fatal("All views must have the same type, but got %s and %s",
                     ArrowTypeString(it->type_), ArrowTypeString(type_));
        }
        chunks_.insert(chunks_.end(), it->chunks_.begin(), it->chunks_.end());
      }
    }

    /**
     * @brief Obtain a view on the field at the given index.
     * This method assumes that the view has a type "struct".
     *
     * @param field_idx The index of the field to view.
     * @return View A view on the field at the given index.
     */
    View field(int64_t field_idx) const {
      if (type_ != NANOARROW_TYPE_STRUCT) {
        Log::Fatal("Expected struct type for array, got %s", ArrowTypeString(type_));
      }

      std::vector<const struct ArrowArray*> chunk_ptrs;
      chunk_ptrs.reserve(chunks_.size());
      for (const auto& chunk : chunks_) {
        chunk_ptrs.push_back(chunk->children[field_idx]);
      }

      auto type = MakeSchemaView(schema_->children[field_idx]).type;
      return View(type, schema_->children[field_idx], std::move(chunk_ptrs));
    }

    /**
     * @brief Visit the chunked array with a visitor created from the schema type.
     * The visitor allows accessing all values from the chunked array, casting to the desired
     * output type.
     *
     * @tparam OutputT The desired output type.
     * @tparam F The type of the visitor function, which must be invocable with a
     *           `Visitor<ArrowT, OutputT>`
     * @param f The visitor function to invoke with the created visitor.
     * @return decltype(auto) The result of invoking the visitor function with the created visitor.
     */
    template <typename OutputT, typename F>
    decltype(auto) visit(F&& f) const {
      // Switch on the schema type and construct the appropriate visitor
      switch (type_) {
        case NANOARROW_TYPE_INT8:
          return f(Visitor<int8_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT16:
          return f(Visitor<int16_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT32:
          return f(Visitor<int32_t, OutputT>(chunks_));
        case NANOARROW_TYPE_INT64:
          return f(Visitor<int64_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT8:
          return f(Visitor<uint8_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT16:
          return f(Visitor<uint16_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT32:
          return f(Visitor<uint32_t, OutputT>(chunks_));
        case NANOARROW_TYPE_UINT64:
          return f(Visitor<uint64_t, OutputT>(chunks_));
        case NANOARROW_TYPE_FLOAT:
          return f(Visitor<float, OutputT>(chunks_));
        case NANOARROW_TYPE_DOUBLE:
          return f(Visitor<double, OutputT>(chunks_));
        case NANOARROW_TYPE_BOOL:
          return f(Visitor<bool, OutputT>(chunks_));
        default:
          Log::Fatal("Unsupported Arrow type: %s", ArrowTypeString(type_));
      }
    }
  };

  /* ------------------------------------------------------------------------------------------- */
  /*                                           VISITOR                                           */
  /* ------------------------------------------------------------------------------------------- */

  template <typename ArrowT, typename OutputT>
  class Visitor {
    friend class View;
    friend class Iterator<ArrowT, OutputT>;

    std::vector<const struct ArrowArray*> chunks_;
    std::vector<int64_t> chunk_offsets_;

    explicit Visitor(std::vector<const struct ArrowArray*> chunks) : chunks_(chunks) {
      // Derive chunk offsets
      chunk_offsets_.reserve(chunks.size() + 1);
      chunk_offsets_.push_back(0);
      for (const auto& chunk : chunks) {
        chunk_offsets_.push_back(chunk_offsets_.back() + chunk->length);
      }
    }

    ArrowT is_valid(int64_t chunk_idx, int64_t element_idx) const {
      auto arr = chunks_[chunk_idx];
      return arr->buffers[0] == nullptr ||
             ArrowBitGet(static_cast<const uint8_t*>(arr->buffers[0]), arr->offset + element_idx);
    }

    ArrowT get(int64_t chunk_idx, int64_t element_idx) const {
      auto arr = chunks_[chunk_idx];
      auto idx = arr->offset + element_idx;
      if constexpr (std::is_same_v<ArrowT, bool>) {
        return ArrowBitGet(static_cast<const uint8_t*>(arr->buffers[1]), idx);
      } else {
        return static_cast<const ArrowT*>(arr->buffers[1])[idx];
      }
    }

   public:
    Iterator<ArrowT, OutputT> begin() const { return Iterator<ArrowT, OutputT>(*this, 0, 0); }
    Iterator<ArrowT, OutputT> end() const {
      return Iterator<ArrowT, OutputT>(*this, chunks_.size(), 0);
    }
  };

  /* ------------------------------------------------------------------------------------------- */
  /*                                           ITERATOR                                          */
  /* ------------------------------------------------------------------------------------------- */

  template <typename ArrowT, typename OutputT>
  class Iterator {
    friend class Visitor<ArrowT, OutputT>;

    const Visitor<ArrowT, OutputT>& visitor_;
    int64_t chunk_idx_;
    int64_t element_idx_;

    Iterator(const Visitor<ArrowT, OutputT>& visitor, int64_t chunk_idx, int64_t element_idx)
        : visitor_(visitor), chunk_idx_(chunk_idx), element_idx_(element_idx) {}

    int64_t full_offset() const { return visitor_.chunk_offsets_[chunk_idx_] + element_idx_; }

   public:
    using iterator_category = std::random_access_iterator_tag;
    using difference_type = int64_t;
    using value_type = OutputT;
    using pointer = value_type*;
    using reference = value_type&;

    /* --------------------------------------- OPERATORS --------------------------------------- */

   public:
    Iterator<ArrowT, OutputT>& operator++() {
      if (element_idx_ + 1 >= visitor_.chunks_[chunk_idx_]->length) {
        element_idx_ = 0;
        chunk_idx_++;
      } else {
        element_idx_++;
      }
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator+=(int64_t c) {
      while (element_idx_ + c >= visitor_.chunks_[chunk_idx_]->length) {
        c -= visitor_.chunks_[chunk_idx_]->length - element_idx_;
        element_idx_ = 0;
        chunk_idx_++;
      }
      element_idx_ += c;
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator--() {
      if (element_idx_ == 0) {
        chunk_idx_--;
        element_idx_ = visitor_.chunks_[chunk_idx_]->length - 1;
      } else {
        element_idx_--;
      }
      return *this;
    }

    Iterator<ArrowT, OutputT>& operator-=(int64_t c) {
      while (c > element_idx_) {
        c -= element_idx_ + 1;
        chunk_idx_--;
        element_idx_ = visitor_.chunks_[chunk_idx_]->length - 1;
      }
      element_idx_ -= c;
      return *this;
    }

    friend int64_t operator-(const Iterator<ArrowT, OutputT>& a,
                             const Iterator<ArrowT, OutputT>& b) {
      auto full_offset_a = a.full_offset();
      auto full_offset_b = b.full_offset();
      return full_offset_a - full_offset_b;
    }

    friend bool operator==(const Iterator<ArrowT, OutputT>& a,
                           const Iterator<ArrowT, OutputT>& b) {
      return a.chunk_idx_ == b.chunk_idx_ && a.element_idx_ == b.element_idx_;
    }

    friend bool operator!=(const Iterator<ArrowT, OutputT>& a,
                           const Iterator<ArrowT, OutputT>& b) {
      return !(a == b);
    }

    /* ----------------------------------------- VALUE ----------------------------------------- */

   private:
    static constexpr OutputT null_default() {
      if constexpr (std::is_floating_point_v<OutputT>) {
        return std::numeric_limits<OutputT>::quiet_NaN();
      } else {
        return OutputT{0};
      }
    }

    OutputT get(int64_t chunk_idx, int64_t element_idx) const {
      if (visitor_.is_valid(chunk_idx, element_idx)) {
        return static_cast<OutputT>(visitor_.get(chunk_idx, element_idx));
      } else {
        return null_default();
      }
    }

   public:
    OutputT operator*() const { return this->get(chunk_idx_, element_idx_); }

    OutputT operator[](int64_t c) const {
      if (visitor_.chunks_.size() == 1) {
        return this->get(0, c);
      }
      auto it =
          std::upper_bound(visitor_.chunk_offsets_.begin(), visitor_.chunk_offsets_.end(), c);
      auto chunk_idx = std::distance(visitor_.chunk_offsets_.begin(), it) - 1;
      auto element_idx = c - visitor_.chunk_offsets_[chunk_idx];
      return this->get(chunk_idx, element_idx);
    }
  };
};

};  // namespace LightGBM

#endif  // LIGHTGBM_SRC_ARROW_ARRAY_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/bagging.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_
#define LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_

#include <string>
#include <vector>

namespace LightGBM {

class BaggingSampleStrategy : public SampleStrategy {
 public:
  BaggingSampleStrategy(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function, int num_tree_per_iteration)
    : need_re_bagging_(false) {
    config_ = config;
    train_data_ = train_data;
    num_data_ = train_data->num_data();
    num_queries_ = train_data->metadata().num_queries();
    query_boundaries_ = train_data->metadata().query_boundaries();
    objective_function_ = objective_function;
    num_tree_per_iteration_ = num_tree_per_iteration;
    num_threads_ = OMP_NUM_THREADS();
  }

  ~BaggingSampleStrategy() {}

  void Bagging(int iter, TreeLearner* tree_learner, score_t* /*gradients*/, score_t* /*hessians*/) override {
    Common::FunctionTimer fun_timer("GBDT::Bagging", global_timer);
    // if need bagging
    if ((bag_data_cnt_ < num_data_ && iter % config_->bagging_freq == 0) ||
      need_re_bagging_) {
      need_re_bagging_ = false;
      if (!config_->bagging_by_query) {
        auto left_cnt = bagging_runner_.Run<true>(
          num_data_,
          [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
              data_size_t*) {
            data_size_t cur_left_count = 0;
            if (balanced_bagging_) {
              cur_left_count =
                  BalancedBaggingHelper(cur_start, cur_cnt, left);
            } else {
              cur_left_count = BaggingHelper(cur_start, cur_cnt, left);
            }
            return cur_left_count;
          },
          bag_data_indices_.data());
        bag_data_cnt_ = left_cnt;
      } else {
        num_sampled_queries_ = bagging_runner_.Run<true>(
          num_queries_,
          [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
              data_size_t*) {
            data_size_t cur_left_count = 0;
            cur_left_count = BaggingHelper(cur_start, cur_cnt, left);
            return cur_left_count;
          }, bag_query_indices_.data());

        sampled_query_boundaries_[0] = 0;
        OMP_INIT_EX();
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (data_size_t i = 0; i < num_sampled_queries_; ++i) {
          OMP_LOOP_EX_BEGIN();
          sampled_query_boundaries_[i + 1] = query_boundaries_[bag_query_indices_[i] + 1] - query_boundaries_[bag_query_indices_[i]];
          OMP_LOOP_EX_END();
        }
        OMP_THROW_EX();

        const int num_blocks = Threading::For<data_size_t>(0, num_sampled_queries_ + 1, 128, [this](int thread_index, data_size_t start_index, data_size_t end_index) {
          for (data_size_t i = start_index + 1; i < end_index; ++i) {
            sampled_query_boundaries_[i] += sampled_query_boundaries_[i - 1];
          }
          sampled_query_boundaries_thread_buffer_[thread_index] = sampled_query_boundaries_[end_index - 1];
         });

        for (int thread_index = 1; thread_index < num_blocks; ++thread_index) {
          sampled_query_boundaries_thread_buffer_[thread_index] += sampled_query_boundaries_thread_buffer_[thread_index - 1];
        }

        Threading::For<data_size_t>(0, num_sampled_queries_ + 1, 128, [this](int thread_index, data_size_t start_index, data_size_t end_index) {
          if (thread_index > 0) {
            for (data_size_t i = start_index; i < end_index; ++i) {
              sampled_query_boundaries_[i] += sampled_query_boundaries_thread_buffer_[thread_index - 1];
            }
          }
        });

        bag_data_cnt_ = sampled_query_boundaries_[num_sampled_queries_];

        Threading::For<data_size_t>(0, num_sampled_queries_, 1, [this](int /*thread_index*/, data_size_t start_index, data_size_t end_index) {
          for (data_size_t sampled_query_id = start_index; sampled_query_id < end_index; ++sampled_query_id) {
            const data_size_t query_index = bag_query_indices_[sampled_query_id];
            const data_size_t data_index_start = query_boundaries_[query_index];
            const data_size_t data_index_end = query_boundaries_[query_index + 1];
            const data_size_t sampled_query_start = sampled_query_boundaries_[sampled_query_id];
            for (data_size_t i = data_index_start; i < data_index_end; ++i) {
              bag_data_indices_[sampled_query_start + i - data_index_start] = i;
            }
          }
        });
      }
      Log::Debug("Re-bagging, using %d data to train", bag_data_cnt_);
      // set bagging data to tree learner
      if (!is_use_subset_) {
        #ifdef USE_CUDA
        if (config_->device_type == std::string("cuda")) {
          CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
          tree_learner->SetBaggingData(nullptr, cuda_bag_data_indices_.RawData(), bag_data_cnt_);
        } else {
        #endif  // USE_CUDA
          tree_learner->SetBaggingData(nullptr, bag_data_indices_.data(), bag_data_cnt_);
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      } else {
        // get subset
        tmp_subset_->ReSize(bag_data_cnt_);
        tmp_subset_->CopySubrow(train_data_, bag_data_indices_.data(),
                                bag_data_cnt_, false);
        #ifdef USE_CUDA
        if (config_->device_type == std::string("cuda")) {
          CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
          tree_learner->SetBaggingData(tmp_subset_.get(), cuda_bag_data_indices_.RawData(),
                                       bag_data_cnt_);
        } else {
        #endif  // USE_CUDA
          tree_learner->SetBaggingData(tmp_subset_.get(), bag_data_indices_.data(),
                                       bag_data_cnt_);
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      }
    }
  }

  void ResetSampleConfig(const Config* config, bool is_change_dataset) override {
    need_resize_gradients_ = false;
    // if need bagging, create buffer
    data_size_t num_pos_data = 0;
    if (objective_function_ != nullptr) {
      num_pos_data = objective_function_->NumPositiveData();
    }
    bool balance_bagging_cond = (config->pos_bagging_fraction < 1.0 || config->neg_bagging_fraction < 1.0) && (num_pos_data > 0);
    if ((config->bagging_fraction < 1.0 || balance_bagging_cond) && config->bagging_freq > 0) {
      need_re_bagging_ = false;
      if (!is_change_dataset &&
        config_ != nullptr && config_->bagging_fraction == config->bagging_fraction && config_->bagging_freq == config->bagging_freq
        && config_->pos_bagging_fraction == config->pos_bagging_fraction && config_->neg_bagging_fraction == config->neg_bagging_fraction) {
        config_ = config;
        return;
      }
      config_ = config;
      if (balance_bagging_cond) {
        balanced_bagging_ = true;
        bag_data_cnt_ = static_cast<data_size_t>(num_pos_data * config_->pos_bagging_fraction)
                        + static_cast<data_size_t>((num_data_ - num_pos_data) * config_->neg_bagging_fraction);
      } else {
        bag_data_cnt_ = static_cast<data_size_t>(config_->bagging_fraction * num_data_);
      }
      bag_data_indices_.resize(num_data_);
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        cuda_bag_data_indices_.Resize(num_data_);
      }
      #endif  // USE_CUDA
      if (!config_->bagging_by_query) {
        bagging_runner_.ReSize(num_data_);
      } else {
        bagging_runner_.ReSize(num_queries_);
        sampled_query_boundaries_.resize(num_queries_ + 1, 0);
        sampled_query_boundaries_thread_buffer_.resize(num_threads_, 0);
        bag_query_indices_.resize(num_data_);
      }
      bagging_rands_.clear();
      for (int i = 0;
          i < (num_data_ + bagging_rand_block_ - 1) / bagging_rand_block_; ++i) {
        bagging_rands_.emplace_back(config_->bagging_seed + i);
      }

      double average_bag_rate =
          (static_cast<double>(bag_data_cnt_) / num_data_) / config_->bagging_freq;
      is_use_subset_ = false;
      if (config_->device_type != std::string("cuda")) {
        const int group_threshold_usesubset = 100;
        const double average_bag_rate_threshold = 0.5;
        if (average_bag_rate <= average_bag_rate_threshold
            && (train_data_->num_feature_groups() < group_threshold_usesubset)) {
          if (tmp_subset_ == nullptr || is_change_dataset) {
            tmp_subset_.reset(new Dataset(bag_data_cnt_));
            tmp_subset_->CopyFeatureMapperFrom(train_data_);
          }
          is_use_subset_ = true;
          Log::Debug("Use subset for bagging");
        }
      }

      need_re_bagging_ = true;

      if (is_use_subset_ && bag_data_cnt_ < num_data_) {
        // resize gradient vectors to copy the customized gradients for using subset data
        need_resize_gradients_ = true;
      }
    } else {
      bag_data_cnt_ = num_data_;
      bag_data_indices_.clear();
      #ifdef USE_CUDA
      cuda_bag_data_indices_.Clear();
      #endif  // USE_CUDA
      bagging_runner_.ReSize(0);
      is_use_subset_ = false;
    }
  }

  bool IsHessianChange() const override {
    return false;
  }

  data_size_t num_sampled_queries() const override {
    return num_sampled_queries_;
  }

  const data_size_t* sampled_query_indices() const override {
    return bag_query_indices_.data();
  }

 private:
  data_size_t BaggingHelper(data_size_t start, data_size_t cnt, data_size_t* buffer) {
    if (cnt <= 0) {
      return 0;
    }
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    // random bagging, minimal unit is one record
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      if (bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() < config_->bagging_fraction) {
        buffer[cur_left_cnt++] = cur_idx;
      } else {
        buffer[--cur_right_pos] = cur_idx;
      }
    }
    return cur_left_cnt;
  }

  data_size_t BalancedBaggingHelper(data_size_t start, data_size_t cnt, data_size_t* buffer) {
    if (cnt <= 0) {
      return 0;
    }
    auto label_ptr = train_data_->metadata().label();
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    // random bagging, minimal unit is one record
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      bool is_pos = label_ptr[start + i] > 0;
      bool is_in_bag = false;
      if (is_pos) {
        is_in_bag = bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() <
                    config_->pos_bagging_fraction;
      } else {
        is_in_bag = bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() <
                    config_->neg_bagging_fraction;
      }
      if (is_in_bag) {
        buffer[cur_left_cnt++] = cur_idx;
      } else {
        buffer[--cur_right_pos] = cur_idx;
      }
    }
    return cur_left_cnt;
  }

  /*! \brief whether need restart bagging in continued training */
  bool need_re_bagging_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief query boundaries of the in-bag queries */
  std::vector<data_size_t> sampled_query_boundaries_;
  /*! \brief buffer for calculating sampled_query_boundaries_ */
  std::vector<data_size_t> sampled_query_boundaries_thread_buffer_;
  /*! \brief in-bag query indices */
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> bag_query_indices_;
  /*! \brief number of queries in the training dataset */
  data_size_t num_queries_;
  /*! \brief number of in-bag queries */
  data_size_t num_sampled_queries_;
  /*! \brief query boundaries of the whole training dataset */
  const data_size_t* query_boundaries_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_BAGGING_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/boosting.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/boosting.h>

#include <memory>
#include <string>

#include "dart.hpp"
#include "gbdt.h"
#include "rf.hpp"

#ifdef USE_CUDA
#include "cuda/nccl_gbdt.hpp"
#endif  // USE_CUDA

namespace LightGBM {

std::string GetBoostingTypeFromModelFile(const char* filename) {
  TextReader<size_t> model_reader(filename, true);
  std::string type = model_reader.first_line();
  return type;
}

bool Boosting::LoadFileToBoosting(Boosting* boosting, const char* filename) {
  auto start_time = std::chrono::steady_clock::now();
  if (boosting != nullptr) {
    TextReader<size_t> model_reader(filename, true);
    size_t buffer_len = 0;
    auto buffer = model_reader.ReadContent(&buffer_len);
    if (!boosting->LoadModelFromString(buffer.data(), buffer_len)) {
      return false;
    }
  }
  std::chrono::duration<double, std::milli> delta = (std::chrono::steady_clock::now() - start_time);
  Log::Debug("Time for loading model: %f seconds", 1e-3*delta);
  return true;
}

Boosting* Boosting::CreateBoosting(const std::string& type, const char* filename,
  const std::string&
  #ifdef USE_CUDA
  device_type
  #endif  // USE_CUDA
  , const int
  #ifdef USE_CUDA
  num_gpu
  #endif  // USE_CUDA
  ) {
  if (filename == nullptr || filename[0] == '\0') {
    if (type == std::string("gbdt")) {
      #ifdef USE_CUDA
      if (device_type == std::string("cuda") && num_gpu > 1) {
        return new NCCLGBDT<GBDT>();
      } else {
      #endif  // USE_CUDA
        return new GBDT();
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    } else if (type == std::string("dart")) {
      return new DART();
    } else if (type == std::string("goss")) {
      return new GBDT();
    } else if (type == std::string("rf")) {
      return new RF();
    } else {
      return nullptr;
    }
  } else {
    std::unique_ptr<Boosting> ret;
    if (GetBoostingTypeFromModelFile(filename) == std::string("tree")) {
      if (type == std::string("gbdt")) {
        #ifdef USE_CUDA
        if (device_type == std::string("cuda") && num_gpu > 1) {
          ret.reset(new NCCLGBDT<GBDT>());
        } else {
        #endif  // USE_CUDA
          ret.reset(new GBDT());
        #ifdef USE_CUDA
        }
        #endif  // USE_CUDA
      } else if (type == std::string("dart")) {
        ret.reset(new DART());
      } else if (type == std::string("goss")) {
        ret.reset(new GBDT());
      } else if (type == std::string("rf")) {
        ret.reset(new RF());
      } else {
        Log::Fatal("Unknown boosting type %s", type.c_str());
      }
      LoadFileToBoosting(ret.get(), filename);
    } else {
      Log::Fatal("Unknown model format or submodel type in model file %s", filename);
    }
    return ret.release();
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/cuda_score_updater.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include "cuda_score_updater.hpp"

#ifdef USE_CUDA

namespace LightGBM {

CUDAScoreUpdater::CUDAScoreUpdater(const Dataset* data, int num_tree_per_iteration, const bool boosting_on_cuda):
  ScoreUpdater(data, num_tree_per_iteration), num_threads_per_block_(1024), boosting_on_cuda_(boosting_on_cuda) {
  num_data_ = data->num_data();
  int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration;
  InitCUDA(total_size);
  has_init_score_ = false;
  const double* init_score = data->metadata().init_score();
  // if exists initial score, will start from it
  if (init_score != nullptr) {
    if ((data->metadata().num_init_score() % num_data_) != 0
        || (data->metadata().num_init_score() / num_data_) != num_tree_per_iteration) {
      Log::Fatal("Number of class for initial score error");
    }
    has_init_score_ = true;
    CopyFromHostToCUDADevice<double>(cuda_score_.RawData(), init_score, total_size, __FILE__, __LINE__);
  } else {
    SetCUDAMemory<double>(cuda_score_.RawData(), 0, static_cast<size_t>(total_size), __FILE__, __LINE__);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (boosting_on_cuda_) {
    // clear host score buffer
    score_.clear();
    score_.shrink_to_fit();
  }
}

void CUDAScoreUpdater::InitCUDA(const size_t total_size) {
  cuda_score_.Resize(total_size);
}

CUDAScoreUpdater::~CUDAScoreUpdater() {}

inline void CUDAScoreUpdater::AddScore(double val, int cur_tree_id) {
  Common::FunctionTimer fun_timer("CUDAScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  LaunchAddScoreConstantKernel(val, offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const Tree* tree, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree->AddPredictionToScore(data_, num_data_, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree_learner->AddPredictionToScore(tree, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::AddScore(const Tree* tree, const data_size_t* data_indices,
                      data_size_t data_cnt, int cur_tree_id) {
  Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  tree->AddPredictionToScore(data_, data_indices, data_cnt, cuda_score_.RawData() + offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

inline void CUDAScoreUpdater::MultiplyScore(double val, int cur_tree_id) {
  Common::FunctionTimer fun_timer("CUDAScoreUpdater::MultiplyScore", global_timer);
  const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
  LaunchMultiplyScoreConstantKernel(val, offset);
  if (!boosting_on_cuda_) {
    CopyFromCUDADeviceToHost<double>(score_.data() + offset, cuda_score_.RawData() + offset, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/cuda_score_updater.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include "cuda_score_updater.hpp"

#ifdef USE_CUDA

namespace LightGBM {

__global__ void AddScoreConstantKernel(
  const double val,
  const data_size_t num_data,
  double* score) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    score[data_index] += val;
  }
}

void CUDAScoreUpdater::LaunchAddScoreConstantKernel(const double val, const size_t offset) {
  const int num_blocks = (num_data_ + num_threads_per_block_) / num_threads_per_block_;
  Log::Debug("Adding init score = %lf", val);
  AddScoreConstantKernel<<<num_blocks, num_threads_per_block_>>>(val, num_data_, cuda_score_.RawData() + offset);
}

__global__ void MultiplyScoreConstantKernel(
  const double val,
  const data_size_t num_data,
  double* score) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    score[data_index] *= val;
  }
}

void CUDAScoreUpdater::LaunchMultiplyScoreConstantKernel(const double val, const size_t offset) {
  const int num_blocks = (num_data_ + num_threads_per_block_) / num_threads_per_block_;
  MultiplyScoreConstantKernel<<<num_blocks, num_threads_per_block_>>>(val, num_data_, cuda_score_.RawData() + offset);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/cuda_score_updater.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>

#include "../score_updater.hpp"

namespace LightGBM {

class CUDAScoreUpdater: public ScoreUpdater {
 public:
  CUDAScoreUpdater(const Dataset* data, int num_tree_per_iteration, const bool boosting_on_cuda);

  ~CUDAScoreUpdater();

  void AddScore(double val, int cur_tree_id) override;

  inline void AddScore(const Tree* tree, int cur_tree_id) override;

  void AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) override;

  inline void AddScore(const Tree* tree, const data_size_t* data_indices,
                       data_size_t data_cnt, int cur_tree_id) override;

  inline void MultiplyScore(double val, int cur_tree_id) override;

  inline const double* score() const override {
    if (boosting_on_cuda_) {
      return cuda_score_.RawData();
    } else {
      return score_.data();
    }
  }

  /*! \brief Disable copy */
  CUDAScoreUpdater& operator=(const CUDAScoreUpdater&) = delete;

  CUDAScoreUpdater(const CUDAScoreUpdater&) = delete;

 private:
  void InitCUDA(const size_t total_size);

  void LaunchAddScoreConstantKernel(const double val, const size_t offset);

  void LaunchMultiplyScoreConstantKernel(const double val, const size_t offset);

  CUDAVector<double> cuda_score_;

  const int num_threads_per_block_;

  const bool boosting_on_cuda_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_CUDA_SCORE_UPDATER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/nccl_gbdt.cpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/metric.h>

#include <set>
#include <vector>

#include "nccl_gbdt.hpp"
#include "nccl_gbdt_component.hpp"

#ifdef USE_CUDA

namespace LightGBM {

template <typename GBDT_T>
NCCLGBDT<GBDT_T>::NCCLGBDT(): GBDT_T() {}

template <typename GBDT_T>
NCCLGBDT<GBDT_T>::~NCCLGBDT() {}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::Init(
  const Config* gbdt_config, const Dataset* train_data,
  const ObjectiveFunction* objective_function,
  const std::vector<const Metric*>& training_metrics) {
  GBDT_T::Init(gbdt_config, train_data, objective_function, training_metrics);

  this->tree_learner_.reset();

  nccl_topology_.reset(new NCCLTopology(this->config_->gpu_device_id, this->config_->num_gpu, this->config_->gpu_device_id_list, train_data->num_data()));

  nccl_topology_->InitNCCL();

  nccl_topology_->InitPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_);
  nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, gbdt_config, train_data]
    (NCCLGBDTComponent* nccl_gbdt_component) { nccl_gbdt_component->Init(
      gbdt_config, train_data, this->num_tree_per_iteration_, this->boosting_on_gpu_, this->is_constant_hessian_);
  });
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::BoostingThread(NCCLGBDTComponent* thread_data) {
  const ObjectiveFunction* objective_function = thread_data->objective_function();
  score_t* gradients = thread_data->gradients();
  score_t* hessians = thread_data->hessians();
  const double* score = thread_data->train_score_updater()->score();
  objective_function->GetGradients(score, gradients, hessians);
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::Boosting() {
  Common::FunctionTimer fun_timer("NCCLGBDT::Boosting", global_timer);
  if (this->objective_function_ == nullptr) {
    Log::Fatal("No object function provided");
  }
  nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_, BoostingThread);
}

template <typename GBDT_T>
double NCCLGBDT<GBDT_T>::BoostFromAverage(int class_id, bool update_scorer) {
  double init_score = GBDT_T::BoostFromAverage(class_id, update_scorer);

  if (init_score != 0.0) {
    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [init_score, class_id] (NCCLGBDTComponent* thread_data) {
      thread_data->train_score_updater()->AddScore(init_score, class_id);
    });
  }

  return init_score;
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::TrainTreeLearnerThread(NCCLGBDTComponent* thread_data, const int class_id, const bool is_first_tree) {
  const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();
  const score_t* gradients = thread_data->gradients() + class_id * num_data_in_gpu;
  const score_t* hessians = thread_data->hessians() + class_id * num_data_in_gpu;
  thread_data->SetTree(thread_data->tree_learner()->Train(gradients, hessians, is_first_tree));
}

template <typename GBDT_T>
bool NCCLGBDT<GBDT_T>::TrainOneIter(const score_t* gradients, const score_t* hessians) {
  Common::FunctionTimer fun_timer("NCCLGBDT::TrainOneIter", global_timer);
  std::vector<double> init_scores(this->num_tree_per_iteration_, 0.0);
  // boosting first
  if (gradients == nullptr || hessians == nullptr) {
    for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
      init_scores[cur_tree_id] = BoostFromAverage(cur_tree_id, true);
    }
    Boosting();
  } else {
    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, gradients, hessians] (NCCLGBDTComponent* thread_data) {
      const data_size_t data_start_index = thread_data->data_start_index();
      const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();

      for (int class_id = 0; class_id < this->num_class_; ++class_id) {
        CopyFromHostToCUDADevice<score_t>(
          thread_data->gradients() + class_id * num_data_in_gpu,
          gradients + class_id * this->num_data_ + data_start_index, num_data_in_gpu, __FILE__, __LINE__);
        CopyFromHostToCUDADevice<score_t>(
          thread_data->hessians() + class_id * num_data_in_gpu,
          hessians + class_id * this->num_data_ + data_start_index, num_data_in_gpu, __FILE__, __LINE__);
      }
    });
  }

  bool should_continue = false;
  for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
    if (this->class_need_train_[cur_tree_id] && this->train_data_->num_features() > 0) {
      if (this->data_sample_strategy_->is_use_subset() && this->data_sample_strategy_->bag_data_cnt() < this->num_data_) {
        Log::Fatal("Bagging is not supported for NCCLGBDT");
      }
      bool is_first_tree = this->models_.size() < static_cast<size_t>(this->num_tree_per_iteration_);
      nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_,
        [is_first_tree, cur_tree_id] (NCCLGBDTComponent* thread_data) -> void {
          TrainTreeLearnerThread(thread_data, cur_tree_id, is_first_tree);
      });
    }

    nccl_topology_->DispatchPerDevice<NCCLGBDTComponent>(&nccl_gbdt_components_, [cur_tree_id, this, init_scores] (NCCLGBDTComponent* thread_data) -> void {
      this->UpdateScoreThread(thread_data, cur_tree_id, this->config_->learning_rate, init_scores[cur_tree_id]);
    });

    nccl_topology_->RunOnMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [&should_continue, this, cur_tree_id] (NCCLGBDTComponent* thread_data) -> void {
      if (thread_data->new_tree()->num_leaves() > 1) {
        should_continue = true;
      }
      for (auto& score_updater : this->valid_score_updater_) {
        score_updater->AddScore(thread_data->new_tree(), cur_tree_id);
      }
    });

    if (!should_continue) {
      if (this->models_.size() < static_cast<size_t>(this->num_tree_per_iteration_)) {
        Log::Warning("Training stopped with no splits.");
      }
    }

    // add model
    nccl_topology_->RunOnMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this] (NCCLGBDTComponent* thread_data) -> void {
      this->models_.emplace_back(thread_data->release_new_tree());
    });

    nccl_topology_->RunOnNonMasterDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this] (NCCLGBDTComponent* thread_data) -> void {
      thread_data->clear_new_tree();
    });
  }

  if (!should_continue) {
    Log::Warning("Stopped training because there are no more leaves that meet the split requirements");
    if (this->models_.size() > static_cast<size_t>(this->num_tree_per_iteration_)) {
      for (int cur_tree_id = 0; cur_tree_id < this->num_tree_per_iteration_; ++cur_tree_id) {
        this->models_.pop_back();
      }
    }
    return true;
  }

  ++this->iter_;
  return false;
}

template <typename GBDT_T>
void NCCLGBDT<GBDT_T>::UpdateScoreThread(NCCLGBDTComponent* thread_data, const int cur_tree_id, const double shrinkage_rate, const double init_score) {
  if (thread_data->new_tree()->num_leaves() > 1) {
    // TODO(shiyu1994): implement bagging
    if (thread_data->objective_function() != nullptr && thread_data->objective_function()->IsRenewTreeOutput()) {
      // TODO(shiyu1994): implement renewing
    }
    thread_data->new_tree()->Shrinkage(shrinkage_rate);
    thread_data->train_score_updater()->AddScore(
      thread_data->tree_learner(),
      thread_data->new_tree(),
      cur_tree_id);
    if (std::fabs(init_score) > kEpsilon) {
      thread_data->new_tree()->AddBias(init_score);
    }
  }
}

template <typename GBDT_T>
std::vector<double> NCCLGBDT<GBDT_T>::EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const {
  if (score == this->train_score_updater_->score()) {
    // delegate to per gpu train score updater
    std::vector<double> tmp_score(num_data * this->num_class_, 0.0f);

    nccl_topology_->RunPerDevice<NCCLGBDTComponent, void>(nccl_gbdt_components_, [this, &tmp_score] (NCCLGBDTComponent* thread_data) {
      const data_size_t data_start = thread_data->data_start_index();
      const data_size_t num_data_in_gpu = thread_data->num_data_in_gpu();
      for (int class_id = 0; class_id < this->num_class_; ++class_id) {
        CopyFromCUDADeviceToHost<double>(tmp_score.data() + class_id * this->num_data_ + data_start,
          thread_data->train_score_updater()->score() + class_id * num_data_in_gpu,
          static_cast<size_t>(num_data_in_gpu), __FILE__, __LINE__);
      }
    });

    return metric->Eval(tmp_score.data(), this->objective_function_);
  } else {
    return GBDT_T::EvalOneMetric(metric, score, num_data);
  }
}

template class NCCLGBDT<GBDT>;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/nccl_gbdt.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_

#ifdef USE_CUDA

#include <pthread.h>

#include <LightGBM/objective_function.h>
#include <LightGBM/network.h>

#include <memory>
#include <vector>

#include <LightGBM/cuda/cuda_nccl_topology.hpp>

#include "cuda_score_updater.hpp"
#include "nccl_gbdt_component.hpp"

#include "../gbdt.h"

namespace LightGBM {

template <typename GBDT_T>
class NCCLGBDT: public GBDT_T {
 public:
  NCCLGBDT();

  ~NCCLGBDT();

  void Init(const Config* gbdt_config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override;

  void Boosting() override;

  void RefitTree(const int* /*tree_leaf_prediction*/, const size_t /*nrow*/, const size_t /*ncol*/) override {
    Log::Fatal("RefitTree is not supported for NCCLGBDT.");
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override;

  const double* GetTrainingScore(int64_t* /*out_len*/) override {
    Log::Fatal("GetTrainingScore is not supported for NCCLGBDT.");
  }

  void ResetTrainingData(const Dataset* /*train_data*/, const ObjectiveFunction* /*objective_function*/,
                         const std::vector<const Metric*>& /*training_metrics*/) override {
    Log::Fatal("ResetTrainingData is not supported for NCCLGBDT.");
  }

  void ResetConfig(const Config* /*gbdt_config*/) override {
    Log::Fatal("ResetConfig is not supported for NCCLGBDT.");
  }

 private:
  struct BoostingThreadData {
    int gpu_index;
    ObjectiveFunction* gpu_objective_function;
    score_t* gradients;
    score_t* hessians;
    const double* score;

    BoostingThreadData() {
      gpu_index = 0;
      gpu_objective_function = nullptr;
    }
  };

  struct TrainTreeLearnerThreadData {
    int gpu_index;
    TreeLearner* gpu_tree_learner;
    const score_t* gradients;
    const score_t* hessians;
    bool is_first_time;
    int class_id;
    data_size_t num_data_in_gpu;
    std::unique_ptr<Tree> tree;

    TrainTreeLearnerThreadData() {
      gpu_index = 0;
      gpu_tree_learner = nullptr;
      gradients = nullptr;
      hessians = nullptr;
      is_first_time = false;
      class_id = 0;
      num_data_in_gpu = 0;
      tree.reset(nullptr);
    }
  };

  struct UpdateScoreThreadData {
    int gpu_index;
    ScoreUpdater* gpu_score_updater;
    TreeLearner* gpu_tree_learner;
    Tree* tree;
    int cur_tree_id;

    UpdateScoreThreadData() {
      gpu_index = 0;
      gpu_score_updater = nullptr;
      gpu_tree_learner = nullptr;
      tree = nullptr;
      cur_tree_id = 0;
    }
  };

  static void BoostingThread(NCCLGBDTComponent* thread_data);

  static void TrainTreeLearnerThread(NCCLGBDTComponent* thread_data, const int class_id, const bool is_first_tree);

  static void UpdateScoreThread(NCCLGBDTComponent* thread_data, const int cur_tree_id, const double shrinkage_rate, const double init_score);

  double BoostFromAverage(int class_id, bool update_scorer) override;

  void UpdateScore(const std::vector<std::unique_ptr<Tree>>& tree, const int cur_tree_id);

  void UpdateScore(const Tree* /*tree*/, const int /*cur_tree_id*/) {
    Log::Fatal("UpdateScore is not supported for NCCLGBDT.");
  }

  void RollbackOneIter() override {
    Log::Fatal("RollbackOneIter is not supported for NCCLGBDT.");
  }

  std::vector<double> EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const override;


  int num_threads_;
  std::unique_ptr<NCCLTopology> nccl_topology_;

  std::vector<int> nccl_gpu_rank_;
  std::vector<ncclComm_t> nccl_communicators_;

  std::vector<std::unique_ptr<NCCLGBDTComponent>> nccl_gbdt_components_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/nccl_gbdt_component.hpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_
#define LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_

#ifdef USE_CUDA

#include <LightGBM/objective_function.h>
#include <LightGBM/tree.h>

#include <algorithm>
#include <vector>
#include <memory>

#include <LightGBM/cuda/cuda_objective_function.hpp>
#include "cuda_score_updater.hpp"
#include "../../treelearner/cuda/cuda_single_gpu_tree_learner.hpp"

namespace LightGBM {

class NCCLGBDTComponent: public NCCLInfo {
 public:
  NCCLGBDTComponent() {}

  ~NCCLGBDTComponent() {}

  void Init(const Config* config, const Dataset* train_data, const int num_tree_per_iteration, const bool boosting_on_gpu, const bool is_constant_hessian) {
    CUDASUCCESS_OR_FATAL(cudaGetDeviceCount(&num_gpu_in_node_));
    const data_size_t num_data_per_gpu = (train_data->num_data() + num_gpu_in_node_ - 1) / num_gpu_in_node_;
    data_start_index_ = num_data_per_gpu * local_gpu_rank_;
    data_end_index_ = std::min<data_size_t>(data_start_index_ + num_data_per_gpu, train_data->num_data());
    num_data_in_gpu_ = data_end_index_ - data_start_index_;

    dataset_.reset(new Dataset(num_data_in_gpu_));
    dataset_->ReSize(num_data_in_gpu_);
    dataset_->CopyFeatureMapperFrom(train_data);
    std::vector<data_size_t> used_indices(num_data_in_gpu_);
    for (data_size_t data_index = data_start_index_; data_index < data_end_index_; ++data_index) {
      used_indices[data_index - data_start_index_] = data_index;
    }
    dataset_->CopySubrowToDevice(train_data, used_indices.data(), num_data_in_gpu_, true, gpu_device_id_);

    objective_function_.reset(ObjectiveFunction::CreateObjectiveFunctionCUDA(config->objective, *config));
    objective_function_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, train_data->num_data());
    train_score_updater_.reset(new CUDAScoreUpdater(dataset_.get(), num_tree_per_iteration, boosting_on_gpu));
    gradients_.reset(new CUDAVector<score_t>(num_data_in_gpu_));
    hessians_.reset(new CUDAVector<score_t>(num_data_in_gpu_));
    tree_learner_.reset(new CUDASingleGPUTreeLearner(config, boosting_on_gpu));

    tree_learner_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, train_data->num_data());

    objective_function_->Init(dataset_->metadata(), dataset_->num_data());
    tree_learner_->Init(dataset_.get(), is_constant_hessian);
  }

  ObjectiveFunction* objective_function() { return objective_function_.get(); }

  ScoreUpdater* train_score_updater() { return train_score_updater_.get(); }

  score_t* gradients() { return gradients_->RawData(); }

  score_t* hessians() { return hessians_->RawData(); }

  data_size_t num_data_in_gpu() const { return num_data_in_gpu_; }

  CUDASingleGPUTreeLearner* tree_learner() { return tree_learner_.get(); }

  void SetTree(Tree* tree) {
    new_tree_.reset(tree);
  }

  data_size_t data_start_index() const { return data_start_index_; }

  data_size_t data_end_index() const { return data_end_index_; }

  Tree* new_tree() { return new_tree_.get(); }

  Tree* release_new_tree() { return new_tree_.release(); }

  void clear_new_tree() { new_tree_.reset(nullptr); }

 private:
  std::unique_ptr<ObjectiveFunction> objective_function_;
  std::unique_ptr<ScoreUpdater> train_score_updater_;
  std::unique_ptr<CUDAVector<score_t>> gradients_;
  std::unique_ptr<CUDAVector<score_t>> hessians_;
  std::unique_ptr<Dataset> dataset_;
  std::unique_ptr<CUDASingleGPUTreeLearner> tree_learner_;
  std::unique_ptr<Tree> new_tree_;

  data_size_t data_start_index_;
  data_size_t data_end_index_;
  data_size_t num_data_in_gpu_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_BOOSTING_CUDA_NCCL_GBDT_COMPONENT_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/dart.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_DART_HPP_
#define LIGHTGBM_SRC_BOOSTING_DART_HPP_

#include <LightGBM/boosting.h>

#include <string>
#include <algorithm>
#include <cstdio>
#include <fstream>
#include <vector>

#include "gbdt.h"
#include "score_updater.hpp"

namespace LightGBM {
/*!
* \brief DART algorithm implementation. including Training, prediction, bagging.
*/
class DART: public GBDT {
 public:
  /*!
  * \brief Constructor
  */
  DART() : GBDT() { }
  /*!
  * \brief Destructor
  */
  ~DART() { }
  /*!
  * \brief Initialization logic
  * \param config Config for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  * \param output_model_filename Filename of output model
  */
  void Init(const Config* config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override {
    GBDT::Init(config, train_data, objective_function, training_metrics);
    random_for_drop_ = Random(config_->drop_seed);
    sum_weight_ = 0.0f;
  }

  void ResetConfig(const Config* config) override {
    GBDT::ResetConfig(config);
    random_for_drop_ = Random(config_->drop_seed);
    sum_weight_ = 0.0f;
  }

  /*!
  * \brief one training iteration
  */
  bool TrainOneIter(const score_t* gradient, const score_t* hessian) override {
    is_update_score_cur_iter_ = false;
    bool ret = GBDT::TrainOneIter(gradient, hessian);
    if (ret) {
      return ret;
    }
    // normalize
    Normalize();
    if (!config_->uniform_drop) {
      tree_weight_.push_back(shrinkage_rate_);
      sum_weight_ += shrinkage_rate_;
    }
    return false;
  }

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  const double* GetTrainingScore(int64_t* out_len) override {
    if (!is_update_score_cur_iter_) {
      // only drop one time in one iteration
      DroppingTrees();
      is_update_score_cur_iter_ = true;
    }
    *out_len = static_cast<int64_t>(train_score_updater_->num_data()) * num_class_;
    return train_score_updater_->score();
  }

  bool EvalAndCheckEarlyStopping() override {
    GBDT::OutputMetric(iter_);
    return false;
  }

 private:
  /*!
  * \brief drop trees based on drop_rate
  */
  void DroppingTrees() {
    drop_index_.clear();
    bool is_skip = random_for_drop_.NextFloat() < config_->skip_drop;
    // select dropping tree indices based on drop_rate and tree weights
    if (!is_skip) {
      double drop_rate = config_->drop_rate;
      if (!config_->uniform_drop) {
        double inv_average_weight = static_cast<double>(tree_weight_.size()) / sum_weight_;
        if (config_->max_drop > 0) {
          drop_rate = std::min(drop_rate, config_->max_drop * inv_average_weight / sum_weight_);
        }
        for (int i = 0; i < iter_; ++i) {
          if (random_for_drop_.NextFloat() < drop_rate * tree_weight_[i] * inv_average_weight) {
            drop_index_.push_back(num_init_iteration_ + i);
            if (drop_index_.size() >= static_cast<size_t>(config_->max_drop)) {
              break;
            }
          }
        }
      } else {
        if (config_->max_drop > 0) {
          drop_rate = std::min(drop_rate, config_->max_drop / static_cast<double>(iter_));
        }
        for (int i = 0; i < iter_; ++i) {
          if (random_for_drop_.NextFloat() < drop_rate) {
            drop_index_.push_back(num_init_iteration_ + i);
            if (drop_index_.size() >= static_cast<size_t>(config_->max_drop)) {
              break;
            }
          }
        }
      }
    }
    // drop trees
    for (auto i : drop_index_) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
        models_[curr_tree]->Shrinkage(-1.0);
        train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
    }
    if (!config_->xgboost_dart_mode) {
      shrinkage_rate_ = config_->learning_rate / (1.0f + static_cast<double>(drop_index_.size()));
    } else {
      if (drop_index_.empty()) {
        shrinkage_rate_ = config_->learning_rate;
      } else {
        shrinkage_rate_ = config_->learning_rate / (config_->learning_rate + static_cast<double>(drop_index_.size()));
      }
    }
  }
  /*!
  * \brief normalize dropped trees
  * NOTE: num_drop_tree(k), learning_rate(lr), shrinkage_rate_ = lr / (k + 1)
  *       step 1: shrink tree to -1 -> drop tree
  *       step 2: shrink tree to k / (k + 1) - 1 from -1, by 1/(k+1)
  *               -> normalize for valid data
  *       step 3: shrink tree to k / (k + 1) from k / (k + 1) - 1, by -k
  *               -> normalize for train data
  *       end with tree weight = (k / (k + 1)) * old_weight
  */
  void Normalize() {
    double k = static_cast<double>(drop_index_.size());
    if (!config_->xgboost_dart_mode) {
      for (auto i : drop_index_) {
        for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
          auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
          // update validation score
          models_[curr_tree]->Shrinkage(1.0f / (k + 1.0f));
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
          }
          // update training score
          models_[curr_tree]->Shrinkage(-k);
          train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
        }
        if (!config_->uniform_drop) {
          sum_weight_ -= tree_weight_[i - num_init_iteration_] * (1.0f / (k + 1.0f));
          tree_weight_[i - num_init_iteration_] *= (k / (k + 1.0f));
        }
      }
    } else {
      for (auto i : drop_index_) {
        for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
          auto curr_tree = i * num_tree_per_iteration_ + cur_tree_id;
          // update validation score
          models_[curr_tree]->Shrinkage(shrinkage_rate_);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
          }
          // update training score
          models_[curr_tree]->Shrinkage(-k / config_->learning_rate);
          train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
        }
        if (!config_->uniform_drop) {
          sum_weight_ -= tree_weight_[i - num_init_iteration_] * (1.0f / (k + config_->learning_rate));;
          tree_weight_[i - num_init_iteration_] *= (k / (k + config_->learning_rate));
        }
      }
    }
  }
  /*! \brief The weights of all trees, used to choose drop trees */
  std::vector<double> tree_weight_;
  /*! \brief sum weights of all trees */
  double sum_weight_;
  /*! \brief The indices of dropping trees */
  std::vector<int> drop_index_;
  /*! \brief Random generator, used to select dropping trees */
  Random random_for_drop_;
  /*! \brief Flag that the score is update on current iter or not*/
  bool is_update_score_cur_iter_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_DART_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/gbdt.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "gbdt.h"
#include "native_initial_score.hpp"

#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/sample_strategy.h>

#include <algorithm>
#include <chrono>
#include <ctime>
#include <memory>
#include <queue>
#include <sstream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

namespace {

class AdaptiveFeatureIterationGuard {
 public:
  AdaptiveFeatureIterationGuard(TreeLearner* learner, bool enabled)
      : learner_(learner), enabled_(enabled) {}

  ~AdaptiveFeatureIterationGuard() {
    if (armed_) {
      learner_->AbortAdaptiveFeatureIteration();
    }
  }

  void Begin(int num_models) {
    if (!enabled_) {
      return;
    }
    armed_ = true;
    learner_->BeginAdaptiveFeatureIteration(num_models);
  }

  void Complete() {
    if (!armed_) {
      return;
    }
    learner_->EndAdaptiveFeatureIteration();
    armed_ = false;
  }

  AdaptiveFeatureIterationGuard(
      const AdaptiveFeatureIterationGuard&) = delete;
  AdaptiveFeatureIterationGuard& operator=(
      const AdaptiveFeatureIterationGuard&) = delete;

 private:
  TreeLearner* learner_;
  bool enabled_;
  bool armed_ = false;
};

}  // namespace

Common::Timer global_timer;

int LGBM_config_::current_device = lgbm_device_cpu;
int LGBM_config_::current_learner = use_cpu_learner;

GBDT::GBDT()
    : iter_(0),
      train_data_(nullptr),
      config_(nullptr),
      objective_function_(nullptr),
      early_stopping_round_(0),
      early_stopping_min_delta_(0.0),
      es_first_metric_only_(false),
      max_feature_idx_(0),
      num_tree_per_iteration_(1),
      num_class_(1),
      num_iteration_for_pred_(0),
      shrinkage_rate_(0.1f),
      num_init_iteration_(0) {
  average_output_ = false;
  tree_learner_ = nullptr;
  linear_tree_ = false;
  data_sample_strategy_.reset(nullptr);
  gradients_pointer_ = nullptr;
  hessians_pointer_ = nullptr;
  boosting_on_gpu_ = false;
}

GBDT::~GBDT() {
}

void GBDT::Init(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function,
                const std::vector<const Metric*>& training_metrics) {
  CHECK_NOTNULL(train_data);
  train_data_ = train_data;
  if (!config->monotone_constraints.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->monotone_constraints.size());
  }
  if (!config->feature_contri.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->feature_contri.size());
  }
  iter_ = 0;
  num_iteration_for_pred_ = 0;
  max_feature_idx_ = 0;
  num_class_ = config->num_class;
  config_ = std::unique_ptr<Config>(new Config(*config));
  early_stopping_round_ = config_->early_stopping_round;
  early_stopping_min_delta_ = config->early_stopping_min_delta;
  es_first_metric_only_ = config_->first_metric_only;
  shrinkage_rate_ = config_->learning_rate;

  if (config_->device_type == std::string("cuda")) {
    LGBM_config_::current_learner = use_cuda_learner;
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda")) {
      const int gpu_device_id = config_->gpu_device_id >= 0 ? config_->gpu_device_id : 0;
      CUDASUCCESS_OR_FATAL(cudaSetDevice(gpu_device_id));
    }
    #endif  // USE_CUDA
  }

  // load forced_splits file
  if (!config->forcedsplits_filename.empty()) {
    std::ifstream forced_splits_file(config->forcedsplits_filename.c_str());
    std::stringstream buffer;
    buffer << forced_splits_file.rdbuf();
    std::string err;
    forced_splits_json_ = Json::parse(buffer.str(), &err);
  }

  objective_function_ = objective_function;
  num_tree_per_iteration_ = num_class_;
  if (objective_function_ != nullptr) {
    num_tree_per_iteration_ = objective_function_->NumModelPerIteration();
    if (objective_function_->IsRenewTreeOutput() && !config->monotone_constraints.empty()) {
      Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
    }
  }
  class_need_train_ = std::vector<bool>(num_tree_per_iteration_, true);
  if (objective_function_ != nullptr && objective_function_->SkipEmptyClass()) {
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    for (int i = 0; i < num_class_; ++i) {
      class_need_train_[i] = objective_function_->ClassNeedTrain(i);
    }
  }
  ValidateAdaptiveFeatureConfig();

  data_sample_strategy_.reset(SampleStrategy::CreateSampleStrategy(config_.get(), train_data_, objective_function_, num_tree_per_iteration_));
  is_constant_hessian_ = GetIsConstHessian(objective_function);

  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                     !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU

  tree_learner_ = std::unique_ptr<TreeLearner>(TreeLearner::CreateTreeLearner(config_->tree_learner, config_->device_type,
                                                                              config_.get(), boosting_on_gpu_));

  // init tree learner
  tree_learner_->Init(train_data_, is_constant_hessian_);
  tree_learner_->SetForcedSplit(&forced_splits_json_);

  // push training metrics
  training_metrics_.clear();
  for (const auto& metric : training_metrics) {
    training_metrics_.push_back(metric);
  }
  training_metrics_.shrink_to_fit();

  #ifdef USE_CUDA
  if (config_->device_type == std::string("cuda")) {
    train_score_updater_.reset(new CUDAScoreUpdater(train_data_, num_tree_per_iteration_, boosting_on_gpu_));
  } else {
  #endif  // USE_CUDA
    train_score_updater_.reset(new ScoreUpdater(train_data_, num_tree_per_iteration_));
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA

  num_data_ = train_data_->num_data();

  // get max feature index
  max_feature_idx_ = train_data_->num_total_features() - 1;
  // get label index
  label_idx_ = train_data_->label_idx();
  // get feature names
  feature_names_ = train_data_->feature_names();
  feature_infos_ = train_data_->feature_infos();
  monotone_constraints_ = config->monotone_constraints;
  // get parser config file content
  parser_config_str_ = train_data_->parser_config_str();

  // check that forced splits does not use feature indices larger than dataset size
  CheckForcedSplitFeatures();

  // if need bagging, create buffer
  data_sample_strategy_->ResetSampleConfig(config_.get(), true);
  ResetGradientBuffers();

  if (config_->linear_tree) {
    linear_tree_ = true;
  }
}

void GBDT::CheckForcedSplitFeatures() {
  std::queue<Json> forced_split_nodes;
  forced_split_nodes.push(forced_splits_json_);
  while (!forced_split_nodes.empty()) {
    Json node = forced_split_nodes.front();
    forced_split_nodes.pop();
    const int feature_index = node["feature"].int_value();
    if (feature_index > max_feature_idx_) {
      Log::Fatal("Forced splits file includes feature index %d, but maximum feature index in dataset is %d",
        feature_index, max_feature_idx_);
    }
    if (node.object_items().count("left") > 0) {
      forced_split_nodes.push(node["left"]);
    }
    if (node.object_items().count("right") > 0) {
      forced_split_nodes.push(node["right"]);
    }
  }
}

void GBDT::AddValidDataset(const Dataset* valid_data,
                           const std::vector<const Metric*>& valid_metrics) {
  if (!train_data_->CheckAlign(*valid_data)) {
    Log::Fatal("Cannot add validation data, since it has different bin mappers with training data");
  }
  // for a validation dataset, we need its score and metric
  auto new_score_updater =
    #ifdef USE_CUDA
    config_->device_type == std::string("cuda") ?
    std::unique_ptr<CUDAScoreUpdater>(new CUDAScoreUpdater(valid_data, num_tree_per_iteration_,
      objective_function_ != nullptr && objective_function_->IsCUDAObjective())) :
    #endif  // USE_CUDA
    std::unique_ptr<ScoreUpdater>(new ScoreUpdater(valid_data, num_tree_per_iteration_));
  // update score
  for (int i = 0; i < iter_; ++i) {
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      auto curr_tree = (i + num_init_iteration_) * num_tree_per_iteration_ + cur_tree_id;
      new_score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
    }
  }
  valid_score_updater_.push_back(std::move(new_score_updater));
  valid_metrics_.emplace_back();
  for (const auto& metric : valid_metrics) {
    valid_metrics_.back().push_back(metric);
  }
  valid_metrics_.back().shrink_to_fit();

  if (early_stopping_round_ > 0) {
    auto num_metrics = valid_metrics.size();
    if (es_first_metric_only_) {
      num_metrics = 1;
    }
    best_iter_.emplace_back(num_metrics, 0);
    best_score_.emplace_back(num_metrics, kMinScore);
    best_msg_.emplace_back(num_metrics);
  }
}

void GBDT::Boosting() {
  Common::FunctionTimer fun_timer("GBDT::Boosting", global_timer);
  if (objective_function_ == nullptr) {
    Log::Fatal("No objective function provided");
  }
  // objective function will calculate gradients and hessians
  int64_t num_score = 0;
  if (config_->bagging_by_query) {
    data_sample_strategy_->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
    objective_function_->
      GetGradientsWithSampledQueries(GetTrainingScore(&num_score), data_sample_strategy_->num_sampled_queries(), data_sample_strategy_->sampled_query_indices(), gradients_pointer_, hessians_pointer_);
  } else {
    objective_function_->
      GetGradients(GetTrainingScore(&num_score), gradients_pointer_, hessians_pointer_);
  }
}

void GBDT::ValidateAdaptiveFeatureConfig() const {
  if (config_ == nullptr || !config_->adaptive_feature_selection) {
    return;
  }
  CHECK_NOTNULL(train_data_);
  std::vector<std::string> unsupported;
  const auto reject = [&unsupported](bool condition, const char* name) {
    if (condition) {
      unsupported.emplace_back(name);
    }
  };

  reject(config_->boosting != "gbdt", "boosting!=gbdt");
  reject(objective_function_ == nullptr, "custom_or_missing_objective");
  reject(num_tree_per_iteration_ < 1, "num_models_per_iteration<1");
  reject(
      std::any_of(
          class_need_train_.begin(), class_need_train_.end(),
          [](bool need_train) { return !need_train; }),
      "untrained_multiclass_component");
  reject(config_->device_type != "cpu", "device!=cpu");
  reject(config_->tree_learner != "serial", "tree_learner!=serial");
  reject(Network::num_machines() != 1, "distributed_learning");
  reject(!config_->enable_bundle, "enable_bundle=false");
  reject(!config_->is_enable_sparse, "is_enable_sparse=false");
  reject(!config_->force_col_wise || config_->force_row_wise,
         "histogram_mode!=forced_column_wise");
  reject(config_->data_sample_strategy != "bagging" &&
             config_->data_sample_strategy != "goss",
         "data_sample_strategy");
  reject(config_->bagging_freq != 0 || config_->bagging_fraction != 1.0 ||
             config_->pos_bagging_fraction != 1.0 ||
             config_->neg_bagging_fraction != 1.0 ||
             config_->bagging_by_query,
         "bagging");
  reject(config_->feature_fraction_bynode != 1.0,
         "feature_fraction_bynode");
  reject(config_->linear_tree || train_data_->has_raw(), "linear_tree");
  reject(config_->use_quantized_grad, "quantized_gradients");
  reject(config_->extra_trees, "extra_trees");
  reject(config_->cegb_penalty_split != 0.0 ||
             !config_->cegb_penalty_feature_lazy.empty() ||
             !config_->cegb_penalty_feature_coupled.empty(),
         "cegb");
  reject(!config_->monotone_constraints.empty(), "monotone_constraints");
  reject(!config_->feature_contri.empty(), "feature_contri");
  reject(!config_->interaction_constraints.empty() ||
             !config_->interaction_constraints_vector.empty(),
         "interaction_constraints");
  reject(!config_->forcedsplits_filename.empty(), "forced_splits");
  reject(config_->early_stopping_round != 0, "native_early_stopping");
  reject(config_->min_gain_to_split < 0.0, "negative_min_gain_to_split");
  reject(num_init_iteration_ != 0, "warm_start");

  if (!unsupported.empty()) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support: %s. "
        "Use the "
        "validated single-machine, forced-column-wise native-objective CPU "
        "GBDT "
        "configuration.",
        Common::Join(unsupported, ", ").c_str());
  }
}

void GBDT::Train(int snapshot_freq, const std::string& model_output_path) {
  Common::FunctionTimer fun_timer("GBDT::Train", global_timer);
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    ValidateAdaptiveFeatureConfig();
    if (snapshot_freq > 0) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection requires one continuous "
          "fit and "
          "one final model; disable training snapshots.");
    }
  }
  bool is_finished = false;
  auto start_time = std::chrono::steady_clock::now();
  for (int iter = 0; iter < config_->num_iterations && !is_finished; ++iter) {
    is_finished = TrainOneIter(nullptr, nullptr);
    if (!is_finished) {
      is_finished = EvalAndCheckEarlyStopping();
    }
    auto end_time = std::chrono::steady_clock::now();
    // output used time per iteration
    Log::Info("%f seconds elapsed, finished iteration %d", std::chrono::duration<double,
              std::milli>(end_time - start_time) * 1e-3, iter + 1);
    if (snapshot_freq > 0
        && (iter + 1) % snapshot_freq == 0) {
      std::string snapshot_out = model_output_path + ".snapshot_iter_" + std::to_string(iter + 1);
      SaveModelToFile(0, -1, config_->saved_feature_importance_type, snapshot_out.c_str());
    }
  }
}

void GBDT::RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support refitting "
        "during "
        "its scoped continuous fit.");
  }
  CHECK_GT(nrow * ncol, 0);
  CHECK_EQ(static_cast<size_t>(num_data_), nrow);
  CHECK_EQ(models_.size(), ncol);

  int num_iterations = static_cast<int>(models_.size() / num_tree_per_iteration_);
  std::vector<int> leaf_pred(num_data_);
  if (linear_tree_) {
    std::vector<int> max_leaves_by_thread = std::vector<int>(OMP_NUM_THREADS(), 0);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < static_cast<int>(nrow); ++i) {
      int tid = omp_get_thread_num();
      for (size_t j = 0; j < ncol; ++j) {
        max_leaves_by_thread[tid] = std::max(max_leaves_by_thread[tid], tree_leaf_prediction[i * ncol + j]);
      }
    }
    int max_leaves = *std::max_element(max_leaves_by_thread.begin(), max_leaves_by_thread.end());
    max_leaves += 1;
    tree_learner_->InitLinear(train_data_, max_leaves);
  }

  for (int iter = 0; iter < num_iterations; ++iter) {
    Boosting();
    for (int tree_id = 0; tree_id < num_tree_per_iteration_; ++tree_id) {
      int model_index = iter * num_tree_per_iteration_ + tree_id;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < num_data_; ++i) {
        leaf_pred[i] = tree_leaf_prediction[i * ncol + model_index];
        CHECK_LT(leaf_pred[i], models_[model_index]->num_leaves());
      }
      size_t offset = static_cast<size_t>(tree_id) * num_data_;
      auto grad = gradients_pointer_ + offset;
      auto hess = hessians_pointer_ + offset;
      auto new_tree = tree_learner_->FitByExistingTree(models_[model_index].get(), leaf_pred, grad, hess);
      train_score_updater_->AddScore(tree_learner_.get(), new_tree, tree_id);
      models_[model_index].reset(new_tree);
    }
  }
}

double GBDT::BoostFromAverage(int class_id, bool update_scorer) {
  Common::FunctionTimer fun_timer("GBDT::BoostFromAverage", global_timer);
  // boosting from average label; or customized "average" if implemented for the current objective
  if (models_.empty() && !train_score_updater_->has_init_score() && objective_function_ != nullptr) {
    const double init_score = ObtainNativeInitialScore(*config_, train_data_, objective_function_, class_id);
    if (init_score != 0.0) {
      if (update_scorer) {
        train_score_updater_->AddScore(init_score, class_id);
        for (auto& score_updater : valid_score_updater_) {
          score_updater->AddScore(init_score, class_id);
        }
      }
      Log::Info("Start training from score %lf", init_score);
      return init_score;
    } else if (!ShouldBoostFromAverage(*config_, train_data_)
               && (std::string(objective_function_->GetName()) == std::string("regression_l1")
                   || std::string(objective_function_->GetName()) == std::string("quantile")
                   || std::string(objective_function_->GetName()) == std::string("mape"))) {
      Log::Warning("Disabling boost_from_average in %s may cause the slow convergence", objective_function_->GetName());
    }
  }
  return 0.0f;
}

bool GBDT::TrainOneIter(const score_t* gradients, const score_t* hessians) {
  Common::FunctionTimer fun_timer("GBDT::TrainOneIter", global_timer);
  if (iter_ == 0 && config_ != nullptr &&
      config_->adaptive_feature_selection) {
    ValidateAdaptiveFeatureConfig();
  }
  std::vector<double> init_scores(num_tree_per_iteration_, 0.0);
  // boosting first
  if (gradients == nullptr || hessians == nullptr) {
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      init_scores[cur_tree_id] = BoostFromAverage(cur_tree_id, true);
    }
    Boosting();
    gradients = gradients_pointer_;
    hessians = hessians_pointer_;
  } else {
    // use customized objective function
    // the check below fails unless objective=custom is provided in the parameters on Booster creation
    CHECK(objective_function_ == nullptr);
    if (data_sample_strategy_->IsHessianChange()) {
      // need to copy customized gradients when using GOSS
      int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration_;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int64_t i = 0; i < total_size; ++i) {
        gradients_[i] = gradients[i];
        hessians_[i] = hessians[i];
      }
      CHECK_EQ(gradients_pointer_, gradients_.data());
      CHECK_EQ(hessians_pointer_, hessians_.data());
      gradients = gradients_pointer_;
      hessians = hessians_pointer_;
    }
  }

  // Adaptive selection is intentionally completed before this iteration's
  // row-sampling / GOSS randomness is revealed. Multiclass objectives share
  // this one mask across all model trees in the iteration.
  const bool adaptive_iteration_enabled =
      config_ != nullptr && config_->adaptive_feature_selection;
  AdaptiveFeatureIterationGuard adaptive_iteration_guard(
      tree_learner_.get(), adaptive_iteration_enabled);
  adaptive_iteration_guard.Begin(num_tree_per_iteration_);

  // bagging logic
  if (!config_->bagging_by_query) {
    data_sample_strategy_->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
  }
  const bool is_use_subset = data_sample_strategy_->is_use_subset();
  const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
  const std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices = data_sample_strategy_->bag_data_indices();

  if (objective_function_ == nullptr && is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_ && !data_sample_strategy_->IsHessianChange()) {
    ResetGradientBuffers();
  }

  bool should_continue = false;
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    const size_t offset = static_cast<size_t>(cur_tree_id) * num_data_;
    std::unique_ptr<Tree> new_tree(new Tree(2, false, false));
    if (class_need_train_[cur_tree_id] && train_data_->num_features() > 0) {
      auto grad = gradients + offset;
      auto hess = hessians + offset;
      // need to copy gradients for bagging subset.
      if (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_) {
        for (int i = 0; i < bag_data_cnt; ++i) {
          gradients_pointer_[offset + i] = grad[bag_data_indices[i]];
          hessians_pointer_[offset + i] = hess[bag_data_indices[i]];
        }
        grad = gradients_pointer_ + offset;
        hess = hessians_pointer_ + offset;
      }
      bool is_first_tree = models_.size() < static_cast<size_t>(num_tree_per_iteration_);
      new_tree.reset(tree_learner_->Train(grad, hess, is_first_tree));
    }

    if (new_tree->num_leaves() > 1) {
      should_continue = true;
      auto score_ptr = train_score_updater_->score() + offset;
      auto residual_getter = [score_ptr](const label_t* label, int i) {return static_cast<double>(label[i]) - score_ptr[i]; };
      tree_learner_->RenewTreeOutput(new_tree.get(), objective_function_, residual_getter,
                                     num_data_, bag_data_indices.data(), bag_data_cnt, train_score_updater_->score());
      // shrinkage by learning rate
      new_tree->Shrinkage(shrinkage_rate_);
      // update score
      UpdateScore(new_tree.get(), cur_tree_id);
      if (std::fabs(init_scores[cur_tree_id]) > kEpsilon) {
        new_tree->AddBias(init_scores[cur_tree_id]);
      }
    } else {
      // only add default score one-time
      if (models_.size() < static_cast<size_t>(num_tree_per_iteration_)) {
        if (objective_function_ != nullptr && !config_->boost_from_average && !train_score_updater_->has_init_score()) {
          init_scores[cur_tree_id] = ObtainAutomaticInitialScore(objective_function_, cur_tree_id);
          // updates scores
          train_score_updater_->AddScore(init_scores[cur_tree_id], cur_tree_id);
          for (auto& score_updater : valid_score_updater_) {
            score_updater->AddScore(init_scores[cur_tree_id], cur_tree_id);
          }
        }
        new_tree->AsConstantTree(init_scores[cur_tree_id], num_data_);
      } else {
        // extend init_scores with zeros
        new_tree->AsConstantTree(0, num_data_);
      }
    }
    // add model
    models_.push_back(std::move(new_tree));
  }

  if (!should_continue) {
    Log::Warning("Stopped training because there are no more leaves that meet the split requirements");
    if (models_.size() > static_cast<size_t>(num_tree_per_iteration_)) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        models_.pop_back();
      }
    }
    return true;
  }

  // Commit the controller update and S_{m,t+1} only after native LightGBM has
  // accepted this boosting iteration. The guard aborts on the no-split return
  // above, matching the native model rollback boundary.
  adaptive_iteration_guard.Complete();

  ++iter_;
  return false;
}

void GBDT::RollbackOneIter() {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support rollback "
        "during "
        "its scoped continuous fit.");
  }
  if (iter_ <= 0) {
    return;
  }
  // reset score
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    auto curr_tree = models_.size() - num_tree_per_iteration_ + cur_tree_id;
    models_[curr_tree]->Shrinkage(-1.0);
    train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
    for (auto& score_updater : valid_score_updater_) {
      score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
    }
  }
  // remove model
  for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
    models_.pop_back();
  }
  --iter_;
}

bool GBDT::EvalAndCheckEarlyStopping() {
  bool is_met_early_stopping = false;
  // print message for metric
  auto best_msg = OutputMetric(iter_);


  is_met_early_stopping = !best_msg.empty();
  if (is_met_early_stopping) {
    Log::Info("Early stopping at iteration %d, the best iteration round is %d",
              iter_, iter_ - early_stopping_round_);
    Log::Info("Output of best iteration round:\n%s", best_msg.c_str());
    // pop last early_stopping_round_ models
    for (int i = 0; i < early_stopping_round_ * num_tree_per_iteration_; ++i) {
      models_.pop_back();
    }
  }
  return is_met_early_stopping;
}

void GBDT::UpdateScore(const Tree* tree, const int cur_tree_id) {
  Common::FunctionTimer fun_timer("GBDT::UpdateScore", global_timer);
  // update training score
  if (!data_sample_strategy_->is_use_subset()) {
    train_score_updater_->AddScore(tree_learner_.get(), tree, cur_tree_id);

    const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
    // we need to predict out-of-bag scores of data for boosting
    if (num_data_ - bag_data_cnt > 0) {
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        train_score_updater_->AddScore(tree, data_sample_strategy_->cuda_bag_data_indices().RawData() + bag_data_cnt, num_data_ - bag_data_cnt, cur_tree_id);
      } else {
      #endif  // USE_CUDA
        train_score_updater_->AddScore(tree, data_sample_strategy_->bag_data_indices().data() + bag_data_cnt, num_data_ - bag_data_cnt, cur_tree_id);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    }

  } else {
    train_score_updater_->AddScore(tree, cur_tree_id);
  }


  // update validation score
  for (auto& score_updater : valid_score_updater_) {
    score_updater->AddScore(tree, cur_tree_id);
  }
}

#ifdef USE_CUDA
std::vector<double> GBDT::EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const {
#else
std::vector<double> GBDT::EvalOneMetric(const Metric* metric, const double* score, const data_size_t /*num_data*/) const {
#endif  // USE_CUDA
  #ifdef USE_CUDA
  const bool evaluation_on_cuda = metric->IsCUDAMetric();
  if ((boosting_on_gpu_ && evaluation_on_cuda) || (!boosting_on_gpu_ && !evaluation_on_cuda)) {
  #endif  // USE_CUDA
    return metric->Eval(score, objective_function_);
  #ifdef USE_CUDA
  } else if (boosting_on_gpu_ && !evaluation_on_cuda) {
    const size_t total_size = static_cast<size_t>(num_data) * static_cast<size_t>(num_tree_per_iteration_);
    if (total_size > host_score_.size()) {
      host_score_.resize(total_size, 0.0f);
    }
    CopyFromCUDADeviceToHost<double>(host_score_.data(), score, total_size, __FILE__, __LINE__);
    return metric->Eval(host_score_.data(), objective_function_);
  } else {
    const size_t total_size = static_cast<size_t>(num_data) * static_cast<size_t>(num_tree_per_iteration_);
    if (total_size > cuda_score_.Size()) {
      cuda_score_.Resize(total_size);
    }
    CopyFromHostToCUDADevice<double>(cuda_score_.RawData(), score, total_size, __FILE__, __LINE__);
    return metric->Eval(cuda_score_.RawData(), objective_function_);
  }
  #endif  // USE_CUDA
}

std::string GBDT::OutputMetric(int iter) {
  bool need_output = (iter % config_->metric_freq) == 0;
  std::string ret = "";
  std::stringstream msg_buf;
  std::vector<std::pair<size_t, size_t>> meet_early_stopping_pairs;
  // print training metric
  if (need_output) {
    for (auto& sub_metric : training_metrics_) {
      auto name = sub_metric->GetName();
      auto scores = EvalOneMetric(sub_metric, train_score_updater_->score(), train_score_updater_->num_data());
      for (size_t k = 0; k < name.size(); ++k) {
        std::stringstream tmp_buf;
        tmp_buf << "Iteration:" << iter
          << ", training " << name[k]
          << " : " << scores[k];
        Log::Info(tmp_buf.str().c_str());
        if (early_stopping_round_ > 0) {
          msg_buf << tmp_buf.str() << '\n';
        }
      }
    }
  }
  // print validation metric
  if (need_output || early_stopping_round_ > 0) {
    for (size_t i = 0; i < valid_metrics_.size(); ++i) {
      for (size_t j = 0; j < valid_metrics_[i].size(); ++j) {
        auto test_scores = EvalOneMetric(valid_metrics_[i][j], valid_score_updater_[i]->score(), valid_score_updater_[i]->num_data());
        auto name = valid_metrics_[i][j]->GetName();
        for (size_t k = 0; k < name.size(); ++k) {
          std::stringstream tmp_buf;
          tmp_buf << "Iteration:" << iter
            << ", valid_" << i + 1 << " " << name[k]
            << " : " << test_scores[k];
          if (need_output) {
            Log::Info(tmp_buf.str().c_str());
          }
          if (early_stopping_round_ > 0) {
            msg_buf << tmp_buf.str() << '\n';
          }
        }
        if (es_first_metric_only_ && j > 0) {
          continue;
        }
        if (ret.empty() && early_stopping_round_ > 0) {
          auto cur_score = valid_metrics_[i][j]->factor_to_bigger_better() * test_scores.back();
          if (cur_score - best_score_[i][j] > early_stopping_min_delta_) {
            best_score_[i][j] = cur_score;
            best_iter_[i][j] = iter;
            meet_early_stopping_pairs.emplace_back(i, j);
          } else {
            if (iter - best_iter_[i][j] >= early_stopping_round_) {
              ret = best_msg_[i][j];
            }
          }
        }
      }
    }
  }
  for (auto& pair : meet_early_stopping_pairs) {
    best_msg_[pair.first][pair.second] = msg_buf.str();
  }
  return ret;
}

/*! \brief Get eval result */
std::vector<double> GBDT::GetEvalAt(int data_idx) const {
  CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));
  std::vector<double> ret;
  if (data_idx == 0) {
    for (auto& sub_metric : training_metrics_) {
      auto scores = EvalOneMetric(sub_metric, train_score_updater_->score(), train_score_updater_->num_data());
      for (auto score : scores) {
        ret.push_back(score);
      }
    }
  } else {
    auto used_idx = data_idx - 1;
    for (size_t j = 0; j < valid_metrics_[used_idx].size(); ++j) {
      auto test_scores = EvalOneMetric(valid_metrics_[used_idx][j], valid_score_updater_[used_idx]->score(), valid_score_updater_[used_idx]->num_data());
      for (auto score : test_scores) {
        ret.push_back(score);
      }
    }
  }
  return ret;
}

/*! \brief Get training scores result */
const double* GBDT::GetTrainingScore(int64_t* out_len) {
  *out_len = static_cast<int64_t>(train_score_updater_->num_data()) * num_class_;
  return train_score_updater_->score();
}

void GBDT::PredictContrib(const double* features, double* output) const {
  // set zero
  const int num_features = max_feature_idx_ + 1;
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_ * (num_features + 1));
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      models_[i * num_tree_per_iteration_ + k]->PredictContrib(features, num_features, output + k*(num_features + 1));
    }
  }
}

void GBDT::PredictContribByMap(const std::unordered_map<int, double>& features,
                               std::vector<std::unordered_map<int, double>>* output) const {
  const int num_features = max_feature_idx_ + 1;
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      models_[i * num_tree_per_iteration_ + k]->PredictContribByMap(features, num_features, &((*output)[k]));
    }
  }
}

void GBDT::GetPredictAt(int data_idx, double* out_result, int64_t* out_len) {
  CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));

  const double* raw_scores = nullptr;
  data_size_t num_data = 0;
  if (data_idx == 0) {
    raw_scores = GetTrainingScore(out_len);
    num_data = train_score_updater_->num_data();
  } else {
    auto used_idx = data_idx - 1;
    raw_scores = valid_score_updater_[used_idx]->score();
    num_data = valid_score_updater_[used_idx]->num_data();
    *out_len = static_cast<int64_t>(num_data) * num_class_;
  }
  #ifdef USE_CUDA
  std::vector<double> host_raw_scores;
  if (boosting_on_gpu_) {
    host_raw_scores.resize(static_cast<size_t>(*out_len), 0.0);
    CopyFromCUDADeviceToHost<double>(host_raw_scores.data(), raw_scores, static_cast<size_t>(*out_len), __FILE__, __LINE__);
    raw_scores = host_raw_scores.data();
  }
  #endif  // USE_CUDA
  if (objective_function_ != nullptr) {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_data; ++i) {
      std::vector<double> tree_pred(num_tree_per_iteration_);
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        tree_pred[j] = raw_scores[j * num_data + i];
      }
      std::vector<double> tmp_result(num_class_);
      objective_function_->ConvertOutput(tree_pred.data(), tmp_result.data());
      for (int j = 0; j < num_class_; ++j) {
        out_result[j * num_data + i] = static_cast<double>(tmp_result[j]);
      }
    }
  } else {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_data; ++i) {
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        out_result[j * num_data + i] = static_cast<double>(raw_scores[j * num_data + i]);
      }
    }
  }
}

double GBDT::GetUpperBoundValue() const {
  double max_value = 0.0;
  for (const auto &tree : models_) {
    max_value += tree->GetUpperBoundValue();
  }
  return max_value;
}

double GBDT::GetLowerBoundValue() const {
  double min_value = 0.0;
  for (const auto &tree : models_) {
    min_value += tree->GetLowerBoundValue();
  }
  return min_value;
}

void GBDT::ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                             const std::vector<const Metric*>& training_metrics) {
  if (config_ != nullptr && config_->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
        "training data during its scoped continuous fit.");
  }
  if (train_data != train_data_ && !train_data_->CheckAlign(*train_data)) {
    Log::Fatal("Cannot reset training data, since new training data has different bin mappers");
  }

  objective_function_ = objective_function;
  data_sample_strategy_->UpdateObjectiveFunction(objective_function);
  if (objective_function_ != nullptr) {
    CHECK_EQ(num_tree_per_iteration_, objective_function_->NumModelPerIteration());
    if (objective_function_->IsRenewTreeOutput() && !config_->monotone_constraints.empty()) {
      Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
    }
  }
  is_constant_hessian_ = GetIsConstHessian(objective_function);

  // push training metrics
  training_metrics_.clear();
  for (const auto& metric : training_metrics) {
    training_metrics_.push_back(metric);
  }
  training_metrics_.shrink_to_fit();

  #ifdef USE_CUDA
  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                    !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU
  tree_learner_->ResetBoostingOnGPU(boosting_on_gpu_);
  #endif  // USE_CUDA

  if (train_data != train_data_) {
    train_data_ = train_data;
    data_sample_strategy_->UpdateTrainingData(train_data);
    // not same training data, need reset score and others
    // create score tracker
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda")) {
      train_score_updater_.reset(new CUDAScoreUpdater(train_data_, num_tree_per_iteration_, boosting_on_gpu_));
    } else {
    #endif  // USE_CUDA
      train_score_updater_.reset(new ScoreUpdater(train_data_, num_tree_per_iteration_));
    #ifdef USE_CUDA
    }
    #endif  // USE_CUDA

    // update score
    for (int i = 0; i < iter_; ++i) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        auto curr_tree = (i + num_init_iteration_) * num_tree_per_iteration_ + cur_tree_id;
        train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
    }

    num_data_ = train_data_->num_data();

    ResetGradientBuffers();

    max_feature_idx_ = train_data_->num_total_features() - 1;
    label_idx_ = train_data_->label_idx();
    feature_names_ = train_data_->feature_names();
    feature_infos_ = train_data_->feature_infos();
    parser_config_str_ = train_data_->parser_config_str();

    tree_learner_->ResetTrainingData(train_data, is_constant_hessian_);
    data_sample_strategy_->ResetSampleConfig(config_.get(), true);
  } else {
    tree_learner_->ResetIsConstantHessian(is_constant_hessian_);
  }
}

void GBDT::ResetConfig(const Config* config) {
  const bool current_is_adaptive =
      config_ != nullptr && config_->adaptive_feature_selection;
  if (current_is_adaptive || config->adaptive_feature_selection) {
    Log::Fatal(
        "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
        "configuration or enabling the mode during an existing fit.");
  }
  auto new_config = std::unique_ptr<Config>(new Config(*config));
  if (!config->monotone_constraints.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->monotone_constraints.size());
  }
  if (!config->feature_contri.empty()) {
    CHECK_EQ(static_cast<size_t>(train_data_->num_total_features()), config->feature_contri.size());
  }
  if (objective_function_ != nullptr && objective_function_->IsRenewTreeOutput() && !config->monotone_constraints.empty()) {
    Log::Fatal("Cannot use ``monotone_constraints`` in %s objective, please disable it.", objective_function_->GetName());
  }
  early_stopping_round_ = new_config->early_stopping_round;
  shrinkage_rate_ = new_config->learning_rate;
  if (tree_learner_ != nullptr) {
    tree_learner_->ResetConfig(new_config.get());
  }

  boosting_on_gpu_ = objective_function_ != nullptr && objective_function_->IsCUDAObjective() &&
                    !data_sample_strategy_->IsHessianChange();  // for sample strategy with Hessian change, fall back to boosting on CPU
  tree_learner_->ResetBoostingOnGPU(boosting_on_gpu_);

  if (train_data_ != nullptr) {
    data_sample_strategy_->ResetSampleConfig(new_config.get(), false);
    if (data_sample_strategy_->NeedResizeGradients()) {
      // resize gradient vectors to copy the customized gradients for goss or bagging with subset
      ResetGradientBuffers();
    }
  }
  if (config_.get() != nullptr && config_->forcedsplits_filename != new_config->forcedsplits_filename) {
    // load forced_splits file
    if (!new_config->forcedsplits_filename.empty()) {
      std::ifstream forced_splits_file(
          new_config->forcedsplits_filename.c_str());
      std::stringstream buffer;
      buffer << forced_splits_file.rdbuf();
      std::string err;
      forced_splits_json_ = Json::parse(buffer.str(), &err);
      tree_learner_->SetForcedSplit(&forced_splits_json_);
    } else {
      forced_splits_json_ = Json();
      tree_learner_->SetForcedSplit(nullptr);
    }
  }
  config_.reset(new_config.release());
}

void GBDT::ResetGradientBuffers() {
  const size_t total_size = static_cast<size_t>(num_data_) * num_tree_per_iteration_;
  const bool is_use_subset = data_sample_strategy_->is_use_subset();
  const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
  if (objective_function_ != nullptr) {
    #ifdef USE_CUDA
    if (config_->device_type == std::string("cuda") && boosting_on_gpu_) {
      if (cuda_gradients_.Size() < total_size) {
        cuda_gradients_.Resize(total_size);
        cuda_hessians_.Resize(total_size);
      }
      gradients_pointer_ = cuda_gradients_.RawData();
      hessians_pointer_ = cuda_hessians_.RawData();
    } else {
    #endif  // USE_CUDA
      if (gradients_.size() < total_size) {
        gradients_.resize(total_size);
        hessians_.resize(total_size);
      }
      gradients_pointer_ = gradients_.data();
      hessians_pointer_ = hessians_.data();
    #ifdef USE_CUDA
    }
    #endif  // USE_CUDA
  } else if (data_sample_strategy_->IsHessianChange() || (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_)) {
    if (gradients_.size() < total_size) {
      gradients_.resize(total_size);
      hessians_.resize(total_size);
    }
    gradients_pointer_ = gradients_.data();
    hessians_pointer_ = hessians_.data();
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/gbdt.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_GBDT_H_
#define LIGHTGBM_SRC_BOOSTING_GBDT_H_

#include <LightGBM/boosting.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/threading.h>
#include <LightGBM/sample_strategy.h>

#include <string>
#include <algorithm>
#include <cstdio>
#include <fstream>
#include <map>
#include <memory>
#include <mutex>
#include <unordered_map>
#include <utility>
#include <vector>

#include "cuda/cuda_score_updater.hpp"
#include "score_updater.hpp"

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*!
* \brief GBDT algorithm implementation. including Training, prediction, bagging.
*/
class GBDT : public GBDTBase {
 public:
  /*!
  * \brief Constructor
  */
  GBDT();

  /*!
  * \brief Destructor
  */
  ~GBDT();


  /*!
  * \brief Initialization logic
  * \param gbdt_config Config for boosting
  * \param train_data Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  */
  void Init(const Config* gbdt_config, const Dataset* train_data,
            const ObjectiveFunction* objective_function,
            const std::vector<const Metric*>& training_metrics) override;

  /*!
  * \brief Traverse the tree of forced splits and check that all indices are less than the number of features.
  */
  void CheckForcedSplitFeatures();

  /*!
  * \brief Merge model from other boosting object. Will insert to the front of current boosting object
  * \param other
  */
  void MergeFrom(const Boosting* other) override {
    auto other_gbdt = reinterpret_cast<const GBDT*>(other);
    const bool this_is_adaptive =
        config_ != nullptr && config_->adaptive_feature_selection;
    const bool other_is_adaptive =
        other_gbdt->config_ != nullptr &&
        other_gbdt->config_->adaptive_feature_selection;
    if (this_is_adaptive || other_is_adaptive) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection requires a fresh fit and "
          "does "
          "not support merging or warm-starting boosters.");
    }
    // tmp move to other vector
    auto original_models = std::move(models_);
    models_ = std::vector<std::unique_ptr<Tree>>();
    // push model from other first
    for (const auto& tree : other_gbdt->models_) {
      auto new_tree = std::unique_ptr<Tree>(new Tree(*(tree.get())));
      models_.push_back(std::move(new_tree));
    }
    num_init_iteration_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    // push model in current object
    for (const auto& tree : original_models) {
      auto new_tree = std::unique_ptr<Tree>(new Tree(*(tree.get())));
      models_.push_back(std::move(new_tree));
    }
    num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
  }

  void ShuffleModels(int start_iter, int end_iter) override {
    int total_iter = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    start_iter = std::max(0, start_iter);
    if (end_iter <= 0) {
      end_iter = total_iter;
    }
    end_iter = std::min(total_iter, end_iter);
    auto original_models = std::move(models_);
    std::vector<int> indices(total_iter);
    for (int i = 0; i < total_iter; ++i) {
      indices[i] = i;
    }
    Random tmp_rand(17);
    for (int i = start_iter; i < end_iter - 1; ++i) {
      int j = tmp_rand.NextShort(i + 1, end_iter);
      std::swap(indices[i], indices[j]);
    }
    models_ = std::vector<std::unique_ptr<Tree>>();
    for (int i = 0; i < total_iter; ++i) {
      for (int j = 0; j < num_tree_per_iteration_; ++j) {
        int tree_idx = indices[i] * num_tree_per_iteration_ + j;
        auto new_tree = std::unique_ptr<Tree>(new Tree(*(original_models[tree_idx].get())));
        models_.push_back(std::move(new_tree));
      }
    }
  }

  /*!
  * \brief Reset the training data
  * \param train_data New Training data
  * \param objective_function Training objective function
  * \param training_metrics Training metrics
  */
  void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
                         const std::vector<const Metric*>& training_metrics) override;

  /*!
  * \brief Reset Boosting Config
  * \param gbdt_config Config for boosting
  */
  void ResetConfig(const Config* gbdt_config) override;

  /*!
  * \brief Adding a validation dataset
  * \param valid_data Validation dataset
  * \param valid_metrics Metrics for validation dataset
  */
  void AddValidDataset(const Dataset* valid_data,
                       const std::vector<const Metric*>& valid_metrics) override;

  /*!
  * \brief Perform a full training procedure
  * \param snapshot_freq frequency of snapshot
  * \param model_output_path path of model file
  */
  void Train(int snapshot_freq, const std::string& model_output_path) override;

  void RefitTree(const int* tree_leaf_prediction, const size_t nrow, const size_t ncol) override;

  /*!
  * \brief Training logic
  * \param gradients nullptr for using default objective, otherwise use self-defined boosting
  * \param hessians nullptr for using default objective, otherwise use self-defined boosting
  * \return True if cannot train any more
  */
  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override;

  /*!
  * \brief Rollback one iteration
  */
  void RollbackOneIter() override;

  /*!
  * \brief Get current iteration
  */
  int GetCurrentIteration() const override { return static_cast<int>(models_.size()) / num_tree_per_iteration_; }

  const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const override {
    if (tree_learner_ == nullptr) {
      return Boosting::GetAdaptiveFeatureSelectedCountHistory();
    }
    return tree_learner_->GetAdaptiveFeatureSelectedCountHistory();
  }

  /*!
  * \brief Get parameters as a JSON string
  */
  std::string GetLoadedParam() const override {
    if (loaded_parameter_.empty()) {
      return std::string("{}");
    }
    const auto param_types = Config::ParameterTypes();
    const auto lines = Common::Split(loaded_parameter_.c_str(), "\n");
    bool first = true;
    std::stringstream str_buf;
    str_buf << "{";
    for (const auto& line : lines) {
      const auto pair = Common::Split(line.c_str(), ":");
      if (pair[1] == " ]")
        continue;
      const auto param = pair[0].substr(1);
      const auto value_str = pair[1].substr(1, pair[1].size() - 2);
      auto iter = param_types.find(param);
      if (iter == param_types.end()) {
        Log::Warning("Ignoring unrecognized parameter '%s' found in model string.", param.c_str());
        continue;
      }
      std::string param_type = iter->second;
      if (first) {
        first = false;
        str_buf << "\"";
      } else {
        str_buf << ",\"";
      }
      str_buf << param << "\": ";
      if (param_type == "string") {
        str_buf << "\"" << value_str << "\"";
      } else if (param_type == "int") {
        int value;
        Common::Atoi(value_str.c_str(), &value);
        str_buf << value;
      } else if (param_type == "double") {
        double value;
        Common::Atof(value_str.c_str(), &value);
        str_buf << value;
      } else if (param_type == "bool") {
        bool value = value_str == "1";
        str_buf << std::boolalpha << value;
      } else if (param_type.substr(0, 6) == "vector") {
        str_buf << "[";
        if (param_type.substr(7, 6) == "string") {
          const auto parts = Common::Split(value_str.c_str(), ",");
          str_buf << "\"" << Common::Join(parts, "\",\"") << "\"";
        } else {
          str_buf << value_str;
        }
        str_buf << "]";
      }
    }
    str_buf << "}";
    return str_buf.str();
  }

  /*!
  * \brief Can use early stopping for prediction or not
  * \return True if cannot use early stopping for prediction
  */
  bool NeedAccuratePrediction() const override {
    if (objective_function_ == nullptr) {
      return true;
    } else {
      return objective_function_->NeedAccuratePrediction();
    }
  }

  /*!
  * \brief Get evaluation result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return evaluation result
  */
  std::vector<double> GetEvalAt(int data_idx) const override;

  /*!
  * \brief Get current training score
  * \param out_len length of returned score
  * \return training score
  */
  const double* GetTrainingScore(int64_t* out_len) override;

  /*!
  * \brief Get size of prediction at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \return The size of prediction
  */
  int64_t GetNumPredictAt(int data_idx) const override {
    CHECK(data_idx >= 0 && data_idx <= static_cast<int>(valid_score_updater_.size()));
    data_size_t num_data = train_data_->num_data();
    if (data_idx > 0) {
      num_data = valid_score_updater_[data_idx - 1]->num_data();
    }
    return static_cast<int64_t>(num_data) * num_class_;
  }

  /*!
  * \brief Get prediction result at data_idx data
  * \param data_idx 0: training data, 1: 1st validation data
  * \param result used to store prediction result, should allocate memory before call this function
  * \param out_len length of returned score
  */
  void GetPredictAt(int data_idx, double* out_result, int64_t* out_len) override;

  /*!
  * \brief Get number of prediction for one data
  * \param start_iteration Start index of the iteration to predict
  * \param num_iteration number of used iterations
  * \param is_pred_leaf True if predicting leaf index
  * \param is_pred_contrib True if predicting feature contribution
  * \return number of prediction
  */
  inline int NumPredictOneRow(int start_iteration, int num_iteration, bool is_pred_leaf, bool is_pred_contrib) const override {
    int num_pred_in_one_row = num_class_;
    if (is_pred_leaf) {
      int max_iteration = GetCurrentIteration();
      start_iteration = std::max(start_iteration, 0);
      start_iteration = std::min(start_iteration, max_iteration);
      if (num_iteration > 0) {
        num_pred_in_one_row *= static_cast<int>(std::min(max_iteration - start_iteration, num_iteration));
      } else {
        num_pred_in_one_row *= (max_iteration - start_iteration);
      }
    } else if (is_pred_contrib) {
      num_pred_in_one_row = num_tree_per_iteration_ * (max_feature_idx_ + 2);  // +1 for 0-based indexing, +1 for baseline
    }
    return num_pred_in_one_row;
  }

  void PredictRaw(const double* features, double* output,
                  const PredictionEarlyStopInstance* earlyStop) const override;

  void PredictRawByMap(const std::unordered_map<int, double>& features, double* output,
                       const PredictionEarlyStopInstance* early_stop) const override;

  void Predict(const double* features, double* output,
               const PredictionEarlyStopInstance* earlyStop) const override;

  void PredictByMap(const std::unordered_map<int, double>& features, double* output,
                    const PredictionEarlyStopInstance* early_stop) const override;

  void PredictLeafIndex(const double* features, double* output) const override;

  void PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const override;

  void PredictContrib(const double* features, double* output) const override;

  void PredictContribByMap(const std::unordered_map<int, double>& features,
                           std::vector<std::unordered_map<int, double>>* output) const override;

  /*!
  * \brief Dump model to json format string
  * \param start_iteration The model will be saved start from
  * \param num_iteration Number of iterations that want to dump, -1 means dump all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Json format string of model
  */
  std::string DumpModel(int start_iteration, int num_iteration,
                        int feature_importance_type) const override;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \return if-else format codes of model
  */
  std::string ModelToIfElse(int num_iteration) const override;

  /*!
  * \brief Translate model to if-else statement
  * \param num_iteration Number of iterations that want to translate, -1 means translate all
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  bool SaveModelToIfElse(int num_iteration, const char* filename) const override;

  /*!
  * \brief Save model to file
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \param filename Filename that want to save to
  * \return is_finish Is training finished or not
  */
  bool SaveModelToFile(int start_iteration, int num_iterations,
                       int feature_importance_type,
                       const char* filename) const override;

  /*!
  * \brief Save model to string
  * \param start_iteration The model will be saved start from
  * \param num_iterations Number of model that want to save, -1 means save all
  * \param feature_importance_type Type of feature importance, 0: split, 1: gain
  * \return Non-empty string if succeeded
  */
  std::string SaveModelToString(int start_iteration, int num_iterations, int feature_importance_type) const override;

  /*!
  * \brief Restore from a serialized buffer
  */
  bool LoadModelFromString(const char* buffer, size_t len) override;

  /*!
  * \brief Calculate feature importances
  * \param num_iteration Number of model that want to use for feature importance, -1 means use all
  * \param importance_type: 0 for split, 1 for gain
  * \return vector of feature_importance
  */
  std::vector<double> FeatureImportance(int num_iteration, int importance_type) const override;

  /*!
  * \brief Calculate upper bound value
  * \return upper bound value
  */
  double GetUpperBoundValue() const override;

  /*!
  * \brief Calculate lower bound value
  * \return lower bound value
  */
  double GetLowerBoundValue() const override;

  /*!
  * \brief Get max feature index of this model
  * \return Max feature index of this model
  */
  inline int MaxFeatureIdx() const override { return max_feature_idx_; }

  /*!
  * \brief Get feature names of this model
  * \return Feature names of this model
  */
  inline std::vector<std::string> FeatureNames() const override { return feature_names_; }

  /*!
  * \brief Get index of label column
  * \return index of label column
  */
  inline int LabelIdx() const override { return label_idx_; }

  /*!
  * \brief Get number of weak sub-models
  * \return Number of weak sub-models
  */
  inline int NumberOfTotalModel() const override { return static_cast<int>(models_.size()); }

  /*!
  * \brief Get number of tree per iteration
  * \return number of tree per iteration
  */
  inline int NumModelPerIteration() const override { return num_tree_per_iteration_; }

  /*!
  * \brief Get number of classes
  * \return Number of classes
  */
  inline int NumberOfClasses() const override { return num_class_; }

  inline void InitPredict(int start_iteration, int num_iteration, bool is_pred_contrib) override {
    num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
    start_iteration = std::max(start_iteration, 0);
    start_iteration = std::min(start_iteration, num_iteration_for_pred_);
    if (num_iteration > 0) {
      num_iteration_for_pred_ = std::min(num_iteration, num_iteration_for_pred_ - start_iteration);
    } else {
      num_iteration_for_pred_ = num_iteration_for_pred_ - start_iteration;
    }
    start_iteration_for_pred_ = start_iteration;

    if (is_pred_contrib && !models_initialized_) {
      std::lock_guard<std::mutex> lock(instance_mutex_);
      if (models_initialized_)
        return;

      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < static_cast<int>(models_.size()); ++i) {
        models_[i]->RecomputeMaxDepth();
      }

      models_initialized_ = true;
    }
  }

  inline double GetLeafValue(int tree_idx, int leaf_idx) const override {
    CHECK(tree_idx >= 0 && static_cast<size_t>(tree_idx) < models_.size());
    CHECK(leaf_idx >= 0 && leaf_idx < models_[tree_idx]->num_leaves());
    return models_[tree_idx]->LeafOutput(leaf_idx);
  }

  inline void SetLeafValue(int tree_idx, int leaf_idx, double val) override {
    CHECK(tree_idx >= 0 && static_cast<size_t>(tree_idx) < models_.size());
    CHECK(leaf_idx >= 0 && leaf_idx < models_[tree_idx]->num_leaves());
    models_[tree_idx]->SetLeafOutput(leaf_idx, val);
  }

  /*!
  * \brief Get Type name of this boosting object
  */
  const char* SubModelName() const override { return "tree"; }

  bool IsLinear() const override { return linear_tree_; }

  inline std::string ParserConfigStr() const override {return parser_config_str_;}

 protected:
  virtual bool GetIsConstHessian(const ObjectiveFunction* objective_function) {
    if (objective_function != nullptr && !data_sample_strategy_->IsHessianChange()) {
      return objective_function->IsConstantHessian();
    } else {
      return false;
    }
  }
  /*!
  * \brief Print eval result and check early stopping
  */
  virtual bool EvalAndCheckEarlyStopping();

  /*!
  * \brief reset config for bagging
  */
  void ResetBaggingConfig(const Config* config, bool is_change_dataset);

  /*!
  * \brief calculate the objective function
  */
  virtual void Boosting();

  /*! \brief Reject configurations outside JAEGER's validated training scope */
  void ValidateAdaptiveFeatureConfig() const;

  /*!
  * \brief updating score after tree was trained
  * \param tree Trained tree of this iteration
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual void UpdateScore(const Tree* tree, const int cur_tree_id);

  /*!
  * \brief eval results for one metric

  */
  virtual std::vector<double> EvalOneMetric(const Metric* metric, const double* score, const data_size_t num_data) const;

  /*!
  * \brief Print metric result of current iteration
  * \param iter Current iteration
  * \return best_msg if met early_stopping
  */
  std::string OutputMetric(int iter);

  virtual double BoostFromAverage(int class_id, bool update_scorer);

  /*!
  * \brief Reset gradient buffers, must be called after sample strategy is reset
  */
  void ResetGradientBuffers();

  /*! \brief current iteration */
  int iter_;
  /*! \brief Pointer to training data */
  const Dataset* train_data_;
  /*! \brief Config of gbdt */
  std::unique_ptr<Config> config_;
  /*! \brief Tree learner, will use this class to learn trees */
  std::unique_ptr<TreeLearner> tree_learner_;
  /*! \brief Objective function */
  const ObjectiveFunction* objective_function_;
  /*! \brief Store and update training data's score */
  std::unique_ptr<ScoreUpdater> train_score_updater_;
  /*! \brief Metrics for training data */
  std::vector<const Metric*> training_metrics_;
  /*! \brief Store and update validation data's scores */
  std::vector<std::unique_ptr<ScoreUpdater>> valid_score_updater_;
  /*! \brief Metric for validation data */
  std::vector<std::vector<const Metric*>> valid_metrics_;
  /*! \brief Number of rounds for early stopping */
  int early_stopping_round_;
  /*! \brief Minimum improvement for early stopping */
  double early_stopping_min_delta_;
  /*! \brief Only use first metric for early stopping */
  bool es_first_metric_only_;
  /*! \brief Best iteration(s) for early stopping */
  std::vector<std::vector<int>> best_iter_;
  /*! \brief Best score(s) for early stopping */
  std::vector<std::vector<double>> best_score_;
  /*! \brief output message of best iteration */
  std::vector<std::vector<std::string>> best_msg_;
  /*! \brief Trained models(trees) */
  std::vector<std::unique_ptr<Tree>> models_;
  /*! \brief Max feature index of training data*/
  int max_feature_idx_;
  /*! \brief Parser config file content */
  std::string parser_config_str_ = "";
  /*! \brief Are the models initialized (passed RecomputeMaxDepth phase) */
  bool models_initialized_ = false;
  /*! \brief Mutex for exclusive models initialization */
  std::mutex instance_mutex_;

#ifdef USE_CUDA
  /*! \brief First order derivative of training data */
  std::vector<score_t, CHAllocator<score_t>> gradients_;
  /*! \brief Second order derivative of training data */
  std::vector<score_t, CHAllocator<score_t>> hessians_;
#else
  /*! \brief First order derivative of training data */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> gradients_;
  /*! \brief Second order derivative of training data */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> hessians_;
#endif
  /*! \brief Pointer to gradient vector, can be on CPU or GPU */
  score_t* gradients_pointer_;
  /*! \brief Pointer to hessian vector, can be on CPU or GPU */
  score_t* hessians_pointer_;
  /*! \brief Whether boosting is done on GPU, used for device_type=cuda */
  bool boosting_on_gpu_;
  #ifdef USE_CUDA
  /*! \brief Gradient vector on GPU */
  CUDAVector<score_t> cuda_gradients_;
  /*! \brief Hessian vector on GPU */
  CUDAVector<score_t> cuda_hessians_;
  /*! \brief Buffer for scores when boosting is on GPU but evaluation is not, used only with device_type=cuda */
  mutable std::vector<double> host_score_;
  /*! \brief Buffer for scores when boosting is not on GPU but evaluation is, used only with device_type=cuda */
  mutable CUDAVector<double> cuda_score_;
  #endif  // USE_CUDA

  /*! \brief Number of training data */
  data_size_t num_data_;
  /*! \brief Number of trees per iterations */
  int num_tree_per_iteration_;
  /*! \brief Number of class */
  int num_class_;
  /*! \brief Index of label column */
  data_size_t label_idx_;
  /*! \brief number of used model */
  int num_iteration_for_pred_;
  /*! \brief Start iteration of used model */
  int start_iteration_for_pred_;
  /*! \brief Shrinkage rate for one iteration */
  double shrinkage_rate_;
  /*! \brief Number of loaded initial models */
  int num_init_iteration_;
  /*! \brief Feature names */
  std::vector<std::string> feature_names_;
  std::vector<std::string> feature_infos_;
  std::vector<bool> class_need_train_;
  bool is_constant_hessian_;
  std::unique_ptr<ObjectiveFunction> loaded_objective_;
  bool average_output_;
  bool need_re_bagging_;
  bool balanced_bagging_;
  std::string loaded_parameter_;
  std::vector<int8_t> monotone_constraints_;
  Json forced_splits_json_;
  bool linear_tree_;
  std::unique_ptr<SampleStrategy> data_sample_strategy_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_BOOSTING_GBDT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/gbdt_model_text.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/config.h>
#include <LightGBM/metric.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <string>
#include <sstream>
#include <unordered_map>
#include <utility>
#include <vector>

#include "gbdt.h"

namespace LightGBM {

const char* kModelVersion = "v4";

std::string GBDT::DumpModel(int start_iteration, int num_iteration, int feature_importance_type) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  str_buf << "{";
  str_buf << "\"name\":\"" << SubModelName() << "\"," << '\n';
  str_buf << "\"version\":\"" << kModelVersion << "\"," << '\n';
  str_buf << "\"num_class\":" << num_class_ << "," << '\n';
  str_buf << "\"num_tree_per_iteration\":" << num_tree_per_iteration_ << "," << '\n';
  str_buf << "\"label_index\":" << label_idx_ << "," << '\n';
  str_buf << "\"max_feature_idx\":" << max_feature_idx_ << "," << '\n';
  if (objective_function_ != nullptr) {
    str_buf << "\"objective\":\"" << objective_function_->ToString() << "\",\n";
  }

  str_buf << "\"average_output\":" << (average_output_ ? "true" : "false") << ",\n";

  str_buf << "\"feature_names\":[\"" << CommonC::Join(feature_names_, "\",\"")
          << "\"]," << '\n';

  str_buf << "\"monotone_constraints\":["
          << CommonC::Join(monotone_constraints_, ",") << "]," << '\n';

  str_buf << "\"feature_infos\":" << "{";
  bool first_obj = true;
  for (size_t i = 0; i < feature_infos_.size(); ++i) {
    std::stringstream json_str_buf;
    Common::C_stringstream(json_str_buf);
    auto strs = Common::Split(feature_infos_[i].c_str(), ":");
    if (strs[0][0] == '[') {
      strs[0].erase(0, 1);  // remove '['
      strs[1].erase(strs[1].size() - 1);  // remove ']'
      double max_, min_;
      Common::Atof(strs[0].c_str(), &min_);
      Common::Atof(strs[1].c_str(), &max_);
      json_str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
      json_str_buf << "{\"min_value\":" << Common::AvoidInf(min_) << ",";
      json_str_buf << "\"max_value\":" << Common::AvoidInf(max_) << ",";
      json_str_buf << "\"values\":[]}";
    } else if (strs[0] != "none") {  // categorical feature
      auto vals = CommonC::StringToArray<int>(feature_infos_[i], ':');
      auto max_idx = ArrayArgs<int>::ArgMax(vals);
      auto min_idx = ArrayArgs<int>::ArgMin(vals);
      json_str_buf << "{\"min_value\":" << vals[min_idx] << ",";
      json_str_buf << "\"max_value\":" << vals[max_idx] << ",";
      json_str_buf << "\"values\":[" << CommonC::Join(vals, ",") << "]}";
    } else {  // unused feature
      continue;
    }
    if (!first_obj) {
      str_buf << ",";
    }
    str_buf << "\"" << feature_names_[i] << "\":";
    str_buf << json_str_buf.str();
    first_obj = false;
  }
  str_buf << "}," << '\n';

  str_buf << "\"tree_info\":[";
  int num_used_model = static_cast<int>(models_.size());
  int total_iteration = num_used_model / num_tree_per_iteration_;
  start_iteration = std::max(start_iteration, 0);
  start_iteration = std::min(start_iteration, total_iteration);
  if (num_iteration > 0) {
    int end_iteration = start_iteration + num_iteration;
    num_used_model = std::min(end_iteration * num_tree_per_iteration_ , num_used_model);
  }
  int start_model = start_iteration * num_tree_per_iteration_;
  for (int i = start_model; i < num_used_model; ++i) {
    if (i > start_model) {
      str_buf << ",";
    }
    str_buf << "{";
    str_buf << "\"tree_index\":" << i << ",";
    str_buf << models_[i]->ToJSON();
    str_buf << "}";
  }
  str_buf << "]," << '\n';

  std::vector<double> feature_importances = FeatureImportance(
      num_iteration, feature_importance_type);
  // store the importance first
  std::vector<std::pair<size_t, std::string>> pairs;
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    size_t feature_importances_int = static_cast<size_t>(feature_importances[i]);
    if (feature_importances_int > 0) {
      pairs.emplace_back(feature_importances_int, feature_names_[i]);
    }
  }
  str_buf << '\n' << "\"feature_importances\":" << "{";
  for (size_t i = 0; i < pairs.size(); ++i) {
    if (i > 0) {
      str_buf << ",";
    }
    str_buf << "\"" << pairs[i].second << "\":" << std::to_string(pairs[i].first);
  }
  str_buf << "}" << '\n';

  str_buf << "}" << '\n';

  return str_buf.str();
}

std::string GBDT::ModelToIfElse(int num_iteration) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  str_buf << "#include \"gbdt.h\"" << '\n';
  str_buf << "#include <LightGBM/utils/common.h>" << '\n';
  str_buf << "#include <LightGBM/objective_function.h>" << '\n';
  str_buf << "#include <LightGBM/metric.h>" << '\n';
  str_buf << "#include <LightGBM/prediction_early_stop.h>" << '\n';
  str_buf << "#include <ctime>" << '\n';
  str_buf << "#include <sstream>" << '\n';
  str_buf << "#include <chrono>" << '\n';
  str_buf << "#include <string>" << '\n';
  str_buf << "#include <vector>" << '\n';
  str_buf << "#include <utility>" << '\n';
  str_buf << "namespace LightGBM {" << '\n';

  int num_used_model = static_cast<int>(models_.size());
  if (num_iteration > 0) {
    num_used_model = std::min(num_iteration * num_tree_per_iteration_, num_used_model);
  }

  // PredictRaw
  for (int i = 0; i < num_used_model; ++i) {
    str_buf << models_[i]->ToIfElse(i, false) << '\n';
  }

  str_buf << "double (*PredictTreePtr[])(const double*) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i;
  }
  str_buf << " };" << '\n' << '\n';

  std::stringstream pred_str_buf;
  Common::C_stringstream(pred_str_buf);

  pred_str_buf << "\t" << "int early_stop_round_counter = 0;" << '\n';
  pred_str_buf << "\t" << "std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);" << '\n';
  pred_str_buf << "\t" << "for (int i = 0; i < num_iteration_for_pred_; ++i) {" << '\n';
  pred_str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  pred_str_buf << "\t\t\t" << "output[k] += (*PredictTreePtr[i * num_tree_per_iteration_ + k])(features);" << '\n';
  pred_str_buf << "\t\t" << "}" << '\n';
  pred_str_buf << "\t\t" << "++early_stop_round_counter;" << '\n';
  pred_str_buf << "\t\t" << "if (early_stop->round_period == early_stop_round_counter) {" << '\n';
  pred_str_buf << "\t\t\t" << "if (early_stop->callback_function(output, num_tree_per_iteration_))" << '\n';
  pred_str_buf << "\t\t\t\t" << "return;" << '\n';
  pred_str_buf << "\t\t\t" << "early_stop_round_counter = 0;" << '\n';
  pred_str_buf << "\t\t" << "}" << '\n';
  pred_str_buf << "\t" << "}" << '\n';

  str_buf << "void GBDT::PredictRaw(const double* features, double *output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << pred_str_buf.str();
  str_buf << "}" << '\n';
  str_buf << '\n';

  // PredictRawByMap
  str_buf << "double (*PredictTreeByMapPtr[])(const std::unordered_map<int, double>&) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "ByMap";
  }
  str_buf << " };" << '\n' << '\n';

  std::stringstream pred_str_buf_map;
  Common::C_stringstream(pred_str_buf_map);

  pred_str_buf_map << "\t" << "int early_stop_round_counter = 0;" << '\n';
  pred_str_buf_map << "\t" << "std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);" << '\n';
  pred_str_buf_map << "\t" << "for (int i = 0; i < num_iteration_for_pred_; ++i) {" << '\n';
  pred_str_buf_map << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  pred_str_buf_map << "\t\t\t" << "output[k] += (*PredictTreeByMapPtr[i * num_tree_per_iteration_ + k])(features);" << '\n';
  pred_str_buf_map << "\t\t" << "}" << '\n';
  pred_str_buf_map << "\t\t" << "++early_stop_round_counter;" << '\n';
  pred_str_buf_map << "\t\t" << "if (early_stop->round_period == early_stop_round_counter) {" << '\n';
  pred_str_buf_map << "\t\t\t" << "if (early_stop->callback_function(output, num_tree_per_iteration_))" << '\n';
  pred_str_buf_map << "\t\t\t\t" << "return;" << '\n';
  pred_str_buf_map << "\t\t\t" << "early_stop_round_counter = 0;" << '\n';
  pred_str_buf_map << "\t\t" << "}" << '\n';
  pred_str_buf_map << "\t" << "}" << '\n';

  str_buf << "void GBDT::PredictRawByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << pred_str_buf_map.str();
  str_buf << "}" << '\n';
  str_buf << '\n';

  // Predict
  str_buf << "void GBDT::Predict(const double* features, double *output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << "\t" << "PredictRaw(features, output, early_stop);" << '\n';
  str_buf << "\t" << "if (average_output_) {" << '\n';
  str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  str_buf << "\t\t\t" << "output[k] /= num_iteration_for_pred_;" << '\n';
  str_buf << "\t\t" << "}" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "\t" << "if (objective_function_ != nullptr) {" << '\n';
  str_buf << "\t\t" << "objective_function_->ConvertOutput(output, output);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';
  str_buf << '\n';

  // PredictByMap
  str_buf << "void GBDT::PredictByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {" << '\n';
  str_buf << "\t" << "PredictRawByMap(features, output, early_stop);" << '\n';
  str_buf << "\t" << "if (average_output_) {" << '\n';
  str_buf << "\t\t" << "for (int k = 0; k < num_tree_per_iteration_; ++k) {" << '\n';
  str_buf << "\t\t\t" << "output[k] /= num_iteration_for_pred_;" << '\n';
  str_buf << "\t\t" << "}" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "\t" << "if (objective_function_ != nullptr) {" << '\n';
  str_buf << "\t\t" << "objective_function_->ConvertOutput(output, output);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';
  str_buf << '\n';


  // PredictLeafIndex
  for (int i = 0; i < num_used_model; ++i) {
    str_buf << models_[i]->ToIfElse(i, true) << '\n';
  }

  str_buf << "double (*PredictTreeLeafPtr[])(const double*) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "Leaf";
  }
  str_buf << " };" << '\n' << '\n';

  str_buf << "void GBDT::PredictLeafIndex(const double* features, double *output) const {" << '\n';
  str_buf << "\t" << "int total_tree = num_iteration_for_pred_ * num_tree_per_iteration_;" << '\n';
  str_buf << "\t" << "for (int i = 0; i < total_tree; ++i) {" << '\n';
  str_buf << "\t\t" << "output[i] = (*PredictTreeLeafPtr[i])(features);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';

  // PredictLeafIndexByMap
  str_buf << "double (*PredictTreeLeafByMapPtr[])(const std::unordered_map<int, double>&) = { ";
  for (int i = 0; i < num_used_model; ++i) {
    if (i > 0) {
      str_buf << " , ";
    }
    str_buf << "PredictTree" << i << "LeafByMap";
  }
  str_buf << " };" << '\n' << '\n';

  str_buf << "void GBDT::PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const {" << '\n';
  str_buf << "\t" << "int total_tree = num_iteration_for_pred_ * num_tree_per_iteration_;" << '\n';
  str_buf << "\t" << "for (int i = 0; i < total_tree; ++i) {" << '\n';
  str_buf << "\t\t" << "output[i] = (*PredictTreeLeafByMapPtr[i])(features);" << '\n';
  str_buf << "\t" << "}" << '\n';
  str_buf << "}" << '\n';

  str_buf << "}  // namespace LightGBM" << '\n';

  return str_buf.str();
}

bool GBDT::SaveModelToIfElse(int num_iteration, const char* filename) const {
  /*! \brief File to write models */
  std::ofstream output_file;
  std::ifstream ifs(filename);
  if (ifs.good()) {
    std::string origin((std::istreambuf_iterator<char>(ifs)),
      (std::istreambuf_iterator<char>()));
    output_file.open(filename);
    output_file << "#define USE_HARD_CODE 0" << '\n';
    output_file << "#ifndef USE_HARD_CODE" << '\n';
    output_file << origin << '\n';
    output_file << "#else" << '\n';
    output_file << ModelToIfElse(num_iteration);
    output_file << "#endif" << '\n';
  } else {
    output_file.open(filename);
    output_file << ModelToIfElse(num_iteration);
  }

  ifs.close();
  output_file.close();

  return static_cast<bool>(output_file);
}

std::string GBDT::SaveModelToString(int start_iteration, int num_iteration, int feature_importance_type) const {
  std::stringstream ss;
  Common::C_stringstream(ss);

  // output model type
  ss << SubModelName() << '\n';
  ss << "version=" << kModelVersion << '\n';
  // output number of class
  ss << "num_class=" << num_class_ << '\n';
  ss << "num_tree_per_iteration=" << num_tree_per_iteration_ << '\n';
  // output label index
  ss << "label_index=" << label_idx_ << '\n';
  // output max_feature_idx
  ss << "max_feature_idx=" << max_feature_idx_ << '\n';
  // output objective
  if (objective_function_ != nullptr) {
    ss << "objective=" << objective_function_->ToString() << '\n';
  }

  if (average_output_) {
    ss << "average_output" << '\n';
  }

  ss << "feature_names=" << CommonC::Join(feature_names_, " ") << '\n';

  if (monotone_constraints_.size() != 0) {
    ss << "monotone_constraints=" << CommonC::Join(monotone_constraints_, " ")
       << '\n';
  }

  ss << "feature_infos=" << CommonC::Join(feature_infos_, " ") << '\n';

  int num_used_model = static_cast<int>(models_.size());
  int total_iteration = num_used_model / num_tree_per_iteration_;
  start_iteration = std::max(start_iteration, 0);
  start_iteration = std::min(start_iteration, total_iteration);
  if (num_iteration > 0) {
    int end_iteration = start_iteration + num_iteration;
    num_used_model = std::min(end_iteration * num_tree_per_iteration_, num_used_model);
  }

  int start_model = start_iteration * num_tree_per_iteration_;

  std::vector<std::string> tree_strs(num_used_model - start_model);
  std::vector<size_t> tree_sizes(num_used_model - start_model);
  // output tree models
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = start_model; i < num_used_model; ++i) {
    const int idx = i - start_model;
    tree_strs[idx] = "Tree=" + std::to_string(idx) + '\n';
    tree_strs[idx] += models_[i]->ToString() + '\n';
    tree_sizes[idx] = tree_strs[idx].size();
  }

  ss << "tree_sizes=" << CommonC::Join(tree_sizes, " ") << '\n';
  ss << '\n';

  for (int i = 0; i < num_used_model - start_model; ++i) {
    ss << tree_strs[i];
    tree_strs[i].clear();
  }
  ss << "end of trees" << "\n";
  std::vector<double> feature_importances = FeatureImportance(
      num_iteration, feature_importance_type);
  // store the importance first
  std::vector<std::pair<size_t, std::string>> pairs;
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    size_t feature_importances_int = static_cast<size_t>(feature_importances[i]);
    if (feature_importances_int > 0) {
      pairs.emplace_back(feature_importances_int, feature_names_[i]);
    }
  }
  // sort the importance
  std::stable_sort(pairs.begin(), pairs.end(),
                   [](const std::pair<size_t, std::string>& lhs,
                      const std::pair<size_t, std::string>& rhs) {
    return lhs.first > rhs.first;
  });
  ss << '\n' << "feature_importances:" << '\n';
  for (size_t i = 0; i < pairs.size(); ++i) {
    ss << pairs[i].second << "=" << std::to_string(pairs[i].first) << '\n';
  }
  if (config_ != nullptr) {
    ss << "\nparameters:" << '\n';
    ss << config_->ToString() << "\n";
    ss << "end of parameters" << '\n';
  } else if (!loaded_parameter_.empty()) {
    ss << "\nparameters:" << '\n';
    ss << loaded_parameter_ << "\n";
    ss << "end of parameters" << '\n';
  }
  if (!parser_config_str_.empty()) {
    ss << "\nparser:" << '\n';
    ss << parser_config_str_ << "\n";
    ss << "end of parser" << '\n';
  }
  return ss.str();
}

bool GBDT::SaveModelToFile(int start_iteration, int num_iteration, int feature_importance_type, const char* filename) const {
  /*! \brief File to write models */
  auto writer = VirtualFileWriter::Make(filename);
  if (!writer->Init()) {
    Log::Fatal("Model file %s is not available for writes", filename);
  }
  std::string str_to_write = SaveModelToString(start_iteration, num_iteration, feature_importance_type);
  auto size = writer->Write(str_to_write.c_str(), str_to_write.size());
  return size > 0;
}

bool GBDT::LoadModelFromString(const char* buffer, size_t len) {
  // use serialized string to restore this object
  models_.clear();
  auto c_str = buffer;
  auto p = c_str;
  auto end = p + len;
  std::unordered_map<std::string, std::string> key_vals;
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (!Common::StartsWith(cur_line, "Tree=")) {
        auto strs = Common::Split(cur_line.c_str(), '=');
        if (strs.size() == 1) {
          key_vals[strs[0]] = "";
        } else if (strs.size() == 2) {
          key_vals[strs[0]] = strs[1];
        } else if (strs.size() > 2) {
          if (strs[0] == "feature_names") {
            key_vals[strs[0]] = cur_line.substr(std::strlen("feature_names="));
          } else if (strs[0] == "monotone_constraints") {
            key_vals[strs[0]] = cur_line.substr(std::strlen("monotone_constraints="));
          } else {
            // Use first 128 chars to avoid exceed the message buffer.
            Log::Fatal("Wrong line at model file: %s", cur_line.substr(0, std::min<size_t>(128, cur_line.size())).c_str());
          }
        }
      } else {
        break;
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }

  // get number of classes
  if (key_vals.count("num_class")) {
    Common::Atoi(key_vals["num_class"].c_str(), &num_class_);
  } else {
    Log::Fatal("Model file doesn't specify the number of classes");
    return false;
  }

  if (key_vals.count("num_tree_per_iteration")) {
    Common::Atoi(key_vals["num_tree_per_iteration"].c_str(), &num_tree_per_iteration_);
  } else {
    num_tree_per_iteration_ = num_class_;
  }

  // get index of label
  if (key_vals.count("label_index")) {
    Common::Atoi(key_vals["label_index"].c_str(), &label_idx_);
  } else {
    Log::Fatal("Model file doesn't specify the label index");
    return false;
  }

  // get max_feature_idx first
  if (key_vals.count("max_feature_idx")) {
    Common::Atoi(key_vals["max_feature_idx"].c_str(), &max_feature_idx_);
  } else {
    Log::Fatal("Model file doesn't specify max_feature_idx");
    return false;
  }

  // get average_output
  if (key_vals.count("average_output")) {
    average_output_ = true;
  }

  // get feature names
  if (key_vals.count("feature_names")) {
    feature_names_ = Common::Split(key_vals["feature_names"].c_str(), ' ');
    if (feature_names_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of feature_names");
      return false;
    }
  } else {
    Log::Fatal("Model file doesn't contain feature_names");
    return false;
  }

  // get monotone_constraints
  if (key_vals.count("monotone_constraints")) {
    monotone_constraints_ = CommonC::StringToArray<int8_t>(key_vals["monotone_constraints"].c_str(), ' ');
    if (monotone_constraints_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of monotone_constraints");
      return false;
    }
  }

  if (key_vals.count("feature_infos")) {
    feature_infos_ = Common::Split(key_vals["feature_infos"].c_str(), ' ');
    if (feature_infos_.size() != static_cast<size_t>(max_feature_idx_ + 1)) {
      Log::Fatal("Wrong size of feature_infos");
      return false;
    }
  } else {
    Log::Fatal("Model file doesn't contain feature_infos");
    return false;
  }

  if (key_vals.count("objective")) {
    auto str = key_vals["objective"];
    loaded_objective_.reset(ObjectiveFunction::CreateObjectiveFunction(ParseObjectiveAlias(str)));
    objective_function_ = loaded_objective_.get();
  }

  if (!key_vals.count("tree_sizes")) {
    while (p < end) {
      auto line_len = Common::GetLine(p);
      if (line_len > 0) {
        std::string cur_line(p, line_len);
        if (Common::StartsWith(cur_line, "Tree=")) {
          p += line_len;
          p = Common::SkipNewLine(p);
          size_t used_len = 0;
          models_.emplace_back(new Tree(p, &used_len));
          p += used_len;
        } else {
          break;
        }
      }
      p = Common::SkipNewLine(p);
    }
  } else {
    std::vector<size_t> tree_sizes = CommonC::StringToArray<size_t>(key_vals["tree_sizes"].c_str(), ' ');
    std::vector<size_t> tree_boundaries(tree_sizes.size() + 1, 0);
    int num_trees = static_cast<int>(tree_sizes.size());
    for (int i = 0; i < num_trees; ++i) {
      tree_boundaries[i + 1] = tree_boundaries[i] + tree_sizes[i];
      models_.emplace_back(nullptr);
    }
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < num_trees; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto cur_p = p + tree_boundaries[i];
      auto line_len = Common::GetLine(cur_p);
      std::string cur_line(cur_p, line_len);
      if (Common::StartsWith(cur_line, "Tree=")) {
        cur_p += line_len;
        cur_p = Common::SkipNewLine(cur_p);
        size_t used_len = 0;
        models_[i].reset(new Tree(cur_p, &used_len));
      } else {
        Log::Fatal("Model format error, expect a tree here. met %s", cur_line.c_str());
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
  num_iteration_for_pred_ = static_cast<int>(models_.size()) / num_tree_per_iteration_;
  num_init_iteration_ = num_iteration_for_pred_;
  iter_ = 0;
  bool is_inparameter = false, is_inparser = false;
  std::stringstream ss;
  Common::C_stringstream(ss);
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (cur_line == std::string("parameters:")) {
        is_inparameter = true;
      } else if (cur_line == std::string("end of parameters")) {
        break;
      } else if (is_inparameter) {
        ss << cur_line << "\n";
        if (Common::StartsWith(cur_line, "[linear_tree: ")) {
          int is_linear = 0;
          Common::Atoi(cur_line.substr(14, 1).c_str(), &is_linear);
          linear_tree_ = static_cast<bool>(is_linear);
        }
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }
  if (!ss.str().empty()) {
    loaded_parameter_ = ss.str();
  }
  ss.clear();
  ss.str("");
  while (p < end) {
    auto line_len = Common::GetLine(p);
    if (line_len > 0) {
      std::string cur_line(p, line_len);
      if (cur_line == std::string("parser:")) {
        is_inparser = true;
      } else if (cur_line == std::string("end of parser")) {
        p += line_len;
        p = Common::SkipNewLine(p);
        break;
      } else if (is_inparser) {
        ss << cur_line << "\n";
      }
    }
    p += line_len;
    p = Common::SkipNewLine(p);
  }
  parser_config_str_ = ss.str();
  ss.clear();
  ss.str("");
  return true;
}

std::vector<double> GBDT::FeatureImportance(int num_iteration, int importance_type) const {
  int num_used_model = static_cast<int>(models_.size());
  if (num_iteration > 0) {
    num_iteration += 0;
    num_used_model = std::min(num_iteration * num_tree_per_iteration_, num_used_model);
  }

  std::vector<double> feature_importances(max_feature_idx_ + 1, 0.0);
  if (importance_type == 0) {
    for (int iter = 0; iter < num_used_model; ++iter) {
      for (int split_idx = 0; split_idx < models_[iter]->num_leaves() - 1; ++split_idx) {
        if (models_[iter]->split_gain(split_idx) > 0) {
#ifdef DEBUG
          CHECK_GE(models_[iter]->split_feature(split_idx), 0);
#endif
          feature_importances[models_[iter]->split_feature(split_idx)] += 1.0;
        }
      }
    }
  } else if (importance_type == 1) {
    for (int iter = 0; iter < num_used_model; ++iter) {
      for (int split_idx = 0; split_idx < models_[iter]->num_leaves() - 1; ++split_idx) {
        if (models_[iter]->split_gain(split_idx) > 0) {
#ifdef DEBUG
          CHECK_GE(models_[iter]->split_feature(split_idx), 0);
#endif
          feature_importances[models_[iter]->split_feature(split_idx)] += models_[iter]->split_gain(split_idx);
        }
      }
    }
  } else {
    Log::Fatal("Unknown importance type: only support split=0 and gain=1");
  }
  return feature_importances;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/gbdt_prediction.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <unordered_map>

#include "gbdt.h"

namespace LightGBM {

void GBDT::PredictRaw(const double* features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  int early_stop_round_counter = 0;
  // set zero
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] += models_[i * num_tree_per_iteration_ + k]->Predict(features);
    }
    // check early stopping
    ++early_stop_round_counter;
    if (early_stop->round_period == early_stop_round_counter) {
      if (early_stop->callback_function(output, num_tree_per_iteration_)) {
        return;
      }
      early_stop_round_counter = 0;
    }
  }
}

void GBDT::PredictRawByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  int early_stop_round_counter = 0;
  // set zero
  std::memset(output, 0, sizeof(double) * num_tree_per_iteration_);
  const int end_iteration_for_pred = start_iteration_for_pred_ + num_iteration_for_pred_;
  for (int i = start_iteration_for_pred_; i < end_iteration_for_pred; ++i) {
    // predict all the trees for one iteration
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] += models_[i * num_tree_per_iteration_ + k]->PredictByMap(features);
    }
    // check early stopping
    ++early_stop_round_counter;
    if (early_stop->round_period == early_stop_round_counter) {
      if (early_stop->callback_function(output, num_tree_per_iteration_)) {
        return;
      }
      early_stop_round_counter = 0;
    }
  }
}

void GBDT::Predict(const double* features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  PredictRaw(features, output, early_stop);
  if (average_output_) {
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] /= num_iteration_for_pred_;
    }
  }
  if (objective_function_ != nullptr) {
    objective_function_->ConvertOutput(output, output);
  }
}

void GBDT::PredictByMap(const std::unordered_map<int, double>& features, double* output, const PredictionEarlyStopInstance* early_stop) const {
  PredictRawByMap(features, output, early_stop);
  if (average_output_) {
    for (int k = 0; k < num_tree_per_iteration_; ++k) {
      output[k] /= num_iteration_for_pred_;
    }
  }
  if (objective_function_ != nullptr) {
    objective_function_->ConvertOutput(output, output);
  }
}

void GBDT::PredictLeafIndex(const double* features, double* output) const {
  int start_tree = start_iteration_for_pred_ * num_tree_per_iteration_;
  int num_trees = num_iteration_for_pred_ * num_tree_per_iteration_;
  const auto* models_ptr = models_.data() + start_tree;
  for (int i = 0; i < num_trees; ++i) {
    output[i] = models_ptr[i]->PredictLeafIndex(features);
  }
}

void GBDT::PredictLeafIndexByMap(const std::unordered_map<int, double>& features, double* output) const {
  int start_tree = start_iteration_for_pred_ * num_tree_per_iteration_;
  int num_trees = num_iteration_for_pred_ * num_tree_per_iteration_;
  const auto* models_ptr = models_.data() + start_tree;
  for (int i = 0; i < num_trees; ++i) {
    output[i] = models_ptr[i]->PredictLeafIndexByMap(features);
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/goss.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifndef LIGHTGBM_SRC_BOOSTING_GOSS_HPP_
#define LIGHTGBM_SRC_BOOSTING_GOSS_HPP_

#include <LightGBM/utils/array_args.h>
#include <LightGBM/sample_strategy.h>

#include <algorithm>
#include <string>
#include <vector>

namespace LightGBM {

class GOSSStrategy : public SampleStrategy {
 public:
  GOSSStrategy(const Config* config, const Dataset* train_data, int num_tree_per_iteration) {
    config_ = config;
    train_data_ = train_data;
    num_tree_per_iteration_ = num_tree_per_iteration;
    num_data_ = train_data->num_data();
  }

  ~GOSSStrategy() {
  }

  void Bagging(int iter, TreeLearner* tree_learner, score_t* gradients, score_t* hessians) override {
    bag_data_cnt_ = num_data_;
    // not subsample for first iterations
    if (iter < static_cast<int>(1.0f / config_->learning_rate)) {
      return;
    }
    auto left_cnt = bagging_runner_.Run<true>(
        num_data_,
        [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
            data_size_t*) {
          data_size_t cur_left_count = 0;
          cur_left_count = Helper(cur_start, cur_cnt, left, gradients, hessians);
          return cur_left_count;
        },
        bag_data_indices_.data());
    bag_data_cnt_ = left_cnt;
    // set bagging data to tree learner
    if (!is_use_subset_) {
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
        tree_learner->SetBaggingData(nullptr, cuda_bag_data_indices_.RawData(), bag_data_cnt_);
      } else {
      #endif  // USE_CUDA
        tree_learner->SetBaggingData(nullptr, bag_data_indices_.data(), bag_data_cnt_);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    } else {
      // get subset
      tmp_subset_->ReSize(bag_data_cnt_);
      const std::vector<int8_t>* feature_mask =
          tree_learner->GetCurrentFeatureMask();
      tmp_subset_->CopySubrow(train_data_, bag_data_indices_.data(),
                              bag_data_cnt_, false, feature_mask);
      #ifdef USE_CUDA
      if (config_->device_type == std::string("cuda")) {
        CopyFromHostToCUDADevice<data_size_t>(cuda_bag_data_indices_.RawData(), bag_data_indices_.data(), static_cast<size_t>(num_data_), __FILE__, __LINE__);
        tree_learner->SetBaggingData(tmp_subset_.get(), cuda_bag_data_indices_.RawData(),
                                      bag_data_cnt_);
      } else {
      #endif  // USE_CUDA
        tree_learner->SetBaggingData(tmp_subset_.get(), bag_data_indices_.data(),
                                     bag_data_cnt_);
      #ifdef USE_CUDA
      }
      #endif  // USE_CUDA
    }
  }

  void ResetSampleConfig(const Config* config, bool /*is_change_dataset*/) override {
    // Cannot use bagging in GOSS
    config_ = config;
    need_resize_gradients_ = false;
    if (objective_function_ == nullptr) {
      // resize gradient vectors to copy the customized gradients for goss
      need_resize_gradients_ = true;
    }

    CHECK_LE(config_->top_rate + config_->other_rate, 1.0f);
    CHECK(config_->top_rate > 0.0f && config_->other_rate > 0.0f);
    if (config_->bagging_freq > 0 && config_->bagging_fraction != 1.0f) {
      Log::Fatal("Cannot use bagging in GOSS");
    }
    Log::Info("Using GOSS");
    balanced_bagging_ = false;
    bag_data_indices_.resize(num_data_);
    bagging_runner_.ReSize(num_data_);
    bagging_rands_.clear();
    for (int i = 0;
         i < (num_data_ + bagging_rand_block_ - 1) / bagging_rand_block_; ++i) {
      bagging_rands_.emplace_back(config_->bagging_seed + i);
    }
    is_use_subset_ = false;
    if (config_->top_rate + config_->other_rate <= 0.5) {
      auto bag_data_cnt = static_cast<data_size_t>((config_->top_rate + config_->other_rate) * num_data_);
      bag_data_cnt = std::max(1, bag_data_cnt);
      tmp_subset_.reset(new Dataset(bag_data_cnt));
      tmp_subset_->CopyFeatureMapperFrom(train_data_);
      is_use_subset_ = true;
    }
    // flag to not bagging first
    bag_data_cnt_ = num_data_;
  }

  bool IsHessianChange() const override {
    return true;
  }

 private:
  data_size_t Helper(data_size_t start, data_size_t cnt, data_size_t* buffer, score_t* gradients, score_t* hessians) {
    if (cnt <= 0) {
      return 0;
    }
    std::vector<score_t> tmp_gradients(cnt, 0.0f);
    for (data_size_t i = 0; i < cnt; ++i) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + start + i;
        tmp_gradients[i] += std::fabs(gradients[idx] * hessians[idx]);
      }
    }
    data_size_t top_k = static_cast<data_size_t>(cnt * config_->top_rate);
    data_size_t other_k = static_cast<data_size_t>(cnt * config_->other_rate);
    top_k = std::max(1, top_k);
    ArrayArgs<score_t>::ArgMaxAtK(&tmp_gradients, 0, static_cast<int>(tmp_gradients.size()), top_k - 1);
    score_t threshold = tmp_gradients[top_k - 1];

    score_t multiply = static_cast<score_t>(cnt - top_k) / other_k;
    data_size_t cur_left_cnt = 0;
    data_size_t cur_right_pos = cnt;
    data_size_t big_weight_cnt = 0;
    for (data_size_t i = 0; i < cnt; ++i) {
      auto cur_idx = start + i;
      score_t grad = 0.0f;
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + cur_idx;
        grad += std::fabs(gradients[idx] * hessians[idx]);
      }
      if (grad >= threshold) {
        buffer[cur_left_cnt++] = cur_idx;
        ++big_weight_cnt;
      } else {
        data_size_t sampled = cur_left_cnt - big_weight_cnt;
        data_size_t rest_need = other_k - sampled;
        data_size_t rest_all = (cnt - i) - (top_k - big_weight_cnt);
        double prob = (rest_need) / static_cast<double>(rest_all);
        if (bagging_rands_[cur_idx / bagging_rand_block_].NextFloat() < prob) {
          buffer[cur_left_cnt++] = cur_idx;
          for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
            size_t idx = static_cast<size_t>(cur_tree_id) * num_data_ + cur_idx;
            gradients[idx] *= multiply;
            hessians[idx] *= multiply;
          }
        } else {
          buffer[--cur_right_pos] = cur_idx;
        }
      }
    }
    return cur_left_cnt;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_GOSS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/native_initial_score.hpp <==
/*!
 * Copyright (c) 2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_
#define LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <cmath>

namespace LightGBM {

// The objective owns the definition of its automatic initial raw score. Keep
// this separate from the initial-score policy: the no-split fallback also uses
// the automatic score when boost_from_average is disabled.
inline double ObtainAutomaticInitialScore(const ObjectiveFunction* objective, int class_id) {
  double init_score = 0.0;
  if (objective != nullptr) {
    init_score = objective->BoostFromScore(class_id);
  }
  if (Network::num_machines() > 1) {
    init_score = Network::GlobalSyncUpByMean(init_score);
  }
  return init_score;
}

inline bool ShouldBoostFromAverage(const Config& config, const Dataset* train_data) {
  return config.boost_from_average || (train_data != nullptr && train_data->num_features() == 0);
}

// Raw score for a fresh fit without Dataset init_score. This is shared by
// GBDT and the read-only Dataset query; score-cache updates stay in GBDT.
inline double ObtainNativeInitialScore(const Config& config, const Dataset* train_data,
                                       const ObjectiveFunction* objective, int class_id) {
  if (objective != nullptr && ShouldBoostFromAverage(config, train_data)) {
    const double init_score = ObtainAutomaticInitialScore(objective, class_id);
    if (std::fabs(init_score) > kEpsilon) {
      return init_score;
    }
  }
  return 0.0;
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/prediction_early_stop.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/prediction_early_stop.h>

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <functional>
#include <limits>
#include <string>
#include <vector>

namespace LightGBM {

PredictionEarlyStopInstance CreateNone(const PredictionEarlyStopConfig&) {
  return PredictionEarlyStopInstance{
    [](const double*, int) {
    return false;
  },
    std::numeric_limits<int>::max()  // make sure the lambda is almost never called
  };
}

PredictionEarlyStopInstance CreateMulticlass(const PredictionEarlyStopConfig& config) {
  // margin_threshold will be captured by value
  const double margin_threshold = config.margin_threshold;

  return PredictionEarlyStopInstance{
    [margin_threshold](const double* pred, int sz) {
    if (sz < 2) {
      Log::Fatal("Multiclass early stopping needs predictions to be of length two or larger");
    }

    // copy and sort
    std::vector<double> votes(static_cast<size_t>(sz));
    for (int i = 0; i < sz; ++i) {
      votes[i] = pred[i];
    }
    std::partial_sort(votes.begin(), votes.begin() + 2, votes.end(), std::greater<double>());

    const auto margin = votes[0] - votes[1];

    if (margin > margin_threshold) {
      return true;
    }

    return false;
  },
    config.round_period
  };
}

PredictionEarlyStopInstance CreateBinary(const PredictionEarlyStopConfig& config) {
  // margin_threshold will be captured by value
  const double margin_threshold = config.margin_threshold;

  return PredictionEarlyStopInstance{
    [margin_threshold](const double* pred, int sz) {
    if (sz != 1) {
      Log::Fatal("Binary early stopping needs predictions to be of length one");
    }
    const auto margin = 2.0 * fabs(pred[0]);

    if (margin > margin_threshold) {
      return true;
    }

    return false;
  },
    config.round_period
  };
}

PredictionEarlyStopInstance CreatePredictionEarlyStopInstance(const std::string& type,
                                                              const PredictionEarlyStopConfig& config) {
  if (type == "none") {
    return CreateNone(config);
  } else if (type == "multiclass") {
    return CreateMulticlass(config);
  } else if (type == "binary") {
    return CreateBinary(config);
  } else {
    Log::Fatal("Unknown early stopping type: %s", type.c_str());
  }

  // Fix for compiler warnings about reaching end of control
  return CreateNone(config);
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/rf.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_RF_HPP_
#define LIGHTGBM_SRC_BOOSTING_RF_HPP_

#include <LightGBM/boosting.h>
#include <LightGBM/metric.h>

#include <string>
#include <cstdio>
#include <fstream>
#include <memory>
#include <utility>
#include <vector>

#include "gbdt.h"
#include "score_updater.hpp"

namespace LightGBM {
/*!
* \brief Random Forest implementation
*/
class RF : public GBDT {
 public:
  RF() : GBDT() {
    average_output_ = true;
  }

  ~RF() {}

  void Init(const Config* config, const Dataset* train_data, const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) override {
    if (config->data_sample_strategy == std::string("bagging")) {
      CHECK((config->bagging_freq > 0 && config->bagging_fraction < 1.0f && config->bagging_fraction > 0.0f) ||
            (config->feature_fraction < 1.0f && config->feature_fraction > 0.0f));
    } else {
      CHECK_EQ(config->data_sample_strategy, std::string("goss"));
    }
    GBDT::Init(config, train_data, objective_function, training_metrics);

    if (num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        MultiplyScore(cur_tree_id, 1.0f / num_init_iteration_);
      }
    } else {
      CHECK_EQ(train_data->metadata().init_score(), nullptr);
    }
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    // not shrinkage rate for the RF
    shrinkage_rate_ = 1.0f;
    // only boosting one time
    Boosting();
    if (data_sample_strategy_->is_use_subset() && data_sample_strategy_->bag_data_cnt() < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }
  }

  void ResetConfig(const Config* config) override {
    if (config->data_sample_strategy == std::string("bagging")) {
      CHECK((config->bagging_freq > 0 && config->bagging_fraction < 1.0f && config->bagging_fraction > 0.0f) ||
            (config->feature_fraction < 1.0f && config->feature_fraction > 0.0f));
    } else {
      CHECK_EQ(config->data_sample_strategy, std::string("goss"));
    }
    GBDT::ResetConfig(config);
    // not shrinkage rate for the RF
    shrinkage_rate_ = 1.0f;
  }

  void ResetTrainingData(const Dataset* train_data, const ObjectiveFunction* objective_function,
    const std::vector<const Metric*>& training_metrics) override {
    GBDT::ResetTrainingData(train_data, objective_function, training_metrics);
    if (iter_ + num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        train_score_updater_->MultiplyScore(1.0f / (iter_ + num_init_iteration_), cur_tree_id);
      }
    }
    CHECK_EQ(num_tree_per_iteration_, num_class_);
    // only boosting one time
    Boosting();
    if (data_sample_strategy_->is_use_subset() && data_sample_strategy_->bag_data_cnt() < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }
  }

  void Boosting() override {
    if (objective_function_ == nullptr) {
      Log::Fatal("RF mode do not support custom objective function, please use built-in objectives.");
    }
    init_scores_.resize(num_tree_per_iteration_, 0.0);
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      init_scores_[cur_tree_id] = BoostFromAverage(cur_tree_id, false);
    }
    size_t total_size = static_cast<size_t>(num_data_) * num_tree_per_iteration_;
    std::vector<double> tmp_scores(total_size, 0.0f);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int j = 0; j < num_tree_per_iteration_; ++j) {
      size_t offset = static_cast<size_t>(j)* num_data_;
      for (data_size_t i = 0; i < num_data_; ++i) {
        tmp_scores[offset + i] = init_scores_[j];
      }
    }
    objective_function_->
      GetGradients(tmp_scores.data(), gradients_.data(), hessians_.data());
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) override {
    // bagging logic
    data_sample_strategy_ ->Bagging(iter_, tree_learner_.get(), gradients_.data(), hessians_.data());
    const bool is_use_subset = data_sample_strategy_->is_use_subset();
    const data_size_t bag_data_cnt = data_sample_strategy_->bag_data_cnt();
    const std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>>& bag_data_indices = data_sample_strategy_->bag_data_indices();

    // GOSSStrategy->Bagging may modify value of bag_data_cnt_
    if (is_use_subset && bag_data_cnt < num_data_) {
      tmp_grad_.resize(num_data_);
      tmp_hess_.resize(num_data_);
    }

    CHECK_EQ(gradients, nullptr);
    CHECK_EQ(hessians, nullptr);

    gradients = gradients_.data();
    hessians = hessians_.data();
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      std::unique_ptr<Tree> new_tree(new Tree(2, false, false));
      size_t offset = static_cast<size_t>(cur_tree_id)* num_data_;
      if (class_need_train_[cur_tree_id]) {
        auto grad = gradients + offset;
        auto hess = hessians + offset;

        if (is_use_subset && bag_data_cnt < num_data_ && !boosting_on_gpu_) {
          for (int i = 0; i < bag_data_cnt; ++i) {
            tmp_grad_[i] = grad[bag_data_indices[i]];
            tmp_hess_[i] = hess[bag_data_indices[i]];
          }
          grad = tmp_grad_.data();
          hess = tmp_hess_.data();
        }

        new_tree.reset(tree_learner_->Train(grad, hess, false));
      }

      if (new_tree->num_leaves() > 1) {
        double pred = init_scores_[cur_tree_id];
        auto residual_getter = [pred](const label_t* label, int i) {return static_cast<double>(label[i]) - pred; };
        tree_learner_->RenewTreeOutput(new_tree.get(), objective_function_, residual_getter,
          num_data_, bag_data_indices.data(), bag_data_cnt, train_score_updater_->score());
        if (std::fabs(init_scores_[cur_tree_id]) > kEpsilon) {
          new_tree->AddBias(init_scores_[cur_tree_id]);
        }
        // update score
        MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
        UpdateScore(new_tree.get(), cur_tree_id);
        MultiplyScore(cur_tree_id, 1.0 / (iter_ + num_init_iteration_ + 1));
      } else {
        // only add default score one-time
        if (models_.size() < static_cast<size_t>(num_tree_per_iteration_)) {
          double output = 0.0;
          if (!class_need_train_[cur_tree_id]) {
            if (objective_function_ != nullptr) {
              output = objective_function_->BoostFromScore(cur_tree_id);
            } else {
              output = init_scores_[cur_tree_id];
            }
          }
          new_tree->AsConstantTree(output, num_data_);
          MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
          UpdateScore(new_tree.get(), cur_tree_id);
          MultiplyScore(cur_tree_id, 1.0 / (iter_ + num_init_iteration_ + 1));
        }
      }
      // add model
      models_.push_back(std::move(new_tree));
    }
    ++iter_;
    return false;
  }

  void RollbackOneIter() override {
    if (iter_ <= 0) {
      return;
    }
    int cur_iter = iter_ + num_init_iteration_ - 1;
    // reset score
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      auto curr_tree = cur_iter * num_tree_per_iteration_ + cur_tree_id;
      models_[curr_tree]->Shrinkage(-1.0);
      MultiplyScore(cur_tree_id, (iter_ + num_init_iteration_));
      train_score_updater_->AddScore(models_[curr_tree].get(), cur_tree_id);
      for (auto& score_updater : valid_score_updater_) {
        score_updater->AddScore(models_[curr_tree].get(), cur_tree_id);
      }
      MultiplyScore(cur_tree_id, 1.0f / (iter_ + num_init_iteration_ - 1));
    }
    // remove model
    for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
      models_.pop_back();
    }
    --iter_;
  }

  void MultiplyScore(const int cur_tree_id, double val) {
    train_score_updater_->MultiplyScore(val, cur_tree_id);
    for (auto& score_updater : valid_score_updater_) {
      score_updater->MultiplyScore(val, cur_tree_id);
    }
  }

  void AddValidDataset(const Dataset* valid_data,
    const std::vector<const Metric*>& valid_metrics) override {
    GBDT::AddValidDataset(valid_data, valid_metrics);
    if (iter_ + num_init_iteration_ > 0) {
      for (int cur_tree_id = 0; cur_tree_id < num_tree_per_iteration_; ++cur_tree_id) {
        valid_score_updater_.back()->MultiplyScore(1.0f / (iter_ + num_init_iteration_), cur_tree_id);
      }
    }
  }

  bool NeedAccuratePrediction() const override {
    // No early stopping for prediction
    return true;
  };

 private:
  std::vector<score_t> tmp_grad_;
  std::vector<score_t> tmp_hess_;
  std::vector<double> init_scores_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_RF_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/sample_strategy.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/sample_strategy.h>

#include <string>

#include "goss.hpp"
#include "bagging.hpp"

namespace LightGBM {

SampleStrategy* SampleStrategy::CreateSampleStrategy(
  const Config* config,
  const Dataset* train_data,
  const ObjectiveFunction* objective_function,
  int num_tree_per_iteration) {
  if (config->data_sample_strategy == std::string("goss")) {
    return new GOSSStrategy(config, train_data, num_tree_per_iteration);
  } else {
    return new BaggingSampleStrategy(config, train_data, objective_function, num_tree_per_iteration);
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/score_updater.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_
#define LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief Used to store and update score for data
*/
class ScoreUpdater {
 public:
  /*!
  * \brief Constructor, will pass a const pointer of dataset
  * \param data This class will bind with this data set
  */
  ScoreUpdater(const Dataset* data, int num_tree_per_iteration) : data_(data) {
    num_data_ = data->num_data();
    int64_t total_size = static_cast<int64_t>(num_data_) * num_tree_per_iteration;
    score_.resize(total_size);
    // default start score is zero
    std::memset(score_.data(), 0, total_size * sizeof(double));
    has_init_score_ = false;
    const double* init_score = data->metadata().init_score();
    // if exists initial score, will start from it
    if (init_score != nullptr) {
      if ((data->metadata().num_init_score() % num_data_) != 0
          || (data->metadata().num_init_score() / num_data_) != num_tree_per_iteration) {
        Log::Fatal("Number of class for initial score error");
      }
      has_init_score_ = true;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (total_size >= 1024)
      for (int64_t i = 0; i < total_size; ++i) {
        score_[i] = init_score[i];
      }
    }
  }
  /*! \brief Destructor */
  virtual ~ScoreUpdater() {
  }

  inline bool has_init_score() const { return has_init_score_; }

  virtual inline void AddScore(double val, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
    for (int i = 0; i < num_data_; ++i) {
      score_[offset + i] += val;
    }
  }

  virtual inline void MultiplyScore(double val, int cur_tree_id) {
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
    for (int i = 0; i < num_data_; ++i) {
      score_[offset + i] *= val;
    }
  }
  /*!
  * \brief Using tree model to get prediction number, then adding to scores for all data
  *        Note: this function generally will be used on validation data too.
  * \param tree Trained tree model
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const Tree* tree, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree->AddPredictionToScore(data_, num_data_, score_.data() + offset);
  }
  /*!
  * \brief Adding prediction score, only used for training data.
  *        The training data is partitioned into tree leaves after training
  *        Based on which We can get prediction quickly.
  * \param tree_learner
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const TreeLearner* tree_learner, const Tree* tree, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree_learner->AddPredictionToScore(tree, score_.data() + offset);
  }
  /*!
  * \brief Using tree model to get prediction number, then adding to scores for parts of data
  *        Used for prediction of training out-of-bag data
  * \param tree Trained tree model
  * \param data_indices Indices of data that will be processed
  * \param data_cnt Number of data that will be processed
  * \param cur_tree_id Current tree for multiclass training
  */
  virtual inline void AddScore(const Tree* tree, const data_size_t* data_indices,
                       data_size_t data_cnt, int cur_tree_id) {
    Common::FunctionTimer fun_timer("ScoreUpdater::AddScore", global_timer);
    const size_t offset = static_cast<size_t>(num_data_) * cur_tree_id;
    tree->AddPredictionToScore(data_, data_indices, data_cnt, score_.data() + offset);
  }
  /*! \brief Pointer of score */
  virtual inline const double* score() const { return score_.data(); }

  inline data_size_t num_data() const { return num_data_; }

  /*! \brief Disable copy */
  ScoreUpdater& operator=(const ScoreUpdater&) = delete;
  /*! \brief Disable copy */
  ScoreUpdater(const ScoreUpdater&) = delete;

 protected:
  /*! \brief Number of total data */
  data_size_t num_data_;
  /*! \brief Pointer of data set */
  const Dataset* data_;
  /*! \brief Scores for data set */
  std::vector<double, Common::AlignmentAllocator<double, kAlignedSize>> score_;
  bool has_init_score_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_BOOSTING_SCORE_UPDATER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/c_api.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/c_api.h>

#include <LightGBM/arrow.h>
#include <LightGBM/boosting.h>
#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/dataset_loader.h>
#include <LightGBM/metric.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/prediction_early_stop.h>
#include <LightGBM/utils/byte_buffer.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <cstdio>
#include <functional>
#include <limits>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "application/predictor.hpp"
#include "boosting/native_initial_score.hpp"
#ifndef LGB_R_BUILD
#include "arrow/array.hpp"
#endif  // LGB_R_BUILD
#include <LightGBM/utils/yamc/alternate_shared_mutex.hpp>
#include <LightGBM/utils/yamc/yamc_shared_lock.hpp>

namespace LightGBM {

inline int LGBM_APIHandleException(const std::exception& ex) {
  LGBM_SetLastError(ex.what());
  return -1;
}
inline int LGBM_APIHandleException(const std::string& ex) {
  LGBM_SetLastError(ex.c_str());
  return -1;
}

#define API_BEGIN() try {
#define API_END() } \
catch(std::exception& ex) { return LGBM_APIHandleException(ex); } \
catch(std::string& ex) { return LGBM_APIHandleException(ex); } \
catch(...) { return LGBM_APIHandleException("unknown exception"); } \
return 0;

#define UNIQUE_LOCK(mtx) \
std::unique_lock<yamc::alternate::shared_mutex> lock(mtx);

#define SHARED_LOCK(mtx) \
yamc::shared_lock<yamc::alternate::shared_mutex> lock(&mtx);

const int PREDICTOR_TYPES = 4;

// Single row predictor to abstract away caching logic
class SingleRowPredictorInner {
 public:
  PredictFunction predict_function;
  int64_t num_pred_in_one_row;

  SingleRowPredictorInner(int predict_type, Boosting* boosting, const Config& config, int start_iter, int num_iter) {
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    }
    early_stop_ = config.pred_early_stop;
    early_stop_freq_ = config.pred_early_stop_freq;
    early_stop_margin_ = config.pred_early_stop_margin;
    iter_ = num_iter;
    predictor_.reset(new Predictor(boosting, start_iter, iter_, is_raw_score, is_predict_leaf, predict_contrib,
                                   early_stop_, early_stop_freq_, early_stop_margin_));
    num_pred_in_one_row = boosting->NumPredictOneRow(start_iter, iter_, is_predict_leaf, predict_contrib);
    predict_function = predictor_->GetPredictFunction();
    num_total_model_ = boosting->NumberOfTotalModel();
  }

  ~SingleRowPredictorInner() {}

  bool IsPredictorEqual(const Config& config, int iter, Boosting* boosting) {
    return early_stop_ == config.pred_early_stop &&
      early_stop_freq_ == config.pred_early_stop_freq &&
      early_stop_margin_ == config.pred_early_stop_margin &&
      iter_ == iter &&
      num_total_model_ == boosting->NumberOfTotalModel();
  }

 private:
  std::unique_ptr<Predictor> predictor_;
  bool early_stop_;
  int early_stop_freq_;
  double early_stop_margin_;
  int iter_;
  int num_total_model_;
};

/*!
 * \brief Object to store resources meant for single-row Fast Predict methods.
 *
 * For legacy reasons this is called `FastConfig` in the public C API.
 *
 * Meant to be used by the *Fast* predict methods only.
 * It stores the configuration and prediction resources for reuse across predictions.
 */
struct SingleRowPredictor {
 public:
  SingleRowPredictor(yamc::alternate::shared_mutex *booster_mutex,
             const char *parameters,
             const int data_type,
             const int32_t num_cols,
             int predict_type,
             Boosting *boosting,
             int start_iter,
             int num_iter) : config(Config::Str2Map(parameters)), data_type(data_type), num_cols(num_cols), single_row_predictor_inner(predict_type, boosting, config, start_iter, num_iter), booster_mutex(booster_mutex) {
    if (!config.predict_disable_shape_check && num_cols != boosting->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n"\
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", num_cols, boosting->MaxFeatureIdx() + 1);
    }
  }

  void Predict(std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               double* out_result, int64_t* out_len) const {
    UNIQUE_LOCK(single_row_predictor_mutex)
    yamc::shared_lock<yamc::alternate::shared_mutex> booster_shared_lock(booster_mutex);

    auto one_row = get_row_fun(0);
    single_row_predictor_inner.predict_function(one_row, out_result);

    *out_len = single_row_predictor_inner.num_pred_in_one_row;
  }

 public:
  Config config;
  const int data_type;
  const int32_t num_cols;

 private:
  SingleRowPredictorInner single_row_predictor_inner;

  // Prevent the booster from being modified while we have a predictor relying on it during prediction
  yamc::alternate::shared_mutex *booster_mutex;

  // If several threads try to predict at the same time using the same SingleRowPredictor
  // we want them to still provide correct values, so the mutex is necessary due to the shared
  // resources in the predictor.
  // However the recommended approach is to instantiate one SingleRowPredictor per thread,
  // to avoid contention here.
  mutable yamc::alternate::shared_mutex single_row_predictor_mutex;
};

class Booster {
 public:
  explicit Booster(const char* filename) {
    boosting_.reset(Boosting::CreateBoosting("gbdt", filename, std::string("cpu"), 0));
  }

  Booster(const Dataset* train_data,
          const char* parameters) {
    auto param = Config::Str2Map(parameters);
    config_.Set(param);
    OMP_SET_NUM_THREADS(config_.num_threads);
    // create boosting
    if (config_.input_model.size() > 0) {
      Log::Warning("Continued train from model is not supported for c_api,\n"
                   "please use continued train with input score");
    }

    boosting_.reset(Boosting::CreateBoosting(config_.boosting, nullptr, config_.device_type, config_.num_gpu));

    train_data_ = train_data;
    CreateObjectiveAndMetrics();
    // initialize the boosting
    if (config_.tree_learner == std::string("feature")) {
      Log::Fatal("Do not support feature parallel in c api");
    }
    if (Network::num_machines() == 1 && config_.tree_learner != std::string("serial")) {
      Log::Warning("Only find one worker, will switch to serial tree learner");
      config_.tree_learner = "serial";
    }
    boosting_->Init(&config_, train_data_, objective_fun_.get(),
                    Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
  }

  void MergeFrom(const Booster* other) {
    UNIQUE_LOCK(mutex_)
    boosting_->MergeFrom(other->boosting_.get());
  }

  ~Booster() {
  }

  void CreateObjectiveAndMetrics() {
    // create objective function
    objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                    config_));
    if (objective_fun_ == nullptr) {
      Log::Info("Using self-defined objective function");
    }
    // initialize the objective function
    if (objective_fun_ != nullptr) {
      objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
    }

    // create training metric
    train_metric_.clear();
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(
        Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(train_data_->metadata(), train_data_->num_data());
      train_metric_.push_back(std::move(metric));
    }
    train_metric_.shrink_to_fit();
  }

  void CheckAdaptiveTrainingDataReset() const {
    SHARED_LOCK(mutex_)
    CheckAdaptiveTrainingDataResetAllowed();
  }

  void ResetTrainingData(const Dataset* train_data) {
    UNIQUE_LOCK(mutex_)
    CheckAdaptiveTrainingDataResetAllowed();
    if (train_data != train_data_) {
      train_data_ = train_data;
      CreateObjectiveAndMetrics();
      // reset the boosting
      boosting_->ResetTrainingData(train_data_,
                                   objective_fun_.get(), Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
    }
  }

  static void CheckDatasetResetConfig(
      const Config& old_config,
      const std::unordered_map<std::string, std::string>& new_param) {
    Config new_config;
    new_config.Set(new_param);
    if (new_param.count("data_random_seed") &&
        new_config.data_random_seed != old_config.data_random_seed) {
      Log::Fatal("Cannot change data_random_seed after constructed Dataset handle.");
    }
    if (new_param.count("max_bin") &&
        new_config.max_bin != old_config.max_bin) {
      Log::Fatal("Cannot change max_bin after constructed Dataset handle.");
    }
    if (new_param.count("max_bin_by_feature") &&
        new_config.max_bin_by_feature != old_config.max_bin_by_feature) {
      Log::Fatal(
          "Cannot change max_bin_by_feature after constructed Dataset handle.");
    }
    if (new_param.count("bin_construct_sample_cnt") &&
        new_config.bin_construct_sample_cnt !=
            old_config.bin_construct_sample_cnt) {
      Log::Fatal(
          "Cannot change bin_construct_sample_cnt after constructed Dataset "
          "handle.");
    }
    if (new_param.count("min_data_in_bin") &&
        new_config.min_data_in_bin != old_config.min_data_in_bin) {
      Log::Fatal(
          "Cannot change min_data_in_bin after constructed Dataset handle.");
    }
    if (new_param.count("use_missing") &&
        new_config.use_missing != old_config.use_missing) {
      Log::Fatal("Cannot change use_missing after constructed Dataset handle.");
    }
    if (new_param.count("zero_as_missing") &&
        new_config.zero_as_missing != old_config.zero_as_missing) {
      Log::Fatal(
          "Cannot change zero_as_missing after constructed Dataset handle.");
    }
    if (new_param.count("categorical_feature") &&
        new_config.categorical_feature != old_config.categorical_feature) {
      Log::Fatal(
          "Cannot change categorical_feature after constructed Dataset "
          "handle.");
    }
    if (new_param.count("feature_pre_filter") &&
        new_config.feature_pre_filter != old_config.feature_pre_filter) {
      Log::Fatal(
          "Cannot change feature_pre_filter after constructed Dataset handle.");
    }
    if (new_param.count("is_enable_sparse") &&
        new_config.is_enable_sparse != old_config.is_enable_sparse) {
      Log::Fatal(
          "Cannot change is_enable_sparse after constructed Dataset handle.");
    }
    if (new_param.count("pre_partition") &&
        new_config.pre_partition != old_config.pre_partition) {
      Log::Fatal(
          "Cannot change pre_partition after constructed Dataset handle.");
    }
    if (new_param.count("enable_bundle") &&
        new_config.enable_bundle != old_config.enable_bundle) {
      Log::Fatal(
          "Cannot change enable_bundle after constructed Dataset handle.");
    }
    if (new_param.count("header") && new_config.header != old_config.header) {
      Log::Fatal("Cannot change header after constructed Dataset handle.");
    }
    if (new_param.count("two_round") &&
        new_config.two_round != old_config.two_round) {
      Log::Fatal("Cannot change two_round after constructed Dataset handle.");
    }
    if (new_param.count("label_column") &&
        new_config.label_column != old_config.label_column) {
      Log::Fatal(
          "Cannot change label_column after constructed Dataset handle.");
    }
    if (new_param.count("weight_column") &&
        new_config.weight_column != old_config.weight_column) {
      Log::Fatal(
          "Cannot change weight_column after constructed Dataset handle.");
    }
    if (new_param.count("group_column") &&
        new_config.group_column != old_config.group_column) {
      Log::Fatal(
          "Cannot change group_column after constructed Dataset handle.");
    }
    if (new_param.count("ignore_column") &&
        new_config.ignore_column != old_config.ignore_column) {
      Log::Fatal(
          "Cannot change ignore_column after constructed Dataset handle.");
    }
    if (new_param.count("forcedbins_filename")) {
      Log::Fatal("Cannot change forced bins after constructed Dataset handle.");
    }
    if (new_param.count("min_data_in_leaf") &&
        new_config.min_data_in_leaf < old_config.min_data_in_leaf &&
        old_config.feature_pre_filter) {
      Log::Fatal(
          "Reducing `min_data_in_leaf` with `feature_pre_filter=true` may "
          "cause unexpected behaviour "
          "for features that were pre-filtered by the larger "
          "`min_data_in_leaf`.\n"
          "You need to set `feature_pre_filter=false` to dynamically change "
          "the `min_data_in_leaf`.");
    }
    if (new_param.count("linear_tree") && new_config.linear_tree != old_config.linear_tree) {
      Log::Fatal("Cannot change linear_tree after constructed Dataset handle.");
    }
    if (new_param.count("precise_float_parser") &&
        new_config.precise_float_parser != old_config.precise_float_parser) {
      Log::Fatal("Cannot change precise_float_parser after constructed Dataset handle.");
    }
  }

  void ResetConfig(const char* parameters) {
    UNIQUE_LOCK(mutex_)
    CheckAdaptiveConfigResetAllowed(config_.adaptive_feature_selection);
    auto param = Config::Str2Map(parameters);
    Config new_config;
    new_config.Set(param);
    CheckAdaptiveConfigResetAllowed(new_config.adaptive_feature_selection);
    if (param.count("num_class") && new_config.num_class != config_.num_class) {
      Log::Fatal("Cannot change num_class during training");
    }
    if (param.count("boosting") && new_config.boosting != config_.boosting) {
      Log::Fatal("Cannot change boosting during training");
    }
    if (param.count("metric") && new_config.metric != config_.metric) {
      Log::Fatal("Cannot change metric during training");
    }
    CheckDatasetResetConfig(config_, param);

    config_.Set(param);

    OMP_SET_NUM_THREADS(config_.num_threads);

    if (param.count("objective")) {
      // create objective function
      objective_fun_.reset(ObjectiveFunction::CreateObjectiveFunction(config_.objective,
                                                                      config_));
      if (objective_fun_ == nullptr) {
        Log::Info("Using self-defined objective function");
      }
      // initialize the objective function
      if (objective_fun_ != nullptr) {
        objective_fun_->Init(train_data_->metadata(), train_data_->num_data());
      }
      boosting_->ResetTrainingData(train_data_,
                                   objective_fun_.get(), Common::ConstPtrInVectorWrapper<Metric>(train_metric_));
    }

    boosting_->ResetConfig(&config_);
  }

  void AddValidData(const Dataset* valid_data) {
    UNIQUE_LOCK(mutex_)
    valid_metrics_.emplace_back();
    for (auto metric_type : config_.metric) {
      auto metric = std::unique_ptr<Metric>(Metric::CreateMetric(metric_type, config_));
      if (metric == nullptr) {
        continue;
      }
      metric->Init(valid_data->metadata(), valid_data->num_data());
      valid_metrics_.back().push_back(std::move(metric));
    }
    valid_metrics_.back().shrink_to_fit();
    boosting_->AddValidDataset(valid_data,
                               Common::ConstPtrInVectorWrapper<Metric>(valid_metrics_.back()));
  }

  bool TrainOneIter() {
    UNIQUE_LOCK(mutex_)
    return boosting_->TrainOneIter(nullptr, nullptr);
  }

  void Refit(const int32_t* leaf_preds, int32_t nrow, int32_t ncol) {
    UNIQUE_LOCK(mutex_)
    boosting_->RefitTree(leaf_preds, nrow, ncol);
  }

  bool TrainOneIter(const score_t* gradients, const score_t* hessians) {
    UNIQUE_LOCK(mutex_)
    return boosting_->TrainOneIter(gradients, hessians);
  }

  void RollbackOneIter() {
    UNIQUE_LOCK(mutex_)
    boosting_->RollbackOneIter();
  }

  void SetSingleRowPredictorInner(int start_iteration, int num_iteration, int predict_type, const Config& config) {
      UNIQUE_LOCK(mutex_)
      if (single_row_predictor_[predict_type].get() == nullptr ||
          !single_row_predictor_[predict_type]->IsPredictorEqual(config, num_iteration, boosting_.get())) {
        single_row_predictor_[predict_type].reset(new SingleRowPredictorInner(predict_type, boosting_.get(),
                                                                         config, start_iteration, num_iteration));
      }
  }

  std::unique_ptr<SingleRowPredictor> InitSingleRowPredictor(int predict_type, int start_iteration, int num_iteration, int data_type, int32_t num_cols, const char *parameters) {
    // Workaround https://github.com/lightgbm-org/LightGBM/issues/6142 by locking here
    // This is only a workaround because if predictors are initialized differently it may still behave incorrectly,
    // and because multiple racing Predictor initializations through LGBM_BoosterPredictForMat suffers from that same issue of Predictor init writing things in the booster.
    // Once #6142 is fixed (predictor doesn't write in the Booster as should have been the case since 1c35c3b9ede9adab8ccc5fd7b4b2b6af188a79f0), this line can be removed.
    UNIQUE_LOCK(mutex_)

    return std::unique_ptr<SingleRowPredictor>(new SingleRowPredictor(
      &mutex_, parameters, data_type, num_cols, predict_type, boosting_.get(), start_iteration, num_iteration));
  }

  void PredictSingleRow(int predict_type, int ncol,
               std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               const Config& config,
               double* out_result, int64_t* out_len) const {
    if (!config.predict_disable_shape_check && ncol != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n"\
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", ncol, boosting_->MaxFeatureIdx() + 1);
    }
    UNIQUE_LOCK(mutex_)
    const auto& single_row_predictor = single_row_predictor_[predict_type];
    auto one_row = get_row_fun(0);
    auto pred_wrt_ptr = out_result;
    single_row_predictor->predict_function(one_row, pred_wrt_ptr);

    *out_len = single_row_predictor->num_pred_in_one_row;
  }

  std::shared_ptr<Predictor> CreatePredictor(int start_iteration, int num_iteration, int predict_type, int ncol, const Config& config) const {
    if (!config.predict_disable_shape_check && ncol != boosting_->MaxFeatureIdx() + 1) {
      Log::Fatal("The number of features in data (%d) is not the same as it was in training data (%d).\n" \
                 "You can set ``predict_disable_shape_check=true`` to discard this error, but please be aware what you are doing.", ncol, boosting_->MaxFeatureIdx() + 1);
    }
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    } else {
      is_raw_score = false;
    }

    return std::make_shared<Predictor>(boosting_.get(), start_iteration, num_iteration, is_raw_score, is_predict_leaf, predict_contrib,
                        config.pred_early_stop, config.pred_early_stop_freq, config.pred_early_stop_margin);
  }

  void Predict(int start_iteration, int num_iteration, int predict_type, int nrow, int ncol,
               std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun,
               const Config& config,
               double* out_result, int64_t* out_len) const {
    SHARED_LOCK(mutex_);
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    bool is_predict_leaf = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    }
    int64_t num_pred_in_one_row = boosting_->NumPredictOneRow(start_iteration, num_iteration, is_predict_leaf, predict_contrib);
    auto pred_fun = predictor->GetPredictFunction();
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < nrow; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto one_row = get_row_fun(i);
      auto pred_wrt_ptr = out_result + static_cast<size_t>(num_pred_in_one_row) * i;
      pred_fun(one_row, pred_wrt_ptr);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    *out_len = num_pred_in_one_row * nrow;
  }

  void PredictSparse(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                     std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                     const Config& config, int64_t* out_elements_size,
                     std::vector<std::vector<std::unordered_map<int, double>>>* agg_ptr,
                     int32_t** out_indices, void** out_data, int data_type,
                     bool* is_data_float32_ptr, int num_matrices) const {
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    auto pred_sparse_fun = predictor->GetPredictSparseFunction();
    std::vector<std::vector<std::unordered_map<int, double>>>& agg = *agg_ptr;
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int64_t i = 0; i < nrow; ++i) {
      OMP_LOOP_EX_BEGIN();
      auto one_row = get_row_fun(i);
      agg[i] = std::vector<std::unordered_map<int, double>>(num_matrices);
      pred_sparse_fun(one_row, &agg[i]);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    // calculate the nonzero data and indices size
    int64_t elements_size = 0;
    for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
      auto row_vector = agg[i];
      for (int j = 0; j < static_cast<int>(row_vector.size()); ++j) {
        elements_size += static_cast<int64_t>(row_vector[j].size());
      }
    }
    *out_elements_size = elements_size;
    *is_data_float32_ptr = false;
    // allocate data and indices arrays
    if (data_type == C_API_DTYPE_FLOAT32) {
      *out_data = new float[elements_size];
      *is_data_float32_ptr = true;
    } else if (data_type == C_API_DTYPE_FLOAT64) {
      *out_data = new double[elements_size];
    } else {
      Log::Fatal("Unknown data type in PredictSparse");
      return;
    }
    *out_indices = new int32_t[elements_size];
  }

  void PredictSparseCSR(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                        std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                        const Config& config,
                        int64_t* out_len, void** out_indptr, int indptr_type,
                        int32_t** out_indices, void** out_data, int data_type) const {
    SHARED_LOCK(mutex_);
    // Get the number of trees per iteration (for multiclass scenario we output multiple sparse matrices)
    int num_matrices = boosting_->NumModelPerIteration();
    bool is_indptr_int32 = false;
    bool is_data_float32 = false;
    int64_t indptr_size = (nrow + 1) * num_matrices;
    if (indptr_type == C_API_DTYPE_INT32) {
      *out_indptr = new int32_t[indptr_size];
      is_indptr_int32 = true;
    } else if (indptr_type == C_API_DTYPE_INT64) {
      *out_indptr = new int64_t[indptr_size];
    } else {
      Log::Fatal("Unknown indptr type in PredictSparseCSR");
      return;
    }
    // aggregated per row feature contribution results
    std::vector<std::vector<std::unordered_map<int, double>>> agg(nrow);
    int64_t elements_size = 0;
    PredictSparse(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, &elements_size, &agg,
                  out_indices, out_data, data_type, &is_data_float32, num_matrices);
    std::vector<int> row_sizes(num_matrices * nrow);
    std::vector<int64_t> row_matrix_offsets(num_matrices * nrow);
    std::vector<int64_t> matrix_offsets(num_matrices);
    int64_t row_vector_cnt = 0;
    for (int m = 0; m < num_matrices; ++m) {
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        auto row_vector_size = row_vector[m].size();
        // keep track of the row_vector sizes for parallelization
        row_sizes[row_vector_cnt] = static_cast<int>(row_vector_size);
        if (i == 0) {
          row_matrix_offsets[row_vector_cnt] = 0;
        } else {
          row_matrix_offsets[row_vector_cnt] = static_cast<int64_t>(row_sizes[row_vector_cnt - 1] + row_matrix_offsets[row_vector_cnt - 1]);
        }
        row_vector_cnt++;
      }
      if (m == 0) {
        matrix_offsets[m] = 0;
      }
      if (m + 1 < num_matrices) {
        matrix_offsets[m + 1] = static_cast<int64_t>(matrix_offsets[m] + row_matrix_offsets[row_vector_cnt - 1] + row_sizes[row_vector_cnt - 1]);
      }
    }
    // copy vector results to output for each row
    int64_t indptr_index = 0;
    for (int m = 0; m < num_matrices; ++m) {
      if (is_indptr_int32) {
        (reinterpret_cast<int32_t*>(*out_indptr))[indptr_index] = 0;
      } else {
        (reinterpret_cast<int64_t*>(*out_indptr))[indptr_index] = 0;
      }
      indptr_index++;
      int64_t matrix_start_index = m * static_cast<int64_t>(agg.size());
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        OMP_LOOP_EX_BEGIN();
        auto row_vector = agg[i];
        int64_t row_start_index = matrix_start_index + i;
        int64_t element_index = row_matrix_offsets[row_start_index] + matrix_offsets[m];
        int64_t indptr_loop_index = indptr_index + i;
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          (*out_indices)[element_index] = it->first;
          if (is_data_float32) {
            (reinterpret_cast<float*>(*out_data))[element_index] = static_cast<float>(it->second);
          } else {
            (reinterpret_cast<double*>(*out_data))[element_index] = it->second;
          }
          element_index++;
        }
        int64_t indptr_value = row_matrix_offsets[row_start_index] + row_sizes[row_start_index];
        if (is_indptr_int32) {
          (reinterpret_cast<int32_t*>(*out_indptr))[indptr_loop_index] = static_cast<int32_t>(indptr_value);
        } else {
          (reinterpret_cast<int64_t*>(*out_indptr))[indptr_loop_index] = indptr_value;
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
      indptr_index += static_cast<int64_t>(agg.size());
    }
    out_len[0] = elements_size;
    out_len[1] = indptr_size;
  }

  void PredictSparseCSC(int start_iteration, int num_iteration, int predict_type, int64_t nrow, int ncol,
                        std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun,
                        const Config& config,
                        int64_t* out_len, void** out_col_ptr, int col_ptr_type,
                        int32_t** out_indices, void** out_data, int data_type) const {
    SHARED_LOCK(mutex_);
    // Get the number of trees per iteration (for multiclass scenario we output multiple sparse matrices)
    int num_matrices = boosting_->NumModelPerIteration();
    auto predictor = CreatePredictor(start_iteration, num_iteration, predict_type, ncol, config);
    auto pred_sparse_fun = predictor->GetPredictSparseFunction();
    bool is_col_ptr_int32 = false;
    bool is_data_float32 = false;
    int num_output_cols = ncol + 1;
    int col_ptr_size = (num_output_cols + 1) * num_matrices;
    if (col_ptr_type == C_API_DTYPE_INT32) {
      *out_col_ptr = new int32_t[col_ptr_size];
      is_col_ptr_int32 = true;
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      *out_col_ptr = new int64_t[col_ptr_size];
    } else {
      Log::Fatal("Unknown col_ptr type in PredictSparseCSC");
      return;
    }
    // aggregated per row feature contribution results
    std::vector<std::vector<std::unordered_map<int, double>>> agg(nrow);
    int64_t elements_size = 0;
    PredictSparse(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, &elements_size, &agg,
                  out_indices, out_data, data_type, &is_data_float32, num_matrices);
    // calculate number of elements per column to construct
    // the CSC matrix with random access
    std::vector<std::vector<int64_t>> column_sizes(num_matrices);
    for (int m = 0; m < num_matrices; ++m) {
      column_sizes[m] = std::vector<int64_t>(num_output_cols, 0);
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          column_sizes[m][it->first] += 1;
        }
      }
    }
    // keep track of column counts
    std::vector<std::vector<int64_t>> column_counts(num_matrices);
    // keep track of beginning index for each column
    std::vector<std::vector<int64_t>> column_start_indices(num_matrices);
    // keep track of beginning index for each matrix
    std::vector<int64_t> matrix_start_indices(num_matrices, 0);
    int col_ptr_index = 0;
    for (int m = 0; m < num_matrices; ++m) {
      int64_t col_ptr_value = 0;
      column_start_indices[m] = std::vector<int64_t>(num_output_cols, 0);
      column_counts[m] = std::vector<int64_t>(num_output_cols, 0);
      if (is_col_ptr_int32) {
        (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(col_ptr_value);
      } else {
        (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = col_ptr_value;
      }
      col_ptr_index++;
      for (int64_t i = 1; i < static_cast<int64_t>(column_sizes[m].size()); ++i) {
        column_start_indices[m][i] = column_sizes[m][i - 1] + column_start_indices[m][i - 1];
        if (is_col_ptr_int32) {
          (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(column_start_indices[m][i]);
        } else {
          (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = column_start_indices[m][i];
        }
        col_ptr_index++;
      }
      int64_t last_elem_index = static_cast<int64_t>(column_sizes[m].size()) - 1;
      int64_t last_column_start_index = column_start_indices[m][last_elem_index];
      int64_t last_column_size = column_sizes[m][last_elem_index];
      if (is_col_ptr_int32) {
        (reinterpret_cast<int32_t*>(*out_col_ptr))[col_ptr_index] = static_cast<int32_t>(last_column_start_index + last_column_size);
      } else {
        (reinterpret_cast<int64_t*>(*out_col_ptr))[col_ptr_index] = last_column_start_index + last_column_size;
      }
      if (m + 1 < num_matrices) {
        matrix_start_indices[m + 1] = matrix_start_indices[m] + last_column_start_index + last_column_size;
      }
      col_ptr_index++;
    }
    // Note: we parallelize across matrices instead of rows because of the column_counts[m][col_idx] increment inside the loop
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int m = 0; m < num_matrices; ++m) {
      OMP_LOOP_EX_BEGIN();
      for (int64_t i = 0; i < static_cast<int64_t>(agg.size()); ++i) {
        auto row_vector = agg[i];
        for (auto it = row_vector[m].begin(); it != row_vector[m].end(); ++it) {
          int64_t col_idx = it->first;
          int64_t element_index = column_start_indices[m][col_idx] +
            matrix_start_indices[m] +
            column_counts[m][col_idx];
          // store the row index
          (*out_indices)[element_index] = static_cast<int32_t>(i);
          // update column count
          column_counts[m][col_idx]++;
          if (is_data_float32) {
            (reinterpret_cast<float*>(*out_data))[element_index] = static_cast<float>(it->second);
          } else {
            (reinterpret_cast<double*>(*out_data))[element_index] = it->second;
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    out_len[0] = elements_size;
    out_len[1] = col_ptr_size;
  }

  void Predict(int start_iteration, int num_iteration, int predict_type, const char* data_filename,
               int data_has_header, const Config& config,
               const char* result_filename) const {
    SHARED_LOCK(mutex_)
    bool is_predict_leaf = false;
    bool is_raw_score = false;
    bool predict_contrib = false;
    if (predict_type == C_API_PREDICT_LEAF_INDEX) {
      is_predict_leaf = true;
    } else if (predict_type == C_API_PREDICT_RAW_SCORE) {
      is_raw_score = true;
    } else if (predict_type == C_API_PREDICT_CONTRIB) {
      predict_contrib = true;
    } else {
      is_raw_score = false;
    }
    Predictor predictor(boosting_.get(), start_iteration, num_iteration, is_raw_score, is_predict_leaf, predict_contrib,
                        config.pred_early_stop, config.pred_early_stop_freq, config.pred_early_stop_margin);
    bool bool_data_has_header = data_has_header > 0 ? true : false;
    predictor.Predict(data_filename, result_filename, bool_data_has_header, config.predict_disable_shape_check,
                      config.precise_float_parser);
  }

  void GetPredictAt(int data_idx, double* out_result, int64_t* out_len) const {
    boosting_->GetPredictAt(data_idx, out_result, out_len);
  }

  void SaveModelToFile(int start_iteration, int num_iteration, int feature_importance_type, const char* filename) const {
    boosting_->SaveModelToFile(start_iteration, num_iteration, feature_importance_type, filename);
  }

  void LoadModelFromString(const char* model_str) {
    size_t len = std::strlen(model_str);
    boosting_->LoadModelFromString(model_str, len);
  }

  std::string SaveModelToString(int start_iteration, int num_iteration,
                                int feature_importance_type) const {
    return boosting_->SaveModelToString(start_iteration,
                                        num_iteration, feature_importance_type);
  }

  std::string DumpModel(int start_iteration, int num_iteration,
                        int feature_importance_type) const {
    return boosting_->DumpModel(start_iteration, num_iteration,
                                feature_importance_type);
  }

  std::vector<double> FeatureImportance(int num_iteration, int importance_type) const {
    return boosting_->FeatureImportance(num_iteration, importance_type);
  }

  double UpperBoundValue() const {
    SHARED_LOCK(mutex_)
    return boosting_->GetUpperBoundValue();
  }

  double LowerBoundValue() const {
    SHARED_LOCK(mutex_)
    return boosting_->GetLowerBoundValue();
  }

  double GetLeafValue(int tree_idx, int leaf_idx) const {
    SHARED_LOCK(mutex_)
    return dynamic_cast<GBDTBase*>(boosting_.get())->GetLeafValue(tree_idx, leaf_idx);
  }

  void SetLeafValue(int tree_idx, int leaf_idx, double val) {
    UNIQUE_LOCK(mutex_)
    dynamic_cast<GBDTBase*>(boosting_.get())->SetLeafValue(tree_idx, leaf_idx, val);
  }

  void ShuffleModels(int start_iter, int end_iter) {
    UNIQUE_LOCK(mutex_)
    boosting_->ShuffleModels(start_iter, end_iter);
  }

  int GetEvalCounts() const {
    SHARED_LOCK(mutex_)
    int ret = 0;
    for (const auto& metric : train_metric_) {
      ret += static_cast<int>(metric->GetName().size());
    }
    return ret;
  }

  int GetEvalNames(char** out_strs, const int len, const size_t buffer_len, size_t *out_buffer_len) const {
    SHARED_LOCK(mutex_)
    *out_buffer_len = 0;
    int idx = 0;
    for (const auto& metric : train_metric_) {
      for (const auto& name : metric->GetName()) {
        if (idx < len) {
          std::memcpy(out_strs[idx], name.c_str(), std::min(name.size() + 1, buffer_len));
          out_strs[idx][buffer_len - 1] = '\0';
        }
        *out_buffer_len = std::max(name.size() + 1, *out_buffer_len);
        ++idx;
      }
    }
    return idx;
  }

  int GetFeatureNames(char** out_strs, const int len, const size_t buffer_len, size_t *out_buffer_len) const {
    SHARED_LOCK(mutex_)
    *out_buffer_len = 0;
    int idx = 0;
    for (const auto& name : boosting_->FeatureNames()) {
      if (idx < len) {
        std::memcpy(out_strs[idx], name.c_str(), std::min(name.size() + 1, buffer_len));
        out_strs[idx][buffer_len - 1] = '\0';
      }
      *out_buffer_len = std::max(name.size() + 1, *out_buffer_len);
      ++idx;
    }
    return idx;
  }

  const Boosting* GetBoosting() const { return boosting_.get(); }

 private:
  void CheckAdaptiveTrainingDataResetAllowed() const {
    if (config_.adaptive_feature_selection) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
          "training data during its scoped continuous fit.");
    }
  }

  static void CheckAdaptiveConfigResetAllowed(bool is_adaptive) {
    if (is_adaptive) {
      Log::Fatal(
          "JAEGER-LightGBM adaptive selectable-unit selection does not support resetting "
          "configuration or enabling the mode during an existing fit.");
    }
  }

  const Dataset* train_data_;
  std::unique_ptr<Boosting> boosting_;
  std::unique_ptr<SingleRowPredictorInner> single_row_predictor_[PREDICTOR_TYPES];

  /*! \brief All configs */
  Config config_;
  /*! \brief Metric for training data */
  std::vector<std::unique_ptr<Metric>> train_metric_;
  /*! \brief Metrics for validation data */
  std::vector<std::vector<std::unique_ptr<Metric>>> valid_metrics_;
  /*! \brief Training objective function */
  std::unique_ptr<ObjectiveFunction> objective_fun_;
  /*! \brief mutex for threading safe call */
  mutable yamc::alternate::shared_mutex mutex_;
};

}  // namespace LightGBM

// explicitly declare symbols from LightGBM namespace
using LightGBM::AllgatherFunction;
#ifndef LGB_R_BUILD
using LightGBM::ArrowChunkedArray;
#endif  // LGB_R_BUILD
using LightGBM::Booster;
using LightGBM::Common::CheckElementsIntervalClosed;
using LightGBM::Common::RemoveQuotationSymbol;
using LightGBM::Common::Vector2Ptr;
using LightGBM::Common::VectorSize;
using LightGBM::Config;
using LightGBM::data_size_t;
using LightGBM::Dataset;
using LightGBM::DatasetLoader;
using LightGBM::kZeroThreshold;
using LightGBM::LGBM_APIHandleException;
using LightGBM::Log;
using LightGBM::Network;
using LightGBM::Random;
using LightGBM::ReduceScatterFunction;
using LightGBM::SingleRowPredictor;

// some help functions used to convert data

std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major);

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major);

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseRows(const void** data, int num_col, int data_type);

template<typename T>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR(const void* indptr, int indptr_type, const int32_t* indices,
                   const void* data, int data_type, int64_t nindptr, int64_t nelem);

// Row iterator of on column for CSC matrix
class CSC_RowIterator {
 public:
  CSC_RowIterator(const void* col_ptr, int col_ptr_type, const int32_t* indices,
                  const void* data, int data_type, int64_t ncol_ptr, int64_t nelem, int col_idx);
  ~CSC_RowIterator() {}
  // return value at idx, only can access by ascent order
  double Get(int idx);
  // return next non-zero pair, if index < 0, means no more data
  std::pair<int, double> NextNonZero();

 private:
  int nonzero_idx_ = 0;
  int cur_idx_ = -1;
  double cur_val_ = 0.0f;
  bool is_end_ = false;
  std::function<std::pair<int, double>(int idx)> iter_fun_;
};

// start of c_api functions

const char* LGBM_GetLastError() {
  return LastErrorMsg();
}

int LGBM_DumpParamAliases(int64_t buffer_len,
                          int64_t* out_len,
                          char* out_str) {
  API_BEGIN();
  std::string aliases = Config::DumpAliases();
  *out_len = static_cast<int64_t>(aliases.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, aliases.c_str(), *out_len);
  }
  API_END();
}

int LGBM_RegisterLogCallback(void (*callback)(const char*)) {
  API_BEGIN();
  Log::ResetCallBack(callback);
  API_END();
}

static inline int SampleCount(int32_t total_nrow, const Config& config) {
  return static_cast<int>(total_nrow < config.bin_construct_sample_cnt ? total_nrow : config.bin_construct_sample_cnt);
}

static inline std::vector<int32_t> CreateSampleIndices(int32_t total_nrow, const Config& config) {
  Random rand(config.data_random_seed);
  int sample_cnt = SampleCount(total_nrow, config);
  return rand.Sample(total_nrow, sample_cnt);
}

int LGBM_GetSampleCount(int32_t num_total_row,
                        const char* parameters,
                        int* out) {
  API_BEGIN();
  if (out == nullptr) {
    Log::Fatal("LGBM_GetSampleCount output is nullptr");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);

  *out = SampleCount(num_total_row, config);
  API_END();
}

int LGBM_SampleIndices(int32_t num_total_row,
                       const char* parameters,
                       void* out,
                       int32_t* out_len) {
  // This API is to keep python binding's behavior the same with C++ implementation.
  // Sample count, random seed etc. should be provided in parameters.
  API_BEGIN();
  if (out == nullptr) {
    Log::Fatal("LGBM_SampleIndices output is nullptr");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);

  auto sample_indices = CreateSampleIndices(num_total_row, config);
  memcpy(out, sample_indices.data(), sizeof(int32_t) * sample_indices.size());
  *out_len = static_cast<int32_t>(sample_indices.size());
  API_END();
}

int LGBM_ByteBufferGetAt(ByteBufferHandle handle, int32_t index, uint8_t* out_val) {
  API_BEGIN();
  LightGBM::ByteBuffer* byteBuffer = reinterpret_cast<LightGBM::ByteBuffer*>(handle);
  *out_val = byteBuffer->GetAt(index);
  API_END();
}

int LGBM_ByteBufferFree(ByteBufferHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<LightGBM::ByteBuffer*>(handle);
  API_END();
}

int LGBM_DatasetCreateFromFile(const char* filename,
                               const char* parameters,
                               const DatasetHandle reference,
                               DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, filename);
  if (reference == nullptr) {
    if (Network::num_machines() == 1) {
      *out = loader.LoadFromFile(filename);
    } else {
      *out = loader.LoadFromFile(filename, Network::rank(), Network::num_machines());
    }
  } else {
    *out = loader.LoadFromFileAlignWithOtherDataset(filename,
                                                    reinterpret_cast<const Dataset*>(reference));
  }
  API_END();
}

int LGBM_DatasetCreateFromSampledColumn(double** sample_data,
                                        int** sample_indices,
                                        int32_t ncol,
                                        const int* num_per_col,
                                        int32_t num_sample_row,
                                        int32_t num_local_row,
                                        int64_t num_dist_row,
                                        const char* parameters,
                                        DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, nullptr);
  *out = loader.ConstructFromSampleData(sample_data,
                                        sample_indices,
                                        ncol,
                                        num_per_col,
                                        num_sample_row,
                                        static_cast<data_size_t>(num_local_row),
                                        num_dist_row);
  API_END();
}

int LGBM_DatasetCreateByReference(const DatasetHandle reference,
                                  int64_t num_total_row,
                                  DatasetHandle* out) {
  API_BEGIN();
  std::unique_ptr<Dataset> ret;
  data_size_t nrows = static_cast<data_size_t>(num_total_row);
  ret.reset(new Dataset(nrows));
  const Dataset* reference_dataset = reinterpret_cast<const Dataset*>(reference);
  ret->CreateValid(reference_dataset);
  ret->InitByReference(nrows, reference_dataset);
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromSerializedReference(const void* ref_buffer,
                                              int32_t ref_buffer_size,
                                              int64_t num_row,
                                              int32_t num_classes,
                                              const char* parameters,
                                              DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  DatasetLoader loader(config, nullptr, 1, nullptr);
  *out = loader.LoadFromSerializedReference(static_cast<const char*>(ref_buffer),
    static_cast<size_t>(ref_buffer_size),
    static_cast<data_size_t>(num_row),
    num_classes);
  API_END();
}

int LGBM_DatasetInitStreaming(DatasetHandle dataset,
                              int32_t has_weights,
                              int32_t has_init_scores,
                              int32_t has_queries,
                              int32_t nclasses,
                              int32_t nthreads,
                              int32_t omp_max_threads) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto num_data = p_dataset->num_data();
  p_dataset->InitStreaming(num_data, has_weights, has_init_scores, has_queries, nclasses, nthreads, omp_max_threads);
  p_dataset->set_wait_for_manual_finish(true);
  API_END();
}

int LGBM_DatasetPushRows(DatasetHandle dataset,
                         const void* data,
                         int data_type,
                         int32_t nrow,
                         int32_t ncol,
                         int32_t start_row) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromDenseMatrix(data, nrow, ncol, data_type, 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(tid, start_row + i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == p_dataset->num_data())) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsWithMetadata(DatasetHandle dataset,
                                     const void* data,
                                     int data_type,
                                     int32_t nrow,
                                     int32_t ncol,
                                     int32_t start_row,
                                     const float* labels,
                                     const float* weights,
                                     const double* init_scores,
                                     const int32_t* queries,
                                     int32_t tid) {
  API_BEGIN();
#ifdef LABEL_T_USE_DOUBLE
  Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#endif
  if (!data) {
    Log::Fatal("data cannot be null.");
  }
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromDenseMatrix(data, nrow, ncol, data_type, 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }

  const int max_omp_threads = p_dataset->omp_max_threads() > 0 ? p_dataset->omp_max_threads() : OMP_NUM_THREADS();

  OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    // convert internal thread id to be unique based on external thread id
    const int internal_tid = omp_get_thread_num() + (max_omp_threads * tid);
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(internal_tid, start_row + i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  p_dataset->InsertMetadataAt(start_row, nrow, labels, weights, init_scores, queries);

  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == p_dataset->num_data())) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsByCSR(DatasetHandle dataset,
                              const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t,
                              int64_t start_row) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(tid, static_cast<data_size_t>(start_row + i), one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == static_cast<int64_t>(p_dataset->num_data()))) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetPushRowsByCSRWithMetadata(DatasetHandle dataset,
                                          const void* indptr,
                                          int indptr_type,
                                          const int32_t* indices,
                                          const void* data,
                                          int data_type,
                                          int64_t nindptr,
                                          int64_t nelem,
                                          int64_t start_row,
                                          const float* labels,
                                          const float* weights,
                                          const double* init_scores,
                                          const int32_t* queries,
                                          int32_t tid) {
  API_BEGIN();
#ifdef LABEL_T_USE_DOUBLE
  Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#endif
  if (!data) {
    Log::Fatal("data cannot be null.");
  }
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (p_dataset->has_raw()) {
    p_dataset->ResizeRaw(p_dataset->num_numeric_features() + nrow);
  }

  const int max_omp_threads = p_dataset->omp_max_threads() > 0 ? p_dataset->omp_max_threads() : OMP_NUM_THREADS();

  OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < nrow; ++i) {
    OMP_LOOP_EX_BEGIN();
    // convert internal thread id to be unique based on external thread id
    const int internal_tid = omp_get_thread_num() + (max_omp_threads * tid);
    auto one_row = get_row_fun(i);
    p_dataset->PushOneRow(internal_tid, static_cast<data_size_t>(start_row + i), one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  p_dataset->InsertMetadataAt(static_cast<int32_t>(start_row), nrow, labels, weights, init_scores, queries);

  if (!p_dataset->wait_for_manual_finish() && (start_row + nrow == static_cast<int64_t>(p_dataset->num_data()))) {
    p_dataset->FinishLoad();
  }
  API_END();
}

int LGBM_DatasetSetWaitForManualFinish(DatasetHandle dataset, int wait) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  p_dataset->set_wait_for_manual_finish(wait);
  API_END();
}

int LGBM_DatasetMarkFinished(DatasetHandle dataset) {
  API_BEGIN();
  auto p_dataset = reinterpret_cast<Dataset*>(dataset);
  p_dataset->FinishLoad();
  API_END();
}

int LGBM_DatasetCreateFromMat(const void* data,
                              int data_type,
                              int32_t nrow,
                              int32_t ncol,
                              int is_row_major,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  return LGBM_DatasetCreateFromMats(1,
                                    &data,
                                    data_type,
                                    &nrow,
                                    ncol,
                                    &is_row_major,
                                    parameters,
                                    reference,
                                    out);
}

int LGBM_DatasetCreateFromMats(int32_t nmat,
                               const void** data,
                               int data_type,
                               int32_t* nrow,
                               int32_t ncol,
                               int* is_row_major,
                               const char* parameters,
                               const DatasetHandle reference,
                               DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t total_nrow = 0;
  for (int j = 0; j < nmat; ++j) {
    total_nrow += nrow[j];
  }

  std::vector<std::function<std::vector<double>(int row_idx)>> get_row_fun;
  for (int j = 0; j < nmat; ++j) {
    get_row_fun.push_back(RowFunctionFromDenseMatrix(data[j], nrow[j], ncol, data_type, is_row_major[j]));
  }

  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(total_nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(ncol);
    std::vector<std::vector<int>> sample_idx(ncol);

    int offset = 0;
    int j = 0;
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      while ((idx - offset) >= nrow[j]) {
        offset += nrow[j];
        ++j;
      }

      auto row = get_row_fun[j](static_cast<int>(idx - offset));
      for (size_t k = 0; k < row.size(); ++k) {
        if (std::fabs(row[k]) > kZeroThreshold || std::isnan(row[k])) {
          sample_values[k].emplace_back(row[k]);
          sample_idx[k].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             ncol,
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             total_nrow,
                                             total_nrow));
  } else {
    ret.reset(new Dataset(total_nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(total_nrow);
    }
  }
  int32_t start_row = 0;
  for (int j = 0; j < nmat; ++j) {
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < nrow[j]; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      auto one_row = get_row_fun[j](i);
      ret->PushOneRow(tid, start_row + i, one_row);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    start_row += nrow[j];
  }
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSR(const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t num_col,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int32_t nrow = static_cast<int32_t>(nindptr - 1);
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(num_col);
    std::vector<std::vector<int>> sample_idx(num_col);
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      auto row = get_row_fun(static_cast<int>(idx));
      for (std::pair<int, double>& inner_data : row) {
        CHECK_LT(inner_data.first, num_col);
        if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
          sample_values[inner_data.first].emplace_back(inner_data.second);
          sample_idx[inner_data.first].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(num_col),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(nrow);
    }
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(nindptr - 1); ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    auto one_row = get_row_fun(i);
    ret->PushOneRow(tid, i, one_row);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSRFunc(void* get_row_funptr,
                                  int num_rows,
                                  int64_t num_col,
                                  const char* parameters,
                                  const DatasetHandle reference,
                                  DatasetHandle* out) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto get_row_fun = *static_cast<std::function<void(int idx, std::vector<std::pair<int, double>>&)>*>(get_row_funptr);
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t nrow = num_rows;
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(num_col);
    std::vector<std::vector<int>> sample_idx(num_col);
    // local buffer to re-use memory
    std::vector<std::pair<int, double>> buffer;
    for (size_t i = 0; i < sample_indices.size(); ++i) {
      auto idx = sample_indices[i];
      get_row_fun(static_cast<int>(idx), buffer);
      for (std::pair<int, double>& inner_data : buffer) {
        CHECK_LT(inner_data.first, num_col);
        if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
          sample_values[inner_data.first].emplace_back(inner_data.second);
          sample_idx[inner_data.first].emplace_back(static_cast<int>(i));
        }
      }
    }
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(num_col),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(nrow);
    }
  }

  OMP_INIT_EX();
  std::vector<std::pair<int, double>> thread_buffer;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(thread_buffer)
  for (int i = 0; i < num_rows; ++i) {
    OMP_LOOP_EX_BEGIN();
    {
      const int tid = omp_get_thread_num();
      get_row_fun(i, thread_buffer);
      ret->PushOneRow(tid, i, thread_buffer);
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

int LGBM_DatasetCreateFromCSC(const void* col_ptr,
                              int col_ptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t ncol_ptr,
                              int64_t nelem,
                              int64_t num_row,
                              const char* parameters,
                              const DatasetHandle reference,
                              DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<Dataset> ret;
  int32_t nrow = static_cast<int32_t>(num_row);
  if (reference == nullptr) {
    // sample data first
    auto sample_indices = CreateSampleIndices(nrow, config);
    int sample_cnt = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(ncol_ptr - 1);
    std::vector<std::vector<int>> sample_idx(ncol_ptr - 1);
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < static_cast<int>(sample_values.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      CSC_RowIterator col_it(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, i);
      for (int j = 0; j < sample_cnt; j++) {
        auto val = col_it.Get(sample_indices[j]);
        if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
          sample_values[i].emplace_back(val);
          sample_idx[i].emplace_back(j);
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(sample_values.size()),
                                             VectorSize<double>(sample_values).data(),
                                             sample_cnt,
                                             nrow,
                                             nrow));
  } else {
    ret.reset(new Dataset(nrow));
    ret->CreateValid(
      reinterpret_cast<const Dataset*>(reference));
  }
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(ncol_ptr - 1); ++i) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    int feature_idx = ret->InnerFeatureIndex(i);
    if (feature_idx < 0) {
      continue;
    }
    int group = ret->Feature2Group(feature_idx);
    int sub_feature = ret->Feature2SubFeature(feature_idx);
    CSC_RowIterator col_it(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, i);
    auto bin_mapper = ret->FeatureBinMapper(feature_idx);
    if (bin_mapper->GetDefaultBin() == bin_mapper->GetMostFreqBin()) {
      int row_idx = 0;
      while (row_idx < nrow) {
        auto pair = col_it.NextNonZero();
        row_idx = pair.first;
        // no more data
        if (row_idx < 0) {
          break;
        }
        ret->PushOneData(tid, row_idx, group, feature_idx, sub_feature, pair.second);
      }
    } else {
      for (int row_idx = 0; row_idx < nrow; ++row_idx) {
        auto val = col_it.Get(row_idx);
        ret->PushOneData(tid, row_idx, group, feature_idx, sub_feature, val);
      }
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  ret->FinishLoad();
  *out = ret.release();
  API_END();
}

#ifndef LGB_R_BUILD
void DatasetCreateFromArrowChunkedArray(ArrowChunkedArray& chunked_array,
                                        const char* parameters,
                                        const DatasetHandle reference,
                                        DatasetHandle* out) {
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);

  std::unique_ptr<Dataset> ret;
  auto chunked_array_view = chunked_array.view();

  // Initialize the dataset
  if (reference == nullptr) {
    // If there is no reference dataset, we first sample indices
    auto sample_indices = CreateSampleIndices(static_cast<int32_t>(chunked_array.get_length()), config);
    auto sample_count = static_cast<int>(sample_indices.size());
    std::vector<std::vector<double>> sample_values(chunked_array.get_num_fields());
    std::vector<std::vector<int>> sample_idx(chunked_array.get_num_fields());

    // Then, we obtain sample values by parallelizing across columns
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
      OMP_LOOP_EX_BEGIN();

      // Values need to be copied from the record batches.
      sample_values[j].reserve(sample_indices.size());
      sample_idx[j].reserve(sample_indices.size());

      // The chunks are iterated over in the inner loop as columns can be treated independently.
      chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
        int last_idx = 0;
        int i = 0;
        auto it = visitor.begin();
        for (auto idx : sample_indices) {
          std::advance(it, idx - last_idx);
          auto v = *it;
          if (std::fabs(v) > kZeroThreshold || std::isnan(v)) {
            sample_values[j].emplace_back(v);
            sample_idx[j].emplace_back(i);
          }
          last_idx = idx;
          i++;
        }
      });
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();

    // Finally, we initialize a loader from the sampled values
    DatasetLoader loader(config, nullptr, 1, nullptr);
    ret.reset(loader.ConstructFromSampleData(Vector2Ptr<double>(&sample_values).data(),
                                             Vector2Ptr<int>(&sample_idx).data(),
                                             static_cast<int>(chunked_array.get_num_fields()),
                                             VectorSize<double>(sample_values).data(),
                                             sample_count,
                                             static_cast<int>(chunked_array.get_length()),
                                             static_cast<int>(chunked_array.get_length())));
  } else {
    ret.reset(new Dataset(static_cast<data_size_t>(chunked_array.get_length())));
    ret->CreateValid(reinterpret_cast<const Dataset*>(reference));
    if (ret->has_raw()) {
      ret->ResizeRaw(static_cast<int>(chunked_array.get_length()));
    }
  }

  // After sampling and properly initializing all bins, we can add our data to the dataset. Here,
  // we parallelize across rows.
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    data_size_t idx = 0;
    chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
      for (auto it = visitor.begin(), end = visitor.end(); it != end; ++it) {
        ret->PushOneValue(tid, idx++, j, *it);
      }
    });
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  ret->FinishLoad();
  *out = ret.release();
}

[[deprecated("Use LGBM_DatasetCreateFromArrowStream instead.")]]
int LGBM_DatasetCreateFromArrow(int64_t n_chunks,
                                ArrowArray* chunks,
                                ArrowSchema* schema,
                                const char* parameters,
                                const DatasetHandle reference,
                                DatasetHandle *out) {
  API_BEGIN();
  Log::Warning("LGBM_DatasetCreateFromArrow is deprecated. Please use LGBM_DatasetCreateFromArrowStream instead.");
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  DatasetCreateFromArrowChunkedArray(chunked_array, parameters, reference, out);
  API_END();
}

int LGBM_DatasetCreateFromArrowStream(ArrowArrayStream* stream,
                                      const char* parameters,
                                      const DatasetHandle reference,
                                      DatasetHandle *out) {
  API_BEGIN();
  ArrowChunkedArray chunked_array(stream);
  DatasetCreateFromArrowChunkedArray(chunked_array, parameters, reference, out);
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_DatasetGetSubset(
  const DatasetHandle handle,
  const int32_t* used_row_indices,
  int32_t num_used_row_indices,
  const char* parameters,
  DatasetHandle* out) {
  API_BEGIN();
  auto param = Config::Str2Map(parameters);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  auto full_dataset = reinterpret_cast<const Dataset*>(handle);
  CHECK_GT(num_used_row_indices, 0);
  const int32_t lower = 0;
  const int32_t upper = full_dataset->num_data() - 1;
  CheckElementsIntervalClosed(used_row_indices, lower, upper, num_used_row_indices, "Used indices of subset");
  if (!std::is_sorted(used_row_indices, used_row_indices + num_used_row_indices)) {
    Log::Fatal("used_row_indices should be sorted in Subset");
  }
  auto ret = std::unique_ptr<Dataset>(new Dataset(num_used_row_indices));
  ret->CopyFeatureMapperFrom(full_dataset);
  ret->CopySubrow(full_dataset, used_row_indices, num_used_row_indices, true);
  *out = ret.release();
  API_END();
}

int LGBM_DatasetSetFeatureNames(
  DatasetHandle handle,
  const char** feature_names,
  int num_feature_names) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  std::vector<std::string> feature_names_str;
  for (int i = 0; i < num_feature_names; ++i) {
    feature_names_str.emplace_back(feature_names[i]);
  }
  dataset->set_feature_names(feature_names_str);
  API_END();
}

int LGBM_DatasetGetFeatureNames(
    DatasetHandle handle,
    const int len,
    int* num_feature_names,
    const size_t buffer_len,
    size_t* out_buffer_len,
    char** feature_names) {
  API_BEGIN();
  *out_buffer_len = 0;
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto inside_feature_name = dataset->feature_names();
  *num_feature_names = static_cast<int>(inside_feature_name.size());
  for (int i = 0; i < *num_feature_names; ++i) {
    if (i < len) {
      std::memcpy(feature_names[i], inside_feature_name[i].c_str(), std::min(inside_feature_name[i].size() + 1, buffer_len));
      feature_names[i][buffer_len - 1] = '\0';
    }
    *out_buffer_len = std::max(inside_feature_name[i].size() + 1, *out_buffer_len);
  }
  API_END();
}

#ifdef _MSC_VER
  #pragma warning(disable : 4702)
#endif
int LGBM_DatasetFree(DatasetHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<Dataset*>(handle);
  API_END();
}

int LGBM_DatasetSaveBinary(DatasetHandle handle,
                           const char* filename) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  dataset->SaveBinaryFile(filename);
  API_END();
}

int LGBM_DatasetSerializeReferenceToBinary(DatasetHandle handle,
                                           ByteBufferHandle* out,
                                           int32_t* out_len) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  std::unique_ptr<LightGBM::ByteBuffer> ret;
  ret.reset(new LightGBM::ByteBuffer());
  dataset->SerializeReference(ret.get());
  *out_len = static_cast<int32_t>(ret->GetSize());
  *out = ret.release();
  API_END();
}

int LGBM_DatasetDumpText(DatasetHandle handle,
                         const char* filename) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  dataset->DumpTextFile(filename);
  API_END();
}

int LGBM_DatasetSetField(DatasetHandle handle,
                         const char* field_name,
                         const void* field_data,
                         int num_element,
                         int type) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  bool is_success = false;
  if (type == C_API_DTYPE_FLOAT32) {
    is_success = dataset->SetFloatField(field_name, reinterpret_cast<const float*>(field_data), static_cast<int32_t>(num_element));
  } else if (type == C_API_DTYPE_INT32) {
    is_success = dataset->SetIntField(field_name, reinterpret_cast<const int*>(field_data), static_cast<int32_t>(num_element));
  } else if (type == C_API_DTYPE_FLOAT64) {
    is_success = dataset->SetDoubleField(field_name, reinterpret_cast<const double*>(field_data), static_cast<int32_t>(num_element));
  }
  if (!is_success) {
    Log::Fatal("Input data type error or field not found");
  }
  API_END();
}

#ifndef LGB_R_BUILD
[[deprecated("Use LGBM_DatasetSetFieldFromArrowStream instead.")]]
int LGBM_DatasetSetFieldFromArrow(DatasetHandle handle,
                                  const char* field_name,
                                  int64_t n_chunks,
                                  ArrowArray* chunks,
                                  ArrowSchema* schema) {
  API_BEGIN();
  Log::Warning("LGBM_DatasetSetFieldFromArrow is deprecated. Please use LGBM_DatasetSetFieldFromArrowStream instead.");
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto is_success = dataset->SetFieldFromArrow(field_name, n_chunks, chunks, schema);
  if (!is_success) {
    Log::Fatal("Input field is not supported");
  }
  API_END();
}

int LGBM_DatasetSetFieldFromArrowStream(DatasetHandle handle,
                                        const char* field_name,
                                        ArrowArrayStream* stream) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  auto is_success = dataset->SetFieldFromArrow(field_name, stream);
  if (!is_success) {
    Log::Fatal("Input field is not supported");
  }
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_DatasetGetField(DatasetHandle handle,
                         const char* field_name,
                         int* out_len,
                         const void** out_ptr,
                         int* out_type) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  bool is_success = false;
  if (dataset->GetFloatField(field_name, out_len, reinterpret_cast<const float**>(out_ptr))) {
    *out_type = C_API_DTYPE_FLOAT32;
    is_success = true;
  } else if (dataset->GetIntField(field_name, out_len, reinterpret_cast<const int**>(out_ptr))) {
    *out_type = C_API_DTYPE_INT32;
    is_success = true;
  } else if (dataset->GetDoubleField(field_name, out_len, reinterpret_cast<const double**>(out_ptr))) {
    *out_type = C_API_DTYPE_FLOAT64;
    is_success = true;
  }
  if (!is_success) {
    Log::Fatal("Field not found");
  }
  if (*out_ptr == nullptr) {
    *out_len = 0;
  }
  API_END();
}

int LGBM_DatasetUpdateParamChecking(const char* old_parameters, const char* new_parameters) {
  API_BEGIN();
  auto old_param = Config::Str2Map(old_parameters);
  Config old_config;
  old_config.Set(old_param);
  auto new_param = Config::Str2Map(new_parameters);
  Booster::CheckDatasetResetConfig(old_config, new_param);
  API_END();
}

int LGBM_DatasetGetNumData(DatasetHandle handle,
                           int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  *out = dataset->num_data();
  API_END();
}

int LGBM_DatasetGetNumFeature(DatasetHandle handle,
                              int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  *out = dataset->num_total_features();
  API_END();
}

int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                 int feature,
                                 int* out) {
  API_BEGIN();
  auto dataset = reinterpret_cast<Dataset*>(handle);
  int num_features = dataset->num_total_features();
  if (feature < 0 || feature >= num_features) {
    Log::Fatal("Tried to retrieve number of bins for feature index %d, "
               "but the valid feature indices are [0, %d].", feature, num_features - 1);
  }
  int inner_idx = dataset->InnerFeatureIndex(feature);
  if (inner_idx >= 0) {
    *out = dataset->FeatureNumBin(inner_idx);
  } else {
    *out = 0;
  }
  API_END();
}

int LGBM_DatasetGetNativeInitialPrediction(DatasetHandle train_data,
                                           DatasetHandle validation_data,
                                           const char* parameters,
                                           int64_t buffer_len,
                                           int64_t* out_len,
                                           double* out_raw_score,
                                           double* out_response,
                                           double* out_validation_loss) {
  API_BEGIN();
  CHECK_NOTNULL(train_data);
  CHECK_NOTNULL(validation_data);
  CHECK_NOTNULL(parameters);
  CHECK_NOTNULL(out_len);
  CHECK_NOTNULL(out_raw_score);
  CHECK_NOTNULL(out_response);
  CHECK_NOTNULL(out_validation_loss);
  const auto* train = reinterpret_cast<const Dataset*>(train_data);
  const auto* valid = reinterpret_cast<const Dataset*>(validation_data);
  Config config(Config::Str2Map(parameters));
  if (config.boosting != "gbdt" || config.device_type != "cpu" ||
      config.tree_learner != "serial" || Network::num_machines() != 1 ||
      config.num_machines != 1 || !config.input_model.empty()) {
    Log::Fatal("Native initial prediction requires a fresh single-machine CPU GBDT/GOSS fit.");
  }
  const bool valid_pair = config.metric.size() == 1 &&
      ((config.objective == "binary" && config.metric[0] == "binary_logloss") ||
       (config.objective == "multiclass" && config.metric[0] == "multi_logloss") ||
       (config.objective == "regression" && config.metric[0] == "rmse"));
  if (!valid_pair) {
    Log::Fatal("Native initial prediction supports binary/binary_logloss, "
               "multiclass/multi_logloss, and L2 regression/rmse only.");
  }
  if (config.objective == "binary" && (!std::isfinite(config.sigmoid) || config.sigmoid <= 0.0)) {
    Log::Fatal("Native initial prediction requires a finite, strictly positive sigmoid.");
  }
  const auto validate_metadata = [&config](const Dataset* dataset) {
    if (dataset->metadata().init_score() != nullptr) {
      Log::Fatal("Native initial prediction does not support Dataset init_score.");
    }
    if (dataset->num_data() <= 0 || dataset->metadata().label() == nullptr) {
      Log::Fatal("Native initial prediction requires nonempty labeled Datasets.");
    }
    const auto* labels = dataset->metadata().label();
    const auto* weights = dataset->metadata().weights();
    double sum_weights = 0.0;
    for (data_size_t i = 0; i < dataset->num_data(); ++i) {
      const double label = labels[i];
      if (!std::isfinite(label)) {
        Log::Fatal("Native initial prediction requires finite labels.");
      }
      if (config.objective == "binary" && label != 0.0 && label != 1.0) {
        Log::Fatal("Native initial prediction requires binary labels to be exactly 0 or 1.");
      }
      if (config.objective == "multiclass" &&
          (label != std::floor(label) || label < 0.0 || label >= config.num_class)) {
        Log::Fatal("Native initial prediction requires multiclass labels in [0, num_class).");
      }
      if (weights != nullptr) {
        if (!std::isfinite(weights[i]) || weights[i] < 0.0) {
          Log::Fatal("Native initial prediction requires finite nonnegative weights.");
        }
        sum_weights += weights[i];
      }
    }
    if (weights != nullptr && (!std::isfinite(sum_weights) || sum_weights <= 0.0)) {
      Log::Fatal("Native initial prediction requires weights with a finite positive sum.");
    }
  };
  validate_metadata(train);
  validate_metadata(valid);

  // Use the requested reduction thread count only for this query, including
  // when objective initialization or evaluation throws.
  struct RestoreDefaultNumThreads {
    const int previous = LGBM_DEFAULT_NUM_THREADS;
    ~RestoreDefaultNumThreads() { LGBM_DEFAULT_NUM_THREADS = previous; }
  } restore_default_num_threads;
  OMP_SET_NUM_THREADS(config.num_threads);
  std::unique_ptr<LightGBM::ObjectiveFunction> objective(
      LightGBM::ObjectiveFunction::CreateObjectiveFunction(config.objective, config));
  CHECK_NOTNULL(objective.get());
  const int num_outputs = objective->NumModelPerIteration();
  CHECK_EQ(num_outputs, objective->NumPredictOneRow());
  *out_len = num_outputs;
  if (buffer_len < num_outputs) {
    Log::Fatal("Native initial prediction output buffers require at least %d elements.", num_outputs);
  }
  objective->Init(train->metadata(), train->num_data());
  std::vector<double> raw_score(num_outputs);
  std::vector<double> response(num_outputs);
  for (int k = 0; k < num_outputs; ++k) {
    raw_score[k] = LightGBM::ObtainNativeInitialScore(config, train, objective.get(), k);
  }
  objective->ConvertOutput(raw_score.data(), response.data());

  std::unique_ptr<LightGBM::Metric> metric(LightGBM::Metric::CreateMetric(config.metric[0], config));
  CHECK_NOTNULL(metric.get());
  metric->Init(valid->metadata(), valid->num_data());
  // Metric::Eval performs objective conversion itself. Its score buffer is
  // class-major raw scores, exactly as in the native validation score updater.
  const size_t num_valid = static_cast<size_t>(valid->num_data());
  std::vector<double> validation_raw_score(num_valid * num_outputs);
  for (int k = 0; k < num_outputs; ++k) {
    std::fill_n(validation_raw_score.data() + num_valid * k, num_valid, raw_score[k]);
  }
  const auto losses = metric->Eval(validation_raw_score.data(), objective.get());
  CHECK_EQ(losses.size(), 1);
  std::copy(raw_score.begin(), raw_score.end(), out_raw_score);
  std::copy(response.begin(), response.end(), out_response);
  *out_validation_loss = losses[0];
  API_END();
}

int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                DatasetHandle source) {
  API_BEGIN();
  auto target_d = reinterpret_cast<Dataset*>(target);
  auto source_d = reinterpret_cast<Dataset*>(source);
  target_d->AddFeaturesFrom(source_d);
  API_END();
}

// ---- start of booster

int LGBM_BoosterCreate(const DatasetHandle train_data,
                       const char* parameters,
                       BoosterHandle* out) {
  API_BEGIN();
  const Dataset* p_train_data = reinterpret_cast<const Dataset*>(train_data);
  auto ret = std::unique_ptr<Booster>(new Booster(p_train_data, parameters));
  *out = ret.release();
  API_END();
}

int LGBM_BoosterCreateFromModelfile(
  const char* filename,
  int* out_num_iterations,
  BoosterHandle* out) {
  API_BEGIN();
  auto ret = std::unique_ptr<Booster>(new Booster(filename));
  *out_num_iterations = ret->GetBoosting()->GetCurrentIteration();
  *out = ret.release();
  API_END();
}

int LGBM_BoosterLoadModelFromString(
  const char* model_str,
  int* out_num_iterations,
  BoosterHandle* out) {
  API_BEGIN();
  auto ret = std::unique_ptr<Booster>(new Booster(nullptr));
  ret->LoadModelFromString(model_str);
  *out_num_iterations = ret->GetBoosting()->GetCurrentIteration();
  *out = ret.release();
  API_END();
}

int LGBM_BoosterGetLoadedParam(
  BoosterHandle handle,
  int64_t buffer_len,
  int64_t* out_len,
  char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string params = ref_booster->GetBoosting()->GetLoadedParam();
  *out_len = static_cast<int64_t>(params.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, params.c_str(), *out_len);
  }
  API_END();
}

#ifdef _MSC_VER
  #pragma warning(disable : 4702)
#endif
int LGBM_BoosterFree(BoosterHandle handle) {
  API_BEGIN();
  delete reinterpret_cast<Booster*>(handle);
  API_END();
}

int LGBM_BoosterShuffleModels(BoosterHandle handle, int start_iter, int end_iter) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->ShuffleModels(start_iter, end_iter);
  API_END();
}

int LGBM_BoosterMerge(BoosterHandle handle,
                      BoosterHandle other_handle) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  Booster* ref_other_booster = reinterpret_cast<Booster*>(other_handle);
  ref_booster->MergeFrom(ref_other_booster);
  API_END();
}

int LGBM_BoosterAddValidData(BoosterHandle handle,
                             const DatasetHandle valid_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const Dataset* p_dataset = reinterpret_cast<const Dataset*>(valid_data);
  ref_booster->AddValidData(p_dataset);
  API_END();
}

int LGBM_BoosterCheckAdaptiveTrainingDataReset(BoosterHandle handle) {
  API_BEGIN();
  CHECK_NOTNULL(handle);
  const Booster* ref_booster = reinterpret_cast<const Booster*>(handle);
  ref_booster->CheckAdaptiveTrainingDataReset();
  API_END();
}

int LGBM_BoosterResetTrainingData(BoosterHandle handle,
                                  const DatasetHandle train_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const Dataset* p_dataset = reinterpret_cast<const Dataset*>(train_data);
  ref_booster->ResetTrainingData(p_dataset);
  API_END();
}

int LGBM_BoosterResetParameter(BoosterHandle handle, const char* parameters) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->ResetConfig(parameters);
  API_END();
}

int LGBM_BoosterGetNumClasses(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetBoosting()->NumberOfClasses();
  API_END();
}

int LGBM_BoosterGetLinear(BoosterHandle handle, int* out) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->GetBoosting()->IsLinear()) {
    *out = 1;
  } else {
    *out = 0;
  }
  API_END();
}

int LGBM_BoosterRefit(BoosterHandle handle, const int32_t* leaf_preds, int32_t nrow, int32_t ncol) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Refit(leaf_preds, nrow, ncol);
  API_END();
}

int LGBM_BoosterUpdateOneIter(BoosterHandle handle, int* produced_empty_tree) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->TrainOneIter()) {
    *produced_empty_tree = 1;
  } else {
    *produced_empty_tree = 0;
  }
  API_END();
}

int LGBM_BoosterUpdateOneIterCustom(BoosterHandle handle,
                                    const float* grad,
                                    const float* hess,
                                    int* produced_empty_tree) {
  API_BEGIN();
  #ifdef SCORE_T_USE_DOUBLE
  (void) handle;       // UNUSED VARIABLE
  (void) grad;         // UNUSED VARIABLE
  (void) hess;         // UNUSED VARIABLE
  (void) produced_empty_tree;  // UNUSED VARIABLE
  Log::Fatal("Don't support custom loss function when SCORE_T_USE_DOUBLE is enabled");
  #else
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  if (ref_booster->TrainOneIter(grad, hess)) {
    *produced_empty_tree = 1;
  } else {
    *produced_empty_tree = 0;
  }
  #endif
  API_END();
}

int LGBM_BoosterRollbackOneIter(BoosterHandle handle) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->RollbackOneIter();
  API_END();
}

int LGBM_BoosterGetCurrentIteration(BoosterHandle handle, int* out_iteration) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_iteration = ref_booster->GetBoosting()->GetCurrentIteration();
  API_END();
}

int LGBM_BoosterGetAdaptiveFeatureSelectedCountHistory(
    BoosterHandle handle, int buffer_len, int* out_len, int* out_values) {
  API_BEGIN();
  CHECK_GE(buffer_len, 0);
  CHECK_NOTNULL(out_len);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  const auto& history =
      ref_booster->GetBoosting()->GetAdaptiveFeatureSelectedCountHistory();
  CHECK_LE(history.size(), static_cast<size_t>(std::numeric_limits<int>::max()));
  *out_len = static_cast<int>(history.size());
  if (*out_len <= buffer_len && *out_len > 0) {
    CHECK_NOTNULL(out_values);
    std::copy(history.begin(), history.end(), out_values);
  }
  API_END();
}

int LGBM_BoosterNumModelPerIteration(BoosterHandle handle, int* out_tree_per_iteration) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_tree_per_iteration = ref_booster->GetBoosting()->NumModelPerIteration();
  API_END();
}

int LGBM_BoosterNumberOfTotalModel(BoosterHandle handle, int* out_models) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_models = ref_booster->GetBoosting()->NumberOfTotalModel();
  API_END();
}

int LGBM_BoosterGetEvalCounts(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetEvalCounts();
  API_END();
}

int LGBM_BoosterGetEvalNames(BoosterHandle handle,
                             const int len,
                             int* out_len,
                             const size_t buffer_len,
                             size_t* out_buffer_len,
                             char** out_strs) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetEvalNames(out_strs, len, buffer_len, out_buffer_len);
  API_END();
}

int LGBM_BoosterGetFeatureNames(BoosterHandle handle,
                                const int len,
                                int* out_len,
                                const size_t buffer_len,
                                size_t* out_buffer_len,
                                char** out_strs) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetFeatureNames(out_strs, len, buffer_len, out_buffer_len);
  API_END();
}

int LGBM_BoosterGetNumFeature(BoosterHandle handle, int* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = ref_booster->GetBoosting()->MaxFeatureIdx() + 1;
  API_END();
}

int LGBM_BoosterGetEval(BoosterHandle handle,
                        int data_idx,
                        int* out_len,
                        double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto boosting = ref_booster->GetBoosting();
  auto result_buf = boosting->GetEvalAt(data_idx);
  *out_len = static_cast<int>(result_buf.size());
  for (size_t i = 0; i < result_buf.size(); ++i) {
    (out_results)[i] = static_cast<double>(result_buf[i]);
  }
  API_END();
}

int LGBM_BoosterGetNumPredict(BoosterHandle handle,
                              int data_idx,
                              int64_t* out_len) {
  API_BEGIN();
  auto boosting = reinterpret_cast<Booster*>(handle)->GetBoosting();
  *out_len = boosting->GetNumPredictAt(data_idx);
  API_END();
}

int LGBM_BoosterGetPredict(BoosterHandle handle,
                           int data_idx,
                           int64_t* out_len,
                           double* out_result) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->GetPredictAt(data_idx, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForFile(BoosterHandle handle,
                               const char* data_filename,
                               int data_has_header,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               const char* parameter,
                               const char* result_filename) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, data_filename, data_has_header,
                       config, result_filename);
  API_END();
}

int LGBM_BoosterCalcNumPredict(BoosterHandle handle,
                               int num_row,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               int64_t* out_len) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_len = static_cast<int64_t>(num_row) * ref_booster->GetBoosting()->NumPredictOneRow(start_iteration,
    num_iteration, predict_type == C_API_PREDICT_LEAF_INDEX, predict_type == C_API_PREDICT_CONTRIB);
  API_END();
}

// Naming: In future versions of LightGBM, public API named around `FastConfig` should be made named around
// `SingleRowPredictor`, because it is specific to single row prediction, and doesn't actually hold only config.
// For now this is kept as `FastConfig` for backwards compatibility.
// At the same time, one should consider removing the old non-fast single row public API that stores its Predictor
// in the Booster, because that will enable removing these Predictors from the Booster, and associated initialization
// code.
int LGBM_FastConfigFree(FastConfigHandle fastConfig) {
  API_BEGIN();
  delete reinterpret_cast<SingleRowPredictor*>(fastConfig);
  API_END();
}

int LGBM_BoosterPredictForCSR(BoosterHandle handle,
                              const void* indptr,
                              int indptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t nindptr,
                              int64_t nelem,
                              int64_t num_col,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  int nrow = static_cast<int>(nindptr - 1);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, static_cast<int>(num_col), get_row_fun,
                       config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictSparseOutput(BoosterHandle handle,
                                    const void* indptr,
                                    int indptr_type,
                                    const int32_t* indices,
                                    const void* data,
                                    int data_type,
                                    int64_t nindptr,
                                    int64_t nelem,
                                    int64_t num_col_or_row,
                                    int predict_type,
                                    int start_iteration,
                                    int num_iteration,
                                    const char* parameter,
                                    int matrix_type,
                                    int64_t* out_len,
                                    void** out_indptr,
                                    int32_t** out_indices,
                                    void** out_data) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  if (matrix_type == C_API_MATRIX_TYPE_CSR) {
    if (num_col_or_row <= 0) {
      Log::Fatal("The number of columns should be greater than zero.");
    } else if (num_col_or_row >= INT32_MAX) {
      Log::Fatal("The number of columns should be smaller than INT32_MAX.");
    }
    auto get_row_fun = RowFunctionFromCSR<int64_t>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
    int64_t nrow = nindptr - 1;
    ref_booster->PredictSparseCSR(start_iteration, num_iteration, predict_type, nrow, static_cast<int>(num_col_or_row), get_row_fun,
                                  config, out_len, out_indptr, indptr_type, out_indices, out_data, data_type);
  } else if (matrix_type == C_API_MATRIX_TYPE_CSC) {
    int num_threads = OMP_NUM_THREADS();
    int ncol = static_cast<int>(nindptr - 1);
    std::vector<std::vector<CSC_RowIterator>> iterators(num_threads, std::vector<CSC_RowIterator>());
    for (int i = 0; i < num_threads; ++i) {
      for (int j = 0; j < ncol; ++j) {
        iterators[i].emplace_back(indptr, indptr_type, indices, data, data_type, nindptr, nelem, j);
      }
    }
    std::function<std::vector<std::pair<int, double>>(int64_t row_idx)> get_row_fun =
      [&iterators, ncol](int64_t i) {
      std::vector<std::pair<int, double>> one_row;
      one_row.reserve(ncol);
      const int tid = omp_get_thread_num();
      for (int j = 0; j < ncol; ++j) {
        auto val = iterators[tid][j].Get(static_cast<int>(i));
        if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
          one_row.emplace_back(j, val);
        }
      }
      return one_row;
    };
    ref_booster->PredictSparseCSC(start_iteration, num_iteration, predict_type, num_col_or_row, ncol, get_row_fun, config,
                                  out_len, out_indptr, indptr_type, out_indices, out_data, data_type);
  } else {
    Log::Fatal("Unknown matrix type in LGBM_BoosterPredictSparseOutput");
  }
  API_END();
}

int LGBM_BoosterFreePredictSparse(void* indptr, int32_t* indices, void* data, int indptr_type, int data_type) {
  API_BEGIN();
  if (indptr_type == C_API_DTYPE_INT32) {
    delete[] reinterpret_cast<int32_t*>(indptr);
  } else if (indptr_type == C_API_DTYPE_INT64) {
    delete[] reinterpret_cast<int64_t*>(indptr);
  } else {
    Log::Fatal("Unknown indptr type in LGBM_BoosterFreePredictSparse");
  }
  delete[] indices;
  if (data_type == C_API_DTYPE_FLOAT32) {
    delete[] reinterpret_cast<float*>(data);
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    delete[] reinterpret_cast<double*>(data);
  } else {
    Log::Fatal("Unknown data type in LGBM_BoosterFreePredictSparse");
  }
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRow(BoosterHandle handle,
                                       const void* indptr,
                                       int indptr_type,
                                       const int32_t* indices,
                                       const void* data,
                                       int data_type,
                                       int64_t nindptr,
                                       int64_t nelem,
                                       int64_t num_col,
                                       int predict_type,
                                       int start_iteration,
                                       int num_iteration,
                                       const char* parameter,
                                       int64_t* out_len,
                                       double* out_result) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, data_type, nindptr, nelem);
  ref_booster->SetSingleRowPredictorInner(start_iteration, num_iteration, predict_type, config);
  ref_booster->PredictSingleRow(predict_type, static_cast<int32_t>(num_col), get_row_fun, config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRowFastInit(BoosterHandle handle,
                                               const int predict_type,
                                               const int start_iteration,
                                               const int num_iteration,
                                               const int data_type,
                                               const int64_t num_col,
                                               const char* parameter,
                                               FastConfigHandle *out_fastConfig) {
  API_BEGIN();
  if (num_col <= 0) {
    Log::Fatal("The number of columns should be greater than zero.");
  } else if (num_col >= INT32_MAX) {
    Log::Fatal("The number of columns should be smaller than INT32_MAX.");
  }

  Booster* ref_booster = reinterpret_cast<Booster*>(handle);

  std::unique_ptr<SingleRowPredictor> single_row_predictor =
    ref_booster->InitSingleRowPredictor(start_iteration, num_iteration, predict_type, data_type, static_cast<int32_t>(num_col), parameter);

  OMP_SET_NUM_THREADS(single_row_predictor->config.num_threads);

  *out_fastConfig = single_row_predictor.release();
  API_END();
}

int LGBM_BoosterPredictForCSRSingleRowFast(FastConfigHandle fastConfig_handle,
                                           const void* indptr,
                                           const int indptr_type,
                                           const int32_t* indices,
                                           const void* data,
                                           const int64_t nindptr,
                                           const int64_t nelem,
                                           int64_t* out_len,
                                           double* out_result) {
  API_BEGIN();
  SingleRowPredictor *single_row_predictor = reinterpret_cast<SingleRowPredictor*>(fastConfig_handle);
  auto get_row_fun = RowFunctionFromCSR<int>(indptr, indptr_type, indices, data, single_row_predictor->data_type, nindptr, nelem);
  single_row_predictor->Predict(get_row_fun, out_result, out_len);
  API_END();
}


int LGBM_BoosterPredictForCSC(BoosterHandle handle,
                              const void* col_ptr,
                              int col_ptr_type,
                              const int32_t* indices,
                              const void* data,
                              int data_type,
                              int64_t ncol_ptr,
                              int64_t nelem,
                              int64_t num_row,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  int num_threads = OMP_NUM_THREADS();
  int ncol = static_cast<int>(ncol_ptr - 1);
  std::vector<std::vector<CSC_RowIterator>> iterators(num_threads, std::vector<CSC_RowIterator>());
  for (int i = 0; i < num_threads; ++i) {
    for (int j = 0; j < ncol; ++j) {
      iterators[i].emplace_back(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, j);
    }
  }
  std::function<std::vector<std::pair<int, double>>(int row_idx)> get_row_fun =
      [&iterators, ncol](int i) {
        std::vector<std::pair<int, double>> one_row;
        one_row.reserve(ncol);
        const int tid = omp_get_thread_num();
        for (int j = 0; j < ncol; ++j) {
          auto val = iterators[tid][j].Get(i);
          if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
            one_row.emplace_back(j, val);
          }
        }
        return one_row;
      };
  ref_booster->Predict(start_iteration, num_iteration, predict_type, static_cast<int>(num_row), ncol, get_row_fun, config,
                       out_result, out_len);
  API_END();
}

int LGBM_BoosterValidateFeatureNames(BoosterHandle handle,
                                     const char** data_names,
                                     int data_num_features) {
  API_BEGIN();
  int booster_num_features;
  size_t out_buffer_len;
  LGBM_BoosterGetFeatureNames(handle, 0, &booster_num_features, 0, &out_buffer_len, nullptr);
  if (booster_num_features != data_num_features) {
    Log::Fatal("Model was trained on %d features, but got %d input features to predict.", booster_num_features, data_num_features);
  }
  std::vector<std::vector<char>> tmp_names(booster_num_features, std::vector<char>(out_buffer_len));
  std::vector<char*> booster_names = Vector2Ptr(&tmp_names);
  LGBM_BoosterGetFeatureNames(handle, data_num_features, &booster_num_features, out_buffer_len, &out_buffer_len, booster_names.data());
  for (int i = 0; i < booster_num_features; ++i) {
    if (strcmp(data_names[i], booster_names[i]) != 0) {
      Log::Fatal("Expected '%s' at position %d but found '%s'", booster_names[i], i, data_names[i]);
    }
  }
  API_END();
}

int LGBM_BoosterPredictForMat(BoosterHandle handle,
                              const void* data,
                              int data_type,
                              int32_t nrow,
                              int32_t ncol,
                              int is_row_major,
                              int predict_type,
                              int start_iteration,
                              int num_iteration,
                              const char* parameter,
                              int64_t* out_len,
                              double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, nrow, ncol, data_type, is_row_major);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun,
                       config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForMatSingleRow(BoosterHandle handle,
                                       const void* data,
                                       int data_type,
                                       int32_t ncol,
                                       int is_row_major,
                                       int predict_type,
                                       int start_iteration,
                                       int num_iteration,
                                       const char* parameter,
                                       int64_t* out_len,
                                       double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, 1, ncol, data_type, is_row_major);
  ref_booster->SetSingleRowPredictorInner(start_iteration, num_iteration, predict_type, config);
  ref_booster->PredictSingleRow(predict_type, ncol, get_row_fun, config, out_result, out_len);
  API_END();
}

int LGBM_BoosterPredictForMatSingleRowFastInit(BoosterHandle handle,
                                               const int predict_type,
                                               const int start_iteration,
                                               const int num_iteration,
                                               const int data_type,
                                               const int32_t ncol,
                                               const char* parameter,
                                               FastConfigHandle *out_fastConfig) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);

  std::unique_ptr<SingleRowPredictor> single_row_predictor =
    ref_booster->InitSingleRowPredictor(predict_type, start_iteration, num_iteration, data_type, ncol, parameter);

  OMP_SET_NUM_THREADS(single_row_predictor->config.num_threads);

  *out_fastConfig = single_row_predictor.release();
  API_END();
}

int LGBM_BoosterPredictForMatSingleRowFast(FastConfigHandle fastConfig_handle,
                                           const void* data,
                                           int64_t* out_len,
                                           double* out_result) {
  API_BEGIN();
  SingleRowPredictor *single_row_predictor = reinterpret_cast<SingleRowPredictor*>(fastConfig_handle);
  // Single row in row-major format:
  auto get_row_fun = RowPairFunctionFromDenseMatrix(data, 1, single_row_predictor->num_cols, single_row_predictor->data_type, 1);
  single_row_predictor->Predict(get_row_fun, out_result, out_len);
  API_END();
}


int LGBM_BoosterPredictForMats(BoosterHandle handle,
                               const void** data,
                               int data_type,
                               int32_t nrow,
                               int32_t ncol,
                               int predict_type,
                               int start_iteration,
                               int num_iteration,
                               const char* parameter,
                               int64_t* out_len,
                               double* out_result) {
  API_BEGIN();
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  auto get_row_fun = RowPairFunctionFromDenseRows(data, ncol, data_type);
  ref_booster->Predict(start_iteration, num_iteration, predict_type, nrow, ncol, get_row_fun, config, out_result, out_len);
  API_END();
}

#ifndef LGB_R_BUILD
void LGBM_BoosterPredictForArrowChunkedArray(BoosterHandle handle,
                                             ArrowChunkedArray& chunked_array,
                                             int predict_type,
                                             int start_iteration,
                                             int num_iteration,
                                             const char* parameter,
                                             int64_t* out_len,
                                             double* out_result) {
  // Apply the configuration
  auto param = Config::Str2Map(parameter);
  Config config;
  config.Set(param);
  OMP_SET_NUM_THREADS(config.num_threads);

  // Set up iterators for all fields
  auto chunked_array_view = chunked_array.view();

  // Collect type-erased accessors for all fields to prevent type lookups on every iteration
  std::vector<std::function<double(int64_t)>> accessors;
  accessors.reserve(chunked_array.get_num_fields());
  for (int64_t j = 0; j < chunked_array.get_num_fields(); ++j) {
    chunked_array_view.field(j).visit<double>([&](auto&& visitor) {
      accessors.emplace_back([visitor](int64_t i) { return visitor.begin()[i]; });
    });
  }

  // Build row function
  auto num_columns = chunked_array.get_num_fields();
  auto row_fn = [num_columns, &accessors] (int row_idx) {
    std::vector<std::pair<int, double>> result;
    result.reserve(num_columns);
    for (int64_t j = 0; j < num_columns; ++j) {
      result.emplace_back(j, accessors[j](row_idx));
    }
    return result;
  };

  // Run prediction
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->Predict(start_iteration,
                       num_iteration,
                       predict_type,
                       static_cast<int>(chunked_array.get_length()),
                       static_cast<int>(chunked_array.get_num_fields()),
                       row_fn,
                       config,
                       out_result,
                       out_len);
}

[[deprecated("Use LGBM_BoosterPredictForArrowStream instead.")]]
int LGBM_BoosterPredictForArrow(BoosterHandle handle,
                                int64_t n_chunks,
                                ArrowArray* chunks,
                                ArrowSchema* schema,
                                int predict_type,
                                int start_iteration,
                                int num_iteration,
                                const char* parameter,
                                int64_t* out_len,
                                double* out_result) {
  API_BEGIN();
  Log::Warning("LGBM_BoosterPredictForArrow is deprecated. Please use LGBM_BoosterPredictForArrowStream instead.");
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  LGBM_BoosterPredictForArrowChunkedArray(
    handle, chunked_array, predict_type, start_iteration, num_iteration, parameter, out_len, out_result);
  API_END();
}

int LGBM_BoosterPredictForArrowStream(BoosterHandle handle,
                                      ArrowArrayStream* stream,
                                      int predict_type,
                                      int start_iteration,
                                      int num_iteration,
                                      const char* parameter,
                                      int64_t* out_len,
                                      double* out_result) {
  API_BEGIN();
  ArrowChunkedArray chunked_array(stream);
  LGBM_BoosterPredictForArrowChunkedArray(
    handle, chunked_array, predict_type, start_iteration, num_iteration, parameter, out_len, out_result);
  API_END();
}
#endif  // LGB_R_BUILD

int LGBM_BoosterSaveModel(BoosterHandle handle,
                          int start_iteration,
                          int num_iteration,
                          int feature_importance_type,
                          const char* filename) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->SaveModelToFile(start_iteration, num_iteration,
                               feature_importance_type, filename);
  API_END();
}

int LGBM_BoosterSaveModelToString(BoosterHandle handle,
                                  int start_iteration,
                                  int num_iteration,
                                  int feature_importance_type,
                                  int64_t buffer_len,
                                  int64_t* out_len,
                                  char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string model = ref_booster->SaveModelToString(
      start_iteration, num_iteration, feature_importance_type);
  *out_len = static_cast<int64_t>(model.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, model.c_str(), *out_len);
  }
  API_END();
}

int LGBM_BoosterDumpModel(BoosterHandle handle,
                          int start_iteration,
                          int num_iteration,
                          int feature_importance_type,
                          int64_t buffer_len,
                          int64_t* out_len,
                          char* out_str) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::string model = ref_booster->DumpModel(start_iteration, num_iteration,
                                             feature_importance_type);
  *out_len = static_cast<int64_t>(model.size()) + 1;
  if (*out_len <= buffer_len) {
    std::memcpy(out_str, model.c_str(), *out_len);
  }
  API_END();
}

int LGBM_BoosterGetLeafValue(BoosterHandle handle,
                             int tree_idx,
                             int leaf_idx,
                             double* out_val) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  *out_val = static_cast<double>(ref_booster->GetLeafValue(tree_idx, leaf_idx));
  API_END();
}

int LGBM_BoosterSetLeafValue(BoosterHandle handle,
                             int tree_idx,
                             int leaf_idx,
                             double val) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  ref_booster->SetLeafValue(tree_idx, leaf_idx, val);
  API_END();
}

int LGBM_BoosterFeatureImportance(BoosterHandle handle,
                                  int num_iteration,
                                  int importance_type,
                                  double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  std::vector<double> feature_importances = ref_booster->FeatureImportance(num_iteration, importance_type);
  for (size_t i = 0; i < feature_importances.size(); ++i) {
    (out_results)[i] = feature_importances[i];
  }
  API_END();
}

int LGBM_BoosterGetUpperBoundValue(BoosterHandle handle,
                                   double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  double max_value = ref_booster->UpperBoundValue();
  *out_results = max_value;
  API_END();
}

int LGBM_BoosterGetLowerBoundValue(BoosterHandle handle,
                                   double* out_results) {
  API_BEGIN();
  Booster* ref_booster = reinterpret_cast<Booster*>(handle);
  double min_value = ref_booster->LowerBoundValue();
  *out_results = min_value;
  API_END();
}

int LGBM_NetworkInit(const char* machines,
                     int local_listen_port,
                     int listen_time_out,
                     int num_machines) {
  API_BEGIN();
  Config config;
  config.machines = RemoveQuotationSymbol(std::string(machines));
  config.local_listen_port = local_listen_port;
  config.num_machines = num_machines;
  config.time_out = listen_time_out;
  if (num_machines > 1) {
    Network::Init(config);
  }
  API_END();
}

int LGBM_NetworkFree() {
  API_BEGIN();
  Network::Dispose();
  API_END();
}

int LGBM_NetworkInitWithFunctions(int num_machines, int rank,
                                  void* reduce_scatter_ext_fun,
                                  void* allgather_ext_fun) {
  API_BEGIN();
  if (num_machines > 1) {
    Network::Init(num_machines, rank, (ReduceScatterFunction)reduce_scatter_ext_fun, (AllgatherFunction)allgather_ext_fun);
  }
  API_END();
}

int LGBM_SetMaxThreads(int num_threads) {
  API_BEGIN();
  if (num_threads <= 0) {
    LGBM_MAX_NUM_THREADS = -1;
  } else {
    LGBM_MAX_NUM_THREADS = num_threads;
  }
  API_END();
}

int LGBM_GetMaxThreads(int* out) {
  API_BEGIN();
  *out = LGBM_MAX_NUM_THREADS;
  API_END();
}


// ---- start of some help functions


template<typename T>
std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix_helper(const void* data, int num_row, int num_col, int is_row_major) {
  const T* data_ptr = reinterpret_cast<const T*>(data);
  if (is_row_major) {
    return [=] (int row_idx) {
      std::vector<double> ret(num_col);
      auto tmp_ptr = data_ptr + static_cast<size_t>(num_col) * row_idx;
      for (int i = 0; i < num_col; ++i) {
        ret[i] = static_cast<double>(*(tmp_ptr + i));
      }
      return ret;
    };
  } else {
    return [=] (int row_idx) {
      std::vector<double> ret(num_col);
      for (int i = 0; i < num_col; ++i) {
        ret[i] = static_cast<double>(*(data_ptr + static_cast<size_t>(num_row) * i + row_idx));
      }
      return ret;
    };
  }
}

std::function<std::vector<double>(int row_idx)>
RowFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major) {
  if (data_type == C_API_DTYPE_FLOAT32) {
    return RowFunctionFromDenseMatrix_helper<float>(data, num_row, num_col, is_row_major);
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    return RowFunctionFromDenseMatrix_helper<double>(data, num_row, num_col, is_row_major);
  }
  Log::Fatal("Unknown data type in RowFunctionFromDenseMatrix");
  return nullptr;
}

std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseMatrix(const void* data, int num_row, int num_col, int data_type, int is_row_major) {
  auto inner_function = RowFunctionFromDenseMatrix(data, num_row, num_col, data_type, is_row_major);
  if (inner_function != nullptr) {
    return [inner_function] (int row_idx) {
      auto raw_values = inner_function(row_idx);
      std::vector<std::pair<int, double>> ret;
      ret.reserve(raw_values.size());
      for (int i = 0; i < static_cast<int>(raw_values.size()); ++i) {
        if (std::fabs(raw_values[i]) > kZeroThreshold || std::isnan(raw_values[i])) {
          ret.emplace_back(i, raw_values[i]);
        }
      }
      return ret;
    };
  }
  return nullptr;
}

// data is array of pointers to individual rows
std::function<std::vector<std::pair<int, double>>(int row_idx)>
RowPairFunctionFromDenseRows(const void** data, int num_col, int data_type) {
  return [=](int row_idx) {
    auto inner_function = RowFunctionFromDenseMatrix(data[row_idx], 1, num_col, data_type, /* is_row_major */ true);
    auto raw_values = inner_function(0);
    std::vector<std::pair<int, double>> ret;
    ret.reserve(raw_values.size());
    for (int i = 0; i < static_cast<int>(raw_values.size()); ++i) {
      if (std::fabs(raw_values[i]) > kZeroThreshold || std::isnan(raw_values[i])) {
        ret.emplace_back(i, raw_values[i]);
      }
    }
    return ret;
  };
}

template<typename T, typename T1, typename T2>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR_helper(const void* indptr, const int32_t* indices, const void* data) {
  const T1* data_ptr = reinterpret_cast<const T1*>(data);
  const T2* ptr_indptr = reinterpret_cast<const T2*>(indptr);
  return [=] (T idx) {
    std::vector<std::pair<int, double>> ret;
    int64_t start = ptr_indptr[idx];
    int64_t end = ptr_indptr[idx + 1];
    if (end - start > 0)  {
      ret.reserve(end - start);
    }
    for (int64_t i = start; i < end; ++i) {
      ret.emplace_back(indices[i], data_ptr[i]);
    }
    return ret;
  };
}

template<typename T>
std::function<std::vector<std::pair<int, double>>(T idx)>
RowFunctionFromCSR(const void* indptr, int indptr_type, const int32_t* indices, const void* data, int data_type, int64_t , int64_t ) {
  if (data_type == C_API_DTYPE_FLOAT32) {
    if (indptr_type == C_API_DTYPE_INT32) {
     return RowFunctionFromCSR_helper<T, float, int32_t>(indptr, indices, data);
    } else if (indptr_type == C_API_DTYPE_INT64) {
     return RowFunctionFromCSR_helper<T, float, int64_t>(indptr, indices, data);
    }
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    if (indptr_type == C_API_DTYPE_INT32) {
     return RowFunctionFromCSR_helper<T, double, int32_t>(indptr, indices, data);
    } else if (indptr_type == C_API_DTYPE_INT64) {
     return RowFunctionFromCSR_helper<T, double, int64_t>(indptr, indices, data);
    }
  }
  Log::Fatal("Unknown data type in RowFunctionFromCSR");
  return nullptr;
}



template <typename T1, typename T2>
std::function<std::pair<int, double>(int idx)> IterateFunctionFromCSC_helper(const void* col_ptr, const int32_t* indices, const void* data, int col_idx) {
  const T1* data_ptr = reinterpret_cast<const T1*>(data);
  const T2* ptr_col_ptr = reinterpret_cast<const T2*>(col_ptr);
  int64_t start = ptr_col_ptr[col_idx];
  int64_t end = ptr_col_ptr[col_idx + 1];
  return [=] (int offset) {
    int64_t i = static_cast<int64_t>(start + offset);
    if (i >= end) {
      return std::make_pair(-1, 0.0);
    }
    int idx = static_cast<int>(indices[i]);
    double val = static_cast<double>(data_ptr[i]);
    return std::make_pair(idx, val);
  };
}

std::function<std::pair<int, double>(int idx)>
IterateFunctionFromCSC(const void* col_ptr, int col_ptr_type, const int32_t* indices, const void* data, int data_type, int64_t ncol_ptr, int64_t , int col_idx) {
  CHECK(col_idx < ncol_ptr && col_idx >= 0);
  if (data_type == C_API_DTYPE_FLOAT32) {
    if (col_ptr_type == C_API_DTYPE_INT32) {
      return IterateFunctionFromCSC_helper<float, int32_t>(col_ptr, indices, data, col_idx);
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      return IterateFunctionFromCSC_helper<float, int64_t>(col_ptr, indices, data, col_idx);
    }
  } else if (data_type == C_API_DTYPE_FLOAT64) {
    if (col_ptr_type == C_API_DTYPE_INT32) {
      return IterateFunctionFromCSC_helper<double, int32_t>(col_ptr, indices, data, col_idx);
    } else if (col_ptr_type == C_API_DTYPE_INT64) {
      return IterateFunctionFromCSC_helper<double, int64_t>(col_ptr, indices, data, col_idx);
    }
  }
  Log::Fatal("Unknown data type in CSC matrix");
  return nullptr;
}

CSC_RowIterator::CSC_RowIterator(const void* col_ptr, int col_ptr_type, const int32_t* indices,
                                 const void* data, int data_type, int64_t ncol_ptr, int64_t nelem, int col_idx) {
  iter_fun_ = IterateFunctionFromCSC(col_ptr, col_ptr_type, indices, data, data_type, ncol_ptr, nelem, col_idx);
}

double CSC_RowIterator::Get(int idx) {
  while (idx > cur_idx_ && !is_end_) {
    auto ret = iter_fun_(nonzero_idx_);
    if (ret.first < 0) {
      is_end_ = true;
      break;
    }
    cur_idx_ = ret.first;
    cur_val_ = ret.second;
    ++nonzero_idx_;
  }
  if (idx == cur_idx_) {
    return cur_val_;
  } else {
    return 0.0f;
  }
}

std::pair<int, double> CSC_RowIterator::NextNonZero() {
  if (!is_end_) {
    auto ret = iter_fun_(nonzero_idx_);
    ++nonzero_idx_;
    if (ret.first < 0) {
      is_end_ = true;
    }
    return ret;
  } else {
    return std::make_pair(-1, 0.0);
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/cuda/cuda_algorithms.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <typename T>
__global__ void ShufflePrefixSumGlobalKernel(T* values, size_t len, T* block_prefix_sum_buffer) {
  __shared__ T shared_mem_buffer[WARPSIZE];
  const size_t index = static_cast<size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  T value = 0;
  if (index < len) {
    value = values[index];
  }
  const T prefix_sum_value = ShufflePrefixSum<T>(value, shared_mem_buffer);
  values[index] = prefix_sum_value;
  if (threadIdx.x == blockDim.x - 1) {
    block_prefix_sum_buffer[blockIdx.x] = prefix_sum_value;
  }
}

template <typename T>
__global__ void ShufflePrefixSumGlobalReduceBlockKernel(T* block_prefix_sum_buffer, int num_blocks) {
  __shared__ T shared_mem_buffer[WARPSIZE];
  const int num_blocks_per_thread = (num_blocks + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 2) / (GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1);
  int thread_block_start = threadIdx.x == 0 ? 0 : (threadIdx.x - 1) * num_blocks_per_thread;
  int thread_block_end = threadIdx.x == 0 ? 0 : min(thread_block_start + num_blocks_per_thread, num_blocks);
  T base = 0;
  for (int block_index = thread_block_start; block_index < thread_block_end; ++block_index) {
    base += block_prefix_sum_buffer[block_index];
  }
  base = ShufflePrefixSum<T>(base, shared_mem_buffer);
  thread_block_start = threadIdx.x == blockDim.x - 1 ? 0 : threadIdx.x * num_blocks_per_thread;
  thread_block_end = threadIdx.x == blockDim.x - 1 ? 0 : min(thread_block_start + num_blocks_per_thread, num_blocks);
  for (int block_index = thread_block_start + 1; block_index < thread_block_end; ++block_index) {
    block_prefix_sum_buffer[block_index] += block_prefix_sum_buffer[block_index - 1];
  }
  for (int block_index = thread_block_start; block_index < thread_block_end; ++block_index) {
    block_prefix_sum_buffer[block_index] += base;
  }
}

template <typename T>
__global__ void ShufflePrefixSumGlobalAddBase(size_t len, const T* block_prefix_sum_buffer, T* values) {
  const T base = blockIdx.x == 0 ? 0 : block_prefix_sum_buffer[blockIdx.x - 1];
  const size_t index = static_cast<size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (index < len) {
    values[index] += base;
  }
}

template <typename T>
void ShufflePrefixSumGlobal(T* values, size_t len, T* block_prefix_sum_buffer) {
  const int num_blocks = (static_cast<int>(len) + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShufflePrefixSumGlobalKernel<<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, len, block_prefix_sum_buffer);
  ShufflePrefixSumGlobalReduceBlockKernel<<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_prefix_sum_buffer, num_blocks);
  ShufflePrefixSumGlobalAddBase<<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(len, block_prefix_sum_buffer, values);
}

template void ShufflePrefixSumGlobal<uint16_t>(uint16_t* values, size_t len, uint16_t* block_prefix_sum_buffer);
template void ShufflePrefixSumGlobal<uint32_t>(uint32_t* values, size_t len, uint32_t* block_prefix_sum_buffer);
template void ShufflePrefixSumGlobal<uint64_t>(uint64_t* values, size_t len, uint64_t* block_prefix_sum_buffer);

__global__ void BitonicArgSortItemsGlobalKernel(const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices) {
  const int query_index_start = static_cast<int>(blockIdx.x) * BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE;
  const int query_index_end = min(query_index_start + BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE, num_queries);
  for (int query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t query_item_start = cuda_query_boundaries[query_index];
    const data_size_t query_item_end = cuda_query_boundaries[query_index + 1];
    const data_size_t num_items_in_query = query_item_end - query_item_start;
    BitonicArgSortDevice<double, data_size_t, false, BITONIC_SORT_NUM_ELEMENTS, 11>(scores + query_item_start,
          out_indices + query_item_start,
          num_items_in_query);
    __syncthreads();
  }
}

void BitonicArgSortItemsGlobal(
  const double* scores,
  const int num_queries,
  const data_size_t* cuda_query_boundaries,
  data_size_t* out_indices) {
  const int num_blocks = (num_queries + BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE - 1) / BITONIC_SORT_QUERY_ITEM_BLOCK_SIZE;
  BitonicArgSortItemsGlobalKernel<<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
    scores, num_queries, cuda_query_boundaries, out_indices);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <typename T>
__global__ void BlockReduceSum(T* block_buffer, const data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_sum = 0;
  for (data_size_t block_index = static_cast<data_size_t>(threadIdx.x); block_index < num_blocks; block_index += static_cast<data_size_t>(blockDim.x)) {
    thread_sum += block_buffer[block_index];
  }
  thread_sum = ShuffleReduceSum<T>(thread_sum, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[0] = thread_sum;
  }
}

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceSumGlobalKernel(const VAL_T* values, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value = (data_index < num_value ? static_cast<REDUCE_T>(values[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceSum<REDUCE_T>(value, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceSumGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceSumGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, num_value, block_buffer);
  BlockReduceSum<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceSumGlobal<label_t, double>(const label_t* values, size_t n, double* block_buffer);
template void ShuffleReduceSumGlobal<double, double>(const double* values, size_t n, double* block_buffer);

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceMinGlobalKernel(const VAL_T* values, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value = (data_index < num_value ? static_cast<REDUCE_T>(values[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceMin<REDUCE_T>(value, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename T>
__global__ void ShuffleBlockReduceMin(T* block_buffer, const data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_min = 0;
  for (data_size_t block_index = static_cast<data_size_t>(threadIdx.x); block_index < num_blocks; block_index += static_cast<data_size_t>(blockDim.x)) {
    const T value = block_buffer[block_index];
    if (value < thread_min) {
      thread_min = value;
    }
  }
  thread_min = ShuffleReduceMin<T>(thread_min, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[0] = thread_min;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceMinGlobal(const VAL_T* values, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceMinGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values, num_value, block_buffer);
  ShuffleBlockReduceMin<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceMinGlobal<label_t, double>(const label_t* values, size_t n, double* block_buffer);

template <typename VAL_T, typename REDUCE_T>
__global__ void ShuffleReduceDotProdGlobalKernel(const VAL_T* values1, const VAL_T* values2, const data_size_t num_value, REDUCE_T* block_buffer) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  const REDUCE_T value1 = (data_index < num_value ? static_cast<REDUCE_T>(values1[data_index]) : 0.0f);
  const REDUCE_T value2 = (data_index < num_value ? static_cast<REDUCE_T>(values2[data_index]) : 0.0f);
  const REDUCE_T reduce_value = ShuffleReduceSum<REDUCE_T>(value1 * value2, shared_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    block_buffer[blockIdx.x] = reduce_value;
  }
}

template <typename VAL_T, typename REDUCE_T>
void ShuffleReduceDotProdGlobal(const VAL_T* values1, const VAL_T* values2, size_t n, REDUCE_T* block_buffer) {
  const data_size_t num_value = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_value + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  ShuffleReduceDotProdGlobalKernel<VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(values1, values2, num_value, block_buffer);
  BlockReduceSum<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(block_buffer, num_blocks);
}

template void ShuffleReduceDotProdGlobal<label_t, double>(const label_t* values1, const label_t* values2, size_t n, double* block_buffer);

template <typename INDEX_T, typename VAL_T, typename REDUCE_T>
__global__ void GlobalInclusiveArgPrefixSumKernel(
  const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, data_size_t num_data) {
  __shared__ REDUCE_T shared_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  REDUCE_T value = static_cast<REDUCE_T>(data_index < num_data ? in_values[sorted_indices[data_index]] : 0);
  __syncthreads();
  value = ShufflePrefixSum<REDUCE_T>(value, shared_buffer);
  if (data_index < num_data) {
    out_values[data_index] = value;
  }
  if (threadIdx.x == blockDim.x - 1) {
    block_buffer[blockIdx.x + 1] = value;
  }
}

template <typename T>
__global__ void GlobalInclusivePrefixSumReduceBlockKernel(T* block_buffer, data_size_t num_blocks) {
  __shared__ T shared_buffer[WARPSIZE];
  T thread_sum = 0;
  const data_size_t num_blocks_per_thread = (num_blocks + static_cast<data_size_t>(blockDim.x)) / static_cast<data_size_t>(blockDim.x);
  const data_size_t thread_start_block_index = static_cast<data_size_t>(threadIdx.x) * num_blocks_per_thread;
  const data_size_t thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread, num_blocks + 1);
  for (data_size_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    thread_sum += block_buffer[block_index];
  }
  ShufflePrefixSumExclusive<T>(thread_sum, shared_buffer);
  for (data_size_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    block_buffer[block_index] += thread_sum;
  }
}

template <typename T>
__global__ void GlobalInclusivePrefixSumAddBlockBaseKernel(const T* block_buffer, T* values, data_size_t num_data) {
  const T block_sum_base = block_buffer[blockIdx.x];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    values[data_index] += block_sum_base;
  }
}

template <typename VAL_T, typename REDUCE_T, typename INDEX_T>
void GlobalInclusiveArgPrefixSum(const INDEX_T* sorted_indices, const VAL_T* in_values, REDUCE_T* out_values, REDUCE_T* block_buffer, size_t n) {
  const data_size_t num_data = static_cast<data_size_t>(n);
  const data_size_t num_blocks = (num_data + GLOBAL_PREFIX_SUM_BLOCK_SIZE - 1) / GLOBAL_PREFIX_SUM_BLOCK_SIZE;
  GlobalInclusiveArgPrefixSumKernel<INDEX_T, VAL_T, REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    sorted_indices, in_values, out_values, block_buffer, num_data);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  GlobalInclusivePrefixSumReduceBlockKernel<REDUCE_T><<<1, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    block_buffer, num_blocks);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  GlobalInclusivePrefixSumAddBlockBaseKernel<REDUCE_T><<<num_blocks, GLOBAL_PREFIX_SUM_BLOCK_SIZE>>>(
    block_buffer, out_values, num_data);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template void GlobalInclusiveArgPrefixSum<label_t, double, data_size_t>(const data_size_t* sorted_indices, const label_t* in_values, double* out_values, double* block_buffer, size_t n);

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__global__ void BitonicArgSortGlobalKernel(const VAL_T* values, INDEX_T* indices, const int num_total_data) {
  const int thread_index = static_cast<int>(threadIdx.x);
  const int low = static_cast<int>(blockIdx.x * BITONIC_SORT_NUM_ELEMENTS);
  const bool outer_ascending = ASCENDING ? (blockIdx.x % 2 == 0) : (blockIdx.x % 2 == 1);
  const VAL_T* values_pointer = values + low;
  INDEX_T* indices_pointer = indices + low;
  const int num_data = min(BITONIC_SORT_NUM_ELEMENTS, num_total_data - low);
  __shared__ VAL_T shared_values[BITONIC_SORT_NUM_ELEMENTS];
  __shared__ INDEX_T shared_indices[BITONIC_SORT_NUM_ELEMENTS];
  if (thread_index < num_data) {
    shared_values[thread_index] = values_pointer[thread_index];
    shared_indices[thread_index] = static_cast<INDEX_T>(thread_index + blockIdx.x * blockDim.x);
  }
  __syncthreads();
  for (int depth = BITONIC_SORT_DEPTH - 1; depth >= 1; --depth) {
    const int segment_length = 1 << (BITONIC_SORT_DEPTH - depth);
    const int segment_index = thread_index / segment_length;
    const bool ascending = outer_ascending ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
    const int num_total_segment = (num_data + segment_length - 1) / segment_length;
    {
      const int inner_depth = depth;
      const int inner_segment_length_half = 1 << (BITONIC_SORT_DEPTH - 1 - inner_depth);
      const int inner_segment_index_half = thread_index / inner_segment_length_half;
      const int offset = ((inner_segment_index_half >> 1) == num_total_segment - 1 && ascending == outer_ascending) ?
        (num_total_segment * segment_length - num_data) : 0;
      const int segment_start = segment_index * segment_length;
      if (inner_segment_index_half % 2 == 0) {
        if (thread_index >= offset + segment_start) {
          const int index_to_compare = thread_index + inner_segment_length_half - offset;
          const INDEX_T this_index = shared_indices[thread_index];
          const INDEX_T other_index = shared_indices[index_to_compare];
          const VAL_T this_value = shared_values[thread_index];
          const VAL_T other_value = shared_values[index_to_compare];
          if (index_to_compare < num_data && (this_value > other_value) == ascending) {
            shared_indices[thread_index] = other_index;
            shared_indices[index_to_compare] = this_index;
            shared_values[thread_index] = other_value;
            shared_values[index_to_compare] = this_value;
          }
        }
      }
      __syncthreads();
    }
    for (int inner_depth = depth + 1; inner_depth < BITONIC_SORT_DEPTH; ++inner_depth) {
      const int inner_segment_length_half = 1 << (BITONIC_SORT_DEPTH - 1 - inner_depth);
      const int inner_segment_index_half = thread_index / inner_segment_length_half;
      if (inner_segment_index_half % 2 == 0) {
        const int index_to_compare = thread_index + inner_segment_length_half;
        const INDEX_T this_index = shared_indices[thread_index];
        const INDEX_T other_index = shared_indices[index_to_compare];
        const VAL_T this_value = shared_values[thread_index];
        const VAL_T other_value = shared_values[index_to_compare];
        if (index_to_compare < num_data && (this_value > other_value) == ascending) {
          shared_indices[thread_index] = other_index;
          shared_indices[index_to_compare] = this_index;
          shared_values[thread_index] = other_value;
          shared_values[index_to_compare] = this_value;
        }
      }
      __syncthreads();
    }
  }
  if (thread_index < num_data) {
    indices_pointer[thread_index] = shared_indices[thread_index];
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
__global__ void BitonicArgSortMergeKernel(const VAL_T* values, INDEX_T* indices, const int segment_length, const int len) {
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int segment_index = thread_index / segment_length;
  const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
  __shared__ VAL_T shared_values[BITONIC_SORT_NUM_ELEMENTS];
  __shared__ INDEX_T shared_indices[BITONIC_SORT_NUM_ELEMENTS];
  const int offset = static_cast<int>(blockIdx.x * blockDim.x);
  const int local_len = min(BITONIC_SORT_NUM_ELEMENTS, len - offset);
  if (thread_index < len) {
    const INDEX_T index = indices[thread_index];
    shared_values[threadIdx.x] = values[index];
    shared_indices[threadIdx.x] = index;
  }
  __syncthreads();
  int half_segment_length = BITONIC_SORT_NUM_ELEMENTS / 2;
  while (half_segment_length >= 1) {
    const int half_segment_index = static_cast<int>(threadIdx.x) / half_segment_length;
    if (half_segment_index % 2 == 0) {
      const int index_to_compare = static_cast<int>(threadIdx.x) + half_segment_length;
      const INDEX_T this_index = shared_indices[threadIdx.x];
      const INDEX_T other_index = shared_indices[index_to_compare];
      const VAL_T this_value = shared_values[threadIdx.x];
      const VAL_T other_value = shared_values[index_to_compare];
      if (index_to_compare < local_len && ((this_value > other_value) == ascending)) {
        shared_indices[threadIdx.x] = other_index;
        shared_indices[index_to_compare] = this_index;
        shared_values[threadIdx.x] = other_value;
        shared_values[index_to_compare] = this_value;
      }
    }
    __syncthreads();
    half_segment_length >>= 1;
  }
  if (thread_index < len) {
    indices[thread_index] = shared_indices[threadIdx.x];
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING, bool BEGIN>
__global__ void BitonicArgCompareKernel(const VAL_T* values, INDEX_T* indices, const int half_segment_length, const int outer_segment_length, const int len) {
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int segment_index = thread_index / outer_segment_length;
  const int half_segment_index = thread_index / half_segment_length;
  const bool ascending = ASCENDING ? (segment_index % 2 == 0) : (segment_index % 2 == 1);
  if (half_segment_index % 2 == 0) {
    const int num_total_segment = (len + outer_segment_length - 1) / outer_segment_length;
    if (BEGIN && (half_segment_index >> 1) == num_total_segment - 1 && ascending == ASCENDING) {
      const int offset = num_total_segment * outer_segment_length - len;
      const int segment_start = segment_index * outer_segment_length;
      if (thread_index >= offset + segment_start) {
        const int index_to_compare = thread_index + half_segment_length - offset;
        if (index_to_compare < len) {
          const INDEX_T this_index = indices[thread_index];
          const INDEX_T other_index = indices[index_to_compare];
          if ((values[this_index] > values[other_index]) == ascending) {
            indices[thread_index] = other_index;
            indices[index_to_compare] = this_index;
          }
        }
      }
    } else {
      const int index_to_compare = thread_index + half_segment_length;
      if (index_to_compare < len) {
        const INDEX_T this_index = indices[thread_index];
        const INDEX_T other_index = indices[index_to_compare];
        if ((values[this_index] > values[other_index]) == ascending) {
          indices[thread_index] = other_index;
          indices[index_to_compare] = this_index;
        }
      }
    }
  }
}

template <typename VAL_T, typename INDEX_T, bool ASCENDING>
void BitonicArgSortGlobalHelper(const VAL_T* values, INDEX_T* indices, const size_t len) {
  int max_depth = 1;
  int len_to_shift = static_cast<int>(len) - 1;
  while (len_to_shift > 0) {
    ++max_depth;
    len_to_shift >>= 1;
  }
  const int num_blocks = (static_cast<int>(len) + BITONIC_SORT_NUM_ELEMENTS - 1) / BITONIC_SORT_NUM_ELEMENTS;
  BitonicArgSortGlobalKernel<VAL_T, INDEX_T, ASCENDING><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(values, indices, static_cast<int>(len));
  SynchronizeCUDADevice(__FILE__, __LINE__);
  for (int depth = max_depth - 11; depth >= 1; --depth) {
    const int segment_length = (1 << (max_depth - depth));
    int half_segment_length = (segment_length >> 1);
    {
      BitonicArgCompareKernel<VAL_T, INDEX_T, ASCENDING, true><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
        values, indices, half_segment_length, segment_length, static_cast<int>(len));
      SynchronizeCUDADevice(__FILE__, __LINE__);
      half_segment_length >>= 1;
    }
    for (int inner_depth = depth + 1; inner_depth <= max_depth - 11; ++inner_depth) {
      BitonicArgCompareKernel<VAL_T, INDEX_T, ASCENDING, false><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
        values, indices, half_segment_length, segment_length, static_cast<int>(len));
      SynchronizeCUDADevice(__FILE__, __LINE__);
      half_segment_length >>= 1;
    }
    BitonicArgSortMergeKernel<VAL_T, INDEX_T, ASCENDING><<<num_blocks, BITONIC_SORT_NUM_ELEMENTS>>>(
      values, indices, segment_length, static_cast<int>(len));
    SynchronizeCUDADevice(__FILE__, __LINE__);
  }
}

template <>
void BitonicArgSortGlobal<double, data_size_t, false>(const double* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<double, data_size_t, false>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<double, data_size_t, true>(const double* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<double, data_size_t, true>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<label_t, data_size_t, false>(const label_t* values, data_size_t* indices, const size_t len) {
  BitonicArgSortGlobalHelper<label_t, data_size_t, false>(values, indices, len);
}

template <>
void BitonicArgSortGlobal<data_size_t, int, true>(const data_size_t* values, int* indices, const size_t len) {
  BitonicArgSortGlobalHelper<data_size_t, int, true>(values, indices, len);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/cuda/cuda_utils.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/cuda/cuda_utils.hu>

namespace LightGBM {

void SynchronizeCUDADevice(const char* file, const int line) {
  gpuAssert(cudaDeviceSynchronize(), file, line);
}

void SynchronizeCUDAStream(cudaStream_t cuda_stream, const char* file, const int line) {
  gpuAssert(cudaStreamSynchronize(cuda_stream), file, line);
}

void PrintLastCUDAError() {
  const char* error_name = cudaGetErrorName(cudaGetLastError());
  Log::Fatal(error_name);
}

void SetCUDADevice(int gpu_device_id, const char* file, int line) {
  int cur_gpu_device_id = 0;
  CUDASUCCESS_OR_FATAL_OUTER(cudaGetDevice(&cur_gpu_device_id));
  if (cur_gpu_device_id != gpu_device_id) {
    CUDASUCCESS_OR_FATAL_OUTER(cudaSetDevice(gpu_device_id));
  }
}

int GetCUDADevice(const char* file, int line) {
  int cur_gpu_device_id = 0;
  CUDASUCCESS_OR_FATAL_OUTER(cudaGetDevice(&cur_gpu_device_id));
  return cur_gpu_device_id;
}

cudaStream_t CUDAStreamCreate() {
  cudaStream_t cuda_stream;
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream));
  return cuda_stream;
}

void CUDAStreamDestroy(cudaStream_t cuda_stream) {
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_stream));
}

void NCCLGroupStart() {
  NCCLCHECK(ncclGroupStart());
}

void NCCLGroupEnd() {
  NCCLCHECK(ncclGroupEnd());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/bin.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/bin.h>

#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/file_io.h>

#include <algorithm>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <limits>
#include <vector>

#include "dense_bin.hpp"
#include "multi_val_dense_bin.hpp"
#include "multi_val_sparse_bin.hpp"
#include "sparse_bin.hpp"

namespace LightGBM {

BinMapper::BinMapper(): num_bin_(1), is_trivial_(true), bin_type_(BinType::NumericalBin) {
  bin_upper_bound_.clear();
  bin_upper_bound_.push_back(std::numeric_limits<double>::infinity());
}

// deep copy function for BinMapper
BinMapper::BinMapper(const BinMapper& other) {
  num_bin_ = other.num_bin_;
  missing_type_ = other.missing_type_;
  is_trivial_ = other.is_trivial_;
  sparse_rate_ = other.sparse_rate_;
  bin_type_ = other.bin_type_;
  if (bin_type_ == BinType::NumericalBin) {
    bin_upper_bound_ = other.bin_upper_bound_;
  } else {
    bin_2_categorical_ = other.bin_2_categorical_;
    categorical_2_bin_ = other.categorical_2_bin_;
  }
  min_val_ = other.min_val_;
  max_val_ = other.max_val_;
  default_bin_ = other.default_bin_;
  most_freq_bin_ = other.most_freq_bin_;
}

BinMapper::BinMapper(const void* memory) {
  CopyFrom(reinterpret_cast<const char*>(memory));
}

BinMapper::~BinMapper() {
}

bool NeedFilter(const std::vector<int>& cnt_in_bin, int total_cnt, int filter_cnt, BinType bin_type) {
  if (bin_type == BinType::NumericalBin) {
    int sum_left = 0;
    for (size_t i = 0; i < cnt_in_bin.size() - 1; ++i) {
      sum_left += cnt_in_bin[i];
      if (sum_left >= filter_cnt && total_cnt - sum_left >= filter_cnt) {
        return false;
      }
    }
  } else {
    if (cnt_in_bin.size() <= 2) {
      for (size_t i = 0; i < cnt_in_bin.size() - 1; ++i) {
        int sum_left = cnt_in_bin[i];
        if (sum_left >= filter_cnt && total_cnt - sum_left >= filter_cnt) {
          return false;
        }
      }
    } else {
      return false;
    }
  }
  return true;
}

std::vector<double> GreedyFindBin(const double* distinct_values, const int* counts,
                                  int num_distinct_values, int max_bin,
                                  size_t total_cnt, int min_data_in_bin) {
  std::vector<double> bin_upper_bound;
  CHECK_GT(max_bin, 0);
  if (num_distinct_values <= max_bin) {
    bin_upper_bound.clear();
    int cur_cnt_inbin = 0;
    for (int i = 0; i < num_distinct_values - 1; ++i) {
      cur_cnt_inbin += counts[i];
      if (cur_cnt_inbin >= min_data_in_bin) {
        auto val = Common::GetDoubleUpperBound((distinct_values[i] + distinct_values[i + 1]) / 2.0);
        if (bin_upper_bound.empty() || !Common::CheckDoubleEqualOrdered(bin_upper_bound.back(), val)) {
          bin_upper_bound.push_back(val);
          cur_cnt_inbin = 0;
        }
      }
    }
    cur_cnt_inbin += counts[num_distinct_values - 1];
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  } else {
    if (min_data_in_bin > 0) {
      max_bin = std::min(max_bin, static_cast<int>(total_cnt / min_data_in_bin));
      max_bin = std::max(max_bin, 1);
    }
    double mean_bin_size = static_cast<double>(total_cnt) / max_bin;

    // mean size for one bin
    int rest_bin_cnt = max_bin;
    int rest_sample_cnt = static_cast<int>(total_cnt);
    std::vector<bool> is_big_count_value(num_distinct_values, false);
    for (int i = 0; i < num_distinct_values; ++i) {
      if (counts[i] >= mean_bin_size) {
        is_big_count_value[i] = true;
        --rest_bin_cnt;
        rest_sample_cnt -= counts[i];
      }
    }
    mean_bin_size = static_cast<double>(rest_sample_cnt) / rest_bin_cnt;
    std::vector<double> upper_bounds(max_bin, std::numeric_limits<double>::infinity());
    std::vector<double> lower_bounds(max_bin, std::numeric_limits<double>::infinity());

    int bin_cnt = 0;
    lower_bounds[bin_cnt] = distinct_values[0];
    int cur_cnt_inbin = 0;
    for (int i = 0; i < num_distinct_values - 1; ++i) {
      if (!is_big_count_value[i]) {
        rest_sample_cnt -= counts[i];
      }
      cur_cnt_inbin += counts[i];
      // need a new bin
      if (is_big_count_value[i] || cur_cnt_inbin >= mean_bin_size ||
        (is_big_count_value[i + 1] && cur_cnt_inbin >= std::max(1.0, mean_bin_size * 0.5f))) {
        upper_bounds[bin_cnt] = distinct_values[i];
        ++bin_cnt;
        lower_bounds[bin_cnt] = distinct_values[i + 1];
        if (bin_cnt >= max_bin - 1) {
          break;
        }
        cur_cnt_inbin = 0;
        if (!is_big_count_value[i]) {
          --rest_bin_cnt;
          mean_bin_size = rest_sample_cnt / static_cast<double>(rest_bin_cnt);
        }
      }
    }
    ++bin_cnt;
    // update bin upper bound
    bin_upper_bound.clear();
    for (int i = 0; i < bin_cnt - 1; ++i) {
      auto val = Common::GetDoubleUpperBound((upper_bounds[i] + lower_bounds[i + 1]) / 2.0);
      if (bin_upper_bound.empty() || !Common::CheckDoubleEqualOrdered(bin_upper_bound.back(), val)) {
        bin_upper_bound.push_back(val);
      }
    }
    // last bin upper bound
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  }
  return bin_upper_bound;
}

std::vector<double> FindBinWithPredefinedBin(const double* distinct_values, const int* counts,
                                              int num_distinct_values, int max_bin,
                                              size_t total_sample_cnt, int min_data_in_bin,
                                              const std::vector<double>& forced_upper_bounds) {
  std::vector<double> bin_upper_bound;

  // get number of positive and negative distinct values
  int left_cnt = -1;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] > -kZeroThreshold) {
      left_cnt = i;
      break;
    }
  }
  if (left_cnt < 0) {
    left_cnt = num_distinct_values;
  }
  int right_start = -1;
  for (int i = left_cnt; i < num_distinct_values; ++i) {
    if (distinct_values[i] > kZeroThreshold) {
      right_start = i;
      break;
    }
  }

  // include zero bounds and infinity bound
  if (max_bin == 2) {
    if (left_cnt == 0) {
      bin_upper_bound.push_back(kZeroThreshold);
    } else {
      bin_upper_bound.push_back(-kZeroThreshold);
    }
  } else if (max_bin >= 3) {
    if (left_cnt > 0) {
      bin_upper_bound.push_back(-kZeroThreshold);
    }
    if (right_start >= 0) {
      bin_upper_bound.push_back(kZeroThreshold);
    }
  }
  bin_upper_bound.push_back(std::numeric_limits<double>::infinity());

  // add forced bounds, excluding zeros since we have already added zero bounds
  int max_to_insert = max_bin - static_cast<int>(bin_upper_bound.size());
  int num_inserted = 0;
  for (size_t i = 0; i < forced_upper_bounds.size(); ++i) {
    if (num_inserted >= max_to_insert) {
      break;
    }
    if (std::fabs(forced_upper_bounds[i]) > kZeroThreshold) {
      bin_upper_bound.push_back(forced_upper_bounds[i]);
      ++num_inserted;
    }
  }
  std::stable_sort(bin_upper_bound.begin(), bin_upper_bound.end());

  // find remaining bounds
  int free_bins = max_bin - static_cast<int>(bin_upper_bound.size());
  std::vector<double> bounds_to_add;
  int value_ind = 0;
  for (size_t i = 0; i < bin_upper_bound.size(); ++i) {
    int cnt_in_bin = 0;
    int distinct_cnt_in_bin = 0;
    int bin_start = value_ind;
    while ((value_ind < num_distinct_values) && (distinct_values[value_ind] < bin_upper_bound[i])) {
      cnt_in_bin += counts[value_ind];
      ++distinct_cnt_in_bin;
      ++value_ind;
    }
    int bins_remaining = max_bin - static_cast<int>(bin_upper_bound.size()) - static_cast<int>(bounds_to_add.size());
    int num_sub_bins = static_cast<int>(std::lround((static_cast<double>(cnt_in_bin) * free_bins / total_sample_cnt)));
    num_sub_bins = std::min(num_sub_bins, bins_remaining) + 1;
    if (i == bin_upper_bound.size() - 1) {
      num_sub_bins = bins_remaining + 1;
    }
    std::vector<double> new_upper_bounds = GreedyFindBin(distinct_values + bin_start, counts + bin_start, distinct_cnt_in_bin,
      num_sub_bins, cnt_in_bin, min_data_in_bin);
    bounds_to_add.insert(bounds_to_add.end(), new_upper_bounds.begin(), new_upper_bounds.end() - 1);  // last bound is infinity
  }
  bin_upper_bound.insert(bin_upper_bound.end(), bounds_to_add.begin(), bounds_to_add.end());
  std::stable_sort(bin_upper_bound.begin(), bin_upper_bound.end());
  CHECK_LE(bin_upper_bound.size(), static_cast<size_t>(max_bin));
  return bin_upper_bound;
}

std::vector<double> FindBinWithZeroAsOneBin(const double* distinct_values, const int* counts, int num_distinct_values,
                                            int max_bin, size_t total_sample_cnt, int min_data_in_bin) {
  std::vector<double> bin_upper_bound;
  int left_cnt_data = 0;
  int cnt_zero = 0;
  int right_cnt_data = 0;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] <= -kZeroThreshold) {
      left_cnt_data += counts[i];
    } else if (distinct_values[i] > kZeroThreshold) {
      right_cnt_data += counts[i];
    } else {
      cnt_zero += counts[i];
    }
  }

  int left_cnt = -1;
  for (int i = 0; i < num_distinct_values; ++i) {
    if (distinct_values[i] > -kZeroThreshold) {
      left_cnt = i;
      break;
    }
  }

  if (left_cnt < 0) {
    left_cnt = num_distinct_values;
  }

  if ((left_cnt > 0) && (max_bin > 1)) {
    int left_max_bin = static_cast<int>(static_cast<double>(left_cnt_data) / (total_sample_cnt - cnt_zero) * (max_bin - 1));
    left_max_bin = std::max(1, left_max_bin);
    bin_upper_bound = GreedyFindBin(distinct_values, counts, left_cnt, left_max_bin, left_cnt_data, min_data_in_bin);
    if (bin_upper_bound.size() > 0) {
      bin_upper_bound.back() = -kZeroThreshold;
    }
  }

  int right_start = -1;
  for (int i = left_cnt; i < num_distinct_values; ++i) {
    if (distinct_values[i] > kZeroThreshold) {
      right_start = i;
      break;
    }
  }

  int right_max_bin = max_bin - 1 - static_cast<int>(bin_upper_bound.size());
  if (right_start >= 0 && right_max_bin > 0) {
    auto right_bounds = GreedyFindBin(distinct_values + right_start, counts + right_start,
      num_distinct_values - right_start, right_max_bin, right_cnt_data, min_data_in_bin);
    bin_upper_bound.push_back(kZeroThreshold);
    bin_upper_bound.insert(bin_upper_bound.end(), right_bounds.begin(), right_bounds.end());
  } else {
    bin_upper_bound.push_back(std::numeric_limits<double>::infinity());
  }
  CHECK_LE(bin_upper_bound.size(), static_cast<size_t>(max_bin));
  return bin_upper_bound;
}

std::vector<double> FindBinWithZeroAsOneBin(const double* distinct_values, const int* counts, int num_distinct_values,
                                            int max_bin, size_t total_sample_cnt, int min_data_in_bin,
                                            const std::vector<double>& forced_upper_bounds) {
  if (forced_upper_bounds.empty()) {
    return FindBinWithZeroAsOneBin(distinct_values, counts, num_distinct_values, max_bin, total_sample_cnt, min_data_in_bin);
  } else {
    return FindBinWithPredefinedBin(distinct_values, counts, num_distinct_values, max_bin, total_sample_cnt, min_data_in_bin,
                                    forced_upper_bounds);
  }
}

void BinMapper::FindBin(double* values, int num_sample_values, size_t total_sample_cnt,
                        int max_bin, int min_data_in_bin, int min_split_data, bool pre_filter, BinType bin_type,
                        bool use_missing, bool zero_as_missing,
                        const std::vector<double>& forced_upper_bounds) {
  int na_cnt = 0;
  int non_na_cnt = 0;
  for (int i = 0; i < num_sample_values; ++i) {
    if (!std::isnan(values[i])) {
      values[non_na_cnt++] = values[i];
    }
  }
  if (!use_missing) {
    missing_type_ = MissingType::None;
  } else if (zero_as_missing) {
    missing_type_ = MissingType::Zero;
  } else {
    if (non_na_cnt == num_sample_values) {
      missing_type_ = MissingType::None;
    } else {
      missing_type_ = MissingType::NaN;
      na_cnt = num_sample_values - non_na_cnt;
    }
  }
  num_sample_values = non_na_cnt;

  bin_type_ = bin_type;
  default_bin_ = 0;
  int zero_cnt = static_cast<int>(total_sample_cnt - num_sample_values - na_cnt);
  // find distinct_values first
  std::vector<double> distinct_values;
  std::vector<int> counts;  // count of data points for each distinct feature value.

  std::stable_sort(values, values + num_sample_values);

  // push zero in the front
  if (num_sample_values == 0 || (values[0] > 0.0f && zero_cnt > 0)) {
    distinct_values.push_back(0.0f);
    counts.push_back(zero_cnt);
  }

  if (num_sample_values > 0) {
    distinct_values.push_back(values[0]);
    counts.push_back(1);
  }

  for (int i = 1; i < num_sample_values; ++i) {
    if (!Common::CheckDoubleEqualOrdered(values[i - 1], values[i])) {
      if (values[i - 1] < 0.0f && values[i] > 0.0f) {
        distinct_values.push_back(0.0f);
        counts.push_back(zero_cnt);
      }
      distinct_values.push_back(values[i]);
      counts.push_back(1);
    } else {
      // use the large value
      distinct_values.back() = values[i];
      ++counts.back();
    }
  }

  // push zero in the back
  if (num_sample_values > 0 && values[num_sample_values - 1] < 0.0f && zero_cnt > 0) {
    distinct_values.push_back(0.0f);
    counts.push_back(zero_cnt);
  }
  min_val_ = distinct_values.front();
  max_val_ = distinct_values.back();
  std::vector<int> cnt_in_bin;  // count of data points in each bin.
  int num_distinct_values = static_cast<int>(distinct_values.size());
  if (bin_type_ == BinType::NumericalBin) {
    if (missing_type_ == MissingType::Zero) {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin, total_sample_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
      if (bin_upper_bound_.size() == 2) {
        missing_type_ = MissingType::None;
      }
    } else if (missing_type_ == MissingType::None) {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin, total_sample_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
    } else {
      bin_upper_bound_ = FindBinWithZeroAsOneBin(distinct_values.data(), counts.data(), num_distinct_values, max_bin - 1, total_sample_cnt - na_cnt,
                                                  min_data_in_bin, forced_upper_bounds);
      bin_upper_bound_.push_back(NaN);
    }
    num_bin_ = static_cast<int>(bin_upper_bound_.size());
    {
      cnt_in_bin.resize(num_bin_, 0);
      int i_bin = 0;
      for (int i = 0; i < num_distinct_values; ++i) {
        while (distinct_values[i] > bin_upper_bound_[i_bin] && i_bin < num_bin_ - 1) {
          ++i_bin;
        }
        cnt_in_bin[i_bin] += counts[i];
      }
      if (missing_type_ == MissingType::NaN) {
        cnt_in_bin[num_bin_ - 1] = na_cnt;
      }
    }
    CHECK_LE(num_bin_, max_bin);
  } else {
    // convert to int type first
    std::vector<int> distinct_values_int;
    std::vector<int> counts_int;
    for (size_t i = 0; i < distinct_values.size(); ++i) {
      int val = static_cast<int>(distinct_values[i]);
      if (val < 0) {
        na_cnt += counts[i];
        Log::Warning("Met negative value in categorical features, will convert it to NaN");
      } else {
        if (distinct_values_int.empty() || val != distinct_values_int.back()) {
          distinct_values_int.push_back(val);
          counts_int.push_back(counts[i]);
        } else {
          counts_int.back() += counts[i];
        }
      }
    }
    int rest_cnt = static_cast<int>(total_sample_cnt - na_cnt);
    if (rest_cnt > 0) {
      const int SPARSE_RATIO = 100;
      if (distinct_values_int.back() / SPARSE_RATIO > static_cast<int>(distinct_values_int.size())) {
        Log::Warning("Met categorical feature which contains sparse values. "
                      "Consider renumbering to consecutive integers started from zero");
      }
      // sort by counts in descending order
      Common::SortForPair<int, int>(&counts_int, &distinct_values_int, 0, true);
      // will ignore the categorical of small counts
      int cut_cnt = static_cast<int>(
          Common::RoundInt((total_sample_cnt - na_cnt) * 0.99f));
      size_t cur_cat_idx = 0;  // index of current category.
      categorical_2_bin_.clear();
      bin_2_categorical_.clear();
      int used_cnt = 0;
      int distinct_cnt = static_cast<int>(distinct_values_int.size());
      if (na_cnt > 0) {
        ++distinct_cnt;
      }
      max_bin = std::min(distinct_cnt, max_bin);
      cnt_in_bin.clear();

      // Push the dummy bin for NaN
      bin_2_categorical_.push_back(-1);
      categorical_2_bin_[-1] = 0;
      cnt_in_bin.push_back(0);
      num_bin_ = 1;
      while (cur_cat_idx < distinct_values_int.size()
              && (used_cnt < cut_cnt || num_bin_ < max_bin)) {
        if (counts_int[cur_cat_idx] < min_data_in_bin && cur_cat_idx > 1) {
          break;
        }
        bin_2_categorical_.push_back(distinct_values_int[cur_cat_idx]);
        categorical_2_bin_[distinct_values_int[cur_cat_idx]] = static_cast<unsigned int>(num_bin_);
        used_cnt += counts_int[cur_cat_idx];
        cnt_in_bin.push_back(counts_int[cur_cat_idx]);
        ++num_bin_;
        ++cur_cat_idx;
      }
      // Use MissingType::None to represent this bin contains all categoricals
      if (cur_cat_idx == distinct_values_int.size() && na_cnt == 0) {
        missing_type_ = MissingType::None;
      } else {
        missing_type_ = MissingType::NaN;
      }
      // fix count of NaN bin
      cnt_in_bin[0] = static_cast<int>(total_sample_cnt - used_cnt);
    }
  }

  // check trivial(num_bin_ == 1) feature
  if (num_bin_ <= 1) {
    is_trivial_ = true;
  } else {
    is_trivial_ = false;
  }
  // check useless bin
  if (!is_trivial_ && pre_filter && NeedFilter(cnt_in_bin, static_cast<int>(total_sample_cnt), min_split_data, bin_type_)) {
    is_trivial_ = true;
  }

  if (!is_trivial_) {
    default_bin_ = ValueToBin(0);
    most_freq_bin_ =
        static_cast<uint32_t>(ArrayArgs<int>::ArgMax(cnt_in_bin));
    const double max_sparse_rate =
        static_cast<double>(cnt_in_bin[most_freq_bin_]) / total_sample_cnt;
    // When most_freq_bin_ != default_bin_, there are some additional data loading costs.
    // so use most_freq_bin_ = default_bin_ when there is not so sparse
    if (most_freq_bin_ != default_bin_ && max_sparse_rate < kSparseThreshold) {
      most_freq_bin_ = default_bin_;
    }
    sparse_rate_ =
        static_cast<double>(cnt_in_bin[most_freq_bin_]) / total_sample_cnt;
  } else {
    sparse_rate_ = 1.0f;
  }
}

void BinMapper::CopyTo(char * buffer) const {
  std::memcpy(buffer, &num_bin_, sizeof(num_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(num_bin_));
  std::memcpy(buffer, &missing_type_, sizeof(missing_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(missing_type_));
  std::memcpy(buffer, &is_trivial_, sizeof(is_trivial_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(is_trivial_));
  std::memcpy(buffer, &sparse_rate_, sizeof(sparse_rate_));
  buffer += sizeof(sparse_rate_);
  std::memcpy(buffer, &bin_type_, sizeof(bin_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(bin_type_));
  std::memcpy(buffer, &min_val_, sizeof(min_val_));
  buffer += sizeof(min_val_);
  std::memcpy(buffer, &max_val_, sizeof(max_val_));
  buffer += sizeof(max_val_);
  std::memcpy(buffer, &default_bin_, sizeof(default_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(default_bin_));
  std::memcpy(buffer, &most_freq_bin_, sizeof(most_freq_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    std::memcpy(buffer, bin_upper_bound_.data(), num_bin_ * sizeof(double));
  } else {
    std::memcpy(buffer, bin_2_categorical_.data(), num_bin_ * sizeof(int));
  }
}

void BinMapper::CopyFrom(const char * buffer) {
  std::memcpy(&num_bin_, buffer, sizeof(num_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(num_bin_));
  std::memcpy(&missing_type_, buffer, sizeof(missing_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(missing_type_));
  std::memcpy(&is_trivial_, buffer, sizeof(is_trivial_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(is_trivial_));
  std::memcpy(&sparse_rate_, buffer, sizeof(sparse_rate_));
  buffer += sizeof(sparse_rate_);
  std::memcpy(&bin_type_, buffer, sizeof(bin_type_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(bin_type_));
  std::memcpy(&min_val_, buffer, sizeof(min_val_));
  buffer += sizeof(min_val_);
  std::memcpy(&max_val_, buffer, sizeof(max_val_));
  buffer += sizeof(max_val_);
  std::memcpy(&default_bin_, buffer, sizeof(default_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(default_bin_));
  std::memcpy(&most_freq_bin_, buffer, sizeof(most_freq_bin_));
  buffer += VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    bin_upper_bound_ = std::vector<double>(num_bin_);
    std::memcpy(bin_upper_bound_.data(), buffer, num_bin_ * sizeof(double));
  } else {
    bin_2_categorical_ = std::vector<int>(num_bin_);
    std::memcpy(bin_2_categorical_.data(), buffer, num_bin_ * sizeof(int));
    categorical_2_bin_.clear();
    for (int i = 0; i < num_bin_; ++i) {
      categorical_2_bin_[bin_2_categorical_[i]] = static_cast<unsigned int>(i);
    }
  }
}

void BinMapper::SaveBinaryToFile(BinaryWriter* writer) const {
  writer->AlignedWrite(&num_bin_, sizeof(num_bin_));
  writer->AlignedWrite(&missing_type_, sizeof(missing_type_));
  writer->AlignedWrite(&is_trivial_, sizeof(is_trivial_));
  writer->Write(&sparse_rate_, sizeof(sparse_rate_));
  writer->AlignedWrite(&bin_type_, sizeof(bin_type_));
  writer->Write(&min_val_, sizeof(min_val_));
  writer->Write(&max_val_, sizeof(max_val_));
  writer->AlignedWrite(&default_bin_, sizeof(default_bin_));
  writer->AlignedWrite(&most_freq_bin_, sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    writer->Write(bin_upper_bound_.data(), sizeof(double) * num_bin_);
  } else {
    writer->Write(bin_2_categorical_.data(), sizeof(int) * num_bin_);
  }
}

size_t BinMapper::SizesInByte() const {
  size_t ret = VirtualFileWriter::AlignedSize(sizeof(num_bin_)) +
                VirtualFileWriter::AlignedSize(sizeof(missing_type_)) +
                VirtualFileWriter::AlignedSize(sizeof(is_trivial_)) +
                sizeof(sparse_rate_) +
                VirtualFileWriter::AlignedSize(sizeof(bin_type_)) +
                sizeof(min_val_) + sizeof(max_val_) +
                VirtualFileWriter::AlignedSize(sizeof(default_bin_)) +
                VirtualFileWriter::AlignedSize(sizeof(most_freq_bin_));
  if (bin_type_ == BinType::NumericalBin) {
    ret += sizeof(double) *  num_bin_;
  } else {
    ret += sizeof(int) * num_bin_;
  }
  return ret;
}

template class DenseBin<uint8_t, true>;
template class DenseBin<uint8_t, false>;
template class DenseBin<uint16_t, false>;
template class DenseBin<uint32_t, false>;

template class SparseBin<uint8_t>;
template class SparseBin<uint16_t>;
template class SparseBin<uint32_t>;

template class MultiValDenseBin<uint8_t>;
template class MultiValDenseBin<uint16_t>;
template class MultiValDenseBin<uint32_t>;

Bin* Bin::CreateDenseBin(data_size_t num_data, int num_bin) {
  if (num_bin <= 16) {
    return new DenseBin<uint8_t, true>(num_data);
  } else if (num_bin <= 256) {
    return new DenseBin<uint8_t, false>(num_data);
  } else if (num_bin <= 65536) {
    return new DenseBin<uint16_t, false>(num_data);
  } else {
    return new DenseBin<uint32_t, false>(num_data);
  }
}

Bin* Bin::CreateSparseBin(data_size_t num_data, int num_bin) {
  if (num_bin <= 256) {
    return new SparseBin<uint8_t>(num_data);
  } else if (num_bin <= 65536) {
    return new SparseBin<uint16_t>(num_data);
  } else {
    return new SparseBin<uint32_t>(num_data);
  }
}

MultiValBin* MultiValBin::CreateMultiValBin(data_size_t num_data, int num_bin, int num_feature,
  double sparse_rate, const std::vector<uint32_t>& offsets) {
  if (sparse_rate >= multi_val_bin_sparse_threshold) {
    const double average_element_per_row = (1.0 - sparse_rate) * num_feature;
    return CreateMultiValSparseBin(num_data, num_bin,
                                    average_element_per_row);
  } else {
    return CreateMultiValDenseBin(num_data, num_bin, num_feature, offsets);
  }
}

MultiValBin* MultiValBin::CreateMultiValDenseBin(data_size_t num_data,
                                                  int num_bin,
                                                  int num_feature,
                                                  const std::vector<uint32_t>& offsets) {
  // calculate max bin of all features to select the int type in MultiValDenseBin
  int max_bin = 0;
  for (int i = 0; i < static_cast<int>(offsets.size()) - 1; ++i) {
    int feature_bin = offsets[i + 1] - offsets[i];
    if (feature_bin > max_bin) {
      max_bin = feature_bin;
    }
  }
  if (max_bin <= 256) {
    return new MultiValDenseBin<uint8_t>(num_data, num_bin, num_feature, offsets);
  } else if (max_bin <= 65536) {
    return new MultiValDenseBin<uint16_t>(num_data, num_bin, num_feature, offsets);
  } else {
    return new MultiValDenseBin<uint32_t>(num_data, num_bin, num_feature, offsets);
  }
}

MultiValBin* MultiValBin::CreateMultiValSparseBin(data_size_t num_data,
                                                  int num_bin,
                                                  double estimate_element_per_row) {
  size_t estimate_total_entries =
      static_cast<size_t>(estimate_element_per_row * 1.1 * num_data);
  if (estimate_total_entries <= std::numeric_limits<uint16_t>::max()) {
    if (num_bin <= 256) {
      return new MultiValSparseBin<uint16_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<uint16_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<uint16_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  } else if (estimate_total_entries <= std::numeric_limits<uint32_t>::max()) {
    if (num_bin <= 256) {
      return new MultiValSparseBin<uint32_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<uint32_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<uint32_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  } else {
    if (num_bin <= 256) {
      return new MultiValSparseBin<size_t, uint8_t>(
          num_data, num_bin, estimate_element_per_row);
    } else if (num_bin <= 65536) {
      return new MultiValSparseBin<size_t, uint16_t>(
          num_data, num_bin, estimate_element_per_row);
    } else {
      return new MultiValSparseBin<size_t, uint32_t>(
          num_data, num_bin, estimate_element_per_row);
    }
  }
}

template <>
const void* DenseBin<uint8_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 8;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint16_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 16;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint32_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 32;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, true>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int /*num_threads*/) const {
  *is_sparse = false;
  *bit_type = 4;
  bin_iterator->clear();
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 8;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint16_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 16;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint32_t, false>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 32;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* DenseBin<uint8_t, true>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = false;
  *bit_type = 4;
  *bin_iterator = nullptr;
  return reinterpret_cast<const void*>(data_.data());
}

template <>
const void* SparseBin<uint8_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 8;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint8_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint16_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 16;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint16_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint32_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  *is_sparse = true;
  *bit_type = 32;
  for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
    bin_iterator->emplace_back(new SparseBinIterator<uint32_t>(this, 0));
  }
  return nullptr;
}

template <>
const void* SparseBin<uint8_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 8;
  *bin_iterator = new SparseBinIterator<uint8_t>(this, 0);
  return nullptr;
}

template <>
const void* SparseBin<uint16_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 16;
  *bin_iterator = new SparseBinIterator<uint16_t>(this, 0);
  return nullptr;
}

template <>
const void* SparseBin<uint32_t>::GetColWiseData(
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  *is_sparse = true;
  *bit_type = 32;
  *bin_iterator = new SparseBinIterator<uint32_t>(this, 0);
  return nullptr;
}

#ifdef USE_CUDA
template <>
const void* MultiValDenseBin<uint8_t>::GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValDenseBin<uint16_t>::GetRowWiseData(uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint16_t* data_ptr = data_.data();
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_ptr);
  *bit_type = 16;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValDenseBin<uint32_t>::GetRowWiseData(uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint32_t* data_ptr = data_.data();
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_ptr);
  *bit_type = 32;
  *total_size = static_cast<size_t>(num_data_) * static_cast<size_t>(num_feature_);
  CHECK_EQ(*total_size, data_.size());
  *is_sparse = false;
  *out_data_ptr = nullptr;
  *data_ptr_bit_type = 0;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint16_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 16;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint32_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 32;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint8_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = data_.data();
  *bit_type = 8;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint16_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 16;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

template <>
const void* MultiValSparseBin<uint64_t, uint32_t>::GetRowWiseData(
  uint8_t* bit_type,
  size_t* total_size,
  bool* is_sparse,
  const void** out_data_ptr,
  uint8_t* data_ptr_bit_type) const {
  const uint8_t* to_return = reinterpret_cast<const uint8_t*>(data_.data());
  *bit_type = 32;
  *total_size = data_.size();
  *is_sparse = true;
  *out_data_ptr = reinterpret_cast<const uint8_t*>(row_ptr_.data());
  *data_ptr_bit_type = 64;
  return to_return;
}

#endif  // USE_CUDA

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/config.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/config.h>

#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/random.h>

#include <algorithm>
#include <cctype>
#include <cmath>
#include <limits>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {

void Config::KV2Map(std::unordered_map<std::string, std::vector<std::string>>* params, const char* kv) {
  std::vector<std::string> tmp_strs = Common::Split(kv, '=');
  if (tmp_strs.size() == 2 || tmp_strs.size() == 1) {
    std::string key = Common::RemoveQuotationSymbol(Common::Trim(tmp_strs[0]));
    std::string value = "";
    if (tmp_strs.size() == 2) {
      value = Common::RemoveQuotationSymbol(Common::Trim(tmp_strs[1]));
    }
    if (key.size() > 0) {
      params->operator[](key).emplace_back(value);
    }
  } else {
    Log::Warning("Unknown parameter %s", kv);
  }
}

void GetFirstValueAsInt(const std::unordered_map<std::string, std::vector<std::string>>& params, std::string key, int* out) {
  const auto pair = params.find(key);
  if (pair != params.end()) {
    auto candidate = pair->second[0].c_str();
    if (!Common::AtoiAndCheck(candidate, out)) {
      Log::Fatal("Parameter %s should be of type int, got \"%s\"", key.c_str(), candidate);
    }
  }
}

void Config::SetVerbosity(const std::unordered_map<std::string, std::vector<std::string>>& params) {
  int verbosity = 1;

  // if "verbosity" was found in params, prefer that to any other aliases
  const auto verbosity_iter = params.find("verbosity");
  if (verbosity_iter != params.end()) {
    GetFirstValueAsInt(params, "verbosity", &verbosity);
  } else {
    // if "verbose" was found in params and "verbosity" was not, use that value
    const auto verbose_iter = params.find("verbose");
    if (verbose_iter != params.end()) {
      GetFirstValueAsInt(params, "verbose", &verbosity);
    } else {
      // if "verbosity" and "verbose" were both missing from params, don't modify LightGBM's log level
      return;
    }
  }

  // otherwise, update LightGBM's log level based on the passed-in value
  if (verbosity < 0) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Fatal);
  } else if (verbosity == 0) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Warning);
  } else if (verbosity == 1) {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Info);
  } else {
    LightGBM::Log::ResetLogLevel(LightGBM::LogLevel::Debug);
  }
}

void Config::KeepFirstValues(const std::unordered_map<std::string, std::vector<std::string>>& params, std::unordered_map<std::string, std::string>* out) {
  for (auto pair = params.begin(); pair != params.end(); ++pair) {
    auto name = pair->first.c_str();
    auto values = pair->second;
    out->emplace(name, values[0]);
    for (size_t i = 1; i < pair->second.size(); ++i) {
      Log::Warning("%s is set=%s, %s=%s will be ignored. Current value: %s=%s",
        name, values[0].c_str(),
        name, values[i].c_str(),
        name, values[0].c_str());
    }
  }
}

std::unordered_map<std::string, std::string> Config::Str2Map(const char* parameters) {
  std::unordered_map<std::string, std::vector<std::string>> all_params;
  std::unordered_map<std::string, std::string> params;
  auto args = Common::Split(parameters, " \t\n\r");
  for (auto arg : args) {
    KV2Map(&all_params, Common::Trim(arg).c_str());
  }
  SetVerbosity(all_params);
  KeepFirstValues(all_params, &params);
  ParameterAlias::KeyAliasTransform(&params);
  return params;
}

void GetBoostingType(const std::unordered_map<std::string, std::string>& params, std::string* boosting) {
  std::string value;
  if (Config::GetString(params, "boosting", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("gbdt") || value == std::string("gbrt")) {
      *boosting = "gbdt";
    } else if (value == std::string("dart")) {
      *boosting = "dart";
    } else if (value == std::string("goss")) {
      *boosting = "goss";
    } else if (value == std::string("rf") || value == std::string("random_forest")) {
      *boosting = "rf";
    } else {
      Log::Fatal("Unknown boosting type %s", value.c_str());
    }
  }
}

void GetDataSampleStrategy(const std::unordered_map<std::string, std::string>& params, std::string* strategy) {
  std::string value;
  if (Config::GetString(params, "data_sample_strategy", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("goss")) {
      *strategy = "goss";
    } else if (value == std::string("bagging")) {
      *strategy = "bagging";
    } else {
      Log::Fatal("Unknown sample strategy %s", value.c_str());
    }
  }
}

void ParseMetrics(const std::string& value, std::vector<std::string>* out_metric) {
  std::unordered_set<std::string> metric_sets;
  out_metric->clear();
  std::vector<std::string> metrics = Common::Split(value.c_str(), ',');
  for (auto& met : metrics) {
    auto type = ParseMetricAlias(met);
    if (metric_sets.count(type) <= 0) {
      out_metric->push_back(type);
      metric_sets.insert(type);
    }
  }
}

void GetObjectiveType(const std::unordered_map<std::string, std::string>& params, std::string* objective) {
  std::string value;
  if (Config::GetString(params, "objective", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    *objective = ParseObjectiveAlias(value);
  }
}

void GetMetricType(const std::unordered_map<std::string, std::string>& params, const std::string& objective, std::vector<std::string>* metric) {
  std::string value;
  if (Config::GetString(params, "metric", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    ParseMetrics(value, metric);
  }
  // add names of objective function if not providing metric
  if (metric->empty() && value.size() == 0) {
    ParseMetrics(objective, metric);
  }
}

void GetTaskType(const std::unordered_map<std::string, std::string>& params, TaskType* task) {
  std::string value;
  if (Config::GetString(params, "task", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("train") || value == std::string("training")) {
      *task = TaskType::kTrain;
    } else if (value == std::string("predict") || value == std::string("prediction")
               || value == std::string("test")) {
      *task = TaskType::kPredict;
    } else if (value == std::string("convert_model")) {
      *task = TaskType::kConvertModel;
    } else if (value == std::string("refit") || value == std::string("refit_tree")) {
      *task = TaskType::KRefitTree;
    } else if (value == std::string("save_binary")) {
      *task = TaskType::kSaveBinary;
    } else {
      Log::Fatal("Unknown task type %s", value.c_str());
    }
  }
}

void GetDeviceType(const std::unordered_map<std::string, std::string>& params, std::string* device_type) {
  std::string value;
  if (Config::GetString(params, "device_type", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("cpu")) {
      *device_type = "cpu";
    } else if (value == std::string("gpu")) {
      *device_type = "gpu";
    } else if (value == std::string("cuda")) {
      *device_type = "cuda";
    } else {
      Log::Fatal("Unknown device type %s", value.c_str());
    }
  }
}

void GetTreeLearnerType(const std::unordered_map<std::string, std::string>& params, std::string* tree_learner) {
  std::string value;
  if (Config::GetString(params, "tree_learner", &value)) {
    std::transform(value.begin(), value.end(), value.begin(), [](unsigned char c){ return std::tolower(c); });
    if (value == std::string("serial")) {
      *tree_learner = "serial";
    } else if (value == std::string("feature") || value == std::string("feature_parallel")) {
      *tree_learner = "feature";
    } else if (value == std::string("data") || value == std::string("data_parallel")) {
      *tree_learner = "data";
    } else if (value == std::string("voting") || value == std::string("voting_parallel")) {
      *tree_learner = "voting";
    } else {
      Log::Fatal("Unknown tree learner type %s", value.c_str());
    }
  }
}

void Config::GetAucMuWeights() {
  if (auc_mu_weights.empty()) {
    // equal weights for all classes
    auc_mu_weights_matrix = std::vector<std::vector<double>> (num_class, std::vector<double>(num_class, 1));
    for (size_t i = 0; i < static_cast<size_t>(num_class); ++i) {
      auc_mu_weights_matrix[i][i] = 0;
    }
  } else {
    auc_mu_weights_matrix = std::vector<std::vector<double>> (num_class, std::vector<double>(num_class, 0));
    if (auc_mu_weights.size() != static_cast<size_t>(num_class * num_class)) {
      Log::Fatal("auc_mu_weights must have %d elements, but found %zu", num_class * num_class, auc_mu_weights.size());
    }
    for (size_t i = 0; i < static_cast<size_t>(num_class); ++i) {
      for (size_t j = 0; j < static_cast<size_t>(num_class); ++j) {
        if (i == j) {
          auc_mu_weights_matrix[i][j] = 0;
          if (std::fabs(auc_mu_weights[i * num_class + j]) > kZeroThreshold) {
            Log::Info("AUC-mu matrix must have zeros on diagonal. Overwriting value in position %zu of auc_mu_weights with 0.", i * num_class + j);
          }
        } else {
          if (std::fabs(auc_mu_weights[i * num_class + j]) < kZeroThreshold) {
            Log::Fatal("AUC-mu matrix must have non-zero values for non-diagonal entries. Found zero value in position %zu of auc_mu_weights.", i * num_class + j);
          }
          auc_mu_weights_matrix[i][j] = auc_mu_weights[i * num_class + j];
        }
      }
    }
  }
}

void Config::GetInteractionConstraints() {
  if (interaction_constraints == "") {
    interaction_constraints_vector = std::vector<std::vector<int>>();
  } else {
    interaction_constraints_vector = Common::StringToArrayofArrays<int>(interaction_constraints, '[', ']', ',');
  }
}

void Config::Set(const std::unordered_map<std::string, std::string>& params) {
  // generate seeds by seed.
  if (GetInt(params, "seed", &seed)) {
    Random rand(seed);
    int int_max = std::numeric_limits<int16_t>::max();
    data_random_seed = static_cast<int>(rand.NextShort(0, int_max));
    bagging_seed = static_cast<int>(rand.NextShort(0, int_max));
    drop_seed = static_cast<int>(rand.NextShort(0, int_max));
    feature_fraction_seed = static_cast<int>(rand.NextShort(0, int_max));
    objective_seed = static_cast<int>(rand.NextShort(0, int_max));
    extra_seed = static_cast<int>(rand.NextShort(0, int_max));
  }

  GetTaskType(params, &task);
  GetBoostingType(params, &boosting);
  GetDataSampleStrategy(params, &data_sample_strategy);
  GetObjectiveType(params, &objective);
  GetMetricType(params, objective, &metric);
  GetDeviceType(params, &device_type);
  if (device_type == std::string("cuda")) {
    LGBM_config_::current_device = lgbm_device_cuda;
  }
  GetTreeLearnerType(params, &tree_learner);

  GetMembersFromString(params);

  if (adaptive_feature_selection) {
    CHECK(std::isfinite(feature_fraction));
    CHECK_LT(feature_fraction, 1.0);
  }

  GetAucMuWeights();

  GetInteractionConstraints();

  // sort eval_at
  std::sort(eval_at.begin(), eval_at.end());

  std::vector<std::string> new_valid;
  for (size_t i = 0; i < valid.size(); ++i) {
    if (valid[i] != data) {
      // Only push the non-training data
      new_valid.push_back(valid[i]);
    } else {
      is_provide_training_metric = true;
    }
  }
  valid = new_valid;

  if ((task == TaskType::kSaveBinary) && !save_binary) {
    Log::Info("save_binary parameter set to true because task is save_binary");
    save_binary = true;
  }

  // check for conflicts
  CheckParamConflict(params);
}

bool CheckMultiClassObjective(const std::string& objective) {
  return (objective == std::string("multiclass") || objective == std::string("multiclassova"));
}

void Config::CheckParamConflict(const std::unordered_map<std::string, std::string>& params) {
  // check if objective, metric, and num_class match
  int num_class_check = num_class;
  bool objective_type_multiclass = CheckMultiClassObjective(objective) || (objective == std::string("custom") && num_class_check > 1);

  if (objective_type_multiclass) {
    if (num_class_check <= 1) {
      Log::Fatal("Number of classes should be specified and greater than 1 for multiclass training");
    }
  } else {
    if (task == TaskType::kTrain && num_class_check != 1) {
      Log::Fatal("Number of classes must be 1 for non-multiclass training");
    }
  }
  for (std::string metric_type : metric) {
    bool metric_type_multiclass = (CheckMultiClassObjective(metric_type)
                                   || metric_type == std::string("multi_logloss")
                                   || metric_type == std::string("multi_error")
                                   || metric_type == std::string("auc_mu")
                                   || (metric_type == std::string("custom") && num_class_check > 1));
    if ((objective_type_multiclass && !metric_type_multiclass)
        || (!objective_type_multiclass && metric_type_multiclass)) {
      Log::Fatal("Multiclass objective and metrics don't match");
    }
  }

  if (num_machines > 1) {
    is_parallel = true;
  } else {
    is_parallel = false;
    tree_learner = "serial";
  }

  bool is_single_tree_learner = tree_learner == std::string("serial");

  if (is_single_tree_learner) {
    is_parallel = false;
    num_machines = 1;
  }

  if (is_single_tree_learner || tree_learner == std::string("feature")) {
    is_data_based_parallel = false;
  } else if (tree_learner == std::string("data")
             || tree_learner == std::string("voting")) {
    is_data_based_parallel = true;
    if (histogram_pool_size >= 0
        && tree_learner == std::string("data")) {
      Log::Warning("Histogram LRU queue was enabled (histogram_pool_size=%f).\n"
                   "Will disable this to reduce communication costs",
                   histogram_pool_size);
      // Change pool size to -1 (no limit) when using data parallel to reduce communication costs
      histogram_pool_size = -1;
    }
  }
  if (is_data_based_parallel) {
    if (!forcedsplits_filename.empty()) {
      Log::Fatal("Don't support forcedsplits in %s tree learner",
                 tree_learner.c_str());
    }
  }

  // max_depth defaults to -1, so max_depth>0 implies "you explicitly overrode the default"
  //
  // Changing max_depth while leaving num_leaves at its default (31) can lead to 2 undesirable situations:
  //
  //   * (0 <= max_depth <= 4) it's not possible to produce a tree with 31 leaves
  //     - this block reduces num_leaves to 2^max_depth
  //   * (max_depth > 4) 31 leaves is less than a full depth-wise tree, which might lead to underfitting
  //     - this block warns about that
  // ref: https://github.com/lightgbm-org/LightGBM/issues/2898#issuecomment-1002860601
  if (max_depth > 0 && (params.count("num_leaves") == 0 || params.at("num_leaves").empty())) {
    double full_num_leaves = std::pow(2, max_depth);
    if (full_num_leaves > num_leaves) {
      Log::Warning("Provided parameters constrain tree depth (max_depth=%d) without explicitly setting 'num_leaves'. "
                   "This can lead to underfitting. To resolve this warning, pass 'num_leaves' (<=%.0f) in params. "
                   "Alternatively, pass (max_depth=-1) and just use 'num_leaves' to constrain model complexity.",
                   max_depth,
                   full_num_leaves);
    }

    if (full_num_leaves < num_leaves) {
      // Fits in an int, and is more restrictive than the current num_leaves
      num_leaves = static_cast<int>(full_num_leaves);
    }
  }
  if (device_type == std::string("gpu")) {
    // force col-wise for gpu version
    force_col_wise = true;
    force_row_wise = false;
    if (deterministic) {
      Log::Warning("Although \"deterministic\" is set, the results ran by GPU may be non-deterministic.");
    }
    if (use_quantized_grad) {
      Log::Warning("Quantized training is not supported by GPU tree learner. Switch to full precision training.");
      use_quantized_grad = false;
    }
  } else if (device_type == std::string("cuda")) {
    // force row-wise for cuda version
    force_col_wise = false;
    force_row_wise = true;
    if (deterministic) {
      Log::Warning("Although \"deterministic\" is set, the results ran by GPU may be non-deterministic.");
    }
  }
  // linear tree learner must be serial type and run on CPU device
  if (linear_tree) {
    if (device_type != std::string("cpu") && device_type != std::string("gpu")) {
      device_type = "cpu";
      Log::Warning("Linear tree learner only works with CPU and GPU. Falling back to CPU now.");
    }
    if (tree_learner != std::string("serial")) {
      tree_learner = "serial";
      Log::Warning("Linear tree learner must be serial.");
    }
    if (zero_as_missing) {
      Log::Fatal("zero_as_missing must be false when fitting linear trees.");
    }
    if (objective == std::string("regression_l1")) {
      Log::Fatal("Cannot use regression_l1 objective when fitting linear trees.");
    }
  }
  // min_data_in_leaf must be at least 2 if path smoothing is active. This is because when the split is calculated
  // the count is calculated using the proportion of hessian in the leaf which is rounded up to nearest int, so it can
  // be 1 when there is actually no data in the leaf. In rare cases this can cause a bug because with path smoothing the
  // calculated split gain can be positive even with zero gradient and hessian.
  if (path_smooth > kEpsilon && min_data_in_leaf < 2) {
    min_data_in_leaf = 2;
    Log::Warning("min_data_in_leaf has been increased to 2 because this is required when path smoothing is active.");
  }
  if (is_parallel && (monotone_constraints_method == std::string("intermediate") || monotone_constraints_method == std::string("advanced"))) {
    // In distributed mode, local node doesn't have histograms on all features, cannot perform "intermediate" monotone constraints.
    Log::Warning("Cannot use \"intermediate\" or \"advanced\" monotone constraints in distributed learning, auto set to \"basic\" method.");
    monotone_constraints_method = "basic";
  }
  if (feature_fraction_bynode != 1.0 && (monotone_constraints_method == std::string("intermediate") || monotone_constraints_method == std::string("advanced"))) {
    // "intermediate" monotone constraints need to recompute splits. If the features are sampled when computing the
    // split initially, then the sampling needs to be recorded or done once again, which is currently not supported
    Log::Warning("Cannot use \"intermediate\" or \"advanced\" monotone constraints with feature fraction different from 1, auto set monotone constraints to \"basic\" method.");
    monotone_constraints_method = "basic";
  }
  if (max_depth > 0 && monotone_penalty >= max_depth) {
    Log::Warning("Monotone penalty greater than tree depth. Monotone features won't be used.");
  }
  if (min_data_in_leaf <= 0 && min_sum_hessian_in_leaf <= kEpsilon) {
    Log::Warning(
        "Cannot set both min_data_in_leaf and min_sum_hessian_in_leaf to 0. "
        "Will set min_data_in_leaf to 1.");
    min_data_in_leaf = 1;
  }
  if (boosting == std::string("goss")) {
    boosting = std::string("gbdt");
    data_sample_strategy = std::string("goss");
    Log::Warning("Found boosting=goss. For backwards compatibility reasons, LightGBM interprets this as boosting=gbdt, data_sample_strategy=goss."
                 "To suppress this warning, set data_sample_strategy=goss instead.");
  }

  if (bagging_by_query && data_sample_strategy != std::string("bagging")) {
    Log::Warning("bagging_by_query=true is only compatible with data_sample_strategy=bagging. Setting bagging_by_query=false.");
    bagging_by_query = false;
  }
}

std::string Config::ToString() const {
  std::stringstream str_buf;
  str_buf << "[boosting: " << boosting << "]\n";
  str_buf << "[objective: " << objective << "]\n";
  str_buf << "[metric: " << Common::Join(metric, ",") << "]\n";
  str_buf << "[tree_learner: " << tree_learner << "]\n";
  str_buf << "[device_type: " << device_type << "]\n";
  str_buf << SaveMembersToString();
  return str_buf.str();
}

const std::string Config::DumpAliases() {
  auto map = Config::parameter2aliases();
  for (auto& pair : map) {
    std::sort(pair.second.begin(), pair.second.end(), SortAlias);
  }
  std::stringstream str_buf;
  str_buf << "{\n";
  bool first = true;
  for (const auto& pair : map) {
    if (first) {
      str_buf << "   \"";
      first = false;
    } else {
      str_buf << "   , \"";
    }
    str_buf << pair.first << "\": [";
    if (pair.second.size() > 0) {
      str_buf << "\"" << CommonC::Join(pair.second, "\", \"") << "\"";
    }
    str_buf << "]\n";
  }
  str_buf << "}\n";
  return str_buf.str();
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/config_auto.cpp <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \note
 * This file is auto generated by LightGBM\.ci\parameter-generator.py from LightGBM\include\LightGBM\config.h file.
 */
#include <LightGBM/config.h>

#include <string>
#include <unordered_map>
#include <unordered_set>
#include <vector>

namespace LightGBM {
const std::unordered_map<std::string, std::string>& Config::alias_table() {
  static std::unordered_map<std::string, std::string> aliases({
  {"config_file", "config"},
  {"task_type", "task"},
  {"objective_type", "objective"},
  {"app", "objective"},
  {"application", "objective"},
  {"loss", "objective"},
  {"boosting_type", "boosting"},
  {"boost", "boosting"},
  {"train", "data"},
  {"train_data", "data"},
  {"train_data_file", "data"},
  {"data_filename", "data"},
  {"test", "valid"},
  {"valid_data", "valid"},
  {"valid_data_file", "valid"},
  {"test_data", "valid"},
  {"test_data_file", "valid"},
  {"valid_filenames", "valid"},
  {"num_iteration", "num_iterations"},
  {"n_iter", "num_iterations"},
  {"num_tree", "num_iterations"},
  {"num_trees", "num_iterations"},
  {"num_round", "num_iterations"},
  {"num_rounds", "num_iterations"},
  {"nrounds", "num_iterations"},
  {"num_boost_round", "num_iterations"},
  {"n_estimators", "num_iterations"},
  {"max_iter", "num_iterations"},
  {"shrinkage_rate", "learning_rate"},
  {"eta", "learning_rate"},
  {"num_leaf", "num_leaves"},
  {"max_leaves", "num_leaves"},
  {"max_leaf", "num_leaves"},
  {"max_leaf_nodes", "num_leaves"},
  {"tree", "tree_learner"},
  {"tree_type", "tree_learner"},
  {"tree_learner_type", "tree_learner"},
  {"num_thread", "num_threads"},
  {"nthread", "num_threads"},
  {"nthreads", "num_threads"},
  {"n_jobs", "num_threads"},
  {"device", "device_type"},
  {"random_seed", "seed"},
  {"random_state", "seed"},
  {"hist_pool_size", "histogram_pool_size"},
  {"min_data_per_leaf", "min_data_in_leaf"},
  {"min_data", "min_data_in_leaf"},
  {"min_child_samples", "min_data_in_leaf"},
  {"min_samples_leaf", "min_data_in_leaf"},
  {"min_sum_hessian_per_leaf", "min_sum_hessian_in_leaf"},
  {"min_sum_hessian", "min_sum_hessian_in_leaf"},
  {"min_hessian", "min_sum_hessian_in_leaf"},
  {"min_child_weight", "min_sum_hessian_in_leaf"},
  {"sub_row", "bagging_fraction"},
  {"subsample", "bagging_fraction"},
  {"bagging", "bagging_fraction"},
  {"pos_sub_row", "pos_bagging_fraction"},
  {"pos_subsample", "pos_bagging_fraction"},
  {"pos_bagging", "pos_bagging_fraction"},
  {"neg_sub_row", "neg_bagging_fraction"},
  {"neg_subsample", "neg_bagging_fraction"},
  {"neg_bagging", "neg_bagging_fraction"},
  {"subsample_freq", "bagging_freq"},
  {"bagging_fraction_seed", "bagging_seed"},
  {"sub_feature", "feature_fraction"},
  {"colsample_bytree", "feature_fraction"},
  {"sub_feature_bynode", "feature_fraction_bynode"},
  {"colsample_bynode", "feature_fraction_bynode"},
  {"extra_tree", "extra_trees"},
  {"early_stopping_rounds", "early_stopping_round"},
  {"early_stopping", "early_stopping_round"},
  {"n_iter_no_change", "early_stopping_round"},
  {"max_tree_output", "max_delta_step"},
  {"max_leaf_output", "max_delta_step"},
  {"reg_alpha", "lambda_l1"},
  {"l1_regularization", "lambda_l1"},
  {"reg_lambda", "lambda_l2"},
  {"lambda", "lambda_l2"},
  {"l2_regularization", "lambda_l2"},
  {"min_split_gain", "min_gain_to_split"},
  {"rate_drop", "drop_rate"},
  {"topk", "top_k"},
  {"mc", "monotone_constraints"},
  {"monotone_constraint", "monotone_constraints"},
  {"monotonic_cst", "monotone_constraints"},
  {"monotone_constraining_method", "monotone_constraints_method"},
  {"mc_method", "monotone_constraints_method"},
  {"monotone_splits_penalty", "monotone_penalty"},
  {"ms_penalty", "monotone_penalty"},
  {"mc_penalty", "monotone_penalty"},
  {"feature_contrib", "feature_contri"},
  {"fc", "feature_contri"},
  {"fp", "feature_contri"},
  {"feature_penalty", "feature_contri"},
  {"fs", "forcedsplits_filename"},
  {"forced_splits_filename", "forcedsplits_filename"},
  {"forced_splits_file", "forcedsplits_filename"},
  {"forced_splits", "forcedsplits_filename"},
  {"verbose", "verbosity"},
  {"model_input", "input_model"},
  {"model_in", "input_model"},
  {"model_output", "output_model"},
  {"model_out", "output_model"},
  {"save_period", "snapshot_freq"},
  {"linear_trees", "linear_tree"},
  {"max_bins", "max_bin"},
  {"subsample_for_bin", "bin_construct_sample_cnt"},
  {"data_seed", "data_random_seed"},
  {"is_sparse", "is_enable_sparse"},
  {"enable_sparse", "is_enable_sparse"},
  {"sparse", "is_enable_sparse"},
  {"is_enable_bundle", "enable_bundle"},
  {"bundle", "enable_bundle"},
  {"is_pre_partition", "pre_partition"},
  {"two_round_loading", "two_round"},
  {"use_two_round_loading", "two_round"},
  {"has_header", "header"},
  {"label", "label_column"},
  {"weight", "weight_column"},
  {"group", "group_column"},
  {"group_id", "group_column"},
  {"query_column", "group_column"},
  {"query", "group_column"},
  {"query_id", "group_column"},
  {"ignore_feature", "ignore_column"},
  {"blacklist", "ignore_column"},
  {"cat_feature", "categorical_feature"},
  {"categorical_column", "categorical_feature"},
  {"cat_column", "categorical_feature"},
  {"categorical_features", "categorical_feature"},
  {"is_save_binary", "save_binary"},
  {"is_save_binary_file", "save_binary"},
  {"is_predict_raw_score", "predict_raw_score"},
  {"predict_rawscore", "predict_raw_score"},
  {"raw_score", "predict_raw_score"},
  {"is_predict_leaf_index", "predict_leaf_index"},
  {"leaf_index", "predict_leaf_index"},
  {"is_predict_contrib", "predict_contrib"},
  {"contrib", "predict_contrib"},
  {"predict_result", "output_result"},
  {"prediction_result", "output_result"},
  {"predict_name", "output_result"},
  {"prediction_name", "output_result"},
  {"pred_name", "output_result"},
  {"name_pred", "output_result"},
  {"convert_model_file", "convert_model"},
  {"num_classes", "num_class"},
  {"unbalance", "is_unbalance"},
  {"unbalanced_sets", "is_unbalance"},
  {"metrics", "metric"},
  {"metric_types", "metric"},
  {"output_freq", "metric_freq"},
  {"training_metric", "is_provide_training_metric"},
  {"is_training_metric", "is_provide_training_metric"},
  {"train_metric", "is_provide_training_metric"},
  {"ndcg_eval_at", "eval_at"},
  {"ndcg_at", "eval_at"},
  {"map_eval_at", "eval_at"},
  {"map_at", "eval_at"},
  {"num_machine", "num_machines"},
  {"local_port", "local_listen_port"},
  {"port", "local_listen_port"},
  {"machine_list_file", "machine_list_filename"},
  {"machine_list", "machine_list_filename"},
  {"mlist", "machine_list_filename"},
  {"workers", "machines"},
  {"nodes", "machines"},
  });
  return aliases;
}

const std::unordered_set<std::string>& Config::parameter_set() {
  static std::unordered_set<std::string> params({
  "config",
  "task",
  "objective",
  "boosting",
  "data_sample_strategy",
  "data",
  "valid",
  "num_iterations",
  "learning_rate",
  "num_leaves",
  "tree_learner",
  "num_threads",
  "device_type",
  "seed",
  "deterministic",
  "force_col_wise",
  "force_row_wise",
  "histogram_pool_size",
  "max_depth",
  "min_data_in_leaf",
  "min_sum_hessian_in_leaf",
  "bagging_fraction",
  "pos_bagging_fraction",
  "neg_bagging_fraction",
  "bagging_freq",
  "bagging_seed",
  "bagging_by_query",
  "feature_fraction",
  "feature_fraction_bynode",
  "feature_fraction_seed",
  "adaptive_feature_selection",
  "adaptive_feature_log_period",
  "extra_trees",
  "extra_seed",
  "early_stopping_round",
  "early_stopping_min_delta",
  "first_metric_only",
  "max_delta_step",
  "lambda_l1",
  "lambda_l2",
  "linear_lambda",
  "min_gain_to_split",
  "drop_rate",
  "max_drop",
  "skip_drop",
  "xgboost_dart_mode",
  "uniform_drop",
  "drop_seed",
  "top_rate",
  "other_rate",
  "min_data_per_group",
  "max_cat_threshold",
  "cat_l2",
  "cat_smooth",
  "max_cat_to_onehot",
  "top_k",
  "monotone_constraints",
  "monotone_constraints_method",
  "monotone_penalty",
  "feature_contri",
  "forcedsplits_filename",
  "refit_decay_rate",
  "cegb_tradeoff",
  "cegb_penalty_split",
  "cegb_penalty_feature_lazy",
  "cegb_penalty_feature_coupled",
  "path_smooth",
  "interaction_constraints",
  "verbosity",
  "input_model",
  "output_model",
  "saved_feature_importance_type",
  "snapshot_freq",
  "use_quantized_grad",
  "num_grad_quant_bins",
  "quant_train_renew_leaf",
  "stochastic_rounding",
  "linear_tree",
  "max_bin",
  "max_bin_by_feature",
  "min_data_in_bin",
  "bin_construct_sample_cnt",
  "data_random_seed",
  "is_enable_sparse",
  "enable_bundle",
  "use_missing",
  "zero_as_missing",
  "feature_pre_filter",
  "pre_partition",
  "two_round",
  "header",
  "label_column",
  "weight_column",
  "group_column",
  "ignore_column",
  "categorical_feature",
  "forcedbins_filename",
  "save_binary",
  "precise_float_parser",
  "parser_config_file",
  "start_iteration_predict",
  "num_iteration_predict",
  "predict_raw_score",
  "predict_leaf_index",
  "predict_contrib",
  "predict_disable_shape_check",
  "pred_early_stop",
  "pred_early_stop_freq",
  "pred_early_stop_margin",
  "output_result",
  "convert_model_language",
  "convert_model",
  "objective_seed",
  "num_class",
  "is_unbalance",
  "scale_pos_weight",
  "sigmoid",
  "boost_from_average",
  "reg_sqrt",
  "alpha",
  "fair_c",
  "poisson_max_delta_step",
  "tweedie_variance_power",
  "lambdarank_truncation_level",
  "lambdarank_norm",
  "label_gain",
  "lambdarank_position_bias_regularization",
  "metric",
  "metric_freq",
  "is_provide_training_metric",
  "eval_at",
  "multi_error_top_k",
  "auc_mu_weights",
  "num_machines",
  "local_listen_port",
  "time_out",
  "machine_list_filename",
  "machines",
  "gpu_platform_id",
  "gpu_device_id",
  "gpu_device_id_list",
  "gpu_use_dp",
  "num_gpu",
  });
  return params;
}

void Config::GetMembersFromString(const std::unordered_map<std::string, std::string>& params) {
  std::string tmp_str = "";
  GetString(params, "data", &data);

  if (GetString(params, "valid", &tmp_str)) {
    valid = Common::Split(tmp_str.c_str(), ',');
  }

  GetInt(params, "num_iterations", &num_iterations);
  CHECK_GE(num_iterations, 0);

  GetDouble(params, "learning_rate", &learning_rate);
  CHECK_GT(learning_rate, 0.0);

  GetInt(params, "num_leaves", &num_leaves);
  CHECK_GT(num_leaves, 1);
  CHECK_LE(num_leaves, 131072);

  GetInt(params, "num_threads", &num_threads);

  GetBool(params, "deterministic", &deterministic);

  GetBool(params, "force_col_wise", &force_col_wise);

  GetBool(params, "force_row_wise", &force_row_wise);

  GetDouble(params, "histogram_pool_size", &histogram_pool_size);

  GetInt(params, "max_depth", &max_depth);

  GetInt(params, "min_data_in_leaf", &min_data_in_leaf);
  CHECK_GE(min_data_in_leaf, 0);

  GetDouble(params, "min_sum_hessian_in_leaf", &min_sum_hessian_in_leaf);
  CHECK_GE(min_sum_hessian_in_leaf, 0.0);

  GetDouble(params, "bagging_fraction", &bagging_fraction);
  CHECK_GT(bagging_fraction, 0.0);
  CHECK_LE(bagging_fraction, 1.0);

  GetDouble(params, "pos_bagging_fraction", &pos_bagging_fraction);
  CHECK_GT(pos_bagging_fraction, 0.0);
  CHECK_LE(pos_bagging_fraction, 1.0);

  GetDouble(params, "neg_bagging_fraction", &neg_bagging_fraction);
  CHECK_GT(neg_bagging_fraction, 0.0);
  CHECK_LE(neg_bagging_fraction, 1.0);

  GetInt(params, "bagging_freq", &bagging_freq);

  GetInt(params, "bagging_seed", &bagging_seed);

  GetBool(params, "bagging_by_query", &bagging_by_query);

  GetDouble(params, "feature_fraction", &feature_fraction);
  CHECK_GT(feature_fraction, 0.0);
  CHECK_LE(feature_fraction, 1.0);

  GetDouble(params, "feature_fraction_bynode", &feature_fraction_bynode);
  CHECK_GT(feature_fraction_bynode, 0.0);
  CHECK_LE(feature_fraction_bynode, 1.0);

  GetInt(params, "feature_fraction_seed", &feature_fraction_seed);

  GetBool(params, "adaptive_feature_selection", &adaptive_feature_selection);

  GetInt(params, "adaptive_feature_log_period", &adaptive_feature_log_period);
  CHECK_GE(adaptive_feature_log_period, 0);

  GetBool(params, "extra_trees", &extra_trees);

  GetInt(params, "extra_seed", &extra_seed);

  GetInt(params, "early_stopping_round", &early_stopping_round);

  GetDouble(params, "early_stopping_min_delta", &early_stopping_min_delta);
  CHECK_GE(early_stopping_min_delta, 0.0);

  GetBool(params, "first_metric_only", &first_metric_only);

  GetDouble(params, "max_delta_step", &max_delta_step);

  GetDouble(params, "lambda_l1", &lambda_l1);
  CHECK_GE(lambda_l1, 0.0);

  GetDouble(params, "lambda_l2", &lambda_l2);
  CHECK_GE(lambda_l2, 0.0);

  GetDouble(params, "linear_lambda", &linear_lambda);
  CHECK_GE(linear_lambda, 0.0);

  GetDouble(params, "min_gain_to_split", &min_gain_to_split);
  CHECK_GE(min_gain_to_split, 0.0);

  GetDouble(params, "drop_rate", &drop_rate);
  CHECK_GE(drop_rate, 0.0);
  CHECK_LE(drop_rate, 1.0);

  GetInt(params, "max_drop", &max_drop);

  GetDouble(params, "skip_drop", &skip_drop);
  CHECK_GE(skip_drop, 0.0);
  CHECK_LE(skip_drop, 1.0);

  GetBool(params, "xgboost_dart_mode", &xgboost_dart_mode);

  GetBool(params, "uniform_drop", &uniform_drop);

  GetInt(params, "drop_seed", &drop_seed);

  GetDouble(params, "top_rate", &top_rate);
  CHECK_GE(top_rate, 0.0);
  CHECK_LE(top_rate, 1.0);

  GetDouble(params, "other_rate", &other_rate);
  CHECK_GE(other_rate, 0.0);
  CHECK_LE(other_rate, 1.0);

  GetInt(params, "min_data_per_group", &min_data_per_group);
  CHECK_GT(min_data_per_group, 0);

  GetInt(params, "max_cat_threshold", &max_cat_threshold);
  CHECK_GT(max_cat_threshold, 0);

  GetDouble(params, "cat_l2", &cat_l2);
  CHECK_GE(cat_l2, 0.0);

  GetDouble(params, "cat_smooth", &cat_smooth);
  CHECK_GE(cat_smooth, 0.0);

  GetInt(params, "max_cat_to_onehot", &max_cat_to_onehot);
  CHECK_GT(max_cat_to_onehot, 0);

  GetInt(params, "top_k", &top_k);
  CHECK_GT(top_k, 0);

  if (GetString(params, "monotone_constraints", &tmp_str)) {
    monotone_constraints = Common::StringToArray<int8_t>(tmp_str, ',');
  }

  GetString(params, "monotone_constraints_method", &monotone_constraints_method);

  GetDouble(params, "monotone_penalty", &monotone_penalty);
  CHECK_GE(monotone_penalty, 0.0);

  if (GetString(params, "feature_contri", &tmp_str)) {
    feature_contri = Common::StringToArray<double>(tmp_str, ',');
  }

  GetString(params, "forcedsplits_filename", &forcedsplits_filename);

  GetDouble(params, "refit_decay_rate", &refit_decay_rate);
  CHECK_GE(refit_decay_rate, 0.0);
  CHECK_LE(refit_decay_rate, 1.0);

  GetDouble(params, "cegb_tradeoff", &cegb_tradeoff);
  CHECK_GE(cegb_tradeoff, 0.0);

  GetDouble(params, "cegb_penalty_split", &cegb_penalty_split);
  CHECK_GE(cegb_penalty_split, 0.0);

  if (GetString(params, "cegb_penalty_feature_lazy", &tmp_str)) {
    cegb_penalty_feature_lazy = Common::StringToArray<double>(tmp_str, ',');
  }

  if (GetString(params, "cegb_penalty_feature_coupled", &tmp_str)) {
    cegb_penalty_feature_coupled = Common::StringToArray<double>(tmp_str, ',');
  }

  GetDouble(params, "path_smooth", &path_smooth);
  CHECK_GE(path_smooth,  0.0);

  GetString(params, "interaction_constraints", &interaction_constraints);

  GetInt(params, "verbosity", &verbosity);

  GetString(params, "input_model", &input_model);

  GetString(params, "output_model", &output_model);

  GetInt(params, "saved_feature_importance_type", &saved_feature_importance_type);

  GetInt(params, "snapshot_freq", &snapshot_freq);

  GetBool(params, "use_quantized_grad", &use_quantized_grad);

  GetInt(params, "num_grad_quant_bins", &num_grad_quant_bins);

  GetBool(params, "quant_train_renew_leaf", &quant_train_renew_leaf);

  GetBool(params, "stochastic_rounding", &stochastic_rounding);

  GetBool(params, "linear_tree", &linear_tree);

  GetInt(params, "max_bin", &max_bin);
  CHECK_GT(max_bin, 1);

  if (GetString(params, "max_bin_by_feature", &tmp_str)) {
    max_bin_by_feature = Common::StringToArray<int32_t>(tmp_str, ',');
  }

  GetInt(params, "min_data_in_bin", &min_data_in_bin);
  CHECK_GT(min_data_in_bin, 0);

  GetInt(params, "bin_construct_sample_cnt", &bin_construct_sample_cnt);
  CHECK_GT(bin_construct_sample_cnt, 0);

  GetInt(params, "data_random_seed", &data_random_seed);

  GetBool(params, "is_enable_sparse", &is_enable_sparse);

  GetBool(params, "enable_bundle", &enable_bundle);

  GetBool(params, "use_missing", &use_missing);

  GetBool(params, "zero_as_missing", &zero_as_missing);

  GetBool(params, "feature_pre_filter", &feature_pre_filter);

  GetBool(params, "pre_partition", &pre_partition);

  GetBool(params, "two_round", &two_round);

  GetBool(params, "header", &header);

  GetString(params, "label_column", &label_column);

  GetString(params, "weight_column", &weight_column);

  GetString(params, "group_column", &group_column);

  GetString(params, "ignore_column", &ignore_column);

  GetString(params, "categorical_feature", &categorical_feature);

  GetString(params, "forcedbins_filename", &forcedbins_filename);

  GetBool(params, "save_binary", &save_binary);

  GetBool(params, "precise_float_parser", &precise_float_parser);

  GetString(params, "parser_config_file", &parser_config_file);

  GetInt(params, "start_iteration_predict", &start_iteration_predict);

  GetInt(params, "num_iteration_predict", &num_iteration_predict);

  GetBool(params, "predict_raw_score", &predict_raw_score);

  GetBool(params, "predict_leaf_index", &predict_leaf_index);

  GetBool(params, "predict_contrib", &predict_contrib);

  GetBool(params, "predict_disable_shape_check", &predict_disable_shape_check);

  GetBool(params, "pred_early_stop", &pred_early_stop);

  GetInt(params, "pred_early_stop_freq", &pred_early_stop_freq);

  GetDouble(params, "pred_early_stop_margin", &pred_early_stop_margin);

  GetString(params, "output_result", &output_result);

  GetString(params, "convert_model_language", &convert_model_language);

  GetString(params, "convert_model", &convert_model);

  GetInt(params, "objective_seed", &objective_seed);

  GetInt(params, "num_class", &num_class);
  CHECK_GT(num_class, 0);

  GetBool(params, "is_unbalance", &is_unbalance);

  GetDouble(params, "scale_pos_weight", &scale_pos_weight);
  CHECK_GT(scale_pos_weight, 0.0);

  GetDouble(params, "sigmoid", &sigmoid);
  CHECK_GT(sigmoid, 0.0);

  GetBool(params, "boost_from_average", &boost_from_average);

  GetBool(params, "reg_sqrt", &reg_sqrt);

  GetDouble(params, "alpha", &alpha);
  CHECK_GT(alpha, 0.0);

  GetDouble(params, "fair_c", &fair_c);
  CHECK_GT(fair_c, 0.0);

  GetDouble(params, "poisson_max_delta_step", &poisson_max_delta_step);
  CHECK_GT(poisson_max_delta_step, 0.0);

  GetDouble(params, "tweedie_variance_power", &tweedie_variance_power);
  CHECK_GE(tweedie_variance_power, 1.0);
  CHECK_LT(tweedie_variance_power, 2.0);

  GetInt(params, "lambdarank_truncation_level", &lambdarank_truncation_level);
  CHECK_GT(lambdarank_truncation_level, 0);

  GetBool(params, "lambdarank_norm", &lambdarank_norm);

  if (GetString(params, "label_gain", &tmp_str)) {
    label_gain = Common::StringToArray<double>(tmp_str, ',');
  }

  GetDouble(params, "lambdarank_position_bias_regularization", &lambdarank_position_bias_regularization);
  CHECK_GE(lambdarank_position_bias_regularization, 0.0);

  GetInt(params, "metric_freq", &metric_freq);
  CHECK_GT(metric_freq, 0);

  GetBool(params, "is_provide_training_metric", &is_provide_training_metric);

  if (GetString(params, "eval_at", &tmp_str)) {
    eval_at = Common::StringToArray<int>(tmp_str, ',');
  }

  GetInt(params, "multi_error_top_k", &multi_error_top_k);
  CHECK_GT(multi_error_top_k, 0);

  if (GetString(params, "auc_mu_weights", &tmp_str)) {
    auc_mu_weights = Common::StringToArray<double>(tmp_str, ',');
  }

  GetInt(params, "num_machines", &num_machines);
  CHECK_GT(num_machines, 0);

  GetInt(params, "local_listen_port", &local_listen_port);
  CHECK_GT(local_listen_port, 0);

  GetInt(params, "time_out", &time_out);
  CHECK_GT(time_out, 0);

  GetString(params, "machine_list_filename", &machine_list_filename);

  GetString(params, "machines", &machines);

  GetInt(params, "gpu_platform_id", &gpu_platform_id);

  GetInt(params, "gpu_device_id", &gpu_device_id);

  GetString(params, "gpu_device_id_list", &gpu_device_id_list);

  GetBool(params, "gpu_use_dp", &gpu_use_dp);

  GetInt(params, "num_gpu", &num_gpu);
  CHECK_GT(num_gpu, 0);
}

std::string Config::SaveMembersToString() const {
  std::stringstream str_buf;
  str_buf << "[data_sample_strategy: " << data_sample_strategy << "]\n";
  str_buf << "[data: " << data << "]\n";
  str_buf << "[valid: " << Common::Join(valid, ",") << "]\n";
  str_buf << "[num_iterations: " << num_iterations << "]\n";
  str_buf << "[learning_rate: " << learning_rate << "]\n";
  str_buf << "[num_leaves: " << num_leaves << "]\n";
  str_buf << "[num_threads: " << num_threads << "]\n";
  str_buf << "[seed: " << seed << "]\n";
  str_buf << "[deterministic: " << deterministic << "]\n";
  str_buf << "[force_col_wise: " << force_col_wise << "]\n";
  str_buf << "[force_row_wise: " << force_row_wise << "]\n";
  str_buf << "[histogram_pool_size: " << histogram_pool_size << "]\n";
  str_buf << "[max_depth: " << max_depth << "]\n";
  str_buf << "[min_data_in_leaf: " << min_data_in_leaf << "]\n";
  str_buf << "[min_sum_hessian_in_leaf: " << min_sum_hessian_in_leaf << "]\n";
  str_buf << "[bagging_fraction: " << bagging_fraction << "]\n";
  str_buf << "[pos_bagging_fraction: " << pos_bagging_fraction << "]\n";
  str_buf << "[neg_bagging_fraction: " << neg_bagging_fraction << "]\n";
  str_buf << "[bagging_freq: " << bagging_freq << "]\n";
  str_buf << "[bagging_seed: " << bagging_seed << "]\n";
  str_buf << "[bagging_by_query: " << bagging_by_query << "]\n";
  str_buf << "[feature_fraction: " << feature_fraction << "]\n";
  str_buf << "[feature_fraction_bynode: " << feature_fraction_bynode << "]\n";
  str_buf << "[feature_fraction_seed: " << feature_fraction_seed << "]\n";
  str_buf << "[adaptive_feature_selection: " << adaptive_feature_selection << "]\n";
  str_buf << "[adaptive_feature_log_period: " << adaptive_feature_log_period << "]\n";
  str_buf << "[extra_trees: " << extra_trees << "]\n";
  str_buf << "[extra_seed: " << extra_seed << "]\n";
  str_buf << "[early_stopping_round: " << early_stopping_round << "]\n";
  str_buf << "[early_stopping_min_delta: " << early_stopping_min_delta << "]\n";
  str_buf << "[first_metric_only: " << first_metric_only << "]\n";
  str_buf << "[max_delta_step: " << max_delta_step << "]\n";
  str_buf << "[lambda_l1: " << lambda_l1 << "]\n";
  str_buf << "[lambda_l2: " << lambda_l2 << "]\n";
  str_buf << "[linear_lambda: " << linear_lambda << "]\n";
  str_buf << "[min_gain_to_split: " << min_gain_to_split << "]\n";
  str_buf << "[drop_rate: " << drop_rate << "]\n";
  str_buf << "[max_drop: " << max_drop << "]\n";
  str_buf << "[skip_drop: " << skip_drop << "]\n";
  str_buf << "[xgboost_dart_mode: " << xgboost_dart_mode << "]\n";
  str_buf << "[uniform_drop: " << uniform_drop << "]\n";
  str_buf << "[drop_seed: " << drop_seed << "]\n";
  str_buf << "[top_rate: " << top_rate << "]\n";
  str_buf << "[other_rate: " << other_rate << "]\n";
  str_buf << "[min_data_per_group: " << min_data_per_group << "]\n";
  str_buf << "[max_cat_threshold: " << max_cat_threshold << "]\n";
  str_buf << "[cat_l2: " << cat_l2 << "]\n";
  str_buf << "[cat_smooth: " << cat_smooth << "]\n";
  str_buf << "[max_cat_to_onehot: " << max_cat_to_onehot << "]\n";
  str_buf << "[top_k: " << top_k << "]\n";
  str_buf << "[monotone_constraints: " << Common::Join(Common::ArrayCast<int8_t, int>(monotone_constraints), ",") << "]\n";
  str_buf << "[monotone_constraints_method: " << monotone_constraints_method << "]\n";
  str_buf << "[monotone_penalty: " << monotone_penalty << "]\n";
  str_buf << "[feature_contri: " << Common::Join(feature_contri, ",") << "]\n";
  str_buf << "[forcedsplits_filename: " << forcedsplits_filename << "]\n";
  str_buf << "[refit_decay_rate: " << refit_decay_rate << "]\n";
  str_buf << "[cegb_tradeoff: " << cegb_tradeoff << "]\n";
  str_buf << "[cegb_penalty_split: " << cegb_penalty_split << "]\n";
  str_buf << "[cegb_penalty_feature_lazy: " << Common::Join(cegb_penalty_feature_lazy, ",") << "]\n";
  str_buf << "[cegb_penalty_feature_coupled: " << Common::Join(cegb_penalty_feature_coupled, ",") << "]\n";
  str_buf << "[path_smooth: " << path_smooth << "]\n";
  str_buf << "[interaction_constraints: " << interaction_constraints << "]\n";
  str_buf << "[verbosity: " << verbosity << "]\n";
  str_buf << "[saved_feature_importance_type: " << saved_feature_importance_type << "]\n";
  str_buf << "[use_quantized_grad: " << use_quantized_grad << "]\n";
  str_buf << "[num_grad_quant_bins: " << num_grad_quant_bins << "]\n";
  str_buf << "[quant_train_renew_leaf: " << quant_train_renew_leaf << "]\n";
  str_buf << "[stochastic_rounding: " << stochastic_rounding << "]\n";
  str_buf << "[linear_tree: " << linear_tree << "]\n";
  str_buf << "[max_bin: " << max_bin << "]\n";
  str_buf << "[max_bin_by_feature: " << Common::Join(max_bin_by_feature, ",") << "]\n";
  str_buf << "[min_data_in_bin: " << min_data_in_bin << "]\n";
  str_buf << "[bin_construct_sample_cnt: " << bin_construct_sample_cnt << "]\n";
  str_buf << "[data_random_seed: " << data_random_seed << "]\n";
  str_buf << "[is_enable_sparse: " << is_enable_sparse << "]\n";
  str_buf << "[enable_bundle: " << enable_bundle << "]\n";
  str_buf << "[use_missing: " << use_missing << "]\n";
  str_buf << "[zero_as_missing: " << zero_as_missing << "]\n";
  str_buf << "[feature_pre_filter: " << feature_pre_filter << "]\n";
  str_buf << "[pre_partition: " << pre_partition << "]\n";
  str_buf << "[two_round: " << two_round << "]\n";
  str_buf << "[header: " << header << "]\n";
  str_buf << "[label_column: " << label_column << "]\n";
  str_buf << "[weight_column: " << weight_column << "]\n";
  str_buf << "[group_column: " << group_column << "]\n";
  str_buf << "[ignore_column: " << ignore_column << "]\n";
  str_buf << "[categorical_feature: " << categorical_feature << "]\n";
  str_buf << "[forcedbins_filename: " << forcedbins_filename << "]\n";
  str_buf << "[precise_float_parser: " << precise_float_parser << "]\n";
  str_buf << "[parser_config_file: " << parser_config_file << "]\n";
  str_buf << "[objective_seed: " << objective_seed << "]\n";
  str_buf << "[num_class: " << num_class << "]\n";
  str_buf << "[is_unbalance: " << is_unbalance << "]\n";
  str_buf << "[scale_pos_weight: " << scale_pos_weight << "]\n";
  str_buf << "[sigmoid: " << sigmoid << "]\n";
  str_buf << "[boost_from_average: " << boost_from_average << "]\n";
  str_buf << "[reg_sqrt: " << reg_sqrt << "]\n";
  str_buf << "[alpha: " << alpha << "]\n";
  str_buf << "[fair_c: " << fair_c << "]\n";
  str_buf << "[poisson_max_delta_step: " << poisson_max_delta_step << "]\n";
  str_buf << "[tweedie_variance_power: " << tweedie_variance_power << "]\n";
  str_buf << "[lambdarank_truncation_level: " << lambdarank_truncation_level << "]\n";
  str_buf << "[lambdarank_norm: " << lambdarank_norm << "]\n";
  str_buf << "[label_gain: " << Common::Join(label_gain, ",") << "]\n";
  str_buf << "[lambdarank_position_bias_regularization: " << lambdarank_position_bias_regularization << "]\n";
  str_buf << "[eval_at: " << Common::Join(eval_at, ",") << "]\n";
  str_buf << "[multi_error_top_k: " << multi_error_top_k << "]\n";
  str_buf << "[auc_mu_weights: " << Common::Join(auc_mu_weights, ",") << "]\n";
  str_buf << "[num_machines: " << num_machines << "]\n";
  str_buf << "[local_listen_port: " << local_listen_port << "]\n";
  str_buf << "[time_out: " << time_out << "]\n";
  str_buf << "[machine_list_filename: " << machine_list_filename << "]\n";
  str_buf << "[machines: " << machines << "]\n";
  str_buf << "[gpu_platform_id: " << gpu_platform_id << "]\n";
  str_buf << "[gpu_device_id: " << gpu_device_id << "]\n";
  str_buf << "[gpu_device_id_list: " << gpu_device_id_list << "]\n";
  str_buf << "[gpu_use_dp: " << gpu_use_dp << "]\n";
  str_buf << "[num_gpu: " << num_gpu << "]\n";
  return str_buf.str();
}

const std::unordered_map<std::string, std::vector<std::string>>& Config::parameter2aliases() {
  static std::unordered_map<std::string, std::vector<std::string>> map({
    {"config", {"config_file"}},
    {"task", {"task_type"}},
    {"objective", {"objective_type", "app", "application", "loss"}},
    {"boosting", {"boosting_type", "boost"}},
    {"data_sample_strategy", {}},
    {"data", {"train", "train_data", "train_data_file", "data_filename"}},
    {"valid", {"test", "valid_data", "valid_data_file", "test_data", "test_data_file", "valid_filenames"}},
    {"num_iterations", {"num_iteration", "n_iter", "num_tree", "num_trees", "num_round", "num_rounds", "nrounds", "num_boost_round", "n_estimators", "max_iter"}},
    {"learning_rate", {"shrinkage_rate", "eta"}},
    {"num_leaves", {"num_leaf", "max_leaves", "max_leaf", "max_leaf_nodes"}},
    {"tree_learner", {"tree", "tree_type", "tree_learner_type"}},
    {"num_threads", {"num_thread", "nthread", "nthreads", "n_jobs"}},
    {"device_type", {"device"}},
    {"seed", {"random_seed", "random_state"}},
    {"deterministic", {}},
    {"force_col_wise", {}},
    {"force_row_wise", {}},
    {"histogram_pool_size", {"hist_pool_size"}},
    {"max_depth", {}},
    {"min_data_in_leaf", {"min_data_per_leaf", "min_data", "min_child_samples", "min_samples_leaf"}},
    {"min_sum_hessian_in_leaf", {"min_sum_hessian_per_leaf", "min_sum_hessian", "min_hessian", "min_child_weight"}},
    {"bagging_fraction", {"sub_row", "subsample", "bagging"}},
    {"pos_bagging_fraction", {"pos_sub_row", "pos_subsample", "pos_bagging"}},
    {"neg_bagging_fraction", {"neg_sub_row", "neg_subsample", "neg_bagging"}},
    {"bagging_freq", {"subsample_freq"}},
    {"bagging_seed", {"bagging_fraction_seed"}},
    {"bagging_by_query", {}},
    {"feature_fraction", {"sub_feature", "colsample_bytree"}},
    {"feature_fraction_bynode", {"sub_feature_bynode", "colsample_bynode"}},
    {"feature_fraction_seed", {}},
    {"adaptive_feature_selection", {}},
    {"adaptive_feature_log_period", {}},
    {"extra_trees", {"extra_tree"}},
    {"extra_seed", {}},
    {"early_stopping_round", {"early_stopping_rounds", "early_stopping", "n_iter_no_change"}},
    {"early_stopping_min_delta", {}},
    {"first_metric_only", {}},
    {"max_delta_step", {"max_tree_output", "max_leaf_output"}},
    {"lambda_l1", {"reg_alpha", "l1_regularization"}},
    {"lambda_l2", {"reg_lambda", "lambda", "l2_regularization"}},
    {"linear_lambda", {}},
    {"min_gain_to_split", {"min_split_gain"}},
    {"drop_rate", {"rate_drop"}},
    {"max_drop", {}},
    {"skip_drop", {}},
    {"xgboost_dart_mode", {}},
    {"uniform_drop", {}},
    {"drop_seed", {}},
    {"top_rate", {}},
    {"other_rate", {}},
    {"min_data_per_group", {}},
    {"max_cat_threshold", {}},
    {"cat_l2", {}},
    {"cat_smooth", {}},
    {"max_cat_to_onehot", {}},
    {"top_k", {"topk"}},
    {"monotone_constraints", {"mc", "monotone_constraint", "monotonic_cst"}},
    {"monotone_constraints_method", {"monotone_constraining_method", "mc_method"}},
    {"monotone_penalty", {"monotone_splits_penalty", "ms_penalty", "mc_penalty"}},
    {"feature_contri", {"feature_contrib", "fc", "fp", "feature_penalty"}},
    {"forcedsplits_filename", {"fs", "forced_splits_filename", "forced_splits_file", "forced_splits"}},
    {"refit_decay_rate", {}},
    {"cegb_tradeoff", {}},
    {"cegb_penalty_split", {}},
    {"cegb_penalty_feature_lazy", {}},
    {"cegb_penalty_feature_coupled", {}},
    {"path_smooth", {}},
    {"interaction_constraints", {}},
    {"verbosity", {"verbose"}},
    {"input_model", {"model_input", "model_in"}},
    {"output_model", {"model_output", "model_out"}},
    {"saved_feature_importance_type", {}},
    {"snapshot_freq", {"save_period"}},
    {"use_quantized_grad", {}},
    {"num_grad_quant_bins", {}},
    {"quant_train_renew_leaf", {}},
    {"stochastic_rounding", {}},
    {"linear_tree", {"linear_trees"}},
    {"max_bin", {"max_bins"}},
    {"max_bin_by_feature", {}},
    {"min_data_in_bin", {}},
    {"bin_construct_sample_cnt", {"subsample_for_bin"}},
    {"data_random_seed", {"data_seed"}},
    {"is_enable_sparse", {"is_sparse", "enable_sparse", "sparse"}},
    {"enable_bundle", {"is_enable_bundle", "bundle"}},
    {"use_missing", {}},
    {"zero_as_missing", {}},
    {"feature_pre_filter", {}},
    {"pre_partition", {"is_pre_partition"}},
    {"two_round", {"two_round_loading", "use_two_round_loading"}},
    {"header", {"has_header"}},
    {"label_column", {"label"}},
    {"weight_column", {"weight"}},
    {"group_column", {"group", "group_id", "query_column", "query", "query_id"}},
    {"ignore_column", {"ignore_feature", "blacklist"}},
    {"categorical_feature", {"cat_feature", "categorical_column", "cat_column", "categorical_features"}},
    {"forcedbins_filename", {}},
    {"save_binary", {"is_save_binary", "is_save_binary_file"}},
    {"precise_float_parser", {}},
    {"parser_config_file", {}},
    {"start_iteration_predict", {}},
    {"num_iteration_predict", {}},
    {"predict_raw_score", {"is_predict_raw_score", "predict_rawscore", "raw_score"}},
    {"predict_leaf_index", {"is_predict_leaf_index", "leaf_index"}},
    {"predict_contrib", {"is_predict_contrib", "contrib"}},
    {"predict_disable_shape_check", {}},
    {"pred_early_stop", {}},
    {"pred_early_stop_freq", {}},
    {"pred_early_stop_margin", {}},
    {"output_result", {"predict_result", "prediction_result", "predict_name", "prediction_name", "pred_name", "name_pred"}},
    {"convert_model_language", {}},
    {"convert_model", {"convert_model_file"}},
    {"objective_seed", {}},
    {"num_class", {"num_classes"}},
    {"is_unbalance", {"unbalance", "unbalanced_sets"}},
    {"scale_pos_weight", {}},
    {"sigmoid", {}},
    {"boost_from_average", {}},
    {"reg_sqrt", {}},
    {"alpha", {}},
    {"fair_c", {}},
    {"poisson_max_delta_step", {}},
    {"tweedie_variance_power", {}},
    {"lambdarank_truncation_level", {}},
    {"lambdarank_norm", {}},
    {"label_gain", {}},
    {"lambdarank_position_bias_regularization", {}},
    {"metric", {"metrics", "metric_types"}},
    {"metric_freq", {"output_freq"}},
    {"is_provide_training_metric", {"training_metric", "is_training_metric", "train_metric"}},
    {"eval_at", {"ndcg_eval_at", "ndcg_at", "map_eval_at", "map_at"}},
    {"multi_error_top_k", {}},
    {"auc_mu_weights", {}},
    {"num_machines", {"num_machine"}},
    {"local_listen_port", {"local_port", "port"}},
    {"time_out", {}},
    {"machine_list_filename", {"machine_list_file", "machine_list", "mlist"}},
    {"machines", {"workers", "nodes"}},
    {"gpu_platform_id", {}},
    {"gpu_device_id", {}},
    {"gpu_device_id_list", {}},
    {"gpu_use_dp", {}},
    {"num_gpu", {}},
  });
  return map;
}

const std::unordered_map<std::string, std::string>& Config::ParameterTypes() {
  static std::unordered_map<std::string, std::string> map({
    {"config", "string"},
    {"objective", "string"},
    {"boosting", "string"},
    {"data_sample_strategy", "string"},
    {"data", "string"},
    {"valid", "vector<string>"},
    {"num_iterations", "int"},
    {"learning_rate", "double"},
    {"num_leaves", "int"},
    {"tree_learner", "string"},
    {"num_threads", "int"},
    {"device_type", "string"},
    {"seed", "int"},
    {"deterministic", "bool"},
    {"force_col_wise", "bool"},
    {"force_row_wise", "bool"},
    {"histogram_pool_size", "double"},
    {"max_depth", "int"},
    {"min_data_in_leaf", "int"},
    {"min_sum_hessian_in_leaf", "double"},
    {"bagging_fraction", "double"},
    {"pos_bagging_fraction", "double"},
    {"neg_bagging_fraction", "double"},
    {"bagging_freq", "int"},
    {"bagging_seed", "int"},
    {"bagging_by_query", "bool"},
    {"feature_fraction", "double"},
    {"feature_fraction_bynode", "double"},
    {"feature_fraction_seed", "int"},
    {"adaptive_feature_selection", "bool"},
    {"adaptive_feature_log_period", "int"},
    {"extra_trees", "bool"},
    {"extra_seed", "int"},
    {"early_stopping_round", "int"},
    {"early_stopping_min_delta", "double"},
    {"first_metric_only", "bool"},
    {"max_delta_step", "double"},
    {"lambda_l1", "double"},
    {"lambda_l2", "double"},
    {"linear_lambda", "double"},
    {"min_gain_to_split", "double"},
    {"drop_rate", "double"},
    {"max_drop", "int"},
    {"skip_drop", "double"},
    {"xgboost_dart_mode", "bool"},
    {"uniform_drop", "bool"},
    {"drop_seed", "int"},
    {"top_rate", "double"},
    {"other_rate", "double"},
    {"min_data_per_group", "int"},
    {"max_cat_threshold", "int"},
    {"cat_l2", "double"},
    {"cat_smooth", "double"},
    {"max_cat_to_onehot", "int"},
    {"top_k", "int"},
    {"monotone_constraints", "vector<int>"},
    {"monotone_constraints_method", "string"},
    {"monotone_penalty", "double"},
    {"feature_contri", "vector<double>"},
    {"forcedsplits_filename", "string"},
    {"refit_decay_rate", "double"},
    {"cegb_tradeoff", "double"},
    {"cegb_penalty_split", "double"},
    {"cegb_penalty_feature_lazy", "vector<double>"},
    {"cegb_penalty_feature_coupled", "vector<double>"},
    {"path_smooth", "double"},
    {"interaction_constraints", "vector<vector<int>>"},
    {"verbosity", "int"},
    {"input_model", "string"},
    {"output_model", "string"},
    {"saved_feature_importance_type", "int"},
    {"snapshot_freq", "int"},
    {"use_quantized_grad", "bool"},
    {"num_grad_quant_bins", "int"},
    {"quant_train_renew_leaf", "bool"},
    {"stochastic_rounding", "bool"},
    {"linear_tree", "bool"},
    {"max_bin", "int"},
    {"max_bin_by_feature", "vector<int>"},
    {"min_data_in_bin", "int"},
    {"bin_construct_sample_cnt", "int"},
    {"data_random_seed", "int"},
    {"is_enable_sparse", "bool"},
    {"enable_bundle", "bool"},
    {"use_missing", "bool"},
    {"zero_as_missing", "bool"},
    {"feature_pre_filter", "bool"},
    {"pre_partition", "bool"},
    {"two_round", "bool"},
    {"header", "bool"},
    {"label_column", "string"},
    {"weight_column", "string"},
    {"group_column", "string"},
    {"ignore_column", "vector<int>"},
    {"categorical_feature", "vector<int>"},
    {"forcedbins_filename", "string"},
    {"save_binary", "bool"},
    {"precise_float_parser", "bool"},
    {"parser_config_file", "string"},
    {"start_iteration_predict", "int"},
    {"num_iteration_predict", "int"},
    {"predict_raw_score", "bool"},
    {"predict_leaf_index", "bool"},
    {"predict_contrib", "bool"},
    {"predict_disable_shape_check", "bool"},
    {"pred_early_stop", "bool"},
    {"pred_early_stop_freq", "int"},
    {"pred_early_stop_margin", "double"},
    {"output_result", "string"},
    {"convert_model_language", "string"},
    {"convert_model", "string"},
    {"objective_seed", "int"},
    {"num_class", "int"},
    {"is_unbalance", "bool"},
    {"scale_pos_weight", "double"},
    {"sigmoid", "double"},
    {"boost_from_average", "bool"},
    {"reg_sqrt", "bool"},
    {"alpha", "double"},
    {"fair_c", "double"},
    {"poisson_max_delta_step", "double"},
    {"tweedie_variance_power", "double"},
    {"lambdarank_truncation_level", "int"},
    {"lambdarank_norm", "bool"},
    {"label_gain", "vector<double>"},
    {"lambdarank_position_bias_regularization", "double"},
    {"metric", "vector<string>"},
    {"metric_freq", "int"},
    {"is_provide_training_metric", "bool"},
    {"eval_at", "vector<int>"},
    {"multi_error_top_k", "int"},
    {"auc_mu_weights", "vector<double>"},
    {"num_machines", "int"},
    {"local_listen_port", "int"},
    {"time_out", "int"},
    {"machine_list_filename", "string"},
    {"machines", "string"},
    {"gpu_platform_id", "int"},
    {"gpu_device_id", "int"},
    {"gpu_device_id_list", "string"},
    {"gpu_use_dp", "bool"},
    {"num_gpu", "int"},
  });
  return map;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_column_data.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>

#include <cstdint>
#include <vector>

namespace LightGBM {

CUDAColumnData::CUDAColumnData(const data_size_t num_data, const int gpu_device_id) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = num_data;
  gpu_device_id_ = gpu_device_id >= 0 ? gpu_device_id : 0;
  SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
  data_by_column_.clear();
}

CUDAColumnData::~CUDAColumnData() {}

template <bool IS_SPARSE, bool IS_4BIT, typename BIN_TYPE>
void CUDAColumnData::InitOneColumnData(const void* in_column_data, BinIterator* bin_iterator, CUDAVector<uint8_t>* out_column_data_pointer) {
  CUDAVector<BIN_TYPE> cuda_column_data;
  if (!IS_SPARSE) {
    if (IS_4BIT) {
      std::vector<BIN_TYPE> expanded_column_data(num_data_, 0);
      const BIN_TYPE* in_column_data_reintrepreted = reinterpret_cast<const BIN_TYPE*>(in_column_data);
      for (data_size_t i = 0; i < num_data_; ++i) {
        expanded_column_data[i] = static_cast<BIN_TYPE>((in_column_data_reintrepreted[i >> 1] >> ((i & 1) << 2)) & 0xf);
      }
      cuda_column_data.InitFromHostVector(expanded_column_data);
    } else {
      cuda_column_data.InitFromHostMemory(reinterpret_cast<const BIN_TYPE*>(in_column_data), static_cast<size_t>(num_data_));
    }
  } else {
    // need to iterate bin iterator
    std::vector<BIN_TYPE> expanded_column_data(num_data_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      expanded_column_data[i] = static_cast<BIN_TYPE>(bin_iterator->RawGet(i));
    }
    cuda_column_data.InitFromHostVector(expanded_column_data);
  }
  out_column_data_pointer->MoveFrom(cuda_column_data, sizeof(BIN_TYPE) * cuda_column_data.Size());
}

void CUDAColumnData::Init(const int num_columns,
                          const std::vector<const void*>& column_data,
                          const std::vector<BinIterator*>& column_bin_iterator,
                          const std::vector<uint8_t>& column_bit_type,
                          const std::vector<uint32_t>& feature_max_bin,
                          const std::vector<uint32_t>& feature_min_bin,
                          const std::vector<uint32_t>& feature_offset,
                          const std::vector<uint32_t>& feature_most_freq_bin,
                          const std::vector<uint32_t>& feature_default_bin,
                          const std::vector<uint8_t>& feature_missing_is_zero,
                          const std::vector<uint8_t>& feature_missing_is_na,
                          const std::vector<uint8_t>& feature_mfb_is_zero,
                          const std::vector<uint8_t>& feature_mfb_is_na,
                          const std::vector<int>& feature_to_column) {
  num_columns_ = num_columns;
  column_bit_type_ = column_bit_type;
  feature_max_bin_ = feature_max_bin;
  feature_min_bin_ = feature_min_bin;
  feature_offset_ = feature_offset;
  feature_most_freq_bin_ = feature_most_freq_bin;
  feature_default_bin_ = feature_default_bin;
  feature_missing_is_zero_ = feature_missing_is_zero;
  feature_missing_is_na_ = feature_missing_is_na;
  feature_mfb_is_zero_ = feature_mfb_is_zero;
  feature_mfb_is_na_ = feature_mfb_is_na;
  for (int column_index = 0; column_index < num_columns_; ++column_index) {
    data_by_column_.emplace_back(new CUDAVector<uint8_t>());
  }
  OMP_INIT_EX();
  #pragma omp parallel num_threads(num_threads_)
  {
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
    #pragma omp for schedule(static)
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      OMP_LOOP_EX_BEGIN();
      const int8_t bit_type = column_bit_type[column_index];
      if (column_data[column_index] != nullptr) {
        // is dense column
        if (bit_type == 4) {
          column_bit_type_[column_index] = 8;
          InitOneColumnData<false, true, uint8_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 8) {
          InitOneColumnData<false, false, uint8_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 16) {
          InitOneColumnData<false, false, uint16_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else if (bit_type == 32) {
          InitOneColumnData<false, false, uint32_t>(column_data[column_index], nullptr, data_by_column_[column_index].get());
        } else {
          Log::Fatal("Unknown column bit type %d", bit_type);
        }
      } else {
        // is sparse column
        if (bit_type == 8) {
          InitOneColumnData<true, false, uint8_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else if (bit_type == 16) {
          InitOneColumnData<true, false, uint16_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else if (bit_type == 32) {
          InitOneColumnData<true, false, uint32_t>(nullptr, column_bin_iterator[column_index], data_by_column_[column_index].get());
        } else {
          Log::Fatal("Unknown column bit type %d", bit_type);
        }
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  feature_to_column_ = feature_to_column;
  cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
  InitColumnMetaInfo();
}

void CUDAColumnData::CopySubrow(
  const CUDAColumnData* full_set,
  const data_size_t* used_indices,
  const data_size_t num_used_indices) {
  num_threads_ = full_set->num_threads_;
  num_columns_ = full_set->num_columns_;
  column_bit_type_ = full_set->column_bit_type_;
  feature_min_bin_ = full_set->feature_min_bin_;
  feature_max_bin_ = full_set->feature_max_bin_;
  feature_offset_ = full_set->feature_offset_;
  feature_most_freq_bin_ = full_set->feature_most_freq_bin_;
  feature_default_bin_ = full_set->feature_default_bin_;
  feature_missing_is_zero_ = full_set->feature_missing_is_zero_;
  feature_missing_is_na_ = full_set->feature_missing_is_na_;
  feature_mfb_is_zero_ = full_set->feature_mfb_is_zero_;
  feature_mfb_is_na_ = full_set->feature_mfb_is_na_;
  feature_to_column_ = full_set->feature_to_column_;
  if (cuda_used_indices_.Size() == 0) {
    // initialize the subset cuda column data
    const size_t num_used_indices_size = static_cast<size_t>(num_used_indices);
    cuda_used_indices_.Resize(num_used_indices_size);
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      data_by_column_.emplace_back(new CUDAVector<uint8_t>());
    }
    OMP_INIT_EX();
    #pragma omp parallel num_threads(num_threads_)
    {
      SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
      #pragma omp for schedule(static)
      for (int column_index = 0; column_index < num_columns_; ++column_index) {
        OMP_LOOP_EX_BEGIN();
        const uint8_t bit_type = column_bit_type_[column_index];
        if (bit_type == 8) {
          CUDAVector<uint8_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint8_t) * column_data.Size());
        } else if (bit_type == 16) {
          CUDAVector<uint16_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint16_t) * column_data.Size());
        } else if (bit_type == 32) {
          CUDAVector<uint32_t> column_data;
          column_data.Resize(num_used_indices_size);
          data_by_column_[column_index]->MoveFrom(column_data, sizeof(uint32_t) * column_data.Size());
        }
        OMP_LOOP_EX_END();
      }
    }
    OMP_THROW_EX();
    cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
    InitColumnMetaInfo();
    cur_subset_buffer_size_ = num_used_indices;
  } else {
    if (num_used_indices > cur_subset_buffer_size_) {
      ResizeWhenCopySubrow(num_used_indices);
      cur_subset_buffer_size_ = num_used_indices;
    }
  }
  cuda_used_indices_.InitFromHostMemory(used_indices, static_cast<size_t>(num_used_indices));
  num_used_indices_ = num_used_indices;
  LaunchCopySubrowKernel(full_set->cuda_data_by_column());
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAColumnData::ResizeWhenCopySubrow(const data_size_t num_used_indices) {
  const size_t num_used_indices_size = static_cast<size_t>(num_used_indices);
  cuda_used_indices_.Resize(num_used_indices_size);
  OMP_INIT_EX();
  #pragma omp parallel num_threads(num_threads_)
  {
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
    #pragma omp for schedule(static)
    for (int column_index = 0; column_index < num_columns_; ++column_index) {
      OMP_LOOP_EX_BEGIN();
      const uint8_t bit_type = column_bit_type_[column_index];
      if (bit_type == 8) {
        data_by_column_[column_index]->Resize(sizeof(uint8_t) * num_used_indices_size);
      } else if (bit_type == 16) {
        data_by_column_[column_index]->Resize(sizeof(uint16_t) * num_used_indices_size);
      } else if (bit_type == 32) {
        data_by_column_[column_index]->Resize(sizeof(uint32_t) * num_used_indices_size);
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  cuda_data_by_column_.InitFromHostVector(GetDataByColumnPointers(data_by_column_));
}

void CUDAColumnData::InitColumnMetaInfo() {
  cuda_column_bit_type_.InitFromHostVector(column_bit_type_);
  cuda_feature_max_bin_.InitFromHostVector(feature_max_bin_);
  cuda_feature_min_bin_.InitFromHostVector(feature_min_bin_);
  cuda_feature_offset_.InitFromHostVector(feature_offset_);
  cuda_feature_most_freq_bin_.InitFromHostVector(feature_most_freq_bin_);
  cuda_feature_default_bin_.InitFromHostVector(feature_default_bin_);
  cuda_feature_missing_is_zero_.InitFromHostVector(feature_missing_is_zero_);
  cuda_feature_missing_is_na_.InitFromHostVector(feature_missing_is_na_);
  cuda_feature_mfb_is_zero_.InitFromHostVector(feature_mfb_is_zero_);
  cuda_feature_mfb_is_na_.InitFromHostVector(feature_mfb_is_na_);
  cuda_feature_to_column_.InitFromHostVector(feature_to_column_);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_column_data.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */


#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_column_data.hpp>

#define COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA (1024)

namespace LightGBM {

__global__ void CopySubrowKernel_ColumnData(
  uint8_t* const* in_cuda_data_by_column,
  const uint8_t* cuda_column_bit_type,
  const data_size_t* cuda_used_indices,
  const data_size_t num_used_indices,
  const int num_column,
  uint8_t** out_cuda_data_by_column) {
  const data_size_t local_data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (local_data_index < num_used_indices) {
    for (int column_index = 0; column_index < num_column; ++column_index) {
      const uint8_t* in_column_data = in_cuda_data_by_column[column_index];
      uint8_t* out_column_data = out_cuda_data_by_column[column_index];
      const uint8_t bit_type = cuda_column_bit_type[column_index];
      if (bit_type == 8) {
        const uint8_t* true_in_column_data = reinterpret_cast<const uint8_t*>(in_column_data);
        uint8_t* true_out_column_data = reinterpret_cast<uint8_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      } else if (bit_type == 16) {
        const uint16_t* true_in_column_data = reinterpret_cast<const uint16_t*>(in_column_data);
        uint16_t* true_out_column_data = reinterpret_cast<uint16_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      } else if (bit_type == 32) {
        const uint32_t* true_in_column_data = reinterpret_cast<const uint32_t*>(in_column_data);
        uint32_t* true_out_column_data = reinterpret_cast<uint32_t*>(out_column_data);
        const data_size_t global_data_index = cuda_used_indices[local_data_index];
        true_out_column_data[local_data_index] = true_in_column_data[global_data_index];
      }
    }
  }
}

void CUDAColumnData::LaunchCopySubrowKernel(uint8_t* const* in_cuda_data_by_column) {
  const int num_blocks = (num_used_indices_ + COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA - 1) / COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA;
  CopySubrowKernel_ColumnData<<<num_blocks, COPY_SUBROW_BLOCK_SIZE_COLUMN_DATA>>>(
    in_cuda_data_by_column,
    cuda_column_bit_type_.RawData(),
    cuda_used_indices_.RawData(),
    num_used_indices_,
    num_columns_,
    cuda_data_by_column_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_metadata.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metadata.hpp>

#include <vector>

namespace LightGBM {

CUDAMetadata::CUDAMetadata(const int gpu_device_id) {
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
}

CUDAMetadata::~CUDAMetadata() {}

void CUDAMetadata::Init(const std::vector<label_t>& label,
                        const std::vector<label_t>& weight,
                        const std::vector<data_size_t>& query_boundaries,
                        const std::vector<label_t>& query_weights,
                        const std::vector<double>& init_score) {
  if (label.size() == 0) {
    cuda_label_.Clear();
  } else {
    cuda_label_.InitFromHostVector(label);
  }
  if (weight.size() == 0) {
    cuda_weights_.Clear();
  } else {
    cuda_weights_.InitFromHostVector(weight);
  }
  if (query_boundaries.size() == 0) {
    cuda_query_boundaries_.Clear();
  } else {
    cuda_query_boundaries_.InitFromHostVector(query_boundaries);
  }
  if (query_weights.size() == 0) {
    cuda_query_weights_.Clear();
  } else {
    cuda_query_weights_.InitFromHostVector(query_weights);
  }
  if (init_score.size() == 0) {
    cuda_init_score_.Clear();
  } else {
    cuda_init_score_.InitFromHostVector(init_score);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAMetadata::SetLabel(const label_t* label, data_size_t len) {
  cuda_label_.InitFromHostMemory(label, static_cast<size_t>(len));
}

void CUDAMetadata::SetWeights(const label_t* weights, data_size_t len) {
  cuda_weights_.InitFromHostMemory(weights, static_cast<size_t>(len));
}

void CUDAMetadata::SetQuery(const data_size_t* query_boundaries, const label_t* query_weights, data_size_t num_queries) {
  cuda_query_boundaries_.InitFromHostMemory(query_boundaries, static_cast<size_t>(num_queries) + 1);
  if (query_weights != nullptr) {
    cuda_query_weights_.InitFromHostMemory(query_weights, static_cast<size_t>(num_queries));
  }
}

void CUDAMetadata::SetInitScore(const double* init_score, data_size_t len) {
  cuda_init_score_.InitFromHostMemory(init_score, len);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_row_data.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_row_data.hpp>

#include <vector>

namespace LightGBM {

CUDARowData::CUDARowData(const Dataset* train_data,
                         const TrainingShareStates* train_share_state,
                         const int gpu_device_id,
                         const bool gpu_use_dp):
gpu_device_id_(gpu_device_id),
gpu_use_dp_(gpu_use_dp) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = train_data->num_data();
  const auto& feature_hist_offsets = train_share_state->feature_hist_offsets();
  if (gpu_use_dp_) {
    shared_hist_size_ = DP_SHARED_HIST_SIZE;
  } else {
    shared_hist_size_ = SP_SHARED_HIST_SIZE;
  }
  if (feature_hist_offsets.empty()) {
    num_total_bin_ = 0;
  } else {
    num_total_bin_ = static_cast<int>(feature_hist_offsets.back());
  }
  num_feature_group_ = train_data->num_feature_groups();
  num_feature_ = train_data->num_features();
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
}

CUDARowData::~CUDARowData() {}

void CUDARowData::Init(const Dataset* train_data, TrainingShareStates* train_share_state) {
  if (num_feature_ == 0) {
    return;
  }
  DivideCUDAFeatureGroups(train_data, train_share_state);
  bit_type_ = 0;
  size_t total_size = 0;
  const void* host_row_ptr = nullptr;
  row_ptr_bit_type_ = 0;
  const void* host_data = train_share_state->GetRowWiseData(&bit_type_, &total_size, &is_sparse_, &host_row_ptr, &row_ptr_bit_type_);
  if (bit_type_ == 8) {
    if (!is_sparse_) {
      std::vector<uint8_t> partitioned_data;
      GetDenseDataPartitioned<uint8_t>(reinterpret_cast<const uint8_t*>(host_data), &partitioned_data);
      cuda_data_uint8_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint8_t, uint16_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint8_t, uint32_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint8_t, uint64_t>(
          reinterpret_cast<const uint8_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint8_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else if (bit_type_ == 16) {
    if (!is_sparse_) {
      std::vector<uint16_t> partitioned_data;
      GetDenseDataPartitioned<uint16_t>(reinterpret_cast<const uint16_t*>(host_data), &partitioned_data);
      cuda_data_uint16_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint16_t, uint16_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint16_t, uint32_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint16_t, uint64_t>(
          reinterpret_cast<const uint16_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint16_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else if (bit_type_ == 32) {
    if (!is_sparse_) {
      std::vector<uint32_t> partitioned_data;
      GetDenseDataPartitioned<uint32_t>(reinterpret_cast<const uint32_t*>(host_data), &partitioned_data);
      cuda_data_uint32_t_.InitFromHostVector(partitioned_data);
    } else {
      if (row_ptr_bit_type_ == 16) {
        InitSparseData<uint32_t, uint16_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint16_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint16_t_,
          &cuda_partition_ptr_uint16_t_);
      } else if (row_ptr_bit_type_ == 32) {
        InitSparseData<uint32_t, uint32_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint32_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint32_t_,
          &cuda_partition_ptr_uint32_t_);
      } else if (row_ptr_bit_type_ == 64) {
        InitSparseData<uint32_t, uint64_t>(
          reinterpret_cast<const uint32_t*>(host_data),
          reinterpret_cast<const uint64_t*>(host_row_ptr),
          &cuda_data_uint32_t_,
          &cuda_row_ptr_uint64_t_,
          &cuda_partition_ptr_uint64_t_);
      } else {
        Log::Fatal("Unknown data ptr bit type %d", row_ptr_bit_type_);
      }
    }
  } else {
    Log::Fatal("Unknown bit type = %d", bit_type_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDARowData::DivideCUDAFeatureGroups(const Dataset* train_data, TrainingShareStates* share_state) {
  const uint32_t max_num_bin_per_partition = shared_hist_size_ / 2;
  const std::vector<uint32_t>& column_hist_offsets = share_state->column_hist_offsets();
  std::vector<int> feature_group_num_feature_offsets;
  int offsets = 0;
  int prev_group_index = -1;
  for (int feature_index = 0; feature_index < num_feature_; ++feature_index) {
    const int feature_group_index = train_data->Feature2Group(feature_index);
    if (prev_group_index == -1 || feature_group_index != prev_group_index) {
      feature_group_num_feature_offsets.emplace_back(offsets);
      prev_group_index = feature_group_index;
    }
    ++offsets;
  }
  CHECK_EQ(offsets, num_feature_);
  feature_group_num_feature_offsets.emplace_back(offsets);

  uint32_t start_hist_offset = 0;
  feature_partition_column_index_offsets_.clear();
  column_hist_offsets_.clear();
  partition_hist_offsets_.clear();
  feature_partition_column_index_offsets_.emplace_back(0);
  partition_hist_offsets_.emplace_back(0);
  const int num_feature_groups = train_data->num_feature_groups();
  int column_index = 0;
  num_feature_partitions_ = 0;
  large_bin_partitions_.clear();
  small_bin_partitions_.clear();
  for (int feature_group_index = 0; feature_group_index < num_feature_groups; ++feature_group_index) {
    if (!train_data->IsMultiGroup(feature_group_index)) {
      const uint32_t column_feature_hist_start = column_hist_offsets[column_index];
      const uint32_t column_feature_hist_end = column_hist_offsets[column_index + 1];
      const uint32_t num_bin_in_dense_group = column_feature_hist_end - column_feature_hist_start;

      // if one column has too many bins, use a separate partition for that column
      if (num_bin_in_dense_group > max_num_bin_per_partition) {
        feature_partition_column_index_offsets_.emplace_back(column_index + 1);
        start_hist_offset = column_feature_hist_end;
        partition_hist_offsets_.emplace_back(start_hist_offset);
        large_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
        column_hist_offsets_.emplace_back(0);
        ++column_index;
        continue;
      }

      // try if adding this column exceed the maximum number per partition
      const uint32_t cur_hist_num_bin = column_feature_hist_end - start_hist_offset;
      if (cur_hist_num_bin > max_num_bin_per_partition) {
        feature_partition_column_index_offsets_.emplace_back(column_index);
        start_hist_offset = column_feature_hist_start;
        partition_hist_offsets_.emplace_back(start_hist_offset);
        small_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
      }
      column_hist_offsets_.emplace_back(column_hist_offsets[column_index] - start_hist_offset);
      if (feature_group_index == num_feature_groups - 1) {
        feature_partition_column_index_offsets_.emplace_back(column_index + 1);
        partition_hist_offsets_.emplace_back(column_hist_offsets.back());
        small_bin_partitions_.emplace_back(num_feature_partitions_);
        ++num_feature_partitions_;
      }
      ++column_index;
    } else {
      const int group_feature_index_start = feature_group_num_feature_offsets[feature_group_index];
      const int num_feature_in_group = feature_group_num_feature_offsets[feature_group_index + 1] - group_feature_index_start;
      for (int sub_feature_index = 0; sub_feature_index < num_feature_in_group; ++sub_feature_index) {
        const int feature_index = group_feature_index_start + sub_feature_index;
        const uint32_t column_feature_hist_start = column_hist_offsets[column_index];
        const uint32_t column_feature_hist_end = column_hist_offsets[column_index + 1];
        const uint32_t num_bin_in_dense_group = column_feature_hist_end - column_feature_hist_start;

        // if one column has too many bins, use a separate partition for that column
        if (num_bin_in_dense_group > max_num_bin_per_partition) {
          feature_partition_column_index_offsets_.emplace_back(column_index + 1);
          start_hist_offset = column_feature_hist_end;
          partition_hist_offsets_.emplace_back(start_hist_offset);
          large_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
          column_hist_offsets_.emplace_back(0);
          ++column_index;
          continue;
        }

        // try if adding this column exceed the maximum number per partition
        const uint32_t cur_hist_num_bin = column_feature_hist_end - start_hist_offset;
        if (cur_hist_num_bin > max_num_bin_per_partition) {
          feature_partition_column_index_offsets_.emplace_back(column_index);
          start_hist_offset = column_feature_hist_start;
          partition_hist_offsets_.emplace_back(start_hist_offset);
          small_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
        }
        column_hist_offsets_.emplace_back(column_hist_offsets[column_index] - start_hist_offset);
        if (feature_group_index == num_feature_groups - 1 && sub_feature_index == num_feature_in_group - 1) {
          CHECK_EQ(feature_index, num_feature_ - 1);
          feature_partition_column_index_offsets_.emplace_back(column_index + 1);
          partition_hist_offsets_.emplace_back(column_hist_offsets.back());
          small_bin_partitions_.emplace_back(num_feature_partitions_);
          ++num_feature_partitions_;
        }
        ++column_index;
      }
    }
  }
  column_hist_offsets_.emplace_back(column_hist_offsets.back() - start_hist_offset);
  max_num_column_per_partition_ = 0;
  for (size_t i = 0; i < feature_partition_column_index_offsets_.size() - 1; ++i) {
    const int num_column = feature_partition_column_index_offsets_[i + 1] - feature_partition_column_index_offsets_[i];
    if (num_column > max_num_column_per_partition_) {
      max_num_column_per_partition_ = num_column;
    }
  }

  cuda_feature_partition_column_index_offsets_.InitFromHostVector(feature_partition_column_index_offsets_);
  cuda_column_hist_offsets_.InitFromHostVector(column_hist_offsets_);
  cuda_partition_hist_offsets_.InitFromHostVector(partition_hist_offsets_);
}

template <typename BIN_TYPE>
void CUDARowData::GetDenseDataPartitioned(const BIN_TYPE* row_wise_data, std::vector<BIN_TYPE>* partitioned_data) {
  const int num_total_columns = feature_partition_column_index_offsets_.back();
  partitioned_data->resize(static_cast<size_t>(num_total_columns) * static_cast<size_t>(num_data_), 0);
  BIN_TYPE* out_data = partitioned_data->data();
  Threading::For<data_size_t>(0, num_data_, 512,
    [this, num_total_columns, row_wise_data, out_data] (int /*thread_index*/, data_size_t start, data_size_t end) {
      for (size_t i = 0; i < feature_partition_column_index_offsets_.size() - 1; ++i) {
        const int num_prev_columns = static_cast<int>(feature_partition_column_index_offsets_[i]);
        const size_t offset = static_cast<size_t>(num_data_) * static_cast<size_t>(num_prev_columns);
        const int partition_column_start = feature_partition_column_index_offsets_[i];
        const int partition_column_end = feature_partition_column_index_offsets_[i + 1];
        const int num_columns_in_cur_partition = partition_column_end - partition_column_start;
        for (data_size_t data_index = start; data_index < end; ++data_index) {
          const size_t data_offset = offset + static_cast<size_t>(data_index) * num_columns_in_cur_partition;
          const size_t read_data_offset = static_cast<size_t>(data_index) * num_total_columns;
          for (int column_index = 0; column_index < num_columns_in_cur_partition; ++column_index) {
            const size_t true_column_index = read_data_offset + column_index + partition_column_start;
            const BIN_TYPE bin = row_wise_data[true_column_index];
            out_data[data_offset + column_index] = bin;
          }
        }
      }
    });
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE>
void CUDARowData::GetSparseDataPartitioned(
  const BIN_TYPE* row_wise_data,
  const DATA_PTR_TYPE* row_ptr,
  std::vector<std::vector<BIN_TYPE>>* partitioned_data,
  std::vector<std::vector<DATA_PTR_TYPE>>* partitioned_row_ptr,
  std::vector<DATA_PTR_TYPE>* partition_ptr) {
  const int num_partitions = static_cast<int>(feature_partition_column_index_offsets_.size()) - 1;
  partitioned_data->resize(num_partitions);
  partitioned_row_ptr->resize(num_partitions);
  std::vector<int> thread_max_elements_per_row(num_threads_, 0);
  Threading::For<int>(0, num_partitions, 1,
    [partitioned_data, partitioned_row_ptr, row_ptr, row_wise_data, &thread_max_elements_per_row, this] (int thread_index, int start, int end) {
      for (int partition_index = start; partition_index < end; ++partition_index) {
        std::vector<BIN_TYPE>& data_for_this_partition = partitioned_data->at(partition_index);
        std::vector<DATA_PTR_TYPE>& row_ptr_for_this_partition = partitioned_row_ptr->at(partition_index);
        const int partition_hist_start = partition_hist_offsets_[partition_index];
        const int partition_hist_end = partition_hist_offsets_[partition_index + 1];
        DATA_PTR_TYPE offset = 0;
        row_ptr_for_this_partition.clear();
        data_for_this_partition.clear();
        row_ptr_for_this_partition.emplace_back(offset);
        for (data_size_t data_index = 0; data_index < num_data_; ++data_index) {
          const DATA_PTR_TYPE row_start = row_ptr[data_index];
          const DATA_PTR_TYPE row_end = row_ptr[data_index + 1];
          const BIN_TYPE* row_data_start = row_wise_data + row_start;
          const BIN_TYPE* row_data_end = row_wise_data + row_end;
          const size_t partition_start_in_row = std::lower_bound(row_data_start, row_data_end, partition_hist_start) - row_data_start;
          const size_t partition_end_in_row = std::lower_bound(row_data_start, row_data_end, partition_hist_end) - row_data_start;
          for (size_t pos = partition_start_in_row; pos < partition_end_in_row; ++pos) {
            const BIN_TYPE bin = row_data_start[pos];
            CHECK_GE(bin, static_cast<BIN_TYPE>(partition_hist_start));
            data_for_this_partition.emplace_back(bin - partition_hist_start);
          }
          CHECK_GE(partition_end_in_row, partition_start_in_row);
          const data_size_t num_elements_in_row = partition_end_in_row - partition_start_in_row;
          offset += static_cast<DATA_PTR_TYPE>(num_elements_in_row);
          row_ptr_for_this_partition.emplace_back(offset);
          if (num_elements_in_row > thread_max_elements_per_row[thread_index]) {
            thread_max_elements_per_row[thread_index] = num_elements_in_row;
          }
        }
      }
    });
  partition_ptr->clear();
  DATA_PTR_TYPE offset = 0;
  partition_ptr->emplace_back(offset);
  for (size_t i = 0; i < partitioned_row_ptr->size(); ++i) {
    offset += partitioned_row_ptr->at(i).back();
    partition_ptr->emplace_back(offset);
  }
  max_num_column_per_partition_ = 0;
  for (int thread_index = 0; thread_index < num_threads_; ++thread_index) {
    if (thread_max_elements_per_row[thread_index] > max_num_column_per_partition_) {
      max_num_column_per_partition_ = thread_max_elements_per_row[thread_index];
    }
  }
}

template <typename BIN_TYPE, typename ROW_PTR_TYPE>
void CUDARowData::InitSparseData(const BIN_TYPE* host_data,
                                 const ROW_PTR_TYPE* host_row_ptr,
                                 CUDAVector<BIN_TYPE>* cuda_data,
                                 CUDAVector<ROW_PTR_TYPE>* cuda_row_ptr,
                                 CUDAVector<ROW_PTR_TYPE>* cuda_partition_ptr) {
  std::vector<std::vector<BIN_TYPE>> partitioned_data;
  std::vector<std::vector<ROW_PTR_TYPE>> partitioned_data_ptr;
  std::vector<ROW_PTR_TYPE> partition_ptr;
  GetSparseDataPartitioned<BIN_TYPE, ROW_PTR_TYPE>(host_data, host_row_ptr, &partitioned_data, &partitioned_data_ptr, &partition_ptr);
  cuda_partition_ptr->InitFromHostVector(partition_ptr);
  cuda_data->Resize(partition_ptr.back());
  cuda_row_ptr->Resize((num_data_ + 1) * partitioned_data_ptr.size());
  for (size_t i = 0; i < partitioned_data.size(); ++i) {
    const std::vector<ROW_PTR_TYPE>& data_ptr_for_this_partition = partitioned_data_ptr[i];
    const std::vector<BIN_TYPE>& data_for_this_partition = partitioned_data[i];
    CopyFromHostToCUDADevice<BIN_TYPE>(cuda_data->RawData() + partition_ptr[i], data_for_this_partition.data(), data_for_this_partition.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<ROW_PTR_TYPE>(cuda_row_ptr->RawData() + i * (num_data_ + 1), data_ptr_for_this_partition.data(), data_ptr_for_this_partition.size(), __FILE__, __LINE__);
  }
}

template <typename BIN_TYPE>
const BIN_TYPE* CUDARowData::GetBin() const {
  if (bit_type_ == 8) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint8_t_.RawData());
  } else if (bit_type_ == 16) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint16_t_.RawData());
  } else if (bit_type_ == 32) {
    return reinterpret_cast<const BIN_TYPE*>(cuda_data_uint32_t_.RawData());
  } else {
    Log::Fatal("Unknown bit_type %d for GetBin.", bit_type_);
  }
}

template const uint8_t* CUDARowData::GetBin<uint8_t>() const;

template const uint16_t* CUDARowData::GetBin<uint16_t>() const;

template const uint32_t* CUDARowData::GetBin<uint32_t>() const;

template <typename PTR_TYPE>
const PTR_TYPE* CUDARowData::GetRowPtr() const {
  if (row_ptr_bit_type_ == 16) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint16_t_.RawData());
  } else if (row_ptr_bit_type_ == 32) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint32_t_.RawData());
  } else if (row_ptr_bit_type_ == 64) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_row_ptr_uint64_t_.RawData());
  } else {
    Log::Fatal("Unknown row_ptr_bit_type = %d for GetRowPtr.", row_ptr_bit_type_);
  }
}

template const uint16_t* CUDARowData::GetRowPtr<uint16_t>() const;

template const uint32_t* CUDARowData::GetRowPtr<uint32_t>() const;

template const uint64_t* CUDARowData::GetRowPtr<uint64_t>() const;

template <typename PTR_TYPE>
const PTR_TYPE* CUDARowData::GetPartitionPtr() const {
  if (row_ptr_bit_type_ == 16) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint16_t_.RawData());
  } else if (row_ptr_bit_type_ == 32) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint32_t_.RawData());
  } else if (row_ptr_bit_type_ == 64) {
    return reinterpret_cast<const PTR_TYPE*>(cuda_partition_ptr_uint64_t_.RawData());
  } else {
    Log::Fatal("Unknown row_ptr_bit_type = %d for GetPartitionPtr.", row_ptr_bit_type_);
  }
}

template const uint16_t* CUDARowData::GetPartitionPtr<uint16_t>() const;

template const uint32_t* CUDARowData::GetPartitionPtr<uint32_t>() const;

template const uint64_t* CUDARowData::GetPartitionPtr<uint64_t>() const;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_tree.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_tree.hpp>

namespace LightGBM {

CUDATree::CUDATree(int max_leaves, bool track_branch_features, bool is_linear,
  const int gpu_device_id, const bool has_categorical_feature):
Tree(max_leaves, track_branch_features, is_linear),
num_threads_per_block_add_prediction_to_score_(1024) {
  is_cuda_tree_ = true;
  if (gpu_device_id >= 0) {
    SetCUDADevice(gpu_device_id, __FILE__, __LINE__);
  } else {
    SetCUDADevice(0, __FILE__, __LINE__);
  }
  if (has_categorical_feature) {
    cuda_cat_boundaries_.Resize(max_leaves);
    cuda_cat_boundaries_inner_.Resize(max_leaves);
  }
  InitCUDAMemory();
}

CUDATree::CUDATree(const Tree* host_tree):
  Tree(*host_tree),
  num_threads_per_block_add_prediction_to_score_(1024) {
  is_cuda_tree_ = true;
  InitCUDA();
}

CUDATree::~CUDATree() {
  gpuAssert(cudaStreamDestroy(cuda_stream_), __FILE__, __LINE__);
}

void CUDATree::InitCUDAMemory() {
  cuda_left_child_.Resize(static_cast<size_t>(max_leaves_));
  cuda_right_child_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_feature_inner_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_feature_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_depth_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_parent_.Resize(static_cast<size_t>(max_leaves_));
  cuda_threshold_in_bin_.Resize(static_cast<size_t>(max_leaves_));
  cuda_threshold_.Resize(static_cast<size_t>(max_leaves_));
  cuda_decision_type_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_value_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_weight_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_value_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_weight_.Resize(static_cast<size_t>(max_leaves_));
  cuda_leaf_count_.Resize(static_cast<size_t>(max_leaves_));
  cuda_internal_count_.Resize(static_cast<size_t>(max_leaves_));
  cuda_split_gain_.Resize(static_cast<size_t>(max_leaves_));
  SetCUDAMemory<double>(cuda_leaf_value_.RawData(), 0.0f, 1, __FILE__, __LINE__);
  SetCUDAMemory<double>(cuda_leaf_weight_.RawData(), 0.0f, 1, __FILE__, __LINE__);
  SetCUDAMemory<int>(cuda_leaf_parent_.RawData(), -1, 1, __FILE__, __LINE__);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::InitCUDA() {
  cuda_left_child_.InitFromHostVector(left_child_);
  cuda_right_child_.InitFromHostVector(right_child_);
  cuda_split_feature_inner_.InitFromHostVector(split_feature_inner_);
  cuda_split_feature_.InitFromHostVector(split_feature_);
  cuda_threshold_in_bin_.InitFromHostVector(threshold_in_bin_);
  cuda_threshold_.InitFromHostVector(threshold_);
  cuda_leaf_depth_.InitFromHostVector(leaf_depth_);
  cuda_decision_type_.InitFromHostVector(decision_type_);
  cuda_internal_weight_.InitFromHostVector(internal_weight_);
  cuda_internal_value_.InitFromHostVector(internal_value_);
  cuda_internal_count_.InitFromHostVector(internal_count_);
  cuda_leaf_count_.InitFromHostVector(leaf_count_);
  cuda_split_gain_.InitFromHostVector(split_gain_);
  cuda_leaf_value_.InitFromHostVector(leaf_value_);
  cuda_leaf_weight_.InitFromHostVector(leaf_weight_);
  cuda_leaf_parent_.InitFromHostVector(leaf_parent_);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

int CUDATree::Split(const int leaf_index,
           const int real_feature_index,
           const double real_threshold,
           const MissingType missing_type,
           const CUDASplitInfo* cuda_split_info) {
  LaunchSplitKernel(leaf_index, real_feature_index, real_threshold, missing_type, cuda_split_info);
  RecordBranchFeatures(leaf_index, num_leaves_, real_feature_index);
  ++num_leaves_;
  return num_leaves_ - 1;
}

int CUDATree::SplitCategorical(const int leaf_index,
           const int real_feature_index,
           const MissingType missing_type,
           const CUDASplitInfo* cuda_split_info,
           uint32_t* cuda_bitset,
           size_t cuda_bitset_len,
           uint32_t* cuda_bitset_inner,
           size_t cuda_bitset_inner_len) {
  LaunchSplitCategoricalKernel(leaf_index, real_feature_index,
    missing_type, cuda_split_info,
    cuda_bitset_len, cuda_bitset_inner_len);
  cuda_bitset_.PushBack(cuda_bitset, cuda_bitset_len);
  cuda_bitset_inner_.PushBack(cuda_bitset_inner, cuda_bitset_inner_len);
  ++num_leaves_;
  ++num_cat_;
  RecordBranchFeatures(leaf_index, num_leaves_, real_feature_index);
  return num_leaves_ - 1;
}

void CUDATree::RecordBranchFeatures(const int left_leaf_index,
                                    const int right_leaf_index,
                                    const int real_feature_index) {
  if (track_branch_features_) {
    branch_features_[right_leaf_index] = branch_features_[left_leaf_index];
    branch_features_[right_leaf_index].push_back(real_feature_index);
    branch_features_[left_leaf_index].push_back(real_feature_index);
  }
}

void CUDATree::AddPredictionToScore(const Dataset* data,
                                    data_size_t num_data,
                                    double* score) const {
  LaunchAddPredictionToScoreKernel(data, nullptr, num_data, score);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::AddPredictionToScore(const Dataset* data,
                                    const data_size_t* used_data_indices,
                                    data_size_t num_data, double* score) const {
  LaunchAddPredictionToScoreKernel(data, used_data_indices, num_data, score);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

inline void CUDATree::Shrinkage(double rate) {
  Tree::Shrinkage(rate);
  LaunchShrinkageKernel(rate);
}

inline void CUDATree::AddBias(double val) {
  Tree::AddBias(val);
  LaunchAddBiasKernel(val);
}

void CUDATree::ToHost() {
  left_child_.resize(max_leaves_ - 1);
  right_child_.resize(max_leaves_ - 1);
  split_feature_inner_.resize(max_leaves_ - 1);
  split_feature_.resize(max_leaves_ - 1);
  threshold_in_bin_.resize(max_leaves_ - 1);
  threshold_.resize(max_leaves_ - 1);
  decision_type_.resize(max_leaves_ - 1, 0);
  split_gain_.resize(max_leaves_ - 1);
  leaf_parent_.resize(max_leaves_);
  leaf_value_.resize(max_leaves_);
  leaf_weight_.resize(max_leaves_);
  leaf_count_.resize(max_leaves_);
  internal_value_.resize(max_leaves_ - 1);
  internal_weight_.resize(max_leaves_ - 1);
  internal_count_.resize(max_leaves_ - 1);
  leaf_depth_.resize(max_leaves_);

  const size_t num_leaves_size = static_cast<size_t>(num_leaves_);
  CopyFromCUDADeviceToHost<int>(left_child_.data(), cuda_left_child_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(right_child_.data(), cuda_right_child_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(split_feature_inner_.data(), cuda_split_feature_inner_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(split_feature_.data(), cuda_split_feature_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<uint32_t>(threshold_in_bin_.data(), cuda_threshold_in_bin_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(threshold_.data(), cuda_threshold_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int8_t>(decision_type_.data(), cuda_decision_type_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<float>(split_gain_.data(), cuda_split_gain_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(leaf_parent_.data(), cuda_leaf_parent_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(leaf_value_.data(), cuda_leaf_value_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(leaf_weight_.data(), cuda_leaf_weight_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(leaf_count_.data(), cuda_leaf_count_.RawData(), num_leaves_size, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(internal_value_.data(), cuda_internal_value_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(internal_weight_.data(), cuda_internal_weight_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(internal_count_.data(), cuda_internal_count_.RawData(), num_leaves_size - 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(leaf_depth_.data(), cuda_leaf_depth_.RawData(), num_leaves_size, __FILE__, __LINE__);

  if (num_cat_ > 0) {
    cuda_cat_boundaries_inner_.Resize(num_cat_ + 1);
    cuda_cat_boundaries_.Resize(num_cat_ + 1);
    cat_boundaries_ = cuda_cat_boundaries_.ToHost();
    cat_boundaries_inner_ = cuda_cat_boundaries_inner_.ToHost();
    cat_threshold_ = cuda_bitset_.ToHost();
    cat_threshold_inner_ = cuda_bitset_inner_.ToHost();
  }

  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDATree::SyncLeafOutputFromHostToCUDA() {
  CopyFromHostToCUDADevice<double>(cuda_leaf_value_.RawData(), leaf_value_.data(), leaf_value_.size(), __FILE__, __LINE__);
}

void CUDATree::SyncLeafOutputFromCUDAToHost() {
  CopyFromCUDADeviceToHost<double>(leaf_value_.data(), cuda_leaf_value_.RawData(), leaf_value_.size(), __FILE__, __LINE__);
}

void CUDATree::AsConstantTree(double val, int count) {
  Tree::AsConstantTree(val, count);
  CopyFromHostToCUDADevice<double>(cuda_leaf_value_.RawData(), &val, 1, __FILE__, __LINE__);
  CopyFromHostToCUDADevice<int>(cuda_leaf_count_.RawData(), &count, 1, __FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_tree.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */


#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_tree.hpp>

namespace LightGBM {

__device__ void SetDecisionTypeCUDA(int8_t* decision_type, bool input, int8_t mask) {
  if (input) {
    (*decision_type) |= mask;
  } else {
    (*decision_type) &= (127 - mask);
  }
}

__device__ void SetMissingTypeCUDA(int8_t* decision_type, int8_t input) {
  (*decision_type) &= 3;
  (*decision_type) |= (input << 2);
}

__device__ bool GetDecisionTypeCUDA(int8_t decision_type, int8_t mask) {
  return (decision_type & mask) > 0;
}

__device__ int8_t GetMissingTypeCUDA(int8_t decision_type) {
  return (decision_type >> 2) & 3;
}

__device__ bool IsZeroCUDA(double fval) {
  return (fval >= -kZeroThreshold && fval <= kZeroThreshold);
}

template<typename T>
__device__ bool FindInBitsetCUDA(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}

__global__ void SplitKernel(  // split information
                            const int leaf_index,
                            const int real_feature_index,
                            const double real_threshold,
                            const MissingType missing_type,
                            const CUDASplitInfo* cuda_split_info,
                            // tree structure
                            const int num_leaves,
                            int* leaf_parent,
                            int* leaf_depth,
                            int* left_child,
                            int* right_child,
                            int* split_feature_inner,
                            int* split_feature,
                            float* split_gain,
                            double* internal_weight,
                            double* internal_value,
                            data_size_t* internal_count,
                            double* leaf_weight,
                            double* leaf_value,
                            data_size_t* leaf_count,
                            int8_t* decision_type,
                            uint32_t* threshold_in_bin,
                            double* threshold) {
  const int new_node_index = num_leaves - 1;
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int parent_index = leaf_parent[leaf_index];
  if (thread_index == 0) {
    if (parent_index >= 0) {
      // if cur node is left child
      if (left_child[parent_index] == ~leaf_index) {
        left_child[parent_index] = new_node_index;
      } else {
        right_child[parent_index] = new_node_index;
      }
    }
    left_child[new_node_index] = ~leaf_index;
    right_child[new_node_index] = ~num_leaves;
    leaf_parent[leaf_index] = new_node_index;
    leaf_parent[num_leaves] = new_node_index;
  } else if (thread_index == 1) {
    // add new node
    split_feature_inner[new_node_index] = cuda_split_info->inner_feature_index;
  } else if (thread_index == 2) {
    split_feature[new_node_index] = real_feature_index;
  } else if (thread_index == 3) {
    split_gain[new_node_index] = static_cast<float>(cuda_split_info->gain);
  } else if (thread_index == 4) {
    // save current leaf value to internal node before change
    internal_weight[new_node_index] = cuda_split_info->left_sum_hessians + cuda_split_info->right_sum_hessians;
    leaf_weight[leaf_index] = cuda_split_info->left_sum_hessians;
  } else if (thread_index == 5) {
    internal_value[new_node_index] = leaf_value[leaf_index];
    leaf_value[leaf_index] = isnan(cuda_split_info->left_value) ? 0.0f : cuda_split_info->left_value;
  } else if (thread_index == 6) {
    internal_count[new_node_index] = cuda_split_info->left_count + cuda_split_info->right_count;
  } else if (thread_index == 7) {
    leaf_count[leaf_index] = cuda_split_info->left_count;
  } else if (thread_index == 8) {
    leaf_value[num_leaves] = isnan(cuda_split_info->right_value) ? 0.0f : cuda_split_info->right_value;
  } else if (thread_index == 9) {
    leaf_weight[num_leaves] = cuda_split_info->right_sum_hessians;
  } else if (thread_index == 10) {
    leaf_count[num_leaves] = cuda_split_info->right_count;
  } else if (thread_index == 11) {
    // update leaf depth
    leaf_depth[num_leaves] = leaf_depth[leaf_index] + 1;
    leaf_depth[leaf_index]++;
  } else if (thread_index == 12) {
    decision_type[new_node_index] = 0;
    SetDecisionTypeCUDA(&decision_type[new_node_index], false, kCategoricalMask);
    SetDecisionTypeCUDA(&decision_type[new_node_index], cuda_split_info->default_left, kDefaultLeftMask);
    SetMissingTypeCUDA(&decision_type[new_node_index], static_cast<int8_t>(missing_type));
  } else if (thread_index == 13) {
    threshold_in_bin[new_node_index] = cuda_split_info->threshold;
  } else if (thread_index == 14) {
    threshold[new_node_index] = real_threshold;
  }
}

void CUDATree::LaunchSplitKernel(const int leaf_index,
                                 const int real_feature_index,
                                 const double real_threshold,
                                 const MissingType missing_type,
                                 const CUDASplitInfo* cuda_split_info) {
  SplitKernel<<<3, 5, 0, cuda_stream_>>>(
    // split information
    leaf_index,
    real_feature_index,
    real_threshold,
    missing_type,
    cuda_split_info,
    // tree structure
    num_leaves_,
    cuda_leaf_parent_.RawData(),
    cuda_leaf_depth_.RawData(),
    cuda_left_child_.RawData(),
    cuda_right_child_.RawData(),
    cuda_split_feature_inner_.RawData(),
    cuda_split_feature_.RawData(),
    cuda_split_gain_.RawData(),
    cuda_internal_weight_.RawData(),
    cuda_internal_value_.RawData(),
    cuda_internal_count_.RawData(),
    cuda_leaf_weight_.RawData(),
    cuda_leaf_value_.RawData(),
    cuda_leaf_count_.RawData(),
    cuda_decision_type_.RawData(),
    cuda_threshold_in_bin_.RawData(),
    cuda_threshold_.RawData());
}

__global__ void SplitCategoricalKernel(  // split information
  const int leaf_index,
  const int real_feature_index,
  const MissingType missing_type,
  const CUDASplitInfo* cuda_split_info,
  // tree structure
  const int num_leaves,
  int* leaf_parent,
  int* leaf_depth,
  int* left_child,
  int* right_child,
  int* split_feature_inner,
  int* split_feature,
  float* split_gain,
  double* internal_weight,
  double* internal_value,
  data_size_t* internal_count,
  double* leaf_weight,
  double* leaf_value,
  data_size_t* leaf_count,
  int8_t* decision_type,
  uint32_t* threshold_in_bin,
  double* threshold,
  size_t cuda_bitset_len,
  size_t cuda_bitset_inner_len,
  int num_cat,
  int* cuda_cat_boundaries,
  int* cuda_cat_boundaries_inner) {
  const int new_node_index = num_leaves - 1;
  const int thread_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  const int parent_index = leaf_parent[leaf_index];
  if (thread_index == 0) {
    if (parent_index >= 0) {
      // if cur node is left child
      if (left_child[parent_index] == ~leaf_index) {
        left_child[parent_index] = new_node_index;
      } else {
        right_child[parent_index] = new_node_index;
      }
    }
    left_child[new_node_index] = ~leaf_index;
    right_child[new_node_index] = ~num_leaves;
    leaf_parent[leaf_index] = new_node_index;
    leaf_parent[num_leaves] = new_node_index;
  } else if (thread_index == 1) {
    // add new node
    split_feature_inner[new_node_index] = cuda_split_info->inner_feature_index;
  } else if (thread_index == 2) {
    split_feature[new_node_index] = real_feature_index;
  } else if (thread_index == 3) {
    split_gain[new_node_index] = static_cast<float>(cuda_split_info->gain);
  } else if (thread_index == 4) {
    // save current leaf value to internal node before change
    internal_weight[new_node_index] = cuda_split_info->left_sum_hessians + cuda_split_info->right_sum_hessians;
    leaf_weight[leaf_index] = cuda_split_info->left_sum_hessians;
  } else if (thread_index == 5) {
    internal_value[new_node_index] = leaf_value[leaf_index];
    leaf_value[leaf_index] = isnan(cuda_split_info->left_value) ? 0.0f : cuda_split_info->left_value;
  } else if (thread_index == 6) {
    internal_count[new_node_index] = cuda_split_info->left_count + cuda_split_info->right_count;
  } else if (thread_index == 7) {
    leaf_count[leaf_index] = cuda_split_info->left_count;
  } else if (thread_index == 8) {
    leaf_value[num_leaves] = isnan(cuda_split_info->right_value) ? 0.0f : cuda_split_info->right_value;
  } else if (thread_index == 9) {
    leaf_weight[num_leaves] = cuda_split_info->right_sum_hessians;
  } else if (thread_index == 10) {
    leaf_count[num_leaves] = cuda_split_info->right_count;
  } else if (thread_index == 11) {
    // update leaf depth
    leaf_depth[num_leaves] = leaf_depth[leaf_index] + 1;
    leaf_depth[leaf_index]++;
  } else if (thread_index == 12) {
    decision_type[new_node_index] = 0;
    SetDecisionTypeCUDA(&decision_type[new_node_index], true, kCategoricalMask);
    SetMissingTypeCUDA(&decision_type[new_node_index], static_cast<int8_t>(missing_type));
  } else if (thread_index == 13) {
    threshold_in_bin[new_node_index] = num_cat;
  } else if (thread_index == 14) {
    threshold[new_node_index] = num_cat;
  } else if (thread_index == 15) {
    if (num_cat == 0) {
      cuda_cat_boundaries[num_cat] = 0;
    }
    cuda_cat_boundaries[num_cat + 1] = cuda_cat_boundaries[num_cat] + cuda_bitset_len;
  } else if (thread_index == 16) {
    if (num_cat == 0) {
      cuda_cat_boundaries_inner[num_cat] = 0;
    }
    cuda_cat_boundaries_inner[num_cat + 1] = cuda_cat_boundaries_inner[num_cat] + cuda_bitset_inner_len;
  }
}

void CUDATree::LaunchSplitCategoricalKernel(const int leaf_index,
  const int real_feature_index,
  const MissingType missing_type,
  const CUDASplitInfo* cuda_split_info,
  size_t cuda_bitset_len,
  size_t cuda_bitset_inner_len) {
  SplitCategoricalKernel<<<3, 6, 0, cuda_stream_>>>(
    // split information
    leaf_index,
    real_feature_index,
    missing_type,
    cuda_split_info,
    // tree structure
    num_leaves_,
    cuda_leaf_parent_.RawData(),
    cuda_leaf_depth_.RawData(),
    cuda_left_child_.RawData(),
    cuda_right_child_.RawData(),
    cuda_split_feature_inner_.RawData(),
    cuda_split_feature_.RawData(),
    cuda_split_gain_.RawData(),
    cuda_internal_weight_.RawData(),
    cuda_internal_value_.RawData(),
    cuda_internal_count_.RawData(),
    cuda_leaf_weight_.RawData(),
    cuda_leaf_value_.RawData(),
    cuda_leaf_count_.RawData(),
    cuda_decision_type_.RawData(),
    cuda_threshold_in_bin_.RawData(),
    cuda_threshold_.RawData(),
    cuda_bitset_len,
    cuda_bitset_inner_len,
    num_cat_,
    cuda_cat_boundaries_.RawData(),
    cuda_cat_boundaries_inner_.RawData());
}

__global__ void ShrinkageKernel(const double rate, double* cuda_leaf_value, const int num_leaves) {
  const int leaf_index = static_cast<int>(blockIdx.x * blockDim.x + threadIdx.x);
  if (leaf_index < num_leaves) {
    cuda_leaf_value[leaf_index] *= rate;
  }
}

void CUDATree::LaunchShrinkageKernel(const double rate) {
  const int num_threads_per_block = 1024;
  const int num_blocks = (num_leaves_ + num_threads_per_block - 1) / num_threads_per_block;
  ShrinkageKernel<<<num_blocks, num_threads_per_block>>>(rate, cuda_leaf_value_.RawData(), num_leaves_);
}

__global__ void AddBiasKernel(const double val, double* cuda_leaf_value, const int num_leaves) {
  const int leaf_index = static_cast<int>(blockIdx.x * blockDim.x + threadIdx.x);
  if (leaf_index < num_leaves) {
    cuda_leaf_value[leaf_index] += val;
  }
}

void CUDATree::LaunchAddBiasKernel(const double val) {
  const int num_threads_per_block = 1024;
  const int num_blocks = (num_leaves_ + num_threads_per_block - 1) / num_threads_per_block;
  AddBiasKernel<<<num_blocks, num_threads_per_block>>>(val, cuda_leaf_value_.RawData(), num_leaves_);
}

template <bool USE_INDICES>
__global__ void AddPredictionToScoreKernel(
  // dataset information
  const data_size_t num_data,
  uint8_t* const* cuda_data_by_column,
  const uint8_t* cuda_column_bit_type,
  const uint32_t* cuda_feature_min_bin,
  const uint32_t* cuda_feature_max_bin,
  const uint32_t* cuda_feature_offset,
  const uint32_t* cuda_feature_default_bin,
  const uint32_t* cuda_feature_most_freq_bin,
  const int* cuda_feature_to_column,
  const data_size_t* cuda_used_indices,
  // tree information
  const uint32_t* cuda_threshold_in_bin,
  const int8_t* cuda_decision_type,
  const int* cuda_split_feature_inner,
  const int* cuda_left_child,
  const int* cuda_right_child,
  const double* cuda_leaf_value,
  const uint32_t* cuda_bitset_inner,
  const int* cuda_cat_boundaries_inner,
  // output
  double* score) {
  const data_size_t inner_data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (inner_data_index < num_data) {
    const data_size_t data_index = USE_INDICES ? cuda_used_indices[inner_data_index] : inner_data_index;
    int node = 0;
    while (node >= 0) {
      const int split_feature_inner = cuda_split_feature_inner[node];
      const int column = cuda_feature_to_column[split_feature_inner];
      const uint32_t default_bin = cuda_feature_default_bin[split_feature_inner];
      const uint32_t most_freq_bin = cuda_feature_most_freq_bin[split_feature_inner];
      const uint32_t max_bin = cuda_feature_max_bin[split_feature_inner];
      const uint32_t min_bin = cuda_feature_min_bin[split_feature_inner];
      const uint32_t offset = cuda_feature_offset[split_feature_inner];
      const uint8_t column_bit_type = cuda_column_bit_type[column];
      uint32_t bin = 0;
      if (column_bit_type == 8) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint8_t*>(cuda_data_by_column[column]))[data_index]);
      } else if (column_bit_type == 16) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint16_t*>(cuda_data_by_column[column]))[data_index]);
      } else if (column_bit_type == 32) {
        bin = static_cast<uint32_t>((reinterpret_cast<const uint32_t*>(cuda_data_by_column[column]))[data_index]);
      }
      if (bin >= min_bin && bin <= max_bin) {
        bin = bin - min_bin + offset;
      } else {
        bin = most_freq_bin;
      }
      const int8_t decision_type = cuda_decision_type[node];
      if (GetDecisionTypeCUDA(decision_type, kCategoricalMask)) {
        int cat_idx = static_cast<int>(cuda_threshold_in_bin[node]);
        if (FindInBitsetCUDA(cuda_bitset_inner + cuda_cat_boundaries_inner[cat_idx],
                             cuda_cat_boundaries_inner[cat_idx + 1] - cuda_cat_boundaries_inner[cat_idx], bin)) {
          node = cuda_left_child[node];
        } else {
          node = cuda_right_child[node];
        }
      } else {
        const uint32_t threshold_in_bin = cuda_threshold_in_bin[node];
        const int8_t missing_type = GetMissingTypeCUDA(decision_type);
        const bool default_left = ((decision_type & kDefaultLeftMask) > 0);
        if ((missing_type == 1 && bin == default_bin) || (missing_type == 2 && bin == max_bin)) {
          if (default_left) {
            node = cuda_left_child[node];
          } else {
            node = cuda_right_child[node];
          }
        } else {
          if (bin <= threshold_in_bin) {
            node = cuda_left_child[node];
          } else {
            node = cuda_right_child[node];
          }
        }
      }
    }
    score[data_index] += cuda_leaf_value[~node];
  }
}

void CUDATree::LaunchAddPredictionToScoreKernel(
  const Dataset* data,
  const data_size_t* used_data_indices,
  data_size_t num_data,
  double* score) const {
  const CUDAColumnData* cuda_column_data = data->cuda_column_data();
  const int num_blocks = (num_data + num_threads_per_block_add_prediction_to_score_ - 1) / num_threads_per_block_add_prediction_to_score_;
  if (used_data_indices == nullptr) {
    AddPredictionToScoreKernel<false><<<num_blocks, num_threads_per_block_add_prediction_to_score_>>>(
      // dataset information
      num_data,
      cuda_column_data->cuda_data_by_column(),
      cuda_column_data->cuda_column_bit_type(),
      cuda_column_data->cuda_feature_min_bin(),
      cuda_column_data->cuda_feature_max_bin(),
      cuda_column_data->cuda_feature_offset(),
      cuda_column_data->cuda_feature_default_bin(),
      cuda_column_data->cuda_feature_most_freq_bin(),
      cuda_column_data->cuda_feature_to_column(),
      nullptr,
      // tree information
      cuda_threshold_in_bin_.RawData(),
      cuda_decision_type_.RawData(),
      cuda_split_feature_inner_.RawData(),
      cuda_left_child_.RawData(),
      cuda_right_child_.RawData(),
      cuda_leaf_value_.RawData(),
      cuda_bitset_inner_.RawDataReadOnly(),
      cuda_cat_boundaries_inner_.RawDataReadOnly(),
      // output
      score);
  } else {
    AddPredictionToScoreKernel<true><<<num_blocks, num_threads_per_block_add_prediction_to_score_>>>(
      // dataset information
      num_data,
      cuda_column_data->cuda_data_by_column(),
      cuda_column_data->cuda_column_bit_type(),
      cuda_column_data->cuda_feature_min_bin(),
      cuda_column_data->cuda_feature_max_bin(),
      cuda_column_data->cuda_feature_offset(),
      cuda_column_data->cuda_feature_default_bin(),
      cuda_column_data->cuda_feature_most_freq_bin(),
      cuda_column_data->cuda_feature_to_column(),
      used_data_indices,
      // tree information
      cuda_threshold_in_bin_.RawData(),
      cuda_decision_type_.RawData(),
      cuda_split_feature_inner_.RawData(),
      cuda_left_child_.RawData(),
      cuda_right_child_.RawData(),
      cuda_leaf_value_.RawData(),
      cuda_bitset_inner_.RawDataReadOnly(),
      cuda_cat_boundaries_inner_.RawDataReadOnly(),
      // output
      score);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/dataset.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#include <LightGBM/dataset.h>

#include <LightGBM/feature_group.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <chrono>
#include <cstdio>
#include <limits>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>

namespace LightGBM {

const int Dataset::kSerializedReferenceVersionLength = 2;
const char* Dataset::serialized_reference_version = "v1";

const char* Dataset::binary_file_token = "______LightGBM_Binary_File_Token______\n";
const char* Dataset::binary_serialized_reference_token = "______LightGBM_Binary_Serialized_Token______\n";

Dataset::Dataset() {
  data_filename_ = "noname";
  num_data_ = 0;
  is_finish_load_ = false;
  wait_for_manual_finish_ = false;
  has_raw_ = false;
}

Dataset::Dataset(data_size_t num_data) {
  CHECK_GT(num_data, 0);
  data_filename_ = "noname";
  num_data_ = num_data;
  metadata_.Init(num_data_, NO_SPECIFIC, NO_SPECIFIC);
  is_finish_load_ = false;
  wait_for_manual_finish_ = false;
  group_bin_boundaries_.push_back(0);
  has_raw_ = false;
}

Dataset::~Dataset() {}

std::vector<std::vector<int>> OneFeaturePerGroup(const std::vector<int>& used_features) {
  std::vector<std::vector<int>> features_in_group;
  features_in_group.resize(used_features.size());
  for (size_t i = 0; i < used_features.size(); ++i) {
    features_in_group[i].emplace_back(used_features[i]);
  }
  return features_in_group;
}

int GetConflictCount(const std::vector<bool>& mark, const int* indices,
                     int num_indices, data_size_t max_cnt) {
  int ret = 0;
  for (int i = 0; i < num_indices; ++i) {
    if (mark[indices[i]]) {
      ++ret;
    }
    if (ret > max_cnt) {
      return -1;
    }
  }
  return ret;
}

void MarkUsed(std::vector<bool>* mark, const int* indices,
              data_size_t num_indices) {
  auto& ref_mark = *mark;
  for (int i = 0; i < num_indices; ++i) {
    ref_mark[indices[i]] = true;
  }
}

std::vector<int> FixSampleIndices(const BinMapper* bin_mapper,
                                  int num_total_samples, int num_indices,
                                  const int* sample_indices,
                                  const double* sample_values) {
  std::vector<int> ret;
  if (bin_mapper->GetDefaultBin() == bin_mapper->GetMostFreqBin()) {
    return ret;
  }
  int i = 0, j = 0;
  while (i < num_total_samples) {
    if (j < num_indices && sample_indices[j] < i) {
      ++j;
    } else if (j < num_indices && sample_indices[j] == i) {
      if (bin_mapper->ValueToBin(sample_values[j]) !=
          bin_mapper->GetMostFreqBin()) {
        ret.push_back(i);
      }
      ++i;
    } else {
      ret.push_back(i++);
    }
  }
  return ret;
}

std::vector<std::vector<int>> FindGroups(
    const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
    const std::vector<int>& find_order, int** sample_indices,
    const int* num_per_col, int num_sample_col, data_size_t total_sample_cnt,
    data_size_t num_data, bool is_use_gpu, bool is_sparse,
    std::vector<int8_t>* multi_val_group) {
  const int max_search_group = 100;
  const int max_bin_per_group = 256;
  const data_size_t single_val_max_conflict_cnt =
      static_cast<data_size_t>(total_sample_cnt / 10000);
  multi_val_group->clear();

  Random rand(num_data);
  std::vector<std::vector<int>> features_in_group;
  std::vector<std::vector<bool>> conflict_marks;
  std::vector<data_size_t> group_used_row_cnt;
  std::vector<data_size_t> group_total_data_cnt;
  std::vector<int> group_num_bin;

  // first round: fill the single val group
  for (auto fidx : find_order) {
    bool is_filtered_feature = fidx >= num_sample_col;
    const data_size_t cur_non_zero_cnt =
        is_filtered_feature ? 0 : num_per_col[fidx];
    std::vector<int> available_groups;
    for (int gid = 0; gid < static_cast<int>(features_in_group.size()); ++gid) {
      auto cur_num_bin = group_num_bin[gid] + bin_mappers[fidx]->num_bin() +
                         (bin_mappers[fidx]->GetMostFreqBin() == 0 ? -1 : 0);
      if (group_total_data_cnt[gid] + cur_non_zero_cnt <=
          total_sample_cnt + single_val_max_conflict_cnt) {
        if (!is_use_gpu || cur_num_bin <= max_bin_per_group) {
          available_groups.push_back(gid);
        }
      }
    }
    std::vector<int> search_groups;
    if (!available_groups.empty()) {
      int last = static_cast<int>(available_groups.size()) - 1;
      auto indices = rand.Sample(last, std::min(last, max_search_group - 1));
      // always push the last group
      search_groups.push_back(available_groups.back());
      for (auto idx : indices) {
        search_groups.push_back(available_groups[idx]);
      }
    }
    int best_gid = -1;
    int best_conflict_cnt = -1;
    for (auto gid : search_groups) {
      const data_size_t rest_max_cnt = single_val_max_conflict_cnt -
                                       group_total_data_cnt[gid] +
                                       group_used_row_cnt[gid];
      const data_size_t cnt =
          is_filtered_feature
              ? 0
              : GetConflictCount(conflict_marks[gid], sample_indices[fidx],
                                 num_per_col[fidx], rest_max_cnt);
      if (cnt >= 0 && cnt <= rest_max_cnt && cnt <= cur_non_zero_cnt / 2) {
        best_gid = gid;
        best_conflict_cnt = cnt;
        break;
      }
    }
    if (best_gid >= 0) {
      features_in_group[best_gid].push_back(fidx);
      group_total_data_cnt[best_gid] += cur_non_zero_cnt;
      group_used_row_cnt[best_gid] += cur_non_zero_cnt - best_conflict_cnt;
      if (!is_filtered_feature) {
        MarkUsed(&conflict_marks[best_gid], sample_indices[fidx],
                 num_per_col[fidx]);
      }
      group_num_bin[best_gid] +=
          bin_mappers[fidx]->num_bin() +
          (bin_mappers[fidx]->GetDefaultBin() == 0 ? -1 : 0);
    } else {
      features_in_group.emplace_back();
      features_in_group.back().push_back(fidx);
      conflict_marks.emplace_back(total_sample_cnt, false);
      if (!is_filtered_feature) {
        MarkUsed(&(conflict_marks.back()), sample_indices[fidx],
                 num_per_col[fidx]);
      }
      group_total_data_cnt.emplace_back(cur_non_zero_cnt);
      group_used_row_cnt.emplace_back(cur_non_zero_cnt);
      group_num_bin.push_back(
          1 + bin_mappers[fidx]->num_bin() +
          (bin_mappers[fidx]->GetMostFreqBin() == 0 ? -1 : 0));
    }
  }
  if (!is_sparse) {
    multi_val_group->resize(features_in_group.size(), false);
    return features_in_group;
  }
  std::vector<int> second_round_features;
  std::vector<std::vector<int>> features_in_group2;
  std::vector<std::vector<bool>> conflict_marks2;

  const double dense_threshold = 0.4;
  for (int gid = 0; gid < static_cast<int>(features_in_group.size()); ++gid) {
    const double dense_rate =
        static_cast<double>(group_used_row_cnt[gid]) / total_sample_cnt;
    if (dense_rate >= dense_threshold) {
      features_in_group2.push_back(std::move(features_in_group[gid]));
      conflict_marks2.push_back(std::move(conflict_marks[gid]));
    } else {
      for (auto fidx : features_in_group[gid]) {
        second_round_features.push_back(fidx);
      }
    }
  }

  features_in_group = features_in_group2;
  conflict_marks = conflict_marks2;
  multi_val_group->resize(features_in_group.size(), false);
  if (!second_round_features.empty()) {
    features_in_group.emplace_back();
    conflict_marks.emplace_back(total_sample_cnt, false);
    bool is_multi_val = is_use_gpu ? true : false;
    int conflict_cnt = 0;
    for (auto fidx : second_round_features) {
      features_in_group.back().push_back(fidx);
      if (!is_multi_val) {
        const int rest_max_cnt = single_val_max_conflict_cnt - conflict_cnt;
        const auto cnt =
            GetConflictCount(conflict_marks.back(), sample_indices[fidx],
                             num_per_col[fidx], rest_max_cnt);
        conflict_cnt += cnt;
        if (cnt < 0 || conflict_cnt > single_val_max_conflict_cnt) {
          is_multi_val = true;
          continue;
        }
        MarkUsed(&(conflict_marks.back()), sample_indices[fidx],
                 num_per_col[fidx]);
      }
    }
    multi_val_group->push_back(is_multi_val);
  }
  return features_in_group;
}

std::vector<std::vector<int>> FastFeatureBundling(
    const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
    int** sample_indices, double** sample_values, const int* num_per_col,
    int num_sample_col, data_size_t total_sample_cnt,
    const std::vector<int>& used_features, data_size_t num_data,
    bool is_use_gpu, bool is_sparse, std::vector<int8_t>* multi_val_group) {
  Common::FunctionTimer fun_timer("Dataset::FastFeatureBundling", global_timer);
  std::vector<size_t> feature_non_zero_cnt;
  feature_non_zero_cnt.reserve(used_features.size());
  // put dense feature first
  for (auto fidx : used_features) {
    if (fidx < num_sample_col) {
      feature_non_zero_cnt.emplace_back(num_per_col[fidx]);
    } else {
      feature_non_zero_cnt.emplace_back(0);
    }
  }
  // sort by non zero cnt
  std::vector<int> sorted_idx;
  sorted_idx.reserve(used_features.size());
  for (int i = 0; i < static_cast<int>(used_features.size()); ++i) {
    sorted_idx.emplace_back(i);
  }
  // sort by non zero cnt, bigger first
  std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                   [&feature_non_zero_cnt](int a, int b) {
                     return feature_non_zero_cnt[a] > feature_non_zero_cnt[b];
                   });

  std::vector<int> feature_order_by_cnt;
  feature_order_by_cnt.reserve(sorted_idx.size());
  for (auto sidx : sorted_idx) {
    feature_order_by_cnt.push_back(used_features[sidx]);
  }

  std::vector<std::vector<int>> tmp_indices;
  std::vector<int> tmp_num_per_col(num_sample_col, 0);
  for (auto fidx : used_features) {
    if (fidx >= num_sample_col) {
      continue;
    }
    auto ret = FixSampleIndices(
        bin_mappers[fidx].get(), static_cast<int>(total_sample_cnt),
        num_per_col[fidx], sample_indices[fidx], sample_values[fidx]);
    if (!ret.empty()) {
      tmp_indices.push_back(ret);
      tmp_num_per_col[fidx] = static_cast<int>(ret.size());
      sample_indices[fidx] = tmp_indices.back().data();
    } else {
      tmp_num_per_col[fidx] = num_per_col[fidx];
    }
  }
  std::vector<int8_t> group_is_multi_val, group_is_multi_val2;
  auto features_in_group =
      FindGroups(bin_mappers, used_features, sample_indices,
                 tmp_num_per_col.data(), num_sample_col, total_sample_cnt,
                 num_data, is_use_gpu, is_sparse, &group_is_multi_val);
  auto group2 =
      FindGroups(bin_mappers, feature_order_by_cnt, sample_indices,
                 tmp_num_per_col.data(), num_sample_col, total_sample_cnt,
                 num_data, is_use_gpu, is_sparse, &group_is_multi_val2);

  if (features_in_group.size() > group2.size()) {
    features_in_group = group2;
    group_is_multi_val = group_is_multi_val2;
  }
  // shuffle groups
  int num_group = static_cast<int>(features_in_group.size());
  Random tmp_rand(num_data);
  for (int i = 0; i < num_group - 1; ++i) {
    int j = tmp_rand.NextShort(i + 1, num_group);
    std::swap(features_in_group[i], features_in_group[j]);
    // Using std::swap for vector<bool> will cause the wrong result.
    std::swap(group_is_multi_val[i], group_is_multi_val[j]);
  }
  *multi_val_group = group_is_multi_val;
  return features_in_group;
}

void Dataset::Construct(std::vector<std::unique_ptr<BinMapper>>* bin_mappers,
                        int num_total_features,
                        const std::vector<std::vector<double>>& forced_bins,
                        int** sample_non_zero_indices,
                        double** sample_values,
                        const int* num_per_col,
                        int num_sample_col,
                        size_t total_sample_cnt,
                        const Config& io_config) {
  num_total_features_ = num_total_features;
  CHECK_EQ(num_total_features_, static_cast<int>(bin_mappers->size()));
  // get num_features
  std::vector<int> used_features;
  auto& ref_bin_mappers = *bin_mappers;
  for (int i = 0; i < static_cast<int>(bin_mappers->size()); ++i) {
    if (ref_bin_mappers[i] != nullptr && !ref_bin_mappers[i]->is_trivial()) {
      used_features.emplace_back(i);
    }
  }
  if (used_features.empty()) {
    Log::Warning(
        "There are no meaningful features which satisfy the provided configuration. "
        "Decreasing Dataset parameters min_data_in_bin or min_data_in_leaf and re-constructing "
        "Dataset might resolve this warning.");
  }
  auto features_in_group = OneFeaturePerGroup(used_features);

  auto is_sparse = io_config.is_enable_sparse;
  if (io_config.device_type == std::string("cuda")) {
      LGBM_config_::current_device = lgbm_device_cuda;
      if ((io_config.device_type == std::string("cuda")) && is_sparse) {
        Log::Warning("Using sparse features with CUDA is currently not supported.");
        is_sparse = false;
      }
  }

  std::vector<int8_t> group_is_multi_val(used_features.size(), 0);
  if (io_config.enable_bundle && !used_features.empty()) {
    bool lgbm_is_gpu_used = io_config.device_type == std::string("gpu") || io_config.device_type == std::string("cuda");
    features_in_group = FastFeatureBundling(
        *bin_mappers, sample_non_zero_indices, sample_values, num_per_col,
        num_sample_col, static_cast<data_size_t>(total_sample_cnt),
        used_features, num_data_, lgbm_is_gpu_used,
        is_sparse, &group_is_multi_val);
  }

  num_features_ = 0;
  for (const auto& fs : features_in_group) {
    num_features_ += static_cast<int>(fs.size());
  }
  int cur_fidx = 0;
  used_feature_map_ = std::vector<int>(num_total_features_, -1);
  num_groups_ = static_cast<int>(features_in_group.size());
  real_feature_idx_.resize(num_features_);
  feature2group_.resize(num_features_);
  feature2subfeature_.resize(num_features_);
  feature_need_push_zeros_.clear();
  group_bin_boundaries_.clear();
  uint64_t num_total_bin = 0;
  group_bin_boundaries_.push_back(num_total_bin);
  group_feature_start_.resize(num_groups_);
  group_feature_cnt_.resize(num_groups_);
  for (int i = 0; i < num_groups_; ++i) {
    auto cur_features = features_in_group[i];
    int cur_cnt_features = static_cast<int>(cur_features.size());
    group_feature_start_[i] = cur_fidx;
    group_feature_cnt_[i] = cur_cnt_features;
    // get bin_mappers
    std::vector<std::unique_ptr<BinMapper>> cur_bin_mappers;
    for (int j = 0; j < cur_cnt_features; ++j) {
      int real_fidx = cur_features[j];
      used_feature_map_[real_fidx] = cur_fidx;
      real_feature_idx_[cur_fidx] = real_fidx;
      feature2group_[cur_fidx] = i;
      feature2subfeature_[cur_fidx] = j;
      cur_bin_mappers.emplace_back(ref_bin_mappers[real_fidx].release());
      if (cur_bin_mappers.back()->GetDefaultBin() !=
          cur_bin_mappers.back()->GetMostFreqBin()) {
        feature_need_push_zeros_.push_back(cur_fidx);
      }
      ++cur_fidx;
    }
    feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(
      new FeatureGroup(cur_cnt_features, group_is_multi_val[i], &cur_bin_mappers, num_data_, i)));
    num_total_bin += feature_groups_[i]->num_total_bin_;
    group_bin_boundaries_.push_back(num_total_bin);
  }
  if (!io_config.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(num_total_features_),
             io_config.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(io_config.max_bin_by_feature.begin(),
                                io_config.max_bin_by_feature.end())), 1);
    max_bin_by_feature_.resize(num_total_features_);
    max_bin_by_feature_.assign(io_config.max_bin_by_feature.begin(),
                               io_config.max_bin_by_feature.end());
  }
  forced_bin_bounds_ = forced_bins;
  max_bin_ = io_config.max_bin;
  min_data_in_bin_ = io_config.min_data_in_bin;
  bin_construct_sample_cnt_ = io_config.bin_construct_sample_cnt;
  use_missing_ = io_config.use_missing;
  zero_as_missing_ = io_config.zero_as_missing;
  has_raw_ = false;
  if (io_config.linear_tree) {
    has_raw_ = true;
  }
  numeric_feature_map_ = std::vector<int>(num_features_, -1);
  num_numeric_features_ = 0;
  for (int i = 0; i < num_features_; ++i) {
    if (FeatureBinMapper(i)->bin_type() == BinType::NumericalBin) {
      numeric_feature_map_[i] = num_numeric_features_;
      ++num_numeric_features_;
    }
  }
  device_type_ = io_config.device_type;
  gpu_device_id_ = io_config.gpu_device_id;
}

void Dataset::FinishLoad() {
  if (is_finish_load_) {
    return;
  }
  if (num_groups_ > 0) {
    for (int i = 0; i < num_groups_; ++i) {
      feature_groups_[i]->FinishLoad();
    }
  }
  metadata_.FinishLoad();

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    CreateCUDAColumnData();
    metadata_.CreateCUDAMetadata(gpu_device_id_);
  } else {
    cuda_column_data_.reset(nullptr);
  }
  #endif  // USE_CUDA
  is_finish_load_ = true;
}

void PushDataToMultiValBin(
    data_size_t num_data, const std::vector<uint32_t> most_freq_bins,
    const std::vector<uint32_t> offsets,
    std::vector<std::vector<std::unique_ptr<BinIterator>>>* iters,
    MultiValBin* ret) {
  Common::FunctionTimer fun_time("Dataset::PushDataToMultiValBin",
                                 global_timer);
  if (ret->IsSparse()) {
    Threading::For<data_size_t>(
        0, num_data, 1024, [&](int tid, data_size_t start, data_size_t end) {
          std::vector<uint32_t> cur_data;
          cur_data.reserve(most_freq_bins.size());
          for (size_t j = 0; j < most_freq_bins.size(); ++j) {
            (*iters)[tid][j]->Reset(start);
          }
          for (data_size_t i = start; i < end; ++i) {
            cur_data.clear();
            for (size_t j = 0; j < most_freq_bins.size(); ++j) {
              // for sparse multi value bin, we store the feature bin values with offset added
              auto cur_bin = (*iters)[tid][j]->Get(i);
              if (cur_bin == most_freq_bins[j]) {
                continue;
              }
              cur_bin += offsets[j];
              if (most_freq_bins[j] == 0) {
                cur_bin -= 1;
              }
              cur_data.push_back(cur_bin);
            }
            ret->PushOneRow(tid, i, cur_data);
          }
        });
  } else {
    Threading::For<data_size_t>(
        0, num_data, 1024, [&](int tid, data_size_t start, data_size_t end) {
          std::vector<uint32_t> cur_data(most_freq_bins.size(), 0);
          for (size_t j = 0; j < most_freq_bins.size(); ++j) {
            (*iters)[tid][j]->Reset(start);
          }
          for (data_size_t i = start; i < end; ++i) {
            for (size_t j = 0; j < most_freq_bins.size(); ++j) {
              // for dense multi value bin, the feature bin values without offsets are used
              auto cur_bin = (*iters)[tid][j]->Get(i);
              cur_data[j] = cur_bin;
            }
            ret->PushOneRow(tid, i, cur_data);
          }
        });
  }
}

MultiValBin* Dataset::GetMultiBinFromSparseFeatures(const std::vector<uint32_t>& offsets) const {
  Common::FunctionTimer fun_time("Dataset::GetMultiBinFromSparseFeatures",
                                 global_timer);
  int multi_group_id = -1;
  for (int i = 0; i < num_groups_; ++i) {
    if (feature_groups_[i]->is_multi_val_) {
      if (multi_group_id < 0) {
        multi_group_id = i;
      } else {
        Log::Fatal("Bug. There should be only one multi-val group.");
      }
    }
  }
  if (multi_group_id < 0) {
    return nullptr;
  }
  const int num_feature = feature_groups_[multi_group_id]->num_feature_;
  int num_threads = OMP_NUM_THREADS();

  std::vector<std::vector<std::unique_ptr<BinIterator>>> iters(num_threads);
  std::vector<uint32_t> most_freq_bins;
  double sum_sparse_rate = 0;
  for (int i = 0; i < num_feature; ++i) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < num_threads; ++tid) {
      iters[tid].emplace_back(
          feature_groups_[multi_group_id]->SubFeatureIterator(i));
    }
    most_freq_bins.push_back(
        feature_groups_[multi_group_id]->bin_mappers_[i]->GetMostFreqBin());
    sum_sparse_rate +=
        feature_groups_[multi_group_id]->bin_mappers_[i]->sparse_rate();
  }
  sum_sparse_rate /= num_feature;
  Log::Debug("Dataset::GetMultiBinFromSparseFeatures: sparse rate %f",
             sum_sparse_rate);
  std::unique_ptr<MultiValBin> ret;
  ret.reset(MultiValBin::CreateMultiValBin(num_data_, offsets.back(),
                                           num_feature, sum_sparse_rate, offsets));
  PushDataToMultiValBin(num_data_, most_freq_bins, offsets, &iters, ret.get());
  ret->FinishLoad();
  return ret.release();
}

MultiValBin* Dataset::GetMultiBinFromAllFeatures(const std::vector<uint32_t>& offsets) const {
  Common::FunctionTimer fun_time("Dataset::GetMultiBinFromAllFeatures",
                                 global_timer);
  int num_threads = OMP_NUM_THREADS();
  double sum_dense_ratio = 0;

  std::unique_ptr<MultiValBin> ret;
  std::vector<std::vector<std::unique_ptr<BinIterator>>> iters(num_threads);
  std::vector<uint32_t> most_freq_bins;
  int ncol = 0;
  for (int gid = 0; gid < num_groups_; ++gid) {
    if (feature_groups_[gid]->is_multi_val_) {
      ncol += feature_groups_[gid]->num_feature_;
    } else {
      ++ncol;
    }
    for (int fid = 0; fid < feature_groups_[gid]->num_feature_; ++fid) {
      const auto& bin_mapper = feature_groups_[gid]->bin_mappers_[fid];
      sum_dense_ratio += 1.0f - bin_mapper->sparse_rate();
    }
  }
  sum_dense_ratio /= ncol;
  for (int gid = 0; gid < num_groups_; ++gid) {
    if (feature_groups_[gid]->is_multi_val_) {
      for (int fid = 0; fid < feature_groups_[gid]->num_feature_; ++fid) {
        const auto& bin_mapper = feature_groups_[gid]->bin_mappers_[fid];
        most_freq_bins.push_back(bin_mapper->GetMostFreqBin());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
        for (int tid = 0; tid < num_threads; ++tid) {
          iters[tid].emplace_back(
              feature_groups_[gid]->SubFeatureIterator(fid));
        }
      }
    } else {
      most_freq_bins.push_back(0);
      for (int tid = 0; tid < num_threads; ++tid) {
        iters[tid].emplace_back(feature_groups_[gid]->FeatureGroupIterator());
      }
    }
  }
  CHECK(static_cast<int>(most_freq_bins.size()) == ncol);
  Log::Debug("Dataset::GetMultiBinFromAllFeatures: sparse rate %f",
             1.0 - sum_dense_ratio);
  ret.reset(MultiValBin::CreateMultiValBin(
      num_data_, offsets.back(), static_cast<int>(most_freq_bins.size()),
      1.0 - sum_dense_ratio, offsets));
  PushDataToMultiValBin(num_data_, most_freq_bins, offsets, &iters, ret.get());
  ret->FinishLoad();
  return ret.release();
}

template <bool USE_QUANT_GRAD, int HIST_BITS>
TrainingShareStates* Dataset::GetShareStates(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const {
  Common::FunctionTimer fun_timer("Dataset::TestMultiThreadingMethod",
                                  global_timer);
  if (force_col_wise && force_row_wise) {
    Log::Fatal(
        "Cannot set both of `force_col_wise` and `force_row_wise` to `true` at "
        "the same time");
  }
  if (num_groups_ <= 0) {
    TrainingShareStates* share_state = new TrainingShareStates();
    share_state->is_col_wise = true;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  }
  if (force_col_wise) {
    TrainingShareStates* share_state = new TrainingShareStates();
    std::vector<uint32_t> offsets;
    share_state->CalcBinOffsets(
      feature_groups_, &offsets, true);
    share_state->SetMultiValBin(GetMultiBinFromSparseFeatures(offsets),
      num_data_, feature_groups_, false, true, num_grad_quant_bins);
    share_state->is_col_wise = true;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  } else if (force_row_wise) {
    TrainingShareStates* share_state = new TrainingShareStates();
    std::vector<uint32_t> offsets;
    share_state->CalcBinOffsets(
      feature_groups_, &offsets, false);
    share_state->SetMultiValBin(GetMultiBinFromAllFeatures(offsets), num_data_,
      feature_groups_, false, false, num_grad_quant_bins);
    share_state->is_col_wise = false;
    share_state->is_constant_hessian = is_constant_hessian;
    return share_state;
  } else {
    std::unique_ptr<MultiValBin> sparse_bin;
    std::unique_ptr<MultiValBin> all_bin;
    std::unique_ptr<TrainingShareStates> col_wise_state;
    std::unique_ptr<TrainingShareStates> row_wise_state;
    col_wise_state.reset(new TrainingShareStates());
    row_wise_state.reset(new TrainingShareStates());

    std::chrono::duration<double, std::milli> col_wise_init_time, row_wise_init_time;
    auto start_time = std::chrono::steady_clock::now();
    std::vector<uint32_t> col_wise_offsets;
    col_wise_state->CalcBinOffsets(feature_groups_, &col_wise_offsets, true);
    col_wise_state->SetMultiValBin(GetMultiBinFromSparseFeatures(col_wise_offsets), num_data_,
      feature_groups_, false, true, num_grad_quant_bins);
    col_wise_init_time = std::chrono::steady_clock::now() - start_time;

    start_time = std::chrono::steady_clock::now();
    std::vector<uint32_t> row_wise_offsets;
    row_wise_state->CalcBinOffsets(feature_groups_, &row_wise_offsets, false);
    row_wise_state->SetMultiValBin(GetMultiBinFromAllFeatures(row_wise_offsets), num_data_,
      feature_groups_, false, false, num_grad_quant_bins);
    row_wise_init_time = std::chrono::steady_clock::now() - start_time;

    uint64_t max_total_bin = std::max<uint64_t>(row_wise_state->num_hist_total_bin(),
      col_wise_state->num_hist_total_bin());
    std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>
        hist_data(max_total_bin * 2);

    Log::Debug(
      "init for col-wise cost %f seconds, init for row-wise cost %f seconds",
      col_wise_init_time * 1e-3, row_wise_init_time * 1e-3);

    col_wise_state->is_col_wise = true;
    col_wise_state->is_constant_hessian = is_constant_hessian;
    InitTrain(is_feature_used, col_wise_state.get());
    row_wise_state->is_col_wise = false;
    row_wise_state->is_constant_hessian = is_constant_hessian;
    InitTrain(is_feature_used, row_wise_state.get());
    std::chrono::duration<double, std::milli> col_wise_time, row_wise_time;
    start_time = std::chrono::steady_clock::now();
    ConstructHistograms<USE_QUANT_GRAD, HIST_BITS>(is_feature_used, nullptr, num_data_, gradients,
                        hessians, gradients, hessians, col_wise_state.get(),
                        hist_data.data());
    col_wise_time = std::chrono::steady_clock::now() - start_time;
    start_time = std::chrono::steady_clock::now();
    ConstructHistograms<USE_QUANT_GRAD, HIST_BITS>(is_feature_used, nullptr, num_data_, gradients,
                        hessians, gradients, hessians, row_wise_state.get(),
                        hist_data.data());
    row_wise_time = std::chrono::steady_clock::now() - start_time;

    if (col_wise_time < row_wise_time) {
      auto overhead_cost = row_wise_init_time + row_wise_time + col_wise_time;
      Log::Info(
          "Auto-choosing col-wise multi-threading, the overhead of testing was "
          "%f seconds.\n"
          "You can set `force_col_wise=true` to remove the overhead.",
          overhead_cost * 1e-3);
      return col_wise_state.release();
    } else {
      auto overhead_cost = col_wise_init_time + row_wise_time + col_wise_time;
      Log::Info(
          "Auto-choosing row-wise multi-threading, the overhead of testing was "
          "%f seconds.\n"
          "You can set `force_row_wise=true` to remove the overhead.\n"
          "And if memory is not enough, you can set `force_col_wise=true`.",
          overhead_cost * 1e-3);
      if (row_wise_state->IsSparseRowwise()) {
        Log::Debug("Using Sparse Multi-Val Bin");
      } else {
        Log::Debug("Using Dense Multi-Val Bin");
      }
      return row_wise_state.release();
    }
  }
}

template TrainingShareStates* Dataset::GetShareStates<false, 0>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

template TrainingShareStates* Dataset::GetShareStates<true, 16>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

template TrainingShareStates* Dataset::GetShareStates<true, 32>(
    score_t* gradients, score_t* hessians,
    const std::vector<int8_t>& is_feature_used, bool is_constant_hessian,
    bool force_col_wise, bool force_row_wise,
    const int num_grad_quant_bins) const;

void Dataset::CopyFeatureMapperFrom(const Dataset* dataset) {
  feature_groups_.clear();
  num_features_ = dataset->num_features_;
  num_groups_ = dataset->num_groups_;
  has_raw_ = dataset->has_raw();
  // copy feature bin mapper data
  for (int i = 0; i < num_groups_; ++i) {
    feature_groups_.emplace_back(
        new FeatureGroup(*dataset->feature_groups_[i], num_data_));
  }
  feature_groups_.shrink_to_fit();
  used_feature_map_ = dataset->used_feature_map_;
  num_total_features_ = dataset->num_total_features_;
  feature_names_ = dataset->feature_names_;
  label_idx_ = dataset->label_idx_;
  real_feature_idx_ = dataset->real_feature_idx_;
  feature2group_ = dataset->feature2group_;
  feature2subfeature_ = dataset->feature2subfeature_;
  group_bin_boundaries_ = dataset->group_bin_boundaries_;
  group_feature_start_ = dataset->group_feature_start_;
  group_feature_cnt_ = dataset->group_feature_cnt_;
  forced_bin_bounds_ = dataset->forced_bin_bounds_;
  feature_need_push_zeros_ = dataset->feature_need_push_zeros_;
  max_bin_ = dataset->max_bin_;
  min_data_in_bin_ = dataset->min_data_in_bin_;
  bin_construct_sample_cnt_ = dataset->bin_construct_sample_cnt_;
  use_missing_ = dataset->use_missing_;
  zero_as_missing_ = dataset->zero_as_missing_;
}

void Dataset::CreateValid(const Dataset* dataset) {
  feature_groups_.clear();
  num_features_ = dataset->num_features_;
  num_groups_ = num_features_;
  max_bin_ = dataset->max_bin_;
  min_data_in_bin_ = dataset->min_data_in_bin_;
  bin_construct_sample_cnt_ = dataset->bin_construct_sample_cnt_;
  use_missing_ = dataset->use_missing_;
  zero_as_missing_ = dataset->zero_as_missing_;
  feature2group_.clear();
  feature2subfeature_.clear();
  has_raw_ = dataset->has_raw();
  numeric_feature_map_ = dataset->numeric_feature_map_;
  num_numeric_features_ = dataset->num_numeric_features_;
  // copy feature bin mapper data
  feature_need_push_zeros_.clear();
  group_bin_boundaries_.clear();
  uint64_t num_total_bin = 0;
  group_bin_boundaries_.push_back(num_total_bin);
  group_feature_start_.resize(num_groups_);
  group_feature_cnt_.resize(num_groups_);
  for (int i = 0; i < num_features_; ++i) {
    std::vector<std::unique_ptr<BinMapper>> bin_mappers;
    bin_mappers.emplace_back(new BinMapper(*(dataset->FeatureBinMapper(i))));
    if (bin_mappers.back()->GetDefaultBin() !=
        bin_mappers.back()->GetMostFreqBin()) {
      feature_need_push_zeros_.push_back(i);
    }
    feature_groups_.emplace_back(new FeatureGroup(&bin_mappers, num_data_));
    feature2group_.push_back(i);
    feature2subfeature_.push_back(0);
    num_total_bin += feature_groups_[i]->num_total_bin_;
    group_bin_boundaries_.push_back(num_total_bin);
    group_feature_start_[i] = i;
    group_feature_cnt_[i] = 1;
  }

  feature_groups_.shrink_to_fit();
  used_feature_map_ = dataset->used_feature_map_;
  num_total_features_ = dataset->num_total_features_;
  feature_names_ = dataset->feature_names_;
  label_idx_ = dataset->label_idx_;
  real_feature_idx_ = dataset->real_feature_idx_;
  forced_bin_bounds_ = dataset->forced_bin_bounds_;
  device_type_ = dataset->device_type_;
  gpu_device_id_ = dataset->gpu_device_id_;
}

void Dataset::ReSize(data_size_t num_data) {
  if (num_data_ != num_data) {
    num_data_ = num_data;
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int group = 0; group < num_groups_; ++group) {
      OMP_LOOP_EX_BEGIN();
      feature_groups_[group]->ReSize(num_data_);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
}


void Dataset::CopySubrowHostPart(
    const Dataset* fullset, const data_size_t* used_indices,
    data_size_t num_used_indices, bool need_meta_data,
    const std::vector<int8_t>* is_feature_used) {
  CHECK_EQ(num_used_indices, num_data_);

  std::vector<int> group_ids, subfeature_ids;
  group_ids.reserve(num_features_);
  subfeature_ids.reserve(num_features_);
  if (is_feature_used == nullptr) {
    // Preserve the native task sequence exactly when no pre-sampling mask is
    // available: group order, followed by subfeature order for multi-value
    // groups.
    for (int group = 0; group < num_groups_; ++group) {
      if (fullset->IsMultiGroup(group)) {
        for (int sub_feature = 0; sub_feature <
            fullset->feature_groups_[group]->num_feature_; ++sub_feature) {
          group_ids.emplace_back(group);
          subfeature_ids.emplace_back(sub_feature);
        }
      } else {
        group_ids.emplace_back(group);
        subfeature_ids.emplace_back(-1);
      }
    }
  } else {
    CHECK_EQ(num_features_, fullset->num_features_);
    CHECK_EQ(num_groups_, fullset->num_groups_);
    CHECK_EQ(is_feature_used->size(),
             static_cast<size_t>(fullset->num_features_));
    // Retain the native canonical task order while omitting physical columns
    // that the already-installed tree mask cannot use. An ordinary EFB group
    // has one packed Bin, so any selected member requires copying the whole
    // group. Multi-value groups have independent member bins and can copy
    // only selected members without changing the Dataset schema.
    for (int group = 0; group < num_groups_; ++group) {
      const int feature_start = fullset->group_feature_start_[group];
      const int feature_count = fullset->group_feature_cnt_[group];
      CHECK_GE(feature_start, 0);
      CHECK_GT(feature_count, 0);
      CHECK_LE(feature_start + feature_count, fullset->num_features_);
      if (fullset->IsMultiGroup(group)) {
        CHECK_EQ(feature_count,
                 fullset->feature_groups_[group]->num_feature_);
        for (int sub_feature = 0; sub_feature < feature_count;
             ++sub_feature) {
          if ((*is_feature_used)[feature_start + sub_feature] != 0) {
            group_ids.emplace_back(group);
            subfeature_ids.emplace_back(sub_feature);
          }
        }
      } else {
        bool group_is_used = false;
        for (int feature_offset = 0; feature_offset < feature_count;
             ++feature_offset) {
          if ((*is_feature_used)[feature_start + feature_offset] != 0) {
            group_is_used = true;
            break;
          }
        }
        if (group_is_used) {
          group_ids.emplace_back(group);
          subfeature_ids.emplace_back(-1);
        }
      }
    }
  }
  int num_copy_tasks = static_cast<int>(group_ids.size());

  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(dynamic)
  for (int task_id = 0; task_id < num_copy_tasks; ++task_id) {
    OMP_LOOP_EX_BEGIN();
    int group = group_ids[task_id];
    int subfeature = subfeature_ids[task_id];
    feature_groups_[group]->CopySubrowByCol(fullset->feature_groups_[group].get(),
                                            used_indices, num_used_indices, subfeature);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  if (need_meta_data) {
    metadata_.Init(fullset->metadata_, used_indices, num_used_indices);
  }
  is_finish_load_ = true;
  numeric_feature_map_ = fullset->numeric_feature_map_;
  num_numeric_features_ = fullset->num_numeric_features_;
  if (has_raw_) {
    ResizeRaw(num_used_indices);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < num_used_indices; ++i) {
      for (int j = 0; j < num_numeric_features_; ++j) {
        raw_data_[j][i] = fullset->raw_data_[j][used_indices[i]];
      }
    }
  }
}

void Dataset::CopySubrow(const Dataset* fullset,
                         const data_size_t* used_indices,
                         data_size_t num_used_indices, bool need_meta_data) {
  CopySubrow(fullset, used_indices, num_used_indices, need_meta_data, nullptr);
}

void Dataset::CopySubrow(
    const Dataset* fullset, const data_size_t* used_indices,
    data_size_t num_used_indices, bool need_meta_data,
    const std::vector<int8_t>* is_feature_used) {
  CopySubrowHostPart(fullset, used_indices, num_used_indices, need_meta_data,
                     is_feature_used);

  // update CUDA storage for column data and metadata
  device_type_ = fullset->device_type_;
  gpu_device_id_ = fullset->gpu_device_id_;

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    if (cuda_column_data_ == nullptr) {
      cuda_column_data_.reset(new CUDAColumnData(num_used_indices, gpu_device_id_));
      metadata_.CreateCUDAMetadata(gpu_device_id_);
    }
    cuda_column_data_->CopySubrow(fullset->cuda_column_data(), used_indices, num_used_indices);
  }
  #endif  // USE_CUDA
}

void Dataset::CopySubrowToDevice(const Dataset* fullset,
                                 const data_size_t* used_indices,
                                 data_size_t num_used_indices, bool need_meta_data,
                                 int gpu_device_id) {
  CopySubrowHostPart(fullset, used_indices, num_used_indices, need_meta_data,
                     nullptr);

  // update CUDA storage for column data and metadata
  device_type_ = fullset->device_type_;
  gpu_device_id_ = gpu_device_id;

  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    if (cuda_column_data_ == nullptr) {
      cuda_column_data_.reset(new CUDAColumnData(num_used_indices, gpu_device_id_));
      metadata_.CreateCUDAMetadata(gpu_device_id_);
    }
    cuda_column_data_->CopySubrow(fullset->cuda_column_data(), used_indices, num_used_indices);
  }
  #endif  // USE_CUDA
}

#ifndef LGB_R_BUILD
bool Dataset::SetFieldFromArrow(const char* field_name, struct ArrowArrayStream* stream) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
    metadata_.SetLabel(stream);
  } else if (name == std::string("weight") || name == std::string("weights")) {
    metadata_.SetWeights(stream);
  } else if (name == std::string("init_score")) {
    metadata_.SetInitScore(stream);
  } else if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(stream);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(stream);
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetFieldFromArrow(const char* field_name, int64_t n_chunks,
                                struct ArrowArray* chunks, struct ArrowSchema* schema) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
    metadata_.SetLabel(n_chunks, chunks, schema);
  } else if (name == std::string("weight") || name == std::string("weights")) {
    metadata_.SetWeights(n_chunks, chunks, schema);
  } else if (name == std::string("init_score")) {
    metadata_.SetInitScore(n_chunks, chunks, schema);
  } else if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(n_chunks, chunks, schema);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(n_chunks, chunks, schema);
  } else {
    return false;
  }
  return true;
}
#endif  // LGB_R_BUILD

bool Dataset::SetFloatField(const char* field_name, const float* field_data,
                            data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    metadata_.SetLabel(field_data, num_element);
#endif
  } else if (name == std::string("weight") || name == std::string("weights")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    metadata_.SetWeights(field_data, num_element);
#endif
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetDoubleField(const char* field_name, const double* field_data,
                             data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("init_score")) {
    metadata_.SetInitScore(field_data, num_element);
  } else {
    return false;
  }
  return true;
}

bool Dataset::SetIntField(const char* field_name, const int* field_data,
                          data_size_t num_element) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("query") || name == std::string("group")) {
    metadata_.SetQuery(field_data, num_element);
  } else if (name == std::string("position")) {
    metadata_.SetPosition(field_data, num_element);
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetFloatField(const char* field_name, data_size_t* out_len,
                            const float** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("label") || name == std::string("target")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    *out_ptr = metadata_.label();
    *out_len = num_data_;
#endif
  } else if (name == std::string("weight") || name == std::string("weights")) {
#ifdef LABEL_T_USE_DOUBLE
    Log::Fatal("Don't support LABEL_T_USE_DOUBLE");
#else
    *out_ptr = metadata_.weights();
    *out_len = num_data_;
#endif
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetDoubleField(const char* field_name, data_size_t* out_len,
                             const double** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("init_score")) {
    *out_ptr = metadata_.init_score();
    *out_len = static_cast<data_size_t>(metadata_.num_init_score());
  } else {
    return false;
  }
  return true;
}

bool Dataset::GetIntField(const char* field_name, data_size_t* out_len,
                          const int** out_ptr) {
  std::string name(field_name);
  name = Common::Trim(name);
  if (name == std::string("query") || name == std::string("group")) {
    *out_ptr = metadata_.query_boundaries();
    *out_len = metadata_.num_queries() + 1;
  } else if (name == std::string("position")) {
    *out_ptr = metadata_.positions();
    *out_len = num_data_;
  } else {
    return false;
  }
  return true;
}

void Dataset::SaveBinaryFile(const char* bin_filename) {
  if (bin_filename != nullptr && std::string(bin_filename) == data_filename_) {
    Log::Warning("Binary file %s already exists", bin_filename);
    return;
  }
  // if not pass a filename, just append ".bin" of original file
  std::string bin_filename_str(data_filename_);
  if (bin_filename == nullptr || bin_filename[0] == '\0') {
    bin_filename_str.append(".bin");
    bin_filename = bin_filename_str.c_str();
  }
  bool is_file_existed = false;

  if (VirtualFileWriter::Exists(bin_filename)) {
    is_file_existed = true;
    Log::Warning("File %s exists, cannot save binary to it", bin_filename);
  }

  if (!is_file_existed) {
    auto writer = VirtualFileWriter::Make(bin_filename);
    if (!writer->Init()) {
      Log::Fatal("Cannot write binary data to %s ", bin_filename);
    }
    Log::Info("Saving data to binary file %s", bin_filename);
    size_t size_of_token = std::strlen(binary_file_token);
    writer->AlignedWrite(binary_file_token, size_of_token);

    // Write the basic header information for the dataset
    SerializeHeader(writer.get());

    // get size of meta data
    size_t size_of_metadata = metadata_.SizesInByte();
    writer->Write(&size_of_metadata, sizeof(size_of_metadata));
    // write meta data
    metadata_.SaveBinaryToFile(writer.get());

    // write feature data
    for (int i = 0; i < num_groups_; ++i) {
      // get size of feature
      size_t size_of_feature = feature_groups_[i]->SizesInByte();
      writer->Write(&size_of_feature, sizeof(size_of_feature));
      // write feature
      feature_groups_[i]->SerializeToBinary(writer.get());
    }

    // write raw data; use row-major order so we can read row-by-row
    if (has_raw_) {
      for (int i = 0; i < num_data_; ++i) {
        for (int j = 0; j < num_features_; ++j) {
          int feat_ind = numeric_feature_map_[j];
          if (feat_ind > -1) {
            writer->Write(&raw_data_[feat_ind][i], sizeof(float));
          }
        }
      }
    }
  }
}

void Dataset::SerializeReference(ByteBuffer* buffer) {
  Log::Info("Saving data reference to binary buffer");

  // Calculate approximate size of output and reserve space
  size_t size_of_token = std::strlen(binary_serialized_reference_token);
  size_t initial_capacity = size_of_token + GetSerializedHeaderSize();
  // write feature group definitions
  for (int i = 0; i < num_groups_; ++i) {
    initial_capacity += feature_groups_[i]->SizesInByte(/* include_data */ false);
  }

  // Give a little extra just in case, to avoid unnecessary resizes
  buffer->Reserve(static_cast<size_t>(1.1 * static_cast<double>(initial_capacity)));

  // Write token that marks the data as binary reference, and the version
  buffer->AlignedWrite(binary_serialized_reference_token, size_of_token);
  buffer->AlignedWrite(serialized_reference_version, kSerializedReferenceVersionLength);

  // Write the basic definition of the overall dataset
  SerializeHeader(buffer);

  // write feature group definitions
  for (int i = 0; i < num_groups_; ++i) {
    // get size of feature
    size_t size_of_feature = feature_groups_[i]->SizesInByte(false);
    buffer->Write(&size_of_feature, sizeof(size_of_feature));
    // write feature
    feature_groups_[i]->SerializeToBinary(buffer, /* include_data */ false);
  }
}

size_t Dataset::GetSerializedHeaderSize() {
  size_t size_of_header =
    VirtualFileWriter::AlignedSize(sizeof(num_data_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_features_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_total_features_)) +
    VirtualFileWriter::AlignedSize(sizeof(int) * num_total_features_) +
    VirtualFileWriter::AlignedSize(sizeof(label_idx_)) +
    VirtualFileWriter::AlignedSize(sizeof(num_groups_)) +
    3 * VirtualFileWriter::AlignedSize(sizeof(int) * num_features_) +
    sizeof(uint64_t) * (num_groups_ + 1) +
    2 * VirtualFileWriter::AlignedSize(sizeof(int) * num_groups_) +
    VirtualFileWriter::AlignedSize(sizeof(int32_t) * num_total_features_) +
    VirtualFileWriter::AlignedSize(sizeof(int)) * 3 +
    VirtualFileWriter::AlignedSize(sizeof(bool)) * 3;
  // size of feature names and forced bins
  for (int i = 0; i < num_total_features_; ++i) {
    size_of_header +=
      VirtualFileWriter::AlignedSize(feature_names_[i].size()) +
      VirtualFileWriter::AlignedSize(sizeof(int)) +
      forced_bin_bounds_[i].size() * sizeof(double) +
      VirtualFileWriter::AlignedSize(sizeof(int));
  }

  return size_of_header;
}

void Dataset::SerializeHeader(BinaryWriter* writer) {
  size_t size_of_header = GetSerializedHeaderSize();
  writer->Write(&size_of_header, sizeof(size_of_header));

  // write header
  writer->AlignedWrite(&num_data_, sizeof(num_data_));
  writer->AlignedWrite(&num_features_, sizeof(num_features_));
  writer->AlignedWrite(&num_total_features_, sizeof(num_total_features_));
  writer->AlignedWrite(&label_idx_, sizeof(label_idx_));
  writer->AlignedWrite(&max_bin_, sizeof(max_bin_));
  writer->AlignedWrite(&bin_construct_sample_cnt_,
    sizeof(bin_construct_sample_cnt_));
  writer->AlignedWrite(&min_data_in_bin_, sizeof(min_data_in_bin_));
  writer->AlignedWrite(&use_missing_, sizeof(use_missing_));
  writer->AlignedWrite(&zero_as_missing_, sizeof(zero_as_missing_));
  writer->AlignedWrite(&has_raw_, sizeof(has_raw_));
  writer->AlignedWrite(used_feature_map_.data(),
    sizeof(int) * num_total_features_);
  writer->AlignedWrite(&num_groups_, sizeof(num_groups_));
  writer->AlignedWrite(real_feature_idx_.data(), sizeof(int) * num_features_);
  writer->AlignedWrite(feature2group_.data(), sizeof(int) * num_features_);
  writer->AlignedWrite(feature2subfeature_.data(),
    sizeof(int) * num_features_);
  writer->Write(group_bin_boundaries_.data(),
    sizeof(uint64_t) * (num_groups_ + 1));
  writer->AlignedWrite(group_feature_start_.data(),
    sizeof(int) * num_groups_);
  writer->AlignedWrite(group_feature_cnt_.data(), sizeof(int) * num_groups_);
  if (max_bin_by_feature_.empty()) {
    ArrayArgs<int32_t>::Assign(&max_bin_by_feature_, -1, num_total_features_);
  }
  writer->AlignedWrite(max_bin_by_feature_.data(),
    sizeof(int32_t) * num_total_features_);
  if (ArrayArgs<int32_t>::CheckAll(max_bin_by_feature_, -1)) {
    max_bin_by_feature_.clear();
  }
  // write feature names
  for (int i = 0; i < num_total_features_; ++i) {
    int str_len = static_cast<int>(feature_names_[i].size());
    writer->AlignedWrite(&str_len, sizeof(int));
    const char* c_str = feature_names_[i].c_str();
    writer->AlignedWrite(c_str, sizeof(char) * str_len);
  }
  // write forced bins
  for (int i = 0; i < num_total_features_; ++i) {
    int num_bounds = static_cast<int>(forced_bin_bounds_[i].size());
    writer->AlignedWrite(&num_bounds, sizeof(int));

    for (size_t j = 0; j < forced_bin_bounds_[i].size(); ++j) {
      writer->Write(&forced_bin_bounds_[i][j], sizeof(double));
    }
  }
}

void Dataset::DumpTextFile(const char* text_filename) {
  FILE* file = NULL;
#if _MSC_VER
  fopen_s(&file, text_filename, "wt");
#else
  file = fopen(text_filename, "wt");
#endif
  fprintf(file, "num_features: %d\n", num_features_);
  fprintf(file, "num_total_features: %d\n", num_total_features_);
  fprintf(file, "num_groups: %d\n", num_groups_);
  fprintf(file, "num_data: %d\n", num_data_);
  fprintf(file, "feature_names: ");
  for (auto n : feature_names_) {
    fprintf(file, "%s, ", n.c_str());
  }
  fprintf(file, "\nmax_bin_by_feature: ");
  for (auto i : max_bin_by_feature_) {
    fprintf(file, "%d, ", i);
  }
  fprintf(file, "\n");
  for (auto n : feature_names_) {
    fprintf(file, "%s, ", n.c_str());
  }
  fprintf(file, "\nforced_bins: ");
  for (int i = 0; i < num_total_features_; ++i) {
    fprintf(file, "\nfeature %d: ", i);
    for (size_t j = 0; j < forced_bin_bounds_[i].size(); ++j) {
      fprintf(file, "%lf, ", forced_bin_bounds_[i][j]);
    }
  }
  std::vector<std::unique_ptr<BinIterator>> iterators;
  iterators.reserve(num_features_);
  for (int j = 0; j < num_features_; ++j) {
    auto group_idx = feature2group_[j];
    auto sub_idx = feature2subfeature_[j];
    iterators.emplace_back(
        feature_groups_[group_idx]->SubFeatureIterator(sub_idx));
  }
  for (data_size_t i = 0; i < num_data_; ++i) {
    fprintf(file, "\n");
    for (int j = 0; j < num_total_features_; ++j) {
      auto inner_feature_idx = used_feature_map_[j];
      if (inner_feature_idx < 0) {
        fprintf(file, "NA, ");
      } else {
        fprintf(file, "%d, ", iterators[inner_feature_idx]->Get(i));
      }
    }
  }
  fclose(file);
}

void Dataset::InitTrain(const std::vector<int8_t>& is_feature_used,
                        TrainingShareStates* share_state) const {
  Common::FunctionTimer fun_time("Dataset::InitTrain", global_timer);
  share_state->InitTrain(group_feature_start_,
        feature_groups_,
        is_feature_used);
}

template <bool USE_INDICES, bool ORDERED, bool USE_QUANT_GRAD, int HIST_BITS>
void Dataset::ConstructHistogramsMultiVal(const data_size_t* data_indices,
                                          data_size_t num_data,
                                          const score_t* gradients,
                                          const score_t* hessians,
                                          TrainingShareStates* share_state,
                                          hist_t* hist_data) const {
  Common::FunctionTimer fun_time("Dataset::ConstructHistogramsMultiVal",
                                 global_timer);
  share_state->ConstructHistograms<USE_INDICES, ORDERED, USE_QUANT_GRAD, HIST_BITS>(
      data_indices, num_data, gradients, hessians, hist_data);
}

template <bool USE_INDICES, bool USE_HESSIAN, bool USE_QUANT_GRAD, int HIST_BITS>
void Dataset::ConstructHistogramsInner(
    const std::vector<int8_t>& is_feature_used, const data_size_t* data_indices,
    data_size_t num_data, const score_t* gradients, const score_t* hessians,
    score_t* ordered_gradients, score_t* ordered_hessians,
    TrainingShareStates* share_state, hist_t* hist_data) const {
  if (!share_state->is_col_wise) {
    return ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
        data_indices, num_data, gradients, hessians, share_state, hist_data);
  }
  std::vector<int> used_dense_group;
  int multi_val_groud_id = -1;
  used_dense_group.reserve(num_groups_);
  for (int group = 0; group < num_groups_; ++group) {
    const int f_start = group_feature_start_[group];
    const int f_cnt = group_feature_cnt_[group];
    bool is_group_used = false;
    for (int j = 0; j < f_cnt; ++j) {
      const int fidx = f_start + j;
      if (is_feature_used[fidx]) {
        is_group_used = true;
        break;
      }
    }
    if (is_group_used) {
      if (feature_groups_[group]->is_multi_val_) {
        multi_val_groud_id = group;
      } else {
        used_dense_group.push_back(group);
      }
    }
  }
  int num_used_dense_group = static_cast<int>(used_dense_group.size());
  global_timer.Start("Dataset::dense_bin_histogram");
  auto ptr_ordered_grad = gradients;
  auto ptr_ordered_hess = hessians;
  if (num_used_dense_group > 0) {
    if (USE_QUANT_GRAD) {
      int16_t* ordered_gradients_and_hessians = reinterpret_cast<int16_t*>(ordered_gradients);
      const int16_t* gradients_and_hessians = reinterpret_cast<const int16_t*>(gradients);
      if (USE_INDICES) {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
        for (data_size_t i = 0; i < num_data; ++i) {
          ordered_gradients_and_hessians[i] = gradients_and_hessians[data_indices[i]];
        }
        ptr_ordered_grad = reinterpret_cast<const score_t*>(ordered_gradients);
        ptr_ordered_hess = nullptr;
      }
    } else {
      if (USE_INDICES) {
        if (USE_HESSIAN) {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
          for (data_size_t i = 0; i < num_data; ++i) {
            ordered_gradients[i] = gradients[data_indices[i]];
            ordered_hessians[i] = hessians[data_indices[i]];
          }
          ptr_ordered_grad = ordered_gradients;
          ptr_ordered_hess = ordered_hessians;
        } else {
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
          for (data_size_t i = 0; i < num_data; ++i) {
            ordered_gradients[i] = gradients[data_indices[i]];
          }
          ptr_ordered_grad = ordered_gradients;
        }
      }
    }
    OMP_INIT_EX();
#pragma omp parallel for schedule(static) num_threads(share_state->num_threads)
    for (int gi = 0; gi < num_used_dense_group; ++gi) {
      OMP_LOOP_EX_BEGIN();
      int group = used_dense_group[gi];
      const int num_bin = feature_groups_[group]->num_total_bin_;
      if (USE_QUANT_GRAD) {
        if (HIST_BITS == 16) {
          auto data_ptr = reinterpret_cast<hist_t*>(reinterpret_cast<int32_t*>(hist_data) + group_bin_boundaries_[group]);
          std::memset(reinterpret_cast<void*>(data_ptr), 0,
                      num_bin * kInt16HistEntrySize);
          if (USE_HESSIAN) {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
            }
          } else {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  data_indices, 0, num_data, ptr_ordered_grad,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt16(
                  0, num_data, ptr_ordered_grad, data_ptr);
            }
          }
        } else {
          auto data_ptr = hist_data + group_bin_boundaries_[group];
          std::memset(reinterpret_cast<void*>(data_ptr), 0,
                      num_bin * kInt32HistEntrySize);
          if (USE_HESSIAN) {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
            }
          } else {
            if (USE_INDICES) {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  data_indices, 0, num_data, ptr_ordered_grad,
                  data_ptr);
            } else {
              feature_groups_[group]->bin_data_->ConstructHistogramInt32(
                  0, num_data, ptr_ordered_grad, data_ptr);
            }
          }
        }
      } else {
        auto data_ptr = hist_data + group_bin_boundaries_[group] * 2;
        std::memset(reinterpret_cast<void*>(data_ptr), 0,
                    num_bin * kHistEntrySize);
        if (USE_HESSIAN) {
          if (USE_INDICES) {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                data_indices, 0, num_data, ptr_ordered_grad, ptr_ordered_hess,
                data_ptr);
          } else {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                0, num_data, ptr_ordered_grad, ptr_ordered_hess, data_ptr);
          }
        } else {
          if (USE_INDICES) {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                data_indices, 0, num_data, ptr_ordered_grad, data_ptr);
          } else {
            feature_groups_[group]->bin_data_->ConstructHistogram(
                0, num_data, ptr_ordered_grad, data_ptr);
          }
          auto cnt_dst = reinterpret_cast<hist_cnt_t*>(data_ptr + 1);
          for (int i = 0; i < num_bin * 2; i += 2) {
            data_ptr[i + 1] = static_cast<double>(cnt_dst[i]) * hessians[0];
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }
  global_timer.Stop("Dataset::dense_bin_histogram");
  if (multi_val_groud_id >= 0) {
    if (USE_QUANT_GRAD) {
      if (HIST_BITS == 32) {
        int32_t* hist_data_ptr = reinterpret_cast<int32_t*>(hist_data);
        if (num_used_dense_group > 0) {
          ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
              share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        } else {
          ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, gradients, hessians, share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        }
      } else if (HIST_BITS == 16) {
        int16_t* hist_data_ptr = reinterpret_cast<int16_t*>(hist_data);
        if (num_used_dense_group > 0) {
          ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
              share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        } else {
          ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
              data_indices, num_data, gradients, hessians, share_state,
              reinterpret_cast<hist_t*>(hist_data_ptr + group_bin_boundaries_[multi_val_groud_id] * 2));
        }
      }
    } else {
      if (num_used_dense_group > 0) {
        ConstructHistogramsMultiVal<USE_INDICES, true, USE_QUANT_GRAD, HIST_BITS>(
            data_indices, num_data, ptr_ordered_grad, ptr_ordered_hess,
            share_state,
            hist_data + group_bin_boundaries_[multi_val_groud_id] * 2);
      } else {
        ConstructHistogramsMultiVal<USE_INDICES, false, USE_QUANT_GRAD, HIST_BITS>(
            data_indices, num_data, gradients, hessians, share_state,
            hist_data + group_bin_boundaries_[multi_val_groud_id] * 2);
      }
    }
  }
}

// explicitly initialize template methods, for cross module call
#define CONSTRUCT_HISTOGRAMS_INNER_PARMA \
  const std::vector<int8_t>& is_feature_used, const data_size_t* data_indices, \
  data_size_t num_data, const score_t* gradients, const score_t* hessians, \
  score_t* ordered_gradients, score_t* ordered_hessians, \
  TrainingShareStates* share_state, hist_t* hist_data

// explicitly initialize template methods, for cross module call
template void Dataset::ConstructHistogramsInner<true, true, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, false, 0>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, true, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, true, 16>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, true, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<true, false, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, true, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

template void Dataset::ConstructHistogramsInner<false, false, true, 32>(CONSTRUCT_HISTOGRAMS_INNER_PARMA) const;

void Dataset::FixHistogram(int feature_idx, double sum_gradient,
                           double sum_hessian, hist_t* data) const {
  const int group = feature2group_[feature_idx];
  const int sub_feature = feature2subfeature_[feature_idx];
  const BinMapper* bin_mapper =
      feature_groups_[group]->bin_mappers_[sub_feature].get();
  const int most_freq_bin = bin_mapper->GetMostFreqBin();
  if (most_freq_bin > 0) {
    const int num_bin = bin_mapper->num_bin();
    GET_GRAD(data, most_freq_bin) = sum_gradient;
    GET_HESS(data, most_freq_bin) = sum_hessian;
    for (int i = 0; i < num_bin; ++i) {
      if (i != most_freq_bin) {
        GET_GRAD(data, most_freq_bin) -= GET_GRAD(data, i);
        GET_HESS(data, most_freq_bin) -= GET_HESS(data, i);
      }
    }
  }
}

template <typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
void Dataset::FixHistogramInt(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const {
  const int group = feature2group_[feature_idx];
  const int sub_feature = feature2subfeature_[feature_idx];
  const BinMapper* bin_mapper =
      feature_groups_[group]->bin_mappers_[sub_feature].get();
  const int most_freq_bin = bin_mapper->GetMostFreqBin();
  PACKED_HIST_BIN_T* data_ptr = reinterpret_cast<PACKED_HIST_BIN_T*>(data);
  PACKED_HIST_ACC_T int_sum_gradient_and_hessian_local = HIST_BITS_ACC == 16 ?
    ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) |
    static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
    int_sum_gradient_and_hessian;
  if (most_freq_bin > 0) {
    const int num_bin = bin_mapper->num_bin();
    if (HIST_BITS_BIN == HIST_BITS_ACC) {
      for (int i = 0; i < num_bin; ++i) {
        if (i != most_freq_bin) {
          int_sum_gradient_and_hessian_local -= data_ptr[i];
        }
      }
      data_ptr[most_freq_bin] = int_sum_gradient_and_hessian_local;
    } else {
      CHECK_EQ(HIST_BITS_ACC, 32);
      CHECK_EQ(HIST_BITS_BIN, 16);
      for (int i = 0; i < num_bin; ++i) {
        if (i != most_freq_bin) {
          const PACKED_HIST_BIN_T packed_hist = data_ptr[i];
          const PACKED_HIST_ACC_T packed_hist_acc = (static_cast<int64_t>(static_cast<int16_t>(packed_hist >> 16)) << 32) |
            static_cast<int64_t>(packed_hist & 0x0000ffff);
          int_sum_gradient_and_hessian_local -= packed_hist_acc;
        }
      }
      PACKED_HIST_BIN_T int_sum_gradient_and_hessian_local_bin =
        (static_cast<int32_t>(int_sum_gradient_and_hessian_local >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian_local & 0x0000ffff);
      data_ptr[most_freq_bin] = int_sum_gradient_and_hessian_local_bin;
    }
  }
}

template void Dataset::FixHistogramInt<int64_t, int64_t, 32, 32>(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const;

template void Dataset::FixHistogramInt<int32_t, int32_t, 16, 16>(int feature_idx, int64_t int_sum_gradient_and_hessian, hist_t* data) const;

template <typename T>
void PushVector(std::vector<T>* dest, const std::vector<T>& src) {
  dest->reserve(dest->size() + src.size());
  for (auto i : src) {
    dest->push_back(i);
  }
}

template <typename T>
void PushOffset(std::vector<T>* dest, const std::vector<T>& src,
                const T& offset) {
  dest->reserve(dest->size() + src.size());
  for (auto i : src) {
    dest->push_back(i + offset);
  }
}

template <typename T>
void PushClearIfEmpty(std::vector<T>* dest, const size_t dest_len,
                      const std::vector<T>& src, const size_t src_len,
                      const T& deflt) {
  if (!dest->empty() && !src.empty()) {
    PushVector(dest, src);
  } else if (!dest->empty() && src.empty()) {
    for (size_t i = 0; i < src_len; ++i) {
      dest->push_back(deflt);
    }
  } else if (dest->empty() && !src.empty()) {
    for (size_t i = 0; i < dest_len; ++i) {
      dest->push_back(deflt);
    }
    PushVector(dest, src);
  }
}

void Dataset::AddFeaturesFrom(Dataset* other) {
  if (other->num_data_ != num_data_) {
    Log::Fatal(
        "Cannot add features from other Dataset with a different number of "
        "rows");
  }
  if (other->has_raw_ != has_raw_) {
    Log::Fatal("Can only add features from other Dataset if both or neither have raw data.");
  }
  int mv_gid = -1;
  int other_mv_gid = -1;
  for (int i = 0; i < num_groups_; ++i) {
    if (IsMultiGroup(i)) {
      mv_gid = i;
    }
  }
  for (int i = 0; i < other->num_groups_; ++i) {
    if (other->IsMultiGroup(i)) {
      other_mv_gid = i;
    }
  }
  // Only one multi-val group, just simply merge
  if (mv_gid < 0 || other_mv_gid < 0) {
    PushVector(&feature2subfeature_, other->feature2subfeature_);
    PushVector(&group_feature_cnt_, other->group_feature_cnt_);
    feature_groups_.reserve(other->feature_groups_.size());
    for (auto& fg : other->feature_groups_) {
      const int cur_group_id = static_cast<int>(feature_groups_.size());
      feature_groups_.emplace_back(new FeatureGroup(*fg, true, cur_group_id));
    }
    for (auto feature_idx : other->used_feature_map_) {
      if (feature_idx >= 0) {
        used_feature_map_.push_back(feature_idx + num_features_);
      } else {
        used_feature_map_.push_back(-1);  // Unused feature.
      }
    }
    PushOffset(&real_feature_idx_, other->real_feature_idx_,
               num_total_features_);
    PushOffset(&feature2group_, other->feature2group_, num_groups_);
    auto bin_offset = group_bin_boundaries_.back();
    // Skip the leading 0 when copying group_bin_boundaries.
    for (auto i = other->group_bin_boundaries_.begin() + 1;
         i < other->group_bin_boundaries_.end(); ++i) {
      group_bin_boundaries_.push_back(*i + bin_offset);
    }
    PushOffset(&group_feature_start_, other->group_feature_start_,
               num_features_);
    num_groups_ += other->num_groups_;
    num_features_ += other->num_features_;
  } else {
    std::vector<std::vector<int>> features_in_group;
    for (int i = 0; i < num_groups_; ++i) {
      int f_start = group_feature_start_[i];
      int f_cnt = group_feature_cnt_[i];
      features_in_group.emplace_back();
      for (int j = 0; j < f_cnt; ++j) {
        const int real_fidx = real_feature_idx_[f_start + j];
        features_in_group.back().push_back(real_fidx);
      }
    }
    feature_groups_[mv_gid]->AddFeaturesFrom(
        other->feature_groups_[other_mv_gid].get(), mv_gid);
    for (int i = 0; i < other->num_groups_; ++i) {
      int f_start = other->group_feature_start_[i];
      int f_cnt = other->group_feature_cnt_[i];
      if (i == other_mv_gid) {
        for (int j = 0; j < f_cnt; ++j) {
          const int real_fidx = other->real_feature_idx_[f_start + j] + num_total_features_;
          features_in_group[mv_gid].push_back(real_fidx);
        }
      } else {
        features_in_group.emplace_back();
        for (int j = 0; j < f_cnt; ++j) {
          const int real_fidx = other->real_feature_idx_[f_start + j] + num_total_features_;
          features_in_group.back().push_back(real_fidx);
        }
        feature_groups_.emplace_back(
            new FeatureGroup(*other->feature_groups_[i], false, -1));
      }
    }
    // regenerate other fields
    num_groups_ += other->num_groups_ - 1;
    CHECK(num_groups_ == static_cast<int>(features_in_group.size()));
    num_features_ += other->num_features_;
    int cur_fidx = 0;
    used_feature_map_ =
      std::vector<int>(num_total_features_ + other->num_total_features_, -1);
    real_feature_idx_.resize(num_features_);
    feature2group_.resize(num_features_);
    feature2subfeature_.resize(num_features_);
    group_feature_start_.resize(num_groups_);
    group_feature_cnt_.resize(num_groups_);

    group_bin_boundaries_.clear();
    uint64_t num_total_bin = 0;
    group_bin_boundaries_.push_back(num_total_bin);
    for (int i = 0; i < num_groups_; ++i) {
      auto cur_features = features_in_group[i];
      int cur_cnt_features = static_cast<int>(cur_features.size());
      group_feature_start_[i] = cur_fidx;
      group_feature_cnt_[i] = cur_cnt_features;
      for (int j = 0; j < cur_cnt_features; ++j) {
        int real_fidx = cur_features[j];
        used_feature_map_[real_fidx] = cur_fidx;
        real_feature_idx_[cur_fidx] = real_fidx;
        feature2group_[cur_fidx] = i;
        feature2subfeature_[cur_fidx] = j;
        ++cur_fidx;
      }
      num_total_bin += feature_groups_[i]->num_total_bin_;
      group_bin_boundaries_.push_back(num_total_bin);
    }
  }
  std::unordered_set<std::string> feature_names_set;
  for (const auto& val : feature_names_) {
    feature_names_set.emplace(val);
  }
  for (const auto& val : other->feature_names_) {
    std::string new_name = val;
    int cnt = 2;
    while (feature_names_set.count(new_name)) {
      new_name = "D" + std::to_string(cnt) + "_" + val;
      ++cnt;
    }
    if (new_name != val) {
      Log::Warning(
        "Find the same feature name (%s) in Dataset::AddFeaturesFrom, change "
        "its name to (%s)",
        val.c_str(), new_name.c_str());
    }
    feature_names_set.emplace(new_name);
    feature_names_.push_back(new_name);
  }
  PushVector(&forced_bin_bounds_, other->forced_bin_bounds_);
  PushClearIfEmpty(&max_bin_by_feature_, num_total_features_,
                   other->max_bin_by_feature_, other->num_total_features_, -1);
  num_total_features_ += other->num_total_features_;
  for (size_t i = 0; i < (other->numeric_feature_map_).size(); ++i) {
    int feat_ind = other->numeric_feature_map_[i];
    if (feat_ind > -1) {
      numeric_feature_map_.push_back(feat_ind + num_numeric_features_);
    } else {
      numeric_feature_map_.push_back(-1);
    }
  }
  num_numeric_features_ += other->num_numeric_features_;
  if (has_raw_) {
    for (int i = 0; i < other->num_numeric_features_; ++i) {
      raw_data_.push_back(other->raw_data_[i]);
    }
  }
  #ifdef USE_CUDA
  if (device_type_ == std::string("cuda")) {
    CreateCUDAColumnData();
  } else {
    cuda_column_data_ = nullptr;
  }
  #endif  // USE_CUDA
}

const void* Dataset::GetColWiseData(
  const int feature_group_index,
  const int sub_feature_index,
  uint8_t* bit_type,
  bool* is_sparse,
  std::vector<BinIterator*>* bin_iterator,
  const int num_threads) const {
  return feature_groups_[feature_group_index]->GetColWiseData(sub_feature_index, bit_type, is_sparse, bin_iterator, num_threads);
}

const void* Dataset::GetColWiseData(
  const int feature_group_index,
  const int sub_feature_index,
  uint8_t* bit_type,
  bool* is_sparse,
  BinIterator** bin_iterator) const {
  return feature_groups_[feature_group_index]->GetColWiseData(sub_feature_index, bit_type, is_sparse, bin_iterator);
}

#ifdef USE_CUDA
void Dataset::CreateCUDAColumnData() {
  cuda_column_data_.reset(new CUDAColumnData(num_data_, gpu_device_id_));
  int num_columns = 0;
  std::vector<const void*> column_data;
  std::vector<BinIterator*> column_bin_iterator;
  std::vector<uint8_t> column_bit_type;
  int feature_index = 0;
  std::vector<int> feature_to_column(num_features_, -1);
  std::vector<uint32_t> feature_max_bins(num_features_, 0);
  std::vector<uint32_t> feature_min_bins(num_features_, 0);
  std::vector<uint32_t> feature_offsets(num_features_, 0);
  std::vector<uint32_t> feature_most_freq_bins(num_features_, 0);
  std::vector<uint32_t> feature_default_bin(num_features_, 0);
  std::vector<uint8_t> feature_missing_is_zero(num_features_, 0);
  std::vector<uint8_t> feature_missing_is_na(num_features_, 0);
  std::vector<uint8_t> feature_mfb_is_zero(num_features_, 0);
  std::vector<uint8_t> feature_mfb_is_na(num_features_, 0);
  for (int feature_group_index = 0; feature_group_index < num_groups_; ++feature_group_index) {
    if (feature_groups_[feature_group_index]->is_multi_val_) {
      for (int sub_feature_index = 0; sub_feature_index < feature_groups_[feature_group_index]->num_feature_; ++sub_feature_index) {
        uint8_t bit_type = 0;
        bool is_sparse = false;
        BinIterator* bin_iterator = nullptr;
        const void* one_column_data = GetColWiseData(feature_group_index,
                                                     sub_feature_index,
                                                     &bit_type,
                                                     &is_sparse,
                                                     &bin_iterator);
        column_data.emplace_back(one_column_data);
        column_bin_iterator.emplace_back(bin_iterator);
        column_bit_type.emplace_back(bit_type);
        feature_to_column[feature_index] = num_columns;
        ++num_columns;
        const BinMapper* feature_bin_mapper = FeatureBinMapper(feature_index);
        feature_max_bins[feature_index] = feature_max_bin(feature_index);
        feature_min_bins[feature_index] = feature_min_bin(feature_index);
        const uint32_t most_freq_bin = feature_bin_mapper->GetMostFreqBin();
        feature_offsets[feature_index] = static_cast<uint32_t>(most_freq_bin == 0);
        feature_most_freq_bins[feature_index] = most_freq_bin;
        feature_default_bin[feature_index] = feature_bin_mapper->GetDefaultBin();
        if (feature_bin_mapper->missing_type() == MissingType::Zero) {
          feature_missing_is_zero[feature_index] = 1;
          feature_missing_is_na[feature_index] = 0;
          if (feature_default_bin[feature_index] == feature_most_freq_bins[feature_index]) {
            feature_mfb_is_zero[feature_index] = 1;
          } else {
            feature_mfb_is_zero[feature_index] = 0;
          }
          feature_mfb_is_na[feature_index] = 0;
        } else if (feature_bin_mapper->missing_type() == MissingType::NaN) {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 1;
          feature_mfb_is_zero[feature_index] = 0;
          if (feature_most_freq_bins[feature_index] + feature_min_bins[feature_index] == feature_max_bins[feature_index] &&
              feature_most_freq_bins[feature_index] > 0) {
            feature_mfb_is_na[feature_index] = 1;
          } else {
            feature_mfb_is_na[feature_index] = 0;
          }
        } else {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 0;
          feature_mfb_is_zero[feature_index] = 0;
          feature_mfb_is_na[feature_index] = 0;
        }
        ++feature_index;
      }
    } else {
      uint8_t bit_type = 0;
      bool is_sparse = false;
      BinIterator* bin_iterator = nullptr;
      const void* one_column_data = GetColWiseData(feature_group_index,
                                                   -1,
                                                   &bit_type,
                                                   &is_sparse,
                                                   &bin_iterator);
      column_data.emplace_back(one_column_data);
      column_bin_iterator.emplace_back(bin_iterator);
      column_bit_type.emplace_back(bit_type);
      for (int sub_feature_index = 0; sub_feature_index < feature_groups_[feature_group_index]->num_feature_; ++sub_feature_index) {
        feature_to_column[feature_index] = num_columns;
        const BinMapper* feature_bin_mapper = FeatureBinMapper(feature_index);
        feature_max_bins[feature_index] = feature_max_bin(feature_index);
        feature_min_bins[feature_index] = feature_min_bin(feature_index);
        const uint32_t most_freq_bin = feature_bin_mapper->GetMostFreqBin();
        feature_offsets[feature_index] = static_cast<uint32_t>(most_freq_bin == 0);
        feature_most_freq_bins[feature_index] = most_freq_bin;
        feature_default_bin[feature_index] = feature_bin_mapper->GetDefaultBin();
        if (feature_bin_mapper->missing_type() == MissingType::Zero) {
          feature_missing_is_zero[feature_index] = 1;
          feature_missing_is_na[feature_index] = 0;
          if (feature_default_bin[feature_index] == feature_most_freq_bins[feature_index]) {
            feature_mfb_is_zero[feature_index] = 1;
          } else {
            feature_mfb_is_zero[feature_index] = 0;
          }
          feature_mfb_is_na[feature_index] = 0;
        } else if (feature_bin_mapper->missing_type() == MissingType::NaN) {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 1;
          feature_mfb_is_zero[feature_index] = 0;
          if (feature_most_freq_bins[feature_index] + feature_min_bins[feature_index] == feature_max_bins[feature_index] &&
              feature_most_freq_bins[feature_index] > 0) {
            feature_mfb_is_na[feature_index] = 1;
          } else {
            feature_mfb_is_na[feature_index] = 0;
          }
        } else {
          feature_missing_is_zero[feature_index] = 0;
          feature_missing_is_na[feature_index] = 0;
          feature_mfb_is_zero[feature_index] = 0;
          feature_mfb_is_na[feature_index] = 0;
        }
        ++feature_index;
      }
      ++num_columns;
    }
  }
  cuda_column_data_->Init(num_columns,
                          column_data,
                          column_bin_iterator,
                          column_bit_type,
                          feature_max_bins,
                          feature_min_bins,
                          feature_offsets,
                          feature_most_freq_bins,
                          feature_default_bin,
                          feature_missing_is_zero,
                          feature_missing_is_na,
                          feature_mfb_is_zero,
                          feature_mfb_is_na,
                          feature_to_column);
}

#endif  // USE_CUDA

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/dataset_loader.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/dataset_loader.h>

#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <chrono>
#include <fstream>
#include <memory>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>

namespace LightGBM {

using json11_internal_lightgbm::Json;

DatasetLoader::DatasetLoader(const Config& io_config, const PredictFunction& predict_fun, int num_class, const char* filename)
  :config_(io_config), random_(config_.data_random_seed), predict_fun_(predict_fun), num_class_(num_class) {
  label_idx_ = 0;
  weight_idx_ = NO_SPECIFIC;
  group_idx_ = NO_SPECIFIC;
  SetHeader(filename);
  store_raw_ = false;
  if (io_config.linear_tree) {
    store_raw_ = true;
  }
}

DatasetLoader::~DatasetLoader() {
}

void DatasetLoader::SetHeader(const char* filename) {
  std::unordered_map<std::string, int> name2idx;
  std::string name_prefix("name:");
  if (filename != nullptr && CheckCanLoadFromBin(filename) == "") {
    TextReader<data_size_t> text_reader(filename, config_.header);

    // get column names
    if (config_.header) {
      std::string first_line = text_reader.first_line();
      feature_names_ = Common::Split(first_line.c_str(), "\t,");
    } else if (!config_.parser_config_file.empty()) {
      // support to get header from parser config, so could utilize following label name to id mapping logic.
      TextReader<data_size_t> parser_config_reader(config_.parser_config_file.c_str(), false);
      parser_config_reader.ReadAllLines();
      std::string parser_config_str = parser_config_reader.JoinedLines();
      if (!parser_config_str.empty()) {
        std::string header_in_parser_config = Common::GetFromParserConfig(parser_config_str, "header");
        if (!header_in_parser_config.empty()) {
          Log::Info("Get raw column names from parser config.");
          feature_names_ = Common::Split(header_in_parser_config.c_str(), "\t,");
        }
      }
    }

    // load label idx first
    if (config_.label_column.size() > 0) {
      if (Common::StartsWith(config_.label_column, name_prefix)) {
        std::string name = config_.label_column.substr(name_prefix.size());
        label_idx_ = -1;
        for (int i = 0; i < static_cast<int>(feature_names_.size()); ++i) {
          if (name == feature_names_[i]) {
            label_idx_ = i;
            break;
          }
        }
        if (label_idx_ >= 0) {
          Log::Info("Using column %s as label", name.c_str());
        } else {
          Log::Fatal("Could not find label column %s in data file \n"
                     "or data file doesn't contain header", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.label_column.c_str(), &label_idx_)) {
          Log::Fatal("label_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as label", label_idx_);
      }
    }

    if (!config_.parser_config_file.empty()) {
      // if parser config file exists, feature names may be changed after customized parser applied.
      // clear here so could use default filled feature names during dataset construction.
      // may improve by saving real feature names defined in parser in the future.
      if (!feature_names_.empty()) {
        feature_names_.clear();
      }
    }

    if (!feature_names_.empty()) {
      // erase label column name
      feature_names_.erase(feature_names_.begin() + label_idx_);
      for (size_t i = 0; i < feature_names_.size(); ++i) {
        name2idx[feature_names_[i]] = static_cast<int>(i);
      }
    }

    // load ignore columns
    if (config_.ignore_column.size() > 0) {
      if (Common::StartsWith(config_.ignore_column, name_prefix)) {
        std::string names = config_.ignore_column.substr(name_prefix.size());
        for (auto name : Common::Split(names.c_str(), ',')) {
          if (name2idx.count(name) > 0) {
            int tmp = name2idx[name];
            ignore_features_.emplace(tmp);
          } else {
            Log::Fatal("Could not find ignore column %s in data file", name.c_str());
          }
        }
      } else {
        for (auto token : Common::Split(config_.ignore_column.c_str(), ',')) {
          int tmp = 0;
          if (!Common::AtoiAndCheck(token.c_str(), &tmp)) {
            Log::Fatal("ignore_column is not a number,\n"
                       "if you want to use a column name,\n"
                       "please add the prefix \"name:\" to the column name");
          }
          ignore_features_.emplace(tmp);
        }
      }
    }
    // load weight idx
    if (config_.weight_column.size() > 0) {
      if (Common::StartsWith(config_.weight_column, name_prefix)) {
        std::string name = config_.weight_column.substr(name_prefix.size());
        if (name2idx.count(name) > 0) {
          weight_idx_ = name2idx[name];
          Log::Info("Using column %s as weight", name.c_str());
        } else {
          Log::Fatal("Could not find weight column %s in data file", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.weight_column.c_str(), &weight_idx_)) {
          Log::Fatal("weight_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as weight", weight_idx_);
      }
      ignore_features_.emplace(weight_idx_);
    }
    // load group idx
    if (config_.group_column.size() > 0) {
      if (Common::StartsWith(config_.group_column, name_prefix)) {
        std::string name = config_.group_column.substr(name_prefix.size());
        if (name2idx.count(name) > 0) {
          group_idx_ = name2idx[name];
          Log::Info("Using column %s as group/query id", name.c_str());
        } else {
          Log::Fatal("Could not find group/query column %s in data file", name.c_str());
        }
      } else {
        if (!Common::AtoiAndCheck(config_.group_column.c_str(), &group_idx_)) {
          Log::Fatal("group_column is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        Log::Info("Using column number %d as group/query id", group_idx_);
      }
      ignore_features_.emplace(group_idx_);
    }
  }
  if (config_.categorical_feature.size() > 0) {
    if (Common::StartsWith(config_.categorical_feature, name_prefix)) {
      std::string names = config_.categorical_feature.substr(name_prefix.size());
      for (auto name : Common::Split(names.c_str(), ',')) {
        if (name2idx.count(name) > 0) {
          int tmp = name2idx[name];
          categorical_features_.emplace(tmp);
        } else {
          Log::Fatal("Could not find categorical_feature %s in data file", name.c_str());
        }
      }
    } else {
      for (auto token : Common::Split(config_.categorical_feature.c_str(), ',')) {
        int tmp = 0;
        if (!Common::AtoiAndCheck(token.c_str(), &tmp)) {
          Log::Fatal("categorical_feature is not a number,\n"
                     "if you want to use a column name,\n"
                     "please add the prefix \"name:\" to the column name");
        }
        categorical_features_.emplace(tmp);
      }
    }
  }
}

void CheckSampleSize(size_t sample_cnt, size_t num_data) {
  if (static_cast<double>(sample_cnt) / num_data < 0.2f &&
      sample_cnt < 100000) {
    Log::Warning(
        "Using too small ``bin_construct_sample_cnt`` may encounter "
        "unexpected "
        "errors and poor accuracy.");
  }
}

Dataset* DatasetLoader::LoadFromFile(const char* filename, int rank, int num_machines) {
  // don't support query id in data file when using distributed training
  if (num_machines > 1 && !config_.pre_partition) {
    if (group_idx_ > 0) {
      Log::Fatal("Using a query id without pre-partitioning the data file is not supported for distributed training.\n"
                 "Please use an additional query file or pre-partition the data");
    }
  }
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  if (store_raw_) {
    dataset->SetHasRaw(true);
  }
  data_size_t num_global_data = 0;
  std::vector<data_size_t> used_data_indices;
  auto bin_filename = CheckCanLoadFromBin(filename);
  bool is_load_from_binary = false;
  if (bin_filename.size() == 0) {
    dataset->parser_config_str_ = Parser::GenerateParserConfigStr(filename, config_.parser_config_file.c_str(), config_.header, label_idx_);
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(filename, config_.header, 0, label_idx_,
                                                               config_.precise_float_parser, dataset->parser_config_str_));
    if (parser == nullptr) {
      Log::Fatal("Could not recognize data format of %s", filename);
    }
    dataset->data_filename_ = filename;
    dataset->label_idx_ = label_idx_;
    dataset->metadata_.Init(filename);
    if (!config_.two_round) {
      // read data to memory
      auto text_data = LoadTextDataToMemory(filename, dataset->metadata_, rank, num_machines, &num_global_data, &used_data_indices);
      dataset->num_data_ = static_cast<data_size_t>(text_data.size());
      // sample data
      auto sample_data = SampleTextDataFromMemory(text_data);
      CheckSampleSize(sample_data.size(),
                      static_cast<size_t>(dataset->num_data_));
      // construct feature bin mappers & clear sample data
      ConstructBinMappersFromTextData(rank, num_machines, sample_data, parser.get(), dataset.get());
      std::vector<std::string>().swap(sample_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      // extract features
      ExtractFeaturesFromMemory(&text_data, parser.get(), dataset.get());
      text_data.clear();
    } else {
      // sample data from file
      auto sample_data = SampleTextDataFromFile(filename, dataset->metadata_, rank, num_machines, &num_global_data, &used_data_indices);
      if (used_data_indices.size() > 0) {
        dataset->num_data_ = static_cast<data_size_t>(used_data_indices.size());
      } else {
        dataset->num_data_ = num_global_data;
      }
      CheckSampleSize(sample_data.size(),
                      static_cast<size_t>(dataset->num_data_));
      // construct feature bin mappers & clear sample data
      ConstructBinMappersFromTextData(rank, num_machines, sample_data, parser.get(), dataset.get());
      std::vector<std::string>().swap(sample_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      Log::Info("Making second pass...");
      // extract features
      ExtractFeaturesFromFile(filename, parser.get(), used_data_indices, dataset.get());
    }
  } else {
    // load data from binary file
    is_load_from_binary = true;
    Log::Info("Load from binary file %s", bin_filename.c_str());
    dataset.reset(LoadFromBinFile(filename, bin_filename.c_str(), rank, num_machines, &num_global_data, &used_data_indices));

    // checks whether there's a initial score file when loaded from binary data files
    // the initial score file should with suffix ".bin.init"
    dataset->metadata_.LoadInitialScore(bin_filename);

    dataset->device_type_ = config_.device_type;
    dataset->gpu_device_id_ = config_.gpu_device_id;
    #ifdef USE_CUDA
    if (config_.device_type == std::string("cuda")) {
      dataset->CreateCUDAColumnData();
      dataset->metadata_.CreateCUDAMetadata(dataset->gpu_device_id_);
    } else {
      dataset->cuda_column_data_ = nullptr;
    }
    #endif  // USE_CUDA
  }
  // check meta data
  dataset->metadata_.CheckOrPartition(num_global_data, used_data_indices);
  // need to check training data
  CheckDataset(dataset.get(), is_load_from_binary);

  return dataset.release();
}

Dataset* DatasetLoader::LoadFromFileAlignWithOtherDataset(const char* filename, const Dataset* train_data) {
  data_size_t num_global_data = 0;
  std::vector<data_size_t> used_data_indices;
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  if (store_raw_) {
    dataset->SetHasRaw(true);
  }
  auto bin_filename = CheckCanLoadFromBin(filename);
  if (bin_filename.size() == 0) {
    auto parser = std::unique_ptr<Parser>(Parser::CreateParser(filename, config_.header, 0, label_idx_,
                                                               config_.precise_float_parser, train_data->parser_config_str_));
    if (parser == nullptr) {
      Log::Fatal("Could not recognize data format of %s", filename);
    }
    dataset->data_filename_ = filename;
    dataset->label_idx_ = label_idx_;
    dataset->metadata_.Init(filename);
    if (!config_.two_round) {
      // read data in memory
      auto text_data = LoadTextDataToMemory(filename, dataset->metadata_, 0, 1, &num_global_data, &used_data_indices);
      dataset->num_data_ = static_cast<data_size_t>(text_data.size());
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      dataset->CreateValid(train_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // extract features
      ExtractFeaturesFromMemory(&text_data, parser.get(), dataset.get());
      text_data.clear();
    } else {
      TextReader<data_size_t> text_reader(filename, config_.header);
      // Get number of lines of data file
      dataset->num_data_ = static_cast<data_size_t>(text_reader.CountLine());
      num_global_data = dataset->num_data_;
      // initialize label
      dataset->metadata_.Init(dataset->num_data_, weight_idx_, group_idx_);
      dataset->CreateValid(train_data);
      if (dataset->has_raw()) {
        dataset->ResizeRaw(dataset->num_data_);
      }
      // extract features
      ExtractFeaturesFromFile(filename, parser.get(), used_data_indices, dataset.get());
    }
  } else {
    // load data from binary file
    dataset.reset(LoadFromBinFile(filename, bin_filename.c_str(), 0, 1, &num_global_data, &used_data_indices));
    // checks whether there's a initial score file when loaded from binary data files
    // the initial score file should with suffix ".bin.init"
    dataset->metadata_.LoadInitialScore(bin_filename);
  }
  // not need to check validation data
  // check meta data
  dataset->metadata_.CheckOrPartition(num_global_data, used_data_indices);
  return dataset.release();
}

Dataset* DatasetLoader::LoadFromSerializedReference(const char* binary_data, size_t buffer_size, data_size_t num_data, int32_t num_classes) {
  auto dataset = std::unique_ptr<Dataset>(new Dataset(num_data));

  auto mem_ptr = binary_data;

  // check token
  const size_t size_of_token = std::strlen(Dataset::binary_serialized_reference_token);
  size_t size_of_token_in_input = VirtualFileWriter::AlignedSize(sizeof(char) * size_of_token);
  if (buffer_size < size_of_token_in_input) {
    Log::Fatal("Binary definition file error: token has the wrong size");
  }
  if (std::string(mem_ptr, size_of_token) != std::string(Dataset::binary_serialized_reference_token)) {
    Log::Fatal("Input file is not LightGBM binary reference file");
  }
  mem_ptr += size_of_token_in_input;

  size_t size_of_version = VirtualFileWriter::AlignedSize(Dataset::kSerializedReferenceVersionLength);
  std::string version(mem_ptr, Dataset::kSerializedReferenceVersionLength);
  if (version != std::string(Dataset::serialized_reference_version)) {
    Log::Fatal("Unexpected version of serialized binary data: %s", version.c_str());
  }
  mem_ptr += size_of_version;

  size_t size_of_header = *(reinterpret_cast<const size_t*>(mem_ptr));
  mem_ptr += sizeof(size_t);

  LoadHeaderFromMemory(dataset.get(), mem_ptr);
  dataset->num_data_ = num_data;  // update to the given num_data
  mem_ptr += size_of_header;

  // read feature group definitions
  for (int i = 0; i < dataset->num_groups_; ++i) {
    // read feature size
    const size_t size_of_feature = *(reinterpret_cast<const size_t*>(mem_ptr));
    mem_ptr += sizeof(size_t);
    dataset->feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(new FeatureGroup(mem_ptr, num_data, i)));
    mem_ptr += size_of_feature;
  }
  dataset->feature_groups_.shrink_to_fit();

  dataset->numeric_feature_map_ = std::vector<int>(dataset->num_features_, false);
  dataset->num_numeric_features_ = 0;
  for (int i = 0; i < dataset->num_features_; ++i) {
    if (dataset->FeatureBinMapper(i)->bin_type() == BinType::CategoricalBin) {
      dataset->numeric_feature_map_[i] = -1;
    } else {
      dataset->numeric_feature_map_[i] = dataset->num_numeric_features_;
      ++dataset->num_numeric_features_;
    }
  }

  int has_weights = config_.weight_column.size() > 0;
  int has_init_scores = num_classes > 0;
  int has_queries = config_.group_column.size() > 0;
  dataset->metadata_.Init(num_data, has_weights, has_init_scores, has_queries, num_classes);

  Log::Info("Loaded reference dataset: %d features, %d num_data", dataset->num_features_, num_data);

  return dataset.release();
}

Dataset* DatasetLoader::LoadFromBinFile(const char* data_filename, const char* bin_filename,
                                        int rank, int num_machines, int* num_global_data,
                                        std::vector<data_size_t>* used_data_indices) {
  auto dataset = std::unique_ptr<Dataset>(new Dataset());
  auto reader = VirtualFileReader::Make(bin_filename);
  dataset->data_filename_ = data_filename;
  if (!reader->Init()) {
    Log::Fatal("Could not read binary data from %s", bin_filename);
  }

  // buffer to read binary file
  size_t buffer_size = 16 * 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);

  // check token
  size_t size_of_token = std::strlen(Dataset::binary_file_token);
  size_t read_cnt = reader->Read(
      buffer.data(),
      VirtualFileWriter::AlignedSize(sizeof(char) * size_of_token));
  if (read_cnt < sizeof(char) * size_of_token) {
    Log::Fatal("Binary file error: token has the wrong size");
  }
  if (std::string(buffer.data()) != std::string(Dataset::binary_file_token)) {
    Log::Fatal("Input file is not LightGBM binary file");
  }

  // read size of header
  read_cnt = reader->Read(buffer.data(), sizeof(size_t));

  if (read_cnt != sizeof(size_t)) {
    Log::Fatal("Binary file error: header has the wrong size");
  }

  size_t size_of_head = *(reinterpret_cast<size_t*>(buffer.data()));

  // re-allocate space if not enough
  if (size_of_head > buffer_size) {
    buffer_size = size_of_head;
    buffer.resize(buffer_size);
  }
  // read header
  read_cnt = reader->Read(buffer.data(), size_of_head);

  if (read_cnt != size_of_head) {
    Log::Fatal("Binary file error: header is incorrect");
  }
  // get header
  const char* mem_ptr = buffer.data();
  LoadHeaderFromMemory(dataset.get(), mem_ptr);

  // read size of meta data
  read_cnt = reader->Read(buffer.data(), sizeof(size_t));

  if (read_cnt != sizeof(size_t)) {
    Log::Fatal("Binary file error: meta data has the wrong size");
  }

  size_t size_of_metadata = *(reinterpret_cast<size_t*>(buffer.data()));

  // re-allocate space if not enough
  if (size_of_metadata > buffer_size) {
    buffer_size = size_of_metadata;
    buffer.resize(buffer_size);
  }
  //  read meta data
  read_cnt = reader->Read(buffer.data(), size_of_metadata);

  if (read_cnt != size_of_metadata) {
    Log::Fatal("Binary file error: meta data is incorrect");
  }
  // load meta data
  dataset->metadata_.LoadFromMemory(buffer.data());

  *num_global_data = dataset->num_data_;
  used_data_indices->clear();
  // sample local used data if need to partition
  if (num_machines > 1 && !config_.pre_partition) {
    const data_size_t* query_boundaries = dataset->metadata_.query_boundaries();
    if (query_boundaries == nullptr) {
      // if not contain query file, minimal sample unit is one record
      for (data_size_t i = 0; i < dataset->num_data_; ++i) {
        if (random_.NextShort(0, num_machines) == rank) {
          used_data_indices->push_back(i);
        }
      }
    } else {
      // if contain query file, minimal sample unit is one query
      data_size_t num_queries = dataset->metadata_.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      for (data_size_t i = 0; i < dataset->num_data_; ++i) {
        if (qid >= num_queries) {
          Log::Fatal("Current query exceeds the range of the query file,\n"
                     "please ensure the query file is correct");
        }
        if (i >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        if (is_query_used) {
          used_data_indices->push_back(i);
        }
      }
    }
    dataset->num_data_ = static_cast<data_size_t>((*used_data_indices).size());
  }
  dataset->metadata_.PartitionLabel(*used_data_indices);
  // read feature data
  for (int i = 0; i < dataset->num_groups_; ++i) {
    // read feature size
    read_cnt = reader->Read(buffer.data(), sizeof(size_t));
    if (read_cnt != sizeof(size_t)) {
      Log::Fatal("Binary file error: feature %d has the wrong size", i);
    }
    size_t size_of_feature = *(reinterpret_cast<size_t*>(buffer.data()));
    // re-allocate space if not enough
    if (size_of_feature > buffer_size) {
      buffer_size = size_of_feature;
      buffer.resize(buffer_size);
    }

    read_cnt = reader->Read(buffer.data(), size_of_feature);

    if (read_cnt != size_of_feature) {
      Log::Fatal("Binary file error: feature %d is incorrect, read count: %zu", i, read_cnt);
    }
    dataset->feature_groups_.emplace_back(std::unique_ptr<FeatureGroup>(
      new FeatureGroup(buffer.data(),
                       *num_global_data,
                       *used_data_indices, i)));
  }
  dataset->feature_groups_.shrink_to_fit();

  // raw data
  dataset->numeric_feature_map_ = std::vector<int>(dataset->num_features_, false);
  dataset->num_numeric_features_ = 0;
  for (int i = 0; i < dataset->num_features_; ++i) {
    if (dataset->FeatureBinMapper(i)->bin_type() == BinType::CategoricalBin) {
      dataset->numeric_feature_map_[i] = -1;
    } else {
      dataset->numeric_feature_map_[i] = dataset->num_numeric_features_;
      ++dataset->num_numeric_features_;
    }
  }
  if (dataset->has_raw()) {
    dataset->ResizeRaw(dataset->num_data());
      size_t row_size = dataset->num_numeric_features_ * sizeof(float);
      if (row_size > buffer_size) {
        buffer_size = row_size;
        buffer.resize(buffer_size);
      }
    for (int i = 0; i < dataset->num_data(); ++i) {
      read_cnt = reader->Read(buffer.data(), row_size);
      if (read_cnt != row_size) {
        Log::Fatal("Binary file error: row %d of raw data is incorrect, read count: %zu", i, read_cnt);
      }
      mem_ptr = buffer.data();
      const float* tmp_ptr_raw_row = reinterpret_cast<const float*>(mem_ptr);
      for (int j = 0; j < dataset->num_features(); ++j) {
        int feat_ind = dataset->numeric_feature_map_[j];
        if (feat_ind >= 0) {
          dataset->raw_data_[feat_ind][i] = tmp_ptr_raw_row[feat_ind];
        }
      }
      mem_ptr += row_size;
    }
  }

  dataset->is_finish_load_ = true;
  return dataset.release();
}

Dataset* DatasetLoader::ConstructFromSampleData(double** sample_values,
                                                int** sample_indices,
                                                int num_col,
                                                const int* num_per_col,
                                                size_t total_sample_size,
                                                data_size_t num_local_data,
                                                int64_t num_dist_data) {
  CheckSampleSize(total_sample_size, static_cast<size_t>(num_dist_data));
  int num_total_features = num_col;
  if (Network::num_machines() > 1) {
    num_total_features = Network::GlobalSyncUpByMax(num_total_features);
  }
  std::vector<std::unique_ptr<BinMapper>> bin_mappers(num_total_features);
  // fill feature_names_ if not header
  if (feature_names_.empty()) {
    for (int i = 0; i < num_col; ++i) {
      std::stringstream str_buf;
      str_buf << "Column_" << i;
      feature_names_.push_back(str_buf.str());
    }
  }
  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(num_col), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
  }

  // get forced split
  std::string forced_bins_path = config_.forcedbins_filename;
  std::vector<std::vector<double>> forced_bin_bounds = DatasetLoader::GetForcedBins(forced_bins_path, num_col, categorical_features_);

  const data_size_t filter_cnt = static_cast<data_size_t>(
    static_cast<double>(config_.min_data_in_leaf * total_sample_size) / num_dist_data);
  if (Network::num_machines() == 1) {
    // if only one machine, find bin locally
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < num_col; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(i)) {
        bin_type = BinType::CategoricalBin;
        bool feat_is_unconstrained = ((config_.monotone_constraints.size() == 0) || (config_.monotone_constraints[i] == 0));
        if (!feat_is_unconstrained) {
            Log::Fatal("The output cannot be monotone with respect to categorical features");
        }
      }
      bin_mappers[i].reset(new BinMapper());
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[i], num_per_col[i], total_sample_size,
                                config_.max_bin, config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter,
                                bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[i], num_per_col[i], total_sample_size,
                                config_.max_bin_by_feature[i], config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    // if have multi-machines, need to find bin distributed
    // different machines will find bin for different features
    int num_machines = Network::num_machines();
    int rank = Network::rank();
    // start and len will store the process feature indices for different machines
    // machine i will find bins for features in [ start[i], start[i] + len[i] )
    std::vector<int> start(num_machines);
    std::vector<int> len(num_machines);
    int step = (num_total_features + num_machines - 1) / num_machines;
    if (step < 1) {
      step = 1;
    }

    start[0] = 0;
    for (int i = 0; i < num_machines - 1; ++i) {
      len[i] = std::min(step, num_total_features - start[i]);
      start[i + 1] = start[i] + len[i];
    }
    len[num_machines - 1] = num_total_features - start[num_machines - 1];
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < len[rank]; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(start[rank] + i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (num_col <= start[rank] + i) {
        continue;
      }
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i], num_per_col[start[rank] + i],
                                total_sample_size, config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i], num_per_col[start[rank] + i],
                                total_sample_size, config_.max_bin_by_feature[start[rank] + i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    comm_size_t self_buf_size = 0;
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      self_buf_size += static_cast<comm_size_t>(bin_mappers[i]->SizesInByte());
    }
    std::vector<char> input_buffer(self_buf_size);
    auto cp_ptr = input_buffer.data();
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      bin_mappers[i]->CopyTo(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
      // free
      bin_mappers[i].reset(nullptr);
    }
    std::vector<comm_size_t> size_len = Network::GlobalArray(self_buf_size);
    std::vector<comm_size_t> size_start(num_machines, 0);
    for (int i = 1; i < num_machines; ++i) {
      size_start[i] = size_start[i - 1] + size_len[i - 1];
    }
    comm_size_t total_buffer_size = size_start[num_machines - 1] + size_len[num_machines - 1];
    std::vector<char> output_buffer(total_buffer_size);
    // gather global feature bin mappers
    Network::Allgather(input_buffer.data(), size_start.data(), size_len.data(), output_buffer.data(), total_buffer_size);
    cp_ptr = output_buffer.data();
    // restore features bins from buffer
    for (int i = 0; i < num_total_features; ++i) {
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      bin_mappers[i].reset(new BinMapper());
      bin_mappers[i]->CopyFrom(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
    }
  }
  CheckCategoricalFeatureNumBin(bin_mappers, config_.max_bin, config_.max_bin_by_feature);
  auto dataset = std::unique_ptr<Dataset>(new Dataset(num_local_data));
  dataset->Construct(&bin_mappers, num_total_features, forced_bin_bounds, sample_indices, sample_values, num_per_col, num_col, total_sample_size, config_);
  if (dataset->has_raw()) {
    dataset->ResizeRaw(num_local_data);
  }
  dataset->set_feature_names(feature_names_);
  return dataset.release();
}


// ---- private functions ----

void DatasetLoader::LoadHeaderFromMemory(Dataset* dataset, const char* buffer) {
  // get header
  const char* mem_ptr = buffer;
  dataset->num_data_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_data_));
  dataset->num_features_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_features_));
  dataset->num_total_features_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_total_features_));
  dataset->label_idx_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->label_idx_));
  dataset->max_bin_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->max_bin_));
  dataset->bin_construct_sample_cnt_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->bin_construct_sample_cnt_));
  dataset->min_data_in_bin_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->min_data_in_bin_));
  dataset->use_missing_ = *(reinterpret_cast<const bool*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->use_missing_));
  dataset->zero_as_missing_ = *(reinterpret_cast<const bool*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->zero_as_missing_));
  dataset->has_raw_ = *(reinterpret_cast<const bool*>(mem_ptr));

  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->has_raw_));
  const int* tmp_feature_map = reinterpret_cast<const int*>(mem_ptr);
  dataset->used_feature_map_.clear();
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    dataset->used_feature_map_.push_back(tmp_feature_map[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_total_features_);
  // num_groups
  dataset->num_groups_ = *(reinterpret_cast<const int*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(dataset->num_groups_));
  // real_feature_idx_
  const int* tmp_ptr_real_feature_idx_ = reinterpret_cast<const int*>(mem_ptr);
  dataset->real_feature_idx_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->real_feature_idx_.push_back(tmp_ptr_real_feature_idx_[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // feature2group
  const int* tmp_ptr_feature2group = reinterpret_cast<const int*>(mem_ptr);
  dataset->feature2group_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->feature2group_.push_back(tmp_ptr_feature2group[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // feature2subfeature
  const int* tmp_ptr_feature2subfeature = reinterpret_cast<const int*>(mem_ptr);
  dataset->feature2subfeature_.clear();
  for (int i = 0; i < dataset->num_features_; ++i) {
    dataset->feature2subfeature_.push_back(tmp_ptr_feature2subfeature[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * dataset->num_features_);
  // group_bin_boundaries
  const uint64_t* tmp_ptr_group_bin_boundaries = reinterpret_cast<const uint64_t*>(mem_ptr);
  dataset->group_bin_boundaries_.clear();
  for (int i = 0; i < dataset->num_groups_ + 1; ++i) {
    dataset->group_bin_boundaries_.push_back(tmp_ptr_group_bin_boundaries[i]);
  }
  mem_ptr += sizeof(uint64_t) * (dataset->num_groups_ + 1);

  // group_feature_start_
  const int* tmp_ptr_group_feature_start = reinterpret_cast<const int*>(mem_ptr);
  dataset->group_feature_start_.clear();
  for (int i = 0; i < dataset->num_groups_; ++i) {
    dataset->group_feature_start_.push_back(tmp_ptr_group_feature_start[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * (dataset->num_groups_));

  // group_feature_cnt_
  const int* tmp_ptr_group_feature_cnt = reinterpret_cast<const int*>(mem_ptr);
  dataset->group_feature_cnt_.clear();
  for (int i = 0; i < dataset->num_groups_; ++i) {
    dataset->group_feature_cnt_.push_back(tmp_ptr_group_feature_cnt[i]);
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int) * (dataset->num_groups_));

  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(dataset->num_total_features_), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
    dataset->max_bin_by_feature_.resize(dataset->num_total_features_);
    dataset->max_bin_by_feature_.assign(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end());
  } else {
    const int32_t* tmp_ptr_max_bin_by_feature = reinterpret_cast<const int32_t*>(mem_ptr);
    dataset->max_bin_by_feature_.clear();
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      dataset->max_bin_by_feature_.push_back(tmp_ptr_max_bin_by_feature[i]);
    }
  }
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int32_t) * (dataset->num_total_features_));
  if (ArrayArgs<int32_t>::CheckAll(dataset->max_bin_by_feature_, -1)) {
    dataset->max_bin_by_feature_.clear();
  }

  // get feature names
  dataset->feature_names_.clear();
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    int str_len = *(reinterpret_cast<const int*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int));
    std::stringstream str_buf;
    auto tmp_arr = reinterpret_cast<const char*>(mem_ptr);
    for (int j = 0; j < str_len; ++j) {
      char tmp_char = tmp_arr[j];
      str_buf << tmp_char;
    }
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(char) * str_len);
    dataset->feature_names_.emplace_back(str_buf.str());
  }
  // get forced_bin_bounds_
  dataset->forced_bin_bounds_ = std::vector<std::vector<double>>(dataset->num_total_features_, std::vector<double>());
  for (int i = 0; i < dataset->num_total_features_; ++i) {
    int num_bounds = *(reinterpret_cast<const int*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(int));
    dataset->forced_bin_bounds_[i] = std::vector<double>();
    const double* tmp_ptr_forced_bounds =
      reinterpret_cast<const double*>(mem_ptr);
    for (int j = 0; j < num_bounds; ++j) {
      double bound = tmp_ptr_forced_bounds[j];
      dataset->forced_bin_bounds_[i].push_back(bound);
    }
    mem_ptr += num_bounds * sizeof(double);
  }
}

void DatasetLoader::CheckDataset(const Dataset* dataset, bool is_load_from_binary) {
  if (dataset->num_data_ <= 0) {
    Log::Fatal("Data file %s is empty", dataset->data_filename_.c_str());
  }
  if (dataset->feature_names_.size() != static_cast<size_t>(dataset->num_total_features_)) {
    Log::Fatal("Size of feature name error, should be %d, got %d", dataset->num_total_features_,
               static_cast<int>(dataset->feature_names_.size()));
  }
  bool is_feature_order_by_group = true;
  int last_group = -1;
  int last_sub_feature = -1;
  // if features are ordered, not need to use hist_buf
  for (int i = 0; i < dataset->num_features_; ++i) {
    int group = dataset->feature2group_[i];
    int sub_feature = dataset->feature2subfeature_[i];
    if (group < last_group) {
      is_feature_order_by_group = false;
    } else if (group == last_group) {
      if (sub_feature <= last_sub_feature) {
        is_feature_order_by_group = false;
        break;
      }
    }
    last_group = group;
    last_sub_feature = sub_feature;
  }
  if (!is_feature_order_by_group) {
    Log::Fatal("Features in dataset should be ordered by group");
  }

  if (is_load_from_binary) {
    if (dataset->max_bin_ != config_.max_bin) {
      Log::Fatal("Dataset was constructed with parameter max_bin=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->max_bin_, config_.max_bin);
    }
    if (dataset->min_data_in_bin_ != config_.min_data_in_bin) {
      Log::Fatal("Dataset was constructed with parameter min_data_in_bin=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->min_data_in_bin_, config_.min_data_in_bin);
    }
    if (dataset->use_missing_ != config_.use_missing) {
      Log::Fatal("Dataset was constructed with parameter use_missing=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->use_missing_, config_.use_missing);
    }
    if (dataset->zero_as_missing_ != config_.zero_as_missing) {
      Log::Fatal("Dataset was constructed with parameter zero_as_missing=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->zero_as_missing_, config_.zero_as_missing);
    }
    if (dataset->bin_construct_sample_cnt_ != config_.bin_construct_sample_cnt) {
      Log::Fatal("Dataset was constructed with parameter bin_construct_sample_cnt=%d. It cannot be changed to %d when loading from binary file.",
                 dataset->bin_construct_sample_cnt_, config_.bin_construct_sample_cnt);
    }
    if ((dataset->max_bin_by_feature_.size() != config_.max_bin_by_feature.size()) ||
        !std::equal(dataset->max_bin_by_feature_.begin(), dataset->max_bin_by_feature_.end(),
            config_.max_bin_by_feature.begin())) {
      Log::Fatal("Parameter max_bin_by_feature cannot be changed when loading from binary file.");
    }

    if (config_.label_column != "") {
      Log::Warning("Parameter label_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.weight_column != "") {
      Log::Warning("Parameter weight_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.group_column != "") {
      Log::Warning("Parameter group_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.ignore_column != "") {
      Log::Warning("Parameter ignore_column works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.two_round) {
      Log::Warning("Parameter two_round works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
    if (config_.header) {
      Log::Warning("Parameter header works only in case of loading data directly from text file. It will be ignored when loading from binary file.");
    }
  }
}

std::vector<std::string> DatasetLoader::LoadTextDataToMemory(const char* filename, const Metadata& metadata,
                                                             int rank, int num_machines, int* num_global_data,
                                                             std::vector<data_size_t>* used_data_indices) {
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  used_data_indices->clear();
  if (num_machines == 1 || config_.pre_partition) {
    // read all lines
    *num_global_data = text_reader.ReadAllLines();
  } else {  // need partition data
            // get query data
    const data_size_t* query_boundaries = metadata.query_boundaries();

    if (query_boundaries == nullptr) {
      // if not contain query data, minimal sample unit is one record
      *num_global_data = text_reader.ReadAndFilterLines([this, rank, num_machines](data_size_t) {
        if (random_.NextShort(0, num_machines) == rank) {
          return true;
        } else {
          return false;
        }
      }, used_data_indices);
    } else {
      // if contain query data, minimal sample unit is one query
      data_size_t num_queries = metadata.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      *num_global_data = text_reader.ReadAndFilterLines(
        [this, rank, num_machines, &qid, &query_boundaries, &is_query_used, num_queries]
      (data_size_t line_idx) {
        if (qid >= num_queries) {
          Log::Fatal("Current query exceeds the range of the query file,\n"
                     "please ensure the query file is correct");
        }
        if (line_idx >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        return is_query_used;
      }, used_data_indices);
    }
  }
  return std::move(text_reader.Lines());
}

std::vector<std::string> DatasetLoader::SampleTextDataFromMemory(const std::vector<std::string>& data) {
  int sample_cnt = config_.bin_construct_sample_cnt;
  if (static_cast<size_t>(sample_cnt) > data.size()) {
    sample_cnt = static_cast<int>(data.size());
  }
  auto sample_indices = random_.Sample(static_cast<int>(data.size()), sample_cnt);
  std::vector<std::string> out(sample_indices.size());
  for (size_t i = 0; i < sample_indices.size(); ++i) {
    const size_t idx = sample_indices[i];
    out[i] = data[idx];
  }
  return out;
}

std::vector<std::string> DatasetLoader::SampleTextDataFromFile(const char* filename, const Metadata& metadata,
                                                               int rank, int num_machines, int* num_global_data,
                                                               std::vector<data_size_t>* used_data_indices) {
  const data_size_t sample_cnt = static_cast<data_size_t>(config_.bin_construct_sample_cnt);
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  std::vector<std::string> out_data;
  if (num_machines == 1 || config_.pre_partition) {
    *num_global_data = static_cast<data_size_t>(text_reader.SampleFromFile(&random_, sample_cnt, &out_data));
  } else {  // need partition data
            // get query data
    const data_size_t* query_boundaries = metadata.query_boundaries();
    if (query_boundaries == nullptr) {
      // if not contain query file, minimal sample unit is one record
      *num_global_data = text_reader.SampleAndFilterFromFile([this, rank, num_machines]
      (data_size_t) {
        if (random_.NextShort(0, num_machines) == rank) {
          return true;
        } else {
          return false;
        }
      }, used_data_indices, &random_, sample_cnt, &out_data);
    } else {
      // if contain query file, minimal sample unit is one query
      data_size_t num_queries = metadata.num_queries();
      data_size_t qid = -1;
      bool is_query_used = false;
      *num_global_data = text_reader.SampleAndFilterFromFile(
        [this, rank, num_machines, &qid, &query_boundaries, &is_query_used, num_queries]
      (data_size_t line_idx) {
        if (qid >= num_queries) {
          Log::Fatal("Query id exceeds the range of the query file, "
                     "please ensure the query file is correct");
        }
        if (line_idx >= query_boundaries[qid + 1]) {
          // if is new query
          is_query_used = false;
          if (random_.NextShort(0, num_machines) == rank) {
            is_query_used = true;
          }
          ++qid;
        }
        return is_query_used;
      }, used_data_indices, &random_, sample_cnt, &out_data);
    }
  }
  return out_data;
}

void DatasetLoader::ConstructBinMappersFromTextData(int rank, int num_machines,
                                                    const std::vector<std::string>& sample_data,
                                                    const Parser* parser, Dataset* dataset) {
  auto t1 = std::chrono::high_resolution_clock::now();
  std::vector<std::vector<double>> sample_values;
  std::vector<std::vector<int>> sample_indices;
  std::vector<std::pair<int, double>> oneline_features;
  double label;
  for (int i = 0; i < static_cast<int>(sample_data.size()); ++i) {
    oneline_features.clear();
    // parse features
    parser->ParseOneLine(sample_data[i].c_str(), &oneline_features, &label);
    for (std::pair<int, double>& inner_data : oneline_features) {
      if (static_cast<size_t>(inner_data.first) >= sample_values.size()) {
        sample_values.resize(inner_data.first + 1);
        sample_indices.resize(inner_data.first + 1);
      }
      if (std::fabs(inner_data.second) > kZeroThreshold || std::isnan(inner_data.second)) {
        sample_values[inner_data.first].emplace_back(inner_data.second);
        sample_indices[inner_data.first].emplace_back(i);
      }
    }
  }

  dataset->feature_groups_.clear();
  dataset->num_total_features_ = std::max(static_cast<int>(sample_values.size()), parser->NumFeatures());
  if (num_machines > 1) {
    dataset->num_total_features_ = Network::GlobalSyncUpByMax(dataset->num_total_features_);
  }
  if (!feature_names_.empty()) {
    CHECK_EQ(dataset->num_total_features_, static_cast<int>(feature_names_.size()));
  }

  if (!config_.max_bin_by_feature.empty()) {
    CHECK_EQ(static_cast<size_t>(dataset->num_total_features_), config_.max_bin_by_feature.size());
    CHECK_GT(*(std::min_element(config_.max_bin_by_feature.begin(), config_.max_bin_by_feature.end())), 1);
  }

  // get forced split
  std::string forced_bins_path = config_.forcedbins_filename;
  std::vector<std::vector<double>> forced_bin_bounds = DatasetLoader::GetForcedBins(forced_bins_path,
                                                                                    dataset->num_total_features_,
                                                                                    categorical_features_);

  // check the range of label_idx, weight_idx and group_idx
  // skip label check if user input parser config file,
  // because label id is got from raw features while dataset features are consistent with customized parser.
  if (dataset->parser_config_str_.empty()) {
    CHECK(label_idx_ >= 0 && label_idx_ <= dataset->num_total_features_);
  }
  CHECK(weight_idx_ < 0 || weight_idx_ < dataset->num_total_features_);
  CHECK(group_idx_ < 0 || group_idx_ < dataset->num_total_features_);

  // fill feature_names_ if not header
  if (feature_names_.empty()) {
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      std::stringstream str_buf;
      str_buf << "Column_" << i;
      feature_names_.push_back(str_buf.str());
    }
  }
  dataset->set_feature_names(feature_names_);
  std::vector<std::unique_ptr<BinMapper>> bin_mappers(dataset->num_total_features_);
  const data_size_t filter_cnt = static_cast<data_size_t>(
    static_cast<double>(config_.min_data_in_leaf* sample_data.size()) / dataset->num_data_);
  // start find bins
  if (num_machines == 1) {
    // if only one machine, find bin locally
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < static_cast<int>(sample_values.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[i].data(), static_cast<int>(sample_values[i].size()),
                                sample_data.size(), config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[i].data(), static_cast<int>(sample_values[i].size()),
                                sample_data.size(), config_.max_bin_by_feature[i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing,
                                config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    // start and len will store the process feature indices for different machines
    // machine i will find bins for features in [ start[i], start[i] + len[i] )
    std::vector<int> start(num_machines);
    std::vector<int> len(num_machines);
    int step = (dataset->num_total_features_ + num_machines - 1) / num_machines;
    if (step < 1) {
      step = 1;
    }

    start[0] = 0;
    for (int i = 0; i < num_machines - 1; ++i) {
      len[i] = std::min(step, dataset->num_total_features_ - start[i]);
      start[i + 1] = start[i] + len[i];
    }
    len[num_machines - 1] = dataset->num_total_features_ - start[num_machines - 1];
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (int i = 0; i < len[rank]; ++i) {
      OMP_LOOP_EX_BEGIN();
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      BinType bin_type = BinType::NumericalBin;
      if (categorical_features_.count(start[rank] + i)) {
        bin_type = BinType::CategoricalBin;
      }
      bin_mappers[i].reset(new BinMapper());
      if (static_cast<int>(sample_values.size()) <= start[rank] + i) {
        continue;
      }
      if (config_.max_bin_by_feature.empty()) {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i].data(),
                                static_cast<int>(sample_values[start[rank] + i].size()),
                                sample_data.size(), config_.max_bin, config_.min_data_in_bin,
                                filter_cnt, config_.feature_pre_filter, bin_type, config_.use_missing, config_.zero_as_missing,
                                forced_bin_bounds[i]);
      } else {
        bin_mappers[i]->FindBin(sample_values[start[rank] + i].data(),
                                static_cast<int>(sample_values[start[rank] + i].size()),
                                sample_data.size(), config_.max_bin_by_feature[i],
                                config_.min_data_in_bin, filter_cnt, config_.feature_pre_filter, bin_type,
                                config_.use_missing, config_.zero_as_missing, forced_bin_bounds[i]);
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    comm_size_t self_buf_size = 0;
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      self_buf_size += static_cast<comm_size_t>(bin_mappers[i]->SizesInByte());
    }
    std::vector<char> input_buffer(self_buf_size);
    auto cp_ptr = input_buffer.data();
    for (int i = 0; i < len[rank]; ++i) {
      if (ignore_features_.count(start[rank] + i) > 0) {
        continue;
      }
      bin_mappers[i]->CopyTo(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
      // free
      bin_mappers[i].reset(nullptr);
    }
    std::vector<comm_size_t> size_len = Network::GlobalArray(self_buf_size);
    std::vector<comm_size_t> size_start(num_machines, 0);
    for (int i = 1; i < num_machines; ++i) {
      size_start[i] = size_start[i - 1] + size_len[i - 1];
    }
    comm_size_t total_buffer_size = size_start[num_machines - 1] + size_len[num_machines - 1];
    std::vector<char> output_buffer(total_buffer_size);
    // gather global feature bin mappers
    Network::Allgather(input_buffer.data(), size_start.data(), size_len.data(), output_buffer.data(), total_buffer_size);
    cp_ptr = output_buffer.data();
    // restore features bins from buffer
    for (int i = 0; i < dataset->num_total_features_; ++i) {
      if (ignore_features_.count(i) > 0) {
        bin_mappers[i] = nullptr;
        continue;
      }
      bin_mappers[i].reset(new BinMapper());
      bin_mappers[i]->CopyFrom(cp_ptr);
      cp_ptr += bin_mappers[i]->SizesInByte();
    }
  }
  CheckCategoricalFeatureNumBin(bin_mappers, config_.max_bin, config_.max_bin_by_feature);
  dataset->Construct(&bin_mappers, dataset->num_total_features_, forced_bin_bounds, Common::Vector2Ptr<int>(&sample_indices).data(),
                     Common::Vector2Ptr<double>(&sample_values).data(),
                     Common::VectorSize<int>(sample_indices).data(), static_cast<int>(sample_indices.size()), sample_data.size(), config_);
  if (dataset->has_raw()) {
    dataset->ResizeRaw(static_cast<int>(sample_data.size()));
  }

  auto t2 = std::chrono::high_resolution_clock::now();
  Log::Info("Construct bin mappers from text data time %.2f seconds",
            std::chrono::duration<double, std::milli>(t2 - t1) * 1e-3);
}

/*! \brief Extract local features from memory */
void DatasetLoader::ExtractFeaturesFromMemory(std::vector<std::string>* text_data, const Parser* parser, Dataset* dataset) {
  std::vector<std::pair<int, double>> oneline_features;
  double tmp_label = 0.0f;
  auto& ref_text_data = *text_data;
  std::vector<float> feature_row(dataset->num_features_);
  if (!predict_fun_) {
    OMP_INIT_EX();
    // if doesn't need to prediction with initial model
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < dataset->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(ref_text_data[i].c_str(), &oneline_features, &tmp_label);
      // set label
      dataset->metadata_.SetLabelAt(i, static_cast<label_t>(tmp_label));
      // free processed line:
      ref_text_data[i].clear();
      // shrink_to_fit will be very slow in linux, and seems not free memory, disable for now
      // text_reader_->Lines()[i].shrink_to_fit();
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      // push data
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  } else {
    OMP_INIT_EX();
    // if need to prediction with initial model
    std::vector<double> init_score(static_cast<size_t>(dataset->num_data_) * num_class_);
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < dataset->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(ref_text_data[i].c_str(), &oneline_features, &tmp_label);
      // set initial score
      std::vector<double> oneline_init_score(num_class_);
      predict_fun_(oneline_features, oneline_init_score.data());
      for (int k = 0; k < num_class_; ++k) {
        init_score[k * dataset->num_data_ + i] = static_cast<double>(oneline_init_score[k]);
      }
      // set label
      dataset->metadata_.SetLabelAt(i, static_cast<label_t>(tmp_label));
      // free processed line:
      ref_text_data[i].clear();
      // shrink_to_fit will be very slow in Linux, and seems not free memory, disable for now
      // text_reader_->Lines()[i].shrink_to_fit();
      // push data
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
    // metadata_ will manage space of init_score
    dataset->metadata_.SetInitScore(init_score.data(), dataset->num_data_ * num_class_);
  }
  dataset->FinishLoad();
  // text data can be free after loaded feature values
  text_data->clear();
}

/*! \brief Extract local features from file */
void DatasetLoader::ExtractFeaturesFromFile(const char* filename, const Parser* parser,
                                            const std::vector<data_size_t>& used_data_indices, Dataset* dataset) {
  std::vector<double> init_score;
  if (predict_fun_) {
    init_score = std::vector<double>(static_cast<size_t>(dataset->num_data_) * num_class_);
  }
  std::function<void(data_size_t, const std::vector<std::string>&)> process_fun =
    [this, &init_score, &parser, &dataset]
  (data_size_t start_idx, const std::vector<std::string>& lines) {
    std::vector<std::pair<int, double>> oneline_features;
    double tmp_label = 0.0f;
    std::vector<float> feature_row(dataset->num_features_);
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(oneline_features) firstprivate(tmp_label, feature_row)
    for (data_size_t i = 0; i < static_cast<data_size_t>(lines.size()); ++i) {
      OMP_LOOP_EX_BEGIN();
      const int tid = omp_get_thread_num();
      oneline_features.clear();
      // parser
      parser->ParseOneLine(lines[i].c_str(), &oneline_features, &tmp_label);
      // set initial score
      if (!init_score.empty()) {
        std::vector<double> oneline_init_score(num_class_);
        predict_fun_(oneline_features, oneline_init_score.data());
        for (int k = 0; k < num_class_; ++k) {
          init_score[k * dataset->num_data_ + start_idx + i] = static_cast<double>(oneline_init_score[k]);
        }
      }
      // set label
      dataset->metadata_.SetLabelAt(start_idx + i, static_cast<label_t>(tmp_label));
      std::vector<bool> is_feature_added(dataset->num_features_, false);
      // push data
      for (auto& inner_data : oneline_features) {
        if (inner_data.first >= dataset->num_total_features_) {
          continue;
        }
        int feature_idx = dataset->used_feature_map_[inner_data.first];
        if (feature_idx >= 0) {
          is_feature_added[feature_idx] = true;
          // if is used feature
          int group = dataset->feature2group_[feature_idx];
          int sub_feature = dataset->feature2subfeature_[feature_idx];
          dataset->feature_groups_[group]->PushData(tid, sub_feature, start_idx + i, inner_data.second);
          if (dataset->has_raw()) {
            feature_row[feature_idx] = static_cast<float>(inner_data.second);
          }
        } else {
          if (inner_data.first == weight_idx_) {
            dataset->metadata_.SetWeightAt(start_idx + i, static_cast<label_t>(inner_data.second));
          } else if (inner_data.first == group_idx_) {
            dataset->metadata_.SetQueryAt(start_idx + i, static_cast<data_size_t>(inner_data.second));
          }
        }
      }
      if (dataset->has_raw()) {
        for (size_t j = 0; j < feature_row.size(); ++j) {
          int feat_ind = dataset->numeric_feature_map_[j];
          if (feat_ind >= 0) {
            dataset->raw_data_[feat_ind][i] = feature_row[j];
          }
        }
      }
      dataset->FinishOneRow(tid, i, is_feature_added);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  };
  TextReader<data_size_t> text_reader(filename, config_.header, config_.file_load_progress_interval_bytes);
  if (!used_data_indices.empty()) {
    // only need part of data
    text_reader.ReadPartAndProcessParallel(used_data_indices, process_fun);
  } else {
    // need full data
    text_reader.ReadAllAndProcessParallel(process_fun);
  }

  // metadata_ will manage space of init_score
  if (!init_score.empty()) {
    dataset->metadata_.SetInitScore(init_score.data(), dataset->num_data_ * num_class_);
  }
  dataset->FinishLoad();
}

/*! \brief Check can load from binary file */
std::string DatasetLoader::CheckCanLoadFromBin(const char* filename) {
  std::string bin_filename(filename);
  bin_filename.append(".bin");

  auto reader = VirtualFileReader::Make(bin_filename.c_str());

  if (!reader->Init()) {
    bin_filename = std::string(filename);
    reader = VirtualFileReader::Make(bin_filename.c_str());
    if (!reader->Init()) {
      Log::Fatal("Cannot open data file %s", bin_filename.c_str());
    }
  }

  size_t buffer_size = 256;
  auto buffer = std::vector<char>(buffer_size);
  // read size of token
  size_t size_of_token = std::strlen(Dataset::binary_file_token);
  size_t read_cnt = reader->Read(buffer.data(), size_of_token);
  if (read_cnt == size_of_token
      && std::string(buffer.data()) == std::string(Dataset::binary_file_token)) {
    return bin_filename;
  } else {
    return std::string();
  }
}

std::vector<std::vector<double>> DatasetLoader::GetForcedBins(std::string forced_bins_path, int num_total_features,
                                                              const std::unordered_set<int>& categorical_features) {
  std::vector<std::vector<double>> forced_bins(num_total_features, std::vector<double>());
  if (forced_bins_path != "") {
    std::ifstream forced_bins_stream(forced_bins_path.c_str());
    if (forced_bins_stream.fail()) {
      Log::Warning("Could not open %s. Will ignore.", forced_bins_path.c_str());
    } else {
      std::stringstream buffer;
      buffer << forced_bins_stream.rdbuf();
      std::string err;
      Json forced_bins_json = Json::parse(buffer.str(), &err);
      CHECK(forced_bins_json.is_array());
      std::vector<Json> forced_bins_arr = forced_bins_json.array_items();
      for (size_t i = 0; i < forced_bins_arr.size(); ++i) {
        int feature_num = forced_bins_arr[i]["feature"].int_value();
        CHECK_LT(feature_num, num_total_features);
        if (categorical_features.count(feature_num)) {
          Log::Warning("Feature %d is categorical. Will ignore forced bins for this feature.", feature_num);
        } else {
          std::vector<Json> bounds_arr = forced_bins_arr[i]["bin_upper_bound"].array_items();
          for (size_t j = 0; j < bounds_arr.size(); ++j) {
            forced_bins[feature_num].push_back(bounds_arr[j].number_value());
          }
        }
      }
      // remove duplicates
      for (int i = 0; i < num_total_features; ++i) {
        auto new_end = std::unique(forced_bins[i].begin(), forced_bins[i].end());
        forced_bins[i].erase(new_end, forced_bins[i].end());
      }
    }
  }
  return forced_bins;
}

void DatasetLoader::CheckCategoricalFeatureNumBin(
  const std::vector<std::unique_ptr<BinMapper>>& bin_mappers,
  const int max_bin, const std::vector<int>& max_bin_by_feature) const {
  bool need_warning = false;
  if (bin_mappers.size() < 1024) {
    for (size_t i = 0; i < bin_mappers.size(); ++i) {
      const int max_bin_for_this_feature = max_bin_by_feature.empty() ? max_bin : max_bin_by_feature[i];
      if (bin_mappers[i] != nullptr && bin_mappers[i]->bin_type() == BinType::CategoricalBin && bin_mappers[i]->num_bin() > max_bin_for_this_feature) {
        need_warning = true;
        break;
      }
    }
  } else {
    const int num_threads = OMP_NUM_THREADS();
    std::vector<bool> thread_need_warning(num_threads, false);
    Threading::For<size_t>(0, bin_mappers.size(), 1,
      [&bin_mappers, &thread_need_warning, &max_bin_by_feature, max_bin] (int thread_index, size_t start, size_t end) {
        for (size_t i = start; i < end; ++i) {
          thread_need_warning[thread_index] = false;
          const int max_bin_for_this_feature = max_bin_by_feature.empty() ? max_bin : max_bin_by_feature[i];
          if (bin_mappers[i] != nullptr && bin_mappers[i]->bin_type() == BinType::CategoricalBin && bin_mappers[i]->num_bin() > max_bin_for_this_feature) {
            thread_need_warning[thread_index] = true;
            break;
          }
        }
      });
    for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
      if (thread_need_warning[thread_index]) {
        need_warning = true;
        break;
      }
    }
  }

  if (need_warning) {
    Log::Warning("Categorical features with more bins than the configured maximum bin number found.");
    Log::Warning("For categorical features, max_bin and max_bin_by_feature may be ignored with a large number of categories.");
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/dense_bin.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_IO_DENSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_DENSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/cuda/vector_cudahost.h>

#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename VAL_T, bool IS_4BIT>
class DenseBin;

template <typename VAL_T, bool IS_4BIT>
class DenseBinIterator : public BinIterator {
 public:
  explicit DenseBinIterator(const DenseBin<VAL_T, IS_4BIT>* bin_data,
                            uint32_t min_bin, uint32_t max_bin,
                            uint32_t most_freq_bin)
      : bin_data_(bin_data),
        min_bin_(static_cast<VAL_T>(min_bin)),
        max_bin_(static_cast<VAL_T>(max_bin)),
        most_freq_bin_(static_cast<VAL_T>(most_freq_bin)) {
    if (most_freq_bin_ == 0) {
      offset_ = 1;
    } else {
      offset_ = 0;
    }
  }
  inline uint32_t RawGet(data_size_t idx) override;
  inline uint32_t Get(data_size_t idx) override;
  inline void Reset(data_size_t) override {}

 private:
  const DenseBin<VAL_T, IS_4BIT>* bin_data_;
  VAL_T min_bin_;
  VAL_T max_bin_;
  VAL_T most_freq_bin_;
  uint8_t offset_;
};
/*!
 * \brief Used to store bins for dense feature
 * Use template to reduce memory cost
 */
template <typename VAL_T, bool IS_4BIT>
class DenseBin : public Bin {
 public:
  friend DenseBinIterator<VAL_T, IS_4BIT>;
  explicit DenseBin(data_size_t num_data)
      : num_data_(num_data) {
    if (IS_4BIT) {
      CHECK_EQ(sizeof(VAL_T), 1);
      data_.resize((num_data_ + 1) / 2, static_cast<uint8_t>(0));
      buf_.resize((num_data_ + 1) / 2, static_cast<uint8_t>(0));
    } else {
      data_.resize(num_data_, static_cast<VAL_T>(0));
    }
  }

  ~DenseBin() {}

  void Push(int, data_size_t idx, uint32_t value) override {
    if (IS_4BIT) {
      const int i1 = idx >> 1;
      const int i2 = (idx & 1) << 2;
      const uint8_t val = static_cast<uint8_t>(value) << i2;
      if (i2 == 0) {
        data_[i1] = val;
      } else {
        buf_[i1] = val;
      }
    } else {
      data_[idx] = static_cast<VAL_T>(value);
    }
  }

  void ReSize(data_size_t num_data) override {
    if (num_data_ != num_data) {
      num_data_ = num_data;
      if (IS_4BIT) {
        data_.resize((num_data_ + 1) / 2, static_cast<VAL_T>(0));
      } else {
        data_.resize(num_data_);
      }
    }
  }

  BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin,
                           uint32_t most_freq_bin) const override;

  template <bool USE_INDICES, bool USE_PREFETCH, bool USE_HESSIAN>
  void ConstructHistogramInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* ordered_gradients,
                               const score_t* ordered_hessians,
                               hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(hess);
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 64 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;
      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (IS_4BIT) {
          PREFETCH_T0(data_.data() + (pf_idx >> 1));
        } else {
          PREFETCH_T0(data_.data() + pf_idx);
        }
        const auto ti = static_cast<uint32_t>(data(idx)) << 1;
        if (USE_HESSIAN) {
          grad[ti] += ordered_gradients[i];
          hess[ti] += ordered_hessians[i];
        } else {
          grad[ti] += ordered_gradients[i];
          ++cnt[ti];
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto ti = static_cast<uint32_t>(data(idx)) << 1;
      if (USE_HESSIAN) {
        grad[ti] += ordered_gradients[i];
        hess[ti] += ordered_hessians[i];
      } else {
        grad[ti] += ordered_gradients[i];
        ++cnt[ti];
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(
        data_indices, start, end, ordered_gradients, ordered_hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, true>(
        nullptr, start, end, ordered_gradients, ordered_hessians, out);
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               ordered_gradients, nullptr, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, ordered_gradients, nullptr, out);
  }


  template <bool USE_INDICES, bool USE_PREFETCH, bool USE_HESSIAN, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* ordered_gradients,
                               hist_t* out) const {
    data_size_t i = start;
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
    const int16_t* gradients_ptr = reinterpret_cast<const int16_t*>(ordered_gradients);
    const VAL_T* data_ptr_base = data_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 64 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;
      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (IS_4BIT) {
          PREFETCH_T0(data_ptr_base + (pf_idx >> 1));
        } else {
          PREFETCH_T0(data_ptr_base + pf_idx);
        }
        const auto ti = static_cast<uint32_t>(data(idx));
        const int16_t gradient_16 = gradients_ptr[i];
        if (USE_HESSIAN) {
          const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
          out_ptr[ti] += gradient_packed;
        } else {
          const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (1);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto ti = static_cast<uint32_t>(data(idx));
      const int16_t gradient_16 = gradients_ptr[i];
      if (USE_HESSIAN) {
        const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
        out_ptr[ti] += gradient_packed;
      } else {
        const PACKED_HIST_T gradient_packed = HIST_BITS == 8 ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (1);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int16_t, 8>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int32_t, 16>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(
        data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, true, int64_t, 32>(
        nullptr, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(
      data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, ordered_gradients, out);
  }

  template <bool MISS_IS_ZERO, bool MISS_IS_NA, bool MFB_IS_ZERO,
            bool MFB_IS_NA, bool USE_MIN_BIN>
  data_size_t SplitInner(uint32_t min_bin, uint32_t max_bin,
                         uint32_t default_bin, uint32_t most_freq_bin,
                         bool default_left, uint32_t threshold,
                         const data_size_t* data_indices, data_size_t cnt,
                         data_size_t* lte_indices,
                         data_size_t* gt_indices) const {
    auto th = static_cast<VAL_T>(threshold + min_bin);
    auto t_zero_bin = static_cast<VAL_T>(min_bin + default_bin);
    if (most_freq_bin == 0) {
      --th;
      --t_zero_bin;
    }
    const auto minb = static_cast<VAL_T>(min_bin);
    const auto maxb = static_cast<VAL_T>(max_bin);
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    data_size_t* missing_default_indices = gt_indices;
    data_size_t* missing_default_count = &gt_count;
    if (most_freq_bin <= threshold) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    if (MISS_IS_ZERO || MISS_IS_NA) {
      if (default_left) {
        missing_default_indices = lte_indices;
        missing_default_count = &lte_count;
      }
    }
    if (min_bin < max_bin) {
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = data(idx);
        if ((MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
            (MISS_IS_NA && !MFB_IS_NA && bin == maxb)) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if ((USE_MIN_BIN && (bin < minb || bin > maxb)) ||
                   (!USE_MIN_BIN && bin == 0)) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else if (bin > th) {
          gt_indices[gt_count++] = idx;
        } else {
          lte_indices[lte_count++] = idx;
        }
      }
    } else {
      data_size_t* max_bin_indices = gt_indices;
      data_size_t* max_bin_count = &gt_count;
      if (maxb <= th) {
        max_bin_indices = lte_indices;
        max_bin_count = &lte_count;
      }
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = data(idx);
        if (MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if (bin != maxb) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else {
          if (MISS_IS_NA && !MFB_IS_NA) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            max_bin_indices[(*max_bin_count)++] = idx;
          }
        }
      }
    }
    return lte_count;
  }

  data_size_t Split(uint32_t min_bin, uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                        \
  min_bin, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, true>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, true>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, true>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + min_bin && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, true>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, true>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                  \
  1, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, false>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, false>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, false>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + 1 && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, false>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, false>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  template <bool USE_MIN_BIN>
  data_size_t SplitCategoricalInner(uint32_t min_bin, uint32_t max_bin,
                                    uint32_t most_freq_bin,
                                    const uint32_t* threshold,
                                    int num_threshold,
                                    const data_size_t* data_indices,
                                    data_size_t cnt, data_size_t* lte_indices,
                                    data_size_t* gt_indices) const {
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    int8_t offset = most_freq_bin == 0 ? 1 : 0;
    if (most_freq_bin > 0 &&
        Common::FindInBitset(threshold, num_threshold, most_freq_bin)) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      const data_size_t idx = data_indices[i];
      const uint32_t bin = data(idx);
      if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
        default_indices[(*default_count)++] = idx;
      } else if (!USE_MIN_BIN && bin == 0) {
        default_indices[(*default_count)++] = idx;
      } else if (Common::FindInBitset(threshold, num_threshold,
                                      bin - min_bin + offset)) {
        lte_indices[lte_count++] = idx;
      } else {
        gt_indices[gt_count++] = idx;
      }
    }
    return lte_count;
  }

  data_size_t SplitCategorical(uint32_t min_bin, uint32_t max_bin,
                               uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<true>(min_bin, max_bin, most_freq_bin,
                                       threshold, num_threshold, data_indices,
                                       cnt, lte_indices, gt_indices);
  }

  data_size_t SplitCategorical(uint32_t max_bin, uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<false>(1, max_bin, most_freq_bin, threshold,
                                        num_threshold, data_indices, cnt,
                                        lte_indices, gt_indices);
  }

  data_size_t num_data() const override { return num_data_; }

  void* get_data() override { return data_.data(); }

  void FinishLoad() override {
    if (IS_4BIT) {
      if (buf_.empty()) {
        return;
      }
      int len = (num_data_ + 1) / 2;
      for (int i = 0; i < len; ++i) {
        data_[i] |= buf_[i];
      }
      buf_.clear();
    }
  }

  void LoadFromMemory(
      const void* memory,
      const std::vector<data_size_t>& local_used_indices) override {
    const VAL_T* mem_data = reinterpret_cast<const VAL_T*>(memory);
    if (!local_used_indices.empty()) {
      if (IS_4BIT) {
        const data_size_t rest = num_data_ & 1;
        for (int i = 0; i < num_data_ - rest; i += 2) {
          // get old bins
          data_size_t idx = local_used_indices[i];
          const auto bin1 = static_cast<uint8_t>(
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
          idx = local_used_indices[i + 1];
          const auto bin2 = static_cast<uint8_t>(
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
          // add
          const int i1 = i >> 1;
          data_[i1] = (bin1 | (bin2 << 4));
        }
        if (rest) {
          data_size_t idx = local_used_indices[num_data_ - 1];
          data_[num_data_ >> 1] =
              (mem_data[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
        }
      } else {
        for (int i = 0; i < num_data_; ++i) {
          data_[i] = mem_data[local_used_indices[i]];
        }
      }
    } else {
      for (size_t i = 0; i < data_.size(); ++i) {
        data_[i] = mem_data[i];
      }
    }
  }

  inline VAL_T data(data_size_t idx) const {
    if (IS_4BIT) {
      return (data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
    } else {
      return data_[idx];
    }
  }

  void CopySubrow(const Bin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    auto other_bin = dynamic_cast<const DenseBin<VAL_T, IS_4BIT>*>(full_bin);
    if (IS_4BIT) {
      const data_size_t rest = num_used_indices & 1;
      for (int i = 0; i < num_used_indices - rest; i += 2) {
        data_size_t idx = used_indices[i];
        const auto bin1 = static_cast<uint8_t>(
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
        idx = used_indices[i + 1];
        const auto bin2 = static_cast<uint8_t>(
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf);
        const int i1 = i >> 1;
        data_[i1] = (bin1 | (bin2 << 4));
      }
      if (rest) {
        data_size_t idx = used_indices[num_used_indices - 1];
        data_[num_used_indices >> 1] =
            (other_bin->data_[idx >> 1] >> ((idx & 1) << 2)) & 0xf;
      }
    } else {
      for (int i = 0; i < num_used_indices; ++i) {
        data_[i] = other_bin->data_[used_indices[i]];
      }
    }
  }

  void SaveBinaryToFile(BinaryWriter* writer) const override {
    writer->AlignedWrite(data_.data(), sizeof(VAL_T) * data_.size());
  }

  size_t SizesInByte() const override {
    return VirtualFileWriter::AlignedSize(sizeof(VAL_T) * data_.size());
  }

  DenseBin<VAL_T, IS_4BIT>* Clone() override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const override;

 private:
  data_size_t num_data_;
#ifdef USE_CUDA
  std::vector<VAL_T, CHAllocator<VAL_T>> data_;
#else
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, kAlignedSize>> data_;
#endif
  std::vector<uint8_t> buf_;

  DenseBin(const DenseBin<VAL_T, IS_4BIT>& other)
      : num_data_(other.num_data_), data_(other.data_) {}
};

template <typename VAL_T, bool IS_4BIT>
DenseBin<VAL_T, IS_4BIT>* DenseBin<VAL_T, IS_4BIT>::Clone() {
  return new DenseBin<VAL_T, IS_4BIT>(*this);
}

template <typename VAL_T, bool IS_4BIT>
uint32_t DenseBinIterator<VAL_T, IS_4BIT>::Get(data_size_t idx) {
  auto ret = bin_data_->data(idx);
  if (ret >= min_bin_ && ret <= max_bin_) {
    return ret - min_bin_ + offset_;
  } else {
    return most_freq_bin_;
  }
}

template <typename VAL_T, bool IS_4BIT>
inline uint32_t DenseBinIterator<VAL_T, IS_4BIT>::RawGet(data_size_t idx) {
  return bin_data_->data(idx);
}

template <typename VAL_T, bool IS_4BIT>
BinIterator* DenseBin<VAL_T, IS_4BIT>::GetIterator(
    uint32_t min_bin, uint32_t max_bin, uint32_t most_freq_bin) const {
  return new DenseBinIterator<VAL_T, IS_4BIT>(this, min_bin, max_bin,
                                              most_freq_bin);
}

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_IO_DENSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/file_io.cpp <==
/*!
 * Copyright (c) 2018-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2018-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#include <LightGBM/utils/file_io.h>

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cstdio>
#include <memory>
#include <sstream>
#include <string>
#include <unordered_map>

namespace LightGBM {

struct LocalFile : VirtualFileReader, VirtualFileWriter {
  LocalFile(const std::string& filename, const std::string& mode)
      : filename_(filename), mode_(mode) {}
  virtual ~LocalFile() {
    if (file_ != NULL) {
      fclose(file_);
    }
  }

  bool Init() {
    if (file_ == NULL) {
#if _MSC_VER
      fopen_s(&file_, filename_.c_str(), mode_.c_str());
#else
      file_ = fopen(filename_.c_str(), mode_.c_str());
#endif
    }
    return file_ != NULL;
  }

  bool Exists() const {
    LocalFile file(filename_, "rb");
    return file.Init();
  }

  size_t Read(void* buffer, size_t bytes) const {
    return fread(buffer, 1, bytes, file_);
  }

  size_t Write(const void* buffer, size_t bytes) {
    size_t bytes_written = fwrite(buffer, 1, bytes, file_);
    if (bytes_written != bytes) {
      Log::Fatal(
          "Cannot write binary data to %s, wrote %zu of %zu bytes",
          filename_.c_str(), bytes_written, bytes);
    }
    return bytes_written;
  }

 private:
  FILE* file_ = NULL;
  const std::string filename_;
  const std::string mode_;
};

std::unique_ptr<VirtualFileReader> VirtualFileReader::Make(
    const std::string& filename) {
  return std::unique_ptr<VirtualFileReader>(new LocalFile(filename, "rb"));
}

std::unique_ptr<VirtualFileWriter> VirtualFileWriter::Make(
    const std::string& filename) {
  return std::unique_ptr<VirtualFileWriter>(new LocalFile(filename, "wb"));
}

bool VirtualFileWriter::Exists(const std::string& filename) {
  LocalFile file(filename, "rb");
  return file.Exists();
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/json11.cpp <==
/* Copyright (c) 2013 Dropbox, Inc.
 *
 * Permission is hereby granted, free of charge, to any person obtaining a copy
 * of this software and associated documentation files (the "Software"), to deal
 * in the Software without restriction, including without limitation the rights
 * to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
 * copies of the Software, and to permit persons to whom the Software is
 * furnished to do so, subject to the following conditions:
 *
 * The above copyright notice and this permission notice shall be included in
 * all copies or substantial portions of the Software.
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */
#include <LightGBM/utils/json11.h>

#include <LightGBM/utils/log.h>

#include <cmath>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <limits>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace json11_internal_lightgbm {

static const int max_depth = 200;

using std::initializer_list;
using std::make_shared;
using std::map;
using std::string;
using std::vector;

using LightGBM::Log;

/* Helper for representing null - just a do-nothing struct, plus comparison
 * operators so the helpers in JsonValue work. We can't use nullptr_t because
 * it may not be orderable.
 */
struct NullStruct {
  bool operator==(NullStruct) const { return true; }
  bool operator<(NullStruct) const { return false; }
};

/* * * * * * * * * * * * * * * * * * * *
 * Serialization
 */

static void dump(NullStruct, string *out) { *out += "null"; }

static void dump(double value, string *out) {
  if (std::isfinite(value)) {
    char buf[32];
    snprintf(buf, sizeof buf, "%.17g", value);
    *out += buf;
  } else {
    *out += "null";
  }
}

static void dump(int value, string *out) {
  char buf[32];
  snprintf(buf, sizeof buf, "%d", value);
  *out += buf;
}

static void dump(bool value, string *out) { *out += value ? "true" : "false"; }

static void dump(const string &value, string *out) {
  *out += '"';
  for (size_t i = 0; i < value.length(); i++) {
    const char ch = value[i];
    if (ch == '\\') {
      *out += "\\\\";
    } else if (ch == '"') {
      *out += "\\\"";
    } else if (ch == '\b') {
      *out += "\\b";
    } else if (ch == '\f') {
      *out += "\\f";
    } else if (ch == '\n') {
      *out += "\\n";
    } else if (ch == '\r') {
      *out += "\\r";
    } else if (ch == '\t') {
      *out += "\\t";
    } else if (static_cast<uint8_t>(ch) <= 0x1f) {
      char buf[8];
      snprintf(buf, sizeof buf, "\\u%04x", ch);
      *out += buf;
    } else if (static_cast<uint8_t>(ch) == 0xe2 &&
               static_cast<uint8_t>(value[i + 1]) == 0x80 &&
               static_cast<uint8_t>(value[i + 2]) == 0xa8) {
      *out += "\\u2028";
      i += 2;
    } else if (static_cast<uint8_t>(ch) == 0xe2 &&
               static_cast<uint8_t>(value[i + 1]) == 0x80 &&
               static_cast<uint8_t>(value[i + 2]) == 0xa9) {
      *out += "\\u2029";
      i += 2;
    } else {
      *out += ch;
    }
  }
  *out += '"';
}

static void dump(const Json::array &values, string *out) {
  bool first = true;
  *out += "[";
  for (const auto &value : values) {
    if (!first) *out += ", ";
    value.dump(out);
    first = false;
  }
  *out += "]";
}

static void dump(const Json::object &values, string *out) {
  bool first = true;
  *out += "{";
  for (const auto &kv : values) {
    if (!first) *out += ", ";
    dump(kv.first, out);
    *out += ": ";
    kv.second.dump(out);
    first = false;
  }
  *out += "}";
}

void Json::dump(string *out) const { m_ptr->dump(out); }

/* * * * * * * * * * * * * * * * * * * *
 * Value wrappers
 */

template <Json::Type tag, typename T>
class Value : public JsonValue {
 protected:
  // Constructors
  explicit Value(const T &value) : m_value(value) {}
  explicit Value(T &&value) : m_value(std::move(value)) {}

  // Get type tag
  Json::Type type() const override { return tag; }

  // Comparisons
  bool equals(const JsonValue *other) const override {
    return m_value == static_cast<const Value<tag, T> *>(other)->m_value;
  }
  bool less(const JsonValue *other) const override {
    return m_value < (static_cast<const Value<tag, T> *>(other)->m_value);
  }

  const T m_value;
  void dump(string *out) const override { json11_internal_lightgbm::dump(m_value, out); }
};

class JsonDouble final : public Value<Json::NUMBER, double> {
  double number_value() const override { return m_value; }
  int int_value() const override { return static_cast<int>(m_value); }
  bool equals(const JsonValue *other) const override {
    return m_value == other->number_value();
  }
  bool less(const JsonValue *other) const override {
    return m_value < other->number_value();
  }

 public:
  explicit JsonDouble(double value) : Value(value) {}
};

class JsonInt final : public Value<Json::NUMBER, int> {
  double number_value() const override { return m_value; }
  int int_value() const override { return m_value; }
  bool equals(const JsonValue *other) const override {
    return m_value == other->number_value();
  }
  bool less(const JsonValue *other) const override {
    return m_value < other->number_value();
  }

 public:
  explicit JsonInt(int value) : Value(value) {}
};

class JsonBoolean final : public Value<Json::BOOL, bool> {
  bool bool_value() const override { return m_value; }

 public:
  explicit JsonBoolean(bool value) : Value(value) {}
};

class JsonString final : public Value<Json::STRING, string> {
  const string &string_value() const override { return m_value; }

 public:
  explicit JsonString(const string &value) : Value(value) {}
  explicit JsonString(string &&value) : Value(std::move(value)) {}
};

class JsonArray final : public Value<Json::ARRAY, Json::array> {
  const Json::array &array_items() const override { return m_value; }
  const Json &operator[](size_t i) const override;

 public:
  explicit JsonArray(const Json::array &value) : Value(value) {}
  explicit JsonArray(Json::array &&value) : Value(std::move(value)) {}
};

class JsonObject final : public Value<Json::OBJECT, Json::object> {
  const Json::object &object_items() const override { return m_value; }
  const Json &operator[](const string &key) const override;

 public:
  explicit JsonObject(const Json::object &value) : Value(value) {}
  explicit JsonObject(Json::object &&value) : Value(std::move(value)) {}
};

class JsonNull final : public Value<Json::NUL, NullStruct> {
 public:
  JsonNull() : Value({}) {}
};

/* * * * * * * * * * * * * * * * * * * *
 * Static globals - static-init-safe
 */
struct Statics {
  const std::shared_ptr<JsonValue> null = make_shared<JsonNull>();
  const std::shared_ptr<JsonValue> t = make_shared<JsonBoolean>(true);
  const std::shared_ptr<JsonValue> f = make_shared<JsonBoolean>(false);
  const string empty_string;
  const vector<Json> empty_vector;
  const map<string, Json> empty_map;
  Statics() {}
};

static const Statics &statics() {
  static const Statics s{};
  return s;
}

static const Json &static_null() {
  // This has to be separate, not in Statics, because Json() accesses
  // statics().null.
  static const Json json_null;
  return json_null;
}

/* * * * * * * * * * * * * * * * * * * *
 * Constructors
 */

Json::Json() noexcept : m_ptr(statics().null) {}
Json::Json(std::nullptr_t) noexcept : m_ptr(statics().null) {}
Json::Json(double value) : m_ptr(make_shared<JsonDouble>(value)) {}
Json::Json(int value) : m_ptr(make_shared<JsonInt>(value)) {}
Json::Json(bool value) : m_ptr(value ? statics().t : statics().f) {}
Json::Json(const string &value) : m_ptr(make_shared<JsonString>(value)) {}
Json::Json(string &&value) : m_ptr(make_shared<JsonString>(std::move(value))) {}
Json::Json(const char *value) : m_ptr(make_shared<JsonString>(value)) {}
Json::Json(const Json::array &values) : m_ptr(make_shared<JsonArray>(values)) {}
Json::Json(Json::array &&values)
    : m_ptr(make_shared<JsonArray>(std::move(values))) {}
Json::Json(const Json::object &values)
    : m_ptr(make_shared<JsonObject>(values)) {}
Json::Json(Json::object &&values)
    : m_ptr(make_shared<JsonObject>(std::move(values))) {}

/* * * * * * * * * * * * * * * * * * * *
 * Accessors
 */

Json::Type Json::type() const { return m_ptr->type(); }
double Json::number_value() const { return m_ptr->number_value(); }
int Json::int_value() const { return m_ptr->int_value(); }
bool Json::bool_value() const { return m_ptr->bool_value(); }
const string &Json::string_value() const { return m_ptr->string_value(); }
const vector<Json> &Json::array_items() const { return m_ptr->array_items(); }
const map<string, Json> &Json::object_items() const {
  return m_ptr->object_items();
}
const Json &Json::operator[](size_t i) const { return (*m_ptr)[i]; }
const Json &Json::operator[](const string &key) const { return (*m_ptr)[key]; }

double JsonValue::number_value() const { return 0; }
int JsonValue::int_value() const { return 0; }
bool JsonValue::bool_value() const { return false; }
const string &JsonValue::string_value() const { return statics().empty_string; }
const vector<Json> &JsonValue::array_items() const {
  return statics().empty_vector;
}
const map<string, Json> &JsonValue::object_items() const {
  return statics().empty_map;
}
const Json &JsonValue::operator[](size_t) const { return static_null(); }
const Json &JsonValue::operator[](const string &) const {
  return static_null();
}

const Json &JsonObject::operator[](const string &key) const {
  auto iter = m_value.find(key);
  return (iter == m_value.end()) ? static_null() : iter->second;
}
const Json &JsonArray::operator[](size_t i) const {
  if (i >= m_value.size())
    return static_null();
  else
    return m_value[i];
}

/* * * * * * * * * * * * * * * * * * * *
 * Comparison
 */

bool Json::operator==(const Json &other) const {
  if (m_ptr == other.m_ptr) return true;
  if (m_ptr->type() != other.m_ptr->type()) return false;

  return m_ptr->equals(other.m_ptr.get());
}

bool Json::operator<(const Json &other) const {
  if (m_ptr == other.m_ptr) return false;
  if (m_ptr->type() != other.m_ptr->type())
    return m_ptr->type() < other.m_ptr->type();

  return m_ptr->less(other.m_ptr.get());
}

/* * * * * * * * * * * * * * * * * * * *
 * Parsing
 */

/* esc(c)
 *
 * Format char c suitable for printing in an error message.
 */
static inline string esc(char c) {
  char buf[12];
  if (static_cast<uint8_t>(c) >= 0x20 && static_cast<uint8_t>(c) <= 0x7f) {
    snprintf(buf, sizeof buf, "'%c' (%d)", c, c);
  } else {
    snprintf(buf, sizeof buf, "(%d)", c);
  }
  return string(buf);
}

template <typename T>
static inline bool in_range(T x, T lower, T upper) {
  return (x >= lower && x <= upper);
}

namespace {
/* JsonParser
 *
 * Object that tracks all state of an in-progress parse.
 */
struct JsonParser final {
  /* State
   */
  const char *str;
  const size_t str_len;
  size_t i;
  string *err;
  bool failed;
  const JsonParse strategy;

  /* fail(msg, err_ret = Json())
   *
   * Mark this parse as failed.
   */
  Json fail(string &&msg) { return fail(std::move(msg), Json()); }

  template <typename T>
  T fail(string &&msg, const T err_ret) {
    if (!failed) *err = std::move(msg);
    failed = true;
    return err_ret;
  }

  /* consume_whitespace()
   *
   * Advance until the current character is non-whitespace.
   */
  void consume_whitespace() {
    while (str[i] == ' ' || str[i] == '\r' || str[i] == '\n' || str[i] == '\t')
      i++;
  }

  /* consume_comment()
   *
   * Advance comments (c-style inline and multiline).
   */
  bool consume_comment() {
    bool comment_found = false;
    if (str[i] == '/') {
      i++;
      if (i == str_len)
        return fail("Unexpected end of input after start of comment", false);
      if (str[i] == '/') {  // inline comment
        i++;
        // advance until next line, or end of input
        while (i < str_len && str[i] != '\n') {
          i++;
        }
        comment_found = true;
      } else if (str[i] == '*') {  // multiline comment
        i++;
        if (i > str_len - 2)
          return fail("Unexpected end of input inside multi-line comment",
                      false);
        // advance until closing tokens
        while (!(str[i] == '*' && str[i + 1] == '/')) {
          i++;
          if (i > str_len - 2)
            return fail("Unexpected end of input inside multi-line comment",
                        false);
        }
        i += 2;
        comment_found = true;
      } else {
        return fail("Malformed comment", false);
      }
    }
    return comment_found;
  }

  /* consume_garbage()
   *
   * Advance until the current character is non-whitespace and non-comment.
   */
  void consume_garbage() {
    consume_whitespace();
    if (strategy == JsonParse::COMMENTS) {
      bool comment_found = false;
      do {
        comment_found = consume_comment();
        if (failed) return;
        consume_whitespace();
      } while (comment_found);
    }
  }

  /* get_next_token()
   *
   * Return the next non-whitespace character. If the end of the input is
   * reached, flag an error and return 0.
   */
  char get_next_token() {
    consume_garbage();
    if (failed) return char{0};
    if (i == str_len) return fail("Unexpected end of input", char{0});

    return str[i++];
  }

  /* encode_utf8(pt, out)
   *
   * Encode pt as UTF-8 and add it to out.
   */
  void encode_utf8(int64_t pt, string* out) {
    if (pt < 0) return;

    if (pt < 0x80) {
      *out += static_cast<char>(pt);
    } else if (pt < 0x800) {
      *out += static_cast<char>((pt >> 6) | 0xC0);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    } else if (pt < 0x10000) {
      *out += static_cast<char>((pt >> 12) | 0xE0);
      *out += static_cast<char>(((pt >> 6) & 0x3F) | 0x80);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    } else {
      *out += static_cast<char>((pt >> 18) | 0xF0);
      *out += static_cast<char>(((pt >> 12) & 0x3F) | 0x80);
      *out += static_cast<char>(((pt >> 6) & 0x3F) | 0x80);
      *out += static_cast<char>((pt & 0x3F) | 0x80);
    }
  }

  /* parse_string()
   *
   * Parse a string, starting at the current position.
   */
  string parse_string() {
    string out;
    int64_t last_escaped_codepoint = -1;
    while (true) {
      if (i == str_len) return fail("Unexpected end of input in string", "");

      char ch = str[i++];

      if (ch == '"') {
        encode_utf8(last_escaped_codepoint, &out);
        return out;
      }

      if (in_range<int64_t>(ch, 0, 0x1f))
        return fail("Unescaped " + esc(ch) + " in string", "");

      // The usual case: non-escaped characters
      if (ch != '\\') {
        encode_utf8(last_escaped_codepoint, &out);
        last_escaped_codepoint = -1;
        out += ch;
        continue;
      }

      // Handle escapes
      if (i == str_len) return fail("Unexpected end of input in string", "");

      ch = str[i++];

      if (ch == 'u') {
        // Extract 4-byte escape sequence
        string esc = string(str + i, 4);
        // Explicitly check length of the substring. The following loop
        // relies on std::string returning the terminating NUL when
        // accessing str[length]. Checking here reduces brittleness.
        if (esc.length() < 4) {
          return fail("Bad \\u escape: " + esc, "");
        }
        for (size_t j = 0; j < 4; j++) {
          if (!in_range(esc[j], 'a', 'f') && !in_range(esc[j], 'A', 'F') &&
              !in_range(esc[j], '0', '9'))
            return fail("Bad \\u escape: " + esc, "");
        }

        int64_t codepoint =
            static_cast<int64_t>(strtol(esc.data(), nullptr, 16));

        // JSON specifies that characters outside the BMP shall be encoded as a
        // pair of 4-hex-digit \u escapes encoding their surrogate pair
        // components. Check whether we're in the middle of such a beast: the
        // previous codepoint was an escaped lead (high) surrogate, and this is
        // a trail (low) surrogate.
        if (in_range<int64_t>(last_escaped_codepoint, 0xD800, 0xDBFF) &&
            in_range<int64_t>(codepoint, 0xDC00, 0xDFFF)) {
          // Reassemble the two surrogate pairs into one astral-plane character,
          // per the UTF-16 algorithm.
          encode_utf8((((last_escaped_codepoint - 0xD800) << 10) |
                       (codepoint - 0xDC00)) +
                          0x10000,
                      &out);
          last_escaped_codepoint = -1;
        } else {
          encode_utf8(last_escaped_codepoint, &out);
          last_escaped_codepoint = codepoint;
        }

        i += 4;
        continue;
      }

      encode_utf8(last_escaped_codepoint, &out);
      last_escaped_codepoint = -1;

      if (ch == 'b') {
        out += '\b';
      } else if (ch == 'f') {
        out += '\f';
      } else if (ch == 'n') {
        out += '\n';
      } else if (ch == 'r') {
        out += '\r';
      } else if (ch == 't') {
        out += '\t';
      } else if (ch == '"' || ch == '\\' || ch == '/') {
        out += ch;
      } else {
        return fail("Invalid escape character " + esc(ch), "");
      }
    }
  }

  /* parse_number()
   *
   * Parse a double.
   */
  Json parse_number() {
    size_t start_pos = i;

    if (str[i] == '-') i++;

    // Integer part
    if (str[i] == '0') {
      i++;
      if (in_range(str[i], '0', '9'))
        return fail("Leading 0s not permitted in numbers");
    } else if (in_range(str[i], '1', '9')) {
      i++;
      while (in_range(str[i], '0', '9')) i++;
    } else {
      return fail("Invalid " + esc(str[i]) + " in number");
    }

    if (str[i] != '.' && str[i] != 'e' && str[i] != 'E' &&
        (i - start_pos) <=
            static_cast<size_t>(std::numeric_limits<int>::digits10)) {
      return Json(std::atoi(str + start_pos));
    }

    // Decimal part
    if (str[i] == '.') {
      i++;
      if (!in_range(str[i], '0', '9'))
        return fail("At least one digit required in fractional part");

      while (in_range(str[i], '0', '9')) i++;
    }

    // Exponent part
    if (str[i] == 'e' || str[i] == 'E') {
      i++;

      if (str[i] == '+' || str[i] == '-') i++;

      if (!in_range(str[i], '0', '9'))
        return fail("At least one digit required in exponent");

      while (in_range(str[i], '0', '9')) i++;
    }

    return Json(std::strtod(str + start_pos, nullptr));
  }

  /* expect(str, res)
   *
   * Expect that 'str' starts at the character that was just read. If it does,
   * advance the input and return res. If not, flag an error.
   */
  Json expect(const string &expected, Json res) {
    CHECK_NE(i, 0)
    i--;
    auto substr = string(str + i, expected.length());
    if (substr == expected) {
      i += expected.length();
      return res;
    } else {
      return fail("Parse error: expected " + expected + ", got " + substr);
    }
  }

  /* parse_json()
   *
   * Parse a JSON object.
   */
  Json parse_json(int depth) {
    if (depth > max_depth) {
      return fail("Exceeded maximum nesting depth");
    }

    char ch = get_next_token();
    if (failed) return Json();

    if (ch == '-' || (ch >= '0' && ch <= '9')) {
      i--;
      return parse_number();
    }

    if (ch == 't') return expect("true", Json(true));

    if (ch == 'f') return expect("false", Json(false));

    if (ch == 'n') return expect("null", Json());

    if (ch == '"') return Json(parse_string());

    if (ch == '{') {
      map<string, Json> data;
      ch = get_next_token();
      if (ch == '}') return Json(data);

      while (1) {
        if (ch != '"') return fail("Expected '\"' in object, got " + esc(ch));

        string key = parse_string();
        if (failed) return Json();

        ch = get_next_token();
        if (ch != ':') return fail("Expected ':' in object, got " + esc(ch));

        data[std::move(key)] = parse_json(depth + 1);
        if (failed) return Json();

        ch = get_next_token();
        if (ch == '}') break;
        if (ch != ',') return fail("Expected ',' in object, got " + esc(ch));

        ch = get_next_token();
      }
      return Json(data);
    }

    if (ch == '[') {
      vector<Json> data;
      ch = get_next_token();
      if (ch == ']') return Json(data);

      while (1) {
        i--;
        data.push_back(parse_json(depth + 1));
        if (failed) return Json();

        ch = get_next_token();
        if (ch == ']') break;
        if (ch != ',') return fail("Expected ',' in list, got " + esc(ch));

        ch = get_next_token();
        (void)ch;
      }
      return Json(data);
    }

    return fail("Expected value, got " + esc(ch));
  }
};
}  // namespace

Json Json::parse(const string &in, string *err, JsonParse strategy) {
  JsonParser parser{in.c_str(), in.size(), 0, err, false, strategy};
  Json result = parser.parse_json(0);

  // Check for any trailing garbage
  parser.consume_garbage();
  if (parser.failed) return Json();
  if (parser.i != in.size())
    return parser.fail("Unexpected trailing " + esc(in[parser.i]));

  return result;
}

// Documented in json11.hpp
vector<Json> Json::parse_multi(const string &in,
                               std::string::size_type *parser_stop_pos,
                               string *err, JsonParse strategy) {
  JsonParser parser{in.c_str(), in.size(), 0, err, false, strategy};
  *parser_stop_pos = 0;
  vector<Json> json_vec;
  while (parser.i != in.size() && !parser.failed) {
    json_vec.push_back(parser.parse_json(0));
    if (parser.failed) break;

    // Check for another object
    parser.consume_garbage();
    if (parser.failed) break;
    *parser_stop_pos = parser.i;
  }
  return json_vec;
}

/* * * * * * * * * * * * * * * * * * * *
 * Shape-checking
 */

bool Json::has_shape(const shape &types, string *err) const {
  if (!is_object()) {
    *err = "Expected JSON object, got " + dump();
    return false;
  }

  for (auto &item : types) {
    if ((*this)[item.first].type() != item.second) {
      *err = "Bad type for " + item.first + " in " + dump();
      return false;
    }
  }

  return true;
}

}  // namespace json11_internal_lightgbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/metadata.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>

#include <set>
#include <string>
#include <unordered_map>
#include <vector>

#ifndef LGB_R_BUILD
#include "../arrow/array.hpp"
#endif  // LGB_R_BUILD

namespace LightGBM {

Metadata::Metadata() {
  num_weights_ = 0;
  num_init_score_ = 0;
  num_data_ = 0;
  num_queries_ = 0;
  num_positions_ = 0;
  weight_load_from_file_ = false;
  position_load_from_file_ = false;
  query_load_from_file_ = false;
  init_score_load_from_file_ = false;
  #ifdef USE_CUDA
  cuda_metadata_ = nullptr;
  #endif  // USE_CUDA
}

void Metadata::Init(const char* data_filename) {
  data_filename_ = data_filename;
  // for lambdarank, it needs query data for partition data in distributed learning
  LoadQueryBoundaries();
  LoadWeights();
  LoadPositions();
  CalculateQueryWeights();
  LoadInitialScore(data_filename_);
}

Metadata::~Metadata() {
}

void Metadata::Init(data_size_t num_data, int weight_idx, int query_idx) {
  num_data_ = num_data;
  label_ = std::vector<label_t>(num_data_);
  if (weight_idx >= 0) {
    if (!weights_.empty()) {
      Log::Info("Using weights in data file, ignoring the additional weights file");
      weights_.clear();
    }
    weights_ = std::vector<label_t>(num_data_, 0.0f);
    num_weights_ = num_data_;
    weight_load_from_file_ = false;
  }
  if (query_idx >= 0) {
    if (!query_boundaries_.empty()) {
      Log::Info("Using query id in data file, ignoring the additional query file");
      query_boundaries_.clear();
    }
    if (!query_weights_.empty()) {
      query_weights_.clear();
    }
    queries_ = std::vector<data_size_t>(num_data_, 0);
    query_load_from_file_ = false;
  }
}

void Metadata::InitByReference(data_size_t num_data, const Metadata* reference) {
  int has_weights = reference->num_weights_ > 0;
  int has_init_scores = reference->num_init_score_ > 0;
  int has_queries = reference->num_queries_ > 0;
  int nclasses = reference->num_init_score_classes();
  Init(num_data, has_weights, has_init_scores, has_queries, nclasses);
}

void Metadata::Init(data_size_t num_data, int32_t has_weights, int32_t has_init_scores, int32_t has_queries, int32_t nclasses) {
  num_data_ = num_data;
  label_ = std::vector<label_t>(num_data_);
  if (has_weights) {
    if (!weights_.empty()) {
      Log::Fatal("Calling Init() on Metadata weights that have already been initialized");
    }
    weights_.resize(num_data_, 0.0f);
    num_weights_ = num_data_;
    weight_load_from_file_ = false;
  }
  if (has_init_scores) {
    if (!init_score_.empty()) {
      Log::Fatal("Calling Init() on Metadata initial scores that have already been initialized");
    }
    num_init_score_ = static_cast<int64_t>(num_data) * nclasses;
    init_score_.resize(num_init_score_, 0);
  }
  if (has_queries) {
    if (!query_weights_.empty()) {
      Log::Fatal("Calling Init() on Metadata queries that have already been initialized");
    }
    queries_.resize(num_data_, 0);
    query_load_from_file_ = false;
  }
}

void Metadata::Init(const Metadata& fullset, const data_size_t* used_indices, data_size_t num_used_indices) {
  num_data_ = num_used_indices;

  label_.resize(num_used_indices);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_used_indices >= 1024)
  for (data_size_t i = 0; i < num_used_indices; ++i) {
    label_[i] = fullset.label_[used_indices[i]];
  }

  if (!fullset.weights_.empty()) {
    weights_ = std::vector<label_t>(num_used_indices);
    num_weights_ = num_used_indices;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_used_indices >= 1024)
    for (data_size_t i = 0; i < num_used_indices; ++i) {
      weights_[i] = fullset.weights_[used_indices[i]];
    }
  } else {
    num_weights_ = 0;
  }

  if (!fullset.init_score_.empty()) {
    int num_class = static_cast<int>(fullset.num_init_score_ / fullset.num_data_);
    init_score_ = std::vector<double>(static_cast<size_t>(num_used_indices) * num_class);
    num_init_score_ = static_cast<int64_t>(num_used_indices) * num_class;
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int k = 0; k < num_class; ++k) {
      const size_t offset_dest = static_cast<size_t>(k) * num_data_;
      const size_t offset_src = static_cast<size_t>(k) * fullset.num_data_;
      for (data_size_t i = 0; i < num_used_indices; ++i) {
        init_score_[offset_dest + i] = fullset.init_score_[offset_src + used_indices[i]];
      }
    }
  } else {
    num_init_score_ = 0;
  }

  if (!fullset.query_boundaries_.empty()) {
    std::vector<data_size_t> used_query;
    data_size_t data_idx = 0;
    for (data_size_t qid = 0; qid < num_queries_ && data_idx < num_used_indices; ++qid) {
      data_size_t start = fullset.query_boundaries_[qid];
      data_size_t end = fullset.query_boundaries_[qid + 1];
      data_size_t len = end - start;
      if (used_indices[data_idx] > start) {
        continue;
      } else if (used_indices[data_idx] == start) {
        if (num_used_indices >= data_idx + len && used_indices[data_idx + len - 1] == end - 1) {
          used_query.push_back(qid);
          data_idx += len;
        } else {
          Log::Fatal("Data partition error, data didn't match queries");
        }
      } else {
        Log::Fatal("Data partition error, data didn't match queries");
      }
    }
    query_boundaries_ = std::vector<data_size_t>(used_query.size() + 1);
    num_queries_ = static_cast<data_size_t>(used_query.size());
    query_boundaries_[0] = 0;
    for (data_size_t i = 0; i < num_queries_; ++i) {
      data_size_t qid = used_query[i];
      data_size_t len = fullset.query_boundaries_[qid + 1] - fullset.query_boundaries_[qid];
      query_boundaries_[i + 1] = query_boundaries_[i] + len;
    }
  } else {
    num_queries_ = 0;
  }
}

void Metadata::PartitionLabel(const std::vector<data_size_t>& used_indices) {
  if (used_indices.empty()) {
    return;
  }
  auto old_label = label_;
  num_data_ = static_cast<data_size_t>(used_indices.size());
  label_ = std::vector<label_t>(num_data_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
  for (data_size_t i = 0; i < num_data_; ++i) {
    label_[i] = old_label[used_indices[i]];
  }
  old_label.clear();
}

void Metadata::CalculateQueryBoundaries() {
  if (!queries_.empty()) {
    // need convert query_id to boundaries
    std::vector<data_size_t> tmp_buffer;
    data_size_t last_qid = -1;
    data_size_t cur_cnt = 0;
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (last_qid != queries_[i]) {
        if (cur_cnt > 0) {
          tmp_buffer.push_back(cur_cnt);
        }
        cur_cnt = 0;
        last_qid = queries_[i];
      }
      ++cur_cnt;
    }
    tmp_buffer.push_back(cur_cnt);
    query_boundaries_ = std::vector<data_size_t>(tmp_buffer.size() + 1);
    num_queries_ = static_cast<data_size_t>(tmp_buffer.size());
    query_boundaries_[0] = 0;
    for (size_t i = 0; i < tmp_buffer.size(); ++i) {
      query_boundaries_[i + 1] = query_boundaries_[i] + tmp_buffer[i];
    }
    CalculateQueryWeights();
    queries_.clear();
  }
}

void Metadata::CheckOrPartition(data_size_t num_all_data, const std::vector<data_size_t>& used_data_indices) {
  if (used_data_indices.empty()) {
     CalculateQueryBoundaries();
    // check weights
    if (!weights_.empty() && num_weights_ != num_data_) {
      weights_.clear();
      num_weights_ = 0;
      Log::Fatal("Weights size doesn't match data size");
    }

    // check positions
    if (!positions_.empty() && num_positions_ != num_data_) {
      Log::Fatal("Positions size (%i) doesn't match data size (%i)", num_positions_, num_data_);
      positions_.clear();
      num_positions_ = 0;
    }

    // check query boundaries
    if (!query_boundaries_.empty() && query_boundaries_[num_queries_] != num_data_) {
      query_boundaries_.clear();
      num_queries_ = 0;
      Log::Fatal("Query size doesn't match data size");
    }

    // contain initial score file
    if (!init_score_.empty() && (num_init_score_ % num_data_) != 0) {
      init_score_.clear();
      num_init_score_ = 0;
      Log::Fatal("Initial score size doesn't match data size");
    }
  } else {
    if (!queries_.empty()) {
      Log::Fatal("Cannot used query_id for distributed training");
    }
    data_size_t num_used_data = static_cast<data_size_t>(used_data_indices.size());
    // check weights
    if (weight_load_from_file_) {
      if (weights_.size() > 0 && num_weights_ != num_all_data) {
        weights_.clear();
        num_weights_ = 0;
        Log::Fatal("Weights size doesn't match data size");
      }
      // get local weights
      if (!weights_.empty()) {
        auto old_weights = weights_;
        num_weights_ = num_data_;
        weights_ = std::vector<label_t>(num_data_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512)
        for (int i = 0; i < static_cast<int>(used_data_indices.size()); ++i) {
          weights_[i] = old_weights[used_data_indices[i]];
        }
        old_weights.clear();
      }
    }
    // check positions
    if (position_load_from_file_) {
      if (positions_.size() > 0 && num_positions_ != num_all_data) {
        positions_.clear();
        num_positions_ = 0;
        Log::Fatal("Positions size (%i) doesn't match data size (%i)", num_positions_, num_data_);
      }
      // get local positions
      if (!positions_.empty()) {
        auto old_positions = positions_;
        num_positions_ = num_data_;
        positions_ = std::vector<data_size_t>(num_data_);
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512)
        for (int i = 0; i < static_cast<int>(used_data_indices.size()); ++i) {
          positions_[i] = old_positions[used_data_indices[i]];
        }
        old_positions.clear();
      }
    }
    if (query_load_from_file_) {
      // check query boundaries
      if (!query_boundaries_.empty() && query_boundaries_[num_queries_] != num_all_data) {
        query_boundaries_.clear();
        num_queries_ = 0;
        Log::Fatal("Query size doesn't match data size");
      }
      // get local query boundaries
      if (!query_boundaries_.empty()) {
        std::vector<data_size_t> used_query;
        data_size_t data_idx = 0;
        for (data_size_t qid = 0; qid < num_queries_ && data_idx < num_used_data; ++qid) {
          data_size_t start = query_boundaries_[qid];
          data_size_t end = query_boundaries_[qid + 1];
          data_size_t len = end - start;
          if (used_data_indices[data_idx] > start) {
            continue;
          } else if (used_data_indices[data_idx] == start) {
            if (num_used_data >= data_idx + len && used_data_indices[data_idx + len - 1] == end - 1) {
              used_query.push_back(qid);
              data_idx += len;
            } else {
              Log::Fatal("Data partition error, data didn't match queries");
            }
          } else {
            Log::Fatal("Data partition error, data didn't match queries");
          }
        }
        auto old_query_boundaries = query_boundaries_;
        query_boundaries_ = std::vector<data_size_t>(used_query.size() + 1);
        num_queries_ = static_cast<data_size_t>(used_query.size());
        query_boundaries_[0] = 0;
        for (data_size_t i = 0; i < num_queries_; ++i) {
          data_size_t qid = used_query[i];
          data_size_t len = old_query_boundaries[qid + 1] - old_query_boundaries[qid];
          query_boundaries_[i + 1] = query_boundaries_[i] + len;
        }
        old_query_boundaries.clear();
      }
    }
    if (init_score_load_from_file_) {
      // contain initial score file
      if (!init_score_.empty() && (num_init_score_ % num_all_data) != 0) {
        init_score_.clear();
        num_init_score_ = 0;
        Log::Fatal("Initial score size doesn't match data size");
      }

      // get local initial scores
      if (!init_score_.empty()) {
        auto old_scores = init_score_;
        int num_class = static_cast<int>(num_init_score_ / num_all_data);
        num_init_score_ = static_cast<int64_t>(num_data_) * num_class;
        init_score_ = std::vector<double>(num_init_score_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
        for (int k = 0; k < num_class; ++k) {
          const size_t offset_dest = static_cast<size_t>(k) * num_data_;
          const size_t offset_src = static_cast<size_t>(k) * num_all_data;
          for (size_t i = 0; i < used_data_indices.size(); ++i) {
            init_score_[offset_dest + i] = old_scores[offset_src + used_data_indices[i]];
          }
        }
        old_scores.clear();
      }
    }
    // re-calculate query weight
    CalculateQueryWeights();
  }
  if (num_queries_ > 0) {
    Log::Debug("Number of queries in %s: %i. Average number of rows per query: %f.",
      data_filename_.c_str(), static_cast<int>(num_queries_), static_cast<double>(num_data_) / num_queries_);
  }
}

template <typename It>
void Metadata::SetInitScoresFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear init scores on empty input
  if (last - first == 0) {
    init_score_.clear();
    num_init_score_ = 0;
    return;
  }
  if (((last - first) % num_data_) != 0) {
    Log::Fatal("Initial score size doesn't match data size");
  }
  if (init_score_.empty()) {
    init_score_.resize(last - first);
  }
  num_init_score_ = last - first;

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_init_score_ >= 1024)
  for (int64_t i = 0; i < num_init_score_; ++i) {
    init_score_[i] = Common::AvoidInf(first[i]);
  }
  init_score_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetInitScore(init_score_.data(), init_score_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetInitScore(const double* init_score, data_size_t len) {
  SetInitScoresFromIterator(init_score, init_score + len);
}

#ifndef LGB_R_BUILD
ArrowChunkedArray::View InitScoreView(const ArrowChunkedArray& chunked_array) {
  auto view = chunked_array.view();
  // For multiclass classification, the init scores are provided in multiple columns. In this
  // case, we must concatenate all fields of the chunked array.
  if (chunked_array.is_struct()) {
    std::vector<ArrowChunkedArray::View> concat_views;
    concat_views.reserve(chunked_array.get_num_fields());
    for (int64_t i = 0; i < chunked_array.get_num_fields(); ++i) {
      concat_views.push_back(view.field(i));
    }
    view = ArrowChunkedArray::View(concat_views);
  }
  return view;
}

void Metadata::SetInitScore(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  auto view = InitScoreView(chunked_array);
  view.visit<double>([&](auto&& visitor) {
    SetInitScoresFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetInitScore(int64_t n_chunks, struct ArrowArray* chunks,
                            struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  auto view = InitScoreView(chunked_array);
  view.visit<double>([&](auto&& visitor) {
    SetInitScoresFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertInitScores(const double* init_scores, data_size_t start_index, data_size_t len, data_size_t source_size) {
  if (num_init_score_ <= 0) {
    Log::Fatal("Inserting initial score data into dataset with no initial scores");
  }
  if (start_index + len > num_data_) {
    // Note that len here is row count, not num_init_score, so we compare against num_data
    Log::Fatal("Inserted initial score data is too large for dataset");
  }
  if (init_score_.empty()) {
    init_score_.resize(num_init_score_);
  }

  int nclasses = num_init_score_classes();

  for (int32_t col = 0; col < nclasses; ++col) {
    int32_t dest_offset = num_data_ * col + start_index;
    // We need to use source_size here, because len might not equal size (due to a partially loaded dataset)
    int32_t source_offset = source_size * col;
    memcpy(init_score_.data() + dest_offset, init_scores + source_offset, sizeof(double) * len);
  }
  init_score_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetLabelsFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  if (num_data_ != last - first) {
    Log::Fatal("Length of labels differs from the length of #data");
  }
  if (label_.empty()) {
    label_.resize(num_data_);
  }

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
  for (data_size_t i = 0; i < num_data_; ++i) {
    label_[i] = Common::AvoidInf(first[i]);
  }

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetLabel(label_.data(), label_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetLabel(const label_t* label, data_size_t len) {
  if (label == nullptr) {
    Log::Fatal("label cannot be nullptr");
  }
  SetLabelsFromIterator(label, label + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetLabel(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetLabelsFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetLabel(int64_t n_chunks, struct ArrowArray* chunks,
                        struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetLabelsFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertLabels(const label_t* labels, data_size_t start_index, data_size_t len) {
  if (labels == nullptr) {
    Log::Fatal("label cannot be nullptr");
  }
  if (start_index + len > num_data_) {
    Log::Fatal("Inserted label data is too large for dataset");
  }
  if (label_.empty()) {
    label_.resize(num_data_);
  }

  memcpy(label_.data() + start_index, labels, sizeof(label_t) * len);

  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetWeightsFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear weights on empty input
  if (last - first == 0) {
    weights_.clear();
    num_weights_ = 0;
    return;
  }
  if (num_data_ != last - first) {
    Log::Fatal("Length of weights differs from the length of #data");
  }
  if (weights_.empty()) {
    weights_.resize(num_data_);
  }
  num_weights_ = num_data_;

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_weights_ >= 1024)
  for (data_size_t i = 0; i < num_weights_; ++i) {
    weights_[i] = Common::AvoidInf(first[i]);
  }
  CalculateQueryWeights();
  weight_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    cuda_metadata_->SetWeights(weights_.data(), weights_.size());
  }
  #endif  // USE_CUDA
}

void Metadata::SetWeights(const label_t* weights, data_size_t len) {
  SetWeightsFromIterator(weights, weights + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetWeights(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetWeightsFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetWeights(int64_t n_chunks, struct ArrowArray* chunks,
                          struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<label_t>([&](auto&& visitor) {
    SetWeightsFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertWeights(const label_t* weights, data_size_t start_index, data_size_t len) {
  if (!weights) {
    Log::Fatal("Passed null weights");
  }
  if (num_weights_ <= 0) {
    Log::Fatal("Inserting weight data into dataset with no weights");
  }
  if (start_index + len > num_weights_) {
    Log::Fatal("Inserted weight data is too large for dataset");
  }
  if (weights_.empty()) {
    weights_.resize(num_weights_);
  }

  memcpy(weights_.data() + start_index, weights, sizeof(label_t) * len);

  weight_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

template <typename It>
void Metadata::SetQueriesFromIterator(It first, It last) {
  std::lock_guard<std::mutex> lock(mutex_);
  // Clear query boundaries on empty input
  if (last - first == 0) {
    query_boundaries_.clear();
    num_queries_ = 0;
    return;
  }

  data_size_t sum = 0;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum)
  for (data_size_t i = 0; i < static_cast<data_size_t>(last - first); ++i) {
    sum += first[i];
  }
  if (num_data_ != sum) {
    Log::Fatal("Sum of query counts (%i) differs from the length of #data (%i)", num_data_, sum);
  }
  num_queries_ = last - first;

  query_boundaries_.resize(num_queries_ + 1);
  query_boundaries_[0] = 0;
  for (data_size_t i = 0; i < num_queries_; ++i) {
    query_boundaries_[i + 1] = query_boundaries_[i] + first[i];
  }
  CalculateQueryWeights();
  query_load_from_file_ = false;

  #ifdef USE_CUDA
  if (cuda_metadata_ != nullptr) {
    if (query_weights_.size() > 0) {
      CHECK_EQ(query_weights_.size(), static_cast<size_t>(num_queries_));
      cuda_metadata_->SetQuery(query_boundaries_.data(), query_weights_.data(), num_queries_);
    } else {
      cuda_metadata_->SetQuery(query_boundaries_.data(), nullptr, num_queries_);
    }
  }
  #endif  // USE_CUDA
}

void Metadata::SetQuery(const data_size_t* query, data_size_t len) {
  SetQueriesFromIterator(query, query + len);
}

#ifndef LGB_R_BUILD
void Metadata::SetQuery(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    SetQueriesFromIterator(visitor.begin(), visitor.end());
  });
}

void Metadata::SetQuery(int64_t n_chunks, struct ArrowArray* chunks,
                        struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    SetQueriesFromIterator(visitor.begin(), visitor.end());
  });
}
#endif  // LGB_R_BUILD

void Metadata::SetPosition(const data_size_t* positions, data_size_t len) {
  std::lock_guard<std::mutex> lock(mutex_);
  // save to nullptr
  if (positions == nullptr || len == 0) {
    positions_.clear();
    num_positions_ = 0;
    return;
  }
  #ifdef USE_CUDA
  Log::Fatal("Positions in learning to rank is not supported in CUDA version yet.");
  #endif  // USE_CUDA
  if (num_data_ != len) {
    Log::Fatal("Positions size (%i) doesn't match data size (%i)", len, num_data_);
  }
  if (positions_.empty()) {
    positions_.resize(num_data_);
  } else {
    Log::Warning("Overwriting positions in dataset.");
  }
  num_positions_ = num_data_;

  position_load_from_file_ = false;

  position_ids_.clear();
  std::unordered_map<data_size_t, int> map_id2pos;
  for (data_size_t i = 0; i < num_positions_; ++i) {
    if (map_id2pos.count(positions[i]) == 0) {
      int pos = static_cast<int>(map_id2pos.size());
      map_id2pos[positions[i]] = pos;
      position_ids_.push_back(std::to_string(positions[i]));
    }
  }

  Log::Debug("number of unique positions found = %ld", position_ids_.size());

  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_positions_ >= 1024)
  for (data_size_t i = 0; i < num_positions_; ++i) {
    positions_[i] = map_id2pos.at(positions[i]);
  }
}

#ifndef LGB_R_BUILD
void Metadata::SetPosition(struct ArrowArrayStream* stream) {
  ArrowChunkedArray chunked_array(stream);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    std::vector<data_size_t> positions;
    positions.reserve(visitor.end() - visitor.begin());
    for (auto it = visitor.begin(); it != visitor.end(); ++it) {
      positions.push_back(*it);
    }
    SetPosition(positions.data(), static_cast<data_size_t>(positions.size()));
  });
}

void Metadata::SetPosition(int64_t n_chunks, struct ArrowArray* chunks,
                           struct ArrowSchema* schema) {
  ArrowChunkedArray chunked_array(n_chunks, chunks, schema);
  chunked_array.view().visit<data_size_t>([&](auto&& visitor) {
    std::vector<data_size_t> positions;
    positions.reserve(visitor.end() - visitor.begin());
    for (auto it = visitor.begin(); it != visitor.end(); ++it) {
      positions.push_back(*it);
    }
    SetPosition(positions.data(), static_cast<data_size_t>(positions.size()));
  });
}
#endif  // LGB_R_BUILD

void Metadata::InsertQueries(const data_size_t* queries, data_size_t start_index, data_size_t len) {
  if (!queries) {
    Log::Fatal("Passed null queries");
  }
  if (queries_.size() <= 0) {
    Log::Fatal("Inserting query data into dataset with no queries");
  }
  if (static_cast<size_t>(start_index + len) > queries_.size()) {
    Log::Fatal("Inserted query data is too large for dataset");
  }

  memcpy(queries_.data() + start_index, queries, sizeof(data_size_t) * len);

  query_load_from_file_ = false;
  // CUDA is handled after all insertions are complete
}

void Metadata::LoadWeights() {
  num_weights_ = 0;
  std::string weight_filename(data_filename_);
  // default weight file name
  weight_filename.append(".weight");
  TextReader<size_t> reader(weight_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading weights...");
  num_weights_ = static_cast<data_size_t>(reader.Lines().size());
  weights_ = std::vector<label_t>(num_weights_);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (data_size_t i = 0; i < num_weights_; ++i) {
    double tmp_weight = 0.0f;
    Common::Atof(reader.Lines()[i].c_str(), &tmp_weight);
    weights_[i] = Common::AvoidInf(static_cast<label_t>(tmp_weight));
  }
  weight_load_from_file_ = true;
}

void Metadata::LoadPositions() {
  num_positions_ = 0;
  std::string position_filename(data_filename_);
  // default position file name
  position_filename.append(".position");
  TextReader<size_t> reader(position_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading positions from %s ...", position_filename.c_str());
  num_positions_ = static_cast<data_size_t>(reader.Lines().size());
  positions_ = std::vector<data_size_t>(num_positions_);
  position_ids_ = std::vector<std::string>();
  std::unordered_map<std::string, data_size_t> map_id2pos;
  for (data_size_t i = 0; i < num_positions_; ++i) {
    std::string& line = reader.Lines()[i];
    if (map_id2pos.count(line) == 0) {
      map_id2pos[line] = static_cast<data_size_t>(position_ids_.size());
      position_ids_.push_back(line);
    }
    positions_[i] = map_id2pos.at(line);
  }
  position_load_from_file_ = true;
}

void Metadata::LoadInitialScore(const std::string& data_filename) {
  num_init_score_ = 0;
  std::string init_score_filename(data_filename);
  init_score_filename = std::string(data_filename);
  // default init_score file name
  init_score_filename.append(".init");
  TextReader<size_t> reader(init_score_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Loading initial scores...");

  // use first line to count number class
  int num_class = static_cast<int>(Common::Split(reader.Lines()[0].c_str(), '\t').size());
  data_size_t num_line = static_cast<data_size_t>(reader.Lines().size());
  num_init_score_ = static_cast<int64_t>(num_line) * num_class;

  init_score_ = std::vector<double>(num_init_score_);
  if (num_class == 1) {
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_line; ++i) {
      double tmp = 0.0f;
      Common::Atof(reader.Lines()[i].c_str(), &tmp);
      init_score_[i] = Common::AvoidInf(static_cast<double>(tmp));
    }
  } else {
    std::vector<std::string> oneline_init_score;
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_line; ++i) {
      double tmp = 0.0f;
      oneline_init_score = Common::Split(reader.Lines()[i].c_str(), '\t');
      if (static_cast<int>(oneline_init_score.size()) != num_class) {
        Log::Fatal("Invalid initial score file. Redundant or insufficient columns");
      }
      for (int k = 0; k < num_class; ++k) {
        Common::Atof(oneline_init_score[k].c_str(), &tmp);
        init_score_[static_cast<size_t>(k) * num_line + i] = Common::AvoidInf(static_cast<double>(tmp));
      }
    }
  }
  init_score_load_from_file_ = true;
}

void Metadata::LoadQueryBoundaries() {
  num_queries_ = 0;
  std::string query_filename(data_filename_);
  // default query file name
  query_filename.append(".query");
  TextReader<size_t> reader(query_filename.c_str(), false);
  reader.ReadAllLines();
  if (reader.Lines().empty()) {
    return;
  }
  Log::Info("Calculating query boundaries...");
  query_boundaries_ = std::vector<data_size_t>(reader.Lines().size() + 1);
  num_queries_ = static_cast<data_size_t>(reader.Lines().size());
  query_boundaries_[0] = 0;
  for (size_t i = 0; i < reader.Lines().size(); ++i) {
    int tmp_cnt;
    Common::Atoi(reader.Lines()[i].c_str(), &tmp_cnt);
    query_boundaries_[i + 1] = query_boundaries_[i] + static_cast<data_size_t>(tmp_cnt);
  }
  query_load_from_file_ = true;
}

void Metadata::CalculateQueryWeights() {
  if (weights_.size() == 0 || query_boundaries_.size() == 0) {
    return;
  }
  query_weights_.clear();
  Log::Info("Calculating query weights...");
  query_weights_ = std::vector<label_t>(num_queries_);
  for (data_size_t i = 0; i < num_queries_; ++i) {
    query_weights_[i] = 0.0f;
    for (data_size_t j = query_boundaries_[i]; j < query_boundaries_[i + 1]; ++j) {
      query_weights_[i] += weights_[j];
    }
    query_weights_[i] /= (query_boundaries_[i + 1] - query_boundaries_[i]);
  }
}

void Metadata::InsertAt(data_size_t start_index,
  data_size_t count,
  const float* labels,
  const float* weights,
  const double* init_scores,
  const int32_t* queries) {
  if (num_data_ < count + start_index) {
    Log::Fatal("Length of metadata is too long to append #data");
  }
  InsertLabels(labels, start_index, count);
  if (weights) {
    InsertWeights(weights, start_index, count);
  }
  if (init_scores) {
    InsertInitScores(init_scores, start_index, count, count);
  }
  if (queries) {
    InsertQueries(queries, start_index, count);
  }
}

void Metadata::FinishLoad() {
  CalculateQueryBoundaries();
}

#ifdef USE_CUDA
void Metadata::CreateCUDAMetadata(const int gpu_device_id) {
  cuda_metadata_.reset(new CUDAMetadata(gpu_device_id));
  cuda_metadata_->Init(label_, weights_, query_boundaries_, query_weights_, init_score_);
}
#endif  // USE_CUDA

void Metadata::LoadFromMemory(const void* memory) {
  const char* mem_ptr = reinterpret_cast<const char*>(memory);

  num_data_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_data_));
  num_weights_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_weights_));
  num_queries_ = *(reinterpret_cast<const data_size_t*>(mem_ptr));
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(num_queries_));

  if (!label_.empty()) {
    label_.clear();
  }
  label_ = std::vector<label_t>(num_data_);
  std::memcpy(label_.data(), mem_ptr, sizeof(label_t) * num_data_);
  mem_ptr += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_data_);

  if (num_weights_ > 0) {
    if (!weights_.empty()) {
      weights_.clear();
    }
    weights_ = std::vector<label_t>(num_weights_);
    std::memcpy(weights_.data(), mem_ptr, sizeof(label_t) * num_weights_);
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_weights_);
    weight_load_from_file_ = true;
  }
  if (num_queries_ > 0) {
    if (!query_boundaries_.empty()) {
      query_boundaries_.clear();
    }
    query_boundaries_ = std::vector<data_size_t>(num_queries_ + 1);
    std::memcpy(query_boundaries_.data(), mem_ptr, sizeof(data_size_t) * (num_queries_ + 1));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(data_size_t) *
                                              (num_queries_ + 1));
    query_load_from_file_ = true;
  }
  CalculateQueryWeights();
}

void Metadata::SaveBinaryToFile(BinaryWriter* writer) const {
  writer->AlignedWrite(&num_data_, sizeof(num_data_));
  writer->AlignedWrite(&num_weights_, sizeof(num_weights_));
  writer->AlignedWrite(&num_queries_, sizeof(num_queries_));
  writer->AlignedWrite(label_.data(), sizeof(label_t) * num_data_);
  if (!weights_.empty()) {
    writer->AlignedWrite(weights_.data(), sizeof(label_t) * num_weights_);
  }
  if (!query_boundaries_.empty()) {
    writer->AlignedWrite(query_boundaries_.data(),
                         sizeof(data_size_t) * (num_queries_ + 1));
  }
  if (num_init_score_ > 0) {
    Log::Warning("Please note that `init_score` is not saved in binary file.\n"
      "If you need it, please set it again after loading Dataset.");
  }
}

size_t Metadata::SizesInByte() const {
  size_t size = VirtualFileWriter::AlignedSize(sizeof(num_data_)) +
                VirtualFileWriter::AlignedSize(sizeof(num_weights_)) +
                VirtualFileWriter::AlignedSize(sizeof(num_queries_));
  size += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_data_);
  if (!weights_.empty()) {
    size += VirtualFileWriter::AlignedSize(sizeof(label_t) * num_weights_);
  }
  if (!query_boundaries_.empty()) {
    size += VirtualFileWriter::AlignedSize(sizeof(data_size_t) *
                                           (num_queries_ + 1));
  }
  return size;
}


}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/multi_val_dense_bin.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename VAL_T>
class MultiValDenseBin : public MultiValBin {
 public:
  explicit MultiValDenseBin(data_size_t num_data, int num_bin, int num_feature,
    const std::vector<uint32_t>& offsets)
    : num_data_(num_data), num_bin_(num_bin), num_feature_(num_feature),
      offsets_(offsets) {
    data_.resize(static_cast<size_t>(num_data_) * num_feature_, static_cast<VAL_T>(0));
  }

  ~MultiValDenseBin() {
  }

  data_size_t num_data() const override {
    return num_data_;
  }

  int num_bin() const override {
    return num_bin_;
  }

  double num_element_per_row() const override { return num_feature_; }

  const std::vector<uint32_t>& offsets() const override { return offsets_; }

  void PushOneRow(int , data_size_t idx, const std::vector<uint32_t>& values) override {
    auto start = RowPtr(idx);
    for (auto i = 0; i < num_feature_; ++i) {
      data_[start + i] = static_cast<VAL_T>(values[i]);
    }
  }

  void FinishLoad() override {
  }

  bool IsSparse() override {
    return false;
  }

  template<bool USE_INDICES, bool USE_PREFETCH, bool ORDERED>
  void ConstructHistogramInner(const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* gradients, const score_t* hessians, hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;

    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx = USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients + pf_idx);
          PREFETCH_T0(hessians + pf_idx);
        }
        PREFETCH_T0(data_.data() + RowPtr(pf_idx));
        const auto j_start = RowPtr(idx);
        const VAL_T* data_ptr = data_.data() + j_start;
        const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
        const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
        for (int j = 0; j < num_feature_; ++j) {
          const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
          const auto ti = (bin + offsets_[j]) << 1;
          grad[ti] += gradient;
          hess[ti] += hessian;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const VAL_T* data_ptr = data_.data() + j_start;
      const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
      const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
      for (int j = 0; j < num_feature_; ++j) {
        const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
        const auto ti = (bin + offsets_[j]) << 1;
        grad[ti] += gradient;
        hess[ti] += hessian;
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* hessians, hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               gradients, hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, gradients, hessians, out);
  }

  void ConstructHistogramOrdered(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* hessians,
                                 hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(data_indices, start, end,
                                              gradients, hessians, out);
  }

  template<bool USE_INDICES, bool USE_PREFETCH, bool ORDERED, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices, data_size_t start, data_size_t end,
    const score_t* gradients_and_hessians, hist_t* out) const {
    data_size_t i = start;
    const VAL_T* data_ptr_base = data_.data();
    const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(gradients_and_hessians);
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);

    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx = USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients_and_hessians_ptr + pf_idx);
        }
        PREFETCH_T0(data_ptr_base + RowPtr(pf_idx));
        const auto j_start = RowPtr(idx);
        const VAL_T* data_ptr = data_ptr_base + j_start;
        const int16_t gradient_16 = gradients_and_hessians_ptr[idx];
        const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
        for (int j = 0; j < num_feature_; ++j) {
          const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
          const auto ti = (bin + offsets_[j]);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const VAL_T* data_ptr = data_ptr_base + j_start;
      const int16_t gradient_16 = gradients_and_hessians_ptr[idx];
      const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
      for (int j = 0; j < num_feature_; ++j) {
        const uint32_t bin = static_cast<uint32_t>(data_ptr[j]);
        const auto ti = (bin + offsets_[j]);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(data_indices, start, end,
                                                              gradients, out);
  }

  MultiValBin* CreateLike(data_size_t num_data, int num_bin, int num_feature, double,
    const std::vector<uint32_t>& offsets) const override {
    return new MultiValDenseBin<VAL_T>(num_data, num_bin, num_feature, offsets);
  }

  void ReSize(data_size_t num_data, int num_bin, int num_feature,
              double, const std::vector<uint32_t>& offsets) override {
    num_data_ = num_data;
    num_bin_ = num_bin;
    num_feature_ = num_feature;
    offsets_ = offsets;
    size_t new_size = static_cast<size_t>(num_feature_) * num_data_;
    if (data_.size() < new_size) {
      data_.resize(new_size, 0);
    }
  }

  template <bool SUBROW, bool SUBCOL>
  void CopyInner(const MultiValBin* full_bin, const data_size_t* used_indices,
                 data_size_t num_used_indices,
                 const std::vector<int>& used_feature_index) {
    const auto other_bin =
        reinterpret_cast<const MultiValDenseBin<VAL_T>*>(full_bin);
    if (SUBROW) {
      CHECK_EQ(num_data_, num_used_indices);
    }
    int n_block = 1;
    data_size_t block_size = num_data_;
    Threading::BlockInfo<data_size_t>(num_data_, 1024, &n_block,
                                      &block_size);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < n_block; ++tid) {
      data_size_t start = tid * block_size;
      data_size_t end = std::min(num_data_, start + block_size);
      for (data_size_t i = start; i < end; ++i) {
        const auto j_start = RowPtr(i);
        const auto other_j_start =
            SUBROW ? other_bin->RowPtr(used_indices[i]) : other_bin->RowPtr(i);
        for (int j = 0; j < num_feature_; ++j) {
          if (SUBCOL) {
            if (other_bin->data_[other_j_start + used_feature_index[j]] > 0) {
              data_[j_start + j] = static_cast<VAL_T>(
                  other_bin->data_[other_j_start + used_feature_index[j]]);
            } else {
              data_[j_start + j] = 0;
            }
          } else {
            data_[j_start + j] =
                static_cast<VAL_T>(other_bin->data_[other_j_start + j]);
          }
        }
      }
    }
  }


  void CopySubrow(const MultiValBin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    CopyInner<true, false>(full_bin, used_indices, num_used_indices,
                           std::vector<int>());
  }

  void CopySubcol(const MultiValBin* full_bin,
                  const std::vector<int>& used_feature_index,
                  const std::vector<uint32_t>&,
                  const std::vector<uint32_t>&,
                  const std::vector<uint32_t>&) override {
    CopyInner<false, true>(full_bin, nullptr, num_data_, used_feature_index);
  }

  void CopySubrowAndSubcol(const MultiValBin* full_bin,
                           const data_size_t* used_indices,
                           data_size_t num_used_indices,
                           const std::vector<int>& used_feature_index,
                           const std::vector<uint32_t>&,
                           const std::vector<uint32_t>&,
                           const std::vector<uint32_t>&) override {
    CopyInner<true, true>(full_bin, used_indices, num_used_indices,
                          used_feature_index);
  }

  inline size_t RowPtr(data_size_t idx) const {
    return static_cast<size_t>(idx) * num_feature_;
  }

  MultiValDenseBin<VAL_T>* Clone() override;

  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const override;
  #endif  // USE_CUDA

 private:
  data_size_t num_data_;
  int num_bin_;
  int num_feature_;
  std::vector<uint32_t> offsets_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>> data_;

  MultiValDenseBin(const MultiValDenseBin<VAL_T>& other)
    : num_data_(other.num_data_), num_bin_(other.num_bin_), num_feature_(other.num_feature_),
      offsets_(other.offsets_), data_(other.data_) {
  }
};

template<typename VAL_T>
MultiValDenseBin<VAL_T>* MultiValDenseBin<VAL_T>::Clone() {
  return new MultiValDenseBin<VAL_T>(*this);
}

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_IO_MULTI_VAL_DENSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/multi_val_sparse_bin.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <vector>

namespace LightGBM {

template <typename INDEX_T, typename VAL_T>
class MultiValSparseBin : public MultiValBin {
 public:
  explicit MultiValSparseBin(data_size_t num_data, int num_bin,
                             double estimate_element_per_row)
      : num_data_(num_data),
        num_bin_(num_bin),
        estimate_element_per_row_(estimate_element_per_row) {
    row_ptr_.resize(num_data_ + 1, 0);
    INDEX_T estimate_num_data = static_cast<INDEX_T>(estimate_element_per_row_ * 1.1 * num_data_);
    int num_threads = OMP_NUM_THREADS();
    if (num_threads > 1) {
      t_data_.resize(num_threads - 1);
      for (size_t i = 0; i < t_data_.size(); ++i) {
        t_data_[i].resize(estimate_num_data / num_threads);
      }
    }
    t_size_.resize(num_threads, 0);
    data_.resize(estimate_num_data / num_threads);
  }

  ~MultiValSparseBin() {}

  data_size_t num_data() const override { return num_data_; }

  int num_bin() const override { return num_bin_; }

  double num_element_per_row() const override {
    return estimate_element_per_row_;
  }

  const std::vector<uint32_t>& offsets() const override { return offsets_; }

  void PushOneRow(int tid, data_size_t idx,
                  const std::vector<uint32_t>& values) override {
    const int pre_alloc_size = 50;
    row_ptr_[idx + 1] = static_cast<INDEX_T>(values.size());
    if (tid == 0) {
      if (t_size_[tid] + row_ptr_[idx + 1] >
          static_cast<INDEX_T>(data_.size())) {
        data_.resize(t_size_[tid] + row_ptr_[idx + 1] * pre_alloc_size);
      }
      for (auto val : values) {
        data_[t_size_[tid]++] = static_cast<VAL_T>(val);
      }
    } else {
      if (t_size_[tid] + row_ptr_[idx + 1] >
          static_cast<INDEX_T>(t_data_[tid - 1].size())) {
        t_data_[tid - 1].resize(t_size_[tid] +
                                row_ptr_[idx + 1] * pre_alloc_size);
      }
      for (auto val : values) {
        t_data_[tid - 1][t_size_[tid]++] = static_cast<VAL_T>(val);
      }
    }
  }

  void MergeData(const INDEX_T* sizes) {
    Common::FunctionTimer fun_time("MultiValSparseBin::MergeData", global_timer);
    for (data_size_t i = 0; i < num_data_; ++i) {
      row_ptr_[i + 1] += row_ptr_[i];
    }
    if (t_data_.size() > 0) {
      std::vector<INDEX_T> offsets(1 + t_data_.size());
      offsets[0] = sizes[0];
      for (size_t tid = 0; tid < t_data_.size() - 1; ++tid) {
        offsets[tid + 1] = offsets[tid] + sizes[tid + 1];
      }
      data_.resize(row_ptr_[num_data_]);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
      for (int tid = 0; tid < static_cast<int>(t_data_.size()); ++tid) {
        std::copy_n(t_data_[tid].data(), sizes[tid + 1],
                    data_.data() + offsets[tid]);
      }
    } else {
      data_.resize(row_ptr_[num_data_]);
    }
  }

  void FinishLoad() override {
    MergeData(t_size_.data());
    t_size_.clear();
    row_ptr_.shrink_to_fit();
    data_.shrink_to_fit();
    t_data_.clear();
    t_data_.shrink_to_fit();
    // update estimate_element_per_row_ by all data
    estimate_element_per_row_ =
        static_cast<double>(row_ptr_[num_data_]) / num_data_;
  }

  bool IsSparse() override { return true; }

  template <bool USE_INDICES, bool USE_PREFETCH, bool ORDERED>
  void ConstructHistogramInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* gradients,
                               const score_t* hessians, hist_t* out) const {
    data_size_t i = start;
    hist_t* grad = out;
    hist_t* hess = out + 1;
    const VAL_T* data_ptr = data_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients + pf_idx);
          PREFETCH_T0(hessians + pf_idx);
        }
        PREFETCH_T0(row_ptr_.data() + pf_idx);
        PREFETCH_T0(data_ptr + row_ptr_[pf_idx]);
        const auto j_start = RowPtr(idx);
        const auto j_end = RowPtr(idx + 1);
        const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
        const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
        for (auto j = j_start; j < j_end; ++j) {
          const auto ti = static_cast<uint32_t>(data_ptr[j]) << 1;
          grad[ti] += gradient;
          hess[ti] += hessian;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const auto j_end = RowPtr(idx + 1);
      const score_t gradient = ORDERED ? gradients[i] : gradients[idx];
      const score_t hessian = ORDERED ? hessians[i] : hessians[idx];
      for (auto j = j_start; j < j_end; ++j) {
        const auto ti = static_cast<uint32_t>(data_ptr[j]) << 1;
        grad[ti] += gradient;
        hess[ti] += hessian;
      }
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* hessians, hist_t* out) const override {
    ConstructHistogramInner<true, true, false>(data_indices, start, end,
                                               gradients, hessians, out);
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* hessians,
                          hist_t* out) const override {
    ConstructHistogramInner<false, false, false>(
        nullptr, start, end, gradients, hessians, out);
  }

  void ConstructHistogramOrdered(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* hessians,
                                 hist_t* out) const override {
    ConstructHistogramInner<true, true, true>(data_indices, start, end,
                                              gradients, hessians, out);
  }

  template <bool USE_INDICES, bool USE_PREFETCH, bool ORDERED, typename PACKED_HIST_T, int HIST_BITS>
  void ConstructHistogramIntInner(const data_size_t* data_indices,
                               data_size_t start, data_size_t end,
                               const score_t* gradients_and_hessians, hist_t* out) const {
    data_size_t i = start;
    PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
    const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(gradients_and_hessians);
    const VAL_T* data_ptr = data_.data();
    const INDEX_T* row_ptr_base = row_ptr_.data();
    if (USE_PREFETCH) {
      const data_size_t pf_offset = 32 / sizeof(VAL_T);
      const data_size_t pf_end = end - pf_offset;

      for (; i < pf_end; ++i) {
        const auto idx = USE_INDICES ? data_indices[i] : i;
        const auto pf_idx =
            USE_INDICES ? data_indices[i + pf_offset] : i + pf_offset;
        if (!ORDERED) {
          PREFETCH_T0(gradients_and_hessians_ptr + pf_idx);
        }
        PREFETCH_T0(row_ptr_base + pf_idx);
        PREFETCH_T0(data_ptr + row_ptr_[pf_idx]);
        const auto j_start = RowPtr(idx);
        const auto j_end = RowPtr(idx + 1);
        const int16_t gradient_16 = ORDERED ? gradients_and_hessians_ptr[i] : gradients_and_hessians_ptr[idx];
        const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
        for (auto j = j_start; j < j_end; ++j) {
          const auto ti = static_cast<uint32_t>(data_ptr[j]);
          out_ptr[ti] += gradient_packed;
        }
      }
    }
    for (; i < end; ++i) {
      const auto idx = USE_INDICES ? data_indices[i] : i;
      const auto j_start = RowPtr(idx);
      const auto j_end = RowPtr(idx + 1);
      const int16_t gradient_16 = ORDERED ? gradients_and_hessians_ptr[i] : gradients_and_hessians_ptr[idx];
      const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
          ((static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) |
          static_cast<PACKED_HIST_T>(gradient_16 & 0xff));
      for (auto j = j_start; j < j_end; ++j) {
        const auto ti = static_cast<uint32_t>(data_ptr[j]);
        out_ptr[ti] += gradient_packed;
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int64_t, 32>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int64_t, 32>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt32(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int64_t, 32>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int32_t, 16>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int32_t, 16>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt16(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int32_t, 16>(data_indices, start, end,
                                                              gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* gradients,
                          const score_t* /*hessians*/, hist_t* out) const override {
    ConstructHistogramIntInner<true, true, false, int16_t, 8>(data_indices, start, end,
                                                               gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* gradients, const score_t* /*hessians*/,
                          hist_t* out) const override {
    ConstructHistogramIntInner<false, false, false, int16_t, 8>(
        nullptr, start, end, gradients, out);
  }

  void ConstructHistogramOrderedInt8(const data_size_t* data_indices,
                                 data_size_t start, data_size_t end,
                                 const score_t* gradients,
                                 const score_t* /*hessians*/,
                                 hist_t* out) const override {
    ConstructHistogramIntInner<true, true, true, int16_t, 8>(data_indices, start, end,
                                                              gradients, out);
  }

  MultiValBin* CreateLike(data_size_t num_data, int num_bin, int,
                          double estimate_element_per_row,
                          const std::vector<uint32_t>& /*offsets*/) const override {
    return new MultiValSparseBin<INDEX_T, VAL_T>(num_data, num_bin,
                                                 estimate_element_per_row);
  }

  void ReSize(data_size_t num_data, int num_bin, int,
              double estimate_element_per_row, const std::vector<uint32_t>& /*offsets*/) override {
    num_data_ = num_data;
    num_bin_ = num_bin;
    estimate_element_per_row_ = estimate_element_per_row;
    INDEX_T estimate_num_data =
        static_cast<INDEX_T>(estimate_element_per_row_ * 1.1 * num_data_);
    size_t npart = 1 + t_data_.size();
    INDEX_T avg_num_data = static_cast<INDEX_T>(estimate_num_data / npart);
    if (static_cast<INDEX_T>(data_.size()) < avg_num_data) {
      data_.resize(avg_num_data, 0);
    }
    for (size_t i = 0; i < t_data_.size(); ++i) {
      if (static_cast<INDEX_T>(t_data_[i].size()) < avg_num_data) {
        t_data_[i].resize(avg_num_data, 0);
      }
    }
    if (num_data_ + 1 > static_cast<data_size_t>(row_ptr_.size())) {
      row_ptr_.resize(num_data_ + 1);
    }
  }

  template <bool SUBROW, bool SUBCOL>
  void CopyInner(const MultiValBin* full_bin, const data_size_t* used_indices,
                 data_size_t num_used_indices,
                 const std::vector<uint32_t>& lower,
                 const std::vector<uint32_t>& upper,
                 const std::vector<uint32_t>& delta) {
    const auto other =
        reinterpret_cast<const MultiValSparseBin<INDEX_T, VAL_T>*>(full_bin);
    if (SUBROW) {
      CHECK_EQ(num_data_, num_used_indices);
    }
    int n_block = 1;
    data_size_t block_size = num_data_;
    Threading::BlockInfo<data_size_t>(static_cast<int>(t_data_.size() + 1),
                                      num_data_, 1024, &n_block, &block_size);
    std::vector<INDEX_T> sizes(t_data_.size() + 1, 0);
    const int pre_alloc_size = 50;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int tid = 0; tid < n_block; ++tid) {
      data_size_t start = tid * block_size;
      data_size_t end = std::min(num_data_, start + block_size);
      auto& buf = (tid == 0) ? data_ : t_data_[tid - 1];
      INDEX_T size = 0;
      for (data_size_t i = start; i < end; ++i) {
        const auto j_start =
            SUBROW ? other->RowPtr(used_indices[i]) : other->RowPtr(i);
        const auto j_end =
            SUBROW ? other->RowPtr(used_indices[i] + 1) : other->RowPtr(i + 1);
        if (size + (j_end - j_start) > static_cast<INDEX_T>(buf.size())) {
          buf.resize(size + (j_end - j_start) * pre_alloc_size);
        }
        int k = 0;
        const auto pre_size = size;
        for (auto j = j_start; j < j_end; ++j) {
          const auto val = other->data_[j];
          if (SUBCOL) {
            while (val >= upper[k]) {
              ++k;
            }
            if (val >= lower[k]) {
              buf[size++] = static_cast<VAL_T>(val - delta[k]);
            }
          } else {
            buf[size++] = val;
          }
        }
        row_ptr_[i + 1] = size - pre_size;
      }
      sizes[tid] = size;
    }
    MergeData(sizes.data());
  }

  void CopySubrow(const MultiValBin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    CopyInner<true, false>(full_bin, used_indices, num_used_indices,
                           std::vector<uint32_t>(), std::vector<uint32_t>(),
                           std::vector<uint32_t>());
  }

  void CopySubcol(const MultiValBin* full_bin, const std::vector<int>&,
                  const std::vector<uint32_t>& lower,
                  const std::vector<uint32_t>& upper,
                  const std::vector<uint32_t>& delta) override {
    CopyInner<false, true>(full_bin, nullptr, num_data_, lower, upper, delta);
  }

  void CopySubrowAndSubcol(const MultiValBin* full_bin,
                           const data_size_t* used_indices,
                           data_size_t num_used_indices,
                           const std::vector<int>&,
                           const std::vector<uint32_t>& lower,
                           const std::vector<uint32_t>& upper,
                           const std::vector<uint32_t>& delta) override {
    CopyInner<true, true>(full_bin, used_indices, num_used_indices, lower,
                          upper, delta);
  }

  inline INDEX_T RowPtr(data_size_t idx) const { return row_ptr_[idx]; }

  MultiValSparseBin<INDEX_T, VAL_T>* Clone() override;


  #ifdef USE_CUDA
  const void* GetRowWiseData(uint8_t* bit_type,
    size_t* total_size,
    bool* is_sparse,
    const void** out_data_ptr,
    uint8_t* data_ptr_bit_type) const override;
  #endif  // USE_CUDA

 private:
  data_size_t num_data_;
  int num_bin_;
  double estimate_element_per_row_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>> data_;
  std::vector<INDEX_T, Common::AlignmentAllocator<INDEX_T, 32>>
      row_ptr_;
  std::vector<std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, 32>>>
      t_data_;
  std::vector<INDEX_T> t_size_;
  std::vector<uint32_t> offsets_;

  MultiValSparseBin(const MultiValSparseBin<INDEX_T, VAL_T>& other)
      : num_data_(other.num_data_),
        num_bin_(other.num_bin_),
        estimate_element_per_row_(other.estimate_element_per_row_),
        data_(other.data_),
        row_ptr_(other.row_ptr_) {}
};

template <typename INDEX_T, typename VAL_T>
MultiValSparseBin<INDEX_T, VAL_T>* MultiValSparseBin<INDEX_T, VAL_T>::Clone() {
  return new MultiValSparseBin<INDEX_T, VAL_T>(*this);
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_IO_MULTI_VAL_SPARSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/parser.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "parser.hpp"

#include <algorithm>
#include <functional>
#include <map>
#include <memory>
#include <string>
#include <vector>

namespace LightGBM {

void GetStatistic(const char* str, int* comma_cnt, int* tab_cnt, int* colon_cnt) {
  *comma_cnt = 0;
  *tab_cnt = 0;
  *colon_cnt = 0;
  for (int i = 0; str[i] != '\0'; ++i) {
    if (str[i] == ',') {
      ++(*comma_cnt);
    } else if (str[i] == '\t') {
      ++(*tab_cnt);
    } else if (str[i] == ':') {
      ++(*colon_cnt);
    }
  }
}

int GetLabelIdxForLibsvm(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto pos_space = str2.find_first_of(" \f\n\r\t\v");
  auto pos_colon = str2.find_first_of(":");
  if (pos_space == std::string::npos || pos_space < pos_colon) {
    return label_idx;
  } else {
    return -1;
  }
}

int GetLabelIdxForTSV(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto tokens = Common::Split(str2.c_str(), '\t');
  if (static_cast<int>(tokens.size()) == num_features) {
    return -1;
  } else {
    return label_idx;
  }
}

int GetLabelIdxForCSV(const std::string& str, int num_features, int label_idx) {
  if (num_features <= 0) {
    return label_idx;
  }
  auto str2 = Common::Trim(str);
  auto tokens = Common::Split(str2.c_str(), ',');
  if (static_cast<int>(tokens.size()) == num_features) {
    return -1;
  } else {
    return label_idx;
  }
}

enum DataType {
  INVALID,
  CSV,
  TSV,
  LIBSVM
};

void GetLine(std::stringstream* ss, std::string* line, const VirtualFileReader* reader, std::vector<char>* buffer, size_t buffer_size) {
  std::getline(*ss, *line);
  while (ss->eof()) {
    size_t read_len = reader->Read(buffer->data(), buffer_size);
    if (read_len <= 0) {
      break;
    }
    ss->clear();
    ss->str(std::string(buffer->data(), read_len));
    std::string tmp;
    std::getline(*ss, tmp);
    *line += tmp;
  }
}

std::vector<std::string> ReadKLineFromFile(const char* filename, bool header, int k) {
  auto reader = VirtualFileReader::Make(filename);
  if (!reader->Init()) {
    Log::Fatal("Data file %s doesn't exist.", filename);
  }
  std::vector<std::string> ret;
  std::string cur_line;
  const size_t buffer_size = 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);
  size_t read_len = reader->Read(buffer.data(), buffer_size);
  if (read_len <= 0) {
    Log::Fatal("Data file %s couldn't be read.", filename);
  }
  std::string read_str = std::string(buffer.data(), read_len);
  std::stringstream tmp_file(read_str);
  if (header) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
    }
  }
  for (int i = 0; i < k; ++i) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
      cur_line = Common::Trim(cur_line);
      if (!cur_line.empty()) {
        ret.push_back(cur_line);
      }
    } else {
      break;
    }
  }
  if (ret.empty()) {
    Log::Fatal("Data file %s should have at least one line.", filename);
  } else if (ret.size() == 1) {
    Log::Warning("Data file %s only has one line.", filename);
  }
  return ret;
}

int GetNumColFromLIBSVMFile(const char* filename, bool header) {
  auto reader = VirtualFileReader::Make(filename);
  if (!reader->Init()) {
    Log::Fatal("Data file %s doesn't exist.", filename);
  }
  std::vector<std::string> ret;
  std::string cur_line;
  const size_t buffer_size = 1024 * 1024;
  auto buffer = std::vector<char>(buffer_size);
  size_t read_len = reader->Read(buffer.data(), buffer_size);
  if (read_len <= 0) {
    Log::Fatal("Data file %s couldn't be read.", filename);
  }
  std::string read_str = std::string(buffer.data(), read_len);
  std::stringstream tmp_file(read_str);
  if (header) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
    }
  }
  int max_col_idx = 0;
  int max_line_idx = 0;
  const int stop_round = 1 << 7;
  const int max_line = 1 << 13;
  for (int i = 0; i < max_line; ++i) {
    if (!tmp_file.eof()) {
      GetLine(&tmp_file, &cur_line, reader.get(), &buffer, buffer_size);
      cur_line = Common::Trim(cur_line);
      auto colon_pos = cur_line.find_last_of(":");
      auto space_pos = cur_line.find_last_of(" \f\t\v");
      auto sub_str = cur_line.substr(space_pos + 1, space_pos - colon_pos - 1);
      int cur_idx = 0;
      Common::Atoi(sub_str.c_str(), &cur_idx);
      if (cur_idx > max_col_idx) {
        max_col_idx = cur_idx;
        max_line_idx = i;
      }
      if (i - max_line_idx >= stop_round) {
        break;
      }
    } else {
      break;
    }
  }
  CHECK_GT(max_col_idx, 0);
  return max_col_idx;
}

DataType GetDataType(const char* filename, bool header,
                     const std::vector<std::string>& lines, int* num_col) {
  DataType type = DataType::INVALID;
  if (lines.empty()) {
    return type;
  }
  int comma_cnt = 0;
  int tab_cnt = 0;
  int colon_cnt = 0;
  GetStatistic(lines[0].c_str(), &comma_cnt, &tab_cnt, &colon_cnt);
  size_t num_lines = lines.size();
  if (num_lines == 1) {
    if (colon_cnt > 0) {
      type = DataType::LIBSVM;
    } else if (tab_cnt > 0) {
      type = DataType::TSV;
    } else if (comma_cnt > 0) {
      type = DataType::CSV;
    }
  } else {
    int comma_cnt2 = 0;
    int tab_cnt2 = 0;
    int colon_cnt2 = 0;
    GetStatistic(lines[1].c_str(), &comma_cnt2, &tab_cnt2, &colon_cnt2);
    if (colon_cnt > 0 || colon_cnt2 > 0) {
      type = DataType::LIBSVM;
    } else if (tab_cnt == tab_cnt2 && tab_cnt > 0) {
      type = DataType::TSV;
    } else if (comma_cnt == comma_cnt2 && comma_cnt > 0) {
      type = DataType::CSV;
    }
    if (type == DataType::TSV || type == DataType::CSV) {
      // valid the type
      for (size_t i = 2; i < num_lines; ++i) {
        GetStatistic(lines[i].c_str(), &comma_cnt2, &tab_cnt2, &colon_cnt2);
        if (type == DataType::TSV && tab_cnt2 != tab_cnt) {
          type = DataType::INVALID;
          break;
        } else if (type == DataType::CSV && comma_cnt != comma_cnt2) {
          type = DataType::INVALID;
          break;
        }
      }
    }
  }
  if (type == DataType::LIBSVM) {
    int max_col_idx = GetNumColFromLIBSVMFile(filename, header);
    *num_col = max_col_idx + 1;
  } else if (type == DataType::CSV) {
    *num_col = comma_cnt + 1;
  } else if (type == DataType::TSV) {
    *num_col = tab_cnt + 1;
  }
  return type;
}

// parser factory implementation.
ParserFactory& ParserFactory::getInstance() {
  static ParserFactory factory;
  return factory;
}

void ParserFactory::Register(std::string class_name, std::function<Parser*(std::string)> m_objc) {
  if (m_objc) {
    object_map_.insert(
        std::map<std::string, std::function<Parser*(std::string)>>::value_type(class_name, m_objc));
  }
}

Parser* ParserFactory::getObject(std::string class_name, std::string config_str) {
  std::map<std::string, std::function<Parser*(std::string)>>::const_iterator iter =
      object_map_.find(class_name);
  if (iter != object_map_.end()) {
    return iter->second(config_str);
  } else {
    Log::Fatal("Cannot find parser class '%s', please register first or check config format.", class_name.c_str());
    return nullptr;
  }
}

Parser* Parser::CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser) {
  const int n_read_line = 32;
  auto lines = ReadKLineFromFile(filename, header, n_read_line);
  int num_col = 0;
  DataType type = GetDataType(filename, header, lines, &num_col);
  if (type == DataType::INVALID) {
    Log::Fatal("Unknown format of training data. Only CSV, TSV, and LibSVM (zero-based) formatted text files are supported.");
  }
  std::unique_ptr<Parser> ret;
  int output_label_index = -1;
  AtofFunc atof = precise_float_parser ? Common::AtofPrecise : Common::Atof;
  if (type == DataType::LIBSVM) {
    output_label_index = GetLabelIdxForLibsvm(lines[0], num_features, label_idx);
    ret.reset(new LibSVMParser(output_label_index, num_col, atof));
  } else if (type == DataType::TSV) {
    output_label_index = GetLabelIdxForTSV(lines[0], num_features, label_idx);
    ret.reset(new TSVParser(output_label_index, num_col, atof));
  } else if (type == DataType::CSV) {
    output_label_index = GetLabelIdxForCSV(lines[0], num_features, label_idx);
    ret.reset(new CSVParser(output_label_index, num_col, atof));
  }

  if (output_label_index < 0 && label_idx >= 0) {
    Log::Info("Data file %s doesn't contain a label column.", filename);
  }
  return ret.release();
}

Parser* Parser::CreateParser(const char* filename, bool header, int num_features, int label_idx, bool precise_float_parser, std::string parser_config_str) {
  // customized parser add-on.
  if (!parser_config_str.empty()) {
    std::unique_ptr<Parser> ret;
    std::string class_name = Common::GetFromParserConfig(parser_config_str, "className");
    Log::Info("Custom parser class name: %s", class_name.c_str());
    Parser* p = ParserFactory::getInstance().getObject(class_name, parser_config_str);
    ret.reset(p);
    return ret.release();
  }
  return CreateParser(filename, header, num_features, label_idx, precise_float_parser);
}

std::string Parser::GenerateParserConfigStr(const char* filename, const char* parser_config_filename, bool header, int label_idx) {
  TextReader<data_size_t> parser_config_reader(parser_config_filename, false);
  parser_config_reader.ReadAllLines();
  std::string parser_config_str = parser_config_reader.JoinedLines();
  if (!parser_config_str.empty()) {
    // save header to parser config in case needed.
    if (header && Common::GetFromParserConfig(parser_config_str, "header").empty()) {
      TextReader<data_size_t> text_reader(filename, header);
      parser_config_str = Common::SaveToParserConfig(parser_config_str, "header", text_reader.first_line());
    }
    // save label id to parser config in case needed.
    if (Common::GetFromParserConfig(parser_config_str, "labelId").empty()) {
      parser_config_str = Common::SaveToParserConfig(parser_config_str, "labelId", std::to_string(label_idx));
    }
  }
  return parser_config_str;
}
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/parser.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_IO_PARSER_HPP_
#define LIGHTGBM_SRC_IO_PARSER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <unordered_map>
#include <utility>
#include <vector>

namespace LightGBM {

class CSVParser: public Parser {
 public:
  explicit CSVParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    int offset = 0;
    *out_label = 0.0f;
    while (*str != '\0') {
      str = atof_(str, &val);
      if (idx == label_idx_) {
        *out_label = val;
        offset = -1;
      } else if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
        out_features->emplace_back(idx + offset, val);
      }
      ++idx;
      if (*str == ',') {
        ++str;
      } else if (*str != '\0') {
        Log::Fatal("Input format error when parsing as CSV");
      }
    }
  }

  inline int NumFeatures() const override {
    return total_columns_ - (label_idx_ >= 0);
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

class TSVParser: public Parser {
 public:
  explicit TSVParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    int offset = 0;
    while (*str != '\0') {
      str = atof_(str, &val);
      if (idx == label_idx_) {
        *out_label = val;
        offset = -1;
      } else if (std::fabs(val) > kZeroThreshold || std::isnan(val)) {
        out_features->emplace_back(idx + offset, val);
      }
      ++idx;
      if (*str == '\t') {
        ++str;
      } else if (*str != '\0') {
        Log::Fatal("Input format error when parsing as TSV");
      }
    }
  }

  inline int NumFeatures() const override {
    return total_columns_ - (label_idx_ >= 0);
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

class LibSVMParser: public Parser {
 public:
  explicit LibSVMParser(int label_idx, int total_columns, AtofFunc atof)
    :label_idx_(label_idx), total_columns_(total_columns), atof_(atof) {
    if (label_idx > 0) {
      Log::Fatal("Label should be the first column in a LibSVM file");
    }
  }
  inline void ParseOneLine(const char* str,
    std::vector<std::pair<int, double>>* out_features, double* out_label) const override {
    int idx = 0;
    double val = 0.0f;
    if (label_idx_ == 0) {
      str = atof_(str, &val);
      *out_label = val;
      str = Common::SkipSpaceAndTab(str);
    }
    while (*str != '\0') {
      str = Common::Atoi(str, &idx);
      str = Common::SkipSpaceAndTab(str);
      if (*str == ':') {
        ++str;
        str = Common::Atof(str, &val);
        out_features->emplace_back(idx, val);
      } else {
        Log::Fatal("Input format error when parsing as LibSVM");
      }
      str = Common::SkipSpaceAndTab(str);
    }
  }

  inline int NumFeatures() const override {
    return total_columns_;
  }

 private:
  int label_idx_ = 0;
  int total_columns_ = -1;
  AtofFunc atof_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_IO_PARSER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/sparse_bin.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_
#define LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <algorithm>
#include <cstdint>
#include <cstring>
#include <limits>
#include <utility>
#include <vector>

namespace LightGBM {

template <typename VAL_T>
class SparseBin;

const size_t kNumFastIndex = 64;

template <typename VAL_T>
class SparseBinIterator : public BinIterator {
 public:
  SparseBinIterator(const SparseBin<VAL_T>* bin_data, uint32_t min_bin,
                    uint32_t max_bin, uint32_t most_freq_bin)
      : bin_data_(bin_data),
        min_bin_(static_cast<VAL_T>(min_bin)),
        max_bin_(static_cast<VAL_T>(max_bin)),
        most_freq_bin_(static_cast<VAL_T>(most_freq_bin)) {
    if (most_freq_bin_ == 0) {
      offset_ = 1;
    } else {
      offset_ = 0;
    }
    Reset(0);
  }
  SparseBinIterator(const SparseBin<VAL_T>* bin_data, data_size_t start_idx)
      : bin_data_(bin_data) {
    Reset(start_idx);
  }

  inline uint32_t RawGet(data_size_t idx) override;
  inline VAL_T InnerRawGet(data_size_t idx);

  inline uint32_t Get(data_size_t idx) override {
    VAL_T ret = InnerRawGet(idx);
    if (ret >= min_bin_ && ret <= max_bin_) {
      return ret - min_bin_ + offset_;
    } else {
      return most_freq_bin_;
    }
  }

  inline void Reset(data_size_t idx) override;

 private:
  const SparseBin<VAL_T>* bin_data_;
  data_size_t cur_pos_;
  data_size_t i_delta_;
  VAL_T min_bin_;
  VAL_T max_bin_;
  VAL_T most_freq_bin_;
  uint8_t offset_;
};

template <typename VAL_T>
class SparseBin : public Bin {
 public:
  friend class SparseBinIterator<VAL_T>;

  explicit SparseBin(data_size_t num_data) : num_data_(num_data) {
    int num_threads = OMP_NUM_THREADS();
    push_buffers_.resize(num_threads);
  }

  ~SparseBin() {}

  void InitStreaming(uint32_t num_thread, int32_t omp_max_threads) override {
    // Each external thread needs its own set of OpenMP push buffers,
    // so allocate num_thread times the maximum number of OMP threads per external thread
    push_buffers_.resize(omp_max_threads * num_thread);
  };

  void ReSize(data_size_t num_data) override { num_data_ = num_data; }

  void Push(int tid, data_size_t idx, uint32_t value) override {
    auto cur_bin = static_cast<VAL_T>(value);
    if (cur_bin != 0) {
      push_buffers_[tid].emplace_back(idx, cur_bin);
    }
  }

  BinIterator* GetIterator(uint32_t min_bin, uint32_t max_bin,
                           uint32_t most_freq_bin) const override;

#define ACC_GH(hist, i, g, h)               \
  const auto ti = static_cast<int>(i) << 1; \
  hist[ti] += g;                            \
  hist[ti + 1] += h;

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    for (;;) {
      if (cur_pos < data_indices[i]) {
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      } else if (cur_pos > data_indices[i]) {
        if (++i >= end) {
          break;
        }
      } else {
        const VAL_T bin = vals_[i_delta];
        ACC_GH(out, bin, ordered_gradients[i], ordered_hessians[i]);
        if (++i >= end) {
          break;
        }
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      }
    }
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* ordered_hessians,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    while (cur_pos < start && i_delta < num_vals_) {
      cur_pos += deltas_[++i_delta];
    }
    while (cur_pos < end && i_delta < num_vals_) {
      const VAL_T bin = vals_[i_delta];
      ACC_GH(out, bin, ordered_gradients[cur_pos], ordered_hessians[cur_pos]);
      cur_pos += deltas_[++i_delta];
    }
  }

  void ConstructHistogram(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    hist_t* grad = out;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(out + 1);
    for (;;) {
      if (cur_pos < data_indices[i]) {
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      } else if (cur_pos > data_indices[i]) {
        if (++i >= end) {
          break;
        }
      } else {
        const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
        grad[ti] += ordered_gradients[i];
        ++cnt[ti];
        if (++i >= end) {
          break;
        }
        cur_pos += deltas_[++i_delta];
        if (i_delta >= num_vals_) {
          break;
        }
      }
    }
  }

  void ConstructHistogram(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    hist_t* grad = out;
    hist_cnt_t* cnt = reinterpret_cast<hist_cnt_t*>(out + 1);
    while (cur_pos < start && i_delta < num_vals_) {
      cur_pos += deltas_[++i_delta];
    }
    while (cur_pos < end && i_delta < num_vals_) {
      const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
      grad[ti] += ordered_gradients[cur_pos];
      ++cnt[ti];
      cur_pos += deltas_[++i_delta];
    }
  }
#undef ACC_GH

  template <bool USE_HESSIAN, typename PACKED_HIST_T, typename GRAD_HIST_T, typename HESS_HIST_T, int HIST_BITS>
  void ConstructIntHistogramInner(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients_and_hessians,
                          hist_t* out) const {
    data_size_t i_delta, cur_pos;
    InitIndex(start, &i_delta, &cur_pos);
    if (USE_HESSIAN) {
      PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
      const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(ordered_gradients_and_hessians);
      while (cur_pos < start && i_delta < num_vals_) {
        cur_pos += deltas_[++i_delta];
      }
      while (cur_pos < end && i_delta < num_vals_) {
        const VAL_T bin = vals_[i_delta];
        const int16_t gradient_16 = gradients_and_hessians_ptr[cur_pos];
        const PACKED_HIST_T gradient_64 = (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
        out_ptr[bin] += gradient_64;
        cur_pos += deltas_[++i_delta];
      }
    } else {
      GRAD_HIST_T* grad = reinterpret_cast<GRAD_HIST_T*>(out);
      HESS_HIST_T* cnt = reinterpret_cast<HESS_HIST_T*>(out) + 1;
      const int8_t* gradients_and_hessians_ptr = reinterpret_cast<const int8_t*>(ordered_gradients_and_hessians);
      while (cur_pos < start && i_delta < num_vals_) {
        cur_pos += deltas_[++i_delta];
      }
      while (cur_pos < end && i_delta < num_vals_) {
        const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
        grad[ti] += gradients_and_hessians_ptr[cur_pos];
        ++cnt[ti];
        cur_pos += deltas_[++i_delta];
      }
    }
  }

  template <bool USE_HESSIAN, typename PACKED_HIST_T, typename GRAD_HIST_T, typename HESS_HIST_T, int HIST_BITS>
  void ConstructIntHistogramInner(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients_and_hessians,
                          hist_t* out) const {
    data_size_t i_delta, cur_pos;
    InitIndex(data_indices[start], &i_delta, &cur_pos);
    data_size_t i = start;
    if (USE_HESSIAN) {
      PACKED_HIST_T* out_ptr = reinterpret_cast<PACKED_HIST_T*>(out);
      const int16_t* gradients_and_hessians_ptr = reinterpret_cast<const int16_t*>(ordered_gradients_and_hessians);
      for (;;) {
        if (cur_pos < data_indices[i]) {
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        } else if (cur_pos > data_indices[i]) {
          if (++i >= end) {
            break;
          }
        } else {
          const VAL_T bin = vals_[i_delta];
          const int16_t gradient_16 = gradients_and_hessians_ptr[i];
          const PACKED_HIST_T gradient_packed = (HIST_BITS == 8) ? gradient_16 :
            (static_cast<PACKED_HIST_T>(static_cast<int8_t>(gradient_16 >> 8)) << HIST_BITS) | (gradient_16 & 0xff);
          out_ptr[bin] += gradient_packed;
          if (++i >= end) {
            break;
          }
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        }
      }
    } else {
      GRAD_HIST_T* grad = reinterpret_cast<GRAD_HIST_T*>(out);
      HESS_HIST_T* cnt = reinterpret_cast<HESS_HIST_T*>(out) + 1;
      const int8_t* gradients_and_hessians_ptr = reinterpret_cast<const int8_t*>(ordered_gradients_and_hessians);
      for (;;) {
        if (cur_pos < data_indices[i]) {
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        } else if (cur_pos > data_indices[i]) {
          if (++i >= end) {
            break;
          }
        } else {
          const uint32_t ti = static_cast<uint32_t>(vals_[i_delta]) << 1;
          grad[ti] += gradients_and_hessians_ptr[i << 1];
          ++cnt[ti];
          if (++i >= end) {
            break;
          }
          cur_pos += deltas_[++i_delta];
          if (i_delta >= num_vals_) {
            break;
          }
        }
      }
    }
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int64_t, int32_t, uint32_t, 32>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int64_t, int32_t, uint32_t, 32>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int64_t, int32_t, uint32_t, 32>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt32(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int64_t, int32_t, uint32_t, 32>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int32_t, int16_t, uint16_t, 16>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int32_t, int16_t, uint16_t, 16>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int32_t, int16_t, uint16_t, 16>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt16(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int32_t, int16_t, uint16_t, 16>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int16_t, uint8_t, uint8_t, 8>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          const score_t* /*ordered_hessians*/,
                          hist_t* out) const override {
    ConstructIntHistogramInner<true, int16_t, uint8_t, uint8_t, 8>(start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(const data_size_t* data_indices, data_size_t start,
                          data_size_t end, const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int16_t, uint8_t, uint8_t, 8>(data_indices, start, end, ordered_gradients, out);
  }

  void ConstructHistogramInt8(data_size_t start, data_size_t end,
                          const score_t* ordered_gradients,
                          hist_t* out) const override {
    ConstructIntHistogramInner<false, int16_t, uint8_t, uint8_t, 8>(start, end, ordered_gradients, out);
  }

  inline void NextNonzeroFast(data_size_t* i_delta,
                              data_size_t* cur_pos) const {
    *cur_pos += deltas_[++(*i_delta)];
    if (*i_delta >= num_vals_) {
      *cur_pos = num_data_;
    }
  }

  inline bool NextNonzero(data_size_t* i_delta, data_size_t* cur_pos) const {
    *cur_pos += deltas_[++(*i_delta)];
    if (*i_delta < num_vals_) {
      return true;
    } else {
      *cur_pos = num_data_;
      return false;
    }
  }

  template <bool MISS_IS_ZERO, bool MISS_IS_NA, bool MFB_IS_ZERO,
            bool MFB_IS_NA, bool USE_MIN_BIN>
  data_size_t SplitInner(uint32_t min_bin, uint32_t max_bin,
                         uint32_t default_bin, uint32_t most_freq_bin,
                         bool default_left, uint32_t threshold,
                         const data_size_t* data_indices, data_size_t cnt,
                         data_size_t* lte_indices,
                         data_size_t* gt_indices) const {
    auto th = static_cast<VAL_T>(threshold + min_bin);
    auto t_zero_bin = static_cast<VAL_T>(min_bin + default_bin);
    if (most_freq_bin == 0) {
      --th;
      --t_zero_bin;
    }
    const auto minb = static_cast<VAL_T>(min_bin);
    const auto maxb = static_cast<VAL_T>(max_bin);
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    data_size_t* missing_default_indices = gt_indices;
    data_size_t* missing_default_count = &gt_count;
    if (most_freq_bin <= threshold) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    if (MISS_IS_ZERO || MISS_IS_NA) {
      if (default_left) {
        missing_default_indices = lte_indices;
        missing_default_count = &lte_count;
      }
    }
    SparseBinIterator<VAL_T> iterator(this, data_indices[0]);
    if (min_bin < max_bin) {
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = iterator.InnerRawGet(idx);
        if ((MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
            (MISS_IS_NA && !MFB_IS_NA && bin == maxb)) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if ((USE_MIN_BIN && (bin < minb || bin > maxb)) ||
                   (!USE_MIN_BIN && bin == 0)) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else if (bin > th) {
          gt_indices[gt_count++] = idx;
        } else {
          lte_indices[lte_count++] = idx;
        }
      }
    } else {
      data_size_t* max_bin_indices = gt_indices;
      data_size_t* max_bin_count = &gt_count;
      if (maxb <= th) {
        max_bin_indices = lte_indices;
        max_bin_count = &lte_count;
      }
      for (data_size_t i = 0; i < cnt; ++i) {
        const data_size_t idx = data_indices[i];
        const auto bin = iterator.InnerRawGet(idx);
        if (MISS_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
          missing_default_indices[(*missing_default_count)++] = idx;
        } else if (bin != maxb) {
          if ((MISS_IS_NA && MFB_IS_NA) || (MISS_IS_ZERO && MFB_IS_ZERO)) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            default_indices[(*default_count)++] = idx;
          }
        } else {
          if (MISS_IS_NA && !MFB_IS_NA) {
            missing_default_indices[(*missing_default_count)++] = idx;
          } else {
            max_bin_indices[(*max_bin_count)++] = idx;
          }
        }
      }
    }
    return lte_count;
  }

  data_size_t Split(uint32_t min_bin, uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                        \
  min_bin, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, true>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, true>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, true>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + min_bin && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, true>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, true>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }

  data_size_t Split(uint32_t max_bin, uint32_t default_bin,
                    uint32_t most_freq_bin, MissingType missing_type,
                    bool default_left, uint32_t threshold,
                    const data_size_t* data_indices, data_size_t cnt,
                    data_size_t* lte_indices,
                    data_size_t* gt_indices) const override {
#define ARGUMENTS                                                  \
  1, max_bin, default_bin, most_freq_bin, default_left, threshold, \
      data_indices, cnt, lte_indices, gt_indices
    if (missing_type == MissingType::None) {
      return SplitInner<false, false, false, false, false>(ARGUMENTS);
    } else if (missing_type == MissingType::Zero) {
      if (default_bin == most_freq_bin) {
        return SplitInner<true, false, true, false, false>(ARGUMENTS);
      } else {
        return SplitInner<true, false, false, false, false>(ARGUMENTS);
      }
    } else {
      if (max_bin == most_freq_bin + 1 && most_freq_bin > 0) {
        return SplitInner<false, true, false, true, false>(ARGUMENTS);
      } else {
        return SplitInner<false, true, false, false, false>(ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }
  template <bool USE_MIN_BIN>
  data_size_t SplitCategoricalInner(uint32_t min_bin, uint32_t max_bin,
                                    uint32_t most_freq_bin,
                                    const uint32_t* threshold,
                                    int num_threshold,
                                    const data_size_t* data_indices,
                                    data_size_t cnt, data_size_t* lte_indices,
                                    data_size_t* gt_indices) const {
    data_size_t lte_count = 0;
    data_size_t gt_count = 0;
    data_size_t* default_indices = gt_indices;
    data_size_t* default_count = &gt_count;
    SparseBinIterator<VAL_T> iterator(this, data_indices[0]);
    int8_t offset = most_freq_bin == 0 ? 1 : 0;
    if (most_freq_bin > 0 && Common::FindInBitset(threshold, num_threshold, most_freq_bin)) {
      default_indices = lte_indices;
      default_count = &lte_count;
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      const data_size_t idx = data_indices[i];
      const uint32_t bin = iterator.RawGet(idx);
      if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
        default_indices[(*default_count)++] = idx;
      } else if (!USE_MIN_BIN && bin == 0) {
        default_indices[(*default_count)++] = idx;
      } else if (Common::FindInBitset(threshold, num_threshold,
                                      bin - min_bin + offset)) {
        lte_indices[lte_count++] = idx;
      } else {
        gt_indices[gt_count++] = idx;
      }
    }
    return lte_count;
  }

  data_size_t SplitCategorical(uint32_t min_bin, uint32_t max_bin,
                               uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<true>(min_bin, max_bin, most_freq_bin,
                                       threshold, num_threshold, data_indices,
                                       cnt, lte_indices, gt_indices);
  }

  data_size_t SplitCategorical(uint32_t max_bin, uint32_t most_freq_bin,
                               const uint32_t* threshold, int num_threshold,
                               const data_size_t* data_indices, data_size_t cnt,
                               data_size_t* lte_indices,
                               data_size_t* gt_indices) const override {
    return SplitCategoricalInner<false>(1, max_bin, most_freq_bin, threshold,
                                        num_threshold, data_indices, cnt,
                                        lte_indices, gt_indices);
  }

  data_size_t num_data() const override { return num_data_; }

  void* get_data() override { return nullptr; }

  void FinishLoad() override {
    // get total non zero size
    size_t pair_cnt = 0;
    for (size_t i = 0; i < push_buffers_.size(); ++i) {
      pair_cnt += push_buffers_[i].size();
    }
    std::vector<std::pair<data_size_t, VAL_T>>& idx_val_pairs =
        push_buffers_[0];
    idx_val_pairs.reserve(pair_cnt);

    for (size_t i = 1; i < push_buffers_.size(); ++i) {
      idx_val_pairs.insert(idx_val_pairs.end(), push_buffers_[i].begin(),
                           push_buffers_[i].end());
      push_buffers_[i].clear();
      push_buffers_[i].shrink_to_fit();
    }
    // sort by data index
    std::sort(idx_val_pairs.begin(), idx_val_pairs.end(),
              [](const std::pair<data_size_t, VAL_T>& a,
                 const std::pair<data_size_t, VAL_T>& b) {
                return a.first < b.first;
              });
    // load delta array
    LoadFromPair(idx_val_pairs);
  }

  void LoadFromPair(
      const std::vector<std::pair<data_size_t, VAL_T>>& idx_val_pairs) {
    deltas_.clear();
    vals_.clear();
    deltas_.reserve(idx_val_pairs.size());
    vals_.reserve(idx_val_pairs.size());
    // transform to delta array
    data_size_t last_idx = 0;
    for (size_t i = 0; i < idx_val_pairs.size(); ++i) {
      const data_size_t cur_idx = idx_val_pairs[i].first;
      const VAL_T bin = idx_val_pairs[i].second;
      data_size_t cur_delta = cur_idx - last_idx;
      // disallow the multi-val in one row
      if (i > 0 && cur_delta == 0) {
        continue;
      }
      while (cur_delta >= 256) {
        deltas_.push_back(255);
        vals_.push_back(0);
        cur_delta -= 255;
      }
      deltas_.push_back(static_cast<uint8_t>(cur_delta));
      vals_.push_back(bin);
      last_idx = cur_idx;
    }
    // avoid out of range
    deltas_.push_back(0);
    num_vals_ = static_cast<data_size_t>(vals_.size());

    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    // generate fast index
    GetFastIndex();
  }

  void GetFastIndex() {
    fast_index_.clear();
    // get shift cnt
    data_size_t mod_size = (num_data_ + kNumFastIndex - 1) / kNumFastIndex;
    data_size_t pow2_mod_size = 1;
    fast_index_shift_ = 0;
    while (pow2_mod_size < mod_size) {
      pow2_mod_size <<= 1;
      ++fast_index_shift_;
    }
    // build fast index
    data_size_t i_delta = -1;
    data_size_t cur_pos = 0;
    data_size_t next_threshold = 0;
    while (NextNonzero(&i_delta, &cur_pos)) {
      while (next_threshold <= cur_pos) {
        fast_index_.emplace_back(i_delta, cur_pos);
        next_threshold += pow2_mod_size;
      }
    }
    // avoid out of range
    while (next_threshold < num_data_) {
      fast_index_.emplace_back(num_vals_ - 1, cur_pos);
      next_threshold += pow2_mod_size;
    }
    fast_index_.shrink_to_fit();
  }

  void SaveBinaryToFile(BinaryWriter* writer) const override {
    writer->AlignedWrite(&num_vals_, sizeof(num_vals_));
    writer->AlignedWrite(deltas_.data(), sizeof(uint8_t) * (num_vals_ + 1));
    writer->AlignedWrite(vals_.data(), sizeof(VAL_T) * num_vals_);
  }

  size_t SizesInByte() const override {
    return VirtualFileWriter::AlignedSize(sizeof(num_vals_)) +
           VirtualFileWriter::AlignedSize(sizeof(uint8_t) * (num_vals_ + 1)) +
           VirtualFileWriter::AlignedSize(sizeof(VAL_T) * num_vals_);
  }

  void LoadFromMemory(
      const void* memory,
      const std::vector<data_size_t>& local_used_indices) override {
    const char* mem_ptr = reinterpret_cast<const char*>(memory);
    data_size_t tmp_num_vals = *(reinterpret_cast<const data_size_t*>(mem_ptr));
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(tmp_num_vals));
    const uint8_t* tmp_delta = reinterpret_cast<const uint8_t*>(mem_ptr);
    mem_ptr += VirtualFileWriter::AlignedSize(sizeof(uint8_t) * (tmp_num_vals + 1));
    const VAL_T* tmp_vals = reinterpret_cast<const VAL_T*>(mem_ptr);

    deltas_.clear();
    vals_.clear();
    num_vals_ = tmp_num_vals;
    for (data_size_t i = 0; i < num_vals_; ++i) {
      deltas_.push_back(tmp_delta[i]);
      vals_.push_back(tmp_vals[i]);
    }
    deltas_.push_back(0);
    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    if (local_used_indices.empty()) {
      // generate fast index
      GetFastIndex();
    } else {
      std::vector<std::pair<data_size_t, VAL_T>> tmp_pair;
      data_size_t cur_pos = 0;
      data_size_t j = -1;
      for (data_size_t i = 0;
           i < static_cast<data_size_t>(local_used_indices.size()); ++i) {
        const data_size_t idx = local_used_indices[i];
        while (cur_pos < idx && j < num_vals_) {
          NextNonzero(&j, &cur_pos);
        }
        if (cur_pos == idx && j < num_vals_ && vals_[j] > 0) {
          // new row index is i
          tmp_pair.emplace_back(i, vals_[j]);
        }
      }
      LoadFromPair(tmp_pair);
    }
  }

  void CopySubrow(const Bin* full_bin, const data_size_t* used_indices,
                  data_size_t num_used_indices) override {
    auto other_bin = dynamic_cast<const SparseBin<VAL_T>*>(full_bin);
    deltas_.clear();
    vals_.clear();
    data_size_t start = 0;
    if (num_used_indices > 0) {
      start = used_indices[0];
    }
    SparseBinIterator<VAL_T> iterator(other_bin, start);
    // transform to delta array
    data_size_t last_idx = 0;
    for (data_size_t i = 0; i < num_used_indices; ++i) {
      auto bin = iterator.InnerRawGet(used_indices[i]);
      if (bin > 0) {
        data_size_t cur_delta = i - last_idx;
        while (cur_delta >= 256) {
          deltas_.push_back(255);
          vals_.push_back(0);
          cur_delta -= 255;
        }
        deltas_.push_back(static_cast<uint8_t>(cur_delta));
        vals_.push_back(bin);
        last_idx = i;
      }
    }
    // avoid out of range
    deltas_.push_back(0);
    num_vals_ = static_cast<data_size_t>(vals_.size());

    // reduce memory cost
    deltas_.shrink_to_fit();
    vals_.shrink_to_fit();

    // generate fast index
    GetFastIndex();
  }

  SparseBin<VAL_T>* Clone() override;

  SparseBin(const SparseBin<VAL_T>& other)
      : num_data_(other.num_data_),
        deltas_(other.deltas_),
        vals_(other.vals_),
        num_vals_(other.num_vals_),
        push_buffers_(other.push_buffers_),
        fast_index_(other.fast_index_),
        fast_index_shift_(other.fast_index_shift_) {}

  void InitIndex(data_size_t start_idx, data_size_t* i_delta,
                 data_size_t* cur_pos) const {
    auto idx = start_idx >> fast_index_shift_;
    if (static_cast<size_t>(idx) < fast_index_.size()) {
      const auto fast_pair = fast_index_[start_idx >> fast_index_shift_];
      *i_delta = fast_pair.first;
      *cur_pos = fast_pair.second;
    } else {
      *i_delta = -1;
      *cur_pos = 0;
    }
  }

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, std::vector<BinIterator*>* bin_iterator, const int num_threads) const override;

  const void* GetColWiseData(uint8_t* bit_type, bool* is_sparse, BinIterator** bin_iterator) const override;

 private:
  data_size_t num_data_;
  std::vector<uint8_t, Common::AlignmentAllocator<uint8_t, kAlignedSize>>
      deltas_;
  std::vector<VAL_T, Common::AlignmentAllocator<VAL_T, kAlignedSize>> vals_;
  data_size_t num_vals_;
  std::vector<std::vector<std::pair<data_size_t, VAL_T>>> push_buffers_;
  std::vector<std::pair<data_size_t, data_size_t>> fast_index_;
  data_size_t fast_index_shift_;
};

template <typename VAL_T>
SparseBin<VAL_T>* SparseBin<VAL_T>::Clone() {
  return new SparseBin(*this);
}

template <typename VAL_T>
inline uint32_t SparseBinIterator<VAL_T>::RawGet(data_size_t idx) {
  return InnerRawGet(idx);
}

template <typename VAL_T>
inline VAL_T SparseBinIterator<VAL_T>::InnerRawGet(data_size_t idx) {
  while (cur_pos_ < idx) {
    bin_data_->NextNonzeroFast(&i_delta_, &cur_pos_);
  }
  if (cur_pos_ == idx) {
    return bin_data_->vals_[i_delta_];
  } else {
    return 0;
  }
}

template <typename VAL_T>
inline void SparseBinIterator<VAL_T>::Reset(data_size_t start_idx) {
  bin_data_->InitIndex(start_idx, &i_delta_, &cur_pos_);
}

template <typename VAL_T>
BinIterator* SparseBin<VAL_T>::GetIterator(uint32_t min_bin, uint32_t max_bin,
                                           uint32_t most_freq_bin) const {
  return new SparseBinIterator<VAL_T>(this, min_bin, max_bin, most_freq_bin);
}

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_IO_SPARSE_BIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/train_share_states.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include <LightGBM/train_share_states.h>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

MultiValBinWrapper::MultiValBinWrapper(MultiValBin* bin, data_size_t num_data,
  const std::vector<int>& feature_groups_contained, const int num_grad_quant_bins):
    feature_groups_contained_(feature_groups_contained) {
  num_threads_ = OMP_NUM_THREADS();
  num_data_ = num_data;
  multi_val_bin_.reset(bin);
  if (bin == nullptr) {
    return;
  }
  num_bin_ = bin->num_bin();
  num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
  num_grad_quant_bins_ = num_grad_quant_bins;
}

void MultiValBinWrapper::InitTrain(const std::vector<int>& group_feature_start,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* bagging_use_indices,
  data_size_t bagging_indices_cnt) {
  is_use_subcol_ = false;
  if (multi_val_bin_ == nullptr) {
    return;
  }
  CopyMultiValBinSubset(group_feature_start, feature_groups,
    is_feature_used, bagging_use_indices, bagging_indices_cnt);
  const auto cur_multi_val_bin = (is_use_subcol_ || is_use_subrow_)
        ? multi_val_bin_subset_.get()
        : multi_val_bin_.get();
  if (cur_multi_val_bin != nullptr) {
    num_bin_ = cur_multi_val_bin->num_bin();
    num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
    auto num_element_per_row = cur_multi_val_bin->num_element_per_row();
    min_block_size_ = std::min<int>(static_cast<int>(0.3f * num_bin_ /
      (num_element_per_row + kZeroThreshold)) + 1, 1024);
    min_block_size_ = std::max<int>(min_block_size_, 32);
  }
}

template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
void MultiValBinWrapper::HistMove(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf) {
  if (!is_use_subcol_ && INNER_HIST_BITS != 8) {
    return;
  }
  if (USE_QUANT_GRAD) {
    if (HIST_BITS == 32) {
      const int64_t* src = reinterpret_cast<const int64_t*>(hist_buf.data()) + hist_buf.size() / 2 -
        static_cast<size_t>(num_bin_aligned_);
      #pragma omp parallel for schedule(static) num_threads(num_threads_)
      for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
        std::copy_n(src + hist_move_src_[i] / 2, hist_move_size_[i] / 2,
                    reinterpret_cast<int64_t*>(origin_hist_data_) + hist_move_dest_[i] / 2);
      }
    } else if (HIST_BITS == 16) {
      if (is_use_subcol_) {
        const int32_t* src = reinterpret_cast<const int32_t*>(hist_buf.data()) + hist_buf.size() / 2 -
          static_cast<size_t>(num_bin_aligned_);
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
          std::copy_n(src + hist_move_src_[i] / 2, hist_move_size_[i] / 2,
                      reinterpret_cast<int32_t*>(origin_hist_data_) + hist_move_dest_[i] / 2);
        }
      } else {
        CHECK_EQ(INNER_HIST_BITS, 8);
        const int32_t* src = reinterpret_cast<const int32_t*>(hist_buf.data()) + hist_buf.size() / 2;
        int32_t* orig_ptr = reinterpret_cast<int32_t*>(origin_hist_data_);
        #pragma omp parallel for schedule(static) num_threads(num_threads_)
        for (int i = 0; i < num_bin_; ++i) {
          orig_ptr[i] = src[i];
        }
      }
    }
  } else {
    const hist_t* src = hist_buf.data() + hist_buf.size() -
      2 * static_cast<size_t>(num_bin_aligned_);
    #pragma omp parallel for schedule(static) num_threads(num_threads_)
    for (int i = 0; i < static_cast<int>(hist_move_src_.size()); ++i) {
      std::copy_n(src + hist_move_src_[i], hist_move_size_[i],
                  origin_hist_data_ + hist_move_dest_[i]);
    }
  }
}

template void MultiValBinWrapper::HistMove<false, 0, 0>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<false, 0, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 16, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 16, 16>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 32, 8>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template void MultiValBinWrapper::HistMove<true, 32, 32>(const std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>& hist_buf);

template <bool USE_QUANT_GRAD, int HIST_BITS, int INNER_HIST_BITS>
void MultiValBinWrapper::HistMerge(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf) {
  int n_bin_block = 1;
  int bin_block_size = num_bin_;
  Threading::BlockInfo<data_size_t>(num_threads_, num_bin_, 512, &n_bin_block,
                                  &bin_block_size);
  if (USE_QUANT_GRAD) {
    if (HIST_BITS == 32) {
      int64_t* dst = reinterpret_cast<int64_t*>(origin_hist_data_);
      if (is_use_subcol_) {
        dst = reinterpret_cast<int64_t*>(hist_buf->data()) + hist_buf->size() / 2 - static_cast<size_t>(num_bin_aligned_);
      }
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 1; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int64_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * (tid - 1);
          for (int i = start; i < end; ++i) {
            dst[i] += src_ptr[i];
          }
        }
      }
    } else if (HIST_BITS == 16 && INNER_HIST_BITS == 16) {
      int32_t* dst = reinterpret_cast<int32_t*>(origin_hist_data_);
      if (is_use_subcol_) {
        dst = reinterpret_cast<int32_t*>(hist_buf->data()) + hist_buf->size() / 2 - static_cast<size_t>(num_bin_aligned_);
      }
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 1; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int32_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * (tid - 1);
          for (int i = start; i < end; ++i) {
            dst[i] += src_ptr[i];
          }
        }
      }
    } else if (HIST_BITS == 16 && INNER_HIST_BITS == 8) {
      int32_t* dst = reinterpret_cast<int32_t*>(hist_buf->data()) + hist_buf->size() / 2;
      std::memset(reinterpret_cast<void*>(dst), 0, num_bin_ * kInt16HistBufferEntrySize);
      #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
      for (int t = 0; t < n_bin_block; ++t) {
        const int start = t * bin_block_size;
        const int end = std::min(start + bin_block_size, num_bin_);
        for (int tid = 0; tid < n_data_block_; ++tid) {
          auto src_ptr = reinterpret_cast<const int16_t*>(hist_buf->data()) + static_cast<size_t>(num_bin_aligned_) * tid;
          for (int i = start; i < end; ++i) {
            const int16_t packed_hist = src_ptr[i];
            const int32_t packed_hist_int32 = (static_cast<int32_t>(static_cast<int8_t>(packed_hist >> 8)) << 16) | static_cast<int32_t>(packed_hist & 0x00ff);
            dst[i] += packed_hist_int32;
          }
        }
      }
    }
  } else {
    hist_t* dst = origin_hist_data_;
    if (is_use_subcol_) {
      dst = hist_buf->data() + hist_buf->size() - 2 * static_cast<size_t>(num_bin_aligned_);
    }
    #pragma omp parallel for schedule(static, 1) num_threads(num_threads_)
    for (int t = 0; t < n_bin_block; ++t) {
      const int start = t * bin_block_size;
      const int end = std::min(start + bin_block_size, num_bin_);
      for (int tid = 1; tid < n_data_block_; ++tid) {
        auto src_ptr = hist_buf->data() + static_cast<size_t>(num_bin_aligned_) * 2 * (tid - 1);
        for (int i = start * 2; i < end * 2; ++i) {
          dst[i] += src_ptr[i];
        }
      }
    }
  }
}

template void MultiValBinWrapper::HistMerge<false, 0, 0>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<false, 0, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 16, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 16, 16>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 32, 8>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

template void MultiValBinWrapper::HistMerge<true, 32, 32>(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf);

void MultiValBinWrapper::ResizeHistBuf(std::vector<hist_t,
  Common::AlignmentAllocator<hist_t, kAlignedSize>>* hist_buf,
  MultiValBin* sub_multi_val_bin,
  hist_t* origin_hist_data) {
  num_bin_ = sub_multi_val_bin->num_bin();
  num_bin_aligned_ = (num_bin_ + kAlignedSize - 1) / kAlignedSize * kAlignedSize;
  origin_hist_data_ = origin_hist_data;
  size_t new_buf_size = static_cast<size_t>(n_data_block_) * static_cast<size_t>(num_bin_aligned_) * 2;
  if (hist_buf->size() < new_buf_size) {
    hist_buf->resize(new_buf_size);
  }
}

void MultiValBinWrapper::CopyMultiValBinSubset(
  const std::vector<int>& group_feature_start,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* bagging_use_indices,
  data_size_t bagging_indices_cnt) {
  double sum_used_dense_ratio = 0.0;
  double sum_dense_ratio = 0.0;
  int num_used = 0;
  int total = 0;
  std::vector<int> used_feature_index;
  for (int i : feature_groups_contained_) {
    int f_start = group_feature_start[i];
    if (feature_groups[i]->is_multi_val_) {
      for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
        const auto dense_rate =
            1.0 - feature_groups[i]->bin_mappers_[j]->sparse_rate();
        if (is_feature_used[f_start + j]) {
          ++num_used;
          used_feature_index.push_back(total);
          sum_used_dense_ratio += dense_rate;
        }
        sum_dense_ratio += dense_rate;
        ++total;
      }
    } else {
      bool is_group_used = false;
      double dense_rate = 0;
      for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
        if (is_feature_used[f_start + j]) {
          is_group_used = true;
        }
        dense_rate += 1.0 - feature_groups[i]->bin_mappers_[j]->sparse_rate();
      }
      if (is_group_used) {
        ++num_used;
        used_feature_index.push_back(total);
        sum_used_dense_ratio += dense_rate;
      }
      sum_dense_ratio += dense_rate;
      ++total;
    }
  }
  const double k_subfeature_threshold = 0.6;
  if (sum_used_dense_ratio >= sum_dense_ratio * k_subfeature_threshold) {
    // only need to copy subset
    if (is_use_subrow_ && !is_subrow_copied_) {
      if (multi_val_bin_subset_ == nullptr) {
        multi_val_bin_subset_.reset(multi_val_bin_->CreateLike(
            bagging_indices_cnt, multi_val_bin_->num_bin(), total,
            multi_val_bin_->num_element_per_row(), multi_val_bin_->offsets()));
      } else {
        multi_val_bin_subset_->ReSize(
            bagging_indices_cnt, multi_val_bin_->num_bin(), total,
            multi_val_bin_->num_element_per_row(), multi_val_bin_->offsets());
      }
      multi_val_bin_subset_->CopySubrow(
          multi_val_bin_.get(), bagging_use_indices,
          bagging_indices_cnt);
      // avoid to copy subset many times
      is_subrow_copied_ = true;
    }
  } else {
    is_use_subcol_ = true;
    std::vector<uint32_t> upper_bound;
    std::vector<uint32_t> lower_bound;
    std::vector<uint32_t> delta;
    std::vector<uint32_t> offsets;
    hist_move_src_.clear();
    hist_move_dest_.clear();
    hist_move_size_.clear();

    const int offset = multi_val_bin_->IsSparse() ? 1 : 0;
    int num_total_bin = offset;
    int new_num_total_bin = offset;
    offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
    for (int i : feature_groups_contained_) {
      int f_start = group_feature_start[i];
      if (feature_groups[i]->is_multi_val_) {
        for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
          const auto& bin_mapper = feature_groups[i]->bin_mappers_[j];
          if (i == 0 && j == 0 && bin_mapper->GetMostFreqBin() > 0) {
            num_total_bin = 1;
          }
          int cur_num_bin = bin_mapper->num_bin();
          if (bin_mapper->GetMostFreqBin() == 0) {
            cur_num_bin -= offset;
          }
          num_total_bin += cur_num_bin;
          if (is_feature_used[f_start + j]) {
            new_num_total_bin += cur_num_bin;
            offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
            lower_bound.push_back(num_total_bin - cur_num_bin);
            upper_bound.push_back(num_total_bin);

            hist_move_src_.push_back(
                (new_num_total_bin - cur_num_bin) * 2);
            hist_move_dest_.push_back((num_total_bin - cur_num_bin) *
                                                2);
            hist_move_size_.push_back(cur_num_bin * 2);
            delta.push_back(num_total_bin - new_num_total_bin);
          }
        }
      } else {
        bool is_group_used = false;
        for (int j = 0; j < feature_groups[i]->num_feature_; ++j) {
          if (is_feature_used[f_start + j]) {
            is_group_used = true;
            break;
          }
        }
        int cur_num_bin = feature_groups[i]->bin_offsets_.back() - offset;
        num_total_bin += cur_num_bin;
        if (is_group_used) {
          new_num_total_bin += cur_num_bin;
          offsets.push_back(static_cast<uint32_t>(new_num_total_bin));
          lower_bound.push_back(num_total_bin - cur_num_bin);
          upper_bound.push_back(num_total_bin);

          hist_move_src_.push_back(
              (new_num_total_bin - cur_num_bin) * 2);
          hist_move_dest_.push_back((num_total_bin - cur_num_bin) *
                                              2);
          hist_move_size_.push_back(cur_num_bin * 2);
          delta.push_back(num_total_bin - new_num_total_bin);
        }
      }
    }
    // avoid out of range
    lower_bound.push_back(num_total_bin);
    upper_bound.push_back(num_total_bin);
    data_size_t num_data = is_use_subrow_ ? bagging_indices_cnt : num_data_;
    if (multi_val_bin_subset_ == nullptr) {
      multi_val_bin_subset_.reset(multi_val_bin_->CreateLike(
          num_data, new_num_total_bin, num_used, sum_used_dense_ratio, offsets));
    } else {
      multi_val_bin_subset_->ReSize(num_data, new_num_total_bin,
                                              num_used, sum_used_dense_ratio, offsets);
    }
    if (is_use_subrow_) {
      multi_val_bin_subset_->CopySubrowAndSubcol(
          multi_val_bin_.get(), bagging_use_indices,
          bagging_indices_cnt, used_feature_index, lower_bound,
          upper_bound, delta);
      // may need to recopy subset
      is_subrow_copied_ = false;
    } else {
      multi_val_bin_subset_->CopySubcol(
          multi_val_bin_.get(), used_feature_index, lower_bound, upper_bound, delta);
    }
  }
}

void TrainingShareStates::CalcBinOffsets(const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  std::vector<uint32_t>* offsets, bool in_is_col_wise) {
  offsets->clear();
  feature_hist_offsets_.clear();
  if (in_is_col_wise) {
    uint32_t cur_num_bin = 0;
    uint32_t hist_cur_num_bin = 0;
    for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
      const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
      if (feature_group->is_multi_val_) {
        if (feature_group->is_dense_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            if (group == 0 && i == 0 && bin_mapper->GetMostFreqBin() > 0) {
              cur_num_bin += 1;
              hist_cur_num_bin += 1;
            }
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            int num_bin = bin_mapper->num_bin();
            hist_cur_num_bin += num_bin;
            if (bin_mapper->GetMostFreqBin() == 0) {
              feature_hist_offsets_.back() += 1;
            }
            cur_num_bin += num_bin;
          }
          offsets->push_back(cur_num_bin);
          CHECK(cur_num_bin == feature_group->bin_offsets_.back());
        } else {
          cur_num_bin += 1;
          hist_cur_num_bin += 1;
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            int num_bin = bin_mapper->num_bin();
            if (bin_mapper->GetMostFreqBin() == 0) {
              num_bin -= 1;
            }
            hist_cur_num_bin += num_bin;
            cur_num_bin += num_bin;
          }
          offsets->push_back(cur_num_bin);
          CHECK(cur_num_bin == feature_group->bin_offsets_.back());
        }
      } else {
        for (int i = 0; i < feature_group->num_feature_; ++i) {
          feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i]);
        }
        hist_cur_num_bin += feature_group->bin_offsets_.back();
      }
    }
    feature_hist_offsets_.push_back(hist_cur_num_bin);
    num_hist_total_bin_ = static_cast<int>(feature_hist_offsets_.back());
  } else {
    double sum_dense_ratio = 0.0f;
    int ncol = 0;
    for (int gid = 0; gid < static_cast<int>(feature_groups.size()); ++gid) {
      if (feature_groups[gid]->is_multi_val_) {
        ncol += feature_groups[gid]->num_feature_;
      } else {
        ++ncol;
      }
      for (int fid = 0; fid < feature_groups[gid]->num_feature_; ++fid) {
        const auto& bin_mapper = feature_groups[gid]->bin_mappers_[fid];
        sum_dense_ratio += 1.0f - bin_mapper->sparse_rate();
      }
    }
    sum_dense_ratio /= ncol;
    const bool is_sparse_row_wise = (1.0f - sum_dense_ratio) >=
      MultiValBin::multi_val_bin_sparse_threshold ? 1 : 0;
    if (is_sparse_row_wise) {
      int cur_num_bin = 1;
      uint32_t hist_cur_num_bin = 1;
      for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
        const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
        if (feature_group->is_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            int num_bin = bin_mapper->num_bin();
            if (bin_mapper->GetMostFreqBin() == 0) {
              num_bin -= 1;
            }
            cur_num_bin += num_bin;
            hist_cur_num_bin += num_bin;
          }
        } else {
          offsets->push_back(cur_num_bin);
          cur_num_bin += feature_group->bin_offsets_.back() - 1;
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i] - 1);
          }
          hist_cur_num_bin += feature_group->bin_offsets_.back() - 1;
        }
      }
      offsets->push_back(cur_num_bin);
      feature_hist_offsets_.push_back(hist_cur_num_bin);
    } else {
      int cur_num_bin = 0;
      uint32_t hist_cur_num_bin = 0;
      for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
        const std::unique_ptr<FeatureGroup>& feature_group = feature_groups[group];
        if (feature_group->is_multi_val_) {
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            const std::unique_ptr<BinMapper>& bin_mapper = feature_group->bin_mappers_[i];
            if (group == 0 && i == 0 && bin_mapper->GetMostFreqBin() > 0) {
              cur_num_bin += 1;
              hist_cur_num_bin += 1;
            }
            offsets->push_back(cur_num_bin);
            feature_hist_offsets_.push_back(hist_cur_num_bin);
            int num_bin = bin_mapper->num_bin();
            cur_num_bin += num_bin;
            hist_cur_num_bin += num_bin;
            if (bin_mapper->GetMostFreqBin() == 0) {
              feature_hist_offsets_.back() += 1;
            }
          }
        } else {
          offsets->push_back(cur_num_bin);
          cur_num_bin += feature_group->bin_offsets_.back();
          for (int i = 0; i < feature_group->num_feature_; ++i) {
            feature_hist_offsets_.push_back(hist_cur_num_bin + feature_group->bin_offsets_[i]);
          }
          hist_cur_num_bin += feature_group->bin_offsets_.back();
        }
      }
      offsets->push_back(cur_num_bin);
      feature_hist_offsets_.push_back(hist_cur_num_bin);
    }
    num_hist_total_bin_ = static_cast<int>(feature_hist_offsets_.back());
  }
  #ifdef USE_CUDA
  column_hist_offsets_ = *offsets;
  #endif  // USE_CUDA
}

void TrainingShareStates::SetMultiValBin(MultiValBin* bin, data_size_t num_data,
  const std::vector<std::unique_ptr<FeatureGroup>>& feature_groups,
  bool dense_only, bool sparse_only, const int num_grad_quant_bins) {
  num_threads = OMP_NUM_THREADS();
  if (bin == nullptr) {
    return;
  }
  std::vector<int> feature_groups_contained;
  for (int group = 0; group < static_cast<int>(feature_groups.size()); ++group) {
    const auto& feature_group = feature_groups[group];
    if (feature_group->is_multi_val_) {
      if (!dense_only) {
        feature_groups_contained.push_back(group);
      }
    } else if (!sparse_only) {
      feature_groups_contained.push_back(group);
    }
  }
  num_total_bin_ += bin->num_bin();
  num_elements_per_row_ += bin->num_element_per_row();
  multi_val_bin_wrapper_.reset(new MultiValBinWrapper(
    bin, num_data, feature_groups_contained, num_grad_quant_bins));
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/io/tree.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/tree.h>

#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <functional>
#include <iomanip>
#include <sstream>
#include <string>
#include <unordered_map>
#include <vector>

namespace LightGBM {

Tree::Tree(int max_leaves, bool track_branch_features, bool is_linear)
  :max_leaves_(max_leaves), track_branch_features_(track_branch_features) {
  left_child_.resize(max_leaves_ - 1);
  right_child_.resize(max_leaves_ - 1);
  split_feature_inner_.resize(max_leaves_ - 1);
  split_feature_.resize(max_leaves_ - 1);
  threshold_in_bin_.resize(max_leaves_ - 1);
  threshold_.resize(max_leaves_ - 1);
  decision_type_.resize(max_leaves_ - 1, 0);
  split_gain_.resize(max_leaves_ - 1);
  leaf_parent_.resize(max_leaves_);
  leaf_value_.resize(max_leaves_);
  leaf_weight_.resize(max_leaves_);
  leaf_count_.resize(max_leaves_);
  internal_value_.resize(max_leaves_ - 1);
  internal_weight_.resize(max_leaves_ - 1);
  internal_count_.resize(max_leaves_ - 1);
  leaf_depth_.resize(max_leaves_);
  if (track_branch_features_) {
    branch_features_ = std::vector<std::vector<int>>(max_leaves_);
  }
  // root is in the depth 0
  leaf_depth_[0] = 0;
  num_leaves_ = 1;
  leaf_value_[0] = 0.0f;
  leaf_weight_[0] = 0.0f;
  leaf_parent_[0] = -1;
  shrinkage_ = 1.0f;
  num_cat_ = 0;
  cat_boundaries_.push_back(0);
  cat_boundaries_inner_.push_back(0);
  max_depth_ = -1;
  is_linear_ = is_linear;
  if (is_linear_) {
    leaf_coeff_.resize(max_leaves_);
    leaf_const_ = std::vector<double>(max_leaves_, 0);
    leaf_features_.resize(max_leaves_);
    leaf_features_inner_.resize(max_leaves_);
  }
  #ifdef USE_CUDA
  is_cuda_tree_ = false;
  #endif  // USE_CUDA
}

int Tree::Split(int leaf, int feature, int real_feature, uint32_t threshold_bin,
                double threshold_double, double left_value, double right_value,
                int left_cnt, int right_cnt, double left_weight, double right_weight, float gain,
                MissingType missing_type, bool default_left) {
  Split(leaf, feature, real_feature, left_value, right_value, left_cnt, right_cnt, left_weight, right_weight, gain);
  int new_node_idx = num_leaves_ - 1;
  decision_type_[new_node_idx] = 0;
  SetDecisionType(&decision_type_[new_node_idx], false, kCategoricalMask);
  SetDecisionType(&decision_type_[new_node_idx], default_left, kDefaultLeftMask);
  SetMissingType(&decision_type_[new_node_idx], static_cast<int8_t>(missing_type));
  threshold_in_bin_[new_node_idx] = threshold_bin;
  threshold_[new_node_idx] = threshold_double;
  ++num_leaves_;
  return num_leaves_ - 1;
}

int Tree::SplitCategorical(int leaf, int feature, int real_feature, const uint32_t* threshold_bin, int num_threshold_bin,
                           const uint32_t* threshold, int num_threshold, double left_value, double right_value,
                           data_size_t left_cnt, data_size_t right_cnt, double left_weight, double right_weight, float gain, MissingType missing_type) {
  Split(leaf, feature, real_feature, left_value, right_value, left_cnt, right_cnt, left_weight, right_weight, gain);
  int new_node_idx = num_leaves_ - 1;
  decision_type_[new_node_idx] = 0;
  SetDecisionType(&decision_type_[new_node_idx], true, kCategoricalMask);
  SetMissingType(&decision_type_[new_node_idx], static_cast<int8_t>(missing_type));
  threshold_in_bin_[new_node_idx] = num_cat_;
  threshold_[new_node_idx] = num_cat_;
  ++num_cat_;
  cat_boundaries_.push_back(cat_boundaries_.back() + num_threshold);
  for (int i = 0; i < num_threshold; ++i) {
    cat_threshold_.push_back(threshold[i]);
  }
  cat_boundaries_inner_.push_back(cat_boundaries_inner_.back() + num_threshold_bin);
  for (int i = 0; i < num_threshold_bin; ++i) {
    cat_threshold_inner_.push_back(threshold_bin[i]);
  }
  ++num_leaves_;
  return num_leaves_ - 1;
}

#define PredictionFun(niter, fidx_in_iter, start_pos, decision_fun, iter_idx, \
                      data_idx)                                               \
  std::vector<std::unique_ptr<BinIterator>> iter((niter));                    \
  for (int i = 0; i < (niter); ++i) {                                         \
    iter[i].reset(data->FeatureIterator((fidx_in_iter)));                     \
    iter[i]->Reset((start_pos));                                              \
  }                                                                           \
  for (data_size_t i = start; i < end; ++i) {                                 \
    int node = 0;                                                             \
    while (node >= 0) {                                                       \
      node = decision_fun(iter[(iter_idx)]->Get((data_idx)), node,            \
                          default_bins[node], max_bins[node]);                \
    }                                                                         \
    score[(data_idx)] += static_cast<double>(leaf_value_[~node]);             \
  }\


#define PredictionFunLinear(niter, fidx_in_iter, start_pos, decision_fun,     \
                            iter_idx, data_idx)                               \
  std::vector<std::unique_ptr<BinIterator>> iter((niter));                    \
  for (int i = 0; i < (niter); ++i) {                                         \
    iter[i].reset(data->FeatureIterator((fidx_in_iter)));                     \
    iter[i]->Reset((start_pos));                                              \
  }                                                                           \
  for (data_size_t i = start; i < end; ++i) {                                 \
    int node = 0;                                                             \
    if (num_leaves_ > 1) {                                                    \
      while (node >= 0) {                                                     \
        node = decision_fun(iter[(iter_idx)]->Get((data_idx)), node,          \
                            default_bins[node], max_bins[node]);              \
      }                                                                       \
      node = ~node;                                                           \
    }                                                                         \
    double add_score = leaf_const_[node];                                     \
    bool nan_found = false;                                                   \
    const double* coeff_ptr = leaf_coeff_[node].data();                       \
    const float** data_ptr = feat_ptr[node].data();                           \
    for (size_t j = 0; j < leaf_features_inner_[node].size(); ++j) {          \
       float feat_val = data_ptr[j][(data_idx)];                              \
       if (std::isnan(feat_val)) {                                            \
          nan_found = true;                                                   \
          break;                                                              \
       }                                                                      \
       add_score += coeff_ptr[j] * feat_val;                                  \
    }                                                                         \
    if (nan_found) {                                                          \
       score[(data_idx)] += leaf_value_[node];                                \
    } else {                                                                  \
      score[(data_idx)] += add_score;                                         \
    }                                                                         \
}\


void Tree::AddPredictionToScore(const Dataset* data, data_size_t num_data, double* score) const {
  if (!is_linear_ && num_leaves_ <= 1) {
    if (leaf_value_[0] != 0.0f) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
      for (data_size_t i = 0; i < num_data; ++i) {
        score[i] += leaf_value_[0];
      }
    }
    return;
  }
  std::vector<uint32_t> default_bins(num_leaves_ - 1);
  std::vector<uint32_t> max_bins(num_leaves_ - 1);
  for (int i = 0; i < num_leaves_ - 1; ++i) {
    const int fidx = split_feature_inner_[i];
    auto bin_mapper = data->FeatureBinMapper(fidx);
    default_bins[i] = bin_mapper->GetDefaultBin();
    max_bins[i] = bin_mapper->num_bin() - 1;
  }
  if (is_linear_) {
    std::vector<std::vector<const float*>> feat_ptr(num_leaves_);
    for (int leaf_num = 0; leaf_num < num_leaves_; ++leaf_num) {
      for (int feat : leaf_features_inner_[leaf_num]) {
        feat_ptr[leaf_num].push_back(data->raw_index(feat));
      }
    }
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], start, DecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, start, DecisionInner, split_feature_inner_[node], i);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], start, NumericalDecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, start, NumericalDecisionInner, split_feature_inner_[node], i);
        });
      }
    }
  } else {
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], start, DecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, start, DecisionInner, split_feature_inner_[node], i);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], start, NumericalDecisionInner, node, i);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, start, NumericalDecisionInner, split_feature_inner_[node], i);
        });
      }
    }
  }
}

void Tree::AddPredictionToScore(const Dataset* data,
  const data_size_t* used_data_indices,
  data_size_t num_data, double* score) const {
  if (!is_linear_ && num_leaves_ <= 1) {
    if (leaf_value_[0] != 0.0f) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data >= 1024)
      for (data_size_t i = 0; i < num_data; ++i) {
        score[used_data_indices[i]] += leaf_value_[0];
      }
    }
    return;
  }
  std::vector<uint32_t> default_bins(num_leaves_ - 1);
  std::vector<uint32_t> max_bins(num_leaves_ - 1);
  for (int i = 0; i < num_leaves_ - 1; ++i) {
    const int fidx = split_feature_inner_[i];
    auto bin_mapper = data->FeatureBinMapper(fidx);
    default_bins[i] = bin_mapper->GetDefaultBin();
    max_bins[i] = bin_mapper->num_bin() - 1;
  }
  if (is_linear_) {
    std::vector<std::vector<const float*>> feat_ptr(num_leaves_);
    for (int leaf_num = 0; leaf_num < num_leaves_; ++leaf_num) {
      for (int feat : leaf_features_inner_[leaf_num]) {
        feat_ptr[leaf_num].push_back(data->raw_index(feat));
      }
    }
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], DecisionInner,
                              node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, used_data_indices[start], DecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], NumericalDecisionInner,
                              node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins, &feat_ptr]
        (int, data_size_t start, data_size_t end) {
          PredictionFunLinear(data->num_features(), i, used_data_indices[start], NumericalDecisionInner,
                              split_feature_inner_[node], used_data_indices[i]);
        });
      }
    }
  } else {
    if (num_cat_ > 0) {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], DecisionInner, node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, used_data_indices[start], DecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    } else {
      if (data->num_features() > num_leaves_ - 1) {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(num_leaves_ - 1, split_feature_inner_[i], used_data_indices[start], NumericalDecisionInner, node, used_data_indices[i]);
        });
      } else {
        Threading::For<data_size_t>(0, num_data, 512, [this, &data, score, used_data_indices, &default_bins, &max_bins]
        (int, data_size_t start, data_size_t end) {
          PredictionFun(data->num_features(), i, used_data_indices[start], NumericalDecisionInner, split_feature_inner_[node], used_data_indices[i]);
        });
      }
    }
  }
}

#undef PredictionFun
#undef PredictionFunLinear

double Tree::GetUpperBoundValue() const {
  double upper_bound = leaf_value_[0];
  for (int i = 1; i < num_leaves_; ++i) {
    if (leaf_value_[i] > upper_bound) {
      upper_bound = leaf_value_[i];
    }
  }
  return upper_bound;
}

double Tree::GetLowerBoundValue() const {
  double lower_bound = leaf_value_[0];
  for (int i = 1; i < num_leaves_; ++i) {
    if (leaf_value_[i] < lower_bound) {
      lower_bound = leaf_value_[i];
    }
  }
  return lower_bound;
}

std::string Tree::ToString() const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);

  using CommonC::ArrayToString;

  str_buf << "num_leaves=" << num_leaves_ << '\n';
  str_buf << "num_cat=" << num_cat_ << '\n';
  str_buf << "split_feature="
    << ArrayToString(split_feature_, num_leaves_ - 1) << '\n';
  str_buf << "split_gain="
    << ArrayToString(split_gain_, num_leaves_ - 1) << '\n';
  str_buf << "threshold="
    << ArrayToString<true>(threshold_, num_leaves_ - 1) << '\n';
  str_buf << "decision_type="
    << ArrayToString(Common::ArrayCast<int8_t, int>(decision_type_), num_leaves_ - 1) << '\n';
  str_buf << "left_child="
    << ArrayToString(left_child_, num_leaves_ - 1) << '\n';
  str_buf << "right_child="
    << ArrayToString(right_child_, num_leaves_ - 1) << '\n';
  str_buf << "leaf_value="
    << ArrayToString<true>(leaf_value_, num_leaves_) << '\n';
  str_buf << "leaf_weight="
    << ArrayToString<true>(leaf_weight_, num_leaves_) << '\n';
  str_buf << "leaf_count="
    << ArrayToString(leaf_count_, num_leaves_) << '\n';
  str_buf << "internal_value="
    << ArrayToString(internal_value_, num_leaves_ - 1) << '\n';
  str_buf << "internal_weight="
    << ArrayToString(internal_weight_, num_leaves_ - 1) << '\n';
  str_buf << "internal_count="
    << ArrayToString(internal_count_, num_leaves_ - 1) << '\n';
  if (num_cat_ > 0) {
    str_buf << "cat_boundaries="
      << ArrayToString(cat_boundaries_, num_cat_ + 1) << '\n';
    str_buf << "cat_threshold="
      << ArrayToString(cat_threshold_, cat_threshold_.size()) << '\n';
  }
  str_buf << "is_linear=" << is_linear_ << '\n';

  if (is_linear_) {
    str_buf << "leaf_const="
      << ArrayToString<true>(leaf_const_, num_leaves_) << '\n';
    std::vector<int> num_feat(num_leaves_);
    for (int i = 0; i < num_leaves_; ++i) {
      num_feat[i] = static_cast<int>(leaf_coeff_[i].size());
    }
    str_buf << "num_features="
      << ArrayToString(num_feat, num_leaves_) << '\n';
    str_buf << "leaf_features=";
    for (int i = 0; i < num_leaves_; ++i) {
      if (num_feat[i] > 0) {
        str_buf << ArrayToString(leaf_features_[i], leaf_features_[i].size()) << ' ';
      }
      str_buf << ' ';
    }
    str_buf << '\n';
    str_buf << "leaf_coeff=";
    for (int i = 0; i < num_leaves_; ++i) {
      if (num_feat[i] > 0) {
        str_buf << ArrayToString<true>(leaf_coeff_[i], leaf_coeff_[i].size()) << ' ';
      }
      str_buf << ' ';
    }
    str_buf << '\n';
  }
  str_buf << "shrinkage=" << shrinkage_ << '\n';
  str_buf << '\n';

  return str_buf.str();
}

std::string Tree::ToJSON() const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << "\"num_leaves\":" << num_leaves_ << "," << '\n';
  str_buf << "\"num_cat\":" << num_cat_ << "," << '\n';
  str_buf << "\"shrinkage\":" << shrinkage_ << "," << '\n';
  if (num_leaves_ == 1) {
    str_buf << "\"tree_structure\":{";
    str_buf << "\"leaf_value\":" << leaf_value_[0] << ", " << '\n';
    if (is_linear_) {
      str_buf << "\"leaf_count\":" << leaf_count_[0] << ", " << '\n';
      str_buf << LinearModelToJSON(0);
    } else {
      str_buf << "\"leaf_count\":" << leaf_count_[0];
    }
    str_buf << "}" << '\n';
  } else {
    str_buf << "\"tree_structure\":" << NodeToJSON(0) << '\n';
  }
  return str_buf.str();
}

std::string Tree::LinearModelToJSON(int index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  str_buf << "\"leaf_const\":" << leaf_const_[index] << "," << "\n";
  int num_features = static_cast<int>(leaf_features_[index].size());
  if (num_features > 0) {
    str_buf << "\"leaf_features\":[";
    for (int i = 0; i < num_features - 1; ++i) {
      str_buf << leaf_features_[index][i] << ", ";
    }
    str_buf << leaf_features_[index][num_features - 1] << "]" << ", " << "\n";
    str_buf << "\"leaf_coeff\":[";
    for (int i = 0; i < num_features - 1; ++i) {
      str_buf << leaf_coeff_[index][i] << ", ";
    }
    str_buf << leaf_coeff_[index][num_features - 1] << "]" << "\n";
  } else {
    str_buf << "\"leaf_features\":[],\n";
    str_buf << "\"leaf_coeff\":[]\n";
  }
  return str_buf.str();
}

std::string Tree::NodeToJSON(int index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "{" << '\n';
    str_buf << "\"split_index\":" << index << "," << '\n';
    str_buf << "\"split_feature\":" << split_feature_[index] << "," << '\n';
    str_buf << "\"split_gain\":" << Common::AvoidInf(split_gain_[index]) << "," << '\n';
    if (GetDecisionType(decision_type_[index], kCategoricalMask)) {
      int cat_idx = static_cast<int>(threshold_[index]);
      std::vector<int> cats;
      for (int i = cat_boundaries_[cat_idx]; i < cat_boundaries_[cat_idx + 1]; ++i) {
        for (int j = 0; j < 32; ++j) {
          int cat = (i - cat_boundaries_[cat_idx]) * 32 + j;
          if (Common::FindInBitset(cat_threshold_.data() + cat_boundaries_[cat_idx],
                                   cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx], cat)) {
            cats.push_back(cat);
          }
        }
      }
      str_buf << "\"threshold\":\"" << CommonC::Join(cats, "||") << "\"," << '\n';
      str_buf << "\"decision_type\":\"==\"," << '\n';
    } else {
      str_buf << "\"threshold\":" << Common::AvoidInf(threshold_[index]) << "," << '\n';
      str_buf << "\"decision_type\":\"<=\"," << '\n';
    }
    if (GetDecisionType(decision_type_[index], kDefaultLeftMask)) {
      str_buf << "\"default_left\":true," << '\n';
    } else {
      str_buf << "\"default_left\":false," << '\n';
    }
    uint8_t missing_type = GetMissingType(decision_type_[index]);
    if (missing_type == MissingType::None) {
      str_buf << "\"missing_type\":\"None\"," << '\n';
    } else if (missing_type == MissingType::Zero) {
      str_buf << "\"missing_type\":\"Zero\"," << '\n';
    } else {
      str_buf << "\"missing_type\":\"NaN\"," << '\n';
    }
    str_buf << "\"internal_value\":" << internal_value_[index] << "," << '\n';
    str_buf << "\"internal_weight\":" << internal_weight_[index] << "," << '\n';
    str_buf << "\"internal_count\":" << internal_count_[index] << "," << '\n';
    str_buf << "\"left_child\":" << NodeToJSON(left_child_[index]) << "," << '\n';
    str_buf << "\"right_child\":" << NodeToJSON(right_child_[index]) << '\n';
    str_buf << "}";
  } else {
    // leaf
    index = ~index;
    str_buf << "{" << '\n';
    str_buf << "\"leaf_index\":" << index << "," << '\n';
    str_buf << "\"leaf_value\":" << leaf_value_[index] << "," << '\n';
    str_buf << "\"leaf_weight\":" << leaf_weight_[index] << "," << '\n';
    if (is_linear_) {
      str_buf << "\"leaf_count\":" << leaf_count_[index] << "," << '\n';
      str_buf << LinearModelToJSON(index);
    } else {
      str_buf << "\"leaf_count\":" << leaf_count_[index] << '\n';
    }
    str_buf << "}";
  }
  return str_buf.str();
}

std::string Tree::NumericalDecisionIfElse(int node) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  uint8_t missing_type = GetMissingType(decision_type_[node]);
  bool default_left = GetDecisionType(decision_type_[node], kDefaultLeftMask);
  if (missing_type != MissingType::NaN) {
    str_buf << "if (std::isnan(fval)) fval = 0.0;";
  }
  if (missing_type == MissingType::Zero) {
    if (default_left) {
      str_buf << "if (Tree::IsZero(fval)) {";
    } else {
      str_buf << "if (!Tree::IsZero(fval)) {";
    }
  } else if (missing_type == MissingType::NaN) {
    if (default_left) {
      str_buf << "if (std::isnan(fval)) {";
    } else {
      str_buf << "if (!std::isnan(fval)) {";
    }
  } else {
    str_buf << "if (fval <= " << threshold_[node] << ") {";
  }
  return str_buf.str();
}

std::string Tree::CategoricalDecisionIfElse(int node) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  int cat_idx = static_cast<int>(threshold_[node]);
  str_buf << "if (std::isnan(fval)) { int_fval = -1; } else { int_fval = static_cast<int>(fval); }";
  str_buf << "if (int_fval >= 0 && int_fval < 32 * (";
  str_buf << cat_boundaries_[cat_idx + 1] - cat_boundaries_[cat_idx];
  str_buf << ") && (((cat_threshold[" << cat_boundaries_[cat_idx];
  str_buf << " + int_fval / 32] >> (int_fval & 31)) & 1))) {";
  return str_buf.str();
}

std::string Tree::ToIfElse(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << "double PredictTree" << index;
  if (predict_leaf_index) {
    str_buf << "Leaf";
  }
  str_buf << "(const double* arr) { ";
  if (num_leaves_ <= 1) {
    str_buf << "return " << leaf_value_[0] << ";";
  } else {
    str_buf << "const std::vector<uint32_t> cat_threshold = {";
    for (size_t i = 0; i < cat_threshold_.size(); ++i) {
      if (i != 0) {
        str_buf << ",";
      }
      str_buf << cat_threshold_[i];
    }
    str_buf << "};";
    // use this for the missing value conversion
    str_buf << "double fval = 0.0f; ";
    if (num_cat_ > 0) {
      str_buf << "int int_fval = 0; ";
    }
    str_buf << NodeToIfElse(0, predict_leaf_index);
  }
  str_buf << " }" << '\n';

  // Predict func by Map to ifelse
  str_buf << "double PredictTree" << index;
  if (predict_leaf_index) {
    str_buf << "LeafByMap";
  } else {
    str_buf << "ByMap";
  }
  str_buf << "(const std::unordered_map<int, double>& arr) { ";
  if (num_leaves_ <= 1) {
    str_buf << "return " << leaf_value_[0] << ";";
  } else {
    str_buf << "const std::vector<uint32_t> cat_threshold = {";
    for (size_t i = 0; i < cat_threshold_.size(); ++i) {
      if (i != 0) {
        str_buf << ",";
      }
      str_buf << cat_threshold_[i];
    }
    str_buf << "};";
    // use this for the missing value conversion
    str_buf << "double fval = 0.0f; ";
    if (num_cat_ > 0) {
      str_buf << "int int_fval = 0; ";
    }
    str_buf << NodeToIfElseByMap(0, predict_leaf_index);
  }
  str_buf << " }" << '\n';

  return str_buf.str();
}

std::string Tree::NodeToIfElse(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "fval = arr[" << split_feature_[index] << "];";
    if (GetDecisionType(decision_type_[index], kCategoricalMask) == 0) {
      str_buf << NumericalDecisionIfElse(index);
    } else {
      str_buf << CategoricalDecisionIfElse(index);
    }
    // left subtree
    str_buf << NodeToIfElse(left_child_[index], predict_leaf_index);
    str_buf << " } else { ";
    // right subtree
    str_buf << NodeToIfElse(right_child_[index], predict_leaf_index);
    str_buf << " }";
  } else {
    // leaf
    str_buf << "return ";
    if (predict_leaf_index) {
      str_buf << ~index;
    } else {
      str_buf << leaf_value_[~index];
    }
    str_buf << ";";
  }

  return str_buf.str();
}

std::string Tree::NodeToIfElseByMap(int index, bool predict_leaf_index) const {
  std::stringstream str_buf;
  Common::C_stringstream(str_buf);
  str_buf << std::setprecision(std::numeric_limits<double>::digits10 + 2);
  if (index >= 0) {
    // non-leaf
    str_buf << "fval = arr.count(" << split_feature_[index] << ") > 0 ? arr.at(" << split_feature_[index] << ") : 0.0f;";
    if (GetDecisionType(decision_type_[index], kCategoricalMask) == 0) {
      str_buf << NumericalDecisionIfElse(index);
    } else {
      str_buf << CategoricalDecisionIfElse(index);
    }
    // left subtree
    str_buf << NodeToIfElseByMap(left_child_[index], predict_leaf_index);
    str_buf << " } else { ";
    // right subtree
    str_buf << NodeToIfElseByMap(right_child_[index], predict_leaf_index);
    str_buf << " }";
  } else {
    // leaf
    str_buf << "return ";
    if (predict_leaf_index) {
      str_buf << ~index;
    } else {
      str_buf << leaf_value_[~index];
    }
    str_buf << ";";
  }

  return str_buf.str();
}

Tree::Tree(const char* str, size_t* used_len) {
  auto p = str;
  std::unordered_map<std::string, std::string> key_vals;
  const int max_num_line = 22;
  int read_line = 0;
  while (read_line < max_num_line) {
    if (*p == '\r' || *p == '\n') break;
    auto start = p;
    while (*p != '=') ++p;
    std::string key(start, p - start);
    ++p;
    start = p;
    while (*p != '\r' && *p != '\n') ++p;
    key_vals[key] = std::string(start, p - start);
    ++read_line;
    if (*p == '\r') ++p;
    if (*p == '\n') ++p;
  }
  *used_len = p - str;

  if (key_vals.count("num_leaves") <= 0) {
    Log::Fatal("Tree model should contain num_leaves field");
  }

  Common::Atoi(key_vals["num_leaves"].c_str(), &num_leaves_);

  if (key_vals.count("num_cat") <= 0) {
    Log::Fatal("Tree model should contain num_cat field");
  }

  Common::Atoi(key_vals["num_cat"].c_str(), &num_cat_);

  if (key_vals.count("leaf_value")) {
    leaf_value_ = CommonC::StringToArray<double>(key_vals["leaf_value"], num_leaves_);
  } else {
    Log::Fatal("Tree model string format error, should contain leaf_value field");
  }

  if (key_vals.count("shrinkage")) {
    CommonC::Atof(key_vals["shrinkage"].c_str(), &shrinkage_);
  } else {
    shrinkage_ = 1.0f;
  }

  if (key_vals.count("is_linear")) {
    int is_linear_int;
    Common::Atoi(key_vals["is_linear"].c_str(), &is_linear_int);
    is_linear_ = static_cast<bool>(is_linear_int);
  } else {
    is_linear_ = false;
  }

  if (key_vals.count("leaf_count")) {
    leaf_count_ = CommonC::StringToArrayFast<int>(key_vals["leaf_count"], num_leaves_);
  } else {
    leaf_count_.resize(num_leaves_);
  }

  #ifdef USE_CUDA
  is_cuda_tree_ = false;
  #endif  // USE_CUDA

  if ((num_leaves_ <= 1) && !is_linear_) {
    return;
  }

  if (key_vals.count("left_child")) {
    left_child_ = CommonC::StringToArrayFast<int>(key_vals["left_child"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain left_child field");
  }

  if (key_vals.count("right_child")) {
    right_child_ = CommonC::StringToArrayFast<int>(key_vals["right_child"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain right_child field");
  }

  if (key_vals.count("split_feature")) {
    split_feature_ = CommonC::StringToArrayFast<int>(key_vals["split_feature"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain split_feature field");
  }

  if (key_vals.count("threshold")) {
    threshold_ = CommonC::StringToArray<double>(key_vals["threshold"], num_leaves_ - 1);
  } else {
    Log::Fatal("Tree model string format error, should contain threshold field");
  }

  if (key_vals.count("split_gain")) {
    split_gain_ = CommonC::StringToArrayFast<float>(key_vals["split_gain"], num_leaves_ - 1);
  } else {
    split_gain_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_count")) {
    internal_count_ = CommonC::StringToArrayFast<int>(key_vals["internal_count"], num_leaves_ - 1);
  } else {
    internal_count_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_value")) {
    internal_value_ = CommonC::StringToArrayFast<double>(key_vals["internal_value"], num_leaves_ - 1);
  } else {
    internal_value_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("internal_weight")) {
    internal_weight_ = CommonC::StringToArrayFast<double>(key_vals["internal_weight"], num_leaves_ - 1);
  } else {
    internal_weight_.resize(num_leaves_ - 1);
  }

  if (key_vals.count("leaf_weight")) {
    leaf_weight_ = CommonC::StringToArray<double>(key_vals["leaf_weight"], num_leaves_);
  } else {
    leaf_weight_.resize(num_leaves_);
  }

  if (key_vals.count("decision_type")) {
    decision_type_ = CommonC::StringToArrayFast<int8_t>(key_vals["decision_type"], num_leaves_ - 1);
  } else {
    decision_type_ = std::vector<int8_t>(num_leaves_ - 1, 0);
  }

  if (is_linear_) {
    if (key_vals.count("leaf_const")) {
      leaf_const_ = Common::StringToArray<double>(key_vals["leaf_const"], num_leaves_);
    } else {
      leaf_const_.resize(num_leaves_);
    }
    std::vector<int> num_feat;
    if (key_vals.count("num_features")) {
      num_feat = Common::StringToArrayFast<int>(key_vals["num_features"], num_leaves_);
    }
    leaf_coeff_.resize(num_leaves_);
    leaf_features_.resize(num_leaves_);
    leaf_features_inner_.resize(num_leaves_);
    if (num_feat.size() > 0) {
      int total_num_feat = 0;
      for (size_t i = 0; i < num_feat.size(); ++i) {
        total_num_feat += num_feat[i];
      }
      std::vector<int> all_leaf_features;
      if (key_vals.count("leaf_features")) {
        all_leaf_features = Common::StringToArrayFast<int>(key_vals["leaf_features"], total_num_feat);
      }
      std::vector<double> all_leaf_coeff;
      if (key_vals.count("leaf_coeff")) {
        all_leaf_coeff = Common::StringToArray<double>(key_vals["leaf_coeff"], total_num_feat);
      }
      int sum_num_feat = 0;
      for (int i = 0; i < num_leaves_; ++i) {
        if (num_feat[i] > 0) {
          if (key_vals.count("leaf_features"))  {
            leaf_features_[i].assign(all_leaf_features.begin() + sum_num_feat, all_leaf_features.begin() + sum_num_feat + num_feat[i]);
          }
          if (key_vals.count("leaf_coeff")) {
            leaf_coeff_[i].assign(all_leaf_coeff.begin() + sum_num_feat, all_leaf_coeff.begin() + sum_num_feat + num_feat[i]);
          }
        }
        sum_num_feat += num_feat[i];
      }
    }
  }

  if (num_cat_ > 0) {
    if (key_vals.count("cat_boundaries")) {
      cat_boundaries_ = CommonC::StringToArrayFast<int>(key_vals["cat_boundaries"], num_cat_ + 1);
    } else {
      Log::Fatal("Tree model should contain cat_boundaries field.");
    }

    if (key_vals.count("cat_threshold")) {
      cat_threshold_ = CommonC::StringToArrayFast<uint32_t>(key_vals["cat_threshold"], cat_boundaries_.back());
    } else {
      Log::Fatal("Tree model should contain cat_threshold field");
    }
  }
  max_depth_ = -1;
}

void Tree::ExtendPath(PathElement *unique_path, int unique_depth,
                      double zero_fraction, double one_fraction, int feature_index) {
  unique_path[unique_depth].feature_index = feature_index;
  unique_path[unique_depth].zero_fraction = zero_fraction;
  unique_path[unique_depth].one_fraction = one_fraction;
  unique_path[unique_depth].pweight = (unique_depth == 0 ? 1 : 0);
  for (int i = unique_depth - 1; i >= 0; i--) {
    unique_path[i + 1].pweight += one_fraction*unique_path[i].pweight*(i + 1)
      / static_cast<double>(unique_depth + 1);
    unique_path[i].pweight = zero_fraction*unique_path[i].pweight*(unique_depth - i)
      / static_cast<double>(unique_depth + 1);
  }
}

void Tree::UnwindPath(PathElement *unique_path, int unique_depth, int path_index) {
  const double one_fraction = unique_path[path_index].one_fraction;
  const double zero_fraction = unique_path[path_index].zero_fraction;
  double next_one_portion = unique_path[unique_depth].pweight;

  for (int i = unique_depth - 1; i >= 0; --i) {
    if (one_fraction != 0) {
      const double tmp = unique_path[i].pweight;
      unique_path[i].pweight = next_one_portion*(unique_depth + 1)
        / static_cast<double>((i + 1)*one_fraction);
      next_one_portion = tmp - unique_path[i].pweight*zero_fraction*(unique_depth - i)
        / static_cast<double>(unique_depth + 1);
    } else {
      unique_path[i].pweight = (unique_path[i].pweight*(unique_depth + 1))
        / static_cast<double>(zero_fraction*(unique_depth - i));
    }
  }

  for (int i = path_index; i < unique_depth; ++i) {
    unique_path[i].feature_index = unique_path[i + 1].feature_index;
    unique_path[i].zero_fraction = unique_path[i + 1].zero_fraction;
    unique_path[i].one_fraction = unique_path[i + 1].one_fraction;
  }
}

double Tree::UnwoundPathSum(const PathElement *unique_path, int unique_depth, int path_index) {
  const double one_fraction = unique_path[path_index].one_fraction;
  const double zero_fraction = unique_path[path_index].zero_fraction;
  double next_one_portion = unique_path[unique_depth].pweight;
  double total = 0;
  for (int i = unique_depth - 1; i >= 0; --i) {
    if (one_fraction != 0) {
      const double tmp = next_one_portion*(unique_depth + 1)
        / static_cast<double>((i + 1)*one_fraction);
      total += tmp;
      next_one_portion = unique_path[i].pweight - tmp*zero_fraction*((unique_depth - i)
                                                                     / static_cast<double>(unique_depth + 1));
    } else {
      total += (unique_path[i].pweight / zero_fraction) / ((unique_depth - i)
                                                           / static_cast<double>(unique_depth + 1));
    }
  }
  return total;
}

// recursive computation of SHAP values for a decision tree
void Tree::TreeSHAP(const double *feature_values, double *phi,
                    int node, int unique_depth,
                    PathElement *parent_unique_path, double parent_zero_fraction,
                    double parent_one_fraction, int parent_feature_index) const {
  // extend the unique path
  PathElement* unique_path = parent_unique_path + unique_depth;
  if (unique_depth > 0) {
    std::copy(parent_unique_path, parent_unique_path + unique_depth, unique_path);
  }
  ExtendPath(unique_path, unique_depth, parent_zero_fraction,
             parent_one_fraction, parent_feature_index);

  // leaf node
  if (node < 0) {
    for (int i = 1; i <= unique_depth; ++i) {
      const double w = UnwoundPathSum(unique_path, unique_depth, i);
      const PathElement &el = unique_path[i];
      phi[el.feature_index] += w*(el.one_fraction - el.zero_fraction)*leaf_value_[~node];
    }

    // internal node
  } else {
    const int hot_index = Decision(feature_values[split_feature_[node]], node);
    const int cold_index = (hot_index == left_child_[node] ? right_child_[node] : left_child_[node]);
    const double w = data_count(node);
    const double hot_zero_fraction = data_count(hot_index) / w;
    const double cold_zero_fraction = data_count(cold_index) / w;
    double incoming_zero_fraction = 1;
    double incoming_one_fraction = 1;

    // see if we have already split on this feature,
    // if so we undo that split so we can redo it for this node
    int path_index = 0;
    for (; path_index <= unique_depth; ++path_index) {
      if (unique_path[path_index].feature_index == split_feature_[node]) break;
    }
    if (path_index != unique_depth + 1) {
      incoming_zero_fraction = unique_path[path_index].zero_fraction;
      incoming_one_fraction = unique_path[path_index].one_fraction;
      UnwindPath(unique_path, unique_depth, path_index);
      unique_depth -= 1;
    }

    TreeSHAP(feature_values, phi, hot_index, unique_depth + 1, unique_path,
             hot_zero_fraction*incoming_zero_fraction, incoming_one_fraction, split_feature_[node]);

    TreeSHAP(feature_values, phi, cold_index, unique_depth + 1, unique_path,
             cold_zero_fraction*incoming_zero_fraction, 0, split_feature_[node]);
  }
}

// recursive sparse computation of SHAP values for a decision tree
void Tree::TreeSHAPByMap(const std::unordered_map<int, double>& feature_values, std::unordered_map<int, double>* phi,
                         int node, int unique_depth,
                         PathElement *parent_unique_path, double parent_zero_fraction,
                         double parent_one_fraction, int parent_feature_index) const {
  // extend the unique path
  PathElement* unique_path = parent_unique_path + unique_depth;
  if (unique_depth > 0) {
    std::copy(parent_unique_path, parent_unique_path + unique_depth, unique_path);
  }
  ExtendPath(unique_path, unique_depth, parent_zero_fraction,
             parent_one_fraction, parent_feature_index);

  // leaf node
  if (node < 0) {
    for (int i = 1; i <= unique_depth; ++i) {
      const double w = UnwoundPathSum(unique_path, unique_depth, i);
      const PathElement &el = unique_path[i];
      (*phi)[el.feature_index] += w*(el.one_fraction - el.zero_fraction)*leaf_value_[~node];
    }

  // internal node
  } else {
    const int hot_index = Decision(feature_values.count(split_feature_[node]) > 0 ? feature_values.at(split_feature_[node]) : 0.0f, node);
    const int cold_index = (hot_index == left_child_[node] ? right_child_[node] : left_child_[node]);
    const double w = data_count(node);
    const double hot_zero_fraction = data_count(hot_index) / w;
    const double cold_zero_fraction = data_count(cold_index) / w;
    double incoming_zero_fraction = 1;
    double incoming_one_fraction = 1;

    // see if we have already split on this feature,
    // if so we undo that split so we can redo it for this node
    int path_index = 0;
    for (; path_index <= unique_depth; ++path_index) {
      if (unique_path[path_index].feature_index == split_feature_[node]) break;
    }
    if (path_index != unique_depth + 1) {
      incoming_zero_fraction = unique_path[path_index].zero_fraction;
      incoming_one_fraction = unique_path[path_index].one_fraction;
      UnwindPath(unique_path, unique_depth, path_index);
      unique_depth -= 1;
    }

    TreeSHAPByMap(feature_values, phi, hot_index, unique_depth + 1, unique_path,
                  hot_zero_fraction*incoming_zero_fraction, incoming_one_fraction, split_feature_[node]);

    TreeSHAPByMap(feature_values, phi, cold_index, unique_depth + 1, unique_path,
                  cold_zero_fraction*incoming_zero_fraction, 0, split_feature_[node]);
  }
}

double Tree::ExpectedValue() const {
  if (num_leaves_ == 1) return LeafOutput(0);
  const double total_count = internal_count_[0];
  double exp_value = 0.0;
  for (int i = 0; i < num_leaves(); ++i) {
    exp_value += (leaf_count_[i] / total_count)*LeafOutput(i);
  }
  return exp_value;
}

void Tree::RecomputeMaxDepth() {
  if (num_leaves_ == 1) {
    max_depth_ = 0;
  } else {
    if (leaf_depth_.size() == 0) {
      RecomputeLeafDepths(0, 0);
    }
    max_depth_ = leaf_depth_[0];
    for (int i = 1; i < num_leaves(); ++i) {
      if (max_depth_ < leaf_depth_[i]) max_depth_ = leaf_depth_[i];
    }
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/main.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/application.h>

#include <iostream>
#include <string>

#ifdef USE_MPI
  #include "network/linkers.h"
#endif

int main(int argc, char** argv) {
  bool success = false;
  try {
    LightGBM::Application app(argc, argv);
    app.Run();

#ifdef USE_MPI
    LightGBM::Linkers::MpiFinalizeIfIsParallel();
#endif

    success = true;
  }
  catch (const std::exception& ex) {
    std::cerr << "Met Exceptions:" << std::endl;
    std::cerr << ex.what() << std::endl;
  }
  catch (const std::string& ex) {
    std::cerr << "Met Exceptions:" << std::endl;
    std::cerr << ex << std::endl;
  }
  catch (...) {
    std::cerr << "Unknown Exceptions" << std::endl;
  }

  if (!success) {
#ifdef USE_MPI
    LightGBM::Linkers::MpiAbortIfIsParallel();
#endif

    exit(-1);
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/binary_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

namespace LightGBM {

/*!
* \brief Metric for binary classification task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class BinaryMetric: public Metric {
 public:
  explicit BinaryMetric(const Config&) {
  }

  virtual ~BinaryMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name());

    num_data_ = num_data;
    // get label
    label_ = metadata.label();

    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i]);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i]) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double prob = 0;
          objective->ConvertOutput(&score[i], &prob);
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], prob);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double prob = 0;
          objective->ConvertOutput(&score[i], &prob);
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], prob) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};

/*!
* \brief Log loss metric for binary classification task.
*/
class BinaryLoglossMetric: public BinaryMetric<BinaryLoglossMetric> {
 public:
  explicit BinaryLoglossMetric(const Config& config) :BinaryMetric<BinaryLoglossMetric>(config) {}

  inline static double LossOnPoint(label_t label, double prob) {
    if (label <= 0) {
      if (1.0f - prob > kEpsilon) {
        return -std::log(1.0f - prob);
      }
    } else {
      if (prob > kEpsilon) {
        return -std::log(prob);
      }
    }
    return -std::log(kEpsilon);
  }

  inline static const char* Name() {
    return "binary_logloss";
  }
};
/*!
* \brief Error rate metric for binary classification task.
*/
class BinaryErrorMetric: public BinaryMetric<BinaryErrorMetric> {
 public:
  explicit BinaryErrorMetric(const Config& config) :BinaryMetric<BinaryErrorMetric>(config) {}

  inline static double LossOnPoint(label_t label, double prob) {
    if (prob <= 0.5f) {
      return label > 0;
    } else {
      return label <= 0;
    }
  }

  inline static const char* Name() {
    return "binary_error";
  }
};

/*!
* \brief Auc Metric for binary classification task.
*/
class AUCMetric: public Metric {
 public:
  explicit AUCMetric(const Config&) {
  }

  virtual ~AUCMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("auc");

    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // get indices sorted by score, descent order
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_idx.emplace_back(i);
    }
    Common::ParallelSort(sorted_idx.begin(), sorted_idx.end(), [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });
    // temp sum of positive label
    double cur_pos = 0.0f;
    // total sum of positive label
    double sum_pos = 0.0f;
    // accumulate of AUC
    double accum = 0.0f;
    // temp sum of negative label
    double cur_neg = 0.0f;
    double threshold = score[sorted_idx[0]];
    if (weights_ == nullptr) {  // no weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          accum += cur_neg*(cur_pos * 0.5f + sum_pos);
          sum_pos += cur_pos;
          // reset
          cur_neg = cur_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0);
        cur_pos += (cur_label > 0);
      }
    } else {  // has weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        const label_t cur_weight = weights_[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          accum += cur_neg*(cur_pos * 0.5f + sum_pos);
          sum_pos += cur_pos;
          // reset
          cur_neg = cur_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0)*cur_weight;
        cur_pos += (cur_label > 0)*cur_weight;
      }
    }
    accum += cur_neg*(cur_pos * 0.5f + sum_pos);
    sum_pos += cur_pos;
    double auc = 1.0f;
    if (sum_pos > 0.0f && sum_pos != sum_weights_) {
      auc = accum / (sum_pos *(sum_weights_ - sum_pos));
    }
    return std::vector<double>(1, auc);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};


/*!
* \brief Average Precision Metric for binary classification task.
*/
class AveragePrecisionMetric: public Metric {
 public:
  explicit AveragePrecisionMetric(const Config&) {
  }

  virtual ~AveragePrecisionMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("average_precision");

    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // get indices sorted by score, descending order
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_idx.emplace_back(i);
    }
    Common::ParallelSort(sorted_idx.begin(), sorted_idx.end(), [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });
    // temp sum of positive label
    double cur_actual_pos = 0.0f;
    // total sum of positive label
    double sum_actual_pos = 0.0f;
    // total sum of predicted positive
    double sum_pred_pos = 0.0f;
    // accumulated precision
    double accum_prec = 1.0f;
    // accumulated pr-auc
    double accum = 0.0f;
    // temp sum of negative label
    double cur_neg = 0.0f;
    double threshold = score[sorted_idx[0]];
    if (weights_ == nullptr) {  // no weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          sum_actual_pos += cur_actual_pos;
          sum_pred_pos += cur_actual_pos + cur_neg;
          accum_prec = sum_actual_pos / sum_pred_pos;
          accum += cur_actual_pos * accum_prec;
          // reset
          cur_neg = cur_actual_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0);
        cur_actual_pos += (cur_label > 0);
      }
    } else {  // has weights
      for (data_size_t i = 0; i < num_data_; ++i) {
        const label_t cur_label = label_[sorted_idx[i]];
        const double cur_score = score[sorted_idx[i]];
        const label_t cur_weight = weights_[sorted_idx[i]];
        // new threshold
        if (cur_score != threshold) {
          threshold = cur_score;
          // accumulate
          sum_actual_pos += cur_actual_pos;
          sum_pred_pos += cur_actual_pos + cur_neg;
          accum_prec = sum_actual_pos / sum_pred_pos;
          accum += cur_actual_pos * accum_prec;
          // reset
          cur_neg = cur_actual_pos = 0.0f;
        }
        cur_neg += (cur_label <= 0) * cur_weight;
        cur_actual_pos += (cur_label > 0) * cur_weight;
      }
    }
    sum_actual_pos += cur_actual_pos;
    sum_pred_pos += cur_actual_pos + cur_neg;
    accum_prec = sum_actual_pos / sum_pred_pos;
    accum += cur_actual_pos * accum_prec;
    double ap = 1.0f;
    if (sum_actual_pos > 0.0f && sum_actual_pos != sum_weights_) {
      ap = accum / sum_actual_pos;
    }
    return std::vector<double>(1, ap);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_BINARY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_binary_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_metric.hpp"

#include <vector>

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
std::vector<double> CUDABinaryMetricInterface<HOST_METRIC, CUDA_METRIC>::Eval(const double* score, const ObjectiveFunction* objective) const {
  const double* score_convert = score;
  if (objective != nullptr && objective->NeedConvertOutputCUDA()) {
    this->score_convert_buffer_.Resize(static_cast<size_t>(this->num_data_) * static_cast<size_t>(this->num_class_));
    score_convert = objective->ConvertOutputCUDA(this->num_data_, score, this->score_convert_buffer_.RawData());
  }
  double sum_loss = 0.0, sum_weight = 0.0;
  this->LaunchEvalKernel(score_convert, &sum_loss, &sum_weight);
  const double eval_score = sum_loss / sum_weight;
  return std::vector<double>{eval_score};
}

CUDABinaryLoglossMetric::CUDABinaryLoglossMetric(const Config& config):CUDABinaryMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>(config) {}

CUDABinaryErrorMetric::CUDABinaryErrorMetric(const Config& config):CUDABinaryMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>(config) {}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_binary_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#include "cuda_regression_metric.hpp"
#include "../binary_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDABinaryMetricInterface: public CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC> {
 public:
  explicit CUDABinaryMetricInterface(const Config& config): CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>(config) {}

  virtual ~CUDABinaryMetricInterface() {}

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override;
};

class CUDABinaryLoglossMetric: public CUDABinaryMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric> {
 public:
  explicit CUDABinaryLoglossMetric(const Config& config);

  virtual ~CUDABinaryLoglossMetric() {}

  __device__ static double MetricOnPointCUDA(label_t label, double score, const double /*param*/) {
    // score should have been converted to probability
    if (label <= 0) {
      if (1.0f - score > kEpsilon) {
        return -log(1.0f - score);
      }
    } else {
      if (score > kEpsilon) {
        return -log(score);
      }
    }
    return -log(kEpsilon);
  }
};

class CUDABinaryErrorMetric: public CUDABinaryMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric> {
 public:
  explicit CUDABinaryErrorMetric(const Config& config);

  virtual ~CUDABinaryErrorMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, const double /*param*/) {
    if (score <= 0.5f) {
      return label > 0;
    } else {
      return label <= 0;
    }
  }
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_BINARY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_pointwise_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_metric.hpp"
#include "cuda_pointwise_metric.hpp"
#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
void CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAMetricInterface<HOST_METRIC>::Init(metadata, num_data);
  const int max_num_reduce_blocks = (this->num_data_ + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ == nullptr) {
    reduce_block_buffer_.Resize(max_num_reduce_blocks);
  } else {
    reduce_block_buffer_.Resize(max_num_reduce_blocks * 2);
  }
  const int max_num_reduce_blocks_inner = (max_num_reduce_blocks + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ == nullptr) {
    reduce_block_buffer_inner_.Resize(max_num_reduce_blocks_inner);
  } else {
    reduce_block_buffer_inner_.Resize(max_num_reduce_blocks_inner * 2);
  }
}

// Regression metrics
template void CUDAPointwiseMetricInterface<RMSEMetric, CUDARMSEMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<L2Metric, CUDAL2Metric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<QuantileMetric, CUDAQuantileMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<L1Metric, CUDAL1Metric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<HuberLossMetric, CUDAHuberLossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<FairLossMetric, CUDAFairLossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<PoissonMetric, CUDAPoissonMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<MAPEMetric, CUDAMAPEMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<GammaMetric, CUDAGammaMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<TweedieMetric, CUDATweedieMetric>::Init(const Metadata& metadata, data_size_t num_data);

// Binary metrics
template void CUDAPointwiseMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDAPointwiseMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>::Init(const Metadata& metadata, data_size_t num_data);

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_pointwise_metric.cu <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include "cuda_binary_metric.hpp"
#include "cuda_pointwise_metric.hpp"
#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename CUDA_METRIC, bool USE_WEIGHTS>
__global__ void EvalKernel(const data_size_t num_data, const label_t* labels, const label_t* weights,
                           const double* scores, double* reduce_block_buffer, const double param) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double point_metric = 0.0;
  if (index < num_data) {
    point_metric = USE_WEIGHTS ?
      CUDA_METRIC::MetricOnPointCUDA(labels[index], scores[index], param) * weights[index] :
      CUDA_METRIC::MetricOnPointCUDA(labels[index], scores[index], param);
  }
  const double block_sum_point_metric = ShuffleReduceSum<double>(point_metric, shared_mem_buffer, NUM_DATA_PER_EVAL_THREAD);
  if (threadIdx.x == 0) {
    reduce_block_buffer[blockIdx.x] = block_sum_point_metric;
  }
  if (USE_WEIGHTS) {
    double weight = 0.0;
    if (index < num_data) {
      weight = static_cast<double>(weights[index]);
      const double block_sum_weight = ShuffleReduceSum<double>(weight, shared_mem_buffer, NUM_DATA_PER_EVAL_THREAD);
      if (threadIdx.x == 0) {
        reduce_block_buffer[blockIdx.x + gridDim.x] = block_sum_weight;
      }
    }
  }
}

template <typename HOST_METRIC, typename CUDA_METRIC>
void CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const {
  const int num_blocks = (this->num_data_ + NUM_DATA_PER_EVAL_THREAD - 1) / NUM_DATA_PER_EVAL_THREAD;
  if (this->cuda_weights_ != nullptr) {
    EvalKernel<CUDA_METRIC, true><<<num_blocks, NUM_DATA_PER_EVAL_THREAD>>>(
      this->num_data_, this->cuda_labels_, this->cuda_weights_, score, reduce_block_buffer_.RawData(), GetParamFromConfig());
  } else {
    EvalKernel<CUDA_METRIC, false><<<num_blocks, NUM_DATA_PER_EVAL_THREAD>>>(
      this->num_data_, this->cuda_labels_, this->cuda_weights_, score, reduce_block_buffer_.RawData(), GetParamFromConfig());
  }
  ShuffleReduceSumGlobal<double, double>(reduce_block_buffer_.RawData(), num_blocks, reduce_block_buffer_inner_.RawData());
  CopyFromCUDADeviceToHost<double>(sum_loss, reduce_block_buffer_inner_.RawData(), 1, __FILE__, __LINE__);
  *sum_weight = static_cast<double>(this->num_data_);
  if (this->cuda_weights_ != nullptr) {
    ShuffleReduceSumGlobal<double, double>(reduce_block_buffer_.RawData() + num_blocks, num_blocks, reduce_block_buffer_inner_.RawData());
    CopyFromCUDADeviceToHost<double>(sum_weight, reduce_block_buffer_inner_.RawData(), 1, __FILE__, __LINE__);
  }
}

// Regression metrics
template void CUDAPointwiseMetricInterface<RMSEMetric, CUDARMSEMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<L2Metric, CUDAL2Metric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<QuantileMetric, CUDAQuantileMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<L1Metric, CUDAL1Metric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<HuberLossMetric, CUDAHuberLossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<FairLossMetric, CUDAFairLossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<PoissonMetric, CUDAPoissonMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<MAPEMetric, CUDAMAPEMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<GammaMetric, CUDAGammaMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<TweedieMetric, CUDATweedieMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;

// Binary metrics
template void CUDAPointwiseMetricInterface<BinaryLoglossMetric, CUDABinaryLoglossMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;
template void CUDAPointwiseMetricInterface<BinaryErrorMetric, CUDABinaryErrorMetric>::LaunchEvalKernel(const double* score, double* sum_loss, double* sum_weight) const;

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_pointwise_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#define NUM_DATA_PER_EVAL_THREAD (1024)

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDAPointwiseMetricInterface: public CUDAMetricInterface<HOST_METRIC> {
 public:
  explicit CUDAPointwiseMetricInterface(const Config& config): CUDAMetricInterface<HOST_METRIC>(config), num_class_(config.num_class) {}

  virtual ~CUDAPointwiseMetricInterface() {}

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchEvalKernel(const double* score_convert, double* sum_loss, double* sum_weight) const;

  virtual double GetParamFromConfig() const { return 0.0; }

  mutable CUDAVector<double> score_convert_buffer_;
  CUDAVector<double> reduce_block_buffer_;
  CUDAVector<double> reduce_block_buffer_inner_;
  const int num_class_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_POINTWISE_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_regression_metric.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <vector>

#include "cuda_regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
std::vector<double> CUDARegressionMetricInterface<HOST_METRIC, CUDA_METRIC>::Eval(const double* score, const ObjectiveFunction* objective) const {
  const double* score_convert = score;
  if (objective != nullptr && objective->NeedConvertOutputCUDA()) {
    this->score_convert_buffer_.Resize(static_cast<size_t>(this->num_data_) * static_cast<size_t>(this->num_class_));
    score_convert = objective->ConvertOutputCUDA(this->num_data_, score, this->score_convert_buffer_.RawData());
  }
  double sum_loss = 0.0, sum_weight = 0.0;
  this->LaunchEvalKernel(score_convert, &sum_loss, &sum_weight);
  const double eval_score = this->AverageLoss(sum_loss, sum_weight);
  return std::vector<double>{eval_score};
}

CUDARMSEMetric::CUDARMSEMetric(const Config& config): CUDARegressionMetricInterface<RMSEMetric, CUDARMSEMetric>(config) {}

CUDAL2Metric::CUDAL2Metric(const Config& config): CUDARegressionMetricInterface<L2Metric, CUDAL2Metric>(config) {}

CUDAQuantileMetric::CUDAQuantileMetric(const Config& config): CUDARegressionMetricInterface<QuantileMetric, CUDAQuantileMetric>(config), alpha_(config.alpha) {}

CUDAL1Metric::CUDAL1Metric(const Config& config): CUDARegressionMetricInterface<L1Metric, CUDAL1Metric>(config) {}

CUDAHuberLossMetric::CUDAHuberLossMetric(const Config& config): CUDARegressionMetricInterface<HuberLossMetric, CUDAHuberLossMetric>(config), alpha_(config.alpha) {}

CUDAFairLossMetric::CUDAFairLossMetric(const Config& config): CUDARegressionMetricInterface<FairLossMetric, CUDAFairLossMetric>(config) , fair_c_(config.fair_c) {}

CUDAPoissonMetric::CUDAPoissonMetric(const Config& config): CUDARegressionMetricInterface<PoissonMetric, CUDAPoissonMetric>(config) {}

CUDAMAPEMetric::CUDAMAPEMetric(const Config& config): CUDARegressionMetricInterface<MAPEMetric, CUDAMAPEMetric>(config) {}

CUDAGammaMetric::CUDAGammaMetric(const Config& config): CUDARegressionMetricInterface<GammaMetric, CUDAGammaMetric>(config) {}

CUDAGammaDevianceMetric::CUDAGammaDevianceMetric(const Config& config): CUDARegressionMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric>(config) {}

CUDATweedieMetric::CUDATweedieMetric(const Config& config): CUDARegressionMetricInterface<TweedieMetric, CUDATweedieMetric>(config) , tweedie_variance_power_(config.tweedie_variance_power) {}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_regression_metric.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_metric.hpp>
#include <LightGBM/cuda/cuda_utils.hu>

#include <vector>

#include "cuda_pointwise_metric.hpp"
#include "../regression_metric.hpp"

namespace LightGBM {

template <typename HOST_METRIC, typename CUDA_METRIC>
class CUDARegressionMetricInterface: public CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC> {
 public:
  explicit CUDARegressionMetricInterface(const Config& config):
    CUDAPointwiseMetricInterface<HOST_METRIC, CUDA_METRIC>(config) {}

  virtual ~CUDARegressionMetricInterface() {}

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override;
};

class CUDARMSEMetric: public CUDARegressionMetricInterface<RMSEMetric, CUDARMSEMetric> {
 public:
  explicit CUDARMSEMetric(const Config& config);

  virtual ~CUDARMSEMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double /*alpha*/) {
    return (score - label) * (score - label);
  }
};

class CUDAL2Metric : public CUDARegressionMetricInterface<L2Metric, CUDAL2Metric> {
 public:
  explicit CUDAL2Metric(const Config& config);

  virtual ~CUDAL2Metric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double /*alpha*/) {
    return (score - label) * (score - label);
  }
};

class CUDAQuantileMetric : public CUDARegressionMetricInterface<QuantileMetric, CUDAQuantileMetric> {
 public:
  explicit CUDAQuantileMetric(const Config& config);

  virtual ~CUDAQuantileMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score, double alpha) {
    double delta = label - score;
    if (delta < 0) {
      return (alpha - 1.0f) * delta;
    } else {
      return alpha * delta;
    }
  }

  double GetParamFromConfig() const override {
    return alpha_;
  }

 private:
  const double alpha_;
};

class CUDAL1Metric : public CUDARegressionMetricInterface<L1Metric, CUDAL1Metric> {
 public:
  explicit CUDAL1Metric(const Config& config);

  virtual ~CUDAL1Metric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    return std::fabs(score - label);
  }
};

class CUDAHuberLossMetric : public CUDARegressionMetricInterface<HuberLossMetric, CUDAHuberLossMetric> {
 public:
  explicit CUDAHuberLossMetric(const Config& config);

  virtual ~CUDAHuberLossMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double alpha) {
    const double diff = score - label;
    if (std::abs(diff) <= alpha) {
      return 0.5f * diff * diff;
    } else {
      return alpha * (std::abs(diff) - 0.5f * alpha);
    }
  }

  double GetParamFromConfig() const override {
    return alpha_;
  }
 private:
  const double alpha_;
};

class CUDAFairLossMetric : public CUDARegressionMetricInterface<FairLossMetric, CUDAFairLossMetric> {
 public:
  explicit CUDAFairLossMetric(const Config& config);

  virtual ~CUDAFairLossMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double fair_c) {
    const double x = std::fabs(score - label);
    const double c =  fair_c;
    return c * x - c * c * std::log1p(x / c);
  }

  double GetParamFromConfig() const override {
    return fair_c_;
  }

 private:
  const double fair_c_;
};

class CUDAPoissonMetric : public CUDARegressionMetricInterface<PoissonMetric, CUDAPoissonMetric> {
 public:
  explicit CUDAPoissonMetric(const Config& config);

  virtual ~CUDAPoissonMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    return score - label * std::log(score);
  }
};

class CUDAMAPEMetric : public CUDARegressionMetricInterface<MAPEMetric, CUDAMAPEMetric> {
 public:
  explicit CUDAMAPEMetric(const Config& config);

  virtual ~CUDAMAPEMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    return std::fabs((label - score)) / fmax(1.0f, std::fabs(label));
  }
};

class CUDAGammaMetric : public CUDARegressionMetricInterface<GammaMetric, CUDAGammaMetric> {
 public:
  explicit CUDAGammaMetric(const Config& config);

  virtual ~CUDAGammaMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double psi = 1.0;
    const double theta = -1.0 / score;
    const double a = psi;
    const double b = -SafeLog(-theta);
    const double c = 1. / psi * SafeLog(label / psi) - SafeLog(label) - 0;  // 0 = std::lgamma(1.0 / psi) = std::lgamma(1.0);
    return -((label * theta - b) / a + c);
  }
};

class CUDAGammaDevianceMetric : public CUDARegressionMetricInterface<GammaDevianceMetric, CUDAGammaDevianceMetric> {
 public:
  explicit CUDAGammaDevianceMetric(const Config& config);

  virtual ~CUDAGammaDevianceMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double /*alpha*/) {
    const double epsilon = 1.0e-9;
    const double tmp = label / (score + epsilon);
    return tmp - SafeLog(tmp) - 1;
  }
};

class CUDATweedieMetric : public CUDARegressionMetricInterface<TweedieMetric, CUDATweedieMetric> {
 public:
  explicit CUDATweedieMetric(const Config& config);

  virtual ~CUDATweedieMetric() {}

  __device__ inline static double MetricOnPointCUDA(label_t label, double score,  double tweedie_variance_power) {
    const double rho = tweedie_variance_power;
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    const double a = label * std::exp((1 - rho) * std::log(score)) / (1 - rho);
    const double b = std::exp((2 - rho) * std::log(score)) / (2 - rho);
    return -a + b;
  }

  double GetParamFromConfig() const override {
    return tweedie_variance_power_;
  }

 private:
  const double tweedie_variance_power_;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_METRIC_CUDA_CUDA_REGRESSION_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/dcg_calculator.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {

/*! \brief Declaration for some static members */
std::vector<double> DCGCalculator::label_gain_;
std::vector<double> DCGCalculator::discount_;
const data_size_t DCGCalculator::kMaxPosition = 10000;


void DCGCalculator::DefaultEvalAt(std::vector<int>* eval_at) {
  auto& ref_eval_at = *eval_at;
  if (ref_eval_at.empty()) {
    for (int i = 1; i <= 5; ++i) {
      ref_eval_at.push_back(i);
    }
  } else {
    for (size_t i = 0; i < eval_at->size(); ++i) {
      CHECK_GT(ref_eval_at[i], 0);
    }
  }
}

void DCGCalculator::DefaultLabelGain(std::vector<double>* label_gain) {
  if (!label_gain->empty()) {
    return;
  }
  // label_gain = 2^i - 1, may overflow, so we use 31 here
  const int max_label = 31;
  label_gain->push_back(0.0f);
  for (int i = 1; i < max_label; ++i) {
    label_gain->push_back(static_cast<double>((1 << i) - 1));
  }
}

void DCGCalculator::Init(const std::vector<double>& input_label_gain) {
  label_gain_.resize(input_label_gain.size());
  for (size_t i = 0; i < input_label_gain.size(); ++i) {
    label_gain_[i] = static_cast<double>(input_label_gain[i]);
  }
  discount_.resize(kMaxPosition);
  for (data_size_t i = 0; i < kMaxPosition; ++i) {
    discount_[i] = 1.0 / std::log2(2.0 + i);
  }
}

double DCGCalculator::CalMaxDCGAtK(data_size_t k, const label_t* label, data_size_t num_data) {
  double ret = 0.0f;
  // counts for all labels
  std::vector<data_size_t> label_cnt(label_gain_.size(), 0);
  for (data_size_t i = 0; i < num_data; ++i) {
    ++label_cnt[static_cast<int>(label[i])];
  }
  int top_label = static_cast<int>(label_gain_.size()) - 1;

  if (k > num_data) {
    k = num_data;
  }
  //  start from top label, and accumulate DCG
  for (data_size_t j = 0; j < k; ++j) {
    while (top_label > 0 && label_cnt[top_label] <= 0) {
      top_label -= 1;
    }
    if (top_label < 0) {
      break;
    }
    ret += discount_[j] * label_gain_[top_label];
    label_cnt[top_label] -= 1;
  }
  return ret;
}

void DCGCalculator::CalMaxDCG(const std::vector<data_size_t>& ks,
                              const label_t* label,
                              data_size_t num_data,
                              std::vector<double>* out) {
  std::vector<data_size_t> label_cnt(label_gain_.size(), 0);
  // counts for all labels
  for (data_size_t i = 0; i < num_data; ++i) {
    ++label_cnt[static_cast<int>(label[i])];
  }
  double cur_result = 0.0f;
  data_size_t cur_left = 0;
  int top_label = static_cast<int>(label_gain_.size()) - 1;
  // calculate k Max DCG by one pass
  for (size_t i = 0; i < ks.size(); ++i) {
    data_size_t cur_k = ks[i];
    if (cur_k > num_data) {
      cur_k = num_data;
    }
    for (data_size_t j = cur_left; j < cur_k; ++j) {
      while (top_label > 0 && label_cnt[top_label] <= 0) {
        top_label -= 1;
      }
      if (top_label < 0) {
        break;
      }
      cur_result += discount_[j] * label_gain_[top_label];
      label_cnt[top_label] -= 1;
    }
    (*out)[i] = cur_result;
    cur_left = cur_k;
  }
}

void DCGCalculator::CalDCG(const std::vector<data_size_t>& ks, const label_t* label,
                           const double * score, data_size_t num_data, std::vector<double>* out) {
  // get sorted indices by score
  std::vector<data_size_t> sorted_idx(num_data);
  for (data_size_t i = 0; i < num_data; ++i) {
    sorted_idx[i] = i;
  }
  std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                   [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });

  double cur_result = 0.0f;
  data_size_t cur_left = 0;
  // calculate multi dcg by one pass
  for (size_t i = 0; i < ks.size(); ++i) {
    data_size_t cur_k = ks[i];
    if (cur_k > num_data) {
      cur_k = num_data;
    }
    for (data_size_t j = cur_left; j < cur_k; ++j) {
      data_size_t idx = sorted_idx[j];
      cur_result += label_gain_[static_cast<int>(label[idx])] * discount_[j];
    }
    (*out)[i] = cur_result;
    cur_left = cur_k;
  }
}

void DCGCalculator::CheckMetadata(const Metadata& metadata, data_size_t num_queries) {
  const data_size_t* query_boundaries = metadata.query_boundaries();
  if (num_queries > 0 && query_boundaries != nullptr) {
    for (data_size_t i = 0; i < num_queries; i++) {
      data_size_t num_rows = query_boundaries[i + 1] - query_boundaries[i];
      if (num_rows > kMaxPosition) {
        Log::Fatal("Number of rows %i exceeds upper limit of %i for a query", static_cast<int>(num_rows), static_cast<int>(kMaxPosition));
      }
    }
  }
}


void DCGCalculator::CheckLabel(const label_t* label, data_size_t num_data) {
  for (data_size_t i = 0; i < num_data; ++i) {
    label_t delta = std::fabs(label[i] - static_cast<int>(label[i]));
    if (delta > kEpsilon) {
      Log::Fatal("label should be int type (met %f) for ranking task,\n"
                 "for the gain of label, please set the label_gain parameter", label[i]);
    }

    if (label[i] < 0) {
      Log::Fatal("Label should be non-negative (met %f) for ranking task", label[i]);
    }

    if (static_cast<size_t>(label[i]) >= label_gain_.size()) {
      Log::Fatal("Label %zu is not less than the number of label mappings (%zu)", static_cast<size_t>(label[i]), label_gain_.size());
    }
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/map_metric.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

namespace LightGBM {

class MapMetric:public Metric {
 public:
  explicit MapMetric(const Config& config) {
    // get eval position
    eval_at_ = config.eval_at;
    DCGCalculator::DefaultEvalAt(&eval_at_);
  }

  ~MapMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    for (auto k : eval_at_) {
      name_.emplace_back(std::string("map@") + std::to_string(k));
    }
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get query boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("For MAP metric, there should be query information");
    }
    num_queries_ = metadata.num_queries();
    Log::Info("Total groups: %d, total data: %d", num_queries_, num_data_);
    // get query weights
    query_weights_ = metadata.query_weights();
    if (query_weights_ == nullptr) {
      sum_query_weights_ = static_cast<double>(num_queries_);
    } else {
      sum_query_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_queries_; ++i) {
        sum_query_weights_ += query_weights_[i];
      }
    }

    npos_per_query_.resize(num_queries_, 0);
    for (data_size_t i = 0; i < num_queries_; ++i) {
      for (data_size_t j = query_boundaries_[i]; j < query_boundaries_[i + 1]; ++j) {
        if (label_[j] > 0.5f) {
          ++npos_per_query_[i];
        }
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void CalMapAtK(std::vector<int> ks, data_size_t npos, const label_t* label,
                 const double* score, data_size_t num_data, std::vector<double>* out) const {
    // get sorted indices by score
    std::vector<data_size_t> sorted_idx;
    for (data_size_t i = 0; i < num_data; ++i) {
      sorted_idx.emplace_back(i);
    }
    std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                     [score](data_size_t a, data_size_t b) {return score[a] > score[b]; });

    int num_hit = 0;
    double sum_ap = 0.0f;
    data_size_t cur_left = 0;
    for (size_t i = 0; i < ks.size(); ++i) {
      data_size_t cur_k = static_cast<data_size_t>(ks[i]);
      if (cur_k > num_data) {
        cur_k = num_data;
      }
      for (data_size_t j = cur_left; j < cur_k; ++j) {
        data_size_t idx = sorted_idx[j];
        if (label[idx] > 0.5f) {
          ++num_hit;
          sum_ap += static_cast<double>(num_hit) / (j + 1.0f);
        }
      }
      if (npos > 0) {
        (*out)[i] = sum_ap / std::min(npos, cur_k);
      } else {
        (*out)[i] = 1.0f;
      }
      cur_left = cur_k;
    }
  }
  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // some buffers for multi-threading sum up
    int num_threads = OMP_NUM_THREADS();
    std::vector<std::vector<double>> result_buffer_;
    for (int i = 0; i < num_threads; ++i) {
      result_buffer_.emplace_back(eval_at_.size(), 0.0f);
    }
    std::vector<double> tmp_map(eval_at_.size(), 0.0f);
    if (query_weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided) firstprivate(tmp_map)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        CalMapAtK(eval_at_, npos_per_query_[i], label_ + query_boundaries_[i],
                  score + query_boundaries_[i], query_boundaries_[i + 1] - query_boundaries_[i], &tmp_map);
        for (size_t j = 0; j < eval_at_.size(); ++j) {
          result_buffer_[tid][j] += tmp_map[j];
        }
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided) firstprivate(tmp_map)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        CalMapAtK(eval_at_, npos_per_query_[i], label_ + query_boundaries_[i],
                  score + query_boundaries_[i], query_boundaries_[i + 1] - query_boundaries_[i], &tmp_map);
        for (size_t j = 0; j < eval_at_.size(); ++j) {
          result_buffer_[tid][j] += tmp_map[j] * query_weights_[i];
        }
      }
    }
    // Get final average MAP
    std::vector<double> result(eval_at_.size(), 0.0f);
    for (size_t j = 0; j < result.size(); ++j) {
      for (int i = 0; i < num_threads; ++i) {
        result[j] += result_buffer_[i][j];
      }
      result[j] /= sum_query_weights_;
    }
    return result;
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Query boundaries information */
  const data_size_t* query_boundaries_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Weights of queries */
  const label_t* query_weights_;
  /*! \brief Sum weights of queries */
  double sum_query_weights_;
  /*! \brief Evaluate position of Nmap */
  std::vector<data_size_t> eval_at_;
  std::vector<std::string> name_;
  std::vector<data_size_t> npos_per_query_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_METRIC_MAP_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/metric.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/metric.h>

#include <string>

#include "binary_metric.hpp"
#include "map_metric.hpp"
#include "multiclass_metric.hpp"
#include "rank_metric.hpp"
#include "regression_metric.hpp"
#include "xentropy_metric.hpp"

#include "cuda/cuda_binary_metric.hpp"
#include "cuda/cuda_regression_metric.hpp"

namespace LightGBM {

Metric* Metric::CreateMetric(const std::string& type, const Config& config) {
  #ifdef USE_CUDA
  if (config.device_type == std::string("cuda") && config.boosting == std::string("gbdt")) {
    if (type == std::string("l2")) {
      return new CUDAL2Metric(config);
    } else if (type == std::string("rmse")) {
      return new CUDARMSEMetric(config);
    } else if (type == std::string("l1")) {
      return new CUDAL1Metric(config);
    } else if (type == std::string("quantile")) {
      return new CUDAQuantileMetric(config);
    } else if (type == std::string("huber")) {
      return new CUDAHuberLossMetric(config);
    } else if (type == std::string("fair")) {
      return new CUDAFairLossMetric(config);
    } else if (type == std::string("poisson")) {
      return new CUDAPoissonMetric(config);
    } else if (type == std::string("binary_logloss")) {
      return new CUDABinaryLoglossMetric(config);
    } else if (type == std::string("binary_error")) {
      return new CUDABinaryErrorMetric(config);
    } else if (type == std::string("auc")) {
      Log::Warning("Metric auc is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AUCMetric(config);
    } else if (type == std::string("average_precision")) {
      Log::Warning("Metric average_precision is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AveragePrecisionMetric(config);
    } else if (type == std::string("auc_mu")) {
      Log::Warning("Metric auc_mu is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new AucMuMetric(config);
    } else if (type == std::string("ndcg")) {
      Log::Warning("Metric ndcg is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new NDCGMetric(config);
    } else if (type == std::string("map")) {
      Log::Warning("Metric map is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MapMetric(config);
    } else if (type == std::string("multi_logloss")) {
      Log::Warning("Metric multi_logloss is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MultiSoftmaxLoglossMetric(config);
    } else if (type == std::string("multi_error")) {
      Log::Warning("Metric multi_error is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new MultiErrorMetric(config);
    } else if (type == std::string("cross_entropy")) {
      Log::Warning("Metric cross_entropy is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new CrossEntropyMetric(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      Log::Warning("Metric cross_entropy_lambda is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new CrossEntropyLambdaMetric(config);
    } else if (type == std::string("kullback_leibler")) {
      Log::Warning("Metric kullback_leibler is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new KullbackLeiblerDivergence(config);
    } else if (type == std::string("mape")) {
      return new CUDAMAPEMetric(config);
    } else if (type == std::string("gamma")) {
      return new CUDAGammaMetric(config);
    } else if (type == std::string("gamma_deviance")) {
      return new CUDAGammaDevianceMetric(config);
    } else if (type == std::string("tweedie")) {
      return new CUDATweedieMetric(config);
    } else if (type == std::string("r2")) {
      Log::Warning("Metric r2 is not implemented in cuda version. Fall back to evaluation on CPU.");
      return new R2Metric(config);
    }
  } else {
  #endif  // USE_CUDA
    if (type == std::string("l2")) {
      return new L2Metric(config);
    } else if (type == std::string("rmse")) {
      return new RMSEMetric(config);
    } else if (type == std::string("l1")) {
      return new L1Metric(config);
    } else if (type == std::string("quantile")) {
      return new QuantileMetric(config);
    } else if (type == std::string("huber")) {
      return new HuberLossMetric(config);
    } else if (type == std::string("fair")) {
      return new FairLossMetric(config);
    } else if (type == std::string("poisson")) {
      return new PoissonMetric(config);
    } else if (type == std::string("binary_logloss")) {
      return new BinaryLoglossMetric(config);
    } else if (type == std::string("binary_error")) {
      return new BinaryErrorMetric(config);
    } else if (type == std::string("auc")) {
      return new AUCMetric(config);
    } else if (type == std::string("average_precision")) {
      return new AveragePrecisionMetric(config);
    } else if (type == std::string("auc_mu")) {
      return new AucMuMetric(config);
    } else if (type == std::string("ndcg")) {
      return new NDCGMetric(config);
    } else if (type == std::string("map")) {
      return new MapMetric(config);
    } else if (type == std::string("multi_logloss")) {
      return new MultiSoftmaxLoglossMetric(config);
    } else if (type == std::string("multi_error")) {
      return new MultiErrorMetric(config);
    } else if (type == std::string("cross_entropy")) {
      return new CrossEntropyMetric(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      return new CrossEntropyLambdaMetric(config);
    } else if (type == std::string("kullback_leibler")) {
      return new KullbackLeiblerDivergence(config);
    } else if (type == std::string("mape")) {
      return new MAPEMetric(config);
    } else if (type == std::string("gamma")) {
      return new GammaMetric(config);
    } else if (type == std::string("gamma_deviance")) {
      return new GammaDevianceMetric(config);
    } else if (type == std::string("tweedie")) {
      return new TweedieMetric(config);
    } else if (type == std::string("r2")) {
      return new R2Metric(config);
    }
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/multiclass_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <cmath>
#include <utility>
#include <vector>

namespace LightGBM {
/*!
* \brief Metric for multiclass task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class MulticlassMetric: public Metric {
 public:
  explicit MulticlassMetric(const Config& config) :config_(config) {
    num_class_ = config.num_class;
  }

  virtual ~MulticlassMetric() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name(config_));
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0;
    int num_tree_per_iteration = num_class_;
    int num_pred_per_row = num_class_;
    if (objective != nullptr) {
      num_tree_per_iteration = objective->NumModelPerIteration();
      num_pred_per_row = objective->NumPredictOneRow();
    }
    if (objective != nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> raw_score(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            raw_score[k] = static_cast<double>(score[idx]);
          }
          std::vector<double> rec(num_pred_per_row);
          objective->ConvertOutput(raw_score.data(), rec.data());
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> raw_score(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            raw_score[k] = static_cast<double>(score[idx]);
          }
          std::vector<double> rec(num_pred_per_row);
          objective->ConvertOutput(raw_score.data(), rec.data());
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> rec(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            rec[k] = static_cast<double>(score[idx]);
          }
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          std::vector<double> rec(num_tree_per_iteration);
          for (int k = 0; k < num_tree_per_iteration; ++k) {
            size_t idx = static_cast<size_t>(num_data_) * k + i;
            rec[k] = static_cast<double>(score[idx]);
          }
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], &rec, config_) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of this test set */
  std::vector<std::string> name_;
  int num_class_;
  /*! \brief config parameters*/
  Config config_;
};

/*! \brief top-k error for multiclass task; if k=1 (default) this is the usual multi-error */
class MultiErrorMetric: public MulticlassMetric<MultiErrorMetric> {
 public:
  explicit MultiErrorMetric(const Config& config) :MulticlassMetric<MultiErrorMetric>(config) {}

  inline static double LossOnPoint(label_t label, std::vector<double>* score, const Config& config) {
    size_t k = static_cast<size_t>(label);
    auto& ref_score = *score;
    int num_larger = 0;
    for (size_t i = 0; i < score->size(); ++i) {
      if (ref_score[i] >= ref_score[k]) ++num_larger;
      if (num_larger > config.multi_error_top_k) return 1.0f;
    }
    return 0.0f;
  }

  inline static const std::string Name(const Config& config) {
    if (config.multi_error_top_k == 1) {
      return "multi_error";
    } else {
      return "multi_error@" + std::to_string(config.multi_error_top_k);
    }
  }
};

/*! \brief Logloss for multiclass task */
class MultiSoftmaxLoglossMetric: public MulticlassMetric<MultiSoftmaxLoglossMetric> {
 public:
  explicit MultiSoftmaxLoglossMetric(const Config& config) :MulticlassMetric<MultiSoftmaxLoglossMetric>(config) {}

  inline static double LossOnPoint(label_t label, std::vector<double>* score, const Config&) {
    size_t k = static_cast<size_t>(label);
    auto& ref_score = *score;
    if (ref_score[k] > kEpsilon) {
      return static_cast<double>(-std::log(ref_score[k]));
    } else {
      return -std::log(kEpsilon);
    }
  }

  inline static const std::string Name(const Config&) {
    return "multi_logloss";
  }
};

/*! \brief AUC mu for multiclass task*/
class AucMuMetric : public Metric {
 public:
  explicit AucMuMetric(const Config& config) : config_(config) {
    num_class_ = config.num_class;
    class_weights_ = config.auc_mu_weights_matrix;
  }

  virtual ~AucMuMetric() {}

  const std::vector<std::string>& GetName() const override { return name_; }

  double factor_to_bigger_better() const override { return 1.0f; }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("auc_mu");

    num_data_ = num_data;
    label_ = metadata.label();

    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }

    // sort the data indices by true class
    sorted_data_idx_ = std::vector<data_size_t>(num_data_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      sorted_data_idx_[i] = i;
    }
    Common::ParallelSort(sorted_data_idx_.begin(), sorted_data_idx_.end(),
      [this](data_size_t a, data_size_t b) { return label_[a] < label_[b]; });

    // get size of each class
    class_sizes_ = std::vector<data_size_t>(num_class_, 0);
    for (data_size_t i = 0; i < num_data_; ++i) {
      data_size_t curr_label = static_cast<data_size_t>(label_[i]);
      ++class_sizes_[curr_label];
    }

    // get total weight of data in each class
    class_data_weights_ = std::vector<double>(num_class_, 0);
    if (weights_ != nullptr) {
      for (data_size_t i = 0; i < num_data_; ++i) {
        data_size_t curr_label = static_cast<data_size_t>(label_[i]);
        class_data_weights_[curr_label] += weights_[i];
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    // the notation follows that used in the paper introducing the auc-mu metric:
    // https://proceedings.mlr.press/v97/kleiman19a.html

    auto S = std::vector<std::vector<double>>(num_class_, std::vector<double>(num_class_, 0));
    int i_start = 0;
    for (int i = 0; i < num_class_; ++i) {
      int j_start = i_start + class_sizes_[i];
      for (int j = i + 1; j < num_class_; ++j) {
        std::vector<double> curr_v;
        for (int k = 0; k < num_class_; ++k) {
          curr_v.emplace_back(class_weights_[i][k] - class_weights_[j][k]);
        }
        double t1 = curr_v[i] - curr_v[j];
        // extract the data indices belonging to class i or j
        std::vector<data_size_t> class_i_j_indices;
        class_i_j_indices.assign(sorted_data_idx_.begin() + i_start, sorted_data_idx_.begin() + i_start + class_sizes_[i]);
        class_i_j_indices.insert(class_i_j_indices.end(),
          sorted_data_idx_.begin() + j_start, sorted_data_idx_.begin() + j_start + class_sizes_[j]);
        // sort according to distance from separating hyperplane
        std::vector<std::pair<data_size_t, double>> dist;
        for (data_size_t k = 0; static_cast<size_t>(k) < class_i_j_indices.size(); ++k) {
          data_size_t a = class_i_j_indices[k];
          double v_a = 0;
          for (int m = 0; m < num_class_; ++m) {
            v_a += curr_v[m] * score[num_data_ * m + a];
          }
          dist.push_back(std::pair<data_size_t, double>(a, t1 * v_a));
        }
        Common::ParallelSort(dist.begin(), dist.end(),
          [this](std::pair<data_size_t, double> a, std::pair<data_size_t, double> b) {
          // if scores are equal, put j class first
          if (std::fabs(a.second - b.second) < kEpsilon) {
            return label_[a.first] > label_[b.first];
          } else if (a.second < b.second) {
            return true;
          } else {
            return false;
          }
        });
        // calculate AUC
        double num_j = 0;
        double last_j_dist = 0;
        double num_current_j = 0;
        if (weights_ == nullptr) {
          for (size_t k = 0; k < dist.size(); ++k) {
            data_size_t a = dist[k].first;
            double curr_dist = dist[k].second;
            if (label_[a] == i) {
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                S[i][j] += num_j - 0.5 * num_current_j;  // members of class j with same distance as a contribute 0.5
              } else {
                S[i][j] += num_j;
              }
            } else {
              ++num_j;
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                ++num_current_j;
              } else {
                last_j_dist = dist[k].second;
                num_current_j = 1;
              }
            }
          }
        } else {
          for (size_t k = 0; k < dist.size(); ++k) {
            data_size_t a = dist[k].first;
            double curr_dist = dist[k].second;
            double curr_weight = weights_[a];
            if (label_[a] == i) {
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                S[i][j] += curr_weight * (num_j - 0.5 * num_current_j);  // members of class j with same distance as a contribute 0.5
              } else {
                S[i][j] += curr_weight * num_j;
              }
            } else {
              num_j += curr_weight;
              if (std::fabs(curr_dist - last_j_dist) < kEpsilon) {
                num_current_j += curr_weight;
              } else {
                last_j_dist = dist[k].second;
                num_current_j = curr_weight;
              }
            }
          }
        }
        j_start += class_sizes_[j];
      }
      i_start += class_sizes_[i];
    }
    double ans = 0;
    for (int i = 0; i < num_class_; ++i) {
      for (int j = i + 1; j < num_class_; ++j) {
        if (weights_ == nullptr) {
          ans += (S[i][j] / class_sizes_[i]) / class_sizes_[j];
        } else {
          ans += (S[i][j] / class_data_weights_[i]) / class_data_weights_[j];
        }
      }
    }
    ans = (2.0 * ans / num_class_) / (num_class_ - 1);
    return std::vector<double>(1, ans);
  }

 private:
  /*! \brief Number of data*/
  data_size_t num_data_;
  /*! \brief Pointer to label*/
  const label_t* label_;
  /*! \brief Name of this metric*/
  std::vector<std::string> name_;
  /*! \brief Number of classes*/
  int num_class_;
  /*! \brief Class auc-mu weights*/
  std::vector<std::vector<double>> class_weights_;
  /*! \brief Data weights */
  const label_t* weights_;
  /*! \brief Sum of data weights */
  double sum_weights_;
  /*! \brief Sum of data weights in each class*/
  std::vector<double> class_data_weights_;
  /*! \brief Number of data in each class*/
  std::vector<data_size_t> class_sizes_;
  /*! \brief config parameters*/
  Config config_;
  /*! \brief index to data, sorted by true class*/
  std::vector<data_size_t> sorted_data_idx_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_MULTICLASS_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/rank_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/openmp_wrapper.h>

#include <string>
#include <sstream>
#include <vector>

namespace LightGBM {

class NDCGMetric:public Metric {
 public:
  explicit NDCGMetric(const Config& config) {
    // get eval position
    eval_at_ = config.eval_at;
    auto label_gain = config.label_gain;
    DCGCalculator::DefaultEvalAt(&eval_at_);
    DCGCalculator::DefaultLabelGain(&label_gain);
    // initialize DCG calculator
    DCGCalculator::Init(label_gain);
  }

  ~NDCGMetric() {
  }
  void Init(const Metadata& metadata, data_size_t num_data) override {
    for (auto k : eval_at_) {
      name_.emplace_back(std::string("ndcg@") + std::to_string(k));
    }
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    num_queries_ = metadata.num_queries();
    DCGCalculator::CheckMetadata(metadata, num_queries_);
    DCGCalculator::CheckLabel(label_, num_data_);
    // get query boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("The NDCG metric requires query information");
    }
    // get query weights
    query_weights_ = metadata.query_weights();
    if (query_weights_ == nullptr) {
      sum_query_weights_ = static_cast<double>(num_queries_);
    } else {
      sum_query_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_queries_; ++i) {
        sum_query_weights_ += query_weights_[i];
      }
    }
    inverse_max_dcgs_.resize(num_queries_);
    // cache the inverse max DCG for all queries, used to calculate NDCG
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_queries_; ++i) {
      inverse_max_dcgs_[i].resize(eval_at_.size(), 0.0f);
      DCGCalculator::CalMaxDCG(eval_at_, label_ + query_boundaries_[i],
                               query_boundaries_[i + 1] - query_boundaries_[i],
                               &inverse_max_dcgs_[i]);
      for (size_t j = 0; j < inverse_max_dcgs_[i].size(); ++j) {
        if (inverse_max_dcgs_[i][j] > 0.0f) {
          inverse_max_dcgs_[i][j] = 1.0f / inverse_max_dcgs_[i][j];
        } else {
          // marking negative for all negative queries.
          // if one meet this query, it's ndcg will be set as -1.
          inverse_max_dcgs_[i][j] = -1.0f;
        }
      }
    }
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction*) const override {
    int num_threads = OMP_NUM_THREADS();
    // some buffers for multi-threading sum up
    std::vector<std::vector<double>> result_buffer_;
    for (int i = 0; i < num_threads; ++i) {
      result_buffer_.emplace_back(eval_at_.size(), 0.0f);
    }
    std::vector<double> tmp_dcg(eval_at_.size(), 0.0f);
    if (query_weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(tmp_dcg)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        // if all doc in this query are all negative, let its NDCG=1
        if (inverse_max_dcgs_[i][0] <= 0.0f) {
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += 1.0f;
          }
        } else {
          // calculate DCG
          DCGCalculator::CalDCG(eval_at_, label_ + query_boundaries_[i],
                                score + query_boundaries_[i],
                                query_boundaries_[i + 1] - query_boundaries_[i], &tmp_dcg);
          // calculate NDCG
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += tmp_dcg[j] * inverse_max_dcgs_[i][j];
          }
        }
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) firstprivate(tmp_dcg)
      for (data_size_t i = 0; i < num_queries_; ++i) {
        const int tid = omp_get_thread_num();
        // if all doc in this query are all negative, let its NDCG=1
        if (inverse_max_dcgs_[i][0] <= 0.0f) {
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += 1.0f;
          }
        } else {
          // calculate DCG
          DCGCalculator::CalDCG(eval_at_, label_ + query_boundaries_[i],
                                score + query_boundaries_[i],
                                query_boundaries_[i + 1] - query_boundaries_[i], &tmp_dcg);
          // calculate NDCG
          for (size_t j = 0; j < eval_at_.size(); ++j) {
            result_buffer_[tid][j] += tmp_dcg[j] * inverse_max_dcgs_[i][j] * query_weights_[i];
          }
        }
      }
    }
    // Get final average NDCG
    std::vector<double> result(eval_at_.size(), 0.0f);
    for (size_t j = 0; j < result.size(); ++j) {
      for (int i = 0; i < num_threads; ++i) {
        result[j] += result_buffer_[i][j];
      }
      result[j] /= sum_query_weights_;
    }
    return result;
  }

 private:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Name of test set */
  std::vector<std::string> name_;
  /*! \brief Query boundaries information */
  const data_size_t* query_boundaries_;
  /*! \brief Number of queries */
  data_size_t num_queries_;
  /*! \brief Weights of queries */
  const label_t* query_weights_;
  /*! \brief Sum weights of queries */
  double sum_query_weights_;
  /*! \brief Evaluate position of NDCG */
  std::vector<data_size_t> eval_at_;
  /*! \brief Cache the inverse max dcg for all queries */
  std::vector<std::vector<double>> inverse_max_dcgs_;
};

}  // namespace LightGBM

#endif   // LIGHTGBM_SRC_METRIC_RANK_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/regression_metric.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {
/*!
* \brief Metric for regression task.
* Use static class "PointWiseLossCalculator" to calculate loss point-wise
*/
template<typename PointWiseLossCalculator>
class RegressionMetric: public Metric {
 public:
  explicit RegressionMetric(const Config& config) :config_(config) {
  }

  virtual ~RegressionMetric() {
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back(PointWiseLossCalculator::Name());
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      sum_weights_ = 0.0f;
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_weights_ += weights_[i];
      }
    }
    for (data_size_t i = 0; i < num_data_; ++i) {
      PointWiseLossCalculator::CheckLabel(label_[i]);
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i], config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], score[i], config_) * weights_[i];
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], t, config_);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          // add loss
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          sum_loss += PointWiseLossCalculator::LossOnPoint(label_[i], t, config_) * weights_[i];
        }
      }
    }
    double loss = PointWiseLossCalculator::AverageLoss(sum_loss, sum_weights_);
    return std::vector<double>(1, loss);
  }

  inline static double AverageLoss(double sum_loss, double sum_weights) {
    return sum_loss / sum_weights;
  }

  inline static void CheckLabel(label_t) {
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weighs */
  const label_t* weights_;
  /*! \brief Sum weights */
  double sum_weights_;
  /*! \brief Name of this test set */
  Config config_;
  std::vector<std::string> name_;
};

/*! \brief RMSE loss for regression task */
class RMSEMetric: public RegressionMetric<RMSEMetric> {
 public:
  explicit RMSEMetric(const Config& config) :RegressionMetric<RMSEMetric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return (score - label)*(score - label);
  }

  inline static double AverageLoss(double sum_loss, double sum_weights) {
    // need sqrt the result for RMSE loss
    return std::sqrt(sum_loss / sum_weights);
  }

  inline static const char* Name() {
    return "rmse";
  }
};

/*! \brief L2 loss for regression task */
class L2Metric: public RegressionMetric<L2Metric> {
 public:
  explicit L2Metric(const Config& config) :RegressionMetric<L2Metric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return (score - label)*(score - label);
  }

  inline static const char* Name() {
    return "l2";
  }
};

/*! \brief Quantile loss for regression task */
class QuantileMetric : public RegressionMetric<QuantileMetric> {
 public:
  explicit QuantileMetric(const Config& config) :RegressionMetric<QuantileMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    double delta = label - score;
    if (delta < 0) {
      return (config.alpha - 1.0f) * delta;
    } else {
      return config.alpha * delta;
    }
  }

  inline static const char* Name() {
    return "quantile";
  }
};


/*! \brief L1 loss for regression task */
class L1Metric: public RegressionMetric<L1Metric> {
 public:
  explicit L1Metric(const Config& config) :RegressionMetric<L1Metric>(config) {}

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return std::fabs(score - label);
  }
  inline static const char* Name() {
    return "l1";
  }
};

/*! \brief Huber loss for regression task */
class HuberLossMetric: public RegressionMetric<HuberLossMetric> {
 public:
  explicit HuberLossMetric(const Config& config) :RegressionMetric<HuberLossMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double diff = score - label;
    if (std::abs(diff) <= config.alpha) {
      return 0.5f * diff * diff;
    } else {
      return config.alpha * (std::abs(diff) - 0.5f * config.alpha);
    }
  }

  inline static const char* Name() {
    return "huber";
  }
};

/*! \brief Fair loss for regression task */
// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class FairLossMetric: public RegressionMetric<FairLossMetric> {
 public:
  explicit FairLossMetric(const Config& config) :RegressionMetric<FairLossMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double x = std::fabs(score - label);
    const double c = config.fair_c;
    return c * x - c * c * std::log1p(x / c);
  }

  inline static const char* Name() {
    return "fair";
  }
};

/*! \brief Poisson regression loss for regression task */
class PoissonMetric: public RegressionMetric<PoissonMetric> {
 public:
  explicit PoissonMetric(const Config& config) :RegressionMetric<PoissonMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    return score - label * std::log(score);
  }
  inline static const char* Name() {
    return "poisson";
  }
};


/*! \brief MAPE regression loss for regression task */
class MAPEMetric : public RegressionMetric<MAPEMetric> {
 public:
  explicit MAPEMetric(const Config& config) :RegressionMetric<MAPEMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    return std::fabs((label - score)) / std::max(1.0f, std::fabs(label));
  }
  inline static const char* Name() {
    return "mape";
  }
};

class GammaMetric : public RegressionMetric<GammaMetric> {
 public:
  explicit GammaMetric(const Config& config) :RegressionMetric<GammaMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double psi = 1.0;
    const double theta = -1.0 / score;
    const double a = psi;
    const double b = -Common::SafeLog(-theta);
    const double c = 1. / psi * Common::SafeLog(label / psi) - Common::SafeLog(label) - 0;  // 0 = std::lgamma(1.0 / psi) = std::lgamma(1.0);
    return -((label * theta - b) / a + c);
  }
  inline static const char* Name() {
    return "gamma";
  }

  inline static void CheckLabel(label_t label) {
    CHECK_GT(label, 0);
  }
};


class GammaDevianceMetric : public RegressionMetric<GammaDevianceMetric> {
 public:
  explicit GammaDevianceMetric(const Config& config) :RegressionMetric<GammaDevianceMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config&) {
    const double epsilon = 1.0e-9;
    const double tmp = label / (score + epsilon);
    return tmp - Common::SafeLog(tmp) - 1;
  }
  inline static const char* Name() {
    return "gamma_deviance";
  }
  inline static double AverageLoss(double sum_loss, double) {
    return sum_loss * 2;
  }
  inline static void CheckLabel(label_t label) {
    CHECK_GT(label, 0);
  }
};

class TweedieMetric : public RegressionMetric<TweedieMetric> {
 public:
  explicit TweedieMetric(const Config& config) :RegressionMetric<TweedieMetric>(config) {
  }

  inline static double LossOnPoint(label_t label, double score, const Config& config) {
    const double rho = config.tweedie_variance_power;
    const double eps = 1e-10f;
    if (score < eps) {
      score = eps;
    }
    const double a = label * std::exp((1 - rho) * std::log(score)) / (1 - rho);
    const double b = std::exp((2 - rho) * std::log(score)) / (2 - rho);
    return -a + b;
  }
  inline static const char* Name() {
    return "tweedie";
  }
};


class R2Metric: public Metric {
 public:
  explicit R2Metric(const Config& config) :config_(config) {}
  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return 1.0f;
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("r2");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    double sum_label = 0.0f;
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_label)
      for (data_size_t i = 0; i < num_data_; ++i) {
        sum_label += label_[i];
      }
    } else {
      double local_sum_weights = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_sum_weights, sum_label)
      for (data_size_t i = 0; i < num_data_; ++i) {
        local_sum_weights += weights_[i];
        sum_label += label_[i] * weights_[i];
      }
      sum_weights_ = local_sum_weights;
    }
    label_mean_ = sum_label / sum_weights_;

    total_sum_squares_ = 0.0f;
    double local_total_sum_squares = 0.0f;
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_total_sum_squares)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double diff = label_[i] - label_mean_;
        local_total_sum_squares += diff * diff;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:local_total_sum_squares)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double diff = label_[i] - label_mean_;
        local_total_sum_squares += diff * diff * weights_[i];
      }
    }
    total_sum_squares_ = local_total_sum_squares;
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double residual_sum_squares = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double diff = label_[i] - score[i];
          residual_sum_squares += diff * diff;
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double diff = label_[i] - score[i];
          residual_sum_squares += diff * diff * weights_[i];
        }
      }
    } else {
        if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          double diff = label_[i] - t;
          residual_sum_squares += diff * diff;
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:residual_sum_squares)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double t = 0;
          objective->ConvertOutput(&score[i], &t);
          double diff = label_[i] - t;
          residual_sum_squares += diff * diff * weights_[i];
        }
      }
    }

    double r2 = 1.0 - (residual_sum_squares / total_sum_squares_);
    if (std::fabs(total_sum_squares_) < kZeroThreshold) {
      return std::vector<double>(1, std::fabs(residual_sum_squares) < kZeroThreshold ? 1.0 : 0.0);
    }
    return std::vector<double>(1, r2);
  }

 protected:
  data_size_t num_data_;
  const label_t* label_;
  const label_t* weights_;
  double sum_weights_;
  Config config_;
  std::vector<std::string> name_;

  // Custom members for R2 calculation
  double label_mean_;
  double total_sum_squares_;
};


}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_METRIC_REGRESSION_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/xentropy_metric.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_
#define LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/metric.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <algorithm>
#include <sstream>
#include <vector>

/*
 * Implements three related metrics:
 *
 * (1) standard cross-entropy that can be used for continuous labels in [0, 1]
 * (2) "intensity-weighted" cross-entropy, also for continuous labels in [0, 1]
 * (3) Kullback-Leibler divergence, also for continuous labels in [0, 1]
 *
 * (3) adds an offset term to (1); the entropy of the label
 *
 * See xentropy_objective.hpp for further details.
 *
 */

namespace LightGBM {

// label should be in interval [0, 1];
// prob should be in interval (0, 1); prob is clipped if needed
inline static double XentLoss(label_t label, double prob) {
  const double log_arg_epsilon = 1.0e-12;
  double a = label;
  if (prob > log_arg_epsilon) {
    a *= std::log(prob);
  } else {
    a *= std::log(log_arg_epsilon);
  }
  double b = 1.0f - label;
  if (1.0f - prob > log_arg_epsilon) {
    b *= std::log(1.0f - prob);
  } else {
    b *= std::log(log_arg_epsilon);
  }
  return - (a + b);
}

// hhat >(=) 0 assumed; and weight > 0 required; but not checked here
inline static double XentLambdaLoss(label_t label, label_t weight, double hhat) {
  return XentLoss(label, 1.0f - std::exp(-weight * hhat));
}

// Computes the (negative) entropy for label p; p should be in interval [0, 1];
// This is used to presum the KL-divergence offset term (to be _added_ to the cross-entropy loss).
// NOTE: x*log(x) = 0 for x=0,1; so only add when in (0, 1); avoid log(0)*0
inline static double YentLoss(double p) {
  double hp = 0.0;
  if (p > 0) hp += p * std::log(p);
  double q = 1.0f - p;
  if (q > 0) hp += q * std::log(q);
  return hp;
}

//
// CrossEntropyMetric : "xentropy" : (optional) weights are used linearly
//
class CrossEntropyMetric : public Metric {
 public:
  explicit CrossEntropyMetric(const Config&) {}
  virtual ~CrossEntropyMetric() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("cross_entropy");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);

    // ensure that labels are in interval [0, 1], interval ends included
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    // check that weights are non-negative and sum is positive
    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sum_weights_);
      if (minw < 0.0f) {
        Log::Fatal("[%s:%s]: (metric) weights not allowed to be negative", GetName()[0].c_str(), __func__);
      }
    }

    // check weight sum (may fail to be zero)
    if (sum_weights_ <= 0.0f) {
      Log::Fatal("[%s:%s]: sum-of-weights = %f is non-positive", __func__, GetName()[0].c_str(), sum_weights_);
    }
    Log::Info("[%s:%s]: sum-of-weights = %f", GetName()[0].c_str(), __func__, sum_weights_);
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]);  // NOTE: does not work unless score is a probability
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]) * weights_[i];  // NOTE: does not work unless score is a probability
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p) * weights_[i];
        }
      }
    }
    double loss = sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;  // negative means smaller loss is better, positive means larger loss is better
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Sum of weights */
  double sum_weights_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

//
// CrossEntropyLambdaMetric : "xentlambda" : (optional) weights have a different meaning than for "xentropy"
// ATTENTION: Supposed to be used when the objective also is "xentlambda"
//
class CrossEntropyLambdaMetric : public Metric {
 public:
  explicit CrossEntropyLambdaMetric(const Config&) {}
  virtual ~CrossEntropyLambdaMetric() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("cross_entropy_lambda");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    // check all weights are strictly positive; throw error if not
    if (weights_ != nullptr) {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), static_cast<label_t*>(nullptr));
      if (minw <= 0.0f) {
        Log::Fatal("[%s:%s]: (metric) all weights must be positive", GetName()[0].c_str(), __func__);
      }
    }
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = std::log1p(std::exp(score[i]));  // auto-convert
          sum_loss += XentLambdaLoss(label_[i], 1.0f, hhat);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = std::log1p(std::exp(score[i]));  // auto-convert
          sum_loss += XentLambdaLoss(label_[i], weights_[i], hhat);
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = 0;
          objective->ConvertOutput(&score[i], &hhat);  // NOTE: this only works if objective = "xentlambda"
          sum_loss += XentLambdaLoss(label_[i], 1.0f, hhat);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double hhat = 0;
          objective->ConvertOutput(&score[i], &hhat);  // NOTE: this only works if objective = "xentlambda"
          sum_loss += XentLambdaLoss(label_[i], weights_[i], hhat);
        }
      }
    }
    return std::vector<double>(1, sum_loss / static_cast<double>(num_data_));
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

//
// KullbackLeiblerDivergence : "kldiv" : (optional) weights are used linearly
//
class KullbackLeiblerDivergence : public Metric {
 public:
  explicit KullbackLeiblerDivergence(const Config&) {}
  virtual ~KullbackLeiblerDivergence() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    name_.emplace_back("kullback_leibler");
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName()[0].c_str());
    Log::Info("[%s:%s]: (metric) labels passed interval [0, 1] check",  GetName()[0].c_str(), __func__);

    if (weights_ == nullptr) {
      sum_weights_ = static_cast<double>(num_data_);
    } else {
      label_t minw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sum_weights_);
      if (minw < 0.0f) {
        Log::Fatal("[%s:%s]: (metric) at least one weight is negative", GetName()[0].c_str(), __func__);
      }
    }

    // check weight sum
    if (sum_weights_ <= 0.0f) {
      Log::Fatal("[%s:%s]: sum-of-weights = %f is non-positive", GetName()[0].c_str(), __func__, sum_weights_);
    }

    Log::Info("[%s:%s]: sum-of-weights = %f", GetName()[0].c_str(), __func__, sum_weights_);

    // evaluate offset term
    presum_label_entropy_ = 0.0f;
    if (weights_ == nullptr) {
      for (data_size_t i = 0; i < num_data; ++i) {
        presum_label_entropy_ += YentLoss(label_[i]);
      }
    } else {
      for (data_size_t i = 0; i < num_data; ++i) {
        presum_label_entropy_ += YentLoss(label_[i]) * weights_[i];
      }
    }
    presum_label_entropy_ /= sum_weights_;

    // communicate the value of the offset term to be added
    Log::Info("%s offset term = %f", GetName()[0].c_str(), presum_label_entropy_);
  }

  std::vector<double> Eval(const double* score, const ObjectiveFunction* objective) const override {
    double sum_loss = 0.0f;
    if (objective == nullptr) {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]);  // NOTE: does not work unless score is a probability
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          sum_loss += XentLoss(label_[i], score[i]) * weights_[i];  // NOTE: does not work unless score is a probability
        }
      }
    } else {
      if (weights_ == nullptr) {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p);
        }
      } else {
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_loss)
        for (data_size_t i = 0; i < num_data_; ++i) {
          double p = 0;
          objective->ConvertOutput(&score[i], &p);
          sum_loss += XentLoss(label_[i], p) * weights_[i];
        }
      }
    }
    double loss = presum_label_entropy_ + sum_loss / sum_weights_;
    return std::vector<double>(1, loss);
  }

  const std::vector<std::string>& GetName() const override {
    return name_;
  }

  double factor_to_bigger_better() const override {
    return -1.0f;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer to label */
  const label_t* label_;
  /*! \brief Pointer to weights */
  const label_t* weights_;
  /*! \brief Sum of weights */
  double sum_weights_;
  /*! \brief Offset term to cross-entropy; precomputed during init */
  double presum_label_entropy_;
  /*! \brief Name of this metric */
  std::vector<std::string> name_;
};

}  // end namespace LightGBM

#endif  // LIGHTGBM_SRC_METRIC_XENTROPY_METRIC_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/network/linker_topo.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>

#include <string>
#include <unordered_map>
#include <vector>

namespace LightGBM {


BruckMap::BruckMap() {
  k = 0;
}

BruckMap::BruckMap(int n) {
  k = n;
  // default set to -1
  for (int i = 0; i < n; ++i) {
    in_ranks.push_back(-1);
    out_ranks.push_back(-1);
  }
}

BruckMap BruckMap::Construct(int rank, int num_machines) {
  // distance at k-th communication, distance[k] = 2^k
  std::vector<int> distance;
  int k = 0;
  for (k = 0; (1 << k) < num_machines; ++k) {
    distance.push_back(1 << k);
  }
  BruckMap bruckMap(k);
  for (int j = 0; j < k; ++j) {
    // set incoming rank at k-th communication
    const int in_rank = (rank + distance[j]) % num_machines;
    bruckMap.in_ranks[j] = in_rank;
    // set outgoing rank at k-th communication
    const int out_rank = (rank - distance[j] + num_machines) % num_machines;
    bruckMap.out_ranks[j] = out_rank;
  }
  return bruckMap;
}

RecursiveHalvingMap::RecursiveHalvingMap() {
  k = 0;
}

RecursiveHalvingMap::RecursiveHalvingMap(int in_k, RecursiveHalvingNodeType _type, bool _is_power_of_2) {
  type = _type;
  k = in_k;
  is_power_of_2 = _is_power_of_2;
  if (type != RecursiveHalvingNodeType::Other) {
    for (int i = 0; i < k; ++i) {
      // default set as -1
      ranks.push_back(-1);
      send_block_start.push_back(-1);
      send_block_len.push_back(-1);
      recv_block_start.push_back(-1);
      recv_block_len.push_back(-1);
    }
  }
}

RecursiveHalvingMap RecursiveHalvingMap::Construct(int rank, int num_machines) {
  // construct all recursive halving map for all machines
  int k = 0;
  while ((1 << k) <= num_machines) {
    ++k;
  }
  // let 1 << k <= num_machines
  --k;
  // distance of each communication
  std::vector<int> distance;
  for (int i = 0; i < k; ++i) {
    distance.push_back(1 << (k - 1 - i));
  }

  if ((1 << k) == num_machines) {
    RecursiveHalvingMap rec_map(k, RecursiveHalvingNodeType::Normal, true);
    // if num_machines = 2^k, don't need to group machines
    for (int i = 0; i < k; ++i) {
      // communication direction, %2 == 0 is positive
      const int dir = ((rank / distance[i]) % 2 == 0) ? 1 : -1;
      // neighbor at k-th communication
      const int next_node_idx = rank + dir * distance[i];
      rec_map.ranks[i] = next_node_idx;
      // receive data block at k-th communication
      const int recv_block_start = rank / distance[i];
      rec_map.recv_block_start[i] = recv_block_start * distance[i];
      rec_map.recv_block_len[i] = distance[i];
      // send data block at k-th communication
      const int send_block_start = next_node_idx / distance[i];
      rec_map.send_block_start[i] = send_block_start * distance[i];
      rec_map.send_block_len[i] = distance[i];
    }
    return rec_map;
  } else {
    // if num_machines != 2^k, need to group machines

    int lower_power_of_2 = 1 << k;

    int rest = num_machines - lower_power_of_2;

    std::vector<RecursiveHalvingNodeType> node_type(num_machines);
    for (int i = 0; i < num_machines; ++i) {
      node_type[i] = RecursiveHalvingNodeType::Normal;
    }
    // group, two machine in one group, total "rest" groups will have 2 machines.
    for (int i = 0; i < rest; ++i) {
      int right = num_machines - i * 2 - 1;
      int left = num_machines - i * 2 - 2;
      // let left machine as group leader
      node_type[left] = RecursiveHalvingNodeType::GroupLeader;
      node_type[right] = RecursiveHalvingNodeType::Other;
    }
    int group_cnt = 0;
    // cache block information for groups, group with 2 machines will have double block size
    std::vector<int> group_block_start(lower_power_of_2);
    std::vector<int> group_block_len(lower_power_of_2, 0);
    // convert from group to node leader
    std::vector<int> group_to_node(lower_power_of_2);
    // convert from node to group
    std::vector<int> node_to_group(num_machines);

    for (int i = 0; i < num_machines; ++i) {
      // meet new group
      if (node_type[i] == RecursiveHalvingNodeType::Normal || node_type[i] == RecursiveHalvingNodeType::GroupLeader) {
        group_to_node[group_cnt++] = i;
      }
      node_to_group[i] = group_cnt - 1;
      // add block len for this group
      group_block_len[group_cnt - 1]++;
    }
    // calculate the group block start
    group_block_start[0] = 0;
    for (int i = 1; i < lower_power_of_2; ++i) {
      group_block_start[i] = group_block_start[i - 1] + group_block_len[i - 1];
    }

    RecursiveHalvingMap rec_map(k, node_type[rank], false);
    if (node_type[rank] == RecursiveHalvingNodeType::Other) {
      rec_map.neighbor = rank - 1;
      // not need to construct
      return rec_map;
    }
    if (node_type[rank] == RecursiveHalvingNodeType::GroupLeader) {
      rec_map.neighbor = rank + 1;
    }
    const int cur_group_idx = node_to_group[rank];
    for (int i = 0; i < k; ++i) {
      const int dir = ((cur_group_idx / distance[i]) % 2 == 0) ? 1 : -1;
      const int next_node_idx = group_to_node[(cur_group_idx + dir * distance[i])];
      rec_map.ranks[i] = next_node_idx;
      // get receive block information
      const int recv_block_start = cur_group_idx / distance[i];
      rec_map.recv_block_start[i] = group_block_start[static_cast<size_t>(recv_block_start) * distance[i]];
      int recv_block_len = 0;
      // accumulate block len
      for (int j = 0; j < distance[i]; ++j) {
        recv_block_len += group_block_len[recv_block_start * distance[i] + j];
      }
      rec_map.recv_block_len[i] = recv_block_len;
      // get send block information
      const int send_block_start = (cur_group_idx + dir * distance[i]) / distance[i];
      rec_map.send_block_start[i] = group_block_start[static_cast<size_t>(send_block_start) * distance[i]];
      int send_block_len = 0;
      // accumulate block len
      for (int j = 0; j < distance[i]; ++j) {
        send_block_len += group_block_len[send_block_start * distance[i] + j];
      }
      rec_map.send_block_len[i] = send_block_len;
    }
    return rec_map;
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/network/linkers.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_NETWORK_LINKERS_H_
#define LIGHTGBM_SRC_NETWORK_LINKERS_H_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/network.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <algorithm>
#include <chrono>
#include <ctime>
#include <memory>
#include <thread>
#include <vector>

#ifdef USE_SOCKET
#include "socket_wrapper.hpp"
#endif

#ifdef USE_MPI
#include <mpi.h>
#define MPI_SAFE_CALL(mpi_return) CHECK((mpi_return) == MPI_SUCCESS)
#endif

namespace LightGBM {

/*!
* \brief A network basic communication wrapper.
* Will wrap low level communication methods, e.g. mpi, socket and so on.
* This class will wrap all linkers to other machines if needs
*/
class Linkers {
 public:
  Linkers() {
    is_init_ = false;
  }
  /*!
  * \brief Constructor
  * \param config Config of network settings
  */
  explicit Linkers(Config config);
  /*!
  * \brief Destructor
  */
  ~Linkers();
  /*!
  * \brief Recv data, blocking
  * \param rank Which rank will send data to local machine
  * \param data Pointer of receive data
  * \param len Recv size, will block until receive len size of data
  */
  inline void Recv(int rank, char* data, int len) const;

  inline void Recv(int rank, char* data, int64_t len) const;

  /*!
  * \brief Send data, blocking
  * \param rank Which rank local machine will send to
  * \param data Pointer of send data
  * \param len Send size
  */
  inline void Send(int rank, char* data, int len) const;

  inline void Send(int rank, char* data, int64_t len) const;
  /*!
  * \brief Send and Recv at same time, blocking
  * \param send_rank
  * \param send_data
  * \param send_len
  * \param recv_rank
  * \param recv_data
  * \param recv_len
  */
  inline void SendRecv(int send_rank, char* send_data, int send_len,
                       int recv_rank, char* recv_data, int recv_len);

  inline void SendRecv(int send_rank, char* send_data, int64_t send_len,
                       int recv_rank, char* recv_data, int64_t recv_len);
  /*!
  * \brief Get rank of local machine
  */
  inline int rank();
  /*!
  * \brief Get total number of machines
  */
  inline int num_machines();
  /*!
  * \brief Get Bruck map of this network
  */
  inline const BruckMap& bruck_map();
  /*!
  * \brief Get Recursive Halving map of this network
  */
  inline const RecursiveHalvingMap& recursive_halving_map();

  #ifdef USE_SOCKET
  /*!
  * \brief Bind local listen to port
  * \param port Local listen port
  */
  void TryBind(int port);
  /*!
  * \brief Set socket to rank
  * \param rank
  * \param socket
  */
  void SetLinker(int rank, const TcpSocket& socket);
  /*!
  * \brief Thread for listening
  * \param incoming_cnt Number of incoming machines
  */
  void ListenThread(int incoming_cnt);
  /*!
  * \brief Construct network topo
  */
  void Construct();
  /*!
  * \brief Parser machines information from file
  * \param machines
  * \param filename
  */
  void ParseMachineList(const std::string& machines, const std::string& filename);
  /*!
  * \brief Check one linker is connected or not
  * \param rank
  * \return True if linker is connected
  */
  bool CheckLinker(int rank);
  /*!
  * \brief Print connected linkers
  */
  void PrintLinkers();

  #endif  // USE_SOCKET

  #ifdef USE_MPI

  /*!
  * \brief Check if MPI has been initialized
  */
  static bool IsMpiInitialized();

  /*!
  * \brief Finalize the MPI session if it was initialized
  */
  static void MpiFinalizeIfIsParallel();

  /*!
  * \brief Abort the MPI session if it was initialized (called in case there was a error that needs abrupt ending)
  */
  static void MpiAbortIfIsParallel();

  #endif

 private:
  /*! \brief Rank of local machine */
  int rank_;
  /*! \brief Total number machines */
  int num_machines_;
  /*! \brief Bruck map */
  BruckMap bruck_map_;
  /*! \brief Recursive Halving map */
  RecursiveHalvingMap recursive_halving_map_;

  std::chrono::duration<double, std::milli> network_time_;

  bool is_init_;

  #ifdef USE_SOCKET
  /*! \brief use to store client ips */
  std::vector<std::string> client_ips_;
  /*! \brief use to store client ports */
  std::vector<int> client_ports_;
  /*! \brief time out for sockets, in minutes */
  int socket_timeout_;
  /*! \brief Local listen ports */
  int local_listen_port_;
  /*! \brief Linkers */
  std::vector<std::unique_ptr<TcpSocket>> linkers_;
  /*! \brief Local socket listener */
  std::unique_ptr<TcpSocket> listener_;
  #endif  // USE_SOCKET
};


inline int Linkers::rank() {
  return rank_;
}

inline int Linkers::num_machines() {
  return num_machines_;
}

inline const BruckMap& Linkers::bruck_map() {
  return bruck_map_;
}

inline const RecursiveHalvingMap& Linkers::recursive_halving_map() {
  return recursive_halving_map_;
}

inline void Linkers::Recv(int rank, char* data, int64_t len) const {
  int64_t used = 0;
  do {
    int cur_size = static_cast<int>(std::min<int64_t>(len - used, INT32_MAX));
    Recv(rank, data + used, cur_size);
    used += cur_size;
  } while (used < len);
}

inline void Linkers::Send(int rank, char* data, int64_t len) const {
  int64_t used = 0;
  do {
    int cur_size = static_cast<int>(std::min<int64_t>(len - used, INT32_MAX));
    Send(rank, data + used, cur_size);
    used += cur_size;
  } while (used < len);
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int64_t send_len,
                              int recv_rank, char* recv_data, int64_t recv_len) {
  auto start_time = std::chrono::high_resolution_clock::now();
  std::thread send_worker(
    [this, send_rank, send_data, send_len]() {
    Send(send_rank, send_data, send_len);
  });
  Recv(recv_rank, recv_data, recv_len);
  send_worker.join();
  // wait for send complete
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  network_time_ += std::chrono::duration<double, std::milli>(end_time - start_time);
}

#ifdef USE_SOCKET

inline void Linkers::Recv(int rank, char* data, int len) const {
  int recv_cnt = 0;
  while (recv_cnt < len) {
    recv_cnt += linkers_[rank]->Recv(data + recv_cnt,
      // len - recv_cnt
      std::min(len - recv_cnt, SocketConfig::kMaxReceiveSize));
  }
}

inline void Linkers::Send(int rank, char* data, int len) const {
  if (len <= 0) {
    return;
  }
  int send_cnt = 0;
  while (send_cnt < len) {
    send_cnt += linkers_[rank]->Send(data + send_cnt, len - send_cnt);
  }
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int send_len,
                              int recv_rank, char* recv_data, int recv_len) {
  auto start_time = std::chrono::high_resolution_clock::now();
  if (send_len < SocketConfig::kSocketBufferSize) {
    // if buffer is enough, send will non-blocking
    Send(send_rank, send_data, send_len);
    Recv(recv_rank, recv_data, recv_len);
  } else {
    // if buffer is not enough, use another thread to send, since send will be blocking
    std::thread send_worker(
      [this, send_rank, send_data, send_len]() {
      Send(send_rank, send_data, send_len);
    });
    Recv(recv_rank, recv_data, recv_len);
    send_worker.join();
  }
  // wait for send complete
  auto end_time = std::chrono::high_resolution_clock::now();
  // output used time on each iteration
  network_time_ += std::chrono::duration<double, std::milli>(end_time - start_time);
}

#endif  // USE_SOCKET

#ifdef USE_MPI

inline void Linkers::Recv(int rank, char* data, int len) const {
  MPI_Status status;
  int read_cnt = 0;
  while (read_cnt < len) {
    MPI_SAFE_CALL(MPI_Recv(data + read_cnt, len - read_cnt, MPI_BYTE, rank, MPI_ANY_TAG, MPI_COMM_WORLD, &status));
    int cur_cnt;
    MPI_SAFE_CALL(MPI_Get_count(&status, MPI_BYTE, &cur_cnt));
    read_cnt += cur_cnt;
  }
}

inline void Linkers::Send(int rank, char* data, int len) const {
  if (len <= 0) {
    return;
  }
  MPI_Status status;
  MPI_Request send_request;
  MPI_SAFE_CALL(MPI_Isend(data, len, MPI_BYTE, rank, 0, MPI_COMM_WORLD, &send_request));
  MPI_SAFE_CALL(MPI_Wait(&send_request, &status));
}

inline void Linkers::SendRecv(int send_rank, char* send_data, int send_len,
                              int recv_rank, char* recv_data, int recv_len) {
  MPI_Request send_request;
  // send first, non-blocking
  MPI_SAFE_CALL(MPI_Isend(send_data, send_len, MPI_BYTE, send_rank, 0, MPI_COMM_WORLD, &send_request));
  // then receive, blocking
  MPI_Status status;
  int read_cnt = 0;
  while (read_cnt < recv_len) {
    MPI_SAFE_CALL(MPI_Recv(recv_data + read_cnt, recv_len - read_cnt, MPI_BYTE, recv_rank, 0, MPI_COMM_WORLD, &status));
    int cur_cnt;
    MPI_SAFE_CALL(MPI_Get_count(&status, MPI_BYTE, &cur_cnt));
    read_cnt += cur_cnt;
  }
  // wait for send complete
  MPI_SAFE_CALL(MPI_Wait(&send_request, &status));
}

#endif  // USE_MPI
}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_NETWORK_LINKERS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/network/linkers_mpi.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_MPI

#include "linkers.h"

#include <iostream>

namespace LightGBM {

Linkers::Linkers(Config) {
  is_init_ = false;
  int argc = 0;
  char**argv = nullptr;
  int flag = 0;
  MPI_SAFE_CALL(MPI_Initialized(&flag));  // test if MPI has been initialized
  if (!flag) {  // if MPI not started, start it
    MPI_SAFE_CALL(MPI_Init_thread(&argc, &argv, MPI_THREAD_SERIALIZED, &flag));
  }
  MPI_SAFE_CALL(MPI_Comm_size(MPI_COMM_WORLD, &num_machines_));
  MPI_SAFE_CALL(MPI_Comm_rank(MPI_COMM_WORLD, &rank_));
  // wait for all client start up
  MPI_SAFE_CALL(MPI_Barrier(MPI_COMM_WORLD));
  bruck_map_ = BruckMap::Construct(rank_, num_machines_);
  recursive_halving_map_ = RecursiveHalvingMap::Construct(rank_, num_machines_);
  is_init_ = true;
}

Linkers::~Linkers() {
  // Don't call MPI_Finalize() here: If the destructor was called because only this node had an exception, calling MPI_Finalize() will cause all nodes to hang.
  // Instead we will handle finalize/abort for MPI in main().
}

bool Linkers::IsMpiInitialized() {
  int is_mpi_init;
  MPI_SAFE_CALL(MPI_Initialized(&is_mpi_init));
  return is_mpi_init;
}

void Linkers::MpiFinalizeIfIsParallel() {
  if (IsMpiInitialized()) {
    Log::Debug("Finalizing MPI session.");
    MPI_SAFE_CALL(MPI_Finalize());
  }
}

void Linkers::MpiAbortIfIsParallel() {
  try {
    if (IsMpiInitialized()) {
      std::cerr << "Aborting MPI communication." << std::endl << std::flush;
      MPI_SAFE_CALL(MPI_Abort(MPI_COMM_WORLD, -1));;
    }
  }
  catch (...) {
    std::cerr << "Exception was raised before aborting MPI. Aborting process..." << std::endl << std::flush;
    abort();
  }
}

}  // namespace LightGBM
#endif  // USE_MPI


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/network/linkers_socket.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_SOCKET

#include <LightGBM/config.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/text_reader.h>

#include <algorithm>
#include <chrono>
#include <cstring>
#include <memory>
#include <string>
#include <thread>
#include <unordered_map>
#include <unordered_set>
#include <vector>

#include "linkers.h"

namespace LightGBM {

Linkers::Linkers(Config config) {
  is_init_ = false;
  // start up socket
  TcpSocket::Startup();
  network_time_ = std::chrono::duration<double, std::milli>(0);
  num_machines_ = config.num_machines;
  local_listen_port_ = config.local_listen_port;
  socket_timeout_ = config.time_out;
  rank_ = -1;
  // parse clients from file
  ParseMachineList(config.machines, config.machine_list_filename);

  if (rank_ == -1) {
    // get ip list of local machine
    std::unordered_set<std::string> local_ip_list = TcpSocket::GetLocalIpList();
    // get local rank
    for (size_t i = 0; i < client_ips_.size(); ++i) {
      if (local_ip_list.count(client_ips_[i]) > 0 && client_ports_[i] == local_listen_port_) {
        rank_ = static_cast<int>(i);
        break;
      }
    }
  }
  if (rank_ == -1) {
    Log::Fatal("Machine list file doesn't contain the local machine");
  }
  // construct listener
  listener_ = std::unique_ptr<TcpSocket>(new TcpSocket());
  TryBind(local_listen_port_);

  for (int i = 0; i < num_machines_; ++i) {
    linkers_.push_back(nullptr);
  }

  // construct communication topo
  bruck_map_ = BruckMap::Construct(rank_, num_machines_);
  recursive_halving_map_ = RecursiveHalvingMap::Construct(rank_, num_machines_);

  // construct linkers
  Construct();
  // free listener
  listener_->Close();
  is_init_ = true;
}

Linkers::~Linkers() {
  if (is_init_) {
    for (size_t i = 0; i < linkers_.size(); ++i) {
      if (linkers_[i] != nullptr) {
        linkers_[i]->Close();
      }
    }
    TcpSocket::Finalize();
    Log::Info("Finished linking network in %f seconds", network_time_ * 1e-3);
  }
}

void Linkers::ParseMachineList(const std::string& machines, const std::string& filename) {
  std::vector<std::string> lines;
  if (machines.empty()) {
    TextReader<size_t> machine_list_reader(filename.c_str(), false);
    machine_list_reader.ReadAllLines();
    if (machine_list_reader.Lines().empty()) {
      Log::Fatal("Machine list file %s doesn't exist", filename.c_str());
    }
    lines = machine_list_reader.Lines();
  } else {
    lines = Common::Split(machines.c_str(), ',');
  }
  for (auto& line : lines) {
    line = Common::Trim(line);
    if (line.find("rank=") != std::string::npos) {
      std::vector<std::string> str_after_split = Common::Split(line.c_str(), '=');
      Common::Atoi(str_after_split[1].c_str(), &rank_);
      continue;
    }
    std::vector<std::string> str_after_split = Common::Split(line.c_str(), ' ');
    if (str_after_split.size() != 2) {
      str_after_split = Common::Split(line.c_str(), ':');
      if (str_after_split.size() != 2) {
        continue;
      }
    }
    if (client_ips_.size() >= static_cast<size_t>(num_machines_)) {
      Log::Warning("machine_list size is larger than the parameter num_machines, ignoring redundant entries");
      break;
    }
    str_after_split[0] = Common::Trim(str_after_split[0]);
    str_after_split[1] = Common::Trim(str_after_split[1]);
    client_ips_.push_back(str_after_split[0]);
    client_ports_.push_back(atoi(str_after_split[1].c_str()));
  }
  if (client_ips_.empty()) {
    Log::Fatal("Cannot find any ip and port.\n"
               "Please check machine_list_filename or machines parameter");
  }
  if (client_ips_.size() != static_cast<size_t>(num_machines_)) {
    Log::Warning("World size is larger than the machine_list size, change world size to %zu", client_ips_.size());
    num_machines_ = static_cast<int>(client_ips_.size());
  }
}

void Linkers::TryBind(int port) {
  Log::Info("Trying to bind port %d...", port);
  if (listener_->Bind(port)) {
    Log::Info("Binding port %d succeeded", port);
  } else {
    Log::Fatal("Binding port %d failed", port);
  }
}

void Linkers::SetLinker(int rank, const TcpSocket& socket) {
  linkers_[rank].reset(new TcpSocket(socket));
  // set timeout
  linkers_[rank]->SetTimeout(socket_timeout_ * 1000 * 60);
}

void Linkers::ListenThread(int incoming_cnt) {
  Log::Info("Listening...");
  char buffer[100];
  int connected_cnt = 0;
  while (connected_cnt < incoming_cnt) {
    // accept incoming socket
    TcpSocket handler = listener_->Accept();
    if (handler.IsClosed()) {
      continue;
    }
    // receive rank
    int read_cnt = 0;
    int size_of_int = static_cast<int>(sizeof(int));
    while (read_cnt < size_of_int) {
      int cur_read_cnt = handler.Recv(buffer + read_cnt, size_of_int - read_cnt);
      read_cnt += cur_read_cnt;
    }
    int* ptr_in_rank = reinterpret_cast<int*>(buffer);
    int in_rank = *ptr_in_rank;
    if (in_rank < 0 || in_rank >= num_machines_) {
      Log::Fatal("Invalid rank %d found during initialization of linkers. The world size is %d.", in_rank, num_machines_);
    }
    // add new socket
    SetLinker(in_rank, handler);
    ++connected_cnt;
  }
}

void Linkers::Construct() {
  // save ranks that need to connect with
  std::unordered_map<int, int> need_connect;
  for (int i = 0; i < num_machines_; ++i) {
    if (i != rank_) {
      need_connect[i] = 1;
    }
  }
  int incoming_cnt = 0;
  for (auto it = need_connect.begin(); it != need_connect.end(); ++it) {
    int machine_rank = it->first;
    if (machine_rank < rank_) {
      ++incoming_cnt;
    }
  }

  // start listener
  listener_->SetTimeout(socket_timeout_ * 1000 * 60);
  listener_->Listen(incoming_cnt);
  std::thread listen_thread(&Linkers::ListenThread, this, incoming_cnt);
  const int connect_fail_constant_factor = 20;
  const int connect_fail_retries_scale_factor = static_cast<int>(num_machines_ / connect_fail_constant_factor);
  const int connect_fail_retry_cnt = std::max(connect_fail_constant_factor, connect_fail_retries_scale_factor);
  const int connect_fail_retry_first_delay_interval = 200;  // 0.2 s
  const float connect_fail_retry_delay_factor = 1.3f;
  // start connect
  for (auto it = need_connect.begin(); it != need_connect.end(); ++it) {
    int out_rank = it->first;
    // let smaller rank connect to larger rank
    if (out_rank > rank_) {
      int connect_fail_delay_time = connect_fail_retry_first_delay_interval;
      for (int i = 0; i < connect_fail_retry_cnt; ++i) {
        TcpSocket cur_socket;
        if (cur_socket.Connect(client_ips_[out_rank].c_str(), client_ports_[out_rank])) {
          // send local rank
          cur_socket.Send(reinterpret_cast<const char*>(&rank_), sizeof(rank_));
          SetLinker(out_rank, cur_socket);
          break;
        } else {
          Log::Warning("Connecting to rank %d failed, waiting for %d milliseconds", out_rank, connect_fail_delay_time);
          cur_socket.Close();
          std::this_thread::sleep_for(std::chrono::milliseconds(connect_fail_delay_time));
          connect_fail_delay_time = static_cast<int>(connect_fail_delay_time * connect_fail_retry_delay_factor);
        }
      }
    }
  }
  // wait for listener
  listen_thread.join();
  // print connected linkers
  PrintLinkers();
}

bool Linkers::CheckLinker(int rank) {
  if (linkers_[rank] == nullptr || linkers_[rank]->IsClosed()) {
    return false;
  }
  return true;
}

void Linkers::PrintLinkers() {
  for (int i = 0; i < num_machines_; ++i) {
    if (CheckLinker(i)) {
      Log::Info("Connected to rank %d", i);
    }
  }
}

}  // namespace LightGBM

#endif  // USE_SOCKET


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/network/network.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/network.h>

#include <LightGBM/utils/common.h>

#include <algorithm>
#include <cstdlib>
#include <cstring>
#include <memory>
#include <vector>

#include "linkers.h"

namespace LightGBM {

// static member definition
THREAD_LOCAL int Network::num_machines_ = 1;
THREAD_LOCAL int Network::rank_ = 0;
THREAD_LOCAL std::unique_ptr<Linkers> Network::linkers_;
THREAD_LOCAL BruckMap Network::bruck_map_;
THREAD_LOCAL RecursiveHalvingMap Network::recursive_halving_map_;
THREAD_LOCAL std::vector<comm_size_t> Network::block_start_;
THREAD_LOCAL std::vector<comm_size_t>  Network::block_len_;
THREAD_LOCAL comm_size_t Network::buffer_size_ = 0;
THREAD_LOCAL std::vector<char> Network::buffer_;
THREAD_LOCAL ReduceScatterFunction Network::reduce_scatter_ext_fun_ = nullptr;
THREAD_LOCAL AllgatherFunction Network::allgather_ext_fun_ = nullptr;


void Network::Init(Config config) {
  if (config.num_machines > 1) {
    linkers_.reset(new Linkers(config));
    rank_ = linkers_->rank();
    num_machines_ = linkers_->num_machines();
    bruck_map_ = linkers_->bruck_map();
    recursive_halving_map_ = linkers_->recursive_halving_map();
    block_start_ = std::vector<comm_size_t>(num_machines_);
    block_len_ = std::vector<comm_size_t>(num_machines_);
    buffer_size_ = 1024 * 1024;
    buffer_.resize(buffer_size_);
    Log::Info("Local rank: %d, total number of machines: %d", rank_, num_machines_);
  }
}

void Network::Init(int num_machines, int rank,
                   ReduceScatterFunction reduce_scatter_ext_fun, AllgatherFunction allgather_ext_fun) {
  if (num_machines > 1) {
    rank_ = rank;
    num_machines_ = num_machines;
    block_start_ = std::vector<comm_size_t>(num_machines_);
    block_len_ = std::vector<comm_size_t>(num_machines_);
    buffer_size_ = 1024 * 1024;
    buffer_.resize(buffer_size_);
    reduce_scatter_ext_fun_ = reduce_scatter_ext_fun;
    allgather_ext_fun_ = allgather_ext_fun;
    Log::Info("Local rank: %d, total number of machines: %d", rank_, num_machines_);
  }
}

void Network::Dispose() {
  num_machines_ = 1;
  rank_ = 0;
  linkers_.reset(new Linkers());
  reduce_scatter_ext_fun_ = nullptr;
  allgather_ext_fun_ = nullptr;
}

void Network::Allreduce(char* input, comm_size_t input_size, int type_size, char* output, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  comm_size_t count = input_size / type_size;
  // if small package or small count , do it by all gather.(reduce the communication times.)
  if (count < num_machines_ || input_size < 4096) {
    AllreduceByAllGather(input, input_size, type_size, output, reducer);
    return;
  }
  // assign the blocks to every rank.
  comm_size_t step = (count + num_machines_ - 1) / num_machines_;
  if (step < 1) {
    step = 1;
  }
  block_start_[0] = 0;
  for (int i = 0; i < num_machines_ - 1; ++i) {
    block_len_[i] = std::min<comm_size_t>(step * type_size, input_size - block_start_[i]);
    block_start_[i + 1] = block_start_[i] + block_len_[i];
  }
  block_len_[num_machines_ - 1] = input_size - block_start_[num_machines_ - 1];
  // do reduce scatter
  ReduceScatter(input, input_size, type_size, block_start_.data(), block_len_.data(), output, input_size, reducer);
  // do all gather
  Allgather(output, block_start_.data(), block_len_.data(), output, input_size);
}

void Network::AllreduceByAllGather(char* input, comm_size_t input_size, int type_size, char* output, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  // assign blocks
  comm_size_t all_size = input_size * num_machines_;
  block_start_[0] = 0;
  block_len_[0] = input_size;
  for (int i = 1; i < num_machines_; ++i) {
    block_start_[i] = block_start_[i - 1] + block_len_[i - 1];
    block_len_[i] = input_size;
  }
  // need use buffer here, since size of "output" is smaller than size after all gather
  if (input_size*num_machines_ > buffer_size_) {
    buffer_size_ = input_size*num_machines_;
    buffer_.resize(buffer_size_);
  }

  Allgather(input, block_start_.data(), block_len_.data(), buffer_.data(), all_size);
  for (int i = 1; i < num_machines_; ++i) {
    reducer(buffer_.data() + block_start_[i], buffer_.data() + block_start_[0], type_size, input_size);
  }
  // copy back
  std::memcpy(output, buffer_.data(), input_size);
}

void Network::Allgather(char* input, comm_size_t send_size, char* output) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
    return;
  }
  // assign blocks
  block_start_[0] = 0;
  block_len_[0] = send_size;
  for (int i = 1; i < num_machines_; ++i) {
    block_start_[i] = block_start_[i - 1] + block_len_[i - 1];
    block_len_[i] = send_size;
  }
  // start all gather
  Allgather(input, block_start_.data(), block_len_.data(), output, send_size * num_machines_);
}

void Network::Allgather(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  if (allgather_ext_fun_ != nullptr) {
    return allgather_ext_fun_(input, block_len[rank_], block_start, block_len, num_machines_, output, all_size);
  }
  const comm_size_t kRingThreshold = 10 * 1024 * 1024;  // 10MB
  const int kRingNodeThreshold = 64;
  if (all_size > kRingThreshold && num_machines_ < kRingNodeThreshold) {
    // when num_machines is small and data is large
    AllgatherRing(input, block_start, block_len, output, all_size);
  } else if (recursive_halving_map_.is_power_of_2) {
    AllgatherRecursiveDoubling(input, block_start, block_len, output, all_size);
  } else {
    AllgatherBruck(input, block_start, block_len, output, all_size);
  }
}

void Network::AllgatherBruck(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t all_size) {
  comm_size_t write_pos = 0;
  // use output as receive buffer
  std::memcpy(output, input, block_len[rank_]);
  write_pos += block_len[rank_];
  int accumulated_block = 1;
  for (int i = 0; i < bruck_map_.k; ++i) {
    // get current local block size
    int cur_block_size = std::min(1 << i, num_machines_ - accumulated_block);
    // get out rank
    int out_rank = bruck_map_.out_ranks[i];
    // get in rank
    int in_rank = bruck_map_.in_ranks[i];
    // get send information
    comm_size_t need_send_len = 0;
    // get recv information
    comm_size_t need_recv_len = 0;
    for (int j = 0; j < cur_block_size; ++j) {
      need_send_len += block_len[(rank_ + j) % num_machines_];
      need_recv_len += block_len[(rank_ + accumulated_block + j) % num_machines_];
    }
    // send and recv at same time
    linkers_->SendRecv(out_rank, output, need_send_len, in_rank, output + write_pos, need_recv_len);
    write_pos += need_recv_len;
    accumulated_block += cur_block_size;
  }
  // rotate in-place
  std::reverse<char*>(output, output + all_size);
  std::reverse<char*>(output, output + block_start[rank_]);
  std::reverse<char*>(output + block_start[rank_], output + all_size);
}

void Network::AllgatherRecursiveDoubling(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t) {
  // use output as receive buffer
  std::memcpy(output + block_start[rank_], input, block_len[rank_]);
  for (int i = 0; i < bruck_map_.k; ++i) {
    // get current local block size
    int cur_step = 1 << i;
    const int vgroup = rank_ / cur_step;
    const int vrank = vgroup * cur_step;
    int target = rank_ + cur_step;
    int target_vrank = (vgroup + 1) * cur_step;
    if (vgroup & 1) {
      target = rank_ - cur_step;
      target_vrank = (vgroup - 1) * cur_step;
    }
    // get send information
    comm_size_t need_send_len = 0;
    // get recv information
    comm_size_t need_recv_len = 0;
    for (int j = 0; j < cur_step; ++j) {
      need_send_len += block_len[(vrank + j)];
      need_recv_len += block_len[(target_vrank + j)];
    }
    // send and recv at same time
    linkers_->SendRecv(target, output + block_start[vrank], need_send_len,
                       target, output + block_start[target_vrank], need_recv_len);
  }
}

void Network::AllgatherRing(char* input, const comm_size_t* block_start, const comm_size_t* block_len, char* output, comm_size_t) {
  // use output as receive buffer
  std::memcpy(output + block_start[rank_], input, block_len[rank_]);
  int out_rank = (rank_ + 1) % num_machines_;
  int in_rank = (rank_ - 1 + num_machines_) % num_machines_;
  int out_block = rank_;
  int in_block = in_rank;
  for (int i = 1; i < num_machines_; ++i) {
    // send and recv at same time
    linkers_->SendRecv(out_rank, output + block_start[out_block], block_len[out_block],
                       in_rank, output + block_start[in_block], block_len[in_block]);
    out_block = (out_block - 1 + num_machines_) % num_machines_;
    in_block = (in_block - 1 + num_machines_) % num_machines_;
  }
}

void Network::ReduceScatter(char* input, comm_size_t input_size, int type_size,
                            const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                            comm_size_t output_size, const ReduceFunction& reducer) {
  if (num_machines_ <= 1) {
    Log::Fatal("Please initialize the network interface first");
  }
  if (reduce_scatter_ext_fun_ != nullptr) {
    return reduce_scatter_ext_fun_(input, input_size, type_size, block_start, block_len, num_machines_, output, output_size, reducer);
  }
  const comm_size_t kRingThreshold = 10 * 1024 * 1024;  // 10MB
  if (recursive_halving_map_.is_power_of_2 || input_size < kRingThreshold) {
    ReduceScatterRecursiveHalving(input, input_size, type_size, block_start, block_len, output, output_size, reducer);
  } else {
    ReduceScatterRing(input, input_size, type_size, block_start, block_len, output, output_size, reducer);
  }
}

void Network::ReduceScatterRecursiveHalving(char* input, comm_size_t input_size, int type_size,
                                            const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                                            comm_size_t, const ReduceFunction& reducer) {
  if (!recursive_halving_map_.is_power_of_2) {
    if (recursive_halving_map_.type == RecursiveHalvingNodeType::Other) {
      // send local data to neighbor first
      linkers_->Send(recursive_halving_map_.neighbor, input, input_size);
    } else if (recursive_halving_map_.type == RecursiveHalvingNodeType::GroupLeader) {
      // receive neighbor data first
      int need_recv_cnt = input_size;
      linkers_->Recv(recursive_halving_map_.neighbor, output, need_recv_cnt);
      // reduce
      reducer(output, input, type_size, input_size);
    }
  }
  if (recursive_halving_map_.type != RecursiveHalvingNodeType::Other) {
    for (int i = 0; i < recursive_halving_map_.k; ++i) {
      // get target
      int target = recursive_halving_map_.ranks[i];
      comm_size_t send_block_start = recursive_halving_map_.send_block_start[i];
      comm_size_t recv_block_start = recursive_halving_map_.recv_block_start[i];
      // get send information
      comm_size_t send_size = 0;
      for (int j = 0; j < recursive_halving_map_.send_block_len[i]; ++j) {
        send_size += block_len[send_block_start + j];
      }
      // get recv information
      comm_size_t need_recv_cnt = 0;
      for (int j = 0; j < recursive_halving_map_.recv_block_len[i]; ++j) {
        need_recv_cnt += block_len[recv_block_start + j];
      }
      // send and recv at same time
      linkers_->SendRecv(target, input + block_start[send_block_start], send_size, target, output, need_recv_cnt);
      // reduce
      reducer(output, input + block_start[recv_block_start], type_size, need_recv_cnt);
    }
  }
  if (!recursive_halving_map_.is_power_of_2) {
    if (recursive_halving_map_.type == RecursiveHalvingNodeType::GroupLeader) {
      // send result to neighbor
      linkers_->Send(recursive_halving_map_.neighbor,
                     input + block_start[recursive_halving_map_.neighbor],
                     block_len[recursive_halving_map_.neighbor]);
    } else if (recursive_halving_map_.type == RecursiveHalvingNodeType::Other) {
      // receive result from neighbor
      int need_recv_cnt = block_len[rank_];
      linkers_->Recv(recursive_halving_map_.neighbor, output, need_recv_cnt);
      return;
    }
  }
  // copy result
  std::memcpy(output, input + block_start[rank_], block_len[rank_]);
}

void Network::ReduceScatterRing(char* input, comm_size_t, int type_size,
                                const comm_size_t* block_start, const comm_size_t* block_len, char* output,
                                comm_size_t, const ReduceFunction& reducer) {
  const int out_rank = (rank_ + 1) % num_machines_;
  const int in_rank = (rank_ - 1 + num_machines_) % num_machines_;
  int out_block = in_rank;
  int in_block = (in_rank - 1 + num_machines_) % num_machines_;
  for (int i = 1; i < num_machines_; ++i) {
    linkers_->SendRecv(out_rank, input + block_start[out_block], block_len[out_block],
                       in_rank, output, block_len[in_block]);
    reducer(output, input + block_start[in_block], type_size, block_len[in_block]);
    out_block = (out_block - 1 + num_machines_) % num_machines_;
    in_block = (in_block - 1 + num_machines_) % num_machines_;
  }
  std::memcpy(output, input + block_start[rank_], block_len[rank_]);
}

int Network::rank() {
  return rank_;
}

int Network::num_machines() {
  return num_machines_;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/network/socket_wrapper.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_
#define LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_
#ifdef USE_SOCKET

#include <LightGBM/utils/log.h>

#include <string>
#include <cerrno>
#include <cstdlib>
#include <unordered_set>

#if defined(_WIN32)

#ifdef _MSC_VER
#define NOMINMAX
#endif

#include <winsock2.h>
#include <ws2tcpip.h>
#include <iphlpapi.h>

#else

#include <arpa/inet.h>
#include <fcntl.h>
#include <netdb.h>
#include <netinet/in.h>
#include <netinet/tcp.h>
#include <sys/ioctl.h>
#include <sys/socket.h>
#include <sys/types.h>
#include <unistd.h>

#include <ifaddrs.h>
#include <sys/time.h>

#endif  // defined(_WIN32)

#ifdef _MSC_VER
#pragma comment(lib, "Ws2_32.lib")
#pragma comment(lib, "IPHLPAPI.lib")
#endif

namespace LightGBM {

#ifndef _WIN32

typedef int SOCKET;
const int INVALID_SOCKET = -1;
#define SOCKET_ERROR -1

#endif

#ifdef _WIN32

#define MALLOC(x) HeapAlloc(GetProcessHeap(), 0, (x))
#define FREE(x) HeapFree(GetProcessHeap(), 0, (x))

// existence of inet_pton is checked in CMakeLists.txt and configure.win, then stored in WIN_HAS_INET_PTON
#ifndef WIN_HAS_INET_PTON
inline int inet_pton(int af, const char *src, void *dst) {
  struct sockaddr_storage ss;
  int size = sizeof(ss);
  char src_copy[INET6_ADDRSTRLEN + 1];

  ZeroMemory(&ss, sizeof(ss));
  /* stupid non-const API */
  strncpy(src_copy, src, INET6_ADDRSTRLEN + 1);
  src_copy[INET6_ADDRSTRLEN] = 0;

  if (WSAStringToAddress(src_copy, af, NULL, (struct sockaddr *)&ss, &size) == 0) {
    switch (af) {
    case AF_INET:
      *(struct in_addr *)dst = ((struct sockaddr_in *)&ss)->sin_addr;
      return 1;
    case AF_INET6:
      *(struct in6_addr *)dst = ((struct sockaddr_in6 *)&ss)->sin6_addr;
      return 1;
    }
  }
  return 0;
}
#endif
#endif

namespace SocketConfig {
const int kSocketBufferSize = 100 * 1000;
const int kMaxReceiveSize = 100 * 1000;
const int kNoDelay = 1;
}

class TcpSocket {
 public:
  TcpSocket() {
    sockfd_ = socket(AF_INET, SOCK_STREAM, IPPROTO_TCP);
    if (sockfd_ == INVALID_SOCKET) {
      Log::Fatal("Socket construction error");
      return;
    }
    ConfigSocket();
  }

  explicit TcpSocket(SOCKET socket) {
    sockfd_ = socket;
    if (sockfd_ == INVALID_SOCKET) {
      Log::Fatal("Passed socket error");
      return;
    }
    ConfigSocket();
  }

  TcpSocket(const TcpSocket &object) {
    sockfd_ = object.sockfd_;
    ConfigSocket();
  }
  ~TcpSocket() {
  }
  inline void SetTimeout(int timeout_ms) {
#if defined(_WIN32)
    DWORD timeout = static_cast<DWORD>(timeout_ms);
    setsockopt(sockfd_, SOL_SOCKET, SO_RCVTIMEO, reinterpret_cast<const char*>(&timeout), sizeof(timeout));
#else
    struct timeval tv;
    tv.tv_sec = timeout_ms / 1000;
    tv.tv_usec = (timeout_ms % 1000) * 1000;
    setsockopt(sockfd_, SOL_SOCKET, SO_RCVTIMEO, &tv, sizeof(tv));
#endif
  }
  inline void ConfigSocket() {
    if (sockfd_ == INVALID_SOCKET) {
      return;
    }

    if (setsockopt(sockfd_, SOL_SOCKET, SO_RCVBUF, reinterpret_cast<const char*>(&SocketConfig::kSocketBufferSize), sizeof(SocketConfig::kSocketBufferSize)) != 0) {
      Log::Warning("Set SO_RCVBUF failed, please increase your net.core.rmem_max to 100k at least");
    }

    if (setsockopt(sockfd_, SOL_SOCKET, SO_SNDBUF, reinterpret_cast<const char*>(&SocketConfig::kSocketBufferSize), sizeof(SocketConfig::kSocketBufferSize)) != 0) {
      Log::Warning("Set SO_SNDBUF failed, please increase your net.core.wmem_max to 100k at least");
    }
    if (setsockopt(sockfd_, IPPROTO_TCP, TCP_NODELAY, reinterpret_cast<const char*>(&SocketConfig::kNoDelay), sizeof(SocketConfig::kNoDelay)) != 0) {
      Log::Warning("Set TCP_NODELAY failed");
    }
  }

  inline static void Startup() {
#if defined(_WIN32)
    WSADATA wsa_data;
    if (WSAStartup(MAKEWORD(2, 2), &wsa_data) == -1) {
      Log::Fatal("Socket error: WSAStartup error");
    }
    if (LOBYTE(wsa_data.wVersion) != 2 || HIBYTE(wsa_data.wVersion) != 2) {
      WSACleanup();
      Log::Fatal("Socket error: Winsock.dll version error");
    }
#else
#endif
  }
  inline static void Finalize() {
#if defined(_WIN32)
    WSACleanup();
#endif
  }

  inline static int GetLastError() {
#if defined(_WIN32)
    return WSAGetLastError();
#else
    return errno;
#endif
  }



#if defined(_WIN32)
  inline static std::unordered_set<std::string> GetLocalIpList() {
    std::unordered_set<std::string> ip_list;
    char buffer[512];
    // get hostName
    if (gethostname(buffer, sizeof(buffer)) == SOCKET_ERROR) {
      Log::Fatal("Error code %d, when getting local host name", WSAGetLastError());
    }
    // push local ip
    PIP_ADAPTER_INFO pAdapterInfo;
    PIP_ADAPTER_INFO pAdapter = NULL;
    DWORD dwRetVal = 0;
    ULONG ulOutBufLen = sizeof(IP_ADAPTER_INFO);
    pAdapterInfo = reinterpret_cast<IP_ADAPTER_INFO *>(MALLOC(sizeof(IP_ADAPTER_INFO)));
    if (pAdapterInfo == NULL) {
      Log::Fatal("GetAdaptersinfo error: allocating memory");
    }
    // Make an initial call to GetAdaptersInfo to get
    // the necessary size into the ulOutBufLen variable
    if (GetAdaptersInfo(pAdapterInfo, &ulOutBufLen) == ERROR_BUFFER_OVERFLOW) {
      FREE(pAdapterInfo);
      pAdapterInfo = reinterpret_cast<IP_ADAPTER_INFO *>(MALLOC(ulOutBufLen));
      if (pAdapterInfo == NULL) {
        Log::Fatal("GetAdaptersinfo error: allocating memory");
      }
    }
    if ((dwRetVal = GetAdaptersInfo(pAdapterInfo, &ulOutBufLen)) == NO_ERROR) {
      pAdapter = pAdapterInfo;
      while (pAdapter) {
        ip_list.insert(pAdapter->IpAddressList.IpAddress.String);
        pAdapter = pAdapter->Next;
      }
    } else {
      Log::Fatal("GetAdaptersinfo error: code %d", dwRetVal);
    }
    if (pAdapterInfo)
      FREE(pAdapterInfo);
    return ip_list;
  }
#else
  inline static std::unordered_set<std::string> GetLocalIpList() {
    std::unordered_set<std::string> ip_list;
    struct ifaddrs * ifAddrStruct = NULL;
    struct ifaddrs * ifa = NULL;
    void * tmpAddrPtr = NULL;

    getifaddrs(&ifAddrStruct);

    for (ifa = ifAddrStruct; ifa != NULL; ifa = ifa->ifa_next) {
      if (!ifa->ifa_addr) {
        continue;
      }
      if (ifa->ifa_addr->sa_family == AF_INET) {
        // NOLINTNEXTLINE
        tmpAddrPtr = &((struct sockaddr_in *)ifa->ifa_addr)->sin_addr;
        char addressBuffer[INET_ADDRSTRLEN];
        inet_ntop(AF_INET, tmpAddrPtr, addressBuffer, INET_ADDRSTRLEN);
        ip_list.insert(std::string(addressBuffer));
      }
    }
    if (ifAddrStruct != NULL) freeifaddrs(ifAddrStruct);
    return ip_list;
  }
#endif
  inline static sockaddr_in GetAddress(const char* url, int port) {
    sockaddr_in addr = sockaddr_in();
    std::memset(&addr, 0, sizeof(sockaddr_in));
    inet_pton(AF_INET, url, &addr.sin_addr);
    addr.sin_family = AF_INET;
    addr.sin_port = htons(static_cast<u_short>(port));
    return addr;
  }

  inline bool Bind(int port) {
    sockaddr_in local_addr = GetAddress("0.0.0.0", port);
    if (bind(sockfd_, reinterpret_cast<const sockaddr*>(&local_addr), sizeof(sockaddr_in)) == 0) {
      return true;
    }
    return false;
  }

  inline bool Connect(const char *url, int port) {
    sockaddr_in server_addr = GetAddress(url, port);
    if (connect(sockfd_, reinterpret_cast<const sockaddr*>(&server_addr), sizeof(sockaddr_in)) == 0) {
      return true;
    }
    return false;
  }

  inline void Listen(int backlog = 128) {
    listen(sockfd_, backlog);
  }

  inline TcpSocket Accept() {
    SOCKET newfd = accept(sockfd_, NULL, NULL);
    if (newfd == INVALID_SOCKET) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket accept error (code: %d)", err_code);
#else
      Log::Fatal("Socket accept error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return TcpSocket(newfd);
  }

  inline int Send(const char *buf_, int len, int flag = 0) {
    int cur_cnt = send(sockfd_, buf_, len, flag);
    if (cur_cnt == SOCKET_ERROR) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket send error (code: %d)", err_code);
#else
      Log::Fatal("Socket send error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return cur_cnt;
  }

  inline int Recv(char *buf_, int len, int flags = 0) {
    int cur_cnt = recv(sockfd_, buf_ , len , flags);
    if (cur_cnt == SOCKET_ERROR) {
      int err_code = GetLastError();
#if defined(_WIN32)
      Log::Fatal("Socket recv error (code: %d)", err_code);
#else
      Log::Fatal("Socket recv error, %s (code: %d)", std::strerror(err_code), err_code);
#endif
    }
    return cur_cnt;
  }

  inline bool IsClosed() {
    return sockfd_ == INVALID_SOCKET;
  }

  inline void Close() {
    if (!IsClosed()) {
#if defined(_WIN32)
      closesocket(sockfd_);
#else
      close(sockfd_);
#endif
      sockfd_ = INVALID_SOCKET;
    }
  }

 private:
  SOCKET sockfd_;
};

}  // namespace LightGBM
#endif  // USE_SOCKET
#endif   // LIGHTGBM_SRC_NETWORK_SOCKET_WRAPPER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/binary_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief Objective function for binary classification
*/
class BinaryLogloss: public ObjectiveFunction {
 public:
  explicit BinaryLogloss(const Config& config,
                         std::function<bool(label_t)> is_pos = nullptr)
      : deterministic_(config.deterministic) {
    sigmoid_ = static_cast<double>(config.sigmoid);
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
    is_unbalance_ = config.is_unbalance;
    scale_pos_weight_ = static_cast<double>(config.scale_pos_weight);
    if (is_unbalance_ && std::fabs(scale_pos_weight_ - 1.0f) > 1e-6) {
      Log::Fatal("Cannot set is_unbalance and scale_pos_weight at the same time");
    }
    is_pos_ = is_pos;
    if (is_pos_ == nullptr) {
      is_pos_ = [](label_t label) { return label > 0; };
    }
  }

  explicit BinaryLogloss(const std::vector<std::string>& strs)
      : deterministic_(false) {
    sigmoid_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("sigmoid")) {
          Common::Atof(tokens[1].c_str(), &sigmoid_);
        }
      }
    }
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
  }

  ~BinaryLogloss() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();
    data_size_t cnt_positive = 0;
    data_size_t cnt_negative = 0;
    // count for positive and negative samples
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:cnt_positive, cnt_negative)
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (is_pos_(label_[i])) {
        ++cnt_positive;
      } else {
        ++cnt_negative;
      }
    }
    num_pos_data_ = cnt_positive;
    if (Network::num_machines() > 1) {
      cnt_positive = Network::GlobalSyncUpBySum(cnt_positive);
      cnt_negative = Network::GlobalSyncUpBySum(cnt_negative);
    }
    need_train_ = true;
    if (cnt_negative == 0 || cnt_positive == 0) {
      Log::Warning("Contains only one class");
      // not need to boost.
      need_train_ = false;
    }
    Log::Info("Number of positive: %d, number of negative: %d", cnt_positive, cnt_negative);
    // use -1 for negative class, and 1 for positive class
    label_val_[0] = -1;
    label_val_[1] = 1;
    // weight for label
    label_weights_[0] = 1.0f;
    label_weights_[1] = 1.0f;
    // if using unbalance, change the labels weight
    if (is_unbalance_ && cnt_positive > 0 && cnt_negative > 0) {
      if (cnt_positive > cnt_negative) {
        label_weights_[1] = 1.0f;
        label_weights_[0] = static_cast<double>(cnt_positive) / cnt_negative;
      } else {
        label_weights_[1] = static_cast<double>(cnt_negative) / cnt_positive;
        label_weights_[0] = 1.0f;
      }
    }
    label_weights_[1] *= scale_pos_weight_;
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (!need_train_) {
      return;
    }
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        // get label and label weights
        const int is_pos = is_pos_(label_[i]);
        const int label = label_val_[is_pos];
        const double label_weight = label_weights_[is_pos];
        // calculate gradients and hessians
        const double response = -label * sigmoid_ / (1.0f + std::exp(label * sigmoid_ * score[i]));
        const double abs_response = fabs(response);
        gradients[i] = static_cast<score_t>(response * label_weight);
        hessians[i] = static_cast<score_t>(abs_response * (sigmoid_ - abs_response) * label_weight);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        // get label and label weights
        const int is_pos = is_pos_(label_[i]);
        const int label = label_val_[is_pos];
        const double label_weight = label_weights_[is_pos];
        // calculate gradients and hessians
        const double response = -label * sigmoid_ / (1.0f + std::exp(label * sigmoid_ * score[i]));
        const double abs_response = fabs(response);
        gradients[i] = static_cast<score_t>(response * label_weight * weights_[i]);
        hessians[i] = static_cast<score_t>(abs_response * (sigmoid_ - abs_response) * label_weight * weights_[i]);
      }
    }
  }

  // implement custom average to boost from (if enabled among options)
  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += is_pos_(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += is_pos_(label_[i]);
      }
    }
    if (Network::num_machines() > 1) {
      suml = Network::GlobalSyncUpBySum(suml);
      sumw = Network::GlobalSyncUpBySum(sumw);
    }
    double pavg = suml / sumw;
    pavg = std::min(pavg, 1.0 - kEpsilon);
    pavg = std::max<double>(pavg, kEpsilon);
    double initscore = std::log(pavg / (1.0f - pavg)) / sigmoid_;
    Log::Info("[%s:%s]: pavg=%f -> initscore=%f", GetName(), __func__, pavg, initscore);
    return initscore;
  }

  bool ClassNeedTrain(int /*class_id*/) const override {
    return need_train_;
  }

  const char* GetName() const override {
    return "binary";
  }

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = 1.0f / (1.0f + std::exp(-sigmoid_ * input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "sigmoid:" << sigmoid_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  bool NeedAccuratePrediction() const override { return false; }

  data_size_t NumPositiveData() const override { return num_pos_data_; }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of positive samples */
  data_size_t num_pos_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief True if using unbalance training */
  bool is_unbalance_;
  /*! \brief Sigmoid parameter */
  double sigmoid_;
  /*! \brief Values for positive and negative labels */
  int label_val_[2];
  /*! \brief Weights for positive and negative labels */
  double label_weights_[2];
  /*! \brief Weights for data */
  const label_t* weights_;
  double scale_pos_weight_;
  std::function<bool(label_t)> is_pos_;
  bool need_train_;
  const bool deterministic_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_BINARY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_binary_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_binary_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDABinaryLogloss::CUDABinaryLogloss(const Config& config):
CUDAObjectiveInterface<BinaryLogloss>(config), ova_class_id_(-1) {
  cuda_label_ = nullptr;
  cuda_weights_ = nullptr;
}

CUDABinaryLogloss::CUDABinaryLogloss(const Config& config, const int ova_class_id):
CUDAObjectiveInterface<BinaryLogloss>(config), ova_class_id_(ova_class_id) {
  is_pos_ = [ova_class_id](label_t label) { return static_cast<int>(label) == ova_class_id; };
}

CUDABinaryLogloss::CUDABinaryLogloss(const std::vector<std::string>& strs): CUDAObjectiveInterface<BinaryLogloss>(strs) {}

CUDABinaryLogloss::~CUDABinaryLogloss() {}

void CUDABinaryLogloss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<BinaryLogloss>::Init(metadata, num_data);
  if (ova_class_id_ == -1) {
    cuda_label_ = metadata.cuda_metadata()->cuda_label();
    cuda_ova_label_.Clear();
  } else {
    cuda_ova_label_.Resize(static_cast<size_t>(num_data));
    CopyFromHostToCUDADevice<label_t>(cuda_ova_label_.RawData(), metadata.cuda_metadata()->cuda_label(), static_cast<size_t>(num_data), __FILE__, __LINE__);
    LaunchResetOVACUDALabelKernel();
    cuda_label_ = cuda_ova_label_.RawData();
  }
  cuda_weights_ = metadata.cuda_metadata()->cuda_weights();
  cuda_boost_from_score_.Resize(1);
  SetCUDAMemory<double>(cuda_boost_from_score_.RawData(), 0, 1, __FILE__, __LINE__);
  cuda_sum_weights_.Resize(1);
  SetCUDAMemory<double>(cuda_sum_weights_.RawData(), 0, 1, __FILE__, __LINE__);
  if (label_weights_[0] != 1.0f || label_weights_[1] != 1.0f) {
    cuda_label_weights_.Resize(2);
    CopyFromHostToCUDADevice<double>(cuda_label_weights_.RawData(), label_weights_, 2, __FILE__, __LINE__);
  } else {
    cuda_label_weights_.Clear();
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_binary_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_binary_objective.hpp"

#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <bool USE_WEIGHT>
__global__ void BoostFromScoreKernel_1_BinaryLogloss(const label_t* cuda_labels, const data_size_t num_data, double* out_cuda_sum_labels,
                                                     double* out_cuda_sum_weights, const label_t* cuda_weights) {
  __shared__ double shared_buffer[WARPSIZE];
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double label_value = 0.0;
  double weight_value = 0.0;
  if (index < num_data) {
    if (USE_WEIGHT) {
      const label_t cuda_label = cuda_labels[index];
      const double sample_weight = cuda_weights[index];
      const label_t label = cuda_label > 0 ? 1 : 0;
      label_value = label * sample_weight;
      weight_value = sample_weight;
    } else {
      const label_t cuda_label = cuda_labels[index];
      label_value = cuda_label > 0 ? 1 : 0;
    }
  }
  for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
    label_value += __shfl_down_sync(mask, label_value, offset);
  }
  if (warpLane == 0) {
    shared_buffer[warpID] = label_value;
  }
  __syncthreads();
  if (warpID == 0) {
    label_value = (warpLane < num_warp ? shared_buffer[warpLane] : 0);
    for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
      label_value += __shfl_down_sync(mask, label_value, offset);
    }
  }
  __syncthreads();
  if (USE_WEIGHT) {
    for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
      weight_value += __shfl_down_sync(mask, weight_value, offset);
    }
    if (warpLane == 0) {
      shared_buffer[warpID] = weight_value;
    }
    __syncthreads();
    if (warpID == 0) {
      weight_value = (warpLane < num_warp ? shared_buffer[warpLane] : 0);
      for (uint32_t offset = warpSize / 2; offset >= 1; offset >>= 1) {
        weight_value += __shfl_down_sync(mask, weight_value, offset);
      }
    }
    __syncthreads();
  }
  if (threadIdx.x == 0) {
    atomicAdd_system(out_cuda_sum_labels, label_value);
    if (USE_WEIGHT) {
      atomicAdd_system(out_cuda_sum_weights, weight_value);
    }
  }
}

template <bool USE_WEIGHT>
__global__ void BoostFromScoreKernel_2_BinaryLogloss(double* out_cuda_sum_labels, double* out_cuda_sum_weights,
                                                     const data_size_t num_data, const double sigmoid) {
  const double suml = *out_cuda_sum_labels;
  const double sumw = USE_WEIGHT ? *out_cuda_sum_weights : static_cast<double>(num_data);
  double pavg = suml / sumw;
  pavg = min(pavg, 1.0 - kEpsilon);
  pavg = max(pavg, kEpsilon);
  const double init_score = log(pavg / (1.0f - pavg)) / sigmoid;
  *out_cuda_sum_weights = pavg;
  *out_cuda_sum_labels = init_score;
}

double CUDABinaryLogloss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  const int num_blocks = (num_data_ + CALC_INIT_SCORE_BLOCK_SIZE_BINARY - 1) / CALC_INIT_SCORE_BLOCK_SIZE_BINARY;
  SetCUDAMemory<double>(cuda_boost_from_score_.RawData(), 0, 1, __FILE__, __LINE__);
  if (cuda_weights_ == nullptr) {
    BoostFromScoreKernel_1_BinaryLogloss<false><<<num_blocks, CALC_INIT_SCORE_BLOCK_SIZE_BINARY>>>
      (cuda_label_, num_data_, cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), cuda_weights_);
  } else {
    BoostFromScoreKernel_1_BinaryLogloss<true><<<num_blocks, CALC_INIT_SCORE_BLOCK_SIZE_BINARY>>>
      (cuda_label_, num_data_, cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), cuda_weights_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (cuda_weights_ == nullptr) {
    if (nccl_communicator_ == nullptr) {
      BoostFromScoreKernel_2_BinaryLogloss<false><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    } else {
      NCCLAllReduce<double>(cuda_boost_from_score_.RawData(), cuda_boost_from_score_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      const data_size_t global_num_data = NCCLAllReduce<data_size_t>(num_data_, ncclInt32, ncclSum, nccl_communicator_);
      BoostFromScoreKernel_2_BinaryLogloss<false><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), global_num_data, sigmoid_);
    }
  } else {
    if (nccl_communicator_ == nullptr) {
      BoostFromScoreKernel_2_BinaryLogloss<true><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    } else {
      NCCLAllReduce<double>(cuda_boost_from_score_.RawData(), cuda_boost_from_score_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      NCCLAllReduce<double>(cuda_sum_weights_.RawData(), cuda_sum_weights_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_);
      BoostFromScoreKernel_2_BinaryLogloss<true><<<1, 1>>>(cuda_boost_from_score_.RawData(), cuda_sum_weights_.RawData(), num_data_, sigmoid_);
    }
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  double boost_from_score = 0.0f;
  CopyFromCUDADeviceToHost<double>(&boost_from_score, cuda_boost_from_score_.RawData(), 1, __FILE__, __LINE__);
  double pavg = 0.0f;
  CopyFromCUDADeviceToHost<double>(&pavg, cuda_sum_weights_.RawData(), 1, __FILE__, __LINE__);
  // for some test cases in test_utilities.py which check the log output
  Log::Info("[%s:%s]: pavg=%f -> initscore=%f",  GetName(), "BoostFromScore", pavg, boost_from_score);
  return boost_from_score;
}

template <bool USE_LABEL_WEIGHT, bool USE_WEIGHT>
__global__ void GetGradientsKernel_BinaryLogloss(const double* cuda_scores, const label_t* cuda_labels,
  const double* cuda_label_weights, const label_t* cuda_weights,
  const double sigmoid, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    const label_t cuda_label = static_cast<int>(cuda_labels[data_index]);
    const int label = cuda_label > 0 ? 1 : -1;
    const double response = -label * sigmoid / (1.0f + exp(label * sigmoid * cuda_scores[data_index]));
    const double abs_response = fabs(response);
    if (!USE_WEIGHT) {
      if (USE_LABEL_WEIGHT) {
        const double label_weight = cuda_label_weights[label];
        cuda_out_gradients[data_index] = static_cast<score_t>(response * label_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * label_weight);
      } else {
        cuda_out_gradients[data_index] = static_cast<score_t>(response);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response));
      }
    } else {
      const double sample_weight = cuda_weights[data_index];
      if (USE_LABEL_WEIGHT) {
        const double label_weight = cuda_label_weights[label];
        cuda_out_gradients[data_index] = static_cast<score_t>(response * label_weight * sample_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * label_weight * sample_weight);
      } else {
        cuda_out_gradients[data_index] = static_cast<score_t>(response * sample_weight);
        cuda_out_hessians[data_index] = static_cast<score_t>(abs_response * (sigmoid - abs_response) * sample_weight);
      }
    }
  }
}

#define GetGradientsKernel_BinaryLogloss_ARGS \
  scores, \
  cuda_label_, \
  cuda_label_weights_.RawData(), \
  cuda_weights_, \
  sigmoid_, \
  num_data_, \
  gradients, \
  hessians

void CUDABinaryLogloss::LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  if (cuda_label_weights_.Size() == 0) {
    if (cuda_weights_ == nullptr) {
      GetGradientsKernel_BinaryLogloss<false, false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    } else {
      GetGradientsKernel_BinaryLogloss<false, true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    }
  } else {
    if (cuda_weights_ == nullptr) {
      GetGradientsKernel_BinaryLogloss<true, false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    } else {
      GetGradientsKernel_BinaryLogloss<true, true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(GetGradientsKernel_BinaryLogloss_ARGS);
    }
  }
}

#undef GetGradientsKernel_BinaryLogloss_ARGS

__global__ void ConvertOutputCUDAKernel_BinaryLogloss(const double sigmoid, const data_size_t num_data, const double* input, double* output) {
  const data_size_t data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    output[data_index] = 1.0f / (1.0f + exp(-sigmoid * input[data_index]));
  }
}

const double* CUDABinaryLogloss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  ConvertOutputCUDAKernel_BinaryLogloss<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(sigmoid_, num_data, input, output);
  return output;
}

__global__ void ResetOVACUDALabelKernel(
  const int ova_class_id,
  const data_size_t num_data,
  label_t* cuda_label) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const int int_label = static_cast<int>(cuda_label[data_index]);
    cuda_label[data_index] = (int_label == ova_class_id ? 1.0f : 0.0f);
  }
}

void CUDABinaryLogloss::LaunchResetOVACUDALabelKernel() const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_BINARY - 1) / GET_GRADIENTS_BLOCK_SIZE_BINARY;
  ResetOVACUDALabelKernel<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_BINARY>>>(ova_class_id_, num_data_, cuda_ova_label_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_binary_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define GET_GRADIENTS_BLOCK_SIZE_BINARY (1024)
#define CALC_INIT_SCORE_BLOCK_SIZE_BINARY (1024)

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <string>
#include <vector>

#include "../binary_objective.hpp"

namespace LightGBM {

class CUDABinaryLogloss : public CUDAObjectiveInterface<BinaryLogloss> {
 public:
  explicit CUDABinaryLogloss(const Config& config);

  explicit CUDABinaryLogloss(const Config& config, const int ova_class_id);

  explicit CUDABinaryLogloss(const std::vector<std::string>& strs);

  ~CUDABinaryLogloss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

  bool NeedConvertOutputCUDA() const override { return true; }

 private:
  void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const override;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  void LaunchResetOVACUDALabelKernel() const;

  // CUDA memory, held by other objects
  const label_t* cuda_label_;
  CUDAVector<label_t> cuda_ova_label_;
  const label_t* cuda_weights_;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_boost_from_score_;
  CUDAVector<double> cuda_sum_weights_;
  CUDAVector<double> cuda_label_weights_;
  const int ova_class_id_ = -1;
};

}  // namespace LightGBM

#endif  // USE_CUDA

#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_BINARY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_multiclass_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include "cuda_multiclass_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDAMulticlassSoftmax::CUDAMulticlassSoftmax(const Config& config): CUDAObjectiveInterface<MulticlassSoftmax>(config) {}

CUDAMulticlassSoftmax::CUDAMulticlassSoftmax(const std::vector<std::string>& strs): CUDAObjectiveInterface<MulticlassSoftmax>(strs) {}

CUDAMulticlassSoftmax::~CUDAMulticlassSoftmax() {}

void CUDAMulticlassSoftmax::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<MulticlassSoftmax>::Init(metadata, num_data);
  cuda_softmax_buffer_.Resize(static_cast<size_t>(num_data) * static_cast<size_t>(num_class_));
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


CUDAMulticlassOVA::CUDAMulticlassOVA(const Config& config): CUDAObjectiveInterface<MulticlassOVA>(config) {
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_.emplace_back(new CUDABinaryLogloss(config, i));
  }
}

CUDAMulticlassOVA::CUDAMulticlassOVA(const std::vector<std::string>& strs): CUDAObjectiveInterface<MulticlassOVA>(strs) {}

CUDAMulticlassOVA::~CUDAMulticlassOVA() {}

void CUDAMulticlassOVA::Init(const Metadata& metadata, data_size_t num_data) {
  MulticlassOVA::Init(metadata, num_data);
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_[i]->Init(metadata, num_data);
  }
}

void CUDAMulticlassOVA::GetGradients(const double* score, score_t* gradients, score_t* hessians) const {
  for (int i = 0; i < num_class_; ++i) {
    int64_t offset = static_cast<int64_t>(num_data_) * i;
    cuda_binary_loss_[i]->GetGradients(score + offset, gradients + offset, hessians + offset);
  }
}

const double* CUDAMulticlassOVA::ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const {
  for (int i = 0; i < num_class_; ++i) {
    cuda_binary_loss_[i]->ConvertOutputCUDA(num_data, input + i * num_data, output + i * num_data);
  }
  return output;
}


}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_multiclass_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#ifdef USE_CUDA

#include <algorithm>

#include "cuda_multiclass_objective.hpp"

namespace LightGBM {

__device__ void SoftmaxCUDA(double* softmax_buffer, int len) {
  double wmax = softmax_buffer[0];
  for (int i = 1; i < len; ++i) {
    wmax = max(softmax_buffer[i], wmax);
  }
  double wsum = 0.0f;
  for (int i = 0; i < len; ++i) {
    softmax_buffer[i] = exp(softmax_buffer[i] - wmax);
    wsum += softmax_buffer[i];
  }
  for (int i = 0; i < len; ++i) {
    softmax_buffer[i] /= static_cast<double>(wsum);
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_MulticlassSoftmax(
  const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights,
  const double factor, const int num_class, const data_size_t num_data,
  double* cuda_softmax_buffer, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const data_size_t offset = data_index * num_class;
    double* softmax_result = cuda_softmax_buffer + offset;
    for (int k = 0; k < num_class; ++k) {
      softmax_result[k] = cuda_scores[k * num_data + data_index];
    }
    SoftmaxCUDA(softmax_result, num_class);
    if (!USE_WEIGHT) {
      for (int k = 0; k < num_class; ++k) {
        const double p = softmax_result[k];
        size_t idx = static_cast<size_t>(num_data) * k + data_index;
        if (static_cast<int>(cuda_labels[data_index]) == k) {
          cuda_out_gradients[idx] = static_cast<score_t>(p - 1.0f);
        } else {
          cuda_out_gradients[idx] = static_cast<score_t>(p);
        }
        cuda_out_hessians[idx] = static_cast<score_t>(factor * p * (1.0f - p));
      }
    } else {
      for (int k = 0; k < num_class; ++k) {
        const double p = softmax_result[k];
        const double weight = cuda_weights[data_index];
        size_t idx = static_cast<size_t>(num_data) * k + data_index;
        if (static_cast<int>(cuda_labels[data_index]) == k) {
          cuda_out_gradients[idx] = static_cast<score_t>((p - 1.0f) * weight);
        } else {
          cuda_out_gradients[idx] = static_cast<score_t>(p * weight);
        }
        cuda_out_hessians[idx] = static_cast<score_t>((factor * p * (1.0f - p)) * weight);
      }
    }
  }
}

void CUDAMulticlassSoftmax::LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_MULTICLASS - 1) / GET_GRADIENTS_BLOCK_SIZE_MULTICLASS;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_MulticlassSoftmax<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
      scores, cuda_labels_, cuda_weights_, factor_, num_class_, num_data_,
      cuda_softmax_buffer_.RawData(), gradients, hessians);
  } else {
    GetGradientsKernel_MulticlassSoftmax<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
      scores, cuda_labels_, cuda_weights_, factor_, num_class_, num_data_,
      cuda_softmax_buffer_.RawData(), gradients, hessians);
  }
}

__global__ void ConvertOutputCUDAKernel_MulticlassSoftmax(
  const int num_class, const data_size_t num_data, const double* input, double* cuda_softmax_buffer, double* output) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    const data_size_t offset = data_index * num_class;
    double* cuda_softmax_buffer_ptr = cuda_softmax_buffer + offset;
    for (int class_index = 0; class_index < num_class; ++class_index) {
      cuda_softmax_buffer_ptr[class_index] = input[class_index * num_data + data_index];
    }
    SoftmaxCUDA(cuda_softmax_buffer_ptr, num_class);
    for (int class_index = 0; class_index < num_class; ++class_index) {
      output[class_index * num_data + data_index] = cuda_softmax_buffer_ptr[class_index];
    }
  }
}

const double* CUDAMulticlassSoftmax::LaunchConvertOutputCUDAKernel(
  const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_MULTICLASS - 1) / GET_GRADIENTS_BLOCK_SIZE_MULTICLASS;
  ConvertOutputCUDAKernel_MulticlassSoftmax<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_MULTICLASS>>>(
    num_class_, num_data, input, cuda_softmax_buffer_.RawData(), output);
  return output;
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_multiclass_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <memory>
#include <string>
#include <vector>

#include "cuda_binary_objective.hpp"

#include "../multiclass_objective.hpp"

#define GET_GRADIENTS_BLOCK_SIZE_MULTICLASS (1024)

namespace LightGBM {

class CUDAMulticlassSoftmax: public CUDAObjectiveInterface<MulticlassSoftmax> {
 public:
  explicit CUDAMulticlassSoftmax(const Config& config);

  explicit CUDAMulticlassSoftmax(const std::vector<std::string>& strs);

  ~CUDAMulticlassSoftmax();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 private:
  void LaunchGetGradientsKernel(const double* scores, score_t* gradients, score_t* hessians) const;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_softmax_buffer_;
};


class CUDAMulticlassOVA: public CUDAObjectiveInterface<MulticlassOVA> {
 public:
  explicit CUDAMulticlassOVA(const Config& config);

  explicit CUDAMulticlassOVA(const std::vector<std::string>& strs);

  void Init(const Metadata& metadata, data_size_t num_data) override;

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* ConvertOutputCUDA(const data_size_t num_data, const double* input, double* output) const override;

  double BoostFromScore(int class_id) const override {
    return cuda_binary_loss_[class_id]->BoostFromScore(0);
  }

  bool ClassNeedTrain(int class_id) const override {
    return cuda_binary_loss_[class_id]->ClassNeedTrain(0);
  }

  ~CUDAMulticlassOVA();

  bool IsCUDAObjective() const override { return true; }

 private:
  void LaunchGetGradientsKernel(const double* /*scores*/, score_t* /*gradients*/, score_t* /*hessians*/) const {}

  std::vector<std::unique_ptr<CUDABinaryLogloss>> cuda_binary_loss_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_MULTICLASS_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_rank_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <string>
#include <vector>

#include "cuda_rank_objective.hpp"

namespace LightGBM {

CUDALambdarankNDCG::CUDALambdarankNDCG(const Config& config): CUDALambdaRankObjectiveInterface<LambdarankNDCG>(config) {}

CUDALambdarankNDCG::CUDALambdarankNDCG(const std::vector<std::string>& strs): CUDALambdaRankObjectiveInterface<LambdarankNDCG>(strs) {}

CUDALambdarankNDCG::~CUDALambdarankNDCG() {}

void CUDALambdarankNDCG::Init(const Metadata& metadata, data_size_t num_data) {
  CUDALambdaRankObjectiveInterface<LambdarankNDCG>::Init(metadata, num_data);
  cuda_inverse_max_dcgs_.Resize(this->inverse_max_dcgs_.size());
  CopyFromHostToCUDADevice(cuda_inverse_max_dcgs_.RawData(), this->inverse_max_dcgs_.data(), this->inverse_max_dcgs_.size(), __FILE__, __LINE__);
  cuda_label_gain_.Resize(this->label_gain_.size());
  CopyFromHostToCUDADevice(cuda_label_gain_.RawData(), this->label_gain_.data(), this->label_gain_.size(), __FILE__, __LINE__);
}


CUDARankXENDCG::CUDARankXENDCG(const Config& config): CUDALambdaRankObjectiveInterface<RankXENDCG>(config) {}

CUDARankXENDCG::CUDARankXENDCG(const std::vector<std::string>& strs): CUDALambdaRankObjectiveInterface<RankXENDCG>(strs) {}

CUDARankXENDCG::~CUDARankXENDCG() {}

void CUDARankXENDCG::Init(const Metadata& metadata, data_size_t num_data) {
  CUDALambdaRankObjectiveInterface<RankXENDCG>::Init(metadata, num_data);
  for (data_size_t i = 0; i < num_queries_; ++i) {
    rands_.emplace_back(seed_ + i);
  }
  item_rands_.resize(num_data, 0.0f);
  cuda_item_rands_.Resize(static_cast<size_t>(num_data));
  if (max_items_in_query_aligned_ >= 2048) {
    cuda_params_buffer_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDARankXENDCG::GenerateItemRands() const {
  const int num_threads = OMP_NUM_THREADS();
  OMP_INIT_EX();
  #pragma omp parallel for schedule(static) num_threads(num_threads)
  for (data_size_t i = 0; i < num_queries_; ++i) {
    OMP_LOOP_EX_BEGIN();
    const data_size_t start = query_boundaries_[i];
    const data_size_t end = query_boundaries_[i + 1];
    for (data_size_t j = start; j < end; ++j) {
      item_rands_[j] = rands_[i].NextFloat();
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_rank_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_rank_objective.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <random>
#include <algorithm>

namespace LightGBM {

template <bool MAX_ITEM_GREATER_THAN_1024, data_size_t NUM_RANK_LABEL>
__global__ void GetGradientsKernel_LambdarankNDCG(const double* cuda_scores, const label_t* cuda_labels, const data_size_t num_data,
  const data_size_t num_queries, const data_size_t* cuda_query_boundaries, const double* cuda_inverse_max_dcgs,
  const bool norm, const double sigmoid, const int truncation_level, const double* cuda_label_gain, const data_size_t num_rank_label,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  __shared__ score_t shared_scores[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ uint16_t shared_indices[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ score_t shared_lambdas[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ score_t shared_hessians[MAX_ITEM_GREATER_THAN_1024 ? 2048 : 1024];
  __shared__ double shared_label_gain[NUM_RANK_LABEL > 1024 ? 1 : NUM_RANK_LABEL];
  const double* label_gain_ptr = nullptr;
  if (NUM_RANK_LABEL <= 1024) {
    for (uint32_t i = threadIdx.x; i < num_rank_label; i += blockDim.x) {
      shared_label_gain[i] = cuda_label_gain[i];
    }
    __syncthreads();
    label_gain_ptr = shared_label_gain;
  } else {
    label_gain_ptr = cuda_label_gain;
  }
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const double inverse_max_dcg = cuda_inverse_max_dcgs[query_index];
    const data_size_t query_start = cuda_query_boundaries[query_index];
    const data_size_t query_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = query_end - query_start;
    const double* cuda_scores_pointer = cuda_scores + query_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + query_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + query_start;
    const label_t* cuda_label_pointer = cuda_labels + query_start;
    if (threadIdx.x < query_item_count) {
      shared_scores[threadIdx.x] = cuda_scores_pointer[threadIdx.x];
      shared_indices[threadIdx.x] = static_cast<uint16_t>(threadIdx.x);
      shared_lambdas[threadIdx.x] = 0.0f;
      shared_hessians[threadIdx.x] = 0.0f;
    } else {
      shared_scores[threadIdx.x] = kMinScore;
      shared_indices[threadIdx.x] = static_cast<uint16_t>(threadIdx.x);
    }
    if (MAX_ITEM_GREATER_THAN_1024) {
      if (query_item_count > 1024) {
        const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
        if (threadIdx_x_plus_1024 < query_item_count) {
          shared_scores[threadIdx_x_plus_1024] = cuda_scores_pointer[threadIdx_x_plus_1024];
          shared_indices[threadIdx_x_plus_1024] = static_cast<uint16_t>(threadIdx_x_plus_1024);
          shared_lambdas[threadIdx_x_plus_1024] = 0.0f;
          shared_hessians[threadIdx_x_plus_1024] = 0.0f;
        } else {
          shared_scores[threadIdx_x_plus_1024] = kMinScore;
          shared_indices[threadIdx_x_plus_1024] = static_cast<uint16_t>(threadIdx_x_plus_1024);
        }
      }
    }
    __syncthreads();
    if (MAX_ITEM_GREATER_THAN_1024) {
      if (query_item_count > 1024) {
        BitonicArgSort_2048<score_t, uint16_t, false>(shared_scores, shared_indices);
      } else {
        BitonicArgSort_1024<score_t, uint16_t, false>(shared_scores, shared_indices, static_cast<uint16_t>(query_item_count));
      }
    } else {
      BitonicArgSort_1024<score_t, uint16_t, false>(shared_scores, shared_indices, static_cast<uint16_t>(query_item_count));
    }
    __syncthreads();
    // get best and worst score
    const double best_score = shared_scores[shared_indices[0]];
    data_size_t worst_idx = query_item_count - 1;
    if (worst_idx > 0 && shared_scores[shared_indices[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = shared_scores[shared_indices[worst_idx]];
    __shared__ double sum_lambdas;
    if (threadIdx.x == 0) {
      sum_lambdas = 0.0f;
    }
    __syncthreads();
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    const data_size_t num_items_i = min(query_item_count - 1, truncation_level);
    const data_size_t num_j_per_i = query_item_count - 1;
    const data_size_t s = num_j_per_i - num_items_i + 1;
    const data_size_t num_pairs = (num_j_per_i + s) * num_items_i / 2;
    double thread_sum_lambdas = 0.0f;
    for (data_size_t pair_index = static_cast<data_size_t>(threadIdx.x); pair_index < num_pairs; pair_index += static_cast<data_size_t>(blockDim.x)) {
      const double square = 2 * static_cast<double>(pair_index) + s * s - s;
      const double sqrt_result = floor(sqrt(square));
      const data_size_t row_index = static_cast<data_size_t>(floor(sqrt(square - sqrt_result)) + 1 - s);
      const data_size_t i = num_items_i - 1 - row_index;
      const data_size_t j = num_j_per_i - (pair_index - (2 * s + row_index - 1) * row_index / 2);
      if (cuda_label_pointer[shared_indices[i]] != cuda_label_pointer[shared_indices[j]] && shared_scores[shared_indices[j]] != kMinScore) {
        data_size_t high_rank, low_rank;
        if (cuda_label_pointer[shared_indices[i]] > cuda_label_pointer[shared_indices[j]]) {
          high_rank = i;
          low_rank = j;
        } else {
          high_rank = j;
          low_rank = i;
        }
        const data_size_t high = shared_indices[high_rank];
        const int high_label = static_cast<int>(cuda_label_pointer[high]);
        const double high_score = shared_scores[high];
        const double high_label_gain = label_gain_ptr[high_label];
        const double high_discount = log2(2.0f + high_rank);
        const data_size_t low = shared_indices[low_rank];
        const int low_label = static_cast<int>(cuda_label_pointer[low]);
        const double low_score = shared_scores[low];
        const double low_label_gain = label_gain_ptr[low_label];
        const double low_discount = log2(2.0f + low_rank);

        const double delta_score = high_score - low_score;

        // get dcg gap
        const double dcg_gap = high_label_gain - low_label_gain;
        // get discount of this pair
        const double paired_discount = fabs(high_discount - low_discount);
        // get delta NDCG
        double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
        // regular the delta_pair_NDCG by score distance
        if (norm && best_score != worst_score) {
          delta_pair_NDCG /= (0.01f + fabs(delta_score));
        }
        // calculate lambda for this pair
        double p_lambda = 1.0f / (1.0f + exp(sigmoid * delta_score));
        double p_hessian = p_lambda * (1.0f - p_lambda);
        // update
        p_lambda *= -sigmoid * delta_pair_NDCG;
        p_hessian *= sigmoid * sigmoid * delta_pair_NDCG;
        atomicAdd_block(shared_lambdas + low, -static_cast<score_t>(p_lambda));
        atomicAdd_block(shared_hessians + low, static_cast<score_t>(p_hessian));
        atomicAdd_block(shared_lambdas + high, static_cast<score_t>(p_lambda));
        atomicAdd_block(shared_hessians + high, static_cast<score_t>(p_hessian));
        // lambda is negative, so use minus to accumulate
        thread_sum_lambdas -= 2 * p_lambda;
      }
    }
    atomicAdd_block(&sum_lambdas, thread_sum_lambdas);
    __syncthreads();
    if (norm && sum_lambdas > 0) {
      const double norm_factor = log2(1 + sum_lambdas) / sum_lambdas;
      if (threadIdx.x < static_cast<unsigned int>(query_item_count)) {
        cuda_out_gradients_pointer[threadIdx.x] = static_cast<score_t>(shared_lambdas[threadIdx.x] * norm_factor);
        cuda_out_hessians_pointer[threadIdx.x] = static_cast<score_t>(shared_hessians[threadIdx.x] * norm_factor);
      }
      if (MAX_ITEM_GREATER_THAN_1024) {
        if (query_item_count > 1024) {
          const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
          if (threadIdx_x_plus_1024 < static_cast<unsigned int>(query_item_count)) {
            cuda_out_gradients_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_lambdas[threadIdx_x_plus_1024] * norm_factor);
            cuda_out_hessians_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_hessians[threadIdx_x_plus_1024] * norm_factor);
          }
        }
      }
    } else {
      if (threadIdx.x < static_cast<unsigned int>(query_item_count)) {
        cuda_out_gradients_pointer[threadIdx.x] = static_cast<score_t>(shared_lambdas[threadIdx.x]);
        cuda_out_hessians_pointer[threadIdx.x] = static_cast<score_t>(shared_hessians[threadIdx.x]);
      }
      if (MAX_ITEM_GREATER_THAN_1024) {
        if (query_item_count > 1024) {
          const unsigned int threadIdx_x_plus_1024 = threadIdx.x + 1024;
          if (threadIdx_x_plus_1024 < static_cast<unsigned int>(query_item_count)) {
            cuda_out_gradients_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_lambdas[threadIdx_x_plus_1024]);
            cuda_out_hessians_pointer[threadIdx_x_plus_1024] = static_cast<score_t>(shared_hessians[threadIdx_x_plus_1024]);
          }
        }
      }
    }
    __syncthreads();
  }
}

template <data_size_t NUM_RANK_LABEL>
__global__ void GetGradientsKernel_LambdarankNDCG_Sorted(
  const double* cuda_scores, const int* cuda_item_indices_buffer, const label_t* cuda_labels, const data_size_t num_data,
  const data_size_t num_queries, const data_size_t* cuda_query_boundaries, const double* cuda_inverse_max_dcgs,
  const bool norm, const double sigmoid, const int truncation_level, const double* cuda_label_gain, const data_size_t num_rank_label,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  __shared__ double shared_label_gain[NUM_RANK_LABEL > 1024 ? 1 : NUM_RANK_LABEL];
  const double* label_gain_ptr = nullptr;
  if (NUM_RANK_LABEL <= 1024) {
    for (uint32_t i = threadIdx.x; i < static_cast<uint32_t>(num_rank_label); i += blockDim.x) {
      shared_label_gain[i] = cuda_label_gain[i];
    }
    __syncthreads();
    label_gain_ptr = shared_label_gain;
  } else {
    label_gain_ptr = cuda_label_gain;
  }
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const double inverse_max_dcg = cuda_inverse_max_dcgs[query_index];
    const data_size_t query_start = cuda_query_boundaries[query_index];
    const data_size_t query_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = query_end - query_start;
    const double* cuda_scores_pointer = cuda_scores + query_start;
    const int* cuda_item_indices_buffer_pointer = cuda_item_indices_buffer + query_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + query_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + query_start;
    const label_t* cuda_label_pointer = cuda_labels + query_start;
    // get best and worst score
    const double best_score = cuda_scores_pointer[cuda_item_indices_buffer_pointer[0]];
    data_size_t worst_idx = query_item_count - 1;
    if (worst_idx > 0 && cuda_scores_pointer[cuda_item_indices_buffer_pointer[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = cuda_scores_pointer[cuda_item_indices_buffer_pointer[worst_idx]];
    __shared__ double sum_lambdas;
    if (threadIdx.x == 0) {
      sum_lambdas = 0.0f;
    }
    for (int item_index = static_cast<int>(threadIdx.x); item_index < query_item_count; item_index += static_cast<int>(blockDim.x)) {
      cuda_out_gradients_pointer[item_index] = 0.0f;
      cuda_out_hessians_pointer[item_index] = 0.0f;
    }
    __syncthreads();
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    const data_size_t num_items_i = min(query_item_count - 1, truncation_level);
    const data_size_t num_j_per_i = query_item_count - 1;
    const data_size_t s = num_j_per_i - num_items_i + 1;
    const data_size_t num_pairs = (num_j_per_i + s) * num_items_i / 2;
    double thread_sum_lambdas = 0.0f;
    for (data_size_t pair_index = static_cast<data_size_t>(threadIdx.x); pair_index < num_pairs; pair_index += static_cast<data_size_t>(blockDim.x)) {
      const double square = 2 * static_cast<double>(pair_index) + s * s - s;
      const double sqrt_result = floor(sqrt(square));
      const data_size_t row_index = static_cast<data_size_t>(floor(sqrt(square - sqrt_result)) + 1 - s);
      const data_size_t i = num_items_i - 1 - row_index;
      const data_size_t j = num_j_per_i - (pair_index - (2 * s + row_index - 1) * row_index / 2);
      if (j > i) {
        // skip pairs with the same labels
        if (cuda_label_pointer[cuda_item_indices_buffer_pointer[i]] != cuda_label_pointer[cuda_item_indices_buffer_pointer[j]] && cuda_scores_pointer[cuda_item_indices_buffer_pointer[j]] != kMinScore) {
          data_size_t high_rank, low_rank;
          if (cuda_label_pointer[cuda_item_indices_buffer_pointer[i]] > cuda_label_pointer[cuda_item_indices_buffer_pointer[j]]) {
            high_rank = i;
            low_rank = j;
          } else {
            high_rank = j;
            low_rank = i;
          }
          const data_size_t high = cuda_item_indices_buffer_pointer[high_rank];
          const int high_label = static_cast<int>(cuda_label_pointer[high]);
          const double high_score = cuda_scores_pointer[high];
          const double high_label_gain = label_gain_ptr[high_label];
          const double high_discount = log2(2.0f + high_rank);
          const data_size_t low = cuda_item_indices_buffer_pointer[low_rank];
          const int low_label = static_cast<int>(cuda_label_pointer[low]);
          const double low_score = cuda_scores_pointer[low];
          const double low_label_gain = label_gain_ptr[low_label];
          const double low_discount = log2(2.0f + low_rank);

          const double delta_score = high_score - low_score;

          // get dcg gap
          const double dcg_gap = high_label_gain - low_label_gain;
          // get discount of this pair
          const double paired_discount = fabs(high_discount - low_discount);
          // get delta NDCG
          double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
          // regular the delta_pair_NDCG by score distance
          if (norm && best_score != worst_score) {
            delta_pair_NDCG /= (0.01f + fabs(delta_score));
          }
          // calculate lambda for this pair
          double p_lambda = 1.0f / (1.0f + exp(sigmoid * delta_score));
          double p_hessian = p_lambda * (1.0f - p_lambda);
          // update
          p_lambda *= -sigmoid * delta_pair_NDCG;
          p_hessian *= sigmoid * sigmoid * delta_pair_NDCG;
          atomicAdd_block(cuda_out_gradients_pointer + low, -static_cast<score_t>(p_lambda));
          atomicAdd_block(cuda_out_hessians_pointer + low, static_cast<score_t>(p_hessian));
          atomicAdd_block(cuda_out_gradients_pointer + high, static_cast<score_t>(p_lambda));
          atomicAdd_block(cuda_out_hessians_pointer + high, static_cast<score_t>(p_hessian));
          // lambda is negative, so use minus to accumulate
          thread_sum_lambdas -= 2 * p_lambda;
        }
      }
    }
    atomicAdd_block(&sum_lambdas, thread_sum_lambdas);
    __syncthreads();
    if (norm && sum_lambdas > 0) {
      const double norm_factor = log2(1 + sum_lambdas) / sum_lambdas;
      for (int item_index = static_cast<int>(threadIdx.x); item_index < query_item_count; item_index += static_cast<int>(blockDim.x)) {
        cuda_out_gradients_pointer[item_index] *= norm_factor;
        cuda_out_hessians_pointer[item_index] *= norm_factor;
      }
    }
    __syncthreads();
  }
}

void CUDALambdarankNDCG::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_queries_ + NUM_QUERY_PER_BLOCK - 1) / NUM_QUERY_PER_BLOCK;
  const data_size_t num_rank_label = static_cast<int>(label_gain_.size());
  const int device_index = GetCUDADevice(__FILE__, __LINE__);
  cudaDeviceProp device_prop;
  CUDASUCCESS_OR_FATAL(cudaGetDeviceProperties(&device_prop, device_index));

  #define GetGradientsKernel_LambdarankNDCG_ARGS \
    score, cuda_labels_, num_data_, \
    num_queries_, cuda_query_boundaries_, cuda_inverse_max_dcgs_.RawData(), \
    norm_, sigmoid_, truncation_level_, cuda_label_gain_.RawData(), num_rank_label, \
    gradients, hessians

  #define GetGradientsKernel_LambdarankNDCG_Sorted_ARGS \
    score, cuda_item_indices_buffer_.RawData(), cuda_labels_, num_data_, \
    num_queries_, cuda_query_boundaries_, cuda_inverse_max_dcgs_.RawData(), \
    norm_, sigmoid_, truncation_level_, cuda_label_gain_.RawData(), num_rank_label, \
    gradients, hessians

  if (max_items_in_query_aligned_ <= 1024) {
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG<false, 32><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG<false, 64><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG<false, 128><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG<false, 256><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG<false, 512><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG<false, 1024><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG<false, 2048><<<num_blocks, max_items_in_query_aligned_>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    }
  } else if (max_items_in_query_aligned_ <= 2048) {
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG<true, 32><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG<true, 64><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG<true, 128><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG<true, 256><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG<true, 512><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG<true, 1024><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG<true, 2048><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_ARGS);
    }
  } else {
    BitonicArgSortItemsGlobal(score, num_queries_, cuda_query_boundaries_, cuda_item_indices_buffer_.RawData());
    if (num_rank_label <= 32 && device_prop.warpSize == 32) {
      GetGradientsKernel_LambdarankNDCG_Sorted<32><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 64) {
      GetGradientsKernel_LambdarankNDCG_Sorted<64><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 128) {
      GetGradientsKernel_LambdarankNDCG_Sorted<128><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 256) {
      GetGradientsKernel_LambdarankNDCG_Sorted<256><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 512) {
      GetGradientsKernel_LambdarankNDCG_Sorted<512><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else if (num_rank_label <= 1024) {
      GetGradientsKernel_LambdarankNDCG_Sorted<1024><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    } else {
      GetGradientsKernel_LambdarankNDCG_Sorted<2048><<<num_blocks, 1024>>>(GetGradientsKernel_LambdarankNDCG_Sorted_ARGS);
    }
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);

  #undef GetGradientsKernel_LambdarankNDCG_ARGS
  #undef GetGradientsKernel_LambdarankNDCG_Sorted_ARGS
}


__device__ __forceinline__ double CUDAPhi(const label_t l, double g) {
  return pow(2.0f, static_cast<double>(l)) - g;
}

template <size_t SHARED_MEMORY_SIZE>
__global__ void GetGradientsKernel_RankXENDCG_SharedMemory(
  const double* cuda_scores,
  const label_t* cuda_labels,
  const double* cuda_item_rands,
  const data_size_t num_data,
  const data_size_t num_queries,
  const data_size_t* cuda_query_boundaries,
  score_t* cuda_out_gradients,
  score_t* cuda_out_hessians) {
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t item_index_start = cuda_query_boundaries[query_index];
    const data_size_t item_index_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = item_index_end - item_index_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + item_index_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + item_index_start;
    const label_t* cuda_labels_pointer = cuda_labels + item_index_start;
    const double* cuda_scores_pointer = cuda_scores + item_index_start;
    const double* cuda_item_rands_pointer = cuda_item_rands + item_index_start;
    const data_size_t block_reduce_size = query_item_count >= 1024 ? 1024 : query_item_count;
    __shared__ double shared_rho[SHARED_MEMORY_SIZE];
    // assert that warpSize == 32
    __shared__ double shared_buffer[1024 / WARPSIZE];
    __shared__ double shared_params[SHARED_MEMORY_SIZE];
    __shared__ score_t shared_lambdas[SHARED_MEMORY_SIZE];
    __shared__ double reduce_result;
    if (query_item_count <= 1) {
      for (data_size_t i = 0; i <= query_item_count; ++i) {
        cuda_out_gradients_pointer[i] = 0.0f;
        cuda_out_hessians_pointer[i] = 0.0f;
      }
      __syncthreads();
    } else {
      // compute softmax
      double thread_reduce_result = kMinScore;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double rho = cuda_scores_pointer[i];
        shared_rho[i] = rho;
        if (rho > thread_reduce_result) {
          thread_reduce_result = rho;
        }
      }
      __syncthreads();
      thread_reduce_result = ShuffleReduceMax<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double exp_value = exp(shared_rho[i] - reduce_result);
        shared_rho[i] = exp_value;
        thread_reduce_result += exp_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        shared_rho[i] /= reduce_result;
      }
      __syncthreads();

      // compute params
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double param_value = CUDAPhi(cuda_labels_pointer[i], cuda_item_rands_pointer[i]);
        shared_params[i] = param_value;
        thread_reduce_result += param_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
        reduce_result = 1.0f / max(kEpsilon, reduce_result);
      }
      __syncthreads();
      const double inv_denominator = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = -shared_params[i] * inv_denominator + shared_rho[i];
        shared_lambdas[i] = static_cast<score_t>(term);
        shared_params[i] = term / (1.0f - shared_rho[i]);
        thread_reduce_result += shared_params[i];
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l1 = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = shared_rho[i] * (sum_l1 - shared_params[i]);
        shared_lambdas[i] += static_cast<score_t>(term);
        shared_params[i] = term / (1.0f - shared_rho[i]);
        thread_reduce_result += shared_params[i];
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l2 = reduce_result;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        shared_lambdas[i] += static_cast<score_t>(shared_rho[i] * (sum_l2 - shared_params[i]));
        cuda_out_hessians_pointer[i] = static_cast<score_t>(shared_rho[i] * (1.0f - shared_rho[i]));
      }
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        cuda_out_gradients_pointer[i] = shared_lambdas[i];
      }
      __syncthreads();
    }
  }
}

__global__ void GetGradientsKernel_RankXENDCG_GlobalMemory(
  const double* cuda_scores,
  const label_t* cuda_labels,
  const double* cuda_item_rands,
  const data_size_t num_data,
  const data_size_t num_queries,
  const data_size_t* cuda_query_boundaries,
  double* cuda_params_buffer,
  score_t* cuda_out_gradients,
  score_t* cuda_out_hessians) {
  const data_size_t query_index_start = static_cast<data_size_t>(blockIdx.x) * NUM_QUERY_PER_BLOCK;
  const data_size_t query_index_end = min(query_index_start + NUM_QUERY_PER_BLOCK, num_queries);
  for (data_size_t query_index = query_index_start; query_index < query_index_end; ++query_index) {
    const data_size_t item_index_start = cuda_query_boundaries[query_index];
    const data_size_t item_index_end = cuda_query_boundaries[query_index + 1];
    const data_size_t query_item_count = item_index_end - item_index_start;
    score_t* cuda_out_gradients_pointer = cuda_out_gradients + item_index_start;
    score_t* cuda_out_hessians_pointer = cuda_out_hessians + item_index_start;
    const label_t* cuda_labels_pointer = cuda_labels + item_index_start;
    const double* cuda_scores_pointer = cuda_scores + item_index_start;
    const double* cuda_item_rands_pointer = cuda_item_rands + item_index_start;
    double* cuda_params_buffer_pointer = cuda_params_buffer + item_index_start;
    const data_size_t block_reduce_size = query_item_count > 1024 ? 1024 : query_item_count;
    // assert that warpSize == 32, so we use buffer size 1024 / 32 = 32
    __shared__ double shared_buffer[1024 / WARPSIZE];
    __shared__ double reduce_result;
    if (query_item_count <= 1) {
      for (data_size_t i = 0; i <= query_item_count; ++i) {
        cuda_out_gradients_pointer[i] = 0.0f;
        cuda_out_hessians_pointer[i] = 0.0f;
      }
      __syncthreads();
    } else {
      // compute softmax
      double thread_reduce_result = kMinScore;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double rho = cuda_scores_pointer[i];
        if (rho > thread_reduce_result) {
          thread_reduce_result = rho;
        }
      }
      __syncthreads();
      thread_reduce_result = ShuffleReduceMax<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double exp_value = exp(cuda_scores_pointer[i] - reduce_result);
        cuda_out_hessians_pointer[i] = exp_value;
        thread_reduce_result += exp_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      // store probability into hessians
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        cuda_out_hessians_pointer[i] /= reduce_result;
      }
      __syncthreads();

      // compute params
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double param_value = CUDAPhi(cuda_labels_pointer[i], cuda_item_rands_pointer[i]);
        cuda_params_buffer_pointer[i] = param_value;
        thread_reduce_result += param_value;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
        reduce_result = 1.0f / max(kEpsilon, reduce_result);
      }
      __syncthreads();
      const double inv_denominator = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = -cuda_params_buffer_pointer[i] * inv_denominator + cuda_out_hessians_pointer[i];
        cuda_out_gradients_pointer[i] = static_cast<score_t>(term);
        const double param = term / (1.0f - cuda_out_hessians_pointer[i]);
        cuda_params_buffer_pointer[i] = param;
        thread_reduce_result += param;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l1 = reduce_result;
      thread_reduce_result = 0.0f;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double term = cuda_out_hessians_pointer[i] * (sum_l1 - cuda_params_buffer_pointer[i]);
        cuda_out_gradients_pointer[i] += static_cast<score_t>(term);
        const double param = term / (1.0f - cuda_out_hessians_pointer[i]);
        cuda_params_buffer_pointer[i] = param;
        thread_reduce_result += param;
      }
      thread_reduce_result = ShuffleReduceSum<double>(thread_reduce_result, shared_buffer, block_reduce_size);
      if (threadIdx.x == 0) {
        reduce_result = thread_reduce_result;
      }
      __syncthreads();
      const double sum_l2 = reduce_result;
      for (data_size_t i = static_cast<data_size_t>(threadIdx.x); i < query_item_count; i += static_cast<data_size_t>(blockDim.x)) {
        const double prob = cuda_out_hessians_pointer[i];
        cuda_out_gradients_pointer[i] += static_cast<score_t>(prob * (sum_l2 - cuda_params_buffer_pointer[i]));
        cuda_out_hessians_pointer[i] = static_cast<score_t>(prob * (1.0f - prob));
      }
      __syncthreads();
    }
  }
}

void CUDARankXENDCG::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  GenerateItemRands();
  CopyFromHostToCUDADevice<double>(cuda_item_rands_.RawData(), item_rands_.data(), item_rands_.size(), __FILE__, __LINE__);

  const int num_blocks = (num_queries_ + NUM_QUERY_PER_BLOCK - 1) / NUM_QUERY_PER_BLOCK;
  if (max_items_in_query_aligned_ <= 1024) {
    GetGradientsKernel_RankXENDCG_SharedMemory<1024><<<num_blocks, max_items_in_query_aligned_>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      gradients,
      hessians);
  } else if (max_items_in_query_aligned_ <= 2 * 1024) {
    GetGradientsKernel_RankXENDCG_SharedMemory<2 * 1024><<<num_blocks, 1024>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      gradients,
      hessians);
  } else {
    GetGradientsKernel_RankXENDCG_GlobalMemory<<<num_blocks, 1024>>>(
      score,
      cuda_labels_,
      cuda_item_rands_.RawData(),
      num_data_,
      num_queries_,
      cuda_query_boundaries_,
      cuda_params_buffer_.RawData(),
      gradients,
      hessians);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_rank_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define NUM_QUERY_PER_BLOCK (10)

#include <LightGBM/cuda/cuda_objective_function.hpp>
#include <LightGBM/utils/threading.h>

#include <fstream>
#include <string>
#include <vector>

#include "../rank_objective.hpp"

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDALambdaRankObjectiveInterface : public CUDAObjectiveInterface<HOST_OBJECTIVE> {
 public:
  explicit CUDALambdaRankObjectiveInterface(const Config& config): CUDAObjectiveInterface<HOST_OBJECTIVE>(config) {}

  explicit CUDALambdaRankObjectiveInterface(const std::vector<std::string>& strs): CUDAObjectiveInterface<HOST_OBJECTIVE>(strs) {}

  ~CUDALambdaRankObjectiveInterface() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    CUDAObjectiveInterface<HOST_OBJECTIVE>::Init(metadata, num_data);

    const int num_threads = OMP_NUM_THREADS();
    std::vector<uint16_t> thread_max_num_items_in_query(num_threads);
    Threading::For<data_size_t>(0, this->num_queries_, 1,
      [this, &thread_max_num_items_in_query] (int thread_index, data_size_t start, data_size_t end) {
        for (data_size_t query_index = start; query_index < end; ++query_index) {
          const data_size_t query_item_count = this->query_boundaries_[query_index + 1] - this->query_boundaries_[query_index];
          if (query_item_count > thread_max_num_items_in_query[thread_index]) {
            thread_max_num_items_in_query[thread_index] = query_item_count;
          }
        }
      });
    data_size_t max_items_in_query = 0;
    for (int thread_index = 0; thread_index < num_threads; ++thread_index) {
      if (thread_max_num_items_in_query[thread_index] > max_items_in_query) {
        max_items_in_query = thread_max_num_items_in_query[thread_index];
      }
    }
    max_items_in_query_aligned_ = 1;
    --max_items_in_query;
    while (max_items_in_query > 0) {
      max_items_in_query >>= 1;
      max_items_in_query_aligned_ <<= 1;
    }
    if (max_items_in_query_aligned_ > 2048) {
      cuda_item_indices_buffer_.Resize(static_cast<size_t>(metadata.query_boundaries()[metadata.num_queries()]));
    }
    this->cuda_labels_ = metadata.cuda_metadata()->cuda_label();
    cuda_query_boundaries_ = metadata.cuda_metadata()->cuda_query_boundaries();
  }

 protected:
  // CUDA memory, held by this object
  CUDAVector<int> cuda_item_indices_buffer_;

  // CUDA memory, held by other objects
  const data_size_t* cuda_query_boundaries_;

  // Host memory
  int max_items_in_query_aligned_;
};


class CUDALambdarankNDCG: public CUDALambdaRankObjectiveInterface<LambdarankNDCG> {
 public:
  explicit CUDALambdarankNDCG(const Config& config);

  explicit CUDALambdarankNDCG(const std::vector<std::string>& strs);

  void Init(const Metadata& mdtadata, data_size_t num_data) override;

  ~CUDALambdarankNDCG();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  // CUDA memory, held by this object
  CUDAVector<double> cuda_inverse_max_dcgs_;
  CUDAVector<double> cuda_label_gain_;
};


class CUDARankXENDCG : public CUDALambdaRankObjectiveInterface<RankXENDCG> {
 public:
  explicit CUDARankXENDCG(const Config& config);

  explicit CUDARankXENDCG(const std::vector<std::string>& strs);

  ~CUDARankXENDCG();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const;

  void GenerateItemRands() const;

  mutable std::vector<double> item_rands_;
  CUDAVector<double> cuda_item_rands_;
  CUDAVector<double> cuda_params_buffer_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_RANK_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_regression_objective.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_regression_objective.hpp"

#include <string>
#include <vector>

namespace LightGBM {

CUDARegressionL2loss::CUDARegressionL2loss(const Config& config):
CUDARegressionObjectiveInterface<RegressionL2loss>(config) {}

CUDARegressionL2loss::CUDARegressionL2loss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionL2loss>(strs) {}

CUDARegressionL2loss::~CUDARegressionL2loss() {}

void CUDARegressionL2loss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionL2loss>::Init(metadata, num_data);
}

CUDARegressionL1loss::CUDARegressionL1loss(const Config& config):
CUDARegressionObjectiveInterface<RegressionL1loss>(config) {}

CUDARegressionL1loss::CUDARegressionL1loss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionL1loss>(strs) {}

CUDARegressionL1loss::~CUDARegressionL1loss() {}

void CUDARegressionL1loss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionL1loss>::Init(metadata, num_data);
  cuda_data_indices_buffer_.Resize(static_cast<size_t>(num_data));
  cuda_percentile_result_.Resize(1);
  if (cuda_weights_ != nullptr) {
    const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION + 1;
    cuda_weights_prefix_sum_.Resize(static_cast<size_t>(num_data));
    cuda_weights_prefix_sum_buffer_.Resize(static_cast<size_t>(num_blocks));
    cuda_weight_by_leaf_buffer_.Resize(static_cast<size_t>(num_data));
  }
  cuda_residual_buffer_.Resize(static_cast<size_t>(num_data));
}


CUDARegressionHuberLoss::CUDARegressionHuberLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionHuberLoss>(config) {}

CUDARegressionHuberLoss::CUDARegressionHuberLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionHuberLoss>(strs) {}

CUDARegressionHuberLoss::~CUDARegressionHuberLoss() {}


CUDARegressionFairLoss::CUDARegressionFairLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionFairLoss>(config) {}

CUDARegressionFairLoss::CUDARegressionFairLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionFairLoss>(strs) {}

CUDARegressionFairLoss::~CUDARegressionFairLoss() {}


CUDARegressionPoissonLoss::CUDARegressionPoissonLoss(const Config& config):
CUDARegressionObjectiveInterface<RegressionPoissonLoss>(config) {}

CUDARegressionPoissonLoss::CUDARegressionPoissonLoss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionPoissonLoss>(strs) {}

CUDARegressionPoissonLoss::~CUDARegressionPoissonLoss() {}

void CUDARegressionPoissonLoss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionPoissonLoss>::Init(metadata, num_data);
  LaunchCheckLabelKernel();
}

double CUDARegressionPoissonLoss::LaunchCalcInitScoreKernel(const int class_id) const {
  return Common::SafeLog(CUDARegressionObjectiveInterface<RegressionPoissonLoss>::LaunchCalcInitScoreKernel(class_id));
}


CUDARegressionQuantileloss::CUDARegressionQuantileloss(const Config& config):
CUDARegressionObjectiveInterface<RegressionQuantileloss>(config) {}

CUDARegressionQuantileloss::CUDARegressionQuantileloss(const std::vector<std::string>& strs):
CUDARegressionObjectiveInterface<RegressionQuantileloss>(strs) {}

CUDARegressionQuantileloss::~CUDARegressionQuantileloss() {}

void CUDARegressionQuantileloss::Init(const Metadata& metadata, data_size_t num_data) {
  CUDARegressionObjectiveInterface<RegressionQuantileloss>::Init(metadata, num_data);
  cuda_data_indices_buffer_.Resize(static_cast<size_t>(num_data));
  cuda_percentile_result_.Resize(1);
  if (cuda_weights_ != nullptr) {
    const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION + 1;
    cuda_weights_prefix_sum_.Resize(static_cast<size_t>(num_data));
    cuda_weights_prefix_sum_buffer_.Resize(static_cast<size_t>(num_blocks));
    cuda_weight_by_leaf_buffer_.Resize(static_cast<size_t>(num_data));
  }
  cuda_residual_buffer_.Resize(static_cast<size_t>(num_data));
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_regression_objective.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_regression_objective.hpp"
#include <LightGBM/cuda/cuda_algorithms.hpp>

namespace LightGBM {

template <typename HOST_OBJECTIVE>
void CUDARegressionObjectiveInterface<HOST_OBJECTIVE>::Init(const Metadata& metadata, data_size_t num_data) {
  CUDAObjectiveInterface<HOST_OBJECTIVE>::Init(metadata, num_data);
  const data_size_t num_get_gradients_blocks = (this->num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  cuda_block_buffer_.Resize(static_cast<size_t>(num_get_gradients_blocks));
  if (this->sqrt_) {
    cuda_trans_label_.Resize(this->trans_label_.size());
    CopyFromHostToCUDADevice<label_t>(cuda_trans_label_.RawData(), this->trans_label_.data(), this->trans_label_.size(), __FILE__, __LINE__);
    this->cuda_labels_ = cuda_trans_label_.RawData();
  }
}

template void CUDARegressionObjectiveInterface<RegressionL2loss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionL1loss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionHuberLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionFairLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionPoissonLoss>::Init(const Metadata& metadata, data_size_t num_data);
template void CUDARegressionObjectiveInterface<RegressionQuantileloss>::Init(const Metadata& metadata, data_size_t num_data);

template <typename HOST_OBJECTIVE>
double CUDARegressionObjectiveInterface<HOST_OBJECTIVE>::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  double label_sum = 0.0f, weight_sum = 0.0f;
  if (this->cuda_weights_ == nullptr) {
    ShuffleReduceSumGlobal<label_t, double>(this->cuda_labels_,
      static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
    weight_sum = static_cast<double>(this->num_data_);
  } else {
    ShuffleReduceDotProdGlobal<label_t, double>(this->cuda_labels_,
      this->cuda_weights_, static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
    ShuffleReduceSumGlobal<label_t, double>(this->cuda_weights_,
      static_cast<size_t>(this->num_data_), cuda_block_buffer_.RawData());
    CopyFromCUDADeviceToHost<double>(&weight_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);
  }
  return label_sum / weight_sum;
}

template double CUDARegressionObjectiveInterface<RegressionL2loss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionL1loss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionHuberLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionFairLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionPoissonLoss>::LaunchCalcInitScoreKernel(const int class_id) const;
template double CUDARegressionObjectiveInterface<RegressionQuantileloss>::LaunchCalcInitScoreKernel(const int class_id) const;

__global__ void ConvertOutputCUDAKernel_Regression(const bool sqrt, const data_size_t num_data, const double* input, double* output) {
  const int data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    if (sqrt) {
      const double sign = input[data_index] >= 0.0f ? 1 : -1;
      output[data_index] = sign * input[data_index] * input[data_index];
    } else {
      output[data_index] = input[data_index];
    }
  }
}

const double* CUDARegressionL2loss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (sqrt_) {
    ConvertOutputCUDAKernel_Regression<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(sqrt_, num_data, input, output);
    return output;
  } else {
    return input;
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionL2(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      cuda_out_gradients[data_index] = static_cast<score_t>(cuda_scores[data_index] - cuda_labels[data_index]);
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(cuda_scores[data_index] - cuda_labels[data_index]) * weight;
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionL2loss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionL2<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionL2<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, gradients, hessians);
  }
}


double CUDARegressionL1loss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  const double alpha = 0.5f;
  if (cuda_weights_ == nullptr) {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, false>(
      cuda_labels_, nullptr, cuda_data_indices_buffer_.RawData(), nullptr, nullptr, alpha, num_data_, cuda_percentile_result_.RawData());
  } else {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, true>(
      cuda_labels_, cuda_weights_, cuda_data_indices_buffer_.RawData(), cuda_weights_prefix_sum_.RawData(),
      cuda_weights_prefix_sum_buffer_.RawData(), alpha, num_data_, cuda_percentile_result_.RawData());
  }
  label_t percentile_result = 0.0f;
  CopyFromCUDADeviceToHost<label_t>(&percentile_result, cuda_percentile_result_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return static_cast<label_t>(percentile_result);
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionL1(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f)) * weight;
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionL1loss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionL1<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionL1<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, gradients, hessians);
  }
}

template <bool USE_WEIGHT>
__global__ void RenewTreeOutputCUDAKernel_RegressionL1(
  const double* score,
  const label_t* label,
  const label_t* weight,
  double* residual_buffer,
  label_t* weight_by_leaf,
  double* weight_prefix_sum_buffer,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  data_size_t* data_indices_buffer,
  double* leaf_value) {
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t data_start = data_start_in_leaf[leaf_index];
  const data_size_t num_data = num_data_in_leaf[leaf_index];
  data_size_t* data_indices_buffer_pointer = data_indices_buffer + data_start;
  const label_t* weight_by_leaf_pointer = weight_by_leaf + data_start;
  double* weight_prefix_sum_buffer_pointer = weight_prefix_sum_buffer + data_start;
  const double* residual_buffer_pointer = residual_buffer + data_start;
  const double alpha = 0.5f;
  for (data_size_t inner_data_index = data_start + static_cast<data_size_t>(threadIdx.x);
    inner_data_index < data_start + num_data; inner_data_index += static_cast<data_size_t>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const label_t data_label = label[data_index];
    const double data_score = score[data_index];
    residual_buffer[inner_data_index] = static_cast<double>(data_label) - data_score;
    if (USE_WEIGHT) {
      weight_by_leaf[inner_data_index] = weight[data_index];
    }
  }
  __syncthreads();
  const double renew_leaf_value = PercentileDevice<double, data_size_t, label_t, double, false, USE_WEIGHT>(
    residual_buffer_pointer, weight_by_leaf_pointer, data_indices_buffer_pointer,
    weight_prefix_sum_buffer_pointer, alpha, num_data);
  if (threadIdx.x == 0) {
    leaf_value[leaf_index] = renew_leaf_value;
  }
}

void CUDARegressionL1loss::LaunchRenewTreeOutputCUDAKernel(
  const double* score,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  const int num_leaves,
  double* leaf_value) const {
  if (cuda_weights_ == nullptr) {
    RenewTreeOutputCUDAKernel_RegressionL1<false><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 2>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value);
  } else {
    RenewTreeOutputCUDAKernel_RegressionL1<true><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 4>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}


template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Huber(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double alpha, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      if (fabs(diff) <= alpha) {
        cuda_out_gradients[data_index] = static_cast<score_t>(diff);
      } else {
        const score_t sign = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
        cuda_out_gradients[data_index] = static_cast<score_t>(sign * alpha);
      }
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      if (fabs(diff) <= alpha) {
        cuda_out_gradients[data_index] = static_cast<score_t>(diff) * weight;
      } else {
        const score_t sign = static_cast<score_t>((diff > 0.0f) - (diff < 0.0f));
        cuda_out_gradients[data_index] = static_cast<score_t>(sign * alpha) * weight;
      }
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionHuberLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Huber<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, alpha_, gradients, hessians);
  } else {
    GetGradientsKernel_Huber<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, alpha_, gradients, hessians);
  }
}


template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Fair(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double c, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(c * diff / (fabs(diff) + c));
      cuda_out_hessians[data_index] = static_cast<score_t>(c * c / ((fabs(diff) + c) * (fabs(diff) + c)));
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(c * diff / (fabs(diff) + c) * weight);
      cuda_out_hessians[data_index] = static_cast<score_t>(c * c / ((fabs(diff) + c) * (fabs(diff) + c)) * weight);
    }
  }
}

void CUDARegressionFairLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Fair<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, c_, gradients, hessians);
  } else {
    GetGradientsKernel_Fair<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, c_, gradients, hessians);
  }
}

void CUDARegressionPoissonLoss::LaunchCheckLabelKernel() const {
  ShuffleReduceSumGlobal<label_t, double>(cuda_labels_, static_cast<size_t>(num_data_), cuda_block_buffer_.RawData());
  double label_sum = 0.0f;
  CopyFromCUDADeviceToHost<double>(&label_sum, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);

  ShuffleReduceMinGlobal<label_t, double>(cuda_labels_, static_cast<size_t>(num_data_), cuda_block_buffer_.RawData());
  double label_min = 0.0f;
  CopyFromCUDADeviceToHost<double>(&label_min, cuda_block_buffer_.RawData(), 1, __FILE__, __LINE__);

  if (label_min < 0.0f) {
    Log::Fatal("[%s]: at least one target label is negative", GetName());
  }
  if (label_sum == 0.0f) {
    Log::Fatal("[%s]: sum of labels is zero", GetName());
  }
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_Poisson(const double* cuda_scores, const label_t* cuda_labels, const label_t* cuda_weights, const data_size_t num_data,
  const double max_delta_step, score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  const double exp_max_delta_step = std::exp(max_delta_step);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double exp_score = exp(cuda_scores[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>(exp_score - cuda_labels[data_index]);
      cuda_out_hessians[data_index] = static_cast<score_t>(exp_score * exp_max_delta_step);
    } else {
      const double exp_score = exp(cuda_scores[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      cuda_out_gradients[data_index] = static_cast<score_t>((exp_score - cuda_labels[data_index]) * weight);
      cuda_out_hessians[data_index] = static_cast<score_t>(exp_score * exp_max_delta_step * weight);
    }
  }
}

void CUDARegressionPoissonLoss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_Poisson<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(
      score, cuda_labels_, nullptr, num_data_, max_delta_step_, gradients, hessians);
  } else {
    GetGradientsKernel_Poisson<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(
      score, cuda_labels_, cuda_weights_, num_data_, max_delta_step_, gradients, hessians);
  }
}

__global__ void ConvertOutputCUDAKernel_Regression_Poisson(const data_size_t num_data, const double* input, double* output) {
  const int data_index = static_cast<data_size_t>(blockIdx.x * blockDim.x + threadIdx.x);
  if (data_index < num_data) {
    output[data_index] = exp(input[data_index]);
  }
}

const double* CUDARegressionPoissonLoss::LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const {
  const int num_blocks = (num_data + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  ConvertOutputCUDAKernel_Regression_Poisson<<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(num_data, input, output);
  return output;
}


double CUDARegressionQuantileloss::LaunchCalcInitScoreKernel(const int /*class_id*/) const {
  if (cuda_weights_ == nullptr) {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, false>(
      cuda_labels_, nullptr, cuda_data_indices_buffer_.RawData(), nullptr, nullptr, alpha_, num_data_, cuda_percentile_result_.RawData());
  } else {
    PercentileGlobal<label_t, data_size_t, label_t, double, false, true>(
      cuda_labels_, cuda_weights_, cuda_data_indices_buffer_.RawData(), cuda_weights_prefix_sum_.RawData(),
      cuda_weights_prefix_sum_buffer_.RawData(), alpha_, num_data_, cuda_percentile_result_.RawData());
  }
  label_t percentile_result = 0.0f;
  CopyFromCUDADeviceToHost<label_t>(&percentile_result, cuda_percentile_result_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return static_cast<label_t>(percentile_result);
}

template <bool USE_WEIGHT>
__global__ void RenewTreeOutputCUDAKernel_RegressionQuantile(
  const double* score,
  const label_t* label,
  const label_t* weight,
  double* residual_buffer,
  label_t* weight_by_leaf,
  double* weight_prefix_sum_buffer,
  const data_size_t* data_indices_in_leaf,
  const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf,
  data_size_t* data_indices_buffer,
  double* leaf_value,
  const double alpha) {
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t data_start = data_start_in_leaf[leaf_index];
  const data_size_t num_data = num_data_in_leaf[leaf_index];
  data_size_t* data_indices_buffer_pointer = data_indices_buffer + data_start;
  const label_t* weight_by_leaf_pointer = weight_by_leaf + data_start;
  double* weight_prefix_sum_buffer_pointer = weight_prefix_sum_buffer + data_start;
  const double* residual_buffer_pointer = residual_buffer + data_start;
  for (data_size_t inner_data_index = data_start + static_cast<data_size_t>(threadIdx.x); inner_data_index < data_start + num_data; inner_data_index += static_cast<data_size_t>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const label_t data_label = label[data_index];
    const double data_score = score[data_index];
    residual_buffer[inner_data_index] = static_cast<double>(data_label) - data_score;
    if (USE_WEIGHT) {
      weight_by_leaf[inner_data_index] = weight[data_index];
    }
  }
  __syncthreads();
  const double renew_leaf_value = PercentileDevice<double, data_size_t, label_t, double, false, USE_WEIGHT>(
    residual_buffer_pointer, weight_by_leaf_pointer, data_indices_buffer_pointer,
    weight_prefix_sum_buffer_pointer, alpha, num_data);
  if (threadIdx.x == 0) {
    leaf_value[leaf_index] = renew_leaf_value;
  }
}

void CUDARegressionQuantileloss::LaunchRenewTreeOutputCUDAKernel(
  const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
  const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const {
  if (cuda_weights_ == nullptr) {
    RenewTreeOutputCUDAKernel_RegressionQuantile<false><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 2>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value,
      alpha_);
  } else {
    RenewTreeOutputCUDAKernel_RegressionQuantile<true><<<num_leaves, GET_GRADIENTS_BLOCK_SIZE_REGRESSION / 4>>>(
      score,
      cuda_labels_,
      cuda_weights_,
      cuda_residual_buffer_.RawData(),
      cuda_weight_by_leaf_buffer_.RawData(),
      cuda_weights_prefix_sum_.RawData(),
      data_indices_in_leaf,
      num_data_in_leaf,
      data_start_in_leaf,
      cuda_data_indices_buffer_.RawData(),
      leaf_value,
      alpha_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

template <bool USE_WEIGHT>
__global__ void GetGradientsKernel_RegressionQuantile(const double* cuda_scores, const label_t* cuda_labels,
  const label_t* cuda_weights, const data_size_t num_data, const double alpha,
  score_t* cuda_out_gradients, score_t* cuda_out_hessians) {
  const data_size_t data_index = static_cast<data_size_t>(blockDim.x * blockIdx.x + threadIdx.x);
  if (data_index < num_data) {
    if (!USE_WEIGHT) {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      if (diff >= 0.0f) {
        cuda_out_gradients[data_index] = (1.0f - alpha);
      } else {
        cuda_out_gradients[data_index] = -alpha;
      }
      cuda_out_hessians[data_index] = 1.0f;
    } else {
      const double diff = cuda_scores[data_index] - static_cast<double>(cuda_labels[data_index]);
      const score_t weight = static_cast<score_t>(cuda_weights[data_index]);
      if (diff >= 0.0f) {
        cuda_out_gradients[data_index] = (1.0f - alpha) * weight;
      } else {
        cuda_out_gradients[data_index] = -alpha * weight;
      }
      cuda_out_hessians[data_index] = weight;
    }
  }
}

void CUDARegressionQuantileloss::LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const {
  const int num_blocks = (num_data_ + GET_GRADIENTS_BLOCK_SIZE_REGRESSION - 1) / GET_GRADIENTS_BLOCK_SIZE_REGRESSION;
  if (cuda_weights_ == nullptr) {
    GetGradientsKernel_RegressionQuantile<false><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, nullptr, num_data_, alpha_, gradients, hessians);
  } else {
    GetGradientsKernel_RegressionQuantile<true><<<num_blocks, GET_GRADIENTS_BLOCK_SIZE_REGRESSION>>>(score, cuda_labels_, cuda_weights_, num_data_, alpha_, gradients, hessians);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_regression_objective.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_

#ifdef USE_CUDA

#define GET_GRADIENTS_BLOCK_SIZE_REGRESSION (1024)

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include <string>
#include <vector>

#include "../regression_objective.hpp"

namespace LightGBM {

template <typename HOST_OBJECTIVE>
class CUDARegressionObjectiveInterface: public CUDAObjectiveInterface<HOST_OBJECTIVE> {
 public:
  explicit CUDARegressionObjectiveInterface(const Config& config): CUDAObjectiveInterface<HOST_OBJECTIVE>(config) {}

  explicit CUDARegressionObjectiveInterface(const std::vector<std::string>& strs): CUDAObjectiveInterface<HOST_OBJECTIVE>(strs) {}

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  double LaunchCalcInitScoreKernel(const int class_id) const override;

  CUDAVector<double> cuda_block_buffer_;
  CUDAVector<label_t> cuda_trans_label_;
};

class CUDARegressionL2loss : public CUDARegressionObjectiveInterface<RegressionL2loss> {
 public:
  explicit CUDARegressionL2loss(const Config& config);

  explicit CUDARegressionL2loss(const std::vector<std::string>& strs);

  ~CUDARegressionL2loss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  bool NeedConvertOutputCUDA() const override { return sqrt_; }
};


class CUDARegressionL1loss : public CUDARegressionObjectiveInterface<RegressionL1loss> {
 public:
  explicit CUDARegressionL1loss(const Config& config);

  explicit CUDARegressionL1loss(const std::vector<std::string>& strs);

  ~CUDARegressionL1loss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  CUDAVector<data_size_t> cuda_data_indices_buffer_;
  CUDAVector<double> cuda_weights_prefix_sum_;
  CUDAVector<double> cuda_weights_prefix_sum_buffer_;
  CUDAVector<double> cuda_residual_buffer_;
  CUDAVector<label_t> cuda_weight_by_leaf_buffer_;
  CUDAVector<label_t> cuda_percentile_result_;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  void LaunchRenewTreeOutputCUDAKernel(
    const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override;
};


class CUDARegressionHuberLoss : public CUDARegressionObjectiveInterface<RegressionHuberLoss> {
 public:
  explicit CUDARegressionHuberLoss(const Config& config);

  explicit CUDARegressionHuberLoss(const std::vector<std::string>& strs);

  ~CUDARegressionHuberLoss();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;
};


// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class CUDARegressionFairLoss : public CUDARegressionObjectiveInterface<RegressionFairLoss> {
 public:
  explicit CUDARegressionFairLoss(const Config& config);

  explicit CUDARegressionFairLoss(const std::vector<std::string>& strs);

  ~CUDARegressionFairLoss();

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;
};


class CUDARegressionPoissonLoss : public CUDARegressionObjectiveInterface<RegressionPoissonLoss> {
 public:
  explicit CUDARegressionPoissonLoss(const Config& config);

  explicit CUDARegressionPoissonLoss(const std::vector<std::string>& strs);

  ~CUDARegressionPoissonLoss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 private:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  const double* LaunchConvertOutputCUDAKernel(const data_size_t num_data, const double* input, double* output) const override;

  bool NeedConvertOutputCUDA() const override { return true; }

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchCheckLabelKernel() const;
};


class CUDARegressionQuantileloss : public CUDARegressionObjectiveInterface<RegressionQuantileloss> {
 public:
  explicit CUDARegressionQuantileloss(const Config& config);

  explicit CUDARegressionQuantileloss(const std::vector<std::string>& strs);

  ~CUDARegressionQuantileloss();

  void Init(const Metadata& metadata, data_size_t num_data) override;

 protected:
  void LaunchGetGradientsKernel(const double* score, score_t* gradients, score_t* hessians) const override;

  double LaunchCalcInitScoreKernel(const int class_id) const override;

  void LaunchRenewTreeOutputCUDAKernel(
    const double* score, const data_size_t* data_indices_in_leaf, const data_size_t* num_data_in_leaf,
    const data_size_t* data_start_in_leaf, const int num_leaves, double* leaf_value) const override;

  CUDAVector<data_size_t> cuda_data_indices_buffer_;
  CUDAVector<double> cuda_weights_prefix_sum_;
  CUDAVector<double> cuda_weights_prefix_sum_buffer_;
  CUDAVector<double> cuda_residual_buffer_;
  CUDAVector<label_t> cuda_weight_by_leaf_buffer_;
  CUDAVector<label_t> cuda_percentile_result_;
};


}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_OBJECTIVE_CUDA_CUDA_REGRESSION_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/multiclass_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <memory>
#include <vector>

#include "binary_objective.hpp"

namespace LightGBM {
/*!
* \brief Objective function for multiclass classification, use softmax as objective functions
*/
class MulticlassSoftmax: public ObjectiveFunction {
 public:
  explicit MulticlassSoftmax(const Config& config) {
    num_class_ = config.num_class;
    // This factor is to rescale the redundant form of K-classification, to the non-redundant form.
    // In the traditional settings of K-classification, there is one redundant class, whose output is set to 0 (like the class 0 in binary classification).
    // This is from the Friedman GBDT paper.
    factor_ = static_cast<double>(num_class_) / (num_class_ - 1.0f);
  }

  explicit MulticlassSoftmax(const std::vector<std::string>& strs) {
    num_class_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("num_class")) {
          Common::Atoi(tokens[1].c_str(), &num_class_);
        }
      }
    }
    if (num_class_ < 0) {
      Log::Fatal("Objective should contain num_class field");
    }
    factor_ = static_cast<double>(num_class_) / (num_class_ - 1.0f);
  }

  ~MulticlassSoftmax() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();
    label_int_.resize(num_data_);
    class_init_probs_.resize(num_class_, 0.0);
    double sum_weight = 0.0;
    for (int i = 0; i < num_data_; ++i) {
      label_int_[i] = static_cast<int>(label_[i]);
      if (label_int_[i] < 0 || label_int_[i] >= num_class_) {
        Log::Fatal("Label must be in [0, %d), but found %d in label", num_class_, label_int_[i]);
      }
      if (weights_ == nullptr) {
        class_init_probs_[label_int_[i]] += 1.0;
      } else {
        class_init_probs_[label_int_[i]] += weights_[i];
        sum_weight += weights_[i];
      }
    }
    if (weights_ == nullptr) {
      sum_weight = num_data_;
    }
    if (Network::num_machines() > 1) {
      sum_weight = Network::GlobalSyncUpBySum(sum_weight);
      for (int i = 0; i < num_class_; ++i) {
        class_init_probs_[i] = Network::GlobalSyncUpBySum(class_init_probs_[i]);
      }
    }
    for (int i = 0; i < num_class_; ++i) {
      class_init_probs_[i] /= sum_weight;
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (weights_ == nullptr) {
      std::vector<double> rec;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(rec)
      for (data_size_t i = 0; i < num_data_; ++i) {
        rec.resize(num_class_);
        for (int k = 0; k < num_class_; ++k) {
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          rec[k] = static_cast<double>(score[idx]);
        }
        Common::Softmax(&rec);
        for (int k = 0; k < num_class_; ++k) {
          auto p = rec[k];
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          if (label_int_[i] == k) {
            gradients[idx] = static_cast<score_t>(p - 1.0f);
          } else {
            gradients[idx] = static_cast<score_t>(p);
          }
          hessians[idx] = static_cast<score_t>(factor_ * p * (1.0f - p));
        }
      }
    } else {
      std::vector<double> rec;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) private(rec)
      for (data_size_t i = 0; i < num_data_; ++i) {
        rec.resize(num_class_);
        for (int k = 0; k < num_class_; ++k) {
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          rec[k] = static_cast<double>(score[idx]);
        }
        Common::Softmax(&rec);
        for (int k = 0; k < num_class_; ++k) {
          auto p = rec[k];
          size_t idx = static_cast<size_t>(num_data_) * k + i;
          if (label_int_[i] == k) {
            gradients[idx] = static_cast<score_t>((p - 1.0f) * weights_[i]);
          } else {
            gradients[idx] = static_cast<score_t>(p * weights_[i]);
          }
          hessians[idx] = static_cast<score_t>((factor_ * p * (1.0f - p))* weights_[i]);
        }
      }
    }
  }

  void ConvertOutput(const double* input, double* output) const override {
    Common::Softmax(input, output, num_class_);
  }

  const char* GetName() const override {
    return "multiclass";
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "num_class:" << num_class_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  int NumModelPerIteration() const override { return num_class_; }

  int NumPredictOneRow() const override { return num_class_; }

  bool NeedAccuratePrediction() const override { return false; }

  double BoostFromScore(int class_id) const override {
    return std::log(std::max<double>(kEpsilon, class_init_probs_[class_id]));
  }

  bool ClassNeedTrain(int class_id) const override {
    if (std::fabs(class_init_probs_[class_id]) <= kEpsilon
        || std::fabs(class_init_probs_[class_id]) >= 1.0 - kEpsilon) {
      return false;
    } else {
      return true;
    }
  }

 protected:
  double factor_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of classes */
  int num_class_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Corresponding integers of label_ */
  std::vector<int> label_int_;
  /*! \brief Weights for data */
  const label_t* weights_;
  std::vector<double> class_init_probs_;
};

/*!
* \brief Objective function for multiclass classification, use one-vs-all binary objective function
*/
class MulticlassOVA: public ObjectiveFunction {
 public:
  explicit MulticlassOVA(const Config& config) {
    num_class_ = config.num_class;
    for (int i = 0; i < num_class_; ++i) {
      binary_loss_.emplace_back(
        new BinaryLogloss(config, [i](label_t label) { return static_cast<int>(label) == i; }));
    }
    sigmoid_ = config.sigmoid;
  }

  explicit MulticlassOVA(const std::vector<std::string>& strs) {
    num_class_ = -1;
    sigmoid_ = -1;
    for (auto str : strs) {
      auto tokens = Common::Split(str.c_str(), ':');
      if (tokens.size() == 2) {
        if (tokens[0] == std::string("num_class")) {
          Common::Atoi(tokens[1].c_str(), &num_class_);
        } else if (tokens[0] == std::string("sigmoid")) {
          Common::Atof(tokens[1].c_str(), &sigmoid_);
        }
      }
    }
    if (num_class_ < 0) {
      Log::Fatal("Objective should contain num_class field");
    }
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid parameter %f should be greater than zero", sigmoid_);
    }
  }

  ~MulticlassOVA() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    for (int i = 0; i < num_class_; ++i) {
      binary_loss_[i]->Init(metadata, num_data);
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    for (int i = 0; i < num_class_; ++i) {
      int64_t offset = static_cast<int64_t>(num_data_) * i;
      binary_loss_[i]->GetGradients(score + offset, gradients + offset, hessians + offset);
    }
  }

  const char* GetName() const override {
    return "multiclassova";
  }

  void ConvertOutput(const double* input, double* output) const override {
    for (int i = 0; i < num_class_; ++i) {
      output[i] = 1.0f / (1.0f + std::exp(-sigmoid_ * input[i]));
    }
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName() << " ";
    str_buf << "num_class:" << num_class_ << " ";
    str_buf << "sigmoid:" << sigmoid_;
    return str_buf.str();
  }

  bool SkipEmptyClass() const override { return true; }

  int NumModelPerIteration() const override { return num_class_; }

  int NumPredictOneRow() const override { return num_class_; }

  bool NeedAccuratePrediction() const override { return false; }

  double BoostFromScore(int class_id) const override {
    return binary_loss_[class_id]->BoostFromScore(0);
  }

  bool ClassNeedTrain(int class_id) const override {
    return binary_loss_[class_id]->ClassNeedTrain(0);
  }

 protected:
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Number of classes */
  int num_class_;
  std::vector<std::unique_ptr<BinaryLogloss>> binary_loss_;
  double sigmoid_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_MULTICLASS_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/objective_function.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */

#include <LightGBM/objective_function.h>

#include <string>

#include "binary_objective.hpp"
#include "multiclass_objective.hpp"
#include "rank_objective.hpp"
#include "regression_objective.hpp"
#include "xentropy_objective.hpp"

#include <LightGBM/cuda/cuda_objective_function.hpp>

#include "cuda/cuda_binary_objective.hpp"
#include "cuda/cuda_multiclass_objective.hpp"
#include "cuda/cuda_rank_objective.hpp"
#include "cuda/cuda_regression_objective.hpp"

namespace LightGBM {

#ifdef USE_CUDA
ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunctionCUDA(const std::string& type, const Config& config) {
  if (type == std::string("regression")) {
    return new CUDARegressionL2loss(config);
  } else if (type == std::string("regression_l1")) {
    return new CUDARegressionL1loss(config);
  } else if (type == std::string("quantile")) {
    return new CUDARegressionQuantileloss(config);
  } else if (type == std::string("huber")) {
    return new CUDARegressionHuberLoss(config);
  } else if (type == std::string("fair")) {
    return new CUDARegressionFairLoss(config);
  } else if (type == std::string("poisson")) {
    return new CUDARegressionPoissonLoss(config);
  } else if (type == std::string("binary")) {
    return new CUDABinaryLogloss(config);
  } else if (type == std::string("lambdarank")) {
    return new CUDALambdarankNDCG(config);
  } else if (type == std::string("rank_xendcg")) {
    return new CUDARankXENDCG(config);
  } else if (type == std::string("multiclass")) {
    return new CUDAMulticlassSoftmax(config);
  } else if (type == std::string("multiclassova")) {
    return new CUDAMulticlassOVA(config);
  } else if (type == std::string("cross_entropy")) {
    Log::Warning("Objective cross_entropy is not implemented in cuda version. Fall back to boosting on CPU.");
    return new CrossEntropy(config);
  } else if (type == std::string("cross_entropy_lambda")) {
    Log::Warning("Objective cross_entropy_lambda is not implemented in cuda version. Fall back to boosting on CPU.");
    return new CrossEntropyLambda(config);
  } else if (type == std::string("mape")) {
    Log::Warning("Objective mape is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionMAPELOSS(config);
  } else if (type == std::string("gamma")) {
    Log::Warning("Objective gamma is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionGammaLoss(config);
  } else if (type == std::string("tweedie")) {
    Log::Warning("Objective tweedie is not implemented in cuda version. Fall back to boosting on CPU.");
    return new RegressionTweedieLoss(config);
  } else if (type == std::string("custom")) {
    Log::Warning("Using customized objective with cuda. This requires copying gradients from CPU to GPU, which can be slow.");
    return nullptr;
  }
}
#endif  // USE_CUDA

ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunction(const std::string& type, const Config& config) {
  #ifdef USE_CUDA
  if (config.device_type == std::string("cuda") &&
      config.data_sample_strategy != std::string("goss") &&
      config.boosting != std::string("rf")) {
    return CreateObjectiveFunctionCUDA(type, config);
  } else {
  #endif  // USE_CUDA
    if (type == std::string("regression")) {
      return new RegressionL2loss(config);
    } else if (type == std::string("regression_l1")) {
      return new RegressionL1loss(config);
    } else if (type == std::string("quantile")) {
      return new RegressionQuantileloss(config);
    } else if (type == std::string("huber")) {
      return new RegressionHuberLoss(config);
    } else if (type == std::string("fair")) {
      return new RegressionFairLoss(config);
    } else if (type == std::string("poisson")) {
      return new RegressionPoissonLoss(config);
    } else if (type == std::string("binary")) {
      return new BinaryLogloss(config);
    } else if (type == std::string("lambdarank")) {
      return new LambdarankNDCG(config);
    } else if (type == std::string("rank_xendcg")) {
      return new RankXENDCG(config);
    } else if (type == std::string("multiclass")) {
      return new MulticlassSoftmax(config);
    } else if (type == std::string("multiclassova")) {
      return new MulticlassOVA(config);
    } else if (type == std::string("cross_entropy")) {
      return new CrossEntropy(config);
    } else if (type == std::string("cross_entropy_lambda")) {
      return new CrossEntropyLambda(config);
    } else if (type == std::string("mape")) {
      return new RegressionMAPELOSS(config);
    } else if (type == std::string("gamma")) {
      return new RegressionGammaLoss(config);
    } else if (type == std::string("tweedie")) {
      return new RegressionTweedieLoss(config);
    } else if (type == std::string("custom")) {
      return nullptr;
    }
  #ifdef USE_CUDA
  }
  #endif  // USE_CUDA
  Log::Fatal("Unknown objective type name: %s", type.c_str());
  return nullptr;
}

ObjectiveFunction* ObjectiveFunction::CreateObjectiveFunction(const std::string& str) {
  auto strs = Common::Split(str.c_str(), ' ');
  auto type = strs[0];
  if (type == std::string("regression")) {
    return new RegressionL2loss(strs);
  } else if (type == std::string("regression_l1")) {
    return new RegressionL1loss(strs);
  } else if (type == std::string("quantile")) {
    return new RegressionQuantileloss(strs);
  } else if (type == std::string("huber")) {
    return new RegressionHuberLoss(strs);
  } else if (type == std::string("fair")) {
    return new RegressionFairLoss(strs);
  } else if (type == std::string("poisson")) {
    return new RegressionPoissonLoss(strs);
  } else if (type == std::string("binary")) {
    return new BinaryLogloss(strs);
  } else if (type == std::string("lambdarank")) {
    return new LambdarankNDCG(strs);
  } else if (type == std::string("rank_xendcg")) {
    return new RankXENDCG(strs);
  } else if (type == std::string("multiclass")) {
    return new MulticlassSoftmax(strs);
  } else if (type == std::string("multiclassova")) {
    return new MulticlassOVA(strs);
  } else if (type == std::string("cross_entropy")) {
    return new CrossEntropy(strs);
  } else if (type == std::string("cross_entropy_lambda")) {
    return new CrossEntropyLambda(strs);
  } else if (type == std::string("mape")) {
    return new RegressionMAPELOSS(strs);
  } else if (type == std::string("gamma")) {
    return new RegressionGammaLoss(strs);
  } else if (type == std::string("tweedie")) {
    return new RegressionTweedieLoss(strs);
  } else if (type == std::string("custom")) {
    return nullptr;
  }
  Log::Fatal("Unknown objective type name: %s", type.c_str());
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/rank_objective.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_

#include <LightGBM/metric.h>
#include <LightGBM/objective_function.h>

#include <algorithm>
#include <cmath>
#include <cstdio>
#include <cstring>
#include <limits>
#include <string>
#include <vector>

namespace LightGBM {

/*!
 * \brief Objective function for Ranking
 */
class RankingObjective : public ObjectiveFunction {
 public:
  explicit RankingObjective(const Config& config)
      : seed_(config.objective_seed) {
    learning_rate_ = config.learning_rate;
    position_bias_regularization_ = config.lambdarank_position_bias_regularization;
  }

  explicit RankingObjective(const std::vector<std::string>&) : seed_(0) {}

  ~RankingObjective() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    // get label
    label_ = metadata.label();
    // get weights
    weights_ = metadata.weights();
    // get positions
    positions_ = metadata.positions();
    // get position ids
    position_ids_ = metadata.position_ids();
    // get number of different position ids
    num_position_ids_ = static_cast<data_size_t>(metadata.num_position_ids());
    // get boundaries
    query_boundaries_ = metadata.query_boundaries();
    if (query_boundaries_ == nullptr) {
      Log::Fatal("Ranking tasks require query information");
    }
    num_queries_ = metadata.num_queries();
    // initialize position bias vectors
    pos_biases_.resize(num_position_ids_, 0.0);
  }

  void GetGradientsWithSampledQueries(const double* score, const data_size_t num_sampled_queries, const data_size_t* sampled_query_indices,
                    score_t* gradients, score_t* hessians) const override {
    const data_size_t num_queries = (sampled_query_indices == nullptr ? num_queries_ : num_sampled_queries);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
    for (data_size_t i = 0; i < num_queries; ++i) {
      const data_size_t query_index = (sampled_query_indices == nullptr ? i : sampled_query_indices[i]);
      const data_size_t start = query_boundaries_[query_index];
      const data_size_t cnt = query_boundaries_[query_index + 1] - query_boundaries_[query_index];
      std::vector<double> score_adjusted;
      if (num_position_ids_ > 0) {
        for (data_size_t j = 0; j < cnt; ++j) {
          score_adjusted.push_back(score[start + j] + pos_biases_[positions_[start + j]]);
        }
      }
      GetGradientsForOneQuery(query_index, cnt, label_ + start, num_position_ids_ > 0 ? score_adjusted.data() : score + start,
                              gradients + start, hessians + start);
      if (weights_ != nullptr) {
        for (data_size_t j = 0; j < cnt; ++j) {
          gradients[start + j] =
              static_cast<score_t>(gradients[start + j] * weights_[start + j]);
          hessians[start + j] =
              static_cast<score_t>(hessians[start + j] * weights_[start + j]);
        }
      }
    }
    if (num_position_ids_ > 0) {
      UpdatePositionBiasFactors(gradients, hessians);
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    GetGradientsWithSampledQueries(score, num_queries_, nullptr, gradients, hessians);
  }

  virtual void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                       const label_t* label,
                                       const double* score, score_t* lambdas,
                                       score_t* hessians) const = 0;

  virtual void UpdatePositionBiasFactors(const score_t* /*lambdas*/, const score_t* /*hessians*/) const {}

  const char* GetName() const override = 0;

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  bool NeedAccuratePrediction() const override { return false; }

 protected:
  int seed_;
  data_size_t num_queries_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weights */
  const label_t* weights_;
  /*! \brief Pointer of positions */
  const data_size_t* positions_;
  /*! \brief Pointer of position IDs */
  const std::string* position_ids_;
  /*! \brief Pointer of label */
  data_size_t num_position_ids_;
  /*! \brief Query boundaries */
  const data_size_t* query_boundaries_;
  /*! \brief Position bias factors */
  mutable std::vector<label_t> pos_biases_;
  /*! \brief Learning rate to update position bias factors */
  double learning_rate_;
  /*! \brief Position bias regularization */
  double position_bias_regularization_;
};

/*!
 * \brief Objective function for LambdaRank with NDCG
 */
class LambdarankNDCG : public RankingObjective {
 public:
  explicit LambdarankNDCG(const Config& config)
      : RankingObjective(config),
        sigmoid_(config.sigmoid),
        norm_(config.lambdarank_norm),
        truncation_level_(config.lambdarank_truncation_level) {
    label_gain_ = config.label_gain;
    // initialize DCG calculator
    DCGCalculator::DefaultLabelGain(&label_gain_);
    DCGCalculator::Init(label_gain_);
    sigmoid_table_.clear();
    inverse_max_dcgs_.clear();
    if (sigmoid_ <= 0.0) {
      Log::Fatal("Sigmoid param %f should be greater than zero", sigmoid_);
    }
  }

  explicit LambdarankNDCG(const std::vector<std::string>& strs)
      : RankingObjective(strs) {}

  ~LambdarankNDCG() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RankingObjective::Init(metadata, num_data);
    DCGCalculator::CheckMetadata(metadata, num_queries_);
    DCGCalculator::CheckLabel(label_, num_data_);
    inverse_max_dcgs_.resize(num_queries_);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < num_queries_; ++i) {
      inverse_max_dcgs_[i] = DCGCalculator::CalMaxDCGAtK(
          truncation_level_, label_ + query_boundaries_[i],
          query_boundaries_[i + 1] - query_boundaries_[i]);

      if (inverse_max_dcgs_[i] > 0.0) {
        inverse_max_dcgs_[i] = 1.0f / inverse_max_dcgs_[i];
      }
    }
    // construct Sigmoid table to speed up Sigmoid transform
    ConstructSigmoidTable();
  }

  inline void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                      const label_t* label, const double* score,
                                      score_t* lambdas,
                                      score_t* hessians) const override {
    // get max DCG on current query
    const double inverse_max_dcg = inverse_max_dcgs_[query_id];
    // initialize with zero
    for (data_size_t i = 0; i < cnt; ++i) {
      lambdas[i] = 0.0f;
      hessians[i] = 0.0f;
    }
    // get sorted indices for scores
    std::vector<data_size_t> sorted_idx(cnt);
    for (data_size_t i = 0; i < cnt; ++i) {
      sorted_idx[i] = i;
    }
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(),
        [score](data_size_t a, data_size_t b) { return score[a] > score[b]; });
    // get best and worst score
    const double best_score = score[sorted_idx[0]];
    data_size_t worst_idx = cnt - 1;
    if (worst_idx > 0 && score[sorted_idx[worst_idx]] == kMinScore) {
      worst_idx -= 1;
    }
    const double worst_score = score[sorted_idx[worst_idx]];
    double sum_lambdas = 0.0;
    // start accumulate lambdas by pairs that contain at least one document above truncation level
    for (data_size_t i = 0; i < cnt - 1 && i < truncation_level_; ++i) {
      if (score[sorted_idx[i]] == kMinScore) {
        continue;
      }
      for (data_size_t j = i + 1; j < cnt; ++j) {
        if (score[sorted_idx[j]] == kMinScore) {
          continue;
        }
        // skip pairs with the same labels
        if (label[sorted_idx[i]] == label[sorted_idx[j]]) {
          continue;
        }
        data_size_t high_rank, low_rank;
        if (label[sorted_idx[i]] > label[sorted_idx[j]]) {
          high_rank = i;
          low_rank = j;
        } else {
          high_rank = j;
          low_rank = i;
        }
        const data_size_t high = sorted_idx[high_rank];
        const int high_label = static_cast<int>(label[high]);
        const double high_score = score[high];
        const double high_label_gain = label_gain_[high_label];
        const double high_discount = DCGCalculator::GetDiscount(high_rank);
        const data_size_t low = sorted_idx[low_rank];
        const int low_label = static_cast<int>(label[low]);
        const double low_score = score[low];
        const double low_label_gain = label_gain_[low_label];
        const double low_discount = DCGCalculator::GetDiscount(low_rank);

        const double delta_score = high_score - low_score;

        // get dcg gap
        const double dcg_gap = high_label_gain - low_label_gain;
        // get discount of this pair
        const double paired_discount = fabs(high_discount - low_discount);
        // get delta NDCG
        double delta_pair_NDCG = dcg_gap * paired_discount * inverse_max_dcg;
        // regular the delta_pair_NDCG by score distance
        if (norm_ && best_score != worst_score) {
          delta_pair_NDCG /= (0.01f + fabs(delta_score));
        }
        // calculate lambda for this pair
        double p_lambda = GetSigmoid(delta_score);
        double p_hessian = p_lambda * (1.0f - p_lambda);
        // update
        p_lambda *= -sigmoid_ * delta_pair_NDCG;
        p_hessian *= sigmoid_ * sigmoid_ * delta_pair_NDCG;
        lambdas[low] -= static_cast<score_t>(p_lambda);
        hessians[low] += static_cast<score_t>(p_hessian);
        lambdas[high] += static_cast<score_t>(p_lambda);
        hessians[high] += static_cast<score_t>(p_hessian);
        // lambda is negative, so use minus to accumulate
        sum_lambdas -= 2 * p_lambda;
      }
    }
    if (norm_ && sum_lambdas > 0) {
      double norm_factor = std::log2(1 + sum_lambdas) / sum_lambdas;
      for (data_size_t i = 0; i < cnt; ++i) {
        lambdas[i] = static_cast<score_t>(lambdas[i] * norm_factor);
        hessians[i] = static_cast<score_t>(hessians[i] * norm_factor);
      }
    }
  }

  inline double GetSigmoid(double score) const {
    if (score <= min_sigmoid_input_) {
      // too small, use lower bound
      return sigmoid_table_[0];
    } else if (score >= max_sigmoid_input_) {
      // too large, use upper bound
      return sigmoid_table_[_sigmoid_bins - 1];
    } else {
      return sigmoid_table_[static_cast<size_t>((score - min_sigmoid_input_) *
                                                sigmoid_table_idx_factor_)];
    }
  }

  void ConstructSigmoidTable() {
    // get boundary
    min_sigmoid_input_ = min_sigmoid_input_ / sigmoid_ / 2;
    max_sigmoid_input_ = -min_sigmoid_input_;
    sigmoid_table_.resize(_sigmoid_bins);
    // get score to bin factor
    sigmoid_table_idx_factor_ =
        _sigmoid_bins / (max_sigmoid_input_ - min_sigmoid_input_);
    // cache
    for (size_t i = 0; i < _sigmoid_bins; ++i) {
      const double score = i / sigmoid_table_idx_factor_ + min_sigmoid_input_;
      sigmoid_table_[i] = 1.0f / (1.0f + std::exp(score * sigmoid_));
    }
  }

  void UpdatePositionBiasFactors(const score_t* lambdas, const score_t* hessians) const override {
    /// get number of threads
    int num_threads = OMP_NUM_THREADS();
    // create per-thread buffers for first and second derivatives of utility w.r.t. position bias factors
    std::vector<double> bias_first_derivatives(num_position_ids_ * num_threads, 0.0);
    std::vector<double> bias_second_derivatives(num_position_ids_ * num_threads, 0.0);
    std::vector<int> instance_counts(num_position_ids_ * num_threads, 0);
    #pragma omp parallel for schedule(guided) num_threads(num_threads)
    for (data_size_t i = 0; i < num_data_; i++) {
      // get thread ID
      const int tid = omp_get_thread_num();
      size_t offset = static_cast<size_t>(positions_[i] + tid * num_position_ids_);
      // accumulate first derivatives of utility w.r.t. position bias factors, for each position
      bias_first_derivatives[offset] -= lambdas[i];
      // accumulate second derivatives of utility w.r.t. position bias factors, for each position
      bias_second_derivatives[offset] -= hessians[i];
      instance_counts[offset]++;
    }
    #pragma omp parallel for schedule(guided) num_threads(num_threads)
    for (data_size_t i = 0; i < num_position_ids_; i++) {
      double bias_first_derivative = 0.0;
      double bias_second_derivative = 0.0;
      int instance_count = 0;
      // aggregate derivatives from per-thread buffers
      for (int tid = 0; tid < num_threads; tid++) {
        size_t offset = static_cast<size_t>(i + tid * num_position_ids_);
        bias_first_derivative += bias_first_derivatives[offset];
        bias_second_derivative += bias_second_derivatives[offset];
        instance_count += instance_counts[offset];
      }
      // L2 regularization on position bias factors
      bias_first_derivative -= pos_biases_[i] * position_bias_regularization_ * instance_count;
      bias_second_derivative -= position_bias_regularization_ * instance_count;
      // do Newton-Raphson step to update position bias factors
      pos_biases_[i] += learning_rate_ * bias_first_derivative / (std::abs(bias_second_derivative) + 0.001);
    }
    LogDebugPositionBiasFactors();
  }

  const char* GetName() const override { return "lambdarank"; }

 protected:
  void LogDebugPositionBiasFactors() const {
    std::stringstream message_stream;
    message_stream << std::setw(15) << "position"
      << std::setw(15) << "bias_factor"
      << std::endl;
    Log::Debug(message_stream.str().c_str());
    message_stream.str("");
    for (int i = 0; i < num_position_ids_; ++i) {
      message_stream << std::setw(15) << position_ids_[i]
        << std::setw(15) << pos_biases_[i];
      Log::Debug(message_stream.str().c_str());
      message_stream.str("");
    }
  }
  /*! \brief Sigmoid param */
  double sigmoid_;
  /*! \brief Normalize the lambdas or not */
  bool norm_;
  /*! \brief Truncation position for max DCG */
  int truncation_level_;
  /*! \brief Cache inverse max DCG, speed up calculation */
  std::vector<double> inverse_max_dcgs_;
  /*! \brief Cache result for sigmoid transform to speed up */
  std::vector<double> sigmoid_table_;
  /*! \brief Gains for labels */
  std::vector<double> label_gain_;
  /*! \brief Number of bins in simoid table */
  size_t _sigmoid_bins = 1024 * 1024;
  /*! \brief Minimal input of sigmoid table */
  double min_sigmoid_input_ = -50;
  /*! \brief Maximal input of Sigmoid table */
  double max_sigmoid_input_ = 50;
  /*! \brief Factor that covert score to bin in Sigmoid table */
  double sigmoid_table_idx_factor_;
};

/*!
 * \brief Implementation of the learning-to-rank objective function, XE_NDCG
 * [arxiv.org/abs/1911.09798].
 */
class RankXENDCG : public RankingObjective {
 public:
  explicit RankXENDCG(const Config& config) : RankingObjective(config) {}

  explicit RankXENDCG(const std::vector<std::string>& strs)
      : RankingObjective(strs) {}

  ~RankXENDCG() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RankingObjective::Init(metadata, num_data);
    for (data_size_t i = 0; i < num_queries_; ++i) {
      rands_.emplace_back(seed_ + i);
    }
  }

  inline void GetGradientsForOneQuery(data_size_t query_id, data_size_t cnt,
                                      const label_t* label, const double* score,
                                      score_t* lambdas,
                                      score_t* hessians) const override {
    // Skip groups with too few items.
    if (cnt <= 1) {
      for (data_size_t i = 0; i < cnt; ++i) {
        lambdas[i] = 0.0f;
        hessians[i] = 0.0f;
      }
      return;
    }

    // Turn scores into a probability distribution using Softmax.
    std::vector<double> rho(cnt, 0.0);
    Common::Softmax(score, rho.data(), cnt);

    // An auxiliary buffer of parameters used to form the ground-truth
    // distribution and compute the loss.
    std::vector<double> params(cnt);

    double inv_denominator = 0;
    for (data_size_t i = 0; i < cnt; ++i) {
      params[i] = Phi(label[i], rands_[query_id].NextFloat());
      inv_denominator += params[i];
    }
    // sum_labels will always be positive number
    inv_denominator = 1. / std::max<double>(kEpsilon, inv_denominator);

    // Approximate gradients and inverse Hessian.
    // First order terms.
    double sum_l1 = 0.0;
    for (data_size_t i = 0; i < cnt; ++i) {
      double term = -params[i] * inv_denominator + rho[i];
      lambdas[i] = static_cast<score_t>(term);
      // Params will now store terms needed to compute second-order terms.
      params[i] = term / (1. - rho[i]);
      sum_l1 += params[i];
    }
    // Second order terms.
    double sum_l2 = 0.0;
    for (data_size_t i = 0; i < cnt; ++i) {
      double term = rho[i] * (sum_l1 - params[i]);
      lambdas[i] += static_cast<score_t>(term);
      // Params will now store terms needed to compute third-order terms.
      params[i] = term / (1. - rho[i]);
      sum_l2 += params[i];
    }
    for (data_size_t i = 0; i < cnt; ++i) {
      lambdas[i] += static_cast<score_t>(rho[i] * (sum_l2 - params[i]));
      hessians[i] = static_cast<score_t>(rho[i] * (1.0 - rho[i]));
    }
  }

  double Phi(const label_t l, double g) const {
    return Common::Pow(2, static_cast<int>(l)) - g;
  }

  const char* GetName() const override { return "rank_xendcg"; }

 protected:
  mutable std::vector<Random> rands_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_OBJECTIVE_RANK_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/regression_objective.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>

#include <string>
#include <algorithm>
#include <vector>

namespace LightGBM {

#define PercentileFun(T, data_reader, cnt_data, alpha)                    \
  {                                                                       \
    if (cnt_data <= 1) {                                                  \
      return data_reader(0);                                              \
    }                                                                     \
    std::vector<T> ref_data(cnt_data);                                    \
    for (data_size_t i = 0; i < cnt_data; ++i) {                          \
      ref_data[i] = data_reader(i);                                       \
    }                                                                     \
    const double float_pos = static_cast<double>(cnt_data - 1) * (1.0 - alpha);   \
    const data_size_t pos = static_cast<data_size_t>(float_pos) + 1;      \
    if (pos < 1) {                                                        \
      return ref_data[ArrayArgs<T>::ArgMax(ref_data)];                    \
    } else if (pos >= cnt_data) {                                         \
      return ref_data[ArrayArgs<T>::ArgMin(ref_data)];                    \
    } else {                                                              \
      const double bias = float_pos - (pos - 1);                          \
      if (pos > cnt_data / 2) {                                           \
        ArrayArgs<T>::ArgMaxAtK(&ref_data, 0, cnt_data, pos - 1);         \
        T v1 = ref_data[pos - 1];                                         \
        T v2 = ref_data[pos + ArrayArgs<T>::ArgMax(ref_data.data() + pos, \
                                                   cnt_data - pos)];      \
        return static_cast<T>(v1 - (v1 - v2) * bias);                     \
      } else {                                                            \
        ArrayArgs<T>::ArgMaxAtK(&ref_data, 0, cnt_data, pos);             \
        T v2 = ref_data[pos];                                             \
        T v1 = ref_data[ArrayArgs<T>::ArgMin(ref_data.data(), pos)];      \
        return static_cast<T>(v1 - (v1 - v2) * bias);                     \
      }                                                                   \
    }                                                                     \
  }\

#define WeightedPercentileFun(T, data_reader, weight_reader, cnt_data, alpha) \
  {                                                                           \
    if (cnt_data <= 1) {                                                      \
      return data_reader(0);                                                  \
    }                                                                         \
    std::vector<data_size_t> sorted_idx(cnt_data);                            \
    for (data_size_t i = 0; i < cnt_data; ++i) {                              \
      sorted_idx[i] = i;                                                      \
    }                                                                         \
    std::stable_sort(sorted_idx.begin(), sorted_idx.end(),                    \
                     [&](data_size_t a, data_size_t b) {                      \
                       return data_reader(a) < data_reader(b);                \
                     });                                                      \
    std::vector<double> weighted_cdf(cnt_data);                               \
    weighted_cdf[0] = weight_reader(sorted_idx[0]);                           \
    for (data_size_t i = 1; i < cnt_data; ++i) {                              \
      weighted_cdf[i] = weighted_cdf[i - 1] + weight_reader(sorted_idx[i]);   \
    }                                                                         \
    double threshold = weighted_cdf[cnt_data - 1] * alpha;                    \
    size_t pos = std::upper_bound(weighted_cdf.begin(), weighted_cdf.end(),   \
                                  threshold) -                                \
                 weighted_cdf.begin();                                        \
    pos = std::min(pos, static_cast<size_t>(cnt_data - 1));                   \
    if (pos == 0 || pos == static_cast<size_t>(cnt_data - 1)) {               \
      return data_reader(sorted_idx[pos]);                                    \
    }                                                                         \
    CHECK_GE(threshold, weighted_cdf[pos - 1]);                               \
    CHECK_LT(threshold, weighted_cdf[pos]);                                   \
    T v1 = data_reader(sorted_idx[pos - 1]);                                  \
    T v2 = data_reader(sorted_idx[pos]);                                      \
    if (weighted_cdf[pos] - weighted_cdf[pos - 1] >= 1.0) {                   \
      return static_cast<T>((threshold - weighted_cdf[pos - 1]) /             \
                                (weighted_cdf[pos] - weighted_cdf[pos - 1]) * \
                                (v2 - v1) +                                   \
                            v1);                                              \
    } else {                                                                  \
      return static_cast<T>(v1);                                              \
    }                                                                         \
  }\

/*!
* \brief Objective function for regression
*/
class RegressionL2loss: public ObjectiveFunction {
 public:
  explicit RegressionL2loss(const Config& config)
      : deterministic_(config.deterministic) {
    sqrt_ = config.reg_sqrt;
  }

  explicit RegressionL2loss(const std::vector<std::string>& strs)
      : deterministic_(false) {
    sqrt_ = false;
    for (auto str : strs) {
      if (str == std::string("sqrt")) {
        sqrt_ = true;
      }
    }
  }

  ~RegressionL2loss() {
  }

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    if (sqrt_) {
      trans_label_.resize(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        trans_label_[i] = Common::Sign(label_[i]) * std::sqrt(std::fabs(label_[i]));
      }
      label_ = trans_label_.data();
    }
    weights_ = metadata.weights();
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        gradients[i] = static_cast<score_t>(score[i] - label_[i]);
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        gradients[i] = static_cast<score_t>(static_cast<score_t>((score[i] - label_[i])) * weights_[i]);
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "regression";
  }

  void ConvertOutput(const double* input, double* output) const override {
    if (sqrt_) {
      output[0] = Common::Sign(input[0]) * input[0] * input[0];
    } else {
      output[0] = input[0];
    }
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    if (sqrt_) {
      str_buf << " sqrt";
    }
    return str_buf.str();
  }

  bool IsConstantHessian() const override {
    if (weights_ == nullptr) {
      return true;
    } else {
      return false;
    }
  }

  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)
      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    return suml / sumw;
  }

 protected:
  bool sqrt_;
  /*! \brief Number of data */
  data_size_t num_data_;
  /*! \brief Pointer of label */
  const label_t* label_;
  /*! \brief Pointer of weights */
  const label_t* weights_;
  std::vector<label_t> trans_label_;
  const bool deterministic_;
};

/*!
* \brief L1 regression loss
*/
class RegressionL1loss: public RegressionL2loss {
 public:
  explicit RegressionL1loss(const Config& config): RegressionL2loss(config) {
  }

  explicit RegressionL1loss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionL1loss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff));
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * weights_[i]);
        hessians[i] = weights_[i];
      }
    }
  }

  double BoostFromScore(int) const override {
    const double alpha = 0.5;
    if (weights_ != nullptr) {
      #define data_reader(i) (label_[i])
      #define weight_reader(i) (weights_[i])
      WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (label_[i])
      PercentileFun(label_t, data_reader, num_data_, alpha);
      #undef data_reader
    }
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    const double alpha = 0.5;
    if (weights_ == nullptr) {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha);
        #undef data_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha);
        #undef data_reader
      }
    } else {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        #define weight_reader(i) (weights_[index_mapper[i]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
        #undef data_reader
        #undef weight_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        #define weight_reader(i) (weights_[bagging_mapper[index_mapper[i]]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
        #undef data_reader
        #undef weight_reader
      }
    }
  }

  const char* GetName() const override {
    return "regression_l1";
  }
};

/*!
* \brief Huber regression loss
*/
class RegressionHuberLoss: public RegressionL2loss {
 public:
  explicit RegressionHuberLoss(const Config& config): RegressionL2loss(config) {
    alpha_ = static_cast<double>(config.alpha);
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  explicit RegressionHuberLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  ~RegressionHuberLoss() {
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        if (std::abs(diff) <= alpha_) {
          gradients[i] = static_cast<score_t>(diff);
        } else {
          gradients[i] = static_cast<score_t>(Common::Sign(diff) * alpha_);
        }
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        if (std::abs(diff) <= alpha_) {
          gradients[i] = static_cast<score_t>(diff * weights_[i]);
        } else {
          gradients[i] = static_cast<score_t>(Common::Sign(diff) * static_cast<score_t>(weights_[i]) * alpha_);
        }
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "huber";
  }

 protected:
  /*! \brief delta for Huber loss */
  double alpha_;
};


// http://research.microsoft.com/en-us/um/people/zhang/INRIA/Publis/Tutorial-Estim/node24.html
class RegressionFairLoss: public RegressionL2loss {
 public:
  explicit RegressionFairLoss(const Config& config): RegressionL2loss(config) {
    c_ = static_cast<double>(config.fair_c);
  }

  explicit RegressionFairLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionFairLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double x = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(c_ * x / (std::fabs(x) + c_));
        hessians[i] = static_cast<score_t>(c_ * c_ / ((std::fabs(x) + c_) * (std::fabs(x) + c_)));
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double x = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(c_ * x / (std::fabs(x) + c_) * weights_[i]);
        hessians[i] = static_cast<score_t>(c_ * c_ / ((std::fabs(x) + c_) * (std::fabs(x) + c_)) * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "fair";
  }

  bool IsConstantHessian() const override {
    return false;
  }

 protected:
  /*! \brief c for Fair loss */
  double c_;
};


/*!
* \brief Objective function for Poisson regression
*/
class RegressionPoissonLoss: public RegressionL2loss {
 public:
  explicit RegressionPoissonLoss(const Config& config): RegressionL2loss(config) {
    max_delta_step_ = static_cast<double>(config.poisson_max_delta_step);
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
  }

  explicit RegressionPoissonLoss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionPoissonLoss() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    if (sqrt_) {
      Log::Warning("Cannot use sqrt transform in %s Regression, will auto disable it", GetName());
      sqrt_ = false;
    }
    RegressionL2loss::Init(metadata, num_data);
    // Safety check of labels
    label_t miny;
    double sumy;
    Common::ObtainMinMaxSum(label_, num_data_, &miny, static_cast<label_t*>(nullptr), &sumy);
    if (miny < 0.0f) {
      Log::Fatal("[%s]: at least one target label is negative", GetName());
    }
    if (sumy == 0.0f) {
      Log::Fatal("[%s]: sum of labels is zero", GetName());
    }
  }

  /* Parametrize with unbounded internal score "f"; then
   *  loss = exp(f) - label * f
   *  grad = exp(f) - label
   *  hess = exp(f)
   *
   * And the output is exp(f); so the associated metric get s=exp(f)
   * so that its loss = s - label * log(s); a little awkward maybe.
   *
   */
  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    double exp_max_delta_step_ = std::exp(max_delta_step_);
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(score[i]);
        gradients[i] = static_cast<score_t>(exp_score - label_[i]);
        hessians[i] = static_cast<score_t>(exp_score * exp_max_delta_step_);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(score[i]);
        gradients[i] = static_cast<score_t>((exp_score - label_[i]) * weights_[i]);
        hessians[i] = static_cast<score_t>(exp_score * exp_max_delta_step_ * weights_[i]);
      }
    }
  }

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = std::exp(input[0]);
  }

  const char* GetName() const override {
    return "poisson";
  }

  double BoostFromScore(int) const override {
    return Common::SafeLog(RegressionL2loss::BoostFromScore(0));
  }

  bool IsConstantHessian() const override {
    return false;
  }

 protected:
  /*! \brief used to safeguard optimization */
  double max_delta_step_;
};

class RegressionQuantileloss : public RegressionL2loss {
 public:
  explicit RegressionQuantileloss(const Config& config): RegressionL2loss(config) {
    alpha_ = static_cast<score_t>(config.alpha);
    CHECK(alpha_ > 0 && alpha_ < 1);
  }

  explicit RegressionQuantileloss(const std::vector<std::string>& strs): RegressionL2loss(strs) {
  }

  ~RegressionQuantileloss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        score_t delta = static_cast<score_t>(score[i] - label_[i]);
        if (delta >= 0) {
          gradients[i] = (1.0f - alpha_);
        } else {
          gradients[i] = -alpha_;
        }
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        score_t delta = static_cast<score_t>(score[i] - label_[i]);
        if (delta >= 0) {
          gradients[i] = static_cast<score_t>((1.0f - alpha_) * weights_[i]);
        } else {
          gradients[i] = static_cast<score_t>(-alpha_ * weights_[i]);
        }
        hessians[i] = static_cast<score_t>(weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "quantile";
  }

  double BoostFromScore(int) const override {
    if (weights_ != nullptr) {
      #define data_reader(i) (label_[i])
      #define weight_reader(i) (weights_[i])
      WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha_);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (label_[i])
      PercentileFun(label_t, data_reader, num_data_, alpha_);
      #undef data_reader
    }
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    if (weights_ == nullptr) {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha_);
        #undef data_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        PercentileFun(double, data_reader, num_data_in_leaf, alpha_);
        #undef data_reader
      }
    } else {
      if (bagging_mapper == nullptr) {
        #define data_reader(i) (residual_getter(label_, index_mapper[i]))
        #define weight_reader(i) (weights_[index_mapper[i]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha_);
        #undef data_reader
        #undef weight_reader
      } else {
        #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
        #define weight_reader(i) (weights_[bagging_mapper[index_mapper[i]]])
        WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha_);
        #undef data_reader
        #undef weight_reader
      }
    }
  }

 protected:
  score_t alpha_;
};


/*!
* \brief MAPE Regression Loss
*/
class RegressionMAPELOSS : public RegressionL1loss {
 public:
  explicit RegressionMAPELOSS(const Config& config) : RegressionL1loss(config) {
  }

  explicit RegressionMAPELOSS(const std::vector<std::string>& strs) : RegressionL1loss(strs) {
  }

  ~RegressionMAPELOSS() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    RegressionL2loss::Init(metadata, num_data);
    for (data_size_t i = 0; i < num_data_; ++i) {
      if (std::fabs(label_[i]) < 1) {
        Log::Warning(
          "Some label values are < 1 in absolute value. MAPE is unstable with such values, "
          "so LightGBM rounds them to 1.0 when calculating MAPE.");
        break;
      }
    }
    label_weight_.resize(num_data);
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        label_weight_[i] = 1.0f / std::max(1.0f, std::fabs(label_[i]));
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        label_weight_[i] = 1.0f / std::max(1.0f, std::fabs(label_[i])) * weights_[i];
      }
    }
  }

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * label_weight_[i]);
        hessians[i] = 1.0f;
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double diff = score[i] - label_[i];
        gradients[i] = static_cast<score_t>(Common::Sign(diff) * label_weight_[i]);
        hessians[i] = weights_[i];
      }
    }
  }

  double BoostFromScore(int) const override {
    const double alpha = 0.5;
    #define data_reader(i) (label_[i])
    #define weight_reader(i) (label_weight_[i])
    WeightedPercentileFun(label_t, data_reader, weight_reader, num_data_, alpha);
    #undef data_reader
    #undef weight_reader
  }

  bool IsRenewTreeOutput() const override { return true; }

  double RenewTreeOutput(double, std::function<double(const label_t*, int)> residual_getter,
                         const data_size_t* index_mapper,
                         const data_size_t* bagging_mapper,
                         data_size_t num_data_in_leaf) const override {
    const double alpha = 0.5;
    if (bagging_mapper == nullptr) {
      #define data_reader(i) (residual_getter(label_, index_mapper[i]))
      #define weight_reader(i) (label_weight_[index_mapper[i]])
      WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
      #undef data_reader
      #undef weight_reader
    } else {
      #define data_reader(i) (residual_getter(label_, bagging_mapper[index_mapper[i]]))
      #define weight_reader(i) (label_weight_[bagging_mapper[index_mapper[i]]])
      WeightedPercentileFun(double, data_reader, weight_reader, num_data_in_leaf, alpha);
      #undef data_reader
      #undef weight_reader
    }
  }

  const char* GetName() const override {
    return "mape";
  }

  bool IsConstantHessian() const override {
    return true;
  }

 private:
  std::vector<label_t> label_weight_;
};



/*!
* \brief Objective function for Gamma regression
*/
class RegressionGammaLoss : public RegressionPoissonLoss {
 public:
  explicit RegressionGammaLoss(const Config& config) : RegressionPoissonLoss(config) {
  }

  explicit RegressionGammaLoss(const std::vector<std::string>& strs) : RegressionPoissonLoss(strs) {
  }

  ~RegressionGammaLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>(1.0 - label_[i] * exp_score);
        hessians[i] = static_cast<score_t>(label_[i] * exp_score);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_score = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>((1.0 - label_[i] * exp_score) * weights_[i]);
        hessians[i] = static_cast<score_t>(label_[i] * exp_score * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "gamma";
  }
};

/*!
* \brief Objective function for Tweedie regression
*/
class RegressionTweedieLoss: public RegressionPoissonLoss {
 public:
  explicit RegressionTweedieLoss(const Config& config) : RegressionPoissonLoss(config) {
    rho_ = config.tweedie_variance_power;
  }

  explicit RegressionTweedieLoss(const std::vector<std::string>& strs) : RegressionPoissonLoss(strs) {
  }

  ~RegressionTweedieLoss() {}

  void GetGradients(const double* score, score_t* gradients,
                    score_t* hessians) const override {
    if (weights_ == nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_1_score = std::exp((1 - rho_) * score[i]);
        double exp_2_score = std::exp((2 - rho_) * score[i]);
        gradients[i] = static_cast<score_t>(-label_[i] * exp_1_score + exp_2_score);
        hessians[i] = static_cast<score_t>(-label_[i] * (1 - rho_) * exp_1_score +
          (2 - rho_) * exp_2_score);
      }
    } else {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        double exp_1_score = std::exp((1 - rho_) * score[i]);
        double exp_2_score = std::exp((2 - rho_) * score[i]);
        gradients[i] = static_cast<score_t>((-label_[i] * exp_1_score + exp_2_score) * weights_[i]);
        hessians[i] = static_cast<score_t>((-label_[i] * (1 - rho_) * exp_1_score +
          (2 - rho_) * exp_2_score) * weights_[i]);
      }
    }
  }

  const char* GetName() const override {
    return "tweedie";
  }

 private:
  double rho_;
};

#undef PercentileFun
#undef WeightedPercentileFun

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_OBJECTIVE_REGRESSION_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/xentropy_objective.hpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_
#define LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_

#include <LightGBM/meta.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/common.h>

#include <string>
#include <algorithm>
#include <cmath>
#include <cstring>
#include <vector>

/*
 * Implements gradients and Hessians for the following point losses.
 * Target y is anything in interval [0, 1].
 *
 * (1) CrossEntropy; "xentropy";
 *
 * loss(y, p, w) = { -(1-y)*log(1-p)-y*log(p) }*w,
 * with probability p = 1/(1+exp(-f)), where f is being boosted
 *
 * ConvertToOutput: f -> p
 *
 * (2) CrossEntropyLambda; "xentlambda"
 *
 * loss(y, p, w) = -(1-y)*log(1-p)-y*log(p),
 * with p = 1-exp(-lambda*w), lambda = log(1+exp(f)), f being boosted, and w > 0
 *
 * ConvertToOutput: f -> lambda
 *
 * (1) and (2) are the same if w=1; but outputs still differ.
 *
 */

namespace LightGBM {
/*!
* \brief Objective function for cross-entropy (with optional linear weights)
*/
class CrossEntropy: public ObjectiveFunction {
 public:
  explicit CrossEntropy(const Config& config)
      : deterministic_(config.deterministic) {}

  explicit CrossEntropy(const std::vector<std::string>&)
      : deterministic_(false) {
  }

  ~CrossEntropy() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName());
    Log::Info("[%s:%s]: (objective) labels passed interval [0, 1] check",  GetName(), __func__);

    if (weights_ != nullptr) {
      label_t minw;
      double sumw;
      Common::ObtainMinMaxSum(weights_, num_data_, &minw, static_cast<label_t*>(nullptr), &sumw);
      if (minw < 0.0f) {
        Log::Fatal("[%s]: at least one weight is negative", GetName());
      }
      if (sumw == 0.0f) {
        Log::Fatal("[%s]: sum of weights is zero", GetName());
      }
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    // z = expit(score) = 1 / (1 + exp(-score))
    // gradient = z - label = expit(score) - label
    // Numerically more stable, see http://fa.bianp.net/blog/2019/evaluate_logistic/
    //     if score < 0:
    //         exp_tmp = exp(score)
    //         return ((1 - label) * exp_tmp - label) / (1 + exp_tmp)
    //     else:
    //         exp_tmp = exp(-score)
    //         return ((1 - label) - label * exp_tmp) / (1 + exp_tmp)
    // Note that optimal speed would be achieved, at the cost of precision, by
    //     return expit(score) - y_true
    // i.e. no "if else" and an own inline implementation of expit.
    // The case distinction score < 0 in the stable implementation does not
    // provide significant better precision apart from protecting overflow of exp(..).
    // The branch (if else), however, can incur runtime costs of up to 30%.
    // Instead, we help branch prediction by almost always ending in the first if clause
    // and making the second branch (else) a bit simpler. This has the exact same
    // precision but is faster than the stable implementation.
    // As branching criteria, we use the same cutoff as in log1pexp, see link above.
    // Note that the maximal value to get gradient = -1 with label = 1 is -37.439198610162731
    // (based on mpmath), and scipy.special.logit(np.finfo(float).eps) ~ -36.04365.
    if (weights_ == nullptr) {
      // compute pointwise gradients and Hessians with implied unit weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        if (score[i] > -37.0) {
          const double exp_tmp = std::exp(-score[i]);
          gradients[i] = static_cast<score_t>(((1.0f - label_[i]) - label_[i] * exp_tmp) / (1.0f + exp_tmp));
          hessians[i] = static_cast<score_t>(exp_tmp / ((1 + exp_tmp) * (1 + exp_tmp)));
        } else {
          const double exp_tmp = std::exp(score[i]);
          gradients[i] = static_cast<score_t>(exp_tmp - label_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp);
        }
      }
    } else {
      // compute pointwise gradients and Hessians with given weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        if (score[i] > -37.0) {
          const double exp_tmp = std::exp(-score[i]);
          gradients[i] = static_cast<score_t>(((1.0f - label_[i]) - label_[i] * exp_tmp) / (1.0f + exp_tmp) * weights_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp / ((1 + exp_tmp) * (1 + exp_tmp)) * weights_[i]);
        } else {
          const double exp_tmp = std::exp(score[i]);
          gradients[i] = static_cast<score_t>((exp_tmp - label_[i]) * weights_[i]);
          hessians[i] = static_cast<score_t>(exp_tmp * weights_[i]);
        }
      }
    }
  }

  const char* GetName() const override {
    return "cross_entropy";
  }

  // convert score to a probability
  void ConvertOutput(const double* input, double* output) const override {
    output[0] = 1.0f / (1.0f + std::exp(-input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  // implement custom average to boost from (if enabled among options)
  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    double pavg = suml / sumw;
    pavg = std::min(pavg, 1.0 - kEpsilon);
    pavg = std::max<double>(pavg, kEpsilon);
    double initscore = std::log(pavg / (1.0f - pavg));
    Log::Info("[%s:%s]: pavg = %f -> initscore = %f",  GetName(), __func__, pavg, initscore);
    return initscore;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer for label */
  const label_t* label_;
  /*! \brief Weights for data */
  const label_t* weights_;
  const bool deterministic_;
};

/*!
* \brief Objective function for alternative parameterization of cross-entropy (see top of file for explanation)
*/
class CrossEntropyLambda: public ObjectiveFunction {
 public:
  explicit CrossEntropyLambda(const Config& config)
      : deterministic_(config.deterministic) {
    min_weight_ = max_weight_ = 0.0f;
  }

  explicit CrossEntropyLambda(const std::vector<std::string>&)
      : deterministic_(false) {}

  ~CrossEntropyLambda() {}

  void Init(const Metadata& metadata, data_size_t num_data) override {
    num_data_ = num_data;
    label_ = metadata.label();
    weights_ = metadata.weights();

    CHECK_NOTNULL(label_);
    Common::CheckElementsIntervalClosed<label_t>(label_, 0.0f, 1.0f, num_data_, GetName());
    Log::Info("[%s:%s]: (objective) labels passed interval [0, 1] check",  GetName(), __func__);

    if (weights_ != nullptr) {
      Common::ObtainMinMaxSum(weights_, num_data_, &min_weight_, &max_weight_, static_cast<label_t*>(nullptr));
      if (min_weight_ <= 0.0f) {
        Log::Fatal("[%s]: at least one weight is non-positive", GetName());
      }

      // Issue an info statement about this ratio
      double weight_ratio = max_weight_ / min_weight_;
      Log::Info("[%s:%s]: min, max weights = %f, %f; ratio = %f",
                GetName(), __func__,
                min_weight_, max_weight_,
                weight_ratio);
    } else {
      // all weights are implied to be unity; no need to do anything
    }
  }

  void GetGradients(const double* score, score_t* gradients, score_t* hessians) const override {
    if (weights_ == nullptr) {
      // compute pointwise gradients and Hessians with implied unit weights; exactly equivalent to CrossEntropy with unit weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double z = 1.0f / (1.0f + std::exp(-score[i]));
        gradients[i] = static_cast<score_t>(z - label_[i]);
        hessians[i] = static_cast<score_t>(z * (1.0f - z));
      }
    } else {
      // compute pointwise gradients and Hessians with given weights
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data_; ++i) {
        const double w = weights_[i];
        const double y = label_[i];
        const double epf = std::exp(score[i]);
        const double hhat = std::log1p(epf);
        const double z = 1.0f - std::exp(-w*hhat);
        const double enf = 1.0f / epf;  // = std::exp(-score[i]);
        gradients[i] = static_cast<score_t>((1.0f - y / z) * w / (1.0f + enf));
        const double c = 1.0f / (1.0f - z);
        double d = 1.0f + epf;
        const double a = w * epf / (d * d);
        d = c - 1.0f;
        const double b = (c / (d * d) ) * (1.0f + w * epf - c);
        hessians[i] = static_cast<score_t>(a * (1.0f + y * b));
      }
    }
  }

  const char* GetName() const override {
    return "cross_entropy_lambda";
  }

  //
  // ATTENTION: the function output is the "normalized exponential parameter" lambda > 0, not the probability
  //
  // If this code would read: output[0] = 1.0f / (1.0f + std::exp(-input[0]));
  // The output would still not be the probability unless the weights are unity.
  //
  // Let z = 1 / (1 + exp(-f)), then prob(z) = 1-(1-z)^w, where w is the weight for the specific point.
  //

  void ConvertOutput(const double* input, double* output) const override {
    output[0] = std::log1p(std::exp(input[0]));
  }

  std::string ToString() const override {
    std::stringstream str_buf;
    str_buf << GetName();
    return str_buf.str();
  }

  double BoostFromScore(int) const override {
    double suml = 0.0f;
    double sumw = 0.0f;
    if (weights_ != nullptr) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml, sumw) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += static_cast<double>(label_[i]) * weights_[i];
        sumw += weights_[i];
      }
    } else {
      sumw = static_cast<double>(num_data_);
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:suml) if (!deterministic_)

      for (data_size_t i = 0; i < num_data_; ++i) {
        suml += label_[i];
      }
    }
    double havg = suml / sumw;
    double initscore = std::log(std::expm1(havg));
    Log::Info("[%s:%s]: havg = %f -> initscore = %f",  GetName(), __func__, havg, initscore);
    return initscore;
  }

 private:
  /*! \brief Number of data points */
  data_size_t num_data_;
  /*! \brief Pointer for label */
  const label_t* label_;
  /*! \brief Weights for data */
  const label_t* weights_;
  /*! \brief Minimum weight found during init */
  label_t min_weight_;
  /*! \brief Maximum weight found during init */
  label_t max_weight_;
  const bool deterministic_;
};

}  // end namespace LightGBM

#endif  // LIGHTGBM_SRC_OBJECTIVE_XENTROPY_OBJECTIVE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/adaptive_feature_mcb.hpp <==
/*!
 * Copyright (c) 2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_MCB_HPP_
#define LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_MCB_HPP_

#include <LightGBM/config.h>
#include <LightGBM/utils/log.h>
#include <algorithm>
#include <cmath>
#include <cstdint>
#include <iomanip>
#include <limits>
#include <numeric>
#include <sstream>
#include <string>
#include <vector>

namespace LightGBM {

// Mean_Ablation: the name is retained for the native mask bridge. Only A,N
// are maintained. Selection reads committed history; Update is called only
// after all output trees and the native boosting round have been accepted.
class AdaptiveFeatureMcb {
 public:
  explicit AdaptiveFeatureMcb(const Config* config) { Configure(config); }
  void Configure(const Config* config) {
    CHECK_NOTNULL(config);
    ready_ = false;
    feature_fraction_ = config->feature_fraction;
    log_period_ = config->adaptive_feature_log_period;
    CHECK(std::isfinite(feature_fraction_));
    CHECK_GT(feature_fraction_, 0.0);
    CHECK_LT(feature_fraction_, 1.0);
    CHECK_GE(log_period_, 0);
  }
  void Reset(const std::vector<int>& ids) {
    ready_ = false;
    CHECK(!ids.empty());
    CHECK_LE(ids.size(), static_cast<size_t>(std::numeric_limits<int>::max()));
    canonical_unit_ids_ = ids;
    auto sorted = ids;
    std::sort(sorted.begin(), sorted.end());
    CHECK_GE(sorted.front(), 0);
    CHECK(std::adjacent_find(sorted.begin(), sorted.end()) == sorted.end());
    const size_t count = ids.size();
    // Half-up on valid original features; f<1 can still round to K=p.
    fixed_budget_count_ = std::max(1, static_cast<int>(
        std::floor(feature_fraction_ * static_cast<double>(count) + 0.5)));
    CHECK_LE(fixed_budget_count_, static_cast<int>(count));
    accumulated_gain_.assign(count, 0.0);
    exposure_count_.assign(count, 0.0);
    mean_scratch_.assign(count, 0.0);
    ranked_position_scratch_.resize(count);
    last_selected_.clear();
    last_selected_.reserve(count);
    last_committed_selected_.clear();
    last_committed_selected_.reserve(count);
    selected_count_history_.clear();
    selected_count_history_.reserve(1002);
    round_ = pending_round_ = 0;
    total_selected_ = total_exclusion_events_ = total_reentered_ = 0;
    last_committed_selected_count_ = last_committed_omitted_count_ = 0;
    last_committed_newly_excluded_count_ = last_committed_reentered_count_ = 0;
    pending_omitted_count_ = pending_newly_excluded_count_ = pending_reentered_count_ = 0;
    last_committed_detailed_state_suffix_.clear();
    awaiting_update_ = false;
    ready_ = true;
    Log::Info("[Mean_Ablation] mean selectable-unit allocation enabled: units=%d, "
              "variant=Mean_Ablation, feature_fraction=%.17g, "
              "cardinality_mode=exogenous_fixed, fixed_budget_units=%d, "
              "fixed_budget_start_iteration=3, calibration_iteration=1, "
              "automatic_full_iteration=2, selector=empirical_mean_top_k, "
              "cumulative_statistics=A_N, selection_guarantee=none",
              static_cast<int>(count), feature_fraction_, fixed_budget_count_);
  }
  const std::vector<int>& SelectNextSubset() {
    CHECK(ready_);
    CHECK(!awaiting_update_);
    CHECK_LT(round_, std::numeric_limits<int>::max());
    pending_round_ = round_ + 1;
    if (pending_round_ <= 2) {
      last_selected_.resize(canonical_unit_ids_.size());
      std::iota(last_selected_.begin(), last_selected_.end(), 0);
    } else {
      for (size_t position = 0; position < canonical_unit_ids_.size(); ++position) {
        CHECK_GT(exposure_count_[position], 0.0);
        mean_scratch_[position] = mean(static_cast<int>(position));
      }
      std::iota(ranked_position_scratch_.begin(), ranked_position_scratch_.end(), 0);
      const auto better = [this](int left, int right) {
        if (mean_scratch_[left] != mean_scratch_[right]) {
          return mean_scratch_[left] > mean_scratch_[right];
        }
        if (exposure_count_[left] != exposure_count_[right]) {
          return exposure_count_[left] < exposure_count_[right];
        }
        return canonical_unit_ids_[left] < canonical_unit_ids_[right];
      };
      if (static_cast<size_t>(fixed_budget_count_) < ranked_position_scratch_.size()) {
        std::nth_element(ranked_position_scratch_.begin(),
                         ranked_position_scratch_.begin() + fixed_budget_count_,
                         ranked_position_scratch_.end(), better);
      }
      last_selected_.assign(ranked_position_scratch_.begin(),
                            ranked_position_scratch_.begin() + fixed_budget_count_);
      // Preserve the position order required by the unchanged native bridge.
      std::sort(last_selected_.begin(), last_selected_.end());
    }
    pending_omitted_count_ = static_cast<int>(canonical_unit_ids_.size() - last_selected_.size());
    pending_reentered_count_ = pending_newly_excluded_count_ = 0;
    if (round_ > 0) {
      size_t current = 0, previous = 0;
      int retained = 0;
      while (current < last_selected_.size() && previous < last_committed_selected_.size()) {
        if (last_selected_[current] == last_committed_selected_[previous]) {
          ++retained; ++current; ++previous;
        } else if (last_selected_[current] < last_committed_selected_[previous]) {
          ++current;
        } else {
          ++previous;
        }
      }
      pending_reentered_count_ = static_cast<int>(last_selected_.size()) - retained;
      pending_newly_excluded_count_ = last_committed_selected_count_ - retained;
    }
    awaiting_update_ = true;
    return last_selected_;
  }
  void Update(const std::vector<double>& rewards) {
    CHECK(awaiting_update_);
    CHECK_EQ(rewards.size(), last_selected_.size());
    CHECK_EQ(pending_round_, round_ + 1);
    // Validate the whole batch before mutating any feature's history.
    for (size_t index = 0; index < rewards.size(); ++index) {
      CHECK(std::isfinite(rewards[index]));
      CHECK_GE(rewards[index], 0.0);
      CHECK_LE(rewards[index], 1.0);
      const int position = last_selected_[index];
      const double sum = accumulated_gain_[position] + rewards[index];
      const double count = exposure_count_[position] + 1.0;
      CHECK(std::isfinite(sum));
      CHECK(std::isfinite(count));
      CHECK_GE(sum, 0.0);
      CHECK_LE(sum, count);
    }
    std::string detailed;
    if (log_period_ > 0 && pending_round_ % log_period_ == 0) {
      detailed = PendingDetailedReceipt();
    }
    // Allocate before the first persistent mutation.
    if (selected_count_history_.size() == selected_count_history_.capacity()) {
      selected_count_history_.reserve(selected_count_history_.size() + 1002);
    }
    if (pending_round_ >= 2) {
      for (size_t index = 0; index < rewards.size(); ++index) {
        const int position = last_selected_[index];
        accumulated_gain_[position] += rewards[index];
        exposure_count_[position] += 1.0;
      }
    }
    round_ = pending_round_;
    total_selected_ += last_selected_.size();
    total_exclusion_events_ += pending_newly_excluded_count_;
    total_reentered_ += pending_reentered_count_;
    last_committed_selected_count_ = static_cast<int>(last_selected_.size());
    selected_count_history_.push_back(last_committed_selected_count_);
    last_committed_selected_.assign(last_selected_.begin(), last_selected_.end());
    last_committed_omitted_count_ = pending_omitted_count_;
    last_committed_newly_excluded_count_ = pending_newly_excluded_count_;
    last_committed_reentered_count_ = pending_reentered_count_;
    last_committed_detailed_state_suffix_.swap(detailed);
    pending_round_ = 0;
    awaiting_update_ = false;
    if (detailed_logging_enabled() && round_ <= 2 && !detailed_receipt_available()) {
      Log::Info("%s", SummaryReceiptLine().c_str());
    }
  }
  void AbortPendingSelection() noexcept {
    if (!awaiting_update_) { return; }
    last_selected_.assign(last_committed_selected_.begin(), last_committed_selected_.end());
    pending_round_ = 0;
    pending_omitted_count_ = pending_newly_excluded_count_ = pending_reentered_count_ = 0;
    awaiting_update_ = false;
  }
  int round() const { return round_; }
  int selection_round() const { return awaiting_update_ ? pending_round_ : round_; }
  double feature_fraction() const { return feature_fraction_; }
  bool fixed_budget_enabled() const { return true; }
  int fixed_budget_count() const { return fixed_budget_count_; }
  bool calibration_complete() const { return round_ >= 1; }
  bool detailed_logging_enabled() const { return log_period_ > 0; }
  bool detailed_receipt_available() const { return !last_committed_detailed_state_suffix_.empty(); }
  bool awaiting_update() const { return awaiting_update_; }
  double reward_upper_bound() const { return 1.0; }
  const std::vector<int>& last_selected() const { return last_selected_; }
  const std::vector<int>& selected_count_history() const { return selected_count_history_; }
  uint64_t total_selected() const { return total_selected_; }
  uint64_t total_exclusion_events() const { return total_exclusion_events_; }
  uint64_t total_reentered() const { return total_reentered_; }
  int last_committed_selected_count() const { return last_committed_selected_count_; }
  int last_committed_omitted_count() const { return last_committed_omitted_count_; }
  int last_committed_newly_excluded_count() const { return last_committed_newly_excluded_count_; }
  int last_committed_reentered_count() const { return last_committed_reentered_count_; }
  size_t unit_count() const { return canonical_unit_ids_.size(); }
  const std::vector<double>& accumulated_gain() const { return accumulated_gain_; }
  const std::vector<double>& exposure_count() const { return exposure_count_; }
  double mean(int position) const {
    CHECK_GE(position, 0);
    CHECK_LT(static_cast<size_t>(position), accumulated_gain_.size());
    CHECK(std::isfinite(accumulated_gain_[position]));
    CHECK(std::isfinite(exposure_count_[position]));
    CHECK_GE(accumulated_gain_[position], 0.0);
    CHECK_GE(exposure_count_[position], 0.0);
    CHECK_LE(accumulated_gain_[position], exposure_count_[position]);
    return exposure_count_[position] > 0.0
        ? accumulated_gain_[position] / exposure_count_[position] : 0.0;
  }
  std::string SummaryReceiptLine() const {
    CHECK(ready_);
    std::ostringstream out;
    out << std::setprecision(17)
        << "[Mean_Ablation] selectable-unit receipt: iteration=" << round_
        << ", variant=Mean_Ablation, selected_units=" << last_committed_selected_count_
        << ", eligible_units=" << canonical_unit_ids_.size()
        << ", realized_selected_ratio=" << static_cast<double>(last_committed_selected_count_) / canonical_unit_ids_.size()
        << ", omitted_units=" << last_committed_omitted_count_
        << ", newly_excluded_units=" << last_committed_newly_excluded_count_
        << ", reentered_units=" << last_committed_reentered_count_
        << ", selected_units_total=" << total_selected_
        << ", exclusion_events_total=" << total_exclusion_events_
        << ", reentered_units_total=" << total_reentered_
        << ", feature_fraction=" << feature_fraction_
        << ", fixed_budget_units=" << fixed_budget_count_
        << ", fixed_budget_active=" << (round_ >= 3 ? "true" : "false")
        << ", selection_phase=" << (round_ == 0 ? "unstarted" : round_ == 1 ? "calibration_full" : round_ == 2 ? "first_observation_full" : "adaptive")
        << ", selector=empirical_mean_top_k, cardinality_mode=exogenous_fixed"
        << ", fixed_budget_tie_break=mean_desc_exposure_asc_canonical_id_asc"
        << ", deferred_commit=true, reward_transform=lagged_common_unit_gain_scale"
        << ", unit_reward=root_gain, calibration_round_excluded=true"
        << ", reward_upper_bound=1, cumulative_statistics=A_N"
        << ", target=accumulated_average_conditional_transformed_root_gain"
        << ", observation_update_count=" << std::max(0, round_ - 1)
        << ", selection_guarantee=none";
    return out.str();
  }
  std::string DetailedReceiptLine() const {
    CHECK(detailed_receipt_available());
    return SummaryReceiptLine() + last_committed_detailed_state_suffix_;
  }
 private:
  template <typename T>
  static void AppendVector(std::ostringstream* out, const char* name, const std::vector<T>& values) {
    *out << ", " << name << "=[";
    for (size_t index = 0; index < values.size(); ++index) {
      if (index > 0) { *out << ','; }
      *out << values[index];
    }
    *out << ']';
  }
  std::string PendingDetailedReceipt() const {
    std::ostringstream out;
    out << std::setprecision(17) << ", diagnostic_state=pre_iteration_selection"
        << ", history_through_iteration=" << pending_round_ - 1;
    AppendVector(&out, "canonical_unit_ids", canonical_unit_ids_);
    std::vector<int> selected_ids;
    for (int position : last_selected_) { selected_ids.push_back(canonical_unit_ids_[position]); }
    AppendVector(&out, "selected_canonical_unit_ids", selected_ids);
    AppendVector(&out, "accumulated_gain_by_unit", accumulated_gain_);
    AppendVector(&out, "exposure_count_by_unit", exposure_count_);
    std::vector<double> means;
    for (size_t position = 0; position < canonical_unit_ids_.size(); ++position) {
      means.push_back(mean(static_cast<int>(position)));
    }
    AppendVector(&out, "empirical_mean_by_unit", means);
    return out.str();
  }
  double feature_fraction_ = 1.0;
  int fixed_budget_count_ = 0, log_period_ = 0;
  bool ready_ = false;
  std::vector<int> canonical_unit_ids_;
  std::vector<double> accumulated_gain_, exposure_count_, mean_scratch_;
  std::vector<int> ranked_position_scratch_, last_selected_, last_committed_selected_, selected_count_history_;
  int round_ = 0, pending_round_ = 0;
  uint64_t total_selected_ = 0, total_exclusion_events_ = 0, total_reentered_ = 0;
  int last_committed_selected_count_ = 0, last_committed_omitted_count_ = 0;
  int last_committed_newly_excluded_count_ = 0, last_committed_reentered_count_ = 0;
  int pending_omitted_count_ = 0, pending_newly_excluded_count_ = 0, pending_reentered_count_ = 0;
  std::string last_committed_detailed_state_suffix_;
  bool awaiting_update_ = false;
};
}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_MCB_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/adaptive_feature_root_gain.hpp <==
/*!
 * Copyright (c) 2026-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2026-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_ROOT_GAIN_HPP_
#define LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_ROOT_GAIN_HPP_

#include <LightGBM/utils/log.h>

#include <algorithm>
#include <cmath>
#include <vector>

namespace LightGBM {

// Bounded transform for JAEGER's feature root-split opportunity. Each feature
// uses its native root gain. S_{m,t} is the median strictly positive
// selected-feature gain from the prior committed iteration. If
// no positive gain is observed, the last positive scale is carried forward.
class AdaptiveFeatureRootGain {
 public:
  static bool IsInitialRootSearch(
      int num_leaves, int smaller_leaf, int larger_leaf) {
    return num_leaves == 1 && smaller_leaf == 0 && larger_leaf < 0;
  }

  static double NormalizeOpportunity(
      double gain, double scale, int canonical_unit) {
    if (!std::isfinite(gain) || gain < 0.0) {
      Log::Fatal(
          "Adaptive selectable-unit selection received invalid root gain "
          "%.17g for canonical unit %d.", gain, canonical_unit);
    }
    if (!std::isfinite(scale) || scale < 0.0) {
      Log::Fatal(
          "Adaptive selectable-unit selection received invalid lagged gain "
          "scale %.17g for canonical unit %d.", scale,
          canonical_unit);
    }
    if (gain == 0.0) {
      return 0.0;
    }
    if (scale == 0.0) {
      return 1.0;
    }
    const double result =
        gain <= scale
            ? (gain / scale) / (1.0 + gain / scale)
            : 1.0 / (1.0 + scale / gain);
    CHECK(std::isfinite(result));
    CHECK_GE(result, 0.0);
    CHECK_LE(result, 1.0);
    return result;
  }

  static double PositiveMedianInPlace(
      std::vector<double>* values,
      size_t* positive_count = nullptr) {
    CHECK_NOTNULL(values);
    size_t write = 0;
    for (double value : *values) {
      if (!std::isfinite(value) || value < 0.0) {
        Log::Fatal(
            "Adaptive selectable-unit selection received invalid root "
            "gain %.17g.", value);
      }
      if (value > 0.0) {
        (*values)[write++] = value;
      }
    }
    values->resize(write);
    if (positive_count != nullptr) {
      *positive_count = write;
    }
    if (write == 0) {
      return 0.0;
    }
    const size_t upper = write / 2;
    std::nth_element(
        values->begin(), values->begin() + upper, values->end());
    const double upper_value = (*values)[upper];
    const double lower_value =
        write % 2 == 1
            ? upper_value
            : *std::max_element(
                  values->begin(), values->begin() + upper);
    const double result =
        write % 2 == 1
            ? upper_value
            : lower_value + (upper_value - lower_value) * 0.5;
    CHECK(std::isfinite(result));
    CHECK_GT(result, 0.0);
    return result;
  }
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_ADAPTIVE_FEATURE_ROOT_GAIN_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/col_sampler.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/random.h>

#include <algorithm>
#include <cmath>
#include <iomanip>
#include <limits>
#include <memory>
#include <numeric>
#include <sstream>
#include <string>
#include <unordered_set>
#include <utility>
#include <vector>

#include "adaptive_feature_root_gain.hpp"
#include "adaptive_feature_mcb.hpp"

namespace LightGBM {
class ColSampler {
 public:
  explicit ColSampler(const Config* config)
      : fraction_bytree_(config->feature_fraction),
        fraction_bynode_(config->feature_fraction_bynode),
        seed_(config->feature_fraction_seed),
        random_(config->feature_fraction_seed),
        adaptive_enabled_(config->adaptive_feature_selection) {
    if (adaptive_enabled_) {
      adaptive_sampler_.reset(new AdaptiveFeatureMcb(config));
    }
    for (auto constraint : config->interaction_constraints_vector) {
      std::unordered_set<int> constraint_set(constraint.begin(), constraint.end());
      interaction_constraints_.push_back(constraint_set);
    }
  }

  static int GetCnt(size_t total_cnt, double fraction) {
    const int min = std::min(1, static_cast<int>(total_cnt));
    int used_feature_cnt = static_cast<int>(Common::RoundInt(total_cnt * fraction));
    return std::max(used_feature_cnt, min);
  }

  void SetTrainingData(const Dataset* train_data) {
    train_data_ = train_data;
    is_feature_used_.resize(train_data_->num_features(), 1);
    valid_feature_indices_ = train_data->ValidFeatureIndices();
    if (adaptive_enabled_) {
      InitializeAdaptiveSampler();
      return;
    }
    if (fraction_bytree_ >= 1.0f) {
      need_reset_bytree_ = false;
      used_cnt_bytree_ = static_cast<int>(valid_feature_indices_.size());
    } else {
      need_reset_bytree_ = true;
      used_cnt_bytree_ =
          GetCnt(valid_feature_indices_.size(), fraction_bytree_);
    }
    ResetByTree();
  }

  void SetConfig(const Config* config) {
    fraction_bytree_ = config->feature_fraction;
    fraction_bynode_ = config->feature_fraction_bynode;
    adaptive_enabled_ = config->adaptive_feature_selection;
    is_feature_used_.resize(train_data_->num_features(), 1);
    // seed is changed
    if (seed_ != config->feature_fraction_seed) {
      seed_ = config->feature_fraction_seed;
      random_ = Random(seed_);
    }
    if (adaptive_enabled_) {
      adaptive_sampler_.reset(new AdaptiveFeatureMcb(config));
      InitializeAdaptiveSampler();
      return;
    }
    adaptive_sampler_.reset();
    adaptive_unit_inner_features_.clear();
    adaptive_valid_position_by_inner_feature_.clear();
    adaptive_canonical_unit_ids_.clear();
    adaptive_selected_inner_features_.clear();
    adaptive_selected_unit_positions_.clear();
    adaptive_previous_selected_unit_positions_.clear();
    if (fraction_bytree_ >= 1.0f) {
      need_reset_bytree_ = false;
      used_cnt_bytree_ = static_cast<int>(valid_feature_indices_.size());
    } else {
      need_reset_bytree_ = true;
      used_cnt_bytree_ =
          GetCnt(valid_feature_indices_.size(), fraction_bytree_);
    }
    ResetByTree();
  }

  void ResetByTree() {
    if (adaptive_enabled_) {
      Log::Fatal(
          "Adaptive selectable-unit selection must begin at the "
          "boosting-iteration "
          "hook before current row sampling, not inside ResetByTree().");
      return;
    }
    if (need_reset_bytree_) {
      std::memset(is_feature_used_.data(), 0,
                  sizeof(int8_t) * is_feature_used_.size());
      used_feature_indices_ = random_.Sample(
          static_cast<int>(valid_feature_indices_.size()), used_cnt_bytree_);
      int omp_loop_size = static_cast<int>(used_feature_indices_.size());

#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature = valid_feature_indices_[used_feature_indices_[i]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        is_feature_used_[inner_feature_index] = 1;
      }
    }
  }

  std::vector<int8_t> GetByNode(const Tree* tree, int leaf) {
    // get interaction constraints for current branch
    std::unordered_set<int> allowed_features;
    if (!interaction_constraints_.empty()) {
      std::vector<int> branch_features = tree->branch_features(leaf);
      allowed_features.insert(branch_features.begin(), branch_features.end());
      for (auto constraint : interaction_constraints_) {
        int num_feat_found = 0;
        if (branch_features.size() == 0) {
          allowed_features.insert(constraint.begin(), constraint.end());
        }
        for (int feat : branch_features) {
          if (constraint.count(feat) == 0) {
            break;
          }
          ++num_feat_found;
          if (num_feat_found == static_cast<int>(branch_features.size())) {
            allowed_features.insert(constraint.begin(), constraint.end());
            break;
          }
        }
      }
    }

    std::vector<int8_t> ret(train_data_->num_features(), 0);
    if (fraction_bynode_ >= 1.0f) {
      if (interaction_constraints_.empty()) {
        return std::vector<int8_t>(train_data_->num_features(), 1);
      } else {
        for (int feat : allowed_features) {
          int inner_feat = train_data_->InnerFeatureIndex(feat);
          if (inner_feat >= 0) {
            ret[inner_feat] = 1;
          }
        }
        return ret;
      }
    }
    if (need_reset_bytree_) {
      auto used_feature_cnt = GetCnt(used_feature_indices_.size(), fraction_bynode_);
      std::vector<int>* allowed_used_feature_indices;
      std::vector<int> filtered_feature_indices;
      if (interaction_constraints_.empty()) {
        allowed_used_feature_indices = &used_feature_indices_;
      } else {
        for (int feat_ind : used_feature_indices_) {
          if (allowed_features.count(valid_feature_indices_[feat_ind]) == 1) {
            filtered_feature_indices.push_back(feat_ind);
          }
        }
        used_feature_cnt = std::min(used_feature_cnt, static_cast<int>(filtered_feature_indices.size()));
        allowed_used_feature_indices = &filtered_feature_indices;
      }
      auto sampled_indices = random_.Sample(
          static_cast<int>((*allowed_used_feature_indices).size()), used_feature_cnt);
      int omp_loop_size = static_cast<int>(sampled_indices.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature =
            valid_feature_indices_[(*allowed_used_feature_indices)[sampled_indices[i]]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        ret[inner_feature_index] = 1;
      }
    } else {
      auto used_feature_cnt =
          GetCnt(valid_feature_indices_.size(), fraction_bynode_);
      std::vector<int>* allowed_valid_feature_indices;
      std::vector<int> filtered_feature_indices;
      if (interaction_constraints_.empty()) {
        allowed_valid_feature_indices = &valid_feature_indices_;
      } else {
        for (int feat : valid_feature_indices_) {
          if (allowed_features.count(feat) == 1) {
            filtered_feature_indices.push_back(feat);
          }
        }
        allowed_valid_feature_indices = &filtered_feature_indices;
        used_feature_cnt = std::min(used_feature_cnt, static_cast<int>(filtered_feature_indices.size()));
      }
      auto sampled_indices = random_.Sample(
          static_cast<int>((*allowed_valid_feature_indices).size()), used_feature_cnt);
      int omp_loop_size = static_cast<int>(sampled_indices.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (omp_loop_size >= 1024)
      for (int i = 0; i < omp_loop_size; ++i) {
        int used_feature = (*allowed_valid_feature_indices)[sampled_indices[i]];
        int inner_feature_index = train_data_->InnerFeatureIndex(used_feature);
        ret[inner_feature_index] = 1;
      }
    }
    return ret;
  }

  const std::vector<int8_t>& is_feature_used_bytree() const {
    return is_feature_used_;
  }

  bool adaptive_feature_selection_enabled() const {
    return adaptive_enabled_;
  }

  // JAEGER disallows per-node column sampling and interaction constraints, so
  // its node mask is exactly the already-installed per-tree mask. Native
  // callers with the same configuration benefit from the same allocation-free
  // path.
  bool has_trivial_node_mask() const {
    return fraction_bynode_ >= 1.0f && interaction_constraints_.empty();
  }

  const std::vector<int>& adaptive_selected_inner_features() const {
    CHECK(adaptive_enabled_);
    return adaptive_selected_inner_features_;
  }

  const std::vector<int>& adaptive_feature_selected_count_history() const {
    static const std::vector<int> empty;
    if (!adaptive_enabled_) {
      return empty;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    return adaptive_sampler_->selected_count_history();
  }

#ifdef JAEGER_TEST_HOOKS
  const AdaptiveFeatureMcb& AdaptiveControllerForTesting() const {
    CHECK(adaptive_enabled_);
    CHECK_NOTNULL(adaptive_sampler_.get());
    return *adaptive_sampler_;
  }

  const std::vector<int>& AdaptiveInnerFeaturesForTesting() const {
    return adaptive_unit_inner_features_;
  }

  const std::vector<int>& AdaptiveCanonicalUnitIdsForTesting() const {
    return adaptive_canonical_unit_ids_;
  }

  const std::vector<int>& AdaptiveSelectedUnitPositionsForTesting() const {
    return adaptive_selected_unit_positions_;
  }

  const std::vector<int>& AdaptiveUsedFeaturePositionsForTesting() const {
    return used_feature_indices_;
  }

  const std::vector<int>& AdaptiveSelectedInnerFeaturesForTesting() const {
    return adaptive_selected_inner_features_;
  }
#endif

  std::string AdaptiveFinalReceiptLine() const {
    if (!adaptive_enabled_) {
      return "";
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    std::ostringstream output;
    output << adaptive_sampler_->SummaryReceiptLine()
           << ", calibration_model_count="
           << adaptive_calibration_gain_scales_.size()
           << ", calibration_gain_scales=[";
    output << std::setprecision(17);
    for (size_t index = 0;
         index < adaptive_calibration_gain_scales_.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_calibration_gain_scales_[index];
    }
    output << "]"
           << ", calibration_positive_unit_gain_counts=[";
    for (size_t index = 0;
         index < adaptive_calibration_positive_unit_gain_counts_.size();
         ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_calibration_positive_unit_gain_counts_[index];
    }
    output << "]"
           << ", current_gain_scales=[";
    for (size_t index = 0; index < adaptive_gain_scales_.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_gain_scales_[index];
    }
    output << "]"
           << ", current_missing_gain_scale_count="
           << static_cast<int>(std::count(
                  adaptive_gain_scales_.begin(),
                  adaptive_gain_scales_.end(), 0.0));
    return output.str();
  }

  std::string AdaptiveDetailedReceiptLine() const {
    CHECK(adaptive_enabled_);
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(adaptive_sampler_->detailed_receipt_available());
    const auto& selected_positions = adaptive_sampler_->last_selected();
    CHECK_EQ(
        selected_positions, adaptive_selected_unit_positions_);

    const auto original_features =
        [this](const std::vector<int>& unit_positions) {
          std::vector<int> result;
          for (int unit_position : unit_positions) {
            CHECK_GE(unit_position, 0);
            CHECK_LT(
                static_cast<size_t>(unit_position),
                adaptive_unit_inner_features_.size());
            result.push_back(train_data_->RealFeatureIndex(
                adaptive_unit_inner_features_[unit_position]));
          }
          std::sort(result.begin(), result.end());
          CHECK(
              std::adjacent_find(result.begin(), result.end()) ==
              result.end());
          return result;
        };
    const auto selected_original_features =
        original_features(selected_positions);
    std::vector<int> direct_efb_groups;
    direct_efb_groups.reserve(selected_original_features.size());
    for (int original_feature : selected_original_features) {
      const int inner_feature =
          train_data_->InnerFeatureIndex(original_feature);
      CHECK_GE(inner_feature, 0);
      direct_efb_groups.push_back(
          train_data_->Feature2Group(inner_feature));
    }
    std::sort(direct_efb_groups.begin(), direct_efb_groups.end());
    direct_efb_groups.erase(
        std::unique(
            direct_efb_groups.begin(), direct_efb_groups.end()),
        direct_efb_groups.end());

    std::ostringstream output;
    output << adaptive_sampler_->DetailedReceiptLine()
           << ", original_feature_mask_available=true"
           << ", original_feature_ids=[";
    for (size_t unit_position = 0;
         unit_position < adaptive_unit_inner_features_.size();
         ++unit_position) {
      if (unit_position > 0) {
        output << ',';
      }
      output << train_data_->RealFeatureIndex(
          adaptive_unit_inner_features_[unit_position]);
    }
    output << "]"
           << ", selected_original_feature_ids=[";
    for (size_t index = 0;
         index < selected_original_features.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << selected_original_features[index];
    }
    output << ']'
           << ", direct_efb_group_ids=[";
    for (size_t index = 0; index < direct_efb_groups.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << direct_efb_groups[index];
    }
    output << ']'
           << ", direct_efb_group_count="
           << direct_efb_groups.size()
           << ", direct_efb_group_original_feature_ids=[";
    for (size_t group_position = 0;
         group_position < direct_efb_groups.size();
         ++group_position) {
      if (group_position > 0) {
        output << ',';
      }
      output << '[';
      bool first_member = true;
      for (int inner_feature = 0;
           inner_feature < train_data_->num_features();
           ++inner_feature) {
        if (train_data_->Feature2Group(inner_feature) !=
            direct_efb_groups[group_position]) {
          continue;
        }
        if (!first_member) {
          output << ',';
        }
        output << train_data_->RealFeatureIndex(inner_feature);
        first_member = false;
      }
      CHECK(!first_member);
      output << ']';
    }
    output << ']';
    return output.str();
  }

  std::string AdaptiveCalibrationReceiptLine() const {
    if (!adaptive_enabled_) {
      return "";
    }
    std::ostringstream output;
    output << std::setprecision(17)
           << "[Mean_Ablation] calibration gain-scale receipt: iteration=1"
           << ", calibration_model_count="
           << adaptive_calibration_gain_scales_.size()
           << ", calibration_gain_scales=[";
    for (size_t index = 0;
         index < adaptive_calibration_gain_scales_.size(); ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_calibration_gain_scales_[index];
    }
    output << "]"
           << ", calibration_positive_unit_gain_counts=[";
    for (size_t index = 0;
         index < adaptive_calibration_positive_unit_gain_counts_.size();
         ++index) {
      if (index > 0) {
        output << ',';
      }
      output << adaptive_calibration_positive_unit_gain_counts_[index];
    }
    output << "]"
           << ", calibration_missing_gain_scale_count="
           << static_cast<int>(std::count(
                  adaptive_calibration_gain_scales_.begin(),
                  adaptive_calibration_gain_scales_.end(), 0.0));
    return output.str();
  }

  void BeginAdaptiveIteration(int num_models) {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(!adaptive_iteration_active_);
    CHECK(!adaptive_sampler_->awaiting_update());
    CHECK(adaptive_previous_selected_unit_positions_.empty());
    CHECK_GT(num_models, 0);
    adaptive_iteration_active_ = true;
    adaptive_mask_changed_ = false;

    // Selection is a read-only proposal over committed controller history.
    // It occurs before the current GOSS draw and is committed only after
    // native LightGBM accepts the complete boosting iteration.
    const auto& selected_positions = adaptive_sampler_->SelectNextSubset();
    if (selected_positions != adaptive_selected_unit_positions_) {
      adaptive_mask_changed_ = true;
      adaptive_previous_selected_unit_positions_.swap(
          adaptive_selected_unit_positions_);
      adaptive_selected_unit_positions_.assign(
          selected_positions.begin(), selected_positions.end());
      ApplyAdaptiveUnitSelection();
    }
    CHECK(!adaptive_selected_unit_positions_.empty());
    CHECK_LE(
        adaptive_selected_unit_positions_.size(),
        adaptive_unit_inner_features_.size());

    adaptive_iteration_opportunity_sum_.assign(
        adaptive_selected_unit_positions_.size(), 0.0);
    adaptive_selected_unit_gains_scratch_.clear();
    adaptive_selected_unit_gains_scratch_.reserve(
        adaptive_selected_unit_positions_.size());
    if (!adaptive_gain_scales_.empty()) {
      CHECK_EQ(
          adaptive_gain_scales_.size(), static_cast<size_t>(num_models));
    }
    adaptive_iteration_next_gain_scales_.clear();
    adaptive_iteration_next_gain_scales_.reserve(num_models);
    adaptive_iteration_positive_unit_gain_counts_.clear();
    adaptive_iteration_positive_unit_gain_counts_.reserve(num_models);
    adaptive_models_expected_ = num_models;
    adaptive_models_seen_ = 0;
  }

  void PrepareAdaptiveTree() const {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK(adaptive_iteration_active_);
    CHECK_LT(adaptive_models_seen_, adaptive_models_expected_);
    CHECK(!adaptive_selected_unit_positions_.empty());
  }

  void ResetAdaptiveRootGains(std::vector<double>* root_gains) const {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK_NOTNULL(root_gains);
    CHECK_EQ(root_gains->size(), is_feature_used_.size());
    // Accumulation reads only members of the current selected units. Clear
    // exactly those writable slots; an omitted slot is cleared before it is
    // ever read again if its unit re-enters a later iteration.
    for (int inner_feature : adaptive_selected_inner_features_) {
      CHECK_GE(inner_feature, 0);
      CHECK_LT(inner_feature, static_cast<int>(root_gains->size()));
      (*root_gains)[inner_feature] = 0.0;
    }
  }

  bool AccumulateAdaptiveModel(
      const std::vector<double>& inner_feature_root_gains) {
    if (!adaptive_enabled_) {
      return false;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(adaptive_iteration_active_);
    CHECK_LT(adaptive_models_seen_, adaptive_models_expected_);
    CHECK_EQ(inner_feature_root_gains.size(), is_feature_used_.size());
    CHECK_EQ(
        adaptive_iteration_opportunity_sum_.size(),
        adaptive_selected_unit_positions_.size());
    const double current_scale =
        adaptive_gain_scales_.empty()
            ? 0.0
            : adaptive_gain_scales_[adaptive_models_seen_];

    adaptive_selected_unit_gains_scratch_.clear();
    for (size_t selected_index = 0;
         selected_index < adaptive_selected_unit_positions_.size();
         ++selected_index) {
      const int unit_position =
          adaptive_selected_unit_positions_[selected_index];
      CHECK_GE(unit_position, 0);
      CHECK_LT(
          static_cast<size_t>(unit_position),
          adaptive_unit_inner_features_.size());
      const int inner_feature = adaptive_unit_inner_features_[unit_position];
      const double feature_gain = inner_feature_root_gains[inner_feature];
      adaptive_selected_unit_gains_scratch_.push_back(feature_gain);
      const double opportunity =
          AdaptiveFeatureRootGain::NormalizeOpportunity(
              feature_gain, current_scale,
              adaptive_canonical_unit_ids_[unit_position]);
      CHECK(std::isfinite(opportunity));
      CHECK_GE(opportunity, 0.0);
      CHECK_LE(opportunity, 1.0);
      adaptive_iteration_opportunity_sum_[selected_index] += opportunity;
    }

    size_t positive_count = 0;
    const double observed_scale =
        AdaptiveFeatureRootGain::PositiveMedianInPlace(
            &adaptive_selected_unit_gains_scratch_, &positive_count);
    adaptive_iteration_next_gain_scales_.push_back(
        observed_scale > 0.0 ? observed_scale : current_scale);
    adaptive_iteration_positive_unit_gain_counts_.push_back(
        positive_count);

    ++adaptive_models_seen_;
    return adaptive_models_seen_ == adaptive_models_expected_;
  }

  void EndAdaptiveIteration() {
    if (!adaptive_enabled_) {
      return;
    }
    CHECK_NOTNULL(adaptive_sampler_.get());
    CHECK(adaptive_iteration_active_);
    CHECK(adaptive_sampler_->awaiting_update());
    CHECK_EQ(adaptive_models_seen_, adaptive_models_expected_);
    CHECK_EQ(
        adaptive_iteration_next_gain_scales_.size(),
        static_cast<size_t>(adaptive_models_expected_));
    CHECK_EQ(
        adaptive_iteration_positive_unit_gain_counts_.size(),
        static_cast<size_t>(adaptive_models_expected_));
    CHECK_EQ(
        adaptive_iteration_opportunity_sum_.size(),
        adaptive_selected_unit_positions_.size());

    // Binary/regression iterations need no averaging pass: multiplication by
    // exactly one would leave every statistic unchanged.
    if (adaptive_models_expected_ > 1) {
      const double inverse_models =
          1.0 / static_cast<double>(adaptive_models_expected_);
      for (double& value : adaptive_iteration_opportunity_sum_) {
        value *= inverse_models;
      }
    }

    const bool is_calibration =
        adaptive_sampler_->selection_round() == 1;
    if (is_calibration) {
      // Allocate/copy before the controller commit. A failure here leaves
      // committed controller and scale state untouched.
      adaptive_calibration_gain_scales_ =
          adaptive_iteration_next_gain_scales_;
      adaptive_calibration_positive_unit_gain_counts_ =
          adaptive_iteration_positive_unit_gain_counts_;
    }

    // This is the sole persistent controller mutation. It occurs only after
    // every class tree and the native boosting iteration have been accepted.
    adaptive_sampler_->Update(adaptive_iteration_opportunity_sum_);
    adaptive_gain_scales_.swap(adaptive_iteration_next_gain_scales_);

    if (adaptive_sampler_->detailed_receipt_available()) {
      Log::Info("%s", AdaptiveDetailedReceiptLine().c_str());
    }
    if (is_calibration && adaptive_sampler_->detailed_logging_enabled()) {
      Log::Info("%s", AdaptiveCalibrationReceiptLine().c_str());
    }
    adaptive_previous_selected_unit_positions_.clear();
    adaptive_mask_changed_ = false;
    adaptive_iteration_active_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
    adaptive_iteration_opportunity_sum_.clear();
    adaptive_iteration_next_gain_scales_.clear();
    adaptive_iteration_positive_unit_gain_counts_.clear();
    adaptive_selected_unit_gains_scratch_.clear();
  }

  void AbortAdaptiveIteration() noexcept {
    if (!adaptive_enabled_) {
      return;
    }
    if (adaptive_sampler_ != nullptr) {
      adaptive_sampler_->AbortPendingSelection();
    }
    if (adaptive_mask_changed_) {
      adaptive_selected_unit_positions_.swap(
          adaptive_previous_selected_unit_positions_);
      ApplyAdaptiveUnitSelection();
    }
    adaptive_previous_selected_unit_positions_.clear();
    adaptive_mask_changed_ = false;
    adaptive_iteration_opportunity_sum_.clear();
    adaptive_iteration_next_gain_scales_.clear();
    adaptive_iteration_positive_unit_gain_counts_.clear();
    adaptive_selected_unit_gains_scratch_.clear();
    adaptive_iteration_active_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
  }

  void SetIsFeatureUsedByTree(int fid, bool val) {
    is_feature_used_[fid] = val;
  }

 private:
  void ApplyAdaptiveUnitSelection() {
    CHECK(std::is_sorted(
        adaptive_selected_unit_positions_.begin(),
        adaptive_selected_unit_positions_.end()));
    CHECK(std::is_sorted(
        adaptive_previous_selected_unit_positions_.begin(),
        adaptive_previous_selected_unit_positions_.end()));

    if (adaptive_previous_selected_unit_positions_.empty()) {
      // Initialization has no installed selection to update.
      std::fill(is_feature_used_.begin(), is_feature_used_.end(), 0);
      for (int unit_position : adaptive_selected_unit_positions_) {
        SetAdaptiveUnitUsed(unit_position, true);
      }
    } else {
      // Apply only the symmetric difference. During rollback the two vectors
      // exchange roles, so the same exact operation restores the committed
      // mask without allocating in the noexcept path.
      size_t previous_index = 0;
      size_t current_index = 0;
      while (previous_index <
                 adaptive_previous_selected_unit_positions_.size() &&
             current_index < adaptive_selected_unit_positions_.size()) {
        const int previous =
            adaptive_previous_selected_unit_positions_[previous_index];
        const int current =
            adaptive_selected_unit_positions_[current_index];
        if (previous == current) {
          ++previous_index;
          ++current_index;
        } else if (previous < current) {
          SetAdaptiveUnitUsed(previous, false);
          ++previous_index;
        } else {
          SetAdaptiveUnitUsed(current, true);
          ++current_index;
        }
      }
      while (previous_index <
             adaptive_previous_selected_unit_positions_.size()) {
        SetAdaptiveUnitUsed(
            adaptive_previous_selected_unit_positions_[previous_index],
            false);
        ++previous_index;
      }
      while (current_index < adaptive_selected_unit_positions_.size()) {
        SetAdaptiveUnitUsed(
            adaptive_selected_unit_positions_[current_index], true);
        ++current_index;
      }
    }
    RebuildAdaptiveSelectedFeatures();
  }

  void SetAdaptiveUnitUsed(int unit_position, bool is_used) {
    CHECK_GE(unit_position, 0);
    CHECK_LT(
        static_cast<size_t>(unit_position),
        adaptive_unit_inner_features_.size());
    const int inner_feature = adaptive_unit_inner_features_[unit_position];
    CHECK_GE(inner_feature, 0);
    CHECK_LT(inner_feature, static_cast<int>(is_feature_used_.size()));
    CHECK_EQ(is_feature_used_[inner_feature], is_used ? 0 : 1);
    is_feature_used_[inner_feature] = is_used ? 1 : 0;
  }

  void RebuildAdaptiveSelectedFeatures() {
    adaptive_selected_inner_features_.clear();
    used_feature_indices_.clear();
    for (int unit_position : adaptive_selected_unit_positions_) {
      CHECK_GE(unit_position, 0);
      CHECK_LT(
          static_cast<size_t>(unit_position),
          adaptive_unit_inner_features_.size());
      const int inner_feature = adaptive_unit_inner_features_[unit_position];
      CHECK_EQ(is_feature_used_[inner_feature], 1);
      const int valid_position =
          adaptive_valid_position_by_inner_feature_[inner_feature];
      CHECK_GE(valid_position, 0);
      adaptive_selected_inner_features_.push_back(inner_feature);
      used_feature_indices_.push_back(valid_position);
    }
    std::sort(
        adaptive_selected_inner_features_.begin(),
        adaptive_selected_inner_features_.end());
    std::sort(used_feature_indices_.begin(), used_feature_indices_.end());
    CHECK(
        std::adjacent_find(
            adaptive_selected_inner_features_.begin(),
            adaptive_selected_inner_features_.end()) ==
        adaptive_selected_inner_features_.end());
    CHECK(
        std::adjacent_find(
            used_feature_indices_.begin(), used_feature_indices_.end()) ==
        used_feature_indices_.end());
  }

  void InitializeAdaptiveSampler() {
    CHECK_NOTNULL(train_data_);
    if (adaptive_sampler_ == nullptr) {
      Log::Fatal(
          "Adaptive selectable-unit sampler was not configured before "
          "training data initialization.");
    }

    adaptive_unit_inner_features_.clear();
    adaptive_valid_position_by_inner_feature_.assign(
        train_data_->num_features(), -1);
    adaptive_canonical_unit_ids_.clear();
    for (size_t valid_position = 0;
         valid_position < valid_feature_indices_.size(); ++valid_position) {
      const int inner_feature = train_data_->InnerFeatureIndex(
          valid_feature_indices_[valid_position]);
      CHECK_GE(inner_feature, 0);
      adaptive_valid_position_by_inner_feature_[inner_feature] =
          static_cast<int>(valid_position);
    }
    adaptive_unit_inner_features_.reserve(valid_feature_indices_.size());
    adaptive_canonical_unit_ids_.reserve(valid_feature_indices_.size());
    for (int canonical_feature : valid_feature_indices_) {
      const int inner_feature = train_data_->InnerFeatureIndex(canonical_feature);
      CHECK_GE(inner_feature, 0);
      CHECK_EQ(train_data_->RealFeatureIndex(inner_feature), canonical_feature);
      adaptive_unit_inner_features_.push_back(inner_feature);
      adaptive_canonical_unit_ids_.push_back(canonical_feature);
    }
    CHECK(!adaptive_canonical_unit_ids_.empty());
    CHECK_EQ(
        adaptive_unit_inner_features_.size(),
        adaptive_canonical_unit_ids_.size());
    CHECK_EQ(
        adaptive_valid_position_by_inner_feature_.size(),
        is_feature_used_.size());
    CHECK(
        std::adjacent_find(
            adaptive_canonical_unit_ids_.begin(),
            adaptive_canonical_unit_ids_.end()) ==
        adaptive_canonical_unit_ids_.end());

    adaptive_sampler_->Reset(adaptive_canonical_unit_ids_);
    adaptive_iteration_active_ = false;
    adaptive_mask_changed_ = false;
    adaptive_models_expected_ = 0;
    adaptive_models_seen_ = 0;
    adaptive_iteration_opportunity_sum_.clear();
    adaptive_iteration_opportunity_sum_.reserve(
        adaptive_unit_inner_features_.size());
    adaptive_iteration_next_gain_scales_.clear();
    adaptive_iteration_positive_unit_gain_counts_.clear();
    adaptive_selected_unit_gains_scratch_.clear();
    adaptive_selected_unit_gains_scratch_.reserve(
        adaptive_unit_inner_features_.size());
    adaptive_gain_scales_.clear();
    adaptive_calibration_gain_scales_.clear();
    adaptive_calibration_positive_unit_gain_counts_.clear();
    adaptive_previous_selected_unit_positions_.clear();
    // Reserve the whole fixed universe once so changed-selection rollback is
    // allocation-free inside AbortAdaptiveIteration() noexcept.
    used_feature_indices_.clear();
    used_feature_indices_.reserve(valid_feature_indices_.size());
    adaptive_selected_inner_features_.clear();
    adaptive_selected_inner_features_.reserve(
        valid_feature_indices_.size());
    need_reset_bytree_ = true;
    adaptive_selected_unit_positions_.resize(
        adaptive_unit_inner_features_.size());
    std::iota(
        adaptive_selected_unit_positions_.begin(),
        adaptive_selected_unit_positions_.end(), 0);
    ApplyAdaptiveUnitSelection();
    used_cnt_bytree_ = static_cast<int>(used_feature_indices_.size());
  }

  const Dataset* train_data_;
  double fraction_bytree_;
  double fraction_bynode_;
  bool need_reset_bytree_;
  int used_cnt_bytree_;
  int seed_;
  Random random_;
  std::vector<int8_t> is_feature_used_;
  std::vector<int> used_feature_indices_;
  std::vector<int> valid_feature_indices_;
  bool adaptive_enabled_;
  std::unique_ptr<AdaptiveFeatureMcb> adaptive_sampler_;
  std::vector<int> adaptive_unit_inner_features_;
  std::vector<int> adaptive_valid_position_by_inner_feature_;
  std::vector<int> adaptive_selected_inner_features_;
  std::vector<int> adaptive_canonical_unit_ids_;
  std::vector<int> adaptive_selected_unit_positions_;
  std::vector<int> adaptive_previous_selected_unit_positions_;
  bool adaptive_iteration_active_ = false;
  bool adaptive_mask_changed_ = false;
  int adaptive_models_expected_ = 0;
  int adaptive_models_seen_ = 0;
  std::vector<double> adaptive_iteration_opportunity_sum_;
  std::vector<double> adaptive_iteration_next_gain_scales_;
  std::vector<size_t> adaptive_iteration_positive_unit_gain_counts_;
  std::vector<double> adaptive_selected_unit_gains_scratch_;
  std::vector<double> adaptive_gain_scales_;
  std::vector<double> adaptive_calibration_gain_scales_;
  std::vector<size_t> adaptive_calibration_positive_unit_gain_counts_;
  /*! \brief interaction constraints index in original (raw data) features */
  std::vector<std::unordered_set<int>> interaction_constraints_;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_COL_SAMPLER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cost_effective_gradient_boosting.hpp <==
/*!
 * Copyright (c) 2019-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2019-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_
#define LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_

#include <LightGBM/config.h>
#include <LightGBM/dataset.h>
#include <LightGBM/utils/common.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/utils/threading.h>

#include <vector>

#include "data_partition.hpp"
#include "serial_tree_learner.h"
#include "split_info.hpp"

namespace LightGBM {

class CostEfficientGradientBoosting {
 public:
  explicit CostEfficientGradientBoosting(const SerialTreeLearner* tree_learner)
      : init_(false), tree_learner_(tree_learner) {}
  static bool IsEnable(const Config* config) {
    if (config->cegb_tradeoff >= 1.0f && config->cegb_penalty_split <= 0.0f &&
        config->cegb_penalty_feature_coupled.empty() &&
        config->cegb_penalty_feature_lazy.empty()) {
      return false;
    } else {
      return true;
    }
  }

  void Init() {
    auto train_data = tree_learner_->train_data_;
    if (!init_) {
      splits_per_leaf_.resize(
          static_cast<size_t>(tree_learner_->config_->num_leaves) *
          train_data->num_features());
      is_feature_used_in_split_.clear();
      is_feature_used_in_split_.resize(train_data->num_features());
    }

    if (!tree_learner_->config_->cegb_penalty_feature_coupled.empty() &&
        tree_learner_->config_->cegb_penalty_feature_coupled.size() !=
            static_cast<size_t>(train_data->num_total_features())) {
      Log::Fatal(
          "cegb_penalty_feature_coupled should be the same size as feature "
          "number.");
    }
    if (!tree_learner_->config_->cegb_penalty_feature_lazy.empty()) {
      if (tree_learner_->config_->cegb_penalty_feature_lazy.size() !=
          static_cast<size_t>(train_data->num_total_features())) {
        Log::Fatal(
            "cegb_penalty_feature_lazy should be the same size as feature "
            "number.");
      }
      if (!init_) {
        feature_used_in_data_ = Common::EmptyBitset(train_data->num_features() *
                                                    tree_learner_->num_data_);
      }
    }
    init_ = true;
  }

  void BeforeTrain() {
    // clear the splits in splits_per_leaf_
    Threading::For<size_t>(0, splits_per_leaf_.size(), 1024,
      [this] (int /*thread_index*/, size_t start, size_t end) {
      for (size_t i = start; i < end; ++i) {
        splits_per_leaf_[i].Reset();
      }
    });
  }

  double DeltaGain(int feature_index, int real_fidx, int leaf_index,
                   int num_data_in_leaf, SplitInfo split_info) {
    auto config = tree_learner_->config_;
    double delta =
        config->cegb_tradeoff * config->cegb_penalty_split * num_data_in_leaf;
    if (!config->cegb_penalty_feature_coupled.empty() &&
        !is_feature_used_in_split_[feature_index]) {
      delta += config->cegb_tradeoff *
               config->cegb_penalty_feature_coupled[real_fidx];
    }
    if (!config->cegb_penalty_feature_lazy.empty()) {
      delta += config->cegb_tradeoff *
               CalculateOndemandCosts(feature_index, real_fidx, leaf_index);
    }
    splits_per_leaf_[static_cast<size_t>(leaf_index) *
                         tree_learner_->train_data_->num_features() +
                     feature_index] = split_info;
    return delta;
  }

  void UpdateLeafBestSplits(Tree* tree, int best_leaf,
                            const SplitInfo* best_split_info,
                            std::vector<SplitInfo>* best_split_per_leaf) {
    auto config = tree_learner_->config_;
    auto train_data = tree_learner_->train_data_;
    const int inner_feature_index =
        train_data->InnerFeatureIndex(best_split_info->feature);
    auto& ref_best_split_per_leaf = *best_split_per_leaf;
    if (!config->cegb_penalty_feature_coupled.empty() &&
        !is_feature_used_in_split_[inner_feature_index]) {
      is_feature_used_in_split_[inner_feature_index] = true;
      for (int i = 0; i < tree->num_leaves(); ++i) {
        if (i == best_leaf) continue;
        auto split = &splits_per_leaf_[static_cast<size_t>(i) *
                                           train_data->num_features() +
                                       inner_feature_index];
        split->gain +=
            config->cegb_tradeoff *
            config->cegb_penalty_feature_coupled[best_split_info->feature];
        // Avoid to update the leaf that cannot split
        if (ref_best_split_per_leaf[i].gain > kMinScore &&
            *split > ref_best_split_per_leaf[i]) {
          ref_best_split_per_leaf[i] = *split;
        }
      }
    }
    if (!config->cegb_penalty_feature_lazy.empty()) {
      data_size_t cnt_leaf_data = 0;
      auto tmp_idx = tree_learner_->data_partition_->GetIndexOnLeaf(
          best_leaf, &cnt_leaf_data);
      for (data_size_t i_input = 0; i_input < cnt_leaf_data; ++i_input) {
        int real_idx = tmp_idx[i_input];
        Common::InsertBitset(
            &feature_used_in_data_,
            train_data->num_data() * inner_feature_index + real_idx);
      }
    }
  }

 private:
  double CalculateOndemandCosts(int feature_index, int real_fidx,
                                int leaf_index) const {
    if (tree_learner_->config_->cegb_penalty_feature_lazy.empty()) {
      return 0.0f;
    }
    auto train_data = tree_learner_->train_data_;
    double penalty =
        tree_learner_->config_->cegb_penalty_feature_lazy[real_fidx];

    double total = 0.0f;
    data_size_t cnt_leaf_data = 0;
    auto tmp_idx = tree_learner_->data_partition_->GetIndexOnLeaf(
        leaf_index, &cnt_leaf_data);

    for (data_size_t i_input = 0; i_input < cnt_leaf_data; ++i_input) {
      int real_idx = tmp_idx[i_input];
      if (Common::FindInBitset(
              feature_used_in_data_.data(),
              train_data->num_data() * train_data->num_features(),
              train_data->num_data() * feature_index + real_idx)) {
        continue;
      }
      total += penalty;
    }
    return total;
  }
  bool init_;
  const SerialTreeLearner* tree_learner_;
  std::vector<SplitInfo> splits_per_leaf_;
  std::vector<bool> is_feature_used_in_split_;
  std::vector<uint32_t> feature_used_in_data_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_COST_EFFECTIVE_GRADIENT_BOOSTING_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_best_split_finder.cpp <==
/*!
 * Copyright (c) 2021 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>
#include <vector>

#include "cuda_best_split_finder.hpp"
#include "cuda_leaf_splits.hpp"

namespace LightGBM {

CUDABestSplitFinder::CUDABestSplitFinder(
  const hist_t* cuda_hist,
  const Dataset* train_data,
  const std::vector<uint32_t>& feature_hist_offsets,
  const bool select_features_by_node,
  const Config* config):
  num_features_(train_data->num_features()),
  num_leaves_(config->num_leaves),
  feature_hist_offsets_(feature_hist_offsets),
  lambda_l1_(config->lambda_l1),
  lambda_l2_(config->lambda_l2),
  min_data_in_leaf_(config->min_data_in_leaf),
  min_sum_hessian_in_leaf_(config->min_sum_hessian_in_leaf),
  min_gain_to_split_(config->min_gain_to_split),
  cat_smooth_(config->cat_smooth),
  cat_l2_(config->cat_l2),
  max_cat_threshold_(config->max_cat_threshold),
  min_data_per_group_(config->min_data_per_group),
  max_cat_to_onehot_(config->max_cat_to_onehot),
  extra_trees_(config->extra_trees),
  extra_seed_(config->extra_seed),
  use_smoothing_(config->path_smooth > 0),
  path_smooth_(config->path_smooth),
  num_total_bin_(feature_hist_offsets.empty() ? 0 : static_cast<int>(feature_hist_offsets.back())),
  select_features_by_node_(select_features_by_node),
  cuda_hist_(cuda_hist) {
  InitFeatureMetaInfo(train_data);
  if (has_categorical_feature_ && config->use_quantized_grad) {
    Log::Fatal("Quantized training on GPU with categorical features is not supported yet.");
  }
}

CUDABestSplitFinder::~CUDABestSplitFinder() {
  gpuAssert(cudaStreamDestroy(cuda_streams_[0]), __FILE__, __LINE__);
  gpuAssert(cudaStreamDestroy(cuda_streams_[1]), __FILE__, __LINE__);
  cuda_streams_.clear();
  cuda_streams_.shrink_to_fit();
}

void CUDABestSplitFinder::InitFeatureMetaInfo(const Dataset* train_data) {
  feature_missing_type_.resize(num_features_);
  feature_mfb_offsets_.resize(num_features_);
  feature_default_bins_.resize(num_features_);
  feature_num_bins_.resize(num_features_);
  max_num_bin_in_feature_ = 0;
  has_categorical_feature_ = false;
  max_num_categorical_bin_ = 0;
  is_categorical_.resize(train_data->num_features(), 0);
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(inner_feature_index);
    if (bin_mapper->bin_type() == BinType::CategoricalBin) {
      has_categorical_feature_ = true;
      is_categorical_[inner_feature_index] = 1;
      if (bin_mapper->num_bin() > max_num_categorical_bin_) {
        max_num_categorical_bin_ = bin_mapper->num_bin();
      }
    }
    const MissingType missing_type = bin_mapper->missing_type();
    feature_missing_type_[inner_feature_index] = missing_type;
    feature_mfb_offsets_[inner_feature_index] = static_cast<int8_t>(bin_mapper->GetMostFreqBin() == 0);
    feature_default_bins_[inner_feature_index] = bin_mapper->GetDefaultBin();
    feature_num_bins_[inner_feature_index] = static_cast<uint32_t>(bin_mapper->num_bin());
    const int num_bin_hist = bin_mapper->num_bin() - feature_mfb_offsets_[inner_feature_index];
    if (num_bin_hist > max_num_bin_in_feature_) {
      max_num_bin_in_feature_ = num_bin_hist;
    }
  }
  if (max_num_bin_in_feature_ > NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER) {
    use_global_memory_ = true;
  } else {
    use_global_memory_ = false;
  }
}

void CUDABestSplitFinder::Init() {
  InitCUDAFeatureMetaInfo();
  cuda_streams_.resize(2);
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_streams_[0]));
  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_streams_[1]));
  cuda_best_split_info_buffer_.Resize(8);
  if (use_global_memory_) {
    cuda_feature_hist_grad_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    cuda_feature_hist_hess_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    if (has_categorical_feature_) {
      cuda_feature_hist_stat_buffer_.Resize(static_cast<size_t>(num_total_bin_));
      cuda_feature_hist_index_buffer_.Resize(static_cast<size_t>(num_total_bin_));
    }
  }

  if (select_features_by_node_) {
    is_feature_used_by_smaller_node_.Resize(num_features_);
    is_feature_used_by_larger_node_.Resize(num_features_);
  }
}

void CUDABestSplitFinder::InitCUDAFeatureMetaInfo() {
  cuda_is_feature_used_bytree_.Resize(static_cast<size_t>(num_features_));

  // initialize split find task information (a split find task is one pass through the histogram of a feature)
  num_tasks_ = 0;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const uint32_t num_bin = feature_num_bins_[inner_feature_index];
    const MissingType missing_type = feature_missing_type_[inner_feature_index];
    if (num_bin > 2 && missing_type != MissingType::None && !is_categorical_[inner_feature_index]) {
      num_tasks_ += 2;
    } else {
      ++num_tasks_;
    }
  }
  split_find_tasks_.resize(num_tasks_);
  split_find_tasks_.shrink_to_fit();
  int cur_task_index = 0;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const uint32_t num_bin = feature_num_bins_[inner_feature_index];
    const MissingType missing_type = feature_missing_type_[inner_feature_index];
    if (num_bin > 2 && missing_type != MissingType::None && !is_categorical_[inner_feature_index]) {
      if (missing_type == MissingType::Zero) {
        SplitFindTask* new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = false;
        new_task->skip_default_bin = true;
        new_task->na_as_missing = false;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = false;
        new_task->is_categorical = false;
        uint32_t num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;

        new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = true;
        new_task->skip_default_bin = true;
        new_task->na_as_missing = false;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = true;
        new_task->is_categorical = false;
        num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;
      } else {
        SplitFindTask* new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = false;
        new_task->skip_default_bin = false;
        new_task->na_as_missing = true;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = false;
        new_task->is_categorical = false;
        uint32_t num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;

        new_task = &split_find_tasks_[cur_task_index];
        new_task->reverse = true;
        new_task->skip_default_bin = false;
        new_task->na_as_missing = true;
        new_task->inner_feature_index = inner_feature_index;
        new_task->assume_out_default_left = true;
        new_task->is_categorical = false;
        num_bin = feature_num_bins_[inner_feature_index];
        new_task->is_one_hot = false;
        new_task->hist_offset = feature_hist_offsets_[inner_feature_index];
        new_task->mfb_offset = feature_mfb_offsets_[inner_feature_index];
        new_task->default_bin = feature_default_bins_[inner_feature_index];
        new_task->num_bin = num_bin;
        ++cur_task_index;
      }
    } else {
      SplitFindTask& new_task = split_find_tasks_[cur_task_index];
      const uint32_t num_bin = feature_num_bins_[inner_feature_index];
      if (is_categorical_[inner_feature_index]) {
        new_task.reverse = false;
        new_task.is_categorical = true;
        new_task.is_one_hot = (static_cast<int>(num_bin) <= max_cat_to_onehot_);
      } else {
        new_task.reverse = true;
        new_task.is_categorical = false;
        new_task.is_one_hot = false;
      }
      new_task.skip_default_bin = false;
      new_task.na_as_missing = false;
      new_task.inner_feature_index = inner_feature_index;
      if (missing_type != MissingType::NaN && !is_categorical_[inner_feature_index]) {
        new_task.assume_out_default_left = true;
      } else {
        new_task.assume_out_default_left = false;
      }
      new_task.hist_offset = feature_hist_offsets_[inner_feature_index];
      new_task.mfb_offset = feature_mfb_offsets_[inner_feature_index];
      new_task.default_bin = feature_default_bins_[inner_feature_index];
      new_task.num_bin = num_bin;
      ++cur_task_index;
    }
  }
  CHECK_EQ(cur_task_index, static_cast<int>(split_find_tasks_.size()));

  if (extra_trees_) {
    cuda_randoms_.Resize(num_tasks_ * 2);
    LaunchInitCUDARandomKernel();
  }

  const int num_task_blocks = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  const size_t cuda_best_leaf_split_info_buffer_size = static_cast<size_t>(num_task_blocks) * static_cast<size_t>(num_leaves_);

  cuda_leaf_best_split_info_.Resize(cuda_best_leaf_split_info_buffer_size);

  cuda_split_find_tasks_.Resize(num_tasks_);
  CopyFromHostToCUDADevice<SplitFindTask>(cuda_split_find_tasks_.RawData(),
                                          split_find_tasks_.data(),
                                          split_find_tasks_.size(),
                                          __FILE__,
                                          __LINE__);

  const size_t output_buffer_size = 2 * static_cast<size_t>(num_tasks_);
  cuda_best_split_info_.Resize(output_buffer_size);

  max_num_categories_in_split_ = std::min(max_cat_threshold_, max_num_categorical_bin_ / 2);
  cuda_cat_threshold_feature_.Resize(max_num_categories_in_split_ * output_buffer_size);
  cuda_cat_threshold_real_feature_.Resize(max_num_categories_in_split_ * output_buffer_size);
  cuda_cat_threshold_leaf_.Resize(max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size);
  cuda_cat_threshold_real_leaf_.Resize(max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size);
  AllocateCatVectors(cuda_leaf_best_split_info_.RawData(), cuda_cat_threshold_leaf_.RawData(), cuda_cat_threshold_real_leaf_.RawData(), cuda_best_leaf_split_info_buffer_size);
  AllocateCatVectors(cuda_best_split_info_.RawData(), cuda_cat_threshold_feature_.RawData(), cuda_cat_threshold_real_feature_.RawData(), output_buffer_size);
}

void CUDABestSplitFinder::ResetTrainingData(
  const hist_t* cuda_hist,
  const Dataset* train_data,
  const std::vector<uint32_t>& feature_hist_offsets) {
  cuda_hist_ = cuda_hist;
  num_features_ = train_data->num_features();
  feature_hist_offsets_ = feature_hist_offsets;
  InitFeatureMetaInfo(train_data);
  cuda_is_feature_used_bytree_.Clear();
  cuda_best_split_info_.Clear();
  InitCUDAFeatureMetaInfo();
}

void CUDABestSplitFinder::ResetConfig(const Config* config, const hist_t* cuda_hist) {
  num_leaves_ = config->num_leaves;
  lambda_l1_ = config->lambda_l1;
  lambda_l2_ = config->lambda_l2;
  min_data_in_leaf_ = config->min_data_in_leaf;
  min_sum_hessian_in_leaf_ = config->min_sum_hessian_in_leaf;
  min_gain_to_split_ = config->min_gain_to_split;
  cat_smooth_ = config->cat_smooth;
  cat_l2_ = config->cat_l2;
  max_cat_threshold_ = config->max_cat_threshold;
  min_data_per_group_ = config->min_data_per_group;
  max_cat_to_onehot_ = config->max_cat_to_onehot;
  extra_trees_ = config->extra_trees;
  extra_seed_ = config->extra_seed;
  use_smoothing_ = (config->path_smooth > 0.0f);
  path_smooth_ = config->path_smooth;
  cuda_hist_ = cuda_hist;

  const int num_task_blocks = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  size_t cuda_best_leaf_split_info_buffer_size = static_cast<size_t>(num_task_blocks) * static_cast<size_t>(num_leaves_);
  cuda_leaf_best_split_info_.Resize(cuda_best_leaf_split_info_buffer_size);
  max_num_categories_in_split_ = std::min(max_cat_threshold_, max_num_categorical_bin_ / 2);
  size_t total_cat_threshold_size = max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size;
  cuda_cat_threshold_leaf_.Resize(total_cat_threshold_size);
  cuda_cat_threshold_real_leaf_.Resize(total_cat_threshold_size);
  AllocateCatVectors(cuda_leaf_best_split_info_.RawData(), cuda_cat_threshold_leaf_.RawData(), cuda_cat_threshold_real_leaf_.RawData(), cuda_best_leaf_split_info_buffer_size);

  cuda_best_leaf_split_info_buffer_size = 2 * static_cast<size_t>(num_tasks_);
  total_cat_threshold_size = max_num_categories_in_split_ * cuda_best_leaf_split_info_buffer_size;
  cuda_cat_threshold_feature_.Resize(total_cat_threshold_size);
  cuda_cat_threshold_real_feature_.Resize(total_cat_threshold_size);
  AllocateCatVectors(cuda_best_split_info_.RawData(), cuda_cat_threshold_feature_.RawData(), cuda_cat_threshold_real_feature_.RawData(), cuda_best_leaf_split_info_buffer_size);
}

void CUDABestSplitFinder::BeforeTrain(const std::vector<int8_t>& is_feature_used_bytree) {
  CopyFromHostToCUDADevice<int8_t>(cuda_is_feature_used_bytree_.RawData(),
                                   is_feature_used_bytree.data(),
                                   is_feature_used_bytree.size(), __FILE__, __LINE__);
}

void CUDABestSplitFinder::FindBestSplitsForLeaf(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  const int smaller_leaf_index,
  const int larger_leaf_index,
  const data_size_t num_data_in_smaller_leaf,
  const data_size_t num_data_in_larger_leaf,
  const double sum_hessians_in_smaller_leaf,
  const double sum_hessians_in_larger_leaf,
  const score_t* grad_scale,
  const score_t* hess_scale,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
  const bool is_smaller_leaf_valid = (num_data_in_smaller_leaf > min_data_in_leaf_ &&
    sum_hessians_in_smaller_leaf > min_sum_hessian_in_leaf_);
  const bool is_larger_leaf_valid = (num_data_in_larger_leaf > min_data_in_leaf_ &&
    sum_hessians_in_larger_leaf > min_sum_hessian_in_leaf_ && larger_leaf_index >= 0);
  if (grad_scale != nullptr && hess_scale != nullptr) {
    LaunchFindBestSplitsDiscretizedForLeafKernel(smaller_leaf_splits, larger_leaf_splits,
      smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid,
      grad_scale, hess_scale, smaller_num_bits_in_histogram_bins, larger_num_bits_in_histogram_bins, num_data_in_smaller_leaf, num_data_in_larger_leaf);
  } else {
    LaunchFindBestSplitsForLeafKernel(smaller_leaf_splits, larger_leaf_splits,
      smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid, num_data_in_smaller_leaf, num_data_in_larger_leaf);
  }
  global_timer.Start("CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel");
  LaunchSyncBestSplitForLeafKernel(smaller_leaf_index, larger_leaf_index, is_smaller_leaf_valid, is_larger_leaf_valid);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel");
}

const CUDASplitInfo* CUDABestSplitFinder::FindBestFromAllSplits(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    int* num_cat_threshold) {
  LaunchFindBestFromAllSplitsKernel(
    cur_num_leaves,
    smaller_leaf_index,
    larger_leaf_index,
    smaller_leaf_best_split_feature,
    smaller_leaf_best_split_threshold,
    smaller_leaf_best_split_default_left,
    larger_leaf_best_split_feature,
    larger_leaf_best_split_threshold,
    larger_leaf_best_split_default_left,
    best_leaf_index,
    num_cat_threshold);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  return cuda_leaf_best_split_info_.RawData() + (*best_leaf_index);
}

void CUDABestSplitFinder::AllocateCatVectors(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len) {
  LaunchAllocateCatVectorsKernel(cuda_split_infos, cat_threshold_vec, cat_threshold_real_vec, len);
}

void CUDABestSplitFinder::SetUsedFeatureByNode(const std::vector<int8_t>& is_feature_used_by_smaller_node,
                                               const std::vector<int8_t>& is_feature_used_by_larger_node) {
  if (select_features_by_node_) {
    CopyFromHostToCUDADevice<int8_t>(is_feature_used_by_smaller_node_.RawData(),
                                     is_feature_used_by_smaller_node.data(), is_feature_used_by_smaller_node.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<int8_t>(is_feature_used_by_larger_node_.RawData(),
                                     is_feature_used_by_larger_node.data(), is_feature_used_by_larger_node.size(), __FILE__, __LINE__);
  }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_best_split_finder.cu <==
/*!
 * Copyright (c) 2021 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_best_split_finder.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>
#include <vector>

namespace LightGBM {

__device__ void ReduceBestGainWarp(double gain, bool found, uint32_t thread_index, double* out_gain, bool* out_found, uint32_t* out_thread_index) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const bool other_found = __shfl_down_sync(mask, found, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    const uint32_t other_thread_index = __shfl_down_sync(mask, thread_index, offset);
    if ((other_found && found && other_gain > gain) || (!found && other_found)) {
      found = other_found;
      gain = other_gain;
      thread_index = other_thread_index;
    }
  }
  if (warpLane == 0) {
    *out_gain = gain;
    *out_found = found;
    *out_thread_index = thread_index;
  }
}

__device__ uint32_t ReduceBestGainBlock(double gain, bool found, uint32_t thread_index) {
  const uint32_t mask = 0xffffffff;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const bool other_found = __shfl_down_sync(mask, found, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    const uint32_t other_thread_index = __shfl_down_sync(mask, thread_index, offset);
    if ((other_found && found && other_gain > gain) || (!found && other_found)) {
      found = other_found;
      gain = other_gain;
      thread_index = other_thread_index;
    }
  }
  return thread_index;
}

__device__ uint32_t ReduceBestGain(double gain, bool found, uint32_t thread_index,
    double* shared_gain_buffer, bool* shared_found_buffer, uint32_t* shared_thread_index_buffer) {
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  ReduceBestGainWarp(gain, found, thread_index, shared_gain_buffer + warpID, shared_found_buffer + warpID, shared_thread_index_buffer + warpID);
  __syncthreads();
  if (warpID == 0) {
    gain = warpLane < num_warp ? shared_gain_buffer[warpLane] : kMinScore;
    found = warpLane < num_warp ? shared_found_buffer[warpLane] : false;
    thread_index = warpLane < num_warp ? shared_thread_index_buffer[warpLane] : 0;
    thread_index = ReduceBestGainBlock(gain, found, thread_index);
  }
  return thread_index;
}

__device__ void ReduceBestGainForLeaves(double* gain, int* leaves, int cuda_cur_num_leaves) {
  const unsigned int tid = threadIdx.x;
  for (unsigned int s = 1; s < cuda_cur_num_leaves; s *= 2) {
    if (tid % (2 * s) == 0 && (tid + s) < cuda_cur_num_leaves) {
      const uint32_t tid_s = tid + s;
      if ((leaves[tid] == -1 && leaves[tid_s] != -1) || (leaves[tid] != -1 && leaves[tid_s] != -1 && gain[tid_s] > gain[tid])) {
        gain[tid] = gain[tid_s];
        leaves[tid] = leaves[tid_s];
      }
    }
    __syncthreads();
  }
}

__device__ void ReduceBestGainForLeavesWarp(double gain, int leaf_index, double* out_gain, int* out_leaf_index) {
  const uint32_t mask = 0xffffffff;
  const uint32_t warpLane = threadIdx.x % warpSize;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const int other_leaf_index = __shfl_down_sync(mask, leaf_index, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    if ((leaf_index != -1 && other_leaf_index != -1 && other_gain > gain) || (leaf_index == -1 && other_leaf_index != -1)) {
      gain = other_gain;
      leaf_index = other_leaf_index;
    }
  }
  if (warpLane == 0) {
    *out_gain = gain;
    *out_leaf_index = leaf_index;
  }
}

__device__ int ReduceBestGainForLeavesBlock(double gain, int leaf_index) {
  const uint32_t mask = 0xffffffff;
  for (uint32_t offset = warpSize / 2; offset > 0; offset >>= 1) {
    const int other_leaf_index = __shfl_down_sync(mask, leaf_index, offset);
    const double other_gain = __shfl_down_sync(mask, gain, offset);
    if ((leaf_index != -1 && other_leaf_index != -1 && other_gain > gain) || (leaf_index == -1 && other_leaf_index != -1)) {
      gain = other_gain;
      leaf_index = other_leaf_index;
    }
  }
  return leaf_index;
}

__device__ int ReduceBestGainForLeaves(double gain, int leaf_index, double* shared_gain_buffer, int* shared_leaf_index_buffer) {
  const uint32_t warpID = threadIdx.x / warpSize;
  const uint32_t warpLane = threadIdx.x % warpSize;
  const uint32_t num_warp = blockDim.x / warpSize;
  ReduceBestGainForLeavesWarp(gain, leaf_index, shared_gain_buffer + warpID, shared_leaf_index_buffer + warpID);
  __syncthreads();
  if (warpID == 0) {
    gain = warpLane < num_warp ? shared_gain_buffer[warpLane] : kMinScore;
    leaf_index = warpLane < num_warp ? shared_leaf_index_buffer[warpLane] : -1;
    leaf_index = ReduceBestGainForLeavesBlock(gain, leaf_index);
  }
  return leaf_index;
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE>
__device__ void FindBestSplitsForLeafKernelInner(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;

  hist_t local_grad_hist = 0.0f;
  hist_t local_hess_hist = 0.0f;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_bool_buffer[WARPSIZE];
  __shared__ uint32_t shared_int_buffer[WARPSIZE];
  const unsigned int threadIdx_x = threadIdx.x;
  const bool skip_sum = REVERSE ?
    (task->skip_default_bin && (task->num_bin - 1 - threadIdx_x) == static_cast<int>(task->default_bin)) :
    (task->skip_default_bin && (threadIdx_x + task->mfb_offset) == static_cast<int>(task->default_bin));
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (task->na_as_missing && task->mfb_offset == 1) {
      if (threadIdx_x < static_cast<uint32_t>(task->num_bin) && threadIdx_x > 0) {
        const unsigned int bin_offset = (threadIdx_x - 1) << 1;
        local_grad_hist = feature_hist_ptr[bin_offset];
        local_hess_hist = feature_hist_ptr[bin_offset + 1];
      }
    } else {
      if (threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
        const unsigned int bin_offset = threadIdx_x << 1;
        local_grad_hist = feature_hist_ptr[bin_offset];
        local_hess_hist = feature_hist_ptr[bin_offset + 1];
      }
    }
  } else {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) &&
      threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int read_index = feature_num_bin_minus_offset - 1 - threadIdx_x;
      const unsigned int bin_offset = read_index << 1;
      local_grad_hist = feature_hist_ptr[bin_offset];
      local_hess_hist = feature_hist_ptr[bin_offset + 1];
    }
  }
  __syncthreads();
  if (!REVERSE && task->na_as_missing && task->mfb_offset == 1) {
    const hist_t sum_gradients_non_default = ShuffleReduceSum<hist_t>(local_grad_hist, shared_double_buffer, blockDim.x);
    __syncthreads();
    const hist_t sum_hessians_non_default = ShuffleReduceSum<hist_t>(local_hess_hist, shared_double_buffer, blockDim.x);
    if (threadIdx_x == 0) {
      local_grad_hist += (sum_gradients - sum_gradients_non_default);
      local_hess_hist += (sum_hessians - sum_hessians_non_default);
    }
  }
  if (threadIdx_x == 0) {
    local_hess_hist += kEpsilon;
  }
  local_gain = kMinScore;
  local_grad_hist = ShufflePrefixSum(local_grad_hist, shared_double_buffer);
  __syncthreads();
  local_hess_hist = ShufflePrefixSum(local_hess_hist, shared_double_buffer);
  if (REVERSE) {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) && threadIdx_x <= task->num_bin - 2 && !skip_sum) {
      const double sum_right_gradient = local_grad_hist;
      const double sum_right_hessian = local_hess_hist;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian;
      const data_size_t left_count = num_data - right_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(task->num_bin - 2 - threadIdx_x) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(task->num_bin - 2 - threadIdx_x);
          threshold_found = true;
        }
      }
    }
  } else {
    const uint32_t end = (task->na_as_missing && task->mfb_offset == 1) ? static_cast<uint32_t>(task->num_bin - 2) : feature_num_bin_minus_offset - 2;
    if (threadIdx_x <= end && !skip_sum) {
      const double sum_left_gradient = local_grad_hist;
      const double sum_left_hessian = local_hess_hist;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(threadIdx_x + task->mfb_offset) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = (task->na_as_missing && task->mfb_offset == 1) ?
            static_cast<uint32_t>(threadIdx_x) :
            static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
          threshold_found = true;
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_bool_buffer, shared_int_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    if (REVERSE) {
      const double sum_right_gradient = local_grad_hist;
      const double sum_right_hessian = local_hess_hist - kEpsilon;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian - kEpsilon;
      const data_size_t left_count = num_data - right_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    } else {
      const double sum_left_gradient = local_grad_hist;
      const double sum_left_hessian = local_hess_hist - kEpsilon;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian - kEpsilon;
      const data_size_t right_count = num_data - left_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE, typename BIN_HIST_TYPE, typename ACC_HIST_TYPE, bool USE_16BIT_BIN_HIST, bool USE_16BIT_ACC_HIST>
__device__ void FindBestSplitsDiscretizedForLeafKernelInner(
  // input feature information
  const BIN_HIST_TYPE* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const int64_t sum_gradients_hessians,
  const data_size_t num_data,
  const double parent_output,
  // gradient scale
  const double grad_scale,
  const double hess_scale,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  const double sum_hessians = static_cast<double>(sum_gradients_hessians & 0x00000000ffffffff) * hess_scale;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;

  ACC_HIST_TYPE local_grad_hess_hist = 0;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_bool_buffer[WARPSIZE];
  __shared__ uint32_t shared_int_buffer[2 * WARPSIZE];  // need 2 * WARPSIZE since the actual ACC_HIST_TYPE could be long int
  const unsigned int threadIdx_x = threadIdx.x;
  const bool skip_sum = REVERSE ?
    (task->skip_default_bin && (task->num_bin - 1 - threadIdx_x) == static_cast<int>(task->default_bin)) :
    (task->skip_default_bin && (threadIdx_x + task->mfb_offset) == static_cast<int>(task->default_bin));
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int bin_offset = threadIdx_x;
      if (USE_16BIT_BIN_HIST && !USE_16BIT_ACC_HIST) {
        const int32_t local_grad_hess_hist_int32 = feature_hist_ptr[bin_offset];
        local_grad_hess_hist = (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist_int32 >> 16)) << 32) | (static_cast<int64_t>(local_grad_hess_hist_int32 & 0x0000ffff));
      } else {
        local_grad_hess_hist = feature_hist_ptr[bin_offset];
      }
    }
  } else {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) &&
      threadIdx_x < feature_num_bin_minus_offset && !skip_sum) {
      const unsigned int read_index = feature_num_bin_minus_offset - 1 - threadIdx_x;
      if (USE_16BIT_BIN_HIST && !USE_16BIT_ACC_HIST) {
        const int32_t local_grad_hess_hist_int32 = feature_hist_ptr[read_index];
        local_grad_hess_hist = (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist_int32 >> 16)) << 32) | (static_cast<int64_t>(local_grad_hess_hist_int32 & 0x0000ffff));
      } else {
        local_grad_hess_hist = feature_hist_ptr[read_index];
      }
    }
  }
  __syncthreads();
  local_gain = kMinScore;
  local_grad_hess_hist = ShufflePrefixSum<ACC_HIST_TYPE>(local_grad_hess_hist, reinterpret_cast<ACC_HIST_TYPE*>(shared_int_buffer));
  double sum_left_gradient = 0.0f;
  double sum_left_hessian = 0.0f;
  double sum_right_gradient = 0.0f;
  double sum_right_hessian = 0.0f;
  data_size_t left_count = 0;
  data_size_t right_count = 0;
  int64_t sum_left_gradient_hessian = 0;
  int64_t sum_right_gradient_hessian = 0;
  if (REVERSE) {
    if (threadIdx_x >= static_cast<unsigned int>(task->na_as_missing) && threadIdx_x <= task->num_bin - 2 && !skip_sum) {
      sum_right_gradient_hessian = USE_16BIT_ACC_HIST ?
        (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist >> 16)) << 32) | static_cast<int64_t>(local_grad_hess_hist & 0x0000ffff) :
        local_grad_hess_hist;
      sum_right_gradient = static_cast<double>(static_cast<int32_t>((sum_right_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_right_hessian = static_cast<double>(static_cast<int32_t>(sum_right_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      sum_left_gradient_hessian = sum_gradients_hessians - sum_right_gradient_hessian;
      sum_left_gradient = static_cast<double>(static_cast<int32_t>((sum_left_gradient_hessian & 0xffffffff00000000)>> 32)) * grad_scale;
      sum_left_hessian = static_cast<double>(static_cast<int32_t>(sum_left_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      left_count = num_data - right_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(task->num_bin - 2 - threadIdx_x) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
          sum_right_hessian + kEpsilon, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(task->num_bin - 2 - threadIdx_x);
          threshold_found = true;
        }
      }
    }
  } else {
    if (threadIdx_x <= feature_num_bin_minus_offset - 2 && !skip_sum) {
      sum_left_gradient_hessian = USE_16BIT_ACC_HIST ?
        (static_cast<int64_t>(static_cast<int16_t>(local_grad_hess_hist >> 16)) << 32) | static_cast<int64_t>(local_grad_hess_hist & 0x0000ffff) :
        local_grad_hess_hist;
      sum_left_gradient = static_cast<double>(static_cast<int32_t>((sum_left_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_left_hessian = static_cast<double>(static_cast<int32_t>(sum_left_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      sum_right_gradient_hessian = sum_gradients_hessians - sum_left_gradient_hessian;
      sum_right_gradient = static_cast<double>(static_cast<int32_t>((sum_right_gradient_hessian & 0xffffffff00000000) >> 32)) * grad_scale;
      sum_right_hessian = static_cast<double>(static_cast<int32_t>(sum_right_gradient_hessian & 0x00000000ffffffff)) * hess_scale;
      right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || static_cast<int>(threadIdx_x + task->mfb_offset) == rand_threshold)) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
          sum_right_hessian + kEpsilon, lambda_l1,
          lambda_l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_value = static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
          threshold_found = true;
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_bool_buffer, shared_int_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
      sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
    const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
      sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
    cuda_best_split_info->left_sum_gradients = sum_left_gradient;
    cuda_best_split_info->left_sum_hessians = sum_left_hessian;
    cuda_best_split_info->left_sum_of_gradients_hessians = sum_left_gradient_hessian;
    cuda_best_split_info->left_count = left_count;
    cuda_best_split_info->right_sum_gradients = sum_right_gradient;
    cuda_best_split_info->right_sum_hessians = sum_right_hessian;
    cuda_best_split_info->right_sum_of_gradients_hessians = sum_right_gradient_hessian;
    cuda_best_split_info->right_count = right_count;
    cuda_best_split_info->left_value = left_output;
    cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
      sum_left_hessian, lambda_l1, lambda_l2, left_output);
    cuda_best_split_info->right_value = right_output;
    cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
      sum_right_hessian, lambda_l1, lambda_l2, right_output);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
__device__ void FindBestSplitsForLeafKernelCategoricalInner(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  __shared__ uint32_t best_thread_index;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;
  double l2 = lambda_l2;

  double local_gain = min_gain_shift;
  bool threshold_found = false;

  cuda_best_split_info->is_valid = false;

  const int bin_start = 1 - task->mfb_offset;
  const int bin_end = task->num_bin - task->mfb_offset;
  const int threadIdx_x = static_cast<int>(threadIdx.x);

  __shared__ int rand_threshold;

  if (task->is_one_hot) {
    if (USE_RAND && threadIdx.x == 0) {
      rand_threshold = 0;
      if (bin_end > bin_start) {
        rand_threshold = cuda_random->NextInt(bin_start, bin_end);
      }
    }
    __syncthreads();
    if (threadIdx_x >= bin_start && threadIdx_x < bin_end) {
      const int bin_offset = (threadIdx_x << 1);
      const hist_t grad = feature_hist_ptr[bin_offset];
      const hist_t hess = feature_hist_ptr[bin_offset + 1];
      data_size_t cnt =
            static_cast<data_size_t>(__double2int_rn(hess * cnt_factor));
      if (cnt >= min_data_in_leaf && hess >= min_sum_hessian_in_leaf) {
        const data_size_t other_count = num_data - cnt;
        if (other_count >= min_data_in_leaf) {
          const double sum_other_hessian = sum_hessians - hess - kEpsilon;
          if (sum_other_hessian >= min_sum_hessian_in_leaf && (!USE_RAND || static_cast<int>(threadIdx_x) == rand_threshold)) {
            const double sum_other_gradient = sum_gradients - grad;
            double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
              sum_other_gradient, sum_other_hessian, grad,
              hess + kEpsilon, lambda_l1,
              l2, path_smooth, other_count, cnt, parent_output);
            if (current_gain > min_gain_shift) {
              local_gain = current_gain;
              threshold_found = true;
            }
          }
        }
      }
    }
    __syncthreads();
    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = 1;
      cuda_best_split_info->gain = local_gain - min_gain_shift;
      *(cuda_best_split_info->cat_threshold) = static_cast<uint32_t>(threadIdx_x + task->mfb_offset);
      cuda_best_split_info->default_left = false;
      const int bin_offset = (threadIdx_x << 1);
      const hist_t sum_left_gradient = feature_hist_ptr[bin_offset];
      const hist_t sum_left_hessian = feature_hist_ptr[bin_offset + 1];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  } else {
    __shared__ double shared_value_buffer[NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER];
    __shared__ int16_t shared_index_buffer[NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER];
    __shared__ uint16_t shared_mem_buffer_uint16[WARPSIZE];
    __shared__ double shared_mem_buffer_double[WARPSIZE];
    __shared__ int used_bin;
    l2 += cat_l2;
    uint16_t is_valid_bin = 0;
    int best_dir = 0;
    double best_sum_left_gradient = 0.0f;
    double best_sum_left_hessian = 0.0f;
    if (threadIdx_x >= bin_start && threadIdx_x < bin_end) {
      const int bin_offset = (threadIdx_x << 1);
      const double hess = feature_hist_ptr[bin_offset + 1];
      if (__double2int_rn(hess * cnt_factor) >= cat_smooth) {
        const double grad = feature_hist_ptr[bin_offset];
        shared_value_buffer[threadIdx_x] = grad / (hess + cat_smooth);
        is_valid_bin = 1;
      } else {
        shared_value_buffer[threadIdx_x] = kMaxScore;
      }
    } else {
      shared_value_buffer[threadIdx_x] = kMaxScore;
    }
    shared_index_buffer[threadIdx_x] = threadIdx_x;
    __syncthreads();
    const int local_used_bin = ShuffleReduceSum<uint16_t>(is_valid_bin, shared_mem_buffer_uint16, blockDim.x);
    if (threadIdx_x == 0) {
      used_bin = local_used_bin;
    }
    __syncthreads();
    BitonicArgSort_1024<double, int16_t, true>(shared_value_buffer, shared_index_buffer, bin_end);
    __syncthreads();
    const int max_num_cat = min(max_cat_threshold, (used_bin + 1) / 2);

    if (USE_RAND) {
      rand_threshold = 0;
      const int max_threshold = max(min(max_num_cat, used_bin) - 1, 0);
      if (max_threshold > 0) {
        rand_threshold = cuda_random->NextInt(0, max_threshold);
      }
    }

    // left to right
    double grad = 0.0f;
    double hess = 0.0f;
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const int bin_offset = (shared_index_buffer[threadIdx_x] << 1);
      grad = feature_hist_ptr[bin_offset];
      hess = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hess += kEpsilon;
    }
    __syncthreads();
    double sum_left_gradient = ShufflePrefixSum<double>(grad, shared_mem_buffer_double);
    __syncthreads();
    double sum_left_hessian = ShufflePrefixSum<double>(hess, shared_mem_buffer_double);
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || threadIdx_x == static_cast<int>(rand_threshold))) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > local_gain) {
          local_gain = current_gain;
          threshold_found = true;
          best_dir = 1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
        }
      }
    }
    __syncthreads();

    // right to left
    grad = 0.0f;
    hess = 0.0f;
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const int bin_offset = (shared_index_buffer[used_bin - 1 - threadIdx_x] << 1);
      grad = feature_hist_ptr[bin_offset];
      hess = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hess += kEpsilon;
    }
    __syncthreads();
    sum_left_gradient = ShufflePrefixSum<double>(grad, shared_mem_buffer_double);
    __syncthreads();
    sum_left_hessian = ShufflePrefixSum<double>(hess, shared_mem_buffer_double);
    if (threadIdx_x < used_bin && threadIdx_x < max_num_cat) {
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
        (!USE_RAND || threadIdx_x == static_cast<int>(rand_threshold))) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > local_gain) {
          local_gain = current_gain;
          threshold_found = true;
          best_dir = -1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
        }
      }
    }
    __syncthreads();

    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = threadIdx_x + 1;
      cuda_best_split_info->gain = local_gain - min_gain_shift;
      if (best_dir == 1) {
        for (int i = 0; i < threadIdx_x + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = shared_index_buffer[i] + task->mfb_offset;
        }
      } else {
        for (int i = 0; i < threadIdx_x + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = shared_index_buffer[used_bin - 1 - i] + task->mfb_offset;
        }
      }
      cuda_best_split_info->default_left = false;
      const hist_t sum_left_gradient = best_sum_left_gradient;
      const hist_t sum_left_hessian = best_sum_left_hessian;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsForLeafKernel(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const int inner_feature_index = task->inner_feature_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const double sum_gradients = IS_LARGER ? larger_leaf_splits->sum_of_gradients : smaller_leaf_splits->sum_of_gradients;
  const double sum_hessians = (IS_LARGER ? larger_leaf_splits->sum_of_hessians : smaller_leaf_splits->sum_of_hessians) + 2 * kEpsilon;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1 : cuda_randoms + task_index * 2) : nullptr;
  if (is_feature_used_bytree[inner_feature_index]) {
    const hist_t* hist_ptr = (IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset * 2;
    if (task->is_categorical) {
      FindBestSplitsForLeafKernelCategoricalInner<USE_RAND, USE_L1, USE_SMOOTHING>(
        // input feature information
        hist_ptr,
        // input task information
        task,
        cuda_random,
        // input config parameter values
        lambda_l1,
        lambda_l2,
        path_smooth,
        min_data_in_leaf,
        min_sum_hessian_in_leaf,
        min_gain_to_split,
        cat_smooth,
        cat_l2,
        max_cat_threshold,
        min_data_per_group,
        // input parent node information
        parent_gain,
        sum_gradients,
        sum_hessians,
        num_data,
        parent_output,
        // output parameters
        out);
    } else {
      if (!task->reverse) {
        FindBestSplitsForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out);
      } else {
        FindBestSplitsForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out);
      }
    }
  } else {
    out->is_valid = false;
  }
}


template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsDiscretizedForLeafKernel(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  const uint8_t smaller_leaf_num_bits_in_histogram_bin,
  const uint8_t larger_leaf_num_bits_in_histogram_bin,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  const int max_cat_to_onehot,
  // gradient scale
  const score_t* grad_scale,
  const score_t* hess_scale,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const int inner_feature_index = task->inner_feature_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const int64_t sum_gradients_hessians = IS_LARGER ? larger_leaf_splits->sum_of_gradients_hessians : smaller_leaf_splits->sum_of_gradients_hessians;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1 : cuda_randoms + task_index * 2) : nullptr;
  const bool use_16bit_bin = IS_LARGER ? (larger_leaf_num_bits_in_histogram_bin <= 16) : (smaller_leaf_num_bits_in_histogram_bin <= 16);
  if (is_feature_used_bytree[inner_feature_index]) {
    if (task->is_categorical) {
      __threadfence();  // ensure store issued before trap
#if defined(USE_ROCM)
      __builtin_trap();
#else
      asm("trap;");
#endif
    } else {
      if (!task->reverse) {
        if (use_16bit_bin) {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false, int32_t, int32_t, true, true>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        } else {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, false, int32_t, int64_t, false, false>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        }
      } else {
        if (use_16bit_bin) {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true, int32_t, int32_t, true, true>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        } else {
          const int32_t* hist_ptr =
            reinterpret_cast<const int32_t*>(IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + task->hist_offset;
          FindBestSplitsDiscretizedForLeafKernelInner<USE_RAND, USE_L1, USE_SMOOTHING, true, int32_t, int64_t, false, false>(
            // input feature information
            hist_ptr,
            // input task information
            task,
            cuda_random,
            // input config parameter values
            lambda_l1,
            lambda_l2,
            path_smooth,
            min_data_in_leaf,
            min_sum_hessian_in_leaf,
            min_gain_to_split,
            // input parent node information
            parent_gain,
            sum_gradients_hessians,
            num_data,
            parent_output,
            // gradient scale
            *grad_scale,
            *hess_scale,
            // output parameters
            out);
        }
      }
    }
  } else {
    out->is_valid = false;
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool REVERSE>
__device__ void FindBestSplitsForLeafKernelInner_GlobalMemory(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // output parameters
  CUDASplitInfo* cuda_best_split_info,
  // buffer
  hist_t* hist_grad_buffer_ptr,
  hist_t* hist_hess_buffer_ptr) {
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;

  cuda_best_split_info->is_valid = false;
  double local_gain = 0.0f;
  bool threshold_found = false;
  uint32_t threshold_value = 0;
  __shared__ int rand_threshold;
  if (USE_RAND && threadIdx.x == 0) {
    if (task->num_bin - 2 > 0) {
      rand_threshold = cuda_random->NextInt(0, task->num_bin - 2);
    }
  }
  __shared__ uint32_t best_thread_index;
  __shared__ double shared_double_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  const unsigned int threadIdx_x = threadIdx.x;
  const uint32_t feature_num_bin_minus_offset = task->num_bin - task->mfb_offset;
  if (!REVERSE) {
    if (task->na_as_missing && task->mfb_offset == 1) {
      uint32_t bin_start = threadIdx_x > 0 ? threadIdx_x : blockDim.x;
      hist_t thread_sum_gradients = 0.0f;
      hist_t thread_sum_hessians = 0.0f;
      for (unsigned int bin = bin_start; bin < static_cast<uint32_t>(task->num_bin); bin += blockDim.x) {
        const unsigned int bin_offset = (bin - 1) << 1;
        const hist_t grad = feature_hist_ptr[bin_offset];
        const hist_t hess = feature_hist_ptr[bin_offset + 1];
        hist_grad_buffer_ptr[bin] = grad;
        hist_hess_buffer_ptr[bin] = hess;
        thread_sum_gradients += grad;
        thread_sum_hessians += hess;
      }
      const hist_t sum_gradients_non_default = ShuffleReduceSum<double>(thread_sum_gradients, shared_double_buffer, blockDim.x);
      __syncthreads();
      const hist_t sum_hessians_non_default = ShuffleReduceSum<double>(thread_sum_hessians, shared_double_buffer, blockDim.x);
      if (threadIdx_x == 0) {
        hist_grad_buffer_ptr[0] = sum_gradients - sum_gradients_non_default;
        hist_hess_buffer_ptr[0] = sum_hessians - sum_hessians_non_default;
      }
    } else {
      for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
        const bool skip_sum =
          (task->skip_default_bin && (bin + task->mfb_offset) == static_cast<int>(task->default_bin));
        if (!skip_sum) {
          const unsigned int bin_offset = bin << 1;
          hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
          hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
        } else {
          hist_grad_buffer_ptr[bin] = 0.0f;
          hist_hess_buffer_ptr[bin] = 0.0f;
        }
      }
    }
  } else {
    for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
      const bool skip_sum = bin >= static_cast<unsigned int>(task->na_as_missing) &&
        (task->skip_default_bin && (task->num_bin - 1 - bin) == static_cast<int>(task->default_bin));
      if (!skip_sum) {
        const unsigned int read_index = feature_num_bin_minus_offset - 1 - bin;
        const unsigned int bin_offset = read_index << 1;
        hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
        hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
      } else {
        hist_grad_buffer_ptr[bin] = 0.0f;
        hist_hess_buffer_ptr[bin] = 0.0f;
      }
    }
  }
  __syncthreads();
  if (threadIdx_x == 0) {
    hist_hess_buffer_ptr[0] += kEpsilon;
  }
  local_gain = kMinScore;
  GlobalMemoryPrefixSum(hist_grad_buffer_ptr, static_cast<size_t>(feature_num_bin_minus_offset));
  __syncthreads();
  GlobalMemoryPrefixSum(hist_hess_buffer_ptr, static_cast<size_t>(feature_num_bin_minus_offset));
  if (REVERSE) {
    for (unsigned int bin = threadIdx_x; bin < feature_num_bin_minus_offset; bin += blockDim.x) {
      const bool skip_sum = (bin >= static_cast<unsigned int>(task->na_as_missing) &&
        (task->skip_default_bin && (task->num_bin - 1 - bin) == static_cast<int>(task->default_bin)));
      if (!skip_sum) {
        const double sum_right_gradient = hist_grad_buffer_ptr[bin];
        const double sum_right_hessian = hist_hess_buffer_ptr[bin];
        const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
        const double sum_left_gradient = sum_gradients - sum_right_gradient;
        const double sum_left_hessian = sum_hessians - sum_right_hessian;
        const data_size_t left_count = num_data - right_count;
        if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
          sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
          (!USE_RAND || static_cast<int>(task->num_bin - 2 - bin) == rand_threshold)) {
          double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, lambda_l1,
            lambda_l2, path_smooth, left_count, right_count, parent_output);
          // gain with split is worse than without split
          if (current_gain > min_gain_shift) {
            local_gain = current_gain - min_gain_shift;
            threshold_value = static_cast<uint32_t>(task->num_bin - 2 - bin);
            threshold_found = true;
          }
        }
      }
    }
  } else {
    const uint32_t end = (task->na_as_missing && task->mfb_offset == 1) ? static_cast<uint32_t>(task->num_bin - 2) : feature_num_bin_minus_offset - 2;
    for (unsigned int bin = threadIdx_x; bin <= end; bin += blockDim.x) {
      const bool skip_sum =
        (task->skip_default_bin && (bin + task->mfb_offset) == static_cast<int>(task->default_bin));
      if (!skip_sum) {
        const double sum_left_gradient = hist_grad_buffer_ptr[bin];
        const double sum_left_hessian = hist_hess_buffer_ptr[bin];
        const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
        const double sum_right_gradient = sum_gradients - sum_left_gradient;
        const double sum_right_hessian = sum_hessians - sum_left_hessian;
        const data_size_t right_count = num_data - left_count;
        if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
          sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf &&
          (!USE_RAND || static_cast<int>(bin + task->mfb_offset) == rand_threshold)) {
          double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, lambda_l1,
            lambda_l2, path_smooth, left_count, right_count, parent_output);
          // gain with split is worse than without split
          if (current_gain > min_gain_shift) {
            local_gain = current_gain - min_gain_shift;
            threshold_value = (task->na_as_missing && task->mfb_offset == 1) ?
              bin : static_cast<uint32_t>(bin + task->mfb_offset);
            threshold_found = true;
          }
        }
      }
    }
  }
  __syncthreads();
  const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_double_buffer, shared_found_buffer, shared_thread_index_buffer);
  if (threadIdx_x == 0) {
    best_thread_index = result;
  }
  __syncthreads();
  if (threshold_found && threadIdx_x == best_thread_index) {
    cuda_best_split_info->is_valid = true;
    cuda_best_split_info->threshold = threshold_value;
    cuda_best_split_info->gain = local_gain;
    cuda_best_split_info->default_left = task->assume_out_default_left;
    if (REVERSE) {
      const unsigned int best_bin = static_cast<uint32_t>(task->num_bin - 2 - threshold_value);
      const double sum_right_gradient = hist_grad_buffer_ptr[best_bin];
      const double sum_right_hessian = hist_hess_buffer_ptr[best_bin] - kEpsilon;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double sum_left_gradient = sum_gradients - sum_right_gradient;
      const double sum_left_hessian = sum_hessians - sum_right_hessian - kEpsilon;
      const data_size_t left_count = num_data - right_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    } else {
      const unsigned int best_bin = (task->na_as_missing && task->mfb_offset == 1) ?
        threshold_value : static_cast<uint32_t>(threshold_value - task->mfb_offset);
      const double sum_left_gradient = hist_grad_buffer_ptr[best_bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[best_bin] - kEpsilon;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian - kEpsilon;
      const data_size_t right_count = num_data - left_count;
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, lambda_l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, lambda_l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
__device__ void FindBestSplitsForLeafKernelCategoricalInner_GlobalMemory(
  // input feature information
  const hist_t* feature_hist_ptr,
  // input task information
  const SplitFindTask* task,
  CUDARandom* cuda_random,
  // input config parameter values
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // input parent node information
  const double parent_gain,
  const double sum_gradients,
  const double sum_hessians,
  const data_size_t num_data,
  const double parent_output,
  // buffer
  hist_t* hist_grad_buffer_ptr,
  hist_t* hist_hess_buffer_ptr,
  hist_t* hist_stat_buffer_ptr,
  data_size_t* hist_index_buffer_ptr,
  // output parameters
  CUDASplitInfo* cuda_best_split_info) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  __shared__ uint32_t best_thread_index;
  const double cnt_factor = num_data / sum_hessians;
  const double min_gain_shift = parent_gain + min_gain_to_split;
  double l2 = lambda_l2;

  double local_gain = kMinScore;
  bool threshold_found = false;

  cuda_best_split_info->is_valid = false;

  __shared__ int rand_threshold;

  const int bin_start = 1 - task->mfb_offset;
  const int bin_end = task->num_bin - task->mfb_offset;
  int best_threshold = -1;
  const int threadIdx_x = static_cast<int>(threadIdx.x);
  if (task->is_one_hot) {
    if (USE_RAND && threadIdx.x == 0) {
      rand_threshold = 0;
      if (bin_end > bin_start) {
        rand_threshold = cuda_random->NextInt(bin_start, bin_end);
      }
    }
    __syncthreads();
    for (int bin = bin_start + threadIdx_x; bin < bin_end; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (bin << 1);
      const hist_t grad = feature_hist_ptr[bin_offset];
      const hist_t hess = feature_hist_ptr[bin_offset + 1];
      data_size_t cnt =
            static_cast<data_size_t>(__double2int_rn(hess * cnt_factor));
      if (cnt >= min_data_in_leaf && hess >= min_sum_hessian_in_leaf) {
        const data_size_t other_count = num_data - cnt;
        if (other_count >= min_data_in_leaf) {
          const double sum_other_hessian = sum_hessians - hess - kEpsilon;
          if (sum_other_hessian >= min_sum_hessian_in_leaf && (!USE_RAND || bin == rand_threshold)) {
            const double sum_other_gradient = sum_gradients - grad;
            double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
              sum_other_gradient, sum_other_hessian, grad,
              hess + kEpsilon, lambda_l1,
              l2, path_smooth, other_count, cnt, parent_output);
            if (current_gain > min_gain_shift) {
              best_threshold = bin;
              local_gain = current_gain - min_gain_shift;
              threshold_found = true;
            }
          }
        }
      }
    }
    __syncthreads();
    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = 1;
      cuda_best_split_info->cat_threshold = new uint32_t[1];
      *(cuda_best_split_info->cat_threshold) = static_cast<uint32_t>(best_threshold);
      cuda_best_split_info->default_left = false;
      const int bin_offset = (best_threshold << 1);
      const hist_t sum_left_gradient = feature_hist_ptr[bin_offset];
      const hist_t sum_left_hessian = feature_hist_ptr[bin_offset + 1];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  } else {
    __shared__ uint16_t shared_mem_buffer_uint16[WARPSIZE];
    __shared__ int used_bin;
    l2 += cat_l2;
    uint16_t is_valid_bin = 0;
    int best_dir = 0;
    double best_sum_left_gradient = 0.0f;
    double best_sum_left_hessian = 0.0f;
    for (int bin = 0; bin < bin_end; bin += static_cast<int>(blockDim.x)) {
      if (bin >= bin_start) {
        const int bin_offset = (bin << 1);
        const double hess = feature_hist_ptr[bin_offset + 1];
        if (__double2int_rn(hess * cnt_factor) >= cat_smooth) {
          const double grad = feature_hist_ptr[bin_offset];
          hist_stat_buffer_ptr[bin] = grad / (hess + cat_smooth);
          hist_index_buffer_ptr[bin] = threadIdx_x;
          is_valid_bin = 1;
        } else {
          hist_stat_buffer_ptr[bin] = kMaxScore;
          hist_index_buffer_ptr[bin] = -1;
        }
      }
    }
    __syncthreads();
    const int local_used_bin = ShuffleReduceSum<uint16_t>(is_valid_bin, shared_mem_buffer_uint16, blockDim.x);
    if (threadIdx_x == 0) {
      used_bin = local_used_bin;
    }
    __syncthreads();
    BitonicArgSortDevice<double, data_size_t, true, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 11>(
      hist_stat_buffer_ptr, hist_index_buffer_ptr, task->num_bin - task->mfb_offset);
    const int max_num_cat = min(max_cat_threshold, (used_bin + 1) / 2);
    if (USE_RAND) {
      rand_threshold = 0;
      const int max_threshold = max(min(max_num_cat, used_bin) - 1, 0);
      if (max_threshold > 0) {
        rand_threshold = cuda_random->NextInt(0, max_threshold);
      }
    }
    __syncthreads();

    // left to right
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (hist_index_buffer_ptr[bin] << 1);
      hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
      hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hist_hess_buffer_ptr[0] += kEpsilon;
    }
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_grad_buffer_ptr, static_cast<size_t>(bin_end));
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_hess_buffer_ptr, static_cast<size_t>(bin_end));
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const double sum_left_gradient = hist_grad_buffer_ptr[bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[bin];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_found = true;
          best_dir = 1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = bin;
        }
      }
    }
    __syncthreads();

    // right to left
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const int bin_offset = (hist_index_buffer_ptr[used_bin - 1 - bin] << 1);
      hist_grad_buffer_ptr[bin] = feature_hist_ptr[bin_offset];
      hist_hess_buffer_ptr[bin] = feature_hist_ptr[bin_offset + 1];
    }
    if (threadIdx_x == 0) {
      hist_hess_buffer_ptr[0] += kEpsilon;
    }
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_grad_buffer_ptr, static_cast<size_t>(bin_end));
    __syncthreads();
    GlobalMemoryPrefixSum<double>(hist_hess_buffer_ptr, static_cast<size_t>(bin_end));
    for (int bin = static_cast<int>(threadIdx_x); bin < used_bin && bin < max_num_cat; bin += static_cast<int>(blockDim.x)) {
      const double sum_left_gradient = hist_grad_buffer_ptr[bin];
      const double sum_left_hessian = hist_hess_buffer_ptr[bin];
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = num_data - left_count;
      if (sum_left_hessian >= min_sum_hessian_in_leaf && left_count >= min_data_in_leaf &&
        sum_right_hessian >= min_sum_hessian_in_leaf && right_count >= min_data_in_leaf) {
        double current_gain = CUDALeafSplits::GetSplitGains<USE_L1, USE_SMOOTHING>(
          sum_left_gradient, sum_left_hessian, sum_right_gradient,
          sum_right_hessian, lambda_l1,
          l2, path_smooth, left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain > min_gain_shift) {
          local_gain = current_gain - min_gain_shift;
          threshold_found = true;
          best_dir = -1;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = bin;
        }
      }
    }
    __syncthreads();

    const uint32_t result = ReduceBestGain(local_gain, threshold_found, threadIdx_x, shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
    if (threadIdx_x == 0) {
      best_thread_index = result;
    }
    __syncthreads();
    if (threshold_found && threadIdx_x == best_thread_index) {
      cuda_best_split_info->is_valid = true;
      cuda_best_split_info->num_cat_threshold = best_threshold + 1;
      cuda_best_split_info->cat_threshold = new uint32_t[best_threshold + 1];
      cuda_best_split_info->gain = local_gain;
      if (best_dir == 1) {
        for (int i = 0; i < best_threshold + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = hist_index_buffer_ptr[i] + task->mfb_offset;
        }
      } else {
        for (int i = 0; i < best_threshold + 1; ++i) {
          (cuda_best_split_info->cat_threshold)[i] = hist_index_buffer_ptr[used_bin - 1 - i] + task->mfb_offset;
        }
      }
      cuda_best_split_info->default_left = false;
      const hist_t sum_left_gradient = best_sum_left_gradient;
      const hist_t sum_left_hessian = best_sum_left_hessian;
      const data_size_t left_count = static_cast<data_size_t>(__double2int_rn(sum_left_hessian * cnt_factor));
      const double sum_right_gradient = sum_gradients - sum_left_gradient;
      const double sum_right_hessian = sum_hessians - sum_left_hessian;
      const data_size_t right_count = static_cast<data_size_t>(__double2int_rn(sum_right_hessian * cnt_factor));
      const double left_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, path_smooth, left_count, parent_output);
      const double right_output = CUDALeafSplits::CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, path_smooth, right_count, parent_output);
      cuda_best_split_info->left_sum_gradients = sum_left_gradient;
      cuda_best_split_info->left_sum_hessians = sum_left_hessian;
      cuda_best_split_info->left_count = left_count;
      cuda_best_split_info->right_sum_gradients = sum_right_gradient;
      cuda_best_split_info->right_sum_hessians = sum_right_hessian;
      cuda_best_split_info->right_count = right_count;
      cuda_best_split_info->left_value = left_output;
      cuda_best_split_info->left_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_left_gradient,
        sum_left_hessian, lambda_l1, l2, left_output);
      cuda_best_split_info->right_value = right_output;
      cuda_best_split_info->right_gain = CUDALeafSplits::GetLeafGainGivenOutput<USE_L1>(sum_right_gradient,
        sum_right_hessian, lambda_l1, l2, right_output);
    }
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING, bool IS_LARGER>
__global__ void FindBestSplitsForLeafKernel_GlobalMemory(
  // input feature information
  const int8_t* is_feature_used_bytree,
  // input task information
  const int num_tasks,
  const SplitFindTask* tasks,
  CUDARandom* cuda_randoms,
  // input leaf information
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const CUDALeafSplitsStruct* larger_leaf_splits,
  // input config parameter values
  const data_size_t min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const double min_gain_to_split,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double cat_smooth,
  const double cat_l2,
  const int max_cat_threshold,
  const int min_data_per_group,
  // output
  CUDASplitInfo* cuda_best_split_info,
  // global num data in leaf
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf,
  // buffer
  hist_t* feature_hist_grad_buffer,
  hist_t* feature_hist_hess_buffer,
  hist_t* feature_hist_stat_buffer,
  data_size_t* feature_hist_index_buffer) {
  const unsigned int task_index = blockIdx.x;
  const SplitFindTask* task = tasks + task_index;
  const double parent_gain = IS_LARGER ? larger_leaf_splits->gain : smaller_leaf_splits->gain;
  const double sum_gradients = IS_LARGER ? larger_leaf_splits->sum_of_gradients : smaller_leaf_splits->sum_of_gradients;
  const double sum_hessians = (IS_LARGER ? larger_leaf_splits->sum_of_hessians : smaller_leaf_splits->sum_of_hessians) + 2 * kEpsilon;
  const data_size_t num_data = IS_LARGER ? global_num_data_in_larger_leaf : global_num_data_in_smaller_leaf;
  const double parent_output = IS_LARGER ? larger_leaf_splits->leaf_value : smaller_leaf_splits->leaf_value;
  const unsigned int output_offset = IS_LARGER ? (task_index + num_tasks) : task_index;
  CUDASplitInfo* out = cuda_best_split_info + output_offset;
  CUDARandom* cuda_random = USE_RAND ?
    (IS_LARGER ? cuda_randoms + task_index * 2 + 1: cuda_randoms + task_index * 2) : nullptr;
  if (is_feature_used_bytree[task->inner_feature_index]) {
    const uint32_t hist_offset = task->hist_offset;
    const hist_t* hist_ptr = (IS_LARGER ? larger_leaf_splits->hist_in_leaf : smaller_leaf_splits->hist_in_leaf) + hist_offset * 2;
    hist_t* hist_grad_buffer_ptr = feature_hist_grad_buffer + hist_offset * 2;
    hist_t* hist_hess_buffer_ptr = feature_hist_hess_buffer + hist_offset * 2;
    hist_t* hist_stat_buffer_ptr = feature_hist_stat_buffer + hist_offset * 2;
    data_size_t* hist_index_buffer_ptr = feature_hist_index_buffer + hist_offset * 2;
    if (task->is_categorical) {
      FindBestSplitsForLeafKernelCategoricalInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING>(
        // input feature information
        hist_ptr,
        // input task information
        task,
        cuda_random,
        // input config parameter values
        lambda_l1,
        lambda_l2,
        path_smooth,
        min_data_in_leaf,
        min_sum_hessian_in_leaf,
        min_gain_to_split,
        cat_smooth,
        cat_l2,
        max_cat_threshold,
        min_data_per_group,
        // input parent node information
        parent_gain,
        sum_gradients,
        sum_hessians,
        num_data,
        parent_output,
        // buffer
        hist_grad_buffer_ptr,
        hist_hess_buffer_ptr,
        hist_stat_buffer_ptr,
        hist_index_buffer_ptr,
        // output parameters
        out);
    } else {
      if (!task->reverse) {
        FindBestSplitsForLeafKernelInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, false>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out,
          // buffer
          hist_grad_buffer_ptr,
          hist_hess_buffer_ptr);
      } else {
        FindBestSplitsForLeafKernelInner_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, true>(
          // input feature information
          hist_ptr,
          // input task information
          task,
          cuda_random,
          // input config parameter values
          lambda_l1,
          lambda_l2,
          path_smooth,
          min_data_in_leaf,
          min_sum_hessian_in_leaf,
          min_gain_to_split,
          // input parent node information
          parent_gain,
          sum_gradients,
          sum_hessians,
          num_data,
          parent_output,
          // output parameters
          out,
          // buffer
          hist_grad_buffer_ptr,
          hist_hess_buffer_ptr);
      }
    }
  } else {
    out->is_valid = false;
  }
}

#define LaunchFindBestSplitsForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

#define LaunchFindBestSplitsForLeafKernel_ARGS \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  smaller_leaf_index, \
  larger_leaf_index, \
  is_smaller_leaf_valid, \
  is_larger_leaf_valid, \
  global_num_data_in_smaller_leaf, \
  global_num_data_in_larger_leaf

#define FindBestSplitsForLeafKernel_ARGS \
    num_tasks_, \
    cuda_split_find_tasks_.RawData(), \
    cuda_randoms_.RawData(), \
    smaller_leaf_splits, \
    larger_leaf_splits, \
    min_data_in_leaf_, \
    min_sum_hessian_in_leaf_, \
    min_gain_to_split_, \
    lambda_l1_, \
    lambda_l2_, \
    path_smooth_, \
    cat_smooth_, \
    cat_l2_, \
    max_cat_threshold_, \
    min_data_per_group_, \
    cuda_best_split_info_.RawData(), \
    global_num_data_in_smaller_leaf, \
    global_num_data_in_larger_leaf

#define GlobalMemory_Buffer_ARGS \
  cuda_feature_hist_grad_buffer_.RawData(), \
  cuda_feature_hist_hess_buffer_.RawData(), \
  cuda_feature_hist_stat_buffer_.RawData(), \
  cuda_feature_hist_index_buffer_.RawData()

void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernel(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  if (!extra_trees_) {
    LaunchFindBestSplitsForLeafKernelInner0<false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner0<true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner0(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (lambda_l1_ <= 0.0f) {
    LaunchFindBestSplitsForLeafKernelInner1<USE_RAND, false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner1<USE_RAND, true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner1(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  if (!use_smoothing_) {
    LaunchFindBestSplitsForLeafKernelInner2<USE_RAND, USE_L1, false>(LaunchFindBestSplitsForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsForLeafKernelInner2<USE_RAND, USE_L1, true>(LaunchFindBestSplitsForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
void CUDABestSplitFinder::LaunchFindBestSplitsForLeafKernelInner2(LaunchFindBestSplitsForLeafKernel_PARAMS) {
  const int8_t* is_feature_used_by_smaller_node = cuda_is_feature_used_bytree_.RawData();
  const int8_t* is_feature_used_by_larger_node = cuda_is_feature_used_bytree_.RawData();
  if (select_features_by_node_) {
    is_feature_used_by_smaller_node = is_feature_used_by_smaller_node_.RawData();
    is_feature_used_by_larger_node = is_feature_used_by_larger_node_.RawData();
  }
  if (!use_global_memory_) {
    if (is_smaller_leaf_valid) {
      FindBestSplitsForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (is_feature_used_by_smaller_node, FindBestSplitsForLeafKernel_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (is_feature_used_by_larger_node, FindBestSplitsForLeafKernel_ARGS);
    }
  } else {
    if (is_smaller_leaf_valid) {
      FindBestSplitsForLeafKernel_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (is_feature_used_by_smaller_node, FindBestSplitsForLeafKernel_ARGS, GlobalMemory_Buffer_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsForLeafKernel_GlobalMemory<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (is_feature_used_by_larger_node, FindBestSplitsForLeafKernel_ARGS, GlobalMemory_Buffer_ARGS);
    }
  }
}

#undef LaunchFindBestSplitsForLeafKernel_PARAMS
#undef FindBestSplitsForLeafKernel_ARGS
#undef GlobalMemory_Buffer_ARGS


#define LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const score_t* grad_scale, \
  const score_t* hess_scale, \
  const uint8_t smaller_num_bits_in_histogram_bins, \
  const uint8_t larger_num_bits_in_histogram_bins, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

#define LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  smaller_leaf_index, \
  larger_leaf_index, \
  is_smaller_leaf_valid, \
  is_larger_leaf_valid, \
  grad_scale, \
  hess_scale, \
  smaller_num_bits_in_histogram_bins, \
  larger_num_bits_in_histogram_bins, \
  global_num_data_in_smaller_leaf, \
  global_num_data_in_larger_leaf

#define FindBestSplitsDiscretizedForLeafKernel_ARGS \
    cuda_is_feature_used_bytree_.RawData(), \
    num_tasks_, \
    cuda_split_find_tasks_.RawData(), \
    cuda_randoms_.RawData(), \
    smaller_leaf_splits, \
    larger_leaf_splits, \
    smaller_num_bits_in_histogram_bins, \
    larger_num_bits_in_histogram_bins, \
    min_data_in_leaf_, \
    min_sum_hessian_in_leaf_, \
    min_gain_to_split_, \
    lambda_l1_, \
    lambda_l2_, \
    path_smooth_, \
    cat_smooth_, \
    cat_l2_, \
    max_cat_threshold_, \
    min_data_per_group_, \
    max_cat_to_onehot_, \
    grad_scale, \
    hess_scale, \
    cuda_best_split_info_.RawData(), \
    global_num_data_in_smaller_leaf, \
    global_num_data_in_larger_leaf

void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernel(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  if (!extra_trees_) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner0<false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner0<true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner0(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (lambda_l1_ <= 0.0f) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner1<USE_RAND, false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner1<USE_RAND, true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner1(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!use_smoothing_) {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner2<USE_RAND, USE_L1, false>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  } else {
    LaunchFindBestSplitsDiscretizedForLeafKernelInner2<USE_RAND, USE_L1, true>(LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS);
  }
}

template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
void CUDABestSplitFinder::LaunchFindBestSplitsDiscretizedForLeafKernelInner2(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS) {
  if (!use_global_memory_) {
    if (is_smaller_leaf_valid) {
      FindBestSplitsDiscretizedForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, false>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[0]>>>
        (FindBestSplitsDiscretizedForLeafKernel_ARGS);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    if (is_larger_leaf_valid) {
      FindBestSplitsDiscretizedForLeafKernel<USE_RAND, USE_L1, USE_SMOOTHING, true>
        <<<num_tasks_, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER, 0, cuda_streams_[1]>>>
        (FindBestSplitsDiscretizedForLeafKernel_ARGS);
    }
  } else {
    // TODO(shiyu1994)
  }
}

#undef LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS
#undef LaunchFindBestSplitsDiscretizedForLeafKernel_ARGS
#undef FindBestSplitsDiscretizedForLeafKernel_ARGS


__device__ void ReduceBestSplit(bool* found, double* gain, uint32_t* shared_read_index,
  uint32_t num_features_aligned) {
  const uint32_t threadIdx_x = threadIdx.x;
  for (unsigned int s = 1; s < num_features_aligned; s <<= 1) {
    if (threadIdx_x % (2 * s) == 0 && (threadIdx_x + s) < num_features_aligned) {
      const uint32_t pos_to_compare = threadIdx_x + s;
      if ((!found[threadIdx_x] && found[pos_to_compare]) ||
        (found[threadIdx_x] && found[pos_to_compare] && gain[threadIdx_x] < gain[pos_to_compare])) {
        found[threadIdx_x] = found[pos_to_compare];
        gain[threadIdx_x] = gain[pos_to_compare];
        shared_read_index[threadIdx_x] = shared_read_index[pos_to_compare];
      }
    }
    __syncthreads();
  }
}

__global__ void SyncBestSplitForLeafKernel(const int smaller_leaf_index, const int larger_leaf_index,
  CUDASplitInfo* cuda_leaf_best_split_info,
  // input parameters
  const SplitFindTask* tasks,
  const CUDASplitInfo* cuda_best_split_info,
  const int num_tasks,
  const int num_tasks_aligned,
  const int num_blocks_per_leaf,
  const bool larger_only,
  const int num_leaves) {
  __shared__ double shared_gain_buffer[WARPSIZE];
  __shared__ bool shared_found_buffer[WARPSIZE];
  __shared__ uint32_t shared_thread_index_buffer[WARPSIZE];
  const uint32_t threadIdx_x = threadIdx.x;
  const uint32_t blockIdx_x = blockIdx.x;

  bool best_found = false;
  double best_gain = kMinScore;
  uint32_t shared_read_index = 0;

  const bool is_smaller = (blockIdx_x < static_cast<unsigned int>(num_blocks_per_leaf) && !larger_only);
  const uint32_t leaf_block_index = (is_smaller || larger_only) ? blockIdx_x : (blockIdx_x - static_cast<unsigned int>(num_blocks_per_leaf));
  const int task_index = static_cast<int>(leaf_block_index * blockDim.x + threadIdx_x);
  const uint32_t read_index = is_smaller ? static_cast<uint32_t>(task_index) : static_cast<uint32_t>(task_index + num_tasks);
  if (task_index < num_tasks) {
    best_found = cuda_best_split_info[read_index].is_valid;
    best_gain = cuda_best_split_info[read_index].gain;
    shared_read_index = read_index;
  } else {
    best_found = false;
  }

  __syncthreads();
  const uint32_t best_read_index = ReduceBestGain(best_gain, best_found, shared_read_index,
      shared_gain_buffer, shared_found_buffer, shared_thread_index_buffer);
  if (threadIdx.x == 0) {
    const int leaf_index_ref = is_smaller ? smaller_leaf_index : larger_leaf_index;
    const unsigned buffer_write_pos = static_cast<unsigned int>(leaf_index_ref) + leaf_block_index * num_leaves;
    CUDASplitInfo* cuda_split_info = cuda_leaf_best_split_info + buffer_write_pos;
    const CUDASplitInfo* best_split_info = cuda_best_split_info + best_read_index;
    if (best_split_info->is_valid) {
      *cuda_split_info = *best_split_info;
      cuda_split_info->inner_feature_index = is_smaller ? tasks[best_read_index].inner_feature_index :
        tasks[static_cast<int>(best_read_index) - num_tasks].inner_feature_index;
      cuda_split_info->is_valid = true;
    } else {
      cuda_split_info->gain = kMinScore;
      cuda_split_info->is_valid = false;
    }
  }
}

__global__ void SyncBestSplitForLeafKernelAllBlocks(
  const int smaller_leaf_index,
  const int larger_leaf_index,
  const unsigned int num_blocks_per_leaf,
  const int num_leaves,
  CUDASplitInfo* cuda_leaf_best_split_info,
  const bool larger_only) {
  if (!larger_only) {
    if (blockIdx.x == 0) {
      CUDASplitInfo* smaller_leaf_split_info = cuda_leaf_best_split_info + smaller_leaf_index;
      for (unsigned int block_index = 1; block_index < num_blocks_per_leaf; ++block_index) {
        const unsigned int leaf_read_pos = static_cast<unsigned int>(smaller_leaf_index) + block_index * static_cast<unsigned int>(num_leaves);
        const CUDASplitInfo* other_split_info = cuda_leaf_best_split_info + leaf_read_pos;
        if ((other_split_info->is_valid && smaller_leaf_split_info->is_valid &&
          other_split_info->gain > smaller_leaf_split_info->gain) ||
            (!smaller_leaf_split_info->is_valid && other_split_info->is_valid)) {
          *smaller_leaf_split_info = *other_split_info;
        }
      }
    }
  }
  if (larger_leaf_index >= 0) {
    if (blockIdx.x == 1 || larger_only) {
      CUDASplitInfo* larger_leaf_split_info = cuda_leaf_best_split_info + larger_leaf_index;
      for (unsigned int block_index = 1; block_index < num_blocks_per_leaf; ++block_index) {
        const unsigned int leaf_read_pos = static_cast<unsigned int>(larger_leaf_index) + block_index * static_cast<unsigned int>(num_leaves);
        const CUDASplitInfo* other_split_info = cuda_leaf_best_split_info + leaf_read_pos;
        if ((other_split_info->is_valid && larger_leaf_split_info->is_valid &&
          other_split_info->gain > larger_leaf_split_info->gain) ||
            (!larger_leaf_split_info->is_valid && other_split_info->is_valid)) {
            *larger_leaf_split_info = *other_split_info;
        }
      }
    }
  }
}

__global__ void SetInvalidLeafSplitInfoKernel(
  CUDASplitInfo* cuda_leaf_best_split_info,
  const bool is_smaller_leaf_valid,
  const bool is_larger_leaf_valid,
  const int smaller_leaf_index,
  const int larger_leaf_index) {
  if (!is_smaller_leaf_valid) {
    cuda_leaf_best_split_info[smaller_leaf_index].is_valid = false;
  }
  if (!is_larger_leaf_valid && larger_leaf_index >= 0) {
    cuda_leaf_best_split_info[larger_leaf_index].is_valid = false;
  }
}

void CUDABestSplitFinder::LaunchSyncBestSplitForLeafKernel(
  const int host_smaller_leaf_index,
  const int host_larger_leaf_index,
  const bool is_smaller_leaf_valid,
  const bool is_larger_leaf_valid) {
  if (!is_smaller_leaf_valid || !is_larger_leaf_valid) {
    SetInvalidLeafSplitInfoKernel<<<1, 1>>>(
      cuda_leaf_best_split_info_.RawData(),
      is_smaller_leaf_valid, is_larger_leaf_valid,
      host_smaller_leaf_index, host_larger_leaf_index);
  }
  if (!is_smaller_leaf_valid && !is_larger_leaf_valid) {
    return;
  }
  int num_tasks = num_tasks_;
  int num_tasks_aligned = 1;
  num_tasks -= 1;
  while (num_tasks > 0) {
    num_tasks_aligned <<= 1;
    num_tasks >>= 1;
  }
  const int num_blocks_per_leaf = (num_tasks_ + NUM_TASKS_PER_SYNC_BLOCK - 1) / NUM_TASKS_PER_SYNC_BLOCK;
  if (host_larger_leaf_index >= 0 && is_smaller_leaf_valid && is_larger_leaf_valid) {
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK, 0, cuda_streams_[0]>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      false,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1, 0, cuda_streams_[0]>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        false);
    }
    SynchronizeCUDADevice(__FILE__, __LINE__);
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK, 0, cuda_streams_[1]>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      true,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1, 0, cuda_streams_[1]>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        true);
    }
  } else {
    const bool larger_only = (!is_smaller_leaf_valid && is_larger_leaf_valid);
    SyncBestSplitForLeafKernel<<<num_blocks_per_leaf, NUM_TASKS_PER_SYNC_BLOCK>>>(
      host_smaller_leaf_index,
      host_larger_leaf_index,
      cuda_leaf_best_split_info_.RawData(),
      cuda_split_find_tasks_.RawData(),
      cuda_best_split_info_.RawData(),
      num_tasks_,
      num_tasks_aligned,
      num_blocks_per_leaf,
      larger_only,
      num_leaves_);
    if (num_blocks_per_leaf > 1) {
      SynchronizeCUDADevice(__FILE__, __LINE__);
      SyncBestSplitForLeafKernelAllBlocks<<<1, 1>>>(
        host_smaller_leaf_index,
        host_larger_leaf_index,
        num_blocks_per_leaf,
        num_leaves_,
        cuda_leaf_best_split_info_.RawData(),
        larger_only);
    }
  }
}

__global__ void FindBestFromAllSplitsKernel(const int cur_num_leaves,
  CUDASplitInfo* cuda_leaf_best_split_info,
  int* cuda_best_split_info_buffer) {
  __shared__ double gain_shared_buffer[WARPSIZE];
  __shared__ int leaf_index_shared_buffer[WARPSIZE];
  double thread_best_gain = kMinScore;
  int thread_best_leaf_index = -1;
  const int threadIdx_x = static_cast<int>(threadIdx.x);
  for (int leaf_index = threadIdx_x; leaf_index < cur_num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    const double leaf_best_gain = cuda_leaf_best_split_info[leaf_index].gain;
    if (cuda_leaf_best_split_info[leaf_index].is_valid && leaf_best_gain > thread_best_gain) {
      thread_best_gain = leaf_best_gain;
      thread_best_leaf_index = leaf_index;
    }
  }
  const int best_leaf_index = ReduceBestGainForLeaves(thread_best_gain, thread_best_leaf_index, gain_shared_buffer, leaf_index_shared_buffer);
  if (threadIdx_x == 0) {
    cuda_best_split_info_buffer[6] = best_leaf_index;
    if (best_leaf_index != -1) {
      cuda_leaf_best_split_info[best_leaf_index].is_valid = false;
      cuda_leaf_best_split_info[cur_num_leaves].is_valid = false;
      cuda_best_split_info_buffer[7] = cuda_leaf_best_split_info[best_leaf_index].num_cat_threshold;
    }
  }
}

__global__ void PrepareLeafBestSplitInfo(const int smaller_leaf_index, const int larger_leaf_index,
  int* cuda_best_split_info_buffer,
  const CUDASplitInfo* cuda_leaf_best_split_info) {
  const unsigned int threadIdx_x = blockIdx.x;
  if (threadIdx_x == 0) {
    cuda_best_split_info_buffer[0] = cuda_leaf_best_split_info[smaller_leaf_index].inner_feature_index;
  } else if (threadIdx_x == 1) {
    cuda_best_split_info_buffer[1] = cuda_leaf_best_split_info[smaller_leaf_index].threshold;
  } else if (threadIdx_x == 2) {
    cuda_best_split_info_buffer[2] = cuda_leaf_best_split_info[smaller_leaf_index].default_left;
  }
  if (larger_leaf_index >= 0) {
    if (threadIdx_x == 3) {
      cuda_best_split_info_buffer[3] = cuda_leaf_best_split_info[larger_leaf_index].inner_feature_index;
    } else if (threadIdx_x == 4) {
      cuda_best_split_info_buffer[4] = cuda_leaf_best_split_info[larger_leaf_index].threshold;
    } else if (threadIdx_x == 5) {
      cuda_best_split_info_buffer[5] = cuda_leaf_best_split_info[larger_leaf_index].default_left;
    }
  }
}

void CUDABestSplitFinder::LaunchFindBestFromAllSplitsKernel(
  const int cur_num_leaves,
  const int smaller_leaf_index, const int larger_leaf_index,
  int* smaller_leaf_best_split_feature,
  uint32_t* smaller_leaf_best_split_threshold,
  uint8_t* smaller_leaf_best_split_default_left,
  int* larger_leaf_best_split_feature,
  uint32_t* larger_leaf_best_split_threshold,
  uint8_t* larger_leaf_best_split_default_left,
  int* best_leaf_index,
  int* num_cat_threshold) {
  FindBestFromAllSplitsKernel<<<1, NUM_THREADS_FIND_BEST_LEAF, 0, cuda_streams_[1]>>>(cur_num_leaves,
    cuda_leaf_best_split_info_.RawData(),
    cuda_best_split_info_buffer_.RawData());
  PrepareLeafBestSplitInfo<<<6, 1, 0, cuda_streams_[0]>>>(smaller_leaf_index, larger_leaf_index,
    cuda_best_split_info_buffer_.RawData(),
    cuda_leaf_best_split_info_.RawData());
  std::vector<int> host_leaf_best_split_info_buffer(8, 0);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  CopyFromCUDADeviceToHost<int>(host_leaf_best_split_info_buffer.data(), cuda_best_split_info_buffer_.RawData(), 8, __FILE__, __LINE__);
  *smaller_leaf_best_split_feature = host_leaf_best_split_info_buffer[0];
  *smaller_leaf_best_split_threshold = static_cast<uint32_t>(host_leaf_best_split_info_buffer[1]);
  *smaller_leaf_best_split_default_left = static_cast<uint8_t>(host_leaf_best_split_info_buffer[2]);
  if (larger_leaf_index >= 0) {
    *larger_leaf_best_split_feature = host_leaf_best_split_info_buffer[3];
    *larger_leaf_best_split_threshold = static_cast<uint32_t>(host_leaf_best_split_info_buffer[4]);
    *larger_leaf_best_split_default_left = static_cast<uint8_t>(host_leaf_best_split_info_buffer[5]);
  }
  *best_leaf_index = host_leaf_best_split_info_buffer[6];
  *num_cat_threshold = host_leaf_best_split_info_buffer[7];
}

__global__ void AllocateCatVectorsKernel(
  CUDASplitInfo* cuda_split_infos, size_t len,
  const int max_num_categories_in_split,
  const bool has_categorical_feature,
  uint32_t* cat_threshold_vec,
  int* cat_threshold_real_vec) {
  const size_t i = threadIdx.x + blockIdx.x * blockDim.x;
  if (i < len) {
    if (has_categorical_feature) {
      cuda_split_infos[i].cat_threshold = cat_threshold_vec + i * max_num_categories_in_split;
      cuda_split_infos[i].cat_threshold_real = cat_threshold_real_vec + i * max_num_categories_in_split;
      cuda_split_infos[i].num_cat_threshold = 0;
    } else {
      cuda_split_infos[i].cat_threshold = nullptr;
      cuda_split_infos[i].cat_threshold_real = nullptr;
      cuda_split_infos[i].num_cat_threshold = 0;
    }
  }
}

void CUDABestSplitFinder::LaunchAllocateCatVectorsKernel(
  CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len) {
  const int num_blocks = (static_cast<int>(len) + NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER - 1) / NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER;
  AllocateCatVectorsKernel<<<num_blocks, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER>>>(
    cuda_split_infos, len, max_num_categories_in_split_, has_categorical_feature_, cat_threshold_vec, cat_threshold_real_vec);
}

__global__ void InitCUDARandomKernel(
  const int seed,
  const int num_tasks,
  CUDARandom* cuda_randoms) {
  const int task_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (task_index < num_tasks) {
    cuda_randoms[task_index].SetSeed(seed + task_index);
  }
}

void CUDABestSplitFinder::LaunchInitCUDARandomKernel() {
  const int num_blocks = (static_cast<int>(cuda_randoms_.Size()) +
    NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER - 1) / NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER;
  InitCUDARandomKernel<<<num_blocks, NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER>>>(extra_seed_,
    static_cast<int>(cuda_randoms_.Size()), cuda_randoms_.RawData());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_best_split_finder.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/dataset.h>

#include <vector>

#include <LightGBM/cuda/cuda_random.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>

#include "cuda_leaf_splits.hpp"

#define NUM_THREADS_PER_BLOCK_BEST_SPLIT_FINDER (256)
#define NUM_THREADS_FIND_BEST_LEAF (256)
#define NUM_TASKS_PER_SYNC_BLOCK (1024)

namespace LightGBM {

struct SplitFindTask {
  int inner_feature_index;
  bool reverse;
  bool skip_default_bin;
  bool na_as_missing;
  bool assume_out_default_left;
  bool is_categorical;
  bool is_one_hot;
  uint32_t hist_offset;
  uint8_t mfb_offset;
  uint32_t num_bin;
  uint32_t default_bin;
  int rand_threshold;
};

class CUDABestSplitFinder {
 public:
  CUDABestSplitFinder(
    const hist_t* cuda_hist,
    const Dataset* train_data,
    const std::vector<uint32_t>& feature_hist_offsets,
    const bool select_features_by_node,
    const Config* config);

  ~CUDABestSplitFinder();

  void InitFeatureMetaInfo(const Dataset* train_data);

  void Init();

  void InitCUDAFeatureMetaInfo();

  void BeforeTrain(const std::vector<int8_t>& is_feature_used_bytree);

  void FindBestSplitsForLeaf(
    const CUDALeafSplitsStruct* smaller_leaf_splits,
    const CUDALeafSplitsStruct* larger_leaf_splits,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    const data_size_t num_data_in_smaller_leaf,
    const data_size_t num_data_in_larger_leaf,
    const double sum_hessians_in_smaller_leaf,
    const double sum_hessians_in_larger_leaf,
    const score_t* grad_scale,
    const score_t* hess_scale,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  const CUDASplitInfo* FindBestFromAllSplits(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    int* num_cat_threshold);

  void ResetTrainingData(
    const hist_t* cuda_hist,
    const Dataset* train_data,
    const std::vector<uint32_t>& feature_hist_offsets);

  void ResetConfig(const Config* config, const hist_t* cuda_hist);

  void SetUsedFeatureByNode(const std::vector<int8_t>& is_feature_used_by_smaller_node,
                            const std::vector<int8_t>& is_feature_used_by_larger_node);

 private:
  #define LaunchFindBestSplitsForLeafKernel_PARAMS \
    const CUDALeafSplitsStruct* smaller_leaf_splits, \
    const CUDALeafSplitsStruct* larger_leaf_splits, \
    const int smaller_leaf_index, \
    const int larger_leaf_index, \
    const bool is_smaller_leaf_valid, \
    const bool is_larger_leaf_valid, \
    const data_size_t global_num_data_in_smaller_leaf, \
    const data_size_t global_num_data_in_larger_leaf

  void LaunchFindBestSplitsForLeafKernel(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND>
  void LaunchFindBestSplitsForLeafKernelInner0(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1>
  void LaunchFindBestSplitsForLeafKernelInner1(LaunchFindBestSplitsForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
  void LaunchFindBestSplitsForLeafKernelInner2(LaunchFindBestSplitsForLeafKernel_PARAMS);

  #undef LaunchFindBestSplitsForLeafKernel_PARAMS

  #define LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS \
  const CUDALeafSplitsStruct* smaller_leaf_splits, \
  const CUDALeafSplitsStruct* larger_leaf_splits, \
  const int smaller_leaf_index, \
  const int larger_leaf_index, \
  const bool is_smaller_leaf_valid, \
  const bool is_larger_leaf_valid, \
  const score_t* grad_scale, \
  const score_t* hess_scale, \
  const uint8_t smaller_num_bits_in_histogram_bins, \
  const uint8_t larger_num_bits_in_histogram_bins, \
  const data_size_t global_num_data_in_smaller_leaf, \
  const data_size_t global_num_data_in_larger_leaf

  void LaunchFindBestSplitsDiscretizedForLeafKernel(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner0(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner1(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  template <bool USE_RAND, bool USE_L1, bool USE_SMOOTHING>
  void LaunchFindBestSplitsDiscretizedForLeafKernelInner2(LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS);

  #undef LaunchFindBestSplitsDiscretizedForLeafKernel_PARAMS

  void LaunchSyncBestSplitForLeafKernel(
    const int host_smaller_leaf_index,
    const int host_larger_leaf_index,
    const bool is_smaller_leaf_valid,
    const bool is_larger_leaf_valid);

  void LaunchFindBestFromAllSplitsKernel(
    const int cur_num_leaves,
    const int smaller_leaf_index,
    const int larger_leaf_index,
    int* smaller_leaf_best_split_feature,
    uint32_t* smaller_leaf_best_split_threshold,
    uint8_t* smaller_leaf_best_split_default_left,
    int* larger_leaf_best_split_feature,
    uint32_t* larger_leaf_best_split_threshold,
    uint8_t* larger_leaf_best_split_default_left,
    int* best_leaf_index,
    data_size_t* num_cat_threshold);

  void AllocateCatVectors(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len);

  void LaunchAllocateCatVectorsKernel(CUDASplitInfo* cuda_split_infos, uint32_t* cat_threshold_vec, int* cat_threshold_real_vec, size_t len);

  void LaunchInitCUDARandomKernel();

  // Host memory
  int num_features_;
  int num_leaves_;
  int max_num_bin_in_feature_;
  std::vector<uint32_t> feature_hist_offsets_;
  std::vector<uint8_t> feature_mfb_offsets_;
  std::vector<uint32_t> feature_default_bins_;
  std::vector<uint32_t> feature_num_bins_;
  std::vector<MissingType> feature_missing_type_;
  double lambda_l1_;
  double lambda_l2_;
  data_size_t min_data_in_leaf_;
  double min_sum_hessian_in_leaf_;
  double min_gain_to_split_;
  double cat_smooth_;
  double cat_l2_;
  int max_cat_threshold_;
  int min_data_per_group_;
  int max_cat_to_onehot_;
  bool extra_trees_;
  int extra_seed_;
  bool use_smoothing_;
  double path_smooth_;
  std::vector<cudaStream_t> cuda_streams_;
  // for best split find tasks
  std::vector<SplitFindTask> split_find_tasks_;
  int num_tasks_;
  // use global memory
  bool use_global_memory_;
  // number of total bins in the dataset
  const int num_total_bin_;
  // has categorical feature
  bool has_categorical_feature_;
  // maximum number of bins of categorical features
  int max_num_categorical_bin_;
  // marks whether a feature is categorical
  std::vector<int8_t> is_categorical_;
  // whether need to select features by node
  bool select_features_by_node_;

  // CUDA memory, held by this object
  // for per leaf best split information
  CUDAVector<CUDASplitInfo> cuda_leaf_best_split_info_;
  // for best split information when finding best split
  CUDAVector<CUDASplitInfo> cuda_best_split_info_;
  // best split information buffer, to be copied to host
  CUDAVector<int> cuda_best_split_info_buffer_;
  // find best split task information
  CUDAVector<SplitFindTask> cuda_split_find_tasks_;
  CUDAVector<int8_t> cuda_is_feature_used_bytree_;
  // used when finding best split with global memory
  CUDAVector<hist_t> cuda_feature_hist_grad_buffer_;
  CUDAVector<hist_t> cuda_feature_hist_hess_buffer_;
  CUDAVector<hist_t> cuda_feature_hist_stat_buffer_;
  CUDAVector<data_size_t> cuda_feature_hist_index_buffer_;
  CUDAVector<uint32_t> cuda_cat_threshold_leaf_;
  CUDAVector<int> cuda_cat_threshold_real_leaf_;
  CUDAVector<uint32_t> cuda_cat_threshold_feature_;
  CUDAVector<int> cuda_cat_threshold_real_feature_;
  int max_num_categories_in_split_;
  // used for extremely randomized trees
  CUDAVector<CUDARandom> cuda_randoms_;
  // features used by node
  CUDAVector<int8_t> is_feature_used_by_smaller_node_;
  CUDAVector<int8_t> is_feature_used_by_larger_node_;

  // CUDA memory, held by other object
  const hist_t* cuda_hist_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_BEST_SPLIT_FINDER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_data_partition.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>
#include <memory>
#include <vector>

#include "cuda_data_partition.hpp"

namespace LightGBM {

CUDADataPartition::CUDADataPartition(
  const Dataset* train_data,
  const int num_total_bin,
  const int num_leaves,
  const int num_threads,
  const bool use_quantized_grad,
  hist_t* cuda_hist):

  num_data_(train_data->num_data()),
  num_features_(train_data->num_features()),
  num_total_bin_(num_total_bin),
  num_leaves_(num_leaves),
  num_threads_(num_threads),
  use_quantized_grad_(use_quantized_grad),
  cuda_hist_(cuda_hist) {
  CalcBlockDim(num_data_);
  max_num_split_indices_blocks_ = grid_dim_;
  cur_num_leaves_ = 1;
  cuda_column_data_ = train_data->cuda_column_data();

  is_categorical_feature_.resize(train_data->num_features(), false);
  is_single_feature_in_column_.resize(train_data->num_features(), false);
  for (int feature_index = 0; feature_index < train_data->num_features(); ++feature_index) {
    if (train_data->FeatureBinMapper(feature_index)->bin_type() == BinType::CategoricalBin) {
      is_categorical_feature_[feature_index] = true;
    }
    const int feature_group_index = train_data->Feature2Group(feature_index);
    if (!train_data->IsMultiGroup(feature_group_index)) {
      if ((feature_index == 0 || train_data->Feature2Group(feature_index - 1) != feature_group_index) &&
        (feature_index == train_data->num_features() - 1 || train_data->Feature2Group(feature_index + 1) != feature_group_index)) {
        is_single_feature_in_column_[feature_index] = true;
      }
    } else {
      is_single_feature_in_column_[feature_index] = true;
    }
  }
}

CUDADataPartition::~CUDADataPartition() {
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[0]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[1]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[2]));
  CUDASUCCESS_OR_FATAL(cudaStreamDestroy(cuda_streams_[3]));
  cuda_streams_.clear();
  cuda_streams_.shrink_to_fit();
}

void CUDADataPartition::Init() {
  // allocate CUDA memory
  cuda_data_indices_.Resize(static_cast<size_t>(num_data_));
  cuda_leaf_data_start_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_data_end_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_num_data_.Resize(static_cast<size_t>(num_leaves_));
  // leave some space for alignment
  cuda_block_to_left_offset_.Resize(static_cast<size_t>(num_data_));
  cuda_data_index_to_leaf_index_.Resize(static_cast<size_t>(num_data_));
  cuda_block_data_to_left_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
  cuda_block_data_to_right_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
  SetCUDAMemory<data_size_t>(cuda_block_data_to_left_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_block_data_to_right_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
  cuda_out_data_indices_in_leaf_.Resize(static_cast<size_t>(num_data_));
  cuda_hist_pool_.Resize(static_cast<size_t>(num_leaves_));
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);

  cuda_split_info_buffer_.Resize(18);

  cuda_leaf_output_.Resize(static_cast<size_t>(num_leaves_));

  cuda_streams_.resize(4);
  gpuAssert(cudaStreamCreate(&cuda_streams_[0]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[1]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[2]), __FILE__, __LINE__);
  gpuAssert(cudaStreamCreate(&cuda_streams_[3]), __FILE__, __LINE__);

  cuda_num_data_.InitFromHostVector(std::vector<data_size_t>{num_data_});
  use_bagging_ = false;
  used_indices_ = nullptr;
}

void CUDADataPartition::BeforeTrain() {
  if (!use_bagging_) {
    LaunchFillDataIndicesBeforeTrain();
  }
  SetCUDAMemory<data_size_t>(cuda_leaf_num_data_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_leaf_data_start_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SetCUDAMemory<data_size_t>(cuda_leaf_data_end_.RawData(), 0, static_cast<size_t>(num_leaves_), __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (!use_bagging_) {
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_leaf_num_data_.RawData(), cuda_num_data_.RawData(), 1, __FILE__, __LINE__);
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_leaf_data_end_.RawData(), cuda_num_data_.RawData(), 1, __FILE__, __LINE__);
  } else {
    CopyFromHostToCUDADevice<data_size_t>(cuda_leaf_num_data_.RawData(), &num_used_indices_, 1, __FILE__, __LINE__);
    CopyFromHostToCUDADevice<data_size_t>(cuda_leaf_data_end_.RawData(), &num_used_indices_, 1, __FILE__, __LINE__);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);
}

void CUDADataPartition::Split(
  // input best split info
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  const int leaf_best_split_feature,
  const uint32_t leaf_best_split_threshold,
  const uint32_t* categorical_bitset,
  const int categorical_bitset_len,
  const uint8_t leaf_best_split_default_left,
  const data_size_t num_data_in_leaf,
  const data_size_t leaf_data_start,
  // for leaf information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  // gather information for CPU, used for launching kernels
  data_size_t* left_leaf_num_data,
  data_size_t* right_leaf_num_data,
  data_size_t* left_leaf_start,
  data_size_t* right_leaf_start,
  double* left_leaf_sum_of_hessians,
  double* right_leaf_sum_of_hessians,
  double* left_leaf_sum_of_gradients,
  double* right_leaf_sum_of_gradients,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  CalcBlockDim(num_data_in_leaf);
  global_timer.Start("GenDataToLeftBitVector");
  GenDataToLeftBitVector(num_data_in_leaf,
                         leaf_best_split_feature,
                         leaf_best_split_threshold,
                         categorical_bitset,
                         categorical_bitset_len,
                         leaf_best_split_default_left,
                         leaf_data_start,
                         left_leaf_index,
                         right_leaf_index);
  global_timer.Stop("GenDataToLeftBitVector");
  global_timer.Start("SplitInner");

  SplitInner(num_data_in_leaf,
             best_split_info,
             left_leaf_index,
             right_leaf_index,
             smaller_leaf_splits,
             larger_leaf_splits,
             left_leaf_num_data,
             right_leaf_num_data,
             left_leaf_start,
             right_leaf_start,
             left_leaf_sum_of_hessians,
             right_leaf_sum_of_hessians,
             left_leaf_sum_of_gradients,
             right_leaf_sum_of_gradients,
             global_left_leaf_num_data,
             global_right_leaf_num_data);
  global_timer.Stop("SplitInner");
}

void CUDADataPartition::GenDataToLeftBitVector(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index) {
  if (is_categorical_feature_[split_feature_index]) {
    LaunchGenDataToLeftBitVectorCategoricalKernel(
      num_data_in_leaf,
      split_feature_index,
      categorical_bitset,
      categorical_bitset_len,
      split_default_left,
      leaf_data_start,
      left_leaf_index,
      right_leaf_index);
  } else {
    LaunchGenDataToLeftBitVectorKernel(
      num_data_in_leaf,
      split_feature_index,
      split_threshold,
      split_default_left,
      leaf_data_start,
      left_leaf_index,
      right_leaf_index);
  }
}

void CUDADataPartition::SplitInner(
  const data_size_t num_data_in_leaf,
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  data_size_t* left_leaf_num_data,
  data_size_t* right_leaf_num_data,
  data_size_t* left_leaf_start,
  data_size_t* right_leaf_start,
  double* left_leaf_sum_of_hessians,
  double* right_leaf_sum_of_hessians,
  double* left_leaf_sum_of_gradients,
  double* right_leaf_sum_of_gradients,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  LaunchSplitInnerKernel(
    num_data_in_leaf,
    best_split_info,
    left_leaf_index,
    right_leaf_index,
    smaller_leaf_splits,
    larger_leaf_splits,
    left_leaf_num_data,
    right_leaf_num_data,
    left_leaf_start,
    right_leaf_start,
    left_leaf_sum_of_hessians,
    right_leaf_sum_of_hessians,
    left_leaf_sum_of_gradients,
    right_leaf_sum_of_gradients,
    global_left_leaf_num_data,
    global_right_leaf_num_data);
  ++cur_num_leaves_;
}

void CUDADataPartition::UpdateTrainScore(const Tree* tree, double* scores) {
  const CUDATree* cuda_tree = nullptr;
  std::unique_ptr<CUDATree> cuda_tree_ptr;
  if (tree->is_cuda_tree()) {
    cuda_tree = reinterpret_cast<const CUDATree*>(tree);
  } else {
    cuda_tree_ptr.reset(new CUDATree(tree));
    cuda_tree = cuda_tree_ptr.get();
  }
  if (use_bagging_) {
    // we need restore the order of indices in cuda_data_indices_
    CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_data_indices_.RawData(), used_indices_, static_cast<size_t>(num_used_indices_), __FILE__, __LINE__);
  }
  LaunchAddPredictionToScoreKernel(cuda_tree->cuda_leaf_value(), scores);
}

void CUDADataPartition::CalcBlockDim(const data_size_t num_data_in_leaf) {
  const int min_num_blocks = num_data_in_leaf <= 100 ? 1 : 80;
  const int num_blocks = std::max(min_num_blocks, (num_data_in_leaf + SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION);
  int split_indices_block_size_data_partition = (num_data_in_leaf + num_blocks - 1) / num_blocks - 1;
  CHECK_GT(split_indices_block_size_data_partition, 0);
  int split_indices_block_size_data_partition_aligned = 1;
  while (split_indices_block_size_data_partition > 0) {
    split_indices_block_size_data_partition_aligned <<= 1;
    split_indices_block_size_data_partition >>= 1;
  }
  const int num_blocks_final = (num_data_in_leaf + split_indices_block_size_data_partition_aligned - 1) / split_indices_block_size_data_partition_aligned;
  grid_dim_ = num_blocks_final;
  block_dim_ = split_indices_block_size_data_partition_aligned;
}

void CUDADataPartition::SetUsedDataIndices(const data_size_t* used_indices, const data_size_t num_used_indices) {
  use_bagging_ = true;
  num_used_indices_ = num_used_indices;
  used_indices_ = used_indices;
  CopyFromCUDADeviceToCUDADevice<data_size_t>(cuda_data_indices_.RawData(), used_indices, static_cast<size_t>(num_used_indices), __FILE__, __LINE__);
  LaunchFillDataIndexToLeafIndex();
}

void CUDADataPartition::ResetTrainingData(const Dataset* train_data, const int num_total_bin, hist_t* cuda_hist) {
  const data_size_t old_num_data = num_data_;
  num_data_ = train_data->num_data();
  num_features_ = train_data->num_features();
  num_total_bin_ = num_total_bin;
  cuda_column_data_ = train_data->cuda_column_data();
  cuda_hist_ = cuda_hist;
  CopyFromHostToCUDADevice<hist_t*>(cuda_hist_pool_.RawData(), &cuda_hist_, 1, __FILE__, __LINE__);
  CopyFromHostToCUDADevice<int>(cuda_num_data_.RawData(), &num_data_, 1, __FILE__, __LINE__);
  if (num_data_ > old_num_data) {
    CalcBlockDim(num_data_);
    const int old_max_num_split_indices_blocks = max_num_split_indices_blocks_;
    max_num_split_indices_blocks_ = grid_dim_;
    if (max_num_split_indices_blocks_ > old_max_num_split_indices_blocks) {
      cuda_block_data_to_left_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
      cuda_block_data_to_right_offset_.Resize(static_cast<size_t>(max_num_split_indices_blocks_) + 1);
      SetCUDAMemory<data_size_t>(cuda_block_data_to_left_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
      SetCUDAMemory<data_size_t>(cuda_block_data_to_right_offset_.RawData(), 0, static_cast<size_t>(max_num_split_indices_blocks_) + 1, __FILE__, __LINE__);
    }
    cuda_data_indices_.Resize(static_cast<size_t>(num_data_));
    cuda_block_to_left_offset_.Resize(static_cast<size_t>(num_data_));
    cuda_data_index_to_leaf_index_.Resize(static_cast<size_t>(num_data_));
    cuda_out_data_indices_in_leaf_.Resize(static_cast<size_t>(num_data_));
  }
  used_indices_ = nullptr;
  use_bagging_ = false;
  num_used_indices_ = 0;
  cur_num_leaves_ = 1;
}

void CUDADataPartition::ResetConfig(const Config* config, hist_t* cuda_hist) {
  num_threads_ = OMP_NUM_THREADS();
  num_leaves_ = config->num_leaves;
  cuda_hist_ = cuda_hist;
  cuda_leaf_data_start_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_data_end_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_num_data_.Resize(static_cast<size_t>(num_leaves_));
  cuda_hist_pool_.Resize(static_cast<size_t>(num_leaves_));
  cuda_leaf_output_.Resize(static_cast<size_t>(num_leaves_));
}

void CUDADataPartition::SetBaggingSubset(const Dataset* subset) {
  num_used_indices_ = subset->num_data();
  used_indices_ = nullptr;
  use_bagging_ = true;
  cuda_column_data_ = subset->cuda_column_data();
}

void CUDADataPartition::ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves) {
  if (leaf_pred.size() != static_cast<size_t>(num_data_)) {
    cuda_data_index_to_leaf_index_.Clear();
    cuda_data_index_to_leaf_index_.InitFromHostVector(leaf_pred);
    num_data_ = static_cast<data_size_t>(leaf_pred.size());
  } else {
    CopyFromHostToCUDADevice<int>(cuda_data_index_to_leaf_index_.RawData(), leaf_pred.data(), leaf_pred.size(), __FILE__, __LINE__);
  }
  num_leaves_ = num_leaves;
  cur_num_leaves_ = num_leaves;
}

void CUDADataPartition::ReduceLeafGradStat(
  const score_t* gradients, const score_t* hessians,
  CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const {
  LaunchReduceLeafGradStat(gradients, hessians, tree, leaf_grad_stat_buffer, leaf_hess_state_buffer);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_data_partition.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_data_partition.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>
#include <LightGBM/tree.h>

#include <algorithm>
#include <vector>

namespace LightGBM {

__global__ void FillDataIndicesBeforeTrainKernel(const data_size_t num_data,
  data_size_t* data_indices, int* cuda_data_index_to_leaf_index) {
  const unsigned int data_index = threadIdx.x + blockIdx.x * blockDim.x;
  if (data_index < num_data) {
    data_indices[data_index] = data_index;
    cuda_data_index_to_leaf_index[data_index] = 0;
  }
}

__global__ void FillDataIndexToLeafIndexKernel(
  const data_size_t num_data,
  const data_size_t* data_indices,
  int* data_index_to_leaf_index) {
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  if (data_index < num_data) {
    data_index_to_leaf_index[data_indices[data_index]] = 0;
  }
}

void CUDADataPartition::LaunchFillDataIndicesBeforeTrain() {
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  FillDataIndicesBeforeTrainKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(num_data_in_root, cuda_data_indices_.RawData(), cuda_data_index_to_leaf_index_.RawData());
}

void CUDADataPartition::LaunchFillDataIndexToLeafIndex() {
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  FillDataIndexToLeafIndexKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(num_data_in_root, cuda_data_indices_.RawData(), cuda_data_index_to_leaf_index_.RawData());
}

__device__ __forceinline__ void PrepareOffset(const data_size_t num_data_in_leaf, uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer, data_size_t* block_to_right_offset_buffer,
  const uint16_t thread_to_left_offset_cnt, uint16_t* shared_mem_buffer) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const uint16_t thread_to_left_offset = ShufflePrefixSum<uint16_t>(thread_to_left_offset_cnt, shared_mem_buffer);
  const data_size_t num_data_in_block = (blockIdx.x + 1) * blockDim_x <= num_data_in_leaf ? static_cast<data_size_t>(blockDim_x) :
    num_data_in_leaf - static_cast<data_size_t>(blockIdx.x * blockDim_x);
  if (static_cast<data_size_t>(threadIdx_x) < num_data_in_block) {
    block_to_left_offset[threadIdx_x] = thread_to_left_offset;
  }
  if (threadIdx_x == blockDim_x - 1) {
    if (num_data_in_block > 0) {
      const data_size_t data_to_left = static_cast<data_size_t>(thread_to_left_offset);
      block_to_left_offset_buffer[blockIdx.x + 1] = data_to_left;
      block_to_right_offset_buffer[blockIdx.x + 1] = num_data_in_block - data_to_left;
    } else {
      block_to_left_offset_buffer[blockIdx.x + 1] = 0;
      block_to_right_offset_buffer[blockIdx.x + 1] = 0;
    }
  }
}

template <typename T>
__device__ bool CUDAFindInBitset(const uint32_t* bits, int n, T pos) {
  int i1 = pos / 32;
  if (i1 >= n) {
    return false;
  }
  int i2 = pos % 32;
  return (bits[i1] >> i2) & 1;
}



#define UpdateDataIndexToLeafIndexKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const int left_leaf_index, \
  const int right_leaf_index, \
  const int default_leaf_index, \
  const int missing_default_leaf_index

#define UpdateDataIndexToLeafIndex_ARGS \
  column_data, \
  num_data_in_leaf, \
  data_indices_in_leaf, th, \
  t_zero_bin, \
  max_bin, \
  min_bin, \
  left_leaf_index, \
  right_leaf_index, \
  default_leaf_index, \
  missing_default_leaf_index

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, bool USE_MIN_BIN, typename BIN_TYPE>
__global__ void UpdateDataIndexToLeafIndexKernel(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  int* cuda_data_index_to_leaf_index) {
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (!MIN_IS_MAX) {
      if ((MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
        (MISSING_IS_NA && !MFB_IS_NA && bin == max_bin)) {
        cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
      } else if ((USE_MIN_BIN && (bin < min_bin || bin > max_bin)) ||
                 (!USE_MIN_BIN && bin == 0)) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
        }
      } else if (bin > th) {
        cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
      } else {
        cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
      }
    } else {
      if (MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
        cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
      } else if (bin != max_bin) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
        }
      } else {
        if (MISSING_IS_NA && !MFB_IS_NA) {
          cuda_data_index_to_leaf_index[global_data_index] = missing_default_leaf_index;
        } else {
          if (!MAX_TO_LEFT) {
            cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
          } else {
            cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
          }
        }
      }
    }
  }
}

template <typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool missing_is_zero,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (min_bin < max_bin) {
    if (!missing_is_zero) {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<false, false, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    } else {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<false, true, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    }
  } else {
    if (!missing_is_zero) {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<true, false, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    } else {
      LaunchUpdateDataIndexToLeafIndexKernel_Inner0<true, true, BIN_TYPE>
        (UpdateDataIndexToLeafIndex_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
    }
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner0(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!missing_is_na) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner1<MIN_IS_MAX, MISSING_IS_ZERO, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner1<MIN_IS_MAX, MISSING_IS_ZERO, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_zero, mfb_is_na, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner1(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_zero) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_na, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, mfb_is_na, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner2(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool mfb_is_na,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_na) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner3<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, max_to_left, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner3<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, max_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner3(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool max_to_left,
  const bool is_single_feature_in_column) {
  if (!max_to_left) {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner4<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, false, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, is_single_feature_in_column);
  } else {
    LaunchUpdateDataIndexToLeafIndexKernel_Inner4<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, true, BIN_TYPE>
      (UpdateDataIndexToLeafIndex_ARGS, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
void CUDADataPartition::LaunchUpdateDataIndexToLeafIndexKernel_Inner4(
  UpdateDataIndexToLeafIndexKernel_PARAMS,
  const bool is_single_feature_in_column) {
  if (!is_single_feature_in_column) {
    UpdateDataIndexToLeafIndexKernel<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, true, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(
        UpdateDataIndexToLeafIndex_ARGS,
        cuda_data_index_to_leaf_index_.RawData());
  } else {
    UpdateDataIndexToLeafIndexKernel<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, false, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(
        UpdateDataIndexToLeafIndex_ARGS,
        cuda_data_index_to_leaf_index_.RawData());
  }
}

#define GenDataToLeftBitVectorKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const uint8_t split_default_to_left, \
  const uint8_t split_missing_default_to_left

#define GenBitVector_ARGS \
  column_data, \
  num_data_in_leaf, \
  data_indices_in_leaf, \
  th, \
  t_zero_bin, \
  max_bin, \
  min_bin, \
  split_default_to_left,  \
  split_missing_default_to_left

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, bool USE_MIN_BIN, typename BIN_TYPE>
__global__ void GenDataToLeftBitVectorKernel(
  GenDataToLeftBitVectorKernel_PARAMS,
  uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer) {
  __shared__ uint16_t shared_mem_buffer[WARPSIZE];
  uint16_t thread_to_left_offset_cnt = 0;
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (!MIN_IS_MAX) {
      if ((MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) ||
        (MISSING_IS_NA && !MFB_IS_NA && bin == max_bin)) {
        thread_to_left_offset_cnt = split_missing_default_to_left;
      } else if ((USE_MIN_BIN && (bin < min_bin || bin > max_bin)) ||
                 (!USE_MIN_BIN && bin == 0)) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO || MFB_IS_ZERO)) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else {
          thread_to_left_offset_cnt = split_default_to_left;
        }
      } else if (bin <= th) {
        thread_to_left_offset_cnt = 1;
      }
    } else {
      if (MISSING_IS_ZERO && !MFB_IS_ZERO && bin == t_zero_bin) {
        thread_to_left_offset_cnt = split_missing_default_to_left;
      } else if (bin != max_bin) {
        if ((MISSING_IS_NA && MFB_IS_NA) || (MISSING_IS_ZERO && MFB_IS_ZERO)) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else {
          thread_to_left_offset_cnt = split_default_to_left;
        }
      } else {
        if (MISSING_IS_NA && !MFB_IS_NA) {
          thread_to_left_offset_cnt = split_missing_default_to_left;
        } else if (MAX_TO_LEFT) {
          thread_to_left_offset_cnt = 1;
        }
      }
    }
  }
  __syncthreads();
  PrepareOffset(num_data_in_leaf, block_to_left_offset + blockIdx.x * blockDim.x, block_to_left_offset_buffer, block_to_right_offset_buffer,
    thread_to_left_offset_cnt, shared_mem_buffer);
}

template <typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool missing_is_zero,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (min_bin < max_bin) {
    if (!missing_is_zero) {
      LaunchGenDataToLeftBitVectorKernelInner0<false, false, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    } else {
      LaunchGenDataToLeftBitVectorKernelInner0<false, true, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    }
  } else {
    if (!missing_is_zero) {
      LaunchGenDataToLeftBitVectorKernelInner0<true, false, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    } else {
      LaunchGenDataToLeftBitVectorKernelInner0<true, true, BIN_TYPE>
        (GenBitVector_ARGS, missing_is_na, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
    }
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner0(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool missing_is_na,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!missing_is_na) {
    LaunchGenDataToLeftBitVectorKernelInner1<MIN_IS_MAX, MISSING_IS_ZERO, false, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner1<MIN_IS_MAX, MISSING_IS_ZERO, true, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_zero, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner1(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool mfb_is_zero,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_zero) {
    LaunchGenDataToLeftBitVectorKernelInner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, false, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner2<MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, true, BIN_TYPE>
      (GenBitVector_ARGS, mfb_is_na, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner2(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool mfb_is_na,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!mfb_is_na) {
    LaunchGenDataToLeftBitVectorKernelInner3
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, false, BIN_TYPE>
      (GenBitVector_ARGS, max_bin_to_left, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner3
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, true, BIN_TYPE>
      (GenBitVector_ARGS, max_bin_to_left, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner3(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool max_bin_to_left,
  const bool is_single_feature_in_column) {
  if (!max_bin_to_left) {
    LaunchGenDataToLeftBitVectorKernelInner4
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, false, BIN_TYPE>
      (GenBitVector_ARGS, is_single_feature_in_column);
  } else {
    LaunchGenDataToLeftBitVectorKernelInner4
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, true, BIN_TYPE>
      (GenBitVector_ARGS, is_single_feature_in_column);
  }
}

template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
void CUDADataPartition::LaunchGenDataToLeftBitVectorKernelInner4(
  GenDataToLeftBitVectorKernel_PARAMS,
  const bool is_single_feature_in_column) {
  if (!is_single_feature_in_column) {
    GenDataToLeftBitVectorKernel
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, true, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_ARGS,
        cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData());
  } else {
    GenDataToLeftBitVectorKernel
      <MIN_IS_MAX, MISSING_IS_ZERO, MISSING_IS_NA, MFB_IS_ZERO, MFB_IS_NA, MAX_TO_LEFT, false, BIN_TYPE>
      <<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_ARGS,
        cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData());
  }
}

void CUDADataPartition::LaunchGenDataToLeftBitVectorKernel(
  const data_size_t num_data_in_leaf,
  const int split_feature_index,
  const uint32_t split_threshold,
  const uint8_t split_default_left,
  const data_size_t leaf_data_start,
  const int left_leaf_index,
  const int right_leaf_index) {
  const bool missing_is_zero = static_cast<bool>(cuda_column_data_->feature_missing_is_zero(split_feature_index));
  const bool missing_is_na = static_cast<bool>(cuda_column_data_->feature_missing_is_na(split_feature_index));
  const bool mfb_is_zero = static_cast<bool>(cuda_column_data_->feature_mfb_is_zero(split_feature_index));
  const bool mfb_is_na = static_cast<bool>(cuda_column_data_->feature_mfb_is_na(split_feature_index));
  const bool is_single_feature_in_column = is_single_feature_in_column_[split_feature_index];
  const uint32_t default_bin = cuda_column_data_->feature_default_bin(split_feature_index);
  const uint32_t most_freq_bin = cuda_column_data_->feature_most_freq_bin(split_feature_index);
  const uint32_t min_bin = is_single_feature_in_column ? 1 : cuda_column_data_->feature_min_bin(split_feature_index);
  const uint32_t max_bin = cuda_column_data_->feature_max_bin(split_feature_index);
  uint32_t th = split_threshold + min_bin;
  uint32_t t_zero_bin = min_bin + default_bin;
  if (most_freq_bin == 0) {
    --th;
    --t_zero_bin;
  }
  uint8_t split_default_to_left = 0;
  uint8_t split_missing_default_to_left = 0;
  int default_leaf_index = right_leaf_index;
  int missing_default_leaf_index = right_leaf_index;
  if (most_freq_bin <= split_threshold) {
    split_default_to_left = 1;
    default_leaf_index = left_leaf_index;
  }
  if (missing_is_zero || missing_is_na) {
    if (split_default_left) {
      split_missing_default_to_left = 1;
      missing_default_leaf_index = left_leaf_index;
    }
  }
  const int column_index = cuda_column_data_->feature_to_column(split_feature_index);
  const uint8_t bit_type = cuda_column_data_->column_bit_type(column_index);

  const bool max_bin_to_left = (max_bin <= th);

  const data_size_t* data_indices_in_leaf = cuda_data_indices_.RawData() + leaf_data_start;
  const void* column_data_pointer = cuda_column_data_->GetColumnData(column_index);

  if (bit_type == 8) {
    const uint8_t* column_data = reinterpret_cast<const uint8_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint8_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint8_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  } else if (bit_type == 16) {
    const uint16_t* column_data = reinterpret_cast<const uint16_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint16_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint16_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  } else if (bit_type == 32) {
    const uint32_t* column_data = reinterpret_cast<const uint32_t*>(column_data_pointer);
    LaunchGenDataToLeftBitVectorKernelInner<uint32_t>(
      GenBitVector_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
    LaunchUpdateDataIndexToLeafIndexKernel<uint32_t>(
      UpdateDataIndexToLeafIndex_ARGS,
      missing_is_zero,
      missing_is_na,
      mfb_is_zero,
      mfb_is_na,
      max_bin_to_left,
      is_single_feature_in_column);
  }
}

#undef UpdateDataIndexToLeafIndexKernel_PARAMS
#undef UpdateDataIndexToLeafIndex_ARGS
#undef GenDataToLeftBitVectorKernel_PARAMS
#undef GenBitVector_ARGS

template <typename BIN_TYPE, bool USE_MIN_BIN>
__global__ void UpdateDataIndexToLeafIndexKernel_Categorical(
  const data_size_t num_data_in_leaf, const data_size_t* data_indices_in_leaf,
  const uint32_t* bitset, const int bitset_len, const BIN_TYPE* column_data,
  // values from feature
  const uint32_t max_bin, const uint32_t min_bin, const int8_t mfb_offset,
  int* cuda_data_index_to_leaf_index, const int left_leaf_index, const int right_leaf_index,
  const int default_leaf_index) {
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
      cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
    } else if (!USE_MIN_BIN && bin == 0) {
      cuda_data_index_to_leaf_index[global_data_index] = default_leaf_index;
    } else if (CUDAFindInBitset(bitset, bitset_len, bin - min_bin + mfb_offset)) {
      cuda_data_index_to_leaf_index[global_data_index] = left_leaf_index;
    } else {
      cuda_data_index_to_leaf_index[global_data_index] = right_leaf_index;
    }
  }
}

// for categorical features
template <typename BIN_TYPE, bool USE_MIN_BIN>
__global__ void GenDataToLeftBitVectorKernel_Categorical(
  const data_size_t num_data_in_leaf, const data_size_t* data_indices_in_leaf,
  const uint32_t* bitset, int bitset_len, const BIN_TYPE* column_data,
  // values from feature
  const uint32_t max_bin, const uint32_t min_bin, const int8_t mfb_offset,
  const uint8_t split_default_to_left,
  uint16_t* block_to_left_offset,
  data_size_t* block_to_left_offset_buffer, data_size_t* block_to_right_offset_buffer) {
  __shared__ uint16_t shared_mem_buffer[WARPSIZE];
  uint16_t thread_to_left_offset_cnt = 0;
  const unsigned int local_data_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (local_data_index < num_data_in_leaf) {
    const unsigned int global_data_index = data_indices_in_leaf[local_data_index];
    const uint32_t bin = static_cast<uint32_t>(column_data[global_data_index]);
    if (USE_MIN_BIN && (bin < min_bin || bin > max_bin)) {
      thread_to_left_offset_cnt = split_default_to_left;
    } else if (!USE_MIN_BIN && bin == 0) {
      thread_to_left_offset_cnt = split_default_to_left;
    } else if (CUDAFindInBitset(bitset, bitset_len, bin - min_bin + mfb_offset)) {
      thread_to_left_offset_cnt = 1;
    }
  }
  __syncthreads();
  PrepareOffset(num_data_in_leaf, block_to_left_offset + blockIdx.x * blockDim.x, block_to_left_offset_buffer, block_to_right_offset_buffer,
    thread_to_left_offset_cnt, shared_mem_buffer);
}

#define GenBitVector_Categorical_ARGS \
  num_data_in_leaf, data_indices_in_leaf, \
  bitset, bitset_len, \
  column_data, max_bin, min_bin, mfb_offset, split_default_to_left, \
  cuda_block_to_left_offset_.RawData(), cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData()

#define UpdateDataIndexToLeafIndex_Categorical_ARGS \
  num_data_in_leaf, data_indices_in_leaf, \
  bitset, bitset_len, \
  column_data, max_bin, min_bin, mfb_offset,  \
  cuda_data_index_to_leaf_index_.RawData(), left_leaf_index, right_leaf_index, default_leaf_index

void CUDADataPartition::LaunchGenDataToLeftBitVectorCategoricalKernel(
  const data_size_t num_data_in_leaf,
  const int split_feature_index,
  const uint32_t* bitset,
  const int bitset_len,
  const uint8_t split_default_left,
  const data_size_t leaf_data_start,
  const int left_leaf_index,
  const int right_leaf_index) {
  const data_size_t* data_indices_in_leaf = cuda_data_indices_.RawData() + leaf_data_start;
  const int column_index = cuda_column_data_->feature_to_column(split_feature_index);
  const uint8_t bit_type = cuda_column_data_->column_bit_type(column_index);
  const bool is_single_feature_in_column = is_single_feature_in_column_[split_feature_index];
  const uint32_t min_bin = is_single_feature_in_column ? 1 : cuda_column_data_->feature_min_bin(split_feature_index);
  const uint32_t max_bin = cuda_column_data_->feature_max_bin(split_feature_index);
  const uint32_t most_freq_bin = cuda_column_data_->feature_most_freq_bin(split_feature_index);
  const uint32_t default_bin = cuda_column_data_->feature_default_bin(split_feature_index);
  const void* column_data_pointer = cuda_column_data_->GetColumnData(column_index);
  const int8_t mfb_offset = static_cast<int8_t>(most_freq_bin == 0);
  std::vector<uint32_t> host_bitset(bitset_len, 0);
  CopyFromCUDADeviceToHost<uint32_t>(host_bitset.data(), bitset, bitset_len, __FILE__, __LINE__);
  uint8_t split_default_to_left = 0;
  int default_leaf_index = right_leaf_index;
  if (most_freq_bin > 0 && Common::FindInBitset(host_bitset.data(), bitset_len, most_freq_bin)) {
    split_default_to_left = 1;
    default_leaf_index = left_leaf_index;
  }
  if (bit_type == 8) {
    const uint8_t* column_data = reinterpret_cast<const uint8_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint8_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint8_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint8_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint8_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  } else if (bit_type == 16) {
    const uint16_t* column_data = reinterpret_cast<const uint16_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint16_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint16_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint16_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint16_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  } else if (bit_type == 32) {
    const uint32_t* column_data = reinterpret_cast<const uint32_t*>(column_data_pointer);
    if (is_single_feature_in_column) {
      GenDataToLeftBitVectorKernel_Categorical<uint32_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint32_t, false><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    } else {
      GenDataToLeftBitVectorKernel_Categorical<uint32_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[0]>>>(GenBitVector_Categorical_ARGS);
      UpdateDataIndexToLeafIndexKernel_Categorical<uint32_t, true><<<grid_dim_, block_dim_, 0, cuda_streams_[3]>>>(UpdateDataIndexToLeafIndex_Categorical_ARGS);
    }
  }
}

#undef GenBitVector_Categorical_ARGS
#undef UpdateDataIndexToLeafIndex_Categorical_ARGS

__global__ void AggregateBlockOffsetKernel0(
  const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const data_size_t num_blocks) {
  __shared__ uint32_t shared_mem_buffer[WARPSIZE];
  __shared__ uint32_t to_left_total_count;
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index];
  const unsigned int blockDim_x = blockDim.x;
  const unsigned int threadIdx_x = threadIdx.x;
  const data_size_t num_blocks_plus_1 = num_blocks + 1;
  const uint32_t num_blocks_per_thread = (num_blocks_plus_1 + blockDim_x - 1) / blockDim_x;
  const uint32_t remain = num_blocks_plus_1 - ((num_blocks_per_thread - 1) * blockDim_x);
  const uint32_t remain_offset = remain * num_blocks_per_thread;
  uint32_t thread_start_block_index = 0;
  uint32_t thread_end_block_index = 0;
  if (threadIdx_x < remain) {
    thread_start_block_index = threadIdx_x * num_blocks_per_thread;
    thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread, num_blocks_plus_1);
  } else {
    thread_start_block_index = remain_offset + (num_blocks_per_thread - 1) * (threadIdx_x - remain);
    thread_end_block_index = min(thread_start_block_index + num_blocks_per_thread - 1, num_blocks_plus_1);
  }
  if (threadIdx.x == 0) {
    block_to_right_offset_buffer[0] = 0;
  }
  __syncthreads();
  for (uint32_t block_index = thread_start_block_index + 1; block_index < thread_end_block_index; ++block_index) {
    block_to_left_offset_buffer[block_index] += block_to_left_offset_buffer[block_index - 1];
    block_to_right_offset_buffer[block_index] += block_to_right_offset_buffer[block_index - 1];
  }
  __syncthreads();
  uint32_t block_to_left_offset = 0;
  uint32_t block_to_right_offset = 0;
  if (thread_start_block_index < thread_end_block_index && thread_start_block_index > 1) {
    block_to_left_offset = block_to_left_offset_buffer[thread_start_block_index - 1];
    block_to_right_offset = block_to_right_offset_buffer[thread_start_block_index - 1];
  }
  block_to_left_offset = ShufflePrefixSum<uint32_t>(block_to_left_offset, shared_mem_buffer);
  __syncthreads();
  block_to_right_offset = ShufflePrefixSum<uint32_t>(block_to_right_offset, shared_mem_buffer);
  if (threadIdx_x == blockDim_x - 1) {
    to_left_total_count = block_to_left_offset + block_to_left_offset_buffer[num_blocks];
  }
  __syncthreads();
  const uint32_t to_left_thread_block_offset = block_to_left_offset;
  const uint32_t to_right_thread_block_offset = block_to_right_offset + to_left_total_count;
  for (uint32_t block_index = thread_start_block_index; block_index < thread_end_block_index; ++block_index) {
    block_to_left_offset_buffer[block_index] += to_left_thread_block_offset;
    block_to_right_offset_buffer[block_index] += to_right_thread_block_offset;
  }
  __syncthreads();
  if (blockIdx.x == 0 && threadIdx.x == 0) {
    const data_size_t old_leaf_data_end = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[left_leaf_index] = cuda_leaf_data_start[left_leaf_index] + static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_num_data[left_leaf_index] = static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_data_start[right_leaf_index] = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[right_leaf_index] = old_leaf_data_end;
    cuda_leaf_num_data[right_leaf_index] = num_data_in_leaf - static_cast<data_size_t>(to_left_total_count);
  }
}

__global__ void AggregateBlockOffsetKernel1(
  const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const data_size_t num_blocks) {
  __shared__ uint32_t shared_mem_buffer[WARPSIZE];
  __shared__ uint32_t to_left_total_count;
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index];
  const unsigned int threadIdx_x = threadIdx.x;
  uint32_t block_to_left_offset = 0;
  uint32_t block_to_right_offset = 0;
  if (threadIdx_x < static_cast<unsigned int>(num_blocks)) {
    block_to_left_offset = block_to_left_offset_buffer[threadIdx_x + 1];
    block_to_right_offset = block_to_right_offset_buffer[threadIdx_x + 1];
  }
  block_to_left_offset = ShufflePrefixSum<uint32_t>(block_to_left_offset, shared_mem_buffer);
  __syncthreads();
  block_to_right_offset = ShufflePrefixSum<uint32_t>(block_to_right_offset, shared_mem_buffer);
  if (threadIdx.x == blockDim.x - 1) {
    to_left_total_count = block_to_left_offset;
  }
  __syncthreads();
  if (threadIdx_x < static_cast<unsigned int>(num_blocks)) {
    block_to_left_offset_buffer[threadIdx_x + 1] = block_to_left_offset;
    block_to_right_offset_buffer[threadIdx_x + 1] = block_to_right_offset + to_left_total_count;
  }
  if (threadIdx_x == 0) {
    block_to_right_offset_buffer[0] = to_left_total_count;
  }
  __syncthreads();
  if (blockIdx.x == 0 && threadIdx.x == 0) {
    const data_size_t old_leaf_data_end = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[left_leaf_index] = cuda_leaf_data_start[left_leaf_index] + static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_num_data[left_leaf_index] = static_cast<data_size_t>(to_left_total_count);
    cuda_leaf_data_start[right_leaf_index] = cuda_leaf_data_end[left_leaf_index];
    cuda_leaf_data_end[right_leaf_index] = old_leaf_data_end;
    cuda_leaf_num_data[right_leaf_index] = num_data_in_leaf - static_cast<data_size_t>(to_left_total_count);
  }
}

template <bool USE_NCCL, bool USE_GRAD_DISCRETIZED>
__global__ void SplitTreeStructureKernel(const int left_leaf_index,
  const int right_leaf_index,
  data_size_t* block_to_left_offset_buffer,
  data_size_t* block_to_right_offset_buffer, data_size_t* cuda_leaf_data_start,
  data_size_t* cuda_leaf_data_end, data_size_t* cuda_leaf_num_data, const data_size_t* cuda_data_indices,
  const CUDASplitInfo* best_split_info,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  const int num_total_bin,
  hist_t* cuda_hist, hist_t** cuda_hist_pool,
  double* cuda_leaf_output,
  int* cuda_split_info_buffer) {
  const unsigned int to_left_total_cnt = cuda_leaf_num_data[left_leaf_index];
  double* cuda_split_info_buffer_for_hessians = reinterpret_cast<double*>(cuda_split_info_buffer + 8);
  const unsigned int global_thread_index = blockIdx.x * blockDim.x + threadIdx.x;
  if (global_thread_index == 0) {
    cuda_leaf_output[left_leaf_index] = best_split_info->left_value;
  } else if (global_thread_index == 1) {
    cuda_leaf_output[right_leaf_index] = best_split_info->right_value;
  } else if (global_thread_index == 2) {
    cuda_split_info_buffer[0] = left_leaf_index;
  } else if (global_thread_index == 3) {
    cuda_split_info_buffer[1] = cuda_leaf_num_data[left_leaf_index];
  } else if (global_thread_index == 4) {
    cuda_split_info_buffer[2] = cuda_leaf_data_start[left_leaf_index];
  } else if (global_thread_index == 5) {
    cuda_split_info_buffer[3] = right_leaf_index;
  } else if (global_thread_index == 6) {
    cuda_split_info_buffer[4] = cuda_leaf_num_data[right_leaf_index];
  } else if (global_thread_index == 7) {
    cuda_split_info_buffer[5] = cuda_leaf_data_start[right_leaf_index];
  } else if (global_thread_index == 8) {
    cuda_split_info_buffer_for_hessians[0] = best_split_info->left_sum_hessians;
    cuda_split_info_buffer_for_hessians[2] = best_split_info->left_sum_gradients;
  } else if (global_thread_index == 9) {
    cuda_split_info_buffer_for_hessians[1] = best_split_info->right_sum_hessians;
    cuda_split_info_buffer_for_hessians[3] = best_split_info->right_sum_gradients;
  }

  bool left_is_smaller = USE_NCCL ?
    cuda_split_info_buffer[16] < cuda_split_info_buffer[17] :
    cuda_leaf_num_data[left_leaf_index] < cuda_leaf_num_data[right_leaf_index];

  if (left_is_smaller) {
    if (global_thread_index == 0) {
      hist_t* parent_hist_ptr = cuda_hist_pool[left_leaf_index];
      cuda_hist_pool[right_leaf_index] = parent_hist_ptr;
      cuda_hist_pool[left_leaf_index] = USE_GRAD_DISCRETIZED ?
        cuda_hist + right_leaf_index * num_total_bin :
        cuda_hist + 2 * right_leaf_index * num_total_bin;
      smaller_leaf_splits->hist_in_leaf = cuda_hist_pool[left_leaf_index];
      larger_leaf_splits->hist_in_leaf = cuda_hist_pool[right_leaf_index];
    } else if (global_thread_index == 1) {
      smaller_leaf_splits->sum_of_gradients = best_split_info->left_sum_gradients;
    } else if (global_thread_index == 2) {
      smaller_leaf_splits->sum_of_hessians = best_split_info->left_sum_hessians;
    } else if (global_thread_index == 3) {
      smaller_leaf_splits->num_data_in_leaf = to_left_total_cnt;
    } else if (global_thread_index == 4) {
      smaller_leaf_splits->gain = best_split_info->left_gain;
    } else if (global_thread_index == 5) {
      smaller_leaf_splits->leaf_value = best_split_info->left_value;
    } else if (global_thread_index == 6) {
      smaller_leaf_splits->data_indices_in_leaf = cuda_data_indices;
    } else if (global_thread_index == 7) {
      larger_leaf_splits->leaf_index = right_leaf_index;
    } else if (global_thread_index == 8) {
      larger_leaf_splits->sum_of_gradients = best_split_info->right_sum_gradients;
    } else if (global_thread_index == 9) {
      larger_leaf_splits->sum_of_hessians = best_split_info->right_sum_hessians;
    } else if (global_thread_index == 10) {
      larger_leaf_splits->num_data_in_leaf = cuda_leaf_num_data[right_leaf_index];
    } else if (global_thread_index == 11) {
      larger_leaf_splits->gain = best_split_info->right_gain;
    } else if (global_thread_index == 12) {
      larger_leaf_splits->leaf_value = best_split_info->right_value;
    } else if (global_thread_index == 13) {
      larger_leaf_splits->data_indices_in_leaf = cuda_data_indices + cuda_leaf_num_data[left_leaf_index];
    } else if (global_thread_index == 14) {
      cuda_split_info_buffer[6] = left_leaf_index;
    } else if (global_thread_index == 15) {
      cuda_split_info_buffer[7] = right_leaf_index;
    } else if (global_thread_index == 16) {
      smaller_leaf_splits->leaf_index = left_leaf_index;
    }
  } else {
    if (global_thread_index == 0) {
      larger_leaf_splits->leaf_index = left_leaf_index;
    } else if (global_thread_index == 1) {
      larger_leaf_splits->sum_of_gradients = best_split_info->left_sum_gradients;
    } else if (global_thread_index == 2) {
      larger_leaf_splits->sum_of_hessians = best_split_info->left_sum_hessians;
    } else if (global_thread_index == 3) {
      larger_leaf_splits->num_data_in_leaf = to_left_total_cnt;
    } else if (global_thread_index == 4) {
      larger_leaf_splits->gain = best_split_info->left_gain;
    } else if (global_thread_index == 5) {
      larger_leaf_splits->leaf_value = best_split_info->left_value;
    } else if (global_thread_index == 6) {
      larger_leaf_splits->data_indices_in_leaf = cuda_data_indices;
    } else if (global_thread_index == 7) {
      smaller_leaf_splits->leaf_index = right_leaf_index;
    } else if (global_thread_index == 8) {
      smaller_leaf_splits->sum_of_gradients = best_split_info->right_sum_gradients;
    } else if (global_thread_index == 9) {
      smaller_leaf_splits->sum_of_hessians = best_split_info->right_sum_hessians;
    } else if (global_thread_index == 10) {
      smaller_leaf_splits->num_data_in_leaf = cuda_leaf_num_data[right_leaf_index];
    } else if (global_thread_index == 11) {
      smaller_leaf_splits->gain = best_split_info->right_gain;
    } else if (global_thread_index == 12) {
      smaller_leaf_splits->leaf_value = best_split_info->right_value;
    } else if (global_thread_index == 13) {
      smaller_leaf_splits->data_indices_in_leaf = cuda_data_indices + cuda_leaf_num_data[left_leaf_index];
    } else if (global_thread_index == 14) {
      cuda_hist_pool[right_leaf_index] = cuda_hist + 2 * right_leaf_index * num_total_bin;
      smaller_leaf_splits->hist_in_leaf = cuda_hist_pool[right_leaf_index];
    } else if (global_thread_index == 15) {
      larger_leaf_splits->hist_in_leaf = cuda_hist_pool[left_leaf_index];
    } else if (global_thread_index == 16) {
      cuda_split_info_buffer[6] = right_leaf_index;
    } else if (global_thread_index == 17) {
      cuda_split_info_buffer[7] = left_leaf_index;
    }
  }
}

__global__ void SplitInnerKernel(const int left_leaf_index, const int right_leaf_index,
  const data_size_t* cuda_leaf_data_start, const data_size_t* cuda_leaf_num_data,
  const data_size_t* cuda_data_indices,
  const data_size_t* block_to_left_offset_buffer, const data_size_t* block_to_right_offset_buffer,
  const uint16_t* block_to_left_offset, data_size_t* out_data_indices_in_leaf) {
  const data_size_t leaf_num_data_offset = cuda_leaf_data_start[left_leaf_index];
  const data_size_t num_data_in_leaf = cuda_leaf_num_data[left_leaf_index] + cuda_leaf_num_data[right_leaf_index];
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const unsigned int global_thread_index = blockIdx.x * blockDim_x + threadIdx_x;
  const data_size_t* cuda_data_indices_in_leaf = cuda_data_indices + leaf_num_data_offset;
  const uint16_t* block_to_left_offset_ptr = block_to_left_offset + blockIdx.x * blockDim_x;
  const uint32_t to_right_block_offset = block_to_right_offset_buffer[blockIdx.x];
  const uint32_t to_left_block_offset = block_to_left_offset_buffer[blockIdx.x];
  data_size_t* left_out_data_indices_in_leaf = out_data_indices_in_leaf + to_left_block_offset;
  data_size_t* right_out_data_indices_in_leaf = out_data_indices_in_leaf + to_right_block_offset;
  if (static_cast<data_size_t>(global_thread_index) < num_data_in_leaf) {
    const uint32_t thread_to_left_offset = (threadIdx_x == 0 ? 0 : block_to_left_offset_ptr[threadIdx_x - 1]);
    const bool to_left = block_to_left_offset_ptr[threadIdx_x] > thread_to_left_offset;
    if (to_left) {
      left_out_data_indices_in_leaf[thread_to_left_offset] = cuda_data_indices_in_leaf[global_thread_index];
    } else {
      const uint32_t thread_to_right_offset = threadIdx.x - thread_to_left_offset;
      right_out_data_indices_in_leaf[thread_to_right_offset] = cuda_data_indices_in_leaf[global_thread_index];
    }
  }
}

__global__ void CopyDataIndicesKernel(
  const data_size_t num_data_in_leaf,
  const data_size_t* out_data_indices_in_leaf,
  data_size_t* cuda_data_indices) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int global_thread_index = blockIdx.x * blockDim.x + threadIdx_x;
  if (global_thread_index < num_data_in_leaf) {
    cuda_data_indices[global_thread_index] = out_data_indices_in_leaf[global_thread_index];
  }
}

void CUDADataPartition::LaunchSplitInnerKernel(
  const data_size_t num_data_in_leaf,
  const CUDASplitInfo* best_split_info,
  const int left_leaf_index,
  const int right_leaf_index,
  // for leaf splits information update
  CUDALeafSplitsStruct* smaller_leaf_splits,
  CUDALeafSplitsStruct* larger_leaf_splits,
  data_size_t* left_leaf_num_data_ref,
  data_size_t* right_leaf_num_data_ref,
  data_size_t* left_leaf_start_ref,
  data_size_t* right_leaf_start_ref,
  double* left_leaf_sum_of_hessians_ref,
  double* right_leaf_sum_of_hessians_ref,
  double* left_leaf_sum_of_gradients_ref,
  double* right_leaf_sum_of_gradients_ref,
  data_size_t* global_left_leaf_num_data,
  data_size_t* global_right_leaf_num_data) {
  int num_blocks_final_ref = grid_dim_ - 1;
  int num_blocks_final_aligned = 1;
  while (num_blocks_final_ref > 0) {
    num_blocks_final_aligned <<= 1;
    num_blocks_final_ref >>= 1;
  }
  global_timer.Start("CUDADataPartition::AggregateBlockOffsetKernel");

  if (grid_dim_ > AGGREGATE_BLOCK_SIZE_DATA_PARTITION) {
    AggregateBlockOffsetKernel0<<<1, AGGREGATE_BLOCK_SIZE_DATA_PARTITION, 0, cuda_streams_[0]>>>(
      left_leaf_index,
      right_leaf_index,
      cuda_block_data_to_left_offset_.RawData(),
      cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(),
      cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
      grid_dim_);
  } else {
    AggregateBlockOffsetKernel1<<<1, num_blocks_final_aligned, 0, cuda_streams_[0]>>>(
      left_leaf_index,
      right_leaf_index,
      cuda_block_data_to_left_offset_.RawData(),
      cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(),
      cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
      grid_dim_);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::AggregateBlockOffsetKernel");

  if (nccl_communicator_ != nullptr) {
    NCCLGroupStart();
    NCCLAllReduce<data_size_t>(
      cuda_leaf_num_data_.RawData() + left_leaf_index,
      cuda_split_info_buffer_.RawData() + 16,
      1, ncclInt32, ncclSum, nccl_communicator_, cuda_streams_[0]);
      NCCLAllReduce<data_size_t>(
        cuda_leaf_num_data_.RawData() + right_leaf_index,
        cuda_split_info_buffer_.RawData() + 17,
        1, ncclInt32, ncclSum, nccl_communicator_, cuda_streams_[0]);
    NCCLGroupEnd();
  }

  global_timer.Start("CUDADataPartition::SplitInnerKernel");
  SplitInnerKernel<<<grid_dim_, block_dim_, 0, cuda_streams_[1]>>>(
    left_leaf_index, right_leaf_index, cuda_leaf_data_start_.RawData(), cuda_leaf_num_data_.RawData(), cuda_data_indices_.RawData(),
    cuda_block_data_to_left_offset_.RawData(), cuda_block_data_to_right_offset_.RawData(), cuda_block_to_left_offset_.RawData(),
    cuda_out_data_indices_in_leaf_.RawData());
  global_timer.Stop("CUDADataPartition::SplitInnerKernel");
  SynchronizeCUDADevice(__FILE__, __LINE__);

  global_timer.Start("CUDADataPartition::SplitTreeStructureKernel");

#define SPLIT_TREE_ARGS \
  left_leaf_index, right_leaf_index, \
  cuda_block_data_to_left_offset_.RawData(), \
  cuda_block_data_to_right_offset_.RawData(), cuda_leaf_data_start_.RawData(), cuda_leaf_data_end_.RawData(), \
  cuda_leaf_num_data_.RawData(), cuda_out_data_indices_in_leaf_.RawData(), \
  best_split_info, \
  smaller_leaf_splits, \
  larger_leaf_splits, \
  num_total_bin_, \
  cuda_hist_, \
  cuda_hist_pool_.RawData(), \
  cuda_leaf_output_.RawData(), cuda_split_info_buffer_.RawData()

  if (nccl_communicator_ != nullptr) {
    if (use_quantized_grad_) {
      SplitTreeStructureKernel<true, true><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    } else {
      SplitTreeStructureKernel<true, false><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    }
  } else {
    if (use_quantized_grad_) {
      SplitTreeStructureKernel<false, true><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    } else {
      SplitTreeStructureKernel<false, false><<<4, 5, 0, cuda_streams_[0]>>>(SPLIT_TREE_ARGS);
    }
  }

#undef SPLIT_TREE_ARGS
  global_timer.Stop("CUDADataPartition::SplitTreeStructureKernel");
  std::vector<int> cpu_split_info_buffer(18);
  const double* cpu_sum_hessians_info = reinterpret_cast<const double*>(cpu_split_info_buffer.data() + 8);
  global_timer.Start("CUDADataPartition::CopyFromCUDADeviceToHostAsync");
  CopyFromCUDADeviceToHostAsync<int>(cpu_split_info_buffer.data(), cuda_split_info_buffer_.RawData(), 18, cuda_streams_[0], __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::CopyFromCUDADeviceToHostAsync");
  const data_size_t left_leaf_num_data = cpu_split_info_buffer[1];
  const data_size_t left_leaf_data_start = cpu_split_info_buffer[2];
  const data_size_t right_leaf_num_data = cpu_split_info_buffer[4];
  global_timer.Start("CUDADataPartition::CopyDataIndicesKernel");
  CopyDataIndicesKernel<<<grid_dim_, block_dim_, 0, cuda_streams_[2]>>>(
    left_leaf_num_data + right_leaf_num_data, cuda_out_data_indices_in_leaf_.RawData(), cuda_data_indices_.RawData() + left_leaf_data_start);
  global_timer.Stop("CUDADataPartition::CopyDataIndicesKernel");
  const data_size_t right_leaf_data_start = cpu_split_info_buffer[5];
  *left_leaf_num_data_ref = left_leaf_num_data;
  *left_leaf_start_ref = left_leaf_data_start;
  *right_leaf_num_data_ref = right_leaf_num_data;
  *right_leaf_start_ref = right_leaf_data_start;
  *left_leaf_sum_of_hessians_ref = cpu_sum_hessians_info[0];
  *right_leaf_sum_of_hessians_ref = cpu_sum_hessians_info[1];
  *left_leaf_sum_of_gradients_ref = cpu_sum_hessians_info[2];
  *right_leaf_sum_of_gradients_ref = cpu_sum_hessians_info[3];
  if (nccl_communicator_ != nullptr) {
    *global_left_leaf_num_data = cpu_split_info_buffer[16];
    *global_right_leaf_num_data = cpu_split_info_buffer[17];
  }
}

template <bool USE_BAGGING>
__global__ void AddPredictionToScoreKernel(
  const data_size_t* data_indices_in_leaf,
  const double* leaf_value, double* cuda_scores,
  const int* cuda_data_index_to_leaf_index, const data_size_t num_data) {
  const unsigned int threadIdx_x = threadIdx.x;
  const unsigned int blockIdx_x = blockIdx.x;
  const unsigned int blockDim_x = blockDim.x;
  const data_size_t local_data_index = static_cast<data_size_t>(blockIdx_x * blockDim_x + threadIdx_x);
  if (local_data_index < num_data) {
    if (USE_BAGGING) {
      const data_size_t global_data_index = data_indices_in_leaf[local_data_index];
      const int leaf_index = cuda_data_index_to_leaf_index[global_data_index];
      const double leaf_prediction_value = leaf_value[leaf_index];
      cuda_scores[global_data_index] += leaf_prediction_value;
    } else {
      const int leaf_index = cuda_data_index_to_leaf_index[local_data_index];
      const double leaf_prediction_value = leaf_value[leaf_index];
      cuda_scores[local_data_index] += leaf_prediction_value;
    }
  }
}

void CUDADataPartition::LaunchAddPredictionToScoreKernel(const double* leaf_value, double* cuda_scores) {
  global_timer.Start("CUDADataPartition::AddPredictionToScoreKernel");
  const data_size_t num_data_in_root = root_num_data();
  const int num_blocks = (num_data_in_root + FILL_INDICES_BLOCK_SIZE_DATA_PARTITION - 1) / FILL_INDICES_BLOCK_SIZE_DATA_PARTITION;
  if (use_bagging_) {
    AddPredictionToScoreKernel<true><<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
      cuda_data_indices_.RawData(), leaf_value, cuda_scores, cuda_data_index_to_leaf_index_.RawData(), num_data_in_root);
  } else {
    AddPredictionToScoreKernel<false><<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
      cuda_data_indices_.RawData(), leaf_value, cuda_scores, cuda_data_index_to_leaf_index_.RawData(), num_data_in_root);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  global_timer.Stop("CUDADataPartition::AddPredictionToScoreKernel");
}

__global__ void RenewDiscretizedTreeLeavesKernel(
  const score_t* gradients,
  const score_t* hessians,
  const data_size_t* data_indices,
  const data_size_t* leaf_data_start,
  const data_size_t* leaf_num_data,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer,
  double* leaf_values) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const int leaf_index = static_cast<int>(blockIdx.x);
  const data_size_t* data_indices_in_leaf = data_indices + leaf_data_start[leaf_index];
  const data_size_t num_data_in_leaf = leaf_num_data[leaf_index];
  double sum_gradients = 0.0f;
  double sum_hessians = 0.0f;
  for (data_size_t inner_data_index = static_cast<int>(threadIdx.x);
    inner_data_index < num_data_in_leaf; inner_data_index += static_cast<int>(blockDim.x)) {
    const data_size_t data_index = data_indices_in_leaf[inner_data_index];
    const score_t gradient = gradients[data_index];
    const score_t hessian = hessians[data_index];
    sum_gradients += static_cast<double>(gradient);
    sum_hessians += static_cast<double>(hessian);
  }
  sum_gradients = ShuffleReduceSum<double>(sum_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  sum_hessians = ShuffleReduceSum<double>(sum_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    leaf_grad_stat_buffer[leaf_index] = sum_gradients;
    leaf_hess_stat_buffer[leaf_index] = sum_hessians;
  }
}

void CUDADataPartition::LaunchReduceLeafGradStat(
  const score_t* gradients, const score_t* hessians,
  CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const {
  const int num_blocks = tree->num_leaves();
  RenewDiscretizedTreeLeavesKernel<<<num_blocks, FILL_INDICES_BLOCK_SIZE_DATA_PARTITION>>>(
    gradients,
    hessians,
    cuda_data_indices_.RawData(),
    cuda_leaf_data_start_.RawData(),
    cuda_leaf_num_data_.RawData(),
    leaf_grad_stat_buffer,
    leaf_hess_state_buffer,
    tree->cuda_leaf_value_ref());
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_data_partition.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>

#include <vector>

#include <LightGBM/cuda/cuda_column_data.hpp>
#include <LightGBM/cuda/cuda_split_info.hpp>
#include <LightGBM/cuda/cuda_tree.hpp>

#include "cuda_leaf_splits.hpp"

#define FILL_INDICES_BLOCK_SIZE_DATA_PARTITION (1024)
#define SPLIT_INDICES_BLOCK_SIZE_DATA_PARTITION (1024)
#define AGGREGATE_BLOCK_SIZE_DATA_PARTITION (1024)

namespace LightGBM {

class CUDADataPartition: public NCCLInfo {
 public:
  CUDADataPartition(
    const Dataset* train_data,
    const int num_total_bin,
    const int num_leaves,
    const int num_threads,
    const bool use_quantized_grad,
    hist_t* cuda_hist);

  ~CUDADataPartition();

  void Init();

  void BeforeTrain();

  void Split(
    // input best split info
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    const int leaf_best_split_feature,
    const uint32_t leaf_best_split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t leaf_best_split_default_left,
    const data_size_t num_data_in_leaf,
    const data_size_t leaf_data_start,
    // for leaf information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  void UpdateTrainScore(const Tree* tree, double* cuda_scores);

  void SetUsedDataIndices(const data_size_t* used_indices, const data_size_t num_used_indices);

  void SetBaggingSubset(const Dataset* subset);

  void ResetTrainingData(const Dataset* train_data, const int num_total_bin, hist_t* cuda_hist);

  void ResetConfig(const Config* config, hist_t* cuda_hist);

  void ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves);

  void ReduceLeafGradStat(
    const score_t* gradients, const score_t* hessians,
    CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const;

  data_size_t root_num_data() const {
    if (use_bagging_) {
      return num_used_indices_;
    } else {
      return num_data_;
    }
  }

  const data_size_t* cuda_data_indices() const { return cuda_data_indices_.RawData(); }

  const data_size_t* cuda_leaf_num_data() const { return cuda_leaf_num_data_.RawData(); }

  const data_size_t* cuda_leaf_data_start() const { return cuda_leaf_data_start_.RawData(); }

  const int* cuda_data_index_to_leaf_index() const { return cuda_data_index_to_leaf_index_.RawData(); }

  bool use_bagging() const { return use_bagging_; }

 private:
  void CalcBlockDim(const data_size_t num_data_in_leaf);

  void GenDataToLeftBitVector(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint32_t* categorical_bitset,
    const int categorical_bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

  void SplitInner(
    // input best split info
    const data_size_t num_data_in_leaf,
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    // for leaf splits information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  // kernel launch functions
  void LaunchFillDataIndicesBeforeTrain();

  void LaunchSplitInnerKernel(
    // input best split info
    const data_size_t num_data_in_leaf,
    const CUDASplitInfo* best_split_info,
    const int left_leaf_index,
    const int right_leaf_index,
    // for leaf splits information update
    CUDALeafSplitsStruct* smaller_leaf_splits,
    CUDALeafSplitsStruct* larger_leaf_splits,
    // gather information for CPU, used for launching kernels
    data_size_t* left_leaf_num_data,
    data_size_t* right_leaf_num_data,
    data_size_t* left_leaf_start,
    data_size_t* right_leaf_start,
    double* left_leaf_sum_of_hessians,
    double* right_leaf_sum_of_hessians,
    double* left_leaf_sum_of_gradients,
    double* right_leaf_sum_of_gradients,
    data_size_t* global_left_leaf_num_data,
    data_size_t* global_right_leaf_num_data);

  void LaunchGenDataToLeftBitVectorKernel(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t split_threshold,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

  void LaunchGenDataToLeftBitVectorCategoricalKernel(
    const data_size_t num_data_in_leaf,
    const int split_feature_index,
    const uint32_t* bitset,
    const int bitset_len,
    const uint8_t split_default_left,
    const data_size_t leaf_data_start,
    const int left_leaf_index,
    const int right_leaf_index);

#define GenDataToLeftBitVectorKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin, \
  const uint32_t min_bin, \
  const uint8_t split_default_to_left, \
  const uint8_t split_missing_default_to_left

  template <typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool missing_is_zero,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner0(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner1(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner2(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool mfb_is_na,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner3(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool max_bin_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
  void LaunchGenDataToLeftBitVectorKernelInner4(
    GenDataToLeftBitVectorKernel_PARAMS,
    const bool is_single_feature_in_column);

#undef GenDataToLeftBitVectorKernel_PARAMS

#define UpdateDataIndexToLeafIndexKernel_PARAMS \
  const BIN_TYPE* column_data, \
  const data_size_t num_data_in_leaf, \
  const data_size_t* data_indices_in_leaf, \
  const uint32_t th, \
  const uint32_t t_zero_bin, \
  const uint32_t max_bin_ref, \
  const uint32_t min_bin_ref, \
  const int left_leaf_index, \
  const int right_leaf_index, \
  const int default_leaf_index, \
  const int missing_default_leaf_index

  template <typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool missing_is_zero,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner0(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool missing_is_na,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner1(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool mfb_is_zero,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner2(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool mfb_is_na,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner3(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool max_to_left,
    const bool is_single_feature_in_column);

  template <bool MIN_IS_MAX, bool MISSING_IS_ZERO, bool MISSING_IS_NA, bool MFB_IS_ZERO, bool MFB_IS_NA, bool MAX_TO_LEFT, typename BIN_TYPE>
  void LaunchUpdateDataIndexToLeafIndexKernel_Inner4(
    UpdateDataIndexToLeafIndexKernel_PARAMS,
    const bool is_single_feature_in_column);

#undef UpdateDataIndexToLeafIndexKernel_PARAMS

  void LaunchAddPredictionToScoreKernel(const double* leaf_value, double* cuda_scores);

  void LaunchFillDataIndexToLeafIndex();

  void LaunchReduceLeafGradStat(
    const score_t* gradients, const score_t* hessians,
    CUDATree* tree, double* leaf_grad_stat_buffer, double* leaf_hess_state_buffer) const;

  // Host memory

  // dataset information
  /*! \brief number of training data */
  data_size_t num_data_;
  /*! \brief number of features in training data */
  int num_features_;
  /*! \brief number of total bins in training data */
  int num_total_bin_;
  /*! \brief bin data stored by column */
  const CUDAColumnData* cuda_column_data_;
  /*! \brief grid dimension when splitting one leaf */
  int grid_dim_;
  /*! \brief block dimension when splitting one leaf */
  int block_dim_;
  /*! \brief data indices used in this iteration */
  const data_size_t* used_indices_;
  /*! \brief marks whether a feature is a categorical feature */
  std::vector<bool> is_categorical_feature_;
  /*! \brief marks whether a feature is the only feature in its group */
  std::vector<bool> is_single_feature_in_column_;

  // config information
  /*! \brief maximum number of leaves in a tree */
  int num_leaves_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief whether to use quantized gradients */
  bool use_quantized_grad_;

  // per iteration information
  /*! \brief whether bagging is used in this iteration */
  bool use_bagging_;
  /*! \brief number of used data indices in this iteration */
  data_size_t num_used_indices_;

  // tree structure information
  /*! \brief current number of leaves in tree */
  int cur_num_leaves_;

  // split algorithm related
  /*! \brief maximum number of blocks to aggregate after finding bit vector by blocks */
  int max_num_split_indices_blocks_;

  // CUDA streams
  /*! \brief cuda streams used for asynchronizing kernel computing and memory copy */
  std::vector<cudaStream_t> cuda_streams_;


  // CUDA memory, held by this object

  // tree structure information
  /*! \brief data indices by leaf */
  CUDAVector<data_size_t> cuda_data_indices_;
  /*! \brief start position of each leaf in cuda_data_indices_ */
  CUDAVector<data_size_t> cuda_leaf_data_start_;
  /*! \brief end position of each leaf in cuda_data_indices_ */
  CUDAVector<data_size_t> cuda_leaf_data_end_;
  /*! \brief number of data in each leaf */
  CUDAVector<data_size_t> cuda_leaf_num_data_;
  /*! \brief records the histogram of each leaf */
  CUDAVector<hist_t*> cuda_hist_pool_;
  /*! \brief records the value of each leaf */
  CUDAVector<double> cuda_leaf_output_;

  // split data algorithm related
  CUDAVector<uint16_t> cuda_block_to_left_offset_;
  /*! \brief maps data index to leaf index, for adding scores to training data set */
  CUDAVector<int> cuda_data_index_to_leaf_index_;
  /*! \brief prefix sum of number of data going to left in all blocks */
  CUDAVector<data_size_t> cuda_block_data_to_left_offset_;
  /*! \brief prefix sum of number of data going to right in all blocks */
  CUDAVector<data_size_t> cuda_block_data_to_right_offset_;
  /*! \brief buffer for splitting data indices, will be copied back to cuda_data_indices_ after split */
  CUDAVector<data_size_t> cuda_out_data_indices_in_leaf_;

  // split tree structure algorithm related
  /*! \brief buffer to store split information, prepared to be copied to cpu */
  CUDAVector<int> cuda_split_info_buffer_;

  // dataset information
  /*! \brief number of data in training set, for initialization of cuda_leaf_num_data_ and cuda_leaf_data_end_ */
  CUDAVector<data_size_t> cuda_num_data_;


  // CUDA memory, held by other object

  // dataset information
  /*! \brief beginning of histograms, for initialization of cuda_hist_pool_ */
  hist_t* cuda_hist_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_DATA_PARTITION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_gradient_discretizer.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include <algorithm>

#include <LightGBM/cuda/cuda_algorithms.hpp>

#include "cuda_gradient_discretizer.hpp"

namespace LightGBM {

__global__ void ReduceMinMaxKernel(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians,
  score_t* grad_min_block_buffer,
  score_t* grad_max_block_buffer,
  score_t* hess_min_block_buffer,
  score_t* hess_max_block_buffer) {
  __shared__ score_t shared_mem_buffer[WARPSIZE];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  score_t grad_max_val = kMinScore;
  score_t grad_min_val = kMaxScore;
  score_t hess_max_val = kMinScore;
  score_t hess_min_val = kMaxScore;
  if (index < num_data) {
    grad_max_val = input_gradients[index];
    grad_min_val = input_gradients[index];
    hess_max_val = input_hessians[index];
    hess_min_val = input_hessians[index];
  }
  grad_min_val = ShuffleReduceMin<score_t>(grad_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  grad_max_val = ShuffleReduceMax<score_t>(grad_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_min_val = ShuffleReduceMin<score_t>(hess_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    grad_min_block_buffer[blockIdx.x] = grad_min_val;
    grad_max_block_buffer[blockIdx.x] = grad_max_val;
    hess_min_block_buffer[blockIdx.x] = hess_min_val;
    hess_max_block_buffer[blockIdx.x] = hess_max_val;
  }
}

__global__ void ReduceBlockMinMaxKernel(
  const int num_blocks,
  const int grad_discretize_bins,
  score_t* grad_min_block_buffer,
  score_t* grad_max_block_buffer,
  score_t* hess_min_block_buffer,
  score_t* hess_max_block_buffer) {
  __shared__ score_t shared_mem_buffer[WARPSIZE];
  score_t grad_max_val = kMinScore;
  score_t grad_min_val = kMaxScore;
  score_t hess_max_val = kMinScore;
  score_t hess_min_val = kMaxScore;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks; block_index += static_cast<int>(blockDim.x)) {
    grad_min_val = min(grad_min_val, grad_min_block_buffer[block_index]);
    grad_max_val = max(grad_max_val, grad_max_block_buffer[block_index]);
    hess_min_val = min(hess_min_val, hess_min_block_buffer[block_index]);
    hess_max_val = max(hess_max_val, hess_max_block_buffer[block_index]);
  }
  grad_min_val = ShuffleReduceMin<score_t>(grad_min_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  grad_max_val = ShuffleReduceMax<score_t>(grad_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  __syncthreads();
  hess_max_val = ShuffleReduceMax<score_t>(hess_max_val, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    const score_t grad_abs_max = max(fabs(grad_min_val), fabs(grad_max_val));
    const score_t hess_abs_max = max(fabs(hess_min_val), fabs(hess_max_val));
    grad_min_block_buffer[0] = 1.0f / (grad_abs_max / (grad_discretize_bins / 2));
    grad_max_block_buffer[0] = (grad_abs_max / (grad_discretize_bins / 2));
    hess_min_block_buffer[0] = 1.0f / (hess_abs_max / (grad_discretize_bins));
    hess_max_block_buffer[0] = (hess_abs_max / (grad_discretize_bins));
  }
}

template <bool STOCHASTIC_ROUNDING>
__global__ void DiscretizeGradientsKernel(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians,
  const score_t* grad_scale_ptr,
  const score_t* hess_scale_ptr,
  const int iter,
  const int* random_values_use_start,
  const score_t* gradient_random_values,
  const score_t* hessian_random_values,
  const int grad_discretize_bins,
  int8_t* output_gradients_and_hessians) {
  const int start = random_values_use_start[iter];
  const data_size_t index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  const score_t grad_scale = *grad_scale_ptr;
  const score_t hess_scale = *hess_scale_ptr;
  int16_t* output_gradients_and_hessians_ptr = reinterpret_cast<int16_t*>(output_gradients_and_hessians);
  if (index < num_data) {
    if (STOCHASTIC_ROUNDING) {
      const data_size_t index_offset = (index + start) % num_data;
      const score_t gradient = input_gradients[index];
      const score_t hessian = input_hessians[index];
      const score_t gradient_random_value = gradient_random_values[index_offset];
      const score_t hessian_random_value = hessian_random_values[index_offset];
      output_gradients_and_hessians_ptr[2 * index + 1] = gradient > 0.0f ?
        static_cast<int16_t>(gradient * grad_scale + gradient_random_value) :
        static_cast<int16_t>(gradient * grad_scale - gradient_random_value);
      output_gradients_and_hessians_ptr[2 * index] = static_cast<int16_t>(hessian * hess_scale + hessian_random_value);
    } else {
      const score_t gradient = input_gradients[index];
      const score_t hessian = input_hessians[index];
      output_gradients_and_hessians_ptr[2 * index + 1] = gradient > 0.0f ?
        static_cast<int16_t>(gradient * grad_scale + 0.5) :
        static_cast<int16_t>(gradient * grad_scale - 0.5);
      output_gradients_and_hessians_ptr[2 * index] = static_cast<int16_t>(hessian * hess_scale + 0.5);
    }
  }
}

void CUDAGradientDiscretizer::DiscretizeGradients(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians) {
  ReduceMinMaxKernel<<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(
    num_data, input_gradients, input_hessians,
    grad_min_block_buffer_.RawData(),
    grad_max_block_buffer_.RawData(),
    hess_min_block_buffer_.RawData(),
    hess_max_block_buffer_.RawData());
    SynchronizeCUDADevice(__FILE__, __LINE__);
  ReduceBlockMinMaxKernel<<<1, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(
    num_reduce_blocks_,
    num_grad_quant_bins_,
    grad_min_block_buffer_.RawData(),
    grad_max_block_buffer_.RawData(),
    hess_min_block_buffer_.RawData(),
    hess_max_block_buffer_.RawData());
    SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    SynchronizeCUDADevice(__FILE__, __LINE__);
    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<score_t>(grad_min_block_buffer_.RawDataReadOnly(), grad_min_block_buffer_.RawData(), 1, ncclFloat32, ncclMin, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(hess_min_block_buffer_.RawDataReadOnly(), hess_min_block_buffer_.RawData(), 1, ncclFloat32, ncclMin, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(grad_max_block_buffer_.RawDataReadOnly(), grad_max_block_buffer_.RawData(), 1, ncclFloat32, ncclMax, nccl_communicator_, cuda_stream);
    NCCLAllReduce<score_t>(hess_max_block_buffer_.RawDataReadOnly(), hess_max_block_buffer_.RawData(), 1, ncclFloat32, ncclMax, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
  }

  #define DiscretizeGradientsKernel_ARGS \
    num_data, \
    input_gradients, \
    input_hessians, \
    grad_min_block_buffer_.RawData(), \
    hess_min_block_buffer_.RawData(), \
    iter_, \
    random_values_use_start_.RawData(), \
    gradient_random_values_.RawData(), \
    hessian_random_values_.RawData(), \
    num_grad_quant_bins_, \
    discretized_gradients_and_hessians_.RawData()

  if (stochastic_rounding_) {
    DiscretizeGradientsKernel<true><<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(DiscretizeGradientsKernel_ARGS);
  } else {
    DiscretizeGradientsKernel<false><<<num_reduce_blocks_, CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE>>>(DiscretizeGradientsKernel_ARGS);
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  ++iter_;
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_gradient_discretizer.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_

#ifdef USE_CUDA

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <random>
#include <vector>

#include "cuda_leaf_splits.hpp"
#include "../gradient_discretizer.hpp"

namespace LightGBM {

#define CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE (1024)

class CUDAGradientDiscretizer: public GradientDiscretizer, public NCCLInfo {
 public:
  CUDAGradientDiscretizer(int num_grad_quant_bins, int num_trees, int random_seed, bool is_constant_hessian, bool stochastic_roudning):
    GradientDiscretizer(num_grad_quant_bins, num_trees, random_seed, is_constant_hessian, stochastic_roudning) {
  }

  ~CUDAGradientDiscretizer() {}

  void DiscretizeGradients(
    const data_size_t num_data,
    const score_t* input_gradients,
    const score_t* input_hessians) override;

  const int8_t* discretized_gradients_and_hessians() const override { return discretized_gradients_and_hessians_.RawData(); }

  double grad_scale() const override {
    Log::Fatal("grad_scale() of CUDAGradientDiscretizer should not be called.");
    return 0.0;
  }

  double hess_scale() const override {
    Log::Fatal("hess_scale() of CUDAGradientDiscretizer should not be called.");
    return 0.0;
  }

  const score_t* grad_scale_ptr() const { return grad_max_block_buffer_.RawData(); }

  const score_t* hess_scale_ptr() const { return hess_max_block_buffer_.RawData(); }

  void Init(const data_size_t num_data, const int num_leaves,
    const int num_features, const Dataset* train_data) override {
    GradientDiscretizer::Init(num_data, num_leaves, num_features, train_data);
    discretized_gradients_and_hessians_.Resize(num_data * 2);
    num_reduce_blocks_ = (num_data + CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE - 1) / CUDA_GRADIENT_DISCRETIZER_BLOCK_SIZE;
    grad_min_block_buffer_.Resize(num_reduce_blocks_);
    grad_max_block_buffer_.Resize(num_reduce_blocks_);
    hess_min_block_buffer_.Resize(num_reduce_blocks_);
    hess_max_block_buffer_.Resize(num_reduce_blocks_);
    random_values_use_start_.Resize(num_trees_);
    gradient_random_values_.Resize(num_data);
    hessian_random_values_.Resize(num_data);

    std::vector<score_t> gradient_random_values(num_data, 0.0f);
    std::vector<score_t> hessian_random_values(num_data, 0.0f);
    std::vector<int> random_values_use_start(num_trees_, 0);

    const int num_threads = OMP_NUM_THREADS();

    std::mt19937 random_values_use_start_eng = std::mt19937(random_seed_);
    std::uniform_int_distribution<data_size_t> random_values_use_start_dist = std::uniform_int_distribution<data_size_t>(0, num_data);
    for (int tree_index = 0; tree_index < num_trees_; ++tree_index) {
      random_values_use_start[tree_index] = random_values_use_start_dist(random_values_use_start_eng);
    }

    int num_blocks = 0;
    data_size_t block_size = 0;
    Threading::BlockInfo<data_size_t>(num_data, 512, &num_blocks, &block_size);
    #pragma omp parallel for schedule(static, 1) num_threads(num_threads)
    for (int thread_id = 0; thread_id < num_blocks; ++thread_id) {
      const data_size_t start = thread_id * block_size;
      const data_size_t end = std::min(start + block_size, num_data);
      std::mt19937 gradient_random_values_eng(random_seed_ + thread_id);
      std::uniform_real_distribution<double> gradient_random_values_dist(0.0f, 1.0f);
      std::mt19937 hessian_random_values_eng(random_seed_ + thread_id + num_threads);
      std::uniform_real_distribution<double> hessian_random_values_dist(0.0f, 1.0f);
      for (data_size_t i = start; i < end; ++i) {
        gradient_random_values[i] = gradient_random_values_dist(gradient_random_values_eng);
        hessian_random_values[i] = hessian_random_values_dist(hessian_random_values_eng);
      }
    }

    CopyFromHostToCUDADevice<score_t>(gradient_random_values_.RawData(), gradient_random_values.data(), gradient_random_values.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<score_t>(hessian_random_values_.RawData(), hessian_random_values.data(), hessian_random_values.size(), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<int>(random_values_use_start_.RawData(), random_values_use_start.data(), random_values_use_start.size(), __FILE__, __LINE__);
    iter_ = 0;
  }

 protected:
  mutable CUDAVector<int8_t> discretized_gradients_and_hessians_;
  mutable CUDAVector<score_t> grad_min_block_buffer_;
  mutable CUDAVector<score_t> grad_max_block_buffer_;
  mutable CUDAVector<score_t> hess_min_block_buffer_;
  mutable CUDAVector<score_t> hess_max_block_buffer_;
  CUDAVector<int> random_values_use_start_;
  CUDAVector<score_t> gradient_random_values_;
  CUDAVector<score_t> hessian_random_values_;
  int num_reduce_blocks_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_GRADIENT_DISCRETIZER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_histogram_constructor.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_histogram_constructor.hpp"

#include <algorithm>
#include <vector>

namespace LightGBM {

CUDAHistogramConstructor::CUDAHistogramConstructor(
  const Dataset* train_data,
  const int num_leaves,
  const int num_threads,
  const std::vector<uint32_t>& feature_hist_offsets,
  const int min_data_in_leaf,
  const double min_sum_hessian_in_leaf,
  const int gpu_device_id,
  const bool gpu_use_dp,
  const bool use_quantized_grad,
  const int num_grad_quant_bins):
  num_data_(train_data->num_data()),
  num_features_(train_data->num_features()),
  num_leaves_(num_leaves),
  num_threads_(num_threads),
  min_data_in_leaf_(min_data_in_leaf),
  min_sum_hessian_in_leaf_(min_sum_hessian_in_leaf),
  gpu_device_id_(gpu_device_id),
  gpu_use_dp_(gpu_use_dp),
  use_quantized_grad_(use_quantized_grad),
  num_grad_quant_bins_(num_grad_quant_bins) {
  InitFeatureMetaInfo(train_data, feature_hist_offsets);
  cuda_row_data_.reset(nullptr);
}

CUDAHistogramConstructor::~CUDAHistogramConstructor() {
  gpuAssert(cudaStreamDestroy(cuda_stream_), __FILE__, __LINE__);
}

void CUDAHistogramConstructor::InitFeatureMetaInfo(const Dataset* train_data, const std::vector<uint32_t>& feature_hist_offsets) {
  need_fix_histogram_features_.clear();
  need_fix_histogram_features_num_bin_aligend_.clear();
  feature_num_bins_.clear();
  feature_most_freq_bins_.clear();
  for (int feature_index = 0; feature_index < train_data->num_features(); ++feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(feature_index);
    const uint32_t most_freq_bin = bin_mapper->GetMostFreqBin();
    if (most_freq_bin != 0) {
      need_fix_histogram_features_.emplace_back(feature_index);
      uint32_t num_bin_ref = static_cast<uint32_t>(bin_mapper->num_bin()) - 1;
      uint32_t num_bin_aligned = 1;
      while (num_bin_ref > 0) {
        num_bin_aligned <<= 1;
        num_bin_ref >>= 1;
      }
      need_fix_histogram_features_num_bin_aligend_.emplace_back(num_bin_aligned);
    }
    feature_num_bins_.emplace_back(static_cast<uint32_t>(bin_mapper->num_bin()));
    feature_most_freq_bins_.emplace_back(most_freq_bin);
  }
  feature_hist_offsets_.clear();
  for (size_t i = 0; i < feature_hist_offsets.size(); ++i) {
    feature_hist_offsets_.emplace_back(feature_hist_offsets[i]);
  }
  if (feature_hist_offsets.empty()) {
    num_total_bin_ = 0;
  } else {
    num_total_bin_ = static_cast<int>(feature_hist_offsets.back());
  }
}

void CUDAHistogramConstructor::BeforeTrain(const score_t* gradients, const score_t* hessians) {
  cuda_gradients_ = gradients;
  cuda_hessians_ = hessians;
  cuda_hist_.SetValue(0);
}

void CUDAHistogramConstructor::Init(const Dataset* train_data, TrainingShareStates* share_state) {
  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);

  cuda_feature_num_bins_.InitFromHostVector(feature_num_bins_);
  cuda_feature_hist_offsets_.InitFromHostVector(feature_hist_offsets_);
  cuda_feature_most_freq_bins_.InitFromHostVector(feature_most_freq_bins_);

  cuda_row_data_.reset(new CUDARowData(train_data, share_state, gpu_device_id_, gpu_use_dp_));
  cuda_row_data_->Init(train_data, share_state);

  CUDASUCCESS_OR_FATAL(cudaStreamCreate(&cuda_stream_));

  cuda_need_fix_histogram_features_.InitFromHostVector(need_fix_histogram_features_);
  cuda_need_fix_histogram_features_num_bin_aligned_.InitFromHostVector(need_fix_histogram_features_num_bin_aligend_);

  if (cuda_row_data_->NumLargeBinPartition() > 0) {
    int grid_dim_x = 0, grid_dim_y = 0, block_dim_x = 0, block_dim_y = 0;
    CalcConstructHistogramKernelDim(&grid_dim_x, &grid_dim_y, &block_dim_x, &block_dim_y, num_data_);
    const size_t buffer_size = static_cast<size_t>(grid_dim_y) * static_cast<size_t>(num_total_bin_);
    if (!use_quantized_grad_) {
      if (gpu_use_dp_) {
        // need to double the size of histogram buffer in global memory when using double precision in histogram construction
        cuda_hist_buffer_.Resize(buffer_size * 4);
      } else {
        cuda_hist_buffer_.Resize(buffer_size * 2);
      }
    } else {
      // use only half the size of histogram buffer in global memory when quantized training since each gradient and hessian takes only 2 bytes
      cuda_hist_buffer_.Resize(buffer_size);
    }
  }
  hist_buffer_for_num_bit_change_.Resize(num_total_bin_ * 2);
}

void CUDAHistogramConstructor::ConstructHistogramForLeaf(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* /*cuda_larger_leaf_splits*/,
  const data_size_t global_num_data_in_smaller_leaf,
  const data_size_t global_num_data_in_larger_leaf,
  const data_size_t num_data_in_smaller_leaf,
  const data_size_t /*num_data_in_larger_leaf*/,
  const double sum_hessians_in_smaller_leaf,
  const double sum_hessians_in_larger_leaf,
  const uint8_t num_bits_in_histogram_bins) {
if ((global_num_data_in_smaller_leaf <= min_data_in_leaf_ || sum_hessians_in_smaller_leaf <= min_sum_hessian_in_leaf_) &&
    (global_num_data_in_larger_leaf <= min_data_in_leaf_ || sum_hessians_in_larger_leaf <= min_sum_hessian_in_leaf_)) {
    return;
  }
  LaunchConstructHistogramKernel(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDAHistogramConstructor::SubtractHistogramForLeaf(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  const bool use_quantized_grad,
  const uint8_t parent_num_bits_in_histogram_bins,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
  global_timer.Start("CUDAHistogramConstructor::ConstructHistogramForLeaf::LaunchSubtractHistogramKernel");
  LaunchSubtractHistogramKernel(cuda_smaller_leaf_splits, cuda_larger_leaf_splits, use_quantized_grad,
                                parent_num_bits_in_histogram_bins, smaller_num_bits_in_histogram_bins, larger_num_bits_in_histogram_bins);
  global_timer.Stop("CUDAHistogramConstructor::ConstructHistogramForLeaf::LaunchSubtractHistogramKernel");
}

void CUDAHistogramConstructor::CalcConstructHistogramKernelDim(
  int* grid_dim_x,
  int* grid_dim_y,
  int* block_dim_x,
  int* block_dim_y,
  const data_size_t num_data_in_smaller_leaf) {
  *block_dim_x = cuda_row_data_->max_num_column_per_partition();
  *block_dim_y = NUM_THREADS_PER_BLOCK / cuda_row_data_->max_num_column_per_partition();
  *grid_dim_x = cuda_row_data_->num_feature_partitions();
  *grid_dim_y = std::max(min_grid_dim_y_,
    ((num_data_in_smaller_leaf + NUM_DATA_PER_THREAD - 1) / NUM_DATA_PER_THREAD + (*block_dim_y) - 1) / (*block_dim_y));
}

void CUDAHistogramConstructor::ResetTrainingData(const Dataset* train_data, TrainingShareStates* share_states) {
  num_data_ = train_data->num_data();
  num_features_ = train_data->num_features();
  InitFeatureMetaInfo(train_data, share_states->feature_hist_offsets());

  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);
  cuda_feature_num_bins_.InitFromHostVector(feature_num_bins_);
  cuda_feature_hist_offsets_.InitFromHostVector(feature_hist_offsets_);
  cuda_feature_most_freq_bins_.InitFromHostVector(feature_most_freq_bins_);

  cuda_row_data_.reset(new CUDARowData(train_data, share_states, gpu_device_id_, gpu_use_dp_));
  cuda_row_data_->Init(train_data, share_states);

  cuda_need_fix_histogram_features_.InitFromHostVector(need_fix_histogram_features_);
  cuda_need_fix_histogram_features_num_bin_aligned_.InitFromHostVector(need_fix_histogram_features_num_bin_aligend_);
}

void CUDAHistogramConstructor::ResetConfig(const Config* config) {
  num_threads_ = OMP_NUM_THREADS();
  num_leaves_ = config->num_leaves;
  min_data_in_leaf_ = config->min_data_in_leaf;
  min_sum_hessian_in_leaf_ = config->min_sum_hessian_in_leaf;
  cuda_hist_.Resize(static_cast<size_t>(num_total_bin_ * 2 * num_leaves_));
  cuda_hist_.SetValue(0);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_histogram_constructor.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_histogram_constructor.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

template <typename BIN_TYPE, typename HIST_TYPE, size_t SHARED_HIST_SIZE>
__global__ void CUDAConstructHistogramDenseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ HIST_TYPE shared_hist[SHARED_HIST_SIZE];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + static_cast<size_t>(partition_column_start) * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (static_cast<size_t>(blockIdx_y) * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    HIST_TYPE* shared_hist_ptr = shared_hist + (column_hist_offsets[column_index] << 1);
    for (data_size_t inner_data_index = static_cast<data_size_t>(threadIdx.y); inner_data_index < block_num_data; inner_data_index += blockDim.y) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[static_cast<size_t>(data_index) * num_columns_in_partition + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist_ptr + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, typename HIST_TYPE, size_t SHARED_HIST_SIZE>
__global__ void CUDAConstructHistogramSparseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ HIST_TYPE shared_hist[SHARED_HIST_SIZE];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + static_cast<size_t>(blockIdx.x) * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename HIST_TYPE>
__global__ void CUDAConstructHistogramDenseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data,
  HIST_TYPE* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + static_cast<size_t>(partition_column_start) * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  HIST_TYPE* shared_hist = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start) * 2;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (static_cast<size_t>(blockIdx_y) * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    HIST_TYPE* shared_hist_ptr = shared_hist + (column_hist_offsets[column_index] << 1);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[static_cast<size_t>(data_index) * num_columns_in_partition + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist_ptr + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, typename HIST_TYPE, typename DATA_PTR_TYPE>
__global__ void CUDAConstructHistogramSparseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const score_t* cuda_gradients,
  const score_t* cuda_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data,
  HIST_TYPE* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + static_cast<size_t>(blockIdx.x) * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start) << 1;
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  HIST_TYPE* shared_hist = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start) * 2;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const score_t grad = cuda_gradients[data_index];
      const score_t hess = cuda_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      const uint32_t pos = bin << 1;
      HIST_TYPE* pos_ptr = shared_hist + pos;
      atomicAdd_block(pos_ptr, grad);
      atomicAdd_block(pos_ptr + 1, hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  hist_t* feature_histogram_ptr = smaller_leaf_splits->hist_in_leaf + (partition_hist_start << 1);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    atomicAdd_system(feature_histogram_ptr + i, shared_hist[i]);
  }
}

template <typename BIN_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramDenseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ int16_t shared_hist[SHARED_HIST_SIZE];
  int32_t* shared_hist_packed = reinterpret_cast<int32_t*>(shared_hist);
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + partition_column_start * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    int32_t* shared_hist_ptr = shared_hist_packed + (column_hist_offsets[column_index]);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[data_index * num_columns_in_partition + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_ptr + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramSparseKernel(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  __shared__ int16_t shared_hist[SHARED_HIST_SIZE];
  int32_t* shared_hist_packed = reinterpret_cast<int32_t*>(shared_hist);
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + blockIdx.x * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_packed + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const uint32_t* column_hist_offsets,
  const uint32_t* column_hist_offsets_full,
  const int* feature_partition_column_index_offsets,
  const data_size_t num_data,
  int32_t* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const int partition_column_start = feature_partition_column_index_offsets[blockIdx.x];
  const int partition_column_end = feature_partition_column_index_offsets[blockIdx.x + 1];
  const BIN_TYPE* data_ptr = data + partition_column_start * num_data;
  const int num_columns_in_partition = partition_column_end - partition_column_start;
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  int32_t* shared_hist_packed = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  const int column_index = static_cast<int>(threadIdx.x) + partition_column_start;
  if (threadIdx.x < static_cast<unsigned int>(num_columns_in_partition)) {
    int32_t* shared_hist_ptr = shared_hist_packed + (column_hist_offsets[column_index]);
    for (data_size_t i = 0; i < num_iteration_this; ++i) {
      const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[data_index * num_columns_in_partition + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_ptr + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
      inner_data_index += blockDim.y;
    }
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

template <typename BIN_TYPE, typename DATA_PTR_TYPE, int SHARED_HIST_SIZE, bool USE_16BIT_HIST>
__global__ void CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory(
  const CUDALeafSplitsStruct* smaller_leaf_splits,
  const int32_t* cuda_gradients_and_hessians,
  const BIN_TYPE* data,
  const DATA_PTR_TYPE* row_ptr,
  const DATA_PTR_TYPE* partition_ptr,
  const uint32_t* column_hist_offsets_full,
  const data_size_t num_data,
  int32_t* global_hist_buffer) {
  const int dim_y = static_cast<int>(gridDim.y * blockDim.y);
  const data_size_t num_data_in_smaller_leaf = smaller_leaf_splits->num_data_in_leaf;
  const data_size_t num_data_per_thread = (num_data_in_smaller_leaf + dim_y - 1) / dim_y;
  const data_size_t* data_indices_ref = smaller_leaf_splits->data_indices_in_leaf;
  const int num_total_bin = column_hist_offsets_full[gridDim.x];
  const unsigned int num_threads_per_block = blockDim.x * blockDim.y;
  const DATA_PTR_TYPE* block_row_ptr = row_ptr + blockIdx.x * (num_data + 1);
  const BIN_TYPE* data_ptr = data + partition_ptr[blockIdx.x];
  const uint32_t partition_hist_start = column_hist_offsets_full[blockIdx.x];
  const uint32_t partition_hist_end = column_hist_offsets_full[blockIdx.x + 1];
  const uint32_t num_items_in_partition = (partition_hist_end - partition_hist_start);
  const unsigned int thread_idx = threadIdx.x + threadIdx.y * blockDim.x;
  int32_t* shared_hist_packed = global_hist_buffer + (blockIdx.y * num_total_bin + partition_hist_start);
  for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
    shared_hist_packed[i] = 0.0f;
  }
  __syncthreads();
  const unsigned int threadIdx_y = threadIdx.y;
  const unsigned int blockIdx_y = blockIdx.y;
  const data_size_t block_start = (blockIdx_y * blockDim.y) * num_data_per_thread;
  const data_size_t* data_indices_ref_this_block = data_indices_ref + block_start;
  data_size_t block_num_data = max(0, min(num_data_in_smaller_leaf - block_start, num_data_per_thread * static_cast<data_size_t>(blockDim.y)));
  const data_size_t num_iteration_total = (block_num_data + blockDim.y - 1) / blockDim.y;
  const data_size_t remainder = block_num_data % blockDim.y;
  const data_size_t num_iteration_this = remainder == 0 ? num_iteration_total : num_iteration_total - static_cast<data_size_t>(threadIdx_y >= remainder);
  data_size_t inner_data_index = static_cast<data_size_t>(threadIdx_y);
  for (data_size_t i = 0; i < num_iteration_this; ++i) {
    const data_size_t data_index = data_indices_ref_this_block[inner_data_index];
    const DATA_PTR_TYPE row_start = block_row_ptr[data_index];
    const DATA_PTR_TYPE row_end = block_row_ptr[data_index + 1];
    const DATA_PTR_TYPE row_size = row_end - row_start;
    if (threadIdx.x < row_size) {
      const int32_t grad_and_hess = cuda_gradients_and_hessians[data_index];
      const uint32_t bin = static_cast<uint32_t>(data_ptr[row_start + threadIdx.x]);
      int32_t* pos_ptr = shared_hist_packed + bin;
      atomicAdd_block(pos_ptr, grad_and_hess);
    }
    inner_data_index += blockDim.y;
  }
  __syncthreads();
  if (USE_16BIT_HIST) {
    int32_t* feature_histogram_ptr = reinterpret_cast<int32_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      atomicAdd_system(feature_histogram_ptr + i, packed_grad_hess);
    }
  } else {
    atomic_add_long_t* feature_histogram_ptr = reinterpret_cast<atomic_add_long_t*>(smaller_leaf_splits->hist_in_leaf) + partition_hist_start;
    for (unsigned int i = thread_idx; i < num_items_in_partition; i += num_threads_per_block) {
      const int32_t packed_grad_hess = shared_hist_packed[i];
      const int64_t packed_grad_hess_int64 = (static_cast<int64_t>(static_cast<int16_t>(packed_grad_hess >> 16)) << 32) | (static_cast<int64_t>(packed_grad_hess & 0x0000ffff));
      atomicAdd_system(feature_histogram_ptr + i, (atomic_add_long_t)(packed_grad_hess_int64));
    }
  }
}

void CUDAHistogramConstructor::LaunchConstructHistogramKernel(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->shared_hist_size() == DP_SHARED_HIST_SIZE && gpu_use_dp_) {
    LaunchConstructHistogramKernelInner<double, DP_SHARED_HIST_SIZE>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->shared_hist_size() == SP_SHARED_HIST_SIZE && !gpu_use_dp_) {
    LaunchConstructHistogramKernelInner<float, SP_SHARED_HIST_SIZE>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    Log::Fatal("Unknown shared histogram size %d", cuda_row_data_->shared_hist_size());
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->bit_type() == 8) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint8_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->bit_type() == 16) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->bit_type() == 32) {
    LaunchConstructHistogramKernelInner0<HIST_TYPE, SHARED_HIST_SIZE, uint32_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    Log::Fatal("Unknown bit_type = %d", cuda_row_data_->bit_type());
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner0(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->row_ptr_bit_type() == 16) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->row_ptr_bit_type() == 32) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint32_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else if (cuda_row_data_->row_ptr_bit_type() == 64) {
    LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint64_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    if (!cuda_row_data_->is_sparse()) {
      LaunchConstructHistogramKernelInner1<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, uint16_t>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
    } else {
      Log::Fatal("Unknown row_ptr_bit_type = %d", cuda_row_data_->row_ptr_bit_type());
    }
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner1(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  if (cuda_row_data_->NumLargeBinPartition() == 0) {
    LaunchConstructHistogramKernelInner2<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, PTR_TYPE, false>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  } else {
    LaunchConstructHistogramKernelInner2<HIST_TYPE, SHARED_HIST_SIZE, BIN_TYPE, PTR_TYPE, true>(cuda_smaller_leaf_splits, num_data_in_smaller_leaf, num_bits_in_histogram_bins);
  }
}

template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE, bool USE_GLOBAL_MEM_BUFFER>
void CUDAHistogramConstructor::LaunchConstructHistogramKernelInner2(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const data_size_t num_data_in_smaller_leaf,
  const uint8_t num_bits_in_histogram_bins) {
  int grid_dim_x = 0;
  int grid_dim_y = 0;
  int block_dim_x = 0;
  int block_dim_y = 0;
  CalcConstructHistogramKernelDim(&grid_dim_x, &grid_dim_y, &block_dim_x, &block_dim_y, num_data_in_smaller_leaf);
  dim3 grid_dim(grid_dim_x, grid_dim_y);
  dim3 block_dim(block_dim_x, block_dim_y);
  if (use_quantized_grad_) {
    if (USE_GLOBAL_MEM_BUFFER) {
      if (cuda_row_data_->is_sparse()) {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        } else {
          CUDAConstructDiscretizedHistogramSparseKernel_GlobalMemory<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        }
      } else {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory<BIN_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        } else {
          CUDAConstructDiscretizedHistogramDenseKernel_GlobalMemory<BIN_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_,
            reinterpret_cast<int32_t*>(cuda_hist_buffer_.RawData()));
        }
      }
    } else {
      if (cuda_row_data_->is_sparse()) {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramSparseKernel<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_);
        } else {
          CUDAConstructDiscretizedHistogramSparseKernel<BIN_TYPE, PTR_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->GetRowPtr<PTR_TYPE>(),
            cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            num_data_);
        }
      } else {
        if (num_bits_in_histogram_bins <= 16) {
          CUDAConstructDiscretizedHistogramDenseKernel<BIN_TYPE, SHARED_HIST_SIZE, true><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_);
        } else {
          CUDAConstructDiscretizedHistogramDenseKernel<BIN_TYPE, SHARED_HIST_SIZE, false><<<grid_dim, block_dim, 0, cuda_stream_>>>(
            cuda_smaller_leaf_splits,
            reinterpret_cast<const int32_t*>(cuda_gradients_),
            cuda_row_data_->GetBin<BIN_TYPE>(),
            cuda_row_data_->cuda_column_hist_offsets(),
            cuda_row_data_->cuda_partition_hist_offsets(),
            cuda_row_data_->cuda_feature_partition_column_index_offsets(),
            num_data_);
        }
      }
    }
  } else {
    if (!USE_GLOBAL_MEM_BUFFER) {
      if (cuda_row_data_->is_sparse()) {
        CUDAConstructHistogramSparseKernel<BIN_TYPE, PTR_TYPE, HIST_TYPE, SHARED_HIST_SIZE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->GetRowPtr<PTR_TYPE>(),
          cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          num_data_);
      } else {
        CUDAConstructHistogramDenseKernel<BIN_TYPE, HIST_TYPE, SHARED_HIST_SIZE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->cuda_column_hist_offsets(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          cuda_row_data_->cuda_feature_partition_column_index_offsets(),
          num_data_);
      }
    } else {
      if (cuda_row_data_->is_sparse()) {
        CUDAConstructHistogramSparseKernel_GlobalMemory<BIN_TYPE, HIST_TYPE, PTR_TYPE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->GetRowPtr<PTR_TYPE>(),
          cuda_row_data_->GetPartitionPtr<PTR_TYPE>(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          num_data_,
          reinterpret_cast<HIST_TYPE*>(cuda_hist_buffer_.RawData()));
      } else {
        CUDAConstructHistogramDenseKernel_GlobalMemory<BIN_TYPE, HIST_TYPE><<<grid_dim, block_dim, 0, cuda_stream_>>>(
          cuda_smaller_leaf_splits,
          cuda_gradients_, cuda_hessians_,
          cuda_row_data_->GetBin<BIN_TYPE>(),
          cuda_row_data_->cuda_column_hist_offsets(),
          cuda_row_data_->cuda_partition_hist_offsets(),
          cuda_row_data_->cuda_feature_partition_column_index_offsets(),
          num_data_,
          reinterpret_cast<HIST_TYPE*>(cuda_hist_buffer_.RawData()));
      }
    }
  }
}

__global__ void SubtractHistogramKernel(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits) {
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  const int cuda_larger_leaf_index = cuda_larger_leaf_splits->leaf_index;
  if (cuda_larger_leaf_index >= 0) {
    const hist_t* smaller_leaf_hist = cuda_smaller_leaf_splits->hist_in_leaf;
    hist_t* larger_leaf_hist = cuda_larger_leaf_splits->hist_in_leaf;
    if (global_thread_index < 2 * num_total_bin) {
      larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
    }
  }
}

__global__ void FixHistogramKernel(
  const uint32_t* cuda_feature_num_bins,
  const uint32_t* cuda_feature_hist_offsets,
  const uint32_t* cuda_feature_most_freq_bins,
  const int* cuda_need_fix_histogram_features,
  const uint32_t* cuda_need_fix_histogram_features_num_bin_aligned,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits) {
  __shared__ hist_t shared_mem_buffer[WARPSIZE];
  const unsigned int blockIdx_x = blockIdx.x;
  const int feature_index = cuda_need_fix_histogram_features[blockIdx_x];
  const uint32_t num_bin_aligned = cuda_need_fix_histogram_features_num_bin_aligned[blockIdx_x];
  const uint32_t feature_hist_offset = cuda_feature_hist_offsets[feature_index];
  const uint32_t most_freq_bin = cuda_feature_most_freq_bins[feature_index];
  const double leaf_sum_gradients = cuda_smaller_leaf_splits->sum_of_gradients;
  const double leaf_sum_hessians = cuda_smaller_leaf_splits->sum_of_hessians;
  hist_t* feature_hist = cuda_smaller_leaf_splits->hist_in_leaf + feature_hist_offset * 2;
  const unsigned int threadIdx_x = threadIdx.x;
  const uint32_t num_bin = cuda_feature_num_bins[feature_index];
  const uint32_t hist_pos = threadIdx_x << 1;
  const hist_t bin_gradient = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[hist_pos] : 0.0f;
  const hist_t bin_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[hist_pos + 1] : 0.0f;
  const hist_t sum_gradient = ShuffleReduceSum<hist_t>(bin_gradient, shared_mem_buffer, num_bin_aligned);
  const hist_t sum_hessian = ShuffleReduceSum<hist_t>(bin_hessian, shared_mem_buffer, num_bin_aligned);
  if (threadIdx_x == 0) {
    feature_hist[most_freq_bin << 1] = leaf_sum_gradients - sum_gradient;
    feature_hist[(most_freq_bin << 1) + 1] = leaf_sum_hessians - sum_hessian;
  }
}

template <bool SMALLER_USE_16BIT_HIST, bool LARGER_USE_16BIT_HIST, bool PARENT_USE_16BIT_HIST>
__global__ void SubtractHistogramDiscretizedKernel(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  hist_t* num_bit_change_buffer) {
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  const int cuda_larger_leaf_index_ref = cuda_larger_leaf_splits->leaf_index;
  if (cuda_larger_leaf_index_ref >= 0) {
    if (PARENT_USE_16BIT_HIST) {
      const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int32_t* larger_leaf_hist = reinterpret_cast<int32_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
      }
    } else if (LARGER_USE_16BIT_HIST) {
      int32_t* buffer = reinterpret_cast<int32_t*>(num_bit_change_buffer);
      const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        const int64_t parent_hist_item = larger_leaf_hist[global_thread_index];
        const int32_t smaller_hist_item = smaller_leaf_hist[global_thread_index];
        const int64_t smaller_hist_item_int64 = (static_cast<int64_t>(static_cast<int16_t>(smaller_hist_item >> 16)) << 32) |
          static_cast<int64_t>(smaller_hist_item & 0x0000ffff);
        const int64_t larger_hist_item = parent_hist_item - smaller_hist_item_int64;
        buffer[global_thread_index] = static_cast<int32_t>(static_cast<int16_t>(larger_hist_item >> 32) << 16) |
          static_cast<int32_t>(larger_hist_item & 0x000000000000ffff);
      }
    } else if (SMALLER_USE_16BIT_HIST) {
        const int32_t* smaller_leaf_hist = reinterpret_cast<const int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
        int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
        if (global_thread_index < num_total_bin) {
          const int64_t parent_hist_item = larger_leaf_hist[global_thread_index];
          const int32_t smaller_hist_item = smaller_leaf_hist[global_thread_index];
          const int64_t smaller_hist_item_int64 = (static_cast<int64_t>(static_cast<int16_t>(smaller_hist_item >> 16)) << 32) |
            static_cast<int64_t>(smaller_hist_item & 0x0000ffff);
          const int64_t larger_hist_item = parent_hist_item - smaller_hist_item_int64;
          larger_leaf_hist[global_thread_index] = larger_hist_item;
        }
    } else {
      const int64_t* smaller_leaf_hist = reinterpret_cast<const int64_t*>(cuda_smaller_leaf_splits->hist_in_leaf);
      int64_t* larger_leaf_hist = reinterpret_cast<int64_t*>(cuda_larger_leaf_splits->hist_in_leaf);
      if (global_thread_index < num_total_bin) {
        larger_leaf_hist[global_thread_index] -= smaller_leaf_hist[global_thread_index];
      }
    }
  }
}

__global__ void CopyChangedNumBitHistogram(
  const int num_total_bin,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  hist_t* num_bit_change_buffer) {
  int32_t* hist_dst = reinterpret_cast<int32_t*>(cuda_larger_leaf_splits->hist_in_leaf);
  const int32_t* hist_src = reinterpret_cast<const int32_t*>(num_bit_change_buffer);
  const unsigned int global_thread_index = threadIdx.x + blockIdx.x * blockDim.x;
  if (global_thread_index < static_cast<unsigned int>(num_total_bin)) {
    hist_dst[global_thread_index] = hist_src[global_thread_index];
  }
}

template <bool USE_16BIT_HIST>
__global__ void FixHistogramDiscretizedKernel(
  const uint32_t* cuda_feature_num_bins,
  const uint32_t* cuda_feature_hist_offsets,
  const uint32_t* cuda_feature_most_freq_bins,
  const int* cuda_need_fix_histogram_features,
  const uint32_t* cuda_need_fix_histogram_features_num_bin_aligned,
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits) {
  __shared__ int64_t shared_mem_buffer[WARPSIZE];
  const unsigned int blockIdx_x = blockIdx.x;
  const int feature_index = cuda_need_fix_histogram_features[blockIdx_x];
  const uint32_t num_bin_aligned = cuda_need_fix_histogram_features_num_bin_aligned[blockIdx_x];
  const uint32_t feature_hist_offset = cuda_feature_hist_offsets[feature_index];
  const uint32_t most_freq_bin = cuda_feature_most_freq_bins[feature_index];
  if (USE_16BIT_HIST) {
    const int64_t leaf_sum_gradients_hessians_int64 = cuda_smaller_leaf_splits->sum_of_gradients_hessians;
    const int32_t leaf_sum_gradients_hessians =
      (static_cast<int32_t>(leaf_sum_gradients_hessians_int64 >> 32) << 16) | static_cast<int32_t>(leaf_sum_gradients_hessians_int64 & 0x000000000000ffff);
    int32_t* feature_hist = reinterpret_cast<int32_t*>(cuda_smaller_leaf_splits->hist_in_leaf) + feature_hist_offset;
    const unsigned int threadIdx_x = threadIdx.x;
    const uint32_t num_bin = cuda_feature_num_bins[feature_index];
    const int32_t bin_gradient_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[threadIdx_x] : 0;
    const int32_t sum_gradient_hessian = ShuffleReduceSum<int32_t>(
      bin_gradient_hessian,
      reinterpret_cast<int32_t*>(shared_mem_buffer),
      num_bin_aligned);
    if (threadIdx_x == 0) {
      feature_hist[most_freq_bin] = leaf_sum_gradients_hessians - sum_gradient_hessian;
    }
  } else {
    const int64_t leaf_sum_gradients_hessians = cuda_smaller_leaf_splits->sum_of_gradients_hessians;
    int64_t* feature_hist = reinterpret_cast<int64_t*>(cuda_smaller_leaf_splits->hist_in_leaf) + feature_hist_offset;
    const unsigned int threadIdx_x = threadIdx.x;
    const uint32_t num_bin = cuda_feature_num_bins[feature_index];
    const int64_t bin_gradient_hessian = (threadIdx_x < num_bin && threadIdx_x != most_freq_bin) ? feature_hist[threadIdx_x] : 0;
    const int64_t sum_gradient_hessian = ShuffleReduceSum<int64_t>(bin_gradient_hessian, shared_mem_buffer, num_bin_aligned);
    if (threadIdx_x == 0) {
      feature_hist[most_freq_bin] = leaf_sum_gradients_hessians - sum_gradient_hessian;
    }
  }
}

void CUDAHistogramConstructor::LaunchSubtractHistogramKernel(
  const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
  const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
  const bool use_discretized_grad,
  const uint8_t parent_num_bits_in_histogram_bins,
  const uint8_t smaller_num_bits_in_histogram_bins,
  const uint8_t larger_num_bits_in_histogram_bins) {
    if (!use_discretized_grad) {
      const int num_subtract_threads = 2 * num_total_bin_;
      const int num_subtract_blocks = (num_subtract_threads + SUBTRACT_BLOCK_SIZE - 1) / SUBTRACT_BLOCK_SIZE;
      global_timer.Start("CUDAHistogramConstructor::FixHistogramKernel");
      if (need_fix_histogram_features_.size() > 0) {
        FixHistogramKernel<<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
          cuda_feature_num_bins_.RawData(),
          cuda_feature_hist_offsets_.RawData(),
          cuda_feature_most_freq_bins_.RawData(),
          cuda_need_fix_histogram_features_.RawData(),
          cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
          cuda_smaller_leaf_splits);
      }
      global_timer.Stop("CUDAHistogramConstructor::FixHistogramKernel");
      global_timer.Start("CUDAHistogramConstructor::SubtractHistogramKernel");
      SubtractHistogramKernel<<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
        num_total_bin_,
        cuda_smaller_leaf_splits,
        cuda_larger_leaf_splits);
      global_timer.Stop("CUDAHistogramConstructor::SubtractHistogramKernel");
    } else {
      const int num_subtract_threads = num_total_bin_;
      const int num_subtract_blocks = (num_subtract_threads + SUBTRACT_BLOCK_SIZE - 1) / SUBTRACT_BLOCK_SIZE;
      global_timer.Start("CUDAHistogramConstructor::FixHistogramDiscretizedKernel");
      if (need_fix_histogram_features_.size() > 0) {
        if (smaller_num_bits_in_histogram_bins <= 16) {
          FixHistogramDiscretizedKernel<true><<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
            cuda_feature_num_bins_.RawData(),
            cuda_feature_hist_offsets_.RawData(),
            cuda_feature_most_freq_bins_.RawData(),
            cuda_need_fix_histogram_features_.RawData(),
            cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
            cuda_smaller_leaf_splits);
        } else {
          FixHistogramDiscretizedKernel<false><<<need_fix_histogram_features_.size(), FIX_HISTOGRAM_BLOCK_SIZE, 0, cuda_stream_>>>(
            cuda_feature_num_bins_.RawData(),
            cuda_feature_hist_offsets_.RawData(),
            cuda_feature_most_freq_bins_.RawData(),
            cuda_need_fix_histogram_features_.RawData(),
            cuda_need_fix_histogram_features_num_bin_aligned_.RawData(),
            cuda_smaller_leaf_splits);
        }
      }
      global_timer.Stop("CUDAHistogramConstructor::FixHistogramDiscretizedKernel");
      global_timer.Start("CUDAHistogramConstructor::SubtractHistogramDiscretizedKernel");
      if (parent_num_bits_in_histogram_bins <= 16) {
        CHECK_LE(smaller_num_bits_in_histogram_bins, 16);
        CHECK_LE(larger_num_bits_in_histogram_bins, 16);
        SubtractHistogramDiscretizedKernel<true, true, true><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else if (larger_num_bits_in_histogram_bins <= 16) {
        CHECK_LE(smaller_num_bits_in_histogram_bins, 16);
        SubtractHistogramDiscretizedKernel<true, true, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
        CopyChangedNumBitHistogram<<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else if (smaller_num_bits_in_histogram_bins <= 16) {
        SubtractHistogramDiscretizedKernel<true, false, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      } else {
        SubtractHistogramDiscretizedKernel<false, false, false><<<num_subtract_blocks, SUBTRACT_BLOCK_SIZE, 0, cuda_stream_>>>(
          num_total_bin_,
          cuda_smaller_leaf_splits,
          cuda_larger_leaf_splits,
          hist_buffer_for_num_bit_change_.RawData());
      }
      global_timer.Stop("CUDAHistogramConstructor::SubtractHistogramDiscretizedKernel");
    }
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_histogram_constructor.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_row_data.hpp>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/feature_group.h>
#include <LightGBM/tree.h>

#include <memory>
#include <vector>

#include "cuda_leaf_splits.hpp"

#define NUM_DATA_PER_THREAD (400)
#define NUM_THREADS_PER_BLOCK (504)
#define NUM_FEATURE_PER_THREAD_GROUP (28)
#define SUBTRACT_BLOCK_SIZE (1024)
#define FIX_HISTOGRAM_SHARED_MEM_SIZE (1024)
#define FIX_HISTOGRAM_BLOCK_SIZE (512)
#define USED_HISTOGRAM_BUFFER_NUM (8)

namespace LightGBM {

class CUDAHistogramConstructor {
 public:
  CUDAHistogramConstructor(
    const Dataset* train_data,
    const int num_leaves,
    const int num_threads,
    const std::vector<uint32_t>& feature_hist_offsets,
    const int min_data_in_leaf,
    const double min_sum_hessian_in_leaf,
    const int gpu_device_id,
    const bool gpu_use_dp,
    const bool use_discretized_grad,
    const int grad_discretized_bins);

  ~CUDAHistogramConstructor();

  void Init(const Dataset* train_data, TrainingShareStates* share_state);

  void ConstructHistogramForLeaf(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const data_size_t global_num_data_in_smaller_leaf,
    const data_size_t global_num_data_in_larger_leaf,
    const data_size_t num_data_in_smaller_leaf,
    const data_size_t num_data_in_larger_leaf,
    const double sum_hessians_in_smaller_leaf,
    const double sum_hessians_in_larger_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void SubtractHistogramForLeaf(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const bool use_discretized_grad,
    const uint8_t parent_num_bits_in_histogram_bins,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  void ResetTrainingData(const Dataset* train_data, TrainingShareStates* share_states);

  void ResetConfig(const Config* config);

  void BeforeTrain(const score_t* gradients, const score_t* hessians);

  const hist_t* cuda_hist() const { return cuda_hist_.RawData(); }

  hist_t* cuda_hist_pointer() { return cuda_hist_.RawData(); }

 private:
  void InitFeatureMetaInfo(const Dataset* train_data, const std::vector<uint32_t>& feature_hist_offsets);

  void CalcConstructHistogramKernelDim(
    int* grid_dim_x,
    int* grid_dim_y,
    int* block_dim_x,
    int* block_dim_y,
    const data_size_t num_data_in_smaller_leaf);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE>
  void LaunchConstructHistogramKernelInner(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE>
  void LaunchConstructHistogramKernelInner0(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE>
  void LaunchConstructHistogramKernelInner1(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  template <typename HIST_TYPE, size_t SHARED_HIST_SIZE, typename BIN_TYPE, typename PTR_TYPE, bool USE_GLOBAL_MEM_BUFFER>
  void LaunchConstructHistogramKernelInner2(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void LaunchConstructHistogramKernel(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const data_size_t num_data_in_smaller_leaf,
    const uint8_t num_bits_in_histogram_bins);

  void LaunchSubtractHistogramKernel(
    const CUDALeafSplitsStruct* cuda_smaller_leaf_splits,
    const CUDALeafSplitsStruct* cuda_larger_leaf_splits,
    const bool use_discretized_grad,
    const uint8_t parent_num_bits_in_histogram_bins,
    const uint8_t smaller_num_bits_in_histogram_bins,
    const uint8_t larger_num_bits_in_histogram_bins);

  // Host memory

  /*! \brief size of training data */
  data_size_t num_data_;
  /*! \brief number of features in training data */
  int num_features_;
  /*! \brief maximum number of leaves */
  int num_leaves_;
  /*! \brief number of threads */
  int num_threads_;
  /*! \brief total number of bins in histogram */
  int num_total_bin_;
  /*! \brief number of bins per feature */
  std::vector<uint32_t> feature_num_bins_;
  /*! \brief offsets in histogram of all features */
  std::vector<uint32_t> feature_hist_offsets_;
  /*! \brief most frequent bins in each feature */
  std::vector<uint32_t> feature_most_freq_bins_;
  /*! \brief minimum number of data allowed per leaf */
  int min_data_in_leaf_;
  /*! \brief minimum sum value of hessians allowed per leaf */
  double min_sum_hessian_in_leaf_;
  /*! \brief cuda stream for histogram construction */
  cudaStream_t cuda_stream_;
  /*! \brief indices of feature whose histograms need to be fixed */
  std::vector<int> need_fix_histogram_features_;
  /*! \brief aligned number of bins of the features whose histograms need to be fixed */
  std::vector<uint32_t> need_fix_histogram_features_num_bin_aligend_;
  /*! \brief minimum number of blocks allowed in the y dimension */
  const int min_grid_dim_y_ = 160;


  // CUDA memory, held by this object

  /*! \brief CUDA row wise data */
  std::unique_ptr<CUDARowData> cuda_row_data_;
  /*! \brief number of bins per feature */
  CUDAVector<uint32_t> cuda_feature_num_bins_;
  /*! \brief offsets in histogram of all features */
  CUDAVector<uint32_t> cuda_feature_hist_offsets_;
  /*! \brief most frequent bins in each feature */
  CUDAVector<uint32_t> cuda_feature_most_freq_bins_;
  /*! \brief CUDA histograms */
  CUDAVector<hist_t> cuda_hist_;
  /*! \brief CUDA histograms buffer for each block */
  CUDAVector<float> cuda_hist_buffer_;
  /*! \brief indices of feature whose histograms need to be fixed */
  CUDAVector<int> cuda_need_fix_histogram_features_;
  /*! \brief aligned number of bins of the features whose histograms need to be fixed */
  CUDAVector<uint32_t> cuda_need_fix_histogram_features_num_bin_aligned_;
  /*! \brief histogram buffer used in histogram subtraction with different number of bits for histogram bins */
  CUDAVector<hist_t> hist_buffer_for_num_bit_change_;

  // CUDA memory, held by other object

  /*! \brief gradients on CUDA */
  const score_t* cuda_gradients_;
  /*! \brief hessians on CUDA */
  const score_t* cuda_hessians_;

  /*! \brief GPU device index */
  const int gpu_device_id_;
  /*! \brief use double precision histogram per block */
  const bool gpu_use_dp_;
  /*! \brief whether to use quantized gradients */
  const bool use_quantized_grad_;
  /*! \brief the number of bins to quantized gradients */
  const int num_grad_quant_bins_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_HISTOGRAM_CONSTRUCTOR_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_leaf_splits.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"

namespace LightGBM {

CUDALeafSplits::CUDALeafSplits(const data_size_t num_data):
num_data_(num_data) {}

CUDALeafSplits::~CUDALeafSplits() {}

void CUDALeafSplits::Init(const bool use_quantized_grad) {
  num_blocks_init_from_gradients_ = (num_data_ + NUM_THREADS_PER_BLOCK_LEAF_SPLITS - 1) / NUM_THREADS_PER_BLOCK_LEAF_SPLITS;

  // allocate more memory for sum reduction in CUDA
  // only the first element records the final sum
  cuda_sum_of_gradients_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  if (use_quantized_grad) {
    cuda_sum_of_gradients_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  }

  cuda_struct_.Resize(1);
}

void CUDALeafSplits::InitValues() {
  LaunchInitValuesEmptyKernel();
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::InitValues(
  const double lambda_l1, const double lambda_l2,
  const score_t* cuda_gradients, const score_t* cuda_hessians,
  const data_size_t* cuda_bagging_data_indices, const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices, hist_t* cuda_hist_in_leaf,
  double* root_sum_gradients, double* root_sum_hessians) {
  cuda_gradients_ = cuda_gradients;
  cuda_hessians_ = cuda_hessians;
  cuda_sum_of_gradients_buffer_.SetValue(0);
  cuda_sum_of_hessians_buffer_.SetValue(0);
  LaunchInitValuesKernel(lambda_l1, lambda_l2, cuda_bagging_data_indices, cuda_data_indices_in_leaf, num_used_indices, cuda_hist_in_leaf);
  CopyFromCUDADeviceToHost<double>(root_sum_gradients, cuda_sum_of_gradients_buffer_.RawData(), 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(root_sum_hessians, cuda_sum_of_hessians_buffer_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::InitValues(
  const double lambda_l1, const double lambda_l2,
  const int16_t* cuda_gradients_and_hessians,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians,
  const score_t* grad_scale, const score_t* hess_scale) {
  cuda_gradients_ = reinterpret_cast<const score_t*>(cuda_gradients_and_hessians);
  cuda_hessians_ = nullptr;
  LaunchInitValuesKernel(lambda_l1, lambda_l2, cuda_bagging_data_indices, cuda_data_indices_in_leaf, num_used_indices, cuda_hist_in_leaf, grad_scale, hess_scale);
  CopyFromCUDADeviceToHost<double>(root_sum_gradients, cuda_sum_of_gradients_buffer_.RawData(), 1, __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<double>(root_sum_hessians, cuda_sum_of_hessians_buffer_.RawData(), 1, __FILE__, __LINE__);
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::Resize(const data_size_t num_data) {
  num_data_ = num_data;
  num_blocks_init_from_gradients_ = (num_data + NUM_THREADS_PER_BLOCK_LEAF_SPLITS - 1) / NUM_THREADS_PER_BLOCK_LEAF_SPLITS;
  cuda_sum_of_gradients_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
  cuda_sum_of_gradients_hessians_buffer_.Resize(static_cast<size_t>(num_blocks_init_from_gradients_));
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_leaf_splits.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */


#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"
#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

namespace LightGBM {

template <bool USE_INDICES>
__global__ void CUDAInitValuesKernel1(const score_t* cuda_gradients, const score_t* cuda_hessians,
  const data_size_t num_data, const data_size_t* cuda_bagging_data_indices,
  double* cuda_sum_of_gradients, double* cuda_sum_of_hessians) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  double gradient = 0.0f;
  double hessian = 0.0f;
  if (data_index < num_data) {
    gradient = USE_INDICES ? cuda_gradients[cuda_bagging_data_indices[data_index]] : cuda_gradients[data_index];
    hessian = USE_INDICES ? cuda_hessians[cuda_bagging_data_indices[data_index]] : cuda_hessians[data_index];
  }
  const double block_sum_gradient = ShuffleReduceSum<double>(gradient, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double block_sum_hessian = ShuffleReduceSum<double>(hessian, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[blockIdx.x] += block_sum_gradient;
    cuda_sum_of_hessians[blockIdx.x] += block_sum_hessian;
  }
}

__global__ void CUDAInitValuesKernel2(
  const double lambda_l1,
  const double lambda_l2,
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

template <bool USE_INDICES>
__global__ void CUDAInitValuesKernel3(const int16_t* cuda_gradients_and_hessians,
  const data_size_t num_data, const data_size_t* cuda_bagging_data_indices,
  double* cuda_sum_of_gradients, double* cuda_sum_of_hessians, int64_t* cuda_sum_of_hessians_hessians,
  const score_t* grad_scale_pointer, const score_t* hess_scale_pointer) {
  const score_t grad_scale = *grad_scale_pointer;
  const score_t hess_scale = *hess_scale_pointer;
  __shared__ int64_t shared_mem_buffer[WARPSIZE];
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  int64_t int_gradient = 0;
  int64_t int_hessian = 0;
  if (data_index < num_data) {
    int_gradient = USE_INDICES ? cuda_gradients_and_hessians[2 * cuda_bagging_data_indices[data_index] + 1] :
      cuda_gradients_and_hessians[2 * data_index + 1];
    int_hessian = USE_INDICES ? cuda_gradients_and_hessians[2 * cuda_bagging_data_indices[data_index]] :
      cuda_gradients_and_hessians[2 * data_index];
  }
  const int64_t block_sum_gradient = ShuffleReduceSum<int64_t>(int_gradient, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const int64_t block_sum_hessian = ShuffleReduceSum<int64_t>(int_hessian, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[blockIdx.x] = block_sum_gradient * grad_scale;
    cuda_sum_of_hessians[blockIdx.x] = block_sum_hessian * hess_scale;
    cuda_sum_of_hessians_hessians[blockIdx.x] = ((block_sum_gradient << 32) | block_sum_hessian);
  }
}

__global__ void CUDAInitValuesKernel4(
  const double lambda_l1,
  const double lambda_l2,
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  int64_t thread_sum_of_gradients_hessians = 0;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
    thread_sum_of_gradients_hessians += cuda_sum_of_gradients_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_gradients_hessians = ShuffleReduceSum<int64_t>(
    thread_sum_of_gradients_hessians,
    reinterpret_cast<int64_t*>(shared_mem_buffer),
    blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->sum_of_gradients_hessians = sum_of_gradients_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

__global__ void InitValuesEmptyKernel(CUDALeafSplitsStruct* cuda_struct) {
  cuda_struct->leaf_index = -1;
  cuda_struct->sum_of_gradients = 0.0f;
  cuda_struct->sum_of_hessians = 0.0f;
  cuda_struct->num_data_in_leaf = 0;
  cuda_struct->gain = 0.0f;
  cuda_struct->leaf_value = 0.0f;
  cuda_struct->data_indices_in_leaf = nullptr;
  cuda_struct->hist_in_leaf = nullptr;
}

__global__ void ReduceGradKernel(
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[0] = sum_of_gradients;
    cuda_sum_of_hessians[0] = sum_of_hessians;
  }
}

__global__ void ReduceGradKernel(
  const int num_blocks_to_reduce,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data) {
  __shared__ double shared_mem_buffer[WARPSIZE];
  double thread_sum_of_gradients = 0.0f;
  double thread_sum_of_hessians = 0.0f;
  int64_t thread_sum_of_gradients_hessians = 0;
  for (int block_index = static_cast<int>(threadIdx.x); block_index < num_blocks_to_reduce; block_index += static_cast<int>(blockDim.x)) {
    thread_sum_of_gradients += cuda_sum_of_gradients[block_index];
    thread_sum_of_hessians += cuda_sum_of_hessians[block_index];
    thread_sum_of_gradients_hessians += cuda_sum_of_gradients_hessians[block_index];
  }
  const double sum_of_gradients = ShuffleReduceSum<double>(thread_sum_of_gradients, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const double sum_of_hessians = ShuffleReduceSum<double>(thread_sum_of_hessians, shared_mem_buffer, blockDim.x);
  __syncthreads();
  const int64_t sum_of_gradients_hessians = ShuffleReduceSum<int64_t>(
    thread_sum_of_gradients_hessians,
    reinterpret_cast<int64_t*>(shared_mem_buffer),
    blockDim.x);
  if (threadIdx.x == 0) {
    cuda_sum_of_gradients[0] = sum_of_gradients;
    cuda_sum_of_hessians[0] = sum_of_hessians;
    cuda_sum_of_gradients_hessians[0] = sum_of_gradients_hessians;
  }
}

__global__ void CUDAInitSetValuesKernel(
  const double lambda_l1,
  const double lambda_l2,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  if (threadIdx.x == 0) {
    const double sum_of_gradients = cuda_sum_of_gradients[0];
    const double sum_of_hessians = cuda_sum_of_hessians[0];
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

__global__ void CUDAInitSetValuesKernel(
  const double lambda_l1,
  const double lambda_l2,
  double* cuda_sum_of_gradients,
  double* cuda_sum_of_hessians,
  int64_t* cuda_sum_of_gradients_hessians,
  const data_size_t num_data,
  const data_size_t* cuda_data_indices_in_leaf,
  hist_t* cuda_hist_in_leaf,
  CUDALeafSplitsStruct* cuda_struct) {
  if (threadIdx.x == 0) {
    const double sum_of_gradients = cuda_sum_of_gradients[0];
    const double sum_of_hessians = cuda_sum_of_hessians[0];
    const int64_t sum_of_gradients_hessians = cuda_sum_of_gradients_hessians[0];
    cuda_struct->leaf_index = 0;
    cuda_struct->sum_of_gradients = sum_of_gradients;
    cuda_struct->sum_of_hessians = sum_of_hessians;
    cuda_struct->sum_of_gradients_hessians = sum_of_gradients_hessians;
    cuda_struct->num_data_in_leaf = num_data;
    const bool use_l1 = lambda_l1 > 0.0f;
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->gain = CUDALeafSplits::GetLeafGain<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    if (!use_l1) {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      // no smoothing on root node
      cuda_struct->leaf_value =
        CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(sum_of_gradients, sum_of_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    }
    cuda_struct->data_indices_in_leaf = cuda_data_indices_in_leaf;
    cuda_struct->hist_in_leaf = cuda_hist_in_leaf;
  }
}

void CUDALeafSplits::LaunchInitValuesEmptyKernel() {
  InitValuesEmptyKernel<<<1, 1>>>(cuda_struct_.RawData());
}

void CUDALeafSplits::LaunchInitValuesKernel(
  const double lambda_l1, const double lambda_l2,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf) {
  if (cuda_bagging_data_indices == nullptr) {
    CUDAInitValuesKernel1<false><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      cuda_gradients_, cuda_hessians_, num_used_indices, nullptr, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData());
  } else {
    CUDAInitValuesKernel1<true><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      cuda_gradients_, cuda_hessians_, num_used_indices, cuda_bagging_data_indices, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    ReduceGradKernel<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(num_blocks_init_from_gradients_, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), num_used_indices);
    SynchronizeCUDADevice(__FILE__, __LINE__);
    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<double>(cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_gradients_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<double>(cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
    CUDAInitSetValuesKernel<<<1, 1>>>(lambda_l1, lambda_l2, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), num_used_indices,
      cuda_data_indices_in_leaf, cuda_hist_in_leaf, cuda_struct_.RawData());
  } else {
    CUDAInitValuesKernel2<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      lambda_l1, lambda_l2,
      num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(),
      num_used_indices,
      cuda_data_indices_in_leaf,
      cuda_hist_in_leaf,
      cuda_struct_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDALeafSplits::LaunchInitValuesKernel(
  const double lambda_l1, const double lambda_l2,
  const data_size_t* cuda_bagging_data_indices,
  const data_size_t* cuda_data_indices_in_leaf,
  const data_size_t num_used_indices,
  hist_t* cuda_hist_in_leaf,
  const score_t* grad_scale,
  const score_t* hess_scale) {
  if (cuda_bagging_data_indices == nullptr) {
    CUDAInitValuesKernel3<false><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      reinterpret_cast<const int16_t*>(cuda_gradients_), num_used_indices, nullptr, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), grad_scale, hess_scale);
  } else {
    CUDAInitValuesKernel3<true><<<num_blocks_init_from_gradients_, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      reinterpret_cast<const int16_t*>(cuda_gradients_), num_used_indices, cuda_bagging_data_indices, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), grad_scale, hess_scale);
  }

  SynchronizeCUDADevice(__FILE__, __LINE__);

  if (nccl_communicator_ != nullptr) {
    ReduceGradKernel<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(),
      num_used_indices);
    SynchronizeCUDADevice(__FILE__, __LINE__);

    cudaStream_t cuda_stream = CUDAStreamCreate();
    NCCLGroupStart();
    NCCLAllReduce<double>(cuda_sum_of_gradients_buffer_.RawData(), cuda_sum_of_gradients_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<double>(cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_hessians_buffer_.RawData(), 1, ncclFloat64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLAllReduce<int64_t>(cuda_sum_of_gradients_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), 1, ncclInt64, ncclSum, nccl_communicator_, cuda_stream);
    NCCLGroupEnd();
    SynchronizeCUDAStream(cuda_stream, __FILE__, __LINE__);
    CUDAStreamDestroy(cuda_stream);
    CUDAInitSetValuesKernel<<<1, 1>>>(lambda_l1, lambda_l2, cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(), cuda_sum_of_gradients_hessians_buffer_.RawData(), num_used_indices,
      cuda_data_indices_in_leaf, cuda_hist_in_leaf, cuda_struct_.RawData());
  } else {
    CUDAInitValuesKernel4<<<1, NUM_THREADS_PER_BLOCK_LEAF_SPLITS>>>(
      lambda_l1, lambda_l2,
      num_blocks_init_from_gradients_,
      cuda_sum_of_gradients_buffer_.RawData(),
      cuda_sum_of_hessians_buffer_.RawData(),
      cuda_sum_of_gradients_hessians_buffer_.RawData(),
      num_used_indices,
      cuda_data_indices_in_leaf,
      cuda_hist_in_leaf,
      cuda_struct_.RawData());
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_leaf_splits.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_

#ifdef USE_CUDA

#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/bin.h>
#include <LightGBM/utils/log.h>
#include <LightGBM/meta.h>

#define NUM_THREADS_PER_BLOCK_LEAF_SPLITS (1024)
#define NUM_DATA_THREAD_ADD_LEAF_SPLITS (6)

namespace LightGBM {

struct CUDALeafSplitsStruct {
 public:
  int leaf_index;
  double sum_of_gradients;
  double sum_of_hessians;
  int64_t sum_of_gradients_hessians;
  data_size_t num_data_in_leaf;
  double gain;
  double leaf_value;
  const data_size_t* data_indices_in_leaf;
  hist_t* hist_in_leaf;
};

class CUDALeafSplits: public NCCLInfo {
 public:
  explicit CUDALeafSplits(const data_size_t num_data);

  ~CUDALeafSplits();

  void Init(const bool use_quantized_grad);

  void InitValues(
    const double lambda_l1, const double lambda_l2,
    const score_t* cuda_gradients, const score_t* cuda_hessians,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians);

  void InitValues(
    const double lambda_l1, const double lambda_l2,
    const int16_t* cuda_gradients_and_hessians,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf, const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf, double* root_sum_gradients, double* root_sum_hessians,
    const score_t* grad_scale, const score_t* hess_scale);

  void InitValues();

  const CUDALeafSplitsStruct* GetCUDAStruct() const { return cuda_struct_.RawDataReadOnly(); }

  CUDALeafSplitsStruct* GetCUDAStructRef() { return cuda_struct_.RawData(); }

  void Resize(const data_size_t num_data);

  __device__ static double ThresholdL1(double s, double l1) {
    const double reg_s = fmax(0.0, fabs(s) - l1);
    if (s >= 0.0f) {
      return reg_s;
    } else {
      return -reg_s;
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double CalculateSplittedLeafOutput(double sum_gradients,
                                          double sum_hessians, double l1, double l2,
                                          double path_smooth, data_size_t num_data,
                                          double parent_output) {
    double ret;
    if (USE_L1) {
      ret = -ThresholdL1(sum_gradients, l1) / (sum_hessians + l2);
    } else {
      ret = -sum_gradients / (sum_hessians + l2);
    }
    if (USE_SMOOTHING) {
      ret = ret * (num_data / path_smooth) / (num_data / path_smooth + 1) \
          + parent_output / (num_data / path_smooth + 1);
    }
    return ret;
  }

  template <bool USE_L1>
  __device__ static double GetLeafGainGivenOutput(double sum_gradients,
                                      double sum_hessians, double l1,
                                      double l2, double output) {
    if (USE_L1) {
      const double sg_l1 = ThresholdL1(sum_gradients, l1);
      return -(2.0 * sg_l1 * output + (sum_hessians + l2) * output * output);
    } else {
      return -(2.0 * sum_gradients * output +
                (sum_hessians + l2) * output * output);
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double GetLeafGain(double sum_gradients, double sum_hessians,
                          double l1, double l2,
                          double path_smooth, data_size_t num_data,
                          double parent_output) {
    if (!USE_SMOOTHING) {
      if (USE_L1) {
        const double sg_l1 = ThresholdL1(sum_gradients, l1);
        return (sg_l1 * sg_l1) / (sum_hessians + l2);
      } else {
        return (sum_gradients * sum_gradients) / (sum_hessians + l2);
      }
    } else {
      const double output = CalculateSplittedLeafOutput<USE_L1, USE_SMOOTHING>(
          sum_gradients, sum_hessians, l1, l2, path_smooth, num_data, parent_output);
      return GetLeafGainGivenOutput<USE_L1>(sum_gradients, sum_hessians, l1, l2, output);
    }
  }

  template <bool USE_L1, bool USE_SMOOTHING>
  __device__ static double GetSplitGains(double sum_left_gradients,
                            double sum_left_hessians,
                            double sum_right_gradients,
                            double sum_right_hessians,
                            double l1, double l2,
                            double path_smooth,
                            data_size_t left_count,
                            data_size_t right_count,
                            double parent_output) {
    return GetLeafGain<USE_L1, USE_SMOOTHING>(sum_left_gradients,
                      sum_left_hessians,
                      l1, l2, path_smooth, left_count, parent_output) +
          GetLeafGain<USE_L1, USE_SMOOTHING>(sum_right_gradients,
                      sum_right_hessians,
                      l1, l2, path_smooth, right_count, parent_output);
  }

 private:
  void LaunchInitValuesEmptyKernel();

  void LaunchInitValuesKernel(
    const double lambda_l1, const double lambda_l2,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf,
    const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf);

  void LaunchInitValuesKernel(
    const double lambda_l1, const double lambda_l2,
    const data_size_t* cuda_bagging_data_indices,
    const data_size_t* cuda_data_indices_in_leaf,
    const data_size_t num_used_indices,
    hist_t* cuda_hist_in_leaf,
    const score_t* grad_scale,
    const score_t* hess_scale);

  // Host memory
  data_size_t num_data_;
  int num_blocks_init_from_gradients_;

  // CUDA memory, held by this object
  CUDAVector<CUDALeafSplitsStruct> cuda_struct_;
  CUDAVector<double> cuda_sum_of_gradients_buffer_;
  CUDAVector<double> cuda_sum_of_hessians_buffer_;
  CUDAVector<int64_t> cuda_sum_of_gradients_hessians_buffer_;

  // CUDA memory, held by other object
  const score_t* cuda_gradients_;
  const score_t* cuda_hessians_;
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_LEAF_SPLITS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#ifdef USE_CUDA

#include "cuda_single_gpu_tree_learner.hpp"

#include <LightGBM/cuda/cuda_tree.hpp>
#include <LightGBM/cuda/cuda_utils.hu>
#include <LightGBM/feature_group.h>
#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

CUDASingleGPUTreeLearner::CUDASingleGPUTreeLearner(const Config* config, const bool boosting_on_cuda): SerialTreeLearner(config), boosting_on_cuda_(boosting_on_cuda) {}

CUDASingleGPUTreeLearner::~CUDASingleGPUTreeLearner() {
  if (nccl_communicator_ != nullptr) {
    CUDAStreamDestroy(nccl_stream_);
  }
}

void CUDASingleGPUTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  SerialTreeLearner::Init(train_data, is_constant_hessian);
  num_threads_ = OMP_NUM_THREADS();
  // use the first gpu by default
  if (nccl_communicator_ == nullptr) {
    gpu_device_id_ = config_->gpu_device_id >= 0 ? config_->gpu_device_id : 0;
    SetCUDADevice(gpu_device_id_, __FILE__, __LINE__);
  }
  cuda_smaller_leaf_splits_.reset(new CUDALeafSplits(num_data_));
  cuda_smaller_leaf_splits_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_smaller_leaf_splits_->Init(config_->use_quantized_grad);
  cuda_larger_leaf_splits_.reset(new CUDALeafSplits(num_data_));
  cuda_larger_leaf_splits_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_larger_leaf_splits_->Init(config_->use_quantized_grad);

  cuda_histogram_constructor_.reset(new CUDAHistogramConstructor(train_data_, config_->num_leaves, num_threads_,
    share_state_->feature_hist_offsets(),
    config_->min_data_in_leaf, config_->min_sum_hessian_in_leaf, gpu_device_id_, config_->gpu_use_dp,
    config_->use_quantized_grad, config_->num_grad_quant_bins));
  cuda_histogram_constructor_->Init(train_data_, share_state_.get());

  const auto& feature_hist_offsets = share_state_->feature_hist_offsets();
  num_total_bin_ = feature_hist_offsets.empty() ? 0 : static_cast<int>(feature_hist_offsets.back());
  cuda_data_partition_.reset(new CUDADataPartition(
    train_data_, num_total_bin_, config_->num_leaves, num_threads_, config_->use_quantized_grad,
    cuda_histogram_constructor_->cuda_hist_pointer()));
  cuda_data_partition_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
  cuda_data_partition_->Init();

  select_features_by_node_ = !config_->interaction_constraints_vector.empty() || config_->feature_fraction_bynode < 1.0;
  cuda_best_split_finder_.reset(new CUDABestSplitFinder(cuda_histogram_constructor_->cuda_hist(),
    train_data_, this->share_state_->feature_hist_offsets(), select_features_by_node_, config_));
  cuda_best_split_finder_->Init();

  leaf_best_split_feature_.resize(config_->num_leaves, -1);
  leaf_best_split_threshold_.resize(config_->num_leaves, 0);
  leaf_best_split_default_left_.resize(config_->num_leaves, 0);
  leaf_num_data_.resize(config_->num_leaves, 0);
  leaf_data_start_.resize(config_->num_leaves, 0);
  leaf_sum_gradients_.resize(config_->num_leaves, 0.0f);
  leaf_sum_hessians_.resize(config_->num_leaves, 0.0f);

  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
  AllocateBitset();

  leaf_stat_buffer_size_ = 0;
  num_cat_threshold_ = 0;

  if (config_->use_quantized_grad) {
    cuda_leaf_gradient_stat_buffer_.Resize(config_->num_leaves);
    cuda_leaf_hessian_stat_buffer_.Resize(config_->num_leaves);
    cuda_gradient_discretizer_.reset(new CUDAGradientDiscretizer(
      config_->num_grad_quant_bins, config_->num_iterations, config_->seed, is_constant_hessian, config_->stochastic_rounding));
    cuda_gradient_discretizer_->SetNCCLInfo(nccl_communicator_, nccl_gpu_rank_, local_gpu_rank_, gpu_device_id_, global_num_data_);
    cuda_gradient_discretizer_->Init(num_data_, config_->num_leaves, train_data_->num_features(), train_data_);
  } else {
    cuda_gradient_discretizer_.reset(nullptr);
  }

  #ifdef DEBUG
  host_gradients_.resize(num_data_, 0.0f);
  host_hessians_.resize(num_data_, 0.0f);
  #endif  // DEBUG
}

void CUDASingleGPUTreeLearner::BeforeTrain() {
  const data_size_t root_num_data = cuda_data_partition_->root_num_data();
  if (!boosting_on_cuda_) {
    CopyFromHostToCUDADevice<score_t>(cuda_gradients_.RawData(), gradients_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
    CopyFromHostToCUDADevice<score_t>(cuda_hessians_.RawData(), hessians_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
    gradients_ = cuda_gradients_.RawData();
    hessians_ = cuda_hessians_.RawData();
  }

  #ifdef DEBUG
  CopyFromCUDADeviceToHost<score_t>(host_gradients_.data(), gradients_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<score_t>(host_hessians_.data(), hessians_, static_cast<size_t>(num_data_), __FILE__, __LINE__);
  #endif  // DEBUG

  const data_size_t* leaf_splits_init_indices =
    cuda_data_partition_->use_bagging() ? cuda_data_partition_->cuda_data_indices() : nullptr;
  cuda_data_partition_->BeforeTrain();
  if (config_->use_quantized_grad) {
    cuda_gradient_discretizer_->DiscretizeGradients(num_data_, gradients_, hessians_);
    cuda_histogram_constructor_->BeforeTrain(
      reinterpret_cast<const score_t*>(cuda_gradient_discretizer_->discretized_gradients_and_hessians()), nullptr);
    cuda_smaller_leaf_splits_->InitValues(
      config_->lambda_l1,
      config_->lambda_l2,
      reinterpret_cast<const int16_t*>(cuda_gradient_discretizer_->discretized_gradients_and_hessians()),
      leaf_splits_init_indices,
      cuda_data_partition_->cuda_data_indices(),
      root_num_data,
      cuda_histogram_constructor_->cuda_hist_pointer(),
      &leaf_sum_gradients_[0],
      &leaf_sum_hessians_[0],
      cuda_gradient_discretizer_->grad_scale_ptr(),
      cuda_gradient_discretizer_->hess_scale_ptr());
      cuda_gradient_discretizer_->SetNumBitsInHistogramBin<false>(0, -1, root_num_data, 0);
      if (nccl_communicator_ != nullptr) {
        cuda_gradient_discretizer_->SetNumBitsInHistogramBin<true>(0, -1, global_num_data_, 0);
      }
  } else {
    cuda_histogram_constructor_->BeforeTrain(gradients_, hessians_);
    cuda_smaller_leaf_splits_->InitValues(
      config_->lambda_l1,
      config_->lambda_l2,
      gradients_,
      hessians_,
      leaf_splits_init_indices,
      cuda_data_partition_->cuda_data_indices(),
      root_num_data,
      cuda_histogram_constructor_->cuda_hist_pointer(),
      &leaf_sum_gradients_[0],
      &leaf_sum_hessians_[0]);
  }
  leaf_num_data_[0] = root_num_data;
  cuda_larger_leaf_splits_->InitValues();
  col_sampler_.ResetByTree();
  cuda_best_split_finder_->BeforeTrain(col_sampler_.is_feature_used_bytree());
  leaf_data_start_[0] = 0;
  smaller_leaf_index_ = 0;
  larger_leaf_index_ = -1;

  if (nccl_communicator_ != nullptr) {
    leaf_to_hist_index_map_.resize(config_->num_leaves, -1);
    leaf_to_hist_index_map_[0] = 0;
    global_num_data_in_leaf_[0] = global_num_data_;
  }
}

void CUDASingleGPUTreeLearner::AddPredictionToScore(const Tree* tree, double* out_score) const {
  cuda_data_partition_->UpdateTrainScore(tree, out_score);
}

Tree* CUDASingleGPUTreeLearner::Train(const score_t* gradients,
  const score_t* hessians, bool /*is_first_tree*/) {
  gradients_ = gradients;
  hessians_ = hessians;
  global_timer.Start("CUDASingleGPUTreeLearner::BeforeTrain");
  BeforeTrain();
  global_timer.Stop("CUDASingleGPUTreeLearner::BeforeTrain");
  const bool track_branch_features = !(config_->interaction_constraints_vector.empty());
  std::unique_ptr<CUDATree> tree(new CUDATree(config_->num_leaves, track_branch_features,
    config_->linear_tree, gpu_device_id_, has_categorical_feature_));
  // set the root value by hand, as it is not handled by splits
  tree->SetLeafOutput(0, CUDALeafSplits::CalculateSplittedLeafOutput<true, false>(
    leaf_sum_gradients_[smaller_leaf_index_], leaf_sum_hessians_[smaller_leaf_index_],
    config_->lambda_l1, config_->lambda_l2,  config_->path_smooth,
    static_cast<data_size_t>(num_data_), 0));
  tree->SyncLeafOutputFromHostToCUDA();
  for (int i = 0; i < config_->num_leaves - 1; ++i) {
    global_timer.Start("CUDASingleGPUTreeLearner::ConstructHistogramForLeaf");
    const data_size_t global_num_data_in_smaller_leaf = nccl_communicator_ != nullptr ?
      global_num_data_in_leaf_[smaller_leaf_index_] :
      leaf_num_data_[smaller_leaf_index_];
    const data_size_t global_num_data_in_larger_leaf = nccl_communicator_ != nullptr ?
      (larger_leaf_index_ < 0 ? 0 : global_num_data_in_leaf_[larger_leaf_index_]) :
      (larger_leaf_index_ < 0 ? 0 : leaf_num_data_[larger_leaf_index_]);
    const data_size_t num_data_in_smaller_leaf = leaf_num_data_[smaller_leaf_index_];
    const data_size_t num_data_in_larger_leaf = larger_leaf_index_ < 0 ? 0 : leaf_num_data_[larger_leaf_index_];
    const double sum_hessians_in_smaller_leaf = leaf_sum_hessians_[smaller_leaf_index_];
    const double sum_hessians_in_larger_leaf = larger_leaf_index_ < 0 ? 0 : leaf_sum_hessians_[larger_leaf_index_];
    const uint8_t num_bits_in_histogram_bins = config_->use_quantized_grad ? (nccl_communicator_ != nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_)) : 0;
    cuda_histogram_constructor_->ConstructHistogramForLeaf(
      cuda_smaller_leaf_splits_->GetCUDAStruct(),
      cuda_larger_leaf_splits_->GetCUDAStruct(),
      global_num_data_in_smaller_leaf,
      global_num_data_in_larger_leaf,
      num_data_in_smaller_leaf,
      num_data_in_larger_leaf,
      sum_hessians_in_smaller_leaf,
      sum_hessians_in_larger_leaf,
      num_bits_in_histogram_bins);
    global_timer.Stop("CUDASingleGPUTreeLearner::ConstructHistogramForLeaf");

    global_timer.Start("CUDASingleGPUTreeLearner::NCCLReduceHistogram");
    if (nccl_communicator_ != nullptr) {
      NCCLReduceHistogram();
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::NCCLReduceHistogram");

    global_timer.Start("CUDASingleGPUTreeLearner::FindBestSplitsForLeaf");
    uint8_t parent_num_bits_bin = 0;
    uint8_t smaller_num_bits_bin = 0;
    uint8_t larger_num_bits_bin = 0;
    if (config_->use_quantized_grad) {
      if (larger_leaf_index_ != -1) {
        const int parent_leaf_index = std::min(smaller_leaf_index_, larger_leaf_index_);
        if (nccl_communicator_ != nullptr) {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInNode<true>(parent_leaf_index);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(larger_leaf_index_);
        } else {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInNode<false>(parent_leaf_index);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_index_);
        }
      } else {
        if (nccl_communicator_ != nullptr) {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(0);
        } else {
          parent_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
          smaller_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
          larger_num_bits_bin = cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(0);
        }
      }
    } else {
      parent_num_bits_bin = 0;
      smaller_num_bits_bin = 0;
      larger_num_bits_bin = 0;
    }
    cuda_histogram_constructor_->SubtractHistogramForLeaf(
      cuda_smaller_leaf_splits_->GetCUDAStruct(),
      cuda_larger_leaf_splits_->GetCUDAStruct(),
      config_->use_quantized_grad,
      parent_num_bits_bin,
      smaller_num_bits_bin,
      larger_num_bits_bin);

    SelectFeatureByNode(tree.get());

    if (config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits_bin = nccl_communicator_ == nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(smaller_leaf_index_);
      const uint8_t larger_leaf_num_bits_bin = larger_leaf_index_ < 0 ? 32 : (nccl_communicator_ == nullptr ?
        cuda_gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_index_) :
        cuda_gradient_discretizer_->GetHistBitsInLeaf<true>(larger_leaf_index_));
      cuda_best_split_finder_->FindBestSplitsForLeaf(
        cuda_smaller_leaf_splits_->GetCUDAStruct(),
        cuda_larger_leaf_splits_->GetCUDAStruct(),
        smaller_leaf_index_, larger_leaf_index_,
        global_num_data_in_smaller_leaf, global_num_data_in_larger_leaf,
        sum_hessians_in_smaller_leaf, sum_hessians_in_larger_leaf,
        cuda_gradient_discretizer_->grad_scale_ptr(),
        cuda_gradient_discretizer_->hess_scale_ptr(),
        smaller_leaf_num_bits_bin,
        larger_leaf_num_bits_bin);
    } else {
      cuda_best_split_finder_->FindBestSplitsForLeaf(
        cuda_smaller_leaf_splits_->GetCUDAStruct(),
        cuda_larger_leaf_splits_->GetCUDAStruct(),
        smaller_leaf_index_, larger_leaf_index_,
        global_num_data_in_smaller_leaf, global_num_data_in_larger_leaf,
        sum_hessians_in_smaller_leaf, sum_hessians_in_larger_leaf,
        nullptr, nullptr, 0, 0);
    }

    global_timer.Stop("CUDASingleGPUTreeLearner::FindBestSplitsForLeaf");
    global_timer.Start("CUDASingleGPUTreeLearner::FindBestFromAllSplits");
    const CUDASplitInfo* best_split_info = nullptr;
    if (larger_leaf_index_ >= 0) {
      best_split_info = cuda_best_split_finder_->FindBestFromAllSplits(
        tree->num_leaves(),
        smaller_leaf_index_,
        larger_leaf_index_,
        &leaf_best_split_feature_[smaller_leaf_index_],
        &leaf_best_split_threshold_[smaller_leaf_index_],
        &leaf_best_split_default_left_[smaller_leaf_index_],
        &leaf_best_split_feature_[larger_leaf_index_],
        &leaf_best_split_threshold_[larger_leaf_index_],
        &leaf_best_split_default_left_[larger_leaf_index_],
        &best_leaf_index_,
        &num_cat_threshold_);
    } else {
      best_split_info = cuda_best_split_finder_->FindBestFromAllSplits(
        tree->num_leaves(),
        smaller_leaf_index_,
        larger_leaf_index_,
        &leaf_best_split_feature_[smaller_leaf_index_],
        &leaf_best_split_threshold_[smaller_leaf_index_],
        &leaf_best_split_default_left_[smaller_leaf_index_],
        nullptr,
        nullptr,
        nullptr,
        &best_leaf_index_,
        &num_cat_threshold_);
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::FindBestFromAllSplits");

    if (best_leaf_index_ == -1) {
      Log::Warning("No further splits with positive gain, training stopped with %d leaves.", (i + 1));
      break;
    }

    global_timer.Start("CUDASingleGPUTreeLearner::Split");
    if (num_cat_threshold_ > 0) {
      ConstructBitsetForCategoricalSplit(best_split_info);
    }

    int right_leaf_index = 0;
    if (train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->bin_type() == BinType::CategoricalBin) {
      right_leaf_index = tree->SplitCategorical(best_leaf_index_,
                                       train_data_->RealFeatureIndex(leaf_best_split_feature_[best_leaf_index_]),
                                       train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->missing_type(),
                                       best_split_info,
                                       cuda_bitset_,
                                       cuda_bitset_len_,
                                       cuda_bitset_inner_,
                                       cuda_bitset_inner_len_);
    } else {
      right_leaf_index = tree->Split(best_leaf_index_,
                                       train_data_->RealFeatureIndex(leaf_best_split_feature_[best_leaf_index_]),
                                       train_data_->RealThreshold(leaf_best_split_feature_[best_leaf_index_],
                                        leaf_best_split_threshold_[best_leaf_index_]),
                                       train_data_->FeatureBinMapper(leaf_best_split_feature_[best_leaf_index_])->missing_type(),
                                       best_split_info);
    }

    cuda_data_partition_->Split(best_split_info,
                                best_leaf_index_,
                                right_leaf_index,
                                leaf_best_split_feature_[best_leaf_index_],
                                leaf_best_split_threshold_[best_leaf_index_],
                                cuda_bitset_inner_,
                                static_cast<int>(cuda_bitset_inner_len_),
                                leaf_best_split_default_left_[best_leaf_index_],
                                leaf_num_data_[best_leaf_index_],
                                leaf_data_start_[best_leaf_index_],
                                cuda_smaller_leaf_splits_->GetCUDAStructRef(),
                                cuda_larger_leaf_splits_->GetCUDAStructRef(),
                                &leaf_num_data_[best_leaf_index_],
                                &leaf_num_data_[right_leaf_index],
                                &leaf_data_start_[best_leaf_index_],
                                &leaf_data_start_[right_leaf_index],
                                &leaf_sum_hessians_[best_leaf_index_],
                                &leaf_sum_hessians_[right_leaf_index],
                                &leaf_sum_gradients_[best_leaf_index_],
                                &leaf_sum_gradients_[right_leaf_index],
                                global_num_data_in_leaf_.data() + best_leaf_index_,
                                global_num_data_in_leaf_.data() + right_leaf_index);
    #ifdef DEBUG
    CheckSplitValid(best_leaf_index_, right_leaf_index);
    #endif  // DEBUG

    if (nccl_communicator_ != nullptr) {
      smaller_leaf_index_ = (global_num_data_in_leaf_[best_leaf_index_] < global_num_data_in_leaf_[right_leaf_index] ? best_leaf_index_ : right_leaf_index);
      larger_leaf_index_ = (smaller_leaf_index_ == best_leaf_index_ ? right_leaf_index : best_leaf_index_);
      const int best_leaf_hist_index = leaf_to_hist_index_map_[best_leaf_index_];
      leaf_to_hist_index_map_[smaller_leaf_index_] = right_leaf_index;
      leaf_to_hist_index_map_[larger_leaf_index_] = best_leaf_hist_index;
    } else {
      smaller_leaf_index_ = (leaf_num_data_[best_leaf_index_] < leaf_num_data_[right_leaf_index] ? best_leaf_index_ : right_leaf_index);
      larger_leaf_index_ = (smaller_leaf_index_ == best_leaf_index_ ? right_leaf_index : best_leaf_index_);
    }

    if (config_->use_quantized_grad) {
      cuda_gradient_discretizer_->SetNumBitsInHistogramBin<false>(
        best_leaf_index_, right_leaf_index, leaf_num_data_[best_leaf_index_], leaf_num_data_[right_leaf_index]);
      if (nccl_communicator_ != nullptr) {
        cuda_gradient_discretizer_->SetNumBitsInHistogramBin<true>(
          best_leaf_index_, right_leaf_index, global_num_data_in_leaf_[best_leaf_index_], global_num_data_in_leaf_[right_leaf_index]);
      }
    }
    global_timer.Stop("CUDASingleGPUTreeLearner::Split");
  }
  SynchronizeCUDADevice(__FILE__, __LINE__);
  if (config_->use_quantized_grad && config_->quant_train_renew_leaf) {
    global_timer.Start("CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves");
    RenewDiscretizedTreeLeaves(tree.get());
    global_timer.Stop("CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves");
  }
  tree->ToHost();
  return tree.release();
}

void CUDASingleGPUTreeLearner::ResetTrainingData(
  const Dataset* train_data,
  bool is_constant_hessian) {
  SerialTreeLearner::ResetTrainingData(train_data, is_constant_hessian);
  CHECK_EQ(num_features_, train_data_->num_features());
  cuda_histogram_constructor_->ResetTrainingData(train_data, share_state_.get());
  cuda_data_partition_->ResetTrainingData(train_data,
    static_cast<int>(share_state_->feature_hist_offsets().back()),
    cuda_histogram_constructor_->cuda_hist_pointer());
  cuda_best_split_finder_->ResetTrainingData(
    cuda_histogram_constructor_->cuda_hist(),
    train_data,
    share_state_->feature_hist_offsets());
  cuda_smaller_leaf_splits_->Resize(num_data_);
  cuda_larger_leaf_splits_->Resize(num_data_);
  CHECK_EQ(is_constant_hessian, share_state_->is_constant_hessian);
  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDASingleGPUTreeLearner::ResetConfig(const Config* config) {
  const int old_num_leaves = config_->num_leaves;
  SerialTreeLearner::ResetConfig(config);
  if (config_->gpu_device_id >= 0 && config_->gpu_device_id != gpu_device_id_) {
    Log::Fatal("Changing gpu device ID by resetting configuration parameter is not allowed for CUDA tree learner.");
  }
  num_threads_ = OMP_NUM_THREADS();
  if (config_->num_leaves != old_num_leaves) {
    leaf_best_split_feature_.resize(config_->num_leaves, -1);
    leaf_best_split_threshold_.resize(config_->num_leaves, 0);
    leaf_best_split_default_left_.resize(config_->num_leaves, 0);
    leaf_num_data_.resize(config_->num_leaves, 0);
    leaf_data_start_.resize(config_->num_leaves, 0);
    leaf_sum_gradients_.resize(config_->num_leaves, 0.0f);
    leaf_sum_hessians_.resize(config_->num_leaves, 0.0f);
  }
  cuda_histogram_constructor_->ResetConfig(config);
  cuda_best_split_finder_->ResetConfig(config, cuda_histogram_constructor_->cuda_hist());
  cuda_data_partition_->ResetConfig(config, cuda_histogram_constructor_->cuda_hist_pointer());
}

void CUDASingleGPUTreeLearner::SetBaggingData(const Dataset* /*subset*/,
  const data_size_t* used_indices, data_size_t num_data) {
  cuda_data_partition_->SetUsedDataIndices(used_indices, num_data);
}

void CUDASingleGPUTreeLearner::RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                                               data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const {
  CHECK(tree->is_cuda_tree());
  CUDATree* cuda_tree = reinterpret_cast<CUDATree*>(tree);
  if (obj != nullptr && obj->IsRenewTreeOutput()) {
    CHECK_LE(cuda_tree->num_leaves(), data_partition_->num_leaves());
    if (boosting_on_cuda_) {
      obj->RenewTreeOutputCUDA(train_score, cuda_data_partition_->cuda_data_indices(),
                               cuda_data_partition_->cuda_leaf_num_data(), cuda_data_partition_->cuda_leaf_data_start(),
                               cuda_tree->num_leaves(), cuda_tree->cuda_leaf_value_ref());
      cuda_tree->SyncLeafOutputFromCUDAToHost();
    } else {
      const data_size_t* bag_mapper = nullptr;
      if (total_num_data != num_data_) {
        CHECK_EQ(bag_cnt, num_data_);
        bag_mapper = bag_indices;
      }
      std::vector<int> n_nozeroworker_perleaf(cuda_tree->num_leaves(), 1);
      int num_machines = Network::num_machines();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
        const double output = static_cast<double>(cuda_tree->LeafOutput(i));
        data_size_t cnt_leaf_data = leaf_num_data_[i];
        std::vector<data_size_t> index_mapper(cnt_leaf_data, -1);
        CopyFromCUDADeviceToHost<data_size_t>(index_mapper.data(),
          cuda_data_partition_->cuda_data_indices() + leaf_data_start_[i],
          static_cast<size_t>(cnt_leaf_data), __FILE__, __LINE__);
        if (cnt_leaf_data > 0) {
          const double new_output = obj->RenewTreeOutput(output, residual_getter, index_mapper.data(), bag_mapper, cnt_leaf_data);
          cuda_tree->SetLeafOutput(i, new_output);
        } else {
          CHECK_GT(num_machines, 1);
          cuda_tree->SetLeafOutput(i, 0.0);
          n_nozeroworker_perleaf[i] = 0;
        }
      }
      if (num_machines > 1) {
        std::vector<double> outputs(cuda_tree->num_leaves());
        for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
          outputs[i] = static_cast<double>(cuda_tree->LeafOutput(i));
        }
        outputs = Network::GlobalSum(&outputs);
        n_nozeroworker_perleaf = Network::GlobalSum(&n_nozeroworker_perleaf);
        for (int i = 0; i < cuda_tree->num_leaves(); ++i) {
          cuda_tree->SetLeafOutput(i, outputs[i] / n_nozeroworker_perleaf[i]);
        }
      }
    }
    cuda_tree->SyncLeafOutputFromHostToCUDA();
  }
}

Tree* CUDASingleGPUTreeLearner::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const {
  std::unique_ptr<CUDATree> cuda_tree(new CUDATree(old_tree));
  cuda_leaf_gradient_stat_buffer_.SetValue(0);
  cuda_leaf_hessian_stat_buffer_.SetValue(0);
  ReduceLeafStat(cuda_tree.get(), gradients, hessians, cuda_data_partition_->cuda_data_indices());
  cuda_tree->SyncLeafOutputFromCUDAToHost();
  return cuda_tree.release();
}

Tree* CUDASingleGPUTreeLearner::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                                  const score_t* gradients, const score_t* hessians) const {
  cuda_data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  refit_num_data_ = static_cast<data_size_t>(leaf_pred.size());
  data_size_t buffer_size = static_cast<data_size_t>(old_tree->num_leaves());
  if (old_tree->num_leaves() > 2048) {
    const int num_block = (refit_num_data_ + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
    buffer_size *= static_cast<data_size_t>(num_block + 1);
  }
  if (static_cast<size_t>(buffer_size) > cuda_leaf_gradient_stat_buffer_.Size()) {
    cuda_leaf_gradient_stat_buffer_.Resize(buffer_size);
    cuda_leaf_hessian_stat_buffer_.Resize(buffer_size);
  }
  return FitByExistingTree(old_tree, gradients, hessians);
}

void CUDASingleGPUTreeLearner::ReduceLeafStat(
  CUDATree* old_tree, const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf) const {
  LaunchReduceLeafStatKernel(gradients, hessians, num_data_in_leaf, old_tree->cuda_leaf_parent(),
    old_tree->cuda_left_child(), old_tree->cuda_right_child(),
    old_tree->num_leaves(), refit_num_data_, old_tree->cuda_leaf_value_ref(), old_tree->shrinkage());
}

void CUDASingleGPUTreeLearner::ConstructBitsetForCategoricalSplit(
  const CUDASplitInfo* best_split_info) {
  LaunchConstructBitsetForCategoricalSplitKernel(best_split_info);
}

void CUDASingleGPUTreeLearner::AllocateBitset() {
  has_categorical_feature_ = false;
  categorical_bin_offsets_.clear();
  categorical_bin_offsets_.push_back(0);
  categorical_bin_to_value_.clear();
  for (int i = 0; i < train_data_->num_features(); ++i) {
    const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
    if (bin_mapper->bin_type() == BinType::CategoricalBin) {
      has_categorical_feature_ = true;
      break;
    }
  }
  if (has_categorical_feature_) {
    int max_cat_value = 0;
    int max_cat_num_bin = 0;
    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        max_cat_value = std::max(bin_mapper->MaxCatValue(), max_cat_value);
        max_cat_num_bin = std::max(bin_mapper->num_bin(), max_cat_num_bin);
      }
    }
    // std::max(..., 1UL) to avoid error in the case when there are NaN's in the categorical values
    const size_t cuda_bitset_max_size = std::max(static_cast<size_t>((max_cat_value + 31) / 32), 1UL);
    const size_t cuda_bitset_inner_max_size = std::max(static_cast<size_t>((max_cat_num_bin + 31) / 32), 1UL);
    AllocateCUDAMemory<uint32_t>(&cuda_bitset_, cuda_bitset_max_size, __FILE__, __LINE__);
    AllocateCUDAMemory<uint32_t>(&cuda_bitset_inner_, cuda_bitset_inner_max_size, __FILE__, __LINE__);
    const int max_cat_in_split = std::min(config_->max_cat_threshold, max_cat_num_bin / 2);
    const int num_blocks = (max_cat_in_split + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
    AllocateCUDAMemory<size_t>(&cuda_block_bitset_len_buffer_, num_blocks, __FILE__, __LINE__);

    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        categorical_bin_offsets_.push_back(bin_mapper->num_bin());
      } else {
        categorical_bin_offsets_.push_back(0);
      }
    }
    for (size_t i = 1; i < categorical_bin_offsets_.size(); ++i) {
      categorical_bin_offsets_[i] += categorical_bin_offsets_[i - 1];
    }
    categorical_bin_to_value_.resize(categorical_bin_offsets_.back(), 0);
    for (int i = 0; i < train_data_->num_features(); ++i) {
      const BinMapper* bin_mapper = train_data_->FeatureBinMapper(i);
      if (bin_mapper->bin_type() == BinType::CategoricalBin) {
        const int offset = categorical_bin_offsets_[i];
        for (int bin = 0; bin < bin_mapper->num_bin(); ++bin) {
          categorical_bin_to_value_[offset + bin] = static_cast<int>(bin_mapper->BinToValue(bin));
        }
      }
    }
    InitCUDAMemoryFromHostMemory<int>(&cuda_categorical_bin_offsets_, categorical_bin_offsets_.data(), categorical_bin_offsets_.size(), __FILE__, __LINE__);
    InitCUDAMemoryFromHostMemory<int>(&cuda_categorical_bin_to_value_, categorical_bin_to_value_.data(), categorical_bin_to_value_.size(), __FILE__, __LINE__);
  } else {
    cuda_bitset_ = nullptr;
    cuda_bitset_inner_ = nullptr;
  }
  cuda_bitset_len_ = 0;
  cuda_bitset_inner_len_ = 0;
}

void CUDASingleGPUTreeLearner::ResetBoostingOnGPU(const bool boosting_on_cuda) {
  boosting_on_cuda_ = boosting_on_cuda;
  cuda_gradients_.Clear();
  cuda_hessians_.Clear();
  if (!boosting_on_cuda_) {
    cuda_gradients_.Resize(static_cast<size_t>(num_data_));
    cuda_hessians_.Resize(static_cast<size_t>(num_data_));
  }
}

void CUDASingleGPUTreeLearner::SelectFeatureByNode(const Tree* tree) {
  if (select_features_by_node_) {
    // use feature interaction constraint or sample features by node
    const std::vector<int8_t>& is_feature_used_by_smaller_node = col_sampler_.GetByNode(tree, smaller_leaf_index_);
    std::vector<int8_t> is_feature_used_by_larger_node;
    if (larger_leaf_index_ >= 0) {
      is_feature_used_by_larger_node = col_sampler_.GetByNode(tree, larger_leaf_index_);
    }
    cuda_best_split_finder_->SetUsedFeatureByNode(is_feature_used_by_smaller_node, is_feature_used_by_larger_node);
  }
}

#ifdef DEBUG
void CUDASingleGPUTreeLearner::CheckSplitValid(
  const int left_leaf,
  const int right_leaf) {
  std::vector<data_size_t> left_data_indices(leaf_num_data_[left_leaf]);
  std::vector<data_size_t> right_data_indices(leaf_num_data_[right_leaf]);
  CopyFromCUDADeviceToHost<data_size_t>(left_data_indices.data(),
    cuda_data_partition_->cuda_data_indices() + leaf_data_start_[left_leaf],
    leaf_num_data_[left_leaf], __FILE__, __LINE__);
  CopyFromCUDADeviceToHost<data_size_t>(right_data_indices.data(),
    cuda_data_partition_->cuda_data_indices() + leaf_data_start_[right_leaf],
    leaf_num_data_[right_leaf], __FILE__, __LINE__);
  double sum_left_gradients = 0.0f, sum_left_hessians = 0.0f;
  double sum_right_gradients = 0.0f, sum_right_hessians = 0.0f;
  for (size_t i = 0; i < left_data_indices.size(); ++i) {
    const data_size_t index = left_data_indices[i];
    sum_left_gradients += host_gradients_[index];
    sum_left_hessians += host_hessians_[index];
  }
  for (size_t i = 0; i < right_data_indices.size(); ++i) {
    const data_size_t index = right_data_indices[i];
    sum_right_gradients += host_gradients_[index];
    sum_right_hessians += host_hessians_[index];
  }
  if (nccl_communicator_ != nullptr) {
    sum_left_gradients = NCCLAllReduce<double>(sum_left_gradients, ncclFloat64, ncclSum, nccl_communicator_);
    sum_left_hessians = NCCLAllReduce<double>(sum_left_hessians, ncclFloat64, ncclSum, nccl_communicator_);
    sum_right_gradients = NCCLAllReduce<double>(sum_right_gradients, ncclFloat64, ncclSum, nccl_communicator_);
    sum_right_hessians = NCCLAllReduce<double>(sum_right_hessians, ncclFloat64, ncclSum, nccl_communicator_);
  }
  CHECK_LE(std::fabs(sum_left_gradients - leaf_sum_gradients_[left_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_left_hessians - leaf_sum_hessians_[left_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_right_gradients - leaf_sum_gradients_[right_leaf]), 1e-6f);
  CHECK_LE(std::fabs(sum_right_hessians - leaf_sum_hessians_[right_leaf]), 1e-6f);
}
#endif  // DEBUG

void CUDASingleGPUTreeLearner::RenewDiscretizedTreeLeaves(CUDATree* cuda_tree) {
  cuda_data_partition_->ReduceLeafGradStat(
    gradients_, hessians_, cuda_tree,
    cuda_leaf_gradient_stat_buffer_.RawData(),
    cuda_leaf_hessian_stat_buffer_.RawData());
  LaunchCalcLeafValuesGivenGradStat(cuda_tree, cuda_data_partition_->cuda_data_indices());
  SynchronizeCUDADevice(__FILE__, __LINE__);
}

void CUDASingleGPUTreeLearner::SetNCCLInfo(
  ncclComm_t nccl_communicator,
  int nccl_gpu_rank,
  int local_gpu_rank,
  int gpu_device_id,
  data_size_t global_num_data) {
  NCCLInfo::SetNCCLInfo(nccl_communicator, nccl_gpu_rank, local_gpu_rank, gpu_device_id, global_num_data);
  leaf_to_hist_index_map_.resize(config_->num_leaves - 1);
  global_num_data_in_leaf_.resize(config_->num_leaves, 0);
  nccl_stream_ = CUDAStreamCreate();
}

void CUDASingleGPUTreeLearner::NCCLReduceHistogram() {
  if (config_->use_quantized_grad) {
    hist_t* smaller_leaf_hist_pointer = cuda_histogram_constructor_->cuda_hist_pointer() +
      leaf_to_hist_index_map_[smaller_leaf_index_] * num_total_bin_;
    const int8_t bit_size = cuda_gradient_discretizer_->GetHistBitsInNode<true>(smaller_leaf_index_);
    if (bit_size == 32) {
      NCCLAllReduce<int64_t>(
        reinterpret_cast<const int64_t*>(smaller_leaf_hist_pointer),
        reinterpret_cast<int64_t*>(smaller_leaf_hist_pointer),
        static_cast<size_t>(num_total_bin_),
        ncclInt64,
        ncclSum,
        nccl_communicator_,
        nccl_stream_);
    } else if (bit_size <= 16) {
      NCCLAllReduce<int32_t>(
        reinterpret_cast<const int32_t*>(smaller_leaf_hist_pointer),
        reinterpret_cast<int32_t*>(smaller_leaf_hist_pointer),
        static_cast<size_t>(num_total_bin_),
        ncclInt32,
        ncclSum,
        nccl_communicator_,
        nccl_stream_);
    }
  } else {
    hist_t* smaller_leaf_hist_pointer = cuda_histogram_constructor_->cuda_hist_pointer() +
        leaf_to_hist_index_map_[smaller_leaf_index_] * num_total_bin_ * 2;
    NCCLAllReduce<hist_t>(
      smaller_leaf_hist_pointer,
      smaller_leaf_hist_pointer,
      static_cast<size_t>(num_total_bin_) * 2,
      ncclFloat64,
      ncclSum,
      nccl_communicator_,
      nccl_stream_);
  }
  SynchronizeCUDAStream(nccl_stream_, __FILE__, __LINE__);
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.cu <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 * Modifications Copyright(C) 2023 Advanced Micro Devices, Inc. All rights reserved.
 */

#ifdef USE_CUDA

#include "cuda_single_gpu_tree_learner.hpp"

#include <LightGBM/cuda/cuda_algorithms.hpp>
#include <LightGBM/cuda/cuda_rocm_interop.h>

#include <algorithm>

namespace LightGBM {

__global__ void ReduceLeafStatKernel_SharedMemory(
  const score_t* gradients,
  const score_t* hessians,
  const int num_leaves,
  const data_size_t num_data,
  const int* data_index_to_leaf_index,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer) {
  extern __shared__ double shared_mem[];
  double* shared_grad_sum = shared_mem;
  double* shared_hess_sum = shared_mem + num_leaves;
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    shared_grad_sum[leaf_index] = 0.0f;
    shared_hess_sum[leaf_index] = 0.0f;
  }
  __syncthreads();
  if (data_index < num_data) {
    const int leaf_index = data_index_to_leaf_index[data_index];
    atomicAdd_block(shared_grad_sum + leaf_index, gradients[data_index]);
    atomicAdd_block(shared_hess_sum + leaf_index, hessians[data_index]);
  }
  __syncthreads();
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    atomicAdd_system(leaf_grad_stat_buffer + leaf_index, shared_grad_sum[leaf_index]);
    atomicAdd_system(leaf_hess_stat_buffer + leaf_index, shared_hess_sum[leaf_index]);
  }
}

__global__ void ReduceLeafStatKernel_GlobalMemory(
  const score_t* gradients,
  const score_t* hessians,
  const int num_leaves,
  const data_size_t num_data,
  const int* data_index_to_leaf_index,
  double* leaf_grad_stat_buffer,
  double* leaf_hess_stat_buffer) {
  const size_t offset = static_cast<size_t>(num_leaves) * (blockIdx.x + 1);
  double* grad_sum = leaf_grad_stat_buffer + offset;
  double* hess_sum = leaf_hess_stat_buffer + offset;
  const data_size_t data_index = static_cast<data_size_t>(threadIdx.x + blockIdx.x * blockDim.x);
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    grad_sum[leaf_index] = 0.0f;
    hess_sum[leaf_index] = 0.0f;
  }
  __syncthreads();
  if (data_index < num_data) {
    const int leaf_index = data_index_to_leaf_index[data_index];
    atomicAdd_block(grad_sum + leaf_index, gradients[data_index]);
    atomicAdd_block(hess_sum + leaf_index, hessians[data_index]);
  }
  __syncthreads();
  for (int leaf_index = static_cast<int>(threadIdx.x); leaf_index < num_leaves; leaf_index += static_cast<int>(blockDim.x)) {
    atomicAdd_system(leaf_grad_stat_buffer + leaf_index, grad_sum[leaf_index]);
    atomicAdd_system(leaf_hess_stat_buffer + leaf_index, hess_sum[leaf_index]);
  }
}

template <bool USE_L1, bool USE_SMOOTHING>
__global__ void CalcRefitLeafOutputKernel(
  const int num_leaves,
  const double* leaf_grad_stat_buffer,
  const double* leaf_hess_stat_buffer,
  const data_size_t* num_data_in_leaf,
  const int* leaf_parent,
  const int* left_child,
  const int* right_child,
  const double lambda_l1,
  const double lambda_l2,
  const double path_smooth,
  const double shrinkage_rate,
  const double refit_decay_rate,
  double* leaf_value) {
  const int leaf_index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (leaf_index < num_leaves) {
    const double sum_gradients = leaf_grad_stat_buffer[leaf_index];
    const double sum_hessians = leaf_hess_stat_buffer[leaf_index];
    const data_size_t num_data = num_data_in_leaf[leaf_index];
    const double old_leaf_value = leaf_value[leaf_index];
    double new_leaf_value = 0.0f;
    if (!USE_SMOOTHING) {
      new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_gradients, sum_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
    } else {
      const int parent = leaf_parent[leaf_index];
      if (parent >= 0) {
        const int sibliing = left_child[parent] == leaf_index ? right_child[parent] : left_child[parent];
        const double sum_gradients_of_parent = sum_gradients + leaf_grad_stat_buffer[sibliing];
        const double sum_hessians_of_parent = sum_hessians + leaf_hess_stat_buffer[sibliing];
        const data_size_t num_data_in_parent = num_data + num_data_in_leaf[sibliing];
        const double parent_output =
          CUDALeafSplits::CalculateSplittedLeafOutput<false, true>(
            sum_gradients_of_parent, sum_hessians_of_parent, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
          new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, true>(
          sum_gradients, sum_hessians, lambda_l1, lambda_l2, path_smooth, num_data_in_parent, parent_output);
      } else {
        new_leaf_value = CUDALeafSplits::CalculateSplittedLeafOutput<false, false>(sum_gradients, sum_hessians, lambda_l1, lambda_l2, 0.0f, 0, 0.0f);
      }
    }
    if (isnan(new_leaf_value)) {
      new_leaf_value = 0.0f;
    } else {
      new_leaf_value *= shrinkage_rate;
    }
    leaf_value[leaf_index] = refit_decay_rate * old_leaf_value + (1.0f - refit_decay_rate) * new_leaf_value;
  }
}

void CUDASingleGPUTreeLearner::LaunchReduceLeafStatKernel(
  const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf,
  const int* leaf_parent, const int* left_child, const int* right_child, const int num_leaves,
  const data_size_t num_data, double* cuda_leaf_value, const double shrinkage_rate) const {
  int num_block = (num_data + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  if (num_leaves <= 2048) {
    ReduceLeafStatKernel_SharedMemory<<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE, 2 * num_leaves * sizeof(double)>>>(
      gradients, hessians, num_leaves, num_data, cuda_data_partition_->cuda_data_index_to_leaf_index(),
      cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData());
  } else {
    ReduceLeafStatKernel_GlobalMemory<<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(
      gradients, hessians, num_leaves, num_data, cuda_data_partition_->cuda_data_index_to_leaf_index(),
      cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData());
  }
  const bool use_l1 = config_->lambda_l1 > 0.0f;
  const bool use_smoothing = config_->path_smooth > 0.0f;
  num_block = (num_leaves + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;

  #define CalcRefitLeafOutputKernel_ARGS \
    num_leaves, cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData(), num_data_in_leaf, \
    leaf_parent, left_child, right_child, \
    config_->lambda_l1, config_->lambda_l2, config_->path_smooth, \
    shrinkage_rate, config_->refit_decay_rate, cuda_leaf_value

  if (!use_l1) {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<false, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<false, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  } else {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<true, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<true, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  }
  #undef CalcRefitLeafOutputKernel_ARGS
}

template <typename T, bool IS_INNER>
__global__ void CalcBitsetLenKernel(const CUDASplitInfo* best_split_info, size_t* out_len_buffer) {
  __shared__ size_t shared_mem_buffer[WARPSIZE];
  const T* vals = nullptr;
  if (IS_INNER) {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold);
  } else {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold_real);
  }
  const int i = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  size_t len = 0;
  if (i < best_split_info->num_cat_threshold) {
    const T val = vals[i];
    len = (val / WARPSIZE) + 1;
  }
  const size_t block_max_len = ShuffleReduceMax<size_t>(len, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    out_len_buffer[blockIdx.x] = block_max_len;
  }
}

__global__ void ReduceBlockMaxLen(size_t* out_len_buffer, const int num_blocks) {
  __shared__ size_t shared_mem_buffer[WARPSIZE];
  size_t max_len = 0;
  for (int i = static_cast<int>(threadIdx.x); i < num_blocks; i += static_cast<int>(blockDim.x)) {
    max_len = max(out_len_buffer[i], max_len);
  }
  const size_t all_max_len = ShuffleReduceMax<size_t>(max_len, shared_mem_buffer, blockDim.x);
  if (threadIdx.x == 0) {
    out_len_buffer[0] = max_len;
  }
}

template <typename T, bool IS_INNER>
__global__ void CUDAConstructBitsetKernel(const CUDASplitInfo* best_split_info, uint32_t* out, size_t cuda_bitset_len) {
  const T* vals = nullptr;
  if (IS_INNER) {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold);
  } else {
    vals = reinterpret_cast<const T*>(best_split_info->cat_threshold_real);
  }
  const int i = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (i < best_split_info->num_cat_threshold) {
    const T val = vals[i];
    // can use add instead of or here, because each bit will only be added once
    atomicAdd_system(out + (val / WARPSIZE), (0x1 << (val % WARPSIZE)));
  }
}

__global__ void SetRealThresholdKernel(
  const CUDASplitInfo* best_split_info,
  const int* categorical_bin_to_value,
  const int* categorical_bin_offsets) {
  const int num_cat_threshold = best_split_info->num_cat_threshold;
  const int* categorical_bin_to_value_ptr = categorical_bin_to_value + categorical_bin_offsets[best_split_info->inner_feature_index];
  int* cat_threshold_real = best_split_info->cat_threshold_real;
  const uint32_t* cat_threshold = best_split_info->cat_threshold;
  const int index = static_cast<int>(threadIdx.x + blockIdx.x * blockDim.x);
  if (index < num_cat_threshold) {
    cat_threshold_real[index] = categorical_bin_to_value_ptr[cat_threshold[index]];
  }
}

template <typename T, bool IS_INNER>
void CUDAConstructBitset(const CUDASplitInfo* best_split_info, const int num_cat_threshold, uint32_t* out, size_t bitset_len) {
  const int num_blocks = (num_cat_threshold + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  // clear the bitset vector first
  SetCUDAMemory<uint32_t>(out, 0, bitset_len, __FILE__, __LINE__);
  CUDAConstructBitsetKernel<T, IS_INNER><<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(best_split_info, out, bitset_len);
}

template <typename T, bool IS_INNER>
size_t CUDABitsetLen(const CUDASplitInfo* best_split_info, const int num_cat_threshold, size_t* out_len_buffer) {
  const int num_blocks = (num_cat_threshold + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  CalcBitsetLenKernel<T, IS_INNER><<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(best_split_info, out_len_buffer);
  ReduceBlockMaxLen<<<1, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(out_len_buffer, num_blocks);
  size_t host_max_len = 0;
  CopyFromCUDADeviceToHost<size_t>(&host_max_len, out_len_buffer, 1, __FILE__, __LINE__);
  return host_max_len;
}

void CUDASingleGPUTreeLearner::LaunchConstructBitsetForCategoricalSplitKernel(
  const CUDASplitInfo* best_split_info) {
  const int num_blocks = (num_cat_threshold_ + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  SetRealThresholdKernel<<<num_blocks, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>
    (best_split_info, cuda_categorical_bin_to_value_, cuda_categorical_bin_offsets_);
  cuda_bitset_inner_len_ = CUDABitsetLen<uint32_t, true>(best_split_info, num_cat_threshold_, cuda_block_bitset_len_buffer_);
  CUDAConstructBitset<uint32_t, true>(best_split_info, num_cat_threshold_, cuda_bitset_inner_, cuda_bitset_inner_len_);
  cuda_bitset_len_ = CUDABitsetLen<int, false>(best_split_info, num_cat_threshold_, cuda_block_bitset_len_buffer_);
  CUDAConstructBitset<int, false>(best_split_info, num_cat_threshold_, cuda_bitset_, cuda_bitset_len_);
}

void CUDASingleGPUTreeLearner::LaunchCalcLeafValuesGivenGradStat(
  CUDATree* cuda_tree, const data_size_t* num_data_in_leaf) {
  #define CalcRefitLeafOutputKernel_ARGS \
    cuda_tree->num_leaves(), cuda_leaf_gradient_stat_buffer_.RawData(), cuda_leaf_hessian_stat_buffer_.RawData(), num_data_in_leaf, \
    cuda_tree->cuda_leaf_parent(), cuda_tree->cuda_left_child(), cuda_tree->cuda_right_child(), \
    config_->lambda_l1, config_->lambda_l2, config_->path_smooth, \
    1.0f, config_->refit_decay_rate, cuda_tree->cuda_leaf_value_ref()
  const bool use_l1 = config_->lambda_l1 > 0.0f;
  const bool use_smoothing = config_->path_smooth > 0.0f;
  const int num_block = (cuda_tree->num_leaves() + CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE - 1) / CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE;
  if (!use_l1) {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<false, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<false, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  } else {
    if (!use_smoothing) {
      CalcRefitLeafOutputKernel<true, false>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    } else {
      CalcRefitLeafOutputKernel<true, true>
        <<<num_block, CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE>>>(CalcRefitLeafOutputKernel_ARGS);
    }
  }

  #undef CalcRefitLeafOutputKernel_ARGS
}

}  // namespace LightGBM

#endif  // USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.hpp <==
/*!
 * Copyright (c) 2021-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2021-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_

#include <memory>
#include <vector>

#ifdef USE_CUDA

#include "cuda_leaf_splits.hpp"
#include "cuda_histogram_constructor.hpp"
#include "cuda_data_partition.hpp"
#include "cuda_best_split_finder.hpp"

#include "cuda_gradient_discretizer.hpp"
#include "../serial_tree_learner.h"

namespace LightGBM {

#define CUDA_SINGLE_GPU_TREE_LEARNER_BLOCK_SIZE (1024)

class CUDASingleGPUTreeLearner: public SerialTreeLearner, public NCCLInfo {
 public:
  explicit CUDASingleGPUTreeLearner(const Config* config, const bool boosting_on_cuda);

  ~CUDASingleGPUTreeLearner();

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void ResetTrainingData(const Dataset* train_data,
                         bool is_constant_hessian) override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override;

  void AddPredictionToScore(const Tree* tree, double* out_score) const override;

  void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                       data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const override;

  void ResetConfig(const Config* config) override;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void ResetBoostingOnGPU(const bool boosting_on_gpu) override;

  void SetNCCLInfo(
    ncclComm_t nccl_communicator,
    int nccl_gpu_rank,
    int local_gpu_rank,
    int gpu_device_id,
    data_size_t global_num_data) override;

 protected:
  void BeforeTrain() override;

  void ReduceLeafStat(CUDATree* old_tree, const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf) const;

  void LaunchReduceLeafStatKernel(const score_t* gradients, const score_t* hessians, const data_size_t* num_data_in_leaf,
    const int* leaf_parent, const int* left_child, const int* right_child,
    const int num_leaves, const data_size_t num_data, double* cuda_leaf_value, const double shrinkage_rate) const;

  void ConstructBitsetForCategoricalSplit(const CUDASplitInfo* best_split_info);

  void LaunchConstructBitsetForCategoricalSplitKernel(const CUDASplitInfo* best_split_info);

  void AllocateBitset();

  void SelectFeatureByNode(const Tree* tree);

  #ifdef DEBUG
  void CheckSplitValid(
    const int left_leaf, const int right_leaf);
  #endif  // DEBUG

  void RenewDiscretizedTreeLeaves(CUDATree* cuda_tree);

  void LaunchCalcLeafValuesGivenGradStat(CUDATree* cuda_tree, const data_size_t* num_data_in_leaf);

  void NCCLReduceHistogram();

  // number of threads on CPU
  int num_threads_;

  // CUDA components for tree training

  // leaf splits information for smaller and larger leaves
  std::unique_ptr<CUDALeafSplits> cuda_smaller_leaf_splits_;
  std::unique_ptr<CUDALeafSplits> cuda_larger_leaf_splits_;
  // data partition that partitions data indices into different leaves
  std::unique_ptr<CUDADataPartition> cuda_data_partition_;
  // for histogram construction
  std::unique_ptr<CUDAHistogramConstructor> cuda_histogram_constructor_;
  // for best split information finding, given the histograms
  std::unique_ptr<CUDABestSplitFinder> cuda_best_split_finder_;
  // gradient discretizer for quantized training
  std::unique_ptr<CUDAGradientDiscretizer> cuda_gradient_discretizer_;

  std::vector<int> leaf_best_split_feature_;
  std::vector<uint32_t> leaf_best_split_threshold_;
  std::vector<uint8_t> leaf_best_split_default_left_;
  std::vector<data_size_t> leaf_num_data_;
  std::vector<data_size_t> leaf_data_start_;
  std::vector<double> leaf_sum_gradients_;
  std::vector<double> leaf_sum_hessians_;
  int smaller_leaf_index_;
  int larger_leaf_index_;
  int best_leaf_index_;
  int num_cat_threshold_;
  bool has_categorical_feature_;
  // whether need to select features by node
  bool select_features_by_node_;

  std::vector<int> categorical_bin_to_value_;
  std::vector<int> categorical_bin_offsets_;

  mutable CUDAVector<double> cuda_leaf_gradient_stat_buffer_;
  mutable CUDAVector<double> cuda_leaf_hessian_stat_buffer_;
  mutable data_size_t leaf_stat_buffer_size_;
  mutable data_size_t refit_num_data_;
  uint32_t* cuda_bitset_;
  size_t cuda_bitset_len_;
  uint32_t* cuda_bitset_inner_;
  size_t cuda_bitset_inner_len_;
  size_t* cuda_block_bitset_len_buffer_;
  int* cuda_categorical_bin_to_value_;
  int* cuda_categorical_bin_offsets_;

  /*! \brief gradients on CUDA */
  CUDAVector<score_t> cuda_gradients_;
  /*! \brief hessians on CUDA */
  CUDAVector<score_t> cuda_hessians_;
  /*! \brief whether boosting is done on CUDA */
  bool boosting_on_cuda_;

  // members used in multi-GPU training
  /*! \brief cuda stream for nccl operations */
  cudaStream_t nccl_stream_;
  /*! \brief index map from leaf index to histogram index */
  std::vector<int> leaf_to_hist_index_map_;
  /*! \brief number of total histogram bins */
  int num_total_bin_;
  /*! \brief global number of data in the leaves across */
  std::vector<data_size_t> global_num_data_in_leaf_;

  #ifdef DEBUG
  /*! \brief gradients on CPU */
  std::vector<score_t> host_gradients_;
  /*! \brief hessians on CPU */
  std::vector<score_t> host_hessians_;
  #endif  // DEBUG
};

}  // namespace LightGBM

#else  // USE_CUDA

// When GPU support is not compiled in, quit with an error message

namespace LightGBM {

class CUDASingleGPUTreeLearner: public SerialTreeLearner {
 public:
    #pragma warning(disable : 4702)
    explicit CUDASingleGPUTreeLearner(const Config* tree_config, const bool /*boosting_on_cuda*/) : SerialTreeLearner(tree_config) {
      Log::Fatal("CUDA Tree Learner was not enabled in this build.\n"
                 "Please recompile with CMake option -DUSE_CUDA=1 (NVIDIA GPUs) or -DUSE_ROCM=1 (AMD GPUs)");
    }
};

}  // namespace LightGBM

#endif  // USE_CUDA
#endif  // LIGHTGBM_SRC_TREELEARNER_CUDA_CUDA_SINGLE_GPU_TREE_LEARNER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/data_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <algorithm>
#include <cstring>
#include <tuple>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {

template <typename TREELEARNER_T>
DataParallelTreeLearner<TREELEARNER_T>::DataParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
}

template <typename TREELEARNER_T>
DataParallelTreeLearner<TREELEARNER_T>::~DataParallelTreeLearner() {
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  // initialize SerialTreeLearner
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  // Get local rank and global machine size
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  size_t split_info_size = static_cast<size_t>(SplitInfo::Size(max_cat_threshold) * 2);
  size_t histogram_size = this->config_->use_quantized_grad ?
    static_cast<size_t>(this->share_state_->num_hist_total_bin() * kInt32HistEntrySize) :
    static_cast<size_t>(this->share_state_->num_hist_total_bin() * kHistEntrySize);

  // allocate buffer for communication
  size_t buffer_size = std::max(histogram_size, split_info_size);

  input_buffer_.resize(buffer_size);
  output_buffer_.resize(buffer_size);

  is_feature_aggregated_.resize(this->num_features_);

  block_start_.resize(num_machines_);
  block_len_.resize(num_machines_);

  if (this->config_->use_quantized_grad) {
    block_start_int16_.resize(num_machines_);
    block_len_int16_.resize(num_machines_);
  }

  buffer_write_start_pos_.resize(this->num_features_);
  buffer_read_start_pos_.resize(this->num_features_);

  if (this->config_->use_quantized_grad) {
    buffer_write_start_pos_int16_.resize(this->num_features_);
    buffer_read_start_pos_int16_.resize(this->num_features_);
  }

  global_data_count_in_leaf_.resize(this->config_->num_leaves);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::ResetConfig(const Config* config) {
  TREELEARNER_T::ResetConfig(config);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::PrepareBufferPos(
  const std::vector<std::vector<int>>& feature_distribution,
  std::vector<comm_size_t>* block_start,
  std::vector<comm_size_t>* block_len,
  std::vector<comm_size_t>* buffer_write_start_pos,
  std::vector<comm_size_t>* buffer_read_start_pos,
  comm_size_t* reduce_scatter_size,
  size_t hist_entry_size) {
  // get block start and block len for reduce scatter
  *reduce_scatter_size = 0;
  for (int i = 0; i < num_machines_; ++i) {
    (*block_len)[i] = 0;
    for (auto fid : feature_distribution[i]) {
      auto num_bin = this->train_data_->FeatureNumBin(fid);
      if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      (*block_len)[i] += num_bin * hist_entry_size;
    }
    *reduce_scatter_size += (*block_len)[i];
  }

  (*block_start)[0] = 0;
  for (int i = 1; i < num_machines_; ++i) {
    (*block_start)[i] = (*block_start)[i - 1] + (*block_len)[i - 1];
  }

  // get buffer_write_start_pos
  int bin_size = 0;
  for (int i = 0; i < num_machines_; ++i) {
    for (auto fid : feature_distribution[i]) {
      (*buffer_write_start_pos)[fid] = bin_size;
      auto num_bin = this->train_data_->FeatureNumBin(fid);
      if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      bin_size += num_bin * hist_entry_size;
    }
  }

  // get buffer_read_start_pos
  bin_size = 0;
  for (auto fid : feature_distribution[rank_]) {
    (*buffer_read_start_pos)[fid] = bin_size;
    auto num_bin = this->train_data_->FeatureNumBin(fid);
    if (this->train_data_->FeatureBinMapper(fid)->GetMostFreqBin() == 0) {
      num_bin -= 1;
    }
    bin_size += num_bin * hist_entry_size;
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // generate feature partition for current tree
  std::vector<std::vector<int>> feature_distribution(num_machines_, std::vector<int>());
  std::vector<int> num_bins_distributed(num_machines_, 0);
  for (int i = 0; i < this->train_data_->num_total_features(); ++i) {
    int inner_feature_index = this->train_data_->InnerFeatureIndex(i);
    if (inner_feature_index == -1) {
      continue;
    }
    if (this->col_sampler_.is_feature_used_bytree()[inner_feature_index]) {
      int cur_min_machine = static_cast<int>(ArrayArgs<int>::ArgMin(num_bins_distributed));
      feature_distribution[cur_min_machine].push_back(inner_feature_index);
      auto num_bin = this->train_data_->FeatureNumBin(inner_feature_index);
      if (this->train_data_->FeatureBinMapper(inner_feature_index)->GetMostFreqBin() == 0) {
        num_bin -= 1;
      }
      num_bins_distributed[cur_min_machine] += num_bin;
    }
    is_feature_aggregated_[inner_feature_index] = false;
  }
  // get local used feature
  for (auto fid : feature_distribution[rank_]) {
    is_feature_aggregated_[fid] = true;
  }

  // get block start and block len for reduce scatter
  if (this->config_->use_quantized_grad) {
    PrepareBufferPos(feature_distribution, &block_start_, &block_len_, &buffer_write_start_pos_,
      &buffer_read_start_pos_, &reduce_scatter_size_, kInt32HistEntrySize);
    PrepareBufferPos(feature_distribution, &block_start_int16_, &block_len_int16_, &buffer_write_start_pos_int16_,
      &buffer_read_start_pos_int16_, &reduce_scatter_size_int16_, kInt16HistEntrySize);
  } else {
    PrepareBufferPos(feature_distribution, &block_start_, &block_len_, &buffer_write_start_pos_,
      &buffer_read_start_pos_, &reduce_scatter_size_, kHistEntrySize);
  }

  if (this->config_->use_quantized_grad) {
    // sync global data sumup info
    std::tuple<data_size_t, double, double, int64_t> data(this->smaller_leaf_splits_->num_data_in_leaf(),
                                                          this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
                                                          this->smaller_leaf_splits_->int_sum_gradients_and_hessians());
    int size = sizeof(data);
    std::memcpy(input_buffer_.data(), &data, size);
    // global sumup reduce
    Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double, int64_t>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const std::tuple<data_size_t, double, double, int64_t> *p1;
      std::tuple<data_size_t, double, double, int64_t> *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const std::tuple<data_size_t, double, double, int64_t> *>(src);
        p2 = reinterpret_cast<std::tuple<data_size_t, double, double, int64_t> *>(dst);
        std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
        std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
        std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
        std::get<3>(*p2) = std::get<3>(*p2) + std::get<3>(*p1);
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    // copy back
    std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);
    // set global sumup info
    this->smaller_leaf_splits_->Init(std::get<1>(data), std::get<2>(data), std::get<3>(data));
    // init global data count in leaf
    global_data_count_in_leaf_[0] = std::get<0>(data);
    // reset hist num bits according to global num data
    this->gradient_discretizer_->template SetNumBitsInHistogramBin<true>(0, -1, GetGlobalDataCountInLeaf(0), 0);
  } else {
    // sync global data sumup info
    std::tuple<data_size_t, double, double> data(this->smaller_leaf_splits_->num_data_in_leaf(),
                                                this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians());
    int size = sizeof(data);
    std::memcpy(input_buffer_.data(), &data, size);
    // global sumup reduce
    Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
      comm_size_t used_size = 0;
      const std::tuple<data_size_t, double, double> *p1;
      std::tuple<data_size_t, double, double> *p2;
      while (used_size < len) {
        p1 = reinterpret_cast<const std::tuple<data_size_t, double, double> *>(src);
        p2 = reinterpret_cast<std::tuple<data_size_t, double, double> *>(dst);
        std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
        std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
        std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
        src += type_size;
        dst += type_size;
        used_size += type_size;
      }
    });
    // copy back
    std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);
    // set global sumup info
    this->smaller_leaf_splits_->Init(std::get<1>(data), std::get<2>(data));
    // init global data count in leaf
    global_data_count_in_leaf_[0] = std::get<0>(data);
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::FindBestSplits(const Tree* tree) {
  TREELEARNER_T::ConstructHistograms(
      this->col_sampler_.is_feature_used_bytree(), true);
  const int smaller_leaf_index = this->smaller_leaf_splits_->leaf_index();
  const data_size_t local_data_on_smaller_leaf = this->data_partition_->leaf_count(smaller_leaf_index);
  if (local_data_on_smaller_leaf <= 0) {
    // clear histogram buffer before synchronizing
    // otherwise histogram contents from the previous iteration will be sent
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
      if (this->col_sampler_.is_feature_used_bytree()[feature_index] == false)
        continue;
      const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
      const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
      const int num_bin = feature_bin_mapper->num_bin();
      if (this->config_->use_quantized_grad) {
        int32_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawDataInt32();
        std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kInt32HistEntrySize);
        int16_t* hist_ptr_int16 = this->smaller_leaf_histogram_array_[feature_index].RawDataInt16();
        std::memset(reinterpret_cast<void*>(hist_ptr_int16), 0, (num_bin - offset) * kInt16HistEntrySize);
      } else {
        hist_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawData();
        std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
      }
    }
  }
  // construct local histograms
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram");
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram::Copy");
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    if (this->col_sampler_.is_feature_used_bytree()[feature_index] == false)
      continue;
    // copy to buffer
    if (this->config_->use_quantized_grad) {
      const uint8_t local_smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<false>(this->smaller_leaf_splits_->leaf_index());
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (smaller_leaf_num_bits <= 16) {
        std::memcpy(input_buffer_.data() + buffer_write_start_pos_int16_[feature_index],
                    this->smaller_leaf_histogram_array_[feature_index].RawDataInt16(),
                    this->smaller_leaf_histogram_array_[feature_index].SizeOfInt16Histogram());
      } else {
        if (local_smaller_leaf_num_bits == 32) {
          std::memcpy(input_buffer_.data() + buffer_write_start_pos_[feature_index],
                      this->smaller_leaf_histogram_array_[feature_index].RawDataInt32(),
                      this->smaller_leaf_histogram_array_[feature_index].SizeOfInt32Histogram());
        } else {
          this->smaller_leaf_histogram_array_[feature_index].CopyFromInt16ToInt32(
            input_buffer_.data() + buffer_write_start_pos_[feature_index]);
        }
      }
    } else {
      std::memcpy(input_buffer_.data() + buffer_write_start_pos_[feature_index],
                this->smaller_leaf_histogram_array_[feature_index].RawData(),
                this->smaller_leaf_histogram_array_[feature_index].SizeOfHistogram());
    }
  }
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram::Copy");
  // Reduce scatter for histogram
  global_timer.Start("DataParallelTreeLearner::ReduceHistogram::ReduceScatter");
  if (!this->config_->use_quantized_grad) {
    Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(hist_t), block_start_.data(),
                           block_len_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &HistogramSumReducer);
  } else {
    const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
    if (smaller_leaf_num_bits <= 16) {
      Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_int16_, sizeof(int16_t), block_start_int16_.data(),
                            block_len_int16_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &Int16HistogramSumReducer);
    } else {
      Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(int_hist_t), block_start_.data(),
                            block_len_.data(), output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &Int32HistogramSumReducer);
    }
  }
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram::ReduceScatter");
  global_timer.Stop("DataParallelTreeLearner::ReduceHistogram");
  this->FindBestSplitsFromHistograms(
      this->col_sampler_.is_feature_used_bytree(), true, tree);
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(const std::vector<int8_t>&, bool, const Tree* tree) {
  std::vector<SplitInfo> smaller_bests_per_thread(this->share_state_->num_threads);
  std::vector<SplitInfo> larger_bests_per_thread(this->share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features =
      this->col_sampler_.GetByNode(tree, this->smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features =
      this->col_sampler_.GetByNode(tree, this->larger_leaf_splits_->leaf_index());
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_.get());

  if (this->config_->use_quantized_grad && this->larger_leaf_splits_ != nullptr && this->larger_leaf_splits_->leaf_index() >= 0) {
    const int parent_index = std::min(this->smaller_leaf_splits_->leaf_index(), this->larger_leaf_splits_->leaf_index());
    const uint8_t parent_num_bits = this->gradient_discretizer_->template GetHistBitsInNode<true>(parent_index);
    const uint8_t larger_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->larger_leaf_splits_->leaf_index());
    const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
    if (parent_num_bits > 16 && larger_leaf_num_bits <= 16) {
      CHECK_LE(smaller_leaf_num_bits, 16);
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
        OMP_LOOP_EX_BEGIN();
        if (!is_feature_aggregated_[feature_index]) continue;
        this->larger_leaf_histogram_array_[feature_index].CopyToBuffer(this->gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_aggregated_[feature_index]) continue;
    const int tid = omp_get_thread_num();
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    // restore global histograms from buffer
    if (this->config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (smaller_leaf_num_bits <= 16) {
        this->smaller_leaf_histogram_array_[feature_index].FromMemoryInt16(
          output_buffer_.data() + buffer_read_start_pos_int16_[feature_index]);
      } else {
        this->smaller_leaf_histogram_array_[feature_index].FromMemoryInt32(
          output_buffer_.data() + buffer_read_start_pos_[feature_index]);
      }
    } else {
      this->smaller_leaf_histogram_array_[feature_index].FromMemory(
        output_buffer_.data() + buffer_read_start_pos_[feature_index]);
    }

    if (this->config_->use_quantized_grad) {
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      const int64_t int_sum_gradient_and_hessian = this->smaller_leaf_splits_->int_sum_gradients_and_hessians();
      if (smaller_leaf_num_bits <= 16) {
        this->train_data_->template FixHistogramInt<int32_t, int32_t, 16, 16>(
          feature_index,
          int_sum_gradient_and_hessian,
          reinterpret_cast<hist_t*>(this->smaller_leaf_histogram_array_[feature_index].RawDataInt16()));
      } else {
        this->train_data_->template FixHistogramInt<int64_t, int64_t, 32, 32>(
          feature_index,
          int_sum_gradient_and_hessian,
          reinterpret_cast<hist_t*>(this->smaller_leaf_histogram_array_[feature_index].RawDataInt32()));
      }
    } else {
      this->train_data_->FixHistogram(feature_index,
                                      this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
                                      this->smaller_leaf_histogram_array_[feature_index].RawData());
    }

    this->ComputeBestSplitForFeature(
        this->smaller_leaf_histogram_array_, feature_index, real_feature_index,
        smaller_node_used_features[feature_index],
        GetGlobalDataCountInLeaf(this->smaller_leaf_splits_->leaf_index()),
        this->smaller_leaf_splits_.get(),
        &smaller_bests_per_thread[tid],
        smaller_leaf_parent_output);

    // only root leaf
    if (this->larger_leaf_splits_ == nullptr || this->larger_leaf_splits_->leaf_index() < 0) continue;

    // construct histgroms for large leaf, we init larger leaf as the parent, so we can just subtract the smaller leaf's histograms
    if (this->config_->use_quantized_grad) {
      const int parent_index = std::min(this->smaller_leaf_splits_->leaf_index(), this->larger_leaf_splits_->leaf_index());
      const uint8_t parent_num_bits = this->gradient_discretizer_->template GetHistBitsInNode<true>(parent_index);
      const uint8_t larger_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->larger_leaf_splits_->leaf_index());
      const uint8_t smaller_leaf_num_bits = this->gradient_discretizer_->template GetHistBitsInLeaf<true>(this->smaller_leaf_splits_->leaf_index());
      if (parent_num_bits <= 16) {
        CHECK_LE(smaller_leaf_num_bits, 16);
        CHECK_LE(larger_leaf_num_bits, 16);
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int32_t, int32_t, int32_t, 16, 16, 16>(
              this->smaller_leaf_histogram_array_[feature_index]);
      } else if (larger_leaf_num_bits <= 16) {
        CHECK_LE(smaller_leaf_num_bits, 16);
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int32_t, int32_t, 32, 16, 16>(
            this->smaller_leaf_histogram_array_[feature_index], this->gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
      } else if (smaller_leaf_num_bits <= 16) {
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int32_t, int64_t, 32, 16, 32>(
              this->smaller_leaf_histogram_array_[feature_index]);
      } else {
        this->larger_leaf_histogram_array_[feature_index].template Subtract<true, int64_t, int64_t, int64_t, 32, 32, 32>(
              this->smaller_leaf_histogram_array_[feature_index]);
      }
    } else {
      this->larger_leaf_histogram_array_[feature_index].Subtract(
        this->smaller_leaf_histogram_array_[feature_index]);
    }

    this->ComputeBestSplitForFeature(
        this->larger_leaf_histogram_array_, feature_index, real_feature_index,
        larger_node_used_features[feature_index],
        GetGlobalDataCountInLeaf(this->larger_leaf_splits_->leaf_index()),
        this->larger_leaf_splits_.get(),
        &larger_bests_per_thread[tid],
        larger_leaf_parent_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_bests_per_thread);
  int leaf = this->smaller_leaf_splits_->leaf_index();
  this->best_split_per_leaf_[leaf] = smaller_bests_per_thread[smaller_best_idx];

  if (this->larger_leaf_splits_ != nullptr &&  this->larger_leaf_splits_->leaf_index() >= 0) {
    leaf = this->larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_bests_per_thread);
    this->best_split_per_leaf_[leaf] = larger_bests_per_thread[larger_best_idx];
  }

  SplitInfo smaller_best_split, larger_best_split;
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }

  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);

  // set best split
  this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()] = smaller_best_split;
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()] = larger_best_split;
  }
}

template <typename TREELEARNER_T>
void DataParallelTreeLearner<TREELEARNER_T>::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  TREELEARNER_T::SplitInner(tree, best_Leaf, left_leaf, right_leaf, false);
  const SplitInfo& best_split_info = this->best_split_per_leaf_[best_Leaf];
  // need update global number of data in leaf
  global_data_count_in_leaf_[*left_leaf] = best_split_info.left_count;
  global_data_count_in_leaf_[*right_leaf] = best_split_info.right_count;
  // reset hist num bits according to global num data
  if (this->config_->use_quantized_grad) {
    this->gradient_discretizer_->template SetNumBitsInHistogramBin<true>(*left_leaf, *right_leaf, GetGlobalDataCountInLeaf(*left_leaf), GetGlobalDataCountInLeaf(*right_leaf));
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class DataParallelTreeLearner<GPUTreeLearner>;
template class DataParallelTreeLearner<SerialTreeLearner>;

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/data_partition.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_
#define LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_

#include <LightGBM/dataset.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/openmp_wrapper.h>
#include <LightGBM/utils/threading.h>

#include <algorithm>
#include <cstring>
#include <vector>

namespace LightGBM {
/*!
* \brief DataPartition is used to store the the partition of data on tree.
*/
class DataPartition {
 public:
  DataPartition(data_size_t num_data, int num_leaves)
      : num_data_(num_data), num_leaves_(num_leaves), runner_(num_data, 512) {
    leaf_begin_.resize(num_leaves_);
    leaf_count_.resize(num_leaves_);
    indices_.resize(num_data_);
    used_data_indices_ = nullptr;
  }

  void ResetLeaves(int num_leaves) {
    num_leaves_ = num_leaves;
    leaf_begin_.resize(num_leaves_);
    leaf_count_.resize(num_leaves_);
  }

  void ResetNumData(int num_data) {
    num_data_ = num_data;
    indices_.resize(num_data_);
    runner_.ReSize(num_data_);
  }

  ~DataPartition() {
  }

  /*!
  * \brief Init, will put all data on the root(leaf_idx = 0)
  */
  void Init() {
    std::fill(leaf_begin_.begin(), leaf_begin_.end(), 0);
    std::fill(leaf_count_.begin(), leaf_count_.end(), 0);
    if (used_data_indices_ == nullptr) {
      // if using all data
      leaf_count_[0] = num_data_;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_data_ >= 1024)
      for (data_size_t i = 0; i < num_data_; ++i) {
        indices_[i] = i;
      }
    } else {
      // if bagging
      leaf_count_[0] = used_data_count_;
      std::memcpy(indices_.data(), used_data_indices_, used_data_count_ * sizeof(data_size_t));
    }
  }

  void ResetByLeafPred(const std::vector<int>& leaf_pred, int num_leaves) {
    ResetLeaves(num_leaves);
    std::vector<std::vector<data_size_t>> indices_per_leaf(num_leaves_);
    for (data_size_t i = 0; i < static_cast<data_size_t>(leaf_pred.size()); ++i) {
      indices_per_leaf[leaf_pred[i]].push_back(i);
    }
    data_size_t offset = 0;
    for (int i = 0; i < num_leaves_; ++i) {
      leaf_begin_[i] = offset;
      leaf_count_[i] = static_cast<data_size_t>(indices_per_leaf[i].size());
      std::copy(indices_per_leaf[i].begin(), indices_per_leaf[i].end(), indices_.begin() + leaf_begin_[i]);
      offset += leaf_count_[i];
    }
  }

  /*!
  * \brief Get the data indices of one leaf
  * \param leaf index of leaf
  * \param indices output data indices
  * \return number of data on this leaf
  */
  const data_size_t* GetIndexOnLeaf(int leaf, data_size_t* out_len) const {
    // copy reference, maybe unsafe, but faster
    data_size_t begin = leaf_begin_[leaf];
    *out_len = leaf_count_[leaf];
    return indices_.data() + begin;
  }

  /*!
  * \brief Split the data
  * \param leaf index of leaf
  * \param feature_bins feature bin data
  * \param threshold threshold that want to split
  * \param right_leaf index of right leaf
  */
  void Split(int leaf, const Dataset* dataset, int feature,
             const uint32_t* threshold, int num_threshold, bool default_left,
             int right_leaf) {
    Common::FunctionTimer fun_timer("DataPartition::Split", global_timer);
    // get leaf boundary
    const data_size_t begin = leaf_begin_[leaf];
    const data_size_t cnt = leaf_count_[leaf];
    auto left_start = indices_.data() + begin;
    const auto left_cnt = runner_.Run<false>(
        cnt,
        [=](int, data_size_t cur_start, data_size_t cur_cnt, data_size_t* left,
            data_size_t* right) {
          return dataset->Split(feature, threshold, num_threshold, default_left,
                                left_start + cur_start, cur_cnt, left, right);
        },
        left_start);
    leaf_count_[leaf] = left_cnt;
    leaf_begin_[right_leaf] = left_cnt + begin;
    leaf_count_[right_leaf] = cnt - left_cnt;
  }

  /*!
  * \brief SetLabelAt used data indices before training, used for bagging
  * \param used_data_indices indices of used data
  * \param num_used_data number of used data
  */
  void SetUsedDataIndices(const data_size_t* used_data_indices, data_size_t num_used_data) {
    used_data_indices_ = used_data_indices;
    used_data_count_ = num_used_data;
  }

  /*!
  * \brief Get number of data on one leaf
  * \param leaf index of leaf
  * \return number of data of this leaf
  */
  data_size_t leaf_count(int leaf) const { return leaf_count_[leaf]; }

  /*!
  * \brief Get leaf begin
  * \param leaf index of leaf
  * \return begin index of this leaf
  */
  data_size_t leaf_begin(int leaf) const { return leaf_begin_[leaf]; }

  const data_size_t* indices() const { return indices_.data(); }

  /*! \brief Get number of leaves */
  int num_leaves() const { return num_leaves_; }

 private:
  /*! \brief Number of all data */
  data_size_t num_data_;
  /*! \brief Number of all leaves */
  int num_leaves_;
  /*! \brief start index of data on one leaf */
  std::vector<data_size_t> leaf_begin_;
  /*! \brief number of data on one leaf */
  std::vector<data_size_t> leaf_count_;
  /*! \brief Store all data's indices, order by leaf[data_in_leaf0,..,data_leaf1,..] */
  std::vector<data_size_t, Common::AlignmentAllocator<data_size_t, kAlignedSize>> indices_;
  /*! \brief used data indices, used for bagging */
  const data_size_t* used_data_indices_;
  /*! \brief used data count, used for bagging */
  data_size_t used_data_count_;
  ParallelPartitionRunner<data_size_t, true> runner_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_DATA_PARTITION_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/feature_histogram.cpp <==
/*!
 * Copyright (c) 2024-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2024-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include "feature_histogram.hpp"

#include <algorithm>
#include <vector>

namespace LightGBM {

void FeatureHistogram::FuncForCategorical() {
  if (meta_->config->extra_trees) {
    if (meta_->config->monotone_constraints.empty()) {
      FuncForCategoricalL1<true, false>();
    } else {
      FuncForCategoricalL1<true, true>();
    }
  } else {
    if (meta_->config->monotone_constraints.empty()) {
      FuncForCategoricalL1<false, false>();
    } else {
      FuncForCategoricalL1<false, true>();
    }
  }
}

template <bool USE_RAND, bool USE_MC>
void FeatureHistogram::FuncForCategoricalL1() {
  if (meta_->config->path_smooth > kEpsilon) {
    FuncForCategoricalL2<USE_RAND, USE_MC, true>();
  } else {
    FuncForCategoricalL2<USE_RAND, USE_MC, false>();
  }
}

template <bool USE_RAND, bool USE_MC, bool USE_SMOOTHING>
void FeatureHistogram::FuncForCategoricalL2() {
  if (meta_->config->use_quantized_grad) {
#define LAMBDA_PARAMS_INT \
    int64_t int_sum_gradient_and_hessian, \
    const double grad_scale, const double hess_scale, \
    const uint8_t hist_bits_bin, const uint8_t hist_bits_acc, \
    data_size_t num_data, \
    const FeatureConstraint* constraints, \
    double parent_output, \
    SplitInfo* output

#define ARGUMENTS_INT \
    int_sum_gradient_and_hessian, grad_scale, hess_scale, num_data, constraints, parent_output, output

    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, true, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      } else {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, true, false, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, true, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      } else {
        int_find_best_threshold_fun_ = [=] (LAMBDA_PARAMS_INT) {
          if (hist_bits_acc <= 16) {
            CHECK_LE(hist_bits_bin, 16);
            FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int32_t, int32_t, int16_t, int16_t, 16, 16>(ARGUMENTS_INT);
          } else {
            if (hist_bits_bin <= 16) {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int32_t, int64_t, int16_t, int32_t, 16, 32>(ARGUMENTS_INT);
            } else {
              FindBestThresholdCategoricalIntInner<USE_RAND, USE_MC, false, false, USE_SMOOTHING, int64_t, int64_t, int32_t, int32_t, 32, 32>(ARGUMENTS_INT);
            }
          }
        };
      }
    }
#undef LAMBDA_ARGUMENTS_INT
#undef ARGUMENTS_INT
  } else {
#define ARGUMENTS                                                      \
  std::placeholders::_1, std::placeholders::_2, std::placeholders::_3, \
      std::placeholders::_4, std::placeholders::_5, std::placeholders::_6
    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, true, true, USE_SMOOTHING>,
                      this, ARGUMENTS);
      } else {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, true, false, USE_SMOOTHING>,
                      this, ARGUMENTS);
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, false, true, USE_SMOOTHING>,
                      this, ARGUMENTS);
      } else {
        find_best_threshold_fun_ =
            std::bind(&FeatureHistogram::FindBestThresholdCategoricalInner<
                          USE_RAND, USE_MC, false, false, USE_SMOOTHING>,
                      this, ARGUMENTS);
      }
    }
#undef ARGUMENTS
  }
}

template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
void FeatureHistogram::FindBestThresholdCategoricalInner(double sum_gradient,
                                        double sum_hessian,
                                        data_size_t num_data,
                                        const FeatureConstraint* constraints,
                                        double parent_output,
                                        SplitInfo* output) {
  is_splittable_ = false;
  output->default_left = false;
  double best_gain = kMinScore;
  data_size_t best_left_count = 0;
  double best_sum_left_gradient = 0;
  double best_sum_left_hessian = 0;
  double gain_shift;
  if (USE_MC) {
    constraints->InitCumulativeConstraints(true);
  }
  if (USE_SMOOTHING) {
    gain_shift = GetLeafGainGivenOutput<USE_L1>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
  } else {
    // Need special case for no smoothing to preserve existing behaviour. If no smoothing, the parent output is calculated
    // with the larger categorical l2, whereas min_split_gain uses the original l2.
    gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, false>(sum_gradient, sum_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2, meta_->config->max_delta_step, 0,
        num_data, 0);
  }

  double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
  const int8_t offset = meta_->offset;
  const int bin_start = 1 - offset;
  const int bin_end = meta_->num_bin - offset;
  int used_bin = -1;

  std::vector<int> sorted_idx;
  double l2 = meta_->config->lambda_l2;
  bool use_onehot = meta_->num_bin <= meta_->config->max_cat_to_onehot;
  int best_threshold = -1;
  int best_dir = 1;
  const double cnt_factor = num_data / sum_hessian;
  int rand_threshold = 0;
  if (use_onehot) {
    if (USE_RAND) {
      if (bin_end - bin_start > 0) {
        rand_threshold = meta_->rand.NextInt(bin_start, bin_end);
      }
    }
    for (int t = bin_start; t < bin_end; ++t) {
      const auto grad = GET_GRAD(data_, t);
      const auto hess = GET_HESS(data_, t);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
      // if data not enough, or sum hessian too small
      if (cnt < meta_->config->min_data_in_leaf ||
          hess < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }
      data_size_t other_count = num_data - cnt;
      // if data not enough
      if (other_count < meta_->config->min_data_in_leaf) {
        continue;
      }

      double sum_other_hessian = sum_hessian - hess - kEpsilon;
      // if sum hessian too small
      if (sum_other_hessian < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }

      double sum_other_gradient = sum_gradient - grad;
      if (USE_RAND) {
        if (t != rand_threshold) {
          continue;
        }
      }
      // current split gain
      double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_other_gradient, sum_other_hessian, grad, hess + kEpsilon,
          meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
          constraints, 0, meta_->config->path_smooth, other_count, cnt, parent_output);
      // gain with split is worse than without split
      if (current_gain <= min_gain_shift) {
        continue;
      }

      // mark as able to be split
      is_splittable_ = true;
      // better split point
      if (current_gain > best_gain) {
        best_threshold = t;
        best_sum_left_gradient = grad;
        best_sum_left_hessian = hess + kEpsilon;
        best_left_count = cnt;
        best_gain = current_gain;
      }
    }
  } else {
    for (int i = bin_start; i < bin_end; ++i) {
      if (Common::RoundInt(GET_HESS(data_, i) * cnt_factor) >=
          meta_->config->cat_smooth) {
        sorted_idx.push_back(i);
      }
    }
    used_bin = static_cast<int>(sorted_idx.size());

    l2 += meta_->config->cat_l2;

    auto ctr_fun = [this](double sum_grad, double sum_hess) {
      return (sum_grad) / (sum_hess + meta_->config->cat_smooth);
    };
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(), [this, &ctr_fun](int i, int j) {
          return ctr_fun(GET_GRAD(data_, i), GET_HESS(data_, i)) <
                  ctr_fun(GET_GRAD(data_, j), GET_HESS(data_, j));
        });

    std::vector<int> find_direction(1, 1);
    std::vector<int> start_position(1, 0);
    find_direction.push_back(-1);
    start_position.push_back(used_bin - 1);
    const int max_num_cat =
        std::min(meta_->config->max_cat_threshold, (used_bin + 1) / 2);
    int max_threshold = std::max(std::min(max_num_cat, used_bin) - 1, 0);
    if (USE_RAND) {
      if (max_threshold > 0) {
        rand_threshold = meta_->rand.NextInt(0, max_threshold);
      }
    }

    is_splittable_ = false;
    for (size_t out_i = 0; out_i < find_direction.size(); ++out_i) {
      auto dir = find_direction[out_i];
      auto start_pos = start_position[out_i];
      data_size_t min_data_per_group = meta_->config->min_data_per_group;
      data_size_t cnt_cur_group = 0;
      double sum_left_gradient = 0.0f;
      double sum_left_hessian = kEpsilon;
      data_size_t left_count = 0;
      for (int i = 0; i < used_bin && i < max_num_cat; ++i) {
        auto t = sorted_idx[start_pos];
        start_pos += dir;
        const auto grad = GET_GRAD(data_, t);
        const auto hess = GET_HESS(data_, t);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));

        sum_left_gradient += grad;
        sum_left_hessian += hess;
        left_count += cnt;
        cnt_cur_group += cnt;

        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        if (right_count < meta_->config->min_data_in_leaf ||
            right_count < min_data_per_group) {
          break;
        }

        double sum_right_hessian = sum_hessian - sum_left_hessian;
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        if (cnt_cur_group < min_data_per_group) {
          continue;
        }

        cnt_cur_group = 0;

        double sum_right_gradient = sum_gradient - sum_left_gradient;
        if (USE_RAND) {
          if (i != rand_threshold) {
            continue;
          }
        }
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1, l2,
            meta_->config->max_delta_step, constraints, 0, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        if (current_gain <= min_gain_shift) {
          continue;
        }
        is_splittable_ = true;
        if (current_gain > best_gain) {
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = i;
          best_gain = current_gain;
          best_dir = dir;
        }
      }
    }
  }

  if (is_splittable_) {
    output->left_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_left_gradient, best_sum_left_hessian,
        meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
        constraints->LeftToBasicConstraint(), meta_->config->path_smooth, best_left_count, parent_output);
    output->left_count = best_left_count;
    output->left_sum_gradient = best_sum_left_gradient;
    output->left_sum_hessian = best_sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient - best_sum_left_gradient,
        sum_hessian - best_sum_left_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, constraints->RightToBasicConstraint(), meta_->config->path_smooth,
        num_data - best_left_count, parent_output);
    output->right_count = num_data - best_left_count;
    output->right_sum_gradient = sum_gradient - best_sum_left_gradient;
    output->right_sum_hessian =
        sum_hessian - best_sum_left_hessian - kEpsilon;
    output->gain = best_gain - min_gain_shift;
    if (use_onehot) {
      output->num_cat_threshold = 1;
      output->cat_threshold =
          std::vector<uint32_t>(1, static_cast<uint32_t>(best_threshold + offset));
    } else {
      output->num_cat_threshold = best_threshold + 1;
      output->cat_threshold =
          std::vector<uint32_t>(output->num_cat_threshold);
      if (best_dir == 1) {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[i] + offset;
          output->cat_threshold[i] = t;
        }
      } else {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[used_bin - 1 - i] + offset;
          output->cat_threshold[i] = t;
        }
      }
    }
    output->monotone_type = 0;
  }
}

template <
bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T, typename HIST_BIN_T, typename HIST_ACC_T,
int HIST_BITS_BIN, int HIST_BITS_ACC
>
void FeatureHistogram::FindBestThresholdCategoricalIntInner(int64_t int_sum_gradient_and_hessian,
                                          const double grad_scale, const double hess_scale,
                                          data_size_t num_data,
                                          const FeatureConstraint* constraints,
                                          double parent_output,
                                          SplitInfo* output) {
  is_splittable_ = false;
  output->default_left = false;
  double best_gain = kMinScore;
  PACKED_HIST_ACC_T best_sum_left_gradient_and_hessian = 0;
  double gain_shift;
  if (USE_MC) {
    constraints->InitCumulativeConstraints(true);
  }

  PACKED_HIST_ACC_T local_int_sum_gradient_and_hessian =
    HIST_BITS_ACC == 16 ?
    ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
    static_cast<PACKED_HIST_ACC_T>(int_sum_gradient_and_hessian);

  // recover sum of gradient and hessian from the sum of quantized gradient and hessian
  double sum_gradient = static_cast<double>(static_cast<int32_t>(int_sum_gradient_and_hessian >> 32)) * grad_scale;
  double sum_hessian = static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff)) * hess_scale;
  if (USE_SMOOTHING) {
    gain_shift = GetLeafGainGivenOutput<USE_L1>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
  } else {
    // Need special case for no smoothing to preserve existing behaviour. If no smoothing, the parent output is calculated
    // with the larger categorical l2, whereas min_split_gain uses the original l2.
    gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, false>(sum_gradient, sum_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2, meta_->config->max_delta_step, 0,
        num_data, 0);
  }

  double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
  const int8_t offset = meta_->offset;
  const int bin_start = 1 - offset;
  const int bin_end = meta_->num_bin - offset;
  int used_bin = -1;

  std::vector<int> sorted_idx;
  double l2 = meta_->config->lambda_l2;
  bool use_onehot = meta_->num_bin <= meta_->config->max_cat_to_onehot;
  int best_threshold = -1;
  int best_dir = 1;
  const double cnt_factor = static_cast<double>(num_data) /
    static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff));
  int rand_threshold = 0;

  const PACKED_HIST_BIN_T* data_ptr = nullptr;
  if (HIST_BITS_BIN == 16) {
    data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_int16_);
  } else {
    data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_);
  }

  if (use_onehot) {
    if (USE_RAND) {
      if (bin_end - bin_start > 0) {
        rand_threshold = meta_->rand.NextInt(bin_start, bin_end);
      }
    }
    for (int t = bin_start; t < bin_end; ++t) {
      const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
      const uint32_t int_hess = HIST_BITS_BIN == 16 ?
        static_cast<uint32_t>(grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(grad_and_hess & 0x00000000ffffffff);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(int_hess * cnt_factor));
      const double hess = int_hess * hess_scale;
      // if data not enough, or sum hessian too small
      if (cnt < meta_->config->min_data_in_leaf ||
          hess < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }
      data_size_t other_count = num_data - cnt;
      // if data not enough
      if (other_count < meta_->config->min_data_in_leaf) {
        continue;
      }

      const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_ACC != HIST_BITS_BIN ?
        ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
        (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
        grad_and_hess;
      const PACKED_HIST_ACC_T sum_other_grad_and_hess = local_int_sum_gradient_and_hessian - grad_and_hess_acc;
      const uint32_t sum_other_hess_int = HIST_BITS_ACC == 16 ?
        static_cast<uint32_t>(sum_other_grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(sum_other_grad_and_hess & 0x00000000ffffffff);
      double sum_other_hessian = sum_other_hess_int * hess_scale;
      // if sum hessian too small
      if (sum_other_hessian < meta_->config->min_sum_hessian_in_leaf) {
        continue;
      }

      const int32_t int_grad = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(grad_and_hess_acc >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(grad_and_hess_acc) >> 32);
      const double grad = int_grad * grad_scale;

      const int32_t sum_other_grad_int = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(sum_other_grad_and_hess >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(sum_other_grad_and_hess) >> 32);
      const double sum_other_gradient = sum_other_grad_int * grad_scale;

      if (USE_RAND) {
        if (t != rand_threshold) {
          continue;
        }
      }
      // current split gain
      double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_other_gradient, sum_other_hessian, grad, hess,
          meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
          constraints, 0, meta_->config->path_smooth, other_count, cnt, parent_output);
      // gain with split is worse than without split
      if (current_gain <= min_gain_shift) {
        continue;
      }

      // mark as able to be split
      is_splittable_ = true;
      // better split point
      if (current_gain > best_gain) {
        best_threshold = t;
        best_sum_left_gradient_and_hessian = grad_and_hess_acc;
        best_gain = current_gain;
      }
    }
  } else {
    for (int i = bin_start; i < bin_end; ++i) {
      const PACKED_HIST_BIN_T int_grad_and_hess = data_ptr[i];
      const uint32_t int_hess = HIST_BITS_BIN == 16 ?
        static_cast<uint32_t>(int_grad_and_hess & 0x0000ffff) :
        static_cast<uint32_t>(int_grad_and_hess & 0x00000000ffffffff);
      const int cnt = Common::RoundInt(int_hess * cnt_factor);
      if (cnt >= meta_->config->cat_smooth) {
        sorted_idx.push_back(i);
      }
    }
    used_bin = static_cast<int>(sorted_idx.size());

    l2 += meta_->config->cat_l2;

    auto ctr_fun = [this](double sum_grad, double sum_hess) {
      return (sum_grad) / (sum_hess + meta_->config->cat_smooth);
    };
    std::stable_sort(
        sorted_idx.begin(), sorted_idx.end(), [data_ptr, &ctr_fun, grad_scale, hess_scale](int i, int j) {
          const PACKED_HIST_BIN_T int_grad_and_hess_i = data_ptr[i];
          const PACKED_HIST_BIN_T int_grad_and_hess_j = data_ptr[j];
          const int32_t int_grad_i = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(static_cast<int16_t>(int_grad_and_hess_i >> 16)) :
            static_cast<int32_t>(static_cast<int64_t>(int_grad_and_hess_i) >> 32);
          const uint32_t int_hess_i = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(int_grad_and_hess_i & 0x0000ffff) :
            static_cast<int32_t>(int_grad_and_hess_i & 0x00000000ffffffff);
          const int32_t int_grad_j = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(static_cast<int16_t>(int_grad_and_hess_j >> 16)) :
            static_cast<int32_t>(static_cast<int64_t>(int_grad_and_hess_j) >> 32);
          const uint32_t int_hess_j = HIST_BITS_BIN == 16 ?
            static_cast<int32_t>(int_grad_and_hess_j & 0x0000ffff) :
            static_cast<int32_t>(int_grad_and_hess_j & 0x00000000ffffffff);

          const double grad_i = int_grad_i * grad_scale;
          const double hess_i = int_hess_i * hess_scale;
          const double grad_j = int_grad_j * grad_scale;
          const double hess_j = int_hess_j * hess_scale;

          return ctr_fun(grad_i, hess_i) < ctr_fun(grad_j, hess_j);
        });

    std::vector<int> find_direction(1, 1);
    std::vector<int> start_position(1, 0);
    find_direction.push_back(-1);
    start_position.push_back(used_bin - 1);
    const int max_num_cat =
        std::min(meta_->config->max_cat_threshold, (used_bin + 1) / 2);
    int max_threshold = std::max(std::min(max_num_cat, used_bin) - 1, 0);
    if (USE_RAND) {
      if (max_threshold > 0) {
        rand_threshold = meta_->rand.NextInt(0, max_threshold);
      }
    }

    is_splittable_ = false;
    for (size_t out_i = 0; out_i < find_direction.size(); ++out_i) {
      auto dir = find_direction[out_i];
      auto start_pos = start_position[out_i];
      data_size_t min_data_per_group = meta_->config->min_data_per_group;
      data_size_t cnt_cur_group = 0;
      PACKED_HIST_ACC_T int_sum_left_gradient_and_hessian = 0;
      data_size_t left_count = 0;
      for (int i = 0; i < used_bin && i < max_num_cat; ++i) {
        auto t = sorted_idx[start_pos];
        start_pos += dir;
        PACKED_HIST_BIN_T int_grad_and_hess = data_ptr[t];

        uint32_t int_hess = HIST_BITS_BIN == 16 ?
          static_cast<uint32_t>(int_grad_and_hess & 0x0000ffff) :
          static_cast<uint32_t>(int_grad_and_hess & 0x00000000ffffffff);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(int_hess * cnt_factor));

        if (HIST_BITS_ACC != HIST_BITS_BIN) {
          PACKED_HIST_ACC_T int_grad_and_hess_acc =
            (static_cast<PACKED_HIST_ACC_T>(static_cast<int64_t>(int_grad_and_hess & 0xffff0000)) << 32) |
            (static_cast<PACKED_HIST_ACC_T>(int_grad_and_hess & 0x0000ffff));
          int_sum_left_gradient_and_hessian += int_grad_and_hess_acc;
        } else {
          int_sum_left_gradient_and_hessian += int_grad_and_hess;
        }

        left_count += cnt;
        cnt_cur_group += cnt;

        const uint32_t int_left_sum_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(int_sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(int_sum_left_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_left_hessian = int_left_sum_hessian * hess_scale;

        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        if (right_count < meta_->config->min_data_in_leaf ||
            right_count < min_data_per_group) {
          break;
        }

        const PACKED_HIST_ACC_T int_sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - int_sum_left_gradient_and_hessian;
        const uint32_t int_right_sum_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(int_sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(int_sum_right_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_right_hessian = int_right_sum_hessian * hess_scale;

        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        if (cnt_cur_group < min_data_per_group) {
          continue;
        }

        cnt_cur_group = 0;

        const int32_t int_sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<int32_t>(static_cast<int16_t>(int_sum_left_gradient_and_hessian >> 16)) :
          static_cast<int32_t>(static_cast<int64_t>(int_sum_left_gradient_and_hessian) >> 32);
        const double sum_left_gradient = int_sum_left_gradient * grad_scale;

        const int32_t int_sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<int32_t>(static_cast<int16_t>(int_sum_right_gradient_and_hessian >> 16)) :
          static_cast<int32_t>(static_cast<int64_t>(int_sum_right_gradient_and_hessian) >> 32);
        const double sum_right_gradient = int_sum_right_gradient * grad_scale;

        if (USE_RAND) {
          if (i != rand_threshold) {
            continue;
          }
        }
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1, l2,
            meta_->config->max_delta_step, constraints, 0, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        if (current_gain <= min_gain_shift) {
          continue;
        }
        is_splittable_ = true;
        if (current_gain > best_gain) {
          best_sum_left_gradient_and_hessian = int_sum_left_gradient_and_hessian;
          best_threshold = i;
          best_gain = current_gain;
          best_dir = dir;
        }
      }
    }
  }

  if (is_splittable_) {
    const int32_t int_best_sum_left_gradient = HIST_BITS_ACC == 16 ?
      static_cast<int32_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) :
      static_cast<int32_t>(static_cast<int64_t>(best_sum_left_gradient_and_hessian) >> 32);
    const uint32_t int_best_sum_left_hessian = HIST_BITS_ACC == 16 ?
      static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x0000ffff) :
      static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x00000000ffffffff);
    const double best_sum_left_gradient = int_best_sum_left_gradient * grad_scale;
    const double best_sum_left_hessian = int_best_sum_left_hessian * hess_scale;

    const PACKED_HIST_ACC_T best_sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian;
    const int32_t int_best_sum_right_gradient = HIST_BITS_ACC == 16 ?
      static_cast<int32_t>(static_cast<int16_t>(best_sum_right_gradient_and_hessian >> 16)) :
      static_cast<int32_t>(static_cast<int64_t>(best_sum_right_gradient_and_hessian) >> 32);
    const uint32_t int_best_sum_right_hessian = HIST_BITS_ACC == 16 ?
      static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x0000ffff) :
      static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x00000000ffffffff);
    const double best_sum_right_gradient = int_best_sum_right_gradient * grad_scale;
    const double best_sum_right_hessian = int_best_sum_right_hessian * hess_scale;

    const data_size_t best_left_count = Common::RoundInt(static_cast<double>(int_best_sum_left_hessian) * cnt_factor);
    const data_size_t best_right_count = Common::RoundInt(static_cast<double>(int_best_sum_right_hessian) * cnt_factor);

    const int64_t best_sum_left_gradient_and_hessian_int64 = HIST_BITS_ACC == 16 ?
        ((static_cast<int64_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) << 32) |
        static_cast<int64_t>(best_sum_left_gradient_and_hessian & 0x0000ffff)) :
        best_sum_left_gradient_and_hessian;
    const int64_t best_sum_right_gradient_and_hessian_int64 = int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian_int64;

    output->left_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_left_gradient, best_sum_left_hessian,
        meta_->config->lambda_l1, l2, meta_->config->max_delta_step,
        constraints->LeftToBasicConstraint(), meta_->config->path_smooth, best_left_count, parent_output);
    output->left_count = best_left_count;
    output->left_sum_gradient = best_sum_left_gradient;
    output->left_sum_hessian = best_sum_left_hessian;
    output->right_output = CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        best_sum_right_gradient,
        best_sum_right_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, constraints->RightToBasicConstraint(), meta_->config->path_smooth,
        best_right_count, parent_output);
    output->right_count = best_right_count;
    output->right_sum_gradient = best_sum_right_gradient;
    output->right_sum_hessian = best_sum_right_hessian;
    output->gain = best_gain - min_gain_shift;

    output->left_sum_gradient_and_hessian = best_sum_left_gradient_and_hessian_int64;
    output->right_sum_gradient_and_hessian = best_sum_right_gradient_and_hessian_int64;
    if (use_onehot) {
      output->num_cat_threshold = 1;
      output->cat_threshold =
          std::vector<uint32_t>(1, static_cast<uint32_t>(best_threshold + offset));
    } else {
      output->num_cat_threshold = best_threshold + 1;
      output->cat_threshold =
          std::vector<uint32_t>(output->num_cat_threshold);
      if (best_dir == 1) {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[i] + offset;
          output->cat_threshold[i] = t;
        }
      } else {
        for (int i = 0; i < output->num_cat_threshold; ++i) {
          auto t = sorted_idx[used_bin - 1 - i] + offset;
          output->cat_threshold[i] = t;
        }
      }
    }
    output->monotone_type = 0;
  }
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/feature_histogram.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_
#define LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/dataset.h>
#include <LightGBM/utils/array_args.h>

#include <algorithm>
#include <cmath>
#include <cstring>
#include <memory>
#include <utility>
#include <vector>

#include "monotone_constraints.hpp"
#include "split_info.hpp"

namespace LightGBM {

class FeatureMetainfo {
 public:
  int num_bin;
  MissingType missing_type;
  int8_t offset = 0;
  uint32_t default_bin;
  int8_t monotone_type = 0;
  double penalty = 1.0;
  /*! \brief pointer of tree config */
  const Config* config;
  BinType bin_type;
  /*! \brief random number generator for extremely randomized trees */
  mutable Random rand;
};
/*!
 * \brief FeatureHistogram is used to construct and store a histogram for a
 * feature.
 */
class FeatureHistogram {
 public:
  FeatureHistogram() { data_ = nullptr; }

  ~FeatureHistogram() {}

  /*! \brief Disable copy */
  FeatureHistogram& operator=(const FeatureHistogram&) = delete;
  /*! \brief Disable copy */
  FeatureHistogram(const FeatureHistogram&) = delete;

  /*!
   * \brief Init the feature histogram
   * \param feature the feature data for this histogram
   * \param min_num_data_one_leaf minimal number of data in one leaf
   */
  void Init(hist_t* data, int16_t* data_int16, const FeatureMetainfo* meta) {
    meta_ = meta;
    data_ = data;
    data_int16_ = data_int16;
    ResetFunc();
  }

  /*!
   * \brief Init the feature histogram
   * \param feature the feature data for this histogram
   * \param min_num_data_one_leaf minimal number of data in one leaf
   */
  void Init(hist_t* data, const FeatureMetainfo* meta) {
    meta_ = meta;
    data_ = data;
    data_int16_ = nullptr;
    ResetFunc();
  }

  void ResetFunc() {
    if (meta_->bin_type == BinType::NumericalBin) {
      FuncForNumrical();
    } else {
      FuncForCategorical();
    }
  }

  hist_t* RawData() { return data_; }

  int32_t* RawDataInt32() { return reinterpret_cast<int32_t*>(data_); }

  int16_t* RawDataInt16() { return data_int16_; }

  /*!
   * \brief Subtract current histograms with other
   * \param other The histogram that want to subtract
   */
  template <bool USE_DIST_GRAD = false,
    typename THIS_HIST_T = hist_t, typename OTHER_HIST_T = hist_t, typename RESULT_HIST_T = hist_t,
    int THIS_HIST_BITS = 0, int OTHER_HIST_BITS = 0, int RESULT_HIST_BITS = 0>
  void Subtract(const FeatureHistogram& other, const int32_t* buffer = nullptr) {
    if (USE_DIST_GRAD) {
      const THIS_HIST_T* this_int_data = THIS_HIST_BITS == 16 ?
        reinterpret_cast<const THIS_HIST_T*>(data_int16_) :
        (RESULT_HIST_BITS == 16 ?
          reinterpret_cast<const THIS_HIST_T*>(buffer) :
          reinterpret_cast<const THIS_HIST_T*>(data_));
      const OTHER_HIST_T* other_int_data = OTHER_HIST_BITS == 16 ?
        reinterpret_cast<OTHER_HIST_T*>(other.data_int16_) :
        reinterpret_cast<OTHER_HIST_T*>(other.data_);
      RESULT_HIST_T* result_int_data = RESULT_HIST_BITS == 16 ?
        reinterpret_cast<RESULT_HIST_T*>(data_int16_) :
        reinterpret_cast<RESULT_HIST_T*>(data_);
      if (THIS_HIST_BITS == 32 && OTHER_HIST_BITS == 16 && RESULT_HIST_BITS == 32) {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          const int32_t other_grad_hess = static_cast<int32_t>(other_int_data[i]);
          const int64_t this_grad_hess = this_int_data[i];
          const int64_t other_grad_hess_int64 =
            (static_cast<int64_t>(static_cast<int16_t>(other_grad_hess >> 16)) << 32) |
            (static_cast<int64_t>(other_grad_hess & 0x0000ffff));
          const int64_t result_grad_hess = this_grad_hess - other_grad_hess_int64;
          result_int_data[i] = static_cast<RESULT_HIST_T>(result_grad_hess);
        }
      } else if (THIS_HIST_BITS == 32 && OTHER_HIST_BITS == 16 && RESULT_HIST_BITS == 16) {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          const int32_t other_grad_hess = static_cast<int32_t>(other_int_data[i]);
          const int64_t this_grad_hess = this_int_data[i];
          const int64_t other_grad_hess_int64 =
            (static_cast<int64_t>(static_cast<int16_t>(other_grad_hess >> 16)) << 32) |
            (static_cast<int64_t>(other_grad_hess & 0x0000ffff));
          const int64_t result_grad_hess = this_grad_hess - other_grad_hess_int64;
          const int32_t result_grad_hess_int32 =
            (static_cast<int32_t>(result_grad_hess >> 32) << 16) |
            static_cast<int32_t>(result_grad_hess & 0x00000000ffffffff);
          result_int_data[i] = result_grad_hess_int32;
        }
      } else {
        for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
          result_int_data[i] = this_int_data[i] - other_int_data[i];
        }
      }
    } else {
      for (int i = 0; i < (meta_->num_bin - meta_->offset) * 2; ++i) {
        data_[i] -= other.data_[i];
      }
    }
  }

  void CopyToBuffer(int32_t* buffer) {
    const int64_t* data_ptr = reinterpret_cast<const int64_t*>(data_);
    int64_t* buffer_ptr = reinterpret_cast<int64_t*>(buffer);
    for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
      buffer_ptr[i] = data_ptr[i];
    }
  }

  void CopyFromInt16ToInt32(char* buffer) {
    const int32_t* int16_data = reinterpret_cast<const int32_t*>(RawDataInt16());
    int64_t* int32_data = reinterpret_cast<int64_t*>(buffer);
    for (int i = 0; i < meta_->num_bin - meta_->offset; ++i) {
      const int32_t int16_val = int16_data[i];
      int32_data[i] = (static_cast<int64_t>(static_cast<int16_t>(int16_val >> 16)) << 32) |
        static_cast<int64_t>(int16_val & 0x0000ffff);
    }
  }

  void FindBestThreshold(double sum_gradient, double sum_hessian,
                         data_size_t num_data,
                         const FeatureConstraint* constraints,
                         double parent_output,
                         SplitInfo* output) {
    output->default_left = true;
    output->gain = kMinScore;
    find_best_threshold_fun_(sum_gradient, sum_hessian + 2 * kEpsilon, num_data,
                             constraints, parent_output, output);
    output->gain *= meta_->penalty;
  }

  void FindBestThresholdInt(int64_t sum_gradient_and_hessian,
                            double grad_scale, double hess_scale,
                            const uint8_t num_bits_bin,
                            const uint8_t num_bits_acc,
                            data_size_t num_data,
                            const FeatureConstraint* constraints,
                            double parent_output,
                            SplitInfo* output) {
    output->default_left = true;
    output->gain = kMinScore;
    int_find_best_threshold_fun_(sum_gradient_and_hessian, grad_scale, hess_scale, num_bits_bin, num_bits_acc, num_data,
                             constraints, parent_output, output);
    output->gain *= meta_->penalty;
  }

  template <bool USE_RAND, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  double BeforeNumerical(double sum_gradient, double sum_hessian, double parent_output, data_size_t num_data,
                        SplitInfo* output, int* rand_threshold) {
    is_splittable_ = false;
    output->monotone_type = meta_->monotone_type;

    double gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, num_data, parent_output);
    *rand_threshold = 0;
    if (USE_RAND) {
      if (meta_->num_bin - 2 > 0) {
        *rand_threshold = meta_->rand.NextInt(0, meta_->num_bin - 2);
      }
    }
    return gain_shift + meta_->config->min_gain_to_split;
  }

  template <bool USE_RAND, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  double BeforeNumericalInt(int64_t sum_gradient_and_hessian, double grad_scale, double hess_scale, double parent_output, data_size_t num_data,
                        SplitInfo* output, int* rand_threshold) {
    is_splittable_ = false;
    output->monotone_type = meta_->monotone_type;
    const int32_t int_sum_gradient = static_cast<int32_t>(sum_gradient_and_hessian >> 32);
    const uint32_t int_sum_hessian = static_cast<uint32_t>(sum_gradient_and_hessian & 0x00000000ffffffff);
    const double sum_gradient = static_cast<double>(int_sum_gradient) * grad_scale;
    const double sum_hessian = static_cast<double>(int_sum_hessian) * hess_scale;
    double gain_shift = GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, num_data, parent_output);
    *rand_threshold = 0;
    if (USE_RAND) {
      if (meta_->num_bin - 2 > 0) {
        *rand_threshold = meta_->rand.NextInt(0, meta_->num_bin - 2);
      }
    }
    return gain_shift + meta_->config->min_gain_to_split;
  }

  void FuncForNumrical() {
    if (meta_->config->extra_trees) {
      if (meta_->config->monotone_constraints.empty()) {
        FuncForNumricalL1<true, false>();
      } else {
        FuncForNumricalL1<true, true>();
      }
    } else {
      if (meta_->config->monotone_constraints.empty()) {
        FuncForNumricalL1<false, false>();
      } else {
        FuncForNumricalL1<false, true>();
      }
    }
  }
  template <bool USE_RAND, bool USE_MC>
  void FuncForNumricalL1() {
    if (meta_->config->lambda_l1 > 0) {
      if (meta_->config->max_delta_step > 0) {
        FuncForNumricalL2<USE_RAND, USE_MC, true, true>();
      } else {
        FuncForNumricalL2<USE_RAND, USE_MC, true, false>();
      }
    } else {
      if (meta_->config->max_delta_step > 0) {
        FuncForNumricalL2<USE_RAND, USE_MC, false, true>();
      } else {
        FuncForNumricalL2<USE_RAND, USE_MC, false, false>();
      }
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT>
  void FuncForNumricalL2() {
    if (meta_->config->path_smooth > kEpsilon) {
      FuncForNumricalL3<USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, true>();
    } else {
      FuncForNumricalL3<USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, false>();
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  void FuncForNumricalL3() {
  if (meta_->config->use_quantized_grad) {
#define TEMPLATE_PREFIX_INT USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING
#define LAMBDA_ARGUMENTS_INT                                         \
  int64_t sum_gradient_and_hessian, double grad_scale, double hess_scale, const uint8_t hist_bits_bin, const uint8_t hist_bits_acc, data_size_t num_data, \
      const FeatureConstraint* constraints, double parent_output, SplitInfo *output
#define BEFORE_ARGUMENTS_INT sum_gradient_and_hessian, grad_scale, hess_scale, parent_output, num_data, output, &rand_threshold
#define FUNC_ARGUMENTS_INT                                                      \
  sum_gradient_and_hessian, grad_scale, hess_scale, num_data, constraints, min_gain_shift, \
      output, rand_threshold, parent_output

      if (meta_->num_bin > 2 && meta_->missing_type != MissingType::None) {
        if (meta_->missing_type == MissingType::Zero) {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, true, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, true, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        } else {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, true, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, false, false, true, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        }
      } else {
        if (meta_->missing_type != MissingType::NaN) {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
          };
        } else {
          int_find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS_INT) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumericalInt<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS_INT);
            if (hist_bits_acc <= 16) {
              CHECK_LE(hist_bits_bin, 16);
              FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int32_t, int16_t, int16_t, 16, 16>(
                  FUNC_ARGUMENTS_INT);
            } else {
              if (hist_bits_bin == 32) {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int64_t, int64_t, int32_t, int32_t, 32, 32>(
                    FUNC_ARGUMENTS_INT);
              } else {
                FindBestThresholdSequentiallyInt<TEMPLATE_PREFIX_INT, true, false, false, int32_t, int64_t, int16_t, int32_t, 16, 32>(
                    FUNC_ARGUMENTS_INT);
              }
            }
            output->default_left = false;
          };
        }
      }
#undef TEMPLATE_PREFIX_INT
#undef LAMBDA_ARGUMENTS_INT
#undef BEFORE_ARGUMENTS_INT
#undef FUNC_ARGURMENTS_INT
  } else {
#define TEMPLATE_PREFIX USE_RAND, USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING
#define LAMBDA_ARGUMENTS                                         \
  double sum_gradient, double sum_hessian, data_size_t num_data, \
      const FeatureConstraint* constraints, double parent_output, SplitInfo *output
#define BEFORE_ARGUMENTS sum_gradient, sum_hessian, parent_output, num_data, output, &rand_threshold
#define FUNC_ARGUMENTS                                                      \
  sum_gradient, sum_hessian, num_data, constraints, min_gain_shift, \
      output, rand_threshold, parent_output

      if (meta_->num_bin > 2 && meta_->missing_type != MissingType::None) {
        if (meta_->missing_type == MissingType::Zero) {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, true, false>(
                FUNC_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, false, true, false>(
                FUNC_ARGUMENTS);
          };
        } else {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, true>(
                FUNC_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, false, false, true>(
                FUNC_ARGUMENTS);
          };
        }
      } else {
        if (meta_->missing_type != MissingType::NaN) {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, false>(
                FUNC_ARGUMENTS);
          };
        } else {
          find_best_threshold_fun_ = [=](LAMBDA_ARGUMENTS) {
            int rand_threshold = 0;
            double min_gain_shift =
                BeforeNumerical<USE_RAND, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
                    BEFORE_ARGUMENTS);
            FindBestThresholdSequentially<TEMPLATE_PREFIX, true, false, false>(
                FUNC_ARGUMENTS);
            output->default_left = false;
          };
        }
      }
#undef TEMPLATE_PREFIX
#undef LAMBDA_ARGUMENTS
#undef BEFORE_ARGUMENTS
#undef FUNC_ARGURMENTS
    }
  }

  void FuncForCategorical();

  template <bool USE_RAND, bool USE_MC>
  void FuncForCategoricalL1();

  template <bool USE_RAND, bool USE_MC, bool USE_SMOOTHING>
  void FuncForCategoricalL2();

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  void FindBestThresholdCategoricalInner(double sum_gradient,
                                         double sum_hessian,
                                         data_size_t num_data,
                                         const FeatureConstraint* constraints,
                                         double parent_output,
                                         SplitInfo* output);

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING, typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T,
          typename HIST_BIN_T, typename HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FindBestThresholdCategoricalIntInner(int64_t int_sum_gradient_and_hessian,
                                            const double grad_scale, const double hess_scale,
                                            data_size_t num_data,
                                            const FeatureConstraint* constraints,
                                            double parent_output,
                                            SplitInfo* output);

  void GatherInfoForThreshold(double sum_gradient, double sum_hessian,
                              uint32_t threshold, data_size_t num_data,
                              double parent_output, SplitInfo* output) {
    if (meta_->bin_type == BinType::NumericalBin) {
      GatherInfoForThresholdNumerical(sum_gradient, sum_hessian, threshold,
                                      num_data, parent_output, output);
    } else {
      GatherInfoForThresholdCategorical(sum_gradient, sum_hessian, threshold,
                                        num_data, parent_output, output);
    }
  }

  void GatherInfoForThresholdNumerical(double sum_gradient, double sum_hessian,
                                       uint32_t threshold, data_size_t num_data,
                                       double parent_output, SplitInfo* output) {
    bool use_smoothing = meta_->config->path_smooth > kEpsilon;
    if (use_smoothing) {
      GatherInfoForThresholdNumericalInner<true>(sum_gradient, sum_hessian,
                                                 threshold, num_data,
                                                 parent_output, output);
    } else {
      GatherInfoForThresholdNumericalInner<false>(sum_gradient, sum_hessian,
                                                  threshold, num_data,
                                                  parent_output, output);
    }
  }

  template<bool USE_SMOOTHING>
  void GatherInfoForThresholdNumericalInner(double sum_gradient, double sum_hessian,
                                            uint32_t threshold, data_size_t num_data,
                                            double parent_output, SplitInfo* output) {
    double gain_shift = GetLeafGainGivenOutput<true>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1,
        meta_->config->lambda_l2, parent_output);
    double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;

    // do stuff here
    const int8_t offset = meta_->offset;

    double sum_right_gradient = 0.0f;
    double sum_right_hessian = kEpsilon;
    data_size_t right_count = 0;

    // set values
    bool use_na_as_missing = false;
    bool skip_default_bin = false;
    if (meta_->missing_type == MissingType::Zero) {
      skip_default_bin = true;
    } else if (meta_->missing_type == MissingType::NaN) {
      use_na_as_missing = true;
    }

    int t = meta_->num_bin - 1 - offset - use_na_as_missing;
    const int t_end = 1 - offset;
    const double cnt_factor = num_data / sum_hessian;
    // from right to left, and we don't need data in bin0
    for (; t >= t_end; --t) {
      if (static_cast<uint32_t>(t + offset) <= threshold) {
        break;
      }

      // need to skip default bin
      if (skip_default_bin &&
          (t + offset) == static_cast<int>(meta_->default_bin)) {
        continue;
      }
      const auto grad = GET_GRAD(data_, t);
      const auto hess = GET_HESS(data_, t);
      data_size_t cnt =
          static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
      sum_right_gradient += grad;
      sum_right_hessian += hess;
      right_count += cnt;
    }
    double sum_left_gradient = sum_gradient - sum_right_gradient;
    double sum_left_hessian = sum_hessian - sum_right_hessian;
    data_size_t left_count = num_data - right_count;
    double current_gain =
        GetLeafGain<true, true, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            meta_->config->path_smooth, left_count, parent_output) +
        GetLeafGain<true, true, USE_SMOOTHING>(
            sum_right_gradient, sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            meta_->config->path_smooth, right_count, parent_output);

    // gain with split is worse than without split
    if (std::isnan(current_gain) || current_gain <= min_gain_shift) {
      output->gain = kMinScore;
      Log::Warning(
          "'Forced Split' will be ignored since the gain getting worse.");
      return;
    }

    // update split information
    output->threshold = threshold;
    output->left_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1,
        meta_->config->lambda_l2, meta_->config->max_delta_step,
        meta_->config->path_smooth, left_count, parent_output);
    output->left_count = left_count;
    output->left_sum_gradient = sum_left_gradient;
    output->left_sum_hessian = sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_gradient - sum_left_gradient, sum_hessian - sum_left_hessian,
        meta_->config->lambda_l1, meta_->config->lambda_l2,
        meta_->config->max_delta_step, meta_->config->path_smooth,
        right_count, parent_output);
    output->right_count = num_data - left_count;
    output->right_sum_gradient = sum_gradient - sum_left_gradient;
    output->right_sum_hessian = sum_hessian - sum_left_hessian - kEpsilon;
    output->gain = current_gain - min_gain_shift;
    output->default_left = true;
  }

  void GatherInfoForThresholdCategorical(double sum_gradient,  double sum_hessian,
                                         uint32_t threshold, data_size_t num_data,
                                         double parent_output, SplitInfo* output) {
    bool use_smoothing = meta_->config->path_smooth > kEpsilon;
    if (use_smoothing) {
      GatherInfoForThresholdCategoricalInner<true>(sum_gradient, sum_hessian, threshold,
                                                   num_data, parent_output, output);
    } else {
      GatherInfoForThresholdCategoricalInner<false>(sum_gradient, sum_hessian, threshold,
                                                    num_data, parent_output, output);
    }
  }

  template<bool USE_SMOOTHING>
  void GatherInfoForThresholdCategoricalInner(double sum_gradient,
                                              double sum_hessian, uint32_t threshold,
                                              data_size_t num_data, double parent_output,
                                              SplitInfo* output) {
    // get SplitInfo for a given one-hot categorical split.
    output->default_left = false;
    double gain_shift = GetLeafGainGivenOutput<true>(
        sum_gradient, sum_hessian, meta_->config->lambda_l1, meta_->config->lambda_l2, parent_output);
    double min_gain_shift = gain_shift + meta_->config->min_gain_to_split;
    if (threshold >= static_cast<uint32_t>(meta_->num_bin) || threshold == 0) {
      output->gain = kMinScore;
      Log::Warning("Invalid categorical threshold split");
      return;
    }
    const double cnt_factor = num_data / sum_hessian;
    const auto grad = GET_GRAD(data_, threshold - meta_->offset);
    const auto hess = GET_HESS(data_, threshold - meta_->offset);
    data_size_t cnt =
        static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));

    double l2 = meta_->config->lambda_l2;
    data_size_t left_count = cnt;
    data_size_t right_count = num_data - left_count;
    double sum_left_hessian = hess + kEpsilon;
    double sum_right_hessian = sum_hessian - sum_left_hessian;
    double sum_left_gradient = grad;
    double sum_right_gradient = sum_gradient - sum_left_gradient;
    // current split gain
    double current_gain =
        GetLeafGain<true, true, USE_SMOOTHING>(sum_right_gradient, sum_right_hessian,
                                      meta_->config->lambda_l1, l2,
                                      meta_->config->max_delta_step,
                                      meta_->config->path_smooth, right_count,
                                      parent_output) +
        GetLeafGain<true, true, USE_SMOOTHING>(sum_left_gradient, sum_left_hessian,
                                      meta_->config->lambda_l1, l2,
                                      meta_->config->max_delta_step,
                                      meta_->config->path_smooth, left_count,
                                      parent_output);
    if (std::isnan(current_gain) || current_gain <= min_gain_shift) {
      output->gain = kMinScore;
      Log::Warning(
          "'Forced Split' will be ignored since the gain getting worse.");
      return;
    }
    output->left_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_left_gradient, sum_left_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, left_count,
        parent_output);
    output->left_count = left_count;
    output->left_sum_gradient = sum_left_gradient;
    output->left_sum_hessian = sum_left_hessian - kEpsilon;
    output->right_output = CalculateSplittedLeafOutput<true, true, USE_SMOOTHING>(
        sum_right_gradient, sum_right_hessian, meta_->config->lambda_l1, l2,
        meta_->config->max_delta_step, meta_->config->path_smooth, right_count,
        parent_output);
    output->right_count = right_count;
    output->right_sum_gradient = sum_gradient - sum_left_gradient;
    output->right_sum_hessian = sum_right_hessian - kEpsilon;
    output->gain = current_gain - min_gain_shift;
    output->num_cat_threshold = 1;
    output->cat_threshold = std::vector<uint32_t>(1, threshold);
  }

  /*!
   * \brief Binary size of this histogram
   */
  int SizeOfHistogram() const {
    return (meta_->num_bin - meta_->offset) * kHistEntrySize;
  }

  int SizeOfInt32Histogram() const {
    return (meta_->num_bin - meta_->offset) * kInt32HistEntrySize;
  }

  int SizeOfInt16Histogram() const {
    return (meta_->num_bin - meta_->offset) * kInt16HistEntrySize;
  }

  /*!
   * \brief Restore histogram from memory
   */
  void FromMemory(char* memory_data) {
    std::memcpy(data_, memory_data,
                (meta_->num_bin - meta_->offset) * kHistEntrySize);
  }

  void FromMemoryInt32(char* memory_data) {
    std::memcpy(data_, memory_data,
                (meta_->num_bin - meta_->offset) * kInt32HistEntrySize);
  }

  void FromMemoryInt16(char* memory_data) {
    std::memcpy(data_int16_, memory_data,
                (meta_->num_bin - meta_->offset) * kInt16HistEntrySize);
  }

  /*!
   * \brief True if this histogram can be splitted
   */
  bool is_splittable() const { return is_splittable_; }

  /*!
   * \brief Set splittable to this histogram
   */
  void set_is_splittable(bool val) { is_splittable_ = val; }

  static double ThresholdL1(double s, double l1) {
    const double reg_s = std::max(0.0, std::fabs(s) - l1);
    return Common::Sign(s) * reg_s;
  }

  template <bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double CalculateSplittedLeafOutput(double sum_gradients,
                                            double sum_hessians, double l1,
                                            double l2, double max_delta_step,
                                            double smoothing, data_size_t num_data,
                                            double parent_output) {
    double ret;
    if (USE_L1) {
      ret = -ThresholdL1(sum_gradients, l1) / (sum_hessians + l2);
    } else {
      ret = -sum_gradients / (sum_hessians + l2);
    }
    if (USE_MAX_OUTPUT) {
      if (max_delta_step > 0 && std::fabs(ret) > max_delta_step) {
        ret = Common::Sign(ret) * max_delta_step;
      }
    }
    if (USE_SMOOTHING) {
      ret = ret * (num_data / smoothing) / (num_data / smoothing + 1) \
          + parent_output / (num_data / smoothing + 1);
    }
    return ret;
  }

  template <bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double CalculateSplittedLeafOutput(
      double sum_gradients, double sum_hessians, double l1, double l2,
      double max_delta_step, const BasicConstraint& constraints,
      double smoothing, data_size_t num_data, double parent_output) {
    double ret = CalculateSplittedLeafOutput<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
        sum_gradients, sum_hessians, l1, l2, max_delta_step, smoothing, num_data, parent_output);
    if (USE_MC) {
      if (ret < constraints.min) {
        ret = constraints.min;
      } else if (ret > constraints.max) {
        ret = constraints.max;
      }
    }
    return ret;
  }

 private:
  template <bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double GetSplitGains(double sum_left_gradients,
                              double sum_left_hessians,
                              double sum_right_gradients,
                              double sum_right_hessians, double l1, double l2,
                              double max_delta_step,
                              const FeatureConstraint* constraints,
                              int8_t monotone_constraint,
                              double smoothing,
                              data_size_t left_count,
                              data_size_t right_count,
                              double parent_output) {
    if (!USE_MC) {
      return GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(sum_left_gradients,
                                                                sum_left_hessians, l1, l2,
                                                                max_delta_step, smoothing,
                                                                left_count, parent_output) +
             GetLeafGain<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(sum_right_gradients,
                                                                sum_right_hessians, l1, l2,
                                                                max_delta_step, smoothing,
                                                                right_count, parent_output);
    } else {
      double left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_left_gradients, sum_left_hessians, l1, l2, max_delta_step,
              constraints->LeftToBasicConstraint(), smoothing, left_count, parent_output);
      double right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_right_gradients, sum_right_hessians, l1, l2, max_delta_step,
              constraints->RightToBasicConstraint(), smoothing, right_count, parent_output);
      if (((monotone_constraint > 0) && (left_output > right_output)) ||
          ((monotone_constraint < 0) && (left_output < right_output))) {
        return 0;
      }
      return GetLeafGainGivenOutput<USE_L1>(
                 sum_left_gradients, sum_left_hessians, l1, l2, left_output) +
             GetLeafGainGivenOutput<USE_L1>(
                 sum_right_gradients, sum_right_hessians, l1, l2, right_output);
    }
  }

  template <bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING>
  static double GetLeafGain(double sum_gradients, double sum_hessians,
                            double l1, double l2, double max_delta_step,
                            double smoothing, data_size_t num_data, double parent_output) {
    if (!USE_MAX_OUTPUT && !USE_SMOOTHING) {
      if (USE_L1) {
        const double sg_l1 = ThresholdL1(sum_gradients, l1);
        return (sg_l1 * sg_l1) / (sum_hessians + l2);
      } else {
        return (sum_gradients * sum_gradients) / (sum_hessians + l2);
      }
    } else {
      double output = CalculateSplittedLeafOutput<USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
          sum_gradients, sum_hessians, l1, l2, max_delta_step, smoothing, num_data, parent_output);
      return GetLeafGainGivenOutput<USE_L1>(sum_gradients, sum_hessians, l1, l2, output);
    }
  }

  template <bool USE_L1>
  static double GetLeafGainGivenOutput(double sum_gradients,
                                       double sum_hessians, double l1,
                                       double l2, double output) {
    if (USE_L1) {
      const double sg_l1 = ThresholdL1(sum_gradients, l1);
      return -(2.0 * sg_l1 * output + (sum_hessians + l2) * output * output);
    } else {
      return -(2.0 * sum_gradients * output +
               (sum_hessians + l2) * output * output);
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
            bool REVERSE, bool SKIP_DEFAULT_BIN, bool NA_AS_MISSING>
  void FindBestThresholdSequentially(double sum_gradient, double sum_hessian,
                                     data_size_t num_data,
                                     const FeatureConstraint* constraints,
                                     double min_gain_shift, SplitInfo* output,
                                     int rand_threshold, double parent_output) {
    const int8_t offset = meta_->offset;
    double best_sum_left_gradient = NAN;
    double best_sum_left_hessian = NAN;
    double best_gain = kMinScore;
    data_size_t best_left_count = 0;
    uint32_t best_threshold = static_cast<uint32_t>(meta_->num_bin);
    const double cnt_factor = num_data / sum_hessian;

    BasicConstraint best_right_constraints;
    BasicConstraint best_left_constraints;
    bool constraint_update_necessary =
        USE_MC && constraints->ConstraintDifferentDependingOnThreshold();

    if (USE_MC) {
      constraints->InitCumulativeConstraints(REVERSE);
    }

    if (REVERSE) {
      double sum_right_gradient = 0.0f;
      double sum_right_hessian = kEpsilon;
      data_size_t right_count = 0;

      int t = meta_->num_bin - 1 - offset - NA_AS_MISSING;
      const int t_end = 1 - offset;

      // from right to left, and we don't need data in bin0
      for (; t >= t_end; --t) {
        // need to skip default bin
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        const auto grad = GET_GRAD(data_, t);
        const auto hess = GET_HESS(data_, t);
        data_size_t cnt =
            static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
        sum_right_gradient += grad;
        sum_right_hessian += hess;
        right_count += cnt;
        // if data not enough, or sum hessian too small
        if (right_count < meta_->config->min_data_in_leaf ||
            sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t left_count = num_data - right_count;
        // if data not enough
        if (left_count < meta_->config->min_data_in_leaf) {
          break;
        }

        double sum_left_hessian = sum_hessian - sum_right_hessian;
        // if sum hessian too small
        if (sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_left_gradient = sum_gradient - sum_right_gradient;
        if (USE_RAND) {
          if (t - 1 + offset != rand_threshold) {
            continue;
          }
        }

        if (USE_MC && constraint_update_necessary) {
          constraints->Update(t + offset);
        }

        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          // left is <= threshold, right is > threshold.  so this is t-1
          best_threshold = static_cast<uint32_t>(t - 1 + offset);
          best_gain = current_gain;
        }
      }
    } else {
      double sum_left_gradient = 0.0f;
      double sum_left_hessian = kEpsilon;
      data_size_t left_count = 0;

      int t = 0;
      const int t_end = meta_->num_bin - 2 - offset;

      if (NA_AS_MISSING) {
        if (offset == 1) {
          sum_left_gradient = sum_gradient;
          sum_left_hessian = sum_hessian - kEpsilon;
          left_count = num_data;
          for (int i = 0; i < meta_->num_bin - offset; ++i) {
            const auto grad = GET_GRAD(data_, i);
            const auto hess = GET_HESS(data_, i);
            data_size_t cnt =
                static_cast<data_size_t>(Common::RoundInt(hess * cnt_factor));
            sum_left_gradient -= grad;
            sum_left_hessian -= hess;
            left_count -= cnt;
          }
          t = -1;
        }
      }

      for (; t <= t_end; ++t) {
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        if (t >= 0) {
          sum_left_gradient += GET_GRAD(data_, t);
          sum_left_hessian += GET_HESS(data_, t);
          left_count += static_cast<data_size_t>(
              Common::RoundInt(GET_HESS(data_, t) * cnt_factor));
        }
        // if data not enough, or sum hessian too small
        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        // if data not enough
        if (right_count < meta_->config->min_data_in_leaf) {
          break;
        }

        double sum_right_hessian = sum_hessian - sum_left_hessian;
        // if sum Hessian too small
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = sum_gradient - sum_left_gradient;
        if (USE_RAND) {
          if (t + offset != rand_threshold) {
            continue;
          }
        }
        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian, sum_right_gradient,
            sum_right_hessian, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth, left_count,
            right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_left_count = left_count;
          best_sum_left_gradient = sum_left_gradient;
          best_sum_left_hessian = sum_left_hessian;
          best_threshold = static_cast<uint32_t>(t + offset);
          best_gain = current_gain;
        }
      }
    }

    if (is_splittable_ && best_gain > output->gain + min_gain_shift) {
      // update split information
      output->threshold = best_threshold;
      output->left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_left_gradient, best_sum_left_hessian,
              meta_->config->lambda_l1, meta_->config->lambda_l2,
              meta_->config->max_delta_step, best_left_constraints, meta_->config->path_smooth,
              best_left_count, parent_output);
      output->left_count = best_left_count;
      output->left_sum_gradient = best_sum_left_gradient;
      output->left_sum_hessian = best_sum_left_hessian - kEpsilon;
      output->right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              sum_gradient - best_sum_left_gradient,
              sum_hessian - best_sum_left_hessian, meta_->config->lambda_l1,
              meta_->config->lambda_l2, meta_->config->max_delta_step,
              best_right_constraints, meta_->config->path_smooth, num_data - best_left_count,
              parent_output);
      output->right_count = num_data - best_left_count;
      output->right_sum_gradient = sum_gradient - best_sum_left_gradient;
      output->right_sum_hessian =
          sum_hessian - best_sum_left_hessian - kEpsilon;
      output->gain = best_gain - min_gain_shift;
      output->default_left = REVERSE;
    }
  }

  template <bool USE_RAND, bool USE_MC, bool USE_L1, bool USE_MAX_OUTPUT, bool USE_SMOOTHING,
          bool REVERSE, bool SKIP_DEFAULT_BIN, bool NA_AS_MISSING, typename PACKED_HIST_BIN_T, typename PACKED_HIST_ACC_T,
          typename HIST_BIN_T, typename HIST_ACC_T, int HIST_BITS_BIN, int HIST_BITS_ACC>
  void FindBestThresholdSequentiallyInt(int64_t int_sum_gradient_and_hessian,
                                        const double grad_scale, const double hess_scale,
                                        data_size_t num_data,
                                        const FeatureConstraint* constraints,
                                        double min_gain_shift, SplitInfo* output,
                                        int rand_threshold, double parent_output) {
    const int8_t offset = meta_->offset;
    PACKED_HIST_ACC_T best_sum_left_gradient_and_hessian = 0;
    PACKED_HIST_ACC_T local_int_sum_gradient_and_hessian =
      HIST_BITS_ACC == 16 ?
      ((static_cast<int32_t>(int_sum_gradient_and_hessian >> 32) << 16) | static_cast<int32_t>(int_sum_gradient_and_hessian & 0x0000ffff)) :
      static_cast<PACKED_HIST_ACC_T>(int_sum_gradient_and_hessian);
    double best_gain = kMinScore;
    uint32_t best_threshold = static_cast<uint32_t>(meta_->num_bin);
    const double cnt_factor = static_cast<double>(num_data) /
      static_cast<double>(static_cast<uint32_t>(int_sum_gradient_and_hessian & 0x00000000ffffffff));

    BasicConstraint best_right_constraints;
    BasicConstraint best_left_constraints;
    bool constraint_update_necessary =
        USE_MC && constraints->ConstraintDifferentDependingOnThreshold();

    if (USE_MC) {
      constraints->InitCumulativeConstraints(REVERSE);
    }

    const PACKED_HIST_BIN_T* data_ptr = nullptr;
    if (HIST_BITS_BIN == 16) {
      data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_int16_);
    } else {
      data_ptr = reinterpret_cast<const PACKED_HIST_BIN_T*>(data_);
    }
    if (REVERSE) {
      PACKED_HIST_ACC_T sum_right_gradient_and_hessian = 0;

      int t = meta_->num_bin - 1 - offset - NA_AS_MISSING;
      const int t_end = 1 - offset;

      // from right to left, and we don't need data in bin0
      for (; t >= t_end; --t) {
        // need to skip default bin
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
        if (HIST_BITS_ACC != HIST_BITS_BIN) {
          const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
            ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
            (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
            ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
            (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
          sum_right_gradient_and_hessian += grad_and_hess_acc;
        } else {
          sum_right_gradient_and_hessian += grad_and_hess;
        }
        const uint32_t int_sum_right_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x00000000ffffffff);
        data_size_t right_count = Common::RoundInt(int_sum_right_hessian * cnt_factor);
        double sum_right_hessian = int_sum_right_hessian * hess_scale;
        // if data not enough, or sum hessian too small
        if (right_count < meta_->config->min_data_in_leaf ||
            sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t left_count = num_data - right_count;
        // if data not enough
        if (left_count < meta_->config->min_data_in_leaf) {
          break;
        }

        const PACKED_HIST_ACC_T sum_left_gradient_and_hessian = local_int_sum_gradient_and_hessian - sum_right_gradient_and_hessian;
        const uint32_t int_sum_left_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x00000000ffffffff);
        double sum_left_hessian = int_sum_left_hessian * hess_scale;
        // if sum hessian too small
        if (sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_right_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_right_gradient_and_hessian) >> 32)) * grad_scale;
        double sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_left_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_left_gradient_and_hessian) >> 32)) * grad_scale;
        if (USE_RAND) {
          if (t - 1 + offset != rand_threshold) {
            continue;
          }
        }

        if (USE_MC && constraint_update_necessary) {
          constraints->Update(t + offset);
        }

        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
            sum_right_hessian + kEpsilon, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth,
            left_count, right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_sum_left_gradient_and_hessian = sum_left_gradient_and_hessian;
          // left is <= threshold, right is > threshold.  so this is t-1
          best_threshold = static_cast<uint32_t>(t - 1 + offset);
          best_gain = current_gain;
        }
      }
    } else {
      PACKED_HIST_ACC_T sum_left_gradient_and_hessian = 0;

      int t = 0;
      const int t_end = meta_->num_bin - 2 - offset;

      if (NA_AS_MISSING) {
        if (offset == 1) {
          sum_left_gradient_and_hessian = local_int_sum_gradient_and_hessian;
          for (int i = 0; i < meta_->num_bin - offset; ++i) {
            const PACKED_HIST_BIN_T grad_and_hess = data_ptr[i];
            if (HIST_BITS_ACC != HIST_BITS_BIN) {
              const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
                ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
                (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
                ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
                (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
              sum_left_gradient_and_hessian -= grad_and_hess_acc;
            } else {
              sum_left_gradient_and_hessian -= grad_and_hess;
            }
          }
          t = -1;
        }
      }

      for (; t <= t_end; ++t) {
        if (SKIP_DEFAULT_BIN) {
          if ((t + offset) == static_cast<int>(meta_->default_bin)) {
            continue;
          }
        }
        if (t >= 0) {
          const PACKED_HIST_BIN_T grad_and_hess = data_ptr[t];
          if (HIST_BITS_ACC != HIST_BITS_BIN) {
            const PACKED_HIST_ACC_T grad_and_hess_acc = HIST_BITS_BIN == 16 ?
              ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
              (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x0000ffff))) :
              ((static_cast<PACKED_HIST_ACC_T>(static_cast<HIST_BIN_T>(grad_and_hess >> HIST_BITS_BIN)) << HIST_BITS_ACC) |
              (static_cast<PACKED_HIST_ACC_T>(grad_and_hess & 0x00000000ffffffff)));
            sum_left_gradient_and_hessian += grad_and_hess_acc;
          } else {
            sum_left_gradient_and_hessian += grad_and_hess;
          }
        }
        // if data not enough, or sum hessian too small
        const uint32_t int_sum_left_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_left_gradient_and_hessian & 0x00000000ffffffff);
        const data_size_t left_count = Common::RoundInt(static_cast<double>(int_sum_left_hessian) * cnt_factor);
        const double sum_left_hessian = static_cast<double>(int_sum_left_hessian) * hess_scale;
        if (left_count < meta_->config->min_data_in_leaf ||
            sum_left_hessian < meta_->config->min_sum_hessian_in_leaf) {
          continue;
        }
        data_size_t right_count = num_data - left_count;
        // if data not enough
        if (right_count < meta_->config->min_data_in_leaf) {
          break;
        }

        const PACKED_HIST_ACC_T sum_right_gradient_and_hessian = local_int_sum_gradient_and_hessian - sum_left_gradient_and_hessian;
        const uint32_t int_sum_right_hessian = HIST_BITS_ACC == 16 ?
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x0000ffff) :
          static_cast<uint32_t>(sum_right_gradient_and_hessian & 0x00000000ffffffff);
        const double sum_right_hessian = static_cast<double>(int_sum_right_hessian) * hess_scale;
        // if sum Hessian too small
        if (sum_right_hessian < meta_->config->min_sum_hessian_in_leaf) {
          break;
        }

        double sum_right_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_right_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_right_gradient_and_hessian) >> 32)) * grad_scale;
        double sum_left_gradient = HIST_BITS_ACC == 16 ?
          static_cast<double>(static_cast<int16_t>(sum_left_gradient_and_hessian >> 16)) * grad_scale :
          static_cast<double>(static_cast<int32_t>(static_cast<int64_t>(sum_left_gradient_and_hessian) >> 32)) * grad_scale;
        if (USE_RAND) {
          if (t + offset != rand_threshold) {
            continue;
          }
        }
        // current split gain
        double current_gain = GetSplitGains<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
            sum_left_gradient, sum_left_hessian + kEpsilon, sum_right_gradient,
            sum_right_hessian + kEpsilon, meta_->config->lambda_l1,
            meta_->config->lambda_l2, meta_->config->max_delta_step,
            constraints, meta_->monotone_type, meta_->config->path_smooth, left_count,
            right_count, parent_output);
        // gain with split is worse than without split
        if (current_gain <= min_gain_shift) {
          continue;
        }

        // mark as able to be split
        is_splittable_ = true;
        // better split point
        if (current_gain > best_gain) {
          if (USE_MC) {
            best_right_constraints = constraints->RightToBasicConstraint();
            best_left_constraints = constraints->LeftToBasicConstraint();
            if (best_right_constraints.min > best_right_constraints.max ||
                best_left_constraints.min > best_left_constraints.max) {
              continue;
            }
          }
          best_sum_left_gradient_and_hessian = sum_left_gradient_and_hessian;
          best_threshold = static_cast<uint32_t>(t + offset);
          best_gain = current_gain;
        }
      }
    }

    if (is_splittable_ && best_gain > output->gain + min_gain_shift) {
      const int32_t int_best_sum_left_gradient = HIST_BITS_ACC == 16 ?
        static_cast<int32_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) :
        static_cast<int32_t>(static_cast<int64_t>(best_sum_left_gradient_and_hessian) >> 32);
      const uint32_t int_best_sum_left_hessian = HIST_BITS_ACC == 16 ?
        static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x0000ffff) :
        static_cast<uint32_t>(best_sum_left_gradient_and_hessian & 0x00000000ffffffff);
      const double best_sum_left_gradient = static_cast<double>(int_best_sum_left_gradient) * grad_scale;
      const double best_sum_left_hessian = static_cast<double>(int_best_sum_left_hessian) * hess_scale;
      const int64_t best_sum_left_gradient_and_hessian_int64 = HIST_BITS_ACC == 16 ?
          ((static_cast<int64_t>(static_cast<int16_t>(best_sum_left_gradient_and_hessian >> 16)) << 32) |
          static_cast<int64_t>(best_sum_left_gradient_and_hessian & 0x0000ffff)) :
          best_sum_left_gradient_and_hessian;
      const int64_t best_sum_right_gradient_and_hessian = int_sum_gradient_and_hessian - best_sum_left_gradient_and_hessian_int64;
      const int32_t int_best_sum_right_gradient = static_cast<int32_t>(best_sum_right_gradient_and_hessian >> 32);
      const uint32_t int_best_sum_right_hessian = static_cast<uint32_t>(best_sum_right_gradient_and_hessian & 0x00000000ffffffff);
      const double best_sum_right_gradient = static_cast<double>(int_best_sum_right_gradient) * grad_scale;
      const double best_sum_right_hessian = static_cast<double>(int_best_sum_right_hessian) * hess_scale;
      const data_size_t best_left_count = Common::RoundInt(static_cast<double>(int_best_sum_left_hessian) * cnt_factor);
      const data_size_t best_right_count = Common::RoundInt(static_cast<double>(int_best_sum_right_hessian) * cnt_factor);
      // update split information
      output->threshold = best_threshold;
      output->left_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_left_gradient, best_sum_left_hessian,
              meta_->config->lambda_l1, meta_->config->lambda_l2,
              meta_->config->max_delta_step, best_left_constraints, meta_->config->path_smooth,
              best_left_count, parent_output);
      output->left_count = best_left_count;
      output->left_sum_gradient = best_sum_left_gradient;
      output->left_sum_hessian = best_sum_left_hessian;
      output->left_sum_gradient_and_hessian = best_sum_left_gradient_and_hessian_int64;
      output->right_output =
          CalculateSplittedLeafOutput<USE_MC, USE_L1, USE_MAX_OUTPUT, USE_SMOOTHING>(
              best_sum_right_gradient,
              best_sum_right_hessian, meta_->config->lambda_l1,
              meta_->config->lambda_l2, meta_->config->max_delta_step,
              best_right_constraints, meta_->config->path_smooth, best_right_count,
              parent_output);
      output->right_count = best_right_count;
      output->right_sum_gradient = best_sum_right_gradient;
      output->right_sum_hessian = best_sum_right_hessian;
      output->right_sum_gradient_and_hessian = best_sum_right_gradient_and_hessian;
      output->gain = best_gain - min_gain_shift;
      output->default_left = REVERSE;
    }
  }

  const FeatureMetainfo* meta_;
  /*! \brief sum of gradient of each bin */
  hist_t* data_;
  int16_t* data_int16_;
  bool is_splittable_ = true;

  std::function<void(double, double, data_size_t, const FeatureConstraint*,
                     double, SplitInfo*)>
      find_best_threshold_fun_;

  std::function<void(int64_t, double, double, const uint8_t, const uint8_t, data_size_t, const FeatureConstraint*,
                     double, SplitInfo*)>
      int_find_best_threshold_fun_;
};

class HistogramPool {
 public:
  /*!
   * \brief Constructor
   */
  HistogramPool() {
    cache_size_ = 0;
    total_size_ = 0;
  }

  /*!
   * \brief Destructor
   */
  ~HistogramPool() {}

  /*!
   * \brief Reset pool size
   * \param cache_size Max cache size
   * \param total_size Total size will be used
   */
  void Reset(int cache_size, int total_size) {
    cache_size_ = cache_size;
    // at least need 2 bucket to store smaller leaf and larger leaf
    CHECK_GE(cache_size_, 2);
    total_size_ = total_size;
    if (cache_size_ > total_size_) {
      cache_size_ = total_size_;
    }
    is_enough_ = (cache_size_ == total_size_);
    if (!is_enough_) {
      mapper_.resize(total_size_);
      inverse_mapper_.resize(cache_size_);
      last_used_time_.resize(cache_size_);
      ResetMap();
    }
  }

  /*!
   * \brief Reset mapper
   */
  void ResetMap() {
    if (!is_enough_) {
      cur_time_ = 0;
      std::fill(mapper_.begin(), mapper_.end(), -1);
      std::fill(inverse_mapper_.begin(), inverse_mapper_.end(), -1);
      std::fill(last_used_time_.begin(), last_used_time_.end(), 0);
    }
  }
  template <bool USE_DATA, bool USE_CONFIG>
  static void SetFeatureInfo(const Dataset* train_data, const Config* config,
                             std::vector<FeatureMetainfo>* feature_meta) {
    auto& ref_feature_meta = *feature_meta;
    const int num_feature = train_data->num_features();
    ref_feature_meta.resize(num_feature);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) if (num_feature >= 1024)
    for (int i = 0; i < num_feature; ++i) {
      if (USE_DATA) {
        ref_feature_meta[i].num_bin = train_data->FeatureNumBin(i);
        ref_feature_meta[i].default_bin =
            train_data->FeatureBinMapper(i)->GetDefaultBin();
        ref_feature_meta[i].missing_type =
            train_data->FeatureBinMapper(i)->missing_type();
        if (train_data->FeatureBinMapper(i)->GetMostFreqBin() == 0) {
          ref_feature_meta[i].offset = 1;
        } else {
          ref_feature_meta[i].offset = 0;
        }
        ref_feature_meta[i].bin_type =
            train_data->FeatureBinMapper(i)->bin_type();
      }
      if (USE_CONFIG) {
        const int real_fidx = train_data->RealFeatureIndex(i);
        if (!config->monotone_constraints.empty()) {
          ref_feature_meta[i].monotone_type =
              config->monotone_constraints[real_fidx];
        } else {
          ref_feature_meta[i].monotone_type = 0;
        }
        if (!config->feature_contri.empty()) {
          ref_feature_meta[i].penalty = config->feature_contri[real_fidx];
        } else {
          ref_feature_meta[i].penalty = 1.0;
        }
        ref_feature_meta[i].rand = Random(config->extra_seed + i);
      }
      ref_feature_meta[i].config = config;
    }
  }

  void DynamicChangeSize(const Dataset* train_data, int num_total_bin,
                        const std::vector<uint32_t>& offsets, const Config* config,
                        int cache_size, int total_size) {
    if (feature_metas_.empty()) {
      SetFeatureInfo<true, true>(train_data, config, &feature_metas_);
      uint64_t bin_cnt_over_features = 0;
      for (int i = 0; i < train_data->num_features(); ++i) {
        bin_cnt_over_features +=
            static_cast<uint64_t>(feature_metas_[i].num_bin);
      }
      Log::Info("Total Bins %d", bin_cnt_over_features);
    }
    int old_cache_size = static_cast<int>(pool_.size());
    Reset(cache_size, total_size);

    if (cache_size > old_cache_size) {
      pool_.resize(cache_size);
      data_.resize(cache_size);
    }

    if (config->use_quantized_grad) {
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = old_cache_size; i < cache_size; ++i) {
        OMP_LOOP_EX_BEGIN();
        pool_[i].reset(new FeatureHistogram[train_data->num_features()]);
        data_[i].resize(num_total_bin);
        for (int j = 0; j < train_data->num_features(); ++j) {
          int16_t* data_ptr = reinterpret_cast<int16_t*>(data_[i].data());
          pool_[i][j].Init(data_[i].data() + offsets[j], data_ptr + 2 * offsets[j], &feature_metas_[j]);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    } else {
      OMP_INIT_EX();
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = old_cache_size; i < cache_size; ++i) {
        OMP_LOOP_EX_BEGIN();
        pool_[i].reset(new FeatureHistogram[train_data->num_features()]);
        data_[i].resize(num_total_bin * 2);
        for (int j = 0; j < train_data->num_features(); ++j) {
          pool_[i][j].Init(data_[i].data() + offsets[j] * 2, &feature_metas_[j]);
        }
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  void ResetConfig(const Dataset* train_data, const Config* config) {
    CHECK_GT(train_data->num_features(), 0);
    const Config* old_config = feature_metas_[0].config;
    SetFeatureInfo<false, true>(train_data, config, &feature_metas_);
    // if need to reset the function pointers
    if (old_config->lambda_l1 != config->lambda_l1 ||
        old_config->monotone_constraints != config->monotone_constraints ||
        old_config->extra_trees != config->extra_trees ||
        old_config->max_delta_step != config->max_delta_step ||
        old_config->path_smooth != config->path_smooth) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int i = 0; i < cache_size_; ++i) {
        for (int j = 0; j < train_data->num_features(); ++j) {
          pool_[i][j].ResetFunc();
        }
      }
    }
  }

  /*!
   * \brief Get data for the specific index
   * \param idx which index want to get
   * \param out output data will store into this
   * \return True if this index is in the pool, False if this index is not in
   * the pool
   */
  bool Get(int idx, FeatureHistogram** out) {
    if (is_enough_) {
      *out = pool_[idx].get();
      return true;
    } else if (mapper_[idx] >= 0) {
      int slot = mapper_[idx];
      *out = pool_[slot].get();
      last_used_time_[slot] = ++cur_time_;
      return true;
    } else {
      // choose the least used slot
      int slot = static_cast<int>(ArrayArgs<int>::ArgMin(last_used_time_));
      *out = pool_[slot].get();
      last_used_time_[slot] = ++cur_time_;

      // reset previous mapper
      if (inverse_mapper_[slot] >= 0) mapper_[inverse_mapper_[slot]] = -1;

      // update current mapper
      mapper_[idx] = slot;
      inverse_mapper_[slot] = idx;
      return false;
    }
  }

  /*!
   * \brief Move data from one index to another index
   * \param src_idx
   * \param dst_idx
   */
  void Move(int src_idx, int dst_idx) {
    if (is_enough_) {
      std::swap(pool_[src_idx], pool_[dst_idx]);
      return;
    }
    if (mapper_[src_idx] < 0) {
      return;
    }
    // get slot of src idx
    int slot = mapper_[src_idx];
    // reset src_idx
    mapper_[src_idx] = -1;

    // move to dst idx
    mapper_[dst_idx] = slot;
    last_used_time_[slot] = ++cur_time_;
    inverse_mapper_[slot] = dst_idx;
  }

 private:
  std::vector<std::unique_ptr<FeatureHistogram[]>> pool_;
  std::vector<
      std::vector<hist_t, Common::AlignmentAllocator<hist_t, kAlignedSize>>>
      data_;
  std::vector<FeatureMetainfo> feature_metas_;
  int cache_size_;
  int total_size_;
  bool is_enough_ = false;
  std::vector<int> mapper_;
  std::vector<int> inverse_mapper_;
  std::vector<int> last_used_time_;
  int cur_time_ = 0;
};

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_FEATURE_HISTOGRAM_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/feature_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <cstring>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {


template <typename TREELEARNER_T>
FeatureParallelTreeLearner<TREELEARNER_T>::FeatureParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
}

template <typename TREELEARNER_T>
FeatureParallelTreeLearner<TREELEARNER_T>::~FeatureParallelTreeLearner() {
}

template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  int split_info_size = SplitInfo::Size(max_cat_threshold) * 2;

  input_buffer_.resize(split_info_size);
  output_buffer_.resize(split_info_size);
}


template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // get feature partition
  std::vector<std::vector<int>> feature_distribution(num_machines_, std::vector<int>());
  std::vector<int> num_bins_distributed(num_machines_, 0);
  for (int i = 0; i < this->train_data_->num_total_features(); ++i) {
    int inner_feature_index = this->train_data_->InnerFeatureIndex(i);
    if (inner_feature_index == -1) {
      continue;
    }
    if (this->col_sampler_.is_feature_used_bytree()[inner_feature_index]) {
      int cur_min_machine = static_cast<int>(ArrayArgs<int>::ArgMin(num_bins_distributed));
      feature_distribution[cur_min_machine].push_back(inner_feature_index);
      num_bins_distributed[cur_min_machine] += this->train_data_->FeatureNumBin(inner_feature_index);
      this->col_sampler_.SetIsFeatureUsedByTree(inner_feature_index, false);
    }
  }
  // get local used features
  for (auto fid : feature_distribution[rank_]) {
    this->col_sampler_.SetIsFeatureUsedByTree(fid, true);
  }
}

template <typename TREELEARNER_T>
void FeatureParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(
      const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) {
  TREELEARNER_T::FindBestSplitsFromHistograms(is_feature_used, use_subtract, tree);
  SplitInfo smaller_best_split, larger_best_split;
  // get best split at smaller leaf
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }
  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);
  // update best split
  this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()] = smaller_best_split;
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()] = larger_best_split;
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class FeatureParallelTreeLearner<GPUTreeLearner>;
template class FeatureParallelTreeLearner<SerialTreeLearner>;
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/gpu_tree_learner.cpp <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifdef USE_GPU

#include "gpu_tree_learner.h"

#include <LightGBM/bin.h>
#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>

#include <algorithm>
#include <cstdio>
#include <iostream>
#include <memory>
#include <string>
#include <vector>

#include "../io/dense_bin.hpp"

#define GPU_DEBUG 0

namespace LightGBM {

GPUTreeLearner::GPUTreeLearner(const Config* config)
  :SerialTreeLearner(config) {
  use_bagging_ = false;
  Log::Info("This is the GPU trainer!!");
}

GPUTreeLearner::~GPUTreeLearner() {
  if (ptr_pinned_gradients_) {
    queue_.enqueue_unmap_buffer(pinned_gradients_, ptr_pinned_gradients_);
  }
  if (ptr_pinned_hessians_) {
    queue_.enqueue_unmap_buffer(pinned_hessians_, ptr_pinned_hessians_);
  }
  if (ptr_pinned_feature_masks_) {
    queue_.enqueue_unmap_buffer(pinned_feature_masks_, ptr_pinned_feature_masks_);
  }
}

void GPUTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  // initialize SerialTreeLearner
  SerialTreeLearner::Init(train_data, is_constant_hessian);
  // some additional variables needed for GPU trainer
  num_feature_groups_ = train_data_->num_feature_groups();
  // Initialize GPU buffers and kernels
  InitGPU(config_->gpu_platform_id, config_->gpu_device_id);
}

// some functions used for debugging the GPU histogram construction
#if GPU_DEBUG > 0

void PrintHistograms(hist_t* h, size_t size) {
  double total_hess = 0;
  for (size_t i = 0; i < size; ++i) {
    printf("%03lu=%9.3g,%9.3g\t", i, GET_GRAD(h, i), GET_HESS(h, i));
    if ((i & 3) == 3)
        printf("\n");
    total_hess += GET_HESS(h, i);
  }
  printf("\nSum hessians: %9.3g\n", total_hess);
}

union Float_t {
    int64_t i;
    double f;
    static int64_t ulp_diff(Float_t a, Float_t b) {
      return abs(a.i - b.i);
    }
};


void CompareHistograms(hist_t* h1, hist_t* h2, size_t size, int feature_id) {
  size_t i;
  Float_t a, b;
  for (i = 0; i < size; ++i) {
    a.f = GET_GRAD(h1, i);
    b.f = GET_GRAD(h2, i);
    int32_t ulps = Float_t::ulp_diff(a, b);
    if (ulps > 0) {
      // printf("grad %g != %g (%d ULPs)\n", GET_GRAD(h1, i), GET_GRAD(h2, i), ulps);
      // goto err;
    }
    a.f = GET_HESS(h1, i);
    b.f = GET_HESS(h2, i);
    ulps = Float_t::ulp_diff(a, b);
    if (std::fabs(a.f - b.f) >= 1e-20) {
      printf("hessian %g != %g (%d ULPs)\n", GET_HESS(h1, i), GET_HESS(h2, i), ulps);
      goto err;
    }
  }
  return;
err:
  Log::Warning("Mismatched histograms found for feature %d at location %lu.", feature_id, i);
  std::cin.get();
  PrintHistograms(h1, size);
  printf("\n");
  PrintHistograms(h2, size);
  std::cin.get();
}
#endif

int GPUTreeLearner::GetNumWorkgroupsPerFeature(data_size_t leaf_num_data) {
  // we roughly want 256 workgroups per device, and we have num_dense_feature4_ feature tuples.
  // also guarantee that there are at least 2K examples per workgroup
  double x = 256.0 / num_dense_feature4_;
  int exp_workgroups_per_feature = static_cast<int>(ceil(log2(x)));
  double t = leaf_num_data / 1024.0;
  #if GPU_DEBUG >= 4
  printf("Computing histogram for %d examples and (%d * %d) feature groups\n", leaf_num_data, dword_features_, num_dense_feature4_);
  printf("We can have at most %d workgroups per feature4 for efficiency reasons.\n"
         "Best workgroup size per feature for full utilization is %d\n", static_cast<int>(ceil(t)), (1 << exp_workgroups_per_feature));
  #endif
  exp_workgroups_per_feature = std::min(exp_workgroups_per_feature, static_cast<int>(ceil(log(static_cast<double>(t))/log(2.0))));
  if (exp_workgroups_per_feature < 0)
      exp_workgroups_per_feature = 0;
  if (exp_workgroups_per_feature > kMaxLogWorkgroupsPerFeature)
      exp_workgroups_per_feature = kMaxLogWorkgroupsPerFeature;
  // return 0;
  return exp_workgroups_per_feature;
}

void GPUTreeLearner::GPUHistogram(data_size_t leaf_num_data, bool use_all_features) {
  // we have already copied ordered gradients, ordered Hessians and indices to GPU
  // decide the best number of workgroups working on one feature4 tuple
  // set work group size based on feature size
  // each 2^exp_workgroups_per_feature workgroups work on a feature4 tuple
  int exp_workgroups_per_feature = GetNumWorkgroupsPerFeature(leaf_num_data);
  int num_workgroups = (1 << exp_workgroups_per_feature) * num_dense_feature4_;
  if (num_workgroups > preallocd_max_num_wg_) {
    preallocd_max_num_wg_ = num_workgroups;
    Log::Info("Increasing preallocd_max_num_wg_ to %d for launching more workgroups", preallocd_max_num_wg_);
    device_subhistograms_.reset(new boost::compute::vector<char>(
                              preallocd_max_num_wg_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_, ctx_));
    // we need to refresh the kernel arguments after reallocating
    for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
      // The only argument that needs to be changed later is num_data_
      histogram_kernels_[i].set_arg(7, *device_subhistograms_);
      histogram_allfeats_kernels_[i].set_arg(7, *device_subhistograms_);
      histogram_fulldata_kernels_[i].set_arg(7, *device_subhistograms_);
    }
  }
  #if GPU_DEBUG >= 4
  printf("Setting exp_workgroups_per_feature to %d, using %u work groups\n", exp_workgroups_per_feature, num_workgroups);
  printf("Constructing histogram with %d examples\n", leaf_num_data);
  #endif

  // the GPU kernel will process all features in one call, and each
  // 2^exp_workgroups_per_feature (compile time constant) workgroup will
  // process one feature4 tuple

  if (use_all_features) {
    histogram_allfeats_kernels_[exp_workgroups_per_feature].set_arg(4, leaf_num_data);
  } else {
    histogram_kernels_[exp_workgroups_per_feature].set_arg(4, leaf_num_data);
  }
  // for the root node, indices are not copied
  if (leaf_num_data != num_data_) {
    indices_future_.wait();
  }
  // for constant hessian, hessians are not copied except for the root node
  if (!share_state_->is_constant_hessian) {
    hessians_future_.wait();
  }
  gradients_future_.wait();
  // there will be 2^exp_workgroups_per_feature = num_workgroups / num_dense_feature4 sub-histogram per feature4
  // and we will launch num_feature workgroups for this kernel
  // will launch threads for all features
  // the queue should be asynchronous, and we will can WaitAndGetHistograms() before we start processing dense feature groups
  if (leaf_num_data == num_data_) {
    kernel_wait_obj_ = boost::compute::wait_list(
      queue_.enqueue_1d_range_kernel(histogram_fulldata_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
  } else {
    if (use_all_features) {
      kernel_wait_obj_ = boost::compute::wait_list(
        queue_.enqueue_1d_range_kernel(histogram_allfeats_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
    } else {
      kernel_wait_obj_ = boost::compute::wait_list(
        queue_.enqueue_1d_range_kernel(histogram_kernels_[exp_workgroups_per_feature], 0, num_workgroups * 256, 256));
    }
  }
  // copy the results asynchronously. Size depends on if double precision is used
  size_t output_size = num_dense_feature4_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_;
  boost::compute::event histogram_wait_event;
  host_histogram_outputs_ = reinterpret_cast<void*>(queue_.enqueue_map_buffer_async(
    device_histogram_outputs_, boost::compute::command_queue::map_read, 0, output_size, histogram_wait_event, kernel_wait_obj_));
  // we will wait for this object in WaitAndGetHistograms
  histograms_wait_obj_ = boost::compute::wait_list(histogram_wait_event);
}

template <typename HistType>
void GPUTreeLearner::WaitAndGetHistograms(hist_t* histograms) {
  HistType* hist_outputs = reinterpret_cast<HistType*>(host_histogram_outputs_);
  // when the output is ready, the computation is done
  histograms_wait_obj_.wait();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (!feature_masks_[i]) {
      continue;
    }
    int dense_group_index = dense_feature_group_map_[i];
    auto old_histogram_array = histograms + train_data_->GroupBinBoundary(dense_group_index) * 2;
    int bin_size = train_data_->FeatureGroupNumBin(dense_group_index);
    if (device_bin_mults_[i] == 1) {
      for (int j = 0; j < bin_size; ++j) {
        GET_GRAD(old_histogram_array, j) = GET_GRAD(hist_outputs, i * device_bin_size_+ j);
        GET_HESS(old_histogram_array, j) = GET_HESS(hist_outputs, i * device_bin_size_+ j);
      }
    } else {
      // values of this feature has been redistributed to multiple bins; need a reduction here
      int ind = 0;
      for (int j = 0; j < bin_size; ++j) {
        double sum_g = 0.0, sum_h = 0.0;
        for (int k = 0; k < device_bin_mults_[i]; ++k) {
          sum_g += GET_GRAD(hist_outputs, i * device_bin_size_+ ind);
          sum_h += GET_HESS(hist_outputs, i * device_bin_size_+ ind);
          ind++;
        }
        GET_GRAD(old_histogram_array, j) = sum_g;
        GET_HESS(old_histogram_array, j) = sum_h;
      }
    }
  }
  queue_.enqueue_unmap_buffer(device_histogram_outputs_, host_histogram_outputs_);
}

void GPUTreeLearner::AllocateGPUMemory() {
  num_dense_feature_groups_ = 0;
  for (int i = 0; i < num_feature_groups_; ++i) {
    if (!train_data_->IsMultiGroup(i)) {
      num_dense_feature_groups_++;
    }
  }
  // how many feature-group tuples we have
  num_dense_feature4_ = (num_dense_feature_groups_ + (dword_features_ - 1)) / dword_features_;
  // leave some safe margin for prefetching
  // 256 work-items per workgroup. Each work-item prefetches one tuple for that feature
  int allocated_num_data_ = num_data_ + 256 * (1 << kMaxLogWorkgroupsPerFeature);
  // clear sparse/dense maps
  dense_feature_group_map_.clear();
  device_bin_mults_.clear();
  sparse_feature_group_map_.clear();
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    Log::Warning("GPU acceleration is disabled because no non-trivial dense features can be found");
    return;
  }
  // allocate memory for all features (FIXME: 4 GB barrier on some devices, need to split to multiple buffers)
  device_features_.reset();
  device_features_ = std::unique_ptr<boost::compute::vector<Feature4>>(new boost::compute::vector<Feature4>(static_cast<uint64_t>(num_dense_feature4_) * num_data_, ctx_));
  // unpin old buffer if necessary before destructing them
  if (ptr_pinned_gradients_) {
    queue_.enqueue_unmap_buffer(pinned_gradients_, ptr_pinned_gradients_);
  }
  if (ptr_pinned_hessians_) {
    queue_.enqueue_unmap_buffer(pinned_hessians_, ptr_pinned_hessians_);
  }
  if (ptr_pinned_feature_masks_) {
    queue_.enqueue_unmap_buffer(pinned_feature_masks_, ptr_pinned_feature_masks_);
  }
  // make ordered_gradients and Hessians larger (including extra room for prefetching), and pin them
  ordered_gradients_.reserve(allocated_num_data_);
  ordered_hessians_.reserve(allocated_num_data_);
  pinned_gradients_ = boost::compute::buffer();  // deallocate
  pinned_gradients_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             ordered_gradients_.data());
  ptr_pinned_gradients_ = queue_.enqueue_map_buffer(pinned_gradients_, boost::compute::command_queue::map_write_invalidate_region,
                                                    0, allocated_num_data_ * sizeof(score_t));
  pinned_hessians_ = boost::compute::buffer();  // deallocate
  pinned_hessians_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             ordered_hessians_.data());
  ptr_pinned_hessians_ = queue_.enqueue_map_buffer(pinned_hessians_, boost::compute::command_queue::map_write_invalidate_region,
                                                   0, allocated_num_data_ * sizeof(score_t));
  // allocate space for gradients and Hessians on device
  // we will copy gradients and Hessians in after ordered_gradients_ and ordered_hessians_ are constructed
  device_gradients_ = boost::compute::buffer();  // deallocate
  device_gradients_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                      boost::compute::memory_object::read_only, nullptr);
  device_hessians_ = boost::compute::buffer();  // deallocate
  device_hessians_ = boost::compute::buffer(ctx_, allocated_num_data_ * sizeof(score_t),
                      boost::compute::memory_object::read_only, nullptr);
  // allocate feature mask, for disabling some feature-groups' histogram calculation
  feature_masks_.resize(num_dense_feature4_ * dword_features_);
  device_feature_masks_ = boost::compute::buffer();  // deallocate
  device_feature_masks_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_,
                          boost::compute::memory_object::read_only, nullptr);
  pinned_feature_masks_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_,
                                             boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                                             feature_masks_.data());
  ptr_pinned_feature_masks_ = queue_.enqueue_map_buffer(pinned_feature_masks_, boost::compute::command_queue::map_write_invalidate_region,
                                                        0, num_dense_feature4_ * dword_features_);
  memset(ptr_pinned_feature_masks_, 0, num_dense_feature4_ * dword_features_);
  // copy indices to the device
  device_data_indices_.reset();
  device_data_indices_ = std::unique_ptr<boost::compute::vector<data_size_t>>(new boost::compute::vector<data_size_t>(allocated_num_data_, ctx_));
  boost::compute::fill(device_data_indices_->begin(), device_data_indices_->end(), 0, queue_);
  // histogram bin entry size depends on the precision (single/double)
  hist_bin_entry_sz_ = config_->gpu_use_dp ? sizeof(hist_t) * 2 : sizeof(gpu_hist_t) * 2;
  Log::Info("Size of histogram bin entry: %d", hist_bin_entry_sz_);
  // create output buffer, each feature has a histogram with device_bin_size_ bins,
  // each work group generates a sub-histogram of dword_features_ features.
  if (!device_subhistograms_) {
    // only initialize once here, as this will not need to change when ResetTrainingData() is called
    device_subhistograms_ = std::unique_ptr<boost::compute::vector<char>>(new boost::compute::vector<char>(
                              preallocd_max_num_wg_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_, ctx_));
  }
  // create atomic counters for inter-group coordination
  sync_counters_.reset();
  sync_counters_ = std::unique_ptr<boost::compute::vector<int>>(new boost::compute::vector<int>(
                    num_dense_feature4_, ctx_));
  boost::compute::fill(sync_counters_->begin(), sync_counters_->end(), 0, queue_);
  // The output buffer is allocated to host directly, to overlap compute and data transfer
  device_histogram_outputs_ = boost::compute::buffer();  // deallocate
  device_histogram_outputs_ = boost::compute::buffer(ctx_, num_dense_feature4_ * dword_features_ * device_bin_size_ * hist_bin_entry_sz_,
                           boost::compute::memory_object::write_only | boost::compute::memory_object::alloc_host_ptr, nullptr);
  // find the dense feature-groups and group then into Feature4 data structure (several feature-groups packed into 4 bytes)
  int k = 0, copied_feature4 = 0;
  std::vector<int> dense_dword_ind(dword_features_);
  for (int i = 0; i < num_feature_groups_; ++i) {
    // looking for dword_features_ non-sparse feature-groups
    if (!train_data_->IsMultiGroup(i)) {
      dense_dword_ind[k] = i;
      // decide if we need to redistribute the bin
      double t = device_bin_size_ / static_cast<double>(train_data_->FeatureGroupNumBin(i));
      // multiplier must be a power of 2
      device_bin_mults_.push_back(static_cast<int>(round(pow(2, floor(log2(t))))));
      // device_bin_mults_.push_back(1);
      #if GPU_DEBUG >= 1
      printf("feature-group %d using multiplier %d\n", i, device_bin_mults_.back());
      #endif
      k++;
    } else {
      sparse_feature_group_map_.push_back(i);
    }
    // found
    if (k == dword_features_) {
      k = 0;
      for (int j = 0; j < dword_features_; ++j) {
        dense_feature_group_map_.push_back(dense_dword_ind[j]);
      }
      copied_feature4++;
    }
  }
  // for data transfer time
  auto start_time = std::chrono::steady_clock::now();
  // Now generate new data structure feature4, and copy data to the device
  int nthreads = std::min(OMP_NUM_THREADS(), static_cast<int>(dense_feature_group_map_.size()) / dword_features_);
  nthreads = std::max(nthreads, 1);
  std::vector<Feature4*> host4_vecs(nthreads);
  std::vector<boost::compute::buffer> host4_bufs(nthreads);
  std::vector<Feature4*> host4_ptrs(nthreads);
  // preallocate arrays for all threads, and pin them
  for (int i = 0; i < nthreads; ++i) {
    host4_vecs[i] = reinterpret_cast<Feature4*>(boost::alignment::aligned_alloc(4096, num_data_ * sizeof(Feature4)));
    host4_bufs[i] = boost::compute::buffer(ctx_, num_data_ * sizeof(Feature4),
                    boost::compute::memory_object::read_write | boost::compute::memory_object::use_host_ptr,
                    host4_vecs[i]);
    host4_ptrs[i] = reinterpret_cast<Feature4*>(queue_.enqueue_map_buffer(host4_bufs[i], boost::compute::command_queue::map_write_invalidate_region,
                    0, num_data_ * sizeof(Feature4)));
  }
  // building Feature4 bundles; each thread handles dword_features_ features
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < static_cast<int>(dense_feature_group_map_.size() / dword_features_); ++i) {
    int tid = omp_get_thread_num();
    Feature4* host4 = host4_ptrs[tid];
    auto dense_ind = dense_feature_group_map_.begin() + i * dword_features_;
    auto dev_bin_mult = device_bin_mults_.begin() + i * dword_features_;
    #if GPU_DEBUG >= 1
    printf("Copying feature group ");
    for (int l = 0; l < dword_features_; ++l) {
      printf("%d ", dense_ind[l]);
    }
    printf("to devices\n");
    #endif
    if (dword_features_ == 8) {
      // one feature datapoint is 4 bits
      BinIterator* bin_iters[8];
      for (int s_idx = 0; s_idx < 8; ++s_idx) {
        bin_iters[s_idx] = train_data_->FeatureGroupIterator(dense_ind[s_idx]);
        if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[s_idx]) == 0) {
          Log::Fatal("GPU tree learner assumes that all bins are Dense4bitsBin when num_bin <= 16, but feature %d is not", dense_ind[s_idx]);
        }
      }
      // this guarantees that the RawGet() function is inlined, rather than using virtual function dispatching
      DenseBinIterator<uint8_t, true> iters[8] = {
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[0]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[1]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[2]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[3]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[4]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[5]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[6]),
        *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iters[7])};
      for (int j = 0; j < num_data_; ++j) {
        host4[j].s[0] = (uint8_t)((iters[0].RawGet(j) * dev_bin_mult[0] + ((j+0) & (dev_bin_mult[0] - 1)))
                      |((iters[1].RawGet(j) * dev_bin_mult[1] + ((j+1) & (dev_bin_mult[1] - 1))) << 4));
        host4[j].s[1] = (uint8_t)((iters[2].RawGet(j) * dev_bin_mult[2] + ((j+2) & (dev_bin_mult[2] - 1)))
                      |((iters[3].RawGet(j) * dev_bin_mult[3] + ((j+3) & (dev_bin_mult[3] - 1))) << 4));
        host4[j].s[2] = (uint8_t)((iters[4].RawGet(j) * dev_bin_mult[4] + ((j+4) & (dev_bin_mult[4] - 1)))
                      |((iters[5].RawGet(j) * dev_bin_mult[5] + ((j+5) & (dev_bin_mult[5] - 1))) << 4));
        host4[j].s[3] = (uint8_t)((iters[6].RawGet(j) * dev_bin_mult[6] + ((j+6) & (dev_bin_mult[6] - 1)))
                      |((iters[7].RawGet(j) * dev_bin_mult[7] + ((j+7) & (dev_bin_mult[7] - 1))) << 4));
      }
    } else if (dword_features_ == 4) {
      // one feature datapoint is one byte
      for (int s_idx = 0; s_idx < 4; ++s_idx) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_ind[s_idx]);
        // this guarantees that the RawGet() function is inlined, rather than using virtual function dispatching
        if (dynamic_cast<DenseBinIterator<uint8_t, false>*>(bin_iter) != 0) {
          // Dense bin
          DenseBinIterator<uint8_t, false> iter = *static_cast<DenseBinIterator<uint8_t, false>*>(bin_iter);
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[s_idx] = (uint8_t)(iter.RawGet(j) * dev_bin_mult[s_idx] + ((j+s_idx) & (dev_bin_mult[s_idx] - 1)));
          }
        } else if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          // Dense 4-bit bin
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[s_idx] = (uint8_t)(iter.RawGet(j) * dev_bin_mult[s_idx] + ((j+s_idx) & (dev_bin_mult[s_idx] - 1)));
          }
        } else {
          Log::Fatal("Bug in GPU tree builder: only DenseBin and Dense4bitsBin are supported");
        }
      }
    } else {
      Log::Fatal("Bug in GPU tree builder: dword_features_ can only be 4 or 8");
    }
    #pragma omp critical
    queue_.enqueue_write_buffer(device_features_->get_buffer(),
                        static_cast<uint64_t>(i) * num_data_ * sizeof(Feature4), num_data_ * sizeof(Feature4), host4);
    #if GPU_DEBUG >= 1
    printf("first example of feature-group tuple is: %d %d %d %d\n", host4[0].s[0], host4[0].s[1], host4[0].s[2], host4[0].s[3]);
    printf("Feature-groups copied to device with multipliers ");
    for (int l = 0; l < dword_features_; ++l) {
      printf("%d ", dev_bin_mult[l]);
    }
    printf("\n");
    #endif
  }
  // working on the remaining (less than dword_features_) feature groups
  if (k != 0) {
    Feature4* host4 = host4_ptrs[0];
    if (dword_features_ == 8) {
      memset(host4, 0, num_data_ * sizeof(Feature4));
    }
    #if GPU_DEBUG >= 1
    printf("%d features left\n", k);
    #endif
    for (int i = 0; i < k; ++i) {
      if (dword_features_ == 8) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_dword_ind[i]);
        if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i >> 1] |= (uint8_t)((iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                                + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)))
                               << ((i & 1) << 2));
          }
        } else {
          Log::Fatal("GPU tree learner assumes that all bins are Dense4bitsBin when num_bin <= 16, but feature %d is not", dense_dword_ind[i]);
        }
      } else if (dword_features_ == 4) {
        BinIterator* bin_iter = train_data_->FeatureGroupIterator(dense_dword_ind[i]);
        if (dynamic_cast<DenseBinIterator<uint8_t, false>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, false> iter = *static_cast<DenseBinIterator<uint8_t, false>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i] = (uint8_t)(iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                          + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)));
          }
        } else if (dynamic_cast<DenseBinIterator<uint8_t, true>*>(bin_iter) != 0) {
          DenseBinIterator<uint8_t, true> iter = *static_cast<DenseBinIterator<uint8_t, true>*>(bin_iter);
          #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
          for (int j = 0; j < num_data_; ++j) {
            host4[j].s[i] = (uint8_t)(iter.RawGet(j) * device_bin_mults_[copied_feature4 * dword_features_ + i]
                          + ((j+i) & (device_bin_mults_[copied_feature4 * dword_features_ + i] - 1)));
          }
        } else {
          Log::Fatal("BUG in GPU tree builder: only DenseBin and Dense4bitsBin are supported");
        }
      } else {
        Log::Fatal("Bug in GPU tree builder: dword_features_ can only be 4 or 8");
      }
    }
    // fill the leftover features
    if (dword_features_ == 8) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int j = 0; j < num_data_; ++j) {
        for (int i = k; i < dword_features_; ++i) {
          // fill this empty feature with some "random" value
          host4[j].s[i >> 1] |= (uint8_t)((j & 0xf) << ((i & 1) << 2));
        }
      }
    } else if (dword_features_ == 4) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (int j = 0; j < num_data_; ++j) {
        for (int i = k; i < dword_features_; ++i) {
          // fill this empty feature with some "random" value
          host4[j].s[i] = (uint8_t)j;
        }
      }
    }
    // copying the last 1 to (dword_features - 1) feature-groups in the last tuple
    queue_.enqueue_write_buffer(device_features_->get_buffer(),
                        (num_dense_feature4_ - 1) * static_cast<uint64_t>(num_data_) * sizeof(Feature4), num_data_ * sizeof(Feature4), host4);
    #if GPU_DEBUG >= 1
    printf("Last features copied to device\n");
    #endif
    for (int i = 0; i < k; ++i) {
      dense_feature_group_map_.push_back(dense_dword_ind[i]);
    }
  }
  // deallocate pinned space for feature copying
  for (int i = 0; i < nthreads; ++i) {
      queue_.enqueue_unmap_buffer(host4_bufs[i], host4_ptrs[i]);
      host4_bufs[i] = boost::compute::buffer();
      boost::alignment::aligned_free(host4_vecs[i]);
  }
  // data transfer time
  std::chrono::duration<double, std::milli> end_time = std::chrono::steady_clock::now() - start_time;
  Log::Info("%d dense feature groups (%.2f MB) transferred to GPU in %f secs. %d sparse feature groups",
            dense_feature_group_map_.size(), ((dense_feature_group_map_.size() + (dword_features_ - 1)) / dword_features_) * num_data_ * sizeof(Feature4) / (1024.0 * 1024.0),
            end_time * 1e-3, sparse_feature_group_map_.size());
  #if GPU_DEBUG >= 1
  printf("Dense feature group list (size %lu): ", dense_feature_group_map_.size());
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    printf("%d ", dense_feature_group_map_[i]);
  }
  printf("\n");
  printf("Sparse feature group list (size %lu): ", sparse_feature_group_map_.size());
  for (int i = 0; i < num_feature_groups_ - num_dense_feature_groups_; ++i) {
    printf("%d ", sparse_feature_group_map_[i]);
  }
  printf("\n");
  #endif
}

std::string GPUTreeLearner::GetBuildLog(const std::string &opts) {
  boost::compute::program program = boost::compute::program::create_with_source(kernel_source_, ctx_);
  try {
    program.build(opts);
  }
  catch (boost::compute::opencl_error &e) {
    auto error_code = e.error_code();
    std::string log("No log available.\n");
    // for other types of failure, build log might not be available; program.build_log() can crash
    if (error_code == CL_INVALID_PROGRAM || error_code == CL_BUILD_PROGRAM_FAILURE) {
      try {
        log = program.build_log();
      }
      catch(...) {
        // Something bad happened. Just return "No log available."
      }
    }
    return log;
  }
  // build is okay, log may contain warnings
  return program.build_log();
}

void GPUTreeLearner::BuildGPUKernels() {
  Log::Info("Compiling OpenCL Kernel with %d bins...", device_bin_size_);
  // destroy any old kernels
  histogram_kernels_.clear();
  histogram_allfeats_kernels_.clear();
  histogram_fulldata_kernels_.clear();
  // create OpenCL kernels for different number of workgroups per feature
  histogram_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  histogram_allfeats_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  histogram_fulldata_kernels_.resize(kMaxLogWorkgroupsPerFeature+1);
  // currently we don't use constant memory
  int use_constants = 0;
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(guided)
  for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
    OMP_LOOP_EX_BEGIN();
    boost::compute::program program;
    std::ostringstream opts;
    // compile the GPU kernel depending if double precision is used, constant hessian is used, etc.
    opts << " -D POWER_FEATURE_WORKGROUPS=" << i
         << " -D USE_CONSTANT_BUF=" << use_constants << " -D USE_DP_FLOAT=" << int(config_->gpu_use_dp)
         << " -D CONST_HESSIAN=" << int(share_state_->is_constant_hessian)
         << " -cl-mad-enable -cl-no-signed-zeros -cl-fast-relaxed-math";
    #if GPU_DEBUG >= 1
    std::cout << "Building GPU kernels with options: " << opts.str() << std::endl;
    #endif
    // kernel with indices in an array
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_kernels_[i] = program.create_kernel(kernel_name_);

    // kernel with all features enabled, with eliminated branches
    opts << " -D ENABLE_ALL_FEATURES=1";
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_allfeats_kernels_[i] = program.create_kernel(kernel_name_);

    // kernel with all data indices (for root node, and assumes that root node always uses all features)
    opts << " -D IGNORE_INDICES=1";
    try {
      program = boost::compute::program::build_with_source(kernel_source_, ctx_, opts.str());
    }
    catch (boost::compute::opencl_error &e) {
      #pragma omp critical
      {
        std::cerr << "Build Options:" << opts.str() << std::endl;
        std::cerr << "Build Log:" << std::endl << GetBuildLog(opts.str()) << std::endl;
        Log::Fatal("Cannot build GPU program: %s", e.what());
      }
    }
    histogram_fulldata_kernels_[i] = program.create_kernel(kernel_name_);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  Log::Info("GPU programs have been built");
}

void GPUTreeLearner::SetupKernelArguments() {
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    return;
  }
  for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
    // The only argument that needs to be changed later is num_data_
    if (share_state_->is_constant_hessian) {
      // hessian is passed as a parameter, but it is not available now.
      // hessian will be set in BeforeTrain()
      histogram_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_allfeats_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_fulldata_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                          *device_data_indices_, num_data_, device_gradients_, 0.0f,
                                          *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
    } else {
      histogram_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_allfeats_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                         *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                         *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
      histogram_fulldata_kernels_[i].set_args(*device_features_, device_feature_masks_, num_data_,
                                          *device_data_indices_, num_data_, device_gradients_, device_hessians_,
                                          *device_subhistograms_, *sync_counters_, device_histogram_outputs_);
    }
  }
}

void GPUTreeLearner::InitGPU(int platform_id, int device_id) {
  // Get the max bin size, used for selecting best GPU kernel
  max_num_bin_ = 0;
  #if GPU_DEBUG >= 1
  printf("bin size: ");
  #endif
  for (int i = 0; i < num_feature_groups_; ++i) {
    if (train_data_->IsMultiGroup(i)) {
      continue;
    }
    #if GPU_DEBUG >= 1
    printf("%d, ", train_data_->FeatureGroupNumBin(i));
    #endif
    max_num_bin_ = std::max(max_num_bin_, train_data_->FeatureGroupNumBin(i));
  }
  #if GPU_DEBUG >= 1
  printf("\n");
  #endif
  // initialize GPU
  dev_ = boost::compute::system::default_device();
  if (platform_id >= 0 && device_id >= 0) {
    const std::vector<boost::compute::platform> platforms = boost::compute::system::platforms();
    if (static_cast<int>(platforms.size()) > platform_id) {
      const std::vector<boost::compute::device> platform_devices = platforms[platform_id].devices();
      if (static_cast<int>(platform_devices.size()) > device_id) {
        Log::Info("Using requested OpenCL platform %d device %d", platform_id, device_id);
        dev_ = platform_devices[device_id];
      }
    }
  }
  // determine which kernel to use based on the max number of bins
  if (max_num_bin_ <= 16) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel16_src_ + 9;
    kernel_name_ = "histogram16";
    device_bin_size_ = 16;
    dword_features_ = 8;
  } else if (max_num_bin_ <= 64) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel64_src_ + 9;
    kernel_name_ = "histogram64";
    device_bin_size_ = 64;
    dword_features_ = 4;
  } else if (max_num_bin_ <= 256) {
    // the +9 skips extra characters ")", newline, "#endif" and newline at the beginning
    kernel_source_ = kernel256_src_ + 9;
    kernel_name_ = "histogram256";
    device_bin_size_ = 256;
    dword_features_ = 4;
  } else {
    Log::Fatal("bin size %d cannot run on GPU", max_num_bin_);
  }

  // ignore the feature groups that contain categorical features when producing warnings about max_bin.
  // these groups may contain larger number of bins due to categorical features, but not due to the setting of max_bin.
  int max_num_bin_no_categorical = 0;
  int cur_feature_group = 0;
  bool categorical_feature_found = false;
  for (int inner_feature_index = 0; inner_feature_index < num_features_; ++inner_feature_index) {
    const int feature_group = train_data_->Feature2Group(inner_feature_index);
    const BinMapper* feature_bin_mapper = train_data_->FeatureBinMapper(inner_feature_index);
    if (feature_bin_mapper->bin_type() == BinType::CategoricalBin) {
      categorical_feature_found = true;
    }
    if (feature_group != cur_feature_group || inner_feature_index == num_features_ - 1) {
      if (!categorical_feature_found) {
        max_num_bin_no_categorical = std::max(max_num_bin_no_categorical, train_data_->FeatureGroupNumBin(cur_feature_group));
      }
      categorical_feature_found = false;
      cur_feature_group = feature_group;
    }
  }
  if (max_num_bin_no_categorical == 65) {
    Log::Warning("Setting max_bin to 63 is suggested for best performance");
  }
  if (max_num_bin_no_categorical == 17) {
    Log::Warning("Setting max_bin to 15 is suggested for best performance");
  }
  ctx_ = boost::compute::context(dev_);
  queue_ = boost::compute::command_queue(ctx_, dev_);
  Log::Info("Using GPU Device: %s, Vendor: %s", dev_.name().c_str(), dev_.vendor().c_str());
  BuildGPUKernels();
  AllocateGPUMemory();
  // setup GPU kernel arguments after we allocating all the buffers
  SetupKernelArguments();
}

Tree* GPUTreeLearner::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) {
  return SerialTreeLearner::Train(gradients, hessians, is_first_tree);
}

void GPUTreeLearner::ResetTrainingDataInner(const Dataset* train_data, bool is_constant_hessian, bool reset_multi_val_bin) {
  SerialTreeLearner::ResetTrainingDataInner(train_data, is_constant_hessian, reset_multi_val_bin);
  num_feature_groups_ = train_data_->num_feature_groups();
  // GPU memory has to been reallocated because data may have been changed
  AllocateGPUMemory();
  // setup GPU kernel arguments after we allocating all the buffers
  SetupKernelArguments();
}

void GPUTreeLearner::ResetIsConstantHessian(bool is_constant_hessian) {
  if (is_constant_hessian != share_state_->is_constant_hessian) {
    SerialTreeLearner::ResetIsConstantHessian(is_constant_hessian);
    BuildGPUKernels();
    SetupKernelArguments();
  }
}

void GPUTreeLearner::BeforeTrain() {
  #if GPU_DEBUG >= 2
  printf("Copying initial full gradients and hessians to device\n");
  #endif
  // Copy initial full hessians and gradients to GPU.
  // We start copying as early as possible, instead of at ConstructHistogram().
  if (!use_bagging_ && num_dense_feature_groups_) {
    if (!share_state_->is_constant_hessian) {
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data_ * sizeof(score_t), hessians_);
    } else {
      // setup hessian parameters only
      score_t const_hessian = hessians_[0];
      for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
        // hessian is passed as a parameter
        histogram_kernels_[i].set_arg(6, const_hessian);
        histogram_allfeats_kernels_[i].set_arg(6, const_hessian);
        histogram_fulldata_kernels_[i].set_arg(6, const_hessian);
      }
    }
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data_ * sizeof(score_t), gradients_);
  }

  SerialTreeLearner::BeforeTrain();

  // use bagging
  if (data_partition_->leaf_count(0) != num_data_ && num_dense_feature_groups_) {
    // On GPU, we start copying indices, gradients and Hessians now, instead at ConstructHistogram()
    // copy used gradients and Hessians to ordered buffer
    const data_size_t* indices = data_partition_->indices();
    data_size_t cnt = data_partition_->leaf_count(0);
    #if GPU_DEBUG > 0
    printf("Using bagging, examples count = %d\n", cnt);
    #endif
    // transfer the indices to GPU
    indices_future_ = boost::compute::copy_async(indices, indices + cnt, device_data_indices_->begin(), queue_);
    if (!share_state_->is_constant_hessian) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < cnt; ++i) {
        ordered_hessians_[i] = hessians_[indices[i]];
      }
      // transfer hessian to GPU
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, cnt * sizeof(score_t), ordered_hessians_.data());
    } else {
      // setup hessian parameters only
      score_t const_hessian = hessians_[indices[0]];
      for (int i = 0; i <= kMaxLogWorkgroupsPerFeature; ++i) {
        // hessian is passed as a parameter
        histogram_kernels_[i].set_arg(6, const_hessian);
        histogram_allfeats_kernels_[i].set_arg(6, const_hessian);
        histogram_fulldata_kernels_[i].set_arg(6, const_hessian);
      }
    }
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = 0; i < cnt; ++i) {
      ordered_gradients_[i] = gradients_[indices[i]];
    }
    // transfer gradients to GPU
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, cnt * sizeof(score_t), ordered_gradients_.data());
  }
}

bool GPUTreeLearner::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  int smaller_leaf;
  data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
  data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
  // only have root
  if (right_leaf < 0) {
    smaller_leaf = -1;
  } else if (num_data_in_left_child < num_data_in_right_child) {
    smaller_leaf = left_leaf;
  } else {
    smaller_leaf = right_leaf;
  }

  // Copy indices, gradients and Hessians as early as possible
  if (smaller_leaf >= 0 && num_dense_feature_groups_) {
    // only need to initialize for smaller leaf
    // Get leaf boundary
    const data_size_t* indices = data_partition_->indices();
    data_size_t begin = data_partition_->leaf_begin(smaller_leaf);
    data_size_t end = begin + data_partition_->leaf_count(smaller_leaf);

    // copy indices to the GPU:
    #if GPU_DEBUG >= 2
    Log::Info("Copying indices, gradients and Hessians to GPU...");
    printf("Indices size %d being copied (left = %d, right = %d)\n", end - begin, num_data_in_left_child, num_data_in_right_child);
    #endif
    indices_future_ = boost::compute::copy_async(indices + begin, indices + end, device_data_indices_->begin(), queue_);

    if (!share_state_->is_constant_hessian) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = begin; i < end; ++i) {
        ordered_hessians_[i - begin] = hessians_[indices[i]];
      }
      // copy ordered Hessians to the GPU:
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, (end - begin) * sizeof(score_t), ptr_pinned_hessians_);
    }

    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (data_size_t i = begin; i < end; ++i) {
      ordered_gradients_[i - begin] = gradients_[indices[i]];
    }
    // copy ordered gradients to the GPU:
    gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, (end - begin) * sizeof(score_t), ptr_pinned_gradients_);

    #if GPU_DEBUG >= 2
    Log::Info("Gradients/Hessians/indices copied to device with size %d", end - begin);
    #endif
  }
  return SerialTreeLearner::BeforeFindBestSplit(tree, left_leaf, right_leaf);
}

bool GPUTreeLearner::ConstructGPUHistogramsAsync(
  const std::vector<int8_t>& is_feature_used,
  const data_size_t* data_indices, data_size_t num_data,
  const score_t* gradients, const score_t* hessians,
  score_t* ordered_gradients, score_t* ordered_hessians) {
  if (num_data <= 0) {
    return false;
  }
  // do nothing if no features can be processed on GPU
  if (!num_dense_feature_groups_) {
    return false;
  }

  // copy data indices if it is not null
  if (data_indices != nullptr && num_data != num_data_) {
    indices_future_ = boost::compute::copy_async(data_indices, data_indices + num_data, device_data_indices_->begin(), queue_);
  }
  // generate and copy ordered_gradients if gradients is not null
  if (gradients != nullptr) {
    if (num_data != num_data_) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        ordered_gradients[i] = gradients[data_indices[i]];
      }
      gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data * sizeof(score_t), ptr_pinned_gradients_);
    } else {
      gradients_future_ = queue_.enqueue_write_buffer_async(device_gradients_, 0, num_data * sizeof(score_t), gradients);
    }
  }
  // generate and copy ordered_hessians if Hessians is not null
  if (hessians != nullptr && !share_state_->is_constant_hessian) {
    if (num_data != num_data_) {
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
      for (data_size_t i = 0; i < num_data; ++i) {
        ordered_hessians[i] = hessians[data_indices[i]];
      }
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data * sizeof(score_t), ptr_pinned_hessians_);
    } else {
      hessians_future_ = queue_.enqueue_write_buffer_async(device_hessians_, 0, num_data * sizeof(score_t), hessians);
    }
  }
  // converted indices in is_feature_used to feature-group indices
  std::vector<int8_t> is_feature_group_used(num_feature_groups_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) if (num_features_ >= 2048)
  for (int i = 0; i < num_features_; ++i) {
    if (is_feature_used[i]) {
      is_feature_group_used[train_data_->Feature2Group(i)] = 1;
    }
  }
  // construct the feature masks for dense feature-groups
  int used_dense_feature_groups = 0;
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1024) reduction(+:used_dense_feature_groups) if (num_dense_feature_groups_ >= 2048)
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (is_feature_group_used[dense_feature_group_map_[i]]) {
      feature_masks_[i] = 1;
      ++used_dense_feature_groups;
    } else {
      feature_masks_[i] = 0;
    }
  }
  bool use_all_features = used_dense_feature_groups == num_dense_feature_groups_;
  // if no feature group is used, just return and do not use GPU
  if (used_dense_feature_groups == 0) {
    return false;
  }
#if GPU_DEBUG >= 1
  printf("Feature masks:\n");
  for (unsigned int i = 0; i < feature_masks_.size(); ++i) {
    printf("%d ", feature_masks_[i]);
  }
  printf("\n");
  printf("%d feature groups, %d used, %d\n", num_dense_feature_groups_, used_dense_feature_groups, use_all_features);
#endif
  // if not all feature groups are used, we need to transfer the feature mask to GPU
  // otherwise, we will use a specialized GPU kernel with all feature groups enabled
  if (!use_all_features) {
    queue_.enqueue_write_buffer(device_feature_masks_, 0, num_dense_feature4_ * dword_features_, ptr_pinned_feature_masks_);
  }
  // All data have been prepared, now run the GPU kernel
  GPUHistogram(num_data, use_all_features);
  return true;
}

void GPUTreeLearner::ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract) {
  std::vector<int8_t> is_sparse_feature_used(num_features_, 0);
  std::vector<int8_t> is_dense_feature_used(num_features_, 0);
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (!is_feature_used[feature_index]) continue;
    if (train_data_->IsMultiGroup(train_data_->Feature2Group(feature_index))) {
      is_sparse_feature_used[feature_index] = 1;
    } else {
      is_dense_feature_used[feature_index] = 1;
    }
  }
  // construct smaller leaf
  hist_t* ptr_smaller_leaf_hist_data = smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
  // ConstructGPUHistogramsAsync will return true if there are available feature groups dispatched to GPU
  bool is_gpu_used = ConstructGPUHistogramsAsync(is_feature_used,
    nullptr, smaller_leaf_splits_->num_data_in_leaf(),
    nullptr, nullptr,
    nullptr, nullptr);
  // then construct sparse features on CPU
  train_data_->ConstructHistograms<false, 0>(is_sparse_feature_used,
    smaller_leaf_splits_->data_indices(), smaller_leaf_splits_->num_data_in_leaf(),
    gradients_, hessians_,
    ordered_gradients_.data(), ordered_hessians_.data(),
    share_state_.get(),
    ptr_smaller_leaf_hist_data);
  // wait for GPU to finish, only if GPU is actually used
  if (is_gpu_used) {
    if (config_->gpu_use_dp) {
      // use double precision
      WaitAndGetHistograms<hist_t>(ptr_smaller_leaf_hist_data);
    } else {
      // use single precision
      WaitAndGetHistograms<gpu_hist_t>(ptr_smaller_leaf_hist_data);
    }
  }

  // Compare GPU histogram with CPU histogram, useful for debugging GPU code problem
  // #define GPU_DEBUG_COMPARE
  #ifdef GPU_DEBUG_COMPARE
  for (int i = 0; i < num_dense_feature_groups_; ++i) {
    if (!feature_masks_[i])
      continue;
    int dense_feature_group_index = dense_feature_group_map_[i];
    size_t size = train_data_->FeatureGroupNumBin(dense_feature_group_index);
    hist_t* ptr_smaller_leaf_hist_data = smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
    hist_t* current_histogram = ptr_smaller_leaf_hist_data + train_data_->GroupBinBoundary(dense_feature_group_index) * 2;
    hist_t* gpu_histogram = new hist_t[size * 2];
    data_size_t num_data = smaller_leaf_splits_->num_data_in_leaf();
    printf("Comparing histogram for feature %d size %d, %lu bins\n", dense_feature_group_index, num_data, size);
    std::copy(current_histogram, current_histogram + size * 2, gpu_histogram);
    std::memset(current_histogram, 0, size * sizeof(hist_t) * 2);
    if (train_data_->FeatureGroupBin(dense_feature_group_index) == nullptr) {
      continue;
    }
    if (num_data != num_data_) {
      train_data_->FeatureGroupBin(dense_feature_group_index)->ConstructHistogram(
        smaller_leaf_splits_->data_indices(),
        0,
        num_data,
        ordered_gradients_.data(),
        ordered_hessians_.data(),
        current_histogram);
    } else {
      train_data_->FeatureGroupBin(dense_feature_group_index)->ConstructHistogram(
        0,
        num_data,
        gradients_,
        hessians_,
        current_histogram);
    }
    CompareHistograms(gpu_histogram, current_histogram, size, dense_feature_group_index);
    std::copy(gpu_histogram, gpu_histogram + size * 2, current_histogram);
    delete [] gpu_histogram;
  }
  #endif

  if (larger_leaf_histogram_array_ != nullptr && !use_subtract) {
    // construct larger leaf
    hist_t* ptr_larger_leaf_hist_data = larger_leaf_histogram_array_[0].RawData() - kHistOffset;
    is_gpu_used = ConstructGPUHistogramsAsync(is_feature_used,
      larger_leaf_splits_->data_indices(), larger_leaf_splits_->num_data_in_leaf(),
      gradients_, hessians_,
      ordered_gradients_.data(), ordered_hessians_.data());
    // then construct sparse features on CPU
    train_data_->ConstructHistograms<false, 0>(is_sparse_feature_used,
      larger_leaf_splits_->data_indices(), larger_leaf_splits_->num_data_in_leaf(),
      gradients_, hessians_,
      ordered_gradients_.data(), ordered_hessians_.data(),
      share_state_.get(),
      ptr_larger_leaf_hist_data);
    // wait for GPU to finish, only if GPU is actually used
    if (is_gpu_used) {
      if (config_->gpu_use_dp) {
        // use double precision
        WaitAndGetHistograms<hist_t>(ptr_larger_leaf_hist_data);
      } else {
        // use single precision
        WaitAndGetHistograms<gpu_hist_t>(ptr_larger_leaf_hist_data);
      }
    }
  }
}

void GPUTreeLearner::FindBestSplits(const Tree* tree) {
  SerialTreeLearner::FindBestSplits(tree);

#if GPU_DEBUG >= 3
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (parent_leaf_histogram_array_ != nullptr
        && !parent_leaf_histogram_array_[feature_index].is_splittable()) {
      smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    size_t bin_size = train_data_->FeatureNumBin(feature_index) + 1;
    printf("Feature %d smaller leaf:\n", feature_index);
    PrintHistograms(smaller_leaf_histogram_array_[feature_index].RawData() - kHistOffset, bin_size);
    if (larger_leaf_splits_ == nullptr || larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }
    printf("Feature %d larger leaf:\n", feature_index);
    PrintHistograms(larger_leaf_histogram_array_[feature_index].RawData() - kHistOffset, bin_size);
  }
#endif
}

void GPUTreeLearner::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  const SplitInfo& best_split_info = best_split_per_leaf_[best_Leaf];
#if GPU_DEBUG >= 2
  printf("Splitting leaf %d with feature %d thresh %d gain %f stat %f %f %f %f\n", best_Leaf, best_split_info.feature, best_split_info.threshold, best_split_info.gain, best_split_info.left_sum_gradient, best_split_info.right_sum_gradient, best_split_info.left_sum_hessian, best_split_info.right_sum_hessian);
#endif
  SerialTreeLearner::Split(tree, best_Leaf, left_leaf, right_leaf);
  if (Network::num_machines() == 1) {
    // do some sanity check for the GPU algorithm
    if (best_split_info.left_count < best_split_info.right_count) {
      if ((best_split_info.left_count != smaller_leaf_splits_->num_data_in_leaf()) ||
          (best_split_info.right_count!= larger_leaf_splits_->num_data_in_leaf())) {
        Log::Fatal("Bug in GPU histogram! split %d: %d, smaller_leaf: %d, larger_leaf: %d\n", best_split_info.left_count, best_split_info.right_count, smaller_leaf_splits_->num_data_in_leaf(), larger_leaf_splits_->num_data_in_leaf());
      }
    } else {
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(), best_split_info.right_sum_gradient, best_split_info.right_sum_hessian, best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(), best_split_info.left_sum_gradient, best_split_info.left_sum_hessian, best_split_info.left_output);
      if ((best_split_info.left_count != larger_leaf_splits_->num_data_in_leaf()) ||
          (best_split_info.right_count!= smaller_leaf_splits_->num_data_in_leaf())) {
        Log::Fatal("Bug in GPU histogram! split %d: %d, smaller_leaf: %d, larger_leaf: %d\n", best_split_info.left_count, best_split_info.right_count, smaller_leaf_splits_->num_data_in_leaf(), larger_leaf_splits_->num_data_in_leaf());
      }
    }
  }
}

}   // namespace LightGBM
#endif  // USE_GPU


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/gpu_tree_learner.h <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_

#include <LightGBM/dataset.h>
#include <LightGBM/feature_group.h>
#include <LightGBM/tree.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>

#include "data_partition.hpp"
#include "feature_histogram.hpp"
#include "leaf_splits.hpp"
#include "serial_tree_learner.h"
#include "split_info.hpp"

#ifdef USE_GPU

#define BOOST_COMPUTE_THREAD_SAFE
#define BOOST_COMPUTE_HAVE_THREAD_LOCAL
// Use Boost.Compute on-disk kernel cache
#define BOOST_COMPUTE_USE_OFFLINE_CACHE
#include <boost/compute/core.hpp>
#include <boost/compute/container/vector.hpp>
#include <boost/align/aligned_allocator.hpp>

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*!
* \brief GPU-based parallel learning algorithm.
*/
class GPUTreeLearner: public SerialTreeLearner {
 public:
  explicit GPUTreeLearner(const Config* tree_config);
  ~GPUTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetTrainingDataInner(const Dataset* train_data, bool is_constant_hessian, bool reset_multi_val_bin) override;
  void ResetIsConstantHessian(bool is_constant_hessian) override;
  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override {
    SerialTreeLearner::SetBaggingData(subset, used_indices, num_data);
    if (subset == nullptr && used_indices != nullptr) {
      // determine if we are using bagging before we construct the data partition
      // thus we can start data movement to GPU earlier
      if (num_data != num_data_) {
        use_bagging_ = true;
        return;
      }
    }
    use_bagging_ = false;
  }

 protected:
  void BeforeTrain() override;
  bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) override;
  void FindBestSplits(const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;
  void ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract) override;

 private:
  /*! \brief 4-byte feature tuple used by GPU kernels */
  struct Feature4 {
      uint8_t s[4];
  };

  typedef float gpu_hist_t;

  /*!
  * \brief Find the best number of workgroups processing one feature for maximizing efficiency
  * \param leaf_num_data The number of data examples on the current leaf being processed
  * \return Log2 of the best number for workgroups per feature, in range 0...kMaxLogWorkgroupsPerFeature
  */
  int GetNumWorkgroupsPerFeature(data_size_t leaf_num_data);

  /*!
  * \brief Initialize GPU device, context and command queues
  *        Also compiles the OpenCL kernel
  * \param platform_id OpenCL platform ID
  * \param device_id OpenCL device ID
  */
  void InitGPU(int platform_id, int device_id);

  /*!
  * \brief Allocate memory for GPU computation
  */
  void AllocateGPUMemory();

  /*!
  * \brief Compile OpenCL GPU source code to kernel binaries
  */
  void BuildGPUKernels();

  /*!
   * \brief Returns OpenCL kernel build log when compiled with option opts
   * \param opts OpenCL build options
   * \return OpenCL build log
  */
  std::string GetBuildLog(const std::string &opts);

  /*!
  * \brief Setup GPU kernel arguments, preparing for launching
  */
  void SetupKernelArguments();

  /*!
   * \brief Compute GPU feature histogram for the current leaf.
   *        Indices, gradients and Hessians have been copied to the device.
   * \param leaf_num_data Number of data on current leaf
   * \param use_all_features Set to true to not use feature masks, with a faster kernel
  */
  void GPUHistogram(data_size_t leaf_num_data, bool use_all_features);

  /*!
   * \brief Wait for GPU kernel execution and read histogram
   * \param histograms Destination of histogram results from GPU.
  */
  template <typename HistType>
  void WaitAndGetHistograms(hist_t* histograms);

  /*!
   * \brief Construct GPU histogram asynchronously.
   *        Interface is similar to Dataset::ConstructHistograms().
   * \param is_feature_used A predicate vector for enabling each feature
   * \param data_indices Array of data example IDs to be included in histogram, will be copied to GPU.
   *                     Set to nullptr to skip copy to GPU.
   * \param num_data Number of data examples to be included in histogram
   * \param gradients Array of gradients for all examples.
   * \param hessians Array of Hessians for all examples.
   * \param ordered_gradients Ordered gradients will be generated and copied to GPU when gradients is not nullptr,
   *                     Set gradients to nullptr to skip copy to GPU.
   * \param ordered_hessians Ordered Hessians will be generated and copied to GPU when hessians is not nullptr,
   *                     Set hessians to nullptr to skip copy to GPU.
   * \return true if GPU kernel is launched, false if GPU is not used
  */
  bool ConstructGPUHistogramsAsync(
    const std::vector<int8_t>& is_feature_used,
    const data_size_t* data_indices, data_size_t num_data,
    const score_t* gradients, const score_t* hessians,
    score_t* ordered_gradients, score_t* ordered_hessians);


  /*! brief Log2 of max number of workgroups per feature*/
  const int kMaxLogWorkgroupsPerFeature = 10;  // 2^10
  /*! brief Max total number of workgroups with preallocated workspace.
   *        If we use more than this number of workgroups, we have to reallocate subhistograms */
  int preallocd_max_num_wg_ = 1024;

  /*! \brief True if bagging is used */
  bool use_bagging_;

  /*! \brief GPU device object */
  boost::compute::device dev_;
  /*! \brief GPU context object */
  boost::compute::context ctx_;
  /*! \brief GPU command queue object */
  boost::compute::command_queue queue_;
  /*! \brief GPU kernel for 256 bins */
  const char *kernel256_src_ = {
  #include "ocl/histogram256.cl"
  };
  /*! \brief GPU kernel for 64 bins */
  const char *kernel64_src_ = {
  #include "ocl/histogram64.cl"
  };
  /*! \brief GPU kernel for 16 bins */
  const char *kernel16_src_ = {
  #include "ocl/histogram16.cl"
  };
  /*! \brief Currently used kernel source */
  std::string kernel_source_;
  /*! \brief Currently used kernel name */
  std::string kernel_name_;

  /*! \brief an array of histogram kernels with different number
     of workgroups per feature */
  std::vector<boost::compute::kernel> histogram_kernels_;
  /*! \brief an array of histogram kernels with different number
     of workgroups per feature, with all features enabled to avoid branches */
  std::vector<boost::compute::kernel> histogram_allfeats_kernels_;
  /*! \brief an array of histogram kernels with different number
     of workgroups per feature, and processing the whole dataset */
  std::vector<boost::compute::kernel> histogram_fulldata_kernels_;
  /*! \brief total number of feature-groups */
  int num_feature_groups_;
  /*! \brief total number of dense feature-groups, which will be processed on GPU */
  int num_dense_feature_groups_;
  /*! \brief On GPU we read one DWORD (4-byte) of features of one example once.
   *  With bin size > 16, there are 4 features per DWORD.
   *  With bin size <=16, there are 8 features per DWORD.
   * */
  int dword_features_;
  /*! \brief total number of dense feature-group tuples on GPU.
   * Each feature tuple is 4-byte (4 features if each feature takes a byte) */
  int num_dense_feature4_;
  /*! \brief Max number of bins of training data, used to determine
   * which GPU kernel to use */
  int max_num_bin_;
  /*! \brief Used GPU kernel bin size (64, 256) */
  int device_bin_size_;
  /*! \brief Size of histogram bin entry, depending if single or double precision is used */
  size_t hist_bin_entry_sz_;
  /*! \brief Indices of all dense feature-groups */
  std::vector<int> dense_feature_group_map_;
  /*! \brief Indices of all sparse feature-groups */
  std::vector<int> sparse_feature_group_map_;
  /*! \brief Multipliers of all dense feature-groups, used for redistributing bins */
  std::vector<int> device_bin_mults_;
  /*! \brief GPU memory object holding the training data */
  std::unique_ptr<boost::compute::vector<Feature4>> device_features_;
  /*! \brief GPU memory object holding the ordered gradient */
  boost::compute::buffer device_gradients_;
  /*! \brief Pinned memory object for ordered gradient */
  boost::compute::buffer pinned_gradients_;
  /*! \brief Pointer to pinned memory of ordered gradient */
  void * ptr_pinned_gradients_ = nullptr;
  /*! \brief GPU memory object holding the ordered hessian */
  boost::compute::buffer device_hessians_;
  /*! \brief Pinned memory object for ordered hessian */
  boost::compute::buffer pinned_hessians_;
  /*! \brief Pointer to pinned memory of ordered hessian */
  void * ptr_pinned_hessians_ = nullptr;
  /*! \brief A vector of feature mask. 1 = feature used, 0 = feature not used */
  std::vector<char, boost::alignment::aligned_allocator<char, 4096>> feature_masks_;
  /*! \brief GPU memory object holding the feature masks */
  boost::compute::buffer device_feature_masks_;
  /*! \brief Pinned memory object for feature masks */
  boost::compute::buffer pinned_feature_masks_;
  /*! \brief Pointer to pinned memory of feature masks */
  void * ptr_pinned_feature_masks_ = nullptr;
  /*! \brief GPU memory object holding indices of the leaf being processed */
  std::unique_ptr<boost::compute::vector<data_size_t>> device_data_indices_;
  /*! \brief GPU memory object holding counters for workgroup coordination */
  std::unique_ptr<boost::compute::vector<int>> sync_counters_;
  /*! \brief GPU memory object holding temporary sub-histograms per workgroup */
  std::unique_ptr<boost::compute::vector<char>> device_subhistograms_;
  /*! \brief Host memory object for histogram output (GPU will write to Host memory directly) */
  boost::compute::buffer device_histogram_outputs_;
  /*! \brief Host memory pointer for histogram outputs */
  void * host_histogram_outputs_;
  /*! \brief OpenCL waitlist object for waiting for data transfer before kernel execution */
  boost::compute::wait_list kernel_wait_obj_;
  /*! \brief OpenCL waitlist object for reading output histograms after kernel execution */
  boost::compute::wait_list histograms_wait_obj_;
  /*! \brief Asynchronous waiting object for copying indices */
  boost::compute::future<void> indices_future_;
  /*! \brief Asynchronous waiting object for copying gradients */
  boost::compute::event gradients_future_;
  /*! \brief Asynchronous waiting object for copying Hessians */
  boost::compute::event hessians_future_;
};

}  // namespace LightGBM
#else

// When GPU support is not compiled in, quit with an error message

namespace LightGBM {

class GPUTreeLearner: public SerialTreeLearner {
 public:
  #ifdef _MSC_VER
    #pragma warning(disable : 4702)
  #endif
  explicit GPUTreeLearner(const Config* tree_config) : SerialTreeLearner(tree_config) {
    Log::Fatal("GPU Tree Learner was not enabled in this build.\n"
               "Please recompile with CMake option -DUSE_GPU=1");
  }
};

}  // namespace LightGBM

#endif   // USE_GPU

#endif   // LIGHTGBM_SRC_TREELEARNER_GPU_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/gradient_discretizer.cpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */

#include "gradient_discretizer.hpp"
#include <LightGBM/network.h>

#include <algorithm>
#include <string>
#include <vector>

namespace LightGBM {

void GradientDiscretizer::Init(
  const data_size_t num_data, const int num_leaves,
  const int num_features, const Dataset* train_data) {
  discretized_gradients_and_hessians_vector_.resize(num_data * 2);
  gradient_random_values_.resize(num_data);
  hessian_random_values_.resize(num_data);
  random_values_use_start_eng_ = std::mt19937(random_seed_);
  random_values_use_start_dist_ = std::uniform_int_distribution<data_size_t>(0, num_data);

  const int num_threads = OMP_NUM_THREADS();
  int num_blocks = 0;
  data_size_t block_size = 0;
  Threading::BlockInfo<data_size_t>(num_data, 512, &num_blocks, &block_size);
  #pragma omp parallel for schedule(static, 1) num_threads(num_threads)
  for (int thread_id = 0; thread_id < num_blocks; ++thread_id) {
    const data_size_t start = thread_id * block_size;
    const data_size_t end = std::min(start + block_size, num_data);
    std::mt19937 gradient_random_values_eng(random_seed_ + thread_id);
    std::uniform_real_distribution<double> gradient_random_values_dist(0.0f, 1.0f);
    std::mt19937 hessian_random_values_eng(random_seed_ + thread_id + num_threads);
    std::uniform_real_distribution<double> hessian_random_values_dist(0.0f, 1.0f);
    for (data_size_t i = start; i < end; ++i) {
      gradient_random_values_[i] = gradient_random_values_dist(gradient_random_values_eng);
      hessian_random_values_[i] = hessian_random_values_dist(hessian_random_values_eng);
    }
  }

  max_gradient_abs_ = 0.0f;
  max_hessian_abs_ = 0.0f;

  gradient_scale_ = 0.0f;
  hessian_scale_ = 0.0f;
  inverse_gradient_scale_ = 0.0f;
  inverse_hessian_scale_ = 0.0f;

  num_leaves_ = num_leaves;
  leaf_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  node_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  global_leaf_num_bits_in_histogram_bin_.resize(num_leaves_, 0);
  global_node_num_bits_in_histogram_bin_.resize(num_leaves_, 0);

  leaf_grad_hess_stats_.resize(num_leaves_ * 2, 0.0);
  change_hist_bits_buffer_.resize(num_features);
  #pragma omp parallel for schedule(static) num_threads(num_threads)
  for (int feature_index = 0; feature_index < num_features; ++feature_index) {
    const BinMapper* bin_mapper = train_data->FeatureBinMapper(feature_index);
    change_hist_bits_buffer_[feature_index].resize((bin_mapper->num_bin() - static_cast<int>(bin_mapper->GetMostFreqBin() == 0)) * 2);
  }

  ordered_int_gradients_and_hessians_.resize(2 * num_data);
}

void GradientDiscretizer::DiscretizeGradients(
  const data_size_t num_data,
  const score_t* input_gradients,
  const score_t* input_hessians) {
  double max_gradient = std::fabs(input_gradients[0]);
  double max_hessian = std::fabs(input_hessians[0]);
  const int num_threads = OMP_NUM_THREADS();
  std::vector<double> thread_max_gradient(num_threads, max_gradient);
  std::vector<double> thread_max_hessian(num_threads, max_hessian);
  Threading::For<data_size_t>(0, num_data, 1024,
    [input_gradients, input_hessians, &thread_max_gradient, &thread_max_hessian]
    (int, data_size_t start, data_size_t end) {
      int thread_id = omp_get_thread_num();
      for (data_size_t i = start; i < end; ++i) {
        double fabs_grad = std::fabs(input_gradients[i]);
        double fabs_hess = std::fabs(input_hessians[i]);
        if (fabs_grad > thread_max_gradient[thread_id]) {
          thread_max_gradient[thread_id] = fabs_grad;
        }
        if (fabs_hess > thread_max_hessian[thread_id]) {
          thread_max_hessian[thread_id] = fabs_hess;
        }
      }});
  max_gradient = thread_max_gradient[0];
  max_hessian = thread_max_hessian[0];
  for (int thread_id = 1; thread_id < num_threads; ++thread_id) {
    if (max_gradient < thread_max_gradient[thread_id]) {
      max_gradient = thread_max_gradient[thread_id];
    }
    if (max_hessian < thread_max_hessian[thread_id]) {
      max_hessian = thread_max_hessian[thread_id];
    }
  }
  if (Network::num_machines() > 1) {
    max_gradient = Network::GlobalSyncUpByMax(max_gradient);
    max_hessian = Network::GlobalSyncUpByMax(max_hessian);
  }
  max_gradient_abs_ = max_gradient;
  max_hessian_abs_ = max_hessian;
  gradient_scale_ = max_gradient_abs_ / static_cast<double>(num_grad_quant_bins_ / 2);
  if (is_constant_hessian_) {
    hessian_scale_ = max_hessian_abs_;
  } else {
    hessian_scale_ = max_hessian_abs_ / static_cast<double>(num_grad_quant_bins_);
  }
  inverse_gradient_scale_ = 1.0f / gradient_scale_;
  inverse_hessian_scale_ = 1.0f / hessian_scale_;

  const int random_values_use_start = random_values_use_start_dist_(random_values_use_start_eng_);
  int8_t* discretized_int8 = discretized_gradients_and_hessians_vector_.data();
  if (stochastic_rounding_) {
    if (is_constant_hessian_) {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        const data_size_t random_value_pos = (i + random_values_use_start) % num_data;
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + gradient_random_values_[random_value_pos]) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - gradient_random_values_[random_value_pos]);
        discretized_int8[2 * i] = static_cast<int8_t>(1);
      }
    } else {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        const data_size_t random_value_pos = (i + random_values_use_start) % num_data;
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + gradient_random_values_[random_value_pos]) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - gradient_random_values_[random_value_pos]);
        discretized_int8[2 * i] = static_cast<int8_t>(input_hessians[i] * inverse_hessian_scale_ + hessian_random_values_[random_value_pos]);
      }
    }
  } else {
    if (is_constant_hessian_) {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + 0.5) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - 0.5);
        discretized_int8[2 * i] = static_cast<int8_t>(1);
      }
    } else {
      #pragma omp parallel for schedule(static) num_threads(num_threads)
      for (data_size_t i = 0; i < num_data; ++i) {
        const double gradient = input_gradients[i];
        discretized_int8[2 * i + 1] = gradient >= 0.0f ?
          static_cast<int8_t>(gradient * inverse_gradient_scale_ + 0.5) :
          static_cast<int8_t>(gradient * inverse_gradient_scale_ - 0.5);
        discretized_int8[2 * i] = static_cast<int8_t>(input_hessians[i] * inverse_hessian_scale_ + 0.5);
      }
    }
  }
}

template <bool IS_GLOBAL>
void GradientDiscretizer::SetNumBitsInHistogramBin(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf) {
  std::vector<int8_t>& leaf_num_bits_in_histogram_bin = IS_GLOBAL ?
    global_leaf_num_bits_in_histogram_bin_ : leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t>& node_num_bits_in_histogram_bin = IS_GLOBAL ?
    global_node_num_bits_in_histogram_bin_ : node_num_bits_in_histogram_bin_;
  if (right_leaf_index == -1) {
    const uint64_t max_stat_per_bin = static_cast<uint64_t>(num_data_in_left_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    if (max_stat_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 8;
    } else if (max_stat_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 32;
    }
  } else {
    const uint64_t max_stat_left_per_bin = static_cast<uint64_t>(num_data_in_left_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    const uint64_t max_stat_right_per_bin = static_cast<uint64_t>(num_data_in_right_leaf) * static_cast<uint64_t>(num_grad_quant_bins_);
    node_num_bits_in_histogram_bin[left_leaf_index] = leaf_num_bits_in_histogram_bin[left_leaf_index];
    if (max_stat_left_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 8;
    } else if (max_stat_left_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[left_leaf_index] = 32;
    }
    if (max_stat_right_per_bin < 256) {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 8;
    } else if (max_stat_right_per_bin < 65536) {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 16;
    } else {
      leaf_num_bits_in_histogram_bin[right_leaf_index] = 32;
    }
  }
}

template void GradientDiscretizer::SetNumBitsInHistogramBin<false>(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

template void GradientDiscretizer::SetNumBitsInHistogramBin<true>(
  const int left_leaf_index, const int right_leaf_index,
  const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

void GradientDiscretizer::RenewIntGradTreeOutput(
  Tree* tree, const Config* config, const DataPartition* data_partition,
  const score_t* gradients, const score_t* hessians,
  const std::function<data_size_t(int)>& leaf_index_to_global_num_data) {
  global_timer.Start("GradientDiscretizer::RenewIntGradTreeOutput");
  if (config->tree_learner == std::string("data")) {
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      data_size_t leaf_cnt = 0;
      const data_size_t* data_indices = data_partition->GetIndexOnLeaf(leaf_id, &leaf_cnt);
      double sum_gradient = 0.0f, sum_hessian = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_gradient, sum_hessian)
      for (data_size_t i = 0; i < leaf_cnt; ++i) {
        const data_size_t index = data_indices[i];
        const score_t grad = gradients[index];
        const score_t hess = hessians[index];
        sum_gradient += grad;
        sum_hessian += hess;
      }
      leaf_grad_hess_stats_[2 * leaf_id] = sum_gradient;
      leaf_grad_hess_stats_[2 * leaf_id + 1] = sum_hessian;
    }
    std::vector<double> global_leaf_grad_hess_stats = Network::GlobalSum<double>(&leaf_grad_hess_stats_);
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      const double sum_gradient = global_leaf_grad_hess_stats[2 * leaf_id];
      const double sum_hessian = global_leaf_grad_hess_stats[2 * leaf_id + 1];
      const double leaf_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(
        sum_gradient, sum_hessian,
        config->lambda_l1, config->lambda_l2, config->max_delta_step, config->path_smooth,
        leaf_index_to_global_num_data(leaf_id), 0.0f);
      tree->SetLeafOutput(leaf_id, leaf_output);
    }
  } else {
    for (int leaf_id = 0; leaf_id < tree->num_leaves(); ++leaf_id) {
      data_size_t leaf_cnt = 0;
      const data_size_t* data_indices = data_partition->GetIndexOnLeaf(leaf_id, &leaf_cnt);
      double sum_gradient = 0.0f, sum_hessian = 0.0f;
      #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) reduction(+:sum_gradient, sum_hessian)
      for (data_size_t i = 0; i < leaf_cnt; ++i) {
        const data_size_t index = data_indices[i];
        const score_t grad = gradients[index];
        const score_t hess = hessians[index];
        sum_gradient += grad;
        sum_hessian += hess;
      }
      const double leaf_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(sum_gradient, sum_hessian,
        config->lambda_l1, config->lambda_l2, config->max_delta_step, config->path_smooth,
        leaf_cnt, 0.0f);
      tree->SetLeafOutput(leaf_id, leaf_output);
    }
  }
  global_timer.Stop("GradientDiscretizer::RenewIntGradTreeOutput");
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/gradient_discretizer.hpp <==
/*!
 * Copyright (c) 2022-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2022-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_
#define LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_

#include <LightGBM/bin.h>
#include <LightGBM/meta.h>
#include <LightGBM/tree.h>
#include <LightGBM/utils/threading.h>

#include <random>
#include <vector>

#include "data_partition.hpp"
#include "feature_histogram.hpp"

namespace LightGBM {

class GradientDiscretizer {
 public:
  GradientDiscretizer(int num_grad_quant_bins, int num_trees, int random_seed, bool is_constant_hessian, const bool stochastic_rounding) {
    num_grad_quant_bins_ = num_grad_quant_bins;
    iter_ = 0;
    num_trees_ = num_trees;
    random_seed_ = random_seed;
    is_constant_hessian_ = is_constant_hessian;
    stochastic_rounding_ = stochastic_rounding;
  }

  virtual ~GradientDiscretizer() {}

  virtual void DiscretizeGradients(
    const data_size_t num_data,
    const score_t* input_gradients,
    const score_t* input_hessians);

  virtual const int8_t* discretized_gradients_and_hessians() const {
    return discretized_gradients_and_hessians_vector_.data();
  }

  virtual double grad_scale() const {
    return gradient_scale_;
  }

  virtual double hess_scale() const {
    return hessian_scale_;
  }

  virtual void Init(
    const data_size_t num_data, const int num_leaves,
    const int num_features, const Dataset* train_data);

  template <bool IS_GLOBAL>
  void SetNumBitsInHistogramBin(
    const int left_leaf_index, const int right_leaf_index,
    const data_size_t num_data_in_left_leaf, const data_size_t num_data_in_right_leaf);

  template <bool IS_GLOBAL>
  int8_t GetHistBitsInLeaf(const int leaf_index) {
    if (IS_GLOBAL) {
      return global_leaf_num_bits_in_histogram_bin_[leaf_index];
    } else {
      return leaf_num_bits_in_histogram_bin_[leaf_index];
    }
  }

  template <bool IS_GLOBAL>
  int8_t GetHistBitsInNode(const int node_index) {
    if (IS_GLOBAL) {
      return global_node_num_bits_in_histogram_bin_[node_index];
    } else {
      return node_num_bits_in_histogram_bin_[node_index];
    }
  }

  int8_t* ordered_int_gradients_and_hessians() {
    return ordered_int_gradients_and_hessians_.data();
  }

  void RenewIntGradTreeOutput(
    Tree* tree, const Config* config, const DataPartition* data_partition,
    const score_t* gradients, const score_t* hessians,
    const std::function<data_size_t(int)>& leaf_index_to_global_num_data);

  int32_t* GetChangeHistBitsBuffer(const int feature_index) {
    return change_hist_bits_buffer_[feature_index].data();
  }

 protected:
  int num_grad_quant_bins_;
  int iter_;
  int num_trees_;
  int random_seed_;
  bool stochastic_rounding_;

  std::vector<double> gradient_random_values_;
  std::vector<double> hessian_random_values_;
  std::mt19937 random_values_use_start_eng_;
  std::uniform_int_distribution<data_size_t> random_values_use_start_dist_;
  std::vector<int8_t> discretized_gradients_and_hessians_vector_;
  std::vector<int8_t> ordered_int_gradients_and_hessians_;

  double max_gradient_abs_;
  double max_hessian_abs_;

  double gradient_scale_;
  double hessian_scale_;
  double inverse_gradient_scale_;
  double inverse_hessian_scale_;

  bool is_constant_hessian_;
  int num_leaves_;

  std::vector<int8_t> leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t> node_num_bits_in_histogram_bin_;
  std::vector<int8_t> global_leaf_num_bits_in_histogram_bin_;
  std::vector<int8_t> global_node_num_bits_in_histogram_bin_;

  std::vector<double> leaf_grad_hess_stats_;
  std::vector<std::vector<int32_t>> change_hist_bits_buffer_;
};

}  // namespace LightGBM

#endif  // LIGHTGBM_SRC_TREELEARNER_GRADIENT_DISCRETIZER_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/leaf_splits.hpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_

#include <LightGBM/config.h>
#include <LightGBM/meta.h>
#include <LightGBM/utils/threading.h>

#include <limits>
#include <vector>

#include "data_partition.hpp"

namespace LightGBM {

/*!
* \brief used to find split candidates for a leaf
*/
class LeafSplits {
 public:
  LeafSplits(data_size_t num_data, const Config* config)
      : deterministic_(false),
        num_data_in_leaf_(num_data),
        num_data_(num_data),
    data_indices_(nullptr), weight_(0) {
    if (config != nullptr) {
      deterministic_ = config->deterministic;
    }
  }
  void ResetNumData(data_size_t num_data) {
    num_data_ = num_data;
    num_data_in_leaf_ = num_data;
  }
  ~LeafSplits() {
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param data_partition current data partition
  * \param sum_gradients
  * \param sum_hessians
  * \param weight
  */
  void Init(int leaf, const DataPartition* data_partition, double sum_gradients,
            double sum_hessians, double weight) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    weight_ = weight;
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param data_partition current data partition
  * \param sum_gradients
  * \param sum_hessians
  * \param sum_gradients_and_hessians
  * \param weight
  */
  void Init(int leaf, const DataPartition* data_partition, double sum_gradients,
            double sum_hessians, int64_t sum_gradients_and_hessians, double weight) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    int_sum_gradients_and_hessians_ = sum_gradients_and_hessians;
    weight_ = weight;
  }

  /*!
  * \brief Init split on current leaf on partial data.
  * \param leaf Index of current leaf
  * \param sum_gradients
  * \param sum_hessians
  */
  void Init(int leaf, double sum_gradients, double sum_hessians) {
    leaf_index_ = leaf;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
  }

  /*!
   * \brief Init splits on the current leaf, it will traverse all data to sum up the results
   * \param gradients
   * \param hessians
   */
  void Init(const score_t* gradients, const score_t* hessians) {
    num_data_in_leaf_ = num_data_;
    leaf_index_ = 0;
    data_indices_ = nullptr;
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      tmp_sum_gradients += gradients[i];
      tmp_sum_hessians += hessians[i];
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
  }


  /*!
   * \brief Init splits on the current leaf, it will traverse all data to sum up the results
   * \param int_gradients_and_hessians Discretized gradients and hessians
   * \param grad_scale Scaling factor to recover original gradients from discretized gradients
   * \param hess_scale Scaling factor to recover original hessians from discretized hessians
   */
  void Init(const int8_t* int_gradients_and_hessians,
    const double grad_scale, const double hess_scale) {
    num_data_in_leaf_ = num_data_;
    leaf_index_ = 0;
    data_indices_ = nullptr;
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
    const int16_t* packed_int_gradients_and_hessians = reinterpret_cast<const int16_t*>(int_gradients_and_hessians);
    int64_t tmp_sum_gradients_and_hessians = 0;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians, tmp_sum_gradients_and_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      tmp_sum_gradients += int_gradients_and_hessians[2 * i + 1] * grad_scale;
      tmp_sum_hessians += int_gradients_and_hessians[2 * i] * hess_scale;
      const int16_t packed_int_grad_and_hess = packed_int_gradients_and_hessians[i];
      const int64_t packed_long_int_grad_and_hess =
        (static_cast<int64_t>(static_cast<int8_t>(packed_int_grad_and_hess >> 8)) << 32) |
        (static_cast<int64_t>(packed_int_grad_and_hess & 0x00ff));
      tmp_sum_gradients_and_hessians += packed_long_int_grad_and_hess;
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
    int_sum_gradients_and_hessians_ = tmp_sum_gradients_and_hessians;
  }


  /*!
   * \brief Init splits on current leaf of partial data.
   * \param leaf Index of current leaf
   * \param data_partition current data partition
   * \param gradients
   * \param hessians
   */
  void Init(int leaf, const DataPartition* data_partition,
            const score_t* gradients, const score_t* hessians) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      const data_size_t idx = data_indices_[i];
      tmp_sum_gradients += gradients[idx];
      tmp_sum_hessians += hessians[idx];
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
  }


  /*!
   * \brief Init splits on current leaf of partial data.
   * \param leaf Index of current leaf
   * \param data_partition current data partition
   * \param int_gradients_and_hessians Discretized gradients and hessians
   * \param grad_scale Scaling factor to recover original gradients from discretized gradients
   * \param hess_scale Scaling factor to recover original hessians from discretized hessians
   */
  void Init(int leaf, const DataPartition* data_partition,
            const int8_t* int_gradients_and_hessians,
            const score_t grad_scale, const score_t hess_scale) {
    leaf_index_ = leaf;
    data_indices_ = data_partition->GetIndexOnLeaf(leaf, &num_data_in_leaf_);
    double tmp_sum_gradients = 0.0f;
    double tmp_sum_hessians = 0.0f;
    const int16_t* packed_int_gradients_and_hessians = reinterpret_cast<const int16_t*>(int_gradients_and_hessians);
    int64_t tmp_sum_gradients_and_hessians = 0;
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 512) reduction(+:tmp_sum_gradients, tmp_sum_hessians, tmp_sum_gradients_and_hessians) if (num_data_in_leaf_ >= 1024 && !deterministic_)
    for (data_size_t i = 0; i < num_data_in_leaf_; ++i) {
      const data_size_t idx = data_indices_[i];
      tmp_sum_gradients += int_gradients_and_hessians[2 * idx + 1] * grad_scale;
      tmp_sum_hessians += int_gradients_and_hessians[2 * idx] * hess_scale;
      const int16_t packed_int_grad_and_hess = packed_int_gradients_and_hessians[i];
      const int64_t packed_long_int_grad_and_hess =
        (static_cast<int64_t>(static_cast<int8_t>(packed_int_grad_and_hess >> 8)) << 32) |
        (static_cast<int64_t>(packed_int_grad_and_hess & 0x00ff));
      tmp_sum_gradients_and_hessians += packed_long_int_grad_and_hess;
    }
    sum_gradients_ = tmp_sum_gradients;
    sum_hessians_ = tmp_sum_hessians;
    int_sum_gradients_and_hessians_ = tmp_sum_gradients_and_hessians;
  }


  /*!
  * \brief Init splits on current leaf, only update sum_gradients and sum_hessians
  * \param sum_gradients
  * \param sum_hessians
  */
  void Init(double sum_gradients, double sum_hessians) {
    leaf_index_ = 0;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
  }

  /*!
  * \brief Init splits on current leaf, only update sum_gradients and sum_hessians
  * \param sum_gradients
  * \param sum_hessians
  * \param int_sum_gradients_and_hessians
  */
  void Init(double sum_gradients, double sum_hessians, int64_t int_sum_gradients_and_hessians) {
    leaf_index_ = 0;
    sum_gradients_ = sum_gradients;
    sum_hessians_ = sum_hessians;
    int_sum_gradients_and_hessians_ = int_sum_gradients_and_hessians;
  }

  /*!
  * \brief Init splits on current leaf
  */
  void Init() {
    leaf_index_ = -1;
    data_indices_ = nullptr;
    num_data_in_leaf_ = 0;
  }


  /*! \brief Get current leaf index */
  int leaf_index() const { return leaf_index_; }

  /*! \brief Get number of data in current leaf */
  data_size_t num_data_in_leaf() const { return num_data_in_leaf_; }

  /*! \brief Get sum of gradients of current leaf */
  double sum_gradients() const { return sum_gradients_; }

  /*! \brief Get sum of Hessians of current leaf */
  double sum_hessians() const { return sum_hessians_; }

  /*! \brief Get sum of discretized gradients and Hessians of current leaf */
  int64_t int_sum_gradients_and_hessians() const { return int_sum_gradients_and_hessians_; }

  /*! \brief Get indices of data of current leaf */
  const data_size_t* data_indices() const { return data_indices_; }

  /*! \brief Get weight of current leaf */
  double weight() const { return weight_; }



 private:
  bool deterministic_;
  /*! \brief current leaf index */
  int leaf_index_;
  /*! \brief number of data on current leaf */
  data_size_t num_data_in_leaf_;
  /*! \brief number of all training data */
  data_size_t num_data_;
  /*! \brief sum of gradients of current leaf */
  double sum_gradients_;
  /*! \brief sum of Hessians of current leaf */
  double sum_hessians_;
  /*! \brief sum of discretized gradients and Hessians of current leaf */
  int64_t int_sum_gradients_and_hessians_;
  /*! \brief indices of data of current leaf */
  const data_size_t* data_indices_;
  /*! \brief weight of current leaf */
  double weight_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_LEAF_SPLITS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/linear_tree_learner.cpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "linear_tree_learner.h"

#include <Eigen/Dense>

#include <algorithm>
#include <memory>
#include <vector>

namespace LightGBM {

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREE_LEARNER_TYPE::Init(train_data, is_constant_hessian);
  LinearTreeLearner::InitLinear(train_data, this->config_->num_leaves);
}

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::InitLinear(const Dataset* train_data, const int max_leaves) {
  leaf_map_ = std::vector<int>(train_data->num_data(), -1);
  contains_nan_ = std::vector<int8_t>(train_data->num_features(), 0);
  // identify features containing nans
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feat = 0; feat < train_data->num_features(); ++feat) {
    auto bin_mapper = this->train_data_->FeatureBinMapper(feat);
    if (bin_mapper->bin_type() == BinType::NumericalBin) {
      const float* feat_ptr = this->train_data_->raw_index(feat);
      for (int i = 0; i < train_data->num_data(); ++i) {
        if (std::isnan(feat_ptr[i])) {
          contains_nan_[feat] = 1;
          break;
        }
      }
    }
  }
  any_nan_ = false;
  for (int feat = 0; feat < train_data->num_features(); ++feat) {
    if (contains_nan_[feat]) {
      any_nan_ = true;
      break;
    }
  }
  // preallocate the matrix used to calculate linear model coefficients
  int max_num_feat = std::min(max_leaves, this->train_data_->num_numeric_features());
  XTHX_.clear();
  XTg_.clear();
  for (int i = 0; i < max_leaves; ++i) {
    // store only upper triangular half of matrix as an array, in row-major order
    // this requires (max_num_feat + 1) * (max_num_feat + 2) / 2 entries (including the constant terms of the regression)
    // we add another 8 to ensure cache lines are not shared among processors
    XTHX_.push_back(std::vector<double>((max_num_feat + 1) * (max_num_feat + 2) / 2 + 8, 0));
    XTg_.push_back(std::vector<double>(max_num_feat + 9, 0.0));
  }
  XTHX_by_thread_.clear();
  XTg_by_thread_.clear();
  int max_threads = OMP_NUM_THREADS();
  for (int i = 0; i < max_threads; ++i) {
    XTHX_by_thread_.push_back(XTHX_);
    XTg_by_thread_.push_back(XTg_);
  }
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::Train", global_timer);
  this->gradients_ = gradients;
  this->hessians_ = hessians;
  int num_threads = OMP_NUM_THREADS();
  if (this->share_state_->num_threads != num_threads && this->share_state_->num_threads > 0) {
    Log::Warning(
        "Detected that num_threads changed during training (from %d to %d), "
        "it may cause unexpected errors.",
        this->share_state_->num_threads, num_threads);
  }
  this->share_state_->num_threads = num_threads;

  // some initial works before training
  this->BeforeTrain();

  auto tree = std::unique_ptr<Tree>(new Tree(this->config_->num_leaves, true, true));
  auto tree_ptr = tree.get();
  this->constraints_->ShareTreePointer(tree_ptr);

  // root leaf
  int left_leaf = 0;
  int cur_depth = 1;
  // only root leaf can be splitted on first time
  int right_leaf = -1;

  int init_splits = this->ForceSplits(tree_ptr, &left_leaf, &right_leaf, &cur_depth);

  for (int split = init_splits; split < this->config_->num_leaves - 1; ++split) {
    // some initial works before finding best split
    if (this->BeforeFindBestSplit(tree_ptr, left_leaf, right_leaf)) {
      // find best threshold for every feature
      this->FindBestSplits(tree_ptr);
    }
    // Get a leaf with max split gain
    int best_leaf = static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(this->best_split_per_leaf_));
    // Get split information for best leaf
    const SplitInfo& best_leaf_SplitInfo = this->best_split_per_leaf_[best_leaf];
    // cannot split, quit
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f", best_leaf_SplitInfo.gain);
      break;
    }
    // split tree with best leaf
    this->Split(tree_ptr, best_leaf, &left_leaf, &right_leaf);
    cur_depth = std::max(cur_depth, tree->leaf_depth(left_leaf));
  }

  bool has_nan = false;
  if (any_nan_) {
    for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
      if (contains_nan_[tree_ptr->split_feature_inner(i)]) {
        has_nan = true;
        break;
      }
    }
  }

  GetLeafMap(tree_ptr);

  if (has_nan) {
    CalculateLinear<true>(tree_ptr, false, this->gradients_, this->hessians_, is_first_tree);
  } else {
    CalculateLinear<false>(tree_ptr, false, this->gradients_, this->hessians_, is_first_tree);
  }

  Log::Debug("Trained a tree with leaves = %d and depth = %d", tree->num_leaves(), cur_depth);
  return tree.release();
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const {
  auto tree = TREE_LEARNER_TYPE::FitByExistingTree(old_tree, gradients, hessians);
  bool has_nan = false;
  if (any_nan_) {
    for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
      if (contains_nan_[this->train_data_->InnerFeatureIndex(tree->split_feature(i))]) {
        has_nan = true;
        break;
      }
    }
  }
  GetLeafMap(tree);
  if (has_nan) {
    CalculateLinear<true>(tree, true, gradients, hessians, false);
  } else {
    CalculateLinear<false>(tree, true, gradients, hessians, false);
  }
  return tree;
}

template <typename TREE_LEARNER_TYPE>
Tree* LinearTreeLearner<TREE_LEARNER_TYPE>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const {
  this->data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  return LinearTreeLearner::FitByExistingTree(old_tree, gradients, hessians);
}

template <typename TREE_LEARNER_TYPE>
void LinearTreeLearner<TREE_LEARNER_TYPE>::GetLeafMap(Tree* tree) const {
  std::fill(leaf_map_.begin(), leaf_map_.end(), -1);
  // map data to leaf number
  const data_size_t* ind = this->data_partition_->indices();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(dynamic)
  for (int i = 0; i < tree->num_leaves(); ++i) {
    data_size_t idx = this->data_partition_->leaf_begin(i);
    for (int j = 0; j < this->data_partition_->leaf_count(i); ++j) {
      leaf_map_[ind[idx + j]] = i;
    }
  }
}


template<typename TREE_LEARNER_TYPE>
template <bool HAS_NAN>
void LinearTreeLearner<TREE_LEARNER_TYPE>::CalculateLinear(Tree* tree, bool is_refit, const score_t* gradients, const score_t* hessians, bool is_first_tree) const {
  tree->SetIsLinear(true);
  int num_leaves = tree->num_leaves();
  int num_threads = OMP_NUM_THREADS();
  if (is_first_tree) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      tree->SetLeafConst(leaf_num, tree->LeafOutput(leaf_num));
    }
    return;
  }

  // calculate coefficients using the method described in Eq 3 of https://arxiv.org/abs/1802.05640
  // the coefficients vector is given by
  // - (X_T * H * X + lambda) ^ (-1) * (X_T * g)
  // where:
  // X is the matrix where the first column is the feature values and the second is all ones,
  // H is the diagonal matrix of the hessian,
  // lambda is the diagonal matrix with diagonal entries equal to the regularisation term linear_lambda
  // g is the vector of gradients
  // the subscript _T denotes the transpose

  // create array of pointers to raw data, and coefficient matrices, for each leaf
  std::vector<std::vector<int>> leaf_features;
  std::vector<int> leaf_num_features;
  std::vector<std::vector<const float*>> raw_data_ptr;
  size_t max_num_features = 0;
  for (int i = 0; i < num_leaves; ++i) {
    std::vector<int> raw_features;
    if (is_refit) {
      raw_features = tree->LeafFeatures(i);
    } else {
      raw_features = tree->branch_features(i);
    }
    std::sort(raw_features.begin(), raw_features.end());
    auto new_end = std::unique(raw_features.begin(), raw_features.end());
    raw_features.erase(new_end, raw_features.end());
    std::vector<int> numerical_features;
    std::vector<const float*> data_ptr;
    for (size_t j = 0; j < raw_features.size(); ++j) {
      int feat = this->train_data_->InnerFeatureIndex(raw_features[j]);
      auto bin_mapper = this->train_data_->FeatureBinMapper(feat);
      if (bin_mapper->bin_type() == BinType::NumericalBin) {
        numerical_features.push_back(feat);
        data_ptr.push_back(this->train_data_->raw_index(feat));
      }
    }
    leaf_features.push_back(numerical_features);
    raw_data_ptr.push_back(data_ptr);
    leaf_num_features.push_back(static_cast<int>(numerical_features.size()));
    if (numerical_features.size() > max_num_features) {
      max_num_features = numerical_features.size();
    }
  }
  // clear the coefficient matrices
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < num_threads; ++i) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      size_t num_feat = leaf_features[leaf_num].size();
      std::fill(XTHX_by_thread_[i][leaf_num].begin(), XTHX_by_thread_[i][leaf_num].begin() + (num_feat + 1) * (num_feat + 2) / 2, 0.0f);
      std::fill(XTg_by_thread_[i][leaf_num].begin(), XTg_by_thread_[i][leaf_num].begin() + num_feat + 1, 0.0f);
    }
  }
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
    size_t num_feat = leaf_features[leaf_num].size();
    std::fill(XTHX_[leaf_num].begin(), XTHX_[leaf_num].begin() + (num_feat + 1) * (num_feat + 2) / 2, 0.0f);
    std::fill(XTg_[leaf_num].begin(), XTg_[leaf_num].begin() + num_feat + 1, 0.0f);
  }
  std::vector<std::vector<int>> num_nonzero;
  for (int i = 0; i < num_threads; ++i) {
    if (HAS_NAN) {
      num_nonzero.push_back(std::vector<int>(num_leaves, 0));
    }
  }
  OMP_INIT_EX();
#pragma omp parallel num_threads(OMP_NUM_THREADS()) if (this->num_data_ > 1024)
  {
    std::vector<float> curr_row(max_num_features + 1);
    int tid = omp_get_thread_num();
#pragma omp for schedule(static)
    for (int i = 0; i < this->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      int leaf_num = leaf_map_[i];
      if (leaf_num < 0) {
        continue;
      }
      bool nan_found = false;
      int num_feat = leaf_num_features[leaf_num];
      for (int feat = 0; feat < num_feat; ++feat) {
        if (HAS_NAN) {
          float val = raw_data_ptr[leaf_num][feat][i];
          if (std::isnan(val)) {
            nan_found = true;
            break;
          }
          num_nonzero[tid][leaf_num] += 1;
          curr_row[feat] = val;
        } else {
          curr_row[feat] = raw_data_ptr[leaf_num][feat][i];
        }
      }
      if (HAS_NAN) {
        if (nan_found) {
          continue;
        }
      }
      curr_row[num_feat] = 1.0;
      float h = static_cast<float>(hessians[i]);
      float g = static_cast<float>(gradients[i]);
      int j = 0;
      for (int feat1 = 0; feat1 < num_feat + 1; ++feat1) {
        double f1_val = static_cast<double>(curr_row[feat1]);
        XTg_by_thread_[tid][leaf_num][feat1] += f1_val * g;
        f1_val *= h;
        for (int feat2 = feat1; feat2 < num_feat + 1; ++feat2) {
          XTHX_by_thread_[tid][leaf_num][j] += f1_val * curr_row[feat2];
          ++j;
        }
      }
      OMP_LOOP_EX_END();
    }
  }
  OMP_THROW_EX();
  auto total_nonzero = std::vector<int>(tree->num_leaves());
  // aggregate results from different threads
  for (int tid = 0; tid < num_threads; ++tid) {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      size_t num_feat = leaf_features[leaf_num].size();
      for (size_t j = 0; j < (num_feat + 1) * (num_feat + 2) / 2; ++j) {
        XTHX_[leaf_num][j] += XTHX_by_thread_[tid][leaf_num][j];
      }
      for (size_t feat1 = 0; feat1 < num_feat + 1; ++feat1) {
        XTg_[leaf_num][feat1] += XTg_by_thread_[tid][leaf_num][feat1];
      }
      if (HAS_NAN) {
        total_nonzero[leaf_num] += num_nonzero[tid][leaf_num];
      }
    }
  }
  if (!HAS_NAN) {
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      total_nonzero[leaf_num] = this->data_partition_->leaf_count(leaf_num);
    }
  }
  double shrinkage = tree->shrinkage();
  double decay_rate = this->config_->refit_decay_rate;
  // copy into eigen matrices and solve
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
    if (total_nonzero[leaf_num] < static_cast<int>(leaf_features[leaf_num].size()) + 1) {
      if (is_refit) {
        double old_const = tree->LeafConst(leaf_num);
        tree->SetLeafConst(leaf_num, decay_rate * old_const + (1.0 - decay_rate) * tree->LeafOutput(leaf_num) * shrinkage);
        tree->SetLeafCoeffs(leaf_num, std::vector<double>(leaf_features[leaf_num].size(), 0));
        tree->SetLeafFeaturesInner(leaf_num, leaf_features[leaf_num]);
      } else {
        tree->SetLeafConst(leaf_num, tree->LeafOutput(leaf_num));
      }
      continue;
    }
    size_t num_feat = leaf_features[leaf_num].size();
    Eigen::MatrixXd XTHX_mat(num_feat + 1, num_feat + 1);
    Eigen::MatrixXd XTg_mat(num_feat + 1, 1);
    size_t j = 0;
    for (size_t feat1 = 0; feat1 < num_feat + 1; ++feat1) {
      for (size_t feat2 = feat1; feat2 < num_feat + 1; ++feat2) {
        XTHX_mat(feat1, feat2) = XTHX_[leaf_num][j];
        XTHX_mat(feat2, feat1) = XTHX_mat(feat1, feat2);
        if ((feat1 == feat2) && (feat1 < num_feat)) {
          XTHX_mat(feat1, feat2) += this->config_->linear_lambda;
        }
        ++j;
      }
      XTg_mat(feat1) = XTg_[leaf_num][feat1];
    }
    Eigen::MatrixXd coeffs = - XTHX_mat.fullPivLu().inverse() * XTg_mat;
    std::vector<double> coeffs_vec;
    std::vector<int> features_new;
    std::vector<double> old_coeffs = tree->LeafCoeffs(leaf_num);
    for (size_t i = 0; i < leaf_features[leaf_num].size(); ++i) {
      if (is_refit) {
        features_new.push_back(leaf_features[leaf_num][i]);
        coeffs_vec.push_back(decay_rate * old_coeffs[i] + (1.0 - decay_rate) * coeffs(i) * shrinkage);
      } else {
        if (coeffs(i) < -kZeroThreshold || coeffs(i) > kZeroThreshold) {
          coeffs_vec.push_back(coeffs(i));
          int feat = leaf_features[leaf_num][i];
          features_new.push_back(feat);
        }
      }
    }
    // update the tree properties
    tree->SetLeafFeaturesInner(leaf_num, features_new);
    std::vector<int> features_raw(features_new.size());
    for (size_t i = 0; i < features_new.size(); ++i) {
      features_raw[i] = this->train_data_->RealFeatureIndex(features_new[i]);
    }
    tree->SetLeafFeatures(leaf_num, features_raw);
    tree->SetLeafCoeffs(leaf_num, coeffs_vec);
    if (is_refit) {
      double old_const = tree->LeafConst(leaf_num);
      tree->SetLeafConst(leaf_num, decay_rate * old_const + (1.0 - decay_rate) * coeffs(num_feat) * shrinkage);
    } else {
      tree->SetLeafConst(leaf_num, coeffs(num_feat));
    }
  }
}

template void LinearTreeLearner<SerialTreeLearner>::Init(const Dataset* train_data, bool is_constant_hessian);
template void LinearTreeLearner<SerialTreeLearner>::InitLinear(const Dataset* train_data, const int max_leaves);
template Tree* LinearTreeLearner<SerialTreeLearner>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree);
template Tree* LinearTreeLearner<SerialTreeLearner>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const;
template Tree* LinearTreeLearner<SerialTreeLearner>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const;

template void LinearTreeLearner<GPUTreeLearner>::Init(const Dataset* train_data, bool is_constant_hessian);
template void LinearTreeLearner<GPUTreeLearner>::InitLinear(const Dataset* train_data, const int max_leaves);
template Tree* LinearTreeLearner<GPUTreeLearner>::Train(const score_t* gradients, const score_t *hessians, bool is_first_tree);
template Tree* LinearTreeLearner<GPUTreeLearner>::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const;
template Tree* LinearTreeLearner<GPUTreeLearner>::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const;

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/linear_tree_learner.h <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_

#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>

#include "gpu_tree_learner.h"
#include "serial_tree_learner.h"

namespace LightGBM {

template <typename TREE_LEARNER_TYPE>
class LinearTreeLearner: public TREE_LEARNER_TYPE {
 public:
  explicit LinearTreeLearner(const Config* config) : TREE_LEARNER_TYPE(config) {}

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void InitLinear(const Dataset* train_data, const int max_leaves) override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  /*! \brief Create array mapping dataset to leaf index, used for linear trees */
  void GetLeafMap(Tree* tree) const;

  template<bool HAS_NAN>
  void CalculateLinear(Tree* tree, bool is_refit, const score_t* gradients, const score_t* hessians, bool is_first_tree) const;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void AddPredictionToScore(const Tree* tree,
                            double* out_score) const override {
    CHECK_LE(tree->num_leaves(), this->data_partition_->num_leaves());
    bool has_nan = false;
    if (any_nan_) {
      for (int i = 0; i < tree->num_leaves() - 1 ; ++i) {
        // use split_feature because split_feature_inner doesn't work when refitting existing tree
        if (contains_nan_[this->train_data_->InnerFeatureIndex(tree->split_feature(i))]) {
          has_nan = true;
          break;
        }
      }
    }
    if (has_nan) {
      AddPredictionToScoreInner<true>(tree, out_score);
    } else {
      AddPredictionToScoreInner<false>(tree, out_score);
    }
  }

  template<bool HAS_NAN>
  void AddPredictionToScoreInner(const Tree* tree, double* out_score) const {
    int num_leaves = tree->num_leaves();
    std::vector<double> leaf_const(num_leaves);
    std::vector<std::vector<double>> leaf_coeff(num_leaves);
    std::vector<std::vector<const float*>> feat_ptr(num_leaves);
    std::vector<double> leaf_output(num_leaves);
    std::vector<int> leaf_num_features(num_leaves);
    for (int leaf_num = 0; leaf_num < num_leaves; ++leaf_num) {
      leaf_const[leaf_num] = tree->LeafConst(leaf_num);
      leaf_coeff[leaf_num] = tree->LeafCoeffs(leaf_num);
      leaf_output[leaf_num] = tree->LeafOutput(leaf_num);
      for (int feat : tree->LeafFeaturesInner(leaf_num)) {
        feat_ptr[leaf_num].push_back(this->train_data_->raw_index(feat));
      }
      leaf_num_features[leaf_num] = static_cast<int>(feat_ptr[leaf_num].size());
    }
    OMP_INIT_EX();
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static) if (this->num_data_ > 1024)
    for (int i = 0; i < this->num_data_; ++i) {
      OMP_LOOP_EX_BEGIN();
      int leaf_num = leaf_map_[i];
      if (leaf_num < 0) {
        continue;
      }
      double output = leaf_const[leaf_num];
      int num_feat = leaf_num_features[leaf_num];
      if (HAS_NAN) {
        bool nan_found = false;
        for (int feat_ind = 0; feat_ind < num_feat; ++feat_ind) {
          float val = feat_ptr[leaf_num][feat_ind][i];
          if (std::isnan(val)) {
            nan_found = true;
            break;
          }
          output += val * leaf_coeff[leaf_num][feat_ind];
        }
        if (nan_found) {
          out_score[i] += leaf_output[leaf_num];
        } else {
          out_score[i] += output;
        }
      } else {
        for (int feat_ind = 0; feat_ind < num_feat; ++feat_ind) {
          output += feat_ptr[leaf_num][feat_ind][i] * leaf_coeff[leaf_num][feat_ind];
        }
        out_score[i] += output;
      }
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }

 protected:
  /*! \brief whether numerical features contain any nan values */
  std::vector<int8_t> contains_nan_;
  /*! whether any numerical feature contains a nan value */
  bool any_nan_;
  /*! \brief map dataset to leaves */
  mutable std::vector<int> leaf_map_;
  /*! \brief temporary storage for calculating linear model coefficients */
  mutable std::vector<std::vector<double>> XTHX_;
  mutable std::vector<std::vector<double>> XTg_;
  mutable std::vector<std::vector<std::vector<double>>> XTHX_by_thread_;
  mutable std::vector<std::vector<std::vector<double>>> XTg_by_thread_;
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_LINEAR_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/monotone_constraints.hpp <==
/*!
 * Copyright (c) 2020-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2020-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for
 * license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_
#define LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_

#include <LightGBM/tree.h>

#include <algorithm>
#include <cstdint>
#include <limits>
#include <memory>
#include <utility>
#include <vector>

#include "split_info.hpp"

namespace LightGBM {

class LeafConstraintsBase;

struct BasicConstraint {
  double min = -std::numeric_limits<double>::max();
  double max = std::numeric_limits<double>::max();

  BasicConstraint(double min, double max) : min(min), max(max) {}

  BasicConstraint() = default;
};

struct FeatureConstraint {
  virtual void InitCumulativeConstraints(bool) const {}
  virtual void Update(int) const {}
  virtual BasicConstraint LeftToBasicConstraint() const = 0;
  virtual BasicConstraint RightToBasicConstraint() const = 0;
  virtual bool ConstraintDifferentDependingOnThreshold() const = 0;
  virtual ~FeatureConstraint() {}
};

struct ConstraintEntry {
  virtual ~ConstraintEntry() {}
  virtual void Reset() = 0;
  virtual void UpdateMin(double new_min) = 0;
  virtual void UpdateMax(double new_max) = 0;
  virtual bool UpdateMinAndReturnBoolIfChanged(double new_min) = 0;
  virtual bool UpdateMaxAndReturnBoolIfChanged(double new_max) = 0;
  virtual ConstraintEntry *clone() const = 0;

  virtual void RecomputeConstraintsIfNeeded(LeafConstraintsBase *, int, int,
                                            uint32_t) {}

  virtual FeatureConstraint *GetFeatureConstraint(int feature_index) = 0;
};

// used by both BasicLeafConstraints and IntermediateLeafConstraints
struct BasicConstraintEntry : ConstraintEntry,
                              FeatureConstraint,
                              BasicConstraint {
  bool ConstraintDifferentDependingOnThreshold() const final { return false; }

  BasicConstraintEntry *clone() const final {
    return new BasicConstraintEntry(*this);
  };

  void Reset() final {
    min = -std::numeric_limits<double>::max();
    max = std::numeric_limits<double>::max();
  }

  void UpdateMin(double new_min) final { min = std::max(new_min, min); }

  void UpdateMax(double new_max) final { max = std::min(new_max, max); }

  bool UpdateMinAndReturnBoolIfChanged(double new_min) final {
    if (new_min > min) {
      min = new_min;
      return true;
    }
    return false;
  }

  bool UpdateMaxAndReturnBoolIfChanged(double new_max) final {
    if (new_max < max) {
      max = new_max;
      return true;
    }
    return false;
  }

  BasicConstraint LeftToBasicConstraint() const final { return *this; }

  BasicConstraint RightToBasicConstraint() const final { return *this; }

  FeatureConstraint *GetFeatureConstraint(int) final { return this; }
};

struct FeatureMinOrMaxConstraints {
  std::vector<double> constraints;
  // the constraint number i is valid on the slice
  // [thresholds[i]:threshold[i+1])
  // if threshold[i+1] does not exist, then it is valid for thresholds following
  // threshold[i]
  std::vector<uint32_t> thresholds;

  FeatureMinOrMaxConstraints() {
    constraints.reserve(32);
    thresholds.reserve(32);
  }

  size_t Size() const { return thresholds.size(); }

  explicit FeatureMinOrMaxConstraints(double extremum) {
    constraints.reserve(32);
    thresholds.reserve(32);

    constraints.push_back(extremum);
    thresholds.push_back(0);
  }

  void Reset(double extremum) {
    constraints.resize(1);
    constraints[0] = extremum;
    thresholds.resize(1);
    thresholds[0] = 0;
  }

  void UpdateMin(double min) {
    for (size_t j = 0; j < constraints.size(); ++j) {
      if (min > constraints[j]) {
        constraints[j] = min;
      }
    }
  }

  void UpdateMax(double max) {
    for (size_t j = 0; j < constraints.size(); ++j) {
      if (max < constraints[j]) {
        constraints[j] = max;
      }
    }
  }
};

struct CumulativeFeatureConstraint {
  std::vector<uint32_t> thresholds_min_constraints;
  std::vector<uint32_t> thresholds_max_constraints;
  std::vector<double> cumulative_min_constraints_left_to_right;
  std::vector<double> cumulative_min_constraints_right_to_left;
  std::vector<double> cumulative_max_constraints_left_to_right;
  std::vector<double> cumulative_max_constraints_right_to_left;
  size_t index_min_constraints_left_to_right;
  size_t index_min_constraints_right_to_left;
  size_t index_max_constraints_left_to_right;
  size_t index_max_constraints_right_to_left;

  static void CumulativeExtremum(
      const double &(*extremum_function)(const double &, const double &),
      bool is_direction_from_left_to_right,
      std::vector<double>* cumulative_extremum) {
    if (cumulative_extremum->size() == 1) {
      return;
    }

#ifdef DEBUG
    CHECK_NE(cumulative_extremum->size(), 0);
#endif

    size_t n_exts = cumulative_extremum->size();
    int step = is_direction_from_left_to_right ? 1 : -1;
    size_t start = is_direction_from_left_to_right ? 0 : n_exts - 1;
    size_t end = is_direction_from_left_to_right ? n_exts - 1 : 0;

    for (auto i = start; i != end; i = i + step) {
      (*cumulative_extremum)[i + step] = extremum_function(
          (*cumulative_extremum)[i + step], (*cumulative_extremum)[i]);
    }
  }

  CumulativeFeatureConstraint() = default;

  CumulativeFeatureConstraint(FeatureMinOrMaxConstraints min_constraints,
                              FeatureMinOrMaxConstraints max_constraints,
                              bool REVERSE) {
    thresholds_min_constraints = min_constraints.thresholds;
    thresholds_max_constraints = max_constraints.thresholds;
    cumulative_min_constraints_left_to_right = min_constraints.constraints;
    cumulative_min_constraints_right_to_left = min_constraints.constraints;
    cumulative_max_constraints_left_to_right = max_constraints.constraints;
    cumulative_max_constraints_right_to_left = max_constraints.constraints;

    const double &(*min)(const double &, const double &) = std::min<double>;
    const double &(*max)(const double &, const double &) = std::max<double>;
    CumulativeExtremum(max, true, &cumulative_min_constraints_left_to_right);
    CumulativeExtremum(max, false, &cumulative_min_constraints_right_to_left);
    CumulativeExtremum(min, true, &cumulative_max_constraints_left_to_right);
    CumulativeExtremum(min, false, &cumulative_max_constraints_right_to_left);

    if (REVERSE) {
      index_min_constraints_left_to_right =
          thresholds_min_constraints.size() - 1;
      index_min_constraints_right_to_left =
          thresholds_min_constraints.size() - 1;
      index_max_constraints_left_to_right =
          thresholds_max_constraints.size() - 1;
      index_max_constraints_right_to_left =
          thresholds_max_constraints.size() - 1;
    } else {
      index_min_constraints_left_to_right = 0;
      index_min_constraints_right_to_left = 0;
      index_max_constraints_left_to_right = 0;
      index_max_constraints_right_to_left = 0;
    }
  }

  void Update(int threshold) {
    while (
        static_cast<int>(
            thresholds_min_constraints[index_min_constraints_left_to_right]) >
        threshold - 1) {
      index_min_constraints_left_to_right -= 1;
    }
    while (
        static_cast<int>(
            thresholds_min_constraints[index_min_constraints_right_to_left]) >
        threshold) {
      index_min_constraints_right_to_left -= 1;
    }
    while (
        static_cast<int>(
            thresholds_max_constraints[index_max_constraints_left_to_right]) >
        threshold - 1) {
      index_max_constraints_left_to_right -= 1;
    }
    while (
        static_cast<int>(
            thresholds_max_constraints[index_max_constraints_right_to_left]) >
        threshold) {
      index_max_constraints_right_to_left -= 1;
    }
  }

  double GetRightMin() const {
    return cumulative_min_constraints_right_to_left
        [index_min_constraints_right_to_left];
  }
  double GetRightMax() const {
    return cumulative_max_constraints_right_to_left
        [index_max_constraints_right_to_left];
  }
  double GetLeftMin() const {
    return cumulative_min_constraints_left_to_right
        [index_min_constraints_left_to_right];
  }
  double GetLeftMax() const {
    return cumulative_max_constraints_left_to_right
        [index_max_constraints_left_to_right];
  }
};

struct AdvancedFeatureConstraints : FeatureConstraint {
  FeatureMinOrMaxConstraints min_constraints;
  FeatureMinOrMaxConstraints max_constraints;
  mutable CumulativeFeatureConstraint cumulative_feature_constraint;
  bool min_constraints_to_be_recomputed = false;
  bool max_constraints_to_be_recomputed = false;

  void InitCumulativeConstraints(bool REVERSE) const final {
    cumulative_feature_constraint =
        CumulativeFeatureConstraint(min_constraints, max_constraints, REVERSE);
  }

  void Update(int threshold) const final {
    cumulative_feature_constraint.Update(threshold);
  }

  FeatureMinOrMaxConstraints &GetMinConstraints() { return min_constraints; }

  FeatureMinOrMaxConstraints &GetMaxConstraints() { return max_constraints; }

  bool ConstraintDifferentDependingOnThreshold() const final {
    return min_constraints.Size() > 1 || max_constraints.Size() > 1;
  }

  BasicConstraint RightToBasicConstraint() const final {
    return BasicConstraint(cumulative_feature_constraint.GetRightMin(),
                           cumulative_feature_constraint.GetRightMax());
  }

  BasicConstraint LeftToBasicConstraint() const final {
    return BasicConstraint(cumulative_feature_constraint.GetLeftMin(),
                           cumulative_feature_constraint.GetLeftMax());
  }

  void Reset() {
    min_constraints.Reset(-std::numeric_limits<double>::max());
    max_constraints.Reset(std::numeric_limits<double>::max());
  }

  void UpdateMax(double new_max, bool trigger_a_recompute) {
    if (trigger_a_recompute) {
      max_constraints_to_be_recomputed = true;
    }
    max_constraints.UpdateMax(new_max);
  }

  bool FeatureMaxConstraintsToBeUpdated() const {
    return max_constraints_to_be_recomputed;
  }

  bool FeatureMinConstraintsToBeUpdated() const {
    return min_constraints_to_be_recomputed;
  }

  void ResetUpdates() {
    min_constraints_to_be_recomputed = false;
    max_constraints_to_be_recomputed = false;
  }

  void UpdateMin(double new_min, bool trigger_a_recompute) {
    if (trigger_a_recompute) {
      min_constraints_to_be_recomputed = true;
    }
    min_constraints.UpdateMin(new_min);
  }
};

class LeafConstraintsBase {
 public:
  virtual ~LeafConstraintsBase() {}
  virtual const ConstraintEntry* Get(int leaf_idx) = 0;
  virtual FeatureConstraint* GetFeatureConstraint(int leaf_idx, int feature_index) = 0;
  virtual void Reset() = 0;
  virtual void BeforeSplit(int leaf, int new_leaf,
                           int8_t monotone_type) = 0;
  virtual std::vector<int> Update(
      bool is_numerical_split,
      int leaf, int new_leaf, int8_t monotone_type, double right_output,
      double left_output, int split_feature, const SplitInfo& split_info,
      const std::vector<SplitInfo>& best_split_per_leaf) = 0;

  virtual void GoUpToFindConstrainingLeaves(
      int, int,
      std::vector<int>*,
      std::vector<uint32_t>*,
      std::vector<bool>*,
      FeatureMinOrMaxConstraints*, bool ,
      uint32_t, uint32_t, uint32_t) {}

  virtual void RecomputeConstraintsIfNeeded(
      LeafConstraintsBase *constraints_,
      int feature_for_constraint, int leaf_idx, uint32_t it_end) = 0;

  inline static LeafConstraintsBase* Create(const Config* config, int num_leaves, int num_features);

  double ComputeMonotoneSplitGainPenalty(int leaf_index, double penalization) {
    int depth = tree_->leaf_depth(leaf_index);
    if (penalization >= depth + 1.) {
      return kEpsilon;
    }
    if (penalization <= 1.) {
      return 1. - penalization / pow(2., depth) + kEpsilon;
    }
    return 1. - pow(2, penalization - 1. - depth) + kEpsilon;
  }

  void ShareTreePointer(const Tree* tree) {
    tree_ = tree;
  }

 protected:
  const Tree* tree_;
};

// used by AdvancedLeafConstraints
struct AdvancedConstraintEntry : ConstraintEntry {
  std::vector<AdvancedFeatureConstraints> constraints;

  AdvancedConstraintEntry *clone() const final {
    return new AdvancedConstraintEntry(*this);
  };

  void RecomputeConstraintsIfNeeded(LeafConstraintsBase *constraints_,
                                    int feature_for_constraint, int leaf_idx,
                                    uint32_t it_end) final {
    if (constraints[feature_for_constraint]
            .FeatureMinConstraintsToBeUpdated() ||
        constraints[feature_for_constraint]
            .FeatureMaxConstraintsToBeUpdated()) {
      FeatureMinOrMaxConstraints &constraints_to_be_updated =
          constraints[feature_for_constraint].FeatureMinConstraintsToBeUpdated()
              ? constraints[feature_for_constraint].GetMinConstraints()
              : constraints[feature_for_constraint].GetMaxConstraints();

      constraints_to_be_updated.Reset(
          constraints[feature_for_constraint].FeatureMinConstraintsToBeUpdated()
              ? -std::numeric_limits<double>::max()
              : std::numeric_limits<double>::max());

      std::vector<int> features_of_splits_going_up_from_original_leaf =
          std::vector<int>();
      std::vector<uint32_t> thresholds_of_splits_going_up_from_original_leaf =
          std::vector<uint32_t>();
      std::vector<bool> was_original_leaf_right_child_of_split =
          std::vector<bool>();
      constraints_->GoUpToFindConstrainingLeaves(
          feature_for_constraint, leaf_idx,
          &features_of_splits_going_up_from_original_leaf,
          &thresholds_of_splits_going_up_from_original_leaf,
          &was_original_leaf_right_child_of_split, &constraints_to_be_updated,
          constraints[feature_for_constraint]
              .FeatureMinConstraintsToBeUpdated(),
          0, it_end, it_end);
      constraints[feature_for_constraint].ResetUpdates();
    }
  }

  // for each feature, an array of constraints needs to be stored
  explicit AdvancedConstraintEntry(int num_features) {
    constraints.resize(num_features);
  }

  void Reset() final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].Reset();
    }
  }

  void UpdateMin(double new_min) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMin(new_min, false);
    }
  }

  void UpdateMax(double new_max) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMax(new_max, false);
    }
  }

  bool UpdateMinAndReturnBoolIfChanged(double new_min) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMin(new_min, true);
    }
    // even if nothing changed, this could have been unconstrained so it needs
    // to be recomputed from the beginning
    return true;
  }

  bool UpdateMaxAndReturnBoolIfChanged(double new_max) final {
    for (size_t i = 0; i < constraints.size(); ++i) {
      constraints[i].UpdateMax(new_max, true);
    }
    // even if nothing changed, this could have been unconstrained so it needs
    // to be recomputed from the beginning
    return true;
  }

  FeatureConstraint *GetFeatureConstraint(int feature_index) final {
    return &constraints[feature_index];
  }
};

class BasicLeafConstraints : public LeafConstraintsBase {
 public:
  explicit BasicLeafConstraints(int num_leaves) : num_leaves_(num_leaves) {
    for (int i = 0; i < num_leaves; ++i) {
      entries_.emplace_back(new BasicConstraintEntry());
    }
  }

  void Reset() override {
    for (auto& entry : entries_) {
      entry->Reset();
    }
  }

  void RecomputeConstraintsIfNeeded(
      LeafConstraintsBase* constraints_,
      int feature_for_constraint, int leaf_idx, uint32_t it_end) override {
    entries_[~leaf_idx]->RecomputeConstraintsIfNeeded(constraints_, feature_for_constraint, leaf_idx, it_end);
  }

  void BeforeSplit(int, int, int8_t) override {}

  std::vector<int> Update(bool is_numerical_split, int leaf, int new_leaf,
                          int8_t monotone_type, double right_output,
                          double left_output, int, const SplitInfo& ,
                          const std::vector<SplitInfo>&) override {
    entries_[new_leaf].reset(entries_[leaf]->clone());
    if (is_numerical_split) {
      double mid = (left_output + right_output) / 2.0f;
      if (monotone_type < 0) {
        entries_[leaf]->UpdateMin(mid);
        entries_[new_leaf]->UpdateMax(mid);
      } else if (monotone_type > 0) {
        entries_[leaf]->UpdateMax(mid);
        entries_[new_leaf]->UpdateMin(mid);
      }
    }
    return std::vector<int>();
  }

  const ConstraintEntry* Get(int leaf_idx) override { return entries_[leaf_idx].get(); }

  FeatureConstraint* GetFeatureConstraint(int leaf_idx, int feature_index) final {
    return entries_[leaf_idx]->GetFeatureConstraint(feature_index);
  }

 protected:
  int num_leaves_;
  std::vector<std::unique_ptr<ConstraintEntry>> entries_;
};

class IntermediateLeafConstraints : public BasicLeafConstraints {
 public:
  explicit IntermediateLeafConstraints(const Config* config, int num_leaves)
      : BasicLeafConstraints(num_leaves), config_(config) {
    leaf_is_in_monotone_subtree_.resize(num_leaves_, false);
    node_parent_.resize(num_leaves_ - 1, -1);
    leaves_to_update_.reserve(num_leaves_);
  }

  void Reset() override {
    BasicLeafConstraints::Reset();
    std::fill_n(leaf_is_in_monotone_subtree_.begin(), num_leaves_, false);
    std::fill_n(node_parent_.begin(), num_leaves_ - 1, -1);
    leaves_to_update_.clear();
  }

  void BeforeSplit(int leaf, int new_leaf,
                   int8_t monotone_type) override {
    if (monotone_type != 0 || leaf_is_in_monotone_subtree_[leaf]) {
      leaf_is_in_monotone_subtree_[leaf] = true;
      leaf_is_in_monotone_subtree_[new_leaf] = true;
    }
#ifdef DEBUG
    CHECK_GE(new_leaf - 1, 0);
    CHECK_LT(static_cast<size_t>(new_leaf - 1), node_parent_.size());
#endif
    node_parent_[new_leaf - 1] = tree_->leaf_parent(leaf);
  }

  void UpdateConstraintsWithOutputs(bool is_numerical_split, int leaf,
                                    int new_leaf, int8_t monotone_type,
                                    double right_output, double left_output) {
    entries_[new_leaf].reset(entries_[leaf]->clone());
    if (is_numerical_split) {
      if (monotone_type < 0) {
        entries_[leaf]->UpdateMin(right_output);
        entries_[new_leaf]->UpdateMax(left_output);
      } else if (monotone_type > 0) {
        entries_[leaf]->UpdateMax(right_output);
        entries_[new_leaf]->UpdateMin(left_output);
      }
    }
  }

  std::vector<int> Update(bool is_numerical_split, int leaf,
                          int new_leaf, int8_t monotone_type,
                          double right_output, double left_output,
                          int split_feature, const SplitInfo& split_info,
                          const std::vector<SplitInfo>& best_split_per_leaf) final {
    leaves_to_update_.clear();
    if (leaf_is_in_monotone_subtree_[leaf]) {
      UpdateConstraintsWithOutputs(is_numerical_split, leaf, new_leaf,
                                   monotone_type, right_output, left_output);

      // Initialize variables to store information while going up the tree
      int depth = tree_->leaf_depth(new_leaf) - 1;

      std::vector<int> features_of_splits_going_up_from_original_leaf;
      std::vector<uint32_t> thresholds_of_splits_going_up_from_original_leaf;
      std::vector<bool> was_original_leaf_right_child_of_split;

      features_of_splits_going_up_from_original_leaf.reserve(depth);
      thresholds_of_splits_going_up_from_original_leaf.reserve(depth);
      was_original_leaf_right_child_of_split.reserve(depth);

      GoUpToFindLeavesToUpdate(tree_->leaf_parent(new_leaf),
                               &features_of_splits_going_up_from_original_leaf,
                               &thresholds_of_splits_going_up_from_original_leaf,
                               &was_original_leaf_right_child_of_split,
                               split_feature, split_info, split_info.threshold,
                               best_split_per_leaf);
    }
    return leaves_to_update_;
  }

  bool OppositeChildShouldBeUpdated(
      bool is_split_numerical,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      int inner_feature,
      const std::vector<bool>& was_original_leaf_right_child_of_split,
      bool is_in_right_child) {
    // if the split is categorical, it is not handled by this optimisation,
    // so the code will have to go down in the other child subtree to see if
    // there are leaves to update
    // even though it may sometimes be unnecessary
    if (is_split_numerical) {
      // only branches containing leaves that are contiguous to the original
      // leaf need to be updated
      // therefore, for the same feature, there is no use going down from the
      // second time going up on the right (or on the left)
      for (size_t split_idx = 0;
           split_idx < features_of_splits_going_up_from_original_leaf.size();
           ++split_idx) {
        if (features_of_splits_going_up_from_original_leaf[split_idx] ==
                inner_feature &&
            (was_original_leaf_right_child_of_split[split_idx] ==
             is_in_right_child)) {
          return false;
        }
      }
      return true;
    } else {
      return false;
    }
  }

  // Recursive function that goes up the tree, and then down to find leaves that
  // have constraints to be updated
  void GoUpToFindLeavesToUpdate(
      int node_idx,
      std::vector<int>* features_of_splits_going_up_from_original_leaf,
      std::vector<uint32_t>* thresholds_of_splits_going_up_from_original_leaf,
      std::vector<bool>* was_original_leaf_right_child_of_split,
      int split_feature, const SplitInfo& split_info, uint32_t split_threshold,
      const std::vector<SplitInfo>& best_split_per_leaf) {
#ifdef DEBUG
    CHECK_GE(node_idx, 0);
    CHECK_LT(static_cast<size_t>(node_idx), node_parent_.size());
#endif
    int parent_idx = node_parent_[node_idx];
    // if not at the root
    if (parent_idx != -1) {
      int inner_feature = tree_->split_feature_inner(parent_idx);
      int feature = tree_->split_feature(parent_idx);
      int8_t monotone_type = config_->monotone_constraints[feature];
      bool is_in_right_child = tree_->right_child(parent_idx) == node_idx;
      bool is_split_numerical = tree_->IsNumericalSplit(parent_idx);

      // this is just an optimisation not to waste time going down in subtrees
      // where there won't be any leaf to update
      bool opposite_child_should_be_updated = OppositeChildShouldBeUpdated(
          is_split_numerical, *features_of_splits_going_up_from_original_leaf,
          inner_feature, *was_original_leaf_right_child_of_split,
          is_in_right_child);

      if (opposite_child_should_be_updated) {
        // if there is no monotone constraint on a split,
        // then there is no relationship between its left and right leaves' values
        if (monotone_type != 0) {
          // these variables correspond to the current split we encounter going
          // up the tree
          int left_child_idx = tree_->left_child(parent_idx);
          int right_child_idx = tree_->right_child(parent_idx);
          bool left_child_is_curr_idx = (left_child_idx == node_idx);
          int opposite_child_idx =
              (left_child_is_curr_idx) ? right_child_idx : left_child_idx;
          bool update_max_constraints_in_opposite_child_leaves =
              (monotone_type < 0) ? left_child_is_curr_idx
                                  : !left_child_is_curr_idx;

          // the opposite child needs to be updated
          // so the code needs to go down in the the opposite child
          // to see which leaves' constraints need to be updated
          GoDownToFindLeavesToUpdate(
              opposite_child_idx,
              *features_of_splits_going_up_from_original_leaf,
              *thresholds_of_splits_going_up_from_original_leaf,
              *was_original_leaf_right_child_of_split,
              update_max_constraints_in_opposite_child_leaves, split_feature,
              split_info, true, true, split_threshold, best_split_per_leaf);
        }

        // if opposite_child_should_be_updated, then it means the path to come up there was relevant,
        // i.e. that it will be helpful going down to determine which leaf
        // is actually contiguous to the original 2 leaves and should be updated
        // so the variables associated with the split need to be recorded
        was_original_leaf_right_child_of_split->push_back(
            tree_->right_child(parent_idx) == node_idx);
        thresholds_of_splits_going_up_from_original_leaf->push_back(
            tree_->threshold_in_bin(parent_idx));
        features_of_splits_going_up_from_original_leaf->push_back(
            tree_->split_feature_inner(parent_idx));
      }

      // since current node is not the root, keep going up
      GoUpToFindLeavesToUpdate(
          parent_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split, split_feature, split_info,
          split_threshold, best_split_per_leaf);
    }
  }

  void GoDownToFindLeavesToUpdate(
      int node_idx,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t>&
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool>& was_original_leaf_right_child_of_split,
      bool update_max_constraints, int split_feature,
      const SplitInfo& split_info, bool use_left_leaf, bool use_right_leaf,
      uint32_t split_threshold,
      const std::vector<SplitInfo>& best_split_per_leaf) {
    // if leaf
    if (node_idx < 0) {
      int leaf_idx = ~node_idx;

      // splits that are not to be used shall not be updated,
      // included leaf at max depth
      if (best_split_per_leaf[leaf_idx].gain == kMinScore) {
        return;
      }

      std::pair<double, double> min_max_constraints;
      bool something_changed = false;
      // if the current leaf is contiguous with both the new right leaf and the new left leaf
      // then it may need to be greater than the max of the 2 or smaller than the min of the 2
      // otherwise, if the current leaf is contiguous with only one of the 2 new leaves,
      // then it may need to be greater or smaller than it
      if (use_right_leaf && use_left_leaf) {
        min_max_constraints =
            std::minmax(split_info.right_output, split_info.left_output);
      } else if (use_right_leaf && !use_left_leaf) {
        min_max_constraints = std::pair<double, double>(
            split_info.right_output, split_info.right_output);
      } else {
        min_max_constraints = std::pair<double, double>(split_info.left_output,
                                                        split_info.left_output);
      }

#ifdef DEBUG
      if (update_max_constraints) {
        CHECK_GE(min_max_constraints.first, tree_->LeafOutput(leaf_idx));
      } else {
        CHECK_LE(min_max_constraints.second, tree_->LeafOutput(leaf_idx));
      }
#endif
      // depending on which split made the current leaf and the original leaves contiguous,
      // either the min constraint or the max constraint of the current leaf need to be updated
      if (!update_max_constraints) {
        something_changed = entries_[leaf_idx]->UpdateMinAndReturnBoolIfChanged(
            min_max_constraints.second);
      } else {
        something_changed = entries_[leaf_idx]->UpdateMaxAndReturnBoolIfChanged(
            min_max_constraints.first);
      }
      // If constraints were not updated, then there is no need to update the leaf
      if (!something_changed) {
        return;
      }
      leaves_to_update_.push_back(leaf_idx);

    } else {  // if node
      // check if the children are contiguous with the original leaf
      std::pair<bool, bool> keep_going_left_right = ShouldKeepGoingLeftRight(
          node_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split);
      int inner_feature = tree_->split_feature_inner(node_idx);
      uint32_t threshold = tree_->threshold_in_bin(node_idx);
      bool is_split_numerical = tree_->IsNumericalSplit(node_idx);
      bool use_left_leaf_for_update_right = true;
      bool use_right_leaf_for_update_left = true;
      // if the split is on the same feature (categorical variables not supported)
      // then depending on the threshold,
      // the current left child may not be contiguous with the original right leaf,
      // or the current right child may not be contiguous with the original left leaf
      if (is_split_numerical && inner_feature == split_feature) {
        if (threshold >= split_threshold) {
          use_left_leaf_for_update_right = false;
        }
        if (threshold <= split_threshold) {
          use_right_leaf_for_update_left = false;
        }
      }

      // go down left
      if (keep_going_left_right.first) {
        GoDownToFindLeavesToUpdate(
            tree_->left_child(node_idx),
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, update_max_constraints,
            split_feature, split_info, use_left_leaf,
            use_right_leaf_for_update_left && use_right_leaf, split_threshold,
            best_split_per_leaf);
      }
      // go down right
      if (keep_going_left_right.second) {
        GoDownToFindLeavesToUpdate(
            tree_->right_child(node_idx),
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, update_max_constraints,
            split_feature, split_info,
            use_left_leaf_for_update_right && use_left_leaf, use_right_leaf,
            split_threshold, best_split_per_leaf);
      }
    }
  }

  std::pair<bool, bool> ShouldKeepGoingLeftRight(
      int node_idx,
      const std::vector<int>& features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t>&
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool>& was_original_leaf_right_child_of_split) {
    int inner_feature = tree_->split_feature_inner(node_idx);
    uint32_t threshold = tree_->threshold_in_bin(node_idx);
    bool is_split_numerical = tree_->IsNumericalSplit(node_idx);

    bool keep_going_right = true;
    bool keep_going_left = true;
    // left and right nodes are checked to find out if they are contiguous with
    // the original leaves if so the algorithm should keep going down these nodes
    // to update constraints
    if (is_split_numerical) {
      for (size_t i = 0;
           i < features_of_splits_going_up_from_original_leaf.size(); ++i) {
        if (features_of_splits_going_up_from_original_leaf[i] ==
            inner_feature) {
          if (threshold >=
                  thresholds_of_splits_going_up_from_original_leaf[i] &&
              !was_original_leaf_right_child_of_split[i]) {
            keep_going_right = false;
            if (!keep_going_left) {
              break;
            }
          }
          if (threshold <=
                  thresholds_of_splits_going_up_from_original_leaf[i] &&
              was_original_leaf_right_child_of_split[i]) {
            keep_going_left = false;
            if (!keep_going_right) {
              break;
            }
          }
        }
      }
    }
    return std::pair<bool, bool>(keep_going_left, keep_going_right);
  }

 protected:
  const Config* config_;
  std::vector<int> leaves_to_update_;
  // add parent node information
  std::vector<int> node_parent_;
  // Keeps track of the monotone splits above the leaf
  std::vector<bool> leaf_is_in_monotone_subtree_;
};

class AdvancedLeafConstraints : public IntermediateLeafConstraints {
 public:
  AdvancedLeafConstraints(const Config *config, int num_leaves,
                          int num_features)
      : IntermediateLeafConstraints(config, num_leaves) {
    for (int i = 0; i < num_leaves; ++i) {
      entries_[i].reset(new AdvancedConstraintEntry(num_features));
    }
  }

  // at any point in time, for an index i, the constraint constraint[i] has to
  // be valid on [threshold[i]: threshold[i + 1]) (or [threshold[i]: +inf) if i
  // is the last index of the array)
  void UpdateConstraints(FeatureMinOrMaxConstraints* feature_constraint,
                         double extremum, uint32_t it_start, uint32_t it_end,
                         bool use_max_operator, uint32_t last_threshold) {
    bool start_done = false;
    bool end_done = false;
    // previous constraint have to be tracked
    // for example when adding a constraints cstr2 on thresholds [1:2),
    // on an existing constraints cstr1 on thresholds [0, +inf),
    // the thresholds and constraints must become
    // [0, 1, 2] and [cstr1, cstr2, cstr1]
    // so since we loop through thresholds only once,
    // the previous constraint that still applies needs to be recorded
    double previous_constraint = use_max_operator
      ? -std::numeric_limits<double>::max()
      : std::numeric_limits<double>::max();
    double current_constraint;
    for (size_t i = 0; i < feature_constraint->thresholds.size(); ++i) {
      current_constraint = feature_constraint->constraints[i];
      // easy case when the thresholds match
      if (feature_constraint->thresholds[i] == it_start) {
        feature_constraint->constraints[i] =
            (use_max_operator)
                ? std::max(extremum, feature_constraint->constraints[i])
                : std::min(extremum, feature_constraint->constraints[i]);
        start_done = true;
      }
      if (feature_constraint->thresholds[i] > it_start) {
        // existing constraint is updated if there is a need for it
        if (feature_constraint->thresholds[i] < it_end) {
          feature_constraint->constraints[i] =
              (use_max_operator)
                  ? std::max(extremum, feature_constraint->constraints[i])
                  : std::min(extremum, feature_constraint->constraints[i]);
        }
        // when thresholds don't match, a new threshold
        // and a new constraint may need to be inserted
        if (!start_done) {
          start_done = true;
          if ((use_max_operator && extremum > previous_constraint) ||
              (!use_max_operator && extremum < previous_constraint)) {
            feature_constraint->constraints.insert(
                feature_constraint->constraints.begin() + i, extremum);
            feature_constraint->thresholds.insert(
                feature_constraint->thresholds.begin() + i, it_start);
            ++i;
          }
        }
      }
      // easy case when the end thresholds match
      if (feature_constraint->thresholds[i] == it_end) {
        end_done = true;
        break;
      }
      // if they don't then, the previous constraint needs to be added back
      // where the current one ends
      if (feature_constraint->thresholds[i] > it_end) {
        if (i != 0 &&
            previous_constraint != feature_constraint->constraints[i - 1]) {
          feature_constraint->constraints.insert(
              feature_constraint->constraints.begin() + i, previous_constraint);
          feature_constraint->thresholds.insert(
              feature_constraint->thresholds.begin() + i, it_end);
        }
        end_done = true;
        break;
      }
      // If 2 successive constraints are the same then the second one may as
      // well be deleted
      if (i != 0 && feature_constraint->constraints[i] ==
                        feature_constraint->constraints[i - 1]) {
        feature_constraint->constraints.erase(
            feature_constraint->constraints.begin() + i);
        feature_constraint->thresholds.erase(
            feature_constraint->thresholds.begin() + i);
        previous_constraint = current_constraint;
        --i;
      }
      previous_constraint = current_constraint;
    }
    // if the loop didn't get to an index greater than it_start, it needs to be
    // added at the end
    if (!start_done) {
      if ((use_max_operator &&
           extremum > feature_constraint->constraints.back()) ||
          (!use_max_operator &&
           extremum < feature_constraint->constraints.back())) {
        feature_constraint->constraints.push_back(extremum);
        feature_constraint->thresholds.push_back(it_start);
      } else {
        end_done = true;
      }
    }
    // if we didn't get to an index after it_end, then the previous constraint
    // needs to be set back, unless it_end goes up to the last bin of the feature
    if (!end_done && it_end != last_threshold &&
        previous_constraint != feature_constraint->constraints.back()) {
      feature_constraint->constraints.push_back(previous_constraint);
      feature_constraint->thresholds.push_back(it_end);
    }
  }

  // this function is called only when computing constraints when the monotone
  // precise mode is set to true
  // it makes sure that it is worth it to visit a branch, as it could
  // not contain any relevant constraint (for example if the a branch
  // with bigger values is also constraining the original leaf, then
  // it is useless to visit the branch with smaller values)
  std::pair<bool, bool>
  LeftRightContainsRelevantInformation(bool min_constraints_to_be_updated,
                                       int feature,
                                       bool split_feature_is_inner_feature) {
    if (split_feature_is_inner_feature) {
      return std::pair<bool, bool>(true, true);
    }
    int8_t monotone_type = config_->monotone_constraints[feature];
    if (monotone_type == 0) {
      return std::pair<bool, bool>(true, true);
    }
    if ((monotone_type == -1 && min_constraints_to_be_updated) ||
        (monotone_type == 1 && !min_constraints_to_be_updated)) {
      return std::pair<bool, bool>(true, false);
    } else {
      //    Same as
      //    if ((monotone_type == 1 && min_constraints_to_be_updated) ||
      //        (monotone_type == -1 && !min_constraints_to_be_updated))
      return std::pair<bool, bool>(false, true);
    }
  }

  // this function goes down in a subtree to find the
  // constraints that would apply on the original leaf
  void GoDownToFindConstrainingLeaves(
      int feature_for_constraint, int root_monotone_feature, int node_idx,
      bool min_constraints_to_be_updated, uint32_t it_start, uint32_t it_end,
      const std::vector<int> &features_of_splits_going_up_from_original_leaf,
      const std::vector<uint32_t> &
          thresholds_of_splits_going_up_from_original_leaf,
      const std::vector<bool> &was_original_leaf_right_child_of_split,
      FeatureMinOrMaxConstraints* feature_constraint, uint32_t last_threshold) {
    double extremum;
    // if leaf, then constraints need to be updated according to its value
    if (node_idx < 0) {
      extremum = tree_->LeafOutput(~node_idx);
#ifdef DEBUG
      CHECK(it_start < it_end);
#endif
      UpdateConstraints(feature_constraint, extremum, it_start, it_end,
                        min_constraints_to_be_updated, last_threshold);
    } else {  // if node, keep going down the tree
      // check if the children are contiguous to the original leaf and therefore
      // potentially constraining
      std::pair<bool, bool> keep_going_left_right = ShouldKeepGoingLeftRight(
          node_idx, features_of_splits_going_up_from_original_leaf,
          thresholds_of_splits_going_up_from_original_leaf,
          was_original_leaf_right_child_of_split);
      int inner_feature = tree_->split_feature_inner(node_idx);
      int feature = tree_->split_feature(node_idx);
      uint32_t threshold = tree_->threshold_in_bin(node_idx);

      bool split_feature_is_inner_feature =
          (inner_feature == feature_for_constraint);
      bool split_feature_is_monotone_feature =
          (root_monotone_feature == feature_for_constraint);
      // make sure that both children contain values that could
      // potentially help determine the true constraints for the original leaf
      std::pair<bool, bool> left_right_contain_relevant_information =
          LeftRightContainsRelevantInformation(
              min_constraints_to_be_updated, feature,
              split_feature_is_inner_feature &&
                  !split_feature_is_monotone_feature);
      // if both children are contiguous to the original leaf
      // but one contains values greater than the other
      // then no need to go down in both
      if (keep_going_left_right.first &&
          (left_right_contain_relevant_information.first ||
           !keep_going_left_right.second)) {
        // update thresholds based on going left
        uint32_t new_it_end = split_feature_is_inner_feature
                                  ? std::min(threshold + 1, it_end)
                                  : it_end;
        GoDownToFindConstrainingLeaves(
            feature_for_constraint, root_monotone_feature,
            tree_->left_child(node_idx), min_constraints_to_be_updated,
            it_start, new_it_end,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            last_threshold);
      }
      if (keep_going_left_right.second &&
          (left_right_contain_relevant_information.second ||
           !keep_going_left_right.first)) {
        // update thresholds based on going right
        uint32_t new_it_start = split_feature_is_inner_feature
                                    ? std::max(threshold + 1, it_start)
                                    : it_start;
        GoDownToFindConstrainingLeaves(
            feature_for_constraint, root_monotone_feature,
            tree_->right_child(node_idx), min_constraints_to_be_updated,
            new_it_start, it_end,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            last_threshold);
      }
    }
  }

  // this function is only used if the monotone precise mode is enabled
  // it recursively goes up the tree then down to find leaf that
  // are constraining the current leaf
  void GoUpToFindConstrainingLeaves(
      int feature_for_constraint, int node_idx,
      std::vector<int>* features_of_splits_going_up_from_original_leaf,
      std::vector<uint32_t>* thresholds_of_splits_going_up_from_original_leaf,
      std::vector<bool>* was_original_leaf_right_child_of_split,
      FeatureMinOrMaxConstraints* feature_constraint,
      bool min_constraints_to_be_updated, uint32_t it_start, uint32_t it_end,
      uint32_t last_threshold) final {
    int parent_idx =
        (node_idx < 0) ? tree_->leaf_parent(~node_idx) : node_parent_[node_idx];
    // if not at the root
    if (parent_idx != -1) {
      int inner_feature = tree_->split_feature_inner(parent_idx);
      int feature = tree_->split_feature(parent_idx);
      int8_t monotone_type = config_->monotone_constraints[feature];
      bool is_in_right_child = tree_->right_child(parent_idx) == node_idx;
      bool is_split_numerical = tree_->IsNumericalSplit(parent_idx);
      uint32_t threshold = tree_->threshold_in_bin(parent_idx);

      // by going up, more information about the position of the
      // original leaf are gathered so the starting and ending
      // thresholds can be updated, which will save some time later
      if ((feature_for_constraint == inner_feature) && is_split_numerical) {
        if (is_in_right_child) {
          it_start = std::max(threshold, it_start);
        } else {
          it_end = std::min(threshold + 1, it_end);
        }
#ifdef DEBUG
        CHECK(it_start < it_end);
#endif
      }

      // this is just an optimisation not to waste time going down in subtrees
      // where there won't be any new constraining leaf
      bool opposite_child_necessary_to_update_constraints =
          OppositeChildShouldBeUpdated(
              is_split_numerical,
              *features_of_splits_going_up_from_original_leaf, inner_feature,
              *was_original_leaf_right_child_of_split, is_in_right_child);

      if (opposite_child_necessary_to_update_constraints) {
        // if there is no monotone constraint on a split,
        // then there is no relationship between its left and right leaves'
        // values
        if (monotone_type != 0) {
          int left_child_idx = tree_->left_child(parent_idx);
          int right_child_idx = tree_->right_child(parent_idx);
          bool left_child_is_curr_idx = (left_child_idx == node_idx);

          bool update_min_constraints_in_curr_child_leaf =
              (monotone_type < 0) ? left_child_is_curr_idx
                                  : !left_child_is_curr_idx;
          if (update_min_constraints_in_curr_child_leaf ==
              min_constraints_to_be_updated) {
            int opposite_child_idx =
                (left_child_is_curr_idx) ? right_child_idx : left_child_idx;

            // go down in the opposite branch to find potential
            // constraining leaves
            GoDownToFindConstrainingLeaves(
                feature_for_constraint, inner_feature, opposite_child_idx,
                min_constraints_to_be_updated, it_start, it_end,
                *features_of_splits_going_up_from_original_leaf,
                *thresholds_of_splits_going_up_from_original_leaf,
                *was_original_leaf_right_child_of_split, feature_constraint,
                last_threshold);
          }
        }
        // if opposite_child_should_be_updated, then it means the path to come
        // up there was relevant,
        // i.e. that it will be helpful going down to determine which leaf
        // is actually contiguous to the original leaf and constraining
        // so the variables associated with the split need to be recorded
        was_original_leaf_right_child_of_split->push_back(is_in_right_child);
        thresholds_of_splits_going_up_from_original_leaf->push_back(threshold);
        features_of_splits_going_up_from_original_leaf->push_back(inner_feature);
      }

      // since current node is not the root, keep going up
      if (parent_idx != 0) {
        GoUpToFindConstrainingLeaves(
            feature_for_constraint, parent_idx,
            features_of_splits_going_up_from_original_leaf,
            thresholds_of_splits_going_up_from_original_leaf,
            was_original_leaf_right_child_of_split, feature_constraint,
            min_constraints_to_be_updated, it_start, it_end, last_threshold);
      }
    }
  }
};

LeafConstraintsBase* LeafConstraintsBase::Create(const Config* config,
                                                 int num_leaves, int num_features) {
  if (config->monotone_constraints_method == "intermediate") {
    return new IntermediateLeafConstraints(config, num_leaves);
  }
  if (config->monotone_constraints_method == "advanced") {
    return new AdvancedLeafConstraints(config, num_leaves, num_features);
  }
  return new BasicLeafConstraints(num_leaves);
}

}  // namespace LightGBM
#endif  // LIGHTGBM_SRC_TREELEARNER_MONOTONE_CONSTRAINTS_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/ocl/histogram16.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_16_KERNEL_
#define _HISTOGRAM_16_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// Configurable options:
// NUM_BANKS should be a power of 2
#ifndef NUM_BANKS
#define NUM_BANKS 8
#endif
// how many bits in thread ID represent the bank = log2(NUM_BANKS)
#ifndef BANK_BITS
#define BANK_BITS 3
#endif
// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif


#define LOCAL_SIZE_0 256
#define NUM_BINS 16
// if USE_DP_FLOAT is set to 1, we will use double precision for the accumulator
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
// number of features to process in a 4-byte feature tuple
#define DWORD_FEATURES 8
// number of bits per feature
#define FEATURE_BITS (sizeof(uchar4) * 8 / DWORD_FEATURES)
// bit mask for number of features to process in a 4-byte feature tuple
#define DWORD_FEATURES_MASK (DWORD_FEATURES - 1)
// log2 of number of features to process in a 4-byte feature tuple
#define LOG2_DWORD_FEATURES 3
// mask for getting the bank ID
#define BANK_MASK (NUM_BANKS - 1)
// 8 features, each has a gradient and a hessian
#define HG_BIN_MULT (NUM_BANKS * DWORD_FEATURES * 2)
// 8 features, each has a counter
#define CNT_BIN_MULT (NUM_BANKS * DWORD_FEATURES)
// local memory size in bytes
#define LOCAL_MEM_SIZE (DWORD_FEATURES * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS * NUM_BANKS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;

#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram16
// we have one sub-histogram of one feature in registers, and need to read others
void within_kernel_reduction16x8(uchar8 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           acc_type stat_val,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type * restrict local_hist) {
    const ushort ltid = get_local_id(0); // range 0 - 255
    const ushort lsize = LOCAL_SIZE_0;
    ushort feature_id = ltid & DWORD_FEATURES_MASK; // range 0 - 7
    uchar is_hessian_first = (ltid >> LOG2_DWORD_FEATURES) & 1; // hessian or gradient
    ushort bin_id = ltid >> (LOG2_DWORD_FEATURES + 1); // range 0 - 16
    ushort i;
    #if POWER_FEATURE_WORKGROUPS != 0
    // if there is only 1 work group, no need to do the reduction
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
            // 256 threads working on 8 features' 16 bins, gradient and Hessian
            stat_val += *p;
            p += NUM_BINS * DWORD_FEATURES * 2;
    }
    // skip the counters we already have
    p += 2 * DWORD_FEATURES * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
            stat_val += *p;
            p += NUM_BINS * DWORD_FEATURES * 2;
    }
    #endif
    // printf("thread %d:feature=%d, bin_id=%d, hessian=%d, stat_val=%f, cnt=%d", ltid, feature_id, bin_id, is_hessian_first, stat_val, cnt_val);
    // now overwrite the local_hist for final reduction and output
    // reverse the f7...f0 order to match the real order
    feature_id = DWORD_FEATURES_MASK - feature_id;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + is_hessian_first] = stat_val;
    barrier(CLK_LOCAL_MEM_FENCE);
    for (i = ltid; i < DWORD_FEATURES * 2 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
}


/* Makes MSVC happy with long string literal
)""
R""()
*/

__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram16(__global const uchar4* restrict feature_data_base,
                      __constant const uchar8* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram16(__global const uchar4* feature_data_base,
                      __constant const uchar8* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // each bank: 2 * 8 * 16 * size_of(float) = 1 KB
    // there are 8 banks (sub-histograms) used by 256 threads total 8 KB
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_g_f4_bin0   bk0_g_f5_bin0   bk0_g_f6_bin0   bk0_g_f7_bin0
       bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0   bk0_h_f4_bin0   bk0_h_f5_bin0   bk0_h_f6_bin0   bk0_h_f7_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_g_f4_bin0   bk1_g_f5_bin0   bk1_g_f6_bin0   bk1_g_f7_bin0
       bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0   bk1_h_f4_bin0   bk1_h_f5_bin0   bk1_h_f6_bin0   bk1_h_f7_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_g_f4_bin0   bk2_g_f5_bin0   bk2_g_f6_bin0   bk2_g_f7_bin0
       bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0   bk2_h_f4_bin0   bk2_h_f5_bin0   bk2_h_f6_bin0   bk2_h_f7_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_g_f4_bin0   bk3_g_f5_bin0   bk3_g_f6_bin0   bk3_g_f7_bin0
       bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0   bk3_h_f4_bin0   bk3_h_f5_bin0   bk3_h_f6_bin0   bk3_h_f7_bin0
       bk4_g_f0_bin0   bk4_g_f1_bin0   bk4_g_f2_bin0   bk4_g_f3_bin0   bk4_g_f4_bin0   bk4_g_f5_bin0   bk4_g_f6_bin0   bk4_g_f7_bin0
       bk4_h_f0_bin0   bk4_h_f1_bin0   bk4_h_f2_bin0   bk4_h_f3_bin0   bk4_h_f4_bin0   bk4_h_f5_bin0   bk4_h_f6_bin0   bk4_h_f7_bin0
       bk5_g_f0_bin0   bk5_g_f1_bin0   bk5_g_f2_bin0   bk5_g_f3_bin0   bk5_g_f4_bin0   bk5_g_f5_bin0   bk5_g_f6_bin0   bk5_g_f7_bin0
       bk5_h_f0_bin0   bk5_h_f1_bin0   bk5_h_f2_bin0   bk5_h_f3_bin0   bk5_h_f4_bin0   bk5_h_f5_bin0   bk5_h_f6_bin0   bk5_h_f7_bin0
       bk6_g_f0_bin0   bk6_g_f1_bin0   bk6_g_f2_bin0   bk6_g_f3_bin0   bk6_g_f4_bin0   bk6_g_f5_bin0   bk6_g_f6_bin0   bk6_g_f7_bin0
       bk6_h_f0_bin0   bk6_h_f1_bin0   bk6_h_f2_bin0   bk6_h_f3_bin0   bk6_h_f4_bin0   bk6_h_f5_bin0   bk6_h_f6_bin0   bk6_h_f7_bin0
       bk7_g_f0_bin0   bk7_g_f1_bin0   bk7_g_f2_bin0   bk7_g_f3_bin0   bk7_g_f4_bin0   bk7_g_f5_bin0   bk7_g_f6_bin0   bk7_g_f7_bin0
       bk7_h_f0_bin0   bk7_h_f1_bin0   bk7_h_f2_bin0   bk7_h_f3_bin0   bk7_h_f4_bin0   bk7_h_f5_bin0   bk7_h_f6_bin0   bk7_h_f7_bin0
       ...
       bk0_g_f0_bin16  bk0_g_f1_bin16  bk0_g_f2_bin16  bk0_g_f3_bin16  bk0_g_f4_bin16  bk0_g_f5_bin16  bk0_g_f6_bin16  bk0_g_f7_bin16
       bk0_h_f0_bin16  bk0_h_f1_bin16  bk0_h_f2_bin16  bk0_h_f3_bin16  bk0_h_f4_bin16  bk0_h_f5_bin16  bk0_h_f6_bin16  bk0_h_f7_bin16
       bk1_g_f0_bin16  bk1_g_f1_bin16  bk1_g_f2_bin16  bk1_g_f3_bin16  bk1_g_f4_bin16  bk1_g_f5_bin16  bk1_g_f6_bin16  bk1_g_f7_bin16
       bk1_h_f0_bin16  bk1_h_f1_bin16  bk1_h_f2_bin16  bk1_h_f3_bin16  bk1_h_f4_bin16  bk1_h_f5_bin16  bk1_h_f6_bin16  bk1_h_f7_bin16
       bk2_g_f0_bin16  bk2_g_f1_bin16  bk2_g_f2_bin16  bk2_g_f3_bin16  bk2_g_f4_bin16  bk2_g_f5_bin16  bk2_g_f6_bin16  bk2_g_f7_bin16
       bk2_h_f0_bin16  bk2_h_f1_bin16  bk2_h_f2_bin16  bk2_h_f3_bin16  bk2_h_f4_bin16  bk2_h_f5_bin16  bk2_h_f6_bin16  bk2_h_f7_bin16
       bk3_g_f0_bin16  bk3_g_f1_bin16  bk3_g_f2_bin16  bk3_g_f3_bin16  bk3_g_f4_bin16  bk3_g_f5_bin16  bk3_g_f6_bin16  bk3_g_f7_bin16
       bk3_h_f0_bin16  bk3_h_f1_bin16  bk3_h_f2_bin16  bk3_h_f3_bin16  bk3_h_f4_bin16  bk3_h_f5_bin16  bk3_h_f6_bin16  bk3_h_f7_bin16
       bk4_g_f0_bin16  bk4_g_f1_bin16  bk4_g_f2_bin16  bk4_g_f3_bin16  bk4_g_f4_bin16  bk4_g_f5_bin16  bk4_g_f6_bin16  bk4_g_f7_bin16
       bk4_h_f0_bin16  bk4_h_f1_bin16  bk4_h_f2_bin16  bk4_h_f3_bin16  bk4_h_f4_bin16  bk4_h_f5_bin16  bk4_h_f6_bin16  bk4_h_f7_bin16
       bk5_g_f0_bin16  bk5_g_f1_bin16  bk5_g_f2_bin16  bk5_g_f3_bin16  bk5_g_f4_bin16  bk5_g_f5_bin16  bk5_g_f6_bin16  bk5_g_f7_bin16
       bk5_h_f0_bin16  bk5_h_f1_bin16  bk5_h_f2_bin16  bk5_h_f3_bin16  bk5_h_f4_bin16  bk5_h_f5_bin16  bk5_h_f6_bin16  bk5_h_f7_bin16
       bk6_g_f0_bin16  bk6_g_f1_bin16  bk6_g_f2_bin16  bk6_g_f3_bin16  bk6_g_f4_bin16  bk6_g_f5_bin16  bk6_g_f6_bin16  bk6_g_f7_bin16
       bk6_h_f0_bin16  bk6_h_f1_bin16  bk6_h_f2_bin16  bk6_h_f3_bin16  bk6_h_f4_bin16  bk6_h_f5_bin16  bk6_h_f6_bin16  bk6_h_f7_bin16
       bk7_g_f0_bin16  bk7_g_f1_bin16  bk7_g_f2_bin16  bk7_g_f3_bin16  bk7_g_f4_bin16  bk7_g_f5_bin16  bk7_g_f6_bin16  bk7_g_f7_bin16
       bk7_h_f0_bin16  bk7_h_f1_bin16  bk7_h_f2_bin16  bk7_h_f3_bin16  bk7_h_f4_bin16  bk7_h_f5_bin16  bk7_h_f6_bin16  bk7_h_f7_bin16
       -----------------------------------------------------------------------------------------------
    */
    // with this organization, the LDS/shared memory bank is independent of the bin value
    // all threads within a quarter-wavefront (half-warp) will not have any bank conflict

    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // each bank: 8 * 16 * size_of(uint) = 0.5 KB
    // there are 8 banks used by 256 threads total 4 KB
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0   bk0_c_f4_bin0   bk0_c_f5_bin0   bk0_c_f6_bin0   bk0_c_f7_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0   bk1_c_f4_bin0   bk1_c_f5_bin0   bk1_c_f6_bin0   bk1_c_f7_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0   bk2_c_f4_bin0   bk2_c_f5_bin0   bk2_c_f6_bin0   bk2_c_f7_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0   bk3_c_f4_bin0   bk3_c_f5_bin0   bk3_c_f6_bin0   bk3_c_f7_bin0
       bk4_c_f0_bin0   bk4_c_f1_bin0   bk4_c_f2_bin0   bk4_c_f3_bin0   bk4_c_f4_bin0   bk4_c_f5_bin0   bk4_c_f6_bin0   bk4_c_f7_bin0
       bk5_c_f0_bin0   bk5_c_f1_bin0   bk5_c_f2_bin0   bk5_c_f3_bin0   bk5_c_f4_bin0   bk5_c_f5_bin0   bk5_c_f6_bin0   bk5_c_f7_bin0
       bk6_c_f0_bin0   bk6_c_f1_bin0   bk6_c_f2_bin0   bk6_c_f3_bin0   bk6_c_f4_bin0   bk6_c_f5_bin0   bk6_c_f6_bin0   bk6_c_f7_bin0
       bk7_c_f0_bin0   bk7_c_f1_bin0   bk7_c_f2_bin0   bk7_c_f3_bin0   bk7_c_f4_bin0   bk7_c_f5_bin0   bk7_c_f6_bin0   bk7_c_f7_bin0
       ...
       bk0_c_f0_bin16  bk0_c_f1_bin16  bk0_c_f2_bin16  bk0_c_f3_bin16  bk0_c_f4_bin16  bk0_c_f5_bin16  bk0_c_f6_bin16  bk0_c_f7_bin0
       bk1_c_f0_bin16  bk1_c_f1_bin16  bk1_c_f2_bin16  bk1_c_f3_bin16  bk1_c_f4_bin16  bk1_c_f5_bin16  bk1_c_f6_bin16  bk1_c_f7_bin0
       bk2_c_f0_bin16  bk2_c_f1_bin16  bk2_c_f2_bin16  bk2_c_f3_bin16  bk2_c_f4_bin16  bk2_c_f5_bin16  bk2_c_f6_bin16  bk2_c_f7_bin0
       bk3_c_f0_bin16  bk3_c_f1_bin16  bk3_c_f2_bin16  bk3_c_f3_bin16  bk3_c_f4_bin16  bk3_c_f5_bin16  bk3_c_f6_bin16  bk3_c_f7_bin0
       bk4_c_f0_bin16  bk4_c_f1_bin16  bk4_c_f2_bin16  bk4_c_f3_bin16  bk4_c_f4_bin16  bk4_c_f5_bin16  bk4_c_f6_bin16  bk4_c_f7_bin0
       bk5_c_f0_bin16  bk5_c_f1_bin16  bk5_c_f2_bin16  bk5_c_f3_bin16  bk5_c_f4_bin16  bk5_c_f5_bin16  bk5_c_f6_bin16  bk5_c_f7_bin0
       bk6_c_f0_bin16  bk6_c_f1_bin16  bk6_c_f2_bin16  bk6_c_f3_bin16  bk6_c_f4_bin16  bk6_c_f5_bin16  bk6_c_f6_bin16  bk6_c_f7_bin0
       bk7_c_f0_bin16  bk7_c_f1_bin16  bk7_c_f2_bin16  bk7_c_f3_bin16  bk7_c_f4_bin16  bk7_c_f5_bin16  bk7_c_f6_bin16  bk7_c_f7_bin0
       -----------------------------------------------
    */
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * DWORD_FEATURES * NUM_BINS * NUM_BANKS);
    #endif

    // thread 0, 1, 2, 3, 4, 5, 6, 7 compute histograms for gradients first
    // thread 8, 9, 10, 11, 12, 13, 14, 15 compute histograms for Hessians first
    // etc.
    uchar is_hessian_first = (ltid >> LOG2_DWORD_FEATURES) & 1;
    // thread 0-15 write result to bank0, 16-31 to bank1, 32-47 to bank2, 48-63 to bank3, etc
    ushort bank = (ltid >> (LOG2_DWORD_FEATURES + 1)) & BANK_MASK;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar8 feature_mask = (uchar8)(0xff, 0xff, 0xff, 0xff, 0xff, 0xff, 0xff, 0xff);
    #else
    uchar8 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_ulong(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    // offset used to rotate feature4 vector, & 0x7
    ushort offset = (ltid & DWORD_FEATURES_MASK);
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar8(rotate(as_ulong(feature_mask), (ulong)offset*8));
    #endif
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];

/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 8, 9, 10, 11, 12, 13, 14, 15
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & DWORD_FEATURES_MASK);
        // printf("thread %x, %08x -> %08x", ltid, as_uint(feature4), rotate(as_uint(feature4), (uint)(offset * FEATURE_BITS)));
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)(offset * FEATURE_BITS)));
        if (feature_mask.s7) {
            bin = feature4.s3 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6 ,7's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 0, 1, 2, 3, 4, 5, 6, 7's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6, 7's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 0, 1, 2, 3, 4, 5, 6, 7's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s6) {
            bin = feature4.s3 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6 ,7, 0's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 1, 2, 3, 4, 5, 6, 7, 0's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6, 7, 0's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 1, 2, 3, 4, 5, 6, 7, 0's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s5) {
            bin = feature4.s2 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 2, 3, 4, 5, 6, 7, 0, 1's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 2, 3, 4, 5, 6, 7, 0, 1's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s4) {
            bin = feature4.s2 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 3, 4, 5, 6, 7, 0, 1, 2's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 3, 4, 5, 6, 7, 0, 1, 2's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s3) {
            bin = feature4.s1 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 4, 5, 6, 7, 0, 1, 2, 3's hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 4, 5, 6, 7, 0, 1, 2, 3's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s2) {
            bin = feature4.s1 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 5, 6, 7, 0, 1, 2, 3, 4's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 5, 6, 7, 0, 1, 2, 3, 4's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }

        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s1) {
            bin = feature4.s0 >> 4;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 6, 7, 0, 1, 2, 3, 4, 5's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 6, 7, 0, 1, 2, 3, 4, 5's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s0) {
            bin = feature4.s0 & 0xf;
            addr = bin * HG_BIN_MULT + bank * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + offset;
            addr2 = addr + DWORD_FEATURES - 2 * DWORD_FEATURES * is_hessian_first;
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's gradients for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 7, 0, 1, 2, 3, 4, 5, 6's Hessians  for example 8, 9, 10, 11, 12, 13, 14, 15
            atomic_local_add_f(gh_hist + addr, stat1);
            // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's Hessians  for example 0, 1, 2, 3, 4, 5, 6, 7
            // thread 8, 9, 10, 11, 12, 13, 14, 15 now process feature 7, 0, 1, 2, 3, 4, 5, 6's gradients for example 8, 9, 10, 11, 12, 13, 14, 15
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, stat2);
            #endif
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 8 counters for 8 features
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 0, 1, 2, 3, 4, 5, 6, 7's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (ltid & DWORD_FEATURES_MASK);
        if (feature_mask.s7) {
            bin = feature4.s3 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (0)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 1, 2, 3, 4, 5, 6, 7, 0's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s6) {
            bin = feature4.s3 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (1)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 2, 3, 4, 5, 6, 7, 0, 1's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s5) {
            bin = feature4.s2 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (2)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 3, 4, 5, 6, 7, 0, 1, 2's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s4) {
            bin = feature4.s2 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (3)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 4, 5, 6, 7, 0, 1, 2, 3's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s3) {
            bin = feature4.s1 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (4)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 5, 6, 7, 0, 1, 2, 3, 4's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s2) {
            bin = feature4.s1 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (5)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 6, 7, 0, 1, 2, 3, 4, 5's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s1) {
            bin = feature4.s0 >> 4;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (6)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3, 4, 5, 6, 7 now process feature 7, 0, 1, 2, 3, 4, 5, 6's counts for example 0, 1, 2, 3, 4, 5, 6, 7
        offset = (offset + 1) & DWORD_FEATURES_MASK;
        if (feature_mask.s0) {
            bin = feature4.s0 & 0xf;
            addr = bin * CNT_BIN_MULT + bank * DWORD_FEATURES + offset;
            // printf("thread %x add counter %d feature %d (7)\n", ltid, bin, offset);
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
    }
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/

    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    // now reduce the 4 banks of subhistograms into 1
    acc_type stat_val = 0.0f;
    uint cnt_val = 0;
    // 256 threads, working on 8 features and 16 bins, 2 stats
    // so each thread has an independent feature/bin/stat to work on.
    const ushort feature_id = ltid & DWORD_FEATURES_MASK; // bits 0 - 2 of ltid, range 0 - 7
    ushort bin_id = ltid >> (LOG2_DWORD_FEATURES + 1); // bits 3 is is_hessian_first; bits 4 - 7 range 0 - 16 is bin ID
    offset = (ltid >> (LOG2_DWORD_FEATURES + 1)) & BANK_MASK; // helps avoid LDS bank conflicts
    for (int i = 0; i < NUM_BANKS; ++i) {
        ushort bank_id = (i + offset) & BANK_MASK;
        stat_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 2 * DWORD_FEATURES + is_hessian_first * DWORD_FEATURES + feature_id];
    }
    #if CONST_HESSIAN == 1
    if (ltid < LOCAL_SIZE_0 / 2) {
        // first 128 threads accumulate the 8 * 16 = 128 counter values
        bin_id = ltid >> LOG2_DWORD_FEATURES; // bits 3 - 6 range 0 - 16 is bin ID
        offset = (ltid >> LOG2_DWORD_FEATURES) & BANK_MASK; // helps avoid LDS bank conflicts
        for (int i = 0; i < NUM_BANKS; ++i) {
            ushort bank_id = (i + offset) & BANK_MASK;
            cnt_val += cnt_hist[bin_id * CNT_BIN_MULT + bank_id * DWORD_FEATURES + feature_id];
        }
    }
    #endif

    // now thread 0 - 7  holds feature 0 - 7's gradient for bin 0 and counter bin 0
    // now thread 8 - 15 holds feature 0 - 7's hessian  for bin 0 and counter bin 1
    // now thread 16- 23 holds feature 0 - 7's gradient for bin 1 and counter bin 2
    // now thread 24- 31 holds feature 0 - 7's hessian  for bin 1 and counter bin 3
    // etc,

#if CONST_HESSIAN == 1
    // Combine the two banks into one, and fill the Hessians with counter value * hessian constant
    barrier(CLK_LOCAL_MEM_FENCE);
    gh_hist[ltid] = stat_val;
    if (ltid < LOCAL_SIZE_0 / 2) {
        cnt_hist[ltid] = cnt_val;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    if (is_hessian_first) {
        // these are the Hessians
        // thread 8 - 15 read counters stored by thread 0 - 7
        // thread 24- 31 read counters stored by thread 8 - 15
        // thread 40- 47 read counters stored by thread 16- 23, etc
        stat_val = const_hessian *
                   cnt_hist[((ltid - DWORD_FEATURES) >> (LOG2_DWORD_FEATURES + 1)) * DWORD_FEATURES + (ltid & DWORD_FEATURES_MASK)];
    }
    else {
        // these are the gradients
        // thread 0 - 7  read gradients stored by thread 8 - 15
        // thread 16- 23 read gradients stored by thread 24- 31
        // thread 32- 39 read gradients stored by thread 40- 47, etc
        stat_val += gh_hist[ltid + DWORD_FEATURES];
    }
    barrier(CLK_LOCAL_MEM_FENCE);
#endif

    // write to output
    // write gradients and Hessians histogram for all 4 features
    // output data in linear order for further reduction
    // output size = 4 (features) * 2 (counters) * 64 (bins) * sizeof(float)
    /* memory layout of output:
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0   g_f4_bin0   g_f5_bin0   g_f6_bin0   g_f7_bin0
       h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0   h_f4_bin0   h_f5_bin0   h_f6_bin0   h_f7_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1   g_f4_bin1   g_f5_bin1   g_f6_bin1   g_f7_bin1
       h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1   h_f4_bin1   h_f5_bin1   h_f6_bin1   h_f7_bin1
       ...
       ...
       g_f0_bin16  g_f1_bin16  g_f2_bin16  g_f3_bin16  g_f4_bin16  g_f5_bin16  g_f6_bin16  g_f7_bin16
       h_f0_bin16  h_f1_bin16  h_f2_bin16  h_f3_bin16  h_f4_bin16  h_f5_bin16  h_f6_bin16  h_f7_bin16
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0   c_f4_bin0   c_f5_bin0   c_f6_bin0   c_f7_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1   c_f4_bin1   c_f5_bin1   c_f6_bin1   c_f7_bin1
       ...
       c_f0_bin16  c_f1_bin16  c_f2_bin16  c_f3_bin16  c_f4_bin16  c_f5_bin16  c_f6_bin16  c_f7_bin16
    */
    // if there is only one workgroup processing this feature4, don't even need to write
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * DWORD_FEATURES * 2 * NUM_BINS;
    // if g_val and h_val are double, they are converted to float here
    // write gradients and Hessians for 8 features
    output[0 * DWORD_FEATURES * NUM_BINS + ltid] = stat_val;
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * DWORD_FEATURES * NUM_BINS * NUM_BANKS);
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d start reduction!\n", group_id);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        barrier(CLK_LOCAL_MEM_FENCE);
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * DWORD_FEATURES * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * DWORD_FEATURES * 2 * NUM_BINS;
        within_kernel_reduction16x8(feature_mask, feature4_subhists, skip_id, stat_val,
                                    1 << POWER_FEATURE_WORKGROUPS, hist_buf, (__local acc_type *)shared_array);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/ocl/histogram256.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_256_KERNEL_
#define _HISTOGRAM_256_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif

#define LOCAL_SIZE_0 256
#define NUM_BINS 256
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
#define LOCAL_MEM_SIZE (4 * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;


#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    ATOMIC_FADD_SUB2
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram256
// we have one sub-histogram of one feature in local memory, and need to read others
void within_kernel_reduction256x4(uchar4 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           const uint old_val_f0_cont_bin0,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type* restrict local_hist) {
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0;
    // initialize register counters from our local memory
    // TODO: try to avoid bank conflict here
    acc_type f0_grad_bin = local_hist[ltid * 8];
    acc_type f1_grad_bin = local_hist[ltid * 8 + 1];
    acc_type f2_grad_bin = local_hist[ltid * 8 + 2];
    acc_type f3_grad_bin = local_hist[ltid * 8 + 3];
    acc_type f0_hess_bin = local_hist[ltid * 8 + 4];
    acc_type f1_hess_bin = local_hist[ltid * 8 + 5];
    acc_type f2_hess_bin = local_hist[ltid * 8 + 6];
    acc_type f3_hess_bin = local_hist[ltid * 8 + 7];
    ushort i;
    // printf("%d-pre(skip %d): %f %f %f %f %f %f %f %f %d %d %d %d", ltid, skip_id, f0_grad_bin, f1_grad_bin, f2_grad_bin, f3_grad_bin, f0_hess_bin, f1_hess_bin, f2_hess_bin, f3_hess_bin, f0_cont_bin, f1_cont_bin, f2_cont_bin, f3_cont_bin);
#if POWER_FEATURE_WORKGROUPS != 0
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
        if (feature_mask.s3) {
            f0_grad_bin += *p;          p += NUM_BINS;
            f0_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s2) {
            f1_grad_bin += *p;          p += NUM_BINS;
            f1_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s1) {
            f2_grad_bin += *p;          p += NUM_BINS;
            f2_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s0) {
            f3_grad_bin += *p;          p += NUM_BINS;
            f3_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
    }
    // skip the counters we already have
    p += 2 * 4 * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
        if (feature_mask.s3) {
            f0_grad_bin += *p;          p += NUM_BINS;
            f0_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s2) {
            f1_grad_bin += *p;          p += NUM_BINS;
            f1_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s1) {
            f2_grad_bin += *p;          p += NUM_BINS;
            f2_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
        if (feature_mask.s0) {
            f3_grad_bin += *p;          p += NUM_BINS;
            f3_hess_bin += *p;          p += NUM_BINS;
        }
        else {
            p += 2 * NUM_BINS;
        }
    }
    // printf("%d-aft: %f %f %f %f %f %f %f %f %d %d %d %d", ltid, f0_grad_bin, f1_grad_bin, f2_grad_bin, f3_grad_bin, f0_hess_bin, f1_hess_bin, f2_hess_bin, f3_hess_bin, f0_cont_bin, f1_cont_bin, f2_cont_bin, f3_cont_bin);
    #endif
    // now overwrite the local_hist for final reduction and output
    barrier(CLK_LOCAL_MEM_FENCE);
    #if USE_DP_FLOAT == 0
    // reverse the f3...f0 order to match the real order
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f3_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f3_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f2_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f2_hess_bin;
    local_hist[2 * 2 * NUM_BINS + ltid * 2 + 0] = f1_grad_bin;
    local_hist[2 * 2 * NUM_BINS + ltid * 2 + 1] = f1_hess_bin;
    local_hist[3 * 2 * NUM_BINS + ltid * 2 + 0] = f0_grad_bin;
    local_hist[3 * 2 * NUM_BINS + ltid * 2 + 1] = f0_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 4 * 3 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s0) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s2) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3 && i < 4 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    #else
    // when double precision is used, we need to write twice, because local memory size is not enough
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f3_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f3_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f2_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f2_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 2 * 3 * NUM_BINS; i += lsize) {
        output_buf[i] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s0) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1) {
        output_buf[i] = local_hist[i];
        output_buf[i + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 0] = f1_grad_bin;
    local_hist[0 * 2 * NUM_BINS + ltid * 2 + 1] = f1_hess_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 0] = f0_grad_bin;
    local_hist[1 * 2 * NUM_BINS + ltid * 2 + 1] = f0_hess_bin;
    barrier(CLK_LOCAL_MEM_FENCE);
    /*
    for (ushort i = ltid; i < 2 * 3 * NUM_BINS; i += lsize) {
        output_buf[i + 2 * 3 * NUM_BINS] = local_hist[i];
    }
    */
    i = ltid;
    if (feature_mask.s2) {
        output_buf[i + 2 * 2 * NUM_BINS] = local_hist[i];
        output_buf[i + 2 * 2 * NUM_BINS + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3) {
        output_buf[i + 2 * 2 * NUM_BINS] = local_hist[i];
        output_buf[i + 2 * 2 * NUM_BINS + NUM_BINS] = local_hist[i + NUM_BINS];
    }
    #endif
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram256(__global const uchar4* restrict feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram256(__global const uchar4* feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // total size: 2 * 4 * 256 * size_of(float) = 8 KB
    // organization: each feature/grad/hessian is at a different bank,
    //               as independent of the feature value as possible
    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // total size: 4 * 256 * size_of(uint) = 4 KB
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS);
    #endif

    // thread 0, 1, 2, 3 compute histograms for gradients first
    // thread 4, 5, 6, 7 compute histograms for Hessians  first
    // etc.
    uchar is_hessian_first = (ltid >> 2) & 1;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar4 feature_mask = (uchar4)(0xff, 0xff, 0xff, 0xff);
    #else
    uchar4 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_uint(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    uchar4 feature4_prev;
    // offset used to rotate feature4 vector
    ushort offset = (ltid & 0x3);
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];
    feature4_prev = feature4;
    feature4_prev = as_uchar4(rotate(as_uint(feature4_prev), (uint)offset*8));
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar4(rotate(as_uint(feature_mask), (uint)offset*8));
    #endif
    acc_type s3_stat1 = 0.0f, s3_stat2 = 0.0f;
    acc_type s2_stat1 = 0.0f, s2_stat2 = 0.0f;
    acc_type s1_stat1 = 0.0f, s1_stat2 = 0.0f;
    acc_type s0_stat1 = 0.0f, s0_stat2 = 0.0f;


/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 4, 5, 6, 7
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & 0x3);
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)offset*8));
        bin = feature4.s3;
        if ((bin != feature4_prev.s3) && feature_mask.s3) {
            // printf("%3d (%4d): writing s3 %d %d offset %d", ltid, i, bin, feature4_prev.s3, offset);
            bin = feature4_prev.s3;
            feature4_prev.s3 = feature4.s3;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s3_stat1);
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s3_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's gradients for example 4, 5, 6, 7
            s3_stat1 = stat1;
            s3_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s3 %d", ltid, i, bin);
            s3_stat1 += stat1;
            s3_stat2 += stat2;
        }

        bin = feature4.s2;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s2) && feature_mask.s2) {
            // printf("%3d (%4d): writing s2 %d %d feature %d", ltid, i, bin, feature4_prev.s2, offset);
            bin = feature4_prev.s2;
            feature4_prev.s2 = feature4.s2;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s2_stat1);
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s2_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's gradients for example 4, 5, 6, 7
            s2_stat1 = stat1;
            s2_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s2 %d", ltid, i, bin);
            s2_stat1 += stat1;
            s2_stat2 += stat2;
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        bin = feature4.s1;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s1) && feature_mask.s1) {
            // printf("%3d (%4d): writing s1 %d %d feature %d", ltid, i, bin, feature4_prev.s1, offset);
            bin = feature4_prev.s1;
            feature4_prev.s1 = feature4.s1;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s1_stat1);
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s1_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's gradients for example 4, 5, 6, 7
            s1_stat1 = stat1;
            s1_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s1 %d", ltid, i, bin);
            s1_stat1 += stat1;
            s1_stat2 += stat2;
        }

        bin = feature4.s0;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s0) && feature_mask.s0) {
            // printf("%3d (%4d): writing s0 %d %d feature %d", ltid, i, bin, feature4_prev.s0, offset);
            bin = feature4_prev.s0;
            feature4_prev.s0 = feature4.s0;
            addr = bin * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            atomic_local_add_f(gh_hist + addr, s0_stat1);
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's Hessians  for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s0_stat2);
            #endif
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's gradients for example 4, 5, 6, 7
            s0_stat1 = stat1;
            s0_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s0 %d", ltid, i, bin);
            s0_stat1 += stat1;
            s0_stat2 += stat2;
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 4 counters for 4 features
        // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's counts for example 0, 1, 2, 3
        offset = (ltid & 0x3);
        if (feature_mask.s3) {
            bin = feature4.s3;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s2) {
            bin = feature4.s2;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s1) {
            bin = feature4.s1;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s0) {
            bin = feature4.s0;
            addr = bin * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
    }

    bin = feature4_prev.s3;
    offset = (ltid & 0x3);
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s3_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s3_stat2);
    #endif

    bin = feature4_prev.s2;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s2_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s2_stat2);
    #endif

    bin = feature4_prev.s1;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s1_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s1_stat2);
    #endif

    bin = feature4_prev.s0;
    offset = (offset + 1) & 0x3;
    addr = bin * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s0_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s0_stat2);
    #endif
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/
    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    #if CONST_HESSIAN == 1
    barrier(CLK_LOCAL_MEM_FENCE);
    // make a final reduction
    offset = ltid & 0x3; // helps avoid LDS bank conflicts
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    offset = (offset + 1) & 0x3;
    gh_hist[ltid * 8 + offset] += gh_hist[ltid * 8 + offset + 4];
    gh_hist[ltid * 8 + offset + 4] = const_hessian * cnt_hist[ltid * 4 + offset];
    barrier(CLK_LOCAL_MEM_FENCE);
    #endif

    // write to output
    // write gradients and hessians histogram for all 4 features
    /* memory layout in gh_hist (total 2 * 4 * 256 * sizeof(float) = 8 KB):
       -----------------------------------------------------------------------------------------------
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0   h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1   h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1
       ...
       g_f0_bin255 g_f1_bin255 g_f2_bin255 g_f3_bin255 h_f0_bin255 h_f1_bin255 h_f2_bin255 h_f3_bin255
       -----------------------------------------------------------------------------------------------
    */
    /* memory layout in cnt_hist (total 4 * 256 * sizeof(uint) = 4 KB):
       -----------------------------------------------
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1
       ...
       c_f0_bin255 c_f1_bin255 c_f2_bin255 c_f3_bin255
       -----------------------------------------------
    */
    // output data in linear order for further reduction
    // output size = 4 (features) * 3 (counters) * 256 (bins) * sizeof(float)
    /* memory layout of output:
       --------------------------------------------
       g_f0_bin0   g_f0_bin1   ...   g_f0_bin255   \
       h_f0_bin0   h_f0_bin1   ...   h_f0_bin255    |
       c_f0_bin0   c_f0_bin1   ...   c_f0_bin255    |
       g_f1_bin0   g_f1_bin1   ...   g_f1_bin255    |
       h_f1_bin0   h_f1_bin1   ...   h_f1_bin255    |
       c_f1_bin0   c_f1_bin1   ...   c_f1_bin255    |--- 1 sub-histogram block
       g_f2_bin0   g_f2_bin1   ...   g_f2_bin255    |
       h_f2_bin0   h_f2_bin1   ...   h_f2_bin255    |
       c_f2_bin0   c_f2_bin1   ...   c_f2_bin255    |
       g_f3_bin0   g_f3_bin1   ...   g_f3_bin255    |
       h_f3_bin0   h_f3_bin1   ...   h_f3_bin255    |
       c_f3_bin0   c_f3_bin1   ...   c_f3_bin255   /
       --------------------------------------------
    */
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    // if there is only one workgroup processing this feature4, don't even need to write
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * 4 * 2 * NUM_BINS;
    // write gradients and hessians
    __global acc_type * restrict ptr_f = output;
    for (ushort j = 0; j < 4; ++j) {
        for (ushort i = ltid; i < 2 * NUM_BINS; i += lsize) {
            // even threads read gradients, odd threads read hessians
            // FIXME: 2-way bank conflict
            acc_type value = gh_hist[i * 4 + j];
            ptr_f[(i & 1) * NUM_BINS + (i >> 1)] = value;
        }
        ptr_f += 2 * NUM_BINS;
    }
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS);;
    // backup the old value
    uint old_val = *counter_val;
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d: %g %g %g %g %g %g %g %g\n", group_id, gh_hist[0], gh_hist[1], gh_hist[2], gh_hist[3], gh_hist[4], gh_hist[5], gh_hist[6], gh_hist[7]);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        uint old_val; // dummy
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * 4 * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * 4 * 2 * NUM_BINS;
        within_kernel_reduction256x4(feature_mask, feature4_subhists, skip_id, old_val, 1 << POWER_FEATURE_WORKGROUPS,
                                     hist_buf, (__local acc_type *)shared_array);
        // if (ltid == 0)
        //    printf("workgroup %d reduction done, %g %g %g %g %g %g %g %g\n", group_id, hist_buf[0], hist_buf[3*NUM_BINS], hist_buf[2*3*NUM_BINS], hist_buf[3*3*NUM_BINS], hist_buf[1], hist_buf[3*NUM_BINS+1], hist_buf[2*3*NUM_BINS+1], hist_buf[3*3*NUM_BINS+1]);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/ocl/histogram64.cl <==
/*!
 * Copyright (c) 2017-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2017-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 *
 * \brief This file can either be read and passed to an OpenCL compiler directly,
 *        or included in a C++11 source file as a string literal.
 */
#ifndef __OPENCL_VERSION__
// If we are including this file in C++,
// the entire source file following (except the last #endif) will become
// a raw string literal. The extra ")" is just for matching parentheses
// to make the editor happy. The extra ")" and extra endif will be skipped.
// DO NOT add anything between here and the next #ifdef, otherwise you need
// to modify the skip count at the end of this file.
R""()
#endif

#ifndef _HISTOGRAM_64_KERNEL_
#define _HISTOGRAM_64_KERNEL_

#pragma OPENCL EXTENSION cl_khr_local_int32_base_atomics : enable
#pragma OPENCL EXTENSION cl_khr_global_int32_base_atomics : enable

// Configurable options:
// NUM_BANKS should be a power of 2
#ifndef NUM_BANKS
#define NUM_BANKS 4
#endif
// how many bits in thread ID represent the bank = log2(NUM_BANKS)
#ifndef BANK_BITS
#define BANK_BITS 2
#endif
// use double precision or not
#ifndef USE_DP_FLOAT
#define USE_DP_FLOAT 0
#endif
// ignore hessian, and use the local memory for hessian as an additional bank for gradient
#ifndef CONST_HESSIAN
#define CONST_HESSIAN 0
#endif


#define LOCAL_SIZE_0 256
#define NUM_BINS 64
// if USE_DP_FLOAT is set to 1, we will use double precision for the accumulator
#if USE_DP_FLOAT == 1
#pragma OPENCL EXTENSION cl_khr_fp64 : enable
#pragma OPENCL EXTENSION cl_khr_int64_base_atomics : enable
typedef double acc_type;
typedef ulong acc_int_type;
#define as_acc_type as_double
#define as_acc_int_type as_ulong
#else
typedef float acc_type;
typedef uint acc_int_type;
#define as_acc_type as_float
#define as_acc_int_type as_uint
#endif
// mask for getting the bank ID
#define BANK_MASK (NUM_BANKS - 1)
// 4 features, each has a gradient and a hessian
#define HG_BIN_MULT (NUM_BANKS * 4 * 2)
// 4 features, each has a counter
#define CNT_BIN_MULT (NUM_BANKS * 4)
// local memory size in bytes
#define LOCAL_MEM_SIZE (4 * (sizeof(uint) + 2 * sizeof(acc_type)) * NUM_BINS * NUM_BANKS)

// unroll the atomic operation for a few times. Takes more code space,
// but compiler can generate better code for faster atomics.
#define UNROLL_ATOMIC 1

// Options passed by compiler at run time:
// IGNORE_INDICES will be set when the kernel does not
// #define IGNORE_INDICES
// #define POWER_FEATURE_WORKGROUPS 10

// use all features and do not use feature mask
#ifndef ENABLE_ALL_FEATURES
#define ENABLE_ALL_FEATURES 1
#endif

// detect Nvidia platforms
#ifdef cl_nv_pragma_unroll
#define NVIDIA 1
#endif

// use binary patching for AMD GCN 1.2 or newer
#ifndef AMD_USE_DS_ADD_F32
#define AMD_USE_DS_ADD_F32 0
#endif

typedef uint data_size_t;
typedef float score_t;

#define ATOMIC_FADD_SUB1 { \
    expected.f_val = current.f_val; \
    next.f_val = expected.f_val + val; \
    current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val); \
    if (current.u_val == expected.u_val) \
        goto end; \
    }
#define ATOMIC_FADD_SUB2  ATOMIC_FADD_SUB1 \
                          ATOMIC_FADD_SUB1
#define ATOMIC_FADD_SUB4  ATOMIC_FADD_SUB2 \
                          ATOMIC_FADD_SUB2
#define ATOMIC_FADD_SUB8  ATOMIC_FADD_SUB4 \
                          ATOMIC_FADD_SUB4
#define ATOMIC_FADD_SUB16 ATOMIC_FADD_SUB8 \
                          ATOMIC_FADD_SUB8
#define ATOMIC_FADD_SUB32 ATOMIC_FADD_SUB16\
                          ATOMIC_FADD_SUB16
#define ATOMIC_FADD_SUB64 ATOMIC_FADD_SUB32\
                          ATOMIC_FADD_SUB32


// atomic add for float number in local memory
inline void atomic_local_add_f(__local acc_type *addr, const float val)
{
    union{
        acc_int_type u_val;
        acc_type f_val;
    } next, expected, current;
#if (NVIDIA == 1 && USE_DP_FLOAT == 0)
    float res = 0;
    asm volatile ("atom.shared.add.f32 %0, [%1], %2;" : "=f"(res) : "l"(addr), "f"(val));
#elif (AMD_USE_DS_ADD_F32 == 1 && USE_DP_FLAT == 0)
    // this instruction (DS_AND_U32) will be patched into a DS_ADD_F32
    // we need to hack here because DS_ADD_F32 is not exposed via OpenCL
    atom_and((__local acc_int_type *)addr, as_acc_int_type(val));
#else
    current.f_val = *addr;
    #if UNROLL_ATOMIC == 1
    // provide a fast path
    // then do the complete loop
    // this should work on all devices
    ATOMIC_FADD_SUB8
    ATOMIC_FADD_SUB4
    ATOMIC_FADD_SUB2
    #endif
    do {
        expected.f_val = current.f_val;
        next.f_val = expected.f_val + val;
        current.u_val = atom_cmpxchg((volatile __local acc_int_type *)addr, expected.u_val, next.u_val);
    } while (current.u_val != expected.u_val);
    end:
        ;
#endif
}


/* Makes MSVC happy with long string literal
)""
R""()
*/
// this function will be called by histogram64
// we have one sub-histogram of one feature in registers, and need to read others
void within_kernel_reduction64x4(uchar4 feature_mask,
                           __global const acc_type* restrict feature4_sub_hist,
                           const uint skip_id,
                           acc_type g_val, acc_type h_val,
                           const ushort num_sub_hist,
                           __global acc_type* restrict output_buf,
                           __local acc_type * restrict local_hist) {
    const ushort ltid = get_local_id(0); // range 0 - 255
    const ushort lsize = LOCAL_SIZE_0;
    ushort feature_id = ltid & 3; // range 0 - 4
    const ushort bin_id = ltid >> 2; // range 0 - 63W
    ushort i;
    #if POWER_FEATURE_WORKGROUPS != 0
    // if there is only 1 work group, no need to do the reduction
    // add all sub-histograms for 4 features
    __global const acc_type* restrict p = feature4_sub_hist + ltid;
    for (i = 0; i < skip_id; ++i) {
            g_val += *p;            p += NUM_BINS * 4; // 256 threads working on 4 features' 64 bins
            h_val += *p;            p += NUM_BINS * 4;
    }
    // skip the counters we already have
    p += 2 * 4 * NUM_BINS;
    for (i = i + 1; i < num_sub_hist; ++i) {
            g_val += *p;            p += NUM_BINS * 4;
            h_val += *p;            p += NUM_BINS * 4;
    }
    #endif
    // printf("thread %d: g_val=%f, h_val=%f cnt=%d", ltid, g_val, h_val, cnt_val);
    // now overwrite the local_hist for final reduction and output
    // reverse the f3...f0 order to match the real order
    feature_id = 3 - feature_id;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + 0] = g_val;
    local_hist[feature_id * 2 * NUM_BINS + bin_id * 2 + 1] = h_val;
    barrier(CLK_LOCAL_MEM_FENCE);
    i = ltid;
    if (feature_mask.s0 && i < 1 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s1 && i < 2 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s2 && i < 3 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
    i += 1 * 2 * NUM_BINS;
    if (feature_mask.s3 && i < 4 * 2 * NUM_BINS) {
        output_buf[i] = local_hist[i];
    }
}

/* Makes MSVC happy with long string literal
)""
R""()
*/
__attribute__((reqd_work_group_size(LOCAL_SIZE_0, 1, 1)))
#if USE_CONSTANT_BUF == 1
__kernel void histogram64(__global const uchar4* restrict feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __constant const data_size_t* restrict data_indices __attribute__((max_constant_size(65536))),
                      const data_size_t num_data,
                      __constant const score_t* restrict ordered_gradients __attribute__((max_constant_size(65536))),
#if CONST_HESSIAN == 0
                      __constant const score_t* restrict ordered_hessians __attribute__((max_constant_size(65536))),
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#else
__kernel void histogram64(__global const uchar4* feature_data_base,
                      __constant const uchar4* restrict feature_masks __attribute__((max_constant_size(65536))),
                      const data_size_t feature_size,
                      __global const data_size_t* data_indices,
                      const data_size_t num_data,
                      __global const score_t*  ordered_gradients,
#if CONST_HESSIAN == 0
                      __global const score_t*  ordered_hessians,
#else
                      const score_t const_hessian,
#endif
                      __global char* restrict output_buf,
                      __global volatile int * sync_counters,
                      __global acc_type* restrict hist_buf_base) {
#endif
    // allocate the local memory array aligned with float2, to guarantee correct alignment on NVIDIA platforms
    // otherwise a "Misaligned Address" exception may occur
    __local float2 shared_array[LOCAL_MEM_SIZE/sizeof(float2)];
    const uint gtid = get_global_id(0);
    const uint gsize = get_global_size(0);
    const ushort ltid = get_local_id(0);
    const ushort lsize = LOCAL_SIZE_0; // get_local_size(0);
    const ushort group_id = get_group_id(0);

    // local memory per workgroup is 12 KB
    // clear local memory
    __local uint * ptr = (__local uint *) shared_array;
    for (int i = ltid; i < LOCAL_MEM_SIZE/sizeof(uint); i += lsize) {
        ptr[i] = 0;
    }
    barrier(CLK_LOCAL_MEM_FENCE);
    // gradient/hessian histograms
    // assume this starts at 32 * 4 = 128-byte boundary
    // each bank: 2 * 4 * 64 * size_of(float) = 2 KB
    // there are 4 banks (sub-histograms) used by 256 threads total 8 KB
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0
       bk0_g_f0_bin1   bk0_g_f1_bin1   bk0_g_f2_bin1   bk0_g_f3_bin1   bk0_h_f0_bin1   bk0_h_f1_bin1   bk0_h_f2_bin1   bk0_h_f3_bin1
       bk1_g_f0_bin1   bk1_g_f1_bin1   bk1_g_f2_bin1   bk1_g_f3_bin1   bk1_h_f0_bin1   bk1_h_f1_bin1   bk1_h_f2_bin1   bk1_h_f3_bin1
       bk2_g_f0_bin1   bk2_g_f1_bin1   bk2_g_f2_bin1   bk2_g_f3_bin1   bk2_h_f0_bin1   bk2_h_f1_bin1   bk2_h_f2_bin1   bk2_h_f3_bin1
       bk3_g_f0_bin1   bk3_g_f1_bin1   bk3_g_f2_bin1   bk3_g_f3_bin1   bk3_h_f0_bin1   bk3_h_f1_bin1   bk3_h_f2_bin1   bk3_h_f3_bin1
       ...
       bk0_g_f0_bin64 bk0_g_f1_bin64 bk0_g_f2_bin64 bk0_g_f3_bin64 bk0_h_f0_bin64 bk0_h_f1_bin64 bk0_h_f2_bin64 bk0_h_f3_bin64
       bk1_g_f0_bin64 bk1_g_f1_bin64 bk1_g_f2_bin64 bk1_g_f3_bin64 bk1_h_f0_bin64 bk1_h_f1_bin64 bk1_h_f2_bin64 bk1_h_f3_bin64
       bk2_g_f0_bin64 bk2_g_f1_bin64 bk2_g_f2_bin64 bk2_g_f3_bin64 bk2_h_f0_bin64 bk2_h_f1_bin64 bk2_h_f2_bin64 bk2_h_f3_bin64
       bk3_g_f0_bin64 bk3_g_f1_bin64 bk3_g_f2_bin64 bk3_g_f3_bin64 bk3_h_f0_bin64 bk3_h_f1_bin64 bk3_h_f2_bin64 bk3_h_f3_bin64
       -----------------------------------------------------------------------------------------------
    */
    // with this organization, the LDS/shared memory bank is independent of the bin value
    // all threads within a quarter-wavefront (half-warp) will not have any bank conflict

    __local acc_type * gh_hist = (__local acc_type *)shared_array;
    // counter histogram
    // each bank: 4 * 64 * size_of(uint) = 1 KB
    // there are 4 banks used by 256 threads total 4 KB
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0
       bk0_c_f0_bin1   bk0_c_f1_bin1   bk0_c_f2_bin1   bk0_c_f3_bin1
       bk1_c_f0_bin1   bk1_c_f1_bin1   bk1_c_f2_bin1   bk1_c_f3_bin1
       bk2_c_f0_bin1   bk2_c_f1_bin1   bk2_c_f2_bin1   bk2_c_f3_bin1
       bk3_c_f0_bin1   bk3_c_f1_bin1   bk3_c_f2_bin1   bk3_c_f3_bin1
       ...
       bk0_c_f0_bin64 bk0_c_f1_bin64 bk0_c_f2_bin64 bk0_c_f3_bin64
       bk1_c_f0_bin64 bk1_c_f1_bin64 bk1_c_f2_bin64 bk1_c_f3_bin64
       bk2_c_f0_bin64 bk2_c_f1_bin64 bk2_c_f2_bin64 bk2_c_f3_bin64
       bk3_c_f0_bin64 bk3_c_f1_bin64 bk3_c_f2_bin64 bk3_c_f3_bin64
       -----------------------------------------------
    */
    #if CONST_HESSIAN == 1
    __local uint * cnt_hist = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS * NUM_BANKS);
    #endif

    // thread 0, 1, 2, 3 compute histograms for gradients first
    // thread 4, 5, 6, 7 compute histograms for Hessians  first
    // etc.
    uchar is_hessian_first = (ltid >> 2) & 1;
    // thread 0-7 write result to bank0, 8-15 to bank1, 16-23 to bank2, 24-31 to bank3
    ushort bank = (ltid >> 3) & BANK_MASK;

    ushort group_feature = group_id >> POWER_FEATURE_WORKGROUPS;
    // each 2^POWER_FEATURE_WORKGROUPS workgroups process on one feature (compile-time constant)
    // feature_size is the number of examples per feature
    __global const uchar4* feature_data = feature_data_base + group_feature * feature_size;
    // size of threads that process this feature4
    const uint subglobal_size = lsize * (1 << POWER_FEATURE_WORKGROUPS);
    // equivalent thread ID in this subgroup for this feature4
    const uint subglobal_tid  = gtid - group_feature * subglobal_size;
    // extract feature mask, when a byte is set to 0, that feature is disabled
    #if ENABLE_ALL_FEATURES == 1
    // hopefully the compiler will propagate the constants and eliminate all branches
    uchar4 feature_mask = (uchar4)(0xff, 0xff, 0xff, 0xff);
    #else
    uchar4 feature_mask = feature_masks[group_feature];
    #endif
    // exit if all features are masked
    if (!as_uint(feature_mask)) {
        return;
    }

    // STAGE 1: read feature data, and gradient and hessian
    // first half of the threads read feature data from global memory
    // 4 features stored in a tuple MSB...(0, 1, 2, 3)...LSB
    // We will prefetch data into the "next" variable at the beginning of each iteration
    uchar4 feature4;
    uchar4 feature4_next;
    uchar4 feature4_prev;
    // offset used to rotate feature4 vector
    ushort offset = (ltid & 0x3);
    // store gradient and hessian
    float stat1, stat2;
    float stat1_next, stat2_next;
    ushort bin, addr, addr2;
    data_size_t ind;
    data_size_t ind_next;
    stat1 = ordered_gradients[subglobal_tid];
    #if CONST_HESSIAN == 0
    stat2 = ordered_hessians[subglobal_tid];
    #endif
    #ifdef IGNORE_INDICES
    ind = subglobal_tid;
    #else
    ind = data_indices[subglobal_tid];
    #endif
    feature4 = feature_data[ind];
    feature4 = as_uchar4(as_uint(feature4) & 0x3f3f3f3f);
    feature4_prev = feature4;
    feature4_prev = as_uchar4(rotate(as_uint(feature4_prev), (uint)offset*8));
    #if ENABLE_ALL_FEATURES == 0
    // rotate feature_mask to match the feature order of each thread
    feature_mask = as_uchar4(rotate(as_uint(feature_mask), (uint)offset*8));
    #endif
    acc_type s3_stat1 = 0.0f, s3_stat2 = 0.0f;
    acc_type s2_stat1 = 0.0f, s2_stat2 = 0.0f;
    acc_type s1_stat1 = 0.0f, s1_stat2 = 0.0f;
    acc_type s0_stat1 = 0.0f, s0_stat2 = 0.0f;

/* Makes MSVC happy with long string literal
)""
R""()
*/
    // there are 2^POWER_FEATURE_WORKGROUPS workgroups processing each feature4
    for (uint i = subglobal_tid; i < num_data; i += subglobal_size) {
        // prefetch the next iteration variables
        // we don't need boundary check because we have made the buffer larger
        stat1_next = ordered_gradients[i + subglobal_size];
        #if CONST_HESSIAN == 0
        stat2_next = ordered_hessians[i + subglobal_size];
        #endif
        #ifdef IGNORE_INDICES
        // we need to check to bounds here
        ind_next = i + subglobal_size < num_data ? i + subglobal_size : i;
        // start load next feature as early as possible
        feature4_next = feature_data[ind_next];
        #else
        ind_next = data_indices[i + subglobal_size];
        #endif
        #if CONST_HESSIAN == 0
        // swap gradient and hessian for threads 4, 5, 6, 7
        float tmp = stat1;
        stat1 = is_hessian_first ? stat2 : stat1;
        stat2 = is_hessian_first ? tmp   : stat2;
        // stat1 = select(stat1, stat2, is_hessian_first);
        // stat2 = select(stat2, tmp, is_hessian_first);
        #endif

        // STAGE 2: accumulate gradient and hessian
        offset = (ltid & 0x3);
        feature4 = as_uchar4(rotate(as_uint(feature4), (uint)offset*8));
        bin = feature4.s3;
        if ((bin != feature4_prev.s3) && feature_mask.s3) {
            // printf("%3d (%4d): writing s3 %d %d offset %d", ltid, i, bin, feature4_prev.s3, offset);
            bin = feature4_prev.s3;
            feature4_prev.s3 = feature4.s3;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s3_stat1);
            // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 0, 1, 2, 3's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s3_stat2);
            #endif
            s3_stat1 = stat1;
            s3_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s3 %d", ltid, i, bin);
            s3_stat1 += stat1;
            s3_stat2 += stat2;
        }

        bin = feature4.s2;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s2) && feature_mask.s2) {
            // printf("%3d (%4d): writing s2 %d %d feature %d", ltid, i, bin, feature4_prev.s2, offset);
            bin = feature4_prev.s2;
            feature4_prev.s2 = feature4.s2;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s2_stat1);
            // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 1, 2, 3, 0's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s2_stat2);
            #endif
            s2_stat1 = stat1;
            s2_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s2 %d", ltid, i, bin);
            s2_stat1 += stat1;
            s2_stat2 += stat2;
        }


        // prefetch the next iteration variables
        // we don't need boundary check because if it is out of boundary, ind_next = 0
        #ifndef IGNORE_INDICES
        feature4_next = feature_data[ind_next];
        #endif

        bin = feature4.s1 & 0x3f;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s1) && feature_mask.s1) {
            // printf("%3d (%4d): writing s1 %d %d feature %d", ltid, i, bin, feature4_prev.s1, offset);
            bin = feature4_prev.s1;
            feature4_prev.s1 = feature4.s1;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s1_stat1);
            // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 2, 3, 0, 1's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s1_stat2);
            #endif
            s1_stat1 = stat1;
            s1_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s1 %d", ltid, i, bin);
            s1_stat1 += stat1;
            s1_stat2 += stat2;
        }

        bin = feature4.s0;
        offset = (offset + 1) & 0x3;
        if ((bin != feature4_prev.s0) && feature_mask.s0) {
            // printf("%3d (%4d): writing s0 %d %d feature %d", ltid, i, bin, feature4_prev.s0, offset);
            bin = feature4_prev.s0;
            feature4_prev.s0 = feature4.s0;
            addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
            addr2 = addr + 4 - 8 * is_hessian_first;
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's gradients for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's Hessians  for example 4, 5, 6, 7
            atomic_local_add_f(gh_hist + addr, s0_stat1);
            // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's Hessians  for example 0, 1, 2, 3
            // thread 4, 5, 6, 7 now process feature 3, 0, 1, 2's gradients for example 4, 5, 6, 7
            #if CONST_HESSIAN == 0
            atomic_local_add_f(gh_hist + addr2, s0_stat2);
            #endif
            s0_stat1 = stat1;
            s0_stat2 = stat2;
        }
        else {
            // printf("%3d (%4d): acc s0 %d", ltid, i, bin);
            s0_stat1 += stat1;
            s0_stat2 += stat2;
        }
        #if CONST_HESSIAN == 1
        // STAGE 3: accumulate counter
        // there are 4 counters for 4 features
        // thread 0, 1, 2, 3 now process feature 0, 1, 2, 3's counts for example 0, 1, 2, 3
        offset = (ltid & 0x3);
        if (feature_mask.s3) {
            bin = feature4.s3;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 1, 2, 3, 0's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s2) {
            bin = feature4.s2;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 2, 3, 0, 1's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s1) {
            bin = feature4.s1;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        // thread 0, 1, 2, 3 now process feature 3, 0, 1, 2's counts for example 0, 1, 2, 3
        offset = (offset + 1) & 0x3;
        if (feature_mask.s0) {
            bin = feature4.s0;
            addr = bin * CNT_BIN_MULT + bank * 4 + offset;
            atom_inc(cnt_hist + addr);
        }
        #endif
        stat1 = stat1_next;
        stat2 = stat2_next;
        feature4 = feature4_next;
        feature4 = as_uchar4(as_uint(feature4) & 0x3f3f3f3f);
    }

    bin = feature4_prev.s3;
    offset = (ltid & 0x3);
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s3_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s3_stat2);
    #endif

    bin = feature4_prev.s2;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s2_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s2_stat2);
    #endif

    bin = feature4_prev.s1;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s1_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s1_stat2);
    #endif

    bin = feature4_prev.s0;
    offset = (offset + 1) & 0x3;
    addr = bin * HG_BIN_MULT + bank * 8 + is_hessian_first * 4 + offset;
    addr2 = addr + 4 - 8 * is_hessian_first;
    atomic_local_add_f(gh_hist + addr, s0_stat1);
    #if CONST_HESSIAN == 0
    atomic_local_add_f(gh_hist + addr2, s0_stat2);
    #endif
    barrier(CLK_LOCAL_MEM_FENCE);

/* Makes MSVC happy with long string literal
)""
R""()
*/
    #if ENABLE_ALL_FEATURES == 0
    // restore feature_mask
    feature_mask = feature_masks[group_feature];
    #endif

    // now reduce the 4 banks of subhistograms into 1
    /* memory layout of gh_hist:
       -----------------------------------------------------------------------------------------------
       bk0_g_f0_bin0   bk0_g_f1_bin0   bk0_g_f2_bin0   bk0_g_f3_bin0   bk0_h_f0_bin0   bk0_h_f1_bin0   bk0_h_f2_bin0   bk0_h_f3_bin0
       bk1_g_f0_bin0   bk1_g_f1_bin0   bk1_g_f2_bin0   bk1_g_f3_bin0   bk1_h_f0_bin0   bk1_h_f1_bin0   bk1_h_f2_bin0   bk1_h_f3_bin0
       bk2_g_f0_bin0   bk2_g_f1_bin0   bk2_g_f2_bin0   bk2_g_f3_bin0   bk2_h_f0_bin0   bk2_h_f1_bin0   bk2_h_f2_bin0   bk2_h_f3_bin0
       bk3_g_f0_bin0   bk3_g_f1_bin0   bk3_g_f2_bin0   bk3_g_f3_bin0   bk3_h_f0_bin0   bk3_h_f1_bin0   bk3_h_f2_bin0   bk3_h_f3_bin0
       bk0_g_f0_bin1   bk0_g_f1_bin1   bk0_g_f2_bin1   bk0_g_f3_bin1   bk0_h_f0_bin1   bk0_h_f1_bin1   bk0_h_f2_bin1   bk0_h_f3_bin1
       bk1_g_f0_bin1   bk1_g_f1_bin1   bk1_g_f2_bin1   bk1_g_f3_bin1   bk1_h_f0_bin1   bk1_h_f1_bin1   bk1_h_f2_bin1   bk1_h_f3_bin1
       bk2_g_f0_bin1   bk2_g_f1_bin1   bk2_g_f2_bin1   bk2_g_f3_bin1   bk2_h_f0_bin1   bk2_h_f1_bin1   bk2_h_f2_bin1   bk2_h_f3_bin1
       bk3_g_f0_bin1   bk3_g_f1_bin1   bk3_g_f2_bin1   bk3_g_f3_bin1   bk3_h_f0_bin1   bk3_h_f1_bin1   bk3_h_f2_bin1   bk3_h_f3_bin1
       ...
       bk0_g_f0_bin64 bk0_g_f1_bin64 bk0_g_f2_bin64 bk0_g_f3_bin64 bk0_h_f0_bin64 bk0_h_f1_bin64 bk0_h_f2_bin64 bk0_h_f3_bin64
       bk1_g_f0_bin64 bk1_g_f1_bin64 bk1_g_f2_bin64 bk1_g_f3_bin64 bk1_h_f0_bin64 bk1_h_f1_bin64 bk1_h_f2_bin64 bk1_h_f3_bin64
       bk2_g_f0_bin64 bk2_g_f1_bin64 bk2_g_f2_bin64 bk2_g_f3_bin64 bk2_h_f0_bin64 bk2_h_f1_bin64 bk2_h_f2_bin64 bk2_h_f3_bin64
       bk3_g_f0_bin64 bk3_g_f1_bin64 bk3_g_f2_bin64 bk3_g_f3_bin64 bk3_h_f0_bin64 bk3_h_f1_bin64 bk3_h_f2_bin64 bk3_h_f3_bin64
       -----------------------------------------------------------------------------------------------
    */
    /* memory layout in cnt_hist:
       -----------------------------------------------
       bk0_c_f0_bin0   bk0_c_f1_bin0   bk0_c_f2_bin0   bk0_c_f3_bin0
       bk1_c_f0_bin0   bk1_c_f1_bin0   bk1_c_f2_bin0   bk1_c_f3_bin0
       bk2_c_f0_bin0   bk2_c_f1_bin0   bk2_c_f2_bin0   bk2_c_f3_bin0
       bk3_c_f0_bin0   bk3_c_f1_bin0   bk3_c_f2_bin0   bk3_c_f3_bin0
       bk0_c_f0_bin1   bk0_c_f1_bin1   bk0_c_f2_bin1   bk0_c_f3_bin1
       bk1_c_f0_bin1   bk1_c_f1_bin1   bk1_c_f2_bin1   bk1_c_f3_bin1
       bk2_c_f0_bin1   bk2_c_f1_bin1   bk2_c_f2_bin1   bk2_c_f3_bin1
       bk3_c_f0_bin1   bk3_c_f1_bin1   bk3_c_f2_bin1   bk3_c_f3_bin1
       ...
       bk0_c_f0_bin64 bk0_c_f1_bin64 bk0_c_f2_bin64 bk0_c_f3_bin64
       bk1_c_f0_bin64 bk1_c_f1_bin64 bk1_c_f2_bin64 bk1_c_f3_bin64
       bk2_c_f0_bin64 bk2_c_f1_bin64 bk2_c_f2_bin64 bk2_c_f3_bin64
       bk3_c_f0_bin64 bk3_c_f1_bin64 bk3_c_f2_bin64 bk3_c_f3_bin64
       -----------------------------------------------
    */
    acc_type g_val = 0.0f;
    acc_type h_val = 0.0f;
    uint cnt_val = 0;
    // 256 threads, working on 4 features and 64 bins,
    // so each thread has an independent feature/bin to work on.
    const ushort feature_id = ltid & 3; // range 0 - 4
    const ushort bin_id = ltid >> 2; // range 0 - 63
    offset = (ltid >> 2) & BANK_MASK; // helps avoid LDS bank conflicts
    for (int i = 0; i < NUM_BANKS; ++i) {
        ushort bank_id = (i + offset) & BANK_MASK;
        g_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 8 + feature_id];
        h_val += gh_hist[bin_id * HG_BIN_MULT + bank_id * 8 + feature_id + 4];
        #if CONST_HESSIAN == 1
        cnt_val += cnt_hist[bin_id * CNT_BIN_MULT + bank_id * 4 + feature_id];
        #endif
    }
    // now thread 0 - 3 holds feature 0, 1, 2, 3's gradient, hessian and count bin 0
    // now thread 4 - 7 holds feature 0, 1, 2, 3's gradient, hessian and count bin 1
    // etc,

    #if CONST_HESSIAN == 1
    g_val += h_val;
    h_val = cnt_val * const_hessian;
    #endif
    // write to output
    // write gradients and Hessians histogram for all 4 features
    // output data in linear order for further reduction
    // output size = 4 (features) * 3 (counters) * 64 (bins) * sizeof(float)
    /* memory layout of output:
       g_f0_bin0   g_f1_bin0   g_f2_bin0   g_f3_bin0
       g_f0_bin1   g_f1_bin1   g_f2_bin1   g_f3_bin1
       ...
       g_f0_bin63  g_f1_bin63  g_f2_bin63  g_f3_bin63
       h_f0_bin0   h_f1_bin0   h_f2_bin0   h_f3_bin0
       h_f0_bin1   h_f1_bin1   h_f2_bin1   h_f3_bin1
       ...
       h_f0_bin63  h_f1_bin63  h_f2_bin63  h_f3_bin63
       c_f0_bin0   c_f1_bin0   c_f2_bin0   c_f3_bin0
       c_f0_bin1   c_f1_bin1   c_f2_bin1   c_f3_bin1
       ...
       c_f0_bin63  c_f1_bin63  c_f2_bin63  c_f3_bin63
    */
    // if there is only one workgroup processing this feature4, don't even need to write
    uint feature4_id = (group_id >> POWER_FEATURE_WORKGROUPS);
    #if POWER_FEATURE_WORKGROUPS != 0
    __global acc_type * restrict output = (__global acc_type * restrict)output_buf + group_id * 4 * 2 * NUM_BINS;
    // if g_val and h_val are double, they are converted to float here
    // write gradients for 4 features
    output[0 * 4 * NUM_BINS + ltid] = g_val;
    // write Hessians for 4 features
    output[1 * 4 * NUM_BINS + ltid] = h_val;
    barrier(CLK_LOCAL_MEM_FENCE | CLK_GLOBAL_MEM_FENCE);
    mem_fence(CLK_GLOBAL_MEM_FENCE);
    // To avoid the cost of an extra reducing kernel, we have to deal with some
    // gray area in OpenCL. We want the last work group that process this feature to
    // make the final reduction, and other threads will just quit.
    // This requires that the results written by other workgroups available to the
    // last workgroup (memory consistency)
    #if NVIDIA == 1
    // this is equivalent to CUDA __threadfence();
    // ensure the writes above goes to main memory and other workgroups can see it
    asm volatile("{\n\tmembar.gl;\n\t}\n\t" :::"memory");
    #else
    // FIXME: how to do the above on AMD GPUs??
    // GCN ISA says that the all writes will bypass L1 cache (write through),
    // however when the last thread is reading sub-histogram data we have to
    // make sure that no part of data is modified in local L1 cache of other workgroups.
    // Otherwise reading can be a problem (atomic operations to get consistency).
    // But in our case, the sub-histogram of this workgroup cannot be in the cache
    // of another workgroup, so the following trick will work just fine.
    #endif
    // Now, we want one workgroup to do the final reduction.
    // Other workgroups processing the same feature quit.
    // The is done by using an global atomic counter.
    // On AMD GPUs ideally this should be done in GDS,
    // but currently there is no easy way to access it via OpenCL.
    __local uint * counter_val = (__local uint *)(gh_hist + 2 * 4 * NUM_BINS * NUM_BANKS);;
    if (ltid == 0) {
        // all workgroups processing the same feature add this counter
        *counter_val = atom_inc(sync_counters + feature4_id);
    }
    // make sure everyone in this workgroup is here
    barrier(CLK_LOCAL_MEM_FENCE);
    // everyone in this workgroup: if we are the last workgroup, then do reduction!
    if (*counter_val == (1 << POWER_FEATURE_WORKGROUPS) - 1) {
        if (ltid == 0) {
            // printf("workgroup %d start reduction!\n", group_id);
            // printf("feature_data[0] = %d %d %d %d", feature_data[0].s0, feature_data[0].s1, feature_data[0].s2, feature_data[0].s3);
            // clear the sync counter for using it next time
            sync_counters[feature4_id] = 0;
        }
    #else
    // only 1 work group, no need to increase counter
    // the reduction will become a simple copy
    if (1) {
        barrier(CLK_LOCAL_MEM_FENCE);
    #endif
        // locate our feature4's block in output memory
        uint output_offset = (feature4_id << POWER_FEATURE_WORKGROUPS);
        __global acc_type const * restrict feature4_subhists =
                 (__global acc_type *)output_buf + output_offset * 4 * 2 * NUM_BINS;
        // skip reading the data already in local memory
        uint skip_id = group_id ^ output_offset;
        // locate output histogram location for this feature4
        __global acc_type* restrict hist_buf = hist_buf_base + feature4_id * 4 * 2 * NUM_BINS;
        within_kernel_reduction64x4(feature_mask, feature4_subhists, skip_id, g_val, h_val,
                                    1 << POWER_FEATURE_WORKGROUPS, hist_buf, (__local acc_type *)shared_array);
    }
}

// The following line ends the string literal, adds an extra #endif at the end
// )"" "\n#endif"
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/parallel_tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_

#include <LightGBM/network.h>
#include <LightGBM/utils/array_args.h>

#include <cstring>
#include <memory>
#include <vector>

#include "gpu_tree_learner.h"
#include "serial_tree_learner.h"

namespace LightGBM {

/*!
* \brief Feature parallel learning algorithm.
*        Different machine will find best split on different features, then sync global best split
*        It is recommended used when #data is small or #feature is large
*/
template <typename TREELEARNER_T>
class FeatureParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit FeatureParallelTreeLearner(const Config* config);
  ~FeatureParallelTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;

 protected:
  void BeforeTrain() override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;

 private:
  /*! \brief rank of local machine */
  int rank_;
  /*! \brief Number of machines of this parallel task */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char> output_buffer_;
};

/*!
* \brief Data parallel learning algorithm.
*        Workers use local data to construct histograms locally, then sync up global histograms.
*        It is recommended used when #data is large or #feature is small
*/
template <typename TREELEARNER_T>
class DataParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit DataParallelTreeLearner(const Config* config);
  ~DataParallelTreeLearner();
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetConfig(const Config* config) override;

 protected:
  void BeforeTrain() override;
  void FindBestSplits(const Tree* tree) override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;

  inline data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const override {
    if (leaf_idx >= 0) {
      return global_data_count_in_leaf_[leaf_idx];
    } else {
      return 0;
    }
  }

  void PrepareBufferPos(
    const std::vector<std::vector<int>>& feature_distribution,
    std::vector<comm_size_t>* block_start,
    std::vector<comm_size_t>* block_len,
    std::vector<comm_size_t>* buffer_write_start_pos,
    std::vector<comm_size_t>* buffer_read_start_pos,
    comm_size_t* reduce_scatter_size,
    size_t hist_entry_size);

 private:
  /*! \brief Rank of local machine */
  int rank_;
  /*! \brief Number of machines of this parallel task */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char, Common::AlignmentAllocator<char, 32>> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char, Common::AlignmentAllocator<char, 32>> output_buffer_;
  /*! \brief different machines will aggregate histograms for different features,
       use this to mark local aggregate features*/
  std::vector<bool> is_feature_aggregated_;
  /*! \brief Block start index for reduce scatter */
  std::vector<comm_size_t> block_start_;
  /*! \brief Block size for reduce scatter */
  std::vector<comm_size_t> block_len_;
  /*! \brief Block start index for reduce scatter with int16 histograms */
  std::vector<comm_size_t> block_start_int16_;
  /*! \brief Block size for reduce scatter with int16 histograms */
  std::vector<comm_size_t> block_len_int16_;
  /*! \brief Write positions for feature histograms */
  std::vector<comm_size_t> buffer_write_start_pos_;
  /*! \brief Read positions for local feature histograms */
  std::vector<comm_size_t> buffer_read_start_pos_;
  /*! \brief Write positions for feature histograms with int16 histograms*/
  std::vector<comm_size_t> buffer_write_start_pos_int16_;
  /*! \brief Read positions for local feature histograms with int16 histograms */
  std::vector<comm_size_t> buffer_read_start_pos_int16_;
  /*! \brief Size for reduce scatter */
  comm_size_t reduce_scatter_size_;
  /*! \brief Size for reduce scatter with int16 histogram*/
  comm_size_t reduce_scatter_size_int16_;
  /*! \brief Store global number of data in leaves  */
  std::vector<data_size_t> global_data_count_in_leaf_;
};

/*!
* \brief Voting based data parallel learning algorithm.
* Like data parallel, but not aggregate histograms for all features.
* Here using voting to reduce features, and only aggregate histograms for selected features.
* When #data is large and #feature is large, you can use this to have better speed-up
*/
template <typename TREELEARNER_T>
class VotingParallelTreeLearner: public TREELEARNER_T {
 public:
  explicit VotingParallelTreeLearner(const Config* config);
  ~VotingParallelTreeLearner() { }
  void Init(const Dataset* train_data, bool is_constant_hessian) override;
  void ResetConfig(const Config* config) override;

 protected:
  void BeforeTrain() override;
  bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) override;
  void FindBestSplits(const Tree* tree) override;
  void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) override;
  void Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) override;

  inline data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const override {
    if (leaf_idx >= 0) {
      return global_data_count_in_leaf_[leaf_idx];
    } else {
      return 0;
    }
  }
  /*!
  * \brief Perform global voting
  * \param leaf_idx index of leaf
  * \param splits All splits from local voting
  * \param out Result of global voting, only store feature indices
  */
  void GlobalVoting(int leaf_idx, const std::vector<LightSplitInfo>& splits,
    std::vector<int>* out);
  /*!
  * \brief Copy local histogram to buffer
  * \param smaller_top_features Selected features for smaller leaf
  * \param larger_top_features Selected features for larger leaf
  */
  void CopyLocalHistogram(const std::vector<int>& smaller_top_features,
    const std::vector<int>& larger_top_features);

 private:
  /*! \brief Tree config used in local mode */
  Config local_config_;
  /*! \brief Voting size */
  int top_k_;
  /*! \brief Rank of local machine*/
  int rank_;
  /*! \brief Number of machines */
  int num_machines_;
  /*! \brief Buffer for network send */
  std::vector<char> input_buffer_;
  /*! \brief Buffer for network receive */
  std::vector<char> output_buffer_;
  /*! \brief different machines will aggregate histograms for different features,
  use this to mark local aggregate features*/
  std::vector<bool> smaller_is_feature_aggregated_;
  /*! \brief different machines will aggregate histograms for different features,
  use this to mark local aggregate features*/
  std::vector<bool> larger_is_feature_aggregated_;
  /*! \brief Block start index for reduce scatter */
  std::vector<comm_size_t> block_start_;
  /*! \brief Block size for reduce scatter */
  std::vector<comm_size_t> block_len_;
  /*! \brief Read positions for feature histograms at smaller leaf */
  std::vector<comm_size_t> smaller_buffer_read_start_pos_;
  /*! \brief Read positions for feature histograms at larger leaf */
  std::vector<comm_size_t> larger_buffer_read_start_pos_;
  /*! \brief Size for reduce scatter */
  comm_size_t reduce_scatter_size_;
  /*! \brief Store global number of data in leaves  */
  std::vector<data_size_t> global_data_count_in_leaf_;
  /*! \brief Store global split information for smaller leaf  */
  std::unique_ptr<LeafSplits> smaller_leaf_splits_global_;
  /*! \brief Store global split information for larger leaf  */
  std::unique_ptr<LeafSplits> larger_leaf_splits_global_;
  /*! \brief Store global histogram for smaller leaf  */
  std::unique_ptr<FeatureHistogram[]> smaller_leaf_histogram_array_global_;
  /*! \brief Store global histogram for larger leaf  */
  std::unique_ptr<FeatureHistogram[]> larger_leaf_histogram_array_global_;

  std::vector<hist_t> smaller_leaf_histogram_data_;
  std::vector<hist_t> larger_leaf_histogram_data_;
  std::vector<FeatureMetainfo> feature_metas_;
};

// To-do: reduce the communication cost by using bitset to communicate.
inline void SyncUpGlobalBestSplit(char* input_buffer_, char* output_buffer_, SplitInfo* smaller_best_split, SplitInfo* larger_best_split, int max_cat_threshold) {
  // sync global best info
  int size = SplitInfo::Size(max_cat_threshold);
  smaller_best_split->CopyTo(input_buffer_);
  larger_best_split->CopyTo(input_buffer_ + size);
  Network::Allreduce(input_buffer_, size * 2, size, output_buffer_,
                     [] (const char* src, char* dst, int size, comm_size_t len) {
    comm_size_t used_size = 0;
    LightSplitInfo p1, p2;
    while (used_size < len) {
      p1.CopyFrom(src);
      p2.CopyFrom(dst);
      if (p1 > p2) {
        std::memcpy(dst, src, size);
      }
      src += size;
      dst += size;
      used_size += size;
    }
  });
  // copy back
  smaller_best_split->CopyFrom(output_buffer_);
  larger_best_split->CopyFrom(output_buffer_ + size);
}

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_PARALLEL_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/serial_tree_learner.cpp <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include "serial_tree_learner.h"

#include <LightGBM/network.h>
#include <LightGBM/objective_function.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <memory>
#include <queue>
#include <set>
#include <type_traits>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>

#include "adaptive_feature_root_gain.hpp"
#include "cost_effective_gradient_boosting.hpp"

namespace LightGBM {

SerialTreeLearner::SerialTreeLearner(const Config* config)
    : config_(config), col_sampler_(config) {
  gradient_discretizer_ = nullptr;
}

SerialTreeLearner::~SerialTreeLearner() {
}

void SerialTreeLearner::BeginAdaptiveFeatureIteration(
    int num_models) {
  if (!col_sampler_.adaptive_feature_selection_enabled()) {
    return;
  }
  col_sampler_.BeginAdaptiveIteration(num_models);
}

void SerialTreeLearner::EndAdaptiveFeatureIteration() {
  col_sampler_.EndAdaptiveIteration();
}

void SerialTreeLearner::AbortAdaptiveFeatureIteration() noexcept {
  col_sampler_.AbortAdaptiveIteration();
}

void SerialTreeLearner::Init(const Dataset* train_data, bool is_constant_hessian) {
  train_data_ = train_data;
  num_data_ = train_data_->num_data();
  num_features_ = train_data_->num_features();
  int max_cache_size = 0;
  // Get the max size of pool
  if (config_->histogram_pool_size <= 0) {
    max_cache_size = config_->num_leaves;
  } else {
    size_t total_histogram_size = 0;
    for (int i = 0; i < train_data_->num_features(); ++i) {
      total_histogram_size += kHistEntrySize * train_data_->FeatureNumBin(i);
    }
    max_cache_size = static_cast<int>(config_->histogram_pool_size * 1024 * 1024 / total_histogram_size);
  }
  // at least need 2 leaves
  max_cache_size = std::max(2, max_cache_size);
  max_cache_size = std::min(max_cache_size, config_->num_leaves);

  // push split information for all leaves
  best_split_per_leaf_.resize(config_->num_leaves);
  constraints_.reset(LeafConstraintsBase::Create(config_, config_->num_leaves, train_data_->num_features()));

  // initialize splits for leaf
  smaller_leaf_splits_.reset(new LeafSplits(train_data_->num_data(), config_));
  larger_leaf_splits_.reset(new LeafSplits(train_data_->num_data(), config_));

  // initialize data partition
  data_partition_.reset(new DataPartition(num_data_, config_->num_leaves));
  col_sampler_.SetTrainingData(train_data_);
  if (col_sampler_.adaptive_feature_selection_enabled()) {
    adaptive_feature_root_gains_.assign(num_features_, 0.0);
  } else {
    adaptive_feature_root_gains_.clear();
  }
  // initialize ordered gradients and hessians
  ordered_gradients_.resize(num_data_);
  ordered_hessians_.resize(num_data_);

  if (config_->use_quantized_grad) {
    gradient_discretizer_.reset(new GradientDiscretizer(config_->num_grad_quant_bins, config_->num_iterations, config_->seed, is_constant_hessian, config_->stochastic_rounding));
    gradient_discretizer_->Init(num_data_, config_->num_leaves, num_features_, train_data_);
  }

  GetShareStates(train_data_, is_constant_hessian, true);
  histogram_pool_.DynamicChangeSize(train_data_,
  share_state_->num_hist_total_bin(),
  share_state_->feature_hist_offsets(),
  config_, max_cache_size, config_->num_leaves);
  Log::Info("Number of data points in the train set: %d, number of used features: %d", num_data_, num_features_);
  if (CostEfficientGradientBoosting::IsEnable(config_)) {
    cegb_.reset(new CostEfficientGradientBoosting(this));
    cegb_->Init();
  }
}

void SerialTreeLearner::GetShareStates(const Dataset* dataset,
                                       bool is_constant_hessian,
                                       bool is_first_time) {
  if (is_first_time) {
    if (config_->use_quantized_grad) {
      share_state_.reset(dataset->GetShareStates<true, 32>(
        reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), nullptr,
        col_sampler_.is_feature_used_bytree(), is_constant_hessian,
        config_->force_col_wise, config_->force_row_wise, config_->num_grad_quant_bins));
    } else {
      share_state_.reset(dataset->GetShareStates<false, 0>(
          ordered_gradients_.data(), ordered_hessians_.data(),
          col_sampler_.is_feature_used_bytree(), is_constant_hessian,
          config_->force_col_wise, config_->force_row_wise, config_->num_grad_quant_bins));
    }
  } else {
    CHECK_NOTNULL(share_state_);
    // cannot change is_hist_col_wise during training
    if (config_->use_quantized_grad) {
      share_state_.reset(dataset->GetShareStates<true, 32>(
          reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), nullptr,
          col_sampler_.is_feature_used_bytree(), is_constant_hessian,
          share_state_->is_col_wise, !share_state_->is_col_wise, config_->num_grad_quant_bins));
    } else {
      share_state_.reset(dataset->GetShareStates<false, 0>(
          ordered_gradients_.data(), ordered_hessians_.data(), col_sampler_.is_feature_used_bytree(),
          is_constant_hessian, share_state_->is_col_wise,
          !share_state_->is_col_wise, config_->num_grad_quant_bins));
    }
  }
  CHECK_NOTNULL(share_state_);
}

void SerialTreeLearner::ResetTrainingDataInner(const Dataset* train_data,
                                               bool is_constant_hessian,
                                               bool reset_multi_val_bin) {
  train_data_ = train_data;
  num_data_ = train_data_->num_data();
  CHECK_EQ(num_features_, train_data_->num_features());

  // initialize splits for leaf
  smaller_leaf_splits_->ResetNumData(num_data_);
  larger_leaf_splits_->ResetNumData(num_data_);

  // initialize data partition
  data_partition_->ResetNumData(num_data_);
  if (reset_multi_val_bin) {
    col_sampler_.SetTrainingData(train_data_);
    GetShareStates(train_data_, is_constant_hessian, false);
  }

  // initialize ordered gradients and hessians
  ordered_gradients_.resize(num_data_);
  ordered_hessians_.resize(num_data_);
  if (cegb_ != nullptr) {
    cegb_->Init();
  }
}

void SerialTreeLearner::ResetConfig(const Config* config) {
  if (config_->num_leaves != config->num_leaves) {
    config_ = config;
    int max_cache_size = 0;
    // Get the max size of pool
    if (config->histogram_pool_size <= 0) {
      max_cache_size = config_->num_leaves;
    } else {
      size_t total_histogram_size = 0;
      for (int i = 0; i < train_data_->num_features(); ++i) {
        total_histogram_size += kHistEntrySize * train_data_->FeatureNumBin(i);
      }
      max_cache_size = static_cast<int>(config_->histogram_pool_size * 1024 * 1024 / total_histogram_size);
    }
    // at least need 2 leaves
    max_cache_size = std::max(2, max_cache_size);
    max_cache_size = std::min(max_cache_size, config_->num_leaves);
    histogram_pool_.DynamicChangeSize(train_data_,
    share_state_->num_hist_total_bin(),
    share_state_->feature_hist_offsets(),
    config_, max_cache_size, config_->num_leaves);

    // push split information for all leaves
    best_split_per_leaf_.resize(config_->num_leaves);
    data_partition_->ResetLeaves(config_->num_leaves);
  } else {
    config_ = config;
  }
  col_sampler_.SetConfig(config_);
  histogram_pool_.ResetConfig(train_data_, config_);
  if (CostEfficientGradientBoosting::IsEnable(config_)) {
    if (cegb_ == nullptr) {
      cegb_.reset(new CostEfficientGradientBoosting(this));
    }
    cegb_->Init();
  }
  constraints_.reset(LeafConstraintsBase::Create(config_, config_->num_leaves, train_data_->num_features()));
}

Tree* SerialTreeLearner::Train(const score_t* gradients, const score_t *hessians, bool /*is_first_tree*/) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::Train", global_timer);
  gradients_ = gradients;
  hessians_ = hessians;
  int num_threads = OMP_NUM_THREADS();
  if (share_state_->num_threads != num_threads && share_state_->num_threads > 0) {
    Log::Warning(
        "Detected that num_threads changed during training (from %d to %d), "
        "it may cause unexpected errors.",
        share_state_->num_threads, num_threads);
  }
  share_state_->num_threads = num_threads;

  if (config_->use_quantized_grad) {
    gradient_discretizer_->DiscretizeGradients(num_data_, gradients_, hessians_);
  }

  // some initial works before training
  BeforeTrain();

  bool track_branch_features = !(config_->interaction_constraints_vector.empty());
  auto tree = std::unique_ptr<Tree>(new Tree(config_->num_leaves, track_branch_features, false));
  auto tree_ptr = tree.get();
  constraints_->ShareTreePointer(tree_ptr);

  // set the root value by hand, as it is not handled by splits
  tree->SetLeafOutput(0, FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
    smaller_leaf_splits_->sum_gradients(), smaller_leaf_splits_->sum_hessians(),
    config_->lambda_l1, config_->lambda_l2, config_->max_delta_step,
    BasicConstraint(), config_->path_smooth, static_cast<data_size_t>(num_data_), 0));

  // root leaf
  int left_leaf = 0;
  int cur_depth = 1;
  // only root leaf can be splitted on first time
  int right_leaf = -1;

  int init_splits = ForceSplits(tree_ptr, &left_leaf, &right_leaf, &cur_depth);

  for (int split = init_splits; split < config_->num_leaves - 1; ++split) {
    // some initial works before finding best split
    if (BeforeFindBestSplit(tree_ptr, left_leaf, right_leaf)) {
      // find best threshold for every feature
      FindBestSplits(tree_ptr);
    }
    // Get a leaf with max split gain
    int best_leaf = static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(best_split_per_leaf_));
    // Get split information for best leaf
    const SplitInfo& best_leaf_SplitInfo = best_split_per_leaf_[best_leaf];
    // cannot split, quit
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f", best_leaf_SplitInfo.gain);
      break;
    }
    // split tree with best leaf
    Split(tree_ptr, best_leaf, &left_leaf, &right_leaf);
    cur_depth = std::max(cur_depth, tree->leaf_depth(left_leaf));
  }

  if (config_->use_quantized_grad && config_->quant_train_renew_leaf) {
    gradient_discretizer_->RenewIntGradTreeOutput(tree.get(), config_, data_partition_.get(), gradients_, hessians_,
      [this] (int leaf_index) { return GetGlobalDataCountInLeaf(leaf_index); });
  }

  col_sampler_.AccumulateAdaptiveModel(adaptive_feature_root_gains_);
  Log::Debug("Trained a tree with leaves = %d and depth = %d", tree->num_leaves(), cur_depth);
  return tree.release();
}

Tree* SerialTreeLearner::FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t *hessians) const {
  auto tree = std::unique_ptr<Tree>(new Tree(*old_tree));
  CHECK_GE(data_partition_->num_leaves(), tree->num_leaves());
  OMP_INIT_EX();
  #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int i = 0; i < tree->num_leaves(); ++i) {
    OMP_LOOP_EX_BEGIN();
    data_size_t cnt_leaf_data = 0;
    auto tmp_idx = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
    double sum_grad = 0.0f;
    double sum_hess = kEpsilon;
    for (data_size_t j = 0; j < cnt_leaf_data; ++j) {
      auto idx = tmp_idx[j];
      sum_grad += gradients[idx];
      sum_hess += hessians[idx];
    }
    double output;
    if ((config_->path_smooth > kEpsilon) & (i > 0)) {
      output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true>(
          sum_grad, sum_hess, config_->lambda_l1, config_->lambda_l2,
          config_->max_delta_step, config_->path_smooth, cnt_leaf_data, tree->leaf_parent(i));
    } else {
      output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, false>(
          sum_grad, sum_hess, config_->lambda_l1, config_->lambda_l2,
          config_->max_delta_step, config_->path_smooth, cnt_leaf_data, 0);
    }
    auto old_leaf_output = tree->LeafOutput(i);
    auto new_leaf_output = output * tree->shrinkage();
    tree->SetLeafOutput(i, config_->refit_decay_rate * old_leaf_output + (1.0 - config_->refit_decay_rate) * new_leaf_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  return tree.release();
}

Tree* SerialTreeLearner::FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                                           const score_t* gradients, const score_t *hessians) const {
  data_partition_->ResetByLeafPred(leaf_pred, old_tree->num_leaves());
  return FitByExistingTree(old_tree, gradients, hessians);
}

void SerialTreeLearner::BeforeTrain() {
  Common::FunctionTimer fun_timer("SerialTreeLearner::BeforeTrain", global_timer);
  // reset histogram pool
  histogram_pool_.ResetMap();

  if (col_sampler_.adaptive_feature_selection_enabled()) {
    col_sampler_.PrepareAdaptiveTree();
    col_sampler_.ResetAdaptiveRootGains(&adaptive_feature_root_gains_);
  } else {
    col_sampler_.ResetByTree();
  }
  train_data_->InitTrain(col_sampler_.is_feature_used_bytree(), share_state_.get());
  // initialize data partition
  data_partition_->Init();

  constraints_->Reset();

  // reset the splits for leaves
  for (int i = 0; i < config_->num_leaves; ++i) {
    best_split_per_leaf_[i].Reset();
  }

  // Sumup for root
  if (data_partition_->leaf_count(0) == num_data_) {
    // use all data
    if (!config_->use_quantized_grad) {
      smaller_leaf_splits_->Init(gradients_, hessians_);
    } else {
      smaller_leaf_splits_->Init(
        gradient_discretizer_->discretized_gradients_and_hessians(),
        gradient_discretizer_->grad_scale(),
        gradient_discretizer_->hess_scale());
    }
  } else {
    // use bagging, only use part of data
    if (!config_->use_quantized_grad) {
      smaller_leaf_splits_->Init(0, data_partition_.get(), gradients_, hessians_);
    } else {
      smaller_leaf_splits_->Init(
        0, data_partition_.get(),
        gradient_discretizer_->discretized_gradients_and_hessians(),
        static_cast<score_t>(gradient_discretizer_->grad_scale()),
        static_cast<score_t>(gradient_discretizer_->hess_scale()));
    }
  }

  larger_leaf_splits_->Init();

  if (cegb_ != nullptr) {
    cegb_->BeforeTrain();
  }

  if (config_->use_quantized_grad && config_->tree_learner != std::string("data")) {
    gradient_discretizer_->SetNumBitsInHistogramBin<false>(0, -1, data_partition_->leaf_count(0), 0);
  }
}

bool SerialTreeLearner::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::BeforeFindBestSplit", global_timer);
  // check depth of current leaf
  if (config_->max_depth > 0) {
    // only need to check left leaf, since right leaf is in same level of left leaf
    if (tree->leaf_depth(left_leaf) >= config_->max_depth) {
      best_split_per_leaf_[left_leaf].gain = kMinScore;
      if (right_leaf >= 0) {
        best_split_per_leaf_[right_leaf].gain = kMinScore;
      }
      return false;
    }
  }
  data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
  data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
  // no enough data to continue
  if (num_data_in_right_child < static_cast<data_size_t>(config_->min_data_in_leaf * 2)
      && num_data_in_left_child < static_cast<data_size_t>(config_->min_data_in_leaf * 2)) {
    best_split_per_leaf_[left_leaf].gain = kMinScore;
    if (right_leaf >= 0) {
      best_split_per_leaf_[right_leaf].gain = kMinScore;
    }
    return false;
  }
  parent_leaf_histogram_array_ = nullptr;
  // only have root
  if (right_leaf < 0) {
    histogram_pool_.Get(left_leaf, &smaller_leaf_histogram_array_);
    larger_leaf_histogram_array_ = nullptr;
  } else if (num_data_in_left_child < num_data_in_right_child) {
    // put parent(left) leaf's histograms into larger leaf's histograms
    if (histogram_pool_.Get(left_leaf, &larger_leaf_histogram_array_)) {
      parent_leaf_histogram_array_ = larger_leaf_histogram_array_;
    }
    histogram_pool_.Move(left_leaf, right_leaf);
    histogram_pool_.Get(left_leaf, &smaller_leaf_histogram_array_);
  } else {
    // put parent(left) leaf's histograms to larger leaf's histograms
    if (histogram_pool_.Get(left_leaf, &larger_leaf_histogram_array_)) {
      parent_leaf_histogram_array_ = larger_leaf_histogram_array_;
    }
    histogram_pool_.Get(right_leaf, &smaller_leaf_histogram_array_);
  }
  return true;
}

void SerialTreeLearner::FindBestSplits(const Tree* tree) {
  FindBestSplits(tree, nullptr);
}

void SerialTreeLearner::FindBestSplits(const Tree* tree, const std::set<int>* force_features) {
  std::vector<int8_t> is_feature_used(num_features_, 0);
  const auto activate_feature = [&](int feature_index) {
    if (!col_sampler_.is_feature_used_bytree()[feature_index] &&
        (force_features == nullptr ||
         force_features->find(feature_index) == force_features->end())) {
      return;
    }
    if (parent_leaf_histogram_array_ != nullptr &&
        !parent_leaf_histogram_array_[feature_index].is_splittable()) {
      smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      return;
    }
    is_feature_used[feature_index] = 1;
  };
  if (col_sampler_.adaptive_feature_selection_enabled() &&
      force_features == nullptr) {
    const auto& selected_features =
        col_sampler_.adaptive_selected_inner_features();
    const int selected_count =
        static_cast<int>(selected_features.size());
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 256) if (selected_count >= 512)
    for (int work_index = 0; work_index < selected_count; ++work_index) {
      activate_feature(selected_features[work_index]);
    }
  } else {
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 256) if (num_features_ >= 512)
    for (int feature_index = 0; feature_index < num_features_;
         ++feature_index) {
      activate_feature(feature_index);
    }
  }
  bool use_subtract = parent_leaf_histogram_array_ != nullptr;

  ConstructHistograms(is_feature_used, use_subtract);
  FindBestSplitsFromHistograms(is_feature_used, use_subtract, tree);
}

void SerialTreeLearner::ConstructHistograms(
    const std::vector<int8_t>& is_feature_used, bool use_subtract) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::ConstructHistograms",
                                  global_timer);
  // construct smaller leaf
  if (config_->use_quantized_grad) {
    const uint8_t smaller_leaf_num_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
    hist_t* ptr_smaller_leaf_hist_data =
        smaller_leaf_num_bits <= 16 ?
        reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[0].RawDataInt16() - kHistOffset) :
        reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[0].RawDataInt32() - kHistOffset);
    #define SMALLER_LEAF_ARGS \
      is_feature_used, smaller_leaf_splits_->data_indices(), \
      smaller_leaf_splits_->num_data_in_leaf(), \
      reinterpret_cast<const score_t*>(gradient_discretizer_->discretized_gradients_and_hessians()), \
      nullptr, \
      reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), \
      nullptr, \
      share_state_.get(), \
      reinterpret_cast<hist_t*>(ptr_smaller_leaf_hist_data)
    if (smaller_leaf_num_bits <= 16) {
      train_data_->ConstructHistograms<true, 16>(SMALLER_LEAF_ARGS);
    } else {
      train_data_->ConstructHistograms<true, 32>(SMALLER_LEAF_ARGS);
    }
    #undef SMALLER_LEAF_ARGS
    if (larger_leaf_histogram_array_ && !use_subtract) {
      const uint8_t larger_leaf_num_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
      hist_t* ptr_larger_leaf_hist_data =
        larger_leaf_num_bits <= 16 ?
        reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[0].RawDataInt16() - kHistOffset) :
        reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[0].RawDataInt32() - kHistOffset);
      #define LARGER_LEAF_ARGS \
        is_feature_used, larger_leaf_splits_->data_indices(), \
        larger_leaf_splits_->num_data_in_leaf(), \
        reinterpret_cast<const score_t*>(gradient_discretizer_->discretized_gradients_and_hessians()), \
        nullptr, \
        reinterpret_cast<score_t*>(gradient_discretizer_->ordered_int_gradients_and_hessians()), \
        nullptr, \
        share_state_.get(), \
        reinterpret_cast<hist_t*>(ptr_larger_leaf_hist_data)
      if (larger_leaf_num_bits <= 16) {
        train_data_->ConstructHistograms<true, 16>(LARGER_LEAF_ARGS);
      } else {
        train_data_->ConstructHistograms<true, 32>(LARGER_LEAF_ARGS);
      }
      #undef LARGER_LEAF_ARGS
    }
  } else {
    hist_t* ptr_smaller_leaf_hist_data =
        smaller_leaf_histogram_array_[0].RawData() - kHistOffset;
    train_data_->ConstructHistograms<false, 0>(
        is_feature_used, smaller_leaf_splits_->data_indices(),
        smaller_leaf_splits_->num_data_in_leaf(), gradients_, hessians_,
        ordered_gradients_.data(), ordered_hessians_.data(), share_state_.get(),
        ptr_smaller_leaf_hist_data);
    if (larger_leaf_histogram_array_ != nullptr && !use_subtract) {
      // construct larger leaf
      hist_t* ptr_larger_leaf_hist_data =
          larger_leaf_histogram_array_[0].RawData() - kHistOffset;
      train_data_->ConstructHistograms<false, 0>(
          is_feature_used, larger_leaf_splits_->data_indices(),
          larger_leaf_splits_->num_data_in_leaf(), gradients_, hessians_,
          ordered_gradients_.data(), ordered_hessians_.data(), share_state_.get(),
          ptr_larger_leaf_hist_data);
    }
  }
}

void SerialTreeLearner::FindBestSplitsFromHistograms(
    const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree* tree) {
  Common::FunctionTimer fun_timer(
      "SerialTreeLearner::FindBestSplitsFromHistograms", global_timer);
  std::vector<SplitInfo> smaller_best(share_state_->num_threads);
  std::vector<SplitInfo> larger_best(share_state_->num_threads);
  const int larger_leaf_index =
      larger_leaf_splits_ == nullptr
          ? -1
          : larger_leaf_splits_->leaf_index();
  const bool is_adaptive_root_search =
      col_sampler_.adaptive_feature_selection_enabled() &&
      AdaptiveFeatureRootGain::IsInitialRootSearch(
          tree->num_leaves(), smaller_leaf_splits_->leaf_index(),
          larger_leaf_index);
  const bool has_trivial_node_mask = col_sampler_.has_trivial_node_mask();
  std::vector<int8_t> smaller_node_used_features;
  if (!has_trivial_node_mask) {
    smaller_node_used_features =
        col_sampler_.GetByNode(tree, smaller_leaf_splits_->leaf_index());
  }
  std::vector<int8_t> larger_node_used_features;
  double smaller_leaf_parent_output = GetParentOutput(tree, smaller_leaf_splits_.get());
  double larger_leaf_parent_output = 0;
  if (larger_leaf_splits_ != nullptr && larger_leaf_splits_->leaf_index() >= 0) {
    larger_leaf_parent_output = GetParentOutput(tree, larger_leaf_splits_.get());
  }
  if (!has_trivial_node_mask && larger_leaf_splits_ != nullptr &&
      larger_leaf_splits_->leaf_index() >= 0) {
    larger_node_used_features = col_sampler_.GetByNode(tree, larger_leaf_splits_->leaf_index());
  }

  if (use_subtract && config_->use_quantized_grad) {
    const int parent_index = std::min(smaller_leaf_splits_->leaf_index(), larger_leaf_splits_->leaf_index());
    const uint8_t parent_hist_bits = gradient_discretizer_->GetHistBitsInNode<false>(parent_index);
    const uint8_t larger_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
    if (parent_hist_bits > 16 && larger_hist_bits <= 16) {
      OMP_INIT_EX();
      #pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
      for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
        OMP_LOOP_EX_BEGIN();
        if (!is_feature_used[feature_index]) {
          continue;
        }
        larger_leaf_histogram_array_[feature_index].CopyToBuffer(gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
        OMP_LOOP_EX_END();
      }
      OMP_THROW_EX();
    }
  }

  const std::vector<int>* selected_features = nullptr;
  if (col_sampler_.adaptive_feature_selection_enabled()) {
    selected_features = &col_sampler_.adaptive_selected_inner_features();
  }
  const int feature_work_count =
      selected_features == nullptr
          ? num_features_
          : static_cast<int>(selected_features->size());

  const auto evaluate_feature_set = [&](auto capture_root_tag) {
    constexpr bool capture_root_gain =
        decltype(capture_root_tag)::value;
    OMP_INIT_EX();
    // find splits
#pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
    for (int work_index = 0; work_index < feature_work_count; ++work_index) {
      const int feature_index =
          selected_features == nullptr
              ? work_index
              : (*selected_features)[work_index];
      OMP_LOOP_EX_BEGIN();
      if (!is_feature_used[feature_index]) {
        continue;
      }
      const int tid = omp_get_thread_num();
      if (config_->use_quantized_grad) {
        const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
        const int64_t int_sum_gradient_and_hessian = smaller_leaf_splits_->int_sum_gradients_and_hessians();
        if (hist_bits_bin <= 16) {
          train_data_->FixHistogramInt<int32_t, int32_t, 16, 16>(
              feature_index, int_sum_gradient_and_hessian,
              reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[feature_index].RawDataInt16()));
        } else {
          train_data_->FixHistogramInt<int64_t, int64_t, 32, 32>(
              feature_index, int_sum_gradient_and_hessian,
              reinterpret_cast<hist_t*>(smaller_leaf_histogram_array_[feature_index].RawDataInt32()));
        }
      } else {
        train_data_->FixHistogram(
            feature_index, smaller_leaf_splits_->sum_gradients(),
            smaller_leaf_splits_->sum_hessians(),
            smaller_leaf_histogram_array_[feature_index].RawData());
      }
      int real_fidx = train_data_->RealFeatureIndex(feature_index);

      ComputeBestSplitForFeature<capture_root_gain>(smaller_leaf_histogram_array_, feature_index,
                                 real_fidx,
                                 has_trivial_node_mask ? 1
                                                       : smaller_node_used_features[feature_index],
                                 smaller_leaf_splits_->num_data_in_leaf(),
                                 smaller_leaf_splits_.get(), &smaller_best[tid],
                                 smaller_leaf_parent_output);

      // only has root leaf
      if (larger_leaf_splits_ == nullptr ||
          larger_leaf_splits_->leaf_index() < 0) {
        continue;
      }

      if (use_subtract) {
        if (config_->use_quantized_grad) {
          const int parent_index = std::min(smaller_leaf_splits_->leaf_index(), larger_leaf_splits_->leaf_index());
          const uint8_t parent_hist_bits = gradient_discretizer_->GetHistBitsInNode<false>(parent_index);
          const uint8_t smaller_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(smaller_leaf_splits_->leaf_index());
          const uint8_t larger_hist_bits = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
          if (parent_hist_bits <= 16) {
            CHECK_LE(smaller_hist_bits, 16);
            CHECK_LE(larger_hist_bits, 16);
            larger_leaf_histogram_array_[feature_index].Subtract<true, int32_t, int32_t, int32_t, 16, 16, 16>(
                smaller_leaf_histogram_array_[feature_index]);
          } else if (larger_hist_bits <= 16) {
            CHECK_LE(smaller_hist_bits, 16);
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int32_t, int32_t, 32, 16, 16>(
                smaller_leaf_histogram_array_[feature_index], gradient_discretizer_->GetChangeHistBitsBuffer(feature_index));
          } else if (smaller_hist_bits <= 16) {
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int32_t, int64_t, 32, 16, 32>(
                smaller_leaf_histogram_array_[feature_index]);
          } else {
            larger_leaf_histogram_array_[feature_index].Subtract<true, int64_t, int64_t, int64_t, 32, 32, 32>(
                smaller_leaf_histogram_array_[feature_index]);
          }
        } else {
          larger_leaf_histogram_array_[feature_index].Subtract<false>(
              smaller_leaf_histogram_array_[feature_index]);
        }
      } else {
        if (config_->use_quantized_grad) {
          const int64_t int_sum_gradient_and_hessian = larger_leaf_splits_->int_sum_gradients_and_hessians();
          const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(larger_leaf_splits_->leaf_index());
          if (hist_bits_bin <= 16) {
            train_data_->FixHistogramInt<int32_t, int32_t, 16, 16>(
                feature_index, int_sum_gradient_and_hessian,
                reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[feature_index].RawDataInt16()));
          } else {
            train_data_->FixHistogramInt<int64_t, int64_t, 32, 32>(
                feature_index, int_sum_gradient_and_hessian,
                reinterpret_cast<hist_t*>(larger_leaf_histogram_array_[feature_index].RawDataInt32()));
          }
        } else {
          train_data_->FixHistogram(
              feature_index, larger_leaf_splits_->sum_gradients(),
              larger_leaf_splits_->sum_hessians(),
              larger_leaf_histogram_array_[feature_index].RawData());
        }
      }

      ComputeBestSplitForFeature<false>(larger_leaf_histogram_array_, feature_index,
                                 real_fidx,
                                 has_trivial_node_mask ? 1
                                                       : larger_node_used_features[feature_index],
                                 larger_leaf_splits_->num_data_in_leaf(),
                                 larger_leaf_splits_.get(), &larger_best[tid],
                                 larger_leaf_parent_output);

      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  };
  if (is_adaptive_root_search) {
    evaluate_feature_set(std::true_type{});
  } else {
    evaluate_feature_set(std::false_type{});
  }
  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_best);
  int leaf = smaller_leaf_splits_->leaf_index();
  best_split_per_leaf_[leaf] = smaller_best[smaller_best_idx];

  if (larger_leaf_splits_ != nullptr &&
      larger_leaf_splits_->leaf_index() >= 0) {
    leaf = larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_best);
    best_split_per_leaf_[leaf] = larger_best[larger_best_idx];
  }
}

int32_t SerialTreeLearner::ForceSplits(Tree* tree, int* left_leaf,
                                       int* right_leaf, int *cur_depth) {
  bool abort_last_forced_split = false;
  if (forced_split_json_ == nullptr) {
    return 0;
  }
  int32_t result_count = 0;
  // start at root leaf
  *left_leaf = 0;
  std::queue<std::pair<Json, int>> q;
  Json left = *forced_split_json_;
  Json right;
  bool left_smaller = true;
  std::unordered_map<int, SplitInfo> forceSplitMap;
  q.push(std::make_pair(left, *left_leaf));

  // Histogram construction require parent features.
  std::set<int> force_split_features = FindAllForceFeatures(*forced_split_json_);
  while (!q.empty()) {
    if (BeforeFindBestSplit(tree, *left_leaf, *right_leaf)) {
      FindBestSplits(tree, &force_split_features);
    }

    // then, compute own splits
    SplitInfo left_split;
    SplitInfo right_split;

    if (!left.is_null()) {
      const int left_feature = left["feature"].int_value();
      const double left_threshold_double = left["threshold"].number_value();
      const int left_inner_feature_index = train_data_->InnerFeatureIndex(left_feature);
      const uint32_t left_threshold = train_data_->BinThreshold(
              left_inner_feature_index, left_threshold_double);
      auto leaf_histogram_array = (left_smaller) ? smaller_leaf_histogram_array_ : larger_leaf_histogram_array_;
      auto left_leaf_splits = (left_smaller) ? smaller_leaf_splits_.get() : larger_leaf_splits_.get();
      leaf_histogram_array[left_inner_feature_index].GatherInfoForThreshold(
              left_leaf_splits->sum_gradients(),
              left_leaf_splits->sum_hessians(),
              left_threshold,
              left_leaf_splits->num_data_in_leaf(),
              left_leaf_splits->weight(),
              &left_split);
      left_split.feature = left_feature;
      forceSplitMap[*left_leaf] = left_split;
      if (left_split.gain < 0) {
        forceSplitMap.erase(*left_leaf);
      }
    }

    if (!right.is_null()) {
      const int right_feature = right["feature"].int_value();
      const double right_threshold_double = right["threshold"].number_value();
      const int right_inner_feature_index = train_data_->InnerFeatureIndex(right_feature);
      const uint32_t right_threshold = train_data_->BinThreshold(
              right_inner_feature_index, right_threshold_double);
      auto leaf_histogram_array = (left_smaller) ? larger_leaf_histogram_array_ : smaller_leaf_histogram_array_;
      auto right_leaf_splits = (left_smaller) ? larger_leaf_splits_.get() : smaller_leaf_splits_.get();
      leaf_histogram_array[right_inner_feature_index].GatherInfoForThreshold(
        right_leaf_splits->sum_gradients(),
        right_leaf_splits->sum_hessians(),
        right_threshold,
        right_leaf_splits->num_data_in_leaf(),
        right_leaf_splits->weight(),
        &right_split);
      right_split.feature = right_feature;
      forceSplitMap[*right_leaf] = right_split;
      if (right_split.gain < 0) {
        forceSplitMap.erase(*right_leaf);
      }
    }

    std::pair<Json, int> pair = q.front();
    q.pop();
    int current_leaf = pair.second;
    // split info should exist because searching in bfs fashion - should have added from parent
    if (forceSplitMap.find(current_leaf) == forceSplitMap.end()) {
        abort_last_forced_split = true;
        break;
    }
    best_split_per_leaf_[current_leaf] = forceSplitMap[current_leaf];
    Split(tree, current_leaf, left_leaf, right_leaf);
    left_smaller = best_split_per_leaf_[current_leaf].left_count <
                   best_split_per_leaf_[current_leaf].right_count;
    left = Json();
    right = Json();
    if ((pair.first).object_items().count("left") > 0) {
      left = (pair.first)["left"];
      if (left.object_items().count("feature") > 0 && left.object_items().count("threshold") > 0) {
        q.push(std::make_pair(left, *left_leaf));
      }
    }
    if ((pair.first).object_items().count("right") > 0) {
      right = (pair.first)["right"];
      if (right.object_items().count("feature") > 0 && right.object_items().count("threshold") > 0) {
        q.push(std::make_pair(right, *right_leaf));
      }
    }
    result_count++;
    *(cur_depth) = std::max(*(cur_depth), tree->leaf_depth(*left_leaf));
  }
  if (abort_last_forced_split) {
    int best_leaf =
        static_cast<int>(ArrayArgs<SplitInfo>::ArgMax(best_split_per_leaf_));
    const SplitInfo& best_leaf_SplitInfo = best_split_per_leaf_[best_leaf];
    if (best_leaf_SplitInfo.gain <= 0.0) {
      Log::Warning("No further splits with positive gain, best gain: %f",
                   best_leaf_SplitInfo.gain);
      return config_->num_leaves;
    }
    Split(tree, best_leaf, left_leaf, right_leaf);
    *(cur_depth) = std::max(*(cur_depth), tree->leaf_depth(*left_leaf));
    ++result_count;
  }
  return result_count;
}

std::set<int> SerialTreeLearner::FindAllForceFeatures(Json force_split_leaf_setting) {
  std::set<int> force_features;
  std::queue<Json> force_split_leaves;

  force_split_leaves.push(force_split_leaf_setting);

  while (!force_split_leaves.empty()) {
    Json split_leaf = force_split_leaves.front();
    force_split_leaves.pop();

    const int feature_index = split_leaf["feature"].int_value();
    const int feature_inner_index = train_data_->InnerFeatureIndex(feature_index);
    force_features.insert(feature_inner_index);

    if (split_leaf.object_items().count("left") > 0) {
      force_split_leaves.push(split_leaf["left"]);
    }

    if (split_leaf.object_items().count("right") > 0) {
      force_split_leaves.push(split_leaf["right"]);
    }
  }

  return force_features;
}

void SerialTreeLearner::SplitInner(Tree* tree, int best_leaf, int* left_leaf,
                                   int* right_leaf, bool update_cnt) {
  Common::FunctionTimer fun_timer("SerialTreeLearner::SplitInner", global_timer);
  SplitInfo& best_split_info = best_split_per_leaf_[best_leaf];
  const int inner_feature_index =
      train_data_->InnerFeatureIndex(best_split_info.feature);
  if (cegb_ != nullptr) {
    cegb_->UpdateLeafBestSplits(tree, best_leaf, &best_split_info,
                                &best_split_per_leaf_);
  }
  *left_leaf = best_leaf;
  auto next_leaf_id = tree->NextLeafId();

  // update before tree split
  constraints_->BeforeSplit(best_leaf, next_leaf_id,
                            best_split_info.monotone_type);

  bool is_numerical_split =
      train_data_->FeatureBinMapper(inner_feature_index)->bin_type() ==
      BinType::NumericalBin;
  if (is_numerical_split) {
    auto threshold_double = train_data_->RealThreshold(
        inner_feature_index, best_split_info.threshold);
    data_partition_->Split(best_leaf, train_data_, inner_feature_index,
                           &best_split_info.threshold, 1,
                           best_split_info.default_left, next_leaf_id);
    if (update_cnt) {
      // don't need to update this in data-based parallel model
      best_split_info.left_count = data_partition_->leaf_count(*left_leaf);
      best_split_info.right_count = data_partition_->leaf_count(next_leaf_id);
    }
    // split tree, will return right leaf
    *right_leaf = tree->Split(
        best_leaf, inner_feature_index, best_split_info.feature,
        best_split_info.threshold, threshold_double,
        static_cast<double>(best_split_info.left_output),
        static_cast<double>(best_split_info.right_output),
        static_cast<data_size_t>(best_split_info.left_count),
        static_cast<data_size_t>(best_split_info.right_count),
        static_cast<double>(best_split_info.left_sum_hessian),
        static_cast<double>(best_split_info.right_sum_hessian),
        // store the true split gain in tree model
        static_cast<float>(best_split_info.gain + config_->min_gain_to_split),
        train_data_->FeatureBinMapper(inner_feature_index)->missing_type(),
        best_split_info.default_left);
  } else {
    std::vector<uint32_t> cat_bitset_inner =
        Common::ConstructBitset(best_split_info.cat_threshold.data(),
                                best_split_info.num_cat_threshold);
    std::vector<int> threshold_int(best_split_info.num_cat_threshold);
    for (int i = 0; i < best_split_info.num_cat_threshold; ++i) {
      threshold_int[i] = static_cast<int>(train_data_->RealThreshold(
          inner_feature_index, best_split_info.cat_threshold[i]));
    }
    std::vector<uint32_t> cat_bitset = Common::ConstructBitset(
        threshold_int.data(), best_split_info.num_cat_threshold);

    data_partition_->Split(best_leaf, train_data_, inner_feature_index,
                           cat_bitset_inner.data(),
                           static_cast<int>(cat_bitset_inner.size()),
                           best_split_info.default_left, next_leaf_id);

    if (update_cnt) {
      // don't need to update this in data-based parallel model
      best_split_info.left_count = data_partition_->leaf_count(*left_leaf);
      best_split_info.right_count = data_partition_->leaf_count(next_leaf_id);
    }

    *right_leaf = tree->SplitCategorical(
        best_leaf, inner_feature_index, best_split_info.feature,
        cat_bitset_inner.data(), static_cast<int>(cat_bitset_inner.size()),
        cat_bitset.data(), static_cast<int>(cat_bitset.size()),
        static_cast<double>(best_split_info.left_output),
        static_cast<double>(best_split_info.right_output),
        static_cast<data_size_t>(best_split_info.left_count),
        static_cast<data_size_t>(best_split_info.right_count),
        static_cast<double>(best_split_info.left_sum_hessian),
        static_cast<double>(best_split_info.right_sum_hessian),
        // store the true split gain in tree model
        static_cast<float>(best_split_info.gain + config_->min_gain_to_split),
        train_data_->FeatureBinMapper(inner_feature_index)->missing_type());
  }

#ifdef DEBUG
  CHECK(*right_leaf == next_leaf_id);
#endif

  // init the leaves that used on next iteration
  if (!config_->use_quantized_grad) {
    if (best_split_info.left_count < best_split_info.right_count) {
      CHECK_GT(best_split_info.left_count, 0);
      smaller_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                 best_split_info.left_sum_gradient,
                                 best_split_info.left_sum_hessian,
                                 best_split_info.left_output);
      larger_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                best_split_info.right_sum_gradient,
                                best_split_info.right_sum_hessian,
                                best_split_info.right_output);
    } else {
      CHECK_GT(best_split_info.right_count, 0);
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                best_split_info.left_sum_gradient,
                                best_split_info.left_sum_hessian,
                                best_split_info.left_output);
    }
  } else {
    if (best_split_info.left_count < best_split_info.right_count) {
      CHECK_GT(best_split_info.left_count, 0);
      smaller_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                 best_split_info.left_sum_gradient,
                                 best_split_info.left_sum_hessian,
                                 best_split_info.left_sum_gradient_and_hessian,
                                 best_split_info.left_output);
      larger_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_sum_gradient_and_hessian,
                                 best_split_info.right_output);
    } else {
      CHECK_GT(best_split_info.right_count, 0);
      smaller_leaf_splits_->Init(*right_leaf, data_partition_.get(),
                                 best_split_info.right_sum_gradient,
                                 best_split_info.right_sum_hessian,
                                 best_split_info.right_sum_gradient_and_hessian,
                                 best_split_info.right_output);
      larger_leaf_splits_->Init(*left_leaf, data_partition_.get(),
                                best_split_info.left_sum_gradient,
                                best_split_info.left_sum_hessian,
                                best_split_info.left_sum_gradient_and_hessian,
                                best_split_info.left_output);
    }
  }
  if (config_->use_quantized_grad && config_->tree_learner != std::string("data")) {
    gradient_discretizer_->SetNumBitsInHistogramBin<false>(*left_leaf, *right_leaf,
                                                    data_partition_->leaf_count(*left_leaf),
                                                    data_partition_->leaf_count(*right_leaf));
  }

  #ifdef DEBUG
  CheckSplit(best_split_info, *left_leaf, *right_leaf);
  #endif

  auto leaves_need_update = constraints_->Update(
      is_numerical_split, *left_leaf, *right_leaf,
      best_split_info.monotone_type, best_split_info.right_output,
      best_split_info.left_output, inner_feature_index, best_split_info,
      best_split_per_leaf_);
  // update leave outputs if needed
  for (auto leaf : leaves_need_update) {
    RecomputeBestSplitForLeaf(tree, leaf, &best_split_per_leaf_[leaf]);
  }
}

void SerialTreeLearner::RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                                        data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* /*train_score*/) const {
  if (obj != nullptr && obj->IsRenewTreeOutput()) {
    CHECK_LE(tree->num_leaves(), data_partition_->num_leaves());
    const data_size_t* bag_mapper = nullptr;
    if (total_num_data != num_data_) {
      CHECK_EQ(bag_cnt, num_data_);
      bag_mapper = bag_indices;
    }
    std::vector<int> n_nozeroworker_perleaf(tree->num_leaves(), 1);
    int num_machines = Network::num_machines();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int i = 0; i < tree->num_leaves(); ++i) {
      const double output = static_cast<double>(tree->LeafOutput(i));
      data_size_t cnt_leaf_data = 0;
      auto index_mapper = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
      if (cnt_leaf_data > 0) {
        // bag_mapper[index_mapper[i]]
        const double new_output = obj->RenewTreeOutput(output, residual_getter, index_mapper, bag_mapper, cnt_leaf_data);
        tree->SetLeafOutput(i, new_output);
      } else {
        CHECK_GT(num_machines, 1);
        tree->SetLeafOutput(i, 0.0);
        n_nozeroworker_perleaf[i] = 0;
      }
    }
    if (num_machines > 1) {
      std::vector<double> outputs(tree->num_leaves());
      for (int i = 0; i < tree->num_leaves(); ++i) {
        outputs[i] = static_cast<double>(tree->LeafOutput(i));
      }
      outputs = Network::GlobalSum(&outputs);
      n_nozeroworker_perleaf = Network::GlobalSum(&n_nozeroworker_perleaf);
      for (int i = 0; i < tree->num_leaves(); ++i) {
        tree->SetLeafOutput(i, outputs[i] / n_nozeroworker_perleaf[i]);
      }
    }
  }
}

template <bool CAPTURE_ROOT_GAIN>
void SerialTreeLearner::ComputeBestSplitForFeature(
    FeatureHistogram* histogram_array_, int feature_index, int real_fidx,
    int8_t is_feature_used, int num_data, const LeafSplits* leaf_splits,
    SplitInfo* best_split, double parent_output) {
  bool is_feature_numerical = train_data_->FeatureBinMapper(feature_index)
                                  ->bin_type() == BinType::NumericalBin;
  if (is_feature_numerical & !config_->monotone_constraints.empty()) {
    constraints_->RecomputeConstraintsIfNeeded(
        constraints_.get(), feature_index, ~(leaf_splits->leaf_index()),
        train_data_->FeatureNumBin(feature_index));
  }
  SplitInfo new_split;
  if (config_->use_quantized_grad) {
    const uint8_t hist_bits_bin = gradient_discretizer_->GetHistBitsInLeaf<false>(leaf_splits->leaf_index());
    histogram_array_[feature_index].FindBestThresholdInt(
        leaf_splits->int_sum_gradients_and_hessians(),
        gradient_discretizer_->grad_scale(),
        gradient_discretizer_->hess_scale(),
        hist_bits_bin,
        hist_bits_bin,
        num_data,
        constraints_->GetFeatureConstraint(leaf_splits->leaf_index(), feature_index), parent_output, &new_split);
  } else {
    histogram_array_[feature_index].FindBestThreshold(
        leaf_splits->sum_gradients(), leaf_splits->sum_hessians(), num_data,
        constraints_->GetFeatureConstraint(leaf_splits->leaf_index(), feature_index), parent_output, &new_split);
  }
  new_split.feature = real_fidx;
  if (cegb_ != nullptr) {
    new_split.gain -=
        cegb_->DeltaGain(feature_index, real_fidx, leaf_splits->leaf_index(),
                         num_data, new_split);
  }
  if (new_split.monotone_type != 0) {
    double penalty = constraints_->ComputeMonotoneSplitGainPenalty(
        leaf_splits->leaf_index(), config_->monotone_penalty);
    new_split.gain *= penalty;
  }
  // The whole feature loop is specialized once per leaf search, completely
  // removing root-statistic work from ordinary nodes.
  if constexpr (CAPTURE_ROOT_GAIN) {
    if (is_feature_used) {
      CHECK(config_->adaptive_feature_selection);
      if (!std::isfinite(new_split.gain)) {
        if (new_split.gain != kMinScore) {
          Log::Fatal(
              "Adaptive selectable-unit selection observed a non-finite "
              "native root split gain for member feature %d.",
              real_fidx);
        }
      } else if (new_split.gain > 0.0) {
        adaptive_feature_root_gains_[feature_index] = new_split.gain;
      }
    }
  }
  // it is needed to filter the features after the above code.
  // Otherwise, the `is_splittable` in `FeatureHistogram` will be wrong, and cause some features being accidentally filtered in the later nodes.
  if (new_split > *best_split && is_feature_used) {
    *best_split = new_split;
  }
}

void SerialTreeLearner::ComputeBestSplitForFeature(
    FeatureHistogram* histogram_array_, int feature_index, int real_fidx,
    int8_t is_feature_used, int num_data, const LeafSplits* leaf_splits,
    SplitInfo* best_split, double parent_output) {
  ComputeBestSplitForFeature<false>(
      histogram_array_, feature_index, real_fidx, is_feature_used,
      num_data, leaf_splits, best_split, parent_output);
}

double SerialTreeLearner::GetParentOutput(const Tree* tree, const LeafSplits* leaf_splits) const {
  double parent_output;
  if (tree->num_leaves() == 1) {
    // for root leaf the "parent" output is its own output because we don't apply any smoothing to the root
    parent_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
      leaf_splits->sum_gradients(), leaf_splits->sum_hessians(), config_->lambda_l1,
      config_->lambda_l2, config_->max_delta_step, BasicConstraint(),
      config_->path_smooth, static_cast<data_size_t>(leaf_splits->num_data_in_leaf()), 0);
  } else {
    parent_output = leaf_splits->weight();
  }
  return parent_output;
}

void SerialTreeLearner::RecomputeBestSplitForLeaf(Tree* tree, int leaf, SplitInfo* split) {
  FeatureHistogram* histogram_array_;
  if (!histogram_pool_.Get(leaf, &histogram_array_)) {
    Log::Warning(
        "Get historical Histogram for leaf %d failed, will skip the "
        "``RecomputeBestSplitForLeaf``",
        leaf);
    return;
  }
  double sum_gradients = split->left_sum_gradient + split->right_sum_gradient;
  double sum_hessians = split->left_sum_hessian + split->right_sum_hessian;
  int num_data = split->left_count + split->right_count;

  std::vector<SplitInfo> bests(share_state_->num_threads);
  LeafSplits leaf_splits(num_data, config_);
  leaf_splits.Init(leaf, sum_gradients, sum_hessians);

  // can't use GetParentOutput because leaf_splits doesn't have weight property set
  double parent_output = 0;
  if (config_->path_smooth > kEpsilon) {
    parent_output = FeatureHistogram::CalculateSplittedLeafOutput<true, true, true, false>(
      sum_gradients, sum_hessians, config_->lambda_l1, config_->lambda_l2, config_->max_delta_step,
      BasicConstraint(), config_->path_smooth, static_cast<data_size_t>(num_data), 0);
  }

  OMP_INIT_EX();
// find splits
  const bool has_trivial_node_mask = col_sampler_.has_trivial_node_mask();
  std::vector<int8_t> node_used_features;
  if (!has_trivial_node_mask) {
    node_used_features = col_sampler_.GetByNode(tree, leaf);
  }
#pragma omp parallel for schedule(static) num_threads(share_state_->num_threads)
  for (int feature_index = 0; feature_index < num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!col_sampler_.is_feature_used_bytree()[feature_index] ||
        !histogram_array_[feature_index].is_splittable()) {
      continue;
    }
    const int tid = omp_get_thread_num();
    int real_fidx = train_data_->RealFeatureIndex(feature_index);
    ComputeBestSplitForFeature<false>(histogram_array_, feature_index, real_fidx,
                               has_trivial_node_mask ? 1 : node_used_features[feature_index],
                               num_data, &leaf_splits, &bests[tid], parent_output);

    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();
  auto best_idx = ArrayArgs<SplitInfo>::ArgMax(bests);
  *split = bests[best_idx];
}

#ifdef DEBUG
void SerialTreeLearner::CheckSplit(const SplitInfo& best_split_info, const int left_leaf_index, const int right_leaf_index) {
  data_size_t num_data_in_left = 0;
  data_size_t num_data_in_right = 0;
  const data_size_t* data_indices_in_left = data_partition_->GetIndexOnLeaf(left_leaf_index, &num_data_in_left);
  const data_size_t* data_indices_in_right = data_partition_->GetIndexOnLeaf(right_leaf_index, &num_data_in_right);
  if (config_->use_quantized_grad) {
    int32_t sum_left_gradient = 0;
    int32_t sum_left_hessian = 0;
    int32_t sum_right_gradient = 0;
    int32_t sum_right_hessian = 0;
    const int8_t* discretized_grad_and_hess = gradient_discretizer_->discretized_gradients_and_hessians();
    for (data_size_t i = 0; i < num_data_in_left; ++i) {
      const data_size_t index = data_indices_in_left[i];
      sum_left_gradient += discretized_grad_and_hess[2 * index + 1];
      sum_left_hessian += discretized_grad_and_hess[2 * index];
    }
    for (data_size_t i = 0; i < num_data_in_right; ++i) {
      const data_size_t index = data_indices_in_right[i];
      sum_right_gradient += discretized_grad_and_hess[2 * index + 1];
      sum_right_hessian += discretized_grad_and_hess[2 * index];
    }
    Log::Warning("============================ start leaf split info ============================");
    Log::Warning("left_leaf_index = %d, right_leaf_index = %d", left_leaf_index, right_leaf_index);
    Log::Warning("num_data_in_left = %d, num_data_in_right = %d", num_data_in_left, num_data_in_right);
    Log::Warning("sum_left_gradient = %d, best_split_info->left_sum_gradient_and_hessian.gradient = %d", sum_left_gradient,
      static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian >> 32));
    Log::Warning("sum_left_hessian = %d, best_split_info->left_sum_gradient_and_hessian.hessian = %d", sum_left_hessian,
      static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian & 0x00000000ffffffff));
    Log::Warning("sum_right_gradient = %d, best_split_info->right_sum_gradient_and_hessian.gradient = %d", sum_right_gradient,
      static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian >> 32));
    Log::Warning("sum_right_hessian = %d, best_split_info->right_sum_gradient_and_hessian.hessian = %d", sum_right_hessian,
      static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian & 0x00000000ffffffff));
    CHECK_EQ(num_data_in_left, best_split_info.left_count);
    CHECK_EQ(num_data_in_right, best_split_info.right_count);
    CHECK_EQ(sum_left_gradient, static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian >> 32))
    CHECK_EQ(sum_left_hessian, static_cast<int32_t>(best_split_info.left_sum_gradient_and_hessian & 0x00000000ffffffff));
    CHECK_EQ(sum_right_gradient, static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian >> 32));
    CHECK_EQ(sum_right_hessian, static_cast<int32_t>(best_split_info.right_sum_gradient_and_hessian & 0x00000000ffffffff));
    Log::Warning("============================ end leaf split info ============================");
  }
}
#endif

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/serial_tree_learner.h <==
/*!
 * Copyright (c) 2016-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2016-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_
#define LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_

#include <LightGBM/dataset.h>
#include <LightGBM/tree.h>
#include <LightGBM/tree_learner.h>
#include <LightGBM/cuda/vector_cudahost.h>
#include <LightGBM/utils/array_args.h>
#include <LightGBM/utils/json11.h>
#include <LightGBM/utils/random.h>

#include <string>
#include <cmath>
#include <cstdio>
#include <memory>
#include <random>
#include <vector>
#include <set>

#include "col_sampler.hpp"
#include "data_partition.hpp"
#include "feature_histogram.hpp"
#include "gradient_discretizer.hpp"
#include "leaf_splits.hpp"
#include "monotone_constraints.hpp"
#include "split_info.hpp"

#ifdef USE_GPU
// Use 4KBytes aligned allocator for ordered gradients and ordered Hessians when GPU is enabled.
// This is necessary to pin the two arrays in memory and make transferring faster.
#include <boost/align/aligned_allocator.hpp>
#endif

namespace LightGBM {

using json11_internal_lightgbm::Json;

/*! \brief forward declaration */
class CostEfficientGradientBoosting;

/*!
* \brief Used for learning a tree by single machine
*/
class SerialTreeLearner: public TreeLearner {
 public:
  friend CostEfficientGradientBoosting;
  explicit SerialTreeLearner(const Config* config);

  ~SerialTreeLearner();

  void Init(const Dataset* train_data, bool is_constant_hessian) override;

  void ResetTrainingData(const Dataset* train_data,
                         bool is_constant_hessian) override {
    ResetTrainingDataInner(train_data, is_constant_hessian, true);
  }

  void ResetIsConstantHessian(bool is_constant_hessian) override {
    share_state_->is_constant_hessian = is_constant_hessian;
  }

  virtual void ResetTrainingDataInner(const Dataset* train_data,
                                      bool is_constant_hessian,
                                      bool reset_multi_val_bin);

  void ResetConfig(const Config* config) override;

  inline void SetForcedSplit(const Json* forced_split_json) override {
    if (forced_split_json != nullptr && !forced_split_json->is_null()) {
      forced_split_json_ = forced_split_json;
    } else {
      forced_split_json_ = nullptr;
    }
  }

  void BeginAdaptiveFeatureIteration(int num_models) override;

  void EndAdaptiveFeatureIteration() override;

  const std::vector<int8_t>* GetCurrentFeatureMask() const override {
    return col_sampler_.adaptive_feature_selection_enabled()
               ? &col_sampler_.is_feature_used_bytree()
               : nullptr;
  }

  const std::vector<int>&
  GetAdaptiveFeatureSelectedCountHistory() const override {
    return col_sampler_.adaptive_feature_selected_count_history();
  }

  void AbortAdaptiveFeatureIteration() noexcept override;

  Tree* Train(const score_t* gradients, const score_t *hessians, bool is_first_tree) override;

  Tree* FitByExistingTree(const Tree* old_tree, const score_t* gradients, const score_t* hessians) const override;

  Tree* FitByExistingTree(const Tree* old_tree, const std::vector<int>& leaf_pred,
                          const score_t* gradients, const score_t* hessians) const override;

  void SetBaggingData(const Dataset* subset, const data_size_t* used_indices, data_size_t num_data) override {
    if (subset == nullptr) {
      data_partition_->SetUsedDataIndices(used_indices, num_data);
      share_state_->SetUseSubrow(false);
    } else {
      ResetTrainingDataInner(subset, share_state_->is_constant_hessian, false);
      share_state_->SetUseSubrow(true);
      share_state_->SetSubrowCopied(false);
      share_state_->bagging_use_indices = used_indices;
      share_state_->bagging_indices_cnt = num_data;
    }
  }

  void AddPredictionToScore(const Tree* tree,
                            double* out_score) const override {
    CHECK_LE(tree->num_leaves(), data_partition_->num_leaves());
    if (tree->num_leaves() <= 1) {
      return;
    }
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static, 1)
    for (int i = 0; i < tree->num_leaves(); ++i) {
      double output = static_cast<double>(tree->LeafOutput(i));
      data_size_t cnt_leaf_data = 0;
      auto tmp_idx = data_partition_->GetIndexOnLeaf(i, &cnt_leaf_data);
      for (data_size_t j = 0; j < cnt_leaf_data; ++j) {
        out_score[tmp_idx[j]] += output;
      }
    }
  }

  void RenewTreeOutput(Tree* tree, const ObjectiveFunction* obj, std::function<double(const label_t*, int)> residual_getter,
                       data_size_t total_num_data, const data_size_t* bag_indices, data_size_t bag_cnt, const double* train_score) const override;

  /*! \brief Get output of parent node, used for path smoothing */
  double GetParentOutput(const Tree* tree, const LeafSplits* leaf_splits) const;

 protected:
  template <bool CAPTURE_ROOT_GAIN>
  void ComputeBestSplitForFeature(FeatureHistogram* histogram_array_,
                                  int feature_index, int real_fidx,
                                  int8_t is_feature_used, int num_data,
                                  const LeafSplits* leaf_splits,
                                  SplitInfo* best_split, double parent_output);

  void ComputeBestSplitForFeature(FeatureHistogram* histogram_array_,
                                  int feature_index, int real_fidx,
                                  int8_t is_feature_used, int num_data,
                                  const LeafSplits* leaf_splits,
                                  SplitInfo* best_split,
                                  double parent_output);

  void GetShareStates(const Dataset* dataset, bool is_constant_hessian, bool is_first_time);

  void RecomputeBestSplitForLeaf(Tree* tree, int leaf, SplitInfo* split);

  /*!
  * \brief Some initial works before training
  */
  virtual void BeforeTrain();

  /*!
  * \brief Some initial works before FindBestSplit
  */
  virtual bool BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf);

  virtual void FindBestSplits(const Tree* tree);

  virtual void FindBestSplits(const Tree* tree, const std::set<int>* force_features);

  virtual void ConstructHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract);

  virtual void FindBestSplitsFromHistograms(const std::vector<int8_t>& is_feature_used, bool use_subtract, const Tree*);

  /*!
  * \brief Partition tree and data according best split.
  * \param tree Current tree, will be splitted on this function.
  * \param best_leaf The index of leaf that will be splitted.
  * \param left_leaf The index of left leaf after splitted.
  * \param right_leaf The index of right leaf after splitted.
  */
  inline virtual void Split(Tree* tree, int best_leaf, int* left_leaf,
    int* right_leaf) {
    SplitInner(tree, best_leaf, left_leaf, right_leaf, true);
  }

  void SplitInner(Tree* tree, int best_leaf, int* left_leaf, int* right_leaf,
                  bool update_cnt);

  /* Force splits with forced_split_json dict and then return num splits forced.*/
  int32_t ForceSplits(Tree* tree, int* left_leaf, int* right_leaf,
                      int* cur_depth);

  std::set<int> FindAllForceFeatures(Json force_split_leaf_setting);

  #ifdef DEBUG
  void CheckSplit(const SplitInfo& best_split_info, const int left_leaf_index, const int right_leaf_index);
  #endif

  /*!
  * \brief Get the number of data in a leaf
  * \param leaf_idx The index of leaf
  * \return The number of data in the leaf_idx leaf
  */
  inline virtual data_size_t GetGlobalDataCountInLeaf(int leaf_idx) const;

  /*! \brief number of data */
  data_size_t num_data_;
  /*! \brief number of features */
  int num_features_;
  /*! \brief training data */
  const Dataset* train_data_;
  /*! \brief gradients of current iteration */
  const score_t* gradients_;
  /*! \brief hessians of current iteration */
  const score_t* hessians_;
  /*! \brief training data partition on leaves */
  std::unique_ptr<DataPartition> data_partition_;
  /*! \brief pointer to histograms array of parent of current leaves */
  FeatureHistogram* parent_leaf_histogram_array_;
  /*! \brief pointer to histograms array of smaller leaf */
  FeatureHistogram* smaller_leaf_histogram_array_;
  /*! \brief pointer to histograms array of larger leaf */
  FeatureHistogram* larger_leaf_histogram_array_;
  /*! \brief store best split points for all leaves */
  std::vector<SplitInfo> best_split_per_leaf_;
  /*! \brief store best split per feature for all leaves */
  std::vector<SplitInfo> splits_per_leaf_;
  /*! \brief stores minimum and maximum constraints for each leaf */
  std::unique_ptr<LeafConstraintsBase> constraints_;

  /*! \brief stores best thresholds for all feature for smaller leaf */
  std::unique_ptr<LeafSplits> smaller_leaf_splits_;
  /*! \brief stores best thresholds for all feature for larger leaf */
  std::unique_ptr<LeafSplits> larger_leaf_splits_;
#if defined(USE_GPU)
  /*! \brief gradients of current iteration, ordered for cache optimized, aligned to 4K page */
  std::vector<score_t, boost::alignment::aligned_allocator<score_t, 4096>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized, aligned to 4K page */
  std::vector<score_t, boost::alignment::aligned_allocator<score_t, 4096>> ordered_hessians_;
#elif defined(USE_CUDA)
  /*! \brief gradients of current iteration, ordered for cache optimized */
  std::vector<score_t, CHAllocator<score_t>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized */
  std::vector<score_t, CHAllocator<score_t>> ordered_hessians_;
#else
  /*! \brief gradients of current iteration, ordered for cache optimized */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> ordered_gradients_;
  /*! \brief hessians of current iteration, ordered for cache optimized */
  std::vector<score_t, Common::AlignmentAllocator<score_t, kAlignedSize>> ordered_hessians_;
#endif
  /*! \brief used to cache historical histogram to speed up*/
  HistogramPool histogram_pool_;
  /*! \brief config of tree learner*/
  const Config* config_;
  ColSampler col_sampler_;
  /*! \brief native root split gain for each inner feature */
  std::vector<double> adaptive_feature_root_gains_;
  const Json* forced_split_json_;
  std::unique_ptr<TrainingShareStates> share_state_;
  std::unique_ptr<CostEfficientGradientBoosting> cegb_;
  std::unique_ptr<GradientDiscretizer> gradient_discretizer_;
};

inline data_size_t SerialTreeLearner::GetGlobalDataCountInLeaf(int leaf_idx) const {
  if (leaf_idx >= 0) {
    return data_partition_->leaf_count(leaf_idx);
  } else {
    return 0;
  }
}

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_SERIAL_TREE_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/split_info.hpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#ifndef LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_
#define LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_

#include <LightGBM/meta.h>

#include <limits>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <functional>
#include <vector>

namespace LightGBM {

/*!
* \brief Used to store some information for gain split point
*/
struct SplitInfo {
 public:
  /*! \brief Feature index */
  int feature = -1;
  /*! \brief Split threshold */
  uint32_t threshold = 0;
  /*! \brief Left number of data after split */
  data_size_t left_count = 0;
  /*! \brief Right number of data after split */
  data_size_t right_count = 0;
  int num_cat_threshold = 0;
  /*! \brief Left output after split */
  double left_output = 0.0;
  /*! \brief Right output after split */
  double right_output = 0.0;
  /*! \brief Split gain */
  double gain = kMinScore;
  /*! \brief Left sum gradient after split */
  double left_sum_gradient = 0;
  /*! \brief Left sum hessian after split */
  double left_sum_hessian = 0;
  /*! \brief Left sum discretized gradient and hessian after split */
  int64_t left_sum_gradient_and_hessian = 0;
  /*! \brief Right sum gradient after split */
  double right_sum_gradient = 0;
  /*! \brief Right sum hessian after split */
  double right_sum_hessian = 0;
  /*! \brief Right sum discretized gradient and hessian after split */
  int64_t right_sum_gradient_and_hessian = 0;
  std::vector<uint32_t> cat_threshold;
  /*! \brief True if default split is left */
  bool default_left = true;
  int8_t monotone_type = 0;
  inline static int Size(int max_cat_threshold) {
    return 2 * sizeof(int) + sizeof(uint32_t) + sizeof(bool) + sizeof(double) * 7 + sizeof(data_size_t) * 2 + max_cat_threshold * sizeof(uint32_t) + sizeof(int8_t) + sizeof(int64_t)*2;
  }

  inline void CopyTo(char* buffer) const {
    std::memcpy(buffer, &feature, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(buffer, &left_count, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(buffer, &right_count, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(buffer, &gain, sizeof(gain));
    buffer += sizeof(gain);
    std::memcpy(buffer, &threshold, sizeof(threshold));
    buffer += sizeof(threshold);
    std::memcpy(buffer, &left_output, sizeof(left_output));
    buffer += sizeof(left_output);
    std::memcpy(buffer, &right_output, sizeof(right_output));
    buffer += sizeof(right_output);
    std::memcpy(buffer, &left_sum_gradient, sizeof(left_sum_gradient));
    buffer += sizeof(left_sum_gradient);
    std::memcpy(buffer, &left_sum_hessian, sizeof(left_sum_hessian));
    buffer += sizeof(left_sum_hessian);
    std::memcpy(buffer, &left_sum_gradient_and_hessian, sizeof(left_sum_gradient_and_hessian));
    buffer += sizeof(left_sum_gradient_and_hessian);
    std::memcpy(buffer, &right_sum_gradient, sizeof(right_sum_gradient));
    buffer += sizeof(right_sum_gradient);
    std::memcpy(buffer, &right_sum_hessian, sizeof(right_sum_hessian));
    buffer += sizeof(right_sum_hessian);
    std::memcpy(buffer, &right_sum_gradient_and_hessian, sizeof(right_sum_gradient_and_hessian));
    buffer += sizeof(right_sum_gradient_and_hessian);
    std::memcpy(buffer, &default_left, sizeof(default_left));
    buffer += sizeof(default_left);
    std::memcpy(buffer, &monotone_type, sizeof(monotone_type));
    buffer += sizeof(monotone_type);
    std::memcpy(buffer, &num_cat_threshold, sizeof(num_cat_threshold));
    buffer += sizeof(num_cat_threshold);
    std::memcpy(buffer, cat_threshold.data(), sizeof(uint32_t) * num_cat_threshold);
  }

  void CopyFrom(const char* buffer) {
    std::memcpy(&feature, buffer, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(&left_count, buffer, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(&right_count, buffer, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(&gain, buffer, sizeof(gain));
    buffer += sizeof(gain);
    std::memcpy(&threshold, buffer, sizeof(threshold));
    buffer += sizeof(threshold);
    std::memcpy(&left_output, buffer, sizeof(left_output));
    buffer += sizeof(left_output);
    std::memcpy(&right_output, buffer, sizeof(right_output));
    buffer += sizeof(right_output);
    std::memcpy(&left_sum_gradient, buffer, sizeof(left_sum_gradient));
    buffer += sizeof(left_sum_gradient);
    std::memcpy(&left_sum_hessian, buffer, sizeof(left_sum_hessian));
    buffer += sizeof(left_sum_hessian);
    std::memcpy(&left_sum_gradient_and_hessian, buffer, sizeof(left_sum_gradient_and_hessian));
    buffer += sizeof(left_sum_gradient_and_hessian);
    std::memcpy(&right_sum_gradient, buffer, sizeof(right_sum_gradient));
    buffer += sizeof(right_sum_gradient);
    std::memcpy(&right_sum_hessian, buffer, sizeof(right_sum_hessian));
    buffer += sizeof(right_sum_hessian);
    std::memcpy(&right_sum_gradient_and_hessian, buffer, sizeof(right_sum_gradient_and_hessian));
    buffer += sizeof(right_sum_gradient_and_hessian);
    std::memcpy(&default_left, buffer, sizeof(default_left));
    buffer += sizeof(default_left);
    std::memcpy(&monotone_type, buffer, sizeof(monotone_type));
    buffer += sizeof(monotone_type);
    std::memcpy(&num_cat_threshold, buffer, sizeof(num_cat_threshold));
    buffer += sizeof(num_cat_threshold);
    cat_threshold.resize(num_cat_threshold);
    std::memcpy(cat_threshold.data(), buffer, sizeof(uint32_t) * num_cat_threshold);
  }

  inline void Reset() {
    // initialize with -1 and -inf gain
    feature = -1;
    gain = kMinScore;
  }

  inline bool operator > (const SplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return local_gain > other_gain;
    }

    // if gains are identical, choose the feature with the smaller index
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature < other_feature;
  }

  /*! \brief test if a candidate SplitInfo is equivalent to this one */
  inline bool operator == (const SplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return false;
    }

    // if same gain, splits are only equal if they also use the same feature
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature == other_feature;
  }
};

struct LightSplitInfo {
 public:
  /*! \brief Feature index */
  int feature = -1;
  /*! \brief Split gain */
  double gain = kMinScore;
  /*! \brief Left number of data after split */
  data_size_t left_count = 0;
  /*! \brief Right number of data after split */
  data_size_t right_count = 0;

  inline void Reset() {
    // initialize with -1 and -inf gain
    feature = -1;
    gain = kMinScore;
  }

  void CopyFrom(const SplitInfo& other) {
    feature = other.feature;
    gain = other.gain;
    left_count = other.left_count;
    right_count = other.right_count;
  }

  void CopyFrom(const char* buffer) {
    std::memcpy(&feature, buffer, sizeof(feature));
    buffer += sizeof(feature);
    std::memcpy(&left_count, buffer, sizeof(left_count));
    buffer += sizeof(left_count);
    std::memcpy(&right_count, buffer, sizeof(right_count));
    buffer += sizeof(right_count);
    std::memcpy(&gain, buffer, sizeof(gain));
    buffer += sizeof(gain);
  }

  inline bool operator > (const LightSplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return local_gain > other_gain;
    }

    // if gains are identical, choose the feature with the smaller index
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature < other_feature;
  }

  /*! \brief test if a candidate LightSplitInfo is equivalent to this one */
  inline bool operator == (const LightSplitInfo& si) const {
    double local_gain = this->gain;
    double other_gain = si.gain;
    // replace nan with -inf
    if (local_gain == NAN) {
      local_gain = kMinScore;
    }
    // replace nan with -inf
    if (other_gain == NAN) {
      other_gain = kMinScore;
    }
    if (local_gain != other_gain) {
      return false;
    }

    // if same gain, splits are only equal if they also use the same feature
    int local_feature = this->feature;
    int other_feature = si.feature;
    // replace -1 with max int
    if (local_feature == -1) {
      local_feature = INT32_MAX;
    }
    // replace -1 with max int
    if (other_feature == -1) {
      other_feature = INT32_MAX;
    }
    return local_feature == other_feature;
  }
};

}  // namespace LightGBM
#endif   // LIGHTGBM_SRC_TREELEARNER_SPLIT_INFO_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/tree_learner.cpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/tree_learner.h>

#include <string>

#include "gpu_tree_learner.h"
#include "linear_tree_learner.h"
#include "parallel_tree_learner.h"
#include "serial_tree_learner.h"
#include "cuda/cuda_single_gpu_tree_learner.hpp"

namespace LightGBM {

TreeLearner* TreeLearner::CreateTreeLearner(const std::string& learner_type, const std::string& device_type,
                                            const Config* config, const bool boosting_on_cuda) {
  if (device_type == std::string("cpu")) {
    if (learner_type == std::string("serial")) {
      if (config->linear_tree) {
        return new LinearTreeLearner<SerialTreeLearner>(config);
      } else {
        return new SerialTreeLearner(config);
      }
    } else if (learner_type == std::string("feature")) {
      return new FeatureParallelTreeLearner<SerialTreeLearner>(config);
    } else if (learner_type == std::string("data")) {
      return new DataParallelTreeLearner<SerialTreeLearner>(config);
    } else if (learner_type == std::string("voting")) {
      return new VotingParallelTreeLearner<SerialTreeLearner>(config);
    }
  } else if (device_type == std::string("gpu")) {
    if (learner_type == std::string("serial")) {
      if (config->linear_tree) {
        return new LinearTreeLearner<GPUTreeLearner>(config);
      } else {
        return new GPUTreeLearner(config);
      }
    } else if (learner_type == std::string("feature")) {
      return new FeatureParallelTreeLearner<GPUTreeLearner>(config);
    } else if (learner_type == std::string("data")) {
      return new DataParallelTreeLearner<GPUTreeLearner>(config);
    } else if (learner_type == std::string("voting")) {
      return new VotingParallelTreeLearner<GPUTreeLearner>(config);
    }
  } else if (device_type == std::string("cuda")) {
    if (learner_type == std::string("serial")) {
      return new CUDASingleGPUTreeLearner(config, boosting_on_cuda);
    } else {
      Log::Fatal("Currently cuda version only supports training on a single machine.");
    }
  }
  return nullptr;
}

}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/voting_parallel_tree_learner.cpp <==
/*!
 * Copyright (c) 2016 Microsoft Corporation. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/utils/common.h>

#include <algorithm>
#include <cstring>
#include <functional>
#include <tuple>
#include <vector>

#include "parallel_tree_learner.h"

namespace LightGBM {

template <typename TREELEARNER_T>
VotingParallelTreeLearner<TREELEARNER_T>::VotingParallelTreeLearner(const Config* config):TREELEARNER_T(config) {
  top_k_ = this->config_->top_k;
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::Init(const Dataset* train_data, bool is_constant_hessian) {
  TREELEARNER_T::Init(train_data, is_constant_hessian);
  rank_ = Network::rank();
  num_machines_ = Network::num_machines();

  // limit top k
  if (top_k_ > this->num_features_) {
    top_k_ = this->num_features_;
  }
  // get max bin
  int max_bin = 0;
  for (int i = 0; i < this->num_features_; ++i) {
    if (max_bin < this->train_data_->FeatureNumBin(i)) {
      max_bin = this->train_data_->FeatureNumBin(i);
    }
  }
  // calculate buffer size
  size_t buffer_size = 2 * top_k_ * std::max(max_bin * kHistEntrySize, sizeof(LightSplitInfo) * num_machines_);
  auto max_cat_threshold = this->config_->max_cat_threshold;
  // need to be able to hold smaller and larger best splits in SyncUpGlobalBestSplit
  size_t split_info_size = static_cast<size_t>(SplitInfo::Size(max_cat_threshold) * 2);
  buffer_size = std::max(buffer_size, split_info_size);
  // left and right on same time, so need double size
  input_buffer_.resize(buffer_size);
  output_buffer_.resize(buffer_size);

  smaller_is_feature_aggregated_.resize(this->num_features_);
  larger_is_feature_aggregated_.resize(this->num_features_);

  block_start_.resize(num_machines_);
  block_len_.resize(num_machines_);

  smaller_buffer_read_start_pos_.resize(this->num_features_);
  larger_buffer_read_start_pos_.resize(this->num_features_);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);

  smaller_leaf_splits_global_.reset(new LeafSplits(train_data->num_data(), this->config_));
  larger_leaf_splits_global_.reset(new LeafSplits(train_data->num_data(), this->config_));

  local_config_ = *this->config_;
  local_config_.min_data_in_leaf /= num_machines_;
  local_config_.min_sum_hessian_in_leaf /= num_machines_;

  this->histogram_pool_.ResetConfig(train_data, &local_config_);

  // initialize histograms for global
  smaller_leaf_histogram_array_global_.reset(new FeatureHistogram[this->num_features_]);
  larger_leaf_histogram_array_global_.reset(new FeatureHistogram[this->num_features_]);
  std::vector<uint32_t> offsets = this->share_state_->feature_hist_offsets();
  int num_total_bin = this->share_state_->num_hist_total_bin();
  smaller_leaf_histogram_data_.resize(num_total_bin * 2);
  larger_leaf_histogram_data_.resize(num_total_bin * 2);
  HistogramPool::SetFeatureInfo<true, true>(train_data, this->config_, &feature_metas_);
  for (int j = 0; j < train_data->num_features(); ++j) {
    smaller_leaf_histogram_array_global_[j].Init(smaller_leaf_histogram_data_.data() + offsets[j] * 2, &feature_metas_[j]);
    larger_leaf_histogram_array_global_[j].Init(larger_leaf_histogram_data_.data() + offsets[j] * 2, &feature_metas_[j]);
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::ResetConfig(const Config* config) {
  TREELEARNER_T::ResetConfig(config);

  local_config_ = *this->config_;
  local_config_.min_data_in_leaf /= num_machines_;
  local_config_.min_sum_hessian_in_leaf /= num_machines_;

  this->histogram_pool_.ResetConfig(this->train_data_, &local_config_);
  global_data_count_in_leaf_.resize(this->config_->num_leaves);

  HistogramPool::SetFeatureInfo<false, true>(this->train_data_, config, &feature_metas_);
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::BeforeTrain() {
  TREELEARNER_T::BeforeTrain();
  // sync global data sumup info
  std::tuple<data_size_t, double, double> data(this->smaller_leaf_splits_->num_data_in_leaf(), this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians());
  int size = sizeof(std::tuple<data_size_t, double, double>);
  std::memcpy(input_buffer_.data(), &data, size);

  Network::Allreduce(input_buffer_.data(), size, sizeof(std::tuple<data_size_t, double, double>), output_buffer_.data(), [](const char *src, char *dst, int type_size, comm_size_t len) {
    comm_size_t used_size = 0;
    const std::tuple<data_size_t, double, double> *p1;
    std::tuple<data_size_t, double, double> *p2;
    while (used_size < len) {
      p1 = reinterpret_cast<const std::tuple<data_size_t, double, double> *>(src);
      p2 = reinterpret_cast<std::tuple<data_size_t, double, double> *>(dst);
      std::get<0>(*p2) = std::get<0>(*p2) + std::get<0>(*p1);
      std::get<1>(*p2) = std::get<1>(*p2) + std::get<1>(*p1);
      std::get<2>(*p2) = std::get<2>(*p2) + std::get<2>(*p1);
      src += type_size;
      dst += type_size;
      used_size += type_size;
    }
  });

  std::memcpy(reinterpret_cast<void*>(&data), output_buffer_.data(), size);

  // set global sumup info
  smaller_leaf_splits_global_->Init(std::get<1>(data), std::get<2>(data));
  larger_leaf_splits_global_->Init();
  // init global data count in leaf
  global_data_count_in_leaf_[0] = std::get<0>(data);
}

template <typename TREELEARNER_T>
bool VotingParallelTreeLearner<TREELEARNER_T>::BeforeFindBestSplit(const Tree* tree, int left_leaf, int right_leaf) {
  if (TREELEARNER_T::BeforeFindBestSplit(tree, left_leaf, right_leaf)) {
    data_size_t num_data_in_left_child = GetGlobalDataCountInLeaf(left_leaf);
    data_size_t num_data_in_right_child = GetGlobalDataCountInLeaf(right_leaf);
    if (right_leaf < 0) {
      return true;
    } else if (num_data_in_left_child < num_data_in_right_child) {
      // get local sumup
      this->smaller_leaf_splits_->Init(left_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
      this->larger_leaf_splits_->Init(right_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
    } else {
      // get local sumup
      this->smaller_leaf_splits_->Init(right_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
      this->larger_leaf_splits_->Init(left_leaf, this->data_partition_.get(), this->gradients_, this->hessians_);
    }
    return true;
  } else {
    return false;
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::GlobalVoting(int leaf_idx, const std::vector<LightSplitInfo>& splits, std::vector<int>* out) {
  out->clear();
  if (leaf_idx < 0) {
    return;
  }
  // get mean number on machines
  score_t mean_num_data = GetGlobalDataCountInLeaf(leaf_idx) / static_cast<score_t>(num_machines_);
  std::vector<LightSplitInfo> feature_best_split(this->train_data_->num_total_features() , LightSplitInfo());
  for (auto & split : splits) {
    int fid = split.feature;
    if (fid < 0) {
      continue;
    }
    // weighted gain
    double gain = split.gain * (split.left_count + split.right_count) / mean_num_data;
    if (gain > feature_best_split[fid].gain) {
      feature_best_split[fid] = split;
      feature_best_split[fid].gain = gain;
    }
  }
  // get top k
  std::vector<LightSplitInfo> top_k_splits;
  ArrayArgs<LightSplitInfo>::MaxK(feature_best_split, top_k_, &top_k_splits);
  std::stable_sort(top_k_splits.begin(), top_k_splits.end(), std::greater<LightSplitInfo>());
  for (auto& split : top_k_splits) {
    if (split.gain == kMinScore || split.feature == -1) {
      continue;
    }
    out->push_back(split.feature);
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::CopyLocalHistogram(const std::vector<int>& smaller_top_features, const std::vector<int>& larger_top_features) {
  for (int i = 0; i < this->num_features_; ++i) {
    smaller_is_feature_aggregated_[i] = false;
    larger_is_feature_aggregated_[i] = false;
  }
  size_t total_num_features = smaller_top_features.size() + larger_top_features.size();
  size_t average_feature = (total_num_features + num_machines_ - 1) / num_machines_;
  size_t used_num_features = 0, smaller_idx = 0, larger_idx = 0;
  block_start_[0] = 0;
  reduce_scatter_size_ = 0;
  // Copy histogram to buffer, and Get local aggregate features
  for (int i = 0; i < num_machines_; ++i) {
    size_t cur_size = 0, cur_used_features = 0;
    size_t cur_total_feature = std::min(average_feature, total_num_features - used_num_features);
    // copy histograms.
    while (cur_used_features < cur_total_feature) {
      // copy smaller leaf histograms first
      if (smaller_idx < smaller_top_features.size()) {
        int inner_feature_index = this->train_data_->InnerFeatureIndex(smaller_top_features[smaller_idx]);
        ++cur_used_features;
        // mark local aggregated feature
        if (i == rank_) {
          smaller_is_feature_aggregated_[inner_feature_index] = true;
          smaller_buffer_read_start_pos_[inner_feature_index] = static_cast<int>(cur_size);
        }
        // copy
        std::memcpy(input_buffer_.data() + reduce_scatter_size_, this->smaller_leaf_histogram_array_[inner_feature_index].RawData(), this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram());
        cur_size += this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        reduce_scatter_size_ += this->smaller_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        ++smaller_idx;
      }
      if (cur_used_features >= cur_total_feature) {
        break;
      }
      // then copy larger leaf histograms
      if (larger_idx < larger_top_features.size()) {
        int inner_feature_index = this->train_data_->InnerFeatureIndex(larger_top_features[larger_idx]);
        ++cur_used_features;
        // mark local aggregated feature
        if (i == rank_) {
          larger_is_feature_aggregated_[inner_feature_index] = true;
          larger_buffer_read_start_pos_[inner_feature_index] = static_cast<int>(cur_size);
        }
        // copy
        std::memcpy(input_buffer_.data() + reduce_scatter_size_, this->larger_leaf_histogram_array_[inner_feature_index].RawData(), this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram());
        cur_size += this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        reduce_scatter_size_ += this->larger_leaf_histogram_array_[inner_feature_index].SizeOfHistogram();
        ++larger_idx;
      }
    }
    used_num_features += cur_used_features;
    block_len_[i] = static_cast<int>(cur_size);
    if (i < num_machines_ - 1) {
      block_start_[i + 1] = block_start_[i] + block_len_[i];
    }
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::FindBestSplits(const Tree* tree) {
  // use local data to find local best splits
  std::vector<int8_t> is_feature_used(this->num_features_, 0);
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    if (!this->col_sampler_.is_feature_used_bytree()[feature_index]) continue;
    if (this->parent_leaf_histogram_array_ != nullptr
      && !this->parent_leaf_histogram_array_[feature_index].is_splittable()) {
      this->smaller_leaf_histogram_array_[feature_index].set_is_splittable(false);
      continue;
    }
    is_feature_used[feature_index] = 1;
  }
  bool use_subtract = true;
  if (this->parent_leaf_histogram_array_ == nullptr) {
    use_subtract = false;
  }
  TREELEARNER_T::ConstructHistograms(is_feature_used, use_subtract);

  const int smaller_leaf_index = this->smaller_leaf_splits_->leaf_index();
  const data_size_t local_data_on_smaller_leaf = this->data_partition_->leaf_count(smaller_leaf_index);
  if (local_data_on_smaller_leaf <= 0) {
    // clear histogram buffer before synchronizing
    // otherwise histogram contents from the previous iteration will be sent
    OMP_INIT_EX();
    #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
    for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
      OMP_LOOP_EX_BEGIN();
      if (!is_feature_used[feature_index]) {
        continue;
      }
      const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
      const int num_bin = feature_bin_mapper->num_bin();
      const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
      hist_t* hist_ptr = this->smaller_leaf_histogram_array_[feature_index].RawData();
      std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
      OMP_LOOP_EX_END();
    }
    OMP_THROW_EX();
  }

  if (this->larger_leaf_splits_ != nullptr) {
    const int larger_leaf_index = this->larger_leaf_splits_->leaf_index();
    if (larger_leaf_index >= 0) {
      const data_size_t local_data_on_larger_leaf = this->data_partition_->leaf_count(larger_leaf_index);
      if (local_data_on_larger_leaf <= 0) {
        OMP_INIT_EX();
        #pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
        for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
          OMP_LOOP_EX_BEGIN();
          if (!is_feature_used[feature_index]) {
            continue;
          }
          const BinMapper* feature_bin_mapper = this->train_data_->FeatureBinMapper(feature_index);
          const int num_bin = feature_bin_mapper->num_bin();
          const int offset = static_cast<int>(feature_bin_mapper->GetMostFreqBin() == 0);
          hist_t* hist_ptr = this->larger_leaf_histogram_array_[feature_index].RawData();
          std::memset(reinterpret_cast<void*>(hist_ptr), 0, (num_bin - offset) * kHistEntrySize);
          OMP_LOOP_EX_END();
        }
        OMP_THROW_EX();
      }
    }
  }

  std::vector<SplitInfo> smaller_bestsplit_per_features(this->num_features_);
  std::vector<SplitInfo> larger_bestsplit_per_features(this->num_features_);
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_.get());
  OMP_INIT_EX();
  // find splits
#pragma omp parallel for num_threads(OMP_NUM_THREADS()) schedule(static)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    if (!is_feature_used[feature_index]) {
      continue;
    }
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    this->train_data_->FixHistogram(feature_index,
      this->smaller_leaf_splits_->sum_gradients(), this->smaller_leaf_splits_->sum_hessians(),
      this->smaller_leaf_histogram_array_[feature_index].RawData());

    this->ComputeBestSplitForFeature(
        this->smaller_leaf_histogram_array_, feature_index, real_feature_index,
        true, this->smaller_leaf_splits_->num_data_in_leaf(),
        this->smaller_leaf_splits_.get(),
        &smaller_bestsplit_per_features[feature_index],
        smaller_leaf_parent_output);
    // only has root leaf
    if (this->larger_leaf_splits_ == nullptr || this->larger_leaf_splits_->leaf_index() < 0) {
      continue;
    }

    if (use_subtract) {
      this->larger_leaf_histogram_array_[feature_index].Subtract(this->smaller_leaf_histogram_array_[feature_index]);
    } else {
      this->train_data_->FixHistogram(feature_index, this->larger_leaf_splits_->sum_gradients(), this->larger_leaf_splits_->sum_hessians(),
        this->larger_leaf_histogram_array_[feature_index].RawData());
    }
    this->ComputeBestSplitForFeature(
        this->larger_leaf_histogram_array_, feature_index, real_feature_index,
        true, this->larger_leaf_splits_->num_data_in_leaf(),
        this->larger_leaf_splits_.get(),
        &larger_bestsplit_per_features[feature_index],
        larger_leaf_parent_output);
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  std::vector<SplitInfo> smaller_top_k_splits, larger_top_k_splits;
  // local voting
  ArrayArgs<SplitInfo>::MaxK(smaller_bestsplit_per_features, top_k_, &smaller_top_k_splits);
  ArrayArgs<SplitInfo>::MaxK(larger_bestsplit_per_features, top_k_, &larger_top_k_splits);

  std::vector<LightSplitInfo> smaller_top_k_light_splits(top_k_);
  std::vector<LightSplitInfo> larger_top_k_light_splits(top_k_);
  for (int i = 0; i < top_k_; ++i) {
    smaller_top_k_light_splits[i].CopyFrom(smaller_top_k_splits[i]);
    larger_top_k_light_splits[i].CopyFrom(larger_top_k_splits[i]);
  }

  // gather
  int offset = 0;
  for (int i = 0; i < top_k_; ++i) {
    std::memcpy(input_buffer_.data() + offset, &smaller_top_k_light_splits[i], sizeof(LightSplitInfo));
    offset += sizeof(LightSplitInfo);
    std::memcpy(input_buffer_.data() + offset, &larger_top_k_light_splits[i], sizeof(LightSplitInfo));
    offset += sizeof(LightSplitInfo);
  }
  Network::Allgather(input_buffer_.data(), offset, output_buffer_.data());
  // get all top-k from all machines
  std::vector<LightSplitInfo> smaller_top_k_splits_global;
  std::vector<LightSplitInfo> larger_top_k_splits_global;
  offset = 0;
  for (int i = 0; i < num_machines_; ++i) {
    for (int j = 0; j < top_k_; ++j) {
      smaller_top_k_splits_global.push_back(LightSplitInfo());
      std::memcpy(&smaller_top_k_splits_global.back(), output_buffer_.data() + offset, sizeof(LightSplitInfo));
      offset += sizeof(LightSplitInfo);
      larger_top_k_splits_global.push_back(LightSplitInfo());
      std::memcpy(&larger_top_k_splits_global.back(), output_buffer_.data() + offset, sizeof(LightSplitInfo));
      offset += sizeof(LightSplitInfo);
    }
  }
  // global voting
  std::vector<int> smaller_top_features, larger_top_features;
  GlobalVoting(this->smaller_leaf_splits_->leaf_index(), smaller_top_k_splits_global, &smaller_top_features);
  GlobalVoting(this->larger_leaf_splits_->leaf_index(), larger_top_k_splits_global, &larger_top_features);
  // copy local histograms to buffer
  CopyLocalHistogram(smaller_top_features, larger_top_features);

  // Reduce scatter for histogram
  Network::ReduceScatter(input_buffer_.data(), reduce_scatter_size_, sizeof(hist_t), block_start_.data(), block_len_.data(),
                         output_buffer_.data(), static_cast<comm_size_t>(output_buffer_.size()), &HistogramSumReducer);

  this->FindBestSplitsFromHistograms(is_feature_used, false, tree);
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::FindBestSplitsFromHistograms(const std::vector<int8_t>&, bool, const Tree* tree) {
  std::vector<SplitInfo> smaller_bests_per_thread(this->share_state_->num_threads);
  std::vector<SplitInfo> larger_bests_per_thread(this->share_state_->num_threads);
  std::vector<int8_t> smaller_node_used_features =
      this->col_sampler_.GetByNode(tree, this->smaller_leaf_splits_->leaf_index());
  std::vector<int8_t> larger_node_used_features =
      this->col_sampler_.GetByNode(tree, this->larger_leaf_splits_->leaf_index());
  double smaller_leaf_parent_output = this->GetParentOutput(tree, this->smaller_leaf_splits_global_.get());
  double larger_leaf_parent_output = this->GetParentOutput(tree, this->larger_leaf_splits_global_.get());
  // find best split from local aggregated histograms
  OMP_INIT_EX();
#pragma omp parallel for schedule(static) num_threads(this->share_state_->num_threads)
  for (int feature_index = 0; feature_index < this->num_features_; ++feature_index) {
    OMP_LOOP_EX_BEGIN();
    const int tid = omp_get_thread_num();
    const int real_feature_index = this->train_data_->RealFeatureIndex(feature_index);
    if (smaller_is_feature_aggregated_[feature_index]) {
      // restore from buffer
      smaller_leaf_histogram_array_global_[feature_index].FromMemory(
        output_buffer_.data() + smaller_buffer_read_start_pos_[feature_index]);

      this->train_data_->FixHistogram(feature_index,
                                      smaller_leaf_splits_global_->sum_gradients(), smaller_leaf_splits_global_->sum_hessians(),
                                      smaller_leaf_histogram_array_global_[feature_index].RawData());

      this->ComputeBestSplitForFeature(
          smaller_leaf_histogram_array_global_.get(), feature_index,
          real_feature_index, smaller_node_used_features[feature_index],
          GetGlobalDataCountInLeaf(smaller_leaf_splits_global_->leaf_index()),
          smaller_leaf_splits_global_.get(), &smaller_bests_per_thread[tid],
          smaller_leaf_parent_output);
    }

    if (larger_is_feature_aggregated_[feature_index]) {
      // restore from buffer
      larger_leaf_histogram_array_global_[feature_index].FromMemory(output_buffer_.data() + larger_buffer_read_start_pos_[feature_index]);

      this->train_data_->FixHistogram(feature_index,
                                      larger_leaf_splits_global_->sum_gradients(), larger_leaf_splits_global_->sum_hessians(),
                                      larger_leaf_histogram_array_global_[feature_index].RawData());

      this->ComputeBestSplitForFeature(
          larger_leaf_histogram_array_global_.get(), feature_index,
          real_feature_index,
          larger_node_used_features[feature_index],
          GetGlobalDataCountInLeaf(larger_leaf_splits_global_->leaf_index()),
          larger_leaf_splits_global_.get(), &larger_bests_per_thread[tid],
          larger_leaf_parent_output);
    }
    OMP_LOOP_EX_END();
  }
  OMP_THROW_EX();

  auto smaller_best_idx = ArrayArgs<SplitInfo>::ArgMax(smaller_bests_per_thread);
  int leaf = this->smaller_leaf_splits_->leaf_index();
  this->best_split_per_leaf_[leaf] = smaller_bests_per_thread[smaller_best_idx];

  if (this->larger_leaf_splits_ != nullptr && this->larger_leaf_splits_->leaf_index() >= 0) {
    leaf = this->larger_leaf_splits_->leaf_index();
    auto larger_best_idx = ArrayArgs<SplitInfo>::ArgMax(larger_bests_per_thread);
    this->best_split_per_leaf_[leaf] = larger_bests_per_thread[larger_best_idx];
  }

  // find local best
  SplitInfo smaller_best_split, larger_best_split;
  smaller_best_split = this->best_split_per_leaf_[this->smaller_leaf_splits_->leaf_index()];
  // find local best split for larger leaf
  if (this->larger_leaf_splits_->leaf_index() >= 0) {
    larger_best_split = this->best_split_per_leaf_[this->larger_leaf_splits_->leaf_index()];
  }
  // sync global best info
  SyncUpGlobalBestSplit(input_buffer_.data(), input_buffer_.data(), &smaller_best_split, &larger_best_split, this->config_->max_cat_threshold);

  // copy back
  this->best_split_per_leaf_[smaller_leaf_splits_global_->leaf_index()] = smaller_best_split;
  if (larger_best_split.feature >= 0 && larger_leaf_splits_global_->leaf_index() >= 0) {
    this->best_split_per_leaf_[larger_leaf_splits_global_->leaf_index()] = larger_best_split;
  }
}

template <typename TREELEARNER_T>
void VotingParallelTreeLearner<TREELEARNER_T>::Split(Tree* tree, int best_Leaf, int* left_leaf, int* right_leaf) {
  TREELEARNER_T::SplitInner(tree, best_Leaf, left_leaf, right_leaf, false);
  const SplitInfo& best_split_info = this->best_split_per_leaf_[best_Leaf];
  // set the global number of data for leaves
  global_data_count_in_leaf_[*left_leaf] = best_split_info.left_count;
  global_data_count_in_leaf_[*right_leaf] = best_split_info.right_count;
  // init the global sumup info
  if (best_split_info.left_count < best_split_info.right_count) {
    smaller_leaf_splits_global_->Init(*left_leaf, this->data_partition_.get(),
      best_split_info.left_sum_gradient,
      best_split_info.left_sum_hessian,
      best_split_info.left_output);
    larger_leaf_splits_global_->Init(*right_leaf, this->data_partition_.get(),
      best_split_info.right_sum_gradient,
      best_split_info.right_sum_hessian,
      best_split_info.right_output);
  } else {
    smaller_leaf_splits_global_->Init(*right_leaf, this->data_partition_.get(),
      best_split_info.right_sum_gradient,
      best_split_info.right_sum_hessian,
      best_split_info.right_output);
    larger_leaf_splits_global_->Init(*left_leaf, this->data_partition_.get(),
      best_split_info.left_sum_gradient,
      best_split_info.left_sum_hessian,
      best_split_info.left_output);
  }
}

// instantiate template classes, otherwise linker cannot find the code
template class VotingParallelTreeLearner<GPUTreeLearner>;
template class VotingParallelTreeLearner<SerialTreeLearner>;
}  // namespace LightGBM


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/Mean_Ablation/src/utils/openmp_wrapper.cpp <==
/*!
 * Copyright (c) 2023-2026 Microsoft Corporation. All rights reserved.
 * Copyright (c) 2023-2026 The LightGBM developers. All rights reserved.
 * Licensed under the MIT License. See LICENSE file in the project root for license information.
 */
#include <LightGBM/utils/openmp_wrapper.h>

int LGBM_MAX_NUM_THREADS = -1;

int LGBM_DEFAULT_NUM_THREADS = -1;

#ifdef _OPENMP

#include <omp.h>

int OMP_NUM_THREADS() {
  int default_num_threads = 1;

  if (LGBM_DEFAULT_NUM_THREADS > 0) {
    // if LightGBM-specific default has been set, ignore OpenMP-global config
    default_num_threads = LGBM_DEFAULT_NUM_THREADS;
  } else {
    // otherwise, default to OpenMP-global config
    default_num_threads = omp_get_max_threads();
  }

  // ensure that if LGBM_SetMaxThreads() was ever called, LightGBM doesn't
  // use more than that many threads
  if (LGBM_MAX_NUM_THREADS > 0 && default_num_threads > LGBM_MAX_NUM_THREADS) {
    return LGBM_MAX_NUM_THREADS;
  }

  return default_num_threads;
}

void OMP_SET_NUM_THREADS(int num_threads) {
  if (num_threads <= 0) {
    LGBM_DEFAULT_NUM_THREADS = -1;
  } else {
    LGBM_DEFAULT_NUM_THREADS = num_threads;
  }
}

#endif  // _OPENMP


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/SOURCE_NOTES.md <==
# Model sources and build dependencies

The supplementary package contains the manuscript's current CRAFT-GBM source,
LightGBM, XGBoost, and the Mean and Exposure ablations. Their native source,
Python bindings, required build scripts, and third-party license notices are
included. CatBoost uses its pinned official wheel; its upstream license, authors,
and source provenance are retained. Git metadata, compiled products, caches, and
unrelated experiment datasets are omitted. Algorithm configuration keys, Python API names, and native
diagnostic tokens retain their original spelling because the evaluation parses
them. Upstream copyright and contributor notices remain intact.

| Source | Version / upstream source identity | Use in evaluation |
| --- | --- | --- |
| `../CRAFT-GBM_model_source_code` | CRAFT-GBM on LightGBM 4.7.0 | Endogenous selection after up to 20 full-feature rounds in RQ1; interval-midpoint fixed-size selection after two full-feature rounds in RQ2 |
| `LightGBM` | 4.7.0, `8f7036f03627054d5a54a6f965b13f4b9ff2cb63` | Full and Fixed; the evaluation builder applies the supplied native initialization patch and shared Python helpers |
| `XGBoost` | 3.4.2, `fdf0888bedddbd444d72994d845c59b3ca182c5b` | CPU wheel built from the bundled source |
| `CatBoost` | 1.2.10, `b1bd2a6d77219e82a1acfcedfccb8e6f6c1ee084` | Pinned official 1.2.10 wheel, as in the measured experiments |
| `Mean_Ablation` | CRAFT ablation on LightGBM 4.7.0 | RQ2 Mean selector |
| `Exposure_Ablation` | CRAFT ablation on LightGBM 4.7.0 | RQ2 Exposure selector |

The upstream repositories are [LightGBM](https://github.com/lightgbm-org/LightGBM),
[XGBoost](https://github.com/dmlc/xgboost), and
[CatBoost](https://github.com/catboost/catboost).

CRAFT's native `src` files are byte-identical to the frozen source used for the
current RQ1 20-round-initialization build. The Mean and Exposure native `src`
files are byte-identical to their frozen ablation builds. Relative to the frozen
CRAFT source used for the midpoint RQ2 build, the only native source change is
the endogenous 20-round initialization rule and associated diagnostics in
`adaptive_feature_mcb.hpp`; the exogenous midpoint selection branch retains
its two-round initialization and selection rule. Package-wide checksums describe
the exported files; omitted development metadata is not part of those checksums.

## CRAFT, LightGBM, and ablations

Use the setup in [Evaluation_Benchmark.md](../Evaluation_Benchmark.md) to build
isolated libraries and Python packages. CPU builds require a C++17 compiler,
CMake 3.28 or later, and OpenMP. CRAFT and the ablation build configurations
also locate Boost.Math headers; the measured toolchain used Boost 1.82.0,
GCC 13.3.0, CMake 3.28.3, and Python 3.12.7. Header dependencies Eigen,
fast_double_parser, fmt, and the nanoarrow C sources are bundled with their
license notices. GPU, MPI, R, Java, and C++ test builds are outside this export's
supported build configuration.

The nanoarrow core library and Arrow C Data Interface support are retained.
The unused optional IPC extension is omitted from each of these four model
trees: `external_libs/nanoarrow/src/nanoarrow/ipc/`, `nanoarrow_ipc.h`, and
`nanoarrow_ipc.hpp` (the two headers are in the same `src/nanoarrow/` directory).
The supported CPU builds leave `NANOARROW_IPC` and `NANOARROW_BUNDLE` at their
upstream defaults of `OFF`; their build scripts and core sources are unchanged.
Standalone nanoarrow IPC or bundled-source builds require the complete upstream
dependency sources. Create fresh native build receipts using the documented
setup commands, since removing optional source files changes source-tree hashes.

## XGBoost

The bundled source includes `dmlc-core`. The evaluation installer uses upstream
`ops/script/pypi_variants.py --use-suffix=cpu --require-nccl-dep=na` and builds
the Python wheel with CUDA and NCCL disabled and OpenMP enabled. Its Python
build prerequisites are scikit-build-core 1.0.3, CMake 4.4.3, Ninja 1.13.2,
and pathspec 1.1.1. Python 3.11 or later is required. Follow the evaluation
installer so that the resulting package is named `xgboost-cpu`.

## CatBoost pinned package

The measured benchmark uses the official `catboost==1.2.10` wheel. The optional
upstream source tree and its vendored build dependencies are omitted to reduce
the arXiv submission size. `CatBoost/` contains only upstream attribution and
[provenance instructions](CatBoost/README.md). Source inspection or optional
rebuilding requires downloading the exact upstream commit linked there and
following that revision's build instructions; it is not part of benchmark setup.

The installer records CatBoost's pinned package version and upstream source
identity without requiring a local source tree. The existing installed-version
and native-library checksum checks remain enforced by the benchmark. XGBoost
continues to be built from its bundled source and identified by its source-tree
checksum. Generate a fresh competitor installation receipt with the documented
setup command; receipts from the earlier package layout are not silently reused.

## Export verification

The copied CRAFT and XGBoost CPU sources configured successfully with GCC
13.3.0 and CMake 4.4.3. CRAFT native compilation was checked with at most two
workers. No CatBoost source build or wheel equivalence is claimed. The benchmark's
pinned official CatBoost-wheel installation remains the supported reproduction path.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.18 FATAL_ERROR)

if(PLUGIN_SYCL)
  string(REPLACE " -isystem ${CONDA_PREFIX}/include" "" CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS}")
endif()

project(xgboost LANGUAGES CXX C VERSION 3.4.2)
include(cmake/Utils.cmake)
list(APPEND CMAKE_MODULE_PATH "${xgboost_SOURCE_DIR}/cmake/modules")

# These policies are already set from 3.18 but we still need to set the policy
# default variables here for lower minimum versions in the submodules
set(CMAKE_POLICY_DEFAULT_CMP0063 NEW)
set(CMAKE_POLICY_DEFAULT_CMP0069 NEW)
set(CMAKE_POLICY_DEFAULT_CMP0076 NEW)
set(CMAKE_POLICY_DEFAULT_CMP0077 NEW)
set(CMAKE_POLICY_DEFAULT_CMP0079 NEW)

message(STATUS "CMake version ${CMAKE_VERSION}")

# Check compiler versions
# Use recent compilers to ensure that std::filesystem is available
if(MSVC)
  if(MSVC_VERSION LESS 1920)
    message(FATAL_ERROR "Need Visual Studio 2019 or newer to build XGBoost")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "GNU")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "8.1")
    message(FATAL_ERROR "Need GCC 8.1 or newer to build XGBoost")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "AppleClang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "11.0")
    message(FATAL_ERROR "Need Xcode 11.0 (AppleClang 11.0) or newer to build XGBoost")
  endif()
elseif(CMAKE_CXX_COMPILER_ID STREQUAL "Clang")
  if(CMAKE_CXX_COMPILER_VERSION VERSION_LESS "9.0")
    message(FATAL_ERROR "Need Clang 9.0 or newer to build XGBoost")
  endif()
endif()

include(${xgboost_SOURCE_DIR}/cmake/PrefetchIntrinsics.cmake)
find_prefetch_intrinsics()
include(${xgboost_SOURCE_DIR}/cmake/Version.cmake)
write_version()
set_default_configuration_release()

#-- Options
include(CMakeDependentOption)

## User options
option(BUILD_C_DOC "Build documentation for C APIs using Doxygen." OFF)
option(USE_OPENMP "Build with OpenMP support." ON)
option(BUILD_STATIC_LIB "Build static library" OFF)
option(BUILD_DEPRECATED_CLI "Build the deprecated command line interface" OFF)
option(FORCE_SHARED_CRT "Build with dynamic CRT on Windows (/MD)" OFF)
option(BUILD_WITH_GIT_HASH "Add a short git hash to the build info." OFF)
option(BUILD_WITH_SYSTEM_DMLC "Use system package for dmlc." OFF)
## Bindings
option(JVM_BINDINGS "Build JVM bindings" OFF)
option(R_LIB "Build shared library for R package" OFF)
## Dev
option(USE_DEBUG_OUTPUT "Dump internal training results like gradients and predictions to stdout.
Should only be used for debugging." OFF)
option(FORCE_COLORED_OUTPUT "Force colored output from compilers, useful when ninja is used instead of make." OFF)
option(ENABLE_ALL_WARNINGS "Enable all compiler warnings. Only effective for GCC/Clang" OFF)
option(LOG_CAPI_INVOCATION "Log all C API invocations for debugging" OFF)
option(GOOGLE_TEST "Build google tests" OFF)
option(USE_DMLC_GTEST "Use google tests bundled with dmlc-core submodule" OFF)
option(USE_DEVICE_DEBUG "Generate CUDA device debug info." OFF)
option(USE_NVTX "Build with cuda profiling annotations. Developers only." OFF)
set(NVTX_HEADER_DIR "" CACHE PATH "Path to the stand-alone nvtx header")
option(HIDE_CXX_SYMBOLS "Build shared library and hide all C++ symbols" OFF)
option(KEEP_BUILD_ARTIFACTS_IN_BINARY_DIR "Output build artifacts in CMake binary dir" OFF)
# When ON, suppress install() rules intended for system installs (headers,
# xgboost-config.cmake, XGBoostTargets, xgboost.pc, default lib install).
# Used by python-package/CMakeLists.txt so the Python wheel's install layout
# is fully controlled there.
option(__XGBOOST_FOR_PYTHON_WHEEL
  "Building libxgboost embedded inside the Python wheel; skip default installs" OFF)
## CUDA
option(USE_CUDA  "Build with GPU acceleration" OFF)
option(USE_NCCL  "Build with NCCL to enable distributed GPU support." OFF)
option(USE_NVCOMP "Build with nvcomp to enable sparse data compression. (experimental)" OFF)
# This is specifically designed for PyPI binary release and should be disabled for most of the cases.
option(USE_DLOPEN_NCCL "Whether to load nccl dynamically." OFF)
option(BUILD_WITH_SHARED_NCCL "Build with shared NCCL library." OFF)

if(USE_CUDA)
  if(NOT DEFINED CMAKE_CUDA_ARCHITECTURES AND NOT DEFINED ENV{CUDAARCHS})
    set(GPU_COMPUTE_VER "" CACHE STRING
      "Semicolon separated list of compute versions to be built against, e.g. '35;61'")
  else()
    # Clear any cached values from previous runs
    unset(GPU_COMPUTE_VER)
    unset(GPU_COMPUTE_VER CACHE)
  endif()
endif()

# CUDA device LTO was introduced in CMake v3.25 and requires host LTO to also be enabled but can still
# be explicitly disabled allowing for LTO on host only, host and device, or neither, but device-only LTO
# is not a supproted configuration
cmake_dependent_option(USE_CUDA_LTO
  "Enable link-time optimization for CUDA device code"
  "${CMAKE_INTERPROCEDURAL_OPTIMIZATION}"
  "CMAKE_VERSION VERSION_GREATER_EQUAL 3.25;USE_CUDA;CMAKE_INTERPROCEDURAL_OPTIMIZATION"
  OFF)
## Sanitizers
option(USE_SANITIZER "Use santizer flags" OFF)
option(SANITIZER_PATH "Path to sanitizes.")
set(ENABLED_SANITIZERS "address" "leak" CACHE STRING
  "Semicolon separated list of sanitizer names. E.g 'address;leak'. Supported sanitizers are
address, leak, undefined and thread.")
## Plugins
option(PLUGIN_RMM "Build with RAPIDS Memory Manager (RMM)" OFF)
option(PLUGIN_FEDERATED "Build with Federated Learning" OFF)
## TODO: 1. Add check if DPC++ compiler is used for building
option(PLUGIN_SYCL "SYCL plugin" OFF)
option(ADD_PKGCONFIG "Add xgboost.pc into system." ON)

#-- Checks for building XGBoost
if(USE_DEBUG_OUTPUT AND (NOT (CMAKE_BUILD_TYPE MATCHES Debug)))
  message(SEND_ERROR "Do not enable `USE_DEBUG_OUTPUT' with release build.")
endif()
if(USE_NVTX AND (NOT USE_CUDA))
  message(SEND_ERROR "`USE_NVTX` must be enabled with `USE_CUDA` flag.")
endif()
if(USE_NVTX)
  if(CMAKE_VERSION VERSION_LESS "3.25.0")
    # CUDA:nvtx3 target is added in 3.25
    message("cmake >= 3.25 is required for NVTX.")
  endif()
endif()
if(USE_NCCL AND (NOT USE_CUDA))
  message(SEND_ERROR "`USE_NCCL` must be enabled with `USE_CUDA` flag.")
endif()
if(USE_NVCOMP AND (NOT USE_CUDA))
  message(SEND_ERROR "`USE_NVCOMP` must be enabled with `USE_CUDA` flag.")
endif()
if(USE_DEVICE_DEBUG AND (NOT USE_CUDA))
  message(SEND_ERROR "`USE_DEVICE_DEBUG` must be enabled with `USE_CUDA` flag.")
endif()
if(BUILD_WITH_SHARED_NCCL AND (NOT USE_NCCL))
  message(SEND_ERROR "Build XGBoost with -DUSE_NCCL=ON to enable BUILD_WITH_SHARED_NCCL.")
endif()
if(USE_DLOPEN_NCCL AND (NOT USE_NCCL))
  message(SEND_ERROR "Build XGBoost with -DUSE_NCCL=ON to enable USE_DLOPEN_NCCL.")
endif()
if(USE_DLOPEN_NCCL AND (NOT (CMAKE_SYSTEM_NAME STREQUAL "Linux")))
  message(SEND_ERROR "`USE_DLOPEN_NCCL` supports only Linux at the moment.")
endif()
if(JVM_BINDINGS AND R_LIB)
  message(SEND_ERROR "`R_LIB' is not compatible with `JVM_BINDINGS' as they both have customized configurations.")
endif()
if(R_LIB AND GOOGLE_TEST)
  message(
    WARNING
    "Some C++ tests will fail with `R_LIB` enabled, as R package redirects some functions to R runtime implementation."
  )
endif()
if(R_LIB AND USE_NCCL)
  message(SEND_ERROR "`R_LIB` doesn't support distributed computing with NCCL yet.")
endif()
if(PLUGIN_RMM AND NOT (USE_CUDA))
  message(SEND_ERROR "`PLUGIN_RMM` must be enabled with `USE_CUDA` flag.")
endif()
if(PLUGIN_RMM AND NOT ((CMAKE_CXX_COMPILER_ID STREQUAL "Clang") OR (CMAKE_CXX_COMPILER_ID STREQUAL "GNU")))
  message(SEND_ERROR "`PLUGIN_RMM` must be used with GCC or Clang compiler.")
endif()
if(PLUGIN_RMM AND NOT (CMAKE_SYSTEM_NAME STREQUAL "Linux"))
  message(SEND_ERROR "`PLUGIN_RMM` must be used with Linux.")
endif()
if(ENABLE_ALL_WARNINGS)
  if((NOT CMAKE_CXX_COMPILER_ID MATCHES "Clang") AND (NOT CMAKE_CXX_COMPILER_ID STREQUAL "GNU"))
    message(SEND_ERROR "ENABLE_ALL_WARNINGS is only available for Clang and GCC.")
  endif()
endif()
if(BUILD_STATIC_LIB AND (R_LIB OR JVM_BINDINGS))
  message(SEND_ERROR "Cannot build a static library libxgboost.a when R or JVM packages are enabled.")
endif()
if(PLUGIN_FEDERATED)
  if(CMAKE_CROSSCOMPILING)
    message(SEND_ERROR "Cannot cross compile with federated learning support")
  endif()
  if(BUILD_STATIC_LIB)
    message(SEND_ERROR "Cannot build static lib with federated learning support")
  endif()
  if(R_LIB OR JVM_BINDINGS)
    message(SEND_ERROR "Cannot enable federated learning support when R or JVM packages are enabled.")
  endif()
  if(WIN32)
    message(SEND_ERROR "Federated learning not supported for Windows platform")
  endif()
endif()

#-- Removed options
if(USE_AVX)
  message(SEND_ERROR  "The option `USE_AVX` is deprecated as experimental AVX features have been removed from XGBoost.")
endif()
if(PLUGIN_LZ4)
  message(SEND_ERROR  "The option `PLUGIN_LZ4` is removed from XGBoost.")
endif()
if(RABIT_BUILD_MPI)
  message(SEND_ERROR "The option `RABIT_BUILD_MPI` has been removed from XGBoost.")
endif()
if(USE_S3)
  message(SEND_ERROR "The option `USE_S3` has been removed from XGBoost")
endif()
if(USE_AZURE)
  message(SEND_ERROR "The option `USE_AZURE` has been removed from XGBoost")
endif()
if(USE_HDFS)
  message(SEND_ERROR "The option `USE_HDFS` has been removed from XGBoost")
endif()
if(PLUGIN_DENSE_PARSER)
  message(SEND_ERROR "The option `PLUGIN_DENSE_PARSER` has been removed from XGBoost.")
endif()
if(BUILD_DEPRECATED_CLI)
  message(SEND_ERROR  "The option `BUILD_DEPRECATED_CLI` is removed from XGBoost.")
endif()
if(USE_NCCL_LIB_PATH)
  message(SEND_ERROR "`USE_NCCL_LIB_PATH` has been removed, use other NCCL variables to specify the path.")
endif()

#-- Sanitizer
if(USE_SANITIZER)
  include(cmake/Sanitizer.cmake)
  enable_sanitizers("${ENABLED_SANITIZERS}")
endif()

if(USE_CUDA)
  set(USE_OPENMP ON CACHE BOOL "CUDA requires OpenMP" FORCE)
  # `export CXX=' is ignored by CMake CUDA.
  if(NOT DEFINED CMAKE_CUDA_HOST_COMPILER AND NOT DEFINED ENV{CUDAHOSTCXX})
    set(CMAKE_CUDA_HOST_COMPILER ${CMAKE_CXX_COMPILER} CACHE FILEPATH
      "The compiler executable to use when compiling host code for CUDA or HIP language files.")
    mark_as_advanced(CMAKE_CUDA_HOST_COMPILER)
    message(STATUS "Configured CUDA host compiler: ${CMAKE_CUDA_HOST_COMPILER}")
  endif()

  if(NOT DEFINED CMAKE_CUDA_RUNTIME_LIBRARY)
    set(CMAKE_CUDA_RUNTIME_LIBRARY Static)
  endif()

  enable_language(CUDA)
  if(CMAKE_CUDA_COMPILER_TOOLKIT_VERSION)
    set(xgboost_cuda_toolkit_version ${CMAKE_CUDA_COMPILER_TOOLKIT_VERSION})
  else()
    set(xgboost_cuda_toolkit_version ${CMAKE_CUDA_COMPILER_VERSION})
  endif()
  if("${xgboost_cuda_toolkit_version}" VERSION_LESS "12.9")
    message(FATAL_ERROR "CUDA version must be at least 12.9!")
  endif()
  if(DEFINED GPU_COMPUTE_VER)
    compute_cmake_cuda_archs("${GPU_COMPUTE_VER}")
  endif()

  find_package(CUDAToolkit 12.9 REQUIRED)
endif()

if(USE_NVCOMP)
  find_package(nvcomp REQUIRED)
endif()


if(FORCE_COLORED_OUTPUT AND (CMAKE_GENERATOR STREQUAL "Ninja") AND
    ((CMAKE_CXX_COMPILER_ID STREQUAL "GNU") OR
      (CMAKE_CXX_COMPILER_ID STREQUAL "Clang")))
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -fdiagnostics-color=always")
endif()

if(NOT (CMAKE_SYSTEM_NAME STREQUAL "Emscripten"))
  find_package(Threads REQUIRED)
endif()

# -- OpenMP
include(cmake/FindOpenMPMacOS.cmake)
if(USE_OPENMP)
  if(APPLE)
    find_openmp_macos()
  else()
    find_package(OpenMP REQUIRED C CXX)
  endif()
endif()

# Add for IBM i
if(${CMAKE_SYSTEM_NAME} MATCHES "OS400")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} -pthread")
  set(CMAKE_CXX_ARCHIVE_CREATE "<CMAKE_AR> -X64 qc <TARGET> <OBJECTS>")
endif()

if(USE_NCCL)
  find_package(Nccl REQUIRED)
endif()

if(MSVC)
  if(FORCE_SHARED_CRT)
    message(STATUS "XGBoost: Using dynamically linked MSVC runtime...")
    set(CMAKE_MSVC_RUNTIME_LIBRARY "MultiThreaded$<$<CONFIG:Debug>:Debug>DLL")
  else()
    message(STATUS "XGBoost: Using statically linked MSVC runtime...")
    set(CMAKE_MSVC_RUNTIME_LIBRARY "MultiThreaded$<$<CONFIG:Debug>:Debug>")
  endif()
endif()

# dmlc-core
set(DMLC_FORCE_SHARED_CRT ${FORCE_SHARED_CRT})
if(BUILD_WITH_SYSTEM_DMLC)
  find_package(dmlc REQUIRED)
else()
  set(DMLC_FORCE_SHARED_CRT ${FORCE_SHARED_CRT})
  add_subdirectory(${xgboost_SOURCE_DIR}/dmlc-core)
endif()

if(MSVC)
  if(TARGET dmlc_unit_tests)
    target_compile_options(
        dmlc_unit_tests PRIVATE
        -D_CRT_SECURE_NO_WARNINGS -D_CRT_SECURE_NO_DEPRECATE
    )
  endif()
endif()

# core xgboost
add_subdirectory(${xgboost_SOURCE_DIR}/src)
# dmlc-core
if(BUILD_WTIH_SYSTEM_DMLC)
  target_link_libraries(objxgboost PUBLIC ${dmlc-LIBRARIES})
else()
  target_link_libraries(objxgboost PUBLIC dmlc)
endif()

# Link -lstdc++fs for GCC 8.x
if(CMAKE_CXX_COMPILER_ID STREQUAL "GNU" AND CMAKE_CXX_COMPILER_VERSION VERSION_LESS "9.0")
  target_link_libraries(objxgboost PUBLIC stdc++fs)
endif()

# Exports some R specific definitions and objects
if(R_LIB)
  add_subdirectory(${xgboost_SOURCE_DIR}/R-package)
endif()

# This creates its own shared library `xgboost4j'.
if(JVM_BINDINGS)
  add_subdirectory(${xgboost_SOURCE_DIR}/jvm-packages)
endif()

# Plugin
add_subdirectory(${xgboost_SOURCE_DIR}/plugin)

if(PLUGIN_RMM)
  find_package(rmm REQUIRED)

  # Patch the rmm targets so they reference the static cudart
  # Remove this patch once RMM stops specifying cudart requirement
  # (since RMM is a header-only library, it should not specify cudart in its CMake config)
  get_target_property(rmm_link_libs rmm::rmm INTERFACE_LINK_LIBRARIES)
  list(REMOVE_ITEM rmm_link_libs CUDA::cudart)
  list(APPEND rmm_link_libs CUDA::cudart_static)
  set_target_properties(rmm::rmm PROPERTIES INTERFACE_LINK_LIBRARIES "${rmm_link_libs}")

  # Pick up patched CCCL from RMM
elseif(USE_CUDA)
  # If using CUDA and not RMM, search for CCCL.
  # Use HINTS to prioritize CCCL from the same CUDA toolkit as nvcc (e.g., in conda environments).
  # CUDAToolkit_TARGET_DIR points to the target-specific directory (e.g., targets/x86_64-linux).
  find_package(CCCL CONFIG
    HINTS ${CUDAToolkit_TARGET_DIR}/lib/cmake ${CUDAToolkit_LIBRARY_DIR}/cmake)
  if(CCCL_FOUND)
    message(STATUS "Standalone CCCL found.")
  else()
    message(STATUS "Standalone CCCL not found. Attempting to use CCCL from CUDA Toolkit...")
    find_package(CCCL CONFIG
      HINTS ${CUDAToolkit_TARGET_DIR}/lib/cmake ${CUDAToolkit_LIBRARY_DIR}/cmake)
    if(NOT CCCL_FOUND)
      message(STATUS "Could not locate CCCL from CUDA Toolkit. Using Thrust and CUB from CUDA Toolkit...")
      find_package(libcudacxx CONFIG REQUIRED
        HINTS ${CUDAToolkit_TARGET_DIR}/lib/cmake ${CUDAToolkit_LIBRARY_DIR}/cmake)
      find_package(CUB CONFIG REQUIRED
        HINTS ${CUDAToolkit_TARGET_DIR}/lib/cmake ${CUDAToolkit_LIBRARY_DIR}/cmake)
      find_package(Thrust CONFIG REQUIRED
        HINTS ${CUDAToolkit_TARGET_DIR}/lib/cmake ${CUDAToolkit_LIBRARY_DIR}/cmake)
      thrust_create_target(Thrust HOST CPP DEVICE CUDA)
      add_library(CCCL::CCCL INTERFACE IMPORTED GLOBAL)
      target_link_libraries(CCCL::CCCL INTERFACE libcudacxx::libcudacxx CUB::CUB Thrust)
    endif()
  endif()
  # Define guard macros to prevent windows.h from conflicting with winsock2.h
  if(WIN32)
    target_compile_definitions(CCCL::CCCL INTERFACE NOMINMAX WIN32_LEAN_AND_MEAN _WINSOCKAPI_)
  endif()
endif()

if(PLUGIN_SYCL)
  set(CMAKE_CXX_LINK_EXECUTABLE
      "icpx <FLAGS> <CMAKE_CXX_LINK_FLAGS> -qopenmp <LINK_FLAGS> <OBJECTS> -o <TARGET> <LINK_LIBRARIES>")
  set(CMAKE_CXX_CREATE_SHARED_LIBRARY
      "icpx -shared <CMAKE_SHARED_LIBRARY_CXX_FLAGS> -qopenmp <LANGUAGE_COMPILE_FLAGS> \
      <CMAKE_SHARED_LIBRARY_CREATE_CXX_FLAGS> <SONAME_FLAG>,<TARGET_SONAME> \
      -o <TARGET> <OBJECTS> <LINK_LIBRARIES>")
endif()

#-- library
if(BUILD_STATIC_LIB)
  add_library(xgboost STATIC)
else()
  # Provide versioned shared object
  add_library(xgboost SHARED)
  set_target_properties(xgboost PROPERTIES
    VERSION ${PROJECT_VERSION}
    SOVERSION ${PROJECT_VERSION_MAJOR})
endif()
target_link_libraries(xgboost PRIVATE objxgboost)
target_include_directories(xgboost
  INTERFACE
  $<INSTALL_INTERFACE:$<INSTALL_PREFIX>/include>
  $<BUILD_INTERFACE:${CMAKE_CURRENT_LIST_DIR}/include>)
#-- End shared library

# Common setup for all targets
foreach(target xgboost objxgboost)
  xgboost_target_properties(${target})
  xgboost_target_link_libraries(${target})
  xgboost_target_defs(${target})
endforeach()
if(NOT BUILD_WITH_SYSTEM_DMLC)
  xgboost_target_properties(dmlc)
  xgboost_target_link_libraries(dmlc)
  xgboost_target_defs(dmlc)
endif()

if(JVM_BINDINGS)
  xgboost_target_properties(xgboost4j)
  xgboost_target_link_libraries(xgboost4j)
  xgboost_target_defs(xgboost4j)
endif()

if(USE_OPENMP AND APPLE AND NOT BUILD_STATIC_LIB)
  patch_openmp_path_macos(xgboost libxgboost)
endif()

if(KEEP_BUILD_ARTIFACTS_IN_BINARY_DIR)
  set_output_directory(xgboost ${xgboost_BINARY_DIR}/lib)
else()
  set_output_directory(xgboost ${xgboost_SOURCE_DIR}/lib)
endif()

#-- Installing XGBoost
if(R_LIB)
  include(cmake/RPackageInstallTargetSetup.cmake)
  set_target_properties(xgboost PROPERTIES PREFIX "")
  if(APPLE)
    set_target_properties(xgboost PROPERTIES SUFFIX ".so")
  endif()
  setup_rpackage_install_target(xgboost "${CMAKE_CURRENT_BINARY_DIR}/R-package-install")
  set(CMAKE_INSTALL_PREFIX "${CMAKE_CURRENT_BINARY_DIR}/dummy_inst")
endif()
if(MINGW)
  set_target_properties(xgboost PROPERTIES PREFIX "")
endif()

if(BUILD_C_DOC)
  include(cmake/Doc.cmake)
  run_doxygen()
endif()

include(CPack)

include(GNUInstallDirs)
mark_as_advanced(__XGBOOST_FOR_PYTHON_WHEEL)
if(NOT __XGBOOST_FOR_PYTHON_WHEEL)
  # Install all headers.  Please note that currently the C++ headers does not form an "API".
  install(DIRECTORY ${xgboost_SOURCE_DIR}/include/xgboost
    DESTINATION ${CMAKE_INSTALL_INCLUDEDIR})

  # Install libraries. If `xgboost` is a static lib, specify `objxgboost` also, to avoid the
  # following error:
  #
  #  > install(EXPORT ...) includes target "xgboost" which requires target "objxgboost" that is not
  #  > in any export set.
  #
  # https://github.com/dmlc/xgboost/issues/6085
  if(BUILD_STATIC_LIB)
    set(INSTALL_TARGETS xgboost objxgboost dmlc)
  else()
    set(INSTALL_TARGETS xgboost)
  endif()

  install(TARGETS ${INSTALL_TARGETS}
    EXPORT XGBoostTargets
    ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR}
    LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR}
    RUNTIME DESTINATION ${CMAKE_INSTALL_BINDIR}
    INCLUDES DESTINATION ${LIBLEGACY_INCLUDE_DIRS})
  install(EXPORT XGBoostTargets
    FILE XGBoostTargets.cmake
    NAMESPACE xgboost::
    DESTINATION ${CMAKE_INSTALL_LIBDIR}/cmake/xgboost)

  include(CMakePackageConfigHelpers)
  configure_package_config_file(
    ${CMAKE_CURRENT_LIST_DIR}/cmake/xgboost-config.cmake.in
    ${CMAKE_CURRENT_BINARY_DIR}/cmake/xgboost-config.cmake
    INSTALL_DESTINATION ${CMAKE_INSTALL_LIBDIR}/cmake/xgboost)
  write_basic_package_version_file(
    ${CMAKE_BINARY_DIR}/cmake/xgboost-config-version.cmake
    VERSION ${XGBOOST_VERSION}
    COMPATIBILITY AnyNewerVersion)
  install(
    FILES
    ${CMAKE_CURRENT_BINARY_DIR}/cmake/xgboost-config.cmake
    ${CMAKE_BINARY_DIR}/cmake/xgboost-config-version.cmake
    DESTINATION ${CMAKE_INSTALL_LIBDIR}/cmake/xgboost)
  if(USE_NCCL AND BUILD_STATIC_LIB)
    install(
      FILES ${CMAKE_CURRENT_LIST_DIR}/cmake/modules/FindNccl.cmake
      DESTINATION ${CMAKE_INSTALL_LIBDIR}/cmake/xgboost)
  endif()
endif()

#-- Test
if(GOOGLE_TEST)
  enable_testing()
  # Unittests.
  add_executable(testxgboost)
  target_link_libraries(testxgboost PRIVATE objxgboost)
  xgboost_target_properties(testxgboost)
  xgboost_target_link_libraries(testxgboost)
  xgboost_target_defs(testxgboost)

  add_subdirectory(${xgboost_SOURCE_DIR}/tests/cpp)

  add_test(
    NAME TestXGBoostLib
    COMMAND testxgboost
    WORKING_DIRECTORY ${xgboost_BINARY_DIR})
endif()

# Add xgboost.pc
if(ADD_PKGCONFIG AND NOT __XGBOOST_FOR_PYTHON_WHEEL)
  configure_file(${xgboost_SOURCE_DIR}/cmake/xgboost.pc.in ${xgboost_BINARY_DIR}/xgboost.pc @ONLY)

  install(
    FILES ${xgboost_BINARY_DIR}/xgboost.pc
    DESTINATION ${CMAKE_INSTALL_LIBDIR}/pkgconfig)
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright (c) 2019 by Contributors

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/Doc.cmake <==
function(run_doxygen)
  find_package(Doxygen REQUIRED)

  if(NOT DOXYGEN_DOT_FOUND)
    message(FATAL_ERROR "Command `dot` not found.  Please install graphviz.")
  endif()

  configure_file(
    ${xgboost_SOURCE_DIR}/doc/Doxyfile.in
    ${CMAKE_CURRENT_BINARY_DIR}/Doxyfile @ONLY)
  add_custom_target(
    doc_doxygen ALL
    COMMAND ${DOXYGEN_EXECUTABLE} ${CMAKE_CURRENT_BINARY_DIR}/Doxyfile
    WORKING_DIRECTORY ${CMAKE_CURRENT_BINARY_DIR}
    COMMENT "Generate C APIs documentation."
    VERBATIM)
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/FindOpenMPMacOS.cmake <==
# Find OpenMP library on MacOS
# Automatically handle locating libomp from the Homebrew package manager

# lint_cmake: -package/consistency

macro(find_openmp_macos)
  if(NOT APPLE)
    message(FATAL_ERROR "${CMAKE_CURRENT_FUNCTION}() must only be used on MacOS")
  endif()
  find_package(OpenMP)
  if(NOT OpenMP_FOUND)
    # Try again with extra path info. This step is required for libomp 15+ from Homebrew,
    # as libomp 15.0+ from brew is keg-only
    # See https://github.com/Homebrew/homebrew-core/issues/112107#issuecomment-1278042927.
    execute_process(COMMAND brew --prefix libomp
                    OUTPUT_VARIABLE HOMEBREW_LIBOMP_PREFIX
                    OUTPUT_STRIP_TRAILING_WHITESPACE)
    set(OpenMP_C_FLAGS
      "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
    set(OpenMP_CXX_FLAGS
      "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
    set(OpenMP_C_LIB_NAMES omp)
    set(OpenMP_CXX_LIB_NAMES omp)
    set(OpenMP_omp_LIBRARY ${HOMEBREW_LIBOMP_PREFIX}/lib/libomp.dylib)
    find_package(OpenMP REQUIRED)
  endif()
endmacro()

# Patch libxgboost.dylib so that it depends on @rpath/libomp.dylib instead of
# /opt/homebrew/opt/libomp/lib/libomp.dylib or other hard-coded paths.
# Doing so enables XGBoost to interoperate with multiple kinds of OpenMP
# libraries. See https://github.com/lightgbm-org/LightGBM/pull/6391 for detailed
# explanation. Adapted from https://github.com/lightgbm-org/LightGBM/pull/6391
# by James Lamb.
# MacOS only.
function(patch_openmp_path_macos target target_default_output_name)
  if(NOT APPLE)
    message(FATAL_ERROR "${CMAKE_CURRENT_FUNCTION}() must only be used on MacOS")
  endif()
  # Get path to libomp found at build time
  get_target_property(
    __OpenMP_LIBRARY_LOCATION
    OpenMP::OpenMP_CXX
    INTERFACE_LINK_LIBRARIES
  )
  # Get the base name of the OpenMP lib
  # Usually: libomp.dylib, libgomp.dylib, or libiomp.dylib
  get_filename_component(
    __OpenMP_LIBRARY_NAME
    ${__OpenMP_LIBRARY_LOCATION}
    NAME
  )
  # Get the directory containing the OpenMP lib
  get_filename_component(
    __OpenMP_LIBRARY_DIR
    ${__OpenMP_LIBRARY_LOCATION}
    DIRECTORY
  )
  # Get the name of the XGBoost lib, e.g. libxgboost
  get_target_property(
    __LIBXGBOOST_OUTPUT_NAME
    ${target}
    OUTPUT_NAME
  )
  if(NOT __LIBXGBOOST_OUTPUT_NAME)
    set(__LIBXGBOOST_OUTPUT_NAME "${target_default_output_name}")
  endif()

  # Get the file name of the XGBoost lib, e.g. libxgboost.dylib
  if(CMAKE_SHARED_LIBRARY_SUFFIX_CXX)
    set(
      __LIBXGBOOST_FILENAME_${target} "${__LIBXGBOOST_OUTPUT_NAME}${CMAKE_SHARED_LIBRARY_SUFFIX_CXX}"
      CACHE INTERNAL "Shared library filename ${target}"
    )
  else()
    set(
      __LIBXGBOOST_FILENAME_${target} "${__LIBXGBOOST_OUTPUT_NAME}.dylib"
      CACHE INTERNAL "Shared library filename ${target}"
    )
  endif()

  message(STATUS "Creating shared lib for target ${target}: ${__LIBXGBOOST_FILENAME_${target}}")

  # Override the absolute path to OpenMP with a relative one using @rpath.
  #
  # This also ensures that if a libomp.dylib has already been loaded, it'll just use that.
  if(KEEP_BUILD_ARTIFACTS_IN_BINARY_DIR)
    set(__LIB_DIR ${xgboost_BINARY_DIR}/lib)
  else()
    set(__LIB_DIR ${xgboost_SOURCE_DIR}/lib)
  endif()
  add_custom_command(
    TARGET ${target}
    POST_BUILD
      COMMAND
        install_name_tool
        -change
        ${__OpenMP_LIBRARY_LOCATION}
        "@rpath/${__OpenMP_LIBRARY_NAME}"
        "${__LIBXGBOOST_FILENAME_${target}}"
      WORKING_DIRECTORY ${__LIB_DIR}
  )
  message(STATUS
    "${__LIBXGBOOST_FILENAME_${target}}: "
    "Replacing hard-coded OpenMP install_name with '@rpath/${__OpenMP_LIBRARY_NAME}'..."
  )
  # Add RPATH entries to ensure the loader looks in the following, in the following order:
  #
  #   - /opt/homebrew/opt/libomp/lib  (where 'brew install' / 'brew link' puts libomp.dylib)
  #   - ${__OpenMP_LIBRARY_DIR}       (wherever find_package(OpenMP) found OpenMP at build time)
  #
  # Note: This list will only be used if libomp.dylib isn't already loaded into memory.
  #       So Conda users will likely use ${CONDA_PREFIX}/libomp.dylib
  execute_process(COMMAND brew --prefix libomp
                  OUTPUT_VARIABLE HOMEBREW_LIBOMP_PREFIX
                  OUTPUT_STRIP_TRAILING_WHITESPACE)
  set_target_properties(
    ${target}
    PROPERTIES
      BUILD_WITH_INSTALL_RPATH TRUE
      INSTALL_RPATH "${HOMEBREW_LIBOMP_PREFIX}/lib;${__OpenMP_LIBRARY_DIR}"
      INSTALL_RPATH_USE_LINK_PATH FALSE
  )
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/PrefetchIntrinsics.cmake <==
function(find_prefetch_intrinsics)
  include(CheckCXXSourceCompiles)
  check_cxx_source_compiles("
  #include <xmmintrin.h>
  int main() {
    char data = 0;
    const char* address = &data;
    _mm_prefetch(address, _MM_HINT_NTA);
    return 0;
  }
  " XGBOOST_MM_PREFETCH_PRESENT)
  check_cxx_source_compiles("
  int main() {
    char data = 0;
    const char* address = &data;
    __builtin_prefetch(address, 0, 0);
    return 0;
  }
  " XGBOOST_BUILTIN_PREFETCH_PRESENT)
  set(XGBOOST_MM_PREFETCH_PRESENT ${XGBOOST_MM_PREFETCH_PRESENT} PARENT_SCOPE)
  set(XGBOOST_BUILTIN_PREFETCH_PRESENT ${XGBOOST_BUILTIN_PREFETCH_PRESENT} PARENT_SCOPE)
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/RPackageInstall.cmake.in <==
# Commands to install the R package as a CMake install target

function(check_call)
  set(cmd COMMAND)
  cmake_parse_arguments(
    PARSE_ARGV 0
    CALL_ARG "" "" "${cmd}"
  )
  string(REPLACE ";" " " commands "${CALL_ARG_COMMAND}")
  message("Command: ${commands}")
  execute_process(COMMAND ${CALL_ARG_COMMAND}
                  OUTPUT_VARIABLE _out
				  ERROR_VARIABLE _err
				  RESULT_VARIABLE _res)
  if(NOT "${_res}" EQUAL "0")
    message(FATAL_ERROR "out: ${_out}, err: ${_err}, res: ${_res}")
  endif()
endfunction()

# Important paths
set(build_dir "@build_dir@")
set(LIBR_EXECUTABLE "@LIBR_EXECUTABLE@")

# Back up cmake_install.cmake
file(WRITE "${build_dir}/R-package/src/Makevars" "all:")
file(WRITE "${build_dir}/R-package/src/Makevars.win" "all:")

# Install dependencies
set(XGB_DEPS_SCRIPT
    "deps = setdiff(c('data.table', 'jsonlite', 'Matrix'), rownames(installed.packages())); if(length(deps)>0) install.packages(deps, repo = 'https://cloud.r-project.org/')")
check_call(COMMAND "${LIBR_EXECUTABLE}" -q -e "${XGB_DEPS_SCRIPT}")

# Install the XGBoost R package
check_call(COMMAND "${LIBR_EXECUTABLE}" CMD INSTALL --no-multiarch --build "${build_dir}/R-package")

==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/RPackageInstallTargetSetup.cmake <==
# Assembles the R-package files in build_dir;
# if necessary, installs the main R package dependencies;
# runs R CMD INSTALL.
function(setup_rpackage_install_target rlib_target build_dir)
  configure_file(${PROJECT_SOURCE_DIR}/cmake/RPackageInstall.cmake.in ${PROJECT_BINARY_DIR}/RPackageInstall.cmake @ONLY)
  install(
    DIRECTORY "${xgboost_SOURCE_DIR}/R-package"
    DESTINATION "${build_dir}"
    PATTERN "src/*" EXCLUDE
    PATTERN "R-package/configure" EXCLUDE
  )
  install(TARGETS ${rlib_target}
    LIBRARY DESTINATION "${build_dir}/R-package/src/"
    RUNTIME DESTINATION "${build_dir}/R-package/src/")
  install(SCRIPT ${PROJECT_BINARY_DIR}/RPackageInstall.cmake)
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/Sanitizer.cmake <==
# Set appropriate compiler and linker flags for sanitizers.
#
# Usage of this module:
#  enable_sanitizers("address;leak")

# Add flags
macro(enable_sanitizer sanitizer)
  if(${sanitizer} MATCHES "address")
    find_package(ASan)
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=address")

  elseif(${sanitizer} MATCHES "thread")
    find_package(TSan)
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=thread")
    if(TSan_FOUND)
      link_libraries(${TSan_LIBRARY})
    endif()

  elseif(${sanitizer} MATCHES "leak")
    find_package(LSan)
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=leak")

  elseif(${sanitizer} MATCHES "undefined")
    find_package(UBSan)
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=undefined -fno-sanitize-recover=undefined")

  else()
    message(FATAL_ERROR "Santizer ${sanitizer} not supported.")
  endif()
endmacro()

macro(enable_sanitizers SANITIZERS)
  # Check sanitizers compatibility.
  # Idealy, we should use if(san IN_LIST SANITIZERS) ... endif()
  # But I haven't figure out how to make it work.
  foreach( _san ${SANITIZERS} )
    string(TOLOWER ${_san} _san)
    if(_san MATCHES "thread")
      if(${_use_other_sanitizers})
        message(FATAL_ERROR
          "thread sanitizer is not compatible with ${_san} sanitizer.")
      endif()
      set(_use_thread_sanitizer 1)
    else()
      if(${_use_thread_sanitizer})
        message(FATAL_ERROR
          "${_san} sanitizer is not compatible with thread sanitizer.")
      endif()
      set(_use_other_sanitizers 1)
    endif()
  endforeach()

  message("Sanitizers: ${SANITIZERS}")

  foreach( _san ${SANITIZERS} )
    string(TOLOWER ${_san} _san)
    enable_sanitizer(${_san})
  endforeach()
  message("Sanitizers compile flags: ${SAN_COMPILE_FLAGS}")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${SAN_COMPILE_FLAGS}")
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${SAN_COMPILE_FLAGS}")
endmacro()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/Utils.cmake <==
# Automatically set source group based on folder
function(auto_source_group SOURCES)

  foreach(FILE ${SOURCES})
      get_filename_component(PARENT_DIR "${FILE}" PATH)

      # skip src or include and changes /'s to \\'s
      string(REPLACE "${CMAKE_CURRENT_LIST_DIR}" "" GROUP "${PARENT_DIR}")
      string(REPLACE "/" "\\\\" GROUP "${GROUP}")
      string(REGEX REPLACE "^\\\\" "" GROUP "${GROUP}")

      source_group("${GROUP}" FILES "${FILE}")
  endforeach()
endfunction()

# Set output directory of target, ignoring debug or release
function(set_output_directory target dir)
  set_target_properties(${target} PROPERTIES
    RUNTIME_OUTPUT_DIRECTORY ${dir}
    RUNTIME_OUTPUT_DIRECTORY_DEBUG ${dir}
    RUNTIME_OUTPUT_DIRECTORY_RELEASE ${dir}
    RUNTIME_OUTPUT_DIRECTORY_RELWITHDEBINFO ${dir}
    RUNTIME_OUTPUT_DIRECTORY_MINSIZEREL ${dir}
    LIBRARY_OUTPUT_DIRECTORY ${dir}
    LIBRARY_OUTPUT_DIRECTORY_DEBUG ${dir}
    LIBRARY_OUTPUT_DIRECTORY_RELEASE ${dir}
    LIBRARY_OUTPUT_DIRECTORY_RELWITHDEBINFO ${dir}
    LIBRARY_OUTPUT_DIRECTORY_MINSIZEREL ${dir}
    ARCHIVE_OUTPUT_DIRECTORY ${dir}
    ARCHIVE_OUTPUT_DIRECTORY_DEBUG ${dir}
    ARCHIVE_OUTPUT_DIRECTORY_RELEASE ${dir}
    ARCHIVE_OUTPUT_DIRECTORY_RELWITHDEBINFO ${dir}
    ARCHIVE_OUTPUT_DIRECTORY_MINSIZEREL ${dir})
endfunction()

# Set a default build type to release if none was specified
function(set_default_configuration_release)
    if(CMAKE_CONFIGURATION_TYPES STREQUAL "Debug;Release;MinSizeRel;RelWithDebInfo") # multiconfig generator?
        set(CMAKE_CONFIGURATION_TYPES Release CACHE STRING "" FORCE)
    elseif(NOT CMAKE_BUILD_TYPE AND NOT CMAKE_CONFIGURATION_TYPES)
      message(STATUS "Setting build type to 'Release' as none was specified.")
      set(CMAKE_BUILD_TYPE Release CACHE STRING "Choose the type of build." FORCE)
    endif()
endfunction()

if(BUILD_WITH_GIT_HASH)
  execute_process(COMMAND git rev-parse --short HEAD
    WORKING_DIRECTORY ${xgboost_SOURCE_DIR}
    OUTPUT_STRIP_TRAILING_WHITESPACE
    OUTPUT_VARIABLE XGBOOST_GIT_HASH
    ERROR_VARIABLE XGBOOST_GIT_ERROR
    RESULT_VARIABLE GIT_COMMAND_RESULT)

  if(NOT GIT_COMMAND_RESULT EQUAL 0)
    message(FATAL_ERROR "Failed to retrieve the git hash:\n${XGBOOST_GIT_ERROR}")
  endif()
  message(STATUS "Git hash: ${XGBOOST_GIT_HASH}")
endif()

# Generate CMAKE_CUDA_ARCHITECTURES form a list of architectures
# Also generates PTX for the most recent architecture for forwards compatibility
function(compute_cmake_cuda_archs archs)
  if(CMAKE_CUDA_COMPILER_TOOLKIT_VERSION MATCHES "^([0-9]+\\.[0-9]+)")
    set(CUDA_VERSION "${CMAKE_MATCH_1}")
  elseif(CMAKE_CUDA_COMPILER_VERSION MATCHES "^([0-9]+\\.[0-9]+)")
    set(CUDA_VERSION "${CMAKE_MATCH_1}")
  endif()
  # NATURAL sort is needed so that 3-digit archs (100, 120) sort *after*
  # 2-digit ones (70, 90). With the default STRING sort, "100" precedes "70"
  # alphabetically, which caused the -virtual (PTX) entry below — applied to
  # the AT -1 position — to land on the wrong architecture.
  list(SORT archs COMPARE NATURAL)
  unset(CMAKE_CUDA_ARCHITECTURES CACHE)
  set(CMAKE_CUDA_ARCHITECTURES ${archs})

  # Set up defaults based on CUDA varsion
  # Remember to update arch-specific tunings when supporting new archs.
  if(NOT CMAKE_CUDA_ARCHITECTURES)
    if(CUDA_VERSION VERSION_GREATER_EQUAL "13.0")
      set(CMAKE_CUDA_ARCHITECTURES 75 80 90 100 120)
    elseif(CUDA_VERSION VERSION_GREATER_EQUAL "12.9")
      set(CMAKE_CUDA_ARCHITECTURES 75 80 90 100 120)
    elseif(CUDA_VERSION VERSION_GREATER_EQUAL "12.8")
      set(CMAKE_CUDA_ARCHITECTURES 50 60 70 80 90 100 120)
    elseif(CUDA_VERSION VERSION_GREATER_EQUAL "11.8")
      set(CMAKE_CUDA_ARCHITECTURES 50 60 70 80 90)
    elseif(CUDA_VERSION VERSION_GREATER_EQUAL "11.0")
      set(CMAKE_CUDA_ARCHITECTURES 50 60 70 80)
    elseif(CUDA_VERSION VERSION_GREATER_EQUAL "10.0")
      set(CMAKE_CUDA_ARCHITECTURES 35 50 60 70)
    elseif(CUDA_VERSION VERSION_GREATER_EQUAL "9.0")
      set(CMAKE_CUDA_ARCHITECTURES 35 50 60 70)
    else()
      set(CMAKE_CUDA_ARCHITECTURES 35 50 60)
    endif()
  endif()

  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES APPEND "-real")
  list(TRANSFORM CMAKE_CUDA_ARCHITECTURES REPLACE "([0-9]+)-real" "\\0;\\1-virtual" AT -1)
  set(CMAKE_CUDA_ARCHITECTURES "${CMAKE_CUDA_ARCHITECTURES}" PARENT_SCOPE)
  message(STATUS "CMAKE_CUDA_ARCHITECTURES: ${CMAKE_CUDA_ARCHITECTURES}")
endfunction()

function(xgboost_cuda_wrap_host_compiler_options out_var)
  set(wrapped "")
  foreach(flag IN LISTS ARGN)
    if(CMAKE_CUDA_COMPILER_ID STREQUAL "NVIDIA")
      list(APPEND wrapped "$<$<COMPILE_LANGUAGE:CUDA>:-Xcompiler=${flag}>")
    elseif(CMAKE_CUDA_COMPILER_ID STREQUAL "Clang")
      list(APPEND wrapped "$<$<COMPILE_LANGUAGE:CUDA>:${flag}>")
    else()
      message(FATAL_ERROR "Unsupported CUDA compiler: ${CMAKE_CUDA_COMPILER_ID}")
    endif()
  endforeach()
  set(${out_var} "${wrapped}" PARENT_SCOPE)
endfunction()

# Set CUDA related flags to target.  Must be used after code `format_gencode_flags`.
function(xgboost_set_cuda_flags target)
  set(cuda_compile_options "")
  set(cuda_compile_definitions "")
  set(cuda_device_debug_options "")
  set(cuda_lineinfo_option "")

  if(CMAKE_CUDA_COMPILER_ID STREQUAL "NVIDIA")
    list(APPEND cuda_compile_options
      $<$<COMPILE_LANGUAGE:CUDA>:--expt-extended-lambda>
      $<$<COMPILE_LANGUAGE:CUDA>:--expt-relaxed-constexpr>
      $<$<COMPILE_LANGUAGE:CUDA>:-Xfatbin=-compress-all>
      $<$<COMPILE_LANGUAGE:CUDA>:--default-stream per-thread>
    )
    set(cuda_device_debug_options
      $<$<AND:$<CONFIG:DEBUG>,$<COMPILE_LANGUAGE:CUDA>>:-G;-src-in-ptx>)
    set(cuda_lineinfo_option $<$<COMPILE_LANGUAGE:CUDA>:-lineinfo>)
  elseif(CMAKE_CUDA_COMPILER_ID STREQUAL "Clang")
    list(APPEND cuda_compile_options
      $<$<COMPILE_LANGUAGE:CUDA>:-Wno-unknown-cuda-version>
    )
    list(APPEND cuda_compile_definitions
      $<$<COMPILE_LANGUAGE:CUDA>:CUDA_API_PER_THREAD_DEFAULT_STREAM=1>
    )
    set(cuda_device_debug_options
      $<$<AND:$<CONFIG:DEBUG>,$<COMPILE_LANGUAGE:CUDA>>:--cuda-noopt-device-debug>)
    set(cuda_lineinfo_option $<$<COMPILE_LANGUAGE:CUDA>:-gline-tables-only>)
  else()
    message(FATAL_ERROR "Unsupported CUDA compiler: ${CMAKE_CUDA_COMPILER_ID}")
  endif()

  if(OpenMP_CXX_FLAGS)
    separate_arguments(cuda_openmp_flags NATIVE_COMMAND "${OpenMP_CXX_FLAGS}")
    xgboost_cuda_wrap_host_compiler_options(cuda_host_flags ${cuda_openmp_flags})
    list(APPEND cuda_compile_options ${cuda_host_flags})
  endif()

  target_compile_options(${target} PRIVATE ${cuda_compile_options})
  if(cuda_compile_definitions)
    target_compile_definitions(${target} PRIVATE ${cuda_compile_definitions})
  endif()

  if(FORCE_COLORED_OUTPUT)
    if(FORCE_COLORED_OUTPUT AND (CMAKE_GENERATOR STREQUAL "Ninja") AND
        ((CMAKE_CXX_COMPILER_ID STREQUAL "GNU") OR
          (CMAKE_CXX_COMPILER_ID STREQUAL "Clang")))
      xgboost_cuda_wrap_host_compiler_options(cuda_color_flags -fdiagnostics-color=always)
      target_compile_options(${target} PRIVATE ${cuda_color_flags})
    endif()
  endif()

  if(USE_DEVICE_DEBUG)
    target_compile_options(${target} PRIVATE ${cuda_device_debug_options})
  endif()

  if(USE_NVTX)
    target_compile_definitions(${target} PRIVATE -DXGBOOST_USE_NVTX=1)
    if(NOT USE_DEVICE_DEBUG)
      target_compile_options(${target} PRIVATE ${cuda_lineinfo_option})
    endif()
  endif()

  # Use CCCL we find before CUDA Toolkit to make sure we get newer headers as intended
  # The CUDA Toolkit includes its own copy of CCCL that often lags the latest releases
  # (and would be picked up otherwise)
  if(BUILD_STATIC_LIB)
    # If the downstream user is statically linking with libxgboost, it needs to
    # explicitly link with CCCL and CUDA runtime.
    target_link_libraries(${target}
      PUBLIC CCCL::CCCL CUDA::cudart_static)
  else()
    # If the downstream user is dynamically linking with libxgboost, it does not
    # need to link with CCCL and CUDA runtime.
    target_link_libraries(${target} PRIVATE CCCL::CCCL CUDA::cudart_static)
  endif()
  target_compile_definitions(${target} PRIVATE -DXGBOOST_USE_CUDA=1)
  if(MSVC)
    xgboost_cuda_wrap_host_compiler_options(cuda_utf8_flags /utf-8)
    target_compile_options(${target} PRIVATE ${cuda_utf8_flags})
  endif()

  set_target_properties(${target} PROPERTIES
    CUDA_STANDARD 17
    CUDA_STANDARD_REQUIRED ON)
  if(USE_CUDA_LTO)
    set_target_properties(${target} PROPERTIES
      INTERPROCEDURAL_OPTIMIZATION ON
      CUDA_SEPARABLE_COMPILATION ON)
  else()
    set_target_properties(${target} PROPERTIES
      CUDA_SEPARABLE_COMPILATION OFF)
  endif()
endfunction()

function(xgboost_link_nccl target)
  set(xgboost_nccl_flags -DXGBOOST_USE_NCCL=1)
  if(USE_DLOPEN_NCCL)
    list(APPEND xgboost_nccl_flags -DXGBOOST_USE_DLOPEN_NCCL=1)
    target_link_libraries(${target} PRIVATE ${CMAKE_DL_LIBS})
  endif()

  if(BUILD_STATIC_LIB)
    target_compile_definitions(${target} PUBLIC ${xgboost_nccl_flags})
    target_link_libraries(${target} PUBLIC nccl::nccl)
  else()
    target_compile_definitions(${target} PRIVATE ${xgboost_nccl_flags})
    target_link_libraries(${target} PRIVATE nccl::nccl)
  endif()
endfunction()

# compile options
macro(xgboost_target_properties target)
  set_target_properties(${target} PROPERTIES
    CXX_STANDARD 17
    CXX_STANDARD_REQUIRED ON
    POSITION_INDEPENDENT_CODE ON)

  if(HIDE_CXX_SYMBOLS)
    #-- Hide all C++ symbols
    set_target_properties(${target} PROPERTIES
      C_VISIBILITY_PRESET hidden
      CXX_VISIBILITY_PRESET hidden
      CUDA_VISIBILITY_PRESET hidden
    )
  endif()

  if(ENABLE_ALL_WARNINGS)
    target_compile_options(${target} PUBLIC
      $<$<NOT:$<COMPILE_LANGUAGE:CUDA>>:-Wall>
      $<$<NOT:$<COMPILE_LANGUAGE:CUDA>>:-Wextra>
      $<$<NOT:$<COMPILE_LANGUAGE:CUDA>>:-Wno-expansion-to-defined>)
    if(USE_CUDA)
      xgboost_cuda_wrap_host_compiler_options(
        cuda_warning_flags -Wall -Wextra -Wno-expansion-to-defined
      )
      target_compile_options(${target} PUBLIC ${cuda_warning_flags})
    endif()
  endif()

  target_compile_options(${target}
    PRIVATE
    $<$<AND:$<CXX_COMPILER_ID:MSVC>,$<COMPILE_LANGUAGE:CXX>>:/MP>
    $<$<AND:$<NOT:$<CXX_COMPILER_ID:MSVC>>,$<COMPILE_LANGUAGE:CXX>>:-funroll-loops>)

  if(MSVC)
    target_compile_options(${target} PRIVATE
      $<$<NOT:$<COMPILE_LANGUAGE:CUDA>>:/utf-8>
      -D_CRT_SECURE_NO_WARNINGS
      -D_CRT_SECURE_NO_DEPRECATE
    )
  endif()

  if(WIN32 AND MINGW)
    target_compile_options(${target} PUBLIC -static-libstdc++)
  endif()

  if(NOT WIN32 AND ENABLE_ALL_WARNINGS AND USE_CUDA AND
      CMAKE_CUDA_COMPILER_ID STREQUAL "NVIDIA")
    target_compile_options(${target} PRIVATE
      $<$<COMPILE_LANGUAGE:CUDA>:-Werror=cross-execution-space-call>
    )
  endif()
endmacro()

# Custom definitions used in xgboost.
macro(xgboost_target_defs target)
  if(NOT ${target} STREQUAL "dmlc") # skip dmlc core for custom logging.
    target_compile_definitions(${target}
      PRIVATE
      -DDMLC_LOG_CUSTOMIZE=1
      $<$<NOT:$<CXX_COMPILER_ID:MSVC>>:_MWAITXINTRIN_H_INCLUDED>)
  endif()
  if(USE_DEBUG_OUTPUT)
    target_compile_definitions(${target} PRIVATE -DXGBOOST_USE_DEBUG_OUTPUT=1)
  endif()
  if(XGBOOST_MM_PREFETCH_PRESENT)
    target_compile_definitions(${target}
      PRIVATE
      -DXGBOOST_MM_PREFETCH_PRESENT=1)
  endif()
  if(XGBOOST_BUILTIN_PREFETCH_PRESENT)
    target_compile_definitions(${target}
      PRIVATE
      -DXGBOOST_BUILTIN_PREFETCH_PRESENT=1)
  endif()

  if(PLUGIN_RMM)
    target_compile_definitions(objxgboost PUBLIC -DXGBOOST_USE_RMM=1)
  endif()

  if(USE_NVCOMP)
    target_compile_definitions(objxgboost PUBLIC -DXGBOOST_USE_NVCOMP=1)
  endif()
  if(BUILD_WITH_GIT_HASH)
    target_compile_definitions(objxgboost PUBLIC -DXGBOOST_GIT_HASH="${XGBOOST_GIT_HASH}")
  endif()
endmacro()

# handles dependencies
macro(xgboost_target_link_libraries target)
  if(NOT (CMAKE_SYSTEM_NAME STREQUAL "Emscripten"))
    if(BUILD_STATIC_LIB)
      target_link_libraries(${target} PUBLIC Threads::Threads ${CMAKE_THREAD_LIBS_INIT})
    else()
      target_link_libraries(${target} PRIVATE Threads::Threads ${CMAKE_THREAD_LIBS_INIT})
    endif()
  endif()

  if(USE_OPENMP)
    if(BUILD_STATIC_LIB)
      target_link_libraries(${target} PUBLIC OpenMP::OpenMP_CXX)
    else()
      target_link_libraries(${target} PRIVATE OpenMP::OpenMP_CXX)
    endif()
  endif()

  if(USE_CUDA)
    xgboost_set_cuda_flags(${target})
  endif()

  if(PLUGIN_RMM)
    target_link_libraries(${target} PRIVATE rmm::rmm)
  endif()

  if(USE_NVCOMP)
    target_link_libraries(${target} PRIVATE nvcomp::nvcomp)
  endif()

  if(USE_NCCL)
    xgboost_link_nccl(${target})
  endif()

  if(USE_NVTX)
    target_link_libraries(${target} PRIVATE CUDA::nvtx3)
  endif()

  if(MINGW)
    target_link_libraries(${target} PRIVATE wsock32 ws2_32)
  endif()
endmacro()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/Version.cmake <==
function(write_version)
  message(STATUS "xgboost VERSION: ${xgboost_VERSION}")
  configure_file(
    ${xgboost_SOURCE_DIR}/cmake/version_config.h.in
    ${xgboost_SOURCE_DIR}/include/xgboost/version_config.h
    @ONLY
    NEWLINE_STYLE UNIX)
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindASan.cmake <==
set(ASan_LIB_NAME ASan)

find_library(ASan_LIBRARY
  NAMES libasan.so libasan.so.6 libasan.so.5 libasan.so.4 libasan.so.3 libasan.so.2 libasan.so.1 libasan.so.0
  PATHS ${SANITIZER_PATH} /usr/lib64 /usr/lib /usr/local/lib64 /usr/local/lib ${CMAKE_PREFIX_PATH}/lib)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(ASan DEFAULT_MSG
  ASan_LIBRARY)

mark_as_advanced(
  ASan_LIBRARY
  ASan_LIB_NAME)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindLSan.cmake <==
set(LSan_LIB_NAME lsan)

find_library(LSan_LIBRARY
  NAMES liblsan.so liblsan.so.0 liblsan.so.0.0.0
  PATHS ${SANITIZER_PATH} /usr/lib64 /usr/lib /usr/local/lib64 /usr/local/lib ${CMAKE_PREFIX_PATH}/lib)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(LSan DEFAULT_MSG
  LSan_LIBRARY)

mark_as_advanced(
  LSan_LIBRARY
  LSan_LIB_NAME)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindLibR.cmake <==
# CMake module for R
# Borrows ideas from RStudio's FindLibR.cmake
#
# Defines the following:
#  LIBR_FOUND
#  LIBR_HOME
#  LIBR_EXECUTABLE
#  LIBR_INCLUDE_DIRS
#  LIBR_LIB_DIR
#  LIBR_CORE_LIBRARY
# and a cmake function to create R.lib for MSVC
#
# The following could be provided by user through cmake's -D options:
#  LIBR_EXECUTABLE (for unix and win)
#  R_VERSION (for win)
#  R_ARCH (for win 64 when want 32 bit build)
#
# TODO:
# - someone to verify OSX detection,
# - possibly, add OSX detection based on current R in PATH or LIBR_EXECUTABLE
# - improve registry-based R_HOME detection in Windows (from a set of R_VERSION's)


# Windows users might want to change this to their R version:
if(NOT R_VERSION)
  set(R_VERSION "4.0.0")
endif()
if(NOT R_ARCH)
  if("${CMAKE_SIZEOF_VOID_P}" STREQUAL "4")
    set(R_ARCH "i386")
  else()
    set(R_ARCH "x64")
  endif()
endif()


# Creates R.lib and R.def in the build directory for linking with MSVC
function(create_rlib_for_msvc)
  # various checks and warnings
  if(NOT WIN32 OR (NOT MSVC AND NOT MINGW))
    message(FATAL_ERROR "create_rlib_for_msvc() can only be used with MSVC or MINGW")
  endif()
  if(NOT EXISTS "${LIBR_LIB_DIR}")
    message(FATAL_ERROR "LIBR_LIB_DIR was not set!")
  endif()
  find_program(DLLTOOL_EXE dlltool)
  if(NOT DLLTOOL_EXE)
    message(FATAL_ERROR "\ndlltool.exe not found!\
      \nDo you have Rtools installed with its MinGW's bin/ in PATH?")
  endif()

  # extract symbols from R.dll into R.def and R.lib import library
  get_filename_component(
    LIBR_RSCRIPT_EXECUTABLE_DIR
    ${LIBR_EXECUTABLE}
    DIRECTORY
  )
  set(LIBR_RSCRIPT_EXECUTABLE "${LIBR_RSCRIPT_EXECUTABLE_DIR}/Rscript")

  execute_process(
    COMMAND ${LIBR_RSCRIPT_EXECUTABLE}
    "${CMAKE_CURRENT_BINARY_DIR}/../../R-package/inst/make-r-def.R"
    "${LIBR_LIB_DIR}/R.dll" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
  )

  execute_process(COMMAND ${DLLTOOL_EXE}
    "--input-def" "${CMAKE_CURRENT_BINARY_DIR}/R.def"
    "--output-lib" "${CMAKE_CURRENT_BINARY_DIR}/R.lib"
    "--temp-prefix" "Rlibtemp"
    COMMAND_ECHO STDOUT
    COMMAND_ERROR_IS_FATAL ANY)
endfunction()


# detection for OSX
if(APPLE)

  find_library(LIBR_LIBRARIES R)

  if(LIBR_LIBRARIES MATCHES ".*\\.framework")
    set(LIBR_HOME "${LIBR_LIBRARIES}/Resources" CACHE PATH "R home directory")
    set(LIBR_INCLUDE_DIRS "${LIBR_HOME}/include" CACHE PATH "R include directory")
    set(LIBR_EXECUTABLE "${LIBR_HOME}/R" CACHE PATH "R executable")
    set(LIBR_LIB_DIR "${LIBR_HOME}/lib" CACHE PATH "R lib directory")
  else()
    get_filename_component(_LIBR_LIBRARIES "${LIBR_LIBRARIES}" REALPATH)
    get_filename_component(_LIBR_LIBRARIES_DIR "${_LIBR_LIBRARIES}" DIRECTORY)
    set(LIBR_EXECUTABLE "${_LIBR_LIBRARIES_DIR}/../bin/R")
    execute_process(
      COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(R.home())"
      OUTPUT_VARIABLE LIBR_HOME)
    set(LIBR_HOME ${LIBR_HOME} CACHE PATH "R home directory")
    set(LIBR_INCLUDE_DIRS "${LIBR_HOME}/include" CACHE PATH "R include directory")
    set(LIBR_LIB_DIR "${LIBR_HOME}/lib" CACHE PATH "R lib directory")
  endif()

# detection for UNIX & Win32
else()

  # attempt to find R executable
  if(NOT LIBR_EXECUTABLE)
    find_program(LIBR_EXECUTABLE NAMES R R.exe)
  endif()

  if(UNIX)

    if(NOT LIBR_EXECUTABLE)
      message(FATAL_ERROR "Unable to locate R executable.\
        \nEither add its location to PATH or provide it through the LIBR_EXECUTABLE cmake variable")
    endif()

    # ask R for the home path
    execute_process(
      COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(R.home())"
      OUTPUT_VARIABLE LIBR_HOME
    )
    # ask R for the include dir
    execute_process(
      COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(R.home('include'))"
      OUTPUT_VARIABLE LIBR_INCLUDE_DIRS
    )
    # ask R for the lib dir
    execute_process(
      COMMAND ${LIBR_EXECUTABLE} "--slave" "--vanilla" "-e" "cat(R.home('lib'))"
      OUTPUT_VARIABLE LIBR_LIB_DIR
    )

  # Windows
  else()
    # ask R for R_HOME
    if(LIBR_EXECUTABLE)
      execute_process(
        COMMAND ${LIBR_EXECUTABLE} "--slave" "--no-save" "-e" "cat(normalizePath(R.home(),winslash='/'))"
        OUTPUT_VARIABLE LIBR_HOME)
    endif()
    # if R executable not available, query R_HOME path from registry
    if(NOT LIBR_HOME)
      get_filename_component(LIBR_HOME
        "[HKEY_LOCAL_MACHINE\\SOFTWARE\\R-core\\R\\${R_VERSION};InstallPath]"
        ABSOLUTE)
      if(NOT LIBR_HOME)
        message(FATAL_ERROR "\nUnable to locate R executable.\
          \nEither add its location to PATH or provide it through the LIBR_EXECUTABLE cmake variable")
      endif()
    endif()
    # set exe location based on R_ARCH
    if(NOT LIBR_EXECUTABLE)
      set(LIBR_EXECUTABLE "${LIBR_HOME}/bin/${R_ARCH}/R.exe")
    endif()
    # set other R paths based on home path
    set(LIBR_INCLUDE_DIRS "${LIBR_HOME}/include")
    set(LIBR_LIB_DIR "${LIBR_HOME}/bin/${R_ARCH}")

message(STATUS "LIBR_HOME [${LIBR_HOME}]")
message(STATUS "LIBR_EXECUTABLE [${LIBR_EXECUTABLE}]")
message(STATUS "LIBR_INCLUDE_DIRS [${LIBR_INCLUDE_DIRS}]")
message(STATUS "LIBR_LIB_DIR [${LIBR_LIB_DIR}]")
message(STATUS "LIBR_CORE_LIBRARY [${LIBR_CORE_LIBRARY}]")

  endif()

endif()

if((WIN32 AND MSVC) OR (WIN32 AND MINGW))
  # create a local R.lib import library for R.dll if it doesn't exist
  if(NOT EXISTS "${CMAKE_CURRENT_BINARY_DIR}/R.lib")
    create_rlib_for_msvc()
  endif()
endif()

# look for the core R library
find_library(LIBR_CORE_LIBRARY NAMES R
  HINTS "${CMAKE_CURRENT_BINARY_DIR}" "${LIBR_LIB_DIR}" "${LIBR_HOME}/bin" "${LIBR_LIBRARIES}")
if(LIBR_CORE_LIBRARY-NOTFOUND)
  message(STATUS "Could not find R core shared library.")
endif()

set(LIBR_HOME ${LIBR_HOME} CACHE PATH "R home directory")
set(LIBR_EXECUTABLE ${LIBR_EXECUTABLE} CACHE PATH "R executable")
set(LIBR_INCLUDE_DIRS ${LIBR_INCLUDE_DIRS} CACHE PATH "R include directory")
set(LIBR_LIB_DIR ${LIBR_LIB_DIR} CACHE PATH "R shared libraries directory")
set(LIBR_CORE_LIBRARY ${LIBR_CORE_LIBRARY} CACHE PATH "R core shared library")

# define find requirements
include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(LibR DEFAULT_MSG
  LIBR_HOME
  LIBR_EXECUTABLE
  LIBR_INCLUDE_DIRS
  LIBR_LIB_DIR
  LIBR_CORE_LIBRARY
)

if(LIBR_FOUND)
  message(STATUS "Found R: ${LIBR_EXECUTABLE}")
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindNVML.cmake <==
if(NVML_LIBRARY)
  unset(NVML_LIBRARY CACHE)
endif()

set(NVML_LIB_NAME nvml)

find_path(NVML_INCLUDE_DIR
  NAMES nvml.h
  PATHS ${CUDA_HOME}/include ${CUDA_INCLUDE} /usr/local/cuda/include)

find_library(NVML_LIBRARY
  NAMES nvidia-ml)

message(STATUS "Using nvml library: ${NVML_LIBRARY}")

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(NVML DEFAULT_MSG
                                  NVML_INCLUDE_DIR NVML_LIBRARY)

mark_as_advanced(
  NVML_INCLUDE_DIR
  NVML_LIBRARY
)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindNccl.cmake <==
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
# http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#
# Tries to find NCCL headers and libraries.
#
# Usage of this module as follows:
#
#  find_package(Nccl)
#
# Variables used by this module, they can change the default behaviour and need
# to be set before calling find_package:
#
#  NCCL_ROOT - When set, this path is inspected instead of standard library
#              locations as the root of the NCCL installation.
#              The environment variable NCCL_ROOT overrides this variable.
#  NCCL_INCLUDE_DIR - Directory containing nccl.h.
#  NCCL_LIBRARY - Full path to the NCCL library.
#
# This module defines
#  Nccl_FOUND, whether nccl has been found
#  NCCL_INCLUDE_DIR, directory containing header
#  NCCL_LIBRARY, path to nccl library
#  NCCL_LIB_NAME, nccl library name
#  nccl::nccl, imported target for NCCL
#
# This module assumes that the user has already called find_package(CUDA)

if(BUILD_WITH_SHARED_NCCL)
  # libnccl.so
  set(NCCL_LIB_NAME nccl)
else()
  # libnccl_static.a
  set(NCCL_LIB_NAME nccl_static)
endif()

set(_nccl_roots)
if(DEFINED ENV{NCCL_ROOT})
  list(APPEND _nccl_roots "$ENV{NCCL_ROOT}")
endif()
if(NCCL_ROOT)
  list(APPEND _nccl_roots "${NCCL_ROOT}")
endif()
set(_nccl_library_hints)
set(_nccl_user_library)
set(_nccl_auto_library OFF)
if(NCCL_LIBRARY)
  if(NCCL_LIBRARY_AUTO_FOUND AND "${NCCL_LIBRARY}" STREQUAL "${NCCL_LIBRARY_AUTO_FOUND}")
    set(_nccl_auto_library ON)
  elseif(IS_DIRECTORY "${NCCL_LIBRARY}")
    message(FATAL_ERROR
      "NCCL_LIBRARY must be the full path to the NCCL library file, "
      "not a directory: ${NCCL_LIBRARY}. Use NCCL_ROOT to specify an "
      "installation prefix, or NCCL_INCLUDE_DIR and NCCL_LIBRARY to "
      "specify the header directory and library file separately.")
  else()
    set(_nccl_user_library "${NCCL_LIBRARY}")
  endif()
endif()

find_path(NCCL_INCLUDE_DIR
  NAMES nccl.h
  HINTS ${_nccl_roots}
  PATH_SUFFIXES include)

if(_nccl_user_library)
  set(NCCL_LIBRARY "${_nccl_user_library}" CACHE FILEPATH "Path to NCCL library" FORCE)
elseif(NOT USE_DLOPEN_NCCL)
  unset(NCCL_LIBRARY CACHE)
  find_library(NCCL_LIBRARY
    NAMES ${NCCL_LIB_NAME}
    HINTS ${_nccl_library_hints} ${_nccl_roots}
    PATH_SUFFIXES lib lib64 lib/x86_64-linux-gnu)
  if(NCCL_LIBRARY)
    set(NCCL_LIBRARY_AUTO_FOUND "${NCCL_LIBRARY}" CACHE INTERNAL
      "NCCL library found by FindNccl")
  endif()
elseif(_nccl_auto_library)
  unset(NCCL_LIBRARY CACHE)
  unset(NCCL_LIBRARY_AUTO_FOUND CACHE)
endif()

if(USE_DLOPEN_NCCL)
  include(FindPackageHandleStandardArgs)
  find_package_handle_standard_args(Nccl DEFAULT_MSG NCCL_INCLUDE_DIR)

  mark_as_advanced(NCCL_INCLUDE_DIR)
else()
  message(STATUS "Using nccl library: ${NCCL_LIBRARY}")

  include(FindPackageHandleStandardArgs)
  find_package_handle_standard_args(Nccl DEFAULT_MSG
    NCCL_INCLUDE_DIR NCCL_LIBRARY)

  mark_as_advanced(
    NCCL_INCLUDE_DIR
    NCCL_LIBRARY
  )
endif()

if(Nccl_FOUND AND NOT TARGET nccl::nccl)
  if(USE_DLOPEN_NCCL)
    add_library(nccl::nccl INTERFACE IMPORTED)
  else()
    add_library(nccl::nccl UNKNOWN IMPORTED)
    set_target_properties(nccl::nccl PROPERTIES IMPORTED_LOCATION "${NCCL_LIBRARY}")
  endif()

  set_target_properties(nccl::nccl PROPERTIES INTERFACE_INCLUDE_DIRECTORIES "${NCCL_INCLUDE_DIR}")
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindTSan.cmake <==
set(TSan_LIB_NAME tsan)

find_library(TSan_LIBRARY
  NAMES libtsan.so libtsan.so.0 libtsan.so.0.0.0
  PATHS ${SANITIZER_PATH} /usr/lib64 /usr/lib /usr/local/lib64 /usr/local/lib ${CMAKE_PREFIX_PATH}/lib)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(TSan DEFAULT_MSG
  TSan_LIBRARY)

mark_as_advanced(
  TSan_LIBRARY
  TSan_LIB_NAME)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindUBSan.cmake <==
set(UBSan_LIB_NAME UBSan)

find_library(UBSan_LIBRARY
  NAMES libubsan.so libubsan.so.5 libubsan.so.4 libubsan.so.3 libubsan.so.2 libubsan.so.1 libubsan.so.0
  PATHS ${SANITIZER_PATH} /usr/lib64 /usr/lib /usr/local/lib64 /usr/local/lib ${CMAKE_PREFIX_PATH}/lib)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(UBSan DEFAULT_MSG
  UBSan_LIBRARY)

mark_as_advanced(
  UBSan_LIBRARY
  UBSan_LIB_NAME)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/version_config.h.in <==
/**
 * Copyright 2019-2026, XGBoost contributors
 */
#ifndef XGBOOST_VERSION_CONFIG_H_
#define XGBOOST_VERSION_CONFIG_H_

#define XGBOOST_VER_MAJOR @xgboost_VERSION_MAJOR@ /* NOLINT */
#define XGBOOST_VER_MINOR @xgboost_VERSION_MINOR@ /* NOLINT */
#define XGBOOST_VER_PATCH @xgboost_VERSION_PATCH@ /* NOLINT */

#endif  // XGBOOST_VERSION_CONFIG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/xgboost-config.cmake.in <==
@PACKAGE_INIT@

set(USE_OPENMP @USE_OPENMP@)
set(USE_CUDA @USE_CUDA@)
set(USE_NCCL @USE_NCCL@)
set(USE_DLOPEN_NCCL @USE_DLOPEN_NCCL@)
set(BUILD_WITH_SHARED_NCCL @BUILD_WITH_SHARED_NCCL@)
set(XGBOOST_BUILD_STATIC_LIB @BUILD_STATIC_LIB@)

include(CMakeFindDependencyMacro)

if (XGBOOST_BUILD_STATIC_LIB)
  find_dependency(Threads)
  if(USE_OPENMP)
    find_dependency(OpenMP)
  endif()
  if(USE_CUDA)
    find_dependency(CUDAToolkit)
    find_dependency(CCCL)
  endif()
  if(USE_NCCL)
    list(APPEND CMAKE_MODULE_PATH "${CMAKE_CURRENT_LIST_DIR}")
    find_dependency(Nccl)
  endif()
endif (XGBOOST_BUILD_STATIC_LIB)

if(NOT TARGET xgboost::xgboost)
  include(${CMAKE_CURRENT_LIST_DIR}/XGBoostTargets.cmake)
endif()

message(STATUS "Found XGBoost (found version \"${xgboost_VERSION}\")")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/cmake/xgboost.pc.in <==
prefix=@CMAKE_INSTALL_PREFIX@
version=@xgboost_VERSION@
exec_prefix=${prefix}/bin
libdir=${prefix}/lib
includedir=${prefix}/include

Name: xgboost
Description: XGBoost - Scalable and Flexible Gradient Boosting.
Version: ${version}

Cflags: -I${includedir}
Libs: -L${libdir} -lxgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.16 FATAL_ERROR)
cmake_policy(SET CMP0091 NEW)

project(dmlc VERSION 0.6 LANGUAGES C CXX)

if (CMAKE_VERSION VERSION_GREATER_EQUAL "3.24.0")
  cmake_policy(SET CMP0135 NEW)
endif()

if(EXISTS ${CMAKE_CURRENT_SOURCE_DIR}/build/private/local_config.cmake)
  include(${CMAKE_CURRENT_SOURCE_DIR}/build/private/local_config.cmake)
endif()

set(CMAKE_LOCAL "${PROJECT_SOURCE_DIR}/cmake")
list(APPEND CMAKE_MODULE_PATH ${CMAKE_LOCAL}/Modules)

include(CheckCXXSymbolExists)
include(cmake/Utils.cmake)

# Options
dmlccore_option(USE_HDFS "Build with HDFS support" OFF)
dmlccore_option(DMLC_HDFS_SHARED "Build with dynamic HDFS library" OFF)
dmlccore_option(USE_AZURE "Build with AZURE support" OFF)
dmlccore_option(USE_S3 "Build with S3 support" OFF)
dmlccore_option(USE_PARQUET "Build with Arrow Parquet" OFF)
dmlccore_option(USE_OPENMP "Build with OpenMP" ON)
dmlccore_option(GOOGLE_TEST "Build google tests" OFF)
dmlccore_option(INSTALL_DOCUMENTATION "Install documentation" OFF)
dmlccore_option(DMLC_FORCE_SHARED_CRT "Build with dynamic CRT on Windows (/MD)" OFF)
dmlccore_option(DMLC_USE_SANITIZER "Use santizer flags; to specify a custom path for sanitizers, set this variable a value that's not ON or OFF" OFF)
set(DMLC_ENABLED_SANITIZERS "address" "leak" CACHE STRING
  "Semicolon separated list of sanitizer names. E.g 'address;leak'. Supported sanitizers are
  address, leak and thread.")

include(CheckCXXCompilerFlag)

FILE(GLOB SOURCE "src/*.cc")
FILE(GLOB_RECURSE SOURCE_INCLUDE "include/*")
list(APPEND SOURCE ${SOURCE_INCLUDE})
list(APPEND SOURCE "src/io/line_split.cc")
list(APPEND SOURCE "src/io/recordio_split.cc")
list(APPEND SOURCE "src/io/indexed_recordio_split.cc")
list(APPEND SOURCE "src/io/input_split_base.cc")
list(APPEND SOURCE "src/io/filesys.cc")
list(APPEND SOURCE "src/io/local_filesys.cc")
if(USE_HDFS)
  list(APPEND SOURCE "src/io/hdfs_filesys.cc")
endif()
if(USE_S3)
  list(APPEND SOURCE "src/io/s3_filesys.cc")
endif()
if(USE_AZURE)
  list(APPEND SOURCE "src/io/azure_filesys.cc")
endif()

add_library(dmlc ${SOURCE})
set_target_properties(dmlc PROPERTIES
  VERSION ${PROJECT_VERSION}
  SOVERSION ${PROJECT_VERSION_MAJOR})
target_compile_features(dmlc PUBLIC cxx_std_14)

# Sanitizer
if (DMLC_USE_SANITIZER)
  # Older CMake versions have had troubles with Sanitizer
  cmake_minimum_required(VERSION 3.12)
  include(cmake/Sanitizer.cmake)
  enable_sanitizers("${DMLC_ENABLED_SANITIZERS}")
endif (DMLC_USE_SANITIZER)

if(USE_PARQUET)
  find_package(Arrow REQUIRED)
  find_package(Parquet REQUIRED)
  if(BUILD_SHARED_LIBS)
    target_link_libraries(dmlc PRIVATE arrow_shared parquet_shared)
  else()
    # No need to use arrow_static / parquet_static here, since
    # we don't have a compelling need to include Arrow and Parquet
    # in the generaed static lib libdmlc.a. This is similar to
    # how we don't statically link with OpenSSL and cURL.
    target_link_libraries(dmlc PUBLIC arrow_shared parquet_shared)
  endif()
  set(DMLC_USE_PARQUET 1)
endif()

# HDFS configurations
if(USE_HDFS)
  find_package(HDFS REQUIRED)
  find_package(JNI REQUIRED)
  target_include_directories(dmlc PRIVATE ${HDFS_INCLUDE_DIR})
  if (DMLC_HDFS_SHARED)
    target_link_libraries(dmlc PRIVATE ${HDFS_LIBRARIES} ${JAVA_JVM_LIBRARY})
  else()
    target_link_libraries(dmlc PRIVATE ${HDFS_STATIC_LIB} ${JAVA_JVM_LIBRARY})
  endif()
  target_compile_definitions(dmlc PRIVATE -DDMLC_USE_HDFS=1)
else()
  target_compile_definitions(dmlc PRIVATE -DDMLC_USE_HDFS=0)
endif()
# S3 configurations
if(USE_S3)
  find_package(CURL REQUIRED)
  target_include_directories(dmlc SYSTEM PRIVATE ${CURL_INCLUDE_DIR})
  target_link_libraries(dmlc PRIVATE ${CURL_LIBRARY})

  find_package(OpenSSL REQUIRED)
  target_include_directories(dmlc SYSTEM PRIVATE ${OPENSSL_INCLUDE_DIR})
  target_link_libraries(dmlc PRIVATE ${OPENSSL_LIBRARY} ${OPENSSL_LIBRARIES} ${OPENSSL_CRYPTO_LIBRARY})
  target_compile_definitions(dmlc PRIVATE -DDMLC_USE_S3=1)
else()
  target_compile_definitions(dmlc PRIVATE -DDMLC_USE_S3=0)
endif()
# Azure configurations
if(USE_AZURE)
  target_compile_definitions(dmlc PRIVATE -DDMLC_USE_AZURE=1)
else()
  target_compile_definitions(dmlc PRIVATE -DDMLC_USE_AZURE=0)
endif()

# OpenMP
include(cmake/FindOpenMPMacOS.cmake)
if(USE_OPENMP)
  if(APPLE)
    dmlc_find_openmp_macos()
    dmlc_patch_openmp_path_macos(dmlc libdmlc)
  else()
    find_package(OpenMP REQUIRED C CXX)
  endif()
  target_link_libraries(dmlc PRIVATE OpenMP::OpenMP_CXX)
endif()

if(WIN32 AND (NOT MSVC))  # On Windows, link Shlwapi.lib for non-MSVC compilers
  target_link_libraries(dmlc PRIVATE shlwapi)
endif()

# Check location of clock_gettime; if it's in librt, link it
include(CheckLibraryExists)
CHECK_LIBRARY_EXISTS(rt clock_gettime "time.h" HAVE_CLOCK_GETTIME_IN_LIBRT)
if(HAVE_CLOCK_GETTIME_IN_LIBRT)
  target_link_libraries(dmlc PRIVATE rt)
endif()

# Check headers and symbols
include(CheckSymbolExists)
include(CheckIncludeFile)
include(CheckIncludeFileCXX)
check_symbol_exists(fopen64 stdio.h DMLC_FOPEN_64_PRESENT)
check_include_file_cxx(cxxabi.h DMLC_CXXABI_H_PRESENT)
check_symbol_exists(nanosleep time.h DMLC_NANOSLEEP_PRESENT)

# Check existence of backtrace(3)
find_package(Backtrace)
if(Backtrace_FOUND)
  set(DMLC_EXECINFO_H_PRESENT 1)
  set(DMLC_EXECINFO_H ${Backtrace_HEADER})
  target_include_directories(dmlc SYSTEM PRIVATE ${Backtrace_INCLUDE_DIRS})
  target_link_libraries(dmlc PRIVATE ${Backtrace_LIBRARIES})
else()
  set(DMLC_EXECINFO_H_PRESENT 0)
endif()

# Check endianness
include(TestBigEndian)
test_big_endian(BIG_ENDIAN)
if(BIG_ENDIAN)
  set(DMLC_CMAKE_LITTLE_ENDIAN 0)
else()
  set(DMLC_CMAKE_LITTLE_ENDIAN 1)
endif()

message(STATUS "${CMAKE_LOCAL}/build_config.h.in -> include/dmlc/build_config.h")
configure_file("cmake/build_config.h.in" "include/dmlc/build_config.h")

target_include_directories(dmlc PUBLIC
  $<BUILD_INTERFACE:${CMAKE_CURRENT_SOURCE_DIR}/include>
  $<BUILD_INTERFACE:${CMAKE_CURRENT_BINARY_DIR}/include>
  $<INSTALL_INTERFACE:$<INSTALL_PREFIX>/include>)
target_compile_definitions(dmlc PRIVATE -D_XOPEN_SOURCE=700
  -D_POSIX_SOURCE -D_POSIX_C_SOURCE=200809L -D_DARWIN_C_SOURCE)
# Older stdc++ enable c++11 items
target_compile_definitions(dmlc PUBLIC -D__USE_XOPEN2K8)
# DMLC_CORE_USE_CMAKE macro constant indicates the use of CMake
target_compile_definitions(dmlc PUBLIC -DDMLC_CORE_USE_CMAKE)

# compiler flags
if(MSVC)
  target_compile_definitions(dmlc PUBLIC -DDMLC_USE_CXX11=1)
  if(DMLC_FORCE_SHARED_CRT)
    message(STATUS "DMLC-Core: Using dynamically linked MSVC runtime...")
    set(DMLC_MSVC_RUNTIME_LIBRARY "MultiThreaded$<$<CONFIG:Debug>:Debug>DLL")
  else()
    message(STATUS "DMLC-Core: Using statically linked MSVC runtime...")
    set(DMLC_MSVC_RUNTIME_LIBRARY "MultiThreaded$<$<CONFIG:Debug>:Debug>")
  endif()
  set(CMAKE_MSVC_RUNTIME_LIBRARY "${DMLC_MSVC_RUNTIME_LIBRARY}")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} /EHsc")
  set_target_properties(dmlc PROPERTIES
    MSVC_RUNTIME_LIBRARY "${DMLC_MSVC_RUNTIME_LIBRARY}")
else()
  set(CMAKE_POSITION_INDEPENDENT_CODE ON)
  check_cxx_compiler_flag("-msse2" SUPPORT_MSSE2)
  if(SUPPORT_MSSE2)
    target_compile_options(dmlc PRIVATE -msse2)
  endif()
  target_compile_options(dmlc PRIVATE -Wall -Wno-unknown-pragmas -fPIC)
  if(CMAKE_BUILD_TYPE STREQUAL "DEBUG" OR CMAKE_BUILD_TYPE STREQUAL "Debug")
    target_compile_options(dmlc PRIVATE -g -O0)
  else()
    target_compile_options(dmlc PRIVATE -O3)
  endif()

  target_compile_definitions(dmlc PUBLIC -DDMLC_USE_CXX11=1 -DDMLC_USE_CXX14=1)
endif()


include(GNUInstallDirs)
# ---[ Install Includes
install(DIRECTORY ${PROJECT_SOURCE_DIR}/include/dmlc
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR})
install(FILES ${CMAKE_CURRENT_BINARY_DIR}/include/dmlc/build_config.h
        DESTINATION ${CMAKE_INSTALL_INCLUDEDIR}/dmlc)

# ---[ Install the archive static lib and header files
install(TARGETS dmlc
  EXPORT DMLCTargets
  ARCHIVE DESTINATION ${CMAKE_INSTALL_LIBDIR}
  LIBRARY DESTINATION ${CMAKE_INSTALL_LIBDIR})
install(EXPORT DMLCTargets
  FILE DMLCTargets.cmake
  NAMESPACE dmlc::
  EXPORT_LINK_INTERFACE_LIBRARIES
  DESTINATION ${CMAKE_INSTALL_LIBDIR}/cmake/dmlc)

# ---[ Install documentation
if(INSTALL_DOCUMENTATION)
  install(DIRECTORY doc DESTINATION ${CMAKE_INSTALL_DATADIR})
endif()

# ---[ Package configurations
include(CMakePackageConfigHelpers)
configure_package_config_file(
  ${CMAKE_LOCAL}/dmlc-config.cmake.in
  ${CMAKE_BINARY_DIR}/cmake/dmlc-config.cmake
  INSTALL_DESTINATION ${CMAKE_INSTALL_LIBDIR}/cmake/dmlc)
write_basic_package_version_file(
  ${CMAKE_BINARY_DIR}/cmake/dmlc-config-version.cmake
  VERSION ${DMLC_VERSION}
  COMPATIBILITY AnyNewerVersion)
install(
  FILES
  ${CMAKE_BINARY_DIR}/cmake/dmlc-config.cmake
  ${CMAKE_BINARY_DIR}/cmake/dmlc-config-version.cmake
  DESTINATION ${CMAKE_INSTALL_LIBDIR}/cmake/dmlc)

# ---[ Linter target
if(MSVC)
  find_package(PythonInterp)
  set(PYTHON_EXECUTABLE ${PYTHON_EXECUTABLE} CACHE FILEPATH "Path to the python 2.x executable")
endif()
set(LINT_DIRS include src scripts)
add_custom_target(dmlc_lint COMMAND ${CMAKE_COMMAND} -DMSVC=${MSVC} -DPYTHON_EXECUTABLE=${PYTHON_EXECUTABLE}  -DPROJECT_SOURCE_DIR=${PROJECT_SOURCE_DIR} -DLINT_DIRS=${LINT_DIRS} -DPROJECT_NAME=dmlc -P ${PROJECT_SOURCE_DIR}/cmake/lint.cmake)

# Setup testing
if(GOOGLE_TEST)
  include(CTest)
  add_subdirectory(test)
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright {yyyy} {name of copyright owner}

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/FindOpenMPMacOS.cmake <==
# Find OpenMP library on MacOS
# Automatically handle locating libomp from the Homebrew package manager

# lint_cmake: -package/consistency

macro(dmlc_find_openmp_macos)
  if(NOT APPLE)
    message(FATAL_ERROR "${CMAKE_CURRENT_FUNCTION}() must only be used on MacOS")
  endif()
  find_package(OpenMP)
  if(NOT OpenMP_FOUND)
    # Try again with extra path info. This step is required for libomp 15+ from Homebrew,
    # as libomp 15.0+ from brew is keg-only
    # See https://github.com/Homebrew/homebrew-core/issues/112107#issuecomment-1278042927.
    execute_process(COMMAND brew --prefix libomp
                    OUTPUT_VARIABLE HOMEBREW_LIBOMP_PREFIX
                    OUTPUT_STRIP_TRAILING_WHITESPACE)
    set(OpenMP_C_FLAGS
      "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
    set(OpenMP_CXX_FLAGS
      "-Xpreprocessor -fopenmp -I${HOMEBREW_LIBOMP_PREFIX}/include")
    set(OpenMP_C_LIB_NAMES omp)
    set(OpenMP_CXX_LIB_NAMES omp)
    set(OpenMP_omp_LIBRARY ${HOMEBREW_LIBOMP_PREFIX}/lib/libomp.dylib)
    find_package(OpenMP REQUIRED)
  endif()
endmacro()

# Patch libdmlc.dylib so that it depends on @rpath/libomp.dylib instead of
# /opt/homebrew/opt/libomp/lib/libomp.dylib or other hard-coded paths.
# Doing so enables dmlc-core to interoperate with multiple kinds of OpenMP
# libraries. See https://github.com/microsoft/LightGBM/pull/6391 for detailed
# explanation. Adapted from https://github.com/microsoft/LightGBM/pull/6391
# by James Lamb.
# MacOS only.
function(dmlc_patch_openmp_path_macos target target_default_output_name)
  if(NOT APPLE)
    message(FATAL_ERROR "${CMAKE_CURRENT_FUNCTION}() must only be used on MacOS")
  endif()
  if(NOT BUILD_SHARED_LIBS)
    message(STATUS "${CMAKE_CURRENT_FUNCTION}() has no effect when building static lib")
    return()
  endif()
  # Get path to libomp found at build time
  get_target_property(
    __OpenMP_LIBRARY_LOCATION
    OpenMP::OpenMP_CXX
    INTERFACE_LINK_LIBRARIES
  )
  # Get the base name of the OpenMP lib
  # Usually: libomp.dylib, libgomp.dylib, or libiomp.dylib
  get_filename_component(
    __OpenMP_LIBRARY_NAME
    ${__OpenMP_LIBRARY_LOCATION}
    NAME
  )
  # Get the directory containing the OpenMP lib
  get_filename_component(
    __OpenMP_LIBRARY_DIR
    ${__OpenMP_LIBRARY_LOCATION}
    DIRECTORY
  )
  # Get the name of the dmlc-core lib, e.g. libdmlc
  get_target_property(
    __LIBDMLC_OUTPUT_NAME
    ${target}
    OUTPUT_NAME
  )
  if(NOT __LIBDMLC_OUTPUT_NAME)
    set(__LIBDMLC_OUTPUT_NAME "${target_default_output_name}")
  endif()

  # Get the file name of the dmlc-core lib, e.g. libdmlc.dylib
  if(CMAKE_SHARED_LIBRARY_SUFFIX_CXX)
    set(
      __LIBDMLC_FILENAME_${target} "${__LIBDMLC_OUTPUT_NAME}${CMAKE_SHARED_LIBRARY_SUFFIX_CXX}"
      CACHE INTERNAL "Shared library filename ${target}"
    )
  else()
    set(
      __LIBDMLC_FILENAME_${target} "${__LIBDMLC_OUTPUT_NAME}.dylib"
      CACHE INTERNAL "Shared library filename ${target}"
    )
  endif()

  message(STATUS "Creating shared lib for target ${target}: ${__LIBDMLC_FILENAME_${target}}")

  # Override the absolute path to OpenMP with a relative one using @rpath.
  #
  # This also ensures that if a libomp.dylib has already been loaded, it'll just use that.
  set(__LIB_DIR ${dmlc_BINARY_DIR})
  add_custom_command(
    TARGET ${target}
    POST_BUILD
      COMMAND
        install_name_tool
        -change
        ${__OpenMP_LIBRARY_LOCATION}
        "@rpath/${__OpenMP_LIBRARY_NAME}"
        "${__LIBDMLC_FILENAME_${target}}"
      WORKING_DIRECTORY ${__LIB_DIR}
  )
  message(STATUS
    "${__LIBDMLC_FILENAME_${target}}: "
    "Replacing hard-coded OpenMP install_name with '@rpath/${__OpenMP_LIBRARY_NAME}'..."
  )
  # Add RPATH entries to ensure the loader looks in the following, in the following order:
  #
  #   - /opt/homebrew/opt/libomp/lib  (where 'brew install' / 'brew link' puts libomp.dylib)
  #   - ${__OpenMP_LIBRARY_DIR}       (wherever find_package(OpenMP) found OpenMP at build time)
  #
  # Note: This list will only be used if libomp.dylib isn't already loaded into memory.
  #       So Conda users will likely use ${CONDA_PREFIX}/libomp.dylib
  execute_process(COMMAND brew --prefix libomp
                  OUTPUT_VARIABLE HOMEBREW_LIBOMP_PREFIX
                  OUTPUT_STRIP_TRAILING_WHITESPACE)
  set_target_properties(
    ${target}
    PROPERTIES
      BUILD_WITH_INSTALL_RPATH TRUE
      INSTALL_RPATH "${HOMEBREW_LIBOMP_PREFIX}/lib;${__OpenMP_LIBRARY_DIR}"
      INSTALL_RPATH_USE_LINK_PATH FALSE
  )
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindASan.cmake <==
set(ASan_LIB_NAME ASan)

find_library(ASan_LIBRARY
  NAMES libasan.so libasan.so.4 libasan.so.3 libasan.so.2 libasan.so.1 libasan.so.0
  PATHS ${DMLC_USE_SANITIZER} /usr/lib64 /usr/lib /usr/local/lib64 /usr/local/lib ${CMAKE_PREFIX_PATH}/lib)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(ASan DEFAULT_MSG
  ASan_LIBRARY)

mark_as_advanced(
  ASan_LIBRARY
  ASan_LIB_NAME)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindHDFS.cmake <==
# DerivedFrom: https://github.com/cloudera/Impala/blob/cdh5-trunk/cmake_modules/FindHDFS.cmake
# - Find HDFS (hdfs.h and libhdfs.so)
# This module defines
#  Hadoop_VERSION, version string of ant if found
#  HDFS_INCLUDE_DIR, directory containing hdfs.h
#  HDFS_LIBRARIES, location of libhdfs.so
#  HDFS_FOUND, whether HDFS is found.
#  hdfs_static, imported static hdfs library.

exec_program(hadoop ARGS version OUTPUT_VARIABLE Hadoop_VERSION
             RETURN_VALUE Hadoop_RETURN)

# currently only looking in HADOOP_HOME
find_path(HDFS_INCLUDE_DIR hdfs.h PATHS
  $ENV{HADOOP_HDFS_HOME}/include/
  # make sure we don't accidentally pick up a different version
  NO_DEFAULT_PATH
)

if ("${CMAKE_SIZEOF_VOID_P}" STREQUAL "8")
  set(arch_hint "x64")
elseif ("$ENV{LIB}" MATCHES "(amd64|ia64)")
  set(arch_hint "x64")
else ()
  set(arch_hint "x86")
endif()

message(STATUS "Architecture: ${arch_hint}")

if ("${arch_hint}" STREQUAL "x64")
  set(HDFS_LIB_PATHS $ENV{HADOOP_HDFS_HOME}/lib/native)
else ()
  set(HDFS_LIB_PATHS $ENV{HADOOP_HDFS_HOME}/lib/native)
endif ()

message(STATUS "HDFS_LIB_PATHS: ${HDFS_LIB_PATHS}")

find_library(HDFS_LIB NAMES hdfs PATHS
  ${HDFS_LIB_PATHS}
  # make sure we don't accidentally pick up a different version
  NO_DEFAULT_PATH
)

if (HDFS_LIB)
  set(HDFS_FOUND TRUE)
  set(HDFS_LIBRARIES ${HDFS_LIB})
  set(HDFS_STATIC_LIB ${HDFS_LIB_PATHS}/${CMAKE_STATIC_LIBRARY_PREFIX}hdfs${CMAKE_STATIC_LIBRARY_SUFFIX})

  add_library(hdfs_static STATIC IMPORTED)
  set_target_properties(hdfs_static PROPERTIES IMPORTED_LOCATION ${HDFS_STATIC_LIB})

else ()
  set(HDFS_FOUND FALSE)
endif ()

if (HDFS_FOUND)
  if (NOT HDFS_FIND_QUIETLY)
    message(STATUS "${Hadoop_VERSION}")
    message(STATUS "HDFS_INCLUDE_DIR: ${HDFS_INCLUDE_DIR}")
    message(STATUS "HDFS_LIBRARIES: ${HDFS_LIBRARIES}")
    message(STATUS "hdfs_static: ${HDFS_STATIC_LIB}")
  endif ()
else ()
  message(FATAL_ERROR "HDFS includes and libraries NOT found."
    "(${HDFS_INCLUDE_DIR}, ${HDFS_LIB})")
endif ()

mark_as_advanced(
  HDFS_LIBRARIES
  HDFS_INCLUDE_DIR
  hdfs_static
)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindLSan.cmake <==
set(LSan_LIB_NAME lsan)

find_library(LSan_LIBRARY
  NAMES liblsan.so liblsan.so.0 liblsan.so.0.0.0
  PATHS ${DMLC_USE_SANITIZER} /usr/lib64 /usr/lib /usr/local/lib64 /usr/local/lib ${CMAKE_PREFIX_PATH}/lib)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(LSan DEFAULT_MSG
  LSan_LIBRARY)

mark_as_advanced(
  LSan_LIBRARY
  LSan_LIB_NAME)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindTSan.cmake <==
set(TSan_LIB_NAME tsan)

find_library(TSan_LIBRARY
  NAMES libtsan.so libtsan.so.0 libtsan.so.0.0.0
  PATHS ${DMLC_USE_SANITIZER} /usr/lib64 /usr/lib /usr/local/lib64 /usr/local/lib ${CMAKE_PREFIX_PATH}/lib)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(TSan DEFAULT_MSG
  TSan_LIBRARY)

mark_as_advanced(
  TSan_LIBRARY
  TSan_LIB_NAME)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindUBSan.cmake <==
set(UBSan_LIB_NAME UBSan)

find_library(UBSan_LIBRARY
  NAMES libubsan.so libubsan.so.5 libubsan.so.4 libubsan.so.3 libubsan.so.2 libubsan.so.1 libubsan.so.0
  PATHS ${SANITIZER_PATH} /usr/lib64 /usr/lib /usr/local/lib64 /usr/local/lib ${CMAKE_PREFIX_PATH}/lib)

include(FindPackageHandleStandardArgs)
find_package_handle_standard_args(UBSan DEFAULT_MSG
  UBSan_LIBRARY)

mark_as_advanced(
  UBSan_LIBRARY
  UBSan_LIB_NAME)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Sanitizer.cmake <==
# Set appropriate compiler and linker flags for sanitizers.
#
# Usage of this module:
#  enable_sanitizers("address;leak")

# Add flags
macro(enable_sanitizer sanitizer)
  if(${sanitizer} MATCHES "address")
    find_package(ASan)
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=address")
    if (ASan_FOUND)
      link_libraries(${ASan_LIBRARY})
    endif()

  elseif(${sanitizer} MATCHES "thread")
    find_package(TSan)
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=thread")
    if (TSan_FOUND)
      link_libraries(${TSan_LIBRARY})
    endif()

  elseif(${sanitizer} MATCHES "leak")
    find_package(LSan)
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=leak")
    if (LSan_FOUND)
      link_libraries(${LSan_LIBRARY})
    endif()

  elseif(${sanitizer} MATCHES "undefined")
    find_package(UBSan)
    set(SAN_COMPILE_FLAGS "${SAN_COMPILE_FLAGS} -fsanitize=undefined -fno-sanitize-recover=undefined")
    if (UBSan_FOUND)
      link_libraries(${UBSan_LIBRARY})
    endif()

  else()
    message(FATAL_ERROR "Santizer ${sanitizer} not supported.")
  endif()
endmacro()

macro(enable_sanitizers SANITIZERS)
  # Check sanitizers compatibility.
  # Idealy, we should use if(san IN_LIST SANITIZERS) ... endif()
  # But I haven't figure out how to make it work.
  foreach ( _san ${SANITIZERS} )
    string(TOLOWER ${_san} _san)
    if (_san MATCHES "thread")
      if (${_use_other_sanitizers})
        message(FATAL_ERROR
          "thread sanitizer is not compatible with ${_san} sanitizer.")
      endif()
      set(_use_thread_sanitizer 1)
    else ()
      if (${_use_thread_sanitizer})
        message(FATAL_ERROR
          "${_san} sanitizer is not compatible with thread sanitizer.")
      endif()
      set(_use_other_sanitizers 1)
    endif()
  endforeach()

  message("Sanitizers: ${SANITIZERS}")

  foreach( _san ${SANITIZERS} )
    string(TOLOWER ${_san} _san)
    enable_sanitizer(${_san})
  endforeach()
  message("Sanitizers compile flags: ${SAN_COMPILE_FLAGS}")
  set(CMAKE_CXX_FLAGS "${CMAKE_CXX_FLAGS} ${SAN_COMPILE_FLAGS}")
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${SAN_COMPILE_FLAGS}")
endmacro()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Utils.cmake <==
################################################################################################
# Command alias for debugging messages
# Usage:
#   dmsg(<message>)
function(dmsg)
  message(STATUS ${ARGN})
endfunction()

################################################################################################
# Removes duplicates from list(s)
# Usage:
#   dmlccore_list_unique(<list_variable> [<list_variable>] [...])
macro(dmlccore_list_unique)
  foreach(__lst ${ARGN})
    if(${__lst})
      list(REMOVE_DUPLICATES ${__lst})
    endif()
  endforeach()
endmacro()

################################################################################################
# Clears variables from list
# Usage:
#   dmlccore_clear_vars(<variables_list>)
macro(dmlccore_clear_vars)
  foreach(_var ${ARGN})
    unset(${_var})
  endforeach()
endmacro()

################################################################################################
# Removes duplicates from string
# Usage:
#   dmlccore_string_unique(<string_variable>)
function(dmlccore_string_unique __string)
  if(${__string})
    set(__list ${${__string}})
    separate_arguments(__list)
    list(REMOVE_DUPLICATES __list)
    foreach(__e ${__list})
      set(__str "${__str} ${__e}")
    endforeach()
    set(${__string} ${__str} PARENT_SCOPE)
  endif()
endfunction()

################################################################################################
# Prints list element per line
# Usage:
#   dmlccore_print_list(<list>)
function(dmlccore_print_list)
  foreach(e ${ARGN})
    message(STATUS ${e})
  endforeach()
endfunction()

################################################################################################
# Function merging lists of compiler flags to single string.
# Usage:
#   dmlccore_merge_flag_lists(out_variable <list1> [<list2>] [<list3>] ...)
function(dmlccore_merge_flag_lists out_var)
  set(__result "")
  foreach(__list ${ARGN})
    foreach(__flag ${${__list}})
      string(STRIP ${__flag} __flag)
      set(__result "${__result} ${__flag}")
    endforeach()
  endforeach()
  string(STRIP ${__result} __result)
  set(${out_var} ${__result} PARENT_SCOPE)
endfunction()

################################################################################################
# Converts all paths in list to absolute
# Usage:
#   dmlccore_convert_absolute_paths(<list_variable>)
function(dmlccore_convert_absolute_paths variable)
  set(__dlist "")
  foreach(__s ${${variable}})
    get_filename_component(__abspath ${__s} ABSOLUTE)
    list(APPEND __list ${__abspath})
  endforeach()
  set(${variable} ${__list} PARENT_SCOPE)
endfunction()

################################################################################################
# Reads set of version defines from the header file
# Usage:
#   dmlccore_parse_header(<file> <define1> <define2> <define3> ..)
macro(dmlccore_parse_header FILENAME FILE_VAR)
  set(vars_regex "")
  set(__parnet_scope OFF)
  set(__add_cache OFF)
  foreach(name ${ARGN})
    if("${name}" STREQUAL "PARENT_SCOPE")
      set(__parnet_scope ON)
    elseif("${name}" STREQUAL "CACHE")
      set(__add_cache ON)
    elseif(vars_regex)
      set(vars_regex "${vars_regex}|${name}")
    else()
      set(vars_regex "${name}")
    endif()
  endforeach()
  if(EXISTS "${FILENAME}")
    file(STRINGS "${FILENAME}" ${FILE_VAR} REGEX "#define[ \t]+(${vars_regex})[ \t]+[0-9]+" )
  else()
    unset(${FILE_VAR})
  endif()
  foreach(name ${ARGN})
    if(NOT "${name}" STREQUAL "PARENT_SCOPE" AND NOT "${name}" STREQUAL "CACHE")
      if(${FILE_VAR})
        if(${FILE_VAR} MATCHES ".+[ \t]${name}[ \t]+([0-9]+).*")
          string(REGEX REPLACE ".+[ \t]${name}[ \t]+([0-9]+).*" "\\1" ${name} "${${FILE_VAR}}")
        else()
          set(${name} "")
        endif()
        if(__add_cache)
          set(${name} ${${name}} CACHE INTERNAL "${name} parsed from ${FILENAME}" FORCE)
        elseif(__parnet_scope)
          set(${name} "${${name}}" PARENT_SCOPE)
        endif()
      else()
        unset(${name} CACHE)
      endif()
    endif()
  endforeach()
endmacro()

################################################################################################
# Reads single version define from the header file and parses it
# Usage:
#   dmlccore_parse_header_single_define(<library_name> <file> <define_name>)
function(dmlccore_parse_header_single_define LIBNAME HDR_PATH VARNAME)
  set(${LIBNAME}_H "")
  if(EXISTS "${HDR_PATH}")
    file(STRINGS "${HDR_PATH}" ${LIBNAME}_H REGEX "^#define[ \t]+${VARNAME}[ \t]+\"[^\"]*\".*$" LIMIT_COUNT 1)
  endif()

  if(${LIBNAME}_H)
    string(REGEX REPLACE "^.*[ \t]${VARNAME}[ \t]+\"([0-9]+).*$" "\\1" ${LIBNAME}_VERSION_MAJOR "${${LIBNAME}_H}")
    string(REGEX REPLACE "^.*[ \t]${VARNAME}[ \t]+\"[0-9]+\\.([0-9]+).*$" "\\1" ${LIBNAME}_VERSION_MINOR  "${${LIBNAME}_H}")
    string(REGEX REPLACE "^.*[ \t]${VARNAME}[ \t]+\"[0-9]+\\.[0-9]+\\.([0-9]+).*$" "\\1" ${LIBNAME}_VERSION_PATCH "${${LIBNAME}_H}")
    set(${LIBNAME}_VERSION_MAJOR ${${LIBNAME}_VERSION_MAJOR} ${ARGN} PARENT_SCOPE)
    set(${LIBNAME}_VERSION_MINOR ${${LIBNAME}_VERSION_MINOR} ${ARGN} PARENT_SCOPE)
    set(${LIBNAME}_VERSION_PATCH ${${LIBNAME}_VERSION_PATCH} ${ARGN} PARENT_SCOPE)
    set(${LIBNAME}_VERSION_STRING "${${LIBNAME}_VERSION_MAJOR}.${${LIBNAME}_VERSION_MINOR}.${${LIBNAME}_VERSION_PATCH}" PARENT_SCOPE)

    # append a TWEAK version if it exists:
    set(${LIBNAME}_VERSION_TWEAK "")
    if("${${LIBNAME}_H}" MATCHES "^.*[ \t]${VARNAME}[ \t]+\"[0-9]+\\.[0-9]+\\.[0-9]+\\.([0-9]+).*$")
      set(${LIBNAME}_VERSION_TWEAK "${CMAKE_MATCH_1}" ${ARGN} PARENT_SCOPE)
    endif()
    if(${LIBNAME}_VERSION_TWEAK)
      set(${LIBNAME}_VERSION_STRING "${${LIBNAME}_VERSION_STRING}.${${LIBNAME}_VERSION_TWEAK}" ${ARGN} PARENT_SCOPE)
    else()
      set(${LIBNAME}_VERSION_STRING "${${LIBNAME}_VERSION_STRING}" ${ARGN} PARENT_SCOPE)
    endif()
  endif()
endfunction()

########################################################################################################
# An option that the user can select. Can accept condition to control when option is available for user.
# Usage:
#   dmlccore_option(<option_variable> "doc string" <initial value or boolean expression> [IF <condition>])
function(dmlccore_option variable description value)
  set(__value ${value})
  set(__condition "")
  set(__varname "__value")
  foreach(arg ${ARGN})
    if(arg STREQUAL "IF" OR arg STREQUAL "if")
      set(__varname "__condition")
    else()
      list(APPEND ${__varname} ${arg})
    endif()
  endforeach()
  unset(__varname)
  if("${__condition}" STREQUAL "")
    set(__condition 2 GREATER 1)
  endif()

  if(${__condition})
    if("${__value}" MATCHES ";")
      if(${__value})
        option(${variable} "${description}" ON)
      else()
        option(${variable} "${description}" OFF)
      endif()
    elseif(DEFINED ${__value})
      if(${__value})
        option(${variable} "${description}" ON)
      else()
        option(${variable} "${description}" OFF)
      endif()
    else()
      option(${variable} "${description}" ${__value})
    endif()
  else()
    unset(${variable} CACHE)
  endif()
endfunction()

################################################################################################
# Utility macro for comparing two lists. Used for CMake debugging purposes
# Usage:
#   dmlccore_compare_lists(<list_variable> <list2_variable> [description])
function(dmlccore_compare_lists list1 list2 desc)
  set(__list1 ${${list1}})
  set(__list2 ${${list2}})
  list(SORT __list1)
  list(SORT __list2)
  list(LENGTH __list1 __len1)
  list(LENGTH __list2 __len2)

  if(NOT ${__len1} EQUAL ${__len2})
    message(FATAL_ERROR "Lists are not equal. ${__len1} != ${__len2}. ${desc}")
  endif()

  foreach(__i RANGE 1 ${__len1})
    math(EXPR __index "${__i}- 1")
    list(GET __list1 ${__index} __item1)
    list(GET __list2 ${__index} __item2)
    if(NOT ${__item1} STREQUAL ${__item2})
      message(FATAL_ERROR "Lists are not equal. Differ at element ${__index}. ${desc}")
    endif()
  endforeach()
endfunction()

################################################################################################
# Command for disabling warnings for different platforms (see below for gcc and VisualStudio)
# Usage:
#   dmlccore_warnings_disable(<CMAKE_[C|CXX]_FLAGS[_CONFIGURATION]> -Wshadow /wd4996 ..,)
macro(dmlccore_warnings_disable)
  set(_flag_vars "")
  set(_msvc_warnings "")
  set(_gxx_warnings "")

  foreach(arg ${ARGN})
    if(arg MATCHES "^CMAKE_")
      list(APPEND _flag_vars ${arg})
    elseif(arg MATCHES "^/wd")
      list(APPEND _msvc_warnings ${arg})
    elseif(arg MATCHES "^-W")
      list(APPEND _gxx_warnings ${arg})
    endif()
  endforeach()

  if(NOT _flag_vars)
    set(_flag_vars CMAKE_C_FLAGS CMAKE_CXX_FLAGS)
  endif()

  if(MSVC AND _msvc_warnings)
    foreach(var ${_flag_vars})
      foreach(warning ${_msvc_warnings})
        set(${var} "${${var}} ${warning}")
      endforeach()
    endforeach()
  elseif((CMAKE_COMPILER_IS_GNUCXX OR CMAKE_COMPILER_IS_CLANGXX) AND _gxx_warnings)
    foreach(var ${_flag_vars})
      foreach(warning ${_gxx_warnings})
        if(NOT warning MATCHES "^-Wno-")
          string(REPLACE "${warning}" "" ${var} "${${var}}")
          string(REPLACE "-W" "-Wno-" warning "${warning}")
        endif()
        set(${var} "${${var}} ${warning}")
      endforeach()
    endforeach()
  endif()
  dmlccore_clear_vars(_flag_vars _msvc_warnings _gxx_warnings)
endmacro()

################################################################################################
# Helper function get current definitions
# Usage:
#   dmlccore_get_current_definitions(<definitions_variable>)
function(dmlccore_get_current_definitions definitions_var)
  get_property(current_definitions DIRECTORY PROPERTY COMPILE_DEFINITIONS)
  set(result "")

  foreach(d ${current_definitions})
    list(APPEND result -D${d})
  endforeach()

  dmlccore_list_unique(result)
  set(${definitions_var} ${result} PARENT_SCOPE)
endfunction()

################################################################################################
# Helper function get current includes/definitions
# Usage:
#   dmlccore_get_current_cflags(<cflagslist_variable>)
function(dmlccore_get_current_cflags cflags_var)
  get_property(current_includes DIRECTORY PROPERTY INCLUDE_DIRECTORIES)
  dmlccore_convert_absolute_paths(current_includes)
  dmlccore_get_current_definitions(cflags)

  foreach(i ${current_includes})
    list(APPEND cflags "-I${i}")
  endforeach()

  dmlccore_list_unique(cflags)
  set(${cflags_var} ${cflags} PARENT_SCOPE)
endfunction()

################################################################################################
# Helper function to parse current linker libs into link directories, libflags and osx frameworks
# Usage:
#   dmlccore_parse_linker_libs(<dmlccore_LINKER_LIBS_var> <directories_var> <libflags_var> <frameworks_var>)
function(dmlccore_parse_linker_libs dmlccore_LINKER_LIBS_variable folders_var flags_var frameworks_var)

  set(__unspec "")
  set(__debug "")
  set(__optimized "")
  set(__framework "")
  set(__varname "__unspec")

  # split libs into debug, optimized, unspecified and frameworks
  foreach(list_elem ${${dmlccore_LINKER_LIBS_variable}})
    if(list_elem STREQUAL "debug")
      set(__varname "__debug")
    elseif(list_elem STREQUAL "optimized")
      set(__varname "__optimized")
    elseif(list_elem MATCHES "^-framework[ \t]+([^ \t].*)")
      list(APPEND __framework -framework ${CMAKE_MATCH_1})
    else()
      list(APPEND ${__varname} ${list_elem})
      set(__varname "__unspec")
    endif()
  endforeach()

  # attach debug or optimized libs to unspecified according to current configuration
  if(CMAKE_BUILD_TYPE MATCHES "Debug")
    set(__libs ${__unspec} ${__debug})
  else()
    set(__libs ${__unspec} ${__optimized})
  endif()

  set(libflags "")
  set(folders "")

  # convert linker libraries list to link flags
  foreach(lib ${__libs})
    if(TARGET ${lib})
      list(APPEND folders $<TARGET_LINKER_FILE_DIR:${lib}>)
      list(APPEND libflags -l${lib})
    elseif(lib MATCHES "^-l.*")
      list(APPEND libflags ${lib})
    elseif(IS_ABSOLUTE ${lib})
      get_filename_component(name_we ${lib} NAME_WE)
      get_filename_component(folder  ${lib} PATH)

      string(REGEX MATCH "^lib(.*)" __match ${name_we})
      list(APPEND libflags -l${CMAKE_MATCH_1})
      list(APPEND folders    ${folder})
    else()
      message(FATAL_ERROR "Logic error. Need to update cmake script")
    endif()
  endforeach()

  dmlccore_list_unique(libflags folders)

  set(${folders_var} ${folders} PARENT_SCOPE)
  set(${flags_var} ${libflags} PARENT_SCOPE)
  set(${frameworks_var} ${__framework} PARENT_SCOPE)
endfunction()

################################################################################################
# Helper function to detect Darwin version, i.e. 10.8, 10.9, 10.10, ....
# Usage:
#   dmlccore_detect_darwin_version(<version_variable>)
function(dmlccore_detect_darwin_version output_var)
  if(APPLE)
    execute_process(COMMAND /usr/bin/sw_vers -productVersion
                    RESULT_VARIABLE __sw_vers OUTPUT_VARIABLE __sw_vers_out
                    ERROR_QUIET OUTPUT_STRIP_TRAILING_WHITESPACE)

    set(${output_var} ${__sw_vers_out} PARENT_SCOPE)
  else()
    set(${output_var} "" PARENT_SCOPE)
  endif()
endfunction()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/build_config.h.in <==
#ifndef DMLC_BUILD_CONFIG_H_
#define DMLC_BUILD_CONFIG_H_

#cmakedefine DMLC_FOPEN_64_PRESENT

#if !defined(DMLC_FOPEN_64_PRESENT) && DMLC_USE_FOPEN64
  #define fopen64 std::fopen
#endif

#cmakedefine DMLC_CXXABI_H_PRESENT
#cmakedefine DMLC_EXECINFO_H_PRESENT

#if (defined DMLC_CXXABI_H_PRESENT) && (defined DMLC_EXECINFO_H_PRESENT)
  #ifndef DMLC_LOG_STACK_TRACE
  #define DMLC_LOG_STACK_TRACE 1
  #endif
  #ifndef DMLC_LOG_STACK_TRACE_SIZE
  #define DMLC_LOG_STACK_TRACE_SIZE 10
  #endif
  #cmakedefine DMLC_EXECINFO_H <${DMLC_EXECINFO_H}>
#endif

#cmakedefine DMLC_NANOSLEEP_PRESENT

#define DMLC_CMAKE_LITTLE_ENDIAN ${DMLC_CMAKE_LITTLE_ENDIAN}

#cmakedefine CMAKE_CURRENT_SOURCE_DIR "${CMAKE_CURRENT_SOURCE_DIR}"

#endif  // DMLC_BUILD_CONFIG_H_

#cmakedefine DMLC_USE_PARQUET


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/dmlc-config.cmake.in <==
@PACKAGE_INIT@

if(NOT TARGET dmlc::dmlc)
  include(${CMAKE_CURRENT_LIST_DIR}/DMLCTargets.cmake)
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/lint.cmake <==
get_filename_component(CMAKE_SOURCE_DIR "${CMAKE_CURRENT_LIST_DIR}/.." ABSOLUTE)
if(NOT MSVC)
    set(LINT_COMMAND ${CMAKE_SOURCE_DIR}/scripts/lint.py)
else()
    if((NOT PYTHON_EXECUTABLE))
         message(FATAL_ERROR "Cannot lint without python")
    endif()
    # format output so VS can bring us to the offending file/line
	set(LINT_COMMAND ${PYTHON_EXECUTABLE} ${CMAKE_SOURCE_DIR}/scripts/lint.py)
endif()

cmake_policy(SET CMP0009 NEW)  # suppress cmake warning
string(REPLACE " " ";" LINT_DIRS ${LINT_DIRS})
string(REPLACE " " ";" EXCLUDE_PATH ${EXCLUDE_PATH})
execute_process(
    COMMAND ${LINT_COMMAND} ${PROJECT_NAME} all ${LINT_DIRS} --exclude_path=${EXCLUDE_PATH}
	WORKING_DIRECTORY ${PROJECT_SOURCE_DIR}
    ERROR_VARIABLE LINT_OUTPUT
    ERROR_STRIP_TRAILING_WHITESPACE
)
message(STATUS ${LINT_OUTPUT})


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/any.h <==
/*!
 * Copyright (c) 2016 by Contributors
 * \file any.h
 * \brief Container to hold any data type.
 */
#ifndef DMLC_ANY_H_
#define DMLC_ANY_H_

// This code need c++11 to compile
#include <algorithm>
#include <cstring>
#include <type_traits>
#include <typeinfo>
#include <utility>

#include "./base.h"
#include "./logging.h"

namespace dmlc {
// forward declare any;
class any;

/*!
 * Get a reference to content stored in the any as type T.
 * This will cause an error if
 * T does not match the type stored.
 * This function is not part of std::any standard.
 *
 * \param src The source source any container.
 * \return The reference of content
 * \tparam T The type of the value to be fetched.
 */
template <typename T>
inline T &get(any &src);  // NOLINT(*)

/*!
 * Get the const reference content stored in the any as type T.
 * This will cause an error if
 * T does not match the type stored.
 * This function is not part of std::any standard.
 *
 * \param src The source source any container.
 * \return The reference of content
 * \tparam T The type of the value to be fetched.
 */
template <typename T>
inline const T &get(const any &src);

/*!
 * The "unsafe" versions of get. It is required when where we know
 * what type is stored in the any and can't use typeid() comparison,
 * e.g., when our types may travel across different shared libraries.
 * This function is not part of std::any standard.
 *
 * \param src The source source any container.
 * \return The reference of content
 * \tparam T The type of the value to be fetched.
 */
template <typename T>
inline const T &unsafe_get(const any &src);

/*!
 * The "unsafe" versions of get. It is required when where we know
 * what type is stored in the any and can't use typeid() comparison,
 * e.g., when our types may travel across different shared libraries.
 * This function is not part of std::any standard.
 *
 * \param src The source source any container.
 * \return The reference of content
 * \tparam T The type of the value to be fetched.
 */
template <typename T>
inline T &unsafe_get(any &src);  // NOLINT(*)

/*!
 * \brief An any class that is compatible to std::any in c++17.
 *
 * \code
 *   dmlc::any a = std::string("mydear"), b = 1;
 *   // get reference out and add it
 *   dmlc::get<int>(b) += 1;
 *   // a is now string
 *   LOG(INFO) << dmlc::get<std::string>(a);
 *   // a is now 2, the string stored will be properly destructed
 *   a = std::move(b);
 *   LOG(INFO) << dmlc::get<int>(a);
 * \endcode
 * \sa get
 */
class any {
 public:
  /*! \brief default constructor */
  inline any() = default;
  /*!
   * \brief move constructor from another any
   * \param other The other any to be moved
   */
  inline any(any &&other);  // NOLINT(*)
  /*!
   * \brief copy constructor
   * \param other The other any to be copied
   */
  inline any(const any &other);  // NOLINT(*)
  /*!
   * \brief constructor from any types
   * \param other The other types to be constructed into any.
   * \tparam T The value type of other.
   */
  template <typename T>
  inline any(T &&other);  // NOLINT(*)
  /*! \brief destructor */
  inline ~any();
  /*!
   * \brief assign operator from other
   * \param other The other any to be copy or moved.
   * \return self
   */
  inline any &operator=(any &&other);
  /*!
   * \brief assign operator from other
   * \param other The other any to be copy or moved.
   * \return self
   */
  inline any &operator=(const any &other);
  /*!
   * \brief assign operator from any type.
   * \param other The other any to be copy or moved.
   * \tparam T The value type of other.
   * \return self
   */
  template <typename T>
  inline any &operator=(T &&other);
  /*!
   * \return whether the container is empty.
   */
  inline bool empty() const;
  /*!
   * \brief clear the content of container
   */
  inline void clear();
  /*!
   * swap current content with other
   * \param other The other data to be swapped.
   */
  inline void swap(any &other);  // NOLINT(*)
  /*!
   * \return The type_info about the stored type.
   */
  inline const std::type_info &type() const;
  /*! \brief Construct value of type T inplace */
  template <typename T, typename... Args>
  inline void construct(Args &&...args);

 private:
  //! \cond Doxygen_Suppress
  // declare of helper class
  template <typename T>
  class TypeOnHeap;
  template <typename T>
  class TypeOnStack;
  template <typename T>
  class TypeInfo;
  // size of stack space, it takes 32 bytes for one any type.
  static const size_t kStack = sizeof(void *) * 3;
  static const size_t kAlign = sizeof(void *);
  // container use dynamic storage only when space runs lager
  union Data {
    // stack space
    std::aligned_storage<kStack, kAlign>::type stack;
    // pointer to heap space
    void *pheap;
  };
  // type specific information
  struct Type {
    // destructor function
    void (*destroy)(Data *data);
    // copy constructor
    void (*create_from_data)(Data *dst, const Data &src);
    // the type info function
    const std::type_info *ptype_info;
  };
  // constant to check if data can be stored on heap.
  template <typename T>
  struct data_on_stack {
    static const bool value = alignof(T) <= kAlign && sizeof(T) <= kStack;
  };
  // declare friend with
  template <typename T>
  friend T &get(any &src);  // NOLINT(*)
  template <typename T>
  friend const T &get(const any &src);
  template <typename T>
  friend T &unsafe_get(any &src);  // NOLINT(*)
  template <typename T>
  friend const T &unsafe_get(const any &src);
  // internal construct function
  inline void construct(any &&other);
  // internal construct function
  inline void construct(const any &other);
  // internal function to check if type is correct.
  template <typename T>
  inline void check_type() const;
  template <typename T>
  inline void check_type_by_name() const;
  // internal type specific information
  const Type *type_{nullptr};
  // internal data
  Data data_;
};

template <typename T>
inline any::any(T &&other) {
  typedef typename std::decay<T>::type DT;
  if (std::is_same<DT, any>::value) {
    this->construct(std::forward<T>(other));
  } else {
    static_assert(std::is_copy_constructible<DT>::value,
        "Any can only hold value that is copy constructable");
    type_ = TypeInfo<DT>::get_type();
    if (data_on_stack<DT>::value) {
#pragma GCC diagnostic push
#if 6 <= __GNUC__
  #pragma GCC diagnostic ignored "-Wplacement-new"
#endif
      new (&(data_.stack)) DT(std::forward<T>(other));
#pragma GCC diagnostic pop
    } else {
      data_.pheap = new DT(std::forward<T>(other));
    }
  }
}

inline any::any(any &&other) {
  this->construct(std::move(other));
}

inline any::any(const any &other) {
  this->construct(other);
}

inline void any::construct(any &&other) {
  type_ = other.type_;
  data_ = other.data_;
  other.type_ = nullptr;
}

inline void any::construct(const any &other) {
  type_ = other.type_;
  if (type_ != nullptr) {
    type_->create_from_data(&data_, other.data_);
  }
}

template <typename T, typename... Args>
inline void any::construct(Args &&...args) {
  clear();
  typedef typename std::decay<T>::type DT;
  type_ = TypeInfo<DT>::get_type();
  if (data_on_stack<DT>::value) {
#pragma GCC diagnostic push
#if 6 <= __GNUC__
  #pragma GCC diagnostic ignored "-Wplacement-new"
#endif
    new (&(data_.stack)) DT(std::forward<Args>(args)...);
#pragma GCC diagnostic pop
  } else {
    data_.pheap = new DT(std::forward<Args>(args)...);
  }
}

inline any::~any() {
  this->clear();
}

inline any &any::operator=(any &&other) {
  any(std::move(other)).swap(*this);
  return *this;
}

inline any &any::operator=(const any &other) {
  any(other).swap(*this);
  return *this;
}

template <typename T>
inline any &any::operator=(T &&other) {
  any(std::forward<T>(other)).swap(*this);
  return *this;
}

inline void any::swap(any &other) {  // NOLINT(*)
  std::swap(type_, other.type_);
  std::swap(data_, other.data_);
}

inline void any::clear() {
  if (type_ != nullptr) {
    if (type_->destroy != nullptr) {
      type_->destroy(&data_);
    }
    type_ = nullptr;
  }
}

inline bool any::empty() const {
  return type_ == nullptr;
}

inline const std::type_info &any::type() const {
  if (type_ != nullptr) {
    return *(type_->ptype_info);
  } else {
    return typeid(void);
  }
}

template <typename T>
inline void any::check_type() const {
  CHECK(type_ != nullptr) << "The any container is empty"
                          << " requested=" << typeid(T).name();
  CHECK(*(type_->ptype_info) == typeid(T))
      << "The stored type mismatch"
      << " stored=" << type_->ptype_info->name() << " requested=" << typeid(T).name();
}

template <typename T>
inline void any::check_type_by_name() const {
  CHECK(type_ != nullptr) << "The any container is empty"
                          << " requested=" << typeid(T).name();
  CHECK(strcmp(type_->ptype_info->name(), typeid(T).name()) == 0)
      << "The stored type name mismatch"
      << " stored=" << type_->ptype_info->name() << " requested=" << typeid(T).name();
}

template <typename T>
inline const T &get(const any &src) {
  src.check_type<T>();
  return *any::TypeInfo<T>::get_ptr(&(src.data_));
}

template <typename T>
inline T &get(any &src) {  // NOLINT(*)
  src.check_type<T>();
  return *any::TypeInfo<T>::get_ptr(&(src.data_));
}

template <typename T>
inline const T &unsafe_get(const any &src) {
  src.check_type_by_name<T>();
  return *any::TypeInfo<T>::get_ptr(&(src.data_));
}

template <typename T>
inline T &unsafe_get(any &src) {  // NOLINT(*)
  src.check_type_by_name<T>();
  return *any::TypeInfo<T>::get_ptr(&(src.data_));
}

template <typename T>
class any::TypeOnHeap {
 public:
  inline static T *get_ptr(any::Data *data) {
    return static_cast<T *>(data->pheap);
  }
  inline static const T *get_ptr(const any::Data *data) {
    return static_cast<const T *>(data->pheap);
  }
  inline static void create_from_data(any::Data *dst, const any::Data &data) {
    dst->pheap = new T(*get_ptr(&data));
  }
  inline static void destroy(Data *data) {
    delete static_cast<T *>(data->pheap);
  }
};

template <typename T>
class any::TypeOnStack {
 public:
  inline static T *get_ptr(any::Data *data) {
    return reinterpret_cast<T *>(&(data->stack));
  }
  inline static const T *get_ptr(const any::Data *data) {
    return reinterpret_cast<const T *>(&(data->stack));
  }
  inline static void create_from_data(any::Data *dst, const any::Data &data) {
    new (&(dst->stack)) T(*get_ptr(&data));
  }
  inline static void destroy(Data *data) {
    T *dptr = reinterpret_cast<T *>(&(data->stack));
    dptr->~T();
  }
};

template <typename T>
class any::TypeInfo :
    public std::conditional<any::data_on_stack<T>::value, any::TypeOnStack<T>,
        any::TypeOnHeap<T>>::type {
 public:
  inline static const Type *get_type() {
    static TypeInfo<T> tp;
    return &(tp.type_);
  }

 private:
  // local type
  Type type_;
  // constructor
  TypeInfo() {
    if (std::is_pod<T>::value && data_on_stack<T>::value) {
      type_.destroy = nullptr;
    } else {
      type_.destroy = TypeInfo<T>::destroy;
    }
    type_.create_from_data = TypeInfo<T>::create_from_data;
    type_.ptype_info = &typeid(T);
  }
};
//! \endcond

}  // namespace dmlc

#endif  // DMLC_ANY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/array_view.h <==
/*!
 *  Copyright (c) 2016 by Contributors
 * \file array_view.h
 * \brief Read only data structure to reference array
 */
#ifndef DMLC_ARRAY_VIEW_H_
#define DMLC_ARRAY_VIEW_H_

#include <array>
#include <cstddef>
#include <vector>

namespace dmlc {

/*!
 * \brief Read only data structure to reference continuous memory region of array.
 * Provide unified view for vector, array and C style array.
 * This data structure do not guarantee aliveness of referenced array.
 *
 * Make sure do not use array_view to record data in async function closures.
 * Also do not use array_view to create reference to temporary data structure.
 *
 * \tparam ValueType The value
 *
 * \code
 *  std::vector<int> myvec{1,2,3};
 *  dmlc::array_view<int> view(myvec);
 *  // indexed visit to the view.
 *  LOG(INFO) << view[0];
 *
 *  for (int v : view) {
 *     // visit each element in the view
 *  }
 * \endcode
 */
template <typename ValueType>
class array_view {
 public:
  /*! \brief default constructor */
  array_view() = default;
  /*!
   * \brief default copy constructor
   * \param other another array view.
   */
  array_view(const array_view<ValueType> &other) = default;  // NOLINT(*)
#ifndef _MSC_VER
  /*!
   * \brief default move constructor
   * \param other another array view.
   */
  array_view(array_view<ValueType> &&other) = default;  // NOLINT(*)
#else
  /*!
   * \brief default move constructor
   * \param other another array view.
   */
  array_view(array_view<ValueType> &&other) {  // NOLINT(*)
    begin_ = other.begin_;
    size_ = other.size_;
    other.begin_ = nullptr;
  }
#endif
  /*!
   * \brief default assign constructor
   * \param other another array view.
   * \return self.
   */
  array_view<ValueType> &operator=(const array_view<ValueType> &other) = default;  // NOLINT(*)
  /*!
   * \brief construct array view std::vector
   * \param other vector container
   */
  array_view(const std::vector<ValueType> &other) {  // NOLINT(*)
    if (other.size() != 0) {
      begin_ = &other[0];
      size_ = other.size();
    }
  }
  /*!
   * \brief construct array std::array
   * \param other another array view.
   */
  template <std::size_t size>
  array_view(const std::array<ValueType, size> &other) {  // NOLINT(*)
    if (size != 0) {
      begin_ = &other[0];
      size_ = size;
    }
  }
  /*!
   * \brief construct array view from continuous segment
   * \param begin beginning pointre
   * \param end end pointer
   */
  array_view(const ValueType *begin, const ValueType *end) {
    if (begin < end) {
      begin_ = begin;
      size_ = end - begin;
    }
  }
  /*! \return size of the array */
  inline size_t size() const {
    return size_;
  }
  /*! \return begin of the array */
  inline const ValueType *begin() const {
    return begin_;
  }
  /*! \return end point of the array */
  inline const ValueType *end() const {
    return begin_ + size_;
  }
  /*!
   * \brief get i-th element from the view
   * \param i The index.
   * \return const reference to i-th element.
   */
  inline const ValueType &operator[](size_t i) const {
    return begin_[i];
  }

 private:
  /*! \brief the begin of the view */
  const ValueType *begin_{nullptr};
  /*! \brief The size of the view */
  size_t size_{0};
};

}  // namespace dmlc

#endif  // DMLC_ARRAY_VIEW_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/base.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file base.h
 * \brief defines configuration macros
 */
#ifndef DMLC_BASE_H_
#define DMLC_BASE_H_

/*! \brief whether use glog for logging */
#ifndef DMLC_USE_GLOG
  #define DMLC_USE_GLOG 0
#endif

/*
 * The preprocessor definition DMLC_USE_LOGGING_LIBRARY determines whether to
 * use a user-defined logging library. If defined, dmlc will not define the
 * macros CHECK() and LOG() and instead locate CHECK() and LOG() from the value
 * of DMLC_USE_LOGGING_LIBRARY. The DMLC_USE_LOGGING_LIBRARY macro shall be of
 * form <my_logging.h>:
 *
 * #define DMLC_USE_LOGGING_LIBRARY <my_logging.h>
 *
 * Make sure to define CHECK() and LOG() macros in the provided header;
 * otherwise the build will fail.
 */

/*!
 * \brief whether throw dmlc::Error instead of
 *  directly calling abort when FATAL error occured
 *  NOTE: this may still not be perfect.
 *  do not use FATAL and CHECK in destructors
 */
#ifndef DMLC_LOG_FATAL_THROW
  #define DMLC_LOG_FATAL_THROW 1
#endif

/*!
 * \brief whether always log a message before throw
 * This can help identify the error that cannot be catched.
 */
#ifndef DMLC_LOG_BEFORE_THROW
  #define DMLC_LOG_BEFORE_THROW 0
#endif

/*!
 * \brief Whether to use customized logger,
 * whose output can be decided by other libraries.
 */
#ifndef DMLC_LOG_CUSTOMIZE
  #define DMLC_LOG_CUSTOMIZE 0
#endif

/*!
 * \brief Whether to enable debug logging feature.
 */
#ifndef DMLC_LOG_DEBUG
  #ifdef NDEBUG
    #define DMLC_LOG_DEBUG 0
  #else
    #define DMLC_LOG_DEBUG 1
  #endif
#endif

/*!
 * \brief Whether to disable date message on the log.
 */
#ifndef DMLC_LOG_NODATE
  #define DMLC_LOG_NODATE 0
#endif

/*! \brief whether compile with hdfs support */
#ifndef DMLC_USE_HDFS
  #define DMLC_USE_HDFS 0
#endif

/*! \brief whether compile with s3 support */
#ifndef DMLC_USE_S3
  #define DMLC_USE_S3 0
#endif

/*! \brief whether or not use parameter server */
#ifndef DMLC_USE_PS
  #define DMLC_USE_PS 0
#endif

/*! \brief whether or not use c++11 support */
#ifndef DMLC_USE_CXX11
  #if defined(__GXX_EXPERIMENTAL_CXX0X__) || defined(_MSC_VER)
    #define DMLC_USE_CXX11 1
  #else
    #define DMLC_USE_CXX11 (__cplusplus >= 201103L)
  #endif
#endif

/*! \brief strict CXX11 support */
#ifndef DMLC_STRICT_CXX11
  #if defined(_MSC_VER)
    #define DMLC_STRICT_CXX11 1
  #else
    #define DMLC_STRICT_CXX11 (__cplusplus >= 201103L)
  #endif
#endif

/*! \brief Whether cxx11 thread local is supported */
#ifndef DMLC_CXX11_THREAD_LOCAL
  #if defined(_MSC_VER)
    #define DMLC_CXX11_THREAD_LOCAL (_MSC_VER >= 1900)
  #elif defined(__clang__)
    #define DMLC_CXX11_THREAD_LOCAL (__has_feature(cxx_thread_local))
  #else
    #define DMLC_CXX11_THREAD_LOCAL (__cplusplus >= 201103L)
  #endif
#endif

/*! \brief Whether to use modern thread local construct */
#ifndef DMLC_MODERN_THREAD_LOCAL
  #define DMLC_MODERN_THREAD_LOCAL 1
#endif

/*! \brief whether RTTI is enabled */
#ifndef DMLC_ENABLE_RTTI
  #define DMLC_ENABLE_RTTI 1
#endif

/*! \brief whether use fopen64 */
#ifndef DMLC_USE_FOPEN64
  #define DMLC_USE_FOPEN64 1
#endif

/// check for C++11 support
#if DMLC_USE_CXX11
  #if (!defined(_MSC_VER) && __cplusplus < 201103L) || (defined(_MSC_VER) && _MSC_VER < 1900)
    // MSVC doesn't support __cplusplus macro properly until MSVC 2017
    // We want to also support MSVC 2015, so manually check _MSC_VER

    #pragma message("Compiling without c++11, some features may be disabled")
    #undef DMLC_USE_CXX11
    #define DMLC_USE_CXX11 0

  #endif  // (!defined(_MSC_VER) && __cplusplus < 201103L) || (defined(_MSC_VER) && _MSC_VER < 1900)
#endif  // DMLC_USE_CXX11

/*!
 * \brief Use little endian for binary serialization
 *  if this is set to 0, use big endian.
 */
#ifndef DMLC_IO_USE_LITTLE_ENDIAN
  #define DMLC_IO_USE_LITTLE_ENDIAN 1
#endif

/*!
 * \brief Enable std::thread related modules,
 *  Used to disable some module in mingw compile.
 */
#ifndef DMLC_ENABLE_STD_THREAD
  #define DMLC_ENABLE_STD_THREAD DMLC_USE_CXX11
#endif

/*! \brief whether enable regex support, actually need g++-4.9 or higher*/
#ifndef DMLC_USE_REGEX
  #define DMLC_USE_REGEX DMLC_STRICT_CXX11
#endif

/*! \brief helper macro to supress unused warning */
#if defined(__GNUC__)
  #define DMLC_ATTRIBUTE_UNUSED __attribute__((unused))
#else
  #define DMLC_ATTRIBUTE_UNUSED
#endif

/*! \brief helper macro to supress Undefined Behavior Sanitizer for a specific function */
#if defined(__clang__)
  #define DMLC_SUPPRESS_UBSAN __attribute__((no_sanitize("undefined")))
#elif defined(__GNUC__) && (__GNUC__ * 100 + __GNUC_MINOR__ >= 409)
  #define DMLC_SUPPRESS_UBSAN __attribute__((no_sanitize_undefined))
#else
  #define DMLC_SUPPRESS_UBSAN
#endif

/*! \brief helper macro to generate string concat */
#define DMLC_STR_CONCAT_(__x, __y) __x##__y
#define DMLC_STR_CONCAT(__x, __y) DMLC_STR_CONCAT_(__x, __y)

/*!
 * \brief Disable copy constructor and assignment operator.
 *
 * If C++11 is supported, both copy and move constructors and
 * assignment operators are deleted explicitly. Otherwise, they are
 * only declared but not implemented. Place this macro in private
 * section if C++11 is not available.
 */
#ifndef DISALLOW_COPY_AND_ASSIGN
  #if DMLC_USE_CXX11
    #define DISALLOW_COPY_AND_ASSIGN(T) \
      T(T const &) = delete;            \
      T(T &&) = delete;                 \
      T &operator=(T const &) = delete; \
      T &operator=(T &&) = delete
  #else
    #define DISALLOW_COPY_AND_ASSIGN(T) \
      T(T const &);                     \
      T &operator=(T const &)
  #endif
#endif

#ifdef __APPLE__
  #define off64_t off_t
#endif

#ifdef _MSC_VER
  #if _MSC_VER < 1900
    // NOTE: sprintf_s is not equivalent to snprintf,
    // they are equivalent when success, which is sufficient for our case
    #define snprintf sprintf_s
    #define vsnprintf vsprintf_s
  #endif
#else
  #ifdef _FILE_OFFSET_BITS
    #if _FILE_OFFSET_BITS == 32
      #pragma message("Warning: FILE OFFSET BITS defined to be 32 bit")
    #endif
  #endif

extern "C" {
  #include <sys/types.h>
}
#endif

#ifdef _MSC_VER
//! \cond Doxygen_Suppress
typedef signed char int8_t;
typedef __int16 int16_t;
typedef __int32 int32_t;
typedef __int64 int64_t;
typedef unsigned char uint8_t;
typedef unsigned __int16 uint16_t;
typedef unsigned __int32 uint32_t;
typedef unsigned __int64 uint64_t;
//! \endcond
#else
  #include <inttypes.h>
#endif
#include <string>
#include <vector>

#if defined(_MSC_VER) && _MSC_VER < 1900
  #define noexcept_true throw()
  #define noexcept_false
  #define noexcept(a) noexcept_##a
#endif

#if defined(_MSC_VER)
  #define DMLC_NO_INLINE __declspec(noinline)
#else
  #define DMLC_NO_INLINE __attribute__((noinline))
#endif

#if defined(__GNUC__) || defined(__clang__)
  #define DMLC_ALWAYS_INLINE inline __attribute__((__always_inline__))
#elif defined(_MSC_VER)
  #define DMLC_ALWAYS_INLINE __forceinline
#else
  #define DMLC_ALWAYS_INLINE inline
#endif

#if DMLC_USE_CXX11
  #define DMLC_THROW_EXCEPTION noexcept(false)
  #define DMLC_NO_EXCEPTION noexcept(true)
#else
  #define DMLC_THROW_EXCEPTION
  #define DMLC_NO_EXCEPTION
#endif

/*! \brief namespace for dmlc */
namespace dmlc {
/*!
 * \brief safely get the beginning address of a vector
 * \param vec input vector
 * \return beginning address of a vector
 */
template <typename T>
inline T *BeginPtr(std::vector<T> &vec) {  // NOLINT(*)
  if (vec.size() == 0) {
    return NULL;
  } else {
    return &vec[0];
  }
}
/*!
 * \brief get the beginning address of a const vector
 * \param vec input vector
 * \return beginning address of a vector
 */
template <typename T>
inline const T *BeginPtr(const std::vector<T> &vec) {
  if (vec.size() == 0) {
    return NULL;
  } else {
    return &vec[0];
  }
}
/*!
 * \brief get the beginning address of a string
 * \param str input string
 * \return beginning address of a string
 */
inline char *BeginPtr(std::string &str) {  // NOLINT(*)
  if (str.length() == 0) {
    return NULL;
  }
  return &str[0];
}
/*!
 * \brief get the beginning address of a const string
 * \param str input string
 * \return beginning address of a string
 */
inline const char *BeginPtr(const std::string &str) {
  if (str.length() == 0) {
    return NULL;
  }
  return &str[0];
}
}  // namespace dmlc

#if defined(_MSC_VER) && _MSC_VER < 1900
  #define constexpr const
  #define alignof __alignof
#endif

/* If fopen64 is not defined by current machine,
   replace fopen64 with std::fopen. Also determine ability to print stack trace
   for fatal error and define DMLC_LOG_STACK_TRACE if stack trace can be
   produced. Always keep this include directive at the bottom of dmlc/base.h */
#ifdef DMLC_CORE_USE_CMAKE
  #include <dmlc/build_config.h>
#else
  #include <dmlc/build_config_default.h>
#endif

#endif  // DMLC_BASE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/blockingconcurrentqueue.h <==
//! \cond Doxygen_Suppress
// Provides an efficient blocking version of moodycamel::ConcurrentQueue.
// ©2015-2016 Cameron Desrochers. Distributed under the terms of the simplified
// BSD license, available at the top of concurrentqueue.h.
// Uses Jeff Preshing's semaphore implementation (under the terms of its
// separate zlib license, embedded below).

#ifndef DMLC_BLOCKINGCONCURRENTQUEUE_H_
  #define DMLC_BLOCKINGCONCURRENTQUEUE_H_

  #pragma once

  #include <cerrno>
  #include <chrono>
  #include <ctime>
  #include <memory>
  #include <type_traits>

  #include "concurrentqueue.h"

  #if defined(_WIN32)
// Avoid including windows.h in a header; we only need a handful of
// items, so we'll redeclare them here (this is relatively safe since
// the API generally has to remain stable between Windows versions).
// I know this is an ugly hack but it still beats polluting the global
// namespace with thousands of generic names or adding a .cpp for nothing.
extern "C" {
struct _SECURITY_ATTRIBUTES;
__declspec(dllimport) void *__stdcall CreateSemaphoreW(_SECURITY_ATTRIBUTES *lpSemaphoreAttributes,
    long lInitialCount, long lMaximumCount, const wchar_t *lpName);
__declspec(dllimport) int __stdcall CloseHandle(void *hObject);
__declspec(dllimport) unsigned long __stdcall WaitForSingleObject(
    void *hHandle, unsigned long dwMilliseconds);
__declspec(dllimport) int __stdcall ReleaseSemaphore(
    void *hSemaphore, long lReleaseCount, long *lpPreviousCount);
}
  #elif defined(__MACH__)
    #include <mach/mach.h>
  #elif defined(__unix__)
    #include <semaphore.h>
  #endif

namespace dmlc {

namespace moodycamel {
namespace details {
// Code in the mpmc_sema namespace below is an adaptation of Jeff Preshing's
// portable + lightweight semaphore implementations, originally from
// https://github.com/preshing/cpp11-on-multicore/blob/master/common/sema.h
// LICENSE:
// Copyright (c) 2015 Jeff Preshing
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//	claim that you wrote the original software. If you use this software
//	in a product, an acknowledgement in the product documentation would be
//	appreciated but is not required.
// 2. Altered source versions must be plainly marked as such, and must not be
//	misrepresented as being the original software.
// 3. This notice may not be removed or altered from any source distribution.
namespace mpmc_sema {
  #if defined(_WIN32)
class Semaphore {
 private:
  void *m_hSema;

  Semaphore(const Semaphore &other) MOODYCAMEL_DELETE_FUNCTION;
  Semaphore &operator=(const Semaphore &other) MOODYCAMEL_DELETE_FUNCTION;

 public:
  Semaphore(int initialCount = 0) {
    assert(initialCount >= 0);
    const long maxLong = 0x7fffffff;
    m_hSema = CreateSemaphoreW(nullptr, initialCount, maxLong, nullptr);
  }

  ~Semaphore() {
    CloseHandle(m_hSema);
  }

  void wait() {
    const unsigned long infinite = 0xffffffff;
    WaitForSingleObject(m_hSema, infinite);
  }

  bool try_wait() {
    const unsigned long RC_WAIT_TIMEOUT = 0x00000102;
    return WaitForSingleObject(m_hSema, 0) != RC_WAIT_TIMEOUT;
  }

  bool timed_wait(std::uint64_t usecs) {
    const unsigned long RC_WAIT_TIMEOUT = 0x00000102;
    return WaitForSingleObject(m_hSema, (unsigned long)(usecs / 1000)) != RC_WAIT_TIMEOUT;
  }

  void signal(int count = 1) {
    ReleaseSemaphore(m_hSema, count, nullptr);
  }
};
  #elif defined(__MACH__)
//---------------------------------------------------------
// Semaphore (Apple iOS and OSX)
// Can't use POSIX semaphores due to
// http://lists.apple.com/archives/darwin-kernel/2009/Apr/msg00010.html
//---------------------------------------------------------
class Semaphore {
 private:
  semaphore_t m_sema;

  Semaphore(const Semaphore &other) MOODYCAMEL_DELETE_FUNCTION;
  Semaphore &operator=(const Semaphore &other) MOODYCAMEL_DELETE_FUNCTION;

 public:
  Semaphore(int initialCount = 0) {
    assert(initialCount >= 0);
    semaphore_create(mach_task_self(), &m_sema, SYNC_POLICY_FIFO, initialCount);
  }

  ~Semaphore() {
    semaphore_destroy(mach_task_self(), m_sema);
  }

  void wait() {
    semaphore_wait(m_sema);
  }

  bool try_wait() {
    return timed_wait(0);
  }

  bool timed_wait(std::uint64_t timeout_usecs) {
    mach_timespec_t ts;
    ts.tv_sec = static_cast<unsigned int>(timeout_usecs / 1000000);
    ts.tv_nsec = (timeout_usecs % 1000000) * 1000;

    // added in OSX 10.10:
    // https://developer.apple.com/library/prerelease/mac/documentation/General/Reference/APIDiffsMacOSX10_10SeedDiff/modules/Darwin.html
    kern_return_t rc = semaphore_timedwait(m_sema, ts);

    return rc != KERN_OPERATION_TIMED_OUT;
  }

  void signal() {
    semaphore_signal(m_sema);
  }

  void signal(int count) {
    while (count-- > 0) {
      semaphore_signal(m_sema);
    }
  }
};
  #elif defined(__unix__)
//---------------------------------------------------------
// Semaphore (POSIX, Linux)
//---------------------------------------------------------
class Semaphore {
 private:
  sem_t m_sema;

  Semaphore(const Semaphore &other) MOODYCAMEL_DELETE_FUNCTION;
  Semaphore &operator=(const Semaphore &other) MOODYCAMEL_DELETE_FUNCTION;

 public:
  Semaphore(int initialCount = 0) {
    assert(initialCount >= 0);
    sem_init(&m_sema, 0, initialCount);
  }

  ~Semaphore() {
    sem_destroy(&m_sema);
  }

  void wait() {
    // http://stackoverflow.com/questions/2013181/gdb-causes-sem-wait-to-fail-with-eintr-error
    int rc;
    do {
      rc = sem_wait(&m_sema);
    } while (rc == -1 && errno == EINTR);
  }

  bool try_wait() {
    int rc;
    do {
      rc = sem_trywait(&m_sema);
    } while (rc == -1 && errno == EINTR);
    return !(rc == -1 && errno == EAGAIN);
  }

  bool timed_wait(std::uint64_t usecs) {
    struct timespec ts;
    const int usecs_in_1_sec = 1000000;
    const int nsecs_in_1_sec = 1000000000;
    clock_gettime(CLOCK_REALTIME, &ts);
    ts.tv_sec += usecs / usecs_in_1_sec;
    ts.tv_nsec += (usecs % usecs_in_1_sec) * 1000;
    // sem_timedwait bombs if you have more than 1e9 in tv_nsec
    // so we have to clean things up before passing it in
    if (ts.tv_nsec >= nsecs_in_1_sec) {
      ts.tv_nsec -= nsecs_in_1_sec;
      ++ts.tv_sec;
    }

    int rc;
    do {
      rc = sem_timedwait(&m_sema, &ts);
    } while (rc == -1 && errno == EINTR);
    return !(rc == -1 && errno == ETIMEDOUT);
  }

  void signal() {
    sem_post(&m_sema);
  }

  void signal(int count) {
    while (count-- > 0) {
      sem_post(&m_sema);
    }
  }
};
  #else
    #error Unsupported platform! (No semaphore wrapper available)
  #endif

//---------------------------------------------------------
// LightweightSemaphore
//---------------------------------------------------------
class LightweightSemaphore {
 public:
  typedef std::make_signed<std::size_t>::type ssize_t;

 private:
  std::atomic<ssize_t> m_count;
  Semaphore m_sema;

  bool waitWithPartialSpinning(std::int64_t timeout_usecs = -1) {
    ssize_t oldCount;
    // Is there a better way to set the initial spin count?
    // If we lower it to 1000, testBenaphore becomes 15x slower on my Core i7-5930K Windows PC,
    // as threads start hitting the kernel semaphore.
    int spin = 10000;
    while (--spin >= 0) {
      oldCount = m_count.load(std::memory_order_relaxed);
      if ((oldCount > 0)
          && m_count.compare_exchange_strong(
              oldCount, oldCount - 1, std::memory_order_acquire, std::memory_order_relaxed)) {
        return true;
      }
      std::atomic_signal_fence(
          std::memory_order_acquire);  // Prevent the compiler from collapsing the loop.
    }
    oldCount = m_count.fetch_sub(1, std::memory_order_acquire);
    if (oldCount > 0) {
      return true;
    }
    if (timeout_usecs < 0) {
      m_sema.wait();
      return true;
    }
    if (m_sema.timed_wait((std::uint64_t)timeout_usecs)) {
      return true;
    }
    // At this point, we've timed out waiting for the semaphore, but the
    // count is still decremented indicating we may still be waiting on
    // it. So we have to re-adjust the count, but only if the semaphore
    // wasn't signaled enough times for us too since then. If it was, we
    // need to release the semaphore too.
    while (true) {
      oldCount = m_count.load(std::memory_order_acquire);
      if (oldCount >= 0 && m_sema.try_wait()) {
        return true;
      }
      if (oldCount < 0
          && m_count.compare_exchange_strong(
              oldCount, oldCount + 1, std::memory_order_relaxed, std::memory_order_relaxed)) {
        return false;
      }
    }
  }

  ssize_t waitManyWithPartialSpinning(ssize_t max, std::int64_t timeout_usecs = -1) {
    assert(max > 0);
    ssize_t oldCount;
    int spin = 10000;
    while (--spin >= 0) {
      oldCount = m_count.load(std::memory_order_relaxed);
      if (oldCount > 0) {
        ssize_t newCount = oldCount > max ? oldCount - max : 0;
        if (m_count.compare_exchange_strong(
                oldCount, newCount, std::memory_order_acquire, std::memory_order_relaxed)) {
          return oldCount - newCount;
        }
      }
      std::atomic_signal_fence(std::memory_order_acquire);
    }
    oldCount = m_count.fetch_sub(1, std::memory_order_acquire);
    if (oldCount <= 0) {
      if (timeout_usecs < 0) {
        m_sema.wait();
      } else if (!m_sema.timed_wait((std::uint64_t)timeout_usecs)) {
        while (true) {
          oldCount = m_count.load(std::memory_order_acquire);
          if (oldCount >= 0 && m_sema.try_wait()) {
            break;
          }
          if (oldCount < 0
              && m_count.compare_exchange_strong(
                  oldCount, oldCount + 1, std::memory_order_relaxed, std::memory_order_relaxed)) {
            return 0;
          }
        }
      }
    }
    if (max > 1) {
      return 1 + tryWaitMany(max - 1);
    }
    return 1;
  }

 public:
  LightweightSemaphore(ssize_t initialCount = 0) : m_count(initialCount) {
    assert(initialCount >= 0);
  }

  bool tryWait() {
    ssize_t oldCount = m_count.load(std::memory_order_relaxed);
    while (oldCount > 0) {
      if (m_count.compare_exchange_weak(
              oldCount, oldCount - 1, std::memory_order_acquire, std::memory_order_relaxed)) {
        return true;
      }
    }
    return false;
  }

  void wait() {
    if (!tryWait()) {
      waitWithPartialSpinning();
    }
  }

  bool wait(std::int64_t timeout_usecs) {
    return tryWait() || waitWithPartialSpinning(timeout_usecs);
  }

  // Acquires between 0 and (greedily) max, inclusive
  ssize_t tryWaitMany(ssize_t max) {
    assert(max >= 0);
    ssize_t oldCount = m_count.load(std::memory_order_relaxed);
    while (oldCount > 0) {
      ssize_t newCount = oldCount > max ? oldCount - max : 0;
      if (m_count.compare_exchange_weak(
              oldCount, newCount, std::memory_order_acquire, std::memory_order_relaxed)) {
        return oldCount - newCount;
      }
    }
    return 0;
  }

  // Acquires at least one, and (greedily) at most max
  ssize_t waitMany(ssize_t max, std::int64_t timeout_usecs) {
    assert(max >= 0);
    ssize_t result = tryWaitMany(max);
    if (result == 0 && max > 0) {
      result = waitManyWithPartialSpinning(max, timeout_usecs);
    }
    return result;
  }

  ssize_t waitMany(ssize_t max) {
    ssize_t result = waitMany(max, -1);
    assert(result > 0);
    return result;
  }

  void signal(ssize_t count = 1) {
    assert(count >= 0);
    ssize_t oldCount = m_count.fetch_add(count, std::memory_order_release);
    ssize_t toRelease = -oldCount < count ? -oldCount : count;
    if (toRelease > 0) {
      m_sema.signal((int)toRelease);
    }
  }

  ssize_t availableApprox() const {
    ssize_t count = m_count.load(std::memory_order_relaxed);
    return count > 0 ? count : 0;
  }
};
}  // end namespace mpmc_sema
}  // end namespace details

// This is a blocking version of the queue. It has an almost identical interface to
// the normal non-blocking version, with the addition of various wait_dequeue() methods
// and the removal of producer-specific dequeue methods.
template <typename T, typename Traits = ConcurrentQueueDefaultTraits>
class BlockingConcurrentQueue {
 private:
  typedef ::dmlc::moodycamel::ConcurrentQueue<T, Traits> ConcurrentQueue;
  typedef details::mpmc_sema::LightweightSemaphore LightweightSemaphore;

 public:
  typedef typename ConcurrentQueue::producer_token_t producer_token_t;
  typedef typename ConcurrentQueue::consumer_token_t consumer_token_t;

  typedef typename ConcurrentQueue::index_t index_t;
  typedef typename ConcurrentQueue::size_t size_t;
  typedef typename std::make_signed<size_t>::type ssize_t;

  static const size_t BLOCK_SIZE = ConcurrentQueue::BLOCK_SIZE;
  static const size_t EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD
      = ConcurrentQueue::EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD;
  static const size_t EXPLICIT_INITIAL_INDEX_SIZE = ConcurrentQueue::EXPLICIT_INITIAL_INDEX_SIZE;
  static const size_t IMPLICIT_INITIAL_INDEX_SIZE = ConcurrentQueue::IMPLICIT_INITIAL_INDEX_SIZE;
  static const size_t INITIAL_IMPLICIT_PRODUCER_HASH_SIZE
      = ConcurrentQueue::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE;
  static const std::uint32_t EXPLICIT_CONSUMER_CONSUMPTION_QUOTA_BEFORE_ROTATE
      = ConcurrentQueue::EXPLICIT_CONSUMER_CONSUMPTION_QUOTA_BEFORE_ROTATE;
  static const size_t MAX_SUBQUEUE_SIZE = ConcurrentQueue::MAX_SUBQUEUE_SIZE;

 public:
  // Creates a queue with at least `capacity` element slots; note that the
  // actual number of elements that can be inserted without additional memory
  // allocation depends on the number of producers and the block size (e.g. if
  // the block size is equal to `capacity`, only a single block will be allocated
  // up-front, which means only a single producer will be able to enqueue elements
  // without an extra allocation -- blocks aren't shared between producers).
  // This method is not thread safe -- it is up to the user to ensure that the
  // queue is fully constructed before it starts being used by other threads (this
  // includes making the memory effects of construction visible, possibly with a
  // memory barrier).
  explicit BlockingConcurrentQueue(size_t capacity = 6 * BLOCK_SIZE)
      : inner(capacity),
        sema(create<LightweightSemaphore>(),
            &BlockingConcurrentQueue::template destroy<LightweightSemaphore>) {
    assert(reinterpret_cast<ConcurrentQueue *>((BlockingConcurrentQueue *)1)
               == &((BlockingConcurrentQueue *)1)->inner
           && "BlockingConcurrentQueue must have ConcurrentQueue as its first member");
    if (!sema) {
      MOODYCAMEL_THROW(std::bad_alloc());
    }
  }

  BlockingConcurrentQueue(
      size_t minCapacity, size_t maxExplicitProducers, size_t maxImplicitProducers)
      : inner(minCapacity, maxExplicitProducers, maxImplicitProducers),
        sema(create<LightweightSemaphore>(),
            &BlockingConcurrentQueue::template destroy<LightweightSemaphore>) {
    assert(reinterpret_cast<ConcurrentQueue *>((BlockingConcurrentQueue *)1)
               == &((BlockingConcurrentQueue *)1)->inner
           && "BlockingConcurrentQueue must have ConcurrentQueue as its first member");
    if (!sema) {
      MOODYCAMEL_THROW(std::bad_alloc());
    }
  }

  // Disable copying and copy assignment
  BlockingConcurrentQueue(const BlockingConcurrentQueue &) MOODYCAMEL_DELETE_FUNCTION;
  BlockingConcurrentQueue &operator=(const BlockingConcurrentQueue &) MOODYCAMEL_DELETE_FUNCTION;

  // Moving is supported, but note that it is *not* a thread-safe operation.
  // Nobody can use the queue while it's being moved, and the memory effects
  // of that move must be propagated to other threads before they can use it.
  // Note: When a queue is moved, its tokens are still valid but can only be
  // used with the destination queue (i.e. semantically they are moved along
  // with the queue itself).
  BlockingConcurrentQueue(BlockingConcurrentQueue &&other) MOODYCAMEL_NOEXCEPT :
      inner(std::move(other.inner)),
      sema(std::move(other.sema)) {}

  inline BlockingConcurrentQueue &operator=(BlockingConcurrentQueue &&other) MOODYCAMEL_NOEXCEPT {
    return swap_internal(other);
  }

  // Swaps this queue's state with the other's. Not thread-safe.
  // Swapping two queues does not invalidate their tokens, however
  // the tokens that were created for one queue must be used with
  // only the swapped queue (i.e. the tokens are tied to the
  // queue's movable state, not the object itself).
  inline void swap(BlockingConcurrentQueue &other) MOODYCAMEL_NOEXCEPT {
    swap_internal(other);
  }

 private:
  BlockingConcurrentQueue &swap_internal(BlockingConcurrentQueue &other) {
    if (this == &other) {
      return *this;
    }

    inner.swap(other.inner);
    sema.swap(other.sema);
    return *this;
  }

 public:
  // Enqueues a single item (by copying it).
  // Allocates memory if required. Only fails if memory allocation fails (or implicit
  // production is disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE is 0,
  // or Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Thread-safe.
  inline bool enqueue(const T &item) {
    if (details::likely(inner.enqueue(item))) {
      sema->signal();
      return true;
    }
    return false;
  }

  // Enqueues a single item (by moving it, if possible).
  // Allocates memory if required. Only fails if memory allocation fails (or implicit
  // production is disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE is 0,
  // or Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Thread-safe.
  inline bool enqueue(T &&item) {
    if (details::likely(inner.enqueue(std::move(item)))) {
      sema->signal();
      return true;
    }
    return false;
  }

  // Enqueues a single item (by copying it) using an explicit producer token.
  // Allocates memory if required. Only fails if memory allocation fails (or
  // Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Thread-safe.
  inline bool enqueue(const producer_token_t &token, const T &item) {
    if (details::likely(inner.enqueue(token, item))) {
      sema->signal();
      return true;
    }
    return false;
  }

  // Enqueues a single item (by moving it, if possible) using an explicit producer token.
  // Allocates memory if required. Only fails if memory allocation fails (or
  // Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Thread-safe.
  inline bool enqueue(const producer_token_t &token, T &&item) {
    if (details::likely(inner.enqueue(token, std::move(item)))) {
      sema->signal();
      return true;
    }
    return false;
  }

  // Enqueues several items.
  // Allocates memory if required. Only fails if memory allocation fails (or
  // implicit production is disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE
  // is 0, or Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Note: Use std::make_move_iterator if the elements should be moved instead of copied.
  // Thread-safe.
  template <typename It>
  inline bool enqueue_bulk(It itemFirst, size_t count) {
    if (details::likely(inner.enqueue_bulk(std::forward<It>(itemFirst), count))) {
      sema->signal((LightweightSemaphore::ssize_t)(ssize_t)count);
      return true;
    }
    return false;
  }

  // Enqueues several items using an explicit producer token.
  // Allocates memory if required. Only fails if memory allocation fails
  // (or Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Note: Use std::make_move_iterator if the elements should be moved
  // instead of copied.
  // Thread-safe.
  template <typename It>
  inline bool enqueue_bulk(const producer_token_t &token, It itemFirst, size_t count) {
    if (details::likely(inner.enqueue_bulk(token, std::forward<It>(itemFirst), count))) {
      sema->signal((LightweightSemaphore::ssize_t)(ssize_t)count);
      return true;
    }
    return false;
  }

  // Enqueues a single item (by copying it).
  // Does not allocate memory. Fails if not enough room to enqueue (or implicit
  // production is disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE
  // is 0).
  // Thread-safe.
  inline bool try_enqueue(const T &item) {
    if (inner.try_enqueue(item)) {
      sema->signal();
      return true;
    }
    return false;
  }

  // Enqueues a single item (by moving it, if possible).
  // Does not allocate memory (except for one-time implicit producer).
  // Fails if not enough room to enqueue (or implicit production is
  // disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE is 0).
  // Thread-safe.
  inline bool try_enqueue(T &&item) {
    if (inner.try_enqueue(std::move(item))) {
      sema->signal();
      return true;
    }
    return false;
  }

  // Enqueues a single item (by copying it) using an explicit producer token.
  // Does not allocate memory. Fails if not enough room to enqueue.
  // Thread-safe.
  inline bool try_enqueue(const producer_token_t &token, const T &item) {
    if (inner.try_enqueue(token, item)) {
      sema->signal();
      return true;
    }
    return false;
  }

  // Enqueues a single item (by moving it, if possible) using an explicit producer token.
  // Does not allocate memory. Fails if not enough room to enqueue.
  // Thread-safe.
  inline bool try_enqueue(const producer_token_t &token, T &&item) {
    if (inner.try_enqueue(token, std::move(item))) {
      sema->signal();
      return true;
    }
    return false;
  }

  // Enqueues several items.
  // Does not allocate memory (except for one-time implicit producer).
  // Fails if not enough room to enqueue (or implicit production is
  // disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE is 0).
  // Note: Use std::make_move_iterator if the elements should be moved
  // instead of copied.
  // Thread-safe.
  template <typename It>
  inline bool try_enqueue_bulk(It itemFirst, size_t count) {
    if (inner.try_enqueue_bulk(std::forward<It>(itemFirst), count)) {
      sema->signal((LightweightSemaphore::ssize_t)(ssize_t)count);
      return true;
    }
    return false;
  }

  // Enqueues several items using an explicit producer token.
  // Does not allocate memory. Fails if not enough room to enqueue.
  // Note: Use std::make_move_iterator if the elements should be moved
  // instead of copied.
  // Thread-safe.
  template <typename It>
  inline bool try_enqueue_bulk(const producer_token_t &token, It itemFirst, size_t count) {
    if (inner.try_enqueue_bulk(token, std::forward<It>(itemFirst), count)) {
      sema->signal((LightweightSemaphore::ssize_t)(ssize_t)count);
      return true;
    }
    return false;
  }

  // Attempts to dequeue from the queue.
  // Returns false if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename U>
  inline bool try_dequeue(U &item) {
    if (sema->tryWait()) {
      while (!inner.try_dequeue(item)) {
        continue;
      }
      return true;
    }
    return false;
  }

  // Attempts to dequeue from the queue using an explicit consumer token.
  // Returns false if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename U>
  inline bool try_dequeue(consumer_token_t &token, U &item) {
    if (sema->tryWait()) {
      while (!inner.try_dequeue(token, item)) {
        continue;
      }
      return true;
    }
    return false;
  }

  // Attempts to dequeue several elements from the queue.
  // Returns the number of items actually dequeued.
  // Returns 0 if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename It>
  inline size_t try_dequeue_bulk(It itemFirst, size_t max) {
    size_t count = 0;
    max = (size_t)sema->tryWaitMany((LightweightSemaphore::ssize_t)(ssize_t)max);
    while (count != max) {
      count += inner.template try_dequeue_bulk<It &>(itemFirst, max - count);
    }
    return count;
  }

  // Attempts to dequeue several elements from the queue using an explicit consumer token.
  // Returns the number of items actually dequeued.
  // Returns 0 if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename It>
  inline size_t try_dequeue_bulk(consumer_token_t &token, It itemFirst, size_t max) {
    size_t count = 0;
    max = (size_t)sema->tryWaitMany((LightweightSemaphore::ssize_t)(ssize_t)max);
    while (count != max) {
      count += inner.template try_dequeue_bulk<It &>(token, itemFirst, max - count);
    }
    return count;
  }

  // Blocks the current thread until there's something to dequeue, then
  // dequeues it.
  // Never allocates. Thread-safe.
  template <typename U>
  inline void wait_dequeue(U &item) {
    sema->wait();
    while (!inner.try_dequeue(item)) {
      continue;
    }
  }

  // Blocks the current thread until either there's something to dequeue
  // or the timeout (specified in microseconds) expires. Returns false
  // without setting `item` if the timeout expires, otherwise assigns
  // to `item` and returns true.
  // Using a negative timeout indicates an indefinite timeout,
  // and is thus functionally equivalent to calling wait_dequeue.
  // Never allocates. Thread-safe.
  template <typename U>
  inline bool wait_dequeue_timed(U &item, std::int64_t timeout_usecs) {
    if (!sema->wait(timeout_usecs)) {
      return false;
    }
    while (!inner.try_dequeue(item)) {
      continue;
    }
    return true;
  }

  // Blocks the current thread until either there's something to dequeue
  // or the timeout expires. Returns false without setting `item` if the
  // timeout expires, otherwise assigns to `item` and returns true.
  // Never allocates. Thread-safe.
  template <typename U, typename Rep, typename Period>
  inline bool wait_dequeue_timed(U &item, const std::chrono::duration<Rep, Period> &timeout) {
    return wait_dequeue_timed(
        item, std::chrono::duration_cast<std::chrono::microseconds>(timeout).count());
  }

  // Blocks the current thread until there's something to dequeue, then
  // dequeues it using an explicit consumer token.
  // Never allocates. Thread-safe.
  template <typename U>
  inline void wait_dequeue(consumer_token_t &token, U &item) {
    sema->wait();
    while (!inner.try_dequeue(token, item)) {
      continue;
    }
  }

  // Blocks the current thread until either there's something to dequeue
  // or the timeout (specified in microseconds) expires. Returns false
  // without setting `item` if the timeout expires, otherwise assigns
  // to `item` and returns true.
  // Using a negative timeout indicates an indefinite timeout,
  // and is thus functionally equivalent to calling wait_dequeue.
  // Never allocates. Thread-safe.
  template <typename U>
  inline bool wait_dequeue_timed(consumer_token_t &token, U &item, std::int64_t timeout_usecs) {
    if (!sema->wait(timeout_usecs)) {
      return false;
    }
    while (!inner.try_dequeue(token, item)) {
      continue;
    }
    return true;
  }

  // Blocks the current thread until either there's something to dequeue
  // or the timeout expires. Returns false without setting `item` if the
  // timeout expires, otherwise assigns to `item` and returns true.
  // Never allocates. Thread-safe.
  template <typename U, typename Rep, typename Period>
  inline bool wait_dequeue_timed(
      consumer_token_t &token, U &item, const std::chrono::duration<Rep, Period> &timeout) {
    return wait_dequeue_timed(
        token, item, std::chrono::duration_cast<std::chrono::microseconds>(timeout).count());
  }

  // Attempts to dequeue several elements from the queue.
  // Returns the number of items actually dequeued, which will
  // always be at least one (this method blocks until the queue
  // is non-empty) and at most max.
  // Never allocates. Thread-safe.
  template <typename It>
  inline size_t wait_dequeue_bulk(It itemFirst, size_t max) {
    size_t count = 0;
    max = (size_t)sema->waitMany((LightweightSemaphore::ssize_t)(ssize_t)max);
    while (count != max) {
      count += inner.template try_dequeue_bulk<It &>(itemFirst, max - count);
    }
    return count;
  }

  // Attempts to dequeue several elements from the queue.
  // Returns the number of items actually dequeued, which can
  // be 0 if the timeout expires while waiting for elements,
  // and at most max.
  // Using a negative timeout indicates an indefinite timeout,
  // and is thus functionally equivalent to calling wait_dequeue_bulk.
  // Never allocates. Thread-safe.
  template <typename It>
  inline size_t wait_dequeue_bulk_timed(It itemFirst, size_t max, std::int64_t timeout_usecs) {
    size_t count = 0;
    max = (size_t)sema->waitMany((LightweightSemaphore::ssize_t)(ssize_t)max, timeout_usecs);
    while (count != max) {
      count += inner.template try_dequeue_bulk<It &>(itemFirst, max - count);
    }
    return count;
  }

  // Attempts to dequeue several elements from the queue.
  // Returns the number of items actually dequeued, which can
  // be 0 if the timeout expires while waiting for elements,
  // and at most max.
  // Never allocates. Thread-safe.
  template <typename It, typename Rep, typename Period>
  inline size_t wait_dequeue_bulk_timed(
      It itemFirst, size_t max, const std::chrono::duration<Rep, Period> &timeout) {
    return wait_dequeue_bulk_timed<It &>(
        itemFirst, max, std::chrono::duration_cast<std::chrono::microseconds>(timeout).count());
  }

  // Attempts to dequeue several elements from the queue using an explicit consumer token.
  // Returns the number of items actually dequeued, which will
  // always be at least one (this method blocks until the queue
  // is non-empty) and at most max.
  // Never allocates. Thread-safe.
  template <typename It>
  inline size_t wait_dequeue_bulk(consumer_token_t &token, It itemFirst, size_t max) {
    size_t count = 0;
    max = (size_t)sema->waitMany((LightweightSemaphore::ssize_t)(ssize_t)max);
    while (count != max) {
      count += inner.template try_dequeue_bulk<It &>(token, itemFirst, max - count);
    }
    return count;
  }

  // Attempts to dequeue several elements from the queue using an explicit consumer token.
  // Returns the number of items actually dequeued, which can
  // be 0 if the timeout expires while waiting for elements,
  // and at most max.
  // Using a negative timeout indicates an indefinite timeout,
  // and is thus functionally equivalent to calling wait_dequeue_bulk.
  // Never allocates. Thread-safe.
  template <typename It>
  inline size_t wait_dequeue_bulk_timed(
      consumer_token_t &token, It itemFirst, size_t max, std::int64_t timeout_usecs) {
    size_t count = 0;
    max = (size_t)sema->waitMany((LightweightSemaphore::ssize_t)(ssize_t)max, timeout_usecs);
    while (count != max) {
      count += inner.template try_dequeue_bulk<It &>(token, itemFirst, max - count);
    }
    return count;
  }

  // Attempts to dequeue several elements from the queue using an explicit consumer token.
  // Returns the number of items actually dequeued, which can
  // be 0 if the timeout expires while waiting for elements,
  // and at most max.
  // Never allocates. Thread-safe.
  template <typename It, typename Rep, typename Period>
  inline size_t wait_dequeue_bulk_timed(consumer_token_t &token, It itemFirst, size_t max,
      const std::chrono::duration<Rep, Period> &timeout) {
    return wait_dequeue_bulk_timed<It &>(token, itemFirst, max,
        std::chrono::duration_cast<std::chrono::microseconds>(timeout).count());
  }

  // Returns an estimate of the total number of elements currently in the queue. This
  // estimate is only accurate if the queue has completely stabilized before it is called
  // (i.e. all enqueue and dequeue operations have completed and their memory effects are
  // visible on the calling thread, and no further operations start while this method is
  // being called).
  // Thread-safe.
  inline size_t size_approx() const {
    return (size_t)sema->availableApprox();
  }

  // Returns true if the underlying atomic variables used by
  // the queue are lock-free (they should be on most platforms).
  // Thread-safe.
  static bool is_lock_free() {
    return ConcurrentQueue::is_lock_free();
  }

 private:
  template <typename U>
  static inline U *create() {
    auto p = (Traits::malloc)(sizeof(U));
    return p != nullptr ? new (p) U : nullptr;
  }

  template <typename U, typename A1>
  static inline U *create(A1 &&a1) {
    auto p = (Traits::malloc)(sizeof(U));
    return p != nullptr ? new (p) U(std::forward<A1>(a1)) : nullptr;
  }

  template <typename U>
  static inline void destroy(U *p) {
    if (p != nullptr) {
      p->~U();
    }
    (Traits::free)(p);
  }

 private:
  ConcurrentQueue inner;
  std::unique_ptr<LightweightSemaphore, void (*)(LightweightSemaphore *)> sema;
};

template <typename T, typename Traits>
inline void swap(BlockingConcurrentQueue<T, Traits> &a,
    BlockingConcurrentQueue<T, Traits> &b) MOODYCAMEL_NOEXCEPT {
  a.swap(b);
}

}  // end namespace moodycamel
}  // namespace dmlc

#endif  // DMLC_BLOCKINGCONCURRENTQUEUE_H_
//! \endcond Doxygen_Suppress


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/build_config_default.h <==
/*!
 * Copyright (c) 2018 by Contributors
 * \file build_config_default.h
 * \brief Default detection logic for fopen64 and other symbols.
 *        May be overriden by CMake
 * \author KOLANICH
 */
#ifndef DMLC_BUILD_CONFIG_DEFAULT_H_
#define DMLC_BUILD_CONFIG_DEFAULT_H_

/* default logic for fopen64 */
#if DMLC_USE_FOPEN64                                                                \
    && (!defined(__GNUC__) || (defined __ANDROID__) || (defined __FreeBSD__)        \
        || (defined __APPLE__) || ((defined __MINGW32__) && !(defined __MINGW64__)) \
        || (defined __CYGWIN__))
  #define fopen64 std::fopen
#endif

/* default logic for stack trace */
#if (defined(__GNUC__) && !defined(__MINGW32__) && !defined(__sun) && !defined(__SVR4) \
     && !(defined __MINGW64__) && !(defined __ANDROID__))                              \
    && !defined(__CYGWIN__) && !defined(__EMSCRIPTEN__) && !defined(__RISCV__)         \
    && !defined(__hexagon__) && !defined(__QNX__)
  #if !defined(DMLC_LOG_STACK_TRACE)
    #define DMLC_LOG_STACK_TRACE 1
    #define DMLC_EXECINFO_H <execinfo.h>
  #else
    #if DMLC_LOG_STACK_TRACE
      #define DMLC_EXECINFO_H <execinfo.h>
    #else
      #define DMLC_EXECINFO_H
    #endif
  #endif
  #ifndef DMLC_LOG_STACK_TRACE_SIZE
    #define DMLC_LOG_STACK_TRACE_SIZE 10
  #endif
#endif

/* default logic for detecting existence of nanosleep() */
#if !(defined _WIN32) || (defined __CYGWIN__)
  #define DMLC_NANOSLEEP_PRESENT
#endif

#endif  // DMLC_BUILD_CONFIG_DEFAULT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/common.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file common.h
 * \brief defines some common utility function.
 */
#ifndef DMLC_COMMON_H_
#define DMLC_COMMON_H_

#include <exception>
#include <mutex>
#include <sstream>
#include <string>
#include <utility>
#include <vector>

#include "./logging.h"

namespace dmlc {
/*!
 * \brief Split a string by delimiter
 * \param s String to be splitted.
 * \param delim The delimiter.
 * \return a splitted vector of strings.
 */
inline std::vector<std::string> Split(const std::string &s, char delim) {
  std::string item;
  std::istringstream is(s);
  std::vector<std::string> ret;
  while (std::getline(is, item, delim)) {
    ret.push_back(item);
  }
  return ret;
}

/*!
 * \brief hash an object and combines the key with previous keys
 */
template <typename T>
inline size_t HashCombine(size_t key, const T &value) {
  std::hash<T> hash_func;
  return key ^ (hash_func(value) + 0x9e3779b9 + (key << 6) + (key >> 2));
}

/*!
 * \brief specialize for size_t
 */
template <>
inline size_t HashCombine<size_t>(size_t key, const size_t &value) {
  return key ^ (value + 0x9e3779b9 + (key << 6) + (key >> 2));
}

/*!
 * \brief OMP Exception class catches, saves and rethrows exception from OMP blocks
 */
class OMPException {
 private:
  // exception_ptr member to store the exception
  std::exception_ptr omp_exception_;
  // mutex to be acquired during catch to set the exception_ptr
  std::mutex mutex_;

 public:
  /*!
   * \brief Parallel OMP blocks should be placed within Run to save exception
   */
  template <typename Function, typename... Parameters>
  void Run(Function f, Parameters... params) {
    try {
      f(params...);
    } catch (dmlc::Error &ex) {
      std::lock_guard<std::mutex> lock(mutex_);
      if (!omp_exception_) {
        omp_exception_ = std::current_exception();
      }
    } catch (std::exception &ex) {
      std::lock_guard<std::mutex> lock(mutex_);
      if (!omp_exception_) {
        omp_exception_ = std::current_exception();
      }
    }
  }

  /*!
   * \brief should be called from the main thread to rethrow the exception
   */
  void Rethrow() {
    if (this->omp_exception_) {
      std::rethrow_exception(this->omp_exception_);
    }
  }
};

}  // namespace dmlc

#endif  // DMLC_COMMON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/concurrency.h <==
/*!
 * Copyright (c) 2015 by Contributors
 * \file concurrency.h
 * \brief thread-safe data structures.
 * \author Yutian Li
 */
#ifndef DMLC_CONCURRENCY_H_
#define DMLC_CONCURRENCY_H_
// this code depends on c++11
#if DMLC_USE_CXX11
  #include <atomic>
  #include <condition_variable>
  #include <deque>
  #include <mutex>
  #include <queue>
  #include <utility>
  #include <vector>

  #include "dmlc/base.h"

namespace dmlc {

/*!
 * \brief Simple userspace spinlock implementation.
 */
class Spinlock {
 public:
  #ifdef _MSC_VER
  Spinlock() {
    lock_.clear();
  }
  #else
    #if defined(__clang__)
      #pragma clang diagnostic push
      #pragma clang diagnostic ignored "-Wbraced-scalar-init"
    #endif  // defined(__clang__)
  Spinlock() : lock_(ATOMIC_FLAG_INIT) {}
    #if defined(__clang__)
      #pragma clang diagnostic pop
    #endif  // defined(__clang__)
  #endif
  ~Spinlock() = default;
  /*!
   * \brief Acquire lock.
   */
  inline void lock() noexcept(true);
  /*!
   * \brief Release lock.
   */
  inline void unlock() noexcept(true);

 private:
  std::atomic_flag lock_;
  /*!
   * \brief Disable copy and move.
   */
  DISALLOW_COPY_AND_ASSIGN(Spinlock);
};

/*! \brief type of concurrent queue */
enum class ConcurrentQueueType {
  /*! \brief FIFO queue */
  kFIFO,
  /*! \brief queue with priority */
  kPriority
};

/*!
 * \brief Cocurrent blocking queue.
 */
template <typename T, ConcurrentQueueType type = ConcurrentQueueType::kFIFO>
class ConcurrentBlockingQueue {
 public:
  ConcurrentBlockingQueue();
  ~ConcurrentBlockingQueue() = default;
  /*!
   * \brief Push element to the end of the queue.
   * \param e Element to push into.
   * \param priority the priority of the element, only used for priority queue.
   *            The higher the priority is, the better.
   * \tparam E the element type
   *
   * It will copy or move the element into the queue, depending on the type of
   * the parameter.
   */
  template <typename E>
  void Push(E &&e, int priority = 0);

  /*!
   * \brief Push element to the front of the queue. Only works for FIFO queue.
   *        For priority queue it is the same as Push.
   * \param e Element to push into.
   * \param priority the priority of the element, only used for priority queue.
   *            The higher the priority is, the better.
   * \tparam E the element type
   *
   * It will copy or move the element into the queue, depending on the type of
   * the parameter.
   */
  template <typename E>
  void PushFront(E &&e, int priority = 0);
  /*!
   * \brief Pop element from the queue.
   * \param rv Element popped.
   * \return On false, the queue is exiting.
   *
   * The element will be copied or moved into the object passed in.
   */
  bool Pop(T *rv);
  /*!
   * \brief Signal the queue for destruction.
   *
   * After calling this method, all blocking pop call to the queue will return
   * false.
   */
  void SignalForKill();
  /*!
   * \brief Get the size of the queue.
   * \return The size of the queue.
   */
  size_t Size();

 private:
  struct Entry {
    T data;
    int priority;
    inline bool operator<(const Entry &b) const {
      return priority < b.priority;
    }
  };

  std::mutex mutex_;
  std::condition_variable cv_;
  std::atomic<bool> exit_now_;
  int nwait_consumer_;
  // a priority queue
  std::vector<Entry> priority_queue_;
  // a FIFO queue
  std::deque<T> fifo_queue_;
  /*!
   * \brief Disable copy and move.
   */
  DISALLOW_COPY_AND_ASSIGN(ConcurrentBlockingQueue);
};

inline void Spinlock::lock() noexcept(true) {
  while (lock_.test_and_set(std::memory_order_acquire)) {}
}

inline void Spinlock::unlock() noexcept(true) {
  lock_.clear(std::memory_order_release);
}

template <typename T, ConcurrentQueueType type>
ConcurrentBlockingQueue<T, type>::ConcurrentBlockingQueue()
    : exit_now_{false}, nwait_consumer_{0} {}

template <typename T, ConcurrentQueueType type>
template <typename E>
void ConcurrentBlockingQueue<T, type>::Push(E &&e, int priority) {
  static_assert(std::is_same<typename std::remove_cv<typename std::remove_reference<E>::type>::type,
                    T>::value,
      "Types must match.");
  bool notify;
  {
    std::lock_guard<std::mutex> lock{mutex_};
    if (type == ConcurrentQueueType::kFIFO) {
      fifo_queue_.emplace_back(std::forward<E>(e));
      notify = nwait_consumer_ != 0;
    } else {
      Entry entry;
      entry.data = std::move(e);
      entry.priority = priority;
      priority_queue_.push_back(std::move(entry));
      std::push_heap(priority_queue_.begin(), priority_queue_.end());
      notify = nwait_consumer_ != 0;
    }
  }
  if (notify) {
    cv_.notify_one();
  }
}

template <typename T, ConcurrentQueueType type>
template <typename E>
void ConcurrentBlockingQueue<T, type>::PushFront(E &&e, int priority) {
  static_assert(std::is_same<typename std::remove_cv<typename std::remove_reference<E>::type>::type,
                    T>::value,
      "Types must match.");
  bool notify;
  {
    std::lock_guard<std::mutex> lock{mutex_};
    if (type == ConcurrentQueueType::kFIFO) {
      fifo_queue_.emplace_front(std::forward<E>(e));
      notify = nwait_consumer_ != 0;
    } else {
      Entry entry;
      entry.data = std::move(e);
      entry.priority = priority;
      priority_queue_.push_back(std::move(entry));
      std::push_heap(priority_queue_.begin(), priority_queue_.end());
      notify = nwait_consumer_ != 0;
    }
  }
  if (notify) {
    cv_.notify_one();
  }
}

template <typename T, ConcurrentQueueType type>
bool ConcurrentBlockingQueue<T, type>::Pop(T *rv) {
  std::unique_lock<std::mutex> lock{mutex_};
  if (type == ConcurrentQueueType::kFIFO) {
    ++nwait_consumer_;
    cv_.wait(lock, [this] { return !fifo_queue_.empty() || exit_now_.load(); });
    --nwait_consumer_;
    if (!exit_now_.load()) {
      *rv = std::move(fifo_queue_.front());
      fifo_queue_.pop_front();
      return true;
    } else {
      return false;
    }
  } else {
    ++nwait_consumer_;
    cv_.wait(lock, [this] { return !priority_queue_.empty() || exit_now_.load(); });
    --nwait_consumer_;
    if (!exit_now_.load()) {
      std::pop_heap(priority_queue_.begin(), priority_queue_.end());
      *rv = std::move(priority_queue_.back().data);
      priority_queue_.pop_back();
      return true;
    } else {
      return false;
    }
  }
}

template <typename T, ConcurrentQueueType type>
void ConcurrentBlockingQueue<T, type>::SignalForKill() {
  {
    std::lock_guard<std::mutex> lock{mutex_};
    exit_now_.store(true);
  }
  cv_.notify_all();
}

template <typename T, ConcurrentQueueType type>
size_t ConcurrentBlockingQueue<T, type>::Size() {
  std::lock_guard<std::mutex> lock{mutex_};
  if (type == ConcurrentQueueType::kFIFO) {
    return fifo_queue_.size();
  } else {
    return priority_queue_.size();
  }
}
}  // namespace dmlc
#endif  // DMLC_USE_CXX11
#endif  // DMLC_CONCURRENCY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/concurrentqueue.h <==
//! \cond Doxygen_Suppress
// Provides a C++11 implementation of a multi-producer, multi-consumer lock-free queue.
// An overview, including benchmark results, is provided here:
//     http://moodycamel.com/blog/2014/a-fast-general-purpose-lock-free-queue-for-c++
// The full design is also described in excruciating detail at:
//    http://moodycamel.com/blog/2014/detailed-design-of-a-lock-free-queue

// Simplified BSD license:
// Copyright (c) 2013-2016, Cameron Desrochers.
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without modification,
// are permitted provided that the following conditions are met:
//
// - Redistributions of source code must retain the above copyright notice, this list of
// conditions and the following disclaimer.
// - Redistributions in binary form must reproduce the above copyright notice, this list of
// conditions and the following disclaimer in the documentation and/or other materials
// provided with the distribution.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY
// EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
// MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL
// THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT
// OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)
// HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR
// TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE,
// EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
#ifndef DMLC_CONCURRENTQUEUE_H_
  #define DMLC_CONCURRENTQUEUE_H_
  #pragma once

  #if defined(__GNUC__)
    // Disable -Wconversion warnings (spuriously triggered when Traits::size_t and
    // Traits::index_t are set to < 32 bits, causing integer promotion, causing warnings
    // upon assigning any computed values)
    #pragma GCC diagnostic push
    #pragma GCC diagnostic ignored "-Wconversion"

    #ifdef MCDBGQ_USE_RELACY
      #pragma GCC diagnostic ignored "-Wint-to-pointer-cast"
    #endif
  #endif

  #if defined(_WIN32) || defined(__WINDOWS__) || defined(__WIN32__) || defined(_WIN64)
    #define NOMINMAX
    #include <windows.h>  // for GetCurrentThreadId()
  #endif

  #if defined(__APPLE__)
    #include "TargetConditionals.h"
  #endif

  #ifdef MCDBGQ_USE_RELACY
    #include "relacy/relacy_std.hpp"
    #include "relacy_shims.h"
    // We only use malloc/free anyway, and the delete macro messes up `= delete` method
    // declarations. We'll override the default trait malloc ourselves without a macro.
    #undef new
    #undef delete
    #undef malloc
    #undef free
  #else
    #include <atomic>  // Requires C++11. Sorry VS2010.
    #include <cassert>
  #endif
  #include <algorithm>
  #include <array>
  #include <climits>  // for CHAR_BIT
  #include <cstddef>  // for max_align_t
  #include <cstdint>
  #include <cstdlib>
  #include <limits>
  #include <thread>  // partly for __WINPTHREADS_VERSION if on MinGW-w64 w/ POSIX threading
  #include <type_traits>
  #include <utility>

namespace dmlc {

// Platform-specific definitions of a numeric thread ID type and an invalid value
namespace moodycamel {
namespace details {
template <typename thread_id_t>
struct thread_id_converter {
  typedef thread_id_t thread_id_numeric_size_t;
  typedef thread_id_t thread_id_hash_t;
  static thread_id_hash_t prehash(const thread_id_t &x) {
    return x;
  }
};
}  // namespace details
}  // namespace moodycamel
  #if defined(MCDBGQ_USE_RELACY)
namespace moodycamel {
namespace details {
typedef std::uint32_t thread_id_t;
static const thread_id_t invalid_thread_id = 0xFFFFFFFFU;
static const thread_id_t invalid_thread_id2 = 0xFFFFFFFEU;
static inline thread_id_t thread_id() {
  return rl::thread_index();
}
}  // namespace details
}  // namespace moodycamel
  #elif defined(_WIN32) || defined(__WINDOWS__) || defined(__WIN32__)
// No sense pulling in windows.h in a header, we'll manually declare the function
// we use and rely on backwards-compatibility for this not to break
extern "C" __declspec(dllimport) unsigned long __stdcall GetCurrentThreadId(void);
namespace moodycamel {
namespace details {
static_assert(sizeof(unsigned long) == sizeof(std::uint32_t),
    "Expected size of unsigned long to be 32 bits on Windows");
typedef std::uint32_t thread_id_t;
static const thread_id_t invalid_thread_id
    = 0;  // See http://blogs.msdn.com/b/oldnewthing/archive/2004/02/23/78395.aspx
static const thread_id_t invalid_thread_id2
    = 0xFFFFFFFFU;  // Not technically guaranteed to be invalid, but is never used in practice. Note
                    // that all Win32 thread IDs are presently multiples of 4.
static inline thread_id_t thread_id() {
  return static_cast<thread_id_t>(::GetCurrentThreadId());
}
}  // namespace details
}  // namespace moodycamel
  #elif defined(__arm__) || defined(_M_ARM) || defined(__aarch64__) \
      || (defined(__APPLE__) && TARGET_OS_IPHONE)
namespace moodycamel {
namespace details {
static_assert(sizeof(std::thread::id) == 4 || sizeof(std::thread::id) == 8,
    "std::thread::id is expected to be either 4 or 8 bytes");

typedef std::thread::id thread_id_t;
static const thread_id_t invalid_thread_id;  // Default ctor creates invalid ID

// Note we don't define a invalid_thread_id2 since std::thread::id doesn't have one; it's
// only used if MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED is defined anyway, which it won't
// be.
static inline thread_id_t thread_id() {
  return std::this_thread::get_id();
}

template <std::size_t>
struct thread_id_size {};
template <>
struct thread_id_size<4> {
  typedef std::uint32_t numeric_t;
};
template <>
struct thread_id_size<8> {
  typedef std::uint64_t numeric_t;
};

template <>
struct thread_id_converter<thread_id_t> {
  typedef thread_id_size<sizeof(thread_id_t)>::numeric_t thread_id_numeric_size_t;
    #ifndef __APPLE__
  typedef std::size_t thread_id_hash_t;
    #else
  typedef thread_id_numeric_size_t thread_id_hash_t;
    #endif

  static thread_id_hash_t prehash(thread_id_t const &x) {
    #ifndef __APPLE__
    return std::hash<std::thread::id>()(x);
    #else
    return *reinterpret_cast<thread_id_hash_t const *>(&x);
    #endif
  }
};
}
}
  #else
   // Use a nice trick from this answer: http://stackoverflow.com/a/8438730/21475
    // In order to get a numeric thread ID in a platform-independent way, we use a thread-local
    // static variable's address as a thread identifier :-)
    #if defined(__GNUC__) || defined(__INTEL_COMPILER)
      #define MOODYCAMEL_THREADLOCAL __thread
    #elif defined(_MSC_VER)
      #define MOODYCAMEL_THREADLOCAL __declspec(thread)
    #else
   // Assume C++11 compliant compiler
      #define MOODYCAMEL_THREADLOCAL thread_local
    #endif
namespace moodycamel {
namespace details {
typedef std::uintptr_t thread_id_t;
static const thread_id_t invalid_thread_id = 0;  // Address can't be nullptr
static const thread_id_t invalid_thread_id2
    = 1;  // Member accesses off a null pointer are also generally invalid. Plus it's not aligned.
static inline thread_id_t thread_id() {
  static MOODYCAMEL_THREADLOCAL int x;
  return reinterpret_cast<thread_id_t>(&x);
}
}
}
  #endif

  // Exceptions
  #ifndef MOODYCAMEL_EXCEPTIONS_ENABLED
    #if (defined(_MSC_VER) && defined(_CPPUNWIND)) || (defined(__GNUC__) && defined(__EXCEPTIONS)) \
        || (!defined(_MSC_VER) && !defined(__GNUC__))
      #define MOODYCAMEL_EXCEPTIONS_ENABLED
    #endif
  #endif
  #ifdef MOODYCAMEL_EXCEPTIONS_ENABLED
    #define MOODYCAMEL_TRY try
    #define MOODYCAMEL_CATCH(...) catch (__VA_ARGS__)
    #define MOODYCAMEL_RETHROW throw
    #define MOODYCAMEL_THROW(expr) throw(expr)
  #else
    #define MOODYCAMEL_TRY if (true)
    #define MOODYCAMEL_CATCH(...) else if (false)
    #define MOODYCAMEL_RETHROW
    #define MOODYCAMEL_THROW(expr)
  #endif

  #ifndef MOODYCAMEL_NOEXCEPT
    #if !defined(MOODYCAMEL_EXCEPTIONS_ENABLED)
      #define MOODYCAMEL_NOEXCEPT
      #define MOODYCAMEL_NOEXCEPT_CTOR(type, valueType, expr) true
      #define MOODYCAMEL_NOEXCEPT_ASSIGN(type, valueType, expr) true
    #elif defined(_MSC_VER) && defined(_NOEXCEPT) && _MSC_VER < 1800
   // VS2012's std::is_nothrow_[move_]constructible is broken and returns true when it shouldn't
      // :-( We have to assume *all* non-trivial constructors may throw on VS2012!
      #define MOODYCAMEL_NOEXCEPT _NOEXCEPT
      #define MOODYCAMEL_NOEXCEPT_CTOR(type, valueType, expr)                                  \
        (std::is_rvalue_reference<valueType>::value && std::is_move_constructible<type>::value \
                ? std::is_trivially_move_constructible<type>::value                            \
                : std::is_trivially_copy_constructible<type>::value)
      #define MOODYCAMEL_NOEXCEPT_ASSIGN(type, valueType, expr)                              \
        ((std::is_rvalue_reference<valueType>::value && std::is_move_assignable<type>::value \
                 ? std::is_trivially_move_assignable<type>::value                            \
                       || std::is_nothrow_move_assignable<type>::value                       \
                 : std::is_trivially_copy_assignable<type>::value                            \
                       || std::is_nothrow_copy_assignable<type>::value)                      \
            && MOODYCAMEL_NOEXCEPT_CTOR(type, valueType, expr))
    #elif defined(_MSC_VER) && defined(_NOEXCEPT) && _MSC_VER < 1900
      #define MOODYCAMEL_NOEXCEPT _NOEXCEPT
      #define MOODYCAMEL_NOEXCEPT_CTOR(type, valueType, expr)                                  \
        (std::is_rvalue_reference<valueType>::value && std::is_move_constructible<type>::value \
                ? std::is_trivially_move_constructible<type>::value                            \
                      || std::is_nothrow_move_constructible<type>::value                       \
                : std::is_trivially_copy_constructible<type>::value                            \
                      || std::is_nothrow_copy_constructible<type>::value)
      #define MOODYCAMEL_NOEXCEPT_ASSIGN(type, valueType, expr)                              \
        ((std::is_rvalue_reference<valueType>::value && std::is_move_assignable<type>::value \
                 ? std::is_trivially_move_assignable<type>::value                            \
                       || std::is_nothrow_move_assignable<type>::value                       \
                 : std::is_trivially_copy_assignable<type>::value                            \
                       || std::is_nothrow_copy_assignable<type>::value)                      \
            && MOODYCAMEL_NOEXCEPT_CTOR(type, valueType, expr))
    #else
      #define MOODYCAMEL_NOEXCEPT noexcept
      #define MOODYCAMEL_NOEXCEPT_CTOR(type, valueType, expr) noexcept(expr)
      #define MOODYCAMEL_NOEXCEPT_ASSIGN(type, valueType, expr) noexcept(expr)
    #endif
  #endif

  #ifndef MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
    #ifdef MCDBGQ_USE_RELACY
      #define MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
    #else
   // VS2013 doesn't support `thread_local`, and MinGW-w64 w/ POSIX threading has a crippling
      // bug: http://sourceforge.net/p/mingw-w64/bugs/445 g++ <=4.7 doesn't support thread_local
      // either. Finally, iOS/ARM doesn't have support for it either, and g++/ARM allows it to
      // compile but it's unconfirmed to actually work
      #if (!defined(_MSC_VER) || _MSC_VER >= 1900)                                               \
          && (!defined(__MINGW32__) && !defined(__MINGW64__) || !defined(__WINPTHREADS_VERSION)) \
          && (!defined(__GNUC__) || __GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 8))      \
          && (!defined(__APPLE__) || !TARGET_OS_IPHONE) && !defined(__arm__) && !defined(_M_ARM) \
          && !defined(__aarch64__)
   // Assume `thread_local` is fully supported in all other C++11 compilers/platforms
      // #define MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED    // always disabled for now since several
      // users report having problems with it on
      #endif
    #endif
  #endif

  // VS2012 doesn't support deleted functions.
  // In this case, we declare the function normally but don't define it. A link error will be
  // generated if the function is called.
  #ifndef MOODYCAMEL_DELETE_FUNCTION
    #if defined(_MSC_VER) && _MSC_VER < 1800
      #define MOODYCAMEL_DELETE_FUNCTION
    #else
      #define MOODYCAMEL_DELETE_FUNCTION = delete
    #endif
  #endif

// Compiler-specific likely/unlikely hints
namespace moodycamel {
namespace details {
  #if defined(__GNUC__)
inline bool likely(bool x) {
  return __builtin_expect((x), true);
}
inline bool unlikely(bool x) {
  return __builtin_expect((x), false);
}
  #else
inline bool likely(bool x) {
  return x;
}
inline bool unlikely(bool x) {
  return x;
}
  #endif
}  // namespace details
}  // namespace moodycamel

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
    #include "internal/concurrentqueue_internal_debug.h"
  #endif

namespace moodycamel {
namespace details {
template <typename T>
struct const_numeric_max {
  static_assert(std::is_integral<T>::value, "const_numeric_max can only be used with integers");
  static const T value = std::numeric_limits<T>::is_signed
                             ? (static_cast<T>(1) << (sizeof(T) * CHAR_BIT - 1)) - static_cast<T>(1)
                             : static_cast<T>(-1);
};

  #if defined(__GLIBCXX__)
typedef ::max_align_t std_max_align_t;  // libstdc++ forgot to add it to std:: for a while
  #else
typedef std::max_align_t
    std_max_align_t;  // Others (e.g. MSVC) insist it can *only* be accessed via std::
  #endif

// Some platforms have incorrectly set max_align_t to a type with <8 bytes alignment even while
// supporting 8-byte aligned scalar values (*cough* 32-bit iOS). Work around this with our own
// union. See issue #64.
typedef union {
  std_max_align_t x;
  long long y;
  void *z;
} max_align_t;
}  // namespace details

// Default traits for the ConcurrentQueue. To change some of the
// traits without re-implementing all of them, inherit from this
// struct and shadow the declarations you wish to be different;
// since the traits are used as a template type parameter, the
// shadowed declarations will be used where defined, and the defaults
// otherwise.
struct ConcurrentQueueDefaultTraits {
  // General-purpose size type. std::size_t is strongly recommended.
  typedef std::size_t size_t;

  // The type used for the enqueue and dequeue indices. Must be at least as
  // large as size_t. Should be significantly larger than the number of elements
  // you expect to hold at once, especially if you have a high turnover rate;
  // for example, on 32-bit x86, if you expect to have over a hundred million
  // elements or pump several million elements through your queue in a very
  // short space of time, using a 32-bit type *may* trigger a race condition.
  // A 64-bit int type is recommended in that case, and in practice will
  // prevent a race condition no matter the usage of the queue. Note that
  // whether the queue is lock-free with a 64-int type depends on the whether
  // std::atomic<std::uint64_t> is lock-free, which is platform-specific.
  typedef std::size_t index_t;

  // Internally, all elements are enqueued and dequeued from multi-element
  // blocks; this is the smallest controllable unit. If you expect few elements
  // but many producers, a smaller block size should be favoured. For few producers
  // and/or many elements, a larger block size is preferred. A sane default
  // is provided. Must be a power of 2.
  static const size_t BLOCK_SIZE = 32;

  // For explicit producers (i.e. when using a producer token), the block is
  // checked for being empty by iterating through a list of flags, one per element.
  // For large block sizes, this is too inefficient, and switching to an atomic
  // counter-based approach is faster. The switch is made for block sizes strictly
  // larger than this threshold.
  static const size_t EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD = 32;

  // How many full blocks can be expected for a single explicit producer? This should
  // reflect that number's maximum for optimal performance. Must be a power of 2.
  static const size_t EXPLICIT_INITIAL_INDEX_SIZE = 32;

  // How many full blocks can be expected for a single implicit producer? This should
  // reflect that number's maximum for optimal performance. Must be a power of 2.
  static const size_t IMPLICIT_INITIAL_INDEX_SIZE = 32;

  // The initial size of the hash table mapping thread IDs to implicit producers.
  // Note that the hash is resized every time it becomes half full.
  // Must be a power of two, and either 0 or at least 1. If 0, implicit production
  // (using the enqueue methods without an explicit producer token) is disabled.
  static const size_t INITIAL_IMPLICIT_PRODUCER_HASH_SIZE = 32;

  // Controls the number of items that an explicit consumer (i.e. one with a token)
  // must consume before it causes all consumers to rotate and move on to the next
  // internal queue.
  static const std::uint32_t EXPLICIT_CONSUMER_CONSUMPTION_QUOTA_BEFORE_ROTATE = 256;

  // The maximum number of elements (inclusive) that can be enqueued to a sub-queue.
  // Enqueue operations that would cause this limit to be surpassed will fail. Note
  // that this limit is enforced at the block level (for performance reasons), i.e.
  // it's rounded up to the nearest block size.
  static const size_t MAX_SUBQUEUE_SIZE = details::const_numeric_max<size_t>::value;

  #ifndef MCDBGQ_USE_RELACY
    // Memory allocation can be customized if needed.
    // malloc should return nullptr on failure, and handle alignment like std::malloc.
    #if defined(malloc) || defined(free)
  // Gah, this is 2015, stop defining macros that break standard code already!
  // Work around malloc/free being special macros:
  static inline void *WORKAROUND_malloc(size_t size) {
    return malloc(size);
  }
  static inline void WORKAROUND_free(void *ptr) {
    return free(ptr);
  }
  static inline void *(malloc)(size_t size) {
    return WORKAROUND_malloc(size);
  }
  static inline void(free)(void *ptr) {
    return WORKAROUND_free(ptr);
  }
    #else
  static inline void *malloc(size_t size) {
    return std::malloc(size);
  }
  static inline void free(void *ptr) {
    return std::free(ptr);
  }
    #endif
  #else
  // Debug versions when running under the Relacy race detector (ignore
  // these in user code)
  static inline void *malloc(size_t size) {
    return rl::rl_malloc(size, $);
  }
  static inline void free(void *ptr) {
    return rl::rl_free(ptr, $);
  }
  #endif
};

// When producing or consuming many elements, the most efficient way is to:
//    1) Use one of the bulk-operation methods of the queue with a token
//    2) Failing that, use the bulk-operation methods without a token
//    3) Failing that, create a token and use that with the single-item methods
//    4) Failing that, use the single-parameter methods of the queue
// Having said that, don't create tokens willy-nilly -- ideally there should be
// a maximum of one token per thread (of each kind).
struct ProducerToken;
struct ConsumerToken;

template <typename T, typename Traits>
class ConcurrentQueue;
template <typename T, typename Traits>
class BlockingConcurrentQueue;
class ConcurrentQueueTests;

namespace details {
struct ConcurrentQueueProducerTypelessBase {
  ConcurrentQueueProducerTypelessBase *next;
  std::atomic<bool> inactive;
  ProducerToken *token;

  ConcurrentQueueProducerTypelessBase() : next(nullptr), inactive(false), token(nullptr) {}
};

template <bool use32>
struct _hash_32_or_64 {
  static inline std::uint32_t hash(std::uint32_t h) {
    // MurmurHash3 finalizer -- see
    // https://code.google.com/p/smhasher/source/browse/trunk/MurmurHash3.cpp Since the thread ID is
    // already unique, all we really want to do is propagate that uniqueness evenly across all the
    // bits, so that we can use a subset of the bits while reducing collisions significantly
    h ^= h >> 16;
    h *= 0x85ebca6b;
    h ^= h >> 13;
    h *= 0xc2b2ae35;
    return h ^ (h >> 16);
  }
};
template <>
struct _hash_32_or_64<1> {
  static inline std::uint64_t hash(std::uint64_t h) {
    h ^= h >> 33;
    h *= 0xff51afd7ed558ccd;
    h ^= h >> 33;
    h *= 0xc4ceb9fe1a85ec53;
    return h ^ (h >> 33);
  }
};
template <std::size_t size>
struct hash_32_or_64 : public _hash_32_or_64<(size > 4)> {};

static inline size_t hash_thread_id(thread_id_t id) {
  static_assert(
      sizeof(thread_id_t) <= 8, "Expected a platform where thread IDs are at most 64-bit values");
  return static_cast<size_t>(
      hash_32_or_64<sizeof(thread_id_converter<thread_id_t>::thread_id_hash_t)>::hash(
          thread_id_converter<thread_id_t>::prehash(id)));
}

template <typename T>
static inline bool circular_less_than(T a, T b) {
  #ifdef _MSC_VER
    #pragma warning(push)
    #pragma warning(disable : 4554)
  #endif
  static_assert(std::is_integral<T>::value && !std::numeric_limits<T>::is_signed,
      "circular_less_than is intended to be used only with unsigned integer types");
  return static_cast<T>(a - b)
         > static_cast<T>(static_cast<T>(1) << static_cast<T>(sizeof(T) * CHAR_BIT - 1));
  #ifdef _MSC_VER
    #pragma warning(pop)
  #endif
}

template <typename U>
static inline char *align_for(char *ptr) {
  const std::size_t alignment = std::alignment_of<U>::value;
  return ptr + (alignment - (reinterpret_cast<std::uintptr_t>(ptr) % alignment)) % alignment;
}

template <typename T>
static inline T ceil_to_pow_2(T x) {
  static_assert(std::is_integral<T>::value && !std::numeric_limits<T>::is_signed,
      "ceil_to_pow_2 is intended to be used only with unsigned integer types");

  // Adapted from http://graphics.stanford.edu/~seander/bithacks.html#RoundUpPowerOf2
  --x;
  x |= x >> 1;
  x |= x >> 2;
  x |= x >> 4;
  for (std::size_t i = 1; i < sizeof(T); i <<= 1) {
    x |= x >> (i << 3);
  }
  ++x;
  return x;
}

template <typename T>
static inline void swap_relaxed(std::atomic<T> &left, std::atomic<T> &right) {
  T temp = std::move(left.load(std::memory_order_relaxed));
  left.store(std::move(right.load(std::memory_order_relaxed)), std::memory_order_relaxed);
  right.store(std::move(temp), std::memory_order_relaxed);
}

template <typename T>
static inline const T &nomove(const T &x) {
  return x;
}

template <bool Enable>
struct nomove_if {
  template <typename T>
  static inline const T &eval(const T &x) {
    return x;
  }
};

template <>
struct nomove_if<false> {
  template <typename U>
  static inline auto eval(U &&x) -> decltype(std::forward<U>(x)) {
    return std::forward<U>(x);
  }
};

template <typename It>
static inline auto deref_noexcept(It &it) MOODYCAMEL_NOEXCEPT -> decltype(*it) {
  return *it;
}

  #if defined(__clang__) || !defined(__GNUC__) || __GNUC__ > 4 \
      || (__GNUC__ == 4 && __GNUC_MINOR__ >= 8)
template <typename T>
struct is_trivially_destructible : std::is_trivially_destructible<T> {};
  #else
template <typename T>
struct is_trivially_destructible : std::has_trivial_destructor<T> {};
  #endif

  #ifdef MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
    #ifdef MCDBGQ_USE_RELACY
typedef RelacyThreadExitListener ThreadExitListener;
typedef RelacyThreadExitNotifier ThreadExitNotifier;
    #else
struct ThreadExitListener {
  typedef void (*callback_t)(void *);
  callback_t callback;
  void *userData;

  ThreadExitListener *next;  // reserved for use by the ThreadExitNotifier
};

class ThreadExitNotifier {
 public:
  static void subscribe(ThreadExitListener *listener) {
    auto &tlsInst = instance();
    listener->next = tlsInst.tail;
    tlsInst.tail = listener;
  }

  static void unsubscribe(ThreadExitListener *listener) {
    auto &tlsInst = instance();
    ThreadExitListener **prev = &tlsInst.tail;
    for (auto ptr = tlsInst.tail; ptr != nullptr; ptr = ptr->next) {
      if (ptr == listener) {
        *prev = ptr->next;
        break;
      }
      prev = &ptr->next;
    }
  }

 private:
  ThreadExitNotifier() : tail(nullptr) {}
  ThreadExitNotifier(const ThreadExitNotifier &) MOODYCAMEL_DELETE_FUNCTION;
  ThreadExitNotifier &operator=(const ThreadExitNotifier &) MOODYCAMEL_DELETE_FUNCTION;

  ~ThreadExitNotifier() {
    // This thread is about to exit, let everyone know!
    assert(this == &instance() && "If this assert fails, you likely have a buggy compiler! Change the preprocessor conditions such that MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED is no longer defined.");
    for (auto ptr = tail; ptr != nullptr; ptr = ptr->next) {
      ptr->callback(ptr->userData);
    }
  }

  // Thread-local
  static inline ThreadExitNotifier &instance() {
    static thread_local ThreadExitNotifier notifier;
    return notifier;
  }

 private:
  ThreadExitListener *tail;
};
    #endif
  #endif

template <typename T>
struct static_is_lock_free_num {
  enum { value = 0 };
};
template <>
struct static_is_lock_free_num<signed char> {
  enum { value = ATOMIC_CHAR_LOCK_FREE };
};
template <>
struct static_is_lock_free_num<short> {
  enum { value = ATOMIC_SHORT_LOCK_FREE };
};
template <>
struct static_is_lock_free_num<int> {
  enum { value = ATOMIC_INT_LOCK_FREE };
};
template <>
struct static_is_lock_free_num<long> {
  enum { value = ATOMIC_LONG_LOCK_FREE };
};
template <>
struct static_is_lock_free_num<long long> {
  enum { value = ATOMIC_LLONG_LOCK_FREE };
};
template <typename T>
struct static_is_lock_free : static_is_lock_free_num<typename std::make_signed<T>::type> {};
template <>
struct static_is_lock_free<bool> {
  enum { value = ATOMIC_BOOL_LOCK_FREE };
};
template <typename U>
struct static_is_lock_free<U *> {
  enum { value = ATOMIC_POINTER_LOCK_FREE };
};
}  // namespace details

struct ProducerToken {
  template <typename T, typename Traits>
  explicit ProducerToken(ConcurrentQueue<T, Traits> &queue);

  template <typename T, typename Traits>
  explicit ProducerToken(BlockingConcurrentQueue<T, Traits> &queue);

  ProducerToken(ProducerToken &&other) MOODYCAMEL_NOEXCEPT : producer(other.producer) {
    other.producer = nullptr;
    if (producer != nullptr) {
      producer->token = this;
    }
  }

  inline ProducerToken &operator=(ProducerToken &&other) MOODYCAMEL_NOEXCEPT {
    swap(other);
    return *this;
  }

  void swap(ProducerToken &other) MOODYCAMEL_NOEXCEPT {
    std::swap(producer, other.producer);
    if (producer != nullptr) {
      producer->token = this;
    }
    if (other.producer != nullptr) {
      other.producer->token = &other;
    }
  }

  // A token is always valid unless:
  //     1) Memory allocation failed during construction
  //     2) It was moved via the move constructor
  //        (Note: assignment does a swap, leaving both potentially valid)
  //     3) The associated queue was destroyed
  // Note that if valid() returns true, that only indicates
  // that the token is valid for use with a specific queue,
  // but not which one; that's up to the user to track.
  inline bool valid() const {
    return producer != nullptr;
  }

  ~ProducerToken() {
    if (producer != nullptr) {
      producer->token = nullptr;
      producer->inactive.store(true, std::memory_order_release);
    }
  }

  // Disable copying and assignment
  ProducerToken(const ProducerToken &) MOODYCAMEL_DELETE_FUNCTION;
  ProducerToken &operator=(const ProducerToken &) MOODYCAMEL_DELETE_FUNCTION;

 private:
  template <typename T, typename Traits>
  friend class ConcurrentQueue;
  friend class ConcurrentQueueTests;

 protected:
  details::ConcurrentQueueProducerTypelessBase *producer;
};

struct ConsumerToken {
  template <typename T, typename Traits>
  explicit ConsumerToken(ConcurrentQueue<T, Traits> &q);

  template <typename T, typename Traits>
  explicit ConsumerToken(BlockingConcurrentQueue<T, Traits> &q);

  ConsumerToken(ConsumerToken &&other) MOODYCAMEL_NOEXCEPT :
      initialOffset(other.initialOffset),
      lastKnownGlobalOffset(other.lastKnownGlobalOffset),
      itemsConsumedFromCurrent(other.itemsConsumedFromCurrent),
      currentProducer(other.currentProducer),
      desiredProducer(other.desiredProducer) {}

  inline ConsumerToken &operator=(ConsumerToken &&other) MOODYCAMEL_NOEXCEPT {
    swap(other);
    return *this;
  }

  void swap(ConsumerToken &other) MOODYCAMEL_NOEXCEPT {
    std::swap(initialOffset, other.initialOffset);
    std::swap(lastKnownGlobalOffset, other.lastKnownGlobalOffset);
    std::swap(itemsConsumedFromCurrent, other.itemsConsumedFromCurrent);
    std::swap(currentProducer, other.currentProducer);
    std::swap(desiredProducer, other.desiredProducer);
  }

  // Disable copying and assignment
  ConsumerToken(const ConsumerToken &) MOODYCAMEL_DELETE_FUNCTION;
  ConsumerToken &operator=(const ConsumerToken &) MOODYCAMEL_DELETE_FUNCTION;

 private:
  template <typename T, typename Traits>
  friend class ConcurrentQueue;
  friend class ConcurrentQueueTests;

 private:  // but shared with ConcurrentQueue
  std::uint32_t initialOffset;
  std::uint32_t lastKnownGlobalOffset;
  std::uint32_t itemsConsumedFromCurrent;
  details::ConcurrentQueueProducerTypelessBase *currentProducer;
  details::ConcurrentQueueProducerTypelessBase *desiredProducer;
};

// Need to forward-declare this swap because it's in a namespace.
// See
// http://stackoverflow.com/questions/4492062/why-does-a-c-friend-class-need-a-forward-declaration-only-in-other-namespaces
template <typename T, typename Traits>
inline void swap(typename ConcurrentQueue<T, Traits>::ImplicitProducerKVP &a,
    typename ConcurrentQueue<T, Traits>::ImplicitProducerKVP &b) MOODYCAMEL_NOEXCEPT;

template <typename T, typename Traits = ConcurrentQueueDefaultTraits>
class ConcurrentQueue {
 public:
  typedef ::dmlc::moodycamel::ProducerToken producer_token_t;
  typedef ::dmlc::moodycamel::ConsumerToken consumer_token_t;

  typedef typename Traits::index_t index_t;
  typedef typename Traits::size_t size_t;

  static const size_t BLOCK_SIZE = static_cast<size_t>(Traits::BLOCK_SIZE);
  static const size_t EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD
      = static_cast<size_t>(Traits::EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD);
  static const size_t EXPLICIT_INITIAL_INDEX_SIZE
      = static_cast<size_t>(Traits::EXPLICIT_INITIAL_INDEX_SIZE);
  static const size_t IMPLICIT_INITIAL_INDEX_SIZE
      = static_cast<size_t>(Traits::IMPLICIT_INITIAL_INDEX_SIZE);
  static const size_t INITIAL_IMPLICIT_PRODUCER_HASH_SIZE
      = static_cast<size_t>(Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE);
  static const std::uint32_t EXPLICIT_CONSUMER_CONSUMPTION_QUOTA_BEFORE_ROTATE
      = static_cast<std::uint32_t>(Traits::EXPLICIT_CONSUMER_CONSUMPTION_QUOTA_BEFORE_ROTATE);
  #ifdef _MSC_VER
    #pragma warning(push)
    #pragma warning(disable : 4307)  // + integral constant overflow (that's what the ternary
                                     // expression is for!)
    #pragma warning(disable : 4309)  // static_cast: Truncation of constant value
  #endif
  static const size_t MAX_SUBQUEUE_SIZE
      = (details::const_numeric_max<size_t>::value - static_cast<size_t>(Traits::MAX_SUBQUEUE_SIZE)
            < BLOCK_SIZE)
            ? details::const_numeric_max<size_t>::value
            : ((static_cast<size_t>(Traits::MAX_SUBQUEUE_SIZE) + (BLOCK_SIZE - 1)) / BLOCK_SIZE
                  * BLOCK_SIZE);
  #ifdef _MSC_VER
    #pragma warning(pop)
  #endif

  static_assert(!std::numeric_limits<size_t>::is_signed && std::is_integral<size_t>::value,
      "Traits::size_t must be an unsigned integral type");
  static_assert(!std::numeric_limits<index_t>::is_signed && std::is_integral<index_t>::value,
      "Traits::index_t must be an unsigned integral type");
  static_assert(sizeof(index_t) >= sizeof(size_t),
      "Traits::index_t must be at least as wide as Traits::size_t");
  static_assert((BLOCK_SIZE > 1) && !(BLOCK_SIZE & (BLOCK_SIZE - 1)),
      "Traits::BLOCK_SIZE must be a power of 2 (and at least 2)");
  static_assert((EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD > 1)
                    && !(EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD
                         & (EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD - 1)),
      "Traits::EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD must be a power of 2 (and greater than 1)");
  static_assert((EXPLICIT_INITIAL_INDEX_SIZE > 1)
                    && !(EXPLICIT_INITIAL_INDEX_SIZE & (EXPLICIT_INITIAL_INDEX_SIZE - 1)),
      "Traits::EXPLICIT_INITIAL_INDEX_SIZE must be a power of 2 (and greater than 1)");
  static_assert((IMPLICIT_INITIAL_INDEX_SIZE > 1)
                    && !(IMPLICIT_INITIAL_INDEX_SIZE & (IMPLICIT_INITIAL_INDEX_SIZE - 1)),
      "Traits::IMPLICIT_INITIAL_INDEX_SIZE must be a power of 2 (and greater than 1)");
  static_assert(
      (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0)
          || !(INITIAL_IMPLICIT_PRODUCER_HASH_SIZE & (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE - 1)),
      "Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE must be a power of 2");
  static_assert(
      INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0 || INITIAL_IMPLICIT_PRODUCER_HASH_SIZE >= 1,
      "Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE must be at least 1 (or 0 to disable implicit "
      "enqueueing)");

 public:
  // Creates a queue with at least `capacity` element slots; note that the
  // actual number of elements that can be inserted without additional memory
  // allocation depends on the number of producers and the block size (e.g. if
  // the block size is equal to `capacity`, only a single block will be allocated
  // up-front, which means only a single producer will be able to enqueue elements
  // without an extra allocation -- blocks aren't shared between producers).
  // This method is not thread safe -- it is up to the user to ensure that the
  // queue is fully constructed before it starts being used by other threads (this
  // includes making the memory effects of construction visible, possibly with a
  // memory barrier).
  explicit ConcurrentQueue(size_t capacity = 6 * BLOCK_SIZE)
      : producerListTail(nullptr),
        producerCount(0),
        initialBlockPoolIndex(0),
        nextExplicitConsumerId(0),
        globalExplicitConsumerOffset(0) {
    implicitProducerHashResizeInProgress.clear(std::memory_order_relaxed);
    populate_initial_implicit_producer_hash();
    populate_initial_block_list(
        capacity / BLOCK_SIZE + ((capacity & (BLOCK_SIZE - 1)) == 0 ? 0 : 1));

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
    // Track all the producers using a fully-resolved typed list for
    // each kind; this makes it possible to debug them starting from
    // the root queue object (otherwise wacky casts are needed that
    // don't compile in the debugger's expression evaluator).
    explicitProducers.store(nullptr, std::memory_order_relaxed);
    implicitProducers.store(nullptr, std::memory_order_relaxed);
  #endif
  }

  // Computes the correct amount of pre-allocated blocks for you based
  // on the minimum number of elements you want available at any given
  // time, and the maximum concurrent number of each type of producer.
  ConcurrentQueue(size_t minCapacity, size_t maxExplicitProducers, size_t maxImplicitProducers)
      : producerListTail(nullptr),
        producerCount(0),
        initialBlockPoolIndex(0),
        nextExplicitConsumerId(0),
        globalExplicitConsumerOffset(0) {
    implicitProducerHashResizeInProgress.clear(std::memory_order_relaxed);
    populate_initial_implicit_producer_hash();
    size_t blocks = (((minCapacity + BLOCK_SIZE - 1) / BLOCK_SIZE) - 1) * (maxExplicitProducers + 1)
                    + 2 * (maxExplicitProducers + maxImplicitProducers);
    populate_initial_block_list(blocks);

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
    explicitProducers.store(nullptr, std::memory_order_relaxed);
    implicitProducers.store(nullptr, std::memory_order_relaxed);
  #endif
  }

  // Note: The queue should not be accessed concurrently while it's
  // being deleted. It's up to the user to synchronize this.
  // This method is not thread safe.
  ~ConcurrentQueue() {
    // Destroy producers
    auto ptr = producerListTail.load(std::memory_order_relaxed);
    while (ptr != nullptr) {
      auto next = ptr->next_prod();
      if (ptr->token != nullptr) {
        ptr->token->producer = nullptr;
      }
      destroy(ptr);
      ptr = next;
    }

    // Destroy implicit producer hash tables
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE != 0) {
      auto hash = implicitProducerHash.load(std::memory_order_relaxed);
      while (hash != nullptr) {
        auto prev = hash->prev;
        if (prev
            != nullptr) {  // The last hash is part of this object and was not allocated dynamically
          for (size_t i = 0; i != hash->capacity; ++i) {
            hash->entries[i].~ImplicitProducerKVP();
          }
          hash->~ImplicitProducerHash();
          (Traits::free)(hash);
        }
        hash = prev;
      }
    }

    // Destroy global free list
    auto block = freeList.head_unsafe();
    while (block != nullptr) {
      auto next = block->freeListNext.load(std::memory_order_relaxed);
      if (block->dynamicallyAllocated) {
        destroy(block);
      }
      block = next;
    }

    // Destroy initial free list
    destroy_array(initialBlockPool, initialBlockPoolSize);
  }

  // Disable copying and copy assignment
  ConcurrentQueue(const ConcurrentQueue &) MOODYCAMEL_DELETE_FUNCTION;

  ConcurrentQueue &operator=(const ConcurrentQueue &) MOODYCAMEL_DELETE_FUNCTION;

  // Moving is supported, but note that it is *not* a thread-safe operation.
  // Nobody can use the queue while it's being moved, and the memory effects
  // of that move must be propagated to other threads before they can use it.
  // Note: When a queue is moved, its tokens are still valid but can only be
  // used with the destination queue (i.e. semantically they are moved along
  // with the queue itself).
  ConcurrentQueue(ConcurrentQueue &&other) MOODYCAMEL_NOEXCEPT :
      producerListTail(other.producerListTail.load(std::memory_order_relaxed)),
      producerCount(other.producerCount.load(std::memory_order_relaxed)),
      initialBlockPoolIndex(other.initialBlockPoolIndex.load(std::memory_order_relaxed)),
      initialBlockPool(other.initialBlockPool),
      initialBlockPoolSize(other.initialBlockPoolSize),
      freeList(std::move(other.freeList)),
      nextExplicitConsumerId(other.nextExplicitConsumerId.load(std::memory_order_relaxed)),
      globalExplicitConsumerOffset(
          other.globalExplicitConsumerOffset.load(std::memory_order_relaxed)) {
    // Move the other one into this, and leave the other one as an empty queue
    implicitProducerHashResizeInProgress.clear(std::memory_order_relaxed);
    populate_initial_implicit_producer_hash();
    swap_implicit_producer_hashes(other);

    other.producerListTail.store(nullptr, std::memory_order_relaxed);
    other.producerCount.store(0, std::memory_order_relaxed);
    other.nextExplicitConsumerId.store(0, std::memory_order_relaxed);
    other.globalExplicitConsumerOffset.store(0, std::memory_order_relaxed);

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
    explicitProducers.store(
        other.explicitProducers.load(std::memory_order_relaxed), std::memory_order_relaxed);
    other.explicitProducers.store(nullptr, std::memory_order_relaxed);
    implicitProducers.store(
        other.implicitProducers.load(std::memory_order_relaxed), std::memory_order_relaxed);
    other.implicitProducers.store(nullptr, std::memory_order_relaxed);
  #endif

    other.initialBlockPoolIndex.store(0, std::memory_order_relaxed);
    other.initialBlockPoolSize = 0;
    other.initialBlockPool = nullptr;

    reown_producers();
  }

  inline ConcurrentQueue &operator=(ConcurrentQueue &&other) MOODYCAMEL_NOEXCEPT {
    return swap_internal(other);
  }

  // Swaps this queue's state with the other's. Not thread-safe.
  // Swapping two queues does not invalidate their tokens, however
  // the tokens that were created for one queue must be used with
  // only the swapped queue (i.e. the tokens are tied to the
  // queue's movable state, not the object itself).
  inline void swap(ConcurrentQueue &other) MOODYCAMEL_NOEXCEPT {
    swap_internal(other);
  }

 private:
  ConcurrentQueue &swap_internal(ConcurrentQueue &other) {
    if (this == &other) {
      return *this;
    }

    details::swap_relaxed(producerListTail, other.producerListTail);
    details::swap_relaxed(producerCount, other.producerCount);
    details::swap_relaxed(initialBlockPoolIndex, other.initialBlockPoolIndex);
    std::swap(initialBlockPool, other.initialBlockPool);
    std::swap(initialBlockPoolSize, other.initialBlockPoolSize);
    freeList.swap(other.freeList);
    details::swap_relaxed(nextExplicitConsumerId, other.nextExplicitConsumerId);
    details::swap_relaxed(globalExplicitConsumerOffset, other.globalExplicitConsumerOffset);

    swap_implicit_producer_hashes(other);

    reown_producers();
    other.reown_producers();

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
    details::swap_relaxed(explicitProducers, other.explicitProducers);
    details::swap_relaxed(implicitProducers, other.implicitProducers);
  #endif

    return *this;
  }

 public:
  // Enqueues a single item (by copying it).
  // Allocates memory if required. Only fails if memory allocation fails (or implicit
  // production is disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE is 0,
  // or Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Thread-safe.
  inline bool enqueue(const T &item) {
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0) {
      return false;
    }
    return inner_enqueue<CanAlloc>(item);
  }

  // Enqueues a single item (by moving it, if possible).
  // Allocates memory if required. Only fails if memory allocation fails (or implicit
  // production is disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE is 0,
  // or Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Thread-safe.
  inline bool enqueue(T &&item) {
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0) {
      return false;
    }
    return inner_enqueue<CanAlloc>(std::move(item));
  }

  // Enqueues a single item (by copying it) using an explicit producer token.
  // Allocates memory if required. Only fails if memory allocation fails (or
  // Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Thread-safe.
  inline bool enqueue(const producer_token_t &token, const T &item) {
    return inner_enqueue<CanAlloc>(token, item);
  }

  // Enqueues a single item (by moving it, if possible) using an explicit producer token.
  // Allocates memory if required. Only fails if memory allocation fails (or
  // Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Thread-safe.
  inline bool enqueue(const producer_token_t &token, T &&item) {
    return inner_enqueue<CanAlloc>(token, std::move(item));
  }

  // Enqueues several items.
  // Allocates memory if required. Only fails if memory allocation fails (or
  // implicit production is disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE
  // is 0, or Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Note: Use std::make_move_iterator if the elements should be moved instead of copied.
  // Thread-safe.
  template <typename It>
  bool enqueue_bulk(It itemFirst, size_t count) {
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0) {
      return false;
    }
    return inner_enqueue_bulk<CanAlloc>(itemFirst, count);
  }

  // Enqueues several items using an explicit producer token.
  // Allocates memory if required. Only fails if memory allocation fails
  // (or Traits::MAX_SUBQUEUE_SIZE has been defined and would be surpassed).
  // Note: Use std::make_move_iterator if the elements should be moved
  // instead of copied.
  // Thread-safe.
  template <typename It>
  bool enqueue_bulk(const producer_token_t &token, It itemFirst, size_t count) {
    return inner_enqueue_bulk<CanAlloc>(token, itemFirst, count);
  }

  // Enqueues a single item (by copying it).
  // Does not allocate memory. Fails if not enough room to enqueue (or implicit
  // production is disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE
  // is 0).
  // Thread-safe.
  inline bool try_enqueue(const T &item) {
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0) {
      return false;
    }
    return inner_enqueue<CannotAlloc>(item);
  }

  // Enqueues a single item (by moving it, if possible).
  // Does not allocate memory (except for one-time implicit producer).
  // Fails if not enough room to enqueue (or implicit production is
  // disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE is 0).
  // Thread-safe.
  inline bool try_enqueue(T &&item) {
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0) {
      return false;
    }
    return inner_enqueue<CannotAlloc>(std::move(item));
  }

  // Enqueues a single item (by copying it) using an explicit producer token.
  // Does not allocate memory. Fails if not enough room to enqueue.
  // Thread-safe.
  inline bool try_enqueue(const producer_token_t &token, const T &item) {
    return inner_enqueue<CannotAlloc>(token, item);
  }

  // Enqueues a single item (by moving it, if possible) using an explicit producer token.
  // Does not allocate memory. Fails if not enough room to enqueue.
  // Thread-safe.
  inline bool try_enqueue(const producer_token_t &token, T &&item) {
    return inner_enqueue<CannotAlloc>(token, std::move(item));
  }

  // Enqueues several items.
  // Does not allocate memory (except for one-time implicit producer).
  // Fails if not enough room to enqueue (or implicit production is
  // disabled because Traits::INITIAL_IMPLICIT_PRODUCER_HASH_SIZE is 0).
  // Note: Use std::make_move_iterator if the elements should be moved
  // instead of copied.
  // Thread-safe.
  template <typename It>
  bool try_enqueue_bulk(It itemFirst, size_t count) {
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0) {
      return false;
    }
    return inner_enqueue_bulk<CannotAlloc>(itemFirst, count);
  }

  // Enqueues several items using an explicit producer token.
  // Does not allocate memory. Fails if not enough room to enqueue.
  // Note: Use std::make_move_iterator if the elements should be moved
  // instead of copied.
  // Thread-safe.
  template <typename It>
  bool try_enqueue_bulk(const producer_token_t &token, It itemFirst, size_t count) {
    return inner_enqueue_bulk<CannotAlloc>(token, itemFirst, count);
  }

  // Attempts to dequeue from the queue.
  // Returns false if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename U>
  bool try_dequeue(U &item) {
    // Instead of simply trying each producer in turn (which could cause needless contention on the
    // first producer), we score them heuristically.
    size_t nonEmptyCount = 0;
    ProducerBase *best = nullptr;
    size_t bestSize = 0;
    for (auto ptr = producerListTail.load(std::memory_order_acquire);
        nonEmptyCount < 3 && ptr != nullptr; ptr = ptr->next_prod()) {
      auto size = ptr->size_approx();
      if (size > 0) {
        if (size > bestSize) {
          bestSize = size;
          best = ptr;
        }
        ++nonEmptyCount;
      }
    }

    // If there was at least one non-empty queue but it appears empty at the time
    // we try to dequeue from it, we need to make sure every queue's been tried
    if (nonEmptyCount > 0) {
      if (details::likely(best->dequeue(item))) {
        return true;
      }
      for (auto ptr = producerListTail.load(std::memory_order_acquire); ptr != nullptr;
          ptr = ptr->next_prod()) {
        if (ptr != best && ptr->dequeue(item)) {
          return true;
        }
      }
    }
    return false;
  }

  // Attempts to dequeue from the queue.
  // Returns false if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // This differs from the try_dequeue(item) method in that this one does
  // not attempt to reduce contention by interleaving the order that producer
  // streams are dequeued from. So, using this method can reduce overall throughput
  // under contention, but will give more predictable results in single-threaded
  // consumer scenarios. This is mostly only useful for internal unit tests.
  // Never allocates. Thread-safe.
  template <typename U>
  bool try_dequeue_non_interleaved(U &item) {
    for (auto ptr = producerListTail.load(std::memory_order_acquire); ptr != nullptr;
        ptr = ptr->next_prod()) {
      if (ptr->dequeue(item)) {
        return true;
      }
    }
    return false;
  }

  // Attempts to dequeue from the queue using an explicit consumer token.
  // Returns false if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename U>
  bool try_dequeue(consumer_token_t &token, U &item) {
    // The idea is roughly as follows:
    // Every 256 items from one producer, make everyone rotate (increase the global offset) -> this
    // means the highest efficiency consumer dictates the rotation speed of everyone else, more or
    // less If you see that the global offset has changed, you must reset your consumption counter
    // and move to your designated place If there's no items where you're supposed to be, keep
    // moving until you find a producer with some items If the global offset has not changed but
    // you've run out of items to consume, move over from your current position until you find an
    // producer with something in it

    if (token.desiredProducer == nullptr
        || token.lastKnownGlobalOffset
               != globalExplicitConsumerOffset.load(std::memory_order_relaxed)) {
      if (!update_current_producer_after_rotation(token)) {
        return false;
      }
    }

    // If there was at least one non-empty queue but it appears empty at the time
    // we try to dequeue from it, we need to make sure every queue's been tried
    if (static_cast<ProducerBase *>(token.currentProducer)->dequeue(item)) {
      if (++token.itemsConsumedFromCurrent == EXPLICIT_CONSUMER_CONSUMPTION_QUOTA_BEFORE_ROTATE) {
        globalExplicitConsumerOffset.fetch_add(1, std::memory_order_relaxed);
      }
      return true;
    }

    auto tail = producerListTail.load(std::memory_order_acquire);
    auto ptr = static_cast<ProducerBase *>(token.currentProducer)->next_prod();
    if (ptr == nullptr) {
      ptr = tail;
    }
    while (ptr != static_cast<ProducerBase *>(token.currentProducer)) {
      if (ptr->dequeue(item)) {
        token.currentProducer = ptr;
        token.itemsConsumedFromCurrent = 1;
        return true;
      }
      ptr = ptr->next_prod();
      if (ptr == nullptr) {
        ptr = tail;
      }
    }
    return false;
  }

  // Attempts to dequeue several elements from the queue.
  // Returns the number of items actually dequeued.
  // Returns 0 if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename It>
  size_t try_dequeue_bulk(It itemFirst, size_t max) {
    size_t count = 0;
    for (auto ptr = producerListTail.load(std::memory_order_acquire); ptr != nullptr;
        ptr = ptr->next_prod()) {
      count += ptr->dequeue_bulk(itemFirst, max - count);
      if (count == max) {
        break;
      }
    }
    return count;
  }

  // Attempts to dequeue several elements from the queue using an explicit consumer token.
  // Returns the number of items actually dequeued.
  // Returns 0 if all producer streams appeared empty at the time they
  // were checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename It>
  size_t try_dequeue_bulk(consumer_token_t &token, It itemFirst, size_t max) {
    if (token.desiredProducer == nullptr
        || token.lastKnownGlobalOffset
               != globalExplicitConsumerOffset.load(std::memory_order_relaxed)) {
      if (!update_current_producer_after_rotation(token)) {
        return 0;
      }
    }

    size_t count = static_cast<ProducerBase *>(token.currentProducer)->dequeue_bulk(itemFirst, max);
    if (count == max) {
      if ((token.itemsConsumedFromCurrent += static_cast<std::uint32_t>(max))
          >= EXPLICIT_CONSUMER_CONSUMPTION_QUOTA_BEFORE_ROTATE) {
        globalExplicitConsumerOffset.fetch_add(1, std::memory_order_relaxed);
      }
      return max;
    }
    token.itemsConsumedFromCurrent += static_cast<std::uint32_t>(count);
    max -= count;

    auto tail = producerListTail.load(std::memory_order_acquire);
    auto ptr = static_cast<ProducerBase *>(token.currentProducer)->next_prod();
    if (ptr == nullptr) {
      ptr = tail;
    }
    while (ptr != static_cast<ProducerBase *>(token.currentProducer)) {
      auto dequeued = ptr->dequeue_bulk(itemFirst, max);
      count += dequeued;
      if (dequeued != 0) {
        token.currentProducer = ptr;
        token.itemsConsumedFromCurrent = static_cast<std::uint32_t>(dequeued);
      }
      if (dequeued == max) {
        break;
      }
      max -= dequeued;
      ptr = ptr->next_prod();
      if (ptr == nullptr) {
        ptr = tail;
      }
    }
    return count;
  }

  // Attempts to dequeue from a specific producer's inner queue.
  // If you happen to know which producer you want to dequeue from, this
  // is significantly faster than using the general-case try_dequeue methods.
  // Returns false if the producer's queue appeared empty at the time it
  // was checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename U>
  inline bool try_dequeue_from_producer(const producer_token_t &producer, U &item) {
    return static_cast<ExplicitProducer *>(producer.producer)->dequeue(item);
  }

  // Attempts to dequeue several elements from a specific producer's inner queue.
  // Returns the number of items actually dequeued.
  // If you happen to know which producer you want to dequeue from, this
  // is significantly faster than using the general-case try_dequeue methods.
  // Returns 0 if the producer's queue appeared empty at the time it
  // was checked (so, the queue is likely but not guaranteed to be empty).
  // Never allocates. Thread-safe.
  template <typename It>
  inline size_t try_dequeue_bulk_from_producer(
      const producer_token_t &producer, It itemFirst, size_t max) {
    return static_cast<ExplicitProducer *>(producer.producer)->dequeue_bulk(itemFirst, max);
  }

  // Returns an estimate of the total number of elements currently in the queue. This
  // estimate is only accurate if the queue has completely stabilized before it is called
  // (i.e. all enqueue and dequeue operations have completed and their memory effects are
  // visible on the calling thread, and no further operations start while this method is
  // being called).
  // Thread-safe.
  size_t size_approx() const {
    size_t size = 0;
    for (auto ptr = producerListTail.load(std::memory_order_acquire); ptr != nullptr;
        ptr = ptr->next_prod()) {
      size += ptr->size_approx();
    }
    return size;
  }

  // Returns true if the underlying atomic variables used by
  // the queue are lock-free (they should be on most platforms).
  // Thread-safe.
  static bool is_lock_free() {
    return details::static_is_lock_free<bool>::value == 2
           && details::static_is_lock_free<size_t>::value == 2
           && details::static_is_lock_free<std::uint32_t>::value == 2
           && details::static_is_lock_free<index_t>::value == 2
           && details::static_is_lock_free<void *>::value == 2
           && details::static_is_lock_free<typename details::thread_id_converter<
                  details::thread_id_t>::thread_id_numeric_size_t>::value
                  == 2;
  }

 private:
  friend struct ProducerToken;
  friend struct ConsumerToken;
  friend struct ExplicitProducer;

  friend class ConcurrentQueueTests;

  enum AllocationMode { CanAlloc, CannotAlloc };

  ///////////////////////////////
  // Queue methods
  ///////////////////////////////

  template <AllocationMode canAlloc, typename U>
  inline bool inner_enqueue(const producer_token_t &token, U &&element) {
    return static_cast<ExplicitProducer *>(token.producer)
        ->ConcurrentQueue::ExplicitProducer::template enqueue<canAlloc>(std::forward<U>(element));
  }

  template <AllocationMode canAlloc, typename U>
  inline bool inner_enqueue(U &&element) {
    auto producer = get_or_add_implicit_producer();
    return producer == nullptr
               ? false
               : producer->ConcurrentQueue::ImplicitProducer::template enqueue<canAlloc>(
                     std::forward<U>(element));
  }

  template <AllocationMode canAlloc, typename It>
  inline bool inner_enqueue_bulk(const producer_token_t &token, It itemFirst, size_t count) {
    return static_cast<ExplicitProducer *>(token.producer)
        ->ConcurrentQueue::ExplicitProducer::template enqueue_bulk<canAlloc>(itemFirst, count);
  }

  template <AllocationMode canAlloc, typename It>
  inline bool inner_enqueue_bulk(It itemFirst, size_t count) {
    auto producer = get_or_add_implicit_producer();
    return producer == nullptr
               ? false
               : producer->ConcurrentQueue::ImplicitProducer::template enqueue_bulk<canAlloc>(
                     itemFirst, count);
  }

  inline bool update_current_producer_after_rotation(consumer_token_t &token) {
    // Ah, there's been a rotation, figure out where we should be!
    auto tail = producerListTail.load(std::memory_order_acquire);
    if (token.desiredProducer == nullptr && tail == nullptr) {
      return false;
    }
    auto prodCount = producerCount.load(std::memory_order_relaxed);
    auto globalOffset = globalExplicitConsumerOffset.load(std::memory_order_relaxed);
    if (details::unlikely(token.desiredProducer == nullptr)) {
      // Aha, first time we're dequeueing anything.
      // Figure out our local position
      // Note: offset is from start, not end, but we're traversing from end -- subtract from count
      // first
      std::uint32_t offset = prodCount - 1 - (token.initialOffset % prodCount);
      token.desiredProducer = tail;
      for (std::uint32_t i = 0; i != offset; ++i) {
        token.desiredProducer = static_cast<ProducerBase *>(token.desiredProducer)->next_prod();
        if (token.desiredProducer == nullptr) {
          token.desiredProducer = tail;
        }
      }
    }

    std::uint32_t delta = globalOffset - token.lastKnownGlobalOffset;
    if (delta >= prodCount) {
      delta = delta % prodCount;
    }
    for (std::uint32_t i = 0; i != delta; ++i) {
      token.desiredProducer = static_cast<ProducerBase *>(token.desiredProducer)->next_prod();
      if (token.desiredProducer == nullptr) {
        token.desiredProducer = tail;
      }
    }

    token.lastKnownGlobalOffset = globalOffset;
    token.currentProducer = token.desiredProducer;
    token.itemsConsumedFromCurrent = 0;
    return true;
  }

  ///////////////////////////
  // Free list
  ///////////////////////////

  template <typename N>
  struct FreeListNode {
    FreeListNode() : freeListRefs(0), freeListNext(nullptr) {}

    std::atomic<std::uint32_t> freeListRefs;
    std::atomic<N *> freeListNext;
  };

  // A simple CAS-based lock-free free list. Not the fastest thing in the world under heavy
  // contention, but simple and correct (assuming nodes are never freed until after the free list is
  // destroyed), and fairly speedy under low contention.
  template <typename N>  // N must inherit FreeListNode or have the same fields (and initialization
                         // of them)
  struct FreeList {
    FreeList() : freeListHead(nullptr) {}

    FreeList(FreeList &&other) : freeListHead(other.freeListHead.load(std::memory_order_relaxed)) {
      other.freeListHead.store(nullptr, std::memory_order_relaxed);
    }

    void swap(FreeList &other) {
      details::swap_relaxed(freeListHead, other.freeListHead);
    }

    FreeList(const FreeList &) MOODYCAMEL_DELETE_FUNCTION;

    FreeList &operator=(const FreeList &) MOODYCAMEL_DELETE_FUNCTION;

    inline void add(N *node) {
  #if MCDBGQ_NOLOCKFREE_FREELIST
      debug::DebugLock lock(mutex);
  #endif
      // We know that the should-be-on-freelist bit is 0 at this point, so it's safe to
      // set it using a fetch_add
      if (node->freeListRefs.fetch_add(SHOULD_BE_ON_FREELIST, std::memory_order_acq_rel) == 0) {
        // Oh look! We were the last ones referencing this node, and we know
        // we want to add it to the free list, so let's do it!
        add_knowing_refcount_is_zero(node);
      }
    }

    inline N *try_get() {
  #if MCDBGQ_NOLOCKFREE_FREELIST
      debug::DebugLock lock(mutex);
  #endif
      auto head = freeListHead.load(std::memory_order_acquire);
      while (head != nullptr) {
        auto prevHead = head;
        auto refs = head->freeListRefs.load(std::memory_order_relaxed);
        if ((refs & REFS_MASK) == 0
            || !head->freeListRefs.compare_exchange_strong(
                refs, refs + 1, std::memory_order_acquire, std::memory_order_relaxed)) {
          head = freeListHead.load(std::memory_order_acquire);
          continue;
        }

        // Good, reference count has been incremented (it wasn't at zero), which means we can read
        // the next and not worry about it changing between now and the time we do the CAS
        auto next = head->freeListNext.load(std::memory_order_relaxed);
        if (freeListHead.compare_exchange_strong(
                head, next, std::memory_order_acquire, std::memory_order_relaxed)) {
          // Yay, got the node. This means it was on the list, which means shouldBeOnFreeList must
          // be false no matter the refcount (because nobody else knows it's been taken off yet, it
          // can't have been put back on).
          assert((head->freeListRefs.load(std::memory_order_relaxed) & SHOULD_BE_ON_FREELIST) == 0);

          // Decrease refcount twice, once for our ref, and once for the list's ref
          head->freeListRefs.fetch_sub(2, std::memory_order_release);
          return head;
        }

        // OK, the head must have changed on us, but we still need to decrease the refcount we
        // increased. Note that we don't need to release any memory effects, but we do need to
        // ensure that the reference count decrement happens-after the CAS on the head.
        refs = prevHead->freeListRefs.fetch_sub(1, std::memory_order_acq_rel);
        if (refs == SHOULD_BE_ON_FREELIST + 1) {
          add_knowing_refcount_is_zero(prevHead);
        }
      }

      return nullptr;
    }

    // Useful for traversing the list when there's no contention (e.g. to destroy remaining nodes)
    N *head_unsafe() const {
      return freeListHead.load(std::memory_order_relaxed);
    }

   private:
    inline void add_knowing_refcount_is_zero(N *node) {
      // Since the refcount is zero, and nobody can increase it once it's zero (except us, and we
      // run only one copy of this method per node at a time, i.e. the single thread case), then we
      // know we can safely change the next pointer of the node; however, once the refcount is back
      // above zero, then other threads could increase it (happens under heavy contention, when the
      // refcount goes to zero in between a load and a refcount increment of a node in try_get, then
      // back up to something non-zero, then the refcount increment is done by the other thread) --
      // so, if the CAS to add the node to the actual list fails, decrease the refcount and leave
      // the add operation to the next thread who puts the refcount back at zero (which could be us,
      // hence the loop).
      auto head = freeListHead.load(std::memory_order_relaxed);
      while (true) {
        node->freeListNext.store(head, std::memory_order_relaxed);
        node->freeListRefs.store(1, std::memory_order_release);
        if (!freeListHead.compare_exchange_strong(
                head, node, std::memory_order_release, std::memory_order_relaxed)) {
          // Hmm, the add failed, but we can only try again when the refcount goes back to zero
          if (node->freeListRefs.fetch_add(SHOULD_BE_ON_FREELIST - 1, std::memory_order_release)
              == 1) {
            continue;
          }
        }
        return;
      }
    }

   private:
    // Implemented like a stack, but where node order doesn't matter (nodes are inserted out of
    // order under contention)
    std::atomic<N *> freeListHead;

    static const std::uint32_t REFS_MASK = 0x7FFFFFFF;
    static const std::uint32_t SHOULD_BE_ON_FREELIST = 0x80000000;

  #if MCDBGQ_NOLOCKFREE_FREELIST
    debug::DebugMutex mutex;
  #endif
  };

  ///////////////////////////
  // Block
  ///////////////////////////

  enum InnerQueueContext { implicit_context = 0, explicit_context = 1 };

  struct Block {
    Block()
        : next(nullptr),
          elementsCompletelyDequeued(0),
          freeListRefs(0),
          freeListNext(nullptr),
          shouldBeOnFreeList(false),
          dynamicallyAllocated(true) {
  #if MCDBGQ_TRACKMEM
      owner = nullptr;
  #endif
    }

    template <InnerQueueContext context>
    inline bool is_empty() const {
      if (context == explicit_context && BLOCK_SIZE <= EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD) {
        // Check flags
        for (size_t i = 0; i < BLOCK_SIZE; ++i) {
          if (!emptyFlags[i].load(std::memory_order_relaxed)) {
            return false;
          }
        }

        // Aha, empty; make sure we have all other memory effects that happened before the empty
        // flags were set
        std::atomic_thread_fence(std::memory_order_acquire);
        return true;
      } else {
        // Check counter
        if (elementsCompletelyDequeued.load(std::memory_order_relaxed) == BLOCK_SIZE) {
          std::atomic_thread_fence(std::memory_order_acquire);
          return true;
        }
        assert(elementsCompletelyDequeued.load(std::memory_order_relaxed) <= BLOCK_SIZE);
        return false;
      }
    }

    // Returns true if the block is now empty (does not apply in explicit context)
    template <InnerQueueContext context>
    inline bool set_empty(index_t i) {
      if (context == explicit_context && BLOCK_SIZE <= EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD) {
        // Set flag
        assert(!emptyFlags[BLOCK_SIZE - 1
                           - static_cast<size_t>(i & static_cast<index_t>(BLOCK_SIZE - 1))]
                .load(std::memory_order_relaxed));
        emptyFlags[BLOCK_SIZE - 1 - static_cast<size_t>(i & static_cast<index_t>(BLOCK_SIZE - 1))]
            .store(true, std::memory_order_release);
        return false;
      } else {
        // Increment counter
        auto prevVal = elementsCompletelyDequeued.fetch_add(1, std::memory_order_release);
        assert(prevVal < BLOCK_SIZE);
        return prevVal == BLOCK_SIZE - 1;
      }
    }

    // Sets multiple contiguous item statuses to 'empty' (assumes no wrapping and count > 0).
    // Returns true if the block is now empty (does not apply in explicit context).
    template <InnerQueueContext context>
    inline bool set_many_empty(index_t i, size_t count) {
      if (context == explicit_context && BLOCK_SIZE <= EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD) {
        // Set flags
        std::atomic_thread_fence(std::memory_order_release);
        i = BLOCK_SIZE - 1 - static_cast<size_t>(i & static_cast<index_t>(BLOCK_SIZE - 1)) - count
            + 1;
        for (size_t j = 0; j != count; ++j) {
          assert(!emptyFlags[i + j].load(std::memory_order_relaxed));
          emptyFlags[i + j].store(true, std::memory_order_relaxed);
        }
        return false;
      } else {
        // Increment counter
        auto prevVal = elementsCompletelyDequeued.fetch_add(count, std::memory_order_release);
        assert(prevVal + count <= BLOCK_SIZE);
        return prevVal + count == BLOCK_SIZE;
      }
    }

    template <InnerQueueContext context>
    inline void set_all_empty() {
      if (context == explicit_context && BLOCK_SIZE <= EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD) {
        // Set all flags
        for (size_t i = 0; i != BLOCK_SIZE; ++i) {
          emptyFlags[i].store(true, std::memory_order_relaxed);
        }
      } else {
        // Reset counter
        elementsCompletelyDequeued.store(BLOCK_SIZE, std::memory_order_relaxed);
      }
    }

    template <InnerQueueContext context>
    inline void reset_empty() {
      if (context == explicit_context && BLOCK_SIZE <= EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD) {
        // Reset flags
        for (size_t i = 0; i != BLOCK_SIZE; ++i) {
          emptyFlags[i].store(false, std::memory_order_relaxed);
        }
      } else {
        // Reset counter
        elementsCompletelyDequeued.store(0, std::memory_order_relaxed);
      }
    }

    inline T *operator[](index_t idx) MOODYCAMEL_NOEXCEPT {
      return static_cast<T *>(static_cast<void *>(elements))
             + static_cast<size_t>(idx & static_cast<index_t>(BLOCK_SIZE - 1));
    }

    inline const T *operator[](index_t idx) const MOODYCAMEL_NOEXCEPT {
      return static_cast<const T *>(static_cast<const void *>(elements))
             + static_cast<size_t>(idx & static_cast<index_t>(BLOCK_SIZE - 1));
    }

   private:
    // IMPORTANT: This must be the first member in Block, so that if T depends on the alignment of
    // addresses returned by malloc, that alignment will be preserved. Apparently clang actually
    // generates code that uses this assumption for AVX instructions in some cases. Ideally, we
    // should also align Block to the alignment of T in case it's higher than malloc's 16-byte
    // alignment, but this is hard to do in a cross-platform way. Assert for this case:
    static_assert(std::alignment_of<T>::value <= std::alignment_of<details::max_align_t>::value,
        "The queue does not support super-aligned types at this time");
    // Additionally, we need the alignment of Block itself to be a multiple of max_align_t since
    // otherwise the appropriate padding will not be added at the end of Block in order to make
    // arrays of Blocks all be properly aligned (not just the first one). We use a union to force
    // this.
    union {
      char elements[sizeof(T) * BLOCK_SIZE];
      details::max_align_t dummy;
    };

   public:
    Block *next;
    std::atomic<size_t> elementsCompletelyDequeued;
    std::atomic<bool>
        emptyFlags[BLOCK_SIZE <= EXPLICIT_BLOCK_EMPTY_COUNTER_THRESHOLD ? BLOCK_SIZE : 1];

   public:
    std::atomic<std::uint32_t> freeListRefs;
    std::atomic<Block *> freeListNext;
    std::atomic<bool> shouldBeOnFreeList;
    bool dynamicallyAllocated;  // Perhaps a better name for this would be
                                // 'isNotPartOfInitialBlockPool'

  #if MCDBGQ_TRACKMEM
    void *owner;
  #endif
  };

  static_assert(std::alignment_of<Block>::value >= std::alignment_of<details::max_align_t>::value,
      "Internal error: Blocks must be at least as aligned as the type they are wrapping");

  #if MCDBGQ_TRACKMEM
 public:
  struct MemStats;

 private:
  #endif

  ///////////////////////////
  // Producer base
  ///////////////////////////

  struct ProducerBase : public details::ConcurrentQueueProducerTypelessBase {
    ProducerBase(ConcurrentQueue *parent_, bool isExplicit_)
        : tailIndex(0),
          headIndex(0),
          dequeueOptimisticCount(0),
          dequeueOvercommit(0),
          tailBlock(nullptr),
          isExplicit(isExplicit_),
          parent(parent_) {}

    virtual ~ProducerBase() {};

    template <typename U>
    inline bool dequeue(U &element) {
      if (isExplicit) {
        return static_cast<ExplicitProducer *>(this)->dequeue(element);
      } else {
        return static_cast<ImplicitProducer *>(this)->dequeue(element);
      }
    }

    template <typename It>
    inline size_t dequeue_bulk(It &itemFirst, size_t max) {
      if (isExplicit) {
        return static_cast<ExplicitProducer *>(this)->dequeue_bulk(itemFirst, max);
      } else {
        return static_cast<ImplicitProducer *>(this)->dequeue_bulk(itemFirst, max);
      }
    }

    inline ProducerBase *next_prod() const {
      return static_cast<ProducerBase *>(next);
    }

    inline size_t size_approx() const {
      auto tail = tailIndex.load(std::memory_order_relaxed);
      auto head = headIndex.load(std::memory_order_relaxed);
      return details::circular_less_than(head, tail) ? static_cast<size_t>(tail - head) : 0;
    }

    inline index_t getTail() const {
      return tailIndex.load(std::memory_order_relaxed);
    }

   protected:
    std::atomic<index_t> tailIndex;  // Where to enqueue to next
    std::atomic<index_t> headIndex;  // Where to dequeue from next

    std::atomic<index_t> dequeueOptimisticCount;
    std::atomic<index_t> dequeueOvercommit;

    Block *tailBlock;

   public:
    bool isExplicit;
    ConcurrentQueue *parent;

   protected:
  #if MCDBGQ_TRACKMEM
    friend struct MemStats;
  #endif
  };

  ///////////////////////////
  // Explicit queue
  ///////////////////////////

  struct ExplicitProducer : public ProducerBase {
    explicit ExplicitProducer(ConcurrentQueue *parent)
        : ProducerBase(parent, true),
          blockIndex(nullptr),
          pr_blockIndexSlotsUsed(0),
          pr_blockIndexSize(EXPLICIT_INITIAL_INDEX_SIZE >> 1),
          pr_blockIndexFront(0),
          pr_blockIndexEntries(nullptr),
          pr_blockIndexRaw(nullptr) {
      size_t poolBasedIndexSize = details::ceil_to_pow_2(parent->initialBlockPoolSize) >> 1;
      if (poolBasedIndexSize > pr_blockIndexSize) {
        pr_blockIndexSize = poolBasedIndexSize;
      }

      new_block_index(0);  // This creates an index with double the number of current entries, i.e.
                           // EXPLICIT_INITIAL_INDEX_SIZE
    }

    ~ExplicitProducer() {
      // Destruct any elements not yet dequeued.
      // Since we're in the destructor, we can assume all elements
      // are either completely dequeued or completely not (no halfways).
      if (this->tailBlock != nullptr) {  // Note this means there must be a block index too
        // First find the block that's partially dequeued, if any
        Block *halfDequeuedBlock = nullptr;
        if ((this->headIndex.load(std::memory_order_relaxed) & static_cast<index_t>(BLOCK_SIZE - 1))
            != 0) {
          // The head's not on a block boundary, meaning a block somewhere is partially dequeued
          // (or the head block is the tail block and was fully dequeued, but the head/tail are
          // still not on a boundary)
          size_t i = (pr_blockIndexFront - pr_blockIndexSlotsUsed) & (pr_blockIndexSize - 1);
          while (details::circular_less_than<index_t>(pr_blockIndexEntries[i].base + BLOCK_SIZE,
              this->headIndex.load(std::memory_order_relaxed))) {
            i = (i + 1) & (pr_blockIndexSize - 1);
          }
          assert(details::circular_less_than<index_t>(
              pr_blockIndexEntries[i].base, this->headIndex.load(std::memory_order_relaxed)));
          halfDequeuedBlock = pr_blockIndexEntries[i].block;
        }

        // Start at the head block (note the first line in the loop gives us the head from the tail
        // on the first iteration)
        auto block = this->tailBlock;
        do {
          block = block->next;
          if (block->template is_empty<explicit_context>()) {
            continue;
          }

          size_t i = 0;  // Offset into block
          if (block == halfDequeuedBlock) {
            i = static_cast<size_t>(this->headIndex.load(std::memory_order_relaxed)
                                    & static_cast<index_t>(BLOCK_SIZE - 1));
          }

          // Walk through all the items in the block; if this is the tail block, we need to stop
          // when we reach the tail index
          auto lastValidIndex
              = (this->tailIndex.load(std::memory_order_relaxed)
                    & static_cast<index_t>(BLOCK_SIZE - 1))
                        == 0
                    ? BLOCK_SIZE
                    : static_cast<size_t>(this->tailIndex.load(std::memory_order_relaxed)
                                          & static_cast<index_t>(BLOCK_SIZE - 1));
          while (i != BLOCK_SIZE && (block != this->tailBlock || i != lastValidIndex)) {
            (*block)[i++]->~T();
          }
        } while (block != this->tailBlock);
      }

      // Destroy all blocks that we own
      if (this->tailBlock != nullptr) {
        auto block = this->tailBlock;
        do {
          auto nextBlock = block->next;
          if (block->dynamicallyAllocated) {
            destroy(block);
          } else {
            this->parent->add_block_to_free_list(block);
          }
          block = nextBlock;
        } while (block != this->tailBlock);
      }

      // Destroy the block indices
      auto header = static_cast<BlockIndexHeader *>(pr_blockIndexRaw);
      while (header != nullptr) {
        auto prev = static_cast<BlockIndexHeader *>(header->prev);
        header->~BlockIndexHeader();
        (Traits::free)(header);
        header = prev;
      }
    }

    template <AllocationMode allocMode, typename U>
    inline bool enqueue(U &&element) {
      index_t currentTailIndex = this->tailIndex.load(std::memory_order_relaxed);
      index_t newTailIndex = 1 + currentTailIndex;
      if ((currentTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) == 0) {
        // We reached the end of a block, start a new one
        auto startBlock = this->tailBlock;
        auto originalBlockIndexSlotsUsed = pr_blockIndexSlotsUsed;
        if (this->tailBlock != nullptr
            && this->tailBlock->next->template is_empty<explicit_context>()) {
          // We can re-use the block ahead of us, it's empty!
          this->tailBlock = this->tailBlock->next;
          this->tailBlock->template reset_empty<explicit_context>();

          // We'll put the block on the block index (guaranteed to be room since we're conceptually
          // removing the last block from it first -- except instead of removing then adding, we can
          // just overwrite). Note that there must be a valid block index here, since even if
          // allocation failed in the ctor, it would have been re-attempted when adding the first
          // block to the queue; since there is such a block, a block index must have been
          // successfully allocated.
        } else {
          // Whatever head value we see here is >= the last value we saw here (relatively),
          // and <= its current value. Since we have the most recent tail, the head must be
          // <= to it.
          auto head = this->headIndex.load(std::memory_order_relaxed);
          assert(!details::circular_less_than<index_t>(currentTailIndex, head));
          if (!details::circular_less_than<index_t>(head, currentTailIndex + BLOCK_SIZE)
              || (MAX_SUBQUEUE_SIZE != details::const_numeric_max<size_t>::value
                  && (MAX_SUBQUEUE_SIZE == 0
                      || MAX_SUBQUEUE_SIZE - BLOCK_SIZE < currentTailIndex - head))) {
            // We can't enqueue in another block because there's not enough leeway -- the
            // tail could surpass the head by the time the block fills up! (Or we'll exceed
            // the size limit, if the second part of the condition was true.)
            return false;
          }
          // We're going to need a new block; check that the block index has room
          if (pr_blockIndexRaw == nullptr || pr_blockIndexSlotsUsed == pr_blockIndexSize) {
            // Hmm, the circular block index is already full -- we'll need
            // to allocate a new index. Note pr_blockIndexRaw can only be nullptr if
            // the initial allocation failed in the constructor.

            if (allocMode == CannotAlloc || !new_block_index(pr_blockIndexSlotsUsed)) {
              return false;
            }
          }

          // Insert a new block in the circular linked list
          auto newBlock = this->parent->ConcurrentQueue::template requisition_block<allocMode>();
          if (newBlock == nullptr) {
            return false;
          }
  #if MCDBGQ_TRACKMEM
          newBlock->owner = this;
  #endif
          newBlock->template reset_empty<explicit_context>();
          if (this->tailBlock == nullptr) {
            newBlock->next = newBlock;
          } else {
            newBlock->next = this->tailBlock->next;
            this->tailBlock->next = newBlock;
          }
          this->tailBlock = newBlock;
          ++pr_blockIndexSlotsUsed;
        }

        if (!MOODYCAMEL_NOEXCEPT_CTOR(T, U, new (nullptr) T(std::forward<U>(element)))) {
          // The constructor may throw. We want the element not to appear in the queue in
          // that case (without corrupting the queue):
          MOODYCAMEL_TRY {
            new ((*this->tailBlock)[currentTailIndex]) T(std::forward<U>(element));
          }
          MOODYCAMEL_CATCH(...) {
            // Revert change to the current block, but leave the new block available
            // for next time
            pr_blockIndexSlotsUsed = originalBlockIndexSlotsUsed;
            this->tailBlock = startBlock == nullptr ? this->tailBlock : startBlock;
            MOODYCAMEL_RETHROW;
          }
        } else {
          (void)startBlock;
          (void)originalBlockIndexSlotsUsed;
        }

        // Add block to block index
        auto &entry = blockIndex.load(std::memory_order_relaxed)->entries[pr_blockIndexFront];
        entry.base = currentTailIndex;
        entry.block = this->tailBlock;
        blockIndex.load(std::memory_order_relaxed)
            ->front.store(pr_blockIndexFront, std::memory_order_release);
        pr_blockIndexFront = (pr_blockIndexFront + 1) & (pr_blockIndexSize - 1);

        if (!MOODYCAMEL_NOEXCEPT_CTOR(T, U, new (nullptr) T(std::forward<U>(element)))) {
          this->tailIndex.store(newTailIndex, std::memory_order_release);
          return true;
        }
      }

      // Enqueue
      new ((*this->tailBlock)[currentTailIndex]) T(std::forward<U>(element));

      this->tailIndex.store(newTailIndex, std::memory_order_release);
      return true;
    }

    template <typename U>
    bool dequeue(U &element) {
      auto tail = this->tailIndex.load(std::memory_order_relaxed);
      auto overcommit = this->dequeueOvercommit.load(std::memory_order_relaxed);
      if (details::circular_less_than<index_t>(
              this->dequeueOptimisticCount.load(std::memory_order_relaxed) - overcommit, tail)) {
        // Might be something to dequeue, let's give it a try

        // Note that this if is purely for performance purposes in the common case when the queue is
        // empty and the values are eventually consistent -- we may enter here spuriously.

        // Note that whatever the values of overcommit and tail are, they are not going to change
        // (unless we change them) and must be the same value at this point (inside the if) as when
        // the if condition was evaluated.

        // We insert an acquire fence here to synchronize-with the release upon incrementing
        // dequeueOvercommit below. This ensures that whatever the value we got loaded into
        // overcommit, the load of dequeueOptisticCount in the fetch_add below will result in a
        // value at least as recent as that (and therefore at least as large). Note that I believe a
        // compiler (signal) fence here would be sufficient due to the nature of fetch_add (all
        // read-modify-write operations are guaranteed to work on the latest value in the
        // modification order), but unfortunately that can't be shown to be correct using only the
        // C++11 standard. See
        // http://stackoverflow.com/questions/18223161/what-are-the-c11-memory-ordering-guarantees-in-this-corner-case
        std::atomic_thread_fence(std::memory_order_acquire);

        // Increment optimistic counter, then check if it went over the boundary
        auto myDequeueCount = this->dequeueOptimisticCount.fetch_add(1, std::memory_order_relaxed);

        // Note that since dequeueOvercommit must be <= dequeueOptimisticCount (because
        // dequeueOvercommit is only ever incremented after dequeueOptimisticCount -- this is
        // enforced in the `else` block below), and since we now have a version of
        // dequeueOptimisticCount that is at least as recent as overcommit (due to the release upon
        // incrementing dequeueOvercommit and the acquire above that synchronizes with it),
        // overcommit <= myDequeueCount.
        assert(overcommit <= myDequeueCount);

        // Note that we reload tail here in case it changed; it will be the same value as before or
        // greater, since this load is sequenced after (happens after) the earlier load above. This
        // is supported by read-read coherency (as defined in the standard), explained here:
        // http://en.cppreference.com/w/cpp/atomic/memory_order
        tail = this->tailIndex.load(std::memory_order_acquire);
        if (details::likely(
                details::circular_less_than<index_t>(myDequeueCount - overcommit, tail))) {
          // Guaranteed to be at least one element to dequeue!

          // Get the index. Note that since there's guaranteed to be at least one element, this
          // will never exceed tail. We need to do an acquire-release fence here since it's possible
          // that whatever condition got us to this point was for an earlier enqueued element (that
          // we already see the memory effects for), but that by the time we increment somebody else
          // has incremented it, and we need to see the memory effects for *that* element, which is
          // in such a case is necessarily visible on the thread that incremented it in the first
          // place with the more current condition (they must have acquired a tail that is at least
          // as recent).
          auto index = this->headIndex.fetch_add(1, std::memory_order_acq_rel);

          // Determine which block the element is in

          auto localBlockIndex = blockIndex.load(std::memory_order_acquire);
          auto localBlockIndexHead = localBlockIndex->front.load(std::memory_order_acquire);

          // We need to be careful here about subtracting and dividing because of index wrap-around.
          // When an index wraps, we need to preserve the sign of the offset when dividing it by the
          // block size (in order to get a correct signed block count offset in all cases):
          auto headBase = localBlockIndex->entries[localBlockIndexHead].base;
          auto blockBaseIndex = index & ~static_cast<index_t>(BLOCK_SIZE - 1);
          auto offset = static_cast<size_t>(
              static_cast<typename std::make_signed<index_t>::type>(blockBaseIndex - headBase)
              / BLOCK_SIZE);
          auto block = localBlockIndex
                           ->entries[(localBlockIndexHead + offset) & (localBlockIndex->size - 1)]
                           .block;

          // Dequeue
          auto &el = *((*block)[index]);
          if (!MOODYCAMEL_NOEXCEPT_ASSIGN(T, T &&, element = std::move(el))) {
            // Make sure the element is still fully dequeued and destroyed even if the assignment
            // throws
            struct Guard {
              Block *block;
              index_t index;

              ~Guard() {
                (*block)[index]->~T();
                block->template set_empty<explicit_context>(index);
              }
            } guard = {block, index};

            element = std::move(el);
          } else {
            element = std::move(el);
            el.~T();
            block->template set_empty<explicit_context>(index);
          }

          return true;
        } else {
          // Wasn't anything to dequeue after all; make the effective dequeue count eventually
          // consistent
          this->dequeueOvercommit.fetch_add(1,
              std::memory_order_release);  // Release so that the fetch_add on
                                           // dequeueOptimisticCount is guaranteed to happen before
                                           // this write
        }
      }

      return false;
    }

    template <AllocationMode allocMode, typename It>
    bool enqueue_bulk(It itemFirst, size_t count) {
      // First, we need to make sure we have enough room to enqueue all of the elements;
      // this means pre-allocating blocks and putting them in the block index (but only if
      // all the allocations succeeded).
      index_t startTailIndex = this->tailIndex.load(std::memory_order_relaxed);
      auto startBlock = this->tailBlock;
      auto originalBlockIndexFront = pr_blockIndexFront;
      auto originalBlockIndexSlotsUsed = pr_blockIndexSlotsUsed;

      Block *firstAllocatedBlock = nullptr;

      // Figure out how many blocks we'll need to allocate, and do so
      size_t blockBaseDiff = ((startTailIndex + count - 1) & ~static_cast<index_t>(BLOCK_SIZE - 1))
                             - ((startTailIndex - 1) & ~static_cast<index_t>(BLOCK_SIZE - 1));
      index_t currentTailIndex = (startTailIndex - 1) & ~static_cast<index_t>(BLOCK_SIZE - 1);
      if (blockBaseDiff > 0) {
        // Allocate as many blocks as possible from ahead
        while (blockBaseDiff > 0 && this->tailBlock != nullptr
               && this->tailBlock->next != firstAllocatedBlock
               && this->tailBlock->next->template is_empty<explicit_context>()) {
          blockBaseDiff -= static_cast<index_t>(BLOCK_SIZE);
          currentTailIndex += static_cast<index_t>(BLOCK_SIZE);

          this->tailBlock = this->tailBlock->next;
          firstAllocatedBlock
              = firstAllocatedBlock == nullptr ? this->tailBlock : firstAllocatedBlock;

          auto &entry = blockIndex.load(std::memory_order_relaxed)->entries[pr_blockIndexFront];
          entry.base = currentTailIndex;
          entry.block = this->tailBlock;
          pr_blockIndexFront = (pr_blockIndexFront + 1) & (pr_blockIndexSize - 1);
        }

        // Now allocate as many blocks as necessary from the block pool
        while (blockBaseDiff > 0) {
          blockBaseDiff -= static_cast<index_t>(BLOCK_SIZE);
          currentTailIndex += static_cast<index_t>(BLOCK_SIZE);

          auto head = this->headIndex.load(std::memory_order_relaxed);
          assert(!details::circular_less_than<index_t>(currentTailIndex, head));
          bool full = !details::circular_less_than<index_t>(head, currentTailIndex + BLOCK_SIZE)
                      || (MAX_SUBQUEUE_SIZE != details::const_numeric_max<size_t>::value
                          && (MAX_SUBQUEUE_SIZE == 0
                              || MAX_SUBQUEUE_SIZE - BLOCK_SIZE < currentTailIndex - head));
          if (pr_blockIndexRaw == nullptr || pr_blockIndexSlotsUsed == pr_blockIndexSize || full) {
            if (allocMode == CannotAlloc || full || !new_block_index(originalBlockIndexSlotsUsed)) {
              // Failed to allocate, undo changes (but keep injected blocks)
              pr_blockIndexFront = originalBlockIndexFront;
              pr_blockIndexSlotsUsed = originalBlockIndexSlotsUsed;
              this->tailBlock = startBlock == nullptr ? firstAllocatedBlock : startBlock;
              return false;
            }

            // pr_blockIndexFront is updated inside new_block_index, so we need to
            // update our fallback value too (since we keep the new index even if we
            // later fail)
            originalBlockIndexFront = originalBlockIndexSlotsUsed;
          }

          // Insert a new block in the circular linked list
          auto newBlock = this->parent->ConcurrentQueue::template requisition_block<allocMode>();
          if (newBlock == nullptr) {
            pr_blockIndexFront = originalBlockIndexFront;
            pr_blockIndexSlotsUsed = originalBlockIndexSlotsUsed;
            this->tailBlock = startBlock == nullptr ? firstAllocatedBlock : startBlock;
            return false;
          }

  #if MCDBGQ_TRACKMEM
          newBlock->owner = this;
  #endif
          newBlock->template set_all_empty<explicit_context>();
          if (this->tailBlock == nullptr) {
            newBlock->next = newBlock;
          } else {
            newBlock->next = this->tailBlock->next;
            this->tailBlock->next = newBlock;
          }
          this->tailBlock = newBlock;
          firstAllocatedBlock
              = firstAllocatedBlock == nullptr ? this->tailBlock : firstAllocatedBlock;

          ++pr_blockIndexSlotsUsed;

          auto &entry = blockIndex.load(std::memory_order_relaxed)->entries[pr_blockIndexFront];
          entry.base = currentTailIndex;
          entry.block = this->tailBlock;
          pr_blockIndexFront = (pr_blockIndexFront + 1) & (pr_blockIndexSize - 1);
        }

        // Excellent, all allocations succeeded. Reset each block's emptiness before we fill them
        // up, and publish the new block index front
        auto block = firstAllocatedBlock;
        while (true) {
          block->template reset_empty<explicit_context>();
          if (block == this->tailBlock) {
            break;
          }
          block = block->next;
        }

        if (MOODYCAMEL_NOEXCEPT_CTOR(
                T, decltype(*itemFirst), new (nullptr) T(details::deref_noexcept(itemFirst)))) {
          blockIndex.load(std::memory_order_relaxed)
              ->front.store(
                  (pr_blockIndexFront - 1) & (pr_blockIndexSize - 1), std::memory_order_release);
        }
      }

      // Enqueue, one block at a time
      index_t newTailIndex = startTailIndex + static_cast<index_t>(count);
      currentTailIndex = startTailIndex;
      auto endBlock = this->tailBlock;
      this->tailBlock = startBlock;
      assert((startTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) != 0
             || firstAllocatedBlock != nullptr || count == 0);
      if ((startTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) == 0
          && firstAllocatedBlock != nullptr) {
        this->tailBlock = firstAllocatedBlock;
      }
      while (true) {
        auto stopIndex = (currentTailIndex & ~static_cast<index_t>(BLOCK_SIZE - 1))
                         + static_cast<index_t>(BLOCK_SIZE);
        if (details::circular_less_than<index_t>(newTailIndex, stopIndex)) {
          stopIndex = newTailIndex;
        }
        if (MOODYCAMEL_NOEXCEPT_CTOR(
                T, decltype(*itemFirst), new (nullptr) T(details::deref_noexcept(itemFirst)))) {
          while (currentTailIndex != stopIndex) {
            new ((*this->tailBlock)[currentTailIndex++]) T(*itemFirst++);
          }
        } else {
          MOODYCAMEL_TRY {
            while (currentTailIndex != stopIndex) {
              // Must use copy constructor even if move constructor is available
              // because we may have to revert if there's an exception.
              // Sorry about the horrible templated next line, but it was the only way
              // to disable moving *at compile time*, which is important because a type
              // may only define a (noexcept) move constructor, and so calls to the
              // cctor will not compile, even if they are in an if branch that will never
              // be executed
              new ((*this->tailBlock)[currentTailIndex])
                  T(details::nomove_if<(bool)!MOODYCAMEL_NOEXCEPT_CTOR(T, decltype(*itemFirst),
                          new (nullptr) T(details::deref_noexcept(itemFirst)))>::eval(*itemFirst));
              ++currentTailIndex;
              ++itemFirst;
            }
          }
          MOODYCAMEL_CATCH(...) {
            // Oh dear, an exception's been thrown -- destroy the elements that
            // were enqueued so far and revert the entire bulk operation (we'll keep
            // any allocated blocks in our linked list for later, though).
            auto constructedStopIndex = currentTailIndex;
            auto lastBlockEnqueued = this->tailBlock;

            pr_blockIndexFront = originalBlockIndexFront;
            pr_blockIndexSlotsUsed = originalBlockIndexSlotsUsed;
            this->tailBlock = startBlock == nullptr ? firstAllocatedBlock : startBlock;

            if (!details::is_trivially_destructible<T>::value) {
              auto block = startBlock;
              if ((startTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) == 0) {
                block = firstAllocatedBlock;
              }
              currentTailIndex = startTailIndex;
              while (true) {
                stopIndex = (currentTailIndex & ~static_cast<index_t>(BLOCK_SIZE - 1))
                            + static_cast<index_t>(BLOCK_SIZE);
                if (details::circular_less_than<index_t>(constructedStopIndex, stopIndex)) {
                  stopIndex = constructedStopIndex;
                }
                while (currentTailIndex != stopIndex) {
                  (*block)[currentTailIndex++]->~T();
                }
                if (block == lastBlockEnqueued) {
                  break;
                }
                block = block->next;
              }
            }
            MOODYCAMEL_RETHROW;
          }
        }

        if (this->tailBlock == endBlock) {
          assert(currentTailIndex == newTailIndex);
          break;
        }
        this->tailBlock = this->tailBlock->next;
      }

      if (!MOODYCAMEL_NOEXCEPT_CTOR(
              T, decltype(*itemFirst), new (nullptr) T(details::deref_noexcept(itemFirst)))
          && firstAllocatedBlock != nullptr) {
        blockIndex.load(std::memory_order_relaxed)
            ->front.store(
                (pr_blockIndexFront - 1) & (pr_blockIndexSize - 1), std::memory_order_release);
      }

      this->tailIndex.store(newTailIndex, std::memory_order_release);
      return true;
    }

    template <typename It>
    size_t dequeue_bulk(It &itemFirst, size_t max) {
      auto tail = this->tailIndex.load(std::memory_order_relaxed);
      auto overcommit = this->dequeueOvercommit.load(std::memory_order_relaxed);
      auto desiredCount = static_cast<size_t>(
          tail - (this->dequeueOptimisticCount.load(std::memory_order_relaxed) - overcommit));
      if (details::circular_less_than<size_t>(0, desiredCount)) {
        desiredCount = desiredCount < max ? desiredCount : max;
        std::atomic_thread_fence(std::memory_order_acquire);

        auto myDequeueCount
            = this->dequeueOptimisticCount.fetch_add(desiredCount, std::memory_order_relaxed);
        assert(overcommit <= myDequeueCount);

        tail = this->tailIndex.load(std::memory_order_acquire);
        auto actualCount = static_cast<size_t>(tail - (myDequeueCount - overcommit));
        if (details::circular_less_than<size_t>(0, actualCount)) {
          actualCount = desiredCount < actualCount ? desiredCount : actualCount;
          if (actualCount < desiredCount) {
            this->dequeueOvercommit.fetch_add(
                desiredCount - actualCount, std::memory_order_release);
          }

          // Get the first index. Note that since there's guaranteed to be at least actualCount
          // elements, this will never exceed tail.
          auto firstIndex = this->headIndex.fetch_add(actualCount, std::memory_order_acq_rel);

          // Determine which block the first element is in
          auto localBlockIndex = blockIndex.load(std::memory_order_acquire);
          auto localBlockIndexHead = localBlockIndex->front.load(std::memory_order_acquire);

          auto headBase = localBlockIndex->entries[localBlockIndexHead].base;
          auto firstBlockBaseIndex = firstIndex & ~static_cast<index_t>(BLOCK_SIZE - 1);
          auto offset = static_cast<size_t>(
              static_cast<typename std::make_signed<index_t>::type>(firstBlockBaseIndex - headBase)
              / BLOCK_SIZE);
          auto indexIndex = (localBlockIndexHead + offset) & (localBlockIndex->size - 1);

          // Iterate the blocks and dequeue
          auto index = firstIndex;
          do {
            auto firstIndexInBlock = index;
            auto endIndex = (index & ~static_cast<index_t>(BLOCK_SIZE - 1))
                            + static_cast<index_t>(BLOCK_SIZE);
            endIndex = details::circular_less_than<index_t>(
                           firstIndex + static_cast<index_t>(actualCount), endIndex)
                           ? firstIndex + static_cast<index_t>(actualCount)
                           : endIndex;
            auto block = localBlockIndex->entries[indexIndex].block;
            if (MOODYCAMEL_NOEXCEPT_ASSIGN(
                    T, T &&, details::deref_noexcept(itemFirst) = std::move((*(*block)[index])))) {
              while (index != endIndex) {
                auto &el = *((*block)[index]);
                *itemFirst++ = std::move(el);
                el.~T();
                ++index;
              }
            } else {
              MOODYCAMEL_TRY {
                while (index != endIndex) {
                  auto &el = *((*block)[index]);
                  *itemFirst = std::move(el);
                  ++itemFirst;
                  el.~T();
                  ++index;
                }
              }
              MOODYCAMEL_CATCH(...) {
                // It's too late to revert the dequeue, but we can make sure that all
                // the dequeued objects are properly destroyed and the block index
                // (and empty count) are properly updated before we propagate the exception
                do {
                  block = localBlockIndex->entries[indexIndex].block;
                  while (index != endIndex) {
                    (*block)[index++]->~T();
                  }
                  block->template set_many_empty<explicit_context>(
                      firstIndexInBlock, static_cast<size_t>(endIndex - firstIndexInBlock));
                  indexIndex = (indexIndex + 1) & (localBlockIndex->size - 1);

                  firstIndexInBlock = index;
                  endIndex = (index & ~static_cast<index_t>(BLOCK_SIZE - 1))
                             + static_cast<index_t>(BLOCK_SIZE);
                  endIndex = details::circular_less_than<index_t>(
                                 firstIndex + static_cast<index_t>(actualCount), endIndex)
                                 ? firstIndex + static_cast<index_t>(actualCount)
                                 : endIndex;
                } while (index != firstIndex + actualCount);

                MOODYCAMEL_RETHROW;
              }
            }
            block->template set_many_empty<explicit_context>(
                firstIndexInBlock, static_cast<size_t>(endIndex - firstIndexInBlock));
            indexIndex = (indexIndex + 1) & (localBlockIndex->size - 1);
          } while (index != firstIndex + actualCount);

          return actualCount;
        } else {
          // Wasn't anything to dequeue after all; make the effective dequeue count eventually
          // consistent
          this->dequeueOvercommit.fetch_add(desiredCount, std::memory_order_release);
        }
      }

      return 0;
    }

   private:
    struct BlockIndexEntry {
      index_t base;
      Block *block;
    };

    struct BlockIndexHeader {
      size_t size;
      std::atomic<size_t> front;  // Current slot (not next, like pr_blockIndexFront)
      BlockIndexEntry *entries;
      void *prev;
    };

    bool new_block_index(size_t numberOfFilledSlotsToExpose) {
      auto prevBlockSizeMask = pr_blockIndexSize - 1;

      // Create the new block
      pr_blockIndexSize <<= 1;
      auto newRawPtr = static_cast<char *>(
          (Traits::malloc)(sizeof(BlockIndexHeader) + std::alignment_of<BlockIndexEntry>::value - 1
                           + sizeof(BlockIndexEntry) * pr_blockIndexSize));
      if (newRawPtr == nullptr) {
        pr_blockIndexSize >>= 1;  // Reset to allow graceful retry
        return false;
      }

      auto newBlockIndexEntries = reinterpret_cast<BlockIndexEntry *>(
          details::align_for<BlockIndexEntry>(newRawPtr + sizeof(BlockIndexHeader)));

      // Copy in all the old indices, if any
      size_t j = 0;
      if (pr_blockIndexSlotsUsed != 0) {
        auto i = (pr_blockIndexFront - pr_blockIndexSlotsUsed) & prevBlockSizeMask;
        do {
          newBlockIndexEntries[j++] = pr_blockIndexEntries[i];
          i = (i + 1) & prevBlockSizeMask;
        } while (i != pr_blockIndexFront);
      }

      // Update everything
      auto header = new (newRawPtr) BlockIndexHeader;
      header->size = pr_blockIndexSize;
      header->front.store(numberOfFilledSlotsToExpose - 1, std::memory_order_relaxed);
      header->entries = newBlockIndexEntries;
      header->prev
          = pr_blockIndexRaw;  // we link the new block to the old one so we can free it later

      pr_blockIndexFront = j;
      pr_blockIndexEntries = newBlockIndexEntries;
      pr_blockIndexRaw = newRawPtr;
      blockIndex.store(header, std::memory_order_release);

      return true;
    }

   private:
    std::atomic<BlockIndexHeader *> blockIndex;

    // To be used by producer only -- consumer must use the ones in referenced by blockIndex
    size_t pr_blockIndexSlotsUsed;
    size_t pr_blockIndexSize;
    size_t pr_blockIndexFront;  // Next slot (not current)
    BlockIndexEntry *pr_blockIndexEntries;
    void *pr_blockIndexRaw;

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
   public:
    ExplicitProducer *nextExplicitProducer;

   private:
  #endif

  #if MCDBGQ_TRACKMEM
    friend struct MemStats;
  #endif
  };

  //////////////////////////////////
  // Implicit queue
  //////////////////////////////////

  struct ImplicitProducer : public ProducerBase {
    ImplicitProducer(ConcurrentQueue *parent)
        : ProducerBase(parent, false),
          nextBlockIndexCapacity(IMPLICIT_INITIAL_INDEX_SIZE),
          blockIndex(nullptr) {
      new_block_index();
    }

    ~ImplicitProducer() {
      // Note that since we're in the destructor we can assume that all enqueue/dequeue operations
      // completed already; this means that all undequeued elements are placed contiguously across
      // contiguous blocks, and that only the first and last remaining blocks can be only partially
      // empty (all other remaining blocks must be completely full).

  #ifdef MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
      // Unregister ourselves for thread termination notification
      if (!this->inactive.load(std::memory_order_relaxed)) {
        details::ThreadExitNotifier::unsubscribe(&threadExitListener);
      }
  #endif

      // Destroy all remaining elements!
      auto tail = this->tailIndex.load(std::memory_order_relaxed);
      auto index = this->headIndex.load(std::memory_order_relaxed);
      Block *block = nullptr;
      assert(index == tail || details::circular_less_than(index, tail));
      bool forceFreeLastBlock
          = index != tail;  // If we enter the loop, then the last (tail) block will not be freed
      while (index != tail) {
        if ((index & static_cast<index_t>(BLOCK_SIZE - 1)) == 0 || block == nullptr) {
          if (block != nullptr) {
            // Free the old block
            this->parent->add_block_to_free_list(block);
          }

          block = get_block_index_entry_for_index(index)->value.load(std::memory_order_relaxed);
        }

        ((*block)[index])->~T();
        ++index;
      }
      // Even if the queue is empty, there's still one block that's not on the free list
      // (unless the head index reached the end of it, in which case the tail will be poised
      // to create a new block).
      if (this->tailBlock != nullptr
          && (forceFreeLastBlock || (tail & static_cast<index_t>(BLOCK_SIZE - 1)) != 0)) {
        this->parent->add_block_to_free_list(this->tailBlock);
      }

      // Destroy block index
      auto localBlockIndex = blockIndex.load(std::memory_order_relaxed);
      if (localBlockIndex != nullptr) {
        for (size_t i = 0; i != localBlockIndex->capacity; ++i) {
          localBlockIndex->index[i]->~BlockIndexEntry();
        }
        do {
          auto prev = localBlockIndex->prev;
          localBlockIndex->~BlockIndexHeader();
          (Traits::free)(localBlockIndex);
          localBlockIndex = prev;
        } while (localBlockIndex != nullptr);
      }
    }

    template <AllocationMode allocMode, typename U>
    inline bool enqueue(U &&element) {
      index_t currentTailIndex = this->tailIndex.load(std::memory_order_relaxed);
      index_t newTailIndex = 1 + currentTailIndex;
      if ((currentTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) == 0) {
        // We reached the end of a block, start a new one
        auto head = this->headIndex.load(std::memory_order_relaxed);
        assert(!details::circular_less_than<index_t>(currentTailIndex, head));
        if (!details::circular_less_than<index_t>(head, currentTailIndex + BLOCK_SIZE)
            || (MAX_SUBQUEUE_SIZE != details::const_numeric_max<size_t>::value
                && (MAX_SUBQUEUE_SIZE == 0
                    || MAX_SUBQUEUE_SIZE - BLOCK_SIZE < currentTailIndex - head))) {
          return false;
        }
  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODBLOCKINDEX
        debug::DebugLock lock(mutex);
  #endif
        // Find out where we'll be inserting this block in the block index
        BlockIndexEntry *idxEntry;
        if (!insert_block_index_entry<allocMode>(idxEntry, currentTailIndex)) {
          return false;
        }

        // Get ahold of a new block
        auto newBlock = this->parent->ConcurrentQueue::template requisition_block<allocMode>();
        if (newBlock == nullptr) {
          rewind_block_index_tail();
          idxEntry->value.store(nullptr, std::memory_order_relaxed);
          return false;
        }
  #if MCDBGQ_TRACKMEM
        newBlock->owner = this;
  #endif
        newBlock->template reset_empty<implicit_context>();

        if (!MOODYCAMEL_NOEXCEPT_CTOR(T, U, new (nullptr) T(std::forward<U>(element)))) {
          // May throw, try to insert now before we publish the fact that we have this new block
          MOODYCAMEL_TRY {
            new ((*newBlock)[currentTailIndex]) T(std::forward<U>(element));
          }
          MOODYCAMEL_CATCH(...) {
            rewind_block_index_tail();
            idxEntry->value.store(nullptr, std::memory_order_relaxed);
            this->parent->add_block_to_free_list(newBlock);
            MOODYCAMEL_RETHROW;
          }
        }

        // Insert the new block into the index
        idxEntry->value.store(newBlock, std::memory_order_relaxed);

        this->tailBlock = newBlock;

        if (!MOODYCAMEL_NOEXCEPT_CTOR(T, U, new (nullptr) T(std::forward<U>(element)))) {
          this->tailIndex.store(newTailIndex, std::memory_order_release);
          return true;
        }
      }

      // Enqueue
      new ((*this->tailBlock)[currentTailIndex]) T(std::forward<U>(element));

      this->tailIndex.store(newTailIndex, std::memory_order_release);
      return true;
    }

    template <typename U>
    bool dequeue(U &element) {
      // See ExplicitProducer::dequeue for rationale and explanation
      index_t tail = this->tailIndex.load(std::memory_order_relaxed);
      index_t overcommit = this->dequeueOvercommit.load(std::memory_order_relaxed);
      if (details::circular_less_than<index_t>(
              this->dequeueOptimisticCount.load(std::memory_order_relaxed) - overcommit, tail)) {
        std::atomic_thread_fence(std::memory_order_acquire);

        index_t myDequeueCount
            = this->dequeueOptimisticCount.fetch_add(1, std::memory_order_relaxed);
        assert(overcommit <= myDequeueCount);
        tail = this->tailIndex.load(std::memory_order_acquire);
        if (details::likely(
                details::circular_less_than<index_t>(myDequeueCount - overcommit, tail))) {
          index_t index = this->headIndex.fetch_add(1, std::memory_order_acq_rel);

          // Determine which block the element is in
          auto entry = get_block_index_entry_for_index(index);

          // Dequeue
          auto block = entry->value.load(std::memory_order_relaxed);
          auto &el = *((*block)[index]);

          if (!MOODYCAMEL_NOEXCEPT_ASSIGN(T, T &&, element = std::move(el))) {
  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODBLOCKINDEX
            // Note: Acquiring the mutex with every dequeue instead of only when a block
            // is released is very sub-optimal, but it is, after all, purely debug code.
            debug::DebugLock lock(producer->mutex);
  #endif
            struct Guard {
              Block *block;
              index_t index;
              BlockIndexEntry *entry;
              ConcurrentQueue *parent;

              ~Guard() {
                (*block)[index]->~T();
                if (block->template set_empty<implicit_context>(index)) {
                  entry->value.store(nullptr, std::memory_order_relaxed);
                  parent->add_block_to_free_list(block);
                }
              }
            } guard = {block, index, entry, this->parent};

            element = std::move(el);
          } else {
            element = std::move(el);
            el.~T();

            if (block->template set_empty<implicit_context>(index)) {
              {
  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODBLOCKINDEX
                debug::DebugLock lock(mutex);
  #endif
                // Add the block back into the global free pool (and remove from block index)
                entry->value.store(nullptr, std::memory_order_relaxed);
              }
              this->parent->add_block_to_free_list(block);  // releases the above store
            }
          }

          return true;
        } else {
          this->dequeueOvercommit.fetch_add(1, std::memory_order_release);
        }
      }

      return false;
    }

    template <AllocationMode allocMode, typename It>
    bool enqueue_bulk(It itemFirst, size_t count) {
      // First, we need to make sure we have enough room to enqueue all of the elements;
      // this means pre-allocating blocks and putting them in the block index (but only if
      // all the allocations succeeded).

      // Note that the tailBlock we start off with may not be owned by us any more;
      // this happens if it was filled up exactly to the top (setting tailIndex to
      // the first index of the next block which is not yet allocated), then dequeued
      // completely (putting it on the free list) before we enqueue again.

      index_t startTailIndex = this->tailIndex.load(std::memory_order_relaxed);
      auto startBlock = this->tailBlock;
      Block *firstAllocatedBlock = nullptr;
      auto endBlock = this->tailBlock;

      // Figure out how many blocks we'll need to allocate, and do so
      size_t blockBaseDiff = ((startTailIndex + count - 1) & ~static_cast<index_t>(BLOCK_SIZE - 1))
                             - ((startTailIndex - 1) & ~static_cast<index_t>(BLOCK_SIZE - 1));
      index_t currentTailIndex = (startTailIndex - 1) & ~static_cast<index_t>(BLOCK_SIZE - 1);
      if (blockBaseDiff > 0) {
  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODBLOCKINDEX
        debug::DebugLock lock(mutex);
  #endif
        do {
          blockBaseDiff -= static_cast<index_t>(BLOCK_SIZE);
          currentTailIndex += static_cast<index_t>(BLOCK_SIZE);

          // Find out where we'll be inserting this block in the block index
          BlockIndexEntry *idxEntry
              = nullptr;  // initialization here unnecessary but compiler can't always tell
          Block *newBlock;
          bool indexInserted = false;
          auto head = this->headIndex.load(std::memory_order_relaxed);
          assert(!details::circular_less_than<index_t>(currentTailIndex, head));
          bool full = !details::circular_less_than<index_t>(head, currentTailIndex + BLOCK_SIZE)
                      || (MAX_SUBQUEUE_SIZE != details::const_numeric_max<size_t>::value
                          && (MAX_SUBQUEUE_SIZE == 0
                              || MAX_SUBQUEUE_SIZE - BLOCK_SIZE < currentTailIndex - head));
          if (full
              || !(indexInserted = insert_block_index_entry<allocMode>(idxEntry, currentTailIndex))
              || (newBlock = this->parent->ConcurrentQueue::template requisition_block<allocMode>())
                     == nullptr) {
            // Index allocation or block allocation failed; revert any other allocations
            // and index insertions done so far for this operation
            if (indexInserted) {
              rewind_block_index_tail();
              idxEntry->value.store(nullptr, std::memory_order_relaxed);
            }
            currentTailIndex = (startTailIndex - 1) & ~static_cast<index_t>(BLOCK_SIZE - 1);
            for (auto block = firstAllocatedBlock; block != nullptr; block = block->next) {
              currentTailIndex += static_cast<index_t>(BLOCK_SIZE);
              idxEntry = get_block_index_entry_for_index(currentTailIndex);
              idxEntry->value.store(nullptr, std::memory_order_relaxed);
              rewind_block_index_tail();
            }
            this->parent->add_blocks_to_free_list(firstAllocatedBlock);
            this->tailBlock = startBlock;

            return false;
          }

  #if MCDBGQ_TRACKMEM
          newBlock->owner = this;
  #endif
          newBlock->template reset_empty<implicit_context>();
          newBlock->next = nullptr;

          // Insert the new block into the index
          idxEntry->value.store(newBlock, std::memory_order_relaxed);

          // Store the chain of blocks so that we can undo if later allocations fail,
          // and so that we can find the blocks when we do the actual enqueueing
          if ((startTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) != 0
              || firstAllocatedBlock != nullptr) {
            assert(this->tailBlock != nullptr);
            this->tailBlock->next = newBlock;
          }
          this->tailBlock = newBlock;
          endBlock = newBlock;
          firstAllocatedBlock = firstAllocatedBlock == nullptr ? newBlock : firstAllocatedBlock;
        } while (blockBaseDiff > 0);
      }

      // Enqueue, one block at a time
      index_t newTailIndex = startTailIndex + static_cast<index_t>(count);
      currentTailIndex = startTailIndex;
      this->tailBlock = startBlock;
      assert((startTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) != 0
             || firstAllocatedBlock != nullptr || count == 0);
      if ((startTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) == 0
          && firstAllocatedBlock != nullptr) {
        this->tailBlock = firstAllocatedBlock;
      }
      while (true) {
        auto stopIndex = (currentTailIndex & ~static_cast<index_t>(BLOCK_SIZE - 1))
                         + static_cast<index_t>(BLOCK_SIZE);
        if (details::circular_less_than<index_t>(newTailIndex, stopIndex)) {
          stopIndex = newTailIndex;
        }
        if (MOODYCAMEL_NOEXCEPT_CTOR(
                T, decltype(*itemFirst), new (nullptr) T(details::deref_noexcept(itemFirst)))) {
          while (currentTailIndex != stopIndex) {
            new ((*this->tailBlock)[currentTailIndex++]) T(*itemFirst++);
          }
        } else {
          MOODYCAMEL_TRY {
            while (currentTailIndex != stopIndex) {
              new ((*this->tailBlock)[currentTailIndex])
                  T(details::nomove_if<(bool)!MOODYCAMEL_NOEXCEPT_CTOR(T, decltype(*itemFirst),
                          new (nullptr) T(details::deref_noexcept(itemFirst)))>::eval(*itemFirst));
              ++currentTailIndex;
              ++itemFirst;
            }
          }
          MOODYCAMEL_CATCH(...) {
            auto constructedStopIndex = currentTailIndex;
            auto lastBlockEnqueued = this->tailBlock;

            if (!details::is_trivially_destructible<T>::value) {
              auto block = startBlock;
              if ((startTailIndex & static_cast<index_t>(BLOCK_SIZE - 1)) == 0) {
                block = firstAllocatedBlock;
              }
              currentTailIndex = startTailIndex;
              while (true) {
                stopIndex = (currentTailIndex & ~static_cast<index_t>(BLOCK_SIZE - 1))
                            + static_cast<index_t>(BLOCK_SIZE);
                if (details::circular_less_than<index_t>(constructedStopIndex, stopIndex)) {
                  stopIndex = constructedStopIndex;
                }
                while (currentTailIndex != stopIndex) {
                  (*block)[currentTailIndex++]->~T();
                }
                if (block == lastBlockEnqueued) {
                  break;
                }
                block = block->next;
              }
            }

            currentTailIndex = (startTailIndex - 1) & ~static_cast<index_t>(BLOCK_SIZE - 1);
            for (auto block = firstAllocatedBlock; block != nullptr; block = block->next) {
              currentTailIndex += static_cast<index_t>(BLOCK_SIZE);
              auto idxEntry = get_block_index_entry_for_index(currentTailIndex);
              idxEntry->value.store(nullptr, std::memory_order_relaxed);
              rewind_block_index_tail();
            }
            this->parent->add_blocks_to_free_list(firstAllocatedBlock);
            this->tailBlock = startBlock;
            MOODYCAMEL_RETHROW;
          }
        }

        if (this->tailBlock == endBlock) {
          assert(currentTailIndex == newTailIndex);
          break;
        }
        this->tailBlock = this->tailBlock->next;
      }
      this->tailIndex.store(newTailIndex, std::memory_order_release);
      return true;
    }

    template <typename It>
    size_t dequeue_bulk(It &itemFirst, size_t max) {
      auto tail = this->tailIndex.load(std::memory_order_relaxed);
      auto overcommit = this->dequeueOvercommit.load(std::memory_order_relaxed);
      auto desiredCount = static_cast<size_t>(
          tail - (this->dequeueOptimisticCount.load(std::memory_order_relaxed) - overcommit));
      if (details::circular_less_than<size_t>(0, desiredCount)) {
        desiredCount = desiredCount < max ? desiredCount : max;
        std::atomic_thread_fence(std::memory_order_acquire);

        auto myDequeueCount
            = this->dequeueOptimisticCount.fetch_add(desiredCount, std::memory_order_relaxed);
        assert(overcommit <= myDequeueCount);

        tail = this->tailIndex.load(std::memory_order_acquire);
        auto actualCount = static_cast<size_t>(tail - (myDequeueCount - overcommit));
        if (details::circular_less_than<size_t>(0, actualCount)) {
          actualCount = desiredCount < actualCount ? desiredCount : actualCount;
          if (actualCount < desiredCount) {
            this->dequeueOvercommit.fetch_add(
                desiredCount - actualCount, std::memory_order_release);
          }

          // Get the first index. Note that since there's guaranteed to be at least actualCount
          // elements, this will never exceed tail.
          auto firstIndex = this->headIndex.fetch_add(actualCount, std::memory_order_acq_rel);

          // Iterate the blocks and dequeue
          auto index = firstIndex;
          BlockIndexHeader *localBlockIndex;
          auto indexIndex = get_block_index_index_for_index(index, localBlockIndex);
          do {
            auto blockStartIndex = index;
            auto endIndex = (index & ~static_cast<index_t>(BLOCK_SIZE - 1))
                            + static_cast<index_t>(BLOCK_SIZE);
            endIndex = details::circular_less_than<index_t>(
                           firstIndex + static_cast<index_t>(actualCount), endIndex)
                           ? firstIndex + static_cast<index_t>(actualCount)
                           : endIndex;

            auto entry = localBlockIndex->index[indexIndex];
            auto block = entry->value.load(std::memory_order_relaxed);
            if (MOODYCAMEL_NOEXCEPT_ASSIGN(
                    T, T &&, details::deref_noexcept(itemFirst) = std::move((*(*block)[index])))) {
              while (index != endIndex) {
                auto &el = *((*block)[index]);
                *itemFirst++ = std::move(el);
                el.~T();
                ++index;
              }
            } else {
              MOODYCAMEL_TRY {
                while (index != endIndex) {
                  auto &el = *((*block)[index]);
                  *itemFirst = std::move(el);
                  ++itemFirst;
                  el.~T();
                  ++index;
                }
              }
              MOODYCAMEL_CATCH(...) {
                do {
                  entry = localBlockIndex->index[indexIndex];
                  block = entry->value.load(std::memory_order_relaxed);
                  while (index != endIndex) {
                    (*block)[index++]->~T();
                  }

                  if (block->template set_many_empty<implicit_context>(
                          blockStartIndex, static_cast<size_t>(endIndex - blockStartIndex))) {
  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODBLOCKINDEX
                    debug::DebugLock lock(mutex);
  #endif
                    entry->value.store(nullptr, std::memory_order_relaxed);
                    this->parent->add_block_to_free_list(block);
                  }
                  indexIndex = (indexIndex + 1) & (localBlockIndex->capacity - 1);

                  blockStartIndex = index;
                  endIndex = (index & ~static_cast<index_t>(BLOCK_SIZE - 1))
                             + static_cast<index_t>(BLOCK_SIZE);
                  endIndex = details::circular_less_than<index_t>(
                                 firstIndex + static_cast<index_t>(actualCount), endIndex)
                                 ? firstIndex + static_cast<index_t>(actualCount)
                                 : endIndex;
                } while (index != firstIndex + actualCount);

                MOODYCAMEL_RETHROW;
              }
            }
            if (block->template set_many_empty<implicit_context>(
                    blockStartIndex, static_cast<size_t>(endIndex - blockStartIndex))) {
              {
  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODBLOCKINDEX
                debug::DebugLock lock(mutex);
  #endif
                // Note that the set_many_empty above did a release, meaning that anybody who
                // acquires the block we're about to free can use it safely since our writes (and
                // reads!) will have happened-before then.
                entry->value.store(nullptr, std::memory_order_relaxed);
              }
              this->parent->add_block_to_free_list(block);  // releases the above store
            }
            indexIndex = (indexIndex + 1) & (localBlockIndex->capacity - 1);
          } while (index != firstIndex + actualCount);

          return actualCount;
        } else {
          this->dequeueOvercommit.fetch_add(desiredCount, std::memory_order_release);
        }
      }

      return 0;
    }

   private:
    // The block size must be > 1, so any number with the low bit set is an invalid block base index
    static const index_t INVALID_BLOCK_BASE = 1;

    struct BlockIndexEntry {
      std::atomic<index_t> key;
      std::atomic<Block *> value;
    };

    struct BlockIndexHeader {
      size_t capacity;
      std::atomic<size_t> tail;
      BlockIndexEntry *entries;
      BlockIndexEntry **index;
      BlockIndexHeader *prev;
    };

    template <AllocationMode allocMode>
    inline bool insert_block_index_entry(BlockIndexEntry *&idxEntry, index_t blockStartIndex) {
      auto localBlockIndex = blockIndex.load(
          std::memory_order_relaxed);  // We're the only writer thread, relaxed is OK
      if (localBlockIndex == nullptr) {
        return false;  // this can happen if new_block_index failed in the constructor
      }
      auto newTail = (localBlockIndex->tail.load(std::memory_order_relaxed) + 1)
                     & (localBlockIndex->capacity - 1);
      idxEntry = localBlockIndex->index[newTail];
      if (idxEntry->key.load(std::memory_order_relaxed) == INVALID_BLOCK_BASE
          || idxEntry->value.load(std::memory_order_relaxed) == nullptr) {
        idxEntry->key.store(blockStartIndex, std::memory_order_relaxed);
        localBlockIndex->tail.store(newTail, std::memory_order_release);
        return true;
      }

      // No room in the old block index, try to allocate another one!
      if (allocMode == CannotAlloc || !new_block_index()) {
        return false;
      }
      localBlockIndex = blockIndex.load(std::memory_order_relaxed);
      newTail = (localBlockIndex->tail.load(std::memory_order_relaxed) + 1)
                & (localBlockIndex->capacity - 1);
      idxEntry = localBlockIndex->index[newTail];
      assert(idxEntry->key.load(std::memory_order_relaxed) == INVALID_BLOCK_BASE);
      idxEntry->key.store(blockStartIndex, std::memory_order_relaxed);
      localBlockIndex->tail.store(newTail, std::memory_order_release);
      return true;
    }

    inline void rewind_block_index_tail() {
      auto localBlockIndex = blockIndex.load(std::memory_order_relaxed);
      localBlockIndex->tail.store((localBlockIndex->tail.load(std::memory_order_relaxed) - 1)
                                      & (localBlockIndex->capacity - 1),
          std::memory_order_relaxed);
    }

    inline BlockIndexEntry *get_block_index_entry_for_index(index_t index) const {
      BlockIndexHeader *localBlockIndex;
      auto idx = get_block_index_index_for_index(index, localBlockIndex);
      return localBlockIndex->index[idx];
    }

    inline size_t get_block_index_index_for_index(
        index_t index, BlockIndexHeader *&localBlockIndex) const {
  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODBLOCKINDEX
      debug::DebugLock lock(mutex);
  #endif
      index &= ~static_cast<index_t>(BLOCK_SIZE - 1);
      localBlockIndex = blockIndex.load(std::memory_order_acquire);
      auto tail = localBlockIndex->tail.load(std::memory_order_acquire);
      auto tailBase = localBlockIndex->index[tail]->key.load(std::memory_order_relaxed);
      assert(tailBase != INVALID_BLOCK_BASE);
      // Note: Must use division instead of shift because the index may wrap around, causing a
      // negative offset, whose negativity we want to preserve
      auto offset = static_cast<size_t>(
          static_cast<typename std::make_signed<index_t>::type>(index - tailBase) / BLOCK_SIZE);
      size_t idx = (tail + offset) & (localBlockIndex->capacity - 1);
      assert(localBlockIndex->index[idx]->key.load(std::memory_order_relaxed) == index
             && localBlockIndex->index[idx]->value.load(std::memory_order_relaxed) != nullptr);
      return idx;
    }

    bool new_block_index() {
      auto prev = blockIndex.load(std::memory_order_relaxed);
      size_t prevCapacity = prev == nullptr ? 0 : prev->capacity;
      auto entryCount = prev == nullptr ? nextBlockIndexCapacity : prevCapacity;
      auto raw = static_cast<char *>(
          (Traits::malloc)(sizeof(BlockIndexHeader) + std::alignment_of<BlockIndexEntry>::value - 1
                           + sizeof(BlockIndexEntry) * entryCount
                           + std::alignment_of<BlockIndexEntry *>::value - 1
                           + sizeof(BlockIndexEntry *) * nextBlockIndexCapacity));
      if (raw == nullptr) {
        return false;
      }

      auto header = new (raw) BlockIndexHeader;
      auto entries = reinterpret_cast<BlockIndexEntry *>(
          details::align_for<BlockIndexEntry>(raw + sizeof(BlockIndexHeader)));
      auto index = reinterpret_cast<BlockIndexEntry **>(details::align_for<BlockIndexEntry *>(
          reinterpret_cast<char *>(entries) + sizeof(BlockIndexEntry) * entryCount));
      if (prev != nullptr) {
        auto prevTail = prev->tail.load(std::memory_order_relaxed);
        auto prevPos = prevTail;
        size_t i = 0;
        do {
          prevPos = (prevPos + 1) & (prev->capacity - 1);
          index[i++] = prev->index[prevPos];
        } while (prevPos != prevTail);
        assert(i == prevCapacity);
      }
      for (size_t i = 0; i != entryCount; ++i) {
        new (entries + i) BlockIndexEntry;
        entries[i].key.store(INVALID_BLOCK_BASE, std::memory_order_relaxed);
        index[prevCapacity + i] = entries + i;
      }
      header->prev = prev;
      header->entries = entries;
      header->index = index;
      header->capacity = nextBlockIndexCapacity;
      header->tail.store(
          (prevCapacity - 1) & (nextBlockIndexCapacity - 1), std::memory_order_relaxed);

      blockIndex.store(header, std::memory_order_release);

      nextBlockIndexCapacity <<= 1;

      return true;
    }

   private:
    size_t nextBlockIndexCapacity;
    std::atomic<BlockIndexHeader *> blockIndex;

  #ifdef MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
   public:
    details::ThreadExitListener threadExitListener;

   private:
  #endif

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
   public:
    ImplicitProducer *nextImplicitProducer;

   private:
  #endif

  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODBLOCKINDEX
    mutable debug::DebugMutex mutex;
  #endif
  #if MCDBGQ_TRACKMEM
    friend struct MemStats;
  #endif
  };

  //////////////////////////////////
  // Block pool manipulation
  //////////////////////////////////

  void populate_initial_block_list(size_t blockCount) {
    initialBlockPoolSize = blockCount;
    if (initialBlockPoolSize == 0) {
      initialBlockPool = nullptr;
      return;
    }

    initialBlockPool = create_array<Block>(blockCount);
    if (initialBlockPool == nullptr) {
      initialBlockPoolSize = 0;
    }
    for (size_t i = 0; i < initialBlockPoolSize; ++i) {
      initialBlockPool[i].dynamicallyAllocated = false;
    }
  }

  inline Block *try_get_block_from_initial_pool() {
    if (initialBlockPoolIndex.load(std::memory_order_relaxed) >= initialBlockPoolSize) {
      return nullptr;
    }

    auto index = initialBlockPoolIndex.fetch_add(1, std::memory_order_relaxed);

    return index < initialBlockPoolSize ? (initialBlockPool + index) : nullptr;
  }

  inline void add_block_to_free_list(Block *block) {
  #if MCDBGQ_TRACKMEM
    block->owner = nullptr;
  #endif
    freeList.add(block);
  }

  inline void add_blocks_to_free_list(Block *block) {
    while (block != nullptr) {
      auto next = block->next;
      add_block_to_free_list(block);
      block = next;
    }
  }

  inline Block *try_get_block_from_free_list() {
    return freeList.try_get();
  }

  // Gets a free block from one of the memory pools, or allocates a new one (if applicable)
  template <AllocationMode canAlloc>
  Block *requisition_block() {
    auto block = try_get_block_from_initial_pool();
    if (block != nullptr) {
      return block;
    }

    block = try_get_block_from_free_list();
    if (block != nullptr) {
      return block;
    }

    if (canAlloc == CanAlloc) {
      return create<Block>();
    }

    return nullptr;
  }

  #if MCDBGQ_TRACKMEM
 public:
  struct MemStats {
    size_t allocatedBlocks;
    size_t usedBlocks;
    size_t freeBlocks;
    size_t ownedBlocksExplicit;
    size_t ownedBlocksImplicit;
    size_t implicitProducers;
    size_t explicitProducers;
    size_t elementsEnqueued;
    size_t blockClassBytes;
    size_t queueClassBytes;
    size_t implicitBlockIndexBytes;
    size_t explicitBlockIndexBytes;

    friend class ConcurrentQueue;

   private:
    static MemStats getFor(ConcurrentQueue *q) {
      MemStats stats = {0};

      stats.elementsEnqueued = q->size_approx();

      auto block = q->freeList.head_unsafe();
      while (block != nullptr) {
        ++stats.allocatedBlocks;
        ++stats.freeBlocks;
        block = block->freeListNext.load(std::memory_order_relaxed);
      }

      for (auto ptr = q->producerListTail.load(std::memory_order_acquire); ptr != nullptr;
          ptr = ptr->next_prod()) {
        bool implicit = dynamic_cast<ImplicitProducer *>(ptr) != nullptr;
        stats.implicitProducers += implicit ? 1 : 0;
        stats.explicitProducers += implicit ? 0 : 1;

        if (implicit) {
          auto prod = static_cast<ImplicitProducer *>(ptr);
          stats.queueClassBytes += sizeof(ImplicitProducer);
          auto head = prod->headIndex.load(std::memory_order_relaxed);
          auto tail = prod->tailIndex.load(std::memory_order_relaxed);
          auto hash = prod->blockIndex.load(std::memory_order_relaxed);
          if (hash != nullptr) {
            for (size_t i = 0; i != hash->capacity; ++i) {
              if (hash->index[i]->key.load(std::memory_order_relaxed)
                      != ImplicitProducer::INVALID_BLOCK_BASE
                  && hash->index[i]->value.load(std::memory_order_relaxed) != nullptr) {
                ++stats.allocatedBlocks;
                ++stats.ownedBlocksImplicit;
              }
            }
            stats.implicitBlockIndexBytes
                += hash->capacity * sizeof(typename ImplicitProducer::BlockIndexEntry);
            for (; hash != nullptr; hash = hash->prev) {
              stats.implicitBlockIndexBytes
                  += sizeof(typename ImplicitProducer::BlockIndexHeader)
                     + hash->capacity * sizeof(typename ImplicitProducer::BlockIndexEntry *);
            }
          }
          for (; details::circular_less_than<index_t>(head, tail); head += BLOCK_SIZE) {
            // auto block = prod->get_block_index_entry_for_index(head);
            ++stats.usedBlocks;
          }
        } else {
          auto prod = static_cast<ExplicitProducer *>(ptr);
          stats.queueClassBytes += sizeof(ExplicitProducer);
          auto tailBlock = prod->tailBlock;
          bool wasNonEmpty = false;
          if (tailBlock != nullptr) {
            auto block = tailBlock;
            do {
              ++stats.allocatedBlocks;
              if (!block->template is_empty<explicit_context>() || wasNonEmpty) {
                ++stats.usedBlocks;
                wasNonEmpty = wasNonEmpty || block != tailBlock;
              }
              ++stats.ownedBlocksExplicit;
              block = block->next;
            } while (block != tailBlock);
          }
          auto index = prod->blockIndex.load(std::memory_order_relaxed);
          while (index != nullptr) {
            stats.explicitBlockIndexBytes
                += sizeof(typename ExplicitProducer::BlockIndexHeader)
                   + index->size * sizeof(typename ExplicitProducer::BlockIndexEntry);
            index = static_cast<typename ExplicitProducer::BlockIndexHeader *>(index->prev);
          }
        }
      }

      auto freeOnInitialPool
          = q->initialBlockPoolIndex.load(std::memory_order_relaxed) >= q->initialBlockPoolSize
                ? 0
                : q->initialBlockPoolSize
                      - q->initialBlockPoolIndex.load(std::memory_order_relaxed);
      stats.allocatedBlocks += freeOnInitialPool;
      stats.freeBlocks += freeOnInitialPool;

      stats.blockClassBytes = sizeof(Block) * stats.allocatedBlocks;
      stats.queueClassBytes += sizeof(ConcurrentQueue);

      return stats;
    }
  };

  // For debugging only. Not thread-safe.
  MemStats getMemStats() {
    return MemStats::getFor(this);
  }

 private:
  friend struct MemStats;
  #endif

  //////////////////////////////////
  // Producer list manipulation
  //////////////////////////////////

  ProducerBase *recycle_or_create_producer(bool isExplicit) {
    bool recycled;
    return recycle_or_create_producer(isExplicit, recycled);
  }

  ProducerBase *recycle_or_create_producer(bool isExplicit, bool &recycled) {
  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODHASH
    debug::DebugLock lock(implicitProdMutex);
  #endif
    // Try to re-use one first
    for (auto ptr = producerListTail.load(std::memory_order_acquire); ptr != nullptr;
        ptr = ptr->next_prod()) {
      if (ptr->inactive.load(std::memory_order_relaxed) && ptr->isExplicit == isExplicit) {
        bool expected = true;
        if (ptr->inactive.compare_exchange_strong(expected, /* desired */ false,
                std::memory_order_acquire, std::memory_order_relaxed)) {
          // We caught one! It's been marked as activated, the caller can have it
          recycled = true;
          return ptr;
        }
      }
    }

    recycled = false;
    return add_producer(isExplicit ? static_cast<ProducerBase *>(create<ExplicitProducer>(this))
                                   : create<ImplicitProducer>(this));
  }

  ProducerBase *add_producer(ProducerBase *producer) {
    // Handle failed memory allocation
    if (producer == nullptr) {
      return nullptr;
    }

    producerCount.fetch_add(1, std::memory_order_relaxed);

    // Add it to the lock-free list
    auto prevTail = producerListTail.load(std::memory_order_relaxed);
    do {
      producer->next = prevTail;
    } while (!producerListTail.compare_exchange_weak(
        prevTail, producer, std::memory_order_release, std::memory_order_relaxed));

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
    if (producer->isExplicit) {
      auto prevTailExplicit = explicitProducers.load(std::memory_order_relaxed);
      do {
        static_cast<ExplicitProducer *>(producer)->nextExplicitProducer = prevTailExplicit;
      } while (!explicitProducers.compare_exchange_weak(prevTailExplicit,
          static_cast<ExplicitProducer *>(producer), std::memory_order_release,
          std::memory_order_relaxed));
    } else {
      auto prevTailImplicit = implicitProducers.load(std::memory_order_relaxed);
      do {
        static_cast<ImplicitProducer *>(producer)->nextImplicitProducer = prevTailImplicit;
      } while (!implicitProducers.compare_exchange_weak(prevTailImplicit,
          static_cast<ImplicitProducer *>(producer), std::memory_order_release,
          std::memory_order_relaxed));
    }
  #endif

    return producer;
  }

  void reown_producers() {
    // After another instance is moved-into/swapped-with this one, all the
    // producers we stole still think their parents are the other queue.
    // So fix them up!
    for (auto ptr = producerListTail.load(std::memory_order_relaxed); ptr != nullptr;
        ptr = ptr->next_prod()) {
      ptr->parent = this;
    }
  }

  //////////////////////////////////
  // Implicit producer hash
  //////////////////////////////////

  struct ImplicitProducerKVP {
    std::atomic<details::thread_id_t> key;
    ImplicitProducer *value;  // No need for atomicity since it's only read by the thread that sets
                              // it in the first place

    ImplicitProducerKVP() : value(nullptr) {}

    ImplicitProducerKVP(ImplicitProducerKVP &&other) MOODYCAMEL_NOEXCEPT {
      key.store(other.key.load(std::memory_order_relaxed), std::memory_order_relaxed);
      value = other.value;
    }

    inline ImplicitProducerKVP &operator=(ImplicitProducerKVP &&other) MOODYCAMEL_NOEXCEPT {
      swap(other);
      return *this;
    }

    inline void swap(ImplicitProducerKVP &other) MOODYCAMEL_NOEXCEPT {
      if (this != &other) {
        details::swap_relaxed(key, other.key);
        std::swap(value, other.value);
      }
    }
  };

  template <typename XT, typename XTraits>
  friend void moodycamel::swap(typename ConcurrentQueue<XT, XTraits>::ImplicitProducerKVP &,
      typename ConcurrentQueue<XT, XTraits>::ImplicitProducerKVP &) MOODYCAMEL_NOEXCEPT;

  struct ImplicitProducerHash {
    size_t capacity;
    ImplicitProducerKVP *entries;
    ImplicitProducerHash *prev;
  };

  inline void populate_initial_implicit_producer_hash() {
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0) {
      return;
    }

    implicitProducerHashCount.store(0, std::memory_order_relaxed);
    auto hash = &initialImplicitProducerHash;
    hash->capacity = INITIAL_IMPLICIT_PRODUCER_HASH_SIZE;
    hash->entries = &initialImplicitProducerHashEntries[0];
    for (size_t i = 0; i != INITIAL_IMPLICIT_PRODUCER_HASH_SIZE; ++i) {
      initialImplicitProducerHashEntries[i].key.store(
          details::invalid_thread_id, std::memory_order_relaxed);
    }
    hash->prev = nullptr;
    implicitProducerHash.store(hash, std::memory_order_relaxed);
  }

  void swap_implicit_producer_hashes(ConcurrentQueue &other) {
    if (INITIAL_IMPLICIT_PRODUCER_HASH_SIZE == 0) {
      return;
    }

    // Swap (assumes our implicit producer hash is initialized)
    initialImplicitProducerHashEntries.swap(other.initialImplicitProducerHashEntries);
    initialImplicitProducerHash.entries = &initialImplicitProducerHashEntries[0];
    other.initialImplicitProducerHash.entries = &other.initialImplicitProducerHashEntries[0];

    details::swap_relaxed(implicitProducerHashCount, other.implicitProducerHashCount);

    details::swap_relaxed(implicitProducerHash, other.implicitProducerHash);
    if (implicitProducerHash.load(std::memory_order_relaxed)
        == &other.initialImplicitProducerHash) {
      implicitProducerHash.store(&initialImplicitProducerHash, std::memory_order_relaxed);
    } else {
      ImplicitProducerHash *hash;
      for (hash = implicitProducerHash.load(std::memory_order_relaxed);
          hash->prev != &other.initialImplicitProducerHash; hash = hash->prev) {
        continue;
      }
      hash->prev = &initialImplicitProducerHash;
    }
    if (other.implicitProducerHash.load(std::memory_order_relaxed)
        == &initialImplicitProducerHash) {
      other.implicitProducerHash.store(
          &other.initialImplicitProducerHash, std::memory_order_relaxed);
    } else {
      ImplicitProducerHash *hash;
      for (hash = other.implicitProducerHash.load(std::memory_order_relaxed);
          hash->prev != &initialImplicitProducerHash; hash = hash->prev) {
        continue;
      }
      hash->prev = &other.initialImplicitProducerHash;
    }
  }

  // Only fails (returns nullptr) if memory allocation fails
  ImplicitProducer *get_or_add_implicit_producer() {
    // Note that since the data is essentially thread-local (key is thread ID),
    // there's a reduced need for fences (memory ordering is already consistent
    // for any individual thread), except for the current table itself.

    // Start by looking for the thread ID in the current and all previous hash tables.
    // If it's not found, it must not be in there yet, since this same thread would
    // have added it previously to one of the tables that we traversed.

    // Code and algorithm adapted from
    // http://preshing.com/20130605/the-worlds-simplest-lock-free-hash-table

  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODHASH
    debug::DebugLock lock(implicitProdMutex);
  #endif

    auto id = details::thread_id();
    auto hashedId = details::hash_thread_id(id);

    auto mainHash = implicitProducerHash.load(std::memory_order_acquire);
    for (auto hash = mainHash; hash != nullptr; hash = hash->prev) {
      // Look for the id in this hash
      auto index = hashedId;
      while (true) {  // Not an infinite loop because at least one slot is free in the hash table
        index &= hash->capacity - 1;

        auto probedKey = hash->entries[index].key.load(std::memory_order_relaxed);
        if (probedKey == id) {
          // Found it! If we had to search several hashes deep, though, we should lazily add it
          // to the current main hash table to avoid the extended search next time.
          // Note there's guaranteed to be room in the current hash table since every subsequent
          // table implicitly reserves space for all previous tables (there's only one
          // implicitProducerHashCount).
          auto value = hash->entries[index].value;
          if (hash != mainHash) {
            index = hashedId;
            while (true) {
              index &= mainHash->capacity - 1;
              probedKey = mainHash->entries[index].key.load(std::memory_order_relaxed);
              auto empty = details::invalid_thread_id;
  #ifdef MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
              auto reusable = details::invalid_thread_id2;
              if ((probedKey == empty
                      && mainHash->entries[index].key.compare_exchange_strong(
                          empty, id, std::memory_order_relaxed, std::memory_order_relaxed))
                  || (probedKey == reusable
                      && mainHash->entries[index].key.compare_exchange_strong(
                          reusable, id, std::memory_order_acquire, std::memory_order_acquire))) {
  #else
              if ((probedKey == empty
                      && mainHash->entries[index].key.compare_exchange_strong(
                          empty, id, std::memory_order_relaxed, std::memory_order_relaxed))) {
  #endif
                mainHash->entries[index].value = value;
                break;
              }
              ++index;
            }
          }

          return value;
        }
        if (probedKey == details::invalid_thread_id) {
          break;  // Not in this hash table
        }
        ++index;
      }
    }

    // Insert!
    auto newCount = 1 + implicitProducerHashCount.fetch_add(1, std::memory_order_relaxed);
    while (true) {
      if (newCount >= (mainHash->capacity >> 1)
          && !implicitProducerHashResizeInProgress.test_and_set(std::memory_order_acquire)) {
        // We've acquired the resize lock, try to allocate a bigger hash table.
        // Note the acquire fence synchronizes with the release fence at the end of this block, and
        // hence when we reload implicitProducerHash it must be the most recent version (it only
        // gets changed within this locked block).
        mainHash = implicitProducerHash.load(std::memory_order_acquire);
        if (newCount >= (mainHash->capacity >> 1)) {
          auto newCapacity = mainHash->capacity << 1;
          while (newCount >= (newCapacity >> 1)) {
            newCapacity <<= 1;
          }
          auto raw = static_cast<char *>(
              (Traits::malloc)(sizeof(ImplicitProducerHash)
                               + std::alignment_of<ImplicitProducerKVP>::value - 1
                               + sizeof(ImplicitProducerKVP) * newCapacity));
          if (raw == nullptr) {
            // Allocation failed
            implicitProducerHashCount.fetch_sub(1, std::memory_order_relaxed);
            implicitProducerHashResizeInProgress.clear(std::memory_order_relaxed);
            return nullptr;
          }

          auto newHash = new (raw) ImplicitProducerHash;
          newHash->capacity = newCapacity;
          newHash->entries = reinterpret_cast<ImplicitProducerKVP *>(
              details::align_for<ImplicitProducerKVP>(raw + sizeof(ImplicitProducerHash)));
          for (size_t i = 0; i != newCapacity; ++i) {
            new (newHash->entries + i) ImplicitProducerKVP;
            newHash->entries[i].key.store(details::invalid_thread_id, std::memory_order_relaxed);
          }
          newHash->prev = mainHash;
          implicitProducerHash.store(newHash, std::memory_order_release);
          implicitProducerHashResizeInProgress.clear(std::memory_order_release);
          mainHash = newHash;
        } else {
          implicitProducerHashResizeInProgress.clear(std::memory_order_release);
        }
      }

      // If it's < three-quarters full, add to the old one anyway so that we don't have to wait for
      // the next table to finish being allocated by another thread (and if we just finished
      // allocating above, the condition will always be true)
      if (newCount < (mainHash->capacity >> 1) + (mainHash->capacity >> 2)) {
        bool recycled;
        auto producer
            = static_cast<ImplicitProducer *>(recycle_or_create_producer(false, recycled));
        if (producer == nullptr) {
          implicitProducerHashCount.fetch_sub(1, std::memory_order_relaxed);
          return nullptr;
        }
        if (recycled) {
          implicitProducerHashCount.fetch_sub(1, std::memory_order_relaxed);
        }

  #ifdef MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
        producer->threadExitListener.callback
            = &ConcurrentQueue::implicit_producer_thread_exited_callback;
        producer->threadExitListener.userData = producer;
        details::ThreadExitNotifier::subscribe(&producer->threadExitListener);
  #endif

        auto index = hashedId;
        while (true) {
          index &= mainHash->capacity - 1;
          auto probedKey = mainHash->entries[index].key.load(std::memory_order_relaxed);

          auto empty = details::invalid_thread_id;
  #ifdef MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
          auto reusable = details::invalid_thread_id2;
          if ((probedKey == empty
                  && mainHash->entries[index].key.compare_exchange_strong(
                      empty, id, std::memory_order_relaxed, std::memory_order_relaxed))
              || (probedKey == reusable
                  && mainHash->entries[index].key.compare_exchange_strong(
                      reusable, id, std::memory_order_acquire, std::memory_order_acquire))) {
  #else
          if ((probedKey == empty
                  && mainHash->entries[index].key.compare_exchange_strong(
                      empty, id, std::memory_order_relaxed, std::memory_order_relaxed))) {
  #endif
            mainHash->entries[index].value = producer;
            break;
          }
          ++index;
        }
        return producer;
      }

      // Hmm, the old hash is quite full and somebody else is busy allocating a new one.
      // We need to wait for the allocating thread to finish (if it succeeds, we add, if not,
      // we try to allocate ourselves).
      mainHash = implicitProducerHash.load(std::memory_order_acquire);
    }
  }

  #ifdef MOODYCAMEL_CPP11_THREAD_LOCAL_SUPPORTED
  void implicit_producer_thread_exited(ImplicitProducer *producer) {
    // Remove from thread exit listeners
    details::ThreadExitNotifier::unsubscribe(&producer->threadExitListener);

      // Remove from hash
    #if MCDBGQ_NOLOCKFREE_IMPLICITPRODHASH
    debug::DebugLock lock(implicitProdMutex);
    #endif
    auto hash = implicitProducerHash.load(std::memory_order_acquire);
    assert(hash != nullptr);  // The thread exit listener is only registered if we were added to a
                              // hash in the first place
    auto id = details::thread_id();
    auto hashedId = details::hash_thread_id(id);
    details::thread_id_t probedKey;

    // We need to traverse all the hashes just in case other threads aren't on the current one yet
    // and are trying to add an entry thinking there's a free slot (because they reused a producer)
    for (; hash != nullptr; hash = hash->prev) {
      auto index = hashedId;
      do {
        index &= hash->capacity - 1;
        probedKey = hash->entries[index].key.load(std::memory_order_relaxed);
        if (probedKey == id) {
          hash->entries[index].key.store(details::invalid_thread_id2, std::memory_order_release);
          break;
        }
        ++index;
      } while (
          probedKey != details::invalid_thread_id);  // Can happen if the hash has changed but we
                                                     // weren't put back in it yet, or if we weren't
                                                     // added to this hash in the first place
    }

    // Mark the queue as being recyclable
    producer->inactive.store(true, std::memory_order_release);
  }

  static void implicit_producer_thread_exited_callback(void *userData) {
    auto producer = static_cast<ImplicitProducer *>(userData);
    auto queue = producer->parent;
    queue->implicit_producer_thread_exited(producer);
  }
  #endif

  //////////////////////////////////
  // Utility functions
  //////////////////////////////////

  template <typename U>
  static inline U *create_array(size_t count) {
    assert(count > 0);
    auto p = static_cast<U *>((Traits::malloc)(sizeof(U) * count));
    if (p == nullptr) {
      return nullptr;
    }

    for (size_t i = 0; i != count; ++i) {
      new (p + i) U();
    }
    return p;
  }

  template <typename U>
  static inline void destroy_array(U *p, size_t count) {
    if (p != nullptr) {
      assert(count > 0);
      for (size_t i = count; i != 0;) {
        (p + --i)->~U();
      }
      (Traits::free)(p);
    }
  }

  template <typename U>
  static inline U *create() {
    auto p = (Traits::malloc)(sizeof(U));
    return p != nullptr ? new (p) U : nullptr;
  }

  template <typename U, typename A1>
  static inline U *create(A1 &&a1) {
    auto p = (Traits::malloc)(sizeof(U));
    return p != nullptr ? new (p) U(std::forward<A1>(a1)) : nullptr;
  }

  template <typename U>
  static inline void destroy(U *p) {
    if (p != nullptr) {
      p->~U();
    }
    (Traits::free)(p);
  }

 private:
  std::atomic<ProducerBase *> producerListTail;
  std::atomic<std::uint32_t> producerCount;

  std::atomic<size_t> initialBlockPoolIndex;
  Block *initialBlockPool;
  size_t initialBlockPoolSize;

  #if !MCDBGQ_USEDEBUGFREELIST
  FreeList<Block> freeList;
  #else
  debug::DebugFreeList<Block> freeList;
  #endif

  std::atomic<ImplicitProducerHash *> implicitProducerHash;
  std::atomic<size_t> implicitProducerHashCount;  // Number of slots logically used
  ImplicitProducerHash initialImplicitProducerHash;
  std::array<ImplicitProducerKVP, INITIAL_IMPLICIT_PRODUCER_HASH_SIZE>
      initialImplicitProducerHashEntries;
  std::atomic_flag implicitProducerHashResizeInProgress;

  std::atomic<std::uint32_t> nextExplicitConsumerId;
  std::atomic<std::uint32_t> globalExplicitConsumerOffset;

  #if MCDBGQ_NOLOCKFREE_IMPLICITPRODHASH
  debug::DebugMutex implicitProdMutex;
  #endif

  #ifdef MOODYCAMEL_QUEUE_INTERNAL_DEBUG
  std::atomic<ExplicitProducer *> explicitProducers;
  std::atomic<ImplicitProducer *> implicitProducers;
  #endif
};

template <typename T, typename Traits>
ProducerToken::ProducerToken(ConcurrentQueue<T, Traits> &queue)
    : producer(queue.recycle_or_create_producer(true)) {
  if (producer != nullptr) {
    producer->token = this;
  }
}

template <typename T, typename Traits>
ProducerToken::ProducerToken(BlockingConcurrentQueue<T, Traits> &queue)
    : producer(reinterpret_cast<ConcurrentQueue<T, Traits> *>(&queue)->recycle_or_create_producer(
          true)) {
  if (producer != nullptr) {
    producer->token = this;
  }
}

template <typename T, typename Traits>
ConsumerToken::ConsumerToken(ConcurrentQueue<T, Traits> &queue)
    : itemsConsumedFromCurrent(0), currentProducer(nullptr), desiredProducer(nullptr) {
  initialOffset = queue.nextExplicitConsumerId.fetch_add(1, std::memory_order_release);
  lastKnownGlobalOffset = -1;
}

template <typename T, typename Traits>
ConsumerToken::ConsumerToken(BlockingConcurrentQueue<T, Traits> &queue)
    : itemsConsumedFromCurrent(0), currentProducer(nullptr), desiredProducer(nullptr) {
  initialOffset
      = reinterpret_cast<ConcurrentQueue<T, Traits> *>(&queue)->nextExplicitConsumerId.fetch_add(
          1, std::memory_order_release);
  lastKnownGlobalOffset = -1;
}

template <typename T, typename Traits>
inline void swap(ConcurrentQueue<T, Traits> &a, ConcurrentQueue<T, Traits> &b) MOODYCAMEL_NOEXCEPT {
  a.swap(b);
}

inline void swap(ProducerToken &a, ProducerToken &b) MOODYCAMEL_NOEXCEPT {
  a.swap(b);
}

inline void swap(ConsumerToken &a, ConsumerToken &b) MOODYCAMEL_NOEXCEPT {
  a.swap(b);
}

template <typename T, typename Traits>
inline void swap(typename ConcurrentQueue<T, Traits>::ImplicitProducerKVP &a,
    typename ConcurrentQueue<T, Traits>::ImplicitProducerKVP &b) MOODYCAMEL_NOEXCEPT {
  a.swap(b);
}

}  // namespace moodycamel

}  // namespace dmlc

  #if defined(__GNUC__)
    #pragma GCC diagnostic pop
  #endif

#endif  // DMLC_CONCURRENTQUEUE_H_
//! \endcond Doxygen_Suppress


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/config.h <==
/*!
 * Copyright (c) 2015 by Contributors
 * \file config.h
 * \brief defines config parser class
 */
#ifndef DMLC_CONFIG_H_
#define DMLC_CONFIG_H_

#include <cstring>
#include <iostream>
#include <iterator>
#include <map>
#include <sstream>
#include <string>
#include <utility>
#include <vector>

/*! \brief namespace for dmlc */
namespace dmlc {

/*!
 * \brief class for config parser
 *
 * Two modes are supported:
 * 1. non-multi value mode: if two same keys in the configure file, the later one will replace the
 *      ealier one; when using iterator, the order will be the "last effective insersion" order
 * 2. multi value mode: multiple values with the same key could co-exist; when using iterator, the
 *      order will be the insersion order.
 *
 * [Basic usage]
 *
 * Config cfg(file_input_stream);
 * for(Config::ConfigIterator iter = cfg.begin(); iter != cfg.end(); ++iter) {
 *     ConfigEntry ent = *iter;
 *     std::string key = ent.first;
 *     std::string value = ent.second;
 *     do_something_with(key, value);
 * }
 */
class Config {
 public:
  /*!
   * \brief type when extracting from iterator
   */
  typedef std::pair<std::string, std::string> ConfigEntry;

  /*!
   * \brief iterator class
   */
  class ConfigIterator;

  /*!
   * \brief create empty config
   * \param multi_value whether the config supports multi value
   */
  explicit Config(bool multi_value = false);
  /*!
   * \brief create config and load content from the given stream
   * \param is input stream
   * \param multi_value whether the config supports multi value
   */
  explicit Config(std::istream &is, bool multi_value = false);  // NOLINT(*)
  /*!
   * \brief clear all the values
   */
  void Clear(void);
  /*!
   * \brief load the contents from the stream
   * \param is the stream as input
   */
  void LoadFromStream(std::istream &is);  // NOLINT(*)
  /*!
   * \brief set a key-value pair into the config; if the key already exists in the configure file,
   *        it will either replace the old value with the given one (in non-multi value mode) or
   *        store it directly (in multi-value mode);
   * \param key key
   * \param value value
   * \param is_string whether the value should be wrapped by quotes in proto string
   */
  template <class T>
  void SetParam(const std::string &key, const T &value, bool is_string = false);

  /*!
   * \brief get the config under the key; if multiple values exist for the same key,
   *        return the last inserted one.
   * \param key key
   * \return config value
   */
  const std::string &GetParam(const std::string &key) const;

  /*!
   * \brief check whether the configure value given by the key should be wrapped by quotes
   * \param key key
   * \return whether the configure value is represented by string
   */
  bool IsGenuineString(const std::string &key) const;

  /*!
   * \brief transform all the configuration into string recognizable to protobuf
   * \return string that could be parsed directly by protobuf
   */
  std::string ToProtoString(void) const;

  /*!
   * \brief get begin iterator
   * \return begin iterator
   */
  ConfigIterator begin() const;

  /*!
   * \brief get end iterator
   * \return end iterator
   */
  ConfigIterator end() const;

 public:
  /*!
   * \brief iterator class
   */
  class ConfigIterator {
    friend class Config;

   public:
    using iterator_category = std::input_iterator_tag;
    using value_type = ConfigEntry;
    using difference_type = std::ptrdiff_t;
    using pointer = ConfigEntry *;
    using reference = ConfigEntry &;
    /*!
     * \brief copy constructor
     */
    ConfigIterator(const ConfigIterator &other);
    /*!
     * \brief uni-increment operators
     * \return the reference of current config
     */
    ConfigIterator &operator++();
    /*!
     * \brief uni-increment operators
     * \return the reference of current config
     */
    ConfigIterator operator++(int);  // NOLINT(*)
    /*!
     * \brief compare operators
     * \param rhs the other config to compare against
     * \return the compared result
     */
    bool operator==(const ConfigIterator &rhs) const;
    /*!
     * \brief compare operators not equal
     * \param rhs the other config to compare against
     * \return the compared result
     */
    bool operator!=(const ConfigIterator &rhs) const;
    /*!
     * \brief retrieve value from operator
     */
    ConfigEntry operator*() const;

   private:
    ConfigIterator(size_t index, const Config *config);
    void FindNextIndex();

   private:
    size_t index_;
    const Config *config_;
  };

 private:
  struct ConfigValue {
    std::vector<std::string> val;
    std::vector<size_t> insert_index;
    bool is_string;
  };
  void Insert(const std::string &key, const std::string &value, bool is_string);

 private:
  std::map<std::string, ConfigValue> config_map_;
  std::vector<std::pair<std::string, size_t>> order_;
  const bool multi_value_;
};

template <class T>
void Config::SetParam(const std::string &key, const T &value, bool is_string) {
  std::ostringstream oss;
  oss << value;
  Insert(key, oss.str(), is_string);
}

}  // namespace dmlc

#endif  // DMLC_CONFIG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/data.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file data.h
 * \brief defines common input data structure,
 *  and interface for handling the input data
 */
#ifndef DMLC_DATA_H_
#define DMLC_DATA_H_

#include <map>
#include <string>
#include <vector>

#include "./base.h"
#include "./io.h"
#include "./logging.h"
#include "./registry.h"

// To help C Preprocessor with processing c++ templated types
#define __DMLC_COMMA ,

namespace dmlc {
/*!
 * \brief this defines the float point
 * that will be used to store feature values
 */
typedef float real_t;

/*!
 * \brief this defines the unsigned integer type
 * that can normally be used to store feature index
 */
typedef unsigned index_t;

// This file describes common data structure that can be used
// for large-scale machine learning, this may not be a complete list
// But we will keep the most common and useful ones, and keep adding new ones
/*!
 * \brief data iterator interface
 *  this is not a C++ style iterator, but nice for data pulling:)
 *  This interface is used to pull in the data
 *  The system can do some useful tricks for you like pre-fetching
 *  from disk and pre-computation.
 *
 * Usage example:
 * \code
 *
 *   itr->BeforeFirst();
 *   while (itr->Next()) {
 *      const DType &batch = itr->Value();
 *      // some computations
 *   }
 * \endcode
 * \tparam DType the data type
 */
template <typename DType>
class DataIter {
 public:
  /*! \brief destructor */
  virtual ~DataIter(void) DMLC_THROW_EXCEPTION {}
  /*! \brief set before first of the item */
  virtual void BeforeFirst(void) = 0;
  /*! \brief move to next item */
  virtual bool Next(void) = 0;
  /*! \brief get current data */
  virtual const DType &Value(void) const = 0;
};

/*!
 * \brief one row of training instance
 * \tparam IndexType type of index
 * \tparam DType type of data (both label and value will be of DType
 */
template <typename IndexType, typename DType = real_t>
class Row {
 public:
  /*! \brief label of the instance */
  const DType *label;
  /*! \brief weight of the instance */
  const real_t *weight;
  /*! \brief session-id of the instance */
  const uint64_t *qid;
  /*! \brief length of the sparse vector */
  size_t length;
  /*!
   * \brief field of each instance
   */
  const IndexType *field;
  /*!
   * \brief index of each instance
   */
  const IndexType *index;
  /*!
   * \brief array value of each instance, this can be NULL
   *  indicating every value is set to be 1
   */
  const DType *value;
  /*!
   * \param i the input index
   * \return field for i-th feature
   */
  inline IndexType get_field(size_t i) const {
    return field[i];
  }
  /*!
   * \param i the input index
   * \return i-th feature
   */
  inline IndexType get_index(size_t i) const {
    return index[i];
  }
  /*!
   * \param i the input index
   * \return i-th feature value, this function is always
   *  safe even when value == NULL
   */
  inline DType get_value(size_t i) const {
    return value == NULL ? DType(1.0f) : value[i];
  }
  /*!
   * \return the label of the instance
   */
  inline DType get_label() const {
    return *label;
  }
  /*!
   * \return the weight of the instance, this function is always
   *  safe even when weight == NULL
   */
  inline real_t get_weight() const {
    return weight == NULL ? 1.0f : *weight;
  }
  /*!
   * \return the qid of the instance, this function is always
   *  safe even when qid == NULL
   */
  inline uint64_t get_qid() const {
    return qid == NULL ? 0 : *qid;
  }
  /*!
   * \brief helper function to compute dot product of current
   * \param weight the dense array of weight we want to product
   * \param size the size of the weight vector
   * \tparam V type of the weight vector
   * \return the result of dot product
   */
  template <typename V>
  inline V SDot(const V *weight, size_t size) const {
    V sum = static_cast<V>(0);
    if (value == NULL) {
      for (size_t i = 0; i < length; ++i) {
        CHECK(index[i] < size) << "feature index exceed bound";
        sum += weight[index[i]];
      }
    } else {
      for (size_t i = 0; i < length; ++i) {
        CHECK(index[i] < size) << "feature index exceed bound";
        sum += weight[index[i]] * value[i];
      }
    }
    return sum;
  }
};

/*!
 * \brief a block of data, containing several rows in sparse matrix
 *  This is useful for (streaming-sxtyle) algorithms that scans through rows of data
 *  examples include: SGD, GD, L-BFGS, kmeans
 *
 *  The size of batch is usually large enough so that parallelizing over the rows
 *  can give significant speedup
 * \tparam IndexType type to store the index used in row batch
 * \tparam DType type to store the label and value used in row batch
 */
template <typename IndexType, typename DType = real_t>
struct RowBlock {
  /*! \brief batch size */
  size_t size;
  /*! \brief array[size+1], row pointer to beginning of each rows */
  const size_t *offset;
  /*! \brief array[size] label of each instance */
  const DType *label;
  /*! \brief With weight: array[size] label of each instance, otherwise nullptr */
  const real_t *weight;
  /*! \brief With qid: array[size] session id of each instance, otherwise nullptr */
  const uint64_t *qid;
  /*! \brief field id*/
  const IndexType *field;
  /*! \brief feature index */
  const IndexType *index;
  /*! \brief feature value, can be NULL, indicating all values are 1 */
  const DType *value;
  /*!
   * \brief get specific rows in the batch
   * \param rowid the rowid in that row
   * \return the instance corresponding to the row
   */
  inline Row<IndexType, DType> operator[](size_t rowid) const;
  /*! \return memory cost of the block in bytes */
  inline size_t MemCostBytes(void) const {
    size_t cost = size * (sizeof(size_t) + sizeof(DType));
    if (weight != NULL) {
      cost += size * sizeof(real_t);
    }
    if (qid != NULL) {
      cost += size * sizeof(size_t);
    }
    size_t ndata = offset[size] - offset[0];
    if (field != NULL) {
      cost += ndata * sizeof(IndexType);
    }
    if (index != NULL) {
      cost += ndata * sizeof(IndexType);
    }
    if (value != NULL) {
      cost += ndata * sizeof(DType);
    }
    return cost;
  }
  /*!
   * \brief slice a RowBlock to get rows in [begin, end)
   * \param begin the begin row index
   * \param end the end row index
   * \return the sliced RowBlock
   */
  inline RowBlock Slice(size_t begin, size_t end) const {
    CHECK(begin <= end && end <= size);
    RowBlock ret;
    ret.size = end - begin;
    ret.label = label + begin;
    if (weight != NULL) {
      ret.weight = weight + begin;
    } else {
      ret.weight = NULL;
    }
    if (qid != NULL) {
      ret.qid = qid + begin;
    } else {
      ret.qid = NULL;
    }
    ret.offset = offset + begin;
    ret.field = field;
    ret.index = index;
    ret.value = value;
    return ret;
  }
};

/*!
 * \brief Data structure that holds the data
 * Row block iterator interface that gets RowBlocks
 * Difference between RowBlockIter and Parser:
 *     RowBlockIter caches the data internally that can be used
 *     to iterate the dataset multiple times,
 *     Parser holds very limited internal state and was usually
 *     used to read data only once
 *
 * \sa Parser
 * \tparam IndexType type of index in RowBlock
 * \tparam DType type of label and value in RowBlock
 *  Create function was only implemented for IndexType uint64_t and uint32_t
 *  and DType real_t and int
 */
template <typename IndexType, typename DType = real_t>
class RowBlockIter : public DataIter<RowBlock<IndexType, DType>> {
 public:
  /*!
   * \brief create a new instance of iterator that returns rowbatch
   *  by default, a in-memory based iterator will be returned
   *
   * \param uri the uri of the input, can contain hdfs prefix
   * \param part_index the part id of current input
   * \param num_parts total number of splits
   * \param type type of dataset can be: "libsvm", ...
   *
   * \return the created data iterator
   */
  static RowBlockIter<IndexType, DType> *Create(
      const char *uri, unsigned part_index, unsigned num_parts, const char *type);
  /*! \return maximum feature dimension in the dataset */
  virtual size_t NumCol() const = 0;
};

/*!
 * \brief parser interface that parses input data
 * used to load dmlc data format into your own data format
 * Difference between RowBlockIter and Parser:
 *     RowBlockIter caches the data internally that can be used
 *     to iterate the dataset multiple times,
 *     Parser holds very limited internal state and was usually
 *     used to read data only once
 *
 *
 * \sa RowBlockIter
 * \tparam IndexType type of index in RowBlock
 * \tparam DType type of label and value in RowBlock
 *  Create function was only implemented for IndexType uint64_t and uint32_t
 *  and DType real_t and int
 */
template <typename IndexType, typename DType = real_t>
class Parser : public DataIter<RowBlock<IndexType, DType>> {
 public:
  /*!
   * \brief create a new instance of parser based on the "type"
   *
   * \param uri_ the uri of the input, can contain hdfs prefix
   * \param part_index the part id of current input
   * \param num_parts total number of splits
   * \param type type of dataset can be: "libsvm", "auto", ...
   *
   * When "auto" is passed, the type is decided by format argument string in URI.
   *
   * \return the created parser
   */
  static Parser<IndexType, DType> *Create(
      const char *uri_, unsigned part_index, unsigned num_parts, const char *type);
  /*! \return size of bytes read so far */
  virtual size_t BytesRead(void) const = 0;
  /*! \brief Factory type of the parser*/
  typedef Parser<IndexType, DType> *(*Factory)(const std::string &path,
      const std::map<std::string, std::string> &args, unsigned part_index, unsigned num_parts);
};

/*!
 * \brief registry entry of parser factory
 * \tparam IndexType The type of index
 * \tparam DType The type of label and value
 */
template <typename IndexType, typename DType = real_t>
struct ParserFactoryReg :
    public FunctionRegEntryBase<ParserFactoryReg<IndexType, DType>,
        typename Parser<IndexType, DType>::Factory> {};

/*!
 * \brief Register a new distributed parser to dmlc-core.
 *
 * \param IndexType The type of Batch index, can be uint32_t or uint64_t
 * \param DataType The type of Batch label and value, can be real_t or int
 * \param TypeName The typename of of the data.
 * \param FactoryFunction The factory function that creates the parser.
 *
 * \code
 *
 *  // define the factory function
 *  template<typename IndexType, typename DType = real_t>
 *  Parser<IndexType, DType>*
 *  CreateLibSVMParser(const char* uri, unsigned part_index, unsigned num_parts) {
 *    return new LibSVMParser(uri, part_index, num_parts);
 *  }
 *
 *  // Register it to DMLC
 *  // Then we can use Parser<uint32_t>::Create(uri, part_index, num_parts, "libsvm");
 *  // to create the parser
 *
 *  DMLC_REGISTER_DATA_PARSER(uint32_t, real_t, libsvm, CreateLibSVMParser<uint32_t>);
 *  DMLC_REGISTER_DATA_PARSER(uint64_t, real_t, libsvm, CreateLibSVMParser<uint64_t>);
 *
 * \endcode
 */
#define DMLC_REGISTER_DATA_PARSER(IndexType, DataType, TypeName, FactoryFunction) \
  DMLC_REGISTRY_REGISTER(ParserFactoryReg<IndexType __DMLC_COMMA DataType>,       \
      ParserFactoryReg##_##IndexType##_##DataType, TypeName)                      \
      .set_body(FactoryFunction)

// implementation of operator[]
template <typename IndexType, typename DType>
inline Row<IndexType, DType> RowBlock<IndexType, DType>::operator[](size_t rowid) const {
  CHECK(rowid < size);
  Row<IndexType, DType> inst;
  inst.label = label + rowid;
  if (weight != NULL) {
    inst.weight = weight + rowid;
  } else {
    inst.weight = NULL;
  }
  if (qid != NULL) {
    inst.qid = qid + rowid;
  } else {
    inst.qid = NULL;
  }
  inst.length = offset[rowid + 1] - offset[rowid];
  if (field != NULL) {
    inst.field = field + offset[rowid];
  } else {
    inst.field = NULL;
  }
  inst.index = index + offset[rowid];
  if (value == NULL) {
    inst.value = NULL;
  } else {
    inst.value = value + offset[rowid];
  }
  return inst;
}

}  // namespace dmlc
#endif  // DMLC_DATA_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/endian.h <==
/*!
 *  Copyright (c) 2017 by Contributors
 * \file endian.h
 * \brief Endian testing, need c++11
 */
#ifndef DMLC_ENDIAN_H_
#define DMLC_ENDIAN_H_

#include "./base.h"

#ifdef DMLC_CMAKE_LITTLE_ENDIAN
  // If compiled with CMake, use CMake's endian detection logic
  #define DMLC_LITTLE_ENDIAN DMLC_CMAKE_LITTLE_ENDIAN
#else
  #if defined(__APPLE__) || defined(_WIN32)
    #define DMLC_LITTLE_ENDIAN 1
  #elif defined(__GLIBC__) || defined(__GNU_LIBRARY__) || defined(__ANDROID__) || defined(__RISCV__)
    #include <endian.h>
    #define DMLC_LITTLE_ENDIAN (__BYTE_ORDER == __LITTLE_ENDIAN)
  #elif defined(__FreeBSD__) || defined(__OpenBSD__)
    #include <sys/endian.h>
    #define DMLC_LITTLE_ENDIAN (_BYTE_ORDER == _LITTLE_ENDIAN)
  #elif defined(__QNX__)
    #include <sys/param.h>
    #define DMLC_LITTLE_ENDIAN (BYTE_ORDER == LITTLE_ENDIAN)
  #elif defined(__EMSCRIPTEN__) || defined(__hexagon__)
    #define DMLC_LITTLE_ENDIAN 1
  #elif defined(__sun) || defined(sun)
    #include <sys/isa_defs.h>
    #if defined(_LITTLE_ENDIAN)
      #define DMLC_LITTLE_ENDIAN 1
    #else
      #define DMLC_LITTLE_ENDIAN 0
    #endif
  #else
    #error "Unable to determine endianness of your machine; use CMake to compile"
  #endif
#endif

/*! \brief whether serialize using little endian */
#define DMLC_IO_NO_ENDIAN_SWAP (DMLC_LITTLE_ENDIAN == DMLC_IO_USE_LITTLE_ENDIAN)

namespace dmlc {

/*!
 * \brief A generic inplace byte swapping function.
 * \param data The data pointer.
 * \param elem_bytes The number of bytes of the data elements
 * \param num_elems Number of elements in the data.
 * \note Always try pass in constant elem_bytes to enable
 *       compiler optimization
 */
inline void ByteSwap(void *data, size_t elem_bytes, size_t num_elems) {
  for (size_t i = 0; i < num_elems; ++i) {
    uint8_t *bptr = reinterpret_cast<uint8_t *>(data) + elem_bytes * i;
    for (size_t j = 0; j < elem_bytes / 2; ++j) {
      uint8_t v = bptr[elem_bytes - 1 - j];
      bptr[elem_bytes - 1 - j] = bptr[j];
      bptr[j] = v;
    }
  }
}

}  // namespace dmlc
#endif  // DMLC_ENDIAN_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/filesystem.h <==
/*!
 *  Copyright (c) 2018 by Contributors
 * \file filesystem.h
 * \brief Utilities to manipulate files
 * \author Hyunsu Philip Cho
 */
#ifndef DMLC_FILESYSTEM_H_
#define DMLC_FILESYSTEM_H_

#include <algorithm>
#include <random>
#include <string>
#include <vector>

#include <dmlc/io.h>
#include <dmlc/logging.h>

/* platform specific headers */
#ifdef _WIN32
  #define NOMINMAX
  #include <shlwapi.h>
  #include <windows.h>
  #pragma comment(lib, "shlwapi.lib")
#else  // _WIN32
  #include <sys/stat.h>
  #include <sys/types.h>
  #include <unistd.h>
#endif  // _WIN32

namespace dmlc {

/*!
 * \brief Manager class for temporary directories. Whenever a new
 *        TemporaryDirectory object is constructed, a temporary directory is
 *        created. The directory is deleted when the object is deleted or goes
 *        out of scope. Note: no symbolic links are allowed inside the
 *        temporary directory.
 *
 * Usage example:
 * \code
 *
 *   void foo() {
 *     dmlc::TemporaryDirectory tempdir;
 *     // Create a file my_file.txt inside the temporary directory
 *     std::ofstream of(tempdir.path + "/my_file.txt");
 *     // ... write to my_file.txt ...
 *
 *     // ... use my_file.txt
 *
 *     // When tempdir goes out of scope, the temporary directory is deleted
 *   }
 *
 * \endcode
 */
class TemporaryDirectory {
 public:
  /*!
   * \brief Default constructor.
   *        Creates a new temporary directory with a unique name.
   * \param verbose whether to emit extra messages
   */
  explicit TemporaryDirectory(bool verbose = false) : verbose_(verbose) {
#if _WIN32
    /* locate the root directory of temporary area */
    char tmproot[MAX_PATH] = {0};
    const DWORD dw_retval = GetTempPathA(MAX_PATH, tmproot);
    if (dw_retval > MAX_PATH || dw_retval == 0) {
      LOG(FATAL) << "TemporaryDirectory(): "
                 << "Could not create temporary directory";
    }
    /* generate a unique 8-letter alphanumeric string */
    const std::string letters = "abcdefghijklmnopqrstuvwxyz0123456789_";
    std::string uniqstr(8, '\0');
    std::random_device rd;
    std::mt19937 gen(rd());
    std::uniform_int_distribution<int> dis(0, letters.length() - 1);
    std::generate(uniqstr.begin(), uniqstr.end(),
        [&dis, &gen, &letters]() -> char { return letters[dis(gen)]; });
    /* combine paths to get the name of the temporary directory */
    char tmpdir[MAX_PATH] = {0};
    PathCombineA(tmpdir, tmproot, uniqstr.c_str());
    if (!CreateDirectoryA(tmpdir, NULL)) {
      LOG(FATAL) << "TemporaryDirectory(): "
                 << "Could not create temporary directory";
    }
    path = std::string(tmpdir);
#else  // _WIN32
    std::string tmproot; /* root directory of temporary area */
    std::string dirtemplate; /* template for temporary directory name */
    /* Get TMPDIR env variable or fall back to /tmp/ */
    {
      const char *tmpenv = getenv("TMPDIR");
      if (tmpenv) {
        tmproot = std::string(tmpenv);
        // strip trailing forward slashes
        while (tmproot.length() != 0 && tmproot[tmproot.length() - 1] == '/') {
          tmproot.resize(tmproot.length() - 1);
        }
      } else {
        tmproot = "/tmp";
      }
    }
    dirtemplate = tmproot + "/tmpdir.XXXXXX";
    std::vector<char> dirtemplate_buf(dirtemplate.begin(), dirtemplate.end());
    dirtemplate_buf.push_back('\0');
    char *tmpdir = mkdtemp(&dirtemplate_buf[0]);
    if (!tmpdir) {
      LOG(FATAL) << "TemporaryDirectory(): "
                 << "Could not create temporary directory";
    }
    path = std::string(tmpdir);
#endif  // _WIN32
    if (verbose_) {
      LOG(INFO) << "Created temporary directory " << path;
    }
  }

  /*! \brief Destructor. Will perform recursive deletion via RecursiveDelete() */
  ~TemporaryDirectory() {
    RecursiveDelete(path);
  }

  /*! \brief Full path of the temporary directory */
  std::string path;

 private:
  /*! \brief Whether to emit extra messages */
  bool verbose_;

  /*!
   * \brief Determine whether a given path is a symbolic link
   * \param path String representation of path
   */
  inline bool IsSymlink(const std::string &path) {
#ifdef _WIN32
    DWORD attr = GetFileAttributesA(path.c_str());
    CHECK_NE(attr, INVALID_FILE_ATTRIBUTES)
        << "dmlc::TemporaryDirectory::IsSymlink(): Unable to read file attributes";
    return attr & FILE_ATTRIBUTE_REPARSE_POINT;
#else  // _WIN32
    struct stat sb;
    CHECK_EQ(lstat(path.c_str(), &sb), 0)
        << "dmlc::TemporaryDirectory::IsSymlink(): Unable to read file attributes";
    return S_ISLNK(sb.st_mode);
#endif  // _WIN32
  }

  /*!
   * \brief Delete a directory recursively, along with sub-directories and files.
   * \param path String representation of path. It must refer to a directory.
   */
  void RecursiveDelete(const std::string &path);
};

}  // namespace dmlc
#endif  // DMLC_FILESYSTEM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/input_split_shuffle.h <==
/*!
 *  Copyright (c) 2016 by Contributors
 * \file input_split_shuffle.h
 * \brief base class to construct input split with global shuffling
 * \author Yifeng Geng
 */
#ifndef DMLC_INPUT_SPLIT_SHUFFLE_H_
#define DMLC_INPUT_SPLIT_SHUFFLE_H_

#include <algorithm>
#include <cstdio>
#include <cstring>
#include <memory>
#include <string>
#include <vector>

#include <dmlc/io.h>

namespace dmlc {
/*! \brief class to construct input split with global shuffling */
class InputSplitShuffle : public InputSplit {
 public:
  // destructor
  virtual ~InputSplitShuffle(void) {
    source_.reset();
  }
  // implement BeforeFirst
  virtual void BeforeFirst(void) {
    if (num_shuffle_parts_ > 1) {
      std::shuffle(shuffle_indexes_.begin(), shuffle_indexes_.end(), trnd_);
      int idx = shuffle_indexes_[0] + part_index_ * num_shuffle_parts_;
      source_->ResetPartition(idx, num_parts_ * num_shuffle_parts_);
      cur_shuffle_idx_ = 0;
    } else {
      source_->BeforeFirst();
    }
  }
  virtual void HintChunkSize(size_t chunk_size) {
    source_->HintChunkSize(chunk_size);
  }
  virtual size_t GetTotalSize(void) {
    return source_->GetTotalSize();
  }
  // implement next record
  virtual bool NextRecord(Blob *out_rec) {
    if (num_shuffle_parts_ > 1) {
      if (!source_->NextRecord(out_rec)) {
        if (cur_shuffle_idx_ == num_shuffle_parts_ - 1) {
          return false;
        }
        ++cur_shuffle_idx_;
        int idx = shuffle_indexes_[cur_shuffle_idx_] + part_index_ * num_shuffle_parts_;
        source_->ResetPartition(idx, num_parts_ * num_shuffle_parts_);
        return NextRecord(out_rec);
      } else {
        return true;
      }
    } else {
      return source_->NextRecord(out_rec);
    }
  }
  // implement next chunk
  virtual bool NextChunk(Blob *out_chunk) {
    if (num_shuffle_parts_ > 1) {
      if (!source_->NextChunk(out_chunk)) {
        if (cur_shuffle_idx_ == num_shuffle_parts_ - 1) {
          return false;
        }
        ++cur_shuffle_idx_;
        int idx = shuffle_indexes_[cur_shuffle_idx_] + part_index_ * num_shuffle_parts_;
        source_->ResetPartition(idx, num_parts_ * num_shuffle_parts_);
        return NextChunk(out_chunk);
      } else {
        return true;
      }
    } else {
      return source_->NextChunk(out_chunk);
    }
  }
  // implement ResetPartition.
  virtual void ResetPartition(unsigned rank, unsigned nsplit) {
    CHECK(nsplit == num_parts_) << "num_parts is not consistent!";
    int idx = shuffle_indexes_[0] + rank * num_shuffle_parts_;
    source_->ResetPartition(idx, nsplit * num_shuffle_parts_);
    cur_shuffle_idx_ = 0;
  }
  /*!
   * \brief constructor
   * \param uri the uri of the input, can contain hdfs prefix
   * \param part_index the part id of current input
   * \param num_parts total number of splits
   * \param type type of record
   *   List of possible types: "text", "recordio"
   *     - "text":
   *         text file, each line is treated as a record
   *         input split will split on '\\n' or '\\r'
   *     - "recordio":
   *         binary recordio file, see recordio.h
   * \param num_shuffle_parts number of shuffle chunks for each split
   * \param shuffle_seed shuffle seed for chunk shuffling
   */
  InputSplitShuffle(const char *uri, unsigned part_index, unsigned num_parts, const char *type,
      unsigned num_shuffle_parts, int shuffle_seed)
      : part_index_(part_index),
        num_parts_(num_parts),
        num_shuffle_parts_(num_shuffle_parts),
        cur_shuffle_idx_(0) {
    for (unsigned i = 0; i < num_shuffle_parts_; i++) {
      shuffle_indexes_.push_back(i);
    }
    trnd_.seed(kRandMagic_ + part_index_ + num_parts_ + num_shuffle_parts_ + shuffle_seed);
    std::shuffle(shuffle_indexes_.begin(), shuffle_indexes_.end(), trnd_);
    int idx = shuffle_indexes_[cur_shuffle_idx_] + part_index_ * num_shuffle_parts_;
    source_.reset(InputSplit::Create(uri, idx, num_parts_ * num_shuffle_parts_, type));
  }
  /*!
   * \brief factory function:
   *  create input split with chunk shuffling given a uri
   * \param uri the uri of the input, can contain hdfs prefix
   * \param part_index the part id of current input
   * \param num_parts total number of splits
   * \param type type of record
   *   List of possible types: "text", "recordio"
   *     - "text":
   *         text file, each line is treated as a record
   *         input split will split on '\\n' or '\\r'
   *     - "recordio":
   *         binary recordio file, see recordio.h
   * \param num_shuffle_parts number of shuffle chunks for each split
   * \param shuffle_seed shuffle seed for chunk shuffling
   * \return a new input split
   * \sa InputSplit::Type
   */
  static InputSplit *Create(const char *uri, unsigned part_index, unsigned num_parts,
      const char *type, unsigned num_shuffle_parts, int shuffle_seed) {
    CHECK(num_shuffle_parts > 0) << "number of shuffle parts should be greater than zero!";
    return new InputSplitShuffle(uri, part_index, num_parts, type, num_shuffle_parts, shuffle_seed);
  }

 private:
  // magic nyumber for seed
  static const int kRandMagic_ = 666;
  /*! \brief random engine */
  std::mt19937 trnd_;
  /*! \brief inner inputsplit */
  std::unique_ptr<InputSplit> source_;
  /*! \brief part index */
  unsigned part_index_;
  /*! \brief number of parts */
  unsigned num_parts_;
  /*! \brief the number of block for shuffling*/
  unsigned num_shuffle_parts_;
  /*! \brief current shuffle block index */
  unsigned cur_shuffle_idx_;
  /*! \brief shuffled indexes */
  std::vector<int> shuffle_indexes_;
};
}  // namespace dmlc
#endif  // DMLC_INPUT_SPLIT_SHUFFLE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/io.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file io.h
 * \brief defines serializable interface of dmlc
 */
#ifndef DMLC_IO_H_
#define DMLC_IO_H_
#include <cstdio>
#include <cstring>
#include <istream>
#include <ostream>
#include <streambuf>
#include <string>
#include <vector>

#include "./logging.h"

// include uint64_t only to make io standalone
#ifdef _MSC_VER
/*! \brief uint64 */
typedef unsigned __int64 uint64_t;
#else
  #include <inttypes.h>
#endif

/*! \brief namespace for dmlc */
namespace dmlc {
/*!
 * \brief interface of stream I/O for serialization
 */
class Stream {  // NOLINT(*)
 public:
  /*!
   * \brief reads data from a stream
   * \param ptr pointer to a memory buffer
   * \param size The maximum number of bytes to read
   * \return The number of bytes read from the stream
   */
  virtual size_t Read(void *ptr, size_t size) = 0;
  /*!
   * \brief writes data to a stream
   * \param ptr pointer to a memory buffer
   * \param size The maximum number of bytes to write
   * \return The number of bytes written
   */
  virtual size_t Write(const void *ptr, size_t size) = 0;
  /*! \brief virtual destructor */
  virtual ~Stream(void) {}
  /*!
   * \brief generic factory function
   *  create an stream, the stream will close the underlying files upon deletion
   *
   * \param uri the uri of the input currently we support
   *            hdfs://, s3://, and file:// by default file:// will be used
   * \param flag can be "w", "r", "a"
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  static Stream *Create(const char *uri, const char *const flag, bool allow_null = false);
  // helper functions to write/read different data structures
  /*!
   * \brief writes a data to stream.
   *
   * dmlc::Stream support Write/Read of most STL composites and base types.
   * If the data type is not supported, a compile time error will be issued.
   *
   * This function is endian-aware,
   * the output endian defined by DMLC_IO_USE_LITTLE_ENDIAN
   *
   * \param data data to be written
   * \tparam T the data type to be written
   */
  template <typename T>
  inline void Write(const T &data);
  /*!
   * \brief loads a data from stream.
   *
   * dmlc::Stream support Write/Read of most STL composites and base types.
   * If the data type is not supported, a compile time error will be issued.
   *
   * This function is endian-aware,
   * the input endian defined by DMLC_IO_USE_LITTLE_ENDIAN
   *
   * \param out_data place holder of data to be deserialized
   * \return whether the load was successful
   */
  template <typename T>
  inline bool Read(T *out_data);
  /*!
   * \brief Endian aware write array of data.
   * \param data The data pointer
   * \param num_elems Number of elements
   * \tparam T the data type.
   */
  template <typename T>
  inline void WriteArray(const T *data, size_t num_elems);
  /*!
   * \brief Endian aware read array of data.
   * \param data The data pointer
   * \param num_elems Number of elements
   * \tparam T the data type.
   * \return whether the load was successful
   */
  template <typename T>
  inline bool ReadArray(T *data, size_t num_elems);
};

/*! \brief interface of i/o stream that support seek */
class SeekStream : public Stream {
 public:
  // virtual destructor
  virtual ~SeekStream(void) {}
  /*! \brief seek to certain position of the file */
  virtual void Seek(size_t pos) = 0;
  /*! \brief tell the position of the stream */
  virtual size_t Tell(void) = 0;
  /*!
   * \brief generic factory function
   *  create an SeekStream for read only,
   *  the stream will close the underlying files upon deletion
   *  error will be reported and the system will exit when create failed
   * \param uri the uri of the input currently we support
   *            hdfs://, s3://, and file:// by default file:// will be used
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  static SeekStream *CreateForRead(const char *uri, bool allow_null = false);
};

/*! \brief interface for serializable objects */
class Serializable {
 public:
  /*! \brief virtual destructor */
  virtual ~Serializable() {}
  /*!
   * \brief load the model from a stream
   * \param fi stream where to load the model from
   */
  virtual void Load(Stream *fi) = 0;
  /*!
   * \brief saves the model to a stream
   * \param fo stream where to save the model to
   */
  virtual void Save(Stream *fo) const = 0;
};

/*!
 * \brief input split creates that allows reading
 *  of records from split of data,
 *  independent part that covers all the dataset
 *
 *  see InputSplit::Create for definition of record
 */
class InputSplit {
 public:
  /*! \brief a blob of memory region */
  struct Blob {
    /*! \brief points to start of the memory region */
    void *dptr;
    /*! \brief size of the memory region */
    size_t size;
  };
  /*!
   * \brief hint the inputsplit how large the chunk size
   *  it should return when implementing NextChunk
   *  this is a hint so may not be enforced,
   *  but InputSplit will try adjust its internal buffer
   *  size to the hinted value
   */
  virtual void HintChunkSize(size_t /*chunk_size*/) {}
  /*! \brief get the total size of the InputSplit */
  virtual size_t GetTotalSize(void) = 0;
  /*! \brief reset the position of InputSplit to beginning */
  virtual void BeforeFirst(void) = 0;
  /*!
   * \brief get the next record, the returning value
   *   is valid until next call to NextRecord, NextChunk or NextBatch
   *   caller can modify the memory content of out_rec
   *
   *   For text, out_rec contains a single line
   *   For recordio, out_rec contains one record content(with header striped)
   *
   * \param out_rec used to store the result
   * \return true if we can successfully get next record
   *     false if we reached end of split
   * \sa InputSplit::Create for definition of record
   */
  virtual bool NextRecord(Blob *out_rec) = 0;
  /*!
   * \brief get a chunk of memory that can contain multiple records,
   *  the caller needs to parse the content of the resulting chunk,
   *  for text file, out_chunk can contain data of multiple lines
   *  for recordio, out_chunk can contain multiple records(including headers)
   *
   *  This function ensures there won't be partial record in the chunk
   *  caller can modify the memory content of out_chunk,
   *  the memory is valid until next call to NextRecord, NextChunk or NextBatch
   *
   *  Usually NextRecord is sufficient, NextChunk can be used by some
   *  multi-threaded parsers to parse the input content
   *
   * \param out_chunk used to store the result
   * \return true if we can successfully get next record
   *     false if we reached end of split
   * \sa InputSplit::Create for definition of record
   * \sa RecordIOChunkReader to parse recordio content from out_chunk
   */
  virtual bool NextChunk(Blob *out_chunk) = 0;
  /*!
   * \brief get a chunk of memory that can contain multiple records,
   *  with hint for how many records is needed,
   *  the caller needs to parse the content of the resulting chunk,
   *  for text file, out_chunk can contain data of multiple lines
   *  for recordio, out_chunk can contain multiple records(including headers)
   *
   *  This function ensures there won't be partial record in the chunk
   *  caller can modify the memory content of out_chunk,
   *  the memory is valid until next call to NextRecord, NextChunk or NextBatch
   *
   *
   * \param out_chunk used to store the result
   * \return true if we can successfully get next record
   *     false if we reached end of split
   * \sa InputSplit::Create for definition of record
   * \sa RecordIOChunkReader to parse recordio content from out_chunk
   */
  virtual bool NextBatch(Blob *out_chunk, size_t /*n_records*/) {
    return NextChunk(out_chunk);
  }
  /*! \brief destructor*/
  virtual ~InputSplit(void) DMLC_THROW_EXCEPTION {}
  /*!
   * \brief reset the Input split to a certain part id,
   *  The InputSplit will be pointed to the head of the new specified segment.
   *  This feature may not be supported by every implementation of InputSplit.
   * \param part_index The part id of the new input.
   * \param num_parts The total number of parts.
   */
  virtual void ResetPartition(unsigned part_index, unsigned num_parts) = 0;
  /*!
   * \brief factory function:
   *  create input split given a uri
   * \param uri the uri of the input, can contain hdfs prefix
   * \param part_index the part id of current input
   * \param num_parts total number of splits
   * \param type type of record
   *   List of possible types: "text", "recordio", "indexed_recordio"
   *     - "text":
   *         text file, each line is treated as a record
   *         input split will split on '\\n' or '\\r'
   *     - "recordio":
   *         binary recordio file, see recordio.h
   *     - "indexed_recordio":
   *         binary recordio file with index, see recordio.h
   * \return a new input split
   * \sa InputSplit::Type
   */
  static InputSplit *Create(
      const char *uri, unsigned part_index, unsigned num_parts, const char *type);
  /*!
   * \brief factory function:
   *  create input split given a uri for input and index
   * \param uri the uri of the input, can contain hdfs prefix
   * \param index_uri the uri of the index, can contain hdfs prefix
   * \param part_index the part id of current input
   * \param num_parts total number of splits
   * \param type type of record
   *   List of possible types: "text", "recordio", "indexed_recordio"
   *     - "text":
   *         text file, each line is treated as a record
   *         input split will split on '\\n' or '\\r'
   *     - "recordio":
   *         binary recordio file, see recordio.h
   *     - "indexed_recordio":
   *         binary recordio file with index, see recordio.h
   * \param shuffle whether to shuffle the output from the InputSplit,
   *                supported only by "indexed_recordio" type.
   *                Defaults to "false"
   * \param seed random seed to use in conjunction with the "shuffle"
   *             option. Defaults to 0
   * \param batch_size a hint to InputSplit what is the intended number
   *                   of examples return per batch. Used only by
   *                   "indexed_recordio" type
   * \param recurse_directories whether to recursively traverse directories
   * \return a new input split
   * \sa InputSplit::Type
   */
  static InputSplit *Create(const char *uri, const char *index_uri, unsigned part_index,
      unsigned num_parts, const char *type, const bool shuffle = false, const int seed = 0,
      const size_t batch_size = 256, const bool recurse_directories = false);
};

#ifndef _LIBCPP_SGX_NO_IOSTREAMS
/*!
 * \brief a std::ostream class that can can wrap Stream objects,
 *  can use ostream with that output to underlying Stream
 *
 * Usage example:
 * \code
 *
 *   Stream *fs = Stream::Create("hdfs:///test.txt", "w");
 *   dmlc::ostream os(fs);
 *   os << "hello world" << std::endl;
 *   delete fs;
 * \endcode
 */
class ostream : public std::basic_ostream<char> {
 public:
  /*!
   * \brief construct std::ostream type
   * \param stream the Stream output to be used
   * \param buffer_size internal streambuf size
   */
  explicit ostream(Stream *stream, size_t buffer_size = (1 << 10))
      : std::basic_ostream<char>(NULL), buf_(buffer_size) {
    this->set_stream(stream);
  }
  // explictly synchronize the buffer
  virtual ~ostream() DMLC_NO_EXCEPTION {
    buf_.pubsync();
  }
  /*!
   * \brief set internal stream to be stream, reset states
   * \param stream new stream as output
   */
  inline void set_stream(Stream *stream) {
    buf_.set_stream(stream);
    this->rdbuf(&buf_);
  }

  /*! \return how many bytes we written so far */
  inline size_t bytes_written(void) const {
    return buf_.bytes_out();
  }

 private:
  // internal streambuf
  class OutBuf : public std::streambuf {
   public:
    explicit OutBuf(size_t buffer_size) : stream_(NULL), buffer_(buffer_size), bytes_out_(0) {
      if (buffer_size == 0) {
        buffer_.resize(2);
      }
    }
    // set stream to the buffer
    inline void set_stream(Stream *stream);

    inline size_t bytes_out() const {
      return bytes_out_;
    }

   private:
    /*! \brief internal stream by StreamBuf */
    Stream *stream_;
    /*! \brief internal buffer */
    std::vector<char> buffer_;
    /*! \brief number of bytes written so far */
    size_t bytes_out_;
    // override sync
    inline int_type sync(void);
    // override overflow
    inline int_type overflow(int c);
  };
  /*! \brief buffer of the stream */
  OutBuf buf_;
};

/*!
 * \brief a std::istream class that can can wrap Stream objects,
 *  can use istream with that output to underlying Stream
 *
 * Usage example:
 * \code
 *
 *   Stream *fs = Stream::Create("hdfs:///test.txt", "r");
 *   dmlc::istream is(fs);
 *   is >> mydata;
 *   delete fs;
 * \endcode
 */
class istream : public std::basic_istream<char> {
 public:
  /*!
   * \brief construct std::ostream type
   * \param stream the Stream output to be used
   * \param buffer_size internal buffer size
   */
  explicit istream(Stream *stream, size_t buffer_size = (1 << 10))
      : std::basic_istream<char>(NULL), buf_(buffer_size) {
    this->set_stream(stream);
  }
  virtual ~istream() DMLC_NO_EXCEPTION {}
  /*!
   * \brief set internal stream to be stream, reset states
   * \param stream new stream as output
   */
  inline void set_stream(Stream *stream) {
    buf_.set_stream(stream);
    this->rdbuf(&buf_);
  }
  /*! \return how many bytes we read so far */
  inline size_t bytes_read(void) const {
    return buf_.bytes_read();
  }

 private:
  // internal streambuf
  class InBuf : public std::streambuf {
   public:
    explicit InBuf(size_t buffer_size) : stream_(NULL), bytes_read_(0), buffer_(buffer_size) {
      if (buffer_size == 0) {
        buffer_.resize(2);
      }
    }
    // set stream to the buffer
    inline void set_stream(Stream *stream);
    // return how many bytes read so far
    inline size_t bytes_read(void) const {
      return bytes_read_;
    }

   private:
    /*! \brief internal stream by StreamBuf */
    Stream *stream_;
    /*! \brief how many bytes we read so far */
    size_t bytes_read_;
    /*! \brief internal buffer */
    std::vector<char> buffer_;
    // override underflow
    inline int_type underflow();
  };
  /*! \brief input buffer */
  InBuf buf_;
};
#endif
}  // namespace dmlc

#include "./serializer.h"

namespace dmlc {
// implementations of inline functions
template <typename T>
inline void Stream::Write(const T &data) {
  serializer::Handler<T>::Write(this, data);
}
template <typename T>
inline bool Stream::Read(T *out_data) {
  return serializer::Handler<T>::Read(this, out_data);
}

template <typename T>
inline void Stream::WriteArray(const T *data, size_t num_elems) {
  for (size_t i = 0; i < num_elems; ++i) {
    this->Write<T>(data[i]);
  }
}

template <typename T>
inline bool Stream::ReadArray(T *data, size_t num_elems) {
  for (size_t i = 0; i < num_elems; ++i) {
    if (!this->Read<T>(data + i)) {
      return false;
    }
  }
  return true;
}

#ifndef _LIBCPP_SGX_NO_IOSTREAMS
// implementations for ostream
inline void ostream::OutBuf::set_stream(Stream *stream) {
  if (stream_ != NULL) {
    this->pubsync();
  }
  this->stream_ = stream;
  this->setp(&buffer_[0], &buffer_[0] + buffer_.size() - 1);
}
inline int ostream::OutBuf::sync(void) {
  if (stream_ == NULL) {
    return -1;
  }
  std::ptrdiff_t n = pptr() - pbase();
  stream_->Write(pbase(), n);
  this->pbump(-static_cast<int>(n));
  bytes_out_ += n;
  return 0;
}
inline int ostream::OutBuf::overflow(int c) {
  *(this->pptr()) = c;
  std::ptrdiff_t n = pptr() - pbase();
  this->pbump(-static_cast<int>(n));
  if (c == EOF) {
    stream_->Write(pbase(), n);
    bytes_out_ += n;
  } else {
    stream_->Write(pbase(), n + 1);
    bytes_out_ += n + 1;
  }
  return c;
}

// implementations for istream
inline void istream::InBuf::set_stream(Stream *stream) {
  stream_ = stream;
  this->setg(&buffer_[0], &buffer_[0], &buffer_[0]);
}
inline int istream::InBuf::underflow() {
  char *bhead = &buffer_[0];
  if (this->gptr() == this->egptr()) {
    size_t sz = stream_->Read(bhead, buffer_.size());
    this->setg(bhead, bhead, bhead + sz);
    bytes_read_ += sz;
  }
  if (this->gptr() == this->egptr()) {
    return traits_type::eof();
  } else {
    return traits_type::to_int_type(*gptr());
  }
}
#endif

namespace io {
/*! \brief common data structure for URI */
struct URI {
  /*! \brief protocol */
  std::string protocol;
  /*!
   * \brief host name, namenode for HDFS, bucket name for s3
   */
  std::string host;
  /*! \brief name of the path */
  std::string name;
  /*! \brief enable default constructor */
  URI(void) {}
  /*!
   * \brief construct from URI string
   */
  explicit URI(const char *uri) {
    const char *p = std::strstr(uri, "://");
    if (p == NULL) {
      name = uri;
    } else {
      protocol = std::string(uri, p - uri + 3);
      uri = p + 3;
      p = std::strchr(uri, '/');
      if (p == NULL) {
        host = uri;
        name = '/';
      } else {
        host = std::string(uri, p - uri);
        name = p;
      }
    }
  }
  /*! \brief string representation */
  inline std::string str(void) const {
    return protocol + host + name;
  }
};

/*! \brief type of file */
enum FileType {
  /*! \brief the file is file */
  kFile,
  /*! \brief the file is directory */
  kDirectory
};

/*! \brief use to store file information */
struct FileInfo {
  /*! \brief full path to the file */
  URI path;
  /*! \brief the size of the file */
  size_t size;
  /*! \brief the type of the file */
  FileType type;
  /*! \brief default constructor */
  FileInfo() : size(0), type(kFile) {}
};

/*! \brief file system system interface */
class FileSystem {
 public:
  /*!
   * \brief get singleton of filesystem instance according to URI
   * \param path can be s3://..., hdfs://..., file://...,
   *            empty string(will return local)
   * \return a corresponding filesystem, report error if
   *         we cannot find a matching system
   */
  static FileSystem *GetInstance(const URI &path);
  /*! \brief virtual destructor */
  virtual ~FileSystem() {}
  /*!
   * \brief get information about a path
   * \param path the path to the file
   * \return the information about the file
   */
  virtual FileInfo GetPathInfo(const URI &path) = 0;
  /*!
   * \brief list files in a directory
   * \param path to the file
   * \param out_list the output information about the files
   */
  virtual void ListDirectory(const URI &path, std::vector<FileInfo> *out_list) = 0;
  /*!
   * \brief list files in a directory recursively using ListDirectory
   * \param path to the file
   * \param out_list the output information about the files
   */
  virtual void ListDirectoryRecursive(const URI &path, std::vector<FileInfo> *out_list);
  /*!
   * \brief open a stream
   * \param path path to file
   * \param flag can be "w", "r", "a
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  virtual Stream *Open(const URI &path, const char *const flag, bool allow_null = false) = 0;
  /*!
   * \brief open a seekable stream for read
   * \param path the path to the file
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  virtual SeekStream *OpenForRead(const URI &path, bool allow_null = false) = 0;
};

}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/json.h <==
/*!
 * Copyright (c) 2015 by Contributors
 * \file json.h
 * \brief Lightweight JSON Reader/Writer that read save into C++ data structs.
 *  This includes STL composites and structures.
 */
#ifndef DMLC_JSON_H_
#define DMLC_JSON_H_

// This code requires C++11 to compile
#include <vector>
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  #include <iostream>
  #include <sstream>
#endif
#include <algorithm>
#include <cctype>
#include <list>
#include <map>
#include <string>
#include <utility>

#include "./base.h"
#include "./logging.h"
#include "./type_traits.h"

#if DMLC_USE_CXX11
  #include <typeindex>
  #include <typeinfo>
  #include <unordered_map>
  #if DMLC_STRICT_CXX11
    #if DMLC_ENABLE_RTTI
      #include "./any.h"
    #endif  // DMLC_ENABLE_RTTI
  #endif  // DMLC_STRICT_CXX11
#endif  // DMLC_USE_CXX11

namespace dmlc {
/*!
 * \brief Lightweight JSON Reader to read any STL compositions and structs.
 *  The user need to know the schema of the
 *
 */
class JSONReader {
 public:
  /*!
   * \brief Constructor.
   * \param is the input source.
   */
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  explicit JSONReader(std::istream *is)
#else
  explicit JSONReader(std::string *is)
#endif
      : is_(is), line_count_r_(0), line_count_n_(0) {
  }
  /*!
   * \brief Parse next JSON string.
   * \param out_str the output string.
   * \throw dmlc::Error when next token is not string
   */
  inline void ReadString(std::string *out_str);
  /*!
   * \brief Read Number.
   * \param out_value output value;
   * \throw dmlc::Error when next token is not number of ValueType.
   * \tparam ValueType type of the number
   */
  template <typename ValueType>
  inline void ReadNumber(ValueType *out_value);
  /*!
   * \brief Begin parsing an object.
   * \code
   *  std::string key;
   *  // value can be any type that is json serializable.
   *  std::string value;
   *  reader->BeginObject();
   *  while (reader->NextObjectItem(&key)) {
   *    // do somthing to key value
   *    reader->Read(&value);
   *  }
   * \endcode
   */
  inline void BeginObject();
  /*!
   * \brief Begin parsing an array.
   * \code
   *  // value can be any type that is json serializable.
   *  std::string value;
   *  reader->BeginArray();
   *  while (reader->NextArrayItem()) {
   *    reader->Read(&value);
   *    // do somthing to value
   *  }
   * \endcode
   */
  inline void BeginArray();
  /*!
   * \brief Try to move to next object item.
   *  If this call is successful, user can proceed to call
   *  reader->Read to read in the value.
   * \param out_key the key to the next object.
   * \return true if the read is successful, false if we are at end of the object.
   */
  inline bool NextObjectItem(std::string *out_key);
  /*!
   * \brief Try to read the next element in the array.
   *  If this call is successful, user can proceed to call
   *  reader->Read to read in the value.
   * \return true if the read is successful, false if we are at end of the array.
   */
  inline bool NextArrayItem();
  /*!
   * \brief Read next ValueType.
   * \param out_value any STL or json readable type to be read
   * \throw dmlc::Error when the read of ValueType is not successful.
   * \tparam ValueType the data type to be read.
   */
  template <typename ValueType>
  inline void Read(ValueType *out_value);

  /*! \return current line count */
  inline std::string line_info() const {
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
    char temp[64];
    std::ostringstream os;
    os << " Line " << std::max(line_count_r_, line_count_n_);
    is_->getline(temp, 64);
    os << ", around ^`" << temp << "`";
    return os.str();
#else
    std::string info = " Line ";
    info += std::to_string(std::max(line_count_r_, line_count_n_));

    // string getline
    size_t end_pos = is_->find('\n');
    end_pos
        = std::min(static_cast<size_t>(64), end_pos == std::string::npos ? is_->size() : end_pos);
    std::string line = is_->substr(0, end_pos);
    is_->erase(0, line.size() + 1);  // +1 for \n

    info += ", around ^`" + line + "`";
    return info;
#endif
  }

 private:
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  /*! \brief internal reader stream */
  std::istream *is_;
#else
  /*! \brief internal reader string */
  std::string *is_;
#endif
  /*! \brief "\\r" counter */
  size_t line_count_r_;
  /*! \brief "\\n" counter */
  size_t line_count_n_;
  /*!
   * \brief record how many element processed in
   *  current array/object scope.
   */
  std::vector<size_t> scope_counter_;
  /*!
   * \brief Read next nonspace character.
   * \return the next nonspace character.
   */
  inline int NextNonSpace();
  /*!
   * \brief Read just before next nonspace but not read that.
   * \return the next nonspace character.
   */
  inline int PeekNextNonSpace();
  /*!
   * \brief Takes the next char from the input source.
   * \return the next character.
   */
  inline int NextChar();
  /*!
   * \brief Returns the next char from the input source.
   * \return the next character.
   */
  inline int PeekNextChar();
};

/*!
 * \brief Lightweight json to write any STL compositions.
 */
class JSONWriter {
 public:
  /*!
   * \brief Constructor.
   * \param os the output reciever.
   */
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  explicit JSONWriter(std::ostream *os)
#else
  explicit JSONWriter(std::string *os)
#endif
      : os_(os) {
  }
  /*!
   * \brief Write a string that do not contain escape characters.
   * \param s the string to be written.
   */
  inline void WriteNoEscape(const std::string &s);
  /*!
   * \brief Write a string that can contain escape characters.
   * \param s the string to be written.
   */
  inline void WriteString(const std::string &s);
  /*!
   * \brief Write a string that can contain escape characters.
   * \param v the value to be written.
   * \tparam ValueType The value type to be written.
   */
  template <typename ValueType>
  inline void WriteNumber(const ValueType &v);
  /*!
   * \brief Start beginning of array.
   * \param multi_line whether to start an multi_line array.
   * \code
   *  writer->BeginArray();
   *  for (auto& v : vdata) {
   *    writer->WriteArrayItem(v);
   *  }
   *  writer->EndArray();
   * \endcode
   */
  inline void BeginArray(bool multi_line = true);
  /*! \brief Finish writing an array. */
  inline void EndArray();
  /*!
   * \brief Start beginning of array.
   * \param multi_line whether to start an multi_line array.
   * \code
   *  writer->BeginObject();
   *  for (auto& kv : vmap) {
   *    writer->WriteObjectKeyValue(kv.first, kv.second);
   *  }
   *  writer->EndObject();
   * \endcode
   */
  inline void BeginObject(bool multi_line = true);
  /*! \brief Finish writing object. */
  inline void EndObject();
  /*!
   * \brief Write key value pair in the object.
   * \param key the key of the object.
   * \param value the value of to be written.
   * \tparam ValueType The value type to be written.
   */
  template <typename ValueType>
  inline void WriteObjectKeyValue(const std::string &key, const ValueType &value);
  /*!
   * \brief Write seperator of array, before writing next element.
   * User can proceed to call writer->Write to write next item
   */
  inline void WriteArraySeperator();
  /*!
   * \brief Write value into array.
   * \param value The value of to be written.
   * \tparam ValueType The value type to be written.
   */
  template <typename ValueType>
  inline void WriteArrayItem(const ValueType &value);
  /*!
   * \brief Write value to json.
   * \param value any STL or json readable that can be written.
   * \tparam ValueType the data type to be write.
   */
  template <typename ValueType>
  inline void Write(const ValueType &value);

 private:
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  /*! \brief Output stream */
  std::ostream *os_;
#else
  std::string *os_;
#endif
  /*!
   * \brief record how many element processed in
   *  current array/object scope.
   */
  std::vector<size_t> scope_counter_;
  /*! \brief Record whether current is a multiline scope */
  std::vector<bool> scope_multi_line_;
  /*!
   * \brief Write seperating space and newlines
   */
  inline void WriteSeperator();
};

/*!
 * \brief Helper class to read JSON into a class or struct object.
 * \code
 *  struct Param {
 *    std::string name;
 *    int value;
 *    // define load function from JSON
 *    inline void Load(dmlc::JSONReader *reader) {
 *      dmlc::JSONStructReadHelper helper;
 *      helper.DeclareField("name", &name);
 *      helper.DeclareField("value", &value);
 *      helper.ReadAllFields(reader);
 *    }
 *  };
 * \endcode
 */
class JSONObjectReadHelper {
 public:
  /*!
   * \brief Declare field of type T
   * \param key the key of the of field.
   * \param addr address of the data type.
   * \tparam T the data type to be read, must be STL composition of JSON serializable.
   */
  template <typename T>
  inline void DeclareField(const std::string &key, T *addr) {
    DeclareFieldInternal(key, addr, false);
  }
  /*!
   * \brief Declare optional field of type T
   * \param key the key of the of field.
   * \param addr address of the data type.
   * \tparam T the data type to be read, must be STL composition of JSON serializable.
   */
  template <typename T>
  inline void DeclareOptionalField(const std::string &key, T *addr) {
    DeclareFieldInternal(key, addr, true);
  }
  /*!
   * \brief Read in all the declared fields.
   * \param reader the JSONReader to read the json.
   */
  inline void ReadAllFields(JSONReader *reader);

 private:
  /*!
   * \brief Internal function to declare field.
   * \param key the key of the of field.
   * \param addr address of the data type.
   * \param optional if set to true, no error will be reported if the key is not presented.
   * \tparam T the data type to be read, must be STL composition of JSON serializable.
   */
  template <typename T>
  inline void DeclareFieldInternal(const std::string &key, T *addr, bool optional);
  /*!
   * \brief The internal reader function.
   * \param reader The reader to read.
   * \param addr The memory address to read.
   */
  template <typename T>
  inline static void ReaderFunction(JSONReader *reader, void *addr);
  /*! \brief callback type to reader function */
  typedef void (*ReadFunction)(JSONReader *reader, void *addr);
  /*! \brief internal data entry */
  struct Entry {
    /*! \brief the reader function */
    ReadFunction func;
    /*! \brief the address to read */
    void *addr;
    /*! \brief whether it is optional */
    bool optional;
  };
  /*! \brief the internal map of reader callbacks */
  std::map<std::string, Entry> map_;
};

#define DMLC_JSON_ENABLE_ANY_VAR_DEF(KeyName) \
  static DMLC_ATTRIBUTE_UNUSED ::dmlc::json::AnyJSONManager &__make_AnyJSONType##_##KeyName##__

/*!
 * \def DMLC_JSON_ENABLE_ANY
 * \brief Macro to enable save/load JSON of dmlc:: whose actual type is Type.
 * Any type will be saved as json array [KeyName, content]
 *
 * \param Type The type to be registered.
 * \param KeyName The Type key assigned to the type, must be same during load.
 */
#define DMLC_JSON_ENABLE_ANY(Type, KeyName)                           \
  DMLC_STR_CONCAT(DMLC_JSON_ENABLE_ANY_VAR_DEF(KeyName), __COUNTER__) \
      = ::dmlc::json::AnyJSONManager::Global()->EnableType<Type>(#KeyName)

//! \cond Doxygen_Suppress
namespace json {

/*!
 * \brief generic serialization handler
 * \tparam T the type to be serialized
 */
template <typename T>
struct Handler;

template <typename ValueType>
struct NumericHandler {
  inline static void Write(JSONWriter *writer, const ValueType &value) {
    writer->WriteNumber<ValueType>(value);
  }
  inline static void Read(JSONReader *reader, ValueType *value) {
    reader->ReadNumber<ValueType>(value);
  }
};

template <typename ContainerType>
struct ArrayHandler {
  inline static void Write(JSONWriter *writer, const ContainerType &array) {
    typedef typename ContainerType::value_type ElemType;
    writer->BeginArray(array.size() > 10 || !dmlc::is_pod<ElemType>::value);
    for (typename ContainerType::const_iterator it = array.begin(); it != array.end(); ++it) {
      writer->WriteArrayItem(*it);
    }
    writer->EndArray();
  }
  inline static void Read(JSONReader *reader, ContainerType *array) {
    typedef typename ContainerType::value_type ElemType;
    array->clear();
    reader->BeginArray();
    while (reader->NextArrayItem()) {
      ElemType value;
      Handler<ElemType>::Read(reader, &value);
      array->insert(array->end(), value);
    }
  }
};

template <typename ContainerType>
struct MapHandler {
  inline static void Write(JSONWriter *writer, const ContainerType &map) {
    writer->BeginObject(map.size() > 1);
    for (typename ContainerType::const_iterator it = map.begin(); it != map.end(); ++it) {
      writer->WriteObjectKeyValue(it->first, it->second);
    }
    writer->EndObject();
  }
  inline static void Read(JSONReader *reader, ContainerType *map) {
    typedef typename ContainerType::mapped_type ElemType;
    map->clear();
    reader->BeginObject();
    std::string key;
    while (reader->NextObjectItem(&key)) {
      ElemType value;
      reader->Read(&value);
      (*map)[key] = value;
    }
  }
};

template <typename T>
struct CommonJSONSerializer {
  inline static void Write(JSONWriter *writer, const T &value) {
    value.Save(writer);
  }
  inline static void Read(JSONReader *reader, T *value) {
    value->Load(reader);
  }
};

template <>
struct Handler<std::string> {
  inline static void Write(JSONWriter *writer, const std::string &value) {
    writer->WriteString(value);
  }
  inline static void Read(JSONReader *reader, std::string *str) {
    reader->ReadString(str);
  }
};

template <typename T>
struct Handler<std::vector<T>> : public ArrayHandler<std::vector<T>> {};

template <typename K, typename V>
struct Handler<std::pair<K, V>> {
  inline static void Write(JSONWriter *writer, const std::pair<K, V> &kv) {
    writer->BeginArray();
    writer->WriteArrayItem(kv.first);
    writer->WriteArrayItem(kv.second);
    writer->EndArray();
  }
  inline static void Read(JSONReader *reader, std::pair<K, V> *kv) {
    reader->BeginArray();
    CHECK(reader->NextArrayItem()) << "Expect array of length 2";
    Handler<K>::Read(reader, &(kv->first));
    CHECK(reader->NextArrayItem()) << "Expect array of length 2";
    Handler<V>::Read(reader, &(kv->second));
    CHECK(!reader->NextArrayItem()) << "Expect array of length 2";
  }
};

template <typename T>
struct Handler<std::list<T>> : public ArrayHandler<std::list<T>> {};

template <typename V>
struct Handler<std::map<std::string, V>> : public MapHandler<std::map<std::string, V>> {};

#if DMLC_USE_CXX11
template <typename V>
struct Handler<std::unordered_map<std::string, V>> :
    public MapHandler<std::unordered_map<std::string, V>> {};
#endif  // DMLC_USE_CXX11

template <typename T>
struct Handler {
  inline static void Write(JSONWriter *writer, const T &data) {
    typedef typename dmlc::IfThenElseType<dmlc::is_arithmetic<T>::value, NumericHandler<T>,
        CommonJSONSerializer<T>>::Type THandler;
    THandler::Write(writer, data);
  }
  inline static void Read(JSONReader *reader, T *data) {
    typedef typename dmlc::IfThenElseType<dmlc::is_arithmetic<T>::value, NumericHandler<T>,
        CommonJSONSerializer<T>>::Type THandler;
    THandler::Read(reader, data);
  }
};

#if DMLC_STRICT_CXX11
  #if DMLC_ENABLE_RTTI
// Manager to store json serialization strategy.
class AnyJSONManager {
 public:
  template <typename T>
  inline AnyJSONManager &EnableType(const std::string &type_name) {  // NOLINT(*)
    std::type_index tp = std::type_index(typeid(T));
    if (type_name_.count(tp) != 0) {
      CHECK(type_name_.at(tp) == type_name)
          << "Type has already been registered as another typename " << type_name_.at(tp);
      return *this;
    }
    CHECK(type_map_.count(type_name) == 0)
        << "Type name " << type_name << " already registered in registry";
    Entry e;
    e.read = ReadAny<T>;
    e.write = WriteAny<T>;
    type_name_[tp] = type_name;
    type_map_[type_name] = e;
    return *this;
  }
  // return global singleton
  inline static AnyJSONManager *Global() {
    static AnyJSONManager inst;
    return &inst;
  }

 private:
  AnyJSONManager() {}

  template <typename T>
  inline static void WriteAny(JSONWriter *writer, const any &data) {
    writer->Write(dmlc::unsafe_get<T>(data));
  }
  template <typename T>
  inline static void ReadAny(JSONReader *reader, any *data) {
    T temp;
    reader->Read(&temp);
    *data = std::move(temp);
  }
  // data entry to store vtable for any type
  struct Entry {
    void (*read)(JSONReader *reader, any *data);
    void (*write)(JSONWriter *reader, const any &data);
  };

  template <typename T>
  friend struct Handler;

  std::unordered_map<std::type_index, std::string> type_name_;
  std::unordered_map<std::string, Entry> type_map_;
};

template <>
struct Handler<any> {
  inline static void Write(JSONWriter *writer, const any &data) {
    std::unordered_map<std::type_index, std::string> &nmap = AnyJSONManager::Global()->type_name_;
    std::type_index id = std::type_index(data.type());
    auto it = nmap.find(id);
    CHECK(it != nmap.end() && it->first == id)
        << "Type " << id.name() << " has not been registered via DMLC_JSON_ENABLE_ANY";
    std::string type_name = it->second;
    AnyJSONManager::Entry e = AnyJSONManager::Global()->type_map_.at(type_name);
    writer->BeginArray(false);
    writer->WriteArrayItem(type_name);
    writer->WriteArraySeperator();
    e.write(writer, data);
    writer->EndArray();
  }
  inline static void Read(JSONReader *reader, any *data) {
    std::string type_name;
    reader->BeginArray();
    CHECK(reader->NextArrayItem()) << "invalid any json format";
    Handler<std::string>::Read(reader, &type_name);
    std::unordered_map<std::string, AnyJSONManager::Entry> &tmap
        = AnyJSONManager::Global()->type_map_;
    auto it = tmap.find(type_name);
    CHECK(it != tmap.end() && it->first == type_name)
        << "Typename " << type_name << " has not been registered via DMLC_JSON_ENABLE_ANY";
    AnyJSONManager::Entry e = it->second;
    CHECK(reader->NextArrayItem()) << "invalid any json format";
    e.read(reader, data);
    CHECK(!reader->NextArrayItem()) << "invalid any json format";
  }
};
  #endif  // DMLC_ENABLE_RTTI
#endif  // DMLC_STRICT_CXX11

}  // namespace json

// implementations of JSONReader/Writer
inline int JSONReader::NextChar() {
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  return is_->get();
#else
  int ch = is_->at(0);
  is_->erase(0, 1);
  return ch;
#endif
}

inline int JSONReader::PeekNextChar() {
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  return is_->peek();
#else
  return is_->at(0);
#endif
}

inline int JSONReader::NextNonSpace() {
  int ch;
  do {
    ch = NextChar();
    if (ch == '\n') {
      ++line_count_n_;
    }
    if (ch == '\r') {
      ++line_count_r_;
    }
  } while (isspace(ch));
  return ch;
}

inline int JSONReader::PeekNextNonSpace() {
  int ch;
  while (true) {
    ch = PeekNextChar();
    if (ch == '\n') {
      ++line_count_n_;
    }
    if (ch == '\r') {
      ++line_count_r_;
    }
    if (!isspace(ch)) {
      break;
    }
    NextChar();
  }
  return ch;
}

namespace {
template <typename T>
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
void Extend(std::ostream *os, T item) {
  *os << item;
}
#else
void Extend(std::string *ostr, T item) {
  *ostr += item;
}
#endif
}  // namespace

inline void JSONReader::ReadString(std::string *out_str) {
  int ch = NextNonSpace();
  CHECK_EQ(ch, '\"') << "Error at" << line_info() << ", Expect \'\"\' but get \'"
                     << static_cast<char>(ch) << '\'';
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  std::ostringstream output;
#else
  std::string output = "";
#endif
  while (true) {
    ch = NextChar();
    if (ch == '\\') {
      char sch = static_cast<char>(NextChar());
      switch (sch) {
      case 'r':
        Extend(&output, "\r");
        break;
      case 'n':
        Extend(&output, "\n");
        break;
      case '\\':
        Extend(&output, "\\");
        break;
      case 't':
        Extend(&output, "\t");
        break;
      case '\"':
        Extend(&output, "\"");
        break;
      default:
        LOG(FATAL) << "unknown string escape \\" << sch;
      }
    } else {
      if (ch == '\"') {
        break;
      }
      Extend(&output, static_cast<char>(ch));
    }
    if (ch == EOF || ch == '\r' || ch == '\n') {
      LOG(FATAL) << "Error at" << line_info() << ", Expect \'\"\' but reach end of line ";
    }
  }
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  *out_str = output.str();
#else
  *out_str = output;
#endif
}

template <typename ValueType>
inline void JSONReader::ReadNumber(ValueType *out_value) {
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  *is_ >> *out_value;
  CHECK(!is_->fail()) << "Error at" << line_info() << ", Expect number";
#else
  char *endptr;
  const char *icstr = is_->c_str();
  unsigned number = strtol(icstr, &endptr, 10);
  is_->erase(0, endptr - icstr);
  *out_value = static_cast<ValueType>(number);
#endif
}

inline void JSONReader::BeginObject() {
  int ch = NextNonSpace();
  CHECK_EQ(ch, '{') << "Error at" << line_info() << ", Expect \'{\' but get \'"
                    << static_cast<char>(ch) << '\'';
  scope_counter_.push_back(0);
}

inline void JSONReader::BeginArray() {
  int ch = NextNonSpace();
  CHECK_EQ(ch, '[') << "Error at" << line_info() << ", Expect \'[\' but get \'"
                    << static_cast<char>(ch) << '\'';
  scope_counter_.push_back(0);
}

inline bool JSONReader::NextObjectItem(std::string *out_key) {
  bool next = true;
  if (scope_counter_.back() != 0) {
    int ch = NextNonSpace();
    if (ch == EOF) {
      next = false;
    } else if (ch == '}') {
      next = false;
    } else {
      CHECK_EQ(ch, ',') << "Error at" << line_info() << ", JSON object expect \'}\' or \',\' \'"
                        << static_cast<char>(ch) << '\'';
    }
  } else {
    int ch = PeekNextNonSpace();
    if (ch == '}') {
      NextChar();
      next = false;
    }
  }
  if (!next) {
    scope_counter_.pop_back();
    return false;
  } else {
    scope_counter_.back() += 1;
    ReadString(out_key);
    int ch = NextNonSpace();
    CHECK_EQ(ch, ':') << "Error at" << line_info() << ", Expect \':\' but get \'"
                      << static_cast<char>(ch) << '\'';
    return true;
  }
}

inline bool JSONReader::NextArrayItem() {
  bool next = true;
  if (scope_counter_.back() != 0) {
    int ch = NextNonSpace();
    if (ch == EOF) {
      next = false;
    } else if (ch == ']') {
      next = false;
    } else {
      CHECK_EQ(ch, ',') << "Error at" << line_info() << ", JSON array expect \']\' or \',\'. Get \'"
                        << static_cast<char>(ch) << "\' instead";
    }
  } else {
    int ch = PeekNextNonSpace();
    if (ch == ']') {
      NextChar();
      next = false;
    }
  }
  if (!next) {
    scope_counter_.pop_back();
    return false;
  } else {
    scope_counter_.back() += 1;
    return true;
  }
}

template <typename ValueType>
inline void JSONReader::Read(ValueType *out_value) {
  json::Handler<ValueType>::Read(this, out_value);
}

inline void JSONWriter::WriteNoEscape(const std::string &s) {
  Extend(os_, '\"');
  Extend(os_, s);
  Extend(os_, '\"');
}

inline void JSONWriter::WriteString(const std::string &s) {
  Extend(os_, '\"');
  for (size_t i = 0; i < s.length(); ++i) {
    char ch = s[i];
    switch (ch) {
    case '\r':
      Extend(os_, "\\r");
      break;
    case '\n':
      Extend(os_, "\\n");
      break;
    case '\\':
      Extend(os_, "\\\\");
      break;
    case '\t':
      Extend(os_, "\\t");
      break;
    case '\"':
      Extend(os_, "\\\"");
      break;
    default:
      Extend(os_, ch);
    }
  }
  Extend(os_, '\"');
}

template <typename ValueType>
inline void JSONWriter::WriteNumber(const ValueType &v) {
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
  Extend(os_, v);
#else
  Extend(os_, std::to_string(v));
#endif
}

inline void JSONWriter::BeginArray(bool multi_line) {
  Extend(os_, '[');
  scope_multi_line_.push_back(multi_line);
  scope_counter_.push_back(0);
}

inline void JSONWriter::EndArray() {
  CHECK_NE(scope_multi_line_.size(), 0U);
  CHECK_NE(scope_counter_.size(), 0U);
  bool newline = scope_multi_line_.back();
  size_t nelem = scope_counter_.back();
  scope_multi_line_.pop_back();
  scope_counter_.pop_back();
  if (newline && nelem != 0) {
    WriteSeperator();
  }
  Extend(os_, ']');
}

inline void JSONWriter::BeginObject(bool multi_line) {
  Extend(os_, '{');
  scope_multi_line_.push_back(multi_line);
  scope_counter_.push_back(0);
}

inline void JSONWriter::EndObject() {
  CHECK_NE(scope_multi_line_.size(), 0U);
  CHECK_NE(scope_counter_.size(), 0U);
  bool newline = scope_multi_line_.back();
  size_t nelem = scope_counter_.back();
  scope_multi_line_.pop_back();
  scope_counter_.pop_back();
  if (newline && nelem != 0) {
    WriteSeperator();
  }
  Extend(os_, '}');
}

template <typename ValueType>
inline void JSONWriter::WriteObjectKeyValue(const std::string &key, const ValueType &value) {
  if (scope_counter_.back() > 0) {
    Extend(os_, ", ");
  }
  WriteSeperator();
  Extend(os_, '\"');
  Extend(os_, key);
  Extend(os_, "\": ");
  scope_counter_.back() += 1;
  json::Handler<ValueType>::Write(this, value);
}

inline void JSONWriter::WriteArraySeperator() {
  if (scope_counter_.back() != 0) {
    Extend(os_, ", ");
  }
  scope_counter_.back() += 1;
  WriteSeperator();
}

template <typename ValueType>
inline void JSONWriter::WriteArrayItem(const ValueType &value) {
  this->WriteArraySeperator();
  json::Handler<ValueType>::Write(this, value);
}

template <typename ValueType>
inline void JSONWriter::Write(const ValueType &value) {
  size_t nscope = scope_multi_line_.size();
  json::Handler<ValueType>::Write(this, value);
  CHECK_EQ(nscope, scope_multi_line_.size())
      << "Uneven scope, did you call EndArray/EndObject after each BeginObject/Array?";
}

inline void JSONWriter::WriteSeperator() {
  if (scope_multi_line_.size() == 0 || scope_multi_line_.back()) {
    Extend(os_, '\n');
    Extend(os_, std::string(scope_multi_line_.size() * 2, ' '));
  }
}

inline void JSONObjectReadHelper::ReadAllFields(JSONReader *reader) {
  reader->BeginObject();
  std::map<std::string, int> visited;
  std::string key;
  while (reader->NextObjectItem(&key)) {
    if (map_.count(key) != 0) {
      Entry e = map_[key];
      (*e.func)(reader, e.addr);
      visited[key] = 0;
    } else {
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
      std::ostringstream err;
#else
      std::string err("");
#endif
      Extend(&err, "JSONReader: Unknown field ");
      Extend(&err, key);
      Extend(&err, ", candidates are: \n");
      for (std::map<std::string, Entry>::iterator it = map_.begin(); it != map_.end(); ++it) {
        Extend(&err, '\"');
        Extend(&err, it->first);
        Extend(&err, "\"\n");
      }
#ifndef _LIBCPP_SGX_NO_IOSTREAMS
      LOG(FATAL) << err.str();
#else
      LOG(FATAL) << err;
#endif
    }
  }
  if (visited.size() != map_.size()) {
    for (std::map<std::string, Entry>::iterator it = map_.begin(); it != map_.end(); ++it) {
      if (it->second.optional) {
        continue;
      }
      CHECK_NE(visited.count(it->first), 0U)
          << "JSONReader: Missing field \"" << it->first << "\"\n At " << reader->line_info();
    }
  }
}

template <typename T>
inline void JSONObjectReadHelper::ReaderFunction(JSONReader *reader, void *addr) {
  json::Handler<T>::Read(reader, static_cast<T *>(addr));
}

template <typename T>
inline void JSONObjectReadHelper::DeclareFieldInternal(
    const std::string &key, T *addr, bool optional) {
  CHECK_EQ(map_.count(key), 0U) << "Adding duplicate field " << key;
  Entry e;
  e.func = ReaderFunction<T>;
  e.addr = static_cast<void *>(addr);
  e.optional = optional;
  map_[key] = e;
}

//! \endcond
}  // namespace dmlc
#endif  // DMLC_JSON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/logging.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file logging.h
 * \brief defines logging macros of dmlc
 *  allows use of GLOG, fall back to internal
 *  implementation when disabled
 */
#ifndef DMLC_LOGGING_H_
#define DMLC_LOGGING_H_
#include <cstdio>
#include <cstdlib>
#include <memory>
#include <stdexcept>
#include <string>
#include <vector>

#include "./base.h"

#if DMLC_LOG_STACK_TRACE
  #include <sstream>

  #include <cxxabi.h>
  #include DMLC_EXECINFO_H
#endif

namespace dmlc {
/*!
 * \brief exception class that will be thrown by
 *  default logger if DMLC_LOG_FATAL_THROW == 1
 */
struct Error : public std::runtime_error {
  /*!
   * \brief constructor
   * \param s the error message
   */
  explicit Error(const std::string &s) : std::runtime_error(s) {}
};

#if DMLC_LOG_STACK_TRACE
// get stack trace logging depth from env variable.
inline size_t LogStackTraceLevel() {
  size_t level;
  if (auto var = std::getenv("DMLC_LOG_STACK_TRACE_DEPTH")) {
    if (1 == sscanf(var, "%zu", &level)) {
      return level + 1;
    }
  }
  return DMLC_LOG_STACK_TRACE_SIZE;
}

inline std::string Demangle(const char *msg_str) {
  using std::string;
  string msg(msg_str);
  size_t symbol_start = string::npos;
  size_t symbol_end = string::npos;
  if (((symbol_start = msg.find("_Z")) != string::npos)
      && (symbol_end = msg.find_first_of(" +", symbol_start))) {
    string left_of_symbol(msg, 0, symbol_start);
    string symbol(msg, symbol_start, symbol_end - symbol_start);
    string right_of_symbol(msg, symbol_end);

    int status = 0;
    size_t length = string::npos;
    std::unique_ptr<char, void (*)(void *__ptr)> demangled_symbol
        = {abi::__cxa_demangle(symbol.c_str(), 0, &length, &status), &std::free};
    if (demangled_symbol && status == 0 && length > 0) {
      string symbol_str(demangled_symbol.get());
      std::ostringstream os;
      os << left_of_symbol << symbol_str << right_of_symbol;
      return os.str();
    }
  }
  return string(msg_str);
}

// By default skip the first frame because
// that belongs to ~LogMessageFatal
inline std::string StackTrace(
    size_t start_frame = 1, const size_t stack_size = DMLC_LOG_STACK_TRACE_SIZE) {
  using std::string;
  std::ostringstream stacktrace_os;
  std::vector<void *> stack(stack_size);
  int nframes = backtrace(stack.data(), static_cast<int>(stack_size));
  if (start_frame < static_cast<size_t>(nframes)) {
    stacktrace_os << "Stack trace:\n";
  }
  char **msgs = backtrace_symbols(stack.data(), nframes);
  if (msgs != nullptr) {
    for (int frameno = start_frame; frameno < nframes; ++frameno) {
      string msg = dmlc::Demangle(msgs[frameno]);
      stacktrace_os << "  [bt] (" << frameno - start_frame << ") " << msg << "\n";
    }
  }
  free(msgs);
  string stack_trace = stacktrace_os.str();
  return stack_trace;
}

#else  // DMLC_LOG_STACK_TRACE is off

inline size_t LogStackTraceLevel() {
  return 0;
}

inline std::string demangle(const char *msg_str) {
  return std::string();
}

inline std::string StackTrace(size_t start_frame = 1, const size_t stack_size = 0) {
  return std::string(
      "Stack trace not available when "
      "DMLC_LOG_STACK_TRACE is disabled at compile time.");
}

#endif  // DMLC_LOG_STACK_TRACE
}  // namespace dmlc

#if DMLC_USE_GLOG
  #include <glog/logging.h>

namespace dmlc {
/*!
 * \brief optionally redirect to google's init log
 * \param argv0 The arguments.
 */
inline void InitLogging(const char *argv0) {
  google::InitGoogleLogging(argv0);
}
}  // namespace dmlc

#elif defined DMLC_USE_LOGGING_LIBRARY

  #include DMLC_USE_LOGGING_LIBRARY
namespace dmlc {
inline void InitLogging(const char *) {
  // DO NOTHING
}
}  // namespace dmlc

#else
   // use a light version of glog
  #include <ctime>
  #include <iostream>
  #include <sstream>

  #include <assert.h>

  #if defined(_MSC_VER)
    #pragma warning(disable : 4722)
    #pragma warning(disable : 4068)
  #endif

namespace dmlc {
inline void InitLogging(const char *) {
  // DO NOTHING
}

// get debug option from env variable.
inline bool DebugLoggingEnabled() {
  static int state = 0;
  if (state == 0) {
    if (auto var = std::getenv("DMLC_LOG_DEBUG")) {
      if (std::string(var) == "1") {
        state = 1;
      } else {
        state = -1;
      }
    } else {
      // by default hide debug logging.
      state = -1;
    }
  }
  return state == 1;
}

  #ifndef DMLC_GLOG_DEFINED

template <typename X, typename Y>
std::unique_ptr<std::string> LogCheckFormat(const X &x, const Y &y) {
  std::ostringstream os;
  os << " (" << x << " vs. " << y << ") "; /* CHECK_XX(x, y) requires x and y can be serialized to
                                              string. Use CHECK(x OP y) otherwise. NOLINT(*) */
  // no std::make_unique until c++14
  return std::unique_ptr<std::string>(new std::string(os.str()));
}

    // This function allows us to ignore sign comparison in the right scope.
    #define DEFINE_CHECK_FUNC(name, op)                                                        \
      template <typename X, typename Y>                                                        \
      DMLC_ALWAYS_INLINE std::unique_ptr<std::string> LogCheck##name(const X &x, const Y &y) { \
        if (x op y)                                                                            \
          return nullptr;                                                                      \
        return LogCheckFormat(x, y);                                                           \
      }                                                                                        \
      DMLC_ALWAYS_INLINE std::unique_ptr<std::string> LogCheck##name(int x, int y) {           \
        return LogCheck##name<int, int>(x, y);                                                 \
      }

    #pragma GCC diagnostic push
    #pragma GCC diagnostic ignored "-Wsign-compare"
DEFINE_CHECK_FUNC(_LT, <)
DEFINE_CHECK_FUNC(_GT, >)
DEFINE_CHECK_FUNC(_LE, <=)
DEFINE_CHECK_FUNC(_GE, >=)
DEFINE_CHECK_FUNC(_EQ, ==)
DEFINE_CHECK_FUNC(_NE, !=)
    #pragma GCC diagnostic pop

    #define CHECK_BINARY_OP(name, op, x, y)                   \
      if (auto __dmlc__log__err = dmlc::LogCheck##name(x, y)) \
      dmlc::LogMessageFatal(__FILE__, __LINE__).stream()      \
          << "Check failed: " << #x " " #op " " #y << *__dmlc__log__err << ": "

    // Always-on checking
    #define CHECK(x) \
      if (!(x))      \
      dmlc::LogMessageFatal(__FILE__, __LINE__).stream() << "Check failed: " #x << ": "
    #define CHECK_LT(x, y) CHECK_BINARY_OP(_LT, <, x, y)
    #define CHECK_GT(x, y) CHECK_BINARY_OP(_GT, >, x, y)
    #define CHECK_LE(x, y) CHECK_BINARY_OP(_LE, <=, x, y)
    #define CHECK_GE(x, y) CHECK_BINARY_OP(_GE, >=, x, y)
    #define CHECK_EQ(x, y) CHECK_BINARY_OP(_EQ, ==, x, y)
    #define CHECK_NE(x, y) CHECK_BINARY_OP(_NE, !=, x, y)
    #define CHECK_NOTNULL(x)                                                                    \
      ((x) == NULL                                                                              \
          ? dmlc::LogMessageFatal(__FILE__, __LINE__).stream() << "Check  notnull: " #x << ' ', \
          (x) : (x))  // NOLINT(*)

    // Debug-only checking.
    #if DMLC_LOG_DEBUG
      #define DCHECK(x) \
        while (false)   \
        CHECK(x)
      #define DCHECK_LT(x, y) \
        while (false)         \
        CHECK((x) < (y))
      #define DCHECK_GT(x, y) \
        while (false)         \
        CHECK((x) > (y))
      #define DCHECK_LE(x, y) \
        while (false)         \
        CHECK((x) <= (y))
      #define DCHECK_GE(x, y) \
        while (false)         \
        CHECK((x) >= (y))
      #define DCHECK_EQ(x, y) \
        while (false)         \
        CHECK((x) == (y))
      #define DCHECK_NE(x, y) \
        while (false)         \
        CHECK((x) != (y))
    #else
      #define DCHECK(x) CHECK(x)
      #define DCHECK_LT(x, y) CHECK((x) < (y))
      #define DCHECK_GT(x, y) CHECK((x) > (y))
      #define DCHECK_LE(x, y) CHECK((x) <= (y))
      #define DCHECK_GE(x, y) CHECK((x) >= (y))
      #define DCHECK_EQ(x, y) CHECK((x) == (y))
      #define DCHECK_NE(x, y) CHECK((x) != (y))
    #endif  // DMLC_LOG_DEBUG

    #if DMLC_LOG_CUSTOMIZE
      #define LOG_INFO dmlc::CustomLogMessage(__FILE__, __LINE__)
    #else
      #define LOG_INFO dmlc::LogMessage(__FILE__, __LINE__)
    #endif
    #define LOG_ERROR LOG_INFO
    #define LOG_WARNING LOG_INFO
    #define LOG_FATAL dmlc::LogMessageFatal(__FILE__, __LINE__)
    #define LOG_QFATAL LOG_FATAL

    // Poor man version of VLOG
    #define VLOG(x) LOG_INFO.stream()

    #define LOG(severity) LOG_##severity.stream()
    #define LG LOG_INFO.stream()
    #define LOG_IF(severity, condition) \
      !(condition) ? (void)0 : dmlc::LogMessageVoidify() & LOG(severity)

    #if DMLC_LOG_DEBUG

      #define LOG_DFATAL LOG_FATAL
      #define DFATAL FATAL
      #define DLOG(severity) LOG_IF(severity, ::dmlc::DebugLoggingEnabled())
      #define DLOG_IF(severity, condition) \
        LOG_IF(severity, ::dmlc::DebugLoggingEnabled() && (condition))

    #else

      #define LOG_DFATAL LOG_ERROR
      #define DFATAL ERROR
      #define DLOG(severity) true ? (void)0 : dmlc::LogMessageVoidify() & LOG(severity)
      #define DLOG_IF(severity, condition) \
        (true || !(condition)) ? (void)0 : dmlc::LogMessageVoidify() & LOG(severity)
    #endif

    // Poor man version of LOG_EVERY_N
    #define LOG_EVERY_N(severity, n) LOG(severity)

  #endif  // DMLC_GLOG_DEFINED

class DateLogger {
 public:
  DateLogger() {
  #if defined(_MSC_VER)
    _tzset();
  #endif
  }
  const char *HumanDate() {
  #if !defined(_LIBCPP_SGX_CONFIG) && DMLC_LOG_NODATE == 0
    #if defined(_MSC_VER)
    _strtime_s(buffer_, sizeof(buffer_));
    #else
    time_t time_value = time(NULL);
    struct tm *pnow;
      #if !defined(_WIN32)
    struct tm now;
    pnow = localtime_r(&time_value, &now);
      #else
    pnow = localtime(&time_value);  // NOLINT(*)
      #endif
    snprintf(buffer_, sizeof(buffer_), "%02d:%02d:%02d", pnow->tm_hour, pnow->tm_min, pnow->tm_sec);
    #endif
    return buffer_;
  #else
    return "";
  #endif  // _LIBCPP_SGX_CONFIG
  }

 private:
  char buffer_[9];
};

  #ifndef _LIBCPP_SGX_NO_IOSTREAMS
class LogMessage {
 public:
  LogMessage(const char *file, int line)
      :
    #ifdef __ANDROID__
        log_stream_(std::cout)
    #else
        log_stream_(std::cerr)
    #endif
  {
    log_stream_ << "[" << pretty_date_.HumanDate() << "] " << file << ":" << line << ": ";
  }
  ~LogMessage() {
    log_stream_ << '\n';
  }
  std::ostream &stream() {
    return log_stream_;
  }

 protected:
  std::ostream &log_stream_;

 private:
  DateLogger pretty_date_;
  LogMessage(const LogMessage &);
  void operator=(const LogMessage &);
};

// customized logger that can allow user to define where to log the message.
class CustomLogMessage {
 public:
  CustomLogMessage(const char *file, int line) {
    log_stream_ << "[" << DateLogger().HumanDate() << "] " << file << ":" << line << ": ";
  }
  ~CustomLogMessage() {
    Log(log_stream_.str());
  }
  std::ostream &stream() {
    return log_stream_;
  }
  /*!
   * \brief customized logging of the message.
   * This function won't be implemented by libdmlc
   * \param msg The message to be logged.
   */
  static void Log(const std::string &msg);

 private:
  std::ostringstream log_stream_;
};
  #else
class DummyOStream {
 public:
  template <typename T>
  DummyOStream &operator<<(T _) {
    return *this;
  }
  inline std::string str() {
    return "";
  }
};
class LogMessage {
 public:
  LogMessage(const char *file, int line) : log_stream_() {}
  DummyOStream &stream() {
    return log_stream_;
  }

 protected:
  DummyOStream log_stream_;

 private:
  LogMessage(const LogMessage &);
  void operator=(const LogMessage &);
};
  #endif

  #if defined(_LIBCPP_SGX_NO_IOSTREAMS)
class LogMessageFatal : public LogMessage {
 public:
  LogMessageFatal(const char *file, int line) : LogMessage(file, line) {}
  ~LogMessageFatal() {
    abort();
  }

 private:
  LogMessageFatal(const LogMessageFatal &);
  void operator=(const LogMessageFatal &);
};
  #elif DMLC_LOG_FATAL_THROW == 0
class LogMessageFatal : public LogMessage {
 public:
  LogMessageFatal(const char *file, int line) : LogMessage(file, line) {}
  ~LogMessageFatal() {
    log_stream_ << "\n" << StackTrace(1, LogStackTraceLevel()) << "\n";
    abort();
  }

 private:
  LogMessageFatal(const LogMessageFatal &);
  void operator=(const LogMessageFatal &);
};
  #else
class LogMessageFatal {
 public:
  LogMessageFatal(const char *file, int line) {
    GetEntry().Init(file, line);
  }
  std::ostringstream &stream() {
    return GetEntry().log_stream;
  }
  DMLC_NO_INLINE ~LogMessageFatal() DMLC_THROW_EXCEPTION {
    #if DMLC_LOG_STACK_TRACE
    GetEntry().log_stream << "\n" << StackTrace(1, LogStackTraceLevel()) << "\n";
    #endif
    throw GetEntry().Finalize();
  }

 private:
  struct Entry {
    std::ostringstream log_stream;
    DMLC_NO_INLINE void Init(const char *file, int line) {
      DateLogger date;
      log_stream.str("");
      log_stream.clear();
      log_stream << "[" << date.HumanDate() << "] " << file << ":" << line << ": ";
    }
    dmlc::Error Finalize() {
    #if DMLC_LOG_BEFORE_THROW
      LOG(ERROR) << log_stream.str();
    #endif
      return dmlc::Error(log_stream.str());
    }
        // Due to a bug in MinGW, objects with non-trivial destructor cannot be thread-local.
        // See https://sourceforge.net/p/mingw-w64/bugs/527/
        // Hence, don't use thread-local for the log stream if the compiler is MinGW.
    #if !(defined(__MINGW32__) || defined(__MINGW64__))
    DMLC_NO_INLINE static Entry &ThreadLocal() {
      static thread_local Entry result;
      return result;
    }
    #endif
  };
  LogMessageFatal(const LogMessageFatal &);
  void operator=(const LogMessageFatal &);

    #if defined(__MINGW32__) || defined(__MINGW64__)
  DMLC_NO_INLINE Entry &GetEntry() {
    return entry_;
  }

  Entry entry_;
    #else
  DMLC_NO_INLINE Entry &GetEntry() {
    return Entry::ThreadLocal();
  }
    #endif
};
  #endif

// This class is used to explicitly ignore values in the conditional
// logging macros.  This avoids compiler warnings like "value computed
// is not used" and "statement has no effect".
class LogMessageVoidify {
 public:
  LogMessageVoidify() {}
    // This has to be an operator with a precedence lower than << but
    // higher than "?:". See its usage.
  #if !defined(_LIBCPP_SGX_NO_IOSTREAMS)
  void operator&(std::ostream &) {}
  #endif
};

}  // namespace dmlc

#endif
#endif  // DMLC_LOGGING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/lua.h <==
/*!
 *  Copyright (c) 2016 by Contributors
 * \file lua.h
 * \brief C++11 header only interface to easily interact with Lua and Torch.
 *  This code is evolved from torch plugin code for MXNet.
 *
 *  This header will require Torch and Lua to be presented, do not include.
 *
 * \author Junyuan Xie, Min Lin, Tianqi Chen
 *
 * \code
 *
 * // Example code to use the lua module.
 * dmlc::LuaState* lua = dmlc::LuaState::ThreadLocalState();
 * // vectors converts automatically to lua table.
 * auto tbl = lua->Convert(std::vector<int>{1,2,3});
 * // use eval to get lua reference, this is a function
 * auto print = lua->Eval("return function(x) print(x) end");
 * // lua function can be directly called from c++, arguments are converted.
 * print(100);
 *
 * // set field in the table.
 * tbl.SetField("square", lua->Eval("return function(x) x*x end"));
 * // call the function, covert back to C++ values.
 * int x = tbl["square"](100).Get<int>();
 *
 * \endcode
 */
#ifndef DMLC_LUA_H_
#define DMLC_LUA_H_

extern "C" {
#include <lua.h>
#include <lualib.h>
#include <luaT.h>
}

#include <algorithm>
#include <memory>
#include <mutex>
#include <stdexcept>
#include <string>
#include <tuple>
#include <type_traits>
#include <unordered_map>
#include <utility>
#include <vector>

#include "./base.h"
#include "./logging.h"
#include "./thread_local.h"

namespace dmlc {

// forward declare torch state
class LuaState;

namespace lua_stack {
template <typename T>
struct Handler;
};

/*! \brief an reference to lua object */
class LuaRef {
 public:
  /*! \brief construct an nil ref */
  LuaRef() = default;
  /*!
   * \brief move constructor from another LuaRef
   * \param other The other LuaRef to be moved
   */
  inline LuaRef(LuaRef &&other);  // NOLINT(*)
  /*!
   * \brief copy constructor
   * \param other The other LuaRef to be copied
   */
  inline LuaRef(const LuaRef &other);  // NOLINT(*)
  /*!
   * \brief assign operator from other
   * \param other The other LuaRef to be copy or moved.
   * \return self
   */
  inline LuaRef &operator=(LuaRef &&other);
  /*!
   * \brief assign operator from other
   * \param other The other LuaRef to be copy or moved.
   * \return self
   */
  inline LuaRef &operator=(const LuaRef &other);
  /*! \brief destructor */
  inline ~LuaRef();
  /*!
   * \brief swap content with another ref
   * \param other another LuaRef to be swaped.
   */
  inline void swap(LuaRef &other);  // NOLINT(*)
  /*!
   * \brief Get content out as type T.
   *
   * \tparam T the type to be fetched.
   * \return the corresponding c type.
   */
  template <typename T>
  inline T Get() const;
  /*!
   * \brief Get user data pointer from LuaRef
   *
   *  CAREFUL when getting userdata(e.g. pointer to Tensor's storage) from LuaRef.
   *  Remember they are managed by Lua, and can get deleted when all the
   *  LuaRef to the userdata destructs. A good practice is always use a LuaRef to keep
   *  the userdata alive when you need them from C++ side.
   *
   * \tparam T the type of pointer to be fetched.
   * \return the corresponding c type.
   */
  template <typename T>
  inline T *GetUDataPtr() const;
  /*! \return whether the value is nil */
  inline bool is_nil() const;
  /*!
   * \brief invoke the LuaRef as function
   * \param args Arguments to be passed.
   * \tparam Args arguments to be passed.
   * \return The first return value.
   */
  template <typename... Args>
  inline LuaRef operator()(Args &&...args) const;
  /*!
   * \brief Get field from the lua table.
   *  The reference must be a table
   * \param key The key to the table
   * \return a new ref to the corresponding field.
   */
  inline LuaRef operator[](const std::string &key) const;
  /*!
   * \brief Get field from the lua array
   *  The reference must be a array
   * \param index The index to the array,
   *  Note: the index convention follows lua table, starts from 1
   * \return a new ref to the corresponding field.
   */
  inline LuaRef operator[](size_t index) const;
  /*!
   * \brief Set field of lua table.
   *  The reference must be a table
   * \param key The key to the table
   * \param value Lua convertable value to be setted.
   * \return self.
   */
  template <typename T>
  inline LuaRef &SetField(const std::string &key, const T &value);  // NOLINT(*)
  /*!
   * \brief Set LuaRef to the value on top of the stack.
   *  This state must be nil.
   *  This is API used by developer.
   *
   * \param s the corresponding lua state.
   */
  inline void SetByPopStack_(LuaState *s);

 private:
  // friend with luastate
  friend struct lua_stack::Handler<LuaRef>;
  friend class LuaState;
  friend std::ostream &operator<<(std::ostream &os, const LuaRef &r);
  /*! \brief pointer to the state */
  LuaState *state_{nullptr};
  /*! \brief reference index */
  int ref_;
};

/*! \brief A Lua state */
class LuaState {
 public:
  /*! \brief options to be provided in lua state */
  enum Option {
    kNoThreadProtect,
    kThreadLocal,
    kLocking,
  };
  /*! \brief destructor */
  inline ~LuaState();
  /*!
   * \brief evaluate a piece of lua code, return the first result.
   * \param lua_code Lua code
   * \return A LuaRef object of the first returned result,
   *  Can be nil if the code did not return LuaRefthing.
   */
  inline LuaRef Eval(const char *lua_code);
  /*!
   * \brief evaluate a piece of lua code, return the first result.
   * \param lua_code Lua code
   * \return A LuaRef object of the first returned result,
   *  Can be nil if the code did not return anything.
   */
  inline LuaRef Eval(const std::string &lua_code) {
    return this->Eval(lua_code.c_str());
  }
  /*!
   * \brief convert a C++ type to lua type
   * \param value The data to be converted.
   *  vector, map will be converted to table.
   * \return a converted value.
   * \tparam T the type to be converted.
   */
  template <typename T>
  inline LuaRef Convert(const T &value);
  /*!
   * \brief get global field from the state
   * \param key The key to the global field.
   * \return The global field value.
   */
  inline LuaRef operator[](const std::string &key);
  /*!
   * \brief Set the value to the global table.
   * \param key The key of the global field.
   * \param value The value to the set.
   */
  inline void SetGlobalField(const std::string &key, const LuaRef &value);
  /*!
   *  Get a thread local version of lua state.
   *  The LuaState runs in thread local mode,
   *  all the LuaRef can only be run on the current thread.
   *  This is the recommended behavior when invoking Lua.
   *
   * \return a threadlocal version of lua state.
   */
  static inline LuaState *ThreadLocalState();
  /*!
   * Create a new lua state.
   * \note It is highly recommended to use ThreadLocalState instead.
   *
   *  Most Lua program assumes it only runs from the same thread.
   *  Some Lua code that wraps C library(e.g. Torch) could rely
   *  on thread_local storage to store global state such as random number generator.
   *  This means if the code is invoked by another thread, the thread_local
   *  might become inavailable, depending on the implementation.
   *
   *  If the global state is stored only in Lua's global table, then
   *  it is safe to use kLocking mode and call the code from multiple thread.
   *  Never-the-less, using ThreadLocalState removes the need to lock,
   *  and is the desirable usecase in most times.
   *
   * \sa ThreadLocalState
   * \param option The option to use the state.
   * \return a newly created lua state
   */
  static inline LuaState *Create_(Option option);

  /*!
   * \brief protected run f, this is used by API developers.
   *  always call this to access lua state
   *  f must not destruct LuaRef, or access the mutex
   *
   * \param f the function to be called.
   * \tparam F the function to be called, signiture (lua_State *L)
   */
  template <typename F>
  inline void PRun_(F f);
  /*!
   * \param L the other lua state.
   * \return if the internal lua state is same as L
   */
  inline bool SameLuaState(lua_State *L) const {
    return L_ == L;
  }

 protected:
  struct StackReset;
  friend class LuaRef;
  friend struct ThreadLocalStore<LuaState>;
  /*!
   * \brief constructor
   */
  inline LuaState();

  /*! \brief internal option, default to thread local */
  Option option_{kThreadLocal};
  /*! \brief internal lua state */
  lua_State *L_;
  /*! \brief internal lock about the state */
  std::mutex mutex_;
};

// implementations after this line
//! \cond Doxygen_Suppress
/*! \brief macro to check error during lua call */
#define LUA_CALL(x)                                         \
  if ((x)) {                                                \
    LOG(FATAL) << "Lua Call Error:" << lua_tostring(L, -1); \
  }

/*!
 * \brief namespace to handle conversions between lua and c++
 *  User can provide an specialization of dmlc::lua_stack::Handler
 *  to allow customized c++ data types to interact with Lua.
 *
 *  By default basic data types, composition of vector, and unordered_map is supported.
 *  The conversion rules
 *  - basic types(string, int, float) to corresponding lua types.
 *  - unordered_map to Lua table.
 *  - vector to lua indexed table.
 */
namespace lua_stack {
inline int lua_abs_index(lua_State *L, int index) {
  if (index > 0 || index <= LUA_REGISTRYINDEX) {
    return index;
  }
  return lua_gettop(L) + index + 1;
}

template <typename T>
struct Handler;

template <typename T>
struct NumberHandler {
  static inline T Get(lua_State *L, int index, LuaState *s) {
    CHECK_EQ(lua_type(L, index), LUA_TNUMBER)
        << "Attempt to get number but type is \'" << lua_typename(L, lua_type(L, index)) << '\'';
    if (std::is_integral<T>::value) {
      return static_cast<T>(lua_tointeger(L, index));
    } else {
      return static_cast<T>(lua_tonumber(L, index));
    }
  }
  static inline void Push(lua_State *L, const T &v) {
    if (std::is_integral<T>::value) {
      lua_pushinteger(L, static_cast<lua_Integer>(v));
    } else {
      lua_pushnumber(L, static_cast<lua_Number>(v));
    }
  }
};

template <typename ContainerType>
struct MapHandler {
  using K = typename ContainerType::key_type;
  using V = typename ContainerType::mapped_type;
  static inline ContainerType Get(lua_State *L, int index, LuaState *s) {
    ContainerType ret;
    CHECK(lua_istable(L, index)) << "Expected a table but get "
                                 << lua_typename(L, lua_type(L, index)) << '\'';
    int tid = lua_abs_index(L, index);
    lua_pushnil(L);
    while (lua_next(L, -2)) {
      ret[Handler<K>::Get(L, -2, s)] = Handler<V>::Pop(L, -1, s);
      lua_pop(L, 1);
    }
    lua_settop(L, tid);
    return ret;
  }
  static inline void Push(lua_State *L, const ContainerType &v) {
    lua_createtable(L, v.size(), 0);
    for (const auto &kv : v) {
      Handler<K>::Push(L, kv.first);
      Handler<V>::Push(L, kv.second);
      lua_settable(L, -3);
    }
  }
};

struct UndefinedHandler {};

template <typename T>
struct Handler :
    public std::conditional<std::is_arithmetic<T>::value, NumberHandler<T>,
        UndefinedHandler>::type {};

template <>
struct Handler<std::string> {
  static inline std::string Get(lua_State *L, int index, LuaState *s) {
    CHECK_EQ(lua_type(L, index), LUA_TSTRING);
    return std::string(lua_tostring(L, index));
  }
  static inline void Push(lua_State *L, const std::string &v) {
    lua_pushstring(L, v.c_str());
  }
};

template <typename T>
struct Handler<std::vector<T>> {
  static inline std::vector<T> Get(lua_State *L, int index, LuaState *s) {
    std::vector<T> ret;
    CHECK(lua_istable(L, index)) << "Expected a table but get "
                                 << lua_typename(L, lua_type(L, index)) << '\'';
    int tid = lua_abs_index(L, index);
    lua_pushnil(L);
    while (lua_next(L, tid)) {
      CHECK_EQ(Handler<size_t>::Get(L, -2, s), ret.size() + 1) << "Target table is not an array";
      ret.push_back(Handler<T>::Get(L, -1, s));
      lua_pop(L, 1);
    }
    lua_settop(L, tid);
    return ret;
  }
  static inline void Push(lua_State *L, const std::vector<T> &v) {
    lua_createtable(L, v.size(), 0);
    for (size_t i = 0; i < v.size(); ++i) {
      Handler<T>::Push(L, v[i]);
      lua_rawseti(L, -2, i + 1);
    }
  }
};

template <typename K, typename V>
struct Handler<std::unordered_map<K, V>> : public MapHandler<std::unordered_map<K, V>> {};

template <>
struct Handler<LuaRef> {
  static inline LuaRef Get(lua_State *L, int index, LuaState *s) {
    LuaRef ret;
    lua_pushvalue(L, index);
    ret.SetByPopStack_(s);
    return ret;
  }

  static inline void Push(lua_State *L, const LuaRef &v) {
    if (v.is_nil()) {
      lua_pushnil(L);
    } else {
      CHECK(v.state_->SameLuaState(L)) << "Cannot pass LuaRef on a different LuaState's function";
      lua_rawgeti(L, LUA_REGISTRYINDEX, v.ref_);
    }
  }
};

template <>
struct Handler<std::nullptr_t> {
  static inline LuaRef Get(lua_State *L, int index, LuaState *s) {
    LOG(FATAL) << "not supported";
    return LuaRef();
  }
  static inline void Push(lua_State *L, const std::nullptr_t &v) {
    lua_pushnil(L);
  }
};

// generic functor to call push the arguments.
struct PushArg {
  lua_State *L;
  template <typename T>
  inline void operator()(const T &v) const {
    Handler<T>::Push(L, v);
  }
};

}  // namespace lua_stack

inline LuaState::LuaState() {
  L_ = luaL_newstate();
  CHECK(L_ != nullptr) << "Failed to create new lua state";
  luaL_openlibs(L_);
}

inline LuaState::~LuaState() {
  if (option_ != kThreadLocal && L_ != nullptr) {
    // never close threadlocal, for save destruction.
    lua_close(L_);
  }
}

inline LuaState *LuaState::Create_(Option opt) {
  LuaState *s = new LuaState();
  s->option_ = opt;
  CHECK_NE(opt, kThreadLocal) << "use LuaState::ThreadLocalState() to get the thread local state";
  return s;
}

inline void LuaRef::SetByPopStack_(LuaState *s) {
  CHECK(state_ == nullptr);
  lua_State *L = s->L_;
  if (!lua_isnil(L, -1)) {
    ref_ = lua_ref(L, LUA_REGISTRYINDEX);
    state_ = s;
  } else {
    lua_pop(L, 1);
  }
}

// RAII guard to reset stack
struct LuaState::StackReset {
  lua_State *L;
  int top;
  ~StackReset() {
    lua_settop(L, top);
  }
};

template <typename F>
inline void LuaState::PRun_(F f) {
  if (option_ != kLocking) {
    StackReset reset{L_, lua_gettop(L_)};
    if (option_ == kThreadLocal) {
      CHECK_EQ(ThreadLocalState(), this)
          << "Invoke lua from a different thread in ThreadLocal mode.";
    }
    f(L_);
    CHECK_EQ(reset.top, lua_gettop(L_));
  } else {
    std::lock_guard<std::mutex> lock(mutex_);
    StackReset reset{L_, lua_gettop(L_)};
    f(L_);
    CHECK_EQ(reset.top, lua_gettop(L_));
  }
}

inline LuaState *LuaState::ThreadLocalState() {
  return ThreadLocalStore<LuaState>::Get();
}

inline LuaRef LuaState::Eval(const char *lua_code) {
  LuaRef ret;
  this->PRun_([this, lua_code, &ret](lua_State *L) {
    luaL_loadstring(L, lua_code);
    CHECK_EQ(lua_pcall(L, 0, 1, 0), 0) << "Lua call error: " << lua_tostring(L, -1) << '\n'
                                       << "---------\n"
                                       << lua_code << "\n----------";
    ret.SetByPopStack_(this);
  });
  return ret;
}

template <typename T>
inline LuaRef LuaState::Convert(const T &value) {
  LuaRef ret;
  this->PRun_([this, &value, &ret](lua_State *L) {
    lua_stack::Handler<T>::Push(L, value);
    ret.SetByPopStack_(this);
  });
  return ret;
}

inline LuaRef LuaState::operator[](const std::string &key) {
  LuaRef ret;
  this->PRun_([this, &key, &ret](lua_State *L) {
    lua_getglobal(L, key.c_str());
    ret.SetByPopStack_(this);
  });
  return ret;
}

inline void LuaState::SetGlobalField(const std::string &key, const LuaRef &value) {
  this->PRun_([this, &key, &value](lua_State *L) {
    lua_rawgeti(L, LUA_REGISTRYINDEX, value.ref_);
    lua_setglobal(L, key.c_str());
  });
}

inline LuaRef::LuaRef(const LuaRef &other) {
  if (other.state_ != nullptr) {
    state_ = other.state_;
    state_->PRun_([this, &other](lua_State *L) {
      lua_rawgeti(L, LUA_REGISTRYINDEX, other.ref_);
      ref_ = luaL_ref(L, LUA_REGISTRYINDEX);
    });
  }
}

inline LuaRef::LuaRef(LuaRef &&other) {
  ref_ = other.ref_;
  state_ = other.state_;
  other.state_ = nullptr;
}

inline LuaRef &LuaRef::operator=(LuaRef &&other) {
  LuaRef(std::move(other)).swap(*this);
  return *this;
}

inline LuaRef &LuaRef::operator=(const LuaRef &other) {
  LuaRef(other).swap(*this);
  return *this;
}

inline void LuaRef::swap(LuaRef &other) {  // NOLINT(*)
  std::swap(state_, other.state_);
  std::swap(ref_, other.ref_);
}

inline LuaRef::~LuaRef() {
  if (state_ != nullptr) {
    state_->PRun_([this](lua_State *L) { luaL_unref(L, LUA_REGISTRYINDEX, ref_); });
  }
}

inline bool LuaRef::is_nil() const {
  return state_ == nullptr;
}

std::ostream &operator<<(std::ostream &os, const LuaRef &r) {
  if (!r.is_nil()) {
    r.state_->PRun_([&os, &r](lua_State *L) {
      lua_rawgeti(L, LUA_REGISTRYINDEX, r.ref_);
      int type = lua_type(L, -1);
      switch (type) {
      case LUA_TSTRING:
        os << "lua_string:'" << lua_tostring(L, -1) << "'";
        break;
      case LUA_TBOOLEAN:
        os << "lua_bool:" << (lua_toboolean(L, -1) ? "true" : "false");
        break;
      case LUA_TNUMBER:
        os << "lua_number:" << lua_tonumber(L, -1);
        break;
      default:
        os << "lua[ref=" << r.ref_ << ']' << lua_typename(L, type);
        break;
      }
      lua_pop(L, 1);
    });
  } else {
    os << "lua_nil";
  }
  return os;
}

template <typename T>
inline T LuaRef::Get() const {
  CHECK(state_ != nullptr) << "Get:: LuaRef is nil";
  T ret;
  state_->PRun_([&ret, this](lua_State *L) {
    lua_rawgeti(L, LUA_REGISTRYINDEX, ref_);
    ret = lua_stack::Handler<T>::Get(L, -1, state_);
    lua_pop(L, 1);
  });
  return ret;
}

template <typename T>
inline T *LuaRef::GetUDataPtr() const {
  CHECK(state_ != nullptr) << "Get:: LuaRef is nil";
  T *ret;
  state_->PRun_([&ret, this](lua_State *L) {
    lua_rawgeti(L, LUA_REGISTRYINDEX, ref_);
    ret = reinterpret_cast<T *>(lua_touserdata(L, -1));
    lua_pop(L, 1);
  });
  return ret;
}

// helper function to dispatch varg foreach
template <bool stop, std::size_t I, typename F, typename... Args>
struct for_each_dispatcher_ {
  static inline void run(const std::tuple<Args...> &args, F f) {
    f(std::get<I>(args));
    for_each_dispatcher_<(I + 1) == sizeof...(Args), (I + 1), F, Args...>::run(args, f);
  }
};
// helper function to run foreach
template <std::size_t I, typename F, typename... Args>
struct for_each_dispatcher_<true, I, F, Args...> {
  static inline void run(const std::tuple<Args...> &args, F f) {}
};

// template function to iterate over tuples
template <typename F, typename... Args>
inline void for_each(const std::tuple<Args...> &args, F f) {
  for_each_dispatcher_<sizeof...(Args) == 0, 0, F, Args...>::run(args, f);
}

template <typename... Args>
inline LuaRef LuaRef::operator()(Args &&...args) const {
  CHECK(state_ != nullptr) << "LuaRef is nil";
  auto targ = std::make_tuple(std::forward<Args>(args)...);
  size_t nargs = sizeof...(Args);
  LuaRef ret;
  state_->PRun_([this, nargs, &targ, &ret](lua_State *L) {
    lua_rawgeti(L, LUA_REGISTRYINDEX, this->ref_);
    CHECK(lua_isfunction(L, -1)) << "Expect to invoke a function but type='"
                                 << lua_typename(L, lua_type(L, -1)) << '\'';
    for_each(targ, lua_stack::PushArg{L});
    LUA_CALL(lua_pcall(L, nargs, 1, 0));
    ret.SetByPopStack_(state_);
  });
  return ret;
}

template <typename T>
inline LuaRef &LuaRef::SetField(const std::string &key, const T &value) {  // NOLINT(*)
  CHECK(state_ != nullptr) << "LuaRef is nil";
  state_->PRun_([this, &key, &value](lua_State *L) {
    lua_rawgeti(L, LUA_REGISTRYINDEX, this->ref_);
    CHECK(lua_istable(L, -1)) << "Expect a table but type='" << lua_typename(L, lua_type(L, -1))
                              << '\'';
    lua_stack::Handler<T>::Push(L, value);
    lua_setfield(L, -2, key.c_str());
    lua_pop(L, 1);
  });
  return *this;
}

inline LuaRef LuaRef::operator[](const std::string &key) const {
  CHECK(state_ != nullptr) << "LuaRef is nil";
  LuaRef ret;
  state_->PRun_([this, &key, &ret](lua_State *L) {
    lua_rawgeti(L, LUA_REGISTRYINDEX, this->ref_);
    CHECK(lua_istable(L, -1)) << "Expect a table but type='" << lua_typename(L, lua_type(L, -1))
                              << '\'';
    lua_getfield(L, -1, key.c_str());
    ret.SetByPopStack_(state_);
    lua_pop(L, 1);
  });
  return ret;
}

inline LuaRef LuaRef::operator[](size_t index) const {
  CHECK(state_ != nullptr) << "LuaRef is nil";
  LuaRef ret;
  state_->PRun_([this, index, &ret](lua_State *L) {
    lua_rawgeti(L, LUA_REGISTRYINDEX, this->ref_);
    CHECK(lua_istable(L, -1)) << "Expect a table but type='" << lua_typename(L, lua_type(L, -1))
                              << '\'';
    lua_rawgeti(L, -1, index);
    ret.SetByPopStack_(state_);
    lua_pop(L, 1);
  });
  return ret;
}

//! \endcond
}  // namespace dmlc

#endif  // DMLC_LUA_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/memory.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file memory.h
 * \brief Additional memory hanlding utilities.
 */
#ifndef DMLC_MEMORY_H_
#define DMLC_MEMORY_H_

#include <memory>
#include <utility>
#include <vector>

#include "./base.h"
#include "./logging.h"
#include "./thread_local.h"

namespace dmlc {

/*!
 * \brief A memory pool that allocate memory of fixed size and alignment.
 * \tparam size The size of each piece.
 * \tparam align The alignment requirement of the memory.
 */
template <size_t size, size_t align>
class MemoryPool {
 public:
  /*! \brief constructor */
  MemoryPool() {
    static_assert(align % alignof(LinkedList) == 0, "alignment requirement failed.");
    curr_page_.reset(new Page());
  }
  /*! \brief allocate a new memory of size */
  inline void *allocate() {
    if (head_ != nullptr) {
      LinkedList *ret = head_;
      head_ = head_->next;
      return ret;
    } else {
      if (page_ptr_ < kPageSize) {
        return &(curr_page_->data[page_ptr_++]);
      } else {
        allocated_.push_back(std::move(curr_page_));
        curr_page_.reset(new Page());
        page_ptr_ = 1;
        return &(curr_page_->data[0]);
      }
    }
  }
  /*!
   * \brief deallocate a piece of memory
   * \param p The pointer to the memory to be de-allocated.
   */
  inline void deallocate(void *p) {
    LinkedList *ptr = static_cast<LinkedList *>(p);
    ptr->next = head_;
    head_ = ptr;
  }

 private:
  // page size of each member
  static const int kPageSize = ((1 << 22) / size);
  // page to be requested.
  struct Page {
    typename std::aligned_storage<size, align>::type data[kPageSize];
  };
  // internal linked list structure.
  struct LinkedList {
    LinkedList *next{nullptr};
  };
  // head of free list
  LinkedList *head_{nullptr};
  // current free page
  std::unique_ptr<Page> curr_page_;
  // pointer to the current free page position.
  size_t page_ptr_{0};
  // allocated pages.
  std::vector<std::unique_ptr<Page>> allocated_;
};

/*!
 * \brief A thread local allocator that get memory from a threadlocal memory pool.
 * This is suitable to allocate objects that do not cross thread.
 * \tparam T the type of the data to be allocated.
 */
template <typename T>
class ThreadlocalAllocator {
 public:
  /*! \brief pointer type */
  typedef T *pointer;
  /*! \brief const pointer type */
  typedef const T *const_ptr;
  /*! \brief value type */
  typedef T value_type;
  /*! \brief default constructor */
  ThreadlocalAllocator() {}
  /*!
   * \brief constructor from another allocator
   * \param other another allocator
   * \tparam U another type
   */
  template <typename U>
  ThreadlocalAllocator(const ThreadlocalAllocator<U> &other) {}
  /*!
   * \brief allocate memory
   * \param n number of blocks
   * \return an uninitialized memory of type T.
   */
  inline T *allocate(size_t n) {
    CHECK_EQ(n, 1);
    typedef ThreadLocalStore<MemoryPool<sizeof(T), alignof(T)>> Store;
    return static_cast<T *>(Store::Get()->allocate());
  }
  /*!
   * \brief deallocate memory
   * \param p a memory to be returned.
   * \param n number of blocks
   */
  inline void deallocate(T *p, size_t n) {
    CHECK_EQ(n, 1);
    typedef ThreadLocalStore<MemoryPool<sizeof(T), alignof(T)>> Store;
    Store::Get()->deallocate(p);
  }
};

/*!
 * \brief a shared pointer like type that allocate object
 *   from a threadlocal object pool. This object is not thread-safe
 *   but can be faster than shared_ptr in certain usecases.
 * \tparam T the data type.
 */
template <typename T>
struct ThreadlocalSharedPtr {
 public:
  /*! \brief default constructor */
  ThreadlocalSharedPtr() : block_(nullptr) {}
  /*!
   * \brief constructor from nullptr
   * \param other the nullptr type
   */
  ThreadlocalSharedPtr(std::nullptr_t other) : block_(nullptr) {}  // NOLINT(*)
  /*!
   * \brief copy constructor
   * \param other another pointer.
   */
  ThreadlocalSharedPtr(const ThreadlocalSharedPtr<T> &other) : block_(other.block_) {
    IncRef(block_);
  }
  /*!
   * \brief move constructor
   * \param other another pointer.
   */
  ThreadlocalSharedPtr(ThreadlocalSharedPtr<T> &&other) : block_(other.block_) {
    other.block_ = nullptr;
  }
  /*!
   * \brief destructor
   */
  ~ThreadlocalSharedPtr() {
    DecRef(block_);
  }
  /*!
   * \brief move assignment
   * \param other another object to be assigned.
   * \return self.
   */
  inline ThreadlocalSharedPtr<T> &operator=(ThreadlocalSharedPtr<T> &&other) {
    DecRef(block_);
    block_ = other.block_;
    other.block_ = nullptr;
    return *this;
  }
  /*!
   * \brief copy assignment
   * \param other another object to be assigned.
   * \return self.
   */
  inline ThreadlocalSharedPtr<T> &operator=(const ThreadlocalSharedPtr<T> &other) {
    DecRef(block_);
    block_ = other.block_;
    IncRef(block_);
    return *this;
  }
  /*! \brief check if nullptr */
  inline bool operator==(std::nullptr_t other) const {
    return block_ == nullptr;
  }
  /*!
   * \return get the pointer content.
   */
  inline T *get() const {
    if (block_ == nullptr) {
      return nullptr;
    }
    return reinterpret_cast<T *>(&(block_->data));
  }
  /*!
   * \brief reset the pointer to nullptr.
   */
  inline void reset() {
    DecRef(block_);
    block_ = nullptr;
  }
  /*! \return if use_count == 1*/
  inline bool unique() const {
    if (block_ == nullptr) {
      return false;
    }
    return block_->use_count_ == 1;
  }
  /*! \return dereference pointer */
  inline T *operator*() const {
    return reinterpret_cast<T *>(&(block_->data));
  }
  /*! \return dereference pointer */
  inline T *operator->() const {
    return reinterpret_cast<T *>(&(block_->data));
  }
  /*!
   * \brief create a new space from threadlocal storage and return it.
   * \tparam Args the arguments.
   * \param args The input argument
   * \return the allocated pointer.
   */
  template <typename... Args>
  inline static ThreadlocalSharedPtr<T> Create(Args &&...args) {
    ThreadlocalAllocator<RefBlock> arena;
    ThreadlocalSharedPtr<T> p;
    p.block_ = arena.allocate(1);
    p.block_->use_count_ = 1;
    new (&(p.block_->data)) T(std::forward<Args>(args)...);
    return p;
  }

 private:
  // internal reference block
  struct RefBlock {
    typename std::aligned_storage<sizeof(T), alignof(T)>::type data;
    unsigned use_count_;
  };
  // decrease ref counter
  inline static void DecRef(RefBlock *block) {
    if (block != nullptr) {
      if (--block->use_count_ == 0) {
        ThreadlocalAllocator<RefBlock> arena;
        T *dptr = reinterpret_cast<T *>(&(block->data));
        dptr->~T();
        arena.deallocate(block, 1);
      }
    }
  }
  // increase ref counter
  inline static void IncRef(RefBlock *block) {
    if (block != nullptr) {
      ++block->use_count_;
    }
  }
  // internal block
  RefBlock *block_;
};

}  // namespace dmlc

#endif  // DMLC_MEMORY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/memory_io.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file memory_io.h
 * \brief defines binary serialization class to serialize things into/from memory region.
 */
#ifndef DMLC_MEMORY_IO_H_
#define DMLC_MEMORY_IO_H_

#include <algorithm>
#include <cstring>
#include <string>

#include "./base.h"
#include "./io.h"
#include "./logging.h"

namespace dmlc {
/*!
 * \brief A Stream that operates on fixed region of memory
 *  This class allows us to read/write from/to a fixed memory region.
 */
struct MemoryFixedSizeStream : public SeekStream {
 public:
  /*!
   * \brief constructor
   * \param p_buffer the head pointer of the memory region.
   * \param buffer_size the size of the memorybuffer
   */
  MemoryFixedSizeStream(void *p_buffer, size_t buffer_size)
      : p_buffer_(reinterpret_cast<char *>(p_buffer)), buffer_size_(buffer_size) {
    curr_ptr_ = 0;
  }
  virtual size_t Read(void *ptr, size_t size) override {
    CHECK(curr_ptr_ + size <= buffer_size_);
    size_t nread = std::min(buffer_size_ - curr_ptr_, size);
    if (nread != 0) {
      std::memcpy(ptr, p_buffer_ + curr_ptr_, nread);
    }
    curr_ptr_ += nread;
    return nread;
  }
  virtual size_t Write(const void *ptr, size_t size) override {
    if (size == 0) {
      return 0;
    }
    CHECK(curr_ptr_ + size <= buffer_size_);
    std::memcpy(p_buffer_ + curr_ptr_, ptr, size);
    curr_ptr_ += size;
    return size;
  }
  virtual void Seek(size_t pos) override {
    curr_ptr_ = static_cast<size_t>(pos);
  }
  virtual size_t Tell(void) override {
    return curr_ptr_;
  }

 private:
  /*! \brief in memory buffer */
  char *p_buffer_;
  /*! \brief current pointer */
  size_t buffer_size_;
  /*! \brief current pointer */
  size_t curr_ptr_;
};  // class MemoryFixedSizeStream

/*!
 * \brief A in memory stream that is backed by std::string.
 *  This class allows us to read/write from/to a std::string.
 */
struct MemoryStringStream : public dmlc::SeekStream {
 public:
  /*!
   * \brief constructor
   * \param p_buffer the pointer to the string.
   */
  explicit MemoryStringStream(std::string *p_buffer) : p_buffer_(p_buffer) {
    curr_ptr_ = 0;
  }
  virtual size_t Read(void *ptr, size_t size) override {
    CHECK(curr_ptr_ <= p_buffer_->length());
    size_t nread = std::min(p_buffer_->length() - curr_ptr_, size);
    if (nread != 0) {
      std::memcpy(ptr, &(*p_buffer_)[0] + curr_ptr_, nread);
    }
    curr_ptr_ += nread;
    return nread;
  }
  virtual size_t Write(const void *ptr, size_t size) override {
    if (size == 0) {
      return 0;
    }
    if (curr_ptr_ + size > p_buffer_->length()) {
      p_buffer_->resize(curr_ptr_ + size);
    }
    std::memcpy(&(*p_buffer_)[0] + curr_ptr_, ptr, size);
    curr_ptr_ += size;
    return size;
  }
  virtual void Seek(size_t pos) override {
    curr_ptr_ = static_cast<size_t>(pos);
  }
  virtual size_t Tell(void) override {
    return curr_ptr_;
  }

 private:
  /*! \brief in memory buffer */
  std::string *p_buffer_;
  /*! \brief current pointer */
  size_t curr_ptr_;
};  // class MemoryStringStream
}  // namespace dmlc
#endif  // DMLC_MEMORY_IO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/omp.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file omp.h
 * \brief header to handle OpenMP compatibility issues
 */
#ifndef DMLC_OMP_H_
#define DMLC_OMP_H_

#if defined(_OPENMP)
  #include <omp.h>
#else

  #if defined(__clang__)
    #undef __GOMP_NOTHROW
    #define __GOMP_NOTHROW
  #elif defined(__cplusplus)
    #undef __GOMP_NOTHROW
    #define __GOMP_NOTHROW throw()
  #else
    #undef __GOMP_NOTHROW
    #define __GOMP_NOTHROW __attribute__((__nothrow__))
  #endif

  //! \cond Doxygen_Suppress
  #ifdef __cplusplus
extern "C" {
  #endif
inline int omp_get_thread_num() __GOMP_NOTHROW {
  return 0;
}
inline int omp_get_num_threads() __GOMP_NOTHROW {
  return 1;
}
inline int omp_get_max_threads() __GOMP_NOTHROW {
  return 1;
}
inline int omp_get_num_procs() __GOMP_NOTHROW {
  return 1;
}
inline void omp_set_num_threads(int nthread) __GOMP_NOTHROW {}
inline int omp_in_parallel() __GOMP_NOTHROW {
  return 0;
}
  #ifdef __cplusplus
}
  #endif  // __cplusplus
#endif  // _OPENMP

// loop variable used in openmp
namespace dmlc {
#ifdef _MSC_VER
typedef int omp_uint;
typedef long omp_ulong;  // NOLINT(*)
#else
typedef unsigned omp_uint;
typedef unsigned long omp_ulong;  // NOLINT(*)
#endif
//! \endcond
}  // namespace dmlc
#endif  // DMLC_OMP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/optional.h <==
/*!
 * Copyright (c) 2016 by Contributors
 * \file optional.h
 * \brief Container to hold optional data.
 */
#ifndef DMLC_OPTIONAL_H_
#define DMLC_OPTIONAL_H_

#include <algorithm>
#include <iostream>
#include <string>
#include <utility>

#include "./base.h"
#include "./common.h"
#include "./logging.h"
#include "./type_traits.h"

namespace dmlc {

/*! \brief dummy type for assign null to optional */
struct nullopt_t {
#if defined(_MSC_VER) && _MSC_VER < 1900
  /*! \brief dummy constructor */
  explicit nullopt_t(int a) {}
#else
  /*! \brief dummy constructor */
  constexpr explicit nullopt_t(int) {}
#endif
};

/*! Assign null to optional: optional<T> x = nullopt; */
constexpr const nullopt_t nullopt = nullopt_t(0);
/*! \brief C++14 aliases */
template <typename T>
using decay_t = typename std::decay<T>::type;
template <bool B, typename T = void>
using enable_if_t = typename std::enable_if<B, T>::type;

/*! \brief disambiguation tags that can be passed to the constructors of
 * dmlc::optional. A tag type to tell constructor to construct its value in-place
 */
struct in_place_t {
  explicit in_place_t() = default;  // NOLINT(*)
};
/*! \brief A tag to tell constructor to construct its value in-place */
static constexpr in_place_t in_place{};

/*! \brief  Is not constructible or convertible from any expression of type
(possibly const) dmlc::optional<U>, i.e., the following 8 type traits are all
false: Link: https://en.cppreference.com/w/cpp/utility/optional/optional */
template <typename T>
class optional;
template <typename T, typename U, typename Other>
using enable_constructor_from_other
    = enable_if_t<std::is_constructible<T, Other>::value
                  && !std::is_constructible<T, optional<U> &>::value
                  && !std::is_constructible<T, optional<U> &&>::value
                  && !std::is_convertible<optional<U> &, T>::value
                  && !std::is_convertible<optional<U> &&, T>::value
                  && !std::is_constructible<T, const optional<U> &>::value
                  && !std::is_constructible<T, const optional<U> &&>::value
                  && !std::is_convertible<const optional<U> &, T>::value
                  && !std::is_convertible<const optional<U> &&, T>::value>;
template <typename T, typename U>
using enable_constructor_from_value = enable_if_t<std::is_constructible<T, U &&>::value
                                                  && !std::is_same<decay_t<U>, in_place_t>::value
                                                  && !std::is_same<optional<T>, decay_t<U>>::value>;
/*!
 * \brief c++17 compatible optional class.
 *
 * At any time an optional<T> instance either
 * hold no value (string representation "None")
 * or hold a value of type T.
 */
template <typename T>
class optional {
 public:
  using value_type = T;
  /*! \brief constructs an object that does not contain a value. */
  optional() : is_none(true) {}
  /*! \brief constructs an object that does contain a nullopt value. */
  optional(dmlc::nullopt_t) noexcept : is_none(true) {}  // NOLINT(*)
  /*! \brief construct an optional object with another optional object */
  optional(const optional<T> &other) {
#pragma GCC diagnostic push
#if __GNUC__ >= 6
  #pragma GCC diagnostic ignored "-Wmaybe-uninitialized"
#endif
    is_none = other.is_none;
    if (!is_none) {
      new (&val) T(other.value());
    }
#pragma GCC diagnostic pop
  }
  /*! \brief move constructor: If other contains a value, then stored value is
   * direct-intialized with it. */
  optional(optional &&other) noexcept(
      std::is_nothrow_move_constructible<T>::value && std::is_nothrow_move_assignable<T>::value) {
    if (!other.has_value()) {
      reset();
    } else if (has_value()) {
      **this = std::move(*other);
    } else {
      new (&val) T(std::move(*other));
      is_none = false;
    }
  }
  /*! \brief constructs an optional object that contains a value, initialized as
   * if direct-initializing */
  template <typename... Args>
  explicit optional(
      enable_if_t<std::is_constructible<T, Args...>::value, in_place_t>, Args &&...args) {
    new (&val) T(std::forward<Args>(args)...);
    is_none = false;
  }
  /*! \brief Constructs an optional object that contains a value, initialized as
   * if direct-initializing */
  template <typename U, typename... Args>
  explicit optional(
      enable_if_t<std::is_constructible<T, std::initializer_list<U> &, Args &&...>::value,
          in_place_t>,
      std::initializer_list<U> ilist, Args &&...args) {
    construct(ilist, std::forward<Args>(args)...);
  }
  /*! \brief constructs the stored value with value with `other` parameter.*/
  template <typename U = value_type, enable_if_t<std::is_convertible<U &&, T>::value> * = nullptr,
      enable_constructor_from_value<T, U> * = nullptr>
  optional(U &&other) noexcept {  // NOLINT(*)
    new (&val) T(std::forward<U>(other));
    is_none = false;
  }
  /*! \brief explicit constructor: constructs the stored value with `other`
   * parameter. */
  template <typename U = value_type, enable_if_t<!std::is_convertible<U &&, T>::value> * = nullptr,
      enable_constructor_from_value<T, U> * = nullptr>
  explicit optional(U &&other) noexcept {
    new (&val) T(std::forward<U>(other));
    is_none = false;
  }
  /*! \brief converting copy constructor */
  template <typename U, enable_constructor_from_other<T, U, const U &> * = nullptr,
      enable_if_t<std::is_convertible<const U &, T>::value> * = nullptr>
  optional(const optional<U> &other) {
    if (other.has_value()) {
      construct(*other);
    }
  }
  /*! \brief explicit converting copy constructor */
  template <typename U, enable_constructor_from_other<T, U, const U &> * = nullptr,
      enable_if_t<!std::is_convertible<const U &, T>::value> * = nullptr>
  explicit optional(const optional<U> &other) {
    if (other.has_value()) {
      construct(*other);
    }
  }
  /*! \brief converting move constructor */
  template <typename U, enable_constructor_from_other<T, U, U &&> * = nullptr,
      enable_if_t<std::is_convertible<U &&, T>::value> * = nullptr>
  optional(optional<U> &&other) {
    if (other.has_value()) {
      construct(std::move(*other));
    }
  }
  /*! \brief explicit converting move constructor */
  template <typename U, enable_constructor_from_other<T, U, U &&> * = nullptr,
      enable_if_t<!std::is_convertible<U &&, T>::value> * = nullptr>
  explicit optional(optional<U> &&other) {
    if (other.has_value()) {
      construct(std::move(*other));
    }
  }
  /*! \brief reset */
  void reset() noexcept {
    if (!has_value()) {
      return;
    }
    (**this).T::~T();
    is_none = true;
  }
  /*! \brief deconstructor */
  ~optional() {
    if (!is_none) {
      reinterpret_cast<T *>(&val)->~T();
    }
  }
  /*! \brief swap two optional */
  void swap(optional<T> &other) {
    std::swap(val, other.val);
    std::swap(is_none, other.is_none);
  }
  /*! \brief set this object to hold value
   *  \param value the value to hold
   *  \return return self to support chain assignment
   */
  optional<T> &operator=(const T &value) {
    (optional<T>(value)).swap(*this);
    return *this;
  }
  /*! \brief set this object to hold the same value with other
   *  \param other the other object
   *  \return return self to support chain assignment
   */
  optional<T> &operator=(const optional<T> &other) {
#pragma GCC diagnostic push
#if __GNUC__ >= 6
  #pragma GCC diagnostic ignored "-Wmaybe-uninitialized"
#endif
    (optional<T>(other)).swap(*this);
    return *this;
#pragma GCC diagnostic pop
  }
  /*! \brief clear the value this object is holding.
   *         optional<T> x = nullopt;
   */
  optional<T> &operator=(nullopt_t) {
    (optional<T>()).swap(*this);
    return *this;
  }
  /*! \brief non-const dereference operator */
  T &operator*() {  // NOLINT(*)
    return *reinterpret_cast<T *>(&val);
  }
  /*! \brief const dereference operator */
  const T &operator*() const {
    return *reinterpret_cast<const T *>(&val);
  }
  /*! \brief equal comparison */
  bool operator==(const optional<T> &other) const {
    return this->is_none == other.is_none
           && (this->is_none == true || this->value() == other.value());
  }
  /*! \brief return the holded value.
   *         throws std::logic_error if holding no value
   */
  T &value() & {
    if (is_none) {
      throw std::logic_error("bad optional access");
    }
    return *reinterpret_cast<T *>(&val);
  }
  const T &value() const & {
    if (is_none) {
      throw std::logic_error("bad optional access");
    }
    return *reinterpret_cast<const T *>(&val);
  }
  T &&value() && {
    if (is_none) {
      throw std::logic_error("bad optional access");
    }
    return std::move(value());
  }
  const T &&value() const && {
    if (is_none) {
      throw std::logic_error("bad optional access");
    }
    return std::move(value());
  }
  /*! \brief whether this object is holding a value */
  explicit operator bool() const {
    return !is_none;
  }
  /*! \brief whether this object is holding a value (alternate form). */
  bool has_value() const {
    return operator bool();
  }

 private:
  // whether this is none
  bool is_none = true;
  // on stack storage of value
  typename std::aligned_storage<sizeof(T), alignof(T)>::type val;

  template <typename... Args>
  void construct(Args &&...args) noexcept {
    new (std::addressof(val)) T(std::forward<Args>(args)...);
    is_none = false;
  }
};

/*! \brief serialize an optional object to string.
 *
 *  \code
 *    dmlc::optional<int> x;
 *    std::cout << x;  // None
 *    x = 0;
 *    std::cout << x;  // 0
 *  \endcode
 *
 *  \param os output stream
 *  \param t source optional<T> object
 *  \return output stream
 */
template <typename T>
std::ostream &operator<<(std::ostream &os, const optional<T> &t) {
  if (t) {
    os << *t;
  } else {
    os << "None";
  }
  return os;
}

/*! \brief parse a string object into optional<T>
 *
 *  \code
 *    dmlc::optional<int> x;
 *    std::string s1 = "1";
 *    std::istringstream is1(s1);
 *    s1 >> x;  // x == optional<int>(1)
 *
 *    std::string s2 = "None";
 *    std::istringstream is2(s2);
 *    s2 >> x;  // x == optional<int>()
 *  \endcode
 *
 *  \param is input stream
 *  \param t target optional<T> object
 *  \return input stream
 */
template <typename T>
std::istream &operator>>(std::istream &is, optional<T> &t) {
  char buf[4];
  std::streampos origin = is.tellg();
  is.read(buf, 4);
  if (is.fail() || buf[0] != 'N' || buf[1] != 'o' || buf[2] != 'n' || buf[3] != 'e') {
    is.clear();
    is.seekg(origin);
    T x;
    is >> x;
    t = x;
    if (std::is_integral<T>::value && !is.eof() && is.peek() == 'L') {
      is.get();
    }
  } else {
    t = nullopt;
  }
  return is;
}
/*! \brief specialization of '>>' istream parsing for optional<bool>
 *
 * Permits use of generic parameter FieldEntry<DType> class to create
 * FieldEntry<optional<bool>> without explicit specialization.
 *
 *  \code
 *    dmlc::optional<bool> x;
 *    std::string s1 = "true";
 *    std::istringstream is1(s1);
 *    s1 >> x;  // x == optional<bool>(true)
 *
 *    std::string s2 = "None";
 *    std::istringstream is2(s2);
 *    s2 >> x;  // x == optional<bool>()
 *  \endcode
 *
 *  \param is input stream
 *  \param t target optional<bool> object
 *  \return input stream
 */
inline std::istream &operator>>(std::istream &is, optional<bool> &t) {
  // Discard initial whitespace
  while (isspace(is.peek())) {
    is.get();
  }
  // Extract chars that might be valid into a separate string, stopping
  // on whitespace or other non-alphanumerics such as ",)]".
  std::string s;
  while (isalnum(is.peek())) {
    s.push_back(is.get());
  }

  if (!is.fail()) {
    std::transform(s.begin(), s.end(), s.begin(), ::tolower);
    if (s == "1" || s == "true") {
      t = true;
    } else if (s == "0" || s == "false") {
      t = false;
    } else if (s == "none") {
      t = nullopt;
    } else {
      is.setstate(std::ios::failbit);
    }
  }

  return is;
}

/*! \brief description for optional int */
DMLC_DECLARE_TYPE_NAME(optional<int>, "int or None");
/*! \brief description for optional bool */
DMLC_DECLARE_TYPE_NAME(optional<bool>, "boolean or None");
/*! \brief description for optional float */
DMLC_DECLARE_TYPE_NAME(optional<float>, "float or None");
/*! \brief description for optional double */
DMLC_DECLARE_TYPE_NAME(optional<double>, "double or None");

}  // namespace dmlc

namespace std {
/*! \brief std hash function for optional */
template <typename T>
struct hash<dmlc::optional<T>> {
  /*!
   * \brief returns hash of the optional value.
   * \param val value.
   * \return hash code.
   */
  size_t operator()(const dmlc::optional<T> &val) const {
    std::hash<bool> hash_bool;
    size_t res = hash_bool(val.has_value());
    if (val.has_value()) {
      res = dmlc::HashCombine(res, val.value());
    }
    return res;
  }
};
}  // namespace std

#endif  // DMLC_OPTIONAL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/parameter.h <==
/*!
 * Copyright (c) 2015 by Contributors
 * \file parameter.h
 * \brief Provide lightweight util to do parameter setup and checking.
 */
#ifndef DMLC_PARAMETER_H_
#define DMLC_PARAMETER_H_

#include <algorithm>
#include <cerrno>
#include <cmath>
#include <cstddef>
#include <cstdlib>
#include <iomanip>
#include <iostream>
#include <limits>
#include <map>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <typeinfo>
#include <utility>
#include <vector>

#include "./base.h"
#include "./json.h"
#include "./logging.h"
#include "./optional.h"
#include "./strtonum.h"
#include "./type_traits.h"

namespace dmlc {
// this file is backward compatible with non-c++11
/*! \brief Error throwed by parameter checking */
struct ParamError : public dmlc::Error {
  /*!
   * \brief constructor
   * \param msg error message
   */
  explicit ParamError(const std::string &msg) : dmlc::Error(msg) {}
};

/*!
 * \brief Get environment variable with default.
 * \param key the name of environment variable.
 * \param default_value the default value of environment vriable.
 * \return The value received
 */
template <typename ValueType>
inline ValueType GetEnv(const char *key, ValueType default_value);
/*!
 * \brief Set environment variable.
 * \param key the name of environment variable.
 * \param value the new value for key.
 * \return The value received
 */
template <typename ValueType>
inline void SetEnv(const char *key, ValueType value);

/*!
 * \brief Unset environment variable.
 * \param key the name of environment variable.
 */
inline void UnsetEnv(const char *key);

/*! \brief internal namespace for parameter manangement */
namespace parameter {
// forward declare ParamManager
class ParamManager;
// forward declare FieldAccessEntry
class FieldAccessEntry;
// forward declare FieldEntry
template <typename DType>
class FieldEntry;
// forward declare ParamManagerSingleton
template <typename PType>
struct ParamManagerSingleton;

/*! \brief option in parameter initialization */
enum ParamInitOption {
  /*! \brief allow unknown parameters */
  kAllowUnknown,
  /*! \brief need to match exact parameters */
  kAllMatch,
  /*! \brief allow unmatched hidden field with format __*__ */
  kAllowHidden
};
}  // namespace parameter
/*!
 * \brief Information about a parameter field in string representations.
 */
struct ParamFieldInfo {
  /*! \brief name of the field */
  std::string name;
  /*! \brief type of the field in string format */
  std::string type;
  /*!
   * \brief detailed type information string
   *  This include the default value, enum constran and typename.
   */
  std::string type_info_str;
  /*! \brief detailed description of the type */
  std::string description;
};

/*!
 * \brief Parameter is the base type every parameter struct should inherit from
 * The following code is a complete example to setup parameters.
 * \code
 *   struct Param : public dmlc::Parameter<Param> {
 *     float learning_rate;
 *     int num_hidden;
 *     std::string name;
 *     // declare parameters in header file
 *     DMLC_DECLARE_PARAMETER(Param) {
 *       DMLC_DECLARE_FIELD(num_hidden).set_range(0, 1000);
 *       DMLC_DECLARE_FIELD(learning_rate).set_default(0.01f);
 *       DMLC_DECLARE_FIELD(name).set_default("hello");
 *     }
 *   };
 *   // register it in cc file
 *   DMLC_REGISTER_PARAMETER(Param);
 * \endcode
 *
 *  After that, the Param struct will get all the functions defined in Parameter.
 * \tparam PType the type of parameter struct
 *
 * \sa DMLC_DECLARE_FIELD, DMLC_REGISTER_PARAMETER, DMLC_DECLARE_PARAMETER
 */
template <typename PType>
struct Parameter {
 public:
  /*!
   * \brief initialize the parameter by keyword arguments.
   *  This function will initialize the parameter struct, check consistency
   *  and throw error if something wrong happens.
   *
   * \param kwargs map of keyword arguments, or vector of pairs
   * \parma option The option on initialization.
   * \tparam Container container type
   * \throw ParamError when something go wrong.
   */
  template <typename Container>
  inline void Init(
      const Container &kwargs, parameter::ParamInitOption option = parameter::kAllowHidden) {
    PType::__MANAGER__()->RunInit(
        static_cast<PType *>(this), kwargs.begin(), kwargs.end(), NULL, option);
  }
  /*!
   * \brief initialize the parameter by keyword arguments.
   *  This is same as Init, but allow unknown arguments.
   *
   * \param kwargs map of keyword arguments, or vector of pairs
   * \tparam Container container type
   * \throw ParamError when something go wrong.
   * \return vector of pairs of unknown arguments.
   */
  template <typename Container>
  inline std::vector<std::pair<std::string, std::string>> InitAllowUnknown(
      const Container &kwargs) {
    std::vector<std::pair<std::string, std::string>> unknown;
    PType::__MANAGER__()->RunInit(static_cast<PType *>(this), kwargs.begin(), kwargs.end(),
        &unknown, parameter::kAllowUnknown);
    return unknown;
  }

  /*!
   * \brief Update the parameter by keyword arguments.  This is same as
   * `InitAllowUnknown', but without setting not provided parameters to their default.
   *
   * \tparam Container container type
   *
   * \param kwargs map of keyword arguments, or vector of pairs
   *
   * \throw ParamError when something go wrong.
   * \return vector of pairs of unknown arguments.
   */
  template <typename Container>
  std::vector<std::pair<std::string, std::string>> UpdateAllowUnknown(const Container &kwargs) {
    std::vector<std::pair<std::string, std::string>> unknown;
    PType::__MANAGER__()->RunUpdate(static_cast<PType *>(this), kwargs.begin(), kwargs.end(),
        parameter::kAllowUnknown, &unknown, nullptr);
    return unknown;
  }

  /*!
   * \brief Update the dict with values stored in parameter.
   *
   * \param dict The dictionary to be updated.
   * \tparam Container container type
   */
  template <typename Container>
  inline void UpdateDict(Container *dict) const {
    PType::__MANAGER__()->UpdateDict(this->head(), dict);
  }
  /*!
   * \brief Return a dictionary representation of the parameters
   * \return A dictionary that maps key -> value
   */
  inline std::map<std::string, std::string> __DICT__() const {
    std::vector<std::pair<std::string, std::string>> vec
        = PType::__MANAGER__()->GetDict(this->head());
    return std::map<std::string, std::string>(vec.begin(), vec.end());
  }
  /*!
   * \brief Write the parameters in JSON format.
   * \param writer JSONWriter used for writing.
   */
  inline void Save(dmlc::JSONWriter *writer) const {
    writer->Write(this->__DICT__());
  }
  /*!
   * \brief Load the parameters from JSON.
   * \param reader JSONReader used for loading.
   * \throw ParamError when something go wrong.
   */
  inline void Load(dmlc::JSONReader *reader) {
    std::map<std::string, std::string> kwargs;
    reader->Read(&kwargs);
    this->Init(kwargs);
  }
  /*!
   * \brief Get the fields of the parameters.
   * \return List of ParamFieldInfo of each field.
   */
  inline static std::vector<ParamFieldInfo> __FIELDS__() {
    return PType::__MANAGER__()->GetFieldInfo();
  }
  /*!
   * \brief Print docstring of the parameter
   * \return the printed docstring
   */
  inline static std::string __DOC__() {
    std::ostringstream os;
    PType::__MANAGER__()->PrintDocString(os);
    return os.str();
  }

 protected:
  /*!
   * \brief internal function to allow declare of a parameter memember
   * \param manager the parameter manager
   * \param key the key name of the parameter
   * \param ref the reference to the parameter in the struct.
   */
  template <typename DType>
  inline parameter::FieldEntry<DType> &DECLARE(parameter::ParamManagerSingleton<PType> *manager,
      const std::string &key, DType &ref) {  // NOLINT(*)
    parameter::FieldEntry<DType> *e = new parameter::FieldEntry<DType>();
    e->Init(key, this->head(), ref);
    manager->manager.AddEntry(key, e);
    return *e;
  }

 private:
  /*! \return Get head pointer of child structure */
  inline PType *head() const {
    return static_cast<PType *>(const_cast<Parameter<PType> *>(this));
  }
};

//! \cond Doxygen_Suppress
/*!
 * \brief macro used to declare parameter
 *
 * Example:
 * \code
 *   struct Param : public dmlc::Parameter<Param> {
 *     // declare parameters in header file
 *     DMLC_DECLARE_PARAMETER(Param) {
 *        // details of declarations
 *     }
 *   };
 * \endcode
 *
 * This macro need to be put in a source file so that registration only happens once.
 * Refer to example code in Parameter for details
 *
 * \param PType the name of parameter struct.
 * \sa Parameter
 */
#define DMLC_DECLARE_PARAMETER(PType)                    \
  static ::dmlc::parameter::ParamManager *__MANAGER__(); \
  inline void __DECLARE__(::dmlc::parameter::ParamManagerSingleton<PType> *manager)

/*!
 * \brief macro to declare fields
 * \param FieldName the name of the field.
 */
#define DMLC_DECLARE_FIELD(FieldName) this->DECLARE(manager, #FieldName, FieldName)

/*!
 * \brief macro to declare alias of a fields
 * \param FieldName the name of the field.
 * \param AliasName the name of the alias, must be declared after the field is declared.
 */
#define DMLC_DECLARE_ALIAS(FieldName, AliasName) manager->manager.AddAlias(#FieldName, #AliasName)

/*!
 * \brief Macro used to register parameter.
 *
 * This macro need to be put in a source file so that registeration only happens once.
 * Refer to example code in Parameter for details
 * \param PType the type of parameter struct.
 * \sa Parameter
 */
#define DMLC_REGISTER_PARAMETER(PType)                                                          \
  ::dmlc::parameter::ParamManager *PType::__MANAGER__() {                                       \
    static ::dmlc::parameter::ParamManagerSingleton<PType> inst(#PType);                        \
    return &inst.manager;                                                                       \
  }                                                                                             \
  static DMLC_ATTRIBUTE_UNUSED ::dmlc::parameter::ParamManager &__make__##PType##ParamManager__ \
      = (*PType::__MANAGER__())

//! \endcond
/*!
 * \brief internal namespace for parameter management
 * There is no need to use it directly in normal case
 */
namespace parameter {
/*!
 * \brief FieldAccessEntry interface to help manage the parameters
 *  Each entry can be used to access one parameter in the Parameter struct.
 *
 *  This is an internal interface used that is used to manage parameters
 */
class FieldAccessEntry {
 public:
  FieldAccessEntry() : has_default_(false), index_(0) {}
  /*! \brief destructor */
  virtual ~FieldAccessEntry() {}
  /*!
   * \brief set the default value.
   * \param head the pointer to the head of the struct
   * \throw error if no default is presented
   */
  virtual void SetDefault(void *head) const = 0;
  /*!
   * \brief set the parameter by string value
   * \param head the pointer to the head of the struct
   * \param value the value to be set
   */
  virtual void Set(void *head, const std::string &value) const = 0;
  // check if value is OK
  virtual void Check(void * /*head*/) const {}
  /*!
   * \brief get the string representation of value.
   * \param head the pointer to the head of the struct
   */
  virtual std::string GetStringValue(void *head) const = 0;
  /*!
   * \brief Get field information
   * \return the corresponding field information
   */
  virtual ParamFieldInfo GetFieldInfo() const = 0;

 protected:
  /*! \brief whether this parameter have default value */
  bool has_default_;
  /*! \brief positional index of parameter in struct */
  size_t index_;
  /*! \brief parameter key name */
  std::string key_;
  /*! \brief parameter type */
  std::string type_;
  /*! \brief description of the parameter */
  std::string description_;
  // internal offset of the field
  ptrdiff_t offset_;
  /*! \brief get pointer to parameter */
  char *GetRawPtr(void *head) const {
    return reinterpret_cast<char *>(head) + offset_;
  }
  /*!
   * \brief print string representation of default value
   * \parma os the stream to print the docstring to.
   */
  virtual void PrintDefaultValueString(std::ostream &os) const = 0;  // NOLINT(*)
  // allow ParamManager to modify self
  friend class ParamManager;
};

/*!
 * \brief manager class to handle parameter structure for each type
 *  An manager will be created for each parameter structure.
 */
class ParamManager {
 public:
  /*! \brief destructor */
  ~ParamManager() {
    for (size_t i = 0; i < entry_.size(); ++i) {
      delete entry_[i];
    }
  }
  /*!
   * \brief find the access entry by parameter key
   * \param key the key of the parameter.
   * \return pointer to FieldAccessEntry, NULL if nothing is found.
   */
  inline FieldAccessEntry *Find(const std::string &key) const {
    std::map<std::string, FieldAccessEntry *>::const_iterator it = entry_map_.find(key);
    if (it == entry_map_.end()) {
      return NULL;
    }
    return it->second;
  }
  /*!
   * \brief Set parameter by keyword arguments and default values.
   * \param head head to the parameter field.
   * \param begin begin iterator of original kwargs
   * \param end end iterator of original kwargs
   * \param unknown_args optional, used to hold unknown arguments
   *          When it is specified, unknown arguments will be stored into here, instead of raise an
   * error
   * \tparam RandomAccessIterator iterator type
   * \throw ParamError when there is unknown argument and unknown_args == NULL, or required argument
   * is missing.
   */
  template <typename RandomAccessIterator>
  inline void RunInit(void *head, RandomAccessIterator begin, RandomAccessIterator end,
      std::vector<std::pair<std::string, std::string>> *unknown_args,
      parameter::ParamInitOption option) const {
    std::set<FieldAccessEntry *> selected_args;
    RunUpdate(head, begin, end, option, unknown_args, &selected_args);
    for (const auto &kv : entry_map_) {
      if (selected_args.find(kv.second) == selected_args.cend()) {
        kv.second->SetDefault(head);
      }
    }
    for (std::map<std::string, FieldAccessEntry *>::const_iterator it = entry_map_.begin();
        it != entry_map_.end(); ++it) {
      if (selected_args.count(it->second) == 0) {
        it->second->SetDefault(head);
      }
    }
  }
  /*!
   * \brief Update parameters by keyword arguments.
   *
   * \tparam RandomAccessIterator iterator type
   * \param head head to the parameter field.
   * \param begin begin iterator of original kwargs
   * \param end end iterator of original kwargs
   * \param unknown_args optional, used to hold unknown arguments
   *          When it is specified, unknown arguments will be stored into here, instead of raise an
   * error
   * \param selected_args The arguments used in update will be pushed into it, defaullt to nullptr.
   * \throw ParamError when there is unknown argument and unknown_args == NULL, or required argument
   * is missing.
   */
  template <typename RandomAccessIterator>
  void RunUpdate(void *head, RandomAccessIterator begin, RandomAccessIterator end,
      parameter::ParamInitOption option,
      std::vector<std::pair<std::string, std::string>> *unknown_args,
      std::set<FieldAccessEntry *> *selected_args = nullptr) const {
    for (RandomAccessIterator it = begin; it != end; ++it) {
      if (FieldAccessEntry *e = Find(it->first)) {
        e->Set(head, it->second);
        e->Check(head);
        if (selected_args) {
          selected_args->insert(e);
        }
      } else {
        if (unknown_args != NULL) {
          unknown_args->push_back(*it);
        } else {
          if (option != parameter::kAllowUnknown) {
            if (option == parameter::kAllowHidden && it->first.length() > 4
                && it->first.find("__") == 0 && it->first.rfind("__") == it->first.length() - 2) {
              continue;
            }
            std::ostringstream os;
            os << "Cannot find argument \'" << it->first << "\', Possible Arguments:\n";
            os << "----------------\n";
            PrintDocString(os);
            throw dmlc::ParamError(os.str());
          }
        }
      }
    }
  }
  /*!
   * \brief internal function to add entry to manager,
   *  The manager will take ownership of the entry.
   * \param key the key to the parameters
   * \param e the pointer to the new entry.
   */
  inline void AddEntry(const std::string &key, FieldAccessEntry *e) {
    e->index_ = entry_.size();
    // TODO(bing) better error message
    if (entry_map_.count(key) != 0) {
      LOG(FATAL) << "key " << key << " has already been registered in " << name_;
    }
    entry_.push_back(e);
    entry_map_[key] = e;
  }
  /*!
   * \brief internal function to add entry to manager,
   *  The manager will take ownership of the entry.
   * \param key the key to the parameters
   * \param e the pointer to the new entry.
   */
  inline void AddAlias(const std::string &field, const std::string &alias) {
    if (entry_map_.count(field) == 0) {
      LOG(FATAL) << "key " << field << " has not been registered in " << name_;
    }
    if (entry_map_.count(alias) != 0) {
      LOG(FATAL) << "Alias " << alias << " has already been registered in " << name_;
    }
    entry_map_[alias] = entry_map_[field];
  }
  /*!
   * \brief set the name of parameter manager
   * \param name the name to set
   */
  inline void set_name(const std::string &name) {
    name_ = name;
  }
  /*!
   * \brief get field information of each field.
   * \return field information
   */
  inline std::vector<ParamFieldInfo> GetFieldInfo() const {
    std::vector<ParamFieldInfo> ret(entry_.size());
    for (size_t i = 0; i < entry_.size(); ++i) {
      ret[i] = entry_[i]->GetFieldInfo();
    }
    return ret;
  }
  /*!
   * \brief Print readible docstring to ostream, add newline.
   * \parma os the stream to print the docstring to.
   */
  inline void PrintDocString(std::ostream &os) const {  // NOLINT(*)
    for (size_t i = 0; i < entry_.size(); ++i) {
      ParamFieldInfo info = entry_[i]->GetFieldInfo();
      os << info.name << " : " << info.type_info_str << '\n';
      if (info.description.length() != 0) {
        os << "    " << info.description << '\n';
      }
    }
  }
  /*!
   * \brief Get internal parameters in vector of pairs.
   * \param head the head of the struct.
   * \param skip_default skip the values that equals default value.
   * \return the parameter dictionary.
   */
  inline std::vector<std::pair<std::string, std::string>> GetDict(void *head) const {
    std::vector<std::pair<std::string, std::string>> ret;
    for (std::map<std::string, FieldAccessEntry *>::const_iterator it = entry_map_.begin();
        it != entry_map_.end(); ++it) {
      ret.push_back(std::make_pair(it->first, it->second->GetStringValue(head)));
    }
    return ret;
  }
  /*!
   * \brief Update the dictionary with values in parameter.
   * \param head the head of the struct.
   * \tparam Container The container type
   * \return the parameter dictionary.
   */
  template <typename Container>
  inline void UpdateDict(void *head, Container *dict) const {
    for (std::map<std::string, FieldAccessEntry *>::const_iterator it = entry_map_.begin();
        it != entry_map_.end(); ++it) {
      (*dict)[it->first] = it->second->GetStringValue(head);
    }
  }

 private:
  /*! \brief parameter struct name */
  std::string name_;
  /*! \brief positional list of entries */
  std::vector<FieldAccessEntry *> entry_;
  /*! \brief map from key to entry */
  std::map<std::string, FieldAccessEntry *> entry_map_;
};

//! \cond Doxygen_Suppress

// The following piece of code will be template heavy and less documented
// singleton parameter manager for certain type, used for initialization
template <typename PType>
struct ParamManagerSingleton {
  ParamManager manager;
  explicit ParamManagerSingleton(const std::string &param_name) {
    PType param;
    manager.set_name(param_name);
    param.__DECLARE__(this);
  }
};

// Base class of FieldEntry
// implement set_default
template <typename TEntry, typename DType>
class FieldEntryBase : public FieldAccessEntry {
 public:
  // entry type
  typedef TEntry EntryType;
  // implement set value
  void Set(void *head, const std::string &value) const override {
    std::istringstream is(value);
    is >> this->Get(head);
    if (!is.fail()) {
      while (!is.eof()) {
        int ch = is.get();
        if (ch == EOF) {
          is.clear();
          break;
        }
        if (!isspace(ch)) {
          is.setstate(std::ios::failbit);
          break;
        }
      }
    }

    if (is.fail()) {
      std::ostringstream os;
      os << "Invalid Parameter format for " << key_ << " expect " << type_ << " but value=\'"
         << value << '\'';
      throw dmlc::ParamError(os.str());
    }
  }

  std::string GetStringValue(void *head) const override {
    std::ostringstream os;
    PrintValue(os, this->Get(head));
    return os.str();
  }
  ParamFieldInfo GetFieldInfo() const override {
    ParamFieldInfo info;
    std::ostringstream os;
    info.name = key_;
    info.type = type_;
    os << type_;
    if (has_default_) {
      os << ',' << " optional, default=";
      PrintDefaultValueString(os);
    } else {
      os << ", required";
    }
    info.type_info_str = os.str();
    info.description = description_;
    return info;
  }
  // implement set head to default value
  void SetDefault(void *head) const override {
    if (!has_default_) {
      std::ostringstream os;
      os << "Required parameter " << key_ << " of " << type_ << " is not presented";
      throw dmlc::ParamError(os.str());
    } else {
      this->Get(head) = default_value_;
    }
  }
  // return reference of self as derived type
  inline TEntry &self() {
    return *(static_cast<TEntry *>(this));
  }
  // implement set_default
  inline TEntry &set_default(const DType &default_value) {
    default_value_ = default_value;
    has_default_ = true;
    // return self to allow chaining
    return this->self();
  }
  // implement describe
  inline TEntry &describe(const std::string &description) {
    description_ = description;
    // return self to allow chaining
    return this->self();
  }
  // initialization function
  inline void Init(const std::string &key, void *head, DType &ref) {  // NOLINT(*)
    this->key_ = key;
    if (this->type_.length() == 0) {
      this->type_ = dmlc::type_name<DType>();
    }
    this->offset_ = ((char *)&ref) - ((char *)head);  // NOLINT(*)
  }

 protected:
  // print the value
  virtual void PrintValue(std::ostream &os, DType value) const {  // NOLINT(*)
    os << value;
  }
  void PrintDefaultValueString(std::ostream &os) const override {  // NOLINT(*)
    PrintValue(os, default_value_);
  }
  // get the internal representation of parameter
  // for example if this entry corresponds field param.learning_rate
  // then Get(&param) will return reference to param.learning_rate
  inline DType &Get(void *head) const {
    return *(DType *)this->GetRawPtr(head);  // NOLINT(*)
  }
  // default value of field
  DType default_value_;
};

// parameter base for numeric types that have range
template <typename TEntry, typename DType>
class FieldEntryNumeric : public FieldEntryBase<TEntry, DType> {
 public:
  FieldEntryNumeric() : has_begin_(false), has_end_(false) {}
  // implement set_range
  virtual TEntry &set_range(DType begin, DType end) {
    begin_ = begin;
    end_ = end;
    has_begin_ = true;
    has_end_ = true;
    return this->self();
  }
  // implement set_range
  virtual TEntry &set_lower_bound(DType begin) {
    begin_ = begin;
    has_begin_ = true;
    return this->self();
  }
  // consistency check for numeric ranges
  virtual void Check(void *head) const {
    FieldEntryBase<TEntry, DType>::Check(head);
    DType v = this->Get(head);
    if (has_begin_ && has_end_) {
      if (v < begin_ || v > end_) {
        std::ostringstream os;
        os << "value " << v << " for Parameter " << this->key_ << " exceed bound [" << begin_ << ','
           << end_ << ']' << '\n';
        os << this->key_ << ": " << this->description_;
        throw dmlc::ParamError(os.str());
      }
    } else if (has_begin_ && v < begin_) {
      std::ostringstream os;
      os << "value " << v << " for Parameter " << this->key_ << " should be greater equal to "
         << begin_ << '\n';
      os << this->key_ << ": " << this->description_;
      throw dmlc::ParamError(os.str());
    } else if (has_end_ && v > end_) {
      std::ostringstream os;
      os << "value " << v << " for Parameter " << this->key_ << " should be smaller equal to "
         << end_ << '\n';
      os << this->key_ << ": " << this->description_;
      throw dmlc::ParamError(os.str());
    }
  }

 protected:
  // whether it have begin and end range
  bool has_begin_, has_end_;
  // data bound
  DType begin_, end_;
};

/*!
 * \brief FieldEntry defines parsing and checking behavior of DType.
 * This class can be specialized to implement specific behavior of more settings.
 * \tparam DType the data type of the entry.
 */
template <typename DType>
class FieldEntry :
    public IfThenElseType<dmlc::is_arithmetic<DType>::value,
        FieldEntryNumeric<FieldEntry<DType>, DType>,
        FieldEntryBase<FieldEntry<DType>, DType>>::Type {};

// specialize define for int(enum)
template <>
class FieldEntry<int> : public FieldEntryNumeric<FieldEntry<int>, int> {
 public:
  // construct
  FieldEntry() : is_enum_(false) {}
  // parent
  typedef FieldEntryNumeric<FieldEntry<int>, int> Parent;
  // override set
  virtual void Set(void *head, const std::string &value) const {
    if (is_enum_) {
      std::map<std::string, int>::const_iterator it = enum_map_.find(value);
      std::ostringstream os;
      if (it == enum_map_.end()) {
        os << "Invalid Input: \'" << value;
        os << "\', valid values are: ";
        PrintEnums(os);
        throw dmlc::ParamError(os.str());
      } else {
        os << it->second;
        Parent::Set(head, os.str());
      }
    } else {
      Parent::Set(head, value);
    }
  }
  virtual ParamFieldInfo GetFieldInfo() const {
    if (is_enum_) {
      ParamFieldInfo info;
      std::ostringstream os;
      info.name = key_;
      info.type = type_;
      PrintEnums(os);
      if (has_default_) {
        os << ',' << "optional, default=";
        PrintDefaultValueString(os);
      } else {
        os << ", required";
      }
      info.type_info_str = os.str();
      info.description = description_;
      return info;
    } else {
      return Parent::GetFieldInfo();
    }
  }
  // add enum
  inline FieldEntry<int> &add_enum(const std::string &key, int value) {
    if ((enum_map_.size() != 0 && enum_map_.count(key) != 0) || enum_back_map_.count(value) != 0) {
      std::ostringstream os;
      os << "Enum " << "(" << key << ": " << value << " exisit!" << ")\n";
      os << "Enums: ";
      for (std::map<std::string, int>::const_iterator it = enum_map_.begin(); it != enum_map_.end();
          ++it) {
        os << "(" << it->first << ": " << it->second << "), ";
      }
      throw dmlc::ParamError(os.str());
    }
    enum_map_[key] = value;
    enum_back_map_[value] = key;
    is_enum_ = true;
    return this->self();
  }

 protected:
  // enum flag
  bool is_enum_;
  // enum map
  std::map<std::string, int> enum_map_;
  // enum map
  std::map<int, std::string> enum_back_map_;
  // override print behavior
  virtual void PrintDefaultValueString(std::ostream &os) const {  // NOLINT(*)
    os << '\'';
    PrintValue(os, default_value_);
    os << '\'';
  }
  // override print default
  virtual void PrintValue(std::ostream &os, int value) const {  // NOLINT(*)
    if (is_enum_) {
      CHECK_NE(enum_back_map_.count(value), 0U) << "Value not found in enum declared";
      os << enum_back_map_.at(value);
    } else {
      os << value;
    }
  }

 private:
  inline void PrintEnums(std::ostream &os) const {  // NOLINT(*)
    os << '{';
    for (std::map<std::string, int>::const_iterator it = enum_map_.begin(); it != enum_map_.end();
        ++it) {
      if (it != enum_map_.begin()) {
        os << ", ";
      }
      os << "\'" << it->first << '\'';
    }
    os << '}';
  }
};

// specialize define for optional<int>(enum)
template <>
class FieldEntry<optional<int>> : public FieldEntryBase<FieldEntry<optional<int>>, optional<int>> {
 public:
  // construct
  FieldEntry() : is_enum_(false) {}
  // parent
  typedef FieldEntryBase<FieldEntry<optional<int>>, optional<int>> Parent;
  // override set
  virtual void Set(void *head, const std::string &value) const {
    if (is_enum_ && value != "None") {
      std::map<std::string, int>::const_iterator it = enum_map_.find(value);
      std::ostringstream os;
      if (it == enum_map_.end()) {
        os << "Invalid Input: \'" << value;
        os << "\', valid values are: ";
        PrintEnums(os);
        throw dmlc::ParamError(os.str());
      } else {
        os << it->second;
        Parent::Set(head, os.str());
      }
    } else {
      Parent::Set(head, value);
    }
  }
  virtual ParamFieldInfo GetFieldInfo() const {
    if (is_enum_) {
      ParamFieldInfo info;
      std::ostringstream os;
      info.name = key_;
      info.type = type_;
      PrintEnums(os);
      if (has_default_) {
        os << ',' << "optional, default=";
        PrintDefaultValueString(os);
      } else {
        os << ", required";
      }
      info.type_info_str = os.str();
      info.description = description_;
      return info;
    } else {
      return Parent::GetFieldInfo();
    }
  }
  // add enum
  inline FieldEntry<optional<int>> &add_enum(const std::string &key, int value) {
    CHECK_NE(key, "None") << "None is reserved for empty optional<int>";
    if ((enum_map_.size() != 0 && enum_map_.count(key) != 0) || enum_back_map_.count(value) != 0) {
      std::ostringstream os;
      os << "Enum " << "(" << key << ": " << value << " exisit!" << ")\n";
      os << "Enums: ";
      for (std::map<std::string, int>::const_iterator it = enum_map_.begin(); it != enum_map_.end();
          ++it) {
        os << "(" << it->first << ": " << it->second << "), ";
      }
      throw dmlc::ParamError(os.str());
    }
    enum_map_[key] = value;
    enum_back_map_[value] = key;
    is_enum_ = true;
    return this->self();
  }

 protected:
  // enum flag
  bool is_enum_;
  // enum map
  std::map<std::string, int> enum_map_;
  // enum map
  std::map<int, std::string> enum_back_map_;
  // override print behavior
  virtual void PrintDefaultValueString(std::ostream &os) const {  // NOLINT(*)
    os << '\'';
    PrintValue(os, default_value_);
    os << '\'';
  }
  // override print default
  virtual void PrintValue(std::ostream &os, optional<int> value) const {  // NOLINT(*)
    if (is_enum_) {
      if (!value) {
        os << "None";
      } else {
        CHECK_NE(enum_back_map_.count(value.value()), 0U) << "Value not found in enum declared";
        os << enum_back_map_.at(value.value());
      }
    } else {
      os << value;
    }
  }

 private:
  inline void PrintEnums(std::ostream &os) const {  // NOLINT(*)
    os << "{None";
    for (std::map<std::string, int>::const_iterator it = enum_map_.begin(); it != enum_map_.end();
        ++it) {
      os << ", ";
      os << "\'" << it->first << '\'';
    }
    os << '}';
  }
};

// specialize define for string
template <>
class FieldEntry<std::string> : public FieldEntryBase<FieldEntry<std::string>, std::string> {
 public:
  // parent class
  typedef FieldEntryBase<FieldEntry<std::string>, std::string> Parent;
  // override set
  virtual void Set(void *head, const std::string &value) const {
    this->Get(head) = value;
  }
  // override print default
  virtual void PrintDefaultValueString(std::ostream &os) const {  // NOLINT(*)
    os << '\'' << default_value_ << '\'';
  }
};

// specialize define for bool
template <>
class FieldEntry<bool> : public FieldEntryBase<FieldEntry<bool>, bool> {
 public:
  // parent class
  typedef FieldEntryBase<FieldEntry<bool>, bool> Parent;
  // override set
  virtual void Set(void *head, const std::string &value) const {
    std::string lower_case;
    lower_case.resize(value.length());
    std::transform(value.begin(), value.end(), lower_case.begin(), ::tolower);
    bool &ref = this->Get(head);
    if (lower_case == "true") {
      ref = true;
    } else if (lower_case == "false") {
      ref = false;
    } else if (lower_case == "1") {
      ref = true;
    } else if (lower_case == "0") {
      ref = false;
    } else {
      std::ostringstream os;
      os << "Invalid Parameter format for " << key_ << " expect " << type_ << " but value=\'"
         << value << '\'';
      throw dmlc::ParamError(os.str());
    }
  }

 protected:
  // print default string
  virtual void PrintValue(std::ostream &os, bool value) const {  // NOLINT(*)
    os << static_cast<int>(value);
  }
};

// specialize define for float. Uses stof for platform independent handling of
// INF, -INF, NAN, etc.
#if DMLC_USE_CXX11
template <>
class FieldEntry<float> : public FieldEntryNumeric<FieldEntry<float>, float> {
 public:
  // parent
  typedef FieldEntryNumeric<FieldEntry<float>, float> Parent;
  // override set
  virtual void Set(void *head, const std::string &value) const {
    size_t pos = 0;  // number of characters processed by dmlc::stof()
    try {
      this->Get(head) = dmlc::stof(value, &pos);
    } catch (const std::invalid_argument &) {
      std::ostringstream os;
      os << "Invalid Parameter format for " << key_ << " expect " << type_ << " but value=\'"
         << value << '\'';
      throw dmlc::ParamError(os.str());
    } catch (const std::out_of_range &) {
      std::ostringstream os;
      os << "Out of range value for " << key_ << ", value=\'" << value << '\'';
      throw dmlc::ParamError(os.str());
    }
    CHECK_LE(pos, value.length());  // just in case
    if (pos < value.length()) {
      std::ostringstream os;
      os << "Some trailing characters could not be parsed: \'" << value.substr(pos) << "\'";
      throw dmlc::ParamError(os.str());
    }
  }

 protected:
  // print the value
  virtual void PrintValue(std::ostream &os, float value) const {  // NOLINT(*)
    os << std::setprecision(std::numeric_limits<float>::max_digits10) << value;
  }
};

// specialize define for double. Uses stod for platform independent handling of
// INF, -INF, NAN, etc.
template <>
class FieldEntry<double> : public FieldEntryNumeric<FieldEntry<double>, double> {
 public:
  // parent
  typedef FieldEntryNumeric<FieldEntry<double>, double> Parent;
  // override set
  virtual void Set(void *head, const std::string &value) const {
    size_t pos = 0;  // number of characters processed by dmlc::stod()
    try {
      this->Get(head) = dmlc::stod(value, &pos);
    } catch (const std::invalid_argument &) {
      std::ostringstream os;
      os << "Invalid Parameter format for " << key_ << " expect " << type_ << " but value=\'"
         << value << '\'';
      throw dmlc::ParamError(os.str());
    } catch (const std::out_of_range &) {
      std::ostringstream os;
      os << "Out of range value for " << key_ << ", value=\'" << value << '\'';
      throw dmlc::ParamError(os.str());
    }
    CHECK_LE(pos, value.length());  // just in case
    if (pos < value.length()) {
      std::ostringstream os;
      os << "Some trailing characters could not be parsed: \'" << value.substr(pos) << "\'";
      throw dmlc::ParamError(os.str());
    }
  }

 protected:
  // print the value
  virtual void PrintValue(std::ostream &os, double value) const {  // NOLINT(*)
    os << std::setprecision(std::numeric_limits<double>::max_digits10) << value;
  }
};
#endif  // DMLC_USE_CXX11

}  // namespace parameter
//! \endcond

// implement GetEnv
template <typename ValueType>
inline ValueType GetEnv(const char *key, ValueType default_value) {
  const char *val = getenv(key);
  // On some implementations, if the var is set to a blank string (i.e. "FOO="), then
  // a blank string will be returned instead of NULL.  In order to be consistent, if
  // the environment var is a blank string, then also behave as if a null was returned.
  if (val == nullptr || !*val) {
    return default_value;
  }
  ValueType ret;
  parameter::FieldEntry<ValueType> e;
  e.Init(key, &ret, ret);
  e.Set(&ret, val);
  return ret;
}

// implement SetEnv
template <typename ValueType>
inline void SetEnv(const char *key, ValueType value) {
  parameter::FieldEntry<ValueType> e;
  e.Init(key, &value, value);
#ifdef _WIN32
  _putenv_s(key, e.GetStringValue(&value).c_str());
#else
  setenv(key, e.GetStringValue(&value).c_str(), 1);
#endif  // _WIN32
}

// implement UnsetEnv
inline void UnsetEnv(const char *key) {
#ifdef _WIN32
  _putenv_s(key, "");
#else
  unsetenv(key);
#endif  // _WIN32
}
}  // namespace dmlc
#endif  // DMLC_PARAMETER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/recordio.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file recordio.h
 * \brief recordio that is able to pack binary data into a splittable
 *   format, useful to exchange data in binary serialization,
 *   such as binary raw data or protobuf
 */
#ifndef DMLC_RECORDIO_H_
#define DMLC_RECORDIO_H_
#include <cstring>
#include <string>

#include "./io.h"
#include "./logging.h"

namespace dmlc {
/*!
 * \brief writer of binary recordio
 *  binary format for recordio
 *  recordio format: magic lrecord data pad
 *
 *  - magic is magic number
 *  - pad is simply a padding space to make record align to 4 bytes
 *  - lrecord encodes length and continue bit
 *     - data.length() = (lrecord & (1U<<29U - 1));
 *     - cflag == (lrecord >> 29U) & 7;
 *
 *  cflag was used to handle (rare) special case when magic number
 *  occured in the data sequence.
 *
 *  In such case, the data is splitted into multiple records by
 *  the cells of magic number
 *
 *  (1) cflag == 0: this is a complete record;
 *  (2) cflag == 1: start of a multiple-rec;
 *      cflag == 2: middle of multiple-rec;
 *      cflag == 3: end of multiple-rec
 */
class RecordIOWriter {
 public:
  /*!
   * \brief magic number of recordio
   * note: (kMagic >> 29U) & 7 > 3
   * this ensures lrec will not be kMagic
   */
  static const uint32_t kMagic = 0xced7230a;
  /*!
   * \brief encode the lrecord
   * \param cflag cflag part of the lrecord
   * \param length length part of lrecord
   * \return the encoded data
   */
  inline static uint32_t EncodeLRec(uint32_t cflag, uint32_t length) {
    return (cflag << 29U) | length;
  }
  /*!
   * \brief decode the flag part of lrecord
   * \param rec the lrecord
   * \return the flag
   */
  inline static uint32_t DecodeFlag(uint32_t rec) {
    return (rec >> 29U) & 7U;
  }
  /*!
   * \brief decode the length part of lrecord
   * \param rec the lrecord
   * \return the length
   */
  inline static uint32_t DecodeLength(uint32_t rec) {
    return rec & ((1U << 29U) - 1U);
  }
  /*!
   * \brief constructor
   * \param stream the stream to be constructed
   */
  explicit RecordIOWriter(Stream *stream)
      : stream_(stream), seek_stream_(dynamic_cast<SeekStream *>(stream)), except_counter_(0) {
    CHECK(sizeof(uint32_t) == 4) << "uint32_t needs to be 4 bytes";
  }
  /*!
   * \brief write record to the stream
   * \param buf the buffer of memory region
   * \param size the size of record to write out
   */
  void WriteRecord(const void *buf, size_t size);
  /*!
   * \brief write record to the stream
   * \param data the data to write out
   */
  inline void WriteRecord(const std::string &data) {
    this->WriteRecord(data.c_str(), data.length());
  }
  /*!
   * \return number of exceptions(occurance of magic number)
   *   during the writing process
   */
  inline size_t except_counter(void) const {
    return except_counter_;
  }

  /*! \brief tell the current position of the input stream */
  inline size_t Tell(void) {
    CHECK(seek_stream_ != NULL) << "The input stream is not seekable";
    return seek_stream_->Tell();
  }

 private:
  /*! \brief output stream */
  Stream *stream_;
  /*! \brief seekable stream */
  SeekStream *seek_stream_;
  /*! \brief counts the number of exceptions */
  size_t except_counter_;
};
/*!
 * \brief reader of binary recordio to reads in record from stream
 * \sa RecordIOWriter
 */
class RecordIOReader {
 public:
  /*!
   * \brief constructor
   * \param stream the stream to be constructed
   */
  explicit RecordIOReader(Stream *stream)
      : stream_(stream), seek_stream_(dynamic_cast<SeekStream *>(stream)), end_of_stream_(false) {
    CHECK(sizeof(uint32_t) == 4) << "uint32_t needs to be 4 bytes";
  }
  /*!
   * \brief read next complete record from stream
   * \param out_rec used to store output record in string
   * \return true of read was successful, false if end of stream was reached
   */
  bool NextRecord(std::string *out_rec);

  /*! \brief seek to certain position of the input stream */
  inline void Seek(size_t pos) {
    CHECK(seek_stream_ != NULL) << "The input stream is not seekable";
    seek_stream_->Seek(pos);
  }

  /*! \brief tell the current position of the input stream */
  inline size_t Tell(void) {
    CHECK(seek_stream_ != NULL) << "The input stream is not seekable";
    return seek_stream_->Tell();
  }

 private:
  /*! \brief output stream */
  Stream *stream_;
  SeekStream *seek_stream_;
  /*! \brief whether we are at end of stream */
  bool end_of_stream_;
};

/*!
 * \brief reader of binary recordio from Blob returned by InputSplit
 *  This class divides the blob into several independent parts specified by caller,
 *  and read from one segment.
 *  The part reading can be used together with InputSplit::NextChunk for
 *  multi-threaded parsing(each thread take a RecordIOChunkReader)
 *
 * \sa RecordIOWriter, InputSplit
 */
class RecordIOChunkReader {
 public:
  /*!
   * \brief constructor
   * \param chunk source data returned by InputSplit
   * \param part_index which part we want to reado
   * \param num_parts number of total segments
   */
  explicit RecordIOChunkReader(
      InputSplit::Blob chunk, unsigned part_index = 0, unsigned num_parts = 1);
  /*!
   * \brief read next complete record from stream
   *   the blob contains the memory content
   *   NOTE: this function is not threadsafe, use one
   *   RecordIOChunkReader per thread
   * \param out_rec used to store output blob, the header is already
   *        removed and out_rec only contains the memory content
   * \return true of read was successful, false if end was reached
   */
  bool NextRecord(InputSplit::Blob *out_rec);

 private:
  /*! \brief internal temporal data */
  std::string temp_;
  /*! \brief internal data pointer */
  char *pbegin_, *pend_;
};

}  // namespace dmlc
#endif  // DMLC_RECORDIO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/registry.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file registry.h
 * \brief Registry utility that helps to build registry singletons.
 */
#ifndef DMLC_REGISTRY_H_
#define DMLC_REGISTRY_H_

#include <map>
#include <string>
#include <vector>

#include "./base.h"
#include "./logging.h"
#include "./parameter.h"
#include "./type_traits.h"

namespace dmlc {
/*!
 * \brief Registry class.
 *  Registry can be used to register global singletons.
 *  The most commonly use case are factory functions.
 *
 * \tparam EntryType Type of Registry entries,
 *     EntryType need to name a name field.
 */
template <typename EntryType>
class Registry {
 public:
  /*! \return list of entries in the registry(excluding alias) */
  inline static const std::vector<const EntryType *> &List() {
    return Get()->const_list_;
  }
  /*! \return list all names registered in the registry, including alias */
  inline static std::vector<std::string> ListAllNames() {
    const std::map<std::string, EntryType *> &fmap = Get()->fmap_;
    typename std::map<std::string, EntryType *>::const_iterator p;
    std::vector<std::string> names;
    for (p = fmap.begin(); p != fmap.end(); ++p) {
      names.push_back(p->first);
    }
    return names;
  }
  /*!
   * \brief Find the entry with corresponding name.
   * \param name name of the function
   * \return the corresponding function, can be NULL
   */
  inline static const EntryType *Find(const std::string &name) {
    const std::map<std::string, EntryType *> &fmap = Get()->fmap_;
    typename std::map<std::string, EntryType *>::const_iterator p = fmap.find(name);
    if (p != fmap.end()) {
      return p->second;
    } else {
      return NULL;
    }
  }
  /*!
   * \brief Add alias to the key_name
   * \param key_name The original entry key
   * \param alias The alias key.
   */
  inline void AddAlias(const std::string &key_name, const std::string &alias) {
    EntryType *e = fmap_.at(key_name);
    if (fmap_.count(alias)) {
      CHECK_EQ(e, fmap_.at(alias)) << "Trying to register alias " << alias << " for key "
                                   << key_name << " but " << alias << " is already taken";
    } else {
      fmap_[alias] = e;
    }
  }
  /*!
   * \brief Internal function to register a name function under name.
   * \param name name of the function
   * \return ref to the registered entry, used to set properties
   */
  inline EntryType &__REGISTER__(const std::string &name) {
    std::lock_guard<std::mutex> guard(registering_mutex);
    if (fmap_.count(name) > 0) {
      return *fmap_[name];
    }
    EntryType *e = new EntryType();
    e->name = name;
    fmap_[name] = e;
    const_list_.push_back(e);
    entry_list_.push_back(e);
    return *e;
  }
  /*!
   * \brief Internal function to either register or get registered entry
   * \param name name of the function
   * \return ref to the registered entry, used to set properties
   */
  inline EntryType &__REGISTER_OR_GET__(const std::string &name) {
    if (fmap_.count(name) == 0) {
      return __REGISTER__(name);
    } else {
      return *fmap_.at(name);
    }
  }
  /*!
   * \brief get a singleton of the Registry.
   *  This function can be defined by DMLC_REGISTRY_ENABLE.
   * \return get a singleton
   */
  static Registry *Get();

 private:
  /*! \brief list of entry types */
  std::vector<EntryType *> entry_list_;
  /*! \brief list of entry types */
  std::vector<const EntryType *> const_list_;
  /*! \brief map of name->function */
  std::map<std::string, EntryType *> fmap_;
  /*! \brief lock guarding the registering*/
  std::mutex registering_mutex;
  /*! \brief constructor */
  Registry() {}
  /*! \brief destructor */
  ~Registry() {
    for (size_t i = 0; i < entry_list_.size(); ++i) {
      delete entry_list_[i];
    }
  }
};

/*!
 * \brief Common base class for function registry.
 *
 * \code
 *  // This example demonstrates how to use Registry to create a factory of trees.
 *  struct TreeFactory :
 *      public FunctionRegEntryBase<TreeFactory, std::function<Tree*()> > {
 *  };
 *
 *  // in a independent cc file
 *  namespace dmlc {
 *  DMLC_REGISTRY_ENABLE(TreeFactory);
 *  }
 *  // register binary tree constructor into the registry.
 *  DMLC_REGISTRY_REGISTER(TreeFactory, TreeFactory, BinaryTree)
 *      .describe("Constructor of BinaryTree")
 *      .set_body([]() { return new BinaryTree(); });
 * \endcode
 *
 * \tparam EntryType The type of subclass that inheritate the base.
 * \tparam FunctionType The function type this registry is registerd.
 */
template <typename EntryType, typename FunctionType>
class FunctionRegEntryBase {
 public:
  /*! \brief name of the entry */
  std::string name;
  /*! \brief description of the entry */
  std::string description;
  /*! \brief additional arguments to the factory function */
  std::vector<ParamFieldInfo> arguments;
  /*! \brief Function body to create ProductType */
  FunctionType body;
  /*! \brief Return type of the function */
  std::string return_type;

  /*!
   * \brief Set the function body.
   * \param body Function body to set.
   * \return reference to self.
   */
  inline EntryType &set_body(FunctionType body) {
    this->body = body;
    return this->self();
  }
  /*!
   * \brief Describe the function.
   * \param description The description of the factory function.
   * \return reference to self.
   */
  inline EntryType &describe(const std::string &description) {
    this->description = description;
    return this->self();
  }
  /*!
   * \brief Add argument information to the function.
   * \param name Name of the argument.
   * \param type Type of the argument.
   * \param description Description of the argument.
   * \return reference to self.
   */
  inline EntryType &add_argument(
      const std::string &name, const std::string &type, const std::string &description) {
    ParamFieldInfo info;
    info.name = name;
    info.type = type;
    info.type_info_str = info.type;
    info.description = description;
    arguments.push_back(info);
    return this->self();
  }
  /*!
   * \brief Append list if arguments to the end.
   * \param args Additional list of arguments.
   * \return reference to self.
   */
  inline EntryType &add_arguments(const std::vector<ParamFieldInfo> &args) {
    arguments.insert(arguments.end(), args.begin(), args.end());
    return this->self();
  }
  /*!
   * \brief Set the return type.
   * \param type Return type of the function, could be Symbol or Symbol[]
   * \return reference to self.
   */
  inline EntryType &set_return_type(const std::string &type) {
    return_type = type;
    return this->self();
  }

 protected:
  /*!
   * \return reference of self as derived type
   */
  inline EntryType &self() {
    return *(static_cast<EntryType *>(this));
  }
};

/*!
 * \def DMLC_REGISTRY_ENABLE
 * \brief Macro to enable the registry of EntryType.
 * This macro must be used under namespace dmlc, and only used once in cc file.
 * \param EntryType Type of registry entry
 */
#define DMLC_REGISTRY_ENABLE(EntryType)             \
  template <>                                       \
  Registry<EntryType> *Registry<EntryType>::Get() { \
    static Registry<EntryType> inst;                \
    return &inst;                                   \
  }

/*!
 * \brief Generic macro to register an EntryType
 *  There is a complete example in FactoryRegistryEntryBase.
 *
 * \param EntryType The type of registry entry.
 * \param EntryTypeName The typename of EntryType, must do not contain namespace :: .
 * \param Name The name to be registered.
 * \sa FactoryRegistryEntryBase
 */
#define DMLC_REGISTRY_REGISTER(EntryType, EntryTypeName, Name)                \
  static DMLC_ATTRIBUTE_UNUSED EntryType &__make_##EntryTypeName##_##Name##__ \
      = ::dmlc::Registry<EntryType>::Get()->__REGISTER__(#Name)

/*!
 * \brief (Optional) Declare a file tag to current file that contains object registrations.
 *
 *  This will declare a dummy function that will be called by register file to
 *  incur a link dependency.
 *
 * \param UniqueTag The unique tag used to represent.
 * \sa DMLC_REGISTRY_LINK_TAG
 */
#define DMLC_REGISTRY_FILE_TAG(UniqueTag)          \
  int __dmlc_registry_file_tag_##UniqueTag##__() { \
    return 0;                                      \
  }

/*!
 * \brief (Optional) Force link to all the objects registered in file tag.
 *
 *  This macro must be used in the same file as DMLC_REGISTRY_ENABLE and
 *  in the same namespace as DMLC_REGISTRY_FILE_TAG
 *
 *  DMLC_REGISTRY_FILE_TAG and DMLC_REGISTRY_LINK_TAG are optional macros for registration.
 *  They are used to encforce link of certain file into during static linking.
 *
 *  This is mainly used to solve problem during statically link a library which contains backward
 * registration. Specifically, this avoids the objects in these file tags to be ignored by compiler.
 *
 *  For dynamic linking, this problem won't occur as everything is loaded by default.
 *
 *  Use of this is optional as it will create an error when a file tag do not exist.
 *  An alternative solution is always ask user to enable --whole-archieve during static link.
 *
 * \code
 * // in file objective_registry.cc
 * DMLC_REGISTRY_ENABLE(MyObjective);
 * DMLC_REGISTRY_LINK_TAG(regression_op);
 * DMLC_REGISTRY_LINK_TAG(rank_op);
 *
 * // in file regression_op.cc
 * // declare tag of this file.
 * DMLC_REGISTRY_FILE_TAG(regression_op);
 * DMLC_REGISTRY_REGISTER(MyObjective, logistic_reg, logistic_reg);
 * // ...
 *
 * // in file rank_op.cc
 * // declare tag of this file.
 * DMLC_REGISTRY_FILE_TAG(rank_op);
 * DMLC_REGISTRY_REGISTER(MyObjective, pairwiserank, pairwiserank);
 *
 * \endcode
 *
 * \param UniqueTag The unique tag used to represent.
 * \sa DMLC_REGISTRY_ENABLE, DMLC_REGISTRY_FILE_TAG
 */
#define DMLC_REGISTRY_LINK_TAG(UniqueTag)                         \
  int __dmlc_registry_file_tag_##UniqueTag##__();                 \
  static int DMLC_ATTRIBUTE_UNUSED __reg_file_tag_##UniqueTag##__ \
      = __dmlc_registry_file_tag_##UniqueTag##__();
}  // namespace dmlc
#endif  // DMLC_REGISTRY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/serializer.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file serializer.h
 * \brief serializer template class that helps serialization.
 *  This file do not need to be directly used by most user.
 */
#ifndef DMLC_SERIALIZER_H_
#define DMLC_SERIALIZER_H_

#include <deque>
#include <list>
#include <map>
#include <set>
#include <string>
#include <utility>
#include <vector>

#include "./base.h"
#include "./endian.h"
#include "./io.h"
#include "./logging.h"
#include "./type_traits.h"

#if DMLC_USE_CXX11
  #include <unordered_map>
  #include <unordered_set>
#endif

namespace dmlc {
/*! \brief internal namespace for serializers */
namespace serializer {
/*!
 * \brief generic serialization handler
 * \tparam T the type to be serialized
 * \tparam need_endian_swap Whether use little endian
 */
template <typename T>
struct Handler;

//! \cond Doxygen_Suppress
/*!
 * \brief Serializer that redirect calls by condition
 * \tparam cond the condition
 * \tparam Then the serializer used for then condition
 * \tparam Else the serializer used for else condition
 * \tparam Return the type of data the serializer handles
 */
template <bool cond, typename Then, typename Else, typename Return>
struct IfThenElse;

template <typename Then, typename Else, typename T>
struct IfThenElse<true, Then, Else, T> {
  inline static void Write(Stream *strm, const T &data) {
    Then::Write(strm, data);
  }
  inline static bool Read(Stream *strm, T *data) {
    return Then::Read(strm, data);
  }
};
template <typename Then, typename Else, typename T>
struct IfThenElse<false, Then, Else, T> {
  inline static void Write(Stream *strm, const T &data) {
    Else::Write(strm, data);
  }
  inline static bool Read(Stream *strm, T *data) {
    return Else::Read(strm, data);
  }
};

/*! \brief Serializer for POD(plain-old-data) data */
template <typename T>
struct NativePODHandler {
  inline static void Write(Stream *strm, const T &data) {
    strm->Write(&data, sizeof(T));
  }
  inline static bool Read(Stream *strm, T *dptr) {
    return strm->Read((void *)dptr, sizeof(T)) == sizeof(T);  // NOLINT(*)
  }
};

/*! \brief Serializer for arithmetic data, handle endianness */
template <typename T>
struct ArithmeticHandler {
  inline static void Write(Stream *strm, const T &data) {
    if (DMLC_IO_NO_ENDIAN_SWAP) {
      strm->Write(&data, sizeof(T));
    } else {
      T copy = data;
      ByteSwap(&copy, sizeof(T), 1);
      strm->Write(&copy, sizeof(T));
    }
  }
  inline static bool Read(Stream *strm, T *dptr) {
    bool ret = strm->Read((void *)dptr, sizeof(T)) == sizeof(T);  // NOLINT(*)
    if (!DMLC_IO_NO_ENDIAN_SWAP) {
      ByteSwap(dptr, sizeof(T), 1);
    }
    return ret;
  }
};

// serializer for class that have save/load function
template <typename T>
struct SaveLoadClassHandler {
  inline static void Write(Stream *strm, const T &data) {
    data.Save(strm);
  }
  inline static bool Read(Stream *strm, T *data) {
    return data->Load(strm);
  }
};

/*!
 * \brief dummy class for undefined serialization.
 *   This is used to generate error message when user tries to
 *   serialize something that is not supported.
 * \tparam T the type to be serialized
 */
template <typename T>
struct UndefinedSerializerFor {};

/*!
 * \brief Serializer handler for std::vector<T> where T is POD type.
 * \tparam T element type
 */
template <typename T>
struct NativePODVectorHandler {
  inline static void Write(Stream *strm, const std::vector<T> &vec) {
    uint64_t sz = static_cast<uint64_t>(vec.size());
    strm->Write<uint64_t>(sz);
    if (sz != 0) {
      strm->Write(&vec[0], sizeof(T) * vec.size());
    }
  }
  inline static bool Read(Stream *strm, std::vector<T> *out_vec) {
    uint64_t sz;
    if (!strm->Read<uint64_t>(&sz)) {
      return false;
    }
    size_t size = static_cast<size_t>(sz);
    out_vec->resize(size);
    if (sz != 0) {
      size_t nbytes = sizeof(T) * size;
      return strm->Read(&(*out_vec)[0], nbytes) == nbytes;
    }
    return true;
  }
};

/*!
 * \brief Serializer handler for std::vector<T> where T can be composed type
 * \tparam T element type
 */
template <typename T>
struct ComposeVectorHandler {
  inline static void Write(Stream *strm, const std::vector<T> &vec) {
    uint64_t sz = static_cast<uint64_t>(vec.size());
    strm->Write<uint64_t>(sz);
    strm->WriteArray(dmlc::BeginPtr(vec), vec.size());
  }
  inline static bool Read(Stream *strm, std::vector<T> *out_vec) {
    uint64_t sz;
    if (!strm->Read<uint64_t>(&sz)) {
      return false;
    }
    size_t size = static_cast<size_t>(sz);
    out_vec->resize(size);
    return strm->ReadArray(dmlc::BeginPtr(*out_vec), size);
  }
};

/*!
 * \brief Serializer handler for std::basic_string<T> where T is POD type.
 * \tparam T element type
 */
template <typename T>
struct NativePODStringHandler {
  inline static void Write(Stream *strm, const std::basic_string<T> &vec) {
    uint64_t sz = static_cast<uint64_t>(vec.length());
    strm->Write<uint64_t>(sz);
    if (sz != 0) {
      strm->Write(&vec[0], sizeof(T) * vec.length());
    }
  }
  inline static bool Read(Stream *strm, std::basic_string<T> *out_vec) {
    uint64_t sz;
    if (!strm->Read<uint64_t>(&sz)) {
      return false;
    }
    size_t size = static_cast<size_t>(sz);
    out_vec->resize(size);
    if (sz != 0) {
      size_t nbytes = sizeof(T) * size;
      return strm->Read(&(*out_vec)[0], nbytes) == nbytes;
    }
    return true;
  }
};

/*! \brief Serializer for std::pair */
template <typename TA, typename TB>
struct PairHandler {
  inline static void Write(Stream *strm, const std::pair<TA, TB> &data) {
    Handler<TA>::Write(strm, data.first);
    Handler<TB>::Write(strm, data.second);
  }
  inline static bool Read(Stream *strm, std::pair<TA, TB> *data) {
    return Handler<TA>::Read(strm, &(data->first)) && Handler<TB>::Read(strm, &(data->second));
  }
};

// set type handler that can handle most collection type case
template <typename ContainerType, typename ElemType>
struct CollectionHandler {
  inline static void Write(Stream *strm, const ContainerType &data) {
    // dump data to vector
    std::vector<ElemType> vdata(data.begin(), data.end());
    // serialize the vector
    Handler<std::vector<ElemType>>::Write(strm, vdata);
  }
  inline static bool Read(Stream *strm, ContainerType *data) {
    std::vector<ElemType> vdata;
    if (!Handler<std::vector<ElemType>>::Read(strm, &vdata)) {
      return false;
    }
    data->clear();
    data->insert(vdata.begin(), vdata.end());
    return true;
  }
};

// handler that can handle most list type case
// this type insert function takes additional iterator
template <typename ListType>
struct ListHandler {
  inline static void Write(Stream *strm, const ListType &data) {
    typedef typename ListType::value_type ElemType;
    // dump data to vector
    std::vector<ElemType> vdata(data.begin(), data.end());
    // serialize the vector
    Handler<std::vector<ElemType>>::Write(strm, vdata);
  }
  inline static bool Read(Stream *strm, ListType *data) {
    typedef typename ListType::value_type ElemType;
    std::vector<ElemType> vdata;
    if (!Handler<std::vector<ElemType>>::Read(strm, &vdata)) {
      return false;
    }
    data->clear();
    data->insert(data->begin(), vdata.begin(), vdata.end());
    return true;
  }
};

//! \endcond

/*!
 * \brief generic serialization handler for type T
 *
 *  User can define specialization of this class to support
 *  composite serialization of their own class.
 *
 * \tparam T the type to be serialized
 */
template <typename T>
struct Handler {
  /*!
   * \brief write data to stream
   * \param strm the stream we write the data.
   * \param data the data obeject to be serialized
   */
  inline static void Write(Stream *strm, const T &data) {
    IfThenElse<dmlc::is_arithmetic<T>::value, ArithmeticHandler<T>,
        IfThenElse<dmlc::is_pod<T>::value && DMLC_IO_NO_ENDIAN_SWAP, NativePODHandler<T>,
            IfThenElse<dmlc::has_saveload<T>::value, SaveLoadClassHandler<T>,
                UndefinedSerializerFor<T>, T>,
            T>,
        T>::Write(strm, data);
  }
  /*!
   * \brief read data to stream
   * \param strm the stream to read the data.
   * \param data the pointer to the data obeject to read
   * \return whether the read is successful
   */
  inline static bool Read(Stream *strm, T *data) {
    return IfThenElse<dmlc::is_arithmetic<T>::value, ArithmeticHandler<T>,
        IfThenElse<dmlc::is_pod<T>::value && DMLC_IO_NO_ENDIAN_SWAP, NativePODHandler<T>,
            IfThenElse<dmlc::has_saveload<T>::value, SaveLoadClassHandler<T>,
                UndefinedSerializerFor<T>, T>,
            T>,
        T>::Read(strm, data);
  }
};

//! \cond Doxygen_Suppress
template <typename T>
struct Handler<std::vector<T>> {
  inline static void Write(Stream *strm, const std::vector<T> &data) {
    IfThenElse<dmlc::is_pod<T>::value && DMLC_IO_NO_ENDIAN_SWAP, NativePODVectorHandler<T>,
        ComposeVectorHandler<T>, std::vector<T>>::Write(strm, data);
  }
  inline static bool Read(Stream *strm, std::vector<T> *data) {
    return IfThenElse < dmlc::is_pod<T>::value && DMLC_IO_NO_ENDIAN_SWAP, NativePODVectorHandler<T>,
           ComposeVectorHandler<T>, std::vector<T> > ::Read(strm, data);
  }
};

template <typename T>
struct Handler<std::basic_string<T>> {
  inline static void Write(Stream *strm, const std::basic_string<T> &data) {
    IfThenElse<dmlc::is_pod<T>::value && (DMLC_IO_NO_ENDIAN_SWAP || sizeof(T) == 1),
        NativePODStringHandler<T>, UndefinedSerializerFor<T>, std::basic_string<T>>::Write(strm,
        data);
  }
  inline static bool Read(Stream *strm, std::basic_string<T> *data) {
    return IfThenElse < dmlc::is_pod<T>::value && (DMLC_IO_NO_ENDIAN_SWAP || sizeof(T) == 1),
           NativePODStringHandler<T>, UndefinedSerializerFor<T>,
           std::basic_string<T> > ::Read(strm, data);
  }
};

template <typename TA, typename TB>
struct Handler<std::pair<TA, TB>> {
  inline static void Write(Stream *strm, const std::pair<TA, TB> &data) {
    IfThenElse<dmlc::is_pod<TA>::value && dmlc::is_pod<TB>::value && DMLC_IO_NO_ENDIAN_SWAP,
        NativePODHandler<std::pair<TA, TB>>, PairHandler<TA, TB>, std::pair<TA, TB>>::Write(strm,
        data);
  }
  inline static bool Read(Stream *strm, std::pair<TA, TB> *data) {
    return IfThenElse < dmlc::is_pod<TA>::value && dmlc::is_pod<TB>::value
               && DMLC_IO_NO_ENDIAN_SWAP,
           NativePODHandler<std::pair<TA, TB>>, PairHandler<TA, TB>,
           std::pair<TA, TB> > ::Read(strm, data);
  }
};

template <typename K, typename V>
struct Handler<std::map<K, V>> : public CollectionHandler<std::map<K, V>, std::pair<K, V>> {};

template <typename K, typename V>
struct Handler<std::multimap<K, V>> :
    public CollectionHandler<std::multimap<K, V>, std::pair<K, V>> {};

template <typename T>
struct Handler<std::set<T>> : public CollectionHandler<std::set<T>, T> {};

template <typename T>
struct Handler<std::multiset<T>> : public CollectionHandler<std::multiset<T>, T> {};

template <typename T>
struct Handler<std::list<T>> : public ListHandler<std::list<T>> {};

template <typename T>
struct Handler<std::deque<T>> : public ListHandler<std::deque<T>> {};

#if DMLC_USE_CXX11
template <typename K, typename V>
struct Handler<std::unordered_map<K, V>> :
    public CollectionHandler<std::unordered_map<K, V>, std::pair<K, V>> {};

template <typename K, typename V>
struct Handler<std::unordered_multimap<K, V>> :
    public CollectionHandler<std::unordered_multimap<K, V>, std::pair<K, V>> {};

template <typename T>
struct Handler<std::unordered_set<T>> : public CollectionHandler<std::unordered_set<T>, T> {};

template <typename T>
struct Handler<std::unordered_multiset<T>> :
    public CollectionHandler<std::unordered_multiset<T>, T> {};
#endif
//! \endcond
}  // namespace serializer
}  // namespace dmlc
#endif  // DMLC_SERIALIZER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/strtonum.h <==
/*!
 * Copyright (c) 2015-2018 by Contributors
 * \file strtonum.h
 * \brief A faster implementation of strtof and strtod
 */
#ifndef DMLC_STRTONUM_H_
#define DMLC_STRTONUM_H_

#if DMLC_USE_CXX11
  #include <type_traits>
#endif

#include <cstdint>
#include <limits>
#include <string>

#include "./base.h"
#include "./logging.h"

namespace dmlc {
/*!
 * \brief Inline implementation of isspace(). Tests whether the given character
 *        is a whitespace letter.
 * \param c Character to test
 * \return Result of the test
 */
inline bool isspace(char c) {
  return (c == ' ' || c == '\t' || c == '\r' || c == '\n' || c == '\f');
}

/*!
 * \brief Inline implementation of isblank(). Tests whether the given character
 *        is a space or tab character.
 * \param c Character to test
 * \return Result of the test
 */
inline bool isblank(char c) {
  return (c == ' ' || c == '\t');
}

/*!
 * \brief Inline implementation of isdigit(). Tests whether the given character
 *        is a decimal digit
 * \param c Character to test
 * \return Result of the test
 */
inline bool isdigit(char c) {
  return (c >= '0' && c <= '9');
}

/*!
 * \brief Inline implementation of isalpha(). Tests whether the given character
 *        is an alphabet letter
 * \param c Character to test
 * \return Result of the test
 */
inline bool isalpha(char c) {
  static_assert(static_cast<int>('A') == 65 && static_cast<int>('Z' - 'A') == 25,
      "Only system with ASCII character set is supported");
  return (c >= 'a' && c <= 'z') || (c >= 'A' && c <= 'Z');
}

/*!
 * \brief Tests whether the given character is a valid letter in the string
 *        representation of a floating-point value, i.e. decimal digits,
 *        signs (+/-), decimal point (.), or exponent marker (e/E).
 * \param c Character to test
 * \return Result of the test
 */
inline bool isdigitchars(char c) {
  return (c >= '0' && c <= '9') || c == '+' || c == '-' || c == '.' || c == 'e' || c == 'E';
}

/*!
 * \brief Maximum number of decimal digits dmlc::strtof() / dmlc::strtod()
 *        will process. Trailing digits will be ignored.
 */
const int kStrtofMaxDigits = 19;

/*!
 * \brief Common implementation for dmlc::strtof() and dmlc::strtod()
 * TODO: the current version does not support hex number
 * \param nptr Beginning of the string that's to be converted into a
 *             floating-point number
 * \param endptr After the conversion, this pointer will be set to point one
 *               past the last character used in the conversion.
 * \return Converted floating-point value, in FloatType
 * \tparam FloatType Type of floating-point number to be obtained. This must
 *                   be either float or double.
 * \tparam CheckRange Whether to check for overflow. If set to true, an out-
 *                    of-range value will cause errno to be set to ERANGE and
 *                    ParseFloat() to return HUGE_VAL / HUGE_VALF; otherwise,
 *                    all out-of-range vlaues will be silently clipped.
 */
template <typename FloatType, bool CheckRange = false>
inline FloatType ParseFloat(const char *nptr, char **endptr) {
#if DMLC_USE_CXX11
  static_assert(std::is_same<FloatType, double>::value || std::is_same<FloatType, float>::value,
      "ParseFloat is defined only for 'float' and 'double' types");
  constexpr unsigned kMaxExponent = (std::is_same<FloatType, double>::value ? 308U : 38U);
  constexpr FloatType kMaxSignificandForMaxExponent = static_cast<FloatType>(
      std::is_same<FloatType, double>::value ? 1.79769313486231570 : 3.402823466);
  // If a floating-point value has kMaxExponent, what is
  //   the largest possible significand value?
  constexpr FloatType kMaxSignificandForNegMaxExponent = static_cast<FloatType>(
      std::is_same<FloatType, double>::value ? 2.22507385850720139 : 1.175494351);
    // If a floating-point value has -kMaxExponent, what is
    //   the largest possible significand value?
#else
  const unsigned kMaxExponent = (sizeof(FloatType) == sizeof(double) ? 308U : 38U);
  const FloatType kMaxSignificandForMaxExponent = static_cast<FloatType>(
      sizeof(FloatType) == sizeof(double) ? 1.79769313486231570 : 3.402823466);
  const FloatType kMaxSignificandForNegMaxExponent = static_cast<FloatType>(
      sizeof(FloatType) == sizeof(double) ? 2.22507385850720139 : 1.175494351);
#endif

  const char *p = nptr;
  // Skip leading white space, if any. Not necessary
  while (isspace(*p)) {
    ++p;
  }

  // Get sign, if any.
  bool sign = true;
  if (*p == '-') {
    sign = false;
    ++p;
  } else if (*p == '+') {
    ++p;
  }

  // Handle INF and NAN
  {
    int i = 0;
    // case-insensitive match for INF and INFINITY
    while (i < 8 && static_cast<char>((*p) | 32) == "infinity"[i]) {
      ++i;
      ++p;
    }
    if (i == 3 || i == 8) {
      if (endptr) {
        *endptr = (char *)p;  // NOLINT(*)
      }
      return sign ? std::numeric_limits<FloatType>::infinity()
                  : -std::numeric_limits<FloatType>::infinity();
    } else {
      p -= i;
    }

    // case-insensitive match for NAN
    i = 0;
    while (i < 3 && static_cast<char>((*p) | 32) == "nan"[i]) {
      ++i;
      ++p;
    }
    if (i == 3) {
      // Got NAN; check if the value is of form NAN(char_sequence)
      if (*p == '(') {
        ++p;
        while (isdigit(*p) || isalpha(*p) || *p == '_') {
          ++p;
        }
        CHECK_EQ(*p, ')') << "Invalid NAN literal";
        ++p;
      }
      static_assert(
          std::numeric_limits<FloatType>::has_quiet_NaN, "Only system with quiet NaN is supported");
      if (endptr) {
        *endptr = (char *)p;  // NOLINT(*)
      }
      return std::numeric_limits<FloatType>::quiet_NaN();
    } else {
      p -= i;
    }
  }

  // Get digits before decimal point or exponent, if any.
  uint64_t predec;  // to store digits before decimal point
  for (predec = 0; isdigit(*p); ++p) {
    predec = predec * 10ULL + static_cast<uint64_t>(*p - '0');
  }
  FloatType value = static_cast<FloatType>(predec);

  // Get digits after decimal point, if any.
  if (*p == '.') {
    uint64_t pow10 = 1;
    uint64_t val2 = 0;
    int digit_cnt = 0;
    ++p;
    while (isdigit(*p)) {
      if (digit_cnt < kStrtofMaxDigits) {
        val2 = val2 * 10ULL + static_cast<uint64_t>(*p - '0');
        pow10 *= 10ULL;
      }  // when kStrtofMaxDigits is read, ignored following digits
      ++p;
      ++digit_cnt;
    }
    value += static_cast<FloatType>(static_cast<double>(val2) / static_cast<double>(pow10));
  }

  // Handle exponent, if any.
  if ((*p == 'e') || (*p == 'E')) {
    ++p;
    bool frac = false;
    FloatType scale = static_cast<FloatType>(1.0f);
    unsigned expon;
    // Get sign of exponent, if any.
    if (*p == '-') {
      frac = true;
      ++p;
    } else if (*p == '+') {
      ++p;
    }
    // Get digits of exponent, if any.
    for (expon = 0; isdigit(*p); ++p) {
      expon = expon * 10U + static_cast<unsigned>(*p - '0');
    }
    if (expon > kMaxExponent) {  // out of range, clip or raise error
      if (CheckRange) {
        errno = ERANGE;
        if (endptr) {
          *endptr = (char *)p;  // NOLINT(*)
        }
        return std::numeric_limits<FloatType>::infinity();
      } else {
        expon = kMaxExponent;
      }
    }
    // handle edge case where exponent is exactly kMaxExponent
    if (expon == kMaxExponent
        && ((!frac && value > kMaxSignificandForMaxExponent)
            || (frac && value < kMaxSignificandForNegMaxExponent))) {
      if (CheckRange) {
        errno = ERANGE;
        if (endptr) {
          *endptr = (char *)p;  // NOLINT(*)
        }
        return std::numeric_limits<FloatType>::infinity();
      } else {
        value = (frac ? kMaxSignificandForNegMaxExponent : kMaxSignificandForMaxExponent);
      }
    }
    // Calculate scaling factor.
    while (expon >= 8U) {
      scale *= static_cast<FloatType>(1E8f);
      expon -= 8U;
    }
    while (expon > 0U) {
      scale *= static_cast<FloatType>(10.0f);
      expon -= 1U;
    }
    // Return signed and scaled floating point result.
    value = frac ? (value / scale) : (value * scale);
  }
  // Consume 'f' suffix, if any
  if (*p == 'f' || *p == 'F') {
    ++p;
  }

  if (endptr) {
    *endptr = (char *)p;  // NOLINT(*)
  }
  return sign ? value : -value;
}

/*!
 * \brief A faster implementation of strtof(). See documentation of
 *        std::strtof() for more information. Note that this function does not
 *        check for overflow. Use strtof_check_range() to check for overflow.
 * TODO: the current version does not support hex number
 * TODO: the current version does not handle long decimals: you may only have
 *       up to 19 digits after the decimal point, and you cannot have too many
 *       digits before the decimal point either.
 * \param nptr Beginning of the string that's to be converted into float
 * \param endptr After the conversion, this pointer will be set to point one
 *               past the last character used in the conversion.
 * \return Converted floating-point value, in float type
 */
inline float strtof(const char *nptr, char **endptr) {
  return ParseFloat<float>(nptr, endptr);
}

/*!
 * \brief A faster implementation of strtof(). See documentation of
 *        std::strtof() for more information. This function will check for
 *        overflow. If the converted value is outside the range for the float
 *        type, errno is set to ERANGE and HUGE_VALF is returned.
 * TODO: the current version does not support hex number
 * TODO: the current version does not handle long decimals: you may only have
 *       up to 19 digits after the decimal point, and you cannot have too many
 *       digits before the decimal point either.
 * \param nptr Beginning of the string that's to be converted into float
 * \param endptr After the conversion, this pointer will be set to point one
 *               past the last character used in the conversion.
 * \return Converted floating-point value, in float type
 */
inline float strtof_check_range(const char *nptr, char **endptr) {
  return ParseFloat<float, true>(nptr, endptr);
}

/*!
 * \brief A faster implementation of strtod(). See documentation of
 *        std::strtof() for more information. Note that this function does not
 *        check for overflow. Use strtod_check_range() to check for overflow.
 * TODO: the current version does not support hex number
 * TODO: the current version does not handle long decimals: you may only have
 *       up to 19 digits after the decimal point, and you cannot have too many
 *       digits before the decimal point either.
 * \param nptr Beginning of the string that's to be converted into double
 * \param endptr After the conversion, this pointer will be set to point one
 *               past the last character used in the conversion.
 * \return Converted floating-point value, in double type
 */
inline double strtod(const char *nptr, char **endptr) {
  return ParseFloat<double>(nptr, endptr);
}

/*!
 * \brief A faster implementation of strtod(). See documentation of
 *        std::strtod() for more information. This function will check for
 *        overflow. If the converted value is outside the range for the double
 *        type, errno is set to ERANGE and HUGE_VAL is returned.
 * TODO: the current version does not support hex number
 * TODO: the current version does not handle long decimals: you may only have
 *       up to 19 digits after the decimal point, and you cannot have too many
 *       digits before the decimal point either.
 * \param nptr Beginning of the string that's to be converted into double
 * \param endptr After the conversion, this pointer will be set to point one
 *               past the last character used in the conversion.
 * \return Converted floating-point value, in float type
 */
inline double strtod_check_range(const char *nptr, char **endptr) {
  return ParseFloat<double, true>(nptr, endptr);
}

/*!
 * \brief A fast string-to-integer convertor, for signed integers
 * TODO: the current version supports only base <= 10
 * \param nptr Beginning of the string that's to be converted into a signed
 *             integer
 * \param endptr After the conversion, this pointer will be set to point one
 *               past the last character used in the conversion.
 * \param base Base to use for integer conversion
 * \return Converted value, in SignedIntType
 * \tparam SignedIntType Type of signed integer to be obtained.
 */
template <typename SignedIntType>
inline SignedIntType ParseSignedInt(const char *nptr, char **endptr, int base) {
#ifdef DMLC_USE_CXX11
  static_assert(std::is_signed<SignedIntType>::value && std::is_integral<SignedIntType>::value,
      "ParseSignedInt is defined for signed integers only");
#endif
  CHECK(base <= 10 && base >= 2);
  const char *p = nptr;
  // Skip leading white space, if any. Not necessary
  while (isspace(*p)) {
    ++p;
  }

  // Get sign if any
  bool sign = true;
  if (*p == '-') {
    sign = false;
    ++p;
  } else if (*p == '+') {
    ++p;
  }

  SignedIntType value;
  const SignedIntType base_val = static_cast<SignedIntType>(base);
  for (value = 0; isdigit(*p); ++p) {
    value = value * base_val + static_cast<SignedIntType>(*p - '0');
  }

  if (endptr) {
    *endptr = (char *)p;  // NOLINT(*)
  }
  return sign ? value : -value;
}

/*!
 * \brief A fast string-to-integer convertor, for unsigned integers
 * TODO: the current version supports only base <= 10
 * \param nptr Beginning of the string that's to be converted into an unsigned
 *             integer
 * \param endptr After the conversion, this pointer will be set to point one
 *               past the last character used in the conversion.
 * \param base Base to use for integer conversion
 * \return Converted value, in UnsignedIntType
 * \tparam UnsignedIntType Type of unsigned integer to be obtained.
 */
template <typename UnsignedIntType>
inline UnsignedIntType ParseUnsignedInt(const char *nptr, char **endptr, int base) {
#ifdef DMLC_USE_CXX11
  static_assert(
      std::is_unsigned<UnsignedIntType>::value && std::is_integral<UnsignedIntType>::value,
      "ParseUnsignedInt is defined for unsigned integers only");
#endif
  CHECK(base <= 10 && base >= 2);
  const char *p = nptr;
  // Skip leading white space, if any. Not necessary
  while (isspace(*p)) {
    ++p;
  }

  // Get sign if any
  bool sign = true;
  if (*p == '-') {
    sign = false;
    ++p;
  } else if (*p == '+') {
    ++p;
  }

  // we are parsing unsigned, so no minus sign should be found
  CHECK_EQ(sign, true);

  UnsignedIntType value;
  const UnsignedIntType base_val = static_cast<UnsignedIntType>(base);
  for (value = 0; isdigit(*p); ++p) {
    value = value * base_val + static_cast<UnsignedIntType>(*p - '0');
  }

  if (endptr) {
    *endptr = (char *)p;  // NOLINT(*)
  }
  return value;
}

/*!
 * \brief A faster implementation of strtoull(). See documentation of
 *        std::strtoull() for more information. Note that this function does not
 *        check for overflow.
 * TODO: the current version supports only base <= 10
 * \param nptr Beginning of the string that's to be converted into integer of
 *             type unsigned long long
 * \param endptr After the conversion, this pointer will be set to point one
 *               past the last character used in the conversion.
 * \param base Base to use for integer conversion
 * \return Converted value, as unsigned 64-bit integer
 */
inline uint64_t strtoull(const char *nptr, char **endptr, int base) {
  return ParseUnsignedInt<uint64_t>(nptr, endptr, base);
}

/*!
 * \brief A faster implementation of atol(). See documentation of std::atol()
 *        for more information. This function will use base 10. Note that this
 *        function does not check for overflow.
 * \param p Beginning of the string that's to be converted into integer of
 *          type long
 * \return Converted value, as long integer (width is system-dependent)
 */
inline long atol(const char *p) {  // NOLINT(*)
  return ParseSignedInt<long>(p, 0, 10);  // NOLINT(*)
}

/*!
 * \brief A faster implementation of atof(). Unlike std::atof(), this function
 *        returns float type. Note that this function does not check for overflow.
 * TODO: the current version does not support hex number
 * TODO: the current version does not handle long decimals: you may only have
 *       up to 19 digits after the decimal point, and you cannot have too many
 *       digits before the decimal point either.
 * \param nptr Beginning of the string that's to be converted into float
 * \return Converted value, in float type
 */
inline float atof(const char *nptr) {
  return strtof(nptr, 0);
}

/*!
 * \brief A faster implementation of stof(). See documentation of std::stof()
 *        for more information. This function will test for overflow and
 *        invalid arguments.
 * TODO: the current version does not support hex number
 * TODO: the current version does not handle long decimals: you may only have
 *       up to 19 digits after the decimal point, and you cannot have too many
 *       digits before the decimal point either.
 * \param value The string to convert into float
 * \param pos If not null, it will store the number of characters processed
 * \return Converted value, in float type
 * \throw std::out_of_range If the converted value would fall out of the range
 *                          of the double type
 * \throw std::invalid_argument If no conversion could be performed
 */
inline float stof(const std::string &value, size_t *pos = nullptr) {
  const char *str_source = value.c_str();
  char *endptr;
  const float parsed_value = dmlc::strtof_check_range(str_source, &endptr);
  if (errno == ERANGE && parsed_value == std::numeric_limits<float>::infinity()) {
    throw std::out_of_range("Out of range value");
  } else if (const_cast<const char *>(endptr) == str_source) {
    throw std::invalid_argument("No conversion could be performed");
  }
  if (pos) {
    *pos = static_cast<size_t>(const_cast<const char *>(endptr) - str_source);
  }
  return parsed_value;
}

/*!
 * \brief A faster implementation of stod(). See documentation of std::stod()
 *        for more information. This function will test for overflow and
 *        invalid arguments.
 * TODO: the current version does not support hex number
 * TODO: the current version does not handle long decimals: you may only have
 *       up to 19 digits after the decimal point, and you cannot have too many
 *       digits before the decimal point either.
 * \param value The string to convert into double
 * \param pos If not null, it will store the number of characters processed
 * \return Converted value, in double type
 * \throw std::out_of_range If the converted value would fall out of the range
 *                          of the double type
 * \throw std::invalid_argument If no conversion could be performed
 */
inline double stod(const std::string &value, size_t *pos = nullptr) {
  const char *str_source = value.c_str();
  char *endptr;
  const double parsed_value = dmlc::strtod_check_range(str_source, &endptr);
  if (errno == ERANGE && parsed_value == std::numeric_limits<double>::infinity()) {
    throw std::out_of_range("Out of range value");
  } else if (const_cast<const char *>(endptr) == str_source) {
    throw std::invalid_argument("No conversion could be performed");
  }
  if (pos) {
    *pos = static_cast<size_t>(const_cast<const char *>(endptr) - str_source);
  }
  return parsed_value;
}

/*!
 * \brief Interface class that defines a single method get() to convert
 *        a string into type T. Define template specialization of this class
 *        to define the conversion method for a particular type.
 * \tparam Type of converted value
 */
template <typename T>
class Str2T {
 public:
  /*!
   * \brief Convert a string into type T
   * \param begin Beginning of the string to convert
   * \return Converted value, in type T
   */
  static inline T get(const char *begin);
};

/*!
 * \brief Convenience function for converting string into type T
 * \param begin Beginning of the string to convert
 * \return Converted value, in type T
 * \tparam Type of converted value
 */
template <typename T>
inline T Str2Type(const char *begin) {
  return Str2T<T>::get(begin);
}

/*!
 * \brief Template specialization of Str2T<> interface for signed 32-bit integer
 */
template <>
class Str2T<int32_t> {
 public:
  /*!
   * \brief Convert a string into signed 32-bit integer
   * \param begin Beginning of the string to convert
   * \return Converted value, as signed 32-bit integer
   */
  static inline int32_t get(const char *begin) {
    return ParseSignedInt<int32_t>(begin, NULL, 10);
  }
};

/*!
 * \brief Template specialization of Str2T<> interface for unsigned 32-bit integer
 */
template <>
class Str2T<uint32_t> {
 public:
  /*!
   * \brief Convert a string into unsigned 32-bit integer
   * \param begin Beginning of the string to convert
   * \return Converted value, as unsigned 32-bit integer
   */
  static inline uint32_t get(const char *begin) {
    return ParseUnsignedInt<uint32_t>(begin, NULL, 10);
  }
};

/*!
 * \brief Template specialization of Str2T<> interface for signed 64-bit integer
 */
template <>
class Str2T<int64_t> {
 public:
  /*!
   * \brief Convert a string into signed 64-bit integer
   * \param begin Beginning of the string to convert
   * \return Converted value, as signed 64-bit integer
   */
  static inline int64_t get(const char *begin) {
    return ParseSignedInt<int64_t>(begin, NULL, 10);
  }
};

/*!
 * \brief Template specialization of Str2T<> interface for unsigned 64-bit integer
 */
template <>
class Str2T<uint64_t> {
 public:
  /*!
   * \brief Convert a string into unsigned 64-bit integer
   * \param begin Beginning of the string to convert
   * \return Converted value, as unsigned 64-bit integer
   */
  static inline uint64_t get(const char *begin) {
    return ParseUnsignedInt<uint64_t>(begin, NULL, 10);
  }
};

/*!
 * \brief Template specialization of Str2T<> interface for float type
 */
template <>
class Str2T<float> {
 public:
  /*!
   * \brief Convert a string into float
   * \param begin Beginning of the string to convert
   * \return Converted value, in float type
   */
  static inline float get(const char *begin) {
    return atof(begin);
  }
};

/*!
 * \brief Template specialization of Str2T<> interface for double type
 */
template <>
class Str2T<double> {
 public:
  /*!
   * \brief Convert a string into double
   * \param begin Beginning of the string to convert
   * \return Converted value, in double type
   */
  static inline double get(const char *begin) {
    return strtod(begin, 0);
  }
};

/*!
 * \brief Parse colon seperated pair v1[:v2]
 * \param begin pointer to string
 * \param end one past end of string
 * \param endptr After conversion, will be set to one past of parsed string
 * \param v1 first value in the pair
 * \param v2 second value in the pair
 * \return number of values parsed
 * \tparam T1 type of v1
 * \tparam T2 type of v2
 */
template <typename T1, typename T2>
inline int ParsePair(
    const char *begin, const char *end, const char **endptr, T1 &v1, T2 &v2) {  // NOLINT(*)
  const char *p = begin;
  while (p != end && !isdigitchars(*p)) {
    ++p;
  }
  if (p == end) {
    *endptr = end;
    return 0;
  }
  const char *q = p;
  while (q != end && isdigitchars(*q)) {
    ++q;
  }
  v1 = Str2Type<T1>(p);
  p = q;
  while (p != end && isblank(*p)) {
    ++p;
  }
  if (p == end || *p != ':') {
    // only v1
    *endptr = p;
    return 1;
  }
  p++;
  while (p != end && !isdigitchars(*p)) {
    ++p;
  }
  q = p;
  while (q != end && isdigitchars(*q)) {
    ++q;
  }
  *endptr = q;
  v2 = Str2Type<T2>(p);
  return 2;
}

/*!
 * \brief Parse colon seperated triple v1:v2[:v3]
 * \param begin pointer to string
 * \param end one past end of string
 * \param endptr After conversion, will be set to one past of parsed string
 * \param v1 first value in the triple
 * \param v2 second value in the triple
 * \param v3 third value in the triple
 * \return number of values parsed
 * \tparam T1 type of v1
 * \tparam T2 type of v2
 * \tparam T3 type of v3
 */
template <typename T1, typename T2, typename T3>
inline int ParseTriple(
    const char *begin, const char *end, const char **endptr, T1 &v1, T2 &v2, T3 &v3) {  // NOLINT(*)
  const char *p = begin;
  while (p != end && !isdigitchars(*p)) {
    ++p;
  }
  if (p == end) {
    *endptr = end;
    return 0;
  }
  const char *q = p;
  while (q != end && isdigitchars(*q)) {
    ++q;
  }
  v1 = Str2Type<T1>(p);
  p = q;
  while (p != end && isblank(*p)) {
    ++p;
  }
  if (p == end || *p != ':') {
    // only v1
    *endptr = p;
    return 1;
  }
  p++;
  while (p != end && !isdigitchars(*p)) {
    ++p;
  }
  q = p;
  while (q != end && isdigitchars(*q)) {
    ++q;
  }
  v2 = Str2Type<T2>(p);
  p = q;
  while (p != end && isblank(*p)) {
    ++p;
  }
  if (p == end || *p != ':') {
    // only v1:v2
    *endptr = p;
    return 2;
  }
  p++;
  while (p != end && !isdigitchars(*p)) {
    ++p;
  }
  q = p;
  while (q != end && isdigitchars(*q)) {
    ++q;
  }
  *endptr = q;
  v3 = Str2Type<T3>(p);
  return 3;
}
}  // namespace dmlc

#endif  // DMLC_STRTONUM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/thread_group.h <==
/*!
 * Copyright (c) 2017 by Contributors
 * \file thread_group.h
 * \brief Thread and synchronization primitives and lifecycle management
 */
#ifndef DMLC_THREAD_GROUP_H_
#define DMLC_THREAD_GROUP_H_

#include <memory>
#include <mutex>
#include <set>
#include <string>
#include <thread>
#include <unordered_map>
#include <unordered_set>
#include <utility>

#include <dmlc/blockingconcurrentqueue.h>
#include <dmlc/concurrentqueue.h>
#include <dmlc/logging.h>
#if defined(DMLC_USE_CXX14) || __cplusplus > 201103L /* C++14 */
  #include <shared_mutex>
#endif
#include <condition_variable>
#ifdef __linux__
  #include <sys/syscall.h>
  #include <unistd.h>
#endif

namespace dmlc {

/*!
 * \brief Simple manual-reset event gate which remains open after signalled
 */
class ManualEvent {
 public:
  ManualEvent() : signaled_(false) {}

  /*!
   * \brief Wait for the object to become signaled.  If the object
   * is already in the signaled state and reset() has not been called, then no wait will occur
   */
  void wait() {
    std::unique_lock<std::mutex> lock(mutex_);
    if (!signaled_) {
      condition_variable_.wait(lock);
    }
  }

  /*!
   * \brief Set this object's state to signaled (wait() will release or pass through)
   */
  void signal() {
    signaled_ = true;
    std::unique_lock<std::mutex> lk(mutex_);
    condition_variable_.notify_all();
  }

  /*!
   * \brief Manually reset this object's state to unsignaled (wait() will block)
   */
  void reset() {
    std::unique_lock<std::mutex> lk(mutex_);
    signaled_ = false;
  }

 private:
  /*! \brief Internal mutex to protect condition variable and signaled_ variable */
  std::mutex mutex_;
  /*! \brief Internal condition variable */
  std::condition_variable condition_variable_;
  /*! \brief lockfree signal state check */
  std::atomic<bool> signaled_;
};

#if defined(DMLC_USE_CXX14) || __cplusplus > 201103L /* C++14 */
/*! \brief Mutex which can be read-locked and write-locked */
using SharedMutex = std::shared_timed_mutex;
/*! \brief Write lock, disallows both reads and writes */
using WriteLock = std::unique_lock<SharedMutex>;
/*! \brief Read lock, allows concurrent data reads */
using ReadLock = std::shared_lock<SharedMutex>;
#else
/*! \brief Standard mutex for C++ < 14 */
using SharedMutex = std::recursive_mutex;
/*! \brief Standard unique lock for C++ < 14 */
using WriteLock = std::unique_lock<SharedMutex>;
/*! \brief Standard unique lock for C++ < 14 */
using ReadLock = std::unique_lock<SharedMutex>;
#endif

/*!
 * \brief Thread lifecycle management group
 * \note See gtest unit tests Syc.* for a usage examples
 */
class ThreadGroup {
 public:
  /*!
   * \brief Lifecycle-managed thread (used by ThreadGroup)
   * \note See gtest unit tests Syc.* for a usage examples
   */
  class Thread {
   public:
    /*! \brief Shared pointer type for readability */
    using SharedPtr = std::shared_ptr<Thread>;

    /*!
     * \brief Constructor
     * \param threadName User-defined name of the thread. must be unique per ThreadGroup
     * \param owner The ThreadGroup object managing the lifecycle of this thread
     * \param thrd Optionally-assigned std::thread object associated with this Thread class
     */
    Thread(std::string threadName, ThreadGroup *owner, std::thread *thrd = nullptr)
        : name_(std::move(threadName)),
          thread_(thrd),
          ready_event_(std::make_shared<ManualEvent>()),
          start_event_(std::make_shared<ManualEvent>()),
          owner_(owner),
          shutdown_requested_(false),
          auto_remove_(false) {
      CHECK_NOTNULL(owner);
    }

    /*!
     * \brief Destructor with cleanup
     */
    virtual ~Thread() {
      const bool self_delete = is_current_thread();
      if (!self_delete) {
        request_shutdown();
        internal_join(true);
      }
      WriteLock guard(thread_mutex_);
      if (thread_.load()) {
        std::thread *thrd = thread_.load();
        thread_ = nullptr;
        if (self_delete) {
          thrd->detach();
        }
        delete thrd;
      }
    }

    /*!
     * \brief Name of the thread
     * \return Pointer to the thread name's string
     * \note This shoul ndly be used as immediate for the sacope of the
     *       shared pointer pointing to this object
     */
    const char *name() const {
      return name_.c_str();
    }

    /*!
     * \brief Launch the given Thread object
     * \tparam StartFunction Function type for the thread 'main' function
     * \tparam Args Arguments to pass to the thread 'main' function
     * \param pThis Shared pointer for the managed thread to launch
     * \param autoRemove if true, automatically remove this Thread object from the
     *                   ThreadGroup owner upon exit
     * \param start_function The Thread's 'main' function
     * \param args Arguments to pass to the Thread's 'main' function
     * \return true if the thread was successfully created and added to the ThreadGroup
     *              If false is returned, the thread may have already been started, but if something
     *              went wrong (ie duplicte thread name for the ThreadGroup), then
     * request_shutdown() will have been been called on the running thread
     */
    template <typename StartFunction, typename... Args>
    static bool launch(
        std::shared_ptr<Thread> pThis, bool autoRemove, StartFunction start_function, Args... args);

    /*!
     * \brief Check if this class represents the currently running thread (self)
     * \return true if the current running thread belongs to this class
     */
    bool is_current_thread() const {
      ReadLock guard(thread_mutex_);
      return thread_.load() ? (thread_.load()->get_id() == std::this_thread::get_id()) : false;
    }

    /*!
     * \brief Signal to this thread that a thread shutdown/exit is requested.
     * \note This is a candidate for overrise in a derived class which may trigger shutdown
     *       by means other than a boolean (ie condition variable, SimpleManualkEvent, etc).
     */
    virtual void request_shutdown() {
      shutdown_requested_ = true;
    }

    /*!
     * \brief Check whether shutdown has been requested (request_shutdown() was called)
     * \return true if shutdown was requested.
     * \note This may be overriden to match an overriden to match an overriden 'request_shutdown()',
     *       for instance.
     */
    virtual bool is_shutdown_requested() const {
      return shutdown_requested_.load();
    }

    /*!
     * \brief Check whether the thread is set to auto-remove itself from the ThreadGroup owner
     *        when exiting
     * \return true if the thread will auto-remove itself from the ThreadGroup owner
     *        when exiting
     */
    bool is_auto_remove() const {
      return auto_remove_;
    }

    /*!
     * \brief Make the thread joinable (by removing the auto_remove flag)
     * \warning Care should be taken not to cause a race condition between this call
     *          and parallel execution of this thread auto-removing itself
     */
    void make_joinable() {
      auto_remove_ = false;
    }

    /*!
     * \brief Check whether the thread is joinable
     * \return true if the thread is joinable
     */
    bool joinable() const {
      if (thread_.load()) {
        CHECK_EQ(auto_remove_, false);
        // be checked by searching the group or exit event.
        return thread_.load()->joinable();
      }
      return false;
    }

    /*!
     * \brief Thread join
     * \note join() may not be called on auto-remove threads
     */
    void join() {
      internal_join(false);
    }

    /*!
     * \brief Get this thread's id
     * \return this thread's id
     */
    std::thread::id get_id() const {
      return thread_.load()->get_id();
    }

   private:
    /*!
     * \brief Internal join function
     * \param auto_remove_ok Whether to allow join on an auto-remove thread
     */
    void internal_join(bool auto_remove_ok) {
      ReadLock guard(thread_mutex_);
      // should be careful calling (or any function externally) this when in
      // auto-remove mode
      if (thread_.load() && thread_.load()->get_id() != std::thread::id()) {
        std::thread::id someId;
        if (!auto_remove_ok) {
          CHECK_EQ(auto_remove_, false);
        }
        CHECK_NOTNULL(thread_.load());
        if (thread_.load()->joinable()) {
          thread_.load()->join();
        } else {
          LOG(WARNING) << "Thread " << name_ << " ( " << thread_.load()->get_id()
                       << " ) not joinable";
        }
      }
    }

    /*!
     * \brief Thread bootstrapping and teardown wrapper
     * \tparam StartFunction Thread's "main" function
     * \tparam Args Argument types to be passed to the start_function
     * \param pThis Shared pointer to the Thread object to operate upon
     * \param start_function Thread's "main" function (i.e. passed to launch())
     * \param args Arguments to be passed to the start_function
     * \return The thread's return code
     */
    template <typename StartFunction, typename... Args>
    static int entry_and_exit_f(
        std::shared_ptr<Thread> pThis, StartFunction start_function, Args... args);
    /*! \brief Thread name */
    std::string name_;
    /*! \brief Shared mutex for some thread operations */
    mutable SharedMutex thread_mutex_;
    /*! \brief Pointer to the stl thread object */
    std::atomic<std::thread *> thread_;
    /*! \brief Signaled when the thread is started and ready to execute user code */
    std::shared_ptr<ManualEvent> ready_event_;
    /*! \brief Thread will block after setting ready_event_ until start_event_ is signaled */
    std::shared_ptr<ManualEvent> start_event_;
    /*! \brief The ThreadGroup ownber managing this thread's lifecycle */
    ThreadGroup *owner_;
    /*! \brief Flag to determine if shutdown was requested. */
    std::atomic<bool> shutdown_requested_;
    /*!
     * \brief Whether to automatically remove this thread's object from the ThreadGroup when the
     *        thread exists (perform its own cleanup)
     */
    std::atomic<bool> auto_remove_;
  };

  /*!
   * \brief Constructor
   */
  inline ThreadGroup() : evEmpty_(std::make_shared<ManualEvent>()) {
    evEmpty_->signal();  // Starts out empty
  }

  /*!
   * \brief Destructor, perform cleanup. All child threads will be exited when this
   *        destructor completes
   */
  virtual ~ThreadGroup() {
    request_shutdown_all();
    join_all();
  }

  /*!
   * \brief Check if the current thread a member if this ThreadGroup
   * \return true if the current thread is a member of this thread group
   * \note This lookup involved a linear search, so for a large number of threads,
   *       is it not advised to call this function in a performance-sensitive area
   */
  inline bool is_this_thread_in() const {
    std::thread::id id = std::this_thread::get_id();
    ReadLock guard(m_);
    for (auto it = threads_.begin(), end = threads_.end(); it != end; ++it) {
      std::shared_ptr<Thread> thrd = *it;
      if (thrd->get_id() == id) {
        return true;
      }
    }
    return false;
  }

  /*!
   * \brief Check if the current thread is a member of this ThreadGroup
   * \param thrd The thread to search for
   * \return true if the given thread is a member of this ThreadGroup
   */
  inline bool is_thread_in(std::shared_ptr<Thread> thrd) const {
    if (thrd) {
      std::thread::id id = thrd->get_id();
      ReadLock guard(m_);
      for (auto it = threads_.begin(), end = threads_.end(); it != end; ++it) {
        std::shared_ptr<Thread> thrd = *it;
        if (thrd->get_id() == id) {
          return true;
        }
      }
      return false;
    } else {
      return false;
    }
  }

  /*!
   * \brief Add a Thread object to this thread group
   * \param thrd The thread to add to this ThreadGroup object
   * \return true if the given thread was added to this ThreadGroup
   */
  inline bool add_thread(std::shared_ptr<Thread> thrd) {
    if (thrd) {
      WriteLock guard(m_);
      auto iter = name_to_thread_.find(thrd->name());
      if (iter == name_to_thread_.end()) {
        name_to_thread_.emplace(std::make_pair(thrd->name(), thrd));
        CHECK_EQ(threads_.insert(thrd).second, true);
        evEmpty_->reset();
        return true;
      }
    }
    return false;
  }

  /*!
   * \brief Remove a Thread object from this thread group
   * \param thrd The thread to remove from this ThreadGroup object
   * \return true if the given thread was removed from this ThreadGroup
   */
  inline bool remove_thread(std::shared_ptr<Thread> thrd) {
    if (thrd) {
      WriteLock guard(m_);
      auto iter = threads_.find(thrd);
      if (iter != threads_.end()) {
        name_to_thread_.erase(thrd->name());
        threads_.erase(iter);
        if (threads_.empty()) {
          evEmpty_->signal();
        }
        return true;
      }
    }
    return false;
  }

  /*!
   * \brief Join all threads in this ThreadGroup
   * \note While it is not valid to call 'join' on an auto-remove thread, this function will
   *       wait for auto-remove threads to exit (waits for the ThreadGroup to become empty)
   */
  inline void join_all() {
    CHECK_EQ(!is_this_thread_in(), true);
    do {
      std::unique_lock<std::mutex> lk(join_all_mtx_);
      std::unordered_set<std::shared_ptr<Thread>> working_set;
      {
        ReadLock guard(m_);
        for (auto iter = threads_.begin(), e_iter = threads_.end(); iter != e_iter; ++iter) {
          if (!(*iter)->is_auto_remove()) {
            working_set.emplace(*iter);
          }
        }
      }
      // Where possible, prefer to do a proper join rather than simply waiting for empty
      // (easier to troubleshoot)
      while (!working_set.empty()) {
        std::shared_ptr<Thread> thrd;
        thrd = *working_set.begin();
        if (thrd->joinable()) {
          thrd->join();
        }
        remove_thread(thrd);
        working_set.erase(working_set.begin());
        thrd.reset();
      }
      // Wait for auto-remove threads (if any) to complete
    } while (0);
    evEmpty_->wait();
    CHECK_EQ(threads_.size(), 0);
  }

  /*!
   * \brief Call request_shutdown() on all threads in this ThreadGroup
   * \param make_all_joinable If true, remove all auto_remove flags from child threads
   */
  inline void request_shutdown_all(const bool make_all_joinable = true) {
    std::unique_lock<std::mutex> lk(join_all_mtx_);
    ReadLock guard(m_);
    for (auto &thread : threads_) {
      if (make_all_joinable) {
        thread->make_joinable();
      }
      thread->request_shutdown();
    }
  }

  /*!
   * \brief Return the number of threads in this thread group
   * \return Number of threads in this thread group
   */
  inline size_t size() const {
    ReadLock guard(m_);
    return threads_.size();
  }

  /*!
   * \brief Check if the ThreadGroup is empty
   * \return true if the ThreadGroup is empty
   */
  inline bool empty() const {
    ReadLock guard(m_);
    return threads_.size() == 0;
  }

  /*!
   * \brief Create and launch a new Thread object which will be owned by this ThreadGroup
   * \tparam StartFunction Function type for the thread 'main' function
   * \tparam ThreadType managedThreadclass type (in case it's derived, for instance)
   * \tparam Args Arguments to pass to the thread 'main' function
   * \param threadName Name if the thread. Must be unique for a ThreadGroup object
   * \param auto_remove If true, automatically remove this Thread object from the
   *                    ThreadGroup owner upon exit
   * \param start_function The Thread's 'main' function
   * \param args Arguments to pass to the Thread's 'main' function
   * \return true if the thread was successfully created and added to the ThreadGroup
   *              If false is returned, the thread may have already been started, but if something
   *              went wrong (ie duplicte thread name for the ThreadGroup), then request_shutdown()
   *              will have been been called on the running thread
   */
  template <typename StartFunction, typename ThreadType = Thread, typename... Args>
  inline bool create(
      const std::string &threadName, bool auto_remove, StartFunction start_function, Args... args) {
    typename ThreadType::SharedPtr newThread(new ThreadType(threadName, this));
    return Thread::launch(newThread, auto_remove, start_function, args...);
  }

  /*!
   * \brief Lookup Thread object by name
   * \param name Name of the thread to look up
   * \return A shared pointer to the Thread object
   */
  inline std::shared_ptr<Thread> thread_by_name(const std::string &name) {
    ReadLock guard(m_);
    auto iter = name_to_thread_.find(name);
    if (iter != name_to_thread_.end()) {
      return iter->second;
    }
    return nullptr;
  }

 private:
  /*! \brief ThreadGroup synchronization mutex */
  mutable SharedMutex m_;
  /*! \brief join_all/auto_remove synchronization mutex */
  mutable std::mutex join_all_mtx_;
  /*! \brief Set of threads owned and managed by this ThreadGroup object */
  std::unordered_set<std::shared_ptr<Thread>> threads_;
  /*! \brief Manual event which is signaled when the thread group is empty */
  std::shared_ptr<ManualEvent> evEmpty_;
  /*! \brief name->thread mapping */
  std::unordered_map<std::string, std::shared_ptr<Thread>> name_to_thread_;
};

/*!
 * \brief Blocking queue thread class
 * \tparam ObjectType Object type to queue
 * \tparam quit_item Object value to signify queue shutdown (ie nullptr for pointer type is common)
 * \note See gtest unit test Syc.ManagedThreadLaunchQueueThread for a usage example
 */
template <typename ObjectType, ObjectType quit_item>
class BlockingQueueThread : public ThreadGroup::Thread {
  using BQT = BlockingQueueThread<ObjectType, quit_item>;

 public:
  /*!
   * \brief Constructor
   * \param name Name for the blockin g queue thread. Must be unique for a specific ThreadGroup
   * \param owner ThreadGroup lifecycle manafger/owner
   * \param thrd Optionally attach an existing stl thread object
   */
  BlockingQueueThread(
      const std::string &name, dmlc::ThreadGroup *owner, std::thread *thrd = nullptr)
      : ThreadGroup::Thread(name, owner, thrd), shutdown_in_progress_(false) {}

  /*!
   * \brief Destructor
   */
  ~BlockingQueueThread() override {
    // Call to parent first because we don't want to wait for the queue to empty
    ThreadGroup::Thread::request_shutdown();
    request_shutdown();
  }

  /*!
   * \brief Signal the thread that a shutdown is desired
   * \note Since consumer doesn't necessarily get items in order, we must wait for
   *       the queue to empty.
   *       This is generally a shutdown procedure and should not be called from
   *       a performance-sensitive area
   */
  void request_shutdown() override {
    shutdown_in_progress_ = true;
    while (queue_->size_approx() > 0 && !ThreadGroup::Thread::is_shutdown_requested()) {
      std::this_thread::sleep_for(std::chrono::milliseconds(1));
    }
    ThreadGroup::Thread::request_shutdown();
    queue_->enqueue(quit_item);
  }

  /*!
   * \brief Enqueue and item
   * \param item The item to enqueue
   */
  void enqueue(const ObjectType &item) {
    if (!shutdown_in_progress_) {
      queue_->enqueue(item);
    }
  }

  /*!
   * \brief Get the approximate size of the queue
   * \return The approximate size of the queue
   */
  size_t size_approx() const {
    return queue_->size_approx();
  }

  /*!
   * \brief Launch to the 'run' function which will, in turn, call the class'
   *        'run' function, passing it the given 'secondary_function'
   *        for it to call as needed
   * \tparam SecondaryFunction Type of the secondary function for 'run' override
   *         to call as needed
   * \param pThis Pointer to the managed thread to launch
   * \param secondary_function secondary function for 'run' override to call as needed
   * \return true if thread is launched successfully and added to the ThreadGroup
   */
  template <typename SecondaryFunction>
  static bool launch_run(std::shared_ptr<BQT> pThis, SecondaryFunction secondary_function) {
    return ThreadGroup::Thread::launch(
        pThis, true,
        [](std::shared_ptr<BQT> pThis, SecondaryFunction secondary_function) {
          return pThis->run(secondary_function);
        },
        pThis, secondary_function);
  }

  /*!
   * \brief Thread's main queue processing function
   * \tparam OnItemFunction Function type to call when an item is dequeued
   * \param on_item_function Function to call when an item is dequeued
   * \return 0 if completed through a `quit_item`, nonzero if on_item_function requested an exit
   */
  template <typename OnItemFunction>
  inline int run(OnItemFunction on_item_function) {
    int rc = 0;
    do {
      ObjectType item;
      queue_->wait_dequeue(item);
      if (item == quit_item) {
        break;
      }
      rc = on_item_function(item);
      if (rc) {
        break;
      }
    } while (true);
    return rc;
  }

 private:
  /*! \brief The blocking queue associated with this thread */
  std::shared_ptr<dmlc::moodycamel::BlockingConcurrentQueue<ObjectType>> queue_
      = std::make_shared<dmlc::moodycamel::BlockingConcurrentQueue<ObjectType>>();
  /*! \brief Whether shutdown request is in progress */
  std::atomic<bool> shutdown_in_progress_;
};

/*!
 * \brief Managed timer thread
 * \tparam Duration Duration type (ie seconds, microseconds, etc)
 */
template <typename Duration>
class TimerThread : public ThreadGroup::Thread {
  using ThreadGroup::Thread::is_shutdown_requested;

 public:
  /*!
   * \brief Constructor
   * \param name Name of the timer thread
   * \param owner ThreadGroup owner if the timer thread
   */
  TimerThread(const std::string &name, ThreadGroup *owner) : Thread(name, owner) {}

  /*!
   * \brief Destructor
   */
  ~TimerThread() override {
    request_shutdown();
  }

  /*!
   * \brief Launch to the 'run' function which will, in turn, call the class'
   *        'run' function, passing it the given 'secondary_function'
   *        for it to call as needed
   * \tparam SecondaryFunction Type of the secondary function for 'run' override
   *         to call as needed
   * \param pThis Pointer to the managed thread to launch
   * \param secondary_function secondary function for 'run' override to call as needed
   * \return true if thread is launched successfully and added to the ThreadGroup
   */
  template <typename SecondaryFunction>
  static bool launch_run(
      std::shared_ptr<TimerThread<Duration>> pThis, SecondaryFunction secondary_function) {
    return ThreadGroup::Thread::launch(
        pThis, true,
        [](std::shared_ptr<TimerThread<Duration>> pThis, SecondaryFunction secondary_function) {
          return pThis->run(secondary_function);
        },
        pThis, secondary_function);
  }

  /*!
   * \brief Start a given timer thread
   * \tparam Function Type of the timer function
   * \param timer_thread Thread object to perform the timer events
   * \param duration Duration between the end end of the timer function and the next timer event
   * \param function Function to call when the timer expires
   * \note Calling shutdown_requested() will cause the thread to exit the next time that the timer
   *       expires.
   */
  template <typename Function>
  static void start(
      std::shared_ptr<TimerThread> timer_thread, Duration duration, Function function) {
    timer_thread->duration_ = duration;
    launch_run(timer_thread, function);
  }

  /*!
   * \brief Internal timer execution function
   * \tparam OnTimerFunction Type of function to call each time the timer expires
   * \param on_timer_function Function to call each time the timer expires
   * \return Exit code of the thread
   */
  template <typename OnTimerFunction>
  inline int run(OnTimerFunction on_timer_function) {
    int rc = 0;
    while (!is_shutdown_requested()) {
      std::this_thread::sleep_for(duration_);
      if (!is_shutdown_requested()) {
        rc = on_timer_function();
      }
    }
    return rc;
  }

 private:
  Duration duration_;
};

/*
 * Inline functions - see declarations for usage
 */
template <typename StartFunction, typename... Args>
inline int ThreadGroup::Thread::entry_and_exit_f(
    std::shared_ptr<Thread> pThis, StartFunction start_function, Args... args) {
  int rc;
  if (pThis) {
    // Signal launcher that we're up and running
    pThis->ready_event_->signal();
    // Wait for launcher to be ready for us to start
    pThis->start_event_->wait();
    // Reset start_event_ for possible reuse
    pThis->start_event_->reset();  // Reset in case it needs to be reused
    // If we haven't been requested to shut down prematurely, then run the desired function
    if (!pThis->is_shutdown_requested()) {
      rc = start_function(args...);
    } else {
      rc = -1;
    }
    // If we're set up as auto-remove, then remove this thread from the thread group
    if (pThis->is_auto_remove()) {
      pThis->owner_->remove_thread(pThis);
    }
    // Release this thread shared pinter. May or may not be the last reference.
    pThis.reset();
  } else {
    LOG(ERROR) << "Null pThis thread pointer";
    rc = EINVAL;
  }
  return rc;
}

template <typename StartFunction, typename... Args>
inline bool ThreadGroup::Thread::launch(
    std::shared_ptr<Thread> pThis, bool autoRemove, StartFunction start_function, Args... args) {
  WriteLock guard(pThis->thread_mutex_);
  CHECK_EQ(!pThis->thread_.load(), true);
  CHECK_NOTNULL(pThis->owner_);
  // Set auto remove
  pThis->auto_remove_ = autoRemove;
  // Create the actual stl thread object
  pThis->thread_ = new std::thread(
      Thread::template entry_and_exit_f<StartFunction, Args...>, pThis, start_function, args...);
  // Attempt to add the thread to the thread group (after started, since in case
  // something goes wrong, there's not a zombie thread in the thread group)
  if (!pThis->owner_->add_thread(pThis)) {
    pThis->request_shutdown();
    LOG(ERROR) << "Duplicate thread name within the same thread group is not allowed";
  }
  // Wait for the thread to spin up
  pThis->ready_event_->wait();
  // Signal the thgread to continue (it will check its shutdown status)
  pThis->start_event_->signal();
  // Return if successful
  return pThis->thread_.load() != nullptr;
}

/*!
 * \brief Utility function to easily create a timer
 * \tparam Duration Duration type (i.e. std::chrono::milliseconds)
 * \tparam TimerFunction Function to call each time the timer expires
 * \param timer_name Name of the timer. Must be unique per ThreadGroup object
 * \param duration Duration of the timer between calls to timer_function
 * \param owner ThreadGroup owner of the timer
 * \param timer_function Function to call each time the timer expires
 * \return true if the timer was successfully created
 */
template <typename Duration, typename TimerFunction>
inline bool CreateTimer(const std::string &timer_name, const Duration &duration, ThreadGroup *owner,
    TimerFunction timer_function) {
  std::shared_ptr<dmlc::TimerThread<Duration>> timer_thread
      = std::make_shared<dmlc::TimerThread<Duration>>(timer_name, owner);
  dmlc::TimerThread<Duration>::start(timer_thread, duration, timer_function);
  return timer_thread != nullptr;
}
}  // namespace dmlc

#endif  // DMLC_THREAD_GROUP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/thread_local.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file thread_local.h
 * \brief Portable thread local storage.
 */
#ifndef DMLC_THREAD_LOCAL_H_
#define DMLC_THREAD_LOCAL_H_

#include <memory>
#include <mutex>
#include <vector>

#include "./base.h"

namespace dmlc {

// macro hanlding for threadlocal variables
#ifdef __GNUC__
  #define MX_THREAD_LOCAL __thread
#elif __STDC_VERSION__ >= 201112L
  #define MX_THREAD_LOCAL _Thread_local
#elif defined(_MSC_VER)
  #define MX_THREAD_LOCAL __declspec(thread)
#endif

#if DMLC_CXX11_THREAD_LOCAL == 0
  #pragma message("Warning: CXX11 thread_local is not formally supported")
#endif

/*!
 * \brief A threadlocal store to store threadlocal variables.
 *  Will return a thread local singleton of type T
 * \tparam T the type we like to store
 */
template <typename T>
class ThreadLocalStore {
 public:
  /*! \return get a thread local singleton */
  static T *Get() {
#if DMLC_CXX11_THREAD_LOCAL && DMLC_MODERN_THREAD_LOCAL == 1
    static thread_local T inst;
    return &inst;
#else
    static MX_THREAD_LOCAL T *ptr = nullptr;
    if (ptr == nullptr) {
      ptr = new T();
      // Syntactic work-around for the nvcc of the initial cuda v10.1 release,
      // which fails to compile 'Singleton()->' below. Fixed in v10.1 update 1.
      (*Singleton()).RegisterDelete(ptr);
    }
    return ptr;
#endif
  }

 private:
  /*! \brief constructor */
  ThreadLocalStore() {}
  /*! \brief destructor */
  ~ThreadLocalStore() {
    for (size_t i = 0; i < data_.size(); ++i) {
      delete data_[i];
    }
  }
  /*! \return singleton of the store */
  static ThreadLocalStore<T> *Singleton() {
    static ThreadLocalStore<T> inst;
    return &inst;
  }
  /*!
   * \brief register str for internal deletion
   * \param str the string pointer
   */
  void RegisterDelete(T *str) {
    std::unique_lock<std::mutex> lock(mutex_);
    data_.push_back(str);
    lock.unlock();
  }
  /*! \brief internal mutex */
  std::mutex mutex_;
  /*!\brief internal data */
  std::vector<T *> data_;
};

}  // namespace dmlc

#endif  // DMLC_THREAD_LOCAL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/threadediter.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file threadediter.h
 * \brief thread backed iterator that can be used to implement
 *   general thread-based pipeline such as prefetch and pre-computation
 * To use the functions in this header, C++11 is required
 * \author Tianqi Chen
 */
#ifndef DMLC_THREADEDITER_H_
#define DMLC_THREADEDITER_H_
// defines DMLC_USE_CXX11
#include "./base.h"
// this code depends on c++11
#if DMLC_ENABLE_STD_THREAD
  #include <atomic>
  #include <condition_variable>
  #include <functional>
  #include <memory>
  #include <mutex>
  #include <queue>
  #include <thread>
  #include <utility>

  #include "./data.h"
  #include "./logging.h"

namespace dmlc {

/*!
 * \brief Wrapper class to manage std::thread; uses RAII pattern to automatically
 *        join std::thread upon destruction
 */
class ScopedThread {
 public:
  /*!
   * \brief constructor
   * \param thread thread to manage
   */
  explicit ScopedThread(std::thread thread) : thread_(std::move(thread)) {
    if (!thread_.joinable()) {
      throw std::logic_error("No thread");
    }
  }
  // destructor: join upon destruction
  virtual ~ScopedThread() {
    thread_.join();
  }
  // copy assignment and construction are not allowed
  ScopedThread(const ScopedThread &) = delete;
  ScopedThread &operator=(const ScopedThread &) = delete;

 private:
  std::thread thread_;
};

/*!
 * \brief a iterator that was backed by a thread
 *  to pull data eagerly from a single producer into a bounded buffer
 *  the consumer can pull the data at its own rate
 *
 * NOTE: thread concurrency cost time, make sure to store big blob of data in DType
 *
 * Usage example:
 * \code
 * ThreadedIter<DType> iter;
 * iter.Init(&producer);
 * // the following code can be in parallel
 * DType *dptr;
 * while (iter.Next(&dptr)) {
 *   // do something on dptr
 *   // recycle the space
 *   iter.Recycle(&dptr);
 * }
 * \endcode
 * \tparam DType the type of data blob we support
 */
template <typename DType>
class ThreadedIter : public DataIter<DType> {
 public:
  /*!
   * \brief producer class interface
   *  that threaditer used as source to
   *  preduce the content
   */
  class Producer {
   public:
    // virtual destructor
    virtual ~Producer() = default;
    /*! \brief reset the producer to beginning */
    virtual void BeforeFirst() {
      NotImplemented();
    }
    /*!
     * \brief load the data content into DType,
     * the caller can pass in NULL or an existing address
     * when inout_dptr is NULL:
     *    producer need to allocate a DType and fill the content
     * when inout_dptr is specified
     *    producer takes need to fill the content into address
     *    specified inout_dptr, or delete the one and create a new one
     *
     * \param inout_dptr used to pass in the data holder cell
     *        and return the address of the cell filled
     * \return true if there is next record, false if we reach the end
     */
    virtual bool Next(DType **inout_dptr) = 0;
  };
  /*!
   * \brief constructor
   * \param max_capacity maximum capacity of the queue
   */
  explicit ThreadedIter(size_t max_capacity = 8)
      : producer_(nullptr),
        producer_thread_(nullptr),
        max_capacity_(max_capacity),
        nwait_consumer_(0),
        nwait_producer_(0),
        out_data_(NULL) {}
  /*! \brief destructor */
  virtual ~ThreadedIter(void) {
    this->Destroy();
  }
  /*!
   * \brief destroy all the related resources
   *  this is equivalent to destructor, can be used
   *  to destroy the threaditer when user think it is
   *  appropriate, it is safe to call this multiple times
   */
  inline void Destroy(void);
  /*!
   * \brief set maximum capacity of the queue
   * \param max_capacity maximum capacity of the queue
   */
  inline void set_max_capacity(size_t max_capacity) {
    max_capacity_ = max_capacity;
  }
  /*!
   * \brief initialize the producer and start the thread can only be
   *   called once
   * \param producer pointer to the producer
   */
  inline void Init(std::shared_ptr<Producer> producer);
  /*!
   * \brief initialize the producer and start the thread
   *  pass in two function(closure) of producer to represent the producer
   *  the beforefirst function is optional, and defaults to not implemented
   *   NOTE: the closure must remain valid until the ThreadedIter destructs
   * \param next the function called to get next element, see Producer.Next
   * \param beforefirst the function to call to reset the producer, see Producer.BeforeFirst
   */
  inline void Init(
      std::function<bool(DType **)> next, std::function<void()> beforefirst = NotImplemented);
  /*!
   * \brief get the next data, this function is threadsafe
   * \param out_dptr used to hold the pointer to the record
   *  after the function call, the caller takes ownership of the pointer
   *  the caller can call recycle to return ownership back to the threaditer
   *  so that the pointer can be re-used
   * \return true if there is next record, false if we reach the end
   * \sa Recycle
   */
  inline bool Next(DType **out_dptr);
  /*!
   * \brief recycle the data cell, this function is threadsafe
   * the threaditer can reuse the data cell for future data loading
   * \param inout_dptr pointer to the dptr to recycle, after the function call
   *        the content of inout_dptr will be set to NULL
   */
  inline void Recycle(DType **inout_dptr);

  /*!
   * \brief Rethrows exception which is set by the producer
   */
  inline void ThrowExceptionIfSet(void);

  /*!
   * \brief clears exception_ptr, called from Init
   */
  inline void ClearException(void);

  /*!
   * \brief adapt the iterator interface's Next
   *  NOTE: the call to this function is not threadsafe
   *  use the other Next instead
   * \return true if there is next record, false if we reach the end
   */
  virtual bool Next(void) override {
    if (out_data_ != NULL) {
      this->Recycle(&out_data_);
    }
    if (Next(&out_data_)) {
      return true;
    } else {
      return false;
    }
  }
  /*!
   * \brief adapt the iterator interface's Value
   *  NOTE: the call to this function is not threadsafe
   *  use the other Next instead
   */
  virtual const DType &Value(void) const override {
    CHECK(out_data_ != NULL) << "Calling Value at beginning or end?";
    return *out_data_;
  }
  /*! \brief set the iterator before first location */
  virtual void BeforeFirst(void) override {
    ThrowExceptionIfSet();
    std::unique_lock<std::mutex> lock(mutex_);
    if (out_data_ != NULL) {
      free_cells_.push(out_data_);
      out_data_ = NULL;
    }
    if (producer_sig_.load(std::memory_order_acquire) == kDestroy) {
      return;
    }

    producer_sig_.store(kBeforeFirst, std::memory_order_release);
    CHECK(!producer_sig_processed_.load(std::memory_order_acquire));
    if (nwait_producer_ != 0) {
      producer_cond_.notify_one();
    }
    CHECK(!producer_sig_processed_.load(std::memory_order_acquire));
    // wait until the request has been processed
    consumer_cond_.wait(
        lock, [this]() { return producer_sig_processed_.load(std::memory_order_acquire); });
    producer_sig_processed_.store(false, std::memory_order_release);
    bool notify = nwait_producer_ != 0 && !produce_end_;
    lock.unlock();
    // notify producer, in case they are waiting for the condition.
    if (notify) {
      producer_cond_.notify_one();
    }
    ThrowExceptionIfSet();
  }

 private:
  /*! \brief not support BeforeFirst */
  inline static void NotImplemented(void) {
    LOG(FATAL) << "BeforeFirst is not supported";
  }
  /*! \brief signals send to producer */
  enum Signal { kProduce, kBeforeFirst, kDestroy };
  /*! \brief producer class */
  // Producer *producer_owned_;
  std::shared_ptr<Producer> producer_;

  /*! \brief signal to producer */
  std::atomic<Signal> producer_sig_;
  /*! \brief whether the special signal other than kProduce is procssed */
  std::atomic<bool> producer_sig_processed_;
  /*! \brief thread that runs the producer */
  std::unique_ptr<ScopedThread> producer_thread_;
  /*! \brief whether produce ends */
  std::atomic<bool> produce_end_;
  /*! \brief maximum queue size */
  size_t max_capacity_;
  /*! \brief internal mutex */
  std::mutex mutex_;
  /*! brief internal mutex for exceptions */
  std::mutex mutex_exception_;
  /*! \brief number of consumer waiting */
  unsigned nwait_consumer_;
  /*! \brief number of producer waiting */
  unsigned nwait_producer_;
  /*! \brief conditional variable for producer thread */
  std::condition_variable producer_cond_;
  /*! \brief conditional variable for consumer threads */
  std::condition_variable consumer_cond_;
  /*! \brief the current output cell */
  DType *out_data_;
  /*! \brief internal queue of producer */
  std::queue<DType *> queue_;
  /*! \brief free cells that can be used */
  std::queue<DType *> free_cells_;
  /*! \brief holds a reference to iterator exception thrown in spawned threads */
  std::exception_ptr iter_exception_{nullptr};
};

// implementation of functions
template <typename DType>
inline void ThreadedIter<DType>::Destroy(void) {
  if (producer_thread_) {
    {
      // lock the mutex
      std::lock_guard<std::mutex> lock(mutex_);
      // send destroy signal
      producer_sig_.store(kDestroy, std::memory_order_release);
      if (nwait_producer_ != 0) {
        producer_cond_.notify_one();
      }
    }
    producer_thread_.reset(nullptr);
  }
  // end of critical region
  // now the slave thread should exit
  while (free_cells_.size() != 0) {
    delete free_cells_.front();
    free_cells_.pop();
  }
  while (queue_.size() != 0) {
    delete queue_.front();
    queue_.pop();
  }
  if (producer_ != NULL) {
    producer_.reset();
  }
  if (out_data_ != NULL) {
    delete out_data_;
    out_data_ = NULL;
  }
}

template <typename DType>
inline void ThreadedIter<DType>::Init(std::shared_ptr<Producer> producer) {
  CHECK(producer_ == NULL) << "can only call Init once";
  auto next = [producer](DType **dptr) { return producer->Next(dptr); };
  auto beforefirst = [producer]() { producer->BeforeFirst(); };
  this->Init(next, beforefirst);
}

template <typename DType>
inline void ThreadedIter<DType>::Init(
    std::function<bool(DType **)> next, std::function<void()> beforefirst) {
  producer_sig_.store(kProduce, std::memory_order_release);
  producer_sig_processed_.store(false, std::memory_order_release);
  produce_end_.store(false, std::memory_order_release);
  ClearException();
  // procedure running in prodcuer
  // run producer thread
  auto producer_fun = [this, next, beforefirst]() {
    while (true) {
      try {
        DType *cell = NULL;
        {
          // lockscope
          std::unique_lock<std::mutex> lock(mutex_);
          ++this->nwait_producer_;
          producer_cond_.wait(lock, [this]() {
            if (producer_sig_.load(std::memory_order_acquire) == kProduce) {
              bool ret = !produce_end_.load(std::memory_order_acquire)
                         && (queue_.size() < max_capacity_ || free_cells_.size() != 0);
              return ret;
            } else {
              return true;
            }
          });
          --this->nwait_producer_;
          if (producer_sig_.load(std::memory_order_acquire) == kProduce) {
            if (free_cells_.size() != 0) {
              cell = free_cells_.front();
              free_cells_.pop();
            }
          } else if (producer_sig_.load(std::memory_order_acquire) == kBeforeFirst) {
            // reset the producer
            beforefirst();
            // cleanup the queue
            while (queue_.size() != 0) {
              free_cells_.push(queue_.front());
              queue_.pop();
            }
            // reset the state
            produce_end_.store(false, std::memory_order_release);
            producer_sig_processed_.store(true, std::memory_order_release);
            producer_sig_.store(kProduce, std::memory_order_release);
            // notify consumer that all the process as been done.
            lock.unlock();
            consumer_cond_.notify_all();
            continue;
          } else {
            // destroy the thread
            DCHECK(producer_sig_.load(std::memory_order_acquire) == kDestroy);
            producer_sig_processed_.store(true, std::memory_order_release);
            produce_end_.store(true, std::memory_order_release);
            lock.unlock();
            consumer_cond_.notify_all();
            return;
          }
        }  // end of lock scope
        // now without lock
        produce_end_.store(!next(&cell), std::memory_order_release);
        DCHECK(cell != NULL || produce_end_.load(std::memory_order_acquire));
        bool notify;
        {
          // lockscope
          std::lock_guard<std::mutex> lock(mutex_);
          if (!produce_end_.load(std::memory_order_acquire)) {
            queue_.push(cell);
          } else {
            if (cell != NULL) {
              free_cells_.push(cell);
            }
          }
          // put things into queue
          notify = nwait_consumer_ != 0;
        }
        if (notify) {
          consumer_cond_.notify_all();
        }
      } catch (std::exception &e) {
        // Shouldn't throw exception in destructor
        DCHECK(producer_sig_.load(std::memory_order_acquire) != kDestroy);
        {
          std::lock_guard<std::mutex> lock(mutex_exception_);
          if (!iter_exception_) {
            iter_exception_ = std::current_exception();
          }
        }
        bool next_notify = false;
        {
          std::unique_lock<std::mutex> lock(mutex_);
          if (producer_sig_.load(std::memory_order_acquire) == kBeforeFirst) {
            while (queue_.size() != 0) {
              free_cells_.push(queue_.front());
              queue_.pop();
            }
            produce_end_.store(true, std::memory_order_release);
            producer_sig_processed_.store(true, std::memory_order_release);
            lock.unlock();
            consumer_cond_.notify_all();
          } else if (producer_sig_.load(std::memory_order_acquire) == kProduce) {
            produce_end_.store(true, std::memory_order_release);
            next_notify = nwait_consumer_ != 0;
            lock.unlock();
            if (next_notify) {
              consumer_cond_.notify_all();
            }
          }
        }
        return;
      }
    }
  };
  producer_thread_.reset(new ScopedThread{std::thread(producer_fun)});
}

template <typename DType>
inline bool ThreadedIter<DType>::Next(DType **out_dptr) {
  if (producer_sig_.load(std::memory_order_acquire) == kDestroy) {
    return false;
  }
  ThrowExceptionIfSet();
  std::unique_lock<std::mutex> lock(mutex_);
  CHECK(producer_sig_.load(std::memory_order_acquire) == kProduce)
      << "Make sure you call BeforeFirst not inconcurrent with Next!";
  ++nwait_consumer_;
  consumer_cond_.wait(lock,
      [this]() { return queue_.size() != 0 || produce_end_.load(std::memory_order_acquire); });
  --nwait_consumer_;
  if (queue_.size() != 0) {
    *out_dptr = queue_.front();
    queue_.pop();
    bool notify = nwait_producer_ != 0 && !produce_end_.load(std::memory_order_acquire);
    lock.unlock();
    if (notify) {
      producer_cond_.notify_one();
    }

    ThrowExceptionIfSet();
    return true;
  } else {
    CHECK(produce_end_.load(std::memory_order_acquire));
    lock.unlock();

    ThrowExceptionIfSet();
    return false;
  }
}

template <typename DType>
inline void ThreadedIter<DType>::Recycle(DType **inout_dptr) {
  bool notify;
  ThrowExceptionIfSet();
  {
    std::lock_guard<std::mutex> lock(mutex_);
    free_cells_.push(*inout_dptr);
    *inout_dptr = NULL;
    notify = nwait_producer_ != 0 && !produce_end_.load(std::memory_order_acquire);
  }
  if (notify) {
    producer_cond_.notify_one();
  }
  ThrowExceptionIfSet();
}

template <typename DType>
inline void ThreadedIter<DType>::ThrowExceptionIfSet(void) {
  std::exception_ptr tmp_exception{nullptr};
  {
    std::lock_guard<std::mutex> lock(mutex_exception_);
    if (iter_exception_) {
      tmp_exception = iter_exception_;
    }
  }
  if (tmp_exception) {
    try {
      std::rethrow_exception(tmp_exception);
    } catch (std::exception &exc) {
      LOG(FATAL) << exc.what();
    }
  }
}

template <typename DType>
inline void ThreadedIter<DType>::ClearException(void) {
  std::lock_guard<std::mutex> lock(mutex_exception_);
  iter_exception_ = nullptr;
}

}  // namespace dmlc
#endif  // DMLC_USE_CXX11
#endif  // DMLC_THREADEDITER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/timer.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file timer.h
 * \brief cross platform timer for timing
 * \author Tianqi Chen
 */
#ifndef DMLC_TIMER_H_
#define DMLC_TIMER_H_

#include "base.h"

#if DMLC_USE_CXX11
  #include <chrono>
#endif

#include <time.h>
#if defined(__MACH__) && defined(__APPLE__)
  #include <mach/clock.h>
  #include <mach/mach.h>
#endif
#include "./logging.h"

namespace dmlc {
/*!
 * \brief return time in seconds
 */
inline double GetTime(void) {
#if DMLC_USE_CXX11
  return std::chrono::duration<double>(std::chrono::high_resolution_clock::now().time_since_epoch())
      .count();
#elif defined(__MACH__) && defined(__APPLE__)
  clock_serv_t cclock;
  mach_timespec_t mts;
  host_get_clock_service(mach_host_self(), CALENDAR_CLOCK, &cclock);
  CHECK(clock_get_time(cclock, &mts) == 0) << "failed to get time";
  mach_port_deallocate(mach_task_self(), cclock);
  return static_cast<double>(mts.tv_sec) + static_cast<double>(mts.tv_nsec) * 1e-9;
#else
  #if defined(__unix__) || defined(__linux__)
  timespec ts;
  CHECK(clock_gettime(CLOCK_REALTIME, &ts) == 0) << "failed to get time";
  return static_cast<double>(ts.tv_sec) + static_cast<double>(ts.tv_nsec) * 1e-9;
  #else
  return static_cast<double>(time(NULL));
  #endif
#endif
}
}  // namespace dmlc
#endif  // DMLC_TIMER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/type_traits.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file type_traits.h
 * \brief type traits information header
 */
#ifndef DMLC_TYPE_TRAITS_H_
#define DMLC_TYPE_TRAITS_H_

#include "./base.h"
#if DMLC_USE_CXX11
  #include <type_traits>
#endif
#include <string>

namespace dmlc {
/*!
 * \brief whether a type is pod type
 * \tparam T the type to query
 */
template <typename T>
struct is_pod {
#if DMLC_USE_CXX11
  /*! \brief the value of the traits */
  static const bool value = std::is_pod<T>::value;
#else
  /*! \brief the value of the traits */
  static const bool value = false;
#endif
};

/*!
 * \brief whether a type is integer type
 * \tparam T the type to query
 */
template <typename T>
struct is_integral {
#if DMLC_USE_CXX11
  /*! \brief the value of the traits */
  static const bool value = std::is_integral<T>::value;
#else
  /*! \brief the value of the traits */
  static const bool value = false;
#endif
};

/*!
 * \brief whether a type is floating point type
 * \tparam T the type to query
 */
template <typename T>
struct is_floating_point {
#if DMLC_USE_CXX11
  /*! \brief the value of the traits */
  static const bool value = std::is_floating_point<T>::value;
#else
  /*! \brief the value of the traits */
  static const bool value = false;
#endif
};

/*!
 * \brief whether a type is arithemetic type
 * \tparam T the type to query
 */
template <typename T>
struct is_arithmetic {
#if DMLC_USE_CXX11
  /*! \brief the value of the traits */
  static const bool value = std::is_arithmetic<T>::value;
#else
  /*! \brief the value of the traits */
  static const bool value = (dmlc::is_integral<T>::value || dmlc::is_floating_point<T>::value);
#endif
};

/*!
 * \brief helper class to construct a string that represents type name
 *
 * Specialized this class to defined type name of custom types
 *
 * \tparam T the type to query
 */
template <typename T>
struct type_name_helper {
  /*!
   * \return a string of typename.
   */
  static inline std::string value() {
    return "";
  }
};

/*!
 * \brief the string representation of type name
 * \tparam T the type to query
 * \return a const string of typename.
 */
template <typename T>
inline std::string type_name() {
  return type_name_helper<T>::value();
}

/*!
 * \brief whether a type have save/load function
 * \tparam T the type to query
 */
template <typename T>
struct has_saveload {
  /*! \brief the value of the traits */
  static const bool value = false;
};

/*!
 * \brief template to select type based on condition
 * For example, IfThenElseType<true, int, float>::Type will give int
 * \tparam cond the condition
 * \tparam Then the typename to be returned if cond is true
 * \tparam Else typename to be returned if cond is false
 */
template <bool cond, typename Then, typename Else>
struct IfThenElseType;

/*! \brief macro to quickly declare traits information */
#define DMLC_DECLARE_TRAITS(Trait, Type, Value) \
  template <>                                   \
  struct Trait<Type> {                          \
    static const bool value = Value;            \
  }

/*! \brief macro to quickly declare traits information */
#define DMLC_DECLARE_TYPE_NAME(Type, Name) \
  template <>                              \
  struct type_name_helper<Type> {          \
    static inline std::string value() {    \
      return Name;                         \
    }                                      \
  }

//! \cond Doxygen_Suppress
// declare special traits when C++11 is not available
#if DMLC_USE_CXX11 == 0
DMLC_DECLARE_TRAITS(is_pod, char, true);
DMLC_DECLARE_TRAITS(is_pod, int8_t, true);
DMLC_DECLARE_TRAITS(is_pod, int16_t, true);
DMLC_DECLARE_TRAITS(is_pod, int32_t, true);
DMLC_DECLARE_TRAITS(is_pod, int64_t, true);
DMLC_DECLARE_TRAITS(is_pod, uint8_t, true);
DMLC_DECLARE_TRAITS(is_pod, uint16_t, true);
DMLC_DECLARE_TRAITS(is_pod, uint32_t, true);
DMLC_DECLARE_TRAITS(is_pod, uint64_t, true);
DMLC_DECLARE_TRAITS(is_pod, float, true);
DMLC_DECLARE_TRAITS(is_pod, double, true);

DMLC_DECLARE_TRAITS(is_integral, char, true);
DMLC_DECLARE_TRAITS(is_integral, int8_t, true);
DMLC_DECLARE_TRAITS(is_integral, int16_t, true);
DMLC_DECLARE_TRAITS(is_integral, int32_t, true);
DMLC_DECLARE_TRAITS(is_integral, int64_t, true);
DMLC_DECLARE_TRAITS(is_integral, uint8_t, true);
DMLC_DECLARE_TRAITS(is_integral, uint16_t, true);
DMLC_DECLARE_TRAITS(is_integral, uint32_t, true);
DMLC_DECLARE_TRAITS(is_integral, uint64_t, true);

DMLC_DECLARE_TRAITS(is_floating_point, float, true);
DMLC_DECLARE_TRAITS(is_floating_point, double, true);

#endif

DMLC_DECLARE_TYPE_NAME(float, "float");
DMLC_DECLARE_TYPE_NAME(double, "double");
DMLC_DECLARE_TYPE_NAME(int, "int");
DMLC_DECLARE_TYPE_NAME(int64_t, "long");
DMLC_DECLARE_TYPE_NAME(uint32_t, "int (non-negative)");
DMLC_DECLARE_TYPE_NAME(uint64_t, "long (non-negative)");
DMLC_DECLARE_TYPE_NAME(std::string, "string");
DMLC_DECLARE_TYPE_NAME(bool, "boolean");
DMLC_DECLARE_TYPE_NAME(void *, "ptr");

template <typename Then, typename Else>
struct IfThenElseType<true, Then, Else> {
  typedef Then Type;
};

template <typename Then, typename Else>
struct IfThenElseType<false, Then, Else> {
  typedef Else Type;
};
//! \endcond
}  // namespace dmlc
#endif  // DMLC_TYPE_TRAITS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/config.cc <==
/*!
 *  Copyright (c) 2015 by Contributors
 */
#include "dmlc/config.h"

#include <exception>
#include <sstream>

#include "dmlc/logging.h"

using namespace std;

namespace dmlc {

struct Token {
  std::string buf;
  bool is_string;
};

class TokenizeError : public exception {
 public:
  explicit TokenizeError(const string &msg = "tokenize error") : msg_(msg) {}
  ~TokenizeError() noexcept {}
  virtual const char *what() const noexcept {
    return msg_.c_str();
  }

 private:
  string msg_;
};

class Tokenizer {
 public:
  explicit Tokenizer(istream &is) : is_(is), state_(kNone) {}  // NOLINT(*)
  bool GetNextToken(Token *tok) {
    // token is defined as
    // 1. [^\s=]+
    // 2. "[(^"|\\")]*"
    // 3. =
    state_ = kNone;
    tok->buf.clear();
    tok->is_string = false;
    int ch;
    while ((ch = PeekChar()) != EOF && state_ != kFinish) {
      switch (ch) {
      case ' ':
      case '\t':
      case '\n':
      case '\r':
        if (state_ == kToken) {
          state_ = kFinish;
        } else {
          EatChar();  // ignore
        }
        break;
      case '\"':
        ParseString(&tok->buf);
        state_ = kFinish;
        tok->is_string = true;
        break;
      case '=':
        if (state_ != kToken) {
          tok->buf = '=';
          EatChar();
        }
        state_ = kFinish;
        break;
      case '#':
        ParseComments();
        break;
      default:
        state_ = kToken;
        tok->buf += ch;
        EatChar();
        break;
      }
    }
    return PeekChar() != EOF;
  }

  void ParseString(string *tok) {
    EatChar();  // eat the first quotation mark
    int ch;
    while ((ch = PeekChar()) != '\"') {
      switch (ch) {
      case '\\':
        EatChar();
        ch = PeekChar();
        if (ch == '\"') {
          *tok += '\"';
        } else {
          throw TokenizeError("error parsing escape characters");
        }
        break;
      case '\n':
      case '\r':
      case EOF:
        throw TokenizeError("quotation mark is not closed");
      default:
        *tok += ch;
        break;
      }
      EatChar();
    }
    EatChar();  // eat the last quotation mark
  }

  void ParseComments() {
    int ch;
    while ((ch = PeekChar())) {
      if (ch == '\n' || ch == '\r' || ch == EOF) {
        break;  // end of comment
      }
      EatChar();  // ignore all others
    }
  }

 private:
  int PeekChar() {
    return is_.peek();
  }
  void EatChar() {
    is_.get();
  }

  enum ParseState {
    kNone = 0,
    kToken,
    kFinish,
  };
  istream &is_;
  ParseState state_;
};

//////////////////////// Config /////////////////////////////
Config::Config(bool m) : multi_value_(m) {
  Clear();
}

Config::Config(istream &is, bool m) : multi_value_(m) {
  Clear();
  LoadFromStream(is);
}

void Config::Clear() {
  config_map_.clear();
  order_.clear();
}

void Config::LoadFromStream(istream &is) {
  Tokenizer tokenizer(is);
  Token key, eqop, value;
  try {
    while (true) {
      tokenizer.GetNextToken(&key);
      if (key.buf.length() == 0) {
        break;  // no content left
      }
      tokenizer.GetNextToken(&eqop);
      tokenizer.GetNextToken(&value);
      if (eqop.buf != "=") {
        LOG(ERROR) << "Parsing error: expect format \"k = v\"; but got \"" << key.buf << eqop.buf
                   << value.buf << "\"";
      }
      Insert(key.buf, value.buf, value.is_string);
    }
  } catch (TokenizeError &err) {
    LOG(ERROR) << "Tokenize error: " << err.what();
  }
}

const string &Config::GetParam(const string &key) const {
  CHECK(config_map_.find(key) != config_map_.end())
      << "key \"" << key << "\" not found in configure";
  const std::vector<std::string> &vals = config_map_.find(key)->second.val;
  return vals[vals.size() - 1];  // return tne latest inserted one
}

bool Config::IsGenuineString(const std::string &key) const {
  CHECK(config_map_.find(key) != config_map_.end())
      << "key \"" << key << "\" not found in configure";
  return config_map_.find(key)->second.is_string;
}

string MakeProtoStringValue(const std::string &str) {
  string rst = "\"";
  for (size_t i = 0; i < str.length(); ++i) {
    if (str[i] != '\"') {
      rst += str[i];
    } else {
      rst += "\\\"";
    }
  }
  rst += "\"";
  return rst;
}

string Config::ToProtoString(void) const {
  ostringstream oss;
  for (ConfigIterator iter = begin(); iter != end(); ++iter) {
    const ConfigEntry &entry = *iter;
    bool is_string = IsGenuineString(entry.first);
    oss << entry.first << " : " << (is_string ? MakeProtoStringValue(entry.second) : entry.second)
        << "\n";
  }
  return oss.str();
}

Config::ConfigIterator Config::begin() const {
  return ConfigIterator(0, this);
}

Config::ConfigIterator Config::end() const {
  return ConfigIterator(order_.size(), this);
}

void Config::Insert(const std::string &key, const std::string &value, bool is_string) {
  size_t insert_index = order_.size();
  if (!multi_value_) {
    config_map_[key] = ConfigValue();
  }
  ConfigValue &cv = config_map_[key];
  size_t val_index = cv.val.size();
  cv.val.push_back(value);
  cv.insert_index.push_back(insert_index);
  cv.is_string = is_string;

  order_.push_back(make_pair(key, val_index));
}

////////////////////// ConfigIterator //////////////////////

Config::ConfigIterator::ConfigIterator(size_t i, const Config *c) : index_(i), config_(c) {
  FindNextIndex();
}

Config::ConfigIterator::ConfigIterator(const Config::ConfigIterator &other)
    : index_(other.index_), config_(other.config_) {}

Config::ConfigIterator &Config::ConfigIterator::operator++() {
  if (index_ < config_->order_.size()) {
    ++index_;
  }
  FindNextIndex();
  return *this;
}

Config::ConfigIterator Config::ConfigIterator::operator++(int) {
  ConfigIterator tmp(*this);
  operator++();
  return tmp;
}

bool Config::ConfigIterator::operator==(const Config::ConfigIterator &rhs) const {
  return index_ == rhs.index_ && config_ == rhs.config_;
}

bool Config::ConfigIterator::operator!=(const Config::ConfigIterator &rhs) const {
  return !(operator==(rhs));
}

Config::ConfigEntry Config::ConfigIterator::operator*() const {
  const std::string &key = config_->order_[index_].first;
  size_t val_index = config_->order_[index_].second;
  const std::string &val = config_->config_map_.find(key)->second.val[val_index];
  return make_pair(key, val);
}

void Config::ConfigIterator::FindNextIndex() {
  bool found = false;
  while (!found && index_ < config_->order_.size()) {
    const std::string &key = config_->order_[index_].first;
    size_t val_index = config_->order_[index_].second;
    size_t val_insert_index = config_->config_map_.find(key)->second.insert_index[val_index];
    if (val_insert_index == index_) {
      found = true;
    } else {
      ++index_;
    }
  }
}

}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data.cc <==
// Copyright by Contributors
#include <cstring>
#include <string>

#include <dmlc/base.h>
#include <dmlc/data.h>
#include <dmlc/io.h>
#include <dmlc/logging.h>
#include <dmlc/registry.h>

#include "data/basic_row_iter.h"
#include "data/csv_parser.h"
#include "data/disk_row_iter.h"
#include "data/libfm_parser.h"
#include "data/libsvm_parser.h"
#include "data/parser.h"
#include "io/uri_spec.h"

#ifdef DMLC_USE_PARQUET
  #include "data/parquet_parser.h"
#endif

namespace dmlc {
/*! \brief namespace for useful input data structure */
namespace data {

template <typename IndexType, typename DType = real_t>
Parser<IndexType> *CreateLibSVMParser(const std::string &path,
    const std::map<std::string, std::string> &args, unsigned part_index, unsigned num_parts) {
  InputSplit *source = InputSplit::Create(path.c_str(), part_index, num_parts, "text");
  ParserImpl<IndexType> *parser = new LibSVMParser<IndexType>(source, args, 2);
#if DMLC_ENABLE_STD_THREAD
  parser = new ThreadedParser<IndexType>(parser);
#endif
  return parser;
}

template <typename IndexType, typename DType = real_t>
Parser<IndexType> *CreateLibFMParser(const std::string &path,
    const std::map<std::string, std::string> &args, unsigned part_index, unsigned num_parts) {
  InputSplit *source = InputSplit::Create(path.c_str(), part_index, num_parts, "text");
  ParserImpl<IndexType> *parser = new LibFMParser<IndexType>(source, args, 2);
#if DMLC_ENABLE_STD_THREAD
  parser = new ThreadedParser<IndexType>(parser);
#endif
  return parser;
}

template <typename IndexType, typename DType = real_t>
Parser<IndexType, DType> *CreateCSVParser(const std::string &path,
    const std::map<std::string, std::string> &args, unsigned part_index, unsigned num_parts) {
  InputSplit *source = InputSplit::Create(path.c_str(), part_index, num_parts, "text");
  return new CSVParser<IndexType, DType>(source, args, 2);
}

#ifdef DMLC_USE_PARQUET
template <typename IndexType, typename DType = real_t>
Parser<IndexType> *CreateParquetParser(const std::string &path,
    const std::map<std::string, std::string> &args, unsigned /*part_index*/,
    unsigned /*num_parts*/) {
  ParserImpl<IndexType> *parser = new ParquetParser<IndexType>(path, args);
  return parser;
}
#endif

template <typename IndexType, typename DType = real_t>
inline Parser<IndexType, DType> *CreateParser_(
    const char *uri_, unsigned part_index, unsigned num_parts, const char *type) {
  std::string ptype = type;
  io::URISpec spec(uri_, part_index, num_parts);
  if (ptype == "auto") {
    if (spec.args.count("format") != 0) {
      ptype = spec.args.at("format");
    } else {
      ptype = "libsvm";
    }
  }

  const ParserFactoryReg<IndexType, DType> *e
      = Registry<ParserFactoryReg<IndexType, DType>>::Get()->Find(ptype);
  if (e == NULL) {
    LOG(FATAL) << "Unknown data type " << ptype;
  }
  // create parser
  return (*e->body)(spec.uri, spec.args, part_index, num_parts);
}

template <typename IndexType, typename DType = real_t>
inline RowBlockIter<IndexType, DType> *CreateIter_(
    const char *uri_, unsigned part_index, unsigned num_parts, const char *type) {
  using namespace std;
  io::URISpec spec(uri_, part_index, num_parts);
  Parser<IndexType, DType> *parser
      = CreateParser_<IndexType, DType>(spec.uri.c_str(), part_index, num_parts, type);
  if (spec.cache_file.length() != 0) {
#if DMLC_ENABLE_STD_THREAD
    return new DiskRowIter<IndexType, DType>(parser, spec.cache_file.c_str(), true);
#else
    LOG(FATAL) << "compile with c++0x or c++11 to enable cache file";
    return NULL;
#endif
  } else {
    return new BasicRowIter<IndexType, DType>(parser);
  }
}

DMLC_REGISTER_PARAMETER(LibSVMParserParam);
DMLC_REGISTER_PARAMETER(LibFMParserParam);
DMLC_REGISTER_PARAMETER(CSVParserParam);
#ifdef DMLC_USE_PARQUET
DMLC_REGISTER_PARAMETER(ParquetParserParam);
#endif
}  // namespace data

// template specialization
template <>
RowBlockIter<uint32_t, real_t> *RowBlockIter<uint32_t, real_t>::Create(
    const char *uri, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateIter_<uint32_t, real_t>(uri, part_index, num_parts, type);
}

template <>
RowBlockIter<uint64_t, real_t> *RowBlockIter<uint64_t, real_t>::Create(
    const char *uri, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateIter_<uint64_t, real_t>(uri, part_index, num_parts, type);
}

template <>
RowBlockIter<uint32_t, int32_t> *RowBlockIter<uint32_t, int32_t>::Create(
    const char *uri, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateIter_<uint32_t, int32_t>(uri, part_index, num_parts, type);
}

template <>
RowBlockIter<uint64_t, int32_t> *RowBlockIter<uint64_t, int32_t>::Create(
    const char *uri, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateIter_<uint64_t, int32_t>(uri, part_index, num_parts, type);
}

template <>
RowBlockIter<uint32_t, int64_t> *RowBlockIter<uint32_t, int64_t>::Create(
    const char *uri, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateIter_<uint32_t, int64_t>(uri, part_index, num_parts, type);
}

template <>
RowBlockIter<uint64_t, int64_t> *RowBlockIter<uint64_t, int64_t>::Create(
    const char *uri, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateIter_<uint64_t, int64_t>(uri, part_index, num_parts, type);
}

template <>
Parser<uint32_t, real_t> *Parser<uint32_t, real_t>::Create(
    const char *uri_, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateParser_<uint32_t, real_t>(uri_, part_index, num_parts, type);
}

template <>
Parser<uint64_t, real_t> *Parser<uint64_t, real_t>::Create(
    const char *uri_, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateParser_<uint64_t, real_t>(uri_, part_index, num_parts, type);
}

template <>
Parser<uint32_t, int32_t> *Parser<uint32_t, int32_t>::Create(
    const char *uri_, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateParser_<uint32_t, int32_t>(uri_, part_index, num_parts, type);
}

template <>
Parser<uint64_t, int32_t> *Parser<uint64_t, int32_t>::Create(
    const char *uri_, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateParser_<uint64_t, int32_t>(uri_, part_index, num_parts, type);
}

template <>
Parser<uint32_t, int64_t> *Parser<uint32_t, int64_t>::Create(
    const char *uri_, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateParser_<uint32_t, int64_t>(uri_, part_index, num_parts, type);
}

template <>
Parser<uint64_t, int64_t> *Parser<uint64_t, int64_t>::Create(
    const char *uri_, unsigned part_index, unsigned num_parts, const char *type) {
  return data::CreateParser_<uint64_t, int64_t>(uri_, part_index, num_parts, type);
}

// registry
typedef ParserFactoryReg<uint32_t, real_t> Reg32flt;
typedef ParserFactoryReg<uint32_t, int32_t> Reg32int32;
typedef ParserFactoryReg<uint32_t, int64_t> Reg32int64;
typedef ParserFactoryReg<uint64_t, real_t> Reg64flt;
typedef ParserFactoryReg<uint64_t, int32_t> Reg64int32;
typedef ParserFactoryReg<uint64_t, int64_t> Reg64int64;
DMLC_REGISTRY_ENABLE(Reg32flt);
DMLC_REGISTRY_ENABLE(Reg32int32);
DMLC_REGISTRY_ENABLE(Reg32int64);
DMLC_REGISTRY_ENABLE(Reg64flt);
DMLC_REGISTRY_ENABLE(Reg64int32);
DMLC_REGISTRY_ENABLE(Reg64int64);

DMLC_REGISTER_DATA_PARSER(
    uint32_t, real_t, libsvm, data::CreateLibSVMParser<uint32_t __DMLC_COMMA real_t>);
DMLC_REGISTER_DATA_PARSER(
    uint64_t, real_t, libsvm, data::CreateLibSVMParser<uint64_t __DMLC_COMMA real_t>);
DMLC_REGISTER_DATA_PARSER(
    uint32_t, real_t, libfm, data::CreateLibFMParser<uint32_t __DMLC_COMMA real_t>);
DMLC_REGISTER_DATA_PARSER(
    uint64_t, real_t, libfm, data::CreateLibFMParser<uint64_t __DMLC_COMMA real_t>);
DMLC_REGISTER_DATA_PARSER(
    uint32_t, real_t, csv, data::CreateCSVParser<uint32_t __DMLC_COMMA real_t>);
DMLC_REGISTER_DATA_PARSER(
    uint64_t, real_t, csv, data::CreateCSVParser<uint64_t __DMLC_COMMA real_t>);
DMLC_REGISTER_DATA_PARSER(
    uint32_t, int32_t, csv, data::CreateCSVParser<uint32_t __DMLC_COMMA int32_t>);
DMLC_REGISTER_DATA_PARSER(
    uint64_t, int32_t, csv, data::CreateCSVParser<uint64_t __DMLC_COMMA int32_t>);
DMLC_REGISTER_DATA_PARSER(
    uint32_t, int64_t, csv, data::CreateCSVParser<uint32_t __DMLC_COMMA int64_t>);
DMLC_REGISTER_DATA_PARSER(
    uint64_t, int64_t, csv, data::CreateCSVParser<uint64_t __DMLC_COMMA int64_t>);
#ifdef DMLC_USE_PARQUET
DMLC_REGISTER_DATA_PARSER(
    uint32_t, real_t, parquet, data::CreateParquetParser<uint32_t __DMLC_COMMA real_t>);
DMLC_REGISTER_DATA_PARSER(
    uint64_t, real_t, parquet, data::CreateParquetParser<uint64_t __DMLC_COMMA real_t>);
#endif

}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/basic_row_iter.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file basic_row_iter.h
 * \brief row based iterator that
 *   loads in everything into memory and returns
 * \author Tianqi Chen
 */
#ifndef DMLC_DATA_BASIC_ROW_ITER_H_
#define DMLC_DATA_BASIC_ROW_ITER_H_
#include <dmlc/data.h>
#include <dmlc/io.h>
#include <dmlc/logging.h>
#include <dmlc/timer.h>

#include "./parser.h"
#include "./row_block.h"

namespace dmlc {
namespace data {
/*!
 * \brief basic set of row iterators that provides
 * \tparam IndexType the type of index we are using
 */
template <typename IndexType, typename DType = real_t>
class BasicRowIter : public RowBlockIter<IndexType, DType> {
 public:
  explicit BasicRowIter(Parser<IndexType, DType> *parser) : at_head_(true) {
    this->Init(parser);
    delete parser;
  }
  virtual ~BasicRowIter() {}
  virtual void BeforeFirst(void) {
    at_head_ = true;
  }
  virtual bool Next(void) {
    if (at_head_) {
      at_head_ = false;
      return true;
    } else {
      return false;
    }
  }
  virtual const RowBlock<IndexType, DType> &Value(void) const {
    return row_;
  }
  virtual size_t NumCol(void) const {
    return static_cast<size_t>(data_.max_index) + 1;
  }

 private:
  // at head
  bool at_head_;
  // row block to store
  RowBlock<IndexType, DType> row_;
  // back end data
  RowBlockContainer<IndexType, DType> data_;
  // initialize
  inline void Init(Parser<IndexType, DType> *parser);
};

template <typename IndexType, typename DType>
inline void BasicRowIter<IndexType, DType>::Init(Parser<IndexType, DType> *parser) {
  data_.Clear();
  double tstart = GetTime();
  size_t bytes_expect = 10UL << 20UL;
  while (parser->Next()) {
    data_.Push(parser->Value());
    double tdiff = GetTime() - tstart;
    size_t bytes_read = parser->BytesRead();
    if (bytes_read >= bytes_expect) {
      bytes_read = bytes_read >> 20UL;
      LOG(INFO) << bytes_read << "MB read," << bytes_read / tdiff << " MB/sec";
      bytes_expect += 10UL << 20UL;
    }
  }
  row_ = data_.GetBlock();
  double tdiff = GetTime() - tstart;
  LOG(INFO) << "finish reading at " << (parser->BytesRead() >> 20UL) / tdiff << " MB/sec";
}
}  // namespace data
}  // namespace dmlc
#endif  // DMLC_DATA_BASIC_ROW_ITER_H__


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/csv_parser.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file csv_parser.h
 * \brief iterator parser to parse csv format
 * \author Tianqi Chen
 */
#ifndef DMLC_DATA_CSV_PARSER_H_
#define DMLC_DATA_CSV_PARSER_H_

#include <cmath>
#include <cstring>
#include <limits>
#include <map>
#include <string>

#include <dmlc/data.h>
#include <dmlc/parameter.h>
#include <dmlc/strtonum.h>

#include "./row_block.h"
#include "./text_parser.h"

namespace dmlc {
namespace data {

struct CSVParserParam : public Parameter<CSVParserParam> {
  std::string format;
  int label_column;
  std::string delimiter;
  int weight_column;
  // declare parameters
  DMLC_DECLARE_PARAMETER(CSVParserParam) {
    DMLC_DECLARE_FIELD(format).set_default("csv").describe("File format.");
    DMLC_DECLARE_FIELD(label_column)
        .set_default(-1)
        .describe("Column index (0-based) that will put into label.");
    DMLC_DECLARE_FIELD(delimiter).set_default(",").describe("Delimiter used in the csv file.");
    DMLC_DECLARE_FIELD(weight_column)
        .set_default(-1)
        .describe("Column index that will put into instance weights.");
  }
};

/*!
 * \brief CSVParser, parses a dense csv format.
 *  All columns are treated as real dense data.
 *  Label will be empty if the label column is not specified.
 *
 *  This should be extended in future to accept arguments of column types.
 */
template <typename IndexType, typename DType = real_t>
class CSVParser : public TextParserBase<IndexType, DType> {
 public:
  explicit CSVParser(
      InputSplit *source, const std::map<std::string, std::string> &args, int nthread)
      : TextParserBase<IndexType, DType>(source, nthread) {
    param_.Init(args);
    CHECK_EQ(param_.format, "csv");
    CHECK(param_.label_column != param_.weight_column || param_.label_column < 0)
        << "Must have distinct columns for labels and instance weights";
  }

 protected:
  virtual void ParseBlock(
      const char *begin, const char *end, RowBlockContainer<IndexType, DType> *out);

 private:
  CSVParserParam param_;
};

template <typename IndexType, typename DType>
void CSVParser<IndexType, DType>::ParseBlock(
    const char *begin, const char *end, RowBlockContainer<IndexType, DType> *out) {
  out->Clear();
  const char *lbegin = begin;
  const char *lend = lbegin;
  // advance lbegin if it points to newlines
  while ((lbegin != end) && (*lbegin == '\n' || *lbegin == '\r')) {
    ++lbegin;
  }
  while (lbegin != end) {
    // get line end
    this->IgnoreUTF8BOM(&lbegin, &end);
    lend = lbegin + 1;
    while (lend != end && *lend != '\n' && *lend != '\r') {
      ++lend;
    }

    const char *p = lbegin;
    int column_index = 0;
    IndexType idx = 0;
    real_t weight = std::numeric_limits<real_t>::quiet_NaN();

    while (p != lend) {
      char *endptr;
      DType v;
      // if DType is float32
      if (std::is_same<DType, real_t>::value) {
        v = strtof(p, &endptr);
        // If DType is int32
      } else if (std::is_same<DType, int32_t>::value) {
        v = static_cast<int32_t>(strtoll(p, &endptr, 0));
        // If DType is int64
      } else if (std::is_same<DType, int64_t>::value) {
        v = static_cast<int64_t>(strtoll(p, &endptr, 0));
        // If DType is all other types
      } else {
        LOG(FATAL) << "Only float32, int32, and int64 are supported for the time being";
      }

      if (column_index == param_.label_column) {
        out->label.push_back(v);
      } else if (std::is_same<DType, real_t>::value && column_index == param_.weight_column) {
        weight = v;
      } else {
        if (std::distance(p, static_cast<const char *>(endptr)) != 0) {
          out->value.push_back(v);
          out->index.push_back(idx++);
        } else {
          idx++;
        }
      }
      p = (endptr >= lend) ? lend : endptr;
      ++column_index;
      while (*p != param_.delimiter[0] && p != lend) {
        ++p;
      }
      if (p == lend && idx == 0) {
        LOG(FATAL) << "Delimiter \'" << param_.delimiter << "\' is not found in the line. "
                   << "Expected \'" << param_.delimiter
                   << "\' as the delimiter to separate fields.";
      }
      if (p != lend) {
        ++p;
      }
    }
    // skip empty line
    while ((*lend == '\n' || *lend == '\r') && lend != end) {
      ++lend;
    }
    lbegin = lend;
    if (!std::isnan(weight)) {
      out->weight.push_back(weight);
    }
    out->offset.push_back(out->index.size());
  }
  CHECK(out->label.size() == 0 || out->label.size() + 1 == out->offset.size());
  CHECK(out->weight.size() == 0 || out->weight.size() + 1 == out->offset.size());
}
}  // namespace data
}  // namespace dmlc
#endif  // DMLC_DATA_CSV_PARSER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/disk_row_iter.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file basic_row_iter.h
 * \brief row based iterator that
 *   caches things into disk and then load segments
 * \author Tianqi Chen
 */
#ifndef DMLC_DATA_DISK_ROW_ITER_H_
#define DMLC_DATA_DISK_ROW_ITER_H_

#include <algorithm>
#include <string>

#include <dmlc/data.h>
#include <dmlc/io.h>
#include <dmlc/logging.h>
#include <dmlc/threadediter.h>
#include <dmlc/timer.h>

#include "./libsvm_parser.h"
#include "./row_block.h"

#if DMLC_ENABLE_STD_THREAD
namespace dmlc {
namespace data {
/*!
 * \brief basic set of row iterators that provides
 * \tparam IndexType the type of index we are using
 */
template <typename IndexType, typename DType = real_t>
class DiskRowIter : public RowBlockIter<IndexType, DType> {
 public:
  // page size 64MB
  static const size_t kPageSize = 64UL << 20UL;
  /*!
   * \brief disk row iterator constructor
   * \param parser parser used to generate this

   */
  explicit DiskRowIter(Parser<IndexType, DType> *parser, const char *cache_file, bool reuse_cache)
      : cache_file_(cache_file), fi_(NULL) {
    if (reuse_cache) {
      if (!TryLoadCache()) {
        this->BuildCache(parser);
        CHECK(TryLoadCache()) << "failed to build cache file " << cache_file;
      }
    } else {
      this->BuildCache(parser);
      CHECK(TryLoadCache()) << "failed to build cache file " << cache_file;
    }
    delete parser;
  }
  virtual ~DiskRowIter(void) {
    iter_.Destroy();
    delete fi_;
  }
  virtual void BeforeFirst(void) {
    iter_.BeforeFirst();
  }
  virtual bool Next(void) {
    if (iter_.Next()) {
      row_ = iter_.Value().GetBlock();
      return true;
    } else {
      return false;
    }
  }
  virtual const RowBlock<IndexType, DType> &Value(void) const {
    return row_;
  }
  virtual size_t NumCol(void) const {
    return num_col_;
  }

 private:
  // file place
  std::string cache_file_;
  // input stream
  SeekStream *fi_;
  // maximum feature dimension
  size_t num_col_;
  // row block to store
  RowBlock<IndexType, DType> row_;
  // iterator
  ThreadedIter<RowBlockContainer<IndexType, DType>> iter_;
  // load disk cache file
  inline bool TryLoadCache(void);
  // build disk cache
  inline void BuildCache(Parser<IndexType, DType> *parser);
};

// build disk cache
template <typename IndexType, typename DType>
inline bool DiskRowIter<IndexType, DType>::TryLoadCache(void) {
  SeekStream *fi = SeekStream::CreateForRead(cache_file_.c_str(), true);
  if (fi == NULL) {
    return false;
  }
  this->fi_ = fi;
  iter_.Init(
      [fi](RowBlockContainer<IndexType, DType> **dptr) {
        if (*dptr == NULL) {
          *dptr = new RowBlockContainer<IndexType, DType>();
        }
        return (*dptr)->Load(fi);
      },
      [fi]() { fi->Seek(0); });
  return true;
}

template <typename IndexType, typename DType>
inline void DiskRowIter<IndexType, DType>::BuildCache(Parser<IndexType, DType> *parser) {
  Stream *fo = Stream::Create(cache_file_.c_str(), "w");
  // back end data
  RowBlockContainer<IndexType, DType> data;
  num_col_ = 0;
  double tstart = GetTime();
  while (parser->Next()) {
    data.Push(parser->Value());
    double tdiff = GetTime() - tstart;
    if (data.MemCostBytes() >= kPageSize) {
      size_t bytes_read = parser->BytesRead();
      bytes_read = bytes_read >> 20UL;
      LOG(INFO) << bytes_read << "MB read," << bytes_read / tdiff << " MB/sec";
      num_col_ = std::max(num_col_, static_cast<size_t>(data.max_index) + 1);
      data.Save(fo);
      data.Clear();
    }
  }
  if (data.Size() != 0) {
    num_col_ = std::max(num_col_, static_cast<size_t>(data.max_index) + 1);
    data.Save(fo);
  }
  delete fo;
  double tdiff = GetTime() - tstart;
  LOG(INFO) << "finish reading at %g MB/sec" << (parser->BytesRead() >> 20UL) / tdiff;
}
}  // namespace data
}  // namespace dmlc
#endif  // DMLC_USE_CXX11
#endif  // DMLC_DATA_DISK_ROW_ITER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/libfm_parser.h <==
/*!
 *  Copyright (c) 2017 by Contributors
 * \file libfm_parser.h
 * \brief iterator parser to parse libfm format
 * \author formath
 */
#ifndef DMLC_DATA_LIBFM_PARSER_H_
#define DMLC_DATA_LIBFM_PARSER_H_

#include <algorithm>
#include <cstring>
#include <limits>
#include <map>
#include <string>

#include <dmlc/data.h>
#include <dmlc/parameter.h>
#include <dmlc/strtonum.h>

#include "./row_block.h"
#include "./text_parser.h"

namespace dmlc {
namespace data {

struct LibFMParserParam : public Parameter<LibFMParserParam> {
  std::string format;
  int indexing_mode;
  // declare parameters
  DMLC_DECLARE_PARAMETER(LibFMParserParam) {
    DMLC_DECLARE_FIELD(format).set_default("libfm").describe("File format");
    DMLC_DECLARE_FIELD(indexing_mode)
        .set_default(0)
        .describe(
            "If >0, treat all field and feature indices as 1-based. "
            "If =0, treat all field and feature indices as 0-based. "
            "If <0, use heuristic to automatically detect mode of indexing. "
            "See https://en.wikipedia.org/wiki/Array_data_type#Index_origin "
            "for more details on indexing modes.");
  }
};

/*!
 * \brief Text parser that parses the input lines
 * and returns rows in input data
 */
template <typename IndexType, typename DType = real_t>
class LibFMParser : public TextParserBase<IndexType, DType> {
 public:
  explicit LibFMParser(InputSplit *source, int nthread)
      : LibFMParser(source, std::map<std::string, std::string>(), nthread) {}
  explicit LibFMParser(
      InputSplit *source, const std::map<std::string, std::string> &args, int nthread)
      : TextParserBase<IndexType>(source, nthread) {
    param_.Init(args);
    CHECK_EQ(param_.format, "libfm");
  }

 protected:
  virtual void ParseBlock(
      const char *begin, const char *end, RowBlockContainer<IndexType, DType> *out);

 private:
  LibFMParserParam param_;
};

template <typename IndexType, typename DType>
void LibFMParser<IndexType, DType>::ParseBlock(
    const char *begin, const char *end, RowBlockContainer<IndexType, DType> *out) {
  out->Clear();
  const char *lbegin = begin;
  const char *lend = lbegin;
  IndexType min_field_id = std::numeric_limits<IndexType>::max();
  IndexType min_feat_id = std::numeric_limits<IndexType>::max();
  while (lbegin != end) {
    // get line end
    lend = lbegin + 1;
    while (lend != end && *lend != '\n' && *lend != '\r') {
      ++lend;
    }
    // parse label[:weight]
    const char *p = lbegin;
    const char *q = NULL;
    real_t label;
    real_t weight;
    int r = ParsePair<real_t, real_t>(p, lend, &q, label, weight);
    if (r < 1) {
      // empty line
      lbegin = lend;
      continue;
    }
    if (r == 2) {
      // has weight
      out->weight.push_back(weight);
    }
    if (out->label.size() != 0) {
      out->offset.push_back(out->index.size());
    }
    out->label.push_back(label);
    // parse fieldid:feature:value
    p = q;
    while (p != lend) {
      IndexType fieldId;
      IndexType featureId;
      real_t value;
      int r = ParseTriple<IndexType, IndexType, real_t>(p, lend, &q, fieldId, featureId, value);
      if (r <= 1) {
        p = q;
        continue;
      }
      out->field.push_back(fieldId);
      out->index.push_back(featureId);
      min_field_id = std::min(fieldId, min_field_id);
      min_feat_id = std::min(featureId, min_feat_id);
      if (r == 3) {
        // has value
        out->value.push_back(value);
      }
      p = q;
    }
    // next line
    lbegin = lend;
  }
  if (out->label.size() != 0) {
    out->offset.push_back(out->index.size());
  }
  CHECK(out->field.size() == out->index.size());
  CHECK(out->label.size() + 1 == out->offset.size());

  // detect indexing mode
  // heuristic adopted from sklearn.datasets.load_svmlight_file
  // If all feature and field id's exceed 0, then detect 1-based indexing
  if (param_.indexing_mode > 0
      || (param_.indexing_mode < 0 && !out->index.empty() && min_feat_id > 0 && !out->field.empty()
          && min_field_id > 0)) {
    // convert from 1-based to 0-based indexing
    for (IndexType &e : out->index) {
      --e;
    }
    for (IndexType &e : out->field) {
      --e;
    }
  }
}

}  // namespace data
}  // namespace dmlc
#endif  // DMLC_DATA_LIBFM_PARSER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/libsvm_parser.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file libsvm_parser.h
 * \brief iterator parser to parse libsvm format
 * \author Tianqi Chen
 */
#ifndef DMLC_DATA_LIBSVM_PARSER_H_
#define DMLC_DATA_LIBSVM_PARSER_H_

#include <algorithm>
#include <cstring>
#include <limits>
#include <map>
#include <string>

#include <dmlc/data.h>
#include <dmlc/parameter.h>
#include <dmlc/strtonum.h>

#include "./row_block.h"
#include "./text_parser.h"

namespace dmlc {
namespace data {

struct LibSVMParserParam : public Parameter<LibSVMParserParam> {
  std::string format;
  int indexing_mode;
  // declare parameters
  DMLC_DECLARE_PARAMETER(LibSVMParserParam) {
    DMLC_DECLARE_FIELD(format).set_default("libsvm").describe("File format");
    DMLC_DECLARE_FIELD(indexing_mode)
        .set_default(0)
        .describe(
            "If >0, treat all feature indices as 1-based. "
            "If =0, treat all feature indices as 0-based. "
            "If <0, use heuristic to automatically detect mode of indexing. "
            "See https://en.wikipedia.org/wiki/Array_data_type#Index_origin "
            "for more details on indexing modes.");
  }
};

/*!
 * \brief Text parser that parses the input lines
 * and returns rows in input data
 */
template <typename IndexType, typename DType = real_t>
class LibSVMParser : public TextParserBase<IndexType> {
 public:
  explicit LibSVMParser(InputSplit *source, int nthread)
      : LibSVMParser(source, std::map<std::string, std::string>(), nthread) {}
  explicit LibSVMParser(
      InputSplit *source, const std::map<std::string, std::string> &args, int nthread)
      : TextParserBase<IndexType>(source, nthread) {
    param_.Init(args);
    CHECK_EQ(param_.format, "libsvm");
  }

 protected:
  virtual void ParseBlock(
      const char *begin, const char *end, RowBlockContainer<IndexType, DType> *out);

 private:
  LibSVMParserParam param_;
};

template <char kSymbol = '#'>
std::ptrdiff_t IgnoreCommentAndBlank(const char *beg, const char *line_end) {
  const char *p = beg;
  std::ptrdiff_t length = std::distance(beg, line_end);
  while (p != line_end) {
    if (*p == kSymbol) {
      // advance to line end, `ParsePair' will return empty line.
      return length;
    }
    if (!isblank(*p)) {
      return std::distance(beg, p);  // advance to p
    }
    p++;
  }
  // advance to line end, `ParsePair' will return empty line.
  return length;
}

template <typename IndexType, typename DType>
void LibSVMParser<IndexType, DType>::ParseBlock(
    const char *begin, const char *end, RowBlockContainer<IndexType, DType> *out) {
  out->Clear();
  const char *lbegin = begin;
  const char *lend = lbegin;
  IndexType min_feat_id = std::numeric_limits<IndexType>::max();
  while (lbegin != end) {
    // get line end
    lend = lbegin + 1;
    while (lend != end && *lend != '\n' && *lend != '\r') {
      ++lend;
    }
    // parse label[:weight]
    const char *p = lbegin;
    const char *q = NULL;
    real_t label;
    real_t weight;
    std::ptrdiff_t advanced = IgnoreCommentAndBlank(p, lend);
    p += advanced;
    int r = ParsePair<real_t, real_t>(p, lend, &q, label, weight);
    if (r < 1) {
      // empty line
      lbegin = lend;
      continue;
    }
    if (r == 2) {
      // has weight
      out->weight.push_back(weight);
    }
    if (out->label.size() != 0) {
      out->offset.push_back(out->index.size());
    }
    out->label.push_back(label);
    // parse qid:id
    uint64_t qid;
    p = q;
    while (p != end && *p == ' ') {
      ++p;
    }
    if (p != lend && (strncmp(p, "qid:", 4) == 0)) {
      p += 4;
      qid = static_cast<uint64_t>(atoll(p));
      while (p != lend && isdigitchars(*p)) {
        ++p;
      }
      out->qid.push_back(qid);
    }
    // parse feature[:value]
    while (p != lend) {
      IndexType featureId;
      real_t value;
      std::ptrdiff_t advanced = IgnoreCommentAndBlank(p, lend);
      p += advanced;
      int r = ParsePair<IndexType, real_t>(p, lend, &q, featureId, value);
      if (r < 1) {
        // q is set to line end by `ParsePair', here is p. The latter terminates
        // while loop of parsing features.
        p = q;
        continue;
      }
      out->index.push_back(featureId);
      min_feat_id = std::min(featureId, min_feat_id);
      if (r == 2) {
        // has value
        out->value.push_back(value);
      }
      p = q;
    }
    // next line
    lbegin = lend;
  }
  if (out->label.size() != 0) {
    out->offset.push_back(out->index.size());
  }
  CHECK(out->label.size() + 1 == out->offset.size());

  // detect indexing mode
  // heuristic adopted from sklearn.datasets.load_svmlight_file
  // If all feature id's exceed 0, then detect 1-based indexing
  if (param_.indexing_mode > 0
      || (param_.indexing_mode < 0 && !out->index.empty() && min_feat_id > 0)) {
    // convert from 1-based to 0-based indexing
    for (IndexType &e : out->index) {
      --e;
    }
  }
}

}  // namespace data
}  // namespace dmlc
#endif  // DMLC_DATA_LIBSVM_PARSER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/parquet_parser.h <==
/*!
 *  Copyright (c) 2021 by Contributors
 * \file parquet_parser.h
 * \brief iterator parser to parse parquet format
 * \author Chengyang Gu
 */
#ifndef DMLC_DATA_PARQUET_PARSER_H_
#define DMLC_DATA_PARQUET_PARSER_H_

#include <algorithm>
#include <cmath>
#include <cstring>
#include <future>
#include <limits>
#include <map>
#include <memory>
#include <string>
#include <vector>

#include <dmlc/data.h>
#include <dmlc/parameter.h>
#include <dmlc/strtonum.h>

#include "../data/parser.h"
#include "../data/row_block.h"
#include "arrow/io/api.h"
#include "parquet/api/reader.h"

namespace dmlc {
namespace data {

struct ParquetParserParam : public Parameter<ParquetParserParam> {
  std::string format;
  int label_column;
  int weight_column;
  int nthreads;

  DMLC_DECLARE_PARAMETER(ParquetParserParam) {
    DMLC_DECLARE_FIELD(format).set_default("parquet").describe("File format.");
    DMLC_DECLARE_FIELD(label_column)
        .set_default(0)
        .describe("Column index (0-based) that will put into label.");
    DMLC_DECLARE_FIELD(weight_column)
        .set_default(-1)
        .describe("Column index that will put into instance weights.");
    DMLC_DECLARE_FIELD(nthreads).set_default(1).describe(
        "Column index that will put into instance weights.");
  }
};

template <typename IndexType, typename DType = real_t>
class ParquetParser : public ParserImpl<IndexType, DType> {
 public:
  ParquetParser(const std::string &filename, const std::map<std::string, std::string> &args)
      : row_groups_read_(0) {
    param_.Init(args);
    nthread_ = param_.nthreads;
    CHECK_EQ(param_.format, "parquet");

    parquet_reader_ = parquet::ParquetFileReader::OpenFile(filename, false);
    metadata_ = parquet_reader_->metadata();
    num_rows_ = metadata_->num_rows();
    num_cols_ = metadata_->num_columns();
    num_row_groups_ = metadata_->num_row_groups();

    have_next_ = (num_rows_ != 0);
  }

  /*!
   * \brief read in next several blocks of data
   * \param data vector of data to be returned
   * \return true if the data is loaded, false if reach end
   */
  virtual bool ParseNext(std::vector<RowBlockContainer<IndexType, DType>> *data);

 protected:
  virtual void ParseRowGroup(int row_group_id, RowBlockContainer<IndexType, DType> *out);

  virtual size_t BytesRead(void) const {
    return -1;
  }

  virtual void BeforeFirst(void) {}

 private:
  ParquetParserParam param_;
  // handle for reading parquet files
  std::unique_ptr<parquet::ParquetFileReader> parquet_reader_;
  std::shared_ptr<parquet::FileMetaData> metadata_;
  // number of rows having read
  int num_rows_;
  int num_cols_;
  int num_row_groups_;
  int row_groups_read_;
  // whether we have reached end of parquet file
  bool have_next_;
  // number of threads; hardcoded 4 for now
  int nthread_;
};

template <typename IndexType, typename DType>
bool ParquetParser<IndexType, DType>::ParseNext(
    std::vector<RowBlockContainer<IndexType, DType>> *data) {
  if (!have_next_) {
    parquet_reader_->Close();
    return false;
  }
  std::vector<std::future<void>> futures;

  int next_row_groups = std::min(nthread_, num_row_groups_ - row_groups_read_);
  data->resize(next_row_groups);
  futures.resize(next_row_groups);

  for (int tid = 0; tid < next_row_groups; ++tid) {
    int row_group_id = row_groups_read_ + tid;
    futures[tid] = std::async(std::launch::async,
        [&, row_group_id, data, tid] { ParseRowGroup(row_group_id, &(*data)[tid]); });
  }

  for (int i = 0; i < next_row_groups; ++i) {
    futures[i].wait();
  }

  row_groups_read_ += next_row_groups;
  have_next_ = (row_groups_read_ < num_row_groups_);
  return true;
}

template <typename IndexType, typename DType>
void ParquetParser<IndexType, DType>::ParseRowGroup(
    int row_group_id, RowBlockContainer<IndexType, DType> *out) {
  out->Clear();
  DType v;

  std::shared_ptr<parquet::RowGroupReader> row_group_reader
      = parquet_reader_->RowGroup(row_group_id);
  std::vector<std::shared_ptr<parquet::ColumnReader>> all_column_readers;
  std::vector<parquet::FloatReader *> all_float_readers;

  // get all the column readers; will iterate each column row-wise later
  for (int i_col = 0; i_col < num_cols_; ++i_col) {
    all_column_readers.push_back(row_group_reader->Column(i_col));
    all_float_readers.push_back(
        static_cast<parquet::FloatReader *>(all_column_readers[i_col].get()));
  }

  int num_rows_this_group = metadata_->RowGroup(row_group_id)->num_rows();
  constexpr int chunk_size = 1;
  int64_t values_read;

  for (int i_row = 0; i_row < num_rows_this_group; i_row++) {
    IndexType idx = 0;
    DType label = DType(0.0f);
    real_t weight = std::numeric_limits<real_t>::quiet_NaN();

    for (int i_col = 0; i_col < num_cols_; i_col++) {
      all_float_readers[i_col]->ReadBatch(chunk_size, nullptr, nullptr, &v, &values_read);
      CHECK_EQ(values_read, chunk_size);
      if (i_col == param_.label_column) {
        label = v;
      } else if (std::is_same<DType, real_t>::value && i_col == param_.weight_column) {
        weight = v;
      } else {
        out->value.push_back(v);
        out->index.push_back(idx++);
      }
    }

    out->label.push_back(label);
    if (!std::isnan(weight)) {
      out->weight.push_back(weight);
    }
    out->offset.push_back(out->index.size());
  }
  CHECK(out->label.size() + 1 == out->offset.size());
  CHECK(out->weight.size() == 0 || out->weight.size() + 1 == out->offset.size());
}

}  // namespace data
}  // namespace dmlc
#endif  // DMLC_DATA_PARQUET_PARSER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/parser.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file libsvm_parser.h
 * \brief iterator parser to parse libsvm format
 * \author Tianqi Chen
 */
#ifndef DMLC_DATA_PARSER_H_
#define DMLC_DATA_PARSER_H_

#include <vector>

#include <dmlc/base.h>
#include <dmlc/logging.h>
#include <dmlc/threadediter.h>

#include "./row_block.h"

namespace dmlc {
namespace data {
/*! \brief declare thread class */
template <typename IndexType, typename DType>
class ThreadedParser;
/*! \brief base class for parser to parse data */

template <typename IndexType, typename DType = real_t>
class ParserImpl : public Parser<IndexType, DType> {
 public:
  ParserImpl() : data_ptr_(0), data_end_(0) {}
  // virtual destructor
  virtual ~ParserImpl() {}
  /*! \brief implement next */
  virtual bool Next(void) {
    while (true) {
      while (data_ptr_ < data_end_) {
        data_ptr_ += 1;
        if (data_[data_ptr_ - 1].Size() != 0) {
          block_ = data_[data_ptr_ - 1].GetBlock();
          return true;
        }
      }
      if (!ParseNext(&data_)) {
        break;
      }
      data_ptr_ = 0;
      data_end_ = static_cast<IndexType>(data_.size());
    }
    return false;
  }
  virtual const RowBlock<IndexType, DType> &Value(void) const {
    return block_;
  }
  /*! \return size of bytes read so far */
  virtual size_t BytesRead(void) const = 0;

 protected:
  // allow ThreadedParser to see ParseNext
  friend class ThreadedParser<IndexType, DType>;
  /*!
   * \brief read in next several blocks of data
   * \param data vector of data to be returned
   * \return true if the data is loaded, false if reach end
   */
  virtual bool ParseNext(std::vector<RowBlockContainer<IndexType, DType>> *data) = 0;
  /*! \brief pointer to begin and end of data */
  IndexType data_ptr_, data_end_;
  /*! \brief internal data */
  std::vector<RowBlockContainer<IndexType, DType>> data_;
  /*! \brief internal row block */
  RowBlock<IndexType, DType> block_;
};

#if DMLC_ENABLE_STD_THREAD

template <typename IndexType, typename DType = real_t>
class ThreadedParser : public ParserImpl<IndexType, DType> {
 public:
  explicit ThreadedParser(ParserImpl<IndexType, DType> *base) : base_(base), tmp_(NULL) {
    iter_.set_max_capacity(8);
    iter_.Init(
        [base](std::vector<RowBlockContainer<IndexType, DType>> **dptr) {
          if (*dptr == NULL) {
            *dptr = new std::vector<RowBlockContainer<IndexType, DType>>();
          }
          return base->ParseNext(*dptr);
        },
        [base]() { base->BeforeFirst(); });
  }
  virtual ~ThreadedParser(void) {
    // stop things before base is deleted
    iter_.Destroy();
    delete base_;
    delete tmp_;
  }
  virtual void BeforeFirst() {
    iter_.BeforeFirst();
  }
  /*! \brief implement next */
  using ParserImpl<IndexType, DType>::data_ptr_;
  using ParserImpl<IndexType, DType>::data_end_;
  virtual bool Next(void) {
    while (true) {
      while (data_ptr_ < data_end_) {
        data_ptr_ += 1;
        if ((*tmp_)[data_ptr_ - 1].Size() != 0) {
          this->block_ = (*tmp_)[data_ptr_ - 1].GetBlock();
          return true;
        }
      }
      if (tmp_ != NULL) {
        iter_.Recycle(&tmp_);
      }
      if (!iter_.Next(&tmp_)) {
        break;
      }
      data_ptr_ = 0;
      data_end_ = tmp_->size();
    }
    return false;
  }
  virtual size_t BytesRead() const {
    return base_->BytesRead();
  }

 protected:
  virtual bool ParseNext(std::vector<RowBlockContainer<IndexType, DType>> * /*data*/) {
    LOG(FATAL) << "cannot call ParseNext";
    return false;
  }

 private:
  /*! \brief the place where we get the data */
  Parser<IndexType, DType> *base_;
  /*! \brief backend threaded iterator */
  ThreadedIter<std::vector<RowBlockContainer<IndexType, DType>>> iter_;
  /*! \brief current chunk of data */
  std::vector<RowBlockContainer<IndexType, DType>> *tmp_;
};
#endif  // DMLC_USE_CXX11
}  // namespace data
}  // namespace dmlc
#endif  // DMLC_DATA_PARSER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/row_block.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file row_block.h
 * \brief additional data structure to support
 *        RowBlock data structure
 * \author Tianqi Chen
 */
#ifndef DMLC_DATA_ROW_BLOCK_H_
#define DMLC_DATA_ROW_BLOCK_H_

#include <algorithm>
#include <cstring>
#include <limits>
#include <vector>

#include <dmlc/data.h>
#include <dmlc/io.h>
#include <dmlc/logging.h>

namespace dmlc {
namespace data {
/*!
 * \brief dynamic data structure that holds
 *        a row block of data
 * \tparam IndexType the type of index we are using
 */
template <typename IndexType, typename DType = real_t>
struct RowBlockContainer {
  /*! \brief array[size+1], row pointer to beginning of each rows */
  std::vector<size_t> offset;
  /*! \brief array[size] label of each instance */
  std::vector<DType> label;
  /*! \brief array[size] weight of each instance */
  std::vector<real_t> weight;
  /*! \brief array[size] session-id of each instance */
  std::vector<uint64_t> qid;
  /*! \brief field index */
  std::vector<IndexType> field;
  /*! \brief feature index */
  std::vector<IndexType> index;
  /*! \brief feature value */
  std::vector<DType> value;
  /*! \brief maximum value of field */
  IndexType max_field;
  /*! \brief maximum value of index */
  IndexType max_index;
  // constructor
  RowBlockContainer(void) {
    this->Clear();
  }
  /*! \brief convert to a row block */
  inline RowBlock<IndexType, DType> GetBlock(void) const;
  /*!
   * \brief write the row block to a binary stream
   * \param fo output stream
   */
  inline void Save(Stream *fo) const;
  /*!
   * \brief load row block from a binary stream
   * \param fi output stream
   * \return false if at end of file
   */
  inline bool Load(Stream *fi);
  /*! \brief clear the container */
  inline void Clear(void) {
    offset.clear();
    offset.push_back(0);
    label.clear();
    field.clear();
    index.clear();
    value.clear();
    weight.clear();
    qid.clear();
    max_field = 0;
    max_index = 0;
  }
  /*! \brief size of the data */
  inline size_t Size(void) const {
    return offset.size() - 1;
  }
  /*! \return estimation of memory cost of this container */
  inline size_t MemCostBytes(void) const {
    return offset.size() * sizeof(size_t) + label.size() * sizeof(real_t)
           + weight.size() * sizeof(real_t) + qid.size() * sizeof(size_t)
           + field.size() * sizeof(IndexType) + index.size() * sizeof(IndexType)
           + value.size() * sizeof(DType);
  }
  /*!
   * \brief push the row into container
   * \param row the row to push back
   * \tparam I the index type of the row
   */
  template <typename I>
  inline void Push(Row<I, DType> row) {
    label.push_back(row.get_label());
    weight.push_back(row.get_weight());
    qid.push_back(row.get_qid());
    if (row.field != NULL) {
      for (size_t i = 0; i < row.length; ++i) {
        CHECK_LE(row.field[i], std::numeric_limits<IndexType>::max())
            << "field exceed numeric bound of current type";
        IndexType field_id = static_cast<IndexType>(row.field[i]);
        field.push_back(field_id);
        max_field = std::max(max_field, field_id);
      }
    }
    for (size_t i = 0; i < row.length; ++i) {
      CHECK_LE(row.index[i], std::numeric_limits<IndexType>::max())
          << "index exceed numeric bound of current type";
      IndexType findex = static_cast<IndexType>(row.index[i]);
      index.push_back(findex);
      max_index = std::max(max_index, findex);
    }
    if (row.value != NULL) {
      for (size_t i = 0; i < row.length; ++i) {
        value.push_back(row.value[i]);
      }
    }
    offset.push_back(index.size());
  }
  /*!
   * \brief push the row block into container
   * \param row the row to push back
   * \tparam I the index type of the row
   */
  template <typename I>
  inline void Push(RowBlock<I, DType> batch) {
    size_t size = label.size();
    label.resize(label.size() + batch.size);
    std::memcpy(BeginPtr(label) + size, batch.label, batch.size * sizeof(DType));
    if (batch.weight != NULL) {
      weight.insert(weight.end(), batch.weight, batch.weight + batch.size);
    }
    if (batch.qid != NULL) {
      qid.insert(qid.end(), batch.qid, batch.qid + batch.size);
    }
    size_t ndata = batch.offset[batch.size] - batch.offset[0];
    if (batch.field != NULL) {
      field.resize(field.size() + ndata);
      IndexType *fhead = BeginPtr(field) + offset.back();
      for (size_t i = 0; i < ndata; ++i) {
        CHECK_LE(batch.field[i], std::numeric_limits<IndexType>::max())
            << "field  exceed numeric bound of current type";
        IndexType field_id = static_cast<IndexType>(batch.field[i]);
        fhead[i] = field_id;
        max_field = std::max(max_field, field_id);
      }
    }
    index.resize(index.size() + ndata);
    IndexType *ihead = BeginPtr(index) + offset.back();
    for (size_t i = 0; i < ndata; ++i) {
      CHECK_LE(batch.index[i], std::numeric_limits<IndexType>::max())
          << "index  exceed numeric bound of current type";
      IndexType findex = static_cast<IndexType>(batch.index[i]);
      ihead[i] = findex;
      max_index = std::max(max_index, findex);
    }
    if (batch.value != NULL) {
      value.resize(value.size() + ndata);
      std::memcpy(BeginPtr(value) + value.size() - ndata, batch.value, ndata * sizeof(DType));
    }
    size_t shift = offset[size];
    offset.resize(offset.size() + batch.size);
    size_t *ohead = BeginPtr(offset) + size + 1;
    for (size_t i = 0; i < batch.size; ++i) {
      ohead[i] = shift + batch.offset[i + 1] - batch.offset[0];
    }
  }
};

template <typename IndexType, typename DType>
inline RowBlock<IndexType, DType> RowBlockContainer<IndexType, DType>::GetBlock(void) const {
  // consistency check
  if (label.size()) {
    CHECK_EQ(label.size() + 1, offset.size());
  }
  CHECK_EQ(offset.back(), index.size());
  CHECK(offset.back() == value.size() || value.size() == 0);
  RowBlock<IndexType, DType> data;
  data.size = offset.size() - 1;
  data.offset = BeginPtr(offset);
  data.label = BeginPtr(label);
  data.weight = BeginPtr(weight);
  data.qid = BeginPtr(qid);
  data.field = BeginPtr(field);
  data.index = BeginPtr(index);
  data.value = BeginPtr(value);
  return data;
}
template <typename IndexType, typename DType>
inline void RowBlockContainer<IndexType, DType>::Save(Stream *fo) const {
  fo->Write(offset);
  fo->Write(label);
  fo->Write(weight);
  fo->Write(qid);
  fo->Write(field);
  fo->Write(index);
  fo->Write(value);
  fo->Write(&max_field, sizeof(IndexType));
  fo->Write(&max_index, sizeof(IndexType));
}
template <typename IndexType, typename DType>
inline bool RowBlockContainer<IndexType, DType>::Load(Stream *fi) {
  if (!fi->Read(&offset)) {
    return false;
  }
  CHECK(fi->Read(&label)) << "Bad RowBlock format";
  CHECK(fi->Read(&weight)) << "Bad RowBlock format";
  CHECK(fi->Read(&qid)) << "Bad RowBlock format";
  CHECK(fi->Read(&field)) << "Bad RowBlock format";
  CHECK(fi->Read(&index)) << "Bad RowBlock format";
  CHECK(fi->Read(&value)) << "Bad RowBlock format";
  CHECK(fi->Read(&max_field, sizeof(IndexType))) << "Bad RowBlock format";
  CHECK(fi->Read(&max_index, sizeof(IndexType))) << "Bad RowBlock format";
  return true;
}
}  // namespace data
}  // namespace dmlc
#endif  // DMLC_DATA_ROW_BLOCK_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/text_parser.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file text_parser.h
 * \brief iterator parser to parse text format
 * \author Tianqi Chen
 */
#ifndef DMLC_DATA_TEXT_PARSER_H_
#define DMLC_DATA_TEXT_PARSER_H_

#include <algorithm>
#include <cstring>
#include <mutex>
#include <thread>
#include <vector>

#include <dmlc/common.h>
#include <dmlc/data.h>
#include <dmlc/omp.h>

#include "./parser.h"
#include "./row_block.h"

namespace dmlc {
namespace data {
/*!
 * \brief Text parser that parses the input lines
 * and returns rows in input data
 */
template <typename IndexType, typename DType = real_t>
class TextParserBase : public ParserImpl<IndexType, DType> {
 public:
  explicit TextParserBase(InputSplit *source, int nthread) : bytes_read_(0), source_(source) {
    int maxthread = std::max(omp_get_num_procs() / 2 - 4, 1);
    nthread_ = std::min(maxthread, nthread);
  }
  virtual ~TextParserBase() {
    delete source_;
  }
  virtual void BeforeFirst(void) {
    source_->BeforeFirst();
  }
  virtual size_t BytesRead(void) const {
    return bytes_read_;
  }
  virtual bool ParseNext(std::vector<RowBlockContainer<IndexType, DType>> *data) {
    return FillData(data);
  }

 protected:
  /*!
   * \brief parse data into out
   * \param begin beginning of buffer
   * \param end end of buffer
   */
  virtual void ParseBlock(
      const char *begin, const char *end, RowBlockContainer<IndexType, DType> *out)
      = 0;
  /*!
   * \brief read in next several blocks of data
   * \param data vector of data to be returned
   * \return true if the data is loaded, false if reach end
   */
  inline bool FillData(std::vector<RowBlockContainer<IndexType, DType>> *data);
  /*!
   * \brief start from bptr, go backward and find first endof line
   * \param bptr end position to go backward
   * \param begin the beginning position of buffer
   * \return position of first endof line going backward, returns begin if not found
   */
  static inline const char *BackFindEndLine(const char *bptr, const char *begin) {
    for (; bptr != begin; --bptr) {
      if (*bptr == '\n' || *bptr == '\r') {
        return bptr;
      }
    }
    return begin;
  }
  /*!
   * \brief Ignore UTF-8 BOM if present
   * \param begin reference to begin pointer
   * \param end reference to end pointer
   */
  static inline void IgnoreUTF8BOM(const char **begin, const char **end) {
    int count = 0;
    for (count = 0; *begin != *end && count < 3; count++, ++*begin) {
      if (!begin || !*begin) {
        break;
      }
      if (**begin != '\xEF' && count == 0) {
        break;
      }
      if (**begin != '\xBB' && count == 1) {
        break;
      }
      if (**begin != '\xBF' && count == 2) {
        break;
      }
    }
    if (count < 3) {
      *begin -= count;
    }
  }

 private:
  // nthread
  int nthread_;
  // number of bytes readed
  size_t bytes_read_;
  // source split that provides the data
  InputSplit *source_;
  // OMPException object to catch and rethrow exceptions in omp blocks
  dmlc::OMPException omp_exc_;
};

// implementation
template <typename IndexType, typename DType>
inline bool TextParserBase<IndexType, DType>::FillData(
    std::vector<RowBlockContainer<IndexType, DType>> *data) {
  InputSplit::Blob chunk;
  if (!source_->NextChunk(&chunk)) {
    return false;
  }
  const int nthread = this->nthread_;
  // reserve space for data
  data->resize(nthread);
  bytes_read_ += chunk.size;
  CHECK_NE(chunk.size, 0U);
  const char *head = reinterpret_cast<char *>(chunk.dptr);

  std::vector<std::thread> threads;
  for (int tid = 0; tid < nthread; ++tid) {
    threads.push_back(std::thread([&chunk, head, data, nthread, tid, this] {
      this->omp_exc_.Run([&] {
        size_t nstep = (chunk.size + nthread - 1) / nthread;
        size_t sbegin = std::min(tid * nstep, chunk.size);
        size_t send = std::min((tid + 1) * nstep, chunk.size);
        const char *pbegin = BackFindEndLine(head + sbegin, head);
        const char *pend;
        if (tid + 1 == nthread) {
          pend = head + send;
        } else {
          pend = BackFindEndLine(head + send, head);
        }
        ParseBlock(pbegin, pend, &(*data)[tid]);
      });
    }));
  }
  for (int i = 0; i < nthread; ++i) {
    threads[i].join();
  }
  omp_exc_.Rethrow();

  this->data_ptr_ = 0;
  return true;
}

}  // namespace data
}  // namespace dmlc
#endif  // DMLC_DATA_TEXT_PARSER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io.cc <==
// Copyright by Contributors

#include <cstring>

#include <dmlc/base.h>
#include <dmlc/io.h>
#include <dmlc/logging.h>

#include "io/cached_input_split.h"
#include "io/indexed_recordio_split.h"
#include "io/line_split.h"
#include "io/local_filesys.h"
#include "io/recordio_split.h"
#include "io/single_file_split.h"
#include "io/threaded_input_split.h"
#include "io/uri_spec.h"

#if DMLC_USE_HDFS
  #include "io/hdfs_filesys.h"
#endif

#if DMLC_USE_S3
  #include "io/s3_filesys.h"
#endif

#if DMLC_USE_AZURE
  #include "io/azure_filesys.h"
#endif

namespace dmlc {
namespace io {
FileSystem *FileSystem::GetInstance(const URI &path) {
  if (path.protocol == "file://" || path.protocol.length() == 0) {
    return LocalFileSystem::GetInstance();
  }
  if (path.protocol == "hdfs://" || path.protocol == "viewfs://") {
#if DMLC_USE_HDFS
    if (path.host.length() == 0) {
      return HDFSFileSystem::GetInstance("default");
    } else if (path.protocol == "viewfs://") {
      char *defaultFS = nullptr;
      hdfsConfGetStr("fs.defaultFS", &defaultFS);
      if (path.host.length() != 0) {
        CHECK("viewfs://" + path.host == defaultFS)
            << "viewfs is only supported as a fs.defaultFS.";
      }
      return HDFSFileSystem::GetInstance("default");
    } else {
      return HDFSFileSystem::GetInstance(path.host);
    }
#else
    LOG(FATAL) << "Please compile with DMLC_USE_HDFS=1 to use hdfs";
#endif
  }
  if (path.protocol == "s3://" || path.protocol == "http://" || path.protocol == "https://") {
#if DMLC_USE_S3
    return S3FileSystem::GetInstance();
#else
    LOG(FATAL) << "Please compile with DMLC_USE_S3=1 to use S3";
#endif
  }

  if (path.protocol == "azure://") {
#if DMLC_USE_AZURE
    return AzureFileSystem::GetInstance();
#else
    LOG(FATAL) << "Please compile with DMLC_USE_AZURE=1 to use Azure";
#endif
  }

  LOG(FATAL) << "unknown filesystem protocol " + path.protocol;
  return NULL;
}
}  // namespace io

InputSplit *InputSplit::Create(const char *uri_, unsigned part, unsigned nsplit, const char *type) {
  return Create(uri_, nullptr, part, nsplit, type);
}

InputSplit *InputSplit::Create(const char *uri_, const char *index_uri_, unsigned part,
    unsigned nsplit, const char *type, const bool shuffle, const int seed, const size_t batch_size,
    const bool recurse_directories) {
  using namespace std;
  using namespace dmlc::io;
  // allow cachefile in format path#cachefile
  io::URISpec spec(uri_, part, nsplit);
  if (!strcmp(spec.uri.c_str(), "stdin")) {
    return new SingleFileSplit(spec.uri.c_str());
  }
  CHECK(part < nsplit) << "invalid input parameter for InputSplit::Create";
  URI path(spec.uri.c_str());
  InputSplitBase *split = NULL;
  if (!strcmp(type, "text")) {
    split = new LineSplitter(FileSystem::GetInstance(path), spec.uri.c_str(), part, nsplit);
  } else if (!strcmp(type, "indexed_recordio")) {
    if (index_uri_ != nullptr) {
      io::URISpec index_spec(index_uri_, part, nsplit);
      split = new IndexedRecordIOSplitter(FileSystem::GetInstance(path), spec.uri.c_str(),
          index_spec.uri.c_str(), part, nsplit, batch_size, shuffle, seed);
    } else {
      LOG(FATAL) << "need to pass index file to use IndexedRecordIO";
    }
  } else if (!strcmp(type, "recordio")) {
    split = new RecordIOSplitter(
        FileSystem::GetInstance(path), spec.uri.c_str(), part, nsplit, recurse_directories);
  } else {
    LOG(FATAL) << "unknown input split type " << type;
  }
#if DMLC_ENABLE_STD_THREAD
  if (spec.cache_file.length() == 0) {
    return new ThreadedInputSplit(split, batch_size);
  } else {
    return new CachedInputSplit(split, spec.cache_file.c_str());
  }
#else
  CHECK(spec.cache_file.length() == 0) << "to enable cached file, compile with c++11";
  return split;
#endif
}

Stream *Stream::Create(const char *uri, const char *const flag, bool try_create) {
  io::URI path(uri);
  return io::FileSystem::GetInstance(path)->Open(path, flag, try_create);
}

SeekStream *SeekStream::CreateForRead(const char *uri, bool try_create) {
  io::URI path(uri);
  return io::FileSystem::GetInstance(path)->OpenForRead(path, try_create);
}
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/azure_filesys.cc <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file azure_filesys.cc
 * \brief Azure access module
 * \author Mu Li
 */
#include "./azure_filesys.h"

#include "cpprest/containerstream.h"
#include "cpprest/filestream.h"
#include "stdafx.h"
#include "was/blob.h"
#include "was/storage_account.h"

namespace dmlc {
namespace io {

namespace {
std::vector<std::string> split(std::string str, char delimiter) {
  std::vector<std::string> internal;
  std::stringstream ss(str);
  std::string tok;

  while (std::getline(ss, tok, delimiter)) {
    internal.push_back(tok);
  }
  return internal;
}
}  // namespace

AzureFileSystem::AzureFileSystem() {
  const char *name = getenv("AZURE_STORAGE_ACCOUNT");
  const char *key = getenv("AZURE_STORAGE_ACCESS_KEY");
  CHECK_NE(name, NULL) << "Need to set enviroment variable AZURE_STORAGE_ACCOUNT to use Azure";
  CHECK_NE(key, NULL) << "Need to set enviroment variable AZURE_STORAGE_ACCESS_KEY to use Azure";
  azure_account_ = name;
  azure_key_ = key;
}

void AzureFileSystem::ListDirectory(const URI &path, std::vector<FileInfo> *out_list) {
  CHECK(path.host.length()) << "container name not specified in azure";
  out_list->clear();

  utility::string_t storage_connection_string(U("DefaultEndpointsProtocol=https;AccountName="
                                                + azure_account_ + ";AccountKey= " + azure_key_));

  // Retrieve storage account from connection string.
  azure::storage::cloud_storage_account storage_account
      = azure::storage::cloud_storage_account::parse(storage_connection_string);

  // Create the blob client.
  azure::storage::cloud_blob_client blob_client = storage_account.create_cloud_blob_client();

  // Retrieve a reference to a previously created container.
  azure::storage::cloud_blob_container container
      = blob_client.get_container_reference(U("container"));

  // Output URI of each item.
  azure::storage::list_blob_item_iterator end_of_results;
  for (auto it = container.list_blobs(); it != end_of_results; ++it) {
    if (it->is_blob()) {
      ucout << U("Blob: ") << it->as_blob().uri().primary_uri().to_string() << std::endl;
      FileInfo info;
      info.path = path;
      size_t value = it->as_blob().properties().size();
      info.size = static_cast<size_t>(value);
      std::vector<std::string> splitVec = split(it->as_blob().uri().primary_uri().to_string(), '/');
      info.path.name = '/' + splitVec[splitVec.size() - 1];
      info.type = kFile;
      out_list->push_back(info);
    } else {
      ucout << U("Directory: ") << it->as_directory().uri().primary_uri().to_string() << std::endl;
      FileInfo info;
      info.path = path;
      info.size = 0;
      std::vector<std::string> splitVec
          = split(it->as_directory().uri().primary_uri().to_string(), '/');
      info.path.name = '/' + splitVec[splitVec.size() - 1];
      info.type = kDirectory;
      out_list->push_back(info);
    }
  }
}

}  // namespace io
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/azure_filesys.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file azure_filesys.h
 * \brief Azure access module
 * \author Mu Li
 */
#ifndef DMLC_IO_AZURE_FILESYS_H_
#define DMLC_IO_AZURE_FILESYS_H_

#include <string>
#include <vector>

#include <dmlc/filesystem.h>

namespace dmlc {
namespace io {

/*! \brief Microsoft Azure Blob filesystem */
class AzureFileSystem : public FileSystem {
 public:
  virtual ~AzureFileSystem() {}

  virtual FileInfo GetPathInfo(const URI &path) {
    return FileInfo();
  }

  virtual void ListDirectory(const URI &path, std::vector<FileInfo> *out_list);

  virtual Stream *Open(const URI &path, const char *const flag, bool allow_null) {
    return NULL;
  }

  virtual SeekStream *OpenForRead(const URI &path, bool allow_null) {
    return NULL;
  }

  /*!
   * \brief get a singleton of AzureFileSystem when needed
   * \return a singleton instance
   */
  inline static AzureFileSystem *GetInstance(void) {
    static AzureFileSystem instance;
    return &instance;
  }

 private:
  /*! \brief constructor */
  AzureFileSystem();

  /*! \brief Azure storage account name */
  std::string azure_account_;

  /*! \brief Azure storage account key */
  std::string azure_key_;
};

}  // namespace io
}  // namespace dmlc

#endif  // DMLC_IO_AZURE_FILESYS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/cached_input_split.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file cached_input_split.h
 * \brief InputSplit that reads from an existing InputSplit
 *  and cache the data into local disk, the second iteration
 *  will be reading from the local cached data
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_CACHED_INPUT_SPLIT_H_
#define DMLC_IO_CACHED_INPUT_SPLIT_H_

#include <dmlc/base.h>
// this code depends on c++11

#if DMLC_ENABLE_STD_THREAD
  #include <algorithm>
  #include <string>

  #include <dmlc/threadediter.h>

  #include "./input_split_base.h"

namespace dmlc {
namespace io {
/*!
 * \brief InputSplit that reads from an existing InputSplit
 *  and cache the data into local disk, the second iteration
 *  will be reading from the local cached data
 */
class CachedInputSplit : public InputSplit {
 public:
  /*!
   * \brief constructor
   * \param base source input split
   * \param cache_file the path to cache file
   * \param reuse_exist_cache whether reuse existing cache file, if any
   */
  CachedInputSplit(InputSplitBase *base, const char *cache_file, bool reuse_exist_cache = true)
      : buffer_size_(InputSplitBase::kBufferSize),
        cache_file_(cache_file),
        fo_(NULL),
        fi_(NULL),
        base_(base),
        tmp_chunk_(NULL),
        iter_preproc_(NULL) {
    if (reuse_exist_cache) {
      if (!this->InitCachedIter()) {
        this->InitPreprocIter();
      }
    } else {
      this->InitPreprocIter();
    }
  }
  // destructor
  virtual ~CachedInputSplit(void) {
    // NOTE delete can handle NULL ptr
    // deletion order matters
    delete iter_preproc_;
    delete fo_;
    iter_cached_.Destroy();
    delete tmp_chunk_;
    delete base_;
    delete fi_;
  }
  virtual void BeforeFirst(void) {
    // if preprocessing did not end
    // pull data from preprocessing module
    if (iter_preproc_ != NULL) {
      if (tmp_chunk_ != NULL) {
        iter_preproc_->Recycle(&tmp_chunk_);
      }
      while (iter_preproc_->Next(&tmp_chunk_)) {
        iter_preproc_->Recycle(&tmp_chunk_);
      }
      // finalize the push out process
      delete iter_preproc_;
      delete fo_;
      iter_preproc_ = NULL;
      fo_ = NULL;
      CHECK(this->InitCachedIter()) << "Failed to initialize CachedIter";
    } else {
      iter_cached_.BeforeFirst();
    }
    if (tmp_chunk_ != NULL) {
      iter_cached_.Recycle(&tmp_chunk_);
    }
  }
  virtual void ResetPartition(unsigned /*part_index*/, unsigned /*num_parts*/) {
    LOG(FATAL) << "ResetPartition is not supported in CachedInputSplit";
  }
  virtual void HintChunkSize(size_t chunk_size) {
    buffer_size_ = std::max(chunk_size / sizeof(uint32_t), buffer_size_);
  }
  virtual size_t GetTotalSize(void) {
    return base_->GetTotalSize();
  }
  // implement next record
  virtual bool NextRecord(Blob *out_rec) {
    auto *iter = iter_preproc_ != NULL ? iter_preproc_ : &iter_cached_;
    if (tmp_chunk_ == NULL) {
      if (!iter->Next(&tmp_chunk_)) {
        return false;
      }
    }
    while (!base_->ExtractNextRecord(out_rec, tmp_chunk_)) {
      iter->Recycle(&tmp_chunk_);
      if (!iter->Next(&tmp_chunk_)) {
        return false;
      }
    }
    return true;
  }
  // implement next chunk
  virtual bool NextChunk(Blob *out_chunk) {
    auto *iter = iter_preproc_ != NULL ? iter_preproc_ : &iter_cached_;
    if (tmp_chunk_ == NULL) {
      if (!iter->Next(&tmp_chunk_)) {
        return false;
      }
    }
    while (!base_->ExtractNextChunk(out_chunk, tmp_chunk_)) {
      iter->Recycle(&tmp_chunk_);
      if (!iter->Next(&tmp_chunk_)) {
        return false;
      }
    }
    return true;
  }

 private:
  /*! \brief internal buffer size */
  size_t buffer_size_;
  /*! \brief cache file path */
  std::string cache_file_;
  /*! \brief output stream to cache file*/
  dmlc::Stream *fo_;
  /*! \brief input stream from cache file */
  dmlc::SeekStream *fi_;
  /*! \brief the place where we get the data */
  InputSplitBase *base_;
  /*! \brief current chunk of data */
  InputSplitBase::Chunk *tmp_chunk_;
  /*! \brief backend thread iterator for preprocessing  */
  ThreadedIter<InputSplitBase::Chunk> *iter_preproc_;
  /*! \brief backend thread iterator for cache */
  ThreadedIter<InputSplitBase::Chunk> iter_cached_;
  /*! \brief initialize the cached iterator */
  inline void InitPreprocIter(void);
  /*!
   * \brief initialize the cached iterator
   * \return wheher the file exist and
   *  initialization is successful
   */
  inline bool InitCachedIter(void);
};

inline void CachedInputSplit::InitPreprocIter(void) {
  fo_ = dmlc::Stream::Create(cache_file_.c_str(), "w");
  iter_preproc_ = new ThreadedIter<InputSplitBase::Chunk>();
  iter_preproc_->set_max_capacity(16);
  iter_preproc_->Init([this](InputSplitBase::Chunk **dptr) {
    if (*dptr == NULL) {
      *dptr = new InputSplitBase::Chunk(buffer_size_);
    }
    auto *p = *dptr;
    if (!base_->NextChunkEx(p)) {
      return false;
    }
    // after loading, save to disk
    size_t size = p->end - p->begin;
    fo_->Write(&size, sizeof(size));
    fo_->Write(p->begin, size);
    return true;
  });
}

inline bool CachedInputSplit::InitCachedIter(void) {
  fi_ = dmlc::SeekStream::CreateForRead(cache_file_.c_str(), true);
  if (fi_ == NULL) {
    return false;
  }
  iter_cached_.Init(
      [this](InputSplitBase::Chunk **dptr) {
        if (*dptr == NULL) {
          *dptr = new InputSplitBase::Chunk(buffer_size_);
        }
        auto *p = *dptr;
        // read data from cache file
        size_t size;
        size_t nread = fi_->Read(&size, sizeof(size));
        if (nread == 0) {
          return false;
        }
        CHECK(nread == sizeof(size)) << cache_file_ << " has invalid cache file format";
        p->data.resize(size / sizeof(size_t) + 1);
        p->begin = reinterpret_cast<char *>(BeginPtr(p->data));
        p->end = p->begin + size;
        CHECK(fi_->Read(p->begin, size) == size) << cache_file_ << " has invalid cache file format";
        return true;
      },
      [this]() { fi_->Seek(0); });
  return true;
}
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_USE_CXX11
#endif  // DMLC_IO_CACHED_INPUT_SPLIT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/filesys.cc <==
// Copyright by Contributors

#include <queue>

#include <dmlc/filesystem.h>

namespace dmlc {
namespace io {

void FileSystem::ListDirectoryRecursive(const URI &path, std::vector<FileInfo> *out_list) {
  std::queue<URI> queue;
  queue.push(path);
  while (!queue.empty()) {
    std::vector<FileInfo> dfiles;
    ListDirectory(queue.front(), &dfiles);
    queue.pop();
    for (auto dfile : dfiles) {
      if (dfile.type == kDirectory) {
        queue.push(dfile.path);
      } else {
        out_list->push_back(dfile);
      }
    }
  }
}

}  // namespace io

void TemporaryDirectory::RecursiveDelete(const std::string &path) {
  io::URI uri(path.c_str());
  io::FileSystem *fs = io::FileSystem::GetInstance(uri);
  std::vector<io::FileInfo> file_list;
  fs->ListDirectory(uri, &file_list);
  for (io::FileInfo info : file_list) {
    CHECK(!IsSymlink(info.path.name)) << "Symlink not supported in TemporaryDirectory";
    if (info.type == io::FileType::kDirectory) {
      RecursiveDelete(info.path.name);
    } else {
      if (std::remove(info.path.name.c_str()) != 0) {
        LOG(INFO) << "Couldn't remove file " << info.path.name
                  << "; you may want to remove it manually";
      }
    }
  }
#if _WIN32
  const bool rmdir_success = (RemoveDirectoryA(path.c_str()) != 0);
#else
  const bool rmdir_success = (rmdir(path.c_str()) == 0);
#endif
  if (rmdir_success) {
    if (verbose_) {
      LOG(INFO) << "Successfully deleted temporary directory " << path;
    }
  } else {
    LOG(INFO) << "~TemporaryDirectory(): "
              << "Could not remove temporary directory " << path
              << "; you may want to remove it manually";
  }
}
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/hdfs_filesys.cc <==
// Copyright by Contributors
#include "./hdfs_filesys.h"

#include <algorithm>
#include <limits>

#include <dmlc/logging.h>

namespace dmlc {
namespace io {
// implementation of HDFS stream
class HDFSStream : public SeekStream {
 public:
  HDFSStream(hdfsFS fs, int *ref_counter, hdfsFile fp)
      : fs_(fs), ref_counter_(ref_counter), fp_(fp) {}

  virtual ~HDFSStream(void) {
    this->Close();
    ref_counter_[0] -= 1;
    if (ref_counter_[0] == 0) {
      delete ref_counter_;
      if (hdfsDisconnect(fs_) != 0) {
        int errsv = errno;
        LOG(FATAL) << "HDFSStream.hdfsDisconnect Error:" << strerror(errsv);
      }
    }
  }

  virtual size_t Read(void *ptr, size_t size) override {
    char *buf = static_cast<char *>(ptr);
    size_t nleft = size;
    size_t nmax = static_cast<size_t>(std::numeric_limits<tSize>::max());
    while (nleft != 0) {
      tSize ret = hdfsRead(fs_, fp_, buf, std::min(nleft, nmax));
      if (ret > 0) {
        size_t n = static_cast<size_t>(ret);
        nleft -= n;
        buf += n;
      } else if (ret == 0) {
        break;
      } else {
        int errsv = errno;
        if (errno == EINTR) {
          continue;
        }
        LOG(FATAL) << "HDFSStream.hdfsRead Error:" << strerror(errsv);
      }
    }
    return size - nleft;
  }

  virtual size_t Write(const void *ptr, size_t size) override {
    const char *buf = reinterpret_cast<const char *>(ptr);
    size_t nleft = size;
    // When using builtin-java classes to write, the maximum write size
    // would be limited by the the max array size, which is uncertain
    // Here I used half of the max limit of tSize(int32_t) as nmax, to avoid
    // upper bound overflow.
    // More about max array size:
    // https://stackoverflow.com/questions/31382531/why-i-cant-create-an-array-with-large-size
    const size_t nmax = static_cast<size_t>(std::numeric_limits<tSize>::max()) / 2;
    while (nleft != 0) {
      tSize ret = hdfsWrite(fs_, fp_, buf, std::min(nleft, nmax));
      if (ret > 0) {
        size_t n = static_cast<size_t>(ret);
        nleft -= n;
        buf += n;
      } else if (ret == 0) {
        break;
      } else {
        int errsv = errno;
        LOG(FATAL) << "HDFSStream.hdfsWrite Error:" << strerror(errsv);
      }
    }
    return size - nleft;
  }
  virtual void Seek(size_t pos) override {
    if (hdfsSeek(fs_, fp_, pos) != 0) {
      int errsv = errno;
      LOG(FATAL) << "HDFSStream.hdfsSeek Error:" << strerror(errsv);
    }
  }
  virtual size_t Tell(void) override {
    tOffset offset = hdfsTell(fs_, fp_);
    if (offset == -1) {
      int errsv = errno;
      LOG(FATAL) << "HDFSStream.hdfsTell Error:" << strerror(errsv);
    }
    return static_cast<size_t>(offset);
  }
  inline void Close(void) {
    if (fp_ != NULL) {
      if (hdfsCloseFile(fs_, fp_) == -1) {
        int errsv = errno;
        LOG(FATAL) << "HDFSStream.hdfsClose Error:" << strerror(errsv);
      }
      fp_ = NULL;
    }
  }

 private:
  hdfsFS fs_;
  int *ref_counter_;
  hdfsFile fp_;
};

HDFSFileSystem::HDFSFileSystem(const std::string &namenode) : namenode_(namenode) {
  fs_ = hdfsConnect(namenode_.c_str(), 0);
  if (fs_ == NULL) {
    LOG(FATAL) << "Failed to load HDFS-configuration:";
  }
  ref_counter_ = new int();
  ref_counter_[0] = 1;
}

HDFSFileSystem::~HDFSFileSystem(void) {
  ref_counter_[0] -= 1;
  if (ref_counter_[0] == 0) {
    delete ref_counter_;
    if (hdfsDisconnect(fs_) != 0) {
      int errsv = errno;
      LOG(FATAL) << "HDFSStream.hdfsDisconnect Error:" << strerror(errsv);
    }
  }
}

void HDFSFileSystem::ResetNamenode(const std::string &namenode) {
  if (hdfsDisconnect(fs_) != 0) {
    int errsv = errno;
    LOG(FATAL) << "HDFSStream.hdfsDisconnect Error: " << strerror(errsv);
  }

  namenode_ = namenode;
  fs_ = hdfsConnect(namenode_.c_str(), 0);
  if (fs_ == NULL) {
    LOG(FATAL) << "Failed to load HDFS-configuration: " << namenode_.c_str();
  }
  ref_counter_[0] = 1;
}

inline FileInfo ConvertPathInfo(const URI &path, const hdfsFileInfo &info) {
  FileInfo ret;
  ret.size = info.mSize;
  switch (info.mKind) {
  case 'D':
    ret.type = kDirectory;
    break;
  case 'F':
    ret.type = kFile;
    break;
  default:
    LOG(FATAL) << "unknown file type" << info.mKind;
  }
  URI hpath(info.mName);
  if (hpath.protocol == "hdfs://" || hpath.protocol == "viewfs://") {
    ret.path = hpath;
  } else {
    ret.path = path;
    ret.path.name = info.mName;
  }
  return ret;
}

FileInfo HDFSFileSystem::GetPathInfo(const URI &path) {
  CHECK(path.protocol == "hdfs://" || path.protocol == "viewfs://")
      << "HDFSFileSystem only works with hdfs and viewfs";
  hdfsFileInfo *info = hdfsGetPathInfo(fs_, path.str().c_str());
  CHECK(info != NULL) << "Path do not exist:" << path.str();
  FileInfo ret = ConvertPathInfo(path, *info);
  hdfsFreeFileInfo(info, 1);
  return ret;
}

void HDFSFileSystem::ListDirectory(const URI &path, std::vector<FileInfo> *out_list) {
  int nentry;
  hdfsFileInfo *files = hdfsListDirectory(fs_, path.name.c_str(), &nentry);
  CHECK(files != NULL) << "Error when ListDirectory " << path.str();
  out_list->clear();
  for (int i = 0; i < nentry; ++i) {
    out_list->push_back(ConvertPathInfo(path, files[i]));
  }
  hdfsFreeFileInfo(files, nentry);
}

SeekStream *HDFSFileSystem::Open(const URI &path, const char *const mode, bool allow_null) {
  using namespace std;
  int flag = 0;
  if (!strcmp(mode, "r")) {
    flag = O_RDONLY;
  } else if (!strcmp(mode, "w")) {
    flag = O_WRONLY;
  } else if (!strcmp(mode, "a")) {
    flag = O_WRONLY | O_APPEND;
  } else {
    LOG(FATAL) << "HDFSStream: unknown flag %s" << mode;
  }
  hdfsFile fp_ = hdfsOpenFile(fs_, path.str().c_str(), flag, 0, 0, 0);
  if (fp_ != NULL) {
    ref_counter_[0] += 1;
    return new HDFSStream(fs_, ref_counter_, fp_);
  }
  CHECK(allow_null) << " HDFSFileSystem: fail to open \"" << path.str() << '\"';
  return NULL;
}

SeekStream *HDFSFileSystem::OpenForRead(const URI &path, bool allow_null) {
  return Open(path, "r", allow_null);
}
}  // namespace io
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/hdfs_filesys.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file hdfs_filesys.h
 * \brief HDFS access module
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_HDFS_FILESYS_H_
#define DMLC_IO_HDFS_FILESYS_H_
extern "C" {
#include <hdfs.h>
}
#include <string>
#include <vector>

#include <dmlc/filesystem.h>

namespace dmlc {
namespace io {
/*! \brief HDFS file system */
class HDFSFileSystem : public FileSystem {
 public:
  /*! \brief destructor */
  virtual ~HDFSFileSystem();
  /*!
   * \brief get information about a path
   * \param path the path to the file
   * \return the information about the file
   */
  virtual FileInfo GetPathInfo(const URI &path);
  /*!
   * \brief list files in a directory
   * \param path to the file
   * \param out_list the output information about the files
   */
  virtual void ListDirectory(const URI &path, std::vector<FileInfo> *out_list);
  /*!
   * \brief open a stream, will report error and exit if bad thing happens
   * NOTE: the Stream can continue to work even when filesystem was destructed
   * \param path path to file
   * \param uri the uri of the input, can contain hdfs prefix
   * \param flag can be "w", "r", "a"
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  virtual SeekStream *Open(const URI &path, const char *const flag, bool allow_null);
  /*!
   * \brief open a seekable stream for read
   * \param path the path to the file
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  virtual SeekStream *OpenForRead(const URI &path, bool allow_null);
  /*!
   * \brief get a singleton of HDFSFileSystem when needed
   * \return a singleton instance
   */
  inline static HDFSFileSystem *GetInstance(const std::string &namenode = "default") {
    static HDFSFileSystem instance(namenode);
    // switch to another hdfs
    if (namenode != "default" && instance.namenode_ != namenode) {
      instance.ResetNamenode(namenode);
    }
    return &instance;
  }

 private:
  /*! \brief constructor */
  explicit HDFSFileSystem(const std::string &namenode);
  /*! \brief switch to another hdfs cluster */
  void ResetNamenode(const std::string &namenode);
  /*! \brief namenode address */
  std::string namenode_;
  /*! \brief hdfs handle */
  hdfsFS fs_;
  /*! \brief reference counter of fs */
  int *ref_counter_;
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_HDFS_FILESYS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/indexed_recordio_split.cc <==
// Copyright by Contributors
#include "./indexed_recordio_split.h"

#include <algorithm>
#include <fstream>

#include <dmlc/io.h>
#include <dmlc/logging.h>
#include <dmlc/recordio.h>

namespace dmlc {
namespace io {

void IndexedRecordIOSplitter::ResetPartition(unsigned rank, unsigned nsplit) {
  size_t ntotal = index_.size();
  size_t ntotalbytes = file_offset_.back();
  size_t nstep = (ntotal + nsplit - 1) / nsplit;
  if (rank * nstep >= ntotal) {
    return;
  }
  index_begin_ = rank * nstep;
  offset_begin_ = index_[index_begin_].first;
  if ((rank + 1) * nstep < ntotal) {
    index_end_ = (rank + 1) * nstep;
    offset_end_ = index_[index_end_].first;
  } else {
    offset_end_ = ntotalbytes;
    index_end_ = index_.size();
    index_.push_back(std::make_pair(offset_end_, 0));
  }
  offset_curr_ = offset_begin_;
  file_ptr_ = std::upper_bound(file_offset_.begin(), file_offset_.end(), offset_begin_)
              - file_offset_.begin() - 1;
  file_ptr_end_ = std::upper_bound(file_offset_.begin(), file_offset_.end(), offset_end_)
                  - file_offset_.begin() - 1;
  if (fs_ != NULL) {
    delete fs_;
    fs_ = NULL;
  }
  fs_ = filesys_->OpenForRead(files_[file_ptr_].path);
  current_index_ = index_begin_;
  n_overflow_ = 0;
  this->BeforeFirst();
}

void IndexedRecordIOSplitter::ReadIndexFile(FileSystem *fs, const std::string &index_uri) {
  std::vector<URI> expanded_list = this->ConvertToURIs(index_uri);
  CHECK_EQ(expanded_list.size(), 1ul)
      << "IndexedRecordIOSplitter does not support multiple index files";
  for (size_t i = 0; i < expanded_list.size(); ++i) {
    const URI &path = expanded_list[i];
    std::unique_ptr<dmlc::Stream> file_stream(fs->Open(path, "r", true));
    dmlc::istream index_file(file_stream.get());
    std::vector<size_t> temp;
    size_t index, offset;
    while (index_file >> index >> offset) {
      temp.push_back(offset);
    }
    std::sort(temp.begin(), temp.end());
    for (size_t j = 0; j < temp.size() - 1; ++j) {
      index_.push_back(std::make_pair(temp[j], temp[j + 1] - temp[j]));
    }
    index_.push_back(std::make_pair(temp.back(), file_offset_.back() - temp.back()));
  }
}

// Inefficient, but not used anywhere and optimization
// would require change of the API, so I leave it as is
size_t IndexedRecordIOSplitter::SeekRecordBegin(Stream *fi) {
  size_t nstep = 0;
  uint32_t v, lrec;
  while (true) {
    if (fi->Read(&v, sizeof(v)) == 0) {
      return nstep;
    }
    nstep += sizeof(v);
    if (v == RecordIOWriter::kMagic) {
      CHECK(fi->Read(&lrec, sizeof(lrec)) != 0) << "invalid record io format";
      nstep += sizeof(lrec);
      uint32_t cflag = RecordIOWriter::DecodeFlag(lrec);
      if (cflag == 0 || cflag == 1) {
        break;
      }
    }
  }
  // should point at head of record
  return nstep - 2 * sizeof(uint32_t);
}

// Inefficient, but not used anywhere and optimization
// would require change of the API, so I leave it as is
const char *IndexedRecordIOSplitter::FindLastRecordBegin(const char *begin, const char *end) {
  CHECK_EQ((reinterpret_cast<size_t>(begin) & 3UL), 0U);
  CHECK_EQ((reinterpret_cast<size_t>(end) & 3UL), 0U);
  const uint32_t *pbegin = reinterpret_cast<const uint32_t *>(begin);
  const uint32_t *p = reinterpret_cast<const uint32_t *>(end);
  CHECK(p >= pbegin + 2);
  for (p = p - 2; p != pbegin; --p) {
    if (p[0] == RecordIOWriter::kMagic) {
      uint32_t cflag = RecordIOWriter::DecodeFlag(p[1]);
      if (cflag == 0 || cflag == 1) {
        return reinterpret_cast<const char *>(p);
      }
    }
  }
  return begin;
}

bool IndexedRecordIOSplitter::ExtractNextRecord(Blob *out_rec, Chunk *chunk) {
  if (chunk->begin == chunk->end) {
    return false;
  }
  CHECK(chunk->begin + 2 * sizeof(uint32_t) <= chunk->end) << "Invalid RecordIO Format";
  CHECK_EQ((reinterpret_cast<size_t>(chunk->begin) & 3UL), 0U);
  CHECK_EQ((reinterpret_cast<size_t>(chunk->end) & 3UL), 0U);
  uint32_t *p = reinterpret_cast<uint32_t *>(chunk->begin);
  uint32_t cflag = RecordIOWriter::DecodeFlag(p[1]);
  uint32_t clen = RecordIOWriter::DecodeLength(p[1]);
  // skip header
  out_rec->dptr = chunk->begin + 2 * sizeof(uint32_t);
  // move pbegin
  chunk->begin += 2 * sizeof(uint32_t) + (((clen + 3U) >> 2U) << 2U);
  CHECK(chunk->begin <= chunk->end) << "Invalid RecordIO Format";
  out_rec->size = clen;
  if (cflag == 0) {
    return true;
  }
  const uint32_t kMagic = RecordIOWriter::kMagic;
  // abnormal path, move data around to make a full part
  CHECK(cflag == 1U) << "Invalid RecordIO Format";
  while (cflag != 3U) {
    CHECK(chunk->begin + 2 * sizeof(uint32_t) <= chunk->end);
    p = reinterpret_cast<uint32_t *>(chunk->begin);
    CHECK(p[0] == RecordIOWriter::kMagic);
    cflag = RecordIOWriter::DecodeFlag(p[1]);
    clen = RecordIOWriter::DecodeLength(p[1]);
    // pad kmagic in between
    std::memcpy(reinterpret_cast<char *>(out_rec->dptr) + out_rec->size, &kMagic, sizeof(kMagic));
    out_rec->size += sizeof(kMagic);
    // move the rest of the blobs
    if (clen != 0) {
      std::memmove(reinterpret_cast<char *>(out_rec->dptr) + out_rec->size,
          chunk->begin + 2 * sizeof(uint32_t), clen);
      out_rec->size += clen;
    }
    chunk->begin += 2 * sizeof(uint32_t) + (((clen + 3U) >> 2U) << 2U);
  }
  return true;
}

bool IndexedRecordIOSplitter::ReadChunk(void *buf, size_t *size) {
  size_t max_size = *size;
  size_t nread = this->Read(reinterpret_cast<char *>(buf), max_size);
  if (nread == 0) {
    return false;
  }
  if (nread != max_size) {
    *size = nread;
  }
  return true;
}

bool IndexedRecordIOSplitter::NextChunk(Blob *out_chunk) {
  return this->NextBatch(out_chunk, batch_size_);
}

bool IndexedRecordIOSplitter::NextBatchEx(Chunk *chunk, size_t n_records) {
  if (shuffle_) {
    bool ret = true;
    size_t n_read = 0;
    size_t n = n_overflow_ == 0 ? n_records : n_overflow_;
    while (n_read < n) {
      if (current_index_ < permutation_.size()) {
        offset_curr_ = index_[permutation_[current_index_]].first;
        buffer_size_ = index_[permutation_[current_index_]].second / sizeof(uint32_t);
        size_t new_file_ptr
            = std::upper_bound(file_offset_.begin(), file_offset_.end(), offset_curr_)
              - file_offset_.begin() - 1;
        if (new_file_ptr != file_ptr_) {
          delete fs_;
          file_ptr_ = new_file_ptr;
          fs_ = filesys_->OpenForRead(files_[file_ptr_].path);
        }
        fs_->Seek(offset_curr_ - file_offset_[file_ptr_]);
        if (n_read == 0) {
          ret = ret && chunk->Load(this, buffer_size_);
        } else {
          ret = ret && chunk->Append(this, buffer_size_);
        }
        if (ret) {
          ++n_read;
          ++current_index_;
        } else {
          break;
        }
      } else {
        break;
      }
    }
    if (n_read > 0) {
      n_overflow_ = n - n_read;
      return true;
    } else {
      return false;
    }
  } else {
    size_t last;
    if (n_overflow_ == 0) {
      last = std::min(current_index_ + n_records, index_end_);
      n_overflow_ = current_index_ + n_records - last;
    } else {
      last = std::min(current_index_ + n_overflow_, index_end_);
      n_overflow_ = current_index_ + n_overflow_ - last;
    }
    buffer_size_ = (index_[last].first - index_[current_index_].first) / INDEXED_RECORDIO_ALIGN;
    current_index_ = last;
    return chunk->Load(this, buffer_size_);
  }
  return true;
}

bool IndexedRecordIOSplitter::NextBatch(Blob *out_chunk, size_t batch_size) {
  while (!ExtractNextChunk(out_chunk, &tmp_chunk_)) {
    if (!NextBatchEx(&tmp_chunk_, batch_size)) {
      return false;
    }
  }
  return true;
}

void IndexedRecordIOSplitter::BeforeFirst(void) {
  if (shuffle_) {
    permutation_.clear();
    for (size_t i = index_begin_; i < index_end_; ++i) {
      permutation_.push_back(i);
    }
    std::shuffle(permutation_.begin(), permutation_.end(), rnd_);
    current_index_ = 0;
  } else {
    current_index_ = index_begin_;
  }
  InputSplitBase::BeforeFirst();
}
}  // namespace io
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/indexed_recordio_split.h <==
/*!
 *  Copyright (c) 2017 by Contributors
 * \file indexed_recordio_split.h
 * \brief input split that splits indexed recordio files
 */
#ifndef DMLC_IO_INDEXED_RECORDIO_SPLIT_H_
#define DMLC_IO_INDEXED_RECORDIO_SPLIT_H_

#include <cstdio>
#include <cstring>
#include <random>
#include <string>
#include <utility>
#include <vector>

#include <dmlc/io.h>
#include <dmlc/recordio.h>

#include "./input_split_base.h"

namespace dmlc {
namespace io {
const unsigned INDEXED_RECORDIO_ALIGN = 4;
/*! \brief class that splits the recordIO file by record */
class IndexedRecordIOSplitter : public InputSplitBase {
 public:
  IndexedRecordIOSplitter(FileSystem *fs, const char *uri, const char *index_uri, unsigned rank,
      unsigned nsplit, const size_t batch_size, const bool shuffle, const int seed = 0) {
    this->shuffle_ = shuffle;
    if (shuffle) {
      SetRandomSeed(seed);
    }
    this->batch_size_ = batch_size;
    this->Init(fs, uri, INDEXED_RECORDIO_ALIGN);
    this->ReadIndexFile(fs, index_uri);
    this->ResetPartition(rank, nsplit);
  }

  bool IsTextParser(void) override {
    return false;
  }
  bool ExtractNextRecord(Blob *out_rec, Chunk *chunk) override;
  bool ReadChunk(void *buf, size_t *size) override;
  bool NextChunk(Blob *out_chunk) override;
  void BeforeFirst(void) override;
  bool NextBatch(Blob *out_chunk, size_t n_records) override;
  bool NextRecord(Blob *out_rec) override {
    while (!ExtractNextRecord(out_rec, &tmp_chunk_)) {
      if (!tmp_chunk_.Load(this, buffer_size_)) {
        return false;
      }
      ++current_index_;
    }
    return true;
  }
  void SetRandomSeed(size_t seed) {
    rnd_.seed(kRandMagic + seed);
  }
  void SetBatchSize(int batch_size) {
    this->batch_size_ = batch_size;
  }
  bool NextChunkEx(Chunk *out_chunk) override {
    return NextBatchEx(out_chunk, batch_size_);
  }
  bool NextBatchEx(Chunk *out_chunk, size_t n_records) override;

 protected:
  size_t SeekRecordBegin(Stream *fi) override;
  const char *FindLastRecordBegin(const char *begin, const char *end) override;
  virtual void ReadIndexFile(FileSystem *fs, const std::string &index_uri);
  void ResetPartition(unsigned rank, unsigned nsplit) override;

  std::vector<std::pair<size_t, size_t>> index_;
  std::vector<size_t> permutation_;
  bool shuffle_;
  size_t current_index_;
  size_t index_begin_;
  size_t index_end_;
  size_t batch_size_;
  size_t n_overflow_;
  const int kRandMagic = 111;
  std::mt19937 rnd_;
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_INDEXED_RECORDIO_SPLIT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/input_split_base.cc <==
// Copyright by Contributors
#include <algorithm>

#include <dmlc/common.h>
#include <dmlc/logging.h>

#include "./line_split.h"

#if DMLC_USE_REGEX
  #include <regex>
#endif

namespace dmlc {
namespace io {
void InputSplitBase::Init(
    FileSystem *filesys, const char *uri, size_t align_bytes, const bool recurse_directories) {
  this->filesys_ = filesys;
  // initialize the path
  this->InitInputFileInfo(uri, recurse_directories);
  file_offset_.resize(files_.size() + 1);
  file_offset_[0] = 0;
  for (size_t i = 0; i < files_.size(); ++i) {
    file_offset_[i + 1] = file_offset_[i] + files_[i].size;
    CHECK(files_[i].size % align_bytes == 0) << "file do not align by " << align_bytes << " bytes";
  }
  this->align_bytes_ = align_bytes;
}

void InputSplitBase::ResetPartition(unsigned rank, unsigned nsplit) {
  size_t ntotal = file_offset_.back();
  size_t nstep = (ntotal + nsplit - 1) / nsplit;
  // align the nstep to 4 bytes
  nstep = ((nstep + align_bytes_ - 1) / align_bytes_) * align_bytes_;
  offset_begin_ = std::min(nstep * rank, ntotal);
  offset_end_ = std::min(nstep * (rank + 1), ntotal);
  offset_curr_ = offset_begin_;
  if (offset_begin_ == offset_end_) {
    return;
  }
  file_ptr_ = std::upper_bound(file_offset_.begin(), file_offset_.end(), offset_begin_)
              - file_offset_.begin() - 1;
  file_ptr_end_ = std::upper_bound(file_offset_.begin(), file_offset_.end(), offset_end_)
                  - file_offset_.begin() - 1;
  if (fs_ != NULL) {
    delete fs_;
    fs_ = NULL;
  }
  // find the exact ending position
  if (offset_end_ != file_offset_[file_ptr_end_]) {
    CHECK(offset_end_ > file_offset_[file_ptr_end_]);
    CHECK(file_ptr_end_ < files_.size());
    fs_ = filesys_->OpenForRead(files_[file_ptr_end_].path);
    fs_->Seek(offset_end_ - file_offset_[file_ptr_end_]);
    offset_end_ += SeekRecordBegin(fs_);
    delete fs_;
  }
  fs_ = filesys_->OpenForRead(files_[file_ptr_].path);
  if (offset_begin_ != file_offset_[file_ptr_]) {
    fs_->Seek(offset_begin_ - file_offset_[file_ptr_]);
    offset_begin_ += SeekRecordBegin(fs_);
  }
  this->BeforeFirst();
}

void InputSplitBase::BeforeFirst(void) {
  if (offset_begin_ >= offset_end_) {
    return;
  }
  size_t fp = std::upper_bound(file_offset_.begin(), file_offset_.end(), offset_begin_)
              - file_offset_.begin() - 1;
  if (file_ptr_ != fp) {
    delete fs_;
    file_ptr_ = fp;
    fs_ = filesys_->OpenForRead(files_[file_ptr_].path);
  }
  // seek to beginning of stream
  fs_->Seek(offset_begin_ - file_offset_[file_ptr_]);
  offset_curr_ = offset_begin_;
  tmp_chunk_.begin = tmp_chunk_.end = NULL;
  // clear overflow buffer
  overflow_.clear();
}

InputSplitBase::~InputSplitBase(void) {
  delete fs_;
  // no need to delete filesystem, it was singleton
}

std::string InputSplitBase::StripEnd(std::string str, char ch) {
  while (str.length() != 0 && str[str.length() - 1] == ch) {
    str.resize(str.length() - 1);
  }
  return str;
}

std::vector<URI> InputSplitBase::ConvertToURIs(const std::string &uri) {
  // split by :
  const char dlm = ';';
  std::vector<std::string> file_list = Split(uri, dlm);
  std::vector<URI> expanded_list;

  // expand by match regex pattern.
  for (size_t i = 0; i < file_list.size(); ++i) {
    URI path(file_list[i].c_str());
    size_t pos = path.name.rfind('/');
    if (pos == std::string::npos || pos + 1 == path.name.length()) {
      expanded_list.push_back(path);
    } else {
      URI dir = path;
      dir.name = path.name.substr(0, pos);
      std::vector<FileInfo> dfiles;
      filesys_->ListDirectory(dir, &dfiles);
      bool exact_match = false;
      for (size_t i = 0; i < dfiles.size(); ++i) {
        if (StripEnd(dfiles[i].path.name, '/') == StripEnd(path.name, '/')) {
          expanded_list.push_back(dfiles[i].path);
          exact_match = true;
          break;
        }
      }
#if DMLC_USE_REGEX
      if (!exact_match) {
        std::string spattern = path.name;
        try {
          std::regex pattern(spattern);
          for (size_t i = 0; i < dfiles.size(); ++i) {
            if (dfiles[i].type != kFile || dfiles[i].size == 0) {
              continue;
            }
            std::string stripped = StripEnd(dfiles[i].path.name, '/');
            std::smatch base_match;
            if (std::regex_match(stripped, base_match, pattern)) {
              for (size_t j = 0; j < base_match.size(); ++j) {
                if (base_match[j].str() == stripped) {
                  expanded_list.push_back(dfiles[i].path);
                  break;
                }
              }
            }
          }
        } catch (std::regex_error &e) {
          LOG(FATAL) << e.what() << " bad regex " << spattern
                     << "This could due to compiler version, g++-4.9 is needed";
        }
      }
#endif  // DMLC_USE_REGEX
    }
  }
  return expanded_list;
}

void InputSplitBase::InitInputFileInfo(const std::string &uri, const bool recurse_directories) {
  std::vector<URI> expanded_list = this->ConvertToURIs(uri);
  for (size_t i = 0; i < expanded_list.size(); ++i) {
    const URI &path = expanded_list[i];
    FileInfo info = filesys_->GetPathInfo(path);
    if (info.type == kDirectory) {
      std::vector<FileInfo> dfiles;
      if (!recurse_directories) {
        filesys_->ListDirectory(info.path, &dfiles);
      } else {
        filesys_->ListDirectoryRecursive(info.path, &dfiles);
      }
      for (size_t i = 0; i < dfiles.size(); ++i) {
        if (dfiles[i].size != 0 && dfiles[i].type == kFile) {
          files_.push_back(dfiles[i]);
        }
      }
    } else {
      if (info.size != 0) {
        files_.push_back(info);
      }
    }
  }
  CHECK_NE(files_.size(), 0U) << "Cannot find any files that matches the URI pattern " << uri;
}

size_t InputSplitBase::Read(void *ptr, size_t size) {
  const bool is_text_parser = this->IsTextParser();

  if (fs_ == NULL) {
    return 0;
  }
  if (offset_begin_ >= offset_end_) {
    return 0;
  }
  if (offset_curr_ + size > offset_end_) {
    size = offset_end_ - offset_curr_;
  }
  if (size == 0) {
    return 0;
  }
  size_t nleft = size;
  char *buf = reinterpret_cast<char *>(ptr);
  while (true) {
    size_t n = fs_->Read(buf, nleft);
    nleft -= n;
    buf += n;
    offset_curr_ += n;
    if (nleft == 0) {
      break;
    }
    if (n == 0) {
      if (is_text_parser) {
        // Insert a newline between files to handle files with NOEOL.
        // See https://github.com/dmlc/dmlc-core/pull/385 for explanation.
        buf[0] = '\n';
        ++buf;
        --nleft;
      }
      if (offset_curr_ != file_offset_[file_ptr_ + 1]) {
        LOG(ERROR) << "curr=" << offset_curr_ << ",begin=" << offset_begin_
                   << ",end=" << offset_end_ << ",fileptr=" << file_ptr_
                   << ",fileoffset=" << file_offset_[file_ptr_ + 1];
        for (size_t i = 0; i < file_ptr_; ++i) {
          LOG(ERROR) << "offset[" << i << "]=" << file_offset_[i];
        }
        LOG(FATAL) << "file offset not calculated correctly";
      }
      if (file_ptr_ + 1 >= files_.size()) {
        break;
      }
      file_ptr_ += 1;
      delete fs_;
      fs_ = filesys_->OpenForRead(files_[file_ptr_].path);
    }
  }
  return size - nleft;
}

bool InputSplitBase::ReadChunk(void *buf, size_t *size) {
  size_t max_size = *size;
  if (max_size <= overflow_.length()) {
    *size = 0;
    return true;
  }
  if (overflow_.length() != 0) {
    std::memcpy(buf, BeginPtr(overflow_), overflow_.length());
  }
  size_t olen = overflow_.length();
  overflow_.resize(0);
  size_t nread = this->Read(reinterpret_cast<char *>(buf) + olen, max_size - olen);
  nread += olen;
  if (nread == 0) {
    return false;
  }
  if (this->IsTextParser()) {
    if (nread == olen) {
      // Insert a newline between files to handle files with NOEOL.
      // See https://github.com/dmlc/dmlc-core/pull/452 for explanation.
      char *bufptr = reinterpret_cast<char *>(buf);
      bufptr[nread] = '\n';
      nread++;
    }
  } else {
    if (nread != max_size) {
      *size = nread;
      return true;
    }
  }
  const char *bptr = reinterpret_cast<const char *>(buf);
  // return the last position where a record starts
  const char *bend = this->FindLastRecordBegin(bptr, bptr + nread);
  *size = bend - bptr;
  overflow_.resize(nread - *size);
  if (overflow_.length() != 0) {
    std::memcpy(BeginPtr(overflow_), bend, overflow_.length());
  }
  return true;
}

bool InputSplitBase::Chunk::Load(InputSplitBase *split, size_t buffer_size) {
  data.resize(buffer_size + 1);
  while (true) {
    // leave one tail chunk
    size_t size = (data.size() - 1) * sizeof(uint32_t);
    // set back to 0 for string safety
    data.back() = 0;
    if (!split->ReadChunk(BeginPtr(data), &size)) {
      return false;
    }
    if (size == 0) {
      data.resize(data.size() * 2);
    } else {
      begin = reinterpret_cast<char *>(BeginPtr(data));
      end = begin + size;
      break;
    }
  }
  return true;
}

bool InputSplitBase::Chunk::Append(InputSplitBase *split, size_t buffer_size) {
  size_t previous_size = end - begin;
  data.resize(data.size() + buffer_size);
  while (true) {
    // leave one tail chunk
    size_t size = buffer_size * sizeof(uint32_t);
    // set back to 0 for string safety
    data.back() = 0;
    if (!split->ReadChunk(reinterpret_cast<char *>(BeginPtr(data)) + previous_size, &size)) {
      return false;
    }
    if (size == 0) {
      data.resize(data.size() * 2);
    } else {
      begin = reinterpret_cast<char *>(BeginPtr(data));
      end = begin + previous_size + size;
      break;
    }
  }
  return true;
}

bool InputSplitBase::ExtractNextChunk(Blob *out_chunk, Chunk *chunk) {
  if (chunk->begin == chunk->end) {
    return false;
  }
  out_chunk->dptr = chunk->begin;
  out_chunk->size = chunk->end - chunk->begin;
  chunk->begin = chunk->end;
  return true;
}
}  // namespace io
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/input_split_base.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file input_split_base.h
 * \brief base class to construct input split from multiple files
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_INPUT_SPLIT_BASE_H_
#define DMLC_IO_INPUT_SPLIT_BASE_H_

#include <algorithm>
#include <cstdio>
#include <cstring>
#include <string>
#include <vector>

#include <dmlc/filesystem.h>
#include <dmlc/io.h>

namespace dmlc {
namespace io {
/*! \brief class to construct input split from multiple files */
class InputSplitBase : public InputSplit {
 public:
  /*!
   * \brief helper struct to hold chunk data
   *  with internal pointer to move along the record
   */
  struct Chunk {
    char *begin;
    char *end;
    std::vector<uint32_t> data;
    explicit Chunk(size_t buffer_size) : begin(NULL), end(NULL), data(buffer_size + 1) {}
    // load chunk from split
    bool Load(InputSplitBase *split, size_t buffer_size);
    // append to chunk
    bool Append(InputSplitBase *split, size_t buffer_size);
  };
  // 16 MB
  static const size_t kBufferSize = 2UL << 20UL;
  // destructor
  virtual ~InputSplitBase(void);
  // implement BeforeFirst
  virtual void BeforeFirst(void);
  virtual void HintChunkSize(size_t chunk_size) {
    buffer_size_ = std::max(chunk_size / sizeof(uint32_t), buffer_size_);
  }
  virtual size_t GetTotalSize(void) {
    return file_offset_.back();
  }
  // implement next record
  virtual bool NextRecord(Blob *out_rec) {
    while (!ExtractNextRecord(out_rec, &tmp_chunk_)) {
      if (!NextChunkEx(&tmp_chunk_)) {
        return false;
      }
    }
    return true;
  }
  // implement next chunk
  virtual bool NextChunk(Blob *out_chunk) {
    while (!ExtractNextChunk(out_chunk, &tmp_chunk_)) {
      if (!NextChunkEx(&tmp_chunk_)) {
        return false;
      }
    }
    return true;
  }
  // implement ResetPartition.
  virtual void ResetPartition(unsigned rank, unsigned nsplit);
  /*!
   * \brief read a chunk of data into buf
   *   the data can span multiple records,
   *   but cannot contain partial records
   *
   * \param buf the memory region of the buffer,
   *        should be properly aligned to 64 bits
   * \param size the maximum size of memory,
   *   after the function returns, it stores the size of the chunk
   * \return whether end of file was reached
   */
  virtual bool ReadChunk(void *buf, size_t *size);
  /*!
   * \brief extract next chunk from the chunk
   * \param out_chunk the output record
   * \param chunk the chunk information
   * \return true if non-empty record is extracted
   *    false if the chunk is already finishes its life
   */
  bool ExtractNextChunk(Blob *out_rchunk, Chunk *chunk);
  /*!
   * \brief extract next record from the chunk
   * \param out_rec the output record
   * \param chunk the chunk information
   * \return true if non-empty record is extracted
   *    false if the chunk is already finishes its life
   */
  virtual bool ExtractNextRecord(Blob *out_rec, Chunk *chunk) = 0;
  /*!
   * \brief query whether this object is a text parser
   * \return true if this object represents a text parser; false if it represents
   *         a binary parser
   */
  virtual bool IsTextParser(void) = 0;
  /*!
   * \brief fill the given
   *  chunk with new data without using internal
   *  temporary chunk
   */
  virtual bool NextChunkEx(Chunk *chunk) {
    if (!chunk->Load(this, buffer_size_)) {
      return false;
    }
    return true;
  }
  /*!
   * \brief fill the given
   *  chunk with new batch of data without using internal
   *  temporary chunk
   */
  virtual bool NextBatchEx(Chunk *chunk, size_t /*n_records*/) {
    return NextChunkEx(chunk);
  }

 protected:
  /*! \brief FileSystem */
  FileSystem *filesys_;
  /*! \brief byte-offset of each file */
  std::vector<size_t> file_offset_;
  /*! \brief get the current offset */
  size_t offset_curr_;
  /*! \brief beginning of offset */
  size_t offset_begin_;
  /*! \brief end of the offset */
  size_t offset_end_;
  /*! \brief information about files */
  std::vector<FileInfo> files_;
  /*! \brief current input stream */
  SeekStream *fs_;
  /*! \brief file pointer of which file to read on */
  size_t file_ptr_;
  /*! \brief file pointer where the end of file lies */
  size_t file_ptr_end_;
  /*! \brief temporal chunk */
  Chunk tmp_chunk_;
  /*! \brief buffer size */
  size_t buffer_size_;
  // constructor
  InputSplitBase()
      : fs_(NULL), tmp_chunk_(kBufferSize), buffer_size_(kBufferSize), align_bytes_(8) {}
  /*!
   * \brief intialize the base before doing anything
   * \param fs the filesystem ptr
   * \param uri the uri of the files
   * \param rank the rank of the split
   * \param nsplit number of splits
   * \param align_bytes the head split must be multiple of align_bytes
   *   this also checks if file size are multiple of align_bytes
   * \param recurse_directories recursively travese directories
   */
  void Init(
      FileSystem *fs, const char *uri, size_t align_bytes, const bool recurse_directories = false);
  // to be implemented by child class
  /*!
   * \brief seek to the beginning of the first record
   *        in current file pointer
   * \return how many bytes we read past
   */
  virtual size_t SeekRecordBegin(Stream *fi) = 0;
  /*!
   * \brief find the last occurance of record header
   * \param begin beginning of the buffer
   * \param end end of the buffer
   * \return the pointer between [begin, end] indicating the
   *         last record head
   */
  virtual const char *FindLastRecordBegin(const char *begin, const char *end) = 0;

  /*! \brief split string list of files into vector of URIs */
  std::vector<URI> ConvertToURIs(const std::string &uri);
  /*! \brief same as stream.Read */
  size_t Read(void *ptr, size_t size);

 private:
  /*! \brief bytes to be aligned */
  size_t align_bytes_;
  /*! \brief internal overflow buffer */
  std::string overflow_;
  /*! \brief initialize information in files */
  void InitInputFileInfo(const std::string &uri, const bool recurse_directories);
  /*! \brief strip continous chars in the end of str */
  std::string StripEnd(std::string str, char ch);
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_INPUT_SPLIT_BASE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/line_split.cc <==
// Copyright by Contributors
#include "./line_split.h"

#include <algorithm>

#include <dmlc/io.h>
#include <dmlc/logging.h>

namespace dmlc {
namespace io {
size_t LineSplitter::SeekRecordBegin(Stream *fi) {
  char c = '\0';
  size_t nstep = 0;
  // search till fist end-of-line
  while (true) {
    if (fi->Read(&c, sizeof(c)) == 0) {
      return nstep;
    }
    nstep += 1;
    if (c == '\n' || c == '\r') {
      break;
    }
  }
  // search until first non-endofline
  while (true) {
    if (fi->Read(&c, sizeof(c)) == 0) {
      return nstep;
    }
    if (c != '\n' && c != '\r') {
      break;
    }
    // non-end-of-line should not count
    nstep += 1;
  }
  return nstep;
}
const char *LineSplitter::FindLastRecordBegin(const char *begin, const char *end) {
  CHECK(begin != end);
  for (const char *p = end - 1; p != begin; --p) {
    if (*p == '\n' || *p == '\r') {
      return p + 1;
    }
  }
  return begin;
}

bool LineSplitter::ExtractNextRecord(Blob *out_rec, Chunk *chunk) {
  if (chunk->begin == chunk->end) {
    return false;
  }
  char *p;
  for (p = chunk->begin; p != chunk->end; ++p) {
    if (*p == '\n' || *p == '\r') {
      break;
    }
  }
  for (; p != chunk->end; ++p) {
    if (*p != '\n' && *p != '\r') {
      break;
    }
  }
  // set the string end sign for safety
  if (p == chunk->end) {
    *p = '\0';
  } else {
    *(p - 1) = '\0';
  }
  out_rec->dptr = chunk->begin;
  out_rec->size = p - chunk->begin;
  chunk->begin = p;
  return true;
}

}  // namespace io
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/line_split.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file line_split.h
 * \brief base class implementation of input splitter
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_LINE_SPLIT_H_
#define DMLC_IO_LINE_SPLIT_H_

#include <cstdio>
#include <cstring>
#include <string>
#include <vector>

#include <dmlc/io.h>

#include "./input_split_base.h"

namespace dmlc {
namespace io {
/*! \brief class that split the files by line */
class LineSplitter : public InputSplitBase {
 public:
  LineSplitter(FileSystem *fs, const char *uri, unsigned rank, unsigned nsplit) {
    this->Init(fs, uri, 1);
    this->ResetPartition(rank, nsplit);
  }

  bool IsTextParser(void) {
    return true;
  }
  virtual bool ExtractNextRecord(Blob *out_rec, Chunk *chunk);

 protected:
  virtual size_t SeekRecordBegin(Stream *fi);
  virtual const char *FindLastRecordBegin(const char *begin, const char *end);
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_LINE_SPLIT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/local_filesys.cc <==
// Copyright by Contributors

#include <dmlc/base.h>
#include <dmlc/logging.h>

#include <errno.h>
extern "C" {
#include <sys/stat.h>
}
#ifndef _WIN32
extern "C" {
  #include <dirent.h>
  #include <sys/types.h>
}
  #define stat_struct stat
#else  // _WIN32
  #include <windows.h>
  #define stat _stat64
  #define stat_struct __stat64
#endif  // _WIN32

#include "./local_filesys.h"

namespace dmlc {
namespace io {
/*! \brief implementation of file i/o stream */
class FileStream : public SeekStream {
 public:
  explicit FileStream(FILE *fp, bool use_stdio) : fp_(fp), use_stdio_(use_stdio) {}
  virtual ~FileStream(void) {
    this->Close();
  }
  virtual size_t Read(void *ptr, size_t size) override {
    return std::fread(ptr, 1, size, fp_);
  }
  virtual size_t Write(const void *ptr, size_t size) override {
    CHECK(std::fwrite(ptr, 1, size, fp_) == size) << "FileStream.Write incomplete";
    return 0;
  }
  virtual void Seek(size_t pos) override {
#ifndef _MSC_VER
    CHECK(!std::fseek(fp_, static_cast<long>(pos), SEEK_SET));  // NOLINT(*)
#else  // _MSC_VER
    CHECK(!_fseeki64(fp_, pos, SEEK_SET));
#endif  // _MSC_VER
  }
  virtual size_t Tell(void) override {
#ifndef _MSC_VER
    return std::ftell(fp_);
#else  // _MSC_VER
    return _ftelli64(fp_);
#endif  // _MSC_VER
  }
  virtual bool AtEnd(void) const {
    return std::feof(fp_) != 0;
  }
  inline void Close(void) {
    if (fp_ != NULL && !use_stdio_) {
      std::fclose(fp_);
      fp_ = NULL;
    }
  }

 private:
  std::FILE *fp_;
  bool use_stdio_;
};

FileInfo LocalFileSystem::GetPathInfo(const URI &path) {
  struct stat_struct sb;
  FileInfo ret;
  ret.path = path;
  if (stat(path.name.c_str(), &sb) == -1) {
    int errsv = errno;
#ifndef _WIN32
    // If lstat succeeds where stat failed, assume a problematic
    // symlink and treat this as if it were a 0-length file.
    if (lstat(path.name.c_str(), &sb) == 0) {
      ret.size = 0;
      ret.type = kFile;
      LOG(INFO) << "LocalFileSystem.GetPathInfo: detected symlink " << path.name
                << " error: " << strerror(errsv);
      return ret;
    }
#endif  // _WIN32
    LOG(FATAL) << "LocalFileSystem.GetPathInfo: " << path.name << " error: " << strerror(errsv);
  }
  ret.size = sb.st_size;

  if ((sb.st_mode & S_IFMT) == S_IFDIR) {
    ret.type = kDirectory;
  } else {
    ret.type = kFile;
  }
  return ret;
}

void LocalFileSystem::ListDirectory(const URI &path, std::vector<FileInfo> *out_list) {
#ifndef _WIN32
  DIR *dir = opendir(path.name.c_str());
  if (dir == NULL) {
    int errsv = errno;
    LOG(FATAL) << "LocalFileSystem.ListDirectory " << path.str() << " error: " << strerror(errsv);
  }
  out_list->clear();
  struct dirent *ent;
  /* print all the files and directories within directory */
  while ((ent = readdir(dir)) != NULL) {
    if (!strcmp(ent->d_name, ".")) {
      continue;
    }
    if (!strcmp(ent->d_name, "..")) {
      continue;
    }
    URI pp = path;
    if (pp.name[pp.name.length() - 1] != '/') {
      pp.name += '/';
    }
    pp.name += ent->d_name;
    out_list->push_back(GetPathInfo(pp));
  }
  closedir(dir);
#else  // _WIN32
  WIN32_FIND_DATA fd;
  std::string pattern = path.name + "/*";
  HANDLE handle = FindFirstFile(pattern.c_str(), &fd);
  if (handle == INVALID_HANDLE_VALUE) {
    int errsv = GetLastError();
    LOG(FATAL) << "LocalFileSystem.ListDirectory " << path.str() << " error: " << strerror(errsv);
  }
  do {
    if (strcmp(fd.cFileName, ".") && strcmp(fd.cFileName, "..")) {
      URI pp = path;
      char clast = pp.name[pp.name.length() - 1];
      if (pp.name == ".") {
        pp.name = fd.cFileName;
      } else if (clast != '/' && clast != '\\') {
        pp.name += '/';
        pp.name += fd.cFileName;
      }
      out_list->push_back(GetPathInfo(pp));
    }
  } while (FindNextFile(handle, &fd));
  FindClose(handle);
#endif  // _WIN32
}

SeekStream *LocalFileSystem::Open(const URI &path, const char *const mode, bool allow_null) {
  bool use_stdio = false;
  FILE *fp = NULL;
#ifdef _WIN32
  const int fname_length = MultiByteToWideChar(CP_UTF8, 0, path.name.c_str(), -1, nullptr, 0);
  CHECK(fname_length > 0) << " LocalFileSystem::Open \"" << path.str()
                          << "\": " << "Invalid character sequence.";
  std::wstring fname(fname_length, 0);
  MultiByteToWideChar(CP_UTF8, 0, path.name.c_str(), -1, &fname[0], fname_length);

  const int mode_length = MultiByteToWideChar(CP_UTF8, 0, mode, -1, nullptr, 0);
  std::wstring wmode(mode_length, 0);
  MultiByteToWideChar(CP_UTF8, 0, mode, -1, &wmode[0], mode_length);

  using namespace std;
  #ifndef DMLC_DISABLE_STDIN
  if (!wcscmp(fname.c_str(), L"stdin")) {
    use_stdio = true;
    fp = stdin;
  }
  if (!wcscmp(fname.c_str(), L"stdout")) {
    use_stdio = true;
    fp = stdout;
  }
  #endif  // DMLC_DISABLE_STDIN
  if (!wcsncmp(fname.c_str(), L"file://", 7)) {
    fname = fname.substr(7);
  }
  if (!use_stdio) {
    std::wstring flag(wmode.c_str());
    if (flag == L"w") {
      flag = L"wb";
    }
    if (flag == L"r") {
      flag = L"rb";
    }
  #if DMLC_USE_FOPEN64
    fp = _wfopen(fname.c_str(), flag.c_str());
  #else  // DMLC_USE_FOPEN64
    fp = fopen(fname, flag.c_str());
  #endif  // DMLC_USE_FOPEN64
  }
#else  // _WIN32
  const char *fname = path.name.c_str();
  using namespace std;
  #ifndef DMLC_DISABLE_STDIN
  if (!strcmp(fname, "stdin")) {
    use_stdio = true;
    fp = stdin;
  }
  if (!strcmp(fname, "stdout")) {
    use_stdio = true;
    fp = stdout;
  }
  #endif  // DMLC_DISABLE_STDIN
  if (!strncmp(fname, "file://", 7)) {
    fname += 7;
  }
  if (!use_stdio) {
    std::string flag = mode;
    if (flag == "w") {
      flag = "wb";
    }
    if (flag == "r") {
      flag = "rb";
    }
  #if DMLC_USE_FOPEN64
    fp = fopen64(fname, flag.c_str());
  #else  // DMLC_USE_FOPEN64
    fp = fopen(fname, flag.c_str());
  #endif  // DMLC_USE_FOPEN64
  }
#endif  // _WIN32
  if (fp != NULL) {
    return new FileStream(fp, use_stdio);
  } else {
    CHECK(allow_null) << " LocalFileSystem::Open \"" << path.str() << "\": " << strerror(errno);
    return NULL;
  }
}
SeekStream *LocalFileSystem::OpenForRead(const URI &path, bool allow_null) {
  return Open(path, "r", allow_null);
}
}  // namespace io
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/local_filesys.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file local_filesys.h
 * \brief local access module
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_LOCAL_FILESYS_H_
#define DMLC_IO_LOCAL_FILESYS_H_

#include <vector>

#include <dmlc/filesystem.h>

namespace dmlc {
namespace io {
/*! \brief local file system */
class LocalFileSystem : public FileSystem {
 public:
  /*! \brief destructor */
  virtual ~LocalFileSystem() {}
  /*!
   * \brief get information about a path
   * \param path the path to the file
   * \return the information about the file
   */
  virtual FileInfo GetPathInfo(const URI &path);
  /*!
   * \brief list files in a directory
   * \param path to the file
   * \param out_list the output information about the files
   */
  virtual void ListDirectory(const URI &path, std::vector<FileInfo> *out_list);
  /*!
   * \brief open a stream, will report error and exit if bad thing happens
   * NOTE: the IStream can continue to work even when filesystem was destructed
   * \param path path to file
   * \param uri the uri of the input
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  virtual SeekStream *Open(const URI &path, const char *const flag, bool allow_null);
  /*!
   * \brief open a seekable stream for read
   * \param path the path to the file
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  virtual SeekStream *OpenForRead(const URI &path, bool allow_null);
  /*!
   * \brief get a singleton of LocalFileSystem when needed
   * \return a singleton instance
   */
  inline static LocalFileSystem *GetInstance(void) {
    static LocalFileSystem instance;
    return &instance;
  }

 private:
  LocalFileSystem() {}
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_LOCAL_FILESYS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/recordio_split.cc <==
// Copyright by Contributors
#include "./recordio_split.h"

#include <algorithm>

#include <dmlc/logging.h>
#include <dmlc/recordio.h>

namespace dmlc {
namespace io {
size_t RecordIOSplitter::SeekRecordBegin(Stream *fi) {
  size_t nstep = 0;
  uint32_t v, lrec;
  while (true) {
    if (fi->Read(&v, sizeof(v)) == 0) {
      return nstep;
    }
    nstep += sizeof(v);
    if (v == RecordIOWriter::kMagic) {
      CHECK(fi->Read(&lrec, sizeof(lrec)) != 0) << "invalid record io format";
      nstep += sizeof(lrec);
      uint32_t cflag = RecordIOWriter::DecodeFlag(lrec);
      if (cflag == 0 || cflag == 1) {
        break;
      }
    }
  }
  // should point at head of record
  return nstep - 2 * sizeof(uint32_t);
}
const char *RecordIOSplitter::FindLastRecordBegin(const char *begin, const char *end) {
  CHECK_EQ((reinterpret_cast<size_t>(begin) & 3UL), 0U);
  CHECK_EQ((reinterpret_cast<size_t>(end) & 3UL), 0U);
  const uint32_t *pbegin = reinterpret_cast<const uint32_t *>(begin);
  const uint32_t *p = reinterpret_cast<const uint32_t *>(end);
  CHECK(p >= pbegin + 2);
  for (p = p - 2; p != pbegin; --p) {
    if (p[0] == RecordIOWriter::kMagic) {
      uint32_t cflag = RecordIOWriter::DecodeFlag(p[1]);
      if (cflag == 0 || cflag == 1) {
        return reinterpret_cast<const char *>(p);
      }
    }
  }
  return begin;
}

bool RecordIOSplitter::ExtractNextRecord(Blob *out_rec, Chunk *chunk) {
  if (chunk->begin == chunk->end) {
    return false;
  }
  CHECK(chunk->begin + 2 * sizeof(uint32_t) <= chunk->end) << "Invalid RecordIO Format";
  CHECK_EQ((reinterpret_cast<size_t>(chunk->begin) & 3UL), 0U);
  CHECK_EQ((reinterpret_cast<size_t>(chunk->end) & 3UL), 0U);
  uint32_t *p = reinterpret_cast<uint32_t *>(chunk->begin);
  uint32_t cflag = RecordIOWriter::DecodeFlag(p[1]);
  uint32_t clen = RecordIOWriter::DecodeLength(p[1]);
  // skip header
  out_rec->dptr = chunk->begin + 2 * sizeof(uint32_t);
  // move pbegin
  chunk->begin += 2 * sizeof(uint32_t) + (((clen + 3U) >> 2U) << 2U);
  CHECK(chunk->begin <= chunk->end) << "Invalid RecordIO Format";
  out_rec->size = clen;
  if (cflag == 0) {
    return true;
  }
  const uint32_t kMagic = RecordIOWriter::kMagic;
  // abnormal path, move data around to make a full part
  CHECK(cflag == 1U) << "Invalid RecordIO Format";
  while (cflag != 3U) {
    CHECK(chunk->begin + 2 * sizeof(uint32_t) <= chunk->end);
    p = reinterpret_cast<uint32_t *>(chunk->begin);
    CHECK(p[0] == RecordIOWriter::kMagic);
    cflag = RecordIOWriter::DecodeFlag(p[1]);
    clen = RecordIOWriter::DecodeLength(p[1]);
    // pad kmagic in between
    std::memcpy(reinterpret_cast<char *>(out_rec->dptr) + out_rec->size, &kMagic, sizeof(kMagic));
    out_rec->size += sizeof(kMagic);
    // move the rest of the blobs
    if (clen != 0) {
      std::memmove(reinterpret_cast<char *>(out_rec->dptr) + out_rec->size,
          chunk->begin + 2 * sizeof(uint32_t), clen);
      out_rec->size += clen;
    }
    chunk->begin += 2 * sizeof(uint32_t) + (((clen + 3U) >> 2U) << 2U);
  }
  return true;
}
}  // namespace io
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/recordio_split.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file recordio_split.h
 * \brief input split that splits recordio files
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_RECORDIO_SPLIT_H_
#define DMLC_IO_RECORDIO_SPLIT_H_

#include <cstdio>
#include <cstring>
#include <string>
#include <vector>

#include <dmlc/io.h>
#include <dmlc/recordio.h>

#include "./input_split_base.h"

namespace dmlc {
namespace io {
/*! \brief class that split the files by line */
class RecordIOSplitter : public InputSplitBase {
 public:
  RecordIOSplitter(FileSystem *fs, const char *uri, unsigned rank, unsigned nsplit,
      const bool recurse_directories) {
    this->Init(fs, uri, 4, recurse_directories);
    this->ResetPartition(rank, nsplit);
  }

  bool IsTextParser(void) {
    return false;
  }
  virtual bool ExtractNextRecord(Blob *out_rec, Chunk *chunk);

 protected:
  virtual size_t SeekRecordBegin(Stream *fi);
  virtual const char *FindLastRecordBegin(const char *begin, const char *end);
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_RECORDIO_SPLIT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/s3_filesys.cc <==
// Copyright by Contributors
extern "C" {
#include <curl/curl.h>
#include <errno.h>
#include <openssl/buffer.h>
#include <openssl/hmac.h>
#include <openssl/sha.h>
}
#include <algorithm>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <ctime>
#include <iomanip>
#include <sstream>
#include <string>

#include <dmlc/io.h>
#include <dmlc/logging.h>

#include "./s3_filesys.h"

namespace dmlc {
namespace io {
/*! \brief namespace for helper utils */
namespace s3 {
// simple XML parser
struct XMLIter {
  // content of xml
  const char *content_;
  // end of content
  const char *cend_;
  XMLIter() : content_(NULL), cend_(NULL) {}
  // constructor
  explicit XMLIter(const char *content) : content_(content) {
    cend_ = content_ + strlen(content_);
  }
  /*! \brief convert to string */
  inline std::string str(void) const {
    if (content_ >= cend_) {
      return std::string("");
    }
    return std::string(content_, cend_ - content_);
  }
  /*!
   * \brief get next value of corresponding key in xml string
   * \param key the key in xml field
   * \param value the return value if success
   * \return if the get is success
   */
  inline bool GetNext(const char *key, XMLIter *value) {
    std::string begin = std::string("<") + key + ">";
    std::string end = std::string("</") + key + ">";
    const char *pbegin = strstr(content_, begin.c_str());
    if (pbegin == NULL || pbegin > cend_) {
      return false;
    }
    content_ = pbegin + begin.size();
    const char *pend = strstr(content_, end.c_str());
    CHECK(pend != NULL) << "bad xml format";
    value->content_ = content_;
    value->cend_ = pend;
    content_ = pend + end.size();
    return true;
  }
};

/*!
 * \brief Converts hash to hex representation
 * \param hash unsigned char array with hash
 * \param size size of hash
 * \return string in hex representation
 */
static std::string SHA256HashToHex(unsigned char *hash, int size) {
  CHECK_EQ(size, SHA256_DIGEST_LENGTH);
  std::stringstream ss;
  for (int i = 0; i < SHA256_DIGEST_LENGTH; i++) {
    ss << std::hex << std::setw(2) << std::setfill('0') << static_cast<int>(hash[i]);
  }
  return ss.str();
}

/*!
 * \brief Generates hash of input as per SHA256 algorithm and converts it to hex representation
 * \param str input to hash
 * \return string with hex representation of SHA256 Hash
 */
static std::string SHA256Hex(const std::string &str) noexcept {
  if (str.empty()) {
    return "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855";
  }
  unsigned char hash[SHA256_DIGEST_LENGTH];
  SHA256_CTX sha256;
  SHA256_Init(&sha256);
  SHA256_Update(&sha256, str.c_str(), str.size());
  SHA256_Final(hash, &sha256);
  return SHA256HashToHex(hash, SHA256_DIGEST_LENGTH);
}

/*!
 * \brief Returns datetime in ISO8601 format
 * Example: 20131222T043039Z
 * \param time
 * \return datetime in above format as string
 */
static std::string GetDateISO8601(const std::time_t &t) noexcept {
  char buf[sizeof "YYYYMMDDTHHMMSSZ"];
  std::strftime(buf, sizeof buf, "%Y%m%dT%H%M%SZ", std::gmtime(&t));
  return std::string{buf};
}

/*!
 * \brief Returns datetime in YYYYMMDD format
 * Example: 20131222T043039Z
 * \param time
 * \return datetime in above format as string
 */
static std::string GetDateYYYYMMDD(const std::time_t &t) noexcept {
  char buf[sizeof "YYYYMMDD"];
  std::strftime(buf, sizeof buf, "%Y%m%d", std::gmtime(&t));
  return std::string{buf};
}

static void AddDefaultCanonicalHeaders(std::map<std::string, std::string> *canonical_headers,
    const time_t &curr_time, const std::string &s3_session_token, const std::string &data,
    bool addDataHash = false) {
  (*canonical_headers)["x-amz-date"] = GetDateISO8601(curr_time);
  if (s3_session_token != "") {
    (*canonical_headers)["x-amz-security-token"] = s3_session_token;
  }
  if (addDataHash) {
    (*canonical_headers)["x-amz-content-sha256"] = SHA256Hex(data);
  }
}

/*!
 * \brief Returns keys of canonical_headers separated with semicolon
 * as per AWS SIG4 authentication
 * \param canonical_headers
 * \return signedHeaders as a string
 */
static std::string GetSignedHeaders(const std::map<std::string, std::string> &canonical_headers) {
  std::ostringstream stream;
  for (auto it = canonical_headers.begin(); it != canonical_headers.end(); ++it) {
    if (it != canonical_headers.begin()) {
      stream << ";";
    }
    stream << it->first;
  }
  return stream.str();
}

/*!
 * Encoding as required by SIG4
 * \param str string to encode
 * \param encodeSlash whether or not to encode slash (/) character
 * \return
 */
std::string URIEncode(const std::string &str, bool encodeSlash = true) {
  std::stringstream encoded_str;
  encoded_str << std::hex << std::uppercase << std::setfill('0');
  for (std::string::const_iterator it = str.begin(); it != str.end(); ++it) {
    char c = *it;
    if ((c >= 'a' && c <= 'z') || (c >= 'A' && c <= 'Z') || (c >= '0' && c <= '9') || c == '-'
        || c == '_' || c == '.' || c == '~') {
      encoded_str << c;
    } else if (c == '/') {
      if (encodeSlash) {
        encoded_str << "%2F";
      } else {
        encoded_str << c;
      }
    } else {
      encoded_str << '%';
      encoded_str << std::setw(2) << static_cast<unsigned>(c);
    }
  }
  return encoded_str.str();
}

/*!
 * \brief creates query string from keys and values in params
 * \param params query keys and values
 * \param is_canonical whether or not to produce canonical query by URIEncoding
 * \return query as a string
 */
static std::string GetQueryMultipart(
    const std::map<std::string, std::string> &params, const bool is_canonical) {
  bool init_request = (params.find("uploads") != params.end());
  std::ostringstream stream;
  for (auto it = params.begin(); it != params.end(); ++it) {
    if (it != params.begin()) {
      stream << "&";
    }
    if (is_canonical) {
      stream << URIEncode(it->first) << "=" << URIEncode(it->second);
    } else {
      if (init_request) {
        stream << it->first;
      } else {
        stream << it->first << "=" << it->second;
      }
    }
  }
  return stream.str();
}

/*!
 * \brief Returns credential scope as per AWS SIG4 authentication for S3 requests
 * \param time
 * \param region s3 region
 * \return credential scope
 */
static std::string GetCredentialScope(const time_t &time, const std::string &region) {
  return GetDateYYYYMMDD(time) + "/" + region + "/s3/aws4_request";
}

/*!
 * \brief Calculates SIG4 Signature for an AWS request
 * \param request_date
 * \param secret s3_secret_key
 * \param region s3_region
 * \param service AWS service name
 * \param string_to_sign
 * \return signature
 */
static std::string CalculateSig4Sign(const std::time_t &request_date, const std::string &secret,
    const std::string &region, const std::string &service, const std::string &string_to_sign) {
  const std::string key1{"AWS4" + secret};
  const std::string yyyymmdd = GetDateYYYYMMDD(request_date);

  unsigned char *kDate;
  unsigned int kDateLen;
  kDate = HMAC(EVP_sha256(), key1.c_str(), key1.size(),
      reinterpret_cast<const unsigned char *>(yyyymmdd.c_str()), yyyymmdd.size(), NULL, &kDateLen);

  unsigned char *kRegion;
  unsigned int kRegionLen;
  kRegion = HMAC(EVP_sha256(), kDate, kDateLen,
      reinterpret_cast<const unsigned char *>(region.c_str()), region.size(), NULL, &kRegionLen);

  unsigned char *kService;
  unsigned int kServiceLen;
  kService = HMAC(EVP_sha256(), kRegion, kRegionLen,
      reinterpret_cast<const unsigned char *>(service.c_str()), service.size(), NULL, &kServiceLen);

  const std::string AWS4_REQUEST{"aws4_request"};
  unsigned char *kSigning;
  unsigned int kSigningLen;
  kSigning = HMAC(EVP_sha256(), kService, kServiceLen,
      reinterpret_cast<const unsigned char *>(AWS4_REQUEST.c_str()), AWS4_REQUEST.size(), NULL,
      &kSigningLen);

  unsigned char *kSig;
  unsigned int kSigLen;
  kSig = HMAC(EVP_sha256(), kSigning, kSigningLen,
      reinterpret_cast<const unsigned char *>(string_to_sign.c_str()), string_to_sign.size(), NULL,
      &kSigLen);
  return SHA256HashToHex(kSig, SHA256_DIGEST_LENGTH);
}

/*!
 * \brief Builds HTTP request headers for SIG4 auth requests to AWS
 * \param sauth stream for auth header
 * \param sdate stream for date
 * \param stoken stream for token
 * \param scontent stream for content related headers
 * \param time
 * \param s3_access_id
 * \param s3_region
 * \param s3_session_token
 * \param canonical_headers
 * \param signature SIG4 signature
 * \param payload data to send as payload
 */
static void BuildRequestHeaders(std::ostringstream &sauth, std::ostringstream &sdate,
    std::ostringstream &stoken, std::ostringstream &scontent, const time_t &curr_time,
    const std::string &s3_access_id, const std::string &s3_region,
    const std::string &s3_session_token,
    const std::map<std::string, std::string> &canonical_headers, const std::string &signature,
    const std::string &payload) {
  sauth << "Authorization: AWS4-HMAC-SHA256 ";
  sauth << "Credential=" << s3_access_id << "/" << GetCredentialScope(curr_time, s3_region) << ",";
  sauth << "SignedHeaders=" << GetSignedHeaders(canonical_headers) << ",";
  sauth << "Signature=" << signature;
  sdate << "x-amz-date: " << GetDateISO8601(curr_time);
  stoken << "x-amz-security-token: " << s3_session_token;
  scontent << "x-amz-content-sha256: " << SHA256Hex(payload);
}

/*!
 * \brief Signs the request as per SIG4 Auth scheme
 * https://docs.aws.amazon.com/AmazonS3/latest/API/sigv4-auth-using-authorization-header.html
 * \param key s3_access_key
 * \param s3_region
 * \param method method of HTTP request
 * \param time
 * \param canonical_uri
 * \param canonical_query
 * \param canonical_headers
 * \param payload data to send as payload
 * return signature
 */
static std::string SignSig4(const std::string &key, const std::string &s3_region,
    const std::string &method, const time_t &time, const std::string &canonical_uri,
    const std::string &canonical_query, const std::map<std::string, std::string> &canonical_headers,
    const std::string &payload) {
  std::ostringstream can_req;
  can_req << method << "\n";
  can_req << canonical_uri << "\n";
  can_req << canonical_query << "\n";
  for (const auto &header : canonical_headers) {
    can_req << header.first << ":" << header.second << "\n";
  }
  can_req << "\n";
  can_req << GetSignedHeaders(canonical_headers);
  can_req << "\n";
  can_req << SHA256Hex(payload);

  std::string canonical_request = can_req.str();
  std::string hash_request = SHA256Hex(canonical_request);
  std::ostringstream to_sign;
  to_sign << "AWS4-HMAC-SHA256" << "\n";
  to_sign << GetDateISO8601(time) << "\n";
  to_sign << GetCredentialScope(time, s3_region) << "\n";
  to_sign << hash_request;
  return CalculateSig4Sign(time, key, s3_region, "s3", to_sign.str());
}

// remove the beginning slash at name
inline const char *RemoveBeginSlash(const std::string &name) {
  const char *s = name.c_str();
  while (*s == '/') {
    ++s;
  }
  return s;
}
// find the error field of the header
inline bool FindHttpError(const std::string &header) {
  std::string hd, ret;
  int code;
  std::istringstream is(header);
  if (is >> hd >> code >> ret) {
    if (code == 206 || ret == "OK") {
      return false;
    } else if (ret == "Continue") {
      return false;
    }
  }
  return true;
}

// curl callback to write sstream
size_t WriteSStreamCallback(char *buf, size_t size, size_t count, void *fp) {
  static_cast<std::ostringstream *>(fp)->write(buf, size * count);
  return size * count;
}

// callback by curl to write to std::string
size_t WriteStringCallback(char *buf, size_t size, size_t count, void *fp) {
  size *= count;
  std::string *str = static_cast<std::string *>(fp);
  size_t len = str->length();
  str->resize(len + size);
  std::memcpy(BeginPtr(*str) + len, buf, size);
  return size;
}

std::string getEndpoint(std::string region_name) {
  // using if elseif chain switching region_name
  if (region_name == "us-east-1") {
    return "s3.amazonaws.com";
  } else if (region_name == "cn-north-1" || region_name == "cn-northwest-1") {
    return "s3." + region_name + ".amazonaws.com.cn";
  } else {
    return "s3-" + region_name + ".amazonaws.com";
  }
}

// useful callback for reading memory
struct ReadStringStream {
  const char *dptr;
  size_t nleft;
  // constructor
  explicit ReadStringStream(const std::string &data) {
    dptr = BeginPtr(data);
    nleft = data.length();
  }
  // curl callback to write sstream
  static size_t Callback(char *buf, size_t size, size_t count, void *fp) {
    size *= count;
    ReadStringStream *s = static_cast<ReadStringStream *>(fp);
    size_t nread = std::min(size, s->nleft);
    std::memcpy(buf, s->dptr, nread);
    s->dptr += nread;
    s->nleft -= nread;
    return nread;
  }
};

/*!
 * \brief reader stream that can be used to read from CURL
 */
class CURLReadStreamBase : public SeekStream {
 public:
  virtual ~CURLReadStreamBase() {
    this->Cleanup();
  }
  virtual size_t Tell(void) override {
    return curr_bytes_;
  }
  virtual bool AtEnd(void) const {
    return at_end_;
  }
  virtual size_t Write(const void *ptr, size_t size) override {
    LOG(FATAL) << "CURL.ReadStream cannot be used for write";
    return 0;
  }
  // lazy seek function
  virtual void Seek(size_t pos) override {
    if (curr_bytes_ != pos) {
      this->Cleanup();
      curr_bytes_ = pos;
    }
  }
  virtual size_t Read(void *ptr, size_t size) override;

 protected:
  CURLReadStreamBase()
      : mcurl_(NULL), ecurl_(NULL), slist_(NULL), read_ptr_(0), curr_bytes_(0), at_end_(false) {
    expect_file_size_ = 0;
  }
  /*!
   * \brief initialize the ecurl request,
   * \param begin_bytes the beginning bytes of the stream
   * \param ecurl a curl easy handle that can be used to set request
   * \param slist a curl slist handle that can be used to set headers
   */
  virtual void InitRequest(size_t begin_bytes, CURL *ecurl, curl_slist **slist) = 0;

 protected:
  // the total size of the file
  size_t expect_file_size_;

 private:
  /*!
   * \brief called by child class to initialize read
   * \param begin_bytes the beginning bytes of the stream
   */
  void Init(size_t begin_bytes);
  /*!
   * \brief cleanup the previous session for restart
   */
  void Cleanup(void);
  /*!
   * \brief try to fill the buffer with at least wanted bytes
   * \param want_bytes number of bytes we want to fill
   * \return number of remainning running curl handles
   */
  int FillBuffer(size_t want_bytes);
  // multi and easy curl handle
  CURL *mcurl_, *ecurl_;
  // slist needed by the program
  curl_slist *slist_;
  // data buffer
  std::string buffer_;
  // header buffer
  std::string header_;
  // data pointer to read position
  size_t read_ptr_;
  // current position in the stream
  size_t curr_bytes_;
  // mark end of stream
  bool at_end_;
};

// read data in
size_t CURLReadStreamBase::Read(void *ptr, size_t size) {
  // lazy initialize
  if (mcurl_ == NULL) {
    Init(curr_bytes_);
  }
  // check at end
  if (at_end_) {
    return 0;
  }

  size_t nleft = size;
  char *buf = reinterpret_cast<char *>(ptr);
  while (nleft != 0) {
    if (read_ptr_ == buffer_.length()) {
      read_ptr_ = 0;
      buffer_.clear();
      if (this->FillBuffer(nleft) == 0 && buffer_.length() == 0) {
        at_end_ = true;
        break;
      }
    }
    size_t nread = std::min(nleft, buffer_.length() - read_ptr_);
    std::memcpy(buf, BeginPtr(buffer_) + read_ptr_, nread);
    buf += nread;
    read_ptr_ += nread;
    nleft -= nread;
  }
  size_t read_bytes = size - nleft;
  curr_bytes_ += read_bytes;

  // safety check, re-establish connection if failure happens
  if (at_end_ && expect_file_size_ != 0 && curr_bytes_ != expect_file_size_) {
    int nretry = 0;
    CHECK_EQ(buffer_.length(), 0U);
    while (true) {
      LOG(ERROR) << "Re-establishing connection to Amazon S3, retry " << nretry;
      size_t rec_curr_bytes = curr_bytes_;
      this->Cleanup();
      this->Init(rec_curr_bytes);
      if (this->FillBuffer(nleft) != 0) {
        break;
      }
      ++nretry;
      CHECK_LT(nretry, 50) << "Unable to re-establish connection to read full file"
                           << " ,expect_file_size=" << expect_file_size_
                           << " ,curr_bytes=" << curr_bytes_;
      // sleep 100ms
#ifdef _WIN32
      Sleep(100);
#else
      struct timeval wait = {0, 100 * 1000};
      select(0, NULL, NULL, NULL, &wait);
#endif
    }
  }
  return read_bytes;
}

// cleanup the previous sessions for restart
void CURLReadStreamBase::Cleanup() {
  if (mcurl_ != NULL) {
    curl_multi_remove_handle(mcurl_, ecurl_);
    curl_easy_cleanup(ecurl_);
    curl_multi_cleanup(mcurl_);
    mcurl_ = NULL;
    ecurl_ = NULL;
  }
  if (slist_ != NULL) {
    curl_slist_free_all(slist_);
    slist_ = NULL;
  }
  buffer_.clear();
  header_.clear();
  curr_bytes_ = 0;
  at_end_ = false;
}

void CURLReadStreamBase::Init(size_t begin_bytes) {
  CHECK(mcurl_ == NULL && ecurl_ == NULL && slist_ == NULL) << "must call init in clean state";
  // make request
  ecurl_ = curl_easy_init();
  this->InitRequest(begin_bytes, ecurl_, &slist_);
  CHECK(curl_easy_setopt(ecurl_, CURLOPT_WRITEFUNCTION, WriteStringCallback) == CURLE_OK);
  CHECK(curl_easy_setopt(ecurl_, CURLOPT_WRITEDATA, &buffer_) == CURLE_OK);
  CHECK(curl_easy_setopt(ecurl_, CURLOPT_HEADERFUNCTION, WriteStringCallback) == CURLE_OK);
  CHECK(curl_easy_setopt(ecurl_, CURLOPT_HEADERDATA, &header_) == CURLE_OK);
  CHECK(curl_easy_setopt(ecurl_, CURLOPT_NOSIGNAL, 1) == CURLE_OK);
  mcurl_ = curl_multi_init();
  CHECK(curl_multi_add_handle(mcurl_, ecurl_) == CURLM_OK);
  int nrun;
  curl_multi_perform(mcurl_, &nrun);
  CHECK(nrun != 0 || header_.length() != 0 || buffer_.length() != 0);
  // start running and check header
  this->FillBuffer(1);
  if (FindHttpError(header_)) {
    while (this->FillBuffer(buffer_.length() + 256) != 0) {}
    LOG(FATAL) << "Request Error:\n" << header_ << buffer_;
  }
  // setup the variables
  at_end_ = false;
  curr_bytes_ = begin_bytes;
  read_ptr_ = 0;
}

// fill the buffer with wanted bytes
int CURLReadStreamBase::FillBuffer(size_t nwant) {
  int nrun = 0;
  while (buffer_.length() < nwant) {
    // wait for the event of read ready
    fd_set fdread;
    fd_set fdwrite;
    fd_set fdexcep;
    FD_ZERO(&fdread);
    FD_ZERO(&fdwrite);
    FD_ZERO(&fdexcep);
    int maxfd = -1;

    timeval timeout;
    long curl_timeo;  // NOLINT(*)
    curl_multi_timeout(mcurl_, &curl_timeo);
    if (curl_timeo < 0) {
      curl_timeo = 980;
    }
    timeout.tv_sec = curl_timeo / 1000;
    timeout.tv_usec = (curl_timeo % 1000) * 1000;
    CHECK(curl_multi_fdset(mcurl_, &fdread, &fdwrite, &fdexcep, &maxfd) == CURLM_OK);
    int rc;
    if (maxfd == -1) {
#ifdef _WIN32
      Sleep(100);
      rc = 0;
#else
      struct timeval wait = {0, 100 * 1000};
      rc = select(0, NULL, NULL, NULL, &wait);
#endif
    } else {
      rc = select(maxfd + 1, &fdread, &fdwrite, &fdexcep, &timeout);
    }
    if (rc != -1) {
      CURLMcode ret = curl_multi_perform(mcurl_, &nrun);
      if (ret == CURLM_CALL_MULTI_PERFORM) {
        continue;
      }
      CHECK(ret == CURLM_OK);
      if (nrun == 0) {
        break;
      }
    }
  }

  // loop through all the subtasks in curl_multi_perform and look for errors
  struct CURLMsg *m;
  do {
    int msgq = 0;
    m = curl_multi_info_read(mcurl_, &msgq);
    if (m && (m->msg == CURLMSG_DONE)) {
      if (m->data.result != CURLE_OK) {
        LOG(INFO) << "request failed with error " << curl_easy_strerror(m->data.result);
      }
    }
  } while (m);

  return nrun;
}
// End of CURLReadStreamBase functions

// singleton class for global initialization
struct CURLGlobal {
  CURLGlobal() {
    CHECK(curl_global_init(CURL_GLOBAL_DEFAULT) == CURLE_OK);
  }
  ~CURLGlobal() {
    curl_global_cleanup();
  }
};

// used for global initialization
static CURLGlobal curl_global;

/*! \brief reader stream that can be used to read */
class ReadStream : public CURLReadStreamBase {
 public:
  ReadStream(const URI &path, const std::string &s3_id, const std::string &s3_key,
      const std::string &s3_session_token, const std::string &s3_region,
      const std::string &s3_endpoint, const bool s3_verify_ssl, const bool s3_is_aws,
      size_t file_size)
      : path_(path),
        s3_id_(s3_id),
        s3_key_(s3_key),
        s3_session_token_(s3_session_token),
        s3_region_(s3_region),
        s3_endpoint_(s3_endpoint),
        s3_verify_ssl_(s3_verify_ssl),
        s3_is_aws_(s3_is_aws) {
    this->expect_file_size_ = file_size;
  }
  virtual ~ReadStream(void) {}

 protected:
  // implement InitRequest
  virtual void InitRequest(size_t begin_bytes, CURL *ecurl, curl_slist **slist);

 private:
  // path we are reading
  URI path_;
  // s3 access key and id
  std::string s3_id_, s3_key_, s3_session_token_, s3_region_, s3_endpoint_;
  bool s3_verify_ssl_, s3_is_aws_;
};

// initialize the reader at begin bytes
void ReadStream::InitRequest(size_t begin_bytes, CURL *ecurl, curl_slist **slist) {
  std::string payload;
  time_t curr_time = time(NULL);
  std::map<std::string, std::string> canonical_headers;
  AddDefaultCanonicalHeaders(&canonical_headers, curr_time, s3_session_token_, payload, true);
  std::ostringstream sauth, sdate, stoken, surl, scontent, srange;
  std::ostringstream result;
  std::string canonical_querystring;
  std::string canonical_uri;
  CHECK_EQ(path_.name.front(), '/');
  CHECK_NE(path_.host.front(), '/');
  if (s3_is_aws_ && path_.host.find('.', 0) == std::string::npos) {
    // use virtual host style if no period in host
    canonical_uri = URIEncode(path_.name, false);
    canonical_headers["host"] = path_.host + "." + s3::getEndpoint(s3_region_);
    surl << "https://" << canonical_headers["host"] << '/' << RemoveBeginSlash(path_.name);
  } else {
    canonical_uri = URIEncode("/" + path_.host + path_.name, false);
    canonical_headers["host"] = s3_endpoint_;
    surl << "https://" << s3_endpoint_ << '/' << path_.host << '/' << RemoveBeginSlash(path_.name);
  }
  std::string signature = SignSig4(s3_key_, s3_region_, "GET", curr_time, canonical_uri,
      canonical_querystring, canonical_headers, payload);
  BuildRequestHeaders(sauth, sdate, stoken, scontent, curr_time, s3_id_, s3_region_,
      s3_session_token_, canonical_headers, signature, payload);

  srange << "Range: bytes=" << begin_bytes << "-";
  *slist = curl_slist_append(*slist, sdate.str().c_str());
  *slist = curl_slist_append(*slist, scontent.str().c_str());
  *slist = curl_slist_append(*slist, srange.str().c_str());
  *slist = curl_slist_append(*slist, sauth.str().c_str());
  if (s3_session_token_ != "") {
    *slist = curl_slist_append(*slist, stoken.str().c_str());
  }
  CHECK(curl_easy_setopt(ecurl, CURLOPT_HTTPHEADER, *slist) == CURLE_OK);
  CHECK(curl_easy_setopt(ecurl, CURLOPT_URL, surl.str().c_str()) == CURLE_OK);
  CHECK(curl_easy_setopt(ecurl, CURLOPT_HTTPGET, 1L) == CURLE_OK);
  CHECK(curl_easy_setopt(ecurl, CURLOPT_HEADER, 0L) == CURLE_OK);
  CHECK(curl_easy_setopt(ecurl, CURLOPT_NOSIGNAL, 1) == CURLE_OK);
  if (!s3_verify_ssl_) {
    CHECK(curl_easy_setopt(ecurl, CURLOPT_SSL_VERIFYHOST, 0L) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl, CURLOPT_SSL_VERIFYPEER, 0L) == CURLE_OK);
  }
}

/*! \brief simple http read stream to check */
class HttpReadStream : public CURLReadStreamBase {
 public:
  explicit HttpReadStream(const URI &path) : path_(path) {}
  // implement InitRequest
  virtual void InitRequest(size_t begin_bytes, CURL *ecurl, curl_slist **slist) {
    CHECK(begin_bytes == 0) << " HttpReadStream: do not support Seek";
    CHECK(curl_easy_setopt(ecurl, CURLOPT_URL, path_.str().c_str()) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl, CURLOPT_NOSIGNAL, 1) == CURLE_OK);
  }

 private:
  URI path_;
};

class WriteStream : public Stream {
 public:
  WriteStream(const URI &path, const std::string &s3_id, const std::string &s3_key,
      const std::string &s3_session_token, const std::string &s3_region,
      const std::string &s3_endpoint, bool s3_verify_ssl, bool s3_is_aws)
      : path_(path),
        s3_id_(s3_id),
        s3_key_(s3_key),
        s3_session_token_(s3_session_token),
        s3_region_(s3_region),
        s3_endpoint_(s3_endpoint),
        s3_verify_ssl_(s3_verify_ssl),
        s3_is_aws_(s3_is_aws),
        closed_(false) {
    const char *buz = getenv("DMLC_S3_WRITE_BUFFER_MB");
    if (buz != NULL) {
      max_buffer_size_ = static_cast<size_t>(atol(buz)) << 20UL;
    } else {
      // 64 MB
      const size_t kDefaultBufferSize = 64 << 20UL;
      max_buffer_size_ = kDefaultBufferSize;
    }
    max_error_retry_ = 3;
    ecurl_ = curl_easy_init();
    this->Init();
  }
  virtual size_t Read(void *ptr, size_t size) override {
    LOG(FATAL) << "S3.WriteStream cannot be used for read";
    return 0;
  }
  virtual size_t Write(const void *ptr, size_t size) override;
  // destructor
  virtual ~WriteStream() {
    this->Close();
  }

  /*! \brief Closes the write stream */
  virtual void Close() {
    if (!closed_) {
      closed_ = true;
      this->Upload(true);
      this->Finish();
      curl_easy_cleanup(ecurl_);
    }
  }

 private:
  // internal maximum buffer size
  size_t max_buffer_size_;
  // maximum time of retry when error occurs
  int max_error_retry_;
  // path we are reading
  URI path_;
  // s3 access key and id
  std::string s3_id_, s3_key_, s3_session_token_, s3_region_, s3_endpoint_;
  bool s3_verify_ssl_, s3_is_aws_;
  // easy curl handle used for the request
  CURL *ecurl_;
  // upload_id used by AWS
  std::string upload_id_;
  // write data buffer
  std::string buffer_;
  // etags of each part we uploaded
  std::vector<std::string> etags_;
  // part id of each part we uploaded
  std::vector<size_t> part_ids_;
  // whether the stream is closed
  bool closed_;
  /*!
   * \brief helper function to do http post request
   * \param method method to peform
   * \param url_args additional arguments in URL
   * \param url_args translated arguments to sign
   * \param content_type content type of the data
   * \param data data to post
   * \param out_header holds output Header
   * \param out_data holds output data
   */
  void Run(const std::string &method, const std::map<std::string, std::string> &params,
      const std::string &content_type, const std::string &data, std::string *out_header,
      std::string *out_data);
  /*!
   * \brief initialize the upload request
   */
  void Init(void);
  /*!
   * \brief upload the buffer to S3, store the etag
   * clear the buffer
   */
  void Upload(bool force_upload_even_if_zero_bytes = false);
  /*!
   * \brief commit the upload and finish the session
   */
  void Finish(void);
};

size_t WriteStream::Write(const void *ptr, size_t size) {
  size_t rlen = buffer_.length();
  buffer_.resize(rlen + size);
  std::memcpy(BeginPtr(buffer_) + rlen, ptr, size);
  if (buffer_.length() >= max_buffer_size_) {
    this->Upload();
  }
  return size;
}

void WriteStream::Run(const std::string &method, const std::map<std::string, std::string> &params,
    const std::string &content_type, const std::string &data, std::string *out_header,
    std::string *out_data) {
  CHECK(path_.host.length() != 0) << "bucket name not specified for s3 location";
  CHECK(path_.name.length() != 0) << "key name not specified for s3 location";
  time_t curr_time = time(NULL);
  std::map<std::string, std::string> canonical_headers;
  AddDefaultCanonicalHeaders(&canonical_headers, curr_time, s3_session_token_, data, true);
  std::string canonical_query = GetQueryMultipart(params, true);
  std::string canonical_uri;
  std::ostringstream sauth, sdate, stoken, surl, scontent;
  std::ostringstream rheader, rdata;
  if (s3_is_aws_ && path_.host.find('.', 0) == std::string::npos) {
    canonical_uri = URIEncode(path_.name, false);
    canonical_headers["host"] = path_.host + "." + s3::getEndpoint(s3_region_);
    surl << "https://" << canonical_headers["host"] << path_.name << "?"
         << GetQueryMultipart(params, false);
  } else {
    canonical_uri = URIEncode("/" + path_.host + path_.name, false);
    canonical_headers["host"] = s3_endpoint_;
    surl << "https://" << s3_endpoint_ << "/" << path_.host << path_.name << "?"
         << GetQueryMultipart(params, false);
  }
  std::string signature = SignSig4(s3_key_, s3_region_, method, curr_time, canonical_uri,
      canonical_query, canonical_headers, data);
  BuildRequestHeaders(sauth, sdate, stoken, scontent, curr_time, s3_id_, s3_region_,
      s3_session_token_, canonical_headers, signature, data);
  scontent << "\nContent-Type: " << content_type;

  // list
  curl_slist *slist = NULL;
  slist = curl_slist_append(slist, sdate.str().c_str());
  slist = curl_slist_append(slist, scontent.str().c_str());
  if (!s3_session_token_.empty()) {
    slist = curl_slist_append(slist, stoken.str().c_str());
  }
  slist = curl_slist_append(slist, sauth.str().c_str());

  int num_retry = 0;
  while (true) {
    // helper for read string
    ReadStringStream ss(data);
    curl_easy_reset(ecurl_);
    CHECK(curl_easy_setopt(ecurl_, CURLOPT_HTTPHEADER, slist) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl_, CURLOPT_URL, surl.str().c_str()) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl_, CURLOPT_HEADER, 0L) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl_, CURLOPT_WRITEFUNCTION, WriteSStreamCallback) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl_, CURLOPT_WRITEDATA, &rdata) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl_, CURLOPT_WRITEHEADER, WriteSStreamCallback) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl_, CURLOPT_HEADERDATA, &rheader) == CURLE_OK);
    CHECK(curl_easy_setopt(ecurl_, CURLOPT_NOSIGNAL, 1) == CURLE_OK);
    if (!s3_verify_ssl_) {
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_SSL_VERIFYHOST, 0L) == CURLE_OK);
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_SSL_VERIFYPEER, 0L) == CURLE_OK);
    }
    if (method == "POST") {
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_POST, 0L) == CURLE_OK);
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_POSTFIELDSIZE, data.length()) == CURLE_OK);
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_POSTFIELDS, BeginPtr(data)) == CURLE_OK);
    } else if (method == "PUT") {
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_PUT, 1L) == CURLE_OK);
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_READDATA, &ss) == CURLE_OK);
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_INFILESIZE_LARGE, data.length()) == CURLE_OK);
      CHECK(curl_easy_setopt(ecurl_, CURLOPT_READFUNCTION, ReadStringStream::Callback) == CURLE_OK);
    }
    CURLcode ret = curl_easy_perform(ecurl_);
    if (ret != CURLE_OK) {
      LOG(INFO) << "request " << surl.str() << "failed with error " << curl_easy_strerror(ret)
                << " Progress " << etags_.size() << " uploaded " << " retry=" << num_retry;
      num_retry += 1;
      CHECK(num_retry < max_error_retry_) << " maximum retry time reached";
      curl_easy_cleanup(ecurl_);
      ecurl_ = curl_easy_init();
    } else {
      break;
    }
  }
  curl_slist_free_all(slist);
  *out_header = rheader.str();
  *out_data = rdata.str();
  if (FindHttpError(*out_header) || out_data->find("<Error>") != std::string::npos) {
    LOG(FATAL) << "AWS S3 Error:\n" << *out_header << *out_data;
  }
}

void WriteStream::Init(void) {
  std::string rheader, rdata;
  std::map<std::string, std::string> params;
  params["uploads"] = "";
  Run("POST", params, "binary/octel-stream", "", &rheader, &rdata);
  XMLIter xml(rdata.c_str());
  XMLIter upid;
  CHECK(xml.GetNext("UploadId", &upid)) << "missing UploadId";
  upload_id_ = upid.str();
}

void WriteStream::Upload(bool force_upload_even_if_zero_bytes) {
  if (buffer_.length() == 0 && !force_upload_even_if_zero_bytes) {
    return;
  }
  std::string rheader, rdata;
  size_t partno = etags_.size() + 1;
  std::map<std::string, std::string> params;
  params["partNumber"] = std::to_string(partno);
  params["uploadId"] = upload_id_;
  Run("PUT", params, "binary/octel-stream", buffer_, &rheader, &rdata);
  const char *p = strstr(rheader.c_str(), "ETag: ");
  CHECK(p != NULL) << "cannot find ETag in header";
  p = strchr(p, '\"');
  CHECK(p != NULL) << "cannot find ETag in header";
  const char *end = strchr(p + 1, '\"');
  CHECK(end != NULL) << "cannot find ETag in header";

  etags_.push_back(std::string(p, end - p + 1));
  part_ids_.push_back(partno);
  buffer_.clear();
}

void WriteStream::Finish(void) {
  std::string rheader, rdata;
  std::map<std::string, std::string> params;
  params["uploadId"] = upload_id_;

  std::ostringstream sdata;
  sdata << "<CompleteMultipartUpload>\n";
  CHECK(etags_.size() == part_ids_.size());
  for (size_t i = 0; i < etags_.size(); ++i) {
    sdata << " <Part>\n"
          << "  <PartNumber>" << part_ids_[i] << "</PartNumber>\n"
          << "  <ETag>" << etags_[i] << "</ETag>\n"
          << " </Part>\n";
  }
  sdata << "</CompleteMultipartUpload>\n";

  Run("POST", params, "text/xml", sdata.str(), &rheader, &rdata);
}
}  // namespace s3

void S3FileSystem::ListObjects(const URI &path, std::vector<FileInfo> *out_list) {
  CHECK(path.host.length() != 0) << "bucket name not specified for s3 location";
  out_list->clear();
  using namespace s3;

  std::string next_token = "";
  std::string has_next_page = "false";

  do {
    time_t curr_time = time(NULL);
    std::map<std::string, std::string> canonical_headers;
    std::string payload;
    std::ostringstream sauth, sdate, stoken, surl, scontent;
    std::ostringstream result;
    std::string canonical_uri;
    std::string canonical_querystring;

    AddDefaultCanonicalHeaders(&canonical_headers, curr_time, s3_session_token_, payload, true);
    if (next_token == "") {
      canonical_querystring
          = "delimiter=%2F&prefix=" + URIEncode(std::string{RemoveBeginSlash(path.name)});
    } else {
      canonical_querystring = "delimiter=%2F&marker=" + URIEncode(std::string{next_token})
                              + "&prefix=" + URIEncode(std::string{RemoveBeginSlash(path.name)});
    }

    if (s3_is_aws_ && path.host.find('.', 0) == std::string::npos) {
      // use virtual host style if no period in host
      canonical_uri = "/";
      canonical_headers["host"] = path.host + "." + s3::getEndpoint(s3_region_);
      surl << "https://" << canonical_headers["host"]
           << "/?delimiter=/&prefix=" << RemoveBeginSlash(path.name);
    } else {
      canonical_uri = URIEncode("/" + path.host + "/", false);
      canonical_headers["host"] = s3_endpoint_;
      surl << "https://" << s3_endpoint_ << "/" << path.host
           << "/?delimiter=/&prefix=" << RemoveBeginSlash(path.name);
    }

    if (next_token != "") {
      surl << "&marker=" << next_token;
    }

    std::string signature = SignSig4(s3_secret_key_, s3_region_, "GET", curr_time, canonical_uri,
        canonical_querystring, canonical_headers, payload);
    BuildRequestHeaders(sauth, sdate, stoken, scontent, curr_time, s3_access_id_, s3_region_,
        s3_session_token_, canonical_headers, signature, payload);

    // make request
    CURL *curl = curl_easy_init();
    curl_slist *slist = NULL;
    slist = curl_slist_append(slist, sdate.str().c_str());
    slist = curl_slist_append(slist, sauth.str().c_str());
    slist = curl_slist_append(slist, scontent.str().c_str());
    if (!s3_session_token_.empty()) {
      slist = curl_slist_append(slist, stoken.str().c_str());
    }
    char errbuf[CURL_ERROR_SIZE];
    CHECK(curl_easy_setopt(curl, CURLOPT_ERRORBUFFER, &errbuf) == CURLE_OK);
    CHECK(curl_easy_setopt(curl, CURLOPT_HTTPHEADER, slist) == CURLE_OK);
    CHECK(curl_easy_setopt(curl, CURLOPT_URL, surl.str().c_str()) == CURLE_OK);
    CHECK(curl_easy_setopt(curl, CURLOPT_HTTPGET, 1L) == CURLE_OK);
    CHECK(curl_easy_setopt(curl, CURLOPT_WRITEFUNCTION, WriteSStreamCallback) == CURLE_OK);
    CHECK(curl_easy_setopt(curl, CURLOPT_WRITEDATA, &result) == CURLE_OK);
    CHECK(curl_easy_setopt(curl, CURLOPT_NOSIGNAL, 1) == CURLE_OK);
    if (!s3_verify_ssl_) {
      CHECK(curl_easy_setopt(curl, CURLOPT_SSL_VERIFYHOST, 0L) == CURLE_OK);
      CHECK(curl_easy_setopt(curl, CURLOPT_SSL_VERIFYPEER, 0L) == CURLE_OK);
    }
    CHECK(curl_easy_perform(curl) == CURLE_OK) << "Error: " << errbuf;
    curl_slist_free_all(slist);
    curl_easy_cleanup(curl);

    // parse xml
    std::string ret = result.str();
    if (ret.find("<Error>") != std::string::npos) {
      LOG(FATAL) << ret;
    }

    {
      // get files
      XMLIter xml(ret.c_str());
      XMLIter data;
      CHECK(xml.GetNext("IsTruncated", &data)) << "missing IsTruncated";
      has_next_page = data.str();
    }

    {
      // get files
      XMLIter xml(ret.c_str());
      XMLIter data;

      if (xml.GetNext("NextMarker", &data)) {
        // If NextContinuationToken exists in the response, more requests needs
        // to be made to get the full list of objects.
        next_token = data.str();
      }

      while (xml.GetNext("Contents", &data)) {
        FileInfo info;
        info.path = path;
        XMLIter value;
        CHECK(data.GetNext("Key", &value));
        // add root path to be consistent with other filesys convention
        info.path.name = '/' + value.str();
        CHECK(data.GetNext("Size", &value));
        info.size = static_cast<size_t>(atol(value.str().c_str()));
        info.type = kFile;
        out_list->push_back(info);
      }
    }

    {
      // get directories
      XMLIter xml(ret.c_str());
      XMLIter data;
      while (xml.GetNext("CommonPrefixes", &data)) {
        FileInfo info;
        info.path = path;
        XMLIter value;
        CHECK(data.GetNext("Prefix", &value));
        // add root path to be consistent with other filesys convention
        info.path.name = '/' + value.str();
        info.size = 0;
        info.type = kDirectory;
        out_list->push_back(info);
      }
    }
  } while (has_next_page == "true");
}

S3FileSystem::S3FileSystem() {
  const char *isAWS = getenv("S3_IS_AWS");
  const char *keyid = getenv("S3_ACCESS_KEY_ID");
  const char *seckey = getenv("S3_SECRET_ACCESS_KEY");
  const char *token = getenv("S3_SESSION_TOKEN");
  const char *region = getenv("S3_REGION");
  const char *endpoint = getenv("S3_ENDPOINT");
  const char *verify_ssl = getenv("S3_VERIFY_SSL");

  if (keyid == NULL || (strcmp(keyid, "") == 0)) {
    keyid = getenv("AWS_ACCESS_KEY_ID");
  }
  if (seckey == NULL || (strcmp(seckey, "") == 0)) {
    seckey = getenv("AWS_SECRET_ACCESS_KEY");
  }
  if (token == NULL || (strcmp(token, "") == 0)) {
    token = getenv("AWS_SESSION_TOKEN");
  }
  if (region == NULL || (strcmp(region, "") == 0)) {
    region = getenv("AWS_REGION");
  }

  if (keyid == NULL) {
    LOG(FATAL) << "Need to set enviroment variable S3_ACCESS_KEY_ID to use S3";
  }
  if (seckey == NULL) {
    LOG(FATAL) << "Need to set enviroment variable S3_SECRET_ACCESS_KEY to use S3";
  }

  if (isAWS == NULL || (strcmp(isAWS, "1") == 0)) {
    s3_is_aws_ = true;
  } else {
    s3_is_aws_ = false;
  }
  if (region == NULL) {
    LOG(WARNING) << "No AWS Region set, using default region us-east-1.";
    LOG(WARNING) << "Need to set enviroment variable S3_REGION to set region.";
    s3_region_ = "us-east-1";
  } else if (strcmp(region, "") == 0) {
    LOG(WARNING) << "AWS Region was set to empty string, using default region us-east-1.";
    LOG(WARNING) << "Need to set enviroment variable S3_REGION to set region.";
    s3_region_ = "us-east-1";
  } else {
    s3_region_ = region;
  }

  s3_access_id_ = keyid;
  s3_secret_key_ = seckey;

  if (token != NULL) {
    s3_session_token_ = token;
  }
  if (endpoint == NULL || (strcmp(endpoint, "") == 0)) {
    s3_endpoint_ = s3::getEndpoint(s3_region_);
  } else {
    s3_endpoint_ = endpoint;
  }

  if (verify_ssl == NULL || (strcmp(verify_ssl, "1") == 0)) {
    s3_verify_ssl_ = true;
  } else {
    s3_verify_ssl_ = false;
  }
}

void S3FileSystem::SetCredentials(
    const std::string &s3_access_id, const std::string &s3_secret_key) {
  s3_access_id_ = s3_access_id;
  s3_secret_key_ = s3_secret_key;
}

bool S3FileSystem::TryGetPathInfo(const URI &path_, FileInfo *out_info) {
  URI path = path_;
  while (path.name.length() > 1 && *path.name.rbegin() == '/') {
    path.name.resize(path.name.length() - 1);
  }
  std::vector<FileInfo> files;
  ListObjects(path, &files);
  std::string pdir = path.name + '/';
  for (size_t i = 0; i < files.size(); ++i) {
    if (files[i].path.name == path.name) {
      *out_info = files[i];
      return true;
    }
    if (files[i].path.name == pdir) {
      *out_info = files[i];
      return true;
    }
  }
  return false;
}

FileInfo S3FileSystem::GetPathInfo(const URI &path) {
  CHECK(path.protocol == "s3://") << " S3FileSystem.ListDirectory";
  FileInfo info;
  CHECK(TryGetPathInfo(path, &info))
      << "S3FileSytem.GetPathInfo cannot find information about " + path.str();
  return info;
}
void S3FileSystem::ListDirectory(const URI &path, std::vector<FileInfo> *out_list) {
  CHECK(path.protocol == "s3://") << " S3FileSystem.ListDirectory";
  if (path.name[path.name.length() - 1] == '/') {
    ListObjects(path, out_list);
    return;
  }
  std::vector<FileInfo> files;
  std::string pdir = path.name + '/';
  out_list->clear();
  ListObjects(path, &files);
  if (path.name.empty()) {
    // then insert all files in the bucket
    out_list->insert(out_list->end(), files.begin(), files.end());
    return;
  }
  for (size_t i = 0; i < files.size(); ++i) {
    if (files[i].path.name == path.name) {
      CHECK(files[i].type == kFile);
      out_list->push_back(files[i]);
      return;
    }
    if (files[i].path.name == pdir) {
      CHECK(files[i].type == kDirectory);
      ListObjects(files[i].path, out_list);
      return;
    }
  }
}

Stream *S3FileSystem::Open(const URI &path, const char *const flag, bool allow_null) {
  using namespace std;
  if (!strcmp(flag, "r") || !strcmp(flag, "rb")) {
    return OpenForRead(path, allow_null);
  } else if (!strcmp(flag, "w") || !strcmp(flag, "wb")) {
    CHECK(path.protocol == "s3://") << " S3FileSystem.Open";
    return new s3::WriteStream(path, s3_access_id_, s3_secret_key_, s3_session_token_, s3_region_,
        s3_endpoint_, s3_verify_ssl_, s3_is_aws_);
  } else {
    LOG(FATAL) << "S3FileSytem.Open do not support flag " << flag;
    return NULL;
  }
}

SeekStream *S3FileSystem::OpenForRead(const URI &path, bool allow_null) {
  // simple http read stream
  if (!allow_null && (path.protocol == "http://" || path.protocol == "https://")) {
    return new s3::HttpReadStream(path);
  }
  CHECK(path.protocol == "s3://") << " S3FileSystem.Open";
  FileInfo info;
  if (TryGetPathInfo(path, &info) && info.type == kFile) {
    return new s3::ReadStream(path, s3_access_id_, s3_secret_key_, s3_session_token_, s3_region_,
        s3_endpoint_, s3_verify_ssl_, s3_is_aws_, info.size);
  } else {
    CHECK(allow_null) << " S3FileSystem: fail to open \"" << path.str() << "\"";
    return NULL;
  }
}
}  // namespace io
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/s3_filesys.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file s3_filesys.h
 * \brief S3 access module
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_S3_FILESYS_H_
#define DMLC_IO_S3_FILESYS_H_

#include <string>
#include <vector>

#include <dmlc/filesystem.h>

namespace dmlc {
namespace io {
/*! \brief S3 filesystem */
class S3FileSystem : public FileSystem {
 public:
  /*! \brief destructor */
  virtual ~S3FileSystem() {}

  /*!
   * \brief Sets S3 access credentials
   * \param s3_access_id The S3 Access Key ID
   * \param s3_secret_key The S3 Secret Key
   * \return the information about the file
   */
  void SetCredentials(const std::string &s3_access_id, const std::string &s3_secret_key);

  /*!
   * \brief get information about a path
   * \param path the path to the file
   * \return the information about the file
   */
  virtual FileInfo GetPathInfo(const URI &path);
  /*!
   * \brief list files in a directory
   * \param path to the file
   * \param out_list the output information about the files
   */
  virtual void ListDirectory(const URI &path, std::vector<FileInfo> *out_list);
  /*!
   * \brief open a stream, will report error and exit if bad thing happens
   * NOTE: the Stream can continue to work even when filesystem was destructed
   * \param path path to file
   * \param uri the uri of the input
   * \param flag can be "w", "r", "a"
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  virtual Stream *Open(const URI &path, const char *const flag, bool allow_null);
  /*!
   * \brief open a seekable stream for read
   * \param path the path to the file
   * \param allow_null whether NULL can be returned, or directly report error
   * \return the created stream, can be NULL when allow_null == true and file do not exist
   */
  virtual SeekStream *OpenForRead(const URI &path, bool allow_null);
  /*!
   * \brief get a singleton of S3FileSystem when needed
   * \return a singleton instance
   */
  inline static S3FileSystem *GetInstance(void) {
    static S3FileSystem instance;
    return &instance;
  }

 private:
  /*! \brief constructor */
  S3FileSystem();
  /*! \brief S3 access id */
  std::string s3_access_id_;
  /*! \brief S3 secret key */
  std::string s3_secret_key_;
  /*! \brief S3 session token */
  std::string s3_session_token_;
  /*! \brief S3 region*/
  std::string s3_region_;
  /*! \brief S3 endpoint*/
  std::string s3_endpoint_;
  /*! \brief S3 verify ssl*/
  bool s3_verify_ssl_;
  bool s3_is_aws_;

  /*!
   * \brief try to get information about a path
   * \param path the path to the file
   * \param out_info holds the path info
   * \return return false when path do not exist
   */
  bool TryGetPathInfo(const URI &path, FileInfo *info);

  /*!
   * \brief list the objects in the bucket with prefix specified by path.name
   * \param path the path to query
   * \param out_list stores the output results which match given prefix
   */
  void ListObjects(const URI &path, std::vector<FileInfo> *out_list);
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_S3_FILESYS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/single_file_split.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file single_file_split.h
 * \brief base implementation of line-spliter
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_SINGLE_FILE_SPLIT_H_
#define DMLC_IO_SINGLE_FILE_SPLIT_H_

#include <algorithm>
#include <cstdio>
#include <string>

#include <dmlc/base.h>
#include <dmlc/io.h>
#include <dmlc/logging.h>

#include <sys/stat.h>

#ifdef _WIN32
  #define stat_struct __stat64
  #define fstat _fstat64
  #define fileno _fileno
#else  // _WIN32
  #define stat_struct stat
#endif  // _WIN32

namespace dmlc {
namespace io {
/*!
 * \brief line split implementation from single FILE
 * simply returns lines of files, used for stdin
 */
class SingleFileSplit : public InputSplit {
 public:
  explicit SingleFileSplit(const char *fname)
      : use_stdin_(false), buffer_size_(kBufferSize), chunk_begin_(NULL), chunk_end_(NULL) {
    if (!std::strcmp(fname, "stdin")) {
#ifndef DMLC_STRICT_CXX98_
      use_stdin_ = true;
      fp_ = stdin;
#endif
    }
    if (!use_stdin_) {
#if DMLC_USE_FOPEN64
      fp_ = fopen64(fname, "rb");
#else
      fp_ = fopen(fname, "rb");
#endif
      CHECK(fp_ != NULL) << "SingleFileSplit: fail to open " << fname;
    }
    buffer_.resize(kBufferSize);
  }
  virtual ~SingleFileSplit(void) {
    if (!use_stdin_) {
      std::fclose(fp_);
    }
  }
  virtual void BeforeFirst(void) {
    fseek(fp_, 0, SEEK_SET);
  }
  virtual void HintChunkSize(size_t chunk_size) {
    buffer_size_ = std::max(chunk_size, buffer_size_);
  }
  virtual size_t GetTotalSize(void) {
    struct stat_struct buf;
    fstat(fileno(fp_), &buf);
    return buf.st_size;
  }
  virtual size_t Read(void *ptr, size_t size) {
    return std::fread(ptr, 1, size, fp_);
  }
  virtual void ResetPartition(unsigned part_index, unsigned num_parts) {
    CHECK(part_index == 0 && num_parts == 1);
    this->BeforeFirst();
  }
  virtual size_t Write(const void * /*ptr*/, size_t /*size*/) {
    LOG(FATAL) << "InputSplit do not support write";
    return 0;
  }
  virtual bool NextRecord(Blob *out_rec) {
    if (chunk_begin_ == chunk_end_) {
      if (!LoadChunk()) {
        return false;
      }
    }
    char *next = FindNextRecord(chunk_begin_, chunk_end_);
    out_rec->dptr = chunk_begin_;
    out_rec->size = next - chunk_begin_;
    chunk_begin_ = next;
    return true;
  }
  virtual bool NextChunk(Blob *out_chunk) {
    if (chunk_begin_ == chunk_end_) {
      if (!LoadChunk()) {
        return false;
      }
    }
    out_chunk->dptr = chunk_begin_;
    out_chunk->size = chunk_end_ - chunk_begin_;
    chunk_begin_ = chunk_end_;
    return true;
  }
  inline bool ReadChunk(void *buf, size_t *size) {
    size_t max_size = *size;
    if (max_size <= overflow_.length()) {
      *size = 0;
      return true;
    }
    if (overflow_.length() != 0) {
      std::memcpy(buf, BeginPtr(overflow_), overflow_.length());
    }
    size_t olen = overflow_.length();
    overflow_.resize(0);
    size_t nread = this->Read(reinterpret_cast<char *>(buf) + olen, max_size - olen);
    nread += olen;
    if (nread == 0) {
      return false;
    }
    if (nread != max_size) {
      *size = nread;
      return true;
    } else {
      const char *bptr = reinterpret_cast<const char *>(buf);
      // return the last position where a record starts
      const char *bend = this->FindLastRecordBegin(bptr, bptr + max_size);
      *size = bend - bptr;
      overflow_.resize(max_size - *size);
      if (overflow_.length() != 0) {
        std::memcpy(BeginPtr(overflow_), bend, overflow_.length());
      }
      return true;
    }
  }

 protected:
  inline const char *FindLastRecordBegin(const char *begin, const char *end) {
    if (begin == end) {
      return begin;
    }
    for (const char *p = end - 1; p != begin; --p) {
      if (*p == '\n' || *p == '\r') {
        return p + 1;
      }
    }
    return begin;
  }
  inline char *FindNextRecord(char *begin, char *end) {
    char *p;
    for (p = begin; p != end; ++p) {
      if (*p == '\n' || *p == '\r') {
        break;
      }
    }
    for (; p != end; ++p) {
      if (*p != '\n' && *p != '\r') {
        return p;
      }
    }
    return end;
  }
  inline bool LoadChunk(void) {
    if (buffer_.length() < buffer_size_) {
      buffer_.resize(buffer_size_);
    }
    while (true) {
      size_t size = buffer_.length();
      if (!ReadChunk(BeginPtr(buffer_), &size)) {
        return false;
      }
      if (size == 0) {
        buffer_.resize(buffer_.length() * 2);
      } else {
        chunk_begin_ = reinterpret_cast<char *>(BeginPtr(buffer_));
        chunk_end_ = chunk_begin_ + size;
        break;
      }
    }
    return true;
  }

 private:
  // buffer size
  static const size_t kBufferSize = 1 << 18UL;
  // file
  std::FILE *fp_;
  bool use_stdin_;
  // internal overflow
  std::string overflow_;
  // internal buffer
  std::string buffer_;
  // internal buffer size
  size_t buffer_size_;
  // beginning of chunk
  char *chunk_begin_;
  // end of chunk
  char *chunk_end_;
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_SINGLE_FILE_SPLIT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/single_threaded_input_split.h <==
// Copyright by contributors
#ifndef DMLC_IO_SINGLE_THREADED_INPUT_SPLIT_H_
#define DMLC_IO_SINGLE_THREADED_INPUT_SPLIT_H_

#include <algorithm>

#include <dmlc/base.h>
#include <dmlc/threadediter.h>

#include "./input_split_base.h"

namespace dmlc {
namespace io {
/*!
 * \brief provides a single threaded input split
 *  Useful for debugging purposes. Be cautious of use
 *  for production use cases, as this is much less performant
 *  compared to ThreadedInputSplit
 */
class SingleThreadedInputSplit : public InputSplit {
 public:
  explicit SingleThreadedInputSplit(InputSplitBase *base, const size_t batch_size)
      : buffer_size_(InputSplitBase::kBufferSize),
        batch_size_(batch_size),
        base_(base),
        tmp_chunk_(NULL) {}
  bool NextProducer(InputSplitBase::Chunk **dptr) {
    if (*dptr == NULL) {
      *dptr = new InputSplitBase::Chunk(buffer_size_);
    }
    return base_->NextBatchEx(*dptr, batch_size_);
  }
  void BeforeFirstProducer() {
    base_->BeforeFirst();
  }
  virtual ~SingleThreadedInputSplit(void) {
    delete tmp_chunk_;
    delete base_;
  }
  virtual void BeforeFirst() {
    BeforeFirstProducer();
    if (tmp_chunk_ != NULL) {
      tmp_chunk_ = NULL;
    }
  }
  virtual void HintChunkSize(size_t chunk_size) {
    buffer_size_ = std::max(chunk_size / sizeof(uint32_t), buffer_size_);
  }

  virtual bool NextRecord(Blob *out_rec) {
    if (tmp_chunk_ == NULL) {
      if (!NextProducer(&tmp_chunk_)) {
        return false;
      }
    }
    while (!base_->ExtractNextRecord(out_rec, tmp_chunk_)) {
      tmp_chunk_ = NULL;
      if (!NextProducer(&tmp_chunk_)) {
        return false;
      }
    }
    return true;
  }

  virtual bool NextChunk(Blob *out_chunk) {
    if (tmp_chunk_ == NULL) {
      if (!NextProducer(&tmp_chunk_)) {
        return false;
      }
    }
    while (!base_->ExtractNextChunk(out_chunk, tmp_chunk_)) {
      tmp_chunk_ = NULL;
      if (!NextProducer(&tmp_chunk_)) {
        return false;
      }
    }
    return true;
  }

  virtual size_t GetTotalSize(void) {
    return base_->GetTotalSize();
  }

  virtual void ResetPartition(unsigned part_index, unsigned num_parts) {
    base_->ResetPartition(part_index, num_parts);
    this->BeforeFirst();
  }

 private:
  size_t buffer_size_;
  size_t batch_size_;
  InputSplitBase *base_;
  InputSplitBase::Chunk *tmp_chunk_;
};
}  //  namespace io
}  //  namespace dmlc

#endif  // DMLC_IO_SINGLE_THREADED_INPUT_SPLIT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/threaded_input_split.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file threaded_input_split.h
 * \brief a threaded version of InputSplit with a prefetch thread
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_THREADED_INPUT_SPLIT_H_
#define DMLC_IO_THREADED_INPUT_SPLIT_H_

#include <dmlc/base.h>
// this code depends on c++11
#if DMLC_ENABLE_STD_THREAD
  #include <algorithm>

  #include <dmlc/threadediter.h>

  #include "./input_split_base.h"

namespace dmlc {
namespace io {
/*!
 * \brief a threaded version of InputSplit
 *  wraps an InputSplitBase to use an thread to prefetch the data
 */
class ThreadedInputSplit : public InputSplit {
 public:
  /*!
   * \brief constructor
   * \param base an base object to define how to read data
   */
  explicit ThreadedInputSplit(InputSplitBase *base, const size_t batch_size)
      : buffer_size_(InputSplitBase::kBufferSize),
        batch_size_(batch_size),
        base_(base),
        tmp_chunk_(NULL) {
    iter_.set_max_capacity(2);
    // initalize the iterator
    iter_.Init(
        [this](InputSplitBase::Chunk **dptr) {
          if (*dptr == NULL) {
            *dptr = new InputSplitBase::Chunk(buffer_size_);
          }
          return base_->NextBatchEx(*dptr, batch_size_);
        },
        [base]() { base->BeforeFirst(); });
  }
  // destructor
  virtual ~ThreadedInputSplit(void) {
    iter_.Destroy();
    delete tmp_chunk_;
    delete base_;
  }
  virtual void BeforeFirst() {
    iter_.BeforeFirst();
    if (tmp_chunk_ != NULL) {
      iter_.Recycle(&tmp_chunk_);
    }
  }
  virtual void HintChunkSize(size_t chunk_size) {
    buffer_size_ = std::max(chunk_size / sizeof(uint32_t), buffer_size_);
  }
  // implement next record
  virtual bool NextRecord(Blob *out_rec) {
    if (tmp_chunk_ == NULL) {
      if (!iter_.Next(&tmp_chunk_)) {
        return false;
      }
    }
    while (!base_->ExtractNextRecord(out_rec, tmp_chunk_)) {
      iter_.Recycle(&tmp_chunk_);
      if (!iter_.Next(&tmp_chunk_)) {
        return false;
      }
    }
    return true;
  }
  // implement next chunk
  virtual bool NextChunk(Blob *out_chunk) {
    if (tmp_chunk_ == NULL) {
      if (!iter_.Next(&tmp_chunk_)) {
        return false;
      }
    }
    while (!base_->ExtractNextChunk(out_chunk, tmp_chunk_)) {
      iter_.Recycle(&tmp_chunk_);
      if (!iter_.Next(&tmp_chunk_)) {
        return false;
      }
    }
    return true;
  }

  virtual size_t GetTotalSize(void) {
    return base_->GetTotalSize();
  }

  virtual void ResetPartition(unsigned part_index, unsigned num_parts) {
    base_->ResetPartition(part_index, num_parts);
    this->BeforeFirst();
  }

 private:
  /*! \brief internal buffer size */
  size_t buffer_size_;
  /*! \brief batch size */
  size_t batch_size_;
  /*! \brief the place where we get the data */
  InputSplitBase *base_;
  /*! \brief backend thread iterator */
  ThreadedIter<InputSplitBase::Chunk> iter_;
  /*! \brief current chunk of data */
  InputSplitBase::Chunk *tmp_chunk_;
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_USE_CXX11
#endif  // DMLC_IO_THREADED_INPUT_SPLIT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/uri_spec.h <==
/*!
 *  Copyright (c) 2015 by Contributors
 * \file uri_spec.h
 * \brief common specification of sugars in URI
 *    string passed to dmlc Create functions
 *    such as local file cache
 * \author Tianqi Chen
 */
#ifndef DMLC_IO_URI_SPEC_H_
#define DMLC_IO_URI_SPEC_H_

#include <map>
#include <sstream>
#include <string>
#include <utility>
#include <vector>

#include <dmlc/common.h>

namespace dmlc {
namespace io {
/*!
 * \brief some super set of URI
 *  that allows sugars to be passed around
 *  Example:
 *
 *  hdfs:///mylibsvm/?format=libsvm&clabel=0#mycache-file.
 */
class URISpec {
 public:
  /*! \brief the real URI */
  std::string uri;
  /*! \brief arguments in the URL */
  std::map<std::string, std::string> args;
  /*! \brief the path to cache file */
  std::string cache_file;
  /*!
   * \brief constructor.
   * \param uri The raw uri string.
   * \param part_index The parition index of the part.
   * \param num_parts total number of parts.
   */
  explicit URISpec(const std::string &uri, unsigned part_index, unsigned num_parts) {
    std::vector<std::string> name_cache = Split(uri, '#');

    if (name_cache.size() == 2) {
      std::ostringstream os;
      os << name_cache[1];
      if (num_parts != 1) {
        os << ".split" << num_parts << ".part" << part_index;
      }
      this->cache_file = os.str();
    } else {
      CHECK_EQ(name_cache.size(), 1U)
          << "only one `#` is allowed in file path for cachefile specification";
    }
    std::vector<std::string> name_args = Split(name_cache[0], '?');
    if (name_args.size() == 2) {
      std::vector<std::string> arg_list = Split(name_args[1], '&');
      for (size_t i = 0; i < arg_list.size(); ++i) {
        std::istringstream is(arg_list[i]);
        std::pair<std::string, std::string> kv;
        CHECK(std::getline(is, kv.first, '=')) << "Invalid uri argument format"
                                               << " for key in arg " << i + 1;
        CHECK(std::getline(is, kv.second)) << "Invalid uri argument format"
                                           << " for value in arg " << i + 1;
        this->args.insert(kv);
      }
    } else {
      CHECK_EQ(name_args.size(), 1U)
          << "only one `#` is allowed in file path for cachefile specification";
    }
    this->uri = name_args[0];
  }
};
}  // namespace io
}  // namespace dmlc
#endif  // DMLC_IO_URI_SPEC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/recordio.cc <==
// Copyright by Contributors

#include <algorithm>

#include <dmlc/base.h>
#include <dmlc/logging.h>
#include <dmlc/recordio.h>

namespace dmlc {
// implementation
void RecordIOWriter::WriteRecord(const void *buf, size_t size) {
  CHECK(size < (1 << 29U)) << "RecordIO only accept record less than 2^29 bytes";
  const uint32_t umagic = kMagic;
  // initialize the magic number, in stack
  const char *magic = reinterpret_cast<const char *>(&umagic);
  const char *bhead = reinterpret_cast<const char *>(buf);
  uint32_t len = static_cast<uint32_t>(size);
  uint32_t lower_align = (len >> 2U) << 2U;
  uint32_t upper_align = ((len + 3U) >> 2U) << 2U;
  uint32_t dptr = 0;
  for (uint32_t i = 0; i < lower_align; i += 4) {
    // use char check for alignment safety reason
    if (bhead[i] == magic[0] && bhead[i + 1] == magic[1] && bhead[i + 2] == magic[2]
        && bhead[i + 3] == magic[3]) {
      uint32_t lrec = EncodeLRec(dptr == 0 ? 1U : 2U, i - dptr);
      stream_->Write(magic, 4);
      stream_->Write(&lrec, sizeof(lrec));
      if (i != dptr) {
        stream_->Write(bhead + dptr, i - dptr);
      }
      dptr = i + 4;
      except_counter_ += 1;
    }
  }
  uint32_t lrec = EncodeLRec(dptr != 0 ? 3U : 0U, len - dptr);
  stream_->Write(magic, 4);
  stream_->Write(&lrec, sizeof(lrec));
  if (len != dptr) {
    stream_->Write(bhead + dptr, len - dptr);
  }
  // write padded bytes
  uint32_t zero = 0;
  if (upper_align != len) {
    stream_->Write(&zero, upper_align - len);
  }
}

bool RecordIOReader::NextRecord(std::string *out_rec) {
  if (end_of_stream_) {
    return false;
  }
  const uint32_t kMagic = RecordIOWriter::kMagic;
  out_rec->clear();
  size_t size = 0;
  while (true) {
    uint32_t header[2];
    size_t nread = stream_->Read(header, sizeof(header));
    if (nread == 0) {
      end_of_stream_ = true;
      return false;
    }
    CHECK(nread == sizeof(header)) << "Inavlid RecordIO File";
    CHECK(header[0] == RecordIOWriter::kMagic) << "Invalid RecordIO File";
    uint32_t cflag = RecordIOWriter::DecodeFlag(header[1]);
    uint32_t len = RecordIOWriter::DecodeLength(header[1]);
    uint32_t upper_align = ((len + 3U) >> 2U) << 2U;
    out_rec->resize(size + upper_align);
    if (upper_align != 0) {
      CHECK(stream_->Read(BeginPtr(*out_rec) + size, upper_align) == upper_align)
          << "Invalid RecordIO File upper_align=" << upper_align;
    }
    // squeeze back
    size += len;
    out_rec->resize(size);
    if (cflag == 0U || cflag == 3U) {
      break;
    }
    out_rec->resize(size + sizeof(kMagic));
    std::memcpy(BeginPtr(*out_rec) + size, &kMagic, sizeof(kMagic));
    size += sizeof(kMagic);
  }
  return true;
}

// helper function to find next recordio head
inline char *FindNextRecordIOHead(char *begin, char *end) {
  CHECK_EQ((reinterpret_cast<size_t>(begin) & 3UL), 0U);
  CHECK_EQ((reinterpret_cast<size_t>(end) & 3UL), 0U);
  uint32_t *p = reinterpret_cast<uint32_t *>(begin);
  uint32_t *pend = reinterpret_cast<uint32_t *>(end);
  for (; p + 1 < pend; ++p) {
    if (p[0] == RecordIOWriter::kMagic) {
      uint32_t cflag = RecordIOWriter::DecodeFlag(p[1]);
      if (cflag == 0 || cflag == 1) {
        return reinterpret_cast<char *>(p);
      }
    }
  }
  return end;
}

RecordIOChunkReader::RecordIOChunkReader(
    InputSplit::Blob chunk, unsigned part_index, unsigned num_parts) {
  size_t nstep = (chunk.size + num_parts - 1) / num_parts;
  // align
  nstep = ((nstep + 3UL) >> 2UL) << 2UL;
  size_t begin = std::min(chunk.size, nstep * part_index);
  size_t end = std::min(chunk.size, nstep * (part_index + 1));
  char *head = reinterpret_cast<char *>(chunk.dptr);
  pbegin_ = FindNextRecordIOHead(head + begin, head + chunk.size);
  pend_ = FindNextRecordIOHead(head + end, head + chunk.size);
}

bool RecordIOChunkReader::NextRecord(InputSplit::Blob *out_rec) {
  if (pbegin_ >= pend_) {
    return false;
  }
  uint32_t *p = reinterpret_cast<uint32_t *>(pbegin_);
  CHECK(p[0] == RecordIOWriter::kMagic);
  uint32_t cflag = RecordIOWriter::DecodeFlag(p[1]);
  uint32_t clen = RecordIOWriter::DecodeLength(p[1]);
  if (cflag == 0) {
    // skip header
    out_rec->dptr = pbegin_ + 2 * sizeof(uint32_t);
    // move pbegin
    pbegin_ += 2 * sizeof(uint32_t) + (((clen + 3U) >> 2U) << 2U);
    CHECK(pbegin_ <= pend_) << "Invalid RecordIO Format";
    out_rec->size = clen;
    return true;
  } else {
    const uint32_t kMagic = RecordIOWriter::kMagic;
    // abnormal path, read into string
    CHECK(cflag == 1U) << "Invalid RecordIO Format";
    temp_.resize(0);
    while (true) {
      CHECK(pbegin_ + 2 * sizeof(uint32_t) <= pend_);
      p = reinterpret_cast<uint32_t *>(pbegin_);
      CHECK(p[0] == RecordIOWriter::kMagic);
      cflag = RecordIOWriter::DecodeFlag(p[1]);
      clen = RecordIOWriter::DecodeLength(p[1]);
      size_t tsize = temp_.length();
      temp_.resize(tsize + clen);
      if (clen != 0) {
        std::memcpy(BeginPtr(temp_) + tsize, pbegin_ + 2 * sizeof(uint32_t), clen);
        tsize += clen;
      }
      pbegin_ += 2 * sizeof(uint32_t) + (((clen + 3U) >> 2U) << 2U);
      if (cflag == 3U) {
        break;
      }
      temp_.resize(tsize + sizeof(kMagic));
      std::memcpy(BeginPtr(temp_) + tsize, &kMagic, sizeof(kMagic));
    }
    out_rec->dptr = BeginPtr(temp_);
    out_rec->size = temp_.length();
    return true;
  }
}
}  // namespace dmlc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/base.h <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file base.h
 * \brief Defines configuration macros and basic types for xgboost.
 */
#ifndef XGBOOST_BASE_H_
#define XGBOOST_BASE_H_

#include <dmlc/omp.h>  // for omp_uint, omp_ulong
// Put the windefs here to guard as many files as possible.
#include <xgboost/windefs.h>

#include <cstdint>  // for int32_t, uint64_t, int16_t
#include <ostream>  // for ostream
#include <string>   // for string
#include <utility>  // for pair
#include <vector>   // for vector

/*!
 * \brief string flag for R library, to leave hooks when needed.
 */
#ifndef XGBOOST_STRICT_R_MODE
#define XGBOOST_STRICT_R_MODE 0
#endif  // XGBOOST_STRICT_R_MODE

/*!
 * \brief Whether always log console message with time.
 *  It will display like, with timestamp appended to head of the message.
 *  "[21:47:50] 6513x126 matrix with 143286 entries loaded from
 * ../data/agaricus.txt.train"
 */
#ifndef XGBOOST_LOG_WITH_TIME
#define XGBOOST_LOG_WITH_TIME 1
#endif  // XGBOOST_LOG_WITH_TIME

/*!
 * \brief Check if alignas(*) keyword is supported. (g++ 4.8 or higher)
 */
#if defined(__GNUC__) && ((__GNUC__ == 4 && __GNUC_MINOR__ >= 8) || __GNUC__ > 4)
#define XGBOOST_ALIGNAS(X) alignas(X)
#else
#define XGBOOST_ALIGNAS(X)
#endif  // defined(__GNUC__) && ((__GNUC__ == 4 && __GNUC_MINOR__ >= 8) || __GNUC__ > 4)

#if defined(__GNUC__)
#define XGBOOST_EXPECT(cond, ret) __builtin_expect((cond), (ret))
#else
#define XGBOOST_EXPECT(cond, ret) (cond)
#endif  // defined(__GNUC__)

/*!
 * \brief Tag function as usable by device
 */
#if defined(__CUDA__) || defined(__NVCC__)
#define XGBOOST_DEVICE __host__ __device__
#else
#define XGBOOST_DEVICE
#endif  // defined (__CUDA__) || defined(__NVCC__)

#if defined(__CUDA__) || defined(__CUDACC__)
#define XGBOOST_HOST_DEV_INLINE XGBOOST_DEVICE __forceinline__
#define XGBOOST_DEV_INLINE __device__ __forceinline__
#else
#define XGBOOST_HOST_DEV_INLINE
#define XGBOOST_DEV_INLINE
#endif  // defined(__CUDA__) || defined(__CUDACC__)

// restrict
#if defined(_MSC_VER)
#define XGBOOST_RESTRICT __restrict
#else
#define XGBOOST_RESTRICT __restrict__
#endif

// These check are for Makefile.
#if !defined(XGBOOST_MM_PREFETCH_PRESENT) && !defined(XGBOOST_BUILTIN_PREFETCH_PRESENT)
/* default logic for software pre-fetching */
#if (defined(_MSC_VER) && (defined(_M_IX86) || defined(_M_AMD64))) || defined(__INTEL_COMPILER)
// Enable _mm_prefetch for Intel compiler and MSVC+x86
#define XGBOOST_MM_PREFETCH_PRESENT
#define XGBOOST_BUILTIN_PREFETCH_PRESENT
#elif defined(__GNUC__)
// Enable __builtin_prefetch for GCC
#define XGBOOST_BUILTIN_PREFETCH_PRESENT
#endif  // GUARDS

#endif  // !defined(XGBOOST_MM_PREFETCH_PRESENT) && !defined()

namespace xgboost {
/*! \brief unsigned integer type used for feature index. */
using bst_uint = std::uint32_t;  // NOLINT
/*! \brief unsigned long integers */
using bst_ulong = std::uint64_t;  // NOLINT
/*! \brief float type, used for storing statistics */
using bst_float = float;  // NOLINT
/*! \brief Categorical value type. */
using bst_cat_t = std::int32_t;  // NOLINT
/*! \brief Type for data column (feature) index. */
using bst_feature_t = std::uint32_t;  // NOLINT
/**
 * @brief Type for histogram bin index.  We sometimes use -1 to indicate invalid bin.
 */
using bst_bin_t = std::int32_t;  // NOLINT
/**
 * @brief Type for data row index (sample).
 */
using bst_idx_t = std::uint64_t;  // NOLINT
/**
 * \brief Type for tree node index and tree depth.
 */
using bst_node_t = std::int32_t;  // NOLINT
/**
 * @brief Type for ranking group index.
 */
using bst_group_t = std::uint32_t;  // NOLINT
/**
 * @brief Type for indexing into output targets.
 */
using bst_target_t = std::uint32_t;  // NOLINT
/**
 * @brief Type for indexing boosted layers.
 */
using bst_layer_t = std::int32_t;  // NOLINT
/**
 * @brief Type for indexing trees.
 */
using bst_tree_t = std::int32_t;  // NOLINT
/**
 * @brief Ordinal of a CUDA device.
 */
using bst_d_ordinal_t = std::int16_t;  // NOLINT

namespace detail {
/*! \brief Implementation of gradient statistics pair. Template specialisation
 * may be used to overload different gradients types e.g. low precision, high
 * precision, integer, floating point. */
template <typename T>
class GradientPairInternal {
  /*! \brief gradient statistics */
  T grad_{0};
  /*! \brief second order gradient statistics */
  T hess_{0};

  XGBOOST_DEVICE void SetGrad(T g) { grad_ = g; }
  XGBOOST_DEVICE void SetHess(T h) { hess_ = h; }

 public:
  using ValueT = T;

  inline void Add(const ValueT &grad, const ValueT &hess) {
    grad_ += grad;
    hess_ += hess;
  }

  GradientPairInternal() = default;

  XGBOOST_DEVICE GradientPairInternal(T grad, T hess) {
    SetGrad(grad);
    SetHess(hess);
  }

  // Copy constructor if of same value type, marked as default to be trivially_copyable
  GradientPairInternal(GradientPairInternal const &g) = default;
  GradientPairInternal(GradientPairInternal &&g) = default;
  GradientPairInternal &operator=(GradientPairInternal const &that) = default;
  GradientPairInternal &operator=(GradientPairInternal &&that) = default;

  // Copy constructor if different value type - use getters and setters to
  // perform conversion
  template <typename T2>
  XGBOOST_DEVICE explicit GradientPairInternal(const GradientPairInternal<T2> &g) {
    SetGrad(g.GetGrad());
    SetHess(g.GetHess());
  }

  XGBOOST_DEVICE T GetGrad() const { return grad_; }
  XGBOOST_DEVICE T GetHess() const { return hess_; }

  XGBOOST_DEVICE GradientPairInternal<T> &operator+=(const GradientPairInternal<T> &rhs) {
    grad_ += rhs.grad_;
    hess_ += rhs.hess_;
    return *this;
  }

  XGBOOST_DEVICE GradientPairInternal<T> operator+(const GradientPairInternal<T> &rhs) const {
    GradientPairInternal<T> g;
    g.grad_ = grad_ + rhs.grad_;
    g.hess_ = hess_ + rhs.hess_;
    return g;
  }

  XGBOOST_DEVICE GradientPairInternal<T> &operator-=(const GradientPairInternal<T> &rhs) {
    grad_ -= rhs.grad_;
    hess_ -= rhs.hess_;
    return *this;
  }

  XGBOOST_DEVICE GradientPairInternal<T> operator-(const GradientPairInternal<T> &rhs) const {
    GradientPairInternal<T> g;
    g.grad_ = grad_ - rhs.grad_;
    g.hess_ = hess_ - rhs.hess_;
    return g;
  }

  XGBOOST_DEVICE GradientPairInternal<T> &operator*=(float multiplier) {
    grad_ *= multiplier;
    hess_ *= multiplier;
    return *this;
  }

  XGBOOST_DEVICE GradientPairInternal<T> operator*(float multiplier) const {
    GradientPairInternal<T> g;
    g.grad_ = grad_ * multiplier;
    g.hess_ = hess_ * multiplier;
    return g;
  }

  XGBOOST_DEVICE GradientPairInternal<T> &operator/=(float divisor) {
    grad_ /= divisor;
    hess_ /= divisor;
    return *this;
  }

  XGBOOST_DEVICE GradientPairInternal<T> operator/(float divisor) const {
    GradientPairInternal<T> g;
    g.grad_ = grad_ / divisor;
    g.hess_ = hess_ / divisor;
    return g;
  }

  XGBOOST_DEVICE bool operator==(const GradientPairInternal<T> &rhs) const {
    return grad_ == rhs.grad_ && hess_ == rhs.hess_;
  }

  XGBOOST_DEVICE explicit GradientPairInternal(int value) {
    *this = GradientPairInternal<T>(static_cast<float>(value), static_cast<float>(value));
  }

  friend std::ostream &operator<<(std::ostream &os, const GradientPairInternal<T> &g) {
    os << g.GetGrad() << "/" << g.GetHess();
    return os;
  }
};
}  // namespace detail

/*! \brief gradient statistics pair usually needed in gradient boosting */
using GradientPair = detail::GradientPairInternal<float>;
/*! \brief High precision gradient statistics pair */
using GradientPairPrecise = detail::GradientPairInternal<double>;

/*! \brief Fixed point representation for high precision gradient pair. Has a different interface so
 * we don't accidentally use it in gain calculations.*/
class GradientPairInt64 {
  using T = int64_t;
  T grad_ = 0;
  T hess_ = 0;

 public:
  using ValueT = T;

  XGBOOST_DEVICE GradientPairInt64(T grad, T hess) : grad_(grad), hess_(hess) {}
  GradientPairInt64() = default;

  // Copy constructor if of same value type, marked as default to be trivially_copyable
  GradientPairInt64(GradientPairInt64 const &g) = default;
  GradientPairInt64 &operator=(GradientPairInt64 const &g) = default;

  [[nodiscard]] XGBOOST_DEVICE T GetQuantisedGrad() const { return grad_; }
  [[nodiscard]] XGBOOST_DEVICE T GetQuantisedHess() const { return hess_; }

  XGBOOST_DEVICE GradientPairInt64 &operator+=(const GradientPairInt64 &rhs) {
    grad_ += rhs.grad_;
    hess_ += rhs.hess_;
    return *this;
  }

  XGBOOST_DEVICE GradientPairInt64 operator+(const GradientPairInt64 &rhs) const {
    GradientPairInt64 g;
    g.grad_ = grad_ + rhs.grad_;
    g.hess_ = hess_ + rhs.hess_;
    return g;
  }

  XGBOOST_DEVICE GradientPairInt64 &operator-=(const GradientPairInt64 &rhs) {
    grad_ -= rhs.grad_;
    hess_ -= rhs.hess_;
    return *this;
  }

  XGBOOST_DEVICE GradientPairInt64 operator-(const GradientPairInt64 &rhs) const {
    GradientPairInt64 g;
    g.grad_ = grad_ - rhs.grad_;
    g.hess_ = hess_ - rhs.hess_;
    return g;
  }

  XGBOOST_DEVICE bool operator==(const GradientPairInt64 &rhs) const {
    return grad_ == rhs.grad_ && hess_ == rhs.hess_;
  }
  friend std::ostream &operator<<(std::ostream &os, const GradientPairInt64 &g) {
    os << g.GetQuantisedGrad() << "/" << g.GetQuantisedHess();
    return os;
  }
};

using Args = std::vector<std::pair<std::string, std::string> >;

/** @brief small eps gap for minimum split decision. */
constexpr inline float kRtEps = 1e-6f;

/*! \brief define unsigned long for openmp loop */
using omp_ulong = dmlc::omp_ulong;  // NOLINT
/*! \brief define unsigned int for openmp loop */
using bst_omp_uint = dmlc::omp_uint;  // NOLINT
/*! \brief Type used for representing version number in binary form.*/
using XGBoostVersionT = std::int32_t;
}  // namespace xgboost

#endif  // XGBOOST_BASE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/byteswap.h <==
/**
 * Copyright 2022-2026, XGBoost Contributors
 */
#pragma once

#include <dmlc/endian.h>  // for ByteSwap
#include <xgboost/base.h>
#include <xgboost/windefs.h>

#include <cstdint>

#if defined(xgboost_IS_WIN)

#include <cstdlib>  // for _byteswap_uint64, _byteswap_ulong, _byteswap_ushort

#endif  // defined(xgboost_IS_WIN)

namespace xgboost {
#if defined(__CUDA_ARCH__)
// CUDA kernel version
template <typename T>
[[nodiscard]] __device__ T ByteSwap(T v);

template <>
inline __device__ std::uint16_t ByteSwap(std::uint16_t v) {
#if defined(__clang__)
  return __builtin_bswap16(v);
#else
  return __nv_bswap16(v);
#endif
}

template <>
inline __device__ std::uint32_t ByteSwap(std::uint32_t v) {
#if defined(__clang__)
  return __builtin_bswap32(v);
#else
  return __nv_bswap32(v);
#endif
}

template <>
inline __device__ std::uint64_t ByteSwap(std::uint64_t v) {
#if defined(__clang__)
  return __builtin_bswap64(v);
#else
  return __nv_bswap64(v);
#endif
}

#elif defined(__GLIBC__)
// Host gcc/clang
template <typename T>
T ByteSwap(T v);

template <>
inline std::uint16_t ByteSwap(std::uint16_t v) {
  return __builtin_bswap16(v);
}

template <>
inline std::uint32_t ByteSwap(std::uint32_t v) {
  return __builtin_bswap32(v);
}

template <>
inline std::uint64_t ByteSwap(std::uint64_t v) {
  return __builtin_bswap64(v);
}

#elif defined(xgboost_IS_WIN) && !defined(__MINGW32__)
// MSVC
template <typename T>
T ByteSwap(T v);

template <>
inline std::uint16_t ByteSwap(std::uint16_t v) {
  return _byteswap_ushort(v);
}

template <>
inline std::uint32_t ByteSwap(std::uint32_t v) {
  return _byteswap_ulong(v);
}

template <>
inline std::uint64_t ByteSwap(std::uint64_t v) {
  return _byteswap_uint64(v);
}

#else

template <typename T>
T ByteSwap(T v) {
  dmlc::ByteSwap(&v, sizeof(v), 1);
  return v;
}

#endif  //  defined(__CUDA_ARCH__)
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/c_api.h <==
/**
 * Copyright 2015-2025, XGBoost Contributors
 *
 * @brief C API of XGBoost, used to interface with other high-level languages.
 */
#ifndef XGBOOST_C_API_H_
#define XGBOOST_C_API_H_

#ifdef __cplusplus
#define XGB_EXTERN_C extern "C"
#include <cstddef>
#include <cstdint>
#include <cstdio>
#else
#define XGB_EXTERN_C
#include <stddef.h>
#include <stdint.h>
#include <stdio.h>
#endif  // __cplusplus

#if defined(_MSC_VER) || defined(_WIN32)
#define XGB_DLL XGB_EXTERN_C __declspec(dllexport)
#else
#define XGB_DLL XGB_EXTERN_C __attribute__((visibility("default")))
#endif  // defined(_MSC_VER) || defined(_WIN32)

// manually define unsigned long
typedef uint64_t bst_ulong;  // NOLINT(*)

/**
 * @mainpage
 *
 * @brief XGBoost C API reference.
 *
 * For the official document page see:
 * <a href="https://xgboost.readthedocs.io/en/stable/c.html">XGBoost C Package</a>.
 */

/**
 * @defgroup Library Library
 *
 * These functions are used to obtain general information about XGBoost including version,
 * build info and current global configuration.
 *
 * @{
 */

/** @brief Handle to the DMatrix */
typedef void *DMatrixHandle;  // NOLINT(*)
/** @brief Handle to the Booster */
typedef void *BoosterHandle;  // NOLINT(*)
/**
 * @brief Handle to the categories container.
 *
 * @since 3.2.0
 */
typedef void *CategoriesHandle;  // NOLINT(*)

/**
 * @brief Return the version of the XGBoost library.
 *
 *   The output variable is only written if it's not NULL.
 *
 * @param major Store the major version number.
 * @param minor Store the minor version number.
 * @param patch Store the patch (revision) number.
 */
XGB_DLL void XGBoostVersion(int *major, int *minor, int *patch);

/**
 * @brief Get compile information of the shared XGBoost library.
 *
 * @param out string encoded JSON object containing build flags and dependency versions.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBuildInfo(char const **out);

/**
 * @brief Get the string message of the last error.
 *
 *   Most functions in XGBoost returns 0 when success and non-zero when an error
 *   occurred. In the case of error, @ref XGBGetLastError can be used to retrieve the
 *   error message
 *
 *   This function is thread safe.
 *
 * @return The error message from the last error.
 */
XGB_DLL const char *XGBGetLastError();

/**
 * @brief register callback function for LOG(INFO) messages -- helpful messages
 *        that are not errors.
 *
 * @note This function can be called by multiple threads. The callback function
 *       will run on the thread that registered it.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBRegisterLogCallback(void (*callback)(const char *));

/**
 * @brief Set global configuration (collection of parameters that apply globally). This function
 *        accepts the list of key-value pairs representing the global-scope parameters to be
 *        configured. The list of key-value pairs are passed in as a JSON string.
 * @param config a JSON string representing the list of key-value pairs. The JSON object shall
 *                 be flat: no value can be a JSON object or an array.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBSetGlobalConfig(char const *config);

/**
 * @brief Get current global configuration (collection of parameters that apply globally).
 * @param out_config pointer to received returned global configuration, represented as a JSON string.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBGetGlobalConfig(char const **out_config);

/**@}*/

/**
 * @defgroup DMatrix DMatrix
 *
 * @brief DMatrix is the basic data storage for XGBoost used by all XGBoost algorithms
 *        including both training, prediction and explanation. There are a few variants of
 *        `DMatrix` including normal `DMatrix`, which is a CSR matrix, `QuantileDMatrix`,
 *        which is used by histogram-based tree methods for saving memory, and lastly the
 *        experimental external-memory-based DMatrix, which reads data in batches during
 *        training. For the last two variants, see the @ref Streaming group.
 *
 * @{
 */

/**
 * @brief load a data matrix
 *
 * @param config JSON encoded parameters for DMatrix construction.  Accepted fields are:
 *   - uri: The URI of the input file. The URI parameter `format` is required when loading text data.
 *          @verbatim embed:rst:leading-asterisk
 *            See :doc:`/tutorials/input_format` for more info.
 *          @endverbatim
 *   - silent (optional): Whether to print message during loading. Default to true.
 *   - data_split_mode (optional, deprecated): Data split mode. Only row-wise split is
 *     supported; column-wise split has been removed and is rejected. Default to row.
 * @param out a loaded data matrix
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromURI(char const *config, DMatrixHandle *out);

/**
 * @brief Create a DMatrix from columnar data. (table)
 *
 * A special type of input to the `DMatrix` is the columnar format, which refers to
 * column-based dataframes. XGBoost can accept both numeric data types like integers and
 * floats, along with the categorical type, called dictionary in arrow's term. The
 * addition of categorical type is introduced in 3.1.0. The dataframe is represented by a
 * list array interfaces with one object for each column.
 *
 * A categorical type is represented by 3 buffers, the validity mask, the names of the
 * categories (called index for most of the dataframe implementation), and the codes used
 * to represent the categories in the rows. XGBoost consumes a categorical column by
 * accepting two JSON-encoded arrow arrays in a list. The first item in the list is a JSON
 * object with `{"offsets": IntegerArray, "values": StringArray }` representing the string
 * names defined by the arrow columnar format. The second buffer is an masked integer
 * array that stores the categorical codes along with the validity mask:
 *
 * @code{javascript}
 * [
 *   // categorical column, represented as an array (list)
 *   [
 *     {
 *       'offsets':
 *       {
 *         'data': (129412626415808, True),
 *         'typestr': '<i4', 'version': 3, 'strides': None, 'shape': (3,), 'mask': None
 *       },
 *       'values':
 *       {
 *         'data': (129412626416000, True),
 *         'typestr': '<i1', 'version': 3, 'strides': None, 'shape': (7,), 'mask': None
 *       }
 *     },
 *     {
 *       'data': (106200854378448, True),
 *       'typestr': '<i1', 'version': 3, 'strides': None, 'shape': (2,), 'mask': None
 *     }
 *   ],
 *   // numeric column, represented as an object, same number of rows as the previous column (2)
 *   {
 *     'data': (106200854378448, True),
 *     'typestr': '<f4', 'version': 3, 'strides': None, 'shape': (2,), 'mask': None
 *   }
 * ]
 * @endcode
 *
 * As for numeric inputs, it's the same as dense array.
 *
 * @param data   A list of JSON-encoded array interfaces.
 * @param config See @ref XGDMatrixCreateFromDense for details.
 * @param out    The created DMatrix.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromColumnar(char const *data, char const *config, DMatrixHandle *out);

/**
 * @example c-api-demo.c
 */
/**
 * @brief Create a DMatrix from CSR matrix.
 * @param indptr  JSON encoded __array_interface__ to row pointers in CSR.
 * @param indices JSON encoded __array_interface__ to column indices in CSR.
 * @param data    JSON encoded __array_interface__ to values in CSR.
 * @param ncol    The number of columns.
 * @param config  See @ref XGDMatrixCreateFromDense for details.
 * @param out     The created dmatrix
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromCSR(char const *indptr, char const *indices, char const *data,
                                   bst_ulong ncol, char const *config, DMatrixHandle *out);

/**
 * @brief Create a DMatrix from dense array.
 *
 * The array interface is defined in https://numpy.org/doc/2.1/reference/arrays.interface.html
 * We encode the interface as a JSON object.
 *
 * @param data   JSON encoded __array_interface__ to array values.
 * @param config JSON encoded configuration.  Required values are:
 *   - missing: Which value to represent missing value.
 *   - nthread (optional): Number of threads used for initializing DMatrix.
 *   - data_split_mode (optional, deprecated): Data split mode. Only row-wise split is
 *     supported; column-wise split has been removed and is rejected. Default to row.
 * @param out The created DMatrix
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromDense(char const *data, char const *config, DMatrixHandle *out);

/**
 * @brief Create a DMatrix from a CSC matrix.
 *
 * @param indptr  JSON encoded __array_interface__ to column pointers in CSC.
 * @param indices JSON encoded __array_interface__ to row indices in CSC.
 * @param data    JSON encoded __array_interface__ to values in CSC.
 * @param nrow    The number of rows in the matrix.
 * @param config  See @ref XGDMatrixCreateFromDense for details.
 * @param out     The created dmatrix.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromCSC(char const *indptr, char const *indices, char const *data,
                                   bst_ulong nrow, char const *config, DMatrixHandle *out);

/**
 * @brief create matrix content from dense matrix
 * @param data pointer to the data space
 * @param nrow number of rows
 * @param ncol number columns
 * @param missing which value to represent missing value
 * @param out created dmatrix
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromMat(const float *data, bst_ulong nrow, bst_ulong ncol, float missing,
                                   DMatrixHandle *out);
/**
 * @brief create matrix content from dense matrix
 * @param data pointer to the data space
 * @param nrow number of rows
 * @param ncol number columns
 * @param missing which value to represent missing value
 * @param out created dmatrix
 * @param nthread number of threads (up to maximum cores available, if <=0 use all cores)
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromMat_omp(const float *data,  // NOLINT
                                       bst_ulong nrow, bst_ulong ncol, float missing,
                                       DMatrixHandle *out, int nthread);

/**
 * @brief Create DMatrix from CUDA columnar format. (cuDF)
 *
 * See @ref XGDMatrixCreateFromColumnar for a brief description of the columnar format.
 *
 * @param data   A list of JSON-encoded array interfaces.
 * @param config See @ref XGDMatrixCreateFromDense for details.
 * @param out    Created dmatrix
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromCudaColumnar(char const *data, char const *config,
                                            DMatrixHandle *out);

/**
 * @brief Create DMatrix from CUDA array.
 * @param data JSON encoded __cuda_array_interface__ for array data.
 * @param config JSON encoded configuration.  Required values are:
 *   - missing: Which value to represent missing value.
 *   - nthread (optional): Number of threads used for initializing DMatrix.
 *   - data_split_mode (optional, deprecated): Data split mode. Only row-wise split is
 *     supported; column-wise split has been removed and is rejected. Default to row.
 * @param out created dmatrix
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromCudaArrayInterface(char const *data, char const *config,
                                                  DMatrixHandle *out);

/**
 * @defgroup Streaming Streaming
 * @ingroup DMatrix
 *
 * @brief Quantile DMatrix and external memory DMatrix can be created from batches of
 *        data.
 *
 * There are 2 sets of data callbacks for DMatrix.  The first one is currently exclusively
 * used by JVM packages.  It uses `XGBoostBatchCSR` to accept batches for CSR formated
 * input, and concatenate them into 1 final big CSR.  The related functions are:
 *
 * - @ref XGBCallbackSetData
 * - @ref XGBCallbackDataIterNext
 * - @ref XGDMatrixCreateFromDataIter
 *
 * Another set is used by external data iterator. It accepts foreign data iterators as
 * callbacks.  There are 2 different senarios where users might want to pass in callbacks
 * instead of raw data.  First it's the Quantile DMatrix used by the hist and GPU-based
 * hist tree method. For this case, the data is first compressed by quantile sketching
 * then merged.  This is particular useful for distributed setting as it eliminates 2
 * copies of data. First one by a `concat` from external library to make the data into a
 * blob for normal DMatrix initialization, another one by the internal CSR copy of
 * DMatrix.
 *
 * The second use case is external memory support where users can pass a custom data
 * iterator into XGBoost for loading data in batches. For both cases, the iterator is only
 * used during the construction of the DMatrix and can be safely freed after construction
 * finishes. There are short notes on each of the use cases in respected DMatrix factory
 * function.
 *
 * Related functions are:
 *
 * # Factory functions
 * - @ref XGDMatrixCreateFromCallback for external memory
 * - @ref XGQuantileDMatrixCreateFromCallback for quantile DMatrix
 * - @ref XGExtMemQuantileDMatrixCreateFromCallback for External memory Quantile DMatrix
 *
 * # Proxy that callers can use to pass data to XGBoost
 * - @ref XGProxyDMatrixCreate
 * - @ref XGDMatrixCallbackNext
 * - @ref DataIterResetCallback
 * - @ref XGProxyDMatrixSetDataCudaArrayInterface
 * - @ref XGProxyDMatrixSetDataColumnar
 * - @ref XGProxyDMatrixSetDataCudaColumnar
 * - @ref XGProxyDMatrixSetDataDense
 * - @ref XGProxyDMatrixSetDataCSR
 * - ... (data setters)
 *
 * @{
 */

/*  ==== First set of callback functions, used exclusively by JVM packages. ==== */

/** @brief handle to a external data iterator */
typedef void *DataIterHandle;  // NOLINT(*)
/** @brief handle to an internal data holder. */
typedef void *DataHolderHandle;  // NOLINT(*)

/** @brief Mini batch used in XGBoost Data Iteration */
typedef struct {  // NOLINT(*)
  /** @brief number of rows in the minibatch */
  size_t size;
  /** @brief number of columns in the minibatch. */
  size_t columns;
  /** @brief row pointer to the rows in the data */
#ifdef __APPLE__
  /* Necessary as Java on MacOS defines jlong as long int
   * and gcc defines int64_t as long long int. */
  long *offset;  // NOLINT(*)
#else
  int64_t *offset;  // NOLINT(*)
#endif  // __APPLE__
  /** @brief labels of each instance */
  float *label;
  /** @brief weight of each instance, can be NULL */
  float *weight;
  /** @brief feature index */
  int *index;
  /** @brief feature values */
  float *value;
} XGBoostBatchCSR;

/**
 * @brief Callback to set the data to handle,
 * @param handle The handle to the callback.
 * @param batch The data content to be set.
 */
XGB_EXTERN_C typedef int XGBCallbackSetData(  // NOLINT(*)
    DataHolderHandle handle, XGBoostBatchCSR batch);

/**
 * @brief The data reading callback function.
 *  The iterator will be able to give subset of batch in the data.
 *
 *  If there is data, the function will call set_function to set the data.
 *
 * @param data_handle The handle to the callback.
 * @param set_function The batch returned by the iterator
 * @param set_function_handle The handle to be passed to set function.
 * @return 0 if we are reaching the end and batch is not returned.
 */
XGB_EXTERN_C typedef int XGBCallbackDataIterNext(  // NOLINT(*)
    DataIterHandle data_handle, XGBCallbackSetData *set_function,
    DataHolderHandle set_function_handle);

/**
 * @brief Create a DMatrix from a data iterator.
 * @param data_handle The handle to the data.
 * @param callback The callback to get the data.
 * @param cache_info Additional information about cache file, can be null.
 * @param missing Which value to represent missing value.
 * @param out The created DMatrix
 * @return 0 when success, -1 when failure happens.
 */
XGB_DLL int XGDMatrixCreateFromDataIter(DataIterHandle data_handle,
                                        XGBCallbackDataIterNext *callback, const char *cache_info,
                                        float missing, DMatrixHandle *out);

/**
 * Second set of callback functions, used by constructing Quantile DMatrix or external
 * memory DMatrix using a custom iterator.
 */

/**
 * @brief Create a DMatrix proxy for setting data, can be freed by @ref XGDMatrixFree.
 *
 * The DMatrix proxy is only a temporary reference (wrapper) to the actual user data. For
 * instance, if a dense matrix (like a numpy array) is passed into the proxy DMatrix via
 * the @ref XGProxyDMatrixSetDataDense method, then the proxy DMatrix holds only a
 * reference and the input array cannot be freed until the next iteration starts, signaled
 * by a call to the @ref XGDMatrixCallbackNext by XGBoost. It's called `ProxyDMatrix`
 * because it reuses the interface of the DMatrix class in XGBoost, but it's just a mid
 * interface for the @ref XGDMatrixCreateFromCallback and related constructors to consume
 * various user input types.
 *
 * @code{.unparsed}
 *   User inputs -> Proxy DMatrix (wrapper) -> Actual DMatrix
 * @endcode
 *
 * @param out The created Proxy DMatrix.
 *
 * @return 0 when success, -1 when failure happens.
 */
XGB_DLL int XGProxyDMatrixCreate(DMatrixHandle *out);

/**
 * @brief Callback function prototype for getting next batch of data.
 *
 * @param iter  A handler to the user defined iterator.
 *
 * @return 0 when success, -1 when failure happens.
 */
XGB_EXTERN_C typedef int XGDMatrixCallbackNext(DataIterHandle iter);  // NOLINT(*)

/**
 * @brief Callback function prototype for resetting the external iterator.
 */
XGB_EXTERN_C typedef void DataIterResetCallback(DataIterHandle handle);  // NOLINT(*)

/**
 * @brief Create an external memory DMatrix with data iterator.
 *
 * Short note for how to use second set of callback for external memory data support:
 *
 * - Step 0: Define a data iterator with 2 methods `reset`, and `next`.
 * - Step 1: Create a DMatrix proxy by \ref XGProxyDMatrixCreate and hold the handle.
 * - Step 2: Pass the iterator handle, proxy handle and 2 methods into
 *           \ref XGDMatrixCreateFromCallback, along with other parameters encoded as a JSON object.
 * - Step 3: Call appropriate data setters in `next` functions.
 *
 * @param iter    A handle to external data iterator.
 * @param proxy   A DMatrix proxy handle created by \ref XGProxyDMatrixCreate.
 * @param reset   Callback function resetting the iterator state.
 * @param next    Callback function yielding the next batch of data.
 * @param config  JSON encoded parameters for DMatrix construction.  Accepted fields are:
 *   - missing:      Which value to represent missing value
 *   - cache_prefix: The path of cache file, caller must initialize all the directories in this path.
 *   - nthread (optional): Number of threads used for initializing DMatrix.
 * @param[out] out      The created external memory DMatrix
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixCreateFromCallback(DataIterHandle iter, DMatrixHandle proxy,
                                        DataIterResetCallback *reset, XGDMatrixCallbackNext *next,
                                        char const *config, DMatrixHandle *out);
/**
 * @example external_memory.c
 */

/**
 * @brief Create a Quantile DMatrix with a data iterator.
 *
 * Short note for how to use the second set of callback for (GPU)Hist tree method:
 *
 * - Step 0: Define a data iterator with 2 methods `reset`, and `next`.
 * - Step 1: Create a DMatrix proxy by @ref XGProxyDMatrixCreate and hold the handle.
 * - Step 2: Pass the iterator handle, proxy handle and 2 methods into
 *           @ref XGQuantileDMatrixCreateFromCallback.
 * - Step 3: Call appropriate data setters in `next` functions.
 *
 * See test_iterative_dmatrix.cu or Python interface for examples.
 *
 * @param iter     A handle to external data iterator.
 * @param proxy    A DMatrix proxy handle created by @ref XGProxyDMatrixCreate.
 * @param ref      Reference DMatrix for providing quantile information.
 * @param reset    Callback function resetting the iterator state.
 * @param next     Callback function yielding the next batch of data.
 * @param config   JSON encoded parameters for DMatrix construction.  Accepted fields are:
 *   - missing:      Which value to represent missing value
 *   - nthread (optional): Number of threads used for initializing DMatrix.
 *   - max_bin (optional): Maximum number of bins for building histogram. Must be consistent with
 *                         the corresponding booster training parameter.
 *   - max_quantile_blocks (optional, deprecated): This parameter no longer has any effect and
 *       will be removed in a future release.
 * @param out      The created Quantile DMatrix.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGQuantileDMatrixCreateFromCallback(DataIterHandle iter, DMatrixHandle proxy,
                                                DataIterHandle ref, DataIterResetCallback *reset,
                                                XGDMatrixCallbackNext *next, char const *config,
                                                DMatrixHandle *out);

/**
 * @brief Create a Quantile DMatrix backed by external memory.
 *
 * @since 3.0.0
 *
 * @note This is experimental and subject to change.
 *
 * @verbatim embed:rst:leading-asterisk
 *    See :doc:`/tutorials/external_memory` for more info.
 * @endverbatim
 *
 * @param iter     A handle to external data iterator.
 * @param proxy    A DMatrix proxy handle created by @ref XGProxyDMatrixCreate.
 * @param ref      Reference DMatrix for providing quantile information.
 * @param reset    Callback function resetting the iterator state.
 * @param next     Callback function yielding the next batch of data.
 * @param config   JSON encoded parameters for DMatrix construction.  Accepted fields are:
 *   - missing:      Which value to represent missing value
 *   - cache_prefix: The path of cache file, caller must initialize all the directories in this path.
 *   - nthread (optional): Number of threads used for initializing DMatrix.
 *   - max_bin (optional): Maximum number of bins for building histogram. Must be consistent with
 *                         the corresponding booster training parameter.
 *   - on_host (optional): Whether the data should be placed on host memory. Used by GPU inputs.
 *   - min_cache_page_bytes (optional): The minimum number of bytes for each internal GPU
 *      page. Set to 0 to disable page concatenation. Automatic configuration if the
 *      parameter is not provided or set to None.
 *   - max_quantile_blocks (optional, deprecated): This parameter no longer has any effect and
 *       will be removed in a future release.
 * - cache_host_ratio (optioinal): For GPU-based inputs, XGBoost can split the cache into
 *      host and device portitions to reduce the data transfer overhead. This parameter
 *      specifies the size of host cache compared to the size of the entire cache:
 *      `host / (host + device)`.
 * @param out The created Quantile DMatrix.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGExtMemQuantileDMatrixCreateFromCallback(DataIterHandle iter, DMatrixHandle proxy,
                                                      DataIterHandle ref,
                                                      DataIterResetCallback *reset,
                                                      XGDMatrixCallbackNext *next,
                                                      char const *config, DMatrixHandle *out);

/**
 * @brief Set data on a DMatrix proxy.
 *
 * @param handle  A DMatrix proxy created by @ref XGProxyDMatrixCreate
 * @param data    Null terminated JSON document string representation of CUDA
 *                array interface.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGProxyDMatrixSetDataCudaArrayInterface(DMatrixHandle handle, const char *data);

/**
 * @brief Set columnar (table) data on a DMatrix proxy.
 *
 * @param handle A DMatrix proxy created by @ref XGProxyDMatrixCreate
 * @param data   See @ref XGDMatrixCreateFromColumnar for details.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGProxyDMatrixSetDataColumnar(DMatrixHandle handle, char const *data);

/**
 * @brief Set CUDA-based columnar (table) data on a DMatrix proxy.
 *
 * @param handle A DMatrix proxy created by @ref XGProxyDMatrixCreate
 * @param data   See @ref XGDMatrixCreateFromColumnar for details.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGProxyDMatrixSetDataCudaColumnar(DMatrixHandle handle, const char *data);

/**
 * @brief Set data on a DMatrix proxy.
 *
 * @param handle  A DMatrix proxy created by @ref XGProxyDMatrixCreate
 * @param data    Null terminated JSON document string representation of array
 *                interface.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGProxyDMatrixSetDataDense(DMatrixHandle handle, char const *data);

/**
 * @brief Set data on a DMatrix proxy.
 *
 * @param handle        A DMatrix proxy created by \ref XGProxyDMatrixCreate
 * @param indptr        JSON encoded __array_interface__ to row pointer in CSR.
 * @param indices       JSON encoded __array_interface__ to column indices in CSR.
 * @param data          JSON encoded __array_interface__ to values in CSR..
 * @param ncol          The number of columns of input CSR matrix.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGProxyDMatrixSetDataCSR(DMatrixHandle handle, char const *indptr, char const *indices,
                                     char const *data, bst_ulong ncol);

/** @} */  // End of Streaming

/**
 * @brief create a new dmatrix from sliced content of existing matrix
 * @param handle instance of data matrix to be sliced
 * @param idxset index set
 * @param len length of index set
 * @param out a sliced new matrix
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixSliceDMatrix(DMatrixHandle handle, const int *idxset, bst_ulong len,
                                  DMatrixHandle *out);
/**
 * @brief create a new dmatrix from sliced content of existing matrix
 * @param handle instance of data matrix to be sliced
 * @param idxset index set
 * @param len length of index set
 * @param out a sliced new matrix
 * @param allow_groups allow slicing of an array with groups
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixSliceDMatrixEx(DMatrixHandle handle, const int *idxset, bst_ulong len,
                                    DMatrixHandle *out, int allow_groups);
/**
 * @brief Free a DMatrix object.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixFree(DMatrixHandle handle);
/**
 * @example c-api-demo.c inference.c external_memory.c
 */

/**
 * @brief Save the DMatrix object into a file. `QuantileDMatrix` and external memory
 *        DMatrix are not supported.
 *
 * @param handle a instance of data matrix
 * @param fname File name
 * @param silent print statistics when saving
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixSaveBinary(DMatrixHandle handle, const char *fname, int silent);

/**
 * @brief Set content in array interface to a content in info.
 *
 * @param handle An instance of data matrix
 * @param field  Field name.
 * @param data   JSON encoded __array_interface__ to values in the dense matrix/vector.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixSetInfoFromInterface(DMatrixHandle handle, char const *field,
                                          char const *data);

/**
 * @brief set float vector to a content in info
 * @param handle a instance of data matrix
 * @param field field name, can be label, weight
 * @param array pointer to float vector
 * @param len length of array
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixSetFloatInfo(DMatrixHandle handle, const char *field, const float *array,
                                  bst_ulong len);
/**
 * @deprecated since 2.1.0
 *
 * Use @ref XGDMatrixSetInfoFromInterface instead.
 */
XGB_DLL int XGDMatrixSetUIntInfo(DMatrixHandle handle, const char *field, const unsigned *array,
                                 bst_ulong len);

/**
 * @brief Set string encoded information of all features.
 *
 * Accepted fields are:
 *   - feature_name
 *   - feature_type
 *
 * @param handle    An instance of data matrix
 * @param field     Field name
 * @param features  Pointer to array of strings.
 * @param size      Size of `features` pointer (number of strings passed in).
 *
 * @return 0 when success, -1 when failure happens
 *
 * @code{c}
 *
 *   char const* feat_names [] {"feat_0", "feat_1"};
 *   XGDMatrixSetStrFeatureInfo(handle, "feature_name", feat_names, 2);
 *
 *   // i for integer, q for quantitive, c for categorical.  Similarly "int" and "float"
 *   // are also recognized.
 *   char const* feat_types [] {"i", "q"};
 *   XGDMatrixSetStrFeatureInfo(handle, "feature_type", feat_types, 2);
 *
 * @endcode
 */
XGB_DLL int XGDMatrixSetStrFeatureInfo(DMatrixHandle handle, const char *field,
                                       const char **features, const bst_ulong size);

/**
 * @brief Get string encoded information of all features.
 *
 * Accepted fields are:
 *   - feature_name
 *   - feature_type
 *
 * Caller is responsible for copying out the data, before next call to any API function of
 * XGBoost.
 *
 * @param handle       An instance of data matrix
 * @param field        Field name
 * @param size         Size of output pointer `features` (number of strings returned).
 * @param out_features Address of a pointer to array of strings.  Result is stored in
 *                     thread local memory.
 *
 * @return 0 when success, -1 when failure happens
 *
 * @code{c}
 *
 *  char const **c_out_features = NULL;
 *  bst_ulong out_size = 0;
 *
 *  // Asumming the feature names are already set by `XGDMatrixSetStrFeatureInfo`.
 *  XGDMatrixGetStrFeatureInfo(handle, "feature_name", &out_size,
 *                             &c_out_features)
 *
 *  for (bst_ulong i = 0; i < out_size; ++i) {
 *    // Here we are simply printing the string.  Copy it out if the feature name is
 *    // useful after printing.
 *    printf("feature %lu: %s\n", i, c_out_features[i]);
 *  }
 *
 * @endcode
 */
XGB_DLL int XGDMatrixGetStrFeatureInfo(DMatrixHandle handle, const char *field, bst_ulong *size,
                                       const char ***out_features);

/**
 * @brief Create an opaque handle to the internal category container.
 *
 * @since 3.2.0
 *
 * @note Experimental API, subject to change in the future.
 *
 * The container should be freed by @ref XGBCategoriesFree
 *
 * @param handle An instance of the data matrix.
 * @param config Unused, reserved for the future.
 * @param out    Created handle to the category container. Set to NULL if there's no category.
 *
 * @return 0 when success, -1 when failure happens.
 *
 * @code{c}
 *    DMatrixHandle fmat;
 *    // Create a DMatrix from categorical data
 *    // ...
 *    CategoriesHandle cats;
 *    int err = XGBoosterGetCategories(fmat, NULL, &cats)
 *    if (err != 0) {
 *        exit(-1);
 *    }
 *    err = XGBCategoriesFree(cats);
 *    if (err != 0) {
 *        exit(-1);
 *    }
 * @endcode
 */
XGB_DLL int XGDMatrixGetCategories(DMatrixHandle handle, char const *config, CategoriesHandle *out);

/**
 * @brief Create an opaque handle to the internal container and export it to arrow.
 *
 * @since 3.2.0
 *
 * @note Experimental API, subject to change in the future.
 *
 * The container should be freed by @ref XGBCategoriesFree
 *
 * @param handle     An instance of the data matrix.
 * @param config     Unused, reserved for the future.
 * @param out        Created handle to the category container
 * @param export_out JSON encoded array of categories, with length equal to the number of features.
 *
 * @return 0 when success, -1 when failure happens.
 */
XGB_DLL int XGDMatrixGetCategoriesExportToArrow(DMatrixHandle handle, char const *config,
                                                CategoriesHandle *out, char const **export_out);

/**
 * @brief Free the opaque handle.
 *
 * @since 3.2.0
 *
 * @note Experimental API, subject to change in the future.
 *
 * @param handle An instance of the category container.
 *
 * @return 0 when success, -1 when failure happens.
 */
XGB_DLL int XGBCategoriesFree(CategoriesHandle handle);

/**
 * @deprecated since 2.1.0
 *
 * Use @ref XGDMatrixSetInfoFromInterface instead.
 */
XGB_DLL int XGDMatrixSetDenseInfo(DMatrixHandle handle, const char *field, void const *data,
                                  bst_ulong size, int type);

/**
 * @brief Get a reference to data like label or weight.
 *
 * This method replaces the existing @ref XGDMatrixGetFloatInfo and @ref
 * XGDMatrixGetUIntInfo to support non-vector (like a matrix) output. The output data
 * directly references the internal storage, as a result, it's read-only and user should
 * copy data before the next XGBoost call.
 *
 * @since 3.2.0
 *
 * @param handle    An instance of data matrix
 * @param field     Field name
 * @param out_array JSON encoded __(cuda)_array_interface__ to the output.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixGetInfoRef(DMatrixHandle handle, char const *field, char const **out_array);

/**
 * @brief get float info vector from matrix.
 * @param handle a instance of data matrix
 * @param field field name
 * @param out_len used to set result length
 * @param out_dptr pointer to the result
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixGetFloatInfo(const DMatrixHandle handle, const char *field, bst_ulong *out_len,
                                  const float **out_dptr);
/**
 * @example c-api-demo.c
 */

/**
 * @brief get uint32 info vector from matrix
 * @param handle a instance of data matrix
 * @param field field name
 * @param out_len The length of the field.
 * @param out_dptr pointer to the result
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixGetUIntInfo(const DMatrixHandle handle, const char *field, bst_ulong *out_len,
                                 const unsigned **out_dptr);
/**
 * @brief Get the number of rows from a DMatrix.
 *
 * @param handle the handle to the DMatrix
 * @param out The address to hold number of rows.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixNumRow(DMatrixHandle handle, bst_ulong *out);
/**
 * @brief Get the number of columns from a DMatrix.
 *
 * @param handle the handle to the DMatrix
 * @param out The output of number of columns
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixNumCol(DMatrixHandle handle, bst_ulong *out);

/**
 * @brief Get number of valid values from a DMatrix.
 *
 * @param handle the handle to the DMatrix
 * @param out The output of number of non-missing values
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixNumNonMissing(DMatrixHandle handle, bst_ulong *out);

/**
 * @brief Get the data split mode from DMatrix.
 *
 * @param handle the handle to the DMatrix
 * @param out The output of the data split mode
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixDataSplitMode(DMatrixHandle handle, bst_ulong *out);

/**
 * @brief Get the predictors from DMatrix as CSR matrix for testing.  If this is a
 *        quantized DMatrix, quantized values are returned instead.
 *
 * Unlike most of XGBoost C functions, caller of `XGDMatrixGetDataAsCSR` is required to
 * allocate the memory for return buffer instead of using thread local memory from
 * XGBoost. This is to avoid allocating a huge memory buffer that can not be freed until
 * exiting the thread.
 *
 * @since 1.7.0
 *
 * @param handle the handle to the DMatrix
 * @param config JSON configuration string. At the moment it should be an empty document,
 *               preserved for future use.
 * @param out_indptr  indptr of output CSR matrix.
 * @param out_indices Column index of output CSR matrix.
 * @param out_data    Data value of CSR matrix.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGDMatrixGetDataAsCSR(DMatrixHandle const handle, char const *config,
                                  bst_ulong *out_indptr, unsigned *out_indices, float *out_data);

/**
 * @brief Export the quantile cuts used for training histogram-based models like `hist` and
 *        `approx`. Useful for model compression.
 *
 * @since 2.0.0
 *
 * @param handle the handle to the DMatrix
 * @param config JSON configuration string. At the moment it should be an empty document,
 *               preserved for future use.
 *
 * @param out_indptr indptr of output CSC matrix represented by a JSON encoded
 *                   __(cuda_)array_interface__.
 * @param out_data   Data value of CSC matrix represented by a JSON encoded
 *                   __(cuda_)array_interface__.
 */
XGB_DLL int XGDMatrixGetQuantileCut(DMatrixHandle const handle, char const *config,
                                    char const **out_indptr, char const **out_data);

/** @} */  // End of DMatrix

/**
 * @defgroup Booster Booster
 *
 * @brief The `Booster` class is the gradient-boosted model for XGBoost.
 *
 * During training, the booster object has many caches for improved performance. In
 * addition to gradient and prediction, it also includes runtime buffers like leaf
 * partitions. These buffers persist with the Booster object until either XGBoosterReset()
 * is called or the booster is deleted by the XGBoosterFree().
 *
 * @{
 */

/**
 * @brief Create a XGBoost learner (booster)
 *
 * @param dmats matrices that are set to be cached by the booster.
 * @param len length of dmats
 * @param out handle to the result booster
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterCreate(const DMatrixHandle dmats[], bst_ulong len, BoosterHandle *out);
/**
 * @example c-api-demo.c
 */

/**
 * @brief Delete the booster.
 *
 * @param handle The handle to be freed.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterFree(BoosterHandle handle);
/**
 * @example c-api-demo.c inference.c external_memory.c
 */

/**
 * @brief Reset the booster object to release data caches used for training.
 *
 * @since 3.0.0
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterReset(BoosterHandle handle);

/**
 * @brief Slice a model using boosting index. The slice m:n indicates taking all trees
 *        that were fit during the boosting rounds m, (m+1), (m+2), ..., (n-1).
 *
 * @param handle Booster to be sliced.
 * @param begin_layer start of the slice
 * @param end_layer end of the slice; end_layer=0 is equivalent to
 *                  end_layer=num_boost_round
 * @param step step size of the slice
 * @param out Sliced booster.
 *
 * @return 0 when success, -1 when failure happens, -2 when index is out of bound.
 */
XGB_DLL int XGBoosterSlice(BoosterHandle handle, int begin_layer, int end_layer, int step,
                           BoosterHandle *out);

/**
 * @brief Get number of boosted rounds from gradient booster.  When process_type is
 *        update, this number might drop due to removed tree.
 * @param handle Handle to booster.
 * @param out Pointer to output integer.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterBoostedRounds(BoosterHandle handle, int *out);

/**
 * @brief set parameters
 * @param handle handle
 * @param name  parameter name
 * @param value value of parameter
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterSetParam(BoosterHandle handle, const char *name, const char *value);
/**
 * @example c-api-demo.c
 */

/**
 * @brief get number of features
 * @param handle Handle to booster.
 * @param out number of features
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterGetNumFeature(BoosterHandle handle, bst_ulong *out);
/**
 * @example c-api-demo.c
 */

/**
 * @brief update the model in one round using dtrain
 * @param handle handle
 * @param iter current iteration rounds
 * @param dtrain training data
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterUpdateOneIter(BoosterHandle handle, int iter, DMatrixHandle dtrain);
/**
 * @example c-api-demo.c
 */

/**
 * @deprecated since 2.1.0
 */
XGB_DLL int XGBoosterBoostOneIter(BoosterHandle handle, DMatrixHandle dtrain, float *grad,
                                  float *hess, bst_ulong len);

/**
 * @brief Update a model with gradient and Hessian. This is used for training with a
 *        custom objective function.
 *
 * @since 2.0.0
 *
 * @param handle handle
 * @param dtrain The training data.
 * @param iter   The current iteration round. When training continuation is used, the count
 *               should restart.
 * @param grad   Json encoded __(cuda)_array_interface__ for gradient.
 * @param hess   Json encoded __(cuda)_array_interface__ for Hessian.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterTrainOneIter(BoosterHandle handle, DMatrixHandle dtrain, int iter,
                                  char const *grad, char const *hess);

/**
 * @brief get evaluation statistics for xgboost
 * @param handle handle
 * @param iter current iteration rounds
 * @param dmats pointers to data to be evaluated
 * @param evnames pointers to names of each data
 * @param len length of dmats
 * @param out_result the string containing evaluation statistics
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterEvalOneIter(BoosterHandle handle, int iter, DMatrixHandle dmats[],
                                 const char *evnames[], bst_ulong len, const char **out_result);
/**
 * @example c-api-demo.c
 */

/**
 * @defgroup Prediction Prediction
 * @ingroup Booster
 *
 * @brief These functions are used for running prediction and explanation algorithms.
 *
 * @{
 */

/**
 * @brief make prediction based on dmat (deprecated, use \ref XGBoosterPredictFromDMatrix instead)
 * \deprecated
 * \see XGBoosterPredictFromDMatrix()
 *
 * @param handle handle
 * @param dmat data matrix
 * @param option_mask bit-mask of options taken in prediction, possible values
 *          0:normal prediction
 *          1:output margin instead of transformed value
 *          2:output leaf index of trees instead of leaf value, note leaf index is unique per tree
 *          4:output feature contributions to individual predictions
 * @param ntree_limit limit number of trees used for prediction, this is only valid for boosted trees
 *    when the parameter is set to 0, we will use all the trees
 * @param training Whether the prediction function is used as part of a training loop.
 *    Prediction can be run in 2 scenarios:
 *    1. Given data matrix X, obtain prediction y_pred from the model.
 *    2. Obtain the prediction for computing gradients. For example, DART booster performs dropout
 *       during training, and the prediction result will be different from the one obtained by normal
 *       inference step due to dropped trees.
 *    Set training=false for the first scenario. Set training=true for the second scenario.
 *    The second scenario applies when you are defining a custom objective function.
 * @param out_len used to store length of returning result
 * @param out_result used to set a pointer to array
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterPredict(BoosterHandle handle, DMatrixHandle dmat, int option_mask,
                             unsigned ntree_limit, int training, bst_ulong *out_len,
                             const float **out_result);

/**
 * @brief Make prediction from DMatrix, replacing \ref XGBoosterPredict.
 *
 * @param handle Booster handle
 * @param dmat   DMatrix handle
 * @param config String encoded predict configuration in JSON format, with following
 *                      available fields in the JSON object:
 *
 *    "type": [0, 6]
 *      - 0: normal prediction
 *      - 1: output margin
 *      - 2: predict contribution
 *      - 3: predict approximated contribution
 *      - 4: predict feature interaction
 *      - 5: predict approximated feature interaction
 *      - 6: predict leaf
 *    "training": bool
 *      Whether the prediction function is used as part of a training loop.  **Not used
 *      for inplace prediction**.
 *
 *      Prediction can be run in 2 scenarios:
 *        1. Given data matrix X, obtain prediction y_pred from the model.
 *        2. Obtain the prediction for computing gradients. For example, DART booster performs dropout
 *           during training, and the prediction result will be different from the one obtained by normal
 *           inference step due to dropped trees.
 *      Set training=false for the first scenario. Set training=true for the second
 *      scenario.  The second scenario applies when you are defining a custom objective
 *      function.
 *    "iteration_begin": int
 *      Beginning iteration of prediction.
 *    "iteration_end": int
 *      End iteration of prediction.  Set to 0 this will become the size of tree model (all the trees).
 *    "strict_shape": bool
 *      Whether should we reshape the output with stricter rules.  If set to true,
 *      normal/margin/contrib/interaction predict will output consistent shape
 *      disregarding the use of multi-class model, and leaf prediction will output 4-dim
 *      array representing: (n_samples, n_iterations, n_classes, n_trees_in_forest)
 *
 *   Example JSON input for running a normal prediction with strict output shape, 2 dim
 *   for softprob , 1 dim for others.
 *   @code{javascript}
 *      {
 *         "type": 0,
 *         "training": false,
 *         "iteration_begin": 0,
 *         "iteration_end": 0,
 *         "strict_shape": true
 *      }
 *   @endcode
 *
 * @param out_shape Shape of output prediction (copy before use).
 * @param out_dim   Dimension of output prediction.
 * @param out_result Buffer storing prediction value (copy before use).
 *
 * @return 0 when success, -1 when failure happens
 *
 * @see XGBoosterPredictFromDense XGBoosterPredictFromCSR XGBoosterPredictFromCudaArray XGBoosterPredictFromCudaColumnar
 */
XGB_DLL int XGBoosterPredictFromDMatrix(BoosterHandle handle, DMatrixHandle dmat,
                                        char const *config, bst_ulong const **out_shape,
                                        bst_ulong *out_dim, float const **out_result);
/**
 * @example inference.c
 */

/**
 * @brief Inplace prediction from CPU dense matrix.
 *
 * \note If the booster is configured to run on a CUDA device, XGBoost falls back to run
 *       prediction with DMatrix with a performance warning.
 *
 * @param handle        Booster handle.
 * @param values        JSON encoded __array_interface__ to values.
 * @param config        See \ref XGBoosterPredictFromDMatrix for more info.
 *   Additional fields for inplace prediction are:
 *     - "missing": float
 * @param m             An optional (NULL if not available) proxy DMatrix instance
 *                      storing meta info.
 *
 * @param out_shape     See \ref XGBoosterPredictFromDMatrix for more info.
 * @param out_dim       See \ref XGBoosterPredictFromDMatrix for more info.
 * @param out_result    See \ref XGBoosterPredictFromDMatrix for more info.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterPredictFromDense(BoosterHandle handle, char const *values, char const *config,
                                      DMatrixHandle m, bst_ulong const **out_shape,
                                      bst_ulong *out_dim, const float **out_result);
/**
 * @example inference.c
 */

/**
 * @brief Inplace prediction from CPU columnar data. (Table)
 *
 * @note If the booster is configured to run on a CUDA device, XGBoost falls back to run
 *       prediction with DMatrix with a performance warning.
 *
 * @param handle        Booster handle.
 * @param data          See @ref XGDMatrixCreateFromColumnar for more info.
 * @param config        See @ref XGBoosterPredictFromDMatrix for more info.
 *   Additional fields for inplace prediction are:
 *     - "missing": float
 * @param m             An optional (NULL if not available) proxy DMatrix instance
 *                      storing meta info.
 *
 * @param out_shape     See @ref XGBoosterPredictFromDMatrix for more info.
 * @param out_dim       See @ref XGBoosterPredictFromDMatrix for more info.
 * @param out_result    See @ref XGBoosterPredictFromDMatrix for more info.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterPredictFromColumnar(BoosterHandle handle, char const *values,
                                         char const *config, DMatrixHandle m,
                                         bst_ulong const **out_shape, bst_ulong *out_dim,
                                         const float **out_result);

/**
 * @brief Inplace prediction from CPU CSR matrix.
 *
 * \note If the booster is configured to run on a CUDA device, XGBoost falls back to run
 *       prediction with DMatrix with a performance warning.
 *
 * @param handle        Booster handle.
 * @param indptr        JSON encoded __array_interface__ to row pointer in CSR.
 * @param indices       JSON encoded __array_interface__ to column indices in CSR.
 * @param values        JSON encoded __array_interface__ to values in CSR..
 * @param ncol          Number of features in data.
 * @param config        See \ref XGBoosterPredictFromDMatrix for more info.
 *   Additional fields for inplace prediction are:
 *     - "missing": float
 * @param m             An optional (NULL if not available) proxy DMatrix instance
 *                      storing meta info.
 *
 * @param out_shape     See \ref XGBoosterPredictFromDMatrix for more info.
 * @param out_dim       See \ref XGBoosterPredictFromDMatrix for more info.
 * @param out_result    See \ref XGBoosterPredictFromDMatrix for more info.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterPredictFromCSR(BoosterHandle handle, char const *indptr, char const *indices,
                                    char const *values, bst_ulong ncol, char const *config,
                                    DMatrixHandle m, bst_ulong const **out_shape,
                                    bst_ulong *out_dim, const float **out_result);

/**
 * @brief Inplace prediction from CUDA Dense matrix (cupy in Python).
 *
 * @note If the booster is configured to run on a CPU, XGBoost falls back to run
 *       prediction with DMatrix with a performance warning.
 *
 * @param handle        Booster handle
 * @param values        JSON encoded __cuda_array_interface__ to values.
 * @param config        See @ref XGBoosterPredictFromDMatrix for more info.
 *   Additional fields for inplace prediction are:
 *     - "missing": float
 * @param proxy         An optional (NULL if not available) proxy DMatrix instance
 *                      storing meta info.
 * @param out_shape     See @ref XGBoosterPredictFromDMatrix for more info.
 * @param out_dim       See @ref XGBoosterPredictFromDMatrix for more info.
 * @param out_result    See @ref XGBoosterPredictFromDMatrix for more info.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterPredictFromCudaArray(BoosterHandle handle, char const *values,
                                          char const *config, DMatrixHandle proxy,
                                          bst_ulong const **out_shape, bst_ulong *out_dim,
                                          const float **out_result);

/**
 * @brief Inplace prediction from CUDA dense dataframe (cuDF in Python).
 *
 * @note If the booster is configured to run on a CPU, XGBoost falls back to run
 *       prediction with DMatrix with a performance warning.
 *
 * @param handle        Booster handle
 * @param data          See @ref XGDMatrixCreateFromColumnar for more info.
 * @param config        See @ref XGBoosterPredictFromDMatrix for more info.
 *   Additional fields for inplace prediction are:
 *     - "missing": float
 * @param proxy         An optional (NULL if not available) proxy DMatrix instance
 *                      storing meta info.
 * @param out_shape     See @ref XGBoosterPredictFromDMatrix for more info.
 * @param out_dim       See @ref XGBoosterPredictFromDMatrix for more info.
 * @param out_result    See @ref XGBoosterPredictFromDMatrix for more info.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterPredictFromCudaColumnar(BoosterHandle handle, char const *data,
                                             char const *config, DMatrixHandle proxy,
                                             bst_ulong const **out_shape, bst_ulong *out_dim,
                                             const float **out_result);

/**@}*/  // End of Prediction

/**
 * @defgroup Serialization Serialization
 * @ingroup Booster
 *
 * @brief There are multiple ways to serialize a Booster object depending on the use case.
 *
 * Short note for serialization APIs.  There are 3 different sets of serialization API.
 *
 * - Functions with the term "Model" handles saving/loading XGBoost model like trees or
 *   linear weights.  Striping out parameters configuration like training algorithms or
 *   CUDA device ID.  These functions are designed to let users reuse the trained model
 *   for different tasks, examples are prediction, training continuation or model
 *   interpretation.
 *
 * - Functions with the term "Config" handles save/loading configuration.  It helps user
 *   to study the internal of XGBoost.  Also user can use the load method for specifying
 *   parameters in a structured way.  These functions were introduced in 1.0.0.
 *
 * - Functions with the term "Serialization" are combination of above two.  They are used
 *   in situations like check-pointing, or continuing training task in a distributed
 *   environment.  In these cases the task must be carried out without any user
 *   intervention.
 *
 * @{
 */

/**
 * @brief Load the model from an existing file
 *
 * @param handle handle
 * @param fname File name. The string must be UTF-8 encoded.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterLoadModel(BoosterHandle handle, const char *fname);
/**
 * @brief Save the model into an existing file
 *
 * @param handle handle
 * @param fname File name. The string must be UTF-8 encoded.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterSaveModel(BoosterHandle handle, const char *fname);
/**
 * @brief load model from in memory buffer
 *
 * @param handle handle
 * @param buf pointer to the buffer
 * @param len the length of the buffer
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterLoadModelFromBuffer(BoosterHandle handle, const void *buf, bst_ulong len);

/**
 * @brief Save model into raw bytes, return header of the array.  User must copy the
 *        result out, before next xgboost call
 *
 * @param handle handle
 * @param config JSON encoded string storing parameters for the function.  Following
 *               keys are expected in the JSON document:
 *               - "format": str
 *                 - json: Output booster will be encoded as JSON.
 *                 - ubj:  Output booster will be encoded as Universal binary JSON.
 *                   this format except for compatibility reasons.
 * @param out_len  The argument to hold the output length
 * @param out_dptr The argument to hold the output data pointer
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterSaveModelToBuffer(BoosterHandle handle, char const *config, bst_ulong *out_len,
                                       char const **out_dptr);

/**
 * @brief Memory snapshot based serialization method.  Saves everything states
 * into buffer.
 *
 * @param handle handle
 * @param out_len the argument to hold the output length
 * @param out_dptr the argument to hold the output data pointer
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterSerializeToBuffer(BoosterHandle handle, bst_ulong *out_len,
                                       const char **out_dptr);
/**
 * @brief Memory snapshot based serialization method.  Loads the buffer returned
 *        from \ref XGBoosterSerializeToBuffer.
 *
 * @param handle handle
 * @param buf pointer to the buffer
 * @param len the length of the buffer
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterUnserializeFromBuffer(BoosterHandle handle, const void *buf, bst_ulong len);

/**
 * @brief Save XGBoost's internal configuration into a JSON document.  Currently the
 *        support is experimental, function signature may change in the future without
 *        notice.
 *
 * @param handle handle to Booster object.
 * @param out_len length of output string
 * @param out_str A valid pointer to array of characters.  The characters array is
 *                allocated and managed by XGBoost, while pointer to that array needs to
 *                be managed by caller.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterSaveJsonConfig(BoosterHandle handle, bst_ulong *out_len, char const **out_str);
/**
 * @brief Load XGBoost's internal configuration from a JSON document.  Currently the
 *        support is experimental, function signature may change in the future without
 *        notice.
 *
 * @param handle handle to Booster object.
 * @param config string representation of a JSON document.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterLoadJsonConfig(BoosterHandle handle, char const *config);
/**@}*/  // End of Serialization

/**
 * @brief dump model, return array of strings representing model dump
 * @param handle handle
 * @param fmap  name to fmap can be empty string
 * @param with_stats whether to dump with statistics
 * @param out_len length of output array
 * @param out_dump_array pointer to hold representing dump of each model
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterDumpModel(BoosterHandle handle, const char *fmap, int with_stats,
                               bst_ulong *out_len, const char ***out_dump_array);

/**
 * @brief dump model, return array of strings representing model dump
 * @param handle handle
 * @param fmap  name to fmap can be empty string
 * @param with_stats whether to dump with statistics
 * @param format the format to dump the model in
 * @param out_len length of output array
 * @param out_dump_array pointer to hold representing dump of each model
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterDumpModelEx(BoosterHandle handle, const char *fmap, int with_stats,
                                 const char *format, bst_ulong *out_len,
                                 const char ***out_dump_array);

/**
 * @brief dump model, return array of strings representing model dump
 * @param handle handle
 * @param fnum number of features
 * @param fname names of features
 * @param ftype types of features
 * @param with_stats whether to dump with statistics
 * @param out_len length of output array
 * @param out_models pointer to hold representing dump of each model
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterDumpModelWithFeatures(BoosterHandle handle, int fnum, const char **fname,
                                           const char **ftype, int with_stats, bst_ulong *out_len,
                                           const char ***out_models);

/**
 * @brief dump model, return array of strings representing model dump
 * @param handle handle
 * @param fnum number of features
 * @param fname names of features
 * @param ftype types of features
 * @param with_stats whether to dump with statistics
 * @param format the format to dump the model in
 * @param out_len length of output array
 * @param out_models pointer to hold representing dump of each model
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterDumpModelExWithFeatures(BoosterHandle handle, int fnum, const char **fname,
                                             const char **ftype, int with_stats, const char *format,
                                             bst_ulong *out_len, const char ***out_models);

/**
 * See @ref XGDMatrixGetCategories
 *
 * @since 3.2.0
 *
 * @note Experimental API, subject to change in the future.
 */
XGB_DLL int XGBoosterGetCategories(BoosterHandle handle, char const *config, CategoriesHandle *out);

/**
 * See @ref XGDMatrixGetCategoriesExportToArrow
 *
 * @since 3.2.0
 *
 * @note Experimental API, subject to change in the future.
 */
XGB_DLL int XGBoosterGetCategoriesExportToArrow(BoosterHandle handle, char const *config,
                                                CategoriesHandle *out, char const **export_out);

/**
 * @brief Get string attribute from Booster.
 * @param handle handle
 * @param key The key of the attribute.
 * @param out The result attribute, can be NULL if the attribute do not exist.
 * @param success Whether the result is contained in out.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterGetAttr(BoosterHandle handle, const char *key, const char **out, int *success);
/**
 * @brief Set or delete string attribute.
 *
 * @param handle handle
 * @param key The key of the attribute.
 * @param value The value to be saved.
 *              If nullptr, the attribute would be deleted.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterSetAttr(BoosterHandle handle, const char *key, const char *value);
/**
 * @brief Get the names of all attribute from Booster.
 * @param handle handle
 * @param out_len the argument to hold the output length
 * @param out pointer to hold the output attribute stings
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterGetAttrNames(BoosterHandle handle, bst_ulong *out_len, const char ***out);

/**
 * @brief Set string encoded feature info in Booster, similar to the feature
 *        info in DMatrix.
 *
 * Accepted fields are:
 *   - feature_name
 *   - feature_type
 *
 * @param handle    An instance of Booster
 * @param field     Field name
 * @param features  Pointer to array of strings.
 * @param size      Size of `features` pointer (number of strings passed in).
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterSetStrFeatureInfo(BoosterHandle handle, const char *field,
                                       const char **features, const bst_ulong size);

/**
 * @brief Get string encoded feature info from Booster, similar to the feature info
 *        in DMatrix.
 *
 * Accepted field names are:
 *   - feature_name
 *   - feature_type
 *
 * Caller is responsible for copying out the data, before the next call to any API
 * function of XGBoost.
 *
 * @param handle       An instance of Booster
 * @param field        Field name
 * @param len          Size of output pointer `features` (number of strings returned).
 * @param out_features Address of a pointer to array of strings. Result is stored in
 *        thread local memory.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterGetStrFeatureInfo(BoosterHandle handle, const char *field, bst_ulong *len,
                                       const char ***out_features);

/**
 * @brief Calculate feature scores for tree models.  When used on linear model, only the
 * `weight` importance type is defined, and output scores is a row major matrix with shape
 * [n_features, n_classes] for multi-class model.  For tree model, out_n_feature is always
 * equal to out_n_scores and has multiple definitions of importance type.
 *
 * @param handle          An instance of Booster
 * @param config          Parameters for computing scores encoded as JSON.  Accepted JSON keys are:
 *   - importance_type: A JSON string with following possible values:
 *       * 'weight': the number of times a feature is used to split the data across all trees.
 *       * 'gain': the average gain across all splits the feature is used in.
 *       * 'cover': the average coverage across all splits the feature is used in.
 *       * 'total_gain': the total gain across all splits the feature is used in.
 *       * 'total_cover': the total coverage across all splits the feature is used in.
 *   - feature_map: An optional JSON string with URI or path to the feature map file.
 *   - feature_names: An optional JSON array with string names for each feature.
 *
 * @param out_n_features  Length of output feature names.
 * @param out_features    An array of string as feature names, ordered the same as output scores.
 * @param out_dim         Dimension of output feature scores.
 * @param out_shape       Shape of output feature scores with length of `out_dim`.
 * @param out_scores      An array of floating point as feature scores with shape of `out_shape`.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGBoosterFeatureScore(BoosterHandle handle, const char *config,
                                  bst_ulong *out_n_features, char const ***out_features,
                                  bst_ulong *out_dim, bst_ulong const **out_shape,
                                  float const **out_scores);
/**@}*/  // End of Booster

/**
 * @defgroup Collective Collective
 *
 * @brief Experimental support for exposing internal communicator in XGBoost.
 *
 * @note This is still under development.
 *
 * The collective communicator in XGBoost evolved from the `rabit` project of dmlc but has
 * changed significantly since its adoption. It consists of a tracker and a set of
 * workers. The tracker is responsible for bootstrapping the communication group and
 * handling centralized tasks like logging. The workers are actual communicators
 * performing collective tasks like allreduce.
 *
 * To use the collective implementation, one needs to first create a tracker with
 * corresponding parameters, then get the arguments for workers using
 * XGTrackerWorkerArgs().  The obtained arguments can then be passed to the
 * XGCommunicatorInit() function. Call to XGCommunicatorInit() must be accompanied with a
 * XGCommunicatorFinalize() call for cleanups. Please note that the communicator uses
 * `std::thread` in C++, which has undefined behavior in a C++ destructor due to the
 * runtime shutdown sequence. It's preferable to call XGCommunicatorFinalize() before the
 * runtime is shutting down. This requirement is similar to a Python thread or socket,
 * which should not be relied upon in a `__del__` function.
 *
 * Since it's used as a part of XGBoost, errors will be returned when a XGBoost function
 * is called, for instance, training a booster might return a connection error.
 *
 * @{
 */

/**
 * @brief Handle to the tracker.
 *
 *   There are currently two types of tracker in XGBoost, first one is `rabit`, while the
 *   other one is `federated`.  `rabit` is used for normal collective communication, while
 *   `federated` is used for federated learning.
 *
 */
typedef void *TrackerHandle; /* NOLINT */

/**
 * @brief Create a new tracker.
 *
 * @param config JSON encoded parameters.
 *
 *   - dmlc_communicator: String, the type of tracker to create. Available options are
 *                        `rabit` and `federated`. See @ref TrackerHandle for more info.
 *   - n_workers: Integer, the number of workers.
 *   - port: (Optional) Integer, the port this tracker should listen to.
 *   - timeout: (Optional) Integer, timeout in seconds for various networking
                 operations. Default is 300 seconds.
 *
 *   Some configurations are `rabit` specific:
 *
 *   - host: (Optional) String, Used by the the `rabit` tracker to specify the address of the host.
 *           This can be useful when the communicator cannot reliably obtain the host address.
 *   - sortby: (Optional) Integer.
 *     + 0: Sort workers by their host name.
 *     + 1: Sort workers by task IDs.
 *
 *   Some `federated` specific configurations:
 *   - federated_secure: Boolean, whether this is a secure server. False for testing.
 *   - server_key_path: Path to the server key. Used only if this is a secure server.
 *   - server_cert_path: Path to the server certificate. Used only if this is a secure server.
 *   - client_cert_path: Path to the client certificate. Used only if this is a secure server.
 *
 * @param handle The handle to the created tracker.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGTrackerCreate(char const *config, TrackerHandle *handle);

/**
 * @brief Get the arguments needed for running workers. This should be called after
 *        XGTrackerRun().
 *
 * @param handle The handle to the tracker.
 * @param args The arguments returned as a JSON document.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGTrackerWorkerArgs(TrackerHandle handle, char const **args);

/**
 * @brief Start the tracker. The tracker runs in the background and this function returns
 *        once the tracker is started.
 *
 * @param handle The handle to the tracker.
 * @param config Unused at the moment, preserved for the future.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGTrackerRun(TrackerHandle handle, char const *config);

/**
 * @brief Wait for the tracker to finish, should be called after XGTrackerRun(). This
 *        function will block until the tracker task is finished or timeout is reached.
 *
 * @param handle The handle to the tracker.
 * @param config JSON encoded configuration. No argument is required yet, preserved for
 *        the future.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGTrackerWaitFor(TrackerHandle handle, char const *config);

/**
 * @brief Free a tracker instance. This should be called after XGTrackerWaitFor(). If the
 *        tracker is not properly waited, this function will shutdown all connections with
 *        the tracker, potentially leading to undefined behavior.
 *
 * @param handle The handle to the tracker.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGTrackerFree(TrackerHandle handle);

/**
 * @brief Initialize the collective communicator.
 *
 *  Currently the communicator API is experimental, function signatures may change in the future
 *  without notice.
 *
 *  Call this once in the worker process before using anything. Please make sure
 *  XGCommunicatorFinalize() is called after use. The initialized commuicator is a global
 *  thread-local variable.
 *
 * @param config JSON encoded configuration. Accepted JSON keys are:
 *   - dmlc_communicator: The type of the communicator, this should match the tracker type.
 *     * rabit: Use Rabit. This is the default if the type is unspecified.
 *     * federated: Use the gRPC interface for Federated Learning.
 *
 * Only applicable to the `rabit` communicator:
 *   - dmlc_tracker_uri: Hostname or IP address of the tracker.
 *   - dmlc_tracker_port: Port number of the tracker.
 *   - dmlc_task_id: ID of the current task, can be used to obtain deterministic rank assignment.
 *   - dmlc_retry: The number of retries for connection failure.
 *   - dmlc_timeout: Timeout in seconds.
 *   - dmlc_nccl_path: Path to the nccl shared library `libnccl.so`.
 *
 * Only applicable to the `federated` communicator (use upper case for environment variables, use
 * lower case for runtime configuration):
 *   - federated_server_address: Address of the federated server.
 *   - federated_world_size: Number of federated workers.
 *   - federated_rank: Rank of the current worker.
 *   - federated_server_cert_path: Server certificate file path. Only needed for the SSL mode.
 *   - federated_client_key_path: Client key file path. Only needed for the SSL mode.
 *   - federated_client_cert_path: Client certificate file path. Only needed for the SSL mode.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGCommunicatorInit(char const *config);

/**
 * @brief Finalize the collective communicator.
 *
 * Call this function after you have finished all jobs.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGCommunicatorFinalize(void);

/**
 * @brief Get rank of the current process.
 *
 * @return Rank of the worker.
 */
XGB_DLL int XGCommunicatorGetRank(void);

/**
 * @brief Get the total number of processes.
 *
 * @return Total world size.
 */
XGB_DLL int XGCommunicatorGetWorldSize(void);

/**
 * @brief Get if the communicator is distributed.
 *
 * @return True if the communicator is distributed.
 */
XGB_DLL int XGCommunicatorIsDistributed(void);

/**
 * @brief Print the message to the tracker.
 *
 * This function can be used to communicate the information of the progress to the user
 * who monitors the tracker.
 *
 * @param message The message to be printed.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGCommunicatorPrint(char const *message);

/**
 * @brief Get the name of the processor.
 *
 * @param name_str Pointer to received returned processor name.
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGCommunicatorGetProcessorName(const char **name_str);

/**
 * @brief Broadcast a memory region to all others from root. This function is NOT
 *        thread-safe.
 *
 * Example:
 * @code
 *   int a = 1;
 *   Broadcast(&a, sizeof(a), root);
 * @endcode
 *
 * @param send_receive_buffer Pointer to the send or receive buffer.
 * @param size Size of the data in bytes.
 * @param root The process rank to broadcast from.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGCommunicatorBroadcast(void *send_receive_buffer, size_t size, int root);

/**
 * @brief Perform in-place allreduce. This function is NOT thread-safe.
 *
 * Example Usage: the following code gives sum of the result
 * @code
 *     enum class Op {
 *         kMax = 0, kMin = 1, kSum = 2, kBitwiseAND = 3, kBitwiseOR = 4, kBitwiseXOR = 5
 *     };
 *     std::vector<int> data(10);
 *     ...
 *     Allreduce(data.data(), data.size(), DataType:kInt32, Op::kSum);
 *     ...
 * @endcode

 * @param send_receive_buffer Buffer for both sending and receiving data.
 * @param count Number of elements to be reduced.
 * @param data_type Enumeration of data type, see xgboost::collective::DataType in communicator.h.
 * @param op Enumeration of operation type, see xgboost::collective::Operation in communicator.h.
 *
 * @return 0 when success, -1 when failure happens
 */
XGB_DLL int XGCommunicatorAllreduce(void *send_receive_buffer, size_t count, int data_type, int op);

/**@}*/  // End of Collective
#endif   // XGBOOST_C_API_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/cache.h <==
/**
 * Copyright 2023 by XGBoost contributors
 */
#ifndef XGBOOST_CACHE_H_
#define XGBOOST_CACHE_H_

#include <xgboost/logging.h>  // for CHECK_EQ, CHECK

#include <cstddef>            // for size_t
#include <memory>             // for weak_ptr, shared_ptr, make_shared
#include <mutex>              // for mutex, lock_guard
#include <queue>              // for queue
#include <thread>             // for thread
#include <unordered_map>      // for unordered_map
#include <utility>            // for move
#include <vector>             // for vector

namespace xgboost {
class DMatrix;
/**
 * \brief Thread-aware FIFO cache for DMatrix related data.
 *
 * \tparam CacheT The type that needs to be cached.
 */
template <typename CacheT>
class DMatrixCache {
 public:
  struct Item {
    // A weak pointer for checking whether the DMatrix object has expired.
    std::weak_ptr<DMatrix> ref;
    // The cached item
    std::shared_ptr<CacheT> value;

    CacheT const& Value() const { return *value; }
    CacheT& Value() { return *value; }

    Item(std::shared_ptr<DMatrix> m, std::shared_ptr<CacheT> v) : ref{m}, value{std::move(v)} {}
  };

  static constexpr std::size_t DefaultSize() { return 32; }

 private:
  mutable std::mutex lock_;

 protected:
  struct Key {
    DMatrix const* ptr;
    std::thread::id const thread_id;

    bool operator==(Key const& that) const {
      return ptr == that.ptr && thread_id == that.thread_id;
    }
  };
  struct Hash {
    std::size_t operator()(Key const& key) const noexcept {
      std::size_t f = std::hash<DMatrix const*>()(key.ptr);
      std::size_t s = std::hash<std::thread::id>()(key.thread_id);
      if (f == s) {
        return f;
      }
      return f ^ s;
    }
  };

  std::unordered_map<Key, Item, Hash> container_;
  std::queue<Key> queue_;
  std::size_t max_size_;

  void CheckConsistent() const { CHECK_EQ(queue_.size(), container_.size()); }

  void ClearExpired() {
    // Clear expired entries
    this->CheckConsistent();
    std::vector<Key> expired;
    std::queue<Key> remained;

    while (!queue_.empty()) {
      auto p_fmat = queue_.front();
      auto it = container_.find(p_fmat);
      CHECK(it != container_.cend());
      if (it->second.ref.expired()) {
        expired.push_back(it->first);
      } else {
        remained.push(it->first);
      }
      queue_.pop();
    }
    CHECK(queue_.empty());
    CHECK_EQ(remained.size() + expired.size(), container_.size());

    for (auto const& key : expired) {
      container_.erase(key);
    }
    while (!remained.empty()) {
      auto p_fmat = remained.front();
      queue_.push(p_fmat);
      remained.pop();
    }
    this->CheckConsistent();
  }

  void ClearExcess() {
    this->CheckConsistent();
    // clear half of the entries to prevent repeatingly clearing cache.
    std::size_t half_size = max_size_ / 2;
    while (queue_.size() >= half_size && !queue_.empty()) {
      auto p_fmat = queue_.front();
      queue_.pop();
      container_.erase(p_fmat);
    }
    this->CheckConsistent();
  }

 public:
  /**
   * \param cache_size Maximum size of the cache.
   */
  explicit DMatrixCache(std::size_t cache_size) : max_size_{cache_size} {}

  DMatrixCache& operator=(DMatrixCache&& that) {
    CHECK(lock_.try_lock());
    lock_.unlock();
    CHECK(that.lock_.try_lock());
    that.lock_.unlock();
    std::swap(this->container_, that.container_);
    std::swap(this->queue_, that.queue_);
    std::swap(this->max_size_, that.max_size_);
    return *this;
  }

  /**
   * \brief Cache a new DMatrix if it's not in the cache already.
   *
   *  Passing in a `shared_ptr` is critical here.  First to create a `weak_ptr` inside the
   *  entry this shared pointer is necessary.  More importantly, the life time of this
   *  cache is tied to the shared pointer.
   *
   * \param m    shared pointer to the DMatrix that needs to be cached.
   * \param args The arguments for constructing a new cache item, if needed.
   *
   * \return The cache entry for passed in DMatrix, either an existing cache or newly
   *         created.
   */
  template <typename... Args>
  std::shared_ptr<CacheT> CacheItem(std::shared_ptr<DMatrix> m, Args const&... args) {
    CHECK(m);
    std::lock_guard<std::mutex> guard{lock_};

    this->ClearExpired();
    if (container_.size() >= max_size_) {
      this->ClearExcess();
    }
    // after clear, cache size < max_size
    CHECK_LT(container_.size(), max_size_);
    auto key = Key{m.get(), std::this_thread::get_id()};
    auto it = container_.find(key);
    if (it == container_.cend()) {
      // after the new DMatrix, cache size is at most max_size
      container_.emplace(key, Item{m, std::make_shared<CacheT>(args...)});
      queue_.emplace(key);
    }
    return container_.at(key).value;
  }
  /**
   * \brief Re-initialize the item in cache.
   *
   *   Since the shared_ptr is used to hold the item, any reference that lives outside of
   *   the cache can no-longer be reached from the cache.
   *
   *   We use reset instead of erase to avoid walking through the whole cache for renewing
   *   a single item. (the cache is FIFO, needs to maintain the order).
   */
  template <typename... Args>
  std::shared_ptr<CacheT> ResetItem(std::shared_ptr<DMatrix> m, Args const&... args) {
    std::lock_guard<std::mutex> guard{lock_};
    CheckConsistent();
    auto key = Key{m.get(), std::this_thread::get_id()};
    auto it = container_.find(key);
    CHECK(it != container_.cend());
    it->second = {m, std::make_shared<CacheT>(args...)};
    CheckConsistent();
    return it->second.value;
  }
  /**
   * \brief Get a const reference to the underlying hash map.  Clear expired caches before
   *        returning.
   */
  decltype(container_) const& Container() {
    std::lock_guard<std::mutex> guard{lock_};

    this->ClearExpired();
    return container_;
  }

  std::shared_ptr<CacheT> Entry(DMatrix const* m) const {
    std::lock_guard<std::mutex> guard{lock_};
    auto key = Key{m, std::this_thread::get_id()};
    CHECK(container_.find(key) != container_.cend());
    CHECK(!container_.at(key).ref.expired());
    return container_.at(key).value;
  }
};
}  // namespace xgboost
#endif  // XGBOOST_CACHE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/collective/poll_utils.h <==
/**
 *  Copyright 2014-2024, XGBoost Contributors
 * \file socket.h
 * \author Tianqi Chen
 */
#pragma once
#include <xgboost/collective/result.h>
#include <xgboost/collective/socket.h>

#if defined(_WIN32)
#include <xgboost/windefs.h>
// Socket API
#include <winsock2.h>
#include <ws2tcpip.h>
#else

#include <arpa/inet.h>
#include <fcntl.h>
#include <netdb.h>
#include <netinet/in.h>
#include <sys/ioctl.h>
#include <sys/socket.h>
#include <unistd.h>

#include <cerrno>

#endif  // defined(_WIN32)

#include <chrono>
#include <cstring>
#include <string>
#include <system_error>  // make_error_code, errc
#include <unordered_map>
#include <vector>

#if !defined(_WIN32)

#include <poll.h>

using SOCKET = int;
using sock_size_t = size_t;  // NOLINT
#endif  // !defined(_WIN32)

#define IS_MINGW() defined(__MINGW32__)

#if IS_MINGW() && !defined(POLLRDNORM) && !defined(POLLRDBAND)
/*
 * On later mingw versions poll should be supported (with bugs).  See:
 * https://stackoverflow.com/a/60623080
 *
 * But right now the mingw distributed with R 3.6 doesn't support it.
 * So we just give a warning and provide dummy implementation to get
 * compilation passed.  Otherwise we will have to provide a stub for
 * RABIT.
 *
 * Even on mingw version that has these structures and flags defined,
 * functions like `send` and `listen` might have unresolved linkage to
 * their implementation.  So supporting mingw is quite difficult at
 * the time of writing.
 */
#pragma message("Distributed training on mingw is not supported.")
typedef struct pollfd {
  SOCKET fd;
  short  events;  // NOLINT
  short  revents;  // NOLINT
} WSAPOLLFD, *PWSAPOLLFD, *LPWSAPOLLFD;

// POLLRDNORM | POLLRDBAND
#define POLLIN    (0x0100 | 0x0200)
#define POLLPRI    0x0400
// POLLWRNORM
#define POLLOUT    0x0010

#endif  // IS_MINGW() && !defined(POLLRDNORM) && !defined(POLLRDBAND)

namespace rabit {
namespace utils {

template <typename PollFD>
int PollImpl(PollFD* pfd, int nfds, std::chrono::seconds timeout) noexcept(true) {
  // For Windows and Linux, negative timeout means infinite timeout. For freebsd,
  // INFTIM(-1) should be used instead.
#if defined(_WIN32)

#if IS_MINGW()
  xgboost::MingWError();
  return -1;
#else
  return WSAPoll(pfd, nfds, std::chrono::milliseconds(timeout).count());
#endif  // IS_MINGW()

#else
  return poll(pfd, nfds, timeout.count() < 0 ? -1 : std::chrono::milliseconds(timeout).count());
#endif  // IS_MINGW()
}

template <typename E>
std::enable_if_t<std::is_integral_v<E>, xgboost::collective::Result> PollError(E const& revents) {
  if ((revents & POLLERR) != 0) {
    auto err = errno;
    auto str = strerror(err);
    return xgboost::system::FailWithCode(std::string{"Poll error condition:"} +  // NOLINT
                                         std::string{str} +                      // NOLINT
                                         " code:" + std::to_string(err));
  }
  if ((revents & POLLNVAL) != 0) {
    return xgboost::system::FailWithCode("Invalid polling request.");
  }
  if ((revents & POLLHUP) != 0) {
    // Excerpt from the Linux manual:
    //
    // Note that when reading from a channel such as a pipe or a stream socket, this event
    // merely indicates that the peer closed its end of the channel.Subsequent reads from
    // the channel will return 0 (end of file) only after all outstanding data in the
    // channel has been consumed.
    //
    // We don't usually have a barrier for exiting workers, it's normal to have one end
    // exit while the other still reading data.
    return xgboost::collective::Success();
  }
#if defined(POLLRDHUP)
  // Linux only flag
  if ((revents & POLLRDHUP) != 0) {
    return xgboost::system::FailWithCode("Poll hung up on the other end.");
  }
#endif  // defined(POLLRDHUP)
  return xgboost::collective::Success();
}

/*! \brief helper data structure to perform poll */
struct PollHelper {
 public:
  /*!
   * \brief add file descriptor to watch for read
   * \param fd file descriptor to be watched
   */
  inline void WatchRead(SOCKET fd) {
    auto& pfd = fds[fd];
    pfd.fd = fd;
    pfd.events |= POLLIN;
  }
  void WatchRead(xgboost::collective::TCPSocket const &socket) { this->WatchRead(socket.Handle()); }

  /*!
   * \brief add file descriptor to watch for write
   * \param fd file descriptor to be watched
   */
  inline void WatchWrite(SOCKET fd) {
    auto& pfd = fds[fd];
    pfd.fd = fd;
    pfd.events |= POLLOUT;
  }
  void WatchWrite(xgboost::collective::TCPSocket const &socket) {
    this->WatchWrite(socket.Handle());
  }

  /*!
   * \brief add file descriptor to watch for exception
   * \param fd file descriptor to be watched
   */
  inline void WatchException(SOCKET fd) {
    auto& pfd = fds[fd];
    pfd.fd = fd;
    pfd.events |= POLLPRI;
  }
  void WatchException(xgboost::collective::TCPSocket const &socket) {
    this->WatchException(socket.Handle());
  }
  /*!
   * \brief Check if the descriptor is ready for read
   * \param fd file descriptor to check status
   */
  [[nodiscard]] bool CheckRead(SOCKET fd) const {
    const auto& pfd = fds.find(fd);
    return pfd != fds.end() && ((pfd->second.events & POLLIN) != 0);
  }
  [[nodiscard]] bool CheckRead(xgboost::collective::TCPSocket const& socket) const {
    return this->CheckRead(socket.Handle());
  }

  /*!
   * \brief Check if the descriptor is ready for write
   * \param fd file descriptor to check status
   */
  [[nodiscard]] bool CheckWrite(SOCKET fd) const {
    const auto& pfd = fds.find(fd);
    return pfd != fds.end() && ((pfd->second.events & POLLOUT) != 0);
  }
  [[nodiscard]] bool CheckWrite(xgboost::collective::TCPSocket const& socket) const {
    return this->CheckWrite(socket.Handle());
  }
  /**
   * @brief perform poll on the set defined, read, write, exception
   *
   * @param timeout specify timeout in seconds. Block if negative.
   */
  [[nodiscard]] xgboost::collective::Result Poll(std::chrono::seconds timeout,
                                                 bool check_error = true) {
    std::vector<pollfd> fdset;
    fdset.reserve(fds.size());
    for (auto kv : fds) {
      fdset.push_back(kv.second);
    }
    std::int32_t ret = PollImpl(fdset.data(), fdset.size(), timeout);
    if (ret == 0) {
      return xgboost::collective::Fail(
          "Poll timeout:" + std::to_string(timeout.count()) + " seconds.",
          std::make_error_code(std::errc::timed_out));
    } else if (ret < 0) {
      return xgboost::system::FailWithCode("Poll failed, nfds:" + std::to_string(fdset.size()));
    }

    for (auto& pfd : fdset) {
      auto result = PollError(pfd.revents);
      if (check_error && !result.OK()) {
        return result;
      }

      auto revents = pfd.revents & pfd.events;
      fds[pfd.fd].events = revents;
    }
    return xgboost::collective::Success();
  }

  std::unordered_map<SOCKET, pollfd> fds;
};
}  // namespace utils
}  // namespace rabit

#if IS_MINGW() && !defined(POLLRDNORM) && !defined(POLLRDBAND)
#undef POLLIN
#undef POLLPRI
#undef POLLOUT
#endif  // IS_MINGW()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/collective/result.h <==
/**
 *  Copyright 2023-2024, XGBoost Contributors
 */
#pragma once

#include <cstdint>       // for int32_t
#include <memory>        // for unique_ptr
#include <string>        // for string
#include <system_error>  // for error_code
#include <utility>       // for move

namespace xgboost::collective {
namespace detail {
struct ResultImpl {
  std::string message;
  std::error_code errc{};  // optional for system error.

  std::unique_ptr<ResultImpl> prev{nullptr};

  ResultImpl() = delete;  // must initialize.
  ResultImpl(ResultImpl const& that) = delete;
  ResultImpl(ResultImpl&& that) = default;
  ResultImpl& operator=(ResultImpl const& that) = delete;
  ResultImpl& operator=(ResultImpl&& that) = default;

  explicit ResultImpl(std::string msg) : message{std::move(msg)} {}
  explicit ResultImpl(std::string msg, std::error_code errc)
      : message{std::move(msg)}, errc{std::move(errc)} {}
  explicit ResultImpl(std::string msg, std::unique_ptr<ResultImpl> prev)
      : message{std::move(msg)}, prev{std::move(prev)} {}
  explicit ResultImpl(std::string msg, std::error_code errc, std::unique_ptr<ResultImpl> prev)
      : message{std::move(msg)}, errc{std::move(errc)}, prev{std::move(prev)} {}

  [[nodiscard]] bool operator==(ResultImpl const& that) const noexcept(true) {
    if ((prev && !that.prev) || (!prev && that.prev)) {
      // one of them doesn't have prev
      return false;
    }

    auto cur_eq = message == that.message && errc == that.errc;
    if (prev && that.prev) {
      // recursive comparison
      auto prev_eq = *prev == *that.prev;
      return cur_eq && prev_eq;
    }
    return cur_eq;
  }

  [[nodiscard]] std::string Report() const;
  [[nodiscard]] std::error_code Code() const;

  void Concat(std::unique_ptr<ResultImpl> rhs);
};

#if (!defined(__GNUC__) && !defined(__clang__)) || defined(__MINGW32__)
#define __builtin_FILE() nullptr
#define __builtin_LINE() (-1)
#endif

std::string MakeMsg(std::string&& msg, char const* file, std::int32_t line);
}  // namespace detail

/**
 * @brief An error type that's easier to handle than throwing dmlc exception. We can
 *        record and propagate the system error code.
 */
struct Result {
 private:
  std::unique_ptr<detail::ResultImpl> impl_{nullptr};

 public:
  Result() noexcept(true) = default;
  explicit Result(std::string msg) : impl_{std::make_unique<detail::ResultImpl>(std::move(msg))} {}
  explicit Result(std::string msg, std::error_code errc)
      : impl_{std::make_unique<detail::ResultImpl>(std::move(msg), std::move(errc))} {}
  Result(std::string msg, Result&& prev)
      : impl_{std::make_unique<detail::ResultImpl>(std::move(msg), std::move(prev.impl_))} {}
  Result(std::string msg, std::error_code errc, Result&& prev)
      : impl_{std::make_unique<detail::ResultImpl>(std::move(msg), std::move(errc),
                                                   std::move(prev.impl_))} {}

  Result(Result const& that) = delete;
  Result& operator=(Result const& that) = delete;
  Result(Result&& that) = default;
  Result& operator=(Result&& that) = default;

  [[nodiscard]] bool OK() const noexcept(true) { return !impl_; }
  [[nodiscard]] std::string Report() const { return OK() ? "" : impl_->Report(); }
  /**
   * @brief Return the root system error. This might return success if there's no system error.
   */
  [[nodiscard]] auto Code() const { return OK() ? std::error_code{} : impl_->Code(); }
  [[nodiscard]] bool operator==(Result const& that) const noexcept(true) {
    if (OK() && that.OK()) {
      return true;
    }
    if ((OK() && !that.OK()) || (!OK() && that.OK())) {
      return false;
    }
    return *impl_ == *that.impl_;
  }

  friend Result operator+(Result&& lhs, Result&& rhs);
};

[[nodiscard]] inline Result operator+(Result&& lhs, Result&& rhs) {
  if (lhs.OK()) {
    return std::forward<Result>(rhs);
  }
  if (rhs.OK()) {
    return std::forward<Result>(lhs);
  }
  lhs.impl_->Concat(std::move(rhs.impl_));
  return std::forward<Result>(lhs);
}

/**
 * @brief Return success.
 */
[[nodiscard]] inline auto Success() noexcept(true) { return Result{}; }
/**
 * @brief Return failure.
 */
[[nodiscard]] inline auto Fail(std::string msg, char const* file = __builtin_FILE(),
                               std::int32_t line = __builtin_LINE()) {
  return Result{detail::MakeMsg(std::move(msg), file, line)};
}
/**
 * @brief Return failure with `errno`.
 */
[[nodiscard]] inline auto Fail(std::string msg, std::error_code errc,
                               char const* file = __builtin_FILE(),
                               std::int32_t line = __builtin_LINE()) {
  return Result{detail::MakeMsg(std::move(msg), file, line), std::move(errc)};
}
/**
 * @brief Return failure with a previous error.
 */
[[nodiscard]] inline auto Fail(std::string msg, Result&& prev, char const* file = __builtin_FILE(),
                               std::int32_t line = __builtin_LINE()) {
  return Result{detail::MakeMsg(std::move(msg), file, line), std::forward<Result>(prev)};
}
/**
 * @brief Return failure with a previous error and a new `errno`.
 */
[[nodiscard]] inline auto Fail(std::string msg, std::error_code errc, Result&& prev,
                               char const* file = __builtin_FILE(),
                               std::int32_t line = __builtin_LINE()) {
  return Result{detail::MakeMsg(std::move(msg), file, line), std::move(errc),
                std::forward<Result>(prev)};
}

// We don't have monad, a simple helper would do.
template <typename Fn>
[[nodiscard]] std::enable_if_t<std::is_invocable_v<Fn>, Result> operator<<(Result&& r, Fn&& fn) {
  if (!r.OK()) {
    return std::forward<Result>(r);
  }
  return fn();
}

void SafeColl(Result const& rc, char const* file = __builtin_FILE(),
              std::int32_t line = __builtin_LINE());
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/collective/socket.h <==
/**
 * Copyright 2022-2025, XGBoost Contributors
 */
#pragma once

#include <cerrno>        // errno, EINTR, EBADF
#include <climits>       // HOST_NAME_MAX
#include <cstddef>       // std::size_t
#include <cstdint>       // std::int32_t, std::uint16_t
#include <cstring>       // memset
#include <string>        // std::string
#include <system_error>  // std::error_code, std::system_category
#include <utility>       // std::swap

#if defined(__linux__)
#include <sys/ioctl.h>  // for TIOCOUTQ, FIONREAD
#endif                  // defined(__linux__)

#if defined(_WIN32)
// Guard the include.
#include <xgboost/windefs.h>
// Socket API
#include <winsock2.h>
#include <ws2tcpip.h>

using in_port_t = std::uint16_t;

#ifdef _MSC_VER
#pragma comment(lib, "Ws2_32.lib")
#endif  // _MSC_VER

#if !defined(xgboost_IS_MINGW)
using ssize_t = int;
#endif  // !xgboost_IS_MINGW()

#else  // UNIX

#include <arpa/inet.h>    // inet_ntop
#include <fcntl.h>        // fcntl, F_GETFL, O_NONBLOCK
#include <netinet/in.h>   // sockaddr_in6, sockaddr_in, in_port_t, INET6_ADDRSTRLEN, INET_ADDRSTRLEN
#include <netinet/in.h>   // IPPROTO_TCP
#include <netinet/tcp.h>  // TCP_NODELAY
#include <sys/socket.h>  // socket, SOL_SOCKET, SO_ERROR, MSG_WAITALL, recv, send, AF_INET6, AF_INET
#include <unistd.h>      // close

#if defined(__sun) || defined(sun)
#include <sys/sockio.h>
#endif                            // defined(__sun) || defined(sun)

#endif                            // defined(_WIN32)

#include "xgboost/base.h"               // XGBOOST_EXPECT
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/logging.h"            // LOG
#include "xgboost/string_view.h"        // StringView

#if !defined(HOST_NAME_MAX)
#define HOST_NAME_MAX 256  // macos
#endif

namespace xgboost {

#if defined(xgboost_IS_MINGW)
// see the dummy implementation of `poll` in rabit for more info.
inline void MingWError() { LOG(FATAL) << "Distributed training on mingw is not supported."; }
#endif  // defined(xgboost_IS_MINGW)

namespace system {
inline std::int32_t LastError() {
#if defined(_WIN32)
  return WSAGetLastError();
#else
  int errsv = errno;
  return errsv;
#endif
}

[[nodiscard]] inline collective::Result FailWithCode(std::string msg) {
  return collective::Fail(std::move(msg), std::error_code{LastError(), std::system_category()});
}

#if defined(__GLIBC__)
inline auto ThrowAtError(StringView fn_name, std::int32_t errsv = LastError(),
                         std::int32_t line = __builtin_LINE(),
                         char const *file = __builtin_FILE()) {
  auto err = std::error_code{errsv, std::system_category()};
  LOG(FATAL) << "\n"
             << file << "(" << line << "): Failed to call `" << fn_name << "`: " << err.message()
             << std::endl;
}
#else
inline auto ThrowAtError(StringView fn_name, std::int32_t errsv = LastError()) {
  auto err = std::error_code{errsv, std::system_category()};
  LOG(FATAL) << "Failed to call `" << fn_name << "`: " << err.message() << std::endl;
}
#endif  // defined(__GLIBC__)

#if defined(_WIN32)
using SocketT = SOCKET;
#else
using SocketT = int;
#define INVALID_SOCKET -1
#endif  // defined(_WIN32)

#if !defined(xgboost_CHECK_SYS_CALL)
#define xgboost_CHECK_SYS_CALL(exp, expected)         \
  do {                                                \
    if (XGBOOST_EXPECT((exp) != (expected), false)) { \
      ::xgboost::system::ThrowAtError(#exp);          \
    }                                                 \
  } while (false)
#endif  // !defined(xgboost_CHECK_SYS_CALL)

inline std::int32_t CloseSocket(SocketT fd) {
#if defined(_WIN32)
  return closesocket(fd);
#else
  return close(fd);
#endif
}

inline std::int32_t ShutdownSocket(SocketT fd) {
#if defined(_WIN32)
  auto rc = shutdown(fd, SD_BOTH);
  if (rc != 0 && LastError() == WSANOTINITIALISED) {
    return 0;
  }
#else
  auto rc = shutdown(fd, SHUT_RDWR);
  if (rc != 0 && LastError() == ENOTCONN) {
    return 0;
  }
#endif
  return rc;
}

inline bool ErrorWouldBlock(std::int32_t errsv) noexcept(true) {
#ifdef _WIN32
  return errsv == WSAEWOULDBLOCK;
#else
  return errsv == EAGAIN || errsv == EWOULDBLOCK || errsv == EINPROGRESS;
#endif  // _WIN32
}

inline bool LastErrorWouldBlock() {
  int errsv = LastError();
  return ErrorWouldBlock(errsv);
}

inline void SocketStartup() {
#if defined(_WIN32)
  WSADATA wsa_data;
  if (WSAStartup(MAKEWORD(2, 2), &wsa_data) == -1) {
    ThrowAtError("WSAStartup");
  }
  if (LOBYTE(wsa_data.wVersion) != 2 || HIBYTE(wsa_data.wVersion) != 2) {
    WSACleanup();
    LOG(FATAL) << "Could not find a usable version of Winsock.dll";
  }
#endif  // defined(_WIN32)
}

inline void SocketFinalize() {
#if defined(_WIN32)
  WSACleanup();
#endif  // defined(_WIN32)
}

#if defined(_WIN32) && defined(xgboost_IS_MINGW)
// dummy definition for old mysys32.
inline const char *inet_ntop(int, const void *, char *, socklen_t) {  // NOLINT
  MingWError();
  return nullptr;
}
#else
using ::inet_ntop;
#endif  // defined(_WIN32) && defined(xgboost_IS_MINGW)

}  // namespace system

namespace collective {
class SockAddress;

enum class SockDomain : std::int32_t { kV4 = AF_INET, kV6 = AF_INET6 };

/**
 * \brief Parse host address and return a SockAddress instance. Supports IPv4 and IPv6
 *        host.
 */
SockAddress MakeSockAddress(StringView host, in_port_t port);

class SockAddrV6 {
  sockaddr_in6 addr_;

 public:
  explicit SockAddrV6(sockaddr_in6 addr) : addr_{addr} {}
  SockAddrV6() { std::memset(&addr_, '\0', sizeof(addr_)); }

  static SockAddrV6 Loopback();
  static SockAddrV6 InaddrAny();

  in_port_t Port() const { return ntohs(addr_.sin6_port); }

  std::string Addr() const {
    char buf[INET6_ADDRSTRLEN];
    auto const *s = system::inet_ntop(static_cast<std::int32_t>(SockDomain::kV6), &addr_.sin6_addr,
                                      buf, INET6_ADDRSTRLEN);
    if (s == nullptr) {
      system::ThrowAtError("inet_ntop");
    }
    return {buf};
  }
  sockaddr_in6 const &Handle() const { return addr_; }
};

class SockAddrV4 {
 private:
  sockaddr_in addr_;

 public:
  explicit SockAddrV4(sockaddr_in addr) : addr_{addr} {}
  SockAddrV4() { std::memset(&addr_, '\0', sizeof(addr_)); }

  static SockAddrV4 Loopback();
  static SockAddrV4 InaddrAny();

  [[nodiscard]] in_port_t Port() const { return ntohs(addr_.sin_port); }

  [[nodiscard]] std::string Addr() const {
    char buf[INET_ADDRSTRLEN];
    auto const *s = system::inet_ntop(static_cast<std::int32_t>(SockDomain::kV4), &addr_.sin_addr,
                                      buf, INET_ADDRSTRLEN);
    if (s == nullptr) {
      system::ThrowAtError("inet_ntop");
    }
    return {buf};
  }
  [[nodiscard]] sockaddr_in const &Handle() const { return addr_; }
};

/**
 * \brief Address for TCP socket, can be either IPv4 or IPv6.
 */
class SockAddress {
 private:
  SockAddrV6 v6_;
  SockAddrV4 v4_;
  SockDomain domain_{SockDomain::kV4};

 public:
  SockAddress() = default;
  explicit SockAddress(SockAddrV6 const &addr) : v6_{addr}, domain_{SockDomain::kV6} {}
  explicit SockAddress(SockAddrV4 const &addr) : v4_{addr} {}

  [[nodiscard]] auto Domain() const { return domain_; }

  [[nodiscard]] bool IsV4() const { return Domain() == SockDomain::kV4; }
  [[nodiscard]] bool IsV6() const { return !IsV4(); }

  [[nodiscard]] auto const &V4() const { return v4_; }
  [[nodiscard]] auto const &V6() const { return v6_; }
};

/**
 * \brief TCP socket for simple communication.
 */
class TCPSocket {
 public:
  using HandleT = system::SocketT;

 private:
  HandleT handle_{InvalidSocket()};
  bool non_blocking_{false};
  // There's reliable no way to extract domain from a socket without first binding that
  // socket on macos.
#if defined(__APPLE__)
  SockDomain domain_{SockDomain::kV4};
#endif

  constexpr static HandleT InvalidSocket() { return INVALID_SOCKET; }

  explicit TCPSocket(HandleT newfd) : handle_{newfd} {}

 public:
  TCPSocket() = default;
  /**
   * \brief Return the socket domain.
   */
  [[nodiscard]] auto Domain() const -> SockDomain {
    auto ret_iafamily = [](std::int32_t domain) {
      switch (domain) {
        case AF_INET:
          return SockDomain::kV4;
        case AF_INET6:
          return SockDomain::kV6;
        default: {
          LOG(FATAL) << "Unknown IA family.";
        }
      }
      return SockDomain::kV4;
    };

#if defined(_WIN32)
    WSAPROTOCOL_INFOW info;
    socklen_t len = sizeof(info);
    xgboost_CHECK_SYS_CALL(
        getsockopt(handle_, SOL_SOCKET, SO_PROTOCOL_INFO, reinterpret_cast<char *>(&info), &len),
        0);
    return ret_iafamily(info.iAddressFamily);
#elif defined(__APPLE__)
    return domain_;
#elif defined(__unix__)
#ifndef __PASE__
    std::int32_t domain;
    socklen_t len = sizeof(domain);
    xgboost_CHECK_SYS_CALL(
        getsockopt(this->Handle(), SOL_SOCKET, SO_DOMAIN, reinterpret_cast<char *>(&domain), &len),
        0);
    return ret_iafamily(domain);
#else
    struct sockaddr sa;
    socklen_t sizeofsa = sizeof(sa);
    xgboost_CHECK_SYS_CALL(getsockname(handle_, &sa, &sizeofsa), 0);
    if (sizeofsa < sizeof(uchar_t) * 2) {
      return ret_iafamily(AF_INET);
    }
    return ret_iafamily(sa.sa_family);
#endif  // __PASE__
#else
    LOG(FATAL) << "Unknown platform.";
    return ret_iafamily(AF_INET);
#endif  // platforms
  }

  [[nodiscard]] bool IsClosed() const { return handle_ == InvalidSocket(); }

  /** @brief get last error code if any */
  [[nodiscard]] Result GetSockError() const {
    std::int32_t optval = 0;
    socklen_t len = sizeof(optval);
    auto ret = getsockopt(handle_, SOL_SOCKET, SO_ERROR, reinterpret_cast<char *>(&optval), &len);
    if (ret != 0) {
      auto errc = std::error_code{system::LastError(), std::system_category()};
      return Fail("Failed to retrieve socket error.", std::move(errc));
    }
    if (optval != 0) {
      auto errc = std::error_code{optval, std::system_category()};
      return Fail("Socket error.", std::move(errc));
    }
    return Success();
  }

  /** \brief check if anything bad happens */
  [[nodiscard]] bool BadSocket() const {
    if (IsClosed()) {
      return true;
    }
    auto err = GetSockError();
    if (err.Code() == std::error_code{EBADF, std::system_category()} ||  // NOLINT
        err.Code() == std::error_code{EINTR, std::system_category()}) {  // NOLINT
      return true;
    }
    return false;
  }

  [[nodiscard]] Result NonBlocking(bool non_block) {
#if defined(_WIN32)
    u_long mode = non_block ? 1 : 0;
    if (ioctlsocket(handle_, FIONBIO, &mode) != NO_ERROR) {
      return system::FailWithCode("Failed to set socket to non-blocking.");
    }
#else
    std::int32_t flag = fcntl(handle_, F_GETFL, 0);
    auto rc = flag;
    if (rc == -1) {
      return system::FailWithCode("Failed to get socket flag.");
    }
    if (non_block) {
      flag |= O_NONBLOCK;
    } else {
      flag &= ~O_NONBLOCK;
    }
    rc = fcntl(handle_, F_SETFL, flag);
    if (rc == -1) {
      return system::FailWithCode("Failed to set socket to non-blocking.");
    }
#endif  // _WIN32
    non_blocking_ = non_block;
    return Success();
  }
  [[nodiscard]] bool NonBlocking() const { return non_blocking_; }
  [[nodiscard]] Result RecvTimeout(std::chrono::seconds timeout) {
    // https://stackoverflow.com/questions/2876024/linux-is-there-a-read-or-recv-from-socket-with-timeout
#if defined(_WIN32)
    DWORD tv = timeout.count() * 1000;
    auto rc =
        setsockopt(Handle(), SOL_SOCKET, SO_RCVTIMEO, reinterpret_cast<char *>(&tv), sizeof(tv));
#else
    struct timeval tv;
    tv.tv_sec = timeout.count();
    tv.tv_usec = 0;
    auto rc = setsockopt(Handle(), SOL_SOCKET, SO_RCVTIMEO, reinterpret_cast<char const *>(&tv),
                         sizeof(tv));
#endif
    if (rc != 0) {
      return system::FailWithCode("Failed to set timeout on recv.");
    }
    return Success();
  }

  [[nodiscard]] Result SetBufSize(std::int32_t n_bytes) {
    auto rc = setsockopt(this->Handle(), SOL_SOCKET, SO_SNDBUF, reinterpret_cast<char *>(&n_bytes),
                         sizeof(n_bytes));
    if (rc != 0) {
      return system::FailWithCode("Failed to set send buffer size.");
    }
    rc = setsockopt(this->Handle(), SOL_SOCKET, SO_RCVBUF, reinterpret_cast<char *>(&n_bytes),
                    sizeof(n_bytes));
    if (rc != 0) {
      return system::FailWithCode("Failed to set recv buffer size.");
    }
    return Success();
  }

  [[nodiscard]] Result SendBufSize(std::int32_t *n_bytes) {
    socklen_t optlen;
    auto rc = getsockopt(this->Handle(), SOL_SOCKET, SO_SNDBUF, reinterpret_cast<char *>(n_bytes),
                         &optlen);
    if (rc != 0 || optlen != sizeof(std::int32_t)) {
      return system::FailWithCode("getsockopt");
    }
    return Success();
  }
  [[nodiscard]] Result RecvBufSize(std::int32_t *n_bytes) {
    socklen_t optlen;
    auto rc = getsockopt(this->Handle(), SOL_SOCKET, SO_RCVBUF, reinterpret_cast<char *>(n_bytes),
                         &optlen);
    if (rc != 0 || optlen != sizeof(std::int32_t)) {
      return system::FailWithCode("getsockopt");
    }
    return Success();
  }
#if defined(__linux__)
  [[nodiscard]] Result PendingSendSize(std::int32_t *n_bytes) const {
    return ioctl(this->Handle(), TIOCOUTQ, n_bytes) == 0 ? Success()
                                                         : system::FailWithCode("ioctl");
  }
  [[nodiscard]] Result PendingRecvSize(std::int32_t *n_bytes) const {
    return ioctl(this->Handle(), FIONREAD, n_bytes) == 0 ? Success()
                                                         : system::FailWithCode("ioctl");
  }
#endif  // defined(__linux__)

  [[nodiscard]] Result SetKeepAlive() {
    std::int32_t keepalive = 1;
    auto rc = setsockopt(handle_, SOL_SOCKET, SO_KEEPALIVE, reinterpret_cast<char *>(&keepalive),
                         sizeof(keepalive));
    if (rc != 0) {
      return system::FailWithCode("Failed to set TCP keeaplive.");
    }
    return Success();
  }

  [[nodiscard]] Result SetNoDelay(std::int32_t no_delay = 1) {
    auto rc = setsockopt(handle_, IPPROTO_TCP, TCP_NODELAY, reinterpret_cast<char *>(&no_delay),
                         sizeof(no_delay));
    if (rc != 0) {
      return system::FailWithCode("Failed to set TCP no delay.");
    }
    return Success();
  }

  /**
   * \brief Accept new connection, returns a new TCP socket for the new connection.
   */
  TCPSocket Accept() {
    SockAddress addr;
    TCPSocket newsock;
    auto rc = this->Accept(&newsock, &addr);
    SafeColl(rc);
    return newsock;
  }

  [[nodiscard]] Result Accept(TCPSocket *out, SockAddress *addr) {
#if defined(_WIN32)
    auto interrupt = WSAEINTR;
#else
    auto interrupt = EINTR;
#endif
    if (this->Domain() == SockDomain::kV4) {
      struct sockaddr_in caddr;
      socklen_t caddr_len = sizeof(caddr);
      HandleT newfd = accept(Handle(), reinterpret_cast<sockaddr *>(&caddr), &caddr_len);
      if (newfd == InvalidSocket() && system::LastError() != interrupt) {
        return system::FailWithCode("Failed to accept.");
      }
      *addr = SockAddress{SockAddrV4{caddr}};
      *out = TCPSocket{newfd};
    } else {
      struct sockaddr_in6 caddr;
      socklen_t caddr_len = sizeof(caddr);
      HandleT newfd = accept(Handle(), reinterpret_cast<sockaddr *>(&caddr), &caddr_len);
      if (newfd == InvalidSocket() && system::LastError() != interrupt) {
        return system::FailWithCode("Failed to accept.");
      }
      *addr = SockAddress{SockAddrV6{caddr}};
      *out = TCPSocket{newfd};
    }
    // On MacOS, this is automatically set to async socket if the parent socket is async
    // We make sure all socket are blocking by default.
    //
    // On Windows, a closed socket is returned during shutdown. We guard against it when
    // setting non-blocking.
    if (!out->IsClosed()) {
      return out->NonBlocking(false);
    }
    return Success();
  }

  ~TCPSocket() {
    if (!IsClosed()) {
      auto rc = this->Close();
      if (!rc.OK()) {
        LOG(WARNING) << rc.Report();
      }
    }
  }

  TCPSocket(TCPSocket const &that) = delete;
  TCPSocket(TCPSocket &&that) noexcept(true) { std::swap(this->handle_, that.handle_); }
  TCPSocket &operator=(TCPSocket const &that) = delete;
  TCPSocket &operator=(TCPSocket &&that) noexcept(true) {
    std::swap(this->handle_, that.handle_);
    return *this;
  }
  /**
   * @brief Return the native socket file descriptor.
   */
  [[nodiscard]] HandleT const &Handle() const { return handle_; }
  /**
   * @brief Listen to incoming requests. Should be called after bind.
   *
   *   Both the default and minimum backlog is set to 256.
   */
  [[nodiscard]] Result Listen(std::int32_t backlog = 256);
  /**
   * @brief Bind socket to INADDR_ANY, return the port selected by the OS.
   */
  [[nodiscard]] Result BindHost(std::int32_t* p_out) {
    // Use int32 instead of in_port_t for consistency. We take port as parameter from
    // users using other languages, the port is usually stored and passed around as int.
    if (Domain() == SockDomain::kV6) {
      auto addr = SockAddrV6::InaddrAny();
      auto handle = reinterpret_cast<sockaddr const *>(&addr.Handle());
      if (bind(handle_, handle, sizeof(std::remove_reference_t<decltype(addr.Handle())>)) != 0) {
        return system::FailWithCode("bind failed.");
      }

      sockaddr_in6 res_addr;
      socklen_t addrlen = sizeof(res_addr);
      if (getsockname(handle_, reinterpret_cast<sockaddr *>(&res_addr), &addrlen) != 0) {
        return system::FailWithCode("getsockname failed.");
      }
      *p_out = ntohs(res_addr.sin6_port);
    } else {
      auto addr = SockAddrV4::InaddrAny();
      auto handle = reinterpret_cast<sockaddr const *>(&addr.Handle());
      if (bind(handle_, handle, sizeof(std::remove_reference_t<decltype(addr.Handle())>)) != 0) {
        return system::FailWithCode("bind failed.");
      }

      sockaddr_in res_addr;
      socklen_t addrlen = sizeof(res_addr);
      if (getsockname(handle_, reinterpret_cast<sockaddr *>(&res_addr), &addrlen) != 0) {
        return system::FailWithCode("getsockname failed.");
      }
      *p_out = ntohs(res_addr.sin_port);
    }

    return Success();
  }

  [[nodiscard]] auto Port() const {
    if (this->Domain() == SockDomain::kV4) {
      sockaddr_in res_addr;
      socklen_t addrlen = sizeof(res_addr);
      auto code = getsockname(handle_, reinterpret_cast<sockaddr *>(&res_addr), &addrlen);
      if (code != 0) {
        return std::make_pair(system::FailWithCode("getsockname"), std::int32_t{0});
      }
      return std::make_pair(Success(), std::int32_t{ntohs(res_addr.sin_port)});
    } else {
      sockaddr_in6 res_addr;
      socklen_t addrlen = sizeof(res_addr);
      auto code = getsockname(handle_, reinterpret_cast<sockaddr *>(&res_addr), &addrlen);
      if (code != 0) {
        return std::make_pair(system::FailWithCode("getsockname"), std::int32_t{0});
      }
      return std::make_pair(Success(), std::int32_t{ntohs(res_addr.sin6_port)});
    }
  }
  /**
   * @brief Bind the socket to the address.
   *
   * @param ip[in]        The IP address.
   * @param port [in,out] Let the system choose a port if this parameter is set to 0.
   */
  [[nodiscard]] Result Bind(StringView ip, std::int32_t *port) {
    // bind socket handle_ to ip
    auto addr = MakeSockAddress(ip, *port);
    std::int32_t errc{0};
    if (addr.IsV4()) {
      auto handle = reinterpret_cast<sockaddr const *>(&addr.V4().Handle());
      errc = bind(handle_, handle, sizeof(std::remove_reference_t<decltype(addr.V4().Handle())>));
    } else {
      auto handle = reinterpret_cast<sockaddr const *>(&addr.V6().Handle());
      errc = bind(handle_, handle, sizeof(std::remove_reference_t<decltype(addr.V6().Handle())>));
    }
    if (errc != 0) {
      return system::FailWithCode("Failed to bind socket.");
    }
    auto [rc, new_port] = this->Port();
    if (!rc.OK()) {
      return std::move(rc);
    }
    if (*port == 0) {
      *port = new_port;
      return Success();
    }
    if (*port != new_port) {
      return Fail("Got an invalid port from bind.");
    }
    return Success();
  }

  /**
   * @brief Send data, without error then all data should be sent.
   */
  [[nodiscard]] Result SendAll(void const *buf, std::size_t len, std::size_t *n_sent) {
    char const *_buf = reinterpret_cast<const char *>(buf);
    std::size_t &ndone = *n_sent;
    ndone = 0;
    while (ndone < len) {
      ssize_t ret = send(handle_, _buf, len - ndone, 0);
      if (ret == -1) {
        if (system::LastErrorWouldBlock()) {
          return Success();
        }
        return system::FailWithCode("send");
      }
      _buf += ret;
      ndone += ret;
    }
    return Success();
  }
  /**
   * @brief Receive data, without error then all data should be received.
   */
  [[nodiscard]] Result RecvAll(void *buf, std::size_t len, std::size_t *n_recv) {
    char *_buf = reinterpret_cast<char *>(buf);
    std::size_t &ndone = *n_recv;
    ndone = 0;
    while (ndone < len) {
      ssize_t ret = recv(handle_, _buf, len - ndone, MSG_WAITALL);
      if (ret == -1) {
        if (system::LastErrorWouldBlock()) {
          return Success();
        }
        return system::FailWithCode("recv");
      }
      if (ret == 0) {
        return Success();
      }
      _buf += ret;
      ndone += ret;
    }
    return Success();
  }
  /**
   * \brief Send data using the socket
   * \param buf the pointer to the buffer
   * \param len the size of the buffer
   * \param flags extra flags
   * \return size of data actually sent return -1 if error occurs
   */
  auto Send(const void *buf_, std::size_t len, std::int32_t flags = 0) {
    const char *buf = reinterpret_cast<const char *>(buf_);
    return send(handle_, buf, len, flags);
  }
  /**
   * \brief receive data using the socket
   * \param buf the pointer to the buffer
   * \param len the size of the buffer
   * \param flags extra flags
   * \return size of data actually received return -1 if error occurs
   */
  auto Recv(void *buf, std::size_t len, std::int32_t flags = 0) {
    char *_buf = static_cast<char *>(buf);
    // See https://github.com/llvm/llvm-project/issues/104241 for skipped tidy analysis
    // NOLINTBEGIN(clang-analyzer-unix.BlockInCriticalSection)
    return recv(handle_, _buf, len, flags);
    // NOLINTEND(clang-analyzer-unix.BlockInCriticalSection)
  }
  /**
   * \brief Send string, format is matched with the Python socket wrapper in RABIT.
   */
  std::size_t Send(StringView str);
  /**
   * @brief Receive string, format is matched with the Python socket wrapper in RABIT.
   */
  [[nodiscard]] Result Recv(std::string *p_str);
  /**
   * @brief Close the socket, called automatically in destructor if the socket is not closed.
   */
  [[nodiscard]] Result Close() {
    if (InvalidSocket() != handle_) {
      auto rc = system::CloseSocket(handle_);
#if defined(_WIN32)
      // it's possible that we close TCP sockets after finalizing WSA due to detached thread.
      if (rc != 0 && system::LastError() != WSANOTINITIALISED) {
        return system::FailWithCode("Failed to close the socket.");
      }
#else
      if (rc != 0) {
        return system::FailWithCode("Failed to close the socket.");
      }
#endif
      handle_ = InvalidSocket();
    }
    return Success();
  }
  /**
   * @brief Call shutdown on the socket.
   */
  [[nodiscard]] Result Shutdown() {
    if (this->IsClosed()) {
      return Success();
    }
    auto rc = system::ShutdownSocket(this->Handle());
#if defined(_WIN32)
    // Windows cannot shutdown a socket if it's not connected.
    if (rc == -1 && system::LastError() == WSAENOTCONN) {
      return Success();
    }
#endif
    if (rc != 0) {
      return system::FailWithCode("Failed to shutdown socket.");
    }
    return Success();
  }

  /**
   * \brief Create a TCP socket on specified domain.
   */
  static TCPSocket Create(SockDomain domain) {
#if defined(xgboost_IS_MINGW)
    MingWError();
    return {};
#else
    auto fd = socket(static_cast<std::int32_t>(domain), SOCK_STREAM, 0);
    if (fd == InvalidSocket()) {
      system::ThrowAtError("socket");
    }

    TCPSocket socket{fd};
#if defined(__APPLE__)
    socket.domain_ = domain;
#endif  // defined(__APPLE__)
    return socket;
#endif  // defined(xgboost_IS_MINGW)
  }

  static TCPSocket *CreatePtr(SockDomain domain) {
#if defined(xgboost_IS_MINGW)
    MingWError();
    return nullptr;
#else
    auto fd = socket(static_cast<std::int32_t>(domain), SOCK_STREAM, 0);
    if (fd == InvalidSocket()) {
      system::ThrowAtError("socket");
    }
    auto socket = new TCPSocket{fd};

#if defined(__APPLE__)
    socket->domain_ = domain;
#endif  // defined(__APPLE__)
    return socket;
#endif  // defined(xgboost_IS_MINGW)
  }
};

/**
 * @brief Connect to remote address, returns the error code if failed.
 *
 * @param host   Host IP address.
 * @param port   Connection port.
 * @param retry  Number of retries to attempt.
 * @param timeout  Timeout of each connection attempt.
 * @param out_conn Output socket if the connection is successful. Value is invalid and undefined if
 *                 the connection failed.
 *
 * @return Connection status.
 */
[[nodiscard]] Result Connect(xgboost::StringView host, std::int32_t port, std::int32_t retry,
                             std::chrono::seconds timeout,
                             xgboost::collective::TCPSocket *out_conn);

/**
 * @brief Get the local host name.
 */
[[nodiscard]] Result GetHostName(std::string *p_out);

/**
 * @brief inet_ntop
 */
template <typename H>
Result INetNToP(H const &host, std::string *p_out) {
  std::string &ip = *p_out;
  switch (host->h_addrtype) {
    case AF_INET: {
      auto addr = reinterpret_cast<struct in_addr *>(host->h_addr_list[0]);
      char str[INET_ADDRSTRLEN];
      inet_ntop(AF_INET, addr, str, INET_ADDRSTRLEN);
      ip = str;
      break;
    }
    case AF_INET6: {
      auto addr = reinterpret_cast<struct in6_addr *>(host->h_addr_list[0]);
      char str[INET6_ADDRSTRLEN];
      inet_ntop(AF_INET6, addr, str, INET6_ADDRSTRLEN);
      ip = str;
      break;
    }
    default: {
      return Fail("Invalid address type.");
    }
  }
  return Success();
}
}  // namespace collective
}  // namespace xgboost

#undef xgboost_CHECK_SYS_CALL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/context.h <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file context.h
 */
#ifndef XGBOOST_CONTEXT_H_
#define XGBOOST_CONTEXT_H_

#include <xgboost/base.h>       // for bst_d_ordinal_t
#include <xgboost/logging.h>    // for CHECK_GE
#include <xgboost/parameter.h>  // for XGBoostParameter

#include <cstdint>      // for int16_t, int32_t, int64_t
#include <memory>       // for shared_ptr
#include <random>       // for mt19937
#include <string>       // for string, to_string
#include <type_traits>  // for invoke_result_t, is_same_v, underlying_type_t

namespace xgboost {

class Json;
struct CUDAContext;
/**
 * @brief Define mt19937 as default type Random Engine.
 */
using RandomEngine = std::mt19937;

// symbolic names
struct DeviceSym {
  static auto constexpr CPU() { return "cpu"; }
  static auto constexpr CUDA() { return "cuda"; }
  static auto constexpr SyclDefault() { return "sycl"; }
  static auto constexpr SyclCPU() { return "sycl:cpu"; }
  static auto constexpr SyclGPU() { return "sycl:gpu"; }
};

/**
 * @brief A type for device ordinal. The type is packed into 32-bit for efficient use in
 *        viewing types like `linalg::TensorView`.
 */
struct DeviceOrd {
  // Constant representing the device ID of CPU.
  static bst_d_ordinal_t constexpr CPUOrdinal() { return -1; }
  static bst_d_ordinal_t constexpr InvalidOrdinal() { return -2; }

  enum Type : std::int16_t {
    kCPU = 0,
    kCUDA = 1,
    kSyclDefault = 2,
    kSyclCPU = 3,
    kSyclGPU = 4
  } device{kCPU};
  // CUDA or Sycl device ordinal.
  bst_d_ordinal_t ordinal{CPUOrdinal()};

  [[nodiscard]] bool IsCUDA() const { return device == kCUDA; }
  [[nodiscard]] bool IsCPU() const { return device == kCPU; }
  [[nodiscard]] bool IsSyclDefault() const { return device == kSyclDefault; }
  [[nodiscard]] bool IsSyclCPU() const { return device == kSyclCPU; }
  [[nodiscard]] bool IsSyclGPU() const { return device == kSyclGPU; }
  [[nodiscard]] bool IsSycl() const { return (IsSyclDefault() || IsSyclCPU() || IsSyclGPU()); }

  constexpr DeviceOrd() = default;
  constexpr DeviceOrd(Type type, bst_d_ordinal_t ord) : device{type}, ordinal{ord} {}

  constexpr DeviceOrd(DeviceOrd const& that) = default;
  constexpr DeviceOrd& operator=(DeviceOrd const& that) = default;
  constexpr DeviceOrd(DeviceOrd&& that) = default;
  constexpr DeviceOrd& operator=(DeviceOrd&& that) = default;

  /**
   * @brief Constructor for CPU.
   */
  [[nodiscard]] constexpr static auto CPU() { return DeviceOrd{kCPU, CPUOrdinal()}; }
  /**
   * @brief Constructor for CUDA device.
   *
   * @param ordinal CUDA device ordinal.
   */
  [[nodiscard]] static constexpr auto CUDA(bst_d_ordinal_t ordinal) {
    return DeviceOrd{kCUDA, ordinal};
  }
  /**
   * @brief Constructor for SYCL.
   *
   * @param ordinal SYCL device ordinal.
   */
  [[nodiscard]] constexpr static auto SyclDefault(bst_d_ordinal_t ordinal = -1) {
    return DeviceOrd{kSyclDefault, ordinal};
  }
  /**
   * @brief Constructor for SYCL CPU.
   *
   * @param ordinal SYCL CPU device ordinal.
   */
  [[nodiscard]] constexpr static auto SyclCPU(bst_d_ordinal_t ordinal = -1) {
    return DeviceOrd{kSyclCPU, ordinal};
  }

  /**
   * @brief Constructor for SYCL GPU.
   *
   * @param ordinal SYCL GPU device ordinal.
   */
  [[nodiscard]] constexpr static auto SyclGPU(bst_d_ordinal_t ordinal = -1) {
    return DeviceOrd{kSyclGPU, ordinal};
  }

  [[nodiscard]] bool operator==(DeviceOrd const& that) const {
    return device == that.device && ordinal == that.ordinal;
  }
  [[nodiscard]] bool operator!=(DeviceOrd const& that) const { return !(*this == that); }
  /**
   * @brief Get a string representation of the device and the ordinal.
   */
  [[nodiscard]] std::string Name() const {
    switch (device) {
      case DeviceOrd::kCPU:
        return DeviceSym::CPU();
      case DeviceOrd::kCUDA:
        return DeviceSym::CUDA() + (':' + std::to_string(ordinal));
      case DeviceOrd::kSyclDefault:
        return DeviceSym::SyclDefault() + (':' + std::to_string(ordinal));
      case DeviceOrd::kSyclCPU:
        return DeviceSym::SyclCPU() + (':' + std::to_string(ordinal));
      case DeviceOrd::kSyclGPU:
        return DeviceSym::SyclGPU() + (':' + std::to_string(ordinal));
      default: {
        LOG(FATAL) << "Unknown device.";
        return "";
      }
    }
  }
};

static_assert(sizeof(DeviceOrd) == sizeof(std::int32_t));

std::ostream& operator<<(std::ostream& os, DeviceOrd ord);

/**
 * @brief Runtime context for XGBoost. Contains information like threads and device.
 */
struct Context : public XGBoostParameter<Context> {
 private:
  // User interfacing parameter for device ordinal
  std::string device{DeviceSym::CPU()};  // NOLINT
  // The device ordinal set by user
  DeviceOrd device_{DeviceOrd::CPU()};

 public:
  static std::int64_t constexpr kDefaultSeed = 0;

 public:
  Context();

  void Init(Args const& kwargs);

  template <typename Container>
  Args UpdateAllowUnknown(Container const& kwargs) {
    auto args = XGBoostParameter<Context>::UpdateAllowUnknown(kwargs);
    this->SetDeviceOrdinal(kwargs);
    return args;
  }

  // The number of threads to use if OpenMP is enabled. If equals 0, use the system default.
  std::int32_t nthread{0};  // NOLINT
  // stored random seed
  std::int64_t seed{kDefaultSeed};
  // whether seed the PRNG each iteration
  bool seed_per_iteration{false};
  // fail when gpu_id is invalid
  bool fail_on_invalid_gpu_id{false};
  bool validate_parameters{false};

  /**
   * @brief Returns the automatically chosen number of threads based on the `nthread`
   *        parameter and the system settting.
   */
  [[nodiscard]] std::int32_t Threads() const;
  /**
   * @brief Is XGBoost running on CPU?
   */
  [[nodiscard]] bool IsCPU() const { return Device().IsCPU(); }
  /**
   * @brief Is XGBoost running on a CUDA device?
   */
  [[nodiscard]] bool IsCUDA() const { return Device().IsCUDA(); }
  /**
   * @brief Is XGBoost running on the default SYCL device?
   */
  [[nodiscard]] bool IsSyclDefault() const { return Device().IsSyclDefault(); }
  /**
   * @brief Is XGBoost running on a SYCL CPU?
   */
  [[nodiscard]] bool IsSyclCPU() const { return Device().IsSyclCPU(); }
  /**
   * @brief Is XGBoost running on a SYCL GPU?
   */
  [[nodiscard]] bool IsSyclGPU() const { return Device().IsSyclGPU(); }
  /**
   * @brief Is XGBoost running on any SYCL device?
   */
  [[nodiscard]] bool IsSycl() const { return IsSyclDefault() || IsSyclCPU() || IsSyclGPU(); }

  /**
   * @brief Get the current device and ordinal.
   */
  [[nodiscard]] DeviceOrd Device() const { return device_; }

  /**
   * @brief Get the current device and ordinal, if it supports fp64,
            otherwise returns default CPU
   */
  [[nodiscard]] DeviceOrd DeviceFP64() const;

  /**
   * @brief Get the CUDA device ordinal. -1 if XGBoost is running on CPU.
   */
  [[nodiscard]] bst_d_ordinal_t Ordinal() const { return Device().ordinal; }
  /**
   * @brief Name of the current device.
   */
  [[nodiscard]] std::string DeviceName() const { return Device().Name(); }
  /**
   * @brief Get a CUDA device context for allocator and stream.
   */
  [[nodiscard]] CUDAContext const* CUDACtx() const;
  /**
   * @brief Get the random engine.
   */
  [[nodiscard]] RandomEngine& Rng() const { return rng_; }

  [[nodiscard]] Json ToJson() const;
  void FromJson(Json const& in);

  /**
   * @brief Make a CUDA context based on the current context.
   *
   * @param ordinal The CUDA device ordinal.
   */
  [[nodiscard]] Context MakeCUDA(bst_d_ordinal_t ordinal = 0) const {
    Context ctx = *this;
    return ctx.SetDevice(DeviceOrd::CUDA(ordinal));
  }
  /**
   * @brief Make a CPU context based on the current context.
   */
  [[nodiscard]] Context MakeCPU() const {
    Context ctx = *this;
    return ctx.SetDevice(DeviceOrd::CPU());
  }

  /**
   * @brief Call function based on the current device.
   */
  template <typename CPUFn, typename CUDAFn>
  decltype(auto) DispatchDevice(CPUFn&& cpu_fn, CUDAFn&& cuda_fn) const {
    static_assert(std::is_same_v<std::invoke_result_t<CPUFn>, std::invoke_result_t<CUDAFn>>);
    switch (this->Device().device) {
      case DeviceOrd::kCPU:
        return cpu_fn();
      case DeviceOrd::kCUDA:
        return cuda_fn();
      default:
        // Do not use the device name as this is likely an internal error, the name
        // wouldn't be valid.
        if (this->Device().IsSycl()) {
          LOG(WARNING) << "The requested feature doesn't have SYCL specific implementation yet. "
                       << "CPU implementation is used";
          return cpu_fn();
        } else {
          LOG(FATAL) << "Unknown device type:"
                     << static_cast<std::underlying_type_t<DeviceOrd::Type>>(this->Device().device);
          break;
        }
    }
    return std::invoke_result_t<CPUFn>();
  }

  /**
   * @brief Call function for sycl devices
   */
  template <typename CPUFn, typename CUDAFn, typename SYCLFn>
  decltype(auto) DispatchDevice(CPUFn&& cpu_fn, CUDAFn&& cuda_fn, SYCLFn&& sycl_fn) const {
    static_assert(std::is_same_v<std::invoke_result_t<CPUFn>, std::invoke_result_t<SYCLFn>>);
    if (this->Device().IsSycl()) {
      return sycl_fn();
    } else {
      return DispatchDevice(cpu_fn, cuda_fn);
    }
  }

  // declare parameters
  DMLC_DECLARE_PARAMETER(Context) {
    DMLC_DECLARE_FIELD(seed)
        .set_default(kDefaultSeed)
        .describe("Random number seed during training.");
    DMLC_DECLARE_ALIAS(seed, random_state);
    DMLC_DECLARE_FIELD(seed_per_iteration)
        .set_default(false)
        .describe("Seed PRNG determnisticly via iterator number.");
    DMLC_DECLARE_FIELD(device).set_default(DeviceSym::CPU()).describe("Device ordinal.");
    DMLC_DECLARE_FIELD(nthread).set_default(0).describe("Number of threads to use.");
    DMLC_DECLARE_ALIAS(nthread, n_jobs);
    DMLC_DECLARE_FIELD(fail_on_invalid_gpu_id)
        .set_default(false)
        .describe("Fail with error when gpu_id is invalid.");
    DMLC_DECLARE_FIELD(validate_parameters)
        .set_default(false)
        .describe("Enable checking whether parameters are used or not.");
  }

 private:
  void SetDeviceOrdinal(Args const& kwargs);
  Context& SetDevice(DeviceOrd d) {
    this->device = (this->device_ = d).Name();
    return *this;
  }

  // mutable for lazy cuda context initialization. This avoids initializing CUDA at load.
  // shared_ptr is used instead of unique_ptr as with unique_ptr it's difficult to define
  // p_impl while trying to hide CUDA code from the host compiler.
  mutable std::shared_ptr<CUDAContext> cuctx_;
  mutable RandomEngine rng_;
  // cached value for CFS CPU limit. (used in containerized env)
  std::int32_t cfs_cpu_count_;  // NOLINT
};
}  // namespace xgboost

#endif  // XGBOOST_CONTEXT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/data.h <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file data.h
 * \brief The input data structure of xgboost.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_DATA_H_
#define XGBOOST_DATA_H_

#include <dmlc/base.h>
#include <dmlc/io.h>          // for Stream
#include <dmlc/serializer.h>  // for Handler
#include <xgboost/base.h>
#include <xgboost/host_device_vector.h>
#include <xgboost/linalg.h>
#include <xgboost/span.h>
#include <xgboost/string_view.h>

#include <algorithm>
#include <array>    // for array
#include <cstdint>  // for int32_t, uint8_t
#include <limits>
#include <memory>
#include <string>
#include <utility>
#include <vector>

namespace xgboost {
// forward declare dmatrix.
class DMatrix;
struct Context;

/*! \brief data type accepted by xgboost interface */
enum class DataType : uint8_t { kFloat32 = 1, kDouble = 2, kUInt32 = 3, kUInt64 = 4, kStr = 5 };

enum class FeatureType : uint8_t { kNumerical = 0, kCategorical = 1 };

// Forward declaration of the container used by the meta info.
class CatContainer;

/** @brief Used as a reference to a linalg::Matrix, or a vector */
struct TypedArrayRef {
  using SizeType = linalg::VectorView<float>::SizeType;
  // 2-dim is the maximum for return type, we can use larger ones if needed.
  using Shape = std::array<SizeType, 2>;

  DataType dtype{DataType::kFloat32};
  Shape shape{0, 0};
  SizeType ndim{0};
  void const* data{nullptr};

  [[nodiscard]] std::string ArrayInterfaceStr() const;
  [[nodiscard]] SizeType Size() const {
    if (ndim == 1) {
      return shape[0];
    } else {
      return shape[0] * shape[1];
    }
  }
};

/**
 * @brief Meta information about dataset, always sit in memory.
 */
class MetaInfo {
 public:
  /*! \brief number of data fields in MetaInfo */
  static constexpr uint64_t kNumField = 13;

  /*! \brief number of rows in the data */
  bst_idx_t num_row_{0};  // NOLINT
  /*! \brief number of columns in the data */
  uint64_t num_col_{0};  // NOLINT
  /*! \brief number of nonzero entries in the data */
  uint64_t num_nonzero_{0};  // NOLINT
  /*! \brief label of each instance */
  linalg::Tensor<float, 2> labels;
  /*!
   * \brief the index of begin and end of a group
   *  needed when the learning task is ranking.
   */
  std::vector<bst_group_t> group_ptr_;  // NOLINT
  /*! \brief weights of each instance, optional */
  HostDeviceVector<bst_float> weights_;  // NOLINT
  /*!
   * \brief initialized margins,
   * if specified, xgboost will start from this init margin
   * can be used to specify initial prediction to boost from.
   */
  linalg::Matrix<float> base_margin_;  // NOLINT
  /*!
   * \brief lower bound of the label, to be used for survival analysis (censored regression)
   */
  HostDeviceVector<bst_float> labels_lower_bound_;  // NOLINT
  /*!
   * \brief upper bound of the label, to be used for survival analysis (censored regression)
   */
  HostDeviceVector<bst_float> labels_upper_bound_;  // NOLINT

  /*!
   * \brief Name of type for each feature provided by users. Eg. "int"/"float"/"i"/"q"
   */
  std::vector<std::string> feature_type_names;
  /*!
   * \brief Name for each feature.
   */
  std::vector<std::string> feature_names;
  /*
   * \brief Type of each feature.  Automatically set when feature_type_names is specifed.
   */
  HostDeviceVector<FeatureType> feature_types;
  /*
   * \brief Weight of each feature, used to define the probability of each feature being
   *        selected when using column sampling.
   */
  HostDeviceVector<float> feature_weights;

  MetaInfo();
  MetaInfo(MetaInfo&& that) = default;
  MetaInfo(MetaInfo const& that) = delete;
  MetaInfo& operator=(MetaInfo&& that) = default;
  MetaInfo& operator=(MetaInfo const& that) = delete;

  /**
   * @brief Validate all metainfo.
   */
  void Validate(DeviceOrd device) const;
  /**
   * @brief Slice the meta info.
   *
   * The device of ridxs is specified by the ctx object.
   *
   * @param ridxs Index of selected rows.
   * @param nnz   The number of non-missing values.
   */
  MetaInfo Slice(Context const* ctx, common::Span<bst_idx_t const> ridxs, bst_idx_t nnz) const;

  MetaInfo Copy() const;
  /**
   * @brief Whether the matrix is dense.
   */
  bool IsDense() const { return num_col_ * num_row_ == num_nonzero_; }
  /*!
   * \brief Get weight of each instances.
   * \param i Instance index.
   * \return The weight.
   */
  inline bst_float GetWeight(size_t i) const {
    return weights_.Size() != 0 ? weights_.HostVector()[i] : 1.0f;
  }
  /*! \brief get sorted indexes (argsort) of labels by absolute value (used by cox loss) */
  const std::vector<size_t>& LabelAbsSort(Context const* ctx) const;
  /*! \brief clear all the information */
  void Clear();
  /*!
   * \brief Load the Meta info from binary stream.
   * \param fi The input stream
   */
  void LoadBinary(dmlc::Stream* fi);
  /*!
   * \brief Save the Meta info to binary stream
   * \param fo The output stream.
   */
  void SaveBinary(dmlc::Stream* fo) const;
  /**
   * @brief Set information in the meta info with array interface.
   *
   * @param key The key of the information.
   * @param in_array String representation of json format array interface.
   */
  void SetInfo(Context const& ctx, StringView key, StringView in_array);
  /** @brief Return an array reference for a meta info. */
  [[nodiscard]] TypedArrayRef GetInfo(Context const* ctx, StringView key) const;

  void SetFeatureInfo(const char* key, const char** info, const bst_ulong size);
  void GetFeatureInfo(const char* field, std::vector<std::string>* out_str_vecs) const;

  /**
   * @brief Extend with other MetaInfo.
   *
   * @param that The other MetaInfo object.
   *
   * @param accumulate_rows Whether rows need to be accumulated in this function.  If
   *                        client code knows number of rows in advance, set this
   *                        parameter to false.
   * @param check_column Whether the extend method should check the consistency of
   *                     columns.
   */
  void Extend(MetaInfo const& that, bool accumulate_rows, bool check_column);
  /** @brief Synchronize the number of columns across all workers. */
  void SynchronizeNumberOfColumns(Context const* ctx);
  /** @brief Whether this is a learning to rank data. */
  [[nodiscard]] bool IsRanking() const { return !group_ptr_.empty(); }

  /**
   * @brief Flag for whether the DMatrix has categorical features.
   */
  bool HasCategorical() const { return has_categorical_; }
  /**
   * @brief Getters for categories.
   */
  [[nodiscard]] CatContainer const* Cats() const;
  [[nodiscard]] CatContainer* Cats();
  [[nodiscard]] std::shared_ptr<CatContainer const> CatsShared() const;
  /**
   * @brief Setter for categories.
   */
  void Cats(std::shared_ptr<CatContainer> cats);

 private:
  void SetInfoFromHost(Context const* ctx, StringView key, Json arr);
  void SetInfoFromCUDA(Context const* ctx, StringView key, Json arr);

  /*! \brief argsort of labels */
  mutable std::vector<size_t> label_order_cache_;
  bool has_categorical_{false};

  std::shared_ptr<CatContainer> cats_;
};

/*! \brief Element from a sparse vector */
struct Entry {
  /*! \brief feature index */
  bst_feature_t index;
  /*! \brief feature value */
  bst_float fvalue;
  /*! \brief default constructor */
  Entry() = default;
  /*!
   * \brief constructor with index and value
   * \param index The feature or row index.
   * \param fvalue The feature value.
   */
  XGBOOST_DEVICE Entry(bst_feature_t index, bst_float fvalue) : index(index), fvalue(fvalue) {}
  /*! \brief reversely compare feature values */
  inline static bool CmpValue(const Entry& a, const Entry& b) { return a.fvalue < b.fvalue; }
  static bool CmpIndex(Entry const& a, Entry const& b) { return a.index < b.index; }
  inline bool operator==(const Entry& other) const {
    return (this->index == other.index && this->fvalue == other.fvalue);
  }
};

/**
 * @brief Parameters for constructing histogram index batches.
 */
struct BatchParam {
  /**
   * @brief Maximum number of bins per feature for histograms.
   */
  bst_bin_t max_bin{0};
  /**
   * @brief Hessian, used for sketching with future approx implementation.
   */
  common::Span<float const> hess;
  /**
   * @brief Whether should we force DMatrix to regenerate the batch.  Only used for
   *        GHistIndex.
   */
  bool regen{false};
  /**
   * @brief Forbid regenerating the gradient index. Used for internal validation.
   */
  bool forbid_regen{false};
  /**
   * @brief Parameter used to generate column matrix for hist.
   */
  double sparse_thresh{std::numeric_limits<double>::quiet_NaN()};
  /**
   * @brief Used for GPU external memory. Whether to copy the data into device.
   *
   * This affects only the current round of iteration.
   */
  bool prefetch_copy{true};
  /**
   * @brief The number of batches to pre-fetch for external memory.
   */
  std::int32_t n_prefetch_batches{3};
  /**
   * @brief Exact or others that don't need histogram.
   */
  BatchParam() = default;
  /**
   * @brief Used by the hist tree method.
   */
  BatchParam(bst_bin_t max_bin, double sparse_thresh)
      : max_bin{max_bin}, sparse_thresh{sparse_thresh} {}
  /**
   * @brief Used by the approx tree method.
   *
   *   Get batch with sketch weighted by hessian.  The batch will be regenerated if the
   *   span is changed, so caller should keep the span for each iteration.
   */
  BatchParam(bst_bin_t max_bin, common::Span<float const> hessian, bool regenerate)
      : max_bin{max_bin}, hess{hessian}, regen{regenerate} {}

  [[nodiscard]] bool ParamNotEqual(BatchParam const& other) const {
    // Check non-floating parameters.
    bool cond = max_bin != other.max_bin;
    // Check sparse thresh.
    bool l_nan = std::isnan(sparse_thresh);
    bool r_nan = std::isnan(other.sparse_thresh);
    bool st_chg = (l_nan != r_nan) || (!l_nan && !r_nan && (sparse_thresh != other.sparse_thresh));
    cond |= st_chg;

    return cond;
  }
  [[nodiscard]] bool Initialized() const { return max_bin != 0; }
  /**
   * @brief Make a copy of self for DMatrix to describe how its existing index was generated.
   */
  [[nodiscard]] BatchParam MakeCache() const {
    auto p = *this;
    // These parameters have nothing to do with how the gradient index was generated in the
    // first place.
    p.regen = false;
    p.forbid_regen = false;
    return p;
  }
};

struct HostSparsePageView {
  using Inst = common::Span<Entry const>;

  common::Span<bst_idx_t const> offset;
  common::Span<Entry const> data;

  [[nodiscard]] Inst operator[](std::size_t i) const {
    auto size = *(offset.data() + i + 1) - *(offset.data() + i);
    return {data.data() + *(offset.data() + i), static_cast<Inst::index_type>(size)};
  }

  [[nodiscard]] size_t Size() const { return offset.size() == 0 ? 0 : offset.size() - 1; }
};

/*!
 * \brief In-memory storage unit of sparse batch, stored in CSR format.
 */
class SparsePage {
 public:
  // Offset for each row.
  HostDeviceVector<bst_idx_t> offset;
  /*! \brief the data of the segments */
  HostDeviceVector<Entry> data;

  size_t base_rowid{0};

  /*! \brief an instance of sparse vector in the batch */
  using Inst = common::Span<Entry const>;

  [[nodiscard]] HostSparsePageView GetView() const {
    return {offset.ConstHostSpan(), data.ConstHostSpan()};
  }

  /*! \brief constructor */
  SparsePage() { this->Clear(); }

  SparsePage(SparsePage const& that) = delete;
  SparsePage(SparsePage&& that) = default;
  SparsePage& operator=(SparsePage const& that) = delete;
  SparsePage& operator=(SparsePage&& that) = default;
  virtual ~SparsePage() = default;

  /*! \return Number of instances in the page. */
  [[nodiscard]] size_t Size() const { return offset.Size() == 0 ? 0 : offset.Size() - 1; }

  /*! \return estimation of memory cost of this page */
  [[nodiscard]] size_t MemCostBytes() const {
    return offset.Size() * sizeof(size_t) + data.Size() * sizeof(Entry);
  }

  /*! \brief clear the page */
  inline void Clear() {
    base_rowid = 0;
    auto& offset_vec = offset.HostVector();
    offset_vec.clear();
    offset_vec.push_back(0);
    data.HostVector().clear();
  }

  /*! \brief Set the base row id for this page. */
  inline void SetBaseRowId(size_t row_id) { base_rowid = row_id; }

  [[nodiscard]] SparsePage GetTranspose(int num_columns, int32_t n_threads) const;

  /**
   * \brief Sort the column index.
   */
  void SortIndices(int32_t n_threads);
  /**
   * \brief Check wether the column index is sorted.
   */
  [[nodiscard]] bool IsIndicesSorted(int32_t n_threads) const;
  /**
   * \brief Reindex the column index with an offset.
   */
  void Reindex(uint64_t feature_offset, int32_t n_threads);

  void SortRows(int32_t n_threads);

  /**
   * \brief Pushes external data batch onto this page
   *
   * \tparam  AdapterBatchT
   * \param batch
   * \param missing
   * \param nthread
   *
   * \return  The maximum number of columns encountered in this input batch. Useful when pushing many adapter batches to work out the total number of columns.
   */
  template <typename AdapterBatchT>
  bst_idx_t Push(AdapterBatchT const& batch, float missing, std::int32_t nthread);

  /*!
   * \brief Push a sparse page
   * \param batch the row page
   */
  void Push(const SparsePage& batch);
  /*!
   * \brief Push a SparsePage stored in CSC format
   * \param batch The row batch to be pushed
   */
  void PushCSC(const SparsePage& batch);
};

class CSCPage : public SparsePage {
 public:
  CSCPage() : SparsePage() {}
  explicit CSCPage(SparsePage page) : SparsePage(std::move(page)) {}
};

/**
 * \brief Sparse page for exporting DMatrix. Same as SparsePage, just a different type to
 *        prevent being used internally.
 */
class ExtSparsePage {
 public:
  std::shared_ptr<SparsePage const> page;
  explicit ExtSparsePage(std::shared_ptr<SparsePage const> p) : page{std::move(p)} {}
};

class SortedCSCPage : public SparsePage {
 public:
  SortedCSCPage() : SparsePage() {}
  explicit SortedCSCPage(SparsePage page) : SparsePage(std::move(page)) {}
};

class EllpackPage;
class GHistIndexMatrix;

template <typename T>
class BatchIteratorImpl {
 public:
  using iterator_category = std::forward_iterator_tag;  // NOLINT
  virtual ~BatchIteratorImpl() = default;
  virtual const T& operator*() const = 0;
  virtual BatchIteratorImpl& operator++() = 0;
  [[nodiscard]] virtual bool AtEnd() const = 0;
  virtual std::shared_ptr<T const> Page() const = 0;
};

template <typename T>
class BatchIterator {
 public:
  using iterator_category = std::forward_iterator_tag;  // NOLINT
  explicit BatchIterator(BatchIteratorImpl<T>* impl) { impl_.reset(impl); }
  explicit BatchIterator(std::shared_ptr<BatchIteratorImpl<T>> impl) { impl_ = impl; }

  BatchIterator& operator++() {
    CHECK(impl_ != nullptr);
    ++(*impl_);
    return *this;
  }

  const T& operator*() const {
    CHECK(impl_ != nullptr);
    return *(*impl_);
  }

  [[nodiscard]] bool operator!=(const BatchIterator&) const { return !this->AtEnd(); }

  [[nodiscard]] bool AtEnd() const {
    CHECK(impl_ != nullptr);
    return impl_->AtEnd();
  }

  [[nodiscard]] std::shared_ptr<T const> Page() const { return impl_->Page(); }

 private:
  std::shared_ptr<BatchIteratorImpl<T>> impl_;
};

template <typename T>
class BatchSet {
 public:
  explicit BatchSet(BatchIterator<T> begin_iter) : begin_iter_(std::move(begin_iter)) {}
  BatchIterator<T> begin() { return begin_iter_; }              // NOLINT
  BatchIterator<T> end() { return BatchIterator<T>(nullptr); }  // NOLINT

 private:
  BatchIterator<T> begin_iter_;
};

struct XGBAPIThreadLocalEntry;

// Configuration for external memoroy DMatrix.
struct ExtMemConfig {
  // Cache prefix, not used if the cache is in the host memory. (on_host is true)
  std::string cache;
  // Whether the ellpack page is stored in the host memory.
  bool on_host;
  // Host cache/Total cache for the GPU impl.
  float cache_host_ratio;
  // Minimum number of of bytes for each ellpack page in cache. Only used for in-host
  // ExtMemQdm.
  std::int64_t min_cache_page_bytes;
  // Missing value.
  float missing;
  // The number of CPU threads.
  std::int32_t n_threads{0};
  // The ratio of the cache that can be compressed. Used for testing.
  float hw_decomp_ratio{std::numeric_limits<float>::quiet_NaN()};
  // Fallback to using nvcomp. Used for testing.
  bool allow_decomp_fallback{false};

  ExtMemConfig() = delete;
  ExtMemConfig(std::string cache, bool on_host, float h_ratio, std::int64_t min_cache,
               float missing, std::int32_t n_threads)
      : cache{std::move(cache)},
        on_host{on_host},
        cache_host_ratio{h_ratio},
        min_cache_page_bytes{min_cache},
        missing{missing},
        n_threads{n_threads} {}

  ExtMemConfig& SetParamsForTest(float _hw_decomp_ratio, bool _allow_decomp_fallback) {
    this->hw_decomp_ratio = _hw_decomp_ratio;
    this->allow_decomp_fallback = _allow_decomp_fallback;
    return *this;
  }
};

/**
 * @brief Internal data structured used by XGBoost to hold all external data.
 *
 *    There are multiple variants of the DMatrix class and can be accessed through the
 *    @ref Create() methods. The DMatrix itself holds the predictor `X`, and other data
 *    including labels and sample weights are stored in the @ref MetaInfo class.
 */
class DMatrix {
 public:
  /*! \brief default constructor */
  DMatrix() = default;
  /** @brief meta information of the dataset */
  [[nodiscard]] virtual MetaInfo& Info() = 0;
  virtual void SetInfo(const char* key, std::string const& interface_str) {
    auto const& ctx = *this->Ctx();
    this->Info().SetInfo(ctx, key, StringView{interface_str});
  }
  /** @brief meta information of the dataset */
  [[nodiscard]] virtual const MetaInfo& Info() const = 0;

  /*! \brief Get thread local memory for returning data from DMatrix. */
  [[nodiscard]] XGBAPIThreadLocalEntry& GetThreadLocal() const;
  /**
   * @brief Get the context object of this DMatrix.  The context is created during construction of
   *        DMatrix with user specified `nthread` parameter.
   */
  [[nodiscard]] virtual Context const* Ctx() const = 0;

  /**
   * @brief Gets batches. Use range based for loop over BatchSet to access individual batches.
   */
  template <typename T>
  BatchSet<T> GetBatches();
  template <typename T>
  BatchSet<T> GetBatches(Context const* ctx);
  template <typename T>
  BatchSet<T> GetBatches(Context const* ctx, const BatchParam& param);
  template <typename T>
  [[nodiscard]] bool PageExists() const;

  /**
   * @return Whether the contains a single batch.
   *
   * The naming is legacy.
   */
  [[nodiscard]] bool SingleColBlock() const { return this->NumBatches() == 1; }
  [[nodiscard]] virtual std::int32_t NumBatches() const { return 1; }
  /**
   * @return Row boundaries for batches returned by this DMatrix.
   */
  [[nodiscard]] virtual std::vector<bst_idx_t> BatchPtr() const {
    return {0, this->Info().num_row_};
  }

  virtual ~DMatrix();

  /**
   * @brief Whether the matrix is dense.
   */
  [[nodiscard]] bool IsDense() const { return this->Info().IsDense(); }

  /**
   * @brief Load DMatrix from URI.
   *
   * @param uri The URI of input.
   * @param silent Whether print information during loading.
   * @return The created DMatrix.
   */
  static DMatrix* Load(const std::string& uri, bool silent = true);

  /**
   * @brief Creates a new DMatrix from an external data adapter.
   *
   * @tparam  AdapterT  Type of the adapter.
   * @param [in,out]  adapter         View onto an external data.
   * @param           missing         Values to count as missing.
   * @param           nthread         Number of threads for construction.
   * @param           cache_prefix    (Optional) The cache prefix for external memory.
   *
   * @return  a Created DMatrix.
   */
  template <typename AdapterT>
  static DMatrix* Create(AdapterT* adapter, float missing, int nthread,
                         const std::string& cache_prefix = "");

  /**
   * @brief Create a new Quantile based DMatrix used for histogram based algorithm.
   *
   * @tparam DataIterHandle         External iterator type, defined in C API.
   * @tparam DMatrixHandle          DMatrix handle, defined in C API.
   * @tparam DataIterResetCallback  Callback for reset, prototype defined in C API.
   * @tparam XGDMatrixCallbackNext  Callback for next, prototype defined in C API.
   *
   * @param iter    External data iterator
   * @param proxy   A hanlde to ProxyDMatrix
   * @param ref     Reference Quantile DMatrix.
   * @param reset   Callback for reset
   * @param next    Callback for next
   * @param missing Value that should be treated as missing.
   * @param nthread number of threads used for initialization.
   * @param max_bin Maximum number of bins.
   *
   * @return A created quantile based DMatrix.
   */
  template <typename DataIterHandle, typename DMatrixHandle, typename DataIterResetCallback,
            typename XGDMatrixCallbackNext>
  static DMatrix* Create(DataIterHandle iter, DMatrixHandle proxy, std::shared_ptr<DMatrix> ref,
                         DataIterResetCallback* reset, XGDMatrixCallbackNext* next, float missing,
                         std::int32_t nthread, bst_bin_t max_bin);

  /**
   * @brief Create an external memory DMatrix with callbacks.
   *
   * @tparam DataIterHandle         External iterator type, defined in C API.
   * @tparam DMatrixHandle          DMatrix handle, defined in C API.
   * @tparam DataIterResetCallback  Callback for reset, prototype defined in C API.
   * @tparam XGDMatrixCallbackNext  Callback for next, prototype defined in C API.
   *
   * @param iter    External data iterator
   * @param proxy   A hanlde to ProxyDMatrix
   * @param reset   Callback for reset
   * @param next    Callback for next
   * @param config  Configuration for the cache.
   *
   * @return A created external memory DMatrix.
   */
  template <typename DataIterHandle, typename DMatrixHandle, typename DataIterResetCallback,
            typename XGDMatrixCallbackNext>
  static DMatrix* Create(DataIterHandle iter, DMatrixHandle proxy, DataIterResetCallback* reset,
                         XGDMatrixCallbackNext* next, ExtMemConfig const& config);

  /**
   * @brief Create an external memory quantile DMatrix with callbacks.
   *
   *     Parameters are a combination of the external memory DMatrix and the quantile DMatrix.
   *
   * @return A created external memory quantile DMatrix.
   */
  template <typename DataIterHandle, typename DMatrixHandle, typename DataIterResetCallback,
            typename XGDMatrixCallbackNext>
  static DMatrix* Create(DataIterHandle iter, DMatrixHandle proxy, std::shared_ptr<DMatrix> ref,
                         DataIterResetCallback* reset, XGDMatrixCallbackNext* next,
                         bst_bin_t max_bin, ExtMemConfig const& config);

  virtual DMatrix* Slice(common::Span<int32_t const> ridxs) = 0;

  /**
   * @brief Accessor for the string representation of the categories.
   */
  [[nodiscard]] CatContainer const* Cats() const { return this->CatsShared().get(); }
  [[nodiscard]] std::shared_ptr<CatContainer const> CatsShared() const {
    return this->Info().CatsShared();
  }

 protected:
  virtual BatchSet<SparsePage> GetRowBatches() = 0;
  virtual BatchSet<CSCPage> GetColumnBatches(Context const* ctx) = 0;
  virtual BatchSet<SortedCSCPage> GetSortedColumnBatches(Context const* ctx) = 0;
  virtual BatchSet<EllpackPage> GetEllpackBatches(Context const* ctx, BatchParam const& param) = 0;
  virtual BatchSet<GHistIndexMatrix> GetGradientIndex(Context const* ctx,
                                                      BatchParam const& param) = 0;
  virtual BatchSet<ExtSparsePage> GetExtBatches(Context const* ctx, BatchParam const& param) = 0;

  [[nodiscard]] virtual bool EllpackExists() const = 0;
  [[nodiscard]] virtual bool GHistIndexExists() const = 0;
  [[nodiscard]] virtual bool SparsePageExists() const = 0;
};

template <>
inline BatchSet<SparsePage> DMatrix::GetBatches() {
  return GetRowBatches();
}

template <>
inline bool DMatrix::PageExists<EllpackPage>() const {
  return this->EllpackExists();
}

template <>
inline bool DMatrix::PageExists<GHistIndexMatrix>() const {
  return this->GHistIndexExists();
}

template <>
inline bool DMatrix::PageExists<SparsePage>() const {
  return this->SparsePageExists();
}

template <>
inline BatchSet<SparsePage> DMatrix::GetBatches(Context const*) {
  return GetRowBatches();
}

template <>
inline BatchSet<CSCPage> DMatrix::GetBatches(Context const* ctx) {
  return GetColumnBatches(ctx);
}

template <>
inline BatchSet<SortedCSCPage> DMatrix::GetBatches(Context const* ctx) {
  return GetSortedColumnBatches(ctx);
}

template <>
inline BatchSet<EllpackPage> DMatrix::GetBatches(Context const* ctx, BatchParam const& param) {
  return GetEllpackBatches(ctx, param);
}

template <>
inline BatchSet<GHistIndexMatrix> DMatrix::GetBatches(Context const* ctx, BatchParam const& param) {
  return GetGradientIndex(ctx, param);
}

template <>
inline BatchSet<ExtSparsePage> DMatrix::GetBatches(Context const* ctx, BatchParam const& param) {
  return GetExtBatches(ctx, param);
}
}  // namespace xgboost

namespace dmlc {
DMLC_DECLARE_TRAITS(is_pod, xgboost::Entry, true);

namespace serializer {

template <>
struct Handler<xgboost::Entry> {
  inline static void Write(Stream* strm, const xgboost::Entry& data) {
    strm->Write(data.index);
    strm->Write(data.fvalue);
  }

  inline static bool Read(Stream* strm, xgboost::Entry* data) {
    return strm->Read(&data->index) && strm->Read(&data->fvalue);
  }
};

}  // namespace serializer
}  // namespace dmlc
#endif  // XGBOOST_DATA_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/feature_map.h <==
/*!
 * Copyright 2014-2021 by Contributors
 * \file feature_map.h
 * \brief Feature map data structure to help visualization and model dump.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_FEATURE_MAP_H_
#define XGBOOST_FEATURE_MAP_H_

#include <xgboost/logging.h>

#include <vector>
#include <string>
#include <cstring>
#include <iostream>

namespace xgboost {
/*!
 * \brief Feature map data structure to help text model dump.
 * TODO(tqchen) consider make it even more lightweight.
 */
class FeatureMap {
 public:
  /*! \brief type of feature maps */
  enum Type {
    kIndicator = 0,
    kQuantitive = 1,
    kInteger = 2,
    kFloat = 3,
    kCategorical = 4
  };
  /*!
   * \brief load feature map from input stream
   * \param is Input text stream
   */
  inline void LoadText(std::istream& is) { // NOLINT(*)
    int fid;
    std::string fname, ftype;
    while (is >> fid >> fname >> ftype) {
      this->PushBack(fid, fname.c_str(), ftype.c_str());
    }
  }
  /*!
   * \brief push back feature map.
   * \param fid The feature index.
   * \param fname The feature name.
   * \param ftype The feature type.
   */
  inline void PushBack(int fid, const char *fname, const char *ftype) {
    CHECK_EQ(fid, static_cast<int>(names_.size()));
    names_.emplace_back(fname);
    types_.push_back(GetType(ftype));
  }
  /*! \brief clear the feature map */
  inline void Clear() {
    names_.clear();
    types_.clear();
  }
  /*! \return number of known features */
  inline size_t Size() const {
    return names_.size();
  }
  /*! \return name of specific feature */
  inline const char* Name(size_t idx) const {
    CHECK_LT(idx,  names_.size()) << "FeatureMap feature index exceed bound";
    return names_[idx].c_str();
  }
  /*! \return type of specific feature */
  Type TypeOf(size_t idx) const {
    CHECK_LT(idx, names_.size()) << "FeatureMap feature index exceed bound";
    return types_[idx];
  }

 private:
  /*!
   * \return feature type enum given name.
   * \param tname The type name.
   * \return The translated type.
   */
  inline static Type GetType(const char* tname) {
    using std::strcmp;
    if (!strcmp("i", tname)) return kIndicator;
    if (!strcmp("q", tname)) return kQuantitive;
    if (!strcmp("int", tname)) return kInteger;
    if (!strcmp("float", tname)) return kFloat;
    if (!strcmp("c", tname)) return kCategorical;
    LOG(FATAL) << "unknown feature type, use i for indicator and q for quantity";
    return kIndicator;
  }
  /*! \brief name of the feature */
  std::vector<std::string> names_;
  /*! \brief type of the feature */
  std::vector<Type> types_;
};
}  // namespace xgboost
#endif  // XGBOOST_FEATURE_MAP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/gbm.h <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file gbm.h
 * \brief Interface of gradient booster,
 *  that learns through gradient statistics.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_GBM_H_
#define XGBOOST_GBM_H_

#include <dmlc/registry.h>
#include <xgboost/base.h>
#include <xgboost/data.h>
#include <xgboost/gradient.h>  // for GradientContainer
#include <xgboost/host_device_vector.h>
#include <xgboost/model.h>

#include <functional>
#include <memory>
#include <string>
#include <vector>

namespace xgboost {

class Json;
class FeatureMap;
class ObjFunction;
class CatContainer;

struct Context;
struct LearnerModelParam;
struct PredictionCacheEntry;

/*!
 * \brief interface of gradient boosting model.
 */
class GradientBooster : public Model, public Configurable {
 protected:
  Context const* ctx_;
  explicit GradientBooster(Context const* ctx) : ctx_{ctx} {}

 public:
  /*! \brief virtual destructor */
  ~GradientBooster() override = default;
  /**
   * @brief Set the configuration of gradient boosting.
   *  User must call configure once before InitModel and Training.
   *
   * @param cfg configurations on both training and model parameters.
   */
  virtual void Configure(Args const& cfg) = 0;

  /**
   * \brief Slice a model using boosting index. The slice m:n indicates taking all trees
   *        that were fit during the boosting rounds m, (m+1), (m+2), ..., (n-1).
   * \param begin Beginning of boosted tree layer used for prediction.
   * \param end   End of booster layer. 0 means do not limit trees.
   * \param out   Output gradient booster
   */
  virtual void Slice(bst_layer_t /*begin*/, bst_layer_t /*end*/, bst_layer_t /*step*/,
                     GradientBooster* /*out*/, bool* /*out_of_bound*/) const {
    LOG(FATAL) << "Slice is not supported by the current booster.";
  }
  /**
   * @brief Return number of boosted rounds.
   */
  [[nodiscard]] virtual std::int32_t BoostedRounds() const = 0;
  /**
   * \brief Whether the model has already been trained. When tree booster is chosen, then
   *        returns true when there are existing trees.
   */
  [[nodiscard]] virtual bool ModelFitted() const = 0;
  /**
   * @brief perform update to the model(boosting)
   *
   * @param p_fmat feature matrix that provide access to features
   * @param in_gpair address of the gradient pair statistics of the data
   * @param prediction The output prediction cache entry that needs to be updated.
   *                   the booster may change content of gpair
   * @param obj The objective function used for boosting.
   */
  virtual void DoBoost(DMatrix* p_fmat, GradientContainer* in_gpair,
                       PredictionCacheEntry* prediction, ObjFunction const* obj) = 0;

  /**
   * \brief Generate predictions for given feature matrix
   *
   * \param dmat     The feature matrix.
   * \param out_preds output vector to hold the predictions
   * \param training Whether the prediction value is used for training.  For dart booster
   *                 drop out is performed during training.
   * \param begin    Beginning of boosted tree layer used for prediction.
   * \param end      End of booster layer. 0 means do not limit trees.
   */
  virtual void PredictBatch(DMatrix* dmat, PredictionCacheEntry* out_preds, bool training,
                            bst_layer_t begin, bst_layer_t end) = 0;

  /**
   * \brief Inplace prediction.
   *
   * \param           p_fmat    A proxy DMatrix that contains the data and related.
   * \param           missing   Missing value in the data.
   * \param [in,out]  out_preds The output preds.
   * \param           begin     (Optional) Beginning of boosted tree layer used for prediction.
   * \param           end       (Optional) End of booster layer. 0 means do not limit trees.
   */
  virtual void InplacePredict(std::shared_ptr<DMatrix>, float, PredictionCacheEntry*, bst_layer_t,
                              bst_layer_t) const {
    LOG(FATAL) << "Inplace predict is not supported by the current booster.";
  }
  /*!
   * \brief predict the leaf index of each tree, the output will be nsample * ntree vector
   *        this is only valid in gbtree predictor
   * \param dmat feature matrix
   * \param out_preds output vector to hold the predictions
   * \param layer_begin Beginning of boosted tree layer used for prediction.
   * \param layer_end   End of booster layer. 0 means do not limit trees.
   * @param strict_shape Validate whether it's actually possible to have uniform shape.
   */
  virtual void PredictLeaf(DMatrix* dmat, HostDeviceVector<bst_float>* out_preds,
                           bst_layer_t layer_begin, bst_layer_t layer_end, bool strict_shape) = 0;

  /*!
   * \brief feature contributions to individual predictions; the output will be a vector
   *         of length (nfeats + 1) * num_output_group * nsample, arranged in that order
   * \param dmat feature matrix
   * \param out_contribs output vector to hold the contributions
   * \param layer_begin Beginning of boosted tree layer used for prediction.
   * \param layer_end   End of booster layer. 0 means do not limit trees.
   * \param approximate use a faster (inconsistent) approximation of SHAP values
   */
  virtual void PredictContribution(DMatrix* dmat, HostDeviceVector<float>* out_contribs,
                                   bst_layer_t layer_begin, bst_layer_t layer_end,
                                   bool approximate = false) = 0;

  virtual void PredictInteractionContributions(DMatrix* dmat, HostDeviceVector<float>* out_contribs,
                                               bst_layer_t layer_begin, bst_layer_t layer_end,
                                               bool approximate) = 0;

  /**
   * @brief dump the model in the requested format
   * @param fmap feature map that may help give interpretations of feature
   * @param with_stats extra statistics while dumping model
   * @param format the format to dump the model in
   * @return a vector of dump for boosters.
   */
  [[nodiscard]] virtual std::vector<std::string> DumpModel(const FeatureMap& fmap, bool with_stats,
                                                           std::string format) const = 0;

  virtual void FeatureScore(std::string const& importance_type, common::Span<int32_t const> trees,
                            std::vector<bst_feature_t>* features,
                            std::vector<float>* scores) const = 0;
  /**
   * @brief Getter for categories.
   */
  [[nodiscard]] virtual CatContainer const* Cats() const {
    LOG(FATAL) << "Retrieving categories is not supported by the current booster.";
    return nullptr;
  }
  /**
   * @brief create a gradient booster from given name
   * @param name name of gradient booster
   * @param generic_param Pointer to runtime parameters
   * @param learner_model_param pointer to global model parameters
   * @return The created booster.
   */
  static GradientBooster* Create(const std::string& name, Context const* ctx,
                                 LearnerModelParam const* learner_model_param);
};

/*!
 * \brief Registry entry for tree updater.
 */
struct GradientBoosterReg
    : public dmlc::FunctionRegEntryBase<
          GradientBoosterReg,
          std::function<GradientBooster*(LearnerModelParam const* learner_model_param,
                                         Context const* ctx)> > {};

/*!
 * \brief Macro to register gradient booster.
 *
 * \code
 * // example of registering a objective ndcg@k
 * XGBOOST_REGISTER_GBM(GBTree, "gbtree")
 * .describe("Boosting tree ensembles.")
 * .set_body([]() {
 *     return new GradientBooster<TStats>();
 *   });
 * \endcode
 */
#define XGBOOST_REGISTER_GBM(UniqueId, Name)                  \
  static DMLC_ATTRIBUTE_UNUSED ::xgboost::GradientBoosterReg& \
      __make_##GradientBoosterReg##_##UniqueId##__ =          \
          ::dmlc::Registry< ::xgboost::GradientBoosterReg>::Get()->__REGISTER__(Name)

}  // namespace xgboost
#endif  // XGBOOST_GBM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/global_config.h <==
/**
 * Copyright 2020-2025, XGBoost Contributors
 * \file global_config.h
 * \brief Global configuration for XGBoost
 * \author Hyunsu Cho
 */
#ifndef XGBOOST_GLOBAL_CONFIG_H_
#define XGBOOST_GLOBAL_CONFIG_H_

#include <dmlc/thread_local.h>  // for ThreadLocalStore
#include <xgboost/parameter.h>  // for XGBoostParameter

#include <cstdint>  // for int32_t

namespace xgboost {
struct GlobalConfiguration : public XGBoostParameter<GlobalConfiguration> {
  std::int32_t verbosity{1};
  bool use_rmm{false};
  bool use_cuda_async_pool{false};
  // This is not a dmlc parameter to avoid conflict with the context class.
  std::int32_t nthread{0};
  DMLC_DECLARE_PARAMETER(GlobalConfiguration) {
    DMLC_DECLARE_FIELD(verbosity)
        .set_range(0, 3)
        .set_default(1)  // shows only warning
        .describe("Flag to print out detailed breakdown of runtime.");
    DMLC_DECLARE_FIELD(use_rmm).set_default(false).describe(
        "Whether to use RAPIDS Memory Manager to allocate GPU memory in XGBoost");
    DMLC_DECLARE_FIELD(use_cuda_async_pool)
        .set_default(false)
        .describe("Whether to use the async memory pool in CUDA.");
  }
};

using GlobalConfigThreadLocalStore = dmlc::ThreadLocalStore<GlobalConfiguration>;

struct InitNewThread {
  GlobalConfiguration config;
  std::int32_t device{-1};

  void operator()() const;
  InitNewThread();
};
}  // namespace xgboost

#endif  // XGBOOST_GLOBAL_CONFIG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/gradient.h <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#pragma once

#include <xgboost/base.h>    // for GradientPair
#include <xgboost/linalg.h>  // for Matrix
#include <xgboost/logging.h>

#include <cstddef>  // for size_t

namespace xgboost {
/**
 * @brief Container for gradient produced by objective.
 */
struct GradientContainer {
  /** @brief Gradient used for multi-target tree split and linear model. */
  linalg::Matrix<GradientPair> gpair;
  /** @brief Gradient used for tree leaf value, optional. */
  linalg::Matrix<GradientPair> value_gpair;

  [[nodiscard]] bool HasValueGrad() const noexcept { return !value_gpair.Empty(); }

  [[nodiscard]] std::size_t NumSplitTargets() const noexcept { return gpair.Shape(1); }
  [[nodiscard]] std::size_t NumTargets() const noexcept {
    return HasValueGrad() ? value_gpair.Shape(1) : this->gpair.Shape(1);
  }

  linalg::MatrixView<GradientPair const> ValueGrad(Context const* ctx) const {
    if (HasValueGrad()) {
      return this->value_gpair.View(ctx->Device());
    }
    return this->gpair.View(ctx->Device());
  }

  [[nodiscard]] linalg::Matrix<GradientPair> const* Grad() const { return &gpair; }
  [[nodiscard]] linalg::Matrix<GradientPair>* Grad() { return &gpair; }

  [[nodiscard]] linalg::Matrix<GradientPair> const* FullGradOnly() const {
    if (this->HasValueGrad()) {
      LOG(FATAL) << "Reduced gradient is not yet supported.";
    }
    return this->Grad();
  }
  [[nodiscard]] linalg::Matrix<GradientPair>* FullGradOnly() {
    if (this->HasValueGrad()) {
      LOG(FATAL) << "Reduced gradient is not yet supported.";
    }
    return this->Grad();
  }
};
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/host_device_vector.h <==
/*!
 * Copyright 2017-2019 XGBoost contributors
 */

/**
 * @file host_device_vector.h
 * @brief A device-and-host vector abstraction layer.
 *
 * Why HostDeviceVector?<br/>
 * With CUDA, one has to explicitly manage memory through 'cudaMemcpy' calls.
 * This wrapper class hides this management from the users, thereby making it
 * easy to integrate GPU/CPU usage under a single interface.
 *
 * Initialization/Allocation:<br/>
 * One can choose to initialize the vector on CPU or GPU during constructor.
 * (use the 'devices' argument) Or, can choose to use the 'Resize' method to
 * allocate/resize memory explicitly, and use the 'SetDevice' method
 * to specify the device.
 *
 * Accessing underlying data:<br/>
 * Use 'HostVector' method to explicitly query for the underlying std::vector.
 * If you need the raw device pointer, use the 'DevicePointer' method. For perf
 * implications of these calls, see below.
 *
 * Accessing underling data and their perf implications:<br/>
 * There are 4 scenarios to be considered here:
 * HostVector and data on CPU --> no problems, std::vector returned immediately
 * HostVector but data on GPU --> this causes a cudaMemcpy to be issued internally.
 *                        subsequent calls to HostVector, will NOT incur this penalty.
 *                        (assuming 'DevicePointer' is not called in between)
 * DevicePointer but data on CPU  --> this causes a cudaMemcpy to be issued internally.
 *                        subsequent calls to DevicePointer, will NOT incur this penalty.
 *                        (assuming 'HostVector' is not called in between)
 * DevicePointer and data on GPU  --> no problems, the device ptr
 *                        will be returned immediately.
 *
 * What if xgboost is compiled without CUDA?<br/>
 * In that case, there's a special implementation which always falls-back to
 * working with std::vector. This logic can be found in host_device_vector.cc
 *
 * Why not consider CUDA unified memory?<br/>
 * We did consider. However, it poses complications if we need to support both
 * compiling with and without CUDA toolkit. It was easier to have
 * 'HostDeviceVector' with a special-case implementation in host_device_vector.cc
 *
 * @note: Size and Devices methods are thread-safe.
 */

#ifndef XGBOOST_HOST_DEVICE_VECTOR_H_
#define XGBOOST_HOST_DEVICE_VECTOR_H_

#include <xgboost/context.h>  // for DeviceOrd
#include <xgboost/span.h>     // for Span

#include <initializer_list>
#include <type_traits>
#include <vector>

namespace xgboost {

#ifdef __CUDACC__
// Sets a function to call instead of cudaSetDevice();
// only added for testing
void SetCudaSetDeviceHandler(void (*handler)(int));
#endif  // __CUDACC__

template <typename T>
class HostDeviceVectorImpl;

/*!
 * \brief Controls data access from the GPU.
 *
 * Since a `HostDeviceVector` can have data on both the host and device, access control needs to be
 * maintained to keep the data consistent.
 *
 * There are 3 scenarios supported:
 *   - Data is being manipulated on device. GPU has write access, host doesn't have access.
 *   - Data is read-only on both the host and device.
 *   - Data is being manipulated on the host. Host has write access, device doesn't have access.
 */
enum GPUAccess {
  kNone,
  kRead,
  // write implies read
  kWrite
};

template <typename T>
class HostDeviceVector {
  static_assert(std::is_standard_layout_v<T>, "HostDeviceVector admits only POD types");

 public:
  explicit HostDeviceVector(size_t size = 0, T v = T(), DeviceOrd device = DeviceOrd::CPU());
  HostDeviceVector(std::initializer_list<T> init, DeviceOrd device = DeviceOrd::CPU());
  explicit HostDeviceVector(const std::vector<T>& init, DeviceOrd device = DeviceOrd::CPU());
  ~HostDeviceVector();

  HostDeviceVector(const HostDeviceVector<T>&) = delete;
  HostDeviceVector(HostDeviceVector<T>&&);

  HostDeviceVector<T>& operator=(const HostDeviceVector<T>&) = delete;
  HostDeviceVector<T>& operator=(HostDeviceVector<T>&&);

  [[nodiscard]] bool Empty() const { return Size() == 0; }
  [[nodiscard]] std::size_t Size() const;
  [[nodiscard]] std::size_t SizeBytes() const { return this->Size() * sizeof(T); }
  [[nodiscard]] DeviceOrd Device() const;
  common::Span<T> DeviceSpan();
  common::Span<const T> ConstDeviceSpan() const;
  common::Span<const T> DeviceSpan() const { return ConstDeviceSpan(); }
  T* DevicePointer();
  const T* ConstDevicePointer() const;
  const T* DevicePointer() const { return ConstDevicePointer(); }

  T* HostPointer() { return HostVector().data(); }
  common::Span<T> HostSpan() { return common::Span<T>{HostVector()}; }
  common::Span<T const> HostSpan() const { return common::Span<T const>{HostVector()}; }
  common::Span<T const> ConstHostSpan() const { return HostSpan(); }
  const T* ConstHostPointer() const { return ConstHostVector().data(); }
  const T* HostPointer() const { return ConstHostPointer(); }

  void Fill(T v);
  void Copy(const HostDeviceVector<T>& other);
  void Copy(const std::vector<T>& other);
  void Copy(std::initializer_list<T> other);

  void Extend(const HostDeviceVector<T>& other);

  std::vector<T>& HostVector();
  const std::vector<T>& ConstHostVector() const;
  const std::vector<T>& HostVector() const { return ConstHostVector(); }

  [[nodiscard]] bool HostCanRead() const;
  [[nodiscard]] bool HostCanWrite() const;
  [[nodiscard]] bool DeviceCanRead() const;
  [[nodiscard]] bool DeviceCanWrite() const;
  [[nodiscard]] GPUAccess DeviceAccess() const;

  void SetDevice(DeviceOrd device) const;

  void Resize(std::size_t new_size);
  /** @brief Resize and initialize the data if the new size is larger than the old size. */
  void Resize(std::size_t new_size, T v);

  using value_type = T;  // NOLINT

 private:
  HostDeviceVectorImpl<T>* impl_;
};

}  // namespace xgboost

#endif  // XGBOOST_HOST_DEVICE_VECTOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/intrusive_ptr.h <==
/*!
 * Copyright (c) by Contributors 2020
 * \file intrusive_ptr.h
 * \brief Implementation of Intrusive Ptr.
 */
#ifndef XGBOOST_INTRUSIVE_PTR_H_
#define XGBOOST_INTRUSIVE_PTR_H_

#include <atomic>
#include <cinttypes>
#include <functional>
#include <ostream>

namespace xgboost {
/*!
 * \brief Helper class for embedding reference counting into client objects.  See
 *        https://www.boost.org/doc/libs/1_74_0/doc/html/atomic/usage_examples.html for
 *        discussions of memory order.
 */
class IntrusivePtrCell {
 private:
  std::atomic<int32_t> count_ {0};
  template <typename T> friend class IntrusivePtr;

  std::int32_t IncRef() noexcept {
    return count_.fetch_add(1, std::memory_order_relaxed);
  }
  std::int32_t DecRef() noexcept {
    return count_.fetch_sub(1, std::memory_order_release);
  }
  bool IsZero() const { return Count() == 0; }

 public:
  IntrusivePtrCell() noexcept = default;
  int32_t Count() const { return count_.load(std::memory_order_relaxed); }
};

/*!
 * \brief User defined function for returning embedded reference count.
 */
template <typename T> IntrusivePtrCell &IntrusivePtrRefCount(T const *ptr) noexcept;

/*!
 * \brief Implementation of Intrusive Pointer.  A smart pointer that points to an object
 *        with an embedded reference counter. The underlying object must implement a
 *        friend function IntrusivePtrRefCount() that returns the ref counter (of type
 *        IntrusivePtrCell). The intrusive pointer is faster than std::shared_ptr<>:
 *        std::shared_ptr<> makes an extra memory allocation for the ref counter whereas
 *        the intrusive pointer does not.
 *
 * \code
 *
 *   class ForIntrusivePtrTest {
 *    public:
 *     mutable class IntrusivePtrCell ref;
 *     float data { 0 };
 *
 *     friend IntrusivePtrCell &
 *     IntrusivePtrRefCount(ForIntrusivePtrTest const *t) noexcept {  // NOLINT
 *       return t->ref;
 *     }
 *
 *     ForIntrusivePtrTest() = default;
 *     ForIntrusivePtrTest(float a, int32_t b) : data{a + static_cast<float>(b)} {}
 *
 *     explicit ForIntrusivePtrTest(NotCopyConstructible a) : data{a.data} {}
 *   };
 *
 *   IntrusivePtr<ForIntrusivePtrTest> ptr {new ForIntrusivePtrTest};
 *
 * \endcode
 */
template <typename T> class IntrusivePtr {
 private:
  void IncRef(T *ptr) {
    if (ptr) {
      IntrusivePtrRefCount(ptr).IncRef();
    }
  }
  void DecRef(T *ptr) {
    if (ptr) {
      if (IntrusivePtrRefCount(ptr).DecRef() == 1) {
        std::atomic_thread_fence(std::memory_order_acquire);
        delete ptr;
      }
    }
  }

 protected:
  T *ptr_{nullptr};

 public:
  using element_type = T;  // NOLINT
  struct Hash {
    std::size_t operator()(IntrusivePtr<element_type> const &ptr) const noexcept {
      return std::hash<element_type *>()(ptr.get());
    }
  };
  /*!
   * \brief Contruct an IntrusivePtr from raw pointer. IntrusivePtr takes the ownership.
   *
   * \param p Raw pointer to object
   */
  explicit IntrusivePtr(T *p) : ptr_{p} {
    if (ptr_) {
      IncRef(ptr_);
    }
  }

  IntrusivePtr() noexcept = default;
  IntrusivePtr(IntrusivePtr const &that) : ptr_{that.ptr_} { IncRef(ptr_); }
  IntrusivePtr(IntrusivePtr &&that) noexcept : ptr_{that.ptr_} { that.ptr_ = nullptr; }

  ~IntrusivePtr() { DecRef(ptr_); }

  IntrusivePtr<T> &operator=(IntrusivePtr<T> const &that) {
    IntrusivePtr<T>{that}.swap(*this);
    return *this;
  }
  IntrusivePtr<T> &operator=(IntrusivePtr<T> &&that) noexcept {
    std::swap(ptr_, that.ptr_);
    return *this;
  }

  void reset() {  // NOLINT
    DecRef(ptr_);
    ptr_ = nullptr;
  }
  void reset(element_type *that) { IntrusivePtr{that}.swap(*this); }  // NOLINT
  // clang-tidy might manufacture a null value, disable the check
  element_type &operator*() const noexcept { return *ptr_; }  // NOLINT
  element_type *operator->() const noexcept { return ptr_; }
  element_type *get() const noexcept { return ptr_; }  // NOLINT

  explicit operator bool() const noexcept { return static_cast<bool>(ptr_); }

  int32_t use_count() noexcept {  // NOLINT
    return ptr_ ? IntrusivePtrRefCount(ptr_).Count() : 0;
  }

  /*
   * \brief Helper function for swapping 2 pointers.
   */
  void swap(IntrusivePtr<T> &that) noexcept {  // NOLINT
    std::swap(ptr_, that.ptr_);
  }
};

template <class T, class U>
bool operator==(IntrusivePtr<T> const &x, IntrusivePtr<U> const &y) noexcept {
  return x.get() == y.get();
}

template <class T, class U>
bool operator!=(IntrusivePtr<T> const &x, IntrusivePtr<U> const &y) noexcept {
  return x.get() != y.get();
}

template <class T, class U>
bool operator==(IntrusivePtr<T> const &x, U *y) noexcept {
  return x.get() == y;
}

template <class T, class U>
bool operator!=(IntrusivePtr<T> const &x, U *y) noexcept {
  return x.get() != y;
}

template <class T, class U>
bool operator==(T *x, IntrusivePtr<U> const &y) noexcept {
  return y == x;
}

template <class T, class U>
bool operator!=(T *x, IntrusivePtr<U> const &y) noexcept {
  return y != x;
}

template <class T>
bool operator<(IntrusivePtr<T> const &x, IntrusivePtr<T> const &y) noexcept {
  return std::less<T*>{}(x.get(), y.get());
}

template <class T>
bool operator<=(IntrusivePtr<T> const &x, IntrusivePtr<T> const &y) noexcept {
  return std::less_equal<T*>{}(x.get(), y.get());
}

template <class T>
bool operator>(IntrusivePtr<T> const &x, IntrusivePtr<T> const &y) noexcept {
  return !(x <= y);
}

template <class T>
bool operator>=(IntrusivePtr<T> const &x, IntrusivePtr<T> const &y) noexcept {
  return !(x < y);
}

template <class E, class T, class Y>
std::basic_ostream<E, T> &operator<<(std::basic_ostream<E, T> &os,
                                     IntrusivePtr<Y> const &p) {
  os << p.get();
  return os;
}
}  // namespace xgboost

namespace std {
template <class T>
void swap(xgboost::IntrusivePtr<T> &x,  // NOLINT
          xgboost::IntrusivePtr<T> &y) noexcept {
  x.swap(y);
}

template <typename T>
struct hash<xgboost::IntrusivePtr<T>> : public xgboost::IntrusivePtr<T>::Hash {};
}      // namespace std
#endif  // XGBOOST_INTRUSIVE_PTR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/json.h <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 */
#ifndef XGBOOST_JSON_H_
#define XGBOOST_JSON_H_

#include <xgboost/intrusive_ptr.h>
#include <xgboost/logging.h>
#include <xgboost/parameter.h>
#include <xgboost/string_view.h>

#include <functional>
#include <map>
#include <string>
#include <string_view>
#include <type_traits>  // std::enable_if_t
#include <utility>
#include <vector>

namespace xgboost {

class Json;
class JsonReader;
class JsonWriter;

class Value {
 private:
  mutable class IntrusivePtrCell ref_;
  friend IntrusivePtrCell& IntrusivePtrRefCount(xgboost::Value const* t) noexcept {
    return t->ref_;
  }

 public:
  /**
   * @brief Simplified implementation of LLVM RTTI.
   *
   * @note The integer ID must be kept stable.
   */
  enum class ValueKind : std::int64_t {
    kString = 0,
    kNumber = 1,
    kInteger = 2,
    kObject = 3,  // std::map
    kArray = 4,   // std::vector
    kBoolean = 5,
    kNull = 6,
    // typed array for ubjson
    kF32Array = 7,
    kF64Array = 8,
    kI8Array = 9,
    kU8Array = 10,
    kI16Array = 11,
    kU16Array = 12,
    kI32Array = 13,
    kU32Array = 14,
    kI64Array = 15,
    kU64Array = 16,
  };

  explicit Value(ValueKind _kind) : kind_{_kind} {}

  ValueKind Type() const { return kind_; }
  virtual ~Value() = default;

  virtual void Save(JsonWriter* writer) const = 0;

  virtual Json& operator[](std::string const& key);
  virtual Json& operator[](int ind);

  virtual bool operator==(Value const& rhs) const = 0;
  virtual Value& operator=(Value const& rhs) = delete;

  std::string_view TypeStr() const;

 private:
  ValueKind kind_;
};

template <typename T>
bool IsA(Value const* value) {
  return T::IsClassOf(value);
}

template <typename T, typename U>
T* Cast(U* value) {
  if (IsA<T>(value)) {
    return dynamic_cast<T*>(value);
  } else {
    LOG(FATAL) << "Invalid cast, from " << value->TypeStr() << " to " << T().TypeStr();
  }
  return dynamic_cast<T*>(value);  // suppress compiler warning.
}

class JsonString : public Value {
  std::string str_;

 public:
  JsonString() : Value(ValueKind::kString) {}
  JsonString(std::string const& str) : Value(ValueKind::kString), str_{str} {}  // NOLINT
  JsonString(std::string&& str) noexcept                                        // NOLINT
      : Value(ValueKind::kString), str_{std::forward<std::string>(str)} {}
  JsonString(JsonString&& str) noexcept : Value(ValueKind::kString) {  // NOLINT
    std::swap(str.str_, this->str_);
  }

  void Save(JsonWriter* writer) const override;

  std::string const& GetString() && { return str_; }
  std::string const& GetString() const& { return str_; }
  std::string& GetString() & { return str_; }

  bool operator==(Value const& rhs) const override;
  Value& operator=(Value const& rhs) override = delete;

  static bool IsClassOf(Value const* value) { return value->Type() == ValueKind::kString; }
};

class JsonArray : public Value {
  std::vector<Json> vec_;

 public:
  JsonArray() : Value(ValueKind::kArray) {}
  JsonArray(std::vector<Json>&& arr) noexcept  // NOLINT
      : Value(ValueKind::kArray), vec_{std::forward<std::vector<Json>>(arr)} {}
  JsonArray(std::vector<Json> const& arr) : Value(ValueKind::kArray), vec_{arr} {}  // NOLINT
  JsonArray(JsonArray const& that) = delete;
  JsonArray(JsonArray&& that) noexcept;

  void Save(JsonWriter* writer) const override;

  Json& operator[](int ind) override { return vec_.at(ind); }
  // silent the partial oveeridden warning
  Json& operator[](std::string const& key) override { return Value::operator[](key); }

  std::vector<Json> const& GetArray() && { return vec_; }
  std::vector<Json> const& GetArray() const& { return vec_; }
  std::vector<Json>& GetArray() & { return vec_; }

  bool operator==(Value const& rhs) const override;
  Value& operator=(Value const& rhs) override = delete;

  static bool IsClassOf(Value const* value) { return value->Type() == ValueKind::kArray; }
};

/**
 * \brief Typed array used by JSON and UBJSON serialization.
 *
 * \tparam T The underlying primitive type.
 * \tparam kind Value kind defined by JSON type.
 */
template <typename T, Value::ValueKind kind>
class JsonTypedArray : public Value {
  std::vector<T> vec_;

 public:
  using value_type = T;  // NOLINT

  JsonTypedArray() : Value(kind) {}
  explicit JsonTypedArray(std::size_t n) : Value(kind) { vec_.resize(n); }
  JsonTypedArray(JsonTypedArray&& that) noexcept : Value{kind}, vec_{std::move(that.vec_)} {}

  bool operator==(Value const& rhs) const override;
  Value& operator=(Value const& rhs) override = delete;

  void Set(size_t i, T v) { vec_[i] = v; }
  size_t Size() const { return vec_.size(); }

  void Save(JsonWriter* writer) const override;

  std::vector<T> const& GetArray() && { return vec_; }
  std::vector<T> const& GetArray() const& { return vec_; }
  std::vector<T>& GetArray() & { return vec_; }

  static bool IsClassOf(Value const* value) { return value->Type() == kind; }
};

/**
 * @brief Typed UBJSON array for 32-bit floating point.
 */
using F32Array = JsonTypedArray<float, Value::ValueKind::kF32Array>;
/**
 * @brief Typed UBJSON array for 64-bit floating point.
 */
using F64Array = JsonTypedArray<double, Value::ValueKind::kF64Array>;
/**
 * @brief Typed UBJSON array for int8_t.
 */
using I8Array = JsonTypedArray<std::int8_t, Value::ValueKind::kI8Array>;
/**
 * @brief Typed UBJSON array for uint8_t.
 */
using U8Array = JsonTypedArray<std::uint8_t, Value::ValueKind::kU8Array>;
/**
 * @brief Typed UBJSON array for int16_t.
 */
using I16Array = JsonTypedArray<std::int16_t, Value::ValueKind::kI16Array>;
/**
 * @brief Typed JSON array for uint16_t. (Ext type)
 */
using U16Array = JsonTypedArray<std::uint16_t, Value::ValueKind::kU16Array>;
/**
 * @brief Typed UBJSON array for int32_t.
 */
using I32Array = JsonTypedArray<std::int32_t, Value::ValueKind::kI32Array>;
/**
 * @brief Typed JSON array for uint32_t. (Ext type)
 */
using U32Array = JsonTypedArray<std::uint32_t, Value::ValueKind::kU32Array>;
/**
 * @brief Typed UBJSON array for int64_t.
 */
using I64Array = JsonTypedArray<std::int64_t, Value::ValueKind::kI64Array>;
/**
 * @brief Typed JSON array for uint64_t. (Ext type)
 */
using U64Array = JsonTypedArray<std::uint64_t, Value::ValueKind::kU64Array>;

class JsonObject : public Value {
 public:
  using Map = std::map<std::string, Json, std::less<>>;

 private:
  Map object_;

 public:
  JsonObject() : Value(ValueKind::kObject) {}
  JsonObject(Map&& object) noexcept;  // NOLINT
  JsonObject(JsonObject const& that) = delete;
  JsonObject(JsonObject&& that) noexcept;

  void Save(JsonWriter* writer) const override;

  // silent the partial oveeridden warning
  Json& operator[](int ind) override { return Value::operator[](ind); }
  Json& operator[](std::string const& key) override { return object_[key]; }

  Map const& GetObject() && { return object_; }
  Map const& GetObject() const& { return object_; }
  Map& GetObject() & { return object_; }

  bool operator==(Value const& rhs) const override;
  Value& operator=(Value const& rhs) override = delete;

  static bool IsClassOf(Value const* value) { return value->Type() == ValueKind::kObject; }
  ~JsonObject() override = default;
};

namespace detail {
template <typename T, typename U>
using IsSameT = std::enable_if_t<std::is_same_v<std::remove_cv_t<T>, std::remove_cv_t<U>>>;

template <typename T>
using IsF64T = std::enable_if_t<std::is_same_v<T, double>>;
}  // namespace detail

class JsonNumber : public Value {
 public:
  using Float = float;

 private:
  Float number_{0};

 public:
  JsonNumber() : Value(ValueKind::kNumber) {}
  template <typename FloatT, typename detail::IsSameT<FloatT, Float>* = nullptr>
  JsonNumber(FloatT value) : Value(ValueKind::kNumber), number_{value} {}  // NOLINT
  template <typename FloatT, typename detail::IsF64T<FloatT>* = nullptr>
  JsonNumber(FloatT value)  // NOLINT
      : Value{ValueKind::kNumber}, number_{static_cast<Float>(value)} {}
  JsonNumber(JsonNumber const& that) = delete;
  JsonNumber(JsonNumber&& that) noexcept : Value{ValueKind::kNumber}, number_{that.number_} {}

  void Save(JsonWriter* writer) const override;

  Float const& GetNumber() && { return number_; }
  Float const& GetNumber() const& { return number_; }
  Float& GetNumber() & { return number_; }

  bool operator==(Value const& rhs) const override;
  Value& operator=(Value const& rhs) override = delete;

  static bool IsClassOf(Value const* value) { return value->Type() == ValueKind::kNumber; }
};

namespace detail {
template <typename IntT>
using Not32SizeT = std::enable_if_t<std::is_same_v<IntT, std::uint32_t> &&
                                    !std::is_same_v<std::size_t, std::uint32_t>>;
}

class JsonInteger : public Value {
 public:
  using Int = int64_t;

 private:
  Int integer_{0};

 public:
  JsonInteger() : Value(ValueKind::kInteger) {}  // NOLINT
  template <typename IntT, typename detail::IsSameT<IntT, Int>* = nullptr>
  JsonInteger(IntT value) : Value(ValueKind::kInteger), integer_{value} {}  // NOLINT
  template <typename IntT, typename detail::IsSameT<IntT, std::size_t>* = nullptr>
  JsonInteger(IntT value)  // NOLINT
      : Value(ValueKind::kInteger), integer_{static_cast<Int>(value)} {}
  template <typename IntT, typename detail::IsSameT<IntT, std::int32_t>* = nullptr>
  JsonInteger(IntT value)  // NOLINT
      : Value(ValueKind::kInteger), integer_{static_cast<Int>(value)} {}
  template <typename IntT,
            typename detail::Not32SizeT<IntT>* = nullptr>
  JsonInteger(IntT value)  // NOLINT
      : Value(ValueKind::kInteger), integer_{static_cast<Int>(value)} {}

  JsonInteger(JsonInteger&& that) noexcept : Value{ValueKind::kInteger}, integer_{that.integer_} {}

  bool operator==(Value const& rhs) const override;
  Value& operator=(Value const& rhs) override = delete;

  Int const& GetInteger() && { return integer_; }
  Int const& GetInteger() const& { return integer_; }
  Int& GetInteger() & { return integer_; }
  void Save(JsonWriter* writer) const override;

  static bool IsClassOf(Value const* value) { return value->Type() == ValueKind::kInteger; }
};

class JsonNull : public Value {
 public:
  JsonNull() : Value(ValueKind::kNull) {}
  JsonNull(std::nullptr_t) : Value(ValueKind::kNull) {}  // NOLINT
  JsonNull(JsonNull&&) noexcept : Value(ValueKind::kNull) {}

  void Save(JsonWriter* writer) const override;

  bool operator==(Value const& rhs) const override;
  Value& operator=(Value const& rhs) override = delete;

  static bool IsClassOf(Value const* value) { return value->Type() == ValueKind::kNull; }
};

/*! \brief Describes both true and false. */
class JsonBoolean : public Value {
  bool boolean_ = false;

 public:
  JsonBoolean() : Value(ValueKind::kBoolean) {}  // NOLINT
  // Ambigious with JsonNumber.
  template <typename Bool, typename detail::IsSameT<std::remove_cv_t<Bool>, bool>* = nullptr>
  JsonBoolean(Bool value) : Value(ValueKind::kBoolean), boolean_{value} {}  // NOLINT
  JsonBoolean(JsonBoolean&& value) noexcept
      :  // NOLINT
        Value(ValueKind::kBoolean),
        boolean_{value.boolean_} {}

  void Save(JsonWriter* writer) const override;

  bool const& GetBoolean() && { return boolean_; }
  bool const& GetBoolean() const& { return boolean_; }
  bool& GetBoolean() & { return boolean_; }

  bool operator==(Value const& rhs) const override;
  Value& operator=(Value const& rhs) override = delete;

  static bool IsClassOf(Value const* value) { return value->Type() == ValueKind::kBoolean; }
};

/*!
 * \brief Data structure representing JSON format.
 *
 * Limitation:  UTF-8 is not properly supported.  Code points above ASCII are
 *              invalid.
 *
 * Examples:
 *
 * \code
 *   // Create a JSON object.
 *   Json object { Object() };
 *   // Assign key "key" with a JSON string "Value";
 *   object["key"] = String("Value");
 *   // Assign key "arr" with a empty JSON Array;
 *   object["arr"] = Array();
 * \endcode
 */
class Json {
 public:
  /**
   *  \brief Decode the JSON object.  Optional parameter mode for choosing between text
   *         and binary (ubjson) input.
   */
  static Json Load(StringView str, std::ios::openmode mode = std::ios::in);
  /*! \brief Pass your own JsonReader. */
  static Json Load(JsonReader* reader);
  /**
   *  \brief Encode the JSON object.  Optional parameter mode for choosing between text
   *         and binary (ubjson) output.
   */
  static void Dump(Json json, std::string* out, std::ios::openmode mode = std::ios::out);
  static void Dump(Json json, std::vector<char>* out, std::ios::openmode mode = std::ios::out);
  /*! \brief Use your own JsonWriter. */
  static void Dump(Json json, JsonWriter* writer);

  template <typename Container = std::string>
  static Container Dump(Json json) {
    if constexpr (std::is_same_v<Container, std::string>) {
      std::string str;
      Dump(json, &str);
      return str;
    } else {
      std::vector<char> str;
      Dump(json, &str);
      return str;
    }
  }

  Json() = default;

  // number
  explicit Json(JsonNumber number) : ptr_{new JsonNumber(std::move(number))} {}
  Json& operator=(JsonNumber number) {
    ptr_.reset(new JsonNumber(std::move(number)));
    return *this;
  }
  // integer
  explicit Json(JsonInteger integer) : ptr_{new JsonInteger(std::move(integer))} {}
  Json& operator=(JsonInteger integer) {
    ptr_.reset(new JsonInteger(std::move(integer)));
    return *this;
  }
  // array
  explicit Json(JsonArray&& list) : ptr_{new JsonArray(std::forward<JsonArray>(list))} {}
  Json& operator=(JsonArray&& array) {
    ptr_.reset(new JsonArray(std::forward<JsonArray>(array)));
    return *this;
  }
  // typed array
  template <typename T, Value::ValueKind kind>
  explicit Json(JsonTypedArray<T, kind>&& list)
      : ptr_{new JsonTypedArray<T, kind>(std::forward<JsonTypedArray<T, kind>>(list))} {}
  template <typename T, Value::ValueKind kind>
  Json& operator=(JsonTypedArray<T, kind>&& array) {
    ptr_.reset(new JsonTypedArray<T, kind>(std::forward<JsonTypedArray<T, kind>>(array)));
    return *this;
  }
  // object
  explicit Json(JsonObject&& object) : ptr_{new JsonObject(std::forward<JsonObject>(object))} {}
  Json& operator=(JsonObject&& object) {
    ptr_.reset(new JsonObject(std::forward<JsonObject>(object)));
    return *this;
  }
  // string
  explicit Json(JsonString&& str) : ptr_{new JsonString(std::forward<JsonString>(str))} {}
  Json& operator=(JsonString&& str) {
    ptr_.reset(new JsonString(std::forward<JsonString>(str)));
    return *this;
  }
  // bool
  explicit Json(JsonBoolean boolean) : ptr_{new JsonBoolean(std::move(boolean))} {}
  Json& operator=(JsonBoolean boolean) {
    ptr_.reset(new JsonBoolean(std::move(boolean)));
    return *this;
  }
  // null
  explicit Json(JsonNull null) : ptr_{new JsonNull(std::move(null))} {}
  Json& operator=(JsonNull null) {
    ptr_.reset(new JsonNull(std::move(null)));
    return *this;
  }

  // copy
  Json(Json const& other) = default;
  Json& operator=(Json const& other) = default;
  // move
  Json(Json&& other) noexcept { std::swap(this->ptr_, other.ptr_); }
  Json& operator=(Json&& other) noexcept {
    std::swap(this->ptr_, other.ptr_);
    return *this;
  }

  /*! \brief Index Json object with a std::string, used for Json Object. */
  Json& operator[](std::string const& key) const { return (*ptr_)[key]; }
  /*! \brief Index Json object with int, used for Json Array. */
  Json& operator[](int ind) const { return (*ptr_)[ind]; }

  /*! \brief Return the reference to stored Json value. */
  [[nodiscard]] Value const& GetValue() const& { return *ptr_; }
  Value const& GetValue() && { return *ptr_; }
  Value& GetValue() & { return *ptr_; }

  bool operator==(Json const& rhs) const { return *ptr_ == *(rhs.ptr_); }

  friend std::ostream& operator<<(std::ostream& os, Json const& j) {
    std::string str;
    Json::Dump(j, &str);
    os << str;
    return os;
  }

  [[nodiscard]] IntrusivePtr<Value> const& Ptr() const { return ptr_; }

 private:
  IntrusivePtr<Value> ptr_{new JsonNull};
};

/**
 * \brief Check whether a Json object has specific type.
 *
 * \code
 *   Json json {Array{}};
 *   bool is_array = IsA<Array>(json);
 *   CHECK(is_array);
 * \endcode
 */
template <typename T>
bool IsA(Json const& j) {
  auto const& v = j.GetValue();
  return IsA<T>(&v);
}

namespace detail {
// Number
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonNumber>>* = nullptr>
JsonNumber::Float& GetImpl(T& val) {  // NOLINT
  return val.GetNumber();
}
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonNumber const>>* = nullptr>
JsonNumber::Float const& GetImpl(T& val) {  // NOLINT
  return val.GetNumber();
}

// Integer
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonInteger>>* = nullptr>
JsonInteger::Int& GetImpl(T& val) {  // NOLINT
  return val.GetInteger();
}
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonInteger const>>* = nullptr>
JsonInteger::Int const& GetImpl(T& val) {  // NOLINT
  return val.GetInteger();
}

// String
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonString>>* = nullptr>
std::string& GetImpl(T& val) {  // NOLINT
  return val.GetString();
}
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonString const>>* = nullptr>
std::string const& GetImpl(T& val) {  // NOLINT
  return val.GetString();
}

// Boolean
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonBoolean>>* = nullptr>
bool& GetImpl(T& val) {  // NOLINT
  return val.GetBoolean();
}
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonBoolean const>>* = nullptr>
bool const& GetImpl(T& val) {  // NOLINT
  return val.GetBoolean();
}

// Array
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonArray>>* = nullptr>
std::vector<Json>& GetImpl(T& val) {  // NOLINT
  return val.GetArray();
}
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonArray const>>* = nullptr>
std::vector<Json> const& GetImpl(T& val) {  // NOLINT
  return val.GetArray();
}

// Typed Array
template <typename T, Value::ValueKind kind>
std::vector<T>& GetImpl(JsonTypedArray<T, kind>& val) {  // NOLINT
  return val.GetArray();
}
template <typename T, Value::ValueKind kind>
std::vector<T> const& GetImpl(JsonTypedArray<T, kind> const& val) {
  return val.GetArray();
}

// Object
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonObject>>* = nullptr>
JsonObject::Map& GetImpl(T& val) {  // NOLINT
  return val.GetObject();
}
template <typename T, typename std::enable_if_t<std::is_same_v<T, JsonObject const>>* = nullptr>
JsonObject::Map const& GetImpl(T& val) {  // NOLINT
  return val.GetObject();
}
}  // namespace detail

/*!
 * \brief Get Json value.
 *
 * \tparam T One of the Json value type.
 *
 * \param json
 * \return Value contained in Json object of type T.
 */
template <typename T, typename U>
auto get(U& json) -> decltype(detail::GetImpl(*Cast<T>(&json.GetValue())))& {  // NOLINT
  auto& value = *Cast<T>(&json.GetValue());
  return detail::GetImpl(value);
}

using Object = JsonObject;
using Array = JsonArray;
using Number = JsonNumber;
using Integer = JsonInteger;
using Boolean = JsonBoolean;
using String = JsonString;
using Null = JsonNull;

/**
 * \brief Convert XGBoost parameter to JSON object.
 *
 * \tparam Parameter An instantiation of XGBoostParameter
 *
 * \param param Input parameter
 *
 * \return JSON object representing the input parameter
 */
template <typename Parameter>
Object ToJson(Parameter const& param) {
  Object obj;
  for (auto const& kv : param.__DICT__()) {
    obj[kv.first] = kv.second;
  }
  return obj;
}

/**
 * \brief Load a XGBoost parameter from a JSON object.
 *
 * \tparam Parameter An instantiation of XGBoostParameter
 *
 * \param obj JSON object representing the parameter.
 * \param param Output parameter.
 *
 * \return Unknown arguments in the JSON object.
 */
template <typename Parameter>
Args FromJson(Json const& obj, Parameter* param) {
  auto const& j_param = get<Object const>(obj);
  Args args;
  for (auto const& kv : j_param) {
    args.emplace_back(kv.first, get<String const>(kv.second));
  }
  return param->UpdateAllowUnknown(args);
}
}  // namespace xgboost
#endif  // XGBOOST_JSON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/json_io.h <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */
#ifndef XGBOOST_JSON_IO_H_
#define XGBOOST_JSON_IO_H_

#include <xgboost/base.h>
#include <xgboost/byteswap.h>  // for ByteSwap
#include <xgboost/json.h>

#include <cstdint>  // for int8_t
#include <limits>
#include <string>
#include <utility>
#include <vector>

namespace xgboost {
/**
 * \brief A json reader, currently error checking and utf-8 is not fully supported.
 */
class JsonReader {
 public:
  using Char = std::int8_t;

 protected:
  size_t constexpr static kMaxNumLength = std::numeric_limits<double>::max_digits10 + 1;

  struct SourceLocation {
   private:
    std::size_t pos_{0};  // current position in raw_str_

   public:
    SourceLocation() = default;
    size_t Pos() const { return pos_; }

    void Forward() { pos_++; }
    void Forward(uint32_t n) { pos_ += n; }
  } cursor_;

  StringView raw_str_;

 protected:
  void SkipSpaces();

  Char GetNextChar() {
    if (XGBOOST_EXPECT((cursor_.Pos() == raw_str_.size()), false)) {
      return -1;
    }
    char ch = raw_str_[cursor_.Pos()];
    cursor_.Forward();
    return ch;
  }

  Char PeekNextChar() {
    if (cursor_.Pos() == raw_str_.size()) {
      return -1;
    }
    Char ch = raw_str_[cursor_.Pos()];
    return ch;
  }

  /* \brief Skip spaces and consume next character. */
  Char GetNextNonSpaceChar() {
    SkipSpaces();
    return GetNextChar();
  }
  /* \brief Consume next character without first skipping empty space, throw when the next
   *        character is not the expected one.
   */
  Char GetConsecutiveChar(char expected_char) {
    Char result = GetNextChar();
    if (XGBOOST_EXPECT(result != expected_char, false)) {
      Expect(expected_char, result);
    }
    return result;
  }

  void Error(std::string msg) const;

  // Report expected character
  void Expect(Char c, Char got) {
    std::string msg = "Expecting: \"";
    msg += c;
    msg += "\", got: \"";
    if (got == EOF) {
      msg += "EOF\"";
    } else if (got == 0) {
      msg += "\\0\"";
    } else {
      msg += std::to_string(got) + " \"";
    }
    Error(msg);
  }

  virtual Json ParseString();
  virtual Json ParseObject();
  virtual Json ParseArray();
  virtual Json ParseNumber();
  virtual Json ParseBoolean();
  virtual Json ParseNull();

  /**
   * @brief Parse a JSON string literal into a plain std::string.
   *
   * Shared by ParseString and ParseObject (for keys), so object keys do not
   * pay for a heap-allocated Json wrapper that is immediately unwrapped.
   */
  std::string ParseStringLiteral();

  Json Parse();

 public:
  explicit JsonReader(StringView str) : raw_str_{str} {}

  virtual ~JsonReader() = default;

  virtual Json Load();
};

class JsonWriter {
  template <typename T, std::enable_if_t<!std::is_same_v<Json, T>>* = nullptr>
  void Save(T const& v) {
    this->Save(Json{v});
  }
  template <typename Array, typename Fn>
  void WriteArray(Array const* arr, Fn&& fn) {
    stream_->emplace_back('[');
    auto const& vec = arr->GetArray();
    size_t size = vec.size();
    for (size_t i = 0; i < size; ++i) {
      auto const& value = vec[i];
      this->Save(fn(value));
      if (i != size - 1) {
        stream_->emplace_back(',');
      }
    }
    stream_->emplace_back(']');
  }

 protected:
  std::vector<char>* stream_;

 public:
  explicit JsonWriter(std::vector<char>* stream) : stream_{stream} {}

  virtual ~JsonWriter() = default;

  virtual void Save(Json json);

  virtual void Visit(JsonArray const* arr);
  virtual void Visit(F32Array const* arr);
  virtual void Visit(F64Array const*) { LOG(FATAL) << "Only UBJSON format can handle f64 array."; }
  virtual void Visit(I8Array const* arr);
  virtual void Visit(U8Array const* arr);
  virtual void Visit(I16Array const* arr);
  virtual void Visit(U16Array const* arr);
  virtual void Visit(I32Array const* arr);
  virtual void Visit(U32Array const* arr);
  virtual void Visit(I64Array const* arr);
  virtual void Visit(U64Array const* arr);
  virtual void Visit(JsonObject const* obj);
  virtual void Visit(JsonNumber const* num);
  virtual void Visit(JsonInteger const* num);
  virtual void Visit(JsonNull const* null);
  virtual void Visit(JsonString const* str);
  virtual void Visit(JsonBoolean const* boolean);
};

template <typename T, std::enable_if_t<sizeof(T) == 1>* = nullptr>
inline T ToBigEndian(T v) {
  return v;
}

template <typename T, std::enable_if_t<sizeof(T) != 1>* = nullptr>
inline T ToBigEndian(T v) {
  static_assert(std::is_pod<T>::value, "Only pod is supported.");
#if DMLC_LITTLE_ENDIAN
  auto constexpr kS = sizeof(T);
  std::conditional_t<kS == 2, uint16_t, std::conditional_t<kS == 4, uint32_t, uint64_t>> u;
  std::memcpy(&u, &v, sizeof(u));
  u = ByteSwap(u);
  std::memcpy(&v, &u, sizeof(u));
#endif  // DMLC_LITTLE_ENDIAN
  return v;
}

/**
 * \brief Reader for UBJSON https://ubjson.org/
 */
class UBJReader : public JsonReader {
  Json Parse();

  template <typename T>
  T ReadStream() {
    auto ptr = this->raw_str_.c_str() + cursor_.Pos();
    T v{0};
    std::memcpy(&v, ptr, sizeof(v));
    cursor_.Forward(sizeof(v));
    return v;
  }

  template <typename T>
  T ReadPrimitive() {
    auto v = ReadStream<T>();
    v = ToBigEndian(v);
    return v;
  }

  template <typename TypedArray>
  auto ParseTypedArray(std::int64_t n) {
    TypedArray results{static_cast<size_t>(n)};
    for (int64_t i = 0; i < n; ++i) {
      auto v = this->ReadPrimitive<typename TypedArray::value_type>();
      results.Set(i, v);
    }
    return Json{std::move(results)};
  }

  std::string DecodeStr();

  Json ParseArray() override;
  Json ParseObject() override;

 public:
  using JsonReader::JsonReader;
  Json Load() override;
};

/**
 * \brief Writer for UBJSON https://ubjson.org/
 */
class UBJWriter : public JsonWriter {
  void Visit(JsonArray const* arr) override;
  void Visit(F32Array const* arr) override;
  void Visit(F64Array const* arr) override;
  void Visit(I8Array const* arr) override;
  void Visit(U8Array const* arr) override;
  void Visit(I16Array const* arr) override;
  void Visit(U16Array const* arr) override;
  void Visit(I32Array const* arr) override;
  void Visit(U32Array const* arr) override;
  void Visit(I64Array const* arr) override;
  void Visit(U64Array const* arr) override;
  void Visit(JsonObject const* obj) override;
  void Visit(JsonNumber const* num) override;
  void Visit(JsonInteger const* num) override;
  void Visit(JsonNull const* null) override;
  void Visit(JsonString const* str) override;
  void Visit(JsonBoolean const* boolean) override;

 public:
  using JsonWriter::JsonWriter;
  void Save(Json json) override;
};
}  // namespace xgboost

#endif  // XGBOOST_JSON_IO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/learner.h <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 *
 * \brief Learner interface that integrates objective, gbm and evaluation together.
 *  This is the user facing XGBoost training module.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_LEARNER_H_
#define XGBOOST_LEARNER_H_

#include <dmlc/io.h>           // for Serializable
#include <xgboost/base.h>      // for bst_feature_t, bst_target_t, bst_float, Args, GradientPair, ..
#include <xgboost/context.h>   // for Context
#include <xgboost/gradient.h>  // for GradientContainer
#include <xgboost/linalg.h>    // for Vector, VectorView
#include <xgboost/metric.h>    // for Metric
#include <xgboost/model.h>     // for Configurable, Model
#include <xgboost/span.h>      // for Span
#include <xgboost/task.h>      // for ObjInfo

#include <algorithm>  // for max
#include <cstdint>    // for int32_t, uint32_t, uint8_t
#include <map>        // for map
#include <memory>     // for shared_ptr, unique_ptr
#include <string>     // for string
#include <utility>    // for move
#include <vector>     // for vector

namespace xgboost {
class FeatureMap;
class Metric;
class GradientBooster;
class ObjFunction;
class DMatrix;
class Json;
struct XGBAPIThreadLocalEntry;
template <typename T>
class HostDeviceVector;
class CatContainer;

enum class PredictionType : std::uint8_t {  // NOLINT
  kValue = 0,
  kMargin = 1,
  kContribution = 2,
  kApproxContribution = 3,
  kInteraction = 4,
  kApproxInteraction = 5,
  kLeaf = 6
};

/**
 * @brief Learner class that does training and prediction.
 *  This is the user facing module of xgboost training.
 *  The Load/Save function corresponds to the model used in python/R.
 *  @code
 *
 *  std::unique_ptr<Learner> learner{Learner::Create(cache_mats)};
 *  learner->Configure(configs);
 *
 *  for (int iter = 0; iter < max_iter; ++iter) {
 *    learner->UpdateOneIter(iter, train_mat);
 *    LOG(INFO) << learner->EvalOneIter(iter, data_sets, data_names);
 *  }
 *
 *  @endcode
 */
class Learner : public Model, public Configurable, public dmlc::Serializable {
 public:
  ~Learner() override;
  /*!
   * \brief Configure Learner based on set parameters.
   */
  virtual void Configure() = 0;
  /*!
   * \brief update the model for one iteration
   *  With the specified objective function.
   * \param iter current iteration number
   * \param train reference to the data matrix.
   */
  virtual void UpdateOneIter(std::int32_t iter, std::shared_ptr<DMatrix> train) = 0;
  /**
   * @brief Do customized gradient boosting with in_gpair.
   *
   * @note in_gpair can be mutated after this call.
   *
   * @param iter current iteration number
   * @param train reference to the data matrix.
   * @param in_gpair The input gradient statistics.
   */
  virtual void BoostOneIter(std::int32_t iter, std::shared_ptr<DMatrix> train,
                            GradientContainer* in_gpair) = 0;
  /*!
   * \brief evaluate the model for specific iteration using the configured metrics.
   * \param iter iteration number
   * \param data_sets datasets to be evaluated.
   * \param data_names name of each dataset
   * \return a string corresponding to the evaluation result
   */
  virtual std::string EvalOneIter(int iter, const std::vector<std::shared_ptr<DMatrix>>& data_sets,
                                  const std::vector<std::string>& data_names) = 0;
  /*!
   * \brief get prediction given the model.
   * \param data input data
   * \param output_margin whether to only predict margin value instead of transformed prediction
   * \param out_preds output vector that stores the prediction
   * \param layer_begin Beginning of boosted tree layer used for prediction.
   * \param layer_end   End of booster layer. 0 means do not limit trees.
   * \param training Whether the prediction result is used for training
   * \param pred_leaf whether to only predict the leaf index of each tree in a boosted tree predictor
   * \param pred_contribs whether to only predict the feature contributions
   * \param approx_contribs whether to approximate the feature contributions for speed
   * \param pred_interactions whether to compute the feature pair contributions
   * @param strict_shape Used by predict leaf to validate whether it's actually possible
   *        to have uniform shape.
   */
  virtual void Predict(std::shared_ptr<DMatrix> data, bool output_margin,
                       HostDeviceVector<bst_float>* out_preds, bst_layer_t layer_begin,
                       bst_layer_t layer_end, bool training = false, bool pred_leaf = false,
                       bool pred_contribs = false, bool approx_contribs = false,
                       bool pred_interactions = false, bool strict_shape = false) = 0;

  /*!
   * \brief Inplace prediction.
   *
   * \param          p_fmat      A proxy DMatrix that contains the data and related meta info.
   * \param          type        Prediction type.
   * \param          missing     Missing value in the data.
   * \param [in,out] out_preds   Pointer to output prediction vector.
   * \param          layer_begin Beginning of boosted tree layer used for prediction.
   * \param          layer_end   End of booster layer. 0 means do not limit trees.
   */
  virtual void InplacePredict(std::shared_ptr<DMatrix> p_m, PredictionType type, float missing,
                              HostDeviceVector<float>** out_preds, bst_layer_t layer_begin,
                              bst_layer_t layer_end) = 0;

  /*!
   * \brief Calculate feature score.  See doc in C API for outputs.
   */
  virtual void CalcFeatureScore(std::string const& importance_type,
                                common::Span<int32_t const> trees,
                                std::vector<bst_feature_t>* features,
                                std::vector<float>* scores) = 0;

  /*
   * \brief Get number of boosted rounds from gradient booster.
   */
  virtual int32_t BoostedRounds() const = 0;
  /**
   * \brief Get the number of output groups from the model.
   */
  virtual std::uint32_t Groups() const = 0;

  void LoadModel(Json const& in) override = 0;
  void SaveModel(Json* out) const override = 0;

  /*!
   * \brief Set multiple parameters at once.
   *
   * \param args parameters.
   */
  virtual void SetParams(Args const& args) = 0;
  /*!
   * \brief Set parameter for booster
   *
   *  The property will NOT be saved along with booster
   *
   * \param key   The key of parameter
   * \param value The value of parameter
   */
  virtual void SetParam(const std::string& key, const std::string& value) = 0;

  /**
   * @brief Get the number of features of the booster.
   * @return The number of features
   */
  virtual bst_feature_t GetNumFeature() const = 0;

  /*!
   * \brief Set additional attribute to the Booster.
   *
   *  The property will be saved along the booster.
   *
   * \param key The key of the property.
   * \param value The value of the property.
   */
  virtual void SetAttr(const std::string& key, const std::string& value) = 0;
  /*!
   * \brief Get attribute from the booster.
   *  The property will be saved along the booster.
   * \param key The key of the attribute.
   * \param out The output value.
   * \return Whether the key exists among booster's attributes.
   */
  virtual bool GetAttr(const std::string& key, std::string* out) const = 0;
  /*!
   * \brief Delete an attribute from the booster.
   * \param key The key of the attribute.
   * \return Whether the key was found among booster's attributes.
   */
  virtual bool DelAttr(const std::string& key) = 0;
  /*!
   * \brief Get a vector of attribute names from the booster.
   * \return vector of attribute name strings.
   */
  virtual std::vector<std::string> GetAttrNames() const = 0;
  /*!
   * \brief Set the feature names for current booster.
   * \param fn Input feature names
   */
  virtual void SetFeatureNames(std::vector<std::string> const& fn) = 0;
  /*!
   * \brief Get the feature names for current booster.
   * \param fn Output feature names
   */
  virtual void GetFeatureNames(std::vector<std::string>* fn) const = 0;
  /*!
   * \brief Set the feature types for current booster.
   * \param ft Input feature types.
   */
  virtual void SetFeatureTypes(std::vector<std::string> const& ft) = 0;
  /*!
   * \brief Get the feature types for current booster.
   * \param fn Output feature types
   */
  virtual void GetFeatureTypes(std::vector<std::string>* ft) const = 0;
  /**
   * @brief Getter for categories.
   */
  [[nodiscard]] virtual CatContainer const* Cats() const = 0;
  /**
   * @brief Slice the model.
   *
   * See InplacePredict for layer parameters.
   *
   * @param step step size between slice.
   * @param out_of_bound Return true if end layer is out of bound.
   *
   * @return a sliced model.
   */
  virtual Learner* Slice(bst_layer_t begin, bst_layer_t end, bst_layer_t step,
                         bool* out_of_bound) = 0;
  /*!
   * \brief dump the model in the requested format
   * \param fmap feature map that may help give interpretations of feature
   * \param with_stats extra statistics while dumping model
   * \param format the format to dump the model in
   * \return a vector of dump for boosters.
   */
  virtual std::vector<std::string> DumpModel(const FeatureMap& fmap, bool with_stats,
                                             std::string format) = 0;

  virtual XGBAPIThreadLocalEntry& GetThreadLocal() const = 0;
  /**
   * @brief Reset the booster object to release data caches used for training.
   */
  virtual void Reset() = 0;
  /*!
   * \brief Create a new instance of learner.
   * \param cache_data The matrix to cache the prediction.
   * \return Created learner.
   */
  static Learner* Create(const std::vector<std::shared_ptr<DMatrix>>& cache_data);
  /**
   * \brief Return the context object of this Booster.
   */
  virtual Context const* Ctx() const = 0;
  /*!
   * \brief Get configuration arguments currently stored by the learner
   * \return Key-value pairs representing configuration arguments
   */
  virtual const std::map<std::string, std::string>& GetConfigurationArguments() const = 0;

 protected:
  /*! \brief objective function */
  std::unique_ptr<ObjFunction> obj_;
  /*! \brief The gradient booster used by the model*/
  std::unique_ptr<GradientBooster> gbm_;
  /*! \brief The evaluation metrics used to evaluate the model. */
  std::vector<std::unique_ptr<Metric>> metrics_;
  /*! \brief Training parameter. */
  Context ctx_;
};

struct LearnerModelParamLegacy;

/**
 * @brief Strategy for building multi-target models.
 */
enum class MultiStrategy : std::int32_t {
  kOneOutputPerTree = 0,
  kMultiOutputTree = 1,
};

/**
 * @brief Basic model parameters, used to describe the booster.
 */
struct LearnerModelParam {
 private:
  /**
   * @brief Global bias, this is just a scalar value but can be extended to vector when we
   *        support multi-class and multi-target.
   *
   * The value stored here is the value before applying the inverse link function, used
   * for initializing the prediction matrix/vector.
   */
  linalg::Vector<float> base_score_;

  LearnerModelParam(LearnerModelParamLegacy const& user_param, ObjInfo t,
                    MultiStrategy multi_strategy);

 public:
  /**
   * @brief The number of features.
   */
  bst_feature_t num_feature{0};
  /**
   * @brief The number of classes or targets.
   */
  std::uint32_t num_output_group{0};
  /**
   * @brief Current task, determined by objective.
   */
  ObjInfo task{ObjInfo::kRegression};
  /**
   * @brief Strategy for building multi-target models.
   */
  MultiStrategy multi_strategy{MultiStrategy::kOneOutputPerTree};

  LearnerModelParam() = default;
  LearnerModelParam(Context const* ctx, LearnerModelParamLegacy const& user_param,
                    linalg::Vector<float> base_score, ObjInfo t, MultiStrategy multi_strategy);
  // This ctor is only used by tests.
  LearnerModelParam(bst_feature_t n_features, linalg::Vector<float> base_score,
                    std::uint32_t n_groups, bst_target_t n_targets, MultiStrategy multi_strategy)
      : base_score_{std::move(base_score)},
        num_feature{n_features},
        num_output_group{std::max(n_groups, n_targets)},
        multi_strategy{multi_strategy} {}

  linalg::VectorView<float const> BaseScore(Context const* ctx) const;
  [[nodiscard]] linalg::VectorView<float const> BaseScore(DeviceOrd device) const;

  void Copy(LearnerModelParam const& that);
  [[nodiscard]] bool IsVectorLeaf() const noexcept {
    return multi_strategy == MultiStrategy::kMultiOutputTree;
  }
  [[nodiscard]] bst_target_t OutputLength() const noexcept { return this->num_output_group; }
  [[nodiscard]] bst_target_t LeafLength() const noexcept {
    return this->IsVectorLeaf() ? this->OutputLength() : 1;
  }

  /* \brief Whether this parameter is initialized with LearnerModelParamLegacy. */
  [[nodiscard]] bool Initialized() const { return num_feature != 0 && num_output_group != 0; }
};

}  // namespace xgboost
#endif  // XGBOOST_LEARNER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/linalg.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 *
 * @file linalg.h
 * @brief Linear algebra related utilities.
 */
#ifndef XGBOOST_LINALG_H_
#define XGBOOST_LINALG_H_

#include <dmlc/endian.h>
#include <xgboost/base.h>
#include <xgboost/context.h>
#include <xgboost/host_device_vector.h>
#include <xgboost/json.h>
#include <xgboost/span.h>

#include <algorithm>
#include <cassert>
#include <cstddef>  // for size_t
#include <cstdint>  // for int32_t
#include <limits>
#include <string>
#include <tuple>  // for make_tuple
#include <type_traits>
#include <utility>
#include <vector>

#if defined(_MSC_VER)
#include <intrin.h>
#endif  // defined(_MSC_VER)

// decouple it from xgboost.
#ifndef LINALG_HD
#if defined(__CUDA__) || defined(__NVCC__)
#define LINALG_HD __host__ __device__
#else
#define LINALG_HD
#endif  // defined (__CUDA__) || defined(__NVCC__)
#endif  // LINALG_HD

namespace xgboost::linalg {
namespace detail {

struct ArrayInterfaceHandler {
  template <typename T>
  static constexpr char TypeChar() {
    return (std::is_floating_point_v<T>
                ? 'f'
                : (std::is_integral_v<T> ? (std::is_signed_v<T> ? 'i' : 'u') : '\0'));
  }
};

template <size_t dim, typename S, typename Head, size_t D>
constexpr size_t Offset(S (&strides)[D], size_t n, Head head) {
  static_assert(dim < D);
  return n + head * strides[dim];
}

template <size_t dim, typename S, size_t D, typename Head, typename... Tail>
constexpr std::enable_if_t<sizeof...(Tail) != 0, size_t> Offset(S (&strides)[D], size_t n,
                                                                Head head, Tail &&...rest) {
  static_assert(dim < D);
  return Offset<dim + 1>(strides, n + (head * strides[dim]), std::forward<Tail>(rest)...);
}

template <int32_t D, bool f_array = false>
constexpr void CalcStride(size_t const (&shape)[D], size_t (&stride)[D]) {
  if (f_array) {
    stride[0] = 1;
    for (int32_t s = 1; s < D; ++s) {
      stride[s] = shape[s - 1] * stride[s - 1];
    }
  } else {
    stride[D - 1] = 1;
    for (int32_t s = D - 2; s >= 0; --s) {
      stride[s] = shape[s + 1] * stride[s + 1];
    }
  }
}

struct AllTag {};

struct IntTag {};

template <typename I>
struct RangeTag {
  I beg;
  I end;
  [[nodiscard]] constexpr size_t Size() const { return end - beg; }
};

/**
 * \brief Calculate the dimension of sliced tensor.
 */
template <typename T>
constexpr int32_t CalcSliceDim() {
  return std::is_same_v<T, IntTag> ? 0 : 1;
}

template <typename T, typename... S>
constexpr std::enable_if_t<sizeof...(S) != 0, int32_t> CalcSliceDim() {
  return CalcSliceDim<T>() + CalcSliceDim<S...>();
}

template <int32_t D>
constexpr size_t CalcSize(size_t (&shape)[D]) {
  size_t size = 1;
  for (auto d : shape) {
    size *= d;
  }
  return size;
}

template <typename S>
using RemoveCRType = std::remove_const_t<std::remove_reference_t<S>>;

template <typename S>
using IndexToTag = std::conditional_t<std::is_integral_v<RemoveCRType<S>>, IntTag, S>;

template <int32_t n, typename Fn>
LINALG_HD constexpr auto UnrollLoop(Fn fn) {
#if defined __CUDA_ARCH__
#pragma unroll n
#endif  // defined __CUDA_ARCH__
  for (int32_t i = 0; i < n; ++i) {
    fn(i);
  }
}

template <typename T>
int32_t NativePopc(T v) {
  int c = 0;
  for (; v != 0; v &= v - 1) c++;
  return c;
}

inline LINALG_HD int Popc(uint32_t v) {
#if defined(__CUDA_ARCH__)
  return __popc(v);
#elif defined(__GNUC__) || defined(__clang__)
  return __builtin_popcount(v);
#elif defined(_MSC_VER)
  return __popcnt(v);
#else
  return NativePopc(v);
#endif  // compiler
}

inline LINALG_HD int Popc(uint64_t v) {
#if defined(__CUDA_ARCH__)
  return __popcll(v);
#elif defined(__GNUC__) || defined(__clang__)
  return __builtin_popcountll(v);
#elif defined(_MSC_VER) && defined(_M_X64)
  return __popcnt64(v);
#else
  return NativePopc(v);
#endif  // compiler
}

template <std::size_t D, typename Head>
LINALG_HD void IndexToArr(std::size_t (&arr)[D], Head head) {
  static_assert(std::is_integral_v<std::remove_reference_t<Head>>, "Invalid index type.");
  arr[D - 1] = head;
}

/**
 * \brief Convert index from parameter pack to C-style array.
 */
template <std::size_t D, typename Head, typename... Rest>
LINALG_HD void IndexToArr(std::size_t (&arr)[D], Head head, Rest &&...index) {
  static_assert(sizeof...(Rest) < D, "Index overflow.");
  static_assert(std::is_integral_v<std::remove_reference_t<Head>>, "Invalid index type.");
  arr[D - sizeof...(Rest) - 1] = head;
  IndexToArr(arr, std::forward<Rest>(index)...);
}

template <class T, std::size_t N, std::size_t... Idx>
constexpr auto ArrToTuple(T (&arr)[N], std::index_sequence<Idx...>) {
  return std::make_tuple(arr[Idx]...);
}

/**
 * \brief Convert C-styple array to std::tuple.
 */
template <class T, std::size_t N>
constexpr auto ArrToTuple(T (&arr)[N]) {
  return ArrToTuple(arr, std::make_index_sequence<N>{});
}

// uint division optimization inspired by the CIndexer in cupy.  Division operation is
// slow on both CPU and GPU, especially 64 bit integer.  So here we first try to avoid 64
// bit when the index is smaller, then try to avoid division when it's exp of 2.
template <typename I, std::int32_t D>
LINALG_HD auto UnravelImpl(I idx, common::Span<size_t const, D> shape) {
  std::size_t index[D]{0};
  static_assert(std::is_signed_v<decltype(D)>,
                "Don't change the type without changing the for loop.");
  auto const sptr = shape.data();
  for (int32_t dim = D; --dim > 0;) {
    auto s = static_cast<std::remove_const_t<std::remove_reference_t<I>>>(sptr[dim]);
    if (s & (s - 1)) {
      auto t = idx / s;
      index[dim] = idx - t * s;
      idx = t;
    } else {  // exp of 2
      index[dim] = idx & (s - 1);
      idx >>= Popc(s - 1);
    }
  }
  index[0] = idx;
  return ArrToTuple(index);
}

template <size_t dim, typename I, int32_t D>
void ReshapeImpl(size_t (&out_shape)[D], I s) {
  static_assert(dim < D);
  out_shape[dim] = s;
}

template <size_t dim, int32_t D, typename... S, typename I,
          std::enable_if_t<sizeof...(S) != 0> * = nullptr>
void ReshapeImpl(size_t (&out_shape)[D], I &&s, S &&...rest) {
  static_assert(dim < D);
  out_shape[dim] = s;
  ReshapeImpl<dim + 1>(out_shape, std::forward<S>(rest)...);
}

/**
 * C++ 17 conjunction
 */
template <class...>
struct Conjunction : std::true_type {};
template <class B1>
struct Conjunction<B1> : B1 {};
template <class B1, class... Bn>
struct Conjunction<B1, Bn...>
    : std::conditional_t<static_cast<bool>(B1::value), Conjunction<Bn...>, B1> {};

template <typename... Index>
using IsAllIntegral = Conjunction<std::is_integral<std::remove_reference_t<Index>>...>;

template <typename... Index>
using EnableIfIntegral = std::enable_if_t<IsAllIntegral<Index...>::value>;
}  // namespace detail

/**
 * \brief Specify all elements in the axis for slicing.
 */
constexpr detail::AllTag All() { return {}; }
/**
 * \brief Specify a range of elements in the axis for slicing.
 */
template <typename I>
constexpr detail::RangeTag<I> Range(I beg, I end) {
  return {beg, end};
}

enum Order : std::uint8_t {
  kC,  // Row major
  kF,  // Col major
};

/**
 * @brief A tensor view with static type and dimension. It implements indexing and slicing.
 *
 * Most of the algorithms in XGBoost are implemented for both CPU and GPU without using
 * much linear algebra routines, this class is a helper intended to ease some high level
 * operations like indexing into prediction tensor or gradient matrix.  It can be passed
 * into CUDA kernel as normal argument for GPU algorithms.
 *
 * Ideally we should add a template parameter `bool on_host` so that the compiler can
 * prevent passing/accessing the wrong view, but inheritance is heavily used in XGBoost so
 * some functions expect data types that can be used in everywhere (update prediction
 * cache for example).
 */
template <typename T, std::int32_t kDim>
class TensorView {
 public:
  using ShapeT = std::size_t[kDim];
  using StrideT = ShapeT;
  using SizeType = std::size_t;

  using element_type = T;                  // NOLINT
  using value_type = std::remove_cv_t<T>;  // NOLINT

 private:
  StrideT stride_{1};
  ShapeT shape_{0};
  common::Span<T> data_;
  T *ptr_{nullptr};  // pointer of data_ to avoid bound check.

  SizeType size_{0};
  DeviceOrd device_;

  // Unlike `Tensor`, the data_ can have arbitrary size since this is just a view.
  LINALG_HD void CalcSize() {
    if (data_.empty()) {
      size_ = 0;
    } else {
      size_ = detail::CalcSize(shape_);
    }
  }

  template <size_t old_dim, size_t new_dim, std::int32_t D, typename I>
  LINALG_HD SizeType MakeSliceDim(std::size_t new_shape[D], std::size_t new_stride[D],
                                  detail::RangeTag<I> &&range) const {
    static_assert(new_dim < D);
    static_assert(old_dim < kDim);
    new_stride[new_dim] = stride_[old_dim];
    new_shape[new_dim] = range.Size();
    assert(static_cast<decltype(shape_[old_dim])>(range.end) <= shape_[old_dim]);

    auto offset = stride_[old_dim] * range.beg;
    return offset;
  }
  /**
   * \brief Slice dimension for Range tag.
   */
  template <size_t old_dim, size_t new_dim, int32_t D, typename I, typename... S>
  LINALG_HD SizeType MakeSliceDim(size_t new_shape[D], size_t new_stride[D],
                                  detail::RangeTag<I> &&range, S &&...slices) const {
    static_assert(new_dim < D);
    static_assert(old_dim < kDim);
    new_stride[new_dim] = stride_[old_dim];
    new_shape[new_dim] = range.Size();
    assert(static_cast<decltype(shape_[old_dim])>(range.end) <= shape_[old_dim]);

    auto offset = stride_[old_dim] * range.beg;
    return MakeSliceDim<old_dim + 1, new_dim + 1, D>(new_shape, new_stride,
                                                     std::forward<S>(slices)...) +
           offset;
  }

  template <size_t old_dim, size_t new_dim, int32_t D>
  LINALG_HD SizeType MakeSliceDim(size_t new_shape[D], size_t new_stride[D], detail::AllTag) const {
    static_assert(new_dim < D);
    static_assert(old_dim < kDim);
    new_stride[new_dim] = stride_[old_dim];
    new_shape[new_dim] = shape_[old_dim];
    return 0;
  }
  /**
   * \brief Slice dimension for All tag.
   */
  template <size_t old_dim, size_t new_dim, int32_t D, typename... S>
  LINALG_HD SizeType MakeSliceDim(size_t new_shape[D], size_t new_stride[D], detail::AllTag,
                                  S &&...slices) const {
    static_assert(new_dim < D);
    static_assert(old_dim < kDim);
    new_stride[new_dim] = stride_[old_dim];
    new_shape[new_dim] = shape_[old_dim];
    return MakeSliceDim<old_dim + 1, new_dim + 1, D>(new_shape, new_stride,
                                                     std::forward<S>(slices)...);
  }

  template <size_t old_dim, size_t new_dim, int32_t D, typename Index>
  LINALG_HD SizeType MakeSliceDim([[maybe_unused]] size_t new_shape[D],
                                  [[maybe_unused]] size_t new_stride[D], Index i) const {
    static_assert(old_dim < kDim);
    return stride_[old_dim] * i;
  }
  /**
   * \brief Slice dimension for Index tag.
   */
  template <size_t old_dim, size_t new_dim, int32_t D, typename Index, typename... S>
  LINALG_HD std::enable_if_t<std::is_integral_v<Index>, size_t> MakeSliceDim(size_t new_shape[D],
                                                                             size_t new_stride[D],
                                                                             Index i,
                                                                             S &&...slices) const {
    static_assert(old_dim < kDim);
    auto offset = stride_[old_dim] * i;
    auto res =
        MakeSliceDim<old_dim + 1, new_dim, D>(new_shape, new_stride, std::forward<S>(slices)...);
    return res + offset;
  }

 public:
  size_t constexpr static kValueSize = sizeof(T);
  size_t constexpr static kDimension = kDim;

 public:
  /**
   * \brief Create a tensor with data and shape.
   *
   * \tparam I     Type of the shape array element.
   * \tparam D     Size of the shape array, can be lesser than or equal to tensor dimension.
   *
   * \param data   Raw data input, can be const if this tensor has const type in its
   *               template parameter.
   * \param shape  shape of the tensor
   * \param device Device ordinal
   */
  template <typename I, std::int32_t D>
  LINALG_HD TensorView(common::Span<T> data, I const (&shape)[D], DeviceOrd device)
      : TensorView{data, shape, device, Order::kC} {}

  template <typename I, int32_t D>
  LINALG_HD TensorView(common::Span<T> data, I const (&shape)[D], DeviceOrd device, Order order)
      : data_{data}, ptr_{data_.data()}, device_{device} {
    static_assert(D > 0 && D <= kDim, "Invalid shape.");
    // shape
    detail::UnrollLoop<D>([&](auto i) { shape_[i] = shape[i]; });
    for (auto i = D; i < kDim; ++i) {
      shape_[i] = 1;
    }
    // stride
    switch (order) {
      case Order::kC: {
        detail::CalcStride(shape_, stride_);
        break;
      }
      case Order::kF: {
        detail::CalcStride<kDim, true>(shape_, stride_);
        break;
      }
      default: {
        SPAN_CHECK(false);
      }
    }
    // size
    this->CalcSize();
  }

  /**
   * \brief Create a tensor with data, shape and strides.  Don't use this constructor if
   *        stride can be calculated from shape.
   */
  template <typename I, std::int32_t D>
  LINALG_HD TensorView(common::Span<T> data, I const (&shape)[D], I const (&stride)[D],
                       DeviceOrd device)
      : data_{data}, ptr_{data_.data()}, device_{device} {
    static_assert(D == kDim, "Invalid shape & stride.");
    detail::UnrollLoop<D>([&](auto i) {
      shape_[i] = shape[i];
      stride_[i] = stride[i];
    });
    this->CalcSize();
  }

  template <
      typename U,
      std::enable_if_t<common::detail::IsAllowedElementTypeConversion<U, T>::value> * = nullptr>
  LINALG_HD TensorView(TensorView<U, kDim> const &that)  // NOLINT
      : data_{that.Values()}, ptr_{data_.data()}, size_{that.Size()}, device_{that.Device()} {
    detail::UnrollLoop<kDim>([&](auto i) {
      stride_[i] = that.Stride(i);
      shape_[i] = that.Shape(i);
    });
  }

  /**
   * \brief Index the tensor to obtain a scalar value.
   *
   * \code
   *
   *   // Create a 3-dim tensor.
   *   Tensor<float, 3> t {data, shape, 0};
   *   float pi = 3.14159;
   *   t(1, 2, 3) = pi;
   *   ASSERT_EQ(t(1, 2, 3), pi);
   *
   * \endcode
   */
  template <typename... Index, detail::EnableIfIntegral<Index...> * = nullptr>
  LINALG_HD T &operator()(Index &&...index) {
    static_assert(sizeof...(index) <= kDim, "Invalid index.");
    size_t offset = detail::Offset<0ul>(stride_, 0ul, std::forward<Index>(index)...);
    assert(offset < data_.size() && "Out of bound access.");
    return ptr_[offset];
  }
  /**
   * \brief Index the tensor to obtain a scalar value.
   */
  template <typename... Index, detail::EnableIfIntegral<Index...> * = nullptr>
  LINALG_HD T const &operator()(Index &&...index) const {
    static_assert(sizeof...(index) <= kDim, "Invalid index.");
    size_t offset = detail::Offset<0ul>(stride_, 0ul, std::forward<Index>(index)...);
    assert(offset < data_.size() && "Out of bound access.");
    return ptr_[offset];
  }

  /**
   * \brief Slice the tensor.  The returned tensor has inferred dim and shape.  Scalar
   *        result is not supported.
   *
   * \code
   *
   *   // Create a 3-dim tensor.
   *   Tensor<float, 3> t {data, shape, 0};
   *   // s has 2 dimensions (matrix)
   *   auto s = t.Slice(1, All(), All());
   *
   * \endcode
   */
  template <typename... S>
  LINALG_HD auto Slice(S &&...slices) const {
    static_assert(sizeof...(slices) <= kDim, "Invalid slice.");
    int32_t constexpr kNewDim{detail::CalcSliceDim<detail::IndexToTag<S>...>()};
    size_t new_shape[kNewDim];
    size_t new_stride[kNewDim];
    auto offset = MakeSliceDim<0, 0, kNewDim>(new_shape, new_stride, std::forward<S>(slices)...);
    // ret is a different type due to changed dimension, so we can not access its private
    // fields.
    TensorView<T, kNewDim> ret{data_.subspan(data_.empty() ? 0 : offset), new_shape, new_stride,
                               device_};
    return ret;
  }

  LINALG_HD auto Shape() const { return common::Span<size_t const, kDim>{shape_}; }
  /**
   * Get the shape for i^th dimension
   */
  LINALG_HD auto Shape(size_t i) const { return shape_[i]; }
  LINALG_HD auto Stride() const { return common::Span<size_t const, kDim>{stride_}; }
  /**
   * Get the stride for i^th dimension, stride is specified as number of items instead of bytes.
   */
  LINALG_HD auto Stride(size_t i) const { return stride_[i]; }

  /**
   * @brief Number of items in the tensor.
   */
  [[nodiscard]] LINALG_HD std::size_t Size() const { return size_; }
  [[nodiscard]] bool Empty() const { return Size() == 0; }
  /**
   * \brief Whether this is a contiguous array, both C and F contiguous returns true.
   */
  [[nodiscard]] LINALG_HD bool Contiguous() const {
    return data_.size() == this->Size() || this->CContiguous() || this->FContiguous();
  }
  /**
   * \brief Whether it's a c-contiguous array.
   */
  [[nodiscard]] LINALG_HD bool CContiguous() const {
    StrideT stride;
    static_assert(std::is_same_v<decltype(stride), decltype(stride_)>);
    // It's contiguous if the stride can be calculated from shape.
    detail::CalcStride(shape_, stride);
    return common::Span<size_t const, kDim>{stride_} == common::Span<size_t const, kDim>{stride};
  }
  /**
   * \brief Whether it's a f-contiguous array.
   */
  [[nodiscard]] LINALG_HD bool FContiguous() const {
    StrideT stride;
    static_assert(std::is_same_v<decltype(stride), decltype(stride_)>);
    // It's contiguous if the stride can be calculated from shape.
    detail::CalcStride<kDim, true>(shape_, stride);
    return common::Span<size_t const, kDim>{stride_} == common::Span<size_t const, kDim>{stride};
  }
  /**
   * \brief Obtain a reference to the raw data.
   */
  LINALG_HD auto Values() const -> decltype(data_) const & { return data_; }
  /**
   * \brief Obtain the CUDA device ordinal.
   */
  LINALG_HD auto Device() const { return device_; }
};

/**
 * \brief Constructor for automatic type deduction.
 */
template <typename Container, typename... S,
          std::enable_if_t<!common::detail::IsSpan<Container>::value &&
                           !std::is_pointer_v<Container>> * = nullptr>
auto MakeTensorView(Context const *ctx, Container &data, S &&...shape) {  // NOLINT
  using T = std::conditional_t<std::is_const_v<Container>,
                               std::add_const_t<typename Container::value_type>,
                               typename Container::value_type>;
  std::size_t in_shape[sizeof...(S)];
  detail::IndexToArr(in_shape, std::forward<S>(shape)...);
  return TensorView<T, sizeof...(S)>{data, in_shape, ctx->Device()};
}

template <typename T, decltype(common::dynamic_extent) ext, typename... S>
LINALG_HD auto MakeTensorView(DeviceOrd device, common::Span<T, ext> data, S &&...shape) {
  std::size_t in_shape[sizeof...(S)];
  detail::IndexToArr(in_shape, std::forward<S>(shape)...);
  return TensorView<T, sizeof...(S)>{data, in_shape, device};
}

template <typename T, decltype(common::dynamic_extent) ext, typename... S>
auto MakeTensorView(Context const *ctx, common::Span<T, ext> data, S &&...shape) {
  return MakeTensorView(ctx->Device(), data, std::forward<S>(shape)...);
}

template <typename T, decltype(common::dynamic_extent) ext, typename... S>
auto MakeTensorView(Context const *ctx, Order order, common::Span<T, ext> data, S &&...shape) {
  std::size_t in_shape[sizeof...(S)];
  detail::IndexToArr(in_shape, std::forward<S>(shape)...);
  return TensorView<T, sizeof...(S)>{data, in_shape, ctx->Device(), order};
}

template <typename T, typename... S>
auto MakeTensorView(Context const *ctx, HostDeviceVector<T> *data, S &&...shape) {
  auto span = ctx->IsCPU() ? data->HostSpan() : data->DeviceSpan();
  return MakeTensorView(ctx->Device(), span, std::forward<S>(shape)...);
}

template <typename T, typename... S>
auto MakeTensorView(Context const *ctx, HostDeviceVector<T> const *data, S &&...shape) {
  auto span = ctx->IsCPU() ? data->ConstHostSpan() : data->ConstDeviceSpan();
  return MakeTensorView(ctx->Device(), span, std::forward<S>(shape)...);
}

/**
 * \brief Turns linear index into multi-dimension index.  Similar to numpy unravel.
 */
template <size_t D>
LINALG_HD auto UnravelIndex(size_t idx, common::Span<size_t const, D> shape) {
  if (idx > std::numeric_limits<uint32_t>::max()) {
    return detail::UnravelImpl<uint64_t, D>(static_cast<uint64_t>(idx), shape);
  } else {
    return detail::UnravelImpl<uint32_t, D>(static_cast<uint32_t>(idx), shape);
  }
}

template <size_t D>
LINALG_HD auto UnravelIndex(size_t idx, std::size_t const (&shape)[D]) {
  return UnravelIndex(idx, common::Span<std::size_t const, D>(shape));
}

template <typename... S>
LINALG_HD auto UnravelIndex(std::size_t idx, S... shape) {
  std::size_t s[sizeof...(S)];
  detail::IndexToArr(s, shape...);
  return UnravelIndex(idx, common::Span<std::size_t const, sizeof...(S)>(s));
}

/**
 * \brief A view over a vector, specialization of Tensor
 *
 * \tparam T data type of vector
 */
template <typename T>
using VectorView = TensorView<T, 1>;

/**
 * \brief Create a vector view from contigious memory.
 *
 * \param ptr Pointer to the contigious memory.
 * \param s   Size of the vector.
 * \param device (optional) Device ordinal, default to be host.
 */
template <typename T>
auto MakeVec(T *ptr, size_t s, DeviceOrd device = DeviceOrd::CPU()) {
  return linalg::TensorView<T, 1>{{ptr, s}, {s}, device};
}

template <typename T>
auto MakeVec(DeviceOrd device, common::Span<T> s) {
  return linalg::TensorView<T, 1>{s, {s.size()}, device};
}

template <typename T>
auto MakeVec(std::vector<T> const &v) {
  return linalg::TensorView<std::add_const_t<T>, 1>{
      {v.data(), v.size()}, {v.size()}, DeviceOrd::CPU()};
}

template <typename T>
auto MakeVec(HostDeviceVector<T> *data) {
  return MakeVec(data->Device().IsCPU() ? data->HostPointer() : data->DevicePointer(), data->Size(),
                 data->Device());
}

template <typename T>
auto MakeVec(HostDeviceVector<T> const *data) {
  return MakeVec(data->Device().IsCPU() ? data->ConstHostPointer() : data->ConstDevicePointer(),
                 data->Size(), data->Device());
}

/**
 * \brief A view over a matrix, specialization of Tensor.
 *
 * \tparam T data type of matrix
 */
template <typename T>
using MatrixView = TensorView<T, 2>;

/**
 * \brief Array Interface defined by
 * <a href="https://numpy.org/doc/stable/reference/arrays.interface.html">numpy</a>.
 *
 * `stream` is optionally included when data is on CUDA device.
 */
template <typename T, std::int32_t D>
Json ArrayInterface(TensorView<T const, D> const &t) {
  Json array_interface{Object{}};
  array_interface["data"] = std::vector<Json>(2);
  array_interface["data"][0] = Integer{reinterpret_cast<int64_t>(t.Values().data())};
  array_interface["data"][1] = Boolean{true};
  if (t.Device().IsCUDA()) {
    // Change this once we have different CUDA stream.
    array_interface["stream"] = Integer{2};
  }
  std::vector<Json> shape(t.Shape().size());
  std::vector<Json> stride(t.Stride().size());
  for (size_t i = 0; i < t.Shape().size(); ++i) {
    shape[i] = Integer(t.Shape(i));
    stride[i] = Integer(t.Stride(i) * sizeof(T));
  }
  array_interface["shape"] = Array{shape};
  array_interface["strides"] = Array{stride};
  array_interface["version"] = 3;

  char constexpr kT = detail::ArrayInterfaceHandler::TypeChar<T>();
  static_assert(kT != '\0');
  if (DMLC_LITTLE_ENDIAN) {
    array_interface["typestr"] = String{"<" + (kT + std::to_string(sizeof(T)))};
  } else {
    array_interface["typestr"] = String{">" + (kT + std::to_string(sizeof(T)))};
  }
  return array_interface;
}

/**
 * \brief Same as const version, but returns non-readonly data pointer.
 */
template <typename T, int32_t D>
Json ArrayInterface(TensorView<T, D> const &t) {
  TensorView<T const, D> const &as_const = t;
  auto res = ArrayInterface(as_const);
  res["data"][1] = Boolean{false};
  return res;
}

/**
 * \brief Return string representation of array interface.
 */
template <typename T, int32_t D>
auto ArrayInterfaceStr(TensorView<T const, D> const &t) {
  std::string str;
  Json::Dump(ArrayInterface(t), &str);
  return str;
}

template <typename T, int32_t D>
auto ArrayInterfaceStr(TensorView<T, D> const &t) {
  std::string str;
  Json::Dump(ArrayInterface(t), &str);
  return str;
}

template <typename T>
auto Make1dInterface(T const *vec, std::size_t len) {
  Context ctx;
  auto t = linalg::MakeTensorView(&ctx, common::Span{vec, len}, len);
  auto str = linalg::ArrayInterfaceStr(t);
  return str;
}

/**
 * \brief A tensor storage. To use it for other functionality like slicing one needs to
 *        obtain a view first.  This way we can use it on both host and device.
 */
template <typename T, int32_t kDim = 5>
class Tensor {
 public:
  using ShapeT = std::size_t[kDim];
  using StrideT = ShapeT;

 private:
  HostDeviceVector<T> data_;
  ShapeT shape_{0};
  Order order_{Order::kC};

  template <typename I, std::int32_t D>
  void Initialize(I const (&shape)[D], DeviceOrd device) {
    static_assert(D <= kDim, "Invalid shape.");
    std::copy(shape, shape + D, shape_);
    for (auto i = D; i < kDim; ++i) {
      shape_[i] = 1;
    }
    if (!device.IsCPU()) {
      data_.SetDevice(device);
      data_.ConstDevicePointer();  // Pull to device;
    }
    CHECK_EQ(data_.Size(), detail::CalcSize(shape_));
  }

 public:
  Tensor() = default;

  /**
   * \brief Create a tensor with shape and device ordinal.  The storage is initialized
   *        automatically.
   *
   * See \ref TensorView for parameters of this constructor.
   */
  template <typename I, int32_t D>
  explicit Tensor(I const (&shape)[D], DeviceOrd device, Order order = kC)
      : Tensor{common::Span<I const, D>{shape}, device, order} {}

  template <typename I, size_t D>
  explicit Tensor(common::Span<I const, D> shape, DeviceOrd device, Order order = kC)
      : order_{order} {
    // No device unroll as this is a host only function.
    std::copy(shape.data(), shape.data() + D, shape_);
    for (auto i = D; i < kDim; ++i) {
      shape_[i] = 1;
    }
    auto size = detail::CalcSize(shape_);
    if (!device.IsCPU()) {
      data_.SetDevice(device);
    }
    data_.Resize(size);
    if (!device.IsCPU()) {
      data_.DevicePointer();  // Pull to device
    }
  }
  /**
   * Initialize from 2 host iterators.
   */
  template <typename It, typename I, int32_t D>
  explicit Tensor(It begin, It end, I const (&shape)[D], DeviceOrd device, Order order = kC)
      : order_{order} {
    auto &h_vec = data_.HostVector();
    h_vec.insert(h_vec.begin(), begin, end);
    // shape
    this->Initialize(shape, device);
  }

  template <typename I, int32_t D>
  explicit Tensor(std::initializer_list<T> data, I const (&shape)[D], DeviceOrd device,
                  Order order = kC)
      : order_{order} {
    auto &h_vec = data_.HostVector();
    h_vec = data;
    // shape
    this->Initialize(shape, device);
  }
  /**
   * \brief Index operator. Not thread safe, should not be used in performance critical
   *        region. For more efficient indexing, consider getting a view first.
   */
  template <typename... Index>
  T &operator()(Index &&...idx) {
    return this->HostView()(std::forward<Index>(idx)...);
  }
  /**
   * \brief Index operator. Not thread safe, should not be used in performance critical
   *        region. For more efficient indexing, consider getting a view first.
   */
  template <typename... Index>
  T const &operator()(Index &&...idx) const {
    return this->HostView()(std::forward<Index>(idx)...);
  }

  /**
   * @brief Get a @ref TensorView for this tensor.
   */
  auto View(DeviceOrd device) {
    if (device.IsCPU()) {
      auto span = data_.HostSpan();
      return TensorView<T, kDim>{span, shape_, device, order_};
    } else {
      data_.SetDevice(device);
      auto span = data_.DeviceSpan();
      return TensorView<T, kDim>{span, shape_, device, order_};
    }
  }
  auto View(DeviceOrd device) const {
    if (device.IsCPU()) {
      auto span = data_.ConstHostSpan();
      return TensorView<T const, kDim>{span, shape_, device, order_};
    } else {
      data_.SetDevice(device);
      auto span = data_.ConstDeviceSpan();
      return TensorView<T const, kDim>{span, shape_, device, order_};
    }
  }

  auto HostView() { return this->View(DeviceOrd::CPU()); }
  auto HostView() const { return this->View(DeviceOrd::CPU()); }

  [[nodiscard]] std::size_t Size() const { return data_.Size(); }
  [[nodiscard]] bool Empty() const { return Size() == 0; }

  auto Shape() const { return common::Span<size_t const, kDim>{shape_}; }
  auto Shape(size_t i) const { return shape_[i]; }

  HostDeviceVector<T> *Data() { return &data_; }
  HostDeviceVector<T> const *Data() const { return &data_; }

  /**
   * \brief Visitor function for modification that changes shape and data.
   *
   * \tparam Fn function that takes a pointer to `HostDeviceVector` and a static sized
   *         span as parameters.
   */
  template <typename Fn>
  void ModifyInplace(Fn &&fn) {
    fn(this->Data(), common::Span<size_t, kDim>{this->shape_});
    CHECK_EQ(this->Data()->Size(), detail::CalcSize(this->shape_))
        << "Inconsistent size after modification.";
  }

  /**
   * \brief Reshape the tensor.
   *
   *    If the total size is changed, then data in this tensor is no longer valid.
   */
  template <typename... S, detail::EnableIfIntegral<S...> * = nullptr>
  void Reshape(S &&...s) {
    static_assert(sizeof...(S) <= kDim, "Invalid shape.");
    detail::ReshapeImpl<0>(shape_, std::forward<S>(s)...);
    auto constexpr kEnd = sizeof...(S);
    static_assert(kEnd <= kDim, "Invalid shape.");
    std::fill(shape_ + kEnd, shape_ + kDim, 1);
    auto n = detail::CalcSize(shape_);
    data_.Resize(n);
  }

  /**
   * \brief Reshape the tensor.
   *
   *    If the total size is changed, then data in this tensor is no longer valid.
   */
  template <size_t D>
  void Reshape(common::Span<size_t const, D> shape) {
    static_assert(D <= kDim, "Invalid shape.");
    std::copy(shape.data(), shape.data() + D, this->shape_);
    std::fill(shape_ + D, shape_ + kDim, 1);
    auto n = detail::CalcSize(shape_);
    data_.Resize(n);
  }

  template <size_t D>
  void Reshape(size_t (&shape)[D]) {
    this->Reshape(common::Span<size_t const, D>{shape});
  }
  /**
   * \brief Get a host view on the slice.
   */
  template <typename... S>
  auto Slice(S &&...slices) const {
    return this->HostView().Slice(std::forward<S>(slices)...);
  }
  /**
   * \brief Get a host view on the slice.
   */
  template <typename... S>
  auto Slice(S &&...slices) {
    return this->HostView().Slice(std::forward<S>(slices)...);
  }

  /**
   * \brief Set device ordinal for this tensor.
   */
  void SetDevice(DeviceOrd device) const { data_.SetDevice(device); }
  [[nodiscard]] DeviceOrd Device() const { return data_.Device(); }
};

template <typename T>
using Matrix = Tensor<T, 2>;

template <typename T>
using Vector = Tensor<T, 1>;

/**
 * @brief Create an array without initialization.
 */
template <typename T, typename... Index>
auto Empty(Context const *ctx, Index &&...index) {
  Tensor<T, sizeof...(Index)> t;
  t.SetDevice(ctx->Device());
  t.Reshape(index...);
  return t;
}

/**
 * @brief Create an array with the same shape and dtype as the input.
 */
template <typename T, std::int32_t kDim>
auto EmptyLike(Context const *ctx, Tensor<T, kDim> const &in) {
  Tensor<T, kDim> t;
  t.SetDevice(ctx->Device());
  t.Reshape(in.Shape());
  return t;
}

/**
 * @brief Create an array with value v.
 */
template <typename T, typename... Index>
auto Constant(Context const *ctx, T v, Index &&...index) {
  Tensor<T, sizeof...(Index)> t;
  t.SetDevice(ctx->Device());
  t.Reshape(index...);
  t.Data()->Fill(std::move(v));
  return t;
}

/**
 * @brief Like `np.zeros`, return a new array of given shape and type, filled with zeros.
 */
template <typename T, typename... Index>
auto Zeros(Context const *ctx, Index &&...index) {
  return Constant(ctx, static_cast<T>(0), index...);
}

// Only first axis is supported for now.
template <typename T, int32_t D>
void Stack(Tensor<T, D> *l, Tensor<T, D> const &r) {
  if (r.Device().IsCUDA()) {
    l->SetDevice(r.Device());
  }
  l->ModifyInplace([&](HostDeviceVector<T> *data, common::Span<size_t, D> shape) {
    for (size_t i = 1; i < D; ++i) {
      if (shape[i] == 0) {
        shape[i] = r.Shape(i);
      } else {
        CHECK_EQ(shape[i], r.Shape(i));
      }
    }
    data->Extend(*r.Data());
    shape[0] = l->Shape(0) + r.Shape(0);
  });
}

/**
 * @brief Push an extra dim to the end.
 */
template <typename T>
MatrixView<T> ExpandDim(VectorView<T> x) {
  std::size_t shape[2]{x.Shape(0), 1};
  std::size_t stride[2]{x.Stride(0), 1};
  return MatrixView<T>{x.Values(), shape, stride, x.Device()};
}
}  // namespace xgboost::linalg

#if defined(LINALG_HD)
#undef LINALG_HD
#endif  // defined(LINALG_HD)
#endif  // XGBOOST_LINALG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/linear_updater.h <==
/*
 * Copyright 2018 by Contributors
 */
#pragma once

#include <dmlc/registry.h>
#include <xgboost/base.h>
#include <xgboost/data.h>
#include <xgboost/host_device_vector.h>
#include <xgboost/model.h>

#include <functional>
#include <string>
#include <utility>
#include <vector>


namespace xgboost {

class Json;
struct Context;

namespace gbm {
class GBLinearModel;
}  // namespace gbm

/*!
 * \brief interface of linear updater
 */
class LinearUpdater : public Configurable {
 protected:
  Context const* ctx_;

 public:
  /*! \brief virtual destructor */
  ~LinearUpdater() override = default;
  /*!
   * \brief Initialize the updater with given arguments.
   * \param args arguments to the objective function.
   */
  virtual void Configure(
      const std::vector<std::pair<std::string, std::string> >& args) = 0;

  /**
   * \brief Updates linear model given gradients.
   *
   * \param in_gpair            The gradient pair statistics of the data.
   * \param data                Input data matrix.
   * \param model               Model to be updated.
   * \param sum_instance_weight The sum instance weights, used to normalise l1/l2 penalty.
   */
  virtual void Update(linalg::Matrix<GradientPair>* in_gpair, DMatrix* data,
                      gbm::GBLinearModel* model, double sum_instance_weight) = 0;

  /*!
   * \brief Create a linear updater given name
   * \param name Name of the linear updater.
   */
  static LinearUpdater* Create(const std::string& name, Context const*);
};

/*!
 * \brief Registry entry for linear updater.
 */
struct LinearUpdaterReg
    : public dmlc::FunctionRegEntryBase<LinearUpdaterReg,
                                        std::function<LinearUpdater*()> > {};

/*!
 * \brief Macro to register linear updater.
 */
#define XGBOOST_REGISTER_LINEAR_UPDATER(UniqueId, Name)                        \
  static DMLC_ATTRIBUTE_UNUSED ::xgboost::LinearUpdaterReg&                    \
      __make_##LinearUpdaterReg##_##UniqueId##__ =                             \
          ::dmlc::Registry< ::xgboost::LinearUpdaterReg>::Get()->__REGISTER__( \
              Name)

}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/logging.h <==
/*!
 * Copyright (c) 2015-2019 by Contributors
 * \file logging.h
 *
 * \brief defines console logging options for xgboost.  Use to enforce unified print
 *  behavior.
 */
#ifndef XGBOOST_LOGGING_H_
#define XGBOOST_LOGGING_H_

#include <dmlc/logging.h>
#include <dmlc/thread_local.h>

#include <xgboost/base.h>
#include <xgboost/parameter.h>
#include <xgboost/global_config.h>

#include <sstream>
#include <map>
#include <string>
#include <utility>
#include <vector>

namespace xgboost {

class BaseLogger {
 public:
  BaseLogger() {
#if XGBOOST_LOG_WITH_TIME
    log_stream_ << "[" << dmlc::DateLogger().HumanDate() << "] ";
#endif  // XGBOOST_LOG_WITH_TIME
  }
  std::ostream& stream() { return log_stream_; }  // NOLINT

 protected:
  std::ostringstream log_stream_;
};

class ConsoleLogger : public BaseLogger {
 public:
  enum class LogVerbosity {
    kSilent = 0,
    kWarning = 1,
    kInfo = 2,   // information may interests users.
    kDebug = 3,  // information only interesting to developers.
    kIgnore = 4  // ignore global setting
  };
  using LV = LogVerbosity;

 private:
  LogVerbosity cur_verbosity_;

 public:
  static void Configure(Args const& args);

  static LogVerbosity GlobalVerbosity();
  static LogVerbosity DefaultVerbosity();
  static bool ShouldLog(LogVerbosity verbosity);

  ConsoleLogger() = delete;
  explicit ConsoleLogger(LogVerbosity cur_verb);
  ConsoleLogger(const std::string& file, int line, LogVerbosity cur_verb);
  ~ConsoleLogger();
};

class TrackerLogger : public BaseLogger {
 public:
  ~TrackerLogger();
};

// custom logging callback; disabled for R wrapper
#if !defined(XGBOOST_STRICT_R_MODE) || XGBOOST_STRICT_R_MODE == 0
class LogCallbackRegistry {
 public:
  using Callback = void (*)(const char*);
  LogCallbackRegistry()
    : log_callback_([] (const char* msg) { std::cerr << msg << std::endl; }) {}
  inline void Register(Callback log_callback) {
    this->log_callback_ = log_callback;
  }
  inline Callback Get() const {
    return log_callback_;
  }
 private:
  Callback log_callback_;
};
#else
class LogCallbackRegistry {
 public:
  using Callback = void (*)(const char*);
  LogCallbackRegistry() {}
  inline void Register(Callback) {}
  inline Callback Get() const { return nullptr; }
};
#endif  // !defined(XGBOOST_STRICT_R_MODE) || XGBOOST_STRICT_R_MODE == 0

using LogCallbackRegistryStore = dmlc::ThreadLocalStore<LogCallbackRegistry>;

// Redefines LOG_WARNING for controling verbosity
#if defined(LOG_WARNING)
#undef  LOG_WARNING
#endif  // defined(LOG_WARNING)
#define LOG_WARNING                                                            \
  if (::xgboost::ConsoleLogger::ShouldLog(                                     \
          ::xgboost::ConsoleLogger::LV::kWarning))                             \
  ::xgboost::ConsoleLogger(__FILE__, __LINE__,                                 \
                           ::xgboost::ConsoleLogger::LogVerbosity::kWarning)

// Redefines LOG_INFO for controling verbosity
#if defined(LOG_INFO)
#undef  LOG_INFO
#endif  // defined(LOG_INFO)
#define LOG_INFO                                                               \
  if (::xgboost::ConsoleLogger::ShouldLog(                                     \
          ::xgboost::ConsoleLogger::LV::kInfo))                                \
  ::xgboost::ConsoleLogger(__FILE__, __LINE__,                                 \
                           ::xgboost::ConsoleLogger::LogVerbosity::kInfo)

#if defined(LOG_DEBUG)
#undef LOG_DEBUG
#endif  // defined(LOG_DEBUG)
#define LOG_DEBUG                                                              \
  if (::xgboost::ConsoleLogger::ShouldLog(                                     \
          ::xgboost::ConsoleLogger::LV::kDebug))                               \
  ::xgboost::ConsoleLogger(__FILE__, __LINE__,                                 \
                           ::xgboost::ConsoleLogger::LogVerbosity::kDebug)

// redefines the logging macro if not existed
#ifndef LOG
#define LOG(severity) LOG_##severity.stream()
#endif  // LOG

// Enable LOG(CONSOLE) for print messages to console.
#define LOG_CONSOLE ::xgboost::ConsoleLogger(           \
    ::xgboost::ConsoleLogger::LogVerbosity::kIgnore)
// Enable LOG(TRACKER) for print messages to tracker
#define LOG_TRACKER ::xgboost::TrackerLogger()

#if defined(CHECK)
#undef CHECK
#define CHECK(cond)                                     \
  if (XGBOOST_EXPECT(!(cond), false))                   \
    dmlc::LogMessageFatal(__FILE__, __LINE__).stream()  \
        << "Check failed: " #cond << ": "
#endif  // defined(CHECK)

}  // namespace xgboost.
#endif  // XGBOOST_LOGGING_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/metric.h <==
/**
 * Copyright 2014-2023 by XGBoost Contributors
 * \file metric.h
 * \brief interface of evaluation metric function supported in xgboost.
 * \author Tianqi Chen, Kailong Chen
 */
#ifndef XGBOOST_METRIC_H_
#define XGBOOST_METRIC_H_

#include <dmlc/registry.h>
#include <xgboost/base.h>
#include <xgboost/data.h>
#include <xgboost/host_device_vector.h>
#include <xgboost/model.h>

#include <functional>
#include <memory>  // shared_ptr
#include <string>
#include <utility>
#include <vector>

namespace xgboost {
struct Context;

/*!
 * \brief interface of evaluation metric used to evaluate model performance.
 *  This has nothing to do with training, but merely act as evaluation purpose.
 */
class Metric : public Configurable {
 protected:
  Context const* ctx_{nullptr};

 public:
  /*!
   * \brief Configure the Metric with the specified parameters.
   * \param args arguments to the objective function.
   */
  virtual void Configure(
      const std::vector<std::pair<std::string, std::string> >&) {}
  /*!
   * \brief Load configuration from JSON object
   * By default, metric has no internal configuration;
   * override this function to maintain internal configuration
   * \param in JSON object containing the configuration
   */
  void LoadConfig(Json const&) override {}
  /*!
   * \brief Save configuration to JSON object
   * By default, metric has no internal configuration;
   * override this function to maintain internal configuration
   * \param out pointer to output JSON object
   */
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(this->Name());
  }

  /**
   * \brief Evaluate a metric with DMatrix as input.
   *
   * \param preds Prediction
   * \param p_fmat DMatrix that contains related information like labels.
   */
  virtual double Evaluate(HostDeviceVector<bst_float> const& preds,
                          std::shared_ptr<DMatrix> p_fmat) = 0;

  /*! \return name of metric */
  virtual const char* Name() const = 0;
  /*! \brief virtual destructor */
  ~Metric() override = default;
  /*!
   * \brief create a metric according to name.
   * \param name name of the metric.
   *        name can be in form metric[@]param and the name will be matched in the
   *        registry.
   * \param ctx A global context
   * \return the created metric.
   */
  static Metric* Create(const std::string& name, Context const* ctx);
};

/*!
 * \brief Registry entry for Metric factory functions.
 *  The additional parameter const char* param gives the value after @, can be null.
 *  For example, metric map@3, then: param == "3".
 */
struct MetricReg
    : public dmlc::FunctionRegEntryBase<MetricReg,
                                        std::function<Metric* (const char*)> > {
};

/*!
 * \brief Macro to register metric.
 *
 * \code
 * // example of registering a objective ndcg@k
 * XGBOOST_REGISTER_METRIC(RMSE, "ndcg")
 * .describe("Rooted mean square error.")
 * .set_body([](const char* param) {
 *     int at_k = atoi(param);
 *     return new NDCG(at_k);
 *   });
 * \endcode
 */
#define XGBOOST_REGISTER_METRIC(UniqueId, Name)                         \
  ::xgboost::MetricReg&  __make_ ## MetricReg ## _ ## UniqueId ## __ =  \
      ::dmlc::Registry< ::xgboost::MetricReg>::Get()->__REGISTER__(Name)
}  // namespace xgboost
#endif  // XGBOOST_METRIC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/model.h <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 *
 * @file model.h
 * @brief Defines the abstract interface for different components in XGBoost.
 */
#ifndef XGBOOST_MODEL_H_
#define XGBOOST_MODEL_H_

namespace xgboost {

class Json;

struct Model {
  virtual ~Model() = default;
  /*!
   * \brief load the model from a JSON object
   * \param in JSON object where to load the model from
   */
  virtual void LoadModel(Json const& in) = 0;
  /*!
   * \brief saves the model config to a JSON object
   * \param out JSON container where to save the model to
   */
  virtual void SaveModel(Json* out) const = 0;
};

struct Configurable {
  virtual ~Configurable() = default;
  /*!
   * \brief Load configuration from JSON object
   * \param in JSON object containing the configuration
   */
  virtual void LoadConfig(Json const& in) = 0;
  /*!
   * \brief Save configuration to JSON object
   * \param out pointer to output JSON object
   */
  virtual void SaveConfig(Json* out) const = 0;
};
}  // namespace xgboost

#endif  // XGBOOST_MODEL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/multi_target_tree_model.h <==
/**
 * Copyright 2023-2026, XGBoost contributors
 *
 * @brief Core data structure for multi-target trees.
 */
#ifndef XGBOOST_MULTI_TARGET_TREE_MODEL_H_
#define XGBOOST_MULTI_TARGET_TREE_MODEL_H_

#include <xgboost/base.h>                // for bst_node_t, bst_target_t, bst_feature_t
#include <xgboost/context.h>             // for Context
#include <xgboost/host_device_vector.h>  // for HostDeviceVector
#include <xgboost/linalg.h>              // for VectorView, MatrixView
#include <xgboost/model.h>               // for Model
#include <xgboost/span.h>                // for Span

#include <cstddef>  // for size_t
#include <cstdint>  // for uint8_t
#include <vector>   // for vector

namespace xgboost {
namespace tree {
struct MultiTargetTreeView;
using CatWordT = std::uint32_t;

/** @brief Inputs for expanding multiple leaves in a multi-target tree. */
struct ExpandBatch {
  std::vector<bst_node_t> nidxs;
  std::vector<bst_feature_t> fidxs;
  std::vector<float> conds;
  std::vector<std::uint8_t> dft_lefts;
  std::vector<common::Span<float const>> base_weight_batch;
  std::vector<common::Span<float const>> left_weight_batch;
  std::vector<common::Span<float const>> right_weight_batch;
  std::vector<float> loss_chgs;
  std::vector<double> left_sums;
  std::vector<double> right_sums;
  std::vector<common::Span<CatWordT const>> cat_bits;
  // Total number of CatWordT storage elements in cat_bits.
  std::size_t n_cat_words{0};
  float eta;

  explicit ExpandBatch(float eta) : eta{eta} {}

  [[nodiscard]] std::size_t Size() const { return nidxs.size(); }

  void Push(bst_node_t nidx, bst_feature_t fidx, float cond, bool dft_left,
            common::Span<float const> base_weight, common::Span<float const> left_weight,
            common::Span<float const> right_weight, float loss_chg, double left_sum,
            double right_sum, common::Span<CatWordT const> cats = {}) {
    this->nidxs.push_back(nidx);
    this->fidxs.push_back(fidx);
    this->conds.push_back(cond);
    this->dft_lefts.push_back(dft_left);
    this->base_weight_batch.emplace_back(base_weight);
    this->left_weight_batch.emplace_back(left_weight);
    this->right_weight_batch.emplace_back(right_weight);
    this->loss_chgs.push_back(loss_chg);
    this->left_sums.push_back(left_sum);
    this->right_sums.push_back(right_sum);
    this->cat_bits.emplace_back(cats);
    this->n_cat_words += cats.size();
    CHECK_EQ(left_weight.size(), base_weight.size());
    CHECK_EQ(right_weight.size(), base_weight.size());
  }
};
}  // namespace tree
struct TreeParam;

/**
 * @brief Tree structure for multi-target model.
 *
 * In order to support reduced gradient, the internal storage distinguishes weights
 * between base weights and leaf weights. The former is the weight calculated from split
 * gradient, and the later is the weight calculated from value gradient and used as
 * outputs. Every node has a base weight, but only leaves have leaf weights.
 *
 * To access the leaf weights, we re-use the right child to store leaf indices. For split
 * nodes, the `right_` member stores their right child node indices, for leaf nodes, the
 * `right_` member stores the corresponding leaf weight indices.
 */
class MultiTargetTree : public Model {
 public:
  static bst_node_t constexpr InvalidNodeId() { return -1; }
  friend struct tree::MultiTargetTreeView;

 private:
  TreeParam const* param_;
  // Mapping from node index to its left child. -1 for a leaf node.
  HostDeviceVector<bst_node_t> left_;
  // Mapping from node index to its right child. Maps to leaf weight for a leaf node.
  HostDeviceVector<bst_node_t> right_;
  // Mapping from node index to its parent.
  HostDeviceVector<bst_node_t> parent_;
  // Feature index for node split.
  HostDeviceVector<bst_feature_t> split_index_;
  // Whether the left child is the default node when split feature is missing.
  HostDeviceVector<std::uint8_t> default_left_;
  // Threshold for splitting a node.
  HostDeviceVector<float> split_conds_;
  // Internal base weights.
  HostDeviceVector<float> weights_;
  // Output weights.
  HostDeviceVector<float> leaf_weights_;
  // Loss change for each node.
  HostDeviceVector<float> loss_chg_;
  // Sum of hessians for each node (coverage).
  HostDeviceVector<float> sum_hess_;

  [[nodiscard]] linalg::VectorView<float const> NodeWeight(bst_node_t nidx) const {
    auto beg = nidx * this->NumSplitTargets();
    auto v = this->weights_.ConstHostSpan().subspan(beg, this->NumSplitTargets());
    return linalg::MakeTensorView(DeviceOrd::CPU(), v, v.size());
  }
  [[nodiscard]] bst_node_t LeafIdx(bst_node_t nidx) const { return this->RightChild(nidx); }

 public:
  explicit MultiTargetTree(TreeParam const* param);
  MultiTargetTree(MultiTargetTree const& that);
  MultiTargetTree& operator=(MultiTargetTree const& that) = delete;
  MultiTargetTree(MultiTargetTree&& that) = delete;
  MultiTargetTree& operator=(MultiTargetTree&& that) = delete;

  /**
   * @brief Set the weight and statistics for the root.
   *
   * @param weight   The weight vector for the root node.
   * @param sum_hess The sum of hessians for the root node (coverage).
   */
  void SetRoot(linalg::VectorView<float const> weight, float sum_hess);
  /**
   * @brief Expand a batch of leaves and apply learning rate to child weights.
   *
   * Base weights are stored unchanged. Left and right child weights are multiplied by
   * `batch.eta`.
   */
  void Expand(Context const* ctx, tree::ExpandBatch const& batch);
  /** @see RegTree::SetLeaves */
  void SetLeaves(std::vector<bst_node_t> leaves, common::Span<float const> weights);
  /** @brief Copy base weight into leaf weight for a non-reduced multi-target tree. */
  void SetLeaves();

  [[nodiscard]] bool IsLeaf(bst_node_t nidx) const {
    return left_.ConstHostVector()[nidx] == InvalidNodeId();
  }
  [[nodiscard]] bst_node_t LeftChild(bst_node_t nidx) const {
    return left_.ConstHostVector().at(nidx);
  }
  [[nodiscard]] bst_node_t RightChild(bst_node_t nidx) const {
    return right_.ConstHostVector().at(nidx);
  }
  /**
   * @brief Number of targets (size of a leaf).
   */
  [[nodiscard]] bst_target_t NumTargets() const;
  /**
   * @brief Number of reduced targets.
   */
  [[nodiscard]] bst_target_t NumSplitTargets() const;
  [[nodiscard]] auto NumLeaves() const { return this->leaf_weights_.Size() / this->NumTargets(); }

  [[nodiscard]] std::size_t Size() const;
  [[nodiscard]] MultiTargetTree* Copy(TreeParam const* param) const;

  common::Span<float const> LeafWeights(DeviceOrd device) const {
    if (device.IsCPU()) {
      return this->leaf_weights_.ConstHostSpan();
    }
    this->leaf_weights_.SetDevice(device);
    return this->leaf_weights_.ConstDeviceSpan();
  }

  [[nodiscard]] linalg::VectorView<float const> LeafValue(bst_node_t nidx) const {
    CHECK(IsLeaf(nidx));
    auto n_targets = this->NumTargets();
    auto h_leaf_mapping = this->right_.ConstHostSpan();
    auto h_leaf_weights = this->leaf_weights_.ConstHostSpan();
    auto lidx = h_leaf_mapping[nidx];
    CHECK_NE(lidx, InvalidNodeId());
    auto weight = h_leaf_weights.subspan(lidx * n_targets, n_targets);
    return linalg::MakeVec(DeviceOrd::CPU(), weight);
  }

  void LoadModel(Json const& in) override;
  void SaveModel(Json* out) const override;

  [[nodiscard]] std::size_t MemCostBytes() const;
};
}  // namespace xgboost
#endif  // XGBOOST_MULTI_TARGET_TREE_MODEL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/objective.h <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 *
 * @brief interface of objective function used by xgboost.
 * @author Tianqi Chen, Kailong Chen
 */
#ifndef XGBOOST_OBJECTIVE_H_
#define XGBOOST_OBJECTIVE_H_

#include <dmlc/registry.h>
#include <xgboost/base.h>
#include <xgboost/data.h>
#include <xgboost/host_device_vector.h>
#include <xgboost/linalg.h>  // for Vector
#include <xgboost/model.h>
#include <xgboost/task.h>

#include <cstdint>  // for int32_t
#include <functional>
#include <string>  // for string

namespace xgboost {

struct Context;

/** @brief The interface of objective function */
class ObjFunction : public Configurable {
 protected:
  Context const* ctx_{nullptr};

 public:
  static constexpr float DefaultBaseScore() { return 0.5f; }

 public:
  ~ObjFunction() override = default;
  /**
   * @brief Configure the objective with the specified parameters.
   *
   * @param args arguments to the objective function.
   */
  virtual void Configure(Args const& args) = 0;
  /**
   * @brief Get gradient over each of predictions, given existing information.
   *
   * @param preds Raw prediction (before applying the inverse link) of the current round.
   * @param info information about labels, weights, groups in rank.
   * @param iteration current iteration number.
   * @param out_gpair output of get gradient, saves gradient and second order gradient in
   */
  virtual void GetGradient(HostDeviceVector<float> const& preds, MetaInfo const& info,
                           std::int32_t iter, linalg::Matrix<GradientPair>* out_gpair) = 0;

  /** @return the default evaluation metric for the objective */
  [[nodiscard]] virtual const char* DefaultEvalMetric() const = 0;
  /**
   * @brief Return the configuration for the default metric.
   */
  [[nodiscard]] virtual Json DefaultMetricConfig() const { return Json{Null{}}; }
  /**
   * @brief Apply inverse link (activation) function to prediction values.
   *
   *   This is only called when Prediction is called
   *
   * @param [in,out] io_preds prediction values, saves to this vector as well.
   */
  virtual void PredTransform(HostDeviceVector<float>*) const {}
  /**
   * @brief Apply inverse link (activation) function to prediction values
   *
   *  This is only called when Eval is called, usually it redirect to PredTransform
   *
   * @param [in,out] io_preds prediction values, saves to this vector as well.
   */
  virtual void EvalTransform(HostDeviceVector<float>* io_preds) { this->PredTransform(io_preds); }
  /**
   * @brief Apply the link function to the intercept.
   *
   *   This is an inverse of `PredTransform` for most of the objectives (if there's a
   *   valid inverse). It's used to transform user-set base_score back to margin used by
   *   gradient boosting. The method converts objective-based valid outputs like
   *   probability back to raw model outputs.
   *
   * @param [in,out] base_score The intercept to transform.
   */
  virtual void ProbToMargin(linalg::Vector<float>* /*base_score*/) const {}
  /**
   * @brief Obtain the initial estimation of prediction (intercept).
   *
   *   The output in `base_score` represents prediction after applying the inverse link
   *   function (valid prediction instead of raw).
   *
   * @param info MetaInfo that contains label.
   * @param base_score Output estimation.
   */
  virtual void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const;
  /**
   * @brief Return task of this objective.
   */
  [[nodiscard]] virtual struct ObjInfo Task() const = 0;
  /**
   * @brief Return number of targets for input matrix.  Right now XGBoost supports only
   *        multi-target regression.
   */
  [[nodiscard]] virtual bst_target_t Targets(MetaInfo const& info) const {
    if (info.labels.Shape(1) > 1) {
      LOG(FATAL) << "multioutput is not supported by the current objective function";
    }
    return 1;
  }
  /** @brief Getter of the context. */
  [[nodiscard]] Context const* Ctx() const { return this->ctx_; }

  /**
   * @brief Create an objective function according to the name.
   *
   * @param name Name of the objective.
   * @param ctx  Pointer to the context.
   */
  static ObjFunction* Create(const std::string& name, Context const* ctx);
};

/*!
 * \brief Registry entry for objective factory functions.
 */
struct ObjFunctionReg
    : public dmlc::FunctionRegEntryBase<ObjFunctionReg, std::function<ObjFunction*()> > {};

/*!
 * \brief Macro to register objective function.
 *
 * \code
 * // example of registering a objective
 * XGBOOST_REGISTER_OBJECTIVE(LinearRegression, "reg:squarederror")
 * .describe("Linear regression objective")
 * .set_body([]() {
 *     return new RegLossObj(LossType::kLinearSquare);
 *   });
 * \endcode
 */
#define XGBOOST_REGISTER_OBJECTIVE(UniqueId, Name)        \
  static DMLC_ATTRIBUTE_UNUSED ::xgboost::ObjFunctionReg& \
      __make_##ObjFunctionReg##_##UniqueId##__ =          \
          ::dmlc::Registry< ::xgboost::ObjFunctionReg>::Get()->__REGISTER__(Name)
}  // namespace xgboost
#endif  // XGBOOST_OBJECTIVE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/parameter.h <==
/*!
 * Copyright 2018 by Contributors
 * \file parameter.h
 * \brief macro for using C++11 enum class as DMLC parameter
 * \author Hyunsu Philip Cho
 */

#ifndef XGBOOST_PARAMETER_H_
#define XGBOOST_PARAMETER_H_

#include <dmlc/parameter.h>
#include <xgboost/base.h>
#include <string>
#include <type_traits>

/*!
 * \brief Specialization of FieldEntry for enum class (backed by int)
 *
 * Use this macro to use C++11 enum class as DMLC parameters
 *
 * Usage:
 *
 * \code{.cpp}
 *
 *   // enum class must inherit from int type
 *   enum class Foo : int {
 *     kBar = 0, kFrog = 1, kCat = 2, kDog = 3
 *   };
 *
 *   // This line is needed to prevent compilation error
 *   DECLARE_FIELD_ENUM_CLASS(Foo);
 *
 *   // Now define DMLC parameter as usual;
 *   //   enum classes can now be members.
 *   struct MyParam : dmlc::Parameter<MyParam> {
 *     Foo foo;
 *     DMLC_DECLARE_PARAMETER(MyParam) {
 *       DMLC_DECLARE_FIELD(foo)
 *         .set_default(Foo::kBar)
 *         .add_enum("bar", Foo::kBar)
 *         .add_enum("frog", Foo::kFrog)
 *         .add_enum("cat", Foo::kCat)
 *         .add_enum("dog", Foo::kDog);
 *     }
 *   };
 *
 *   DMLC_REGISTER_PARAMETER(MyParam);
 * \endcode
 */
#define DECLARE_FIELD_ENUM_CLASS(EnumClass) \
namespace dmlc {  \
namespace parameter {  \
template <>  \
class FieldEntry<EnumClass> : public FieldEntry<int> {  \
 public:  \
  FieldEntry() {  \
    static_assert(  \
      std::is_same_v<int, typename std::underlying_type_t<EnumClass>>,  \
      "enum class must be backed by int");  \
    is_enum_ = true;  \
  }  \
  using Super = FieldEntry<int>;  \
  void Set(void *head, const std::string &value) const override {  \
    Super::Set(head, value);  \
  }  \
  inline FieldEntry<EnumClass>& add_enum(const std::string &key, EnumClass value) {  \
    Super::add_enum(key, static_cast<int>(value));  \
    return *this;  \
  }  \
  inline FieldEntry<EnumClass>& set_default(const EnumClass& default_value) {  \
    default_value_ = static_cast<int>(default_value);  \
    has_default_ = true;  \
    return *this;  \
  }  \
  inline void Init(const std::string &key, void *head, EnumClass& ref) {  /* NOLINT */  \
    Super::Init(key, head, *reinterpret_cast<int*>(&ref));  \
  }  \
};  \
}  /* namespace parameter */  \
}  /* namespace dmlc */

namespace xgboost {
template <typename Type>
struct XGBoostParameter : public dmlc::Parameter<Type> {
 protected:
  bool initialised_ {false};

 public:
  template <typename Container>
  Args UpdateAllowUnknown(Container const& kwargs) {
    if (initialised_) {
      return dmlc::Parameter<Type>::UpdateAllowUnknown(kwargs);
    } else {
      auto unknown = dmlc::Parameter<Type>::InitAllowUnknown(kwargs);
      initialised_ = true;
      return unknown;
    }
  }
  bool GetInitialised() const { return static_cast<bool>(this->initialised_); }
};
}  // namespace xgboost

#endif  // XGBOOST_PARAMETER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/predictor.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 * \file predictor.h
 * \brief Interface of predictor,
 *  performs predictions for a gradient booster.
 */
#pragma once
#include <dmlc/registry.h>    // for FunctionRegEntryBase
#include <xgboost/base.h>     // for bst_tree_t
#include <xgboost/cache.h>    // for DMatrixCache
#include <xgboost/context.h>  // for Context
#include <xgboost/context.h>
#include <xgboost/data.h>
#include <xgboost/host_device_vector.h>
#include <xgboost/linalg.h>
#include <xgboost/span.h>

#include <functional>  // for function
#include <memory>      // for shared_ptr
#include <string>
#include <vector>

// Forward declarations
namespace xgboost::gbm {
struct GBTreeModel;
}  // namespace xgboost::gbm

namespace xgboost {
class RegTree;
/**
 * \brief Contains pointer to input matrix and associated cached predictions.
 */
struct PredictionCacheEntry {
  // A storage for caching prediction values
  HostDeviceVector<float> predictions;
  // The version of current cache, corresponding number of layers of trees
  std::uint32_t version{0};

  PredictionCacheEntry() = default;
  /**
   * \brief Update the cache entry by number of versions.
   *
   * \param v Added versions.
   */
  void Update(std::uint32_t v) { version += v; }
  void Reset() { version = 0; }
};

/**
 * \brief A container for managed prediction caches.
 */
class PredictionContainer : public DMatrixCache<PredictionCacheEntry> {
  // We cache up to 64 DMatrix for all threads
  std::size_t static constexpr DefaultSize() { return 64; }

 public:
  PredictionContainer() : DMatrixCache<PredictionCacheEntry>{DefaultSize()} {}
  std::shared_ptr<PredictionCacheEntry> Cache(std::shared_ptr<DMatrix> m, DeviceOrd device) {
    auto p_cache = this->CacheItem(m);
    if (!device.IsCPU()) {
      p_cache->predictions.SetDevice(device);
    }
    return p_cache;
  }
};

/**
 * \class Predictor
 *
 * \brief Performs prediction on individual training instances or batches of instances for
 *        GBTree. Prediction functions all take a GBTreeModel and a DMatrix as input and
 *        output a vector of predictions. The predictor does not modify any state of the
 *        model itself.
 */
class Predictor {
 protected:
  Context const* ctx_;

 public:
  explicit Predictor(Context const* ctx) : ctx_{ctx} {}

  virtual ~Predictor() = default;

  /**
   * \brief Configure and register input matrices in prediction cache.
   *
   * \param cfg   The configuration.
   */
  virtual void Configure(Args const&);

  /**
   * \brief Initialize output prediction
   *
   * \param info Meta info for the DMatrix object used for prediction.
   * \param out_predt Prediction vector to be initialized.
   * \param model Tree model used for prediction.
   */
  virtual void InitOutPredictions(const MetaInfo& info, HostDeviceVector<float>* out_predt,
                                  const gbm::GBTreeModel& model) const;

  /**
   * \brief Generate batch predictions for a given feature matrix. May use
   * cached predictions if available instead of calculating from scratch.
   *
   * \param [in,out]  dmat        Feature matrix.
   * \param [in,out]  out_preds   The output preds.
   * \param           model       The model to predict from.
   * \param           tree_begin  The tree begin index.
   * \param           tree_end    The tree end index.
   * \param           tree_weights_override Optional weights for temporary prediction overrides.
   */
  virtual void PredictBatch(DMatrix* dmat, PredictionCacheEntry* out_preds,
                            gbm::GBTreeModel const& model, bst_tree_t tree_begin,
                            bst_tree_t tree_end = 0,
                            std::vector<float> const* tree_weights_override = nullptr) const = 0;

  /**
   * \brief Inplace prediction.
   *
   * \param           p_fmat                 A proxy DMatrix that contains the data and related
   *                                         meta info.
   * \param           model                  The model to predict from.
   * \param           missing                Missing value in the data.
   * \param [in,out]  out_preds              The output preds.
   * \param           tree_begin (Optional) Beginning of boosted trees used for prediction.
   * \param           tree_end   (Optional) End of booster trees. 0 means do not limit trees.
   *
   * \return True if the data can be handled by current predictor, false otherwise.
   */
  virtual bool InplacePredict(std::shared_ptr<DMatrix> p_fmat, const gbm::GBTreeModel& model,
                              float missing, PredictionCacheEntry* out_preds,
                              bst_tree_t tree_begin = 0, bst_tree_t tree_end = 0) const = 0;

  /**
   * \brief predict the leaf index of each tree, the output will be nsample *
   * ntree vector this is only valid in gbtree predictor.
   *
   * \param [in,out]  dmat        The input feature matrix.
   * \param [in,out]  out_preds   The output preds.
   * \param           model       Model to make predictions from.
   * \param           tree_end    (Optional) The tree end index.
   */

  virtual void PredictLeaf(DMatrix* dmat, HostDeviceVector<float>* out_preds,
                           gbm::GBTreeModel const& model, bst_tree_t tree_end = 0) const = 0;

  /**
   * \brief Add prediction contributions from known leaf ids. The leaf ids are encoded with
   *        tree::SamplePosition, where invalid rows are still decoded for prediction.
   *
   * \param leaf_ids Leaf ids for each tree, one vector per tree.
   * \param trees Trees corresponding to the leaf id vectors.
   * \param out_preds Prediction output to be incremented.
   */
  virtual void PredictFromLeafIds(common::Span<HostDeviceVector<bst_node_t> const> leaf_ids,
                                  common::Span<RegTree const*> trees,
                                  linalg::MatrixView<float> out_preds) const = 0;

  /**
   * \brief feature contributions to individual predictions; the output will be
   * a vector of length (nfeats + 1) * num_output_group * nsample, arranged in
   * that order.
   *
   * \param [in,out]  dmat               The input feature matrix.
   * \param [in,out]  out_contribs       The output feature contribs.
   * \param           model              Model to make predictions from.
   * \param           tree_end           The tree end index.
   * \param           approximate        Use fast approximate algorithm.
   * \param           condition          Condition on the condition_feature (0=no, -1=cond off, 1=cond on).
   * \param           condition_feature  Feature to condition on (i.e. fix) during calculations.
   */

  virtual void PredictContribution(DMatrix* dmat, HostDeviceVector<float>* out_contribs,
                                   gbm::GBTreeModel const& model, bst_tree_t tree_end = 0,
                                   bool approximate = false, int condition = 0,
                                   unsigned condition_feature = 0) const = 0;

  virtual void PredictInteractionContributions(DMatrix* dmat, HostDeviceVector<float>* out_contribs,
                                               gbm::GBTreeModel const& model,
                                               bst_tree_t tree_end = 0,
                                               bool approximate = false) const = 0;

  /**
   * \brief Creates a new Predictor*.
   *
   * \param name  Name of the predictor.
   * \param ctx   Pointer to runtime parameters.
   */
  static Predictor* Create(std::string const& name, Context const* ctx);
};

/*!
 * \brief Registry entry for predictor.
 */
struct PredictorReg
    : public dmlc::FunctionRegEntryBase<PredictorReg, std::function<Predictor*(Context const*)>> {};

#define XGBOOST_REGISTER_PREDICTOR(UniqueId, Name)                                               \
  static DMLC_ATTRIBUTE_UNUSED ::xgboost::PredictorReg& __make_##PredictorReg##_##UniqueId##__ = \
      ::dmlc::Registry<::xgboost::PredictorReg>::Get()->__REGISTER__(Name)
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/span.h <==
/**
 * Copyright 2018-2025, XGBoost contributors
 * \brief span class based on ISO++20 span
 *
 * About NOLINTs in this file:
 *
 *   If we want Span to work with std interface, like range for loop, the
 *   naming must be consistent with std, not XGBoost. Also, the interface also
 *   conflicts with XGBoost coding style, specifically, the use of `explicit'
 *   keyword.
 *
 *
 * Some of the code is copied from Guidelines Support Library, here is the
 * license:
 *
 * Copyright (c) 2015 Microsoft Corporation. All rights reserved.
 *
 * This code is licensed under the MIT License (MIT).
 *
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
 * IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
 * FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
 * AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
 * LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
 * OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
 * THE SOFTWARE.
 */

#ifndef XGBOOST_SPAN_H_
#define XGBOOST_SPAN_H_

#include <xgboost/base.h>

#include <cstddef>  // size_t
#include <cstdio>
#include <iterator>
#include <limits>  // numeric_limits
#include <type_traits>
#include <utility>  // for move
#include <vector>   // for vector

#if defined(__CUDACC__)
#include <cuda_runtime.h>
#endif  // defined(__CUDACC__)

/*!
 * The version number 1910 is picked up from GSL.
 *
 * We might want to use MOODYCAMEL_NOEXCEPT from dmlc/concurrentqueue.h. But
 * there are a lot more definitions in that file would cause warnings/troubles
 * in MSVC 2013. Currently we try to keep the closure of Span as minimal as
 * possible.
 *
 * There are other workarounds for MSVC, like _Unwrapped, _Verify_range ...
 * Some of these are hidden magics of MSVC and I tried to avoid them. Should any
 * of them become needed, please consult the source code of GSL, and possibly
 * some explanations from this thread:
 *
 *   https://github.com/Microsoft/GSL/pull/664
 *
 * TODO(trivialfis): Group these MSVC workarounds into a manageable place.
 */
#if defined(_MSC_VER) && _MSC_VER < 1910

#define __span_noexcept

#pragma push_macro("constexpr")
#define constexpr /*constexpr*/

#else

#define __span_noexcept noexcept

#endif  // defined(_MSC_VER) && _MSC_VER < 1910

namespace xgboost::common {

#if defined(__CUDA_ARCH__)
// Usual logging facility is not available inside device code.

#if defined(_MSC_VER)

// Windows CUDA doesn't have __assert_fail.
#define CUDA_KERNEL_CHECK(cond)           \
  do {                                    \
    if (XGBOOST_EXPECT(!(cond), false)) { \
      asm("trap;");                       \
    }                                     \
  } while (0)

#else  // defined(_MSC_VER)

#define __ASSERT_STR_HELPER(x) #x

#define CUDA_KERNEL_CHECK(cond) \
  (XGBOOST_EXPECT((cond), true) \
       ? static_cast<void>(0)   \
       : __assert_fail(__ASSERT_STR_HELPER((cond)), __FILE__, __LINE__, __PRETTY_FUNCTION__))

#endif  // defined(_MSC_VER)

#define KERNEL_CHECK CUDA_KERNEL_CHECK

#define SPAN_CHECK KERNEL_CHECK

#else  // ------------------------------ not CUDA ----------------------------

#if defined(XGBOOST_STRICT_R_MODE) && XGBOOST_STRICT_R_MODE == 1

#define KERNEL_CHECK(cond)

#define SPAN_CHECK(cond) KERNEL_CHECK(cond)

#else

#if defined(__SYCL_DEVICE_ONLY__)

// SYCL doesn't support termination
#define SYCL_KERNEL_CHECK(cond)

#define KERNEL_CHECK(cond) SYCL_KERNEL_CHECK(cond)

#else  // defined(__SYCL_DEVICE_ONLY__)
#define KERNEL_CHECK(cond) (XGBOOST_EXPECT((cond), true) ? static_cast<void>(0) : std::terminate())
#endif  // defined(__SYCL_DEVICE_ONLY__)

#define SPAN_CHECK(cond) KERNEL_CHECK(cond)

#endif  // defined(XGBOOST_STRICT_R_MODE)

#endif  // __CUDA_ARCH__

#define SPAN_LT(lhs, rhs) SPAN_CHECK((lhs) < (rhs))

namespace detail {
/*!
 * By default, XGBoost uses uint32_t for indexing data. int64_t covers all
 *   values uint32_t can represent. Also, On x86-64 Linux, GCC uses long int to
 *   represent ptrdiff_t, which is just int64_t. So we make it deterministic
 *   here.
 */
using ptrdiff_t = typename std::conditional_t<  // NOLINT
    std::is_same_v<std::ptrdiff_t, std::int64_t>, std::ptrdiff_t, std::int64_t>;
}  // namespace detail

#if defined(_MSC_VER) && _MSC_VER < 1910
constexpr const std::size_t
dynamic_extent = std::numeric_limits<std::size_t>::max();  // NOLINT
#else
constexpr std::size_t dynamic_extent = std::numeric_limits<std::size_t>::max();  // NOLINT
#endif  // defined(_MSC_VER) && _MSC_VER < 1910

enum class byte : unsigned char {};  // NOLINT

template <class ElementType, std::size_t Extent>
class Span;

namespace detail {

template <typename SpanType, bool IsConst>
class SpanIterator {
  using ElementType = typename SpanType::element_type;

 public:
  using iterator_category = std::random_access_iterator_tag;      // NOLINT
  using value_type = typename SpanType::value_type;  // NOLINT
  using difference_type = detail::ptrdiff_t;             // NOLINT

  using reference = typename std::conditional<                    // NOLINT
    IsConst, const ElementType, ElementType>::type&;
  using pointer = typename std::add_pointer<reference>::type;     // NOLINT

  constexpr SpanIterator() = default;

  XGBOOST_DEVICE constexpr SpanIterator(
      const SpanType* _span,
      typename SpanType::index_type _idx) __span_noexcept :
                                           span_(_span), index_(_idx) {}

  friend SpanIterator<SpanType, true>;
  template <bool B, typename std::enable_if_t<!B && IsConst>* = nullptr>
  XGBOOST_DEVICE constexpr SpanIterator(  // NOLINT
      const SpanIterator<SpanType, B>& other_) __span_noexcept
      : SpanIterator(other_.span_, other_.index_) {}

  XGBOOST_DEVICE reference operator*() const {
    SPAN_CHECK(index_ < span_->size());
    return *(span_->data() + index_);
  }
  XGBOOST_DEVICE reference operator[](difference_type n) const {
    return *(*this + n);
  }

  XGBOOST_DEVICE pointer operator->() const {
    SPAN_CHECK(index_ != span_->size());
    return span_->data() + index_;
  }

  XGBOOST_DEVICE SpanIterator& operator++() {
    SPAN_CHECK(index_ != span_->size());
    index_++;
    return *this;
  }

  XGBOOST_DEVICE SpanIterator operator++(int) {
    auto ret = *this;
    ++(*this);
    return ret;
  }

  XGBOOST_DEVICE SpanIterator& operator--() {
    SPAN_CHECK(index_ != 0 && index_ <= span_->size());
    index_--;
    return *this;
  }

  XGBOOST_DEVICE SpanIterator operator--(int) {
    auto ret = *this;
    --(*this);
    return ret;
  }

  XGBOOST_DEVICE SpanIterator operator+(difference_type n) const {
    auto ret = *this;
    return ret += n;
  }

  XGBOOST_DEVICE SpanIterator& operator+=(difference_type n) {
    SPAN_CHECK((index_ + n) <= span_->size());
    index_ += n;
    return *this;
  }

  XGBOOST_DEVICE difference_type operator-(SpanIterator rhs) const {
    SPAN_CHECK(span_ == rhs.span_);
    return index_ - rhs.index_;
  }

  XGBOOST_DEVICE SpanIterator operator-(difference_type n) const {
    auto ret = *this;
    return ret -= n;
  }

  XGBOOST_DEVICE SpanIterator& operator-=(difference_type n) {
    return *this += -n;
  }

  // friends
  XGBOOST_DEVICE constexpr friend bool operator==(
      SpanIterator _lhs, SpanIterator _rhs) __span_noexcept {
    return _lhs.span_ == _rhs.span_ && _lhs.index_ == _rhs.index_;
  }

  XGBOOST_DEVICE constexpr friend bool operator!=(
      SpanIterator _lhs, SpanIterator _rhs) __span_noexcept {
    return !(_lhs == _rhs);
  }

  XGBOOST_DEVICE constexpr friend bool operator<(
      SpanIterator _lhs, SpanIterator _rhs) __span_noexcept {
    return _lhs.index_ < _rhs.index_;
  }

  XGBOOST_DEVICE constexpr friend bool operator<=(
      SpanIterator _lhs, SpanIterator _rhs) __span_noexcept {
    return !(_rhs < _lhs);
  }

  XGBOOST_DEVICE constexpr friend bool operator>(
      SpanIterator _lhs, SpanIterator _rhs) __span_noexcept {
    return _rhs < _lhs;
  }

  XGBOOST_DEVICE constexpr friend bool operator>=(
      SpanIterator _lhs, SpanIterator _rhs) __span_noexcept {
    return !(_rhs > _lhs);
  }

 protected:
  const SpanType *span_ { nullptr };
  typename SpanType::index_type index_ { 0 };
};


// It's tempting to use constexpr instead of structs to do the following meta
// programming. But remember that we are supporting MSVC 2013 here.

/*!
 * The extent E of the span returned by subspan is determined as follows:
 *
 *   - If Count is not dynamic_extent, Count;
 *   - Otherwise, if Extent is not dynamic_extent, Extent - Offset;
 *   - Otherwise, dynamic_extent.
 */
template <std::size_t Extent, std::size_t Offset, std::size_t Count>
struct ExtentValue : public std::integral_constant<
  std::size_t, Count != dynamic_extent ?
  Count : (Extent != dynamic_extent ? Extent - Offset : Extent)> {};

/*!
 * If N is dynamic_extent, the extent of the returned span E is also
 * dynamic_extent; otherwise it is std::size_t(sizeof(T)) * N.
 */
template <typename T, std::size_t Extent>
struct ExtentAsBytesValue : public std::integral_constant<
  std::size_t,
  Extent == dynamic_extent ?
  Extent : sizeof(T) * Extent> {};

template <std::size_t From, std::size_t To>
struct IsAllowedExtentConversion : public std::integral_constant<
  bool, From == To || From == dynamic_extent || To == dynamic_extent> {};

template <class From, class To>
struct IsAllowedElementTypeConversion
    : public std::integral_constant<bool, std::is_convertible_v<From (*)[], To (*)[]>> {}; // NOLINT

template <class T>
struct IsSpanOracle : std::false_type {};

template <class T, std::size_t Extent>
struct IsSpanOracle<Span<T, Extent>> : std::true_type {};

template <class T>
struct IsSpan : public IsSpanOracle<typename std::remove_cv_t<T>> {};

// Re-implement std algorithms here to adopt CUDA.
template <typename T>
struct Less {
  XGBOOST_DEVICE constexpr bool operator()(const T& _x, const T& _y) const {
    return _x < _y;
  }
};

template <typename T>
struct Greater {
  XGBOOST_DEVICE constexpr bool operator()(const T& _x, const T& _y) const {
    return _x > _y;
  }
};

template <class InputIt1, class InputIt2,
          class Compare =
          detail::Less<decltype(std::declval<InputIt1>().operator*())>>
XGBOOST_DEVICE bool LexicographicalCompare(InputIt1 first1, InputIt1 last1,
                                            InputIt2 first2, InputIt2 last2) {
  Compare comp;
  for (; first1 != last1 && first2 != last2; ++first1, ++first2) {
    if (comp(*first1, *first2)) {
      return true;
    }
    if (comp(*first2, *first1)) {
      return false;
    }
  }
  return first1 == last1 && first2 != last2;
}

}  // namespace detail

template <typename T>
XGBOOST_DEVICE std::enable_if_t<!std::is_reference_v<T>, std::size_t> SizeBytes(std::size_t n) {
  return n * sizeof(T);
}

/*!
 * \brief span class implementation, based on ISO++20 span<T>. The interface
 *      should be the same.
 *
 * What's different from span<T> in Guidelines Support Library (GSL)
 *
 *    Interface might be slightly different, we stick with ISO.
 *
 *    GSL uses C++14/17 features, which are not available here.
 *    GSL uses constexpr extensively, which is not possible with limitation
 *      of C++11.
 *    GSL doesn't concern about CUDA.
 *
 *    GSL is more thoroughly implemented and tested.
 *    GSL is more optimized, especially for static extent.
 *
 *    GSL uses __buildin_unreachable() when error, Span<T> uses dmlc LOG and
 *      customized CUDA logging.
 *
 *
 * What's different from span<T> in ISO++20 (ISO)
 *
 *    ISO uses functions/structs from std library, which might be not available
 *      in CUDA.
 *    Initializing from std::array is not supported.
 *
 *    ISO uses constexpr extensively, which is not possible with limitation
 *      of C++11.
 *    ISO uses C++14/17 features, which is not available here.
 *    ISO doesn't concern about CUDA.
 *
 *    ISO uses std::terminate(), Span<T> uses dmlc LOG and customized CUDA
 *      logging.
 *
 *
 * Limitations:
 *    With thrust:
 *       It's not adviced to initialize Span with host_vector directly, since
 *         host_vector::data() is a host function.
 *       It's not possible to initialize Span with device_vector directly, since
 *         device_vector::data() returns a wrapped pointer.
 *       It's unclear that what kind of thrust algorithm can be used without
 *         memory error. See the test case "GPUSpan.WithTrust"
 *
 *    Pass iterator to kernel:
 *       Not possible. Use subspan instead.
 *
 *       The underlying Span in SpanIterator is a pointer, but CUDA pass kernel
 *       parameter by value.  If we were to hold a Span value instead of a
 *       pointer, the following snippet will crash, violating the safety
 *       purpose of Span:
 *
 *       \code{.cpp}
 *       Span<float> span {arr_a};
 *       auto beg = span.begin();
 *
 *       Span<float> span_b = arr_b;
 *       span = span_b;
 *
 *       delete arr_a;
 *       beg++;                 // crash
 *       \endcode
 *
 *       While holding a pointer or reference should avoid the problem, it's a
 *       compromise. Since we have subspan, it's acceptable not to support
 *       passing iterator.
 */
template <typename T,
          std::size_t Extent = dynamic_extent>
class Span {
 public:
  using element_type = T;                               // NOLINT
  using value_type = typename std::remove_cv<T>::type;  // NOLINT
  using index_type = std::size_t;                       // NOLINT
  using difference_type = detail::ptrdiff_t;            // NOLINT
  using pointer = T*;                                   // NOLINT
  using reference = T&;                                 // NOLINT

  using iterator = detail::SpanIterator<Span<T, Extent>, false>;               // NOLINT
  using const_iterator = const detail::SpanIterator<Span<T, Extent>, true>;    // NOLINT
  using reverse_iterator = std::reverse_iterator<iterator>;                    // NOLINT
  using const_reverse_iterator = const std::reverse_iterator<const_iterator>;  // NOLINT

  // constructors
  constexpr Span() = default;

  XGBOOST_DEVICE Span(pointer _ptr, index_type _count) :
      size_(_count), data_(_ptr) {
    SPAN_CHECK(!(Extent != dynamic_extent && _count != Extent));
    SPAN_CHECK(_ptr || _count == 0);
  }

  XGBOOST_DEVICE Span(pointer _first, pointer _last) :
      size_(_last - _first), data_(_first) {
    SPAN_CHECK(data_ || size_ == 0);
  }

  template <std::size_t N>
  XGBOOST_DEVICE constexpr Span(element_type (&arr)[N])  // NOLINT
      __span_noexcept : size_(N), data_(&arr[0]) {}

  template <class Container,
            class = typename std::enable_if_t<
                !std::is_const_v<element_type> && !detail::IsSpan<Container>::value &&
                std::is_convertible_v<typename Container::pointer, pointer> &&
                std::is_convertible_v<typename Container::pointer,
                                      decltype(std::declval<Container>().data())>>>
  Span(Container& _cont)  // NOLINT
      : size_(_cont.size()), data_(_cont.data()) {
    static_assert(!detail::IsSpan<Container>::value, "Wrong constructor of Span is called.");
  }

  template <class Container,
            class = typename std::enable_if_t<
                std::is_const_v<element_type> && !detail::IsSpan<Container>::value &&
                std::is_convertible_v<typename Container::pointer, pointer> &&
                std::is_convertible_v<typename Container::pointer,
                                      decltype(std::declval<Container>().data())>>>
  Span(const Container& _cont)  // NOLINT
      : size_(_cont.size()), data_(_cont.data()) {
    static_assert(!detail::IsSpan<Container>::value, "Wrong constructor of Span is called.");
  }

  template <class U, std::size_t OtherExtent,
            class = typename std::enable_if_t<
                detail::IsAllowedElementTypeConversion<U, T>::value &&
                detail::IsAllowedExtentConversion<OtherExtent, Extent>::value>>
  XGBOOST_DEVICE constexpr Span(const Span<U, OtherExtent>& _other)  // NOLINT
      __span_noexcept : size_(_other.size()),
                        data_(_other.data()) {}

  constexpr Span(Span const& _other) noexcept(true) = default;
  constexpr Span& operator=(Span const& _other) noexcept(true) = default;
  constexpr Span(Span&& _other) noexcept(true) = default;
  constexpr Span& operator=(Span&& _other) noexcept(true) = default;
  ~Span() noexcept(true) = default;

  XGBOOST_DEVICE constexpr iterator begin() const __span_noexcept {  // NOLINT
    return {this, 0};
  }

  XGBOOST_DEVICE constexpr iterator end() const __span_noexcept {    // NOLINT
    return {this, size()};
  }

  XGBOOST_DEVICE constexpr const_iterator cbegin() const __span_noexcept {  // NOLINT
    return {this, 0};
  }

  XGBOOST_DEVICE constexpr const_iterator cend() const __span_noexcept {    // NOLINT
    return {this, size()};
  }

  constexpr reverse_iterator rbegin() const __span_noexcept {  // NOLINT
    return reverse_iterator{end()};
  }

  constexpr reverse_iterator rend() const __span_noexcept {  // NOLINT
    return reverse_iterator{begin()};
  }

  XGBOOST_DEVICE constexpr const_reverse_iterator crbegin() const __span_noexcept {  // NOLINT
    return const_reverse_iterator{cend()};
  }

  XGBOOST_DEVICE constexpr const_reverse_iterator crend() const __span_noexcept {    // NOLINT
    return const_reverse_iterator{cbegin()};
  }

  // element access

  XGBOOST_DEVICE reference front() const {  // NOLINT
    return (*this)[0];
  }

  XGBOOST_DEVICE reference back() const {  // NOLINT
    return (*this)[size() - 1];
  }

  XGBOOST_DEVICE reference operator[](index_type _idx) const {
    SPAN_LT(_idx, size());
    return data()[_idx];
  }

  XGBOOST_DEVICE reference operator()(index_type _idx) const {
    return this->operator[](_idx);
  }

  XGBOOST_DEVICE constexpr pointer data() const __span_noexcept {   // NOLINT
    return data_;
  }

  // Observers
  XGBOOST_DEVICE constexpr index_type size() const __span_noexcept {  // NOLINT
    return size_;
  }
  XGBOOST_DEVICE constexpr index_type size_bytes() const __span_noexcept {  // NOLINT
    return SizeBytes<T>(size());
  }

  XGBOOST_DEVICE constexpr bool empty() const __span_noexcept {  // NOLINT
    return size() == 0;
  }

  // Subviews
  template <std::size_t Count>
  XGBOOST_DEVICE Span<element_type, Count> first() const {  // NOLINT
    SPAN_CHECK(Count <= size());
    return {data(), Count};
  }

  XGBOOST_DEVICE Span<element_type, dynamic_extent> first(  // NOLINT
      std::size_t _count) const {
    SPAN_CHECK(_count <= size());
    return {data(), _count};
  }

  template <std::size_t Count>
  XGBOOST_DEVICE Span<element_type, Count> last() const {  // NOLINT
    SPAN_CHECK(Count <= size());
    return {data() + size() - Count, Count};
  }

  XGBOOST_DEVICE Span<element_type, dynamic_extent> last(  // NOLINT
      std::size_t _count) const {
    SPAN_CHECK(_count <= size());
    return subspan(size() - _count, _count);
  }

  /*!
   * If Count is std::dynamic_extent, r.size() == this->size() - Offset;
   * Otherwise r.size() == Count.
   */
  template <std::size_t Offset,
            std::size_t Count = dynamic_extent>
  XGBOOST_DEVICE auto subspan() const ->                   // NOLINT
      Span<element_type,
           detail::ExtentValue<Extent, Offset, Count>::value> {
    SPAN_CHECK((Count == dynamic_extent) ?
               (Offset <= size()) : (Offset + Count <= size()));
    return {data() + Offset, Count == dynamic_extent ? size() - Offset : Count};
  }

  XGBOOST_DEVICE Span<element_type, dynamic_extent> subspan(  // NOLINT
      index_type _offset,
      index_type _count = dynamic_extent) const {
    SPAN_CHECK((_count == dynamic_extent) ?
               (_offset <= size()) : (_offset + _count <= size()));
    return {data() + _offset, _count ==
            dynamic_extent ? size() - _offset : _count};
  }

 private:
  index_type size_ { 0 };
  pointer data_ { nullptr };
};

template <class T, std::size_t X, class U, std::size_t Y>
XGBOOST_DEVICE bool operator==(Span<T, X> l, Span<U, Y> r) {
  if (l.size() != r.size()) {
    return false;
  }
  for (auto l_beg = l.cbegin(), r_beg = r.cbegin(); l_beg != l.cend();
       ++l_beg, ++r_beg) {
    if (*l_beg != *r_beg) {
      return false;
    }
  }
  return true;
}

template <class T, std::size_t X, class U, std::size_t Y>
XGBOOST_DEVICE constexpr bool operator!=(Span<T, X> l, Span<U, Y> r) {
  return !(l == r);
}

template <class T, std::size_t X, class U, std::size_t Y>
XGBOOST_DEVICE constexpr bool operator<(Span<T, X> l, Span<U, Y> r) {
  return detail::LexicographicalCompare(l.begin(), l.end(),
                                         r.begin(), r.end());
}

template <class T, std::size_t X, class U, std::size_t Y>
XGBOOST_DEVICE constexpr bool operator<=(Span<T, X> l, Span<U, Y> r) {
  return !(l > r);
}

template <class T, std::size_t X, class U, std::size_t Y>
XGBOOST_DEVICE constexpr bool operator>(Span<T, X> l, Span<U, Y> r) {
  return detail::LexicographicalCompare<
    typename Span<T, X>::iterator, typename Span<U, Y>::iterator,
    detail::Greater<typename Span<T, X>::element_type>>(l.begin(), l.end(),
                                                        r.begin(), r.end());
}

template <class T, std::size_t X, class U, std::size_t Y>
XGBOOST_DEVICE constexpr bool operator>=(Span<T, X> l, Span<U, Y> r) {
  return !(l < r);
}

template <class T, std::size_t E>
XGBOOST_DEVICE auto as_bytes(Span<T, E> s) __span_noexcept ->           // NOLINT
    Span<const byte, detail::ExtentAsBytesValue<T, E>::value> {
  return {reinterpret_cast<const byte*>(s.data()), s.size_bytes()};
}

template <class T, std::size_t E>
XGBOOST_DEVICE auto as_writable_bytes(Span<T, E> s) __span_noexcept ->  // NOLINT
    Span<byte, detail::ExtentAsBytesValue<T, E>::value> {
  return {reinterpret_cast<byte*>(s.data()), s.size_bytes()};
}

/**
 * \brief A simple custom Span type that uses general iterator instead of pointer.
 */
template <typename It>
class IterSpan {
 public:
  using value_type = typename std::iterator_traits<It>::value_type;  // NOLINT
  using index_type = std::size_t;                                    // NOLINT
  using iterator = It;                                               // NOLINT

 private:
  It it_;
  index_type size_{0};

 public:
  IterSpan() = default;
  XGBOOST_DEVICE IterSpan(It it, index_type size) : it_{std::move(it)}, size_{size} {}
  XGBOOST_DEVICE explicit IterSpan(common::Span<It, dynamic_extent> span)
      : it_{span.data()}, size_{span.size()} {}

  [[nodiscard]] XGBOOST_DEVICE index_type size() const noexcept { return size_; }  // NOLINT
  [[nodiscard]] XGBOOST_DEVICE decltype(auto) operator[](index_type i) const { return it_[i]; }
  [[nodiscard]] XGBOOST_DEVICE decltype(auto) operator[](index_type i) { return it_[i]; }
  [[nodiscard]] XGBOOST_DEVICE bool empty() const noexcept { return size() == 0; }  // NOLINT
  [[nodiscard]] XGBOOST_DEVICE It data() const noexcept { return it_; }             // NOLINT
  [[nodiscard]] XGBOOST_DEVICE IterSpan<It> subspan(                                // NOLINT
      index_type _offset, index_type _count = dynamic_extent) const {
    SPAN_CHECK((_count == dynamic_extent) ? (_offset <= size()) : (_offset + _count <= size()));
    return {data() + _offset, _count == dynamic_extent ? size() - _offset : _count};
  }
  [[nodiscard]] XGBOOST_DEVICE constexpr iterator begin() const noexcept {  // NOLINT
    return it_;
  }
  [[nodiscard]] XGBOOST_DEVICE constexpr iterator end() const noexcept {  // NOLINT
    return it_ + size();
  }
};

template <typename T>
Span(std::vector<T> const&) -> Span<T const>;

template <typename T>
Span(std::vector<T>&) -> Span<T>;
}  // namespace xgboost::common


#if defined(_MSC_VER) &&_MSC_VER < 1910
#undef constexpr
#pragma pop_macro("constexpr")
#undef __span_noexcept
#endif  // _MSC_VER < 1910

#endif  // XGBOOST_SPAN_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/string_view.h <==
/**
 * Copyright 2021-2023, XGBoost Contributors
 */
#ifndef XGBOOST_STRING_VIEW_H_
#define XGBOOST_STRING_VIEW_H_
#include <xgboost/logging.h>  // CHECK_LT
#include <xgboost/span.h>     // Span

#include <algorithm>  // for equal, min
#include <cstddef>    // for size_t
#include <iterator>   // for reverse_iterator
#include <ostream>    // for ostream
#include <string>     // for char_traits, string

namespace xgboost {
struct StringView {
 private:
  using CharT = char;
  using Traits = std::char_traits<CharT>;
  CharT const* str_{nullptr};
  std::size_t size_{0};

 public:
  using value_type = CharT;                                        // NOLINT
  using iterator = const CharT*;                                   // NOLINT
  using const_iterator = iterator;                                 // NOLINT
  using reverse_iterator = std::reverse_iterator<const_iterator>;  // NOLINT
  using const_reverse_iterator = reverse_iterator;                 // NOLINT

 public:
  constexpr StringView() = default;
  constexpr StringView(value_type const* str, std::size_t size) : str_{str}, size_{size} {}
  StringView(std::string const& str) : str_{str.c_str()}, size_{str.size()} {}  // NOLINT
  constexpr StringView(value_type const* str)                                   // NOLINT
      : str_{str}, size_{str == nullptr ? 0ul : Traits::length(str)} {}

  [[nodiscard]] value_type const& operator[](std::size_t p) const { return str_[p]; }
  [[nodiscard]] explicit operator std::string() const { return {this->c_str(), this->size()}; }
  [[nodiscard]] value_type const& at(std::size_t p) const {  // NOLINT
    CHECK_LT(p, size_);
    return str_[p];
  }
  [[nodiscard]] constexpr std::size_t size() const { return size_; }       // NOLINT
  [[nodiscard]] constexpr bool empty() const { return size() == 0; }       // NOLINT
  [[nodiscard]] StringView substr(std::size_t beg, std::size_t n) const {  // NOLINT
    CHECK_LE(beg, size_);
    std::size_t len = std::min(n, size_ - beg);
    return {str_ + beg, len};
  }
  [[nodiscard]] value_type const* c_str() const { return str_; }  // NOLINT

  [[nodiscard]] constexpr const_iterator cbegin() const { return str_; }         // NOLINT
  [[nodiscard]] constexpr const_iterator cend() const { return str_ + size(); }  // NOLINT
  [[nodiscard]] constexpr iterator begin() const { return str_; }                // NOLINT
  [[nodiscard]] constexpr iterator end() const { return str_ + size(); }         // NOLINT

  [[nodiscard]] const_reverse_iterator rbegin() const noexcept {  // NOLINT
    return const_reverse_iterator(this->end());
  }
  [[nodiscard]] const_reverse_iterator crbegin() const noexcept {  // NOLINT
    return const_reverse_iterator(this->end());
  }
  [[nodiscard]] const_reverse_iterator rend() const noexcept {  // NOLINT
    return const_reverse_iterator(this->begin());
  }
  [[nodiscard]] const_reverse_iterator crend() const noexcept {  // NOLINT
    return const_reverse_iterator(this->begin());
  }
};

inline std::ostream& operator<<(std::ostream& os, StringView const v) {
  for (auto c : v) {
    os.put(c);
  }
  return os;
}

inline bool operator==(StringView l, StringView r) {
  if (l.size() != r.size()) {
    return false;
  }
  return std::equal(l.cbegin(), l.cend(), r.cbegin());
}

inline bool operator!=(StringView l, StringView r) { return !(l == r); }

inline bool operator<(StringView l, StringView r) {
  return common::Span<StringView::value_type const>{l.c_str(), l.size()} <
         common::Span<StringView::value_type const>{r.c_str(), r.size()};
}

inline bool operator<(std::string const& l, StringView r) { return StringView{l} < r; }

inline bool operator<(StringView l, std::string const& r) { return l < StringView{r}; }
}  // namespace xgboost
#endif  // XGBOOST_STRING_VIEW_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/task.h <==
/**
 * Copyright 2021-2024, XGBoost Contributors
 */
#ifndef XGBOOST_TASK_H_
#define XGBOOST_TASK_H_

#include <cstdint>  // for uint8_t

namespace xgboost {
/*!
 * \brief A struct returned by objective, which determines task at hand.  The struct is
 *        not used by any algorithm yet, only for future development like categorical
 *        split.
 *
 * The task field is useful for tree split finding, also for some metrics like auc.
 * Lastly, knowing whether hessian is constant can allow some optimizations like skipping
 * the quantile sketching.
 *
 * This struct should not be serialized since it can be recovered from objective function,
 * hence it doesn't need to be stable.
 */
struct ObjInfo {
  // What kind of problem are we trying to solve
  enum Task : std::uint8_t {
    kRegression = 0,
    kBinary = 1,
    kClassification = 2,
    kSurvival = 3,
    kRanking = 4,
    kOther = 5,
  } task;
  // Does the objective have constant hessian value?
  bool const_hess{false};

  ObjInfo(Task t) : task{t} {}  // NOLINT
  ObjInfo(Task t, bool khess) : task{t}, const_hess{khess} {}
};
}  // namespace xgboost
#endif  // XGBOOST_TASK_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/tree_model.h <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 *
 * @brief model structure for tree
 * \author Tianqi Chen
 */
#ifndef XGBOOST_TREE_MODEL_H_
#define XGBOOST_TREE_MODEL_H_

#include <xgboost/base.h>
#include <xgboost/data.h>
#include <xgboost/feature_map.h>
#include <xgboost/host_device_vector.h>  // for HostDeviceVector
#include <xgboost/linalg.h>              // for VectorView
#include <xgboost/logging.h>
#include <xgboost/model.h>
#include <xgboost/multi_target_tree_model.h>  // for MultiTargetTree

#include <algorithm>
#include <cstring>
#include <limits>  // for numeric_limits
#include <memory>  // for unique_ptr
#include <string>
#include <type_traits>  // for is_signed_v
#include <vector>

namespace xgboost {
namespace tree {
struct ScalarTreeView;
struct MultiTargetTreeView;
}  // namespace tree

class Json;

/** @brief meta parameters of the tree */
struct TreeParam {
  /** @brief The number of nodes */
  bst_node_t num_nodes{1};
  /** @brief The number of deleted nodes */
  bst_node_t num_deleted{0};
  /** @brief The number of features used for tree construction */
  bst_feature_t num_feature{0};
  /** @brief leaf vector size. Used by the vector leaf. */
  bst_target_t size_leaf_vector{1};

  bool operator==(const TreeParam& b) const {
    return num_nodes == b.num_nodes && num_deleted == b.num_deleted &&
           num_feature == b.num_feature && size_leaf_vector == b.size_leaf_vector;
  }

  void FromJson(Json const& in);
  void ToJson(Json* p_out) const;
};

/** @brief node statistics used in regression tree */
struct RTreeNodeStat {
  /** @brief loss change caused by current split */
  float loss_chg;
  /** @brief sum of hessian values, used to measure coverage of data */
  float sum_hess;
  /** @brief weight of current node */
  float base_weight;
  /** @brief number of child that is leaf node known up to now */
  int leaf_child_cnt{0};

  RTreeNodeStat() = default;
  RTreeNodeStat(float loss_chg, float sum_hess, float weight)
      : loss_chg{loss_chg}, sum_hess{sum_hess}, base_weight{weight} {}
  bool operator==(const RTreeNodeStat& b) const {
    return loss_chg == b.loss_chg && sum_hess == b.sum_hess && base_weight == b.base_weight &&
           leaf_child_cnt == b.leaf_child_cnt;
  }
};

/**
 * @brief define regression tree to be the most common tree model.
 *
 *  This is the data structure used in xgboost's major tree models.
 */
class RegTree : public Model {
 public:
  using SplitCondT = float;
  static constexpr bst_node_t kInvalidNodeId{MultiTargetTree::InvalidNodeId()};
  static constexpr uint32_t kDeletedNodeMarker = std::numeric_limits<uint32_t>::max();
  static constexpr bst_node_t kRoot{0};

  /** @brief tree node */
  class Node {
   public:
    XGBOOST_DEVICE Node() {
      // assert compact alignment
      static_assert(sizeof(Node) == 4 * sizeof(int) + sizeof(Info), "Node: 64 bit align");
    }
    Node(int32_t cleft, int32_t cright, int32_t parent, uint32_t split_ind, float split_cond,
         bool default_left)
        : parent_{parent}, cleft_{cleft}, cright_{cright} {
      this->SetParent(parent_);
      this->SetSplit(split_ind, split_cond, default_left);
    }

    /*! \brief index of left child */
    [[nodiscard]] XGBOOST_DEVICE int LeftChild() const { return this->cleft_; }
    /*! \brief index of right child */
    [[nodiscard]] XGBOOST_DEVICE int RightChild() const { return this->cright_; }
    /*! \brief index of default child when feature is missing */
    [[nodiscard]] XGBOOST_DEVICE int DefaultChild() const {
      return this->DefaultLeft() ? this->LeftChild() : this->RightChild();
    }
    /*! \brief feature index of split condition */
    [[nodiscard]] XGBOOST_DEVICE bst_feature_t SplitIndex() const {
      static_assert(!std::is_signed_v<bst_feature_t>);
      return sindex_ & ((1U << 31) - 1U);
    }
    /*! \brief when feature is unknown, whether goes to left child */
    [[nodiscard]] XGBOOST_DEVICE bool DefaultLeft() const { return (sindex_ >> 31) != 0; }
    /*! \brief whether current node is leaf node */
    [[nodiscard]] XGBOOST_DEVICE bool IsLeaf() const { return cleft_ == kInvalidNodeId; }
    /*! \return get leaf value of leaf node */
    [[nodiscard]] XGBOOST_DEVICE float LeafValue() const { return (this->info_).leaf_value; }
    /*! \return get split condition of the node */
    [[nodiscard]] XGBOOST_DEVICE SplitCondT SplitCond() const { return (this->info_).split_cond; }
    /*! \brief get parent of the node */
    [[nodiscard]] XGBOOST_DEVICE int Parent() const { return parent_ & ((1U << 31) - 1); }
    /*! \brief whether current node is left child */
    [[nodiscard]] XGBOOST_DEVICE bool IsLeftChild() const { return (parent_ & (1U << 31)) != 0; }
    /*! \brief whether this node is deleted */
    [[nodiscard]] XGBOOST_DEVICE bool IsDeleted() const { return sindex_ == kDeletedNodeMarker; }
    /*! \brief whether current node is root */
    [[nodiscard]] XGBOOST_DEVICE bool IsRoot() const { return parent_ == kInvalidNodeId; }
    /*!
     * \brief set the left child
     * \param nid node id to right child
     */
    XGBOOST_DEVICE void SetLeftChild(int nid) { this->cleft_ = nid; }
    /*!
     * \brief set the right child
     * \param nid node id to right child
     */
    XGBOOST_DEVICE void SetRightChild(int nid) { this->cright_ = nid; }
    /*!
     * \brief set split condition of current node
     * \param split_index feature index to split
     * \param split_cond  split condition
     * \param default_left the default direction when feature is unknown
     */
    XGBOOST_DEVICE void SetSplit(unsigned split_index, SplitCondT split_cond,
                                 bool default_left = false) {
      if (default_left) split_index |= (1U << 31);
      this->sindex_ = split_index;
      (this->info_).split_cond = split_cond;
    }
    /*!
     * \brief set the leaf value of the node
     * \param value leaf value
     * \param right right index, could be used to store
     *        additional information
     */
    XGBOOST_DEVICE void SetLeaf(bst_float value, int right = kInvalidNodeId) {
      (this->info_).leaf_value = value;
      this->cleft_ = kInvalidNodeId;
      this->cright_ = right;
    }
    /*! \brief mark that this node is deleted */
    XGBOOST_DEVICE void MarkDelete() { this->sindex_ = kDeletedNodeMarker; }
    /*! \brief Reuse this deleted node. */
    XGBOOST_DEVICE void Reuse() { this->sindex_ = 0; }
    // set parent
    XGBOOST_DEVICE void SetParent(int pidx, bool is_left_child = true) {
      if (is_left_child) pidx |= (1U << 31);
      this->parent_ = pidx;
    }
    bool operator==(const Node& b) const {
      return parent_ == b.parent_ && cleft_ == b.cleft_ && cright_ == b.cright_ &&
             sindex_ == b.sindex_ && info_.leaf_value == b.info_.leaf_value;
    }

   private:
    /*!
     * \brief in leaf node, we have weights, in non-leaf nodes,
     *        we have split condition
     */
    union Info {
      bst_float leaf_value;
      SplitCondT split_cond;
    };
    // pointer to parent, highest bit is used to
    // indicate whether it's a left child or not
    int32_t parent_{kInvalidNodeId};
    // pointer to left, right
    int32_t cleft_{kInvalidNodeId}, cright_{kInvalidNodeId};
    // split feature index, left split or right split depends on the highest bit
    uint32_t sindex_{0};
    // extra info
    Info info_;
  };

  /**
   * @brief Change a non leaf node to a leaf node, delete its children
   *
   * @param nidx Node id
   * @param value The new leaf value
   */
  void ChangeToLeaf(bst_node_t nidx, float value) {
    auto& h_nodes = nodes_.HostVector();
    CHECK(h_nodes[h_nodes[nidx].LeftChild()].IsLeaf());
    CHECK(h_nodes[h_nodes[nidx].RightChild()].IsLeaf());
    this->DeleteNode(h_nodes[nidx].LeftChild());
    this->DeleteNode(h_nodes[nidx].RightChild());
    h_nodes[nidx].SetLeaf(value);
  }
  /**
   * @brief Collapse a non leaf node to a leaf node, delete its children
   *
   * @param nidx Node id
   * @param value The new leaf value
   */
  void CollapseToLeaf(bst_node_t nidx, float value) {
    auto& h_nodes = nodes_.HostVector();
    if (h_nodes[nidx].IsLeaf()) return;
    if (!h_nodes[h_nodes[nidx].LeftChild()].IsLeaf()) {
      CollapseToLeaf(h_nodes[nidx].LeftChild(), 0.0f);
    }
    if (!h_nodes[h_nodes[nidx].RightChild()].IsLeaf()) {
      CollapseToLeaf(h_nodes[nidx].RightChild(), 0.0f);
    }
    this->ChangeToLeaf(nidx, value);
  }

  RegTree() {
    nodes_.HostVector().resize(param_.num_nodes);
    stats_.HostVector().resize(param_.num_nodes);
    split_types_.HostVector().resize(param_.num_nodes, FeatureType::kNumerical);
    split_categories_segments_.HostVector().resize(param_.num_nodes);
    auto& h_nodes = nodes_.HostVector();
    for (int i = 0; i < param_.num_nodes; i++) {
      h_nodes[i].SetLeaf(0.0f);
      h_nodes[i].SetParent(kInvalidNodeId);
    }
  }
  /**
   * \brief Constructor that initializes the tree model with shape.
   */
  explicit RegTree(bst_target_t n_targets, bst_feature_t n_features) : RegTree{} {
    param_.num_feature = n_features;
    param_.size_leaf_vector = n_targets;
    if (n_targets > 1) {
      this->p_mt_tree_.reset(new MultiTargetTree{&param_});
    }
  }

  /*! \brief get node given nid */
  Node& operator[](bst_node_t nidx) { return nodes_.HostVector()[nidx]; }

 public:
  /** @brief Get const reference to nodes */
  [[nodiscard]] common::Span<Node const> GetNodes(DeviceOrd device) const {
    CHECK(!this->IsMultiTarget());
    return device.IsCPU() ? nodes_.ConstHostSpan()
                          : (nodes_.SetDevice(device), nodes_.ConstDeviceSpan());
  }

  /** @brief Get const reference to stats */
  [[nodiscard]] common::Span<RTreeNodeStat const> GetStats(DeviceOrd device) const {
    CHECK(!this->IsMultiTarget());
    return device.IsCPU() ? stats_.ConstHostSpan()
                          : (stats_.SetDevice(device), stats_.ConstDeviceSpan());
  }

  /*! \brief get node statistics given nid */
  RTreeNodeStat& Stat(int nid) { return stats_.HostVector()[nid]; }

  void LoadModel(Json const& in) override;
  void SaveModel(Json* out) const override;

  /**
   * @brief Compares whether 2 trees are equal from a user's perspective.  The equality
   *        compares only non-deleted nodes.
   *
   * @param b The other tree.
   */
  [[nodiscard]] bool Equal(RegTree const& b) const;

  /**
   * \brief Expands a leaf node into two additional leaf nodes.
   *
   * \param nid               The node index to expand.
   * \param split_index       Feature index of the split.
   * \param split_value       The split condition.
   * \param default_left      True to default left.
   * \param base_weight       The base weight, before learning rate.
   * \param left_leaf_weight  The left leaf weight for prediction, modified by learning rate.
   * \param right_leaf_weight The right leaf weight for prediction, modified by learning rate.
   * \param loss_change       The loss change.
   * \param sum_hess          The sum hess.
   * \param left_sum          The sum hess of left leaf.
   * \param right_sum         The sum hess of right leaf.
   * \param leaf_right_child  The right child index of leaf, by default kInvalidNodeId,
   *                          some updaters use the right child index of leaf as a marker
   */
  void ExpandNode(bst_node_t nid, unsigned split_index, bst_float split_value, bool default_left,
                  bst_float base_weight, bst_float left_leaf_weight, bst_float right_leaf_weight,
                  bst_float loss_change, float sum_hess, float left_sum, float right_sum,
                  bst_node_t leaf_right_child = kInvalidNodeId);
  /**
   * @brief Expand multiple leaves in a multi-target tree.
   *
   * A non-empty category span marks a categorical split; an empty span marks a numerical split.
   */
  void Expand(Context const* ctx, tree::ExpandBatch const& batch);
  /**
   * @brief Set all leaf weights for a multi-target tree.
   *
   * The leaf weight can be different from the internal weight stored by @ref Expand.
   * This function is used to set the leaf at the end of tree construction.
   *
   * @param leaves  The node indices for all leaves. This must contain all the leaves in this tree.
   * @param weights Row-major matrix for leaf weights, each row contains a leaf specified by the
   *                leaves parameter.
   */
  void SetLeaves(std::vector<bst_node_t> leaves, common::Span<float const> weights);

  /**
   * \brief Expands a leaf node with categories
   *
   * \param nid               The node index to expand.
   * \param split_index       Feature index of the split.
   * \param split_cat         The bitset containing categories
   * \param default_left      True to default left.
   * \param base_weight       The base weight, before learning rate.
   * \param left_leaf_weight  The left leaf weight for prediction, modified by learning rate.
   * \param right_leaf_weight The right leaf weight for prediction, modified by learning rate.
   * \param loss_change       The loss change.
   * \param sum_hess          The sum hess.
   * \param left_sum          The sum hess of left leaf.
   * \param right_sum         The sum hess of right leaf.
   */
  void ExpandCategorical(bst_node_t nid, bst_feature_t split_index,
                         common::Span<tree::CatWordT const> split_cat, bool default_left,
                         bst_float base_weight, bst_float left_leaf_weight,
                         bst_float right_leaf_weight, bst_float loss_change, float sum_hess,
                         float left_sum, float right_sum);
  /**
   * @brief Whether this tree has categorical split.
   */
  [[nodiscard]] bool HasCategoricalSplit() const { return !split_categories_.Empty(); }
  /**
   * \brief Whether this is a multi-target tree.
   */
  [[nodiscard]] bool IsMultiTarget() const { return static_cast<bool>(p_mt_tree_); }
  /**
   * \brief The size of leaf weight.
   */
  [[nodiscard]] bst_target_t NumTargets() const { return param_.size_leaf_vector; }
  /**
   * \brief Get the underlying implementaiton of multi-target tree.
   */
  [[nodiscard]] auto GetMultiTargetTree() const {
    CHECK(IsMultiTarget());
    return p_mt_tree_.get();
  }
  /**
   * \brief Get the number of features.
   */
  [[nodiscard]] bst_feature_t NumFeatures() const noexcept { return param_.num_feature; }
  /**
   * \brief Get the total number of nodes including deleted ones in this tree.
   */
  [[nodiscard]] bst_node_t NumNodes() const noexcept { return param_.num_nodes; }
  /**
   * \brief Get the total number of valid nodes in this tree.
   */
  [[nodiscard]] bst_node_t NumValidNodes() const noexcept {
    return param_.num_nodes - param_.num_deleted;
  }
  /**
   * \brief number of extra nodes besides the root
   */
  [[nodiscard]] bst_node_t NumExtraNodes() const noexcept {
    return param_.num_nodes - 1 - param_.num_deleted;
  }
  /* \brief Count number of leaves in tree. */
  [[nodiscard]] bst_node_t GetNumLeaves() const;
  [[nodiscard]] bst_node_t GetNumSplitNodes() const;

  /**
   * @brief Get the depth of a node.
   */
  [[nodiscard]] bst_node_t GetDepth(bst_node_t nidx) const;
  /**
   * @brief Set the root weight and statistics for a multi-target tree.
   *
   * @param weight   Internal split weight, with size equals to reduced targets.
   * @param sum_hess The sum of hessians for the root node (coverage).
   */
  void SetRoot(linalg::VectorView<float const> weight, float sum_hess) {
    CHECK(IsMultiTarget());
    return this->p_mt_tree_->SetRoot(weight, sum_hess);
  }
  /**
   * @brief Get the maximum depth.
   */
  [[nodiscard]] bst_node_t MaxDepth() const;

  /*!
   * \brief dense feature vector that can be taken by RegTree
   * and can be construct from sparse feature vector.
   */
  struct FVec {
    /*!
     * \brief initialize the vector with size vector
     * \param size The size of the feature vector.
     */
    void Init(size_t size);
    /*!
     * \brief fill the vector with sparse vector
     * \param inst The sparse instance to fill.
     */
    void Fill(SparsePage::Inst const& inst);

    /*!
     * \brief drop the trace after fill, must be called after fill.
     * \param inst The sparse instance to drop.
     */
    void Drop();
    /*!
     * \brief returns the size of the feature vector
     * \return the size of the feature vector
     */
    [[nodiscard]] size_t Size() const;
    /*!
     * \brief get ith value
     * \param i feature index.
     * \return the i-th feature value
     */
    [[nodiscard]] bst_float GetFvalue(size_t i) const;
    /*!
     * \brief check whether i-th entry is missing
     * \param i feature index.
     * \return whether i-th value is missing.
     */
    [[nodiscard]] bool IsMissing(size_t i) const;
    [[nodiscard]] bool HasMissing() const;
    void HasMissing(bool has_missing) { this->has_missing_ = has_missing; }

    [[nodiscard]] common::Span<float> Data() { return data_; }

   private:
    /**
     * @brief A dense vector for a single sample.
     *
     * It's nan if the value is missing.
     */
    std::vector<float> data_;
    bool has_missing_;
  };

  /*!
   * \brief dump the model in the requested format as a text string
   * \param fmap feature map that may help give interpretations of feature
   * \param with_stats whether dump out statistics as well
   * \param format the format to dump the model in
   * \return the string of dumped model
   */
  [[nodiscard]] std::string DumpModel(const FeatureMap& fmap, bool with_stats,
                                      std::string format) const;
  /**
   * @brief Get split types for all nodes.
   */
  [[nodiscard]] common::Span<FeatureType const> GetSplitTypes(DeviceOrd device) const {
    return device.IsCPU() ? split_types_.ConstHostSpan()
                          : (split_types_.SetDevice(device), split_types_.ConstDeviceSpan());
  }
  [[nodiscard]] common::Span<uint32_t const> GetSplitCategories(DeviceOrd device) const {
    return device.IsCPU()
               ? split_categories_.ConstHostSpan()
               : (split_categories_.SetDevice(device), split_categories_.ConstDeviceSpan());
  }
  [[nodiscard]] auto const& GetSplitCategoriesPtr() const {
    return split_categories_segments_.ConstHostVector();
  }

  /**
   * @brief CSR-like matrix for categorical splits.
   *
   * The fields of split_categories_segments_[i] are set such that the range
   * node_ptr[beg:(beg+size)] stores the bitset for the matching categories for the
   * i-th node.
   */
  struct CategoricalSplitMatrix {
    struct Segment {
      std::size_t beg{0};
      std::size_t size{0};
    };
    common::Span<FeatureType const> split_type;
    common::Span<uint32_t const> categories;
    common::Span<Segment const> node_ptr;
  };

  [[nodiscard]] CategoricalSplitMatrix GetCategoriesMatrix(DeviceOrd device) const {
    CategoricalSplitMatrix view;
    view.split_type = this->GetSplitTypes(device);
    view.categories = this->GetSplitCategories(device);
    if (device.IsCPU()) {
      view.node_ptr = split_categories_segments_.ConstHostSpan();
    } else {
      split_categories_segments_.SetDevice(device);
      view.node_ptr = split_categories_segments_.ConstDeviceSpan();
    }
    return view;
  }

  [[nodiscard]] bst_node_t LeftChild(bst_node_t nidx) const {
    if (IsMultiTarget()) {
      return this->p_mt_tree_->LeftChild(nidx);
    }
    return nodes_.ConstHostVector()[nidx].LeftChild();
  }
  [[nodiscard]] bst_node_t RightChild(bst_node_t nidx) const {
    if (IsMultiTarget()) {
      return this->p_mt_tree_->RightChild(nidx);
    }
    return nodes_.ConstHostVector()[nidx].RightChild();
  }
  [[nodiscard]] bst_node_t Size() const {
    if (IsMultiTarget()) {
      return this->p_mt_tree_->Size();
    }
    return this->nodes_.Size();
  }

  [[nodiscard]] RegTree* Copy() const;
  tree::ScalarTreeView HostScView() const;
  tree::MultiTargetTreeView HostMtView() const;

 private:
  template <bool typed>
  void LoadCategoricalSplit(Json const& in);
  void SaveCategoricalSplit(Json* p_out) const;
  /*! \brief model parameter */
  TreeParam param_;
  // vector of nodes
  HostDeviceVector<Node> nodes_;
  // free node space, used during training process
  std::vector<int> deleted_nodes_;
  // stats of nodes
  HostDeviceVector<RTreeNodeStat> stats_;
  HostDeviceVector<FeatureType> split_types_;

  // Categories for each internal node.
  HostDeviceVector<uint32_t> split_categories_;
  // Ptr to split categories of each node.
  HostDeviceVector<CategoricalSplitMatrix::Segment> split_categories_segments_;
  // ptr to multi-target tree with vector leaf.
  std::unique_ptr<MultiTargetTree> p_mt_tree_;
  // allocate a new node,
  // !!!!!! NOTE: may cause BUG here, nodes.resize
  bst_node_t AllocNode() {
    if (param_.num_deleted != 0) {
      int nid = deleted_nodes_.back();
      deleted_nodes_.pop_back();
      nodes_.HostVector()[nid].Reuse();
      --param_.num_deleted;
      return nid;
    }
    int nd = param_.num_nodes++;
    CHECK_LT(param_.num_nodes, std::numeric_limits<int>::max())
        << "number of nodes in the tree exceed 2^31";
    nodes_.HostVector().resize(param_.num_nodes);
    stats_.HostVector().resize(param_.num_nodes);
    split_types_.HostVector().resize(param_.num_nodes, FeatureType::kNumerical);
    split_categories_segments_.HostVector().resize(param_.num_nodes);
    return nd;
  }
  // delete a tree node, keep the parent field to allow trace back
  void DeleteNode(int nid) {
    CHECK_GE(nid, 1);
    auto pid = (*this)[nid].Parent();
    if (nid == (*this)[pid].LeftChild()) {
      (*this)[pid].SetLeftChild(kInvalidNodeId);
    } else {
      (*this)[pid].SetRightChild(kInvalidNodeId);
    }

    deleted_nodes_.push_back(nid);
    nodes_.HostVector()[nid].MarkDelete();
    ++param_.num_deleted;
  }
};

inline void RegTree::FVec::Init(size_t size) {
  data_.resize(size);
  std::fill(data_.begin(), data_.end(), std::numeric_limits<float>::quiet_NaN());
  has_missing_ = true;
}

inline void RegTree::FVec::Fill(SparsePage::Inst const& inst) {
  auto p_data = inst.data();
  auto p_out = data_.data();

  for (std::size_t i = 0, n = inst.size(); i < n; ++i) {
    auto const& entry = p_data[i];
    p_out[entry.index] = entry.fvalue;
  }
  has_missing_ = data_.size() != inst.size();
}

inline void RegTree::FVec::Drop() { this->Init(this->Size()); }

inline size_t RegTree::FVec::Size() const { return data_.size(); }

inline float RegTree::FVec::GetFvalue(size_t i) const { return data_[i]; }

inline bool RegTree::FVec::IsMissing(size_t i) const { return std::isnan(data_[i]); }

inline bool RegTree::FVec::HasMissing() const { return has_missing_; }

// Multi-target tree not yet implemented error
inline StringView MTNotImplemented() {
  return " support for multi-target tree is not yet implemented.";
}
}  // namespace xgboost
#endif  // XGBOOST_TREE_MODEL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/tree_updater.h <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 *
 * @brief General primitive for tree learning,
 *   Updating a collection of trees given the information.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_TREE_UPDATER_H_
#define XGBOOST_TREE_UPDATER_H_

#include <dmlc/registry.h>
#include <xgboost/base.h>                // for Args, GradientPair
#include <xgboost/data.h>                // for DMatrix
#include <xgboost/gradient.h>            // for GradientContainer
#include <xgboost/host_device_vector.h>  // for HostDeviceVector
#include <xgboost/linalg.h>              // for VectorView
#include <xgboost/model.h>               // for Configurable
#include <xgboost/span.h>                // for Span
#include <xgboost/tree_model.h>          // for RegTree

#include <functional>  // for function
#include <string>      // for string
#include <vector>      // for vector

namespace xgboost {
namespace tree {
struct TrainParam;
}

class Json;
struct Context;
struct ObjInfo;

/**
 * @brief interface of tree update module, that performs update of a tree.
 */
class TreeUpdater : public Configurable {
 protected:
  Context const* ctx_ = nullptr;

 public:
  explicit TreeUpdater(const Context* ctx) : ctx_(ctx) {}
  ~TreeUpdater() override = default;
  /**
   * @brief Initialize the updater with given arguments.
   * @param args arguments to the objective function.
   */
  virtual void Configure(const Args& args) = 0;
  /**
   * @brief Whether this updater can be used for updating existing trees.
   *
   *  Some updaters are used for building new trees (like `hist`), while some others are
   *  used for modifying existing trees (like `prune`).  Return true if it can modify
   *  existing trees.
   */
  [[nodiscard]] virtual bool CanModifyTree() const { return false; }
  /**
   * @brief perform update to the tree models
   *
   * @param param  Hyper-parameter for constructing trees.
   * @param gpair  The gradient pair statistics of the data
   * @param p_fmat The data matrix passed to the updater.
   * @param out_position The leaf index for each row.  The index is negated if that row is
   *                     removed during sampling. So the 3th node is ~3.
   * @param out_trees references the trees to be updated, updater will change the content of trees
   *
   * @note All the trees in the vector are updated, with the same statistics, but maybe
   *       different random seeds, usually one tree is passed in at a time, there can be
   *       multiple trees when we train a random forest style model.
   */
  virtual void Update(tree::TrainParam const* param, GradientContainer* gpair, DMatrix* p_fmat,
                      common::Span<HostDeviceVector<bst_node_t>> out_position,
                      std::vector<RegTree*> const& out_trees) = 0;

  [[nodiscard]] virtual char const* Name() const = 0;

  /**
   * @brief Create a tree updater given name
   *
   * @param name Name of the tree updater.
   * @param ctx A global runtime parameter
   * @param task Infomation about the objective.
   */
  static TreeUpdater* Create(const std::string& name, Context const* ctx, ObjInfo const* task);
};

/**
 * @brief Registry entry for tree updater.
 */
struct TreeUpdaterReg
    : public dmlc::FunctionRegEntryBase<
          TreeUpdaterReg, std::function<TreeUpdater*(Context const* ctx, ObjInfo const* task)>> {};

/*!
 * \brief Macro to register tree updater.
 *
 * \code
 * // example of registering a objective ndcg@k
 * XGBOOST_REGISTER_TREE_UPDATER(ColMaker, "colmaker")
 * .describe("Column based tree maker.")
 * .set_body([]() {
 *     return new ColMaker<TStats>();
 *   });
 * \endcode
 */
#define XGBOOST_REGISTER_TREE_UPDATER(UniqueId, Name)     \
  static DMLC_ATTRIBUTE_UNUSED ::xgboost::TreeUpdaterReg& \
      __make_##TreeUpdaterReg##_##UniqueId##__ =          \
          ::dmlc::Registry<::xgboost::TreeUpdaterReg>::Get()->__REGISTER__(Name)

}  // namespace xgboost
#endif  // XGBOOST_TREE_UPDATER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/version_config.h <==
/**
 * Copyright 2019-2026, XGBoost contributors
 */
#ifndef XGBOOST_VERSION_CONFIG_H_
#define XGBOOST_VERSION_CONFIG_H_

#define XGBOOST_VER_MAJOR 3 /* NOLINT */
#define XGBOOST_VER_MINOR 4 /* NOLINT */
#define XGBOOST_VER_PATCH 2 /* NOLINT */

#endif  // XGBOOST_VERSION_CONFIG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/include/xgboost/windefs.h <==
/**
 * Copyright 2024, XGBoost Contributors
 *
 * @brief Macro for Windows.
 */
#pragma once

#if !defined(xgboost_IS_WIN)

#if defined(_MSC_VER) || defined(__MINGW32__)
#define xgboost_IS_WIN 1
#endif  // defined(_MSC_VER) || defined(__MINGW32__)

#endif  // !defined(xgboost_IS_WIN)

#if defined(xgboost_IS_WIN)

#if !defined(NOMINMAX)
#define NOMINMAX
#endif  // !defined(NOMINMAX)

// A macro used inside `windows.h` to avoid conflicts with `winsock2.h`
#if !defined(WIN32_LEAN_AND_MEAN)
#define WIN32_LEAN_AND_MEAN
#endif  // !defined(WIN32_LEAN_AND_MEAN)

// Stop windows.h from including winsock.h
// mingw uses _WINSOCKAPI_ to check whether windows.h is included, don't mess with it.
#if !defined(_WINSOCKAPI_) && !defined(__MINGW32__)
#define _WINSOCKAPI_
#endif  // !defined(_WINSOCKAPI_)

#if !defined(xgboost_IS_MINGW)

#if defined(__MINGW32__)
#define xgboost_IS_MINGW 1
#endif  // defined(__MINGW32__)

#endif  // xgboost_IS_MINGW

#endif  // !defined(xgboost_IS_WIN)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/ops/script/pypi_variants.py <==
"""Create Package variants for PyPI distribution."""

import argparse
import os

import tomllib
from packaging.version import Version
from test_utils import PY_PACKAGE

IN_PATH = os.path.join(PY_PACKAGE, "pyproject.toml.in")
STUB_IN_PATH = os.path.join(PY_PACKAGE, "pyproject.toml.stub.in")
OUT_PATH = os.path.join(PY_PACKAGE, "pyproject.toml")

NCCL_WHL = """    \"nvidia-nccl-{0} ; platform_system == 'Linux'\","""

NAME = "{{ name }}"
NCCL = "{{ nccl }}"
VERSION = "{{ version }}"
CUDA_VARIANTS = ["cu12", "cu13"]


def copyfile(src: str, dst: str) -> None:
    with open(src, "rb") as fd:
        content = fd.read()
    with open(dst, "wb") as fd:
        fd.write(content)


def make_pyproject(
    *, use_suffix: str, require_nccl_dep: str, create_stub: bool = False
) -> None:
    if use_suffix == "cpu" and require_nccl_dep != "na":
        raise ValueError(
            "xgboost-cpu cannot require NCCL dependency. "
            "When setting --use-suffix='cpu', you must also set --require-nccl-dep='na'."
        )
    if (
        use_suffix in CUDA_VARIANTS
        and require_nccl_dep in CUDA_VARIANTS
        and use_suffix != require_nccl_dep
    ):
        raise ValueError(
            "Inconsistent choices for --use-suffix and --require-nccl-dep. "
            "When --use-suffix is set to one of {{{0}}}, --require-nccl-dep must be "
            "set to identical value as --use-suffix.".format(",".join(CUDA_VARIANTS))
        )
    if create_stub:
        if use_suffix == "na":
            raise ValueError("To create a stub package, --use-suffix must not be 'na'")
        if require_nccl_dep != "na":
            raise ValueError(
                "To create a stub package, --require-nccl-dep must be 'na'"
            )

    with open(STUB_IN_PATH if create_stub else IN_PATH) as fd:
        pyproject = fd.read()

    readme_dft = os.path.join(PY_PACKAGE, "README.dft.rst")
    readme_cpu = os.path.join(PY_PACKAGE, "README.cpu.rst")
    readme_stub = os.path.join(PY_PACKAGE, "README.stub.rst")
    readme = os.path.join(PY_PACKAGE, "README.rst")
    pyproject = pyproject.replace(
        NAME, f"xgboost-{use_suffix}" if use_suffix != "na" else "xgboost"
    )
    if create_stub:
        copyfile(readme_stub, readme)
        pyproject_parsed = tomllib.loads(pyproject)
        pyproject = pyproject.replace(
            VERSION, str(Version(pyproject_parsed["project"]["version"]))
        )
    elif use_suffix == "cpu":
        copyfile(readme_cpu, readme)
    else:
        copyfile(readme_dft, readme)
    pyproject = pyproject.replace(
        NCCL, NCCL_WHL.format(require_nccl_dep) if require_nccl_dep != "na" else ""
    )
    pyproject = (
        f"# Generated by `{os.path.basename(__file__)}`, don't edit: "
        f"'--use-suffix={use_suffix} --require-nccl-dep={require_nccl_dep}"
        + (" --create-stub" if create_stub else "")
        + "'\n"
        + pyproject
    )

    with open(OUT_PATH, "w") as fd:
        fd.write(pyproject)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--use-suffix",
        type=str,
        choices=["na", "cpu"] + CUDA_VARIANTS,
        default="na",
        help=(
            "When using this option, rename the package name to xgboost-[suffix]. "
            "Set to 'na' to disable"
        ),
    )
    parser.add_argument(
        "--require-nccl-dep",
        type=str,
        choices=["na"] + CUDA_VARIANTS,
        required=True,
        help="Which NCCL dependency to use; select 'na' to remove NCCL dependency",
    )
    parser.add_argument(
        "--create-stub",
        action="store_true",
        help="Create a stub package that redirects users to install `xgboost`",
    )
    args = parser.parse_args()
    make_pyproject(
        use_suffix=args.use_suffix,
        require_nccl_dep=args.require_nccl_dep,
        create_stub=args.create_stub,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/ops/script/test_utils.py <==
"""Utilities for the CI."""

import os
from datetime import datetime, timedelta
from functools import wraps
from typing import Any, Callable, Dict, TypedDict, TypeVar, Union


class DirectoryExcursion:
    def __init__(self, path: Union[os.PathLike, str]) -> None:
        self.path = path
        self.curdir = os.path.normpath(os.path.abspath(os.path.curdir))

    def __enter__(self) -> None:
        os.chdir(self.path)

    def __exit__(self, *args: Any) -> None:
        os.chdir(self.curdir)


R = TypeVar("R")


def cd(path: Union[os.PathLike, str]) -> Callable:
    """Decorator for changing directory temporarily."""

    def chdir(func: Callable[..., R]) -> Callable[..., R]:
        @wraps(func)
        def inner(*args: Any, **kwargs: Any) -> R:
            with DirectoryExcursion(path):
                return func(*args, **kwargs)

        return inner

    return chdir


Record = TypedDict("Record", {"count": int, "total": timedelta})
timer: Dict[str, Record] = {}


def record_time(func: Callable[..., R]) -> Callable[..., R]:
    """Decorator for recording function runtime."""
    global timer

    @wraps(func)
    def inner(*args: Any, **kwargs: Any) -> R:
        if func.__name__ not in timer:
            timer[func.__name__] = {"count": 0, "total": timedelta(0)}
        s = datetime.now()
        try:
            r = func(*args, **kwargs)
        finally:
            e = datetime.now()
            timer[func.__name__]["count"] += 1
            timer[func.__name__]["total"] += e - s
        return r

    return inner


def print_time() -> None:
    """Print all recorded items by :py:func:`record_time`."""
    global timer
    for k, v in timer.items():
        print(
            "Name:",
            k,
            "Called:",
            v["count"],
            "Elapsed:",
            f"{v['total'].seconds} secs",
        )


ROOT = os.path.normpath(
    os.path.join(
        os.path.dirname(os.path.abspath(__file__)), os.path.pardir, os.path.pardir
    )
)
R_PACKAGE = os.path.join(ROOT, "R-package")
JVM_PACKAGES = os.path.join(ROOT, "jvm-packages")
PY_PACKAGE = os.path.join(ROOT, "python-package")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/CMakeLists.txt <==
if(PLUGIN_SYCL)
  set(CMAKE_CXX_COMPILER "icpx")
  file(GLOB_RECURSE SYCL_SOURCES "sycl/*.cc")
    list(APPEND SYCL_SOURCES
    ${xgboost_SOURCE_DIR}/src/objective/regression_obj.cc
    ${xgboost_SOURCE_DIR}/src/objective/hinge.cc
    ${xgboost_SOURCE_DIR}/src/objective/quantile_obj.cc
    ${xgboost_SOURCE_DIR}/src/objective/multiclass_obj.cc)
  add_library(plugin_sycl OBJECT ${SYCL_SOURCES})
  target_include_directories(plugin_sycl
    PRIVATE
    ${xgboost_SOURCE_DIR}/include
    ${xgboost_SOURCE_DIR}/dmlc-core/include
    ${xgboost_SOURCE_DIR}/rabit/include)
    target_compile_definitions(plugin_sycl PUBLIC -DXGBOOST_USE_SYCL=1)
    target_link_libraries(plugin_sycl PUBLIC -fsycl)
    set_target_properties(plugin_sycl PROPERTIES
    COMPILE_FLAGS "-fsycl -fno-sycl-id-queries-fit-in-int"
    CXX_STANDARD 17
    CXX_STANDARD_REQUIRED ON
    POSITION_INDEPENDENT_CODE ON)
  if(USE_OPENMP)
    find_package(OpenMP REQUIRED)
    set_target_properties(plugin_sycl PROPERTIES
    COMPILE_FLAGS "-fsycl -fno-sycl-id-queries-fit-in-int -qopenmp")
  endif()
  # Get compilation and link flags of plugin_sycl and propagate to objxgboost
  target_link_libraries(objxgboost PUBLIC plugin_sycl)
  # Add all objects of plugin_sycl to objxgboost
  target_sources(objxgboost INTERFACE $<TARGET_OBJECTS:plugin_sycl>)
endif()

# Add the Federate Learning plugin if enabled.
if(PLUGIN_FEDERATED)
  add_subdirectory(federated)
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/README.md <==
XGBoost Plugins Modules
=======================

This folder contains plugin modules to xgboost that can be optionally installed.  The
plugin system helps us to extend xgboost with additional features, and add experimental
features that may not yet be ready to be included in the main project.

To include a certain plugin, say ```plugin_a```, you only need to add the following line
to `xgboost/plugin/CMakeLists.txt`
``` cmake
set(PLUGIN_SOURCES ${PLUGIN_SOURCES}
    ${xgboost_SOURCE_DIR}/plugin/plugin_a.cc PARENT_SCOPE)
```
along with specified source file `plugin_a.cc`.

Then rebuild XGBoost with CMake.

Write Your Own Plugin
---------------------
You can plugin your own modules to xgboost by adding code to this folder,
without modification to the main code repo.
The [example](example) folder provides an example to write a plugin.

List of register functions
--------------------------
A plugin has to register a new functionality to xgboost to be able to use it.
The register macros available to plugin writers are:

 - XGBOOST_REGISTER_METRIC - Register an evaluation metric
 - XGBOOST_REGISTER_GBM - Register a new gradient booster that learns through
   gradient statistics
 - XGBOOST_REGISTER_OBJECTIVE - Register a new objective function used by xgboost
 - XGBOOST_REGISTER_TREE_UPDATER - Register a new tree-updater which updates
   the tree given the gradient information

And from dmlc-core:

 - DMLC_REGISTER_PARAMETER - Register a set of parameter for a specific usecase


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/example/README.md <==
XGBoost Plugin Example
======================
This folder provides an example of implementing xgboost plugin.

There are three steps you need to do to add a plugin to xgboost
- Create your source .cc file, implement a new extension
  - In this example [custom_obj.cc](custom_obj.cc)
- Register this extension to xgboost via a registration macro
  - In this example ```XGBOOST_REGISTER_OBJECTIVE``` in [this line](custom_obj.cc#L78)
- Add a line to `xgboost/plugin/CMakeLists.txt`:
```
target_sources(objxgboost PRIVATE ${xgboost_SOURCE_DIR}/plugin/example/custom_obj.cc)
```

Then you can test this plugin by using ```objective=mylogistic``` parameter.

<!--  LocalWords:  XGBoost
 -->


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/example/custom_obj.cc <==
/**
 * Copyright 2015-2025, XGBoost Contributors
 * \file custom_metric.cc
 * \brief This is an example to define plugin of xgboost.
 *  This plugin defines the additional metric function.
 */
#include <xgboost/base.h>
#include <xgboost/json.h>
#include <xgboost/linalg.h>  // for Vector
#include <xgboost/objective.h>
#include <xgboost/parameter.h>

namespace xgboost::obj {
// This is a helpful data structure to define parameters
// You do not have to use it.
// see http://dmlc-core.readthedocs.org/en/latest/parameter.html
// for introduction of this module.
struct MyLogisticParam : public XGBoostParameter<MyLogisticParam> {
  float scale_neg_weight;
  // declare parameters
  DMLC_DECLARE_PARAMETER(MyLogisticParam) {
    DMLC_DECLARE_FIELD(scale_neg_weight).set_default(1.0f).set_lower_bound(0.0f)
        .describe("Scale the weight of negative examples by this factor");
  }
};

DMLC_REGISTER_PARAMETER(MyLogisticParam);

// Define a customized logistic regression objective in C++.
// Implement the interface.
class MyLogistic : public ObjFunction {
 public:
  void Configure(const Args& args) override { param_.UpdateAllowUnknown(args); }

  [[nodiscard]] ObjInfo Task() const override { return ObjInfo::kRegression; }

  void GetGradient(const HostDeviceVector<float>& preds, MetaInfo const& info,
                   std::int32_t /*iter*/, linalg::Matrix<GradientPair>* out_gpair) override {
    out_gpair->Reshape(info.num_row_, 1);
    const std::vector<float>& preds_h = preds.HostVector();
    auto out_gpair_h = out_gpair->HostView();
    auto const labels_h = info.labels.HostView();
    for (size_t i = 0; i < preds_h.size(); ++i) {
      float w = info.GetWeight(i);
      // scale the negative examples!
      if (labels_h(i) == 0.0f) w *= param_.scale_neg_weight;
      // logistic transformation
      float p = 1.0f / (1.0f + std::exp(-preds_h[i]));
      // this is the gradient
      float grad = (p - labels_h(i)) * w;
      // this is the second order gradient
      float hess = p * (1.0f - p) * w;
      out_gpair_h(i) = GradientPair(grad, hess);
    }
  }
  [[nodiscard]] const char* DefaultEvalMetric() const override {
    return "logloss";
  }
  void PredTransform(HostDeviceVector<float> *io_preds) const override {
    // transform margin value to probability.
    std::vector<float> &preds = io_preds->HostVector();
    for (auto& pred : preds) {
      pred = 1.0f / (1.0f + std::exp(-pred));
    }
  }
  void ProbToMargin(linalg::Vector<float>* base_score) const override {
    // transform probability to margin value
    auto h_intercept = base_score->HostView();
    for (std::size_t i = 0, n = h_intercept.Size(); i < n; ++i) {
      h_intercept(i) = -std::log(1.0f / h_intercept(i) - 1.0f);
    }
  }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String("mylogistic");
    out["my_logistic_param"] = ToJson(param_);
  }

  void LoadConfig(Json const& in) override {
    FromJson(in["my_logistic_param"], &param_);
  }

 private:
  MyLogisticParam param_;
};

// Finally register the objective function.
// After it succeeds you can try use xgboost with objective=mylogistic
XGBOOST_REGISTER_OBJECTIVE(MyLogistic, "mylogistic")
.describe("User defined logistic regression plugin")
.set_body([]() { return new MyLogistic(); });

}  // namespace xgboost::obj


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/CMakeLists.txt <==
# gRPC needs to be installed first. See README.md.
set(protobuf_MODULE_COMPATIBLE TRUE)
set(protobuf_BUILD_SHARED_LIBS TRUE)

find_package(Protobuf CONFIG)
if(NOT Protobuf_FOUND)
  find_package(Protobuf)
endif()
if(NOT Protobuf_FOUND)
  # let CMake emit error
  find_package(Protobuf CONFIG REQUIRED)
endif()

find_package(gRPC CONFIG REQUIRED)
message(STATUS "Found gRPC: ${gRPC_CONFIG}")

# Generated code from the protobuf definition.
add_library(federated_proto STATIC federated.proto)
target_link_libraries(federated_proto PUBLIC protobuf::libprotobuf gRPC::grpc gRPC::grpc++)
target_include_directories(federated_proto PUBLIC ${CMAKE_CURRENT_BINARY_DIR})
xgboost_target_properties(federated_proto)

protobuf_generate(
    TARGET federated_proto
    LANGUAGE cpp
    PROTOC_OUT_DIR "${PROTO_BINARY_DIR}")
protobuf_generate(
    TARGET federated_proto
    LANGUAGE grpc
    GENERATE_EXTENSIONS .grpc.pb.h .grpc.pb.cc
    PLUGIN "protoc-gen-grpc=\$<TARGET_FILE:gRPC::grpc_cpp_plugin>"
    PROTOC_OUT_DIR "${PROTO_BINARY_DIR}")

# Wrapper for the gRPC client.
add_library(federated_client INTERFACE)
target_link_libraries(federated_client INTERFACE federated_proto)

# Rabit engine for Federated Learning.
target_sources(
  objxgboost PRIVATE federated_tracker.cc federated_comm.cc federated_coll.cc
)
if(USE_CUDA)
  target_sources(objxgboost PRIVATE federated_comm.cu federated_coll.cu)
endif()

target_link_libraries(objxgboost PRIVATE federated_client "-Wl,--exclude-libs,ALL")
target_compile_definitions(objxgboost PUBLIC -DXGBOOST_USE_FEDERATED=1)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/README.md <==
XGBoost Plugin for Federated Learning
=====================================

This folder contains the plugin for federated learning.

Build
-----

The federated learning plugin requires `grpc` and `protobuf`. To install grpc, refer to the [installation guide from the gRPC website](https://grpc.io/docs/languages/cpp/quickstart/). Alternatively, one can use the `libgrpc` and the `protobuf` package from conda forge if conda is available. After obtaining the required dependencies, enable the flag: `-DPLUGIN_FEDERATED=ON` when running CMake. Please note that only Linux is supported for the federated plugin.

``` shell

cmake -B build -S . -DPLUGIN_FEDERATED=ON -GNinja
cd build && ninja

```

Test Federated XGBoost
----------------------

``` shell
# Under xgboost source tree.
pytest -sv tests/test_distributed/test_federated
```


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated.proto <==
/*!
 * Copyright 2022-2023 XGBoost contributors
 */
syntax = "proto3";

package xgboost.collective.federated;

service Federated {
  rpc Allgather(AllgatherRequest) returns (AllgatherReply) {}
  rpc AllgatherV(AllgatherVRequest) returns (AllgatherVReply) {}
  rpc Allreduce(AllreduceRequest) returns (AllreduceReply) {}
  rpc Broadcast(BroadcastRequest) returns (BroadcastReply) {}
}

enum DataType {
  HALF = 0;
  FLOAT = 1;
  DOUBLE = 2;
  LONG_DOUBLE = 3;
  INT8 = 4;
  INT16 = 5;
  INT32 = 6;
  INT64 = 7;
  UINT8 = 8;
  UINT16 = 9;
  UINT32 = 10;
  UINT64 = 11;
}

enum ReduceOperation {
  MAX = 0;
  MIN = 1;
  SUM = 2;
  BITWISE_AND = 3;
  BITWISE_OR = 4;
  BITWISE_XOR = 5;
}

message AllgatherRequest {
  // An incrementing counter that is unique to each round to operations.
  uint64 sequence_number = 1;
  int32 rank = 2;
  bytes send_buffer = 3;
}

message AllgatherReply {
  bytes receive_buffer = 1;
}

message AllgatherVRequest {
  // An incrementing counter that is unique to each round to operations.
  uint64 sequence_number = 1;
  int32 rank = 2;
  bytes send_buffer = 3;
}

message AllgatherVReply {
  bytes receive_buffer = 1;
}

message AllreduceRequest {
  // An incrementing counter that is unique to each round to operations.
  uint64 sequence_number = 1;
  int32 rank = 2;
  bytes send_buffer = 3;
  DataType data_type = 4;
  ReduceOperation reduce_operation = 5;
}

message AllreduceReply {
  bytes receive_buffer = 1;
}

message BroadcastRequest {
  // An incrementing counter that is unique to each round to operations.
  uint64 sequence_number = 1;
  int32 rank = 2;
  bytes send_buffer = 3;
  // The root rank to broadcast from.
  int32 root = 4;
}

message BroadcastReply {
  bytes receive_buffer = 1;
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_coll.cc <==
/**
 * Copyright 2023-2026, XGBoost contributors
 */
#include "federated_coll.h"

#include <federated.grpc.pb.h>
#include <federated.pb.h>

#include <algorithm>  // for copy_n

#include "../../src/collective/allgather.h"
#include "../../src/common/common.h"    // for AssertGPUSupport
#include "federated_comm.h"             // for FederatedComm
#include "xgboost/collective/result.h"  // for Result

namespace xgboost::collective {
namespace {
[[nodiscard]] Result GetGRPCResult(std::string const &name, grpc::Status const &status) {
  return Fail(name + " RPC failed. " + std::to_string(status.error_code()) + ": " +
              status.error_message());
}

[[nodiscard]] Result BroadcastImpl(Comm const &comm, std::uint64_t *sequence_number,
                                   common::Span<std::int8_t> data, std::int32_t root) {
  using namespace federated;  // NOLINT

  auto fed = dynamic_cast<FederatedComm const *>(&comm);
  CHECK(fed);
  auto stub = fed->Handle();

  BroadcastRequest request;
  request.set_sequence_number((*sequence_number)++);
  request.set_rank(comm.Rank());
  if (comm.Rank() != root) {
    request.set_send_buffer(nullptr, 0);
  } else {
    request.set_send_buffer(data.data(), data.size());
  }
  request.set_root(root);

  BroadcastReply reply;
  grpc::ClientContext context;
  context.set_wait_for_ready(true);
  grpc::Status status = stub->Broadcast(&context, request, &reply);
  if (!status.ok()) {
    return GetGRPCResult("Broadcast", status);
  }
  if (comm.Rank() != root) {
    auto const &r = reply.receive_buffer();
    std::copy_n(r.cbegin(), r.size(), data.data());
  }

  return Success();
}
}  // namespace

#if !defined(XGBOOST_USE_CUDA)
Coll *FederatedColl::MakeCUDAVar() {
  common::AssertGPUSupport();
  return nullptr;
}
#endif

[[nodiscard]] Result FederatedColl::Allreduce(Context const * /*ctx*/, Comm const &comm,
                                              common::Span<std::int8_t> data,
                                              ArrayInterfaceHandler::Type type, Op op) {
  using namespace federated;  // NOLINT
  auto fed = dynamic_cast<FederatedComm const *>(&comm);
  CHECK(fed);
  auto stub = fed->Handle();

  AllreduceRequest request;
  request.set_sequence_number(sequence_number_++);
  request.set_rank(comm.Rank());
  request.set_send_buffer(data.data(), data.size());
  request.set_data_type(static_cast<::xgboost::collective::federated::DataType>(type));
  request.set_reduce_operation(static_cast<::xgboost::collective::federated::ReduceOperation>(op));

  AllreduceReply reply;
  grpc::ClientContext context;
  context.set_wait_for_ready(true);
  grpc::Status status = stub->Allreduce(&context, request, &reply);
  if (!status.ok()) {
    return GetGRPCResult("Allreduce", status);
  }
  auto const &r = reply.receive_buffer();
  std::copy_n(r.cbegin(), r.size(), data.data());
  return Success();
}

[[nodiscard]] Result FederatedColl::Broadcast(Context const * /*ctx*/, Comm const &comm,
                                              common::Span<std::int8_t> data, std::int32_t root) {
  return BroadcastImpl(comm, &this->sequence_number_, data, root);
}

[[nodiscard]] Result FederatedColl::Allgather(Context const * /*ctx*/, Comm const &comm,
                                              common::Span<std::int8_t> data) {
  using namespace federated;  // NOLINT
  auto fed = dynamic_cast<FederatedComm const *>(&comm);
  CHECK(fed);
  auto stub = fed->Handle();
  auto size = data.size_bytes() / comm.World();

  auto offset = comm.Rank() * size;
  auto segment = data.subspan(offset, size);

  AllgatherRequest request;
  request.set_sequence_number(sequence_number_++);
  request.set_rank(comm.Rank());
  request.set_send_buffer(segment.data(), segment.size());

  AllgatherReply reply;
  grpc::ClientContext context;
  context.set_wait_for_ready(true);
  grpc::Status status = stub->Allgather(&context, request, &reply);

  if (!status.ok()) {
    return GetGRPCResult("Allgather", status);
  }
  auto const &r = reply.receive_buffer();
  std::copy_n(r.cbegin(), r.size(), data.begin());
  return Success();
}

[[nodiscard]] Result FederatedColl::AllgatherV(Context const * /*ctx*/, Comm const &comm,
                                               common::Span<std::int8_t const> data,
                                               common::Span<std::int64_t const>,
                                               common::Span<std::int64_t>,
                                               common::Span<std::int8_t> recv, AllgatherVAlgo) {
  using namespace federated;  // NOLINT

  auto fed = dynamic_cast<FederatedComm const *>(&comm);
  CHECK(fed);
  auto stub = fed->Handle();

  AllgatherVRequest request;
  request.set_sequence_number(sequence_number_++);
  request.set_rank(comm.Rank());
  request.set_send_buffer(data.data(), data.size());

  AllgatherVReply reply;
  grpc::ClientContext context;
  context.set_wait_for_ready(true);
  grpc::Status status = stub->AllgatherV(&context, request, &reply);
  if (!status.ok()) {
    return GetGRPCResult("AllgatherV", status);
  }
  std::string const &r = reply.receive_buffer();
  CHECK_EQ(r.size(), recv.size());
  std::copy_n(r.cbegin(), r.size(), recv.begin());
  return Success();
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_coll.cu <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include <cstdint>  // for int8_t, int32_t
#include <memory>   // for dynamic_pointer_cast
#include <vector>   // for vector

#include "../../src/collective/comm.cuh"
#include "../../src/common/cuda_context.cuh"  // for CUDAContext
#include "../../src/data/array_interface.h"   // for ArrayInterfaceHandler::Type
#include "federated_coll.cuh"
#include "federated_comm.cuh"
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {
Coll *FederatedColl::MakeCUDAVar() {
  return new CUDAFederatedColl{std::dynamic_pointer_cast<FederatedColl>(this->shared_from_this())};
}

[[nodiscard]] Result CUDAFederatedColl::Allreduce(Context const *ctx, Comm const &comm,
                                                  common::Span<std::int8_t> data,
                                                  ArrayInterfaceHandler::Type type, Op op) {
  auto cufed = dynamic_cast<CUDAFederatedComm const *>(&comm);
  CHECK(cufed);

  std::vector<std::int8_t> h_data(data.size());

  return Success() << [&] {
    return GetCUDAResult(
        cudaMemcpy(h_data.data(), data.data(), data.size(), cudaMemcpyDeviceToHost));
  } << [&] {
    return p_impl_->Allreduce(ctx, comm, common::Span{h_data.data(), h_data.size()}, type, op);
  } << [&] {
    return GetCUDAResult(cudaMemcpyAsync(data.data(), h_data.data(), data.size(),
                                         cudaMemcpyHostToDevice, cufed->Stream()));
  };
}

[[nodiscard]] Result CUDAFederatedColl::Broadcast(Context const *ctx, Comm const &comm,
                                                  common::Span<std::int8_t> data,
                                                  std::int32_t root) {
  auto cufed = dynamic_cast<CUDAFederatedComm const *>(&comm);
  CHECK(cufed);
  std::vector<std::int8_t> h_data(data.size());

  return Success() << [&] {
    return GetCUDAResult(
        cudaMemcpy(h_data.data(), data.data(), data.size(), cudaMemcpyDeviceToHost));
  } << [&] {
    return p_impl_->Broadcast(ctx, comm, common::Span{h_data.data(), h_data.size()}, root);
  } << [&] {
    return GetCUDAResult(cudaMemcpyAsync(data.data(), h_data.data(), data.size(),
                                         cudaMemcpyHostToDevice, cufed->Stream()));
  };
}

[[nodiscard]] Result CUDAFederatedColl::Allgather(Context const *ctx, Comm const &comm,
                                                  common::Span<std::int8_t> data) {
  auto cufed = dynamic_cast<CUDAFederatedComm const *>(&comm);
  CHECK(cufed);
  std::vector<std::int8_t> h_data(data.size());

  return Success() << [&] {
    return GetCUDAResult(
        cudaMemcpy(h_data.data(), data.data(), data.size(), cudaMemcpyDeviceToHost));
  } << [&] {
    return p_impl_->Allgather(ctx, comm, common::Span{h_data.data(), h_data.size()});
  } << [&] {
    return GetCUDAResult(cudaMemcpyAsync(data.data(), h_data.data(), data.size(),
                                         cudaMemcpyHostToDevice, cufed->Stream()));
  };
}

[[nodiscard]] Result CUDAFederatedColl::AllgatherV(Context const *ctx, Comm const &comm,
                                                   common::Span<std::int8_t const> data,
                                                   common::Span<std::int64_t const> sizes,
                                                   common::Span<std::int64_t> recv_segments,
                                                   common::Span<std::int8_t> recv,
                                                   AllgatherVAlgo algo) {
  auto cufed = dynamic_cast<CUDAFederatedComm const *>(&comm);
  CHECK(cufed);

  std::vector<std::int8_t> h_data(data.size());
  std::vector<std::int8_t> h_recv(recv.size());

  return Success() << [&] {
    return GetCUDAResult(
        cudaMemcpy(h_data.data(), data.data(), data.size(), cudaMemcpyDeviceToHost));
  } << [&] {
    return this->p_impl_->AllgatherV(ctx, comm, h_data, sizes, recv_segments, h_recv, algo);
  } << [&] {
    return GetCUDAResult(cudaMemcpyAsync(recv.data(), h_recv.data(), h_recv.size(),
                                         cudaMemcpyHostToDevice, cufed->Stream()));
  };
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_coll.cuh <==
/**
 * Copyright 2023-2026, XGBoost contributors
 */
#include "../../src/collective/comm.h"  // for Comm, Coll
#include "federated_coll.h"             // for FederatedColl
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {
class CUDAFederatedColl : public Coll {
  std::shared_ptr<FederatedColl> p_impl_;

 public:
  explicit CUDAFederatedColl(std::shared_ptr<FederatedColl> pimpl) : p_impl_{std::move(pimpl)} {}
  [[nodiscard]] Result Allreduce(Context const *ctx, Comm const &comm,
                                 common::Span<std::int8_t> data, ArrayInterfaceHandler::Type type,
                                 Op op) override;
  [[nodiscard]] Result Broadcast(Context const *ctx, Comm const &comm,
                                 common::Span<std::int8_t> data, std::int32_t root) override;
  [[nodiscard]] Result Allgather(Context const *ctx, Comm const &,
                                 common::Span<std::int8_t> data) override;
  [[nodiscard]] Result AllgatherV(Context const *ctx, Comm const &comm,
                                  common::Span<std::int8_t const> data,
                                  common::Span<std::int64_t const> sizes,
                                  common::Span<std::int64_t> recv_segments,
                                  common::Span<std::int8_t> recv, AllgatherVAlgo algo) override;
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_coll.h <==
/**
 * Copyright 2023-2026, XGBoost contributors
 */
#pragma once
#include "../../src/collective/coll.h"  // for Coll
#include "../../src/collective/comm.h"  // for Comm

namespace xgboost::collective {
class FederatedColl : public Coll {
 private:
  std::uint64_t sequence_number_{0};

 public:
  Coll *MakeCUDAVar() override;

  [[nodiscard]] Result Allreduce(Context const *ctx, Comm const &, common::Span<std::int8_t> data,
                                 ArrayInterfaceHandler::Type type, Op op) override;
  [[nodiscard]] Result Broadcast(Context const *ctx, Comm const &comm,
                                 common::Span<std::int8_t> data, std::int32_t root) override;
  [[nodiscard]] Result Allgather(Context const *ctx, Comm const &,
                                 common::Span<std::int8_t> data) override;
  [[nodiscard]] Result AllgatherV(Context const *ctx, Comm const &comm,
                                  common::Span<std::int8_t const> data,
                                  common::Span<std::int64_t const> sizes,
                                  common::Span<std::int64_t> recv_segments,
                                  common::Span<std::int8_t> recv, AllgatherVAlgo algo) override;
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_comm.cc <==
/**
 * Copyright 2023-2024, XGBoost contributors
 */
#include "federated_comm.h"

#include <grpcpp/grpcpp.h>

#include <cstdint>  // for int32_t
#include <cstdlib>  // for getenv
#include <limits>   // for numeric_limits
#include <string>   // for string, stoi

#include "../../src/common/common.h"      // for Split
#include "../../src/common/io.h"          // for ReadAll
#include "../../src/common/json_utils.h"  // for OptionalArg
#include "xgboost/json.h"                 // for Json
#include "xgboost/logging.h"

namespace xgboost::collective {
void FederatedComm::Init(std::string const& host, std::int32_t port, std::int32_t world,
                         std::int32_t rank, std::string const& server_cert,
                         std::string const& client_key, std::string const& client_cert) {
  this->rank_ = rank;
  this->world_ = world;

  this->tracker_.host = host;
  this->tracker_.port = port;
  this->tracker_.rank = rank;

  CHECK_GE(world, 1) << "Invalid world size.";
  CHECK_GE(rank, 0) << "Invalid worker rank.";
  CHECK_LT(rank, world) << "Invalid worker rank.";

  auto certs = {server_cert, client_cert, client_cert};
  auto is_empty = [](auto const& s) { return s.empty(); };
  bool valid = std::all_of(certs.begin(), certs.end(), is_empty) ||
               std::none_of(certs.begin(), certs.end(), is_empty);
  CHECK(valid) << "Invalid arguments for certificates.";

  if (server_cert.empty()) {
    stub_ = [&] {
      grpc::ChannelArguments args;
      args.SetMaxReceiveMessageSize(std::numeric_limits<std::int32_t>::max());
      return federated::Federated::NewStub(grpc::CreateCustomChannel(
          host + ":" + std::to_string(port), grpc::InsecureChannelCredentials(), args));
    }();
  } else {
    stub_ = [&] {
      grpc::SslCredentialsOptions options;
      options.pem_root_certs = common::ReadAll(server_cert);
      options.pem_private_key = common::ReadAll(client_key);
      options.pem_cert_chain = common::ReadAll(client_cert);
      grpc::ChannelArguments args;
      args.SetMaxReceiveMessageSize(std::numeric_limits<std::int32_t>::max());
      auto channel = grpc::CreateCustomChannel(host + ":" + std::to_string(port),
                                               grpc::SslCredentials(options), args);
      channel->WaitForConnected(gpr_time_add(
          gpr_now(GPR_CLOCK_REALTIME), gpr_time_from_seconds(DefaultTimeoutSec(), GPR_TIMESPAN)));
      return federated::Federated::NewStub(channel);
    }();
  }
}

FederatedComm::FederatedComm(std::int32_t retry, std::chrono::seconds timeout, std::string task_id,
                             Json const& config) {
  /**
   * Topology
   */
  std::string server_address{};
  std::int32_t world_size{0};
  std::int32_t rank{-1};
  // Parse environment variables first.
  auto* value = std::getenv("FEDERATED_SERVER_ADDRESS");
  if (value != nullptr) {
    server_address = value;
  }
  value = std::getenv("FEDERATED_WORLD_SIZE");
  if (value != nullptr) {
    world_size = std::stoi(value);
  }
  value = std::getenv("FEDERATED_RANK");
  if (value != nullptr) {
    rank = std::stoi(value);
  }

  server_address = OptionalArg<String>(config, "federated_server_address", server_address);
  world_size =
      OptionalArg<Integer>(config, "federated_world_size", static_cast<Integer::Int>(world_size));
  rank = OptionalArg<Integer>(config, "federated_rank", static_cast<Integer::Int>(rank));

  auto parsed = common::Split(server_address, ':');
  CHECK_EQ(parsed.size(), 2) << "Invalid server address:" << server_address;

  CHECK(!server_address.empty()) << "Parameter `federated_server_address` is required.";

  /**
   * Basic config
   */
  this->retry_ = retry;
  this->timeout_ = timeout;
  this->task_id_ = task_id;

  /**
   * Certificates
   */
  std::string server_cert{};
  std::string client_key{};
  std::string client_cert{};
  value = getenv("FEDERATED_SERVER_CERT_PATH");
  if (value != nullptr) {
    server_cert = value;
  }
  value = getenv("FEDERATED_CLIENT_KEY_PATH");
  if (value != nullptr) {
    client_key = value;
  }
  value = getenv("FEDERATED_CLIENT_CERT_PATH");
  if (value != nullptr) {
    client_cert = value;
  }

  server_cert = OptionalArg<String>(config, "federated_server_cert_path", server_cert);
  client_key = OptionalArg<String>(config, "federated_client_key_path", client_key);
  client_cert = OptionalArg<String>(config, "federated_client_cert_path", client_cert);

  this->Init(parsed[0], std::stoi(parsed[1]), world_size, rank, server_cert, client_key,
             client_cert);
}

#if !defined(XGBOOST_USE_CUDA)
Comm* FederatedComm::MakeCUDAVar(Context const*, std::shared_ptr<Coll>) const {
  common::AssertGPUSupport();
  return nullptr;
}
#endif  //  !defined(XGBOOST_USE_CUDA)
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_comm.cu <==
/**
 * Copyright 2023, XGBoost Contributors
 */
#include <memory>  // for shared_ptr

#include "../../src/common/cuda_context.cuh"
#include "federated_comm.cuh"
#include "xgboost/context.h"  // for Context

namespace xgboost::collective {
CUDAFederatedComm::CUDAFederatedComm(Context const* ctx, std::shared_ptr<FederatedComm const> impl)
    : FederatedComm{impl}, stream_{ctx->CUDACtx()->Stream()} {
  CHECK(impl);
  CHECK(ctx->IsCUDA());
  dh::safe_cuda(cudaSetDevice(ctx->Ordinal()));
}

Comm* FederatedComm::MakeCUDAVar(Context const* ctx, std::shared_ptr<Coll>) const {
  return new CUDAFederatedComm{
      ctx, std::dynamic_pointer_cast<FederatedComm const>(this->shared_from_this())};
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_comm.cuh <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 */
#pragma once

#include <memory>  // for shared_ptr

#include "../../src/collective/coll.h"          // for Coll
#include "../../src/common/cuda_stream.h"       // for StreamRef
#include "federated_comm.h"                     // for FederatedComm
#include "xgboost/context.h"                    // for Context

namespace xgboost::collective {
class CUDAFederatedComm : public FederatedComm {
  curt::StreamRef stream_;

 public:
  explicit CUDAFederatedComm(Context const* ctx, std::shared_ptr<FederatedComm const> impl);
  [[nodiscard]] auto Stream() const { return stream_; }
  Comm* MakeCUDAVar(Context const*, std::shared_ptr<Coll>) const override {
    LOG(FATAL) << "[Internal Error]: Invalid request for CUDA variant.";
    return nullptr;
  }
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_comm.h <==
/**
 * Copyright 2023-2024, XGBoost contributors
 */
#pragma once

#include <federated.grpc.pb.h>
#include <federated.pb.h>

#include <chrono>   // for seconds
#include <cstdint>  // for int32_t
#include <memory>   // for shared_ptr
#include <string>   // for string

#include "../../src/collective/comm.h"    // for HostComm
#include "xgboost/json.h"

namespace xgboost::collective {
class FederatedComm : public HostComm {
  std::shared_ptr<federated::Federated::Stub> stub_;

  void Init(std::string const& host, std::int32_t port, std::int32_t world, std::int32_t rank,
            std::string const& server_cert, std::string const& client_key,
            std::string const& client_cert);

 protected:
  explicit FederatedComm(std::shared_ptr<FederatedComm const> that) : stub_{that->stub_} {
    this->rank_ = that->Rank();
    this->world_ = that->World();

    this->retry_ = that->Retry();
    this->timeout_ = that->Timeout();
    this->task_id_ = that->TaskID();

    this->tracker_ = that->TrackerInfo();
  }

 public:
  /**
   * @param config
   *
   * - federated_server_address: Tracker address
   * - federated_world_size: The number of workers
   * - federated_rank: Rank of federated worker
   * - federated_server_cert_path
   * - federated_client_key_path
   * - federated_client_cert_path
   */
  explicit FederatedComm(std::int32_t retry, std::chrono::seconds timeout, std::string task_id,
                         Json const& config);
  [[nodiscard]] Result Shutdown() final {
    this->ResetState();
    return Success();
  }
  ~FederatedComm() override { stub_.reset(); }

  [[nodiscard]] std::shared_ptr<Channel> Chan(std::int32_t) const override {
    LOG(FATAL) << "peer to peer communication is not allowed for federated learning.";
    return nullptr;
  }
  [[nodiscard]] Result LogTracker(std::string msg) const override {
    LOG(CONSOLE) << msg;
    return Success();
  }
  [[nodiscard]] bool IsFederated() const override { return true; }
  [[nodiscard]] federated::Federated::Stub* Handle() const { return stub_.get(); }

  [[nodiscard]] Comm* MakeCUDAVar(Context const* ctx, std::shared_ptr<Coll> pimpl) const override;
  /**
   * @brief Get a string ID for the current process.
   */
  [[nodiscard]] Result ProcessorName(std::string* out) const final {
    auto rank = this->Rank();
    *out = "rank:" + std::to_string(rank);
    return Success();
  };
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_tracker.cc <==
/**
 * Copyright 2022-2024, XGBoost contributors
 */
#include "federated_tracker.h"

#include <grpcpp/security/server_credentials.h>  // for InsecureServerCredentials, ...
#include <grpcpp/server_builder.h>               // for ServerBuilder

#include <cstdint>    // for int32_t
#include <exception>  // for exception
#include <future>     // for future, async
#include <limits>     // for numeric_limits
#include <string>     // for string

#include "../../src/common/io.h"          // for ReadAll
#include "../../src/common/json_utils.h"  // for RequiredArg

namespace xgboost::collective {
namespace federated {
grpc::Status FederatedService::Allgather(grpc::ServerContext*, AllgatherRequest const* request,
                                         AllgatherReply* reply) {
  handler_.Allgather(request->send_buffer().data(), request->send_buffer().size(),
                     reply->mutable_receive_buffer(), request->sequence_number(), request->rank());
  return grpc::Status::OK;
}

grpc::Status FederatedService::AllgatherV(grpc::ServerContext*, AllgatherVRequest const* request,
                                          AllgatherVReply* reply) {
  handler_.AllgatherV(request->send_buffer().data(), request->send_buffer().size(),
                      reply->mutable_receive_buffer(), request->sequence_number(), request->rank());
  return grpc::Status::OK;
}

grpc::Status FederatedService::Allreduce(grpc::ServerContext*, AllreduceRequest const* request,
                                         AllreduceReply* reply) {
  handler_.Allreduce(request->send_buffer().data(), request->send_buffer().size(),
                     reply->mutable_receive_buffer(), request->sequence_number(), request->rank(),
                     static_cast<xgboost::ArrayInterfaceHandler::Type>(request->data_type()),
                     static_cast<xgboost::collective::Op>(request->reduce_operation()));
  return grpc::Status::OK;
}

grpc::Status FederatedService::Broadcast(grpc::ServerContext*, BroadcastRequest const* request,
                                         BroadcastReply* reply) {
  handler_.Broadcast(request->send_buffer().data(), request->send_buffer().size(),
                     reply->mutable_receive_buffer(), request->sequence_number(), request->rank(),
                     request->root());
  return grpc::Status::OK;
}
}  // namespace federated

FederatedTracker::FederatedTracker(Json const& config) : Tracker{config} {
  auto is_secure = RequiredArg<Boolean const>(config, "federated_secure", __func__);
  if (is_secure) {
    StringView msg{"Empty certificate path."};
    server_key_path_ = RequiredArg<String const>(config, "server_key_path", __func__);
    CHECK(!server_key_path_.empty()) << msg;
    server_cert_file_ = RequiredArg<String const>(config, "server_cert_path", __func__);
    CHECK(!server_cert_file_.empty()) << msg;
    client_cert_file_ = RequiredArg<String const>(config, "client_cert_path", __func__);
    CHECK(!client_cert_file_.empty()) << msg;
  }
}

std::future<Result> FederatedTracker::Run() {
  return std::async(std::launch::async, [this]() {
    std::string const server_address = "0.0.0.0:" + std::to_string(this->port_);
    xgboost::collective::federated::FederatedService service{
        static_cast<std::int32_t>(this->n_workers_)};
    grpc::ServerBuilder builder;

    if (this->server_cert_file_.empty()) {
      builder.SetMaxReceiveMessageSize(std::numeric_limits<std::int32_t>::max());
      if (this->port_ == 0) {
        builder.AddListeningPort(server_address, grpc::InsecureServerCredentials(), &port_);
      } else {
        builder.AddListeningPort(server_address, grpc::InsecureServerCredentials());
      }
      builder.RegisterService(&service);
      LOG(CONSOLE) << "Insecure federated server listening on " << server_address << ", world size "
                   << this->n_workers_;
    } else {
      auto options = grpc::SslServerCredentialsOptions(
          GRPC_SSL_REQUEST_AND_REQUIRE_CLIENT_CERTIFICATE_AND_VERIFY);
      options.pem_root_certs = xgboost::common::ReadAll(client_cert_file_);
      auto key = grpc::SslServerCredentialsOptions::PemKeyCertPair();
      key.private_key = xgboost::common::ReadAll(server_key_path_);
      key.cert_chain = xgboost::common::ReadAll(server_cert_file_);
      options.pem_key_cert_pairs.push_back(key);
      builder.SetMaxReceiveMessageSize(std::numeric_limits<std::int32_t>::max());
      if (this->port_ == 0) {
        builder.AddListeningPort(server_address, grpc::SslServerCredentials(options), &port_);
      } else {
        builder.AddListeningPort(server_address, grpc::SslServerCredentials(options));
      }
      builder.RegisterService(&service);
      LOG(CONSOLE) << "Federated server listening on " << server_address << ", world size "
                   << n_workers_;
    }

    try {
      server_ = builder.BuildAndStart();
      ready_ = true;
      server_->Wait();
    } catch (std::exception const& e) {
      return collective::Fail(std::string{e.what()});
    }

    ready_ = false;
    return collective::Success();
  });
}

FederatedTracker::~FederatedTracker() = default;

Result FederatedTracker::Shutdown() {
  auto rc = this->WaitUntilReady();
  SafeColl(rc);

  try {
    server_->Shutdown();
  } catch (std::exception const& e) {
    return Fail("Failed to shutdown:" + std::string{e.what()});
  }

  return Success();
}

[[nodiscard]] Json FederatedTracker::WorkerArgs() const {
  auto rc = this->WaitUntilReady();
  SafeColl(rc);

  std::string host;
  rc = GetHostAddress(&host);
  SafeColl(rc);
  Json args{Object{}};
  args["dmlc_tracker_uri"] = String{host};
  args["dmlc_tracker_port"] = this->Port();
  return args;
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_tracker.h <==
/**
 * Copyright 2022-2023, XGBoost contributors
 */
#pragma once
#include <federated.grpc.pb.h>  // for Server

#include <future>  // for future
#include <memory>  // for unique_ptr
#include <string>  // for string

#include "../../src/collective/in_memory_handler.h"
#include "../../src/collective/tracker.h"  // for Tracker
#include "xgboost/collective/result.h"     // for Result
#include "xgboost/json.h"                  // for Json

namespace xgboost::collective {
namespace federated {
class FederatedService final : public Federated::Service {
 public:
  explicit FederatedService(std::int32_t world_size) : handler_{world_size} {}

  grpc::Status Allgather(grpc::ServerContext* context, AllgatherRequest const* request,
                         AllgatherReply* reply) override;

  grpc::Status AllgatherV(grpc::ServerContext* context, AllgatherVRequest const* request,
                          AllgatherVReply* reply) override;

  grpc::Status Allreduce(grpc::ServerContext* context, AllreduceRequest const* request,
                         AllreduceReply* reply) override;

  grpc::Status Broadcast(grpc::ServerContext* context, BroadcastRequest const* request,
                         BroadcastReply* reply) override;

 private:
  xgboost::collective::InMemoryHandler handler_;
};
};  // namespace federated

class FederatedTracker : public collective::Tracker {
  std::unique_ptr<grpc::Server> server_;
  std::string server_key_path_;
  std::string server_cert_file_;
  std::string client_cert_file_;

 public:
  /**
   * @brief CTOR
   *
   * @param config Configuration, other than the base configuration from Tracker, we have:
   *
   * - federated_secure: bool whether this is a secure server.
   * - server_key_path: path to the key.
   * - server_cert_path: certificate path.
   * - client_cert_path: certificate path for client.
   */
  explicit FederatedTracker(Json const& config);
  ~FederatedTracker() override;
  std::future<Result> Run() override;

  [[nodiscard]] Json WorkerArgs() const override;
  [[nodiscard]] Result Shutdown();
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/README.md <==
<!--
******************************************************************************
* Copyright by Contributors 2017-2023
*******************************************************************************/-->

# SYCL-based Algorithm for Tree Construction
This plugin adds support of SYCL programming model for prediction algorithms to XGBoost.

## Usage
Specify the 'device' parameter as described in the table below to offload model training and inference on SYCL device.

### Algorithms
| device | Description |
| --- | --- |
sycl | use default sycl device  |
sycl:gpu | use default sycl gpu  |
sycl:cpu | use default sycl cpu  |
sycl:gpu:N | use sycl gpu number N |
sycl:cpu:N | use sycl cpu number N |

Python example:
```python
param['device'] = 'sycl:gpu:0'
```
Note: 'sycl:cpu' devices have full functional support but can't provide good enough performance. We recommend use 'sycl:cpu' devices only for test purposes.
Note: if device is specified to be 'sycl', device type will be automatically chosen. In case the system has both sycl GPU and sycl CPU, GPU will on use.

## Dependencies
To build and use the plugin, install [Intel® oneAPI DPC++/C++ Compiler](https://www.intel.com/content/www/us/en/developer/tools/oneapi/dpc-compiler.html).
See also [Intel® oneAPI Programming Guide](https://www.intel.com/content/www/us/en/docs/oneapi/programming-guide/2024-0/overview.html).

## Build
From the ``xgboost`` directory, run:

```bash
$ cmake -B build -S . -DPLUGIN_SYCL=ON
$ cmake --build build -j
```


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/hist_util.cc <==
/*!
 * Copyright 2017-2023 by Contributors
 * \file hist_util.cc
 */
#include <vector>
#include <limits>
#include <algorithm>

#include "../data/gradient_index.h"
#include "../tree/hist_dispatcher.h"
#include "hist_util.h"

#include <sycl/sycl.hpp>

namespace xgboost {
namespace sycl {
namespace common {

/*!
 * \brief Fill histogram with zeroes
 */
template<typename GradientSumT>
void InitHist(::sycl::queue* qu, GHistRow<GradientSumT, MemoryType::on_device>* hist,
              size_t size, ::sycl::event* event) {
  *event = qu->fill(hist->Begin(),
                   xgboost::detail::GradientPairInternal<GradientSumT>(), size, *event);
}
template void InitHist(::sycl::queue* qu,
                       GHistRow<float,  MemoryType::on_device>* hist,
                       size_t size, ::sycl::event* event);
template void InitHist(::sycl::queue* qu,
                       GHistRow<double, MemoryType::on_device>* hist,
                       size_t size, ::sycl::event* event);

/*!
 * \brief Copy histogram from src to dst
 */
template<typename GradientSumT>
void CopyHist(::sycl::queue* qu,
              GHistRow<GradientSumT, MemoryType::on_device>* dst,
              const GHistRow<GradientSumT, MemoryType::on_device>& src,
              size_t size) {
  GradientSumT* pdst = reinterpret_cast<GradientSumT*>(dst->Data());
  const GradientSumT* psrc = reinterpret_cast<const GradientSumT*>(src.DataConst());

  qu->submit([&](::sycl::handler& cgh) {
    cgh.parallel_for<>(::sycl::range<1>(2 * size), [=](::sycl::item<1> pid) {
      const size_t i = pid.get_id(0);
      pdst[i] = psrc[i];
    });
  }).wait();
}
template void CopyHist(::sycl::queue* qu,
                       GHistRow<float, MemoryType::on_device>* dst,
                       const GHistRow<float, MemoryType::on_device>& src,
                       size_t size);
template void CopyHist(::sycl::queue* qu,
                       GHistRow<double, MemoryType::on_device>* dst,
                       const GHistRow<double, MemoryType::on_device>& src,
                       size_t size);

/*!
 * \brief Compute Subtraction: dst = src1 - src2
 */
template<typename GradientSumT>
::sycl::event SubtractionHist(::sycl::queue* qu,
                            GHistRow<GradientSumT, MemoryType::on_device>* dst,
                            const GHistRow<GradientSumT, MemoryType::on_device>& src1,
                            const GHistRow<GradientSumT, MemoryType::on_device>& src2,
                            size_t size, ::sycl::event event_priv) {
  GradientSumT* pdst = reinterpret_cast<GradientSumT*>(dst->Data());
  const GradientSumT* psrc1 = reinterpret_cast<const GradientSumT*>(src1.DataConst());
  const GradientSumT* psrc2 = reinterpret_cast<const GradientSumT*>(src2.DataConst());

  auto event_final = qu->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(event_priv);
    cgh.parallel_for<>(::sycl::range<1>(2 * size), [pdst, psrc1, psrc2](::sycl::item<1> pid) {
      const size_t i = pid.get_id(0);
      pdst[i] = psrc1[i] - psrc2[i];
    });
  });
  return event_final;
}
template ::sycl::event SubtractionHist(::sycl::queue* qu,
                              GHistRow<float, MemoryType::on_device>* dst,
                              const GHistRow<float, MemoryType::on_device>& src1,
                              const GHistRow<float, MemoryType::on_device>& src2,
                              size_t size, ::sycl::event event_priv);
template ::sycl::event SubtractionHist(::sycl::queue* qu,
                              GHistRow<double, MemoryType::on_device>* dst,
                              const GHistRow<double, MemoryType::on_device>& src1,
                              const GHistRow<double, MemoryType::on_device>& src2,
                              size_t size, ::sycl::event event_priv);

template <typename GradientPairT>
::sycl::event ReduceHist(::sycl::queue* qu, GradientPairT* hist_data,
                         GradientPairT* hist_buffer_data,
                         size_t  nblocks, size_t nbins,
                         const ::sycl::event& event_main) {
  auto event_save = qu->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(event_main);
    cgh.parallel_for<>(::sycl::range<1>(nbins), [=](::sycl::item<1> pid) {
      size_t idx_bin = pid.get_id(0);

      GradientPairT gpair = {0, 0};

      for (size_t j = 0; j < nblocks; ++j) {
        gpair += hist_buffer_data[j * nbins + idx_bin];
      }

      hist_data[idx_bin] = gpair;
    });
  });

  return event_save;
}

// Kernel with buffer using
template<typename FPType, typename BinIdxType, bool isDense>
::sycl::event BuildHistKernel(::sycl::queue* qu,
                            const HostDeviceVector<GradientPair>& gpair,
                            const RowSetCollection::Elem& row_indices,
                            const GHistIndexMatrix& gmat,
                            GHistRow<FPType, MemoryType::on_device>* hist,
                            GHistRow<FPType, MemoryType::on_device>* hist_buffer,
                            const tree::HistDispatcher<FPType>& dispatcher,
                            ::sycl::event event_priv) {
  using GradientPairT = xgboost::detail::GradientPairInternal<FPType>;
  const size_t size = row_indices.Size();
  const size_t* rid = row_indices.begin;
  const size_t n_columns = isDense ? gmat.nfeatures : gmat.row_stride;
  const auto* pgh = gpair.ConstDevicePointer();
  const BinIdxType* gradient_index = gmat.index.data<BinIdxType>();
  const uint32_t* offsets = gmat.cut.cut_ptrs_.ConstDevicePointer();
  const size_t nbins = gmat.nbins;

  const size_t work_group_size = dispatcher.work_group_size;
  const size_t block_size = dispatcher.block.size;
  const size_t nblocks = dispatcher.block.nblocks;

  GradientPairT* hist_buffer_data = hist_buffer->Data();
  auto event_fill = qu->fill(hist_buffer_data, GradientPairT(0, 0),
                             nblocks * nbins, event_priv);
  auto event_main = qu->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(event_fill);
    cgh.parallel_for<>(::sycl::nd_range<2>(::sycl::range<2>(nblocks, work_group_size),
                                           ::sycl::range<2>(1, work_group_size)),
                       [=](::sycl::nd_item<2> pid) {
      size_t block = pid.get_global_id(0);
      size_t feat = pid.get_global_id(1);

      GradientPairT* hist_local = hist_buffer_data + block * nbins;
      for (size_t idx = 0; idx < block_size; ++idx) {
        size_t i = block * block_size + idx;
        if (i < size) {
          const size_t icol_start = n_columns * rid[i];
          const size_t idx_gh = rid[i];

          const GradientPairT pgh_row = {pgh[idx_gh].GetGrad(), pgh[idx_gh].GetHess()};
          pid.barrier(::sycl::access::fence_space::local_space);
          const BinIdxType* gr_index_local = gradient_index + icol_start;

          for (size_t j = feat; j < n_columns; j += work_group_size) {
            uint32_t idx_bin = static_cast<uint32_t>(gr_index_local[j]);
            if constexpr (isDense) {
              idx_bin += offsets[j];
            }
            if (idx_bin < nbins) {
              hist_local[idx_bin] += pgh_row;
            }
          }
        }
      }
    });
  });

  GradientPairT* hist_data = hist->Data();
  auto event_save = ReduceHist(qu, hist_data, hist_buffer_data, nblocks,
                               nbins, event_main);

  return event_save;
}

// Kernel with buffer and local hist using
template<typename FPType, typename BinIdxType>
::sycl::event BuildHistKernelLocal(::sycl::queue* qu,
                            const HostDeviceVector<GradientPair>& gpair,
                            const RowSetCollection::Elem& row_indices,
                            const GHistIndexMatrix& gmat,
                            GHistRow<FPType, MemoryType::on_device>* hist,
                            GHistRow<FPType, MemoryType::on_device>* hist_buffer,
                            const tree::HistDispatcher<FPType>& dispatcher,
                            ::sycl::event event_priv) {
  constexpr int kMaxNumBins = tree::HistDispatcher<FPType>::KMaxNumBins;
  using GradientPairT = xgboost::detail::GradientPairInternal<FPType>;
  const size_t size = row_indices.Size();
  const size_t* rid = row_indices.begin;
  const size_t n_columns = gmat.nfeatures;
  const auto* pgh = gpair.ConstDevicePointer();
  const BinIdxType* gradient_index = gmat.index.data<BinIdxType>();
  const uint32_t* offsets = gmat.cut.cut_ptrs_.ConstDevicePointer();
  const size_t nbins = gmat.nbins;

  const size_t work_group_size = dispatcher.work_group_size;
  const size_t block_size = dispatcher.block.size;
  const size_t nblocks = dispatcher.block.nblocks;

  GradientPairT* hist_buffer_data = hist_buffer->Data();

  auto event_main = qu->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(event_priv);
    cgh.parallel_for<>(::sycl::nd_range<2>(::sycl::range<2>(nblocks, work_group_size),
                                           ::sycl::range<2>(1, work_group_size)),
                       [=](::sycl::nd_item<2> pid) {
      size_t block = pid.get_global_id(0);
      size_t feat = pid.get_global_id(1);

      // This buffer will be keeped in L1/registers
      GradientPairT hist_fast[kMaxNumBins];

      GradientPairT* hist_local = hist_buffer_data + block * nbins;
      for (size_t fid = feat; fid < n_columns; fid += work_group_size) {
        size_t n_bins_feature = offsets[fid+1] - offsets[fid];

        // Not all elements of hist_fast are actually used: n_bins_feature <= kMaxNumBins
        // We initililize only the requared elements to prevent the unused go to cache.
        for (int bin = 0; bin < n_bins_feature; ++bin) {
          hist_fast[bin] = {0, 0};
        }

        for (size_t idx = 0; idx < block_size; ++idx) {
          size_t i = block * block_size + idx;
          if (i < size) {
            size_t row_id = rid[i];

            const size_t icol_start = n_columns * row_id;
            const GradientPairT pgh_row(pgh[row_id].GetGrad(),
                                        pgh[row_id].GetHess());

            const BinIdxType* gr_index_local = gradient_index + icol_start;
            uint32_t idx_bin = gr_index_local[fid];

            hist_fast[idx_bin] += pgh_row;
          }
        }
        for (int bin = 0 ; bin < n_bins_feature; ++bin) {
          hist_local[bin + offsets[fid]] = hist_fast[bin];
        }
      }
    });
  });

  GradientPairT* hist_data = hist->Data();
  auto event_save = ReduceHist(qu, hist_data, hist_buffer_data, nblocks,
                               nbins, event_main);
  return event_save;
}

// Kernel with atomic using
template<typename FPType, typename BinIdxType, bool isDense>
::sycl::event BuildHistKernel(::sycl::queue* qu,
                            const HostDeviceVector<GradientPair>& gpair,
                            const RowSetCollection::Elem& row_indices,
                            const GHistIndexMatrix& gmat,
                            GHistRow<FPType, MemoryType::on_device>* hist,
                            const tree::HistDispatcher<FPType>& dispatcher,
                            ::sycl::event event_priv) {
  const size_t size = row_indices.Size();
  const size_t* rid = row_indices.begin;
  const size_t n_columns = isDense ? gmat.nfeatures : gmat.row_stride;
  const GradientPair::ValueT* pgh =
    reinterpret_cast<const GradientPair::ValueT*>(gpair.ConstDevicePointer());
  const BinIdxType* gradient_index = gmat.index.data<BinIdxType>();
  const uint32_t* offsets = gmat.cut.cut_ptrs_.ConstDevicePointer();
  FPType* hist_data = reinterpret_cast<FPType*>(hist->Data());
  const size_t nbins = gmat.nbins;

  size_t work_group_size = dispatcher.work_group_size;
  const size_t n_work_groups = n_columns / work_group_size + (n_columns % work_group_size > 0);

  auto event_fill = qu->fill(hist_data, FPType(0), nbins * 2, event_priv);
  auto event_main = qu->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(event_fill);
    cgh.parallel_for<>(::sycl::nd_range<2>(::sycl::range<2>(size, n_work_groups * work_group_size),
                                           ::sycl::range<2>(1, work_group_size)),
                       [=](::sycl::nd_item<2> pid) {
      const int i = pid.get_global_id(0);
      auto group  = pid.get_group();

      const size_t icol_start = n_columns * rid[i];
      const size_t idx_gh = rid[i];
      const FPType pgh_row[2] = {pgh[2 * idx_gh], pgh[2 * idx_gh + 1]};
      const BinIdxType* gr_index_local = gradient_index + icol_start;

      const size_t group_id = group.get_group_id()[1];
      const size_t local_id = group.get_local_id()[1];
      const size_t j = group_id * work_group_size + local_id;
      if (j < n_columns) {
        uint32_t idx_bin = static_cast<uint32_t>(gr_index_local[j]);
        if constexpr (isDense) {
          idx_bin += offsets[j];
        }
        if (idx_bin < nbins) {
          AtomicRef<FPType> gsum(hist_data[2 * idx_bin]);
          AtomicRef<FPType> hsum(hist_data[2 * idx_bin + 1]);
          gsum += pgh_row[0];
          hsum += pgh_row[1];
        }
      }
    });
  });
  return event_main;
}

template<typename FPType, typename BinIdxType>
::sycl::event BuildHistDispatchKernel(
                ::sycl::queue* qu,
                const HostDeviceVector<GradientPair>& gpair,
                const RowSetCollection::Elem& row_indices,
                const GHistIndexMatrix& gmat,
                GHistRow<FPType, MemoryType::on_device>* hist,
                bool isDense,
                GHistRow<FPType, MemoryType::on_device>* hist_buffer,
                const DeviceProperties& device_prop,
                ::sycl::event events_priv,
                bool force_atomic_use) {
  const size_t size = row_indices.Size();
  const size_t n_columns = isDense ? gmat.nfeatures : gmat.row_stride;
  const size_t nbins = gmat.nbins;
  const size_t max_num_bins = gmat.max_num_bins;
  const size_t min_num_bins = gmat.min_num_bins;

  size_t max_n_blocks = hist_buffer->Size() / nbins;
  auto dispatcher = tree::HistDispatcher<FPType>
                       (device_prop, isDense, size, max_n_blocks, nbins,
                        n_columns, max_num_bins, min_num_bins);

  // force_atomic_use flag is used only for testing
  bool use_atomic = dispatcher.use_atomics || force_atomic_use;
  if (!use_atomic) {
    if (isDense) {
      if (dispatcher.use_local_hist) {
        return BuildHistKernelLocal<FPType, BinIdxType>(qu, gpair, row_indices,
                                                        gmat, hist, hist_buffer,
                                                        dispatcher, events_priv);
      } else {
        return BuildHistKernel<FPType, BinIdxType, true>(qu, gpair, row_indices,
                                                         gmat, hist, hist_buffer,
                                                         dispatcher, events_priv);
      }
    } else {
      return BuildHistKernel<FPType, uint32_t, false>(qu, gpair, row_indices,
                                                      gmat, hist, hist_buffer,
                                                      dispatcher, events_priv);
    }
  } else {
    if (isDense) {
      return BuildHistKernel<FPType, BinIdxType, true>(qu, gpair, row_indices,
                                                       gmat, hist,
                                                       dispatcher, events_priv);
    } else {
      return BuildHistKernel<FPType, uint32_t, false>(qu, gpair, row_indices,
                                                      gmat, hist,
                                                      dispatcher, events_priv);
    }
  }
}

template<typename FPType>
::sycl::event BuildHistKernel(::sycl::queue* qu,
                            const HostDeviceVector<GradientPair>& gpair,
                            const RowSetCollection::Elem& row_indices,
                            const GHistIndexMatrix& gmat, const bool isDense,
                            GHistRow<FPType, MemoryType::on_device>* hist,
                            GHistRow<FPType, MemoryType::on_device>* hist_buffer,
                            const DeviceProperties& device_prop,
                            ::sycl::event event_priv,
                            bool force_atomic_use) {
  const bool is_dense = isDense;
  switch (gmat.index.GetBinTypeSize()) {
    case BinTypeSize::kUint8BinsTypeSize:
      return BuildHistDispatchKernel<FPType, uint8_t>(qu, gpair, row_indices,
                                                      gmat, hist, is_dense, hist_buffer,
                                                      device_prop,
                                                      event_priv, force_atomic_use);
      break;
    case BinTypeSize::kUint16BinsTypeSize:
      return BuildHistDispatchKernel<FPType, uint16_t>(qu, gpair, row_indices,
                                                       gmat, hist, is_dense, hist_buffer,
                                                       device_prop,
                                                       event_priv, force_atomic_use);
      break;
    case BinTypeSize::kUint32BinsTypeSize:
      return BuildHistDispatchKernel<FPType, uint32_t>(qu, gpair, row_indices,
                                                       gmat, hist, is_dense, hist_buffer,
                                                       device_prop,
                                                       event_priv, force_atomic_use);
      break;
    default:
      CHECK(false);  // no default behavior
  }
}

template <typename GradientSumT>
::sycl::event GHistBuilder<GradientSumT>::BuildHist(
              const HostDeviceVector<GradientPair>& gpair,
              const RowSetCollection::Elem& row_indices,
              const GHistIndexMatrix &gmat,
              GHistRowT<MemoryType::on_device>* hist,
              bool isDense,
              GHistRowT<MemoryType::on_device>* hist_buffer,
              const DeviceProperties& device_prop,
              ::sycl::event event_priv,
              bool force_atomic_use) {
  return BuildHistKernel<GradientSumT>(qu_, gpair, row_indices, gmat,
                                       isDense, hist, hist_buffer,
                                       device_prop, event_priv,
                                       force_atomic_use);
}

template
::sycl::event GHistBuilder<float>::BuildHist(
              const HostDeviceVector<GradientPair>& gpair,
              const RowSetCollection::Elem& row_indices,
              const GHistIndexMatrix& gmat,
              GHistRow<float, MemoryType::on_device>* hist,
              bool isDense,
              GHistRow<float, MemoryType::on_device>* hist_buffer,
              const DeviceProperties& device_prop,
              ::sycl::event event_priv,
              bool force_atomic_use);
template
::sycl::event GHistBuilder<double>::BuildHist(
              const HostDeviceVector<GradientPair>& gpair,
              const RowSetCollection::Elem& row_indices,
              const GHistIndexMatrix& gmat,
              GHistRow<double, MemoryType::on_device>* hist,
              bool isDense,
              GHistRow<double, MemoryType::on_device>* hist_buffer,
              const DeviceProperties& device_prop,
              ::sycl::event event_priv,
              bool force_atomic_use);

template<typename GradientSumT>
void GHistBuilder<GradientSumT>::SubtractionTrick(GHistRowT<MemoryType::on_device>* self,
                                                  const GHistRowT<MemoryType::on_device>& sibling,
                                                  const GHistRowT<MemoryType::on_device>& parent) {
  const size_t size = self->Size();
  CHECK_EQ(sibling.Size(), size);
  CHECK_EQ(parent.Size(), size);

  SubtractionHist(qu_, self, parent, sibling, size, ::sycl::event());
}
template
void GHistBuilder<float>::SubtractionTrick(GHistRow<float, MemoryType::on_device>* self,
                                           const GHistRow<float, MemoryType::on_device>& sibling,
                                           const GHistRow<float, MemoryType::on_device>& parent);
template
void GHistBuilder<double>::SubtractionTrick(GHistRow<double, MemoryType::on_device>* self,
                                            const GHistRow<double, MemoryType::on_device>& sibling,
                                            const GHistRow<double, MemoryType::on_device>& parent);
}  // namespace common
}  // namespace sycl
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/hist_util.h <==
/*!
 * Copyright 2017-2023 by Contributors
 * \file hist_util.h
 */
#ifndef PLUGIN_SYCL_COMMON_HIST_UTIL_H_
#define PLUGIN_SYCL_COMMON_HIST_UTIL_H_

#include <vector>
#include <unordered_map>
#include <memory>

#include "../data.h"
#include "row_set.h"

#include "../../src/common/hist_util.h"
#include "../data/gradient_index.h"
#include "../tree/hist_dispatcher.h"

#include <sycl/sycl.hpp>

namespace xgboost {
namespace sycl {
namespace common {

template<typename GradientSumT, MemoryType memory_type = MemoryType::shared>
using GHistRow = USMVector<xgboost::detail::GradientPairInternal<GradientSumT>, memory_type>;

using BinTypeSize = ::xgboost::common::BinTypeSize;

class ColumnMatrix;

/*!
 * \brief Fill histogram with zeroes
 */
template<typename GradientSumT>
void InitHist(::sycl::queue* qu,
              GHistRow<GradientSumT, MemoryType::on_device>* hist,
              size_t size, ::sycl::event* event);

/*!
 * \brief Copy histogram from src to dst
 */
template<typename GradientSumT>
void CopyHist(::sycl::queue* qu,
              GHistRow<GradientSumT, MemoryType::on_device>* dst,
              const GHistRow<GradientSumT, MemoryType::on_device>& src,
              size_t size);

/*!
 * \brief Compute subtraction: dst = src1 - src2
 */
template<typename GradientSumT>
::sycl::event SubtractionHist(::sycl::queue* qu,
                              GHistRow<GradientSumT, MemoryType::on_device>* dst,
                              const GHistRow<GradientSumT, MemoryType::on_device>& src1,
                              const GHistRow<GradientSumT, MemoryType::on_device>& src2,
                              size_t size, ::sycl::event event_priv);

/*!
 * \brief Histograms of gradient statistics for multiple nodes
 */
template<typename GradientSumT, MemoryType memory_type = MemoryType::shared>
class HistCollection {
 public:
  using GHistRowT = GHistRow<GradientSumT, memory_type>;

  // Access histogram for i-th node
  GHistRowT& operator[](bst_uint nid) {
    return *(data_.at(nid));
  }

  const GHistRowT& operator[](bst_uint nid) const {
    return *(data_.at(nid));
  }

  // Initialize histogram collection
  void Init(::sycl::queue* qu, uint32_t nbins) {
    qu_ = qu;
    if (nbins_ != nbins) {
      nbins_ = nbins;
      data_.clear();
    }
  }

  // Create an empty histogram for i-th node
  ::sycl::event AddHistRow(bst_uint nid) {
    ::sycl::event event;
    if (data_.count(nid) == 0) {
      data_[nid] =
        std::make_shared<GHistRowT>(qu_, nbins_,
                                    xgboost::detail::GradientPairInternal<GradientSumT>(0, 0),
                                    &event);
    } else {
      data_[nid]->Resize(qu_, nbins_,
                         xgboost::detail::GradientPairInternal<GradientSumT>(0, 0),
                         &event);
    }
    return event;
  }

 private:
  /*! \brief Number of all bins over all features */
  uint32_t nbins_ = 0;

  std::unordered_map<uint32_t, std::shared_ptr<GHistRowT>> data_;

  ::sycl::queue* qu_;
};

/*!
 * \brief Stores temporary histograms to compute them in parallel
 */
template<typename GradientSumT>
class ParallelGHistBuilder {
 public:
  using GHistRowT = GHistRow<GradientSumT, MemoryType::on_device>;

  void Init(::sycl::queue* qu, size_t nbins) {
    qu_ = qu;
    if (nbins != nbins_) {
      hist_buffer_.Init(qu_, nbins);
      nbins_ = nbins;
    }
  }

  void Reset(size_t nblocks) {
    hist_device_buffer_.Resize(qu_, nblocks * nbins_);
  }

  GHistRowT& GetDeviceBuffer() {
    return hist_device_buffer_;
  }

 protected:
  /*! \brief Number of bins in each histogram */
  size_t nbins_ = 0;
  /*! \brief Buffers for histograms for all nodes processed */
  HistCollection<GradientSumT> hist_buffer_;

  /*! \brief Buffer for additional histograms for Parallel processing  */
  GHistRowT hist_device_buffer_;

  ::sycl::queue* qu_;
};

/*!
 * \brief Builder for histograms of gradient statistics
 */
template<typename GradientSumT>
class GHistBuilder {
 public:
  template<MemoryType memory_type = MemoryType::shared>
  using GHistRowT = GHistRow<GradientSumT, memory_type>;

  GHistBuilder() = default;
  GHistBuilder(::sycl::queue* qu, uint32_t nbins) : qu_{qu}, nbins_{nbins} {}

  // Construct a histogram via histogram aggregation
  ::sycl::event BuildHist(const HostDeviceVector<GradientPair>& gpair,
                          const RowSetCollection::Elem& row_indices,
                          const GHistIndexMatrix& gmat,
                          GHistRowT<MemoryType::on_device>* HistCollection,
                          bool isDense,
                          GHistRowT<MemoryType::on_device>* hist_buffer,
                          const DeviceProperties& device_prop,
                          ::sycl::event event,
                          bool force_atomic_use = false);

  // Construct a histogram via subtraction trick
  void SubtractionTrick(GHistRowT<MemoryType::on_device>* self,
                        const GHistRowT<MemoryType::on_device>& sibling,
                        const GHistRowT<MemoryType::on_device>& parent);

  uint32_t GetNumBins() const {
      return nbins_;
  }

 private:
  /*! \brief Number of all bins over all features */
  uint32_t nbins_ { 0 };

  ::sycl::queue* qu_;
};
}  // namespace common
}  // namespace sycl
}  // namespace xgboost
#endif  // PLUGIN_SYCL_COMMON_HIST_UTIL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/host_device_vector.cc <==
/**
 * Copyright 2017-2024 by XGBoost contributors
 */

#ifdef XGBOOST_USE_SYCL

// implementation of HostDeviceVector with sycl support

#include <memory>
#include <utility>
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-W#pragma-messages"
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#include "xgboost/host_device_vector.h"
#pragma GCC diagnostic pop

#include "../device_manager.h"
#include "../data.h"
#include "../predictor/node.h"

namespace xgboost {
template <typename T>
class HostDeviceVectorImpl {
  using DeviceStorage = sycl::USMVector<T, sycl::MemoryType::on_device>;

 public:
  explicit HostDeviceVectorImpl(size_t size, T v, DeviceOrd device) : device_(device) {
    if (device.IsSycl()) {
      device_access_ = GPUAccess::kWrite;
      SetDevice();
      data_d_->Resize(qu_, size, v);
    } else {
      data_h_.resize(size, v);
    }
  }

  template <class Initializer>
  HostDeviceVectorImpl(const Initializer& init, DeviceOrd device) : device_(device) {
    if (device.IsSycl()) {
      device_access_ = GPUAccess::kWrite;

      ResizeDevice(init.size());
      Copy(init);
    } else {
      data_h_ = init;
    }
  }

  HostDeviceVectorImpl(HostDeviceVectorImpl<T>&& that) : device_{that.device_},
                                                         data_h_{std::move(that.data_h_)},
                                                         data_d_{std::move(that.data_d_)},
                                                         device_access_{that.device_access_} {}

  std::vector<T>& HostVector() {
    SyncHost(GPUAccess::kNone);
    return data_h_;
  }

  const std::vector<T>& ConstHostVector() {
    SyncHost(GPUAccess::kRead);
    return data_h_;
  }

  void SetDevice(DeviceOrd device) {
    if (device_ == device) { return; }
    if (device_.IsSycl()) {
      SyncHost(GPUAccess::kNone);
    }

    if (device_.IsSycl() && device.IsSycl()) {
      CHECK_EQ(device_, device)
          << "New device is different from previous one.";
    }
    device_ = device;
    if (device_.IsSycl()) {
      ResizeDevice(data_h_.size());
    }
  }

  template <typename... U>
  void Resize(size_t new_size, U&&... args) {
    if (new_size == Size()) {
      return;
    }
    if ((Size() == 0 && device_.IsSycl()) || (DeviceCanWrite() && device_.IsSycl())) {
      // fast on-device resize
      device_access_ = GPUAccess::kWrite;
      SetDevice();
      auto old_size = data_d_->Size();
      data_d_->Resize(qu_, new_size, std::forward<U>(args)...);
    } else {
      // resize on host
      SyncHost(GPUAccess::kNone);
      auto old_size = data_h_.size();
      data_h_.resize(new_size, std::forward<U>(args)...);
    }
  }

  void SyncHost(GPUAccess access) {
    if (HostCanAccess(access)) { return; }
    if (HostCanRead()) {
      // data is present, just need to deny access to the device
      device_access_ = access;
      return;
    }
    device_access_ = access;
    if (data_h_.size() != data_d_->Size()) { data_h_.resize(data_d_->Size()); }
    SetDevice();
    qu_->memcpy(data_h_.data(), data_d_->Data(), data_d_->Size() * sizeof(T)).wait();
  }

  void SyncDevice(GPUAccess access) {
    if (DeviceCanAccess(access)) { return; }
    if (DeviceCanRead()) {
      device_access_ = access;
      return;
    }
    // data is on the host
    ResizeDevice(data_h_.size());
    SetDevice();
    qu_->memcpy(data_d_->Data(), data_h_.data(), data_d_->Size() * sizeof(T)).wait();
    device_access_ = access;
  }

  bool HostCanAccess(GPUAccess access) const { return device_access_ <= access; }
  bool HostCanRead() const { return HostCanAccess(GPUAccess::kRead); }
  bool HostCanWrite() const { return HostCanAccess(GPUAccess::kNone); }
  bool DeviceCanAccess(GPUAccess access) const { return device_access_ >= access; }
  bool DeviceCanRead() const { return DeviceCanAccess(GPUAccess::kRead); }
  bool DeviceCanWrite() const { return DeviceCanAccess(GPUAccess::kWrite); }
  GPUAccess Access() const { return device_access_; }

  size_t Size() const {
    return HostCanRead() ? data_h_.size() : data_d_ ? data_d_->Size() : 0;
  }

  DeviceOrd Device() const { return device_; }

  T* DevicePointer() {
    SyncDevice(GPUAccess::kWrite);
    return data_d_->Data();
  }

  const T* ConstDevicePointer() {
    SyncDevice(GPUAccess::kRead);
    return data_d_->DataConst();
  }

  common::Span<T> DeviceSpan() {
    SyncDevice(GPUAccess::kWrite);
    return {this->DevicePointer(), Size()};
  }

  common::Span<const T> ConstDeviceSpan() {
    SyncDevice(GPUAccess::kRead);
    return {this->ConstDevicePointer(), Size()};
  }

  void Fill(T v) {
    if (HostCanWrite()) {
      std::fill(data_h_.begin(), data_h_.end(), v);
    } else {
      device_access_ = GPUAccess::kWrite;
      SetDevice();
      qu_->fill(data_d_->Data(), v, data_d_->Size()).wait();
    }
  }

  void Copy(HostDeviceVectorImpl<T>* other) {
    CHECK_EQ(Size(), other->Size());
    SetDevice(other->device_);
    // Data is on host.
    if (HostCanWrite() && other->HostCanWrite()) {
      std::copy(other->data_h_.begin(), other->data_h_.end(), data_h_.begin());
      return;
    }
    SetDevice();
    CopyToDevice(other);
  }

  void Copy(const std::vector<T>& other) {
    CHECK_EQ(Size(), other.size());
    if (HostCanWrite()) {
      std::copy(other.begin(), other.end(), data_h_.begin());
    } else {
      CopyToDevice(other.data());
    }
  }

  void Copy(std::initializer_list<T> other) {
    CHECK_EQ(Size(), other.size());
    if (HostCanWrite()) {
      std::copy(other.begin(), other.end(), data_h_.begin());
    } else {
      CopyToDevice(other.begin());
    }
  }

  void Extend(HostDeviceVectorImpl* other) {
    auto ori_size = this->Size();
    this->Resize(ori_size + other->Size(), T{});
    if (HostCanWrite() && other->HostCanRead()) {
      auto& h_vec = this->HostVector();
      auto& other_vec = other->HostVector();
      CHECK_EQ(h_vec.size(), ori_size + other->Size());
      std::copy(other_vec.cbegin(), other_vec.cend(), h_vec.begin() + ori_size);
    } else {
      auto ptr = other->ConstDevicePointer();
      SetDevice();
      CHECK_EQ(this->Device(), other->Device());
      qu_->memcpy(this->DevicePointer() + ori_size, ptr, other->Size() * sizeof(T)).wait();
    }
  }

 private:
  void ResizeDevice(size_t new_size) {
    if (data_d_ && new_size == data_d_->Size()) { return; }
    SetDevice();
    data_d_->Resize(qu_, new_size);
  }

  void SetDevice() {
    if (!qu_) {
      qu_ = device_manager_.GetQueue(device_);
    }
    if (!data_d_) {
      data_d_.reset(new DeviceStorage());
    }
  }

  void CopyToDevice(HostDeviceVectorImpl* other) {
    if (other->HostCanWrite()) {
      CopyToDevice(other->data_h_.data());
    } else {
      ResizeDevice(Size());
      device_access_ = GPUAccess::kWrite;
      SetDevice();
      qu_->memcpy(data_d_->Data(), other->data_d_->Data(), data_d_->Size() * sizeof(T)).wait();
    }
  }

  void CopyToDevice(const T* begin) {
    data_d_->ResizeNoCopy(qu_, Size());
    qu_->memcpy(data_d_->Data(), begin, data_d_->Size() * sizeof(T)).wait();
    device_access_ = GPUAccess::kWrite;
  }

  sycl::DeviceManager device_manager_;
  ::sycl::queue* qu_ = nullptr;
  DeviceOrd device_{DeviceOrd::CPU()};
  std::vector<T> data_h_{};
  std::unique_ptr<DeviceStorage> data_d_{};
  GPUAccess device_access_{GPUAccess::kNone};
};

template <typename T>
HostDeviceVector<T>::HostDeviceVector(size_t size, T v, DeviceOrd device)
  : impl_(nullptr) {
  impl_ = new HostDeviceVectorImpl<T>(size, v, device);
}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(std::initializer_list<T> init, DeviceOrd device)
  : impl_(nullptr) {
  impl_ = new HostDeviceVectorImpl<T>(init, device);
}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(const std::vector<T>& init, DeviceOrd device)
  : impl_(nullptr) {
  impl_ = new HostDeviceVectorImpl<T>(init, device);
}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(HostDeviceVector<T>&& that) {
  impl_ = new HostDeviceVectorImpl<T>(std::move(*that.impl_));
}

template <typename T>
HostDeviceVector<T>& HostDeviceVector<T>::operator=(HostDeviceVector<T>&& that) {
  if (this == &that) { return *this; }

  std::unique_ptr<HostDeviceVectorImpl<T>> new_impl(
      new HostDeviceVectorImpl<T>(std::move(*that.impl_)));
  delete impl_;
  impl_ = new_impl.release();
  return *this;
}

template <typename T>
HostDeviceVector<T>::~HostDeviceVector() {
  delete impl_;
  impl_ = nullptr;
}

template <typename T>
size_t HostDeviceVector<T>::Size() const { return impl_->Size(); }

template <typename T>
DeviceOrd HostDeviceVector<T>::Device() const {
  return impl_->Device();
}

template <typename T>
T* HostDeviceVector<T>::DevicePointer() {
  return impl_->DevicePointer();
}

template <typename T>
const T* HostDeviceVector<T>::ConstDevicePointer() const {
  return impl_->ConstDevicePointer();
}

template <typename T>
common::Span<T> HostDeviceVector<T>::DeviceSpan() {
  return impl_->DeviceSpan();
}

template <typename T>
common::Span<const T> HostDeviceVector<T>::ConstDeviceSpan() const {
  return impl_->ConstDeviceSpan();
}

template <typename T>
std::vector<T>& HostDeviceVector<T>::HostVector() { return impl_->HostVector(); }

template <typename T>
const std::vector<T>& HostDeviceVector<T>::ConstHostVector() const {
  return impl_->ConstHostVector();
}

template <typename T>
void HostDeviceVector<T>::Resize(size_t new_size, T v) {
  impl_->Resize(new_size, v);
}

template <typename T>
void HostDeviceVector<T>::Resize(size_t new_size) {
  impl_->Resize(new_size);
}

template <typename T>
void HostDeviceVector<T>::Fill(T v) {
  impl_->Fill(v);
}

template <typename T>
void HostDeviceVector<T>::Copy(const HostDeviceVector<T>& other) {
  impl_->Copy(other.impl_);
}

template <typename T>
void HostDeviceVector<T>::Copy(const std::vector<T>& other) {
  impl_->Copy(other);
}

template <typename T>
void HostDeviceVector<T>::Copy(std::initializer_list<T> other) {
  impl_->Copy(other);
}

template <typename T>
void HostDeviceVector<T>::Extend(HostDeviceVector const& other) {
  impl_->Extend(other.impl_);
}

template <typename T>
bool HostDeviceVector<T>::HostCanRead() const {
  return impl_->HostCanRead();
}

template <typename T>
bool HostDeviceVector<T>::HostCanWrite() const {
  return impl_->HostCanWrite();
}

template <typename T>
bool HostDeviceVector<T>::DeviceCanRead() const {
  return impl_->DeviceCanRead();
}

template <typename T>
bool HostDeviceVector<T>::DeviceCanWrite() const {
  return impl_->DeviceCanWrite();
}

template <typename T>
GPUAccess HostDeviceVector<T>::DeviceAccess() const {
  return impl_->Access();
}

template <typename T>
void HostDeviceVector<T>::SetDevice(DeviceOrd device) const {
  impl_->SetDevice(device);
}

// explicit instantiations are required, as HostDeviceVector isn't header-only
template class HostDeviceVector<bst_float>;
template class HostDeviceVector<double>;
template class HostDeviceVector<GradientPair>;
template class HostDeviceVector<GradientPairPrecise>;
template class HostDeviceVector<std::int32_t>;   // bst_node_t
template class HostDeviceVector<std::uint8_t>;
template class HostDeviceVector<std::int8_t>;
template class HostDeviceVector<FeatureType>;
template class HostDeviceVector<Entry>;
template class HostDeviceVector<bst_idx_t>;
template class HostDeviceVector<std::uint32_t>;  // bst_feature_t
template class HostDeviceVector<RegTree::Node>;
template class HostDeviceVector<sycl::predictor::Node>;
template class HostDeviceVector<RegTree::CategoricalSplitMatrix::Segment>;
template class HostDeviceVector<RTreeNodeStat>;

}  // namespace xgboost

#endif  // XGBOOST_USE_SYCL


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/linalg_op.cc <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 * \file linalg_op.h
 */

#include "../data.h"
#include "../device_manager.h"

#include "../../../src/common/optional_weight.h"  // for OptionalWeights
#include "xgboost/context.h"  // for Context

#include <sycl/sycl.hpp>

namespace xgboost::sycl::linalg {
void SmallHistogram(Context const* ctx, xgboost::linalg::MatrixView<float const> indices,
                    xgboost::common::OptionalWeights const& weights,
                    xgboost::linalg::VectorView<float> bins) {
  sycl::DeviceManager device_manager;
  auto* qu = device_manager.GetQueue(ctx->Device());

  qu->submit([&](::sycl::handler& cgh) {
    cgh.parallel_for<>(::sycl::range<1>(indices.Size()),
                       [=](::sycl::id<1> pid) {
      const size_t i = pid[0];
      auto y = indices(i);
      auto w = weights[i];
      AtomicRef<float> bin_val(const_cast<float&>(bins(static_cast<std::size_t>(y))));
      bin_val += w;
    });
  }).wait();
}
}  // namespace xgboost::sycl::linalg


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/linalg_op.h <==
/**
 * Copyright 2021-2024, XGBoost Contributors
 * \file linalg_op.h
 */
#ifndef PLUGIN_SYCL_COMMON_LINALG_OP_H_
#define PLUGIN_SYCL_COMMON_LINALG_OP_H_

#include <vector>
#include <utility>

#include "../data.h"
#include "../device_manager.h"

#include <sycl/sycl.hpp>

namespace xgboost {
namespace sycl {
namespace linalg {

template<typename T, std::int32_t D>
using TensorView = xgboost::linalg::TensorView<T, D>;

struct WorkGroupsParams {
  size_t n_workgroups;
  size_t workgroup_size;
};

template <typename Fn>
::sycl::event GroupWiseKernel(::sycl::queue* qu, int* flag_ptr,
                              const std::vector<::sycl::event>& events,
                              const WorkGroupsParams& wg, Fn &&fn) {
  ::sycl::buffer<int, 1> flag_buf(flag_ptr, 1);
  auto event = qu->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(events);
    auto flag  = flag_buf.get_access<::sycl::access::mode::write>(cgh);
    cgh.parallel_for_work_group<>(::sycl::range<1>(wg.n_workgroups),
                                  ::sycl::range<1>(wg.workgroup_size),
                                  [=](::sycl::group<1> group) {
      group.parallel_for_work_item([&](::sycl::h_item<1> item) {
        const size_t idx = item.get_global_id()[0];
        fn(idx, flag);
      });
    });
  });
  return event;
}

template<typename Fn, typename TupleType, size_t ... I>
auto call(Fn&& fn, TupleType t, std::index_sequence<I ...>) {
     return fn(std::get<I>(t) ...);
}

template<typename Fn, typename TupleType>
auto call(Fn&& fn, TupleType t) {
    static constexpr auto size = std::tuple_size<TupleType>::value;
    return call(fn, t, std::make_index_sequence<size>{});
}

template <typename T, int32_t D, typename Fn>
void ElementWiseKernel(TensorView<T, D> t, Fn&& fn) {
  sycl::DeviceManager device_manager;
  auto* qu = device_manager.GetQueue(t.Device());
  qu->submit([&](::sycl::handler& cgh) {
    cgh.parallel_for<>(::sycl::range<1>(t.Size()),
                       [=](::sycl::id<1> pid) {
      const size_t idx = pid[0];
      call(const_cast<Fn&&>(fn), xgboost::linalg::UnravelIndex(idx, t.Shape()));
    });
  }).wait_and_throw();
}

template <typename T, int32_t D, typename Fn>
bool Validate(DeviceOrd device, TensorView<T, D> t, Fn&& fn) {
  sycl::DeviceManager device_manager;
  auto* qu = device_manager.GetQueue(t.Device());

  int flag = 0;
  {
    ::sycl::buffer<int, 1> flag_buf(&flag, 1);
    qu->submit([&](::sycl::handler& cgh) {
      auto flag_acc  = flag_buf.get_access<::sycl::access::mode::write>(cgh);
      cgh.parallel_for<>(::sycl::range<1>(t.Size()),
                         [=](::sycl::id<1> pid) {
        const size_t idx = pid[0];
        const T& value = call(t, xgboost::linalg::UnravelIndex(idx, t.Shape()));
        bool is_valid = const_cast<Fn&&>(fn)(value);
        if (!is_valid) {
          AtomicRef<int> flag_ref(flag_acc[0]);
          flag_ref = 1;
        }
      });
    });
  }
  qu->wait_and_throw();
  return (flag == 0);
}

}  // namespace linalg
}  // namespace sycl
}  // namespace xgboost
#endif  // PLUGIN_SYCL_COMMON_LINALG_OP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/optional_weight.cc <==
/*!
 * Copyright by Contributors 2017-2025
 */
#include <sycl/sycl.hpp>

#include "../../../src/common/optional_weight.h"

#include "../device_manager.h"

namespace xgboost::common::sycl_impl {
double SumOptionalWeights(Context const* ctx, OptionalWeights const& weights) {
  sycl::DeviceManager device_manager;
  auto* qu = device_manager.GetQueue(ctx->Device());

  const auto* data = weights.Data();
  double result = 0;
  {
    ::sycl::buffer<double> buff(&result, 1);
    qu->submit([&](::sycl::handler& cgh) {
      auto reduction = ::sycl::reduction(buff, cgh, ::sycl::plus<>());
      cgh.parallel_for<>(::sycl::range<1>(weights.Size()), reduction,
                        [=](::sycl::id<1> pid, auto& sum) {
        size_t i = pid[0];
        sum += data[i];
      });
    }).wait_and_throw();
  }

  return result;
}
}  // namespace xgboost::common::sycl_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/partition_builder.h <==
/*!
 * Copyright 2017-2024 XGBoost contributors
 */
#ifndef PLUGIN_SYCL_COMMON_PARTITION_BUILDER_H_
#define PLUGIN_SYCL_COMMON_PARTITION_BUILDER_H_

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#pragma GCC diagnostic ignored "-W#pragma-messages"
#include <xgboost/data.h>
#pragma GCC diagnostic pop
#include <xgboost/tree_model.h>

#include <algorithm>
#include <vector>
#include <utility>

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#include "../../../src/common/column_matrix.h"
#pragma GCC diagnostic pop

#include "../data.h"
#include "row_set.h"
#include "../data/gradient_index.h"
#include "../tree/expand_entry.h"

#include <sycl/sycl.hpp>

namespace xgboost {
namespace sycl {
namespace common {

// split row indexes (rid_span) to 2 parts (both stored in rid_buf) depending
// on comparison of indexes values (idx_span) and split point (split_cond)
// Handle dense columns
template <bool default_left, typename BinIdxType>
inline ::sycl::event PartitionDenseKernel(
                                 ::sycl::queue* qu,
                                 const GHistIndexMatrix& gmat,
                                 const RowSetCollection::Elem& rid_span,
                                 const size_t fid,
                                 const int32_t split_cond,
                                 xgboost::common::Span<size_t>* rid_buf,
                                 size_t* parts_size,
                                 ::sycl::event event) {
  const size_t row_stride = gmat.row_stride;
  const BinIdxType* gradient_index = gmat.index.data<BinIdxType>();
  const size_t* rid = rid_span.begin;
  const size_t range_size = rid_span.Size();
  const size_t offset = gmat.cut.Ptrs()[fid];

  size_t* p_rid_buf = rid_buf->data();

  return qu->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(event);
    cgh.parallel_for<>(::sycl::range<1>(range_size), [=](::sycl::item<1> nid) {
      const size_t id = rid[nid.get_id(0)];
      const int32_t value = static_cast<int32_t>(gradient_index[id * row_stride + fid] + offset);
      const bool is_left = value <= split_cond;
      if (is_left) {
        AtomicRef<size_t> n_left(parts_size[0]);
        p_rid_buf[n_left.fetch_add(1)] = id;
      } else {
        AtomicRef<size_t> n_right(parts_size[1]);
        p_rid_buf[range_size - n_right.fetch_add(1) - 1] = id;
      }
    });
  });
}

// split row indexes (rid_span) to 2 parts (both stored in rid_buf) depending
// on comparison of indexes values (idx_span) and split point (split_cond)
// Handle sparce columns
template <bool default_left, typename BinIdxType>
inline ::sycl::event PartitionSparseKernel(::sycl::queue* qu,
                                  const GHistIndexMatrix& gmat,
                                  const RowSetCollection::Elem& rid_span,
                                  const size_t fid,
                                  const int32_t split_cond,
                                  xgboost::common::Span<size_t>* rid_buf,
                                  size_t* parts_size,
                                  ::sycl::event event) {
  const size_t row_stride = gmat.row_stride;
  const BinIdxType* gradient_index = gmat.index.data<BinIdxType>();
  const size_t* rid = rid_span.begin;
  const size_t range_size = rid_span.Size();
  const uint32_t* cut_ptrs = gmat.cut.cut_ptrs_.ConstDevicePointer();

  size_t* p_rid_buf = rid_buf->data();
  return qu->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(event);
    cgh.parallel_for<>(::sycl::range<1>(range_size), [=](::sycl::item<1> nid) {
      const size_t id = rid[nid.get_id(0)];

      const BinIdxType* gr_index_local = gradient_index + row_stride * id;
      const int32_t fid_local = std::lower_bound(gr_index_local,
                                                 gr_index_local + row_stride,
                                                 cut_ptrs[fid]) - gr_index_local;
      const bool is_left = (fid_local >= row_stride ||
                            gr_index_local[fid_local] >= cut_ptrs[fid + 1]) ?
                              default_left :
                              gr_index_local[fid_local] <= split_cond;
      if (is_left) {
        AtomicRef<size_t> n_left(parts_size[0]);
        p_rid_buf[n_left.fetch_add(1)] = id;
      } else {
        AtomicRef<size_t> n_right(parts_size[1]);
        p_rid_buf[range_size - n_right.fetch_add(1) - 1] = id;
      }
    });
  });
}

// The builder is required for samples partition to left and rights children for set of nodes
class PartitionBuilder {
 public:
  template<typename Func>
  void Init(::sycl::queue* qu, size_t n_nodes, Func funcNTaks) {
    qu_ = qu;
    nodes_offsets_.resize(n_nodes+1);
    result_rows_.resize(2 * n_nodes);
    n_nodes_ = n_nodes;


    nodes_offsets_[0] = 0;
    for (size_t i = 1; i < n_nodes+1; ++i) {
      nodes_offsets_[i] = nodes_offsets_[i-1] + funcNTaks(i-1);
    }

    if (data_.Size() < nodes_offsets_[n_nodes]) {
      data_.Resize(qu, nodes_offsets_[n_nodes]);
    }
  }

  size_t GetNLeftElems(int nid) const {
    return result_rows_[2 * nid];
  }

  size_t GetNRightElems(int nid) const {
    return result_rows_[2 * nid + 1];
  }

  // For test purposes only
  void SetNLeftElems(int nid, size_t val) {
    result_rows_[2 * nid] = val;
  }

  // For test purposes only
  void SetNRightElems(int nid, size_t val) {
    result_rows_[2 * nid + 1] = val;
  }

  xgboost::common::Span<size_t> GetData(int nid) {
    return { data_.Data() + nodes_offsets_[nid], nodes_offsets_[nid + 1] - nodes_offsets_[nid] };
  }

  template <typename BinIdxType>
  ::sycl::event Partition(const int32_t split_cond,
                        const GHistIndexMatrix& gmat,
                        const RowSetCollection::Elem& rid_span,
                        const xgboost::RegTree::Node& node,
                        xgboost::common::Span<size_t>* rid_buf,
                        size_t* parts_size,
                        ::sycl::event event) {
    const bst_uint fid = node.SplitIndex();
    const bool default_left = node.DefaultLeft();

    if (gmat.IsDense()) {
      if (default_left) {
        return PartitionDenseKernel<true, BinIdxType>(qu_, gmat, rid_span, fid,
                                                      split_cond, rid_buf, parts_size, event);
      } else {
        return PartitionDenseKernel<false, BinIdxType>(qu_, gmat, rid_span, fid,
                                                      split_cond, rid_buf, parts_size, event);
      }
    } else {
      if (default_left) {
        return PartitionSparseKernel<true, BinIdxType>(qu_, gmat, rid_span, fid,
                                                      split_cond, rid_buf, parts_size, event);
      } else {
        return PartitionSparseKernel<false, BinIdxType>(qu_, gmat, rid_span, fid,
                                                        split_cond, rid_buf, parts_size, event);
      }
    }
  }

  // Entry point for Partition
  void Partition(const GHistIndexMatrix& gmat,
                 const std::vector<tree::ExpandEntry> nodes,
                 const RowSetCollection& row_set_collection,
                 const std::vector<int32_t>& split_conditions,
                 RegTree* p_tree,
                 ::sycl::event* general_event) {
    nodes_events_.resize(n_nodes_);

    parts_size_.ResizeAndFill(qu_, 2 * n_nodes_, 0, general_event);

    for (size_t node_in_set = 0; node_in_set < n_nodes_; node_in_set++) {
      const int32_t nid = nodes[node_in_set].nid;
      ::sycl::event& node_event = nodes_events_[node_in_set];
      const auto& rid_span = row_set_collection[nid];
      if (rid_span.Size() > 0) {
        const RegTree::Node& node = (*p_tree)[nid];
        xgboost::common::Span<size_t> rid_buf = GetData(node_in_set);
        size_t* part_size = parts_size_.Data() + 2 * node_in_set;
        int32_t split_condition = split_conditions[node_in_set];
        switch (gmat.index.GetBinTypeSize()) {
          case common::BinTypeSize::kUint8BinsTypeSize:
            node_event = Partition<uint8_t>(split_condition, gmat, rid_span, node,
                                            &rid_buf, part_size, *general_event);
            break;
          case common::BinTypeSize::kUint16BinsTypeSize:
            node_event = Partition<uint16_t>(split_condition, gmat, rid_span, node,
                                            &rid_buf, part_size, *general_event);
            break;
          case common::BinTypeSize::kUint32BinsTypeSize:
            node_event = Partition<uint32_t>(split_condition, gmat, rid_span, node,
                                            &rid_buf, part_size, *general_event);
            break;
          default:
            CHECK(false);  // no default behavior
        }
      } else {
        node_event = ::sycl::event();
      }
    }

    *general_event = qu_->memcpy(result_rows_.data(),
                                 parts_size_.DataConst(),
                                 sizeof(size_t) * 2 * n_nodes_,
                                 nodes_events_);
  }

  void MergeToArray(size_t nid,
                    size_t* data_result,
                    ::sycl::event* event) {
    size_t n_nodes_total = GetNLeftElems(nid) + GetNRightElems(nid);
    if (n_nodes_total > 0) {
      const size_t* data = data_.Data() + nodes_offsets_[nid];
      qu_->memcpy(data_result, data, sizeof(size_t) * n_nodes_total, *event);
    }
  }

 protected:
  std::vector<size_t> nodes_offsets_;
  std::vector<size_t> result_rows_;
  std::vector<::sycl::event> nodes_events_;
  size_t n_nodes_;

  USMVector<size_t, MemoryType::on_device> parts_size_;
  USMVector<size_t, MemoryType::on_device> data_;

  ::sycl::queue* qu_;
};

}  // namespace common
}  // namespace sycl
}  // namespace xgboost


#endif  // PLUGIN_SYCL_COMMON_PARTITION_BUILDER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/row_set.h <==
/*!
 * Copyright 2017-2023 XGBoost contributors
 */
#ifndef PLUGIN_SYCL_COMMON_ROW_SET_H_
#define PLUGIN_SYCL_COMMON_ROW_SET_H_

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#pragma GCC diagnostic ignored "-W#pragma-messages"
#include <xgboost/data.h>
#pragma GCC diagnostic pop
#include <algorithm>
#include <vector>
#include <utility>

#include "../data.h"

#include <sycl/sycl.hpp>

namespace xgboost {
namespace sycl {
namespace common {


/*! \brief Collection of rowsets stored on device in USM memory */
class RowSetCollection {
 public:
  /*! \brief data structure to store an instance set, a subset of
   *  rows (instances) associated with a particular node in a decision
   *  tree. */
  struct Elem {
    const size_t* begin{nullptr};
    const size_t* end{nullptr};
    bst_node_t node_id{-1};  // id of node associated with this instance set; -1 means uninitialized
    Elem()
         = default;
    Elem(const size_t* begin,
         const size_t* end,
         bst_node_t node_id = -1)
        : begin(begin), end(end), node_id(node_id) {}


    inline size_t Size() const {
      return end - begin;
    }
  };

  inline size_t Size() const {
    return elem_of_each_node_.size();
  }

  /*! \brief return corresponding element set given the node_id */
  inline const Elem& operator[](unsigned node_id) const {
    const Elem& e = elem_of_each_node_[node_id];
    CHECK(e.begin != nullptr)
        << "access element that is not in the set";
    return e;
  }

  /*! \brief return corresponding element set given the node_id */
  inline Elem& operator[](unsigned node_id) {
    Elem& e = elem_of_each_node_[node_id];
    return e;
  }

  // clear up things
  inline void Clear() {
    elem_of_each_node_.clear();
  }
  // initialize node id 0->everything
  inline void Init() {
    CHECK_EQ(elem_of_each_node_.size(), 0U);

    const size_t* begin = row_indices_.Begin();
    const size_t* end = row_indices_.End();
    elem_of_each_node_.emplace_back(Elem(begin, end, 0));
  }

  auto& Data() { return row_indices_; }

  // split rowset into two
  inline void AddSplit(unsigned node_id,
                       unsigned left_node_id,
                       unsigned right_node_id,
                       size_t n_left,
                       size_t n_right) {
    const Elem e = elem_of_each_node_[node_id];
    CHECK(e.begin != nullptr);
    size_t* all_begin = row_indices_.Begin();
    size_t* begin = all_begin + (e.begin - all_begin);


    CHECK_EQ(n_left + n_right, e.Size());
    CHECK_LE(begin + n_left, e.end);
    CHECK_EQ(begin + n_left + n_right, e.end);


    if (left_node_id >= elem_of_each_node_.size()) {
      elem_of_each_node_.resize(left_node_id + 1, Elem(nullptr, nullptr, -1));
    }
    if (right_node_id >= elem_of_each_node_.size()) {
      elem_of_each_node_.resize(right_node_id + 1, Elem(nullptr, nullptr, -1));
    }


    elem_of_each_node_[left_node_id] = Elem(begin, begin + n_left, left_node_id);
    elem_of_each_node_[right_node_id] = Elem(begin + n_left, e.end, right_node_id);
    elem_of_each_node_[node_id] = Elem(nullptr, nullptr, -1);
  }

 private:
  // stores the row indexes in the set
  USMVector<size_t, MemoryType::on_device> row_indices_;
  // vector: node_id -> elements
  std::vector<Elem> elem_of_each_node_;
};

}  // namespace common
}  // namespace sycl
}  // namespace xgboost


#endif  // PLUGIN_SYCL_COMMON_ROW_SET_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/stats.cc <==
/*!
 * Copyright by Contributors 2017-2026
 */

#include "../../../src/common/stats.h"

#include <sycl/sycl.hpp>

#include "../device_manager.h"

namespace xgboost::common::sycl_impl {
void Mean(Context const* ctx, linalg::VectorView<float const> v, linalg::VectorView<float> out) {
  sycl::DeviceManager device_manager;
  auto* qu = device_manager.GetQueue(ctx->Device());

  qu->submit([&](::sycl::handler& cgh) {
      auto reduction = ::sycl::reduction(&(out(0)), 0.0f, ::sycl::plus<float>(),
                                         ::sycl::property::reduction::initialize_to_identity());
      cgh.parallel_for<>(::sycl::range<1>(v.Size()), reduction, [=](::sycl::id<1> pid, auto& sum) {
        size_t i = pid[0];
        sum += v(i);
      });
    }).wait_and_throw();
}
}  // namespace xgboost::common::sycl_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/transform.h <==
/**
 * Copyright 2021-2024, XGBoost Contributors
 * \file transform.h
 */
#ifndef PLUGIN_SYCL_COMMON_TRANSFORM_H_
#define PLUGIN_SYCL_COMMON_TRANSFORM_H_

#include "../device_manager.h"

#include <sycl/sycl.hpp>

namespace xgboost {
namespace sycl {
namespace common {

template <typename Functor, typename... SpanType>
void LaunchSyclKernel(DeviceOrd device, Functor&& _func, xgboost::common::Range _range,
                      SpanType... _spans) {
  sycl::DeviceManager device_manager;
  auto* qu = device_manager.GetQueue(device);

  size_t size = *(_range.end());
  qu->submit([&](::sycl::handler& cgh) {
    cgh.parallel_for<>(::sycl::range<1>(size),
                       [=](::sycl::id<1> pid) {
      const size_t idx = pid[0];
      const_cast<Functor&&>(_func)(idx, _spans...);
    });
  }).wait();
}

}  // namespace common
}  // namespace sycl
}  // namespace xgboost
#endif  // PLUGIN_SYCL_COMMON_TRANSFORM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/context_helper.cc <==
/*!
 * Copyright 2017-2025 by Contributors
 * \file context_helper.cc
 */

#include <sycl/sycl.hpp>


#include "device_manager.h"
#include "context_helper.h"

namespace xgboost {
namespace sycl {

DeviceOrd DeviceFP64(const DeviceOrd& device) {
  DeviceManager device_manager;
  bool support_fp64 = device_manager.GetQueue(device)->get_device().has(::sycl::aspect::fp64);
  if (support_fp64) {
    return device;
  } else {
    LOG(WARNING) << "Current device doesn't support fp64";
    return DeviceOrd::CPU();
  }
}
}  // namespace sycl
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/context_helper.h <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 * \file context_helper.h
 */
#ifndef PLUGIN_SYCL_CONTEXT_HELPER_H_
#define PLUGIN_SYCL_CONTEXT_HELPER_H_

#include <xgboost/context.h>

namespace xgboost {
namespace sycl {

DeviceOrd DeviceFP64(const DeviceOrd& device);

}  // namespace sycl
}  // namespace xgboost
#endif  // PLUGIN_SYCL_CONTEXT_HELPER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/data.h <==
/*!
 * Copyright by Contributors 2017-2023
 */
#ifndef PLUGIN_SYCL_DATA_H_
#define PLUGIN_SYCL_DATA_H_

#include <algorithm>
#include <cstddef>
#include <limits>
#include <memory>
#include <mutex>
#include <vector>

#include "xgboost/base.h"
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#pragma GCC diagnostic ignored "-W#pragma-messages"
#include "xgboost/data.h"
#pragma GCC diagnostic pop
#include <sycl/sycl.hpp>

#include "../../src/common/threading_utils.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/logging.h"

namespace xgboost {
namespace sycl {
template <typename T>
using AtomicRef = ::sycl::atomic_ref<T, ::sycl::memory_order::relaxed, ::sycl::memory_scope::device,
                                     ::sycl::access::address_space::global_space>;

enum class MemoryType { shared, on_device };

template <typename T>
class USMDeleter {
 public:
  explicit USMDeleter(::sycl::queue* qu) : qu_(qu) {}

  void operator()(T* data) const { ::sycl::free(data, *qu_); }

 private:
  ::sycl::queue* qu_;
};

template <typename T, MemoryType memory_type = MemoryType::shared>
class USMVector {
  static_assert(std::is_standard_layout<T>::value, "USMVector admits only POD types");

  std::shared_ptr<T> allocate_memory_(::sycl::queue* qu, size_t size) {
    if constexpr (memory_type == MemoryType::shared) {
      return std::shared_ptr<T>(::sycl::malloc_shared<T>(size_, *qu), USMDeleter<T>(qu));
    } else {
      return std::shared_ptr<T>(::sycl::malloc_device<T>(size_, *qu), USMDeleter<T>(qu));
    }
  }

  void copy_vector_to_memory_(::sycl::queue* qu, const std::vector<T>& vec) {
    if constexpr (memory_type == MemoryType::shared) {
      std::copy(vec.begin(), vec.end(), data_.get());
    } else {
      qu->memcpy(data_.get(), vec.data(), size_ * sizeof(T));
    }
  }

 public:
  USMVector() : size_(0), capacity_(0), data_(nullptr) {}

  USMVector(::sycl::queue* qu, size_t size) : size_(size), capacity_(size) {
    data_ = allocate_memory_(qu, size_);
  }

  USMVector(::sycl::queue* qu, size_t size, T v) : size_(size), capacity_(size) {
    data_ = allocate_memory_(qu, size_);
    qu->fill(data_.get(), v, size_).wait();
  }

  USMVector(::sycl::queue* qu, size_t size, T v, ::sycl::event* event)
      : size_(size), capacity_(size) {
    data_ = allocate_memory_(qu, size_);
    *event = qu->fill(data_.get(), v, size_, *event);
  }

  USMVector(::sycl::queue* qu, const std::vector<T>& vec) {
    size_ = vec.size();
    capacity_ = size_;
    data_ = allocate_memory_(qu, size_);
    copy_vector_to_memory_(qu, vec);
  }

  ~USMVector() {}

  USMVector<T>& operator=(const USMVector<T>& other) {
    size_ = other.size_;
    capacity_ = other.capacity_;
    data_ = other.data_;
    return *this;
  }

  T* Data() { return data_.get(); }
  const T* DataConst() const { return data_.get(); }

  size_t Size() const { return size_; }

  size_t Capacity() const { return capacity_; }

  T& operator[](size_t i) { return data_.get()[i]; }
  const T& operator[](size_t i) const { return data_.get()[i]; }

  T* Begin() const { return data_.get(); }
  T* End() const { return data_.get() + size_; }

  bool Empty() const { return (size_ == 0); }

  void Clear() {
    data_.reset();
    size_ = 0;
    capacity_ = 0;
  }

  void Resize(::sycl::queue* qu, size_t size_new) {
    if (size_new <= capacity_) {
      size_ = size_new;
    } else {
      size_t size_old = size_;
      auto data_old = data_;
      size_ = size_new;
      capacity_ = size_new;
      data_ = allocate_memory_(qu, size_);
      if (size_old > 0) {
        qu->memcpy(data_.get(), data_old.get(), sizeof(T) * size_old).wait();
      }
    }
  }

  /* Resize without keeping the data*/
  void ResizeNoCopy(::sycl::queue* qu, size_t size_new) {
    if (size_new <= capacity_) {
      size_ = size_new;
    } else {
      size_ = size_new;
      capacity_ = size_new;
      data_ = allocate_memory_(qu, size_);
    }
  }

  void Resize(::sycl::queue* qu, size_t size_new, T v) {
    if (size_new <= size_) {
      size_ = size_new;
    } else if (size_new <= capacity_) {
      qu->fill(data_.get() + size_, v, size_new - size_).wait();
      size_ = size_new;
    } else {
      size_t size_old = size_;
      auto data_old = data_;
      size_ = size_new;
      capacity_ = size_new;
      data_ = allocate_memory_(qu, size_);
      if (size_old > 0) {
        qu->memcpy(data_.get(), data_old.get(), sizeof(T) * size_old).wait();
      }
      qu->fill(data_.get() + size_old, v, size_new - size_old).wait();
    }
  }

  void Resize(::sycl::queue* qu, size_t size_new, T v, ::sycl::event* event) {
    if (size_new <= size_) {
      size_ = size_new;
    } else if (size_new <= capacity_) {
      auto event = qu->fill(data_.get() + size_, v, size_new - size_);
      size_ = size_new;
    } else {
      size_t size_old = size_;
      auto data_old = data_;
      size_ = size_new;
      capacity_ = size_new;
      data_ = allocate_memory_(qu, size_);
      if (size_old > 0) {
        *event = qu->memcpy(data_.get(), data_old.get(), sizeof(T) * size_old, *event);
      }
      *event = qu->fill(data_.get() + size_old, v, size_new - size_old, *event);
    }
  }

  void ResizeAndFill(::sycl::queue* qu, size_t size_new, int v, ::sycl::event* event) {
    if (size_new <= size_) {
      size_ = size_new;
      *event = qu->memset(data_.get(), v, size_new * sizeof(T), *event);
    } else if (size_new <= capacity_) {
      size_ = size_new;
      *event = qu->memset(data_.get(), v, size_new * sizeof(T), *event);
    } else {
      size_t size_old = size_;
      auto data_old = data_;
      size_ = size_new;
      capacity_ = size_new;
      data_ = allocate_memory_(qu, size_);
      *event = qu->memset(data_.get(), v, size_new * sizeof(T), *event);
    }
  }

  ::sycl::event Fill(::sycl::queue* qu, T v) { return qu->fill(data_.get(), v, size_); }

  void Init(::sycl::queue* qu, const std::vector<T>& vec) {
    size_ = vec.size();
    capacity_ = size_;
    data_ = allocate_memory_(qu, size_);
    copy_vector_to_memory_(qu, vec);
  }

  using value_type = T;  // NOLINT

 private:
  size_t size_;
  size_t capacity_;
  std::shared_ptr<T> data_;
};

}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_DATA_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/data/gradient_index.cc <==
/*!
 * Copyright 2017-2024 by Contributors
 * \file gradient_index.cc
 */
#include <vector>
#include <limits>
#include <algorithm>

#include "gradient_index.h"

#include <sycl/sycl.hpp>

namespace xgboost {
namespace sycl {
namespace common {

uint32_t SearchBin(const bst_float* cut_values, const uint32_t* cut_ptrs, Entry const& e) {
  auto beg = cut_ptrs[e.index];
  auto end = cut_ptrs[e.index + 1];
  auto it = std::upper_bound(cut_values + beg, cut_values + end, e.fvalue);
  uint32_t idx = it - cut_values;
  if (idx == end) {
    idx -= 1;
  }
  return idx;
}

template <typename BinIdxType>
void mergeSort(BinIdxType* begin, BinIdxType* end, BinIdxType* buf) {
  const size_t total_len = end - begin;
  for (size_t block_len = 1; block_len < total_len; block_len <<= 1) {
    for (size_t cur_block = 0; cur_block + block_len < total_len; cur_block += 2 * block_len) {
      size_t start = cur_block;
      size_t mid = start + block_len;
      size_t finish = mid + block_len < total_len ? mid + block_len : total_len;
      size_t left_pos = start;
      size_t right_pos = mid;
      size_t pos = start;
      while (left_pos < mid || right_pos < finish) {
        if (left_pos < mid && (right_pos == finish || begin[left_pos] < begin[right_pos])) {
          buf[pos++] = begin[left_pos++];
        } else {
          buf[pos++] = begin[right_pos++];
        }
      }
      for (size_t i = start; i < finish; i++) begin[i] = buf[i];
    }
  }
}

template <typename BinIdxType, bool isDense>
void GHistIndexMatrix::SetIndexData(::sycl::queue* qu,
                                    Context const * ctx,
                                    BinIdxType* index_data,
                                    DMatrix *dmat) {
  if (nbins == 0) return;
  const bst_float* cut_values = cut.cut_values_.ConstDevicePointer();
  const uint32_t* cut_ptrs = cut.cut_ptrs_.ConstDevicePointer();
  size_t* hit_count_ptr = hit_count.DevicePointer();

  BinIdxType* sort_data = reinterpret_cast<BinIdxType*>(sort_buff.Data());

  for (auto &batch : dmat->GetBatches<SparsePage>()) {
    batch.data.SetDevice(ctx->Device());
    batch.offset.SetDevice(ctx->Device());
    const xgboost::Entry *data_ptr = batch.data.ConstDevicePointer();
    const bst_idx_t *offset_vec = batch.offset.ConstDevicePointer();
    size_t batch_size = batch.Size();
    if (batch_size > 0) {
      const auto base_rowid = batch.base_rowid;
      size_t row_stride = this->row_stride;
      size_t nbins = this->nbins;
      qu->submit([&](::sycl::handler& cgh) {
        cgh.parallel_for<>(::sycl::range<1>(batch_size), [=](::sycl::item<1> pid) {
          const size_t i = pid.get_id(0);
          const size_t ibegin = offset_vec[i];
          const size_t iend = offset_vec[i + 1];
          const size_t size = iend - ibegin;
          const size_t start = (i + base_rowid) * row_stride;
          for (bst_uint j = 0; j < size; ++j) {
            uint32_t idx = SearchBin(cut_values, cut_ptrs, data_ptr[ibegin + j]);
            index_data[start + j] = isDense ? idx - cut_ptrs[j] : idx;
            AtomicRef<size_t> hit_count_ref(hit_count_ptr[idx]);
            hit_count_ref.fetch_add(1);
          }
          if constexpr (!isDense) {
            // Sparse case only
            mergeSort<BinIdxType>(index_data + start, index_data + start + size, sort_data + start);
            for (bst_uint j = size; j < row_stride; ++j) {
              index_data[start + j] = nbins;
            }
          }
        });
      });
    }
  }
  qu->wait();
}

void GHistIndexMatrix::ResizeIndex(::sycl::queue* qu, size_t n_index) {
  if ((max_num_bins - 1 <= static_cast<int>(std::numeric_limits<uint8_t>::max())) && isDense_) {
    index.SetBinTypeSize(BinTypeSize::kUint8BinsTypeSize);
    index.Resize(qu, (sizeof(uint8_t)) * n_index);
  } else if ((max_num_bins - 1 > static_cast<int>(std::numeric_limits<uint8_t>::max())  &&
    max_num_bins - 1 <= static_cast<int>(std::numeric_limits<uint16_t>::max())) && isDense_) {
    index.SetBinTypeSize(BinTypeSize::kUint16BinsTypeSize);
    index.Resize(qu, (sizeof(uint16_t)) * n_index);
  } else {
    index.SetBinTypeSize(BinTypeSize::kUint32BinsTypeSize);
    index.Resize(qu, (sizeof(uint32_t)) * n_index);
  }
}

void GHistIndexMatrix::Init(::sycl::queue* qu,
                            Context const * ctx,
                            DMatrix *dmat,
                            int max_bins) {
  nfeatures = dmat->Info().num_col_;

  cut = xgboost::common::SketchOnDMatrix(ctx, dmat, max_bins);
  cut.SetDevice(ctx->Device());

  max_num_bins = max_bins;
  nbins = cut.Ptrs().back();

  min_num_bins = nbins;
  const size_t n_offsets = cut.cut_ptrs_.Size() - 1;
  for (unsigned fid = 0; fid < n_offsets; ++fid) {
    auto ibegin = cut.cut_ptrs_.ConstHostVector()[fid];
    auto iend = cut.cut_ptrs_.ConstHostVector()[fid + 1];
    min_num_bins = std::min<size_t>(min_num_bins, iend - ibegin);
  }

  hit_count.SetDevice(ctx->Device());
  hit_count.Resize(nbins, 0);

  const bool isDense = dmat->IsDense();
  this->isDense_ = isDense;

  row_stride = 0;
  size_t n_rows = 0;
  if (!isDense) {
    for (const auto& batch : dmat->GetBatches<SparsePage>()) {
      const auto& row_offset = batch.offset.ConstHostVector();
      n_rows += batch.Size();
      for (auto i = 1ull; i < row_offset.size(); i++) {
        row_stride = std::max(row_stride, static_cast<size_t>(row_offset[i] - row_offset[i - 1]));
      }
    }
  } else {
    row_stride = nfeatures;
    n_rows = dmat->Info().num_row_;
  }

  const size_t n_index = n_rows * row_stride;
  ResizeIndex(qu, n_index);

  CHECK_GT(cut.cut_values_.Size(), 0U);

  if (isDense) {
    BinTypeSize curent_bin_size = index.GetBinTypeSize();
    if (curent_bin_size == BinTypeSize::kUint8BinsTypeSize) {
      SetIndexData<uint8_t, true>(qu, ctx, index.data<uint8_t>(), dmat);

    } else if (curent_bin_size == BinTypeSize::kUint16BinsTypeSize) {
      SetIndexData<uint16_t, true>(qu, ctx, index.data<uint16_t>(), dmat);
    } else {
      CHECK_EQ(curent_bin_size, BinTypeSize::kUint32BinsTypeSize);
      SetIndexData<uint32_t, true>(qu, ctx, index.data<uint32_t>(), dmat);
    }
  /* For sparse DMatrix we have to store index of feature for each bin
     in index field to chose right offset. So offset is nullptr and index is not reduced */
  } else {
    sort_buff.Resize(qu, n_rows * row_stride * sizeof(uint32_t));
    SetIndexData<uint32_t, false>(qu, ctx, index.data<uint32_t>(), dmat);
  }
}

}  // namespace common
}  // namespace sycl
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/data/gradient_index.h <==
/*!
 * Copyright 2017-2024 by Contributors
 * \file gradient_index.h
 */
#ifndef PLUGIN_SYCL_DATA_GRADIENT_INDEX_H_
#define PLUGIN_SYCL_DATA_GRADIENT_INDEX_H_

#include <sycl/sycl.hpp>
#include <vector>

#include "../../src/common/hist_util.h"
#include "../data.h"

namespace xgboost {
namespace sycl {
namespace common {

using BinTypeSize = ::xgboost::common::BinTypeSize;

/*!
 * \brief Index data and offsets stored in USM buffers to provide access from device kernels
 */
struct Index {
  Index() { SetBinTypeSize(binTypeSize_); }
  Index(const Index& i) = delete;
  Index& operator=(Index i) = delete;
  Index(Index&& i) = delete;
  Index& operator=(Index&& i) = delete;
  void SetBinTypeSize(BinTypeSize binTypeSize) {
    binTypeSize_ = binTypeSize;
    CHECK(binTypeSize == BinTypeSize::kUint8BinsTypeSize ||
          binTypeSize == BinTypeSize::kUint16BinsTypeSize ||
          binTypeSize == BinTypeSize::kUint32BinsTypeSize);
  }
  BinTypeSize GetBinTypeSize() const { return binTypeSize_; }

  template <typename T>
  T* data() {
    return reinterpret_cast<T*>(data_.Data());
  }

  template <typename T>
  const T* data() const {
    return reinterpret_cast<const T*>(data_.DataConst());
  }

  size_t Size() const { return data_.Size() / (binTypeSize_); }

  void Resize(::sycl::queue* qu, const size_t nBytesData) { data_.Resize(qu, nBytesData); }

  uint8_t* begin() const { return data_.Begin(); }

  uint8_t* end() const { return data_.End(); }

 private:
  USMVector<uint8_t, MemoryType::on_device> data_;
  BinTypeSize binTypeSize_{BinTypeSize::kUint8BinsTypeSize};
};

/*!
 * \brief Preprocessed global index matrix, in CSR format, stored in USM buffers
 *
 *  Transform floating values to integer index in histogram
 */
struct GHistIndexMatrix {
  /*! \brief row pointer to rows by element position */
  /*! \brief The index data */
  Index index;
  /*! \brief hit count of each index */
  HostDeviceVector<size_t> hit_count;

  USMVector<uint8_t, MemoryType::on_device> sort_buff;
  /*! \brief The corresponding cuts */
  xgboost::common::HistogramCuts cut{0};
  size_t max_num_bins;
  size_t min_num_bins;
  size_t nbins;
  size_t nfeatures;
  size_t row_stride;

  // Create a global histogram matrix based on a given DMatrix device wrapper
  void Init(::sycl::queue* qu, Context const* ctx, DMatrix* dmat, int max_num_bins);

  template <typename BinIdxType, bool isDense>
  void SetIndexData(::sycl::queue* qu, Context const* ctx, BinIdxType* index_data, DMatrix* dmat);

  void ResizeIndex(::sycl::queue* qu, size_t n_index);

  inline void GetFeatureCounts(size_t* counts) const {
    auto nfeature = cut.cut_ptrs_.Size() - 1;
    for (unsigned fid = 0; fid < nfeature; ++fid) {
      auto ibegin = cut.cut_ptrs_.ConstHostVector()[fid];
      auto iend = cut.cut_ptrs_.ConstHostVector()[fid + 1];
      for (auto i = ibegin; i < iend; ++i) {
        *(counts + fid) += hit_count.ConstHostVector()[i];
      }
    }
  }
  inline bool IsDense() const { return isDense_; }

 private:
  bool isDense_;
};

}  // namespace common
}  // namespace sycl
}  // namespace xgboost
#endif  // PLUGIN_SYCL_DATA_GRADIENT_INDEX_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/device_manager.cc <==
/*!
 * Copyright 2017-2023 by Contributors
 * \file device_manager.cc
 */
#include "../sycl/device_manager.h"

#include "../../src/collective/communicator-inl.h"

namespace xgboost {
namespace sycl {

::sycl::queue* DeviceManager::GetQueue(const DeviceOrd& device_spec) const {
    if (!device_spec.IsSycl()) {
        LOG(WARNING) << "Sycl kernel is executed with non-sycl context: "
                     << device_spec.Name() << ". "
                     << "Default sycl device_selector will be used.";
    }

    size_t queue_idx;
    bool not_use_default_selector = (device_spec.ordinal != kDefaultOrdinal) ||
                                    (collective::IsDistributed());
    DeviceRegister& device_register = GetDevicesRegister();
    if (not_use_default_selector) {
        const int device_idx =
            collective::IsDistributed() ? collective::GetRank() : device_spec.ordinal;
        if (device_spec.IsSyclDefault()) {
            auto& devices = device_register.devices;
            CHECK_LT(device_idx, devices.size());
            queue_idx = device_idx;
        } else if (device_spec.IsSyclCPU()) {
            auto& cpu_devices_idxes = device_register.cpu_devices_idxes;
            CHECK_LT(device_idx, cpu_devices_idxes.size());
            queue_idx = cpu_devices_idxes[device_idx];
        } else if (device_spec.IsSyclGPU()) {
            auto& gpu_devices_idxes = device_register.gpu_devices_idxes;
            CHECK_LT(device_idx, gpu_devices_idxes.size());
            queue_idx = gpu_devices_idxes[device_idx];
        } else {
            LOG(WARNING) << device_spec << " is not sycl, sycl:cpu or sycl:gpu";
            auto device = ::sycl::queue(::sycl::default_selector_v).get_device();
            queue_idx = device_register.devices.at(device);
        }
    } else {
        if (device_spec.IsSyclCPU()) {
            auto device = ::sycl::queue(::sycl::cpu_selector_v).get_device();
            queue_idx = device_register.devices.at(device);
        } else if (device_spec.IsSyclGPU()) {
            auto device = ::sycl::queue(::sycl::gpu_selector_v).get_device();
            queue_idx = device_register.devices.at(device);
        } else {
            auto device = ::sycl::queue(::sycl::default_selector_v).get_device();
            queue_idx = device_register.devices.at(device);
        }
    }
    return &(device_register.queues[queue_idx]);
}

DeviceManager::DeviceRegister& DeviceManager::GetDevicesRegister() const {
    static DeviceRegister device_register;

    if (device_register.devices.size() == 0) {
        std::lock_guard<std::mutex> guard(device_registering_mutex);
        std::vector<::sycl::device> devices = ::sycl::device::get_devices();
        for (size_t i = 0; i < devices.size(); i++) {
            LOG(INFO) << "device_index = " << i << ", name = "
                      << devices[i].get_info<::sycl::info::device::name>();
        }

        for (size_t i = 0; i < devices.size(); i++) {
            device_register.devices[devices[i]] = i;
            device_register.queues.push_back(::sycl::queue(devices[i]));
            if (devices[i].is_cpu()) {
                device_register.cpu_devices_idxes.push_back(i);
            } else if (devices[i].is_gpu()) {
                device_register.gpu_devices_idxes.push_back(i);
            }
        }
    }
    return device_register;
}

}  // namespace sycl
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/device_manager.h <==
/*!
 * Copyright 2017-2023 by Contributors
 * \file device_manager.h
 */
#ifndef PLUGIN_SYCL_DEVICE_MANAGER_H_
#define PLUGIN_SYCL_DEVICE_MANAGER_H_

#include <vector>
#include <mutex>
#include <string>
#include <unordered_map>

#include <sycl/sycl.hpp>

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#pragma GCC diagnostic ignored "-W#pragma-messages"
#include "xgboost/context.h"
#pragma GCC diagnostic pop

namespace xgboost {
namespace sycl {

class DeviceManager {
 public:
  ::sycl::queue* GetQueue(const DeviceOrd& device_spec) const;

 private:
  constexpr static int kDefaultOrdinal = -1;

  struct DeviceRegister {
    std::vector<::sycl::queue> queues;
    std::unordered_map<::sycl::device, size_t> devices;
    std::vector<size_t> cpu_devices_idxes;
    std::vector<size_t> gpu_devices_idxes;
  };

  DeviceRegister& GetDevicesRegister() const;

  mutable std::mutex device_registering_mutex;
};

}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_DEVICE_MANAGER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/device_properties.h <==
/*!
 * Copyright 2017-2025 by Contributors
 * \file device_properties.h
 */
#ifndef PLUGIN_SYCL_DEVICE_PROPERTIES_H_
#define PLUGIN_SYCL_DEVICE_PROPERTIES_H_

#include <sycl/sycl.hpp>
#include <sycl/ext/oneapi/experimental/device_architecture.hpp>
#include "../../src/common/common.h"               // for HumanMemUnit

namespace xgboost {
namespace sycl {

class DeviceProperties {
  void GetL2Size(const ::sycl::device& device) {
    l2_size = device.get_info<::sycl::info::device::global_mem_cache_size>();
    LOG(INFO) << "Detected L2 Size = " << ::xgboost::common::HumanMemUnit(l2_size);
    l2_size_per_eu = static_cast<float>(l2_size) / max_compute_units;
  }

  void GetSRAMSize(const ::sycl::device& device) {
    auto arch =
      device.get_info<::sycl::ext::oneapi::experimental::info::device::architecture>();
    size_t eu_per_core =
      device.get_info<::sycl::ext::intel::info::device::gpu_eu_count_per_subslice>();
    switch (arch) {
      case ::sycl::ext::oneapi::experimental::architecture::intel_gpu_pvc: {
        LOG(INFO) << "Xe-HPC (Ponte Vecchio) Architecture. L1 friendly optimization enabled.";
        size_t l1_size = 512 * 1024;
        size_t registers_size = 64 * 1024;
        sram_size_per_eu = l1_size  / eu_per_core + registers_size;
        break;
      }
      default:
        sram_size_per_eu = 0;
    }
  }

 public:
  bool is_gpu;
  bool usm_host_allocations;
  size_t max_compute_units;
  size_t max_work_group_size;
  size_t sub_group_size;
  float sram_size_per_eu = 0;
  size_t l2_size = 0;
  float l2_size_per_eu = 0;

  DeviceProperties():
    is_gpu(false) {}

  explicit DeviceProperties(const ::sycl::device& device):
    is_gpu(device.is_gpu()),
    usm_host_allocations(device.has(::sycl::aspect::usm_host_allocations)),
    max_compute_units(device.get_info<::sycl::info::device::max_compute_units>()),
    max_work_group_size(device.get_info<::sycl::info::device::max_work_group_size>()),
    sub_group_size(device.get_info<::sycl::info::device::sub_group_sizes>().back()) {
      GetL2Size(device);
      if (is_gpu) {
        GetSRAMSize(device);
      }
    }
};

}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_DEVICE_PROPERTIES_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/predictor/node.h <==
/*!
 * Copyright by Contributors 2017-2025
 * \file node.h
 */
#ifndef PLUGIN_SYCL_PREDICTOR_NODE_H_
#define PLUGIN_SYCL_PREDICTOR_NODE_H_

#include "../../src/gbm/gbtree_model.h"

namespace xgboost {
namespace sycl {
namespace predictor {

union NodeValue {
  float leaf_weight;
  float fvalue;
};

class Node {
  int fidx;
  int left_child_idx;
  int right_child_idx;
  NodeValue val;

 public:
  Node() = default;

  explicit Node(const RegTree::Node& n) {
    left_child_idx = n.LeftChild();
    right_child_idx = n.RightChild();
    fidx = n.SplitIndex();
    if (n.DefaultLeft()) {
      fidx |= (1U << 31);
    }

    if (n.IsLeaf()) {
      val.leaf_weight = n.LeafValue();
    } else {
      val.fvalue = n.SplitCond();
    }
  }

  int LeftChildIdx() const {return left_child_idx; }

  int RightChildIdx() const {return right_child_idx; }

  bool IsLeaf() const { return left_child_idx == -1; }

  int GetFidx() const { return fidx & ((1U << 31) - 1U); }

  bool MissingLeft() const { return (fidx >> 31) != 0; }

  int MissingIdx() const {
    if (MissingLeft()) {
      return left_child_idx;
    } else {
      return right_child_idx;
    }
  }

  float GetFvalue() const { return val.fvalue; }

  float GetWeight() const { return val.leaf_weight; }
};

}  // namespace predictor
}  // namespace sycl
}  // namespace xgboost
#endif  // PLUGIN_SYCL_PREDICTOR_NODE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/predictor/predictor.cc <==
/*!
 * Copyright by Contributors 2017-2025
 */
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#pragma GCC diagnostic ignored "-W#pragma-messages"
#pragma GCC diagnostic pop

#include "xgboost/predictor.h"

#include <cstddef>
#include <limits>
#include <sycl/sycl.hpp>
#include <vector>

#include "../../../src/common/timer.h"
#include "../data.h"
#include "dmlc/registry.h"
#include "xgboost/tree_model.h"
#include "xgboost/tree_updater.h"

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#include "../../src/data/adapter.h"
#pragma GCC diagnostic pop
#include "../../src/common/math.h"
#include "../../src/gbm/gbtree_model.h"
#include "../../src/tree/sample_position.h"
#include "../device_manager.h"
#include "../device_properties.h"
#include "node.h"

namespace xgboost::sycl_impl {
void InitOutPredictions(Context const* ctx, linalg::VectorView<float const> base_score,
                        linalg::MatrixView<float> predt) {
  sycl::DeviceManager device_manager;
  auto* qu = device_manager.GetQueue(predt.Device());
  qu->submit([&](::sycl::handler& cgh) {
      cgh.parallel_for<>(::sycl::range<1>(predt.Size()), [=](::sycl::id<1> pid) {
        size_t k = pid[0];
        auto [i, j] = xgboost::linalg::UnravelIndex(k, predt.Shape());
        const_cast<float&>(predt(i, j)) = base_score(j);
      });
    }).wait_and_throw();
}
}  // namespace xgboost::sycl_impl

namespace xgboost {
namespace sycl {
namespace predictor {

DMLC_REGISTRY_FILE_TAG(predictor_sycl);

class DeviceModel {
 public:
  HostDeviceVector<Node> nodes;
  HostDeviceVector<size_t> first_node_position;
  HostDeviceVector<int> tree_group;

  void SetDevice(DeviceOrd device) {
    nodes.SetDevice(device);
    first_node_position.SetDevice(device);
    tree_group.SetDevice(device);
  }

  void Init(const gbm::GBTreeModel& model, size_t tree_begin, size_t tree_end) {
    int n_nodes = 0;
    first_node_position.Resize((tree_end - tree_begin) + 1);
    auto& first_node_position_host = first_node_position.HostVector();
    first_node_position_host[0] = n_nodes;
    for (int tree_idx = tree_begin; tree_idx < tree_end; tree_idx++) {
      if (model.trees[tree_idx]->HasCategoricalSplit()) {
        LOG(FATAL) << "Categorical features are not yet supported by sycl";
      }
      n_nodes += model.trees[tree_idx]->Size();
      first_node_position_host[tree_idx - tree_begin + 1] = n_nodes;
    }

    nodes.Resize(n_nodes);
    for (int tree_idx = tree_begin; tree_idx < tree_end; tree_idx++) {
      auto const& src_nodes = model.trees[tree_idx]->GetNodes(DeviceOrd::CPU());
      size_t n_nodes_shift = first_node_position_host[tree_idx - tree_begin];
      for (size_t node_idx = 0; node_idx < src_nodes.size(); node_idx++) {
        nodes.HostVector()[node_idx + n_nodes_shift] = static_cast<Node>(src_nodes[node_idx]);
      }
    }

    int num_group = model.learner_model_param->num_output_group;
    if (num_group > 1) {
      tree_group.Resize(model.tree_info.Size());
      auto& tree_group_host = tree_group.HostVector();
      auto const& tree_group_in = model.tree_info.ConstHostVector();
      for (size_t tree_idx = 0; tree_idx < tree_group_in.size(); tree_idx++)
        tree_group_host[tree_idx] = tree_group_in[tree_idx];
    }
  }
};

// Binary search
float BinarySearch(const Entry* begin_ptr, const Entry* end_ptr, size_t col_idx,
                   size_t num_features) {
  const size_t n_elems = end_ptr - begin_ptr;
  if (n_elems == num_features) {
    return (begin_ptr + col_idx)->fvalue;
  }

  // Since indexes are in range [0: num_features),
  // we can squeeze the search window from [0: n_elems) to [offset_left: offset_right)
  const size_t shift = (num_features - 1) - col_idx;
  const size_t offset_left = shift > n_elems - 1 ? 0 : std::max<size_t>(0, (n_elems - 1) - shift);
  const size_t offset_right = std::min<size_t>(col_idx + 1, n_elems);

  end_ptr = begin_ptr + offset_right;
  begin_ptr += offset_left;
  const Entry* previous_middle = nullptr;
  while (end_ptr != begin_ptr) {
    const Entry* middle = begin_ptr + (end_ptr - begin_ptr) / 2;
    if (middle == previous_middle) {
      break;
    } else {
      previous_middle = middle;
    }
    if (middle->index == col_idx) {
      return middle->fvalue;
    } else if (middle->index < col_idx) {
      begin_ptr = middle + 1;
    } else {
      end_ptr = middle;
    }
  }
  return std::numeric_limits<float>::quiet_NaN();
}

size_t NextNodeIdx(float fvalue, const Node& node) {
  if (std::isnan(fvalue)) {
    return node.MissingIdx();
  } else {
    if (fvalue < node.GetFvalue()) {
      return node.LeftChildIdx();
    } else {
      return node.RightChildIdx();
    }
  }
}

float GetLeafWeight(const Node* nodes, const Entry* first_entry, const Entry* last_entry,
                    size_t num_features) {
  size_t is_dense = (last_entry - first_entry == num_features);

  const Node* node = nodes;
  while (!node->IsLeaf()) {
    const float fvalue = is_dense
                             ? (first_entry + node->GetFidx())->fvalue
                             : BinarySearch(first_entry, last_entry, node->GetFidx(), num_features);
    node = nodes + NextNodeIdx(fvalue, *node);
  }
  return node->GetWeight();
}

float GetLeafWeight(const Node* nodes, const float* fval_buff) {
  const Node* node = nodes;
  while (!node->IsLeaf()) {
    const float fvalue = fval_buff[node->GetFidx()];
    node = nodes + NextNodeIdx(fvalue, *node);
  }
  return node->GetWeight();
}

class Predictor : public xgboost::Predictor {
 public:
  explicit Predictor(Context const* context)
      : xgboost::Predictor::Predictor{context},
        cpu_predictor(xgboost::Predictor::Create("cpu_predictor", context)) {}

  void PredictBatch(DMatrix* dmat, PredictionCacheEntry* predts, const gbm::GBTreeModel& model,
                    bst_tree_t tree_begin, bst_tree_t tree_end = 0,
                    std::vector<float> const* tree_weights_override = nullptr) const override {
    if (tree_weights_override != nullptr || model.TreeWeights() != nullptr) {
      LOG(WARNING) << "Weighted batch prediction is not yet implemented for SYCL. CPU Predictor "
                      "is used.";
      return cpu_predictor->PredictBatch(dmat, predts, model, tree_begin, tree_end,
                                         tree_weights_override);
    }

    auto* out_preds = &predts->predictions;
    device_model.SetDevice(ctx_->Device());
    qu_ = device_manager.GetQueue(ctx_->Device());
    if (device_ != ctx_->Device()) {
      device_ = ctx_->Device();
      device_prop_ = DeviceProperties(qu_->get_device());
    }

    out_preds->SetDevice(ctx_->Device());
    if (tree_end == 0) {
      tree_end = model.trees.size();
    }

    if (tree_begin < tree_end) {
      const bool any_missing = !(dmat->IsDense());
      if (any_missing) {
        DevicePredictInternal<true>(dmat, out_preds, model, tree_begin, tree_end);
      } else {
        DevicePredictInternal<false>(dmat, out_preds, model, tree_begin, tree_end);
      }
    }
  }

  bool InplacePredict(std::shared_ptr<DMatrix> p_m, const gbm::GBTreeModel& model, float missing,
                      PredictionCacheEntry* out_preds, bst_tree_t tree_begin,
                      bst_tree_t tree_end) const override {
    LOG(WARNING) << "InplacePredict is not yet implemented for SYCL. CPU Predictor is used.";
    return cpu_predictor->InplacePredict(p_m, model, missing, out_preds, tree_begin, tree_end);
  }

  void PredictLeaf(DMatrix* p_fmat, HostDeviceVector<bst_float>* out_preds,
                   const gbm::GBTreeModel& model, bst_tree_t ntree_limit) const override {
    LOG(WARNING) << "PredictLeaf is not yet implemented for SYCL. CPU Predictor is used.";
    cpu_predictor->PredictLeaf(p_fmat, out_preds, model, ntree_limit);
  }

  void PredictFromLeafIds(common::Span<HostDeviceVector<bst_node_t> const> leaf_ids,
                          common::Span<RegTree const*> trees,
                          linalg::MatrixView<float> out_preds) const override {
    CHECK_EQ(leaf_ids.size(), trees.size());
    if (out_preds.Device().IsCPU()) {
      cpu_predictor->PredictFromLeafIds(leaf_ids, trees, out_preds);
      return;
    }
    CHECK(out_preds.Device().IsSycl());
    qu_ = device_manager.GetQueue(out_preds.Device());

    for (std::size_t tree_idx = 0; tree_idx < trees.size(); ++tree_idx) {
      auto const* p_tree = trees[tree_idx];
      CHECK(p_tree);
      CHECK(!p_tree->IsMultiTarget())
          << "Multi-target leaf-id prediction is not implemented for SYCL.";
      CHECK_EQ(out_preds.Shape(1), 1);

      auto d_leaf_ids = leaf_ids[tree_idx].ConstDeviceSpan();
      CHECK_EQ(d_leaf_ids.size(), out_preds.Shape(0));

      auto const h_nodes = p_tree->GetNodes(DeviceOrd::CPU());
      std::vector<float> h_leaf_values(h_nodes.size());
      for (std::size_t nidx = 0; nidx < h_nodes.size(); ++nidx) {
        if (h_nodes[nidx].IsLeaf()) {
          h_leaf_values[nidx] = h_nodes[nidx].LeafValue();
        }
      }
      USMVector<float, MemoryType::on_device> leaf_values;
      leaf_values.Resize(qu_, h_leaf_values.size());
      qu_->memcpy(leaf_values.Data(), h_leaf_values.data(),
                  h_leaf_values.size() * sizeof(h_leaf_values.front()))
          .wait_and_throw();

      auto const* d_leaf_values = leaf_values.DataConst();
      auto* out = out_preds.Values().data();
      auto out_stride = out_preds.Stride(0);
      qu_->submit([&](::sycl::handler& cgh) {
           cgh.parallel_for<>(::sycl::range<1>(d_leaf_ids.size()), [=](::sycl::id<1> pid) {
             auto row_idx = pid[0];
             auto position = d_leaf_ids[row_idx];
             auto nidx = position >= 0 ? position : ~position;
             out[row_idx * out_stride] += d_leaf_values[nidx];
           });
         })
          .wait_and_throw();
    }
  }

  void PredictContribution(DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                           const gbm::GBTreeModel& model, bst_tree_t ntree_limit, bool approximate,
                           int condition, unsigned condition_feature) const override {
    LOG(WARNING) << "PredictContribution is not yet implemented for SYCL. CPU Predictor is used.";
    cpu_predictor->PredictContribution(p_fmat, out_contribs, model, ntree_limit, approximate,
                                       condition, condition_feature);
  }

  void PredictInteractionContributions(DMatrix* p_fmat, HostDeviceVector<bst_float>* out_contribs,
                                       const gbm::GBTreeModel& model, bst_tree_t ntree_limit,
                                       bool approximate) const override {
    LOG(WARNING) << "PredictInteractionContributions is not yet implemented for SYCL. "
                 << "CPU Predictor is used.";
    cpu_predictor->PredictInteractionContributions(p_fmat, out_contribs, model, ntree_limit,
                                                   approximate);
  }

 private:
  // 8KB fits EU registers
  static constexpr int kMaxFeatureBufferSize = 2048;

  // Relative cost of reading and writing for discrete and integrated devices.
  static constexpr float kCostCalibrationIntegrated = 64;
  static constexpr float kCostCalibrationDescrete = 4;

  template <bool any_missing, int kFeatureBufferSize = 8>
  void PredictKernelBufferDispatch(::sycl::event* event, const Entry* data, float* out_predictions,
                                   const size_t* row_ptr, size_t num_rows, size_t num_features,
                                   size_t num_group, size_t tree_begin, size_t tree_end,
                                   float sparsity) const {
    if constexpr (kFeatureBufferSize > kMaxFeatureBufferSize) {
      LOG(FATAL) << "Unreachable";
    } else {
      if (num_features > kFeatureBufferSize) {
        PredictKernelBufferDispatch<any_missing, 2 * kFeatureBufferSize>(
            event, data, out_predictions, row_ptr, num_rows, num_features, num_group, tree_begin,
            tree_end, sparsity);
      } else {
        PredictKernelBuffer<any_missing, kFeatureBufferSize>(event, data, out_predictions, row_ptr,
                                                             num_rows, num_features, num_group,
                                                             tree_begin, tree_end, sparsity);
      }
    }
  }

  size_t GetBlockSize(size_t n_nodes, size_t num_features, size_t num_rows, float sparsity) const {
    size_t max_compute_units = device_prop_.max_compute_units;
    size_t l2_size = device_prop_.l2_size;
    size_t sub_group_size = device_prop_.sub_group_size;
    size_t nodes_bytes = n_nodes * sizeof(Node);
    bool nodes_fit_l2 = l2_size > 2 * nodes_bytes;
    size_t block_size =
        nodes_fit_l2
            // nodes and data fit L2
            ? 0.8 * (l2_size - nodes_bytes) / (sparsity * num_features * sizeof(Entry))
            // only data fit L2
            : 0.8 * (l2_size) / (sparsity * num_features * sizeof(Entry));
    block_size = (block_size / sub_group_size) * sub_group_size;
    if (block_size < max_compute_units * sub_group_size) {
      block_size = max_compute_units * sub_group_size;
    }

    if (block_size > num_rows) block_size = num_rows;
    return block_size;
  }

  template <bool any_missing, int kFeatureBufferSize>
  void PredictKernelBuffer(::sycl::event* event, const Entry* data, float* out_predictions,
                           const size_t* row_ptr, size_t num_rows, size_t num_features,
                           size_t num_group, size_t tree_begin, size_t tree_end,
                           float sparsity) const {
    const Node* nodes = device_model.nodes.ConstDevicePointer();
    const size_t* first_node_position = device_model.first_node_position.ConstDevicePointer();
    const int* tree_group = device_model.tree_group.ConstDevicePointer();

    size_t block_size = GetBlockSize(device_model.nodes.Size(), num_features, num_rows, sparsity);
    size_t n_blocks = num_rows / block_size + (num_rows % block_size > 0);

    for (size_t block = 0; block < n_blocks; ++block) {
      *event = qu_->submit([&](::sycl::handler& cgh) {
        cgh.depends_on(*event);
        cgh.parallel_for<>(::sycl::range<1>(block_size), [=](::sycl::id<1> pid) {
          int row_idx = block * block_size + pid[0];
          if (row_idx < num_rows) {
            const Entry* first_entry = data + row_ptr[row_idx];
            const Entry* last_entry = data + row_ptr[row_idx + 1];

            float fvalues[kFeatureBufferSize];
            if constexpr (any_missing) {
              for (size_t fid = 0; fid < num_features; ++fid) {
                fvalues[fid] = std::numeric_limits<float>::quiet_NaN();
              }
            }

            for (const Entry* entry = first_entry; entry < last_entry; entry += 1) {
              fvalues[entry->index] = entry->fvalue;
            }
            if (num_group == 1) {
              float& sum = out_predictions[row_idx];
              for (int tree_idx = tree_begin; tree_idx < tree_end; tree_idx++) {
                const Node* first_node = nodes + first_node_position[tree_idx - tree_begin];
                sum += GetLeafWeight(first_node, fvalues);
              }
            } else {
              for (int tree_idx = tree_begin; tree_idx < tree_end; tree_idx++) {
                const Node* first_node = nodes + first_node_position[tree_idx - tree_begin];
                int out_prediction_idx = row_idx * num_group + tree_group[tree_idx];
                out_predictions[out_prediction_idx] += GetLeafWeight(first_node, fvalues);
              }
            }
          }
        });
      });
    }
  }

  void PredictKernel(::sycl::event* event, const Entry* data, float* out_predictions,
                     const size_t* row_ptr, size_t num_rows, size_t num_features, size_t num_group,
                     size_t tree_begin, size_t tree_end, float sparsity) const {
    const Node* nodes = device_model.nodes.ConstDevicePointer();
    const size_t* first_node_position = device_model.first_node_position.ConstDevicePointer();
    const int* tree_group = device_model.tree_group.ConstDevicePointer();

    size_t block_size = GetBlockSize(device_model.nodes.Size(), num_features, num_rows, sparsity);
    size_t n_blocks = num_rows / block_size + (num_rows % block_size > 0);

    for (size_t block = 0; block < n_blocks; ++block) {
      *event = qu_->submit([&](::sycl::handler& cgh) {
        cgh.depends_on(*event);
        cgh.parallel_for<>(::sycl::range<1>(block_size), [=](::sycl::id<1> pid) {
          int row_idx = block * block_size + pid[0];
          if (row_idx < num_rows) {
            const Entry* first_entry = data + row_ptr[row_idx];
            const Entry* last_entry = data + row_ptr[row_idx + 1];

            if (num_group == 1) {
              float& sum = out_predictions[row_idx];
              for (int tree_idx = tree_begin; tree_idx < tree_end; tree_idx++) {
                const Node* first_node = nodes + first_node_position[tree_idx - tree_begin];
                sum += GetLeafWeight(first_node, first_entry, last_entry, num_features);
              }
            } else {
              for (int tree_idx = tree_begin; tree_idx < tree_end; tree_idx++) {
                const Node* first_node = nodes + first_node_position[tree_idx - tree_begin];
                int out_prediction_idx = row_idx * num_group + tree_group[tree_idx];
                out_predictions[out_prediction_idx] +=
                    GetLeafWeight(first_node, first_entry, last_entry, num_features);
              }
            }
          }
        });
      });
    }
  }

  template <bool any_missing>
  bool UseFvalueBuffer(size_t tree_begin, size_t tree_end, int num_features) const {
    size_t n_nodes = device_model.nodes.Size();
    size_t n_trees = tree_end - tree_begin;
    float av_depth = std::log2(static_cast<float>(n_nodes) / n_trees);
    // the last one is leaf
    float av_nodes_per_traversal = av_depth - 1;
    // number of reads in case of no-bufer
    float n_reads = av_nodes_per_traversal * n_trees;
    if (any_missing) {
      // we use binary search for sparse
      n_reads *= std::log2(static_cast<float>(num_features));
    }

    float cost_callibration =
        device_prop_.usm_host_allocations ? kCostCalibrationIntegrated : kCostCalibrationDescrete;

    // number of writes in local memory.
    float n_writes = num_features;
    bool use_fvalue_buffer =
        (num_features <= kMaxFeatureBufferSize) && (n_reads > cost_callibration * n_writes);
    return use_fvalue_buffer;
  }

  template <bool any_missing>
  void DevicePredictInternal(DMatrix* dmat, HostDeviceVector<float>* out_preds,
                             const gbm::GBTreeModel& model, size_t tree_begin,
                             size_t tree_end) const {
    if (tree_end - tree_begin == 0) return;
    if (out_preds->Size() == 0) return;

    device_model.Init(model, tree_begin, tree_end);

    int num_group = model.learner_model_param->num_output_group;
    int num_features = dmat->Info().num_col_;

    float* out_predictions = out_preds->DevicePointer();
    ::sycl::event event;
    for (auto& batch : dmat->GetBatches<SparsePage>()) {
      batch.data.SetDevice(ctx_->Device());
      batch.offset.SetDevice(ctx_->Device());
      const Entry* data = batch.data.ConstDevicePointer();
      const size_t* row_ptr = batch.offset.ConstDevicePointer();
      size_t batch_size = batch.Size();
      if (batch_size > 0) {
        const auto base_rowid = batch.base_rowid;

        float sparsity = static_cast<float>(batch.data.Size()) / (batch_size * num_features);

        if (UseFvalueBuffer<any_missing>(tree_begin, tree_end, num_features)) {
          PredictKernelBufferDispatch<any_missing>(
              &event, data, out_predictions + base_rowid * num_group, row_ptr, batch_size,
              num_features, num_group, tree_begin, tree_end, sparsity);
        } else {
          PredictKernel(&event, data, out_predictions + base_rowid * num_group, row_ptr, batch_size,
                        num_features, num_group, tree_begin, tree_end, sparsity);
        }
      }
    }
    qu_->wait();
  }

  mutable xgboost::DeviceOrd device_;
  mutable DeviceModel device_model;
  DeviceManager device_manager;

  mutable ::sycl::queue* qu_ = nullptr;
  mutable DeviceProperties device_prop_;

  std::unique_ptr<xgboost::Predictor> cpu_predictor;
};

XGBOOST_REGISTER_PREDICTOR(Predictor, "sycl_predictor")
    .describe("Make predictions using SYCL.")
    .set_body([](Context const* ctx) { return new Predictor(ctx); });

}  // namespace predictor
}  // namespace sycl
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/expand_entry.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 */
#ifndef PLUGIN_SYCL_TREE_EXPAND_ENTRY_H_
#define PLUGIN_SYCL_TREE_EXPAND_ENTRY_H_

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#include "../../src/tree/constraints.h"
#pragma GCC diagnostic pop
#include "../../src/tree/hist/expand_entry.h"
#include "../../src/tree/tree_view.h"

namespace xgboost {
namespace sycl {
namespace tree {
/* tree growing policies */
struct ExpandEntry : public xgboost::tree::ExpandEntryImpl<ExpandEntry> {
  static constexpr bst_node_t kRootNid = 0;

  xgboost::tree::SplitEntry split;

  ExpandEntry(int nid, int depth) : ExpandEntryImpl{nid, depth} {}

  bst_node_t GetSiblingId(::xgboost::tree::ScalarTreeView const& tree) const {
    CHECK_EQ(tree.IsRoot(nid), false);
    const size_t parent_id = tree.Parent(nid);
    return GetSiblingId(tree, parent_id);
  }

  bst_node_t GetSiblingId(::xgboost::tree::ScalarTreeView const& tree, size_t parent_id) const {
    return tree.IsLeftChild(nid) ? tree.RightChild(parent_id) : tree.LeftChild(parent_id);
  }
};

}  // namespace tree
}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_TREE_EXPAND_ENTRY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_dispatcher.h <==
/*!
 * Copyright 2017-2025 by Contributors
 * \file hist_dispatcher.h
 */
#ifndef PLUGIN_SYCL_TREE_HIST_DISPATCHER_H_
#define PLUGIN_SYCL_TREE_HIST_DISPATCHER_H_

#include <algorithm>
#include <sycl/sycl.hpp>

#include "../device_properties.h"

namespace xgboost {
namespace sycl {
namespace tree {

struct BlockParams { size_t size, nblocks; };

template <typename FPType>
class HistDispatcher {
 public:
  // Max n_blocks/max_compute_units ration.
  // Higher -> better GPU utilisation with higer memory overhead.
  constexpr static int kMaxGPUUtilisation = 4;
  // Minimal value of block size for buffer-based hist building
  constexpr static size_t KMinBlockSize = 32;
  // Maximal value of block size, when increasing can affect performance
  constexpr static size_t KMaxEffectiveBlockSize = 1u << 11;
  // Maximal number of bins acceptable for local histograms
  constexpr static size_t KMaxNumBins = 256;
  // Amount of sram for local-histogram kernel launch
  constexpr static float KLocalHistSRAM = 32. * 1024;
  // Max workgroups size, used by atomic-based hist-building
  constexpr static size_t kMaxWorkGroupSizeAtomic = 32;
  // Max workgroups size, used for local histograms
  constexpr static size_t kMaxWorkGroupSizeLocal = 256;
  // Atomic efficency normalization
  constexpr static float kAtomicEfficiencyNormalization = 16 * 1024;
  // Block kernel launch penalty normalization
  constexpr static float kBlockPenaltyNormalization = 32 * 1024;
  // Relative weight of quadratic term in atomic penalty model
  constexpr static float kAtomicQuadraticWeight = 1.0 / 8.0;
  // Minimal value of threshold GPU load
  constexpr static float kMinTh = 1.0 / 16.0;

  bool use_local_hist = false;
  bool use_atomics = false;
  size_t work_group_size;
  BlockParams block;

  inline BlockParams GetBlocksParameters(size_t size, size_t max_nblocks,
                                         size_t max_compute_units) const {
    if (max_nblocks == 0) return {0, 0};
    size_t nblocks = max_compute_units;

    size_t block_size = size / nblocks + !!(size % nblocks);
    while (block_size > (1u << 11)) {
      nblocks *= 2;
      if (nblocks >= max_nblocks) {
        nblocks = max_nblocks;
        block_size = size / nblocks + !!(size % nblocks);
        break;
      }
      block_size = size / nblocks + !!(size % nblocks);
    }

    if (block_size < KMinBlockSize) {
      block_size = KMinBlockSize;
      nblocks = size / block_size + !!(size % block_size);
    }

    return {block_size, nblocks};
  }

  HistDispatcher(const DeviceProperties& device_prop, bool isDense, size_t size,
                 size_t max_nblocks, size_t nbins, size_t ncolumns,
                 size_t max_num_bins, size_t min_num_bins) {
    block = GetBlocksParameters(size, max_nblocks, device_prop.max_compute_units);
    work_group_size = std::min(ncolumns, device_prop.max_work_group_size);
    if (!device_prop.is_gpu) return;

    using GradientPairT = xgboost::detail::GradientPairInternal<FPType>;
    /* If local histogram is possible and beneficial */
    const int buff_size = nbins * sizeof(GradientPairT);
    /* block_size writes into array of size max_num_bins are made,
    * if (block_size < max_num_bins)
    * most part of buffer isn't used and perf suffers.
    */
    const size_t th_block_size = max_num_bins;
    use_local_hist = (buff_size < device_prop.sram_size_per_eu - KLocalHistSRAM)
                      && isDense
                      && (max_num_bins <= KMaxNumBins)
                      && (block.size >= th_block_size);

    /* Predict penalty from atomic usage and compare with one from block-based build with buffer */
    // EUs processing different columns do not trigger conflicts.
    float wg_per_columns = std::max(1.0f, static_cast<float>(ncolumns) / kMaxWorkGroupSizeAtomic);
    /* Rows are processed per execution unit.
    * Some EUs process different columns, and don't triiger conflicts.
    * We use a worse case scenario, i.e. use the minimal number of bins per feature
    */
    float conflicts_per_bin = (device_prop.max_compute_units / wg_per_columns) / min_num_bins;

    // Atomics resolve conflicts between EUs, so L2 size can be a proxy for atomic efficiency.
    float atomic_efficency = device_prop.l2_size_per_eu / kAtomicEfficiencyNormalization;
    // We use simple quadratic model to predict atomic penalty
    float atomic_penalty = conflicts_per_bin
                        + kAtomicQuadraticWeight * (conflicts_per_bin * conflicts_per_bin);

    // Block-based builder operates with buffer of type FPType, placed in L2.
    float base_block_penalty = kBlockPenaltyNormalization /
                                device_prop.l2_size_per_eu * (sizeof(FPType) / 4);

    if (block.nblocks >= device_prop.max_compute_units) {
      // if GPU is fully loaded, we can simply compare penaltys.
      use_atomics = base_block_penalty > atomic_penalty / atomic_efficency;
    } else {
      float blocks_per_eu = static_cast<float>(block.nblocks) / device_prop.max_compute_units;
      /* The GPU is not 100% loaded. We need to take this into account in our model:
      * block_penalty = base_block_penalty + base_time * (1 - blocks_per_eu);
      *
      * atomics should be used, if:
      * block_penalty > atomic_penalty
      *
      * The normalization is chosen so that: base_time = 1
      * base_block_penalty + 1 - blocks_per_eu > atomic_penalty / atomic_efficency
      *
      * blocks_per_eu < 1 + base_block_penalty - atomic_penalty / atomic_efficency
      */
      float th_block_per_eu = 1 + base_block_penalty - atomic_penalty / atomic_efficency;

      /* We can't trust the decision of the approximate performance model
      * if penalties are close to each other
      * i.e. (1 + base_block_penalty) ~ (atomic_penalty / atomic_efficency)
      * We manually limit the minimal value of th_block_per_eu,
      * to determine the behaviour in this region.
      */
      th_block_per_eu = std::max<float>(kMinTh, th_block_per_eu);

      use_atomics = (blocks_per_eu < th_block_per_eu);
    }

    if (use_atomics) {
      work_group_size = std::min(kMaxWorkGroupSizeAtomic,
                                 work_group_size);
    } else if (use_local_hist) {
      work_group_size = std::min(kMaxWorkGroupSizeLocal,
                                 work_group_size);
    }
  }
};

// For some datasets buffer is not used, we estimate if it is the case.
template<typename FPType>
size_t GetRequiredBufferSize(const DeviceProperties& device_prop, size_t max_n_rows, size_t nbins,
                             size_t ncolumns, size_t max_num_bins, size_t min_num_bins) {
  size_t max_nblocks = HistDispatcher<FPType>::kMaxGPUUtilisation * device_prop.max_compute_units;
  // Buffer size doesn't depend on isDense flag.
  auto build_params = HistDispatcher<FPType>
                      (device_prop, true, max_n_rows, max_nblocks, nbins,
                       ncolumns, max_num_bins, min_num_bins);

  return build_params.use_atomics ? 0 : build_params.block.nblocks;
}

}  // namespace tree
}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_TREE_HIST_DISPATCHER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_row_adder.h <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#ifndef PLUGIN_SYCL_TREE_HIST_ROW_ADDER_H_
#define PLUGIN_SYCL_TREE_HIST_ROW_ADDER_H_

#include <algorithm>
#include <vector>

namespace xgboost {
namespace sycl {
namespace tree {

template <typename GradientSumT>
class HistUpdater;

template <typename GradientSumT>
class HistRowsAdder {
 public:
  virtual void AddHistRows(HistUpdater<GradientSumT>* builder, std::vector<int>* sync_ids,
                           RegTree* p_tree) = 0;
  virtual ~HistRowsAdder() = default;
};

template <typename GradientSumT>
class BatchHistRowsAdder : public HistRowsAdder<GradientSumT> {
 public:
  void AddHistRows(HistUpdater<GradientSumT>* builder, std::vector<int>* sync_ids,
                   RegTree* p_tree) override {
    builder->builder_monitor_.Start("AddHistRows");

    for (auto const& entry : builder->nodes_for_explicit_hist_build_) {
      int nid = entry.nid;
      auto event = builder->hist_.AddHistRow(nid);
    }
    for (auto const& node : builder->nodes_for_subtraction_trick_) {
      auto event = builder->hist_.AddHistRow(node.nid);
    }

    builder->builder_monitor_.Stop("AddHistRows");
  }
};

template <typename GradientSumT>
class DistributedHistRowsAdder : public HistRowsAdder<GradientSumT> {
 public:
  void AddHistRows(HistUpdater<GradientSumT>* builder, std::vector<int>* sync_ids,
                   RegTree* p_tree) override {
    builder->builder_monitor_.Start("AddHistRows");
    const size_t explicit_size = builder->nodes_for_explicit_hist_build_.size();
    const size_t subtaction_size = builder->nodes_for_subtraction_trick_.size();
    std::vector<int> merged_node_ids(explicit_size + subtaction_size);
    for (size_t i = 0; i < explicit_size; ++i) {
      merged_node_ids[i] = builder->nodes_for_explicit_hist_build_[i].nid;
    }
    for (size_t i = 0; i < subtaction_size; ++i) {
      merged_node_ids[explicit_size + i] = builder->nodes_for_subtraction_trick_[i].nid;
    }
    std::sort(merged_node_ids.begin(), merged_node_ids.end());
    sync_ids->clear();
    for (auto const& nid : merged_node_ids) {
      if ((*p_tree)[nid].IsLeftChild()) {
        builder->hist_.AddHistRow(nid);
        builder->hist_local_worker_.AddHistRow(nid);
        sync_ids->push_back(nid);
      }
    }
    for (auto const& nid : merged_node_ids) {
      if (!((*p_tree)[nid].IsLeftChild())) {
        builder->hist_.AddHistRow(nid);
        builder->hist_local_worker_.AddHistRow(nid);
      }
    }
    builder->builder_monitor_.Stop("AddHistRows");
  }
};

}  // namespace tree
}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_TREE_HIST_ROW_ADDER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_synchronizer.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 */
#ifndef PLUGIN_SYCL_TREE_HIST_SYNCHRONIZER_H_
#define PLUGIN_SYCL_TREE_HIST_SYNCHRONIZER_H_

#include <vector>

#include "../../src/tree/tree_view.h"
#include "../common/hist_util.h"
#include "expand_entry.h"

namespace xgboost {
namespace sycl {
namespace tree {

template <typename GradientSumT>
class HistUpdater;

template <typename GradientSumT>
class HistSynchronizer {
 public:
  virtual void SyncHistograms(HistUpdater<GradientSumT>* builder, const std::vector<int>& sync_ids,
                              RegTree const* p_tree) = 0;
  virtual ~HistSynchronizer() = default;
};

template <typename GradientSumT>
class BatchHistSynchronizer: public HistSynchronizer<GradientSumT> {
 public:
  void SyncHistograms(HistUpdater<GradientSumT>* builder, const std::vector<int>& sync_ids,
                      RegTree const* p_tree) override {
    auto tree = p_tree->HostScView();
    builder->builder_monitor_.Start("SyncHistograms");
    const size_t nbins = builder->hist_builder_.GetNumBins();

    hist_sync_events_.resize(builder->nodes_for_explicit_hist_build_.size());
    for (int i = 0; i < builder->nodes_for_explicit_hist_build_.size(); i++) {
      const auto entry = builder->nodes_for_explicit_hist_build_[i];
      auto& this_hist = builder->hist_[entry.nid];

      if (!(tree).IsRoot(entry.nid)) {
        const size_t parent_id = tree.Parent(entry.nid);
        auto& parent_hist = builder->hist_[parent_id];
        auto& sibling_hist = builder->hist_[entry.GetSiblingId(tree, parent_id)];
        hist_sync_events_[i] = common::SubtractionHist(builder->qu_, &sibling_hist, parent_hist,
                                                       this_hist, nbins, ::sycl::event());
      }
    }
    builder->qu_->wait_and_throw();

    builder->builder_monitor_.Stop("SyncHistograms");
  }

  std::vector<::sycl::event> GetEvents() const {
    return hist_sync_events_;
  }

 private:
  std::vector<::sycl::event> hist_sync_events_;
};

template <typename GradientSumT>
class DistributedHistSynchronizer: public HistSynchronizer<GradientSumT> {
 public:
  void SyncHistograms(HistUpdater<GradientSumT>* builder, const std::vector<int>& sync_ids,
                      RegTree const* p_tree) override {
    auto tree = p_tree->HostScView();
    builder->builder_monitor_.Start("SyncHistograms");
    const size_t nbins = builder->hist_builder_.GetNumBins();
    for (int node = 0; node < builder->nodes_for_explicit_hist_build_.size(); node++) {
      const auto entry = builder->nodes_for_explicit_hist_build_[node];
      auto& this_hist = builder->hist_[entry.nid];
      // // Store posible parent node
      auto& this_local = builder->hist_local_worker_[entry.nid];
      common::CopyHist(builder->qu_, &this_local, this_hist, nbins);

      if (!tree.IsRoot(entry.nid)) {
        const size_t parent_id = tree.Parent(entry.nid);
        auto sibling_nid = entry.GetSiblingId(tree, parent_id);
        auto& parent_hist = builder->hist_local_worker_[parent_id];

        auto& sibling_hist = builder->hist_[sibling_nid];
        common::SubtractionHist(builder->qu_, &sibling_hist, parent_hist,
                                this_hist, nbins, ::sycl::event());
        builder->qu_->wait_and_throw();
        // Store posible parent node
        auto& sibling_local = builder->hist_local_worker_[sibling_nid];
        common::CopyHist(builder->qu_, &sibling_local, sibling_hist, nbins);
      }
    }
    builder->ReduceHists(sync_ids, nbins);

    ParallelSubtractionHist(builder, builder->nodes_for_explicit_hist_build_, p_tree);
    ParallelSubtractionHist(builder, builder->nodes_for_subtraction_trick_, p_tree);

    builder->builder_monitor_.Stop("SyncHistograms");
  }

  void ParallelSubtractionHist(HistUpdater<GradientSumT>* builder,
                               const std::vector<ExpandEntry>& nodes,
                               const RegTree * p_tree) {
    const size_t nbins = builder->hist_builder_.GetNumBins();
    auto tree = p_tree->HostScView();
    for (int node = 0; node < nodes.size(); node++) {
      const auto entry = nodes[node];
      if (!(tree.IsLeftChild(entry.nid))) {
        auto& this_hist = builder->hist_[entry.nid];

        if (!tree.IsRoot(entry.nid)) {
          const size_t parent_id = tree.Parent(entry.nid);
          auto& parent_hist = builder->hist_[parent_id];
          auto& sibling_hist = builder->hist_[entry.GetSiblingId(tree, parent_id)];
          common::SubtractionHist(builder->qu_, &this_hist, parent_hist,
                                  sibling_hist, nbins, ::sycl::event());
          builder->qu_->wait_and_throw();
        }
      }
    }
  }

 private:
  std::vector<::sycl::event> hist_sync_events_;
};

}  // namespace tree
}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_TREE_HIST_SYNCHRONIZER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_updater.cc <==
/*!
 * Copyright 2017-2026, XGBoost Contributors
 * \file hist_updater.cc
 */

#include "hist_updater.h"

#include <functional>
#include <oneapi/dpl/random>

#include "../../src/collective/allreduce.h"
#include "../../src/tree/common_row_partitioner.h"
#include "../../src/tree/driver.h"
#include "../../src/tree/sample_position.h"
#include "../common/hist_util.h"
#include "xgboost/linalg.h"

namespace xgboost {
namespace sycl {
namespace tree {

using ::sycl::ext::oneapi::maximum;
using ::sycl::ext::oneapi::minimum;
using ::sycl::ext::oneapi::plus;

template <typename GradientSumT>
void HistUpdater<GradientSumT>::ReduceHists(const std::vector<int>& sync_ids, size_t nbins) {
  if (reduce_buffer_.size() < sync_ids.size() * nbins) {
    reduce_buffer_.resize(sync_ids.size() * nbins);
  }
  for (size_t i = 0; i < sync_ids.size(); i++) {
    auto& this_hist = hist_[sync_ids[i]];
    const GradientPairT* psrc = reinterpret_cast<const GradientPairT*>(this_hist.DataConst());
    qu_->memcpy(reduce_buffer_.data() + i * nbins, psrc, nbins * sizeof(GradientPairT)).wait();
  }

  auto buffer_vec = ::xgboost::linalg::MakeVec(
      reinterpret_cast<GradientSumT*>(reduce_buffer_.data()), 2 * nbins * sync_ids.size());
  auto rc = collective::Allreduce(ctx_, buffer_vec, collective::Op::kSum);
  SafeColl(rc);

  for (size_t i = 0; i < sync_ids.size(); i++) {
    auto& this_hist = hist_[sync_ids[i]];
    GradientPairT* psrc = reinterpret_cast<GradientPairT*>(this_hist.Data());
    qu_->memcpy(psrc, reduce_buffer_.data() + i * nbins, nbins * sizeof(GradientPairT)).wait();
  }
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::SetHistSynchronizer(HistSynchronizer<GradientSumT>* sync) {
  hist_synchronizer_.reset(sync);
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::SetHistRowsAdder(HistRowsAdder<GradientSumT>* adder) {
  hist_rows_adder_.reset(adder);
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::BuildHistogramsLossGuide(
    ExpandEntry entry, const common::GHistIndexMatrix& gmat, RegTree* p_tree,
    const HostDeviceVector<GradientPair>& gpair) {
  nodes_for_explicit_hist_build_.clear();
  nodes_for_subtraction_trick_.clear();
  nodes_for_explicit_hist_build_.push_back(entry);
  auto tree = p_tree->HostScView();

  if (!tree.IsRoot(entry.nid)) {
    auto sibling_id = entry.GetSiblingId(tree);
    nodes_for_subtraction_trick_.emplace_back(sibling_id, p_tree->GetDepth(sibling_id));
  }

  std::vector<int> sync_ids;
  hist_rows_adder_->AddHistRows(this, &sync_ids, p_tree);
  qu_->wait_and_throw();
  BuildLocalHistograms(gmat, p_tree, gpair);
  hist_synchronizer_->SyncHistograms(this, sync_ids, p_tree);
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::BuildLocalHistograms(const common::GHistIndexMatrix& gmat,
                                                     RegTree* p_tree,
                                                     const HostDeviceVector<GradientPair>& gpair) {
  builder_monitor_.Start("BuildLocalHistograms");
  const size_t n_nodes = nodes_for_explicit_hist_build_.size();
  ::sycl::event event;

  for (size_t i = 0; i < n_nodes; i++) {
    const int32_t nid = nodes_for_explicit_hist_build_[i].nid;

    if (row_set_collection_[nid].Size() > 0) {
      event = BuildHist(gpair, row_set_collection_[nid], gmat, &(hist_[nid]),
                        &(hist_buffer_.GetDeviceBuffer()), event);
    } else {
      common::InitHist(qu_, &(hist_[nid]), hist_[nid].Size(), &event);
    }
  }
  qu_->wait_and_throw();
  builder_monitor_.Stop("BuildLocalHistograms");
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::BuildNodeStats(const common::GHistIndexMatrix& gmat,
                                               RegTree* p_tree,
                                               const HostDeviceVector<GradientPair>& gpair) {
  builder_monitor_.Start("BuildNodeStats");
  for (auto const& entry : qexpand_depth_wise_) {
    int nid = entry.nid;
    this->InitNewNode(nid, gmat, gpair, *p_tree);
    // add constraints
    if (!(*p_tree)[nid].IsLeftChild() && !(*p_tree)[nid].IsRoot()) {
      // it's a right child
      auto parent_id = (*p_tree)[nid].Parent();
      auto left_sibling_id = (*p_tree)[parent_id].LeftChild();
      auto parent_split_feature_id = snode_host_[parent_id].best.SplitIndex();
      tree_evaluator_.AddSplit(parent_id, left_sibling_id, nid, parent_split_feature_id,
                               snode_host_[left_sibling_id].weight, snode_host_[nid].weight);
      interaction_constraints_.Split(parent_id, parent_split_feature_id, left_sibling_id, nid);
    }
  }
  builder_monitor_.Stop("BuildNodeStats");
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::AddSplitsToTree(const common::GHistIndexMatrix& gmat,
                                                RegTree* p_tree, int* num_leaves, int depth,
                                                std::vector<ExpandEntry>* nodes_for_apply_split,
                                                std::vector<ExpandEntry>* temp_qexpand_depth) {
  builder_monitor_.Start("AddSplitsToTree");
  auto evaluator = tree_evaluator_.GetEvaluator();
  for (auto const& entry : qexpand_depth_wise_) {
    const auto lr = param_.learning_rate;
    int nid = entry.nid;

    if (snode_host_[nid].best.loss_chg < kRtEps ||
        (param_.max_depth > 0 && depth == param_.max_depth) ||
        (param_.max_leaves > 0 && (*num_leaves) == param_.max_leaves)) {
      (*p_tree)[nid].SetLeaf(snode_host_[nid].weight * lr);
    } else {
      nodes_for_apply_split->push_back(entry);

      NodeEntry<GradientSumT>& e = snode_host_[nid];
      bst_float left_leaf_weight =
          evaluator.CalcWeight(nid, GradStats<GradientSumT>{e.best.left_sum}) * lr;
      bst_float right_leaf_weight =
          evaluator.CalcWeight(nid, GradStats<GradientSumT>{e.best.right_sum}) * lr;
      p_tree->ExpandNode(nid, e.best.SplitIndex(), e.best.split_value, e.best.DefaultLeft(),
                         e.weight, left_leaf_weight, right_leaf_weight, e.best.loss_chg,
                         e.stats.GetHess(), e.best.left_sum.GetHess(), e.best.right_sum.GetHess());

      int left_id = (*p_tree)[nid].LeftChild();
      int right_id = (*p_tree)[nid].RightChild();
      temp_qexpand_depth->push_back(ExpandEntry(left_id, p_tree->GetDepth(left_id)));
      temp_qexpand_depth->push_back(ExpandEntry(right_id, p_tree->GetDepth(right_id)));
      // - 1 parent + 2 new children
      (*num_leaves)++;
    }
  }
  builder_monitor_.Stop("AddSplitsToTree");
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::EvaluateAndApplySplits(
    const common::GHistIndexMatrix& gmat, RegTree* p_tree, int* num_leaves, int depth,
    std::vector<ExpandEntry>* temp_qexpand_depth) {
  EvaluateSplits(qexpand_depth_wise_, gmat, *p_tree);

  std::vector<ExpandEntry> nodes_for_apply_split;
  AddSplitsToTree(gmat, p_tree, num_leaves, depth, &nodes_for_apply_split, temp_qexpand_depth);
  ApplySplit(nodes_for_apply_split, gmat, p_tree);
}

// Split nodes to 2 sets depending on amount of rows in each node
// Histograms for small nodes will be built explicitly
// Histograms for big nodes will be built by 'Subtraction Trick'
// Exception: in distributed setting, we always build the histogram for the left child node
//    and use 'Subtraction Trick' to built the histogram for the right child node.
//    This ensures that the workers operate on the same set of tree nodes.
template <typename GradientSumT>
void HistUpdater<GradientSumT>::SplitSiblings(const std::vector<ExpandEntry>& nodes,
                                              std::vector<ExpandEntry>* small_siblings,
                                              std::vector<ExpandEntry>* big_siblings,
                                              RegTree* p_tree) {
  builder_monitor_.Start("SplitSiblings");
  for (auto const& entry : nodes) {
    int nid = entry.nid;
    RegTree::Node& node = (*p_tree)[nid];
    if (node.IsRoot()) {
      small_siblings->push_back(entry);
    } else {
      const int32_t left_id = (*p_tree)[node.Parent()].LeftChild();
      const int32_t right_id = (*p_tree)[node.Parent()].RightChild();

      if (nid == left_id &&
          row_set_collection_[left_id].Size() < row_set_collection_[right_id].Size()) {
        small_siblings->push_back(entry);
      } else if (nid == right_id &&
                 row_set_collection_[right_id].Size() <= row_set_collection_[left_id].Size()) {
        small_siblings->push_back(entry);
      } else {
        big_siblings->push_back(entry);
      }
    }
  }
  builder_monitor_.Stop("SplitSiblings");
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::ExpandWithDepthWise(const common::GHistIndexMatrix& gmat,
                                                    RegTree* p_tree,
                                                    const HostDeviceVector<GradientPair>& gpair) {
  int num_leaves = 0;

  // in depth_wise growing, we feed loss_chg with 0.0 since it is not used anyway
  qexpand_depth_wise_.emplace_back(ExpandEntry::kRootNid, p_tree->GetDepth(ExpandEntry::kRootNid));
  ++num_leaves;
  for (int depth = 0; depth < param_.max_depth + 1; depth++) {
    std::vector<int> sync_ids;
    std::vector<ExpandEntry> temp_qexpand_depth;
    SplitSiblings(qexpand_depth_wise_, &nodes_for_explicit_hist_build_,
                  &nodes_for_subtraction_trick_, p_tree);
    hist_rows_adder_->AddHistRows(this, &sync_ids, p_tree);
    BuildLocalHistograms(gmat, p_tree, gpair);
    hist_synchronizer_->SyncHistograms(this, sync_ids, p_tree);
    BuildNodeStats(gmat, p_tree, gpair);

    EvaluateAndApplySplits(gmat, p_tree, &num_leaves, depth, &temp_qexpand_depth);

    // clean up
    qexpand_depth_wise_.clear();
    nodes_for_subtraction_trick_.clear();
    nodes_for_explicit_hist_build_.clear();
    if (temp_qexpand_depth.empty()) {
      break;
    } else {
      qexpand_depth_wise_ = temp_qexpand_depth;
      temp_qexpand_depth.clear();
    }
  }
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::ExpandWithLossGuide(const common::GHistIndexMatrix& gmat,
                                                    RegTree* p_tree,
                                                    const HostDeviceVector<GradientPair>& gpair) {
  builder_monitor_.Start("ExpandWithLossGuide");
  int num_leaves = 0;
  const auto lr = param_.learning_rate;

  ExpandEntry node(ExpandEntry::kRootNid, p_tree->GetDepth(ExpandEntry::kRootNid));
  BuildHistogramsLossGuide(node, gmat, p_tree, gpair);

  this->InitNewNode(ExpandEntry::kRootNid, gmat, gpair, *p_tree);

  this->EvaluateSplits({node}, gmat, *p_tree);
  node.split.loss_chg = snode_host_[ExpandEntry::kRootNid].best.loss_chg;

  qexpand_loss_guided_->push(node);
  ++num_leaves;

  while (!qexpand_loss_guided_->empty()) {
    const ExpandEntry candidate = qexpand_loss_guided_->top();
    const int nid = candidate.nid;
    qexpand_loss_guided_->pop();
    if (!::xgboost::tree::IsValidExpandEntry(candidate, param_, num_leaves)) {
      (*p_tree)[nid].SetLeaf(snode_host_[nid].weight * lr);
    } else {
      auto evaluator = tree_evaluator_.GetEvaluator();
      NodeEntry<GradientSumT>& e = snode_host_[nid];
      bst_float left_leaf_weight =
          evaluator.CalcWeight(nid, GradStats<GradientSumT>{e.best.left_sum}) * lr;
      bst_float right_leaf_weight =
          evaluator.CalcWeight(nid, GradStats<GradientSumT>{e.best.right_sum}) * lr;
      p_tree->ExpandNode(nid, e.best.SplitIndex(), e.best.split_value, e.best.DefaultLeft(),
                         e.weight, left_leaf_weight, right_leaf_weight, e.best.loss_chg,
                         e.stats.GetHess(), e.best.left_sum.GetHess(), e.best.right_sum.GetHess());

      this->ApplySplit({candidate}, gmat, p_tree);

      const int cleft = (*p_tree)[nid].LeftChild();
      const int cright = (*p_tree)[nid].RightChild();

      ExpandEntry left_node(cleft, p_tree->GetDepth(cleft));
      ExpandEntry right_node(cright, p_tree->GetDepth(cright));

      if (row_set_collection_[cleft].Size() < row_set_collection_[cright].Size()) {
        BuildHistogramsLossGuide(left_node, gmat, p_tree, gpair);
      } else {
        BuildHistogramsLossGuide(right_node, gmat, p_tree, gpair);
      }

      this->InitNewNode(cleft, gmat, gpair, *p_tree);
      this->InitNewNode(cright, gmat, gpair, *p_tree);
      bst_uint featureid = snode_host_[nid].best.SplitIndex();
      tree_evaluator_.AddSplit(nid, cleft, cright, featureid, snode_host_[cleft].weight,
                               snode_host_[cright].weight);
      interaction_constraints_.Split(nid, featureid, cleft, cright);

      this->EvaluateSplits({left_node, right_node}, gmat, *p_tree);
      left_node.split.loss_chg = snode_host_[cleft].best.loss_chg;
      right_node.split.loss_chg = snode_host_[cright].best.loss_chg;

      qexpand_loss_guided_->push(left_node);
      qexpand_loss_guided_->push(right_node);

      ++num_leaves;  // give two and take one, as parent is no longer a leaf
    }
  }
  builder_monitor_.Stop("ExpandWithLossGuide");
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::Update(xgboost::tree::TrainParam const* param,
                                       const common::GHistIndexMatrix& gmat,
                                       const HostDeviceVector<GradientPair>& gpair, DMatrix* p_fmat,
                                       HostDeviceVector<bst_node_t>* p_out_position,
                                       RegTree* p_tree) {
  builder_monitor_.Start("Update");

  tree_evaluator_.Reset(qu_, param_, p_fmat->Info().num_col_);
  interaction_constraints_.Reset();

  this->InitData(gmat, gpair, *p_fmat, *p_tree);
  if (param_.grow_policy == xgboost::tree::TrainParam::kLossGuide) {
    ExpandWithLossGuide(gmat, p_tree, gpair);
  } else {
    ExpandWithDepthWise(gmat, p_tree, gpair);
  }

  for (int nid = 0; nid < p_tree->NumNodes(); ++nid) {
    p_tree->Stat(nid).loss_chg = snode_host_[nid].best.loss_chg;
    p_tree->Stat(nid).base_weight = snode_host_[nid].weight;
    p_tree->Stat(nid).sum_hess = static_cast<float>(snode_host_[nid].stats.GetHess());
  }
  this->FinalizePosition(p_fmat->Info().num_row_, *p_tree, p_out_position);

  builder_monitor_.Stop("Update");
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::FinalizePosition(std::size_t n_samples, RegTree const& tree,
                                                 HostDeviceVector<bst_node_t>* p_out_position) {
  CHECK(p_out_position);
  if (param_.subsample < 1.0f || row_set_collection_.Data().Size() != n_samples) {
    p_out_position->Resize(0);
    return;
  }
  p_out_position->SetDevice(ctx_->Device());
  p_out_position->Resize(n_samples);
  if (n_samples == 0) {
    return;
  }
  auto d_position = p_out_position->DeviceSpan();

  auto const t = tree.HostScView();
  for (std::size_t nid = 0; nid < row_set_collection_.Size(); ++nid) {
    auto const& row_set = row_set_collection_[nid];
    if (row_set.node_id < 0 || !t.IsLeaf(row_set.node_id) || row_set.Size() == 0) {
      continue;
    }
    auto const encoded = xgboost::tree::SamplePosition::Encode(row_set.node_id, true);
    auto const* rows = row_set.begin;
    auto* position = d_position.data();
    auto n_rows = row_set.Size();
    qu_->submit([&](::sycl::handler& cgh) {
         cgh.parallel_for<>(::sycl::range<1>(n_rows),
                            [=](::sycl::id<1> pid) { position[rows[pid[0]]] = encoded; });
       })
        .wait_and_throw();
  }
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::InitSampling(
    const HostDeviceVector<GradientPair>& gpair,
    USMVector<size_t, MemoryType::on_device>* row_indices) {
  const size_t num_rows = row_indices->Size();
  auto* row_idx = row_indices->Data();
  const auto* gpair_ptr = gpair.ConstDevicePointer();
  uint64_t num_samples = 0;
  const auto subsample = param_.subsample;
  ::sycl::event event;

  {
    ::sycl::buffer<uint64_t, 1> flag_buf(&num_samples, 1);
    uint64_t seed = seed_;
    seed_ += num_rows;

    /*
    * oneDLP bernoulli_distribution implicitly uses double.
    * In this case the device doesn't have fp64 support,
    * we generate bernoulli distributed random values from uniform distribution
    */
    if (has_fp64_support_) {
      // Use oneDPL bernoulli_distribution for better perf
      event = qu_->submit([&](::sycl::handler& cgh) {
        auto flag_buf_acc = flag_buf.get_access<::sycl::access::mode::read_write>(cgh);
        cgh.parallel_for<>(::sycl::range<1>(::sycl::range<1>(num_rows)), [=](::sycl::item<1> pid) {
          uint64_t i = pid.get_id(0);
          // Create minstd_rand engine
          oneapi::dpl::minstd_rand engine(seed, i);
          oneapi::dpl::bernoulli_distribution coin_flip(subsample);
          auto bernoulli_rnd = coin_flip(engine);

          if (gpair_ptr[i].GetHess() >= 0.0f && bernoulli_rnd) {
            AtomicRef<uint64_t> num_samples_ref(flag_buf_acc[0]);
            row_idx[num_samples_ref++] = i;
          }
        });
      });
    } else {
      // Use oneDPL uniform, as far as bernoulli_distribution uses fp64
      event = qu_->submit([&](::sycl::handler& cgh) {
        auto flag_buf_acc = flag_buf.get_access<::sycl::access::mode::read_write>(cgh);
        cgh.parallel_for<>(::sycl::range<1>(::sycl::range<1>(num_rows)), [=](::sycl::item<1> pid) {
          uint64_t i = pid.get_id(0);
          oneapi::dpl::minstd_rand engine(seed, i);
          oneapi::dpl::uniform_real_distribution<float> distr;
          const float rnd = distr(engine);
          const bool bernoulli_rnd = rnd < subsample ? 1 : 0;

          if (gpair_ptr[i].GetHess() >= 0.0f && bernoulli_rnd) {
            AtomicRef<uint64_t> num_samples_ref(flag_buf_acc[0]);
            row_idx[num_samples_ref++] = i;
          }
        });
      });
    }
    /* After calling a destructor for flag_buf,  content will be copyed to num_samples */
  }

  row_indices->Resize(qu_, num_samples, 0, &event);
  qu_->wait();
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::InitData(const common::GHistIndexMatrix& gmat,
                                         const HostDeviceVector<GradientPair>& gpair,
                                         const DMatrix& fmat, const RegTree& tree) {
  CHECK((param_.max_depth > 0 || param_.max_leaves > 0))
      << "max_depth or max_leaves cannot be both 0 (unlimited); "
      << "at least one should be a positive quantity.";
  if (param_.grow_policy == xgboost::tree::TrainParam::kDepthWise) {
    CHECK(param_.max_depth > 0) << "max_depth cannot be 0 (unlimited) "
                                << "when grow_policy is depthwise.";
  }
  builder_monitor_.Start("InitData");
  const auto& info = fmat.Info();

  // initialize the row set
  {
    row_set_collection_.Clear();

    // initialize histogram collection
    uint32_t nbins = gmat.cut.Ptrs().back();
    hist_.Init(qu_, nbins);
    hist_local_worker_.Init(qu_, nbins);

    // initialize histogram builder
    hist_builder_ = common::GHistBuilder<GradientSumT>(qu_, nbins);

    USMVector<size_t, MemoryType::on_device>* row_indices = &(row_set_collection_.Data());
    row_indices->Resize(qu_, info.num_row_);
    size_t* p_row_indices = row_indices->Data();
    // mark subsample and build list of member rows
    if (param_.subsample < 1.0f) {
      CHECK_EQ(param_.sampling_method, xgboost::tree::TrainParam::kUniform)
          << "Only uniform sampling is supported, "
          << "gradient-based sampling is only support by GPU Hist.";
      InitSampling(gpair, row_indices);
    } else {
      int has_neg_hess = 0;
      const GradientPair* gpair_ptr = gpair.ConstDevicePointer();
      ::sycl::event event;
      {
        ::sycl::buffer<int, 1> flag_buf(&has_neg_hess, 1);
        event = qu_->submit([&](::sycl::handler& cgh) {
          auto flag_buf_acc = flag_buf.get_access<::sycl::access::mode::read_write>(cgh);
          cgh.parallel_for<>(::sycl::range<1>(::sycl::range<1>(info.num_row_)),
                             [=](::sycl::item<1> pid) {
                               const size_t idx = pid.get_id(0);
                               p_row_indices[idx] = idx;
                               if (gpair_ptr[idx].GetHess() < 0.0f) {
                                 AtomicRef<int> has_neg_hess_ref(flag_buf_acc[0]);
                                 has_neg_hess_ref.fetch_max(1);
                               }
                             });
        });
      }

      if (has_neg_hess) {
        size_t max_idx = 0;
        {
          ::sycl::buffer<size_t, 1> flag_buf(&max_idx, 1);
          event = qu_->submit([&](::sycl::handler& cgh) {
            cgh.depends_on(event);
            auto flag_buf_acc = flag_buf.get_access<::sycl::access::mode::read_write>(cgh);
            cgh.parallel_for<>(::sycl::range<1>(::sycl::range<1>(info.num_row_)),
                               [=](::sycl::item<1> pid) {
                                 const size_t idx = pid.get_id(0);
                                 if (gpair_ptr[idx].GetHess() >= 0.0f) {
                                   AtomicRef<size_t> max_idx_ref(flag_buf_acc[0]);
                                   p_row_indices[max_idx_ref++] = idx;
                                 }
                               });
          });
        }
        row_indices->Resize(qu_, max_idx, 0, &event);
      }
      qu_->wait_and_throw();
    }
  }
  row_set_collection_.Init();

  {
    /* determine layout of data */
    const size_t nrow = info.num_row_;
    const size_t ncol = info.num_col_;
    const size_t nnz = info.num_nonzero_;
    // number of discrete bins for feature 0
    const uint32_t nbins_f0 = gmat.cut.Ptrs()[1] - gmat.cut.Ptrs()[0];
    if (nrow * ncol == nnz) {
      // dense data with zero-based indexing
      data_layout_ = kDenseDataZeroBased;
    } else if (nbins_f0 == 0 && nrow * (ncol - 1) == nnz) {
      // dense data with one-based indexing
      data_layout_ = kDenseDataOneBased;
    } else {
      // sparse data
      data_layout_ = kSparseData;
    }
  }

  // store a pointer to the tree
  p_last_tree_ = &tree;
  column_sampler_->Init(ctx_, info.num_col_, info.feature_weights, param_.colsample_bynode,
                        param_.colsample_bylevel, param_.colsample_bytree);
  if (data_layout_ == kDenseDataZeroBased || data_layout_ == kDenseDataOneBased) {
    /* specialized code for dense data:
       choose the column that has a least positive number of discrete bins.
       For dense data (with no missing value),
       the sum of gradient histogram is equal to snode[nid] */
    const std::vector<uint32_t>& row_ptr = gmat.cut.Ptrs();
    const auto nfeature = static_cast<bst_uint>(row_ptr.size() - 1);
    uint32_t min_nbins_per_feature = 0;
    for (bst_uint i = 0; i < nfeature; ++i) {
      const uint32_t nbins = row_ptr[i + 1] - row_ptr[i];
      if (nbins > 0) {
        if (min_nbins_per_feature == 0 || min_nbins_per_feature > nbins) {
          min_nbins_per_feature = nbins;
          fid_least_bins_ = i;
        }
      }
    }
    CHECK_GT(min_nbins_per_feature, 0U);
  }

  std::fill(snode_host_.begin(), snode_host_.end(), NodeEntry<GradientSumT>(param_));

  {
    if (param_.grow_policy == xgboost::tree::TrainParam::kLossGuide) {
      qexpand_loss_guided_.reset(new ExpandQueue(LossGuide));
    } else {
      qexpand_depth_wise_.clear();
    }
  }

  {
    uint32_t nbins = gmat.cut.Ptrs().back();
    hist_buffer_.Init(qu_, nbins);
    bool isDense = data_layout_ != kSparseData;
    const size_t ncolumns = isDense ? gmat.nfeatures : gmat.row_stride;
    size_t buffer_size = GetRequiredBufferSize<GradientSumT>(
        device_properties_, info.num_row_, nbins, ncolumns, gmat.max_num_bins, gmat.min_num_bins);
    hist_buffer_.Reset(buffer_size);
  }

  builder_monitor_.Stop("InitData");
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::AddSplitsToRowSet(const std::vector<ExpandEntry>& nodes,
                                                  RegTree* p_tree) {
  const size_t n_nodes = nodes.size();
  for (size_t i = 0; i < n_nodes; ++i) {
    const int32_t nid = nodes[i].nid;
    const size_t n_left = partition_builder_.GetNLeftElems(i);
    const size_t n_right = partition_builder_.GetNRightElems(i);

    row_set_collection_.AddSplit(nid, (*p_tree)[nid].LeftChild(), (*p_tree)[nid].RightChild(),
                                 n_left, n_right);
  }
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::ApplySplit(const std::vector<ExpandEntry> nodes,
                                           const common::GHistIndexMatrix& gmat, RegTree* p_tree) {
  using CommonRowPartitioner = xgboost::tree::CommonRowPartitioner;
  builder_monitor_.Start("ApplySplit");

  const size_t n_nodes = nodes.size();
  std::vector<int32_t> split_conditions(n_nodes);
  auto tree = p_tree->HostScView();
  CommonRowPartitioner::FindSplitConditions(nodes, tree, gmat, &split_conditions);

  partition_builder_.Init(qu_, n_nodes, [&](size_t node_in_set) {
    const int32_t nid = nodes[node_in_set].nid;
    return row_set_collection_[nid].Size();
  });

  ::sycl::event event;
  partition_builder_.Partition(gmat, nodes, row_set_collection_, split_conditions, p_tree, &event);
  qu_->wait_and_throw();

  for (size_t node_in_set = 0; node_in_set < n_nodes; node_in_set++) {
    const int32_t nid = nodes[node_in_set].nid;
    size_t* data_result = const_cast<size_t*>(row_set_collection_[nid].begin);
    partition_builder_.MergeToArray(node_in_set, data_result, &event);
  }
  qu_->wait_and_throw();

  AddSplitsToRowSet(nodes, p_tree);

  builder_monitor_.Stop("ApplySplit");
}

template <typename GradientSumT>
void HistUpdater<GradientSumT>::InitNewNode(int nid, const common::GHistIndexMatrix& gmat,
                                            const HostDeviceVector<GradientPair>& gpair,
                                            const RegTree& tree) {
  builder_monitor_.Start("InitNewNode");

  snode_host_.resize(tree.NumNodes(), NodeEntry<GradientSumT>(param_));
  auto sc_tree = tree.HostScView();
  {
    if (sc_tree.IsRoot(nid)) {
      GradStats<GradientSumT> grad_stat;
      if (data_layout_ == kDenseDataZeroBased || data_layout_ == kDenseDataOneBased) {
        const std::vector<uint32_t>& row_ptr = gmat.cut.Ptrs();
        const uint32_t ibegin = row_ptr[fid_least_bins_];
        const uint32_t iend = row_ptr[fid_least_bins_ + 1];
        const auto* hist = reinterpret_cast<GradStats<GradientSumT>*>(hist_[nid].Data());

        std::vector<GradStats<GradientSumT>> ets(iend - ibegin);
        qu_->memcpy(ets.data(), hist + ibegin, (iend - ibegin) * sizeof(GradStats<GradientSumT>))
            .wait_and_throw();
        for (const auto& et : ets) {
          grad_stat += et;
        }
      } else {
        const common::RowSetCollection::Elem e = row_set_collection_[nid];
        const size_t* row_idxs = e.begin;
        const size_t size = e.Size();
        const GradientPair* gpair_ptr = gpair.ConstDevicePointer();

        ::sycl::buffer<GradStats<GradientSumT>> buff(&grad_stat, 1);
        qu_->submit([&](::sycl::handler& cgh) {
             auto reduction = ::sycl::reduction(buff, cgh, ::sycl::plus<>());
             cgh.parallel_for<>(
                 ::sycl::range<1>(size), reduction, [=](::sycl::item<1> pid, auto& sum) {
                   size_t i = pid.get_id(0);
                   size_t row_idx = row_idxs[i];
                   if constexpr (std::is_same<GradientPair::ValueT, GradientSumT>::value) {
                     sum += gpair_ptr[row_idx];
                   } else {
                     sum += GradStats<GradientSumT>(gpair_ptr[row_idx].GetGrad(),
                                                    gpair_ptr[row_idx].GetHess());
                   }
                 });
           })
            .wait_and_throw();
      }
      auto rc = collective::Allreduce(
          ctx_, ::xgboost::linalg::MakeVec(reinterpret_cast<GradientSumT*>(&grad_stat), 2),
          collective::Op::kSum);
      SafeColl(rc);
      snode_host_[nid].stats = grad_stat;
    } else {
      int parent_id = sc_tree.Parent(nid);
      if (sc_tree.IsLeftChild(nid)) {
        snode_host_[nid].stats = snode_host_[parent_id].best.left_sum;
      } else {
        snode_host_[nid].stats = snode_host_[parent_id].best.right_sum;
      }
    }
  }

  // calculating the weights
  {
    auto evaluator = tree_evaluator_.GetEvaluator();
    bst_uint parentid = sc_tree.Parent(nid);
    snode_host_[nid].weight = evaluator.CalcWeight(parentid, snode_host_[nid].stats);
    snode_host_[nid].root_gain = evaluator.CalcGain(parentid, snode_host_[nid].stats);
  }
  builder_monitor_.Stop("InitNewNode");
}

// nodes_set - set of nodes to be processed in parallel
template <typename GradientSumT>
void HistUpdater<GradientSumT>::EvaluateSplits(const std::vector<ExpandEntry>& nodes_set,
                                               const common::GHistIndexMatrix& gmat,
                                               const RegTree& tree) {
  builder_monitor_.Start("EvaluateSplits");

  const size_t n_nodes_in_set = nodes_set.size();

  using FeatureSetType = std::shared_ptr<HostDeviceVector<bst_feature_t>>;

  // Generate feature set for each tree node
  size_t pos = 0;
  for (size_t nid_in_set = 0; nid_in_set < n_nodes_in_set; ++nid_in_set) {
    const bst_node_t nid = nodes_set[nid_in_set].nid;
    FeatureSetType features_set = column_sampler_->GetFeatureSet(ctx_, tree.GetDepth(nid));
    for (size_t idx = 0; idx < features_set->Size(); idx++) {
      const size_t fid = features_set->ConstHostVector()[idx];
      if (interaction_constraints_.Query(nid, fid)) {
        auto this_hist = hist_[nid].DataConst();
        if (pos < split_queries_host_.size()) {
          split_queries_host_[pos] = SplitQuery{nid, fid, this_hist};
        } else {
          split_queries_host_.push_back({nid, fid, this_hist});
        }
        ++pos;
      }
    }
  }
  const size_t total_features = pos;

  split_queries_device_.Resize(qu_, total_features);
  auto event = qu_->memcpy(split_queries_device_.Data(), split_queries_host_.data(),
                           total_features * sizeof(SplitQuery));

  auto evaluator = tree_evaluator_.GetEvaluator();
  SplitQuery* split_queries_device = split_queries_device_.Data();
  const uint32_t* cut_ptr = gmat.cut.cut_ptrs_.ConstDevicePointer();
  const bst_float* cut_val = gmat.cut.cut_values_.ConstDevicePointer();

  snode_device_.ResizeNoCopy(qu_, snode_host_.size());
  event = qu_->memcpy(snode_device_.Data(), snode_host_.data(),
                      snode_host_.size() * sizeof(NodeEntry<GradientSumT>), event);
  const NodeEntry<GradientSumT>* snode = snode_device_.Data();

  const float min_child_weight = param_.min_child_weight;

  best_splits_device_.ResizeNoCopy(qu_, total_features);
  if (best_splits_host_.size() < total_features) best_splits_host_.resize(total_features);
  SplitEntry<GradientSumT>* best_splits = best_splits_device_.Data();

  event = qu_->submit([&](::sycl::handler& cgh) {
    cgh.depends_on(event);
    cgh.parallel_for<>(::sycl::nd_range<2>(::sycl::range<2>(total_features, sub_group_size_),
                                           ::sycl::range<2>(1, sub_group_size_)),
                       [=](::sycl::nd_item<2> pid) {
                         int i = pid.get_global_id(0);
                         auto sg = pid.get_sub_group();
                         int nid = split_queries_device[i].nid;
                         int fid = split_queries_device[i].fid;
                         const GradientPairT* hist_data = split_queries_device[i].hist;

                         best_splits[i] = snode[nid].best;
                         EnumerateSplit(sg, cut_ptr, cut_val, hist_data, snode[nid],
                                        &(best_splits[i]), fid, nid, evaluator, min_child_weight);
                       });
  });
  event = qu_->memcpy(best_splits_host_.data(), best_splits,
                      total_features * sizeof(SplitEntry<GradientSumT>), event);

  qu_->wait();
  for (size_t i = 0; i < total_features; i++) {
    int nid = split_queries_host_[i].nid;
    snode_host_[nid].best.Update(best_splits_host_[i]);
  }

  builder_monitor_.Stop("EvaluateSplits");
}

// Enumerate the split values of specific feature.
// Returns the sum of gradients corresponding to the data points that contains a non-missing value
// for the particular feature fid.
template <typename GradientSumT>
void HistUpdater<GradientSumT>::EnumerateSplit(
    const ::sycl::sub_group& sg, const uint32_t* cut_ptr, const bst_float* cut_val,
    const GradientPairT* hist_data, const NodeEntry<GradientSumT>& snode,
    SplitEntry<GradientSumT>* p_best, bst_uint fid, bst_uint nodeID,
    typename TreeEvaluator<GradientSumT>::SplitEvaluator const& evaluator, float min_child_weight) {
  SplitEntry<GradientSumT> best;

  int32_t ibegin = static_cast<int32_t>(cut_ptr[fid]);
  int32_t iend = static_cast<int32_t>(cut_ptr[fid + 1]);

  GradStats<GradientSumT> sum(0, 0);

  int32_t sub_group_size = sg.get_local_range().size();
  const size_t local_id = sg.get_local_id()[0];

  /* TODO(razdoburdin)
   * Currently the first additions are fast and the last are slow.
   * Maybe calculating of reduce overgroup in seprate kernel and reusing it here can be faster
   */
  for (int32_t i = ibegin + local_id; i < iend; i += sub_group_size) {
    sum.Add(::sycl::inclusive_scan_over_group(sg, hist_data[i].GetGrad(), std::plus<>()),
            ::sycl::inclusive_scan_over_group(sg, hist_data[i].GetHess(), std::plus<>()));

    if (sum.GetHess() >= min_child_weight) {
      GradStats<GradientSumT> c = snode.stats - sum;
      if (c.GetHess() >= min_child_weight) {
        bst_float loss_chg = evaluator.CalcSplitGain(nodeID, fid, sum, c) - snode.root_gain;
        bst_float split_pt = cut_val[i];
        best.Update(loss_chg, fid, split_pt, false, sum, c);
      }
    }

    const bool last_iter = i + sub_group_size >= iend;
    if (!last_iter) {
      size_t end = i - local_id + sub_group_size;
      if (end > iend) end = iend;
      for (size_t j = i + 1; j < end; ++j) {
        sum.Add(hist_data[j].GetGrad(), hist_data[j].GetHess());
      }
    }
  }

  bst_float total_loss_chg = ::sycl::reduce_over_group(sg, best.loss_chg, maximum<>());
  bst_feature_t total_split_index = ::sycl::reduce_over_group(
      sg, best.loss_chg == total_loss_chg ? best.SplitIndex() : (1U << 31) - 1U, minimum<>());
  if (best.loss_chg == total_loss_chg && best.SplitIndex() == total_split_index)
    p_best->Update(best);
}

template class HistUpdater<float>;
template class HistUpdater<double>;

}  // namespace tree
}  // namespace sycl
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_updater.h <==
/*!
 * Copyright 2017-2026, XGBoost Contributors
 * \file hist_updater.h
 */
#ifndef PLUGIN_SYCL_TREE_HIST_UPDATER_H_
#define PLUGIN_SYCL_TREE_HIST_UPDATER_H_

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#pragma GCC diagnostic ignored "-W#pragma-messages"
#include <xgboost/linalg.h>  // for MatrixView
#include <xgboost/tree_updater.h>
#pragma GCC diagnostic pop

#include <memory>
#include <queue>
#include <utility>
#include <vector>

#include "../../src/common/random.h"
#include "../common/partition_builder.h"
#include "../data.h"
#include "hist_dispatcher.h"
#include "hist_row_adder.h"
#include "hist_synchronizer.h"
#include "split_evaluator.h"

namespace xgboost {
namespace sycl {
namespace tree {

// data structure
template <typename GradType>
struct NodeEntry {
  /*! \brief statics for node entry */
  GradStats<GradType> stats;
  /*! \brief loss of this node, without split */
  GradType root_gain;
  /*! \brief weight calculated related to current data */
  GradType weight;
  /*! \brief current best solution */
  SplitEntry<GradType> best;
  // constructor
  explicit NodeEntry(const xgboost::tree::TrainParam& param) : root_gain(0.0f), weight(0.0f) {}
};

template <typename GradientSumT>
class HistUpdater {
 public:
  template <MemoryType memory_type = MemoryType::shared>
  using GHistRowT = common::GHistRow<GradientSumT, memory_type>;
  using GradientPairT = xgboost::detail::GradientPairInternal<GradientSumT>;

  explicit HistUpdater(const Context* ctx, ::sycl::queue* qu,
                       const xgboost::tree::TrainParam& param,
                       FeatureInteractionConstraintHost int_constraints_, DMatrix const* fmat)
      : ctx_(ctx),
        qu_(qu),
        device_properties_(qu->get_device()),
        param_(param),
        column_sampler_{std::make_shared<xgboost::common::ColumnSampler>()},
        tree_evaluator_(qu, param, fmat->Info().num_col_),
        interaction_constraints_{std::move(int_constraints_)},
        p_last_tree_(nullptr),
        p_last_fmat_(fmat) {
    builder_monitor_.Init("SYCL::Quantile::HistUpdater");
    kernel_monitor_.Init("SYCL::Quantile::HistUpdater");
    if (param.max_depth > 0) {
      snode_device_.Resize(qu, 1u << (param.max_depth + 1));
    }
    has_fp64_support_ = qu_->get_device().has(::sycl::aspect::fp64);
    const auto sub_group_sizes =
        qu_->get_device().get_info<::sycl::info::device::sub_group_sizes>();
    sub_group_size_ = sub_group_sizes.back();
  }

  // update one tree, growing
  void Update(xgboost::tree::TrainParam const* param, const common::GHistIndexMatrix& gmat,
              const HostDeviceVector<GradientPair>& gpair, DMatrix* p_fmat,
              HostDeviceVector<bst_node_t>* p_out_position, RegTree* p_tree);

  void SetHistSynchronizer(HistSynchronizer<GradientSumT>* sync);
  void SetHistRowsAdder(HistRowsAdder<GradientSumT>* adder);

 protected:
  friend class BatchHistSynchronizer<GradientSumT>;
  friend class DistributedHistSynchronizer<GradientSumT>;

  friend class BatchHistRowsAdder<GradientSumT>;
  friend class DistributedHistRowsAdder<GradientSumT>;

  struct SplitQuery {
    bst_node_t nid;
    size_t fid;
    const GradientPairT* hist;
  };

  void InitSampling(const HostDeviceVector<GradientPair>& gpair,
                    USMVector<size_t, MemoryType::on_device>* row_indices);

  void EvaluateSplits(const std::vector<ExpandEntry>& nodes_set,
                      const common::GHistIndexMatrix& gmat, const RegTree& tree);

  // Enumerate the split values of specific feature
  // Returns the sum of gradients corresponding to the data points that contains a non-missing
  // value for the particular feature fid.
  static void EnumerateSplit(const ::sycl::sub_group& sg, const uint32_t* cut_ptr,
                             const bst_float* cut_val, const GradientPairT* hist_data,
                             const NodeEntry<GradientSumT>& snode, SplitEntry<GradientSumT>* p_best,
                             bst_uint fid, bst_uint nodeID,
                             typename TreeEvaluator<GradientSumT>::SplitEvaluator const& evaluator,
                             float min_child_weight);

  void ApplySplit(std::vector<ExpandEntry> nodes, const common::GHistIndexMatrix& gmat,
                  RegTree* p_tree);

  void AddSplitsToRowSet(const std::vector<ExpandEntry>& nodes, RegTree* p_tree);

  void InitData(const common::GHistIndexMatrix& gmat, const HostDeviceVector<GradientPair>& gpair,
                const DMatrix& fmat, const RegTree& tree);

  inline ::sycl::event BuildHist(const HostDeviceVector<GradientPair>& gpair,
                                 const common::RowSetCollection::Elem row_indices,
                                 const common::GHistIndexMatrix& gmat,
                                 GHistRowT<MemoryType::on_device>* hist,
                                 GHistRowT<MemoryType::on_device>* hist_buffer,
                                 ::sycl::event event_priv) {
    return hist_builder_.BuildHist(gpair, row_indices, gmat, hist, data_layout_ != kSparseData,
                                   hist_buffer, device_properties_, event_priv);
  }

  void InitNewNode(int nid, const common::GHistIndexMatrix& gmat,
                   const HostDeviceVector<GradientPair>& gpair, const RegTree& tree);

  // Split nodes to 2 sets depending on amount of rows in each node
  // Histograms for small nodes will be built explicitly
  // Histograms for big nodes will be built by 'Subtraction Trick'
  void SplitSiblings(const std::vector<ExpandEntry>& nodes,
                     std::vector<ExpandEntry>* small_siblings,
                     std::vector<ExpandEntry>* big_siblings, RegTree* p_tree);

  void BuildNodeStats(const common::GHistIndexMatrix& gmat, RegTree* p_tree,
                      const HostDeviceVector<GradientPair>& gpair);

  void EvaluateAndApplySplits(const common::GHistIndexMatrix& gmat, RegTree* p_tree,
                              int* num_leaves, int depth,
                              std::vector<ExpandEntry>* temp_qexpand_depth);

  void AddSplitsToTree(const common::GHistIndexMatrix& gmat, RegTree* p_tree, int* num_leaves,
                       int depth, std::vector<ExpandEntry>* nodes_for_apply_split,
                       std::vector<ExpandEntry>* temp_qexpand_depth);

  void ExpandWithDepthWise(const common::GHistIndexMatrix& gmat, RegTree* p_tree,
                           const HostDeviceVector<GradientPair>& gpair);

  void BuildLocalHistograms(const common::GHistIndexMatrix& gmat, RegTree* p_tree,
                            const HostDeviceVector<GradientPair>& gpair);

  void BuildHistogramsLossGuide(ExpandEntry entry, const common::GHistIndexMatrix& gmat,
                                RegTree* p_tree, const HostDeviceVector<GradientPair>& gpair);

  void ExpandWithLossGuide(const common::GHistIndexMatrix& gmat, RegTree* p_tree,
                           const HostDeviceVector<GradientPair>& gpair);

  void FinalizePosition(std::size_t n_samples, RegTree const& tree,
                        HostDeviceVector<bst_node_t>* p_out_position);

  void ReduceHists(const std::vector<int>& sync_ids, size_t nbins);

  inline static bool LossGuide(ExpandEntry lhs, ExpandEntry rhs) {
    if (lhs.GetLossChange() == rhs.GetLossChange()) {
      return lhs.GetNodeId() > rhs.GetNodeId();  // favor small timestamp
    } else {
      return lhs.GetLossChange() < rhs.GetLossChange();  // favor large loss_chg
    }
  }

  //  --data fields--
  const Context* ctx_;
  ::sycl::queue* qu_;
  bool has_fp64_support_;
  size_t sub_group_size_;

  DeviceProperties device_properties_;

  // the internal row sets
  common::RowSetCollection row_set_collection_;

  const xgboost::tree::TrainParam& param_;
  std::shared_ptr<xgboost::common::ColumnSampler> column_sampler_;

  std::vector<SplitQuery> split_queries_host_;
  USMVector<SplitQuery, MemoryType::on_device> split_queries_device_;

  USMVector<SplitEntry<GradientSumT>, MemoryType::on_device> best_splits_device_;
  std::vector<SplitEntry<GradientSumT>> best_splits_host_;

  TreeEvaluator<GradientSumT> tree_evaluator_;
  FeatureInteractionConstraintHost interaction_constraints_;

  // back pointers to tree and data matrix
  const RegTree* p_last_tree_;
  DMatrix const* const p_last_fmat_;

  using ExpandQueue = std::priority_queue<ExpandEntry, std::vector<ExpandEntry>,
                                          std::function<bool(ExpandEntry, ExpandEntry)>>;

  std::unique_ptr<ExpandQueue> qexpand_loss_guided_;
  std::vector<ExpandEntry> qexpand_depth_wise_;

  enum DataLayout { kDenseDataZeroBased, kDenseDataOneBased, kSparseData };
  DataLayout data_layout_;

  common::GHistBuilder<GradientSumT> hist_builder_;
  common::ParallelGHistBuilder<GradientSumT> hist_buffer_;
  /*! \brief culmulative histogram of gradients. */
  common::HistCollection<GradientSumT, MemoryType::on_device> hist_;
  /*! \brief culmulative local parent histogram of gradients. */
  common::HistCollection<GradientSumT, MemoryType::on_device> hist_local_worker_;

  /*! \brief TreeNode Data: statistics for each constructed node */
  std::vector<NodeEntry<GradientSumT>> snode_host_;
  USMVector<NodeEntry<GradientSumT>, MemoryType::on_device> snode_device_;

  xgboost::common::Monitor builder_monitor_;
  xgboost::common::Monitor kernel_monitor_;

  /*! \brief feature with least # of bins. to be used for dense specialization
              of InitNewNode() */
  uint32_t fid_least_bins_;

  uint64_t seed_ = 0;

  common::PartitionBuilder partition_builder_;

  // key is the node id which should be calculated by Subtraction Trick, value is the node which
  // provides the evidence for substracts
  std::vector<ExpandEntry> nodes_for_subtraction_trick_;
  // list of nodes whose histograms would be built explicitly.
  std::vector<ExpandEntry> nodes_for_explicit_hist_build_;

  std::unique_ptr<HistSynchronizer<GradientSumT>> hist_synchronizer_;
  std::unique_ptr<HistRowsAdder<GradientSumT>> hist_rows_adder_;

  std::vector<GradientPairT> reduce_buffer_;
};

}  // namespace tree
}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_TREE_HIST_UPDATER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/param.h <==
/*!
 * Copyright 2014-2024 by Contributors
 */
#ifndef PLUGIN_SYCL_TREE_PARAM_H_
#define PLUGIN_SYCL_TREE_PARAM_H_


#include <cmath>
#include <cstring>
#include <limits>
#include <string>
#include <vector>


#include "xgboost/parameter.h"
#include "xgboost/data.h"
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#include "../src/tree/param.h"
#pragma GCC diagnostic pop

#include <sycl/sycl.hpp>

namespace xgboost {
namespace sycl {
namespace tree {


/*! \brief Wrapper for necessary training parameters for regression tree to access on device */
/* The original structure xgboost::tree::TrainParam can't be used,
 * since std::vector are not copyable on sycl-devices.
 */
struct TrainParam {
  float min_child_weight;
  float reg_lambda;
  float reg_alpha;
  float max_delta_step;

  TrainParam() {}

  explicit TrainParam(const xgboost::tree::TrainParam& param) {
    reg_lambda = param.reg_lambda;
    reg_alpha = param.reg_alpha;
    min_child_weight = param.min_child_weight;
    max_delta_step = param.max_delta_step;
  }
};

template <typename GradType>
using GradStats = xgboost::detail::GradientPairInternal<GradType>;

/*!
 * \brief SYCL implementation of SplitEntryContainer for device compilation.
 *        Original structure cannot be used due 'cat_bits' field of type std::vector<uint32_t>,
 *        which is not device-copyable
 */
template<typename GradientT>
struct SplitEntryContainer {
  /*! \brief loss change after split this node */
  bst_float loss_chg {0.0f};
  /*! \brief split index */
  bst_feature_t sindex{0};
  bst_float split_value{0.0f};


  GradientT left_sum;
  GradientT right_sum;


  SplitEntryContainer() = default;


  friend std::ostream& operator<<(std::ostream& os, SplitEntryContainer const& s) {
    os << "loss_chg: " << s.loss_chg << ", "
       << "split index: " << s.SplitIndex() << ", "
       << "split value: " << s.split_value << ", "
       << "left_sum: " << s.left_sum << ", "
       << "right_sum: " << s.right_sum;
    return os;
  }
  /*!\return feature index to split on */
  bst_feature_t SplitIndex() const { return sindex & ((1U << 31) - 1U); }
  /*!\return whether missing value goes to left branch */
  bool DefaultLeft() const { return (sindex >> 31) != 0; }
  /*!
   * \brief decides whether we can replace current entry with the given statistics
   *
   *   This function gives better priority to lower index when loss_chg == new_loss_chg.
   *   Not the best way, but helps to give consistent result during multi-thread
   *   execution.
   *
   * \param new_loss_chg the loss reduction get through the split
   * \param split_index the feature index where the split is on
   */
  inline bool NeedReplace(bst_float new_loss_chg, unsigned split_index) const {
    if (::sycl::isinf(new_loss_chg)) {  // in some cases new_loss_chg can be NaN or Inf,
                                      // for example when lambda = 0 & min_child_weight = 0
                                      // skip value in this case
      return false;
    } else if (this->SplitIndex() <= split_index) {
      return new_loss_chg > this->loss_chg;
    } else {
      return !(this->loss_chg > new_loss_chg);
    }
  }
  /*!
   * \brief update the split entry, replace it if e is better
   * \param e candidate split solution
   * \return whether the proposed split is better and can replace current split
   */
  inline bool Update(const SplitEntryContainer &e) {
    if (this->NeedReplace(e.loss_chg, e.SplitIndex())) {
      this->loss_chg = e.loss_chg;
      this->sindex = e.sindex;
      this->split_value = e.split_value;
      this->left_sum = e.left_sum;
      this->right_sum = e.right_sum;
      return true;
    } else {
      return false;
    }
  }
  /*!
   * \brief update the split entry, replace it if e is better
   * \param new_loss_chg loss reduction of new candidate
   * \param split_index feature index to split on
   * \param new_split_value the split point
   * \param default_left whether the missing value goes to left
   * \return whether the proposed split is better and can replace current split
   */
  bool Update(bst_float new_loss_chg, unsigned split_index,
              bst_float new_split_value, bool default_left,
              const GradientT &left_sum,
              const GradientT &right_sum) {
    if (this->NeedReplace(new_loss_chg, split_index)) {
      this->loss_chg = new_loss_chg;
      if (default_left) {
        split_index |= (1U << 31);
      }
      this->sindex = split_index;
      this->split_value = new_split_value;
      this->left_sum = left_sum;
      this->right_sum = right_sum;
      return true;
    } else {
      return false;
    }
  }


  /*! \brief same as update, used by AllReduce*/
  inline static void Reduce(SplitEntryContainer &dst,         // NOLINT(*)
                            const SplitEntryContainer &src) { // NOLINT(*)
    dst.Update(src);
  }
};

template<typename GradType>
using SplitEntry = SplitEntryContainer<GradStats<GradType>>;

}  // namespace tree
}  // namespace sycl
}  // namespace xgboost
#endif  // PLUGIN_SYCL_TREE_PARAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/split_evaluator.h <==
/*!
 * Copyright 2018-2024 by Contributors
 */

#ifndef PLUGIN_SYCL_TREE_SPLIT_EVALUATOR_H_
#define PLUGIN_SYCL_TREE_SPLIT_EVALUATOR_H_

#include <dmlc/registry.h>
#include <xgboost/base.h>

#include <limits>
#include <sycl/sycl.hpp>
#include <utility>
#include <vector>

#include "../../src/common/math.h"
#include "../../src/common/transform.h"
#include "../../src/tree/param.h"
#include "../data.h"
#include "param.h"
#include "xgboost/context.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/tree_model.h"

namespace xgboost {
namespace sycl {
namespace tree {

/*! \brief SYCL implementation of TreeEvaluator, with USM memory for temporary buffer to access on device.
 *         It also contains own implementation of SplitEvaluator for device compilation, because some of the
           functions from the original SplitEvaluator are currently not supported
 */

template <typename GradType>
class TreeEvaluator {
  // hist and exact use parent id to calculate constraints.
  static constexpr bst_node_t kRootParentId = (-1 & static_cast<bst_node_t>((1U << 31) - 1));

  USMVector<GradType> lower_bounds_;
  USMVector<GradType> upper_bounds_;
  USMVector<int> monotone_;
  TrainParam param_;
  ::sycl::queue* qu_;
  bool has_constraint_;

 public:
  void Reset(::sycl::queue* qu, xgboost::tree::TrainParam const& p, bst_feature_t n_features) {
    qu_ = qu;

    has_constraint_ = false;
    for (const auto& constraint : p.monotone_constraints) {
      if (constraint != 0) {
        has_constraint_ = true;
        break;
      }
    }

    if (has_constraint_) {
      monotone_.Resize(qu_, n_features, 0);
      qu_->memcpy(monotone_.Data(), p.monotone_constraints.data(),
                  sizeof(int) * p.monotone_constraints.size());
      qu_->wait();

      lower_bounds_.Resize(qu_, p.MaxNodes(), std::numeric_limits<GradType>::lowest());
      upper_bounds_.Resize(qu_, p.MaxNodes(), std::numeric_limits<GradType>::max());
    }
    param_ = TrainParam(p);
  }

  bool HasConstraint() const { return has_constraint_; }

  TreeEvaluator(::sycl::queue* qu, xgboost::tree::TrainParam const& p, bst_feature_t n_features) {
    Reset(qu, p, n_features);
  }

  struct SplitEvaluator {
    const int* constraints;
    const GradType* lower;
    const GradType* upper;
    bool has_constraint;
    TrainParam param;

    GradType CalcSplitGain(bst_node_t nidx, bst_feature_t fidx, const GradStats<GradType>& left,
                           const GradStats<GradType>& right) const {
      const GradType negative_infinity = -std::numeric_limits<GradType>::infinity();
      GradType wleft = this->CalcWeight(nidx, left);
      GradType wright = this->CalcWeight(nidx, right);

      GradType gain = this->CalcGainGivenWeight(nidx, left, wleft) +
                      this->CalcGainGivenWeight(nidx, right, wright);
      if (!has_constraint) {
        return gain;
      }

      int constraint = constraints[fidx];
      if (constraint == 0) {
        return gain;
      } else if (constraint > 0) {
        return wleft <= wright ? gain : negative_infinity;
      } else {
        return wleft >= wright ? gain : negative_infinity;
      }
    }

    inline static GradType ThresholdL1(GradType w, float alpha) {
      if (w > +alpha) {
        return w - alpha;
      }
      if (w < -alpha) {
        return w + alpha;
      }
      return 0.0;
    }

    inline GradType CalcWeight(GradType sum_grad, GradType sum_hess) const {
      if (sum_hess <= 0.0) {
        return 0.0;
      }
      GradType dw = -this->ThresholdL1(sum_grad, param.reg_alpha) / (sum_hess + param.reg_lambda);
      if (param.max_delta_step != 0.0f && std::abs(dw) > param.max_delta_step) {
        dw = ::sycl::copysign((GradType)param.max_delta_step, dw);
      }
      return dw;
    }

    inline GradType CalcWeight(bst_node_t nodeid, const GradStats<GradType>& stats) const {
      GradType w = this->CalcWeight(stats.GetGrad(), stats.GetHess());
      if (!has_constraint) {
        return w;
      }

      if (nodeid == kRootParentId) {
        return w;
      } else if (w < lower[nodeid]) {
        return lower[nodeid];
      } else if (w > upper[nodeid]) {
        return upper[nodeid];
      } else {
        return w;
      }
    }

    inline GradType CalcGainGivenWeight(GradType sum_grad, GradType sum_hess, GradType w) const {
      return -(2.0f * sum_grad * w + (sum_hess + param.reg_lambda) * xgboost::common::Sqr(w));
    }

    inline GradType CalcGainGivenWeight(bst_node_t nid, const GradStats<GradType>& stats,
                                        GradType w) const {
      if (stats.GetHess() <= 0) {
        return .0f;
      }
      // Avoiding tree::CalcGainGivenWeight can significantly reduce avg floating point error.
      if (param.max_delta_step == 0.0f && has_constraint == false) {
        return xgboost::common::Sqr(this->ThresholdL1(stats.GetGrad(), param.reg_alpha)) /
               (stats.GetHess() + param.reg_lambda);
      }
      return this->CalcGainGivenWeight(stats.GetGrad(), stats.GetHess(), w);
    }

    GradType CalcGain(bst_node_t nid, const GradStats<GradType>& stats) const {
      return this->CalcGainGivenWeight(nid, stats, this->CalcWeight(nid, stats));
    }
  };

 public:
  /* Get a view to the evaluator that can be passed down to device. */
  auto GetEvaluator() const {
    return SplitEvaluator{monotone_.DataConst(), lower_bounds_.DataConst(),
                          upper_bounds_.DataConst(), has_constraint_, param_};
  }

  void AddSplit(bst_node_t nodeid, bst_node_t leftid, bst_node_t rightid, bst_feature_t f,
                GradType left_weight, GradType right_weight) {
    if (!has_constraint_) {
      return;
    }

    lower_bounds_[leftid] = lower_bounds_[nodeid];
    upper_bounds_[leftid] = upper_bounds_[nodeid];

    lower_bounds_[rightid] = lower_bounds_[nodeid];
    upper_bounds_[rightid] = upper_bounds_[nodeid];
    int32_t c = monotone_[f];
    GradType mid = (left_weight + right_weight) / 2;

    if (c < 0) {
      lower_bounds_[leftid] = mid;
      upper_bounds_[rightid] = mid;
    } else if (c > 0) {
      upper_bounds_[leftid] = mid;
      lower_bounds_[rightid] = mid;
    }
  }
};
}  // namespace tree
}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_TREE_SPLIT_EVALUATOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/updater_quantile_hist.cc <==
/*!
 * Copyright 2017-2024 by Contributors
 * \file updater_quantile_hist.cc
 */
#include <memory>
#include <vector>

#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wtautological-constant-compare"
#pragma GCC diagnostic ignored "-W#pragma-messages"
#include "xgboost/gradient.h"  // for GradientContainer
#include "xgboost/tree_updater.h"
#pragma GCC diagnostic pop

#include "../../src/collective/communicator-inl.h"  // for IsDistributed
#include "../data.h"
#include "updater_quantile_hist.h"
#include "xgboost/logging.h"

namespace xgboost {
namespace sycl {
namespace tree {

DMLC_REGISTRY_FILE_TAG(updater_quantile_hist_sycl);

DMLC_REGISTER_PARAMETER(HistMakerTrainParam);

void QuantileHistMaker::Configure(const Args &args) {
  const DeviceOrd device_spec = ctx_->Device();
  qu_ = device_manager.GetQueue(device_spec);

  param_.UpdateAllowUnknown(args);
  hist_maker_param_.UpdateAllowUnknown(args);

  bool has_fp64_support = qu_->get_device().has(::sycl::aspect::fp64);
  if (hist_maker_param_.single_precision_histogram || !has_fp64_support) {
    if (!hist_maker_param_.single_precision_histogram) {
      LOG(WARNING) << "Target device doesn't support fp64, using single_precision_histogram=True";
    }
    hist_precision_ = HistPrecision::fp32;
  } else {
    hist_precision_ = HistPrecision::fp64;
  }
}

template <typename GradientSumT>
void QuantileHistMaker::SetPimpl(std::unique_ptr<HistUpdater<GradientSumT>> *pimpl, DMatrix *dmat) {
  pimpl->reset(new HistUpdater<GradientSumT>(ctx_, qu_, param_, int_constraint_, dmat));
  if (collective::IsDistributed()) {
    (*pimpl)->SetHistSynchronizer(new DistributedHistSynchronizer<GradientSumT>());
    (*pimpl)->SetHistRowsAdder(new DistributedHistRowsAdder<GradientSumT>());
  } else {
    (*pimpl)->SetHistSynchronizer(new BatchHistSynchronizer<GradientSumT>());
    (*pimpl)->SetHistRowsAdder(new BatchHistRowsAdder<GradientSumT>());
  }
}

template <typename GradientSumT>
void QuantileHistMaker::CallUpdate(const std::unique_ptr<HistUpdater<GradientSumT>> &pimpl,
                                   xgboost::tree::TrainParam const *param,
                                   ::xgboost::linalg::Matrix<GradientPair> *gpair, DMatrix *dmat,
                                   xgboost::common::Span<HostDeviceVector<bst_node_t>> out_position,
                                   const std::vector<RegTree *> &trees) {
  CHECK_EQ(out_position.size(), trees.size());
  for (std::size_t tree_idx = 0; tree_idx < trees.size(); ++tree_idx) {
    pimpl->Update(param, gmat_, *(gpair->Data()), dmat, &out_position[tree_idx], trees[tree_idx]);
  }
}

void QuantileHistMaker::Update(xgboost::tree::TrainParam const *param, GradientContainer *in_gpair,
                               DMatrix *dmat,
                               xgboost::common::Span<HostDeviceVector<bst_node_t>> out_position,
                               const std::vector<RegTree *> &trees) {
  auto gpair = in_gpair->FullGradOnly();
  gpair->Data()->SetDevice(ctx_->Device());
  if (dmat != p_last_dmat_ || is_gmat_initialized_ == false) {
    updater_monitor_.Start("GmatInitialization");
    gmat_.Init(qu_, ctx_, dmat, static_cast<uint32_t>(param_.max_bin));
    updater_monitor_.Stop("GmatInitialization");
    is_gmat_initialized_ = true;
  }
  // rescale learning rate according to size of trees
  float lr = param_.learning_rate;
  param_.learning_rate = lr / trees.size();
  int_constraint_.Configure(param_, dmat->Info().num_col_);
  // build tree
  if (hist_precision_ == HistPrecision::fp32) {
    if (!pimpl_fp32) {
      SetPimpl(&pimpl_fp32, dmat);
    }
    CallUpdate(pimpl_fp32, param, gpair, dmat, out_position, trees);
  } else {
    if (!pimpl_fp64) {
      SetPimpl(&pimpl_fp64, dmat);
    }
    CallUpdate(pimpl_fp64, param, gpair, dmat, out_position, trees);
  }

  param_.learning_rate = lr;

  p_last_dmat_ = dmat;
}

XGBOOST_REGISTER_TREE_UPDATER(QuantileHistMaker, "grow_quantile_histmaker_sycl")
    .describe("Grow tree using quantized histogram with SYCL.")
    .set_body([](Context const *ctx, ObjInfo const *task) {
      return new QuantileHistMaker(ctx, task);
    });
}  // namespace tree
}  // namespace sycl
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/updater_quantile_hist.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 * \file updater_quantile_hist.h
 */
#ifndef PLUGIN_SYCL_TREE_UPDATER_QUANTILE_HIST_H_
#define PLUGIN_SYCL_TREE_UPDATER_QUANTILE_HIST_H_

#include <dmlc/timer.h>
#include <xgboost/tree_updater.h>

#include <memory>
#include <vector>

#include "../../src/common/random.h"
#include "../../src/tree/constraints.h"
#include "../common/hist_util.h"
#include "../common/partition_builder.h"
#include "../common/row_set.h"
#include "../data/gradient_index.h"
#include "../device_manager.h"
#include "hist_updater.h"
#include "split_evaluator.h"
#include "xgboost/data.h"
#include "xgboost/gradient.h"  // for GradientContainer
#include "xgboost/json.h"

namespace xgboost {
namespace sycl {
namespace tree {

// training parameters specific to this algorithm
struct HistMakerTrainParam : public XGBoostParameter<HistMakerTrainParam> {
  bool single_precision_histogram = false;
  // declare parameters
  DMLC_DECLARE_PARAMETER(HistMakerTrainParam) {
    DMLC_DECLARE_FIELD(single_precision_histogram)
        .set_default(false)
        .describe("Use single precision to build histograms.");
  }
};

/*! \brief construct a tree using quantized feature values with SYCL backend*/
class QuantileHistMaker : public TreeUpdater {
 public:
  QuantileHistMaker(Context const* ctx, ObjInfo const* task) : TreeUpdater(ctx), task_{task} {
    updater_monitor_.Init("SYCLQuantileHistMaker");
  }
  void Configure(const Args& args) override;

  void Update(xgboost::tree::TrainParam const* param, GradientContainer* in_gpair, DMatrix* dmat,
              xgboost::common::Span<HostDeviceVector<bst_node_t>> out_position,
              const std::vector<RegTree*>& trees) override;

  void LoadConfig(Json const& in) override {
    auto const& config = get<Object const>(in);
    FromJson(config.at("train_param"), &this->param_);
    FromJson(config.at("sycl_hist_train_param"), &this->hist_maker_param_);
  }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["train_param"] = ToJson(param_);
    out["sycl_hist_train_param"] = ToJson(hist_maker_param_);
  }

  char const* Name() const override { return "grow_quantile_histmaker_sycl"; }

 protected:
  HistMakerTrainParam hist_maker_param_;
  // training parameter
  xgboost::tree::TrainParam param_;
  // quantized data matrix
  common::GHistIndexMatrix gmat_;
  // (optional) data matrix with feature grouping
  // column accessor
  DMatrix const* p_last_dmat_{nullptr};
  bool is_gmat_initialized_{false};

  xgboost::common::Monitor updater_monitor_;

  template <typename GradientSumT>
  void SetPimpl(std::unique_ptr<HistUpdater<GradientSumT>>*, DMatrix* dmat);

  template <typename GradientSumT>
  void CallUpdate(const std::unique_ptr<HistUpdater<GradientSumT>>& builder,
                  xgboost::tree::TrainParam const* param,
                  ::xgboost::linalg::Matrix<GradientPair>* gpair, DMatrix* dmat,
                  xgboost::common::Span<HostDeviceVector<bst_node_t>> out_position,
                  const std::vector<RegTree*>& trees);

  enum class HistPrecision { fp32, fp64 };
  HistPrecision hist_precision_;

  std::unique_ptr<HistUpdater<float>> pimpl_fp32;
  std::unique_ptr<HistUpdater<double>> pimpl_fp64;

  FeatureInteractionConstraintHost int_constraint_;

  ::sycl::queue* qu_;
  DeviceManager device_manager;
  ObjInfo const* task_{nullptr};
};

}  // namespace tree
}  // namespace sycl
}  // namespace xgboost

#endif  // PLUGIN_SYCL_TREE_UPDATER_QUANTILE_HIST_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/plugin/updater_gpu/README.md <==
# XGBoost GPU algorithms

GPU algorithms are no longer a plugin and are included in official releases. [See documentation for more details](https://xgboost.readthedocs.io/en/latest/gpu/).


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.18 FATAL_ERROR)

# scikit-build-core entry point for the XGBoost Python wheel.
#
# Three build modes are supported:
#
#   1. Reuse a prebuilt libxgboost.{so,dylib,dll} that already lives in
#      ${XGBOOST_PREBUILT_LIB_DIR} (default: ${C++ source}/lib). This is
#      the dominant CI path: CI builds libxgboost via CMake at the repo
#      root, drops it in lib/, then this CMakeLists.txt just packages it.
#
#   2. Build libxgboost from source by add_subdirectory()-ing the C++
#      tree. Used by `pip install python-package/` when no prebuilt lib
#      is available, and by sdist-driven installs (where the C++ tree
#      lives in cpp_src/ next to this file, staged by prepare_sdist.py).
#
#   3. Reuse a system-installed libxgboost by setting
#      -DXGBOOST_USE_SYSTEM_LIBXGBOOST=ON. In that mode we don't install
#      any shared library into the wheel; the runtime loader in
#      xgboost/libpath.py falls back to sys.base_prefix/lib.
#
# Starting in LANGUAGES NONE so CMake doesn't probe for a compiler when
# we end up in modes 1 or 3 (the common cases).
project(xgboost_python LANGUAGES NONE)

# ---------------------------------------------------------------------------
# Resolve the C++ source location.
# ---------------------------------------------------------------------------
#  - sdist install:  cpp_src/ next to this CMakeLists.txt (staged by
#                    ops/script/prepare_sdist.py before `python -m build --sdist`).
#  - in-repo build:  parent directory of python-package/ (the repo root).
if(EXISTS "${CMAKE_CURRENT_SOURCE_DIR}/cpp_src/CMakeLists.txt")
  set(_XGB_CPP_SRC "${CMAKE_CURRENT_SOURCE_DIR}/cpp_src")
else()
  set(_XGB_CPP_SRC "${CMAKE_CURRENT_SOURCE_DIR}/..")
endif()
get_filename_component(_XGB_CPP_SRC "${_XGB_CPP_SRC}" ABSOLUTE)

# Platform-specific library file name (matches xgboost/libpath.py).
if(WIN32)
  set(_XGB_LIBNAME "xgboost.dll")
elseif(APPLE)
  set(_XGB_LIBNAME "libxgboost.dylib")
else()
  set(_XGB_LIBNAME "libxgboost.so")
endif()

option(XGBOOST_USE_SYSTEM_LIBXGBOOST
  "Don't bundle libxgboost into the wheel; the runtime loader will find it on the system" OFF)
set(XGBOOST_PREBUILT_LIB_DIR "${_XGB_CPP_SRC}/lib" CACHE PATH
  "Directory holding a prebuilt libxgboost to bundle into the wheel")

if(XGBOOST_USE_SYSTEM_LIBXGBOOST)
  message(STATUS
    "xgboost-python: XGBOOST_USE_SYSTEM_LIBXGBOOST=ON — not bundling libxgboost; "
    "runtime will fall back to sys.base_prefix/lib")
  return()
endif()

if(EXISTS "${XGBOOST_PREBUILT_LIB_DIR}/${_XGB_LIBNAME}")
  # If lib/libxgboost.so is a symlink (the usual layout when CMake has just
  # built libxgboost with SOVERSION-based linking: .so -> .so.3 -> .so.3.3.0),
  # resolve it to the underlying file before install. install(FILES <symlink>)
  # would otherwise preserve the symlink itself, which becomes a dangling link
  # in the wheel staging dir and gets silently dropped by the wheel packer.
  file(REAL_PATH "${XGBOOST_PREBUILT_LIB_DIR}/${_XGB_LIBNAME}" _XGB_LIB_RESOLVED)
  message(STATUS
    "xgboost-python: bundling prebuilt ${_XGB_LIB_RESOLVED} into the wheel "
    "as xgboost/lib/${_XGB_LIBNAME}")
  install(FILES "${_XGB_LIB_RESOLVED}"
          DESTINATION xgboost/lib
          RENAME "${_XGB_LIBNAME}"
          COMPONENT XGBoostPython)
else()
  message(STATUS "xgboost-python: building libxgboost from sources at ${_XGB_CPP_SRC}")
  # Suppress the top-level CMakeLists.txt's default install() rules — they
  # are for system installs (headers, xgboost-config.cmake, etc.) and would
  # otherwise leak into the wheel. We install only the shared library target,
  # below, to its wheel-specific destination.
  set(__XGBOOST_FOR_PYTHON_WHEEL ON CACHE BOOL "" FORCE)
  set(KEEP_BUILD_ARTIFACTS_IN_BINARY_DIR ON CACHE BOOL "" FORCE)
  add_subdirectory("${_XGB_CPP_SRC}" xgboost_cpp_build)
  # Install the resolved target file as the unversioned library name used by
  # xgboost/libpath.py. This mirrors the prebuilt-library path above and avoids
  # putting versioned-library symlinks into the wheel.
  install(FILES "$<TARGET_FILE:xgboost>"
          DESTINATION xgboost/lib
          RENAME "${_XGB_LIBNAME}"
          COMPONENT XGBoostPython)
endif()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright (c) 2019 by Contributors

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/README.cpu.rst <==
=================================
XGBoost Python Package (CPU only)
=================================

|PyPI version|

The ``xgboost-cpu`` package provides for a minimal installation, with no support for the
GPU algorithms or federated learning. It is provided to allow XGBoost to be installed in a
space-constrained environment.

Note. ``xgboost-cpu`` package is only provided for x86_64 (amd64) Linux and Windows
platforms.  For other platforms, please install ``xgboost`` from
https://pypi.org/project/xgboost/.

Note. ``xgboost-cpu`` does not provide an sdist (source distribution). You may install
sdist from https://pypi.org/project/xgboost/.

Installation
============

From `PyPI <https://pypi.python.org/pypi/xgboost-cpu>`_
-------------------------------------------------------

For a stable version, install using ``pip``::

    pip install xgboost-cpu

.. |PyPI version| image:: https://badge.fury.io/py/xgboost-cpu.svg
   :target: https://badge.fury.io/py/xgboost-cpu

For building from source, see `build <https://xgboost.readthedocs.io/en/latest/build.html>`_.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/README.dft.rst <==
======================
XGBoost Python Package
======================

|PyPI version|

Installation
============

From `PyPI <https://pypi.python.org/pypi/xgboost>`_
---------------------------------------------------

For a stable version, install using ``pip``::

    pip install xgboost

.. |PyPI version| image:: https://badge.fury.io/py/xgboost.svg
   :target: http://badge.fury.io/py/xgboost

For building from source, see `build <https://xgboost.readthedocs.io/en/latest/build.html>`_.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/README.rst <==
======================
XGBoost Python Package
======================

|PyPI version|

Installation
============

From `PyPI <https://pypi.python.org/pypi/xgboost>`_
---------------------------------------------------

For a stable version, install using ``pip``::

    pip install xgboost

.. |PyPI version| image:: https://badge.fury.io/py/xgboost.svg
   :target: http://badge.fury.io/py/xgboost

For building from source, see `build <https://xgboost.readthedocs.io/en/latest/build.html>`_.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/README.stub.rst <==
======================================
Placeholder for XGBoost Python Package
======================================

This package is a placeholder for the `xgboost` package.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/pyproject.toml <==
# Generated by `pypi_variants.py`, don't edit: '--use-suffix=na --require-nccl-dep=cu13'
[build-system]
requires = ["scikit-build-core>=0.11.0"]
build-backend = "scikit_build_core.build"

[project]
name = "xgboost"
description = "XGBoost Python Package"
readme = { file = "README.rst", content-type = "text/x-rst" }
authors = [
    { name = "Hyunsu Cho", email = "chohyu01@cs.washington.edu" },
    { name = "Jiaming Yuan", email = "jm.yuan@outlook.com" }
]
version = "3.4.2"
requires-python = ">=3.11"
license = "Apache-2.0"
license-files = ["LICENSE"]
classifiers = [
    "Development Status :: 5 - Production/Stable",
    "Operating System :: OS Independent",
    "Typing :: Typed",
    "Programming Language :: Python",
    "Programming Language :: Python :: 3",
    "Programming Language :: Python :: 3.11",
    "Programming Language :: Python :: 3.12",
    "Programming Language :: Python :: 3.13",
    "Programming Language :: Python :: 3.14",
]
dependencies = [
    "numpy",
    "scipy",
    "nvidia-nccl-cu13 ; platform_system == 'Linux'",
]

[project.urls]
documentation = "https://xgboost.readthedocs.io/en/stable/"
repository = "https://github.com/dmlc/xgboost"

[project.optional-dependencies]
pandas = ["pandas>=1.2"]
scikit-learn = ["scikit-learn"]
dask = ["dask", "pandas", "distributed"]
plotting = ["graphviz", "matplotlib"]
pyspark = ["pyspark>=4.0", "scikit-learn", "cloudpickle"]

[tool.scikit-build]
build-dir = "build/{wheel_tag}"
minimum-version = "build-system.requires"
ninja.make-fallback = true
wheel.py-api = "py3"
wheel.packages = ["xgboost"]
# Only install rules tagged with COMPONENT XGBoostPython make it into the
# wheel. C++ subprojects (e.g. dmlc-core) register their own install() rules
# for headers / static libs / CMake configs that we don't want inside the
# Python wheel; this filter quietly skips all of them.
install.components = ["XGBoostPython"]
# Source distributions ship the C++ tree under cpp_src/, staged by
# ops/script/prepare_sdist.py before `python -m build --sdist`.
sdist.include = ["cpp_src/**"]
sdist.exclude = ["build/", "dist/", "wheelhouse/", "*.pyc", "__pycache__"]
sdist.reproducible = true

[tool.scikit-build.cmake]
version = "CMakeLists.txt"
build-type = "Release"

[tool.isort]
profile = "black"

[tool.ruff.lint.isort]
known-first-party = ["xgboost"]

[tool.mypy]
ignore_missing_imports = true
disallow_untyped_defs = true
follow_imports = "silent"

[tool.pylint.main]
ignore = ["tests"]
extension-pkg-whitelist = ["numpy", "cuda"]
disable = [
    "import-error",
    "invalid-name",
    "attribute-defined-outside-init",
    "import-outside-toplevel",
    "too-few-public-methods",
    "too-many-ancestors",
    "too-many-nested-blocks",
    "unsubscriptable-object",
    "useless-object-inheritance",
    "wrong-import-order",
]
dummy-variables-rgx = "(unused|)_.*"
reports = false

[tool.pylint.basic]
# Enforce naming convention
const-naming-style = "UPPER_CASE"
class-naming-style = "PascalCase"
function-naming-style = "snake_case"
method-naming-style = "snake_case"
attr-naming-style = "snake_case"
argument-naming-style = "snake_case"
variable-naming-style = "snake_case"
class-attribute-naming-style = "snake_case"

# Allow single-letter variables
variable-rgx = "[a-zA-Z_][a-z0-9_]{0,30}$"

[tool.pydistcheck]
inspect = true
ignore = ["compiled-objects-have-debug-symbols"]
max_allowed_size_compressed = '300M'
max_allowed_size_uncompressed = '500M'

[variant.default-priorities]
namespace = ["nvidia"]

[variant.providers.nvidia]
requires = ["nvidia-variant-provider>=0.0.1,<1.0.0"]
plugin-api = "nvidia_variant_provider.plugin:NvidiaVariantPlugin"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/pyproject.toml.in <==
[build-system]
requires = ["scikit-build-core>=0.11.0"]
build-backend = "scikit_build_core.build"

[project]
name = "{{ name }}"
description = "XGBoost Python Package"
readme = { file = "README.rst", content-type = "text/x-rst" }
authors = [
    { name = "Hyunsu Cho", email = "chohyu01@cs.washington.edu" },
    { name = "Jiaming Yuan", email = "jm.yuan@outlook.com" }
]
version = "3.4.2"
requires-python = ">=3.11"
license = "Apache-2.0"
license-files = ["LICENSE"]
classifiers = [
    "Development Status :: 5 - Production/Stable",
    "Operating System :: OS Independent",
    "Typing :: Typed",
    "Programming Language :: Python",
    "Programming Language :: Python :: 3",
    "Programming Language :: Python :: 3.11",
    "Programming Language :: Python :: 3.12",
    "Programming Language :: Python :: 3.13",
    "Programming Language :: Python :: 3.14",
]
dependencies = [
    "numpy",
    "scipy",
{{ nccl }}
]

[project.urls]
documentation = "https://xgboost.readthedocs.io/en/stable/"
repository = "https://github.com/dmlc/xgboost"

[project.optional-dependencies]
pandas = ["pandas>=1.2"]
scikit-learn = ["scikit-learn"]
dask = ["dask", "pandas", "distributed"]
plotting = ["graphviz", "matplotlib"]
pyspark = ["pyspark>=4.0", "scikit-learn", "cloudpickle"]

[tool.scikit-build]
build-dir = "build/{wheel_tag}"
minimum-version = "build-system.requires"
ninja.make-fallback = true
wheel.py-api = "py3"
wheel.packages = ["xgboost"]
# Only install rules tagged with COMPONENT XGBoostPython make it into the
# wheel. C++ subprojects (e.g. dmlc-core) register their own install() rules
# for headers / static libs / CMake configs that we don't want inside the
# Python wheel; this filter quietly skips all of them.
install.components = ["XGBoostPython"]
# Source distributions ship the C++ tree under cpp_src/, staged by
# ops/script/prepare_sdist.py before `python -m build --sdist`.
sdist.include = ["cpp_src/**"]
sdist.exclude = ["build/", "dist/", "wheelhouse/", "*.pyc", "__pycache__"]
sdist.reproducible = true

[tool.scikit-build.cmake]
version = "CMakeLists.txt"
build-type = "Release"

[tool.isort]
profile = "black"

[tool.ruff.lint.isort]
known-first-party = ["xgboost"]

[tool.mypy]
ignore_missing_imports = true
disallow_untyped_defs = true
follow_imports = "silent"

[tool.pylint.main]
ignore = ["tests"]
extension-pkg-whitelist = ["numpy", "cuda"]
disable = [
    "import-error",
    "invalid-name",
    "attribute-defined-outside-init",
    "import-outside-toplevel",
    "too-few-public-methods",
    "too-many-ancestors",
    "too-many-nested-blocks",
    "unsubscriptable-object",
    "useless-object-inheritance",
    "wrong-import-order",
]
dummy-variables-rgx = "(unused|)_.*"
reports = false

[tool.pylint.basic]
# Enforce naming convention
const-naming-style = "UPPER_CASE"
class-naming-style = "PascalCase"
function-naming-style = "snake_case"
method-naming-style = "snake_case"
attr-naming-style = "snake_case"
argument-naming-style = "snake_case"
variable-naming-style = "snake_case"
class-attribute-naming-style = "snake_case"

# Allow single-letter variables
variable-rgx = "[a-zA-Z_][a-z0-9_]{0,30}$"

[tool.pydistcheck]
inspect = true
ignore = ["compiled-objects-have-debug-symbols"]
max_allowed_size_compressed = '300M'
max_allowed_size_uncompressed = '500M'

[variant.default-priorities]
namespace = ["nvidia"]

[variant.providers.nvidia]
requires = ["nvidia-variant-provider>=0.0.1,<1.0.0"]
plugin-api = "nvidia_variant_provider.plugin:NvidiaVariantPlugin"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/pyproject.toml.stub.in <==
[build-system]
requires = ["hatchling>=1.12.1"]
build-backend = "hatchling.build"

[project]
name = "{{ name }}"
description = "XGBoost Python Package"
readme = { file = "README.rst", content-type = "text/x-rst" }
authors = [
    { name = "Hyunsu Cho", email = "chohyu01@cs.washington.edu" },
    { name = "Jiaming Yuan", email = "jm.yuan@outlook.com" }
]
version = "3.4.2"
requires-python = ">=3.11"
license = "Apache-2.0"
license-files = ["LICENSE"]
classifiers = [
    "Development Status :: 5 - Production/Stable",
    "Operating System :: OS Independent",
    "Typing :: Typed",
    "Programming Language :: Python",
    "Programming Language :: Python :: 3",
    "Programming Language :: Python :: 3.11",
    "Programming Language :: Python :: 3.12",
    "Programming Language :: Python :: 3.13",
    "Programming Language :: Python :: 3.14",
]
dependencies = [
    "xgboost=={{ version }}",
]

[tool.hatch.build.targets.sdist]
only-include = ["pyproject.toml", "LICENSE"]

[tool.hatch.build.targets.wheel]
only-include = ["pyproject.toml", "LICENSE"]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/VERSION <==
3.4.2


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/__init__.py <==
"""XGBoost: eXtreme Gradient Boosting library.

Contributors: https://github.com/dmlc/xgboost/blob/master/CONTRIBUTORS.md
"""

from . import (
    collective,
    interpret,
    tracker,  # noqa
)
from ._c_api import _py_version
from .core import (
    Booster,
    DataIter,
    DMatrix,
    ExtMemQuantileDMatrix,
    QuantileDMatrix,
    build_info,
)
from .tracker import RabitTracker  # noqa
from .training import cv, train

try:
    from .config import config_context, get_config, set_config
    from .plotting import plot_importance, plot_tree, to_graphviz
    from .sklearn import (
        XGBClassifier,
        XGBModel,
        XGBRanker,
        XGBRegressor,
        XGBRFClassifier,
        XGBRFRegressor,
    )
except ImportError:
    pass


__version__ = _py_version()


__all__ = [
    # core
    "DMatrix",
    "QuantileDMatrix",
    "ExtMemQuantileDMatrix",
    "Booster",
    "DataIter",
    "train",
    "cv",
    # utilities
    "RabitTracker",
    "build_info",
    "plot_importance",
    "plot_tree",
    "to_graphviz",
    "set_config",
    "get_config",
    "config_context",
    # sklearn
    "XGBModel",
    "XGBClassifier",
    "XGBRegressor",
    "XGBRanker",
    "XGBRFClassifier",
    "XGBRFRegressor",
    # collective
    "collective",
    # interpretability
    "interpret",
]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/_c_api.py <==
"""Low-level ctypes bridge for the XGBoost C API."""

import ctypes
import json
import os
import warnings
from typing import Any, Callable, List, Tuple, Union, cast, overload

from ._typing import CStrPptr, c_bst_ulong
from .compat import py_str
from .libpath import find_lib_path


class XGBoostError(ValueError):
    """Error thrown by xgboost trainer."""


@overload
def from_pystr_to_cstr(data: str) -> bytes: ...


@overload
def from_pystr_to_cstr(data: List[str]) -> ctypes.Array: ...


def from_pystr_to_cstr(data: Union[str, List[str]]) -> Union[bytes, ctypes.Array]:
    """Convert a Python str or list of Python str to C pointer."""
    if isinstance(data, str):
        return bytes(data, "utf-8")
    if isinstance(data, list):
        data_as_bytes: List[bytes] = [bytes(d, "utf-8") for d in data]
        pointers: ctypes.Array[ctypes.c_char_p] = (
            ctypes.c_char_p * len(data_as_bytes)
        )(*data_as_bytes)
        return pointers
    raise TypeError()


def from_cstr_to_pystr(data: CStrPptr, length: c_bst_ulong) -> List[str]:
    """Revert C pointer to Python str."""
    res = []
    for i in range(length.value):
        try:
            res.append(str(cast(bytes, data[i]).decode("ascii")))
        except UnicodeDecodeError:
            res.append(str(cast(bytes, data[i]).decode("utf-8")))
    return res


def make_jcargs(**kwargs: Any) -> bytes:
    """Make JSON-based arguments for C functions."""
    return from_pystr_to_cstr(json.dumps(kwargs))


def _log_callback(msg: bytes) -> None:
    """Redirect logs from native library into Python console."""
    smsg = py_str(msg)
    if smsg.find("WARNING:") != -1:
        # Stacklevel:
        # 1: This line
        # 2: XGBoost C functions like `_LIB.XGBoosterTrainOneIter`.
        # 3: The Python function that calls the C function.
        warnings.warn(smsg, UserWarning, stacklevel=3)
        return
    print(smsg)


def _get_log_callback_func() -> Callable:
    """Wrap log_callback() method in ctypes callback type."""
    c_callback = ctypes.CFUNCTYPE(None, ctypes.c_char_p)
    return c_callback(_log_callback)


def _lib_version(lib: ctypes.CDLL) -> Tuple[int, int, int]:
    """Get the XGBoost version from native shared object."""
    major = ctypes.c_int()
    minor = ctypes.c_int()
    patch = ctypes.c_int()
    lib.XGBoostVersion(ctypes.byref(major), ctypes.byref(minor), ctypes.byref(patch))
    return major.value, minor.value, patch.value


def _py_version() -> str:
    """Get the XGBoost version from Python version file."""
    version_file = os.path.join(os.path.dirname(__file__), "VERSION")
    with open(version_file, encoding="ascii") as f:
        return f.read().strip()


def _register_log_callback(lib: ctypes.CDLL) -> None:
    lib.XGBGetLastError.restype = ctypes.c_char_p
    lib.callback = _get_log_callback_func()  # type: ignore[attr-defined]
    if lib.XGBRegisterLogCallback(lib.callback) != 0:
        raise XGBoostError(lib.XGBGetLastError())


def _parse_version(ver: str) -> Tuple[Tuple[int, int, int], str]:
    """Avoid dependency on packaging (PEP 440)."""
    # 2.0.0-dev, 2.0.0, 2.0.0.post1, or 2.0.0rc1
    if ver.find("post") != -1:
        major, minor, patch = ver.split(".")[:-1]
        postfix = ver.split(".")[-1]
    elif "-dev" in ver:
        major, minor, patch = ver.split("-")[0].split(".")
        postfix = "dev"
    else:
        major, minor, patch = ver.split(".")
        rc = patch.find("rc")
        if rc != -1:
            postfix = patch[rc:]
            patch = patch[:rc]
        else:
            postfix = ""

    return (int(major), int(minor), int(patch)), postfix


def _load_lib() -> ctypes.CDLL:
    """Load xgboost library."""
    lib_paths = find_lib_path()
    if not lib_paths:
        # This happens only when building document.
        return None  # type: ignore[return-value]
    try:
        path_backup = os.environ["PATH"].split(os.pathsep)
    except KeyError:
        path_backup = []
    lib_success = False
    os_error_list = []
    for lib_path in lib_paths:
        try:
            # needed when the lib is linked with non-system-available
            # dependencies
            os.environ["PATH"] = os.pathsep.join(
                path_backup + [os.path.dirname(lib_path)]
            )
            lib = ctypes.cdll.LoadLibrary(lib_path)
            setattr(lib, "path", os.path.normpath(lib_path))
            lib_success = True
            break
        except OSError as e:
            os_error_list.append(str(e))
            continue
        finally:
            os.environ["PATH"] = os.pathsep.join(path_backup)
    if not lib_success:
        libname = os.path.basename(lib_paths[0])
        raise XGBoostError(f"""
XGBoost Library ({libname}) could not be loaded.
Likely causes:
  * OpenMP runtime is not installed
    - vcomp140.dll or libgomp-1.dll for Windows
    - libomp.dylib for Mac OSX
    - libgomp.so for Linux and other UNIX-like OSes
    Mac OSX users: Run `brew install libomp` to install OpenMP runtime.

  * You are running 32-bit Python on a 64-bit OS

Error message(s): {os_error_list}
""")
    _register_log_callback(lib)

    libver = _lib_version(lib)
    pyver, _ = _parse_version(_py_version())

    # verify that we are loading the correct binary.
    if pyver != libver:
        pyver_str = ".".join((str(v) for v in pyver))
        libver_str = ".".join((str(v) for v in libver))
        msg = (
            "Mismatched version between the Python package and the native shared "
            f"""object.  Python package version: {pyver_str}. Shared object """
            f"""version: {libver_str}. Shared object is loaded from: {lib.path}.
Likely cause:
  * XGBoost is first installed with anaconda then upgraded with pip. To fix it """
            "please remove one of the installations."
        )
        raise ValueError(msg)

    return lib


# load the XGBoost library globally
_LIB = _load_lib()


def _check_call(ret: int) -> None:
    """Check the return value of C API call."""
    if ret != 0:
        raise XGBoostError(py_str(_LIB.XGBGetLastError()))


def c_str(string: str) -> ctypes.c_char_p:
    """Convert a python string to cstring."""
    return ctypes.c_char_p(string.encode("utf-8"))


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/_data_utils.py <==
"""Helpers for interfacing array like objects."""

import copy
import ctypes
import json
import warnings
from abc import ABC, abstractmethod
from functools import cache as fcache
from typing import (
    TYPE_CHECKING,
    Any,
    Callable,
    Dict,
    List,
    Literal,
    Optional,
    Protocol,
    Tuple,
    Type,
    TypeAlias,
    TypedDict,
    TypeGuard,
    Union,
    cast,
    overload,
)

import numpy as np

from ._typing import (
    ArrowCatList,
    CNumericPtr,
    DataType,
    FeatureTypes,
    NumpyDType,
    NumpyOrCupy,
)
from .compat import import_cupy, import_pyarrow, lazy_isinstance

if TYPE_CHECKING:
    import pandas as pd
    import pyarrow as pa


# Used for accepting inputs for numpy and cupy arrays
class _ArrayLikeArg(Protocol):
    @property
    def __array_interface__(self) -> "ArrayInf": ...


class _CudaArrayLikeArg(Protocol):
    @property
    def __cuda_array_interface__(self) -> "CudaArrayInf": ...


ArrayInf = TypedDict(
    "ArrayInf",
    {
        "data": Tuple[int, bool],
        "typestr": str,
        "version": Literal[3],
        "strides": Optional[Tuple[int, ...]],
        "shape": Tuple[int, ...],
        "mask": Union["ArrayInf", None, _ArrayLikeArg],
    },
)

CudaArrayInf = TypedDict(
    "CudaArrayInf",
    {
        "data": Tuple[int, bool],
        "typestr": str,
        "version": Literal[3],
        "strides": Optional[Tuple[int, ...]],
        "shape": Tuple[int, ...],
        "mask": Union["ArrayInf", None, _ArrayLikeArg],
        "stream": int,
    },
)

StringArray = TypedDict("StringArray", {"offsets": ArrayInf, "values": ArrayInf})
CudaStringArray = TypedDict(
    "CudaStringArray", {"offsets": CudaArrayInf, "values": CudaArrayInf}
)


def array_hasobject(data: DataType) -> bool:
    """Whether the numpy array has object dtype."""
    return (
        hasattr(data, "dtype")
        and hasattr(data.dtype, "hasobject")
        and data.dtype.hasobject
    )


def cuda_array_interface_dict(data: _CudaArrayLikeArg) -> CudaArrayInf:
    """Returns a dictionary storing the CUDA array interface."""
    if array_hasobject(data):
        raise ValueError("Input data contains `object` dtype.  Expecting numeric data.")
    ainf = data.__cuda_array_interface__
    if "mask" in ainf and ainf["mask"] is not None:
        mask_ainf = ainf["mask"].__cuda_array_interface__  # type: ignore[union-attr]
        # Normalize the validity mask to XGBoost's expected layout (`|t1` bit field of
        # length `n_samples`).
        typestr = mask_ainf["typestr"]
        n_samples = ainf["shape"][0]
        if typestr[1] in ("u", "i", "t") and typestr[2:] == "1" and n_samples:
            mask_ainf = dict(mask_ainf)
            mask_ainf["typestr"] = "|t1"
            mask_ainf["shape"] = (n_samples,)
            mask_ainf.pop("strides", None)
        ainf["mask"] = mask_ainf
    return ainf


def cuda_array_interface(data: _CudaArrayLikeArg) -> bytes:
    """Make cuda array interface str."""
    interface = cuda_array_interface_dict(data)
    interface_str = bytes(json.dumps(interface), "utf-8")
    return interface_str


def from_array_interface(interface: ArrayInf, zero_copy: bool = False) -> NumpyOrCupy:
    """Convert array interface to numpy or cupy array"""

    class Array:
        """Wrapper type for communicating with numpy and cupy."""

        _interface: Optional[ArrayInf] = None

        @property
        def __array_interface__(self) -> Optional[ArrayInf]:
            return self._interface

        @__array_interface__.setter
        def __array_interface__(self, interface: ArrayInf) -> None:
            self._interface = copy.copy(interface)
            # Convert some fields to tuple as required by numpy
            self._interface["shape"] = tuple(self._interface["shape"])
            self._interface["data"] = (
                self._interface["data"][0],
                self._interface["data"][1],
            )
            strides = self._interface.get("strides", None)
            if strides is not None:
                self._interface["strides"] = tuple(strides)

        @property
        def __cuda_array_interface__(self) -> Optional[ArrayInf]:
            return self.__array_interface__

        @__cuda_array_interface__.setter
        def __cuda_array_interface__(self, interface: ArrayInf) -> None:
            self.__array_interface__ = interface

        @property
        def shape(self) -> Tuple[int, ...]:
            """Shape of the input array."""
            aif = self.__array_interface__
            assert aif is not None
            return aif["shape"]

        @property
        def size(self) -> np.signedinteger:
            """Total size of the input array."""
            return np.prod(self.shape)

    arr = Array()

    # Cupy and numpy might run into issue when constructing an empty array from an array
    # interface. we explicitly check for emptiness.
    if "stream" in interface:
        # CUDA stream is presented, this is a __cuda_array_interface__.
        arr.__cuda_array_interface__ = interface
        cp = import_cupy()
        if arr.size == 0:
            return cp.empty(shape=arr.shape, dtype=np.dtype(interface["typestr"]))
        out = cp.array(arr, copy=not zero_copy)
    else:
        arr.__array_interface__ = interface
        if arr.size == 0:
            return np.empty(shape=arr.shape, dtype=np.dtype(interface["typestr"]))
        out = np.array(arr, copy=not zero_copy)

    return out


# Default constant value for CUDA per-thread stream.
STREAM_PER_THREAD = 2


# Typing is not strict as there are subtle differences between CUDA array interface and
# array interface. We handle them uniformly for now.
def make_array_interface(
    ptr: Union[CNumericPtr, int],
    shape: Tuple[int, ...],
    dtype: Type[np.number],
    is_cuda: bool,
) -> ArrayInf:
    """Make an __(cuda)_array_interface__ from a pointer."""
    # Use an empty array to handle typestr and descr
    if is_cuda:
        empty = import_cupy().empty(shape=(0,), dtype=dtype)
        array = empty.__cuda_array_interface__  # pylint: disable=no-member
    else:
        empty = np.empty(shape=(0,), dtype=dtype)
        array = empty.__array_interface__  # pylint: disable=no-member

    if not isinstance(ptr, int):
        addr = ctypes.cast(ptr, ctypes.c_void_p).value
    else:
        addr = ptr
    length = int(np.prod(shape))
    # Handle empty dataset.
    assert addr is not None or length == 0

    if addr is None:
        # `array` still has the placeholder (0,) shape from the empty array used
        # to derive `typestr`/`descr` above; update it to the actual requested
        # shape (e.g. (0, n_features) for an empty multi-dimensional result)
        # instead of always reporting a flat 1-D empty shape.
        array["shape"] = shape
        return array

    array["data"] = (addr, True)
    if is_cuda and "stream" not in array:
        array["stream"] = STREAM_PER_THREAD
    array["shape"] = shape
    array["strides"] = None
    return array


def is_arrow_dict(data: Any) -> TypeGuard["pa.DictionaryArray"]:
    """Is this an arrow dictionary array?"""
    return lazy_isinstance(data, "pyarrow.lib", "DictionaryArray")


class DfCatAccessor(Protocol):
    """Protocol for pandas cat accessor."""

    @property
    def categories(  # pylint: disable=missing-function-docstring
        self,
    ) -> "pd.Index": ...

    @property
    def codes(self) -> "pd.Series": ...  # pylint: disable=missing-function-docstring

    @property
    def dtype(self) -> np.dtype: ...  # pylint: disable=missing-function-docstring

    @property
    def values(self) -> np.ndarray: ...  # pylint: disable=missing-function-docstring

    def to_arrow(  # pylint: disable=missing-function-docstring
        self,
    ) -> Union["pa.StringArray", "pa.IntegerArray"]: ...

    @property
    def __cuda_array_interface__(self) -> CudaArrayInf: ...

    @property
    def _column(self) -> Any: ...


def _is_df_cat(data: Any) -> TypeGuard[DfCatAccessor]:
    # Test pd.Series.cat, not pd.Series
    return hasattr(data, "categories") and hasattr(data, "codes")


@fcache
def _arrow_npdtype() -> Dict[Any, Type[np.number]]:
    import pyarrow as pa

    mapping: Dict[Any, Type[np.number]] = {
        pa.int8(): np.int8,
        pa.int16(): np.int16,
        pa.int32(): np.int32,
        pa.int64(): np.int64,
        pa.uint8(): np.uint8,
        pa.uint16(): np.uint16,
        pa.uint32(): np.uint32,
        pa.uint64(): np.uint64,
        pa.float16(): np.float16,
        pa.float32(): np.float32,
        pa.float64(): np.float64,
    }

    return mapping


@overload
def _arrow_buf_inf(address: int, typestr: str, size: int, stream: None) -> ArrayInf: ...


@overload
def _arrow_buf_inf(
    address: int, typestr: str, size: int, stream: int
) -> CudaArrayInf: ...


def _arrow_buf_inf(
    address: int, typestr: str, size: int, stream: Optional[int]
) -> Union[ArrayInf, CudaArrayInf]:
    if stream is not None:
        jcuaif: CudaArrayInf = {
            "data": (address, True),
            "typestr": typestr,
            "version": 3,
            "strides": None,
            "shape": (size,),
            "mask": None,
            "stream": stream,
        }
        return jcuaif

    jaif: ArrayInf = {
        "data": (address, True),
        "typestr": typestr,
        "version": 3,
        "strides": None,
        "shape": (size,),
        "mask": None,
    }
    return jaif


def _arrow_cat_names_inf(cats: "pa.StringArray") -> Tuple[StringArray, Any]:
    if not TYPE_CHECKING:
        pa = import_pyarrow()

    # FIXME(jiamingy): Account for offset, need to find an implementation that returns
    # offset > 0
    assert cats.offset == 0
    buffers: List[pa.Buffer] = cats.buffers()
    mask, offset, data = buffers
    assert offset.is_cpu

    off_len = len(cats) + 1

    def get_n_bytes(typ: Type) -> int:
        return off_len * (np.iinfo(typ).bits // 8)

    if offset.size == get_n_bytes(np.int64):
        if not isinstance(cats, pa.LargeStringArray):
            arrow_str_error = "Expecting a `pyarrow.Array`."
            raise TypeError(arrow_str_error + f" Got: {type(cats)}.")
        # Convert to 32bit integer, arrow recommends against the use of i64. Also,
        # XGBoost cannot handle large number of categories (> 2**31).
        i32cats = cats.cast(pa.string())
        mask, offset, data = i32cats.buffers()

    if offset.size != get_n_bytes(np.int32):
        raise TypeError(
            "Arrow dictionary type offsets is required to be 32-bit integer."
        )

    joffset = _arrow_buf_inf(offset.address, "<i4", off_len, None)
    jdata = _arrow_buf_inf(data.address, "|i1", data.size, None)
    # Categories should not have missing values.
    assert mask is None

    jnames: StringArray = {"offsets": joffset, "values": jdata}
    return jnames, (mask, offset, data)


def _arrow_array_inf(
    array: "pa.Array",
) -> ArrayInf:
    """Helper for handling categorical codes."""
    if not TYPE_CHECKING:
        pa = import_pyarrow()
    if not isinstance(array, pa.Array):  # pylint: disable=E0606
        raise TypeError(f"Invalid input type: {type(array)}")

    mask, data = array.buffers()
    jdata = make_array_interface(
        data.address,
        shape=(len(array),),
        dtype=_arrow_npdtype()[array.type],
        is_cuda=not data.is_cpu,
    )

    if mask is not None:
        jmask: Optional[ArrayInf] = {
            "data": (mask.address, True),
            "typestr": "<t1",
            "version": 3,
            "strides": None,
            "shape": (len(array),),
            "mask": None,
        }
        if not mask.is_cpu:
            jmask["stream"] = STREAM_PER_THREAD  # type: ignore[index, typeddict-unknown-key]
    else:
        jmask = None

    jdata["mask"] = jmask
    return jdata


def arrow_cat_inf(  # pylint: disable=too-many-locals
    cats: "pa.StringArray",
    codes: Union[_ArrayLikeArg, _CudaArrayLikeArg, "pa.IntegerArray"],
) -> Tuple[StringArray, ArrayInf, Tuple]:
    """Get the array interface representation of a string-based category array."""
    jnames, cats_tmp = _arrow_cat_names_inf(cats)
    jcodes = _arrow_array_inf(codes)

    return jnames, jcodes, (cats_tmp, None)


def _ensure_np_dtype(
    data: DataType, dtype: Optional[NumpyDType]
) -> Tuple[np.ndarray, Optional[NumpyDType]]:
    """Ensure the np array has correct type and is contiguous."""
    if array_hasobject(data) or data.dtype in [np.float16, np.bool_]:
        dtype = np.float32
        data = data.astype(dtype, copy=False)
    if not data.flags.aligned:
        data = np.require(data, requirements="A")
    return data, dtype


def _is_flatten(array: NumpyOrCupy) -> bool:
    return len(array.shape) == 1 or array.shape[1] == 1


def array_interface_dict(data: np.ndarray) -> ArrayInf:
    """Returns an array interface from the input."""
    if array_hasobject(data):
        raise ValueError("Input data contains `object` dtype.  Expecting numeric data.")
    ainf = data.__array_interface__
    if "mask" in ainf:
        ainf["mask"] = ainf["mask"].__array_interface__
    return cast(ArrayInf, ainf)


def _arrow_string_offsets(lengths: np.ndarray) -> np.ndarray:
    """Build 32-bit Arrow string offsets from encoded byte lengths."""
    offsets = np.empty(lengths.size + 1, dtype=np.int64)
    offsets[0] = 0
    np.cumsum(lengths, dtype=np.int64, out=offsets[1:])
    if offsets[-1] > np.iinfo(np.int32).max:
        raise ValueError(
            "The encoded categories exceed the maximum size of the 32-bit "
            "offsets used by Arrow string arrays."
        )
    return offsets.astype(np.int32)


def pd_cat_inf(  # pylint: disable=too-many-locals
    cats: "pd.Index", codes: "pd.Series"
) -> Tuple[Union[StringArray, ArrayInf], ArrayInf, Tuple]:
    """Get the array interface representation of a pandas category index."""
    from pandas.api.types import infer_dtype, is_float_dtype, is_integer_dtype

    # pandas uses -1 to represent missing values for categorical features
    codes = codes.replace(-1, np.nan)

    if is_integer_dtype(cats.dtype) or is_float_dtype(cats.dtype):
        # Numeric index type
        cat_dtype: Any = cats.dtype
        np_dtype = np.dtype(getattr(cat_dtype, "numpy_dtype", cat_dtype))
        if hasattr(cats, "to_numpy"):
            name_values_num = cats.to_numpy(dtype=np_dtype)
        else:
            name_values_num = np.asarray(cats.values, dtype=np_dtype)
        name_values_num = np.require(name_values_num, requirements=["A", "C"])
        if np_dtype == np.dtype(np.uint64) and np.any(
            name_values_num > np.iinfo(np.int64).max
        ):
            raise ValueError(
                "Category index values must not exceed the signed 64-bit range."
            )
        jarr_values = array_interface_dict(name_values_num)
        code_values = cast(np.ndarray, codes.values)
        jarr_codes = array_interface_dict(code_values)
        return jarr_values, jarr_codes, (name_values_num, code_values)

    def npstr_to_arrow_strarr(strarr: Any) -> Tuple[np.ndarray, bytes]:
        """Convert a string-like array to an arrow string array."""
        if not isinstance(strarr, np.ndarray):
            if hasattr(strarr, "to_numpy"):
                strarr = strarr.to_numpy(dtype=object)
            else:
                strarr = np.asarray(strarr, dtype=object)

        if strarr.size == 0:
            lengths = np.empty(0, dtype=np.int64)
            offsets = _arrow_string_offsets(lengths)
            values = b""
        else:
            inferred = infer_dtype(strarr, skipna=False)
            values_list = strarr.tolist()
            if inferred == "string":
                encoded = [value.encode("utf-8") for value in values_list]
            elif inferred == "bytes":
                encoded = values_list
            else:
                raise TypeError(
                    "Category index must contain only values of the same type, "
                    "either string or integer. "
                    f"Got values of type `{inferred}`."
                )
            lengths = np.fromiter(
                (len(value) for value in encoded),
                dtype=np.int64,
                count=strarr.size,
            )
            offsets = _arrow_string_offsets(lengths)
            values = b"".join(encoded)

        if b"\0" in values:
            warnings.warn(
                (
                    "Found embedded NUL (\\0) characters in string categories. "
                    "Arrow used to strip these characters, but they are now preserved."
                ),
                UserWarning,
            )
        return offsets, values

    # String index type
    name_offsets, name_values = npstr_to_arrow_strarr(cats.values)
    joffsets = array_interface_dict(name_offsets)
    name_values_np = np.frombuffer(name_values, dtype=np.int8)
    jvalues = array_interface_dict(name_values_np)
    jnames: StringArray = {"offsets": joffsets, "values": jvalues}

    code_values = cast(np.ndarray, codes.values)
    jcodes = array_interface_dict(code_values)

    buf = (
        name_offsets,
        name_values,
        name_values_np,
        code_values,
    )  # store temporary values
    return jnames, jcodes, buf


def array_interface(data: np.ndarray) -> bytes:
    """Make array interface str."""
    interface = array_interface_dict(data)
    interface_str = bytes(json.dumps(interface), "utf-8")
    return interface_str


def check_cudf_meta(data: _CudaArrayLikeArg, field: str) -> None:
    "Make sure no missing value in meta data."
    if (
        "mask" in data.__cuda_array_interface__
        and data.__cuda_array_interface__["mask"] is not None
    ):
        raise ValueError(f"Missing value is not allowed for: {field}")


def _cudf_str_cat_inf(cats: DfCatAccessor) -> Tuple[CudaStringArray, Tuple]:
    """String category index path for :py:func:`cudf_cat_inf`."""
    import pylibcudf as plc  # pylint: disable=import-outside-toplevel

    # pylint: disable=protected-access
    plc_col = cats._column.to_pylibcudf()
    if plc_col.type().id() != plc.TypeId.STRING:
        raise TypeError(
            "Unexpected type for category index. It's neither numeric nor string."
        )
    # Categories should not have missing values nor a non-zero logical offset.
    assert plc_col.null_count() == 0
    assert plc_col.offset() == 0

    off_child = plc_col.children()[0]  # offsets
    assert off_child.type().id() == plc.TypeId.INT32, "Expected INT32 string offsets."

    # String category index in arrow format
    jdata: CudaArrayInf = _arrow_buf_inf(
        plc_col.data().__cuda_array_interface__["data"][0],
        "|i1",
        0,
        STREAM_PER_THREAD,
    )
    joffset: CudaArrayInf = _arrow_buf_inf(
        off_child.data().__cuda_array_interface__["data"][0],
        "<i4",
        off_child.size(),
        STREAM_PER_THREAD,
    )
    jnames: CudaStringArray = {"offsets": joffset, "values": jdata}
    # Keep `plc_col` alive: it owns the GPU buffers pointed to by `jdata` and
    # `joffset`.
    return jnames, (plc_col,)


def cudf_cat_inf(
    cats: DfCatAccessor, codes: "pd.Series"
) -> Tuple[Union[CudaArrayInf, CudaStringArray], ArrayInf, Tuple]:
    """Obtain the cuda array interface for cuDF categories."""
    cp = import_cupy()
    is_num_idx = cp.issubdtype(cats.dtype, cp.floating) or cp.issubdtype(
        cats.dtype, cp.integer
    )
    if is_num_idx:
        cats_ainf = cuda_array_interface_dict(cats)
        codes_ainf = cuda_array_interface_dict(codes)
        return cats_ainf, codes_ainf, (cats, codes)

    jnames, buf = _cudf_str_cat_inf(cats)
    jcodes = cuda_array_interface_dict(codes)
    return jnames, jcodes, buf


class Categories:
    """An internal storage class for categories returned by the DMatrix and the
    Booster. This class is designed to be opaque. It is intended to be used exclusively
    by XGBoost as an intermediate storage for re-coding categorical data.

    The categories are saved along with the booster object. As a result, users don't
    need to preserve this class for re-coding. Use the booster model IO instead if you
    want to preserve the categories in a stable format.

    .. versionadded:: 3.1.0

    .. warning::

        This class is internal.

    .. code-block:: python

        Xy = xgboost.QuantileDMatrix(X, y, enable_categorical=True)
        booster = xgboost.train({}, Xy)

        categories = booster.get_categories() # Get categories

        # Use categories as a reference for re-coding
        Xy_new = xgboost.QuantileDMatrix(
            X_new, y_new, feature_types=categories, enable_categorical=True, ref=Xy
        )

        # Categories will be part of the `model.json`.
        booster.save_model("model.json")

    """

    def __init__(
        self,
        handle: Tuple[ctypes.c_void_p, Callable[[], None]],
        arrow_arrays: Optional[ArrowCatList],
    ) -> None:
        # The handle type is a bundle of the handle and the free call. Otherwise, we
        # will have to import the `_lib` and the `_check_call` from the core module
        # inside the __del__ method to avoid cyclic model dependency.
        # Importing modules in __del__ can result in Python abort if __del__ is called
        # during exception handling (interpreter is shutting down).
        self._handle, self._free = handle
        self._arrow_arrays = arrow_arrays

    def to_arrow(self) -> ArrowCatList:
        """Get the categories in the dataset. The results are stored in a list of
        (feature name, arrow array) pairs, with one array for each categorical
        feature. If a feature is numerical, then the corresponding column in the list is
        None. A value error will be raised if this container was created without the
        `export_to_arrow` option.

        """
        if self._arrow_arrays is None:
            raise ValueError(
                "The `export_to_arrow` option of the `get_categories` method"
                " is required."
            )
        return self._arrow_arrays

    def empty(self) -> bool:
        """Returns True if there's no category."""
        return self._handle.value is None

    def get_handle(self) -> int:
        """Internal method for retrieving the handle."""
        assert self._handle.value
        return self._handle.value

    def __del__(self) -> None:
        if self._handle.value is None:
            return
        self._free()


def get_ref_categories(
    feature_types: Optional[Union[FeatureTypes, Categories]],
) -> Tuple[Optional[FeatureTypes], Optional[Categories]]:
    """Get the optional reference categories from the `feature_types`. This is used by
    various `DMatrix` where the `feature_types` is reused for specifying the reference
    categories.

    """
    if isinstance(feature_types, Categories):
        ref_categories = feature_types
        feature_types = None
    else:
        ref_categories = None
    return feature_types, ref_categories


# Type schema for storing JSON-encoded array interface
AifType: TypeAlias = List[
    Union[
        # numeric column
        Union[ArrayInf, CudaArrayInf],
        # categorical column
        Tuple[
            # (cuda) numeric index | (cuda) string index
            Union[ArrayInf, CudaArrayInf, StringArray, CudaStringArray],
            Union[ArrayInf, CudaArrayInf],  # codes
        ],
    ]
]


class TransformedDf(ABC):
    """Internal class for storing transformed dataframe.

    Parameters
    ----------
    ref_categories :
        Optional reference categories used for re-coding.

    aitfs :
        Array interface for each column.

    """

    def __init__(
        self,
        ref_categories: Optional[Categories],
        aitfs: AifType,
        temporary_buffers: List[Tuple],
    ) -> None:
        self.ref_categories = ref_categories
        if ref_categories is not None and ref_categories.get_handle() is not None:
            aif = ref_categories.get_handle()
            self.ref_aif: Optional[int] = aif
        else:
            self.ref_aif = None

        self.aitfs = aitfs
        self.temporary_buffers = temporary_buffers

    def array_interface(self) -> bytes:
        """Return a byte string for JSON encoded array interface."""
        if self.ref_categories is not None:
            ref_inf: dict = {"ref_categories": self.ref_aif, "columns": self.aitfs}
            inf = bytes(json.dumps(ref_inf), "utf-8")
        else:
            inf = bytes(json.dumps(self.aitfs), "utf-8")
        return inf

    @property
    @abstractmethod
    def shape(self) -> Tuple[int, int]:
        """Return the shape of the dataframe."""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/_typing.py <==
# pylint: disable=protected-access
"""Shared typing definition."""

import ctypes
import os
from typing import (
    TYPE_CHECKING,
    Any,
    AnyStr,
    Callable,
    Dict,
    List,
    Optional,
    Sequence,
    Tuple,
    Type,
    TypeAlias,
    TypeVar,
    Union,
)

import numpy as np

DataType = Any

FeatureInfo = Sequence[str]
FeatureNames = FeatureInfo
FeatureTypes = FeatureInfo
BoosterParam = Union[List, Dict[str, Any]]  # better be sequence

ArrayLike = Any
if TYPE_CHECKING:
    import pyarrow as pa

    PathLike = Union[str, os.PathLike[str]]
else:
    PathLike = Union[str, os.PathLike]

ArrowCatCol: TypeAlias = Optional[Union["pa.StringArray", "pa.NumericArray"]]
ArrowCatList: TypeAlias = List[Tuple[str, Optional[ArrowCatCol]]]

CupyT = ArrayLike  # maybe need a stub for cupy arrays
NumpyOrCupy = Union[np.ndarray, Any]
NumpyDType = Union[str, Type[np.number], np.dtype[Any]]
PandasDType = Any  # real type is pandas.core.dtypes.base.ExtensionDtype

FloatCompatible = Union[float, np.float32, np.float64]

# typing.SupportsInt is not suitable here since floating point values are convertible to
# integers as well.
Integer = Union[int, np.integer]
IterationRange = Tuple[Integer, Integer]

# callables
FPreProcCallable = Callable

# ctypes
# c_bst_ulong corresponds to bst_ulong defined in xgboost/c_api.h
c_bst_ulong = ctypes.c_uint64  # pylint: disable=C0103

ModelIn = Union[os.PathLike[AnyStr], bytearray, str]

CTypeT = TypeVar(
    "CTypeT",
    ctypes.c_void_p,
    ctypes.c_char_p,
    ctypes.c_int,
    ctypes.c_float,
    ctypes.c_uint,
    ctypes.c_size_t,
)

# supported numeric types
CNumeric = Union[
    ctypes.c_float,
    ctypes.c_double,
    ctypes.c_uint,
    ctypes.c_uint64,
    ctypes.c_int32,
    ctypes.c_int64,
]

# c pointer types
if TYPE_CHECKING:
    CStrPtr = ctypes._Pointer[ctypes.c_char]

    CStrPptr = ctypes._Pointer[ctypes.c_char_p]

    CFloatPtr = ctypes._Pointer[ctypes.c_float]

    CNumericPtr = Union[
        ctypes._Pointer[ctypes.c_float],
        ctypes._Pointer[ctypes.c_double],
        ctypes._Pointer[ctypes.c_uint],
        ctypes._Pointer[ctypes.c_uint64],
        ctypes._Pointer[ctypes.c_int32],
        ctypes._Pointer[ctypes.c_int64],
    ]
else:
    CStrPtr = ctypes._Pointer

    CStrPptr = ctypes._Pointer

    CFloatPtr = ctypes._Pointer

    CNumericPtr = Union[
        ctypes._Pointer,
        ctypes._Pointer,
        ctypes._Pointer,
        ctypes._Pointer,
        ctypes._Pointer,
        ctypes._Pointer,
    ]

# The second arg is actually Optional[List[cudf.Series]], skipped for easier type check.
# The cudf Series is the obtained cat codes, preserved in the `DataIter` to prevent it
# being freed.
TransformedData = Tuple[Any, Optional[FeatureNames], Optional[FeatureTypes]]

# template parameter
_T = TypeVar("_T")
_F = TypeVar("_F", bound=Callable[..., Any])

_ScoreList = Union[List[float], List[Tuple[float, float]]]
EvalsLog: TypeAlias = Dict[str, Dict[str, _ScoreList]]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/callback.py <==
"""Callback library containing training routines.  See :doc:`Callback Functions
</python/callbacks>` for a quick introduction.

"""

import collections
import os
import pickle
from abc import ABC
from typing import (
    Any,
    Callable,
    Dict,
    List,
    Optional,
    Sequence,
    Tuple,
    TypeAlias,
    TypeVar,
    Union,
    cast,
)

import numpy

from . import collective
from ._typing import EvalsLog, _ScoreList
from .core import (
    Booster,
    DMatrix,
    XGBoostError,
    _deprecate_positional_args,
    _parse_eval_str,
)

__all__ = [
    "TrainingCallback",
    "LearningRateScheduler",
    "EarlyStopping",
    "EvaluationMonitor",
    "TrainingCheckPoint",
    "CallbackContainer",
]

_Score = Union[float, Tuple[float, float]]

_Model = Any  # real type is Union[Booster, CVPack]; need more work


# pylint: disable=unused-argument
class TrainingCallback(ABC):
    """Interface for training callback.

    .. versionadded:: 1.3.0

    """

    EvalsLog: TypeAlias = EvalsLog

    def __init__(self) -> None:
        pass

    def before_training(self, model: _Model) -> _Model:
        """Run before training starts."""
        return model

    def after_training(self, model: _Model) -> _Model:
        """Run after training is finished."""
        return model

    def before_iteration(self, model: _Model, epoch: int, evals_log: EvalsLog) -> bool:
        """Run before each iteration.  Returns True when training should stop. See
        :py:meth:`after_iteration` for details.

        """
        return False

    def after_iteration(self, model: _Model, epoch: int, evals_log: EvalsLog) -> bool:
        """Run after each iteration.  Returns `True` when training should stop.

        Parameters
        ----------

        model :
            Eeither a :py:class:`~xgboost.Booster` object or a CVPack if the cv function
            in xgboost is being used.
        epoch :
            The current training iteration.
        evals_log :
            A dictionary containing the evaluation history:

            .. code-block:: python

                {"data_name": {"metric_name": [0.5, ...]}}

        """
        return False


def _aggcv(rlist: List[str]) -> List[Tuple[str, float, float]]:
    # pylint: disable=invalid-name, too-many-locals
    """Aggregate cross-validation results."""
    cvmap: Dict[Tuple[int, str], List[float]] = {}
    idx = rlist[0].split()[0]
    for line in rlist:
        arr: List[str] = line.split()
        assert idx == arr[0]
        for metric_idx, it in enumerate(arr[1:]):
            if not isinstance(it, str):
                it = it.decode()
            k, v = it.split(":")
            if (metric_idx, k) not in cvmap:
                cvmap[(metric_idx, k)] = []
            cvmap[(metric_idx, k)].append(float(v))
    msg = idx
    results = []
    for (_, name), s in sorted(cvmap.items(), key=lambda x: x[0][0]):
        as_arr = numpy.array(s)
        if not isinstance(msg, str):
            msg = msg.decode()
        mean, std = numpy.mean(as_arr), numpy.std(as_arr)
        results.extend([(name, mean, std)])
    return results


# allreduce type
_ART = TypeVar("_ART")


def _allreduce_metric(score: _ART) -> _ART:
    """Helper function for computing customized metric in distributed
    environment.  Not strictly correct as many functions don't use mean value
    as final result.

    """
    world = collective.get_world_size()
    assert world != 0
    if world == 1:
        return score
    if isinstance(score, tuple):  # has mean and stdv
        raise ValueError(
            "xgboost.cv function should not be used in distributed environment."
        )
    arr = numpy.array([score])
    arr = collective.allreduce(arr, collective.Op.SUM) / world
    return arr[0]


class CallbackContainer:
    """A special internal callback for invoking a list of other callbacks.

    .. versionadded:: 1.3.0

    """

    def __init__(
        self,
        callbacks: Sequence[TrainingCallback],
        metric: Optional[Callable] = None,
        output_margin: bool = True,
        is_cv: bool = False,
    ) -> None:
        self.callbacks = list(dict.fromkeys(callbacks))
        for cb in callbacks:
            if not isinstance(cb, TrainingCallback):
                raise TypeError("callback must be an instance of `TrainingCallback`.")

        msg = (
            "metric must be callable object for monitoring.  For builtin metrics"
            ", passing them in training parameter invokes monitor automatically."
        )
        if metric is not None and not callable(metric):
            raise TypeError(msg)

        self.metric = metric
        self.history: EvalsLog = collections.OrderedDict()
        self._output_margin = output_margin
        self.is_cv = is_cv

        if self.is_cv:
            self.aggregated_cv: Optional[list[tuple[str, float, float]]] = None

    def before_training(self, model: _Model) -> _Model:
        """Function called before training."""
        for c in self.callbacks:
            model = c.before_training(model=model)
            msg = "before_training should return the model"
            if self.is_cv:
                assert isinstance(model.cvfolds, list), msg
            else:
                assert isinstance(model, Booster), msg
        return model

    def after_training(self, model: _Model) -> _Model:
        """Function called after training."""
        for c in self.callbacks:
            model = c.after_training(model=model)
            msg = "after_training should return the model"
            if self.is_cv:
                assert isinstance(model.cvfolds, list), msg
            else:
                assert isinstance(model, Booster), msg

        return model

    def before_iteration(
        self,
        model: _Model,
        epoch: int,
        dtrain: DMatrix,
        evals: Optional[List[Tuple[DMatrix, str]]],
    ) -> bool:
        """Function called before training iteration."""
        return any(
            c.before_iteration(model, epoch, self.history) for c in self.callbacks
        )

    def _update_history(
        self,
        score: Union[List[Tuple[str, float]], List[Tuple[str, float, float]]],
        epoch: int,
    ) -> None:
        for d in score:
            name: str = d[0]
            s: float = d[1]
            if self.is_cv:
                std = float(cast(Tuple[str, float, float], d)[2])
                x: _Score = (s, std)
            else:
                x = s
            splited_names = name.split("-")
            data_name = splited_names[0]
            metric_name = "-".join(splited_names[1:])
            x = _allreduce_metric(x)
            if data_name not in self.history:
                self.history[data_name] = collections.OrderedDict()
            data_history = self.history[data_name]
            if metric_name not in data_history:
                data_history[metric_name] = cast(_ScoreList, [])
            metric_history = data_history[metric_name]
            if self.is_cv:
                cast(List[Tuple[float, float]], metric_history).append(
                    cast(Tuple[float, float], x)
                )
            else:
                cast(List[float], metric_history).append(cast(float, x))

    def after_iteration(
        self,
        model: _Model,
        epoch: int,
        dtrain: DMatrix,
        evals: Optional[List[Tuple[DMatrix, str]]],
    ) -> bool:
        """Function called after training iteration."""
        if self.is_cv:
            scores = model.eval(epoch, self.metric, self._output_margin)
            scores = _aggcv(scores)
            self.aggregated_cv = scores
            self._update_history(scores, epoch)
        else:
            evals = [] if evals is None else evals
            for _, name in evals:
                assert name.find("-") == -1, "Dataset name should not contain `-`"
            score: str = model.eval_set(evals, epoch, self.metric, self._output_margin)
            metric_score = _parse_eval_str(score)
            self._update_history(metric_score, epoch)
        ret = any(c.after_iteration(model, epoch, self.history) for c in self.callbacks)
        return ret


class LearningRateScheduler(TrainingCallback):
    """Callback function for scheduling learning rate.

    .. versionadded:: 1.3.0

    Parameters
    ----------

    learning_rates :
        If it's a callable object, then it should accept an integer parameter
        `epoch` and returns the corresponding learning rate.  Otherwise it
        should be a sequence like list or tuple with the same size of boosting
        rounds.

    """

    def __init__(
        self, learning_rates: Union[Callable[[int], float], Sequence[float]]
    ) -> None:
        if not callable(learning_rates) and not isinstance(
            learning_rates, collections.abc.Sequence
        ):
            raise TypeError(
                "Invalid learning rates, expecting callable or sequence, got: "
                f"{type(learning_rates)}"
            )

        if callable(learning_rates):
            self.learning_rates = learning_rates
        else:
            self.learning_rates = lambda epoch: cast(Sequence, learning_rates)[epoch]
        super().__init__()

    def after_iteration(self, model: _Model, epoch: int, evals_log: EvalsLog) -> bool:
        model.set_param("learning_rate", self.learning_rates(epoch))
        return False


# pylint: disable=too-many-instance-attributes
class EarlyStopping(TrainingCallback):
    """Callback function for early stopping

    .. versionadded:: 1.3.0

    Parameters
    ----------
    rounds :
        Early stopping rounds.
    metric_name :
        Name of metric that is used for early stopping.
    data_name :
        Name of dataset that is used for early stopping.
    maximize :
        Whether to maximize evaluation metric.  None means auto (discouraged).
    save_best :
        Whether training should return the best model or the last model. If set to
        `True`, it will only keep the boosting rounds up to the detected best iteration,
        discarding the ones that come after. This is only supported with tree methods
        (not `gblinear`). Also, the `cv` function doesn't return a model, the parameter
        is not applicable.
    min_delta :

        .. versionadded:: 1.5.0

        Minimum absolute change in score to be qualified as an improvement.

    Examples
    --------

    .. code-block:: python

        es = xgboost.callback.EarlyStopping(
            rounds=2,
            min_delta=1e-3,
            save_best=True,
            maximize=False,
            data_name="validation_0",
            metric_name="mlogloss",
        )
        clf = xgboost.XGBClassifier(tree_method="hist", device="cuda", callbacks=[es])

        X, y = load_digits(return_X_y=True)
        clf.fit(X, y, eval_set=[(X, y)])
    """

    # pylint: disable=too-many-arguments
    @_deprecate_positional_args
    def __init__(
        self,
        *,
        rounds: int,
        metric_name: Optional[str] = None,
        data_name: Optional[str] = None,
        maximize: Optional[bool] = None,
        save_best: Optional[bool] = False,
        min_delta: float = 0.0,
    ) -> None:
        self.data = data_name
        self.metric_name = metric_name
        self.rounds = rounds
        self.save_best = save_best
        self.maximize = maximize
        self.stopping_history: EvalsLog = {}
        self._min_delta = min_delta
        if self._min_delta < 0:
            raise ValueError("min_delta must be greater or equal to 0.")

        self.current_rounds: int = 0
        self.best_scores: dict = {}
        self.starting_round: int = 0
        super().__init__()

    def before_training(self, model: _Model) -> _Model:
        self.starting_round = model.num_boosted_rounds()
        if not isinstance(model, Booster) and self.save_best:
            raise ValueError(
                "`save_best` is not applicable to the `cv` function as it doesn't"
                " return a model."
            )
        return model

    def _update_rounds(
        self, *, score: _Score, name: str, metric: str, model: _Model, epoch: int
    ) -> bool:
        def get_s(value: _Score) -> float:
            """get score if it's cross validation history."""
            return value[0] if isinstance(value, tuple) else value

        def maximize(new: _Score, best: _Score) -> bool:
            """New score should be greater than the old one."""
            return numpy.greater(get_s(new) - self._min_delta, get_s(best))

        def minimize(new: _Score, best: _Score) -> bool:
            """New score should be lesser than the old one."""
            return numpy.greater(get_s(best) - self._min_delta, get_s(new))

        if self.maximize is None:
            # Just to be compatibility with old behavior before 1.3.  We should let
            # user to decide.
            maximize_metrics = (
                "auc",
                "aucpr",
                "pre",
                "pre@",
                "map",
                "ndcg",
                "auc@",
                "aucpr@",
                "map@",
                "ndcg@",
            )
            if metric != "mape" and any(metric.startswith(x) for x in maximize_metrics):
                self.maximize = True
            else:
                self.maximize = False

        if self.maximize:
            improve_op = maximize
        else:
            improve_op = minimize

        if not self.stopping_history:  # First round
            self.current_rounds = 0
            self.stopping_history[name] = {}
            self.stopping_history[name][metric] = cast(_ScoreList, [score])
            self.best_scores[name] = {}
            self.best_scores[name][metric] = [score]
            model.set_attr(best_score=str(get_s(score)), best_iteration=str(epoch))
        elif not improve_op(score, self.best_scores[name][metric][-1]):
            # Not improved
            self.stopping_history[name][metric].append(score)  # type: ignore[arg-type]
            self.current_rounds += 1
        else:  # Improved
            self.stopping_history[name][metric].append(score)  # type: ignore[arg-type]
            self.best_scores[name][metric].append(score)
            record = self.stopping_history[name][metric][-1]
            model.set_attr(best_score=str(get_s(record)), best_iteration=str(epoch))
            self.current_rounds = 0  # reset

        if self.current_rounds >= self.rounds:
            # Should stop
            return True
        return False

    def after_iteration(self, model: _Model, epoch: int, evals_log: EvalsLog) -> bool:
        epoch += self.starting_round  # training continuation
        msg = "Must have at least 1 validation dataset for early stopping."
        if len(evals_log.keys()) < 1:
            raise ValueError(msg)

        # Get data name
        if self.data:
            data_name = self.data
        else:
            # Use the last one as default.
            data_name = list(evals_log.keys())[-1]
        if data_name not in evals_log:
            raise ValueError(f"No dataset named: {data_name}")

        if not isinstance(data_name, str):
            raise TypeError(
                f"The name of the dataset should be a string. Got: {type(data_name)}"
            )
        data_log = evals_log[data_name]

        # Get metric name
        if self.metric_name:
            metric_name = self.metric_name
        else:
            # Use last metric by default.
            metric_name = list(data_log.keys())[-1]
        if metric_name not in data_log:
            raise ValueError(f"No metric named: {metric_name}")

        # The latest score
        score = data_log[metric_name][-1]
        return self._update_rounds(
            score=score, name=data_name, metric=metric_name, model=model, epoch=epoch
        )

    def after_training(self, model: _Model) -> _Model:
        if not self.save_best:
            return model

        try:
            best_iteration = model.best_iteration
            best_score = model.best_score
            assert best_iteration is not None and best_score is not None
            model = model[: best_iteration + 1]
            model.best_iteration = best_iteration
            model.best_score = best_score
        except XGBoostError as e:
            raise XGBoostError(
                "`save_best` is not applicable to the current booster"
            ) from e

        return model


class EvaluationMonitor(TrainingCallback):
    """Print the evaluation result at each iteration.

    .. versionadded:: 1.3.0

    Parameters
    ----------

    rank :
        Which worker should be used for printing the result.
    period :
        How many epoches between printing.
    show_stdv :
        Used in cv to show standard deviation.  Users should not specify it.
    logger :
        A callable used for logging evaluation result.

    """

    def __init__(
        self,
        rank: int = 0,
        period: int = 1,
        show_stdv: bool = False,
        logger: Callable[[str], None] = collective.communicator_print,
    ):
        self.printer_rank = rank
        self.show_stdv = show_stdv
        self.period = period
        self._logger = logger
        assert period > 0
        # last error message, useful when early stopping and period are used together.
        self._latest: Optional[str] = None
        super().__init__()

    def _fmt_metric(
        self, data: str, metric: str, score: float, std: Optional[float]
    ) -> str:
        if std is not None and self.show_stdv:
            msg = f"\t{data + '-' + metric}:{score:.5f}+{std:.5f}"
        else:
            msg = f"\t{data + '-' + metric}:{score:.5f}"
        return msg

    def after_iteration(self, model: _Model, epoch: int, evals_log: EvalsLog) -> bool:
        if not evals_log:
            return False

        msg: str = f"[{epoch}]"
        if collective.get_rank() == self.printer_rank:
            for data, metric in evals_log.items():
                for metric_name, log in metric.items():
                    stdv: Optional[float] = None
                    if isinstance(log[-1], tuple):
                        score = log[-1][0]
                        stdv = log[-1][1]
                    else:
                        score = log[-1]
                    msg += self._fmt_metric(data, metric_name, score, stdv)
            msg += "\n"

            if (epoch % self.period) == 0 or self.period == 1:
                self._logger(msg)
                self._latest = None
            else:
                # There is skipped message
                self._latest = msg
        return False

    def after_training(self, model: _Model) -> _Model:
        if collective.get_rank() == self.printer_rank and self._latest is not None:
            self._logger(self._latest)
        return model


class TrainingCheckPoint(TrainingCallback):
    """Checkpointing operation. Users are encouraged to create their own callbacks for
    checkpoint as XGBoost doesn't handle distributed file systems. When checkpointing on
    distributed systems, be sure to know the rank of the worker to avoid multiple
    workers checkpointing to the same place.

    .. versionadded:: 1.3.0

    Since XGBoost 2.1.0, the default format is changed to UBJSON.

    Parameters
    ----------

    directory :
        Output model directory.
    name :
        pattern of output model file.  Models will be saved as name_0.ubj, name_1.ubj,
        name_2.ubj ....
    as_pickle :
        When set to True, all training parameters will be saved in pickle format,
        instead of saving only the model.
    interval :
        Interval of checkpointing.  Checkpointing is slow so setting a larger number can
        reduce performance hit.

    """

    default_format = "ubj"

    def __init__(
        self,
        directory: Union[str, os.PathLike],
        name: str = "model",
        as_pickle: bool = False,
        interval: int = 100,
    ) -> None:
        self._path = os.fspath(directory)
        self._name = name
        self._as_pickle = as_pickle
        self._iterations = interval
        self._epoch = 0  # counter for iterval
        self._start = 0  # beginning iteration
        super().__init__()

    def before_training(self, model: _Model) -> _Model:
        self._start = model.num_boosted_rounds()
        return model

    def after_iteration(self, model: _Model, epoch: int, evals_log: EvalsLog) -> bool:
        if self._epoch == self._iterations:
            path = os.path.join(
                self._path,
                self._name
                + "_"
                + (str(epoch + self._start))
                + (".pkl" if self._as_pickle else f".{self.default_format}"),
            )
            self._epoch = 0  # reset counter
            if collective.get_rank() == 0:
                # checkpoint using the first worker
                if self._as_pickle:
                    with open(path, "wb") as fd:
                        pickle.dump(model, fd)
                else:
                    model.save_model(path)
        self._epoch += 1
        return False


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/collective.py <==
"""XGBoost collective communication related API."""

import ctypes
import logging
import os
import pickle
from dataclasses import dataclass
from enum import IntEnum, unique
from typing import Any, Callable, Dict, Optional, TypeAlias, Union

import numpy as np

from ._typing import _T
from .core import _LIB, _check_call, build_info, c_str, make_jcargs, py_str

LOGGER = logging.getLogger("[xgboost.collective]")


_Conf: TypeAlias = Dict[str, Union[int, str]]
_ArgVals: TypeAlias = Optional[Union[int, str]]
_Args: TypeAlias = Dict[str, _ArgVals]


@dataclass
class Config:
    """User configuration for the communicator context. This is used for easier
    integration with distributed frameworks. Users of the collective module can pass the
    parameters directly into tracker and the communicator.

    .. versionadded:: 3.0

    Attributes
    ----------
    retry : See `dmlc_retry` in :py:meth:`init`.

    timeout :
        See `dmlc_timeout` in :py:meth:`init`. This is only used for communicators, not
        the tracker. They are different parameters since the timeout for tracker limits
        only the time for starting and finalizing the communication group, whereas the
        timeout for communicators limits the time used for collective operations, like
        :py:meth:`allreduce`.

    tracker_host_ip : See :py:class:`~xgboost.tracker.RabitTracker`.

    tracker_port : See :py:class:`~xgboost.tracker.RabitTracker`.

    tracker_timeout : See :py:class:`~xgboost.tracker.RabitTracker`.

    worker_port :

        The port each worker listens to for peer-to-peer connections. By default,
        workers use an available port assigned by the OS. This option can be used in
        restricted network environments where only specific ports are open.

        This can be an integer for a fixed port used by all workers, or a callback
        function that takes no arguments and returns a port number. The callback is
        invoked per-worker at the worker side.

        .. note::

            The option does not affect the NCCL communicator group, which must be
            configured via NCCL's own environment variables.

    """

    retry: Optional[int] = None
    timeout: Optional[int] = None

    tracker_host_ip: Optional[str] = None
    tracker_port: Optional[int] = None
    tracker_timeout: Optional[int] = None

    worker_port: Optional[Union[Callable[[], int], int]] = None

    def update_worker_args(self, args: _Conf) -> _Conf:
        """Worker side arguments resolution."""
        if self.worker_port is None:
            return args
        if callable(self.worker_port):
            args["dmlc_worker_port"] = self.worker_port()
        else:
            args["dmlc_worker_port"] = self.worker_port
        return args

    def get_comm_config(self, args: _Conf) -> _Conf:
        """Update the arguments for the communicator."""
        if self.retry is not None:
            args["dmlc_retry"] = self.retry
        if self.timeout is not None:
            args["dmlc_timeout"] = self.timeout
        return args


def init(**args: _ArgVals) -> None:
    """Initialize the collective library with arguments.

    Parameters
    ----------
    args :
        Keyword arguments representing the parameters and their values.

        Accepted parameters:
          - dmlc_communicator: The type of the communicator.
            * rabit: Use Rabit. This is the default if the type is unspecified.
            * federated: Use the gRPC interface for Federated Learning.

        Only applicable to the Rabit communicator:
          - dmlc_tracker_uri: Hostname of the tracker.
          - dmlc_tracker_port: Port number of the tracker.
          - dmlc_task_id: ID of the current task, can be used to obtain deterministic
          - dmlc_retry: The number of retry when handling network errors.
          - dmlc_timeout: Timeout in seconds.
          - dmlc_nccl_path: Path to load (dlopen) nccl for GPU-based communication.

        Only applicable to the Federated communicator:
          - federated_server_address: Address of the federated server.
          - federated_world_size: Number of federated workers.
          - federated_rank: Rank of the current worker.
          - federated_server_cert: Server certificate file path. Only needed for the SSL
            mode.
          - federated_client_key: Client key file path. Only needed for the SSL mode.
          - federated_client_cert: Client certificate file path. Only needed for the SSL
            mode.

        Use upper case for environment variables, use lower case for runtime
        configuration.

    """
    _check_call(_LIB.XGCommunicatorInit(make_jcargs(**args)))


def finalize() -> None:
    """Finalize the communicator."""
    _check_call(_LIB.XGCommunicatorFinalize())


def get_rank() -> int:
    """Get rank of current process.

    Returns
    -------
    rank : int
        Rank of current process.
    """
    ret = _LIB.XGCommunicatorGetRank()
    return ret


def get_world_size() -> int:
    """Get total number workers.

    Returns
    -------
    n :
        Total number of process.
    """
    ret = _LIB.XGCommunicatorGetWorldSize()
    return ret


def is_distributed() -> bool:
    """If the collective communicator is distributed."""
    is_dist = _LIB.XGCommunicatorIsDistributed()
    return bool(is_dist)


def communicator_print(msg: Any) -> None:
    """Print message to the communicator.

    This function can be used to communicate the information of
    the progress to the communicator.

    Parameters
    ----------
    msg : str
        The message to be printed to the communicator.
    """
    if not isinstance(msg, str):
        msg = str(msg)
    is_dist = _LIB.XGCommunicatorIsDistributed()
    if is_dist != 0:
        _check_call(_LIB.XGCommunicatorPrint(c_str(msg.strip())))
    else:
        print(msg.strip(), flush=True)


def get_processor_name() -> str:
    """Get the processor name.

    Returns
    -------
    name :
        The name of processor(host)
    """
    name_str = ctypes.c_char_p()
    _check_call(_LIB.XGCommunicatorGetProcessorName(ctypes.byref(name_str)))
    value = name_str.value
    return py_str(value)


def broadcast(data: _T, root: int) -> _T:
    """Broadcast object from one node to all other nodes.

    Parameters
    ----------
    data : any type that can be pickled
        Input data, if current rank does not equal root, this can be None
    root : int
        Rank of the node to broadcast data from.

    Returns
    -------
    object : int
        the result of broadcast.
    """
    rank = get_rank()
    length = ctypes.c_ulong()
    if root == rank:
        assert data is not None, "need to pass in data when broadcasting"
        s = pickle.dumps(data, protocol=pickle.HIGHEST_PROTOCOL)
        length.value = len(s)
    # Run first broadcast
    _check_call(
        _LIB.XGCommunicatorBroadcast(
            ctypes.byref(length), ctypes.sizeof(ctypes.c_ulong), root
        )
    )
    if root != rank:
        dptr = (ctypes.c_char * length.value)()
        # run second
        _check_call(
            _LIB.XGCommunicatorBroadcast(
                ctypes.cast(dptr, ctypes.c_void_p), length.value, root
            )
        )
        data = pickle.loads(dptr.raw)
        del dptr
    else:
        _check_call(
            _LIB.XGCommunicatorBroadcast(
                ctypes.cast(ctypes.c_char_p(s), ctypes.c_void_p), length.value, root
            )
        )
        del s
    return data


# enumeration of dtypes
def _map_dtype(dtype: np.dtype) -> int:
    dtype_map = {
        np.dtype("float16"): 0,
        np.dtype("float32"): 1,
        np.dtype("float64"): 2,
        np.dtype("int8"): 4,
        np.dtype("int16"): 5,
        np.dtype("int32"): 6,
        np.dtype("int64"): 7,
        np.dtype("uint8"): 8,
        np.dtype("uint16"): 9,
        np.dtype("uint32"): 10,
        np.dtype("uint64"): 11,
    }
    try:
        dtype_map.update({np.dtype("float128"): 3})
    except TypeError:  # float128 doesn't exist on the system
        pass

    if dtype not in dtype_map:
        raise TypeError(f"data type {dtype} is not supported on the current platform.")

    return dtype_map[dtype]


@unique
class Op(IntEnum):
    """Supported operations for allreduce."""

    MAX = 0
    MIN = 1
    SUM = 2
    BITWISE_AND = 3
    BITWISE_OR = 4
    BITWISE_XOR = 5


def allreduce(data: np.ndarray, op: Op) -> np.ndarray:
    """Perform allreduce, return the result.

    Parameters
    ----------
    data :
        Input data.
    op :
        Reduction operator.

    Returns
    -------
    result :
        The result of allreduce, have same shape as data

    Notes
    -----
    This function is not thread-safe.
    """
    if not isinstance(data, np.ndarray):
        raise TypeError("allreduce only takes in numpy.ndarray")
    buf = data.ravel().copy()
    _check_call(
        _LIB.XGCommunicatorAllreduce(
            buf.ctypes.data_as(ctypes.c_void_p),
            buf.size,
            _map_dtype(buf.dtype),
            int(op),
        )
    )
    # `buf` is a flattened copy used for the underlying C call; reshape it back
    # to the input's original shape so the result actually "has the same shape
    # as data", as documented above, instead of always returning a 1-D array.
    return buf.reshape(data.shape)


def signal_error() -> None:
    """Kill the process."""
    _check_call(_LIB.XGCommunicatorSignalError())


def _find_nccl() -> Optional[str]:
    from nvidia.nccl import lib

    # There are two versions of nvidia-nccl, one is from PyPI, another one from
    # nvidia-pyindex. We support only the first one as the second one is too old (2.9.8
    # as of writing).
    #
    # nccl 2.28 doesn't have the __file__ attribute, we use the namespace path instead.
    if lib.__file__ is not None:
        dirname: Optional[str] = os.path.dirname(lib.__file__)
    elif hasattr(lib, "__path__") and len(lib.__path__) > 0:
        dirname = lib.__path__[0]
    else:
        dirname = None
    if not dirname:
        return None

    # Find the first shared object in the lib directory.
    files = os.listdir(dirname)
    if not files:
        return None

    libname: Optional[str] = None
    for name in files:
        if name.startswith("libnccl.so"):
            libname = name
            break

    if libname is not None:
        path = os.path.join(dirname, libname)
        return path
    return None


class CommunicatorContext:
    """A context controlling collective communicator initialization and finalization."""

    def __init__(self, **args: _ArgVals) -> None:
        self.args = args
        key = "dmlc_nccl_path"
        if args.get(key, None) is not None:
            return

        binfo = build_info()
        if not binfo["USE_DLOPEN_NCCL"]:
            return

        try:
            # PyPI package of NCCL.
            path = _find_nccl()
            if path:
                self.args[key] = path
        except ImportError:
            pass

    def __enter__(self) -> _Args:
        init(**self.args)
        assert is_distributed()
        LOGGER.debug("-------------- communicator say hello ------------------")
        return self.args

    def __exit__(self, *args: Any) -> None:
        finalize()
        LOGGER.debug("--------------- communicator say bye ------------------")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/compat.py <==
# pylint: disable=unused-import
"""For compatibility and optional dependencies."""

import functools
import importlib.util
import logging
import types
from typing import TYPE_CHECKING, Any, Sequence, TypeGuard, cast

import numpy as np

from ._typing import _T, DataType

if TYPE_CHECKING:
    import pandas as pd
    import pyarrow as pa


def py_str(x: bytes | None) -> str:
    """convert c string back to python string"""
    assert x is not None  # ctypes might return None
    return x.decode("utf-8")  # type: ignore[union-attr]


def lazy_isinstance(instance: Any, module: str, name: str) -> bool:
    """Use string representation to identify a type."""

    # Notice, we use .__class__ as opposed to type() in order
    # to support object proxies such as weakref.proxy
    cls = instance.__class__
    is_same_module = cls.__module__ == module
    has_same_name = cls.__name__ == name
    return is_same_module and has_same_name


# sklearn
try:
    from sklearn import __version__ as _sklearn_version
    from sklearn.base import BaseEstimator as XGBModelBase
    from sklearn.base import ClassifierMixin as XGBClassifierBase
    from sklearn.base import RegressorMixin as XGBRegressorBase
    from sklearn.model_selection import StratifiedKFold as XGBStratifiedKFold

    # sklearn.utils Tags types can be imported unconditionally once
    # xgboost's minimum scikit-learn version is 1.6 or higher
    try:
        from sklearn.utils import Tags as _sklearn_Tags
    except ImportError:
        _sklearn_Tags = object

    SKLEARN_INSTALLED = True

except ImportError:
    SKLEARN_INSTALLED = False

    # used for compatibility without sklearn
    class XGBModelBase:  # type: ignore[no-redef]
        """Dummy class for sklearn.base.BaseEstimator."""

    class XGBClassifierBase:  # type: ignore[no-redef]
        """Dummy class for sklearn.base.ClassifierMixin."""

    class XGBRegressorBase:  # type: ignore[no-redef]
        """Dummy class for sklearn.base.RegressorMixin."""

    XGBStratifiedKFold = None

    _sklearn_Tags = object
    _sklearn_version = object


_logger = logging.getLogger(__name__)


@functools.cache
def is_cudf_available() -> bool:
    """Check cuDF package available or not"""
    if importlib.util.find_spec("cudf") is None:
        return False
    try:
        import cudf

        return True
    except ImportError:
        _logger.exception("Importing cuDF failed, use DMatrix instead of QDM")
        return False


@functools.cache
def is_cupy_available() -> bool:
    """Check cupy package available or not"""
    if importlib.util.find_spec("cupy") is None:
        return False
    try:
        import cupy

        return True
    except ImportError:
        return False


@functools.cache
def import_cupy() -> types.ModuleType:
    """Import cupy."""
    if not is_cupy_available():
        raise ImportError("`cupy` is required for handling CUDA buffer.")

    import cupy

    return cupy


@functools.cache
def is_pyarrow_available() -> bool:
    """Check pyarrow package available or not"""
    if importlib.util.find_spec("pyarrow") is None:
        return False
    return True


@functools.cache
def import_pyarrow() -> types.ModuleType:
    """Import pyarrow with memory cache."""
    import pyarrow as pa

    return pa


@functools.cache
def import_pandas() -> types.ModuleType:
    """Import pandas with memory cache."""
    import pandas as pd

    return pd


@functools.cache
def import_polars() -> types.ModuleType:
    """Import polars with memory cache."""
    import polars as pl

    return pl


@functools.cache
def is_pandas_available() -> bool:
    """Check the pandas package is available or not."""
    if importlib.util.find_spec("pandas") is None:
        return False
    return True


try:
    import scipy.sparse as scipy_sparse
except ImportError:
    scipy_sparse = False


def _is_polars_lazyframe(data: DataType) -> bool:
    return lazy_isinstance(data, "polars.lazyframe.frame", "LazyFrame")


def _is_polars_series(data: DataType) -> bool:
    return lazy_isinstance(data, "polars.series.series", "Series")


def _is_polars(data: DataType) -> bool:
    lf = _is_polars_lazyframe(data)
    df = lazy_isinstance(data, "polars.dataframe.frame", "DataFrame")
    return lf or df


def _is_arrow(data: DataType) -> TypeGuard["pa.Table"]:
    return lazy_isinstance(data, "pyarrow.lib", "Table")


def _is_cudf_df(data: DataType) -> bool:
    return lazy_isinstance(data, "cudf.core.dataframe", "DataFrame")


def _is_cudf_ser(data: DataType) -> bool:
    return lazy_isinstance(data, "cudf.core.series", "Series")


def _is_cudf_pandas(data: DataType) -> bool:
    """Must go before both pandas and cudf checks."""
    return (_is_pandas_df(data) or _is_pandas_series(data)) and lazy_isinstance(
        type(data), "cudf.pandas.fast_slow_proxy", "_FastSlowProxyMeta"
    )


def _is_pandas_df(data: DataType) -> TypeGuard["pd.DataFrame"]:
    return lazy_isinstance(data, "pandas.core.frame", "DataFrame") or lazy_isinstance(
        data, "pandas", "DataFrame"
    )


def _is_pandas_series(data: DataType) -> TypeGuard["pd.Series"]:
    return lazy_isinstance(data, "pandas.core.series", "Series") or lazy_isinstance(
        data, "pandas", "Series"
    )


def _is_modin_df(data: DataType) -> bool:
    return lazy_isinstance(data, "modin.pandas.dataframe", "DataFrame")


def _is_modin_series(data: DataType) -> bool:
    return lazy_isinstance(data, "modin.pandas.series", "Series")


def is_dataframe(data: DataType) -> bool:
    """Whether the input is a dataframe. Currently supported dataframes:

    - pandas
    - cudf
    - cudf.pandas
    - polars
    - pyarrow
    - modin


    """
    return any(
        p(data)
        for p in (
            _is_polars,
            _is_polars_series,
            _is_arrow,
            _is_cudf_df,
            _is_cudf_ser,
            _is_cudf_pandas,
            _is_pandas_df,
            _is_pandas_series,
            _is_modin_df,
            _is_modin_series,
        )
    )


def _is_cupy_alike(data: DataType) -> bool:
    return hasattr(data, "__cuda_array_interface__")


def concat(value: Sequence[_T]) -> _T:  # pylint: disable=too-many-return-statements
    """Concatenate row-wise."""
    if isinstance(value[0], np.ndarray):
        value_arr = cast(Sequence[np.ndarray], value)
        return cast(_T, np.concatenate(value_arr, axis=0))
    if scipy_sparse and isinstance(value[0], scipy_sparse.csr_matrix):
        return scipy_sparse.vstack(value, format="csr")
    if scipy_sparse and isinstance(value[0], scipy_sparse.csc_matrix):
        return scipy_sparse.vstack(value, format="csc")
    if scipy_sparse and isinstance(value[0], scipy_sparse.spmatrix):
        # other sparse format will be converted to CSR.
        return scipy_sparse.vstack(value, format="csr")
    if _is_pandas_df(value[0]) or _is_pandas_series(value[0]):
        from pandas import concat as pd_concat

        return pd_concat(value, axis=0)
    if lazy_isinstance(value[0], "cudf.core.dataframe", "DataFrame") or lazy_isinstance(
        value[0], "cudf.core.series", "Series"
    ):
        from cudf import concat as CUDF_concat

        return CUDF_concat(value, axis=0)
    if _is_cupy_alike(value[0]):
        import cupy

        # pylint: disable=c-extension-no-member,no-member
        d = cupy.cuda.runtime.getDevice()
        for v in value:
            arr = cast(cupy.ndarray, v)
            d_v = arr.device.id
            assert d_v == d, "Concatenating arrays on different devices."
        return cupy.concatenate(value, axis=0)
    raise TypeError(f"Unknown type: {type(value[0])}")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/config.py <==
# pylint: disable=missing-function-docstring
"""Global configuration for XGBoost"""

import ctypes
import json
from contextlib import contextmanager
from functools import wraps
from typing import Any, Callable, Dict, Iterator, Optional, cast

from ._typing import _F
from .core import _LIB, _check_call, c_str, py_str


def config_doc(
    *,
    header: Optional[str] = None,
    extra_note: Optional[str] = None,
    parameters: Optional[str] = None,
    returns: Optional[str] = None,
    see_also: Optional[str] = None,
) -> Callable[[_F], _F]:
    """Decorator to format docstring for config functions.

    Parameters
    ----------
    header: str
        An introducion to the function
    extra_note: str
        Additional notes
    parameters: str
        Parameters of the function
    returns: str
        Return value
    see_also: str
        Related functions
    """

    doc_template = """
    {header}

    Global configuration consists of a collection of parameters that can be applied in the
    global scope. See :ref:`global_config` for the full list of parameters supported in
    the global configuration.

    {extra_note}

    .. versionadded:: 1.4.0
    """

    common_example = """
    Example
    -------

    .. code-block:: python

        import xgboost as xgb

        # Show all messages, including ones pertaining to debugging
        xgb.set_config(verbosity=2)

        # Get current value of global configuration
        # This is a dict containing all parameters in the global configuration,
        # including 'verbosity'
        config = xgb.get_config()
        assert config['verbosity'] == 2

        # Example of using the context manager xgb.config_context().
        # The context manager will restore the previous value of the global
        # configuration upon exiting.
        with xgb.config_context(verbosity=0):
            # Suppress warning caused by model generated with XGBoost version < 1.0.0
            bst = xgb.Booster(model_file='./old_model.bin')
        assert xgb.get_config()['verbosity'] == 2  # old value restored

    Nested configuration context is also supported:

    Example
    -------

    .. code-block:: python

        with xgb.config_context(verbosity=3):
            assert xgb.get_config()["verbosity"] == 3
            with xgb.config_context(verbosity=2):
                assert xgb.get_config()["verbosity"] == 2

        xgb.set_config(verbosity=2)
        assert xgb.get_config()["verbosity"] == 2
        with xgb.config_context(verbosity=3):
            assert xgb.get_config()["verbosity"] == 3
    """

    def none_to_str(value: Optional[str]) -> str:
        return "" if value is None else value

    def config_doc_decorator(func: _F) -> _F:
        func.__doc__ = (
            doc_template.format(
                header=none_to_str(header), extra_note=none_to_str(extra_note)
            )
            + none_to_str(parameters)
            + none_to_str(returns)
            + none_to_str(common_example)
            + none_to_str(see_also)
        )

        @wraps(func)
        def wrap(*args: Any, **kwargs: Any) -> Any:
            return func(*args, **kwargs)

        return cast(_F, wrap)

    return config_doc_decorator


@config_doc(
    header="""
    Set global configuration.
    """,
    parameters="""
    Parameters
    ----------
    new_config: Dict[str, Any]
        Keyword arguments representing the parameters and their values
            """,
)
def set_config(**new_config: Any) -> None:
    not_none = {}
    for k, v in new_config.items():
        if v is not None:
            not_none[k] = v
    config = json.dumps(not_none)
    _check_call(_LIB.XGBSetGlobalConfig(c_str(config)))


@config_doc(
    header="""
    Get current values of the global configuration.
    """,
    returns="""
    Returns
    -------
    args: Dict[str, Any]
        The list of global parameters and their values
            """,
)
def get_config() -> Dict[str, Any]:
    config_str = ctypes.c_char_p()
    _check_call(_LIB.XGBGetGlobalConfig(ctypes.byref(config_str)))
    value = config_str.value
    assert value
    config = json.loads(py_str(value))
    return config


@contextmanager
@config_doc(
    header="""
    Context manager for global XGBoost configuration.
    """,
    parameters="""
    Parameters
    ----------
    new_config: Dict[str, Any]
        Keyword arguments representing the parameters and their values
            """,
    extra_note="""
    .. note::

        All settings, not just those presently modified, will be returned to their
        previous values when the context manager is exited. This is not thread-safe.
            """,
    see_also="""
    See Also
    --------
    set_config: Set global XGBoost configuration
    get_config: Get current values of the global configuration
            """,
)
def config_context(**new_config: Any) -> Iterator[None]:
    old_config = get_config().copy()
    set_config(**new_config)

    try:
        yield
    finally:
        set_config(**old_config)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/core.py <==
# pylint: disable=too-many-arguments, too-many-branches
# pylint: disable=too-many-lines, too-many-locals
"""Core XGBoost Library."""

from __future__ import annotations

import copy
import ctypes
import json
import math
import os
import re
import sys
import warnings
import weakref
from abc import ABC, abstractmethod
from collections.abc import Mapping
from functools import wraps
from inspect import Parameter, signature
from types import EllipsisType
from typing import (
    TYPE_CHECKING,
    Any,
    Callable,
    Dict,
    Generator,
    Iterable,
    List,
    Optional,
    Sequence,
    Tuple,
    Type,
    TypeGuard,
    TypeVar,
    Union,
    cast,
)

import numpy as np
import scipy.sparse

from ._c_api import (
    _LIB,
    _check_call,
    c_str,
    from_cstr_to_pystr,
    from_pystr_to_cstr,
    make_jcargs,
)
from ._c_api import XGBoostError as _XGBoostError
from ._data_utils import (
    Categories,
    TransformedDf,
    _ensure_np_dtype,
    array_interface,
    cuda_array_interface,
    from_array_interface,
    make_array_interface,
)
from ._typing import (
    _T,
    ArrayLike,
    ArrowCatList,
    BoosterParam,
    CFloatPtr,
    CNumeric,
    CNumericPtr,
    CStrPtr,
    CTypeT,
    DataType,
    FeatureInfo,
    FeatureNames,
    FeatureTypes,
    Integer,
    IterationRange,
    ModelIn,
    NumpyOrCupy,
    PathLike,
    TransformedData,
    c_bst_ulong,
)
from .compat import (
    _is_cupy_alike,
    import_polars,
    import_pyarrow,
    is_pandas_available,
    is_pyarrow_available,
    py_str,
)
from .objective import Objective, TreeObjective, _grad_arrinf

if TYPE_CHECKING:
    from pandas import DataFrame as PdDataFrame


XGBoostError = _XGBoostError


def _parse_eval_str(result: str) -> List[Tuple[str, float]]:
    """Parse an eval result string from the booster."""
    splited = result.split()[1:]
    # split up `test-error:0.1234`
    metric_score_str = [tuple(s.split(":")) for s in splited]
    # convert to float
    metric_score = [(n, float(s)) for n, s in metric_score_str]
    return metric_score


IterRange = TypeVar("IterRange", Optional[Tuple[int, int]], Tuple[int, int])


def _expect(expectations: Sequence[Type], got: Type) -> str:
    """Translate input error into string.

    Parameters
    ----------
    expectations :
        a list of expected value.
    got :
        actual input

    Returns
    -------
    msg: str
    """
    msg = "Expecting "
    for t in range(len(expectations) - 1):
        msg += str(expectations[t])
        msg += " or "
    msg += str(expectations[-1])
    msg += ".  Got " + str(got)
    return msg


def _check_distributed_params(kwargs: Dict[str, Any]) -> None:
    """Validate parameters in distributed environments."""
    device = kwargs.get("device", None)
    if device and not isinstance(device, str):
        msg = "Invalid type for the `device` parameter"
        msg += _expect((str,), type(device))
        raise TypeError(msg)

    if device and device.find(":") != -1:
        if device != "sycl:gpu":
            raise ValueError(
                "Distributed training doesn't support selecting device ordinal as GPUs"
                "  are managed by the distributed frameworks. use `device=cuda` or"
                "  `device=gpu` instead."
            )

    if kwargs.get("booster", None) == "gblinear":
        raise NotImplementedError(
            f"booster `{kwargs['booster']}` is not supported for distributed training."
        )


def _validate_data_split_mode(data_split_mode: int) -> None:
    try:
        mode = int(data_split_mode)
    except (TypeError, ValueError) as e:
        raise ValueError(
            "Only row-wise data split is supported. "
            "Column-wise data split has been removed."
        ) from e
    if mode != 0:
        raise ValueError(
            "Column-wise data split has been removed. "
            "Please use row-wise data split instead."
        )


def _validate_feature_info(
    feature_info: Sequence[str], n_features: int, name: str
) -> List[str]:
    if not isinstance(feature_info, (str, Sequence, Categories)):
        raise TypeError(
            f"Expecting a sequence of strings for {name}, got: {type(feature_info)}"
        )
    feature_info = list(feature_info)
    if len(feature_info) != n_features and n_features != 0:
        msg = (
            f"{name} must have the same length as the number of data columns, "
            f"expected {n_features}, got {len(feature_info)}",
        )
        raise ValueError(msg)
    return feature_info


def build_info() -> dict:
    """Build information of XGBoost.  The returned value format is not stable. Also,
    please note that build time dependency is not the same as runtime dependency. For
    instance, it's possible to build XGBoost with older CUDA version but run it with the
    latest one.

      .. versionadded:: 1.6.0

    """
    j_info = ctypes.c_char_p()
    _check_call(_LIB.XGBuildInfo(ctypes.byref(j_info)))
    assert j_info.value is not None
    res = json.loads(j_info.value.decode())  # pylint: disable=no-member
    res["libxgboost"] = _LIB.path
    return res


def _numpy2ctypes_type(dtype: Type[np.number]) -> Type[CNumeric]:
    _NUMPY_TO_CTYPES_MAPPING: Dict[Type[np.number], Type[CNumeric]] = {
        np.float32: ctypes.c_float,
        np.float64: ctypes.c_double,
        np.uint32: ctypes.c_uint,
        np.uint64: ctypes.c_uint64,
        np.int32: ctypes.c_int32,
        np.int64: ctypes.c_int64,
    }
    if np.intc is not np.int32:  # Windows
        _NUMPY_TO_CTYPES_MAPPING[np.intc] = _NUMPY_TO_CTYPES_MAPPING[np.int32]
    if dtype not in _NUMPY_TO_CTYPES_MAPPING:
        raise TypeError(
            f"Supported types: {_NUMPY_TO_CTYPES_MAPPING.keys()}, got: {dtype}"
        )
    return _NUMPY_TO_CTYPES_MAPPING[dtype]


def ctypes2numpy(cptr: CNumericPtr, length: int, dtype: Type[np.number]) -> np.ndarray:
    """Convert a ctypes pointer array to a numpy array."""
    ctype: Type[CNumeric] = _numpy2ctypes_type(dtype)
    if not isinstance(cptr, ctypes.POINTER(ctype)):
        raise RuntimeError(f"expected {ctype} pointer")
    res = np.zeros(length, dtype=dtype)
    if not ctypes.memmove(res.ctypes.data, cptr, length * res.strides[0]):
        raise RuntimeError("memmove failed")
    return res


def ctypes2buffer(cptr: CStrPtr, length: int) -> bytearray:
    """Convert ctypes pointer to buffer type."""
    if not isinstance(cptr, ctypes.POINTER(ctypes.c_char)):
        raise RuntimeError("expected char pointer")
    res = bytearray(length)
    rptr = (ctypes.c_char * length).from_buffer(res)
    if not ctypes.memmove(rptr, cptr, length):
        raise RuntimeError("memmove failed")
    return res


def c_array(
    ctype: Type[CTypeT], values: ArrayLike
) -> Union[ctypes.Array, ctypes._Pointer]:
    """Convert a python array to c array."""
    if isinstance(values, np.ndarray) and values.dtype.itemsize == ctypes.sizeof(ctype):
        return values.ctypes.data_as(ctypes.POINTER(ctype))
    return (ctype * len(values))(*values)


def _prediction_output(
    shape: CNumericPtr, dims: c_bst_ulong, predts: CFloatPtr, is_cuda: bool
) -> NumpyOrCupy:
    arr_shape = tuple(ctypes2numpy(shape, dims.value, np.uint64).flatten())
    array = from_array_interface(
        make_array_interface(predts, arr_shape, np.float32, is_cuda)
    )
    return array


class DataIter(ABC):  # pylint: disable=too-many-instance-attributes
    """The interface for user defined data iterator. The iterator facilitates
    distributed training, :py:class:`QuantileDMatrix`, and external memory support using
    :py:class:`DMatrix` or :py:class:`ExtMemQuantileDMatrix`. Most of time, users don't
    need to interact with this class directly.

    .. note::

        The class caches some intermediate results using the `data` input (predictor
        `X`) as key. Don't repeat the `X` for multiple batches with different meta data
        (like `label`), make a copy if necessary.

    .. note::

        When the input for each batch is a DataFrame, we assume categories are
        consistently encoded for all batches. For example, given two dataframes for two
        batches, this is invalid:

        .. code-block::

            import pandas as pd

            x0 = pd.DataFrame({"a": [0, 1]}, dtype="category")
            x1 = pd.DataFrame({"a": [1, 2]}, dtype="category")

        This is invalid because the `x0` has `[0, 1]` as categories while `x2` has `[1,
        2]`. They should share the same set of categories and encoding:

        .. code-block::

            import numpy as np

            categories = np.array([0, 1, 2])
            x0["a"] = pd.Categorical.from_codes(
                codes=np.array([0, 1]), categories=categories
            )
            x1["a"] = pd.Categorical.from_codes(
                codes=np.array([1, 2]), categories=categories
            )

        You can make sure the consistent encoding in your preprocessing step be careful
        that the data is stored in formats that preserve the encoding when chunking the
        data.

    Parameters
    ----------
    cache_prefix :
        Prefix to the cache files, only used in external memory.

        Note that using this class for external memory **will cache data
        on disk** under the path passed here.

    release_data :
        Whether the iterator should release the data during iteration. Set it to True if
        the data transformation (converting data to np.float32 type) is memory
        intensive. Otherwise, if the transformation is computation intensive then we can
        keep the cache.

    on_host :
        Whether the data should be cached on the host memory instead of the file system
        when using GPU with external memory. When set to true (the default), the
        "external memory" is the CPU (host) memory. See
        :doc:`/tutorials/external_memory` for more info.

        .. versionadded:: 3.0.0

        .. warning::

            This is an experimental parameter and subject to change.

    min_cache_page_bytes :
        The minimum number of bytes of each cached pages. Only used for on-host cache
        with GPU-based :py:class:`ExtMemQuantileDMatrix`. When using GPU-based external
        memory with the data cached in the host memory, XGBoost can concatenate the
        pages internally to increase the batch size for the GPU. The default page size
        is about 1/16 of the total device memory. Users can manually set the value based
        on the actual hardware and datasets. Set this to 0 to disable page
        concatenation.

        .. versionadded:: 3.0.0

        .. warning::

            This is an experimental parameter and subject to change.

    """

    def __init__(
        self,
        cache_prefix: Optional[str] = None,
        release_data: bool = True,
        *,
        on_host: bool = True,
        min_cache_page_bytes: Optional[int] = None,
    ) -> None:
        self.cache_prefix = cache_prefix
        self.on_host = on_host
        self.min_cache_page_bytes = min_cache_page_bytes

        self._handle = _ProxyDMatrix()
        self._exception: Optional[Exception] = None
        self._enable_categorical = False
        self._release = release_data
        # Stage data in Python until reset or next is called to avoid data being free.
        self._temporary_data: Optional[TransformedData] = None
        self._data_ref: Optional[weakref.ReferenceType] = None

    def get_callbacks(self, enable_categorical: bool) -> Tuple[Callable, Callable]:
        """Get callback functions for iterating in C. This is an internal function."""
        assert hasattr(self, "cache_prefix"), "__init__ is not called."
        reset_callback = ctypes.CFUNCTYPE(None, ctypes.c_void_p)(self._reset_wrapper)
        next_callback = ctypes.CFUNCTYPE(
            ctypes.c_int,
            ctypes.c_void_p,
        )(self._next_wrapper)
        self._enable_categorical = enable_categorical
        return reset_callback, next_callback

    @property
    def proxy(self) -> "_ProxyDMatrix":
        """Handle of DMatrix proxy."""
        return self._handle

    def _handle_exception(self, fn: Callable, dft_ret: _T) -> _T:
        if self._exception is not None:
            return dft_ret

        try:
            return fn()
        except Exception as e:  # pylint: disable=broad-except
            # Defer the exception in order to return 0 and stop the iteration.
            # Exception inside a ctype callback function has no effect except
            # for printing to stderr (doesn't stop the execution).
            tb = sys.exc_info()[2]
            # On dask, the worker is restarted and somehow the information is
            # lost.
            self._exception = e.with_traceback(tb)
        return dft_ret

    def reraise(self) -> None:
        """Reraise the exception thrown during iteration."""
        self._temporary_data = None
        if self._exception is not None:
            #  pylint 2.7.0 believes `self._exception` can be None even with `assert
            #  isinstace`
            exc = self._exception
            self._exception = None
            raise exc  # pylint: disable=raising-bad-type

    def __del__(self) -> None:
        assert self._temporary_data is None
        assert self._exception is None

    def _reset_wrapper(self, this: None) -> None:  # pylint: disable=unused-argument
        """A wrapper for user defined `reset` function."""
        # free the data
        if self._release:
            self._temporary_data = None
        self._handle_exception(self.reset, None)

    def _next_wrapper(self, this: None) -> int:  # pylint: disable=unused-argument
        """A wrapper for user defined `next` function.

        `this` is not used in Python.  ctypes can handle `self` of a Python
        member function automatically when converting it to c function
        pointer.

        """

        @require_keyword_args(True)
        def input_data(
            *,
            data: Any,
            feature_names: Optional[FeatureNames] = None,
            feature_types: Optional[FeatureTypes] = None,
            **kwargs: Any,
        ) -> None:
            from .data import _proxy_transform, dispatch_proxy_set_data

            # Reduce the amount of transformation that's needed for QuantileDMatrix.
            #
            # To construct the QDM, one needs 4 iterations on CPU, or 2 iterations on
            # GPU. If the QDM has only one batch of input (most of the cases), we can
            # avoid transforming the data repeatedly.
            try:
                ref = weakref.ref(data)
            except TypeError:
                ref = None
            if (
                self._temporary_data is not None
                and ref is not None
                and ref is self._data_ref
            ):
                new, feature_names, feature_types = self._temporary_data
            else:
                new, feature_names, feature_types = _proxy_transform(
                    data,
                    feature_names,
                    feature_types,
                    self._enable_categorical,
                )
            # Stage the data, meta info are copied inside C++ MetaInfo.
            self._temporary_data = (new, feature_names, feature_types)
            dispatch_proxy_set_data(self.proxy, new)
            self.proxy.set_info(
                feature_names=feature_names,
                feature_types=feature_types,
                **kwargs,
            )
            self._data_ref = ref

        # Release the data before next batch is loaded.
        if self._release:
            self._temporary_data = None
        # pylint: disable=not-callable
        return self._handle_exception(lambda: int(self.next(input_data)), 0)

    @abstractmethod
    def reset(self) -> None:
        """Reset the data iterator.  Prototype for user defined function."""
        raise NotImplementedError()

    @abstractmethod
    def next(self, input_data: Callable) -> bool:
        """Set the next batch of data.

        Parameters
        ----------

        input_data:
            A function with same data fields like `data`, `label` with
            `xgboost.DMatrix`.

        Returns
        -------
        False if there's no more batch, otherwise True.

        """
        raise NotImplementedError()


# Notice for `require_keyword_args`
# Authors: Olivier Grisel
#          Gael Varoquaux
#          Andreas Mueller
#          Lars Buitinck
#          Alexandre Gramfort
#          Nicolas Tresegnie
#          Sylvain Marie
# License: BSD 3 clause
def require_keyword_args(
    error: bool,
) -> Callable[[Callable[..., _T]], Callable[..., _T]]:
    """Decorator for methods that issues warnings for positional arguments

    Using the keyword-only argument syntax in pep 3102, arguments after the
    * will issue a warning or error when passed as a positional argument.

    Modified from sklearn utils.validation.

    Parameters
    ----------
    error :
        Whether to throw an error or raise a warning.
    """

    def throw_if(func: Callable[..., _T]) -> Callable[..., _T]:
        """Throw an error/warning if there are positional arguments after the asterisk.

        Parameters
        ----------
        f :
            function to check arguments on.

        """
        sig = signature(func)
        kwonly_args = []
        all_args = []

        for name, param in sig.parameters.items():
            if param.kind == Parameter.POSITIONAL_OR_KEYWORD:
                all_args.append(name)
            elif param.kind == Parameter.KEYWORD_ONLY:
                kwonly_args.append(name)

        @wraps(func)
        def inner_f(*args: Any, **kwargs: Any) -> _T:
            extra_args = len(args) - len(all_args)
            if not all_args and extra_args > 0:  # keyword argument only
                raise TypeError("Keyword argument is required.")

            if extra_args > 0:
                # ignore first 'self' argument for instance methods
                args_msg = [
                    f"{name}"
                    for name, _ in zip(kwonly_args[:extra_args], args[-extra_args:])
                ]
                # pylint: disable=consider-using-f-string
                msg = "Pass `{}` as keyword args.".format(", ".join(args_msg))
                if error:
                    raise TypeError(msg)
                warnings.warn(msg, FutureWarning)
            for k, arg in zip(sig.parameters, args):
                kwargs[k] = arg
            return func(**kwargs)

        return inner_f

    return throw_if


_deprecate_positional_args = require_keyword_args(False)


def _get_categories(
    cfn: Callable[[ctypes.c_char_p], int],
    feature_names: FeatureNames,
    n_features: int,
) -> ArrowCatList:
    if not is_pyarrow_available():
        raise ImportError(
            "`pyarrow` is required for exporting categories to arrow arrays."
        )

    if not TYPE_CHECKING:
        pa = import_pyarrow()
    else:
        import pyarrow as pa

    results: ArrowCatList = []

    ret = ctypes.c_char_p()
    _check_call(cfn(ret))
    if ret.value is None:
        results = [(feature_names[i], None) for i in range(n_features)]
        return results

    retstr = ret.value.decode()  # pylint: disable=no-member
    jcats = json.loads(retstr)
    assert isinstance(jcats, list) and len(jcats) == n_features

    for fidx in range(n_features):
        f_jcats = jcats[fidx]
        if f_jcats is None:
            # Numeric data
            results.append((feature_names[fidx], None))
            continue

        if "offsets" not in f_jcats:
            values = from_array_interface(f_jcats)
            pa_values = pa.Array.from_pandas(values)
            results.append((feature_names[fidx], pa_values))
            continue

        joffsets = f_jcats["offsets"]
        jvalues = f_jcats["values"]
        offsets = from_array_interface(joffsets)
        values = from_array_interface(jvalues)
        pa_offsets = pa.array(offsets).buffers()
        pa_values = pa.array(values).buffers()
        assert pa_offsets[0] is None and pa_values[0] is None, (
            "Should not have null mask."
        )
        pa_dict = pa.StringArray.from_buffers(
            len(offsets) - 1, pa_offsets[1], pa_values[1]
        )
        results.append((feature_names[fidx], pa_dict))

    return results


def _is_iter(data: DataType) -> TypeGuard[DataIter]:
    return isinstance(data, DataIter)


class SingleBatchInternalIter(DataIter):  # pylint: disable=R0902
    """An iterator for single batch data to help creating device DMatrix.
    Transforming input directly to histogram with normal single batch data API
    can not access weight for sketching.  So this iterator acts as a staging
    area for meta info.
    """

    def __init__(self, **kwargs: Any) -> None:
        self.kwargs = kwargs
        self.it = 0

        # This does not necessarily increase memory usage as the data transformation
        # might use memory.
        super().__init__(release_data=False)

    def next(self, input_data: Callable) -> bool:
        if self.it == 1:
            return False
        self.it += 1
        input_data(**self.kwargs)
        return True

    def reset(self) -> None:
        self.it = 0


class DMatrix:  # pylint: disable=too-many-instance-attributes,too-many-public-methods
    """Data Matrix used in XGBoost.

    DMatrix is an internal data structure that is used by XGBoost, which is optimized
    for both memory efficiency and training speed.  You can construct DMatrix from
    multiple different sources of data.

    """

    @_deprecate_positional_args
    def __init__(
        self,
        data: DataType,
        label: Optional[ArrayLike] = None,
        *,
        weight: Optional[ArrayLike] = None,
        base_margin: Optional[ArrayLike] = None,
        missing: Optional[float] = None,
        silent: bool = False,
        feature_names: Optional[FeatureNames] = None,
        feature_types: Optional[Union[FeatureTypes, Categories]] = None,
        nthread: Optional[int] = None,
        group: Optional[ArrayLike] = None,
        qid: Optional[ArrayLike] = None,
        label_lower_bound: Optional[ArrayLike] = None,
        label_upper_bound: Optional[ArrayLike] = None,
        feature_weights: Optional[ArrayLike] = None,
        enable_categorical: bool = True,
        data_split_mode: int = 0,
    ) -> None:
        """Parameters
        ----------
        data :
            Data source of DMatrix. See :ref:`py-data` for a list of supported input
            types.

            Note that, if passing an iterator, it **will cache data on disk**, and note
            that fields like ``label`` will be concatenated in-memory from multiple
            calls to the iterator.
        label :
            Label of the training data.
        weight :
            Weight for each instance.

             .. note::

                 For ranking task, weights are per-group.  In ranking task, one weight
                 is assigned to each group (not each data point). This is because we
                 only care about the relative ordering of data points within each group,
                 so it doesn't make sense to assign weights to individual data points.

        base_margin :
            Global bias for each instance. See :doc:`/tutorials/intercept` for details.
        missing :
            Value in the input data which needs to be present as a missing value. If
            None, defaults to np.nan.
        silent :
            Whether print messages during construction
        feature_names :
            Set names for features.
        feature_types :

            Set types for features. If `data` is a DataFrame type and passing
            `enable_categorical=True`, the types will be deduced automatically from the
            column types.

            Otherwise, one can pass a list-like input with the same length as number of
            columns in `data`, with the following possible values:

            - "c", which represents categorical columns.
            - "q", which represents numeric columns.
            - "int", which represents integer columns.
            - "i", which represents boolean columns.

            Note that, while categorical types are treated differently from the rest for
            model fitting purposes, the other types do not influence the generated
            model, but have effects in other functionalities such as feature
            importances.

            For categorical features, the input is assumed to be preprocessed and
            encoded by the users. The encoding can be done via
            :py:class:`sklearn.preprocessing.OrdinalEncoder` or pandas dataframe
            `.cat.codes` method. This is useful when users want to specify categorical
            features without having to construct a dataframe as input.

            .. versionadded:: 3.1.0

            Alternatively, user can pass a :py:class:`~xgboost.core.Categories` object
            returned from previous training as a reference for re-coding. One can obtain
            the reference with the :py:meth:`.get_categories` from the previous training
            DMatrix or the Booster. This feature is experimental.

        nthread :
            Number of threads to use for loading data when parallelization is
            applicable. If -1, uses maximum threads available on the system.
        group :
            Group size for all ranking group.
        qid :
            Query ID for data samples, used for ranking.
        label_lower_bound :
            Lower bound for survival training.
        label_upper_bound :
            Upper bound for survival training.
        feature_weights :
            Set feature weights for column sampling.
        enable_categorical :

            .. versionadded:: 1.3.0

            .. note:: This parameter is experimental

            Experimental support of specializing for categorical features. See
            :doc:`/tutorials/categorical` for more info.

            If passing `True` and `data` is a data frame (from supported libraries such
            as Pandas, Modin, polars, and cuDF), The DMatrix recognizes categorical
            columns and automatically set the `feature_types` parameter. If `data` is
            not a data frame, this argument is ignored.

            If passing `False` and `data` is a data frame with categorical columns, it
            will result in an error.

            See notes in the :py:class:`DataIter` for consistency requirement when the
            input is an iterator.

            .. versionchanged:: 3.1.0

            XGBoost can remember the encoding of categories when the input is a
            dataframe.

        data_split_mode :

            .. deprecated:: 3.3.0

            Only row-wise split is supported. Column-wise split has been removed
            and is rejected during DMatrix construction.

        """
        if group is not None and qid is not None:
            raise ValueError("Either one of `group` or `qid` should be None.")

        self.missing = missing if missing is not None else np.nan
        self.nthread = nthread if nthread is not None else -1
        self.silent = silent

        if isinstance(data, ctypes.c_void_p):
            # Used for constructing DMatrix slice.
            self.handle = data
            return

        _validate_data_split_mode(data_split_mode)

        from .data import dispatch_data_backend

        if _is_iter(data):
            self._init_from_iter(data, enable_categorical)
            assert self.handle is not None
            return

        handle, feature_names, feature_types = dispatch_data_backend(
            data=data,
            missing=self.missing,
            threads=self.nthread,
            feature_names=feature_names,
            feature_types=feature_types,
            enable_categorical=enable_categorical,
        )
        assert handle is not None
        self.handle = handle

        self.set_info(
            label=label,
            weight=weight,
            base_margin=base_margin,
            group=group,
            qid=qid,
            label_lower_bound=label_lower_bound,
            label_upper_bound=label_upper_bound,
            feature_weights=feature_weights,
        )

        if feature_names is not None:
            self.feature_names = feature_names
        if feature_types is not None:
            self.feature_types = feature_types

    def _init_from_iter(self, it: DataIter, enable_categorical: bool) -> None:
        args = make_jcargs(
            missing=self.missing,
            nthread=self.nthread,
            cache_prefix=it.cache_prefix if it.cache_prefix else "",
            on_host=it.on_host,
            min_cache_page_bytes=it.min_cache_page_bytes,
        )
        handle = ctypes.c_void_p()
        reset_callback, next_callback = it.get_callbacks(enable_categorical)
        ret = _LIB.XGDMatrixCreateFromCallback(
            None,
            it.proxy.handle,
            reset_callback,
            next_callback,
            args,
            ctypes.byref(handle),
        )
        it.reraise()
        # delay check_call to throw intermediate exception first
        _check_call(ret)
        self.handle = handle

    def __del__(self) -> None:
        if hasattr(self, "handle"):
            assert self.handle is not None
            _check_call(_LIB.XGDMatrixFree(self.handle))
            del self.handle

    @_deprecate_positional_args
    def set_info(
        self,
        *,
        label: Optional[ArrayLike] = None,
        weight: Optional[ArrayLike] = None,
        base_margin: Optional[ArrayLike] = None,
        group: Optional[ArrayLike] = None,
        qid: Optional[ArrayLike] = None,
        label_lower_bound: Optional[ArrayLike] = None,
        label_upper_bound: Optional[ArrayLike] = None,
        feature_names: Optional[FeatureNames] = None,
        feature_types: Optional[FeatureTypes] = None,
        feature_weights: Optional[ArrayLike] = None,
    ) -> None:
        """Set meta info for DMatrix.  See doc string for :py:obj:`xgboost.DMatrix`."""
        from .data import dispatch_meta_backend

        if label is not None:
            self.set_label(label)
        if weight is not None:
            self.set_weight(weight)
        if base_margin is not None:
            self.set_base_margin(base_margin)
        if group is not None:
            self.set_group(group)
        if qid is not None:
            self.set_uint_info("qid", qid)
        if label_lower_bound is not None:
            self.set_float_info("label_lower_bound", label_lower_bound)
        if label_upper_bound is not None:
            self.set_float_info("label_upper_bound", label_upper_bound)
        if feature_names is not None:
            self.feature_names = feature_names
        if feature_types is not None:
            self.feature_types = feature_types
        if feature_weights is not None:
            dispatch_meta_backend(
                matrix=self, data=feature_weights, name="feature_weights"
            )

    def _get_info(self, field: str) -> NumpyOrCupy:
        """Get meta info."""
        c_sdata = ctypes.c_char_p()
        _check_call(
            _LIB.XGDMatrixGetInfoRef(self.handle, c_str(field), ctypes.byref(c_sdata))
        )
        assert c_sdata.value is not None
        idata = json.loads(c_sdata.value)
        data = from_array_interface(idata)
        return data

    def get_float_info(self, field: str) -> NumpyOrCupy:
        """Get float property from the DMatrix.

        Parameters
        ----------
        field: str
            The field name of the information.

        """
        return self._get_info(field)

    def get_uint_info(self, field: str) -> NumpyOrCupy:
        """Get unsigned integer property from the DMatrix.

        Parameters
        ----------
        field: str
            The field name of the information.

        """
        return self._get_info(field)

    def set_float_info(self, field: str, data: ArrayLike) -> None:
        """Set float type property into the DMatrix.

        Parameters
        ----------
        field: str
            The field name of the information

        data: numpy array
            The array of data to be set
        """
        from .data import dispatch_meta_backend

        dispatch_meta_backend(self, data, field, "float")

    def set_float_info_npy2d(self, field: str, data: ArrayLike) -> None:
        """Set float type property into the DMatrix
           for numpy 2d array input

        Parameters
        ----------
        field: str
            The field name of the information

        data: numpy array
            The array of data to be set
        """
        from .data import dispatch_meta_backend

        dispatch_meta_backend(self, data, field, "float")

    def set_uint_info(self, field: str, data: ArrayLike) -> None:
        """Set uint type property into the DMatrix.

        Parameters
        ----------
        field: str
            The field name of the information

        data: numpy array
            The array of data to be set
        """
        from .data import dispatch_meta_backend

        dispatch_meta_backend(self, data, field, "uint32")

    def save_binary(self, fname: PathLike, silent: bool = True) -> None:
        """Save DMatrix to an XGBoost buffer.  Saved binary can be later loaded
        by providing the path to :py:func:`xgboost.DMatrix` as input.

        Parameters
        ----------
        fname : string or os.PathLike
            Name of the output buffer file.
        silent : bool (optional; default: True)
            If set, the output is suppressed.
        """
        fname = os.fspath(os.path.expanduser(fname))
        _check_call(
            _LIB.XGDMatrixSaveBinary(self.handle, c_str(fname), ctypes.c_int(silent))
        )

    def set_label(self, label: ArrayLike) -> None:
        """Set label of dmatrix

        Parameters
        ----------
        label: array like
            The label information to be set into DMatrix
        """
        from .data import dispatch_meta_backend

        dispatch_meta_backend(self, label, "label", "float")

    def set_weight(self, weight: ArrayLike) -> None:
        """Set weight of each instance.

        Parameters
        ----------
        weight : array like
            Weight for each data point

            .. note:: For ranking task, weights are per-group.

                In ranking task, one weight is assigned to each group (not each
                data point). This is because we only care about the relative
                ordering of data points within each group, so it doesn't make
                sense to assign weights to individual data points.

        """
        from .data import dispatch_meta_backend

        dispatch_meta_backend(self, weight, "weight", "float")

    def set_base_margin(self, margin: ArrayLike) -> None:
        """Set base margin of booster to start from.

        This can be used to specify a prediction value of existing model to be
        base_margin However, remember margin is needed, instead of transformed
        prediction e.g. for logistic regression: need to put in value before
        logistic transformation see also example/demo.py

        Parameters
        ----------
        margin: array like
            Prediction margin of each datapoint

        """
        from .data import dispatch_meta_backend

        dispatch_meta_backend(self, margin, "base_margin", "float")

    def set_group(self, group: ArrayLike) -> None:
        """Set group size of DMatrix (used for ranking).

        Parameters
        ----------
        group : array like
            Group size of each group
        """
        from .data import dispatch_meta_backend

        dispatch_meta_backend(self, group, "group", "uint32")

    def get_label(self) -> NumpyOrCupy:
        """Get the label of the DMatrix."""
        return self._get_info("label")

    def get_weight(self) -> NumpyOrCupy:
        """Get the weight of the DMatrix."""
        return self._get_info("weight")

    def get_base_margin(self) -> NumpyOrCupy:
        """Get the base margin of the DMatrix."""
        return self._get_info("base_margin")

    def get_group(self) -> np.ndarray:
        """Get the group of the DMatrix.

        Returns
        -------
        group
        """
        group_ptr = self._get_info("group_ptr")
        return np.diff(group_ptr)

    def get_data(self) -> scipy.sparse.csr_matrix:
        """Get the predictors from DMatrix as a CSR matrix. This getter is mostly for
        testing purposes. If this is a quantized DMatrix then quantized values are
        returned instead of input values.

        .. versionadded:: 1.7.0

        """
        indptr = np.empty(self.num_row() + 1, dtype=np.uint64)
        indices = np.empty(self.num_nonmissing(), dtype=np.uint32)
        data = np.empty(self.num_nonmissing(), dtype=np.float32)

        c_indptr = indptr.ctypes.data_as(ctypes.POINTER(c_bst_ulong))
        c_indices = indices.ctypes.data_as(ctypes.POINTER(ctypes.c_uint32))
        c_data = data.ctypes.data_as(ctypes.POINTER(ctypes.c_float))
        config = from_pystr_to_cstr(json.dumps({}))

        _check_call(
            _LIB.XGDMatrixGetDataAsCSR(self.handle, config, c_indptr, c_indices, c_data)
        )
        ret = scipy.sparse.csr_matrix(
            (data, indices, indptr), shape=(self.num_row(), self.num_col())
        )
        return ret

    def get_quantile_cut(self) -> Tuple[np.ndarray, np.ndarray]:
        """Get quantile cuts for quantization.

        .. versionadded:: 2.0.0

        """
        n_features = self.num_col()

        c_sindptr = ctypes.c_char_p()
        c_sdata = ctypes.c_char_p()
        config = make_jcargs()
        _check_call(
            _LIB.XGDMatrixGetQuantileCut(
                self.handle, config, ctypes.byref(c_sindptr), ctypes.byref(c_sdata)
            )
        )
        assert c_sindptr.value is not None
        assert c_sdata.value is not None

        i_indptr = json.loads(c_sindptr.value)
        indptr = from_array_interface(i_indptr)
        assert indptr.size == n_features + 1
        assert indptr.dtype == np.uint64

        i_data = json.loads(c_sdata.value)
        data = from_array_interface(i_data)
        assert data.size == indptr[-1]
        assert data.dtype == np.float32
        return indptr, data

    def get_categories(self, export_to_arrow: bool = False) -> Categories:
        """Get the categories in the dataset.

        .. versionadded:: 3.1.0

        .. warning::

            This function is experimental.

        Parameters
        ----------
        export_to_arrow :
            The returned container will contain a list of ``pyarrow`` arrays for the
            categories. See the :py:meth:`~Categories.to_arrow` for more info.

        """
        fnames = self.feature_names
        n_features = self.num_col()
        if fnames is None:
            fnames = [str(i) for i in range(n_features)]

        hdl = ctypes.c_void_p()
        if export_to_arrow:
            arrow_arrays = _get_categories(
                lambda ret: _LIB.XGDMatrixGetCategoriesExportToArrow(
                    self.handle, None, ctypes.byref(hdl), ctypes.byref(ret)
                ),
                fnames,
                n_features,
            )
        else:
            arrow_arrays = None
            _check_call(
                _LIB.XGDMatrixGetCategories(self.handle, None, ctypes.byref(hdl))
            )

        return Categories(
            (hdl, lambda: _check_call(_LIB.XGBCategoriesFree(hdl))), arrow_arrays
        )

    def num_row(self) -> int:
        """Get the number of rows in the DMatrix."""
        ret = c_bst_ulong()
        _check_call(_LIB.XGDMatrixNumRow(self.handle, ctypes.byref(ret)))
        return ret.value

    def num_col(self) -> int:
        """Get the number of columns (features) in the DMatrix."""
        ret = c_bst_ulong()
        _check_call(_LIB.XGDMatrixNumCol(self.handle, ctypes.byref(ret)))
        return ret.value

    def num_nonmissing(self) -> int:
        """Get the number of non-missing values in the DMatrix.

        .. versionadded:: 1.7.0

        """
        ret = c_bst_ulong()
        _check_call(_LIB.XGDMatrixNumNonMissing(self.handle, ctypes.byref(ret)))
        return ret.value

    def slice(
        self, rindex: Union[List[int], np.ndarray], allow_groups: bool = False
    ) -> "DMatrix":
        """Slice the DMatrix and return a new DMatrix that only contains `rindex`.

        Parameters
        ----------
        rindex
            List of indices to be selected.
        allow_groups
            Allow slicing of a matrix with a groups attribute

        Returns
        -------
        res
            A new DMatrix containing only selected indices.
        """
        from .data import _maybe_np_slice

        handle = ctypes.c_void_p()

        rindex = _maybe_np_slice(rindex, dtype=np.int32)
        _check_call(
            _LIB.XGDMatrixSliceDMatrixEx(
                self.handle,
                c_array(ctypes.c_int, rindex),
                c_bst_ulong(len(rindex)),
                ctypes.byref(handle),
                ctypes.c_int(1 if allow_groups else 0),
            )
        )
        return DMatrix(handle)

    @property
    def feature_names(self) -> Optional[FeatureNames]:
        """Labels for features (column labels).

        Setting it to ``None`` resets existing feature names.

        """
        length = c_bst_ulong()
        sarr = ctypes.POINTER(ctypes.c_char_p)()
        _check_call(
            _LIB.XGDMatrixGetStrFeatureInfo(
                self.handle,
                c_str("feature_name"),
                ctypes.byref(length),
                ctypes.byref(sarr),
            )
        )
        feature_names = from_cstr_to_pystr(sarr, length)
        if not feature_names:
            return None
        return feature_names

    @feature_names.setter
    def feature_names(self, feature_names: Optional[FeatureNames]) -> None:
        if feature_names is None:
            _check_call(
                _LIB.XGDMatrixSetStrFeatureInfo(
                    self.handle, c_str("feature_name"), None, c_bst_ulong(0)
                )
            )
            return

        # validate feature name
        feature_names = _validate_feature_info(
            feature_names,
            self.num_col(),
            "feature names",
        )
        if len(feature_names) != len(set(feature_names)):
            values, counts = np.unique(
                feature_names,
                return_index=False,
                return_inverse=False,
                return_counts=True,
            )
            duplicates = [name for name, cnt in zip(values, counts) if cnt > 1]
            raise ValueError(
                f"feature_names must be unique. Duplicates found: {duplicates}"
            )

        # prohibit the use symbols that may affect parsing. e.g. []<
        if not all(
            isinstance(f, str) and not any(x in f for x in ["[", "]", "<"])
            for f in feature_names
        ):
            raise ValueError(
                "feature_names must be string, and may not contain [, ] or <"
            )

        feature_names_bytes = [bytes(f, encoding="utf-8") for f in feature_names]
        c_feature_names = (ctypes.c_char_p * len(feature_names_bytes))(
            *feature_names_bytes
        )
        _check_call(
            _LIB.XGDMatrixSetStrFeatureInfo(
                self.handle,
                c_str("feature_name"),
                c_feature_names,
                c_bst_ulong(len(feature_names)),
            )
        )

    @property
    def feature_types(self) -> Optional[FeatureTypes]:
        """Type of features (column types).

        This is for displaying the results and categorical data support. See
        :py:class:`DMatrix` for details.

        Setting it to ``None`` resets existing feature types.

        """
        length = c_bst_ulong()
        sarr = ctypes.POINTER(ctypes.c_char_p)()
        _check_call(
            _LIB.XGDMatrixGetStrFeatureInfo(
                self.handle,
                c_str("feature_type"),
                ctypes.byref(length),
                ctypes.byref(sarr),
            )
        )
        res = from_cstr_to_pystr(sarr, length)
        if not res:
            return None
        return res

    @feature_types.setter
    def feature_types(self, feature_types: Optional[FeatureTypes]) -> None:
        if feature_types is None:
            # Reset
            _check_call(
                _LIB.XGDMatrixSetStrFeatureInfo(
                    self.handle, c_str("feature_type"), None, c_bst_ulong(0)
                )
            )
            return

        feature_types = _validate_feature_info(
            feature_types,
            self.num_col(),
            "feature types",
        )

        feature_types_bytes = [bytes(f, encoding="utf-8") for f in feature_types]
        c_feature_types = (ctypes.c_char_p * len(feature_types_bytes))(
            *feature_types_bytes
        )
        _check_call(
            _LIB.XGDMatrixSetStrFeatureInfo(
                self.handle,
                c_str("feature_type"),
                c_feature_types,
                c_bst_ulong(len(feature_types)),
            )
        )


class _ProxyDMatrix(DMatrix):
    """A placeholder class when DMatrix cannot be constructed (QuantileDMatrix,
    inplace_predict).

    """

    def __init__(self) -> None:  # pylint: disable=super-init-not-called
        self.handle = ctypes.c_void_p()
        _check_call(_LIB.XGProxyDMatrixCreate(ctypes.byref(self.handle)))

    def _ref_data_from_cuda_interface(self, data: DataType) -> None:
        """Reference data from CUDA array interface."""
        arrinf = cuda_array_interface(data)
        _check_call(_LIB.XGProxyDMatrixSetDataCudaArrayInterface(self.handle, arrinf))

    def _ref_data_from_cuda_columnar(self, data: TransformedDf) -> None:
        """Reference data from CUDA columnar format."""
        _check_call(
            _LIB.XGProxyDMatrixSetDataCudaColumnar(self.handle, data.array_interface())
        )

    def _ref_data_from_array(self, data: np.ndarray) -> None:
        """Reference data from numpy array."""
        _check_call(_LIB.XGProxyDMatrixSetDataDense(self.handle, array_interface(data)))

    def _ref_data_from_columnar(self, data: TransformedDf) -> None:
        """Reference data from a CPU DataFrame."""
        _check_call(
            _LIB.XGProxyDMatrixSetDataColumnar(self.handle, data.array_interface())
        )

    def _ref_data_from_csr(self, csr: scipy.sparse.csr_matrix) -> None:
        """Reference data from scipy csr."""
        _LIB.XGProxyDMatrixSetDataCSR(
            self.handle,
            array_interface(csr.indptr),
            array_interface(csr.indices),
            array_interface(csr.data),
            ctypes.c_size_t(csr.shape[1]),
        )


class _RefMixIn:
    @property
    def ref(self) -> Optional[weakref.ReferenceType]:
        """Internal method for retrieving a reference to the training DMatrix."""
        if hasattr(self, "_ref"):
            return self._ref
        return None

    @ref.setter
    def ref(self, ref: weakref.ReferenceType) -> None:
        self._ref = ref


class QuantileDMatrix(DMatrix, _RefMixIn):
    """A DMatrix variant that generates quantilized data directly from input for the
    ``hist`` tree method. This DMatrix is primarily designed to save memory in training
    by avoiding intermediate storage. Set ``max_bin`` to control the number of bins
    during quantisation, which should be consistent with the training parameter
    ``max_bin``. When ``QuantileDMatrix`` is used for validation/test dataset, ``ref``
    should be another ``QuantileDMatrix`` or ``DMatrix``, but not recommended as it
    defeats the purpose of saving memory) constructed from training dataset.  See
    :py:obj:`xgboost.DMatrix` for documents on meta info.

    .. note::

        Do not use ``QuantileDMatrix`` as validation/test dataset without supplying a
        reference (the training dataset) ``QuantileDMatrix`` using ``ref`` as some
        information may be lost in quantisation.

    .. versionadded:: 1.7.0

    Examples
    --------

    .. code-block::

        from sklearn.datasets import make_regression
        from sklearn.model_selection import train_test_split

        X, y = make_regression()
        X_train, X_test, y_train, y_test = train_test_split(X, y)
        Xy_train = xgb.QuantileDMatrix(X_train, y_train)
        # It's necessary to have the training DMatrix as a reference for valid
        # quantiles.
        Xy_test = xgb.QuantileDMatrix(X_test, y_test, ref=Xy_train)

    Parameters
    ----------
    max_bin :
        The number of histogram bin, should be consistent with the training parameter
        ``max_bin``.

    ref :
        The training dataset that provides quantile information, needed when creating
        validation/test dataset with ``QuantileDMatrix``. Supplying the training DMatrix
        as a reference means that the same quantisation applied to the training data is
        applied to the validation/test data

    max_quantile_batches :
        Deprecated. This parameter no longer has any effect and will be removed in a
        future release.

        .. versionadded:: 3.0.0

        .. deprecated:: 3.3.0

    data_split_mode :
        Deprecated. Only row-wise split is supported. Column-wise split has been
        removed and is rejected during DMatrix construction.

        .. deprecated:: 3.3.0

    """

    @_deprecate_positional_args
    def __init__(  # pylint: disable=super-init-not-called
        self,
        data: DataType,
        label: Optional[ArrayLike] = None,
        *,
        weight: Optional[ArrayLike] = None,
        base_margin: Optional[ArrayLike] = None,
        missing: Optional[float] = None,
        silent: bool = False,
        feature_names: Optional[FeatureNames] = None,
        feature_types: Optional[FeatureTypes] = None,
        nthread: Optional[int] = None,
        max_bin: Optional[int] = None,
        ref: Optional[DMatrix] = None,
        group: Optional[ArrayLike] = None,
        qid: Optional[ArrayLike] = None,
        label_lower_bound: Optional[ArrayLike] = None,
        label_upper_bound: Optional[ArrayLike] = None,
        feature_weights: Optional[ArrayLike] = None,
        enable_categorical: bool = True,
        max_quantile_batches: Optional[int] = None,
        data_split_mode: int = 0,
    ) -> None:
        self.max_bin = max_bin
        self.missing = missing if missing is not None else np.nan
        self.nthread = nthread if nthread is not None else -1
        self._silent = silent  # unused, kept for compatibility

        if isinstance(data, ctypes.c_void_p):
            self.handle = data
            return

        _validate_data_split_mode(data_split_mode)

        if qid is not None and group is not None:
            raise ValueError(
                "Only one of the eval_qid or eval_group for each evaluation "
                "dataset should be provided."
            )
        if isinstance(data, DataIter):
            if any(
                info is not None
                for info in (
                    label,
                    weight,
                    base_margin,
                    feature_names,
                    feature_types,
                    group,
                    qid,
                    label_lower_bound,
                    label_upper_bound,
                    feature_weights,
                )
            ):
                raise ValueError(
                    "If data iterator is used as input, data like label should be "
                    "specified as batch argument."
                )

        self._init(
            data,
            ref=ref,
            label=label,
            weight=weight,
            base_margin=base_margin,
            group=group,
            qid=qid,
            label_lower_bound=label_lower_bound,
            label_upper_bound=label_upper_bound,
            feature_weights=feature_weights,
            feature_names=feature_names,
            feature_types=feature_types,
            enable_categorical=enable_categorical,
            max_quantile_blocks=max_quantile_batches,
        )

    def _init(
        self,
        data: DataType,
        ref: Optional[DMatrix],
        enable_categorical: bool,
        max_quantile_blocks: Optional[int],
        **meta: Any,
    ) -> None:
        from .data import _is_dlpack, _transform_dlpack

        if _is_dlpack(data):
            # We specialize for dlpack because cupy will take the memory from it so
            # it can't be transformed twice.
            data = _transform_dlpack(data)
        if _is_iter(data):
            it = data
        else:
            it = SingleBatchInternalIter(data=data, **meta)

        handle = ctypes.c_void_p()
        reset_callback, next_callback = it.get_callbacks(enable_categorical)
        if it.cache_prefix is not None:
            raise ValueError(
                "QuantileDMatrix doesn't cache data, remove the cache_prefix "
                "in iterator to fix this error."
            )

        config = make_jcargs(
            nthread=self.nthread,
            missing=self.missing,
            max_bin=self.max_bin,
            max_quantile_blocks=max_quantile_blocks,
        )
        ret = _LIB.XGQuantileDMatrixCreateFromCallback(
            None,
            it.proxy.handle,
            ref.handle if ref is not None else ref,
            reset_callback,
            next_callback,
            config,
            ctypes.byref(handle),
        )
        it.reraise()
        # delay check_call to throw intermediate exception first
        _check_call(ret)
        self.handle = handle

        if ref is not None:
            self.ref = weakref.ref(ref)


class ExtMemQuantileDMatrix(DMatrix, _RefMixIn):
    """The external memory version of the :py:class:`QuantileDMatrix`.

    See :doc:`/tutorials/external_memory` for explanation and usage examples, and
    :py:class:`QuantileDMatrix` for parameter document.

    .. warning::

        This is an experimental feature and subject to change.

    .. versionadded:: 3.0.0

    """

    @_deprecate_positional_args
    def __init__(  # pylint: disable=super-init-not-called
        self,
        data: DataIter,
        *,
        missing: Optional[float] = None,
        nthread: Optional[int] = None,
        max_bin: Optional[int] = None,
        ref: Optional[DMatrix] = None,
        enable_categorical: bool = True,
        max_quantile_batches: Optional[int] = None,
        cache_host_ratio: Optional[float] = None,
    ) -> None:
        """
        Parameters
        ----------
        data :
            A user-defined :py:class:`DataIter` for loading data.

        max_quantile_batches :
            Deprecated. See :py:class:`QuantileDMatrix`.

        cache_host_ratio :

            .. versionadded:: 3.1.0

            Used by the GPU implementation. For GPU-based inputs, XGBoost can split the
            cache into host and device caches to reduce the data transfer overhead. This
            parameter specifies the size of host cache compared to the size of the
            entire cache: :math:`host / (host + device)`.

            See :ref:`extmem-adaptive-cache` for more info.

        """
        self.max_bin = max_bin
        self.missing = missing if missing is not None else np.nan
        self.nthread = nthread if nthread is not None else -1

        self._init(
            data,
            ref,
            enable_categorical=enable_categorical,
            max_quantile_blocks=max_quantile_batches,
            cache_host_ratio=(
                None if cache_host_ratio is None else float(cache_host_ratio)
            ),
        )
        assert self.handle is not None

    def _init(
        self,
        it: DataIter,
        ref: Optional[DMatrix],
        *,
        enable_categorical: bool,
        max_quantile_blocks: Optional[int] = None,
        cache_host_ratio: Optional[float] = None,
    ) -> None:
        args = make_jcargs(
            missing=self.missing,
            nthread=self.nthread,
            cache_prefix=it.cache_prefix if it.cache_prefix else "",
            on_host=it.on_host,
            max_bin=self.max_bin,
            min_cache_page_bytes=it.min_cache_page_bytes,
            # It's called blocks internally due to block-based quantile sketching.
            max_quantile_blocks=max_quantile_blocks,
            cache_host_ratio=cache_host_ratio,
        )
        handle = ctypes.c_void_p()
        reset_callback, next_callback = it.get_callbacks(enable_categorical)
        # We don't need the iter handle (hence None) in Python as reset,next callbacks
        # are member functions, and ctypes can handle the `self` parameter
        # automatically.
        ret = _LIB.XGExtMemQuantileDMatrixCreateFromCallback(
            None,  # iter
            it.proxy.handle,  # proxy
            ref.handle if ref is not None else ref,  # ref
            reset_callback,  # reset
            next_callback,  # next
            args,  # config
            ctypes.byref(handle),  # out
        )
        it.reraise()
        # delay check_call to throw intermediate exception first
        _check_call(ret)
        self.handle = handle

        if ref is not None:
            self.ref = weakref.ref(ref)


PlainObj = Callable[[np.ndarray, DMatrix], Tuple[np.ndarray, np.ndarray]]
CustomObj = Union[PlainObj, Objective]
Metric = Callable[[np.ndarray, DMatrix], Tuple[str, float]]


def _configure_metrics(params: BoosterParam) -> BoosterParam:
    if (
        isinstance(params, dict)
        and "eval_metric" in params
        and isinstance(params["eval_metric"], list)
    ):
        eval_metrics = params["eval_metric"]
        params.pop("eval_metric", None)
        params_list = list(params.items())
        for eval_metric in eval_metrics:
            params_list += [("eval_metric", eval_metric)]
        return params_list
    return params


class Booster:
    # pylint: disable=too-many-public-methods
    """A Booster of XGBoost.

    Booster is the model of xgboost, that contains low level routines for
    training, prediction and evaluation.
    """

    def __init__(
        self,
        params: Optional[BoosterParam] = None,
        cache: Optional[Sequence[DMatrix]] = None,
        model_file: Optional[Union["Booster", bytearray, os.PathLike, str]] = None,
    ) -> None:
        """
        Parameters
        ----------
        params :
            Parameters for boosters.
        cache :
            List of cache items.
        model_file :
            Path to the model file if it's string or PathLike.
        """
        cache = cache if cache is not None else []
        for d in cache:
            if not isinstance(d, DMatrix):
                raise TypeError(f"Invalid cache item: {type(d).__name__}", cache)

        dmats = c_array(ctypes.c_void_p, [d.handle for d in cache])
        self.handle: Optional[ctypes.c_void_p] = ctypes.c_void_p()
        _check_call(
            _LIB.XGBoosterCreate(
                dmats, c_bst_ulong(len(cache)), ctypes.byref(self.handle)
            )
        )
        for d in cache:
            # Validate feature only after the feature names are saved into booster.
            self._assign_dmatrix_features(d)

        if isinstance(model_file, Booster):
            assert self.handle is not None
            # We use the pickle interface for getting memory snapshot from
            # another model, and load the snapshot with this booster.
            state = model_file.__getstate__()
            handle = state["handle"]
            del state["handle"]
            ptr = (ctypes.c_char * len(handle)).from_buffer(handle)
            length = c_bst_ulong(len(handle))
            _check_call(_LIB.XGBoosterUnserializeFromBuffer(self.handle, ptr, length))
            self.__dict__.update(state)
        elif isinstance(model_file, (str, os.PathLike, bytearray)):
            self.load_model(model_file)
        elif model_file is None:
            pass
        else:
            raise TypeError("Unknown type:", model_file)

        params = params or {}
        params_processed = _configure_metrics(params.copy())
        params_processed = self._configure_constraints(params_processed)
        if isinstance(params_processed, list):
            params_processed.append(("validate_parameters", True))
        else:
            params_processed["validate_parameters"] = True

        self.set_param(params_processed or {})

    def _transform_monotone_constrains(
        self, value: Union[Dict[str, int], str, Tuple[int, ...]]
    ) -> Union[Tuple[int, ...], str]:
        if isinstance(value, str):
            return value
        if isinstance(value, tuple):
            return value

        constrained_features = set(value.keys())
        feature_names = self.feature_names or []
        if not constrained_features.issubset(set(feature_names)):
            raise ValueError(
                "Constrained features are not a subset of training data feature names"
            )

        return tuple(value.get(name, 0) for name in feature_names)

    def _transform_interaction_constraints(
        self, value: Union[Sequence[Sequence[str]], str]
    ) -> Union[str, List[List[int]]]:
        if isinstance(value, str):
            return value
        feature_idx_mapping = {
            name: idx for idx, name in enumerate(self.feature_names or [])
        }

        try:
            result = []
            for constraint in value:
                result.append(
                    [feature_idx_mapping[feature_name] for feature_name in constraint]
                )
            return result
        except KeyError as e:
            raise ValueError(
                "Constrained features are not a subset of training data feature names"
            ) from e

    def _configure_constraints(self, params: BoosterParam) -> BoosterParam:
        if isinstance(params, dict):
            # we must use list in the internal code as there can be multiple metrics
            # with the same parameter name `eval_metric` (same key for dictionary).
            params = list(params.items())
        for idx, param in enumerate(params):
            name, value = param
            if value is None:
                continue

            if name == "monotone_constraints":
                params[idx] = (name, self._transform_monotone_constrains(value))
            elif name == "interaction_constraints":
                params[idx] = (name, self._transform_interaction_constraints(value))

        return params

    def __del__(self) -> None:
        if hasattr(self, "handle") and self.handle is not None:
            _check_call(_LIB.XGBoosterFree(self.handle))
            self.handle = None

    def __getstate__(self) -> Dict:
        # can't pickle ctypes pointers, put model content in a bytearray
        this = self.__dict__.copy()
        handle = this["handle"]
        if handle is not None:
            length = c_bst_ulong()
            cptr = ctypes.POINTER(ctypes.c_char)()
            _check_call(
                _LIB.XGBoosterSerializeToBuffer(
                    self.handle, ctypes.byref(length), ctypes.byref(cptr)
                )
            )
            buf = ctypes2buffer(cptr, length.value)
            this["handle"] = buf
        return this

    def __setstate__(self, state: Dict) -> None:
        # reconstruct the handle from raw data
        handle = state["handle"]
        if handle is not None:
            buf = handle
            dmats = c_array(ctypes.c_void_p, [])
            handle = ctypes.c_void_p()
            _check_call(
                _LIB.XGBoosterCreate(dmats, c_bst_ulong(0), ctypes.byref(handle))
            )
            length = c_bst_ulong(len(buf))
            ptr = (ctypes.c_char * len(buf)).from_buffer(buf)
            _check_call(_LIB.XGBoosterUnserializeFromBuffer(handle, ptr, length))
            state["handle"] = handle
        self.__dict__.update(state)

    def __getitem__(self, val: Union[Integer, tuple, slice, EllipsisType]) -> "Booster":
        """Get a slice of the tree-based model. Attributes like `best_iteration` and
        `best_score` are removed in the resulting booster.

        .. versionadded:: 1.3.0

        """
        # convert to slice for all other types
        if isinstance(val, (np.integer, int)):
            val = slice(int(val), int(val + 1))
        if isinstance(val, EllipsisType):
            val = slice(0, 0)
        if isinstance(val, tuple):
            raise ValueError("Only supports slicing through 1 dimension.")
        # All supported types are now slice
        if not isinstance(val, slice):
            msg = _expect((int, slice, np.integer, EllipsisType), type(val))
            raise TypeError(msg)

        if isinstance(val.start, EllipsisType) or val.start is None:
            start = 0
        else:
            start = val.start
        if isinstance(val.stop, EllipsisType) or val.stop is None:
            stop = 0
        else:
            stop = val.stop
            if stop < start:
                raise ValueError("Invalid slice", val)

        step = val.step if val.step is not None else 1

        c_start = ctypes.c_int(start)
        c_stop = ctypes.c_int(stop)
        c_step = ctypes.c_int(step)

        sliced_handle = ctypes.c_void_p()
        status = _LIB.XGBoosterSlice(
            self.handle, c_start, c_stop, c_step, ctypes.byref(sliced_handle)
        )
        if status == -2:
            raise IndexError("Layer index out of range")
        _check_call(status)

        sliced = Booster()
        _check_call(_LIB.XGBoosterFree(sliced.handle))
        sliced.handle = sliced_handle
        return sliced

    def __iter__(self) -> Generator["Booster", None, None]:
        """Iterator method for getting individual trees.

        .. versionadded:: 2.0.0

        """
        for i in range(0, self.num_boosted_rounds()):
            yield self[i]

    def save_config(self) -> str:
        """Output internal parameter configuration of Booster as a JSON
        string.

        .. versionadded:: 1.0.0

        """
        json_string = ctypes.c_char_p()
        length = c_bst_ulong()
        _check_call(
            _LIB.XGBoosterSaveJsonConfig(
                self.handle, ctypes.byref(length), ctypes.byref(json_string)
            )
        )
        assert json_string.value is not None
        result = json_string.value.decode()  # pylint: disable=no-member
        return result

    def load_config(self, config: str) -> None:
        """Load configuration returned by `save_config`.

        .. versionadded:: 1.0.0
        """
        assert isinstance(config, str)
        _check_call(_LIB.XGBoosterLoadJsonConfig(self.handle, c_str(config)))

    def __copy__(self) -> "Booster":
        return self.__deepcopy__(None)

    def __deepcopy__(self, _: Any) -> "Booster":
        """Return a copy of booster."""
        return Booster(model_file=self)

    def copy(self) -> "Booster":
        """Copy the booster object.

        Returns
        -------
        booster :
            A copied booster model
        """
        return copy.copy(self)

    def reset(self) -> "Booster":
        """Reset the booster object to release data caches used for training.

        .. versionadded:: 3.0.0

        """
        _check_call(_LIB.XGBoosterReset(self.handle))
        return self

    def attr(self, key: str) -> Optional[str]:
        """Get attribute string from the Booster.

        Parameters
        ----------
        key :
            The key to get attribute from.

        Returns
        -------
        value :
            The attribute value of the key, returns None if attribute do not exist.
        """
        ret = ctypes.c_char_p()
        success = ctypes.c_int()
        _check_call(
            _LIB.XGBoosterGetAttr(
                self.handle, c_str(key), ctypes.byref(ret), ctypes.byref(success)
            )
        )
        if success.value != 0:
            value = ret.value
            assert value
            return py_str(value)
        return None

    def attributes(self) -> Dict[str, Optional[str]]:
        """Get attributes stored in the Booster as a dictionary.

        Returns
        -------
        result : dictionary of  attribute_name: attribute_value pairs of strings.
            Returns an empty dict if there's no attributes.
        """
        length = c_bst_ulong()
        sarr = ctypes.POINTER(ctypes.c_char_p)()
        _check_call(
            _LIB.XGBoosterGetAttrNames(
                self.handle, ctypes.byref(length), ctypes.byref(sarr)
            )
        )
        attr_names = from_cstr_to_pystr(sarr, length)
        return {n: self.attr(n) for n in attr_names}

    def set_attr(self, **kwargs: Optional[Any]) -> None:
        """Set the attribute of the Booster.

        Parameters
        ----------
        **kwargs
            The attributes to set. Setting a value to None deletes an attribute.
        """
        for key, value in kwargs.items():
            c_value = None
            if value is not None:
                c_value = c_str(str(value))
            _check_call(_LIB.XGBoosterSetAttr(self.handle, c_str(key), c_value))

    def _get_feature_info(self, field: str) -> Optional[FeatureInfo]:
        length = c_bst_ulong()
        sarr = ctypes.POINTER(ctypes.c_char_p)()
        if not hasattr(self, "handle") or self.handle is None:
            return None
        _check_call(
            _LIB.XGBoosterGetStrFeatureInfo(
                self.handle,
                c_str(field),
                ctypes.byref(length),
                ctypes.byref(sarr),
            )
        )
        feature_info = from_cstr_to_pystr(sarr, length)
        return feature_info if feature_info else None

    def _set_feature_info(self, features: Optional[FeatureInfo], field: str) -> None:
        if features is not None:
            assert isinstance(features, list)
            feature_info_bytes = [bytes(f, encoding="utf-8") for f in features]
            c_feature_info = (ctypes.c_char_p * len(feature_info_bytes))(
                *feature_info_bytes
            )
            _check_call(
                _LIB.XGBoosterSetStrFeatureInfo(
                    self.handle,
                    c_str(field),
                    c_feature_info,
                    c_bst_ulong(len(features)),
                )
            )
        else:
            _check_call(
                _LIB.XGBoosterSetStrFeatureInfo(
                    self.handle, c_str(field), None, c_bst_ulong(0)
                )
            )

    @property
    def feature_types(self) -> Optional[FeatureTypes]:
        """Feature types for this booster.  Can be directly set by input data or by
        assignment.  See :py:class:`DMatrix` for details.

        """
        return self._get_feature_info("feature_type")

    @feature_types.setter
    def feature_types(self, features: Optional[FeatureTypes]) -> None:
        self._set_feature_info(features, "feature_type")

    @property
    def feature_names(self) -> Optional[FeatureNames]:
        """Feature names for this booster.  Can be directly set by input data or by
        assignment.

        """
        return self._get_feature_info("feature_name")

    @feature_names.setter
    def feature_names(self, features: Optional[FeatureNames]) -> None:
        self._set_feature_info(features, "feature_name")

    def get_categories(self, export_to_arrow: bool = False) -> Categories:
        """Same method as :py:meth:`DMatrix.get_categories`."""

        fnames = self.feature_names
        n_features = self.num_features()
        if fnames is None:
            fnames = [str(i) for i in range(n_features)]

        hdl = ctypes.c_void_p()
        if export_to_arrow:
            arrow_arrays = _get_categories(
                lambda ret: _LIB.XGBoosterGetCategoriesExportToArrow(
                    self.handle, None, ctypes.byref(hdl), ctypes.byref(ret)
                ),
                fnames,
                n_features,
            )
        else:
            arrow_arrays = None
            _check_call(
                _LIB.XGBoosterGetCategories(self.handle, None, ctypes.byref(hdl))
            )

        return Categories(
            (hdl, lambda: _check_call(_LIB.XGBCategoriesFree(hdl))), arrow_arrays
        )

    def set_param(
        self,
        params: Union[Dict, Iterable[Tuple[str, Any]], str],
        value: Optional[str] = None,
    ) -> None:
        """Set parameters into the Booster.

        Parameters
        ----------
        params :
           list of key,value pairs, dict of key to value or simply str key
        value :
           value of the specified parameter, when params is str key
        """
        if isinstance(params, Mapping):
            params = params.items()
        elif isinstance(params, str) and value is not None:
            params = [(params, value)]
        for key, val in cast(Iterable[Tuple[str, str]], params):
            if isinstance(val, np.ndarray):
                val = val.tolist()
            elif hasattr(val, "__cuda_array_interface__") and hasattr(val, "tolist"):
                val = val.tolist()
            if val is not None:
                _check_call(
                    _LIB.XGBoosterSetParam(self.handle, c_str(key), c_str(str(val)))
                )

    def update(
        self,
        dtrain: DMatrix,
        iteration: int,
        fobj: Optional[CustomObj] = None,
    ) -> None:
        """Update for one iteration, with objective function calculated
        internally.

        .. warning::

            This function should not be called directly by users.

        Parameters
        ----------
        dtrain :
            Training data.
        iteration :
            The current training iteration.
        fobj :
            Custom objective function.

        """
        if not isinstance(dtrain, DMatrix):
            raise TypeError(f"Invalid training matrix: {type(dtrain).__name__}")
        self._assign_dmatrix_features(dtrain)

        if fobj is None:
            _check_call(
                _LIB.XGBoosterUpdateOneIter(
                    self.handle, ctypes.c_int(iteration), dtrain.handle
                )
            )
            return

        # Forward the gradient calculation to the boost method.
        self.boost(
            dtrain,
            iteration=iteration,
            fobj=fobj,
        )

    def boost(
        self,
        dtrain: DMatrix,
        iteration: int,
        *,
        grad: Optional[NumpyOrCupy] = None,
        hess: Optional[NumpyOrCupy] = None,
        fobj: Optional[CustomObj] = None,
    ) -> None:
        """Boost the booster for one iteration with customized gradient statistics.

        .. warning::

            Like :py:meth:`.update`, this function should not be called directly by
            users.

        Parameters
        ----------
        dtrain :
            The training DMatrix.
        iteration :
            The current training iteration.
        grad :
            The first order of gradient.
        hess :
            The second order of gradient.
        fobj :
            A custom objective function. If gradient is None, then an objective function
            is required.

        """
        self._assign_dmatrix_features(dtrain)

        if all(arg is not None for arg in (grad, hess, fobj)):
            raise ValueError(
                "Provide either the objective, or the gradient and hessian, not both."
            )
        n_samples = dtrain.num_row()

        def train_one_iter(grad: NumpyOrCupy, hess: NumpyOrCupy) -> None:
            _check_call(
                _LIB.XGBoosterTrainOneIter(
                    self.handle,
                    dtrain.handle,
                    iteration,
                    _grad_arrinf(grad, n_samples),
                    _grad_arrinf(hess, n_samples),
                )
            )

        if grad is not None or hess is not None:
            # Handle the case where gradient is directly provided for compatibility with
            # XGBoost < 3.2
            train_one_iter(grad, hess)
            return

        if fobj is None:
            raise ValueError(
                "Invalid input for the boost function. Either the gradient or "
                "the objective should have a valid value."
            )

        y_pred = self.predict(dtrain, output_margin=True, training=True)

        vgrad: Optional[ArrayLike]
        vhess: Optional[ArrayLike]

        if isinstance(fobj, TreeObjective):
            # full gradient for leaf values
            vgrad, vhess = fobj(iteration, y_pred, dtrain)
            # Reduced gradient for split nodes
            split_grad = fobj.split_grad(iteration, vgrad, vhess)
            # Switch the role of gradient if there's no split gradient but the tree
            # objective is used.
            if split_grad is not None:
                sgrad, shess = split_grad
            else:
                sgrad, shess = vgrad, vhess
                vgrad, vhess = None, None
        elif isinstance(fobj, Objective):
            sgrad, shess = fobj(iteration, y_pred, dtrain)
            vgrad, vhess = None, None
        else:
            # Plain callable
            sgrad, shess = fobj(y_pred, dtrain)
            vgrad, vhess = None, None

        if vgrad is None:
            train_one_iter(sgrad, shess)
            return

        _check_call(
            _LIB.XGBoosterTrainOneIterWithSplitGrad(
                self.handle,
                dtrain.handle,
                iteration,
                _grad_arrinf(sgrad, n_samples),
                _grad_arrinf(shess, n_samples),
                _grad_arrinf(vgrad, n_samples),
                _grad_arrinf(vhess, n_samples),
            )
        )

    def eval_set(
        self,
        evals: Sequence[Tuple[DMatrix, str]],
        iteration: int = 0,
        feval: Optional[Metric] = None,
        output_margin: bool = True,
    ) -> str:
        """Evaluate a set of data.

        Parameters
        ----------
        evals :
            List of items to be evaluated.
        iteration :
            Current iteration.
        feval :
            Custom evaluation function.

        Returns
        -------
        result: str
            Evaluation result string.
        """
        for d in evals:
            if not isinstance(d[0], DMatrix):
                raise TypeError(f"expected DMatrix, got {type(d[0]).__name__}")
            if not isinstance(d[1], str):
                raise TypeError(f"expected string, got {type(d[1]).__name__}")
            self._assign_dmatrix_features(d[0])

        dmats = c_array(ctypes.c_void_p, [d[0].handle for d in evals])
        evnames = c_array(ctypes.c_char_p, [c_str(d[1]) for d in evals])
        msg = ctypes.c_char_p()
        _check_call(
            _LIB.XGBoosterEvalOneIter(
                self.handle,
                ctypes.c_int(iteration),
                dmats,
                evnames,
                c_bst_ulong(len(evals)),
                ctypes.byref(msg),
            )
        )
        assert msg.value is not None
        res = msg.value.decode()  # pylint: disable=no-member
        if feval is not None:
            for dmat, evname in evals:
                feval_ret = feval(
                    self.predict(dmat, training=False, output_margin=output_margin),
                    dmat,
                )
                if isinstance(feval_ret, list):
                    for name, val in feval_ret:
                        # pylint: disable=consider-using-f-string
                        res += "\t%s-%s:%f" % (evname, name, val)
                else:
                    name, val = feval_ret
                    # pylint: disable=consider-using-f-string
                    res += "\t%s-%s:%f" % (evname, name, val)
        return res

    def eval(self, data: DMatrix, name: str = "eval", iteration: int = 0) -> str:
        """Evaluate the model on mat.

        Parameters
        ----------
        data :
            The dmatrix storing the input.

        name :
            The name of the dataset.

        iteration :
            The current iteration number.

        Returns
        -------
        result: str
            Evaluation result string.
        """
        self._assign_dmatrix_features(data)
        return self.eval_set([(data, name)], iteration)

    # pylint: disable=too-many-function-args
    @_deprecate_positional_args
    def predict(
        self,
        data: DMatrix,
        *,
        output_margin: bool = False,
        pred_leaf: bool = False,
        pred_contribs: bool = False,
        approx_contribs: bool = False,
        pred_interactions: bool = False,
        validate_features: bool = True,
        training: bool = False,
        iteration_range: IterationRange = (0, 0),
        strict_shape: bool = False,
    ) -> np.ndarray:
        """Predict with data.  The full model will be used unless `iteration_range` is
        specified, meaning users have to either slice the model or use the
        ``best_iteration`` attribute to get prediction from best model returned from
        early stopping.

        .. note::

            See :doc:`Prediction </prediction>` for issues like thread safety and a
            summary of outputs from this function.

        Parameters
        ----------
        data :
            The dmatrix storing the input.

        output_margin :
            Whether to output the raw untransformed margin value.

        pred_leaf :
            When this option is on, the output will be a matrix of (nsample,
            ntrees) with each record indicating the predicted leaf index of
            each sample in each tree.  Note that the leaf index of a tree is
            unique per tree, so you may find leaf 1 in both tree 1 and tree 0.

        pred_contribs :
            When this is True the output will be a matrix of size (nsample,
            nfeats + 1) with each record indicating the feature contributions
            (SHAP values) for that prediction. The sum of all feature
            contributions is equal to the raw untransformed margin value of the
            prediction. Note the final column is the bias term.

        approx_contribs :
            Approximate the contributions of each feature.  Used when ``pred_contribs``
            or ``pred_interactions`` is set to True.  Changing the default of this
            parameter (False) is not recommended.

        pred_interactions :
            When this is True the output will be a matrix of size (nsample,
            nfeats + 1, nfeats + 1) indicating the SHAP interaction values for
            each pair of features. The sum of each row (or column) of the
            interaction values equals the corresponding SHAP value (from
            pred_contribs), and the sum of the entire matrix equals the raw
            untransformed margin value of the prediction. Note the last row and
            column correspond to the bias term.

        validate_features :
            When this is True, validate that the Booster's and data's
            feature_names are identical.  Otherwise, it is assumed that the
            feature_names are the same.

        training :
            Whether the prediction value is used for training.  This can effect `dart`
            booster, which performs dropouts during training iterations but use all
            trees for inference. If you want to obtain result with dropouts, set this
            parameter to `True`.  Also, the parameter is set to true when obtaining
            prediction for custom objective function.

            .. versionadded:: 1.0.0

        iteration_range :
            Specifies which layer of trees are used in prediction.  For example, if a
            random forest is trained with 100 rounds.  Specifying `iteration_range=(10,
            20)`, then only the forests built during [10, 20) (half open set) rounds are
            used in this prediction.

            .. versionadded:: 1.4.0

        strict_shape :
            When set to True, output shape is invariant to whether classification is
            used.  For both value and margin prediction, the output shape is (n_samples,
            n_groups), n_groups == 1 when multi-class is not used.  Default to False, in
            which case the output shape can be (n_samples, ) if multi-class is not used.

            .. versionadded:: 1.4.0

        Returns
        -------
        prediction : numpy array

        """
        if not isinstance(data, DMatrix):
            raise TypeError("Expecting data to be a DMatrix object, got: ", type(data))
        if validate_features:
            fn = data.feature_names
            self._validate_features(fn)
        args = {
            "type": 0,
            "training": training,
            "iteration_begin": int(iteration_range[0]),
            "iteration_end": int(iteration_range[1]),
            "strict_shape": strict_shape,
        }

        def assign_type(t: int) -> None:
            if args["type"] != 0:
                raise ValueError("One type of prediction at a time.")
            args["type"] = t

        if output_margin:
            assign_type(1)
        if pred_contribs:
            assign_type(2 if not approx_contribs else 3)
        if pred_interactions:
            assign_type(4 if not approx_contribs else 5)
        if pred_leaf:
            assign_type(6)
        preds = ctypes.POINTER(ctypes.c_float)()
        shape = ctypes.POINTER(c_bst_ulong)()
        dims = c_bst_ulong()
        _check_call(
            _LIB.XGBoosterPredictFromDMatrix(
                self.handle,
                data.handle,
                from_pystr_to_cstr(json.dumps(args)),
                ctypes.byref(shape),
                ctypes.byref(dims),
                ctypes.byref(preds),
            )
        )
        return _prediction_output(shape, dims, preds, False)

    # pylint: disable=too-many-statements
    @_deprecate_positional_args
    def inplace_predict(
        self,
        data: DataType,
        *,
        iteration_range: IterationRange = (0, 0),
        predict_type: str = "value",
        missing: float = np.nan,
        validate_features: bool = True,
        base_margin: Any = None,
        strict_shape: bool = False,
    ) -> NumpyOrCupy:
        """Run prediction in-place when possible, Unlike :py:meth:`predict` method,
        inplace prediction does not cache the prediction result.

        Calling only ``inplace_predict`` in multiple threads is safe and lock
        free.  But the safety does not hold when used in conjunction with other
        methods. E.g. you can't train the booster in one thread and perform
        prediction in the other.

        .. note::

            If the device ordinal of the input data doesn't match the one configured for
            the booster, data will be copied to the booster device.

        .. code-block:: python

            booster.set_param({"device": "cuda:0"})
            booster.inplace_predict(cupy_array)

            booster.set_param({"device": "cpu"})
            booster.inplace_predict(numpy_array)

        .. versionadded:: 1.1.0

        Parameters
        ----------
        data :
            The input data.
        iteration_range :
            See :py:meth:`predict` for details.
        predict_type :
            * `value` Output model prediction values.
            * `margin` Output the raw untransformed margin value.
        missing :
            See :py:obj:`xgboost.DMatrix` for details.
        validate_features:
            See :py:meth:`xgboost.Booster.predict` for details.
        base_margin:
            See :py:obj:`xgboost.DMatrix` for details.

            .. versionadded:: 1.4.0

        strict_shape:
            See :py:meth:`xgboost.Booster.predict` for details.

            .. versionadded:: 1.4.0

        Returns
        -------
        prediction : numpy.ndarray/cupy.ndarray
            The prediction result.  When input data is on GPU, prediction result is
            stored in a cupy array.

        """
        preds = ctypes.POINTER(ctypes.c_float)()

        # once caching is supported, we can pass id(data) as cache id.
        args = make_jcargs(
            type=1 if predict_type == "margin" else 0,
            training=False,
            iteration_begin=int(iteration_range[0]),
            iteration_end=int(iteration_range[1]),
            missing=missing,
            strict_shape=strict_shape,
            cache_id=0,
        )
        shape = ctypes.POINTER(c_bst_ulong)()
        dims = c_bst_ulong()

        if base_margin is not None:
            proxy: Optional[_ProxyDMatrix] = _ProxyDMatrix()
            assert proxy is not None
            proxy.set_info(base_margin=base_margin)
            p_handle = proxy.handle
        else:
            proxy = None
            p_handle = ctypes.c_void_p()
        assert proxy is None or isinstance(proxy, _ProxyDMatrix)

        from .data import (
            ArrowTransformed,
            PandasTransformed,
            _is_arrow,
            _is_cudf_df,
            _is_cudf_pandas,
            _is_list,
            _is_np_array_like,
            _is_pandas_df,
            _is_pandas_series,
            _is_polars,
            _is_polars_series,
            _is_tuple,
            _transform_arrow_table,
            _transform_pandas_df,
            _transform_polars_df,
        )

        if _is_cudf_pandas(data):
            data = data._fsproxy_fast  # pylint: disable=protected-access

        enable_categorical = True
        if _is_arrow(data):
            data, fns, _ = _transform_arrow_table(data, enable_categorical, None, None)
        if _is_polars_series(data):
            pl = import_polars()
            data = pl.DataFrame({data.name: data})
        if _is_polars(data):
            data, fns, _ = _transform_polars_df(data, enable_categorical, None, None)
        if _is_pandas_series(data):
            import pandas as pd

            data = pd.DataFrame(data)
        if _is_pandas_df(data):
            data, fns, _ = _transform_pandas_df(data, enable_categorical)
            if validate_features:
                self._validate_features(fns)
        if _is_list(data) or _is_tuple(data):
            data = np.array(data)

        if validate_features:
            if not hasattr(data, "shape"):
                raise TypeError(
                    "`shape` attribute is required when `validate_features` is True"
                    f", got: {type(data)}"
                )
            if len(data.shape) != 1 and self.num_features() != data.shape[1]:
                raise ValueError(
                    f"Feature shape mismatch, expected: {self.num_features()}, "
                    f"got {data.shape[1]}"
                )

        if _is_np_array_like(data):
            data, _ = _ensure_np_dtype(data, data.dtype)
            _check_call(
                _LIB.XGBoosterPredictFromDense(
                    self.handle,
                    array_interface(data),
                    args,
                    p_handle,
                    ctypes.byref(shape),
                    ctypes.byref(dims),
                    ctypes.byref(preds),
                )
            )
            return _prediction_output(shape, dims, preds, False)
        if isinstance(data, (ArrowTransformed, PandasTransformed)):
            _check_call(
                _LIB.XGBoosterPredictFromColumnar(
                    self.handle,
                    data.array_interface(),
                    args,
                    p_handle,
                    ctypes.byref(shape),
                    ctypes.byref(dims),
                    ctypes.byref(preds),
                )
            )
            return _prediction_output(shape, dims, preds, False)
        if isinstance(data, scipy.sparse.csr_matrix):
            from .data import transform_scipy_sparse

            data = transform_scipy_sparse(data, True)
            _check_call(
                _LIB.XGBoosterPredictFromCSR(
                    self.handle,
                    array_interface(data.indptr),
                    array_interface(data.indices),
                    array_interface(data.data),
                    c_bst_ulong(data.shape[1]),
                    args,
                    p_handle,
                    ctypes.byref(shape),
                    ctypes.byref(dims),
                    ctypes.byref(preds),
                )
            )
            return _prediction_output(shape, dims, preds, False)
        if _is_cupy_alike(data):
            from .data import _transform_cupy_array

            data = _transform_cupy_array(data)
            interface_str = cuda_array_interface(data)
            _check_call(
                _LIB.XGBoosterPredictFromCudaArray(
                    self.handle,
                    interface_str,
                    args,
                    p_handle,
                    ctypes.byref(shape),
                    ctypes.byref(dims),
                    ctypes.byref(preds),
                )
            )
            return _prediction_output(shape, dims, preds, True)
        if _is_cudf_df(data):
            from .data import _transform_cudf_df

            df, fns, _ = _transform_cudf_df(data, None, None, enable_categorical)
            if validate_features:
                self._validate_features(fns)
            _check_call(
                _LIB.XGBoosterPredictFromCudaColumnar(
                    self.handle,
                    df.array_interface(),
                    args,
                    p_handle,
                    ctypes.byref(shape),
                    ctypes.byref(dims),
                    ctypes.byref(preds),
                )
            )
            return _prediction_output(shape, dims, preds, True)

        raise TypeError(
            "Data type:" + str(type(data)) + " not supported by inplace prediction."
        )

    def save_model(self, fname: PathLike) -> None:
        """Save the model to a file.

        The model is saved in an XGBoost internal format which is universal among the
        various XGBoost interfaces. Auxiliary attributes of the Python Booster object
        (such as feature_names) are only saved when using JSON or UBJSON (default)
        format. Also, parameters that are not part of the model (like metrics,
        `max_depth`, etc) are not saved, see :doc:`Model IO </tutorials/saving_model>`
        for more info.

        .. code-block:: python

          model.save_model("model.json")
          # or
          model.save_model("model.ubj")

        Parameters
        ----------
        fname :
            Output file name

        """
        if isinstance(fname, (str, os.PathLike)):  # assume file name
            fname = os.fspath(os.path.expanduser(fname))
            _check_call(_LIB.XGBoosterSaveModel(self.handle, c_str(fname)))
        else:
            raise TypeError("fname must be a string or os PathLike")

    def save_raw(self, raw_format: str = "ubj") -> bytearray:
        """Save the model to a in memory buffer representation instead of file.

        The model is saved in an XGBoost internal format which is universal among the
        various XGBoost interfaces. Auxiliary attributes of the Python Booster object
        (such as feature_names) are only saved when using JSON or UBJSON (default)
        format. Also, parameters that are not part of the model (like metrics,
        `max_depth`, etc) are not saved, see :doc:`Model IO </tutorials/saving_model>`
        for more info.

        Parameters
        ----------
        raw_format :
            Format of output buffer. Can be `json` or `ubj`.

        Returns
        -------
        An in memory buffer representation of the model

        """
        length = c_bst_ulong()
        cptr = ctypes.POINTER(ctypes.c_char)()
        config = make_jcargs(format=raw_format)
        _check_call(
            _LIB.XGBoosterSaveModelToBuffer(
                self.handle, config, ctypes.byref(length), ctypes.byref(cptr)
            )
        )
        return ctypes2buffer(cptr, length.value)

    def load_model(self, fname: ModelIn) -> None:
        """Load the model from a file or a bytearray.

        The model is saved in an XGBoost internal format which is universal among the
        various XGBoost interfaces. Auxiliary attributes of the Python Booster object
        (such as feature_names) are only saved when using JSON or UBJSON (default)
        format. Also, parameters that are not part of the model (like metrics,
        `max_depth`, etc) are not saved, see :doc:`Model IO </tutorials/saving_model>`
        for more info.

        .. code-block:: python

          model.save_model("model.json")
          model.load_model("model.json")

          # or
          model.save_model("model.ubj")
          model.load_model("model.ubj")

          # or
          buf = model.save_raw()
          model.load_model(buf)

        Parameters
        ----------
        fname :
            Input file name or memory buffer(see also save_raw)

        """

        def is_pathlike(path: ModelIn) -> TypeGuard[os.PathLike[str]]:
            return isinstance(path, os.PathLike)

        if isinstance(fname, str) or is_pathlike(fname):
            # assume file name, cannot use os.path.exist to check, file can be from URL.
            fname = os.fspath(os.path.expanduser(fname))
            _check_call(_LIB.XGBoosterLoadModel(self.handle, c_str(fname)))
        elif isinstance(fname, bytearray):
            buf = fname
            length = c_bst_ulong(len(buf))
            ptr = (ctypes.c_char * len(buf)).from_buffer(buf)
            _check_call(_LIB.XGBoosterLoadModelFromBuffer(self.handle, ptr, length))
        else:
            raise TypeError("Unknown file type: ", fname)

    @property
    def best_iteration(self) -> int:
        """The best iteration during training."""
        best = self.attr("best_iteration")
        if best is not None:
            return int(best)

        raise AttributeError(
            "`best_iteration` is only defined when early stopping is used."
        )

    @best_iteration.setter
    def best_iteration(self, iteration: int) -> None:
        self.set_attr(best_iteration=iteration)

    @property
    def best_score(self) -> float:
        """The best evaluation score during training."""
        best = self.attr("best_score")
        if best is not None:
            return float(best)

        raise AttributeError(
            "`best_score` is only defined when early stopping is used."
        )

    @best_score.setter
    def best_score(self, score: int) -> None:
        self.set_attr(best_score=score)

    def num_boosted_rounds(self) -> int:
        """Get number of boosted rounds.  For gblinear this is reset to 0 after
        serializing the model.

        """
        rounds = ctypes.c_int()
        assert self.handle is not None
        _check_call(_LIB.XGBoosterBoostedRounds(self.handle, ctypes.byref(rounds)))
        return rounds.value

    def num_features(self) -> int:
        """Number of features in booster."""
        features = c_bst_ulong()
        assert self.handle is not None
        _check_call(_LIB.XGBoosterGetNumFeature(self.handle, ctypes.byref(features)))
        return features.value

    def dump_model(
        self,
        fout: PathLike,
        fmap: PathLike = "",
        with_stats: bool = False,
        dump_format: str = "text",
    ) -> None:
        """Dump model into a text or JSON file.  Unlike :py:meth:`save_model`, the
        output format is primarily used for visualization or interpretation,
        hence it's more human readable but cannot be loaded back to XGBoost.

        Parameters
        ----------
        fout :
            Output file name.
        fmap :
            Name of the file containing feature map names.
        with_stats :
            Controls whether the split statistics are output.
        dump_format :
            Format of model dump file. Can be 'text' or 'json'.
        """
        if isinstance(fout, (str, os.PathLike)):
            fout = os.fspath(os.path.expanduser(fout))
            # pylint: disable=consider-using-with
            fout_obj = open(fout, "w", encoding="utf-8")
            need_close = True
        else:
            fout_obj = fout
            need_close = False
        ret = self.get_dump(fmap, with_stats, dump_format)
        if dump_format == "json":
            fout_obj.write("[\n")
            for i, val in enumerate(ret):
                fout_obj.write(val)
                if i < len(ret) - 1:
                    fout_obj.write(",\n")
            fout_obj.write("\n]")
        else:
            for i, val in enumerate(ret):
                fout_obj.write(f"booster[{i}]:\n")
                fout_obj.write(val)
        if need_close:
            fout_obj.close()

    def get_dump(
        self,
        fmap: PathLike = "",
        with_stats: bool = False,
        dump_format: str = "text",
    ) -> List[str]:
        """Returns the model dump as a list of strings.  Unlike :py:meth:`save_model`,
        the output format is primarily used for visualization or interpretation, hence
        it's more human readable but cannot be loaded back to XGBoost.

        Parameters
        ----------
        fmap :
            Name of the file containing feature map names.
        with_stats :
            Controls whether the split statistics should be included.
        dump_format :
            Format of model dump. Can be 'text', 'json' or 'dot'.

        """
        fmap = os.fspath(os.path.expanduser(fmap))
        length = c_bst_ulong()
        sarr = ctypes.POINTER(ctypes.c_char_p)()
        _check_call(
            _LIB.XGBoosterDumpModelEx(
                self.handle,
                c_str(fmap),
                ctypes.c_int(with_stats),
                c_str(dump_format),
                ctypes.byref(length),
                ctypes.byref(sarr),
            )
        )
        res = from_cstr_to_pystr(sarr, length)
        return res

    def get_fscore(self, fmap: PathLike = "") -> Dict[str, Union[float, List[float]]]:
        """Get feature importance of each feature.

        .. note:: Zero-importance features will not be included

           Keep in mind that this function does not include zero-importance feature,
           i.e.  those features that have not been used in any split conditions.

        Parameters
        ----------
        fmap :
           The name of feature map file
        """

        return self.get_score(fmap, importance_type="weight")

    def get_score(
        self, fmap: PathLike = "", importance_type: str = "weight"
    ) -> Dict[str, Union[float, List[float]]]:
        """Get feature importance of each feature.
        For tree model Importance type can be defined as:

        * 'weight': the number of times a feature is used to split the data across all
           trees.
        * 'gain': the average gain across all splits the feature is used in.
        * 'cover': the average coverage across all splits the feature is used in.
        * 'total_gain': the total gain across all splits the feature is used in.
        * 'total_cover': the total coverage across all splits the feature is used in.

        .. note::

           For linear model, only "weight" is defined and it's the normalized
           coefficients without bias.

        .. note:: Zero-importance features will not be included

           Keep in mind that this function does not include zero-importance feature,
           i.e.  those features that have not been used in any split conditions.

        Parameters
        ----------
        fmap :
           The name of feature map file.
        importance_type :
            One of the importance types defined above.

        Returns
        -------
        A map between feature names and their scores.  When `gblinear` is used for
        multi-class classification the scores for each feature is a list with length
        `n_classes`, otherwise they're scalars.
        """
        fmap = os.fspath(os.path.expanduser(fmap))
        features = ctypes.POINTER(ctypes.c_char_p)()
        scores = ctypes.POINTER(ctypes.c_float)()
        n_out_features = c_bst_ulong()
        out_dim = c_bst_ulong()
        shape = ctypes.POINTER(c_bst_ulong)()

        _check_call(
            _LIB.XGBoosterFeatureScore(
                self.handle,
                make_jcargs(importance_type=importance_type, feature_map=fmap),
                ctypes.byref(n_out_features),
                ctypes.byref(features),
                ctypes.byref(out_dim),
                ctypes.byref(shape),
                ctypes.byref(scores),
            )
        )
        features_arr = from_cstr_to_pystr(features, n_out_features)
        scores_arr = _prediction_output(shape, out_dim, scores, False)

        results: Dict[str, Union[float, List[float]]] = {}
        if len(scores_arr.shape) > 1 and scores_arr.shape[1] > 1:
            for feat, score in zip(features_arr, scores_arr):
                results[feat] = [float(s) for s in score]
        else:
            for feat, score in zip(features_arr, scores_arr):
                results[feat] = float(score)
        return results

    # pylint: disable=too-many-locals, too-many-statements
    def trees_to_dataframe(self, fmap: PathLike = "") -> PdDataFrame:
        """Parse a boosted tree model into a pandas DataFrame.

        This feature is only defined when the decision tree model is chosen as base
        learner (`booster in {gbtree, dart}`).

        Parameters
        ----------
        fmap :
            Deprecated and ignored. The method uses :attr:`.feature_types` and
            :attr:`.feature_names`.

            .. deprecated:: 3.4.0

        """
        if not is_pandas_available():
            raise ImportError("pandas must be available to use this method.")

        from pandas import DataFrame

        model = json.loads(self.save_raw(raw_format="json"))
        gbm = model["learner"]["gradient_booster"]
        if gbm["name"] not in {"gbtree", "dart"}:
            raise ValueError(
                f"This method is not defined for Booster type {gbm['name']}"
            )
        trees = gbm["model"]["trees"]
        tree_info = gbm["model"]["tree_info"]
        if fmap:
            warnings.warn(
                "`fmap` has been deprecated. XGBoost now uses the"
                " `Booster.feature_names` and `Booster.feature_types` by default.",
                FutureWarning,
            )
        fnames = dict(enumerate(self.feature_names or []))
        ftypes = dict(enumerate(self.feature_types or []))

        tree_ids: List[int] = []
        target_ids: List[Optional[int]] = []
        node_ids: List[int] = []
        fids: List[str] = []
        splits: List[float | None] = []
        categories: List[None | List[int]] = []
        y_directs: List[str | None] = []
        n_directs: List[str | None] = []
        missings: List[str | None] = []
        gains: List[float] = []
        covers: List[float] = []

        for tid, tree in enumerate(trees):
            left = tree["left_children"]
            right = tree["right_children"]
            sindex = tree["split_indices"]
            sconds = tree["split_conditions"]
            dft_left = tree["default_left"]
            stypes = tree["split_type"]
            loss_chg = tree["loss_changes"]
            sum_hess = tree["sum_hessian"]
            # For vector-leaf trees the leaf output is a vector stored in
            # ``leaf_weights`` rather than in ``split_conditions``. The right child is
            # re-used to store the leaf index.
            size_leaf_vector = int(tree["tree_param"]["size_leaf_vector"])
            is_vector = size_leaf_vector > 1
            leaf_weights = tree["leaf_weights"] if is_vector else None
            # The output group this tree contributes to.
            tree_target = int(tree_info[tid])

            # Node id -> category codes, stored CSR-style.
            node_cats: Dict[int, List[int]] = {}
            for nidx, beg, size in zip(
                tree["categories_nodes"],
                tree["categories_segments"],
                tree["categories_sizes"],
            ):
                node_cats[nidx] = tree["categories"][beg : beg + size]

            # Depth-first traversal from the root so that pruned/deleted nodes, which
            # remain in the arrays but are unreachable, are skipped.
            stack = [0]
            while stack:
                nid = stack.pop()
                if left[nid] == -1:  # leaf
                    if is_vector:
                        assert leaf_weights is not None
                        beg = right[nid] * size_leaf_vector
                        leaf_rows = list(
                            enumerate(
                                float(v)
                                for v in leaf_weights[beg : beg + size_leaf_vector]
                            )
                        )
                    else:
                        leaf_rows = [(tree_target, float(sconds[nid]))]
                    for target, value in leaf_rows:
                        tree_ids.append(tid)
                        target_ids.append(target)
                        node_ids.append(nid)
                        fids.append("Leaf")
                        splits.append(None)
                        categories.append(None)
                        y_directs.append(None)
                        n_directs.append(None)
                        missings.append(None)
                        gains.append(value)
                        covers.append(sum_hess[nid])
                    continue

                stack.append(left[nid])
                stack.append(right[nid])
                tree_ids.append(tid)
                # A vector-leaf split is shared by all targets, so it has no single
                # target; scalar-tree splits belong to the tree's target.
                target_ids.append(None if is_vector else tree_target)
                node_ids.append(nid)
                fidx = sindex[nid]
                fids.append(fnames.get(fidx, f"f{fidx}"))
                dft_child = left[nid] if dft_left[nid] else right[nid]
                if stypes[nid] == 1:  # categorical
                    yes, no = right[nid], left[nid]
                    splits.append(None)
                    categories.append(node_cats.get(nid))
                elif ftypes.get(fidx, "q") == "i":  # indicator (boolean)
                    # No split threshold; missing follows the "no" (default) branch.
                    yes, no = (right[nid] if dft_left[nid] else left[nid]), dft_child
                    splits.append(None)
                    categories.append(None)
                else:  # numerical
                    yes, no = left[nid], right[nid]
                    if ftypes.get(fidx, "q") == "int":
                        splits.append(float(math.ceil(sconds[nid])))
                    else:
                        splits.append(sconds[nid])
                    categories.append(None)
                y_directs.append(f"{tid}-{yes}")
                n_directs.append(f"{tid}-{no}")
                missings.append(f"{tid}-{dft_child}")
                gains.append(loss_chg[nid])
                covers.append(sum_hess[nid])

        ids = [f"{t_id}-{n_id}" for t_id, n_id in zip(tree_ids, node_ids)]
        df = DataFrame(
            {
                "Tree": tree_ids,
                "Target": target_ids,
                "Node": node_ids,
                "ID": ids,
                "Feature": fids,
                "Split": splits,
                "Yes": y_directs,
                "No": n_directs,
                "Missing": missings,
                "Gain": gains,
                "Cover": covers,
                "Category": categories,
            }
        )
        df = df.astype(
            {
                "Tree": "Int64",
                "Target": "Int64",
                "Node": "Int64",
                "ID": "string",
                "Feature": "string",
                "Split": "Float64",
                "Yes": "string",
                "No": "string",
                "Missing": "string",
                "Gain": "Float64",
                "Cover": "Float64",
                # `Category` holds Python lists
            }
        )

        return df.sort_values(["Tree", "Node", "Target"]).reset_index(drop=True)

    def _assign_dmatrix_features(self, data: DMatrix) -> None:
        if data.num_row() == 0:
            return

        fn = data.feature_names
        ft = data.feature_types

        if self.feature_names is None:
            self.feature_names = fn
        if self.feature_types is None:
            self.feature_types = ft

        self._validate_features(fn)

    def _validate_features(self, feature_names: Optional[FeatureNames]) -> None:
        if self.feature_names is None:
            return

        if feature_names is None and self.feature_names is not None:
            raise ValueError(
                "data did not contain feature names, but the following fields are expected: "
                + ", ".join(self.feature_names)
            )

        if self.feature_names != feature_names:
            dat_missing = set(cast(FeatureNames, self.feature_names)) - set(
                cast(FeatureNames, feature_names)
            )
            my_missing = set(cast(FeatureNames, feature_names)) - set(
                cast(FeatureNames, self.feature_names)
            )

            msg = "feature_names mismatch: {0} {1}"

            if dat_missing:
                msg += (
                    "\nexpected "
                    + ", ".join(str(s) for s in dat_missing)
                    + " in input data"
                )

            if my_missing:
                msg += (
                    "\ntraining data did not have the following fields: "
                    + ", ".join(str(s) for s in my_missing)
                )

            raise ValueError(msg.format(self.feature_names, feature_names))

    def get_split_value_histogram(
        self,
        feature: str,
        fmap: PathLike = "",
        bins: Optional[int] = None,
        as_pandas: bool = True,
    ) -> Union[np.ndarray, PdDataFrame]:
        """Get split value histogram of a feature

        Parameters
        ----------
        feature :
            The name of the feature.
        fmap:
            The name of feature map file.
        bin :
            The maximum number of bins.
            Number of bins equals number of unique split values n_unique,
            if bins == None or bins > n_unique.
        as_pandas :
            Return pd.DataFrame when pandas is installed.
            If False or pandas is not installed, return numpy ndarray.

        Returns
        -------
        a histogram of used splitting values for the specified feature
        either as numpy array or pandas DataFrame.
        """
        from .data import CAT_T

        xgdump = self.get_dump(fmap=fmap)
        values = []
        # pylint: disable=consider-using-f-string
        regexp = re.compile(r"\[{0}<([\d.Ee+-]+)\]".format(feature))
        for val in xgdump:
            m = re.findall(regexp, val)
            values.extend([float(x) for x in m])

        n_unique = len(np.unique(values))
        bins = max(min(n_unique, bins) if bins is not None else n_unique, 1)

        nph = np.histogram(values, bins=bins)
        nph_stacked = np.column_stack((nph[1][1:], nph[0]))
        nph_stacked = nph_stacked[nph_stacked[:, 1] > 0]

        if nph_stacked.size == 0:
            ft = self.feature_types
            fn = self.feature_names
            if fn is None:
                # Let xgboost generate the feature names.
                fn = [f"f{i}" for i in range(self.num_features())]
            try:
                index = fn.index(feature)
                feature_t: Optional[str] = cast(List[str], ft)[index]
            except (ValueError, AttributeError, TypeError):
                # None.index: attr err, None[0]: type err, fn.index(-1): value err
                feature_t = None
            if feature_t == CAT_T:  # categorical
                raise ValueError(
                    "Split value historgam doesn't support categorical split."
                )

        if as_pandas and is_pandas_available():
            from pandas import DataFrame

            return DataFrame(nph_stacked, columns=["SplitValue", "Count"])
        if as_pandas and not is_pandas_available():
            warnings.warn(
                "Returning histogram as ndarray"
                " (as_pandas == True, but pandas is not installed).",
                UserWarning,
            )
        return nph_stacked


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/dask/__init__.py <==
# pylint: disable=too-many-arguments, too-many-locals
# pylint: disable=missing-class-docstring
# pylint: disable=too-many-lines
# pylint: disable=duplicate-code
"""
Dask extensions for distributed training
----------------------------------------

See :doc:`Distributed XGBoost with Dask </tutorials/dask>` for simple tutorial.  Also
:doc:`/python/dask-examples/index` for some examples.

There are two sets of APIs in this module, one is the functional API including
``train`` and ``predict`` methods.  Another is stateful Scikit-Learner wrapper
inherited from single-node Scikit-Learn interface.

The implementation is heavily influenced by dask_xgboost:
https://github.com/dask/dask-xgboost

Optional dask configuration
===========================

- **coll_cfg**:
    Specify the scheduler address along with communicator configurations. This can be
    used as a replacement of the existing global Dask configuration
    `xgboost.scheduler_address` (see below). See :ref:`tracker-ip` for more info. The
    `tracker_host_ip` should specify the IP address of the Dask scheduler node.

  .. versionadded:: 3.0.0

  .. code-block:: python

    from xgboost import dask as dxgb
    from xgboost.collective import Config

    coll_cfg = Config(
        retry=1, timeout=20, tracker_host_ip="10.23.170.98", tracker_port=0
    )

    clf = dxgb.DaskXGBClassifier(coll_cfg=coll_cfg)
    # or
    dxgb.train(client, {}, Xy, num_boost_round=10, coll_cfg=coll_cfg)

- **xgboost.scheduler_address**: Specify the scheduler address

  .. versionadded:: 1.6.0

  .. deprecated:: 3.0.0

  .. code-block:: python

      dask.config.set({"xgboost.scheduler_address": "192.0.0.100"})
      # We can also specify the port.
      dask.config.set({"xgboost.scheduler_address": "192.0.0.100:12345"})

"""

import logging
from collections import defaultdict
from contextlib import contextmanager
from functools import partial, update_wrapper
from threading import Thread
from typing import (
    Any,
    Awaitable,
    Callable,
    Dict,
    Generator,
    Iterable,
    List,
    Optional,
    ParamSpec,
    Self,
    Sequence,
    Set,
    Tuple,
    TypeAlias,
    TypedDict,
    TypeGuard,
    TypeVar,
    Union,
)

import dask
import distributed
import numpy
from dask import array as da
from dask import bag as db
from dask import dataframe as dd
from dask.delayed import Delayed
from distributed import Future

from .. import collective, config
from .._data_utils import Categories
from .._typing import FeatureNames, FeatureTypes, IterationRange
from ..callback import TrainingCallback
from ..collective import Config as CollConfig
from ..collective import _Args as CollArgs
from ..collective import _ArgVals as CollArgsVals
from ..compat import _is_cudf_df, _is_cudf_ser, _is_cupy_alike
from ..core import (
    Booster,
    CustomObj,
    DMatrix,
    Metric,
    XGBoostError,
    _check_distributed_params,
    _deprecate_positional_args,
    _expect,
)
from ..sklearn import (
    XGBClassifier,
    XGBClassifierMixIn,
    XGBModel,
    XGBRanker,
    XGBRankerMixIn,
    XGBRegressorMixIn,
    _can_use_qdm,
    _check_rf_callback,
    _cls_predict_proba,
    _objective_decorator,
    _warn_rf_deprecated,
    _wrap_evaluation_matrices,
    xgboost_model_doc,
)
from ..tracker import RabitTracker
from ..training import train as worker_train
from .data import _get_dmatrices, no_group_split
from .utils import _DASK_2024_12_1, _DASK_2025_3_0, get_address_from_user, get_n_threads

_DaskCollection: TypeAlias = Union[da.Array, dd.DataFrame, dd.Series]
_DataT: TypeAlias = Union[da.Array, dd.DataFrame]  # do not use series as predictor
TrainReturnT = TypedDict(
    "TrainReturnT",
    {
        "booster": Booster,
        "history": Dict,
    },
)

__all__ = [
    "CommunicatorContext",
    "DaskDMatrix",
    "DaskQuantileDMatrix",
    "DaskXGBRegressor",
    "DaskXGBClassifier",
    "DaskXGBRanker",
    "DaskXGBRFRegressor",
    "DaskXGBRFClassifier",
    "train",
    "predict",
    "inplace_predict",
]

# TODOs:
#   - CV
#
# Note for developers:
#
#   As of writing asyncio is still a new feature of Python and in depth documentation is
#   rare.  Best examples of various asyncio tricks are in dask (luckily).  Classes like
#   Client, Worker are awaitable.  Some general rules for the implementation here:
#
#     - Synchronous world is different from asynchronous one, and they don't mix well.
#     - Write everything with async, then use distributed Client sync function to do the
#       switch.
#     - Use Any for type hint when the return value can be union of Awaitable and plain
#       value.  This is caused by Client.sync can return both types depending on
#       context.  Right now there's no good way to silent:
#
#         await train(...)
#
#       if train returns an Union type.


LOGGER = logging.getLogger("[xgboost.dask]")


def _try_start_tracker(
    n_workers: int,
    addrs: List[Union[Optional[str], Optional[Tuple[str, int]]]],
    timeout: Optional[int],
) -> CollArgs:
    env: CollArgs = {}
    try:
        if isinstance(addrs[0], tuple):
            host_ip = addrs[0][0]
            port = addrs[0][1]
            rabit_tracker = RabitTracker(
                n_workers=n_workers,
                host_ip=host_ip,
                port=port,
                sortby="task",
                timeout=0 if timeout is None else timeout,
            )
        else:
            addr = addrs[0]
            assert isinstance(addr, str) or addr is None
            rabit_tracker = RabitTracker(
                n_workers=n_workers,
                host_ip=addr,
                sortby="task",
                timeout=0 if timeout is None else timeout,
            )

        rabit_tracker.start()
        # No timeout since we don't want to abort the training
        thread = Thread(target=rabit_tracker.wait_for)
        thread.daemon = True
        thread.start()
        env.update(rabit_tracker.worker_args())

    except XGBoostError as e:
        if len(addrs) < 2:
            raise
        LOGGER.warning(
            "Failed to bind address '%s', trying to use '%s' instead. Error:\n %s",
            str(addrs[0]),
            str(addrs[1]),
            str(e),
        )
        env = _try_start_tracker(n_workers, addrs[1:], timeout)

    return env


def _start_tracker(
    n_workers: int,
    addr_from_dask: Optional[str],
    addr_from_user: Optional[Tuple[str, int]],
    timeout: Optional[int],
) -> CollArgs:
    """Start Rabit tracker, recurse to try different addresses."""
    env = _try_start_tracker(n_workers, [addr_from_user, addr_from_dask], timeout)
    return env


class CommunicatorContext(collective.CommunicatorContext):
    """A context controlling collective communicator initialization and finalization."""

    def __init__(self, **args: CollArgsVals) -> None:
        super().__init__(**args)

        worker = distributed.get_worker()
        # We use task ID for rank assignment which makes the RABIT rank consistent (but
        # not the same as task ID is string and "10" is sorted before "2") with dask
        # worker name. This outsources the rank assignment to dask and prevents
        # non-deterministic issue.
        self.args["DMLC_TASK_ID"] = f"[xgboost.dask-{worker.name}]:{worker.address}"


def _get_client(client: Optional["distributed.Client"]) -> "distributed.Client":
    """Simple wrapper around testing None."""
    if not isinstance(client, (type(distributed.get_client()), type(None))):
        raise TypeError(
            _expect([type(distributed.get_client()), type(None)], type(client))
        )
    ret = distributed.get_client() if client is None else client
    return ret


# From the implementation point of view, DaskDMatrix complicates a lots of
# things.  A large portion of the code base is about syncing and extracting
# stuffs from DaskDMatrix.  But having an independent data structure gives us a
# chance to perform some specialized optimizations, like building histogram
# index directly.


class DaskDMatrix:
    # pylint: disable=too-many-instance-attributes
    """DMatrix holding on references to Dask DataFrame or Dask Array.  Constructing a
    `DaskDMatrix` forces all lazy computation to be carried out.  Wait for the input
    data explicitly if you want to see actual computation of constructing `DaskDMatrix`.

    See doc for :py:obj:`xgboost.DMatrix` constructor for other parameters.  DaskDMatrix
    accepts only dask collection.

    .. note::

        `DaskDMatrix` does not repartition or move data between workers.  It's the
        caller's responsibility to balance the data.

    .. note::

        For aligning partitions with ranking query groups, use the
        :py:class:`DaskXGBRanker` and its ``allow_group_split`` option.

    .. versionadded:: 1.0.0

    Parameters
    ----------
    client :
        Specify the dask client used for training.  Use default client returned from
        dask if it's set to None.

    """

    @_deprecate_positional_args
    def __init__(
        self,
        client: Optional["distributed.Client"],
        data: _DataT,
        label: Optional[_DaskCollection] = None,
        *,
        weight: Optional[_DaskCollection] = None,
        base_margin: Optional[_DaskCollection] = None,
        missing: Optional[float] = None,
        silent: bool = False,  # pylint: disable=unused-argument
        feature_names: Optional[FeatureNames] = None,
        feature_types: Optional[FeatureTypes] = None,
        group: Optional[_DaskCollection] = None,
        qid: Optional[_DaskCollection] = None,
        label_lower_bound: Optional[_DaskCollection] = None,
        label_upper_bound: Optional[_DaskCollection] = None,
        feature_weights: Optional[_DaskCollection] = None,
        enable_categorical: bool = True,
    ) -> None:
        client = _get_client(client)

        self.feature_names = feature_names
        self.feature_types = feature_types
        if isinstance(feature_types, Categories):
            raise TypeError(
                "The Dask interface can handle categories from DataFrame automatically."
            )
        self.missing = missing if missing is not None else numpy.nan
        self.enable_categorical = enable_categorical

        if qid is not None and weight is not None:
            raise NotImplementedError("per-group weight is not implemented.")
        if group is not None:
            raise NotImplementedError(
                "group structure is not implemented, use qid instead."
            )

        if len(data.shape) != 2:
            raise ValueError(f"Expecting 2 dimensional input, got: {data.shape}")

        if not isinstance(data, (dd.DataFrame, da.Array)):
            raise TypeError(_expect((dd.DataFrame, da.Array), type(data)))
        if not isinstance(label, (dd.DataFrame, da.Array, dd.Series, type(None))):
            raise TypeError(_expect((dd.DataFrame, da.Array, dd.Series), type(label)))

        self._n_cols = data.shape[1]
        assert isinstance(self._n_cols, int)
        self.worker_map: Dict[str, List[Future]] = defaultdict(list)
        self.is_quantile: bool = False

        self._init = client.sync(
            self._map_local_data,
            client=client,
            data=data,
            label=label,
            weights=weight,
            base_margin=base_margin,
            qid=qid,
            feature_weights=feature_weights,
            label_lower_bound=label_lower_bound,
            label_upper_bound=label_upper_bound,
        )

    def __await__(self) -> Generator[None, None, "DaskDMatrix"]:
        return self._init.__await__()

    async def _map_local_data(
        self,
        *,
        client: "distributed.Client",
        data: _DataT,
        label: Optional[_DaskCollection] = None,
        weights: Optional[_DaskCollection] = None,
        base_margin: Optional[_DaskCollection] = None,
        qid: Optional[_DaskCollection] = None,
        feature_weights: Optional[_DaskCollection] = None,
        label_lower_bound: Optional[_DaskCollection] = None,
        label_upper_bound: Optional[_DaskCollection] = None,
    ) -> "DaskDMatrix":
        """Obtain references to local data."""

        def inconsistent(
            left: List[Any], left_name: str, right: List[Any], right_name: str
        ) -> str:
            msg = (
                f"Partitions between {left_name} and {right_name} are not "
                f"consistent: {len(left)} != {len(right)}.  "
                f"Please try to repartition/rechunk your data."
            )
            return msg

        def to_futures(d: _DaskCollection) -> List[Future]:
            """Breaking data into partitions."""
            d = client.persist(d)
            if (
                hasattr(d.partitions, "shape")
                and len(d.partitions.shape) > 1
                and d.partitions.shape[1] > 1
            ):
                raise ValueError(
                    "Data should be"
                    " partitioned by row. To avoid this specify the number"
                    " of columns for your dask Array explicitly. e.g."
                    " chunks=(partition_size, -1])"
                )
            return client.futures_of(d)

        def flatten_meta(meta: Optional[_DaskCollection]) -> Optional[List[Future]]:
            if meta is not None:
                meta_parts: List[Future] = to_futures(meta)
                return meta_parts
            return None

        X_parts = to_futures(data)
        y_parts = flatten_meta(label)
        w_parts = flatten_meta(weights)
        margin_parts = flatten_meta(base_margin)
        qid_parts = flatten_meta(qid)
        ll_parts = flatten_meta(label_lower_bound)
        lu_parts = flatten_meta(label_upper_bound)

        parts: Dict[str, List[Future]] = {"data": X_parts}

        def append_meta(m_parts: Optional[List[Future]], name: str) -> None:
            if m_parts is not None:
                assert len(X_parts) == len(m_parts), inconsistent(
                    X_parts, "X", m_parts, name
                )
                parts[name] = m_parts

        append_meta(y_parts, "label")
        append_meta(w_parts, "weight")
        append_meta(margin_parts, "base_margin")
        append_meta(qid_parts, "qid")
        append_meta(ll_parts, "label_lower_bound")
        append_meta(lu_parts, "label_upper_bound")
        # At this point, `parts` looks like:
        # [(x0, x1, ..), (y0, y1, ..), ..] in future form

        # turn into list of dictionaries.
        packed_parts: List[Dict[str, Future]] = []
        for i in range(len(X_parts)):
            part_dict: Dict[str, Future] = {}
            for key, value in parts.items():
                part_dict[key] = value[i]
            packed_parts.append(part_dict)

        # delay the zipped result
        # pylint: disable=no-member
        delayed_parts: List[Delayed] = list(map(dask.delayed, packed_parts))
        # At this point, the mental model should look like:
        # [{"data": x0, "label": y0, ..}, {"data": x1, "label": y1, ..}, ..]

        # Convert delayed objects into futures and make sure they are realized
        #
        # This also makes partitions to align (co-locate) on workers (X_0, y_0 should be
        # on the same worker).
        fut_parts: List[Future] = client.compute(delayed_parts)
        await distributed.wait(fut_parts)  # async wait for parts to be computed

        for part in fut_parts:
            # Each part is [{"data": x0, "label": y0, ..}, ...] in future form.
            assert part.status == "finished", part.status

        # Preserving the partition order for prediction.
        self.partition_order = {}
        for i, part in enumerate(fut_parts):
            self.partition_order[part.key] = i

        key_to_partition = {part.key: part for part in fut_parts}
        who_has: Dict[str, Tuple[str, ...]] = await client.scheduler.who_has(
            keys=[part.key for part in fut_parts]
        )

        worker_map: Dict[str, List[Future]] = defaultdict(list)

        for key, workers in who_has.items():
            worker_map[next(iter(workers))].append(key_to_partition[key])

        self.worker_map = worker_map

        if feature_weights is None:
            self.feature_weights = None
        else:
            self.feature_weights = await client.compute(feature_weights).result()

        return self

    def _create_fn_args(self, worker_addr: str) -> Dict[str, Any]:
        """Create a dictionary of objects that can be pickled for function
        arguments.

        """
        return {
            "feature_names": self.feature_names,
            "feature_types": self.feature_types,
            "feature_weights": self.feature_weights,
            "missing": self.missing,
            "enable_categorical": self.enable_categorical,
            "parts": self.worker_map.get(worker_addr, None),
            "is_quantile": self.is_quantile,
        }

    def num_col(self) -> int:
        """Get the number of columns (features) in the DMatrix.

        Returns
        -------
        number of columns
        """
        return self._n_cols


_MapRetT = TypeVar("_MapRetT")
_P = ParamSpec("_P")


async def map_worker_partitions(
    client: Optional["distributed.Client"],
    func: Callable[_P, _MapRetT],
    *refs: Any,
    workers: Sequence[str],
) -> _MapRetT:
    """Map a function onto partitions of each worker."""
    # Note for function purity:
    # XGBoost is sensitive to data partition and uses random number generator.
    client = _get_client(client)
    futures = []
    for addr in workers:
        args = []
        for ref in refs:
            if isinstance(ref, DaskDMatrix):
                # pylint: disable=protected-access
                args.append(ref._create_fn_args(addr))
            else:
                args.append(ref)

        def fn(_address: str, *args: _P.args, **kwargs: _P.kwargs) -> List[_MapRetT]:
            worker = distributed.get_worker()

            if worker.address != _address:
                raise ValueError(
                    f"Invalid worker address: {worker.address}, expecting {_address}. "
                    "This is likely caused by one of the workers died and Dask "
                    "re-scheduled a different one. Resilience is not yet supported."
                )
            # Turn result into a list for bag construction
            return [func(*args, **kwargs)]

        # XGBoost requires all workers running training tasks to be unique. Meaning, we
        # can't run 2 training jobs on the same node. This at best leads to an error
        # (NCCL unique check), at worst leads to extremely slow training performance
        # without any warning.
        #
        # See disitributed.scheduler.decide_worker for `allow_other_workers`. In
        # summary, the scheduler chooses a worker from the valid set that has the task
        # dependencies. Each XGBoost's training task has all dependencies in a single
        # worker. As a result, the right worker should be picked by the scheduler even
        # if `allow_other_workers` is set to True.
        #
        # In addition, the scheduler only discards the valid set (the `workers` arg) if
        # there's no candidate can be found. This is likely caused by killed workers. In
        # that case, the check in `fn` should be able to stop the task. If we don't
        # relax the constraint and prevent Dask from choosing an invalid worker, the
        # task will simply hangs. We prefer a quick error here.
        #
        fut = client.submit(
            update_wrapper(partial(fn, addr), fn),
            *args,
            pure=False,
            workers=[addr],
            allow_other_workers=True,
        )
        futures.append(fut)

    def first_valid(results: Iterable[Optional[_MapRetT]]) -> Optional[_MapRetT]:
        for v in results:
            if v is not None:
                return v
        return None

    bag = db.from_delayed(futures)
    fut = await bag.reduction(first_valid, first_valid)
    result = await client.compute(fut).result()

    return result


class DaskQuantileDMatrix(DaskDMatrix):
    """A dask version of :py:class:`QuantileDMatrix`. See :py:class:`DaskDMatrix` for
    parameter documents.

    """

    @_deprecate_positional_args
    def __init__(
        self,
        client: Optional["distributed.Client"],
        data: _DataT,
        label: Optional[_DaskCollection] = None,
        *,
        weight: Optional[_DaskCollection] = None,
        base_margin: Optional[_DaskCollection] = None,
        missing: Optional[float] = None,
        silent: bool = False,  # disable=unused-argument
        feature_names: Optional[FeatureNames] = None,
        feature_types: Optional[Union[Any, List[Any]]] = None,
        max_bin: Optional[int] = None,
        ref: Optional[DaskDMatrix] = None,
        group: Optional[_DaskCollection] = None,
        qid: Optional[_DaskCollection] = None,
        label_lower_bound: Optional[_DaskCollection] = None,
        label_upper_bound: Optional[_DaskCollection] = None,
        feature_weights: Optional[_DaskCollection] = None,
        enable_categorical: bool = True,
        max_quantile_batches: Optional[int] = None,
    ) -> None:
        super().__init__(
            client=client,
            data=data,
            label=label,
            weight=weight,
            base_margin=base_margin,
            group=group,
            qid=qid,
            label_lower_bound=label_lower_bound,
            label_upper_bound=label_upper_bound,
            missing=missing,
            silent=silent,
            feature_weights=feature_weights,
            feature_names=feature_names,
            feature_types=feature_types,
            enable_categorical=enable_categorical,
        )
        self.max_bin = max_bin
        self.max_quantile_batches = max_quantile_batches
        self.is_quantile = True
        self._ref: Optional[int] = id(ref) if ref is not None else None

    def _create_fn_args(self, worker_addr: str) -> Dict[str, Any]:
        args = super()._create_fn_args(worker_addr)
        args["max_bin"] = self.max_bin
        args["max_quantile_batches"] = self.max_quantile_batches
        if self._ref is not None:
            args["ref"] = self._ref
        return args


async def _get_rabit_args(
    client: "distributed.Client",
    n_workers: int,
    dconfig: Optional[Dict[str, Any]] = None,
    coll_cfg: Optional[CollConfig] = None,
) -> Dict[str, Union[str, int]]:
    """Get rabit context arguments from data distribution in DaskDMatrix."""
    # There are 3 possible different addresses:
    # 1. Provided by user via dask.config
    # 2. Guessed by xgboost `get_host_ip` function
    # 3. From dask scheduler
    # We try 1 and 3 if 1 is available, otherwise 2 and 3.

    # See if user config is available
    coll_cfg = CollConfig() if coll_cfg is None else coll_cfg
    host_ip: Optional[str] = None
    port: int = 0
    host_ip, port = get_address_from_user(dconfig, coll_cfg)

    if host_ip is not None:
        user_addr = (host_ip, port)
    else:
        user_addr = None

    # Try address from dask scheduler, this might not work, see
    # https://github.com/dask/dask-xgboost/pull/40
    try:
        sched_addr = distributed.comm.get_address_host(client.scheduler.address)
        sched_addr = sched_addr.strip("/:")
    except Exception:  # pylint: disable=broad-except
        sched_addr = None

    # We assume the scheduler is a fair process and run the tracker there.
    env = await client.run_on_scheduler(
        _start_tracker, n_workers, sched_addr, user_addr, coll_cfg.tracker_timeout
    )
    env = coll_cfg.get_comm_config(env)
    assert env is not None
    return env


def _get_dask_config() -> Optional[Dict[str, Any]]:
    return dask.config.get("xgboost", default=None)


# train and predict methods are supposed to be "functional", which meets the
# dask paradigm.  But as a side effect, the `evals_result` in single-node API
# is no longer supported since it mutates the input parameter, and it's not
# intuitive to sync the mutation result.  Therefore, a dictionary containing
# evaluation history is instead returned.


def _get_workers_from_data(
    dtrain: DaskDMatrix, evals: Optional[Sequence[Tuple[DaskDMatrix, str]]]
) -> List[str]:
    X_worker_map: Set[str] = set(dtrain.worker_map.keys())
    if evals:
        for e in evals:
            assert len(e) == 2
            assert isinstance(e[0], DaskDMatrix) and isinstance(e[1], str)
            if e[0] is dtrain:
                continue
            worker_map = set(e[0].worker_map.keys())
            X_worker_map = X_worker_map.union(worker_map)
    return list(X_worker_map)


async def _check_workers_are_alive(
    workers: List[str], client: "distributed.Client"
) -> None:
    info = await client.scheduler.identity()
    current_workers = info["workers"].keys()
    missing_workers = set(workers) - current_workers
    if missing_workers:
        raise RuntimeError(f"Missing required workers: {missing_workers}")


async def _train_async(
    *,
    client: "distributed.Client",
    global_config: Dict[str, Any],
    dconfig: Optional[Dict[str, Any]],
    params: Dict[str, Any],
    dtrain: DaskDMatrix,
    num_boost_round: int,
    evals: Optional[Sequence[Tuple[DaskDMatrix, str]]],
    obj: Optional[CustomObj],
    early_stopping_rounds: Optional[int],
    verbose_eval: Union[int, bool],
    xgb_model: Optional[Booster],
    callbacks: Optional[Sequence[TrainingCallback]],
    custom_metric: Optional[Metric],
    coll_cfg: Optional[CollConfig],
) -> Optional[TrainReturnT]:
    workers = _get_workers_from_data(dtrain, evals)
    await _check_workers_are_alive(workers, client)
    coll_args = await _get_rabit_args(
        client, len(workers), dconfig=dconfig, coll_cfg=coll_cfg
    )
    _check_distributed_params(params)

    # This function name is displayed in the Dask dashboard task status, let's make it
    # clear that it's XGBoost training.
    def do_train(  # pylint: disable=too-many-positional-arguments
        parameters: Dict,
        coll_args: Dict[str, Union[str, int]],
        train_id: int,
        evals_name: List[str],
        evals_id: List[int],
        train_ref: dict,
        *refs: dict,
    ) -> Optional[TrainReturnT]:
        worker = distributed.get_worker()
        local_param = parameters.copy()
        n_threads = get_n_threads(local_param, worker)
        local_param.update({"nthread": n_threads, "n_jobs": n_threads})

        local_history: TrainingCallback.EvalsLog = {}
        global_config.update({"nthread": n_threads})

        if coll_cfg is not None:
            coll_args = coll_cfg.update_worker_args(coll_args)

        with CommunicatorContext(**coll_args), config.config_context(**global_config):
            Xy, evals = _get_dmatrices(
                train_ref,
                train_id,
                *refs,
                evals_id=evals_id,
                evals_name=evals_name,
                n_threads=n_threads,
                # We need the model for reference categories.
                model=xgb_model,
            )

            booster = worker_train(
                params=local_param,
                dtrain=Xy,
                num_boost_round=num_boost_round,
                evals_result=local_history,
                evals=evals if len(evals) != 0 else None,
                obj=obj,
                custom_metric=custom_metric,
                early_stopping_rounds=early_stopping_rounds,
                verbose_eval=verbose_eval,
                xgb_model=xgb_model,
                callbacks=callbacks,
            )
        # Don't return the boosters from empty workers. It's quite difficult to
        # guarantee everything is in sync in the present of empty workers, especially
        # with complex objectives like quantile.
        if Xy.num_row() != 0:
            ret: Optional[TrainReturnT] = {
                "booster": booster,
                "history": local_history,
            }
        else:
            ret = None
        return ret

    async with distributed.MultiLock(workers, client):
        if evals is not None:
            evals_data = [d for d, n in evals]
            evals_name = [n for d, n in evals]
            evals_id = [id(d) for d in evals_data]
        else:
            evals_data = []
            evals_name = []
            evals_id = []

        result = await map_worker_partitions(
            client,
            do_train,
            # extra function parameters
            params,
            coll_args,
            id(dtrain),
            evals_name,
            evals_id,
            *([dtrain] + evals_data),
            # workers to be used for training
            workers=workers,
        )
        return result


@_deprecate_positional_args
def train(  # pylint: disable=unused-argument
    client: "distributed.Client",
    params: Dict[str, Any],
    dtrain: DaskDMatrix,
    num_boost_round: int = 10,
    *,
    evals: Optional[Sequence[Tuple[DaskDMatrix, str]]] = None,
    obj: Optional[CustomObj] = None,
    early_stopping_rounds: Optional[int] = None,
    xgb_model: Optional[Booster] = None,
    verbose_eval: Union[int, bool] = True,
    callbacks: Optional[Sequence[TrainingCallback]] = None,
    custom_metric: Optional[Metric] = None,
    coll_cfg: Optional[CollConfig] = None,
) -> Any:
    """Train XGBoost model.

    .. versionadded:: 1.0.0

    .. note::

        Other parameters are the same as :py:func:`xgboost.train` except for
        `evals_result`, which is returned as part of function return value instead of
        argument.

    Parameters
    ----------
    client :
        Specify the dask client used for training.  Use default client returned from
        dask if it's set to None.

    coll_cfg :
        Configuration for the communicator used during training. See
        :py:class:`~xgboost.collective.Config`.

    Returns
    -------
    results: dict
        A dictionary containing trained booster and evaluation history.  `history` field
        is the same as `eval_result` from `xgboost.train`.

        .. code-block:: python

            {'booster': xgboost.Booster,
             'history': {'train': {'logloss': ['0.48253', '0.35953']},
                         'eval': {'logloss': ['0.480385', '0.357756']}}}

    """
    client = _get_client(client)
    return client.sync(
        _train_async,
        global_config=config.get_config(),
        dconfig=_get_dask_config(),
        **locals(),
    )


def _can_output_df(is_df: bool, output_shape: Tuple) -> bool:
    return is_df and len(output_shape) <= 2


def _maybe_dataframe(
    data: Any, prediction: Any, columns: List[int], is_df: bool
) -> Any:
    """Return dataframe for prediction when applicable."""
    if _can_output_df(is_df, prediction.shape):
        # Need to preserve the index for dataframe.
        # See issue: https://github.com/dmlc/xgboost/issues/6939
        # In older versions of dask, the partition is actually a numpy array when input
        # is dataframe.
        index = getattr(data, "index", None)
        if _is_cudf_df(data):
            import cudf

            if prediction.size == 0:
                return cudf.DataFrame({}, columns=columns, dtype=numpy.float32)

            prediction = cudf.DataFrame(
                prediction, columns=columns, dtype=numpy.float32, index=index
            )
        else:
            import pandas as pd

            if prediction.size == 0:
                return pd.DataFrame(
                    {}, columns=columns, dtype=numpy.float32, index=index
                )

            prediction = pd.DataFrame(
                prediction, columns=columns, dtype=numpy.float32, index=index
            )
    return prediction


async def _direct_predict_impl(  # pylint: disable=too-many-branches
    *,
    mapped_predict: Callable,
    booster: "distributed.Future",
    data: _DataT,
    base_margin: Optional[_DaskCollection],
    output_shape: Tuple[int, ...],
    meta: Dict[int, str],
) -> _DaskCollection:
    columns = tuple(meta.keys())
    if len(output_shape) >= 3 and isinstance(data, dd.DataFrame):
        # Without this check, dask will finish the prediction silently even if output
        # dimension is greater than 3.  But during map_partitions, dask passes a
        # `dd.DataFrame` as local input to xgboost, which is converted to csr_matrix by
        # `_convert_unknown_data` since dd.DataFrame is not known to xgboost native
        # binding.
        raise ValueError(
            "Use `da.Array` or `DaskDMatrix` when output has more than 2 dimensions."
        )
    if _can_output_df(isinstance(data, dd.DataFrame), output_shape):
        if base_margin is not None and isinstance(base_margin, da.Array):
            # Easier for map_partitions
            base_margin_df: Optional[Union[dd.DataFrame, dd.Series]] = (
                base_margin.to_dask_dataframe()
            )
        else:
            base_margin_df = base_margin
        predictions = dd.map_partitions(
            mapped_predict,
            booster,
            data,
            True,
            columns,
            base_margin_df,
            meta=dd.utils.make_meta(meta),
        )
        # classification can return a dataframe, drop 1 dim when it's reg/binary
        if len(output_shape) == 1:
            predictions = predictions.iloc[:, 0]
    else:
        if base_margin is not None and isinstance(
            base_margin, (dd.Series, dd.DataFrame)
        ):
            # Easier for map_blocks
            base_margin_array: Optional[da.Array] = base_margin.to_dask_array()
        else:
            base_margin_array = base_margin
        # Input data is 2-dim array, output can be 1(reg, binary)/2(multi-class,
        # contrib)/3(contrib, interaction)/4(interaction) dims.
        if len(output_shape) == 1:
            drop_axis: Union[int, List[int]] = [1]  # drop from 2 to 1 dim.
            new_axis: Union[int, List[int]] = []
        else:
            drop_axis = []
            if isinstance(data, dd.DataFrame):
                new_axis = list(range(len(output_shape) - 2))
            else:
                new_axis = [i + 2 for i in range(len(output_shape) - 2)]
        if len(output_shape) >= 2:
            # Dask cannot infer changed or newly introduced output dimensions.
            # `None` is not supported for chunks in map_blocks, so use the inferred
            # prediction shape for every non-row dimension.
            assert isinstance(data, da.Array)
            output_chunks: List[Tuple] = [data.chunks[0]]
            output_chunks.extend((size,) for size in output_shape[1:])
            chunks: Optional[List[Tuple]] = output_chunks
        else:
            chunks = None
        predictions = da.map_blocks(
            mapped_predict,
            booster,
            data,
            False,
            columns,
            base_margin_array,
            chunks=chunks,
            drop_axis=drop_axis,
            new_axis=new_axis,
            dtype=numpy.float32,
        )
    return predictions


def _infer_predict_output(
    booster: Booster, features: int, is_df: bool, inplace: bool, **kwargs: Any
) -> Tuple[Tuple[int, ...], Dict[int, str]]:
    """Create a dummy test sample to infer output shape for prediction."""
    assert isinstance(features, int)
    rng = numpy.random.RandomState(1994)
    test_sample = rng.randn(1, features)
    if inplace:
        kwargs = kwargs.copy()
        if kwargs.pop("predict_type") == "margin":
            kwargs["output_margin"] = True
    m = DMatrix(test_sample, enable_categorical=True)
    # generated DMatrix doesn't have feature name, so no validation.
    test_predt = booster.predict(m, validate_features=False, **kwargs)
    n_columns = test_predt.shape[1] if len(test_predt.shape) > 1 else 1
    meta: Dict[int, str] = {}
    if _can_output_df(is_df, test_predt.shape):
        for i in range(n_columns):
            meta[i] = "f4"
    return test_predt.shape, meta


async def _get_model_future(
    client: "distributed.Client", model: Union[Booster, Dict, "distributed.Future"]
) -> "distributed.Future":
    # See https://github.com/dask/dask/issues/11179#issuecomment-2168094529 for the use
    # of hash.
    # https://github.com/dask/distributed/pull/8796 Don't use broadcast in the `scatter`
    # call, otherwise, the predict function might hang.
    if isinstance(model, Booster):
        booster = await client.scatter(model, hash=False)
    elif isinstance(model, dict):
        booster = await client.scatter(model["booster"], hash=False)
    elif isinstance(model, distributed.Future):
        booster = model
        t = booster.type
        if t is not Booster:
            raise TypeError(
                f"Underlying type of model future should be `Booster`, got {t}"
            )
    else:
        raise TypeError(_expect([Booster, dict, distributed.Future], type(model)))
    return booster


# pylint: disable=too-many-statements
async def _predict_async(
    client: "distributed.Client",
    global_config: Dict[str, Any],
    model: Union[Booster, Dict, "distributed.Future"],
    data: _DataT,
    *,
    output_margin: bool,
    missing: float,
    pred_leaf: bool,
    pred_contribs: bool,
    approx_contribs: bool,
    pred_interactions: bool,
    validate_features: bool,
    iteration_range: IterationRange,
    strict_shape: bool,
) -> _DaskCollection:
    _booster = await _get_model_future(client, model)
    if not isinstance(data, (DaskDMatrix, da.Array, dd.DataFrame)):
        raise TypeError(_expect([DaskDMatrix, da.Array, dd.DataFrame], type(data)))

    def mapped_predict(
        booster: Booster, partition: Any, is_df: bool, columns: List[int], _: Any
    ) -> Any:
        with config.config_context(**global_config):
            m = DMatrix(
                data=partition,
                missing=missing,
                enable_categorical=True,
            )
            predt = booster.predict(
                data=m,
                output_margin=output_margin,
                pred_leaf=pred_leaf,
                pred_contribs=pred_contribs,
                approx_contribs=approx_contribs,
                pred_interactions=pred_interactions,
                validate_features=validate_features,
                iteration_range=iteration_range,
                strict_shape=strict_shape,
            )
            predt = _maybe_dataframe(partition, predt, columns, is_df)
            return predt

    # Predict on dask collection directly.
    if isinstance(data, (da.Array, dd.DataFrame)):
        _output_shape, meta = await client.compute(
            client.submit(
                _infer_predict_output,
                _booster,
                features=data.shape[1],
                is_df=isinstance(data, dd.DataFrame),
                inplace=False,
                output_margin=output_margin,
                pred_leaf=pred_leaf,
                pred_contribs=pred_contribs,
                approx_contribs=approx_contribs,
                pred_interactions=pred_interactions,
                strict_shape=strict_shape,
            )
        )
        return await _direct_predict_impl(
            mapped_predict=mapped_predict,
            booster=_booster,
            data=data,
            base_margin=None,
            output_shape=_output_shape,
            meta=meta,
        )

    output_shape, _ = await client.compute(
        client.submit(
            _infer_predict_output,
            booster=_booster,
            features=data.num_col(),
            is_df=False,
            inplace=False,
            output_margin=output_margin,
            pred_leaf=pred_leaf,
            pred_contribs=pred_contribs,
            approx_contribs=approx_contribs,
            pred_interactions=pred_interactions,
            strict_shape=strict_shape,
        )
    )
    # Prediction on dask DMatrix.
    partition_order = data.partition_order
    feature_names = data.feature_names
    feature_types = data.feature_types
    missing = data.missing

    def dispatched_predict(booster: Booster, part: Dict[str, Any]) -> numpy.ndarray:
        data = part["data"]
        base_margin = part.get("base_margin", None)
        with config.config_context(**global_config):
            m = DMatrix(
                data,
                missing=missing,
                base_margin=base_margin,
                feature_names=feature_names,
                feature_types=feature_types,
                enable_categorical=True,
            )
            predt = booster.predict(
                m,
                output_margin=output_margin,
                pred_leaf=pred_leaf,
                pred_contribs=pred_contribs,
                approx_contribs=approx_contribs,
                pred_interactions=pred_interactions,
                validate_features=validate_features,
                iteration_range=iteration_range,
                strict_shape=strict_shape,
            )
            return predt

    all_parts = []
    all_orders = []
    all_shapes = []
    all_workers: List[str] = []
    workers_address = list(data.worker_map.keys())
    for worker_addr in workers_address:
        list_of_parts = data.worker_map[worker_addr]
        all_parts.extend(list_of_parts)
        all_workers.extend(len(list_of_parts) * [worker_addr])
        all_orders.extend([partition_order[part.key] for part in list_of_parts])
    for w, part in zip(all_workers, all_parts):
        s = client.submit(lambda part: part["data"].shape[0], part, workers=[w])
        all_shapes.append(s)

    parts_with_order = list(zip(all_parts, all_shapes, all_orders, all_workers))
    parts_with_order = sorted(parts_with_order, key=lambda p: p[2])
    all_parts = [part for part, shape, order, w in parts_with_order]
    all_shapes = [shape for part, shape, order, w in parts_with_order]
    all_workers = [w for part, shape, order, w in parts_with_order]

    futures = []
    for w, part in zip(all_workers, all_parts):
        f = client.submit(dispatched_predict, _booster, part, workers=[w])
        futures.append(f)

    # Constructing a dask array from list of numpy arrays
    # See https://docs.dask.org/en/latest/array-creation.html
    arrays = []
    all_shapes = await client.gather(all_shapes)
    for i, rows in enumerate(all_shapes):
        arrays.append(
            da.from_delayed(
                futures[i], shape=(rows,) + output_shape[1:], dtype=numpy.float32
            )
        )
    predictions = da.concatenate(arrays, axis=0)
    return predictions


@_deprecate_positional_args
def predict(  # pylint: disable=unused-argument
    client: Optional["distributed.Client"],
    model: Union[TrainReturnT, Booster, "distributed.Future"],
    data: Union[DaskDMatrix, _DataT],
    *,
    output_margin: bool = False,
    missing: float = numpy.nan,
    pred_leaf: bool = False,
    pred_contribs: bool = False,
    approx_contribs: bool = False,
    pred_interactions: bool = False,
    validate_features: bool = True,
    iteration_range: IterationRange = (0, 0),
    strict_shape: bool = False,
) -> Any:
    """Run prediction with a trained booster.

    .. note::

        Using ``inplace_predict`` might be faster when some features are not needed.
        See :py:meth:`xgboost.Booster.predict` for details on various parameters.  When
        output has more than 2 dimensions (shap value, leaf with strict_shape), input
        should be ``da.Array`` or ``DaskDMatrix``.

    .. versionadded:: 1.0.0

    Parameters
    ----------
    client:
        Specify the dask client used for training.  Use default client
        returned from dask if it's set to None.
    model:
        The trained model.  It can be a distributed.Future so user can
        pre-scatter it onto all workers.
    data:
        Input data used for prediction.  When input is a dataframe object,
        prediction output is a series.
    missing:
        Used when input data is not DaskDMatrix.  Specify the value
        considered as missing.

    Returns
    -------
    prediction: dask.array.Array/dask.dataframe.Series
        When input data is ``dask.array.Array`` or ``DaskDMatrix``, the return value is
        an array, when input data is ``dask.dataframe.DataFrame``, return value can be
        ``dask.dataframe.Series``, ``dask.dataframe.DataFrame``, depending on the output
        shape.

    """
    client = _get_client(client)
    return client.sync(_predict_async, global_config=config.get_config(), **locals())


async def _inplace_predict_async(  # pylint: disable=too-many-branches
    *,
    client: "distributed.Client",
    global_config: Dict[str, Any],
    model: Union[Booster, Dict, "distributed.Future"],
    data: _DataT,
    iteration_range: IterationRange,
    predict_type: str,
    missing: float,
    validate_features: bool,
    base_margin: Optional[_DaskCollection],
    strict_shape: bool,
) -> _DaskCollection:
    client = _get_client(client)
    booster = await _get_model_future(client, model)
    if not isinstance(data, (da.Array, dd.DataFrame)):
        raise TypeError(_expect([da.Array, dd.DataFrame], type(data)))
    if base_margin is not None and not isinstance(
        data, (da.Array, dd.DataFrame, dd.Series)
    ):
        raise TypeError(_expect([da.Array, dd.DataFrame, dd.Series], type(base_margin)))

    def mapped_predict(
        booster: Booster,
        partition: Any,
        is_df: bool,
        columns: List[int],
        base_margin: Any,
    ) -> Any:
        with config.config_context(**global_config):
            prediction = booster.inplace_predict(
                partition,
                iteration_range=iteration_range,
                predict_type=predict_type,
                missing=missing,
                base_margin=base_margin,
                validate_features=validate_features,
                strict_shape=strict_shape,
            )
        prediction = _maybe_dataframe(partition, prediction, columns, is_df)
        return prediction

    # await turns future into value.
    shape, meta = await client.compute(
        client.submit(
            _infer_predict_output,
            booster,
            features=data.shape[1],
            is_df=isinstance(data, dd.DataFrame),
            inplace=True,
            predict_type=predict_type,
            iteration_range=iteration_range,
            strict_shape=strict_shape,
        )
    )
    return await _direct_predict_impl(
        mapped_predict=mapped_predict,
        booster=booster,
        data=data,
        base_margin=base_margin,
        output_shape=shape,
        meta=meta,
    )


@_deprecate_positional_args
def inplace_predict(  # pylint: disable=unused-argument
    client: Optional["distributed.Client"],
    model: Union[TrainReturnT, Booster, "distributed.Future"],
    data: _DataT,
    *,
    iteration_range: IterationRange = (0, 0),
    predict_type: str = "value",
    missing: float = numpy.nan,
    validate_features: bool = True,
    base_margin: Optional[_DaskCollection] = None,
    strict_shape: bool = False,
) -> Any:
    """Inplace prediction. See doc in :py:meth:`xgboost.Booster.inplace_predict` for
    details.

    .. versionadded:: 1.1.0

    Parameters
    ----------
    client:
        Specify the dask client used for training.  Use default client
        returned from dask if it's set to None.
    model:
        See :py:func:`xgboost.dask.predict` for details.
    data :
        dask collection.
    iteration_range:
        See :py:meth:`xgboost.Booster.predict` for details.
    predict_type:
        See :py:meth:`xgboost.Booster.inplace_predict` for details.
    missing:
        Value in the input data which needs to be present as a missing
        value. If None, defaults to np.nan.
    base_margin:
        See :py:obj:`xgboost.DMatrix` for details.

        .. versionadded:: 1.4.0

    strict_shape:
        See :py:meth:`xgboost.Booster.predict` for details.

        .. versionadded:: 1.4.0

    Returns
    -------
    prediction :
        When input data is ``dask.array.Array``, the return value is an array, when
        input data is ``dask.dataframe.DataFrame``, return value can be
        ``dask.dataframe.Series``, ``dask.dataframe.DataFrame``, depending on the output
        shape.

    """
    client = _get_client(client)
    # When used in asynchronous environment, the `client` object should have
    # `asynchronous` attribute as True.  When invoked by the skl interface, it's
    # responsible for setting up the client.
    return client.sync(
        _inplace_predict_async, global_config=config.get_config(), **locals()
    )


async def _async_wrap_evaluation_matrices(
    client: Optional["distributed.Client"],
    device: Optional[str],
    tree_method: Optional[str],
    max_bin: Optional[int],
    **kwargs: Any,
) -> Tuple[DaskDMatrix, Optional[List[Tuple[DaskDMatrix, str]]]]:
    """A switch function for async environment."""

    def _dispatch(ref: Optional[DaskDMatrix], **kwargs: Any) -> DaskDMatrix:
        if _can_use_qdm(tree_method, device):
            return DaskQuantileDMatrix(
                client=client, ref=ref, max_bin=max_bin, **kwargs
            )
        return DaskDMatrix(client=client, **kwargs)

    train_dmatrix, evals = _wrap_evaluation_matrices(create_dmatrix=_dispatch, **kwargs)
    train_dmatrix = await train_dmatrix
    if evals is None:
        return train_dmatrix, evals
    awaited = []
    for e in evals:
        if e[0] is train_dmatrix:  # already awaited
            awaited.append(e)
            continue
        awaited.append((await e[0], e[1]))
    return train_dmatrix, awaited


@contextmanager
def _set_worker_client(
    model: "DaskScikitLearnBase", client: "distributed.Client"
) -> Generator:
    """Temporarily set the client for sklearn model."""
    try:
        model.client = client
        yield model
    finally:
        model.client = None  # type: ignore[assignment]


class DaskScikitLearnBase(XGBModel):
    """Base class for implementing scikit-learn interface with Dask"""

    _client = None

    def __init__(self, *, coll_cfg: Optional[CollConfig] = None, **kwargs: Any) -> None:
        super().__init__(**kwargs)

        self.coll_cfg = coll_cfg

    async def _predict_async(
        self,
        data: _DataT,
        *,
        output_margin: bool,
        validate_features: bool,
        base_margin: Optional[_DaskCollection],
        iteration_range: Optional[IterationRange],
    ) -> Any:
        iteration_range = self._get_iteration_range(iteration_range)
        # Dask doesn't support gblinear and accepts only Dask collection types (array
        # and dataframe). We can perform inplace predict.
        assert self._can_use_inplace_predict()
        predts = await inplace_predict(
            client=self.client,
            model=self.get_booster(),
            data=data,
            iteration_range=iteration_range,
            predict_type="margin" if output_margin else "value",
            missing=self.missing,
            base_margin=base_margin,
            validate_features=validate_features,
        )
        if isinstance(predts, dd.DataFrame):
            predts = predts.to_dask_array()
            # Make sure the booster is part of the task graph implicitly
            # only needed for certain versions of dask.
            if _DASK_2024_12_1() and not _DASK_2025_3_0():
                # Fixes this issue for dask>=2024.1.1,<2025.3.0
                # Dask==2025.3.0 fails with:
                #     RuntimeError: Attempting to use an asynchronous
                #     Client in a synchronous context of `dask.compute`
                #
                # Dask==2025.4.0 fails with:
                #     TypeError: Value type is not supported for data
                #     iterator:<class 'distributed.client.Future'>
                predts = predts.persist()
        return predts

    @_deprecate_positional_args
    def predict(
        self,
        X: _DataT,
        *,
        output_margin: bool = False,
        validate_features: bool = True,
        base_margin: Optional[_DaskCollection] = None,
        iteration_range: Optional[IterationRange] = None,
    ) -> Any:
        return self.client.sync(
            self._predict_async,
            X,
            output_margin=output_margin,
            validate_features=validate_features,
            base_margin=base_margin,
            iteration_range=iteration_range,
        )

    async def _apply_async(
        self,
        X: _DataT,
        iteration_range: Optional[IterationRange] = None,
    ) -> Any:
        iteration_range = self._get_iteration_range(iteration_range)
        test_dmatrix: DaskDMatrix = await DaskDMatrix(
            self.client,
            data=X,
            missing=self.missing,
            feature_types=self.feature_types,
        )
        predts = await predict(
            self.client,
            model=self.get_booster(),
            data=test_dmatrix,
            pred_leaf=True,
            iteration_range=iteration_range,
        )
        return predts

    def apply(
        self,
        X: _DataT,
        iteration_range: Optional[IterationRange] = None,
    ) -> Any:
        return self.client.sync(self._apply_async, X, iteration_range=iteration_range)

    def __await__(self) -> Awaitable[Any]:
        # Generate a coroutine wrapper to make this class awaitable.
        async def _() -> Awaitable[Any]:
            return self

        return self._client_sync(_).__await__()

    def __getstate__(self) -> Dict:
        this = self.__dict__.copy()
        if "_client" in this:
            del this["_client"]
        return this

    @property
    def client(self) -> "distributed.Client":
        """The dask client used in this model.  The `Client` object can not be
        serialized for transmission, so if task is launched from a worker instead of
        directly from the client process, this attribute needs to be set at that worker.

        """

        client = _get_client(self._client)
        return client

    @client.setter
    def client(self, clt: "distributed.Client") -> None:
        # calling `worker_client' doesn't return the correct `asynchronous` attribute,
        # so we have to pass it ourselves.
        self._asynchronous = clt.asynchronous if clt is not None else False
        self._client = clt

    def _client_sync(self, func: Callable, **kwargs: Any) -> Any:
        """Get the correct client, when method is invoked inside a worker we
        should use `worker_client' instead of default client.

        """

        if self._client is None:
            asynchronous = getattr(self, "_asynchronous", False)
            try:
                distributed.get_worker()
                in_worker = True
            except ValueError:
                in_worker = False
            if in_worker:
                with distributed.worker_client() as client:
                    with _set_worker_client(self, client) as this:
                        ret = this.client.sync(
                            func, **kwargs, asynchronous=asynchronous
                        )
                        return ret
                    return ret

        return self.client.sync(func, **kwargs, asynchronous=self.client.asynchronous)


@xgboost_model_doc(
    """Implementation of the Scikit-Learn API for XGBoost.""", ["estimators", "model"]
)
class DaskXGBRegressor(XGBRegressorMixIn, DaskScikitLearnBase):
    """dummy doc string to workaround pylint, replaced by the decorator."""

    async def _fit_async(
        self,
        X: _DataT,
        y: _DaskCollection,
        *,
        sample_weight: Optional[_DaskCollection],
        base_margin: Optional[_DaskCollection],
        eval_set: Optional[Sequence[Tuple[_DaskCollection, _DaskCollection]]],
        sample_weight_eval_set: Optional[Sequence[_DaskCollection]],
        base_margin_eval_set: Optional[Sequence[_DaskCollection]],
        verbose: Union[int, bool],
        xgb_model: Optional[Union[Booster, XGBModel]],
        feature_weights: Optional[_DaskCollection],
    ) -> Self:
        params = self.get_xgb_params()
        model, metric, params, feature_weights = self._configure_fit(
            xgb_model, params, feature_weights
        )

        dtrain, evals = await _async_wrap_evaluation_matrices(
            client=self.client,
            device=self.device,
            tree_method=self.tree_method,
            max_bin=self.max_bin,
            X=X,
            y=y,
            group=None,
            qid=None,
            sample_weight=sample_weight,
            base_margin=base_margin,
            feature_weights=feature_weights,
            eval_set=eval_set,
            sample_weight_eval_set=sample_weight_eval_set,
            base_margin_eval_set=base_margin_eval_set,
            eval_group=None,
            eval_qid=None,
            missing=self.missing,
            enable_categorical=self.enable_categorical,
            feature_types=self.feature_types,
        )

        if callable(self.objective):
            obj: Optional[CustomObj] = _objective_decorator(self.objective)
        else:
            obj = None
        results = await self.client.sync(
            _train_async,
            asynchronous=True,
            client=self.client,
            global_config=config.get_config(),
            dconfig=_get_dask_config(),
            params=params,
            dtrain=dtrain,
            num_boost_round=self.get_num_boosting_rounds(),
            evals=evals,
            obj=obj,
            custom_metric=metric,
            verbose_eval=verbose,
            early_stopping_rounds=self.early_stopping_rounds,
            callbacks=self.callbacks,
            coll_cfg=self.coll_cfg,
            xgb_model=model,
        )
        self._Booster = results["booster"]
        self._set_evaluation_result(results["history"])
        return self

    # pylint: disable=missing-docstring, disable=unused-argument
    @_deprecate_positional_args
    def fit(
        self,
        X: _DataT,
        y: _DaskCollection,
        *,
        sample_weight: Optional[_DaskCollection] = None,
        base_margin: Optional[_DaskCollection] = None,
        eval_set: Optional[Sequence[Tuple[_DaskCollection, _DaskCollection]]] = None,
        verbose: Optional[Union[int, bool]] = True,
        xgb_model: Optional[Union[Booster, str, XGBModel]] = None,
        sample_weight_eval_set: Optional[Sequence[_DaskCollection]] = None,
        base_margin_eval_set: Optional[Sequence[_DaskCollection]] = None,
        feature_weights: Optional[_DaskCollection] = None,
    ) -> "DaskXGBRegressor":
        args = {k: v for k, v in locals().items() if k not in ("self", "__class__")}
        return self._client_sync(self._fit_async, **args)


@xgboost_model_doc(
    "Implementation of the scikit-learn API for XGBoost classification.",
    ["estimators", "model"],
)
class DaskXGBClassifier(XGBClassifierMixIn, DaskScikitLearnBase):
    # pylint: disable=missing-class-docstring
    async def _fit_async(
        self,
        X: _DataT,
        y: _DaskCollection,
        *,
        sample_weight: Optional[_DaskCollection],
        base_margin: Optional[_DaskCollection],
        eval_set: Optional[Sequence[Tuple[_DaskCollection, _DaskCollection]]],
        sample_weight_eval_set: Optional[Sequence[_DaskCollection]],
        base_margin_eval_set: Optional[Sequence[_DaskCollection]],
        verbose: Union[int, bool],
        xgb_model: Optional[Union[Booster, XGBModel]],
        feature_weights: Optional[_DaskCollection],
    ) -> Self:
        params = self.get_xgb_params()
        model, metric, params, feature_weights = self._configure_fit(
            xgb_model, params, feature_weights
        )

        dtrain, evals = await _async_wrap_evaluation_matrices(
            self.client,
            device=self.device,
            tree_method=self.tree_method,
            max_bin=self.max_bin,
            X=X,
            y=y,
            group=None,
            qid=None,
            sample_weight=sample_weight,
            base_margin=base_margin,
            feature_weights=feature_weights,
            eval_set=eval_set,
            sample_weight_eval_set=sample_weight_eval_set,
            base_margin_eval_set=base_margin_eval_set,
            eval_group=None,
            eval_qid=None,
            missing=self.missing,
            enable_categorical=self.enable_categorical,
            feature_types=self.feature_types,
        )

        # pylint: disable=attribute-defined-outside-init
        if isinstance(y, dd.Series) or (
            isinstance(y, dd.DataFrame) and len(y.columns) == 1
        ):
            labels_series = y if isinstance(y, dd.Series) else y[y.columns[0]]
            # The result is collected on the client, so avoid a distributed shuffle
            # using only 1 output partition.
            classes = labels_series.drop_duplicates(split_out=1)
        else:
            labels = y if isinstance(y, da.Array) else y.to_dask_array()
            if labels.ndim == 2:
                n_columns = labels.shape[1]
                assert isinstance(n_columns, int)
                row_chunks = tuple(chunk * n_columns for chunk in labels.chunks[0])

                def flatten(block: Any) -> Any:
                    return block.reshape(-1)

                # Use map_blocks to keep the computation lazy, so that we don't go
                # through the data twice (shape and unique).
                labels = da.map_blocks(
                    flatten,
                    labels,
                    chunks=(row_chunks,),
                    drop_axis=1,
                    dtype=labels.dtype,
                )
            classes = da.unique(labels)
        classes = await self.client.compute(classes)

        if _is_cudf_ser(classes):
            classes = classes.to_cupy()
        if _is_cupy_alike(classes):
            classes = classes.get()
        classes = numpy.unique(numpy.asarray(classes))
        self.n_classes_ = len(classes)

        if self.n_classes_ > 2:
            params["objective"] = "multi:softprob"
            params["num_class"] = self.n_classes_
        else:
            params["objective"] = "binary:logistic"

        if callable(self.objective):
            obj: Optional[CustomObj] = _objective_decorator(self.objective)
        else:
            obj = None
        results = await self.client.sync(
            _train_async,
            asynchronous=True,
            client=self.client,
            global_config=config.get_config(),
            dconfig=_get_dask_config(),
            params=params,
            dtrain=dtrain,
            num_boost_round=self.get_num_boosting_rounds(),
            evals=evals,
            obj=obj,
            custom_metric=metric,
            verbose_eval=verbose,
            early_stopping_rounds=self.early_stopping_rounds,
            callbacks=self.callbacks,
            coll_cfg=self.coll_cfg,
            xgb_model=model,
        )
        self._Booster = results["booster"]
        if not callable(self.objective):
            self.objective = params["objective"]
        self._set_evaluation_result(results["history"])
        return self

    # pylint: disable=unused-argument
    def fit(
        self,
        X: _DataT,
        y: _DaskCollection,
        *,
        sample_weight: Optional[_DaskCollection] = None,
        base_margin: Optional[_DaskCollection] = None,
        eval_set: Optional[Sequence[Tuple[_DaskCollection, _DaskCollection]]] = None,
        verbose: Optional[Union[int, bool]] = True,
        xgb_model: Optional[Union[Booster, str, XGBModel]] = None,
        sample_weight_eval_set: Optional[Sequence[_DaskCollection]] = None,
        base_margin_eval_set: Optional[Sequence[_DaskCollection]] = None,
        feature_weights: Optional[_DaskCollection] = None,
    ) -> "DaskXGBClassifier":
        args = {k: v for k, v in locals().items() if k not in ("self", "__class__")}
        return self._client_sync(self._fit_async, **args)

    async def _predict_proba_async(
        self,
        X: _DataT,
        validate_features: bool,
        base_margin: Optional[_DaskCollection],
        iteration_range: Optional[IterationRange],
    ) -> _DaskCollection:
        if self.objective == "multi:softmax":
            raise ValueError(
                "multi:softmax doesn't support `predict_proba`.  "
                "Switch to `multi:softproba` instead"
            )
        predts = await super()._predict_async(
            data=X,
            output_margin=False,
            validate_features=validate_features,
            base_margin=base_margin,
            iteration_range=iteration_range,
        )
        vstack = update_wrapper(
            partial(da.vstack, allow_unknown_chunksizes=True), da.vstack
        )
        return _cls_predict_proba(getattr(self, "n_classes_", 0), predts, vstack)

    # pylint: disable=missing-function-docstring
    def predict_proba(
        self,
        X: _DaskCollection,
        validate_features: bool = True,
        base_margin: Optional[_DaskCollection] = None,
        iteration_range: Optional[IterationRange] = None,
    ) -> Any:
        return self._client_sync(
            self._predict_proba_async,
            X=X,
            validate_features=validate_features,
            base_margin=base_margin,
            iteration_range=iteration_range,
        )

    if XGBClassifier.predict_proba.__doc__ is not None:
        predict_proba.__doc__ = XGBClassifier.predict_proba.__doc__

    async def _predict_async(
        self,
        data: _DataT,
        *,
        output_margin: bool,
        validate_features: bool,
        base_margin: Optional[_DaskCollection],
        iteration_range: Optional[IterationRange],
    ) -> _DaskCollection:
        pred_probs = await super()._predict_async(
            data,
            output_margin=output_margin,
            validate_features=validate_features,
            base_margin=base_margin,
            iteration_range=iteration_range,
        )
        if output_margin:
            return pred_probs

        if len(pred_probs.shape) == 1:
            preds = (pred_probs > 0.5).astype(int)
        else:
            assert len(pred_probs.shape) == 2
            assert isinstance(pred_probs, da.Array)
            if self.n_classes_ != 2:
                # when using da.argmax directly, dask will construct a numpy based return
                # array, which runs into error when computing GPU based prediction.

                def _argmax(x: Any) -> Any:
                    return x.argmax(axis=1)

                preds = da.map_blocks(_argmax, pred_probs, drop_axis=1)
            else:
                # Multi-label classification has one binary output per target.
                preds = (pred_probs > 0.5).astype(int)
        return preds


@xgboost_model_doc(
    """Implementation of the Scikit-Learn API for XGBoost Ranking.

    .. versionadded:: 1.4.0

""",
    ["estimators", "model"],
    extra_parameters="""
    allow_group_split :

        .. versionadded:: 3.0.0

        Whether a query group can be split among multiple workers. When set to `False`,
        inputs must be Dask dataframes or series. If you have many small query groups,
        this can significantly increase the fragmentation of the data, and the internal
        DMatrix construction can take longer.

""",
    end_note="""
        .. note::

            For the dask implementation, group is not supported, use qid instead.
""",
)
class DaskXGBRanker(XGBRankerMixIn, DaskScikitLearnBase):
    @_deprecate_positional_args
    def __init__(
        self,
        *,
        objective: str = "rank:ndcg",
        allow_group_split: bool = False,
        coll_cfg: Optional[CollConfig] = None,
        **kwargs: Any,
    ) -> None:
        if callable(objective):
            raise ValueError("Custom objective function not supported by XGBRanker.")
        self.allow_group_split = allow_group_split
        super().__init__(objective=objective, coll_cfg=coll_cfg, **kwargs)

    def _wrapper_params(self) -> Set[str]:
        params = super()._wrapper_params()
        params.add("allow_group_split")
        return params

    async def _fit_async(
        self,
        X: _DataT,
        y: _DaskCollection,
        *,
        qid: Optional[_DaskCollection],
        sample_weight: Optional[_DaskCollection],
        base_margin: Optional[_DaskCollection],
        eval_set: Optional[Sequence[Tuple[_DaskCollection, _DaskCollection]]],
        sample_weight_eval_set: Optional[Sequence[_DaskCollection]],
        base_margin_eval_set: Optional[Sequence[_DaskCollection]],
        eval_qid: Optional[Sequence[_DaskCollection]],
        verbose: Union[int, bool],
        xgb_model: Optional[Union[XGBModel, Booster]],
        feature_weights: Optional[_DaskCollection],
    ) -> Self:
        params = self.get_xgb_params()
        model, metric, params, feature_weights = self._configure_fit(
            xgb_model, params, feature_weights
        )
        dtrain, evals = await _async_wrap_evaluation_matrices(
            self.client,
            device=self.device,
            tree_method=self.tree_method,
            max_bin=self.max_bin,
            X=X,
            y=y,
            group=None,
            qid=qid,
            sample_weight=sample_weight,
            base_margin=base_margin,
            feature_weights=feature_weights,
            eval_set=eval_set,
            sample_weight_eval_set=sample_weight_eval_set,
            base_margin_eval_set=base_margin_eval_set,
            eval_group=None,
            eval_qid=eval_qid,
            missing=self.missing,
            enable_categorical=self.enable_categorical,
            feature_types=self.feature_types,
        )
        results = await self.client.sync(
            _train_async,
            asynchronous=True,
            client=self.client,
            global_config=config.get_config(),
            dconfig=_get_dask_config(),
            params=params,
            dtrain=dtrain,
            num_boost_round=self.get_num_boosting_rounds(),
            evals=evals,
            obj=None,
            custom_metric=metric,
            verbose_eval=verbose,
            early_stopping_rounds=self.early_stopping_rounds,
            callbacks=self.callbacks,
            xgb_model=model,
            coll_cfg=self.coll_cfg,
        )
        self._Booster = results["booster"]
        self.evals_result_ = results["history"]
        return self

    # pylint: disable=unused-argument, arguments-differ
    @_deprecate_positional_args
    def fit(
        self,
        X: _DataT,
        y: _DaskCollection,
        *,
        group: Optional[_DaskCollection] = None,
        qid: Optional[_DaskCollection] = None,
        sample_weight: Optional[_DaskCollection] = None,
        base_margin: Optional[_DaskCollection] = None,
        eval_set: Optional[Sequence[Tuple[_DaskCollection, _DaskCollection]]] = None,
        eval_group: Optional[Sequence[_DaskCollection]] = None,
        eval_qid: Optional[Sequence[_DaskCollection]] = None,
        verbose: Optional[Union[int, bool]] = False,
        xgb_model: Optional[Union[XGBModel, str, Booster]] = None,
        sample_weight_eval_set: Optional[Sequence[_DaskCollection]] = None,
        base_margin_eval_set: Optional[Sequence[_DaskCollection]] = None,
        feature_weights: Optional[_DaskCollection] = None,
    ) -> "DaskXGBRanker":
        msg = "Use the `qid` instead of the `group` with the dask interface."
        if not (group is None and eval_group is None):
            raise ValueError(msg)
        if qid is None:
            raise ValueError("`qid` is required for ranking.")

        def check_df(X: _DaskCollection) -> TypeGuard[dd.DataFrame]:
            if not isinstance(X, dd.DataFrame):
                raise TypeError(
                    "When `allow_group_split` is set to False, X is required to be"
                    " a dataframe."
                )
            return True

        def check_ser(
            qid: Optional[_DaskCollection], name: str
        ) -> TypeGuard[Optional[dd.Series]]:
            if not isinstance(qid, dd.Series) and qid is not None:
                raise TypeError(
                    f"When `allow_group_split` is set to False, {name} is required to "
                    "be a series."
                )
            return True

        if not self.allow_group_split:
            assert (
                check_df(X)
                and check_ser(qid, "qid")
                and check_ser(y, "y")
                and check_ser(sample_weight, "sample_weight")
                and check_ser(base_margin, "base_margin")
            )
            assert qid is not None and y is not None
            X_id = id(X)
            X, qid, y, sample_weight, base_margin = no_group_split(
                self.device,
                X,
                qid,
                y=y,
                sample_weight=sample_weight,
                base_margin=base_margin,
            )

            if eval_set is not None:
                new_eval_set = []
                new_eval_qid = []
                new_sample_weight_eval_set = []
                new_base_margin_eval_set = []
                assert eval_qid
                for i, (Xe, ye) in enumerate(eval_set):
                    we = sample_weight_eval_set[i] if sample_weight_eval_set else None
                    be = base_margin_eval_set[i] if base_margin_eval_set else None
                    assert check_df(Xe)
                    assert eval_qid
                    qe = eval_qid[i]
                    assert (
                        eval_qid
                        and check_ser(qe, "qid")
                        and check_ser(ye, "y")
                        and check_ser(we, "sample_weight")
                        and check_ser(be, "base_margin")
                    )
                    assert qe is not None and ye is not None
                    if id(Xe) != X_id:
                        Xe, qe, ye, we, be = no_group_split(
                            self.device, Xe, qe, ye, we, be
                        )
                    else:
                        Xe, qe, ye, we, be = X, qid, y, sample_weight, base_margin

                    new_eval_set.append((Xe, ye))
                    new_eval_qid.append(qe)

                    if we is not None:
                        new_sample_weight_eval_set.append(we)
                    if be is not None:
                        new_base_margin_eval_set.append(be)

                eval_set = new_eval_set
                eval_qid = new_eval_qid
                sample_weight_eval_set = (
                    new_sample_weight_eval_set if new_sample_weight_eval_set else None
                )
                base_margin_eval_set = (
                    new_base_margin_eval_set if new_base_margin_eval_set else None
                )

        return self._client_sync(
            self._fit_async,
            X=X,
            y=y,
            qid=qid,
            sample_weight=sample_weight,
            base_margin=base_margin,
            eval_set=eval_set,
            eval_qid=eval_qid,
            verbose=verbose,
            xgb_model=xgb_model,
            sample_weight_eval_set=sample_weight_eval_set,
            base_margin_eval_set=base_margin_eval_set,
            feature_weights=feature_weights,
        )

    # FIXME(trivialfis): arguments differ due to additional parameters like group and
    # qid.
    if XGBRanker.fit.__doc__ is not None:
        fit.__doc__ = XGBRanker.fit.__doc__


@xgboost_model_doc(
    """Implementation of the Scikit-Learn API for XGBoost Random Forest Regressor.

    .. versionadded:: 1.4.0

    .. deprecated:: 3.4.0

        This estimator is deprecated and will be removed in a future release. See
        :doc:`/tutorials/rf` for alternatives.

""",
    ["model", "objective"],
    extra_parameters="""
    n_estimators : int
        Number of trees in random forest to fit.
""",
)
class DaskXGBRFRegressor(DaskXGBRegressor):
    @_deprecate_positional_args
    def __init__(
        self,
        *,
        learning_rate: Optional[float] = 1,
        subsample: Optional[float] = 0.8,
        colsample_bynode: Optional[float] = 0.8,
        reg_lambda: Optional[float] = 1e-5,
        coll_cfg: Optional[CollConfig] = None,
        **kwargs: Any,
    ) -> None:
        _warn_rf_deprecated("DaskXGBRFRegressor")
        super().__init__(
            learning_rate=learning_rate,
            subsample=subsample,
            colsample_bynode=colsample_bynode,
            reg_lambda=reg_lambda,
            coll_cfg=coll_cfg,
            **kwargs,
        )

    def get_xgb_params(self) -> Dict[str, Any]:
        params = super().get_xgb_params()
        params["num_parallel_tree"] = self.n_estimators
        return params

    def get_num_boosting_rounds(self) -> int:
        return 1

    # pylint: disable=unused-argument
    def fit(
        self,
        X: _DataT,
        y: _DaskCollection,
        *,
        sample_weight: Optional[_DaskCollection] = None,
        base_margin: Optional[_DaskCollection] = None,
        eval_set: Optional[Sequence[Tuple[_DaskCollection, _DaskCollection]]] = None,
        verbose: Optional[Union[int, bool]] = True,
        xgb_model: Optional[Union[Booster, str, XGBModel]] = None,
        sample_weight_eval_set: Optional[Sequence[_DaskCollection]] = None,
        base_margin_eval_set: Optional[Sequence[_DaskCollection]] = None,
        feature_weights: Optional[_DaskCollection] = None,
    ) -> "DaskXGBRFRegressor":
        args = {k: v for k, v in locals().items() if k not in ("self", "__class__")}
        _check_rf_callback(self.early_stopping_rounds, self.callbacks)
        super().fit(**args)
        return self


@xgboost_model_doc(
    """Implementation of the Scikit-Learn API for XGBoost Random Forest Classifier.

    .. versionadded:: 1.4.0

    .. deprecated:: 3.4.0

        This estimator is deprecated and will be removed in a future release. See
        :doc:`/tutorials/rf` for alternatives.

""",
    ["model", "objective"],
    extra_parameters="""
    n_estimators : int
        Number of trees in random forest to fit.
""",
)
class DaskXGBRFClassifier(DaskXGBClassifier):
    @_deprecate_positional_args
    def __init__(
        self,
        *,
        learning_rate: Optional[float] = 1,
        subsample: Optional[float] = 0.8,
        colsample_bynode: Optional[float] = 0.8,
        reg_lambda: Optional[float] = 1e-5,
        coll_cfg: Optional[CollConfig] = None,
        **kwargs: Any,
    ) -> None:
        _warn_rf_deprecated("DaskXGBRFClassifier")
        super().__init__(
            learning_rate=learning_rate,
            subsample=subsample,
            colsample_bynode=colsample_bynode,
            reg_lambda=reg_lambda,
            coll_cfg=coll_cfg,
            **kwargs,
        )

    def get_xgb_params(self) -> Dict[str, Any]:
        params = super().get_xgb_params()
        params["num_parallel_tree"] = self.n_estimators
        return params

    def get_num_boosting_rounds(self) -> int:
        return 1

    # pylint: disable=unused-argument
    def fit(
        self,
        X: _DataT,
        y: _DaskCollection,
        *,
        sample_weight: Optional[_DaskCollection] = None,
        base_margin: Optional[_DaskCollection] = None,
        eval_set: Optional[Sequence[Tuple[_DaskCollection, _DaskCollection]]] = None,
        verbose: Optional[Union[int, bool]] = True,
        xgb_model: Optional[Union[Booster, str, XGBModel]] = None,
        sample_weight_eval_set: Optional[Sequence[_DaskCollection]] = None,
        base_margin_eval_set: Optional[Sequence[_DaskCollection]] = None,
        feature_weights: Optional[_DaskCollection] = None,
    ) -> "DaskXGBRFClassifier":
        args = {k: v for k, v in locals().items() if k not in ("self", "__class__")}
        _check_rf_callback(self.early_stopping_rounds, self.callbacks)
        super().fit(**args)
        return self


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/dask/data.py <==
# pylint: disable=too-many-arguments
"""Copyright 2019-2025, XGBoost contributors"""

import logging
from collections.abc import Sequence
from typing import (
    Any,
    Callable,
    Dict,
    List,
    Optional,
    Tuple,
    TypeVar,
    Union,
    cast,
    overload,
)

import dask
import distributed
import numpy as np
import pandas as pd
from dask import dataframe as dd

from .. import collective as coll
from .._data_utils import Categories
from .._typing import FeatureNames, FeatureTypes
from ..compat import concat, import_cupy
from ..core import Booster, DataIter, DMatrix, QuantileDMatrix
from ..data import is_on_cuda
from ..sklearn import get_model_categories, pick_ref_categories
from ..training import _RefError

LOGGER = logging.getLogger("[xgboost.dask]")

_DataParts = List[Dict[str, Any]]


meta = [
    "label",
    "weight",
    "base_margin",
    "qid",
    "label_lower_bound",
    "label_upper_bound",
]


class DaskPartitionIter(DataIter):  # pylint: disable=R0902
    """A data iterator for the `DaskQuantileDMatrix`."""

    def __init__(
        self,
        data: List[Any],
        feature_names: Optional[FeatureNames] = None,
        feature_types: Optional[Union[FeatureTypes, Categories]] = None,
        feature_weights: Optional[Any] = None,
        **kwargs: Optional[List[Any]],
    ) -> None:
        types = (Sequence, type(None))
        # Samples
        self._data = data
        for k in meta:
            setattr(self, k, kwargs.get(k, None))
            assert isinstance(getattr(self, k), types)

        # Feature info
        self._feature_names = feature_names
        self._feature_types = feature_types
        self._feature_weights = feature_weights

        assert isinstance(self._data, Sequence)

        self._iter = 0  # set iterator to 0
        super().__init__(release_data=True)

    def _get(self, attr: str) -> Optional[Any]:
        if getattr(self, attr) is not None:
            return getattr(self, attr)[self._iter]
        return None

    def data(self) -> Any:
        """Utility function for obtaining current batch of data."""
        return self._data[self._iter]

    def reset(self) -> None:
        """Reset the iterator"""
        self._iter = 0

    def next(self, input_data: Callable) -> bool:
        """Yield next batch of data"""
        if self._iter == len(self._data):
            # Return False when there's no more batch.
            return False

        kwargs = {k: self._get(k) for k in meta}
        input_data(
            data=self.data(),
            group=None,
            feature_names=self._feature_names,
            feature_types=self._feature_types,
            feature_weights=self._feature_weights,
            **kwargs,
        )
        self._iter += 1
        return True


@overload
def _add_column(df: dd.DataFrame, col: dd.Series) -> Tuple[dd.DataFrame, str]: ...


@overload
def _add_column(df: dd.DataFrame, col: None) -> Tuple[dd.DataFrame, None]: ...


def _add_column(
    df: dd.DataFrame, col: Optional[dd.Series]
) -> Tuple[dd.DataFrame, Optional[str]]:
    if col is None:
        return df, col

    trails = 0
    uid = f"{col.name}_{trails}"
    while uid in df.columns:
        trails += 1
        uid = f"{col.name}_{trails}"

    df = df.assign(**{uid: col})
    return df, uid


def no_group_split(  # pylint: disable=too-many-positional-arguments
    device: str | None,
    df: dd.DataFrame,
    qid: dd.Series,
    y: dd.Series,
    sample_weight: Optional[dd.Series],
    base_margin: Optional[dd.Series],
) -> Tuple[
    dd.DataFrame, dd.Series, dd.Series, Optional[dd.Series], Optional[dd.Series]
]:
    """A function to prevent query group from being scattered to different
    workers. Please see the tutorial in the document for the implication for not having
    partition boundary based on query groups.

    """

    df, qid_uid = _add_column(df, qid)
    df, y_uid = _add_column(df, y)
    df, w_uid = _add_column(df, sample_weight)
    df, bm_uid = _add_column(df, base_margin)

    # `tasks` shuffle is required as of rapids 24.12
    shuffle = "p2p" if device is None or device == "cpu" else "tasks"
    with dask.config.set({"dataframe.shuffle.method": shuffle}):
        df = df.persist()
        # Encode the QID to make it dense.
        df[qid_uid] = df[qid_uid].astype("category").cat.as_known().cat.codes
        # The shuffle here is costly.
        df = df.sort_values(by=qid_uid)
        cnt = df.groupby(qid_uid)[qid_uid].count()
        div = cnt.index.compute().values.tolist()
        div = sorted(div)
        div = tuple(div + [div[-1] + 1])

        df = df.set_index(
            qid_uid,
            drop=False,
            divisions=div,
        ).persist()

    qid = df[qid_uid]
    y = df[y_uid]
    sample_weight, base_margin = (
        cast(dd.Series, df[uid]) if uid is not None else None for uid in (w_uid, bm_uid)
    )

    uids = [uid for uid in [qid_uid, y_uid, w_uid, bm_uid] if uid is not None]
    df = df.drop(uids, axis=1).persist()
    return df, qid, y, sample_weight, base_margin


def sort_data_by_qid(**kwargs: List[Any]) -> Dict[str, List[Any]]:
    """Sort worker-local data by query ID for learning to rank tasks."""
    data_parts = kwargs.get("data")
    assert data_parts is not None
    n_parts = len(data_parts)

    if is_on_cuda(data_parts[0]):
        from cudf import DataFrame
    else:
        from pandas import DataFrame

    def get_dict(i: int) -> Dict[str, list]:
        """Return a dictionary containing all the meta info and all partitions."""

        def _get(attr: Optional[List[Any]]) -> Optional[list]:
            if attr is not None:
                return attr[i]
            return None

        data_opt = {name: _get(kwargs.get(name, None)) for name in meta}
        # Filter out None values.
        data = {k: v for k, v in data_opt.items() if v is not None}
        return data

    def map_fn(i: int) -> pd.DataFrame:
        data = get_dict(i)
        return DataFrame(data)

    meta_parts = [map_fn(i) for i in range(n_parts)]
    dfq = concat(meta_parts)
    if dfq.qid.is_monotonic_increasing:
        return kwargs

    LOGGER.warning(
        "[r%d]: Sorting data with %d partitions for ranking. "
        "This is a costly operation and will increase the memory usage significantly. "
        "To avoid this warning, sort the data based on qid before passing it into "
        "XGBoost. Alternatively, you can use set the `allow_group_split` to False.",
        coll.get_rank(),
        n_parts,
    )
    # I tried to construct a new dask DF to perform the sort, but it's quite difficult
    # to get the partition alignment right. Along with the still maturing shuffle
    # implementation and GPU compatibility, a simple concat is used.
    #
    # In case it might become useful one day, I managed to get a CPU version working,
    # albeit qutie slow (much slower than concatenated sort). The implementation merges
    # everything into a single Dask DF and runs `DF.sort_values`, then retrieve the
    # individual X,y,qid, ... from calculated partition values `client.compute([p for p
    # in df.partitions])`. It was to avoid creating mismatched partitions.
    dfx = concat(data_parts)

    if is_on_cuda(dfq):
        cp = import_cupy()
        sorted_idx = cp.argsort(dfq.qid)
    else:
        sorted_idx = np.argsort(dfq.qid)
    dfq = dfq.iloc[sorted_idx, :]

    if hasattr(dfx, "iloc"):
        dfx = dfx.iloc[sorted_idx, :]
    else:
        dfx = dfx[sorted_idx, :]

    kwargs.update({"data": [dfx]})
    for i, c in enumerate(dfq.columns):
        assert c in kwargs
        kwargs.update({c: [dfq[c]]})

    return kwargs


def _get_worker_parts(list_of_parts: _DataParts) -> Dict[str, List[Any]]:
    """Convert list of dictionaries into a dictionary of lists."""
    assert isinstance(list_of_parts, list)
    result: Dict[str, List[Any]] = {}

    def append(i: int, name: str) -> None:
        if name in list_of_parts[i]:
            part = list_of_parts[i][name]
        else:
            part = None
        if part is not None:
            if name not in result:
                result[name] = []
            result[name].append(part)

    for i, _ in enumerate(list_of_parts):
        append(i, "data")
        for k in meta:
            append(i, k)

    qid = result.get("qid", None)
    if qid is not None:
        result = sort_data_by_qid(**result)
    return result


def _extract_data(
    parts: _DataParts,
    model: Optional[Booster],
    feature_types: Optional[FeatureTypes],
    xy_cats: Optional[Categories],
) -> Tuple[Dict[str, List[Any]], Optional[Union[FeatureTypes, Categories]]]:
    unzipped_dict = _get_worker_parts(parts)
    X = unzipped_dict["data"][0]
    _, model_cats = get_model_categories(X, model, feature_types)
    model_cats = pick_ref_categories(X, model_cats, xy_cats)
    return unzipped_dict, model_cats


def _get_is_cuda(parts: Optional[_DataParts]) -> bool:
    if parts is not None:
        is_cuda = is_on_cuda(parts[0].get("data"))
    else:
        is_cuda = False

    is_cuda = bool(coll.allreduce(np.array([is_cuda], dtype=np.int32), coll.Op.MAX)[0])
    return is_cuda


def _make_empty(is_cuda: bool) -> np.ndarray:
    if is_cuda:
        cp = import_cupy()
        empty = cp.empty((0, 0))
    else:
        empty = np.empty((0, 0))
    return empty


def _warn_empty() -> None:
    worker = distributed.get_worker()
    LOGGER.warning("Worker %s has an empty DMatrix.", worker.address)


def _create_quantile_dmatrix(
    *,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
    feature_weights: Optional[Any],
    missing: float,
    nthread: int,
    parts: Optional[_DataParts],
    max_bin: int,
    enable_categorical: bool,
    max_quantile_batches: Optional[int],
    ref: Optional[DMatrix] = None,
    model: Optional[Booster],
    Xy_cats: Optional[Categories],
) -> QuantileDMatrix:
    is_cuda = _get_is_cuda(parts)
    if parts is None:
        _warn_empty()
        return QuantileDMatrix(
            _make_empty(is_cuda),
            feature_names=feature_names,
            feature_types=feature_types,
            max_bin=max_bin,
            ref=ref,
            enable_categorical=enable_categorical,
            max_quantile_batches=max_quantile_batches,
        )

    unzipped_dict, model_cats = _extract_data(parts, model, feature_types, Xy_cats)

    return QuantileDMatrix(
        DaskPartitionIter(
            **unzipped_dict,
            feature_types=model_cats,
            feature_names=feature_names,
            feature_weights=feature_weights,
        ),
        missing=missing,
        nthread=nthread,
        max_bin=max_bin,
        ref=ref,
        enable_categorical=enable_categorical,
        max_quantile_batches=max_quantile_batches,
    )


def _create_dmatrix(  # pylint: disable=too-many-locals
    *,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
    feature_weights: Optional[Any],
    missing: float,
    nthread: int,
    enable_categorical: bool,
    parts: Optional[_DataParts],
    model: Optional[Booster],
    Xy_cats: Optional[Categories],
) -> DMatrix:
    """Get data that local to worker from DaskDMatrix.

    Returns
    -------
    A DMatrix object.

    """
    is_cuda = _get_is_cuda(parts)
    if parts is None:
        _warn_empty()
        return DMatrix(
            _make_empty(is_cuda),
            feature_names=feature_names,
            feature_types=feature_types,
            enable_categorical=enable_categorical,
        )

    T = TypeVar("T")

    def concat_or_none(data: Sequence[Optional[T]]) -> Optional[T]:
        if any(part is None for part in data):
            return None
        return concat(data)

    unzipped_dict, model_cats = _extract_data(parts, model, feature_types, Xy_cats)

    concated_dict: Dict[str, Any] = {}
    for key, value in unzipped_dict.items():
        v = concat_or_none(value)
        concated_dict[key] = v

    return DMatrix(
        **concated_dict,
        missing=missing,
        feature_names=feature_names,
        feature_types=model_cats,
        nthread=nthread,
        enable_categorical=enable_categorical,
        feature_weights=feature_weights,
    )


def _dmatrix_from_list_of_parts(is_quantile: bool, **kwargs: Any) -> DMatrix:
    if is_quantile:
        return _create_quantile_dmatrix(**kwargs)
    return _create_dmatrix(**kwargs)


def _get_dmatrices(
    train_ref: dict,
    train_id: int,
    *refs: dict,
    evals_id: Sequence[int],
    evals_name: Sequence[str],
    n_threads: int,
    model: Optional[Booster],
) -> Tuple[DMatrix, List[Tuple[DMatrix, str]]]:
    # Create the training DMatrix
    Xy = _dmatrix_from_list_of_parts(
        **train_ref, nthread=n_threads, model=model, Xy_cats=None
    )

    # Create evaluation DMatrices
    evals: List[Tuple[DMatrix, str]] = []
    Xy_cats = Xy.get_categories()

    for i, ref in enumerate(refs):
        # Same DMatrix as the training
        if evals_id[i] == train_id:
            evals.append((Xy, evals_name[i]))
            continue
        # Check whether the training DMatrix has been used as a reference.
        if ref.get("ref", None) is not None:
            if ref["ref"] != train_id:
                raise ValueError(_RefError)
            del ref["ref"]  # Avoid duplicated parameter in the next fn call.
            eval_xy = _dmatrix_from_list_of_parts(
                **ref, nthread=n_threads, ref=Xy, Xy_cats=Xy_cats, model=model
            )
        else:
            eval_xy = _dmatrix_from_list_of_parts(
                **ref, nthread=n_threads, Xy_cats=Xy_cats, model=model
            )
        evals.append((eval_xy, evals_name[i]))
    return Xy, evals


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/dask/utils.py <==
"""Utilities for the XGBoost Dask interface."""

import logging
import warnings
from functools import cache as fcache
from typing import Any, Dict, Optional, Tuple

import dask
import distributed
from packaging.version import Version
from packaging.version import parse as parse_version

from ..collective import Config

LOGGER = logging.getLogger("[xgboost.dask]")


def get_n_threads(local_param: Dict[str, Any], worker: "distributed.Worker") -> int:
    """Get the number of threads from a worker and the user-supplied parameters."""
    # dask worker nthreads
    dwnt = worker.state.nthreads
    n_threads = None
    for p in ["nthread", "n_jobs"]:
        if local_param.get(p, None) is not None and local_param.get(p, dwnt) != dwnt:
            LOGGER.info("Overriding `nthreads` defined in dask worker.")
            n_threads = local_param[p]
            break
    if n_threads == 0 or n_threads is None:
        n_threads = dwnt
    return n_threads


def get_address_from_user(
    dconfig: Optional[Dict[str, Any]], coll_cfg: Config
) -> Tuple[Optional[str], int]:
    """Get the tracker address from the optional user configuration.

    Parameters
    ----------
    dconfig :
        Dask global configuration.

    coll_cfg :
        Collective configuration.

    Returns
    -------
    The IP address along with the port number.

    """

    valid_config = ["scheduler_address"]

    host_ip = None
    port = 0

    if dconfig is not None:
        for k in dconfig:
            if k not in valid_config:
                raise ValueError(f"Unknown configuration: {k}")
            warnings.warn(
                (
                    "Use `coll_cfg` instead of the Dask global configuration store"
                    f" for the XGBoost tracker configuration: {k}."
                ),
                FutureWarning,
            )
    else:
        dconfig = {}

    host_ip = dconfig.get("scheduler_address", None)
    if host_ip is not None and host_ip.startswith("[") and host_ip.endswith("]"):
        # convert dask bracket format to proper IPv6 address.
        host_ip = host_ip[1:-1]
    if host_ip is not None:
        try:
            host_ip, port = distributed.comm.get_address_host_port(host_ip)
        except ValueError:
            pass

    if coll_cfg is None:
        coll_cfg = Config()
    if coll_cfg.tracker_host_ip is not None:
        if host_ip is not None and coll_cfg.tracker_host_ip != host_ip:
            raise ValueError(
                "Conflicting host IP addresses from the dask configuration and the "
                f"collective configuration: {host_ip} v.s. {coll_cfg.tracker_host_ip}."
            )
        host_ip = coll_cfg.tracker_host_ip
    if coll_cfg.tracker_port is not None:
        if (
            port != 0
            and port is not None
            and coll_cfg.tracker_port != 0
            and port != coll_cfg.tracker_port
        ):
            raise ValueError(
                "Conflicting ports from the dask configuration and the "
                f"collective configuration: {port} v.s. {coll_cfg.tracker_port}."
            )
        port = coll_cfg.tracker_port

    return host_ip, port


@fcache
def _DASK_VERSION() -> Version:
    return parse_version(dask.__version__)


@fcache
def _DASK_2024_12_1() -> bool:
    return _DASK_VERSION() >= parse_version("2024.12.1")


@fcache
def _DASK_2025_3_0() -> bool:
    return _DASK_VERSION() >= parse_version("2025.3.0")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/data.py <==
# pylint: disable=too-many-arguments, too-many-branches, too-many-lines
# pylint: disable=too-many-return-statements
"""Data dispatching for DMatrix."""

import ctypes
import functools
import json
import os
import warnings
from typing import (
    TYPE_CHECKING,
    Any,
    Callable,
    Dict,
    List,
    Optional,
    Sequence,
    Tuple,
    TypeAlias,
    TypeGuard,
    Union,
)

import numpy as np

from ._c_api import _LIB, _check_call, c_str, make_jcargs
from ._data_utils import (
    AifType,
    Categories,
    DfCatAccessor,
    TransformedDf,
    _arrow_array_inf,
    _ensure_np_dtype,
    _is_df_cat,
    array_hasobject,
    array_interface,
    array_interface_dict,
    arrow_cat_inf,
    check_cudf_meta,
    cuda_array_interface,
    cuda_array_interface_dict,
    cudf_cat_inf,
    get_ref_categories,
    is_arrow_dict,
    pd_cat_inf,
)
from ._typing import (
    CupyT,
    DataType,
    FeatureNames,
    FeatureTypes,
    FloatCompatible,
    NumpyDType,
    PandasDType,
    PathLike,
    TransformedData,
    c_bst_ulong,
)
from .compat import (
    _is_arrow,
    _is_cudf_df,
    _is_cudf_pandas,
    _is_cudf_ser,
    _is_cupy_alike,
    _is_modin_df,
    _is_modin_series,
    _is_pandas_df,
    _is_pandas_series,
    _is_polars,
    _is_polars_lazyframe,
    _is_polars_series,
    import_pandas,
    import_polars,
    import_pyarrow,
    is_pyarrow_available,
    lazy_isinstance,
)

if TYPE_CHECKING:
    import pyarrow as pa
    from pandas import DataFrame as PdDataFrame
    from pandas import Series as PdSeries

    from .core import DMatrix, _ProxyDMatrix


DispatchedDataBackendReturnType: TypeAlias = Tuple[
    ctypes.c_void_p, Optional[FeatureNames], Optional[FeatureTypes]
]

CAT_T = "c"

# meta info that can be a matrix instead of vector.
_matrix_meta = {"base_margin", "label"}


def _warn_unused_missing(data: DataType, missing: Optional[FloatCompatible]) -> None:
    if (missing is not None) and (not np.isnan(missing)):
        warnings.warn(
            "`missing` is not used for current input data type:" + str(type(data)),
            UserWarning,
        )


def _check_data_shape(data: DataType) -> None:
    if hasattr(data, "shape") and len(data.shape) != 2:
        raise ValueError("Please reshape the input data into 2-dimensional matrix.")


def is_scipy_csr(data: DataType) -> bool:
    """Predicate for scipy CSR input."""
    is_array = False
    is_matrix = False
    try:
        from scipy.sparse import csr_array

        is_array = isinstance(data, csr_array)
    except ImportError:
        pass
    try:
        from scipy.sparse import csr_matrix

        is_matrix = isinstance(data, csr_matrix)
    except ImportError:
        pass
    return is_array or is_matrix


def transform_scipy_sparse(data: DataType, is_csr: bool) -> DataType:
    """Ensure correct data alignment and data type for scipy sparse inputs. Input should
    be either csr or csc matrix.

    """
    from scipy.sparse import csc_matrix, csr_matrix

    if len(data.indices) != len(data.data):
        raise ValueError(f"length mismatch: {len(data.indices)} vs {len(data.data)}")

    indptr, _ = _ensure_np_dtype(data.indptr, data.indptr.dtype)
    indices, _ = _ensure_np_dtype(data.indices, data.indices.dtype)
    values, _ = _ensure_np_dtype(data.data, data.data.dtype)
    if (
        indptr is not data.indptr
        or indices is not data.indices
        or values is not data.data
    ):
        if is_csr:
            data = csr_matrix((values, indices, indptr), shape=data.shape)
        else:
            data = csc_matrix((values, indices, indptr), shape=data.shape)
    return data


def _from_scipy_csr(
    *,
    data: DataType,
    missing: FloatCompatible,
    nthread: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    """Initialize data from a CSR matrix."""

    handle = ctypes.c_void_p()
    data = transform_scipy_sparse(data, True)
    _check_call(
        _LIB.XGDMatrixCreateFromCSR(
            array_interface(data.indptr),
            array_interface(data.indices),
            array_interface(data.data),
            c_bst_ulong(data.shape[1]),
            make_jcargs(
                missing=float(missing),
                nthread=int(nthread),
            ),
            ctypes.byref(handle),
        )
    )
    return handle, feature_names, feature_types


def is_scipy_csc(data: DataType) -> bool:
    """Predicate for scipy CSC input."""
    is_array = False
    is_matrix = False
    try:
        from scipy.sparse import csc_array

        is_array = isinstance(data, csc_array)
    except ImportError:
        pass
    try:
        from scipy.sparse import csc_matrix

        is_matrix = isinstance(data, csc_matrix)
    except ImportError:
        pass
    return is_array or is_matrix


def _from_scipy_csc(
    *,
    data: DataType,
    missing: FloatCompatible,
    nthread: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    """Initialize data from a CSC matrix."""
    handle = ctypes.c_void_p()
    data = transform_scipy_sparse(data, False)
    _check_call(
        _LIB.XGDMatrixCreateFromCSC(
            array_interface(data.indptr),
            array_interface(data.indices),
            array_interface(data.data),
            c_bst_ulong(data.shape[0]),
            make_jcargs(
                missing=float(missing),
                nthread=int(nthread),
            ),
            ctypes.byref(handle),
        )
    )
    return handle, feature_names, feature_types


def is_scipy_coo(data: DataType) -> bool:
    """Predicate for scipy COO input."""
    is_array = False
    is_matrix = False
    try:
        from scipy.sparse import coo_array

        is_array = isinstance(data, coo_array)
    except ImportError:
        pass
    try:
        from scipy.sparse import coo_matrix

        is_matrix = isinstance(data, coo_matrix)
    except ImportError:
        pass
    return is_array or is_matrix


def _is_np_array_like(data: DataType) -> TypeGuard[np.ndarray]:
    return hasattr(data, "__array_interface__")


def _maybe_np_slice(data: DataType, dtype: Optional[NumpyDType]) -> np.ndarray:
    """Handle numpy slice.  This can be removed if we use __array_interface__."""
    try:
        if not data.flags.c_contiguous:
            data = np.array(data, copy=True, dtype=dtype)
        else:
            data = np.asarray(data, dtype=dtype)
    except AttributeError:
        data = np.asarray(data, dtype=dtype)
    data, dtype = _ensure_np_dtype(data, dtype)
    return data


def _from_numpy_array(
    *,
    data: np.ndarray,
    missing: FloatCompatible,
    nthread: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    """Initialize data from a 2-D numpy matrix."""
    _check_data_shape(data)
    data, _ = _ensure_np_dtype(data, data.dtype)
    handle = ctypes.c_void_p()
    _check_call(
        _LIB.XGDMatrixCreateFromDense(
            array_interface(data),
            make_jcargs(
                missing=float(missing),
                nthread=int(nthread),
            ),
            ctypes.byref(handle),
        )
    )
    return handle, feature_names, feature_types


_pandas_dtype_mapper = {
    "int8": "int",
    "int16": "int",
    "int32": "int",
    "int64": "int",
    "uint8": "int",
    "uint16": "int",
    "uint32": "int",
    "uint64": "int",
    "float16": "float",
    "float32": "float",
    "float64": "float",
    "bool": "i",
}

# nullable types
pandas_nullable_mapper = {
    "Int8": "int",
    "Int16": "int",
    "Int32": "int",
    "Int64": "int",
    "UInt8": "int",
    "UInt16": "int",
    "UInt32": "int",
    "UInt64": "int",
    "Float32": "float",
    "Float64": "float",
    "boolean": "i",
}

pandas_pyarrow_mapper = {
    "int8[pyarrow]": "int",
    "int16[pyarrow]": "int",
    "int32[pyarrow]": "int",
    "int64[pyarrow]": "int",
    "uint8[pyarrow]": "int",
    "uint16[pyarrow]": "int",
    "uint32[pyarrow]": "int",
    "uint64[pyarrow]": "int",
    "float[pyarrow]": "float",
    "float32[pyarrow]": "float",
    "double[pyarrow]": "float",
    "float64[pyarrow]": "float",
    "bool[pyarrow]": "i",
}

_pandas_dtype_mapper.update(pandas_nullable_mapper)
_pandas_dtype_mapper.update(pandas_pyarrow_mapper)


_ENABLE_CAT_ERR = (
    "When categorical type is supplied, the experimental DMatrix parameter"
    "`enable_categorical` must be set to `True`."
)


def _invalid_dataframe_dtype(data: DataType) -> None:
    # pandas series has `dtypes` but it's just a single object
    # cudf series doesn't have `dtypes`.
    if hasattr(data, "dtypes") and hasattr(data.dtypes, "__iter__"):
        bad_fields = [
            f"{data.columns[i]}: {dtype}"
            for i, dtype in enumerate(data.dtypes)
            if dtype.name not in _pandas_dtype_mapper
        ]
        err = " Invalid columns:" + ", ".join(bad_fields)
    else:
        err = ""

    type_err = "DataFrame.dtypes for data must be int, float, bool or category."
    msg = f"""{type_err} {_ENABLE_CAT_ERR} {err}"""
    raise ValueError(msg)


def pandas_feature_info(
    data: "PdDataFrame",
    meta: Optional[str],
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
    enable_categorical: bool,
) -> Tuple[Optional[FeatureNames], Optional[FeatureTypes]]:
    """Handle feature info for pandas dataframe."""
    pd = import_pandas()

    # handle feature names
    if feature_names is None and meta is None:
        if isinstance(data.columns, pd.MultiIndex):
            feature_names = [" ".join([str(x) for x in i]) for i in data.columns]
        else:
            feature_names = list(data.columns.map(str))

    # handle feature types and dtype validation
    new_feature_types = []
    need_sparse_extension_warn = True
    for dtype in data.dtypes:
        if is_pd_sparse_dtype(dtype):
            new_feature_types.append(_pandas_dtype_mapper[dtype.subtype.name])
            if need_sparse_extension_warn:
                warnings.warn("Sparse arrays from pandas are converted into dense.")
                need_sparse_extension_warn = False
        elif (
            is_pd_cat_dtype(dtype) or is_pa_ext_categorical_dtype(dtype)
        ) and enable_categorical:
            new_feature_types.append(CAT_T)
        else:
            try:
                new_feature_types.append(_pandas_dtype_mapper[dtype.name])
            except KeyError:
                _invalid_dataframe_dtype(data)

    if feature_types is None and meta is None:
        feature_types = new_feature_types

    return feature_names, feature_types


def is_nullable_dtype(dtype: PandasDType) -> bool:
    """Whether dtype is a pandas nullable type."""

    from pandas.api.extensions import ExtensionDtype

    if not isinstance(dtype, ExtensionDtype):
        return False

    from pandas.api.types import is_bool_dtype, is_float_dtype, is_integer_dtype

    is_int = is_integer_dtype(dtype) and dtype.name in pandas_nullable_mapper
    # np.bool has alias `bool`, while pd.BooleanDtype has `boolean`.
    is_bool = is_bool_dtype(dtype) and dtype.name == "boolean"
    is_float = is_float_dtype(dtype) and dtype.name in pandas_nullable_mapper
    return is_int or is_bool or is_float or is_pd_cat_dtype(dtype)


def is_pa_ext_dtype(dtype: Any) -> bool:
    """Return whether dtype is a pyarrow extension type for pandas"""
    return hasattr(dtype, "pyarrow_dtype")


def is_pa_ext_categorical_dtype(dtype: Any) -> bool:
    """Check whether dtype is a dictionary type."""
    return lazy_isinstance(
        getattr(dtype, "pyarrow_dtype", None), "pyarrow.lib", "DictionaryType"
    )


@functools.cache
def _lazy_load_pd_is_cat() -> Callable[[PandasDType], bool]:
    pd = import_pandas()

    if hasattr(pd.util, "version") and hasattr(pd.util.version, "Version"):
        Version = pd.util.version.Version
        if Version(pd.__version__) >= Version("2.1.0"):
            from pandas import CategoricalDtype

            def pd_is_cat_210(dtype: PandasDType) -> bool:
                return isinstance(dtype, CategoricalDtype)

            return pd_is_cat_210
    from pandas.api.types import is_categorical_dtype  # type: ignore[attr-defined]

    return is_categorical_dtype


def is_pd_cat_dtype(dtype: PandasDType) -> bool:
    """Wrapper for testing pandas category type."""
    is_cat = _lazy_load_pd_is_cat()
    return is_cat(dtype)


@functools.cache
def _lazy_load_pd_is_sparse() -> Callable[[PandasDType], bool]:
    pd = import_pandas()

    if hasattr(pd.util, "version") and hasattr(pd.util.version, "Version"):
        Version = pd.util.version.Version
        if Version(pd.__version__) >= Version("2.1.0"):
            from pandas import SparseDtype

            def pd_is_sparse_210(dtype: PandasDType) -> bool:
                return isinstance(dtype, SparseDtype)

            return pd_is_sparse_210

    from pandas.api.types import is_sparse  # type: ignore[attr-defined]

    return is_sparse


def is_pd_sparse_dtype(dtype: PandasDType) -> bool:
    """Wrapper for testing pandas sparse type."""
    is_sparse = _lazy_load_pd_is_sparse()

    return is_sparse(dtype)


def pandas_pa_type(ser: Any) -> np.ndarray:
    """Handle pandas pyarrow extension."""
    pd = import_pandas()

    if TYPE_CHECKING:
        import pyarrow as pa
    else:
        pa = import_pyarrow()

    # No copy, callstack:
    # pandas.core.internals.managers.SingleBlockManager.array_values()
    # pandas.core.internals.blocks.EABackedBlock.values
    d_array: pd.arrays.ArrowExtensionArray = ser.array  # type: ignore[name-defined]
    # no copy in __arrow_array__
    # ArrowExtensionArray._data is a chunked array
    aa: "pa.ChunkedArray" = d_array.__arrow_array__()
    # combine_chunks takes the most significant amount of time
    chunk: "pa.Array" = aa.combine_chunks()
    # When there's null value, we have to use copy
    zero_copy = chunk.null_count == 0 and not pa.types.is_boolean(chunk.type)
    # Alternately, we can use chunk.buffers(), which returns a list of buffers and
    # we need to concatenate them ourselves.
    # FIXME(jiamingy): Is there a better way to access the arrow buffer along with
    # its mask?
    # Buffers from chunk.buffers() have the address attribute, but don't expose the
    # mask.
    arr: np.ndarray = chunk.to_numpy(zero_copy_only=zero_copy, writable=False)
    arr, _ = _ensure_np_dtype(arr, arr.dtype)
    return arr


@functools.cache
def _lazy_has_npdtypes() -> bool:
    return np.lib.NumpyVersion(np.__version__) > np.lib.NumpyVersion("1.25.0")


@functools.cache
def _lazy_load_pd_floats() -> tuple:
    from pandas import Float32Dtype, Float64Dtype

    return Float32Dtype, Float64Dtype


def pandas_transform_data(
    data: "PdDataFrame",
) -> List[Union[np.ndarray, DfCatAccessor]]:
    """Handle categorical dtype and extension types from pandas."""
    Float32Dtype, Float64Dtype = _lazy_load_pd_floats()

    result: List[Union[np.ndarray, DfCatAccessor]] = []
    np_dtypes = _lazy_has_npdtypes()

    def cat_codes(ser: "PdSeries") -> DfCatAccessor:
        return ser.cat

    def nu_type(ser: "PdSeries") -> np.ndarray:
        # Avoid conversion when possible
        if isinstance(dtype, Float32Dtype):
            res_dtype: NumpyDType = np.float32
        elif isinstance(dtype, Float64Dtype):
            res_dtype = np.float64
        else:
            res_dtype = np.float32
        return _ensure_np_dtype(
            ser.to_numpy(dtype=res_dtype, na_value=np.nan), res_dtype
        )[0]

    def oth_type(ser: "PdSeries") -> np.ndarray:
        # The dtypes module is added in 1.25.
        npdtypes = np_dtypes and isinstance(
            ser.dtype,
            (
                # pylint: disable=no-member
                np.dtypes.Float32DType,  # type: ignore[attr-defined]
                # pylint: disable=no-member
                np.dtypes.Float64DType,  # type: ignore[attr-defined]
            ),
        )

        if npdtypes or dtype in {np.float32, np.float64}:
            array = ser.to_numpy()
        else:
            # Specifying the dtype can significantly slow down the conversion (about
            # 15% slow down for dense inplace-predict)
            array = ser.to_numpy(dtype=np.float32, na_value=np.nan)
        return _ensure_np_dtype(array, array.dtype)[0]

    for col, dtype in zip(data.columns, data.dtypes):
        if is_pa_ext_categorical_dtype(dtype):
            raise ValueError(
                "pyarrow dictionary type is not supported. Use pandas category instead."
            )
        if is_pd_cat_dtype(dtype):
            result.append(cat_codes(data[col]))
        elif is_pa_ext_dtype(dtype):
            result.append(pandas_pa_type(data[col]))
        elif is_nullable_dtype(dtype):
            result.append(nu_type(data[col]))
        elif is_pd_sparse_dtype(dtype):
            arr = data[col].values
            arr = arr.to_dense()
            if _is_np_array_like(arr):
                arr, _ = _ensure_np_dtype(arr, arr.dtype)
            result.append(arr)
        else:
            result.append(oth_type(data[col]))

    # FIXME(jiamingy): Investigate the possibility of using dataframe protocol or arrow
    # IPC format for pandas so that we can apply the data transformation inside XGBoost
    # for better memory efficiency.
    return result


class PandasTransformed(TransformedDf):
    """A storage class for transformed pandas DataFrame."""

    def __init__(
        self,
        columns: List[Union[np.ndarray, DfCatAccessor]],
        ref_categories: Optional[Categories],
    ) -> None:
        self.columns = columns

        aitfs: AifType = []
        temporary_buffers = []

        # Get the array interface representation for each column.
        for col in self.columns:
            if _is_df_cat(col):
                # Categorical column
                jnames, jcodes, buf = pd_cat_inf(col.categories, col.codes)
                temporary_buffers.append(buf)
                aitfs.append((jnames, jcodes))
            else:
                assert isinstance(col, np.ndarray)
                inf = array_interface_dict(col)
                # Numeric column
                aitfs.append(inf)

        super().__init__(
            ref_categories=ref_categories,
            aitfs=aitfs,
            temporary_buffers=temporary_buffers,
        )

    @property
    def shape(self) -> Tuple[int, int]:
        """Return shape of the transformed DataFrame."""
        if is_arrow_dict(self.columns[0]):
            # When input is arrow.
            n_samples = len(self.columns[0].indices)
        elif _is_df_cat(self.columns[0]):
            # When input is pandas.
            n_samples = self.columns[0].codes.shape[0]
        else:
            # Anything else, TypeGuard is ignored by mypy 1.15.0 for some reason
            n_samples = self.columns[0].shape[0]  # type: ignore[union-attr]
        return n_samples, len(self.columns)


def _transform_pandas_df(
    data: "PdDataFrame",
    enable_categorical: bool,
    feature_names: Optional[FeatureNames] = None,
    feature_types: Optional[Union[FeatureTypes, Categories]] = None,
    meta: Optional[str] = None,
) -> Tuple[PandasTransformed, Optional[FeatureNames], Optional[FeatureTypes]]:
    if meta and len(data.columns) > 1 and meta not in _matrix_meta:
        raise ValueError(f"DataFrame for {meta} cannot have multiple columns")
    if data.columns.has_duplicates:
        duplicates = data.columns[data.columns.duplicated()].unique().tolist()
        raise ValueError(
            f"Duplicate column names are not supported. Duplicates found: {duplicates}"
        )

    feature_types, ref_categories = get_ref_categories(feature_types)
    feature_names, feature_types = pandas_feature_info(
        data, meta, feature_names, feature_types, enable_categorical
    )

    arrays = pandas_transform_data(data)
    return (
        PandasTransformed(arrays, ref_categories=ref_categories),
        feature_names,
        feature_types,
    )


def _meta_from_pandas_df(
    data: DataType,
    name: str,
    dtype: Optional[NumpyDType],
    handle: ctypes.c_void_p,
) -> None:
    data, _, _ = _transform_pandas_df(data, False, meta=name)
    if len(data.columns) == 1:
        array = data.columns[0]
    else:
        array = np.stack(data.columns).T

    array, dtype = _ensure_np_dtype(array, dtype)
    _meta_from_numpy(array, name, dtype, handle)


def _from_pandas_df(
    *,
    data: "PdDataFrame",
    enable_categorical: bool,
    missing: FloatCompatible,
    nthread: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[Union[FeatureTypes, Categories]],
) -> DispatchedDataBackendReturnType:
    df, feature_names, feature_types = _transform_pandas_df(
        data, enable_categorical, feature_names, feature_types
    )

    handle = ctypes.c_void_p()
    _check_call(
        _LIB.XGDMatrixCreateFromColumnar(
            df.array_interface(),
            make_jcargs(nthread=nthread, missing=missing),
            ctypes.byref(handle),
        )
    )
    return handle, feature_names, feature_types


def _meta_from_pandas_series(
    data: DataType, name: str, dtype: Optional[NumpyDType], handle: ctypes.c_void_p
) -> None:
    """Help transform pandas series for meta data like labels"""
    if is_pd_sparse_dtype(data.dtype):
        data = data.values.to_dense().astype(np.float32)
    elif is_pa_ext_dtype(data.dtype):
        data = pandas_pa_type(data)
    else:
        data = data.to_numpy(np.float32, na_value=np.nan)

    if is_pd_sparse_dtype(getattr(data, "dtype", data)):
        data = data.to_dense()  # type: ignore[union-attr]
    assert len(data.shape) == 1 or data.shape[1] == 0 or data.shape[1] == 1
    _meta_from_numpy(data, name, dtype, handle)


def _from_pandas_series(
    *,
    data: DataType,
    missing: FloatCompatible,
    nthread: int,
    enable_categorical: bool,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    if (data.dtype.name not in _pandas_dtype_mapper) and not (
        is_pd_cat_dtype(data.dtype) and enable_categorical
    ):
        _invalid_dataframe_dtype(data)
    if enable_categorical and is_pd_cat_dtype(data.dtype):
        data = data.cat.codes
    return _from_numpy_array(
        data=data.values.reshape(data.shape[0], 1).astype("float"),
        missing=missing,
        nthread=nthread,
        feature_names=feature_names,
        feature_types=feature_types,
    )


class ArrowTransformed(TransformedDf):
    """A storage class for transformed arrow table."""

    def __init__(
        self,
        columns: List[Union["pa.NumericArray", "pa.DictionaryArray"]],
        ref_categories: Optional[Categories] = None,
    ) -> None:
        self.columns = columns

        if TYPE_CHECKING:
            import pyarrow as pa
        else:
            pa = import_pyarrow()

        aitfs: AifType = []
        temporary_buffers = []

        def push_series(col: Union["pa.NumericArray", "pa.DictionaryArray"]) -> None:
            if isinstance(col, pa.DictionaryArray):
                cats = col.dictionary
                codes = col.indices
                if not isinstance(cats, (pa.StringArray, pa.LargeStringArray)):
                    raise TypeError(
                        "Only string-based categorical index is supported for arrow."
                    )
                jnames, jcodes, buf = arrow_cat_inf(cats, codes)
                temporary_buffers.append(buf)
                aitfs.append((jnames, jcodes))
            else:
                jdata = _arrow_array_inf(col)
                aitfs.append(jdata)

        for col in self.columns:
            push_series(col)

        super().__init__(
            ref_categories=ref_categories,
            aitfs=aitfs,
            temporary_buffers=temporary_buffers,
        )

    @property
    def shape(self) -> Tuple[int, int]:
        """Return shape of the transformed DataFrame."""
        return len(self.columns[0]), len(self.columns)


def _transform_arrow_table(
    data: "pa.Table",
    enable_categorical: bool,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[Union[FeatureTypes, Categories]],
) -> Tuple[ArrowTransformed, Optional[FeatureNames], Optional[FeatureTypes]]:
    if TYPE_CHECKING:
        import pyarrow as pa
    else:
        pa = import_pyarrow()

    t_names, t_types = _arrow_feature_info(data)
    feature_types, ref_categories = get_ref_categories(feature_types)

    if feature_names is None:
        feature_names = t_names
    if feature_types is None:
        feature_types = t_types

    columns = []
    for cname in feature_names:
        col0 = data.column(cname)
        col: Union["pa.NumericArray", "pa.DictionaryArray"] = col0.combine_chunks()
        if isinstance(col, pa.BooleanArray):
            col = col.cast(pa.int8())  # bit-compressed array, not supported.
        if is_arrow_dict(col) and not enable_categorical:
            # None because the function doesn't know how to get the type info from arrow
            # table.
            _invalid_dataframe_dtype(None)
        columns.append(col)

    df_t = ArrowTransformed(columns, ref_categories=ref_categories)
    return df_t, feature_names, feature_types


def _from_arrow_table(  # pylint: disable=too-many-positional-arguments
    data: DataType,
    enable_categorical: bool,
    missing: FloatCompatible,
    n_threads: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[Union[FeatureTypes, Categories]],
) -> DispatchedDataBackendReturnType:
    df_t, feature_names, feature_types = _transform_arrow_table(
        data, enable_categorical, feature_names, feature_types
    )
    handle = ctypes.c_void_p()
    _check_call(
        _LIB.XGDMatrixCreateFromColumnar(
            df_t.array_interface(),
            make_jcargs(nthread=n_threads, missing=missing),
            ctypes.byref(handle),
        )
    )
    return handle, feature_names, feature_types


@functools.cache
def _arrow_dtype() -> Dict[DataType, str]:
    import pyarrow as pa

    mapping = {
        pa.int8(): "int",
        pa.int16(): "int",
        pa.int32(): "int",
        pa.int64(): "int",
        pa.uint8(): "int",
        pa.uint16(): "int",
        pa.uint32(): "int",
        pa.uint64(): "int",
        pa.float16(): "float",
        pa.float32(): "float",
        pa.float64(): "float",
        pa.bool_(): "i",
    }

    return mapping


def _arrow_feature_info(data: DataType) -> Tuple[List[str], List]:
    if TYPE_CHECKING:
        import pyarrow as pa
    else:
        pa = import_pyarrow()

    table: "pa.Table" = data
    names = table.column_names

    def map_type(name: str) -> str:
        col = table.column(name)
        if isinstance(col.type, pa.DictionaryType):
            return CAT_T  # pylint: disable=unreachable

        return _arrow_dtype()[col.type]

    types = list(map(map_type, names))
    return names, types


def _meta_from_arrow_table(
    data: DataType,
    name: str,
    dtype: Optional[NumpyDType],
    handle: ctypes.c_void_p,
) -> None:
    table: "pa.Table" = data
    _meta_from_pandas_df(table.to_pandas(), name=name, dtype=dtype, handle=handle)


def _check_pyarrow_for_polars() -> None:
    if not is_pyarrow_available():
        raise ImportError("`pyarrow` is required for polars.")


def _reject_polars_categorical(data: DataType) -> None:
    pl = import_polars()

    for name, dtype in zip(data.columns, data.dtypes):
        if isinstance(dtype, pl.Categorical):
            raise ValueError(
                "XGBoost does not support `polars.Categorical` because its "
                "encoding can be sparse. Use `polars.Enum` instead. "
                f"Invalid column: {name}",
            )


def _transform_polars_df(
    data: DataType,
    enable_categorical: bool,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[Union[FeatureTypes, Categories]],
) -> Tuple[ArrowTransformed, Optional[FeatureNames], Optional[FeatureTypes]]:
    if _is_polars_lazyframe(data):
        df = data.collect()
        warnings.warn(
            "Using the default parameters for the polars `LazyFrame.collect`. Consider"
            " passing a realized `DataFrame` or `Series` instead.",
            UserWarning,
        )
    else:
        df = data

    _check_pyarrow_for_polars()
    _reject_polars_categorical(df)
    table = df.to_arrow()
    return _transform_arrow_table(
        table, enable_categorical, feature_names, feature_types
    )


def _from_polars_df(  # pylint: disable=too-many-positional-arguments
    data: DataType,
    enable_categorical: bool,
    missing: FloatCompatible,
    n_threads: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[Union[FeatureTypes, Categories]],
) -> DispatchedDataBackendReturnType:
    df_t, feature_names, feature_types = _transform_polars_df(
        data, enable_categorical, feature_names, feature_types
    )
    handle = ctypes.c_void_p()
    _check_call(
        _LIB.XGDMatrixCreateFromColumnar(
            df_t.array_interface(),
            make_jcargs(nthread=n_threads, missing=missing),
            ctypes.byref(handle),
        )
    )
    return handle, feature_names, feature_types


@functools.cache
def _lazy_load_cudf_is_cat() -> Callable[[Any], bool]:
    try:
        from cudf import CategoricalDtype

        def is_categorical_dtype(dtype: Any) -> bool:
            return isinstance(dtype, CategoricalDtype)

    except ImportError:
        try:
            from cudf.api.types import (  # type: ignore[no-redef]
                is_categorical_dtype,
            )
        except ImportError:
            from cudf.utils.dtypes import (  # type: ignore[no-redef]
                is_categorical_dtype,
            )

    return is_categorical_dtype


@functools.cache
def _lazy_load_cudf_is_bool() -> Callable[[Any], bool]:
    from cudf.api.types import is_bool_dtype

    return is_bool_dtype


class CudfTransformed(TransformedDf):
    """A storage class for transformed cuDF dataframe."""

    def __init__(
        self,
        columns: List[Union["PdSeries", DfCatAccessor]],
        ref_categories: Optional[Categories],
    ) -> None:
        self.columns = columns
        # Buffers for temporary data that cannot be freed until the data is consumed by
        # the DMatrix or the booster.

        aitfs: AifType = []
        temporary_buffers = []

        def push_series(ser: Any) -> None:
            if _is_df_cat(ser):
                cats, codes = ser.categories, ser.codes
                cats_ainf, codes_ainf, buf = cudf_cat_inf(cats, codes)
                temporary_buffers.append(buf)
                aitfs.append((cats_ainf, codes_ainf))
            else:
                # numeric column
                ainf = cuda_array_interface_dict(ser)
                aitfs.append(ainf)

        for col in self.columns:
            push_series(col)

        super().__init__(
            ref_categories=ref_categories,
            aitfs=aitfs,
            temporary_buffers=temporary_buffers,
        )

    @property
    def shape(self) -> Tuple[int, int]:
        """Return shape of the transformed DataFrame."""
        if _is_df_cat(self.columns[0]):
            n_samples = self.columns[0].codes.shape[0]
        else:
            n_samples = self.columns[0].shape[0]  # type: ignore[union-attr]
        return n_samples, len(self.columns)


def _transform_cudf_df(
    data: DataType,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[Union[FeatureTypes, Categories]],
    enable_categorical: bool,
) -> Tuple[
    CudfTransformed,
    Optional[FeatureNames],
    Optional[FeatureTypes],
]:
    is_bool_dtype = _lazy_load_cudf_is_bool()

    is_categorical_dtype = _lazy_load_cudf_is_cat()
    # Work around https://github.com/dmlc/xgboost/issues/10181
    if _is_cudf_ser(data):
        if is_bool_dtype(data.dtype):
            data = data.astype(np.uint8)
        dtypes = [data.dtype]
    else:
        data = data.astype(
            {col: np.uint8 for col in data.select_dtypes(include="bool")}
        )
        dtypes = data.dtypes

    if not all(
        dtype.name in _pandas_dtype_mapper
        or (is_categorical_dtype(dtype) and enable_categorical)
        for dtype in dtypes
    ):
        _invalid_dataframe_dtype(data)

    # handle feature names
    if feature_names is None:
        if _is_cudf_ser(data):
            feature_names = [data.name]
        elif lazy_isinstance(data.columns, "cudf.core.multiindex", "MultiIndex"):
            feature_names = [" ".join([str(x) for x in i]) for i in data.columns]
        else:
            feature_names = list(data.columns.map(str))

    # handle feature types
    feature_types, ref_categories = get_ref_categories(feature_types)
    if feature_types is None:
        feature_types = []
        for dtype in dtypes:
            if is_categorical_dtype(dtype) and enable_categorical:
                feature_types.append(CAT_T)
            else:
                feature_types.append(_pandas_dtype_mapper[dtype.name])

    # handle categorical data
    result = []
    if _is_cudf_ser(data):
        # unlike pandas, cuDF uses NA for missing data.
        if is_categorical_dtype(data.dtype) and enable_categorical:
            result.append(data.cat)
        elif is_categorical_dtype(data.dtype) and not enable_categorical:
            raise ValueError(_ENABLE_CAT_ERR)
        else:
            result.append(data)
    else:
        for col, dtype in zip(data.columns, data.dtypes):
            series = data[col]
            if is_categorical_dtype(dtype) and enable_categorical:
                result.append(series.cat)
            elif is_categorical_dtype(dtype):
                raise ValueError(_ENABLE_CAT_ERR)
            else:
                result.append(series)

    return (
        CudfTransformed(result, ref_categories=ref_categories),
        feature_names,
        feature_types,
    )


def _from_cudf_df(
    *,
    data: DataType,
    missing: FloatCompatible,
    nthread: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[Union[FeatureTypes, Categories]],
    enable_categorical: bool,
) -> DispatchedDataBackendReturnType:
    df, feature_names, feature_types = _transform_cudf_df(
        data, feature_names, feature_types, enable_categorical
    )
    handle = ctypes.c_void_p()
    _check_call(
        _LIB.XGDMatrixCreateFromCudaColumnar(
            df.array_interface(),
            make_jcargs(nthread=nthread, missing=missing),
            ctypes.byref(handle),
        )
    )
    return handle, feature_names, feature_types


def _transform_cupy_array(data: DataType) -> CupyT:
    import cupy

    if not hasattr(data, "__cuda_array_interface__") and hasattr(data, "__array__"):
        data = cupy.array(data, copy=False)
    if array_hasobject(data) or data.dtype in [cupy.bool_]:
        data = data.astype(cupy.float32, copy=False)
    return data


def _from_cupy_array(
    data: DataType,
    missing: FloatCompatible,
    nthread: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    """Initialize DMatrix from cupy ndarray."""
    data = _transform_cupy_array(data)
    interface_str = cuda_array_interface(data)
    handle = ctypes.c_void_p()
    config = bytes(json.dumps({"missing": missing, "nthread": nthread}), "utf-8")
    _check_call(
        _LIB.XGDMatrixCreateFromCudaArrayInterface(
            interface_str, config, ctypes.byref(handle)
        )
    )
    return handle, feature_names, feature_types


def _is_cupy_csr(data: DataType) -> bool:
    try:
        import cupyx
    except ImportError:
        return False
    return isinstance(data, cupyx.scipy.sparse.csr_matrix)


def _is_cupy_csc(data: DataType) -> bool:
    try:
        import cupyx
    except ImportError:
        return False
    return isinstance(data, cupyx.scipy.sparse.csc_matrix)


def _is_dlpack(data: DataType) -> bool:
    return "PyCapsule" in str(type(data)) and "dltensor" in str(data)


def _transform_dlpack(data: DataType) -> bool:
    from cupy import from_dlpack  # pylint: disable=E0401

    assert "used_dltensor" not in str(data)
    data = from_dlpack(data)
    return data


def _from_dlpack(
    data: DataType,
    missing: FloatCompatible,
    nthread: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    data = _transform_dlpack(data)
    return _from_cupy_array(data, missing, nthread, feature_names, feature_types)


def _is_uri(data: DataType) -> TypeGuard[PathLike]:
    return isinstance(data, (str, os.PathLike))


def _from_uri(
    data: PathLike,
    missing: Optional[FloatCompatible],
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    _warn_unused_missing(data, missing)
    handle = ctypes.c_void_p()
    data = os.fspath(os.path.expanduser(data))
    config = make_jcargs(uri=str(data))
    _check_call(_LIB.XGDMatrixCreateFromURI(config, ctypes.byref(handle)))
    return handle, feature_names, feature_types


def _is_list(data: DataType) -> TypeGuard[list]:
    return isinstance(data, list)


def _from_list(
    *,
    data: Sequence,
    missing: FloatCompatible,
    n_threads: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    array = np.array(data)
    _check_data_shape(data)
    return _from_numpy_array(
        data=array,
        missing=missing,
        nthread=n_threads,
        feature_names=feature_names,
        feature_types=feature_types,
    )


def _is_tuple(data: DataType) -> TypeGuard[tuple]:
    return isinstance(data, tuple)


def _from_tuple(
    *,
    data: Sequence,
    missing: FloatCompatible,
    n_threads: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
) -> DispatchedDataBackendReturnType:
    return _from_list(
        data=data,
        missing=missing,
        n_threads=n_threads,
        feature_names=feature_names,
        feature_types=feature_types,
    )


def _has_array_protocol(data: DataType) -> bool:
    return hasattr(data, "__array__")


def _convert_unknown_data(data: DataType) -> DataType:
    warnings.warn(
        f"Unknown data type: {type(data)}, trying to convert it to csr_matrix",
        UserWarning,
    )
    try:
        import scipy.sparse
    except ImportError:
        return None

    try:
        data = scipy.sparse.csr_matrix(data)
    except Exception:  # pylint: disable=broad-except
        return None

    return data


def dispatch_data_backend(
    *,
    data: DataType,
    missing: FloatCompatible,  # Or Optional[Float]
    threads: int,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[Union[FeatureTypes, Categories]],
    enable_categorical: bool = False,
) -> DispatchedDataBackendReturnType:
    """Dispatch data for DMatrix."""

    def check_cats(
        feature_types: Optional[Union[FeatureTypes, Categories]],
    ) -> TypeGuard[Optional[FeatureTypes]]:
        if isinstance(feature_types, Categories):
            raise ValueError(
                "Reference category is only supported by DataFrame inputs."
            )
        return True

    if (
        not _is_cudf_ser(data)
        and not _is_pandas_series(data)
        and not _is_polars_series(data)
    ):
        _check_data_shape(data)
    if is_scipy_csr(data):
        assert check_cats(feature_types)
        return _from_scipy_csr(
            data=data,
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if is_scipy_csc(data):
        assert check_cats(feature_types)
        return _from_scipy_csc(
            data=data,
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if is_scipy_coo(data):
        assert check_cats(feature_types)
        return _from_scipy_csr(
            data=data.tocsr(),
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if _is_np_array_like(data):
        assert check_cats(feature_types)
        return _from_numpy_array(
            data=data,
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if _is_uri(data):
        assert check_cats(feature_types)
        return _from_uri(data, missing, feature_names, feature_types)
    if _is_list(data):
        assert check_cats(feature_types)
        return _from_list(
            data=data,
            missing=missing,
            n_threads=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if _is_tuple(data):
        assert check_cats(feature_types)
        return _from_tuple(
            data=data,
            missing=missing,
            n_threads=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if _is_polars_series(data):
        pl = import_polars()

        data = pl.DataFrame({data.name: data})
    if _is_polars(data):
        return _from_polars_df(
            data,
            enable_categorical,
            missing=missing,
            n_threads=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if _is_arrow(data):
        return _from_arrow_table(
            data,
            enable_categorical,
            missing=missing,
            n_threads=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if _is_cudf_pandas(data):
        data = data._fsproxy_fast  # pylint: disable=protected-access
    if _is_pandas_series(data):
        pd = import_pandas()

        data = pd.DataFrame(data)
    if _is_pandas_df(data):
        return _from_pandas_df(
            data=data,
            enable_categorical=enable_categorical,
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )
    if _is_cudf_df(data) or _is_cudf_ser(data):
        return _from_cudf_df(
            data=data,
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
            enable_categorical=enable_categorical,
        )
    if _is_cupy_alike(data):
        assert check_cats(feature_types)
        return _from_cupy_array(data, missing, threads, feature_names, feature_types)
    if _is_cupy_csr(data):
        raise TypeError("cupyx CSR is not supported yet.")
    if _is_cupy_csc(data):
        raise TypeError("cupyx CSC is not supported yet.")
    if _is_dlpack(data):
        assert check_cats(feature_types)
        return _from_dlpack(data, missing, threads, feature_names, feature_types)
    if _is_modin_series(data):
        pd = import_pandas()

        data = pd.DataFrame(data)
    if _is_modin_df(data):
        return _from_pandas_df(
            data=data,
            enable_categorical=enable_categorical,
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )

    if _has_array_protocol(data):
        assert check_cats(feature_types)
        array = np.asarray(data)
        return _from_numpy_array(
            data=array,
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )

    converted = _convert_unknown_data(data)
    if converted is not None:
        assert check_cats(feature_types)
        return _from_scipy_csr(
            data=converted,
            missing=missing,
            nthread=threads,
            feature_names=feature_names,
            feature_types=feature_types,
        )

    raise TypeError("Not supported type for data." + str(type(data)))


def _validate_meta_shape(data: DataType, name: str) -> None:
    if hasattr(data, "shape"):
        msg = f"Invalid shape: {data.shape} for {name}"
        if name in _matrix_meta:
            if len(data.shape) > 2:
                raise ValueError(msg)
            return

        if len(data.shape) > 2 or (
            len(data.shape) == 2 and (data.shape[1] != 0 and data.shape[1] != 1)
        ):
            raise ValueError(f"Invalid shape: {data.shape} for {name}")


def _meta_from_numpy(
    data: np.ndarray,
    field: str,
    dtype: Optional[NumpyDType],
    handle: ctypes.c_void_p,
) -> None:
    data, dtype = _ensure_np_dtype(data, dtype)
    interface = data.__array_interface__
    if interface.get("mask", None) is not None:
        raise ValueError("Masked array is not supported.")
    interface_str = array_interface(data)
    _check_call(_LIB.XGDMatrixSetInfoFromInterface(handle, c_str(field), interface_str))


def _meta_from_list(
    data: Sequence, field: str, dtype: Optional[NumpyDType], handle: ctypes.c_void_p
) -> None:
    data_np = np.array(data)
    _meta_from_numpy(data_np, field, dtype, handle)


def _meta_from_tuple(
    data: Sequence, field: str, dtype: Optional[NumpyDType], handle: ctypes.c_void_p
) -> None:
    return _meta_from_list(data, field, dtype, handle)


def _meta_from_cudf_df(data: DataType, field: str, handle: ctypes.c_void_p) -> None:
    if field not in _matrix_meta:
        _meta_from_cudf_series(data.iloc[:, 0], field, handle)
    else:
        data = data.values
        interface = cuda_array_interface(data)
        _check_call(_LIB.XGDMatrixSetInfoFromInterface(handle, c_str(field), interface))


def _meta_from_cudf_series(data: DataType, field: str, handle: ctypes.c_void_p) -> None:
    check_cudf_meta(data, field)
    inf = cuda_array_interface(data)
    _check_call(_LIB.XGDMatrixSetInfoFromInterface(handle, c_str(field), inf))


def _meta_from_cupy_array(data: DataType, field: str, handle: ctypes.c_void_p) -> None:
    data = _transform_cupy_array(data)
    inf = cuda_array_interface(data)
    _check_call(_LIB.XGDMatrixSetInfoFromInterface(handle, c_str(field), inf))


def dispatch_meta_backend(
    matrix: "DMatrix", data: DataType, name: str, dtype: Optional[NumpyDType] = None
) -> None:
    """Dispatch for meta info."""
    handle = matrix.handle
    assert handle is not None
    _validate_meta_shape(data, name)
    if data is None:
        return
    if _is_list(data):
        _meta_from_list(data, name, dtype, handle)
        return
    if _is_tuple(data):
        _meta_from_tuple(data, name, dtype, handle)
        return
    if _is_np_array_like(data):
        _meta_from_numpy(data, name, dtype, handle)
        return
    if _is_arrow(data):
        _meta_from_arrow_table(data, name, dtype, handle)
        return
    if _is_cudf_pandas(data):
        data = data._fsproxy_fast  # pylint: disable=protected-access
    if _is_polars(data):
        if _is_polars_lazyframe(data):
            data = data.collect()
        _check_pyarrow_for_polars()
        _meta_from_arrow_table(data.to_arrow(), name, dtype, handle)
        return
    if _is_pandas_df(data):
        _meta_from_pandas_df(data, name, dtype=dtype, handle=handle)
        return
    if _is_pandas_series(data):
        _meta_from_pandas_series(data, name, dtype, handle)
        return
    if _is_dlpack(data):
        data = _transform_dlpack(data)
        _meta_from_cupy_array(data, name, handle)
        return
    if _is_cudf_ser(data):
        _meta_from_cudf_series(data, name, handle)
        return
    if _is_cudf_df(data):
        _meta_from_cudf_df(data, name, handle)
        return
    if _is_cupy_alike(data):
        _meta_from_cupy_array(data, name, handle)
        return
    if _is_modin_df(data):
        _meta_from_pandas_df(data, name, dtype=dtype, handle=handle)
        return
    if _is_modin_series(data):
        data = data.values.astype("float")
        assert len(data.shape) == 1 or data.shape[1] == 0 or data.shape[1] == 1
        _meta_from_numpy(data, name, dtype, handle)
        return
    if _has_array_protocol(data):
        # pyarrow goes here.
        array = np.asarray(data)
        _meta_from_numpy(array, name, dtype, handle)
        return
    raise TypeError("Unsupported type for " + name, str(type(data)))


def _proxy_transform(
    data: DataType,
    feature_names: Optional[FeatureNames],
    feature_types: Optional[FeatureTypes],
    enable_categorical: bool,
) -> TransformedData:
    if _is_cudf_pandas(data):
        data = data._fsproxy_fast  # pylint: disable=protected-access
    if _is_cudf_df(data) or _is_cudf_ser(data):
        return _transform_cudf_df(
            data, feature_names, feature_types, enable_categorical
        )
    if _is_cupy_alike(data):
        data = _transform_cupy_array(data)
        return data, feature_names, feature_types
    if _is_dlpack(data):
        return _transform_dlpack(data), feature_names, feature_types
    if _is_list(data) or _is_tuple(data):
        data = np.array(data)
    if _is_np_array_like(data):
        data, _ = _ensure_np_dtype(data, data.dtype)
        return data, feature_names, feature_types
    if is_scipy_csr(data):
        data = transform_scipy_sparse(data, True)
        return data, feature_names, feature_types
    if is_scipy_csc(data):
        data = transform_scipy_sparse(data.tocsr(), True)
        return data, feature_names, feature_types
    if is_scipy_coo(data):
        data = transform_scipy_sparse(data.tocsr(), True)
        return data, feature_names, feature_types
    if _is_polars(data):
        df_pl, feature_names, feature_types = _transform_polars_df(
            data, enable_categorical, feature_names, feature_types
        )
        return df_pl, feature_names, feature_types
    if _is_pandas_series(data):
        pd = import_pandas()

        data = pd.DataFrame(data)
    if _is_arrow(data):
        df_pa, feature_names, feature_types = _transform_arrow_table(
            data, enable_categorical, feature_names, feature_types
        )
        return df_pa, feature_names, feature_types
    if _is_pandas_df(data):
        df, feature_names, feature_types = _transform_pandas_df(
            data, enable_categorical, feature_names, feature_types
        )
        return df, feature_names, feature_types
    raise TypeError("Value type is not supported for data iterator:" + str(type(data)))


def is_on_cuda(data: Any) -> bool:
    """Whether the data is a CUDA-based data structure."""
    return any(
        p(data)
        for p in (
            _is_cudf_df,
            _is_cudf_ser,
            _is_cudf_pandas,
            _is_cupy_alike,
            _is_dlpack,
        )
    )


def dispatch_proxy_set_data(
    proxy: "_ProxyDMatrix",
    data: DataType,
) -> None:
    """Dispatch for QuantileDMatrix."""
    if (
        not _is_cudf_ser(data)
        and not _is_pandas_series(data)
        and not _is_polars_series(data)
    ):
        _check_data_shape(data)

    if isinstance(data, CudfTransformed):
        # pylint: disable=W0212
        proxy._ref_data_from_cuda_columnar(data)
        return
    if _is_cupy_alike(data):
        proxy._ref_data_from_cuda_interface(data)  # pylint: disable=W0212
        return
    if _is_dlpack(data):
        data = _transform_dlpack(data)
        proxy._ref_data_from_cuda_interface(data)  # pylint: disable=W0212
        return
    # Host
    if isinstance(data, (ArrowTransformed, PandasTransformed)):
        proxy._ref_data_from_columnar(data)  # pylint: disable=W0212
        return
    if _is_np_array_like(data):
        _check_data_shape(data)
        proxy._ref_data_from_array(data)  # pylint: disable=W0212
        return
    if is_scipy_csr(data):
        proxy._ref_data_from_csr(data)  # pylint: disable=W0212
        return

    err = TypeError("Value type is not supported for data iterator:" + str(type(data)))
    raise err


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/federated.py <==
"""XGBoost Experimental Federated Learning related API."""

import ctypes
from threading import Thread
from typing import Any, Dict, Optional

from .core import _LIB, _check_call, _deprecate_positional_args, make_jcargs
from .tracker import RabitTracker


class FederatedTracker(RabitTracker):
    """Tracker for federated training.

    Parameters
    ----------
    n_workers :
        The number of federated workers.

    port :
        The port to listen on.

    secure :
        Whether this is a secure instance. If True, then the following arguments for SSL
        must be provided.

    server_key_path :
        Path to the server private key file.

    server_cert_path :
        Path to the server certificate file.

    client_cert_path :
        Path to the client certificate file.

    """

    @_deprecate_positional_args
    def __init__(  # pylint: disable=R0913, W0231
        self,
        n_workers: int,
        port: int,
        *,
        secure: bool,
        server_key_path: Optional[str] = None,
        server_cert_path: Optional[str] = None,
        client_cert_path: Optional[str] = None,
        timeout: int = 300,
    ) -> None:
        handle = ctypes.c_void_p()
        args = make_jcargs(
            n_workers=n_workers,
            port=port,
            dmlc_communicator="federated",
            federated_secure=secure,
            server_key_path=server_key_path,
            server_cert_path=server_cert_path,
            client_cert_path=client_cert_path,
            timeout=int(timeout),
        )
        _check_call(_LIB.XGTrackerCreate(args, ctypes.byref(handle)))
        self.handle = handle


@_deprecate_positional_args
def run_federated_server(  # pylint: disable=too-many-arguments
    n_workers: int,
    port: int,
    *,
    server_key_path: Optional[str] = None,
    server_cert_path: Optional[str] = None,
    client_cert_path: Optional[str] = None,
    blocking: bool = True,
    timeout: int = 300,
) -> Optional[Dict[str, Any]]:
    """See :py:class:`~xgboost.federated.FederatedTracker` for more info.

    Parameters
    ----------
    blocking :
        Block the server until the training is finished. If set to False, the function
        launches an additional thread and returns the worker arguments. The default is
        True and a higher level framework is responsible for setting worker parameters.

    """
    args: Dict[str, Any] = {"n_workers": n_workers}
    secure = all(
        path is not None
        for path in [server_key_path, server_cert_path, client_cert_path]
    )
    tracker = FederatedTracker(
        n_workers=n_workers,
        port=port,
        secure=secure,
        timeout=timeout,
        server_key_path=server_key_path,
        server_cert_path=server_cert_path,
        client_cert_path=client_cert_path,
    )
    tracker.start()

    if blocking:
        tracker.wait_for()
        return None

    thread = Thread(target=tracker.wait_for)
    thread.daemon = True
    thread.start()
    args.update(tracker.worker_args())
    return args


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/interpret.py <==
"""Interpretability functions for XGBoost models."""

from typing import Optional, Tuple, Union

import numpy as np

from ._typing import ArrayLike, FloatCompatible, IterationRange
from .core import Booster, DMatrix


def _as_booster(model: object) -> Booster:
    if isinstance(model, Booster):
        return model
    get_booster = getattr(model, "get_booster", None)
    if not callable(get_booster):
        raise TypeError(
            "`model` must be an xgboost.Booster or an object with get_booster()."
        )
    booster = get_booster()
    if not isinstance(booster, Booster):
        raise TypeError("`model.get_booster()` must return an xgboost.Booster.")
    return booster


def _get_iteration_range(
    model: object, iteration_range: Optional[IterationRange]
) -> IterationRange:
    get_iteration_range = getattr(model, "_get_iteration_range", None)
    if get_iteration_range is not None:
        return get_iteration_range(iteration_range)
    if iteration_range is None:
        return (0, 0)
    return iteration_range


def _as_prediction_dmatrix(
    model: object, X: Union[DMatrix, ArrayLike], missing: Optional[FloatCompatible]
) -> DMatrix:
    if isinstance(X, DMatrix):
        if missing is not None:
            raise ValueError("`missing` must not be specified when `X` is a DMatrix.")
        return X

    return DMatrix(
        X,
        missing=missing if missing is not None else getattr(model, "missing", None),
        nthread=getattr(model, "n_jobs", None),
        feature_types=getattr(model, "feature_types", None),
        enable_categorical=getattr(model, "enable_categorical", False),
    )


def shap_values(  # pylint: disable=too-many-arguments
    model: object,
    X: Union[DMatrix, ArrayLike],
    *,
    X_background: Optional[Union[DMatrix, ArrayLike]] = None,
    output_margin: bool = False,
    iteration_range: Optional[IterationRange] = None,
    missing: Optional[FloatCompatible] = None,
    validate_features: bool = True,
) -> Tuple[np.ndarray, np.ndarray]:
    """Return SHAP values for an XGBoost model.

    .. warning::

      This function is still working in progress.

    This function accepts either a :py:class:`xgboost.Booster` or an sklearn-style
    XGBoost model and returns feature contributions together with the separated
    bias term.

    Parameters
    ----------
    model :
        XGBoost booster or sklearn-style XGBoost model.
    X :
        Input data.
    X_background :
        Background data for interventional SHAP values. This is reserved for a
        future implementation and is currently unsupported.
    output_margin :
        Accepted for API compatibility. SHAP contributions currently correspond
        to the model margin.
    iteration_range :
        Specifies which layer of trees are used in prediction.
    missing :
        Value in array-like ``X`` to treat as missing. When None, use the
        model's missing value if available, otherwise ``np.nan``. This must not
        be specified when ``X`` is already a DMatrix.
    validate_features :
        Validate feature names between the model and input data.

    Returns
    -------
    values, bias :
        ``values`` contains feature SHAP values with the bias term removed.
        ``bias`` contains the separated bias term. For multi-target models, the
        output shape follows the corresponding prediction shape with the final
        feature dimension split into ``values`` and ``bias``.

    Notes
    -----
    To use GPU algorithms, configure the model before calling this function, for
    example with ``booster.set_param({"device": "cuda"})``.
    """
    if X_background is not None:
        raise NotImplementedError("`X_background` is not yet supported.")
    # SHAP contributions currently correspond to the model margin. Keep this
    # argument in the initial API so callers can use the proposed signature.
    _ = output_margin

    booster = _as_booster(model)
    data = _as_prediction_dmatrix(model, X, missing)
    contribs = booster.predict(
        data,
        pred_contribs=True,
        validate_features=validate_features,
        iteration_range=_get_iteration_range(model, iteration_range),
    )

    values = contribs[..., :-1]
    bias = contribs[..., -1]
    return values, bias


__all__ = ["shap_values"]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/libpath.py <==
# coding: utf-8
"""Find the path to xgboost dynamic library files."""

import os
import platform
import sys
from typing import List


class XGBoostLibraryNotFound(Exception):
    """Error thrown by when xgboost is not found"""


def is_sphinx_build() -> bool:
    """`XGBOOST_BUILD_DOC` is used by the sphinx conf.py to skip building the C++ code."""
    return bool(os.environ.get("XGBOOST_BUILD_DOC", False))


def find_lib_path() -> List[str]:
    """Find the path to xgboost dynamic library files.

    Returns
    -------
    lib_path
       List of all found library path to xgboost
    """
    curr_path = os.path.dirname(os.path.abspath(os.path.expanduser(__file__)))
    dll_path = [
        # normal, after installation `lib` is copied into Python package tree.
        os.path.join(curr_path, "lib"),
        # editable installation, no copying is performed.
        os.path.join(curr_path, os.path.pardir, os.path.pardir, "lib"),
        # use libxgboost from a system prefix, if available.  This should be the last
        # option.
        os.path.join(sys.base_prefix, "lib"),
    ]

    if sys.platform == "win32":
        # On Windows, Conda may install libs in different paths
        dll_path.extend(
            [
                os.path.join(sys.base_prefix, "bin"),
                os.path.join(sys.base_prefix, "Library"),
                os.path.join(sys.base_prefix, "Library", "bin"),
                os.path.join(sys.base_prefix, "Library", "lib"),
                os.path.join(sys.base_prefix, "Library", "mingw-w64"),
                os.path.join(sys.base_prefix, "Library", "mingw-w64", "bin"),
                os.path.join(sys.base_prefix, "Library", "mingw-w64", "lib"),
            ]
        )
        dll_path = [os.path.join(p, "xgboost.dll") for p in dll_path]
    elif sys.platform.startswith(("linux", "freebsd", "emscripten")):
        dll_path = [os.path.join(p, "libxgboost.so") for p in dll_path]
    elif sys.platform == "darwin":
        dll_path = [os.path.join(p, "libxgboost.dylib") for p in dll_path]
    elif sys.platform == "cygwin":
        dll_path = [os.path.join(p, "cygxgboost.dll") for p in dll_path]
    if platform.system() == "OS400":
        dll_path = [os.path.join(p, "libxgboost.so") for p in dll_path]

    lib_path = [p for p in dll_path if os.path.exists(p) and os.path.isfile(p)]

    if not lib_path and not is_sphinx_build():
        link = "https://xgboost.readthedocs.io/en/stable/install.html"
        msg = (
            "Cannot find XGBoost Library in the candidate path.  "
            + "List of candidates:\n- "
            + ("\n- ".join(dll_path))
            + "\nXGBoost Python package path: "
            + curr_path
            + "\nsys.base_prefix: "
            + sys.base_prefix
            + "\nSee: "
            + link
            + " for installing XGBoost."
        )
        raise XGBoostLibraryNotFound(msg)
    return lib_path


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/objective.py <==
"""Experimental support for a new objective interface with target dimension
reduction.

.. warning::

  Do not use this module unless you want to participate in development.

.. versionadded:: 3.2.0

"""

import warnings
from abc import ABC, abstractmethod
from typing import TYPE_CHECKING, Tuple

import numpy as np

from ._data_utils import (
    _ensure_np_dtype,
    _is_flatten,
    array_interface,
    cuda_array_interface,
)
from ._typing import ArrayLike, NumpyOrCupy
from .compat import _is_cupy_alike

if TYPE_CHECKING:
    from .core import DMatrix


class Objective(ABC):
    """Base class for custom objective functions.

    .. warning::

        Do not use this class unless you want to participate in development.

    .. versionadded:: 3.2.0

    """

    @abstractmethod
    def __call__(
        self, iteration: int, y_pred: ArrayLike, dtrain: "DMatrix"
    ) -> Tuple[ArrayLike, ArrayLike]: ...


class TreeObjective(Objective):
    """Base class for tree-specific custom objective functions.

    .. warning::

        Do not use this class unless you want to participate in development.

    .. versionadded:: 3.2.0

    """

    # pylint: disable=unused-argument
    def split_grad(
        self, iteration: int, grad: ArrayLike, hess: ArrayLike
    ) -> Tuple[ArrayLike, ArrayLike] | None:
        """Provide a different gradient type for finding tree structures."""
        return None


def _grad_arrinf(array: NumpyOrCupy, n_samples: int) -> bytes:
    # Can we check for __array_interface__ instead of a specific type instead?
    msg = (
        "Expecting `np.ndarray` or `cupy.ndarray` for gradient and hessian."
        f" Got: {type(array)}"
    )
    if not isinstance(array, np.ndarray) and not _is_cupy_alike(array):
        raise TypeError(msg)

    if array.shape[0] != n_samples and _is_flatten(array):
        warnings.warn(
            "Since 2.1.0, the shape of the gradient and hessian is required to"
            " be (n_samples, n_targets) or (n_samples, n_classes).",
            FutureWarning,
        )
        array = array.reshape(n_samples, array.size // n_samples)

    if isinstance(array, np.ndarray):
        array, _ = _ensure_np_dtype(array, array.dtype)
        interface = array_interface(array)
    elif _is_cupy_alike(array):
        interface = cuda_array_interface(array)
    else:
        raise TypeError(msg)

    return interface


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/plotting.py <==
# pylint: disable=too-many-locals, too-many-arguments
# pylint: disable=too-many-branches
"""Plotting Library."""

import json
import warnings
from io import BytesIO
from typing import Any, Optional, Union

import numpy as np

from ._typing import PathLike
from .core import Booster, _deprecate_positional_args
from .sklearn import XGBModel

Axes = Any  # real type is matplotlib.axes.Axes
GraphvizSource = Any  # real type is graphviz.Source


@_deprecate_positional_args
def plot_importance(
    booster: Union[XGBModel, Booster, dict],
    *,
    ax: Optional[Axes] = None,
    height: float = 0.2,
    xlim: Optional[tuple] = None,
    ylim: Optional[tuple] = None,
    title: str = "Feature importance",
    xlabel: str = "Importance score",
    ylabel: str = "Features",
    fmap: PathLike = "",
    importance_type: str = "weight",
    max_num_features: Optional[int] = None,
    grid: bool = True,
    show_values: bool = True,
    values_format: str = "{v}",
    **kwargs: Any,
) -> Axes:
    """Plot importance based on fitted trees.

    Parameters
    ----------
    booster :
        Booster or XGBModel instance, or dict taken by Booster.get_fscore()
    ax : matplotlib Axes
        Target axes instance. If None, new figure and axes will be created.
    grid :
        Turn the axes grids on or off.  Default is True (On).
    importance_type :
        How the importance is calculated: either "weight", "gain", or "cover"

        * "weight" is the number of times a feature appears in a tree
        * "gain" is the average gain of splits which use the feature
        * "cover" is the average coverage of splits which use the feature
          where coverage is defined as the number of samples affected by the split
    max_num_features :
        Maximum number of top features displayed on plot. If None, all features will be
        displayed.
    height :
        Bar height, passed to ax.barh()
    xlim :
        Tuple passed to axes.xlim()
    ylim :
        Tuple passed to axes.ylim()
    title :
        Axes title. To disable, pass None.
    xlabel :
        X axis title label. To disable, pass None.
    ylabel :
        Y axis title label. To disable, pass None.
    fmap :
        The name of feature map file.
    show_values :
        Show values on plot. To disable, pass False.
    values_format :
        Format string for values. "v" will be replaced by the value of the feature
        importance.  e.g. Pass "{v:.2f}" in order to limit the number of digits after
        the decimal point to two, for each value printed on the graph.
    kwargs :
        Other keywords passed to ax.barh()

    Returns
    -------
    ax : matplotlib Axes
    """
    try:
        import matplotlib.pyplot as plt
    except ImportError as e:
        raise ImportError("You must install matplotlib to plot importance") from e

    if isinstance(booster, XGBModel):
        importance = booster.get_booster().get_score(
            importance_type=importance_type, fmap=fmap
        )
    elif isinstance(booster, Booster):
        importance = booster.get_score(importance_type=importance_type, fmap=fmap)
    elif isinstance(booster, dict):
        importance = booster
    else:
        raise ValueError("tree must be Booster, XGBModel or dict instance")

    if not importance:
        raise ValueError(
            "Booster.get_score() results in empty.  "
            + "This maybe caused by having all trees as decision dumps."
        )

    tuples = [(k, importance[k]) for k in importance]
    if max_num_features is not None:
        # pylint: disable=invalid-unary-operand-type
        tuples = sorted(tuples, key=lambda _x: _x[1])[-max_num_features:]
    else:
        tuples = sorted(tuples, key=lambda _x: _x[1])
    labels, values = zip(*tuples)

    if ax is None:
        _, ax = plt.subplots(1, 1)

    ylocs = np.arange(len(values))
    ax.barh(ylocs, values, align="center", height=height, **kwargs)

    if show_values is True:
        for x, y in zip(values, ylocs):
            ax.text(x + 1, float(y), values_format.format(v=x), va="center")

    ax.set_yticks(ylocs)
    ax.set_yticklabels(labels)

    if xlim is not None:
        if not isinstance(xlim, tuple) or len(xlim) != 2:
            raise ValueError("xlim must be a tuple of 2 elements")
    else:
        xlim = (0, max(values) * 1.1)
    ax.set_xlim(xlim)

    if ylim is not None:
        if not isinstance(ylim, tuple) or len(ylim) != 2:
            raise ValueError("ylim must be a tuple of 2 elements")
    else:
        ylim = (-1, len(values))
    ax.set_ylim(ylim)

    if title is not None:
        ax.set_title(title)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    ax.grid(grid)
    return ax


@_deprecate_positional_args
def to_graphviz(
    booster: Union[Booster, XGBModel],
    *,
    fmap: PathLike = "",
    num_trees: Optional[int] = None,
    rankdir: Optional[str] = None,
    yes_color: Optional[str] = None,
    no_color: Optional[str] = None,
    condition_node_params: Optional[dict] = None,
    leaf_node_params: Optional[dict] = None,
    with_stats: bool = False,
    tree_idx: int = 0,
    **kwargs: Any,
) -> GraphvizSource:
    """Convert specified tree to graphviz instance. IPython can automatically plot
    the returned graphviz instance. Otherwise, you should call .render() method
    of the returned graphviz instance.

    Parameters
    ----------
    booster :
        Booster or XGBModel instance
    fmap :
       The name of feature map file
    num_trees :

        .. deprecated:: 3.0

        Specify the ordinal number of target tree

    rankdir :
        Passed to graphviz via graph_attr
    yes_color :
        Edge color when meets the node condition.
    no_color :
        Edge color when doesn't meet the node condition.
    condition_node_params :
        Condition node configuration for for graphviz.  Example:

        .. code-block:: python

            {'shape': 'box',
             'style': 'filled,rounded',
             'fillcolor': '#78bceb'}

    leaf_node_params :
        Leaf node configuration for graphviz. Example:

        .. code-block:: python

            {'shape': 'box',
             'style': 'filled',
             'fillcolor': '#e48038'}

    with_stats :

        .. versionadded:: 3.0

        Controls whether the split statistics should be included.

    tree_idx :

        .. versionadded:: 3.0

        Specify the ordinal index of target tree.

    kwargs :
        Other keywords passed to graphviz graph_attr, e.g. ``graph [ {key} = {value} ]``

    Returns
    -------
    graph: graphviz.Source

    """
    try:
        from graphviz import Source
    except ImportError as e:
        raise ImportError("You must install graphviz to plot tree") from e
    if isinstance(booster, XGBModel):
        booster = booster.get_booster()

    # squash everything back into kwargs again for compatibility
    parameters = "dot"
    extra = {}
    for key, value in kwargs.items():
        extra[key] = value

    if rankdir is not None:
        kwargs["graph_attrs"] = {}
        kwargs["graph_attrs"]["rankdir"] = rankdir
    for key, value in extra.items():
        if kwargs.get("graph_attrs", None) is not None:
            kwargs["graph_attrs"][key] = value
        else:
            kwargs["graph_attrs"] = {key: value}
        del kwargs[key]

    if yes_color is not None or no_color is not None:
        kwargs["edge"] = {}
    if yes_color is not None:
        kwargs["edge"]["yes_color"] = yes_color
    if no_color is not None:
        kwargs["edge"]["no_color"] = no_color

    if condition_node_params is not None:
        kwargs["condition_node_params"] = condition_node_params
    if leaf_node_params is not None:
        kwargs["leaf_node_params"] = leaf_node_params

    if kwargs:
        parameters += ":"
        parameters += json.dumps(kwargs)

    if num_trees is not None:
        warnings.warn(
            "The `num_trees` parameter is deprecated, use `tree_idx` instead. ",
            FutureWarning,
        )
        if tree_idx not in (0, num_trees):
            raise ValueError(
                "Both `num_trees` and `tree_idx` are used, prefer `tree_idx` instead."
            )
        tree_idx = num_trees

    tree = booster.get_dump(fmap=fmap, dump_format=parameters, with_stats=with_stats)[
        tree_idx
    ]
    g = Source(tree)
    return g


@_deprecate_positional_args
def plot_tree(
    booster: Union[Booster, XGBModel],
    *,
    fmap: PathLike = "",
    num_trees: Optional[int] = None,
    rankdir: Optional[str] = None,
    ax: Optional[Axes] = None,
    with_stats: bool = False,
    tree_idx: int = 0,
    **kwargs: Any,
) -> Axes:
    """Plot specified tree.

    Parameters
    ----------
    booster :
        Booster or XGBModel instance
    fmap: str (optional)
       The name of feature map file
    num_trees :

        .. deprecated:: 3.0

    rankdir : str, default "TB"
        Passed to graphviz via graph_attr
    ax : matplotlib Axes, default None
        Target axes instance. If None, new figure and axes will be created.

    with_stats :

        .. versionadded:: 3.0

        See :py:func:`to_graphviz`.

    tree_idx :

        .. versionadded:: 3.0

        See :py:func:`to_graphviz`.

    kwargs :
        Other keywords passed to :py:func:`to_graphviz`

    Returns
    -------
    ax : matplotlib Axes

    """
    try:
        from matplotlib import image
        from matplotlib import pyplot as plt
    except ImportError as e:
        raise ImportError("You must install matplotlib to plot tree") from e

    if ax is None:
        _, ax = plt.subplots(1, 1)

    g = to_graphviz(
        booster,
        fmap=fmap,
        num_trees=num_trees,
        rankdir=rankdir,
        with_stats=with_stats,
        tree_idx=tree_idx,
        **kwargs,
    )

    s = BytesIO()
    s.write(g.pipe(format="png"))
    s.seek(0)
    img = image.imread(s)

    ax.imshow(img)
    ax.axis("off")
    return ax


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/sklearn.py <==
# pylint: disable=too-many-arguments, too-many-locals, fixme, too-many-lines
# pylint: disable=duplicate-code
"""Scikit-Learn Wrapper interface for XGBoost."""

import collections
import copy
import json
import os
import warnings
from concurrent.futures import ThreadPoolExecutor
from inspect import signature
from typing import (
    Any,
    Callable,
    Dict,
    List,
    Optional,
    Protocol,
    Sequence,
    Set,
    Tuple,
    Type,
    TypeVar,
    Union,
    cast,
)

import numpy as np
from scipy.special import softmax

from ._c_api import _parse_version, _py_version
from ._data_utils import Categories
from ._typing import (
    ArrayLike,
    EvalsLog,
    FeatureNames,
    FeatureTypes,
    IterationRange,
    ModelIn,
)
from .callback import TrainingCallback

# Do not use class names on scikit-learn directly.  Re-define the classes on
# .compat to guarantee the behavior without scikit-learn
from .compat import (
    SKLEARN_INSTALLED,
    XGBClassifierBase,
    XGBModelBase,
    XGBRegressorBase,
    _sklearn_Tags,
    _sklearn_version,
    import_cupy,
    is_dataframe,
)
from .config import config_context
from .core import (
    Booster,
    CustomObj,
    DMatrix,
    Metric,
    QuantileDMatrix,
    XGBoostError,
    _deprecate_positional_args,
    _parse_eval_str,
)
from .data import (
    CAT_T,
    _is_cudf_df,
    _is_cudf_ser,
    _is_cupy_alike,
    _is_pandas_df,
    _is_polars_lazyframe,
)
from .objective import Objective
from .training import train


class XGBRankerMixIn:
    """MixIn for ranking, defines the _estimator_type usually defined in scikit-learn
    base classes.

    """

    _estimator_type = "ranker"


class XGBClassifierMixIn(XGBClassifierBase):
    """Metadata shared by the single-node and Dask classifier estimators."""

    n_classes_: int

    def _more_tags(self) -> Dict[str, bool]:
        tags = super()._more_tags()
        tags["multilabel"] = True
        return tags

    def __sklearn_tags__(self) -> _sklearn_Tags:
        tags = super().__sklearn_tags__()
        tags_dict = self._more_tags()
        tags.classifier_tags.multi_label = tags_dict["multilabel"]
        return tags

    @property
    def classes_(self) -> np.ndarray:
        """Classes represented by this estimator."""
        from sklearn.utils.validation import check_is_fitted

        check_is_fitted(self, "n_classes_")
        return np.arange(self.n_classes_)


class XGBRegressorMixIn(XGBRegressorBase):
    """Metadata shared by the single-node and Dask regressor estimators."""

    def _more_tags(self) -> Dict[str, bool]:
        tags = super()._more_tags()
        tags["multioutput"] = True
        tags["multioutput_only"] = False
        return tags

    def __sklearn_tags__(self) -> _sklearn_Tags:
        tags = super().__sklearn_tags__()
        tags_dict = self._more_tags()
        tags.target_tags.multi_output = tags_dict["multioutput"]
        tags.target_tags.single_output = not tags_dict["multioutput_only"]
        return tags


def _check_rf_callback(
    early_stopping_rounds: Optional[int],
    callbacks: Optional[Sequence[TrainingCallback]],
) -> None:
    if early_stopping_rounds is not None or callbacks is not None:
        raise NotImplementedError(
            "`early_stopping_rounds` and `callbacks` are not implemented for"
            " the sklearn random forest estimator interface."
        )


def _warn_rf_deprecated(name: str) -> None:
    """Emit the deprecation warning for the random forest estimators."""
    warnings.warn(
        f"`{name}` is deprecated and will be removed in a future release. The"
        " estimator is a thin wrapper over the boosting interface and does not"
        " implement a conventional random forest; features like early stopping are"
        " unsupported. Set `num_parallel_tree` along with `n_estimators=1` on the"
        " corresponding boosting estimator instead, or use a dedicated random forest"
        " implementation like those in `sklearn.ensemble`.",
        FutureWarning,
        stacklevel=3,
    )


def _can_use_qdm(tree_method: Optional[str], device: Optional[str]) -> bool:
    not_sycl = (device is None) or (not device.startswith("sycl"))
    return tree_method in ("hist", None, "auto") and not_sycl


class _SklObjWProto(Protocol):
    def __call__(
        self,
        y_true: ArrayLike,
        y_pred: ArrayLike,
        sample_weight: Optional[ArrayLike] = None,
    ) -> Tuple[ArrayLike, ArrayLike]: ...


_SklObjProto = Callable[[ArrayLike, ArrayLike], Tuple[np.ndarray, np.ndarray]]
SklObjectiveCallable = Union[Objective, _SklObjWProto, _SklObjProto]
SklObjective = Optional[Union[str, SklObjectiveCallable]]


def _objective_decorator(func: SklObjectiveCallable) -> CustomObj:
    """Decorate or forward a custom objective.

    Parameters
    ----------
    func:
        An :py:class:`Objective` instance or a callable with signature
        ``func(y_true, y_pred)``:

        y_true: array_like of shape [n_samples]
            The target values
        y_pred: array_like of shape [n_samples]
            The predicted values
        sample_weight :
            Optional sample weight, None or a ndarray.

    Returns
    -------
    new_func:
        The original :py:class:`Objective` or a function with the signature
        ``new_func(preds, dmatrix)``:

        preds: array_like, shape [n_samples]
            The predicted values
        dmatrix: ``DMatrix``
            The training set from which the labels will be extracted using
            ``dmatrix.get_label()``

    """

    if isinstance(func, Objective):
        return func

    parameters = signature(func).parameters
    supports_sw = "sample_weight" in parameters

    def inner(preds: np.ndarray, dmatrix: DMatrix) -> Tuple[np.ndarray, np.ndarray]:
        """Internal function."""
        sample_weight = dmatrix.get_weight()
        labels = dmatrix.get_label()

        if sample_weight.size > 0 and not supports_sw:
            raise ValueError(
                "Custom objective doesn't have the `sample_weight` parameter while"
                " sample_weight is used."
            )
        if sample_weight.size > 0:
            fnw = cast(_SklObjWProto, func)
            return fnw(labels, preds, sample_weight=sample_weight)

        fn = cast(_SklObjProto, func)
        return fn(labels, preds)

    return inner


def _metric_decorator(func: Callable) -> Metric:
    """Decorate a metric function from sklearn.

    Converts an metric function that uses the typical sklearn metric signature so that
    it is compatible with :py:func:`train`

    """

    def inner(y_score: np.ndarray, dmatrix: DMatrix) -> Tuple[str, float]:
        y_true = dmatrix.get_label()
        weight = dmatrix.get_weight()
        if weight.size == 0:
            return func.__name__, func(y_true, y_score)
        return func.__name__, func(y_true, y_score, sample_weight=weight)

    return inner


def ltr_metric_decorator(func: Callable, n_jobs: Optional[int]) -> Metric:
    """Decorate a learning to rank metric."""

    def inner(y_score: np.ndarray, dmatrix: DMatrix) -> Tuple[str, float]:
        y_true = dmatrix.get_label()
        group_ptr = dmatrix.get_uint_info("group_ptr")
        if group_ptr.size < 2:
            raise ValueError(
                "Invalid `group_ptr`. Likely caused by invalid qid or group."
            )
        scores = np.empty(group_ptr.size - 1)
        futures = []
        weight = dmatrix.get_group()
        no_weight = weight.size == 0

        def task(i: int) -> float:
            begin = group_ptr[i - 1]
            end = group_ptr[i]
            gy = y_true[begin:end]
            gp = y_score[begin:end]
            if gy.size == 1:
                # Maybe there's a better default? 1.0 because many ranking score
                # functions have output in range [0, 1].
                return 1.0
            return func(gy, gp)

        workers = n_jobs if n_jobs is not None else os.cpu_count()
        with ThreadPoolExecutor(max_workers=workers) as executor:
            for i in range(1, group_ptr.size):
                f = executor.submit(task, i)
                futures.append(f)

            for i, f in enumerate(futures):
                scores[i] = f.result()

        if no_weight:
            return func.__name__, scores.mean()

        return func.__name__, np.average(scores, weights=weight)

    return inner


__estimator_doc = f"""
    n_estimators : {Optional[int]}
        Number of gradient boosted trees.  Equivalent to number of boosting
        rounds.
"""

__model_doc = f"""
    max_depth :  {Optional[int]}

        Maximum tree depth for base learners.

    max_leaves : {Optional[int]}

        Maximum number of leaves; 0 indicates no limit.

    max_bin : {Optional[int]}

        If using histogram-based algorithm, maximum number of bins per feature

    grow_policy : {Optional[str]}

        Tree growing policy.

        - depthwise: Favors splitting at nodes closest to the node,
        - lossguide: Favors splitting at nodes with highest loss change.

    learning_rate : {Optional[float]}

        Boosting learning rate (xgb's "eta")

    verbosity : {Optional[int]}

        The degree of verbosity. Valid values are 0 (silent) - 3 (debug).

    objective : {SklObjective}

        Specify the learning task and the corresponding learning objective or a custom
        objective to be used.

        For custom objective, see :doc:`/tutorials/custom_metric_obj` and
        :ref:`custom-obj-metric` for more information, along with the end note for
        function signatures.

    booster: {Optional[str]}

        Specify which booster to use: ``gbtree``, ``gblinear`` or ``dart``.

        .. deprecated:: 3.3.0

            ``gblinear`` is deprecated and support will be removed in a future release.

    tree_method : {Optional[str]}

        Specify which tree method to use.  Default to auto.  If this parameter is set to
        default, XGBoost will choose the most conservative option available.  It's
        recommended to study this option from the parameters document :doc:`tree method
        </treemethod>`

    n_jobs : {Optional[int]}

        Number of parallel threads used to run xgboost.  When used with other
        Scikit-Learn algorithms like grid search, you may choose which algorithm to
        parallelize and balance the threads.  Creating thread contention will
        significantly slow down both algorithms.

    gamma : {Optional[float]}

        (min_split_loss) Minimum loss reduction required to make a further partition on
        a leaf node of the tree.

    min_child_weight : {Optional[float]}

        Minimum sum of instance weight(hessian) needed in a child.

    max_delta_step : {Optional[float]}

        Maximum delta step we allow each tree's weight estimation to be.

    subsample : {Optional[float]}

        Subsample ratio of the training instance.

    sampling_method : {Optional[str]}

        Sampling method. Used only by the GPU version of ``hist`` tree method.

        - ``uniform``: Select random training instances uniformly.
        - ``gradient_based``: Select random training instances with higher probability
            when the gradient and hessian are larger. (cf. CatBoost)

    colsample_bytree : {Optional[float]}

        Subsample ratio of columns when constructing each tree.

    colsample_bylevel : {Optional[float]}

        Subsample ratio of columns for each level.

    colsample_bynode : {Optional[float]}

        Subsample ratio of columns for each split.

    reg_alpha : {Optional[float]}

        L1 regularization term on weights (xgb's alpha).

    reg_lambda : {Optional[float]}

        L2 regularization term on weights (xgb's lambda).

    scale_pos_weight : {Optional[float]}
        Balancing of positive and negative weights.

    base_score : {Optional[Union[float, List[float]]]}

        The initial prediction score of all instances, global bias.

    random_state : {Optional[Union[np.random.RandomState, np.random.Generator, int]]}

        Random number seed.

        .. note::

           Using gblinear booster with shotgun updater is nondeterministic as
           it uses Hogwild algorithm.

    missing : float

        Value in the data which needs to be present as a missing value. Default to
        :py:data:`numpy.nan`.

    num_parallel_tree: {Optional[int]}

        Used for boosting random forest.

    monotone_constraints : {Optional[Union[Dict[str, int], str]]}

        Constraint of variable monotonicity.  See :doc:`tutorial </tutorials/monotonic>`
        for more information.

    interaction_constraints : {Optional[Union[str, List[Tuple[str]]]]}

        Constraints for interaction representing permitted interactions.  The
        constraints must be specified in the form of a nested list, e.g. ``[[0, 1], [2,
        3, 4]]``, where each inner list is a group of indices of features that are
        allowed to interact with each other.  See :doc:`tutorial
        </tutorials/feature_interaction_constraint>` for more information

    importance_type: {Optional[str]}

        The feature importance type for the feature_importances\\_ property:

        * For tree model, it's either "gain", "weight", "cover", "total_gain" or
          "total_cover".
        * For linear model, only "weight" is defined and it's the normalized
          coefficients without bias.

    device : {Optional[str]}

        .. versionadded:: 2.0.0

        Device ordinal, available options are `cpu`, `cuda`, and `gpu`.

    validate_parameters : {Optional[bool]}

        Give warnings for unknown parameter.

    enable_categorical : bool

        See the same parameter of :py:class:`DMatrix` for details.

    feature_types : {Optional[FeatureTypes]}

        .. versionadded:: 1.7.0

        Used for specifying feature types without constructing a dataframe. See
        the :py:class:`DMatrix` for details.

    feature_weights : Optional[ArrayLike]

        Weight for each feature, defines the probability of each feature being selected
        when colsample is being used.  All values must be greater than 0, otherwise a
        `ValueError` is thrown.

    max_cat_to_onehot : Optional[int]

        .. versionadded:: 1.6.0

        .. note:: This parameter is experimental

        A threshold for deciding whether XGBoost should use one-hot encoding based split
        for categorical data.  When number of categories is lesser than the threshold
        then one-hot encoding is chosen, otherwise the categories will be partitioned
        into children nodes. Also, `enable_categorical` needs to be set to have
        categorical feature support. See :doc:`Categorical Data
        </tutorials/categorical>` and :ref:`cat-param` for details.

    max_cat_threshold : {Optional[int]}

        .. versionadded:: 1.7.0

        .. note:: This parameter is experimental

        Maximum number of categories considered for each split. Used only by
        partition-based splits for preventing over-fitting. Also, `enable_categorical`
        needs to be set to have categorical feature support. See :doc:`Categorical Data
        </tutorials/categorical>` and :ref:`cat-param` for details.

    multi_strategy : {Optional[str]}

        .. versionadded:: 2.0.0

        .. note:: This parameter is working-in-progress.

        The strategy used for training multi-target models, including multi-target
        regression and multi-class classification. See :doc:`/tutorials/multioutput` for
        more information.

        - ``one_output_per_tree``: One model for each target.
        - ``multi_output_tree``:  Use multi-target trees.

    eval_metric : {Optional[Union[str, List[Union[str, Callable]], Callable]]}

        .. versionadded:: 1.6.0

        Metric used for monitoring the training result and early stopping.  It can be a
        string or list of strings as names of predefined metric in XGBoost (See
        :doc:`/parameter`), one of the metrics in :py:mod:`sklearn.metrics`, or any
        other user defined metric that looks like `sklearn.metrics`.

        If custom objective is also provided, then custom metric should implement the
        corresponding reverse link function.

        Unlike the `scoring` parameter commonly used in scikit-learn, when a callable
        object is provided, it's assumed to be a cost function and by default XGBoost
        will minimize the result during early stopping.

        For advanced usage on Early stopping like directly choosing to maximize instead
        of minimize, see :py:obj:`xgboost.callback.EarlyStopping`.

        See :doc:`/tutorials/custom_metric_obj` and :ref:`custom-obj-metric` for more
        information.

        .. code-block:: python

            from sklearn.datasets import load_diabetes
            from sklearn.metrics import mean_absolute_error
            X, y = load_diabetes(return_X_y=True)
            reg = xgb.XGBRegressor(
                tree_method="hist",
                eval_metric=mean_absolute_error,
            )
            reg.fit(X, y, eval_set=[(X, y)])

    early_stopping_rounds : {Optional[int]}

        .. versionadded:: 1.6.0

        - Activates early stopping. Validation metric needs to improve at least once in
          every **early_stopping_rounds** round(s) to continue training.  Requires at
          least one item in **eval_set** in :py:meth:`fit`.

        - If early stopping occurs, the model will have two additional attributes:
          :py:attr:`best_score` and :py:attr:`best_iteration`. These are used by the
          :py:meth:`predict` and :py:meth:`apply` methods to determine the optimal
          number of trees during inference. If users want to access the full model
          (including trees built after early stopping), they can specify the
          `iteration_range` in these inference methods. In addition, other utilities
          like model plotting can also use the entire model.

        - If you prefer to discard the trees after `best_iteration`, consider using the
          callback function :py:class:`xgboost.callback.EarlyStopping`.

        - If there's more than one item in **eval_set**, the last entry will be used for
          early stopping.  If there's more than one metric in **eval_metric**, the last
          metric will be used for early stopping.

    callbacks : {Optional[List[TrainingCallback]]}

        List of callback functions that are applied at end of each iteration.
        It is possible to use predefined callbacks by using
        :ref:`Callback API <callback_api>`.

        .. note::

           States in callback are not preserved during training, which means callback
           objects can not be reused for multiple training sessions without
           reinitialization or deepcopy.

        .. code-block:: python

            for params in parameters_grid:
                # be sure to (re)initialize the callbacks before each run
                callbacks = [xgb.callback.LearningRateScheduler(custom_rates)]
                reg = xgboost.XGBRegressor(**params, callbacks=callbacks)
                reg.fit(X, y)

    kwargs : {Optional[Any]}

        Keyword arguments for XGBoost Booster object.  Full documentation of parameters
        can be found :doc:`here </parameter>`.
        Attempting to set a parameter via the constructor args and \\*\\*kwargs
        dict simultaneously will result in a TypeError.

        .. note:: \\*\\*kwargs unsupported by scikit-learn

            \\*\\*kwargs is unsupported by scikit-learn.  We do not guarantee
            that parameters passed via this argument will interact properly
            with scikit-learn.
"""

__custom_obj_note = """
        .. note::  Custom objective function

            A custom objective function can be provided for the ``objective``
            parameter. In this case, it should have the signature ``objective(y_true,
            y_pred) -> [grad, hess]`` or ``objective(y_true, y_pred, *, sample_weight)
            -> [grad, hess]``:

            y_true: array_like of shape [n_samples]
                The target values
            y_pred: array_like of shape [n_samples]
                The predicted values
            sample_weight :
                Optional sample weights.

            grad: array_like of shape [n_samples]
                The value of the gradient for each sample point.
            hess: array_like of shape [n_samples]
                The value of the second derivative for each sample point

            Note that, if the custom objective produces negative values for
            the Hessian, these will be clipped. If the objective is non-convex,
            one might also consider using the expected Hessian (Fisher
            information) instead.
"""

TDoc = TypeVar("TDoc", bound=Type)


def xgboost_model_doc(
    header: str,
    items: List[str],
    extra_parameters: Optional[str] = None,
    end_note: Optional[str] = None,
) -> Callable[[TDoc], TDoc]:
    """Obtain documentation for Scikit-Learn wrappers

    Parameters
    ----------
    header: str
       An introducion to the class.
    items : list
       A list of common doc items.  Available items are:
         - estimators: the meaning of n_estimators
         - model: All the other parameters
         - objective: note for customized objective
    extra_parameters: str
       Document for class specific parameters, placed at the head.
    end_note: str
       Extra notes put to the end."""

    def get_doc(item: str) -> str:
        """Return selected item"""
        __doc = {
            "estimators": __estimator_doc,
            "model": __model_doc,
            "objective": __custom_obj_note,
        }
        return __doc[item]

    def adddoc(cls: TDoc) -> TDoc:
        doc = [
            """
Parameters
----------
"""
        ]
        if extra_parameters:
            doc.append(extra_parameters)
        doc.extend([get_doc(i) for i in items])
        if end_note:
            doc.append(end_note)
        full_doc = [
            header + "\nSee :doc:`/python/sklearn_estimator` for more information.\n"
        ]
        full_doc.extend(doc)
        cls.__doc__ = "".join(full_doc)
        return cls

    return adddoc


def get_model_categories(
    X: ArrayLike,
    model: Optional[Union[Booster, str]],
    feature_types: Optional[FeatureTypes],
) -> Tuple[Optional[Union[Booster, str]], Optional[Union[FeatureTypes, Categories]]]:
    """Extract the optional reference categories from the booster. Used for training
    continuation. The result should be passed to the :py:func:`pick_ref_categories`.

    """
    # Skip if it's not a dataframe as there's no new encoding to be recoded.
    #
    # This function helps override the `feature_types` parameter. The `feature_types`
    # from user is not useful when input is a dataframe as the real feature type should
    # be encoded into the DF.
    if model is None or not is_dataframe(X):
        return model, feature_types

    if isinstance(model, str):
        model = Booster(model_file=model)

    categories = model.get_categories()
    if not categories.empty():
        # override the `feature_types`.
        return model, categories
    # Convert empty into None.
    return model, feature_types


def pick_ref_categories(
    X: Any,
    model_cats: Optional[Union[FeatureTypes, Categories]],
    Xy_cats: Optional[Categories],
) -> Optional[Union[FeatureTypes, Categories]]:
    """Use the reference categories from the model. If none, then use the reference
    categories from the training DMatrix.

    Parameters
    ----------
    X :
        Input feature matrix.

    model_cats :
        Optional categories stored in the previous model (training continuation). This
        should come from the :py:func:`get_model_categories`.

    Xy_cats :
        Optional categories from the training DMatrix. Used for re-coding the validation
        dataset.

    """
    categories: Optional[Categories] = None
    if not isinstance(model_cats, Categories) and is_dataframe(X):
        categories = Xy_cats
    if categories is not None and not categories.empty():
        model_cats = categories

    return model_cats


def _wrap_evaluation_matrices(
    *,
    missing: float,
    X: Any,
    y: Any,
    group: Optional[Any],
    qid: Optional[Any],
    sample_weight: Optional[Any],
    base_margin: Optional[Any],
    feature_weights: Optional[ArrayLike],
    eval_set: Optional[Sequence[Tuple[Any, Any]]],
    sample_weight_eval_set: Optional[Sequence[Any]],
    base_margin_eval_set: Optional[Sequence[Any]],
    eval_group: Optional[Sequence[Any]],
    eval_qid: Optional[Sequence[Any]],
    create_dmatrix: Callable,
    enable_categorical: bool,
    feature_types: Optional[Union[FeatureTypes, Categories]],
) -> Tuple[Any, List[Tuple[Any, str]]]:
    """Convert array_like evaluation matrices into DMatrix. Perform sanity checks on the
    way.

    """
    # Feature_types contains the optional reference categories from the booster object.
    train_dmatrix = create_dmatrix(
        data=X,
        label=y,
        group=group,
        qid=qid,
        weight=sample_weight,
        base_margin=base_margin,
        feature_weights=feature_weights,
        missing=missing,
        enable_categorical=enable_categorical,
        feature_types=feature_types,
        ref=None,
    )

    n_validation = 0 if eval_set is None else len(eval_set)
    if hasattr(train_dmatrix, "get_categories"):
        Xy_cats = train_dmatrix.get_categories()
    else:
        Xy_cats = None

    def validate_or_none(meta: Optional[Sequence], name: str) -> Sequence:
        if meta is None:
            return [None] * n_validation
        if len(meta) != n_validation:
            raise ValueError(
                f"{name}'s length does not equal `eval_set`'s length, "
                + f"expecting {n_validation}, got {len(meta)}"
            )
        return meta

    if eval_set is not None:
        sample_weight_eval_set = validate_or_none(
            sample_weight_eval_set, "sample_weight_eval_set"
        )
        base_margin_eval_set = validate_or_none(
            base_margin_eval_set, "base_margin_eval_set"
        )
        eval_group = validate_or_none(eval_group, "eval_group")
        eval_qid = validate_or_none(eval_qid, "eval_qid")

        evals = []
        for i, (valid_X, valid_y) in enumerate(eval_set):
            # Skip the entry if it's the training DMatrix.
            if all(
                (
                    valid_X is X,
                    valid_y is y,
                    sample_weight_eval_set[i] is sample_weight,
                    base_margin_eval_set[i] is base_margin,
                    eval_group[i] is group,
                    eval_qid[i] is qid,
                )
            ):
                evals.append(train_dmatrix)
                continue

            feature_types = pick_ref_categories(valid_X, feature_types, Xy_cats)
            m = create_dmatrix(
                data=valid_X,
                label=valid_y,
                weight=sample_weight_eval_set[i],
                group=eval_group[i],
                qid=eval_qid[i],
                base_margin=base_margin_eval_set[i],
                missing=missing,
                enable_categorical=enable_categorical,
                feature_types=feature_types,
                ref=train_dmatrix,
            )
            evals.append(m)

        nevals = len(evals)
        eval_names = [f"validation_{i}" for i in range(nevals)]
        evals = list(zip(evals, eval_names))
    else:
        if any(
            meta is not None
            for meta in [
                sample_weight_eval_set,
                base_margin_eval_set,
                eval_group,
                eval_qid,
            ]
        ):
            raise ValueError(
                "`eval_set` is not set but one of the other evaluation meta info is "
                "not None."
            )
        evals = []

    return train_dmatrix, evals


DEFAULT_N_ESTIMATORS = 100


@xgboost_model_doc(
    """Implementation of the Scikit-Learn API for XGBoost.""",
    ["estimators", "model", "objective"],
)
class XGBModel(XGBModelBase):
    # pylint: disable=too-many-arguments, too-many-instance-attributes, missing-docstring
    @_deprecate_positional_args
    def __init__(
        self,
        *,
        max_depth: Optional[int] = None,
        max_leaves: Optional[int] = None,
        max_bin: Optional[int] = None,
        grow_policy: Optional[str] = None,
        learning_rate: Optional[float] = None,
        n_estimators: Optional[int] = None,
        verbosity: Optional[int] = None,
        objective: SklObjective = None,
        booster: Optional[str] = None,
        tree_method: Optional[str] = None,
        n_jobs: Optional[int] = None,
        gamma: Optional[float] = None,
        min_child_weight: Optional[float] = None,
        max_delta_step: Optional[float] = None,
        subsample: Optional[float] = None,
        sampling_method: Optional[str] = None,
        colsample_bytree: Optional[float] = None,
        colsample_bylevel: Optional[float] = None,
        colsample_bynode: Optional[float] = None,
        reg_alpha: Optional[float] = None,
        reg_lambda: Optional[float] = None,
        scale_pos_weight: Optional[float] = None,
        base_score: Optional[Union[float, List[float]]] = None,
        random_state: Optional[
            Union[np.random.RandomState, np.random.Generator, int]
        ] = None,
        missing: float = np.nan,
        num_parallel_tree: Optional[int] = None,
        monotone_constraints: Optional[Union[Dict[str, int], str]] = None,
        interaction_constraints: Optional[Union[str, Sequence[Sequence[str]]]] = None,
        importance_type: Optional[str] = None,
        device: Optional[str] = None,
        validate_parameters: Optional[bool] = None,
        enable_categorical: bool = True,
        feature_types: Optional[FeatureTypes] = None,
        feature_weights: Optional[ArrayLike] = None,
        max_cat_to_onehot: Optional[int] = None,
        max_cat_threshold: Optional[int] = None,
        multi_strategy: Optional[str] = None,
        eval_metric: Optional[Union[str, List[Union[str, Callable]], Callable]] = None,
        early_stopping_rounds: Optional[int] = None,
        callbacks: Optional[List[TrainingCallback]] = None,
        **kwargs: Any,
    ) -> None:
        if not SKLEARN_INSTALLED:
            raise ImportError(
                "sklearn needs to be installed in order to use this module"
            )
        self.n_estimators = n_estimators
        self.objective = objective

        self.max_depth = max_depth
        self.max_leaves = max_leaves
        self.max_bin = max_bin
        self.grow_policy = grow_policy
        self.learning_rate = learning_rate
        self.verbosity = verbosity
        self.booster = booster
        self.tree_method = tree_method
        self.gamma = gamma
        self.min_child_weight = min_child_weight
        self.max_delta_step = max_delta_step
        self.subsample = subsample
        self.sampling_method = sampling_method
        self.colsample_bytree = colsample_bytree
        self.colsample_bylevel = colsample_bylevel
        self.colsample_bynode = colsample_bynode
        self.reg_alpha = reg_alpha
        self.reg_lambda = reg_lambda
        self.scale_pos_weight = scale_pos_weight
        self.base_score = base_score
        self.missing = missing
        self.num_parallel_tree = num_parallel_tree
        self.random_state = random_state
        self.n_jobs = n_jobs
        self.monotone_constraints = monotone_constraints
        self.interaction_constraints = interaction_constraints
        self.importance_type = importance_type
        self.device = device
        self.validate_parameters = validate_parameters
        self.enable_categorical = enable_categorical
        self.feature_types = feature_types
        if isinstance(self.feature_types, Categories):
            raise TypeError(
                "If you are training with a prior model (training continuation), "
                "The scikit-learn interface can automatically reuse the categories from"
                " that model."
            )
        self.feature_weights = feature_weights
        self.max_cat_to_onehot = max_cat_to_onehot
        self.max_cat_threshold = max_cat_threshold
        self.multi_strategy = multi_strategy
        self.eval_metric = eval_metric
        self.early_stopping_rounds = early_stopping_rounds
        self.callbacks = callbacks
        if kwargs:
            self.kwargs = kwargs

    def _more_tags(self) -> Dict[str, bool]:
        """Tags used for scikit-learn data validation."""
        tags = {"allow_nan": True, "no_validation": True, "sparse": True}
        if hasattr(self, "kwargs") and self.kwargs.get("updater") == "shotgun":
            tags["non_deterministic"] = True

        tags["categorical"] = self.enable_categorical
        tags["string"] = self.enable_categorical
        return tags

    @staticmethod
    def _update_sklearn_tags_from_dict(
        *,
        tags: _sklearn_Tags,
        tags_dict: Dict[str, bool],
    ) -> _sklearn_Tags:
        """Update ``sklearn.utils.Tags`` inherited from ``scikit-learn`` base classes.

        ``scikit-learn`` 1.6 introduced a dataclass-based interface for estimator tags.
        ref: https://github.com/scikit-learn/scikit-learn/pull/29677

        This method handles updating that instance based on the values in
        ``self._more_tags()``.

        """
        tags.non_deterministic = tags_dict.get("non_deterministic", False)
        tags.no_validation = tags_dict["no_validation"]
        tags.input_tags.allow_nan = tags_dict["allow_nan"]
        tags.input_tags.sparse = tags_dict["sparse"]
        tags.input_tags.categorical = tags_dict["categorical"]
        tags.input_tags.string = tags_dict["string"]
        return tags

    def __sklearn_tags__(self) -> _sklearn_Tags:
        # XGBModelBase.__sklearn_tags__() cannot be called unconditionally,
        # because that method isn't defined for scikit-learn<1.6
        if not hasattr(XGBModelBase, "__sklearn_tags__"):
            err_msg = (
                "__sklearn_tags__() should not be called when using scikit-learn<1.6. "
                f"Detected version: {_sklearn_version}"
            )
            raise AttributeError(err_msg)

        # take whatever tags are provided by BaseEstimator, then modify
        # them with XGBoost-specific values
        return self._update_sklearn_tags_from_dict(
            tags=super().__sklearn_tags__(),  # pylint: disable=no-member
            tags_dict=self._more_tags(),
        )

    def __sklearn_is_fitted__(self) -> bool:
        return hasattr(self, "_Booster")

    @property
    def _doc_link_module(self) -> str:
        return "xgboost"

    @property
    def _doc_link_template(self) -> str:
        ver = _py_version()
        (major, minor, _), post = _parse_version(ver)

        if post == "dev":
            rel = "latest"
        else:
            # RTD tracks the release branch. We don't have independent branches for
            # patch releases.
            rel = f"release_{major}.{minor}.0"

        module = self.__class__.__module__
        # All sklearn estimators are forwarded to the top level module in both source
        # code and sphinx api doc.
        if module == "xgboost.sklearn":
            module = module.split(".")[0]
        name = self.__class__.__name__

        base = "https://xgboost.readthedocs.io/en"
        return f"{base}/{rel}/python/python_api.html#{module}.{name}"

    def _wrapper_params(self) -> Set[str]:
        wrapper_specific = {
            "importance_type",
            "kwargs",
            "missing",
            "n_estimators",
            "enable_categorical",
            "early_stopping_rounds",
            "callbacks",
            "feature_types",
            "feature_weights",
        }
        return wrapper_specific

    def get_booster(self) -> Booster:
        """Get the underlying xgboost Booster of this model.

        This will raise an exception when fit was not called

        Returns
        -------
        booster : a xgboost booster of underlying model
        """
        if not self.__sklearn_is_fitted__():
            from sklearn.exceptions import NotFittedError

            raise NotFittedError("need to call fit or load_model beforehand")
        return self._Booster

    def set_params(self, **params: Any) -> "XGBModel":
        """Set the parameters of this estimator.  Modification of the sklearn method to
        allow unknown kwargs. This allows using the full range of xgboost
        parameters that are not defined as member variables in sklearn grid
        search.

        Returns
        -------
        self

        """
        if not params:
            # Simple optimization to gain speed (inspect is slow)
            return self

        # this concatenates kwargs into parameters, enabling `get_params` for
        # obtaining parameters from keyword parameters.
        for key, value in params.items():
            if hasattr(self, key):
                setattr(self, key, value)
            else:
                if not hasattr(self, "kwargs"):
                    self.kwargs = {}
                self.kwargs[key] = value

        if self.__sklearn_is_fitted__():
            parameters = self.get_xgb_params()
            self.get_booster().set_param(parameters)

        return self

    def get_params(self, deep: bool = True) -> Dict[str, Any]:
        # pylint: disable=attribute-defined-outside-init
        """Get parameters."""
        # Based on: https://stackoverflow.com/questions/59248211
        # The basic flow in `get_params` is:
        # 0. Return parameters in subclass (self.__class__) first, by using inspect.
        # 1. Return parameters in all parent classes (especially `XGBModel`).
        # 2. Return whatever in `**kwargs`.
        # 3. Merge them.
        #
        # This needs to accommodate being called recursively in the following
        # inheritance graphs (and similar for classification and ranking):
        #
        #   XGBRFRegressor -> XGBRegressor -> XGBModel -> BaseEstimator
        #                     XGBRegressor -> XGBModel -> BaseEstimator
        #                                     XGBModel -> BaseEstimator
        #
        params = super().get_params(deep)  # pylint: disable=no-member
        cp = copy.copy(self)
        # If the immediate parent defines get_params(), use that.
        if callable(getattr(cp.__class__.__bases__[0], "get_params", None)):
            cp.__class__ = cp.__class__.__bases__[0]
        # Otherwise, skip it and assume the next class will have it.
        # This is here primarily for cases where the first class in MRO is a scikit-learn mixin.
        else:
            cp.__class__ = cp.__class__.__bases__[1]
        params.update(cp.__class__.get_params(cp, deep))
        # if kwargs is a dict, update params accordingly
        if hasattr(self, "kwargs") and isinstance(self.kwargs, dict):
            params.update(self.kwargs)
        if isinstance(params["random_state"], np.random.RandomState):
            params["random_state"] = params["random_state"].randint(
                np.iinfo(np.int32).max
            )
        elif isinstance(params["random_state"], np.random.Generator):
            params["random_state"] = int(
                params["random_state"].integers(np.iinfo(np.int32).max)
            )

        return params

    def get_xgb_params(self) -> Dict[str, Any]:
        """Get xgboost specific parameters."""
        params: Dict[str, Any] = self.get_params()

        # Parameters that should not go into native learner.
        wrapper_specific = self._wrapper_params()
        filtered = {}
        for k, v in params.items():
            if k not in wrapper_specific and not callable(v):
                filtered[k] = v

        return filtered

    def get_num_boosting_rounds(self) -> int:
        """Gets the number of xgboost boosting rounds."""
        return DEFAULT_N_ESTIMATORS if self.n_estimators is None else self.n_estimators

    def _get_type(self) -> str:
        if hasattr(self, "_estimator_type"):  # scikit-learn <1.8
            return self._estimator_type  # pylint: disable=no-member
        if hasattr(XGBModelBase, "__sklearn_tags__"):  # scikit-learn 1.8+
            return self.__sklearn_tags__().estimator_type
        raise TypeError(
            "`_estimator_type` undefined.  "
            "Please use appropriate mixin to define estimator type."
        )

    def save_model(self, fname: Union[str, os.PathLike]) -> None:
        meta: Dict[str, Any] = {}
        # For validation.
        meta["_estimator_type"] = self._get_type()
        meta_str = json.dumps(meta)
        self.get_booster().set_attr(scikit_learn=meta_str)
        self.get_booster().save_model(fname)
        self.get_booster().set_attr(scikit_learn=None)

    if Booster.save_model.__doc__ is not None:
        save_model.__doc__ = f"""{Booster.save_model.__doc__}"""

    def load_model(self, fname: ModelIn) -> None:
        # pylint: disable=attribute-defined-outside-init
        if not self.__sklearn_is_fitted__():
            self._Booster = Booster({"n_jobs": self.n_jobs})
        self.get_booster().load_model(fname)

        meta_str = self.get_booster().attr("scikit_learn")
        if meta_str is not None:
            meta = json.loads(meta_str)
            t = meta.get("_estimator_type", None)
            if t is not None and t != self._get_type():
                raise TypeError(
                    "Loading an estimator with different type. Expecting: "
                    f"{self._get_type()}, got: {t}"
                )

        self.get_booster().set_attr(scikit_learn=None)
        config = json.loads(self.get_booster().save_config())
        self._load_model_attributes(config)

    if Booster.load_model.__doc__ is not None:
        load_model.__doc__ = f"""{Booster.load_model.__doc__}"""

    def _load_model_attributes(self, config: dict) -> None:
        """Load model attributes without hyper-parameters."""
        from sklearn.base import is_classifier

        booster = self.get_booster()

        self.objective = config["learner"]["objective"]["name"]
        self.booster = config["learner"]["gradient_booster"]["name"]
        self.base_score = json.loads(
            config["learner"]["learner_model_param"]["base_score"]
        )
        self.feature_types = booster.feature_types
        self.enable_categorical = self.feature_types is not None and any(
            ft == CAT_T for ft in self.feature_types
        )

        if is_classifier(self):
            self.n_classes_ = int(config["learner"]["learner_model_param"]["num_class"])
            # binary classification is treated as regression in XGBoost.
            self.n_classes_ = 2 if self.n_classes_ < 2 else self.n_classes_

    # pylint: disable=too-many-branches
    def _configure_fit(
        self,
        booster: Optional[Union[Booster, "XGBModel", str]],
        params: Dict[str, Any],
        feature_weights: Optional[ArrayLike],
    ) -> Tuple[
        Optional[Union[Booster, str, "XGBModel"]],
        Optional[Metric],
        Dict[str, Any],
        Optional[ArrayLike],
    ]:
        """Configure parameters for :py:meth:`fit`."""
        if isinstance(booster, XGBModel):
            model: Optional[Union[Booster, str]] = booster.get_booster()
        else:
            model = booster

        def _deprecated(parameter: str) -> None:
            warnings.warn(
                f"`{parameter}` in `fit` method is deprecated for better compatibility "
                f"with scikit-learn, use `{parameter}` in constructor or`set_params` "
                "instead.",
                UserWarning,
            )

        def _duplicated(parameter: str) -> None:
            raise ValueError(
                f"2 different `{parameter}` are provided.  Use the one in constructor "
                "or `set_params` instead."
            )

        # - configure callable evaluation metric
        metric: Optional[Metric] = None

        def custom_metric(m: Callable) -> Metric:
            if self._get_type() == "ranker":
                wrapped = ltr_metric_decorator(m, self.n_jobs)
            else:
                wrapped = _metric_decorator(m)
            return wrapped

        def invalid_type(m: Any) -> None:
            msg = f"Invalid type for the `eval_metric`: {type(m)}"
            raise TypeError(msg)

        if self.eval_metric is not None:
            if callable(self.eval_metric):
                metric = custom_metric(self.eval_metric)
            elif isinstance(self.eval_metric, str):
                params.update({"eval_metric": self.eval_metric})
            else:
                # A sequence of metrics
                if not isinstance(self.eval_metric, collections.abc.Sequence):
                    invalid_type(self.eval_metric)
                # Could be a list of strings or callables
                builtin_metrics: List[str] = []
                for m in self.eval_metric:
                    if callable(m):
                        if metric is not None:
                            raise NotImplementedError(
                                "Using multiple custom metrics is not yet supported."
                            )
                        metric = custom_metric(m)
                    elif isinstance(m, str):
                        builtin_metrics.append(m)
                    else:
                        invalid_type(m)
                if builtin_metrics:
                    params.update({"eval_metric": builtin_metrics})

        if feature_weights is not None:
            _deprecated("feature_weights")
        if feature_weights is not None and self.feature_weights is not None:
            _duplicated("feature_weights")
        feature_weights = (
            self.feature_weights
            if self.feature_weights is not None
            else feature_weights
        )
        return model, metric, params, feature_weights

    def _create_dmatrix(self, ref: Optional[DMatrix], **kwargs: Any) -> DMatrix:
        # Use `QuantileDMatrix` to save memory.
        if _can_use_qdm(self.tree_method, self.device) and self.booster != "gblinear":
            try:
                return QuantileDMatrix(
                    **kwargs, ref=ref, nthread=self.n_jobs, max_bin=self.max_bin
                )
            except TypeError:  # `QuantileDMatrix` supports lesser types than DMatrix
                pass
        return DMatrix(**kwargs, nthread=self.n_jobs)

    def _set_evaluation_result(self, evals_result: EvalsLog) -> None:
        if evals_result:
            self.evals_result_ = cast(Dict[str, Dict[str, List[float]]], evals_result)

    @_deprecate_positional_args
    def fit(
        self,
        X: ArrayLike,
        y: ArrayLike,
        *,
        sample_weight: Optional[ArrayLike] = None,
        base_margin: Optional[ArrayLike] = None,
        eval_set: Optional[Sequence[Tuple[ArrayLike, ArrayLike]]] = None,
        verbose: Optional[Union[bool, int]] = True,
        xgb_model: Optional[Union[Booster, str, "XGBModel"]] = None,
        sample_weight_eval_set: Optional[Sequence[ArrayLike]] = None,
        base_margin_eval_set: Optional[Sequence[ArrayLike]] = None,
        feature_weights: Optional[ArrayLike] = None,
    ) -> "XGBModel":
        # pylint: disable=attribute-defined-outside-init
        """Fit gradient boosting model.

        Note that calling ``fit()`` multiple times will cause the model object to be
        re-fit from scratch. To resume training from a previous checkpoint, explicitly
        pass ``xgb_model`` argument.

        Parameters
        ----------
        X :
            Input feature matrix. See :ref:`py-data` for a list of supported types.

            When the ``tree_method`` is set to ``hist``, internally, the
            :py:class:`QuantileDMatrix` will be used instead of the :py:class:`DMatrix`
            for conserving memory. However, this has performance implications when the
            device of input data is not matched with algorithm. For instance, if the
            input is a numpy array on CPU but ``cuda`` is used for training, then the
            data is first processed on CPU then transferred to GPU.
        y :
            Labels
        sample_weight :
            instance weights
        base_margin :
            Global bias for each instance. See :doc:`/tutorials/intercept` for details.
        eval_set :
            A list of (X, y) tuple pairs to use as validation sets, for which
            metrics will be computed.
            Validation metrics will help us track the performance of the model.

        verbose :
            If `verbose` is True and an evaluation set is used, the evaluation metric
            measured on the validation set is printed to stdout at each boosting stage.
            If `verbose` is an integer, the evaluation metric is printed at each
            `verbose` boosting stage. The last boosting stage / the boosting stage found
            by using `early_stopping_rounds` is also printed.
        xgb_model :
            file name of stored XGBoost model or 'Booster' instance XGBoost model to be
            loaded before training (allows training continuation).
        sample_weight_eval_set :
            A list of the form [L_1, L_2, ..., L_n], where each L_i is an array like
            object storing instance weights for the i-th validation set.
        base_margin_eval_set :
            A list of the form [M_1, M_2, ..., M_n], where each M_i is an array like
            object storing base margin for the i-th validation set.
        feature_weights :

            .. deprecated:: 3.0.0

            Use `feature_weights` in :py:meth:`__init__` or :py:meth:`set_params`
            instead.

        """
        with config_context(verbosity=self.verbosity):
            params = self.get_xgb_params()
            model, metric, params, feature_weights = self._configure_fit(
                xgb_model, params, feature_weights
            )
            model, feature_types = get_model_categories(X, model, self.feature_types)

            evals_result: EvalsLog = {}
            train_dmatrix, evals = _wrap_evaluation_matrices(
                missing=self.missing,
                X=X,
                y=y,
                group=None,
                qid=None,
                sample_weight=sample_weight,
                base_margin=base_margin,
                feature_weights=feature_weights,
                eval_set=eval_set,
                sample_weight_eval_set=sample_weight_eval_set,
                base_margin_eval_set=base_margin_eval_set,
                eval_group=None,
                eval_qid=None,
                create_dmatrix=self._create_dmatrix,
                enable_categorical=self.enable_categorical,
                feature_types=feature_types,
            )

            if callable(self.objective):
                obj: Optional[CustomObj] = _objective_decorator(self.objective)
                params["objective"] = "reg:squarederror"
            else:
                obj = None

            self._Booster = train(
                params,
                train_dmatrix,
                self.get_num_boosting_rounds(),
                evals=evals,
                early_stopping_rounds=self.early_stopping_rounds,
                evals_result=evals_result,
                obj=obj,
                custom_metric=metric,
                verbose_eval=verbose,
                xgb_model=model,
                callbacks=self.callbacks,
            )

            self._set_evaluation_result(evals_result)
            return self

    def _can_use_inplace_predict(self) -> bool:
        return self.booster != "gblinear"

    def _get_iteration_range(
        self, iteration_range: Optional[IterationRange]
    ) -> IterationRange:
        if iteration_range is None or iteration_range[1] == 0:
            # Use best_iteration if defined.
            try:
                iteration_range = (0, self.best_iteration + 1)
            except AttributeError:
                iteration_range = (0, 0)
        if self.booster == "gblinear":
            iteration_range = (0, 0)
        return iteration_range

    @_deprecate_positional_args
    def predict(
        self,
        X: ArrayLike,
        *,
        output_margin: bool = False,
        validate_features: bool = True,
        base_margin: Optional[ArrayLike] = None,
        iteration_range: Optional[IterationRange] = None,
    ) -> ArrayLike:
        """Predict with `X`.  If the model is trained with early stopping, then
        :py:attr:`best_iteration` is used automatically. The estimator uses
        `inplace_predict` by default and falls back to using :py:class:`DMatrix` if
        devices between the data and the estimator don't match.

        .. note:: This function is only thread safe for `gbtree` and `dart`.

        Parameters
        ----------
        X :
            Data to predict with. See :ref:`py-data` for a list of supported types.
        output_margin :
            Whether to output the raw untransformed margin value.
        validate_features :
            When this is True, validate that the Booster's and data's feature_names are
            identical.  Otherwise, it is assumed that the feature_names are the same.
        base_margin :
            Global bias for each instance. See :doc:`/tutorials/intercept` for details.
        iteration_range :
            Specifies which layer of trees are used in prediction.  For example, if a
            random forest is trained with 100 rounds.  Specifying ``iteration_range=(10,
            20)``, then only the forests built during [10, 20) (half open set) rounds
            are used in this prediction.

            .. versionadded:: 1.4.0

        Returns
        -------
        prediction

        """
        with config_context(verbosity=self.verbosity):
            iteration_range = self._get_iteration_range(iteration_range)
            if self._can_use_inplace_predict():
                try:
                    predts = self.get_booster().inplace_predict(
                        data=X,
                        iteration_range=iteration_range,
                        predict_type="margin" if output_margin else "value",
                        missing=self.missing,
                        base_margin=base_margin,
                        validate_features=validate_features,
                    )
                    if _is_cupy_alike(predts):
                        cp = import_cupy()

                        predts = cp.asnumpy(predts)  # ensure numpy array is used.
                    return predts
                except TypeError:
                    # coo, csc, dt
                    pass

            test = DMatrix(
                X,
                base_margin=base_margin,
                missing=self.missing,
                nthread=self.n_jobs,
                feature_types=self.feature_types,
                enable_categorical=self.enable_categorical,
            )
            return self.get_booster().predict(
                data=test,
                iteration_range=iteration_range,
                output_margin=output_margin,
                validate_features=validate_features,
            )

    def apply(
        self,
        X: ArrayLike,
        iteration_range: Optional[IterationRange] = None,
    ) -> np.ndarray:
        """Return the predicted leaf every tree for each sample. If the model is trained
        with early stopping, then :py:attr:`best_iteration` is used automatically.

        Parameters
        ----------
        X :
            Input features matrix. See :ref:`py-data` for a list of supported types.

        iteration_range :
            See :py:meth:`predict`.

        Returns
        -------
        X_leaves : array_like, shape=[n_samples, n_trees]
            For each datapoint x in X and for each tree, return the index of the
            leaf x ends up in. Leaves are numbered within
            ``[0; 2**(self.max_depth+1))``, possibly with gaps in the numbering.

        """
        with config_context(verbosity=self.verbosity):
            iteration_range = self._get_iteration_range(iteration_range)
            test_dmatrix = DMatrix(
                X,
                missing=self.missing,
                feature_types=self.feature_types,
                nthread=self.n_jobs,
                enable_categorical=self.enable_categorical,
            )
            return self.get_booster().predict(
                test_dmatrix, pred_leaf=True, iteration_range=iteration_range
            )

    def evals_result(self) -> Dict[str, Dict[str, List[float]]]:
        """Return the evaluation results.

        If **eval_set** is passed to the :py:meth:`fit` function, you can call
        ``evals_result()`` to get evaluation results for all passed **eval_sets**.  When
        **eval_metric** is also passed to the :py:meth:`fit` function, the
        **evals_result** will contain the **eval_metrics** passed to the :py:meth:`fit`
        function.

        The returned evaluation result is a dictionary:

        .. code-block:: python

            {'validation_0': {'logloss': ['0.604835', '0.531479']},
             'validation_1': {'logloss': ['0.41965', '0.17686']}}

        Returns
        -------
        evals_result

        """
        if getattr(self, "evals_result_", None) is not None:
            evals_result = self.evals_result_
        else:
            raise XGBoostError(
                "No evaluation result, `eval_set` is not used during training."
            )

        return evals_result

    @property
    def n_features_in_(self) -> int:
        """Number of features seen during :py:meth:`fit`."""
        booster = self.get_booster()
        return booster.num_features()

    @property
    def feature_names_in_(self) -> np.ndarray:
        """Names of features seen during :py:meth:`fit`.  Defined only when `X` has
        feature names that are all strings.

        """
        feature_names = self.get_booster().feature_names
        if feature_names is None:
            raise AttributeError(
                "`feature_names_in_` is defined only when `X` has feature names that "
                "are all strings."
            )
        return np.array(feature_names)

    @property
    def best_score(self) -> float:
        """The best score obtained by early stopping."""
        return self.get_booster().best_score

    @property
    def best_iteration(self) -> int:
        """The best iteration obtained by early stopping.  This attribute is 0-based,
        for instance if the best iteration is the first round, then best_iteration is 0.

        """
        return self.get_booster().best_iteration

    @property
    def feature_importances_(self) -> np.ndarray:
        """Feature importances property, return depends on `importance_type`
        parameter. When model trained with multi-class/multi-label/multi-target dataset,
        the feature importance is "averaged" over all targets. The "average" is defined
        based on the importance type. For instance, if the importance type is
        "total_gain", then the score is sum of loss change for each split from all
        trees.

        Returns
        -------
        feature_importances_ : array of shape ``[n_features]`` except for multi-class
        linear model, which returns an array with shape `(n_features, n_classes)`

        """
        b: Booster = self.get_booster()

        def dft() -> str:
            return "weight" if self.booster == "gblinear" else "gain"

        score = b.get_score(
            importance_type=self.importance_type if self.importance_type else dft()
        )
        if b.feature_names is None:
            feature_names: FeatureNames = [f"f{i}" for i in range(self.n_features_in_)]
        else:
            feature_names = b.feature_names
        # gblinear returns all features so the `get` in next line is only for gbtree.
        all_features = [score.get(f, 0.0) for f in feature_names]
        all_features_arr = np.array(all_features, dtype=np.float32)
        total = all_features_arr.sum()
        if total == 0:
            return all_features_arr
        return all_features_arr / total

    @property
    def coef_(self) -> np.ndarray:
        """
        Coefficients property

        .. note:: Coefficients are defined only for linear learners

            Coefficients are only defined when the linear model is chosen as
            base learner (`booster=gblinear`). It is not defined for other base
            learner types, such as tree learners (`booster=gbtree`).

        Returns
        -------
        coef_ : array of shape ``[n_features]`` or ``[n_classes, n_features]``
        """
        if self.get_xgb_params()["booster"] != "gblinear":
            raise AttributeError(
                f"Coefficients are not defined for Booster type {self.booster}"
            )
        b = self.get_booster()
        coef = np.array(json.loads(b.get_dump(dump_format="json")[0])["weight"])
        # Logic for multiclass classification
        n_classes = getattr(self, "n_classes_", None)
        if n_classes is not None:
            if n_classes > 2:
                assert len(coef.shape) == 1
                assert coef.shape[0] % n_classes == 0
                coef = coef.reshape((n_classes, -1))
        return coef

    @property
    def intercept_(self) -> np.ndarray:
        """Intercept (bias) property

        For tree-based model, the returned value is the `base_score`.

        Returns
        -------
        intercept_ : array of shape ``(1,)`` or ``[n_classes]``

        """
        booster_config = self.get_xgb_params()["booster"]
        b = self.get_booster()
        if booster_config != "gblinear":  # gbtree, dart
            config = json.loads(b.save_config())
            intercept = json.loads(
                config["learner"]["learner_model_param"]["base_score"]
            )
            return np.array(intercept, dtype=np.float32)

        return np.array(
            json.loads(b.get_dump(dump_format="json")[0])["bias"], dtype=np.float32
        )


PredtT = TypeVar("PredtT", bound=np.ndarray)


def _cls_predict_proba(n_classes: int, prediction: PredtT, vstack: Callable) -> PredtT:
    assert len(prediction.shape) <= 2
    if len(prediction.shape) == 2 and prediction.shape[1] == n_classes:
        # multi-class
        return prediction
    if (
        len(prediction.shape) == 2
        and n_classes == 2
        and prediction.shape[1] >= n_classes
    ):
        # multi-label
        return prediction
    # binary logistic function
    classone_probs = prediction
    classzero_probs = 1.0 - classone_probs
    return vstack((classzero_probs, classone_probs)).transpose()


@xgboost_model_doc(
    "Implementation of the scikit-learn API for XGBoost classification.",
    ["model", "objective"],
    extra_parameters="""
    n_estimators : Optional[int]
        Number of boosting rounds.
""",
)
class XGBClassifier(XGBClassifierMixIn, XGBModel):
    # pylint: disable=missing-docstring,too-many-instance-attributes
    @_deprecate_positional_args
    def __init__(
        self,
        *,
        objective: SklObjective = "binary:logistic",
        **kwargs: Any,
    ) -> None:
        super().__init__(objective=objective, **kwargs)

    @_deprecate_positional_args
    def fit(
        self,
        X: ArrayLike,
        y: ArrayLike,
        *,
        sample_weight: Optional[ArrayLike] = None,
        base_margin: Optional[ArrayLike] = None,
        eval_set: Optional[Sequence[Tuple[ArrayLike, ArrayLike]]] = None,
        verbose: Optional[Union[bool, int]] = True,
        xgb_model: Optional[Union[Booster, str, XGBModel]] = None,
        sample_weight_eval_set: Optional[Sequence[ArrayLike]] = None,
        base_margin_eval_set: Optional[Sequence[ArrayLike]] = None,
        feature_weights: Optional[ArrayLike] = None,
    ) -> "XGBClassifier":
        # pylint: disable = attribute-defined-outside-init,too-many-statements
        with config_context(verbosity=self.verbosity):
            # We keep the n_classes_ as a simple member instead of loading it from
            # booster in a Python property. This way we can have efficient and
            # thread-safe prediction.
            if _is_polars_lazyframe(y):
                y = y.collect()
            if _is_cudf_df(y) or _is_cudf_ser(y):
                cp = import_cupy()

                classes = cp.unique(y.values)
                self.n_classes_ = len(classes)
                expected_classes = cp.array(self.classes_)
            elif _is_cupy_alike(y):
                cp = import_cupy()

                classes = cp.unique(y)
                self.n_classes_ = len(classes)
                expected_classes = cp.array(self.classes_)
            else:
                classes = np.unique(np.asarray(y))
                self.n_classes_ = len(classes)
                expected_classes = self.classes_
            if (
                classes.shape != expected_classes.shape
                or not (classes == expected_classes).all()
            ):
                raise ValueError(
                    f"Invalid classes inferred from unique values of `y`.  "
                    f"Expected: {expected_classes}, got {classes}"
                )

            params = self.get_xgb_params()

            if callable(self.objective):
                obj: Optional[CustomObj] = _objective_decorator(self.objective)
                # Use default value. Is it really not used ?
                params["objective"] = "binary:logistic"
            else:
                obj = None

            if self.n_classes_ > 2:
                # Switch to using a multiclass objective in the underlying XGB instance
                if params.get("objective", None) != "multi:softmax":
                    params["objective"] = "multi:softprob"
                params["num_class"] = self.n_classes_

            model, metric, params, feature_weights = self._configure_fit(
                xgb_model, params, feature_weights
            )
            model, feature_types = get_model_categories(X, model, self.feature_types)

            evals_result: EvalsLog = {}
            train_dmatrix, evals = _wrap_evaluation_matrices(
                missing=self.missing,
                X=X,
                y=y,
                group=None,
                qid=None,
                sample_weight=sample_weight,
                base_margin=base_margin,
                feature_weights=feature_weights,
                eval_set=eval_set,
                sample_weight_eval_set=sample_weight_eval_set,
                base_margin_eval_set=base_margin_eval_set,
                eval_group=None,
                eval_qid=None,
                create_dmatrix=self._create_dmatrix,
                enable_categorical=self.enable_categorical,
                feature_types=feature_types,
            )

            self._Booster = train(
                params,
                train_dmatrix,
                self.get_num_boosting_rounds(),
                evals=evals,
                early_stopping_rounds=self.early_stopping_rounds,
                evals_result=evals_result,
                obj=obj,
                custom_metric=metric,
                verbose_eval=verbose,
                xgb_model=model,
                callbacks=self.callbacks,
            )

            if not callable(self.objective):
                self.objective = params["objective"]

            self._set_evaluation_result(evals_result)
            return self

    if XGBModel.fit.__doc__ is not None:
        fit.__doc__ = XGBModel.fit.__doc__.replace(
            "Fit gradient boosting model", "Fit gradient boosting classifier", 1
        )

    @_deprecate_positional_args
    def predict(
        self,
        X: ArrayLike,
        *,
        output_margin: bool = False,
        validate_features: bool = True,
        base_margin: Optional[ArrayLike] = None,
        iteration_range: Optional[IterationRange] = None,
    ) -> ArrayLike:
        with config_context(verbosity=self.verbosity):
            class_probs = super().predict(
                X=X,
                output_margin=output_margin,
                validate_features=validate_features,
                base_margin=base_margin,
                iteration_range=iteration_range,
            )
            if output_margin:
                # If output_margin is active, simply return the scores
                return class_probs

            if len(class_probs.shape) > 1 and self.n_classes_ != 2:
                # multi-class, turns softprob into softmax
                column_indexes: np.ndarray = np.argmax(class_probs, axis=1)
            elif len(class_probs.shape) > 1 and class_probs.shape[1] != 1:
                # multi-label
                column_indexes = np.zeros(class_probs.shape)
                column_indexes[class_probs > 0.5] = 1
            elif self.objective == "multi:softmax":
                return class_probs.astype(np.int32)
            else:
                # turns soft logit into class label
                column_indexes = np.repeat(0, class_probs.shape[0])
                column_indexes[class_probs > 0.5] = 1

            return column_indexes

    def predict_proba(
        self,
        X: ArrayLike,
        validate_features: bool = True,
        base_margin: Optional[ArrayLike] = None,
        iteration_range: Optional[IterationRange] = None,
    ) -> np.ndarray:
        """Predict the probability of each `X` example being of a given class. If the
        model is trained with early stopping, then :py:attr:`best_iteration` is used
        automatically. The estimator uses `inplace_predict` by default and falls back to
        using :py:class:`DMatrix` if devices between the data and the estimator don't
        match.

        .. note:: This function is only thread safe for `gbtree` and `dart`.

        Parameters
        ----------
        X :
            Feature matrix. See :ref:`py-data` for a list of supported types.
        validate_features :
            When this is True, validate that the Booster's and data's feature_names are
            identical.  Otherwise, it is assumed that the feature_names are the same.
        base_margin :
            Global bias for each instance. See :doc:`/tutorials/intercept` for details.
        iteration_range :
            Specifies which layer of trees are used in prediction.  For example, if a
            random forest is trained with 100 rounds.  Specifying `iteration_range=(10,
            20)`, then only the forests built during [10, 20) (half open set) rounds are
            used in this prediction.

        Returns
        -------
        prediction :
            a numpy array of shape array-like of shape (n_samples, n_classes) with the
            probability of each data example being of a given class.

        """
        # custom obj:      Do nothing as we don't know what to do.
        # softprob:        Do nothing, output is proba.
        # softmax:         Use softmax from scipy
        # binary:logistic: Expand the prob vector into 2-class matrix after predict.
        # binary:logitraw: Unsupported by predict_proba()
        if self.objective == "multi:softmax":
            raw_predt = super().predict(
                X=X,
                validate_features=validate_features,
                base_margin=base_margin,
                iteration_range=iteration_range,
                output_margin=True,
            )
            class_prob = softmax(raw_predt, axis=1)
            return class_prob
        class_probs = super().predict(
            X=X,
            validate_features=validate_features,
            base_margin=base_margin,
            iteration_range=iteration_range,
        )
        return _cls_predict_proba(self.n_classes_, class_probs, np.vstack)


@xgboost_model_doc(
    """scikit-learn API for XGBoost random forest classification.

    .. deprecated:: 3.4.0

        This estimator is deprecated and will be removed in a future release. See
        :doc:`/tutorials/rf` for alternatives.

    """,
    ["model", "objective"],
    extra_parameters="""
    n_estimators : Optional[int]
        Number of trees in random forest to fit.
""",
)
class XGBRFClassifier(XGBClassifier):
    # pylint: disable=missing-docstring
    @_deprecate_positional_args
    def __init__(
        self,
        *,
        learning_rate: float = 1.0,
        subsample: float = 0.8,
        colsample_bynode: float = 0.8,
        reg_lambda: float = 1e-5,
        **kwargs: Any,
    ):
        _warn_rf_deprecated("XGBRFClassifier")
        super().__init__(
            learning_rate=learning_rate,
            subsample=subsample,
            colsample_bynode=colsample_bynode,
            reg_lambda=reg_lambda,
            **kwargs,
        )
        _check_rf_callback(self.early_stopping_rounds, self.callbacks)

    def get_xgb_params(self) -> Dict[str, Any]:
        params = super().get_xgb_params()
        params["num_parallel_tree"] = super().get_num_boosting_rounds()
        return params

    def get_num_boosting_rounds(self) -> int:
        return 1

    # pylint: disable=unused-argument
    @_deprecate_positional_args
    def fit(
        self,
        X: ArrayLike,
        y: ArrayLike,
        *,
        sample_weight: Optional[ArrayLike] = None,
        base_margin: Optional[ArrayLike] = None,
        eval_set: Optional[Sequence[Tuple[ArrayLike, ArrayLike]]] = None,
        verbose: Optional[Union[bool, int]] = True,
        xgb_model: Optional[Union[Booster, str, XGBModel]] = None,
        sample_weight_eval_set: Optional[Sequence[ArrayLike]] = None,
        base_margin_eval_set: Optional[Sequence[ArrayLike]] = None,
        feature_weights: Optional[ArrayLike] = None,
    ) -> "XGBRFClassifier":
        args = {k: v for k, v in locals().items() if k not in ("self", "__class__")}
        _check_rf_callback(self.early_stopping_rounds, self.callbacks)
        super().fit(**args)
        return self


@xgboost_model_doc(
    "Implementation of the scikit-learn API for XGBoost regression.",
    ["estimators", "model", "objective"],
)
class XGBRegressor(XGBRegressorMixIn, XGBModel):
    # pylint: disable=missing-docstring
    @_deprecate_positional_args
    def __init__(
        self, *, objective: SklObjective = "reg:squarederror", **kwargs: Any
    ) -> None:
        super().__init__(objective=objective, **kwargs)


@xgboost_model_doc(
    """scikit-learn API for XGBoost random forest regression.

    .. deprecated:: 3.4.0

        This estimator is deprecated and will be removed in a future release. See
        :doc:`/tutorials/rf` for alternatives.

    """,
    ["model", "objective"],
    extra_parameters="""
    n_estimators : Optional[int]
        Number of trees in random forest to fit.
""",
)
class XGBRFRegressor(XGBRegressor):
    # pylint: disable=missing-docstring
    @_deprecate_positional_args
    def __init__(
        self,
        *,
        learning_rate: float = 1.0,
        subsample: float = 0.8,
        colsample_bynode: float = 0.8,
        reg_lambda: float = 1e-5,
        **kwargs: Any,
    ) -> None:
        _warn_rf_deprecated("XGBRFRegressor")
        super().__init__(
            learning_rate=learning_rate,
            subsample=subsample,
            colsample_bynode=colsample_bynode,
            reg_lambda=reg_lambda,
            **kwargs,
        )
        _check_rf_callback(self.early_stopping_rounds, self.callbacks)

    def get_xgb_params(self) -> Dict[str, Any]:
        params = super().get_xgb_params()
        params["num_parallel_tree"] = super().get_num_boosting_rounds()
        return params

    def get_num_boosting_rounds(self) -> int:
        return 1

    # pylint: disable=unused-argument
    @_deprecate_positional_args
    def fit(
        self,
        X: ArrayLike,
        y: ArrayLike,
        *,
        sample_weight: Optional[ArrayLike] = None,
        base_margin: Optional[ArrayLike] = None,
        eval_set: Optional[Sequence[Tuple[ArrayLike, ArrayLike]]] = None,
        verbose: Optional[Union[bool, int]] = True,
        xgb_model: Optional[Union[Booster, str, XGBModel]] = None,
        sample_weight_eval_set: Optional[Sequence[ArrayLike]] = None,
        base_margin_eval_set: Optional[Sequence[ArrayLike]] = None,
        feature_weights: Optional[ArrayLike] = None,
    ) -> "XGBRFRegressor":
        args = {k: v for k, v in locals().items() if k not in ("self", "__class__")}
        _check_rf_callback(self.early_stopping_rounds, self.callbacks)
        super().fit(**args)
        return self


def _get_qid(
    X: ArrayLike, qid: Optional[ArrayLike]
) -> Tuple[ArrayLike, Optional[ArrayLike]]:
    """Get the special qid column from X if exists."""
    if (_is_pandas_df(X) or _is_cudf_df(X)) and hasattr(X, "qid"):
        if qid is not None:
            raise ValueError(
                "Found both the special column `qid` in `X` and the `qid` from the"
                "`fit` method. Please remove one of them."
            )
        q_x = X.qid
        X = X.drop("qid", axis=1)
        return X, q_x
    return X, qid


@xgboost_model_doc(
    """Implementation of the Scikit-Learn API for XGBoost Ranking.

See :doc:`Learning to Rank </tutorials/learning_to_rank>` for an introducion.

    """,
    ["estimators", "model"],
    end_note="""
        .. note::

            A custom objective function is currently not supported by XGBRanker.

        .. note::

            Query group information is only required for ranking training but not
            prediction. Multiple groups can be predicted on a single call to
            :py:meth:`predict`.

        When fitting the model with the `group` parameter, your data need to be sorted
        by the query group first. `group` is an array that contains the size of each
        query group.

        Similarly, when fitting the model with the `qid` parameter, the data should be
        sorted according to query index and `qid` is an array that contains the query
        index for each training sample.

        For example, if your original data look like:

        +-------+-----------+---------------+
        |   qid |   label   |   features    |
        +-------+-----------+---------------+
        |   1   |   0       |   x_1         |
        +-------+-----------+---------------+
        |   1   |   1       |   x_2         |
        +-------+-----------+---------------+
        |   1   |   0       |   x_3         |
        +-------+-----------+---------------+
        |   2   |   0       |   x_4         |
        +-------+-----------+---------------+
        |   2   |   1       |   x_5         |
        +-------+-----------+---------------+
        |   2   |   1       |   x_6         |
        +-------+-----------+---------------+
        |   2   |   1       |   x_7         |
        +-------+-----------+---------------+

        then :py:meth:`fit` method can be called with either `group` array as ``[3, 4]``
        or with `qid` as ``[1, 1, 1, 2, 2, 2, 2]``, that is the qid column.  Also, the
        `qid` can be a special column of input `X` instead of a separated parameter, see
        :py:meth:`fit` for more info.""",
)
class XGBRanker(XGBRankerMixIn, XGBModel):
    # pylint: disable=missing-docstring,too-many-arguments
    @_deprecate_positional_args
    def __init__(self, *, objective: str = "rank:ndcg", **kwargs: Any):
        super().__init__(objective=objective, **kwargs)
        if callable(self.objective):
            raise ValueError("custom objective function not supported by XGBRanker")
        if "rank:" not in objective:
            raise ValueError("please use XGBRanker for ranking task")

    def _create_ltr_dmatrix(
        self, ref: Optional[DMatrix], data: ArrayLike, qid: ArrayLike, **kwargs: Any
    ) -> DMatrix:
        data, qid = _get_qid(data, qid)

        if kwargs.get("group", None) is None and qid is None:
            raise ValueError("Either `group` or `qid` is required for ranking task")

        return super()._create_dmatrix(ref=ref, data=data, qid=qid, **kwargs)

    @_deprecate_positional_args
    def fit(
        self,
        X: ArrayLike,
        y: ArrayLike,
        *,
        group: Optional[ArrayLike] = None,
        qid: Optional[ArrayLike] = None,
        sample_weight: Optional[ArrayLike] = None,
        base_margin: Optional[ArrayLike] = None,
        eval_set: Optional[Sequence[Tuple[ArrayLike, ArrayLike]]] = None,
        eval_group: Optional[Sequence[ArrayLike]] = None,
        eval_qid: Optional[Sequence[ArrayLike]] = None,
        verbose: Optional[Union[bool, int]] = True,
        xgb_model: Optional[Union[Booster, str, XGBModel]] = None,
        sample_weight_eval_set: Optional[Sequence[ArrayLike]] = None,
        base_margin_eval_set: Optional[Sequence[ArrayLike]] = None,
        feature_weights: Optional[ArrayLike] = None,
    ) -> "XGBRanker":
        # pylint: disable = attribute-defined-outside-init,arguments-differ
        """Fit gradient boosting ranker

        Note that calling ``fit()`` multiple times will cause the model object to be
        re-fit from scratch. To resume training from a previous checkpoint, explicitly
        pass ``xgb_model`` argument.

        Parameters
        ----------
        X :
            Feature matrix. See :ref:`py-data` for a list of supported types.

            When this is a :py:class:`pandas.DataFrame` or a :py:class:`cudf.DataFrame`,
            it may contain a special column called ``qid`` for specifying the query
            index. Using a special column is the same as using the `qid` parameter,
            except for being compatible with sklearn utility functions like
            :py:func:`sklearn.model_selection.cross_validation`. The same convention
            applies to the :py:meth:`XGBRanker.score` and :py:meth:`XGBRanker.predict`.

            +-----+----------------+----------------+
            | qid | feat_0         | feat_1         |
            +-----+----------------+----------------+
            | 0   | :math:`x_{00}` | :math:`x_{01}` |
            +-----+----------------+----------------+
            | 1   | :math:`x_{10}` | :math:`x_{11}` |
            +-----+----------------+----------------+
            | 1   | :math:`x_{20}` | :math:`x_{21}` |
            +-----+----------------+----------------+

            When the ``tree_method`` is set to ``hist``, internally, the
            :py:class:`QuantileDMatrix` will be used instead of the :py:class:`DMatrix`
            for conserving memory. However, this has performance implications when the
            device of input data is not matched with algorithm. For instance, if the
            input is a numpy array on CPU but ``cuda`` is used for training, then the
            data is first processed on CPU then transferred to GPU.
        y :
            Labels
        group :
            Size of each query group of training data. Should have as many elements as
            the query groups in the training data.  If this is set to None, then user
            must provide qid.
        qid :
            Query ID for each training sample.  Should have the size of n_samples.  If
            this is set to None, then user must provide group or a special column in X.
        sample_weight :
            Query group weights

            .. note:: Weights are per-group for ranking tasks

                In ranking task, one weight is assigned to each query group/id (not each
                data point). This is because we only care about the relative ordering of
                data points within each group, so it doesn't make sense to assign
                weights to individual data points.

        base_margin :
            Global bias for each instance. See :doc:`/tutorials/intercept` for details.
        eval_set :
            A list of (X, y) tuple pairs to use as validation sets, for which
            metrics will be computed.
            Validation metrics will help us track the performance of the model.
        eval_group :
            A list in which ``eval_group[i]`` is the list containing the sizes of all
            query groups in the ``i``-th pair in **eval_set**.
        eval_qid :
            A list in which ``eval_qid[i]`` is the array containing query ID of ``i``-th
            pair in **eval_set**. The special column convention in `X` applies to
            validation datasets as well.

        verbose :
            If `verbose` is True and an evaluation set is used, the evaluation metric
            measured on the validation set is printed to stdout at each boosting stage.
            If `verbose` is an integer, the evaluation metric is printed at each
            `verbose` boosting stage. The last boosting stage / the boosting stage found
            by using `early_stopping_rounds` is also printed.
        xgb_model :
            file name of stored XGBoost model or 'Booster' instance XGBoost model to be
            loaded before training (allows training continuation).
        sample_weight_eval_set :
            A list of the form [L_1, L_2, ..., L_n], where each L_i is a list of
            group weights on the i-th validation set.

            .. note:: Weights are per-group for ranking tasks

                In ranking task, one weight is assigned to each query group (not each
                data point). This is because we only care about the relative ordering of
                data points within each group, so it doesn't make sense to assign
                weights to individual data points.
        base_margin_eval_set :
            A list of the form [M_1, M_2, ..., M_n], where each M_i is an array like
            object storing base margin for the i-th validation set.
        feature_weights :
            Weight for each feature, defines the probability of each feature being
            selected when colsample is being used.  All values must be greater than 0,
            otherwise a `ValueError` is thrown.

        """
        with config_context(verbosity=self.verbosity):
            params = self.get_xgb_params()

            model, metric, params, feature_weights = self._configure_fit(
                xgb_model, params, feature_weights
            )
            model, feature_types = get_model_categories(X, model, self.feature_types)

            evals_result: EvalsLog = {}
            train_dmatrix, evals = _wrap_evaluation_matrices(
                missing=self.missing,
                X=X,
                y=y,
                group=group,
                qid=qid,
                sample_weight=sample_weight,
                base_margin=base_margin,
                feature_weights=feature_weights,
                eval_set=eval_set,
                sample_weight_eval_set=sample_weight_eval_set,
                base_margin_eval_set=base_margin_eval_set,
                eval_group=eval_group,
                eval_qid=eval_qid,
                create_dmatrix=self._create_ltr_dmatrix,
                enable_categorical=self.enable_categorical,
                feature_types=feature_types,
            )

            self._Booster = train(
                params,
                train_dmatrix,
                num_boost_round=self.get_num_boosting_rounds(),
                early_stopping_rounds=self.early_stopping_rounds,
                evals=evals,
                evals_result=evals_result,
                custom_metric=metric,
                verbose_eval=verbose,
                xgb_model=model,
                callbacks=self.callbacks,
            )

            self.objective = params["objective"]

            self._set_evaluation_result(evals_result)
            return self

    @_deprecate_positional_args
    def predict(
        self,
        X: ArrayLike,
        *,
        output_margin: bool = False,
        validate_features: bool = True,
        base_margin: Optional[ArrayLike] = None,
        iteration_range: Optional[IterationRange] = None,
    ) -> ArrayLike:
        X, _ = _get_qid(X, None)
        return super().predict(
            X,
            output_margin=output_margin,
            validate_features=validate_features,
            base_margin=base_margin,
            iteration_range=iteration_range,
        )

    def apply(
        self,
        X: ArrayLike,
        iteration_range: Optional[IterationRange] = None,
    ) -> ArrayLike:
        X, _ = _get_qid(X, None)
        return super().apply(X, iteration_range)

    def score(self, X: ArrayLike, y: ArrayLike) -> float:
        """Evaluate score for data using the last evaluation metric. If the model is
        trained with early stopping, then :py:attr:`best_iteration` is used
        automatically.

        Parameters
        ----------
        X : Union[pd.DataFrame, cudf.DataFrame]
          Feature matrix. A DataFrame with a special `qid` column.

        y :
          Labels

        Returns
        -------
        score :
          The result of the first evaluation metric for the ranker.

        """
        X, qid = _get_qid(X, None)
        if qid is None:
            raise ValueError(
                "The special column `qid` is required in `X` for ranking task."
            )
        # fixme(jiamingy): base margin and group weight is not yet supported. We might
        # need to make extra special fields in the dataframe.
        Xyq = DMatrix(
            X,
            y,
            qid=qid,
            missing=self.missing,
            enable_categorical=self.enable_categorical,
            nthread=self.n_jobs,
            feature_types=self.feature_types,
        )
        if callable(self.eval_metric):
            metric = ltr_metric_decorator(self.eval_metric, self.n_jobs)
            result_str = self.get_booster().eval_set([(Xyq, "eval")], feval=metric)
        else:
            result_str = self.get_booster().eval(Xyq)

        metric_score = _parse_eval_str(result_str)
        return metric_score[-1][1]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/__init__.py <==
"""PySpark XGBoost integration interface"""

try:
    import pyspark
except ImportError as e:
    raise ImportError("pyspark package needs to be installed to use this module") from e

from .estimator import (
    SparkXGBClassifier,
    SparkXGBClassifierModel,
    SparkXGBRanker,
    SparkXGBRankerModel,
    SparkXGBRegressor,
    SparkXGBRegressorModel,
)

__all__ = [
    "SparkXGBClassifier",
    "SparkXGBClassifierModel",
    "SparkXGBRegressor",
    "SparkXGBRegressorModel",
    "SparkXGBRanker",
    "SparkXGBRankerModel",
]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/core.py <==
"""XGBoost pyspark integration submodule for core code."""

import base64

# pylint: disable=fixme, protected-access, no-member
# pylint: disable=too-many-lines, too-many-branches
import json
import logging
import os
from collections import namedtuple
from dataclasses import asdict
from typing import (
    Any,
    Callable,
    Dict,
    Iterator,
    List,
    Optional,
    Tuple,
    Type,
    Union,
    cast,
)

import numpy as np
import pandas as pd
from pyspark import cloudpickle
from pyspark.ml import Estimator, Model
from pyspark.ml.functions import array_to_vector, vector_to_array
from pyspark.ml.linalg import VectorUDT
from pyspark.ml.param import Param, Params, TypeConverters
from pyspark.ml.param.shared import (
    HasFeaturesCol,
    HasLabelCol,
    HasPredictionCol,
    HasProbabilityCol,
    HasRawPredictionCol,
    HasValidationIndicatorCol,
    HasWeightCol,
)
from pyspark.ml.util import (
    DefaultParamsReader,
    DefaultParamsWriter,
    MLReadable,
    MLReader,
    MLWritable,
    MLWriter,
)
from pyspark.resource import (
    ResourceProfile,
    ResourceProfileBuilder,
    TaskResourceRequests,
)
from pyspark.sql import Column, DataFrame, SparkSession
from pyspark.sql.functions import (
    col,
    countDistinct,
    pandas_udf,
    rand,
    struct,
    unwrap_udt,
)
from pyspark.sql.types import (
    ArrayType,
    BooleanType,
    DoubleType,
    FloatType,
    IntegerType,
    IntegralType,
    LongType,
    ShortType,
)
from scipy.special import expit, softmax  # pylint: disable=no-name-in-module

from .._c_api import _py_version
from .._typing import ArrayLike
from ..collective import Config
from ..compat import import_cupy, is_cudf_available, is_cupy_available
from ..config import config_context, get_config
from ..core import Booster, _check_distributed_params
from ..sklearn import DEFAULT_N_ESTIMATORS, XGBClassifier, XGBModel, _can_use_qdm
from ..training import train as worker_train
from .data import (
    _read_csr_matrix_from_unwrapped_spark_vec,
    alias,
    create_dmatrix_from_partitions,
    pred_contribs,
    stack_series,
)
from .params import (
    HasArbitraryParamsDict,
    HasBaseMarginCol,
    HasContribPredictionCol,
    HasEnableSparseDataOptim,
    HasFeaturesCols,
    HasQueryIdCol,
)
from .summary import XGBoostTrainingSummary
from .utils import (
    CommunicatorContext,
    _get_default_params_from_func,
    _get_gpu_id,
    _get_host_ip,
    _get_max_num_concurrent_tasks,
    _get_rabit_args,
    _is_connect,
    _is_local,
    deserialize_booster,
    deserialize_xgb_model,
    get_class_name,
    get_logger,
    get_logger_level,
    serialize_booster,
    use_cuda,
)

# Put pyspark specific params here, they won't be passed to XGBoost.
# like `validationIndicatorCol`, `base_margin_col`
_pyspark_specific_params = [
    "featuresCol",
    "labelCol",
    "weightCol",
    "rawPredictionCol",
    "predictionCol",
    "probabilityCol",
    "validationIndicatorCol",
    "base_margin_col",
    "arbitrary_params_dict",
    "force_repartition",
    "num_workers",
    "feature_names",
    "features_cols",
    "enable_sparse_data_optim",
    "qid_col",
    "repartition_random_shuffle",
    "pred_contrib_col",
    "launch_tracker_on_driver",
    "coll_cfg",
]

_non_booster_params = ["missing", "n_estimators", "feature_types", "feature_weights"]

_pyspark_param_alias_map = {
    "features_col": "featuresCol",
    "label_col": "labelCol",
    "weight_col": "weightCol",
    "raw_prediction_col": "rawPredictionCol",
    "prediction_col": "predictionCol",
    "probability_col": "probabilityCol",
    "validation_indicator_col": "validationIndicatorCol",
}

_inverse_pyspark_param_alias_map = {v: k for k, v in _pyspark_param_alias_map.items()}

_unsupported_xgb_params = [
    "enable_categorical",  # Use feature_types param to specify categorical feature instead
    "n_jobs",  # Do not allow user to set it, will use `spark.task.cpus` value instead.
    "nthread",  # Ditto
]

_unsupported_fit_params = {
    "sample_weight",  # Supported by spark param weightCol
    "eval_set",  # Supported by spark param validation_indicator_col
    "sample_weight_eval_set",  # Supported by spark param weight_col + validation_indicator_col
    "base_margin",  # Supported by spark param base_margin_col
    "base_margin_eval_set",  # Supported by spark param base_margin_col + validation_indicator_col
    "group",  # Use spark param `qid_col` instead
    "qid",  # Use spark param `qid_col` instead
    "eval_group",  # Use spark param `qid_col` instead
    "eval_qid",  # Use spark param `qid_col` instead
}

_unsupported_train_params = {
    "evals",  # Supported by spark param validation_indicator_col
    "evals_result",  # Won't support yet+
}

_unsupported_predict_params = {
    # for classification, we can use rawPrediction as margin
    "output_margin",
    "validate_features",  # TODO
    "base_margin",  # Use pyspark base_margin_col param instead.
}

# TODO: supply hint message for all other unsupported params.
_unsupported_params_hint_message = {
    "enable_categorical": "`xgboost.spark` estimators do not have 'enable_categorical' param, "
    "but you can set `feature_types` param and mark categorical features with 'c' string."
}

# Global prediction names
Pred = namedtuple(
    "Pred", ("prediction", "raw_prediction", "probability", "pred_contrib")
)
pred = Pred("prediction", "rawPrediction", "probability", "predContrib")

_INIT_BOOSTER_SAVE_PATH = "init_booster.json"

_LOG_TAG = "XGBoost-PySpark"


class _SparkXGBParams(
    HasFeaturesCol,
    HasLabelCol,
    HasWeightCol,
    HasPredictionCol,
    HasValidationIndicatorCol,
    HasArbitraryParamsDict,
    HasBaseMarginCol,
    HasFeaturesCols,
    HasEnableSparseDataOptim,
    HasQueryIdCol,
    HasContribPredictionCol,
):
    num_workers = Param(
        Params._dummy(),
        "num_workers",
        "The number of XGBoost workers. Each XGBoost worker corresponds to one spark task.",
        TypeConverters.toInt,
    )
    device = Param(
        Params._dummy(),
        "device",
        (
            "The device type for XGBoost executors. Available options are `cpu`,`cuda`"
            " and `gpu`. Set `device` to `cuda` or `gpu` if the executors are running "
            "on GPU instances. Currently, only one GPU per task is supported."
        ),
        TypeConverters.toString,
    )
    force_repartition = Param(
        Params._dummy(),
        "force_repartition",
        "A boolean variable. Set force_repartition=true if you "
        + "want to force the input dataset to be repartitioned before XGBoost training."
        + "Note: The auto repartitioning judgement is not fully accurate, so it is recommended"
        + "to have force_repartition be True.",
        TypeConverters.toBoolean,
    )
    repartition_random_shuffle = Param(
        Params._dummy(),
        "repartition_random_shuffle",
        "A boolean variable. Set repartition_random_shuffle=true if you want to random shuffle "
        "dataset when repartitioning is required. By default is True.",
        TypeConverters.toBoolean,
    )
    feature_names = Param(
        Params._dummy(),
        "feature_names",
        "A list of str to specify feature names.",
        TypeConverters.toList,
    )
    launch_tracker_on_driver = Param(
        Params._dummy(),
        "launch_tracker_on_driver",
        "A boolean variable. Set launch_tracker_on_driver to true if you want the tracker to be "
        "launched on the driver side; otherwise, it will be launched on the executor side.",
        TypeConverters.toBoolean,
    )
    coll_cfg = Param(
        Params._dummy(),
        "coll_cfg",
        "xgboost.collective.Config. The collective configuration.",
        TypeConverters.identity,
    )

    def set_coll_cfg(self, value: Config) -> "_SparkXGBParams":
        """Set collective configuration"""
        assert isinstance(value, Config)
        self.set(self.coll_cfg, value)
        return self

    def set_device(self, value: str) -> "_SparkXGBParams":
        """Set device, optional value: cpu, cuda, gpu"""
        _check_distributed_params({"device": value})
        assert value in ("cpu", "cuda", "gpu")
        self.set(self.device, value)
        return self

    @classmethod
    def _xgb_cls(cls) -> Type[XGBModel]:
        """
        Subclasses should override this method and
        returns an xgboost.XGBModel subclass
        """
        raise NotImplementedError()

    # Parameters for xgboost.XGBModel()
    @classmethod
    def _get_xgb_params_default(cls) -> Dict[str, Any]:
        """Get the xgboost.sklearn.XGBModel default parameters and filter out some"""
        xgb_model_default = cls._xgb_cls()()
        params_dict = xgb_model_default.get_params()
        filtered_params_dict = {
            k: params_dict[k] for k in params_dict if k not in _unsupported_xgb_params
        }
        filtered_params_dict["n_estimators"] = DEFAULT_N_ESTIMATORS
        return filtered_params_dict

    def _set_xgb_params_default(self) -> None:
        """Set xgboost parameters into spark parameters"""
        filtered_params_dict = self._get_xgb_params_default()
        self._setDefault(**filtered_params_dict)

    def _gen_xgb_params_dict(
        self, gen_xgb_sklearn_estimator_param: bool = False
    ) -> Dict[str, Any]:
        """Generate the xgboost parameters which will be passed into xgboost library"""
        xgb_params = {}
        non_xgb_params = (
            set(_pyspark_specific_params)
            | self._get_fit_params_default().keys()
            | self._get_predict_params_default().keys()
        )
        if not gen_xgb_sklearn_estimator_param:
            non_xgb_params |= set(_non_booster_params)
        for param in self.extractParamMap():
            if param.name not in non_xgb_params:
                xgb_params[param.name] = self.getOrDefault(param)

        arbitrary_params_dict = self.getOrDefault(
            self.getParam("arbitrary_params_dict")
        )
        xgb_params.update(arbitrary_params_dict)
        return xgb_params

    # Parameters for xgboost.XGBModel().fit()
    @classmethod
    def _get_fit_params_default(cls) -> Dict[str, Any]:
        """Get the xgboost.XGBModel().fit() parameters"""
        fit_params = _get_default_params_from_func(
            cls._xgb_cls().fit, _unsupported_fit_params
        )
        return fit_params

    def _set_fit_params_default(self) -> None:
        """Get the xgboost.XGBModel().fit() parameters and set them to spark parameters"""
        filtered_params_dict = self._get_fit_params_default()
        self._setDefault(**filtered_params_dict)

    def _gen_fit_params_dict(self) -> Dict[str, Any]:
        """Generate the fit parameters which will be passed into fit function"""
        fit_params_keys = self._get_fit_params_default().keys()
        fit_params = {}
        for param in self.extractParamMap():
            if param.name in fit_params_keys:
                fit_params[param.name] = self.getOrDefault(param)
        return fit_params

    @classmethod
    def _get_predict_params_default(cls) -> Dict[str, Any]:
        """Get the parameters from xgboost.XGBModel().predict()"""
        predict_params = _get_default_params_from_func(
            cls._xgb_cls().predict, _unsupported_predict_params
        )
        return predict_params

    def _set_predict_params_default(self) -> None:
        """Get the parameters from xgboost.XGBModel().predict() and
        set them into spark parameters"""
        filtered_params_dict = self._get_predict_params_default()
        self._setDefault(**filtered_params_dict)

    def _gen_predict_params_dict(self) -> Dict[str, Any]:
        """Generate predict parameters which will be passed into xgboost.XGBModel().predict()"""
        predict_params_keys = self._get_predict_params_default().keys()
        predict_params = {}
        for param in self.extractParamMap():
            if param.name in predict_params_keys:
                predict_params[param.name] = self.getOrDefault(param)
        return predict_params

    def _validate_gpu_params(self, spark_session: SparkSession) -> None:
        """Validate the gpu parameters and gpu configurations"""

        if self._run_on_gpu(spark_session):
            if _is_local(spark_session):
                # Supporting GPU training in Spark local mode is just for debugging
                # purposes, so it's okay for printing the below warning instead of
                # checking the real gpu numbers and raising the exception.
                get_logger(self.__class__.__name__).warning(
                    "You have enabled GPU in spark local mode. Please make sure your"
                    " local node has at least %d GPUs",
                    self.getOrDefault(self.num_workers),
                )
            else:
                executor_gpus = spark_session.conf.get(
                    "spark.executor.resource.gpu.amount", None
                )
                if executor_gpus is None:
                    raise ValueError(
                        "The `spark.executor.resource.gpu.amount` is required for training"
                        " on GPU."
                    )
                gpu_per_task = spark_session.conf.get(
                    "spark.task.resource.gpu.amount", None
                )
                if gpu_per_task is not None and float(gpu_per_task) > 1.0:
                    get_logger(self.__class__.__name__).warning(
                        "The configuration assigns %s GPUs to each Spark task, but each "
                        "XGBoost training task only utilizes 1 GPU, which will lead to "
                        "unnecessary GPU waste",
                        gpu_per_task,
                    )

    def _validate_params(self, spark_session: SparkSession) -> None:
        # pylint: disable=too-many-branches
        init_model = self.getOrDefault("xgb_model")
        if init_model is not None and not isinstance(init_model, Booster):
            raise ValueError(
                "The xgb_model param must be set with a `xgboost.core.Booster` "
                "instance."
            )

        if self.getOrDefault(self.num_workers) < 1:
            raise ValueError(
                f"Number of workers was {self.getOrDefault(self.num_workers)}."
                f"It cannot be less than 1 [Default is 1]"
            )

        tree_method = self.getOrDefault(self.getParam("tree_method"))
        if tree_method == "exact":
            raise ValueError(
                "The `exact` tree method is not supported for distributed systems."
            )

        if self.getOrDefault("objective") is not None:
            if not isinstance(self.getOrDefault("objective"), str):
                raise ValueError("Only string type 'objective' param is allowed.")

        eval_metric = "eval_metric"
        if self.getOrDefault(eval_metric) is not None:
            if not (
                isinstance(self.getOrDefault(eval_metric), str)
                or (
                    isinstance(self.getOrDefault(eval_metric), List)
                    and all(
                        isinstance(metric, str)
                        for metric in self.getOrDefault(eval_metric)
                    )
                )
            ):
                raise ValueError(
                    "Only string type or list of string type 'eval_metric' param is allowed."
                )

        if self.getOrDefault("early_stopping_rounds") is not None:
            if not self._col_is_defined_not_empty(self.validationIndicatorCol):
                raise ValueError(
                    "If 'early_stopping_rounds' param is set, you need to set "
                    "'validation_indicator_col' param as well."
                )

        if self.getOrDefault(self.enable_sparse_data_optim):
            if self.getOrDefault("missing") != 0.0:
                # If DMatrix is constructed from csr / csc matrix, then inactive elements
                # in csr / csc matrix are regarded as missing value, but, in pyspark, we
                # are hard to control elements to be active or inactive in sparse vector column,
                # some spark transformers such as VectorAssembler might compress vectors
                # to be dense or sparse format automatically, and when a spark ML vector object
                # is compressed to sparse vector, then all zero value elements become inactive.
                # So we force setting missing param to be 0 when enable_sparse_data_optim config
                # is True.
                raise ValueError(
                    "If enable_sparse_data_optim is True, missing param != 0 is not supported."
                )
            if self.getOrDefault(self.features_cols):
                raise ValueError(
                    "If enable_sparse_data_optim is True, you cannot set multiple feature columns "
                    "but you should set one feature column with values of "
                    "`pyspark.ml.linalg.Vector` type."
                )

        self._validate_gpu_params(spark_session)

    def _run_on_gpu(self, spark_session: SparkSession) -> bool:
        # pylint: disable=unused-argument
        """If train or transform on the gpu according to the parameters"""

        return use_cuda(self.getOrDefault(self.device))

    def _col_is_defined_not_empty(self, param: "Param[str]") -> bool:
        return self.isDefined(param) and self.getOrDefault(param) not in (None, "")


def _validate_and_convert_feature_col_as_float_col_list(
    dataset: DataFrame, features_col_names: List[str]
) -> List[Column]:
    """Values in feature columns must be integral types or float/double types"""
    feature_cols = []
    for c in features_col_names:
        if isinstance(dataset.schema[c].dataType, DoubleType):
            feature_cols.append(col(c).cast(FloatType()).alias(c))
        elif isinstance(dataset.schema[c].dataType, (FloatType, IntegralType)):
            feature_cols.append(col(c))
        else:
            raise ValueError(
                "Values in feature columns must be integral types or float/double types."
            )
    return feature_cols


def _validate_and_convert_feature_col_as_array_col(
    dataset: DataFrame, features_col_name: str
) -> Column:
    """It handles
    1. Convert vector type to array type
    2. Cast to Array(Float32)"""
    features_col_datatype = dataset.schema[features_col_name].dataType
    features_col = col(features_col_name)
    if isinstance(features_col_datatype, ArrayType):
        if not isinstance(
            features_col_datatype.elementType,
            (DoubleType, FloatType, LongType, IntegerType, ShortType),
        ):
            raise ValueError(
                "If feature column is array type, its elements must be number type, "
                f"got {features_col_datatype.elementType}."
            )
        features_array_col = features_col.cast(ArrayType(FloatType())).alias(alias.data)
    elif isinstance(features_col_datatype, VectorUDT):
        features_array_col = vector_to_array(features_col, dtype="float32").alias(
            alias.data
        )
    else:
        raise ValueError(
            "feature column must be array type or `pyspark.ml.linalg.Vector` type, "
            "if you want to use multiple numeric columns as features, please use "
            "`pyspark.ml.transform.VectorAssembler` to assemble them into a vector "
            "type column first."
        )
    return features_array_col


def _get_unwrapped_vec_cols(feature_col: Column) -> List[Column]:
    features_unwrapped_vec_col = unwrap_udt(feature_col)

    # After a `pyspark.ml.linalg.VectorUDT` type column being unwrapped, it becomes
    # a pyspark struct type column, the struct fields are:
    #  - `type`: byte
    #  - `size`: int
    #  - `indices`: array<int>
    #  - `values`: array<double>
    # For sparse vector, `type` field is 0, `size` field means vector length,
    # `indices` field is the array of active element indices, `values` field
    # is the array of active element values.
    # For dense vector, `type` field is 1, `size` and `indices` fields are None,
    # `values` field is the array of the vector element values.
    return [
        features_unwrapped_vec_col.type.alias("featureVectorType"),
        features_unwrapped_vec_col.size.alias("featureVectorSize"),
        features_unwrapped_vec_col.indices.alias("featureVectorIndices"),
        # Note: the value field is double array type, cast it to float32 array type
        # for speedup following repartitioning.
        features_unwrapped_vec_col.values.cast(ArrayType(FloatType())).alias(
            "featureVectorValues"
        ),
    ]


FeatureProp = namedtuple(
    "FeatureProp",
    ("enable_sparse_data_optim", "has_validation_col", "features_cols_names"),
)

_MODEL_CHUNK_SIZE = 4096 * 1024


class _SparkXGBEstimator(Estimator, _SparkXGBParams, MLReadable, MLWritable):
    _input_kwargs: Dict[str, Any]

    def __init__(self) -> None:
        super().__init__()
        self._set_xgb_params_default()
        self._set_fit_params_default()
        self._set_predict_params_default()
        # Note: The default value for arbitrary_params_dict must always be empty dict.
        #  For additional settings added into "arbitrary_params_dict" by default,
        #  they are added in `setParams`.
        self._setDefault(
            num_workers=1,
            device="cpu",
            force_repartition=False,
            repartition_random_shuffle=False,
            feature_names=None,
            feature_types=None,
            feature_weights=None,
            arbitrary_params_dict={},
        )

        self.logger = get_logger(self.__class__.__name__)

    def setParams(self, **kwargs: Any) -> None:
        """
        Set params for the estimator.
        """
        _extra_params = {}
        if "arbitrary_params_dict" in kwargs:
            raise ValueError("Invalid param name: 'arbitrary_params_dict'.")

        for k, v in kwargs.items():
            # We're not allowing user use features_cols directly.
            if k == self.features_cols.name:
                raise ValueError(
                    f"Unsupported param '{k}' please use features_col instead."
                )
            if k in _inverse_pyspark_param_alias_map:
                raise ValueError(
                    f"Please use param name {_inverse_pyspark_param_alias_map[k]} instead."
                )
            if k in _pyspark_param_alias_map:
                if k == _inverse_pyspark_param_alias_map[
                    self.featuresCol.name
                ] and isinstance(v, list):
                    real_k = self.features_cols.name
                    k = real_k
                else:
                    real_k = _pyspark_param_alias_map[k]
                    k = real_k

            if self.hasParam(k):
                if k == "features_col" and isinstance(v, list):
                    self._set(**{"features_cols": v})
                else:
                    self._set(**{str(k): v})
            else:
                if (
                    k in _unsupported_xgb_params
                    or k in _unsupported_fit_params
                    or k in _unsupported_predict_params
                    or k in _unsupported_train_params
                ):
                    err_msg = _unsupported_params_hint_message.get(
                        k, f"Unsupported param '{k}'."
                    )
                    raise ValueError(err_msg)
                _extra_params[k] = v

        _check_distributed_params(kwargs)
        _existing_extra_params = self.getOrDefault(self.arbitrary_params_dict)
        self._set(arbitrary_params_dict={**_existing_extra_params, **_extra_params})

    @classmethod
    def _pyspark_model_cls(cls) -> Type["_SparkXGBModel"]:
        """
        Subclasses should override this method and
        returns a _SparkXGBModel subclass
        """
        raise NotImplementedError()

    def _create_pyspark_model(
        self, xgb_model: XGBModel, training_summary: XGBoostTrainingSummary
    ) -> "_SparkXGBModel":
        return self._pyspark_model_cls()(xgb_model, training_summary)

    def _convert_to_sklearn_model(self, booster: bytearray, config: str) -> XGBModel:
        xgb_sklearn_params = self._gen_xgb_params_dict(
            gen_xgb_sklearn_estimator_param=True
        )
        sklearn_model = self._xgb_cls()(**xgb_sklearn_params)
        sklearn_model.load_model(booster)
        sklearn_model._Booster.load_config(config)
        return sklearn_model

    def _repartition_needed(self, dataset: DataFrame) -> bool:
        """
        We repartition the dataset if the number of workers is not equal to the number of
        partitions."""
        if self.getOrDefault(self.force_repartition):
            return True

        # In Spark Connect, we cannot easily get the number of partitions.
        # For now, since we cannot call rdd.getNumPartitions(), we just return
        # True to ensure correct partitioning.
        if _is_connect(dataset.sparkSession):
            return True

        num_workers = self.getOrDefault(self.num_workers)
        num_partitions = dataset.rdd.getNumPartitions()
        return not num_workers == num_partitions

    def _get_distributed_train_params(self, dataset: DataFrame) -> Dict[str, Any]:
        """
        This just gets the configuration params for distributed xgboost
        """
        params = self._gen_xgb_params_dict()
        fit_params = self._gen_fit_params_dict()
        verbose_eval = fit_params.pop("verbose", None)

        params.update(fit_params)
        params["verbose_eval"] = verbose_eval
        classification = self._xgb_cls() == XGBClassifier
        if classification:
            num_classes = int(
                dataset.select(countDistinct(alias.label)).collect()[0][0]
            )
            if num_classes <= 2:
                params["objective"] = "binary:logistic"
            else:
                params["objective"] = "multi:softprob"
                params["num_class"] = num_classes
        else:
            # use user specified objective or default objective.
            # e.g., the default objective for Regressor is 'reg:squarederror'
            params["objective"] = self.getOrDefault("objective")

        # TODO: support "num_parallel_tree" for random forest
        params["num_boost_round"] = self.getOrDefault("n_estimators")

        return params

    @classmethod
    def _get_xgb_train_call_args(
        cls, train_params: Dict[str, Any]
    ) -> Tuple[Dict[str, Any], Dict[str, Any]]:
        xgb_train_default_args = _get_default_params_from_func(
            worker_train, _unsupported_train_params
        )
        booster_params, kwargs_params = {}, {}
        for key, value in train_params.items():
            if key in xgb_train_default_args:
                kwargs_params[key] = value
            else:
                booster_params[key] = value

        booster_params = {
            k: v for k, v in booster_params.items() if k not in _non_booster_params
        }
        return booster_params, kwargs_params

    def _prepare_input_columns_and_feature_prop(
        self, dataset: DataFrame
    ) -> Tuple[List[Column], FeatureProp]:
        label_col = col(self.getOrDefault(self.labelCol)).alias(alias.label)

        select_cols = [label_col]
        features_cols_names = None
        enable_sparse_data_optim = self.getOrDefault(self.enable_sparse_data_optim)
        if enable_sparse_data_optim:
            features_col_name = self.getOrDefault(self.featuresCol)
            features_col_datatype = dataset.schema[features_col_name].dataType
            if not isinstance(features_col_datatype, VectorUDT):
                raise ValueError(
                    "If enable_sparse_data_optim is True, the feature column values must be "
                    "`pyspark.ml.linalg.Vector` type."
                )
            select_cols.extend(_get_unwrapped_vec_cols(col(features_col_name)))
        else:
            if self.getOrDefault(self.features_cols):
                features_cols_names = self.getOrDefault(self.features_cols)
                features_cols = _validate_and_convert_feature_col_as_float_col_list(
                    dataset, features_cols_names
                )
                select_cols.extend(features_cols)
            else:
                features_array_col = _validate_and_convert_feature_col_as_array_col(
                    dataset, self.getOrDefault(self.featuresCol)
                )
                select_cols.append(features_array_col)

        if self._col_is_defined_not_empty(self.weightCol):
            select_cols.append(
                col(self.getOrDefault(self.weightCol)).alias(alias.weight)
            )

        has_validation_col = False
        if self._col_is_defined_not_empty(self.validationIndicatorCol):
            select_cols.append(
                col(self.getOrDefault(self.validationIndicatorCol)).alias(alias.valid)
            )
            # In some cases, see https://issues.apache.org/jira/browse/SPARK-40407,
            # the df.repartition can result in some reducer partitions without data,
            # which will cause exception or hanging issue when creating DMatrix.
            has_validation_col = True

        if self._col_is_defined_not_empty(self.base_margin_col):
            select_cols.append(
                col(self.getOrDefault(self.base_margin_col)).alias(alias.margin)
            )

        if self._col_is_defined_not_empty(self.qid_col):
            select_cols.append(col(self.getOrDefault(self.qid_col)).alias(alias.qid))

        feature_prop = FeatureProp(
            enable_sparse_data_optim, has_validation_col, features_cols_names
        )
        return select_cols, feature_prop

    def _prepare_input(self, dataset: DataFrame) -> Tuple[DataFrame, FeatureProp]:
        """Prepare the input including column pruning, repartition and so on"""

        select_cols, feature_prop = self._prepare_input_columns_and_feature_prop(
            dataset
        )

        dataset = dataset.select(*select_cols)

        num_workers = self.getOrDefault(self.num_workers)
        spark_session = dataset.sparkSession
        max_concurrent_tasks = _get_max_num_concurrent_tasks(spark_session)

        if feature_prop.has_validation_col:
            dtype = dataset.schema[alias.valid].dataType
            if not isinstance(dtype, BooleanType):
                raise TypeError("The validation indicator must be boolean type.")

        if num_workers > max_concurrent_tasks:
            get_logger(self.__class__.__name__).warning(
                "The num_workers %s set for xgboost distributed "
                "training is greater than current max number of concurrent "
                "spark task slots, you need wait until more task slots available "
                "or you need increase spark cluster workers.",
                num_workers,
            )

        if self._repartition_needed(dataset):
            if self._col_is_defined_not_empty(self.qid_col):
                # For ranking problem, we need to try best the put the instances with
                # same group into the same partition
                dataset = dataset.repartitionByRange(num_workers, alias.qid)
            else:
                # If validationIndicatorCol defined, and if user unionise train and validation
                # dataset, users must set force_repartition to true to force repartition.
                # Or else some partitions might contain only train or validation dataset.
                if self.getOrDefault(self.repartition_random_shuffle):
                    # In some cases, spark round-robin repartition might cause data skew
                    # use random shuffle can address it.
                    dataset = dataset.repartition(num_workers, rand(1))
                else:
                    dataset = dataset.repartition(num_workers)

        if self._col_is_defined_not_empty(self.qid_col):
            # XGBoost requires qid to be sorted for each partition
            dataset = dataset.sortWithinPartitions(alias.qid, ascending=True)

        return dataset, feature_prop

    def _get_xgb_parameters(
        self, dataset: DataFrame
    ) -> Tuple[Dict[str, Any], Dict[str, Any], Dict[str, Any]]:
        train_params = self._get_distributed_train_params(dataset)
        booster_params, train_call_kwargs_params = self._get_xgb_train_call_args(
            train_params
        )
        cpu_per_task = int(
            dataset.sparkSession.conf.get("spark.task.cpus", None) or "1"
        )

        dmatrix_kwargs = {
            "nthread": cpu_per_task,
            "feature_types": self.getOrDefault("feature_types"),
            "feature_names": self.getOrDefault("feature_names"),
            "feature_weights": self.getOrDefault("feature_weights"),
            "missing": float(self.getOrDefault("missing")),
        }
        if dmatrix_kwargs["feature_types"] is not None:
            dmatrix_kwargs["enable_categorical"] = True
        booster_params["nthread"] = cpu_per_task

        # Remove the parameters whose value is None
        booster_params = {k: v for k, v in booster_params.items() if v is not None}
        train_call_kwargs_params = {
            k: v for k, v in train_call_kwargs_params.items() if v is not None
        }
        dmatrix_kwargs = {k: v for k, v in dmatrix_kwargs.items() if v is not None}

        return booster_params, train_call_kwargs_params, dmatrix_kwargs

    def _skip_stage_level_scheduling(self, spark_session: SparkSession) -> bool:
        # pylint: disable=too-many-return-statements
        """Check if stage-level scheduling is not needed,
        return true to skip stage-level scheduling"""

        if self._run_on_gpu(spark_session):
            executor_cores = spark_session.conf.get("spark.executor.cores", None)
            executor_gpus = spark_session.conf.get(
                "spark.executor.resource.gpu.amount", None
            )
            if executor_cores is None or executor_gpus is None:
                self.logger.info(
                    "Stage-level scheduling in xgboost requires spark.executor.cores, "
                    "spark.executor.resource.gpu.amount to be set."
                )
                return True

            if int(executor_cores) == 1:
                # there will be only 1 task running at any time.
                self.logger.info(
                    "Stage-level scheduling in xgboost requires spark.executor.cores > 1 "
                )
                return True

            if int(executor_gpus) > 1:
                # For spark.executor.resource.gpu.amount > 1, we suppose user knows how to configure
                # to make xgboost run successfully.
                #
                self.logger.info(
                    "Stage-level scheduling in xgboost will not work "
                    "when spark.executor.resource.gpu.amount>1"
                )
                return True

            task_gpu_amount = spark_session.conf.get(
                "spark.task.resource.gpu.amount", None
            )

            if task_gpu_amount is None:
                # The ETL tasks will not grab a gpu when spark.task.resource.gpu.amount is not set,
                # but with stage-level scheduling, we can make training task grab the gpu.
                return False

            if float(task_gpu_amount) == float(executor_gpus):
                # spark.executor.resource.gpu.amount=spark.task.resource.gpu.amount "
                # results in only 1 task running at a time, which may cause perf issue.
                return True

            # We can enable stage-level scheduling
            return False

        # CPU training doesn't require stage-level scheduling
        return True

    def _get_resource_profile_for_stage_level_scheduling(
        self, spark_session: SparkSession
    ) -> Optional[ResourceProfile]:
        """Try to enable stage-level scheduling"""
        conf = spark_session.conf
        if _is_local(spark_session) or self._skip_stage_level_scheduling(spark_session):
            return None

        # executor_cores will not be None
        executor_cores = conf.get("spark.executor.cores", None)
        assert executor_cores is not None

        # Spark-rapids is a project to leverage GPUs to accelerate spark SQL.
        # If spark-rapids is enabled, to avoid GPU OOM, we don't allow other
        # ETL gpu tasks running alongside training tasks.
        spark_plugins = spark_session.conf.get("spark.plugins", " ")
        assert spark_plugins is not None
        spark_rapids_sql_enabled = spark_session.conf.get(
            "spark.rapids.sql.enabled", "true"
        )
        assert spark_rapids_sql_enabled is not None

        task_cores = (
            int(executor_cores)
            if "com.nvidia.spark.SQLPlugin" in spark_plugins
            and "true" == spark_rapids_sql_enabled.lower()
            else (int(executor_cores) // 2) + 1
        )

        # Each training task requires cpu cores > total executor cores//2 + 1 which can
        # make sure the tasks be sent to different executors.
        #
        # Please note that we can't use GPU to limit the concurrent tasks because of
        # https://issues.apache.org/jira/browse/SPARK-45527.

        task_gpus = 1.0
        treqs = TaskResourceRequests().cpus(task_cores).resource("gpu", task_gpus)
        rp = ResourceProfileBuilder().require(treqs).build

        self.logger.info(
            "XGBoost training tasks require the resource(cores=%s, gpu=%s).",
            task_cores,
            task_gpus,
        )
        return rp

    def _get_tracker_args(
        self, spark_session: SparkSession
    ) -> Tuple[bool, Dict[str, Any]]:
        """Start the tracker and return the tracker envs on the driver side"""
        if self.isDefined(self.launch_tracker_on_driver):
            launch_tracker_on_driver = self.getOrDefault(self.launch_tracker_on_driver)
        else:
            launch_tracker_on_driver = not _is_connect(spark_session)

        rabit_args = {}
        if launch_tracker_on_driver:
            conf = Config()
            if self.isDefined(self.coll_cfg):
                conf = self.getOrDefault(self.coll_cfg)
                assert isinstance(conf, Config)

            if conf.tracker_host_ip is None:
                conf.tracker_host_ip = spark_session.conf.get("spark.driver.host", None)
            num_workers = self.getOrDefault(self.num_workers)
            rabit_args.update(_get_rabit_args(conf, num_workers))
        else:
            if self.isDefined(self.coll_cfg):
                conf = self.getOrDefault(self.coll_cfg)
                assert isinstance(conf, Config)
                if conf.tracker_host_ip is not None:
                    raise ValueError(
                        f"You must enable launch_tracker_on_driver to use "
                        f"tracker host: {conf.tracker_host_ip}"
                    )
        return launch_tracker_on_driver, rabit_args

    def _fit(self, dataset: DataFrame) -> "_SparkXGBModel":
        # pylint: disable=too-many-statements, too-many-locals
        self._validate_params(dataset.sparkSession)

        dataset, feature_prop = self._prepare_input(dataset)

        (
            booster_params,
            train_call_kwargs_params,
            dmatrix_kwargs,
        ) = self._get_xgb_parameters(dataset)

        run_on_gpu = self._run_on_gpu(dataset.sparkSession)

        is_local = _is_local(dataset.sparkSession)

        num_workers = self.getOrDefault(self.num_workers)

        launch_tracker_on_driver, rabit_args = self._get_tracker_args(
            dataset.sparkSession
        )
        conf: Optional[Config] = (
            self.getOrDefault(self.coll_cfg) if self.isDefined(self.coll_cfg) else None
        )

        log_level = get_logger_level(_LOG_TAG)

        use_rmm = get_config()["use_rmm"]

        def _train_booster(
            pandas_df_iter: Iterator[pd.DataFrame],
        ) -> Iterator[pd.DataFrame]:
            """Takes in an RDD partition and outputs a booster for that partition after
            going through the Rabit Ring protocol

            """
            from pyspark import BarrierTaskContext

            context = BarrierTaskContext.get()
            context.barrier()

            dev_ordinal = None
            use_qdm = _can_use_qdm(
                booster_params.get("tree_method", None),
                booster_params.get("device", None),
            )
            verbosity = booster_params.get("verbosity", 1)
            msg = "Training on CPUs"
            if run_on_gpu:
                dev_ordinal = (
                    context.partitionId() if is_local else _get_gpu_id(context)
                )
                booster_params["device"] = "cuda:" + str(dev_ordinal)
                # If cuDF is not installed, then using DMatrix instead of QDM,
                # because without cuDF, DMatrix performs better than QDM.
                # Note: Checking `is_cudf_available` in spark worker side because
                # spark worker might has different python environment with driver side.
                use_qdm = use_qdm and is_cudf_available()
                msg = (
                    f"Leveraging {booster_params['device']} to train with "
                    f"QDM: {'on' if use_qdm else 'off'}"
                )

            if use_qdm and (booster_params.get("max_bin", None) is not None):
                dmatrix_kwargs["max_bin"] = booster_params["max_bin"]
            _rabit_args = rabit_args
            if context.partitionId() == 0:
                if not launch_tracker_on_driver:
                    _conf = conf if conf is not None else Config()
                    _conf.tracker_host_ip = _get_host_ip(context)
                    _rabit_args = _get_rabit_args(_conf, num_workers)
                get_logger(_LOG_TAG, log_level).info(msg)

            worker_message: Dict[str, Any] = {
                "use_qdm": use_qdm,
            }

            if not launch_tracker_on_driver:
                worker_message["rabit_msg"] = _rabit_args

            messages = context.allGather(message=json.dumps(worker_message))
            if len(set(json.loads(x)["use_qdm"] for x in messages)) != 1:
                raise RuntimeError("The workers' cudf environments are in-consistent ")

            if not launch_tracker_on_driver:
                _rabit_args = json.loads(messages[0])["rabit_msg"]

            if conf is not None:
                _rabit_args = conf.update_worker_args(_rabit_args)

            evals_result: Dict[str, Any] = {}
            with (
                config_context(verbosity=verbosity, use_rmm=use_rmm),
                CommunicatorContext(context, **_rabit_args),
            ):
                dtrain, dvalid = create_dmatrix_from_partitions(
                    iterator=pandas_df_iter,
                    feature_cols=feature_prop.features_cols_names,
                    dev_ordinal=dev_ordinal,
                    use_qdm=use_qdm,
                    kwargs=dmatrix_kwargs,
                    enable_sparse_data_optim=feature_prop.enable_sparse_data_optim,
                    has_validation_col=feature_prop.has_validation_col,
                )
                if dvalid is not None:
                    dval = [(dtrain, "training"), (dvalid, "validation")]
                else:
                    dval = [(dtrain, "training")]
                booster = worker_train(
                    params=booster_params,
                    dtrain=dtrain,
                    evals=dval,
                    evals_result=evals_result,
                    **train_call_kwargs_params,
                )
            context.barrier()

            if context.partitionId() == 0:
                yield pd.DataFrame({"data": [json.dumps(dict(evals_result))]})
                config = booster.save_config()
                yield pd.DataFrame({"data": [config]})
                booster_json = booster.save_raw("json").decode("utf-8")

                for offset in range(0, len(booster_json), _MODEL_CHUNK_SIZE):
                    booster_chunk = booster_json[offset : offset + _MODEL_CHUNK_SIZE]
                    yield pd.DataFrame({"data": [booster_chunk]})

        def _run_job() -> Tuple[str, str, str]:
            df = dataset.mapInPandas(
                _train_booster,  # type: ignore[arg-type]
                schema="data string",
                barrier=True,
                profile=self._get_resource_profile_for_stage_level_scheduling(
                    dataset.sparkSession
                ),
            )
            ret = df.collect()
            data = [row.data for row in ret]
            return data[0], data[1], "".join(data[2:])

        get_logger(_LOG_TAG).info(
            "Running xgboost-%s on %s workers with"
            "\n\tbooster params: %s"
            "\n\ttrain_call_kwargs_params: %s"
            "\n\tdmatrix_kwargs: %s",
            _py_version(),
            num_workers,
            booster_params,
            train_call_kwargs_params,
            dmatrix_kwargs,
        )
        evals_result, config, booster = _run_job()
        get_logger(_LOG_TAG).info("Finished xgboost training!")

        result_xgb_model = self._convert_to_sklearn_model(
            bytearray(booster, "utf-8"), config
        )
        training_summary = XGBoostTrainingSummary.from_metrics(json.loads(evals_result))
        spark_model = self._create_pyspark_model(result_xgb_model, training_summary)
        # According to pyspark ML convention, the model uid should be the same
        # with estimator uid.
        spark_model._resetUid(self.uid)
        return self._copyValues(spark_model)

    def write(self) -> "SparkXGBWriter":
        """
        Return the writer for saving the estimator.
        """
        return SparkXGBWriter(self)

    @classmethod
    def read(cls) -> "SparkXGBReader":
        """
        Return the reader for loading the estimator.
        """
        return SparkXGBReader(cls)


class _SparkXGBModel(Model, _SparkXGBParams, MLReadable, MLWritable):
    def __init__(
        self,
        xgb_sklearn_model: Optional[XGBModel] = None,
        training_summary: Optional[XGBoostTrainingSummary] = None,
    ) -> None:
        super().__init__()
        self._xgb_sklearn_model = xgb_sklearn_model
        self.training_summary = training_summary

    @classmethod
    def _xgb_cls(cls) -> Type[XGBModel]:
        raise NotImplementedError()

    def get_booster(self) -> Booster:
        """
        Return the `xgboost.core.Booster` instance.
        """
        assert self._xgb_sklearn_model is not None
        return self._xgb_sklearn_model.get_booster()

    def get_feature_importances(
        self, importance_type: str = "weight"
    ) -> Dict[str, Union[float, List[float]]]:
        """Get feature importance of each feature.
        Importance type can be defined as:

        * 'weight': the number of times a feature is used to split the data across all trees.
        * 'gain': the average gain across all splits the feature is used in.
        * 'cover': the average coverage across all splits the feature is used in.
        * 'total_gain': the total gain across all splits the feature is used in.
        * 'total_cover': the total coverage across all splits the feature is used in.

        Parameters
        ----------
        importance_type: str, default 'weight'
            One of the importance types defined above.
        """
        return self.get_booster().get_score(importance_type=importance_type)

    def write(self) -> "SparkXGBModelWriter":
        """
        Return the writer for saving the model.
        """
        return SparkXGBModelWriter(self)

    @classmethod
    def read(cls) -> "SparkXGBModelReader":
        """
        Return the reader for loading the model.
        """
        return SparkXGBModelReader(cls)

    def _get_feature_col(
        self, dataset: DataFrame
    ) -> Tuple[List[Column], Optional[List[str]]]:
        """XGBoost model trained with features_cols parameter can also predict
        vector or array feature type. But first we need to check features_cols
        and then featuresCol
        """
        if self.getOrDefault(self.enable_sparse_data_optim):
            feature_col_names = None
            features_col = _get_unwrapped_vec_cols(
                col(self.getOrDefault(self.featuresCol))
            )
            return features_col, feature_col_names

        feature_col_names = self.getOrDefault(self.features_cols)
        features_col = []
        if feature_col_names and set(feature_col_names).issubset(set(dataset.columns)):
            # The model is trained with features_cols and the predicted dataset
            # also contains all the columns specified by features_cols.
            features_col = _validate_and_convert_feature_col_as_float_col_list(
                dataset, feature_col_names
            )
        else:
            # 1. The model was trained by features_cols, but the dataset doesn't contain
            #       all the columns specified by features_cols, so we need to check if
            #       the dataframe has the featuresCol
            # 2. The model was trained by featuresCol, and the predicted dataset must contain
            #       featuresCol column.
            feature_col_names = None
            features_col.append(
                _validate_and_convert_feature_col_as_array_col(
                    dataset, self.getOrDefault(self.featuresCol)
                )
            )
        return features_col, feature_col_names

    def _get_pred_contrib_col_name(self) -> Optional[str]:
        """Return the pred_contrib_col col name"""
        pred_contrib_col_name = None
        if self._col_is_defined_not_empty(self.pred_contrib_col):
            pred_contrib_col_name = self.getOrDefault(self.pred_contrib_col)

        return pred_contrib_col_name

    def _out_schema(self) -> Tuple[bool, str]:
        """Return the bool to indicate if it's a single prediction, true is single prediction,
        and the returned type of the user-defined function. The value must
        be a DDL-formatted type string."""

        if self._get_pred_contrib_col_name() is not None:
            return False, f"{pred.prediction} double, {pred.pred_contrib} array<double>"

        return True, "double"

    def _get_predict_func(self) -> Callable:
        """Return the true prediction function which will be running on the executor side"""

        predict_params = self._gen_predict_params_dict()
        pred_contrib_col_name = self._get_pred_contrib_col_name()

        def _predict(
            model: XGBModel, X: ArrayLike, base_margin: Optional[ArrayLike]
        ) -> Union[pd.DataFrame, pd.Series]:
            data = {}
            preds = model.predict(
                X,
                base_margin=base_margin,
                validate_features=False,
                **predict_params,
            )
            data[pred.prediction] = pd.Series(preds)

            if pred_contrib_col_name is not None:
                contribs = pred_contribs(model, X, base_margin)
                data[pred.pred_contrib] = pd.Series(list(contribs))
                return pd.DataFrame(data=data)

            return data[pred.prediction]

        return _predict

    def _post_transform(self, dataset: DataFrame, pred_col: Column) -> DataFrame:
        """Post process of transform"""
        prediction_col_name = self.getOrDefault(self.predictionCol)
        single_pred, _ = self._out_schema()

        if single_pred:
            if prediction_col_name:
                dataset = dataset.withColumn(prediction_col_name, pred_col)
        else:
            pred_struct_col = "_prediction_struct"
            dataset = dataset.withColumn(pred_struct_col, pred_col)

            if prediction_col_name:
                dataset = dataset.withColumn(
                    prediction_col_name, getattr(col(pred_struct_col), pred.prediction)
                )

            pred_contrib_col_name = self._get_pred_contrib_col_name()
            if pred_contrib_col_name is not None:
                dataset = dataset.withColumn(
                    pred_contrib_col_name,
                    array_to_vector(getattr(col(pred_struct_col), pred.pred_contrib)),
                )

            dataset = dataset.drop(pred_struct_col)
        return dataset

    def _run_on_gpu(self, spark_session: SparkSession) -> bool:
        """If gpu is used to do the prediction according to the parameters
        and spark configurations"""

        use_gpu_by_params = super()._run_on_gpu(spark_session)

        if _is_local(spark_session):
            # if it's local model, no need to check the spark configurations
            return use_gpu_by_params

        gpu_per_task = spark_session.conf.get("spark.task.resource.gpu.amount", None)

        # User don't set gpu configurations, just use cpu
        if gpu_per_task is None:
            if use_gpu_by_params:
                get_logger(_LOG_TAG).warning(
                    "Do the prediction on the CPUs since no gpu configurations are set"
                )
            return False

        # User already sets the gpu configurations.
        return use_gpu_by_params

    def _transform(self, dataset: DataFrame) -> DataFrame:
        # pylint: disable=too-many-statements, too-many-locals
        # Save xgb_sklearn_model and predict_params to be local variable
        # to avoid the `self` object to be pickled to remote.
        xgb_sklearn_model = self._xgb_sklearn_model

        base_margin_col = None
        if self._col_is_defined_not_empty(self.base_margin_col):
            base_margin_col = col(self.getOrDefault(self.base_margin_col)).alias(
                alias.margin
            )
        has_base_margin = base_margin_col is not None

        features_col, feature_col_names = self._get_feature_col(dataset)
        enable_sparse_data_optim = self.getOrDefault(self.enable_sparse_data_optim)

        predict_func = self._get_predict_func()

        _, schema = self._out_schema()

        is_local = _is_local(dataset.sparkSession)
        run_on_gpu = self._run_on_gpu(dataset.sparkSession)

        log_level = get_logger_level(_LOG_TAG)

        @pandas_udf(schema)  # type: ignore[call-overload]
        def predict_udf(iterator: Iterator[pd.DataFrame]) -> Iterator[pd.Series]:
            assert xgb_sklearn_model is not None
            model = xgb_sklearn_model

            from pyspark import TaskContext

            context = TaskContext.get()
            assert context is not None

            dev_ordinal = -1

            msg = "Do the inference on the CPUs"
            if run_on_gpu:
                if is_cudf_available() and is_cupy_available():
                    if is_local:
                        cp = import_cupy()

                        total_gpus = cp.cuda.runtime.getDeviceCount()
                        if total_gpus > 0:
                            partition_id = context.partitionId()
                            # For transform local mode, default the dev_ordinal to
                            # (partition id) % gpus.
                            dev_ordinal = partition_id % total_gpus
                    else:
                        dev_ordinal = _get_gpu_id(context)

                    if dev_ordinal >= 0:
                        device = "cuda:" + str(dev_ordinal)
                        msg = "Do the inference with device: " + device
                        model.set_params(device=device)
                    else:
                        msg = "Couldn't get the correct gpu id, fallback the inference on the CPUs"
                else:
                    msg = "CUDF or Cupy is unavailable, fallback the inference on the CPUs"

            if context.partitionId() == 0:
                get_logger(_LOG_TAG, log_level).info(msg)

            def to_gpu_if_possible(data: ArrayLike) -> ArrayLike:
                """Move the data to gpu if possible"""
                if dev_ordinal >= 0:
                    import cudf
                    import cupy as cp

                    # We must set the device after import cudf, which will change the device id to 0
                    # See https://github.com/rapidsai/cudf/issues/11386
                    cp.cuda.runtime.setDevice(dev_ordinal)  # pylint: disable=I1101
                    df = cudf.DataFrame(data)
                    del data
                    return df
                return data

            for data in iterator:
                if enable_sparse_data_optim:
                    X = _read_csr_matrix_from_unwrapped_spark_vec(data)
                else:
                    if feature_col_names is not None:
                        tmp: ArrayLike = data[feature_col_names]
                    else:
                        tmp = stack_series(data[alias.data])
                    X = to_gpu_if_possible(tmp)

                if has_base_margin:
                    base_margin = to_gpu_if_possible(data[alias.margin])
                else:
                    base_margin = None

                yield predict_func(model, X, base_margin)

        if has_base_margin:
            assert base_margin_col is not None
            pred_col = predict_udf(struct(*features_col, base_margin_col))
        else:
            pred_col = predict_udf(struct(*features_col))

        return self._post_transform(dataset, pred_col)


class _ClassificationModel(  # pylint: disable=abstract-method
    _SparkXGBModel, HasProbabilityCol, HasRawPredictionCol, HasContribPredictionCol
):
    """
    The model returned by :func:`xgboost.spark.SparkXGBClassifier.fit`

    .. Note:: This API is experimental.
    """

    def _out_schema(self) -> Tuple[bool, str]:
        schema = (
            f"{pred.raw_prediction} array<double>, {pred.prediction} double,"
            f" {pred.probability} array<double>"
        )
        if self._get_pred_contrib_col_name() is not None:
            # We will force setting strict_shape to True when predicting contribs,
            # So, it will also output 3-D shape result.
            schema = f"{schema}, {pred.pred_contrib} array<array<double>>"

        return False, schema

    def _get_predict_func(self) -> Callable:
        predict_params = self._gen_predict_params_dict()
        pred_contrib_col_name = self._get_pred_contrib_col_name()

        def transform_margin(margins: np.ndarray) -> Tuple[np.ndarray, np.ndarray]:
            if margins.ndim == 1:
                # binomial case
                classone_probs = expit(margins)
                classzero_probs = 1.0 - classone_probs
                raw_preds = np.vstack((-margins, margins)).transpose()
                class_probs = np.vstack((classzero_probs, classone_probs)).transpose()
            else:
                # multinomial case
                raw_preds = margins
                class_probs = softmax(raw_preds, axis=1)
            return raw_preds, class_probs

        def _predict(
            model: XGBModel, X: ArrayLike, base_margin: Optional[np.ndarray]
        ) -> Union[pd.DataFrame, pd.Series]:
            margins = model.predict(
                X,
                base_margin=base_margin,
                output_margin=True,
                validate_features=False,
                **predict_params,
            )
            raw_preds, class_probs = transform_margin(margins)

            # It seems that they use argmax of class probs,
            # not of margin to get the prediction (Note: scala implementation)
            preds = np.argmax(class_probs, axis=1)
            result: Dict[str, pd.Series] = {
                pred.raw_prediction: pd.Series(list(raw_preds)),
                pred.prediction: pd.Series(preds),
                pred.probability: pd.Series(list(class_probs)),
            }

            if pred_contrib_col_name is not None:
                contribs = pred_contribs(model, X, base_margin, strict_shape=True)
                result[pred.pred_contrib] = pd.Series(list(contribs.tolist()))

            return pd.DataFrame(data=result)

        return _predict

    def _post_transform(self, dataset: DataFrame, pred_col: Column) -> DataFrame:
        pred_struct_col = "_prediction_struct"
        dataset = dataset.withColumn(pred_struct_col, pred_col)

        raw_prediction_col_name = self.getOrDefault(self.rawPredictionCol)
        if raw_prediction_col_name:
            dataset = dataset.withColumn(
                raw_prediction_col_name,
                array_to_vector(getattr(col(pred_struct_col), pred.raw_prediction)),
            )

        prediction_col_name = self.getOrDefault(self.predictionCol)
        if prediction_col_name:
            dataset = dataset.withColumn(
                prediction_col_name, getattr(col(pred_struct_col), pred.prediction)
            )

        probability_col_name = self.getOrDefault(self.probabilityCol)
        if probability_col_name:
            dataset = dataset.withColumn(
                probability_col_name,
                array_to_vector(getattr(col(pred_struct_col), pred.probability)),
            )

        pred_contrib_col_name = self._get_pred_contrib_col_name()
        if pred_contrib_col_name is not None:
            dataset = dataset.withColumn(
                pred_contrib_col_name,
                getattr(col(pred_struct_col), pred.pred_contrib),
            )

        return dataset.drop(pred_struct_col)


class _SparkXGBSharedReadWrite:
    @staticmethod
    def saveMetadata(
        instance: Union[_SparkXGBEstimator, _SparkXGBModel],
        path: str,
        spark_session: SparkSession,
        logger: logging.Logger,
        extraMetadata: Optional[Dict[str, Any]] = None,
    ) -> None:
        """
        Save the metadata of an xgboost.spark._SparkXGBEstimator or
        xgboost.spark._SparkXGBModel.
        """
        instance._validate_params(spark_session)
        skipParams = ["callbacks", "xgb_model", "coll_cfg"]
        jsonParams = {}
        for p, v in instance._paramMap.items():  # pylint: disable=protected-access
            if p.name not in skipParams:
                jsonParams[p.name] = v

        extraMetadata = extraMetadata or {}
        callbacks = instance.getOrDefault("callbacks")
        if callbacks is not None:
            logger.warning(
                "The callbacks parameter is saved using cloudpickle and it "
                "is not a fully self-contained format. It may fail to load "
                "with different versions of dependencies."
            )
            serialized_callbacks = base64.encodebytes(
                cloudpickle.dumps(callbacks)
            ).decode("ascii")
            extraMetadata["serialized_callbacks"] = serialized_callbacks
        init_booster = instance.getOrDefault("xgb_model")
        if init_booster is not None:
            extraMetadata["init_booster"] = _INIT_BOOSTER_SAVE_PATH

        if instance.isDefined("coll_cfg"):
            conf: Config = instance.getOrDefault("coll_cfg")
            if conf is not None:
                extraMetadata["coll_cfg"] = {
                    k: v for k, v in asdict(conf).items() if not callable(v)
                }
            if callable(conf.worker_port):
                logger.warning("The `worker_port` is not serialized.")

        DefaultParamsWriter.saveMetadata(
            instance,
            path,
            spark_session if _is_connect(spark_session) else spark_session.sparkContext,
            extraMetadata=extraMetadata,
            paramMap=jsonParams,
        )
        if init_booster is not None:
            ser_init_booster = serialize_booster(init_booster)
            save_path = os.path.join(path, _INIT_BOOSTER_SAVE_PATH)
            spark_session.createDataFrame(
                [(ser_init_booster,)], ["init_booster"]
            ).write.parquet(save_path)

    @staticmethod
    def loadMetadataAndInstance(
        pyspark_xgb_cls: Union[Type[_SparkXGBEstimator], Type[_SparkXGBModel]],
        path: str,
        spark_session: SparkSession,
        logger: logging.Logger,
    ) -> Tuple[Dict[str, Any], Union[_SparkXGBEstimator, _SparkXGBModel]]:
        """
        Load the metadata and the instance of an xgboost.spark._SparkXGBEstimator or
        xgboost.spark._SparkXGBModel.

        :return: a tuple of (metadata, instance)
        """
        metadata = DefaultParamsReader.loadMetadata(
            path,
            spark_session if _is_connect(spark_session) else spark_session.sparkContext,
            expectedClassName=get_class_name(pyspark_xgb_cls),
        )
        pyspark_xgb = pyspark_xgb_cls()
        DefaultParamsReader.getAndSetParams(pyspark_xgb, metadata)

        if "serialized_callbacks" in metadata:
            serialized_callbacks = metadata["serialized_callbacks"]
            try:
                callbacks = cloudpickle.loads(
                    base64.decodebytes(serialized_callbacks.encode("ascii"))
                )
                pyspark_xgb.set(pyspark_xgb.callbacks, callbacks)  # type: ignore[union-attr]
            except Exception as e:  # pylint: disable=W0703
                logger.warning(
                    f"Fails to load the callbacks param due to {e}. Please set the "
                    "callbacks param manually for the loaded estimator."
                )
        if "coll_cfg" in metadata:
            pyspark_xgb.set_coll_cfg(Config(**metadata["coll_cfg"]))

        if "init_booster" in metadata:
            load_path = os.path.join(path, metadata["init_booster"])
            ser_init_booster = (
                spark_session.read.parquet(load_path).collect()[0].init_booster
            )
            init_booster = deserialize_booster(ser_init_booster)
            pyspark_xgb.set(pyspark_xgb.xgb_model, init_booster)  # type: ignore[union-attr]

        pyspark_xgb._resetUid(metadata["uid"])  # pylint: disable=protected-access
        return metadata, pyspark_xgb


class SparkXGBWriter(MLWriter):
    """
    Spark Xgboost estimator writer.
    """

    def __init__(self, instance: "_SparkXGBEstimator") -> None:
        super().__init__()
        self.instance = instance
        self.logger = get_logger(self.__class__.__name__, level="WARN")

    def saveImpl(self, path: str) -> None:
        """
        save model.
        """
        _SparkXGBSharedReadWrite.saveMetadata(
            self.instance, path, self.sparkSession, self.logger
        )


class SparkXGBReader(MLReader):
    """
    Spark Xgboost estimator reader.
    """

    def __init__(self, cls: Type["_SparkXGBEstimator"]) -> None:
        super().__init__()
        self.cls = cls
        self.logger = get_logger(self.__class__.__name__, level="WARN")

    def load(self, path: str) -> "_SparkXGBEstimator":
        """
        load model.
        """
        _, pyspark_xgb = _SparkXGBSharedReadWrite.loadMetadataAndInstance(
            self.cls, path, self.sparkSession, self.logger
        )
        return cast("_SparkXGBEstimator", pyspark_xgb)


class SparkXGBModelWriter(MLWriter):
    """
    Spark Xgboost model writer.
    """

    def __init__(self, instance: _SparkXGBModel) -> None:
        super().__init__()
        self.instance = instance
        self.logger = get_logger(self.__class__.__name__, level="WARN")

    def saveImpl(self, path: str) -> None:
        """
        Save metadata and model for a :py:class:`_SparkXGBModel`
        - save metadata to path/metadata
        - save model to path/model.json
        """
        xgb_model = self.instance._xgb_sklearn_model
        assert xgb_model is not None
        _SparkXGBSharedReadWrite.saveMetadata(
            self.instance, path, self.sparkSession, self.logger
        )
        model_save_path = os.path.join(path, "model")
        booster = xgb_model.get_booster().save_raw("json").decode("utf-8")
        booster_chunks = []

        for offset in range(0, len(booster), _MODEL_CHUNK_SIZE):
            booster_chunks.append(booster[offset : offset + _MODEL_CHUNK_SIZE])

        # Write model preserving row ordering
        indexed_chunks = [[i, c] for i, c in enumerate(booster_chunks)]
        (
            self.sparkSession.createDataFrame(indexed_chunks, ["idx", "value"])
            .repartition(1)
            .sortWithinPartitions("idx")
            .select("value")
            .write.text(model_save_path)
        )


class SparkXGBModelReader(MLReader):
    """
    Spark Xgboost model reader.
    """

    def __init__(self, cls: Type["_SparkXGBModel"]) -> None:
        super().__init__()
        self.cls = cls
        self.logger = get_logger(self.__class__.__name__, level="WARN")

    def load(self, path: str) -> "_SparkXGBModel":
        """
        Load metadata and model for a :py:class:`_SparkXGBModel`

        :return: SparkXGBRegressorModel or SparkXGBClassifierModel instance
        """
        _, py_model = _SparkXGBSharedReadWrite.loadMetadataAndInstance(
            self.cls, path, self.sparkSession, self.logger
        )
        py_model = cast("_SparkXGBModel", py_model)

        xgb_sklearn_params = py_model._gen_xgb_params_dict(
            gen_xgb_sklearn_estimator_param=True
        )
        model_load_path = os.path.join(path, "model")

        ser_xgb_model = "".join(
            [r[0] for r in self.sparkSession.read.text(model_load_path).collect()]
        )

        def create_xgb_model() -> "XGBModel":
            return self.cls._xgb_cls()(**xgb_sklearn_params)

        xgb_model = deserialize_xgb_model(ser_xgb_model, create_xgb_model)
        py_model._xgb_sklearn_model = xgb_model
        return py_model


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/data.py <==
# pylint: disable=protected-access
"""Utilities for processing spark partitions."""

from collections import defaultdict, namedtuple
from typing import Any, Callable, Dict, Iterator, List, Optional, Sequence, Tuple, Union

import numpy as np
import pandas as pd
from scipy.sparse import csr_matrix

from .._typing import ArrayLike
from ..compat import concat
from ..core import DataIter, DMatrix, QuantileDMatrix
from ..sklearn import XGBModel
from .utils import get_logger


def stack_series(series: pd.Series) -> np.ndarray:
    """Stack a series of arrays."""
    array = series.to_numpy(copy=False)
    array = np.stack(array)  # type: ignore[arg-type]
    return array


# Global constant for defining column alias shared between estimator and data
# processing procedures.
Alias = namedtuple("Alias", ("data", "label", "weight", "margin", "valid", "qid"))
alias = Alias("values", "label", "weight", "baseMargin", "validationIndicator", "qid")


def concat_or_none(seq: Optional[Sequence[np.ndarray]]) -> Optional[np.ndarray]:
    """Concatenate the data if it's not None."""
    if seq:
        return concat(seq)
    return None


def cache_partitions(
    iterator: Iterator[pd.DataFrame], append: Callable[[pd.DataFrame, str, bool], None]
) -> None:
    """Extract partitions from pyspark iterator. `append` is a user defined function for
    accepting new partition."""

    def make_blob(part: pd.DataFrame, is_valid: bool) -> None:
        append(part, alias.data, is_valid)
        append(part, alias.label, is_valid)
        append(part, alias.weight, is_valid)
        append(part, alias.margin, is_valid)
        append(part, alias.qid, is_valid)

    has_validation: Optional[bool] = None

    for part in iterator:
        if has_validation is None:
            has_validation = alias.valid in part.columns
        if has_validation is True:
            assert alias.valid in part.columns

        if has_validation:
            train = part.loc[~part[alias.valid], :]
            valid = part.loc[part[alias.valid], :]
        else:
            train, valid = part, None

        make_blob(train, False)
        if valid is not None:
            make_blob(valid, True)


class PartIter(DataIter):
    """Iterator for creating Quantile DMatrix from partitions."""

    def __init__(
        self, data: Dict[str, List], device_id: Optional[int], **kwargs: Any
    ) -> None:
        self._iter = 0
        self._device_id = device_id
        self._data = data
        self._kwargs = kwargs

        super().__init__(release_data=True)

    def _fetch(self, data: Optional[Sequence[pd.DataFrame]]) -> Optional[pd.DataFrame]:
        if not data:
            return None

        if self._device_id is not None:
            import cudf
            import cupy as cp

            # We must set the device after import cudf, which will change the device id to 0
            # See https://github.com/rapidsai/cudf/issues/11386
            cp.cuda.runtime.setDevice(self._device_id)  # pylint: disable=I1101
            return cudf.DataFrame(data[self._iter])

        return data[self._iter]

    def next(self, input_data: Callable) -> bool:
        if self._iter == len(self._data[alias.data]):
            return False
        input_data(
            data=self._fetch(self._data[alias.data]),
            label=self._fetch(self._data.get(alias.label, None)),
            weight=self._fetch(self._data.get(alias.weight, None)),
            base_margin=self._fetch(self._data.get(alias.margin, None)),
            qid=self._fetch(self._data.get(alias.qid, None)),
            **self._kwargs,
        )
        self._iter += 1
        return True

    def reset(self) -> None:
        self._iter = 0


def _read_csr_matrix_from_unwrapped_spark_vec(part: pd.DataFrame) -> csr_matrix:
    # variables for constructing csr_matrix
    csr_indices_list, csr_indptr_list, csr_values_list = [], [0], []

    n_features = 0

    for vec_type, vec_size_, vec_indices, vec_values in zip(
        part.featureVectorType,
        part.featureVectorSize,
        part.featureVectorIndices,
        part.featureVectorValues,
    ):
        if vec_type == 0:
            # sparse vector
            vec_size = int(vec_size_)
            csr_indices = vec_indices
            csr_values = vec_values
        else:
            # dense vector
            # Note: According to spark ML VectorUDT format,
            # when type field is 1, the size field is also empty.
            # we need to check the values field to get vector length.
            vec_size = len(vec_values)
            csr_indices = np.arange(vec_size, dtype=np.int32)
            csr_values = vec_values

        if n_features == 0:
            n_features = vec_size
        assert n_features == vec_size

        csr_indices_list.append(csr_indices)
        csr_indptr_list.append(csr_indptr_list[-1] + len(csr_indices))
        csr_values_list.append(csr_values)

    csr_indptr_arr = np.array(csr_indptr_list)
    csr_indices_arr = np.concatenate(csr_indices_list)
    csr_values_arr = np.concatenate(csr_values_list)

    return csr_matrix(
        (csr_values_arr, csr_indices_arr, csr_indptr_arr), shape=(len(part), n_features)
    )


def make_qdm(
    data: Dict[str, List[np.ndarray]],
    dev_ordinal: Optional[int],
    meta: Dict[str, Any],
    ref: Optional[DMatrix],
    params: Dict[str, Any],
) -> DMatrix:
    """Handle empty partition for QuantileDMatrix."""
    if not data:
        return QuantileDMatrix(np.empty((0, 0)), ref=ref)
    it = PartIter(data, dev_ordinal, **meta)
    m = QuantileDMatrix(it, **params, ref=ref)
    return m


def create_dmatrix_from_partitions(  # pylint: disable=too-many-arguments
    *,
    iterator: Iterator[pd.DataFrame],
    feature_cols: Optional[Sequence[str]],
    dev_ordinal: Optional[int],
    use_qdm: bool,
    kwargs: Dict[str, Any],  # use dict to make sure this parameter is passed.
    enable_sparse_data_optim: bool,
    has_validation_col: bool,
) -> Tuple[DMatrix, Optional[DMatrix]]:
    """Create DMatrix from spark data partitions.

    Parameters
    ----------
    iterator :
        Pyspark partition iterator.
    feature_cols:
        A sequence of feature names, used only when rapids plugin is enabled.
    dev_ordinal:
        Device ordinal, used when GPU is enabled.
    use_qdm :
        Whether QuantileDMatrix should be used instead of DMatrix.
    kwargs :
        Metainfo for DMatrix.
    enable_sparse_data_optim :
        Whether sparse data should be unwrapped
    has_validation:
        Whether there's validation data.

    Returns
    -------
    Training DMatrix and an optional validation DMatrix.
    """
    # pylint: disable=too-many-locals, too-many-statements
    train_data: Dict[str, List[np.ndarray]] = defaultdict(list)
    valid_data: Dict[str, List[np.ndarray]] = defaultdict(list)

    n_features: int = 0

    def append_m(part: pd.DataFrame, name: str, is_valid: bool) -> None:
        nonlocal n_features
        if name == alias.data or name in part.columns:
            if (
                name == alias.data
                and feature_cols is not None
                and part[feature_cols].shape[0] > 0  # guard against empty partition
            ):
                array: Optional[np.ndarray] = part[feature_cols]
            elif part[name].shape[0] > 0:
                array = part[name]
                if name == alias.data:
                    # For the array/vector typed case.
                    array = stack_series(array)
            else:
                array = None

            if name == alias.data and array is not None:
                if n_features == 0:
                    n_features = array.shape[1]
                assert n_features == array.shape[1]

            if array is None:
                return

            if is_valid:
                valid_data[name].append(array)
            else:
                train_data[name].append(array)

    def append_m_sparse(part: pd.DataFrame, name: str, is_valid: bool) -> None:
        nonlocal n_features

        if name == alias.data or name in part.columns:
            if name == alias.data:
                array = _read_csr_matrix_from_unwrapped_spark_vec(part)
                if n_features == 0:
                    n_features = array.shape[1]
                assert n_features == array.shape[1]
            else:
                array = part[name]

            if is_valid:
                valid_data[name].append(array)
            else:
                train_data[name].append(array)

    def make(values: Dict[str, List[np.ndarray]], kwargs: Dict[str, Any]) -> DMatrix:
        if len(values) == 0:
            get_logger("XGBoostPySpark").warning(
                "Detected an empty partition in the training data. Consider to enable"
                " repartition_random_shuffle"
            )
            # We must construct an empty DMatrix to bypass the AllReduce
            return DMatrix(data=np.empty((0, 0)), **kwargs)

        data = concat_or_none(values[alias.data])
        label = concat_or_none(values.get(alias.label, None))
        weight = concat_or_none(values.get(alias.weight, None))
        margin = concat_or_none(values.get(alias.margin, None))
        qid = concat_or_none(values.get(alias.qid, None))
        return DMatrix(
            data=data, label=label, weight=weight, base_margin=margin, qid=qid, **kwargs
        )

    if enable_sparse_data_optim:
        append_fn = append_m_sparse
        assert "missing" in kwargs and kwargs["missing"] == 0.0
    else:
        append_fn = append_m

    def split_params() -> Tuple[Dict[str, Any], Dict[str, Union[int, float, bool]]]:
        # FIXME(jiamingy): we really need a better way to bridge distributed frameworks
        # to XGBoost native interface and prevent scattering parameters like this.

        # parameters that are not related to data.
        non_data_keys = (
            "max_bin",
            "missing",
            "silent",
            "nthread",
            "enable_categorical",
        )
        non_data_params = {}
        meta = {}
        for k, v in kwargs.items():
            if k in non_data_keys:
                non_data_params[k] = v
            else:
                meta[k] = v
        return meta, non_data_params

    meta, params = split_params()

    if feature_cols is not None and use_qdm:
        cache_partitions(iterator, append_fn)
        dtrain: DMatrix = make_qdm(train_data, dev_ordinal, meta, None, params)
    elif feature_cols is not None and not use_qdm:
        cache_partitions(iterator, append_fn)
        dtrain = make(train_data, kwargs)
    elif feature_cols is None and use_qdm:
        cache_partitions(iterator, append_fn)
        dtrain = make_qdm(train_data, dev_ordinal, meta, None, params)
    else:
        cache_partitions(iterator, append_fn)
        dtrain = make(train_data, kwargs)

    # Using has_validation_col here to indicate if there is validation col
    # instead of getting it from iterator, since the iterator may be empty
    # in some special case. That is to say, we must ensure every worker
    # construct DMatrix even there is no data since we need to ensure every
    # worker do the AllReduce when constructing DMatrix, or else it may hang
    # forever.
    if has_validation_col:
        if use_qdm:
            dvalid: Optional[DMatrix] = make_qdm(
                valid_data, dev_ordinal, meta, dtrain, params
            )
        else:
            dvalid = make(valid_data, kwargs) if has_validation_col else None
    else:
        dvalid = None

    if dvalid is not None:
        assert dvalid.num_col() == dtrain.num_col()

    return dtrain, dvalid


def pred_contribs(
    model: XGBModel,
    data: ArrayLike,
    base_margin: Optional[ArrayLike] = None,
    strict_shape: bool = False,
) -> np.ndarray:
    """Predict contributions with data with the full model."""
    iteration_range = model._get_iteration_range(None)
    data_dmatrix = DMatrix(
        data,
        base_margin=base_margin,
        missing=model.missing,
        nthread=model.n_jobs,
        feature_types=model.feature_types,
        feature_weights=model.feature_weights,
        enable_categorical=model.enable_categorical,
    )
    return model.get_booster().predict(
        data_dmatrix,
        pred_contribs=True,
        validate_features=False,
        iteration_range=iteration_range,
        strict_shape=strict_shape,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/estimator.py <==
"""Xgboost pyspark integration submodule for estimator API."""

# pylint: disable=protected-access, no-member
# pylint: disable=unused-argument, too-many-locals

from typing import Any, List, Optional, Type, Union

import numpy as np
from pyspark import keyword_only
from pyspark.ml.param import Param, Params
from pyspark.ml.param.shared import HasProbabilityCol, HasRawPredictionCol
from pyspark.sql import SparkSession

from ..collective import Config
from ..sklearn import XGBClassifier, XGBRanker, XGBRegressor
from .core import (  # type: ignore[attr-defined]
    _ClassificationModel,
    _SparkXGBEstimator,
    _SparkXGBModel,
)
from .utils import get_class_name


def _set_pyspark_xgb_cls_param_attrs(
    estimator: Type[_SparkXGBEstimator], model: Type[_SparkXGBModel]
) -> None:
    """This function automatically infer to xgboost parameters and set them
    into corresponding pyspark estimators and models"""
    params_dict = estimator._get_xgb_params_default()

    def param_value_converter(v: Any) -> Any:
        if isinstance(v, np.generic):
            # convert numpy scalar values to corresponding python scalar values
            return np.array(v).item()
        if isinstance(v, dict):
            return {k: param_value_converter(nv) for k, nv in v.items()}
        if isinstance(v, list):
            return [param_value_converter(nv) for nv in v]
        return v

    def set_param_attrs(attr_name: str, param: Param) -> None:
        param.typeConverter = param_value_converter
        setattr(estimator, attr_name, param)
        setattr(model, attr_name, param)

    for name in params_dict.keys():
        doc = (
            f"Refer to XGBoost doc of "
            f"{get_class_name(estimator._xgb_cls())} for this param {name}"
        )

        param_obj: Param = Param(Params._dummy(), name=name, doc=doc)
        set_param_attrs(name, param_obj)

    fit_params_dict = estimator._get_fit_params_default()
    for name in fit_params_dict.keys():
        doc = (
            f"Refer to XGBoost doc of {get_class_name(estimator._xgb_cls())}"
            f".fit() for this param {name}"
        )
        if name == "callbacks":
            doc += (
                "The callbacks can be arbitrary functions. It is saved using cloudpickle "
                "which is not a fully self-contained format. It may fail to load with "
                "different versions of dependencies."
            )
        param_obj = Param(Params._dummy(), name=name, doc=doc)
        set_param_attrs(name, param_obj)

    predict_params_dict = estimator._get_predict_params_default()
    for name in predict_params_dict.keys():
        doc = (
            f"Refer to XGBoost doc of {get_class_name(estimator._xgb_cls())}"
            f".predict() for this param {name}"
        )
        param_obj = Param(Params._dummy(), name=name, doc=doc)
        set_param_attrs(name, param_obj)


class SparkXGBRegressor(_SparkXGBEstimator):
    """SparkXGBRegressor is a PySpark ML estimator. It implements the XGBoost regression
    algorithm based on XGBoost python library, and it can be used in PySpark Pipeline
    and PySpark ML meta algorithms like
    - :py:class:`~pyspark.ml.tuning.CrossValidator`/
    - :py:class:`~pyspark.ml.tuning.TrainValidationSplit`/
    - :py:class:`~pyspark.ml.classification.OneVsRest`

    SparkXGBRegressor automatically supports most of the parameters in
    :py:class:`xgboost.XGBRegressor` constructor and most of the parameters used in
    :py:meth:`xgboost.XGBRegressor.fit` and :py:meth:`xgboost.XGBRegressor.predict`
    method.

    To enable GPU support, set `device` to `cuda` or `gpu`.

    SparkXGBRegressor doesn't support setting `base_margin` explicitly as well, but
    support another param called `base_margin_col`. see doc below for more details.

    SparkXGBRegressor doesn't support `validate_features` and `output_margin` param.

    SparkXGBRegressor doesn't support setting `nthread` xgboost param, instead, the
    `nthread` param for each xgboost worker will be set equal to `spark.task.cpus`
    config value.


    Parameters
    ----------

    features_col:
        When the value is string, it requires the features column name to be vector type.
        When the value is a list of string, it requires all the feature columns to be numeric types.
    label_col:
        Label column name. Default to "label".
    prediction_col:
        Prediction column name. Default to "prediction"
    pred_contrib_col:
        Contribution prediction column name.
    validation_indicator_col:
        For params related to `xgboost.XGBRegressor` training with
        evaluation dataset's supervision,
        set :py:attr:`xgboost.spark.SparkXGBRegressor.validation_indicator_col`
        parameter instead of setting the `eval_set` parameter in `xgboost.XGBRegressor`
        fit method.
    weight_col:
        To specify the weight of the training and validation dataset, set
        :py:attr:`xgboost.spark.SparkXGBRegressor.weight_col` parameter instead of setting
        `sample_weight` and `sample_weight_eval_set` parameter in `xgboost.XGBRegressor`
        fit method.
    base_margin_col:
        To specify the base margins of the training and validation
        dataset, set :py:attr:`xgboost.spark.SparkXGBRegressor.base_margin_col` parameter
        instead of setting `base_margin` and `base_margin_eval_set` in the
        `xgboost.XGBRegressor` fit method.

    num_workers:
        How many XGBoost workers to be used to train.
        Each XGBoost worker corresponds to one spark task.
    device:

        .. versionadded:: 2.0.0

        Device for XGBoost workers, available options are `cpu`, `cuda`, and `gpu`.

    force_repartition:
        Boolean value to specify if forcing the input dataset to be repartitioned
        before XGBoost training.
    repartition_random_shuffle:
        Boolean value to specify if randomly shuffling the dataset when repartitioning is required.
    enable_sparse_data_optim:
        Boolean value to specify if enabling sparse data optimization, if True,
        Xgboost DMatrix object will be constructed from sparse matrix instead of
        dense matrix.
    launch_tracker_on_driver:
        Boolean value to indicate whether the tracker should be launched on the driver side or
        the executor side.
    coll_cfg:
        The collective configuration. See :py:class:`~xgboost.collective.Config`

    kwargs:
        A dictionary of xgboost parameters, please refer to
        https://xgboost.readthedocs.io/en/stable/parameter.html

    Note
    ----

    The Parameters chart above contains parameters that need special handling.
    For a full list of parameters, see entries with `Param(parent=...` below.

    This API is experimental.


    Examples
    --------

    >>> from xgboost.spark import SparkXGBRegressor
    >>> from pyspark.ml.linalg import Vectors
    >>> df_train = spark.createDataFrame([
    ...     (Vectors.dense(1.0, 2.0, 3.0), 0, False, 1.0),
    ...     (Vectors.sparse(3, {1: 1.0, 2: 5.5}), 1, False, 2.0),
    ...     (Vectors.dense(4.0, 5.0, 6.0), 2, True, 1.0),
    ...     (Vectors.sparse(3, {1: 6.0, 2: 7.5}), 3, True, 2.0),
    ... ], ["features", "label", "isVal", "weight"])
    >>> df_test = spark.createDataFrame([
    ...     (Vectors.dense(1.0, 2.0, 3.0), ),
    ...     (Vectors.sparse(3, {1: 1.0, 2: 5.5}), )
    ... ], ["features"])
    >>> xgb_regressor = SparkXGBRegressor(max_depth=5, missing=0.0,
    ... validation_indicator_col='isVal', weight_col='weight',
    ... early_stopping_rounds=1, eval_metric='rmse')
    >>> xgb_reg_model = xgb_regressor.fit(df_train)
    >>> xgb_reg_model.transform(df_test)

    """

    @keyword_only
    def __init__(  # pylint:disable=too-many-arguments
        self,
        *,
        features_col: Union[str, List[str]] = "features",
        label_col: str = "label",
        prediction_col: str = "prediction",
        pred_contrib_col: Optional[str] = None,
        validation_indicator_col: Optional[str] = None,
        weight_col: Optional[str] = None,
        base_margin_col: Optional[str] = None,
        num_workers: int = 1,
        device: Optional[str] = None,
        force_repartition: bool = False,
        repartition_random_shuffle: bool = False,
        enable_sparse_data_optim: bool = False,
        launch_tracker_on_driver: Optional[bool] = None,
        coll_cfg: Optional[Config] = None,
        **kwargs: Any,
    ) -> None:
        super().__init__()
        input_kwargs = self._input_kwargs
        self.setParams(**input_kwargs)

    @classmethod
    def _xgb_cls(cls) -> Type[XGBRegressor]:
        return XGBRegressor

    @classmethod
    def _pyspark_model_cls(cls) -> Type["SparkXGBRegressorModel"]:
        return SparkXGBRegressorModel

    def _validate_params(self, spark_session: SparkSession) -> None:
        super()._validate_params(spark_session)
        if self.isDefined(self.qid_col):
            raise ValueError(
                "Spark Xgboost regressor estimator does not support `qid_col` param."
            )


class SparkXGBRegressorModel(_SparkXGBModel):
    """
    The model returned by :func:`xgboost.spark.SparkXGBRegressor.fit`

    .. Note:: This API is experimental.
    """

    @classmethod
    def _xgb_cls(cls) -> Type[XGBRegressor]:
        return XGBRegressor


_set_pyspark_xgb_cls_param_attrs(SparkXGBRegressor, SparkXGBRegressorModel)


class SparkXGBClassifier(_SparkXGBEstimator, HasProbabilityCol, HasRawPredictionCol):
    """SparkXGBClassifier is a PySpark ML estimator. It implements the XGBoost
    classification algorithm based on XGBoost python library, and it can be used in
    PySpark Pipeline and PySpark ML meta algorithms like
    - :py:class:`~pyspark.ml.tuning.CrossValidator`/
    - :py:class:`~pyspark.ml.tuning.TrainValidationSplit`/
    - :py:class:`~pyspark.ml.classification.OneVsRest`

    SparkXGBClassifier automatically supports most of the parameters in
    :py:class:`xgboost.XGBClassifier` constructor and most of the parameters used in
    :py:meth:`xgboost.XGBClassifier.fit` and :py:meth:`xgboost.XGBClassifier.predict`
    method.

    To enable GPU support, set `device` to `cuda` or `gpu`.

    SparkXGBClassifier doesn't support setting `base_margin` explicitly as well, but
    support another param called `base_margin_col`. see doc below for more details.

    SparkXGBClassifier doesn't support setting `output_margin`, but we can get output
    margin from the raw prediction column. See `raw_prediction_col` param doc below for
    more details.

    SparkXGBClassifier doesn't support `validate_features` and `output_margin` param.

    SparkXGBClassifier doesn't support setting `nthread` xgboost param, instead, the
    `nthread` param for each xgboost worker will be set equal to `spark.task.cpus`
    config value.


    Parameters
    ----------

    features_col:
        When the value is string, it requires the features column name to be vector type.
        When the value is a list of string, it requires all the feature columns to be numeric types.
    label_col:
        Label column name. Default to "label".
    prediction_col:
        Prediction column name. Default to "prediction"
    probability_col:
        Column name for predicted class conditional probabilities. Default to probabilityCol
    raw_prediction_col:
        The `output_margin=True` is implicitly supported by the
        `rawPredictionCol` output column, which is always returned with the predicted margin
        values.
    pred_contrib_col:
        Contribution prediction column name.
    validation_indicator_col:
        For params related to `xgboost.XGBClassifier` training with
        evaluation dataset's supervision,
        set :py:attr:`xgboost.spark.SparkXGBClassifier.validation_indicator_col`
        parameter instead of setting the `eval_set` parameter in `xgboost.XGBClassifier`
        fit method.
    weight_col:
        To specify the weight of the training and validation dataset, set
        :py:attr:`xgboost.spark.SparkXGBClassifier.weight_col` parameter instead of setting
        `sample_weight` and `sample_weight_eval_set` parameter in `xgboost.XGBClassifier`
        fit method.
    base_margin_col:
        To specify the base margins of the training and validation
        dataset, set :py:attr:`xgboost.spark.SparkXGBClassifier.base_margin_col` parameter
        instead of setting `base_margin` and `base_margin_eval_set` in the
        `xgboost.XGBClassifier` fit method.

    num_workers:
        How many XGBoost workers to be used to train.
        Each XGBoost worker corresponds to one spark task.
    device:

        .. versionadded:: 2.0.0

        Device for XGBoost workers, available options are `cpu`, `cuda`, and `gpu`.

    force_repartition:
        Boolean value to specify if forcing the input dataset to be repartitioned
        before XGBoost training.
    repartition_random_shuffle:
        Boolean value to specify if randomly shuffling the dataset when repartitioning is required.
    enable_sparse_data_optim:
        Boolean value to specify if enabling sparse data optimization, if True,
        Xgboost DMatrix object will be constructed from sparse matrix instead of
        dense matrix.
    launch_tracker_on_driver:
        Boolean value to indicate whether the tracker should be launched on the driver side or
        the executor side.
    coll_cfg:
        The collective configuration. See :py:class:`~xgboost.collective.Config`

    kwargs:
        A dictionary of xgboost parameters, please refer to
        https://xgboost.readthedocs.io/en/stable/parameter.html

    Note
    ----

    The Parameters chart above contains parameters that need special handling.
    For a full list of parameters, see entries with `Param(parent=...` below.

    This API is experimental.

    Examples
    --------

    >>> from xgboost.spark import SparkXGBClassifier
    >>> from pyspark.ml.linalg import Vectors
    >>> df_train = spark.createDataFrame([
    ...     (Vectors.dense(1.0, 2.0, 3.0), 0, False, 1.0),
    ...     (Vectors.sparse(3, {1: 1.0, 2: 5.5}), 1, False, 2.0),
    ...     (Vectors.dense(4.0, 5.0, 6.0), 0, True, 1.0),
    ...     (Vectors.sparse(3, {1: 6.0, 2: 7.5}), 1, True, 2.0),
    ... ], ["features", "label", "isVal", "weight"])
    >>> df_test = spark.createDataFrame([
    ...     (Vectors.dense(1.0, 2.0, 3.0), ),
    ... ], ["features"])
    >>> xgb_classifier = SparkXGBClassifier(max_depth=5, missing=0.0,
    ...     validation_indicator_col='isVal', weight_col='weight',
    ...     early_stopping_rounds=1, eval_metric='logloss')
    >>> xgb_clf_model = xgb_classifier.fit(df_train)
    >>> xgb_clf_model.transform(df_test).show()

    """

    @keyword_only
    def __init__(  # pylint:disable=too-many-arguments
        self,
        *,
        features_col: Union[str, List[str]] = "features",
        label_col: str = "label",
        prediction_col: str = "prediction",
        probability_col: str = "probability",
        raw_prediction_col: str = "rawPrediction",
        pred_contrib_col: Optional[str] = None,
        validation_indicator_col: Optional[str] = None,
        weight_col: Optional[str] = None,
        base_margin_col: Optional[str] = None,
        num_workers: int = 1,
        device: Optional[str] = None,
        force_repartition: bool = False,
        repartition_random_shuffle: bool = False,
        enable_sparse_data_optim: bool = False,
        launch_tracker_on_driver: Optional[bool] = None,
        coll_cfg: Optional[Config] = None,
        **kwargs: Any,
    ) -> None:
        super().__init__()
        # The default 'objective' param value comes from sklearn `XGBClassifier` ctor,
        # but in pyspark we will automatically set objective param depending on
        # binary or multinomial input dataset, and we need to remove the fixed default
        # param value as well to avoid causing ambiguity.
        input_kwargs = self._input_kwargs
        self.setParams(**input_kwargs)
        self._setDefault(objective=None)

    @classmethod
    def _xgb_cls(cls) -> Type[XGBClassifier]:
        return XGBClassifier

    @classmethod
    def _pyspark_model_cls(cls) -> Type["SparkXGBClassifierModel"]:
        return SparkXGBClassifierModel

    def _validate_params(self, spark_session: SparkSession) -> None:
        super()._validate_params(spark_session)
        if self.isDefined(self.qid_col):
            raise ValueError(
                "Spark Xgboost classifier estimator does not support `qid_col` param."
            )
        if self.getOrDefault("objective"):  # pylint: disable=no-member
            raise ValueError(
                "Setting custom 'objective' param is not allowed in 'SparkXGBClassifier'."
            )


class SparkXGBClassifierModel(_ClassificationModel):
    """
    The model returned by :func:`xgboost.spark.SparkXGBClassifier.fit`

    .. Note:: This API is experimental.
    """

    @classmethod
    def _xgb_cls(cls) -> Type[XGBClassifier]:
        return XGBClassifier


_set_pyspark_xgb_cls_param_attrs(SparkXGBClassifier, SparkXGBClassifierModel)


class SparkXGBRanker(_SparkXGBEstimator):
    """SparkXGBRanker is a PySpark ML estimator. It implements the XGBoost
    ranking algorithm based on XGBoost python library, and it can be used in
    PySpark Pipeline and PySpark ML meta algorithms like
    :py:class:`~pyspark.ml.tuning.CrossValidator`/
    :py:class:`~pyspark.ml.tuning.TrainValidationSplit`/
    :py:class:`~pyspark.ml.classification.OneVsRest`

    SparkXGBRanker automatically supports most of the parameters in
    :py:class:`xgboost.XGBRanker` constructor and most of the parameters used in
    :py:meth:`xgboost.XGBRanker.fit` and :py:meth:`xgboost.XGBRanker.predict` method.

    To enable GPU support, set `device` to `cuda` or `gpu`.

    SparkXGBRanker doesn't support setting `base_margin` explicitly as well, but support
    another param called `base_margin_col`. see doc below for more details.

    SparkXGBRanker doesn't support setting `output_margin`, but we can get output margin
    from the raw prediction column. See `raw_prediction_col` param doc below for more
    details.

    SparkXGBRanker doesn't support `validate_features` and `output_margin` param.

    SparkXGBRanker doesn't support setting `nthread` xgboost param, instead, the
    `nthread` param for each xgboost worker will be set equal to `spark.task.cpus`
    config value.


    Parameters
    ----------

    features_col:
        When the value is string, it requires the features column name to be vector type.
        When the value is a list of string, it requires all the feature columns to be numeric types.
    label_col:
        Label column name. Default to "label".
    prediction_col:
        Prediction column name. Default to "prediction"
    pred_contrib_col:
        Contribution prediction column name.
    validation_indicator_col:
        For params related to `xgboost.XGBRanker` training with
        evaluation dataset's supervision,
        set :py:attr:`xgboost.spark.SparkXGBRanker.validation_indicator_col`
        parameter instead of setting the `eval_set` parameter in :py:class:`xgboost.XGBRanker`
        fit method.
    weight_col:
        To specify the weight of the training and validation dataset, set
        :py:attr:`xgboost.spark.SparkXGBRanker.weight_col` parameter instead of setting
        `sample_weight` and `sample_weight_eval_set` parameter in :py:class:`xgboost.XGBRanker`
        fit method.
    base_margin_col:
        To specify the base margins of the training and validation
        dataset, set :py:attr:`xgboost.spark.SparkXGBRanker.base_margin_col` parameter
        instead of setting `base_margin` and `base_margin_eval_set` in the
        :py:class:`xgboost.XGBRanker` fit method.
    qid_col:
        Query id column name.
    num_workers:
        How many XGBoost workers to be used to train.
        Each XGBoost worker corresponds to one spark task.
    device:

        .. versionadded:: 2.0.0

        Device for XGBoost workers, available options are `cpu`, `cuda`, and `gpu`.

    force_repartition:
        Boolean value to specify if forcing the input dataset to be repartitioned
        before XGBoost training.
    repartition_random_shuffle:
        Boolean value to specify if randomly shuffling the dataset when repartitioning is required.
    enable_sparse_data_optim:
        Boolean value to specify if enabling sparse data optimization, if True,
        Xgboost DMatrix object will be constructed from sparse matrix instead of
        dense matrix.
    launch_tracker_on_driver:
        Boolean value to indicate whether the tracker should be launched on the driver side or
        the executor side.
    coll_cfg:
        The collective configuration. See :py:class:`~xgboost.collective.Config`

    kwargs:
        A dictionary of xgboost parameters, please refer to
        https://xgboost.readthedocs.io/en/stable/parameter.html

    .. Note:: The Parameters chart above contains parameters that need special handling.
        For a full list of parameters, see entries with `Param(parent=...` below.

    .. Note:: This API is experimental.

    Examples
    --------

    >>> from xgboost.spark import SparkXGBRanker
    >>> from pyspark.ml.linalg import Vectors
    >>> ranker = SparkXGBRanker(qid_col="qid")
    >>> df_train = spark.createDataFrame(
    ...     [
    ...         (Vectors.dense(1.0, 2.0, 3.0), 0, 0),
    ...         (Vectors.dense(4.0, 5.0, 6.0), 1, 0),
    ...         (Vectors.dense(9.0, 4.0, 8.0), 2, 0),
    ...         (Vectors.sparse(3, {1: 1.0, 2: 5.5}), 0, 1),
    ...         (Vectors.sparse(3, {1: 6.0, 2: 7.5}), 1, 1),
    ...         (Vectors.sparse(3, {1: 8.0, 2: 9.5}), 2, 1),
    ...     ],
    ...     ["features", "label", "qid"],
    ... )
    >>> df_test = spark.createDataFrame(
    ...     [
    ...         (Vectors.dense(1.5, 2.0, 3.0), 0),
    ...         (Vectors.dense(4.5, 5.0, 6.0), 0),
    ...         (Vectors.dense(9.0, 4.5, 8.0), 0),
    ...         (Vectors.sparse(3, {1: 1.0, 2: 6.0}), 1),
    ...         (Vectors.sparse(3, {1: 6.0, 2: 7.0}), 1),
    ...         (Vectors.sparse(3, {1: 8.0, 2: 10.5}), 1),
    ...     ],
    ...     ["features", "qid"],
    ... )
    >>> model = ranker.fit(df_train)
    >>> model.transform(df_test).show()
    """

    @keyword_only
    def __init__(  # pylint:disable=too-many-arguments
        self,
        *,
        features_col: Union[str, List[str]] = "features",
        label_col: str = "label",
        prediction_col: str = "prediction",
        pred_contrib_col: Optional[str] = None,
        validation_indicator_col: Optional[str] = None,
        weight_col: Optional[str] = None,
        base_margin_col: Optional[str] = None,
        qid_col: Optional[str] = None,
        num_workers: int = 1,
        device: Optional[str] = None,
        force_repartition: bool = False,
        repartition_random_shuffle: bool = False,
        enable_sparse_data_optim: bool = False,
        launch_tracker_on_driver: Optional[bool] = None,
        coll_cfg: Optional[Config] = None,
        **kwargs: Any,
    ) -> None:
        super().__init__()
        input_kwargs = self._input_kwargs
        self.setParams(**input_kwargs)

    @classmethod
    def _xgb_cls(cls) -> Type[XGBRanker]:
        return XGBRanker

    @classmethod
    def _pyspark_model_cls(cls) -> Type["SparkXGBRankerModel"]:
        return SparkXGBRankerModel

    def _validate_params(self, spark_session: SparkSession) -> None:
        super()._validate_params(spark_session)
        if not self.isDefined(self.qid_col):
            raise ValueError(
                "Spark Xgboost ranker estimator requires setting `qid_col` param."
            )


class SparkXGBRankerModel(_SparkXGBModel):
    """
    The model returned by :func:`xgboost.spark.SparkXGBRanker.fit`

    .. Note:: This API is experimental.
    """

    @classmethod
    def _xgb_cls(cls) -> Type[XGBRanker]:
        return XGBRanker


_set_pyspark_xgb_cls_param_attrs(SparkXGBRanker, SparkXGBRankerModel)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/params.py <==
"""Xgboost pyspark integration submodule for params."""

from typing import Dict

from pyspark.ml.param import TypeConverters
from pyspark.ml.param.shared import Param, Params


class HasArbitraryParamsDict(Params):
    """
    This is a Params based class that is extended by _SparkXGBParams
    and holds the variable to store the **kwargs parts of the XGBoost
    input.
    """

    arbitrary_params_dict: "Param[Dict]" = Param(
        Params._dummy(),
        "arbitrary_params_dict",
        "arbitrary_params_dict This parameter holds all of the additional parameters which are "
        "not exposed as the XGBoost Spark estimator params but can be recognized by "
        "underlying XGBoost library. It is stored as a dictionary.",
    )


class HasBaseMarginCol(Params):
    """
    This is a Params based class that is extended by _SparkXGBParams
    and holds the variable to store the base margin column part of XGboost.
    """

    base_margin_col = Param(
        Params._dummy(),
        "base_margin_col",
        "This stores the name for the column of the base margin",
        typeConverter=TypeConverters.toString,
    )


class HasFeaturesCols(Params):
    """
    Mixin for param features_cols: a list of feature column names.
    This parameter is taken effect only when GPU is enabled.
    """

    features_cols = Param(
        Params._dummy(),
        "features_cols",
        "feature column names.",
        typeConverter=TypeConverters.toListString,
    )

    def __init__(self) -> None:
        super().__init__()
        self._setDefault(features_cols=[])


class HasEnableSparseDataOptim(Params):
    """
    This is a Params based class that is extended by _SparkXGBParams
    and holds the variable to store the boolean config of enabling sparse data optimization.
    """

    enable_sparse_data_optim = Param(
        Params._dummy(),
        "enable_sparse_data_optim",
        "This stores the boolean config of enabling sparse data optimization, if enabled, "
        "Xgboost DMatrix object will be constructed from sparse matrix instead of "
        "dense matrix. This config is disabled by default. If most of examples in your "
        "training dataset contains sparse features, we suggest to enable this config.",
        typeConverter=TypeConverters.toBoolean,
    )

    def __init__(self) -> None:
        super().__init__()
        self._setDefault(enable_sparse_data_optim=False)


class HasQueryIdCol(Params):
    """
    Mixin for param qid_col: query id column name.
    """

    qid_col = Param(
        Params._dummy(),
        "qid_col",
        "query id column name",
        typeConverter=TypeConverters.toString,
    )


class HasContribPredictionCol(Params):
    """
    Mixin for param pred_contrib_col: contribution prediction column name.

    Output is a 3-dim array, with (rows, groups, columns + 1) for classification case.
    Else, it can be a 2 dimension for regression case.
    """

    pred_contrib_col: "Param[str]" = Param(
        Params._dummy(),
        "pred_contrib_col",
        "feature contributions to individual predictions.",
        typeConverter=TypeConverters.toString,
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/summary.py <==
"""Xgboost training summary integration submodule."""

from dataclasses import dataclass, field
from typing import Dict, List


@dataclass
class XGBoostTrainingSummary:
    """
    A class that holds the training and validation objective history
    of an XGBoost model during its training process.
    """

    train_objective_history: Dict[str, List[float]] = field(default_factory=dict)
    validation_objective_history: Dict[str, List[float]] = field(default_factory=dict)

    @staticmethod
    def from_metrics(
        metrics: Dict[str, Dict[str, List[float]]],
    ) -> "XGBoostTrainingSummary":
        """
        Create an XGBoostTrainingSummary instance from a nested dictionary of metrics.

        Parameters
        ----------
        metrics : dict of str to dict of str to list of float
            A dictionary containing training and validation metrics.
            Example format:
                {
                    "training": {"logloss": [0.1, 0.08]},
                    "validation": {"logloss": [0.12, 0.1]}
                }

        Returns
        -------
        A new instance of XGBoostTrainingSummary.

        """
        train_objective_history = metrics.get("training", {})
        validation_objective_history = metrics.get("validation", {})
        return XGBoostTrainingSummary(
            train_objective_history, validation_objective_history
        )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/utils.py <==
"""Xgboost pyspark integration submodule for helper functions."""

# pylint: disable=fixme

import inspect
import logging
import sys
from threading import Thread
from typing import Any, Callable, Dict, Optional, Set, Type, Union

import pyspark
from pyspark import BarrierTaskContext, TaskContext
from pyspark.sql import SparkSession

from ..collective import CommunicatorContext as CCtx
from ..collective import Config
from ..collective import _Args as CollArgs
from ..collective import _ArgVals as CollArgsVals
from ..core import Booster
from ..sklearn import XGBModel
from ..tracker import RabitTracker


def get_class_name(cls: Type) -> str:
    """Return the class name."""
    return f"{cls.__module__}.{cls.__name__}"


def _get_default_params_from_func(
    func: Callable, unsupported_set: Set[str]
) -> Dict[str, Any]:
    """Returns a dictionary of parameters and their default value of function fn.  Only
    the parameters with a default value will be included.

    """
    sig = inspect.signature(func)
    filtered_params_dict = {}
    for parameter in sig.parameters.values():
        # Remove parameters without a default value and those in the unsupported_set
        if (
            parameter.default is not parameter.empty
            and parameter.name not in unsupported_set
        ):
            filtered_params_dict[parameter.name] = parameter.default
    return filtered_params_dict


class CommunicatorContext(CCtx):
    """Context with PySpark specific task ID."""

    def __init__(self, context: BarrierTaskContext, **args: CollArgsVals) -> None:
        args["dmlc_task_id"] = str(context.partitionId())
        super().__init__(**args)


def _start_tracker(host: str, n_workers: int, port: int = 0) -> CollArgs:
    """Start Rabit tracker with n_workers"""
    args: CollArgs = {"n_workers": n_workers}
    tracker = RabitTracker(n_workers=n_workers, host_ip=host, sortby="task", port=port)
    tracker.start()
    thread = Thread(target=tracker.wait_for)
    thread.daemon = True
    thread.start()
    args.update(tracker.worker_args())
    return args


def _get_rabit_args(conf: Config, n_workers: int) -> CollArgs:
    """Get rabit context arguments to send to each worker."""
    assert conf.tracker_host_ip is not None
    port = 0 if conf.tracker_port is None else conf.tracker_port
    env = _start_tracker(conf.tracker_host_ip, n_workers, port)
    return env


def _get_host_ip(context: BarrierTaskContext) -> str:
    """Gets the hostIP for Spark. This essentially gets the IP of the first worker."""
    task_ip_list = [info.address.split(":")[0] for info in context.getTaskInfos()]
    return task_ip_list[0]


def get_logger(name: str, level: Optional[Union[str, int]] = None) -> logging.Logger:
    """Gets a logger by name, or creates and configures it for the first time."""
    logger = logging.getLogger(name)
    if level is not None:
        logger.setLevel(level)
    else:
        # Default to info if not set.
        if logger.level == logging.NOTSET:
            logger.setLevel(logging.INFO)
    # If the logger is configured, skip the configure
    if not logger.handlers and not logging.getLogger().handlers:
        handler = logging.StreamHandler(sys.stderr)
        formatter = logging.Formatter(
            "%(asctime)s %(levelname)s %(name)s: %(funcName)s %(message)s"
        )
        handler.setFormatter(formatter)
        logger.addHandler(handler)
    return logger


def get_logger_level(name: str) -> Optional[int]:
    """Get the logger level for the given log name"""
    logger = logging.getLogger(name)
    return None if logger.level == logging.NOTSET else logger.level


def _get_max_num_concurrent_tasks(spark_session: SparkSession) -> int:
    """Gets the current max number of concurrent tasks."""

    # In Spark Connect, we cannot easily get the max number of concurrent tasks
    # from the client side without accessing internal APIs or executing a task.
    # For now, we return a large number to skip the check.
    if _is_connect(spark_session):
        return sys.maxsize

    # pylint: disable=protected-access
    return spark_session.sparkContext._jsc.sc().maxNumConcurrentTasks(
        spark_session.sparkContext._jsc.sc()
        .resourceProfileManager()
        .resourceProfileFromId(0)
    )


def _is_connect(spark_session: SparkSession) -> bool:
    try:
        return isinstance(spark_session, pyspark.sql.connect.session.SparkSession)
    except AttributeError:
        return False


def _is_local(spark_session: SparkSession) -> bool:
    """Whether it is Spark local mode"""
    # In Spark Connect, we check the spark.master configuration if available.
    # Note: This might not be accurate if spark.master is not set in RuntimeConfig.
    master = spark_session.conf.get("spark.master", None)
    return master is not None and (master == "local" or master.startswith("local["))


def _get_gpu_id(task_context: TaskContext) -> int:
    """Get the gpu id from the task resources"""
    if task_context is None:
        # This is a safety check.
        raise RuntimeError("_get_gpu_id should not be invoked from driver side.")
    resources = task_context.resources()
    if "gpu" not in resources:
        raise RuntimeError(
            "Couldn't get the gpu id, Please check the GPU resource configuration"
        )
    # return the first gpu id.
    return int(resources["gpu"].addresses[0].strip())


def deserialize_xgb_model(
    model: str, xgb_model_creator: Callable[[], XGBModel]
) -> XGBModel:
    """
    Deserialize an xgboost.XGBModel instance from the input model.
    """
    xgb_model = xgb_model_creator()
    xgb_model.load_model(bytearray(model.encode("utf-8")))
    return xgb_model


def serialize_booster(booster: Booster) -> str:
    """
    Serialize the input booster to a string.

    Parameters
    ----------
    booster:
        an xgboost.core.Booster instance
    """
    return booster.save_raw("json").decode("utf-8")


def deserialize_booster(model: str) -> Booster:
    """
    Deserialize an xgboost.core.Booster from the input ser_model_string.
    """
    booster = Booster()
    booster.load_model(bytearray(model.encode("utf-8")))
    return booster


def use_cuda(device: Optional[str]) -> bool:
    """Whether xgboost is using CUDA workers."""
    return device in ("cuda", "gpu")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/tracker.py <==
"""Tracker for XGBoost collective."""

import ctypes
import json
import socket
from enum import IntEnum, unique
from typing import Dict, Optional, Union

from .core import _LIB, _check_call, _deprecate_positional_args, make_jcargs


def get_family(addr: str) -> int:
    """Get network family from address."""
    return socket.getaddrinfo(addr, None)[0][0]


class RabitTracker:
    """Tracker for the collective used in XGBoost, acting as a coordinator between
    workers.

    Parameters
    ----------

    n_workers:

        The total number of workers in the communication group.

    host_ip:

        The IP address of the tracker node. XGBoost can try to guess one by probing with
        sockets. But it's best to explicitly pass an address.

    port:

        The port this tracker should listen to. XGBoost can query an available port from
        the OS, this configuration is useful for restricted network environments.

    sortby:

        How to sort the workers for rank assignment. The default is host, but users can
        set the `DMLC_TASK_ID` via arguments of :py:meth:`~xgboost.collective.init` and
        obtain deterministic rank assignment through sorting by task name. Available
        options are:

          - host
          - task

    timeout :

        Timeout for constructing (bootstrap) and shutting down the communication group,
        doesn't apply to communication when the group is up and running.

        The timeout value should take the time of data loading and pre-processing into
        account, due to potential lazy execution. By default the Tracker doesn't have
        any timeout to avoid pre-mature aborting.

        The :py:meth:`.wait_for` method has a different timeout parameter that can stop
        the tracker even if the tracker is still being used. A value error is raised
        when timeout is reached.

    Examples
    --------

    .. code-block:: python

        from xgboost.tracker import RabitTracker
        from xgboost import collective as coll

        tracker = RabitTracker(host_ip="127.0.0.1", n_workers=2)
        tracker.start()

        with coll.CommunicatorContext(**tracker.worker_args()):
            ret = coll.broadcast("msg", 0)
            assert str(ret) == "msg"

    """

    @unique
    class _SortBy(IntEnum):
        HOST = 0
        TASK = 1

    @_deprecate_positional_args
    def __init__(  # pylint: disable=too-many-arguments
        self,
        n_workers: int,
        host_ip: Optional[str],
        port: int = 0,
        *,
        sortby: str = "host",
        timeout: int = 0,
    ) -> None:

        handle = ctypes.c_void_p()
        if sortby not in ("host", "task"):
            raise ValueError("Expecting either 'host' or 'task' for sortby.")
        if host_ip is not None:
            get_family(host_ip)  # use python socket to stop early for invalid address
        args = make_jcargs(
            host=host_ip,
            n_workers=n_workers,
            port=port,
            dmlc_communicator="rabit",
            sortby=self._SortBy.HOST if sortby == "host" else self._SortBy.TASK,
            timeout=int(timeout),
        )
        _check_call(_LIB.XGTrackerCreate(args, ctypes.byref(handle)))
        self.handle = handle

    def free(self) -> None:
        """Internal function for testing."""
        if hasattr(self, "handle"):
            handle = self.handle
            del self.handle
            _check_call(_LIB.XGTrackerFree(handle))

    def __del__(self) -> None:
        self.free()

    def start(self) -> None:
        """Start the tracker. Once started, the client still need to call the
        :py:meth:`wait_for` method in order to wait for it to finish (think of it as a
        thread).

        """
        _check_call(_LIB.XGTrackerRun(self.handle, make_jcargs()))

    def wait_for(self, timeout: Optional[int] = None) -> None:
        """Wait for the tracker to finish all the work and shutdown. When timeout is
        reached, a value error is raised. By default we don't have timeout since we
        don't know how long it takes for the model to finish training.

        """
        _check_call(_LIB.XGTrackerWaitFor(self.handle, make_jcargs(timeout=timeout)))

    def worker_args(self) -> Dict[str, Union[str, int]]:
        """Get arguments for workers."""
        c_env = ctypes.c_char_p()
        _check_call(_LIB.XGTrackerWorkerArgs(self.handle, ctypes.byref(c_env)))
        assert c_env.value is not None
        env = json.loads(c_env.value)
        return env


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/training.py <==
# pylint: disable=too-many-locals, too-many-arguments
# pylint: disable=too-many-branches, too-many-statements
"""Training Library containing training routines."""

import copy
import os
import weakref
from typing import (
    TYPE_CHECKING,
    Any,
    Dict,
    Iterable,
    List,
    Optional,
    Sequence,
    Tuple,
    Union,
    cast,
)

import numpy as np

from ._typing import BoosterParam, Callable, FPreProcCallable
from .callback import (
    CallbackContainer,
    EarlyStopping,
    EvaluationMonitor,
    TrainingCallback,
)
from .compat import SKLEARN_INSTALLED, XGBStratifiedKFold
from .core import (
    Booster,
    CustomObj,
    DMatrix,
    Metric,
    XGBoostError,
    _deprecate_positional_args,
    _RefMixIn,
)

if TYPE_CHECKING:
    from pandas import DataFrame as PdDataFrame

_CVFolds = Sequence["CVPack"]

_RefError = (
    "Training dataset should be used as a reference when constructing the "
    "`QuantileDMatrix` for evaluation.",
)


@_deprecate_positional_args
def train(
    params: Dict[str, Any],
    dtrain: DMatrix,
    num_boost_round: int = 10,
    *,
    evals: Optional[Sequence[Tuple[DMatrix, str]]] = None,
    obj: Optional[CustomObj] = None,
    maximize: Optional[bool] = None,
    early_stopping_rounds: Optional[int] = None,
    evals_result: Optional[TrainingCallback.EvalsLog] = None,
    verbose_eval: Optional[Union[bool, int]] = True,
    xgb_model: Optional[Union[str, os.PathLike, Booster, bytearray]] = None,
    callbacks: Optional[Sequence[TrainingCallback]] = None,
    custom_metric: Optional[Metric] = None,
) -> Booster:
    """Train a booster with given parameters.

    Parameters
    ----------
    params :
        Booster params.
    dtrain :
        Data to be trained.
    num_boost_round :
        Number of boosting iterations.
    evals :
        List of validation sets for which metrics will evaluated during training.
        Validation metrics will help us track the performance of the model.
    obj
        Custom objective function.  See :doc:`Custom Objective
        </tutorials/custom_metric_obj>` for details.
    maximize :
        Whether to maximize custom_metric.

    early_stopping_rounds :

        Activates early stopping. Validation metric needs to improve at least once in
        every **early_stopping_rounds** round(s) to continue training.

        Requires at least one item in **evals**.

        The method returns the model from the last iteration (not the best one).  Use
        custom callback :py:class:`~xgboost.callback.EarlyStopping` or :py:meth:`model
        slicing <xgboost.Booster.__getitem__>` if the best model is desired.  If there's
        more than one item in **evals**, the last entry will be used for early stopping.

        If there's more than one metric in the **eval_metric** parameter given in
        **params**, the last metric will be used for early stopping.

        If early stopping occurs, the model will have two additional fields:
        ``bst.best_score``, ``bst.best_iteration``.

    evals_result :
        This dictionary stores the evaluation results of all the items in watchlist.

        Example: with a watchlist containing
        ``[(dtest,'eval'), (dtrain,'train')]`` and
        a parameter containing ``('eval_metric': 'logloss')``,
        the **evals_result** returns

        .. code-block:: python

            {'train': {'logloss': ['0.48253', '0.35953']},
             'eval': {'logloss': ['0.480385', '0.357756']}}

    verbose_eval :
        Requires at least one item in **evals**.

        If **verbose_eval** is True then the evaluation metric on the validation set is
        printed at each boosting stage.

        If **verbose_eval** is an integer then the evaluation metric on the validation
        set is printed at every given **verbose_eval** boosting stage. The last boosting
        stage / the boosting stage found by using **early_stopping_rounds** is also
        printed.

        Example: with ``verbose_eval=4`` and at least one item in **evals**, an
        evaluation metric is printed every 4 boosting stages, instead of every boosting
        stage.

    xgb_model :
        Xgb model to be loaded before training (allows training continuation).

    callbacks :
        List of callback functions that are applied at end of each iteration.
        It is possible to use predefined callbacks by using
        :ref:`Callback API <callback_api>`.

        .. note::

           States in callback are not preserved during training, which means callback
           objects can not be reused for multiple training sessions without
           reinitialization or deepcopy.

        .. code-block:: python

            for params in parameters_grid:
                # be sure to (re)initialize the callbacks before each run
                callbacks = [xgb.callback.LearningRateScheduler(custom_rates)]
                xgboost.train(params, Xy, callbacks=callbacks)

    custom_metric:

        .. versionadded 1.6.0

        Custom metric function.  See :doc:`Custom Metric </tutorials/custom_metric_obj>`
        for details. The metric receives transformed prediction (after applying the
        reverse link function) when using a builtin objective, and raw output when using
        a custom objective.

    Returns
    -------
    Booster : a trained booster model

    """

    callbacks = [] if callbacks is None else copy.copy(list(callbacks))
    evals = list(evals) if evals else []

    for va, _ in evals:
        if not isinstance(va, DMatrix):
            raise TypeError("Invalid type for the `evals`.")

        if (
            isinstance(va, _RefMixIn)
            and va.ref is not weakref.ref(dtrain)
            and va is not dtrain
        ):
            raise ValueError(_RefError)

    bst = Booster(params, [dtrain] + [d[0] for d in evals], model_file=xgb_model)
    start_iteration = 0

    if verbose_eval:
        verbose_eval = 1 if verbose_eval is True else verbose_eval
        callbacks.append(EvaluationMonitor(period=verbose_eval))
    if early_stopping_rounds:
        callbacks.append(EarlyStopping(rounds=early_stopping_rounds, maximize=maximize))
    cb_container = CallbackContainer(
        callbacks, metric=custom_metric, output_margin=callable(obj)
    )

    bst = cb_container.before_training(bst)

    for i in range(start_iteration, num_boost_round):
        if cb_container.before_iteration(bst, i, dtrain, evals):
            break
        bst.update(dtrain, iteration=i, fobj=obj)
        if cb_container.after_iteration(bst, i, dtrain, evals):
            break

    bst = cb_container.after_training(bst)

    if evals_result is not None:
        evals_result.update(cb_container.history)

    return bst.reset()


class CVPack:
    """ "Auxiliary datastruct to hold one fold of CV."""

    def __init__(
        self, dtrain: DMatrix, dtest: DMatrix, param: Optional[Union[Dict, List]]
    ) -> None:
        """Initialize the CVPack."""
        self.dtrain = dtrain
        self.dtest = dtest
        self.watchlist = [(dtrain, "train"), (dtest, "test")]
        self.bst = Booster(param, [dtrain, dtest])

    def __getattr__(self, name: str) -> Callable:
        def _inner(*args: Any, **kwargs: Any) -> Any:
            return getattr(self.bst, name)(*args, **kwargs)

        return _inner

    def update(self, iteration: int, fobj: Optional[CustomObj]) -> None:
        """ "Update the boosters for one iteration"""
        self.bst.update(self.dtrain, iteration, fobj)

    def eval(self, iteration: int, feval: Optional[Metric], output_margin: bool) -> str:
        """ "Evaluate the CVPack for one iteration."""
        return self.bst.eval_set(self.watchlist, iteration, feval, output_margin)


class _PackedBooster:
    def __init__(self, cvfolds: _CVFolds) -> None:
        self.cvfolds = cvfolds

    def update(self, iteration: int, obj: Optional[CustomObj]) -> None:
        """Iterate through folds for update"""
        for fold in self.cvfolds:
            fold.update(iteration, obj)

    def eval(
        self, iteration: int, feval: Optional[Metric], output_margin: bool
    ) -> List[str]:
        """Iterate through folds for eval"""
        result = [f.eval(iteration, feval, output_margin) for f in self.cvfolds]
        return result

    def set_attr(self, **kwargs: Optional[Any]) -> Any:
        """Iterate through folds for setting attributes"""
        for f in self.cvfolds:
            f.bst.set_attr(**kwargs)

    def attr(self, key: str) -> Optional[str]:
        """Redirect to booster attr."""
        return self.cvfolds[0].bst.attr(key)

    def set_param(
        self,
        params: Union[Dict, Iterable[Tuple[str, Any]], str],
        value: Optional[str] = None,
    ) -> None:
        """Iterate through folds for set_param"""
        for f in self.cvfolds:
            f.bst.set_param(params, value)

    def num_boosted_rounds(self) -> int:
        """Number of boosted rounds."""
        return self.cvfolds[0].num_boosted_rounds()

    @property
    def best_iteration(self) -> int:
        """Get best_iteration"""
        return int(cast(int, self.cvfolds[0].bst.attr("best_iteration")))

    @best_iteration.setter
    def best_iteration(self, iteration: int) -> None:
        """Set best_iteration"""
        self.set_attr(best_iteration=iteration)

    @property
    def best_score(self) -> float:
        """Get best_score."""
        return float(cast(float, self.cvfolds[0].bst.attr("best_score")))

    @best_score.setter
    def best_score(self, score: float) -> None:
        self.set_attr(best_score=score)


def groups_to_rows(groups: np.ndarray, boundaries: np.ndarray) -> np.ndarray:
    """
    Given group row boundaries, convert ground indexes to row indexes
    :param groups: list of groups for testing
    :param boundaries: rows index limits of each group
    :return: row in group
    """
    return np.concatenate([np.arange(boundaries[g], boundaries[g + 1]) for g in groups])


def mkgroupfold(
    *,
    dall: DMatrix,
    nfold: int,
    param: BoosterParam,
    evals: Sequence[str] = (),
    fpreproc: Optional[FPreProcCallable] = None,
    shuffle: bool = True,
) -> List[CVPack]:
    """
    Make n folds for cross-validation maintaining groups
    :return: cross-validation folds
    """
    # we have groups for pairwise ranking... get a list of the group indexes
    group_boundaries = dall.get_uint_info("group_ptr")
    group_sizes = np.diff(group_boundaries)

    if shuffle is True:
        idx = np.random.permutation(len(group_sizes))
    else:
        idx = np.arange(len(group_sizes))
    # list by fold of test group indexes
    out_group_idset = np.array_split(idx, nfold)
    # list by fold of train group indexes
    in_group_idset = [
        np.concatenate([out_group_idset[i] for i in range(nfold) if k != i])
        for k in range(nfold)
    ]
    # from the group indexes, convert them to row indexes
    in_idset = [
        groups_to_rows(in_groups, group_boundaries) for in_groups in in_group_idset
    ]
    out_idset = [
        groups_to_rows(out_groups, group_boundaries) for out_groups in out_group_idset
    ]

    # build the folds by taking the appropriate slices
    ret = []
    for k in range(nfold):
        # perform the slicing using the indexes determined by the above methods
        dtrain = dall.slice(in_idset[k], allow_groups=True)
        dtrain.set_group(group_sizes[in_group_idset[k]])
        dtest = dall.slice(out_idset[k], allow_groups=True)
        dtest.set_group(group_sizes[out_group_idset[k]])
        # run preprocessing on the data set if needed
        if fpreproc is not None:
            dtrain, dtest, tparam = fpreproc(dtrain, dtest, param.copy())
        else:
            tparam = param
        plst = list(tparam.items()) + [("eval_metric", itm) for itm in evals]
        ret.append(CVPack(dtrain, dtest, plst))
    return ret


def mknfold(
    *,
    dall: DMatrix,
    nfold: int,
    param: BoosterParam,
    seed: int,
    evals: Sequence[str] = (),
    fpreproc: Optional[FPreProcCallable] = None,
    stratified: Optional[bool] = False,
    folds: Optional[XGBStratifiedKFold] = None,
    shuffle: bool = True,
) -> List[CVPack]:
    """
    Make an n-fold list of CVPack from random indices.
    """
    evals = list(evals)
    np.random.seed(seed)

    if stratified is False and folds is None:
        # Do standard k-fold cross validation. Automatically determine the folds.
        if len(dall.get_uint_info("group_ptr")) > 1:
            return mkgroupfold(
                dall=dall,
                nfold=nfold,
                param=param,
                evals=evals,
                fpreproc=fpreproc,
                shuffle=shuffle,
            )

        if shuffle is True:
            idx = np.random.permutation(dall.num_row())
        else:
            idx = np.arange(dall.num_row())
        out_idset = np.array_split(idx, nfold)
        in_idset = [
            np.concatenate([out_idset[i] for i in range(nfold) if k != i])
            for k in range(nfold)
        ]
    elif folds is not None:
        # Use user specified custom split using indices
        try:
            in_idset = [x[0] for x in folds]
            out_idset = [x[1] for x in folds]
        except TypeError:
            # Custom stratification using Sklearn KFoldSplit object
            splits = list(folds.split(X=dall.get_label(), y=dall.get_label()))
            in_idset = [x[0] for x in splits]
            out_idset = [x[1] for x in splits]
        nfold = len(out_idset)
    else:
        # Do standard stratefied shuffle k-fold split
        sfk = XGBStratifiedKFold(n_splits=nfold, shuffle=True, random_state=seed)
        splits = list(sfk.split(X=dall.get_label(), y=dall.get_label()))
        in_idset = [x[0] for x in splits]
        out_idset = [x[1] for x in splits]
        nfold = len(out_idset)

    ret = []
    for k in range(nfold):
        # perform the slicing using the indexes determined by the above methods
        dtrain = dall.slice(in_idset[k])
        dtest = dall.slice(out_idset[k])
        # run preprocessing on the data set if needed
        if fpreproc is not None:
            dtrain, dtest, tparam = fpreproc(dtrain, dtest, param.copy())
        else:
            tparam = param
        plst = list(tparam.items()) + [("eval_metric", itm) for itm in evals]
        ret.append(CVPack(dtrain, dtest, plst))
    return ret


@_deprecate_positional_args
def cv(
    params: BoosterParam,
    dtrain: DMatrix,
    num_boost_round: int = 10,
    *,
    nfold: int = 3,
    stratified: bool = False,
    folds: Optional[XGBStratifiedKFold] = None,
    metrics: Sequence[str] = (),
    obj: Optional[CustomObj] = None,
    maximize: Optional[bool] = None,
    early_stopping_rounds: Optional[int] = None,
    fpreproc: Optional[FPreProcCallable] = None,
    as_pandas: bool = True,
    verbose_eval: Optional[Union[int, bool]] = None,
    show_stdv: bool = True,
    seed: int = 0,
    callbacks: Optional[Sequence[TrainingCallback]] = None,
    shuffle: bool = True,
    custom_metric: Optional[Metric] = None,
) -> Union[Dict[str, float], "PdDataFrame"]:
    """Cross-validation with given parameters.

    Parameters
    ----------
    params : dict
        Booster params.
    dtrain :
        Data to be trained. Only the :py:class:`DMatrix` without external memory is
        supported.
    num_boost_round :
        Number of boosting iterations.
    nfold : int
        Number of folds in CV.
    stratified : bool
        Perform stratified sampling.
    folds : a KFold or StratifiedKFold instance or list of fold indices
        Sklearn KFolds or StratifiedKFolds object.
        Alternatively may explicitly pass sample indices for each fold.
        For ``n`` folds, **folds** should be a length ``n`` list of tuples.
        Each tuple is ``(in,out)`` where ``in`` is a list of indices to be used
        as the training samples for the ``n`` th fold and ``out`` is a list of
        indices to be used as the testing samples for the ``n`` th fold.
    metrics : string or list of strings
        Evaluation metrics to be watched in CV.
    obj :

        Custom objective function.  See :doc:`Custom Objective
        </tutorials/custom_metric_obj>` for details.

    maximize : bool
        Whether to maximize the evaluataion metric (score or error).

    early_stopping_rounds: int
        Activates early stopping. Cross-Validation metric (average of validation
        metric computed over CV folds) needs to improve at least once in
        every **early_stopping_rounds** round(s) to continue training.
        The last entry in the evaluation history will represent the best iteration.
        If there's more than one metric in the **eval_metric** parameter given in
        **params**, the last metric will be used for early stopping.
    fpreproc : function
        Preprocessing function that takes (dtrain, dtest, param) and returns
        transformed versions of those.
    as_pandas : bool, default True
        Return pd.DataFrame when pandas is installed.
        If False or pandas is not installed, return np.ndarray
    verbose_eval : bool, int, or None, default None
        Whether to display the progress. If None, progress will be displayed
        when np.ndarray is returned. If True, progress will be displayed at
        boosting stage. If an integer is given, progress will be displayed
        at every given `verbose_eval` boosting stage.
    show_stdv : bool, default True
        Whether to display the standard deviation in progress.
        Results are not affected, and always contains std.
    seed : int
        Seed used to generate the folds (passed to numpy.random.seed).
    callbacks :
        List of callback functions that are applied at end of each iteration.
        It is possible to use predefined callbacks by using
        :ref:`Callback API <callback_api>`.

        .. note::

           States in callback are not preserved during training, which means callback
           objects can not be reused for multiple training sessions without
           reinitialization or deepcopy.

        .. code-block:: python

            for params in parameters_grid:
                # be sure to (re)initialize the callbacks before each run
                callbacks = [xgb.callback.LearningRateScheduler(custom_rates)]
                xgboost.train(params, Xy, callbacks=callbacks)

    shuffle : bool
        Shuffle data before creating folds.
    custom_metric :

        .. versionadded 1.6.0

        Custom metric function.  See :doc:`Custom Metric </tutorials/custom_metric_obj>`
        for details.

    Returns
    -------
    evaluation history : list(string)
    """
    if stratified is True and not SKLEARN_INSTALLED:
        raise XGBoostError(
            "sklearn needs to be installed in order to use stratified cv"
        )
    if isinstance(metrics, str):
        metrics = [metrics]
    if isinstance(dtrain, _RefMixIn):
        raise ValueError("`QuantileDMatrix` is not yet supported.")

    params = params.copy()
    if isinstance(params, list):
        _metrics = [x[1] for x in params if x[0] == "eval_metric"]
        params = dict(params)
        if "eval_metric" in params:
            params["eval_metric"] = _metrics

    if (not metrics) and "eval_metric" in params:
        if isinstance(params["eval_metric"], list):
            metrics = params["eval_metric"]
        else:
            metrics = [params["eval_metric"]]

    params.pop("eval_metric", None)

    results: Dict[str, List[float]] = {}
    cvfolds = mknfold(
        dall=dtrain,
        nfold=nfold,
        param=params,
        seed=seed,
        evals=metrics,
        fpreproc=fpreproc,
        stratified=stratified,
        folds=folds,
        shuffle=shuffle,
    )

    # setup callbacks
    callbacks = [] if callbacks is None else copy.copy(list(callbacks))

    if verbose_eval:
        verbose_eval = 1 if verbose_eval is True else verbose_eval
        callbacks.append(EvaluationMonitor(period=verbose_eval, show_stdv=show_stdv))
    if early_stopping_rounds:
        callbacks.append(EarlyStopping(rounds=early_stopping_rounds, maximize=maximize))
    callbacks_container = CallbackContainer(
        callbacks, metric=custom_metric, is_cv=True, output_margin=callable(obj)
    )

    booster = _PackedBooster(cvfolds)
    callbacks_container.before_training(booster)

    for i in range(num_boost_round):
        if callbacks_container.before_iteration(booster, i, dtrain, None):
            break
        booster.update(i, obj)

        should_break = callbacks_container.after_iteration(booster, i, dtrain, None)
        res = callbacks_container.aggregated_cv
        for key, mean, std in cast(List[Tuple[str, float, float]], res):
            if key + "-mean" not in results:
                results[key + "-mean"] = []
            if key + "-std" not in results:
                results[key + "-std"] = []
            results[key + "-mean"].append(mean)
            results[key + "-std"].append(std)

        if should_break:
            for k in results.keys():  # pylint: disable=consider-iterating-dictionary
                results[k] = results[k][: (booster.best_iteration + 1)]
            break
    if as_pandas:
        try:
            import pandas as pd

            results = pd.DataFrame.from_dict(results)
        except ImportError:
            pass

    callbacks_container.after_training(booster)

    return results


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/CMakeLists.txt <==
file(GLOB_RECURSE CPU_SOURCES *.cc *.h)
list(REMOVE_ITEM CPU_SOURCES ${xgboost_SOURCE_DIR}/src/cli_main.cc)

if(PLUGIN_SYCL)
  list(REMOVE_ITEM CPU_SOURCES ${xgboost_SOURCE_DIR}/src/objective/regression_obj.cc)
  list(REMOVE_ITEM CPU_SOURCES ${xgboost_SOURCE_DIR}/src/objective/hinge.cc)
  list(REMOVE_ITEM CPU_SOURCES ${xgboost_SOURCE_DIR}/src/objective/quantile_obj.cc)
  list(REMOVE_ITEM CPU_SOURCES ${xgboost_SOURCE_DIR}/src/objective/multiclass_obj.cc)
endif()

#-- Object library
# Object library is necessary for jvm-package, which creates its own shared library.
add_library(objxgboost OBJECT)
target_sources(objxgboost PRIVATE ${CPU_SOURCES})
# Skip files with factory object
set_source_files_properties(
  predictor/predictor.cc gbm/gbm.cc tree/tree_updater.cc metric/metric.cc objective/objective.cc
  PROPERTIES SKIP_UNITY_BUILD_INCLUSION ON)

if(USE_CUDA)
  file(GLOB_RECURSE CUDA_SOURCES *.cu)
  target_sources(objxgboost PRIVATE ${CUDA_SOURCES})
endif()

if(PLUGIN_SYCL)
  target_compile_definitions(objxgboost PRIVATE -DXGBOOST_USE_SYCL=1)
endif()

target_include_directories(objxgboost
  PRIVATE
  ${xgboost_SOURCE_DIR}/include
  ${xgboost_SOURCE_DIR}/dmlc-core/include)

if(LOG_CAPI_INVOCATION)
  target_compile_definitions(objxgboost PRIVATE -DLOG_CAPI_INVOCATION=1)
endif()

# This grouping organises source files nicely in visual studio
auto_source_group("${CUDA_SOURCES}")
auto_source_group("${CPU_SOURCES}")

#-- End object library


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api.cc <==
/**
 * Copyright 2014-2025, XGBoost Contributors
 */
#include "xgboost/c_api.h"

#include <algorithm>     // for copy, transform
#include <cinttypes>     // for strtoimax
#include <cmath>         // for nan
#include <cstring>       // for strcmp
#include <limits>        // for numeric_limits
#include <map>           // for operator!=, _Rb_tree_const_iterator, _Rb_tre...
#include <memory>        // for shared_ptr, allocator, __shared_ptr_access
#include <string>        // for char_traits, basic_string, operator==, string
#include <system_error>  // for errc
#include <utility>       // for pair
#include <vector>        // for vector

#include "../common/api_entry.h"         // for XGBAPIThreadLocalEntry
#include "../common/charconv.h"          // for from_chars, to_chars, NumericLimits, from_ch...
#include "../common/cuda_rt_utils.h"     // for MemoryPoolsSupported
#include "../common/error_msg.h"         // for NoFederated
#include "../common/hist_util.h"         // for HistogramCuts
#include "../common/io.h"                // for FileExtension, LoadSequentialFile, MemoryBuf...
#include "../common/threading_utils.h"   // for OmpGetNumThreads, ParallelFor
#include "../data/adapter.h"             // for ArrayAdapter, DenseAdapter
#include "../data/batch_utils.h"         // for MatchingPageBytes, CachePageRatio
#include "../data/cat_container.h"       // for CatContainer
#include "../data/ellpack_page.h"        // for EllpackPage
#include "../data/metainfo.h"            // for DispatchDType
#include "../data/proxy_dmatrix.h"       // for DMatrixProxy
#include "../data/simple_dmatrix.h"      // for SimpleDMatrix
#include "../encoder/types.h"            // for Overloaded
#include "c_api_error.h"                 // for xgboost_CHECK_C_ARG_PTR, API_END, API_BEGIN
#include "c_api_utils.h"                 // for RequiredArg, OptionalArg, GetMissing, CastDM...
#include "dmlc/base.h"                   // for BeginPtr
#include "dmlc/io.h"                     // for Stream
#include "dmlc/parameter.h"              // for FieldAccessEntry, FieldEntry, ParamManager
#include "dmlc/thread_local.h"           // for ThreadLocalStore
#include "xgboost/base.h"                // for bst_ulong, bst_float, GradientPair, bst_feat...
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for DMatrix, MetaInfo, DataType, ExtSparsePage
#include "xgboost/feature_map.h"         // for FeatureMap
#include "xgboost/global_config.h"       // for GlobalConfiguration, GlobalConfigThreadLocal...
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/json.h"                // for Json, get, Integer, IsA, Boolean, String
#include "xgboost/learner.h"             // for Learner, PredictionType
#include "xgboost/logging.h"             // for LOG_FATAL, LogMessageFatal, CHECK, LogCheck_EQ
#include "xgboost/predictor.h"           // for PredictionCacheEntry
#include "xgboost/span.h"                // for Span
#include "xgboost/string_view.h"         // for StringView, operator<<
#include "xgboost/version_config.h"      // for XGBOOST_VER_MAJOR, XGBOOST_VER_MINOR, XGBOOS...
#include "xgboost/windefs.h"             // for xgboost_IS_WIN

using namespace xgboost;  // NOLINT(*);

namespace {
void ValidateCAPIDataSplitMode(std::int64_t data_split_mode) {
  CHECK_EQ(data_split_mode, 0)
      << "Column-wise data split has been removed. Please use row-wise data split instead.";
}
}  // namespace

XGB_DLL void XGBoostVersion(int *major, int *minor, int *patch) {
  if (major) {
    *major = XGBOOST_VER_MAJOR;
  }
  if (minor) {
    *minor = XGBOOST_VER_MINOR;
  }
  if (patch) {
    *patch = XGBOOST_VER_PATCH;
  }
}

static_assert(DMLC_CXX11_THREAD_LOCAL, "XGBoost depends on thread-local storage.");
using GlobalConfigAPIThreadLocalStore = dmlc::ThreadLocalStore<XGBAPIThreadLocalEntry>;

#if !defined(XGBOOST_USE_CUDA)
namespace xgboost {
void XGBBuildInfoDevice(Json *p_info) {
  auto &info = *p_info;
  info["USE_CUDA"] = Boolean{false};
  info["USE_NCCL"] = Boolean{false};
  info["USE_RMM"] = Boolean{false};
  info["USE_DLOPEN_NCCL"] = Boolean{false};
}
}  // namespace xgboost
#endif

XGB_DLL int XGBuildInfo(char const **out) {
  API_BEGIN_UNGUARD()
  xgboost_CHECK_C_ARG_PTR(out);
  Json info{Object{}};

#if defined(XGBOOST_BUILTIN_PREFETCH_PRESENT)
  info["BUILTIN_PREFETCH_PRESENT"] = Boolean{true};
#else
  info["BUILTIN_PREFETCH_PRESENT"] = Boolean{false};
#endif

#if defined(XGBOOST_MM_PREFETCH_PRESENT)
  info["MM_PREFETCH_PRESENT"] = Boolean{true};
#else
  info["MM_PREFETCH_PRESENT"] = Boolean{false};
#endif

#if defined(_OPENMP)
  info["USE_OPENMP"] = Boolean{true};
#else
  info["USE_OPENMP"] = Boolean{false};
#endif

#if defined(__GNUC__) && !defined(__clang__)
  info["GCC_VERSION"] = std::vector<Json>{Json{Integer{__GNUC__}}, Json{Integer{__GNUC_MINOR__}},
                                          Json{Integer{__GNUC_PATCHLEVEL__}}};
#endif

#if defined(__GLIBC__)
  info["GLIBC_VERSION"] = std::vector<Json>{Json{__GLIBC__}, Json{__GLIBC_MINOR__}};
#endif  // defined(__GLIBC__)

#if defined(__clang__)
  info["CLANG_VERSION"] =
      std::vector<Json>{Json{Integer{__clang_major__}}, Json{Integer{__clang_minor__}},
                        Json{Integer{__clang_patchlevel__}}};
#endif

#if !defined(NDEBUG)
  info["DEBUG"] = Boolean{true};
#else
  info["DEBUG"] = Boolean{false};
#endif

#if defined(XGBOOST_USE_FEDERATED)
  info["USE_FEDERATED"] = Boolean{true};
#else
  info["USE_FEDERATED"] = Boolean{false};
#endif

#if defined(XGBOOST_GIT_HASH)
  char const *git_hash = XGBOOST_GIT_HASH;
  info["GIT_HASH"] = String{git_hash};
#endif

  XGBBuildInfoDevice(&info);

  auto &out_str = GlobalConfigAPIThreadLocalStore::Get()->ret_str;
  Json::Dump(info, &out_str);
  *out = out_str.c_str();

  API_END();
}

XGB_DLL int XGBRegisterLogCallback(void (*callback)(const char *)) {
  API_BEGIN_UNGUARD()
  LogCallbackRegistry *registry = LogCallbackRegistryStore::Get();
  registry->Register(callback);
  API_END();
}

XGB_DLL int XGBSetGlobalConfig(const char *json_str) {
  API_BEGIN_UNGUARD()

  xgboost_CHECK_C_ARG_PTR(json_str);
  Json config{Json::Load(StringView{json_str})};

  // handle nthread, it's not a dmlc parameter.
  auto &obj = get<Object>(config);
  auto it = obj.find("nthread");
  if (it != obj.cend()) {
    auto nthread = OptionalArg<Integer>(config, "nthread", Integer::Int{0});
    if (nthread > 0) {
      omp_set_num_threads(nthread);
      GlobalConfigThreadLocalStore::Get()->nthread = nthread;
    }
    get<Object>(config).erase("nthread");
  }

  for (auto &items : obj) {
    switch (items.second.GetValue().Type()) {
      case xgboost::Value::ValueKind::kInteger: {
        items.second = String{std::to_string(get<Integer const>(items.second))};
        break;
      }
      case xgboost::Value::ValueKind::kBoolean: {
        if (get<Boolean const>(items.second)) {
          items.second = String{"true"};
        } else {
          items.second = String{"false"};
        }
        break;
      }
      case xgboost::Value::ValueKind::kNumber: {
        auto n = get<Number const>(items.second);
        char chars[NumericLimits<float>::kToCharsSize];
        auto ec = to_chars(chars, chars + sizeof(chars), n).ec;
        CHECK(ec == std::errc());
        items.second = String{chars};
        break;
      }
      default:
        break;
    }
  }
  auto unknown = FromJson(config, GlobalConfigThreadLocalStore::Get());
  if (!unknown.empty()) {
    std::stringstream ss;
    ss << "Unknown global parameters: { ";
    size_t i = 0;
    for (auto const &item : unknown) {
      ss << item.first;
      i++;
      if (i != unknown.size()) {
        ss << ", ";
      }
    }
    LOG(FATAL) << ss.str() << " }";
  }

  // Check configuration is valid.
  bool use_async_pool = GlobalConfigThreadLocalStore::Get()->use_cuda_async_pool;
#if defined(XGBOOST_USE_RMM)
  CHECK(!use_async_pool) << "Cannot enable `use_cuda_async_pool` when compiled with RMM.";
#endif  // defined(XGBOOST_USE_RMM)
#if defined(xgboost_IS_WIN)
  CHECK(!use_async_pool) << "Cannot enable `use_cuda_async_pool` on Windows.";
#endif  // defined(XGBOOST_USE_RMM)
  if (use_async_pool && !curt::MemoryPoolsSupported(xgboost::curt::CurrentDevice())) {
    LOG(FATAL) << "CUDA async memory pool is not available for the current device.";
  }

  API_END();
}

XGB_DLL int XGBGetGlobalConfig(const char **json_str) {
  API_BEGIN_UNGUARD()
  auto const &global_config = *GlobalConfigThreadLocalStore::Get();
  Json config{ToJson(global_config)};
  auto const *mgr = global_config.__MANAGER__();

  for (auto &item : get<Object>(config)) {
    auto const &str = get<String const>(item.second);
    auto const &name = item.first;
    auto e = mgr->Find(name);
    CHECK(e);

    if (dynamic_cast<dmlc::parameter::FieldEntry<int32_t> const *>(e) ||
        dynamic_cast<dmlc::parameter::FieldEntry<int64_t> const *>(e) ||
        dynamic_cast<dmlc::parameter::FieldEntry<uint32_t> const *>(e) ||
        dynamic_cast<dmlc::parameter::FieldEntry<uint64_t> const *>(e)) {
      auto i = std::strtoimax(str.data(), nullptr, 10);
      CHECK_LE(i, static_cast<intmax_t>(std::numeric_limits<int64_t>::max()));
      item.second = Integer(static_cast<int64_t>(i));
    } else if (dynamic_cast<dmlc::parameter::FieldEntry<float> const *>(e) ||
               dynamic_cast<dmlc::parameter::FieldEntry<double> const *>(e)) {
      float f;
      auto ec = from_chars(str.data(), str.data() + str.size(), f).ec;
      CHECK(ec == std::errc());
      item.second = Number(f);
    } else if (dynamic_cast<dmlc::parameter::FieldEntry<bool> const *>(e)) {
      item.second = Boolean(str != "0");
    }
  }

  config["nthread"] = GlobalConfigThreadLocalStore::Get()->nthread;
  auto &local = *GlobalConfigAPIThreadLocalStore::Get();
  Json::Dump(config, &local.ret_str);

  xgboost_CHECK_C_ARG_PTR(json_str);
  *json_str = local.ret_str.c_str();
  API_END();
}

XGB_DLL int XGDMatrixCreateFromURI(const char *config, DMatrixHandle *out) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(config);
  xgboost_CHECK_C_ARG_PTR(out);

  auto jconfig = Json::Load(StringView{config});
  std::string uri = RequiredArg<String>(jconfig, "uri", __func__);
  auto silent = static_cast<bool>(OptionalArg<Integer, int64_t>(jconfig, "silent", 1));
  auto data_split_mode = OptionalArg<Integer, int64_t>(jconfig, "data_split_mode", 0);

  ValidateCAPIDataSplitMode(data_split_mode);
  *out = new std::shared_ptr<DMatrix>(DMatrix::Load(uri, silent));
  API_END();
}

XGB_DLL int XGDMatrixCreateFromDataIter(
    void *data_handle,                  // a Java iterator
    XGBCallbackDataIterNext *callback,  // C++ callback defined in xgboost4j.cpp
    const char *cache_info, float missing, DMatrixHandle *out) {
  API_BEGIN();

  std::string scache;
  if (cache_info != nullptr) {
    scache = cache_info;
  }
  xgboost::data::IteratorAdapter<DataIterHandle, XGBCallbackDataIterNext, XGBoostBatchCSR> adapter(
      data_handle, callback);
  xgboost_CHECK_C_ARG_PTR(out);
  *out = new std::shared_ptr<DMatrix>{DMatrix::Create(&adapter, missing, 1, scache)};
  API_END();
}

#ifndef XGBOOST_USE_CUDA
XGB_DLL int XGDMatrixCreateFromCudaColumnar(char const *, char const *, DMatrixHandle *) {
  API_BEGIN();
  common::AssertGPUSupport();
  API_END();
}

XGB_DLL int XGDMatrixCreateFromCudaArrayInterface(char const *, char const *, DMatrixHandle *) {
  API_BEGIN();
  common::AssertGPUSupport();
  API_END();
}

#endif

// Create from data iterator
XGB_DLL int XGDMatrixCreateFromCallback(DataIterHandle iter, DMatrixHandle proxy,
                                        DataIterResetCallback *reset, XGDMatrixCallbackNext *next,
                                        char const *config, DMatrixHandle *out) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(config);

  auto jconfig = Json::Load(StringView{config});
  auto missing = GetMissing(jconfig);
  std::string cache = RequiredArg<String>(jconfig, "cache_prefix", __func__);
  std::int32_t n_threads = OptionalArg<Integer, std::int64_t>(jconfig, "nthread", 0);
  auto on_host = OptionalArg<Boolean>(jconfig, "on_host", false);
  auto min_cache_page_bytes = OptionalArg<Integer, std::int64_t>(jconfig, "min_cache_page_bytes",
                                                                 cuda_impl::MatchingPageBytes());
  CHECK_EQ(min_cache_page_bytes, cuda_impl::MatchingPageBytes())
      << "Page concatenation is not supported by the DMatrix yet.";
  auto cache_host_ratio =
      OptionalArg<Number, float>(jconfig, "cache_host_ratio", cuda_impl::AutoHostRatio());

  xgboost_CHECK_C_ARG_PTR(next);
  xgboost_CHECK_C_ARG_PTR(reset);
  xgboost_CHECK_C_ARG_PTR(out);

  auto config =
      ExtMemConfig{cache, on_host, cache_host_ratio, min_cache_page_bytes, missing, n_threads};
  *out = new std::shared_ptr<xgboost::DMatrix>{
      xgboost::DMatrix::Create(iter, proxy, reset, next, config)};
  API_END();
}

namespace {
std::shared_ptr<DMatrix> GetRefDMatrix(DataIterHandle ref) {
  std::shared_ptr<DMatrix> _ref{nullptr};
  if (ref) {
    auto pp_ref = static_cast<std::shared_ptr<xgboost::DMatrix> *>(ref);
    StringView err{"Invalid handle to ref."};
    CHECK(pp_ref) << err;
    _ref = *pp_ref;
    CHECK(_ref) << err;
  }
  return _ref;
}

void WarnDeprecatedMaxQuantileBlocks(Json const &config) {
  auto const &obj = get<Object const>(config);
  auto it = obj.find("max_quantile_blocks");
  if (it != obj.cend() && !IsA<Null>(it->second)) {
    LOG(WARNING) << "`max_quantile_blocks` is deprecated and has no effect. "
                    "The parameter will be removed in a future release.";
  }
}
}  // namespace

XGB_DLL int XGQuantileDMatrixCreateFromCallback(DataIterHandle iter, DMatrixHandle proxy,
                                                DataIterHandle ref, DataIterResetCallback *reset,
                                                XGDMatrixCallbackNext *next, char const *config,
                                                DMatrixHandle *out) {
  API_BEGIN();
  std::shared_ptr<DMatrix> p_ref{GetRefDMatrix(ref)};

  xgboost_CHECK_C_ARG_PTR(config);
  auto jconfig = Json::Load(StringView{config});
  WarnDeprecatedMaxQuantileBlocks(jconfig);
  auto missing = GetMissing(jconfig);
  auto n_threads = OptionalArg<Integer, int64_t>(jconfig, "nthread", 0);
  auto max_bin = OptionalArg<Integer, int64_t>(jconfig, "max_bin", 256);

  xgboost_CHECK_C_ARG_PTR(next);
  xgboost_CHECK_C_ARG_PTR(reset);
  xgboost_CHECK_C_ARG_PTR(out);

  *out = new std::shared_ptr<xgboost::DMatrix>{
      xgboost::DMatrix::Create(iter, proxy, p_ref, reset, next, missing, n_threads, max_bin)};
  API_END();
}

XGB_DLL int XGExtMemQuantileDMatrixCreateFromCallback(DataIterHandle iter, DMatrixHandle proxy,
                                                      DataIterHandle ref,
                                                      DataIterResetCallback *reset,
                                                      XGDMatrixCallbackNext *next,
                                                      char const *config, DMatrixHandle *out) {
  API_BEGIN();
  std::shared_ptr<DMatrix> p_ref{GetRefDMatrix(ref)};

  xgboost_CHECK_C_ARG_PTR(config);
  auto jconfig = Json::Load(StringView{config});
  WarnDeprecatedMaxQuantileBlocks(jconfig);
  auto missing = GetMissing(jconfig);
  std::int32_t n_threads = OptionalArg<Integer, std::int64_t>(jconfig, "nthread", 0);
  auto max_bin = OptionalArg<Integer, std::int64_t>(jconfig, "max_bin", 256);
  auto on_host = OptionalArg<Boolean>(jconfig, "on_host", false);
  std::string cache = RequiredArg<String>(jconfig, "cache_prefix", __func__);
  auto min_cache_page_bytes = OptionalArg<Integer, std::int64_t>(jconfig, "min_cache_page_bytes",
                                                                 cuda_impl::AutoCachePageBytes());
  auto cache_host_ratio =
      OptionalArg<Number, float>(jconfig, "cache_host_ratio", cuda_impl::AutoHostRatio());

  xgboost_CHECK_C_ARG_PTR(next);
  xgboost_CHECK_C_ARG_PTR(reset);
  xgboost_CHECK_C_ARG_PTR(out);

  auto config =
      ExtMemConfig{cache, on_host, cache_host_ratio, min_cache_page_bytes, missing, n_threads};
  *out = new std::shared_ptr<xgboost::DMatrix>{
      xgboost::DMatrix::Create(iter, proxy, p_ref, reset, next, max_bin, config)};
  API_END();
}

XGB_DLL int XGProxyDMatrixCreate(DMatrixHandle *out) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(out);
  *out = new std::shared_ptr<xgboost::DMatrix>(new xgboost::data::DMatrixProxy);
  API_END();
}

namespace {
[[nodiscard]] xgboost::data::DMatrixProxy *GetDMatrixProxy(DMatrixHandle handle) {
  auto p_m = static_cast<std::shared_ptr<xgboost::DMatrix> *>(handle);
  CHECK(p_m);
  auto m = static_cast<xgboost::data::DMatrixProxy *>(p_m->get());
  CHECK(m) << "Current DMatrix type does not support set data.";
  return m;
}
}  // namespace

XGB_DLL int XGProxyDMatrixSetDataCudaArrayInterface(DMatrixHandle handle, char const *data) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(data);
  GetDMatrixProxy(handle)->SetCudaArray(data);
  API_END();
}

XGB_DLL int XGProxyDMatrixSetDataCudaColumnar(DMatrixHandle handle, char const *data) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(data);
  GetDMatrixProxy(handle)->SetCudaColumnar(data);
  API_END();
}

XGB_DLL int XGProxyDMatrixSetDataColumnar(DMatrixHandle handle, char const *data) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(data);
  GetDMatrixProxy(handle)->SetColumnar(data);
  API_END();
}

XGB_DLL int XGProxyDMatrixSetDataDense(DMatrixHandle handle, char const *data) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(data);
  GetDMatrixProxy(handle)->SetArray(data);
  API_END();
}

XGB_DLL int XGProxyDMatrixSetDataCSR(DMatrixHandle handle, char const *indptr, char const *indices,
                                     char const *data, xgboost::bst_ulong ncol) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(indptr);
  xgboost_CHECK_C_ARG_PTR(indices);
  xgboost_CHECK_C_ARG_PTR(data);
  GetDMatrixProxy(handle)->SetCsr(indptr, indices, data, ncol, true);
  API_END();
}

// End Create from data iterator

XGB_DLL int XGDMatrixCreateFromColumnar(char const *data, char const *c_json_config,
                                        DMatrixHandle *out) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(c_json_config);
  xgboost_CHECK_C_ARG_PTR(data);

  auto config = Json::Load(c_json_config);
  float missing = GetMissing(config);
  auto n_threads = OptionalArg<Integer, std::int64_t>(config, "nthread", 0);
  auto data_split_mode = OptionalArg<Integer, int64_t>(config, "data_split_mode", 0);

  data::ColumnarAdapter adapter{data};
  ValidateCAPIDataSplitMode(data_split_mode);
  *out = new std::shared_ptr<DMatrix>(DMatrix::Create(&adapter, missing, n_threads));

  API_END();
}

XGB_DLL int XGDMatrixCreateFromCSR(char const *indptr, char const *indices, char const *data,
                                   xgboost::bst_ulong ncol, char const *c_json_config,
                                   DMatrixHandle *out) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(indptr);
  xgboost_CHECK_C_ARG_PTR(indices);
  xgboost_CHECK_C_ARG_PTR(data);
  data::CSRArrayAdapter adapter(StringView{indptr}, StringView{indices}, StringView{data}, ncol);
  xgboost_CHECK_C_ARG_PTR(c_json_config);
  auto config = Json::Load(StringView{c_json_config});
  float missing = GetMissing(config);
  auto n_threads = OptionalArg<Integer, int64_t>(config, "nthread", 0);
  auto data_split_mode = OptionalArg<Integer, int64_t>(config, "data_split_mode", 0);
  xgboost_CHECK_C_ARG_PTR(out);
  ValidateCAPIDataSplitMode(data_split_mode);
  *out = new std::shared_ptr<DMatrix>(DMatrix::Create(&adapter, missing, n_threads));
  API_END();
}

XGB_DLL int XGDMatrixCreateFromDense(char const *data, char const *c_json_config,
                                     DMatrixHandle *out) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(data);
  xgboost::data::ArrayAdapter adapter{xgboost::data::ArrayAdapter(StringView{data})};
  xgboost_CHECK_C_ARG_PTR(c_json_config);
  auto config = Json::Load(StringView{c_json_config});
  float missing = GetMissing(config);
  auto n_threads = OptionalArg<Integer, int64_t>(config, "nthread", 0);
  auto data_split_mode = OptionalArg<Integer, int64_t>(config, "data_split_mode", 0);
  xgboost_CHECK_C_ARG_PTR(out);
  ValidateCAPIDataSplitMode(data_split_mode);
  *out = new std::shared_ptr<DMatrix>(DMatrix::Create(&adapter, missing, n_threads));
  API_END();
}

XGB_DLL int XGDMatrixCreateFromCSC(char const *indptr, char const *indices, char const *data,
                                   xgboost::bst_ulong nrow, char const *c_json_config,
                                   DMatrixHandle *out) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(indptr);
  xgboost_CHECK_C_ARG_PTR(indices);
  xgboost_CHECK_C_ARG_PTR(data);
  data::CSCArrayAdapter adapter{StringView{indptr}, StringView{indices}, StringView{data},
                                static_cast<std::size_t>(nrow)};
  xgboost_CHECK_C_ARG_PTR(c_json_config);
  auto config = Json::Load(StringView{c_json_config});
  float missing = GetMissing(config);
  auto n_threads = OptionalArg<Integer, int64_t>(config, "nthread", common::OmpGetNumThreads(0));
  auto data_split_mode = OptionalArg<Integer, int64_t>(config, "data_split_mode", 0);
  xgboost_CHECK_C_ARG_PTR(out);
  ValidateCAPIDataSplitMode(data_split_mode);
  *out = new std::shared_ptr<DMatrix>(DMatrix::Create(&adapter, missing, n_threads));

  API_END();
}

XGB_DLL int XGDMatrixCreateFromMat(const bst_float *data, xgboost::bst_ulong nrow,
                                   xgboost::bst_ulong ncol, bst_float missing, DMatrixHandle *out) {
  API_BEGIN();
  data::DenseAdapter adapter(data, nrow, ncol);
  xgboost_CHECK_C_ARG_PTR(out);
  *out = new std::shared_ptr<DMatrix>(DMatrix::Create(&adapter, missing, 1));
  API_END();
}

XGB_DLL int XGDMatrixCreateFromMat_omp(const bst_float *data,  // NOLINT
                                       xgboost::bst_ulong nrow, xgboost::bst_ulong ncol,
                                       bst_float missing, DMatrixHandle *out, int nthread) {
  API_BEGIN();
  data::DenseAdapter adapter(data, nrow, ncol);
  xgboost_CHECK_C_ARG_PTR(out);
  *out = new std::shared_ptr<DMatrix>(DMatrix::Create(&adapter, missing, nthread));
  API_END();
}

XGB_DLL int XGDMatrixSliceDMatrix(DMatrixHandle handle, const int *idxset, xgboost::bst_ulong len,
                                  DMatrixHandle *out) {
  xgboost_CHECK_C_ARG_PTR(out);
  return XGDMatrixSliceDMatrixEx(handle, idxset, len, out, 0);
}

XGB_DLL int XGDMatrixSliceDMatrixEx(DMatrixHandle handle, const int *idxset, xgboost::bst_ulong len,
                                    DMatrixHandle *out, int allow_groups) {
  API_BEGIN();
  CHECK_HANDLE();
  if (!allow_groups) {
    CHECK_EQ(static_cast<std::shared_ptr<DMatrix> *>(handle)->get()->Info().group_ptr_.size(), 0U)
        << "slice does not support group structure";
  }
  DMatrix *dmat = static_cast<std::shared_ptr<DMatrix> *>(handle)->get();
  *out = new std::shared_ptr<DMatrix>(dmat->Slice({idxset, static_cast<std::size_t>(len)}));
  API_END();
}

XGB_DLL int XGDMatrixFree(DMatrixHandle handle) {
  API_BEGIN();
  CHECK_HANDLE();
  delete static_cast<std::shared_ptr<DMatrix> *>(handle);
  API_END();
}

XGB_DLL int XGDMatrixSaveBinary(DMatrixHandle handle, const char *fname, int) {
  API_BEGIN();
  CHECK_HANDLE();
  auto dmat = static_cast<std::shared_ptr<DMatrix> *>(handle)->get();
  xgboost_CHECK_C_ARG_PTR(fname);
  if (data::SimpleDMatrix *derived = dynamic_cast<data::SimpleDMatrix *>(dmat)) {
    derived->SaveToLocalFile(fname);
  } else {
    LOG(FATAL) << "binary saving only supported by SimpleDMatrix";
  }
  API_END();
}

XGB_DLL int XGDMatrixSetFloatInfo(DMatrixHandle handle, const char *field, const bst_float *info,
                                  xgboost::bst_ulong len) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(field);
  auto const &p_fmat = *static_cast<std::shared_ptr<DMatrix> *>(handle);
  p_fmat->SetInfo(field, linalg::Make1dInterface(info, len));
  API_END();
}

XGB_DLL int XGDMatrixSetInfoFromInterface(DMatrixHandle handle, char const *field,
                                          char const *interface_c_str) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(field);
  auto const &p_fmat = *static_cast<std::shared_ptr<DMatrix> *>(handle);
  p_fmat->SetInfo(field, interface_c_str);
  API_END();
}

XGB_DLL int XGDMatrixSetUIntInfo(DMatrixHandle handle, const char *field, const unsigned *info,
                                 xgboost::bst_ulong len) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(field);
  LOG(WARNING) << error::DeprecatedFunc(__func__, "2.1.0", "XGDMatrixSetInfoFromInterface");
  auto const &p_fmat = *static_cast<std::shared_ptr<DMatrix> *>(handle);
  p_fmat->SetInfo(field, linalg::Make1dInterface(info, len));
  API_END();
}

XGB_DLL int XGDMatrixSetStrFeatureInfo(DMatrixHandle handle, const char *field, const char **c_info,
                                       const xgboost::bst_ulong size) {
  API_BEGIN();
  CHECK_HANDLE();
  auto &info = static_cast<std::shared_ptr<DMatrix> *>(handle)->get()->Info();
  xgboost_CHECK_C_ARG_PTR(field);
  info.SetFeatureInfo(field, c_info, size);
  API_END();
}

XGB_DLL int XGDMatrixGetStrFeatureInfo(DMatrixHandle handle, const char *field,
                                       xgboost::bst_ulong *len, const char ***out_features) {
  API_BEGIN();
  CHECK_HANDLE();
  auto m = *static_cast<std::shared_ptr<DMatrix> *>(handle);
  auto &info = static_cast<std::shared_ptr<DMatrix> *>(handle)->get()->Info();

  std::vector<const char *> &charp_vecs = m->GetThreadLocal().ret_vec_charp;
  std::vector<std::string> &str_vecs = m->GetThreadLocal().ret_vec_str;

  xgboost_CHECK_C_ARG_PTR(field);
  info.GetFeatureInfo(field, &str_vecs);

  charp_vecs.resize(str_vecs.size());
  for (size_t i = 0; i < str_vecs.size(); ++i) {
    charp_vecs[i] = str_vecs[i].c_str();
  }
  xgboost_CHECK_C_ARG_PTR(out_features);
  xgboost_CHECK_C_ARG_PTR(len);
  *out_features = dmlc::BeginPtr(charp_vecs);
  *len = static_cast<xgboost::bst_ulong>(charp_vecs.size());
  API_END();
}

namespace {
template <typename FidxT>
void GetCategoriesImpl(enc::HostColumnsView const &cats, FidxT n_features,
                       std::string *p_out_storage, char const **out) {
  auto &ret_str = *p_out_storage;
  ret_str.clear();

  // We can directly use the storage in the cat container instead of allocating temporary storage.
  Json jout{Array{}};
  for (decltype(n_features) f_idx = 0; f_idx < n_features; ++f_idx) {
    if (cats.Empty()) {
      get<Array>(jout).emplace_back();
      continue;
    }
    auto const &col = cats[f_idx];
    if (std::visit([](auto &&arg) { return arg.empty(); }, col)) {
      get<Array>(jout).emplace_back();
      continue;
    }
    std::visit(enc::Overloaded{[&](enc::CatStrArrayView const &str) {
                                 auto const &offsets = str.offsets;
                                 auto ovec = linalg::MakeVec(offsets.data(), offsets.size());
                                 auto jovec = linalg::ArrayInterface(ovec);

                                 auto const &values = str.values;
                                 auto dvec = linalg::MakeVec(values.data(), values.size());
                                 auto jdvec = linalg::ArrayInterface(dvec);

                                 get<Array>(jout).emplace_back(Object{});
                                 get<Array>(jout).back()["offsets"] = std::move(jovec);
                                 get<Array>(jout).back()["values"] = std::move(jdvec);
                               },
                               [&](auto &&values) {
                                 auto vec = linalg::MakeVec(values.data(), values.size());
                                 auto jvec = linalg::ArrayInterface(vec);
                                 get<Array>(jout).emplace_back(std::move(jvec));
                               }},
               col);
  }
  auto str = Json::Dump(jout);
  ret_str = std::move(str);

  *out = ret_str.c_str();
}

CatContainer *CopyCatContainer(Context const *ctx, CatContainer const *cats,
                               bst_feature_t n_features) {
  CatContainer *new_cats = new CatContainer{};
  new_cats->Copy(ctx, *cats);
  CHECK_EQ(new_cats->Empty(), cats->Empty());
  if (!new_cats->Empty()) {
    CHECK_EQ(new_cats->NumFeatures(), n_features);
    CHECK_EQ(new_cats->NumFeatures(), cats->NumFeatures());
  }
  return new_cats;
}
}  // anonymous namespace

/**
 * No actual container method is exposed through the C API. It's just an opaque handle at
 * the moment. This way we get to reuse the methods and the context from the DMatrix and
 * Booster.
 */
XGB_DLL int XGDMatrixGetCategories(DMatrixHandle handle, char const * /*config*/,
                                   CategoriesHandle *out) {
  API_BEGIN()
  CHECK_HANDLE()

  auto const p_fmat = *static_cast<std::shared_ptr<DMatrix> *>(handle);
  auto const cats = p_fmat->Cats();
  xgboost_CHECK_C_ARG_PTR(out);
  if (cats->Empty()) {
    out = nullptr;
  } else {
    auto new_cats = CopyCatContainer(p_fmat->Ctx(), cats, p_fmat->Info().num_col_);
    *out = new_cats;
  }

  API_END()
}

XGB_DLL int XGDMatrixGetCategoriesExportToArrow(DMatrixHandle handle, char const * /*config*/,
                                                CategoriesHandle *out, char const **export_out) {
  API_BEGIN();
  CHECK_HANDLE()

  auto const p_fmat = *static_cast<std::shared_ptr<DMatrix> *>(handle);
  auto const cats = p_fmat->Cats();
  auto n_features = p_fmat->Info().num_col_;

  xgboost_CHECK_C_ARG_PTR(out);
  xgboost_CHECK_C_ARG_PTR(export_out);

  if (cats->Empty()) {
    *out = nullptr;
    *export_out = nullptr;
  } else {
    // Create a new container
    auto new_cats = CopyCatContainer(p_fmat->Ctx(), cats, n_features);
    *out = new_cats;
    // Export to arrow
    auto &ret_str = p_fmat->GetThreadLocal().ret_str;
    GetCategoriesImpl(new_cats->HostView(), n_features, &ret_str, export_out);
  }

  API_END();
}

XGB_DLL int XGBCategoriesFree(CategoriesHandle handle) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(handle);
  auto p_cats = static_cast<CatContainer *>(handle);
  CHECK(p_cats);
  delete p_cats;
  API_END();
}

XGB_DLL int XGDMatrixSetDenseInfo(DMatrixHandle handle, const char *field, void const *data,
                                  xgboost::bst_ulong size, int type) {
  API_BEGIN();
  CHECK_HANDLE();
  LOG(WARNING) << error::DeprecatedFunc(__func__, "2.1.0", "XGDMatrixSetInfoFromInterface");
  CHECK(type >= 1 && type <= 4);
  xgboost_CHECK_C_ARG_PTR(field);

  Context ctx;
  auto dtype = static_cast<DataType>(type);
  auto p_fmat = CastDMatrixHandle(handle);

  // Legacy code using XGBoost dtype, which is a small subset of array interface types.
  data::DispatchDType(dtype, [&](auto dtype) {
    using DType = decltype(dtype);
    auto cast_d_ptr = reinterpret_cast<const DType *>(data);
    auto t = linalg::TensorView<DType const, 1>(
        common::Span<DType const>{cast_d_ptr,
                                  static_cast<typename common::Span<DType>::index_type>(size)},
        {size}, DeviceOrd::CPU());
    CHECK(t.CContiguous());
    Json iface{linalg::ArrayInterface(t)};
    CHECK(ArrayInterface<1>{iface}.is_contiguous);
    std::string str = Json::Dump(iface);
    p_fmat->Info().SetInfo(ctx, field, StringView{str});
  });
  API_END();
}

XGB_DLL int XGDMatrixGetInfoRef(DMatrixHandle handle, char const *field, char const **out_array) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(field);
  xgboost_CHECK_C_ARG_PTR(out_array);

  auto p_fmat = CastDMatrixHandle(handle);
  MetaInfo const &info = p_fmat->Info();
  auto aif = info.GetInfo(p_fmat->Ctx(), StringView{field});

  auto &res = p_fmat->GetThreadLocal().ret_str;
  res = aif.ArrayInterfaceStr();
  *out_array = res.c_str();

  API_END();
}

namespace {
template <typename T>
int OldGetInfoImpl(const DMatrixHandle handle, const char *field, xgboost::bst_ulong *out_len,
                   const T **out_dptr, DataType dtype) {
  API_BEGIN();
  CHECK_HANDLE();
  auto p_fmat = CastDMatrixHandle(handle);
  const MetaInfo &info = p_fmat->Info();

  xgboost_CHECK_C_ARG_PTR(field);
  xgboost_CHECK_C_ARG_PTR(out_len);
  xgboost_CHECK_C_ARG_PTR(out_dptr);

  auto aif = info.GetInfo(p_fmat->Ctx(), StringView{field});
  CHECK(aif.dtype == dtype) << "Invalid dtype for the requested field: `" << field << "`";
  *out_len = aif.Size();
  *out_dptr = static_cast<T const *>(aif.data);
  API_END();
}
}  // namespace

XGB_DLL int XGDMatrixGetFloatInfo(const DMatrixHandle handle, const char *field,
                                  xgboost::bst_ulong *out_len, const float **out_dptr) {
  return OldGetInfoImpl(handle, field, out_len, out_dptr, DataType::kFloat32);
}

XGB_DLL int XGDMatrixGetUIntInfo(const DMatrixHandle handle, const char *field,
                                 xgboost::bst_ulong *out_len, const unsigned **out_dptr) {
  return OldGetInfoImpl(handle, field, out_len, out_dptr, DataType::kUInt32);
}

namespace {
// out is using xgboost::bst_ulong to make sure the defs of bst_ulong match.
template <typename Fn>
std::enable_if_t<std::is_integral_v<std::invoke_result_t<Fn, DMatrix const *>>, int>
GetDMatrixIntegralInfo(DMatrixHandle handle, xgboost::bst_ulong *out, Fn &&fn) {
  API_BEGIN();
  CHECK_HANDLE();
  auto p_m = CastDMatrixHandle(handle);
  xgboost_CHECK_C_ARG_PTR(out);
  *out = fn(p_m.get());
  API_END();
}
}  // namespace

XGB_DLL int XGDMatrixNumRow(DMatrixHandle handle, bst_ulong *out) {
  return GetDMatrixIntegralInfo(handle, out, [](DMatrix const *p_fmat) {
    return static_cast<bst_ulong>(p_fmat->Info().num_row_);
  });
}

XGB_DLL int XGDMatrixNumCol(DMatrixHandle handle, bst_ulong *out) {
  return GetDMatrixIntegralInfo(handle, out, [](DMatrix const *p_fmat) {
    return static_cast<bst_ulong>(p_fmat->Info().num_col_);
  });
}

// We name the function non-missing instead of non-zero since zero is perfectly valid for XGBoost.
XGB_DLL int XGDMatrixNumNonMissing(DMatrixHandle handle, bst_ulong *out) {
  return GetDMatrixIntegralInfo(handle, out, [](DMatrix const *p_fmat) {
    return static_cast<bst_ulong>(p_fmat->Info().num_nonzero_);
  });
}

XGB_DLL int XGDMatrixDataSplitMode(DMatrixHandle handle, bst_ulong *out) {
  return GetDMatrixIntegralInfo(handle, out,
                                [](DMatrix const *) { return static_cast<bst_ulong>(0); });
}

XGB_DLL int XGDMatrixGetDataAsCSR(DMatrixHandle const handle, char const *config,
                                  xgboost::bst_ulong *out_indptr, unsigned *out_indices,
                                  float *out_data) {
  API_BEGIN();
  CHECK_HANDLE();

  xgboost_CHECK_C_ARG_PTR(config);
  auto jconfig = Json::Load(StringView{config});

  auto p_m = CastDMatrixHandle(handle);

  xgboost_CHECK_C_ARG_PTR(out_indptr);
  xgboost_CHECK_C_ARG_PTR(out_indices);
  xgboost_CHECK_C_ARG_PTR(out_data);

  CHECK_LE(p_m->Info().num_col_, std::numeric_limits<unsigned>::max());

  for (auto const &page : p_m->GetBatches<ExtSparsePage>(p_m->Ctx(), BatchParam{})) {
    CHECK(page.page);
    auto const &h_offset = page.page->offset.ConstHostVector();
    std::copy(h_offset.cbegin(), h_offset.cend(), out_indptr);
    auto pv = page.page->GetView();
    common::ParallelFor(page.page->data.Size(), p_m->Ctx()->Threads(), [&](std::size_t i) {
      auto fvalue = pv.data[i].fvalue;
      auto findex = pv.data[i].index;
      out_data[i] = fvalue;
      out_indices[i] = findex;
    });
  }

  API_END();
}

namespace {
template <typename Page>
void GetCutImpl(Context const *ctx, std::shared_ptr<DMatrix> p_m,
                std::vector<std::uint64_t> *p_indptr, std::vector<float> *p_data) {
  auto &indptr = *p_indptr;
  auto &data = *p_data;
  for (auto const &page : p_m->GetBatches<Page>(ctx, {})) {
    auto const &cut = page.Cuts();
    auto const &ptrs = cut.Ptrs();
    auto const &vals = cut.Values();
    auto ft = p_m->Info().feature_types.ConstHostSpan();

    indptr.resize(ptrs.size());
    data.clear();

    for (bst_feature_t fidx = 0; fidx < p_m->Info().num_col_; ++fidx) {
      indptr[fidx] = data.size();

      if (!common::IsCat(ft, fidx)) {
        data.push_back(common::HistogramCuts::NumericBinLowerBound(ptrs, vals, fidx, ptrs[fidx]));
      }

      auto beg = ptrs[fidx];
      auto end = ptrs[fidx + 1];
      data.insert(data.end(), vals.cbegin() + beg, vals.cbegin() + end);
    }
    indptr.back() = data.size();
    break;
  }
}
}  // namespace

XGB_DLL int XGDMatrixGetQuantileCut(DMatrixHandle const handle, char const *config,
                                    char const **out_indptr, char const **out_data) {
  API_BEGIN();
  CHECK_HANDLE();

  auto p_m = CastDMatrixHandle(handle);

  xgboost_CHECK_C_ARG_PTR(config);
  xgboost_CHECK_C_ARG_PTR(out_indptr);
  xgboost_CHECK_C_ARG_PTR(out_data);

  auto jconfig = Json::Load(StringView{config});

  if (!p_m->PageExists<GHistIndexMatrix>() && !p_m->PageExists<EllpackPage>()) {
    LOG(FATAL) << "The quantile cut hasn't been generated yet. Unless this is a `QuantileDMatrix`, "
                  "quantile cut is generated during training.";
  }
  // Get return buffer
  auto &data = p_m->GetThreadLocal().ret_vec_float;
  auto &indptr = p_m->GetThreadLocal().ret_vec_u64;

  if (p_m->PageExists<GHistIndexMatrix>()) {
    auto ctx = p_m->Ctx()->IsCPU() ? *p_m->Ctx() : p_m->Ctx()->MakeCPU();
    GetCutImpl<GHistIndexMatrix>(&ctx, p_m, &indptr, &data);
  } else {
    auto ctx = p_m->Ctx()->IsCUDA() ? *p_m->Ctx() : p_m->Ctx()->MakeCUDA(0);
    GetCutImpl<EllpackPage>(&ctx, p_m, &indptr, &data);
  }

  // Create a CPU context
  Context ctx;
  // Get return buffer
  auto &ret_vec_str = p_m->GetThreadLocal().ret_vec_str;
  ret_vec_str.clear();

  ret_vec_str.emplace_back(linalg::ArrayInterfaceStr(
      linalg::MakeTensorView(&ctx, common::Span{indptr.data(), indptr.size()}, indptr.size())));
  ret_vec_str.emplace_back(linalg::ArrayInterfaceStr(
      linalg::MakeTensorView(&ctx, common::Span{data.data(), data.size()}, data.size())));

  auto &charp_vecs = p_m->GetThreadLocal().ret_vec_charp;
  charp_vecs.resize(ret_vec_str.size());
  std::transform(ret_vec_str.cbegin(), ret_vec_str.cend(), charp_vecs.begin(),
                 [](auto const &str) { return str.c_str(); });

  *out_indptr = charp_vecs[0];
  *out_data = charp_vecs[1];
  API_END();
}

// xgboost implementation
XGB_DLL int XGBoosterCreate(const DMatrixHandle dmats[], xgboost::bst_ulong len,
                            BoosterHandle *out) {
  API_BEGIN();
  std::vector<std::shared_ptr<DMatrix>> mats;
  for (xgboost::bst_ulong i = 0; i < len; ++i) {
    xgboost_CHECK_C_ARG_PTR(dmats);
    mats.push_back(*static_cast<std::shared_ptr<DMatrix> *>(dmats[i]));
  }
  xgboost_CHECK_C_ARG_PTR(out);
  *out = Learner::Create(mats);
  API_END();
}

XGB_DLL int XGBoosterFree(BoosterHandle handle) {
  API_BEGIN();
  CHECK_HANDLE();
  delete static_cast<Learner *>(handle);
  API_END();
}

XGB_DLL int XGBoosterReset(BoosterHandle handle) {
  API_BEGIN();
  CHECK_HANDLE();
  static_cast<Learner *>(handle)->Reset();
  API_END();
}

XGB_DLL int XGBoosterSetParam(BoosterHandle handle, const char *name, const char *value) {
  API_BEGIN();
  CHECK_HANDLE();
  static_cast<Learner *>(handle)->SetParam(name, value);
  API_END();
}

XGB_DLL int XGBoosterGetNumFeature(BoosterHandle handle, xgboost::bst_ulong *out) {
  API_BEGIN();
  CHECK_HANDLE();
  static_cast<Learner *>(handle)->Configure();
  xgboost_CHECK_C_ARG_PTR(out);
  *out = static_cast<Learner *>(handle)->GetNumFeature();
  API_END();
}

XGB_DLL int XGBoosterBoostedRounds(BoosterHandle handle, int *out) {
  API_BEGIN();
  CHECK_HANDLE();
  static_cast<Learner *>(handle)->Configure();
  xgboost_CHECK_C_ARG_PTR(out);
  *out = static_cast<Learner *>(handle)->BoostedRounds();
  API_END();
}

XGB_DLL int XGBoosterLoadJsonConfig(BoosterHandle handle, char const *json_parameters) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(json_parameters);
  Json config{Json::Load(StringView{json_parameters})};
  static_cast<Learner *>(handle)->LoadConfig(config);
  API_END();
}

XGB_DLL int XGBoosterSaveJsonConfig(BoosterHandle handle, xgboost::bst_ulong *out_len,
                                    char const **out_str) {
  API_BEGIN();
  CHECK_HANDLE();
  Json config{Object()};
  auto *learner = static_cast<Learner *>(handle);
  learner->Configure();
  learner->SaveConfig(&config);
  std::string &raw_str = learner->GetThreadLocal().ret_str;
  Json::Dump(config, &raw_str);

  xgboost_CHECK_C_ARG_PTR(out_str);
  xgboost_CHECK_C_ARG_PTR(out_len);

  *out_str = raw_str.c_str();
  *out_len = static_cast<xgboost::bst_ulong>(raw_str.length());
  API_END();
}

XGB_DLL int XGBoosterUpdateOneIter(BoosterHandle handle, int iter, DMatrixHandle dtrain) {
  API_BEGIN();
  CHECK_HANDLE();
  auto *bst = static_cast<Learner *>(handle);
  xgboost_CHECK_C_ARG_PTR(dtrain);
  auto *dtr = static_cast<std::shared_ptr<DMatrix> *>(dtrain);
  CHECK(dtr);
  bst->UpdateOneIter(iter, *dtr);
  API_END();
}

XGB_DLL int XGBoosterBoostOneIter(BoosterHandle handle, DMatrixHandle dtrain, bst_float *grad,
                                  bst_float *hess, xgboost::bst_ulong len) {
  API_BEGIN();
  CHECK_HANDLE();
  LOG(WARNING) << error::DeprecatedFunc(__func__, "2.1.0", "XGBoosterTrainOneIter");
  auto *learner = static_cast<Learner *>(handle);
  auto ctx = learner->Ctx()->MakeCPU();

  auto t_grad = linalg::MakeTensorView(&ctx, common::Span{grad, static_cast<size_t>(len)}, len);
  auto t_hess = linalg::MakeTensorView(&ctx, common::Span{hess, static_cast<size_t>(len)}, len);

  auto s_grad = linalg::ArrayInterfaceStr(t_grad);
  auto s_hess = linalg::ArrayInterfaceStr(t_hess);

  return XGBoosterTrainOneIter(handle, dtrain, 0, s_grad.c_str(), s_hess.c_str());
  API_END();
}

namespace xgboost {
// copy user-supplied CUDA gradient arrays
void CopyGradientFromCudaArrays(Context const *, ArrayInterface<2, false> const &,
                                ArrayInterface<2, false> const &, linalg::Matrix<GradientPair> *)
#if !defined(XGBOOST_USE_CUDA)
{
  common::AssertGPUSupport();
}
#else
    ;  // NOLINT
#endif

// Helper function to copy gradient from array interface to linalg::Matrix
void CopyGradientFromArrays(Context const *ctx, ArrayInterface<2, false> const &i_grad,
                            ArrayInterface<2, false> const &i_hess,
                            linalg::Matrix<GradientPair> *out_gpair) {
  auto grad_is_cuda = ArrayInterfaceHandler::IsCudaPtr(i_grad.data);
  auto hess_is_cuda = ArrayInterfaceHandler::IsCudaPtr(i_hess.data);
  CHECK_EQ(grad_is_cuda, hess_is_cuda) << "gradient and hessian should be on the same device.";

  if (!grad_is_cuda) {
    out_gpair->Reshape(i_grad.Shape<0>(), i_grad.Shape<1>());
    auto h_gpair = out_gpair->HostView();
    DispatchDType(i_grad, DeviceOrd::CPU(), [&](auto &&t_grad) {
      DispatchDType(i_hess, DeviceOrd::CPU(), [&](auto &&t_hess) {
        common::ParallelFor(h_gpair.Size(), ctx->Threads(),
                            detail::CustomGradHessOp{t_grad, t_hess, h_gpair});
      });
    });
  } else {
    CopyGradientFromCudaArrays(ctx, i_grad, i_hess, out_gpair);
  }
}
}  // namespace xgboost

XGB_DLL int XGBoosterTrainOneIter(BoosterHandle handle, DMatrixHandle dtrain, int iter,
                                  char const *grad, char const *hess) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(grad);
  xgboost_CHECK_C_ARG_PTR(hess);
  auto p_fmat = CastDMatrixHandle(dtrain);
  ArrayInterface<2, false> i_grad{StringView{grad}};
  ArrayInterface<2, false> i_hess{StringView{hess}};
  StringView msg{"Mismatched shape between the gradient and hessian."};
  CHECK_EQ(i_grad.Shape<0>(), i_hess.Shape<0>()) << msg;
  CHECK_EQ(i_grad.Shape<1>(), i_hess.Shape<1>()) << msg;
  CHECK_EQ(i_grad.Shape<0>(), p_fmat->Info().num_row_)
      << "Mismatched size between the gradient and training data.";
  auto *learner = static_cast<Learner *>(handle);
  auto ctx = learner->Ctx();
  GradientContainer gpair;
  CopyGradientFromArrays(ctx, i_grad, i_hess, &gpair.gpair);
  learner->BoostOneIter(iter, p_fmat, &gpair);
  API_END();
}

typedef char const *JArrayStr;  // NOLINT

// Hidden, working-in-progress support for reduced gradient.
/**
 * @brief Use a different type of gradient for tree split.
 *
 * @param split_grad Gradient for finding tree splits.
 * @param split_hess Hessian for finding tree splits.
 * @param value_grad Gradient for calculating tree leaf weights.
 * @param value_hess Hessian for calculating tree leaf weights.
 */
XGB_DLL int XGBoosterTrainOneIterWithSplitGrad(BoosterHandle handle, DMatrixHandle dtrain, int iter,
                                               JArrayStr split_grad, JArrayStr split_hess,
                                               JArrayStr value_grad, JArrayStr value_hess) {
  API_BEGIN();
  CHECK_HANDLE();
  auto *learner = static_cast<Learner *>(handle);
  GradientContainer gpair;
  auto ctx = learner->Ctx();
  {
    ArrayInterface<2, false> i_grad{StringView{split_grad}};
    ArrayInterface<2, false> i_hess{StringView{split_hess}};
    StringView msg{"Mismatched shape between the gradient and hessian."};
    CHECK_EQ(i_grad.Shape<0>(), i_hess.Shape<0>()) << msg;
    CHECK_EQ(i_grad.Shape<1>(), i_hess.Shape<1>()) << msg;
    CopyGradientFromArrays(ctx, i_grad, i_hess, &gpair.gpair);
  }
  {
    ArrayInterface<2, false> i_grad{StringView{value_grad}};
    ArrayInterface<2, false> i_hess{StringView{value_hess}};
    StringView msg{"Mismatched shape between the gradient and hessian."};
    CHECK_EQ(i_grad.Shape<0>(), i_hess.Shape<0>()) << msg;
    CHECK_EQ(i_grad.Shape<1>(), i_hess.Shape<1>()) << msg;
    CopyGradientFromArrays(ctx, i_grad, i_hess, &gpair.value_gpair);
  }

  auto p_fmat = CastDMatrixHandle(dtrain);
  CHECK_EQ(gpair.gpair.Shape(0), p_fmat->Info().num_row_);
  CHECK_EQ(gpair.value_gpair.Shape(0), p_fmat->Info().num_row_);
  learner->BoostOneIter(iter, p_fmat, &gpair);

  API_END();
}

XGB_DLL int XGBoosterEvalOneIter(BoosterHandle handle, int iter, DMatrixHandle dmats[],
                                 const char *evnames[], xgboost::bst_ulong len,
                                 const char **out_str) {
  API_BEGIN();
  CHECK_HANDLE();
  auto *bst = static_cast<Learner *>(handle);
  std::string &eval_str = bst->GetThreadLocal().ret_str;

  std::vector<std::shared_ptr<DMatrix>> data_sets;
  std::vector<std::string> data_names;

  for (xgboost::bst_ulong i = 0; i < len; ++i) {
    xgboost_CHECK_C_ARG_PTR(dmats);
    data_sets.push_back(*static_cast<std::shared_ptr<DMatrix> *>(dmats[i]));
    xgboost_CHECK_C_ARG_PTR(evnames);
    data_names.emplace_back(evnames[i]);
  }

  eval_str = bst->EvalOneIter(iter, data_sets, data_names);
  xgboost_CHECK_C_ARG_PTR(out_str);
  *out_str = eval_str.c_str();
  API_END();
}

XGB_DLL int XGBoosterPredict(BoosterHandle handle, DMatrixHandle dmat, int option_mask,
                             unsigned ntree_limit, int training, xgboost::bst_ulong *len,
                             const bst_float **out_result) {
  API_BEGIN();
  CHECK_HANDLE();
  auto *learner = static_cast<Learner *>(handle);
  auto &entry = learner->GetThreadLocal().prediction_entry;
  auto iteration_end = GetIterationFromTreeLimit(ntree_limit, learner);
  learner->Predict(*static_cast<std::shared_ptr<DMatrix> *>(dmat), (option_mask & 1) != 0,
                   &entry.predictions, 0, iteration_end, static_cast<bool>(training),
                   (option_mask & 2) != 0, (option_mask & 4) != 0, (option_mask & 8) != 0,
                   (option_mask & 16) != 0, false);

  xgboost_CHECK_C_ARG_PTR(len);
  xgboost_CHECK_C_ARG_PTR(out_result);

  *out_result = dmlc::BeginPtr(entry.predictions.ConstHostVector());
  *len = static_cast<xgboost::bst_ulong>(entry.predictions.Size());
  API_END();
}

XGB_DLL int XGBoosterPredictFromDMatrix(BoosterHandle handle, DMatrixHandle dmat,
                                        char const *c_json_config,
                                        xgboost::bst_ulong const **out_shape,
                                        xgboost::bst_ulong *out_dim, bst_float const **out_result) {
  API_BEGIN();
  if (handle == nullptr) {
    LOG(FATAL) << "Booster has not been initialized or has already been disposed.";
  }
  if (dmat == nullptr) {
    LOG(FATAL) << "DMatrix has not been initialized or has already been disposed.";
  }
  xgboost_CHECK_C_ARG_PTR(c_json_config);
  auto config = Json::Load(StringView{c_json_config});

  auto *learner = static_cast<Learner *>(handle);
  auto &entry = learner->GetThreadLocal().prediction_entry;
  auto p_m = *static_cast<std::shared_ptr<DMatrix> *>(dmat);

  auto type = PredictionType(RequiredArg<Integer>(config, "type", __func__));
  auto iteration_begin = RequiredArg<Integer>(config, "iteration_begin", __func__);
  auto iteration_end = RequiredArg<Integer>(config, "iteration_end", __func__);

  auto const &j_config = get<Object const>(config);
  auto ntree_limit_it = j_config.find("ntree_limit");
  if (ntree_limit_it != j_config.cend() && !IsA<Null>(ntree_limit_it->second) &&
      get<Integer const>(ntree_limit_it->second) != 0) {
    CHECK(iteration_end == 0)
        << "Only one of the `ntree_limit` or `iteration_range` can be specified.";
    LOG(WARNING) << "`ntree_limit` is deprecated, use `iteration_range` instead.";
    iteration_end = GetIterationFromTreeLimit(get<Integer const>(ntree_limit_it->second), learner);
  }

  bool approximate =
      type == PredictionType::kApproxContribution || type == PredictionType::kApproxInteraction;
  bool contribs =
      type == PredictionType::kContribution || type == PredictionType::kApproxContribution;
  bool interactions =
      type == PredictionType::kInteraction || type == PredictionType::kApproxInteraction;
  bool training = RequiredArg<Boolean>(config, "training", __func__);
  bool strict_shape = RequiredArg<Boolean>(config, "strict_shape", __func__);
  learner->Predict(p_m, type == PredictionType::kMargin, &entry.predictions, iteration_begin,
                   iteration_end, training, type == PredictionType::kLeaf, contribs, approximate,
                   interactions, strict_shape);

  xgboost_CHECK_C_ARG_PTR(out_result);
  *out_result = dmlc::BeginPtr(entry.predictions.ConstHostVector());

  auto &shape = learner->GetThreadLocal().prediction_shape;
  auto chunksize = p_m->Info().num_row_ == 0 ? 0 : entry.predictions.Size() / p_m->Info().num_row_;
  auto n_rounds = iteration_end - iteration_begin;
  n_rounds = n_rounds == 0 ? learner->BoostedRounds() : n_rounds;

  xgboost_CHECK_C_ARG_PTR(out_dim);
  xgboost_CHECK_C_ARG_PTR(out_shape);

  CalcPredictShape(strict_shape, type, p_m->Info().num_row_, p_m->Info().num_col_, chunksize,
                   learner->Groups(), n_rounds, &shape, out_dim);
  *out_shape = dmlc::BeginPtr(shape);
  API_END();
}

void InplacePredictImpl(std::shared_ptr<DMatrix> p_m, char const *c_json_config, Learner *learner,
                        xgboost::bst_ulong const **out_shape, xgboost::bst_ulong *out_dim,
                        const float **out_result) {
  xgboost_CHECK_C_ARG_PTR(c_json_config);
  auto config = Json::Load(StringView{c_json_config});

  HostDeviceVector<float> *p_predt{nullptr};
  auto type = PredictionType(RequiredArg<Integer>(config, "type", __func__));
  float missing = GetMissing(config);
  learner->InplacePredict(p_m, type, missing, &p_predt,
                          RequiredArg<Integer>(config, "iteration_begin", __func__),
                          RequiredArg<Integer>(config, "iteration_end", __func__));
  CHECK(p_predt);
  auto &shape = learner->GetThreadLocal().prediction_shape;
  auto const &info = p_m->Info();
  auto n_samples = info.num_row_;
  auto n_features = info.num_col_;
  auto chunksize = n_samples == 0 ? 0 : p_predt->Size() / n_samples;
  bool strict_shape = RequiredArg<Boolean>(config, "strict_shape", __func__);

  xgboost_CHECK_C_ARG_PTR(out_dim);
  CalcPredictShape(strict_shape, type, n_samples, n_features, chunksize, learner->Groups(),
                   learner->BoostedRounds(), &shape, out_dim);
  CHECK_GE(p_predt->Size(), n_samples);

  xgboost_CHECK_C_ARG_PTR(out_result);
  xgboost_CHECK_C_ARG_PTR(out_shape);

  *out_result = dmlc::BeginPtr(p_predt->HostVector());
  *out_shape = dmlc::BeginPtr(shape);
}

XGB_DLL int XGBoosterPredictFromDense(BoosterHandle handle, char const *data,
                                      char const *c_json_config, DMatrixHandle m,
                                      xgboost::bst_ulong const **out_shape,
                                      xgboost::bst_ulong *out_dim, const float **out_result) {
  API_BEGIN();
  CHECK_HANDLE();
  std::shared_ptr<DMatrix> p_m{nullptr};
  if (!m) {
    p_m.reset(new data::DMatrixProxy);
  } else {
    p_m = *static_cast<std::shared_ptr<DMatrix> *>(m);
  }
  auto proxy = dynamic_cast<data::DMatrixProxy *>(p_m.get());
  CHECK(proxy) << "Invalid input type for inplace predict.";
  xgboost_CHECK_C_ARG_PTR(data);
  proxy->SetArray(data);
  auto *learner = static_cast<xgboost::Learner *>(handle);
  InplacePredictImpl(p_m, c_json_config, learner, out_shape, out_dim, out_result);
  API_END();
}

XGB_DLL int XGBoosterPredictFromColumnar(BoosterHandle handle, char const *array_interface,
                                         char const *c_json_config, DMatrixHandle m,
                                         xgboost::bst_ulong const **out_shape,
                                         xgboost::bst_ulong *out_dim, const float **out_result) {
  API_BEGIN();
  CHECK_HANDLE();
  std::shared_ptr<DMatrix> p_m{nullptr};
  if (!m) {
    p_m.reset(new data::DMatrixProxy);
  } else {
    p_m = *static_cast<std::shared_ptr<DMatrix> *>(m);
  }
  auto proxy = dynamic_cast<data::DMatrixProxy *>(p_m.get());
  CHECK(proxy) << "Invalid input type for inplace predict.";
  xgboost_CHECK_C_ARG_PTR(array_interface);
  proxy->SetColumnar(array_interface);
  auto *learner = static_cast<xgboost::Learner *>(handle);
  InplacePredictImpl(p_m, c_json_config, learner, out_shape, out_dim, out_result);
  API_END();
}

XGB_DLL int XGBoosterPredictFromCSR(BoosterHandle handle, char const *indptr, char const *indices,
                                    char const *data, xgboost::bst_ulong cols,
                                    char const *c_json_config, DMatrixHandle m,
                                    xgboost::bst_ulong const **out_shape,
                                    xgboost::bst_ulong *out_dim, const float **out_result) {
  API_BEGIN();
  CHECK_HANDLE();
  std::shared_ptr<DMatrix> p_m{nullptr};
  if (!m) {
    p_m.reset(new data::DMatrixProxy);
  } else {
    p_m = *static_cast<std::shared_ptr<DMatrix> *>(m);
  }
  auto proxy = dynamic_cast<data::DMatrixProxy *>(p_m.get());
  CHECK(proxy) << "Invalid input type for inplace predict.";
  xgboost_CHECK_C_ARG_PTR(indptr);
  proxy->SetCsr(indptr, indices, data, cols, true);
  auto *learner = static_cast<xgboost::Learner *>(handle);
  InplacePredictImpl(p_m, c_json_config, learner, out_shape, out_dim, out_result);
  API_END();
}

#if !defined(XGBOOST_USE_CUDA)
XGB_DLL int XGBoosterPredictFromCudaArray(BoosterHandle handle, char const *, char const *,
                                          DMatrixHandle, xgboost::bst_ulong const **,
                                          xgboost::bst_ulong *, const float **) {
  API_BEGIN();
  CHECK_HANDLE();
  common::AssertGPUSupport();
  API_END();
}

XGB_DLL int XGBoosterPredictFromCudaColumnar(BoosterHandle handle, char const *, char const *,
                                             DMatrixHandle, xgboost::bst_ulong const **,
                                             xgboost::bst_ulong *, const float **) {
  API_BEGIN();
  CHECK_HANDLE();
  common::AssertGPUSupport();
  API_END();
}
#endif  // !defined(XGBOOST_USE_CUDA)

namespace {
template <typename Buffer, typename Iter = typename Buffer::const_iterator>
Json DispatchModelType(Buffer const &buffer, StringView ext, bool warn) {
  auto first_non_space = [&](Iter beg, Iter end) {
    for (auto i = beg; i != end; ++i) {
      if (!std::isspace(*i)) {
        return i;
      }
    }
    return end;
  };

  Json model;
  auto it = first_non_space(buffer.cbegin() + 1, buffer.cend());
  if (it != buffer.cend() && *it == '"') {
    if (warn) {
      LOG(WARNING) << "Unknown file format: `" << ext << "`. Using JSON (`json`) as a guess.";
    }
    model = Json::Load(StringView{buffer.data(), buffer.size()});
  } else if (it != buffer.cend() && std::isalpha(*it)) {
    if (warn) {
      LOG(WARNING) << "Unknown file format: `" << ext << "`. Using UBJSON (`ubj`) as a guess.";
    }
    model = Json::Load(StringView{buffer.data(), buffer.size()}, std::ios::binary);
  } else {
    LOG(FATAL) << "Invalid model format. Expecting UBJSON (`ubj`) or JSON (`json`), got `" << ext
               << "`";
  }
  return model;
}
}  // namespace

XGB_DLL int XGBoosterLoadModel(BoosterHandle handle, const char *fname) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(fname);
  auto read_file = [&]() {
    auto str = common::LoadSequentialFile(fname);
    // "{}"
    CHECK_GE(str.size(), 2) << error::InvalidModel(fname);
    // The old binary format has the starting bytes "binf".
    if (str.size() >= 4 && StringView{str.data(), 4} == "binf") {  // NOLINT
      LOG(FATAL) << error::OldBinaryModel(fname);
    }
    CHECK_EQ(str[0], '{') << error::InvalidModel(fname);
    return str;
  };
  auto ext = common::FileExtension(fname);
  if (ext == "json") {
    auto buffer = read_file();
    Json in{Json::Load(StringView{buffer.data(), buffer.size()})};
    static_cast<Learner *>(handle)->LoadModel(in);
  } else if (ext == "ubj") {
    auto buffer = read_file();
    Json in = Json::Load(StringView{buffer.data(), buffer.size()}, std::ios::binary);
    static_cast<Learner *>(handle)->LoadModel(in);
  } else {
    auto buffer = read_file();
    auto in = DispatchModelType(buffer, ext, true);
    static_cast<Learner *>(handle)->LoadModel(in);
  }
  API_END();
}

XGB_DLL int XGBoosterSaveModel(BoosterHandle handle, const char *fname) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(fname);

  std::unique_ptr<dmlc::Stream> fo(dmlc::Stream::Create(fname, "w"));
  auto *learner = static_cast<Learner *>(handle);
  learner->Configure();
  auto save_json = [&](std::ios::openmode mode) {
    Json out{Object()};
    learner->SaveModel(&out);
    std::vector<char> str;
    Json::Dump(out, &str, mode);
    fo->Write(str.data(), str.size());
  };
  auto ext = common::FileExtension(fname);
  if (ext == "json") {
    save_json(std::ios::out);
  } else if (ext == "ubj") {
    save_json(std::ios::binary);
  } else {
    LOG(WARNING) << "Saving model in the UBJSON format as default.  You can use a file extension:"
                    " `json` or `ubj` to choose between formats.";
    save_json(std::ios::binary);
  }
  API_END();
}

XGB_DLL int XGBoosterLoadModelFromBuffer(BoosterHandle handle, const void *buf,
                                         xgboost::bst_ulong len) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(buf);
  using CharT = std::add_const_t<char>;
  using IdxType = common::Span<CharT>::index_type;
  auto buffer = common::Span{static_cast<CharT *>(buf), static_cast<IdxType>(len)};
  // Don't warn, we have to guess the format with buffer input.
  auto in = DispatchModelType(buffer, "", false);
  common::MemoryFixSizeBuffer fs((void *)buf, len);  // NOLINT(*)
  static_cast<Learner *>(handle)->LoadModel(in);
  API_END();
}

XGB_DLL int XGBoosterSaveModelToBuffer(BoosterHandle handle, char const *json_config,
                                       xgboost::bst_ulong *out_len, char const **out_dptr) {
  API_BEGIN();
  CHECK_HANDLE();

  xgboost_CHECK_C_ARG_PTR(json_config);
  xgboost_CHECK_C_ARG_PTR(out_dptr);
  xgboost_CHECK_C_ARG_PTR(out_len);

  auto config = Json::Load(StringView{json_config});
  auto format = RequiredArg<String>(config, "format", __func__);

  auto *learner = static_cast<Learner *>(handle);
  learner->Configure();

  auto save_json = [&](std::ios::openmode mode) {
    std::vector<char> &raw_char_vec = learner->GetThreadLocal().ret_char_vec;
    Json out{Object{}};
    learner->SaveModel(&out);
    Json::Dump(out, &raw_char_vec, mode);
    *out_dptr = dmlc::BeginPtr(raw_char_vec);
    *out_len = static_cast<xgboost::bst_ulong>(raw_char_vec.size());
  };

  Json out{Object{}};
  if (format == "json") {
    save_json(std::ios::out);
  } else if (format == "ubj") {
    save_json(std::ios::binary);
  } else {
    LOG(FATAL) << "Unknown model format: `" << format
               << "`. Expecting UBJSON (`ubj`) or JSON (`json`).";
  }

  API_END();
}

// The following two functions are `Load` and `Save` for memory based
// serialization methods. E.g. Python pickle.
XGB_DLL int XGBoosterSerializeToBuffer(BoosterHandle handle, xgboost::bst_ulong *out_len,
                                       const char **out_dptr) {
  API_BEGIN();
  CHECK_HANDLE();

  auto *learner = static_cast<Learner *>(handle);
  std::string &raw_str = learner->GetThreadLocal().ret_str;
  raw_str.resize(0);
  common::MemoryBufferStream fo(&raw_str);
  learner->Configure();
  learner->Save(&fo);

  xgboost_CHECK_C_ARG_PTR(out_dptr);
  xgboost_CHECK_C_ARG_PTR(out_len);

  *out_dptr = dmlc::BeginPtr(raw_str);
  *out_len = static_cast<xgboost::bst_ulong>(raw_str.length());
  API_END();
}

XGB_DLL int XGBoosterUnserializeFromBuffer(BoosterHandle handle, const void *buf,
                                           xgboost::bst_ulong len) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(buf);

  common::MemoryFixSizeBuffer fs((void *)buf, len);  // NOLINT(*)
  static_cast<Learner *>(handle)->Load(&fs);
  API_END();
}

XGB_DLL int XGBoosterSlice(BoosterHandle handle, int begin_layer, int end_layer, int step,
                           BoosterHandle *out) {
  API_BEGIN();
  CHECK_HANDLE();
  xgboost_CHECK_C_ARG_PTR(out);

  auto *learner = static_cast<Learner *>(handle);
  bool out_of_bound = false;
  auto p_out = learner->Slice(begin_layer, end_layer, step, &out_of_bound);
  if (out_of_bound) {
    return -2;
  }
  CHECK(p_out);
  *out = p_out;
  API_END();
}

inline void XGBoostDumpModelImpl(BoosterHandle handle, FeatureMap *fmap, int with_stats,
                                 const char *format, xgboost::bst_ulong *len,
                                 const char ***out_models) {
  auto *bst = static_cast<Learner *>(handle);
  bst->Configure();
  GenerateFeatureMap(bst, {}, bst->GetNumFeature(), fmap);

  std::vector<std::string> &str_vecs = bst->GetThreadLocal().ret_vec_str;
  std::vector<const char *> &charp_vecs = bst->GetThreadLocal().ret_vec_charp;
  str_vecs = bst->DumpModel(*fmap, with_stats != 0, format);
  charp_vecs.resize(str_vecs.size());
  for (size_t i = 0; i < str_vecs.size(); ++i) {
    charp_vecs[i] = str_vecs[i].c_str();
  }

  xgboost_CHECK_C_ARG_PTR(out_models);
  xgboost_CHECK_C_ARG_PTR(len);

  *out_models = dmlc::BeginPtr(charp_vecs);
  *len = static_cast<xgboost::bst_ulong>(charp_vecs.size());
}

XGB_DLL int XGBoosterDumpModel(BoosterHandle handle, const char *fmap, int with_stats,
                               xgboost::bst_ulong *len, const char ***out_models) {
  API_BEGIN();
  CHECK_HANDLE();
  return XGBoosterDumpModelEx(handle, fmap, with_stats, "text", len, out_models);
  API_END();
}

XGB_DLL int XGBoosterDumpModelEx(BoosterHandle handle, const char *fmap, int with_stats,
                                 const char *format, xgboost::bst_ulong *len,
                                 const char ***out_models) {
  API_BEGIN();
  CHECK_HANDLE();

  xgboost_CHECK_C_ARG_PTR(fmap);
  std::string uri{fmap};
  FeatureMap featmap = LoadFeatureMap(uri);
  XGBoostDumpModelImpl(handle, &featmap, with_stats, format, len, out_models);
  API_END();
}

XGB_DLL int XGBoosterDumpModelWithFeatures(BoosterHandle handle, int fnum, const char **fname,
                                           const char **ftype, int with_stats,
                                           xgboost::bst_ulong *len, const char ***out_models) {
  return XGBoosterDumpModelExWithFeatures(handle, fnum, fname, ftype, with_stats, "text", len,
                                          out_models);
}

XGB_DLL int XGBoosterDumpModelExWithFeatures(BoosterHandle handle, int fnum, const char **fname,
                                             const char **ftype, int with_stats, const char *format,
                                             xgboost::bst_ulong *len, const char ***out_models) {
  API_BEGIN();
  CHECK_HANDLE();
  FeatureMap featmap;
  for (int i = 0; i < fnum; ++i) {
    xgboost_CHECK_C_ARG_PTR(fname);
    xgboost_CHECK_C_ARG_PTR(ftype);
    featmap.PushBack(i, fname[i], ftype[i]);
  }
  XGBoostDumpModelImpl(handle, &featmap, with_stats, format, len, out_models);
  API_END();
}

XGB_DLL int XGBoosterGetCategories(BoosterHandle handle, char const * /*config*/,
                                   CategoriesHandle *out) {
  API_BEGIN()
  CHECK_HANDLE()

  auto *bst = static_cast<Learner *>(handle);
  auto const cats = bst->Cats();
  xgboost_CHECK_C_ARG_PTR(out);
  if (cats->Empty()) {
    out = nullptr;
  } else {
    auto new_cats = CopyCatContainer(bst->Ctx(), cats, bst->GetNumFeature());
    *out = new_cats;
  }

  API_END()
}

XGB_DLL int XGBoosterGetCategoriesExportToArrow(BoosterHandle handle, char const * /*config*/,
                                                CategoriesHandle *out, char const **export_out) {
  API_BEGIN()
  CHECK_HANDLE()

  auto *bst = static_cast<Learner *>(handle);
  auto const cats = bst->Cats();
  auto n_features = bst->GetNumFeature();

  xgboost_CHECK_C_ARG_PTR(out);
  xgboost_CHECK_C_ARG_PTR(export_out);

  if (cats->Empty()) {
    *out = nullptr;
    *export_out = nullptr;
  } else {
    // Create a new container
    auto new_cats = CopyCatContainer(bst->Ctx(), cats, n_features);
    *out = new_cats;
    // Export to arrow
    auto &ret_str = bst->GetThreadLocal().ret_str;
    GetCategoriesImpl(new_cats->HostView(), n_features, &ret_str, export_out);
  }

  API_END()
}

XGB_DLL int XGBoosterGetAttr(BoosterHandle handle, const char *key, const char **out,
                             int *success) {
  auto *bst = static_cast<Learner *>(handle);
  std::string &ret_str = bst->GetThreadLocal().ret_str;
  API_BEGIN();
  CHECK_HANDLE();

  xgboost_CHECK_C_ARG_PTR(out);
  xgboost_CHECK_C_ARG_PTR(success);

  if (bst->GetAttr(key, &ret_str)) {
    *out = ret_str.c_str();
    *success = 1;
  } else {
    *out = nullptr;
    *success = 0;
  }
  API_END();
}

XGB_DLL int XGBoosterSetAttr(BoosterHandle handle, const char *key, const char *value) {
  API_BEGIN();
  CHECK_HANDLE();
  auto *bst = static_cast<Learner *>(handle);
  xgboost_CHECK_C_ARG_PTR(key);
  if (value == nullptr) {
    bst->DelAttr(key);
  } else {
    xgboost_CHECK_C_ARG_PTR(value);
    bst->SetAttr(key, value);
  }
  API_END();
}

XGB_DLL int XGBoosterGetAttrNames(BoosterHandle handle, xgboost::bst_ulong *out_len,
                                  const char ***out) {
  API_BEGIN();
  CHECK_HANDLE();

  auto *learner = static_cast<Learner *>(handle);
  std::vector<std::string> &str_vecs = learner->GetThreadLocal().ret_vec_str;
  std::vector<const char *> &charp_vecs = learner->GetThreadLocal().ret_vec_charp;
  str_vecs = learner->GetAttrNames();
  charp_vecs.resize(str_vecs.size());
  for (size_t i = 0; i < str_vecs.size(); ++i) {
    charp_vecs[i] = str_vecs[i].c_str();
  }

  xgboost_CHECK_C_ARG_PTR(out);
  xgboost_CHECK_C_ARG_PTR(out_len);

  *out = dmlc::BeginPtr(charp_vecs);
  *out_len = static_cast<xgboost::bst_ulong>(charp_vecs.size());
  API_END();
}

XGB_DLL int XGBoosterSetStrFeatureInfo(BoosterHandle handle, const char *field,
                                       const char **features, const xgboost::bst_ulong size) {
  API_BEGIN();
  CHECK_HANDLE();
  auto *learner = static_cast<Learner *>(handle);
  std::vector<std::string> feature_info;
  if (size > 0) {
    xgboost_CHECK_C_ARG_PTR(features);
  }
  for (size_t i = 0; i < size; ++i) {
    feature_info.emplace_back(features[i]);
  }

  xgboost_CHECK_C_ARG_PTR(field);
  if (!std::strcmp(field, "feature_name")) {
    learner->SetFeatureNames(feature_info);
  } else if (!std::strcmp(field, "feature_type")) {
    learner->SetFeatureTypes(feature_info);
  } else {
    LOG(FATAL) << "Unknown field for Booster feature info:" << field;
  }
  API_END();
}

XGB_DLL int XGBoosterGetStrFeatureInfo(BoosterHandle handle, const char *field,
                                       xgboost::bst_ulong *len, const char ***out_features) {
  API_BEGIN();
  CHECK_HANDLE();
  auto const *learner = static_cast<Learner const *>(handle);
  std::vector<const char *> &charp_vecs = learner->GetThreadLocal().ret_vec_charp;
  std::vector<std::string> &str_vecs = learner->GetThreadLocal().ret_vec_str;
  if (!std::strcmp(field, "feature_name")) {
    learner->GetFeatureNames(&str_vecs);
  } else if (!std::strcmp(field, "feature_type")) {
    learner->GetFeatureTypes(&str_vecs);
  } else {
    LOG(FATAL) << "Unknown field for Booster feature info:" << field;
  }
  charp_vecs.resize(str_vecs.size());
  for (size_t i = 0; i < str_vecs.size(); ++i) {
    charp_vecs[i] = str_vecs[i].c_str();
  }

  xgboost_CHECK_C_ARG_PTR(out_features);
  xgboost_CHECK_C_ARG_PTR(len);

  *out_features = dmlc::BeginPtr(charp_vecs);
  *len = static_cast<xgboost::bst_ulong>(charp_vecs.size());
  API_END();
}

XGB_DLL int XGBoosterFeatureScore(BoosterHandle handle, char const *config,
                                  xgboost::bst_ulong *out_n_features, char const ***out_features,
                                  bst_ulong *out_dim, bst_ulong const **out_shape,
                                  float const **out_scores) {
  API_BEGIN();
  CHECK_HANDLE();
  auto *learner = static_cast<Learner *>(handle);
  xgboost_CHECK_C_ARG_PTR(config);
  auto jconfig = Json::Load(StringView{config});

  auto importance = RequiredArg<String>(jconfig, "importance_type", __func__);
  std::string feature_map_uri;
  if (!IsA<Null>(jconfig["feature_map"])) {
    feature_map_uri = get<String const>(jconfig["feature_map"]);
  }
  FeatureMap feature_map = LoadFeatureMap(feature_map_uri);
  std::vector<Json> custom_feature_names;
  if (!IsA<Null>(jconfig["feature_names"])) {
    custom_feature_names = get<Array const>(jconfig["feature_names"]);
  }

  std::vector<int32_t> tree_idx;
  if (!IsA<Null>(jconfig["tree_idx"])) {
    auto j_tree_idx = get<Array const>(jconfig["tree_idx"]);
    for (auto const &idx : j_tree_idx) {
      tree_idx.push_back(get<Integer const>(idx));
    }
  }

  auto &scores = learner->GetThreadLocal().ret_vec_float;
  std::vector<bst_feature_t> features;
  learner->CalcFeatureScore(importance, common::Span<int32_t const>(tree_idx), &features, &scores);

  auto n_features = learner->GetNumFeature();
  GenerateFeatureMap(learner, custom_feature_names, n_features, &feature_map);

  auto &feature_names = learner->GetThreadLocal().ret_vec_str;
  feature_names.resize(features.size());
  auto &feature_names_c = learner->GetThreadLocal().ret_vec_charp;
  feature_names_c.resize(features.size());

  for (bst_feature_t i = 0; i < features.size(); ++i) {
    feature_names[i] = feature_map.Name(features[i]);
    feature_names_c[i] = feature_names[i].data();
  }
  xgboost_CHECK_C_ARG_PTR(out_n_features);
  *out_n_features = feature_names.size();

  CHECK_LE(features.size(), scores.size());
  auto &shape = learner->GetThreadLocal().prediction_shape;

  xgboost_CHECK_C_ARG_PTR(out_dim);
  if (scores.size() > features.size()) {
    // Linear model multi-class model
    CHECK_EQ(scores.size() % features.size(), 0ul);
    auto n_classes = scores.size() / features.size();
    *out_dim = 2;
    shape = {n_features, n_classes};
  } else {
    CHECK_EQ(features.size(), scores.size());
    *out_dim = 1;
    shape.resize(1);
    shape.front() = scores.size();
  }

  xgboost_CHECK_C_ARG_PTR(out_shape);
  xgboost_CHECK_C_ARG_PTR(out_scores);
  xgboost_CHECK_C_ARG_PTR(out_features);

  *out_shape = dmlc::BeginPtr(shape);
  *out_scores = scores.data();
  *out_features = dmlc::BeginPtr(feature_names_c);
  API_END();
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api.cu <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 */
#include <thrust/transform.h>  // for transform

#include "../common/api_entry.h"       // for XGBAPIThreadLocalEntry
#include "../common/cuda_context.cuh"  // for CUDAContext
#include "../data/array_interface.h"   // for DispatchDType, ArrayInterface
#include "../data/device_adapter.cuh"
#include "../data/proxy_dmatrix.h"
#include "c_api_error.h"
#include "c_api_utils.h"
#include "xgboost/c_api.h"
#include "xgboost/data.h"
#include "xgboost/json.h"
#include "xgboost/learner.h"
#if defined(XGBOOST_USE_NCCL)
#include <nccl.h>
#endif  // defined(XGBOOST_USE_NCCL)
#if defined(XGBOOST_USE_NVCOMP)
#include <nvcomp/version.h>
#endif  // defined(XGBOOST_USE_NVCOMP)
#if defined(XGBOOST_USE_RMM)
#include <rmm/version_config.hpp>
#endif  // defined(XGBOOST_USE_RMM)

namespace xgboost {
void XGBBuildInfoDevice(Json *p_info) {
  auto &info = *p_info;

  info["USE_CUDA"] = true;

  std::vector<Json> v{Json{Integer{THRUST_MAJOR_VERSION}}, Json{Integer{THRUST_MINOR_VERSION}},
                      Json{Integer{THRUST_SUBMINOR_VERSION}}};
  info["THRUST_VERSION"] = v;

  v = {Json{Integer{dh::CUDAVersion().first}}, Json{Integer{dh::CUDAVersion().second}}};
  info["CUDA_VERSION"] = v;

#if defined(XGBOOST_USE_NCCL)
  info["USE_NCCL"] = Boolean{true};
  v = {Json{Integer{NCCL_MAJOR}}, Json{Integer{NCCL_MINOR}}, Json{Integer{NCCL_PATCH}}};
  info["NCCL_VERSION"] = v;

#if defined(XGBOOST_USE_DLOPEN_NCCL)
  info["USE_DLOPEN_NCCL"] = Boolean{true};
#else
  info["USE_DLOPEN_NCCL"] = Boolean{false};
#endif  // defined(XGBOOST_USE_DLOPEN_NCCL)

#else
  info["USE_NCCL"] = Boolean{false};
  info["USE_DLOPEN_NCCL"] = Boolean{false};
#endif

#if defined(XGBOOST_USE_RMM)
  info["USE_RMM"] = Boolean{true};
  v = {Json{Integer{RMM_VERSION_MAJOR}}, Json{Integer{RMM_VERSION_MINOR}},
       Json{Integer{RMM_VERSION_PATCH}}};
  info["RMM_VERSION"] = v;
#else
  info["USE_RMM"] = Boolean{false};
#endif

#if defined(XGBOOST_USE_NVCOMP)
  info["USE_NVCOMP"] = Boolean{true};
  v = {Json{Integer{NVCOMP_VER_MAJOR}}, Json{Integer{NVCOMP_VER_MINOR}},
       Json{Integer{NVCOMP_VER_PATCH}}};
  info["NVCOMP_VERSION"] = v;
#else
  info["USE_NVCOMP"] = Boolean{false};
#endif
}

void XGBoostAPIGuard::SetGPUAttribute() {
  // Not calling `safe_cuda` to avoid unnecessary exception handling overhead.
  // If errors, do nothing, assuming running on CPU only machine.
  cudaGetDevice(&device_id_);
}

void XGBoostAPIGuard::RestoreGPUAttribute() {
  // Not calling `safe_cuda` to avoid unnecessary exception handling overhead.
  // If errors, do nothing, assuming running on CPU only machine.
  cudaSetDevice(device_id_);
}

void CopyGradientFromCudaArrays(Context const *ctx, ArrayInterface<2, false> const &grad,
                                ArrayInterface<2, false> const &hess,
                                linalg::Matrix<GradientPair> *out_gpair) {
  auto grad_dev = dh::CudaGetPointerDevice(grad.data);
  auto hess_dev = dh::CudaGetPointerDevice(hess.data);
  CHECK_EQ(grad_dev, hess_dev) << "gradient and hessian should be on the same device.";
  auto &gpair = *out_gpair;
  gpair.SetDevice(DeviceOrd::CUDA(grad_dev));
  gpair.Reshape(grad.Shape<0>(), grad.Shape<1>());
  auto d_gpair = gpair.View(DeviceOrd::CUDA(grad_dev));
  auto cuctx = ctx->CUDACtx();

  DispatchDType(grad, DeviceOrd::CUDA(grad_dev), [&](auto &&t_grad) {
    DispatchDType(hess, DeviceOrd::CUDA(hess_dev), [&](auto &&t_hess) {
      CHECK_EQ(t_grad.Size(), t_hess.Size());
      thrust::for_each_n(cuctx->CTP(), thrust::make_counting_iterator(0ul), t_grad.Size(),
                         detail::CustomGradHessOp{t_grad, t_hess, d_gpair});
    });
  });
}
}                        // namespace xgboost

using namespace xgboost;  // NOLINT

XGB_DLL int XGDMatrixCreateFromCudaColumnar(char const *data,
                                            char const* c_json_config,
                                            DMatrixHandle *out) {
  API_BEGIN();

  xgboost_CHECK_C_ARG_PTR(c_json_config);
  xgboost_CHECK_C_ARG_PTR(data);

  std::string json_str{data};
  auto config = Json::Load(StringView{c_json_config});

  float missing = GetMissing(config);
  auto n_threads = OptionalArg<Integer, std::int64_t>(config, "nthread", 0);
  data::CudfAdapter adapter(json_str);
  *out =
      new std::shared_ptr<DMatrix>(DMatrix::Create(&adapter, missing, n_threads));
  API_END();
}

XGB_DLL int XGDMatrixCreateFromCudaArrayInterface(char const *data,
                                                  char const* c_json_config,
                                                  DMatrixHandle *out) {
  API_BEGIN();
  std::string json_str{data};
  auto config = Json::Load(StringView{c_json_config});
  float missing = GetMissing(config);
  auto n_threads = OptionalArg<Integer, std::int64_t>(config, "nthread", 0);
  data::CupyAdapter adapter(json_str);
  *out =
      new std::shared_ptr<DMatrix>(DMatrix::Create(&adapter, missing, n_threads));
  API_END();
}

template <bool is_columnar>
int InplacePreidctCUDA(BoosterHandle handle, char const *data, char const *c_json_config,
                       std::shared_ptr<DMatrix> p_m, xgboost::bst_ulong const **out_shape,
                       xgboost::bst_ulong *out_dim, const float **out_result) {
  API_BEGIN();
  CHECK_HANDLE();
  if (!p_m) {
    p_m.reset(new data::DMatrixProxy);
  }
  auto proxy = dynamic_cast<data::DMatrixProxy *>(p_m.get());
  CHECK(proxy) << "Invalid input type for inplace predict.";
  xgboost_CHECK_C_ARG_PTR(data);

  if constexpr (is_columnar) {
    proxy->SetCudaColumnar(data);
  } else {
    proxy->SetCudaArray(data);
  }

  auto config = Json::Load(StringView{c_json_config});
  auto *learner = static_cast<Learner *>(handle);

  HostDeviceVector<float> *p_predt{nullptr};
  auto type = PredictionType(RequiredArg<Integer>(config, "type", __func__));
  float missing = GetMissing(config);

  learner->InplacePredict(p_m, type, missing, &p_predt,
                          RequiredArg<Integer>(config, "iteration_begin", __func__),
                          RequiredArg<Integer>(config, "iteration_end", __func__));
  CHECK(p_predt);
  if (learner->Ctx()->IsCUDA()) {
    CHECK(p_predt->DeviceCanRead() && !p_predt->HostCanRead());
  }
  p_predt->SetDevice(proxy->Device());

  auto &shape = learner->GetThreadLocal().prediction_shape;
  size_t n_samples = p_m->Info().num_row_;
  auto chunksize = n_samples == 0 ? 0 : p_predt->Size() / n_samples;
  bool strict_shape = RequiredArg<Boolean>(config, "strict_shape", __func__);

  xgboost_CHECK_C_ARG_PTR(out_result);
  xgboost_CHECK_C_ARG_PTR(out_shape);
  xgboost_CHECK_C_ARG_PTR(out_dim);

  CalcPredictShape(strict_shape, type, n_samples, p_m->Info().num_col_, chunksize,
                   learner->Groups(), learner->BoostedRounds(), &shape, out_dim);
  *out_shape = dmlc::BeginPtr(shape);
  *out_result = p_predt->ConstDevicePointer();
  API_END();
}

XGB_DLL int XGBoosterPredictFromCudaColumnar(BoosterHandle handle, char const *data,
                                             char const *c_json_config, DMatrixHandle m,
                                             xgboost::bst_ulong const **out_shape,
                                             xgboost::bst_ulong *out_dim,
                                             const float **out_result) {
  std::shared_ptr<DMatrix> p_m{nullptr};
  xgboost_CHECK_C_ARG_PTR(c_json_config);
  if (m) {
    p_m = *static_cast<std::shared_ptr<DMatrix> *>(m);
  }
  return InplacePreidctCUDA<true>(handle, data, c_json_config, p_m, out_shape, out_dim, out_result);
}

XGB_DLL int XGBoosterPredictFromCudaArray(BoosterHandle handle, char const *data,
                                          char const *c_json_config, DMatrixHandle m,
                                          xgboost::bst_ulong const **out_shape,
                                          xgboost::bst_ulong *out_dim, const float **out_result) {
  std::shared_ptr<DMatrix> p_m{nullptr};
  if (m) {
    p_m = *static_cast<std::shared_ptr<DMatrix> *>(m);
  }
  xgboost_CHECK_C_ARG_PTR(out_result);
  return InplacePreidctCUDA<false>(handle, data, c_json_config, p_m, out_shape, out_dim,
                                   out_result);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api_error.cc <==
/**
 *  Copyright 2015-2023, XGBoost Contributors
 * \file c_api_error.cc
 * \brief C error handling
 */
#include "./c_api_error.h"

#include <dmlc/thread_local.h>

#include "xgboost/c_api.h"
#include "../collective/comm.h"
#include "../collective/comm_group.h"

struct XGBAPIErrorEntry {
  std::string last_error;
  std::int32_t code{-1};
};

using XGBAPIErrorStore = dmlc::ThreadLocalStore<XGBAPIErrorEntry>;

XGB_DLL const char* XGBGetLastError() { return XGBAPIErrorStore::Get()->last_error.c_str(); }

void XGBAPISetLastError(const char* msg) {
  XGBAPIErrorStore::Get()->last_error = msg;
  XGBAPIErrorStore::Get()->code = -1;
}

XGB_DLL int XGBGetLastErrorCode() { return XGBAPIErrorStore::Get()->code; }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api_error.h <==
/**
 *  Copyright 2015-2023, XGBoost Contributors
 * \file c_api_error.h
 * \brief Error handling for C API.
 */
#ifndef XGBOOST_C_API_C_API_ERROR_H_
#define XGBOOST_C_API_C_API_ERROR_H_

#include <dmlc/base.h>

#include "c_api_utils.h"  // for XGBoostAPIGuard
#include "xgboost/logging.h"

/*! \brief  macro to guard beginning and end section of all functions */
#ifdef LOG_CAPI_INVOCATION
#define API_BEGIN()                                                            \
  LOG(CONSOLE) << "[XGBoost C API invocation] " << __PRETTY_FUNCTION__;        \
  try {                                                                        \
    auto __guard = ::xgboost::XGBoostAPIGuard();

#define API_BEGIN_UNGUARD()                                             \
  LOG(CONSOLE) << "[XGBoost C API invocation] " << __PRETTY_FUNCTION__; \
  try {
#else  // LOG_CAPI_INVOCATION

#define API_BEGIN()                                                            \
  try {                                                                        \
    auto __guard = ::xgboost::XGBoostAPIGuard();

#define API_BEGIN_UNGUARD() try {
#endif  // LOG_CAPI_INVOCATION

/*! \brief every function starts with API_BEGIN();
     and finishes with API_END() */
#define API_END()                                                              \
  } catch (dmlc::Error & _except_) {                                           \
    return XGBAPIHandleException(_except_);                                    \
  } catch (std::exception const& _except_) {                                   \
    return XGBAPIHandleException(dmlc::Error(_except_.what()));                \
  }                                                                            \
  return 0; // NOLINT(*)

#define CHECK_HANDLE() \
  if (handle == nullptr) ::xgboost::detail::EmptyHandle();

/*!
 * \brief Set the last error message needed by C API
 * \param msg The error message to set.
 */
void XGBAPISetLastError(const char* msg);
/*!
 * \brief handle exception thrown out
 * \param e the exception
 * \return the return value of API after exception is handled
 */
inline int XGBAPIHandleException(const dmlc::Error& e) {
  XGBAPISetLastError(e.what());
  return -1;
}

#define xgboost_CHECK_C_ARG_PTR(out_ptr)                      \
  do {                                                        \
    if (XGBOOST_EXPECT(!(out_ptr), false)) {                  \
      LOG(FATAL) << "Invalid pointer argument: " << #out_ptr; \
    }                                                         \
  } while (0)

#endif  // XGBOOST_C_API_C_API_ERROR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api_utils.h <==
/**
 * Copyright 2021-2024, XGBoost Contributors
 */
#ifndef XGBOOST_C_API_C_API_UTILS_H_
#define XGBOOST_C_API_C_API_UTILS_H_

#include <algorithm>   // for min
#include <cstddef>     // for size_t
#include <functional>  // for multiplies
#include <memory>      // for shared_ptr
#include <numeric>     // for accumulate
#include <string>      // for string
#include <tuple>       // for make_tuple
#include <utility>     // for move
#include <vector>      // for vector

#include "../common/json_utils.h"  // for TypeCheck
#include "xgboost/c_api.h"
#include "xgboost/data.h"         // DMatrix
#include "xgboost/feature_map.h"  // for FeatureMap
#include "xgboost/json.h"
#include "xgboost/learner.h"
#include "xgboost/linalg.h"  // ArrayInterfaceHandler, MakeTensorView, ArrayInterfaceStr
#include "xgboost/logging.h"
#include "xgboost/string_view.h"  // StringView

namespace xgboost {
/* \brief Determine the output shape of prediction.
 *
 * \param strict_shape Whether should we reshape the output with consideration of groups
 *                     and forest.
 * \param type         Prediction type
 * \param rows         Input samples
 * \param cols         Input features
 * \param chunksize    Total elements of output / rows
 * \param groups       Number of output groups from Learner
 * \param rounds       end_iteration - beg_iteration
 * \param out_shape    Output shape
 * \param out_dim      Output dimension
 */
inline void CalcPredictShape(bool strict_shape, PredictionType type, size_t rows, size_t cols,
                             size_t chunksize, size_t groups, size_t rounds,
                             std::vector<bst_ulong> *out_shape,
                             xgboost::bst_ulong *out_dim) {
  auto &shape = *out_shape;
  if (type == PredictionType::kMargin && rows != 0) {
    // When kValue is used, softmax can change the chunksize.
    CHECK_EQ(chunksize, groups);
  }

  switch (type) {
  case PredictionType::kValue:
  case PredictionType::kMargin: {
    if (chunksize == 1 && !strict_shape) {
      *out_dim = 1;
      shape.resize(*out_dim);
      shape.front() = rows;
    } else {
      *out_dim = 2;
      shape.resize(*out_dim);
      shape.front() = rows;
      // chunksize can be 1 if it's softmax
      shape.back() = std::min(groups, chunksize);
    }
    break;
  }
  case PredictionType::kApproxContribution:
  case PredictionType::kContribution: {
    if (groups == 1 && !strict_shape) {
      *out_dim = 2;
      shape.resize(*out_dim);
      shape.front() = rows;
      shape.back() = cols + 1;
    } else {
      *out_dim = 3;
      shape.resize(*out_dim);
      shape[0] = rows;
      shape[1] = groups;
      shape[2] = cols + 1;
    }
    break;
  }
  case PredictionType::kApproxInteraction:
  case PredictionType::kInteraction: {
    if (groups == 1 && !strict_shape) {
      *out_dim = 3;
      shape.resize(*out_dim);
      shape[0] = rows;
      shape[1] = cols + 1;
      shape[2] = cols + 1;
    } else {
      *out_dim = 4;
      shape.resize(*out_dim);
      shape[0] = rows;
      shape[1] = groups;
      shape[2] = cols + 1;
      shape[3] = cols + 1;
    }
    break;
  }
  case PredictionType::kLeaf: {
    if (strict_shape) {
      shape.resize(4);
      shape[0] = rows;
      shape[1] = rounds;
      shape[2] = groups;
      auto forest = chunksize / (shape[1] * shape[2]);
      forest = std::max(static_cast<decltype(forest)>(1), forest);
      shape[3] = forest;
      *out_dim = shape.size();
    } else if (chunksize == 1) {
      *out_dim = 1;
      shape.resize(*out_dim);
      shape.front() = rows;
    } else {
      *out_dim = 2;
      shape.resize(*out_dim);
      shape.front() = rows;
      shape.back() = chunksize;
    }
    break;
  }
  default: {
    LOG(FATAL) << "Unknown prediction type:" << static_cast<int>(type);
  }
  }
  CHECK_EQ(
      std::accumulate(shape.cbegin(), shape.cend(), static_cast<bst_ulong>(1), std::multiplies<>{}),
      chunksize * rows);
}

// Reverse the ntree_limit in old prediction API.
inline uint32_t GetIterationFromTreeLimit(uint32_t ntree_limit, Learner *learner) {
  // On Python and R, `best_ntree_limit` is set to `best_iteration * num_parallel_tree`.
  // To reverse it we just divide it by `num_parallel_tree`.
  if (ntree_limit != 0) {
    learner->Configure();
    uint32_t num_parallel_tree = 0;

    Json config{Object()};
    learner->SaveConfig(&config);
    auto const &booster = get<String const>(config["learner"]["gradient_booster"]["name"]);
    if (booster == "gblinear") {
      num_parallel_tree = 0;
    } else if (booster == "dart") {
      num_parallel_tree =
          std::stoi(get<String const>(config["learner"]["gradient_booster"]["gbtree"]
                                            ["gbtree_model_param"]["num_parallel_tree"]));
    } else if (booster == "gbtree") {
      num_parallel_tree = std::stoi(get<String const>(
          (config["learner"]["gradient_booster"]["gbtree_model_param"]["num_parallel_tree"])));
    } else {
      LOG(FATAL) << "Unknown booster:" << booster;
    }
    ntree_limit /= std::max(num_parallel_tree, 1u);
  }
  return ntree_limit;
}

inline float GetMissing(Json const &config) {
  float missing;
  auto const &obj = get<Object const>(config);
  auto it = obj.find("missing");
  if (it == obj.cend()) {
    LOG(FATAL) << "Argument `missing` is required.";
  }

  auto const &j_missing = it->second;
  if (IsA<Number const>(j_missing)) {
    missing = get<Number const>(j_missing);
  } else if (IsA<Integer const>(j_missing)) {
    missing = get<Integer const>(j_missing);
  } else {
    missing = nan("");
    TypeCheck<Number, Integer>(j_missing, "missing");
  }
  return missing;
}

// Safe guard some global variables from being changed by XGBoost.
class XGBoostAPIGuard {
#if defined(XGBOOST_USE_CUDA)
  std::int32_t device_id_ {0};

  void SetGPUAttribute();
  void RestoreGPUAttribute();
#else
  void SetGPUAttribute() {}
  void RestoreGPUAttribute() {}
#endif

 public:
  XGBoostAPIGuard() {
    SetGPUAttribute();
  }
  ~XGBoostAPIGuard() {
    RestoreGPUAttribute();
  }
};

inline FeatureMap LoadFeatureMap(std::string const& uri) {
  FeatureMap feat;
  if (uri.size() != 0) {
    std::unique_ptr<dmlc::Stream> fs(dmlc::Stream::Create(uri.c_str(), "r"));
    dmlc::istream is(fs.get());
    feat.LoadText(is);
  }
  return feat;
}

inline void GenerateFeatureMap(Learner const *learner,
                               std::vector<Json> const &custom_feature_names,
                               size_t n_features, FeatureMap *out_feature_map) {
  auto &feature_map = *out_feature_map;
  auto maybe = [&](std::vector<std::string> const &values, size_t i,
                   std::string const &dft) {
    return values.empty() ? dft : values[i];
  };
  if (feature_map.Size() == 0) {
    // Use the feature names and types from booster.
    std::vector<std::string> feature_names;
    // priority:
    // 1. feature map.
    // 2. customized feature name.
    // 3. from booster
    // 4. default feature name.
    if (!custom_feature_names.empty()) {
      CHECK_EQ(custom_feature_names.size(), n_features)
          << "Incorrect number of feature names.";
      feature_names.resize(custom_feature_names.size());
      std::transform(custom_feature_names.begin(), custom_feature_names.end(),
                     feature_names.begin(),
                     [](Json const &name) { return get<String const>(name); });
    } else {
      learner->GetFeatureNames(&feature_names);
    }
    if (!feature_names.empty()) {
      CHECK_EQ(feature_names.size(), n_features) << "Incorrect number of feature names.";
    }

    std::vector<std::string> feature_types;
    learner->GetFeatureTypes(&feature_types);
    if (!feature_types.empty()) {
      CHECK_EQ(feature_types.size(), n_features) << "Incorrect number of feature types.";
    }

    for (size_t i = 0; i < n_features; ++i) {
      feature_map.PushBack(
          i,
          maybe(feature_names, i, "f" + std::to_string(i)).data(),
          maybe(feature_types, i, "q").data());
    }
  }
  CHECK_EQ(feature_map.Size(), n_features);
}

void XGBBuildInfoDevice(Json* p_info);

/**
 * \brief Get shared ptr from DMatrix C handle with additional checks.
 */
inline std::shared_ptr<DMatrix> CastDMatrixHandle(DMatrixHandle const handle) {
  auto pp_m = static_cast<std::shared_ptr<DMatrix> *>(handle);
  StringView msg{"Invalid DMatrix handle"};
  CHECK(pp_m) << msg;
  auto p_m = *pp_m;
  CHECK(p_m) << msg;
  return p_m;
}

namespace detail {
inline void EmptyHandle() {
  LOG(FATAL) << "DMatrix/Booster has not been initialized or has already been disposed.";
}

inline xgboost::Context const *BoosterCtx(BoosterHandle handle) {
  if (handle == nullptr) {
    EmptyHandle();
  }
  auto *learner = static_cast<xgboost::Learner *>(handle);
  CHECK(learner);
  return learner->Ctx();
}

template <typename PtrT, typename I, typename T>
void MakeSparseFromPtr(PtrT const *p_indptr, I const *p_indices, T const *p_data,
                       std::size_t nindptr, std::string *indptr_str, std::string *indices_str,
                       std::string *data_str) {
  auto ndata = static_cast<Integer::Int>(p_indptr[nindptr - 1]);
  // Construct array interfaces
  Json jindptr{Object{}};
  Json jindices{Object{}};
  Json jdata{Object{}};
  CHECK(p_indptr);
  jindptr["data"] =
      Array{std::vector<Json>{Json{reinterpret_cast<Integer::Int>(p_indptr)}, Json{true}}};
  jindptr["shape"] = std::vector<Json>{Json{nindptr}};
  jindptr["version"] = Integer{3};

  CHECK(p_indices);
  jindices["data"] =
      Array{std::vector<Json>{Json{reinterpret_cast<Integer::Int>(p_indices)}, Json{true}}};
  jindices["shape"] = std::vector<Json>{Json{ndata}};
  jindices["version"] = Integer{3};

  CHECK(p_data);
  jdata["data"] =
      Array{std::vector<Json>{Json{reinterpret_cast<Integer::Int>(p_data)}, Json{true}}};
  jdata["shape"] = std::vector<Json>{Json{ndata}};
  jdata["version"] = Integer{3};

  std::string pindptr_typestr =
      linalg::detail::ArrayInterfaceHandler::TypeChar<PtrT>() + std::to_string(sizeof(PtrT));
  std::string ind_typestr =
      linalg::detail::ArrayInterfaceHandler::TypeChar<I>() + std::to_string(sizeof(I));
  std::string data_typestr =
      linalg::detail::ArrayInterfaceHandler::TypeChar<T>() + std::to_string(sizeof(T));
  if (DMLC_LITTLE_ENDIAN) {
    jindptr["typestr"] = String{"<" + pindptr_typestr};
    jindices["typestr"] = String{"<" + ind_typestr};
    jdata["typestr"] = String{"<" + data_typestr};
  } else {
    jindptr["typestr"] = String{">" + pindptr_typestr};
    jindices["typestr"] = String{">" + ind_typestr};
    jdata["typestr"] = String{">" + data_typestr};
  }

  Json::Dump(jindptr, indptr_str);
  Json::Dump(jindices, indices_str);
  Json::Dump(jdata, data_str);
}

/**
 * @brief Make array interface for other language bindings.
 */
template <typename G, typename H>
auto MakeGradientInterface(Context const *ctx, G const *grad, H const *hess, linalg::Order order,
                           std::size_t n_samples, std::size_t n_targets) {
  auto t_grad = linalg::MakeTensorView(ctx, order, common::Span{grad, n_samples * n_targets},
                                       n_samples, n_targets);
  auto t_hess = linalg::MakeTensorView(ctx, order, common::Span{hess, n_samples * n_targets},
                                       n_samples, n_targets);
  auto s_grad = linalg::ArrayInterfaceStr(t_grad);
  auto s_hess = linalg::ArrayInterfaceStr(t_hess);
  return std::make_tuple(s_grad, s_hess);
}

template <typename G, typename H>
struct CustomGradHessOp {
  linalg::MatrixView<G> t_grad;
  linalg::MatrixView<H> t_hess;
  linalg::MatrixView<GradientPair> d_gpair;

  CustomGradHessOp(linalg::MatrixView<G> t_grad, linalg::MatrixView<H> t_hess,
                   linalg::MatrixView<GradientPair> d_gpair)
      : t_grad{std::move(t_grad)}, t_hess{std::move(t_hess)}, d_gpair{std::move(d_gpair)} {}

  XGBOOST_DEVICE void operator()(std::size_t i) {
    auto [m, n] = linalg::UnravelIndex(i, t_grad.Shape(0), t_grad.Shape(1));
    auto g = t_grad(m, n);
    auto h = t_hess(m, n);
    // from struct of arrays to array of structs.
    d_gpair(m, n) = GradientPair{static_cast<float>(g), static_cast<float>(h)};
  }
};
}  // namespace detail
}  // namespace xgboost
#endif  // XGBOOST_C_API_C_API_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/c_api/coll_c_api.cc <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include <chrono>       // for seconds
#include <future>       // for future
#include <memory>       // for unique_ptr
#include <string>       // for string
#include <thread>       // for sleep_for
#include <type_traits>  // for is_same_v, remove_pointer_t
#include <utility>      // for pair

#include "../collective/allgather.h"         // for Allgather
#include "../collective/allreduce.h"         // for Allreduce
#include "../collective/broadcast.h"         // for Broadcast
#include "../collective/comm.h"              // for DefaultTimeoutSec
#include "../collective/comm_group.h"        // for GlobalCommGroup
#include "../collective/communicator-inl.h"  // for GetProcessorName
#include "../collective/tracker.h"           // for RabitTracker
#include "../common/timer.h"                 // for Timer
#include "c_api_error.h"                     // for API_BEGIN
#include "xgboost/c_api.h"
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/json.h"               // for Json
#include "xgboost/string_view.h"        // for StringView

#if defined(XGBOOST_USE_FEDERATED)
#include "../../plugin/federated/federated_tracker.h"  // for FederatedTracker
#endif

namespace xgboost::collective {
void Allreduce(void *send_receive_buffer, std::size_t count, std::int32_t data_type, int op) {
  Context ctx;
  DispatchDType(static_cast<ArrayInterfaceHandler::Type>(data_type), [&](auto t) {
    using T = decltype(t);
    auto data = linalg::MakeTensorView(
        &ctx, common::Span{static_cast<T *>(send_receive_buffer), count}, count);
    auto rc = Allreduce(&ctx, *GlobalCommGroup(), data, static_cast<Op>(op));
    SafeColl(rc);
  });
}

void Broadcast(void *send_receive_buffer, std::size_t size, int root) {
  Context ctx;
  auto rc = Broadcast(&ctx, *GlobalCommGroup(),
                      linalg::MakeVec(static_cast<std::int8_t *>(send_receive_buffer), size), root);
  SafeColl(rc);
}

void Allgather(void *send_receive_buffer, std::size_t size) {
  Context ctx;
  auto const &comm = GlobalCommGroup();
  auto rc = Allgather(&ctx, *comm,
                      linalg::MakeVec(reinterpret_cast<std::int8_t *>(send_receive_buffer), size));
  SafeColl(rc);
}
}  // namespace xgboost::collective

using namespace xgboost;  // NOLINT

namespace {
using TrackerHandleT =
    std::pair<std::shared_ptr<collective::Tracker>, std::shared_future<collective::Result>>;

TrackerHandleT *GetTrackerHandle(TrackerHandle handle) {
  xgboost_CHECK_C_ARG_PTR(handle);
  auto *ptr = static_cast<TrackerHandleT *>(handle);
  CHECK(ptr);
  return ptr;
}

struct CollAPIEntry {
  std::string ret_str;
};
using CollAPIThreadLocalStore = dmlc::ThreadLocalStore<CollAPIEntry>;

void WaitImpl(TrackerHandleT *ptr, std::chrono::seconds timeout) {
  constexpr std::int64_t kDft{collective::DefaultTimeoutSec()};
  std::int64_t timeout_clipped = kDft;
  if (collective::HasTimeout(timeout)) {
    timeout_clipped = std::min(kDft, static_cast<std::int64_t>(timeout.count()));
  }
  std::chrono::seconds wait_for{timeout_clipped};

  common::Timer timer;
  timer.Start();

  auto ref = ptr->first;  // hold a reference to that free don't delete it while waiting.

  auto fut = ptr->second;
  while (fut.valid()) {
    auto res = fut.wait_for(wait_for);
    CHECK(res != std::future_status::deferred);

    if (res == std::future_status::ready) {
      auto const &rc = ptr->second.get();
      collective::SafeColl(rc);
      break;
    }

    if (timer.Duration() > timeout && collective::HasTimeout(timeout)) {
      collective::SafeColl(collective::Fail("Timeout waiting for the tracker."));
    }
  }
}
}  // namespace

XGB_DLL int XGTrackerCreate(char const *config, TrackerHandle *handle) {
  API_BEGIN_UNGUARD();
  xgboost_CHECK_C_ARG_PTR(config);

  Json jconfig = Json::Load(config);

  auto type = RequiredArg<String>(jconfig, "dmlc_communicator", __func__);
  std::shared_ptr<collective::Tracker> tptr;
  if (type == "federated") {
#if defined(XGBOOST_USE_FEDERATED)
    tptr = std::make_shared<collective::FederatedTracker>(jconfig);
#else
    LOG(FATAL) << error::NoFederated();
#endif  // defined(XGBOOST_USE_FEDERATED)
  } else if (type == "rabit") {
    tptr = std::make_shared<collective::RabitTracker>(jconfig);
  } else {
    LOG(FATAL) << "Unknown communicator:" << type;
  }

  auto ptr = new TrackerHandleT{std::move(tptr), std::future<collective::Result>{}};
  static_assert(std::is_same_v<std::remove_pointer_t<decltype(ptr)>, TrackerHandleT>);

  xgboost_CHECK_C_ARG_PTR(handle);
  *handle = ptr;
  API_END();
}

XGB_DLL int XGTrackerWorkerArgs(TrackerHandle handle, char const **args) {
  API_BEGIN_UNGUARD();
  auto *ptr = GetTrackerHandle(handle);
  auto &local = *CollAPIThreadLocalStore::Get();
  local.ret_str = Json::Dump(ptr->first->WorkerArgs());
  xgboost_CHECK_C_ARG_PTR(args);
  *args = local.ret_str.c_str();
  API_END();
}

XGB_DLL int XGTrackerRun(TrackerHandle handle, char const *) {
  API_BEGIN_UNGUARD();
  auto *ptr = GetTrackerHandle(handle);
  CHECK(!ptr->second.valid()) << "Tracker is already running.";
  ptr->second = ptr->first->Run();
  API_END();
}

XGB_DLL int XGTrackerWaitFor(TrackerHandle handle, char const *config) {
  API_BEGIN_UNGUARD();
  auto *ptr = GetTrackerHandle(handle);
  xgboost_CHECK_C_ARG_PTR(config);
  auto jconfig = Json::Load(StringView{config});
  // Internally, 0 indicates no timeout, which is the default since we don't want to
  // interrupt the model training.
  xgboost_CHECK_C_ARG_PTR(config);
  auto timeout = OptionalArg<Integer>(jconfig, "timeout", std::int64_t{0});
  WaitImpl(ptr, std::chrono::seconds{timeout});
  API_END();
}

XGB_DLL int XGTrackerFree(TrackerHandle handle) {
  API_BEGIN_UNGUARD();
  using namespace std::chrono_literals;  // NOLINT
  auto *ptr = GetTrackerHandle(handle);
  ptr->first->Stop();
  // The wait is not necessary since we just called stop, just reusing the function to do
  // any potential cleanups.
  WaitImpl(ptr, ptr->first->Timeout());
  common::Timer timer;
  timer.Start();
  // Make sure no one else is waiting on the tracker.

  // Quote from https://en.cppreference.com/w/cpp/memory/shared_ptr/use_count#Notes:
  //
  // In multithreaded environment, `use_count() == 1` does not imply that the object is
  // safe to modify because accesses to the managed object by former shared owners may not
  // have completed, and because new shared owners may be introduced concurrently.
  //
  // - We don't have the first case since we never access the raw pointer.
  //
  // - We don't have the second case for most of the scenarios since tracker is an unique
  //   object, if the free function is called before another function calls, it's likely
  //   to be a bug in the user code. The use_count should only decrease in this function.
  while (ptr->first.use_count() != 1) {
    auto ela = timer.Duration().count();
    if (collective::HasTimeout(ptr->first->Timeout()) && ela > ptr->first->Timeout().count()) {
      LOG(WARNING) << "Time out " << ptr->first->Timeout().count()
                   << " seconds reached for TrackerFree, killing the tracker.";
      break;
    }
    std::this_thread::sleep_for(64ms);
  }
  delete ptr;
  API_END();
}

XGB_DLL int XGCommunicatorInit(char const *json_config) {
  API_BEGIN();
  xgboost_CHECK_C_ARG_PTR(json_config);
  Json config{Json::Load(StringView{json_config})};
  collective::GlobalCommGroupInit(config);
  API_END();
}

XGB_DLL int XGCommunicatorFinalize(void) {
  API_BEGIN();
  collective::GlobalCommGroupFinalize();
  API_END();
}

XGB_DLL int XGCommunicatorGetRank(void) {
  API_BEGIN();
  return collective::GetRank();
  API_END();
}

XGB_DLL int XGCommunicatorGetWorldSize(void) { return collective::GetWorldSize(); }

XGB_DLL int XGCommunicatorIsDistributed(void) { return collective::IsDistributed(); }

XGB_DLL int XGCommunicatorPrint(char const *message) {
  API_BEGIN();
  collective::Print(message);
  API_END();
}

XGB_DLL int XGCommunicatorGetProcessorName(char const **name_str) {
  API_BEGIN();
  auto &local = *CollAPIThreadLocalStore::Get();
  local.ret_str = collective::GetProcessorName();
  xgboost_CHECK_C_ARG_PTR(name_str);
  *name_str = local.ret_str.c_str();
  API_END();
}

XGB_DLL int XGCommunicatorBroadcast(void *send_receive_buffer, size_t size, int root) {
  API_BEGIN();
  collective::Broadcast(send_receive_buffer, size, root);
  API_END();
}

XGB_DLL int XGCommunicatorAllreduce(void *send_receive_buffer, size_t count, int enum_dtype,
                                    int enum_op) {
  API_BEGIN();
  collective::Allreduce(send_receive_buffer, count, enum_dtype, enum_op);
  API_END();
}

// Not exposed to the public since the previous implementation didn't and we don't want to
// add unnecessary communicator API to a machine learning library.
XGB_DLL int XGCommunicatorAllgather(void *send_receive_buffer, size_t count) {
  API_BEGIN();
  collective::Allgather(send_receive_buffer, count);
  API_END();
}

// Not yet exposed to the public, error recovery is still WIP.
XGB_DLL int XGCommunicatorSignalError() {
  API_BEGIN();
  auto msg = XGBGetLastError();
  SafeColl(xgboost::collective::GlobalCommGroup()->SignalError(xgboost::collective::Fail(msg)));
  API_END()
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/aggregator.cuh <==
/**
 * Copyright 2023-2024, XGBoost contributors
 *
 * Higher level functions built on top the Communicator API, taking care of behavioral differences
 * between distributed training and federated collective communication
 * learning.
 */
#pragma once
#include <limits>
#include <string>
#include <utility>
#include <vector>

#include "allreduce.h"
#include "xgboost/collective/result.h"  // for Result

namespace xgboost::collective {

/**
 * @brief Find the global sum of the given values across all workers.
 *
 * @tparam T The type of the values.
 *
 * @param values Pointer to the inputs to sum.
 * @param size Number of values to sum.
 */
template <typename T, std::int32_t kDim>
[[nodiscard]] Result GlobalSum(Context const* ctx, linalg::TensorView<T, kDim> values) {
  return collective::Allreduce(ctx, values, collective::Op::kSum);
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/aggregator.h <==
/**
 * Copyright 2023-2024, XGBoost contributors
 *
 * Higher level functions built on top the Communicator API, taking care of behavioral differences
 * between distributed training and federated collective communication
 * learning.
 */
#pragma once
#include <array>
#include <limits>
#include <tuple>
#include <type_traits>

#include "allreduce.h"
#include "xgboost/collective/result.h"  // for Result

namespace xgboost::collective {

/**
 * @brief Find the global max of the given value across all workers.
 */
template <typename T>
std::enable_if_t<std::is_trivially_copy_assignable_v<T>, T> GlobalMax(Context const* ctx, T value) {
  auto rc = collective::Allreduce(ctx, linalg::MakeVec(&value, 1), collective::Op::kMax);
  SafeColl(rc);
  return value;
}

/**
 * @brief Find the global sum of the given values across all workers.
 */
template <typename T, std::int32_t kDim>
[[nodiscard]] Result GlobalSum(Context const* ctx, linalg::TensorView<T, kDim> values) {
  return collective::Allreduce(ctx, values, collective::Op::kSum);
}

template <typename T>
[[nodiscard]] Result GlobalSum(Context const* ctx, linalg::VectorView<T> values,
                               double* sum_weight) {
  auto status = Success() << [&] {
    return Allreduce(ctx, sum_weight, collective::Op::kSum);
  } << [&] {
    return Allreduce(ctx, values, collective::Op::kSum);
  };
  return status;
}

/**
 * @brief Find the global ratio of the given two values across all workers.
 */
template <typename T>
T GlobalRatio(Context const* ctx, T dividend, T divisor) {
  std::array<T, 2> results{dividend, divisor};
  auto rc = GlobalSum(ctx, linalg::MakeVec(results.data(), results.size()));
  SafeColl(rc);
  std::tie(dividend, divisor) = std::tuple_cat(results);
  if (divisor <= 0) {
    return std::numeric_limits<T>::quiet_NaN();
  } else {
    return dividend / divisor;
  }
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/allgather.cc <==
/**
 * Copyright 2023-2024, XGBoost Contributors
 */
#include "allgather.h"

#include <algorithm>  // for min, copy_n, fill_n
#include <cstddef>    // for size_t
#include <cstdint>    // for int8_t, int32_t, int64_t
#include <memory>     // for shared_ptr
#include <utility>    // for move

#include "broadcast.h"
#include "comm.h"                       // for Comm, Channel
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {
namespace cpu_impl {
Result RingAllgather(Comm const& comm, common::Span<std::int8_t> data, std::size_t segment_size,
                     std::int32_t worker_off, std::shared_ptr<Channel> prev_ch,
                     std::shared_ptr<Channel> next_ch) {
  auto world = comm.World();
  auto rank = comm.Rank();
  CHECK_LT(worker_off, world);
  if (world == 1) {
    return Success();
  }

  for (std::int32_t r = 0; r < world; ++r) {
    auto rc = Success() << [&] {
      auto send_rank = (rank + world - r + worker_off) % world;
      auto send_off = send_rank * segment_size;
      bool is_last_segment = send_rank == (world - 1);
      auto send_nbytes = is_last_segment ? (data.size_bytes() - send_off) : segment_size;
      auto send_seg = data.subspan(send_off, send_nbytes);
      CHECK_NE(send_seg.size(), 0);
      return next_ch->SendAll(send_seg.data(), send_seg.size_bytes());
    } << [&] {
      auto recv_rank = (rank + world - r - 1 + worker_off) % world;
      auto recv_off = recv_rank * segment_size;
      bool is_last_segment = recv_rank == (world - 1);
      auto recv_nbytes = is_last_segment ? (data.size_bytes() - recv_off) : segment_size;
      auto recv_seg = data.subspan(recv_off, recv_nbytes);
      CHECK_NE(recv_seg.size(), 0);
      return prev_ch->RecvAll(recv_seg.data(), recv_seg.size_bytes());
    } << [&] {
      return comm.Block();
    };
    if (!rc.OK()) {
      return Fail("Ring allgather failed, current iteration:" + std::to_string(r), std::move(rc));
    }
  }

  return Success();
}

Result BroadcastAllgatherV(Comm const& comm, common::Span<std::int64_t const> sizes,
                           common::Span<std::int8_t> recv) {
  std::size_t offset = 0;
  for (std::int32_t r = 0; r < comm.World(); ++r) {
    auto as_bytes = sizes[r];
    auto rc = Broadcast(comm, recv.subspan(offset, as_bytes), r);
    if (!rc.OK()) {
      return Fail("Broadcast AllgatherV failed, current iteration:" + std::to_string(r),
                  std::move(rc));
    }
    offset += as_bytes;
  }
  return Success();
}
}  // namespace cpu_impl

namespace detail {
[[nodiscard]] Result RingAllgatherV(Comm const& comm, common::Span<std::int64_t const> sizes,
                                    common::Span<std::int64_t const> offset,
                                    common::Span<std::int8_t> erased_result) {
  auto world = comm.World();
  if (world == 1) {
    return Success();
  }
  auto rank = comm.Rank();

  auto prev = BootstrapPrev(rank, comm.World());
  auto next = BootstrapNext(rank, comm.World());

  auto prev_ch = comm.Chan(prev);
  auto next_ch = comm.Chan(next);

  for (std::int32_t r = 0; r < world; ++r) {
    auto rc = Success() << [&] {
      auto send_rank = (rank + world - r) % world;
      auto send_off = offset[send_rank];
      auto send_size = sizes[send_rank];
      auto send_seg = erased_result.subspan(send_off, send_size);
      return next_ch->SendAll(send_seg);
    } << [&] {
      auto recv_rank = (rank + world - r - 1) % world;
      auto recv_off = offset[recv_rank];
      auto recv_size = sizes[recv_rank];
      auto recv_seg = erased_result.subspan(recv_off, recv_size);
      return prev_ch->RecvAll(recv_seg.data(), recv_seg.size_bytes());
    } << [&] {
      return prev_ch->Block();
    };
    if (!rc.OK()) {
      return Fail("Ring AllgatherV failed, current iterataion:" + std::to_string(r), std::move(rc));
    }
  }
  return comm.Block();
}
}  // namespace detail

[[nodiscard]] std::vector<std::vector<char>> VectorAllgatherV(
    Context const* ctx, CommGroup const& comm, std::vector<std::vector<char>> const& input) {
  auto n_inputs = input.size();
  std::vector<std::int64_t> sizes(n_inputs);
  std::transform(input.cbegin(), input.cend(), sizes.begin(),
                 [](auto const& vec) { return vec.size(); });

  std::vector<std::int64_t> recv_segments(comm.World() + 1, 0);

  HostDeviceVector<std::int8_t> recv;
  auto rc =
      AllgatherV(ctx, comm, linalg::MakeVec(sizes.data(), sizes.size()), &recv_segments, &recv);
  SafeColl(rc);

  auto global_sizes = common::RestoreType<std::int64_t const>(recv.ConstHostSpan());
  std::vector<std::int64_t> offset(global_sizes.size() + 1);
  offset[0] = 0;
  for (std::size_t i = 1; i < offset.size(); i++) {
    offset[i] = offset[i - 1] + global_sizes[i - 1];
  }

  std::vector<char> collected;
  for (auto const& vec : input) {
    collected.insert(collected.end(), vec.cbegin(), vec.cend());
  }
  rc = AllgatherV(ctx, comm, linalg::MakeVec(collected.data(), collected.size()), &recv_segments,
                  &recv);
  SafeColl(rc);
  auto out = common::RestoreType<char const>(recv.ConstHostSpan());

  std::vector<std::vector<char>> result;
  for (std::size_t i = 1; i < offset.size(); ++i) {
    std::vector<char> local(out.cbegin() + offset[i - 1], out.cbegin() + offset[i]);
    result.emplace_back(std::move(local));
  }
  return result;
}

[[nodiscard]] std::vector<std::vector<char>> VectorAllgatherV(
    Context const* ctx, std::vector<std::vector<char>> const& input) {
  return VectorAllgatherV(ctx, *GlobalCommGroup(), input);
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/allgather.h <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#pragma once
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t
#include <memory>       // for shared_ptr
#include <numeric>      // for accumulate
#include <string>       // for string
#include <type_traits>  // for remove_cv_t
#include <vector>       // for vector

#include "../common/type.h"             // for EraseType
#include "comm.h"                       // for Comm, Channel
#include "comm_group.h"                 // for CommGroup
#include "topo.h"                       // for BootstrapNext, BootstrapPrev
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/linalg.h"             // for MakeVec
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {
namespace cpu_impl {
/**
 * @param worker_off Segment offset. For example, if the rank 2 worker specifies
 *                   worker_off = 1, then it owns the third segment (2 + 1).
 */
[[nodiscard]] Result RingAllgather(Comm const& comm, common::Span<std::int8_t> data,
                                   std::size_t segment_size, std::int32_t worker_off,
                                   std::shared_ptr<Channel> prev_ch,
                                   std::shared_ptr<Channel> next_ch);

/**
 * @brief Implement allgather-v using broadcast.
 *
 * https://arxiv.org/abs/1812.05964
 */
Result BroadcastAllgatherV(Comm const& comm, common::Span<std::int64_t const> sizes,
                           common::Span<std::int8_t> recv);
}  // namespace cpu_impl

namespace detail {
inline void AllgatherVOffset(common::Span<std::int64_t const> sizes,
                             common::Span<std::int64_t> offset) {
  // get worker offset
  std::fill_n(offset.data(), offset.size(), 0);
  std::partial_sum(sizes.cbegin(), sizes.cend(), offset.begin() + 1);
  CHECK_EQ(*offset.cbegin(), 0);
}

// An implementation that's used by both cpu and gpu
[[nodiscard]] Result RingAllgatherV(Comm const& comm, common::Span<std::int64_t const> sizes,
                                    common::Span<std::int64_t const> offset,
                                    common::Span<std::int8_t> erased_result);
}  // namespace detail

template <typename T>
[[nodiscard]] Result RingAllgather(Comm const& comm, common::Span<T> data) {
  // This function is also used for ring allreduce, hence we allow the last segment to be
  // larger due to round-down.
  auto n_bytes_per_segment = data.size_bytes() / comm.World();
  auto erased = common::EraseType(data);

  auto rank = comm.Rank();
  auto prev = BootstrapPrev(rank, comm.World());
  auto next = BootstrapNext(rank, comm.World());

  auto prev_ch = comm.Chan(prev);
  auto next_ch = comm.Chan(next);
  auto rc = cpu_impl::RingAllgather(comm, erased, n_bytes_per_segment, 0, prev_ch, next_ch);
  if (!rc.OK()) {
    return rc;
  }
  return comm.Block();
}

template <typename T>
[[nodiscard]] Result RingAllgatherV(Comm const& comm, common::Span<T> data,
                                    std::vector<std::remove_cv_t<T>>* p_out) {
  auto world = comm.World();
  auto rank = comm.Rank();

  std::vector<std::int64_t> sizes(world, 0);
  sizes[rank] = data.size_bytes();
  auto rc = RingAllgather(comm, common::Span{sizes.data(), sizes.size()});
  if (!rc.OK()) {
    return rc;
  }

  std::vector<T>& result = *p_out;
  auto n_total_bytes = std::accumulate(sizes.cbegin(), sizes.cend(), 0);
  result.resize(n_total_bytes / sizeof(T));
  auto h_result = common::Span{result.data(), result.size()};
  auto erased_result = common::EraseType(h_result);
  auto erased_data = common::EraseType(data);
  std::vector<std::int64_t> recv_segments(world + 1);
  auto s_segments = common::Span{recv_segments.data(), recv_segments.size()};

  // get worker offset
  detail::AllgatherVOffset(sizes, s_segments);
  // copy data
  auto current = erased_result.subspan(recv_segments[rank], data.size_bytes());
  std::copy_n(erased_data.data(), erased_data.size(), current.data());

  return detail::RingAllgatherV(comm, sizes, s_segments, erased_result);
}

template <typename T>
[[nodiscard]] Result Allgather(Context const* ctx, CommGroup const& comm,
                               linalg::VectorView<T> data) {
  if (!comm.IsDistributed()) {
    return Success();
  }
  CHECK(data.Contiguous());
  auto erased = common::EraseType(data.Values());

  auto const& cctx = comm.Ctx(ctx, data.Device());
  auto backend = comm.Backend(data.Device());
  return backend->Allgather(ctx, cctx, erased);
}

/**
 * @brief Gather all data from all workers.
 *
 * @param data The input and output buffer, needs to be pre-allocated by the caller.
 */
template <typename T>
[[nodiscard]] Result Allgather(Context const* ctx, linalg::VectorView<T> data) {
  auto const& cg = *GlobalCommGroup();
  if (data.Size() % cg.World() != 0) {
    return Fail("The total number of elements should be multiple of the number of workers.");
  }
  return Allgather(ctx, cg, data);
}

template <typename T>
[[nodiscard]] Result AllgatherV(Context const* ctx, CommGroup const& comm,
                                linalg::VectorView<T> data,
                                std::vector<std::int64_t>* recv_segments,
                                HostDeviceVector<std::int8_t>* recv) {
  if (!comm.IsDistributed()) {
    return Success();
  }
  std::vector<std::int64_t> sizes(comm.World(), 0);
  sizes[comm.Rank()] = data.Values().size_bytes();
  auto erased_sizes = common::EraseType(common::Span{sizes.data(), sizes.size()});
  auto rc =
      comm.Backend(DeviceOrd::CPU())->Allgather(ctx, comm.Ctx(ctx, DeviceOrd::CPU()), erased_sizes);
  if (!rc.OK()) {
    return rc;
  }

  recv_segments->resize(sizes.size() + 1);
  detail::AllgatherVOffset(sizes, common::Span{recv_segments->data(), recv_segments->size()});
  auto total_bytes = std::accumulate(sizes.cbegin(), sizes.cend(), 0LL);
  recv->SetDevice(data.Device());
  recv->Resize(total_bytes);

  auto s_segments = common::Span{recv_segments->data(), recv_segments->size()};

  auto backend = comm.Backend(data.Device());
  auto erased = common::EraseType(data.Values());

  return backend->AllgatherV(
      ctx, comm.Ctx(ctx, data.Device()), erased, common::Span{sizes.data(), sizes.size()},
      s_segments, data.Device().IsCUDA() ? recv->DeviceSpan() : recv->HostSpan(),
      data.Device().IsCUDA() ? AllgatherVAlgo::kBcast : AllgatherVAlgo::kRing);
}

/**
 * @brief Allgather with variable length data.
 *
 * @param data The input data.
 * @param recv_segments segment size for each worker.  [0, 2, 5] means [0, 2) elements are
 *                      from the first worker, [2, 5) elements are from the second one.
 * @param recv The buffer storing the result.
 */
template <typename T>
[[nodiscard]] Result AllgatherV(Context const* ctx, linalg::VectorView<T> data,
                                std::vector<std::int64_t>* recv_segments,
                                HostDeviceVector<std::int8_t>* recv) {
  return AllgatherV(ctx, *GlobalCommGroup(), data, recv_segments, recv);
}

[[nodiscard]] std::vector<std::vector<char>> VectorAllgatherV(
    Context const* ctx, CommGroup const& comm, std::vector<std::vector<char>> const& input);

/**
 * @brief Gathers variable-length data from all processes and distributes it to all processes.
 *
 * @param inputs All the inputs from the local worker. The number of inputs can vary
 *               across different workers. Along with which, the size of each vector in
 *               the input can also vary.
 *
 * @return The AllgatherV result, containing vectors from all workers.
 */
[[nodiscard]] std::vector<std::vector<char>> VectorAllgatherV(
    Context const* ctx, std::vector<std::vector<char>> const& input);

/**
 * @brief Gathers variable-length strings from all processes and distributes them to all processes.
 * @param input Variable-length list of variable-length strings.
 */
[[nodiscard]] inline Result AllgatherStrings(std::vector<std::string> const& input,
                                             std::vector<std::string>* p_result) {
  std::vector<std::vector<char>> inputs(input.size());
  for (std::size_t i = 0; i < input.size(); ++i) {
    inputs[i] = {input[i].cbegin(), input[i].cend()};
  }
  Context ctx;
  auto out = VectorAllgatherV(&ctx, *GlobalCommGroup(), inputs);
  auto& result = *p_result;
  result.resize(out.size());
  for (std::size_t i = 0; i < out.size(); ++i) {
    result[i] = {out[i].cbegin(), out[i].cend()};
  }
  return Success();
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/allreduce.cc <==
/**
 * Copyright 2023-2024, XGBoost Contributors
 */
#include "allreduce.h"

#include <algorithm>  // for min
#include <cstddef>    // for size_t
#include <cstdint>    // for int32_t, int8_t
#include <utility>    // for move
#include <vector>     // for vector

#include "../data/array_interface.h"    // for Type, DispatchDType
#include "allgather.h"                  // for RingAllgather
#include "comm.h"                       // for Comm
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/span.h"               // for Span

namespace xgboost::collective::cpu_impl {
namespace {
template <typename T>
Result RingAllreduceSmall(Comm const& comm, common::Span<std::int8_t> data, Func const& op) {
  auto rank = comm.Rank();
  auto world = comm.World();

  auto next_ch = comm.Chan(BootstrapNext(rank, world));
  auto prev_ch = comm.Chan(BootstrapPrev(rank, world));

  std::vector<std::int8_t> buffer(data.size_bytes() * world, 0);
  auto s_buffer = common::Span{buffer.data(), buffer.size()};

  auto offset = data.size_bytes() * rank;
  auto self = s_buffer.subspan(offset, data.size_bytes());
  std::copy_n(data.data(), data.size_bytes(), self.data());

  auto typed = common::RestoreType<T>(s_buffer);
  auto rc = RingAllgather(comm, typed);

  if (!rc.OK()) {
    return Fail("Ring allreduce small failed.", std::move(rc));
  }
  auto first = s_buffer.subspan(0, data.size_bytes());
  CHECK_EQ(first.size(), data.size());

  for (std::int32_t r = 1; r < world; ++r) {
    auto offset = data.size_bytes() * r;
    auto buf = s_buffer.subspan(offset, data.size_bytes());
    op(buf, first);
  }
  std::copy_n(first.data(), first.size(), data.data());

  return Success();
}
}  // namespace

template <typename T>
// note that n_bytes_in_seg is calculated with round-down.
Result RingScatterReduceTyped(Comm const& comm, common::Span<std::int8_t> data,
                              std::size_t n_bytes_in_seg, Func const& op) {
  auto rank = comm.Rank();
  auto world = comm.World();

  auto dst_rank = BootstrapNext(rank, world);
  auto src_rank = BootstrapPrev(rank, world);
  auto next_ch = comm.Chan(dst_rank);
  auto prev_ch = comm.Chan(src_rank);

  std::vector<std::int8_t> buffer(data.size_bytes() - (world - 1) * n_bytes_in_seg, -1);
  auto s_buf = common::Span{buffer.data(), buffer.size()};

  for (std::int32_t r = 0; r < world - 1; ++r) {
    common::Span<std::int8_t> seg, recv_seg;
    auto rc = Success() << [&] {
      // send to ring next
      auto send_rank = (rank + world - r) % world;
      auto send_off = send_rank * n_bytes_in_seg;

      bool is_last_segment = send_rank == (world - 1);

      auto seg_nbytes = is_last_segment ? data.size_bytes() - send_off : n_bytes_in_seg;
      CHECK_EQ(seg_nbytes % sizeof(T), 0);

      auto send_seg = data.subspan(send_off, seg_nbytes);
      return next_ch->SendAll(send_seg);
    } << [&] {
      // receive from ring prev
      auto recv_rank = (rank + world - r - 1) % world;
      auto recv_off = recv_rank * n_bytes_in_seg;

      bool is_last_segment = recv_rank == (world - 1);

      auto seg_nbytes = is_last_segment ? (data.size_bytes() - recv_off) : n_bytes_in_seg;
      CHECK_EQ(seg_nbytes % sizeof(T), 0);

      recv_seg = data.subspan(recv_off, seg_nbytes);
      seg = s_buf.subspan(0, recv_seg.size());
      return prev_ch->RecvAll(seg);
    } << [&] {
      return comm.Block();
    };
    if (!rc.OK()) {
      return Fail("Ring scatter reduce failed, current iteration:" + std::to_string(r),
                  std::move(rc));
    }

    // accumulate to recv_seg
    CHECK_EQ(seg.size(), recv_seg.size());
    op(seg, recv_seg);
  }

  return Success();
}

Result RingAllreduce(Comm const& comm, common::Span<std::int8_t> data, Func const& op,
                     ArrayInterfaceHandler::Type type) {
  if (comm.World() == 1) {
    return Success();
  }
  if (data.size_bytes() == 0) {
    return Success();
  }
  return DispatchDType(type, [&](auto t) {
    using T = decltype(t);
    // Divide the data into segments according to the number of workers.
    auto n_bytes_elem = sizeof(T);
    CHECK_EQ(data.size_bytes() % n_bytes_elem, 0);
    auto n = data.size_bytes() / n_bytes_elem;
    auto world = comm.World();
    if (n < static_cast<decltype(n)>(world)) {
      return RingAllreduceSmall<T>(comm, data, op);
    }

    auto n_bytes_in_seg = (n / world) * sizeof(T);
    auto rc = RingScatterReduceTyped<T>(comm, data, n_bytes_in_seg, op);
    if (!rc.OK()) {
      return Fail("Ring Allreduce failed.", std::move(rc));
    }

    auto prev = BootstrapPrev(comm.Rank(), comm.World());
    auto next = BootstrapNext(comm.Rank(), comm.World());
    auto prev_ch = comm.Chan(prev);
    auto next_ch = comm.Chan(next);

    return std::move(rc) << [&] {
      return RingAllgather(comm, data, n_bytes_in_seg, 1, prev_ch, next_ch);
    } << [&] {
      return comm.Block();
    };
  });
}
}  // namespace xgboost::collective::cpu_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/allreduce.h <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#pragma once
#include <cstdint>      // for int8_t
#include <cstring>      // for memcpy
#include <functional>   // for function
#include <type_traits>  // for is_invocable_v, enable_if_t
#include <vector>       // for vector

#include "../common/type.h"             // for EraseType, RestoreType
#include "../data/array_interface.h"    // for ToDType, ArrayInterfaceHandler
#include "allgather.h"                  // for AllgatherV
#include "broadcast.h"                  // for Broadcast
#include "comm.h"                       // for Comm, RestoreType
#include "comm_group.h"                 // for GlobalCommGroup
#include "topo.h"                       // for ParentLevel, Parent, Child
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/context.h"            // for Context
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {
namespace cpu_impl {
using Func =
    std::function<void(common::Span<std::int8_t const> lhs, common::Span<std::int8_t> out)>;

Result RingAllreduce(Comm const& comm, common::Span<std::int8_t> data, Func const& op,
                     ArrayInterfaceHandler::Type type);
}  // namespace cpu_impl

template <typename T, typename Fn>
std::enable_if_t<std::is_invocable_v<Fn, common::Span<T const>, common::Span<T>>, Result> Allreduce(
    Comm const& comm, common::Span<T> data, Fn redop) {
  auto erased = common::EraseType(data);
  auto type = ToDType<T>::kType;

  auto erased_fn = [redop](common::Span<std::int8_t const> lhs, common::Span<std::int8_t> out) {
    CHECK_EQ(lhs.size(), out.size()) << "Invalid input for reduction.";
    auto lhs_t = common::RestoreType<T const>(lhs);
    auto rhs_t = common::RestoreType<T>(out);
    redop(lhs_t, rhs_t);
  };

  return cpu_impl::RingAllreduce(comm, erased, erased_fn, type);
}

template <typename T, std::int32_t kDim>
[[nodiscard]] Result Allreduce(Context const* ctx, CommGroup const& comm,
                               linalg::TensorView<T, kDim> data, Op op) {
  if (!comm.IsDistributed()) {
    return Success();
  }
  CHECK(data.Contiguous());
  auto erased = common::EraseType(data.Values());
  auto type = ToDType<T>::kType;

  auto backend = comm.Backend(data.Device());
  return backend->Allreduce(ctx, comm.Ctx(ctx, data.Device()), erased, type, op);
}

template <typename T, std::int32_t kDim>
[[nodiscard]] Result Allreduce(Context const* ctx, linalg::TensorView<T, kDim> data, Op op) {
  return Allreduce(ctx, *GlobalCommGroup(), data, op);
}

/**
 * @brief Specialization for std::vector.
 */
template <typename T, typename Alloc>
[[nodiscard]] Result Allreduce(Context const* ctx, std::vector<T, Alloc>* data, Op op) {
  return Allreduce(ctx, linalg::MakeVec(data->data(), data->size()), op);
}

/**
 * @brief Specialization for scalar value.
 */
template <typename T>
[[nodiscard]] std::enable_if_t<std::is_standard_layout_v<T> && std::is_trivial_v<T>, Result>
Allreduce(Context const* ctx, T* data, Op op) {
  return Allreduce(ctx, linalg::MakeVec(data, 1), op);
}

/**
 * @brief Allreduce a variable-length vector over `comm`.
 *
 * The method performs a tree reduction rooted at rank 0 using `redop`, then broadcasts
 * the result so every rank ends with the same reduced payload in `data`.
 *
 * `redop` must have the signature
 * `void(Fn(const Span<T const>& lhs, const Span<T const>& rhs, std::vector<T>* out))` and must
 * write the combined result into `out`.
 */
template <typename T, typename Fn>
std::enable_if_t<
    std::is_invocable_v<Fn, common::Span<T const>, common::Span<T const>, std::vector<T>*>, Result>
AllreduceV(Comm const& comm, std::vector<T>* data, Fn redop) {
  static_assert(std::is_standard_layout_v<T> && std::is_trivially_copyable_v<T>,
                "AllreduceV supports only standard-layout trivially-copyable types.");
  CHECK(data);
  if (!comm.IsDistributed() || comm.World() == 1) {
    return Success();
  }

  auto const world = comm.World();
  auto const rank = comm.Rank();
  auto constexpr kRoot = 0;

  auto send = [&](std::int32_t peer, std::vector<T> const& vec) {
    std::int64_t n = static_cast<std::int64_t>(vec.size());
    auto n_bytes =
        common::Span<std::int8_t const>{reinterpret_cast<std::int8_t const*>(&n), sizeof(n)};
    return Success() << [&] {
      return comm.Chan(peer)->SendAll(n_bytes);
    } << [&] {
      if (n == 0) {
        return Success();
      }
      auto payload_bytes = static_cast<std::size_t>(n) * sizeof(T);
      auto bytes = common::Span<std::int8_t const>{reinterpret_cast<std::int8_t const*>(vec.data()),
                                                   payload_bytes};
      return comm.Chan(peer)->SendAll(bytes);
    } << [&] {
      return comm.Chan(peer)->Block();
    };
  };

  auto recv = [&](std::int32_t peer, std::vector<T>* out) {
    std::int64_t n = 0;
    auto n_bytes = common::Span<std::int8_t>{reinterpret_cast<std::int8_t*>(&n), sizeof(n)};
    auto rc = Success() << [&] {
      return comm.Chan(peer)->RecvAll(n_bytes);
    } << [&] {
      return comm.Chan(peer)->Block();
    };
    if (!rc.OK()) {
      return rc;
    }
    CHECK_GE(n, 0);
    out->resize(static_cast<std::size_t>(n));
    if (n == 0) {
      return Success();
    }
    auto payload_bytes = static_cast<std::size_t>(n) * sizeof(T);
    auto bytes =
        common::Span<std::int8_t>{reinterpret_cast<std::int8_t*>(out->data()), payload_bytes};
    return Success() << [&] {
      return comm.Chan(peer)->RecvAll(bytes);
    } << [&] {
      return comm.Chan(peer)->Block();
    };
  };

  std::vector<T> incoming;
  std::vector<T> out;
  bool continue_reduce = true;
  for (std::int32_t level = 0; (std::int32_t{1} << level) < world; ++level) {
    if (!continue_reduce) {
      continue;
    }
    if (rank > 0 && binomial_tree::ParentLevel(rank) == level) {
      auto parent = binomial_tree::Parent(rank);
      auto rc = send(parent, *data);
      if (!rc.OK()) {
        return Fail("AllreduceV failed to send data to parent.", std::move(rc));
      }
      continue_reduce = false;
      continue;
    }
    if (binomial_tree::HasChild(rank, level, world)) {
      auto child = binomial_tree::Child(rank, level);
      auto rc = recv(child, &incoming);
      if (!rc.OK()) {
        return Fail("AllreduceV failed to receive data from child.", std::move(rc));
      }
      out.clear();
      redop(common::Span<T const>{data->data(), data->size()},
            common::Span<T const>{incoming.data(), incoming.size()}, &out);
      data->swap(out);
    }
  }

  std::int64_t reduced_size = static_cast<std::int64_t>(rank == kRoot ? data->size() : 0);
  auto rc = Broadcast(comm, common::Span<std::int64_t>{&reduced_size, 1}, kRoot);
  if (!rc.OK()) {
    return Fail("AllreduceV failed to broadcast reduced size.", std::move(rc));
  }
  if (reduced_size == 0) {
    data->clear();
    return Success();
  }
  if (rank != kRoot) {
    data->resize(static_cast<std::size_t>(reduced_size));
  }
  auto reduced = common::Span<T>{data->data(), static_cast<std::size_t>(reduced_size)};
  rc = Broadcast(comm, reduced, kRoot);
  if (!rc.OK()) {
    return Fail("AllreduceV failed to broadcast reduced payload.", std::move(rc));
  }
  return Success();
}

template <typename T, typename Fn>
std::enable_if_t<
    std::is_invocable_v<Fn, common::Span<T const>, common::Span<T const>, std::vector<T>*>, Result>
AllreduceV(Context const* ctx, CommGroup const& comm, std::vector<T>* data, Fn redop) {
  if (!comm.IsDistributed()) {
    return Success();
  }
  auto const& cctx = comm.Ctx(ctx, DeviceOrd::CPU());
  return AllreduceV(cctx, data, redop);
}

template <typename T, typename Fn>
std::enable_if_t<
    std::is_invocable_v<Fn, common::Span<T const>, common::Span<T const>, std::vector<T>*>, Result>
AllreduceV(Context const* ctx, std::vector<T>* data, Fn redop) {
  return AllreduceV(ctx, *GlobalCommGroup(), data, redop);
}
}  // namespace xgboost::collective

#if defined(XGBOOST_USE_NCCL) && defined(__CUDACC__)
#include "../common/cuda_context.cuh"
#include "allreduce_v.cuh"  // for gpu_impl::AllreduceV, AllreduceVScratch

namespace xgboost::collective {
template <typename T>
using AllreduceVScratch = gpu_impl::AllreduceVScratch<T>;

namespace gpu_detail {
template <typename T>
Result CopyDeviceVectorToHost(dh::device_vector<T> const& src, std::vector<T>* dst,
                              cudaStream_t stream) {
  CHECK(dst);
  dst->resize(src.size());
  if (src.empty()) {
    return Success();
  }
  auto rc = GetCUDAResult(cudaMemcpyAsync(dst->data(), src.data().get(), src.size() * sizeof(T),
                                          cudaMemcpyDeviceToHost, stream));
  if (!rc.OK()) {
    return rc;
  }
  return GetCUDAResult(cudaStreamSynchronize(stream));
}

template <typename T>
Result CopyHostVectorToDevice(std::vector<T> const& src, dh::device_vector<T>* dst,
                              cudaStream_t stream) {
  CHECK(dst);
  dst->resize(src.size());
  if (src.empty()) {
    return Success();
  }
  auto rc = GetCUDAResult(cudaMemcpyAsync(dst->data().get(), src.data(), src.size() * sizeof(T),
                                          cudaMemcpyHostToDevice, stream));
  if (!rc.OK()) {
    return rc;
  }
  return GetCUDAResult(cudaStreamSynchronize(stream));
}

template <typename T>
void CopyGatheredSegment(common::Span<std::int8_t const> gathered,
                         std::vector<std::int64_t> const& recv_segments, std::int32_t rank,
                         std::vector<T>* out) {
  CHECK(out);
  CHECK_GE(rank, 0);
  CHECK_LT(static_cast<std::size_t>(rank + 1), recv_segments.size());
  auto begin = recv_segments[rank];
  auto end = recv_segments[rank + 1];
  CHECK_LE(begin, end);
  auto n_bytes = static_cast<std::size_t>(end - begin);
  CHECK_EQ(n_bytes % sizeof(T), 0) << "Invalid gathered segment size.";
  out->resize(n_bytes / sizeof(T));
  if (n_bytes != 0) {
    std::memcpy(out->data(), gathered.data() + begin, n_bytes);
  }
}

template <typename T, typename Fn>
std::enable_if_t<std::is_invocable_v<Fn, dh::device_vector<T> const&, dh::device_vector<T> const&,
                                     dh::device_vector<T>*, cudaStream_t>,
                 Result>
AllreduceVHostFallback(Context const* ctx, CommGroup const& comm, dh::device_vector<T>* data,
                       AllreduceVScratch<T>* scratch, Fn&& redop) {
  CHECK(ctx);
  CHECK(ctx->IsCUDA()) << "GPU AllreduceV requires a CUDA context.";
  CHECK(data);
  CHECK(scratch);

  Context cpu_ctx;
  auto stream = ctx->CUDACtx()->Stream();

  std::vector<T> h_local;
  auto rc = CopyDeviceVectorToHost(*data, &h_local, stream);
  if (!rc.OK()) {
    return Fail("GPU AllreduceV fallback failed to copy local payload to host.", std::move(rc));
  }

  std::vector<std::int64_t> recv_segments;
  HostDeviceVector<std::int8_t> gathered;
  rc = AllgatherV(&cpu_ctx, comm, linalg::MakeVec(h_local.data(), h_local.size()), &recv_segments,
                  &gathered);
  if (!rc.OK()) {
    return Fail("GPU AllreduceV fallback failed to allgather host payloads.", std::move(rc));
  }

  constexpr std::int32_t kRoot = 0;
  std::vector<T> h_result;
  if (comm.Rank() == kRoot) {
    auto gathered_bytes = gathered.ConstHostSpan();
    CopyGatheredSegment(gathered_bytes, recv_segments, kRoot, &h_result);

    rc = CopyHostVectorToDevice(h_result, data, stream);
    if (!rc.OK()) {
      return Fail("GPU AllreduceV fallback failed to stage root payload to device.", std::move(rc));
    }

    std::vector<T> h_peer;
    for (std::int32_t peer = 1; peer < comm.World(); ++peer) {
      CopyGatheredSegment(gathered_bytes, recv_segments, peer, &h_peer);
      rc = CopyHostVectorToDevice(h_peer, &scratch->payload, stream);
      if (!rc.OK()) {
        return Fail("GPU AllreduceV fallback failed to stage peer payload to device.",
                    std::move(rc));
      }
      redop(*data, scratch->payload, &scratch->next, stream);
      std::swap(*data, scratch->next);
    }

    rc = CopyDeviceVectorToHost(*data, &h_result, stream);
    if (!rc.OK()) {
      return Fail("GPU AllreduceV fallback failed to copy reduced payload to host.", std::move(rc));
    }
  }

  std::int64_t reduced_size = comm.Rank() == kRoot ? static_cast<std::int64_t>(h_result.size()) : 0;
  rc = Broadcast(&cpu_ctx, comm, linalg::MakeVec(&reduced_size, 1), kRoot);
  if (!rc.OK()) {
    return Fail("GPU AllreduceV fallback failed to broadcast reduced size.", std::move(rc));
  }

  CHECK_GE(reduced_size, 0);
  if (comm.Rank() != kRoot) {
    h_result.resize(static_cast<std::size_t>(reduced_size));
  }
  if (reduced_size != 0) {
    rc = Broadcast(&cpu_ctx, comm, linalg::MakeVec(h_result.data(), h_result.size()), kRoot);
    if (!rc.OK()) {
      return Fail("GPU AllreduceV fallback failed to broadcast reduced payload.", std::move(rc));
    }
  }

  if (comm.Rank() != kRoot) {
    rc = CopyHostVectorToDevice(h_result, data, stream);
    if (!rc.OK()) {
      return Fail("GPU AllreduceV fallback failed to copy broadcast payload to device.",
                  std::move(rc));
    }
  }
  return Success();
}
}  // namespace gpu_detail

template <typename T, typename Fn>
std::enable_if_t<std::is_invocable_v<Fn, dh::device_vector<T> const&, dh::device_vector<T> const&,
                                     dh::device_vector<T>*, cudaStream_t>,
                 Result>
AllreduceV(Context const* ctx, Comm const& comm, dh::device_vector<T>* data,
           AllreduceVScratch<T>* scratch, Fn&& redop) {
  if (!comm.IsDistributed() || comm.World() == 1) {
    return Success();
  }

  auto nccl = dynamic_cast<NCCLComm const*>(&comm);
  if (nccl == nullptr) {
    return Fail("Distributed GPU AllreduceV requires NCCL support.");
  }

  return gpu_impl::AllreduceV(ctx, *nccl, data, scratch, std::forward<Fn>(redop));
}

template <typename T, typename Fn>
std::enable_if_t<std::is_invocable_v<Fn, dh::device_vector<T> const&, dh::device_vector<T> const&,
                                     dh::device_vector<T>*, cudaStream_t>,
                 Result>
AllreduceV(Context const* ctx, CommGroup const& comm, dh::device_vector<T>* data,
           AllreduceVScratch<T>* scratch, Fn&& redop) {
  CHECK(ctx);
  CHECK(ctx->IsCUDA()) << "GPU AllreduceV requires a CUDA context.";

  if (!comm.IsDistributed()) {
    return Success();
  }

  auto const& cctx = comm.Ctx(ctx, ctx->Device());
  auto nccl = dynamic_cast<NCCLComm const*>(&cctx);
  if (nccl != nullptr) {
    return gpu_impl::AllreduceV(ctx, *nccl, data, scratch, std::forward<Fn>(redop));
  }
  return gpu_detail::AllreduceVHostFallback(ctx, comm, data, scratch, std::forward<Fn>(redop));
}

template <typename T, typename Fn>
std::enable_if_t<std::is_invocable_v<Fn, dh::device_vector<T> const&, dh::device_vector<T> const&,
                                     dh::device_vector<T>*, cudaStream_t>,
                 Result>
AllreduceV(Context const* ctx, dh::device_vector<T>* data, AllreduceVScratch<T>* scratch,
           Fn&& redop) {
  return AllreduceV(ctx, *GlobalCommGroup(), data, scratch, std::forward<Fn>(redop));
}
}  // namespace xgboost::collective
#endif  // defined(XGBOOST_USE_NCCL) && defined(__CUDACC__)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/allreduce_v.cuh <==
/**
 * Copyright 2026, XGBoost Contributors
 */
#pragma once

#if defined(XGBOOST_USE_NCCL)
#include <cuda_runtime_api.h>

#include <cstdint>
#include <type_traits>
#include <utility>

#include "../common/device_helpers.cuh"  // for device_vector
#include "comm.cuh"                      // for NCCLComm, BracketNccl
#include "comm_group.h"                  // for GlobalCommGroup
#include "topo.h"                        // for binomial tree helpers
#include "xgboost/collective/result.h"
#include "xgboost/logging.h"

namespace xgboost::collective::gpu_impl {
template <typename T>
struct AllreduceVScratch {
  dh::device_vector<T> payload;
  dh::device_vector<T> next;
  dh::device_vector<std::int64_t> size;

  void Reserve(std::size_t n) {
    payload.reserve(n);
    next.reserve(n);
    size.resize(1);
  }
};

template <typename T, typename Fn>
std::enable_if_t<
    std::is_invocable_v<Fn, dh::device_vector<T> const&, dh::device_vector<T> const&,
                        dh::device_vector<T>*, cudaStream_t>,
    Result>
AllreduceV(Context const* ctx, NCCLComm const& nccl, dh::device_vector<T>* data,
           AllreduceVScratch<T>* scratch, Fn&& redop) {
  static_assert(std::is_standard_layout_v<T> && std::is_trivially_copyable_v<T>,
                "AllreduceV requires trivially-copyable payload elements.");
  CHECK(ctx);
  CHECK(data);
  CHECK(scratch);

  if (nccl.World() == 1) {
    return Success();
  }
  if (scratch->size.empty()) {
    scratch->size.resize(1);
  }

  auto user_stream = ctx->CUDACtx()->Stream();
  auto nccl_stream = nccl.Stream();
  auto stream = cudaStream_t{nccl_stream};
  // Nonblocking NCCL communicators can keep returning `ncclInProgress` after the p2p launch.
  // Wait for communicator progress here so the next tree edge doesn't race the previous one.
  auto wait_p2p = [&] { return BusyWait(nccl.Stub(), nccl.Handle(), nccl.Timeout()); };

  auto send_all = [&](std::int32_t peer, std::int8_t const* ptr, std::size_t n_bytes) {
    auto ch = nccl.Chan(peer);
    auto rc = ch->SendAll(ptr, n_bytes);
    if (!rc.OK()) {
      return rc;
    }
    return wait_p2p();
  };

  auto recv_all = [&](std::int32_t peer, std::int8_t* ptr, std::size_t n_bytes) {
    auto ch = nccl.Chan(peer);
    auto rc = ch->RecvAll(ptr, n_bytes);
    if (!rc.OK()) {
      return rc;
    }
    return wait_p2p();
  };

  auto send_size = [&](std::int32_t peer, std::int64_t n) {
    auto rc = GetCUDAResult(cudaMemcpyAsync(scratch->size.data().get(), &n, sizeof(n),
                                            cudaMemcpyHostToDevice, stream));
    if (!rc.OK()) {
      return rc;
    }
    return send_all(peer, reinterpret_cast<std::int8_t const*>(scratch->size.data().get()),
                    sizeof(n));
  };

  auto recv_size = [&](std::int32_t peer, std::int64_t* n) {
    CHECK(n);
    auto rc = recv_all(peer, reinterpret_cast<std::int8_t*>(scratch->size.data().get()),
                       sizeof(*n));
    if (!rc.OK()) {
      return rc;
    }
    rc = GetCUDAResult(cudaMemcpyAsync(n, scratch->size.data().get(), sizeof(*n),
                                       cudaMemcpyDeviceToHost, stream));
    if (!rc.OK()) {
      return rc;
    }
    return GetCUDAResult(cudaStreamSynchronize(stream));
  };

  // send_vec / recv_vec bracket every NCCL boundary that transfers payload
  // bytes between user-owned buffers and the NCCL stream. `send_size` /
  // `recv_size` stay inside the bracket: their internal `scratch->size`
  // copies are already stream-ordered on the NCCL stream.
  auto send_vec = [&](std::int32_t peer, dh::device_vector<T> const& payload) {
    return BracketNccl(user_stream, nccl_stream, [&]() -> Result {
      auto rc = send_size(peer, static_cast<std::int64_t>(payload.size()));
      if (!rc.OK() || payload.empty()) {
        return rc;
      }
      auto count = payload.size() * sizeof(T);
      return send_all(peer, reinterpret_cast<std::int8_t const*>(payload.data().get()), count);
    });
  };

  auto recv_vec = [&](std::int32_t peer, dh::device_vector<T>* payload) {
    CHECK(payload);
    return BracketNccl(user_stream, nccl_stream, [&]() -> Result {
      std::int64_t n = 0;
      auto rc = recv_size(peer, &n);
      if (!rc.OK()) {
        return rc;
      }
      CHECK_GE(n, 0);
      payload->resize(static_cast<std::size_t>(n));
      if (n == 0) {
        return Success();
      }
      auto count = static_cast<std::size_t>(n) * sizeof(T);
      return recv_all(peer, reinterpret_cast<std::int8_t*>(payload->data().get()), count);
    });
  };

  auto rank = nccl.Rank();
  auto world = nccl.World();

  bool continue_reduce = true;
  for (std::int32_t level = 0; (std::int32_t{1} << level) < world; ++level) {
    if (!continue_reduce) {
      continue;
    }
    if (rank > 0 && binomial_tree::ParentLevel(rank) == level) {
      auto parent = binomial_tree::Parent(rank);
      auto rc = send_vec(parent, *data);
      if (!rc.OK()) {
        return Fail("AllreduceV failed to send payload to parent.", std::move(rc));
      }
      continue_reduce = false;
      continue;
    }
    if (binomial_tree::HasChild(rank, level, world)) {
      auto child = binomial_tree::Child(rank, level);
      auto rc = recv_vec(child, &scratch->payload);
      if (!rc.OK()) {
        return Fail("AllreduceV failed to receive payload from child.", std::move(rc));
      }
      // `recv_vec`'s BracketNccl already made `user_stream` wait for the NCCL kernel, so
      // `redop` may run freely on `user_stream`.
      redop(*data, scratch->payload, &scratch->next, cudaStream_t{user_stream});
      std::swap(*data, scratch->next);
    }
  }

  constexpr std::int32_t kRoot = 0;
  std::int64_t n = 0;
  // `Backend` only dispatches on the device type, so any CUDA ordinal is sufficient here.
  auto coll = GlobalCommGroup()->Backend(DeviceOrd::CUDA(0));
  auto broadcast = [&](void* ptr, std::size_t n_bytes) {
    return BracketNccl(user_stream, nccl_stream, [&] {
      return coll->Broadcast(
          ctx, nccl,
          common::Span<std::int8_t>{reinterpret_cast<std::int8_t*>(ptr), n_bytes}, kRoot);
    });
  };
  if (rank == kRoot) {
    n = static_cast<std::int64_t>(data->size());
    auto rc = GetCUDAResult(cudaMemcpyAsync(scratch->size.data().get(), &n, sizeof(n),
                                            cudaMemcpyHostToDevice, stream));
    if (!rc.OK()) {
      return rc;
    }
  }

  auto rc = broadcast(scratch->size.data().get(), sizeof(n));
  if (!rc.OK()) {
    return Fail("AllreduceV failed to broadcast reduced size.", std::move(rc));
  }
  rc = GetCUDAResult(cudaMemcpyAsync(&n, scratch->size.data().get(), sizeof(n),
                                     cudaMemcpyDeviceToHost, stream));
  if (!rc.OK()) {
    return rc;
  }
  rc = GetCUDAResult(cudaStreamSynchronize(stream));
  if (!rc.OK()) {
    return rc;
  }

  CHECK_GE(n, 0);
  data->resize(static_cast<std::size_t>(n));
  auto count = static_cast<std::size_t>(n) * sizeof(T);
  if (count == 0) {
    return Success();
  }

  rc = broadcast(data->data().get(), count);
  if (!rc.OK()) {
    return Fail("AllreduceV failed to broadcast reduced payload.", std::move(rc));
  }
  return Success();
}
}  // namespace xgboost::collective::gpu_impl

#endif  // defined(XGBOOST_USE_NCCL)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/broadcast.cc <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include "broadcast.h"

#include <cstdint>  // for int32_t, int8_t
#include <utility>  // for move
#include <vector>   // for vector

#include "comm.h"                       // for Comm, binomial_tree
#include "topo.h"                       // for Parent, Child
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/span.h"               // for Span

namespace xgboost::collective::cpu_impl {
namespace {
// Binomial tree broadcast using a fixed tree rooted at rank 0.
Result BroadcastTree(Comm const& comm, common::Span<std::int8_t> data) {
  auto rank = comm.Rank();
  auto world = comm.World();

  if (rank != 0) {
    auto parent = binomial_tree::Parent(rank);
    auto rc = Success() << [&] {
      return comm.Chan(parent)->RecvAll(data);
    } << [&] {
      return comm.Chan(parent)->Block();
    };
    if (!rc.OK()) {
      return Fail("broadcast failed.", std::move(rc));
    }
  }

  for (std::int32_t level = binomial_tree::Depth(world); level >= 0; --level) {
    if (binomial_tree::HasChild(rank, level, world)) {
      auto child = binomial_tree::Child(rank, level);
      auto rc = comm.Chan(child)->SendAll(data);
      if (!rc.OK()) {
        return rc;
      }
    }
  }

  return comm.Block();
}

// Compute the path from `src` to rank 0 through the binomial tree (excluding 0).
std::vector<std::int32_t> TreePathToRoot(std::int32_t node) {
  std::vector<std::int32_t> path;
  auto cursor = node;
  while (cursor > 0) {
    path.push_back(cursor);
    cursor = binomial_tree::Parent(cursor);
  }
  return path;
}

// Relay data from `node` up to rank 0 through the binomial tree.
// Only nodes on the path from `node` to 0 participate; all others skip.
Result RelayToRoot(Comm const& comm, common::Span<std::int8_t> data, std::int32_t node) {
  auto rank = comm.Rank();
  auto path = TreePathToRoot(node);

  for (auto node : path) {
    CHECK_GT(node, 0);
    auto parent = binomial_tree::Parent(node);

    if (rank == node) {
      auto rc = Success() << [&] {
        return comm.Chan(parent)->SendAll(data);
      } << [&] {
        return comm.Chan(parent)->Block();
      };
      if (!rc.OK()) {
        return Fail("Relay broadcast: failed to send from " + std::to_string(node), std::move(rc));
      }
    } else if (rank == parent) {
      auto rc = Success() << [&] {
        return comm.Chan(node)->RecvAll(data);
      } << [&] {
        return comm.Chan(node)->Block();
      };
      if (!rc.OK()) {
        return Fail("Relay broadcast: failed to recv at " + std::to_string(parent), std::move(rc));
      }
    }
  }
  return Success();
}
}  // namespace

Result Broadcast(Comm const& comm, common::Span<std::int8_t> data, std::int32_t root) {
  if (comm.World() <= 1) {
    return Success();
  }
  CHECK(!data.empty());

  if (root == 0) {
    return BroadcastTree(comm, data);
  }

  // For non-zero root, relay data up to rank 0 through the tree, then broadcast.
  return Success() << [&] {
    return RelayToRoot(comm, data, root);
  } << [&] {
    return BroadcastTree(comm, data);
  };
}
}  // namespace xgboost::collective::cpu_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/broadcast.h <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#pragma once
#include <cstdint>  // for int32_t, int8_t

#include "../common/type.h"
#include "comm.h"                       // for Comm, EraseType
#include "comm_group.h"                 // for CommGroup
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/context.h"            // for Context
#include "xgboost/linalg.h"             // for VectorView
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {
namespace cpu_impl {
Result Broadcast(Comm const& comm, common::Span<std::int8_t> data, std::int32_t root);
}

/**
 * @brief binomial tree broadcast is used on CPU with the default implementation.
 */
template <typename T>
[[nodiscard]] Result Broadcast(Comm const& comm, common::Span<T> data, std::int32_t root) {
  auto n_total_bytes = data.size_bytes();
  auto erased =
      common::Span<std::int8_t>{reinterpret_cast<std::int8_t*>(data.data()), n_total_bytes};
  return cpu_impl::Broadcast(comm, erased, root);
}

template <typename T>
[[nodiscard]] Result Broadcast(Context const* ctx, CommGroup const& comm,
                               linalg::VectorView<T> data, std::int32_t root) {
  if (!comm.IsDistributed()) {
    return Success();
  }
  CHECK(data.Contiguous());
  auto erased = common::EraseType(data.Values());
  auto backend = comm.Backend(data.Device());
  return backend->Broadcast(ctx, comm.Ctx(ctx, data.Device()), erased, root);
}

template <typename T>
[[nodiscard]] Result Broadcast(Context const* ctx, linalg::VectorView<T> data, std::int32_t root) {
  return Broadcast(ctx, *GlobalCommGroup(), data, root);
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/coll.cc <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include "coll.h"

#include <algorithm>    // for min, max, copy_n
#include <cstddef>      // for size_t
#include <cstdint>      // for int8_t, int64_t
#include <functional>   // for bit_and, bit_or, bit_xor, plus
#include <string>       // for string
#include <type_traits>  // for is_floating_point_v, is_same_v
#include <utility>      // for move

#include "../data/array_interface.h"  // for ArrayInterfaceHandler
#include "allgather.h"                // for RingAllgatherV, RingAllgather
#include "allreduce.h"                // for Allreduce
#include "broadcast.h"                // for Broadcast
#include "comm.h"                     // for Comm

#if defined(XGBOOST_USE_CUDA)
#include "cuda_fp16.h"  // for __half
#endif

namespace xgboost::collective {
template <typename T>
bool constexpr IsFloatingPointV() {
#if defined(XGBOOST_USE_CUDA)
  return std::is_floating_point_v<T> || std::is_same_v<T, __half>;
#else
  return std::is_floating_point_v<T>;
#endif  // defined(XGBOOST_USE_CUDA)
}

[[nodiscard]] Result Coll::Allreduce(Context const* /*ctx*/, Comm const& comm,
                                     common::Span<std::int8_t> data,
                                     ArrayInterfaceHandler::Type type, Op op) {
  namespace coll = ::xgboost::collective;

  auto redop_fn = [](auto lhs, auto out, auto elem_op) {
    auto p_lhs = lhs.data();
    auto p_out = out.data();
#if defined(__GNUC__) || defined(__clang__)
    // For the sum op, one can verify the simd by: addps  %xmm15, %xmm14
#pragma omp simd
#endif
    for (std::size_t i = 0; i < lhs.size(); ++i) {
      p_out[i] = elem_op(p_lhs[i], p_out[i]);
    }
  };

  auto fn = [&](auto elem_op, auto t) {
    using T = decltype(t);
    auto erased_fn = [redop_fn, elem_op](common::Span<std::int8_t const> lhs,
                                         common::Span<std::int8_t> out) {
      CHECK_EQ(lhs.size(), out.size()) << "Invalid input for reduction.";
      auto lhs_t = common::RestoreType<T const>(lhs);
      auto rhs_t = common::RestoreType<T>(out);

      redop_fn(lhs_t, rhs_t, elem_op);
    };

    return cpu_impl::RingAllreduce(comm, data, erased_fn, type);
  };

  std::string msg{"Floating point is not supported for bit wise collective operations."};

  auto rc = DispatchDType(type, [&](auto t) {
    using T = decltype(t);
    switch (op) {
      case Op::kMax: {
        return fn([](auto l, auto r) { return std::max(l, r); }, t);
      }
      case Op::kMin: {
        return fn([](auto l, auto r) { return std::min(l, r); }, t);
      }
      case Op::kSum: {
        return fn(std::plus<>{}, t);
      }
      case Op::kBitwiseAND: {
        if constexpr (IsFloatingPointV<T>()) {
          return Fail(msg);
        } else {
          return fn(std::bit_and<>{}, t);
        }
      }
      case Op::kBitwiseOR: {
        if constexpr (IsFloatingPointV<T>()) {
          return Fail(msg);
        } else {
          return fn(std::bit_or<>{}, t);
        }
      }
      case Op::kBitwiseXOR: {
        if constexpr (IsFloatingPointV<T>()) {
          return Fail(msg);
        } else {
          return fn(std::bit_xor<>{}, t);
        }
      }
    }
    return Fail("Invalid op.");
  });

  return std::move(rc) << [&] {
    return comm.Block();
  };
}

[[nodiscard]] Result Coll::Broadcast(Context const* /*ctx*/, Comm const& comm,
                                     common::Span<std::int8_t> data, std::int32_t root) {
  return cpu_impl::Broadcast(comm, data, root);
}

[[nodiscard]] Result Coll::Allgather(Context const* /*ctx*/, Comm const& comm,
                                     common::Span<std::int8_t> data) {
  return RingAllgather(comm, data);
}

[[nodiscard]] Result Coll::AllgatherV(Context const* /*ctx*/, Comm const& comm,
                                      common::Span<std::int8_t const> data,
                                      common::Span<std::int64_t const> sizes,
                                      common::Span<std::int64_t> recv_segments,
                                      common::Span<std::int8_t> recv, AllgatherVAlgo algo) {
  // get worker offset
  detail::AllgatherVOffset(sizes, recv_segments);

  // copy data
  auto current = recv.subspan(recv_segments[comm.Rank()], data.size_bytes());
  if (current.data() != data.data()) {
    std::copy_n(data.data(), data.size(), current.data());
  }

  switch (algo) {
    case AllgatherVAlgo::kRing:
      return detail::RingAllgatherV(comm, sizes, recv_segments, recv);
    case AllgatherVAlgo::kBcast:
      return cpu_impl::BroadcastAllgatherV(comm, sizes, recv);
    default: {
      return Fail("Unknown algorithm for allgather-v");
    }
  }
}

#if !defined(XGBOOST_USE_NCCL)
Coll* Coll::MakeCUDAVar() {
  LOG(FATAL) << "NCCL is required for device communication.";
  return nullptr;
}
#endif

}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/coll.cu <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 */
#if defined(XGBOOST_USE_NCCL)
#include <chrono>       // for chrono, chrono_literals
#include <cstddef>      // for size_t
#include <cstdint>      // for int8_t, int64_t
#include <functional>   // for bit_and, bit_or, bit_xor
#include <future>       // for future, future_status
#include <memory>       // for shared_ptr
#include <mutex>        // for mutex, unique_lock
#include <string>       // for string
#include <thread>       // for this_thread
#include <type_traits>  // for invoke_result_t, is_same_v, enable_if_t
#include <utility>      // for move

#include "../common/cuda_context.cuh"    // for CUDAContext
#include "../common/cuda_stream.h"       // for StreamRef, Event
#include "../common/device_helpers.cuh"  // for device_vector
#include "../common/threadpool.h"        // for ThreadPool
#include "../common/utils.h"             // for MakeCleanup
#include "../data/array_interface.h"     // for ArrayInterfaceHandler
#include "allgather.h"                   // for AllgatherVOffset
#include "coll.cuh"                      // for NCCLColl
#include "comm.cuh"                      // for NCCLComm
#include "nccl.h"                        // for ncclHalf, ncclFloat32, ...
#include "nccl_stub.h"                   // for BusyWait
#include "xgboost/collective/result.h"   // for Result, Fail
#include "xgboost/global_config.h"       // for InitNewThread
#include "xgboost/span.h"                // for Span

namespace xgboost::collective {
Coll* Coll::MakeCUDAVar() { return new NCCLColl{}; }

NCCLColl::NCCLColl() : pool_{StringView{"nccl-w"}, 2, InitNewThread{}} {}
NCCLColl::~NCCLColl() = default;

namespace {
auto GetNCCLType(ArrayInterfaceHandler::Type type) {
  auto fatal = [] {
    LOG(FATAL) << "Invalid type for NCCL operation.";
    return ncclHalf;  // dummy return to silent the compiler warning.
  };
  using H = ArrayInterfaceHandler;
  switch (type) {
    case H::kF2:
      return ncclHalf;
    case H::kF4:
      return ncclFloat32;
    case H::kF8:
      return ncclFloat64;
    case H::kF16:
      return fatal();
    case H::kI1:
      return ncclInt8;
    case H::kI2:
      return fatal();
    case H::kI4:
      return ncclInt32;
    case H::kI8:
      return ncclInt64;
    case H::kU1:
      return ncclUint8;
    case H::kU2:
      return fatal();
    case H::kU4:
      return ncclUint32;
    case H::kU8:
      return ncclUint64;
  }
  return fatal();
}

namespace {
struct Chan {
  std::mutex cv_lock;
  std::condition_variable cv;
  // Whether the collective operator is called.
  std::atomic<bool> called{false};

  void Notify() {
    std::unique_lock lock{this->cv_lock};
    this->called = true;
    this->cv.notify_one();
  }
  void WaitFor(std::chrono::seconds timeout) {
    std::unique_lock lock{cv_lock};
    cv.wait_for(lock, timeout, [&] { return static_cast<bool>(this->called); });
  }
};
}  // namespace

template <typename Fn, typename R = std::invoke_result_t<Fn, curt::StreamRef>>
[[nodiscard]] std::enable_if_t<std::is_same_v<R, Result>, Result> AsyncLaunch(
    Context const* ctx, common::ThreadPool* pool, NCCLComm const* nccl,
    std::shared_ptr<NcclStub> stub, Fn&& fn) {
  auto stream = nccl->Stream();
  auto user_stream = ctx->CUDACtx()->Stream();

  curt::Event before;
  before.Record(user_stream);
  stream.Wait(before);

  auto user_after = common::MakeCleanup([&] {
    curt::Event ev;
    ev.Record(stream);
    user_stream.Wait(ev);
  });

  Chan chan;

  auto busy_wait = [&](ncclResult_t* async_error) {
    using std::chrono_literals::operator""ms;
    do {
      auto rc = GetCUDAResult(stream.Sync(false));
      if (!rc.OK()) {
        return rc;
      }
      // async_error is set to success if abort is called.
      rc = stub->CommGetAsyncError(nccl->Handle(), async_error);
      if (!rc.OK()) {
        return rc;
      }
      if (*async_error == ncclInProgress) {
        std::this_thread::sleep_for(5ms);
      }
    } while (*async_error == ncclInProgress);
    return stub->GetNcclResult(*async_error);
  };

  std::future<Result> fut = pool->Submit([&] {
    ncclResult_t async_error = ncclSuccess;
    return Success() << [&] {
      ncclResult_t async_error;
      auto rc = stub->CommGetAsyncError(nccl->Handle(), &async_error);
      if (!rc.OK()) {
        return rc;
      }
      CHECK_NE(async_error, ncclInProgress);

      rc = fn(stream);

      chan.Notify();

      return rc;
    } << [&] {
      return busy_wait(&async_error);
    } << [&] {
      auto rc = stub->CommGetAsyncError(nccl->Handle(), &async_error);
      if (async_error == ncclInProgress) {
        return Fail("In progress after async wait.", std::move(rc));
      }
      return rc;
    };
  });

  chan.WaitFor(nccl->Timeout());

  auto abort = [&](std::string msg) {
    auto rc = stub->CommAbort(nccl->Handle());
    fut.wait();  // Must block, otherwise the thread might access freed memory.
    return Fail(msg + ": " + std::to_string(nccl->Timeout().count()) + "s.") + std::move(rc);
  };
  if (!chan.called) {
    // Timeout waiting for the NCCL op to return. With older versions of NCCL, the op
    // might block even if the config is set to nonblocking.
    return abort("NCCL future timeout");
  }

  // This actually includes the time for prior kernels due to CUDA async calls.
  switch (fut.wait_for(nccl->Timeout())) {
    case std::future_status::timeout:
      // Timeout waiting for the NCCL op to finish.
      return abort("NCCL timeout");
    case std::future_status::ready:
      return fut.get();
    case std::future_status::deferred:
      return Fail("Invalid future status.");
  }

  return Fail("Unreachable");
}

bool IsBitwiseOp(Op const& op) {
  return op == Op::kBitwiseAND || op == Op::kBitwiseOR || op == Op::kBitwiseXOR;
}

template <typename Func>
void RunBitwiseAllreduce(curt::StreamRef stream, common::Span<std::int8_t> out_buffer,
                         std::int8_t const* device_buffer, Func func, std::int32_t world_size,
                         std::size_t size) {
  dh::LaunchN(size, stream, [=] __device__(std::size_t idx) {
    auto result = device_buffer[idx];
    for (auto rank = 1; rank < world_size; rank++) {
      result = func(result, device_buffer[rank * size + idx]);
    }
    out_buffer[idx] = result;
  });
}

[[nodiscard]] Result BitwiseAllReduce(Context const* ctx, common::ThreadPool* pool,
                                      NCCLComm const* pcomm, common::Span<std::int8_t> data,
                                      Op op) {
  dh::device_vector<std::int8_t> buffer(data.size() * pcomm->World());
  auto* device_buffer = buffer.data().get();
  auto stub = pcomm->Stub();

  // Outer bracket so the post-allgather reduce kernel (run on the NCCL
  // stream) is synchronised back to the caller's stream.
  return BracketNccl(ctx->CUDACtx()->Stream(), pcomm->Stream(), [&]() -> Result {
    auto rc = AsyncLaunch(ctx, pool, pcomm, stub, [&](curt::StreamRef s) {
      return stub->Allgather(data.data(), device_buffer, data.size(), ncclInt8, pcomm->Handle(), s);
    });
    if (!rc.OK()) {
      return rc;
    }
    // Reduce on the NCCL stream (ordered after the allgather kernel queued
    // by `AsyncLaunch`).
    switch (op) {
      case Op::kBitwiseAND:
        RunBitwiseAllreduce(pcomm->Stream(), data, device_buffer, std::bit_and{}, pcomm->World(),
                            data.size());
        break;
      case Op::kBitwiseOR:
        RunBitwiseAllreduce(pcomm->Stream(), data, device_buffer, std::bit_or{}, pcomm->World(),
                            data.size());
        break;
      case Op::kBitwiseXOR:
        RunBitwiseAllreduce(pcomm->Stream(), data, device_buffer, std::bit_xor{}, pcomm->World(),
                            data.size());
        break;
      default:
        LOG(FATAL) << "Not a bitwise reduce operation.";
    }
    return Success();
  });
}

ncclRedOp_t GetNCCLRedOp(Op const& op) {
  ncclRedOp_t result{ncclMax};
  switch (op) {
    case Op::kMax:
      result = ncclMax;
      break;
    case Op::kMin:
      result = ncclMin;
      break;
    case Op::kSum:
      result = ncclSum;
      break;
    default:
      LOG(FATAL) << "Unsupported reduce operation.";
  }
  return result;
}
}  // namespace

[[nodiscard]] Result NCCLColl::Allreduce(Context const* ctx, Comm const& comm,
                                         common::Span<std::int8_t> data,
                                         ArrayInterfaceHandler::Type type, Op op) {
  CHECK(ctx);
  if (!comm.IsDistributed()) {
    return Success();
  }
  auto nccl = dynamic_cast<NCCLComm const*>(&comm);
  CHECK(nccl);
  auto stub = nccl->Stub();

  return Success() << [&] {
    if (IsBitwiseOp(op)) {
      return BitwiseAllReduce(ctx, &this->pool_, nccl, data, op);
    } else {
      return DispatchDType(type, [&](auto t) {
        using T = decltype(t);
        auto rdata = common::RestoreType<T>(data);
        return AsyncLaunch(ctx, &this->pool_, nccl, stub, [&](curt::StreamRef s) {
          return stub->Allreduce(data.data(), data.data(), rdata.size(), GetNCCLType(type),
                                 GetNCCLRedOp(op), nccl->Handle(), s);
        });
      });
    }
  } << [&] {
    return nccl->Block();
  };
}

[[nodiscard]] Result NCCLColl::Broadcast(Context const* ctx, Comm const& comm,
                                         common::Span<std::int8_t> data, std::int32_t root) {
  CHECK(ctx);
  if (!comm.IsDistributed()) {
    return Success();
  }
  auto nccl = dynamic_cast<NCCLComm const*>(&comm);
  CHECK(nccl);
  auto stub = nccl->Stub();

  return Success() << [&] {
    return AsyncLaunch(ctx, &this->pool_, nccl, stub, [data, nccl, root, stub](curt::StreamRef s) {
      return stub->Broadcast(data.data(), data.data(), data.size_bytes(), ncclInt8, root,
                             nccl->Handle(), s);
    });
  } << [&] {
    return nccl->Block();
  };
}

[[nodiscard]] Result NCCLColl::Allgather(Context const* ctx, Comm const& comm,
                                         common::Span<std::int8_t> data) {
  CHECK(ctx);
  if (!comm.IsDistributed()) {
    return Success();
  }
  auto nccl = dynamic_cast<NCCLComm const*>(&comm);
  CHECK(nccl);
  auto stub = nccl->Stub();
  auto size = data.size_bytes() / comm.World();

  auto send = data.subspan(comm.Rank() * size, size);
  return Success() << [&] {
    return AsyncLaunch(
        ctx, &this->pool_, nccl, stub, [send, data, size, nccl, stub](curt::StreamRef s) {
          return stub->Allgather(send.data(), data.data(), size, ncclInt8, nccl->Handle(), s);
        });
  } << [&] {
    return nccl->Block();
  };
}

namespace cuda_impl {
/**
 * @brief Implement allgather-v using broadcast.
 *
 * https://arxiv.org/abs/1812.05964
 */
Result BroadcastAllgatherV(NCCLComm const* comm, curt::StreamRef s,
                           common::Span<std::int8_t const> data,
                           common::Span<std::int64_t const> sizes, common::Span<std::int8_t> recv) {
  auto stub = comm->Stub();
  return Success() << [&stub] {
    return stub->GroupStart();
  } << [&] {
    std::size_t offset = 0;
    for (std::int32_t r = 0; r < comm->World(); ++r) {
      auto as_bytes = sizes[r];
      auto rc = stub->Broadcast(data.data(), recv.subspan(offset, as_bytes).data(), as_bytes,
                                ncclInt8, r, comm->Handle(), s);
      if (!rc.OK()) {
        return rc;
      }
      offset += as_bytes;
    }
    return Success();
  } << [&] {
    return stub->GroupEnd();
  };
}
}  // namespace cuda_impl

[[nodiscard]] Result NCCLColl::AllgatherV(Context const* ctx, Comm const& comm,
                                          common::Span<std::int8_t const> data,
                                          common::Span<std::int64_t const> sizes,
                                          common::Span<std::int64_t> recv_segments,
                                          common::Span<std::int8_t> recv, AllgatherVAlgo algo) {
  CHECK(ctx);
  auto nccl = dynamic_cast<NCCLComm const*>(&comm);
  CHECK(nccl);
  if (!comm.IsDistributed()) {
    return Success();
  }
  auto stub = nccl->Stub();

  switch (algo) {
    case AllgatherVAlgo::kRing: {
      // kRing talks to `NCCLChannel` directly without `AsyncLaunch`; bracket
      // with the caller's stream explicitly.
      return BracketNccl(ctx->CUDACtx()->Stream(), nccl->Stream(), [&] {
        return Success() << [&] {
          return stub->GroupStart();
        } << [&] {
          // get worker offset
          detail::AllgatherVOffset(sizes, recv_segments);
          // copy data
          auto current = recv.subspan(recv_segments[comm.Rank()], data.size_bytes());
          if (current.data() != data.data()) {
            dh::safe_cuda(cudaMemcpyAsync(current.data(), data.data(), current.size_bytes(),
                                          cudaMemcpyDeviceToDevice, nccl->Stream()));
          }
          return detail::RingAllgatherV(comm, sizes, recv_segments, recv);
        } << [&] {
          return stub->GroupEnd();
        } << [&] {
          return nccl->Block();
        } << [&] {
          return BusyWait(stub, nccl->Handle(), nccl->Timeout());
        };
      });
    }
    case AllgatherVAlgo::kBcast: {
      return AsyncLaunch(ctx, &this->pool_, nccl, stub, [&](curt::StreamRef s) {
        return cuda_impl::BroadcastAllgatherV(nccl, s, data, sizes, recv);
      });
    }
    default: {
      return Fail("Unknown algorithm for allgather-v");
    }
  }
}
}  // namespace xgboost::collective

#endif  // defined(XGBOOST_USE_NCCL)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/coll.cuh <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#pragma once

#include <cstdint>  // for int8_t, int64_t

#include "../common/threadpool.h"     // for ThreadPool
#include "../data/array_interface.h"  // for ArrayInterfaceHandler
#include "coll.h"                     // for Coll
#include "comm.h"                     // for Comm
#include "xgboost/span.h"             // for Span

namespace xgboost::collective {
class NCCLColl : public Coll {
  common::ThreadPool pool_;

 public:
  NCCLColl();
  ~NCCLColl() override;

  [[nodiscard]] Result Allreduce(Context const* ctx, Comm const& comm,
                                 common::Span<std::int8_t> data,
                                 ArrayInterfaceHandler::Type type, Op op) override;
  [[nodiscard]] Result Broadcast(Context const* ctx, Comm const& comm,
                                 common::Span<std::int8_t> data, std::int32_t root) override;
  [[nodiscard]] Result Allgather(Context const* ctx, Comm const& comm,
                                 common::Span<std::int8_t> data) override;
  [[nodiscard]] Result AllgatherV(Context const* ctx, Comm const& comm,
                                  common::Span<std::int8_t const> data,
                                  common::Span<std::int64_t const> sizes,
                                  common::Span<std::int64_t> recv_segments,
                                  common::Span<std::int8_t> recv, AllgatherVAlgo algo) override;
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/coll.h <==
/**
 * Copyright 2023, XGBoost Contributors
 */
#pragma once
#include <cstdint>  // for int8_t, int64_t
#include <memory>   // for enable_shared_from_this

#include "../data/array_interface.h"    // for ArrayInterfaceHandler
#include "comm.h"                       // for Comm
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/context.h"            // for Context
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {
enum class AllgatherVAlgo {
  kRing = 0,   // use ring-based allgather-v
  kBcast = 1,  // use broadcast-based allgather-v
};

/**
 * @brief Interface and base implementation for collective.
 */
class Coll : public std::enable_shared_from_this<Coll> {
 public:
  Coll() = default;
  virtual ~Coll() noexcept(false) {}  // NOLINT

  virtual Coll* MakeCUDAVar();

  /**
   * @brief Allreduce
   *
   * @param [in,out] data Data buffer for input and output.
   * @param [in] type data type.
   * @param [in] op Reduce operation. For custom operation, user needs to reach down to
   *             the CPU implementation.
   */
  [[nodiscard]] virtual Result Allreduce(Context const* ctx, Comm const& comm,
                                         common::Span<std::int8_t> data,
                                         ArrayInterfaceHandler::Type type, Op op);
  /**
   * @brief Broadcast
   *
   * @param [in,out] data Data buffer for input and output.
   * @param [in]     root Root rank for broadcast.
   */
  [[nodiscard]] virtual Result Broadcast(Context const* ctx, Comm const& comm,
                                         common::Span<std::int8_t> data, std::int32_t root);
  /**
   * @brief Allgather
   *
   * @param [in,out] data Data buffer for input and output.
   */
  [[nodiscard]] virtual Result Allgather(Context const* ctx, Comm const& comm,
                                         common::Span<std::int8_t> data);
  /**
   * @brief Allgather with variable length.
   *
   * @param [in] data Input data for the current worker.
   * @param [in] sizes Size of the input from each worker.
   * @param [out] recv_segments pre-allocated offset buffer for each worker in the output,
   *              size should be equal to (world + 1). GPU ring-based implementation
   *              doesn't use the buffer.
   * @param [out] recv pre-allocated buffer for output.
   */
  [[nodiscard]] virtual Result AllgatherV(Context const* ctx, Comm const& comm,
                                          common::Span<std::int8_t const> data,
                                          common::Span<std::int64_t const> sizes,
                                          common::Span<std::int64_t> recv_segments,
                                          common::Span<std::int8_t> recv, AllgatherVAlgo algo);
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/comm.cc <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include "comm.h"

#include <algorithm>  // for copy
#include <chrono>     // for seconds
#include <cstdint>    // for int32_t
#include <cstdlib>    // for exit
#include <memory>     // for shared_ptr
#include <string>     // for string
#include <thread>     // for thread
#include <utility>    // for move, forward
#if !defined(XGBOOST_USE_NCCL)
#include "../common/common.h"           // for AssertNCCLSupport
#endif                                  // !defined(XGBOOST_USE_NCCL)
#include "allgather.h"                  // for RingAllgather
#include "protocol.h"                   // for kMagic
#include "topo.h"                       // for BootstrapNext, BootstrapPrev
#include "xgboost/base.h"               // for XGBOOST_STRICT_R_MODE
#include "xgboost/collective/socket.h"  // for TCPSocket
#include "xgboost/global_config.h"      // for InitNewThread
#include "xgboost/json.h"               // for Json, Object
#include "xgboost/string_view.h"        // for StringView

namespace xgboost::collective {
Comm::Comm(std::string const& host, std::int32_t port, std::chrono::seconds timeout,
           std::int32_t retry, std::string task_id)
    : timeout_{timeout}, retry_{retry}, tracker_{host, port, -1}, task_id_{std::move(task_id)} {}

Result ConnectTrackerImpl(proto::PeerInfo info, std::chrono::seconds timeout, std::int32_t retry,
                          std::string const& task_id, TCPSocket* out, std::int32_t rank,
                          std::int32_t world) {
  // Get information from the tracker
  CHECK(!info.host.empty());
  TCPSocket& tracker = *out;
  return Success() << [&] {
    auto rc = Connect(info.host, info.port, retry, timeout, out);
    if (rc.OK()) {
      return rc;
    } else {
      return Fail("Failed to connect to the tracker.", std::move(rc));
    }
  } << [&] {
    return tracker.NonBlocking(false);
  } << [&] {
    return tracker.RecvTimeout(timeout);
  } << [&] {
    return proto::Magic{}.Verify(&tracker);
  } << [&] {
    return proto::Connect{}.WorkerSend(&tracker, world, rank, task_id);
  } << [&] {
    LOG(INFO) << "Task " << task_id << " connected to the tracker";
    return Success();
  };
}

[[nodiscard]] Result Comm::ConnectTracker(TCPSocket* out) const {
  return ConnectTrackerImpl(this->TrackerInfo(), this->Timeout(), this->retry_, this->task_id_, out,
                            this->Rank(), this->World());
}

// Connect to a peer (outgoing), sending our rank for identification.
[[nodiscard]] Result ConnectPeer(proto::PeerInfo const& peer, std::int32_t my_rank,
                                 std::chrono::seconds timeout, std::int32_t retry,
                                 std::shared_ptr<TCPSocket>* out) {
  auto sock = std::make_shared<TCPSocket>();
  auto rc = Success() << [&] {
    return Connect(peer.host, peer.port, retry, timeout, sock.get());
  } << [&] {
    return sock->RecvTimeout(timeout);
  };
  if (!rc.OK()) {
    return rc;
  }
  std::size_t n_bytes{0};
  rc = sock->SendAll(&my_rank, sizeof(my_rank), &n_bytes);
  if (!rc.OK()) {
    return rc;
  }
  if (n_bytes != sizeof(my_rank)) {
    return Fail("Failed to send rank.");
  }
  *out = std::move(sock);
  return Success();
}

// Accept a connection from a peer (incoming), receiving their rank.
[[nodiscard]] Result AcceptPeer(TCPSocket* listener, std::chrono::seconds timeout,
                                std::int32_t* out_rank, std::shared_ptr<TCPSocket>* out) {
  auto sock = std::make_shared<TCPSocket>();
  auto rc = Success() << [&] {
    SockAddress addr;
    return listener->Accept(sock.get(), &addr);
  } << [&] {
    return sock->RecvTimeout(timeout);
  };
  if (!rc.OK()) {
    return rc;
  }
  std::int32_t rank{-1};
  std::size_t n_bytes{0};
  rc = sock->RecvAll(&rank, sizeof(rank), &n_bytes);
  if (!rc.OK()) {
    return rc;
  }
  if (n_bytes != sizeof(rank)) {
    return Fail("Failed to recv rank.");
  }
  *out_rank = rank;
  *out = std::move(sock);
  return Success();
}

// Workers connect to a sparse subset of peers: ring neighbors plus binomial tree
// neighbors (rooted at rank 0). This gives O(log n) connections per worker instead
// of O(n). The bootstrap ring sockets are reused as the final ring channels.
[[nodiscard]] Result ConnectWorkers(Comm const& comm, TCPSocket* listener, std::int32_t lport,
                                    proto::PeerInfo ninfo, std::chrono::seconds timeout,
                                    std::int32_t retry,
                                    std::vector<std::shared_ptr<TCPSocket>>* out_workers) {
  // Establish ring connections and exchange peer info.
  auto next = std::make_shared<TCPSocket>();
  auto prev = std::make_shared<TCPSocket>();

  auto rc = Success() << [&] {
    auto rc = Connect(ninfo.host, ninfo.port, retry, timeout, next.get());
    if (!rc.OK()) {
      return Fail("Bootstrap failed to connect to ring next.", std::move(rc));
    }
    return rc;
  } << [&] {
    return next->NonBlocking(true);
  } << [&] {
    SockAddress addr;
    return listener->Accept(prev.get(), &addr);
  } << [&] {
    return prev->NonBlocking(true);
  };
  if (!rc.OK()) {
    return rc;
  }

  std::vector<std::int8_t> buffer(HOST_NAME_MAX * comm.World(), 0);
  auto s_buffer = common::Span{buffer.data(), buffer.size()};
  auto next_host = s_buffer.subspan(HOST_NAME_MAX * comm.Rank(), HOST_NAME_MAX);
  if (next_host.size() < ninfo.host.size()) {
    return Fail("Got an invalid host name.");
  }
  std::copy(ninfo.host.cbegin(), ninfo.host.cend(), next_host.begin());

  auto prev_ch = std::make_shared<Channel>(comm, prev);
  auto next_ch = std::make_shared<Channel>(comm, next);

  auto block = [&] {
    for (auto ch : {prev_ch, next_ch}) {
      auto rc = ch->Block();
      if (!rc.OK()) {
        return rc;
      }
    }
    return Success();
  };

  rc = std::move(rc) << [&] {
    return cpu_impl::RingAllgather(comm, s_buffer, HOST_NAME_MAX, 0, prev_ch, next_ch);
  } << [&] {
    return block();
  };
  if (!rc.OK()) {
    return Fail("Failed to get host names from peers.", std::move(rc));
  }

  std::vector<std::int32_t> peers_port(comm.World(), -1);
  peers_port[comm.Rank()] = ninfo.port;
  rc = std::move(rc) << [&] {
    auto s_ports = common::Span{reinterpret_cast<std::int8_t*>(peers_port.data()),
                                peers_port.size() * sizeof(ninfo.port)};
    return cpu_impl::RingAllgather(comm, s_ports, sizeof(ninfo.port), 0, prev_ch, next_ch);
  } << [&] {
    return block();
  };
  if (!rc.OK()) {
    return Fail("Failed to get the port from peers.", std::move(rc));
  }

  std::vector<proto::PeerInfo> peers(comm.World());
  for (auto r = 0; r < comm.World(); ++r) {
    auto nhost = s_buffer.subspan(HOST_NAME_MAX * r, HOST_NAME_MAX);
    auto nport = peers_port[r];
    auto nrank = BootstrapNext(r, comm.World());
    peers[nrank] = {std::string{reinterpret_cast<char const*>(nhost.data())}, nport, nrank};
  }
  CHECK_EQ(peers[comm.Rank()].port, lport);
  for (auto const& p : peers) {
    CHECK_NE(p.port, -1);
  }

  // Connect to sparse peer set, reusing bootstrap ring sockets.
  auto my_peers = SparsePeers(comm.Rank(), comm.World());

  auto& workers = *out_workers;
  workers.resize(comm.World());

  auto next_rank = BootstrapNext(comm.Rank(), comm.World());
  auto prev_rank = BootstrapPrev(comm.Rank(), comm.World());
  if (next_rank == prev_rank) {
    // world == 2: both ring neighbors are the same rank. We have two TCP
    // connections but only one slot. Keep the one where the lower-ranked
    // worker initiated (next), matching the all-to-all convention.
    if (comm.Rank() < next_rank) {
      workers[next_rank] = std::move(next);
    } else {
      workers[prev_rank] = std::move(prev);
    }
  } else {
    workers[next_rank] = std::move(next);
    workers[prev_rank] = std::move(prev);
  }

  // For each peer pair, the lower-ranked worker initiates (connect) and the higher-ranked
  // worker accepts. Ring sockets are already in place, so only tree-only peers need new
  // connections.
  for (auto r : my_peers) {
    if (r > comm.Rank() && !workers[r]) {
      rc = ConnectPeer(peers[r], comm.Rank(), timeout, retry, &workers[r]);
      if (!rc.OK()) {
        return Fail("Failed to connect to peer " + std::to_string(r), std::move(rc));
      }
    }
  }

  // Accept connections from lower-ranked tree peers that weren't already covered by the
  // ring. The exact arrival order is unspecified, so we accept n_accept times and use the
  // rank sent by each peer to place the socket in the right slot.
  std::int32_t n_accept = 0;
  for (auto r : my_peers) {
    if (r < comm.Rank() && !workers[r]) {
      ++n_accept;
    }
  }
  for (std::int32_t i = 0; i < n_accept; ++i) {
    std::int32_t peer_rank{-1};
    std::shared_ptr<TCPSocket> sock;
    rc = AcceptPeer(listener, timeout, &peer_rank, &sock);
    if (!rc.OK()) {
      return Fail("Failed to accept from peer.", std::move(rc));
    }
    workers.at(peer_rank) = std::move(sock);
  }

  for (auto r : my_peers) {
    CHECK(workers[r]) << "Peer " << r << " not connected for rank " << comm.Rank();
  }

  return Success();
}

namespace {
std::string InitLog(std::string task_id, std::int32_t rank) {
  if (task_id.empty()) {
    return "Rank " + std::to_string(rank);
  }
  return "Task " + task_id + " got rank " + std::to_string(rank);
}
}  // namespace

RabitComm::RabitComm(std::string const& tracker_host, std::int32_t tracker_port,
                     std::chrono::seconds timeout, std::int32_t retry, std::string task_id,
                     StringView nccl_path, std::int32_t worker_port)
    : HostComm{tracker_host, tracker_port, timeout, retry, std::move(task_id)},
      nccl_path_{std::move(nccl_path)},
      worker_port_{worker_port} {
  if (this->TrackerInfo().host.empty()) {
    // Not in a distributed environment.
    LOG(CONSOLE) << InitLog(task_id_, rank_);
    return;
  }

  loop_.reset(new Loop{std::chrono::seconds{timeout_}});  // NOLINT
  auto rc = this->Bootstrap(timeout_, retry_, task_id_, worker_port_);
  if (!rc.OK()) {
    this->ResetState();
    SafeColl(Fail("Failed to bootstrap the communication group.", std::move(rc)));
  }
}

#if !defined(XGBOOST_USE_NCCL)
Comm* RabitComm::MakeCUDAVar(Context const*, std::shared_ptr<Coll>) const {
  common::AssertGPUSupport();
  common::AssertNCCLSupport();
  return nullptr;
}
#endif  //  !defined(XGBOOST_USE_NCCL)

[[nodiscard]] Result RabitComm::Bootstrap(std::chrono::seconds timeout, std::int32_t retry,
                                          std::string task_id, std::int32_t worker_port) {
  TCPSocket tracker;
  std::int32_t world{-1};
  auto rc = ConnectTrackerImpl(this->TrackerInfo(), timeout, retry, task_id, &tracker, this->Rank(),
                               world);
  if (!rc.OK()) {
    return Fail("Bootstrap failed.", std::move(rc));
  }

  this->domain_ = tracker.Domain();

  // Start command
  TCPSocket listener = TCPSocket::Create(tracker.Domain());
  std::int32_t lport{worker_port};
  rc = std::move(rc) << [&] {
    if (lport > 0) {
      // User-specified port, bind to INADDR_ANY with the given port.
      auto addr = (tracker.Domain() == SockDomain::kV6) ? "::" : "0.0.0.0";
      return listener.Bind(addr, &lport);
    }
    // Default: let the OS pick an available port.
    return listener.BindHost(&lport);
  } << [&] {
    return listener.Listen();
  };
  if (!rc.OK()) {
    return rc;
  }

  // create worker for listening to error notice.
  auto domain = tracker.Domain();
  std::shared_ptr<TCPSocket> error_sock{TCPSocket::CreatePtr(domain)};
  std::int32_t eport{0};
  rc = std::move(rc) << [&] {
    return error_sock->BindHost(&eport);
  } << [&] {
    return error_sock->Listen();
  };
  if (!rc.OK()) {
    return rc;
  }
  error_port_ = eport;

  error_worker_ = std::thread{[error_sock = std::move(error_sock), init = InitNewThread{}] {
    init();
    TCPSocket conn;
    SockAddress addr;
    auto rc = error_sock->Accept(&conn, &addr);
    // On Linux, a shutdown causes an invalid argument error;
    if (rc.Code() == std::errc::invalid_argument) {
      return;
    }
    // On Windows, accept returns a closed socket after finalize.
    if (conn.IsClosed()) {
      return;
    }
    // The error signal is from the tracker, while shutdown signal is from the shutdown method
    // of the RabitComm class (this).
    bool is_error{false};
    rc = proto::Error{}.RecvSignal(&conn, &is_error);
    if (!rc.OK()) {
      LOG(WARNING) << rc.Report();
      return;
    }
    if (!is_error) {
      return;  // shutdown
    }

    LOG(WARNING) << "Another worker is running into error.";
#if !defined(XGBOOST_STRICT_R_MODE) || XGBOOST_STRICT_R_MODE == 0
    // exit is nicer than abort as the former performs cleanups.
    std::exit(-1);
#else
    LOG(FATAL) << "abort";
#endif
  }};
  // The worker thread is detached here to avoid the need to handle it later during
  // destruction. For C++, if a thread is not joined or detached, it will segfault during
  // destruction.
  error_worker_.detach();

  proto::Start start;
  rc = std::move(rc) << [&] {
    return start.WorkerSend(lport, &tracker, eport);
  } << [&] {
    return start.WorkerRecv(&tracker, &world);
  };
  if (!rc.OK()) {
    return rc;
  }
  this->world_ = world;

  // get ring neighbors
  std::string snext;
  rc = tracker.Recv(&snext);
  if (!rc.OK()) {
    return Fail("Failed to receive the rank for the next worker.", std::move(rc));
  }
  auto jnext = Json::Load(StringView{snext});

  proto::PeerInfo ninfo{jnext};
  // get the rank of this worker
  this->rank_ = BootstrapPrev(ninfo.rank, world);
  this->tracker_.rank = rank_;

  std::vector<std::shared_ptr<TCPSocket>> workers;
  rc = ConnectWorkers(*this, &listener, lport, ninfo, timeout, retry, &workers);
  if (!rc.OK()) {
    return Fail("Failed to connect to other workers.", std::move(rc));
  }

  CHECK(this->channels_.empty());
  for (auto& w : workers) {
    if (w) {
      rc = std::move(rc) << [&] {
        return w->SetNoDelay();
      } << [&] {
        return w->NonBlocking(true);
      } << [&] {
        return w->SetKeepAlive();
      };
      if (!rc.OK()) {
        return rc;
      }
      this->channels_.emplace_back(std::make_shared<Channel>(*this, w));
    } else {
      this->channels_.emplace_back(nullptr);
    }
  }

  LOG(CONSOLE) << InitLog(task_id_, rank_);
  return rc;
}

RabitComm::~RabitComm() noexcept(false) {
  if (!this->IsDistributed()) {
    return;
  }
  LOG(WARNING) << "The communicator is being destroyed without a call to shutdown first. This can "
                  "lead to undefined behaviour.";
  auto rc = this->Shutdown();
  if (!rc.OK()) {
    LOG(WARNING) << rc.Report();
  }
}

[[nodiscard]] Result RabitComm::Shutdown() {
  if (!this->IsDistributed()) {
    return Success();
  }
  // Tell the tracker that this worker is shutting down.
  TCPSocket tracker;
  // Tell the error hanlding thread that we are shutting down.
  TCPSocket err_client;

  auto rc = Success() << [&] {
    return ConnectTrackerImpl(tracker_, timeout_, retry_, task_id_, &tracker, Rank(), World());
  } << [&] {
    return this->Block();
  } << [&] {
    return proto::ShutdownCMD{}.Send(&tracker);
  } << [&] {
    this->channels_.clear();
    return Success();
  } << [&] {
    // Use tracker address to determine whether we want to use IPv6.
    auto taddr = MakeSockAddress(xgboost::StringView{this->tracker_.host}, this->tracker_.port);
    // Shutdown the error handling thread. We signal the thread through socket,
    // alternatively, we can get the native handle and use pthread_cancel. But using a
    // socket seems to be clearer as we know what's happening.
    auto const& addr = taddr.IsV4() ? SockAddrV4::Loopback().Addr() : SockAddrV6::Loopback().Addr();
    // We use hardcoded 10 seconds and 1 retry here since we are just connecting to a
    // local socket. For a normal OS, this should be enough time to schedule the
    // connection.
    auto rc = Connect(StringView{addr}, this->error_port_, 1,
                      std::min(std::chrono::seconds{10}, timeout_), &err_client);
    this->ResetState();
    if (!rc.OK()) {
      return Fail("Failed to connect to the error socket.", std::move(rc));
    }
    return rc;
  } << [&] {
    // We put error thread shutdown at the end so that we have a better chance to finish
    // the previous more important steps.
    return proto::Error{}.SignalShutdown(&err_client);
  };
  if (!rc.OK()) {
    return Fail("Failed to shutdown.", std::move(rc));
  }
  return rc;
}

[[nodiscard]] Result RabitComm::LogTracker(std::string msg) const {
  if (!this->IsDistributed()) {
    LOG(CONSOLE) << msg;
    return Success();
  }
  TCPSocket out;
  proto::Print print;
  return Success() << [&] {
    return this->ConnectTracker(&out);
  } << [&] {
    return print.WorkerSend(&out, msg);
  };
}

[[nodiscard]] Result RabitComm::SignalError(Result const& res) {
  TCPSocket tracker;
  return Success() << [&] {
    return this->ConnectTracker(&tracker);
  } << [&] {
    return proto::ErrorCMD{}.WorkerSend(&tracker, res);
  };
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/comm.cu <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#if defined(XGBOOST_USE_NCCL)
#include <algorithm>  // for sort
#include <cstddef>    // for size_t
#include <cstdint>    // for uint64_t, int8_t
#include <cstring>    // for memcpy
#include <memory>     // for shared_ptr
#include <vector>     // for vector

#include "../common/cuda_rt_utils.h"    // for SetDevice, GetUuid, PrintUuid
#include "../common/type.h"             // for EraseType
#include "comm.cuh"                     // for NCCLComm
#include "comm.h"                       // for Comm
#include "nccl_stub.h"                  // for NcclStub
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {
namespace {
Result GetUniqueId(Context const* ctx, Comm const& comm, std::shared_ptr<NcclStub> stub,
                   std::shared_ptr<Coll> coll, ncclUniqueId* pid) {
  static const int kRootRank = 0;
  ncclUniqueId id;
  if (comm.Rank() == kRootRank) {
    auto rc = stub->GetUniqueId(&id);
    SafeColl(rc);
  }
  auto rc = coll->Broadcast(ctx, comm,
                            common::Span{reinterpret_cast<std::int8_t*>(&id), sizeof(ncclUniqueId)},
                            kRootRank);
  if (!rc.OK()) {
    return rc;
  }
  *pid = id;
  return Success();
}
}  // namespace

Comm* RabitComm::MakeCUDAVar(Context const* ctx, std::shared_ptr<Coll> pimpl) const {
  return new NCCLComm{ctx, *this, pimpl, StringView{this->nccl_path_}};
}

NCCLComm::NCCLComm(Context const* ctx, Comm const& root, std::shared_ptr<Coll> pimpl,
                   StringView nccl_path)
    : Comm{root.TrackerInfo().host, root.TrackerInfo().port, root.Timeout(), root.Retry(),
           root.TaskID()},
      stream_{ctx->Ordinal()} {
  this->world_ = root.World();
  this->rank_ = root.Rank();
  this->domain_ = root.Domain();
  if (!root.IsDistributed()) {
    return;
  }

  curt::SetDevice(ctx->Ordinal());
  stub_ = std::make_shared<NcclStub>(nccl_path);

  std::vector<unsigned char> uuids(root.World() * curt::kUuidLength, 0);
  auto s_uuid = common::Span{uuids.data(), uuids.size()};
  auto s_this_uuid = s_uuid.subspan(root.Rank() * curt::kUuidLength, curt::kUuidLength);
  curt::GetUuid(s_this_uuid, ctx->Ordinal());

  auto rc = pimpl->Allgather(ctx, root, common::EraseType(s_uuid));
  SafeColl(rc);

  std::vector<common::Span<unsigned char>> converted(root.World());
  std::size_t j = 0;
  for (size_t i = 0; i < uuids.size(); i += curt::kUuidLength) {
    converted[j] = s_uuid.subspan(i, curt::kUuidLength);
    j++;
  }

  std::sort(converted.begin(), converted.end());
  auto iter = std::unique(converted.begin(), converted.end());
  auto n_uniques = std::distance(converted.begin(), iter);

  CHECK_EQ(n_uniques, root.World())
      << "Multiple processes within communication group running on same CUDA "
      << "device is not supported. " << curt::PrintUuid(s_this_uuid) << "\n";

  rc = std::move(rc) << [&] {
    return GetUniqueId(ctx, root, this->stub_, pimpl, &nccl_unique_id_);
  } << [&] {
    ncclConfig_t config = NCCL_CONFIG_INITIALIZER;
    config.blocking = 0;
    return this->stub_->CommInitRankConfig(&nccl_comm_, root.World(), nccl_unique_id_, root.Rank(),
                                           &config);
  } << [&] {
    return BusyWait(this->stub_, this->nccl_comm_, this->Timeout());
  };
  SafeColl(rc);

  for (std::int32_t r = 0; r < root.World(); ++r) {
    // Keep point-to-point channel launches on the communicator stream so helper-local staging
    // work and the NCCL send/recv edges share one ordering domain.
    this->channels_.emplace_back(
        std::make_shared<NCCLChannel>(root, r, nccl_comm_, stub_, stream_.View()));
  }
}

NCCLComm::~NCCLComm() {
  // Drain pending NCCL kernels before `stream_` is destroyed.
  (void)stream_.Sync();
  // Release channels while `stream_` is still alive.
  this->channels_.clear();

  if (nccl_comm_) {
    auto rc = Success() << [this] {
      return this->stub_->CommFinalize(this->nccl_comm_);
    } << [this] {
      auto rc = BusyWait(this->stub_, this->nccl_comm_, this->Timeout());
      if (!rc.OK()) {
        return std::move(rc) + this->stub_->CommAbort(this->nccl_comm_);
      }
      return rc;
    } << [this] {
      return this->stub_->CommDestroy(this->nccl_comm_);
    };
    if (!rc.OK()) {
      LOG(WARNING) << rc.Report();
    }
  }
  nccl_comm_ = nullptr;
}
}  // namespace xgboost::collective
#endif  // defined(XGBOOST_USE_NCCL)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/comm.cuh <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#pragma once

#ifdef XGBOOST_USE_NCCL
#include "nccl.h"
#endif  // XGBOOST_USE_NCCL

#include <cstdint>      // for int32_t
#include <memory>       // for shared_ptr
#include <type_traits>  // for enable_if_t, invoke_result_t, is_same_v
#include <utility>      // for move, forward

#include "../common/cuda_stream.h"  // for StreamRef, Stream, Event
#include "../common/utils.h"        // for MakeCleanup
#include "coll.h"
#include "comm.h"
#include "nccl_stub.h"  // for NcclStub
#include "xgboost/context.h"

namespace xgboost::collective {

inline Result GetCUDAResult(cudaError rc) {
  if (rc == cudaSuccess) {
    return Success();
  }
  std::string msg = thrust::system_error(rc, thrust::cuda_category()).what();
  return Fail(msg);
}

#if defined(XGBOOST_USE_NCCL)
template <typename Fn>
[[nodiscard]] std::enable_if_t<std::is_same_v<std::invoke_result_t<Fn>, Result>, Result>
BracketNccl(curt::StreamRef user_stream, curt::StreamRef nccl_stream, Fn&& fn) {
  curt::Event before;
  before.Record(user_stream);
  nccl_stream.Wait(before);

  auto after = common::MakeCleanup([&] {
    curt::Event ev;
    ev.Record(nccl_stream);
    user_stream.Wait(ev);
  });

  return std::forward<Fn>(fn)();
}
#endif  // defined(XGBOOST_USE_NCCL)

#if defined(XGBOOST_USE_NCCL)
class NCCLComm : public Comm {
 private:
  // Declared first so among this class's own members it is destroyed last
  curt::Stream stream_;
  std::shared_ptr<NcclStub> stub_;
  ncclComm_t nccl_comm_{nullptr};
  ncclUniqueId nccl_unique_id_{};
  std::string nccl_path_;

 public:
  [[nodiscard]] ncclComm_t Handle() const { return nccl_comm_; }
  auto Stub() const { return stub_; }

  explicit NCCLComm(Context const* ctx, Comm const& root, std::shared_ptr<Coll> pimpl,
                    StringView nccl_path);
  [[nodiscard]] Result LogTracker(std::string) const override {
    LOG(FATAL) << "Device comm is used for logging.";
    return Fail("Undefined.");
  }
  ~NCCLComm() override;
  [[nodiscard]] bool IsFederated() const override { return false; }
  [[nodiscard]] curt::StreamRef Stream() const { return stream_.View(); }
  [[nodiscard]] Result Block() const override {
    auto rc = this->Stream().Sync(false);
    return GetCUDAResult(rc);
  }
  [[nodiscard]] Result Shutdown() final {
    this->ResetState();
    return Success();
  }
};

class NCCLChannel : public Channel {
  std::int32_t rank_{-1};
  ncclComm_t nccl_comm_{};
  std::shared_ptr<NcclStub> stub_;
  curt::StreamRef stream_;

 public:
  explicit NCCLChannel(Comm const& comm, std::int32_t rank, ncclComm_t nccl_comm,
                       std::shared_ptr<NcclStub> stub, curt::StreamRef stream)
      : rank_{rank},
        nccl_comm_{nccl_comm},
        stub_{std::move(stub)},
        Channel{comm, nullptr},
        stream_{std::move(stream)} {}

  [[nodiscard]] Result SendAll(std::int8_t const* ptr, std::size_t n) override {
    return stub_->Send(ptr, n, ncclInt8, rank_, nccl_comm_, stream_);
  }
  [[nodiscard]] Result RecvAll(std::int8_t* ptr, std::size_t n) override {
    return stub_->Recv(ptr, n, ncclInt8, rank_, nccl_comm_, stream_);
  }
  [[nodiscard]] Result Block() override {
    auto rc = stream_.Sync(false);
    return GetCUDAResult(rc);
  }
};

#endif  //  defined(XGBOOST_USE_NCCL)
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/comm.h <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#pragma once
#include <chrono>   // for seconds
#include <cstddef>  // for size_t
#include <cstdint>  // for int32_t, int64_t
#include <memory>   // for shared_ptr
#include <string>   // for string
#include <thread>   // for thread
#include <utility>  // for move
#include <vector>   // for vector

#include "loop.h"                       // for Loop
#include "protocol.h"                   // for PeerInfo
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/collective/socket.h"  // for TCPSocket, GetHostName
#include "xgboost/context.h"            // for Context
#include "xgboost/span.h"               // for Span

namespace xgboost::collective {

inline constexpr std::int64_t DefaultTimeoutSec() { return 60 * 30; }  // 30min
inline constexpr std::int32_t DefaultRetry() { return 3; }

inline StringView DefaultNcclName() { return "libnccl.so.2"; }

class Channel;
class Coll;

/**
 * @brief Base communicator storing info about the tracker and other communicators.
 */
class Comm : public std::enable_shared_from_this<Comm> {
 protected:
  std::int32_t world_{-1};
  std::int32_t rank_{0};
  std::chrono::seconds timeout_{DefaultTimeoutSec()};
  std::int32_t retry_{DefaultRetry()};

  proto::PeerInfo tracker_;
  SockDomain domain_{SockDomain::kV4};

  std::thread error_worker_;
  std::int32_t error_port_;

  std::string task_id_;
  std::vector<std::shared_ptr<Channel>> channels_;
  std::shared_ptr<Loop> loop_{nullptr};  // fixme: require federated comm to have a timeout

  void ResetState() {
    this->world_ = -1;
    this->rank_ = 0;
    this->timeout_ = std::chrono::seconds{DefaultTimeoutSec()};

    tracker_ = proto::PeerInfo{};
    this->task_id_.clear();
    channels_.clear();

    loop_.reset();
  }

 public:
  Comm() = default;
  Comm(std::string const& host, std::int32_t port, std::chrono::seconds timeout, std::int32_t retry,
       std::string task_id);
  virtual ~Comm() noexcept(false) {}  // NOLINT

  Comm(Comm const& that) = delete;
  Comm& operator=(Comm const& that) = delete;
  Comm(Comm&& that) = delete;
  Comm& operator=(Comm&& that) = delete;

  [[nodiscard]] auto TrackerInfo() const { return tracker_; }
  [[nodiscard]] Result ConnectTracker(TCPSocket* out) const;
  [[nodiscard]] auto Domain() const { return domain_; }
  [[nodiscard]] auto Timeout() const { return timeout_; }
  [[nodiscard]] auto Retry() const { return retry_; }
  [[nodiscard]] auto TaskID() const { return task_id_; }

  [[nodiscard]] auto Rank() const noexcept { return rank_; }
  [[nodiscard]] auto World() const noexcept { return IsDistributed() ? world_ : 1; }
  [[nodiscard]] bool IsDistributed() const noexcept { return world_ != -1; }
  void Submit(Loop::Op op) const {
    CHECK(loop_);
    loop_->Submit(std::move(op));
  }
  [[nodiscard]] virtual Result Block() const { return loop_->Block(); }

  [[nodiscard]] bool HasChan(std::int32_t rank) const {
    return rank >= 0 && rank < static_cast<std::int32_t>(channels_.size()) &&
           channels_[rank] != nullptr;
  }
  [[nodiscard]] virtual std::shared_ptr<Channel> Chan(std::int32_t rank) const {
    CHECK(HasChan(rank)) << "No channel to rank " << rank << " from rank " << rank_
                         << ". The topology does not include this peer.";
    return channels_[rank];
  }
  [[nodiscard]] virtual bool IsFederated() const = 0;
  [[nodiscard]] virtual Result LogTracker(std::string msg) const = 0;

  [[nodiscard]] virtual Result SignalError(Result const&) { return Success(); }
  /**
   * @brief Get a string ID for the current process.
   */
  [[nodiscard]] virtual Result ProcessorName(std::string* out) const {
    auto rc = GetHostName(out);
    return rc;
  }
  [[nodiscard]] virtual Result Shutdown() = 0;
};

/**
 * @brief Base class for CPU-based communicator.
 */
class HostComm : public Comm {
 public:
  using Comm::Comm;
  [[nodiscard]] virtual Comm* MakeCUDAVar(Context const* ctx,
                                          std::shared_ptr<Coll> pimpl) const = 0;
};

class RabitComm : public HostComm {
  std::string nccl_path_ = std::string{DefaultNcclName()};
  // User-specified port for the worker listener socket. 0 means the OS picks an available
  // port.
  std::int32_t worker_port_{0};

  [[nodiscard]] Result Bootstrap(std::chrono::seconds timeout, std::int32_t retry,
                                 std::string task_id, std::int32_t worker_port);

 public:
  // bootstrapping construction.
  RabitComm() = default;
  RabitComm(std::string const& tracker_host, std::int32_t tracker_port,
            std::chrono::seconds timeout, std::int32_t retry, std::string task_id,
            StringView nccl_path, std::int32_t worker_port);
  ~RabitComm() noexcept(false) override;

  [[nodiscard]] bool IsFederated() const override { return false; }
  [[nodiscard]] Result LogTracker(std::string msg) const override;

  [[nodiscard]] Result SignalError(Result const&) override;
  [[nodiscard]] Result Shutdown() final;

  [[nodiscard]] Comm* MakeCUDAVar(Context const* ctx, std::shared_ptr<Coll> pimpl) const override;
};

/**
 * @brief Communication channel between workers.
 */
class Channel {
  std::shared_ptr<TCPSocket> sock_{nullptr};
  Result rc_;
  Comm const& comm_;

 public:
  explicit Channel(Comm const& comm, std::shared_ptr<TCPSocket> sock)
      : sock_{std::move(sock)}, comm_{comm} {}
  virtual ~Channel() = default;

  [[nodiscard]] virtual Result SendAll(std::int8_t const* ptr, std::size_t n) {
    Loop::Op op{Loop::Op::kWrite, comm_.Rank(), const_cast<std::int8_t*>(ptr), n, sock_.get(), 0};
    CHECK(sock_.get());
    comm_.Submit(std::move(op));
    return Success();
  }
  [[nodiscard]] Result SendAll(common::Span<std::int8_t const> data) {
    return this->SendAll(data.data(), data.size_bytes());
  }

  [[nodiscard]] virtual Result RecvAll(std::int8_t* ptr, std::size_t n) {
    Loop::Op op{Loop::Op::kRead, comm_.Rank(), ptr, n, sock_.get(), 0};
    CHECK(sock_.get());
    comm_.Submit(std::move(op));
    return Success();
  }
  [[nodiscard]] Result RecvAll(common::Span<std::int8_t> data) {
    return this->RecvAll(data.data(), data.size_bytes());
  }

  [[nodiscard]] auto Socket() const { return sock_; }
  [[nodiscard]] virtual Result Block() { return comm_.Block(); }
};

enum class Op { kMax = 0, kMin = 1, kSum = 2, kBitwiseAND = 3, kBitwiseOR = 4, kBitwiseXOR = 5 };
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/comm_group.cc <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include "comm_group.h"

#include <algorithm>  // for transform
#include <cctype>     // for tolower
#include <chrono>     // for seconds
#include <cstdint>    // for int32_t
#include <iterator>   // for back_inserter
#include <memory>     // for shared_ptr, unique_ptr
#include <string>     // for string

#include "../common/json_utils.h"  // for OptionalArg
#include "coll.h"                  // for Coll
#include "comm.h"                  // for Comm
#include "xgboost/context.h"       // for DeviceOrd
#include "xgboost/json.h"          // for Json

#if defined(XGBOOST_USE_FEDERATED)
#include "../../plugin/federated/federated_coll.h"
#include "../../plugin/federated/federated_comm.h"
#endif

namespace xgboost::collective {
[[nodiscard]] std::shared_ptr<Coll> CommGroup::Backend(DeviceOrd device) const {
  if (device.IsCUDA()) {
    if (!gpu_coll_) {
      gpu_coll_.reset(backend_->MakeCUDAVar());
    }
    return gpu_coll_;
  }
  return backend_;
}

[[nodiscard]] Comm const& CommGroup::Ctx(Context const* ctx, DeviceOrd device) const {
  if (device.IsCUDA()) {
    CHECK(ctx->IsCUDA());
    if (!gpu_comm_ || gpu_comm_->World() != comm_->World()) {
      gpu_comm_.reset(comm_->MakeCUDAVar(ctx, backend_));
    }
    return *gpu_comm_;
  }
  return *comm_;
}

CommGroup::CommGroup()
    : comm_{std::shared_ptr<RabitComm>(new RabitComm{})},  // NOLINT
      backend_{std::shared_ptr<Coll>(new Coll{})} {}       // NOLINT

[[nodiscard]] CommGroup* CommGroup::Create(Json config) {
  if (IsA<Null>(config)) {
    return new CommGroup;
  }

  std::string type = OptionalArg<String>(config, "dmlc_communicator", std::string{"rabit"});
  // Try both lower and upper case for compatibility
  auto get_param = [&](std::string name, auto dft, auto t) {
    std::string upper;
    std::transform(name.cbegin(), name.cend(), std::back_inserter(upper),
                   [](char c) { return std::toupper(c); });
    std::transform(name.cbegin(), name.cend(), name.begin(),
                   [](char c) { return std::tolower(c); });

    auto const& obj = get<Object const>(config);
    auto it = obj.find(upper);
    if (it != obj.cend() && obj.find(name) != obj.cend()) {
      LOG(FATAL) << "Duplicated parameter:" << name;
    }
    if (it != obj.cend()) {
      return OptionalArg<decltype(t)>(config, upper, dft);
    } else {
      return OptionalArg<decltype(t)>(config, name, dft);
    }
  };
  // Common args
  auto retry = get_param("dmlc_retry", static_cast<Integer::Int>(DefaultRetry()), Integer{});
  auto timeout =
      get_param("dmlc_timeout", static_cast<Integer::Int>(DefaultTimeoutSec()), Integer{});
  CHECK_GE(timeout, 0);
  auto task_id = get_param("dmlc_task_id", std::string{}, String{});

  if (type == "rabit") {
    auto tracker_host = get_param("dmlc_tracker_uri", std::string{}, String{});
    auto tracker_port = get_param("dmlc_tracker_port", static_cast<std::int64_t>(0), Integer{});
    auto nccl = get_param("dmlc_nccl_path", std::string{DefaultNcclName()}, String{});
    auto worker_port = get_param("dmlc_worker_port", static_cast<std::int64_t>(0), Integer{});
    CHECK_LE(worker_port, std::numeric_limits<in_port_t>::max());
    CHECK_GE(worker_port, 0);
    CHECK_LE(tracker_port, std::numeric_limits<in_port_t>::max());
    CHECK_GE(tracker_port, 0);
    auto ptr = new CommGroup{std::shared_ptr<RabitComm>{new RabitComm{
                                 // NOLINT
                                 tracker_host, static_cast<std::int32_t>(tracker_port),
                                 std::chrono::seconds{timeout}, static_cast<std::int32_t>(retry),
                                 task_id, nccl, static_cast<std::int32_t>(worker_port)}},
                             std::shared_ptr<Coll>(new Coll{})};  // NOLINT
    return ptr;
  } else if (type == "federated") {
#if defined(XGBOOST_USE_FEDERATED)
    auto ptr = new CommGroup{
        std::make_shared<FederatedComm>(retry, std::chrono::seconds{timeout}, task_id, config),
        std::make_shared<FederatedColl>()};
    return ptr;
#endif  // defined(XGBOOST_USE_FEDERATED)
  } else {
    LOG(FATAL) << "Invalid communicator type";
  }

  return nullptr;
}

std::unique_ptr<collective::CommGroup>& GlobalCommGroup() {
  static thread_local std::unique_ptr<collective::CommGroup> sptr;
  if (!sptr) {
    Json config{Null{}};
    sptr.reset(CommGroup::Create(config));
  }
  return sptr;
}

void GlobalCommGroupInit(Json config) {
  auto& sptr = GlobalCommGroup();
  sptr.reset(CommGroup::Create(std::move(config)));
}

void GlobalCommGroupFinalize() {
  auto& sptr = GlobalCommGroup();
  auto rc = sptr->Finalize();
  sptr.reset();
  SafeColl(rc);
}

void Init(Json const& config) { GlobalCommGroupInit(config); }

void Finalize() { GlobalCommGroupFinalize(); }

std::int32_t GetRank() noexcept { return GlobalCommGroup()->Rank(); }

std::int32_t GetWorldSize() noexcept { return GlobalCommGroup()->World(); }

bool IsDistributed() noexcept { return GlobalCommGroup()->IsDistributed(); }

[[nodiscard]] bool IsFederated() {
  return GlobalCommGroup()->Ctx(nullptr, DeviceOrd::CPU()).IsFederated();
}

void Print(std::string const& message) {
  auto rc = GlobalCommGroup()->Ctx(nullptr, DeviceOrd::CPU()).LogTracker(message);
  SafeColl(rc);
}

std::string GetProcessorName() {
  std::string out;
  auto rc = GlobalCommGroup()->ProcessorName(&out);
  SafeColl(rc);
  return out;
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/comm_group.h <==
/**
 * Copyright 2023, XGBoost Contributors
 */
#pragma once
#include <memory>   // for shared_ptr, unique_ptr
#include <string>   // for string
#include <utility>  // for move

#include "coll.h"                       // for Comm
#include "comm.h"                       // for Coll
#include "xgboost/collective/result.h"  // for Result

namespace xgboost::collective {
/**
 * @brief Communicator group used for double dispatching between communicators and
 *        collective implementations.
 */
class CommGroup {
  std::shared_ptr<HostComm> comm_;
  mutable std::shared_ptr<Comm> gpu_comm_;

  std::shared_ptr<Coll> backend_;
  mutable std::shared_ptr<Coll> gpu_coll_;  // lazy initialization

  CommGroup(std::shared_ptr<Comm> comm, std::shared_ptr<Coll> coll)
      : comm_{std::dynamic_pointer_cast<HostComm>(comm)}, backend_{std::move(coll)} {
    CHECK(comm_);
  }

 public:
  CommGroup();

  [[nodiscard]] auto World() const noexcept { return comm_->World(); }
  [[nodiscard]] auto Rank() const noexcept { return comm_->Rank(); }
  [[nodiscard]] bool IsDistributed() const noexcept { return comm_->IsDistributed(); }

  [[nodiscard]] Result Finalize() const {
    return Success() << [this] {
      if (gpu_comm_) {
        return gpu_comm_->Shutdown();
      }
      return Success();
    } << [&] {
      return comm_->Shutdown();
    };
  }

  [[nodiscard]] static CommGroup* Create(Json config);

  [[nodiscard]] std::shared_ptr<Coll> Backend(DeviceOrd device) const;
  /**
   * @brief Decide the context to use for communication.
   *
   * @param ctx Global context, provides the CUDA stream and ordinal.
   * @param device The device used by the data to be communicated.
   */
  [[nodiscard]] Comm const& Ctx(Context const* ctx, DeviceOrd device) const;
  [[nodiscard]] Result SignalError(Result const& res) { return comm_->SignalError(res); }

  [[nodiscard]] Result ProcessorName(std::string* out) const {
    return this->comm_->ProcessorName(out);
  }
};

std::unique_ptr<collective::CommGroup>& GlobalCommGroup();

void GlobalCommGroupInit(Json config);

void GlobalCommGroupFinalize();
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/communicator-inl.h <==
/**
 * Copyright 2022-2024, XGBoost contributors
 */
#pragma once
#include <string>

#include "xgboost/json.h"  // for Json

namespace xgboost::collective {
/**
 * @brief Initialize the collective communicator.
 */
void Init(Json const& config);

/**
 * @brief Finalize the collective communicator.
 *
 * Call this function after you finished all jobs.
 */
void Finalize();

/**
 * @brief Get rank of current process.
 *
 * @return Rank of the worker.
 */
[[nodiscard]] std::int32_t GetRank() noexcept;

/**
 * @brief Get total number of processes.
 *
 * @return Total world size.
 */
[[nodiscard]] std::int32_t GetWorldSize() noexcept;

/**
 * @brief Get if the communicator is distributed.
 *
 * @return True if the communicator is distributed.
 */
[[nodiscard]] bool IsDistributed() noexcept;

/**
 * @brief Get if the communicator is federated.
 *
 * @return True if the communicator is federated.
 */
[[nodiscard]] bool IsFederated();

/**
 * @brief Print the message to the communicator.
 *
 * This function can be used to communicate the information of the progress to the user who monitors
 * the communicator.
 *
 * @param message The message to be printed.
 */
void Print(std::string const& message);
/**
 * @brief Get the name of the processor.
 *
 * @return Name of the processor.
 */
std::string GetProcessorName();
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/in_memory_communicator.h <==
/*!
 * Copyright 2022 XGBoost contributors
 */
#pragma once
#include <xgboost/json.h>

#include <string>

#include "../c_api/c_api_utils.h"
#include "in_memory_handler.h"

namespace xgboost {
namespace collective {

/**
 * An in-memory communicator, useful for testing.
 */
class InMemoryCommunicator {
 public:
  /**
   * @brief Create a new communicator based on JSON configuration.
   * @param config JSON configuration.
   * @return Communicator as specified by the JSON configuration.
   */
  static InMemoryCommunicator* Create(Json const& config) {
    int world_size{0};
    int rank{-1};

    // Parse environment variables first.
    auto* value = getenv("IN_MEMORY_WORLD_SIZE");
    if (value != nullptr) {
      world_size = std::stoi(value);
    }
    value = getenv("IN_MEMORY_RANK");
    if (value != nullptr) {
      rank = std::stoi(value);
    }

    // Runtime configuration overrides, optional as users can specify them as env vars.
    world_size = static_cast<int>(OptionalArg<Integer>(config, "in_memory_world_size",
                                                       static_cast<Integer::Int>(world_size)));
    rank = static_cast<int>(
        OptionalArg<Integer>(config, "in_memory_rank", static_cast<Integer::Int>(rank)));

    if (world_size == 0) {
      LOG(FATAL) << "Federated world size must be set.";
    }
    if (rank == -1) {
      LOG(FATAL) << "Federated rank must be set.";
    }
    return new InMemoryCommunicator(world_size, rank);
  }

  InMemoryCommunicator(int world_size, int rank) {
    handler_.Init(world_size, rank);
  }

  ~InMemoryCommunicator() override { handler_.Shutdown(sequence_number_++, GetRank()); }

  bool IsDistributed() const override { return true; }
  bool IsFederated() const override { return false; }

  std::string AllGather(std::string_view input) override {
    std::string output;
    handler_.Allgather(input.data(), input.size(), &output, sequence_number_++, GetRank());
    return output;
  }

  std::string AllGatherV(std::string_view input) override {
    std::string output;
    handler_.AllgatherV(input.data(), input.size(), &output, sequence_number_++, GetRank());
    return output;
  }

  void AllReduce(void* in_out, std::size_t size, DataType data_type, Operation operation) override {
    auto const bytes = size * GetTypeSize(data_type);
    std::string output;
    handler_.Allreduce(static_cast<const char*>(in_out), bytes, &output, sequence_number_++,
                       GetRank(), data_type, operation);
    output.copy(static_cast<char*>(in_out), bytes);
  }

  void Broadcast(void* in_out, std::size_t size, int root) override {
    std::string output;
    handler_.Broadcast(static_cast<const char*>(in_out), size, &output, sequence_number_++,
                       GetRank(), root);
    output.copy(static_cast<char*>(in_out), size);
  }

  std::string GetProcessorName() override { return "rank" + std::to_string(GetRank()); }

  void Print(const std::string& message) override { LOG(CONSOLE) << message; }

 protected:
  void Shutdown() override {}

 private:
  static InMemoryHandler handler_;
  uint64_t sequence_number_{};
};

}  // namespace collective
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/in_memory_handler.cc <==
/**
 * Copyright 2022-2023, XGBoost contributors
 */
#include "in_memory_handler.h"

#include <algorithm>
#include <functional>
#include <stdexcept>

#include "comm.h"

namespace xgboost::collective {
/**
 * @brief Functor for allgather.
 */
class AllgatherFunctor {
 public:
  std::string const name{"Allgather"};

  AllgatherFunctor(std::int32_t world_size, std::int32_t rank)
      : world_size_{world_size}, rank_{rank} {}

  void operator()(char const* input, std::size_t bytes, AlignedByteBuffer* buffer) const {
    if (buffer->Empty()) {
      // Resize the buffer if this is the first request.
      buffer->Resize(bytes * world_size_);
    }

    // Splice the input into the common buffer.
    buffer->Replace(rank_ * bytes, bytes, input);
  }

 private:
  std::int32_t world_size_;
  std::int32_t rank_;
};

/**
 * @brief Functor for variable-length allgather.
 */
class AllgatherVFunctor {
 public:
  std::string const name{"AllgatherV"};

  AllgatherVFunctor(std::int32_t world_size, std::int32_t rank,
                    std::map<std::size_t, std::string_view>* data)
      : world_size_{world_size}, rank_{rank}, data_{data} {}

  void operator()(char const* input, std::size_t bytes, AlignedByteBuffer* buffer) const {
    data_->emplace(rank_, std::string_view{input, bytes});
    if (data_->size() == static_cast<std::size_t>(world_size_)) {
      for (auto const& kv : *data_) {
        buffer->Append(kv.second);
      }
      data_->clear();
    }
  }

 private:
  std::int32_t world_size_;
  std::int32_t rank_;
  std::map<std::size_t, std::string_view>* data_;
};

/**
 * @brief Functor for allreduce.
 */
class AllreduceFunctor {
 public:
  std::string const name{"Allreduce"};

  AllreduceFunctor(ArrayInterfaceHandler::Type dataType, Op operation)
      : data_type_{dataType}, operation_{operation} {}

  void operator()(char const* input, std::size_t bytes, AlignedByteBuffer* buffer) const {
    if (buffer->Empty()) {
      // Copy the input if this is the first request.
      buffer->Assign(input, bytes);
    } else {
      auto n_bytes_type = DispatchDType(data_type_, [](auto t) { return sizeof(t); });
      CHECK_EQ(bytes % n_bytes_type, 0) << "Input size is not a multiple of its element size.";
      CHECK_EQ(buffer->Size(), bytes) << "Input size differs across allreduce calls.";
      // Apply the reduce_operation to the input and the buffer.
      Accumulate(input, bytes, buffer);
    }
  }

 private:
  template <class T, std::enable_if_t<std::is_integral_v<T>>* = nullptr>
  void AccumulateBitwise(T* buffer, T const* input, std::size_t size, Op reduce_operation) const {
    switch (reduce_operation) {
      case Op::kBitwiseAND:
        std::transform(buffer, buffer + size, input, buffer, std::bit_and<T>());
        break;
      case Op::kBitwiseOR:
        std::transform(buffer, buffer + size, input, buffer, std::bit_or<T>());
        break;
      case Op::kBitwiseXOR:
        std::transform(buffer, buffer + size, input, buffer, std::bit_xor<T>());
        break;
      default:
        throw std::invalid_argument("Invalid reduce operation");
    }
  }

  template <class T, std::enable_if_t<std::is_floating_point_v<T>>* = nullptr>
  void AccumulateBitwise(T*, T const*, std::size_t, Op) const {
    LOG(FATAL) << "Floating point types do not support bitwise operations.";
  }

  template <class T>
  void Accumulate(T* buffer, T const* input, std::size_t size, Op reduce_operation) const {
    switch (reduce_operation) {
      case Op::kMax:
        std::transform(buffer, buffer + size, input, buffer,
                       [](T a, T b) { return std::max(a, b); });
        break;
      case Op::kMin:
        std::transform(buffer, buffer + size, input, buffer,
                       [](T a, T b) { return std::min(a, b); });
        break;
      case Op::kSum:
        std::transform(buffer, buffer + size, input, buffer, std::plus<T>());
        break;
      case Op::kBitwiseAND:
      case Op::kBitwiseOR:
      case Op::kBitwiseXOR:
        AccumulateBitwise(buffer, input, size, reduce_operation);
        break;
      default:
        throw std::invalid_argument("Invalid reduce operation");
    }
  }

  void Accumulate(char const* input, std::size_t bytes, AlignedByteBuffer* buffer) const {
    using Type = ArrayInterfaceHandler::Type;
    auto data = buffer->Data();
    auto size = bytes / DispatchDType(data_type_, [](auto t) { return sizeof(t); });
    switch (data_type_) {
      case Type::kI1:
        Accumulate(reinterpret_cast<std::int8_t*>(data),
                   reinterpret_cast<std::int8_t const*>(input), size, operation_);
        break;
      case Type::kU1:
        Accumulate(reinterpret_cast<std::uint8_t*>(data),
                   reinterpret_cast<std::uint8_t const*>(input), size, operation_);
        break;
      case Type::kI4:
        Accumulate(reinterpret_cast<std::int32_t*>(data),
                   reinterpret_cast<std::int32_t const*>(input), size, operation_);
        break;
      case Type::kU4:
        Accumulate(reinterpret_cast<std::uint32_t*>(data),
                   reinterpret_cast<std::uint32_t const*>(input), size, operation_);
        break;
      case Type::kI8:
        Accumulate(reinterpret_cast<std::int64_t*>(data),
                   reinterpret_cast<std::int64_t const*>(input), size, operation_);
        break;
      case Type::kU8:
        Accumulate(reinterpret_cast<std::uint64_t*>(data),
                   reinterpret_cast<std::uint64_t const*>(input), size, operation_);
        break;
      case Type::kF4:
        Accumulate(reinterpret_cast<float*>(data), reinterpret_cast<float const*>(input), size,
                   operation_);
        break;
      case Type::kF8:
        Accumulate(reinterpret_cast<double*>(data), reinterpret_cast<double const*>(input), size,
                   operation_);
        break;
      default:
        throw std::invalid_argument("Invalid data type");
    }
  }

 private:
  ArrayInterfaceHandler::Type data_type_;
  Op operation_;
};

/**
 * @brief Functor for broadcast.
 */
class BroadcastFunctor {
 public:
  std::string const name{"Broadcast"};

  BroadcastFunctor(std::int32_t rank, std::int32_t root) : rank_{rank}, root_{root} {}

  void operator()(char const* input, std::size_t bytes, AlignedByteBuffer* buffer) const {
    if (rank_ == root_) {
      // Copy the input if this is the root.
      buffer->Assign(input, bytes);
    }
  }

 private:
  std::int32_t rank_;
  std::int32_t root_;
};

void InMemoryHandler::Init(std::int32_t world_size, std::int32_t) {
  CHECK(world_size_ < world_size) << "In memory handler already initialized.";

  std::unique_lock<std::mutex> lock(mutex_);
  world_size_++;
  cv_.wait(lock, [this, world_size] { return world_size_ == world_size; });
  lock.unlock();
  cv_.notify_all();
}

void InMemoryHandler::Shutdown(uint64_t sequence_number, std::int32_t) {
  CHECK(world_size_ > 0) << "In memory handler already shutdown.";

  std::unique_lock<std::mutex> lock(mutex_);
  cv_.wait(lock, [this, sequence_number] { return sequence_number_ == sequence_number; });
  received_++;
  cv_.wait(lock, [this] { return received_ == world_size_; });

  received_ = 0;
  world_size_ = 0;
  sequence_number_ = 0;
  lock.unlock();
  cv_.notify_all();
}

void InMemoryHandler::Allgather(char const* input, std::size_t bytes, std::string* output,
                                std::size_t sequence_number, std::int32_t rank) {
  Handle(input, bytes, output, sequence_number, rank, AllgatherFunctor{world_size_, rank});
}

void InMemoryHandler::AllgatherV(char const* input, std::size_t bytes, std::string* output,
                                 std::size_t sequence_number, std::int32_t rank) {
  Handle(input, bytes, output, sequence_number, rank, AllgatherVFunctor{world_size_, rank, &aux_});
}

void InMemoryHandler::Allreduce(char const* input, std::size_t bytes, std::string* output,
                                std::size_t sequence_number, std::int32_t rank,
                                ArrayInterfaceHandler::Type data_type, Op op) {
  Handle(input, bytes, output, sequence_number, rank, AllreduceFunctor{data_type, op});
}

void InMemoryHandler::Broadcast(char const* input, std::size_t bytes, std::string* output,
                                std::size_t sequence_number, std::int32_t rank, std::int32_t root) {
  Handle(input, bytes, output, sequence_number, rank, BroadcastFunctor{rank, root});
}

template <class HandlerFunctor>
void InMemoryHandler::Handle(char const* input, std::size_t bytes, std::string* output,
                             std::size_t sequence_number, std::int32_t rank,
                             HandlerFunctor const& functor) {
  // Pass through if there is only 1 client.
  if (world_size_ == 1) {
    output->assign(input, bytes);
    return;
  }

  std::unique_lock<std::mutex> lock(mutex_);

  LOG(DEBUG) << functor.name << " rank " << rank << ": waiting for current sequence number";
  cv_.wait(lock, [this, sequence_number] { return sequence_number_ == sequence_number; });

  LOG(DEBUG) << functor.name << " rank " << rank << ": handling request";
  functor(input, bytes, &buffer_);
  received_++;

  if (received_ == world_size_) {
    LOG(DEBUG) << functor.name << " rank " << rank << ": all requests received";
    output->assign(buffer_.Data(), buffer_.Size());
    sent_++;
    lock.unlock();
    cv_.notify_all();
    return;
  }

  LOG(DEBUG) << functor.name << " rank " << rank << ": waiting for all clients";
  cv_.wait(lock, [this] { return received_ == world_size_; });

  LOG(DEBUG) << functor.name << " rank " << rank << ": sending reply";
  output->assign(buffer_.Data(), buffer_.Size());
  sent_++;

  if (sent_ == world_size_) {
    LOG(DEBUG) << functor.name << " rank " << rank << ": all replies sent";
    sent_ = 0;
    received_ = 0;
    buffer_.Clear();
    sequence_number_++;
    lock.unlock();
    cv_.notify_all();
  }
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/in_memory_handler.h <==
/**
 * Copyright 2022-2023, XGBoost contributors
 */
#pragma once
#include <condition_variable>
#include <cstddef>
#include <cstring>
#include <map>
#include <string>
#include <vector>

#include "../data/array_interface.h"
#include "comm.h"

namespace xgboost::collective {
class AlignedByteBuffer {
  using StorageT = std::max_align_t;

 public:
  [[nodiscard]] bool Empty() const { return size_ == 0; }
  [[nodiscard]] std::size_t Size() const { return size_; }

  [[nodiscard]] char* Data() { return reinterpret_cast<char*>(storage_.data()); }
  [[nodiscard]] char const* Data() const { return reinterpret_cast<char const*>(storage_.data()); }

  void Clear() {
    storage_.clear();
    size_ = 0;
  }

  void Resize(std::size_t n_bytes) {
    storage_.resize((n_bytes + sizeof(StorageT) - 1) / sizeof(StorageT));
    size_ = n_bytes;
  }

  void Assign(char const* input, std::size_t n_bytes) {
    this->Resize(n_bytes);
    if (n_bytes != 0) {
      std::memcpy(this->Data(), input, n_bytes);
    }
  }

  void Replace(std::size_t pos, std::size_t n_bytes, char const* input) {
    CHECK_LE(pos + n_bytes, size_);
    if (n_bytes != 0) {
      std::memcpy(this->Data() + pos, input, n_bytes);
    }
  }

  void Append(std::string_view data) {
    auto old_size = size_;
    this->Resize(size_ + data.size());
    if (!data.empty()) {
      std::memcpy(this->Data() + old_size, data.data(), data.size());
    }
  }

 private:
  std::vector<StorageT> storage_{};
  std::size_t size_{0};
};

/**
 * @brief Handles collective communication primitives in memory.
 *
 * This class is thread safe.
 */
class InMemoryHandler {
 public:
  /**
   * @brief Default constructor.
   *
   * This is used when multiple objects/threads are accessing the same handler and need to
   * initialize it collectively.
   */
  InMemoryHandler() = default;

  /**
   * @brief Construct a handler with the given world size.
   * @param world Number of workers.
   *
   * This is used when the handler only needs to be initialized once with a known world size.
   */
  explicit InMemoryHandler(std::int32_t world) : world_size_{world} {}

  /**
   * @brief Initialize the handler with the world size and rank.
   * @param world_size Number of workers.
   * @param rank Index of the worker.
   *
   * This is used when multiple objects/threads are accessing the same handler and need to
   * initialize it collectively.
   */
  void Init(std::int32_t world_size, std::int32_t rank);

  /**
   * @brief Shut down the handler.
   * @param sequence_number Call sequence number.
   * @param rank Index of the worker.
   *
   * This is used when multiple objects/threads are accessing the same handler and need to
   * shut it down collectively.
   */
  void Shutdown(uint64_t sequence_number, std::int32_t rank);

  /**
   * @brief Perform allgather.
   * @param input The input buffer.
   * @param bytes Number of bytes in the input buffer.
   * @param output The output buffer.
   * @param sequence_number Call sequence number.
   * @param rank Index of the worker.
   */
  void Allgather(char const* input, std::size_t bytes, std::string* output,
                 std::size_t sequence_number, std::int32_t rank);

  /**
   * @brief Perform variable-length allgather.
   * @param input The input buffer.
   * @param bytes Number of bytes in the input buffer.
   * @param output The output buffer.
   * @param sequence_number Call sequence number.
   * @param rank Index of the worker.
   */
  void AllgatherV(char const* input, std::size_t bytes, std::string* output,
                  std::size_t sequence_number, std::int32_t rank);

  /**
   * @brief Perform allreduce.
   * @param input The input buffer.
   * @param bytes Number of bytes in the input buffer.
   * @param output The output buffer.
   * @param sequence_number Call sequence number.
   * @param rank Index of the worker.
   * @param data_type Type of the data.
   * @param op The reduce operation.
   */
  void Allreduce(char const* input, std::size_t bytes, std::string* output,
                 std::size_t sequence_number, std::int32_t rank,
                 ArrayInterfaceHandler::Type data_type, Op op);

  /**
   * @brief Perform broadcast.
   * @param input The input buffer.
   * @param bytes Number of bytes in the input buffer.
   * @param output The output buffer.
   * @param sequence_number Call sequence number.
   * @param rank Index of the worker.
   * @param root Index of the worker to broadcast from.
   */
  void Broadcast(char const* input, std::size_t bytes, std::string* output,
                 std::size_t sequence_number, std::int32_t rank, std::int32_t root);

 private:
  /**
   * @brief Handle a collective communication primitive.
   * @tparam HandlerFunctor The functor used to perform the specific primitive.
   * @param input The input buffer.
   * @param size Size of the input in terms of the data type.
   * @param output The output buffer.
   * @param sequence_number Call sequence number.
   * @param rank Index of the worker.
   * @param functor The functor instance used to perform the specific primitive.
   */
  template <class HandlerFunctor>
  void Handle(char const* input, std::size_t size, std::string* output, std::size_t sequence_number,
              std::int32_t rank, HandlerFunctor const& functor);

  std::int32_t world_size_{};   /// Number of workers.
  std::int64_t received_{};     /// Number of calls received with the current sequence.
  std::int64_t sent_{};         /// Number of calls completed with the current sequence.
  AlignedByteBuffer buffer_{};  /// A shared common buffer.
  std::map<std::size_t, std::string_view> aux_{};  /// A shared auxiliary map.
  uint64_t sequence_number_{};                     /// Call sequence number.
  mutable std::mutex mutex_;                       /// Lock.
  mutable std::condition_variable cv_;             /// Conditional variable to wait on.
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/loop.cc <==
/**
 * Copyright 2023-2024, XGBoost Contributors
 */
#include "loop.h"

#include <cstddef>    // for size_t
#include <cstdint>    // for int32_t
#include <exception>  // for exception, current_exception, rethrow_exception
#include <future>     // for promise
#include <memory>     // for make_shared
#include <mutex>      // for lock_guard, unique_lock
#include <queue>      // for queue
#include <string>     // for string
#include <thread>     // for thread
#include <utility>    // for move

#include "../common/threading_utils.h"      // for NameThread
#include "xgboost/collective/poll_utils.h"  // for PollHelper
#include "xgboost/collective/result.h"      // for Fail, Success
#include "xgboost/collective/socket.h"      // for FailWithCode
#include "xgboost/logging.h"                // for CHECK

namespace xgboost::collective {
Result Loop::ProcessQueue(std::queue<Op>* p_queue) const {
  timer_.Start(__func__);
  auto error = [this](Op op) {
    op.pr->set_value();
    timer_.Stop(__func__);
  };

  if (stop_) {
    timer_.Stop(__func__);
    return Success();
  }

  auto& qcopy = *p_queue;

  // clear the copied queue
  while (!qcopy.empty()) {
    rabit::utils::PollHelper poll;
    std::size_t n_ops = qcopy.size();

    // Iterate through all the ops for poll
    for (std::size_t i = 0; i < n_ops; ++i) {
      auto op = std::move(qcopy.front());
      qcopy.pop();

      switch (op.code) {
        case Op::kRead: {
          poll.WatchRead(*op.sock);
          break;
        }
        case Op::kWrite: {
          poll.WatchWrite(*op.sock);
          break;
        }
        case Op::kSleep: {
          break;
        }
        default: {
          error(op);
          return Fail("Invalid socket operation.");
        }
      }

      qcopy.push(std::move(op));
    }

    // poll, work on fds that are ready.
    timer_.Start("poll");
    if (!poll.fds.empty()) {
      auto rc = poll.Poll(timeout_);
      if (!rc.OK()) {
        timer_.Stop(__func__);
        return rc;
      }
    }
    timer_.Stop("poll");

    // We wonldn't be here if the queue is empty.
    CHECK(!qcopy.empty());

    // Iterate through all the ops for performing the operations
    for (std::size_t i = 0; i < n_ops; ++i) {
      auto op = std::move(qcopy.front());
      qcopy.pop();

      std::int32_t n_bytes_done{0};
      if (!op.sock) {
        CHECK(op.code == Op::kSleep);
      } else {
        CHECK(op.sock->NonBlocking());
      }

      switch (op.code) {
        case Op::kRead: {
          if (poll.CheckRead(*op.sock)) {
            n_bytes_done = op.sock->Recv(op.ptr + op.off, op.n - op.off);
            if (n_bytes_done == 0) {
              error(op);
              return Fail("Encountered EOF. The other end is likely closed.",
                          op.sock->GetSockError());
            }
          }
          break;
        }
        case Op::kWrite: {
          if (poll.CheckWrite(*op.sock)) {
            n_bytes_done = op.sock->Send(op.ptr + op.off, op.n - op.off);
          }
          break;
        }
        case Op::kSleep: {
          // For testing only.
          std::this_thread::sleep_for(std::chrono::seconds{op.n});
          n_bytes_done = op.n;
          break;
        }
        default: {
          error(op);
          return Fail("Invalid socket operation.");
        }
      }

      if (n_bytes_done == -1 && !system::LastErrorWouldBlock()) {
        auto rc = system::FailWithCode("Invalid socket output.");
        error(op);
        return rc;
      }

      op.off += n_bytes_done;
      CHECK_LE(op.off, op.n);

      if (op.off != op.n) {
        // not yet finished, push back to queue for the next round.
        qcopy.push(op);
      } else {
        op.pr->set_value();
      }
    }
  }

  timer_.Stop(__func__);
  return Success();
}

void Loop::Process() {
  auto set_rc = [this](Result&& rc) {
    std::lock_guard lock{rc_lock_};
    rc_ = std::forward<Result>(rc);
  };

  // This loop cannot exit unless `stop_` is set to true. There must always be a thread to
  // answer the call even if there are errors.
  while (true) {
    try {
      std::unique_lock lock{mu_};
      // This can handle missed notification: wait(lock, predicate) is equivalent to:
      //
      // while (!predicate()) {
      //    cv.wait(lock);
      // }
      //
      // As a result, if there's a missed notification, the queue wouldn't be empty, hence
      // the predicate would be false and the actual wait wouldn't be invoked. Therefore,
      // the blocking call can never go unanswered.
      cv_.wait(lock, [this] { return !this->queue_.empty() || stop_; });
      if (stop_) {
        break;  // only point where this loop can exit.
      }

      // Move the global queue into a local variable to unblock it.
      std::queue<Op> qcopy;

      while (!queue_.empty()) {
        auto op = std::move(queue_.front());
        queue_.pop();
        qcopy.push(op);
      }
      lock.unlock();

      // Clear the local queue.
      auto rc = this->ProcessQueue(&qcopy);

      // Handle error
      if (!rc.OK()) {
        set_rc(std::move(rc));
      } else {
        std::unique_lock lock{mu_};
        CHECK(qcopy.empty() || stop_);
      }
    } catch (std::exception const& e) {
      curr_exce_ = std::current_exception();
      set_rc(Fail("Exception inside the event loop:" + std::string{e.what()}));
    } catch (...) {
      curr_exce_ = std::current_exception();
      set_rc(Fail("Unknown exception inside the event loop."));
    }
  }
}

Result Loop::Stop() {
  // Finish all remaining tasks
  CHECK_EQ(this->Block().OK(), this->rc_.OK());

  // Notify the loop to stop
  std::unique_lock lock{mu_};
  stop_ = true;
  lock.unlock();
  this->cv_.notify_one();

  if (this->worker_.joinable()) {
    this->worker_.join();
  }

  if (curr_exce_) {
    std::rethrow_exception(curr_exce_);
  }

  return Success();
}

[[nodiscard]] Result Loop::Block() {
  {
    // Check whether the last op was successful, stop if not.
    std::lock_guard<std::mutex> guard{rc_lock_};
    if (!rc_.OK()) {
      stop_ = true;
    }
  }
  if (!this->worker_.joinable()) {
    std::lock_guard<std::mutex> guard{rc_lock_};
    return Fail("Worker has stopped.", std::move(rc_));
  }

  {
    std::unique_lock lock{mu_};
    cv_.notify_one();
  }

  for (auto& fut : futures_) {
    if (fut.valid()) {
      try {
        fut.get();
      } catch (std::future_error const&) {
        // Do nothing. If something went wrong in the worker, we have a std::future_error
        // due to broken promise. This function will transfer the rc back to the caller.
      }
    }
  }
  futures_.clear();

  {
    // Transfer the rc.
    std::lock_guard<std::mutex> lock{rc_lock_};
    return std::move(rc_);
  }
}

void Loop::Submit(Op op) {
  auto p = std::make_shared<std::promise<void>>();
  op.pr = std::move(p);
  futures_.emplace_back(op.pr->get_future());
  CHECK_NE(op.n, 0);

  std::unique_lock lock{mu_};
  queue_.push(op);
}

Loop::Loop(std::chrono::seconds timeout) : timeout_{timeout} {
  timer_.Init(__func__);
  worker_ = std::thread{[this] {
    this->Process();
  }};
  common::NameThread(&worker_, "lw");
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/loop.h <==
/**
 * Copyright 2023-2024, XGBoost Contributors
 */
#pragma once
#include <chrono>              // for seconds
#include <condition_variable>  // for condition_variable
#include <cstddef>             // for size_t
#include <cstdint>             // for int8_t, int32_t
#include <exception>           // for exception_ptr
#include <future>              // for future
#include <memory>              // for shared_ptr
#include <mutex>               // for mutex
#include <queue>               // for queue
#include <thread>              // for thread
#include <vector>              // for vector

#include "../common/timer.h"            // for Monitor
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/collective/socket.h"  // for TCPSocket

namespace xgboost::collective {
class Loop {
 public:
  struct Op {
    // kSleep is only for testing
    enum Code : std::int8_t { kRead = 0, kWrite = 1, kSleep = 3 } code;
    std::int32_t rank{-1};
    std::int8_t* ptr{nullptr};
    std::size_t n{0};
    TCPSocket* sock{nullptr};
    std::size_t off{0};
    std::shared_ptr<std::promise<void>> pr;

    explicit Op(Code c) : code{c} { CHECK(c == kSleep); }
    Op(Code c, std::int32_t rank, std::int8_t* ptr, std::size_t n, TCPSocket* sock, std::size_t off)
        : code{c}, rank{rank}, ptr{ptr}, n{n}, sock{sock}, off{off} {}
    Op(Op const&) = default;
    Op& operator=(Op const&) = default;
    Op(Op&&) = default;
    Op& operator=(Op&&) = default;
    // For testing purpose only
    [[nodiscard]] static Op Sleep(std::size_t seconds) {
      Op op{kSleep};
      op.n = seconds;
      return op;
    }
  };

 private:
  std::thread worker_;  // thread worker to execute the tasks

  std::condition_variable cv_;  // CV used to notify a new submit call

  std::queue<Op> queue_;  // event queue
  std::vector<std::future<void>> futures_;
  std::mutex mu_;  // mutex to protect the queue, cv, and block_done

  std::chrono::seconds timeout_;

  Result rc_;
  std::mutex rc_lock_;  // lock for transferring error info.

  bool stop_{false};
  std::exception_ptr curr_exce_{nullptr};
  common::Monitor mutable timer_;

  Result ProcessQueue(std::queue<Op>* p_queue) const;
  // The cunsumer function that runs inside a worker thread.
  void Process();

 public:
  /**
   * @brief Stop the worker thread.
   */
  Result Stop();

  void Submit(Op op);

  /**
   * @brief Block the event loop until all ops are finished. In the case of failure, this
   *        loop should be not be used for new operations.
   */
  [[nodiscard]] Result Block();

  explicit Loop(std::chrono::seconds timeout);

  ~Loop() noexcept(false) {
    // The worker will be joined in the stop function.
    this->Stop();
  }
};
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/nccl_stub.cc <==
/**
 * Copyright 2023-2024, XGBoost Contributors
 */
#if defined(XGBOOST_USE_NCCL)
#include "nccl_stub.h"

#if defined(XGBOOST_USE_DLOPEN_NCCL)

#include <dlfcn.h>  // for dlclose, dlsym, dlopen

#include <cstdint>  // for int32_t

#include "xgboost/logging.h"

#endif  // defined(XGBOOST_USE_DLOPEN_NCCL)

#include <cuda.h>              // for CUDA_VERSION
#include <cuda_runtime_api.h>  // for cudaPeekAtLastError
#include <nccl.h>
#include <thrust/system/cuda/error.h>  // for cuda_category
#include <thrust/system_error.h>       // for system_error

#include <memory>   // for shared_ptr
#include <sstream>  // for stringstream
#include <string>   // for string
#include <thread>   // for this_thread
#include <utility>  // for move

#include "../common/error_msg.h"  // for OldNccl
#include "../common/timer.h"      // for Timer

namespace xgboost::collective {
[[nodiscard]] Result NcclStub::GetNcclResult(ncclResult_t code) const {
  if (code == ncclSuccess || code == ncclInProgress) {
    return Success();
  }

  std::stringstream ss;
  ss << "NCCL failure: " << this->GetErrorString(code) << ".";
  if (code == ncclUnhandledCudaError) {
    // nccl usually preserves the last error so we can get more details.
    auto err = cudaPeekAtLastError();
    ss << "  CUDA error: " << thrust::system_error(err, thrust::cuda_category()).what() << "\n";
  } else if (code == ncclSystemError) {
    ss << "  This might be caused by a network configuration issue. Please consider specifying "
          "the network interface for NCCL via environment variables listed in its reference: "
          "`https://docs.nvidia.com/deeplearning/nccl/user-guide/docs/env.html`.\n";
  }
  return Fail(ss.str());
}

NcclStub::NcclStub(StringView path) : path_{std::move(path)} {
#if defined(XGBOOST_USE_DLOPEN_NCCL)
  CHECK(!path_.empty()) << "Empty path for NCCL.";

  auto cu_major = (CUDA_VERSION) / 1000;
  std::stringstream ss;
  ss << R"m(

If XGBoost is installed from PyPI with pip, the error can fixed by:

- Run `pip install nvidia-nccl-cu)m"
     << cu_major << "` (Or with any CUDA version that's compatible with " << cu_major << ").";
  ss << R"m(

Otherwise, please refer to:

  https://xgboost.readthedocs.io/en/stable/tutorials/dask.html#troubleshooting

for more info, or open an issue on GitHub. Starting from XGBoost 2.1.0, the PyPI package
no long bundles NCCL in the binary wheel.

)m";
  auto help = ss.str();
  std::string msg{"Failed to load NCCL from path: `" + path_ + "`. Error:\n  "};

  auto safe_load = [&](auto t, StringView name) {
    std::stringstream errs;
    auto ptr = reinterpret_cast<decltype(t)>(dlsym(handle_, name.c_str()));
    if (!ptr) {
      errs << "Failed to load NCCL symbol `" << name << "` from " << path_ << ". Error:\n  "
           << dlerror() << help;
      LOG(FATAL) << errs.str();
    }
    return ptr;
  };

  handle_ = dlopen(path_.c_str(), RTLD_LAZY);
  if (!handle_) {
    LOG(FATAL) << msg << dlerror() << help;
  }

  allreduce_ = safe_load(allreduce_, "ncclAllReduce");
  broadcast_ = safe_load(broadcast_, "ncclBroadcast");
  allgather_ = safe_load(allgather_, "ncclAllGather");
  comm_init_rank_ = safe_load(comm_init_rank_, "ncclCommInitRank");
  comm_init_rank_config_ = safe_load(comm_init_rank_config_, "ncclCommInitRankConfig");
  comm_destroy_ = safe_load(comm_destroy_, "ncclCommDestroy");
  comm_finalize_ = safe_load(comm_finalize_, "ncclCommFinalize");
  comm_get_async_error_ = safe_load(comm_get_async_error_, "ncclCommGetAsyncError");
  comm_abort_ = safe_load(comm_abort_, "ncclCommAbort");
  get_uniqueid_ = safe_load(get_uniqueid_, "ncclGetUniqueId");
  send_ = safe_load(send_, "ncclSend");
  recv_ = safe_load(recv_, "ncclRecv");
  group_start_ = safe_load(group_start_, "ncclGroupStart");
  group_end_ = safe_load(group_end_, "ncclGroupEnd");
  get_error_string_ = safe_load(get_error_string_, "ncclGetErrorString");
  get_version_ = safe_load(get_version_, "ncclGetVersion");
#else
  allreduce_ = ncclAllReduce;
  broadcast_ = ncclBroadcast;
  allgather_ = ncclAllGather;
  comm_init_rank_ = ncclCommInitRank;
  comm_init_rank_config_ = ncclCommInitRankConfig;
  comm_destroy_ = ncclCommDestroy;
  comm_finalize_ = ncclCommFinalize;
  comm_get_async_error_ = ncclCommGetAsyncError;
  comm_abort_ = ncclCommAbort;
  get_uniqueid_ = ncclGetUniqueId;
  send_ = ncclSend;
  recv_ = ncclRecv;
  group_start_ = ncclGroupStart;
  group_end_ = ncclGroupEnd;
  get_error_string_ = ncclGetErrorString;
  get_version_ = ncclGetVersion;
#endif

  std::int32_t major = 0, minor = 0, patch = 0;
  SafeColl(this->GetVersion(&major, &minor, &patch));
  LOG(INFO) << "Loaded shared NCCL " << major << "." << minor << "." << patch << ":`" << path_
            << "`" << std::endl;

  error::CheckOldNccl(major, minor, patch);
};

NcclStub::~NcclStub() {  // NOLINT
#if defined(XGBOOST_USE_DLOPEN_NCCL)
  if (handle_) {
    auto rc = dlclose(handle_);
    if (rc != 0) {
      LOG(WARNING) << "Failed to close NCCL handle:" << dlerror();
    }
  }
  handle_ = nullptr;
#endif  // defined(XGBOOST_USE_DLOPEN_NCCL)
}

[[nodiscard]] Result BusyWait(std::shared_ptr<NcclStub> nccl, ncclComm_t comm,
                              std::chrono::seconds timeout) {
  using namespace std::chrono_literals;  // NOLINT
  common::Timer timer;
  ncclResult_t async_error = ncclSuccess;
  timer.Start();
  do {
    auto rc = nccl->CommGetAsyncError(comm, &async_error);
    if (!rc.OK()) {
      return rc;
    }
    if (async_error == ncclInProgress) {
      if (timer.Duration().count() < timeout.count()) {
        std::this_thread::sleep_for(20ms);
      } else {
        return Fail("Timeout, elapsed:" + std::to_string(timer.Duration().count()));
      }
    }
  } while (async_error == ncclInProgress);

  return nccl->GetNcclResult(async_error);
}
}  // namespace xgboost::collective
#endif  // defined(XGBOOST_USE_NCCL)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/nccl_stub.h <==
/**
 * Copyright 2023-2024, XGBoost Contributors
 */
#pragma once
#if defined(XGBOOST_USE_NCCL)
#include <cuda_runtime_api.h>
#include <nccl.h>

#include <atomic>  // for atomic
#include <memory>  // for shared_ptr
#include <string>  // for string

#include "xgboost/collective/result.h"  // for Result
#include "xgboost/string_view.h"        // for StringView

namespace xgboost::collective {
/**
 * @brief A stub for NCCL to facilitate dynamic loading.
 */
class NcclStub {
#if defined(XGBOOST_USE_DLOPEN_NCCL)
  void* handle_{nullptr};
#endif  // defined(XGBOOST_USE_DLOPEN_NCCL)
  std::string path_;
  std::atomic<bool> aborted_{false};

  decltype(ncclAllReduce)* allreduce_{nullptr};
  decltype(ncclBroadcast)* broadcast_{nullptr};
  decltype(ncclAllGather)* allgather_{nullptr};
  decltype(ncclCommInitRank)* comm_init_rank_{nullptr};
  decltype(ncclCommInitRankConfig)* comm_init_rank_config_{nullptr};
  decltype(ncclCommDestroy)* comm_destroy_{nullptr};
  decltype(ncclCommFinalize)* comm_finalize_{nullptr};
  decltype(ncclCommGetAsyncError)* comm_get_async_error_{nullptr};
  decltype(ncclCommAbort)* comm_abort_{nullptr};
  decltype(ncclGetUniqueId)* get_uniqueid_{nullptr};
  decltype(ncclSend)* send_{nullptr};
  decltype(ncclRecv)* recv_{nullptr};
  decltype(ncclGroupStart)* group_start_{nullptr};
  decltype(ncclGroupEnd)* group_end_{nullptr};
  decltype(ncclGetErrorString)* get_error_string_{nullptr};
  decltype(ncclGetVersion)* get_version_{nullptr};

 public:
  [[nodiscard]] Result GetNcclResult(ncclResult_t code) const;

 public:
  explicit NcclStub(StringView path);
  ~NcclStub();

  [[nodiscard]] Result Allreduce(const void* sendbuff, void* recvbuff, size_t count,
                                 ncclDataType_t datatype, ncclRedOp_t op, ncclComm_t comm,
                                 cudaStream_t stream) const {
    return this->GetNcclResult(allreduce_(sendbuff, recvbuff, count, datatype, op, comm, stream));
  }
  [[nodiscard]] Result Broadcast(const void* sendbuff, void* recvbuff, size_t count,
                                 ncclDataType_t datatype, int root, ncclComm_t comm,
                                 cudaStream_t stream) const {
    return this->GetNcclResult(broadcast_(sendbuff, recvbuff, count, datatype, root, comm, stream));
  }
  [[nodiscard]] Result Allgather(const void* sendbuff, void* recvbuff, size_t sendcount,
                                 ncclDataType_t datatype, ncclComm_t comm,
                                 cudaStream_t stream) const {
    return this->GetNcclResult(allgather_(sendbuff, recvbuff, sendcount, datatype, comm, stream));
  }
  [[nodiscard]] Result CommInitRank(ncclComm_t* comm, int nranks, ncclUniqueId commId,
                                    int rank) const {
    return this->GetNcclResult(this->comm_init_rank_(comm, nranks, commId, rank));
  }
  [[nodiscard]] Result CommInitRankConfig(ncclComm_t* comm, int nranks, ncclUniqueId commId,
                                          int rank, ncclConfig_t* config) const {
    return this->GetNcclResult(this->comm_init_rank_config_(comm, nranks, commId, rank, config));
  }
  [[nodiscard]] Result CommDestroy(ncclComm_t comm) const {
    if (this->Aborted()) {
      return Success();
    }
    return this->GetNcclResult(comm_destroy_(comm));
  }
  [[nodiscard]] Result CommFinalize(ncclComm_t comm) const {
    if (this->Aborted()) {
      return Success();
    }
    return this->GetNcclResult(comm_finalize_(comm));
  }
  [[nodiscard]] bool Aborted() const { return this->aborted_; }

  [[nodiscard]] Result CommGetAsyncError(ncclComm_t comm, ncclResult_t* async_error) const {
    if (this->Aborted()) {
      *async_error = ncclSuccess;
      return Success();
    }
    return this->GetNcclResult(comm_get_async_error_(comm, async_error));
  }
  [[nodiscard]] Result CommAbort(ncclComm_t comm) {
    if (this->Aborted()) {
      return Success();
    }
    this->aborted_ = true;
    return this->GetNcclResult(comm_abort_(comm));
  }
  [[nodiscard]] Result GetUniqueId(ncclUniqueId* uniqueId) const {
    return this->GetNcclResult(get_uniqueid_(uniqueId));
  }
  [[nodiscard]] Result Send(const void* sendbuff, size_t count, ncclDataType_t datatype, int peer,
                            ncclComm_t comm, cudaStream_t stream) {
    return this->GetNcclResult(send_(sendbuff, count, datatype, peer, comm, stream));
  }
  [[nodiscard]] Result Recv(void* recvbuff, size_t count, ncclDataType_t datatype, int peer,
                            ncclComm_t comm, cudaStream_t stream) const {
    return this->GetNcclResult(recv_(recvbuff, count, datatype, peer, comm, stream));
  }
  [[nodiscard]] Result GroupStart() const { return this->GetNcclResult(group_start_()); }
  [[nodiscard]] Result GroupEnd() const { return this->GetNcclResult(group_end_()); }
  [[nodiscard]] const char* GetErrorString(ncclResult_t result) const {
    return get_error_string_(result);
  }
  [[nodiscard]] Result GetVersion(std::int32_t* major, std::int32_t* minor,
                                  std::int32_t* patch) const {
    std::int32_t v = 0;
    auto rc = this->GetNcclResult(get_version_(&v));
    if (!rc.OK()) {
      return rc;
    }

    if (major) {
      *major = v / 10000;
    }
    if (minor) {
      *minor = v % 10000 / 100;
    }
    if (patch) {
      *patch = v % 100;
    }
    return rc;
  }
};

[[nodiscard]] Result BusyWait(std::shared_ptr<NcclStub> nccl, ncclComm_t comm,
                              std::chrono::seconds timeout);
}  // namespace xgboost::collective

#endif  // defined(XGBOOST_USE_NCCL)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/protocol.h <==
/**
 * Copyright 2023-2024, XGBoost Contributors
 */
#pragma once
#include <cstdint>  // for int32_t
#include <string>   // for string
#include <utility>  // for move

#include "xgboost/collective/result.h"  // for Result
#include "xgboost/collective/socket.h"  // for TCPSocket
#include "xgboost/json.h"               // for Json

namespace xgboost::collective::proto {
struct PeerInfo {
  std::string host;
  std::int32_t port{-1};
  std::int32_t rank{-1};

  PeerInfo() = default;
  PeerInfo(std::string host, std::int32_t port, std::int32_t rank)
      : host{std::move(host)}, port{port}, rank{rank} {}

  explicit PeerInfo(Json const& peer)
      : host{get<String>(peer["host"])},
        port{static_cast<std::int32_t>(get<Integer const>(peer["port"]))},
        rank{static_cast<std::int32_t>(get<Integer const>(peer["rank"]))} {}

  [[nodiscard]] Json ToJson() const {
    Json info{Object{}};
    info["rank"] = rank;
    info["host"] = String{host};
    info["port"] = Integer{port};
    return info;
  }

  [[nodiscard]] auto HostPort() const { return host + ":" + std::to_string(this->port); }
};

struct Magic {
  static constexpr std::int32_t kMagic = 0xff99;

  [[nodiscard]] Result Verify(xgboost::collective::TCPSocket* p_sock) {
    std::int32_t magic{kMagic};
    std::size_t n_sent{0};
    return Success() << [&] {
      return p_sock->SendAll(&magic, sizeof(magic), &n_sent);
    } << [&] {
      if (n_sent != sizeof(magic)) {
        return Fail("Failed to verify.");
      }
      return Success();
    } << [&] {
      magic = 0;
      return p_sock->RecvAll(&magic, sizeof(magic), &n_sent);
    } << [&] {
      if (n_sent != sizeof(magic)) {
        return Fail("Failed to verify.");
      }
      if (magic != kMagic) {
        return xgboost::collective::Fail("Invalid verification number.");
      }
      return Success();
    };
  }
};

// Basic commands for communication between workers and the tracker.
enum class CMD : std::int32_t {
  kInvalid = 0,
  kStart = 1,
  kShutdown = 2,
  kError = 3,
  kPrint = 4,
};

struct Connect {
  [[nodiscard]] Result WorkerSend(TCPSocket* tracker, std::int32_t world, std::int32_t rank,
                                  std::string task_id) const {
    Json jinit{Object{}};
    jinit["world_size"] = Integer{world};
    jinit["rank"] = Integer{rank};
    jinit["task_id"] = String{task_id};
    std::string msg;
    Json::Dump(jinit, &msg);
    auto n_bytes = tracker->Send(msg);
    if (n_bytes != msg.size()) {
      return Fail("Failed to send init command from worker.");
    }
    return Success();
  }
  [[nodiscard]] Result TrackerRecv(TCPSocket* sock, std::int32_t* world, std::int32_t* rank,
                                   std::string* task_id) const {
    std::string init;
    auto rc = sock->Recv(&init);
    if (!rc.OK()) {
      return Fail("Connect protocol failed.", std::move(rc));
    }
    auto jinit = Json::Load(StringView{init});
    *world = get<Integer const>(jinit["world_size"]);
    *rank = get<Integer const>(jinit["rank"]);
    *task_id = get<String const>(jinit["task_id"]);
    return Success();
  }
};

class Start {
 private:
  [[nodiscard]] Result TrackerSend(std::int32_t world, TCPSocket* worker) const {
    Json jcmd{Object{}};
    jcmd["world_size"] = Integer{world};
    auto scmd = Json::Dump(jcmd);
    auto n_bytes = worker->Send(scmd);
    if (n_bytes != scmd.size()) {
      return Fail("Failed to send init command from tracker.");
    }
    return Success();
  }

 public:
  [[nodiscard]] Result WorkerSend(std::int32_t lport, TCPSocket* tracker,
                                  std::int32_t eport) const {
    Json jcmd{Object{}};
    jcmd["cmd"] = Integer{static_cast<std::int32_t>(CMD::kStart)};
    jcmd["port"] = Integer{lport};
    jcmd["error_port"] = Integer{eport};
    auto scmd = Json::Dump(jcmd);
    auto n_bytes = tracker->Send(scmd);
    if (n_bytes != scmd.size()) {
      return Fail("Failed to send init command from worker.");
    }
    return Success();
  }
  [[nodiscard]] Result WorkerRecv(TCPSocket* tracker, std::int32_t* p_world) const {
    std::string scmd;
    auto rc = tracker->Recv(&scmd);
    if (!rc.OK()) {
      return Fail("Failed to recv init command from tracker.", std::move(rc));
    }
    auto jcmd = Json::Load(scmd);
    auto world = get<Integer const>(jcmd["world_size"]);
    if (world <= 0) {
      return Fail("Invalid world size.");
    }
    *p_world = world;
    return rc;
  }
  [[nodiscard]] Result TrackerHandle(Json jcmd, std::int32_t* recv_world, std::int32_t world,
                                     std::int32_t* p_port, TCPSocket* p_sock,
                                     std::int32_t* eport) const {
    *p_port = get<Integer const>(jcmd["port"]);
    if (*p_port <= 0) {
      return Fail("Invalid port.");
    }
    if (*recv_world != -1) {
      return Fail("Invalid initialization sequence.");
    }
    *recv_world = world;
    *eport = get<Integer const>(jcmd["error_port"]);
    return TrackerSend(world, p_sock);
  }
};

// Protocol for communicating with the tracker for printing message.
struct Print {
  [[nodiscard]] Result WorkerSend(TCPSocket* tracker, std::string msg) const {
    Json jcmd{Object{}};
    jcmd["cmd"] = Integer{static_cast<std::int32_t>(CMD::kPrint)};
    jcmd["msg"] = String{std::move(msg)};
    auto scmd = Json::Dump(jcmd);
    auto n_bytes = tracker->Send(scmd);
    if (n_bytes != scmd.size()) {
      return Fail("Failed to send print command from worker.");
    }
    return Success();
  }
  [[nodiscard]] Result TrackerHandle(Json jcmd, std::string* p_msg) const {
    if (!IsA<String>(jcmd["msg"])) {
      return Fail("Invalid print command.");
    }
    auto msg = get<String const>(jcmd["msg"]);
    *p_msg = msg;
    return Success();
  }
};

// Protocol for communicating with the tracker during error.
struct ErrorCMD {
  [[nodiscard]] Result WorkerSend(TCPSocket* tracker, Result const& res) const {
    auto msg = res.Report();
    auto code = res.Code().value();
    Json jcmd{Object{}};
    jcmd["msg"] = String{std::move(msg)};
    jcmd["code"] = Integer{code};
    jcmd["cmd"] = Integer{static_cast<std::int32_t>(CMD::kError)};
    auto scmd = Json::Dump(jcmd);
    auto n_bytes = tracker->Send(scmd);
    if (n_bytes != scmd.size()) {
      return Fail("Failed to send error command from worker.");
    }
    return Success();
  }
  [[nodiscard]] Result TrackerHandle(Json jcmd, std::string* p_msg, int* p_code) const {
    if (!IsA<String>(jcmd["msg"]) || !IsA<Integer>(jcmd["code"])) {
      return Fail("Invalid error command.");
    }
    auto msg = get<String const>(jcmd["msg"]);
    auto code = get<Integer const>(jcmd["code"]);
    *p_msg = msg;
    *p_code = code;
    return Success();
  }
};

// Protocol for communicating with the tracker during shutdown.
struct ShutdownCMD {
  [[nodiscard]] Result Send(TCPSocket* peer) const {
    Json jcmd{Object{}};
    jcmd["cmd"] = Integer{static_cast<std::int32_t>(proto::CMD::kShutdown)};
    auto scmd = Json::Dump(jcmd);
    auto n_bytes = peer->Send(scmd);
    if (n_bytes != scmd.size()) {
      return Fail("Failed to send shutdown command from worker.");
    }
    return Success();
  }
};

// Protocol for communicating with the local error handler during error or shutdown. Only
// one protocol that doesn't have the tracker involved.
struct Error {
  constexpr static std::int32_t ShutdownSignal() { return 0; }
  constexpr static std::int32_t ErrorSignal() { return -1; }

  [[nodiscard]] Result SignalError(TCPSocket* worker) const {
    std::int32_t err{ErrorSignal()};
    std::size_t n_sent{0};
    return Success() << [&] {
      return worker->SendAll(&err, sizeof(err), &n_sent);
    } << [&] {
      if (n_sent == sizeof(err)) {
        return Success();
      }
      return Fail("Failed to send error signal");
    };
  }
  // self is localhost, we are sending the signal to the error handling thread for it to
  // close.
  [[nodiscard]] Result SignalShutdown(TCPSocket* self) const {
    std::int32_t err{ShutdownSignal()};
    std::size_t n_sent{0};
    return Success() << [&] {
      return self->SendAll(&err, sizeof(err), &n_sent);
    } << [&] {
      if (n_sent == sizeof(err)) {
        return Success();
      }
      return Fail("Failed to send shutdown signal");
    };
  }
  // get signal, either for error or for shutdown.
  [[nodiscard]] Result RecvSignal(TCPSocket* peer, bool* p_is_error) const {
    std::int32_t err{ShutdownSignal()};
    std::size_t n_recv{0};
    return Success() << [&] {
      return peer->RecvAll(&err, sizeof(err), &n_recv);
    } << [&] {
      if (n_recv == sizeof(err)) {
        *p_is_error = err == 1;
        return Success();
      }
      return Fail("Failed to receive error signal.");
    };
  }
};
}  // namespace xgboost::collective::proto


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/result.cc <==
/**
 *  Copyright 2024-2025, XGBoost Contributors
 */
#include "xgboost/collective/result.h"

#include <filesystem>  // for path
#include <sstream>     // for stringstream
#include <stack>       // for stack

#include "xgboost/logging.h"

namespace xgboost::collective {
namespace detail {
[[nodiscard]] std::string ResultImpl::Report() const {
  std::stringstream ss;
  ss << "\n- " << this->message;
  if (this->errc != std::error_code{}) {
    ss << " system error:" << this->errc.message();
  }

  auto ptr = prev.get();
  while (ptr) {
    ss << "\n- ";
    ss << ptr->message;

    if (ptr->errc != std::error_code{}) {
      ss << " " << ptr->errc.message();
    }
    ptr = ptr->prev.get();
  }

  return ss.str();
}

[[nodiscard]] std::error_code ResultImpl::Code() const {
  // Find the root error.
  std::stack<ResultImpl const*> stack;
  auto ptr = this;
  while (ptr) {
    stack.push(ptr);
    if (ptr->prev) {
      ptr = ptr->prev.get();
    } else {
      break;
    }
  }
  while (!stack.empty()) {
    auto frame = stack.top();
    stack.pop();
    if (frame->errc != std::error_code{}) {
      return frame->errc;
    }
  }
  return std::error_code{};
}

void ResultImpl::Concat(std::unique_ptr<ResultImpl> rhs) {
  auto ptr = this;
  while (ptr->prev) {
    ptr = ptr->prev.get();
  }
  ptr->prev = std::move(rhs);
}

std::string MakeMsg(std::string&& msg, char const* file, std::int32_t line) {
  dmlc::DateLogger logger;
  if (file && line != -1) {
    auto name = std::filesystem::path{file}.filename();
    return "[" + name.string() + ":" + std::to_string(line) + "|" + logger.HumanDate() +
           "]: " + std::forward<std::string>(msg);
  }
  return std::string{"["} + logger.HumanDate() + "]" + std::forward<std::string>(msg);  // NOLINT
}
}  // namespace detail

void SafeColl(Result const& rc, char const* file, std::int32_t line) {
  if (rc.OK()) {
    return;
  }
  if (file && line != -1) {
    dmlc::DateLogger logger;
    auto name = std::filesystem::path{file}.filename();
    LOG(FATAL) << ("[" + name.string() + ":" + std::to_string(line) + "|" + logger.HumanDate() +
                   "]:\n")
               << rc.Report();
    // Return just in case if this function is deep in ctypes callbacks.
    return;
  }
  LOG(FATAL) << rc.Report();
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/socket.cc <==
/**
 * Copyright 2022-2025, XGBoost Contributors
 */
#include "xgboost/collective/socket.h"

#include <algorithm>     // for max
#include <array>         // for array
#include <cstddef>       // for size_t
#include <cstdint>       // for int32_t
#include <cstring>       // for memcpy, memset
#include <system_error>  // for error_code, system_category
#include <thread>        // for sleep_for

#include "xgboost/collective/poll_utils.h"  // for PollHelper
#include "xgboost/collective/result.h"      // for Result

#if defined(__unix__) || defined(__APPLE__)
#include <netdb.h>  // getaddrinfo, freeaddrinfo
#endif              // defined(__unix__) || defined(__APPLE__)

namespace xgboost::collective {
SockAddress MakeSockAddress(StringView host, in_port_t port) {
  struct addrinfo hints;
  std::memset(&hints, 0, sizeof(hints));
  hints.ai_socktype = SOCK_STREAM;
  struct addrinfo *res = nullptr;
  int sig = getaddrinfo(host.c_str(), nullptr, &hints, &res);
  if (sig != 0) {
    LOG(FATAL) << "Failed to get addr info for: " << host << ", error: " << gai_strerror(sig);
    return {};
  }
  if (res->ai_family == static_cast<std::int32_t>(SockDomain::kV4)) {
    sockaddr_in addr;
    std::memcpy(&addr, res->ai_addr, res->ai_addrlen);
    addr.sin_port = htons(port);
    auto v = SockAddrV4{addr};
    freeaddrinfo(res);
    return SockAddress{v};
  } else if (res->ai_family == static_cast<std::int32_t>(SockDomain::kV6)) {
    sockaddr_in6 addr;
    std::memcpy(&addr, res->ai_addr, res->ai_addrlen);

    addr.sin6_port = htons(port);
    auto v = SockAddrV6{addr};
    freeaddrinfo(res);
    return SockAddress{v};
  } else {
    LOG(FATAL) << "Failed to get addr info for: " << host;
  }

  return SockAddress{};
}

SockAddrV4 SockAddrV4::Loopback() { return MakeSockAddress("127.0.0.1", 0).V4(); }
SockAddrV4 SockAddrV4::InaddrAny() { return MakeSockAddress("0.0.0.0", 0).V4(); }

SockAddrV6 SockAddrV6::Loopback() { return MakeSockAddress("::1", 0).V6(); }
SockAddrV6 SockAddrV6::InaddrAny() { return MakeSockAddress("::", 0).V6(); }

[[nodiscard]] Result TCPSocket::Listen(std::int32_t backlog) {
  backlog = std::max(backlog, 256);
  if (listen(this->handle_, backlog) != 0) {
    return system::FailWithCode("Failed to listen.");
  }
  return Success();
}

std::size_t TCPSocket::Send(StringView str) {
  CHECK(!this->IsClosed());
  CHECK_LT(str.size(), std::numeric_limits<std::int32_t>::max());
  std::int32_t len = static_cast<std::int32_t>(str.size());
  std::size_t n_bytes{0};
  auto rc = Success() << [&] {
    return this->SendAll(&len, sizeof(len), &n_bytes);
  } << [&] {
    if (n_bytes != sizeof(len)) {
      return Fail("Failed to send string length.");
    }
    return Success();
  } << [&] {
    return this->SendAll(str.c_str(), str.size(), &n_bytes);
  } << [&] {
    if (n_bytes != str.size()) {
      return Fail("Failed to send string.");
    }
    return Success();
  };
  SafeColl(rc);
  return n_bytes;
}

[[nodiscard]] Result TCPSocket::Recv(std::string *p_str) {
  CHECK(!this->IsClosed());
  std::int32_t len;
  std::size_t n_bytes{0};
  return Success() << [&] {
    return this->RecvAll(&len, sizeof(len), &n_bytes);
  } << [&] {
    if (n_bytes != sizeof(len)) {
      return Fail("Failed to recv string length.");
    }
    return Success();
  } << [&] {
    p_str->resize(len);
    return this->RecvAll(&(*p_str)[0], len, &n_bytes);
  } << [&] {
    if (static_cast<std::remove_reference_t<decltype(len)>>(n_bytes) != len) {
      return Fail("Failed to recv string.");
    }
    return Success();
  };
}

[[nodiscard]] Result Connect(xgboost::StringView host, std::int32_t port, std::int32_t retry,
                             std::chrono::seconds timeout,
                             xgboost::collective::TCPSocket *out_conn) {
  auto addr = MakeSockAddress(xgboost::StringView{host}, port);
  auto &conn = *out_conn;

  sockaddr const *addr_handle{nullptr};
  socklen_t addr_len{0};
  if (addr.IsV4()) {
    addr_handle = reinterpret_cast<const sockaddr *>(&addr.V4().Handle());
    addr_len = sizeof(addr.V4().Handle());
  } else {
    addr_handle = reinterpret_cast<const sockaddr *>(&addr.V6().Handle());
    addr_len = sizeof(addr.V6().Handle());
  }

  if (conn.IsClosed()) {
    conn = TCPSocket::Create(addr.Domain());
  }
  CHECK_EQ(static_cast<std::int32_t>(conn.Domain()), static_cast<std::int32_t>(addr.Domain()));
  auto non_blocking = conn.NonBlocking();
  auto rc = conn.NonBlocking(true);
  if (!rc.OK()) {
    return Fail("Failed to set socket option.", std::move(rc));
  }

  Result last_error;
  auto log_failure = [&host, &last_error, port](Result err) {
    last_error = std::move(err);
    LOG(WARNING) << "Failed to connect to:" << host << ":" << port
                 << " Error:" << last_error.Report();
  };

  for (std::int32_t attempt = 0; attempt < std::max(retry, 1); ++attempt) {
    if (attempt > 0) {
      LOG(WARNING) << "Retrying connection to " << host << " for the " << attempt << " time.";
      std::this_thread::sleep_for(std::chrono::seconds{attempt << 1});
    }

    auto rc = connect(conn.Handle(), addr_handle, addr_len);
    if (rc == 0) {
      return conn.NonBlocking(non_blocking);
    }

    auto errcode = system::LastError();
    if (!system::ErrorWouldBlock(errcode)) {
      log_failure(Fail("connect failed.", std::error_code{errcode, std::system_category()}));
      continue;
    }

    rabit::utils::PollHelper poll;
    poll.WatchWrite(conn);
    auto result = poll.Poll(timeout);
    if (!result.OK()) {
      // poll would fail if there's a socket error, we log the root cause instead of the
      // poll failure.
      log_failure(std::move(result) + conn.GetSockError());
      continue;
    }
    if (!poll.CheckWrite(conn)) {
      log_failure(Fail("poll failed.", std::error_code{errcode, std::system_category()}));
      continue;
    }
    result = conn.GetSockError();
    if (!result.OK()) {
      log_failure(std::move(result));
      continue;
    }

    return conn.NonBlocking(non_blocking);
  }

  std::stringstream ss;
  ss << "Failed to connect to " << host << ":" << port;
  auto close_rc = conn.Close();
  return Fail(ss.str(), std::move(close_rc) + std::move(last_error));
}

[[nodiscard]] Result GetHostName(std::string *p_out) {
  std::array<char, HOST_NAME_MAX> buf;
  if (gethostname(&buf[0], HOST_NAME_MAX) != 0) {
    return system::FailWithCode("Failed to get host name.");
  }
  *p_out = buf.data();
  return Success();
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/topo.h <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#pragma once

#include <cstdint>  // for int32_t
#include <set>      // for set
#include <vector>   // for vector

#include "../common/bitfield.h"  // for TrailingZeroBits

namespace xgboost::collective {

// Indexing into the ring
inline std::int32_t BootstrapNext(std::int32_t r, std::int32_t world) {
  auto nrank = (r + world + 1) % world;
  return nrank;
}

inline std::int32_t BootstrapPrev(std::int32_t r, std::int32_t world) {
  auto nrank = (r + world - 1) % world;
  return nrank;
}

/**
 * @brief Helpers for the binomial tree rooted at rank 0.
 *
 * References
 * - https://people.mpi-inf.mpg.de/~mehlhorn/ftp/NewToolbox/collective.pdf
 * - https://en.wikipedia.org/wiki/Broadcast_(parallel_pattern)
 */
namespace binomial_tree {
inline std::int32_t ParentLevel(std::int32_t rank) {
  CHECK_GT(rank, 0);
  return static_cast<std::int32_t>(TrailingZeroBits(static_cast<std::uint32_t>(rank)));
}

inline std::int32_t Parent(std::int32_t rank) {
  return rank - (std::int32_t{1} << ParentLevel(rank));
}

inline std::int32_t Child(std::int32_t rank, std::int32_t level) {
  return rank + (std::int32_t{1} << level);
}

inline bool HasChild(std::int32_t rank, std::int32_t level, std::int32_t world) {
  return rank % (std::int32_t{1} << (level + 1)) == 0 && Child(rank, level) < world;
}

inline std::int32_t Depth(std::int32_t world) {
  if (world <= 1) return -1;
  std::int32_t depth = 0;
  while ((std::int32_t{1} << (depth + 1)) < world) {
    ++depth;
  }
  return depth;
}
}  // namespace binomial_tree

/**
 * @brief Compute the sparse peer set for a given rank: ring neighbors union binomial tree
 *        neighbors (rooted at rank 0).
 */
inline std::vector<std::int32_t> SparsePeers(std::int32_t rank, std::int32_t world) {
  if (world <= 1) {
    return {};
  }
  std::set<std::int32_t> peers;

  peers.insert(BootstrapNext(rank, world));
  peers.insert(BootstrapPrev(rank, world));

  // Connect tree parents and children
  if (rank > 0) {
    peers.insert(binomial_tree::Parent(rank));
  }

  for (std::int32_t level = 0; (std::int32_t{1} << level) < world; ++level) {
    if (binomial_tree::HasChild(rank, level, world)) {
      peers.insert(binomial_tree::Child(rank, level));
    }
  }

  peers.erase(rank);
  return {peers.begin(), peers.end()};
}

}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/tracker.cc <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */

#if defined(__unix__) || defined(__APPLE__)
#include <netdb.h>       // gethostbyname
#include <sys/socket.h>  // socket, AF_INET6, AF_INET, connect, getsockname
#endif                   // defined(__unix__) || defined(__APPLE__)

#if defined(_WIN32)
// Guard the include
#include <xgboost/windefs.h>
// Socket API
#include <winsock2.h>
#include <ws2tcpip.h>
#endif  // defined(_WIN32)

#include <algorithm>  // for sort
#include <chrono>     // for seconds, ms
#include <cstdint>    // for int32_t
#include <memory>     // for unique_ptr
#include <string>     // for string
#include <utility>    // for move, forward

#include "../common/json_utils.h"
#include "../common/threading_utils.h"  // for NameThread
#include "../common/timer.h"            // for Timer
#include "protocol.h"                   // for kMagic, PeerInfo
#include "topo.h"                       // for BootstrapNext
#include "tracker.h"
#include "xgboost/collective/poll_utils.h"  // for PollHelper
#include "xgboost/collective/result.h"      // for Result, Fail, Success
#include "xgboost/collective/socket.h"      // for GetHostName, FailWithCode, MakeSockAddress, ...
#include "xgboost/global_config.h"          // for GlobalConfiguration
#include "xgboost/json.h"                   // for Json

namespace xgboost::collective {

Tracker::Tracker(Json const& config)
    : sortby_{static_cast<SortBy>(
          OptionalArg<Integer const>(config, "sortby", static_cast<Integer::Int>(SortBy::kHost)))},
      n_workers_{
          static_cast<std::int32_t>(RequiredArg<Integer const>(config, "n_workers", __func__))},
      port_{static_cast<std::int32_t>(OptionalArg<Integer const>(config, "port", Integer::Int{0}))},
      timeout_{std::chrono::seconds{
          OptionalArg<Integer const>(config, "timeout", static_cast<std::int64_t>(0))}} {
  using std::chrono_literals::operator""s;
  // Some old configurations in JVM for the scala implementation (removed) use 0 to
  // indicate blocking. We continue that convention here.
  timeout_ = (timeout_ == 0s) ? -1s : timeout_;
}

Result Tracker::WaitUntilReady() const {
  using namespace std::chrono_literals;  // NOLINT

  // Busy waiting. The function is mostly for waiting for the OS to launch an async
  // thread, which should be reasonably fast.
  common::Timer timer;
  timer.Start();
  while (!this->Ready()) {
    auto ela = timer.Duration().count();
    if (HasTimeout(this->Timeout()) && ela > this->Timeout().count()) {
      return Fail("Failed to start tracker, timeout:" + std::to_string(this->Timeout().count()) +
                  " seconds.");
    }
    std::this_thread::sleep_for(100ms);
  }

  return Success();
}

RabitTracker::WorkerProxy::WorkerProxy(std::int32_t world, TCPSocket sock, SockAddress addr)
    : sock_{std::move(sock)} {
  LOG(DEBUG) << "[tracker]: Connected by the worker: "
             << (addr.IsV4() ? addr.V4().Addr() : addr.V6().Addr());
  std::int32_t rank{0};
  Json jcmd;
  std::int32_t port{0};

  rc_ = Success() << [&] {
    return proto::Magic{}.Verify(&sock_);
  } << [&] {
    return proto::Connect{}.TrackerRecv(&sock_, &world_, &rank, &task_id_);
  } << [&] {
    std::string cmd;
    auto rc = sock_.Recv(&cmd);
    if (!rc.OK()) {
      return rc;
    }
    jcmd = Json::Load(StringView{cmd});
    cmd_ = static_cast<proto::CMD>(get<Integer const>(jcmd["cmd"]));
    return rc;
  } << [&] {
    if (cmd_ == proto::CMD::kStart) {
      proto::Start start;
      return start.TrackerHandle(jcmd, &world_, world, &port, &sock_, &eport_);
    } else if (cmd_ == proto::CMD::kPrint) {
      proto::Print print;
      return print.TrackerHandle(jcmd, &msg_);
    } else if (cmd_ == proto::CMD::kError) {
      proto::ErrorCMD error;
      return error.TrackerHandle(jcmd, &msg_, &code_);
    }
    return Success();
  } << [&] {
    if (addr.IsV4()) {
      auto host = addr.V4().Addr();
      info_ = proto::PeerInfo{host, port, rank};
    } else {
      auto host = addr.V6().Addr();
      info_ = proto::PeerInfo{host, port, rank};
    }
    return Success();
  };
}

RabitTracker::RabitTracker(Json const& config) : Tracker{config} {
  auto rc = Success() << [&] {
    host_.clear();
    host_ = OptionalArg<String>(config, "host", std::string{});
    if (host_.empty()) {
      return collective::GetHostAddress(&host_);
    }
    return Success();
  } << [&] {
    auto addr = MakeSockAddress(xgboost::StringView{host_}, 0);
    listener_ = TCPSocket::Create(addr.IsV4() ? SockDomain::kV4 : SockDomain::kV6);
    return listener_.Bind(host_, &this->port_);
  } << [&] {
    CHECK_GT(this->n_workers_, 0);
    return listener_.Listen(this->n_workers_);
  };
  SafeColl(rc);
}

// The thread init function here doesn't set any state in openmp and CUDA as the tracker
// doesn't need them.
struct TrackerInitThread {
  GlobalConfiguration config;
  void operator()() const { *GlobalConfigThreadLocalStore::Get() = config; }
};

Result RabitTracker::Bootstrap(std::vector<WorkerProxy>* p_workers) {
  auto& workers = *p_workers;

  std::sort(workers.begin(), workers.end(), WorkerCmp{this->sortby_});

  std::vector<std::thread> bootstrap_threads;
  for (std::int32_t r = 0; r < n_workers_; ++r) {
    auto& worker = workers[r];
    auto next = BootstrapNext(r, n_workers_);
    auto const& next_w = workers[next];
    bootstrap_threads.emplace_back(
        [next, &worker, &next_w, init = TrackerInitThread{*GlobalConfigThreadLocalStore::Get()}] {
          init();
          auto jnext = proto::PeerInfo{next_w.Host(), next_w.Port(), next}.ToJson();
          std::string str;
          Json::Dump(jnext, &str);
          worker.Send(StringView{str});
        });
    std::string name = "tkbs_t-" + std::to_string(r);
    common::NameThread(&bootstrap_threads.back(), name.c_str());
  }

  for (auto& t : bootstrap_threads) {
    t.join();
  }

  for (auto const& w : workers) {
    worker_error_handles_.emplace_back(w.Host(), w.ErrorPort());
  }
  return Success();
}

[[nodiscard]] std::future<Result> RabitTracker::Run() {
  // a state machine to keep track of consistency.
  struct State {
    std::int32_t const n_workers;

    std::int32_t n_shutdown{0};
    bool during_restart{false};
    bool running{false};
    std::vector<WorkerProxy> pending;

    explicit State(std::int32_t world) : n_workers{world} {}
    State(State const& that) = delete;
    State& operator=(State&& that) = delete;

    // modifiers
    void Start(WorkerProxy&& worker) {
      CHECK_LT(pending.size(), n_workers);
      CHECK_LE(n_shutdown, n_workers);
      CHECK(!running);

      pending.emplace_back(std::forward<WorkerProxy>(worker));

      CHECK_LE(pending.size(), n_workers);
    }
    void Shutdown() {
      CHECK_GE(n_shutdown, 0);
      CHECK_LT(n_shutdown, n_workers);

      running = false;
      ++n_shutdown;

      CHECK_LE(n_shutdown, n_workers);
    }
    void Error() {
      CHECK_LE(pending.size(), n_workers);
      CHECK_LE(n_shutdown, n_workers);

      running = false;
      during_restart = true;
    }
    void Bootstrap() {
      CHECK_EQ(pending.size(), n_workers);
      CHECK_LE(n_shutdown, n_workers);

      running = true;

      // A reset.
      n_shutdown = 0;
      during_restart = false;
      pending.clear();
    }

    // observers
    [[nodiscard]] bool Ready() const {
      CHECK_LE(pending.size(), n_workers);
      return static_cast<std::int32_t>(pending.size()) == n_workers;
    }
    [[nodiscard]] bool ShouldContinue() const {
      CHECK_LE(pending.size(), n_workers);
      CHECK_LE(n_shutdown, n_workers);
      // - Without error, we should shutdown after all workers are offline.
      // - With error, all workers are offline, and we have during_restart as true.
      return n_shutdown != n_workers || during_restart;
    }
  };

  auto handle_error = [&](WorkerProxy const& worker) {
    auto msg = worker.Msg();
    auto code = worker.Code();
    LOG(WARNING) << "[tracker]: Received error from [" << worker.Host() << ":" << worker.Rank()
                 << "]: " << msg << " code:" << code;
    auto host = worker.Host();
    // We signal all workers for the error, if they haven't aborted already.
    for (auto& w : worker_error_handles_) {
      if (w.first == host) {
        continue;
      }
      TCPSocket out;
      // Connecting to the error port as a signal for exit.
      //
      // retry is set to 1, just let the worker timeout or error. Otherwise the
      // tracker and the worker might be waiting for each other.
      auto rc = Success() << [&] {
        return Connect(w.first, w.second, 1, timeout_, &out);
      } << [&] {
        return proto::Error{}.SignalError(&out);
      };
      if (!rc.OK()) {
        return Fail("Failed to inform worker:" + w.first + " for error.", std::move(rc));
      }
    }
    return Success();
  };

  return std::async(
      std::launch::async,
      [this, handle_error, init = TrackerInitThread{*GlobalConfigThreadLocalStore::Get()}] {
        init();
        State state{this->n_workers_};

        auto select_accept = [&](TCPSocket* sock, auto* addr) {
          // accept with poll so that we can enable timeout and interruption.
          rabit::utils::PollHelper poll;
          auto rc = Success() << [&] {
            std::lock_guard lock{listener_mu_};
            return listener_.NonBlocking(true);
          } << [&] {
            {
              std::lock_guard lock{listener_mu_};
              poll.WatchRead(listener_);
              this->ready_ = true;
            }
            if (state.running) {
              // Don't timeout if the communicator group is up and running.
              return poll.Poll(std::chrono::seconds{-1});
            } else {
              // Have timeout for workers to bootstrap.
              return poll.Poll(timeout_);
            }
          } << [&] {
            // this->Stop() closes the socket with a lock. Therefore, when the accept returns
            // due to shutdown, the state is still valid (closed).
            return listener_.Accept(sock, addr);
          };
          return rc;
        };

        while (state.ShouldContinue()) {
          TCPSocket sock;
          SockAddress addr;
          auto rc = select_accept(&sock, &addr);
          if (!rc.OK()) {
            return Fail("Failed to accept connection.", this->Stop() + std::move(rc));
          }

          auto worker = WorkerProxy{n_workers_, std::move(sock), std::move(addr)};
          if (!worker.Status().OK()) {
            LOG(WARNING) << "Failed to initialize worker proxy." << worker.Status().Report();
            continue;
          }
          switch (worker.Command()) {
            case proto::CMD::kStart: {
              if (state.running) {
                // Something went wrong with one of the workers. It got disconnected without
                // notice.
                state.Error();
                rc = handle_error(worker);
                if (!rc.OK()) {
                  return Fail("Failed to handle abort.", this->Stop() + std::move(rc));
                }
              }

              state.Start(std::move(worker));
              if (state.Ready()) {
                rc = this->Bootstrap(&state.pending);
                state.Bootstrap();
              }
              if (!rc.OK()) {
                return this->Stop() + std::move(rc);
              }
              continue;
            }
            case proto::CMD::kShutdown: {
              if (state.during_restart) {
                // The worker can still send shutdown after call to `std::exit`.
                continue;
              }
              state.Shutdown();
              continue;
            }
            case proto::CMD::kError: {
              if (state.during_restart) {
                // Ignore further errors.
                continue;
              }
              state.Error();
              rc = handle_error(worker);
              continue;
            }
            case proto::CMD::kPrint: {
              LOG(CONSOLE) << worker.Msg();
              continue;
            }
            case proto::CMD::kInvalid:
            default: {
              return Fail("Invalid command received.", this->Stop());
            }
          }
        }
        return this->Stop();
      });
}

[[nodiscard]] Json RabitTracker::WorkerArgs() const {
  auto rc = this->WaitUntilReady();
  SafeColl(rc);

  Json args{Object{}};
  args["dmlc_tracker_uri"] = String{host_};
  args["dmlc_tracker_port"] = this->Port();
  return args;
}

[[nodiscard]] Result RabitTracker::Stop() {
  if (!this->Ready()) {
    return Success();
  }

  ready_ = false;
  std::lock_guard lock{listener_mu_};
  if (this->listener_.IsClosed()) {
    return Success();
  }

  return Success() << [&] {
    // This should have the effect of stopping the `accept` call.
    return this->listener_.Shutdown();
  } << [&] {
    return listener_.Close();
  };
}

[[nodiscard]] Result GetHostAddress(std::string* out) {
  auto rc = GetHostName(out);
  if (!rc.OK()) {
    return rc;
  }

  addrinfo hints;
  addrinfo* servinfo;

  std::memset(&hints, 0, sizeof(hints));
  hints.ai_family = AF_UNSPEC;
  hints.ai_socktype = SOCK_STREAM;
  hints.ai_flags = AI_PASSIVE;

  std::int32_t errc{0};
  std::unique_ptr<addrinfo*, std::function<void(addrinfo**)>> guard{
      &servinfo, [](addrinfo** ptr) { freeaddrinfo(*ptr); }};
  if ((errc = getaddrinfo(nullptr, "0", &hints, &servinfo)) != 0) {
    return Fail("Failed to get address info:" + std::string{gai_strerror(errc)});
  }

  // https://beej.us/guide/bgnet/html/#getaddrinfoprepare-to-launch
  std::vector<SockAddress> addresses;
  for (addrinfo* p = servinfo; p != nullptr; p = p->ai_next) {
    // Get the pointer to the address itself, different fields in IPv4 and IPv6:
    if (p->ai_family == AF_INET) {  // IPv4
      struct sockaddr_in* ipv4 = reinterpret_cast<sockaddr_in*>(p->ai_addr);
      addresses.emplace_back(SockAddrV4{*ipv4});
      auto ip = addresses.back().V4().Addr();
      // Priortize V4.
      // Return if this is a public IP address. Not accurate, we have other reserved IPs
      if (ip.size() > 4 && ip.substr(0, 4) != "127." && ip != SockAddrV4::InaddrAny().Addr()) {
        *out = ip;
        return Success();
      }
    } else {
      struct sockaddr_in6* ipv6 = reinterpret_cast<sockaddr_in6*>(p->ai_addr);
      addresses.emplace_back(SockAddrV6{*ipv6});
    }
  }
  // If no v4 address is found, we try v6
  for (auto const& addr : addresses) {
    if (addr.IsV6()) {
      auto ip = addr.V6().Addr();
      if (ip != SockAddrV6::InaddrAny().Addr() && ip != SockAddrV6::Loopback().Addr()) {
        *out = ip;
        return Success();
      }
    }
  }

  // Create an UDP socket to prob the public IP address, it's fine even if it's
  // unreachable.
  auto sock = socket(AF_INET, SOCK_DGRAM, 0);
  if (sock == INVALID_SOCKET) {
    return Fail("Failed to create socket.");
  }

  auto paddr = MakeSockAddress(StringView{"10.255.255.255"}, 1);
  sockaddr const* addr_handle = reinterpret_cast<const sockaddr*>(&paddr.V4().Handle());
  socklen_t addr_len{sizeof(paddr.V4().Handle())};
  auto err = connect(sock, addr_handle, addr_len);
  if (err != 0) {
    return system::FailWithCode("Failed to find IP address.");
  }

  // get the IP address from socket desrciptor
  struct sockaddr_in addr;
  socklen_t len = sizeof(addr);
  if (getsockname(sock, reinterpret_cast<struct sockaddr*>(&addr), &len) == -1) {
    return Fail("Failed to get sock name.");
  }
  std::string ip = inet_ntoa(addr.sin_addr);

  err = system::CloseSocket(sock);
  if (err != 0) {
    return system::FailWithCode("Failed to close socket.");
  }

  *out = ip;
  return Success();
}
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/collective/tracker.h <==
/**
 * Copyright 2023-2024, XGBoost Contributors
 */
#pragma once
#include <chrono>   // for seconds
#include <cstdint>  // for int32_t
#include <future>   // for future
#include <string>   // for string
#include <utility>  // for pair
#include <vector>   // for vector

#include "protocol.h"
#include "xgboost/collective/result.h"  // for Result
#include "xgboost/collective/socket.h"  // for TCPSocket
#include "xgboost/json.h"               // for Json

namespace xgboost::collective {
inline bool HasTimeout(std::chrono::seconds timeout) { return timeout.count() > 0; }
/**
 *
 * @brief Implementation of RABIT tracker.
 *
 * * What is a tracker
 *
 *   The implementation of collective follows what RABIT did in the past. It requires a
 *   tracker to coordinate initialization and error recovery of workers. While the
 *   original implementation attempted to attain error resislient inside the collective
 *   module, which turned out be too challenging due to large amount of external
 *   states. The new implementation here differs from RABIT in the way that neither state
 *   recovery nor resislient is handled inside the collective, it merely provides the
 *   mechanism to signal error to other workers through the use of a centralized tracker.
 *
 *   There are three major functionalities provided the a tracker, namely:
 *   - Initialization. Share the node addresses among all workers.
 *   - Logging.
 *   - Signal error. If an exception is thrown in one (or many) of the workers, it can
 *     signal an error to the tracker and the tracker will notify other workers.
 */
class Tracker {
 public:
  enum class SortBy : std::int8_t {
    kHost = 0,
    kTask = 1,
  };

 protected:
  // How to sort the workers, either by host name or by task ID. When using a multi-GPU
  // setting, multiple workers can occupy the same host, in which case one should sort
  // workers by task. Due to compatibility reason, the task ID is not always available, so
  // we use host as the default.
  SortBy sortby_;

 protected:
  std::int32_t n_workers_{0};
  std::int32_t port_{-1};
  std::chrono::seconds timeout_{-1};
  std::atomic<bool> ready_{false};

 public:
  explicit Tracker(Json const& config);
  virtual ~Tracker() = default;

  [[nodiscard]] Result WaitUntilReady() const;

  [[nodiscard]] virtual std::future<Result> Run() = 0;
  [[nodiscard]] virtual Json WorkerArgs() const = 0;
  [[nodiscard]] std::chrono::seconds Timeout() const { return timeout_; }
  [[nodiscard]] virtual std::int32_t Port() const { return port_; }
  /**
   * @brief Flag to indicate whether the server is running.
   */
  [[nodiscard]] bool Ready() const { return ready_; }
  /**
   * @brief Shutdown the tracker, cannot be restarted again. Useful when the tracker hangs while
   *        calling accept.
   */
  virtual Result Stop() { return Success(); }
};

class RabitTracker : public Tracker {
  // a wrapper for connected worker socket.
  class WorkerProxy {
    TCPSocket sock_;
    proto::PeerInfo info_;
    std::int32_t eport_{0};
    std::int32_t world_{-1};
    std::string task_id_;

    proto::CMD cmd_{proto::CMD::kInvalid};
    std::string msg_;
    std::int32_t code_{0};
    Result rc_;

   public:
    explicit WorkerProxy(std::int32_t world, TCPSocket sock, SockAddress addr);
    WorkerProxy(WorkerProxy const& that) = delete;
    WorkerProxy(WorkerProxy&& that) = default;
    WorkerProxy& operator=(WorkerProxy const&) = delete;
    WorkerProxy& operator=(WorkerProxy&&) = default;

    [[nodiscard]] auto Host() const { return info_.host; }
    [[nodiscard]] auto TaskID() const { return task_id_; }
    [[nodiscard]] auto Port() const { return info_.port; }
    [[nodiscard]] auto Rank() const { return info_.rank; }
    [[nodiscard]] auto ErrorPort() const { return eport_; }
    [[nodiscard]] auto Command() const { return cmd_; }
    [[nodiscard]] auto Msg() const { return msg_; }
    [[nodiscard]] auto Code() const { return code_; }

    [[nodiscard]] Result const& Status() const { return rc_; }
    [[nodiscard]] Result& Status() { return rc_; }

    void Send(StringView value) { this->sock_.Send(value); }
  };
  // Provide an ordering for workers, this helps us get deterministic topology.
  struct WorkerCmp {
    SortBy sortby;
    explicit WorkerCmp(SortBy sortby) : sortby{sortby} {}

    [[nodiscard]] bool operator()(WorkerProxy const& lhs, WorkerProxy const& rhs) {
      auto const& lh = sortby == Tracker::SortBy::kHost ? lhs.Host() : lhs.TaskID();
      auto const& rh = sortby == Tracker::SortBy::kHost ? rhs.Host() : rhs.TaskID();

      if (lh != rh) {
        return lh < rh;
      }
      return lhs.TaskID() < rhs.TaskID();
    }
  };

 private:
  std::string host_;
  // record for how to reach out to workers if error happens.
  std::vector<std::pair<std::string, std::int32_t>> worker_error_handles_;
  // listening socket for incoming workers.
  TCPSocket listener_;
  // mutex for protecting the listener, used to prevent race when it's listening while
  // another thread tries to shut it down.
  std::mutex listener_mu_;

  Result Bootstrap(std::vector<WorkerProxy>* p_workers);

 public:
  explicit RabitTracker(Json const& config);
  ~RabitTracker() override = default;

  std::future<Result> Run() override;
  [[nodiscard]] Json WorkerArgs() const override;
  // Stop the tracker without waiting. This is to prevent the tracker from hanging when
  // one of the workers failes to start.
  [[nodiscard]] Result Stop() override;
};

// Prob the public IP address of the host, need a better method.
//
// This is directly translated from the previous Python implementation, we should find a
// more riguous approach, can use some expertise in network programming.
[[nodiscard]] Result GetHostAddress(std::string* out);
}  // namespace xgboost::collective


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/algorithm.cuh <==
/**
 * Copyright 2022-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_ALGORITHM_CUH_
#define XGBOOST_COMMON_ALGORITHM_CUH_

#include <thrust/copy.h>                        // for copy
#include <thrust/iterator/counting_iterator.h>  // for make_counting_iterator
#include <thrust/sort.h>                        // for stable_sort_by_key

#include <cstddef>                                      // size_t
#include <cstdint>                                      // int32_t
#include <cub/device/device_run_length_encode.cuh>      // for DeviceRunLengthEncode
#include <cub/device/dispatch/dispatch_radix_sort.cuh>  // for DispatchSegmentedRadixSort
#include <cub/util_type.cuh>                            // for NullType, DoubleBuffer
#include <cuda/std/tuple>                               // for tuple
#include <functional>                                   // for plus, logical_and
#include <iterator>                                     // for distance
#include <limits>                                       // for numeric_limits
#include <type_traits>                                  // for conditional_t,remove_const_t

#include "common.h"            // safe_cuda
#include "cuda_context.cuh"    // CUDAContext
#include "cuda_stream.h"       // for StreamRef
#include "device_helpers.cuh"  // TemporaryArray,SegmentId,LaunchN,Iota
#include "device_vector.cuh"   // for device_vector
#include "xgboost/base.h"      // XGBOOST_DEVICE
#include "xgboost/context.h"   // Context
#include "xgboost/logging.h"   // CHECK
#include "xgboost/span.h"      // Span,byte

namespace xgboost::common {
namespace detail {

#if CUB_VERSION >= 300000
constexpr auto kCubSortOrderAscending = cub::SortOrder::Ascending;
constexpr auto kCubSortOrderDescending = cub::SortOrder::Descending;
#else
constexpr bool kCubSortOrderAscending = false;
constexpr bool kCubSortOrderDescending = true;
#endif

// Wrapper around cub sort to define is_decending
template <bool IS_DESCENDING, typename KeyT, typename BeginOffsetIteratorT,
          typename EndOffsetIteratorT>
static void DeviceSegmentedRadixSortKeys(CUDAContext const *ctx, void *d_temp_storage,
                                         std::size_t &temp_storage_bytes,  // NOLINT
                                         const KeyT *d_keys_in, KeyT *d_keys_out, int num_items,
                                         int num_segments, BeginOffsetIteratorT d_begin_offsets,
                                         EndOffsetIteratorT d_end_offsets, int begin_bit = 0,
                                         int end_bit = sizeof(KeyT) * 8,
                                         bool debug_synchronous = false) {
  using OffsetT = int;

  // Null value type
  cub::DoubleBuffer<KeyT> d_keys(const_cast<KeyT *>(d_keys_in), d_keys_out);
  cub::DoubleBuffer<cub::NullType> d_values;

  constexpr auto kCubSortOrder = IS_DESCENDING ? kCubSortOrderDescending : kCubSortOrderAscending;
  dh::safe_cuda((cub::DispatchSegmentedRadixSort<
                 kCubSortOrder, KeyT, cub::NullType, BeginOffsetIteratorT, EndOffsetIteratorT,
                 OffsetT>::Dispatch(d_temp_storage, temp_storage_bytes, d_keys, d_values, num_items,
                                    num_segments, d_begin_offsets, d_end_offsets, begin_bit,
                                    end_bit, false, ctx->Stream(), debug_synchronous)));
}

// Wrapper around cub sort for easier `descending` sort.
template <bool descending, typename KeyT, typename ValueT, typename BeginOffsetIteratorT,
          typename EndOffsetIteratorT>
void DeviceSegmentedRadixSortPair(void *d_temp_storage,
                                  std::size_t &temp_storage_bytes,  // NOLINT
                                  const KeyT *d_keys_in, KeyT *d_keys_out,
                                  const ValueT *d_values_in, ValueT *d_values_out,
                                  std::size_t num_items, std::size_t num_segments,
                                  BeginOffsetIteratorT d_begin_offsets,
                                  EndOffsetIteratorT d_end_offsets, curt::StreamRef stream,
                                  int begin_bit = 0, int end_bit = sizeof(KeyT) * 8) {
  cub::DoubleBuffer<KeyT> d_keys(const_cast<KeyT *>(d_keys_in), d_keys_out);
  cub::DoubleBuffer<ValueT> d_values(const_cast<ValueT *>(d_values_in), d_values_out);
  // In old version of cub, num_items in dispatch is also int32_t, no way to change.
  using OffsetT = std::conditional_t<dh::BuildWithCUDACub() && dh::HasThrustMinorVer<13>(),
                                     std::size_t, std::int32_t>;
  CHECK_LE(num_items, std::numeric_limits<OffsetT>::max());
  // For Thrust >= 1.12 or CUDA >= 11.4, we require system cub installation

  constexpr auto kCubSortOrder = descending ? kCubSortOrderDescending : kCubSortOrderAscending;
#if THRUST_MAJOR_VERSION >= 2
  dh::safe_cuda((cub::DispatchSegmentedRadixSort<
                 kCubSortOrder, KeyT, ValueT, BeginOffsetIteratorT, EndOffsetIteratorT,
                 OffsetT>::Dispatch(d_temp_storage, temp_storage_bytes, d_keys, d_values, num_items,
                                    num_segments, d_begin_offsets, d_end_offsets, begin_bit,
                                    end_bit, false, stream)));
#elif (THRUST_MAJOR_VERSION == 1 && THRUST_MINOR_VERSION >= 13)
  dh::safe_cuda((cub::DispatchSegmentedRadixSort<
                 kCubSortOrder, KeyT, ValueT, BeginOffsetIteratorT, EndOffsetIteratorT,
                 OffsetT>::Dispatch(d_temp_storage, temp_storage_bytes, d_keys, d_values, num_items,
                                    num_segments, d_begin_offsets, d_end_offsets, begin_bit,
                                    end_bit, false, stream, false)));
#else
  dh::safe_cuda(
      (cub::DispatchSegmentedRadixSort<kCubSortOrder, KeyT, ValueT, BeginOffsetIteratorT,
                                       OffsetT>::Dispatch(d_temp_storage, temp_storage_bytes,
                                                          d_keys, d_values, num_items, num_segments,
                                                          d_begin_offsets, d_end_offsets, begin_bit,
                                                          end_bit, false, stream, false)));
#endif
}
}  // namespace detail

template <typename U, typename V>
void SegmentedSequence(Context const *ctx, Span<U> d_offset_ptr, Span<V> out_sequence) {
  dh::LaunchN(out_sequence.size(), ctx->CUDACtx()->Stream(),
              [out_sequence, d_offset_ptr] __device__(std::size_t idx) {
                auto group = dh::SegmentId(d_offset_ptr, idx);
                out_sequence[idx] = idx - d_offset_ptr[group];
              });
}

template <bool descending, typename U, typename V>
inline void SegmentedSortKeys(Context const *ctx, Span<V const> group_ptr,
                              Span<U> out_sorted_values) {
  CHECK_GE(group_ptr.size(), 1ul);
  std::size_t n_groups = group_ptr.size() - 1;
  std::size_t bytes = 0;
  auto const *cuctx = ctx->CUDACtx();
  CHECK(cuctx);
  detail::DeviceSegmentedRadixSortKeys<descending>(
      cuctx, nullptr, bytes, out_sorted_values.data(), out_sorted_values.data(),
      out_sorted_values.size(), n_groups, group_ptr.data(), group_ptr.data() + 1);
  dh::TemporaryArray<byte> temp_storage(bytes);
  detail::DeviceSegmentedRadixSortKeys<descending>(
      cuctx, temp_storage.data().get(), bytes, out_sorted_values.data(), out_sorted_values.data(),
      out_sorted_values.size(), n_groups, group_ptr.data(), group_ptr.data() + 1);
}

/**
 * \brief Create sorted index for data with multiple segments.
 *
 * \tparam accending sorted in non-decreasing order.
 * \tparam per_seg_index Index starts from 0 for each segment if true, otherwise the
 *                       the index span the whole data.
 */
template <bool accending, bool per_seg_index, typename U, typename V, typename IdxT>
void SegmentedArgSort(Context const *ctx, Span<U> values, Span<V> group_ptr,
                      Span<IdxT> sorted_idx) {
  auto cuctx = ctx->CUDACtx();
  CHECK_GE(group_ptr.size(), 1ul);
  std::size_t n_groups = group_ptr.size() - 1;
  std::size_t bytes = 0;
  if (per_seg_index) {
    SegmentedSequence(ctx, group_ptr, sorted_idx);
  } else {
    dh::Iota(sorted_idx, cuctx->Stream());
  }
  dh::TemporaryArray<std::remove_const_t<U>> values_out(values.size());
  dh::TemporaryArray<std::remove_const_t<IdxT>> sorted_idx_out(sorted_idx.size());

  detail::DeviceSegmentedRadixSortPair<!accending>(
      nullptr, bytes, values.data(), values_out.data().get(), sorted_idx.data(),
      sorted_idx_out.data().get(), sorted_idx.size(), n_groups, group_ptr.data(),
      group_ptr.data() + 1, cuctx->Stream());
  dh::TemporaryArray<byte> temp_storage(bytes);
  detail::DeviceSegmentedRadixSortPair<!accending>(
      temp_storage.data().get(), bytes, values.data(), values_out.data().get(), sorted_idx.data(),
      sorted_idx_out.data().get(), sorted_idx.size(), n_groups, group_ptr.data(),
      group_ptr.data() + 1, cuctx->Stream());

  dh::safe_cuda(cudaMemcpyAsync(sorted_idx.data(), sorted_idx_out.data().get(),
                                sorted_idx.size_bytes(), cudaMemcpyDeviceToDevice,
                                cuctx->Stream()));
}

/**
 * \brief Different from the radix-sort-based argsort, this one can handle cases where
 *        segment doesn't start from 0, but as a result it uses comparison sort.
 */
template <typename SegIt, typename ValIt>
void SegmentedArgMergeSort(Context const *ctx, SegIt seg_begin, SegIt seg_end, ValIt val_begin,
                           ValIt val_end, dh::device_vector<std::size_t> *p_sorted_idx) {
  auto cuctx = ctx->CUDACtx();
  using Tup = cuda::std::tuple<std::int32_t, float>;
  auto &sorted_idx = *p_sorted_idx;
  std::size_t n = std::distance(val_begin, val_end);
  sorted_idx.resize(n);
  dh::Iota(dh::ToSpan(sorted_idx), cuctx->Stream());
  dh::device_vector<Tup> keys(sorted_idx.size());
  auto key_it = dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) -> Tup {
    std::int32_t seg_idx;
    if (i < *seg_begin) {
      seg_idx = -1;
    } else {
      seg_idx = dh::SegmentId(seg_begin, seg_end, i);
    }
    auto residue = val_begin[i];
    return cuda::std::make_tuple(seg_idx, residue);
  });
  thrust::copy(ctx->CUDACtx()->CTP(), key_it, key_it + keys.size(), keys.begin());
  thrust::stable_sort_by_key(cuctx->TP(), keys.begin(), keys.end(), sorted_idx.begin(),
                             [=] XGBOOST_DEVICE(Tup const &l, Tup const &r) {
                               if (cuda::std::get<0>(l) != cuda::std::get<0>(r)) {
                                 // segment index
                                 return cuda::std::get<0>(l) < cuda::std::get<0>(r);
                               }
                               return cuda::std::get<1>(l) < cuda::std::get<1>(r);  // residue
                             });
}

template <bool accending, typename IdxT, typename U>
void ArgSort(Context const *ctx, Span<U> keys, Span<IdxT> sorted_idx) {
  std::size_t bytes = 0;
  auto cuctx = ctx->CUDACtx();
  dh::Iota(sorted_idx, cuctx->Stream());

  using KeyT = typename decltype(keys)::value_type;
  using ValueT = std::remove_const_t<IdxT>;

  dh::TemporaryArray<KeyT> out(keys.size());
  cub::DoubleBuffer<KeyT> d_keys(const_cast<KeyT *>(keys.data()), out.data().get());
  dh::TemporaryArray<IdxT> sorted_idx_out(sorted_idx.size());
  cub::DoubleBuffer<ValueT> d_values(const_cast<ValueT *>(sorted_idx.data()),
                                     sorted_idx_out.data().get());

  // track https://github.com/NVIDIA/cub/pull/340 for 64bit length support
  using OffsetT = std::conditional_t<!dh::BuildWithCUDACub(), std::ptrdiff_t, int32_t>;
  CHECK_LE(sorted_idx.size(), std::numeric_limits<OffsetT>::max());

  if (accending) {
    void *d_temp_storage = nullptr;
#if THRUST_MAJOR_VERSION >= 2
    dh::safe_cuda(
        (cub::DispatchRadixSort<detail::kCubSortOrderAscending, KeyT, ValueT, OffsetT>::Dispatch(
            d_temp_storage, bytes, d_keys, d_values, sorted_idx.size(), 0, sizeof(KeyT) * 8, false,
            cuctx->Stream())));
#else
    dh::safe_cuda(
        (cub::DispatchRadixSort<detail::kCubSortOrderAscending, KeyT, ValueT, OffsetT>::Dispatch(
            d_temp_storage, bytes, d_keys, d_values, sorted_idx.size(), 0, sizeof(KeyT) * 8, false,
            nullptr, false)));
#endif
    dh::TemporaryArray<char> storage(bytes);
    d_temp_storage = storage.data().get();
#if THRUST_MAJOR_VERSION >= 2
    dh::safe_cuda(
        (cub::DispatchRadixSort<detail::kCubSortOrderAscending, KeyT, ValueT, OffsetT>::Dispatch(
            d_temp_storage, bytes, d_keys, d_values, sorted_idx.size(), 0, sizeof(KeyT) * 8, false,
            cuctx->Stream())));
#else
    dh::safe_cuda(
        (cub::DispatchRadixSort<detail::kCubSortOrderAscending, KeyT, ValueT, OffsetT>::Dispatch(
            d_temp_storage, bytes, d_keys, d_values, sorted_idx.size(), 0, sizeof(KeyT) * 8, false,
            nullptr, false)));
#endif
  } else {
    void *d_temp_storage = nullptr;
#if THRUST_MAJOR_VERSION >= 2
    dh::safe_cuda(
        (cub::DispatchRadixSort<detail::kCubSortOrderDescending, KeyT, ValueT, OffsetT>::Dispatch(
            d_temp_storage, bytes, d_keys, d_values, sorted_idx.size(), 0, sizeof(KeyT) * 8, false,
            cuctx->Stream())));
#else
    dh::safe_cuda(
        (cub::DispatchRadixSort<detail::kCubSortOrderDescending, KeyT, ValueT, OffsetT>::Dispatch(
            d_temp_storage, bytes, d_keys, d_values, sorted_idx.size(), 0, sizeof(KeyT) * 8, false,
            nullptr, false)));
#endif
    dh::TemporaryArray<char> storage(bytes);
    d_temp_storage = storage.data().get();
#if THRUST_MAJOR_VERSION >= 2
    dh::safe_cuda(
        (cub::DispatchRadixSort<detail::kCubSortOrderDescending, KeyT, ValueT, OffsetT>::Dispatch(
            d_temp_storage, bytes, d_keys, d_values, sorted_idx.size(), 0, sizeof(KeyT) * 8, false,
            cuctx->Stream())));
#else
    dh::safe_cuda(
        (cub::DispatchRadixSort<detail::kCubSortOrderDescending, KeyT, ValueT, OffsetT>::Dispatch(
            d_temp_storage, bytes, d_keys, d_values, sorted_idx.size(), 0, sizeof(KeyT) * 8, false,
            nullptr, false)));
#endif
  }

  dh::safe_cuda(cudaMemcpyAsync(sorted_idx.data(), sorted_idx_out.data().get(),
                                sorted_idx.size_bytes(), cudaMemcpyDeviceToDevice,
                                cuctx->Stream()));
}

template <typename InIt, typename OutIt, typename Predicate>
void CopyIf(CUDAContext const *cuctx, InIt in_first, InIt in_second, OutIt out_first,
            Predicate pred) {
  // We loop over batches because thrust::copy_if can't deal with sizes > 2^31
  // See thrust issue #1302, XGBoost #6822
  size_t constexpr kMaxCopySize = std::numeric_limits<int>::max() / 2;
  size_t length = std::distance(in_first, in_second);
  for (size_t offset = 0; offset < length; offset += kMaxCopySize) {
    auto begin_input = in_first + offset;
    auto end_input = in_first + std::min(offset + kMaxCopySize, length);
    out_first = thrust::copy_if(cuctx->CTP(), begin_input, end_input, out_first, pred);
  }
}

// Go one level down into cub::DeviceScan API to set OffsetT as 64 bit So we don't crash
// on n > 2^31.
template <typename InputIteratorT, typename OutputIteratorT, typename ScanOpT, typename OffsetT>
void InclusiveScan(xgboost::Context const*, InputIteratorT d_in, OutputIteratorT d_out,
                   ScanOpT scan_op, OffsetT num_items) {
#if CUB_VERSION >= 300000
  static_assert(std::is_unsigned_v<OffsetT>, "OffsetT must be unsigned");
  static_assert(sizeof(OffsetT) >= 4, "OffsetT must be at least 4 bytes long");
#endif
  std::size_t bytes = 0;
#if THRUST_MAJOR_VERSION >= 2
  dh::safe_cuda((
      cub::DispatchScan<InputIteratorT, OutputIteratorT, ScanOpT, cub::NullType, OffsetT>::Dispatch(
          nullptr, bytes, d_in, d_out, scan_op, cub::NullType(), num_items, nullptr)));
#else
  safe_cuda((
      cub::DispatchScan<InputIteratorT, OutputIteratorT, ScanOpT, cub::NullType, OffsetT>::Dispatch(
          nullptr, bytes, d_in, d_out, scan_op, cub::NullType(), num_items, nullptr, false)));
#endif
  dh::TemporaryArray<char> storage(bytes);
#if THRUST_MAJOR_VERSION >= 2
  dh::safe_cuda((
      cub::DispatchScan<InputIteratorT, OutputIteratorT, ScanOpT, cub::NullType, OffsetT>::Dispatch(
          storage.data().get(), bytes, d_in, d_out, scan_op, cub::NullType(), num_items, nullptr)));
#else
  safe_cuda((
      cub::DispatchScan<InputIteratorT, OutputIteratorT, ScanOpT, cub::NullType, OffsetT>::Dispatch(
          storage.data().get(), bytes, d_in, d_out, scan_op, cub::NullType(), num_items, nullptr,
          false)));
#endif
}

template <typename InputIteratorT, typename OutputIteratorT, typename OffsetT>
void InclusiveSum(Context const *ctx, InputIteratorT d_in, OutputIteratorT d_out,
                  OffsetT num_items) {
#if CUB_VERSION >= 200800
  InclusiveScan(ctx, d_in, d_out, std::plus{}, num_items);
#else
  InclusiveScan(ctx, d_in, d_out, cub::Sum{}, num_items);
#endif
}

template <typename... Args>
void RunLengthEncode(curt::StreamRef stream, Args &&...args) {
  std::size_t n_bytes = 0;
  dh::safe_cuda(cub::DeviceRunLengthEncode::Encode(nullptr, n_bytes, args..., stream));
  dh::CachingDeviceUVector<char> tmp(n_bytes);
  dh::safe_cuda(cub::DeviceRunLengthEncode::Encode(tmp.data(), n_bytes, args..., stream));
}

template <typename... Args>
void SegmentedSum(curt::StreamRef stream, Args &&...args) {
  std::size_t n_bytes = 0;
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(nullptr, n_bytes, args..., stream));
  dh::CachingDeviceUVector<char> tmp(n_bytes);
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(tmp.data(), n_bytes, args..., stream));
}

/**
 * @brief Customized version of @ref thrust::all_of
 *
 * @ref thrust::all_of uses small intervals for early stop. But we often use this function
 * to perform checks on data and in most cases need to walk through the entire dataset
 * (like all data point is valid). This function uses @ref thrust::reduce to avoid
 * excessive kernel launches and synchronizations.
 */
template <typename Policy, typename InputIt, typename Chk>
[[nodiscard]] std::enable_if_t<
    std::is_same_v<bool,
                   std::invoke_result_t<Chk, typename std::iterator_traits<InputIt>::value_type>>,
    bool>
AllOf(Policy policy, InputIt first, InputIt second, Chk &&check) {
  auto n = std::distance(first, second);
  auto it =
      dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) { return check(first[i]); });
  return dh::Reduce(policy, it, it + n, true, std::logical_and<>{});
}
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_ALGORITHM_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/algorithm.h <==
/**
 * Copyright 2022-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_ALGORITHM_H_
#define XGBOOST_COMMON_ALGORITHM_H_
#include <algorithm>          // upper_bound, stable_sort, sort, max
#include <cstddef>            // size_t
#include <functional>         // less
#include <iterator>           // iterator_traits, distance
#include <vector>             // vector

#include "numeric.h"          // Iota
#include "xgboost/context.h"  // Context

// clang with libstdc++ works as well
#if defined(__GNUC__) && (__GNUC__ >= 4) && !defined(__sun) && !defined(sun) && \
    !defined(__APPLE__) && __has_include(<omp.h>) && __has_include(<parallel/algorithm>)
#define GCC_HAS_PARALLEL 1
constexpr bool kHasParallelStableSort = true;
#else
constexpr bool kHasParallelStableSort = false;
#endif  // GLIC_VERSION

#if defined(_MSC_VER) && !defined(__INTEL_COMPILER)
#define MSVC_HAS_PARALLEL 1
#endif  // MSC

#if defined(GCC_HAS_PARALLEL)
#include <parallel/algorithm>
#elif defined(MSVC_HAS_PARALLEL)
#include <ppl.h>
#endif  // GLIBC VERSION

namespace xgboost {
namespace common {
template <typename It, typename Idx>
auto SegmentId(It first, It last, Idx idx) {
  std::size_t segment_id = std::upper_bound(first, last, idx) - 1 - first;
  return segment_id;
}

template <typename Iter, typename Comp>
void StableSort(Context const *ctx, Iter begin, Iter end, Comp &&comp) {
  if (ctx->Threads() > 1) {
#if defined(GCC_HAS_PARALLEL)
    __gnu_parallel::stable_sort(begin, end, comp,
                                __gnu_parallel::default_parallel_tag(ctx->Threads()));
#else
    // the only stable sort is radix sort for msvc ppl.
    std::stable_sort(begin, end, comp);
#endif  // GLIBC VERSION
  } else {
    std::stable_sort(begin, end, comp);
  }
}

template <typename Iter, typename Comp>
void Sort(Context const *ctx, Iter begin, Iter end, Comp comp) {
  if (ctx->Threads() > 1) {
#if defined(GCC_HAS_PARALLEL)
    __gnu_parallel::sort(begin, end, comp, __gnu_parallel::default_parallel_tag(ctx->Threads()));
#elif defined(MSVC_HAS_PARALLEL)
    auto n = std::distance(begin, end);
    // use chunk size as hint to number of threads. No local policy/scheduler input with the
    // concurrency module.
    std::size_t chunk_size = n / ctx->Threads();
    // 2048 is the default of msvc ppl as of v2022.
    chunk_size = std::max(chunk_size, static_cast<std::size_t>(2048));
    concurrency::parallel_sort(begin, end, comp, chunk_size);
#else
    std::sort(begin, end, comp);
#endif  // GLIBC VERSION
  } else {
    std::sort(begin, end, comp);
  }
}

template <typename Idx, typename Iter, typename V = typename std::iterator_traits<Iter>::value_type,
          typename Comp = std::less<V>>
std::vector<Idx> ArgSort(Context const *ctx, Iter begin, Iter end, Comp comp = std::less<V>{}) {
  auto n = std::distance(begin, end);
  std::vector<Idx> result(n);
  Iota(ctx, result.begin(), result.end(), 0);
  auto op = [&](Idx const &l, Idx const &r) { return comp(begin[l], begin[r]); };
  StableSort(ctx, result.begin(), result.end(), op);
  return result;
}
}  // namespace common
}  // namespace xgboost

#if defined(GCC_HAS_PARALLEL)
#undef GCC_HAS_PARALLEL
#endif  // defined(GCC_HAS_PARALLEL)

#if defined(MSVC_HAS_PARALLEL)
#undef MSVC_HAS_PARALLEL
#endif  // defined(MSVC_HAS_PARALLEL)

#endif  // XGBOOST_COMMON_ALGORITHM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/api_entry.h <==
/**
 * Copyright 2016-2023 by XGBoost contributors
 */
#ifndef XGBOOST_COMMON_API_ENTRY_H_
#define XGBOOST_COMMON_API_ENTRY_H_
#include <string>               // std::string
#include <vector>               // std::vector

#include "xgboost/base.h"       // GradientPair,bst_ulong
#include "xgboost/predictor.h"  // PredictionCacheEntry

namespace xgboost {
/**
 * \brief entry to to easily hold returning information
 */
struct XGBAPIThreadLocalEntry {
  /*! \brief result holder for returning string */
  std::string ret_str;
  /*! \brief result holder for returning raw buffer */
  std::vector<char> ret_char_vec;
  /*! \brief result holder for returning strings */
  std::vector<std::string> ret_vec_str;
  /*! \brief result holder for returning string pointers */
  std::vector<const char *> ret_vec_charp;
  /*! \brief returning float vector. */
  std::vector<float> ret_vec_float;
  /*! \brief returning uint vector. */
  std::vector<std::uint64_t> ret_vec_u64;
  /*! \brief temp variable of gradient pairs. */
  std::vector<GradientPair> tmp_gpair;
  /*! \brief Temp variable for returning prediction result. */
  PredictionCacheEntry prediction_entry;
  /*! \brief Temp variable for returning prediction shape. */
  std::vector<bst_ulong> prediction_shape;
};
}  // namespace xgboost
#endif  // XGBOOST_COMMON_API_ENTRY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/base64.h <==
/*!
 * Copyright 2014 by Contributors
 * \file base64.h
 * \brief data stream support to input and output from/to base64 stream
 * base64 is easier to store and pass as text format in mapreduce
 * \author Tianqi Chen
 */
#ifndef XGBOOST_COMMON_BASE64_H_
#define XGBOOST_COMMON_BASE64_H_

#include <xgboost/logging.h>
#include <cctype>
#include <cstdio>
#include <string>
#include "./io.h"

namespace xgboost {
namespace common {
/*! \brief buffer reader of the stream that allows you to get */
class StreamBufferReader {
 public:
  explicit StreamBufferReader(size_t buffer_size)
      :stream_(NULL),
       read_len_(1), read_ptr_(1) {
    buffer_.resize(buffer_size);
  }
  /*!
   * \brief set input stream
   */
  inline void set_stream(dmlc::Stream *stream) {
    stream_ = stream;
    read_len_ = read_ptr_ = 1;
  }
  /*!
   * \brief allows quick read using get char
   */
  inline char GetChar(void) {
    while (true) {
      if (read_ptr_ < read_len_) {
        return buffer_[read_ptr_++];
      } else {
        read_len_ = stream_->Read(&buffer_[0], buffer_.length());
        if (read_len_ == 0) return EOF;
        read_ptr_ = 0;
      }
    }
  }
  /*! \brief whether we are reaching the end of file */
  inline bool AtEnd(void) const {
    return read_len_ == 0;
  }

 private:
  /*! \brief the underlying stream */
  dmlc::Stream *stream_;
  /*! \brief buffer to hold data */
  std::string buffer_;
  /*! \brief length of valid data in buffer */
  size_t read_len_;
  /*! \brief pointer in the buffer */
  size_t read_ptr_;
};

/*! \brief namespace of base64 decoding and encoding table */
namespace base64 {
const char DecodeTable[] = {
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
  62,  // '+'
  0, 0, 0,
  63,  // '/'
  52, 53, 54, 55, 56, 57, 58, 59, 60, 61,  // '0'-'9'
  0, 0, 0, 0, 0, 0, 0,
  0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12,
  13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25,  // 'A'-'Z'
  0, 0, 0, 0, 0, 0,
  26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38,
  39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51,  // 'a'-'z'
};
static const char EncodeTable[] =
    "ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/";
}  // namespace base64
/*! \brief the stream that reads from base64, note we take from file pointers */
class Base64InStream: public dmlc::Stream {
 public:
  explicit Base64InStream(dmlc::Stream *fs) : reader_(256) {
    reader_.set_stream(fs);
    num_prev = 0; tmp_ch = 0;
  }
  /*!
   * \brief initialize the stream position to beginning of next base64 stream
   * call this function before actually start read
   */
  inline void InitPosition(void) {
    // get a character
    do {
      tmp_ch = reader_.GetChar();
    } while (isspace(tmp_ch));
  }
  /*! \brief whether current position is end of a base64 stream */
  inline bool IsEOF(void) const {
    return num_prev == 0 && (tmp_ch == EOF || isspace(tmp_ch));
  }
  virtual size_t Read(void *ptr, size_t size) {
    using base64::DecodeTable;
    if (size == 0) return 0;
    // use tlen to record left size
    size_t tlen = size;
    unsigned char *cptr = static_cast<unsigned char*>(ptr);
    // if anything left, load from previous buffered result
    if (num_prev != 0) {
      if (num_prev == 2) {
        if (tlen >= 2) {
          *cptr++ = buf_prev[0];
          *cptr++ = buf_prev[1];
          tlen -= 2;
          num_prev = 0;
        } else {
          // assert tlen == 1
          *cptr++ = buf_prev[0]; --tlen;
          buf_prev[0] = buf_prev[1];
          num_prev = 1;
        }
      } else {
        // assert num_prev == 1
        *cptr++ = buf_prev[0]; --tlen; num_prev = 0;
      }
    }
    if (tlen == 0) return size;
    int nvalue;
    // note: everything goes with 4 bytes in Base64
    // so we process 4 bytes a unit
    while (tlen && tmp_ch != EOF && !isspace(tmp_ch)) {
      // first byte
      nvalue = DecodeTable[tmp_ch] << 18;
      {
        // second byte
        tmp_ch = reader_.GetChar();
        CHECK(tmp_ch != EOF && !isspace(tmp_ch)) << "invalid base64 format";
        nvalue |= DecodeTable[tmp_ch] << 12;
        *cptr++ = (nvalue >> 16) & 0xFF; --tlen;
        }
      {
        // third byte
        tmp_ch = reader_.GetChar();
        CHECK(tmp_ch != EOF && !isspace(tmp_ch)) << "invalid base64 format";
        // handle termination
        if (tmp_ch == '=') {
          tmp_ch = reader_.GetChar();
          CHECK(tmp_ch == '=') << "invalid base64 format";
          tmp_ch = reader_.GetChar();
          CHECK(tmp_ch == EOF || isspace(tmp_ch))
              << "invalid base64 format";
          break;
        }
        nvalue |= DecodeTable[tmp_ch] << 6;
        if (tlen) {
          *cptr++ = (nvalue >> 8) & 0xFF; --tlen;
        } else {
          buf_prev[num_prev++] = (nvalue >> 8) & 0xFF;
        }
      }
      {
        // fourth byte
        tmp_ch = reader_.GetChar();
        CHECK(tmp_ch != EOF && !isspace(tmp_ch))
            << "invalid base64 format";
        if (tmp_ch == '=') {
          tmp_ch = reader_.GetChar();
          CHECK(tmp_ch == EOF || isspace(tmp_ch))
              << "invalid base64 format";
          break;
        }
        nvalue |= DecodeTable[tmp_ch];
        if (tlen) {
          *cptr++ = nvalue & 0xFF; --tlen;
        } else {
          buf_prev[num_prev ++] = nvalue & 0xFF;
        }
      }
      // get next char
      tmp_ch = reader_.GetChar();
    }
    if (kStrictCheck) {
      CHECK_EQ(tlen, 0) << "Base64InStream: read incomplete";
    }
    return size - tlen;
  }
  virtual void Write(const void *ptr, size_t size) {
    LOG(FATAL) << "Base64InStream do not support write";
  }

 private:
  StreamBufferReader reader_;
  int tmp_ch;
  int num_prev;
  unsigned char buf_prev[2];
  // whether we need to do strict check
  static const bool kStrictCheck = false;
};
/*! \brief the stream that write to base64, note we take from file pointers */
class Base64OutStream: public dmlc::Stream {
 public:
  explicit Base64OutStream(dmlc::Stream *fp) : fp(fp) {
    buf_top = 0;
  }
  virtual void Write(const void *ptr, size_t size) {
    using base64::EncodeTable;
    size_t tlen = size;
    const unsigned char *cptr = static_cast<const unsigned char*>(ptr);
    while (tlen) {
      while (buf_top < 3  && tlen != 0) {
        buf[++buf_top] = *cptr++; --tlen;
      }
      if (buf_top == 3) {
        // flush 4 bytes out
        PutChar(EncodeTable[buf[1] >> 2]);
        PutChar(EncodeTable[((buf[1] << 4) | (buf[2] >> 4)) & 0x3F]);
        PutChar(EncodeTable[((buf[2] << 2) | (buf[3] >> 6)) & 0x3F]);
        PutChar(EncodeTable[buf[3] & 0x3F]);
        buf_top = 0;
      }
    }
  }
  virtual size_t Read(void *ptr, size_t size) {
    LOG(FATAL) << "Base64OutStream do not support read";
    return 0;
  }
  /*!
   * \brief finish writing of all current base64 stream, do some post processing
   * \param endch character to put to end of stream, if it is EOF, then nothing will be done
   */
  inline void Finish(char endch = EOF) {
    using base64::EncodeTable;
    if (buf_top == 1) {
      PutChar(EncodeTable[buf[1] >> 2]);
      PutChar(EncodeTable[(buf[1] << 4) & 0x3F]);
      PutChar('=');
      PutChar('=');
    }
    if (buf_top == 2) {
      PutChar(EncodeTable[buf[1] >> 2]);
      PutChar(EncodeTable[((buf[1] << 4) | (buf[2] >> 4)) & 0x3F]);
      PutChar(EncodeTable[(buf[2] << 2) & 0x3F]);
      PutChar('=');
    }
    buf_top = 0;
    if (endch != EOF) PutChar(endch);
    this->Flush();
  }

 private:
  dmlc::Stream *fp;
  int buf_top;
  unsigned char buf[4];
  std::string out_buf;
  static const size_t kBufferSize = 256;

  inline void PutChar(char ch) {
    out_buf += ch;
    if (out_buf.length() >= kBufferSize) Flush();
  }
  inline void Flush(void) {
    if (out_buf.length() != 0) {
      fp->Write(&out_buf[0], out_buf.length());
      out_buf.clear();
    }
  }
};
}  // namespace common
}  // namespace xgboost
#endif  // XGBOOST_COMMON_BASE64_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/bitfield.h <==
/**
 * Copyright 2019-2023, XGBoost Contributors
 * \file bitfield.h
 */
#ifndef XGBOOST_COMMON_BITFIELD_H_
#define XGBOOST_COMMON_BITFIELD_H_

#include <algorithm>    // for min
#include <bitset>       // for bitset
#include <cstdint>      // for uint32_t, uint64_t, uint8_t
#include <ostream>      // for ostream
#include <type_traits>  // for conditional_t, is_signed_v, add_const_t

#if defined(__CUDACC__)
#include <thrust/copy.h>
#include <thrust/device_ptr.h>

#include "device_helpers.cuh"
#endif  // defined(__CUDACC__)

#include "common.h"
#include "xgboost/span.h"  // for Span

namespace xgboost {

#if defined(__CUDACC__)
using BitFieldAtomicType = unsigned long long;  // NOLINT

__forceinline__ __device__ BitFieldAtomicType AtomicOr(BitFieldAtomicType* address,
                                                       BitFieldAtomicType val) {
  BitFieldAtomicType old = *address, assumed;  // NOLINT
  do {
    assumed = old;
    old = atomicCAS(address, assumed, val | assumed);
  } while (assumed != old);

  return old;
}

__forceinline__ __device__ BitFieldAtomicType AtomicAnd(BitFieldAtomicType* address,
                                                        BitFieldAtomicType val) {
  BitFieldAtomicType old = *address, assumed;  // NOLINT
  do {
    assumed = old;
    old = atomicCAS(address, assumed, val & assumed);
  } while (assumed != old);

  return old;
}
#endif  // defined(__CUDACC__)

/**
 * @brief A non-owning type with auxiliary methods defined for manipulating bits.
 *
 * @tparam VT        Underlying value type, must be an unsigned integer.
 * @tparam Direction Whether the bits start from left or from right.
 * @tparam IsConst   Whether the view is const.
 */
template <typename VT, typename Direction, bool IsConst = false>
struct BitFieldContainer {
  using value_type = std::conditional_t<IsConst, VT const, VT>;  // NOLINT
  using size_type = size_t;                                      // NOLINT
  using index_type = size_t;                                     // NOLINT
  using pointer = value_type*;                                   // NOLINT

  static index_type constexpr kValueSize = sizeof(value_type) * 8;
  static index_type constexpr kOne = 1;  // force correct type.

  struct Pos {
    index_type int_pos{0};
    index_type bit_pos{0};
  };

 private:
  value_type* bits_{nullptr};
  size_type n_values_{0};
  static_assert(!std::is_signed_v<VT>, "Must use an unsiged type as the underlying storage.");

 public:
  XGBOOST_DEVICE static Pos ToBitPos(index_type pos) {
    Pos pos_v;
    if (pos == 0) {
      return pos_v;
    }
    pos_v.int_pos = pos / kValueSize;
    pos_v.bit_pos = pos % kValueSize;
    return pos_v;
  }

 public:
  BitFieldContainer() = default;
  XGBOOST_DEVICE explicit BitFieldContainer(common::Span<value_type> bits)
      : bits_{bits.data()}, n_values_{bits.size()} {}
  BitFieldContainer(BitFieldContainer const& other) = default;
  BitFieldContainer(BitFieldContainer&& other) = default;
  BitFieldContainer& operator=(BitFieldContainer const& that) = default;
  BitFieldContainer& operator=(BitFieldContainer&& that) = default;

  XGBOOST_DEVICE auto Bits() { return common::Span<value_type>{bits_, NumValues()}; }
  XGBOOST_DEVICE auto Bits() const { return common::Span<value_type const>{bits_, NumValues()}; }

  /*\brief Compute the size of needed memory allocation.  The returned value is in terms
   *       of number of elements with `BitFieldContainer::value_type'.
   */
  XGBOOST_DEVICE static size_t ComputeStorageSize(index_type size) {
    return common::DivRoundUp(size, kValueSize);
  }
  XGBOOST_DEVICE BitFieldContainer& operator|=(BitFieldContainer const& rhs) {
#if defined(__CUDA_ARCH__)
    auto tid = blockIdx.x * blockDim.x + threadIdx.x;
    std::size_t min_size = std::min(this->Capacity(), rhs.Capacity());
    if (tid < min_size) {
      if (this->Check(tid) || rhs.Check(tid)) {
        this->Set(tid);
      }
    }
    return *this;
#else
    size_t min_size = std::min(NumValues(), rhs.NumValues());
    for (size_t i = 0; i < min_size; ++i) {
      Data()[i] |= rhs.Data()[i];
    }
    return *this;
#endif  // #if defined(__CUDA_ARCH__)
  }

  XGBOOST_DEVICE BitFieldContainer& operator&=(BitFieldContainer const& rhs) {
#if defined(__CUDA_ARCH__)
    auto tid = blockIdx.x * blockDim.x + threadIdx.x;
    std::size_t min_size = std::min(this->Capacity(), rhs.Capacity());
    if (tid < min_size) {
      if (this->Check(tid) && rhs.Check(tid)) {
        this->Set(tid);
      } else {
        this->Clear(tid);
      }
    }
    return *this;
#else
    std::size_t min_size = std::min(NumValues(), rhs.NumValues());
    for (size_t i = 0; i < min_size; ++i) {
      Data()[i] &= rhs.Data()[i];
    }
    return *this;
#endif  // defined(__CUDA_ARCH__)
  }

  XGBOOST_DEVICE void Set(index_type pos) noexcept(true) {
#if defined(__CUDA_ARCH__)
    Pos pos_v = Direction::Shift(ToBitPos(pos));
    value_type& value = Data()[pos_v.int_pos];
    value_type set_bit = kOne << pos_v.bit_pos;
    using Type = typename dh::detail::AtomicDispatcher<sizeof(value_type)>::Type;
    atomicOr(reinterpret_cast<Type*>(&value), set_bit);
#else
    Pos pos_v = Direction::Shift(ToBitPos(pos));
    value_type& value = Data()[pos_v.int_pos];
    value_type set_bit = kOne << pos_v.bit_pos;
    value |= set_bit;
#endif
  }
  XGBOOST_DEVICE void Clear(index_type pos) noexcept(true) {
#if defined(__CUDA_ARCH__)
    Pos pos_v = Direction::Shift(ToBitPos(pos));
    value_type& value = Data()[pos_v.int_pos];
    value_type clear_bit = ~(kOne << pos_v.bit_pos);
    using Type = typename dh::detail::AtomicDispatcher<sizeof(value_type)>::Type;
    atomicAnd(reinterpret_cast<Type*>(&value), clear_bit);
#else
    Pos pos_v = Direction::Shift(ToBitPos(pos));
    value_type& value = Data()[pos_v.int_pos];
    value_type clear_bit = ~(kOne << pos_v.bit_pos);
    value &= clear_bit;
#endif
  }

  XGBOOST_DEVICE bool Check(Pos pos_v) const noexcept(true) {
    pos_v = Direction::Shift(pos_v);
    assert(pos_v.int_pos < NumValues());
    value_type const value = Data()[pos_v.int_pos];
    value_type const test_bit = kOne << pos_v.bit_pos;
    value_type result = test_bit & value;
    return static_cast<bool>(result);
  }
  [[nodiscard]] XGBOOST_DEVICE bool Check(index_type pos) const noexcept(true) {
    Pos pos_v = ToBitPos(pos);
    return Check(pos_v);
  }
  /**
   * @brief Returns the total number of bits that can be viewed. This is equal to or
   *        larger than the acutal number of valid bits.
   */
  [[nodiscard]] XGBOOST_DEVICE size_type Capacity() const noexcept(true) {
    return kValueSize * NumValues();
  }
  /**
   * @brief Number of storage unit used in this bit field.
   */
  [[nodiscard]] XGBOOST_DEVICE size_type NumValues() const noexcept(true) { return n_values_; }

  XGBOOST_DEVICE pointer Data() const noexcept(true) { return bits_; }

  inline friend std::ostream& operator<<(std::ostream& os,
                                         BitFieldContainer<VT, Direction, IsConst> field) {
    os << "Bits "
       << "storage size: " << field.NumValues() << "\n";
    for (typename common::Span<value_type>::index_type i = 0; i < field.NumValues(); ++i) {
      std::bitset<BitFieldContainer<VT, Direction, IsConst>::kValueSize> bset(field.Data()[i]);
      os << bset << "\n";
    }
    return os;
  }
};

// Bits start from left most bits (most significant bit).
template <typename VT, bool IsConst = false>
struct LBitsPolicy : public BitFieldContainer<VT, LBitsPolicy<VT, IsConst>, IsConst> {
  using Container = BitFieldContainer<VT, LBitsPolicy<VT, IsConst>, IsConst>;
  using Pos = typename Container::Pos;
  using value_type = typename Container::value_type;  // NOLINT

  XGBOOST_DEVICE static Pos Shift(Pos pos) {
    pos.bit_pos = Container::kValueSize - pos.bit_pos - Container::kOne;
    return pos;
  }
};

// Bits start from right most bit (least significant bit) of each entry, but integer index
// is from left to right.
template <typename VT>
struct RBitsPolicy : public BitFieldContainer<VT, RBitsPolicy<VT>> {
  using Container = BitFieldContainer<VT, RBitsPolicy<VT>>;
  using Pos = typename Container::Pos;
  using value_type = typename Container::value_type;  // NOLINT

  XGBOOST_DEVICE static Pos Shift(Pos pos) { return pos; }
};

// Format: <Const><Direction>BitField<size of underlying type in bits>, underlying type
// must be unsigned.
using LBitField64 = BitFieldContainer<std::uint64_t, LBitsPolicy<std::uint64_t>>;
using RBitField8 = BitFieldContainer<std::uint8_t, RBitsPolicy<unsigned char>>;

using LBitField32 = BitFieldContainer<std::uint32_t, LBitsPolicy<std::uint32_t>>;
using CLBitField32 = BitFieldContainer<std::uint32_t, LBitsPolicy<std::uint32_t, true>, true>;
using RBitField32 = BitFieldContainer<std::uint32_t, RBitsPolicy<std::uint32_t>>;

namespace detail {
inline std::uint32_t TrailingZeroBitsImpl(std::uint32_t value) {
  auto n = sizeof(value) * 8;
  std::uint32_t cnt{0};
  for (decltype(n) i = 0; i < n; i++) {
    if ((value >> i) & 1) {
      break;
    }
    cnt++;
  }
  return cnt;
}
}  // namespace detail

inline std::uint32_t TrailingZeroBits(std::uint32_t value) {
  if (value == 0) {
    return sizeof(value) * 8;
  }
#if defined(__GNUC__)
  return __builtin_ctz(value);
#elif defined(_MSC_VER) && defined(_M_X64)
  return _tzcnt_u32(value);
#else
  return detail::TrailingZeroBitsImpl(value);
#endif  //  __GNUC__
}
}  // namespace xgboost

#endif  // XGBOOST_COMMON_BITFIELD_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cache_manager.cc <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#include "cache_manager.h"

#include <cstdint>  // for uint64_t

#if !defined(__x86_64__) && defined(__linux__)
#include <fstream>  // for ifstream
#include <string>   // for string, getline, stoll
#endif              // !defined(__x86_64__) && defined(__linux__)

#if defined(__x86_64__)

void RunCpuid(uint32_t eax, uint32_t ecx, uint32_t (&abcd)[4]) {
#if defined(_MSC_VER)
  __cpuidex(reinterpret_cast<int*>(abcd), eax, ecx);
#else
  uint32_t ebx = 0, edx = 0;
  __asm__("cpuid" : "+b"(ebx), "+a"(eax), "+c"(ecx), "=d"(edx));
  abcd[0] = eax;
  abcd[1] = ebx;
  abcd[2] = ecx;
  abcd[3] = edx;
#endif
}

#define __extract_bitmask_value(val, mask, shift) (((val) & (mask)) >> shift)

#define _CPUID_GET_TYPE(__eax) __extract_bitmask_value(__eax /*4:0*/, 0x1fU, 0)

#define _CPUID_GET_LEVEL(__eax) __extract_bitmask_value(__eax /*7:5*/, 0xe0U, 5)

#define _CPUID_GET_SETS(__ecx) ((__ecx) + 1)

#define _CPUID_GET_LINE_SIZE(__ebx) (__extract_bitmask_value(__ebx /*11:0*/, 0x7ffU, 0) + 1)

#define _CPUID_GET_PARTITIONS(__ebx) (__extract_bitmask_value(__ebx /*21:11*/, 0x3ff800U, 11) + 1)

#define _CPUID_GET_WAYS(__ebx) (__extract_bitmask_value(__ebx /*31:22*/, 0xffc00000U, 22) + 1)

#define _CPUID_CACHE_INFO_INTEL 0x4U

#define _CPUID_CACHE_INFO_AMD 0x8000001DU

#define _CPUID_VENDOR_ID_AMD 0x68747541

// Run CPUID and collect raw output.
void GetCacheInfo(int cache_num, int* type, int* level, int64_t* sets, int* line_size,
                  int* partitions, int* ways) {
  // Leaf 0x0 returns Vendor ID in EBX, EDX, ECX
  uint32_t vendor_reg[4];
  RunCpuid(0, 0, vendor_reg);
  bool is_amd = (vendor_reg[1] == _CPUID_VENDOR_ID_AMD);

  uint32_t cache_info_leaf = is_amd ? _CPUID_CACHE_INFO_AMD : _CPUID_CACHE_INFO_INTEL;
  static uint32_t abcd[4];
  RunCpuid(cache_info_leaf, cache_num, abcd);

  const uint32_t eax = abcd[0];
  const uint32_t ebx = abcd[1];
  const uint32_t ecx = abcd[2];
  // const uint32_t edx = abcd[3];  // Not used
  *type = _CPUID_GET_TYPE(eax);
  *level = _CPUID_GET_LEVEL(eax);
  *sets = _CPUID_GET_SETS(ecx);
  *line_size = _CPUID_GET_LINE_SIZE(ebx);
  *partitions = _CPUID_GET_PARTITIONS(ebx);
  *ways = _CPUID_GET_WAYS(ebx);
}

constexpr int kCpuidTypeNull = 0;
constexpr int kCpuidTypeData = 1;  // NOLINT
constexpr int kCpuidTypeInst = 2;
constexpr int kCpuidTypeUnif = 3;  // NOLINT

// Interpret the raw CPUID results and extract actual (or unified) cache
// parameters.
template <std::int32_t kMaxCacheSize>
void DetectDataCaches(int64_t* cache_sizes) {
  (void)kCpuidTypeData;
  (void)kCpuidTypeUnif;
  int cache_num = 0, cache_sizes_idx = 0;
  while (cache_sizes_idx < kMaxCacheSize) {
    int type, level, line_size, partitions, ways;
    int64_t sets, size;
    GetCacheInfo(cache_num++, &type, &level, &sets, &line_size, &partitions, &ways);

    if (type == kCpuidTypeNull) break;  // no more caches to read.
    if (type == kCpuidTypeInst) continue;

    size = ways * partitions * line_size * sets;
    cache_sizes[cache_sizes_idx++] = size;
  }
}

#elif defined(__linux__)  // non-x86_64 Linux (e.g. aarch64): read cache sizes from sysfs

namespace {

// Parse a sysfs cache "size" string like "64K", "2048K", "36864K", "2M".
int64_t ParseCacheSize(const std::string& s) {
  if (s.empty()) return -1;  // kUninitCache
  int64_t mult = 1;
  std::string num = s;
  switch (num.back()) {
    case 'K':
    case 'k':
      mult = 1024;
      num.pop_back();
      break;
    case 'M':
    case 'm':
      mult = 1024 * 1024;
      num.pop_back();
      break;
    case 'G':
    case 'g':
      mult = 1024 * 1024 * 1024;
      num.pop_back();
      break;
    default:
      break;
  }
  try {
    return static_cast<int64_t>(std::stoll(num)) * mult;
  } catch (...) {
    return -1;  // kUninitCache
  }
}

// Read data/unified cache sizes from sysfs, storing each at its level:
// L1 -> [0], L2 -> [1], L3 -> [2]. Indexing by level is robust to sysfs ordering.
template <std::int32_t kMaxCacheSize>
void DetectDataCachesSysfs(int64_t* cache_sizes) {
  const std::string base = "/sys/devices/system/cpu/cpu0/cache/index";

  for (int i = 0; i < 16; ++i) {
    const std::string dir = base + std::to_string(i);

    std::ifstream type_f(dir + "/type");
    if (!type_f) break;  // indices are contiguous; no more cache levels exposed

    std::string type;
    std::getline(type_f, type);

    // Keep only data and unified caches (this also skips the instruction cache,
    // as the x86 CPUID path does).
    if (type != "Data" && type != "Unified") continue;

    std::ifstream level_f(dir + "/level");
    int level = 0;
    level_f >> level;

    // cache_sizes has kMaxCacheSize slots addressed by (level - 1); a missing or
    // out-of-range level is skipped, leaving that slot at its kUninitCache default.
    if (level <= 0 || level > kMaxCacheSize) continue;

    std::ifstream size_f(dir + "/size");
    std::string size_s;
    std::getline(size_f, size_s);

    const int64_t sz = ParseCacheSize(size_s);
    if (sz > 0) {
      cache_sizes[level - 1] = sz;
    }
  }
}

}  // namespace

#endif  // defined(__x86_64__)

namespace xgboost::common {

/* Detect CPU cache sizes at runtime: CPUID on x86_64, sysfs on non-x86_64 Linux,
 * and compiled L1/L2/L3 defaults otherwise (or for any size detection leaves unset).
 */
CacheManager::CacheManager() {
#if defined(__x86_64__)
  DetectDataCaches<kMaxCacheSize>(cache_size_.data());
#elif defined(__linux__)
  DetectDataCachesSysfs<kMaxCacheSize>(cache_size_.data());
#else
  SetDefaultCaches();
#endif  // defined(__x86_64__)
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cache_manager.h <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_CACHE_MANAGER_H_
#define XGBOOST_COMMON_CACHE_MANAGER_H_

#include <cstdint>     // for int64_t
#include <array>

namespace xgboost::common {

/* Detect cache sizes at runtime,
 * or fall back to defaults if detection is not possible.
 */
class CacheManager {
 private:
  constexpr static int64_t kUninitCache = -1;
  constexpr static int kMaxCacheSize = 4;
  std::array<int64_t, kMaxCacheSize> cache_size_ = {kUninitCache, kUninitCache,
                                                    kUninitCache, kUninitCache};

  constexpr static int64_t kDefaultL1Size = 32 * 1024;    // 32KB
  constexpr static int64_t kDefaultL2Size = 1024 * 1024;  // 1MB
  constexpr static int64_t kDefaultL3Size = 0;            // 0MB

  // If CPUID cannot be used, fall back to default L1/L2 cache sizes.
  void SetDefaultCaches() {
    // Overestimating cache sizes harms performance more than underestimation,
    // so conservative defaults are used.
    cache_size_[0] = kDefaultL1Size;
    cache_size_[1] = kDefaultL2Size;
    cache_size_[2] = kDefaultL3Size;
  }

 public:
  CacheManager();

  int64_t L1Size() const {
    return cache_size_[0] != kUninitCache ? cache_size_[0] : kDefaultL1Size;
  }

  int64_t L2Size() const {
    return cache_size_[1] != kUninitCache ? cache_size_[1] : kDefaultL2Size;
  }

  int64_t L3Size() const {
    return cache_size_[2] != kUninitCache ? cache_size_[2] : kDefaultL3Size;
  }
};
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_CACHE_MANAGER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/categorical.h <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#pragma once

#include "bitfield.h"
#include "xgboost/base.h"
#include "xgboost/data.h"
#include "xgboost/span.h"
#include "xgboost/tree_model.h"

namespace xgboost::common {
using CatBitField = LBitField32;
using KCatBitField = CLBitField32;

// Cast the categorical type.
template <typename T>
XGBOOST_DEVICE bst_cat_t AsCat(T const& v) {
  return static_cast<bst_cat_t>(v);
}

/* \brief Whether is fidx a categorical feature.
 *
 * \param ft   Feature type for all features.
 * \param fidx Feature index.
 * \return Whether feature pointed by fidx is categorical feature.
 */
inline XGBOOST_DEVICE bool IsCat(Span<FeatureType const> ft, bst_feature_t fidx) {
  return !ft.empty() && ft[fidx] == FeatureType::kCategorical;
}

constexpr inline bst_cat_t OutOfRangeCat() {
  // See the round trip assert in `InvalidCat`.
  return static_cast<bst_cat_t>(16777217) - static_cast<bst_cat_t>(1);
}

inline XGBOOST_DEVICE bool InvalidCat(float cat) {
  constexpr auto kMaxCat = OutOfRangeCat();
  static_assert(static_cast<bst_cat_t>(static_cast<float>(kMaxCat)) == kMaxCat);
  static_assert(static_cast<bst_cat_t>(static_cast<float>(kMaxCat + 1)) != kMaxCat + 1);
  static_assert(static_cast<float>(kMaxCat + 1) == kMaxCat);
  return cat < 0 || cat >= kMaxCat;
}

/**
 * \brief Whether should it traverse to left branch of a tree.
 *
 *   Go to left if it's NOT the matching category, which matches one-hot encoding.
 */
inline XGBOOST_DEVICE bool Decision(common::Span<CatBitField::value_type const> cats, float cat) {
  KCatBitField const s_cats(cats);
  if (XGBOOST_EXPECT(InvalidCat(cat), false)) {
    return true;
  }

  auto pos = KCatBitField::ToBitPos(cat);
  // If the input category is larger than the size of the bit field, it implies that the
  // category is not chosen. Otherwise the bit field would have the category instead of
  // being smaller than the category value.
  if (pos.int_pos >= cats.size()) {
    return true;
  }
  return !s_cats.Check(AsCat(cat));
}

inline void InvalidCategory() {
  // OutOfRangeCat() can be accurately represented, but everything after it will be
  // rounded toward it, so we use >= for comparison check.  As a result, we require input
  // values to be less than this last representable value.
  auto str = std::to_string(OutOfRangeCat());
  LOG(FATAL) << "Invalid categorical value detected.  Categorical value should be non-negative, "
                "less than total number of categories in training data and less than " +
                    str;
}

inline void CheckMaxCat(float max_cat, size_t n_categories) {
  CHECK_GE(max_cat + 1, n_categories)
      << "Maximum cateogry should not be lesser than the total number of categories.";
}

/*!
 * \brief Whether should we use onehot encoding for categorical data.
 */
XGBOOST_DEVICE inline bool UseOneHot(uint32_t n_cats, uint32_t max_cat_to_onehot) {
  bool use_one_hot = n_cats < max_cat_to_onehot;
  return use_one_hot;
}

struct IsCatOp {
  XGBOOST_DEVICE bool operator()(FeatureType ft) { return ft == FeatureType::kCategorical; }
};

inline auto GetNodeCats(common::Span<CatBitField::value_type const> categories,
                        RegTree::CategoricalSplitMatrix::Segment seg) {
  KCatBitField node_cats{categories.subspan(seg.beg, seg.size)};
  return node_cats;
}

static_assert(std::is_same_v<CatBitField::value_type, tree::CatWordT>);
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/charconv.cc <==
/*!
 * Copyright 2020 by XGBoost Contributors
 *
 * \brief An implementation of Ryu algorithm:
 *
 * https://dl.acm.org/citation.cfm?id=3192369
 *
 * The code is adopted from original (half) c implementation:
 * https://github.com/ulfjack/ryu.git with some more comments and tidying.  License is
 * attached below.
 *
 * Copyright 2018 Ulf Adams
 *
 * The contents of this file may be used under the terms of the Apache License,
 * Version 2.0.
 *
 *    (See accompanying file LICENSE-Apache or copy at
 *     http: *www.apache.org/licenses/LICENSE-2.0)
 *
 * Alternatively, the contents of this file may be used under the terms of
 * the Boost Software License, Version 1.0.
 *    (See accompanying file LICENSE-Boost or copy at
 *     https://www.boost.org/LICENSE_1_0.txt)
 *
 * Unless required by applicable law or agreed to in writing, this software
 * is distributed on an "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY
 * KIND, either express or implied.
 */
#include <algorithm>
#include <cassert>
#include <cinttypes>
#include <cstring>
#include <cmath>

#include "xgboost/logging.h"
#include "charconv.h"

#if defined(_MSC_VER)
#include <intrin.h>
#endif

/*
 * We did some cleanup from the original implementation instead of doing line to line
 * port.
 *
 * The basic concept of floating rounding is, for a floating point number, we need to
 * convert base2 to base10.  During which we need to implement correct rounding.  Hence on
 * base2 we have:
 *
 * {low, value, high}
 *
 * 3 values, representing round down, no rounding, and round up.  In the original
 * implementation and paper, variables representing these 3 values are typically postfixed
 * with m, r, p like {vr, vm, vp}.  Here we name them more verbosely.
 */

namespace xgboost {
namespace detail {
static constexpr char kItoaLut[200] = {
    '0', '0', '0', '1', '0', '2', '0', '3', '0', '4', '0', '5', '0', '6', '0',
    '7', '0', '8', '0', '9', '1', '0', '1', '1', '1', '2', '1', '3', '1', '4',
    '1', '5', '1', '6', '1', '7', '1', '8', '1', '9', '2', '0', '2', '1', '2',
    '2', '2', '3', '2', '4', '2', '5', '2', '6', '2', '7', '2', '8', '2', '9',
    '3', '0', '3', '1', '3', '2', '3', '3', '3', '4', '3', '5', '3', '6', '3',
    '7', '3', '8', '3', '9', '4', '0', '4', '1', '4', '2', '4', '3', '4', '4',
    '4', '5', '4', '6', '4', '7', '4', '8', '4', '9', '5', '0', '5', '1', '5',
    '2', '5', '3', '5', '4', '5', '5', '5', '6', '5', '7', '5', '8', '5', '9',
    '6', '0', '6', '1', '6', '2', '6', '3', '6', '4', '6', '5', '6', '6', '6',
    '7', '6', '8', '6', '9', '7', '0', '7', '1', '7', '2', '7', '3', '7', '4',
    '7', '5', '7', '6', '7', '7', '7', '8', '7', '9', '8', '0', '8', '1', '8',
    '2', '8', '3', '8', '4', '8', '5', '8', '6', '8', '7', '8', '8', '8', '9',
    '9', '0', '9', '1', '9', '2', '9', '3', '9', '4', '9', '5', '9', '6', '9',
    '7', '9', '8', '9', '9'};

constexpr uint32_t Tens(uint32_t n) { return n == 1 ? 10 : (Tens(n - 1) * 10); }

struct UnsignedFloatBase2;

struct UnsignedFloatBase10 {
  uint32_t mantissa;
  // Decimal exponent's range is -45 to 38
  // inclusive, and can fit in a short if needed.
  int32_t exponent;
};

template <typename To, typename From>
To BitCast(From&& from) {
  static_assert(sizeof(From) == sizeof(To), "Bit cast doesn't change output size.");
  To t;
  std::memcpy(&t, &from, sizeof(To));
  return t;
}

struct IEEE754 {
  static constexpr uint32_t kFloatMantissaBits = 23;
  static constexpr uint32_t kFloatBias = 127;
  static constexpr uint32_t kFloatExponentBits = 8;

  static void Decode(float f, UnsignedFloatBase2* uf, bool* signbit);
  static float Encode(UnsignedFloatBase2 const& uf, bool signbit);

  static float Infinity(bool sign) {
    uint32_t f =
        ((static_cast<uint32_t>(sign))
         << (IEEE754::kFloatExponentBits + IEEE754::kFloatMantissaBits)) |
        (0xffu << IEEE754::kFloatMantissaBits);
    float result = BitCast<float>(f);
    return result;
  }
};

struct UnsignedFloatBase2 {
  uint32_t mantissa;
  // Decimal exponent's range is -45 to 38
  // inclusive, and can fit in a short if needed.
  uint32_t exponent;

  bool Infinite() const {
    return exponent == ((1u << IEEE754::kFloatExponentBits) - 1u);
  }
  bool Zero() const {
    return mantissa == 0 && exponent == 0;
  }
};

inline void IEEE754::Decode(float f, UnsignedFloatBase2 *uf, bool *signbit) {
  auto bits = BitCast<uint32_t>(f);
  // Decode bits into sign, mantissa, and exponent.
  *signbit = std::signbit(f);
  uf->mantissa = bits & ((1u << kFloatMantissaBits) - 1);
  uf->exponent = (bits >> IEEE754::kFloatMantissaBits) &
                 ((1u << IEEE754::kFloatExponentBits) - 1);  // remove signbit
}

inline float IEEE754::Encode(UnsignedFloatBase2 const &uf, bool signbit) {
  uint32_t f =
      ((((static_cast<uint32_t>(signbit)) << IEEE754::kFloatExponentBits) |
        static_cast<uint32_t>(uf.exponent))
       << IEEE754::kFloatMantissaBits) |
      uf.mantissa;
  return BitCast<float>(f);
}

// Represents the interval of information-preserving outputs.
struct MantissaInteval {
  int32_t exponent;
  // low: smaller half way point
  uint32_t mantissa_low;
  // correct: f
  uint32_t mantissa_correct;
  // high: larger half way point
  uint32_t mantissa_high;
};

struct RyuPowLogUtils {
  // This table is generated by PrintFloatLookupTable from ryu.  We adopted only the float
  // 32 table instead of double full table.
  // f2s_full_table.h
  uint32_t constexpr static kFloatPow5InvBitcount = 59;
  static constexpr uint64_t kFloatPow5InvSplit[55] = {
      576460752303423489u, 461168601842738791u, 368934881474191033u,
      295147905179352826u, 472236648286964522u, 377789318629571618u,
      302231454903657294u, 483570327845851670u, 386856262276681336u,
      309485009821345069u, 495176015714152110u, 396140812571321688u,
      316912650057057351u, 507060240091291761u, 405648192073033409u,
      324518553658426727u, 519229685853482763u, 415383748682786211u,
      332306998946228969u, 531691198313966350u, 425352958651173080u,
      340282366920938464u, 544451787073501542u, 435561429658801234u,
      348449143727040987u, 557518629963265579u, 446014903970612463u,
      356811923176489971u, 570899077082383953u, 456719261665907162u,
      365375409332725730u, 292300327466180584u, 467680523945888934u,
      374144419156711148u, 299315535325368918u, 478904856520590269u,
      383123885216472215u, 306499108173177772u, 490398573077084435u,
      392318858461667548u, 313855086769334039u, 502168138830934462u,
      401734511064747569u, 321387608851798056u, 514220174162876889u,
      411376139330301511u, 329100911464241209u, 526561458342785934u,
      421249166674228747u, 336999333339382998u, 539198933343012796u,
      431359146674410237u, 345087317339528190u, 552139707743245103u,
      441711766194596083u};

  uint32_t constexpr static kFloatPow5Bitcount = 61;
  static constexpr uint64_t kFloatPow5Split[47] = {
      1152921504606846976u, 1441151880758558720u, 1801439850948198400u,
      2251799813685248000u, 1407374883553280000u, 1759218604441600000u,
      2199023255552000000u, 1374389534720000000u, 1717986918400000000u,
      2147483648000000000u, 1342177280000000000u, 1677721600000000000u,
      2097152000000000000u, 1310720000000000000u, 1638400000000000000u,
      2048000000000000000u, 1280000000000000000u, 1600000000000000000u,
      2000000000000000000u, 1250000000000000000u, 1562500000000000000u,
      1953125000000000000u, 1220703125000000000u, 1525878906250000000u,
      1907348632812500000u, 1192092895507812500u, 1490116119384765625u,
      1862645149230957031u, 1164153218269348144u, 1455191522836685180u,
      1818989403545856475u, 2273736754432320594u, 1421085471520200371u,
      1776356839400250464u, 2220446049250313080u, 1387778780781445675u,
      1734723475976807094u, 2168404344971008868u, 1355252715606880542u,
      1694065894508600678u, 2117582368135750847u, 1323488980084844279u,
      1654361225106055349u, 2067951531382569187u, 1292469707114105741u,
      1615587133892632177u, 2019483917365790221u};

  static uint32_t Pow5Factor(uint32_t value) noexcept(true) {
    uint32_t count = 0;
    for (;;) {
      const uint32_t q = value / 5;
      const uint32_t r = value % 5;
      if (r != 0) {
        break;
      }
      value = q;
      ++count;
    }
    return count;
  }

  // Returns true if value is divisible by 5^p.
  static bool MultipleOfPowerOf5(const uint32_t value, const uint32_t p) noexcept(true) {
    return Pow5Factor(value) >= p;
  }

  // Returns true if value is divisible by 2^p.
  static bool MultipleOfPowerOf2(const uint32_t value, const uint32_t p) noexcept(true) {
#ifdef __GNUC__
    return static_cast<uint32_t>(__builtin_ctz(value)) >= p;
#else
    return (value & ((1u << p) - 1)) == 0;
#endif  //  __GNUC__
  }

  // Returns e == 0 ? 1 : ceil(log_2(5^e)).
  static uint32_t Pow5Bits(const int32_t e) noexcept(true) {
    return static_cast<uint32_t>(((e * 163391164108059ull) >> 46) + 1);
  }

  static int32_t Log2Pow5(const int32_t e) {
    // This approximation works up to the point that the multiplication
    // overflows at e = 3529. If the multiplication were done in 64 bits, it
    // would fail at 5^4004 which is just greater than 2^9297.
    assert(e >= 0);
    assert(e <= 3528);
    return static_cast<int32_t>(((static_cast<uint32_t>(e)) * 1217359) >> 19);
  }

  static int32_t CeilLog2Pow5(const int32_t e) {
    return RyuPowLogUtils::Log2Pow5(e) + 1;
  }

  /*
   * \brief Multiply 32-bit and 64-bit -> 128 bit, then access the higher bits.
   */
  static uint32_t MulShift(const uint32_t x, const uint64_t y,
                           const int32_t shift) noexcept(true) {
    // For 32-bit * 64-bit: x * y, it can be decomposed into:
    //
    //   x * (y_high + y_low) = (x * y_high) + (x * y_low)
    //
    // For more general case 64-bit * 64-bit, see https://stackoverflow.com/a/1541458
    const uint32_t y_low = static_cast<uint32_t>(y);
    const uint32_t y_high = static_cast<uint32_t>(y >> 32);

    const uint64_t low = static_cast<uint64_t>(x) * y_low;
    const uint64_t high = static_cast<uint64_t>(x) * y_high;

    const uint64_t sum = (low >> 32) + high;
    const uint64_t shifted_sum = sum >> (shift - 32);

    return static_cast<uint32_t>(shifted_sum);
  }

  /*
   * \brief floor(5^q/2*k) and shift by j
   */
  static uint32_t MulPow5InvDivPow2(const uint32_t m, const uint32_t q,
                                    const int32_t j) noexcept(true) {
    static_assert(sizeof(kFloatPow5InvSplit) == 55 * sizeof(std::uint64_t));
    assert(q < 55);
    return MulShift(m, kFloatPow5InvSplit[q], j);  // NOLINT
  }

  /*
   * \brief floor(2^k/5^q) + 1 and shift by j
   */
  static uint32_t MulPow5divPow2(const uint32_t m, const uint32_t i,
                                 const int32_t j) noexcept(true) {
    // clang-tidy makes false assumption that can lead to i >= 47, which is impossible.
    // Can be verified by enumerating all float32 values.
    return MulShift(m, kFloatPow5Split[i], j);  // NOLINT
  }

  static uint32_t FloorLog2(const uint32_t value) {
#if defined(_MSC_VER)
    unsigned long index;  // NOLINT
    return _BitScanReverse(&index, value) ? index : 32;
#else
    return 31 - __builtin_clz(value);
#endif
  }

  /*
   * \brief floor(e * log_10(2)).
   */
  static uint32_t Log10Pow2(const int32_t e) noexcept(true) {
    // The first value this approximation fails for is 2^1651 which is just
    // greater than 10^297.
    assert(e >= 0);
    assert(e <= 1 << 15);
    return static_cast<uint32_t>((static_cast<uint64_t>(e) * 169464822037455ull) >> 49);
  }

  // Returns floor(e * log_10(5)).
  static uint32_t Log10Pow5(const int32_t expoent) noexcept(true) {
    // The first value this approximation fails for is 5^2621 which is just
    // greater than 10^1832.
    assert(expoent >= 0);
    assert(expoent <= 1 << 15);
    return static_cast<uint32_t>(
        ((static_cast<uint64_t>(expoent)) * 196742565691928ull) >> 48);
  }
};

constexpr uint64_t RyuPowLogUtils::kFloatPow5InvSplit[55];
constexpr uint64_t RyuPowLogUtils::kFloatPow5Split[47];

class PowerBaseComputer {
 private:
  static uint8_t
  ToDecimalBase(bool const accept_bounds, uint32_t const mantissa_low_shift,
                MantissaInteval const base2, MantissaInteval *base10,
                bool *mantissa_low_is_trailing_zeros,
                bool *mantissa_out_is_trailing_zeros) noexcept(true) {
    uint8_t last_removed_digit = 0;
    if (base2.exponent >= 0) {
      const uint32_t q = RyuPowLogUtils::Log10Pow2(base2.exponent);
      base10->exponent = static_cast<int32_t>(q);
      const int32_t k = RyuPowLogUtils::kFloatPow5InvBitcount +
                        RyuPowLogUtils::Pow5Bits(static_cast<int32_t>(q)) - 1;
      const int32_t i = -base2.exponent + static_cast<int32_t>(q) + k;
      base10->mantissa_low =
          RyuPowLogUtils::MulPow5InvDivPow2(base2.mantissa_low, q, i);
      base10->mantissa_correct =
          RyuPowLogUtils::MulPow5InvDivPow2(base2.mantissa_correct, q, i);
      base10->mantissa_high =
          RyuPowLogUtils::MulPow5InvDivPow2(base2.mantissa_high, q, i);

      if (q != 0 &&
          (base10->mantissa_high - 1) / 10 <= base10->mantissa_low / 10) {
        // We need to know one removed digit even if we are not going to loop
        // below. We could use q = X - 1 above, except that would require 33
        // bits for the result, and we've found that 32-bit arithmetic is
        // faster even on 64-bit machines.
        const int32_t l =
            RyuPowLogUtils::kFloatPow5InvBitcount +
            RyuPowLogUtils::Pow5Bits(static_cast<int32_t>(q - 1)) - 1;
        last_removed_digit = static_cast<uint8_t>(
            RyuPowLogUtils::MulPow5InvDivPow2(
                base2.mantissa_correct, q - 1,
                -base2.exponent + static_cast<int32_t>(q) - 1 + l) %
            10);
      }
      if (q <= 9) {
        // The largest power of 5 that fits in 24 bits is 5^10, but q <= 9 seems to be
        // safe as well. Only one of mantissa_high, mantissa_correct, and mantissa_low can
        // be a multiple of 5, if any.
        if (base2.mantissa_correct % 5 == 0) {
          *mantissa_out_is_trailing_zeros =
              RyuPowLogUtils::MultipleOfPowerOf5(base2.mantissa_correct, q);
        } else if (accept_bounds) {
          *mantissa_low_is_trailing_zeros =
              RyuPowLogUtils::MultipleOfPowerOf5(base2.mantissa_low, q);
        } else {
          base10->mantissa_high -=
              RyuPowLogUtils::MultipleOfPowerOf5(base2.mantissa_high, q);
        }
      }
    } else {
      const uint32_t q = RyuPowLogUtils::Log10Pow5(-base2.exponent);
      base10->exponent = static_cast<int32_t>(q) + base2.exponent;
      const int32_t i = -base2.exponent - static_cast<int32_t>(q);
      const int32_t k =
          RyuPowLogUtils::Pow5Bits(i) - RyuPowLogUtils::kFloatPow5Bitcount;
      int32_t j = static_cast<int32_t>(q) - k;
      base10->mantissa_correct = RyuPowLogUtils::MulPow5divPow2(
          base2.mantissa_correct, static_cast<uint32_t>(i), j);
      base10->mantissa_high = RyuPowLogUtils::MulPow5divPow2(
          base2.mantissa_high, static_cast<uint32_t>(i), j);
      base10->mantissa_low = RyuPowLogUtils::MulPow5divPow2(
          base2.mantissa_low, static_cast<uint32_t>(i), j);

      if (q != 0 &&
          (base10->mantissa_high - 1) / 10 <= base10->mantissa_low / 10) {
        j = static_cast<int32_t>(q) - 1 -
            (RyuPowLogUtils::Pow5Bits(i + 1) -
             RyuPowLogUtils::kFloatPow5Bitcount);
        last_removed_digit = static_cast<uint8_t>(
            RyuPowLogUtils::MulPow5divPow2(base2.mantissa_correct,
                                           static_cast<uint32_t>(i + 1), j) %
            10);
      }
      if (q <= 1) {
        // {mantissa_out, mantissa_out_high, mantissa_out_low} is trailing zeros if
        // {mantissa_correct,mantissa_high,mantissa_low} has at least q trailing 0
        // bits.mantissa_correct = 4 * m2, so it always has at least two trailing 0 bits.
        *mantissa_out_is_trailing_zeros = true;
        if (accept_bounds) {
          // mantissa_low = mantissa_correct - 1 - mantissa_low_shift, so it has 1
          // trailing 0 bit iff mmShift == 1.
          *mantissa_low_is_trailing_zeros = mantissa_low_shift == 1;
        } else {
          // mantissa_high = mantissa_correct + 2, so it always has at least one trailing
          // 0 bit.
          --base10->mantissa_high;
        }
      } else if (q < 31) {
        *mantissa_out_is_trailing_zeros =
            RyuPowLogUtils::MultipleOfPowerOf2(base2.mantissa_correct, q - 1);
      }
    }
    return last_removed_digit;
  }

  /*
   * \brief A varient of extended euclidean GCD algorithm.
   */
  static UnsignedFloatBase10
  ShortestRepresentation(bool mantissa_low_is_trailing_zeros,
                         bool mantissa_out_is_trailing_zeros,
                         uint8_t last_removed_digit, bool const accept_bounds,
                         MantissaInteval base10) noexcept(true) {
    int32_t removed {0};
    uint32_t output {0};

    if (mantissa_low_is_trailing_zeros || mantissa_out_is_trailing_zeros) {
      // General case, which happens rarely (~4.0%).
      while (base10.mantissa_high / 10 > base10.mantissa_low / 10) {
        mantissa_low_is_trailing_zeros &= base10.mantissa_low % 10 == 0;
        mantissa_out_is_trailing_zeros &= last_removed_digit == 0;
        last_removed_digit = static_cast<uint8_t>(base10.mantissa_correct % 10);
        base10.mantissa_correct /= 10;
        base10.mantissa_high /= 10;
        base10.mantissa_low /= 10;
        ++removed;
      }

      if (mantissa_low_is_trailing_zeros) {
        while (base10.mantissa_low % 10 == 0) {
          mantissa_out_is_trailing_zeros &= last_removed_digit == 0;
          last_removed_digit = static_cast<uint8_t>(base10.mantissa_correct % 10);
          base10.mantissa_correct /= 10;
          base10.mantissa_high /= 10;
          base10.mantissa_low /= 10;
          ++removed;
        }
      }

      if (mantissa_out_is_trailing_zeros && last_removed_digit == 5 &&
          base10.mantissa_correct % 2 == 0) {
        // Round even if the exact number is .....50..0.
        last_removed_digit = 4;
      }
      // We need to take mantissa_out + 1 if mantissa_out is outside bounds or we need to
      // round up.
      output = base10.mantissa_correct +
               ((base10.mantissa_correct == base10.mantissa_low &&
                 (!accept_bounds || !mantissa_low_is_trailing_zeros)) ||
                last_removed_digit >= 5);
    } else {
      // Specialized for the common case (~96.0%). Percentages below are
      // relative to this. Loop iterations below (approximately): 0: 13.6%,
      // 1: 70.7%, 2: 14.1%, 3: 1.39%, 4: 0.14%, 5+: 0.01%
      while (base10.mantissa_high / 10 > base10.mantissa_low / 10) {
        last_removed_digit = static_cast<uint8_t>(base10.mantissa_correct % 10);
        base10.mantissa_correct /= 10;
        base10.mantissa_high /= 10;
        base10.mantissa_low /= 10;
        ++removed;
      }

      // We need to take mantissa_out + 1 if mantissa_out is outside bounds or we need to
      // round up.
      output = base10.mantissa_correct +
               (base10.mantissa_correct == base10.mantissa_low ||
                last_removed_digit >= 5);
    }
    const int32_t exp = base10.exponent + removed;

    UnsignedFloatBase10 fd;
    fd.exponent = exp;
    fd.mantissa = output;
    return fd;
  }

 public:
  static UnsignedFloatBase10 Binary2Decimal(UnsignedFloatBase2 const f) noexcept(true) {
    MantissaInteval base2_range;
    uint32_t mantissa_base2;
    if (f.exponent == 0) {
      // We subtract 2 so that the bounds computation has 2 additional bits.
      base2_range.exponent = static_cast<int32_t>(1) -
                             static_cast<int32_t>(IEEE754::kFloatBias) -
                             static_cast<int32_t>(IEEE754::kFloatMantissaBits) -
                             static_cast<int32_t>(2);
      static_assert(static_cast<int32_t>(1) - static_cast<int32_t>(IEEE754::kFloatBias) -
                        static_cast<int32_t>(IEEE754::kFloatMantissaBits) -
                        static_cast<int32_t>(2) ==
                    -151);
      mantissa_base2 = f.mantissa;
    } else {
      base2_range.exponent = static_cast<int32_t>(f.exponent) - IEEE754::kFloatBias -
                             IEEE754::kFloatMantissaBits - 2;
      mantissa_base2 = (1u << IEEE754::kFloatMantissaBits) | f.mantissa;
    }
    const bool even = (mantissa_base2 & 1) == 0;
    const bool accept_bounds = even;

    // Step 2: Determine the interval of valid decimal representations.
    base2_range.mantissa_correct = 4 * mantissa_base2;
    base2_range.mantissa_high = 4 * mantissa_base2 + 2;
    // Implicit bool -> int conversion. True is 1, false is 0.
    const uint32_t mantissa_low_shift = f.mantissa != 0 || f.exponent <= 1;
    base2_range.mantissa_low = 4 * mantissa_base2 - 1 - mantissa_low_shift;

    // Step 3: Convert to a decimal power base using 64-bit arithmetic.
    MantissaInteval base10_range;
    bool mantissa_low_is_trailing_zeros = false;
    bool mantissa_out_is_trailing_zeros = false;
    auto last_removed_digit = PowerBaseComputer::ToDecimalBase(
        accept_bounds, mantissa_low_shift, base2_range, &base10_range,
        &mantissa_low_is_trailing_zeros, &mantissa_out_is_trailing_zeros);

    // Step 4: Find the shortest decimal representation in the interval of valid
    // representations.
    auto out = ShortestRepresentation(mantissa_low_is_trailing_zeros,
                                      mantissa_out_is_trailing_zeros,
                                      last_removed_digit,
                                      accept_bounds, base10_range);
    return out;
  }
};

/*
 * \brief Print the floating point number in base 10.
 */
class RyuPrinter {
 private:
  static inline uint32_t OutputLength(const uint32_t v) noexcept(true) {
    // Function precondition: v is not a 10-digit number.
    // (f2s: 9 digits are sufficient for round-tripping.)
    // (d2fixed: We print 9-digit blocks.)
    static_assert(100000000 == Tens(8));
    assert(v < Tens(9));
    if (v >= Tens(8)) {
      return 9;
    }
    if (v >= Tens(7)) {
      return 8;
    }
    if (v >= Tens(6)) {
      return 7;
    }
    if (v >= Tens(5)) {
      return 6;
    }
    if (v >= Tens(4)) {
      return 5;
    }
    if (v >= Tens(3)) {
      return 4;
    }
    if (v >= Tens(2)) {
      return 3;
    }
    if (v >= Tens(1)) {
      return 2;
    }
    return 1;
  }

 public:
  static int32_t PrintBase10Float(UnsignedFloatBase10 v, const bool sign,
                                  char *const result) noexcept(true) {
    // Step 5: Print the decimal representation.
    int index = 0;
    if (sign) {
      result[index++] = '-';
    }

    uint32_t output = v.mantissa;
    const uint32_t out_length = OutputLength(output);

    // Print the decimal digits.
    // The following code is equivalent to:
    // for (uint32_t i = 0; i < olength - 1; ++i) {
    //   const uint32_t c = output % 10; output /= 10;
    //   result[index + olength - i] = (char) ('0' + c);
    // }
    // result[index] = '0' + output % 10;
    uint32_t i = 0;
    while (output >= Tens(4)) {
      const uint32_t c = output % Tens(4);
      output /= Tens(4);
      const uint32_t c0 = (c % 100) << 1;
      const uint32_t c1 = (c / 100) << 1;
      // This is used to speed up decimal digit generation by copying
      // pairs of digits into the final output.
      std::memcpy(result + index + out_length - i - 1, kItoaLut + c0, 2);
      std::memcpy(result + index + out_length - i - 3, kItoaLut + c1, 2);
      i += 4;
    }
    if (output >= 100) {
      const uint32_t c = (output % 100) << 1;
      output /= 100;
      std::memcpy(result + index + out_length - i - 1, kItoaLut + c, 2);
      i += 2;
    }
    if (output >= 10) {
      const uint32_t c = output << 1;
      // We can't use std::memcpy here: the decimal dot goes between these two
      // digits.
      result[index + out_length - i] = kItoaLut[c + 1];
      result[index] = kItoaLut[c];
    } else {
      result[index] = static_cast<char>('0' + output);
    }

    // Print decimal point if needed.
    if (out_length > 1) {
      result[index + 1] = '.';
      index += out_length + 1;
    } else {
      ++index;
    }

    // Print the exponent.
    result[index++] = 'E';
    int32_t exp = v.exponent + static_cast<int32_t>(out_length) - 1;
    if (exp < 0) {
      result[index++] = '-';
      exp = -exp;
    }

    if (exp >= 10) {
      std::memcpy(result + index, kItoaLut + 2 * exp, 2);
      index += 2;
    } else {
      result[index++] = static_cast<char>('0' + exp);
    }

    return index;
  }

  static int32_t PrintSpecialFloat(const bool sign, UnsignedFloatBase2 f,
                                   char *const result) noexcept(true) {
    if (f.mantissa) {
      std::memcpy(result, u8"NaN", 3);
      return 3;
    }
    if (sign) {
      result[0] = '-';
    }
    if (f.exponent) {
      std::memcpy(result + sign, u8"Infinity", 8);
      return sign + 8;
    }
    std::memcpy(result + sign, u8"0E0", 3);
    return sign + 3;
  }
};

int32_t ToCharsFloatImpl(float f, char * const result) {
  // Step 1: Decode the floating-point number, and unify normalized and
  // subnormal cases.
  UnsignedFloatBase2 uf32;
  bool sign;
  IEEE754::Decode(f, &uf32, &sign);

  // Case distinction; exit early for the easy cases.
  if (uf32.Infinite() || uf32.Zero()) {
    return RyuPrinter::PrintSpecialFloat(sign, uf32, result);
  }

  const UnsignedFloatBase10 v = PowerBaseComputer::Binary2Decimal(uf32);
  const auto index = RyuPrinter::PrintBase10Float(v, sign, result);
  return index;
}


// ====================== Integer ==================

// This is an implementation for base 10 inspired by the one in libstdc++v3.  The general
// scheme is by decomposing the value into multiple combination of base (which is 10) by
// mod, until the value is lesser than 10, then last char is just char '0' (ASCII 48) plus
// that value.  Other popular implementations can be found in RapidJson and libc++ (in
// llvm-project), which uses the same general work flow with the same look up table, but
// probably with better performance as they are more complicated.
void ItoaUnsignedImpl(char *first, uint32_t length, uint64_t value) {
  uint32_t position = length - 1;
  while (value >= Tens(2)) {
    auto const num = (value % Tens(2)) * 2;
    value /= Tens(2);
    first[position] = kItoaLut[num + 1];
    first[position - 1] = kItoaLut[num];
    position -= 2;
  }
  if (value >= 10) {
    auto const num = value * 2;
    first[0] = kItoaLut[num];
    first[1] = kItoaLut[num + 1];
  } else {
    first[0]= '0' + value;
  }
}

constexpr uint32_t ShortestDigit10Impl(uint64_t value, uint32_t n) {
  // Should trigger tail recursion optimization.
  return value < 10 ? n :
      (value < Tens(2) ? n + 1 :
       (value < Tens(3) ? n + 2 :
        (value < Tens(4) ? n + 3 :
         ShortestDigit10Impl(value / Tens(4), n + 4))));
}

constexpr uint32_t ShortestDigit10(uint64_t value) {
  return ShortestDigit10Impl(value, 1);
}

to_chars_result ToCharsUnsignedImpl(char *first, char *last,
                                    uint64_t const value) {
  const uint32_t output_len = ShortestDigit10(value);
  to_chars_result ret;
  if (XGBOOST_EXPECT(std::distance(first, last) == 0, false)) {
    ret.ec = std::errc::value_too_large;
    ret.ptr = last;
    return ret;
  }

  ItoaUnsignedImpl(first, output_len, value);
  ret.ptr = first + output_len;
  ret.ec = std::errc();
  return ret;
}

/*
 * The parsing is also part of ryu.  As of writing, the implementation in ryu uses full
 * double table.  But here we optimize the table size with float table instead.  The
 * result is exactly the same.
 */
from_chars_result FromCharFloatImpl(const char *buffer, const int len,
                                    float *result) {
  if (len == 0) {
    return {buffer, std::errc::invalid_argument};
  }
  int32_t m10digits = 0;
  int32_t e10digits = 0;
  int32_t dot_ind = len;
  int32_t e_ind = len;
  uint32_t mantissa_b10 = 0;
  int32_t exp_b10 = 0;
  bool signed_mantissa = false;
  bool signed_exp = false;
  int32_t i = 0;
  if (buffer[i] == '-') {
    signed_mantissa = true;
    i++;
  }
  for (; i < len; i++) {
    char c = buffer[i];
    if (c == '.') {
      if (dot_ind != len) {
        return {buffer + i, std::errc::invalid_argument};
      }
      dot_ind = i;
      continue;
    }
    if ((c < '0') || (c > '9')) {
      break;
    }
    if (m10digits >= 9) {
      return {buffer + i, std::errc::result_out_of_range};
    }
    mantissa_b10 = 10 * mantissa_b10 + (c - '0');
    if (mantissa_b10 != 0) {
      m10digits++;
    }
  }

  if (i < len && ((buffer[i] == 'e') || (buffer[i] == 'E'))) {
    e_ind = i;
    i++;
    if (i < len && ((buffer[i] == '-') || (buffer[i] == '+'))) {
      signed_exp = buffer[i] == '-';
      i++;
    }
    for (; i < len; i++) {
      char c = buffer[i];
      if ((c < '0') || (c > '9')) {
        return {buffer + i, std::errc::invalid_argument};
      }
      if (e10digits > 3) {
        return {buffer + i, std::errc::result_out_of_range};
      }
      exp_b10 = 10 * exp_b10 + (c - '0');
      if (exp_b10 != 0) {
        e10digits++;
      }
    }
  }
  if (i < len) {
    return {buffer + i, std::errc::invalid_argument};
  }
  if (signed_exp) {
    exp_b10 = -exp_b10;
  }
  exp_b10 -= dot_ind < e_ind ? e_ind - dot_ind - 1 : 0;
  if (mantissa_b10 == 0) {
    *result = signed_mantissa ? -0.0f : 0.0f;
    return {};
  }

  if ((m10digits + exp_b10 <= -46) || (mantissa_b10 == 0)) {
    // Number is less than 1e-46, which should be rounded down to 0; return
    // +/-0.0.
    uint32_t ieee =
        (static_cast<uint32_t>(signed_mantissa))
        << (IEEE754::kFloatExponentBits + IEEE754::kFloatMantissaBits);
    *result = BitCast<float>(ieee);
    return {};
  }
  if (m10digits + exp_b10 >= 40) {
    // Number is larger than 1e+39, which should be rounded to +/-Infinity.
    *result = IEEE754::Infinity(signed_mantissa);
    return {};
  }

  // Convert to binary float m2 * 2^e2, while retaining information about
  // whether the conversion was exact (trailingZeros).
  int32_t exp_b2;
  uint32_t mantissa_b2;
  bool trailing_zeros;
  if (exp_b10 >= 0) {
    // The length of m * 10^e in bits is:
    //   log2(m10 * 10^e10) = log2(m10) + e10 log2(10) = log2(m10) + e10 + e10 *
    //   log2(5)
    //
    // We want to compute the IEEE754::kFloatMantissaBits + 1 top-most bits (+1 for the
    // implicit leading one in IEEE format). We therefore choose a binary output
    // exponent of
    //   log2(m10 * 10^e10) - (IEEE754::kFloatMantissaBits + 1).
    //
    // We use floor(log2(5^e10)) so that we get at least this many bits; better
    // to have an additional bit than to not have enough bits.
    exp_b2 = RyuPowLogUtils::FloorLog2(mantissa_b10) + exp_b10 +
             RyuPowLogUtils::Log2Pow5(exp_b10) -
             (IEEE754::kFloatMantissaBits + 1);

    // We now compute [m10 * 10^e10 / 2^e2] = [m10 * 5^e10 / 2^(e2-e10)].
    // To that end, we use the RyuPowLogUtils::kFloatPow5Bitcount table.
    int j = exp_b2 - exp_b10 - RyuPowLogUtils::CeilLog2Pow5(exp_b10) +
            RyuPowLogUtils::kFloatPow5Bitcount;
    assert(j >= 0);
    mantissa_b2 = RyuPowLogUtils::MulPow5divPow2(mantissa_b10, exp_b10, j);

    // We also compute if the result is exact, i.e.,
    //   [m10 * 10^e10 / 2^e2] == m10 * 10^e10 / 2^e2.
    // This can only be the case if 2^e2 divides m10 * 10^e10, which in turn
    // requires that the largest power of 2 that divides m10 + e10 is greater
    // than e2. If e2 is less than e10, then the result must be exact. Otherwise
    // we use the existing multipleOfPowerOf2 function.
    trailing_zeros =
        exp_b2 < exp_b10 ||
        (exp_b2 - exp_b10 < 32 &&
         RyuPowLogUtils::MultipleOfPowerOf2(mantissa_b10, exp_b2 - exp_b10));
  } else {
    exp_b2 = RyuPowLogUtils::FloorLog2(mantissa_b10) + exp_b10 -
             RyuPowLogUtils::CeilLog2Pow5(-exp_b10) -
             (IEEE754::kFloatMantissaBits + 1);

    // We now compute [m10 * 10^e10 / 2^e2] = [m10 / (5^(-e10) 2^(e2-e10))].
    int j = exp_b2 - exp_b10 + RyuPowLogUtils::CeilLog2Pow5(-exp_b10) - 1 +
            RyuPowLogUtils::kFloatPow5InvBitcount;
    mantissa_b2 = RyuPowLogUtils::MulPow5InvDivPow2(mantissa_b10, -exp_b10, j);

    // We also compute if the result is exact, i.e.,
    //   [m10 / (5^(-e10) 2^(e2-e10))] == m10 / (5^(-e10) 2^(e2-e10))
    //
    // If e2-e10 >= 0, we need to check whether (5^(-e10) 2^(e2-e10)) divides
    // m10, which is the case iff pow5(m10) >= -e10 AND pow2(m10) >= e2-e10.
    //
    // If e2-e10 < 0, we have actually computed [m10 * 2^(e10 e2) / 5^(-e10)]
    // above, and we need to check whether 5^(-e10) divides (m10 * 2^(e10-e2)),
    // which is the case iff pow5(m10 * 2^(e10-e2)) = pow5(m10) >= -e10.
    trailing_zeros =
        (exp_b2 < exp_b10 ||
         (exp_b2 - exp_b10 < 32 && RyuPowLogUtils::MultipleOfPowerOf2(
                                       mantissa_b10, exp_b2 - exp_b10))) &&
        RyuPowLogUtils::MultipleOfPowerOf5(mantissa_b10, -exp_b10);
  }

  // Compute the final IEEE exponent.
  uint32_t f_e2 =
      std::max(static_cast<int32_t>(0),
               static_cast<int32_t>(exp_b2 + IEEE754::kFloatBias +
                                    RyuPowLogUtils::FloorLog2(mantissa_b2)));

  if (f_e2 > 0xfe) {
    // Final IEEE exponent is larger than the maximum representable; return
    // +/-Infinity.
    *result = IEEE754::Infinity(signed_mantissa);
    return {};
  }

  // We need to figure out how much we need to shift m2. The tricky part is that
  // we need to take the final IEEE exponent into account, so we need to reverse
  // the bias and also special-case the value 0.
  int32_t shift = (f_e2 == 0 ? 1 : f_e2) - exp_b2 - IEEE754::kFloatBias -
                  IEEE754::kFloatMantissaBits;
  assert(shift >= 1);

  // We need to round up if the exact value is more than 0.5 above the value we
  // computed. That's equivalent to checking if the last removed bit was 1 and
  // either the value was not just trailing zeros or the result would otherwise
  // be odd.
  //
  // We need to update trailingZeros given that we have the exact output
  // exponent ieee_e2 now.
  trailing_zeros &= (mantissa_b2 & ((1u << (shift - 1)) - 1)) == 0;  // NOLINT
  uint32_t lastRemovedBit = (mantissa_b2 >> (shift - 1)) & 1;
  bool roundup = (lastRemovedBit != 0) &&
                 (!trailing_zeros || (((mantissa_b2 >> shift) & 1) != 0));

  uint32_t f_m2 = (mantissa_b2 >> shift) + roundup;
  assert(f_m2 <= (1u << (IEEE754::kFloatMantissaBits + 1)));
  f_m2 &= (1u << IEEE754::kFloatMantissaBits) - 1;
  if (f_m2 == 0 && roundup) {
    // Rounding up may overflow the mantissa.
    // In this case we move a trailing zero of the mantissa into the exponent.
    // Due to how the IEEE represents +/-Infinity, we don't need to check for
    // overflow here.
    f_e2++;
  }
  *result = IEEE754::Encode({f_m2, f_e2}, signed_mantissa);
  return {};
}
}  // namespace detail
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/charconv.h <==
/*!
 * Copyright 2019 by XGBoost Contributors
 *
 * \brief Implement `std::to_chars` and `std::from_chars` for float.  Only base 10 with
 *        scientific format is supported.  The implementation guarantees roundtrip
 *        reproducibility.
 */
#ifndef XGBOOST_COMMON_CHARCONV_H_
#define XGBOOST_COMMON_CHARCONV_H_

#include <cstddef>
#include <system_error>
#include <iterator>
#include <limits>

#include "xgboost/logging.h"

namespace xgboost {

struct to_chars_result {  // NOLINT
  char* ptr;
  std::errc ec;
};

struct from_chars_result {  // NOLINT
  const char *ptr;
  std::errc ec;
};

namespace detail {
int32_t ToCharsFloatImpl(float f, char * const result);
to_chars_result ToCharsUnsignedImpl(char *first, char *last,
                                    uint64_t const value);
from_chars_result FromCharFloatImpl(const char *buffer, const int len,
                                    float *result);
}  // namespace detail

template <typename T>
struct NumericLimits;

template <> struct NumericLimits<float> {
  // Unlike std::numeric_limit<float>::max_digits10, which represents the **minimum**
  // length of base10 digits that are necessary to uniquely represent all distinct values.
  // This value is used to represent the maximum length.  As sign bit occupies 1 character:
  // sign + len(str(2^24)) + decimal point + `E` + sign + len(str(2^8)) + '\0'
  static constexpr size_t kToCharsSize = 16;
};

template <> struct NumericLimits<int64_t> {
  // From llvm libcxx: numeric_limits::digits10 returns value less on 1 than desired for
  // unsigned numbers.  For example, for 1-byte unsigned value digits10 is 2 (999 can not
  // be represented), so we need +1 here.
  static constexpr size_t kToCharsSize =
      std::numeric_limits<int64_t>::digits10 +
      3;  // +1 for minus, +1 for digits10, +1 for '\0' just to be safe.
};

inline to_chars_result to_chars(char  *first, char *last, float value) {  // NOLINT
  if (XGBOOST_EXPECT(!(static_cast<size_t>(last - first) >=
                       NumericLimits<float>::kToCharsSize),
                     false)) {
    return {first, std::errc::value_too_large};
  }
  auto index = detail::ToCharsFloatImpl(value, first);
  to_chars_result ret;
  ret.ptr = first + index;

  if (XGBOOST_EXPECT(ret.ptr < last, true)) {
    ret.ec = std::errc();
  } else {
    ret.ec =  std::errc::value_too_large;
    ret.ptr = last;
  }
  return ret;
}

inline to_chars_result to_chars(char *first, char *last, int64_t value) { // NOLINT
  if (XGBOOST_EXPECT(first == last, false)) {
    return {first, std::errc::value_too_large};
  }
  // first write '-' and convert to unsigned, then write the rest.
  if (value == 0) {
    *first = '0';
    return {std::next(first), std::errc()};
  }
  uint64_t unsigned_value = value;
  if (value < 0) {
    *first = '-';
    std::advance(first, 1);
    unsigned_value = static_cast<uint64_t>(~value) + static_cast<uint64_t>(1);
  }
  return detail::ToCharsUnsignedImpl(first, last, unsigned_value);
}

inline from_chars_result from_chars(const char *buffer, const char *end, // NOLINT
                                    float &value) {  // NOLINT
  from_chars_result res =
      detail::FromCharFloatImpl(buffer, std::distance(buffer, end), &value);
  return res;
}
}  // namespace xgboost

#endif   // XGBOOST_COMMON_CHARCONV_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/column_matrix.cc <==
/**
 * Copyright 2017-2023, XGBoost Contributors
 * \brief Utility for fast column-wise access
 */
#include "column_matrix.h"

#include <algorithm>    // for transform
#include <cstddef>      // for size_t
#include <cstdint>      // for uint64_t, uint8_t
#include <limits>       // for numeric_limits
#include <type_traits>  // for remove_reference_t
#include <vector>       // for vector

#include "../data/gradient_index.h"  // for GHistIndexMatrix
#include "io.h"                      // for AlignedResourceReadStream, AlignedFileWriteStream
#include "xgboost/base.h"            // for bst_feaature_t
#include "xgboost/span.h"            // for Span

namespace xgboost::common {
void ColumnMatrix::InitStorage(GHistIndexMatrix const& gmat, double sparse_threshold) {
  auto const nfeature = gmat.Features();
  const size_t nrow = gmat.Size();
  // identify type of each column
  type_ = common::MakeFixedVecWithMalloc(nfeature, ColumnType{});

  uint32_t max_val = std::numeric_limits<uint32_t>::max();
  for (bst_feature_t fid = 0; fid < nfeature; ++fid) {
    CHECK_LE(gmat.cut.Ptrs()[fid + 1] - gmat.cut.Ptrs()[fid], max_val);
  }

  bool all_dense_column = true;

  std::vector<size_t> feature_counts(nfeature, 0);
  gmat.GetFeatureCounts(feature_counts.data());

  // classify features
  for (bst_feature_t fid = 0; fid < nfeature; ++fid) {
    if (static_cast<double>(feature_counts[fid]) < sparse_threshold * nrow) {
      type_[fid] = kSparseColumn;
      all_dense_column = false;
    } else {
      type_[fid] = kDenseColumn;
    }
  }

  // want to compute storage boundary for each feature
  // using variants of prefix sum scan
  feature_offsets_ = common::MakeFixedVecWithMalloc(nfeature + 1, std::size_t{0});
  size_t accum_index = 0;
  feature_offsets_[0] = accum_index;
  for (bst_feature_t fid = 1; fid < nfeature + 1; ++fid) {
    if (type_[fid - 1] == kDenseColumn) {
      accum_index += static_cast<size_t>(nrow);
    } else {
      accum_index += feature_counts[fid - 1];
    }
    feature_offsets_[fid] = accum_index;
  }

  SetTypeSize(gmat.MaxNumBinPerFeat());
  auto storage_size =
      feature_offsets_.back() * static_cast<std::underlying_type_t<BinTypeSize>>(bins_type_size_);

  index_ = common::MakeFixedVecWithMalloc(storage_size, std::uint8_t{0});

  if (!all_dense_column) {
    row_ind_ = common::MakeFixedVecWithMalloc(feature_offsets_[nfeature], std::size_t{0});
  }

  // store least bin id for each feature
  index_base_ = const_cast<uint32_t*>(gmat.cut.Ptrs().data());

  any_missing_ = !gmat.IsDense();

  missing_ = MissingIndicator{0, false};
}

// IO procedures for external memory.
bool ColumnMatrix::Read(AlignedResourceReadStream* fi, uint32_t const* index_base) {
  if (!common::ReadVec(fi, &index_)) {
    return false;
  }
  if (!common::ReadVec(fi, &type_)) {
    return false;
  }
  if (!common::ReadVec(fi, &row_ind_)) {
    return false;
  }
  if (!common::ReadVec(fi, &feature_offsets_)) {
    return false;
  }

  if (!common::ReadVec(fi, &missing_.storage)) {
    return false;
  }
  missing_.InitView();

  index_base_ = index_base;
  if (!fi->Read(&bins_type_size_)) {
    return false;
  }
  if (!fi->Read(&any_missing_)) {
    return false;
  }
  return true;
}

std::size_t ColumnMatrix::Write(AlignedFileWriteStream* fo) const {
  std::size_t bytes{0};

  bytes += common::WriteVec(fo, index_);
  bytes += common::WriteVec(fo, type_);
  bytes += common::WriteVec(fo, row_ind_);
  bytes += common::WriteVec(fo, feature_offsets_);
  bytes += common::WriteVec(fo, missing_.storage);

  bytes += fo->Write(bins_type_size_);
  bytes += fo->Write(any_missing_);

  return bytes;
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/column_matrix.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 * \file column_matrix.h
 * \brief Utility for fast column-wise access
 * \author Philip Cho
 */

#ifndef XGBOOST_COMMON_COLUMN_MATRIX_H_
#define XGBOOST_COMMON_COLUMN_MATRIX_H_

#include <algorithm>
#include <cstddef>  // for size_t, byte
#include <cstdint>  // for uint8_t
#include <limits>
#include <memory>
#include <type_traits>  // for enable_if_t, is_same_v, is_signed_v

#include "../data/adapter.h"  // for SparsePageAdapterBatch
#include "../data/entry.h"    // for IsValidFunctor
#include "../data/gradient_index.h"
#include "bitfield.h"  // for RBitField8
#include "hist_util.h"
#include "ref_resource_view.h"  // for RefResourceView
#include "xgboost/base.h"       // for bst_bin_t
#include "xgboost/span.h"       // for Span

namespace xgboost::common {
class ColumnMatrix;
class AlignedFileWriteStream;
class AlignedResourceReadStream;

/*! \brief column type */
enum ColumnType : std::uint8_t { kDenseColumn, kSparseColumn };

/*! \brief a column storage, to be used with ApplySplit. Note that each
    bin id is stored as index[i] + index_base.
    Different types of column index for each column allow
    to reduce the memory usage. */
template <typename BinIdxType>
class Column {
 public:
  static constexpr bst_bin_t kMissingId = -1;

  Column(common::Span<const BinIdxType> index, bst_bin_t least_bin_idx)
      : index_(index), index_base_(least_bin_idx) {}
  virtual ~Column() = default;

  [[nodiscard]] bst_bin_t GetGlobalBinIdx(size_t idx) const {
    return index_base_ + static_cast<bst_bin_t>(index_.data()[idx]);
  }

  /* returns number of elements in column */
  [[nodiscard]] size_t Size() const { return index_.size(); }

 private:
  /* bin indexes in range [0, max_bins - 1] */
  common::Span<BinIdxType const> index_;
  /* bin index offset for specific feature */
  bst_bin_t const index_base_;
};

template <typename BinIdxT>
class SparseColumnIter : public Column<BinIdxT> {
 private:
  using Base = Column<BinIdxT>;
  /* indexes of rows */
  common::Span<const size_t> row_ind_;
  size_t idx_;

  [[nodiscard]] size_t const* RowIndices() const { return row_ind_.data(); }

 public:
  SparseColumnIter(common::Span<const BinIdxT> index, bst_bin_t least_bin_idx,
                   common::Span<const size_t> row_ind, bst_idx_t first_row_idx)
      : Base{index, least_bin_idx}, row_ind_(row_ind) {
    // first_row_id is the first row in the leaf partition
    const size_t* row_data = RowIndices();
    const size_t column_size = this->Size();
    // search first nonzero row with index >= rid_span.front()
    // note that the input row partition is always sorted.
    const size_t* p = std::lower_bound(row_data, row_data + column_size, first_row_idx);
    // column_size if all missing
    idx_ = p - row_data;
  }
  SparseColumnIter(SparseColumnIter const&) = delete;
  SparseColumnIter(SparseColumnIter&&) = default;

  [[nodiscard]] size_t GetRowIdx(size_t idx) const { return RowIndices()[idx]; }
  bst_bin_t operator[](size_t rid) {
    const size_t column_size = this->Size();
    if (!((idx_) < column_size)) {
      return this->kMissingId;
    }
    // find next non-missing row
    while ((idx_) < column_size && GetRowIdx(idx_) < rid) {
      ++(idx_);
    }
    if (((idx_) < column_size) && GetRowIdx(idx_) == rid) {
      // non-missing row found
      return this->GetGlobalBinIdx(idx_);
    } else {
      // at the end of column
      return this->kMissingId;
    }
  }
};

/**
 * @brief Column stored as a dense vector. It might still contain missing values as
 *        indicated by the missing flags.
 */
template <typename BinIdxT, bool any_missing>
class DenseColumnIter : public Column<BinIdxT> {
 private:
  using Base = Column<BinIdxT>;
  /* flags for missing values in dense columns */
  LBitField32 missing_flags_;
  size_t feature_offset_;

 public:
  explicit DenseColumnIter(common::Span<const BinIdxT> index, bst_bin_t index_base,
                           LBitField32 missing_flags, size_t feature_offset)
      : Base{index, index_base}, missing_flags_{missing_flags}, feature_offset_{feature_offset} {}
  DenseColumnIter(DenseColumnIter const&) = delete;
  DenseColumnIter(DenseColumnIter&&) = default;

  [[nodiscard]] bool IsMissing(size_t ridx) const {
    return missing_flags_.Check(feature_offset_ + ridx);
  }

  bst_bin_t operator[](size_t ridx) const {
    if (any_missing) {
      return IsMissing(ridx) ? this->kMissingId : this->GetGlobalBinIdx(ridx);
    } else {
      return this->GetGlobalBinIdx(ridx);
    }
  }
};

/**
 * @brief Column major matrix for gradient index on CPU.
 *
 *    This matrix contains both dense columns and sparse columns, the type of the column
 *    is controlled by the sparse threshold parameter. When the number of missing values
 *    in a column is below the threshold it's classified as dense column.
 */
class ColumnMatrix {
  /**
   * @brief A bit set for indicating whether an element in a dense column is missing.
   */
  struct MissingIndicator {
    using BitFieldT = LBitField32;
    using T = typename BitFieldT::value_type;

    BitFieldT missing;
    RefResourceView<T> storage;
    static_assert(std::is_same_v<T, std::uint32_t>);

    template <typename U>
    [[nodiscard]] std::enable_if_t<!std::is_signed_v<U>, U> static InitValue(bool init) {
      return init ? ~U{0} : U{0};
    }

    MissingIndicator() = default;
    /**
     * @param n_elements Size of the bit set
     * @param init       Initialize the indicator to true or false.
     */
    MissingIndicator(std::size_t n_elements, bool init) {
      auto m_size = missing.ComputeStorageSize(n_elements);
      storage = common::MakeFixedVecWithMalloc(m_size, InitValue<T>(init));
      this->InitView();
    }
    /** @brief Set the i^th element to be a valid element (instead of missing). */
    void SetValid(typename LBitField32::index_type i) { missing.Clear(i); }
    /** @brief assign the storage to the view. */
    void InitView() {
      missing = LBitField32{Span{storage.data(), static_cast<size_t>(storage.size())}};
    }

    void GrowTo(std::size_t n_elements, bool init) {
      CHECK(storage.Resource()->Type() == ResourceHandler::kMalloc)
          << "[Internal Error]: Cannot grow the vector when external memory is used.";
      auto m_size = missing.ComputeStorageSize(n_elements);
      CHECK_GE(m_size, storage.size());
      if (m_size == storage.size()) {
        return;
      }
      // grow the storage
      auto resource = std::dynamic_pointer_cast<common::MallocResource>(storage.Resource());
      CHECK(resource);
      resource->Resize(m_size * sizeof(T), InitValue<std::byte>(init));
      storage = RefResourceView<T>{resource->DataAs<T>(), m_size, resource};

      this->InitView();
    }
  };

  void InitStorage(GHistIndexMatrix const& gmat, double sparse_threshold);

  template <typename ColumnBinT, typename BinT, typename RIdx>
  void SetBinSparse(BinT bin_id, RIdx rid, bst_feature_t fid, ColumnBinT* local_index) {
    if (type_[fid] == kDenseColumn) {
      ColumnBinT* begin = &local_index[feature_offsets_[fid]];
      begin[rid] = bin_id - index_base_[fid];
      // not thread-safe with bit field.
      // FIXME(jiamingy): We can directly assign kMissingId to the index to avoid missing
      // flags.
      missing_.SetValid(feature_offsets_[fid] + rid);
    } else {
      ColumnBinT* begin = &local_index[feature_offsets_[fid]];
      begin[num_nonzeros_[fid]] = bin_id - index_base_[fid];
      row_ind_[feature_offsets_[fid] + num_nonzeros_[fid]] = rid;
      ++num_nonzeros_[fid];
    }
  }

 public:
  // get number of features
  [[nodiscard]] bst_feature_t GetNumFeature() const {
    return static_cast<bst_feature_t>(type_.size());
  }

  ColumnMatrix() = default;
  ColumnMatrix(GHistIndexMatrix const& gmat, double sparse_threshold) {
    this->InitStorage(gmat, sparse_threshold);
  }

  /**
   * @brief Initialize ColumnMatrix from GHistIndexMatrix with reference to the original
   *        SparsePage.
   */
  void InitFromSparse(SparsePage const& page, const GHistIndexMatrix& gmat, double sparse_threshold,
                      int32_t n_threads) {
    auto batch = data::SparsePageAdapterBatch{page.GetView()};
    this->InitStorage(gmat, sparse_threshold);
    // ignore base row id here as we always has one column matrix for each sparse page.
    this->PushBatch(n_threads, batch, std::numeric_limits<float>::quiet_NaN(), gmat, 0);
  }

  /**
   * @brief Initialize ColumnMatrix from GHistIndexMatrix without reference to actual
   *        data.
   *
   *    This function requires a binary search for each bin to get back the feature index
   *    for those bins.
   */
  void InitFromGHist(Context const* ctx, GHistIndexMatrix const& gmat) {
    auto n_threads = ctx->Threads();
    if (!any_missing_) {
      // row index is compressed, we need to dispatch it.
      DispatchBinType(gmat.index.GetBinTypeSize(), [&, size = gmat.Size(), n_threads = n_threads,
                                                    n_features = gmat.Features()](auto t) {
        using RowBinIdxT = decltype(t);
        SetIndexNoMissing(gmat.base_rowid, gmat.index.data<RowBinIdxT>(), size, n_features,
                          n_threads);
      });
    } else {
      SetIndexMixedColumns(gmat);
    }
  }

  [[nodiscard]] bool IsInitialized() const { return !type_.empty(); }

  /**
   * \brief Push batch of data for Quantile DMatrix support.
   *
   * \param batch      Input data wrapped inside a adapter batch.
   * \param gmat       The row-major histogram index that contains index for ALL data.
   * \param base_rowid The beginning row index for current batch.
   */
  template <typename Batch>
  void PushBatch(int32_t n_threads, Batch const& batch, float missing, GHistIndexMatrix const& gmat,
                 size_t base_rowid) {
    // pre-fill index_ for dense columns
    if (!any_missing_) {
      // row index is compressed, we need to dispatch it.

      // use base_rowid from input parameter as gmat is a single matrix that contains all
      // the histogram index instead of being only a batch.
      DispatchBinType(gmat.index.GetBinTypeSize(), [&, size = batch.Size(), n_threads = n_threads,
                                                    n_features = gmat.Features()](auto t) {
        using RowBinIdxT = decltype(t);
        SetIndexNoMissing(base_rowid, gmat.index.data<RowBinIdxT>(), size, n_features, n_threads);
      });
    } else {
      SetIndexMixedColumns(base_rowid, batch, gmat, missing);
    }
  }

  /* Set the number of bytes based on numeric limit of maximum number of bins provided by user */
  void SetTypeSize(size_t max_bin_per_feat) {
    if ((max_bin_per_feat - 1) <= static_cast<int>(std::numeric_limits<uint8_t>::max())) {
      bins_type_size_ = kUint8BinsTypeSize;
    } else if ((max_bin_per_feat - 1) <= static_cast<int>(std::numeric_limits<uint16_t>::max())) {
      bins_type_size_ = kUint16BinsTypeSize;
    } else {
      bins_type_size_ = kUint32BinsTypeSize;
    }
  }

  template <typename BinIdxType>
  auto SparseColumn(bst_feature_t fidx, bst_idx_t first_row_idx) const {
    const size_t feature_offset = feature_offsets_[fidx];  // to get right place for certain feature
    const size_t column_size = feature_offsets_[fidx + 1] - feature_offset;
    common::Span<const BinIdxType> bin_index = {
        reinterpret_cast<const BinIdxType*>(&index_[feature_offset * bins_type_size_]),
        column_size};
    return SparseColumnIter<BinIdxType>(bin_index, index_base_[fidx],
                                        {&row_ind_[feature_offset], column_size}, first_row_idx);
  }

  template <typename BinIdxType, bool any_missing>
  auto DenseColumn(bst_feature_t fidx) const {
    const size_t feature_offset = feature_offsets_[fidx];  // to get right place for certain feature
    const size_t column_size = feature_offsets_[fidx + 1] - feature_offset;
    common::Span<const BinIdxType> bin_index = {
        reinterpret_cast<const BinIdxType*>(&index_[feature_offset * bins_type_size_]),
        column_size};
    return DenseColumnIter<BinIdxType, any_missing>{
        bin_index, static_cast<bst_bin_t>(index_base_[fidx]), missing_.missing, feature_offset};
  }

  // all columns are dense column and has no missing value
  // FIXME(jiamingy): We don't need a column matrix if there's no missing value.
  template <typename RowBinIdxT>
  void SetIndexNoMissing(bst_idx_t base_rowid, RowBinIdxT const* row_index, const size_t n_samples,
                         const size_t n_features, int32_t n_threads) {
    missing_.GrowTo(feature_offsets_[n_features], false);

    DispatchBinType(bins_type_size_, [&](auto t) {
      using ColumnBinT = decltype(t);
      auto column_index = Span<ColumnBinT>{reinterpret_cast<ColumnBinT*>(index_.data()),
                                           static_cast<size_t>(index_.size() / sizeof(ColumnBinT))};
      ParallelFor(n_samples, n_threads, [&](auto rid) {
        rid += base_rowid;
        const size_t ibegin = rid * n_features;
        const size_t iend = (rid + 1) * n_features;
        for (size_t i = ibegin, j = 0; i < iend; ++i, ++j) {
          const size_t idx = feature_offsets_[j];
          // No need to add offset, as row index is compressed and stores the local index
          column_index[idx + rid] = row_index[i];
        }
      });
    });
  }

  /**
   * \brief Set column index for both dense and sparse columns
   */
  template <typename Batch>
  void SetIndexMixedColumns(size_t base_rowid, Batch const& batch, const GHistIndexMatrix& gmat,
                            float missing) {
    auto n_features = gmat.Features();

    missing_.GrowTo(feature_offsets_[n_features], true);
    auto const* row_index = gmat.index.data<std::uint32_t>() + gmat.row_ptr[base_rowid];
    if (num_nonzeros_.empty()) {
      num_nonzeros_ = common::MakeFixedVecWithMalloc(n_features, std::size_t{0});
    } else {
      CHECK_EQ(num_nonzeros_.size(), n_features);
    }

    auto is_valid = data::IsValidFunctor{missing};

    DispatchBinType(bins_type_size_, [&](auto t) {
      using ColumnBinT = decltype(t);
      ColumnBinT* local_index = reinterpret_cast<ColumnBinT*>(index_.data());
      size_t const batch_size = batch.Size();
      size_t k{0};
      for (size_t rid = 0; rid < batch_size; ++rid) {
        auto line = batch.GetLine(rid);
        for (size_t i = 0; i < line.Size(); ++i) {
          auto coo = line.GetElement(i);
          if (is_valid(coo)) {
            auto fid = coo.column_idx;
            const uint32_t bin_id = row_index[k];
            SetBinSparse(bin_id, rid + base_rowid, fid, local_index);
            ++k;
          }
        }
      }
    });
  }

  /**
   * \brief Set column index for both dense and sparse columns, but with only GHistMatrix
   *        available and requires a search for each bin.
   */
  void SetIndexMixedColumns(const GHistIndexMatrix& gmat) {
    auto n_features = gmat.Features();

    missing_ = MissingIndicator{feature_offsets_[n_features], true};
    num_nonzeros_ = common::MakeFixedVecWithMalloc(n_features, std::size_t{0});

    DispatchBinType(bins_type_size_, [&](auto t) {
      using ColumnBinT = decltype(t);
      ColumnBinT* local_index = reinterpret_cast<ColumnBinT*>(index_.data());
      CHECK(this->any_missing_);
      AssignColumnBinIndex(gmat,
                           [&](auto bin_idx, std::size_t, std::size_t ridx, bst_feature_t fidx) {
                             SetBinSparse(bin_idx, ridx, fidx, local_index);
                           });
    });
  }

  [[nodiscard]] BinTypeSize GetTypeSize() const { return bins_type_size_; }
  [[nodiscard]] auto GetColumnType(bst_feature_t fidx) const { return type_[fidx]; }

  // And this returns part of state
  [[nodiscard]] bool AnyMissing() const { return any_missing_; }

  // IO procedures for external memory.
  [[nodiscard]] bool Read(AlignedResourceReadStream* fi, uint32_t const* index_base);
  [[nodiscard]] std::size_t Write(AlignedFileWriteStream* fo) const;
  [[nodiscard]] MissingIndicator const& Missing() const { return missing_; }

 private:
  RefResourceView<std::uint8_t> index_;

  RefResourceView<ColumnType> type_;
  /** @brief indptr of a CSC matrix. */
  RefResourceView<std::size_t> row_ind_;
  /** @brief indicate where each column's index and row_ind is stored. */
  RefResourceView<std::size_t> feature_offsets_;
  /** @brief The number of nnz of each column. */
  RefResourceView<std::size_t> num_nonzeros_;

  // index_base_[fid]: least bin id for feature fid
  std::uint32_t const* index_base_;

  MissingIndicator missing_;

  BinTypeSize bins_type_size_;
  bool any_missing_;
};
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_COLUMN_MATRIX_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/common.cc <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 */
#include "common.h"

#include <cmath>    // for pow
#include <cstdint>  // for uint8_t
#include <cstdio>   // for snprintf, size_t
#include <string>   // for string
#include <utility>  // for pair

#include "xgboost/string_view.h"  // for StringView

namespace xgboost::common {
void EscapeU8(std::string const &string, std::string *p_buffer) {
  auto &buffer = *p_buffer;
  for (size_t i = 0; i < string.length(); i++) {
    const auto ch = string[i];
    if (ch == '\\') {
      if (i < string.size() && string[i + 1] == 'u') {
        buffer += "\\";
      } else {
        buffer += "\\\\";
      }
    } else if (ch == '"') {
      buffer += "\\\"";
    } else if (ch == '\b') {
      buffer += "\\b";
    } else if (ch == '\f') {
      buffer += "\\f";
    } else if (ch == '\n') {
      buffer += "\\n";
    } else if (ch == '\r') {
      buffer += "\\r";
    } else if (ch == '\t') {
      buffer += "\\t";
    } else if (static_cast<uint8_t>(ch) <= 0x1f) {
      // Unit separator
      char buf[8];
      snprintf(buf, sizeof buf, "\\u%04x", ch);
      buffer += buf;
    } else {
      buffer += ch;
    }
  }
}

std::string HumanMemUnit(std::size_t n_bytes) {
  auto n_bytes_f64 = static_cast<double>(n_bytes);
  double constexpr k1024 = 1024.0;
  using P = std::pair<std::int32_t, StringView>;
  std::stringstream ss;
  for (auto pu : {P{3, "GB"}, P{2, "MB"}, P{1, "KB"}}) {
    auto const [power, unit] = pu;  // NOLINT
    if (n_bytes_f64 >= (std::pow(k1024, power))) {
      ss << (n_bytes_f64 / std::pow(k1024, power)) << unit;
      return ss.str();
    }
  }
  ss << n_bytes_f64 << "B";
  return ss.str();
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/common.cu <==
/**
 * Copyright 2018-2024, XGBoost contributors
 */
#include <thrust/system/cuda/error.h>
#include <thrust/system_error.h>

#include "common.h"

namespace dh {
void ThrowOnCudaError(cudaError_t code, const char *file, int line) {
  if (code != cudaSuccess) {
    std::string f;
    if (file != nullptr) {
      f = file;
    }
    LOG(FATAL) << thrust::system_error(code, thrust::cuda_category(),
                                       f + ": " + std::to_string(line))
                      .what();
  }
}
}  // namespace dh


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/common.h <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file common.h
 * \brief Common utilities
 */
#ifndef XGBOOST_COMMON_COMMON_H_
#define XGBOOST_COMMON_COMMON_H_

#include <cmath>        // for ceil
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t, int64_t
#include <sstream>      // for istringstream
#include <string>       // for string, basic_string, getline, char_traits
#include <string_view>  // for string_view
#include <vector>       // for vector

#include "xgboost/base.h"     // for XGBOOST_DEVICE
#include "xgboost/logging.h"  // for LOG, LOG_FATAL, LogMessageFatal

// magic to define functions based on the compiler.
#if defined(__CUDACC__)

#define WITH_CUDA() true

#else

#define WITH_CUDA() false

#endif  // defined(__CUDACC__)

#if defined(XGBOOST_USE_CUDA)
#include <cuda_runtime_api.h>
#endif

namespace dh {
#if defined(XGBOOST_USE_CUDA)
/*
 * Error handling functions
 */
void ThrowOnCudaError(cudaError_t code, const char *file, int line);

#define safe_cuda(ans) ThrowOnCudaError((ans), __FILE__, __LINE__)

#endif  // defined(XGBOOST_USE_CUDA)
}  // namespace dh

namespace xgboost::common {
/*!
 * \brief Split a string by delimiter
 * \param s String to be split.
 * \param delim The delimiter.
 */
[[nodiscard]] inline std::vector<std::string> Split(std::string const &s, char delim) {
  std::string item;
  std::istringstream is{s};
  std::vector<std::string> ret;
  while (std::getline(is, item, delim)) {
    ret.push_back(item);
  }
  return ret;
}

[[nodiscard]] inline std::vector<std::string_view> Split(std::string_view s, char delim) {
  std::size_t cur = 0;
  std::vector<std::string_view> ret;
  while ((cur = s.find_first_of(delim)) != std::string_view::npos) {
    auto segment = s.substr(0, cur);
    ret.push_back(segment);
    s = s.substr(cur + 1);
  }
  if (!s.empty()) {
    ret.push_back(s);
  }
  return ret;
}

// Trims leading whitespace from a string
[[nodiscard]] inline std::string_view TrimFirst(std::string_view const &str) {
  if (str.empty()) {
    return str;
  }
  auto first = str.find_first_not_of(" \t\n\r");
  if (first == std::string_view::npos) {
    return {};
  }
  return str.substr(first);
}

[[nodiscard]] inline std::string_view TrimLast(std::string_view const &str) {
  if (str.empty()) {
    return str;
  }
  auto last = str.find_last_not_of(" \t\n\r");
  if (last == std::string_view::npos) {
    return {};
  }
  return str.substr(0, last + 1);
}

/**
 * @brief Add escapes for a UTF-8 string.
 */
void EscapeU8(std::string const &string, std::string *p_buffer);

/**
 * @brief Add escapes for a UTF-8 string with newly created buffer as return.
 */
inline std::string EscapeU8(std::string const &str) {
  std::string buffer;
  EscapeU8(str, &buffer);
  return buffer;
}

template <typename T>
XGBOOST_DEVICE T Min(T a, T b) {
  return a > b ? b : a;
}

template <typename T>
XGBOOST_DEVICE T Max(T a, T b) {
  return a < b ? b : a;
}

template <typename T1, typename T2>
XGBOOST_DEVICE T1 DivRoundUp(const T1 a, const T2 b) {
  return static_cast<T1>(std::ceil(static_cast<double>(a) / b));
}

/*
 * Range iterator
 */
class Range {
 public:
  using DifferenceType = int64_t;

  class Iterator {
    friend class Range;

   public:
    XGBOOST_DEVICE DifferenceType operator*() const { return i_; }
    XGBOOST_DEVICE const Iterator &operator++() {
      i_ += step_;
      return *this;
    }
    XGBOOST_DEVICE Iterator operator++(int) {
      Iterator res{*this};
      i_ += step_;
      return res;
    }

    XGBOOST_DEVICE bool operator==(const Iterator &other) const { return i_ >= other.i_; }
    XGBOOST_DEVICE bool operator!=(const Iterator &other) const { return i_ < other.i_; }

    XGBOOST_DEVICE void Step(DifferenceType s) { step_ = s; }

   protected:
    XGBOOST_DEVICE explicit Iterator(DifferenceType start) : i_(start) {}
    XGBOOST_DEVICE explicit Iterator(DifferenceType start, DifferenceType step)
        : i_{start}, step_{step} {}

   private:
    int64_t i_;
    DifferenceType step_ = 1;
  };

  XGBOOST_DEVICE Iterator begin() const { return begin_; }  // NOLINT
  XGBOOST_DEVICE Iterator end() const { return end_; }      // NOLINT

  XGBOOST_DEVICE Range(DifferenceType begin, DifferenceType end) : begin_(begin), end_(end) {}
  XGBOOST_DEVICE Range(DifferenceType begin, DifferenceType end, DifferenceType step)
      : begin_(begin, step), end_(end) {}

  XGBOOST_DEVICE bool operator==(const Range &other) const {
    return *begin_ == *other.begin_ && *end_ == *other.end_;
  }
  XGBOOST_DEVICE bool operator!=(const Range &other) const { return !(*this == other); }

  XGBOOST_DEVICE void Step(DifferenceType s) { begin_.Step(s); }

 private:
  Iterator begin_;
  Iterator end_;
};

inline void AssertGPUSupport() {
#ifndef XGBOOST_USE_CUDA
  LOG(FATAL) << "XGBoost version not compiled with GPU support.";
#endif  // XGBOOST_USE_CUDA
}

inline void AssertNvCompSupport() {
#ifndef XGBOOST_USE_NVCOMP
  LOG(FATAL) << "XGBoost is not compiled with NVCOMP support.";
#endif  // XGBOOST_USE_CUDA
}

inline void AssertNCCLSupport() {
#if !defined(XGBOOST_USE_NCCL)
  LOG(FATAL) << "XGBoost version not compiled with NCCL support.";
#endif  // !defined(XGBOOST_USE_NCCL)
}

inline void AssertSYCLSupport() {
#ifndef XGBOOST_USE_SYCL
  LOG(FATAL) << "XGBoost version not compiled with SYCL support.";
#endif  // XGBOOST_USE_SYCL
}

/**
 * @brief Last index of a group in a CSR style of index pointer.
 */
template <typename Indexable>
XGBOOST_DEVICE size_t LastOf(size_t group, Indexable const &indptr) {
  return indptr[group + 1] - 1;
}

// Convert the number of bytes to a human readable unit.
std::string HumanMemUnit(std::size_t n_bytes);
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_COMMON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/compressed_iterator.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 * \file compressed_iterator.h
 */
#pragma once
#include <algorithm>  // for max
#include <cmath>      // for ceil, log2
#include <cstddef>    // for size_t
#include <cstdint>    // for uint32_t

#include "common.h"
#include "xgboost/base.h"      // for XGBOOST_RESTRICT
#include "xgboost/byteswap.h"  // for ByteSwap

#ifdef __CUDACC__
#include "device_helpers.cuh"
#endif  // __CUDACC__

namespace xgboost::common {
using CompressedByteT = unsigned char;

namespace detail {
inline void SetBit(CompressedByteT *byte, int bit_idx) {
  *byte |= 1 << bit_idx;
}
template <typename T>
inline T CheckBit(const T &byte, int bit_idx) {
  return byte & (1 << bit_idx);
}
inline void ClearBit(CompressedByteT *byte, int bit_idx) {
  *byte &= ~(1 << bit_idx);
}
inline constexpr int kPadding = 8;  // Assign padding so we can read slightly off
                                    // the beginning of the array

// The number of bits required to represent a given unsigned range
inline XGBOOST_DEVICE std::uint32_t SymbolBits(std::size_t n_symbols) {
  std::uint32_t bits = std::ceil(log2(static_cast<double>(n_symbols)));
  return common::Max(bits, std::uint32_t{1});
}

// The alignment is assumed to be power of 2.
template <typename T>
XGBOOST_HOST_DEV_INLINE CompressedByteT const *AlignDown(T const *ptr, std::uint32_t alignment) {
  return reinterpret_cast<CompressedByteT const *>(reinterpret_cast<std::uintptr_t>(ptr) &
                                                   ~std::uintptr_t{alignment - 1});
}

struct PaddedPtr {
  CompressedByteT const *XGBOOST_RESTRICT ptr;
  std::int32_t head_padding;
};

// Create an aligned pointer with head padding.
template <typename T>
XGBOOST_DEVICE auto MakePaddedPtr(T const *XGBOOST_RESTRICT ptr, std::uint32_t alignment) {
  auto base = AlignDown(ptr, alignment);
  return PaddedPtr{
      base, static_cast<std::int32_t>(reinterpret_cast<CompressedByteT const *>(ptr) - base)};
}

// Vector load, load a single 64-bit unsigned integer with 2 32-bit loads. Input ptr must
// be correctly aligned first.
template <typename T>
XGBOOST_DEVICE [[nodiscard]] std::uint64_t Load64u(T const *XGBOOST_RESTRICT ptr) {
  std::uint64_t u64 = 0;
  auto out_ptr = reinterpret_cast<std::uint32_t *>(&u64);
  // base ptr in uint32
  auto in_ptr = reinterpret_cast<std::uint32_t const *>(ptr);
  // 2 vector loads for 8 bytes.
  out_ptr[0] = in_ptr[0];
  out_ptr[1] = in_ptr[1];
  return u64;
}
}  // namespace detail

/**
 * \class CompressedBufferWriter
 *
 * \brief Writes bit compressed symbols to a memory buffer. Use
 * CompressedIterator to read symbols back from buffer. Currently limited to a
 * maximum symbol size of 28 bits.
 *
 * \author  Rory
 * \date  7/9/2017
 */

class CompressedBufferWriter {
  std::size_t symbol_bits_;

 public:
  XGBOOST_DEVICE explicit CompressedBufferWriter(std::size_t num_symbols)
      : symbol_bits_{detail::SymbolBits(num_symbols)} {}

  /**
   * \fn  static size_t CompressedBufferWriter::CalculateBufferSize(int
   * num_elements, int num_symbols)
   *
   * \brief Calculates number of bytes required for a given number of elements
   * and a symbol range.
   *
   * \author  Rory
   * \date  7/9/2017
   *
   * \param num_elements  Number of elements.
   * \param num_symbols   Max number of symbols (alphabet size)
   *
   * \return  The calculated buffer size.
   */
  static size_t CalculateBufferSize(size_t num_elements, size_t num_symbols) {
    constexpr int kBitsPerByte = 8;
    size_t compressed_size = static_cast<size_t>(std::ceil(
        static_cast<double>(detail::SymbolBits(num_symbols) * num_elements) / kBitsPerByte));
    // Handle atomicOr where input must be unsigned int, hence 4 bytes aligned.
    size_t ret = std::ceil(static_cast<double>(compressed_size + detail::kPadding) /
                           static_cast<double>(sizeof(std::uint32_t))) *
                 sizeof(std::uint32_t);
    // Need at least 5 bytes for the reader
    return std::max(ret, static_cast<std::size_t>(detail::kPadding + 1));
  }

  template <typename T>
  void WriteSymbol(CompressedByteT *buffer, T symbol, size_t offset) {
    constexpr std::int32_t kBitsPerByte = 8;

    for (size_t i = 0; i < symbol_bits_; i++) {
      size_t byte_idx = ((offset + 1) * symbol_bits_ - (i + 1)) / kBitsPerByte;
      byte_idx += detail::kPadding;
      size_t bit_idx = ((kBitsPerByte + i) - ((offset + 1) * symbol_bits_)) % kBitsPerByte;

      if (detail::CheckBit(symbol, i)) {
        detail::SetBit(&buffer[byte_idx], bit_idx);
      } else {
        detail::ClearBit(&buffer[byte_idx], bit_idx);
      }
    }
  }

#ifdef __CUDACC__
  __device__ void AtomicWriteSymbol
    (CompressedByteT* buffer, uint64_t symbol, size_t offset) {
    size_t ibit_start = offset * symbol_bits_;
    size_t ibit_end = (offset + 1) * symbol_bits_ - 1;
    size_t ibyte_start = ibit_start / 8, ibyte_end = ibit_end / 8;

    symbol <<= 7 - ibit_end % 8;
    for (ptrdiff_t ibyte = ibyte_end; ibyte >= static_cast<ptrdiff_t>(ibyte_start); --ibyte) {
      dh::AtomicOrByte(reinterpret_cast<unsigned int*>(buffer + detail::kPadding),
                       ibyte, symbol & 0xff);
      symbol >>= 8;
    }
  }
#endif  // __CUDACC__

  template <typename IterT>
  void Write(CompressedByteT *buffer, IterT input_begin, IterT input_end) {
    uint64_t tmp = 0;
    size_t stored_bits = 0;
    const size_t max_stored_bits = 64 - symbol_bits_;
    size_t buffer_position = detail::kPadding;
    const size_t num_symbols = input_end - input_begin;
    for (size_t i = 0; i < num_symbols; i++) {
      typename std::iterator_traits<IterT>::value_type symbol = input_begin[i];
      if (stored_bits > max_stored_bits) {
        // Eject only full bytes
        size_t tmp_bytes = stored_bits / 8;
        for (size_t j = 0; j < tmp_bytes; j++) {
          buffer[buffer_position] = static_cast<CompressedByteT>(
              tmp >> (stored_bits - (j + 1) * 8));
          buffer_position++;
        }
        stored_bits -= tmp_bytes * 8;
        tmp &= (1 << stored_bits) - 1;
      }
      // Store symbol
      tmp <<= symbol_bits_;
      tmp |= symbol;
      stored_bits += symbol_bits_;
    }

    // Eject all bytes
    int tmp_bytes =
        static_cast<int>(std::ceil(static_cast<float>(stored_bits) / 8));
    for (int j = 0; j < tmp_bytes; j++) {
      int shift_bits = static_cast<int>(stored_bits) - (j + 1) * 8;
      if (shift_bits >= 0) {
        buffer[buffer_position] =
            static_cast<CompressedByteT>(tmp >> shift_bits);
      } else {
        buffer[buffer_position] =
            static_cast<CompressedByteT>(tmp << std::abs(shift_bits));
      }
      buffer_position++;
    }
  }
};

/**
 * @brief Read symbols from a bit compressed memory buffer. Usable on device and host.
 *
 * @author  Rory
 *
 * @tparam  T          Type of the symbols.
 */
template <typename T>
class CompressedIterator {
 public:
  typedef T value_type;                     // NOLINT
  typedef value_type *pointer;              // NOLINT
  typedef value_type reference;             // NOLINT

 private:
  CompressedByteT const *XGBOOST_RESTRICT buffer_{nullptr};
  std::uint32_t const symbol_bits_{0};

  static_assert(sizeof(T) <= sizeof(std::uint32_t));
  static_assert(detail::kPadding >= std::alignment_of_v<std::uint32_t>);

 public:
  CompressedIterator() = default;
  CompressedIterator(CompressedByteT const *XGBOOST_RESTRICT buffer, bst_idx_t n_symbols)
      : buffer_{buffer}, symbol_bits_{detail::SymbolBits(n_symbols)} {
#if !defined(DMLC_LITTLE_ENDIAN) || DMLC_LITTLE_ENDIAN != 1
    LOG(FATAL) << "Not implemented for big endian";
#endif
  }

  XGBOOST_DEVICE reference operator[](std::size_t idx) const {
    constexpr std::int32_t kBitsPerByte = 8;
    // Read 5 bytes - the maximum we will need assuming symbols fit in a 32bit int.
    constexpr std::int32_t kBytes = 5;

    std::size_t start_bit_idx = ((idx + 1) * symbol_bits_ - 1);
    std::size_t start_byte_idx = start_bit_idx / kBitsPerByte;
    start_byte_idx += detail::kPadding;

    /**
     * The following load is equivalent to:
     *
     * std::uint64_t tmp = static_cast<std::uint64_t>(buffer_[start_byte_idx - 4]) << 32 |
     *                     static_cast<std::uint64_t>(buffer_[start_byte_idx - 3]) << 24 |
     *                     static_cast<std::uint64_t>(buffer_[start_byte_idx - 2]) << 16 |
     *                     static_cast<std::uint64_t>(buffer_[start_byte_idx - 1]) << 8 |
     *                     buffer_[start_byte_idx];
     *
     * The above snippet loads 5 bytes from the buffer, and performs a byte swap within
     * the loaded 5 bytes. We use a vector load to reduce the pressure on the LSU.
     */

    // Pointer to the first byte.
    auto beg_ptr = buffer_ + start_byte_idx - (kBytes - 1);
    // Align the pointer for vector load.
    auto [ptr, head_padding] = detail::MakePaddedPtr(beg_ptr, std::alignment_of_v<std::uint32_t>);
    // Load 8 bytes, we will use 5 of them.
    std::uint64_t tmp = detail::Load64u(ptr);
    // tail_padding = 8 - 5 - head_padding
    std::int32_t tail_padding_bits = (sizeof(tmp) - kBytes - head_padding) * kBitsPerByte;
    // Unsigned logical shift. Knock out the unneeded bits loaded by the vector load. We
    // assume little endian here.
    tmp = ByteSwap(tmp << tail_padding_bits);

    // Knock out the unneeded bits from the right
    std::int32_t bit_shift = (kBitsPerByte - ((idx + 1) * symbol_bits_)) % kBitsPerByte;
    tmp >>= bit_shift;
    // Take exactly symbol_bits_ number of bits by masking off unneeded bits.
    std::uint64_t mask = (static_cast<std::uint64_t>(1) << symbol_bits_) - 1;
    return static_cast<T>(tmp & mask);
  }
};

/**
 * @brief A compressed iterator with two buffers for the underlying storage.
 *
 * This accessor is significantly slower than the single buffer one due to pipeline
 * stalling and should not be used as default. Pre-calculating the buffer selection
 * indicator can help mitigate it. But we only use this iterator for external memory with
 * direct memory access, which is slow anyway.
 *
 * Use the single buffer one as a reference for how it works.
 */
template <typename OutT>
class DoubleCompressedIter {
 public:
  using value_type = OutT;                       // NOLINT
  using pointer = value_type *;                  // NOLINT
  using reference = value_type;                  // NOLINT

 private:
  using BufT = CompressedByteT const *;
  BufT XGBOOST_RESTRICT buf0_{nullptr};
  BufT XGBOOST_RESTRICT buf1_{nullptr};
  bst_idx_t const n0_{0};  // Size of the first buffer in bytes.
  std::uint32_t const symbol_bits_{0};

 public:
  DoubleCompressedIter() = default;
  DoubleCompressedIter(CompressedByteT const *XGBOOST_RESTRICT buf0, std::size_t n0_bytes,
                       CompressedByteT const *XGBOOST_RESTRICT buf1, bst_idx_t n_symbols)
      : buf0_{buf0}, buf1_{buf1}, n0_{n0_bytes}, symbol_bits_{detail::SymbolBits(n_symbols)} {}

  XGBOOST_DEVICE reference operator[](std::size_t idx) const {
    constexpr std::int32_t kBitsPerByte = 8;

    std::size_t start_bit_idx = ((idx + 1) * symbol_bits_ - 1);
    std::size_t start_byte_idx = start_bit_idx / kBitsPerByte;
    start_byte_idx += detail::kPadding;

    std::uint64_t tmp;

    if (start_byte_idx >= this->n0_ && (start_byte_idx - 4) < this->n0_) {
      // Access between two buffers.
      auto getv = [&](auto shift) {
        auto shifted = start_byte_idx - shift;
        bool ind = (shifted >= n0_);  // indicator for which buffer to read
        // Pick the buffer to read
        auto const *XGBOOST_RESTRICT buf = ind ? buf1_ : buf0_;
        shifted -= ind * n0_;
        return static_cast<std::uint64_t>(buf[shifted]);
      };
      // Read 5 bytes - the maximum we will need
      tmp = static_cast<std::uint64_t>(buf0_[start_byte_idx - 4]) << 32 | getv(3) << 24 |
            getv(2) << 16 | getv(1) << 8 | static_cast<std::uint64_t>(buf1_[start_byte_idx - n0_]);
    } else {
      // Access one of the buffers
      bool ind = start_byte_idx >= n0_;
      // Pick the buffer to read
      auto const *XGBOOST_RESTRICT buf = reinterpret_cast<CompressedByteT const *>(
          (!ind) * reinterpret_cast<std::uintptr_t>(buf0_) +
          ind * reinterpret_cast<std::uintptr_t>(buf1_));
      // shifted start_byte_idx for buffer-local indexing.
      auto shifted = start_byte_idx - n0_ * ind;

      // Read 5 bytes - the maximum we will need

      // We don't have vector load here as we might create out-of-bound access due to down
      // alignment for the second buffer.
      tmp = static_cast<std::uint64_t>(buf[shifted - 4]) << 32 |
            static_cast<std::uint64_t>(buf[shifted - 3]) << 24 |
            static_cast<std::uint64_t>(buf[shifted - 2]) << 16 |
            static_cast<std::uint64_t>(buf[shifted - 1]) << 8 | buf[shifted];
    }

    // Knock out the unneeded bits from the right
    std::int32_t bit_shift = (kBitsPerByte - ((idx + 1) * symbol_bits_)) % kBitsPerByte;
    tmp >>= bit_shift;
    // Take exactly symbol_bits_ number of bits by masking off unneeded bits.
    std::uint64_t mask = (static_cast<std::uint64_t>(1) << symbol_bits_) - 1;
    return static_cast<OutT>(tmp & mask);
  }
};
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_context.cuh <==
/**
 * Copyright 2022-2026, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_CUDA_CONTEXT_CUH_
#define XGBOOST_COMMON_CUDA_CONTEXT_CUH_
#include <thrust/execution_policy.h>

#include "cuda_stream.h"      // for DefaultStream
#include "device_vector.cuh"  // for XGBCachingDeviceAllocator, XGBDeviceAllocator

namespace xgboost {
struct CUDAContext {
 private:
  dh::XGBCachingDeviceAllocator<char> caching_alloc_;
  dh::XGBDeviceAllocator<char> alloc_;

 public:
  /**
   * @brief Caching thrust policy.
   */
  auto CTP() const {
    return thrust::cuda::par_nosync(caching_alloc_).on(curt::DefaultStream());
  }
  /**
   * @brief Thrust policy without caching allocator.
   */
  auto TP() const {
    return thrust::cuda::par_nosync(alloc_).on(curt::DefaultStream());
  }
  auto Stream() const { return curt::DefaultStream(); }
};
}  // namespace xgboost
#endif  // XGBOOST_COMMON_CUDA_CONTEXT_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_dr_utils.cc <==
/**
 * Copyright 2024-2026, XGBoost contributors
 */
#if defined(XGBOOST_USE_CUDA)
#include "cuda_dr_utils.h"

#include <algorithm>  // for max
#include <array>      // for array
#include <charconv>   // for from_chars
#include <cstdint>    // for int32_t
#include <cstring>    // for memset
#include <memory>     // for make_unique
#include <mutex>      // for call_once
#include <sstream>    // for stringstream
#include <string>     // for string, stoi

#include "common.h"               // for safe_cuda, TrimFirst, Split
#include "cuda_rt_utils.h"        // for CurrentDevice
#include "io.h"                   // for CmdOutput
#include "xgboost/string_view.h"  // for StringView

namespace xgboost::cudr {
CuDriverApi::CuDriverApi(std::int32_t cu_major, std::int32_t cu_minor, std::int32_t kdm_major) {
  // similar to dlopen, but without the need to release a handle.
  auto safe_load = [](xgboost::StringView name, auto **fnptr) {
    cudaDriverEntryPointQueryResult status;
#if (CUDA_VERSION / 1000) >= 13
    dh::safe_cuda(cudaGetDriverEntryPointByVersion(name.c_str(), reinterpret_cast<void **>(fnptr),
                                                   12080, cudaEnablePerThreadDefaultStream,
                                                   &status));
#else
    dh::safe_cuda(cudaGetDriverEntryPoint(name.c_str(), reinterpret_cast<void **>(fnptr),
                                          cudaEnablePerThreadDefaultStream, &status));
#endif  // (CUDA_VERSION / 1000) >= 13
    CHECK(status == cudaDriverEntryPointSuccess) << name;
    CHECK(*fnptr);
  };

  safe_load("cuMemGetAllocationGranularity", &this->cuMemGetAllocationGranularity);
  safe_load("cuMemCreate", &this->cuMemCreate);
  safe_load("cuMemMap", &this->cuMemMap);
  safe_load("cuMemAddressReserve", &this->cuMemAddressReserve);
  safe_load("cuMemSetAccess", &this->cuMemSetAccess);
  safe_load("cuMemUnmap", &this->cuMemUnmap);
  safe_load("cuMemRelease", &this->cuMemRelease);
  safe_load("cuMemAddressFree", &this->cuMemAddressFree);
  safe_load("cuGetErrorString", &this->cuGetErrorString);
  safe_load("cuGetErrorName", &this->cuGetErrorName);
  safe_load("cuDeviceGetAttribute", &this->cuDeviceGetAttribute);
  safe_load("cuDeviceGet", &this->cuDeviceGet);
#if defined(CUDA_HW_DECOM_AVAILABLE)
  // CTK 12.8
  if (((cu_major == 12 && cu_minor >= 8) || cu_major > 12) && (kdm_major >= 570)) {
    safe_load("cuMemBatchDecompressAsync", &this->cuMemBatchDecompressAsync);
  } else {
    this->cuMemBatchDecompressAsync = nullptr;
  }
#else
  (void)cu_major;
  (void)cu_minor;
  (void)kdm_major;
#endif  // defined(CUDA_HW_DECOM_AVAILABLE)
  CHECK(this->cuMemGetAllocationGranularity);
}

void CuDriverApi::ThrowIfError(CUresult status, StringView fn, std::int32_t line,
                               char const *file) const {
  if (status == CUDA_SUCCESS) {
    return;
  }
  std::string cuerr{"CUDA driver error:"};

  char const *name{nullptr};
  auto err0 = this->cuGetErrorName(status, &name);
  if (err0 != CUDA_SUCCESS) {
    LOG(WARNING) << cuerr << status << ". Then we failed to get error name:" << err0;
  }
  char const *msg{nullptr};
  auto err1 = this->cuGetErrorString(status, &msg);
  if (err1 != CUDA_SUCCESS) {
    LOG(WARNING) << cuerr << status << ". Then we failed to get error string:" << err1;
  }

  std::stringstream ss;
  ss << fn << "[" << file << ":" << line << "]:";
  if (name != nullptr && err0 == CUDA_SUCCESS) {
    ss << cuerr << " " << name << ".";
  }
  if (msg != nullptr && err1 == CUDA_SUCCESS) {
    ss << " " << msg << "\n";
  }
  LOG(FATAL) << ss.str();
}

[[nodiscard]] CuDriverApi &GetGlobalCuDriverApi() {
  std::int32_t cu_major = -1, cu_minor = -1;
  curt::GetDrVersionGlobal(&cu_major, &cu_minor);

  std::int32_t kdm_major = -1, kdm_minor = -1;
  if (!GetVersionFromSmiGlobal(&kdm_major, &kdm_minor)) {
    kdm_major = -1;
  }

  static std::once_flag flag;
  static std::unique_ptr<CuDriverApi> cu;
  std::call_once(flag, [&] { cu = std::make_unique<CuDriverApi>(cu_major, cu_minor, kdm_major); });
  return *cu;
}

void MakeCuMemLocation(CUmemLocationType type, CUmemLocation *loc) {
  auto ordinal = curt::CurrentDevice();
  loc->type = type;

  if (type == CU_MEM_LOCATION_TYPE_DEVICE) {
    loc->id = ordinal;
  } else {
    std::int32_t numa_id = -1;
    CUdevice device;
    safe_cu(GetGlobalCuDriverApi().cuDeviceGet(&device, ordinal));
    safe_cu(GetGlobalCuDriverApi().cuDeviceGetAttribute(&numa_id, CU_DEVICE_ATTRIBUTE_HOST_NUMA_ID,
                                                        device));
    numa_id = std::max(numa_id, 0);

    loc->id = numa_id;
  }
}

[[nodiscard]] CUmemAllocationProp MakeAllocProp(CUmemLocationType type) {
  CUmemAllocationProp prop;
  std::memset(&prop, '\0', sizeof(prop));
  prop.type = CU_MEM_ALLOCATION_TYPE_PINNED;
  MakeCuMemLocation(type, &prop.location);
  return prop;
}

[[nodiscard]] bool GetVersionFromSmi(std::int32_t *p_major, std::int32_t *p_minor) {
  using ::xgboost::common::Split;
  using ::xgboost::common::TrimFirst;
  // `nvidia-smi --version` is not available for older versions, as a result, we can't query the
  // cuda driver version unless we want to parse the table output.

  // Example output on a 2-GPU system:
  //
  // $ nvidia-smi --query-gpu=driver_version --format=csv
  //
  // driver_version
  // 570.124.06
  // 570.124.06
  //
  auto cmd = "nvidia-smi --query-gpu=driver_version --format=csv";
  auto smi_out_str = common::CmdOutput(StringView{cmd});

  auto Invalid = [=] {
    *p_major = *p_minor = -1;
    return false;
  };
  if (smi_out_str.empty()) {
    return Invalid();
  }

  auto smi_split = Split(smi_out_str, '\n');
  if (smi_split.size() < 2) {
    return Invalid();
  }

  // Use the first GPU
  auto smi_ver = Split(TrimFirst(smi_split[1]), '.');
  // 570.124.06
  // On WSL2, you can have driver version with two components, e.g. 573.24
  if (smi_ver.size() != 2 && smi_ver.size() != 3) {
    return Invalid();
  }

  auto [smajor, sminor] = std::tie(smi_ver[0], smi_ver[1]);
  auto ret0 = std::from_chars(smajor.data(), smajor.data() + smajor.size(), *p_major);
  auto ret1 = std::from_chars(sminor.data(), sminor.data() + sminor.size(), *p_minor);
  if (ret0.ec != std::errc{} || ret1.ec != std::errc{}) {
    return Invalid();
  }
  LOG(INFO) << "Driver version: `" << *p_major << "." << *p_minor << "`";
  return true;
}

[[nodiscard]] bool GetVersionFromSmiGlobal(std::int32_t *p_major, std::int32_t *p_minor) {
  static std::once_flag flag;
  static std::int32_t major = -1, minor = -1;
  static bool result = false;
  std::call_once(flag, [&] { result = GetVersionFromSmi(&major, &minor); });

  *p_major = major;
  *p_minor = minor;
  return result;
}

namespace detail {
// Split up an impl function for simple tests.
[[nodiscard]] std::int32_t GetC2cLinkCountFromSmiImpl(std::string const &smi_output) {
  using common::Split, common::TrimFirst, common::TrimLast;
  auto smi_out_str = TrimLast(TrimFirst(smi_output));
  auto lines = Split(smi_out_str, '\n');
  if (lines.size() <= 1) {
    return -1;
  }
  return lines.size() - 1;
}
}  // namespace detail

[[nodiscard]] std::int32_t GetC2cLinkCountFromSmi() {
  auto n_devices = curt::AllVisibleGPUs();
  if (n_devices < 1) {
    return -1;
  }

  std::array<unsigned char, curt::kUuidLength> uuid;
  // Select the current GPU to query.
  curt::GetUuid(common::Span{uuid.data(), uuid.size()}, curt::CurrentDevice());
  auto str_uuid = curt::PrintUuid(common::Span{uuid.data(), uuid.size()});
  // See test for example output from smi.
  auto cmd = "nvidia-smi c2c -s -i " + str_uuid;
  auto out = common::CmdOutput(StringView{cmd});
  LOG(DEBUG) << "c2c:\n" << out << "\n";
  auto cnt = detail::GetC2cLinkCountFromSmiImpl(out);
  return cnt;
}

[[nodiscard]] std::int32_t GetC2cLinkCountFromSmiGlobal() {
  static std::once_flag once;
  static std::int32_t cnt = -1;
  std::call_once(once, [&] { cnt = GetC2cLinkCountFromSmi(); });
  return cnt;
}
}  // namespace xgboost::cudr
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_dr_utils.h <==
/**
 * Copyright 2024-2025, XGBoost contributors
 *
 * @brief Utility for CUDA driver API.
 *
 * XGBoost doesn't link libcuda.so at build time. The utilities here load the shared
 * object at runtime.
 */
#pragma once

#include <cuda.h>
#include <cuda_runtime_api.h>

#include <cstdint>  // for int32_t
#include <string>   // for string

#include "xgboost/string_view.h"  // for StringView

#if CUDART_VERSION >= 12080 && defined(__linux__)
#define CUDA_HW_DECOM_AVAILABLE 1
#endif

namespace xgboost::cudr {
/**
 * @brief A struct for retrieving CUDA driver API from the runtime API.
 */
struct CuDriverApi {
  using Flags = unsigned long long;  // NOLINT

  // Memroy manipulation functions.
  using MemGetAllocationGranularityFn = CUresult(size_t *granularity,
                                                 const CUmemAllocationProp *prop,
                                                 CUmemAllocationGranularity_flags option);
  using MemCreateFn = CUresult(CUmemGenericAllocationHandle *handle, size_t size,
                               const CUmemAllocationProp *prop, Flags flags);
  using MemMapFn = CUresult(CUdeviceptr ptr, size_t size, size_t offset,
                            CUmemGenericAllocationHandle handle, Flags flags);
  using MemAddressReserveFn = CUresult(CUdeviceptr *ptr, size_t size, size_t alignment,
                                       CUdeviceptr addr, Flags flags);
  using MemSetAccessFn = CUresult(CUdeviceptr ptr, size_t size, const CUmemAccessDesc *desc,
                                  size_t count);
  using MemUnmapFn = CUresult(CUdeviceptr ptr, size_t size);
  using MemReleaseFn = CUresult(CUmemGenericAllocationHandle handle);
  using MemAddressFreeFn = CUresult(CUdeviceptr ptr, size_t size);
  // Error handling
  using GetErrorString = CUresult(CUresult error, const char **pStr);
  using GetErrorName = CUresult(CUresult error, const char **pStr);
  // Device attributes
  using DeviceGetAttribute = CUresult(int *pi, CUdevice_attribute attrib, CUdevice dev);
  using DeviceGet = CUresult(CUdevice *device, int ordinal);

#if defined(CUDA_HW_DECOM_AVAILABLE)
  using BatchDecompressAsync = CUresult(CUmemDecompressParams *paramsArray, size_t count,
                                        unsigned int flags, size_t *errorIndex, CUstream stream);
#endif  // defined(CUDA_HW_DECOM_AVAILABLE)

  MemGetAllocationGranularityFn *cuMemGetAllocationGranularity{nullptr};  // NOLINT
  MemCreateFn *cuMemCreate{nullptr};                                      // NOLINT
  /**
   * @param[in] offset - Must be zero.
   */
  MemMapFn *cuMemMap{nullptr};  // NOLINT
  /**
   * @param[out] ptr       - Resulting pointer to start of virtual address range allocated
   * @param[in]  size      - Size of the reserved virtual address range requested
   * @param[in]  alignment - Alignment of the reserved virtual address range requested
   * @param[in]  addr      - Fixed starting address range requested
   * @param[in]  flags     - Currently unused, must be zero
   */
  MemAddressReserveFn *cuMemAddressReserve{nullptr};  // NOLINT
  MemSetAccessFn *cuMemSetAccess{nullptr};            // NOLINT
  MemUnmapFn *cuMemUnmap{nullptr};                    // NOLINT
  MemReleaseFn *cuMemRelease{nullptr};                // NOLINT
  MemAddressFreeFn *cuMemAddressFree{nullptr};        // NOLINT
  GetErrorString *cuGetErrorString{nullptr};          // NOLINT
  GetErrorName *cuGetErrorName{nullptr};              // NOLINT
  DeviceGetAttribute *cuDeviceGetAttribute{nullptr};  // NOLINT
  DeviceGet *cuDeviceGet{nullptr};                    // NOLINT

#if defined(CUDA_HW_DECOM_AVAILABLE)

  BatchDecompressAsync *cuMemBatchDecompressAsync{nullptr};  // NOLINT

#endif  // defined(CUDA_HW_DECOM_AVAILABLE)

  CuDriverApi(std::int32_t cu_major, std::int32_t cu_minor, std::int32_t kdm_major);

  void ThrowIfError(CUresult status, StringView fn, std::int32_t line, char const *file) const;
};

[[nodiscard]] CuDriverApi &GetGlobalCuDriverApi();

/**
 * @brief Macro for guarding CUDA driver API calls.
 */
#define safe_cu(call)                                                                            \
  do {                                                                                           \
    auto __status = (call);                                                                      \
    if (__status != CUDA_SUCCESS) {                                                              \
      ::xgboost::cudr::GetGlobalCuDriverApi().ThrowIfError(__status, #call, __LINE__, __FILE__); \
    }                                                                                            \
  } while (0)

// Get the allocation granularity.
inline auto GetAllocGranularity(CUmemAllocationProp const *prop) {
  std::size_t granularity;
  safe_cu(GetGlobalCuDriverApi().cuMemGetAllocationGranularity(
      &granularity, prop, CU_MEM_ALLOC_GRANULARITY_RECOMMENDED));
  return granularity;
}

/**
 * @brief Obtain appropriate device ordinal for `CUmemLocation`.
 */
void MakeCuMemLocation(CUmemLocationType type, CUmemLocation *loc);

/**
 * @brief Construct a `CUmemAllocationProp`.
 */
[[nodiscard]] CUmemAllocationProp MakeAllocProp(CUmemLocationType type);

/**
 * @brief Get system driver version from the `nvidia-smi` command.
 *
 * @return Whether the system call is successful.
 */
[[nodiscard]] bool GetVersionFromSmi(std::int32_t *p_major, std::int32_t *p_minor);

/**
 * @brief Cache the result from @ref GetVersionFromSmi in a global variable
 */
[[nodiscard]] bool GetVersionFromSmiGlobal(std::int32_t *p_major, std::int32_t *p_minor);

namespace detail {
[[nodiscard]] std::int32_t GetC2cLinkCountFromSmiImpl(std::string const &smi_output);
}  // namespace detail

/**
 * @brief Get the total number of C2C links `NVML_FI_DEV_C2C_LINK_COUNT`.
 *
 * @return -1 if there's no C2C. Otherwise, the number of links.
 */
[[nodiscard]] std::int32_t GetC2cLinkCountFromSmi();
/**
 * @brief Cache the result from @ref GetC2cLinkCountFromSmi in a global variable
 */
[[nodiscard]] std::int32_t GetC2cLinkCountFromSmiGlobal();
}  // namespace xgboost::cudr


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_pinned_allocator.cu <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include "cuda_pinned_allocator.h"

#if defined(XGBOOST_USE_CUDA)

#include <cuda_runtime_api.h>  // for cudaMemPoolCreate, cudaMemPoolDestroy

#include <array>    // for array
#include <cstring>  // for memset
#include <memory>   // for unique_ptr

#endif  // defined(XGBOOST_USE_CUDA)

#include "common.h"
#include "cuda_dr_utils.h"  // for CUDA_HW_DECOM_AVAILABLE
#include "cuda_rt_utils.h"  // for CurrentDevice

namespace xgboost::common::cuda_impl {
[[nodiscard]] MemPoolHdl CreateHostMemPool() {
  auto mem_pool = std::unique_ptr<cudaMemPool_t, void (*)(cudaMemPool_t*)>{
      [] {
        cudaMemPoolProps h_props;
        std::memset(&h_props, '\0', sizeof(h_props));
        auto numa_id = curt::GetNumaId();
        h_props.location.id = numa_id;
        h_props.location.type = cudaMemLocationTypeHostNuma;
        h_props.allocType = cudaMemAllocationTypePinned;
#if defined(CUDA_HW_DECOM_AVAILABLE)
        h_props.usage = cudaMemPoolCreateUsageHwDecompress;
#endif  // defined(CUDA_HW_DECOM_AVAILABLE)
        h_props.handleTypes = cudaMemHandleTypeNone;

        cudaMemPoolProps d_props;
        std::memset(&d_props, '\0', sizeof(d_props));
        auto device_idx = curt::CurrentDevice();
        d_props.location.id = device_idx;
        d_props.location.type = cudaMemLocationTypeDevice;
        d_props.allocType = cudaMemAllocationTypePinned;
#if defined(CUDA_HW_DECOM_AVAILABLE)
        d_props.usage = cudaMemPoolCreateUsageHwDecompress;
#endif  // defined(CUDA_HW_DECOM_AVAILABLE)
        d_props.handleTypes = cudaMemHandleTypeNone;

        std::array<cudaMemPoolProps, 2> vprops{h_props, d_props};

        cudaMemPool_t* mem_pool = new cudaMemPool_t;
        dh::safe_cuda(cudaMemPoolCreate(mem_pool, vprops.data()));

        cudaMemAccessDesc h_desc;
        h_desc.location = h_props.location;
        h_desc.flags = cudaMemAccessFlagsProtReadWrite;

        cudaMemAccessDesc d_desc;
        d_desc.location = d_props.location;
        d_desc.flags = cudaMemAccessFlagsProtReadWrite;

        std::array<cudaMemAccessDesc, 2> descs{h_desc, d_desc};
        dh::safe_cuda(cudaMemPoolSetAccess(*mem_pool, descs.data(), descs.size()));
        return mem_pool;
      }(),
      [](cudaMemPool_t* mem_pool) {
        if (mem_pool) {
          dh::safe_cuda(cudaMemPoolDestroy(*mem_pool));
          delete mem_pool;
        }
      }};
  return mem_pool;
}
}  // namespace xgboost::common::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_pinned_allocator.h <==
/**
 * Copyright 2022-2025, XGBoost Contributors
 *
 * @brief cuda pinned allocator for usage with thrust containers
 */
#pragma once

#include <cuda_runtime.h>

#include <cstddef>  // for size_t
#include <limits>   // for numeric_limits
#include <memory>   // for unique_ptr
#include <new>      // for bad_array_new_length

#include "common.h"

namespace xgboost::common::cuda_impl {
// \p pinned_allocator is a CUDA-specific host memory allocator
//  that employs \c cudaMallocHost for allocation.
//
// This implementation is ported from the experimental/pinned_allocator
// that Thrust used to provide.
//
//  \see https://en.cppreference.com/w/cpp/memory/allocator
template <typename T>
struct PinnedAllocPolicy {
  using pointer = T*;              // NOLINT: The type returned by address() / allocate()
  using const_pointer = const T*;  // NOLINT: The type returned by address()
  using size_type = std::size_t;   // NOLINT: The type used for the size of the allocation
  using value_type = T;            // NOLINT: The type of the elements in the allocator

  [[nodiscard]] constexpr size_type max_size() const {  // NOLINT
    return std::numeric_limits<size_type>::max() / sizeof(value_type);
  }

  [[nodiscard]] pointer allocate(size_type cnt, const_pointer = nullptr) const {  // NOLINT
    if (cnt > this->max_size()) {
      throw std::bad_array_new_length{};
    }

    pointer result(nullptr);
    dh::safe_cuda(cudaMallocHost(reinterpret_cast<void**>(&result), cnt * sizeof(value_type)));
    return result;
  }

  void deallocate(pointer p, size_type) { dh::safe_cuda(cudaFreeHost(p)); }  // NOLINT
};

template <typename T>
struct ManagedAllocPolicy {
  using pointer = T*;              // NOLINT: The type returned by address() / allocate()
  using const_pointer = const T*;  // NOLINT: The type returned by address()
  using size_type = std::size_t;   // NOLINT: The type used for the size of the allocation
  using value_type = T;            // NOLINT: The type of the elements in the allocator

  [[nodiscard]] constexpr size_type max_size() const {  // NOLINT
    return std::numeric_limits<size_type>::max() / sizeof(value_type);
  }

  [[nodiscard]] pointer allocate(size_type cnt, const_pointer = nullptr) const {  // NOLINT
    if (cnt > this->max_size()) {
      throw std::bad_array_new_length{};
    }

    pointer result(nullptr);
    dh::safe_cuda(cudaMallocManaged(reinterpret_cast<void**>(&result), cnt * sizeof(value_type)));
    return result;
  }

  void deallocate(pointer p, size_type) { dh::safe_cuda(cudaFree(p)); }  // NOLINT
};

// This is actually a pinned memory allocator in disguise. We utilize HMM or ATS for
// efficient tracked memory allocation.
template <typename T>
struct SamAllocPolicy {
  using pointer = T*;              // NOLINT: The type returned by address() / allocate()
  using const_pointer = const T*;  // NOLINT: The type returned by address()
  using size_type = std::size_t;   // NOLINT: The type used for the size of the allocation
  using value_type = T;            // NOLINT: The type of the elements in the allocator

  [[nodiscard]] constexpr size_type max_size() const {  // NOLINT
    return std::numeric_limits<size_type>::max() / sizeof(value_type);
  }

  [[nodiscard]] pointer allocate(size_type cnt, const_pointer = nullptr) const {  // NOLINT
    if (cnt > this->max_size()) {
      throw std::bad_array_new_length{};
    }

    size_type n_bytes = cnt * sizeof(value_type);
    pointer result = reinterpret_cast<pointer>(std::malloc(n_bytes));
    if (!result) {
      throw std::bad_alloc{};
    }
    dh::safe_cuda(cudaHostRegister(result, n_bytes, cudaHostRegisterDefault));
    return result;
  }

  void deallocate(pointer p, size_type) {  // NOLINT
    dh::safe_cuda(cudaHostUnregister(p));
    std::free(p);
  }
};

/**
 * @brief A RAII handle type to the CUDA memory pool.
 */
using MemPoolHdl = std::unique_ptr<cudaMemPool_t, void (*)(cudaMemPool_t*)>;

/**
 * @brief Create a CUDA memory pool for allocating host pinned memory.
 */
[[nodiscard]] MemPoolHdl CreateHostMemPool();

/**
 * @brief C++ wrapper for the CUDA memory pool.
 */
class HostPinnedMemPool {
  MemPoolHdl pool_;

 public:
  HostPinnedMemPool() : pool_{CreateHostMemPool()} {}
  void* AllocateAsync(std::size_t n_bytes, cudaStream_t stream) {
    void* ptr = nullptr;
    dh::safe_cuda(cudaMallocFromPoolAsync(&ptr, n_bytes, *this->pool_, stream));
    return ptr;
  }
  void DeallocateAsync(void* ptr, cudaStream_t stream) {
    dh::safe_cuda(cudaFreeAsync(ptr, stream));
  }
};

template <typename T, template <typename> typename Policy>
class CudaHostAllocatorImpl : public Policy<T> {
 public:
  using typename Policy<T>::value_type;
  using typename Policy<T>::pointer;
  using typename Policy<T>::const_pointer;
  using typename Policy<T>::size_type;

  using reference = value_type&;              // NOLINT: The parameter type for address()
  using const_reference = const value_type&;  // NOLINT: The parameter type for address()

  using difference_type = std::ptrdiff_t;  // NOLINT: The type of the distance between two pointers

  template <typename U>
  struct rebind {                                    // NOLINT
    using other = CudaHostAllocatorImpl<U, Policy>;  // NOLINT: The rebound type
  };

  CudaHostAllocatorImpl() = default;
  ~CudaHostAllocatorImpl() = default;
  CudaHostAllocatorImpl(CudaHostAllocatorImpl const&) = default;

  CudaHostAllocatorImpl& operator=(CudaHostAllocatorImpl const& that) = default;
  CudaHostAllocatorImpl& operator=(CudaHostAllocatorImpl&& that) = default;

  template <typename U>
  CudaHostAllocatorImpl(CudaHostAllocatorImpl<U, Policy> const&) {}  // NOLINT

  pointer address(reference r) { return &r; }              // NOLINT
  const_pointer address(const_reference r) { return &r; }  // NOLINT

  bool operator==(CudaHostAllocatorImpl const&) const { return true; }

  bool operator!=(CudaHostAllocatorImpl const& x) const { return !operator==(x); }
};

template <typename T>
using PinnedAllocator = CudaHostAllocatorImpl<T, PinnedAllocPolicy>;

template <typename T>
using ManagedAllocator = CudaHostAllocatorImpl<T, ManagedAllocPolicy>;

template <typename T>
using SamAllocator = CudaHostAllocatorImpl<T, SamAllocPolicy>;
}  // namespace xgboost::common::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_rt_utils.cc <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 */
#include "cuda_rt_utils.h"

#include <cstring>  // for memcpy
#include <set>      // for set
#include <sstream>  // for stringstream

#include "cuda_stream.h"   // for StreamRef
#include "xgboost/span.h"  // for Span

#if defined(XGBOOST_USE_CUDA)
#include <cuda_runtime_api.h>

#include <algorithm>  // for max

#endif  // defined(XGBOOST_USE_CUDA)

#include <cstddef>  // for size_t
#include <cstdint>  // for int32_t
#include <mutex>    // for once_flag, call_once

#include "common.h"  // for safe_cuda

namespace xgboost::curt {
#if defined(XGBOOST_USE_CUDA)
std::int32_t AllVisibleGPUs() {
  int n_visgpus = 0;
  try {
    // When compiled with CUDA but running on CPU only device,
    // cudaGetDeviceCount will fail.
    dh::safe_cuda(cudaGetDeviceCount(&n_visgpus));
  } catch (const dmlc::Error&) {
    cudaGetLastError();  // reset error.
    return 0;
  }
  return n_visgpus;
}

std::int32_t CurrentDevice(bool raise) {
  std::int32_t device = -1;
  if (raise) {
    dh::safe_cuda(cudaGetDevice(&device));
  } else if (cudaGetDevice(&device) != cudaSuccess) {
    // Return -1 as an error.
    return -1;
  }
  return device;
}

// alternatively: `nvidia-smi -q | grep Addressing`
[[nodiscard]] bool SupportsPageableMem() {
  std::int32_t res{0};
  dh::safe_cuda(cudaDeviceGetAttribute(&res, cudaDevAttrPageableMemoryAccess, CurrentDevice()));
  return res == 1;
}

[[nodiscard]] bool SupportsAts() {
  std::int32_t res{0};
  dh::safe_cuda(cudaDeviceGetAttribute(&res, cudaDevAttrPageableMemoryAccessUsesHostPageTables,
                                       CurrentDevice()));
  return res == 1;
}

void SetDevice(std::int32_t device) {
  if (device >= 0) {
    dh::safe_cuda(cudaSetDevice(device));
  }
}

[[nodiscard]] std::size_t TotalMemory() {
  std::size_t device_free = 0;
  std::size_t device_total = 0;
  dh::safe_cuda(cudaMemGetInfo(&device_free, &device_total));
  return device_total;
}

namespace {
template <typename Fn>
void GetVersionImpl(Fn&& fn, std::int32_t* major, std::int32_t* minor) {
  static std::int32_t version = 0;
  static std::once_flag flag;
  std::call_once(flag, [&] { fn(&version); });
  if (major) {
    *major = version / 1000;
  }
  if (minor) {
    *minor = version % 100 / 10;
  }
}
}  // namespace

void GetRtVersionGlobal(std::int32_t* major, std::int32_t* minor) {
  GetVersionImpl([](std::int32_t* ver) { dh::safe_cuda(cudaRuntimeGetVersion(ver)); }, major,
                 minor);
}

void GetDrVersionGlobal(std::int32_t* major, std::int32_t* minor) {
  GetVersionImpl([](std::int32_t* ver) { dh::safe_cuda(cudaDriverGetVersion(ver)); }, major, minor);
}

[[nodiscard]] std::int32_t GetNumaId() {
  std::int32_t numa_id = -1;
  dh::safe_cuda(cudaDeviceGetAttribute(&numa_id, cudaDevAttrHostNumaId, curt::CurrentDevice()));
  numa_id = std::max(numa_id, 0);
  return numa_id;
}

[[nodiscard]] std::int32_t GetMpCnt(std::int32_t device) {
  std::int32_t n_mps = 0;
  dh::safe_cuda(cudaDeviceGetAttribute(&n_mps, cudaDevAttrMultiProcessorCount, device));
  CHECK_GT(n_mps, 0);
  return n_mps;
}

[[nodiscard]] bool MemoryPoolsSupported(std::int32_t device) {
  std::int32_t res = 0;
  dh::safe_cuda(cudaDeviceGetAttribute(&res, cudaDevAttrMemoryPoolsSupported, device));
  return !!res;
}

static_assert(kUuidLength == sizeof(std::declval<cudaDeviceProp>().uuid));

void GetUuid(xgboost::common::Span<unsigned char> uuid, std::int32_t device) {
  cudaDeviceProp prop{};
  dh::safe_cuda(cudaGetDeviceProperties(&prop, device));
  std::memcpy(uuid.data(), static_cast<void*>(&(prop.uuid)), kUuidLength);
}

[[nodiscard]] std::string PrintUuid(common::Span<unsigned char const, kUuidLength> uuid) {
  std::set<std::size_t> dash_pos{0, 4, 6, 8, 10};
  std::stringstream ss;
  ss << "GPU";
  for (std::size_t i = 0; i < kUuidLength; ++i) {
    if (dash_pos.find(i) != dash_pos.cend()) {
      ss << "-";
    }
    ss << std::setw(2) << std::setfill('0') << std::hex << (0xFF & std::uint32_t{uuid[i]});
  }
  return ss.str();
}

void MemcpyAsync(void* dst, const void* src, std::size_t count, StreamRef stream) {
  dh::safe_cuda(cudaMemcpyAsync(dst, src, count, cudaMemcpyDefault, stream));
}

#else
std::int32_t AllVisibleGPUs() { return 0; }

std::int32_t CurrentDevice(bool raise) {
  if (raise) {
    common::AssertGPUSupport();
  }
  return -1;
}

bool SupportsPageableMem() { return false; }

bool SupportsAts() { return false; }

[[nodiscard]] std::size_t TotalMemory() { return 0; }

void CheckComputeCapability() {}

void SetDevice(std::int32_t device) {
  if (device >= 0) {
    common::AssertGPUSupport();
  }
}

[[nodiscard]] std::int32_t GetNumaId() {
  common::AssertGPUSupport();
  return 0;
}

[[nodiscard]] std::int32_t GetMpCnt(std::int32_t) {
  common::AssertGPUSupport();
  return 0;
}

[[nodiscard]] bool MemoryPoolsSupported(std::int32_t) { return false; }

void GetUuid(xgboost::common::Span<unsigned char>, std::int32_t) { common::AssertGPUSupport(); }

[[nodiscard]] std::string PrintUuid(common::Span<unsigned char const, kUuidLength>) { return {}; }

void MemcpyAsync(void*, const void*, std::size_t, StreamRef) { common::AssertGPUSupport(); }

#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace xgboost::curt


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_rt_utils.h <==
/**
 * Copyright 2024-2026, XGBoost contributors
 */
#pragma once
#include <cstddef>  // for size_t
#include <cstdint>  // for int32_t
#include <string>   // for string

#include "cuda_stream.h"   // for StreamRef
#include "xgboost/span.h"  // for Span

namespace xgboost::curt {
std::int32_t AllVisibleGPUs();

/**
 * @param raise Raise error if XGBoost is not compiled with CUDA, or GPU is not available.
 */
std::int32_t CurrentDevice(bool raise = true);

// Whether the device supports coherently accessing pageable memory without calling
// `cudaHostRegister` on it
[[nodiscard]] bool SupportsPageableMem();

// Address Translation Service (ATS)
[[nodiscard]] bool SupportsAts();

void SetDevice(std::int32_t device);

/**
 * @brief Total device memory size.
 */
[[nodiscard]] std::size_t TotalMemory();

// Returns the CUDA Runtime version.
void GetRtVersionGlobal(std::int32_t* major, std::int32_t* minor);

// Returns the latest version of CUDA supported by the driver.
void GetDrVersionGlobal(std::int32_t* major, std::int32_t* minor);

// Get the current device's numa ID.
[[nodiscard]] std::int32_t GetNumaId();

[[nodiscard]] std::int32_t GetMpCnt(std::int32_t device);

[[nodiscard]] bool MemoryPoolsSupported(std::int32_t device);

inline constexpr std::size_t kUuidLength = 16;

void GetUuid(common::Span<unsigned char> uuid, std::int32_t device);

[[nodiscard]] std::string PrintUuid(common::Span<unsigned char const, kUuidLength> uuid);

// cudaMemcpyAsync
void MemcpyAsync(void* dst, const void* src, std::size_t count, StreamRef stream);
}  // namespace xgboost::curt


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_stream.cc <==
/**
 * Copyright 2024-2026, XGBoost contributors
 */
#if defined(XGBOOST_USE_CUDA)
#include "cuda_stream.h"

#include "cuda_rt_utils.h"  // for CurrentDevice
#include "utils.h"

namespace xgboost::curt {
Stream::Stream(std::int32_t device) {
  std::int32_t cur = CurrentDevice();
  auto guard = common::MakeCleanup([=] { SetDevice(cur); });
  SetDevice(device);
  dh::safe_cuda(cudaStreamCreateWithFlags(&stream_, cudaStreamNonBlocking));
}
}  // namespace xgboost::curt
#endif  // defined(XGBOOST_USE_CUDA)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_stream.h <==
/**
 * Copyright 2022-2025, XGBoost contributors
 */
#pragma once

#if defined(XGBOOST_USE_CUDA)
#include <cuda_runtime.h>
#endif  // defined(XGBOOST_USE_CUDA)

#include <memory>   // for unique_ptr
#include <utility>  // for swap

#include "common.h"

namespace xgboost::curt {
#if defined(XGBOOST_USE_CUDA)
class StreamRef;

class Event {
  std::unique_ptr<cudaEvent_t, void (*)(cudaEvent_t *)> event_;

 public:
  explicit Event(bool disable_timing = true)
      : event_{[disable_timing] {
                 auto e = new cudaEvent_t;
                 dh::safe_cuda(cudaEventCreateWithFlags(
                     e, disable_timing ? cudaEventDisableTiming : cudaEventDefault));
                 return e;
               }(),
               [](cudaEvent_t *e) {
                 if (e) {
                   dh::safe_cuda(cudaEventDestroy(*e));
                   delete e;
                 }
               }} {}

  inline void Record(StreamRef stream);  // NOLINT
  // Define swap-based ctor to make sure an event is always valid.
  Event(Event &&e) : Event() { std::swap(this->event_, e.event_); }
  Event &operator=(Event &&e) {
    std::swap(this->event_, e.event_);
    return *this;
  }

  operator cudaEvent_t() const { return *event_; }                // NOLINT
  cudaEvent_t const *data() const { return this->event_.get(); }  // NOLINT
  void Sync() { dh::safe_cuda(cudaEventSynchronize(*this->data())); }
};

class StreamRef {
  cudaStream_t stream_{nullptr};

 public:
  explicit StreamRef(cudaStream_t s) : stream_{s} {}
  void Wait(Event const &e) {
#if defined(__CUDACC_VER_MAJOR__)
#if __CUDACC_VER_MAJOR__ == 11 && __CUDACC_VER_MINOR__ == 0
    // CUDA == 11.0
    dh::safe_cuda(cudaStreamWaitEvent(stream_, cudaEvent_t{e}, 0));
#else
    // CUDA > 11.0
    dh::safe_cuda(cudaStreamWaitEvent(stream_, cudaEvent_t{e}, cudaEventWaitDefault));
#endif  // __CUDACC_VER_MAJOR__ == 11 && __CUDACC_VER_MINOR__ == 0:
#else   // clang
    dh::safe_cuda(cudaStreamWaitEvent(stream_, cudaEvent_t{e}, cudaEventWaitDefault));
#endif  //  defined(__CUDACC_VER_MAJOR__)
  }
  operator cudaStream_t() const {  // NOLINT
    return stream_;
  }
  cudaError_t Sync(bool error = true) {
    if (error) {
      dh::safe_cuda(cudaStreamSynchronize(stream_));
      return cudaSuccess;
    }
    return cudaStreamSynchronize(stream_);
  }
};

inline void Event::Record(StreamRef stream) {  // NOLINT
  dh::safe_cuda(cudaEventRecord(*event_, cudaStream_t{stream}));
}

// Changing this has effect on prediction return, where we need to pass the pointer to
// third-party libraries like cuPy
inline StreamRef DefaultStream() { return StreamRef{cudaStreamPerThread}; }

class Stream {
  cudaStream_t stream_;

 public:
  Stream() { dh::safe_cuda(cudaStreamCreateWithFlags(&stream_, cudaStreamNonBlocking)); }
  explicit Stream(std::int32_t device);
  ~Stream() { dh::safe_cuda(cudaStreamDestroy(stream_)); }

  [[nodiscard]] StreamRef View() const { return StreamRef{stream_}; }
  [[nodiscard]] cudaStream_t Handle() const { return stream_; }

  void Sync() { this->View().Sync(); }
  void Wait(Event const &e) { this->View().Wait(e); }
};
#else
class StreamRef {};

inline StreamRef DefaultStream() {
  common::AssertGPUSupport();
  return StreamRef{};
}
#endif
}  // namespace xgboost::curt


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_stream_pool.h <==
/**
 * Copyright 2025, XGBoost contributors
 */
#pragma once
#include <atomic>   // for atomic
#include <cstddef>  // for size_t
#include <vector>   // for vector

#include "cuda_stream.h"       // for StreamRef, Stream

namespace xgboost::curt {
// rmm cuda_stream_pool
class StreamPool {
  mutable std::atomic<std::size_t> next_{0};
  std::vector<curt::Stream> stream_;

 public:
  explicit StreamPool(std::size_t n) : stream_(n) {}
  ~StreamPool() = default;
  StreamPool(StreamPool const& that) = delete;
  StreamPool& operator=(StreamPool const& that) = delete;

  [[nodiscard]] curt::StreamRef operator[](std::size_t i) const { return stream_[i].View(); }
  [[nodiscard]] curt::StreamRef Next() const { return stream_[(next_++) % stream_.size()].View(); }
  [[nodiscard]] std::size_t Size() const { return stream_.size(); }
};
}  // namespace xgboost::curt


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/deterministic.cuh <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_DETERMINISTIC_CUH_
#define XGBOOST_COMMON_DETERMINISTIC_CUH_

#include <cmath>   // for frexp, ldexp
#include <limits>  // for numeric_limits

#include "xgboost/base.h"  // XGBOOST_DEVICE

namespace xgboost {
namespace common {
// Following 2 functions are slightly modified version of fbcuda.

/**
 * \brief Constructs a rounding factor used to truncate elements in a sum such that the
 *        sum of the truncated elements is the same no matter what the order of the sum
 *        is.
 *
 * Algorithm 5: Reproducible Sequential Sum in 'Fast Reproducible Floating-Point
 * Summation' by Demmel and Nguyen.
 */
template <typename T>
XGBOOST_DEVICE T CreateRoundingFactor(T max_abs, bst_idx_t n) {
  T delta = max_abs / (static_cast<T>(1.0) -
                       static_cast<T>(2.0) * static_cast<T>(n) * std::numeric_limits<T>::epsilon());

  // Calculate ceil(log_2(delta)).
  // frexpf() calculates exp and returns `x` such that
  // delta = x * 2^exp, where `x` in (-1.0, -0.5] U [0.5, 1).
  // Because |x| < 1, exp is exactly ceil(log_2(delta)).
  int exp;
  std::frexp(delta, &exp);

  // return M = 2 ^ ceil(log_2(delta))
  return std::ldexp(static_cast<T>(1.0), exp);
}

template <typename T>
XGBOOST_DEVICE T TruncateWithRounding(T const rounding_factor, T const x) {
  return (rounding_factor + x) - rounding_factor;
}
}  // namespace common
}  // namespace xgboost
#endif  // XGBOOST_COMMON_DETERMINISTIC_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/device_compression.cu <==
/**
 * Copyright 2025, XGBoost contributors
 *
 * We use NVComp to perform compression and access the DE API directly for
 * decompression. Invoking the DE directly can help us avoid unnecessary kernal launches
 * and CUDA API calls and any potential blocking behaviours.
 */

#include <cstddef>  // for size_t
#include <cstdint>  // for uint8_t, uint32_t, int32_t
#include <memory>   // for shared_ptr

#include "cuda_stream.h"  // for StreamRef
#include "device_compression.cuh"
#include "device_helpers.cuh"  // for MemcpyBatchAsync
#include "xgboost/span.h"      // for Span

#if defined(XGBOOST_USE_NVCOMP)

#include <nvcomp/snappy.h>   // for nvcompBatchedSnappyDecompressAsync
#include <thrust/logical.h>  // for all_of
#include <thrust/reduce.h>   // for reduce

#include <algorithm>  // for transform, min
#include <cstring>    // for memset
#include <mutex>      // for once_flag, call_once
#include <vector>     // for vector

#include "common.h"               // for HumanMemUnit
#include "compressed_iterator.h"  // for CompressedByteT
#include "cuda_context.cuh"       // for CUDAContext
#include "cuda_dr_utils.h"        // for GetGlobalCuDriverApi
#include "cuda_rt_utils.h"        // for CurrentDevice
#include "device_compression.h"
#include "device_vector.cuh"      // for DeviceUVector
#include "nvtx_utils.h"           // for xgboost_NVTX_FN_RANGE
#include "ref_resource_view.cuh"  // for MakeFixedVecWithPinnedMemPool
#include "ref_resource_view.h"    // for RefResourceView

namespace xgboost::dc {
namespace {
// Parse snappy header
XGBOOST_DEVICE std::uint32_t GetUncompressedSize(std::uint8_t const* src, std::size_t src_bytes,
                                                 std::uint32_t* p_header_nbytes,
                                                 std::int32_t* p_status) {
  auto& n_bytes = *p_header_nbytes;
  n_bytes = 0;

  *p_status = 1;
  std::uint32_t uncompressed_size = src[n_bytes++];
  if (uncompressed_size > 0x7f) {
    std::uint32_t c = (n_bytes < src_bytes) ? src[n_bytes++] : 0;
    uncompressed_size = (uncompressed_size & 0x7f) | (c << 7);
    if (uncompressed_size >= (0x80 << 7)) {
      c = (n_bytes < src_bytes) ? src[n_bytes++] : 0;
      uncompressed_size = (uncompressed_size & ((0x7f << 7) | 0x7f)) | (c << 14);
      if (uncompressed_size >= (0x80 << 14)) {
        c = (n_bytes < src_bytes) ? src[n_bytes++] : 0;
        uncompressed_size = (uncompressed_size & ((0x7f << 14) | (0x7f << 7) | 0x7f)) | (c << 21);
        if (uncompressed_size >= (0x80 << 21)) {
          c = (n_bytes < src_bytes) ? src[n_bytes++] : 0;
          if (c < 0x8) {
            uncompressed_size =
                (uncompressed_size & ((0x7f << 21) | (0x7f << 14) | (0x7f << 7) | 0x7f)) |
                (c << 28);
          } else {
            *p_status = 0;
          }
        }
      }
    }
  }

  return uncompressed_size;
}

void FillDecompParams(void const* const* d_in_chunk_ptrs, std::size_t const* d_in_chunk_nbytes,
                      common::Span<CUmemDecompressParams> de_params, size_t* d_act_nbytes,
                      std::size_t const* d_out_chunk_nbytes, std::int32_t* statuses,
                      curt::StreamRef stream) {
  auto n_chunks = de_params.size();
  dh::LaunchN(n_chunks, stream,
              [d_in_chunk_ptrs, d_in_chunk_nbytes, d_out_chunk_nbytes, d_act_nbytes, de_params,
               statuses, n_chunks] XGBOOST_DEVICE(std::size_t ix_chunk) {
                std::size_t const dev_in_bytes = d_in_chunk_nbytes[ix_chunk];

                // Parse the input buffer to determine the number of bytes to skip
                // First byte with a 0 msb indicates no more bytes in the header
                auto cur = reinterpret_cast<std::uint8_t const*>(d_in_chunk_ptrs[ix_chunk]);
                std::uint32_t header_nbytes = 0;
                std::uint32_t uncompressed_size =
                    GetUncompressedSize(cur, dev_in_bytes, &header_nbytes, &statuses[ix_chunk]);
                if (statuses[ix_chunk] == 0) {
                  return;
                }

                de_params[ix_chunk].src = reinterpret_cast<const void*>(cur + header_nbytes);
                de_params[ix_chunk].dst = nullptr;  // not know yet
                de_params[ix_chunk].dstNumBytes = d_out_chunk_nbytes[ix_chunk];
                d_act_nbytes[ix_chunk] = 0;
                de_params[ix_chunk].dstActBytes =
                    reinterpret_cast<cuuint32_t*>(&d_act_nbytes[ix_chunk]);
                de_params[ix_chunk].srcNumBytes = dev_in_bytes - header_nbytes;
                de_params[ix_chunk].algo = CU_MEM_DECOMPRESS_ALGORITHM_SNAPPY;
                statuses[ix_chunk] = 1;
              });
}

struct ChkOp {
  XGBOOST_DEVICE bool operator()(int s) { return s == 1; }
};

void CheckAlign(nvcompAlignmentRequirements_t alignment) {
  CHECK_EQ(alignment.input, 1);
  CHECK_EQ(alignment.output, 1);
  CHECK_EQ(alignment.temp, 1);
}

void SafeNvComp(nvcompStatus_t status) {
  if (status != nvcompSuccess) {
    LOG(FATAL) << "NVComp error:" << static_cast<std::int32_t>(status);
  }
}
}  // namespace

[[nodiscard]] DeStatus const& GetGlobalDeStatus() {
  std::once_flag static flag;
  DeStatus static de;
  std::call_once(flag, [&] {
    // First check driver, we don't need to worry about mismatched libcuda version and rm
    // version here. The first DE-enabled GPU requires >= 12.8 to work.
    std::int32_t driver_version = 0;
    dh::safe_cuda(cudaDriverGetVersion(&driver_version));
    if (driver_version < 12080) {
      return;
    }

    // Then check HW
    auto device = curt::CurrentDevice();
    std::int32_t mask = 0;
    safe_cu(cudr::GetGlobalCuDriverApi().cuDeviceGetAttribute(
        &mask, CU_DEVICE_ATTRIBUTE_MEM_DECOMPRESS_ALGORITHM_MASK, device));
    de.avail = static_cast<bool>(mask);
    if (!de.avail) {
      return;
    }

    std::int32_t max_supported_size = 0;
    // this refers to the output length of the decomp
    safe_cu(cudr::GetGlobalCuDriverApi().cuDeviceGetAttribute(
        &max_supported_size, CU_DEVICE_ATTRIBUTE_MEM_DECOMPRESS_MAXIMUM_LENGTH, device));
    de.max_output_size = static_cast<std::size_t>(max_supported_size);
    LOG(INFO) << "The maximum supported size of the DE:" << max_supported_size << std::endl;
  });

  return de;
}

SnappyDecomprMgrImpl::SnappyDecomprMgrImpl(curt::StreamRef s,
                                           std::shared_ptr<HostPinnedMemPool> pool,
                                           CuMemParams params,
                                           common::Span<std::uint8_t const> in_compressed_data)
    : n_dst_bytes{params.TotalDstBytes()} {
  std::size_t n_chunks = params.size();
  if (n_chunks == 0) {
    return;
  }

  std::size_t last_in = 0, last_out = 0;

  std::vector<void const*> in_chunk_ptrs(n_chunks);
  std::vector<std::size_t> in_chunk_sizes(n_chunks);
  std::vector<std::size_t> out_chunk_sizes(n_chunks);

  dh::DeviceUVector<std::int32_t> status(n_chunks);
  for (std::size_t i = 0; i < n_chunks; ++i) {
    in_chunk_ptrs[i] = in_compressed_data.subspan(last_in, params[i].src_act_nbytes).data();
    in_chunk_sizes[i] = params[i].src_act_nbytes;
    out_chunk_sizes[i] = params[i].dst_nbytes;

    last_in += params[i].src_nbytes;
    last_out += params[i].dst_nbytes;
  }
  CHECK_EQ(this->n_dst_bytes, last_out);

  // copy to d
  dh::CopyTo(in_chunk_ptrs, &this->d_in_chunk_ptrs, s);
  dh::CopyTo(in_chunk_sizes, &this->d_in_chunk_sizes, s);
  dh::CopyTo(out_chunk_sizes, &this->d_out_chunk_sizes, s);
  this->act_nbytes.resize(n_chunks, 0);

  this->de_params = common::MakeFixedVecWithPinnedMemPool<decltype(this->de_params)::value_type>(
      pool, n_chunks, s);
  for (std::size_t i = 0; i < n_chunks; ++i) {
    std::memset(this->de_params.data() + i, 0, sizeof(CUmemDecompressParams));
  }

  FillDecompParams(d_in_chunk_ptrs.data().get(), d_in_chunk_sizes.data().get(), de_params.ToSpan(),
                   this->act_nbytes.data().get(), d_out_chunk_sizes.data().get(), status.data(), s);
  dh::XGBCachingDeviceAllocator<char> alloc;
  bool valid = thrust::all_of(thrust::cuda::par_nosync(alloc).on(s), status.cbegin(), status.cend(),
                              ChkOp{});
  CHECK(valid);

  auto max_supported_size = GetGlobalDeStatus().max_output_size;
  auto max_chunk_size = *std::max_element(out_chunk_sizes.cbegin(), out_chunk_sizes.cend());
  if (GetGlobalDeStatus().avail) {
    CHECK_GE(max_supported_size, max_chunk_size);
  }

  this->de_params_copy =
      common::MakeFixedVecWithPinnedMemPool<decltype(this->de_params)::value_type>(pool, n_chunks,
                                                                                   s);
}

common::Span<CUmemDecompressParams> SnappyDecomprMgrImpl::GetParams(
    common::Span<common::CompressedByteT> out) {
  xgboost_NVTX_FN_RANGE_C(3, 252, 198);
  if (this->de_params.empty()) {
    return {};
  }
  auto n_chunks = this->de_params.size();
  CHECK(!this->de_params_copy.empty());
  // Set the output buffers.
  std::size_t last_out = 0;
  for (std::size_t i = 0; i < n_chunks; ++i) {
    this->de_params_copy[i] = this->de_params[i];
    this->de_params_copy[i].dst = out.subspan(last_out, de_params[i].dstNumBytes).data();
    last_out += de_params[i].dstNumBytes;
  }

  return this->de_params_copy.ToSpan();
}

[[nodiscard]] bool SnappyDecomprMgrImpl::Empty() const {
#if defined(CUDA_HW_DECOM_AVAILABLE)
  return this->de_params.empty();
#else
  return true;
#endif
}

SnappyDecomprMgr::SnappyDecomprMgr() : pimpl_{std::make_unique<SnappyDecomprMgrImpl>()} {}
SnappyDecomprMgr::SnappyDecomprMgr(SnappyDecomprMgr&& that) = default;
SnappyDecomprMgr& SnappyDecomprMgr::operator=(SnappyDecomprMgr&& that) = default;

SnappyDecomprMgr::~SnappyDecomprMgr() = default;

[[nodiscard]] bool SnappyDecomprMgr::Empty() const { return this->Impl()->Empty(); }

[[nodiscard]] std::size_t SnappyDecomprMgr::DecompressedBytes() const {
  return this->Impl()->n_dst_bytes;
}

SnappyDecomprMgrImpl* SnappyDecomprMgr::Impl() const { return this->pimpl_.get(); }

void DecompressSnappy(curt::StreamRef stream, SnappyDecomprMgr const& mgr,
                      common::Span<common::CompressedByteT> out, bool allow_fallback) {
  xgboost_NVTX_FN_RANGE();
  auto mgr_impl = mgr.Impl();
  auto params = mgr_impl->GetParams(out);
  if (params.empty()) {
    CHECK(out.empty());
    return;
  }
  if (GetGlobalDeStatus().avail &&
      cudr::GetGlobalCuDriverApi().cuMemBatchDecompressAsync != nullptr) {
    // Invoke the DE.
#if defined(CUDA_HW_DECOM_AVAILABLE)
    std::size_t error_index;
    safe_cu(cudr::GetGlobalCuDriverApi().cuMemBatchDecompressAsync(
        params.data(), params.size(), 0 /*unused*/, &error_index, stream));
#else
    static_assert(false, "`cuMemBatchDecompressAsync` requires CUDA >= 12.8.")
#endif  // defined(CUDA_HW_DECOM_AVAILABLE)
  } else {
    // Fallback to nvcomp. This is only used during tests where we don't have access to DE
    // but still want the test coverage.
    CHECK(allow_fallback);
    nvcompAlignmentRequirements_t decompression_alignment_reqs;
    SafeNvComp(nvcompBatchedSnappyDecompressGetRequiredAlignments(
        nvcompBatchedSnappyDecompressDefaultOpts, &decompression_alignment_reqs));
    CheckAlign(decompression_alignment_reqs);
    auto n_chunks = mgr_impl->Chunks();
    // Get sketch space
    std::size_t n_tmp_bytes = 0;
    SafeNvComp(nvcompBatchedSnappyDecompressGetTempSizeAsync(
        n_chunks, /*max_uncompressed_chunk_bytes=*/0, nvcompBatchedSnappyDecompressDefaultOpts,
        &n_tmp_bytes,
        /*max_total_uncompressed_bytes=*/0));
    dh::device_vector<char> tmp(n_tmp_bytes, 0);

    dh::device_vector<nvcompStatus_t> status(n_chunks, nvcompSuccess);

    // Build output vector
    std::vector<void*> h_out_ptrs(n_chunks);
    std::transform(params.cbegin(), params.cend(), h_out_ptrs.begin(),
                   [](auto const& p) { return p.dst; });
    dh::device_vector<void*> d_out_ptrs(n_chunks);
    dh::safe_cuda(cudaMemcpyAsync(d_out_ptrs.data().get(), h_out_ptrs.data(),
                                  dh::ToSpan(d_out_ptrs).size_bytes(), cudaMemcpyDefault, stream));
    // Run nvcomp
    SafeNvComp(nvcompBatchedSnappyDecompressAsync(
        mgr_impl->d_in_chunk_ptrs.data().get(), mgr_impl->d_in_chunk_sizes.data().get(),
        mgr_impl->d_out_chunk_sizes.data().get(), mgr_impl->act_nbytes.data().get(), n_chunks,
        tmp.data().get(), n_tmp_bytes, d_out_ptrs.data().get(),
        nvcompBatchedSnappyDecompressDefaultOpts, status.data().get(), stream));
  }
}

[[nodiscard]] CuMemParams CompressSnappy(Context const* ctx,
                                         common::Span<common::CompressedByteT const> in,
                                         dh::DeviceUVector<std::uint8_t>* p_out,
                                         std::size_t chunk_size) {
  CHECK_GT(chunk_size, 0);
  auto cuctx = ctx->CUDACtx();
  auto nvcomp_batched_snappy_opts = nvcompBatchedSnappyCompressDefaultOpts;

  nvcompAlignmentRequirements_t compression_alignment_reqs;
  SafeNvComp(nvcompBatchedSnappyCompressGetRequiredAlignments(nvcomp_batched_snappy_opts,
                                                              &compression_alignment_reqs));
  CheckAlign(compression_alignment_reqs);

  /**
   * Inputs
   */
  std::size_t n_chunks = (in.size() + chunk_size - 1) / chunk_size;
  if (n_chunks == 0) {
    p_out->clear();
    return {};
  }
  std::size_t last = 0;

  std::vector<common::CompressedByteT const*> h_in_ptrs(n_chunks);
  std::vector<std::size_t> h_in_sizes(n_chunks);
  for (std::size_t i = 0; i < n_chunks; ++i) {
    auto n = std::min(chunk_size, in.size() - last);
    auto chunk = in.subspan(last, n);
    last += n;

    h_in_sizes[i] = chunk.size();
    h_in_ptrs[i] = chunk.data();
  }
  CHECK_EQ(last, in.size());

  dh::DeviceUVector<void const*> in_ptrs(h_in_ptrs.size());
  dh::safe_cuda(cudaMemcpyAsync(in_ptrs.data(), h_in_ptrs.data(),
                                common::Span{h_in_ptrs}.size_bytes(), cudaMemcpyDefault,
                                cuctx->Stream()));
  dh::DeviceUVector<std::size_t> in_sizes(h_in_sizes.size());
  dh::safe_cuda(cudaMemcpyAsync(in_sizes.data(), h_in_sizes.data(),
                                common::Span{h_in_sizes}.size_bytes(), cudaMemcpyDefault,
                                cuctx->Stream()));

  CHECK_EQ(n_chunks, in_sizes.size());
  std::size_t max_in_nbytes = *std::max_element(h_in_sizes.cbegin(), h_in_sizes.cend());

  /**
   * Outputs
   */
  std::size_t comp_temp_bytes;
  SafeNvComp(nvcompBatchedSnappyCompressGetTempSizeAsync(
      n_chunks, chunk_size, nvcomp_batched_snappy_opts, &comp_temp_bytes,
      /*max_total_uncompressed_bytes=*/in.size()));
  CHECK_EQ(comp_temp_bytes, 0);
  dh::DeviceUVector<char> comp_tmp(comp_temp_bytes);

  std::size_t max_out_nbytes = 0;
  SafeNvComp(nvcompBatchedSnappyCompressGetMaxOutputChunkSize(
      std::min(max_in_nbytes, chunk_size), nvcomp_batched_snappy_opts, &max_out_nbytes));
  p_out->resize(max_out_nbytes * n_chunks);
  std::vector<void*> h_out_ptrs(n_chunks);
  std::vector<std::size_t> h_out_sizes(n_chunks);
  auto s_out = dh::ToSpan(*p_out);
  for (std::size_t i = 0; i < n_chunks; ++i) {
    auto chunk = s_out.subspan(max_out_nbytes * i, max_out_nbytes);
    h_out_ptrs[i] = chunk.data();
    h_out_sizes[i] = chunk.size();
  }
  dh::DeviceUVector<void*> out_ptrs(h_out_ptrs.size());
  dh::safe_cuda(cudaMemcpyAsync(out_ptrs.data(), h_out_ptrs.data(),
                                common::Span{h_out_ptrs}.size_bytes(), cudaMemcpyDefault));
  dh::DeviceUVector<std::size_t> out_sizes(h_out_sizes.size());
  dh::safe_cuda(cudaMemcpyAsync(out_sizes.data(), h_out_sizes.data(),
                                common::Span{h_out_sizes}.size_bytes(), cudaMemcpyDefault));

  /**
   * Compress
   */
  SafeNvComp(nvcompBatchedSnappyCompressAsync(
      in_ptrs.data(), in_sizes.data(), max_in_nbytes, n_chunks, comp_tmp.data(), comp_temp_bytes,
      out_ptrs.data(), out_sizes.data(), nvcomp_batched_snappy_opts, /*device_statuses=*/nullptr,
      cuctx->Stream()));
  auto n_bytes = thrust::reduce(cuctx->CTP(), out_sizes.cbegin(), out_sizes.cend());
  auto n_total_bytes = p_out->size();
  auto ratio = static_cast<double>(n_total_bytes) / in.size_bytes();
  auto ratio_act = static_cast<double>(n_bytes) / in.size_bytes();
  LOG(DEBUG) << "[snappy] Input: " << common::HumanMemUnit(in.size_bytes())
             << ", need:" << common::HumanMemUnit(n_bytes)
             << ", allocated:" << common::HumanMemUnit(n_total_bytes) << ", ratio:" << ratio
             << ", actual ratio:" << ratio_act;

  /**
   * Meta
   */
  CuMemParams params(n_chunks);
  std::vector<std::size_t> h_act_nbytes(out_sizes.size());
  dh::safe_cuda(cudaMemcpyAsync(h_act_nbytes.data(), out_sizes.data(),
                                common::Span{h_out_sizes}.size_bytes(), cudaMemcpyDefault,
                                cuctx->Stream()));
  for (std::size_t i = 0; i < n_chunks; ++i) {
    auto& p = params[i];
    p.src_nbytes = h_out_sizes[i];
    p.src_act_nbytes = h_act_nbytes[i];
    p.dst_nbytes = h_in_sizes[i];
    p.algo = ComprParam::kSnappy;
  }
  return params;
}

[[nodiscard]] common::RefResourceView<std::uint8_t> CoalesceCompressedBuffersToHost(
    curt::StreamRef stream, std::shared_ptr<HostPinnedMemPool> pool, CuMemParams const& in_params,
    dh::DeviceUVector<std::uint8_t> const& in_buf, CuMemParams* p_out) {
  std::size_t n_total_act_bytes = in_params.TotalSrcActBytes();
  std::size_t n_total_bytes = in_params.TotalSrcBytes();
  if (n_total_bytes == 0) {
    CHECK_EQ(n_total_act_bytes, 0);
    p_out->resize(0);
    return {};
  }
  // copy from device buffer to the host cache.
  CHECK_EQ(n_total_bytes, in_buf.size());
  CHECK(pool);
  auto c_page =
      common::MakeFixedVecWithPinnedMemPool<std::remove_reference_t<decltype(in_buf)>::value_type>(
          pool, n_total_act_bytes, stream);
  std::vector<std::uint8_t const*> srcs(in_params.size());
  std::vector<std::uint8_t*> dsts(in_params.size());
  std::vector<std::size_t> sizes(in_params.size());

  decltype(srcs)::value_type sptr = in_buf.data();
  decltype(dsts)::value_type dptr = c_page.data();

  for (std::size_t i = 0; i < in_params.size(); ++i) {
    CHECK_LE(in_params[i].src_act_nbytes, in_params[i].src_nbytes);
    sizes[i] = in_params[i].src_act_nbytes;

    srcs[i] = sptr;
    dsts[i] = dptr;

    sptr += in_params[i].src_nbytes;
    dptr += in_params[i].src_act_nbytes;
  }
  std::size_t fail_idx = 0;
  dh::safe_cuda(dh::MemcpyBatchAsync<cudaMemcpyDeviceToHost>(dsts.data(), srcs.data(), sizes.data(),
                                                             in_params.size(), &fail_idx, stream));

  auto& out_params = *p_out;
  out_params.resize(in_params.size());
  for (std::size_t i = 0; i < in_params.size(); ++i) {
    out_params[i].algo = in_params[i].algo;
    out_params[i].dst_nbytes = in_params[i].dst_nbytes;
    out_params[i].src_nbytes = in_params[i].src_act_nbytes;  // change to act
    out_params[i].src_act_nbytes = in_params[i].src_act_nbytes;
  }
  return c_page;
}
}  // namespace xgboost::dc

#else

namespace xgboost::dc {
// Impl
SnappyDecomprMgrImpl::SnappyDecomprMgrImpl(curt::StreamRef,
                                           std::shared_ptr<common::cuda_impl::HostPinnedMemPool>,
                                           CuMemParams,
                                           common::Span<common::CompressedByteT const>) {}

// SnappyDecomprMgr
SnappyDecomprMgr::SnappyDecomprMgr() = default;
SnappyDecomprMgr::SnappyDecomprMgr(SnappyDecomprMgr&& that) = default;
SnappyDecomprMgr& SnappyDecomprMgr::operator=(SnappyDecomprMgr&& that) = default;
SnappyDecomprMgr::~SnappyDecomprMgr() = default;
SnappyDecomprMgrImpl* SnappyDecomprMgr::Impl() const { return nullptr; }

[[nodiscard]] bool SnappyDecomprMgr::Empty() const { return true; }
[[nodiscard]] std::size_t SnappyDecomprMgr::DecompressedBytes() const { return 0; }

// Round-trip compression
void DecompressSnappy(curt::StreamRef, SnappyDecomprMgr const&,
                      common::Span<common::CompressedByteT>, bool) {
  common::AssertNvCompSupport();
}

[[nodiscard]] CuMemParams CompressSnappy(Context const*,
                                         common::Span<common::CompressedByteT const> in,
                                         dh::DeviceUVector<std::uint8_t>*, std::size_t) {
  if (in.empty()) {
    return {};
  }
  common::AssertNvCompSupport();
  return {};
}

[[nodiscard]] common::RefResourceView<std::uint8_t> CoalesceCompressedBuffersToHost(
    curt::StreamRef, std::shared_ptr<HostPinnedMemPool>, CuMemParams const& in_params,
    dh::DeviceUVector<std::uint8_t> const&, CuMemParams*) {
  std::size_t n_total_bytes = in_params.TotalSrcBytes();
  if (n_total_bytes == 0) {
    return {};
  }
  common::AssertNvCompSupport();
  return {};
}

[[nodiscard]] DeStatus const& GetGlobalDeStatus() {
  static thread_local DeStatus de;
  return de;
}
}  // namespace xgboost::dc

#endif  // defined(XGBOOST_USE_NVCOMP)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/device_compression.cuh <==
/**
 * Copyright 2025, XGBoost contributors
 */
#pragma once

#include <cstddef>  // for size_t
#include <cstdint>  // for uint8_t

#include "compressed_iterator.h"    // for CompressedByteT
#include "cuda_dr_utils.h"          // for CUDA_HW_DECOM_AVAILABLE
#include "cuda_pinned_allocator.h"  // for HostPinnedMemPool
#include "cuda_stream.h"            // for StreamRef
#include "device_compression.h"     // for CuMemParams
#include "device_vector.cuh"        // for DeviceUVector
#include "ref_resource_view.h"      // for RefResourceView
#include "xgboost/span.h"           // for Span

namespace xgboost::dc {

using HostPinnedMemPool = common::cuda_impl::HostPinnedMemPool;

/**
 * @brief Use nvcomp to compress the data.
 *
 * @param ctx Context, provides the CUDA stream and execution policy.
 * @param in  Input buffer, data to be compressed
 * @param p_out Output buffer, storing comprssed data.
 * @param chunk_size The number of bytes for each chunk.
 */
[[nodiscard]] CuMemParams CompressSnappy(Context const* ctx,
                                         common::Span<common::CompressedByteT const> in,
                                         dh::DeviceUVector<std::uint8_t>* p_out,
                                         std::size_t chunk_size);
/**
 * @brief Run decompression with meta data cached in a mgr object.
 *
 * @param stream CUDA stream, it should be an asynchronous stream.
 * @param mgr Cache for decompression-related data.
 * @param out Pre-allocated output buffer based on the @ref CuMemParams returned from
 *   compression.
 * @param allow_fallback Allow fallback to nvcomp implementation if hardware accelerated
 *   implementation is not available. Used for testing.
 */
void DecompressSnappy(curt::StreamRef stream, SnappyDecomprMgr const& mgr,
                      common::Span<common::CompressedByteT> out, bool allow_fallback);

/**
 * @brief Coalesce the compressed chunks into a contiguous host pinned buffer.
 *
 * @param stream CUDA stream.
 * @param pool Pinned memory pool for storing the results.
 * @param in_params Params from @ref CompressSnappy, specifies the chunks.
 * @param in_buf The buffer storing compressed chunks.
 * @param p_out Re-newed parameters to keep track of the buffers.
 */
[[nodiscard]] common::RefResourceView<std::uint8_t> CoalesceCompressedBuffersToHost(
    curt::StreamRef stream, std::shared_ptr<HostPinnedMemPool> pool,
    CuMemParams const& in_params, dh::DeviceUVector<std::uint8_t> const& in_buf,
    CuMemParams* p_out);

// We store decompression parameters in struct of vectors. This is due to nvcomp works
// with this format. But the CUDA driver works with vector of structs. We can optimize
// toward the driver decompression function if the overhead is significant (too many
// chunks).
struct SnappyDecomprMgrImpl {
  std::size_t n_dst_bytes{0};
  // src of the CUmemDecompressParams
  dh::device_vector<void const*> d_in_chunk_ptrs;
  // srcNumBytes of the CUmemDecompressParams
  dh::device_vector<std::size_t> d_in_chunk_sizes;
  // dstNumBytes of the CUmemDecompressParams
  dh::device_vector<std::size_t> d_out_chunk_sizes;
  // dstActBytes of the CUmemDecompressParams
  dh::device_vector<std::size_t> act_nbytes;

#if defined(CUDA_HW_DECOM_AVAILABLE)
  using DeParams = common::RefResourceView<CUmemDecompressParams>;
  DeParams de_params;
  DeParams de_params_copy;
#endif  // defined(CUDA_HW_DECOM_AVAILABLE)

  [[nodiscard]] std::size_t Chunks() const {
#if defined(CUDA_HW_DECOM_AVAILABLE)
    return de_params.size();
#else
    LOG(FATAL) << "CUDA >= 12.8 is required.";
    return 0;
#endif  // defined(CUDA_HW_DECOM_AVAILABLE)
  }

  SnappyDecomprMgrImpl(curt::StreamRef s, std::shared_ptr<HostPinnedMemPool> pool,
                       CuMemParams params, common::Span<std::uint8_t const> in_compressed_data);

#if defined(CUDA_HW_DECOM_AVAILABLE) && defined(XGBOOST_USE_NVCOMP)
  common::Span<CUmemDecompressParams> GetParams(common::Span<common::CompressedByteT> out);
#endif  // defined(CUDA_HW_DECOM_AVAILABLE)

  // big 5
  SnappyDecomprMgrImpl() = default;
  SnappyDecomprMgrImpl(SnappyDecomprMgrImpl const& that) = delete;
  SnappyDecomprMgrImpl(SnappyDecomprMgrImpl&& that) = default;
  SnappyDecomprMgrImpl& operator=(SnappyDecomprMgrImpl const&) = delete;
  SnappyDecomprMgrImpl& operator=(SnappyDecomprMgrImpl&&) = default;

  [[nodiscard]] bool Empty() const;
};

#if defined(XGBOOST_USE_NVCOMP)
[[nodiscard]] inline auto MakeSnappyDecomprMgr(
    curt::StreamRef s, std::shared_ptr<HostPinnedMemPool> pool, CuMemParams params,
    common::Span<std::uint8_t const> in_compressed_data) {
  SnappyDecomprMgr mgr;
  *mgr.Impl() = SnappyDecomprMgrImpl{s, std::move(pool), std::move(params), in_compressed_data};
  return mgr;
}
#else
[[nodiscard]] inline auto MakeSnappyDecomprMgr(curt::StreamRef,
                                               std::shared_ptr<HostPinnedMemPool>, CuMemParams,
                                               common::Span<std::uint8_t const>) {
  SnappyDecomprMgr mgr;
  return mgr;
}
#endif  // defined(XGBOOST_USE_NVCOMP)
}  // namespace xgboost::dc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/device_compression.h <==
/**
 * Copyright 2025, XGBoost contributors
 *
 * @brief Implement (de)compression with the help of nvcomp and the HW decompression engine.
 */
#pragma once

#include <cstddef>  // for size_t
#include <numeric>  // for accumulate
#include <vector>   // for vector

#include "transform_iterator.h"  // for MakeIndexTransformIter

#if defined(XGBOOST_USE_NVCOMP)

#include <memory>  // for unique_ptr

#endif  // defined(XGBOOST_USE_NVCOMP)

namespace xgboost::dc {
/**
 * The cuda driver @ref CUmemDecompressParams struct without the pointers. We use this
 * struct to keep track of various buffer sizes. Naming of member variables follows the
 * CUDA struct.
 *
 * The src_nbytes stores the size of the allocated buffer for compressed data, and the
 * src_act_nbytes stores the actual size of the compressed data, which must be smaller
 * than the allocated size (src_nbytes). The nvcomp API over-allocate for compression.
 */
struct ComprParam {
  enum Algo {
    kLz4 = 0,
    kGDefalte = 1,
    kSnappy = 2,  // the only supported one at the moment.
  };

  // Compressed buffer bytes
  std::size_t src_nbytes = 0;
  // Actual compressed bytes
  std::size_t src_act_nbytes = 0;
  // Decompressed bytes.
  std::size_t dst_nbytes = 0;
  Algo algo;
};

/**
 * @brief A wrapper around vector of @ref ComprParam to help manage the chunks.
 */
struct CuMemParams {
  std::vector<ComprParam> params;

  CuMemParams() = default;
  CuMemParams(CuMemParams const& that) = default;
  CuMemParams(CuMemParams&& that) = default;
  CuMemParams& operator=(CuMemParams&& that) = default;
  CuMemParams& operator=(CuMemParams const& that) = default;

  explicit CuMemParams(std::size_t n_chunks) : params(n_chunks) {}

  ComprParam const& operator[](std::size_t i) const { return this->params[i]; }
  ComprParam& operator[](std::size_t i) { return this->params[i]; }
  ComprParam& at(std::size_t i) { return this->params.at(i); }              // NOLINT
  ComprParam const& at(std::size_t i) const { return this->params.at(i); }  // NOLINT
  void resize(std::size_t n) { this->params.resize(n); }                    // NOLINT

  [[nodiscard]] auto cbegin() const { return this->params.cbegin(); }  // NOLINT
  [[nodiscard]] auto cend() const { return this->params.cend(); }      // NOLINT

  [[nodiscard]] auto begin() const { return this->params.begin(); }  // NOLINT
  [[nodiscard]] auto end() const { return this->params.end(); }      // NOLINT
  [[nodiscard]] auto begin() { return this->params.begin(); }        // NOLINT
  [[nodiscard]] auto end() { return this->params.end(); }            // NOLINT

  [[nodiscard]] std::size_t size() const { return this->params.size(); }  // NOLINT
  [[nodiscard]] bool empty() const { return this->params.empty(); }       // NOLINT
  [[nodiscard]] auto data() const { return this->params.data(); }         // NOLINT

  [[nodiscard]] std::size_t TotalSrcBytes() const {
    auto it = common::MakeIndexTransformIter(
        [this](std::size_t i) { return this->params[i].src_nbytes; });
    return std::accumulate(it, it + this->size(), static_cast<std::size_t>(0));
  }
  [[nodiscard]] std::size_t TotalSrcActBytes() const {
    auto it = common::MakeIndexTransformIter(
        [this](std::size_t i) { return this->params[i].src_act_nbytes; });
    return std::accumulate(it, it + this->size(), static_cast<std::size_t>(0));
  }
  [[nodiscard]] std::size_t TotalDstBytes() const {
    auto it = common::MakeIndexTransformIter(
        [this](std::size_t i) { return this->params[i].dst_nbytes; });
    return std::accumulate(it, it + this->size(), static_cast<std::size_t>(0));
  }
};

struct SnappyDecomprMgrImpl;

/**
 * @brief Help create and cache all decompression related meta data.
 *
 *   This struct is exposed to the CPU code. As a result, it's just a reference to the
 *   @SnappyDecomprMgrImpl .
 */
class SnappyDecomprMgr {
 public:
  SnappyDecomprMgr();
  SnappyDecomprMgr(SnappyDecomprMgr const& that) = delete;
  SnappyDecomprMgr(SnappyDecomprMgr&& that);
  SnappyDecomprMgr& operator=(SnappyDecomprMgr const& that) = delete;
  SnappyDecomprMgr& operator=(SnappyDecomprMgr&& that);

  ~SnappyDecomprMgr();

  SnappyDecomprMgrImpl* Impl() const;

  [[nodiscard]] bool Empty() const;
  /**
   * @brief The number of bytes of the uncompressed data.
   */
  [[nodiscard]] std::size_t DecompressedBytes() const;

 private:
  // Hide the CUDA API calls.
#if defined(XGBOOST_USE_NVCOMP)
  std::unique_ptr<SnappyDecomprMgrImpl> pimpl_;
#endif  // defined(XGBOOST_USE_NVCOMP)
};

struct DeStatus {
  bool avail{false};               // Whether the DE is present
  std::size_t max_output_size{0};  // Maximum output size of the buffer
};

// Get the query result of DE stored in a global variable.
[[nodiscard]] DeStatus const& GetGlobalDeStatus();
}  // namespace xgboost::dc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/device_debug.cuh <==
/**
 * Copyright 2025, XGBoost contributors
 */
#pragma once

#include <cstddef>   // for size_t
#include <iostream>  // for cout
#include <vector>    // for vector

#include "common.h"
#include "device_helpers.cuh"     // for CopyDeviceSpanToVector
#include "xgboost/span.h"         // for Span
#include "xgboost/string_view.h"  // for StringView

namespace xgboost::debug {
// debug::SyncDevice(__FILE__, __LINE__);
inline void SyncDevice(char const *file = __builtin_FILE(), int32_t line = __builtin_LINE()) {
  {
    auto err = cudaDeviceSynchronize();
    dh::ThrowOnCudaError(err, file, line);
  }
  {
    auto err = cudaGetLastError();
    dh::ThrowOnCudaError(err, file, line);
  }
}

template <typename T>
void PrintDeviceSpan(common::Span<T> values, StringView name) {
  std::cout << name << std::endl;
  std::vector<std::remove_cv_t<T>> h_values(values.size());
  dh::CopyDeviceSpanToVector(&h_values, values);
  for (std::size_t i = 0; i < values.size(); ++i) {
    if (i != 0 && i % 16 == 0) {
      std::cout << std::endl;
    }
    std::cout << h_values[i] << ", ";
  }
  std::cout << std::endl;
}
}  // namespace xgboost::debug


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/device_helpers.cu <==
/**
 * Copyright 2024-2025, XGBoost contributors
 */
#include "../common/cuda_dr_utils.h"  // for GetVersionFromSmi
#include "device_helpers.cuh"
#include "device_vector.cuh"  // for GrowOnlyVirtualMemVec
#include "xgboost/windefs.h"  // for xgboost_IS_WIN

namespace dh {
namespace {
[[nodiscard]] bool IsSupportedDrVer(std::int32_t major, std::int32_t minor) {
  return major > 12 || (major == 12 && minor >= 5);
}

// Check whether cuda virtual memory can be used.
// Host NUMA allocation requires driver that supports CTK >= 12.5 to be stable
[[nodiscard]] bool CheckVmAlloc() {
  std::int32_t major{0}, minor{0};
  xgboost::curt::GetDrVersionGlobal(&major, &minor);

  bool vm_flag = true;
  if (IsSupportedDrVer(major, minor)) {
    // The result from the driver api is not reliable. The system driver might not match
    // the CUDA driver in some obscure cases.
    //
    // https://docs.nvidia.com/cuda/cuda-toolkit-release-notes/index.html
    // Ver                 Linux       Win
    // CUDA 12.5 Update 1  >=555.42.06 >=555.85
    // CUDA 12.5 GA        >=555.42.02 >=555.85
    vm_flag = xgboost::cudr::GetVersionFromSmiGlobal(&major, &minor) && major >= 555;
  } else {
    vm_flag = false;
  }
  return vm_flag;
}
}  // namespace

PinnedMemory::PinnedMemory() {
#if defined(xgboost_IS_WIN)
  this->impl_.emplace<detail::GrowOnlyPinnedMemoryImpl>();
#else
  if (CheckVmAlloc()) {
    this->impl_.emplace<detail::GrowOnlyVirtualMemVec>(CU_MEM_LOCATION_TYPE_HOST_NUMA);
  } else {
    this->impl_.emplace<detail::GrowOnlyPinnedMemoryImpl>();
  }
#endif
}
}  // namespace dh


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/device_helpers.cuh <==
/**
 * Copyright 2017-2026, XGBoost contributors
 */
#pragma once
#include <thrust/binary_search.h>                       // thrust::upper_bound
#include <thrust/device_ptr.h>                          // for device_ptr
#include <thrust/device_vector.h>                       // for device_vector
#include <thrust/execution_policy.h>                    // thrust::seq
#include <thrust/iterator/discard_iterator.h>           // for discard_iterator
#include <thrust/iterator/reverse_iterator.h>           // for make_reverse_iterator
#include <thrust/iterator/transform_output_iterator.h>  // make_transform_output_iterator
#include <thrust/system/cuda/error.h>
#include <thrust/system_error.h>
#include <thrust/unique.h>

#include <algorithm>
#include <cstddef>  // for size_t
#include <cub/cub.cuh>
#include <cub/util_type.cuh>  // for UnitWord, DoubleBuffer
#include <cuda/std/iterator>  // for iterator_traits
#include <cuda/std/utility>   // for pair
#include <functional>         // for equal_to
#include <limits>             // for numeric_limits
#include <variant>            // for variant, visit
#include <vector>             // for vector

#include "common.h"
#include "cuda_rt_utils.h"  // for GetNumaId, CurrentDevice
#include "cuda_stream.h"    // for Stream
#include "device_vector.cuh"
#include "xgboost/host_device_vector.h"
#include "xgboost/logging.h"
#include "xgboost/span.h"

#if !defined(__CUDA_ARCH__) || __CUDA_ARCH__ >= 600 || defined(__clang__)

#else  // In device code and CUDA < 600
__device__ __forceinline__ double atomicAdd(double *address, double val) {     // NOLINT
  unsigned long long int *address_as_ull = (unsigned long long int *)address;  // NOLINT
  unsigned long long int old = *address_as_ull, assumed;                       // NOLINT

  do {
    assumed = old;
    old = atomicCAS(address_as_ull, assumed,
                    __double_as_longlong(val + __longlong_as_double(assumed)));

    // Note: uses integer comparison to avoid hang in case of NaN (since NaN !=
    // NaN)
  } while (assumed != old);

  return __longlong_as_double(old);
}
#endif

namespace dh {

// FIXME(jiamingy): Remove this once we get rid of cub submodule.
constexpr bool BuildWithCUDACub() {
#if defined(THRUST_IGNORE_CUB_VERSION_CHECK) && THRUST_IGNORE_CUB_VERSION_CHECK == 1
  return false;
#else
  return true;
#endif  // defined(THRUST_IGNORE_CUB_VERSION_CHECK) && THRUST_IGNORE_CUB_VERSION_CHECK == 1
}

namespace detail {
template <size_t size>
struct AtomicDispatcher;

template <>
struct AtomicDispatcher<sizeof(uint32_t)> {
  using Type = unsigned int;  // NOLINT
  static_assert(sizeof(Type) == sizeof(uint32_t), "Unsigned should be of size 32 bits.");
};

template <>
struct AtomicDispatcher<sizeof(uint64_t)> {
  using Type = unsigned long long;  // NOLINT
  static_assert(sizeof(Type) == sizeof(uint64_t), "Unsigned long long should be of size 64 bits.");
};
}  // namespace detail
}  // namespace dh

// atomicAdd is not defined for size_t.
template <typename T = size_t,
          std::enable_if_t<std::is_same_v<size_t, T> &&
                           !std::is_same_v<size_t, unsigned long long>>  // NOLINT
              * = nullptr>
XGBOOST_DEV_INLINE T atomicAdd(T *addr, T v) {  // NOLINT
  using Type = typename dh::detail::AtomicDispatcher<sizeof(T)>::Type;
  Type ret = ::atomicAdd(reinterpret_cast<Type *>(addr), static_cast<Type>(v));
  return static_cast<T>(ret);
}
namespace dh {

inline int32_t CudaGetPointerDevice(void const *ptr) {
  if (!ptr) {
    return -1;
  }
  int32_t device = -1;
  cudaPointerAttributes attr;
  dh::safe_cuda(cudaPointerGetAttributes(&attr, ptr));
  device = attr.device;
  return device;
}

inline size_t AvailableMemory(int device_idx) {
  size_t device_free = 0;
  size_t device_total = 0;
  safe_cuda(cudaSetDevice(device_idx));
  dh::safe_cuda(cudaMemGetInfo(&device_free, &device_total));
  return device_free;
}

inline int32_t CurrentDevice() {
  int32_t device = 0;
  safe_cuda(cudaGetDevice(&device));
  return device;
}

// Helper function to get a device from a potentially CPU context.
inline auto GetDevice(xgboost::Context const *ctx) {
  auto d =
      (ctx->IsCUDA()) ? ctx->Device() : xgboost::DeviceOrd::CUDA(::xgboost::curt::CurrentDevice());
  CHECK(!d.IsCPU());
  return d;
}

/**
 * \fn  inline int MaxSharedMemory(int device_idx)
 *
 * \brief Maximum shared memory per block on this device.
 *
 * \param device_idx  Zero-based index of the device.
 */

inline size_t MaxSharedMemory(int device_idx) {
  int max_shared_memory = 0;
  dh::safe_cuda(
      cudaDeviceGetAttribute(&max_shared_memory, cudaDevAttrMaxSharedMemoryPerBlock, device_idx));
  return static_cast<std::size_t>(max_shared_memory);
}

/**
 * \fn  inline int MaxSharedMemoryOptin(int device_idx)
 *
 * \brief Maximum dynamic shared memory per thread block on this device
     that can be opted into when using cudaFuncSetAttribute().
 *
 * \param device_idx  Zero-based index of the device.
 */

inline size_t MaxSharedMemoryOptin(int device_idx) {
  int max_shared_memory = 0;
  dh::safe_cuda(cudaDeviceGetAttribute(&max_shared_memory, cudaDevAttrMaxSharedMemoryPerBlockOptin,
                                       device_idx));
  return static_cast<std::size_t>(max_shared_memory);
}

XGBOOST_DEV_INLINE void AtomicOrByte(unsigned int *__restrict__ buffer, size_t ibyte,
                                     unsigned char b) {
  atomicOr(&buffer[ibyte / sizeof(unsigned int)], static_cast<unsigned int>(b)
                                                      << (ibyte % (sizeof(unsigned int)) * 8));
}

template <typename T>
__device__ xgboost::common::Range GridStrideRange(T begin, T end) {
  begin += blockDim.x * blockIdx.x + threadIdx.x;
  xgboost::common::Range r(begin, end);
  r.Step(gridDim.x * blockDim.x);
  return r;
}

template <typename T>
__device__ xgboost::common::Range BlockStrideRange(T begin, T end) {
  begin += threadIdx.x;
  xgboost::common::Range r(begin, end);
  r.Step(blockDim.x);
  return r;
}

// Threadblock iterates over range, filling with value. Requires all threads in
// block to be active.
template <typename IterT, typename ValueT, typename SizeT>
__device__ void BlockFill(IterT begin, SizeT n, ValueT value) {
  for (auto i : BlockStrideRange(static_cast<SizeT>(0), n)) {
    begin[i] = value;
  }
}

/*
 * Kernel launcher
 */

template <typename L>
__global__ void LaunchNKernel(size_t begin, size_t end, L lambda) {
  for (auto i : GridStrideRange(begin, end)) {
    lambda(i);
  }
}

/* \brief A wrapper around kernel launching syntax, used to guard against empty input.
 *
 * - nvcc fails to deduce template argument when kernel is a template accepting __device__
 *   function as argument.  Hence functions like `LaunchN` cannot use this wrapper.
 *
 * - With c++ initialization list `{}` syntax, you are forced to comply with the CUDA type
 *   specification.
 */
class LaunchKernel {
  dim3 grids_;
  dim3 blocks_;
  size_t shmem_size_;
  cudaStream_t stream_;

 public:
  LaunchKernel(uint32_t _grids, uint32_t _blk, size_t _shmem = 0, cudaStream_t _s = nullptr)
      : grids_{_grids, 1, 1}, blocks_{_blk, 1, 1}, shmem_size_{_shmem}, stream_{_s} {}
  LaunchKernel(dim3 _grids, dim3 _blk, size_t _shmem = 0, cudaStream_t _s = nullptr)
      : grids_{_grids}, blocks_{_blk}, shmem_size_{_shmem}, stream_{_s} {}

  template <typename K, typename... Args>
  void operator()(K kernel, Args... args) {
    if (XGBOOST_EXPECT(grids_.x * grids_.y * grids_.z == 0, false)) {
      LOG(DEBUG) << "Skipping empty CUDA kernel.";
      return;
    }
    kernel<<<grids_, blocks_, shmem_size_, stream_>>>(args...);  // NOLINT
  }
};

template <int ITEMS_PER_THREAD = 8, int BLOCK_THREADS = 256, typename L>
inline void LaunchN(size_t n, cudaStream_t stream, L lambda) {
  if (n == 0) {
    return;
  }
  const int GRID_SIZE =
      static_cast<int>(xgboost::common::DivRoundUp(n, ITEMS_PER_THREAD * BLOCK_THREADS));
  LaunchNKernel<<<GRID_SIZE, BLOCK_THREADS, 0, stream>>>(  // NOLINT
      static_cast<size_t>(0), n, lambda);
}

// Default stream version
template <int ITEMS_PER_THREAD = 8, int BLOCK_THREADS = 256, typename L>
inline void LaunchN(size_t n, L lambda) {
  LaunchN<ITEMS_PER_THREAD, BLOCK_THREADS>(n, nullptr, lambda);
}

template <typename Container>
void Iota(Container array, cudaStream_t stream) {
  LaunchN(array.size(), stream, [=] __device__(size_t i) { array[i] = i; });
}

// Faster to instantiate than caching_device_vector and invokes no synchronisation
// Use this where vector functionality (e.g. resize) is not required
template <typename T>
class TemporaryArray {
 public:
  using AllocT = XGBCachingDeviceAllocator<T>;
  using value_type = T;  // NOLINT
  explicit TemporaryArray(size_t n) : size_(n) { ptr_ = AllocT().allocate(n); }
  TemporaryArray(size_t n, T val) : size_(n) {
    ptr_ = AllocT().allocate(n);
    this->fill(val);
  }
  ~TemporaryArray() { AllocT().deallocate(ptr_, this->size()); }
  void fill(T val)  // NOLINT
  {
    int device = 0;
    dh::safe_cuda(cudaGetDevice(&device));
    auto d_data = ptr_.get();
    LaunchN(this->size(), [=] __device__(size_t idx) { d_data[idx] = val; });
  }
  thrust::device_ptr<T> data() { return ptr_; }  // NOLINT
  size_t size() { return size_; }                // NOLINT

 private:
  thrust::device_ptr<T> ptr_;
  size_t size_;
};

/**
 * \brief A double buffer, useful for algorithms like sort.
 */
template <typename T>
class DoubleBuffer {
 public:
  cub::DoubleBuffer<T> buff;
  xgboost::common::Span<T> a, b;
  DoubleBuffer() = default;
  template <typename VectorT>
  DoubleBuffer(VectorT *v1, VectorT *v2) {
    a = xgboost::common::Span<T>(v1->data().get(), v1->size());
    b = xgboost::common::Span<T>(v2->data().get(), v2->size());
    buff = cub::DoubleBuffer<T>(a.data(), b.data());
  }

  size_t Size() const {
    CHECK_EQ(a.size(), b.size());
    return a.size();
  }
  cub::DoubleBuffer<T> &CubBuffer() { return buff; }

  T *Current() { return buff.Current(); }
  xgboost::common::Span<T> CurrentSpan() {
    return xgboost::common::Span<T>{buff.Current(), Size()};
  }

  T *Other() { return buff.Alternate(); }
};

template <typename T>
xgboost::common::Span<T> LazyResize(xgboost::Context const *ctx,
                                    xgboost::HostDeviceVector<T> *buffer, std::size_t n) {
  buffer->SetDevice(ctx->Device());
  if (buffer->Size() < n) {
    buffer->Resize(n);
  }
  return buffer->DeviceSpan().subspan(0, n);
}

/**
 * \brief Copies device span to std::vector.
 *
 * \tparam  T Generic type parameter.
 * \param [in,out]  dst Copy destination.
 * \param           src Copy source. Must be device memory.
 */
template <typename T>
void CopyDeviceSpanToVector(std::vector<T> *dst, xgboost::common::Span<T> src) {
  CHECK_EQ(dst->size(), src.size());
  dh::safe_cuda(
      cudaMemcpyAsync(dst->data(), src.data(), dst->size() * sizeof(T), cudaMemcpyDeviceToHost));
}

/**
 * \brief Copies const device span to std::vector.
 *
 * \tparam  T Generic type parameter.
 * \param [in,out]  dst Copy destination.
 * \param           src Copy source. Must be device memory.
 */
template <typename T>
void CopyDeviceSpanToVector(std::vector<T> *dst, xgboost::common::Span<const T> src) {
  CHECK_EQ(dst->size(), src.size());
  dh::safe_cuda(
      cudaMemcpyAsync(dst->data(), src.data(), dst->size() * sizeof(T), cudaMemcpyDeviceToHost));
}

// Keep track of pinned memory allocation
class PinnedMemory {
  std::variant<detail::GrowOnlyPinnedMemoryImpl, detail::GrowOnlyVirtualMemVec> impl_;

 public:
  PinnedMemory();

  template <typename T>
  xgboost::common::Span<T> GetSpan(size_t size) {
    return std::visit([&](auto &&alloc) { return alloc.template GetSpan<T>(size); }, this->impl_);
  }
  template <typename T>
  xgboost::common::Span<T> GetSpan(size_t size, T const &init) {
    auto result = this->GetSpan<T>(size);
    std::fill_n(result.data(), result.size(), init);
    return result;
  }
  // Used for testing.
  [[nodiscard]] bool IsVm() {
    return std::get_if<detail::GrowOnlyVirtualMemVec>(&this->impl_) != nullptr;
  }
};

/*
 *  Utility functions
 */

/**
* @brief Helper function to perform device-wide sum-reduction, returns to the
* host
* @param in the input array to be reduced
* @param nVals number of elements in the input array
*/
template <typename T>
typename std::iterator_traits<T>::value_type SumReduction(T in, int nVals) {
  using ValueT = typename std::iterator_traits<T>::value_type;
  size_t tmpSize{0};
  ValueT *dummy_out = nullptr;
  dh::safe_cuda(cub::DeviceReduce::Sum(nullptr, tmpSize, in, dummy_out, nVals));

  TemporaryArray<char> temp(tmpSize + sizeof(ValueT));
  auto ptr = reinterpret_cast<ValueT *>(temp.data().get()) + 1;
  dh::safe_cuda(cub::DeviceReduce::Sum(reinterpret_cast<void *>(ptr), tmpSize, in,
                                       reinterpret_cast<ValueT *>(temp.data().get()), nVals));
  ValueT sum;
  dh::safe_cuda(cudaMemcpy(&sum, temp.data().get(), sizeof(ValueT), cudaMemcpyDeviceToHost));
  return sum;
}

constexpr std::pair<int, int> CUDAVersion() {
#if defined(__CUDACC_VER_MAJOR__)
  return std::make_pair(__CUDACC_VER_MAJOR__, __CUDACC_VER_MINOR__);
#else
  // clang/clang-tidy
  return std::make_pair((CUDA_VERSION) / 1000, (CUDA_VERSION) % 100 / 10);
#endif  // defined(__CUDACC_VER_MAJOR__)
}

constexpr std::pair<int32_t, int32_t> ThrustVersion() {
  return std::make_pair(THRUST_MAJOR_VERSION, THRUST_MINOR_VERSION);
}
// Whether do we have thrust 1.x with x >= minor
template <int32_t minor>
constexpr bool HasThrustMinorVer() {
  return (ThrustVersion().first == 1 && ThrustVersion().second >= minor) ||
         ThrustVersion().first > 1;
}

namespace detail {
template <typename T>
using TypedDiscardCTK114 = thrust::discard_iterator<T>;

template <typename T>
class TypedDiscard : public thrust::discard_iterator<T> {
 public:
  using value_type = T;  // NOLINT
};
}  // namespace detail

template <typename T>
using TypedDiscard = std::conditional_t<HasThrustMinorVer<12>(), detail::TypedDiscardCTK114<T>,
                                        detail::TypedDiscard<T>>;

template <typename VectorT, typename T = typename VectorT::value_type,
          typename IndexT = typename xgboost::common::Span<T>::index_type>
xgboost::common::Span<T> ToSpan(VectorT &vec, IndexT offset = 0,
                                IndexT size = std::numeric_limits<size_t>::max()) {
  size = size == std::numeric_limits<size_t>::max() ? vec.size() : size;
  CHECK_LE(offset + size, vec.size());
  return {thrust::raw_pointer_cast(vec.data()) + offset, size};
}

template <typename T>
xgboost::common::Span<T> ToSpan(device_vector<T> &vec, size_t offset, size_t size) {
  return ToSpan(vec, offset, size);
}

template <typename T>
xgboost::common::Span<std::add_const_t<T>> ToSpan(device_vector<T> const &vec) {
  return {thrust::raw_pointer_cast(vec.data()), vec.size()};
}

template <typename T>
xgboost::common::Span<T> ToSpan(DeviceUVector<T> &vec) {
  return {vec.data(), vec.size()};
}

template <typename T>
xgboost::common::Span<std::add_const_t<T>> ToSpan(DeviceUVector<T> const &vec) {
  return {vec.data(), vec.size()};
}

// thrust begin, similiar to std::begin
template <typename T>
thrust::device_ptr<T> tbegin(xgboost::HostDeviceVector<T> &vector) {  // NOLINT
  return thrust::device_ptr<T>(vector.DevicePointer());
}

template <typename T>
thrust::device_ptr<T> tend(xgboost::HostDeviceVector<T> &vector) {  // // NOLINT
  return tbegin(vector) + vector.Size();
}

template <typename T>
thrust::device_ptr<T const> tcbegin(xgboost::HostDeviceVector<T> const &vector) {  // NOLINT
  return thrust::device_ptr<T const>(vector.ConstDevicePointer());
}

template <typename T>
thrust::device_ptr<T const> tcend(xgboost::HostDeviceVector<T> const &vector) {  // NOLINT
  return tcbegin(vector) + vector.Size();
}

template <typename T>
XGBOOST_DEVICE thrust::device_ptr<T> tbegin(xgboost::common::Span<T> &span) {  // NOLINT
  return thrust::device_ptr<T>(span.data());
}

template <typename T>
XGBOOST_DEVICE thrust::device_ptr<T> tbegin(xgboost::common::Span<T> const &span) {  // NOLINT
  return thrust::device_ptr<T>(span.data());
}

template <typename T>
XGBOOST_DEVICE thrust::device_ptr<T> tend(xgboost::common::Span<T> &span) {  // NOLINT
  return tbegin(span) + span.size();
}

template <typename T>
XGBOOST_DEVICE thrust::device_ptr<T> tend(xgboost::common::Span<T> const &span) {  // NOLINT
  return tbegin(span) + span.size();
}

template <typename T>
XGBOOST_DEVICE auto trbegin(xgboost::common::Span<T> &span) {  // NOLINT
  return thrust::make_reverse_iterator(span.data() + span.size());
}

template <typename T>
XGBOOST_DEVICE auto trend(xgboost::common::Span<T> &span) {  // NOLINT
  return trbegin(span) + span.size();
}

template <typename T>
XGBOOST_DEVICE thrust::device_ptr<T const> tcbegin(  // NOLINT
    xgboost::common::Span<T> const &span) {
  return thrust::device_ptr<T const>(span.data());
}

template <typename T>
XGBOOST_DEVICE thrust::device_ptr<T const> tcend(xgboost::common::Span<T> const &span) {  // NOLINT
  return tcbegin(span) + span.size();
}

template <typename T>
XGBOOST_DEVICE auto tcrbegin(xgboost::common::Span<T> const &span) {  // NOLINT
  return thrust::make_reverse_iterator(span.data() + span.size());
}

template <typename T>
XGBOOST_DEVICE auto tcrend(xgboost::common::Span<T> const &span) {  // NOLINT
  return tcrbegin(span) + span.size();
}

// Atomic add function for gradients
template <typename OutputGradientT, typename InputGradientT>
XGBOOST_DEV_INLINE void AtomicAddGpair(OutputGradientT *dest, const InputGradientT &gpair) {
  auto dst_ptr = reinterpret_cast<typename OutputGradientT::ValueT *>(dest);

  atomicAdd(dst_ptr, static_cast<typename OutputGradientT::ValueT>(gpair.GetGrad()));
  atomicAdd(dst_ptr + 1, static_cast<typename OutputGradientT::ValueT>(gpair.GetHess()));
}

// Thrust version of this function causes error on Windows
template <typename ReturnT, typename IterT, typename FuncT>
XGBOOST_DEVICE thrust::transform_iterator<FuncT, IterT, ReturnT> MakeTransformIterator(IterT iter,
                                                                                       FuncT func) {
  return thrust::transform_iterator<FuncT, IterT, ReturnT>(iter, func);
}

template <typename Fn>
XGBOOST_DEVICE auto MakeIndexTransformIter(Fn &&fn) {
  return thrust::make_transform_iterator(thrust::make_counting_iterator(0ul), std::forward<Fn>(fn));
}

template <typename It>
size_t XGBOOST_DEVICE SegmentId(It first, It last, size_t idx) {
  size_t segment_id = thrust::upper_bound(thrust::seq, first, last, idx) - 1 - first;
  return segment_id;
}

template <typename T>
size_t XGBOOST_DEVICE SegmentId(xgboost::common::Span<T> segments_ptr, size_t idx) {
  return SegmentId(segments_ptr.cbegin(), segments_ptr.cend(), idx);
}

namespace detail {
template <typename Key, typename KeyOutIt>
struct SegmentedUniqueReduceOp {
  KeyOutIt key_out;
  __device__ Key const &operator()(Key const &key) const {
    auto constexpr kOne = static_cast<std::remove_reference_t<decltype(*(key_out + key.first))>>(1);
    atomicAdd(&(*(key_out + key.first)), kOne);
    return key;
  }
};
}  // namespace detail

/* \brief Segmented unique function.  Keys are pointers to segments with key_segments_last -
 *        key_segments_first = n_segments + 1.
 *
 * \pre   Input segment and output segment must not overlap.
 *
 * \param key_segments_first Beginning iterator of segments.
 * \param key_segments_last  End iterator of segments.
 * \param val_first          Beginning iterator of values.
 * \param val_last           End iterator of values.
 * \param key_segments_out   Output iterator of segments.
 * \param val_out            Output iterator of values.
 *
 * \return Number of unique values in total.
 */
template <typename DerivedPolicy, typename KeyInIt, typename KeyOutIt, typename ValInIt,
          typename ValOutIt, typename CompValue, typename CompKey = std::equal_to<size_t>>
size_t SegmentedUnique(const thrust::detail::execution_policy_base<DerivedPolicy> &exec,
                       KeyInIt key_segments_first, KeyInIt key_segments_last, ValInIt val_first,
                       ValInIt val_last, KeyOutIt key_segments_out, ValOutIt val_out,
                       CompValue comp, CompKey comp_key = std::equal_to<size_t>{}) {
  using Key = cuda::std::pair<size_t, typename cuda::std::iterator_traits<ValInIt>::value_type>;
  auto unique_key_it = dh::MakeTransformIterator<Key>(
      thrust::make_counting_iterator(static_cast<size_t>(0)), [=] __device__(std::size_t i) {
        size_t seg = dh::SegmentId(key_segments_first, key_segments_last, i);
        return cuda::std::make_pair(seg, *(val_first + i));
      });
  size_t segments_len = key_segments_last - key_segments_first;
  thrust::fill(exec, key_segments_out, key_segments_out + segments_len, 0);
  size_t n_inputs = std::distance(val_first, val_last);
  // Reduce the number of uniques elements per segment, avoid creating an intermediate
  // array for `reduce_by_key`.  It's limited by the types that atomicAdd supports.  For
  // example, size_t is not supported as of CUDA 10.2.
  auto reduce_it = thrust::make_transform_output_iterator(
      thrust::make_discard_iterator(),
      detail::SegmentedUniqueReduceOp<Key, KeyOutIt>{key_segments_out});
  auto uniques_ret =
      thrust::unique_by_key_copy(exec, unique_key_it, unique_key_it + n_inputs, val_first,
                                 reduce_it, val_out, [=] __device__(Key const &l, Key const &r) {
                                   if (comp_key(l.first, r.first)) {
                                     // In the same segment.
                                     return comp(l.second, r.second);
                                   }
                                   return false;
                                 });
  auto n_uniques = uniques_ret.second - val_out;
  CHECK_LE(n_uniques, n_inputs);
  thrust::exclusive_scan(exec, key_segments_out, key_segments_out + segments_len, key_segments_out,
                         0);
  return n_uniques;
}

/**
 * \brief Unique by key for many groups of data.  Has same constraint as `SegmentedUnique`.
 *
 * \tparam exec               thrust execution policy
 * \tparam key_segments_first start iter to segment pointer
 * \tparam key_segments_last  end iter to segment pointer
 * \tparam key_first          start iter to key for comparison
 * \tparam key_last           end iter to key for comparison
 * \tparam val_first          start iter to values
 * \tparam key_segments_out   output iterator for new segment pointer
 * \tparam val_out            output iterator for values
 * \tparam comp               binary comparison operator
 */
template <typename DerivedPolicy, typename SegInIt, typename SegOutIt, typename KeyInIt,
          typename ValInIt, typename ValOutIt, typename Comp>
size_t SegmentedUniqueByKey(const thrust::detail::execution_policy_base<DerivedPolicy> &exec,
                            SegInIt key_segments_first, SegInIt key_segments_last,
                            KeyInIt key_first, KeyInIt key_last, ValInIt val_first,
                            SegOutIt key_segments_out, ValOutIt val_out, Comp comp) {
  using Key =
      cuda::std::pair<std::size_t, typename cuda::std::iterator_traits<KeyInIt>::value_type>;

  auto unique_key_it = dh::MakeTransformIterator<Key>(
      thrust::make_counting_iterator(static_cast<size_t>(0)), [=] __device__(size_t i) {
        size_t seg = dh::SegmentId(key_segments_first, key_segments_last, i);
        return cuda::std::make_pair(seg, *(key_first + i));
      });
  size_t segments_len = key_segments_last - key_segments_first;
  thrust::fill(exec, key_segments_out, key_segments_out + segments_len, 0);
  size_t n_inputs = std::distance(key_first, key_last);
  // Reduce the number of uniques elements per segment, avoid creating an
  // intermediate array for `reduce_by_key`.  It's limited by the types that
  // atomicAdd supports.  For example, size_t is not supported as of CUDA 10.2.
  auto reduce_it = thrust::make_transform_output_iterator(
      thrust::make_discard_iterator(),
      detail::SegmentedUniqueReduceOp<Key, SegOutIt>{key_segments_out});
  auto uniques_ret =
      thrust::unique_by_key_copy(exec, unique_key_it, unique_key_it + n_inputs, val_first,
                                 reduce_it, val_out, [=] __device__(Key const &l, Key const &r) {
                                   if (l.first == r.first) {
                                     // In the same segment.
                                     return comp(l.second, r.second);
                                   }
                                   return false;
                                 });
  auto n_uniques = uniques_ret.second - val_out;
  CHECK_LE(n_uniques, n_inputs);
  thrust::exclusive_scan(exec, key_segments_out, key_segments_out + segments_len, key_segments_out,
                         0);
  return n_uniques;
}

template <typename Policy, typename InputIt, typename Init, typename Func>
auto Reduce(Policy policy, InputIt first, InputIt second, Init init, Func reduce_op) {
  size_t constexpr kLimit = std::numeric_limits<int32_t>::max() / 2;
  size_t size = std::distance(first, second);
  using Ty = std::remove_cv_t<Init>;
  Ty aggregate = init;
  for (size_t offset = 0; offset < size; offset += kLimit) {
    auto begin_it = first + offset;
    auto end_it = first + std::min(offset + kLimit, size);
    size_t batch_size = std::distance(begin_it, end_it);
    CHECK_LE(batch_size, size);
    auto ret = thrust::reduce(policy, begin_it, end_it, init, reduce_op);
    aggregate = reduce_op(aggregate, ret);
  }
  return aggregate;
}

template <class Src, class Dst>
void CopyTo(Src const &src, Dst *dst,
            ::xgboost::curt::StreamRef stream = ::xgboost::curt::DefaultStream()) {
  if (src.empty()) {
    dst->clear();
    return;
  }
  dst->resize(src.size());
  using SVT = std::remove_cv_t<typename Src::value_type>;
  using DVT = std::remove_cv_t<typename Dst::value_type>;
  static_assert(std::is_same_v<SVT, DVT>, "Host and device containers must have same value type.");
  dh::safe_cuda(cudaMemcpyAsync(thrust::raw_pointer_cast(dst->data()), src.data(),
                                src.size() * sizeof(SVT), cudaMemcpyDefault, stream));
}

/**
 * @brief Thin wrapper of the @ref cudaMemcpyBatchAsync .
 *
 * @param dsts Host pointer to a list of device pointers.
 * @param srcs Host pointer to a list of device pointers.
 * @param sizes Host pointer to a list of sizes.
 * @param count How many batches.
 * @param fail_idx Which batch has failed, if any. This is always SIZE_MAX in CUDA 13.
 * @param stream CUDA stream. The wrapper enforces stream order access.
 */
template <cudaMemcpyKind kind, typename T, typename U>
[[nodiscard]] cudaError_t MemcpyBatchAsync(T **dsts, U **srcs, std::size_t const *sizes,
                                           std::size_t count, std::size_t *fail_idx,
                                           cudaStream_t stream) {
#if CUDART_VERSION >= 12080
  static_assert(kind == cudaMemcpyDeviceToHost || kind == cudaMemcpyHostToDevice ||
                    kind == cudaMemcpyDeviceToDevice,
                "Unsupported copy direction.");
  cudaMemcpyAttributes attr;
  attr.srcAccessOrder = cudaMemcpySrcAccessOrderStream;
  attr.flags = cudaMemcpyFlagPreferOverlapWithCompute;

  auto assign_host = [](cudaMemLocation *hint) {
    hint->type = cudaMemLocationTypeHostNuma;
    hint->id = xgboost::curt::GetNumaId();
  };
  auto assign_device = [](cudaMemLocation *hint) {
    hint->type = cudaMemLocationTypeDevice;
    hint->id = xgboost::curt::CurrentDevice();
  };
  if constexpr (kind == cudaMemcpyDeviceToHost) {
    assign_device(&attr.srcLocHint);
    assign_host(&attr.dstLocHint);
  } else if constexpr (kind == cudaMemcpyHostToDevice) {
    assign_host(&attr.srcLocHint);
    assign_device(&attr.dstLocHint);
  } else {
    assign_device(&attr.srcLocHint);
    assign_device(&attr.dstLocHint);
  }
#if CUDART_VERSION >= 13000
  // CUDA 13 no longer exposes the per-copy failure index in this overload.
  *fail_idx = std::numeric_limits<std::size_t>::max();
  return cudaMemcpyBatchAsync(dsts, srcs, sizes, count, attr, stream);
#else
  return cudaMemcpyBatchAsync(dsts, srcs, const_cast<std::size_t *>(sizes), count, attr, fail_idx,
                              stream);
#endif  // CUDART_VERSION >= 13000
#else
  // Keep callers compatible with CUDA toolkits predating the native batch API.
  for (std::size_t i = 0; i < count; ++i) {
    auto status = cudaMemcpyAsync(dsts[i], srcs[i], sizes[i], kind, stream);
    if (status != cudaSuccess) {
      *fail_idx = i;
      return status;
    }
  }
  *fail_idx = std::numeric_limits<std::size_t>::max();
  return cudaSuccess;
#endif  // CUDART_VERSION >= 12080
}

// Force nvcc to load data as constant
template <typename T>
class LDGIterator {
  using DeviceWordT = typename cub::UnitWord<T>::DeviceWord;
  static constexpr std::size_t kNumWords = sizeof(T) / sizeof(DeviceWordT);

  const T *ptr_;

 public:
  XGBOOST_DEVICE explicit LDGIterator(const T *ptr) : ptr_(ptr) {}
  __device__ T operator[](std::size_t idx) const {
    DeviceWordT tmp[kNumWords];
    static_assert(sizeof(tmp) == sizeof(T), "Expect sizes to be equal.");
#pragma unroll
    for (std::size_t i = 0; i < kNumWords; i++) {
      tmp[i] = __ldg(reinterpret_cast<const DeviceWordT *>(ptr_ + idx) + i);
    }
    return *reinterpret_cast<const T *>(tmp);
  }
};

constexpr std::int32_t WarpThreads() { return 32; }

constexpr std::uint32_t WarpFullMask() { return 0xffffffffu; }
}  // namespace dh


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/device_vector.cu <==
/**
 * Copyright 2017-2026, XGBoost contributors
 */
#include <numeric>  // for accumulate

#include "../collective/communicator-inl.h"  // for GetRank
#include "common.h"                          // for HumanMemUnit
#include "cuda_dr_utils.h"
#include "device_helpers.cuh"  // for CurrentDevice
#include "device_vector.cuh"
#include "transform_iterator.h"  // for MakeIndexTransformIter

namespace dh {
namespace detail {
void ThrowOOMError(std::string const &err, std::size_t bytes) {
  using xgboost::common::HumanMemUnit;

  auto device = ::xgboost::curt::CurrentDevice();
  auto rank = xgboost::collective::GetRank();

  std::stringstream ss;
  ss << "Memory allocation error on worker " << rank << ": " << err << "\n"
     << "- Free memory: " << HumanMemUnit(dh::AvailableMemory(device)) << "\n"
     << "- Requested memory: " << HumanMemUnit(bytes) << std::endl;

  cudaMemPool_t memPool;
  std::size_t reserved_bytes = 0;
  std::size_t used_bytes = 0;

  // Get the default memory pool for the current device
  auto status = cudaDeviceGetDefaultMemPool(&memPool, device);
  if (status != cudaSuccess) {
    ss << "Failed to get the default memory pool: " << cudaGetErrorString(status) << "\n";
    LOG(FATAL) << ss.str();
  }

  // Get the current total reserved memory size
  status = cudaMemPoolGetAttribute(memPool, cudaMemPoolAttrReservedMemCurrent, &reserved_bytes);
  if (status != cudaSuccess) {
    ss << "Failed to get reserved memory attribute: " << cudaGetErrorString(status) << "\n";
  } else {
    ss << "- Reserved by the pool: " << HumanMemUnit(reserved_bytes) << "\n";
  }

  // Get the current total used memory size
  status = cudaMemPoolGetAttribute(memPool, cudaMemPoolAttrUsedMemCurrent, &used_bytes);
  if (status != cudaSuccess) {
    ss << "Failed to get used memory attribute: " << cudaGetErrorString(status) << "\n";
  } else {
    ss << "- Used by the pool: " << HumanMemUnit(used_bytes) << "\n";
  }

  LOG(FATAL) << ss.str();
}

[[nodiscard]] std::size_t GrowOnlyVirtualMemVec::PhyCapacity() const {
  auto it = xgboost::common::MakeIndexTransformIter(
      [&](std::size_t i) { return this->handles_[i]->size; });
  return std::accumulate(it, it + this->handles_.size(), static_cast<std::size_t>(0));
}

void GrowOnlyVirtualMemVec::Reserve(std::size_t new_size, xgboost::curt::StreamRef stream) {
  auto va_capacity = this->Capacity();
  if (new_size < va_capacity) {
    return;
  }

  // Try to reserve new virtual address.
  auto const aligned_size = RoundUp(new_size, this->granularity_);
  auto const new_reserve_size = aligned_size - va_capacity;
  CUresult status = CUDA_SUCCESS;
  auto hint = this->DevPtr() + va_capacity;

  bool failed{false};
  auto range = std::make_unique<VaRange>(new_reserve_size, hint, &status, &failed);
  if (failed) {
    // Failed to reserve the requested address.
    // Slow path, try to reserve a new address with full size.
    range = std::make_unique<VaRange>(aligned_size, 0ULL, &status, &failed);
    safe_cu(status);
    CHECK(!failed);

    // New allocation is successful. Map the pyhsical address to the virtual address.
    // First unmap the existing ptr.
    if (this->DevPtr() != 0) {
      // Slow-path growth invalidates the existing virtual address. Wait for prior users on the
      // caller's stream before changing the mapping.
      stream.Sync();
      // Unmap the existing ptr.
      safe_cu(cu_.cuMemUnmap(this->DevPtr(), this->PhyCapacity()));

      // Then remap all the existing physical addresses to the new ptr.
      CUdeviceptr ptr = range->DevPtr();
      for (auto const &hdl : this->handles_) {
        this->MapBlock(ptr, hdl);
        ptr += hdl->size;
      }

      // Release the existing ptr.
      va_ranges_.clear();
    }
  }

  va_ranges_.emplace_back(std::move(range));
}

GrowOnlyVirtualMemVec::GrowOnlyVirtualMemVec(CUmemLocationType type)
    : prop_{xgboost::cudr::MakeAllocProp(type)},
      granularity_{xgboost::cudr::GetAllocGranularity(&this->prop_)} {
  CHECK(type == CU_MEM_LOCATION_TYPE_DEVICE || type == CU_MEM_LOCATION_TYPE_HOST_NUMA);
  // Assign the access descriptor
  CUmemAccessDesc dacc;
  dacc.flags = CU_MEM_ACCESS_FLAGS_PROT_READWRITE;
  xgboost::cudr::MakeCuMemLocation(CU_MEM_LOCATION_TYPE_DEVICE, &dacc.location);
  this->access_desc_.push_back(dacc);

  if (type == CU_MEM_LOCATION_TYPE_HOST_NUMA) {
    CUmemAccessDesc hacc;
    hacc.flags = CU_MEM_ACCESS_FLAGS_PROT_READWRITE;

    xgboost::cudr::MakeCuMemLocation(type, &hacc.location);
    this->access_desc_.push_back(hacc);
  }
}

[[nodiscard]] std::size_t GrowOnlyVirtualMemVec::Capacity() const {
  auto it = xgboost::common::MakeIndexTransformIter(
      [&](std::size_t i) { return this->va_ranges_[i]->Size(); });
  return std::accumulate(it, it + this->va_ranges_.size(), static_cast<std::size_t>(0));
}
}  // namespace detail
}  // namespace dh


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/device_vector.cuh <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#pragma once
#include <thrust/device_malloc_allocator.h>  // for device_malloc_allocator
#include <thrust/device_ptr.h>               // for device_ptr
#include <thrust/device_vector.h>            // for device_vector

#if defined(XGBOOST_USE_RMM) && XGBOOST_USE_RMM == 1

#include <rmm/cuda_stream_view.hpp>             // for cuda_stream_view
#include <rmm/mr/thrust_allocator_adaptor.hpp>  // for thrust_allocator

#else

#include "xgboost/windefs.h"  // for xgboost_IS_WIN

#endif  // defined(XGBOOST_USE_RMM) && XGBOOST_USE_RMM == 1

#include <cuda.h>  // for CUmemGenericAllocationHandle

#include <atomic>                  // for atomic, memory_order
#include <cstddef>                 // for size_t
#include <cstdint>                 // for int64_t
#include <cub/util_allocator.cuh>  // for CachingDeviceAllocator
#include <cub/util_device.cuh>     // for CurrentDevice
#include <functional>              // for function
#include <memory>                  // for unique_ptr

#include "common.h"                 // for safe_cuda, HumanMemUnit
#include "cuda_dr_utils.h"          // for CuDriverApi
#include "cuda_stream.h"            // for DefaultStream
#include "xgboost/global_config.h"  // for GlobalConfigThreadLocalStore
#include "xgboost/logging.h"
#include "xgboost/span.h"  // for Span

namespace dh {
namespace detail {
// std::atomic::fetch_max in c++26
template <typename T>
T AtomicFetchMax(std::atomic<T> &atom, T val,  // NOLINT
                 std::memory_order order = std::memory_order_seq_cst) {
  auto expected = atom.load();
  auto desired = expected > val ? expected : val;

  while (desired == val && !atom.compare_exchange_strong(expected, desired, order, order)) {
    desired = expected > val ? expected : val;
  }

  return expected;
}

/** \brief Keeps track of global device memory allocations. Thread safe.*/
class MemoryLogger {
  // Information for a single device
  struct DeviceStats {
    // Use signed int to allow temporary under-flow.
    std::atomic<std::int64_t> currently_allocated_bytes{0};
    std::atomic<std::int64_t> peak_allocated_bytes{0};
    void RegisterAllocation(std::int64_t n) {
      currently_allocated_bytes += n;
      AtomicFetchMax(peak_allocated_bytes, currently_allocated_bytes.load());
    }
    void RegisterDeallocation(std::int64_t n) { currently_allocated_bytes -= n; }
  };
  DeviceStats stats_;

 public:
  /**
   * @brief Register the allocation for logging.
   */
  void RegisterAllocation(std::size_t n) {
    if (!xgboost::ConsoleLogger::ShouldLog(xgboost::ConsoleLogger::LV::kDebug)) {
      return;
    }
    stats_.RegisterAllocation(static_cast<std::int64_t>(n));
  }
  /**
   * @brief Register the deallocation for logging.
   */
  void RegisterDeallocation(std::size_t n) {
    if (!xgboost::ConsoleLogger::ShouldLog(xgboost::ConsoleLogger::LV::kDebug)) {
      return;
    }
    stats_.RegisterDeallocation(static_cast<std::int64_t>(n));
  }
  std::int64_t PeakMemory() const { return stats_.peak_allocated_bytes; }
  std::int64_t CurrentlyAllocatedBytes() const { return stats_.currently_allocated_bytes; }
  void Clear() {
    stats_.currently_allocated_bytes = 0;
    stats_.peak_allocated_bytes = 0;
  }

  void Log() const {
    if (!xgboost::ConsoleLogger::ShouldLog(xgboost::ConsoleLogger::LV::kDebug)) {
      return;
    }
    auto current_device = cub::CurrentDevice();
    LOG(CONSOLE) << "======== Device " << current_device << " Memory Allocations: "
                 << " ========";
    LOG(CONSOLE) << "Peak memory usage: "
                 << xgboost::common::HumanMemUnit(stats_.peak_allocated_bytes);
  }
};

void ThrowOOMError(std::string const &err, std::size_t bytes);

struct GrowOnlyPinnedMemoryImpl {
  void *temp_storage{nullptr};
  size_t temp_storage_bytes{0};

  ~GrowOnlyPinnedMemoryImpl() { Free(); }

  template <typename T>
  xgboost::common::Span<T> GetSpan(size_t size) {
    size_t num_bytes = size * sizeof(T);
    if (num_bytes > temp_storage_bytes) {
      Free();
      safe_cuda(cudaMallocHost(&temp_storage, num_bytes));
      temp_storage_bytes = num_bytes;
    }
    return xgboost::common::Span<T>(static_cast<T *>(temp_storage), size);
  }

  void Free() {
    if (temp_storage != nullptr) {
      safe_cuda(cudaFreeHost(temp_storage));
    }
  }
};

/**
 * @brief Use low-level virtual memory functions from CUDA driver API for grow-only memory
 *        allocation.
 *
 * @url https://developer.nvidia.com/blog/introducing-low-level-gpu-virtual-memory-management/
 *
 * Aside from the potential performance benefits, this is primarily implemented to prevent
 * deadlock in NCCL and XGBoost. The host NUMA version requires CTK12.5+ to be stable.
 */
class GrowOnlyVirtualMemVec {
  static auto RoundUp(std::size_t new_sz, std::size_t chunk_sz) {
    return ((new_sz + chunk_sz - 1) / chunk_sz) * chunk_sz;
  }

  struct PhyAddrHandle {
    CUmemGenericAllocationHandle handle;
    std::size_t size;
  };

  class VaRange {
    CUdeviceptr ptr_{0};
    std::size_t size_{0};

   public:
    VaRange(std::size_t size, CUdeviceptr hint, CUresult *p_status, bool *failed) : size_{size} {
      CUresult &status = *p_status;
      status = xgboost::cudr::GetGlobalCuDriverApi().cuMemAddressReserve(&ptr_, size, 0, hint, 0);
      *failed = status != CUDA_SUCCESS || (hint != 0 && ptr_ != hint);
    }
    ~VaRange() {
      if (ptr_ != 0) {
        xgboost::cudr::GetGlobalCuDriverApi().cuMemAddressFree(ptr_, this->size_);
      }
    }

    VaRange(VaRange const &that) = delete;
    VaRange &operator=(VaRange const &that) = delete;

    VaRange(VaRange &&that) { std::swap(*this, that); }
    VaRange &operator=(VaRange &&that) {
      std::swap(*this, that);
      return *this;
    }
    [[nodiscard]] auto DevPtr() const { return this->ptr_; }
    [[nodiscard]] std::size_t Size() const { return this->size_; }
  };

  using PhyHandle = std::unique_ptr<PhyAddrHandle, std::function<void(PhyAddrHandle *)>>;
  std::vector<PhyHandle> handles_;
  std::vector<std::unique_ptr<VaRange>> va_ranges_;

  xgboost::cudr::CuDriverApi &cu_{xgboost::cudr::GetGlobalCuDriverApi()};
  std::vector<CUmemAccessDesc> access_desc_;
  CUmemAllocationProp const prop_;

  // Always use bytes.
  std::size_t const granularity_;

  [[nodiscard]] std::size_t PhyCapacity() const;
  [[nodiscard]] CUdeviceptr DevPtr() const {
    if (this->va_ranges_.empty()) {
      return 0;
    }
    return this->va_ranges_.front()->DevPtr();
  }
  void MapBlock(CUdeviceptr ptr, PhyHandle const &hdl) const {
    safe_cu(cu_.cuMemMap(ptr, hdl->size, 0, hdl->handle, 0));
    safe_cu(cu_.cuMemSetAccess(ptr, hdl->size, access_desc_.data(), access_desc_.size()));
  }
  auto CreatePhysicalMem(std::size_t size) const {
    CUmemGenericAllocationHandle alloc_handle;
    auto padded_size = RoundUp(size, this->granularity_);
    safe_cu(this->cu_.cuMemCreate(&alloc_handle, padded_size, &this->prop_, 0));
    return alloc_handle;
  }
  void Reserve(std::size_t new_size, xgboost::curt::StreamRef stream);

 public:
  explicit GrowOnlyVirtualMemVec(CUmemLocationType type);

  void GrowTo(std::size_t n_bytes,
              xgboost::curt::StreamRef stream = xgboost::curt::DefaultStream()) {
    auto alloc_size = this->PhyCapacity();
    if (n_bytes <= alloc_size) {
      return;
    }

    std::size_t delta = n_bytes - alloc_size;
    auto const padded_delta = RoundUp(delta, this->granularity_);
    this->Reserve(alloc_size + padded_delta, stream);

    this->handles_.emplace_back(
        std::unique_ptr<PhyAddrHandle, std::function<void(PhyAddrHandle *)>>{
            new PhyAddrHandle{this->CreatePhysicalMem(padded_delta), padded_delta}, [&](auto *hdl) {
              if (hdl) {
                cu_.cuMemRelease(hdl->handle);
              }
            }});
    auto ptr = this->DevPtr() + alloc_size;
    this->MapBlock(ptr, this->handles_.back());
  }

  template <typename T>
  xgboost::common::Span<T> GetSpan(std::size_t size) {
    size_t n_bytes = size * sizeof(T);
    this->GrowTo(n_bytes);
    return xgboost::common::Span<T>(reinterpret_cast<T *>(this->DevPtr()), size);
  }

  ~GrowOnlyVirtualMemVec() noexcept(false) {
    if (this->DevPtr() != 0) {
      safe_cu(cu_.cuMemUnmap(this->DevPtr(), this->PhyCapacity()));
    }

    this->va_ranges_.clear();  // make sure all VA are freed before releasing the handles.
    this->handles_.clear();    // release the handles
  }

  [[nodiscard]] void *data() { return reinterpret_cast<void *>(this->DevPtr()); }  // NOLINT
  [[nodiscard]] std::size_t size() const { return this->PhyCapacity(); }           // NOLINT
  [[nodiscard]] std::size_t Capacity() const;
};
}  // namespace detail

inline detail::MemoryLogger &GlobalMemoryLogger() {
  static detail::MemoryLogger memory_logger;
  return memory_logger;
}

namespace detail {
#if defined(XGBOOST_USE_RMM) && XGBOOST_USE_RMM == 1

template <typename T>
class ThrustAllocMrAdapter : public rmm::mr::thrust_allocator<T> {
 public:
  template <typename U>
  struct rebind {                           // NOLINT(readability-identifier-naming)
    using other = ThrustAllocMrAdapter<U>;  // NOLINT(readability-identifier-naming)
  };

  ThrustAllocMrAdapter()
      : rmm::mr::thrust_allocator<T>{
            rmm::cuda_stream_view{cudaStream_t{xgboost::curt::DefaultStream()}}} {};
};

template <typename T>
using XGBBaseDeviceAllocator = ThrustAllocMrAdapter<T>;

#else  // defined(XGBOOST_USE_RMM) && XGBOOST_USE_RMM == 1

/**
 * @brief Use CUDA async memory pool as an optional backing allocator.
 */
template <typename T>
class XGBAsyncPoolAllocator : public thrust::device_malloc_allocator<T> {
#if !defined(xgboost_IS_WIN)
  // MSVC/NVCC optimizes this variable away, as a result, we disable the async pool
  // entirely on Windows.
  std::int32_t use_async_pool_;
#endif

 public:
  using Super = thrust::device_malloc_allocator<T>;
  using pointer = typename Super::pointer;      // NOLINT(readability-identifier-naming)
  using size_type = typename Super::size_type;  // NOLINT(readability-identifier-naming)

#if defined(xgboost_IS_WIN)
  XGBAsyncPoolAllocator() = default;
#else
  XGBAsyncPoolAllocator()
      : use_async_pool_{::xgboost::GlobalConfigThreadLocalStore::Get()->use_cuda_async_pool} {}
#endif

  template <typename U>
  struct rebind {                            // NOLINT(readability-identifier-naming)
    using other = XGBAsyncPoolAllocator<U>;  // NOLINT(readability-identifier-naming)
  };

  pointer allocate(std::size_t n) {  // NOLINT
#if defined(xgboost_IS_WIN)
    return Super::allocate(n);
#else
    if (!this->use_async_pool_) {
      return Super::allocate(n);
    }

    T *raw_ptr = nullptr;
    auto n_bytes = xgboost::common::SizeBytes<T>(n);
    safe_cuda(cudaMallocAsync(&raw_ptr, n_bytes, xgboost::curt::DefaultStream()));
    return thrust::device_pointer_cast(raw_ptr);
#endif
  }

  void deallocate(pointer ptr, std::size_t n) {  // NOLINT
#if defined(xgboost_IS_WIN)
    return Super::deallocate(ptr, n);
#else
    if (!this->use_async_pool_) {
      return Super::deallocate(ptr, n);
    }

    safe_cuda(cudaFreeAsync(thrust::raw_pointer_cast(ptr), xgboost::curt::DefaultStream()));
#endif
  }

  // Used for tests.
  void SetAsync(bool use_async_pool) {
#if !defined(xgboost_IS_WIN)
    this->use_async_pool_ = use_async_pool;
#endif
  }
};

template <typename T>
using XGBBaseDeviceAllocator = XGBAsyncPoolAllocator<T>;
#endif  // defined(XGBOOST_USE_RMM) && XGBOOST_USE_RMM == 1

/**
 * @brief Default memory allocator, uses cudaMalloc/Free and logs allocations if verbose.
 */
template <class T>
struct XGBDefaultDeviceAllocatorImpl : public XGBBaseDeviceAllocator<T> {
  using SuperT = XGBBaseDeviceAllocator<T>;
  using pointer = thrust::device_ptr<T>;  // NOLINT

  template <typename U>
  struct rebind  // NOLINT
  {
    using other = XGBDefaultDeviceAllocatorImpl<U>;  // NOLINT
  };

  pointer allocate(std::size_t n) {  // NOLINT
    pointer ptr;
    try {
      ptr = SuperT::allocate(n);
      dh::safe_cuda(cudaGetLastError());
    } catch (const std::exception &e) {
      detail::ThrowOOMError(e.what(), n * sizeof(T));
    }
    GlobalMemoryLogger().RegisterAllocation(n * sizeof(T));
    return ptr;
  }

  void deallocate(pointer ptr, std::size_t n) {  // NOLINT
    GlobalMemoryLogger().RegisterDeallocation(n * sizeof(T));
    SuperT::deallocate(ptr, n);
  }

  XGBDefaultDeviceAllocatorImpl() : SuperT{} {}
};

/**
 * @brief Caching memory allocator, uses cub::CachingDeviceAllocator as a back-end, unless
 *        RMM pool allocator is enabled. Does not initialise memory on construction.
 */
template <class T>
struct XGBCachingDeviceAllocatorImpl : public XGBBaseDeviceAllocator<T> {
  using SuperT = XGBBaseDeviceAllocator<T>;
  using pointer = thrust::device_ptr<T>;  // NOLINT
  template <typename U>
  struct rebind  // NOLINT
  {
    using other = XGBCachingDeviceAllocatorImpl<U>;  // NOLINT
  };

  static cub::CachingDeviceAllocator &GetGlobalCachingAllocator() {
    // Configure allocator with maximum cached bin size of ~1GB and no limit on
    // maximum cached bytes
    thread_local std::unique_ptr<cub::CachingDeviceAllocator> allocator{
        std::make_unique<cub::CachingDeviceAllocator>(2, 9, 29)};
    return *allocator;
  }

  pointer allocate(std::size_t n) {  // NOLINT
    pointer thrust_ptr;
    if (use_cub_allocator_) {
      T *raw_ptr{nullptr};
      // NOLINTBEGIN(clang-analyzer-unix.BlockInCriticalSection)
      auto errc = GetGlobalCachingAllocator().DeviceAllocate(reinterpret_cast<void **>(&raw_ptr),
                                                             n * sizeof(T));
      // NOLINTEND(clang-analyzer-unix.BlockInCriticalSection)
      if (errc != cudaSuccess) {
        detail::ThrowOOMError("Caching allocator", n * sizeof(T));
      }
      thrust_ptr = thrust::device_pointer_cast(raw_ptr);
    } else {
      try {
        thrust_ptr = SuperT::allocate(n);
        dh::safe_cuda(cudaGetLastError());
      } catch (const std::exception &e) {
        detail::ThrowOOMError(e.what(), n * sizeof(T));
      }
    }
    GlobalMemoryLogger().RegisterAllocation(n * sizeof(T));
    return thrust_ptr;
  }

  void deallocate(pointer ptr, std::size_t n) {  // NOLINT
    if (use_cub_allocator_) {
      GetGlobalCachingAllocator().DeviceFree(thrust::raw_pointer_cast(ptr));
    } else {
      SuperT::deallocate(ptr, n);
    }
    GlobalMemoryLogger().RegisterDeallocation(n * sizeof(T));
  }

  XGBCachingDeviceAllocatorImpl()
      : SuperT{},
        use_cub_allocator_{!(xgboost::GlobalConfigThreadLocalStore::Get()->use_rmm ||
                             xgboost::GlobalConfigThreadLocalStore::Get()->use_cuda_async_pool)} {}

  XGBOOST_DEVICE void construct(T *) {}  // NOLINT

 private:
  bool use_cub_allocator_;
};
}  // namespace detail

// Declare xgboost allocators
// Replacement of allocator with custom backend should occur here
template <typename T>
using XGBDeviceAllocator = detail::XGBDefaultDeviceAllocatorImpl<T>;

/** Be careful that the initialization constructor is a no-op, which means calling
 *  `vec.resize(n)` won't initialize the memory region to 0. Instead use
 * `vec.resize(n, 0)`
 */
template <typename T>
using XGBCachingDeviceAllocator = detail::XGBCachingDeviceAllocatorImpl<T>;

/** @brief Specialisation of thrust device vector using custom allocator. In addition, it catches
 *         OOM errors.
 */
template <typename T>
using device_vector = thrust::device_vector<T, XGBDeviceAllocator<T>>;  // NOLINT
template <typename T>
using caching_device_vector = thrust::device_vector<T, XGBCachingDeviceAllocator<T>>;  // NOLINT

/**
 * @brief Container class that doesn't initialize the data.
 */
template <typename T, bool is_caching>
class DeviceUVectorImpl {
 private:
  using Alloc =
      std::conditional_t<is_caching, dh::XGBCachingDeviceAllocator<T>, dh::XGBDeviceAllocator<T>>;
  Alloc alloc_;

  std::size_t size_{0};
  std::size_t capacity_{0};
  std::unique_ptr<T, std::function<void(T *)>> data_;

 public:
  using value_type = T;                        // NOLINT
  using pointer = value_type *;                // NOLINT
  using const_pointer = value_type const *;    // NOLINT
  using reference = value_type &;              // NOLINT
  using const_reference = value_type const &;  // NOLINT

 public:
  DeviceUVectorImpl() = default;
  explicit DeviceUVectorImpl(std::size_t n) { this->resize(n); }
  explicit DeviceUVectorImpl(std::size_t n, T v, ::xgboost::curt::StreamRef stream) {
    this->resize(n, v, stream);
  }
  DeviceUVectorImpl(DeviceUVectorImpl const &that) = delete;
  DeviceUVectorImpl &operator=(DeviceUVectorImpl const &that) = delete;
  DeviceUVectorImpl(DeviceUVectorImpl &&that) = default;
  DeviceUVectorImpl &operator=(DeviceUVectorImpl &&that) = default;

  [[nodiscard]] std::size_t Capacity() const { return this->capacity_; }

  // Resize without init.
  void resize(std::size_t n,  // NOLINT
              ::xgboost::curt::StreamRef stream = ::xgboost::curt::DefaultStream()) {
    using ::xgboost::common::SizeBytes;

    if (n <= this->Capacity()) {
      this->size_ = n;
      // early exit as no allocation is needed.
      return;
    }
    CHECK_LE(this->size(), this->Capacity());

    Alloc alloc = this->alloc_;
    decltype(data_) new_ptr{thrust::raw_pointer_cast(this->alloc_.allocate(n)),
                            [=](T *ptr) mutable {
                              if (ptr) {
                                alloc.deallocate(thrust::device_pointer_cast(ptr), n);
                              }
                            }};
    CHECK(new_ptr.get());

    safe_cuda(cudaMemcpyAsync(new_ptr.get(), this->data(), SizeBytes<T>(this->size()),
                              cudaMemcpyDefault, stream));
    this->size_ = n;
    this->capacity_ = n;

    this->data_ = std::move(new_ptr);
    // swap failed with CTK12.8
    // std::swap(this->data_, new_ptr);
  }
  // Resize with init
  void resize(std::size_t n, T const &v,  // NOLINT
              ::xgboost::curt::StreamRef stream = ::xgboost::curt::DefaultStream()) {
    auto orig = this->size();
    this->resize(n, stream);
    if (orig < n) {
      auto exec = thrust::cuda::par_nosync.on(stream);
      thrust::fill(exec, this->begin() + orig, this->end(), v);
    }
  }

  void clear() {  // NOLINT
    this->resize(0);
  }

  [[nodiscard]] std::size_t size() const { return this->size_; }  // NOLINT
  [[nodiscard]] bool empty() const { return this->size() == 0; }  // NOLINT

  [[nodiscard]] auto begin() { return this->data(); }               // NOLINT
  [[nodiscard]] auto end() { return this->data() + this->size(); }  // NOLINT

  [[nodiscard]] auto begin() const { return this->cbegin(); }  // NOLINT
  [[nodiscard]] auto end() const { return this->cend(); }      // NOLINT

  [[nodiscard]] auto cbegin() const { return this->data(); }               // NOLINT
  [[nodiscard]] auto cend() const { return this->data() + this->size(); }  // NOLINT

  [[nodiscard]] auto data() { return this->data_.get(); }        // NOLINT
  [[nodiscard]] auto data() const { return this->data_.get(); }  // NOLINT
};

template <typename T>
using DeviceUVector = DeviceUVectorImpl<T, false>;

template <typename T>
using CachingDeviceUVector = DeviceUVectorImpl<T, true>;
}  // namespace dh


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/error_msg.cc <==
/**
 * Copyright 2023-2025, XGBoost contributors
 */
#include "error_msg.h"

#include <mutex>         // for call_once, once_flag
#include <sstream>       // for stringstream
#include <system_error>  // for error_code, system_category

#include "../collective/communicator-inl.h"  // for GetRank
#include "xgboost/collective/socket.h"       // for LastError
#include "xgboost/context.h"                 // for Context
#include "xgboost/logging.h"

namespace xgboost::error {
[[nodiscard]] std::string DeprecatedFunc(StringView old, StringView since, StringView replacement) {
  std::stringstream ss;
  ss << "`" << old << "` is deprecated since " << since << ", use `" << replacement << "` instead.";
  return ss.str();
}

[[nodiscard]] std::string InvalidModel(StringView fname) {
  std::stringstream ss;
  ss << "Invalid model format in: `" << fname << "`.";
  return ss.str();
}

[[nodiscard]] std::string OldBinaryModel(StringView fname) {
  std::stringstream ss;
  ss << "Failed to load model: `" << fname << "`. ";
  ss << R"doc(
The binary format has been deprecated in 1.6 and removed in 3.1, use UBJ or JSON
instead. You can port the binary model to UBJ and JSON by re-saving it with XGBoost
3.0. See:

    https://xgboost.readthedocs.io/en/stable/tutorials/saving_model.html

for more info.
)doc";
  return ss.str();
}

void WarnManualUpdater() {
  static std::once_flag flag;
  std::call_once(flag, [] {
    LOG(WARNING)
        << "You have manually specified the `updater` parameter. The `tree_method` parameter "
           "will be ignored. Incorrect sequence of updaters will produce undefined "
           "behavior. For common uses, we recommend using `tree_method` parameter instead.";
  });
}

void WarnEmptyDataset() {
  static std::once_flag flag;
  std::call_once(flag,
                 [] { LOG(WARNING) << "Empty dataset at worker: " << collective::GetRank(); });
}

void MismatchedDevices(Context const* booster, Context const* data) {
  static std::once_flag flag;
  std::call_once(flag, [&] {
    LOG(WARNING)
        << "Falling back to prediction using DMatrix due to mismatched devices. This might "
           "lead to higher memory usage and slower performance. XGBoost is running on: "
        << booster->DeviceName() << ", while the input data is on: " << data->DeviceName() << ".\n"
        << R"(Potential solutions:
- Use a data structure that matches the device ordinal in the booster.
- Set the device for booster before call to inplace_predict.

This warning will only be shown once.
)";
  });
}

void CheckOldNccl(std::int32_t major, std::int32_t minor, std::int32_t patch) {
  auto msg = [&] {
    std::stringstream ss;
    ss << "NCCL version too old: " << "(" << major << "." << minor << "." << patch << ")"
       << ". Install NCCL >= 2.23.4 .";
    return ss.str();
  };

  // Minimum required version.
  CHECK_GE(major, 2) << msg();
  CHECK_GE(minor, 21) << msg();

  // With 2.23.4+, we can abort the NCCL communicator after timeout.
  if (minor < 23) {
    LOG(WARNING) << msg();
  }
}

[[nodiscard]] std::error_code SystemError() {
  std::int32_t errsv = system::LastError();
  auto err = std::error_code{errsv, std::system_category()};
  return err;
}

void InvalidIntercept(std::int32_t n_classes, bst_target_t n_targets, std::size_t intercept_len) {
  std::stringstream ss;
  ss << "Invalid `base_score`, it should match the number of outputs for multi-class/target "
     << "models. `base_score` len: " << intercept_len;
  if (n_classes > 1) {
    ss << ", `n_classes`: " << n_classes;
  }
  if (n_targets > 1) {
    ss << ", `n_targets`: " << n_targets;
  }
  LOG(FATAL) << ss.str();
}
}  // namespace xgboost::error


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/error_msg.h <==
/**
 * Copyright 2023-2026, XGBoost contributors
 *
 * \brief Common error message for various checks.
 */
#ifndef XGBOOST_COMMON_ERROR_MSG_H_
#define XGBOOST_COMMON_ERROR_MSG_H_

#include <cstdint>       // for uint64_t
#include <limits>        // for numeric_limits
#include <string>        // for string
#include <system_error>  // for error_code

#include "xgboost/base.h"     // for bst_feature_t
#include "xgboost/context.h"  // for Context
#include "xgboost/logging.h"
#include "xgboost/string_view.h"  // for StringView

namespace xgboost::error {
constexpr StringView GroupWeight() {
  return "Size of weight must equal to the number of query groups when ranking group is used.";
}

constexpr StringView GroupSize() {
  return "Invalid query group structure. The number of rows obtained from group doesn't equal to ";
}

constexpr StringView LabelScoreSize() {
  return "The size of label doesn't match the size of prediction.";
}

constexpr StringView InfInData() {
  return "Input data contains `inf` or a value too large, while `missing` is not set to `inf`";
}

constexpr StringView NoF128() {
  return "128-bit floating point is not supported on current platform.";
}

constexpr StringView InconsistentMaxBin() {
  return "Inconsistent `max_bin`. `max_bin` should be the same across different QuantileDMatrix, "
         "and consistent with the Booster being trained.";
}

constexpr StringView InvalidMaxBin() { return "`max_bin` must be equal to or greater than 2."; }

constexpr StringView UnknownDevice() { return "Unknown device type."; }

inline void MaxFeatureSize(std::uint64_t n_features) {
  auto max_n_features = std::numeric_limits<bst_feature_t>::max();
  CHECK_LE(n_features, max_n_features)
      << "Unfortunately, XGBoost does not support data matrices with "
      << std::numeric_limits<bst_feature_t>::max() << " features or greater";
}

constexpr StringView InplacePredictProxy() {
  return "Inplace predict accepts only DMatrixProxy as input.";
}

inline void MaxSampleSize(std::size_t n) {
  LOG(FATAL) << "Sample size too large for the current updater. Maximum number of samples:" << n
             << ". Consider using a different updater or tree_method.";
}

constexpr StringView OldSerialization() {
  return R"doc(If you are loading a serialized model (like pickle in Python, RDS in R) or
configuration generated by an older version of XGBoost, please export the model by calling
`Booster.save_model` from that version first, then load it back in current version. See:

    https://xgboost.readthedocs.io/en/stable/tutorials/saving_model.html

for more details about differences between saving model and serializing.
)doc";
}

inline void WarnOldSerialization() {
  // Display it once is enough. Otherwise this can be really verbose in distributed
  // environments.
  static thread_local bool logged{false};
  if (logged) {
    return;
  }
  LOG(WARNING) << OldSerialization();
  logged = true;
}

[[nodiscard]] std::string InvalidModel(StringView fname);

[[nodiscard]] std::string OldBinaryModel(StringView fname);

void WarnManualUpdater();

void WarnEmptyDataset();

[[nodiscard]] std::string DeprecatedFunc(StringView old, StringView since, StringView replacement);

constexpr StringView InvalidCUDAOrdinal() {
  return "Invalid device. `device` is required to be CUDA and there must be at least one GPU "
         "available for using GPU.";
}

void MismatchedDevices(Context const* booster, Context const* data);

inline auto NoFederated() { return "XGBoost is not compiled with federated learning support."; }

inline auto NoCategorical(std::string name) {
  return name + " doesn't support categorical features.";
}

constexpr StringView InconsistentFeatureTypes() {
  return "Inconsistent feature types between batches.";
}

constexpr StringView InconsistentCategories() {
  return "Inconsistent number of categories between batches.";
}

void CheckOldNccl(std::int32_t major, std::int32_t minor, std::int32_t patch);

constexpr StringView ZeroCudaMemory() {
  return "No GPU memory is left, are you using RMM? If so, please install XGBoost with RMM "
         "support. If you are using other types of memory pool, please consider reserving a "
         "portion of the GPU memory for XGBoost.";
}

// float64 is not supported by JSON yet. Also, floating point as categories is tricky
// since floating point equality test is inaccurate for most hardware.
constexpr StringView NoFloatCat() {
  return "Category index from DataFrame has floating point dtype, consider using strings or "
         "integers instead.";
}

constexpr StringView CacheHostRatioNotImpl() {
  return "`cache_host_ratio` is only used by the GPU `ExtMemQuantileDMatrix`.";
}
constexpr StringView CacheHostRatioInvalid() {
  return "`cache_host_ratio` must be in range [0, 1].";
}

[[nodiscard]] std::error_code SystemError();

void InvalidIntercept(std::int32_t n_classes, bst_target_t n_targets, std::size_t intercept_len);

inline void Unreachable() { LOG(FATAL) << "Unreachable"; }
}  // namespace xgboost::error
#endif  // XGBOOST_COMMON_ERROR_MSG_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/expectile_loss_utils.cc <==
/**
 * Copyright 2026, XGBoost contributors
 */
#include "expectile_loss_utils.h"

namespace xgboost::common {
DMLC_REGISTER_PARAMETER(ExpectileLossParam);
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/expectile_loss_utils.h <==
/**
 * Copyright 2026, XGBoost contributors
 */
#ifndef XGBOOST_COMMON_EXPECTILE_LOSS_UTILS_H_
#define XGBOOST_COMMON_EXPECTILE_LOSS_UTILS_H_

#include <algorithm>  // for all_of

#include "param_array.h"        // for ParamArray
#include "xgboost/logging.h"    // CHECK
#include "xgboost/parameter.h"  // XGBoostParameter

namespace xgboost::common {
struct ExpectileLossParam : public XGBoostParameter<ExpectileLossParam> {
  ParamArray<float> expectile_alpha{"expectile_alpha"};
  DMLC_DECLARE_PARAMETER(ExpectileLossParam) {
    DMLC_DECLARE_FIELD(expectile_alpha)
        .describe("List of expectiles for expectile loss.")
        .set_default(ParamArray<float>{"expectile_alpha"});
  }
  void Validate() const {
    CHECK(GetInitialised());
    CHECK(!expectile_alpha.Get().empty());
    auto const& array = expectile_alpha.Get();
    auto valid =
        std::all_of(array.cbegin(), array.cend(), [](auto q) { return q >= 0.0 && q <= 1.0; });
    CHECK(valid) << "expectile alpha must be in the range [0.0, 1.0].";
    CHECK(std::is_sorted(array.cbegin(), array.cend()))
        << "expectile alpha must be sorted in ascending order.";
  }
};
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_EXPECTILE_LOSS_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/group_data.h <==
/*!
 * Copyright 2014-2021 by Contributors
 * \file group_data.h
 * \brief this file defines utils to group data by integer keys
 *     Input: given input sequence (key,value), (k1,v1), (k2,v2)
 *     Ouptupt: an array of values data = [v1,v2,v3 .. vn]
 *              and a group pointer ptr,
 *              data[ptr[k]:ptr[k+1]] contains values that corresponds to key k
 *
 * This can be used to construct CSR/CSC matrix from un-ordered input
 * The major algorithm is a two pass linear scan algorithm that requires two pass scan over the data
 * \author Tianqi Chen
 */
#ifndef XGBOOST_COMMON_GROUP_DATA_H_
#define XGBOOST_COMMON_GROUP_DATA_H_

#include <cstddef>
#include <vector>
#include <algorithm>
#include <utility>

#include "xgboost/base.h"

namespace xgboost {
namespace common {
/*!
 * \brief multi-thread version of group builder
 * \tparam ValueType type of entries in the sparse matrix
 * \tparam SizeType type of the index range holder
 * \tparam is_row_major bool value helps to reduce memory for row major
 */
template<typename ValueType, typename SizeType = bst_ulong, bool is_row_major = false>
class ParallelGroupBuilder {
 public:
  /**
   * \brief parallel group builder of data.
   *
   * \param [in,out]  p_rptr          Row offsets for CSR matrix.
   * \param [in,out]  p_data          Data vector to populate
   * \param           base_row_offset (Optional) If the matrix we are building
   * is already partially populated, use this to indicate the row index we are
   * starting from. This saves considerable amounts of time/memory when
   * incrementaly building.
   */
  ParallelGroupBuilder(std::vector<SizeType> *p_rptr,
                       std::vector<ValueType> *p_data,
                       size_t base_row_offset = 0)
      : rptr_(*p_rptr),
        data_(*p_data),
        base_row_offset_(base_row_offset) {}

  /*!
   * \brief step 1: initialize the helper, with hint of number keys
   *                and thread used in the construction
   * \param max_key number of keys in the matrix, can be smaller than expected,
   *                for row major adapter max_key is equal to batch size
   * \param nthread number of thread that will be used in construction
   */
  void InitBudget(std::size_t max_key, int nthread) {
    thread_rptr_.resize(nthread);
    const size_t full_size = is_row_major ? max_key : max_key - std::min(base_row_offset_, max_key);
    thread_displacement_ = is_row_major ? full_size / nthread : 0;
    for (std::size_t i = 0; i < thread_rptr_.size() - 1; ++i) {
      const size_t thread_size = is_row_major ? thread_displacement_ : full_size;
      thread_rptr_[i].resize(thread_size, 0);
    }
    const size_t last_thread_size = is_row_major ? (full_size - (nthread - 1)*thread_displacement_)
                                                 : full_size;
    thread_rptr_[nthread - 1].resize(last_thread_size, 0);
  }

  /*!
   * \brief step 2: add budget to each key
   * \param key the key
   * \param threadid the id of thread that calls this function
   * \param nelem number of element budget add to this row
   */
  void AddBudget(std::size_t key, int threadid, SizeType nelem = 1) {
    std::vector<SizeType> &trptr = thread_rptr_[threadid];
    size_t offset_key = is_row_major ? (key - base_row_offset_ - threadid*thread_displacement_)
                                     : (key - base_row_offset_);
    if (trptr.size() < offset_key + 1) {
      trptr.resize(offset_key + 1, 0);
    }
    trptr[offset_key] += nelem;
  }

  /*! \brief step 3: initialize the necessary storage */
  inline void InitStorage() {
    if (is_row_major) {
      size_t expected_rows = 0;
      for (std::size_t tid = 0; tid < thread_rptr_.size(); ++tid) {
        expected_rows += thread_rptr_[tid].size();
      }
      // initialize rptr to be beginning of each segment
      SizeType rptr_fill_value = rptr_.empty() ? 0 : rptr_.back();
      rptr_.resize(expected_rows + base_row_offset_ + 1, rptr_fill_value);

      std::size_t count = 0;
      size_t offset_idx = base_row_offset_ + 1;
      for (std::size_t tid = 0; tid < thread_rptr_.size(); ++tid) {
        std::vector<SizeType> &trptr = thread_rptr_[tid];
        for (std::size_t i = 0; i < trptr.size(); ++i) {
          std::size_t thread_count = trptr[i];  // how many entries in this row
          trptr[i] = count + rptr_fill_value;
          count += thread_count;
          if (offset_idx < rptr_.size()) {
            rptr_[offset_idx++] += count;
          }
        }
      }
      data_.resize(rptr_.back());  // usage of empty allocator can help to improve performance
    } else {
      // set rptr to correct size
      SizeType rptr_fill_value = rptr_.empty() ? 0 : rptr_.back();
      for (std::size_t tid = 0; tid < thread_rptr_.size(); ++tid) {
        if (rptr_.size() <= thread_rptr_[tid].size() + base_row_offset_) {
          rptr_.resize(thread_rptr_[tid].size() + base_row_offset_ + 1,
                       rptr_fill_value);  // key + 1
        }
      }
      // initialize rptr to be beginning of each segment
      std::size_t count = 0;
      for (std::size_t i = base_row_offset_; i + 1 < rptr_.size(); ++i) {
        for (std::size_t tid = 0; tid < thread_rptr_.size(); ++tid) {
          std::vector<SizeType> &trptr = thread_rptr_[tid];
          if (i < trptr.size() +
                      base_row_offset_) {  // i^th row is assigned for this thread
            std::size_t thread_count =
                trptr[i - base_row_offset_];  // how many entries in this row
            trptr[i - base_row_offset_] = count + rptr_.back();
            count += thread_count;
          }
        }
        rptr_[i + 1] += count;  // pointer accumulated from all thread
      }
      data_.resize(rptr_.back());
    }
  }

  /*!
   * \brief step 4: add data to the allocated space,
   *   the calls to this function should be exactly match previous call to AddBudget
   *
   * \param key the key of group.
   * \param value The value to be pushed to the group.
   * \param threadid the id of thread that calls this function
   */
  void Push(std::size_t key, ValueType&& value, int threadid) {
    size_t offset_key = is_row_major ? (key - base_row_offset_ - threadid * thread_displacement_)
                                     : (key - base_row_offset_);
    SizeType &rp = thread_rptr_[threadid][offset_key];
    data_[rp++] = std::move(value);
  }

 private:
  /*! \brief pointer to the beginning and end of each continuous key */
  std::vector<SizeType> &rptr_;
  /*! \brief index of nonzero entries in each row */
  std::vector<ValueType> &data_;
  /*! \brief thread local data structure */
  std::vector<std::vector<SizeType> > thread_rptr_;
  /** \brief Used when rows being pushed into the builder are strictly above some number. */
  size_t base_row_offset_;
  /** \brief Used for row major adapters to handle reduced thread local memory allocation */
  size_t thread_displacement_;
};
}  // namespace common
}  // namespace xgboost
#endif  // XGBOOST_COMMON_GROUP_DATA_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/hist_util.cc <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 * \file hist_util.cc
 */
#include "hist_util.h"

#include <dmlc/timer.h>

#include <vector>

#include "../data/adapter.h"         // for SparsePageAdapterBatch
#include "../data/gradient_index.h"  // for GHistIndexMatrix
#include "cache_manager.h"           // for CacheManager
#include "io.h"                      // for AlignedResourceReadStream, AlignedFileWriteStream
#include "quantile.h"
#include "xgboost/base.h"
#include "xgboost/context.h"  // for Context
#include "xgboost/data.h"     // for SparsePage, SortedCSCPage

#if defined(XGBOOST_MM_PREFETCH_PRESENT)
#include <xmmintrin.h>
#define PREFETCH_READ_T0(addr) _mm_prefetch(reinterpret_cast<const char *>(addr), _MM_HINT_T0)
#elif defined(XGBOOST_BUILTIN_PREFETCH_PRESENT)
#define PREFETCH_READ_T0(addr) __builtin_prefetch(reinterpret_cast<const char *>(addr), 0, 3)
#else  // no SW pre-fetching available; PREFETCH_READ_T0 is no-op
#define PREFETCH_READ_T0(addr) \
  do {                         \
  } while (0)
#endif  // defined(XGBOOST_MM_PREFETCH_PRESENT)

namespace xgboost::common {
HistogramCuts::HistogramCuts(bst_feature_t n_features)
    : cut_ptrs_(static_cast<std::size_t>(n_features) + 1, 0) {}

void HistogramCuts::Save(common::AlignedFileWriteStream *fo) const {
  auto const &ptrs = this->Ptrs();
  CHECK_LE(Span{ptrs}.size_bytes(), WriteVec(fo, ptrs));
  auto const &vals = this->Values();
  CHECK_LE(Span{vals}.size_bytes(), WriteVec(fo, vals));
  CHECK_GE(fo->Write(has_categorical_), sizeof(has_categorical_));
  CHECK_GE(fo->Write(max_cat_), sizeof(max_cat_));
}

[[nodiscard]] HistogramCuts *HistogramCuts::Load(common::AlignedResourceReadStream *fi) {
  auto p_cuts = new HistogramCuts{0};
  CHECK(ReadVec(fi, &p_cuts->cut_ptrs_.HostVector()));
  CHECK(ReadVec(fi, &p_cuts->cut_values_.HostVector()));
  CHECK(fi->Read(&p_cuts->has_categorical_));
  CHECK(fi->Read(&p_cuts->max_cat_));
  return p_cuts;
}

HistogramCuts SketchOnDMatrix(Context const *ctx, DMatrix *m, bst_bin_t max_bins, bool use_sorted,
                              Span<float const> hessian) {
  auto const &info = m->Info();
  auto n_threads = ctx->Threads();
  std::vector<bst_idx_t> reduced(info.num_col_, 0);
  for (auto const &page : m->GetBatches<SparsePage>()) {
    auto const &entries_per_column =
        CalcColumnSize(data::SparsePageAdapterBatch{page.GetView()}, info.num_col_, n_threads,
                       [](auto) { return true; });
    CHECK_EQ(entries_per_column.size(), info.num_col_);
    for (size_t i = 0; i < entries_per_column.size(); ++i) {
      reduced[i] += entries_per_column[i];
    }
  }

  if (!use_sorted) {
    HostSketchContainer container(ctx, max_bins, m->Info().feature_types.ConstHostSpan(), reduced,
                                  HostSketchContainer::UseGroup(info));
    for (auto const &page : m->GetBatches<SparsePage>()) {
      container.PushRowPage(page, info, hessian);
    }
    return container.MakeCuts(ctx, m->Info());
  } else {
    HostSketchContainer container{ctx, max_bins, m->Info().feature_types.ConstHostSpan(), reduced,
                                  HostSketchContainer::UseGroup(info)};
    for (auto const &page : m->GetBatches<SortedCSCPage>(ctx)) {
      container.PushColPage(page, info, hessian);
    }
    return container.MakeCuts(ctx, m->Info());
  }
}

/*!
 * \brief Increment hist as dst += add in range [begin, end)
 */
void IncrementHist(GHistRow dst, ConstGHistRow add, std::size_t begin, std::size_t end) {
  double *pdst = reinterpret_cast<double *>(dst.data());
  const double *padd = reinterpret_cast<const double *>(add.data());

  for (std::size_t i = 2 * begin; i < 2 * end; ++i) {
    pdst[i] += padd[i];
  }
}

/*!
 * \brief Copy hist from src to dst in range [begin, end)
 */
void CopyHist(GHistRow dst, const GHistRow src, size_t begin, size_t end) {
  double *pdst = reinterpret_cast<double *>(dst.data());
  const double *psrc = reinterpret_cast<const double *>(src.data());

  for (size_t i = 2 * begin; i < 2 * end; ++i) {
    pdst[i] = psrc[i];
  }
}

/*!
 * \brief Compute Subtraction: dst = src1 - src2 in range [begin, end)
 */
void SubtractionHist(GHistRow dst, const GHistRow src1, const GHistRow src2, size_t begin,
                     size_t end) {
  double *pdst = reinterpret_cast<double *>(dst.data());
  const double *psrc1 = reinterpret_cast<const double *>(src1.data());
  const double *psrc2 = reinterpret_cast<const double *>(src2.data());

  for (size_t i = 2 * begin; i < 2 * end; ++i) {
    pdst[i] = psrc1[i] - psrc2[i];
  }
}

struct Prefetch {
 public:
  static constexpr size_t kCacheLineSize = 64;
  static constexpr size_t kPrefetchOffset = 10;

 private:
  static constexpr size_t kNoPrefetchSize =
      kPrefetchOffset + kCacheLineSize / sizeof(decltype(GHistIndexMatrix::row_ptr)::value_type);

 public:
  static size_t NoPrefetchSize(size_t rows) { return std::min(rows, kNoPrefetchSize); }

  template <typename T>
  static constexpr size_t GetPrefetchStep() {
    return Prefetch::kCacheLineSize / sizeof(T);
  }
};

constexpr size_t Prefetch::kNoPrefetchSize;

struct RuntimeFlags {
  const bool first_page;
  const bool read_by_column;
  const BinTypeSize bin_type_size;
};

template <bool _any_missing, bool _first_page = false, bool _read_by_column = false,
          typename BinIdxTypeName = uint8_t>
class GHistBuildingManager {
 public:
  constexpr static bool kAnyMissing = _any_missing;
  constexpr static bool kFirstPage = _first_page;
  constexpr static bool kReadByColumn = _read_by_column;
  using BinIdxType = BinIdxTypeName;

 private:
  template <bool new_first_page>
  struct SetFirstPage {
    using Type = GHistBuildingManager<kAnyMissing, new_first_page, kReadByColumn, BinIdxType>;
  };

  template <bool new_read_by_column>
  struct SetReadByColumn {
    using Type = GHistBuildingManager<kAnyMissing, kFirstPage, new_read_by_column, BinIdxType>;
  };

  template <typename NewBinIdxType>
  struct SetBinIdxType {
    using Type = GHistBuildingManager<kAnyMissing, kFirstPage, kReadByColumn, NewBinIdxType>;
  };

  using Type = GHistBuildingManager<kAnyMissing, kFirstPage, kReadByColumn, BinIdxType>;

 public:
  /* Entry point to dispatcher
   * This function check matching run time flags to compile time flags.
   * In case of difference, it creates a Manager with different template parameters
   *  and forward the call there.
   */
  template <typename Fn>
  static void DispatchAndExecute(const RuntimeFlags &flags, Fn &&fn) {
    if (flags.first_page != kFirstPage) {
      SetFirstPage<true>::Type::DispatchAndExecute(flags, std::forward<Fn>(fn));
    } else if (flags.read_by_column != kReadByColumn) {
      SetReadByColumn<true>::Type::DispatchAndExecute(flags, std::forward<Fn>(fn));
    } else if (flags.bin_type_size != sizeof(BinIdxType)) {
      DispatchBinType(flags.bin_type_size, [&](auto t) {
        using NewBinIdxType = decltype(t);
        SetBinIdxType<NewBinIdxType>::Type::DispatchAndExecute(flags, std::forward<Fn>(fn));
      });
    } else {
      fn(Type());
    }
  }
};

// Build the sparse histogram one column block at a time, accumulating into a
// thread-local buffer that fits in cache. Returns false (fall through to the
// direct-scatter loop) when the histogram fits in cache or per-leaf scatter
// work does not amortize the per-block overhead.
template <class BuildingManager>
bool BuildSparseHistByBlocks(Span<GradientPair const> gpair, Span<bst_idx_t const> row_indices,
                             const GHistIndexMatrix &gmat, GHistRow hist) {
  constexpr bool kFirstPage = BuildingManager::kFirstPage;
  using BinIdxType = typename BuildingManager::BinIdxType;

  constexpr size_t kColBlockSize = 32;

  auto const &cut_ptrs = gmat.cut.Ptrs();
  const size_t n_features = cut_ptrs.size() - 1;
  const size_t total_hist_bins = cut_ptrs.back();

  // Check 1: histogram size vs. per-thread cache budget. Detected once per
  // process via CacheManager (CPUID + sane defaults).
  static const CacheManager kCacheManager{};
  const size_t hist_bytes = 2 * sizeof(double) * total_hist_bins;
  const double l3_per_thread =
      static_cast<double>(kCacheManager.L3Size()) / std::max(1, omp_get_max_threads());
  const double usable_cache = 0.8 * (kCacheManager.L2Size() + l3_per_thread);
  if (static_cast<double>(hist_bytes) <= usable_cache) {
    return false;
  }

  const size_t size = row_indices.size();
  bst_idx_t const *rid = row_indices.data();
  auto const &row_ptr = gmat.row_ptr.data();
  auto base_rowid = gmat.base_rowid;
  auto get_row_ptr = [&](bst_idx_t ridx) {
    return kFirstPage ? row_ptr[ridx] : row_ptr[ridx - base_rowid];
  };

  // Check 2: per-node nnz must amortize the tile path's fixed per-block cost.
  size_t nnz = 0;
  for (size_t i = 0; i < size; ++i) {
    nnz += get_row_ptr(rid[i] + 1) - get_row_ptr(rid[i]);
  }
  const size_t n_blocks = (n_features + kColBlockSize - 1) / kColBlockSize;
  const size_t tile_overhead = size * n_blocks + total_hist_bins;
  if (nnz <= 2 * tile_overhead) {
    return false;
  }

  size_t max_block_bins = 0;
  for (size_t jj = 0; jj < n_features; jj += kColBlockSize) {
    size_t jj_end = std::min(jj + kColBlockSize, n_features);
    size_t bins = cut_ptrs[jj_end] - cut_ptrs[jj];
    max_block_bins = std::max(max_block_bins, bins);
  }

  std::vector<double> tl_buf(max_block_bins * 2);
  std::vector<size_t> tl_row_starts(size);
  std::vector<size_t> tl_row_sizes(size);
  std::vector<uint32_t> tl_cursors(size, 0);

  for (size_t i = 0; i < size; ++i) {
    tl_row_starts[i] = get_row_ptr(rid[i]);
    tl_row_sizes[i] = get_row_ptr(rid[i] + 1) - tl_row_starts[i];
  }

  auto const *p_gpair = reinterpret_cast<const float *>(gpair.data());
  const BinIdxType *gradient_index = gmat.index.data<BinIdxType>();
  auto hist_data = reinterpret_cast<double *>(hist.data());
  const uint32_t two{2};

  for (size_t cid_begin = 0; cid_begin < n_features; cid_begin += kColBlockSize) {
    const size_t cid_end = std::min(cid_begin + kColBlockSize, n_features);
    const uint32_t bin_lo = cut_ptrs[cid_begin];
    const uint32_t bin_hi = cut_ptrs[cid_end];
    const size_t block_n_bins = bin_hi - bin_lo;

    double *local_hist = tl_buf.data();
    std::fill_n(local_hist, block_n_bins * 2, 0.0);

    for (size_t i = 0; i < size; ++i) {
      const BinIdxType *gr_row = gradient_index + tl_row_starts[i];
      const size_t row_size = tl_row_sizes[i];
      const size_t idx_gh = two * rid[i];
      const float pgh_t[] = {p_gpair[idx_gh], p_gpair[idx_gh + 1]};

      size_t j = tl_cursors[i];
      while (j < row_size && static_cast<uint32_t>(gr_row[j]) < bin_lo) ++j;
      while (j < row_size && static_cast<uint32_t>(gr_row[j]) < bin_hi) {
        const uint32_t gidx = static_cast<uint32_t>(gr_row[j]);
        const uint32_t local_bin = two * (gidx - bin_lo);
        *(local_hist + local_bin) += pgh_t[0];
        *(local_hist + local_bin + 1) += pgh_t[1];
        ++j;
      }
      tl_cursors[i] = j;
    }

    double *dst = hist_data + two * bin_lo;
    for (size_t j = 0; j < block_n_bins * 2; ++j) {
      dst[j] += local_hist[j];
    }
  }
  return true;
}

template <bool do_prefetch, class BuildingManager>
void RowsWiseBuildHistKernel(Span<GradientPair const> gpair, Span<bst_idx_t const> row_indices,
                             const GHistIndexMatrix &gmat, GHistRow hist) {
  constexpr bool kAnyMissing = BuildingManager::kAnyMissing;
  constexpr bool kFirstPage = BuildingManager::kFirstPage;
  using BinIdxType = typename BuildingManager::BinIdxType;

  if constexpr (kAnyMissing) {
    if (BuildSparseHistByBlocks<BuildingManager>(gpair, row_indices, gmat, hist)) {
      return;
    }
  }

  const size_t size = row_indices.size();
  bst_idx_t const *rid = row_indices.data();
  auto const *p_gpair = reinterpret_cast<const float *>(gpair.data());
  const BinIdxType *gradient_index = gmat.index.data<BinIdxType>();

  auto const &row_ptr = gmat.row_ptr.data();
  auto base_rowid = gmat.base_rowid;
  std::uint32_t const *offsets = gmat.index.Offset();
  // There's no feature-based compression if missing value is present.
  if (kAnyMissing) {
    CHECK(!offsets);
  } else {
    CHECK(offsets);
  }

  auto get_row_ptr = [&](bst_idx_t ridx) {
    return kFirstPage ? row_ptr[ridx] : row_ptr[ridx - base_rowid];
  };
  auto get_rid = [&](bst_idx_t ridx) {
    return kFirstPage ? ridx : (ridx - base_rowid);
  };

  CHECK_NE(row_indices.size(), 0);
  const size_t n_features =
      get_row_ptr(row_indices.data()[0] + 1) - get_row_ptr(row_indices.data()[0]);
  auto hist_data = reinterpret_cast<double *>(hist.data());
  const uint32_t two{2};  // Each element from 'gpair' and 'hist' contains
                          // 2 FP values: gradient and hessian.
                          // So we need to multiply each row-index/bin-index by 2
                          // to work with gradient pairs as a singe row FP array

  for (std::size_t i = 0; i < size; ++i) {
    const size_t icol_start = kAnyMissing ? get_row_ptr(rid[i]) : get_rid(rid[i]) * n_features;
    const size_t icol_end = kAnyMissing ? get_row_ptr(rid[i] + 1) : icol_start + n_features;

    const size_t row_size = icol_end - icol_start;
    const size_t idx_gh = two * rid[i];

    if (do_prefetch) {
      const size_t icol_start_prefetch =
          kAnyMissing ? get_row_ptr(rid[i + Prefetch::kPrefetchOffset])
                      : get_rid(rid[i + Prefetch::kPrefetchOffset]) * n_features;
      const size_t icol_end_prefetch = kAnyMissing
                                           ? get_row_ptr(rid[i + Prefetch::kPrefetchOffset] + 1)
                                           : icol_start_prefetch + n_features;

      PREFETCH_READ_T0(p_gpair + two * rid[i + Prefetch::kPrefetchOffset]);
      for (size_t j = icol_start_prefetch; j < icol_end_prefetch;
           j += Prefetch::GetPrefetchStep<uint32_t>()) {
        PREFETCH_READ_T0(gradient_index + j);
      }
    }
    const BinIdxType *gr_index_local = gradient_index + icol_start;

    // The trick with pgh_t buffer helps the compiler to generate faster binary.
    const float pgh_t[] = {p_gpair[idx_gh], p_gpair[idx_gh + 1]};
    for (size_t j = 0; j < row_size; ++j) {
      const uint32_t idx_bin =
          two * (static_cast<uint32_t>(gr_index_local[j]) + (kAnyMissing ? 0 : offsets[j]));
      auto hist_local = hist_data + idx_bin;
      *(hist_local) += pgh_t[0];
      *(hist_local + 1) += pgh_t[1];
    }
  }
}

template <class BuildingManager>
void ColsWiseBuildHistKernel(Span<GradientPair const> gpair, Span<bst_idx_t const> row_indices,
                             const GHistIndexMatrix &gmat, GHistRow hist) {
  constexpr bool kAnyMissing = BuildingManager::kAnyMissing;
  constexpr bool kFirstPage = BuildingManager::kFirstPage;
  using BinIdxType = typename BuildingManager::BinIdxType;
  const size_t size = row_indices.size();
  bst_idx_t const *rid = row_indices.data();
  auto const *pgh = reinterpret_cast<const float *>(gpair.data());
  const BinIdxType *gradient_index = gmat.index.data<BinIdxType>();

  auto const &row_ptr = gmat.row_ptr.data();
  auto base_rowid = gmat.base_rowid;
  const uint32_t *offsets = gmat.index.Offset();
  auto get_row_ptr = [&](bst_idx_t ridx) {
    return kFirstPage ? row_ptr[ridx] : row_ptr[ridx - base_rowid];
  };
  auto get_rid = [&](bst_idx_t ridx) {
    return kFirstPage ? ridx : (ridx - base_rowid);
  };

  const size_t n_features = gmat.cut.Ptrs().size() - 1;
  const size_t n_columns = n_features;
  auto hist_data = reinterpret_cast<double *>(hist.data());
  const uint32_t two{2};  // Each element from 'gpair' and 'hist' contains
                          // 2 FP values: gradient and hessian.
                          // So we need to multiply each row-index/bin-index by 2
                          // to work with gradient pairs as a singe row FP array

  // Column-block tiling with local buffer:
  // Process kColBlockSize columns at a time, accumulating into a small local
  // buffer that fits in L1/L2. This amortizes gpair loads across multiple
  // columns per row visit and localizes histogram writes.
  auto const &cut_ptrs = gmat.cut.Ptrs();
  constexpr size_t kColBlockSize = 32;

  // Pre-allocate thread-local buffer sized for the largest column block
  size_t max_block_bins = 0;
  for (size_t jj = 0; jj < n_columns; jj += kColBlockSize) {
    size_t jj_end = std::min(jj + kColBlockSize, n_columns);
    size_t bins = cut_ptrs[jj_end] - cut_ptrs[jj];
    max_block_bins = std::max(max_block_bins, bins);
  }

  std::vector<double> tl_cols_buf(max_block_bins * 2);

  for (size_t cid_begin = 0; cid_begin < n_columns; cid_begin += kColBlockSize) {
    const size_t cid_end = std::min(cid_begin + kColBlockSize, n_columns);
    const size_t chunk_bin_begin = cut_ptrs[cid_begin];
    const size_t chunk_bin_end = cut_ptrs[cid_end];
    const size_t chunk_n_bins = chunk_bin_end - chunk_bin_begin;

    double *local_hist = tl_cols_buf.data();
    std::fill_n(local_hist, chunk_n_bins * 2, 0.0);

    for (size_t i = 0; i < size; ++i) {
      const size_t row_id = rid[i];
      const size_t icol_start = kAnyMissing ? get_row_ptr(row_id) : get_rid(row_id) * n_features;
      const size_t icol_end = kAnyMissing ? get_row_ptr(rid[i] + 1) : icol_start + n_features;
      const size_t row_size = icol_end - icol_start;

      const size_t idx_gh = two * row_id;
      const float pgh_t[] = {pgh[idx_gh], pgh[idx_gh + 1]};
      const BinIdxType *gr_index_local = gradient_index + icol_start;

      for (size_t cid = cid_begin; cid < cid_end; ++cid) {
        if (cid < row_size) {
          const uint32_t offset = kAnyMissing ? 0 : offsets[cid];
          const uint32_t global_bin = static_cast<uint32_t>(gr_index_local[cid]) + offset;
          const uint32_t local_bin = two * (global_bin - static_cast<uint32_t>(chunk_bin_begin));
          *(local_hist + local_bin) += pgh_t[0];
          *(local_hist + local_bin + 1) += pgh_t[1];
        }
      }
    }

    // Flush local buffer to full histogram
    double *dst = hist_data + two * chunk_bin_begin;
    for (size_t j = 0; j < chunk_n_bins * 2; ++j) {
      dst[j] += local_hist[j];
    }
  }
}

template <class BuildingManager>
void BuildHistDispatch(Span<GradientPair const> gpair, Span<bst_idx_t const> row_indices,
                       const GHistIndexMatrix &gmat, GHistRow hist) {
  if (BuildingManager::kReadByColumn) {
    ColsWiseBuildHistKernel<BuildingManager>(gpair, row_indices, gmat, hist);
  } else {
    if (row_indices.empty()) {
      return;
    }

    const size_t nrows = row_indices.size();
    const size_t no_prefetch_size = Prefetch::NoPrefetchSize(nrows);
    // if need to work with all rows from bin-matrix (e.g. root node)
    const bool contiguousBlock =
        (row_indices.begin()[nrows - 1] - row_indices.begin()[0]) == (nrows - 1);

    if (contiguousBlock) {
      // contiguous memory access, built-in HW prefetching is enough
      RowsWiseBuildHistKernel<false, BuildingManager>(gpair, row_indices, gmat, hist);
    } else {
      auto span1 = row_indices.subspan(0, row_indices.size() - no_prefetch_size);
      if (!span1.empty()) {
        RowsWiseBuildHistKernel<true, BuildingManager>(gpair, span1, gmat, hist);
      }
      // no prefetching to avoid loading extra memory
      auto span2 = row_indices.subspan(row_indices.size() - no_prefetch_size);
      if (!span2.empty()) {
        RowsWiseBuildHistKernel<false, BuildingManager>(gpair, span2, gmat, hist);
      }
    }
  }
}

template <bool any_missing>
void BuildHist(Span<GradientPair const> gpair, Span<bst_idx_t const> row_indices,
               const GHistIndexMatrix &gmat, GHistRow hist, bool read_by_column) {
  bool first_page = gmat.base_rowid == 0;
  auto bin_type_size = gmat.index.GetBinTypeSize();

  GHistBuildingManager<any_missing>::DispatchAndExecute(
      {first_page, read_by_column, bin_type_size}, [&](auto t) {
        using BuildingManager = decltype(t);
        BuildHistDispatch<BuildingManager>(gpair, row_indices, gmat, hist);
      });
}

template void BuildHist<true>(Span<GradientPair const> gpair, Span<bst_idx_t const> row_indices,
                              const GHistIndexMatrix &gmat, GHistRow hist, bool read_by_column);

template void BuildHist<false>(Span<GradientPair const> gpair, Span<bst_idx_t const> row_indices,
                               const GHistIndexMatrix &gmat, GHistRow hist, bool read_by_column);
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/hist_util.cu <==
/**
 * Copyright 2018~2026, XGBoost contributors
 */
#include <thrust/binary_search.h>
#include <thrust/copy.h>
#include <thrust/execution_policy.h>
#include <thrust/functional.h>
#include <thrust/iterator/counting_iterator.h>
#include <thrust/iterator/discard_iterator.h>
#include <thrust/iterator/transform_iterator.h>
#include <thrust/reduce.h>
#include <thrust/sort.h>
#include <thrust/tuple.h>  // for tuple
#include <xgboost/logging.h>

#include <algorithm>
#include <cstddef>  // for size_t
#include <utility>
#include <vector>

#include "categorical.h"
#include "cuda_context.cuh"  // for CUDAContext
#include "device_helpers.cuh"
#include "hist_util.cuh"
#include "hist_util.h"
#include "quantile.h"
#include "xgboost/host_device_vector.h"

namespace xgboost::common {
namespace detail {
size_t RequiredSampleCutsPerColumn(int max_bins, size_t num_rows) {
  double eps = SketchEpsilon(max_bins, num_rows);
  size_t num_cuts = WQuantileSketch::LimitSizeLevel(num_rows, eps);
  return std::min(num_cuts, num_rows);
}

void SortByWeight(Context const* ctx, dh::device_vector<float>* weights,
                  dh::device_vector<Entry>* sorted_entries) {
  // Sort both entries and wegihts.
  auto cuctx = ctx->CUDACtx();
  CHECK_EQ(weights->size(), sorted_entries->size());
  thrust::sort_by_key(cuctx->TP(), sorted_entries->begin(), sorted_entries->end(), weights->begin(),
                      detail::EntryCompareOp());

  // Scan weights
  thrust::inclusive_scan_by_key(
      cuctx->CTP(), sorted_entries->begin(), sorted_entries->end(), weights->begin(),
      weights->begin(),
      [=] __device__(const Entry& a, const Entry& b) { return a.index == b.index; });
}

void RemoveDuplicatedCategories(Context const* ctx, MetaInfo const& info,
                                dh::device_vector<Entry>* p_sorted_entries,
                                dh::device_vector<float>* p_sorted_weights,
                                dh::caching_device_vector<size_t>* p_column_sizes_scan) {
  info.feature_types.SetDevice(ctx->Device());
  auto d_feature_types = info.feature_types.ConstDeviceSpan();
  CHECK(!d_feature_types.empty());
  auto& column_sizes_scan = *p_column_sizes_scan;
  auto& sorted_entries = *p_sorted_entries;
  // Removing duplicated entries in categorical features.

  // We don't need to accumulate weight for duplicated entries as there's no weighted
  // sketching for categorical features, the categories are the cut values.
  dh::caching_device_vector<size_t> new_column_scan(column_sizes_scan.size());
  std::size_t n_uniques{0};
  if (p_sorted_weights) {
    using Pair = thrust::tuple<Entry, float>;
    auto d_sorted_entries = dh::ToSpan(sorted_entries);
    auto d_sorted_weights = dh::ToSpan(*p_sorted_weights);
    auto val_in_it = thrust::make_zip_iterator(d_sorted_entries.data(), d_sorted_weights.data());
    auto val_out_it = thrust::make_zip_iterator(d_sorted_entries.data(), d_sorted_weights.data());
    n_uniques =
        dh::SegmentedUnique(ctx->CUDACtx()->CTP(), column_sizes_scan.data().get(),
                            column_sizes_scan.data().get() + column_sizes_scan.size(), val_in_it,
                            val_in_it + sorted_entries.size(), new_column_scan.data().get(),
                            val_out_it, [=] __device__(Pair const& l, Pair const& r) {
                              Entry const& le = thrust::get<0>(l);
                              Entry const& re = thrust::get<0>(r);
                              if (le.index == re.index && IsCat(d_feature_types, le.index)) {
                                return le.fvalue == re.fvalue;
                              }
                              return false;
                            });
    p_sorted_weights->resize(n_uniques);
  } else {
    n_uniques = dh::SegmentedUnique(ctx->CUDACtx()->CTP(), column_sizes_scan.data().get(),
                                    column_sizes_scan.data().get() + column_sizes_scan.size(),
                                    sorted_entries.begin(), sorted_entries.end(),
                                    new_column_scan.data().get(), sorted_entries.begin(),
                                    [=] __device__(Entry const& l, Entry const& r) {
                                      if (l.index == r.index) {
                                        if (IsCat(d_feature_types, l.index)) {
                                          return l.fvalue == r.fvalue;
                                        }
                                      }
                                      return false;
                                    });
  }
  sorted_entries.resize(n_uniques);

  // Renew the column scan based on categorical data. Numerical columns preserve their original
  // span, while categorical columns shrink to their unique category count.
  column_sizes_scan = std::move(new_column_scan);
}
}  // namespace detail

namespace {
[[nodiscard]] bst_idx_t RowsInEntrySpan(SparsePage const& page, std::size_t begin,
                                        std::size_t end) {
  CHECK_LT(begin, end);
  auto const& h_offset = page.offset.ConstHostVector();
  auto row_begin_it = std::upper_bound(h_offset.cbegin(), h_offset.cend(), begin);
  auto row_end_it = std::lower_bound(h_offset.cbegin(), h_offset.cend(), end);
  auto row_begin = std::distance(h_offset.cbegin(), row_begin_it) - 1;
  auto row_end = std::distance(h_offset.cbegin(), row_end_it);
  CHECK_LE(row_begin, row_end);
  return std::max<bst_idx_t>(1, row_end - row_begin);
}
}  // namespace

void ProcessWeightedBatch(Context const* ctx, const SparsePage& page, MetaInfo const& info,
                          std::size_t begin, std::size_t end,
                          SketchContainer* sketch_container,  // <- output sketch
                          common::Span<float const> sample_weight) {
  dh::device_vector<Entry> sorted_entries;
  if (page.data.DeviceCanRead()) {
    // direct copy if data is already on device
    auto const& d_data = page.data.ConstDevicePointer();
    sorted_entries = dh::device_vector<Entry>(d_data + begin, d_data + end);
  } else {
    const auto& h_data = page.data.ConstHostVector();
    sorted_entries = dh::device_vector<Entry>(h_data.begin() + begin, h_data.begin() + end);
  }

  bst_idx_t base_rowid = page.base_rowid;

  dh::device_vector<float> entry_weight;
  auto cuctx = ctx->CUDACtx();
  if (!sample_weight.empty()) {
    // Expand sample weight into entry weight.
    CHECK_EQ(sample_weight.size(), info.num_row_);
    entry_weight.resize(sorted_entries.size());
    auto d_temp_weight = dh::ToSpan(entry_weight);
    page.offset.SetDevice(ctx->Device());
    auto row_ptrs = page.offset.ConstDeviceSpan();
    thrust::for_each_n(cuctx->CTP(), thrust::make_counting_iterator(0ul), entry_weight.size(),
                       [=] __device__(std::size_t idx) {
                         std::size_t element_idx = idx + begin;
                         std::size_t ridx = dh::SegmentId(row_ptrs, element_idx);
                         d_temp_weight[idx] = sample_weight[ridx + base_rowid];
                       });
    detail::SortByWeight(ctx, &entry_weight, &sorted_entries);
  } else {
    thrust::sort(cuctx->TP(), sorted_entries.begin(), sorted_entries.end(),
                 detail::EntryCompareOp());
  }

  dh::caching_device_vector<size_t> column_sizes_scan;
  data::IsValidFunctor dummy_is_valid(std::numeric_limits<float>::quiet_NaN());
  auto batch_it = dh::MakeTransformIterator<data::COOTuple>(
      sorted_entries.data().get(), [] __device__(Entry const& e) -> data::COOTuple {
        return {0, e.index, e.fvalue};  // row_idx is not needed for scaning column size.
      });
  detail::GetColumnSizesScan(ctx->CUDACtx(), ctx->Device(), info.num_col_,
                             IterSpan{batch_it, sorted_entries.size()}, dummy_is_valid,
                             &column_sizes_scan);
  if (sketch_container->HasCategorical()) {
    auto p_weight = entry_weight.empty() ? nullptr : &entry_weight;
    detail::RemoveDuplicatedCategories(ctx, info, &sorted_entries, p_weight, &column_sizes_scan);
  }

  // Add cuts into sketches
  auto n_rows_in_batch = RowsInEntrySpan(page, begin, end);
  sketch_container->Push(ctx, dh::ToSpan(sorted_entries), dh::ToSpan(column_sizes_scan),
                         n_rows_in_batch, dh::ToSpan(entry_weight));

  sorted_entries.clear();
  sorted_entries.shrink_to_fit();
  CHECK_EQ(sorted_entries.capacity(), 0);
}

// Unify group weight, Hessian, and sample weight into sample weight.
[[nodiscard]] Span<float const> UnifyWeight(CUDAContext const* cuctx, MetaInfo const& info,
                                            common::Span<float const> hessian,
                                            HostDeviceVector<float>* p_out_weight) {
  if (hessian.empty()) {
    if (info.IsRanking() && !info.weights_.Empty()) {
      dh::device_vector<bst_group_t> group_ptr(info.group_ptr_);
      auto d_group_ptr = dh::ToSpan(group_ptr);
      CHECK_GE(d_group_ptr.size(), 2) << "Must have at least 1 group for ranking.";
      auto d_weight = info.weights_.ConstDeviceSpan();
      CHECK_EQ(d_weight.size(), d_group_ptr.size() - 1)
          << "Weight size should equal to number of groups.";
      p_out_weight->Resize(info.num_row_);
      auto d_weight_out = p_out_weight->DeviceSpan();

      thrust::for_each_n(cuctx->CTP(), thrust::make_counting_iterator(0ul), d_weight_out.size(),
                         [=] XGBOOST_DEVICE(std::size_t i) {
                           auto gidx = dh::SegmentId(d_group_ptr, i);
                           d_weight_out[i] = d_weight[gidx];
                         });
      return p_out_weight->ConstDeviceSpan();
    } else {
      return info.weights_.ConstDeviceSpan();
    }
  }

  // sketch with hessian as weight
  p_out_weight->Resize(info.num_row_);
  auto d_weight_out = p_out_weight->DeviceSpan();
  if (!info.weights_.Empty()) {
    // merge sample weight with hessian
    auto d_weight = info.weights_.ConstDeviceSpan();
    if (info.IsRanking()) {
      dh::device_vector<bst_group_t> group_ptr(info.group_ptr_);
      CHECK_EQ(hessian.size(), d_weight_out.size());
      auto d_group_ptr = dh::ToSpan(group_ptr);
      CHECK_GE(d_group_ptr.size(), 2) << "Must have at least 1 group for ranking.";
      CHECK_EQ(d_weight.size(), d_group_ptr.size() - 1)
          << "Weight size should equal to number of groups.";
      thrust::for_each_n(cuctx->CTP(), thrust::make_counting_iterator(0ul), hessian.size(),
                         [=] XGBOOST_DEVICE(std::size_t i) {
                           d_weight_out[i] = d_weight[dh::SegmentId(d_group_ptr, i)] * hessian(i);
                         });
    } else {
      CHECK_EQ(hessian.size(), info.num_row_);
      CHECK_EQ(hessian.size(), d_weight.size());
      CHECK_EQ(hessian.size(), d_weight_out.size());
      thrust::for_each_n(
          cuctx->CTP(), thrust::make_counting_iterator(0ul), hessian.size(),
          [=] XGBOOST_DEVICE(std::size_t i) { d_weight_out[i] = d_weight[i] * hessian(i); });
    }
  } else {
    // copy hessian as weight
    CHECK_EQ(d_weight_out.size(), hessian.size());
    dh::safe_cuda(cudaMemcpyAsync(d_weight_out.data(), hessian.data(), hessian.size_bytes(),
                                  cudaMemcpyDefault));
  }
  return d_weight_out;
}

HistogramCuts DeviceSketchWithHessian(Context const* ctx, DMatrix* p_fmat, bst_bin_t max_bin,
                                      Span<float const> hessian) {
  auto const& info = p_fmat->Info();
  bool has_weight = !info.weights_.Empty();
  info.feature_types.SetDevice(ctx->Device());

  HostDeviceVector<float> weight;
  weight.SetDevice(ctx->Device());

  auto sketch_batch_num_elements = detail::kSketchBatchNumElements;

  CUDAContext const* cuctx = ctx->CUDACtx();

  info.weights_.SetDevice(ctx->Device());
  auto d_weight = UnifyWeight(cuctx, info, hessian, &weight);

  SketchContainer sketch_container(info.feature_types, max_bin, info.num_col_, ctx->Device());
  CHECK_EQ(has_weight || !hessian.empty(), !d_weight.empty());
  for (const auto& page : p_fmat->GetBatches<SparsePage>()) {
    std::size_t page_nnz = page.data.Size();
    for (auto begin = 0ull; begin < page_nnz; begin += sketch_batch_num_elements) {
      std::size_t end =
          std::min(page_nnz, static_cast<std::size_t>(begin + sketch_batch_num_elements));
      ProcessWeightedBatch(ctx, page, info, begin, end, &sketch_container, d_weight);
    }
  }

  return sketch_container.MakeCuts(ctx);
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/hist_util.cuh <==
/**
 * Copyright 2020-2025, XGBoost contributors
 *
 * \brief Front end and utilities for GPU based sketching.  Works on sliding window
 *        instead of stream.
 */
#ifndef COMMON_HIST_UTIL_CUH_
#define COMMON_HIST_UTIL_CUH_

#include <thrust/host_vector.h>
#include <thrust/sort.h>  // for sort

#include <algorithm>  // for max
#include <cstddef>    // for size_t
#include <cstdint>    // for uint32_t
#include <limits>     // for numeric_limits

#include "../data/entry.h"   // for IsValidFunctor
#include "algorithm.cuh"     // for CopyIf
#include "cuda_context.cuh"  // for CUDAContext
#include "device_helpers.cuh"
#include "hist_util.h"
#include "quantile.cuh"
#include "xgboost/span.h"  // for IterSpan

namespace xgboost::common {
namespace detail {
struct EntryCompareOp {
  __device__ bool operator()(const Entry& a, const Entry& b) {
    if (a.index == b.index) {
      return a.fvalue < b.fvalue;
    }
    return a.index < b.index;
  }
};

// Get column size from adapter batch and for output cuts.
template <std::uint32_t kBlockThreads, typename CounterT, typename BatchIt>
__global__ void GetColumnSizeSharedMemKernel(IterSpan<BatchIt> batch_iter,
                                             data::IsValidFunctor is_valid,
                                             Span<std::size_t> out_column_size) {
  extern __shared__ char smem[];

  auto smem_cs_ptr = reinterpret_cast<CounterT*>(smem);

  dh::BlockFill(smem_cs_ptr, out_column_size.size(), 0);

  __syncthreads();

  auto n = batch_iter.size();

  for (auto idx : dh::GridStrideRange(static_cast<std::size_t>(0), n)) {
    auto e = batch_iter[idx];
    if (is_valid(e)) {
      atomicAdd(&smem_cs_ptr[e.column_idx], static_cast<CounterT>(1));
    }
  }

  __syncthreads();

  auto out_global_ptr = out_column_size;
  for (auto i : dh::BlockStrideRange(static_cast<std::size_t>(0), out_column_size.size())) {
    atomicAdd(&out_global_ptr[i], static_cast<std::size_t>(smem_cs_ptr[i]));
  }
}

template <std::uint32_t kBlockThreads, typename Kernel>
std::uint32_t EstimateGridSize(DeviceOrd device, Kernel kernel, std::size_t shared_mem) {
  int n_mps = 0;
  dh::safe_cuda(cudaDeviceGetAttribute(&n_mps, cudaDevAttrMultiProcessorCount, device.ordinal));
  int n_blocks_per_mp = 0;
  dh::safe_cuda(cudaOccupancyMaxActiveBlocksPerMultiprocessor(&n_blocks_per_mp, kernel,
                                                              kBlockThreads, shared_mem));
  std::uint32_t grid_size = n_blocks_per_mp * n_mps;
  return grid_size;
}

/**
 * \brief Get the size of each column. This is a histogram with additional handling of
 *        invalid values.
 *
 * \tparam BatchIt                 Type of input adapter batch.
 * \tparam force_use_global_memory Used for testing. Force global atomic add.
 * \tparam force_use_u64           Used for testing. For u64 as counter in shared memory.
 *
 * \param device     CUDA device ordinal.
 * \param batch_iter Iterator for input data from adapter batch.
 * \param is_valid   Whehter an element is considered as missing.
 * \param out_column_size Output buffer for the size of each column.
 */
template <typename BatchIt, bool force_use_global_memory = false, bool force_use_u64 = false>
void LaunchGetColumnSizeKernel(CUDAContext const* cuctx, DeviceOrd device,
                               IterSpan<BatchIt> batch_iter, data::IsValidFunctor is_valid,
                               Span<std::size_t> out_column_size) {
  thrust::fill_n(cuctx->CTP(), dh::tbegin(out_column_size), out_column_size.size(), 0);

  std::size_t max_shared_memory = dh::MaxSharedMemory(device.ordinal);
  // Not strictly correct as we should use number of samples to determine the type of
  // counter. However, the sample size is not known due to sliding window on number of
  // elements.
  std::size_t n = batch_iter.size();

  std::size_t required_shared_memory = 0;
  bool use_u32{false};
  if (!force_use_u64 && n < static_cast<std::size_t>(std::numeric_limits<std::uint32_t>::max())) {
    required_shared_memory = out_column_size.size() * sizeof(std::uint32_t);
    use_u32 = true;
  } else {
    required_shared_memory = out_column_size.size() * sizeof(std::size_t);
    use_u32 = false;
  }
  bool use_shared = required_shared_memory <= max_shared_memory && required_shared_memory != 0;

  if (!force_use_global_memory && use_shared) {
    CHECK_NE(required_shared_memory, 0);
    std::uint32_t constexpr kBlockThreads = 512;
    if (use_u32) {
      CHECK(!force_use_u64);
      auto kernel = GetColumnSizeSharedMemKernel<kBlockThreads, std::uint32_t, BatchIt>;
      auto grid_size = EstimateGridSize<kBlockThreads>(device, kernel, required_shared_memory);
      dh::LaunchKernel{grid_size, kBlockThreads, required_shared_memory, cuctx->Stream()}(
          kernel, batch_iter, is_valid, out_column_size);
    } else {
      auto kernel = GetColumnSizeSharedMemKernel<kBlockThreads, std::size_t, BatchIt>;
      auto grid_size = EstimateGridSize<kBlockThreads>(device, kernel, required_shared_memory);
      dh::LaunchKernel{grid_size, kBlockThreads, required_shared_memory, cuctx->Stream()}(
          kernel, batch_iter, is_valid, out_column_size);
    }
  } else {
    auto d_out_column_size = out_column_size;
    dh::LaunchN(batch_iter.size(), cuctx->Stream(), [=] __device__(size_t idx) {
      auto e = batch_iter[idx];
      if (is_valid(e)) {
        atomicAdd(&d_out_column_size[e.column_idx], static_cast<size_t>(1));
      }
    });
  }
}

template <typename BatchIt>
void GetColumnSizesScan(CUDAContext const* cuctx, DeviceOrd device, size_t num_columns,
                        IterSpan<BatchIt> batch_iter, data::IsValidFunctor is_valid,
                        dh::caching_device_vector<size_t>* column_sizes_scan) {
  column_sizes_scan->resize(num_columns + 1);

  auto d_column_sizes_scan = dh::ToSpan(*column_sizes_scan);
  LaunchGetColumnSizeKernel(cuctx, device, batch_iter, is_valid, d_column_sizes_scan);
  thrust::exclusive_scan(cuctx->CTP(), column_sizes_scan->begin(), column_sizes_scan->end(),
                         column_sizes_scan->begin());
}

constexpr bst_idx_t kSketchBatchNumElements = bst_idx_t{1} << 26;  // 64M

// Compute number of sample cuts needed on local node to maintain accuracy
// We take more cuts than needed and then reduce them later
size_t RequiredSampleCutsPerColumn(int max_bins, size_t num_rows);

// Count the valid entries in each column and copy them out.
template <typename AdapterBatch, typename BatchIter>
void MakeEntriesFromAdapter(CUDAContext const* cuctx, AdapterBatch const& batch,
                            BatchIter batch_iter, Range1d range, float missing, size_t columns,
                            DeviceOrd device,
                            dh::caching_device_vector<size_t>* column_sizes_scan,
                            dh::device_vector<Entry>* sorted_entries) {
  auto entry_iter = dh::MakeTransformIterator<Entry>(
      thrust::make_counting_iterator(0llu), [=] __device__(size_t idx) {
        return Entry(batch.GetElement(idx).column_idx, batch.GetElement(idx).value);
      });
  auto n = range.end() - range.begin();
  auto span = IterSpan{batch_iter + range.begin(), n};
  data::IsValidFunctor is_valid(missing);
  // Work out how many valid entries we have in each column
  GetColumnSizesScan(cuctx, device, columns, span, is_valid, column_sizes_scan);
  size_t num_valid = column_sizes_scan->back();
  // Copy current subset of valid elements into temporary storage and sort
  sorted_entries->resize(num_valid);
  CopyIf(cuctx, entry_iter + range.begin(), entry_iter + range.end(), sorted_entries->begin(),
         is_valid);
}

void SortByWeight(Context const* ctx, dh::device_vector<float>* weights,
                  dh::device_vector<Entry>* sorted_entries);

void RemoveDuplicatedCategories(Context const* ctx, MetaInfo const& info,
                                dh::device_vector<Entry>* p_sorted_entries,
                                dh::device_vector<float>* p_sorted_weights,
                                dh::caching_device_vector<size_t>* p_column_sizes_scan);

}  // namespace detail

/**
 * @brief Compute sketch on DMatrix with GPU and Hessian as weight.
 *
 * @param ctx     Runtime context
 * @param p_fmat  Training feature matrix
 * @param max_bin Maximum number of bins for each feature
 * @param hessian Hessian vector.
 *
 * @return Quantile cuts
 */
HistogramCuts DeviceSketchWithHessian(Context const* ctx, DMatrix* p_fmat, bst_bin_t max_bin,
                                      Span<float const> hessian);

/**
 * @brief Compute sketch on DMatrix with GPU.
 *
 * @param ctx     Runtime context
 * @param p_fmat  Training feature matrix
 * @param max_bin Maximum number of bins for each feature
 *
 * @return Quantile cuts
 */
inline HistogramCuts DeviceSketch(Context const* ctx, DMatrix* p_fmat, bst_bin_t max_bin) {
  return DeviceSketchWithHessian(ctx, p_fmat, max_bin, {});
}

template <typename AdapterBatch>
void ProcessSlidingWindow(Context const* ctx, AdapterBatch const& batch, MetaInfo const& info,
                          size_t n_features, size_t begin, size_t end, float missing,
                          SketchContainer* sketch_container, bst_idx_t approx_n_samples) {
  // Copy current subset of valid elements into temporary storage and sort
  dh::device_vector<Entry> sorted_entries;
  dh::caching_device_vector<size_t> column_sizes_scan;
  auto batch_iter = dh::MakeTransformIterator<data::COOTuple>(
      thrust::make_counting_iterator(0llu),
      [=] __device__(size_t idx) { return batch.GetElement(idx); });
  CUDAContext const* cuctx = ctx->CUDACtx();
  detail::MakeEntriesFromAdapter(cuctx, batch, batch_iter, {begin, end}, missing, n_features,
                                 ctx->Device(), &column_sizes_scan, &sorted_entries);
  thrust::sort(cuctx->TP(), sorted_entries.begin(), sorted_entries.end(), detail::EntryCompareOp());

  if (sketch_container->HasCategorical()) {
    detail::RemoveDuplicatedCategories(ctx, info, &sorted_entries, nullptr, &column_sizes_scan);
  }

  // Extract the cuts from all columns concurrently
  sketch_container->Push(ctx, dh::ToSpan(sorted_entries), dh::ToSpan(column_sizes_scan),
                         approx_n_samples);

  sorted_entries.clear();
  sorted_entries.shrink_to_fit();
}

template <typename Batch>
void ProcessWeightedSlidingWindow(Context const* ctx, Batch batch, MetaInfo const& info,
                                  bool is_ranking, float missing, size_t columns, size_t begin,
                                  size_t end, SketchContainer* sketch_container,
                                  bst_idx_t approx_n_samples) {
  curt::SetDevice(ctx->Ordinal());
  info.weights_.SetDevice(ctx->Device());
  auto weights = info.weights_.ConstDeviceSpan();

  auto batch_iter = dh::MakeTransformIterator<data::COOTuple>(
      thrust::make_counting_iterator(0llu),
      [=] __device__(size_t idx) { return batch.GetElement(idx); });
  auto cuctx = ctx->CUDACtx();
  dh::device_vector<Entry> sorted_entries;
  dh::caching_device_vector<size_t> column_sizes_scan;
  detail::MakeEntriesFromAdapter(cuctx, batch, batch_iter, {begin, end}, missing, columns,
                                 ctx->Device(), &column_sizes_scan, &sorted_entries);
  data::IsValidFunctor is_valid(missing);

  dh::device_vector<float> temp_weights(sorted_entries.size());
  auto d_temp_weights = dh::ToSpan(temp_weights);

  if (is_ranking) {
    if (!weights.empty()) {
      CHECK_EQ(weights.size(), info.group_ptr_.size() - 1);
    }
    dh::caching_device_vector<bst_group_t> group_ptr(info.group_ptr_);
    auto d_group_ptr = dh::ToSpan(group_ptr);
    auto const weight_iter = dh::MakeTransformIterator<float>(
        thrust::make_counting_iterator(0lu), [=] __device__(size_t idx) -> float {
          auto ridx = batch.GetElement(idx).row_idx;
          bst_group_t group_idx = dh::SegmentId(d_group_ptr, ridx);
          return weights[group_idx];
        });
    auto retit = thrust::copy_if(cuctx->CTP(),
                                 weight_iter + begin, weight_iter + end,
                                 batch_iter + begin,
                                 d_temp_weights.data(),  // output
                                 is_valid);
    CHECK_EQ(retit - d_temp_weights.data(), d_temp_weights.size());
  } else {
    CHECK_EQ(batch.NumRows(), weights.size());
    auto const weight_iter = dh::MakeTransformIterator<float>(
        thrust::make_counting_iterator(0lu),
        [=]__device__(size_t idx) -> float {
          return weights[batch.GetElement(idx).row_idx];
        });
    auto retit = thrust::copy_if(cuctx->CTP(),
                                 weight_iter + begin, weight_iter + end,
                                 batch_iter + begin,
                                 d_temp_weights.data(),  // output
                                 is_valid);
    CHECK_EQ(retit - d_temp_weights.data(), d_temp_weights.size());
  }

  detail::SortByWeight(ctx, &temp_weights, &sorted_entries);

  if (sketch_container->HasCategorical()) {
    detail::RemoveDuplicatedCategories(ctx, info, &sorted_entries, &temp_weights,
                                       &column_sizes_scan);
  }

  // Extract cuts
  sketch_container->Push(ctx, dh::ToSpan(sorted_entries), dh::ToSpan(column_sizes_scan),
                         approx_n_samples, dh::ToSpan(temp_weights));
  sorted_entries.clear();
  sorted_entries.shrink_to_fit();
}

/**
 * @brief Perform sketching on GPU.
 *
 * @param batch            A batch from adapter.
 * @param num_bins         Bins per column.
 * @param info             Metainfo used for sketching.
 * @param missing          Floating point value that represents invalid value.
 * @param sketch_container Container for output sketch.
 */
template <typename Batch>
void AdapterDeviceSketch(Context const* ctx, Batch batch, bst_bin_t, MetaInfo const& info,
                         float missing, SketchContainer* sketch_container) {
  size_t num_cols = batch.NumCols();

  bool weighted = !info.weights_.Empty();

  bst_idx_t const kRemaining = batch.Size();
  bst_idx_t begin = 0;

  while (begin < kRemaining) {
    auto remaining = kRemaining - begin;
    auto sketch_batch_num_elements = std::min(detail::kSketchBatchNumElements, remaining);
    // Re-estimate the needed number of cuts based on the size of the sub-batch.
    //
    // The estimation of `sketch_batch_num_elements` assumes dense input, so the
    // approximation here is reasonably accurate. It doesn't hurt accuracy since the
    // estimated n_samples must be greater or equal to the actual n_samples thanks to the
    // dense assumption.
    auto approx_n_samples =
        std::max(common::DivRoundUp(sketch_batch_num_elements, num_cols), bst_idx_t{1});
    bst_idx_t end =
        std::min(batch.Size(), static_cast<std::size_t>(begin + sketch_batch_num_elements));

    if (weighted) {
      ProcessWeightedSlidingWindow(ctx, batch, info, HostSketchContainer::UseGroup(info), missing,
                                   num_cols, begin, end, sketch_container, approx_n_samples);
    } else {
      ProcessSlidingWindow(ctx, batch, info, num_cols, begin, end, missing, sketch_container,
                           approx_n_samples);
    }
    begin += sketch_batch_num_elements;
  }
}
}  // namespace xgboost::common
#endif  // COMMON_HIST_UTIL_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/hist_util.h <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 * \file hist_util.h
 * \brief Utility for fast histogram aggregation
 * \author Philip Cho, Tianqi Chen
 */
#ifndef XGBOOST_COMMON_HIST_UTIL_H_
#define XGBOOST_COMMON_HIST_UTIL_H_

#include <algorithm>
#include <cmath>    // for nextafter
#include <cstdint>  // for uint32_t
#include <limits>
#include <map>
#include <utility>
#include <vector>

#include "categorical.h"
#include "quantile.h"
#include "threading_utils.h"
#include "xgboost/base.h"  // for bst_feature_t, bst_bin_t
#include "xgboost/data.h"

namespace xgboost {
class GHistIndexMatrix;

namespace common {
class AlignedFileWriteStream;
class AlignedResourceReadStream;

/*!
 * \brief A single row in global histogram index.
 *  Directly represent the global index in the histogram entry.
 */
using GHistIndexRow = Span<uint32_t const>;

// A CSC matrix representing histogram cuts.
// The cut values represent upper bounds of bins containing approximately equal numbers of elements
class HistogramCuts {
  bool has_categorical_{false};
  float max_cat_{-1.0f};

 protected:
  void Swap(HistogramCuts&& that) noexcept(true) {
    std::swap(cut_values_, that.cut_values_);
    std::swap(cut_ptrs_, that.cut_ptrs_);

    std::swap(has_categorical_, that.has_categorical_);
    std::swap(max_cat_, that.max_cat_);
  }

  void Copy(HistogramCuts const& that) {
    cut_values_.Resize(that.cut_values_.Size());
    cut_ptrs_.Resize(that.cut_ptrs_.Size());
    cut_values_.Copy(that.cut_values_);
    cut_ptrs_.Copy(that.cut_ptrs_);
    has_categorical_ = that.has_categorical_;
    max_cat_ = that.max_cat_;
  }

 public:
  HostDeviceVector<float> cut_values_;   // NOLINT
  HostDeviceVector<uint32_t> cut_ptrs_;  // NOLINT

  HistogramCuts() = delete;
  explicit HistogramCuts(bst_feature_t n_features);
  HistogramCuts(HistogramCuts const& that) { this->Copy(that); }

  HistogramCuts(HistogramCuts&& that) noexcept(true) {
    this->Swap(std::forward<HistogramCuts>(that));
  }

  HistogramCuts& operator=(HistogramCuts const& that) {
    this->Copy(that);
    return *this;
  }

  HistogramCuts& operator=(HistogramCuts&& that) noexcept(true) {
    this->Swap(std::forward<HistogramCuts>(that));
    return *this;
  }

  [[nodiscard]] bst_bin_t FeatureBins(bst_feature_t feature) const {
    return cut_ptrs_.ConstHostVector().at(feature + 1) - cut_ptrs_.ConstHostVector()[feature];
  }
  [[nodiscard]] bst_feature_t NumFeatures() const { return this->cut_ptrs_.Size() - 1; }

  std::vector<uint32_t> const& Ptrs() const { return cut_ptrs_.ConstHostVector(); }
  std::vector<float> const& Values() const { return cut_values_.ConstHostVector(); }

  [[nodiscard]] bool HasCategorical() const { return has_categorical_; }
  [[nodiscard]] float MaxCategory() const { return max_cat_; }
  /**
   * \brief Set meta info about categorical features.
   *
   * \param has_cat Do we have categorical feature in the data?
   * \param max_cat The maximum categorical value in all features.
   */
  void SetCategorical(bool has_cat, float max_cat) {
    has_categorical_ = has_cat;
    max_cat_ = max_cat;
  }
  /**
   * @brief The total number of histogram bins (excluding min values.)
   */
  [[nodiscard]] bst_bin_t TotalBins() const { return this->cut_values_.Size(); }

  // Return the index of a cut point that is strictly greater than the input
  // value, or the last available index if none exists
  [[nodiscard]] bst_bin_t SearchBin(float value, bst_feature_t column_id,
                                    std::vector<uint32_t> const& ptrs,
                                    std::vector<float> const& values) const {
    auto end = ptrs[column_id + 1];
    auto beg = ptrs[column_id];
    auto it = std::upper_bound(values.cbegin() + beg, values.cbegin() + end, value);
    auto idx = static_cast<bst_bin_t>(it - values.cbegin());
    idx -= !!(idx == static_cast<bst_bin_t>(end));
    return idx;
  }

  [[nodiscard]] bst_bin_t SearchBin(float value, bst_feature_t column_id) const {
    return this->SearchBin(value, column_id, Ptrs(), Values());
  }
  /**
   * \brief Search the bin index for numerical feature.
   */
  [[nodiscard]] bst_bin_t SearchBin(Entry const& e) const { return SearchBin(e.fvalue, e.index); }

  /**
   * \brief Search the bin index for categorical feature.
   */
  [[nodiscard]] bst_bin_t SearchCatBin(float value, bst_feature_t fidx,
                                       std::vector<uint32_t> const& ptrs,
                                       std::vector<float> const& vals) const {
    auto end = ptrs.at(fidx + 1) + vals.cbegin();
    auto beg = ptrs[fidx] + vals.cbegin();
    // Truncates the value in case it's not perfectly rounded.
    auto v = static_cast<float>(common::AsCat(value));
    auto bin_idx = static_cast<bst_bin_t>(std::lower_bound(beg, end, v) - vals.cbegin());
    if (bin_idx == static_cast<bst_bin_t>(ptrs.at(fidx + 1))) {
      bin_idx -= 1;
    }
    return bin_idx;
  }
  [[nodiscard]] bst_bin_t SearchCatBin(float value, bst_feature_t fidx) const {
    auto const& ptrs = this->Ptrs();
    auto const& vals = this->Values();
    return this->SearchCatBin(value, fidx, ptrs, vals);
  }
  [[nodiscard]] bst_bin_t SearchCatBin(Entry const& e) const {
    return SearchCatBin(e.fvalue, e.index);
  }

  /**
   * \brief Return a representative numerical value for a bin.
   */
  static float NumericBinValue(std::vector<std::uint32_t> const& ptrs,
                               std::vector<float> const& vals, bst_feature_t fidx,
                               bst_bin_t bin_idx) {
    auto lower = static_cast<bst_bin_t>(ptrs[fidx]);
    if (bin_idx == lower) {
      return std::nextafter(vals[lower], -std::numeric_limits<float>::infinity());
    }
    return vals[bin_idx - 1];
  }

  /**
   * \brief Return the lower bound of a numerical bin.
   */
  static float NumericBinLowerBound(std::vector<std::uint32_t> const& ptrs,
                                    std::vector<float> const& vals, bst_feature_t fidx,
                                    bst_bin_t bin_idx) {
    auto lower = static_cast<bst_bin_t>(ptrs[fidx]);
    if (bin_idx == lower) {
      return -std::numeric_limits<float>::infinity();
    }
    return vals[bin_idx - 1];
  }

  void SetDevice(DeviceOrd d) const {
    this->cut_ptrs_.SetDevice(d);
    this->cut_ptrs_.ConstDevicePointer();

    this->cut_values_.SetDevice(d);
    this->cut_values_.ConstDevicePointer();
  }

  void Save(common::AlignedFileWriteStream* fo) const;
  [[nodiscard]] static HistogramCuts* Load(common::AlignedResourceReadStream* fi);
};

/**
 * \brief Run CPU sketching on DMatrix.
 *
 * \param use_sorted Whether should we use SortedCSC for sketching, it's more efficient
 *                   but consumes more memory.
 */
HistogramCuts SketchOnDMatrix(Context const* ctx, DMatrix* m, bst_bin_t max_bins,
                              bool use_sorted = false, Span<float const> hessian = {});

enum BinTypeSize : uint8_t {
  kUint8BinsTypeSize = 1,
  kUint16BinsTypeSize = 2,
  kUint32BinsTypeSize = 4
};

/**
 * \brief Dispatch for bin type, fn is a function that accepts a scalar of the bin type.
 */
template <typename Fn>
auto DispatchBinType(BinTypeSize type, Fn&& fn) {
  switch (type) {
    case kUint8BinsTypeSize: {
      return fn(uint8_t{});
    }
    case kUint16BinsTypeSize: {
      return fn(uint16_t{});
    }
    case kUint32BinsTypeSize: {
      return fn(uint32_t{});
    }
  }
  LOG(FATAL) << "Unreachable";
  return fn(uint32_t{});
}

/**
 * @brief Optionally compressed gradient index. The compression works only with dense
 *        data.
 *
 *   The main body of construction code is in gradient_index.cc, this struct is only a
 *   view class.
 */
class Index {
 private:
  void SetBinTypeSize(BinTypeSize binTypeSize) {
    binTypeSize_ = binTypeSize;
    switch (binTypeSize) {
      case kUint8BinsTypeSize:
        func_ = &GetValueFromUint8;
        break;
      case kUint16BinsTypeSize:
        func_ = &GetValueFromUint16;
        break;
      case kUint32BinsTypeSize:
        func_ = &GetValueFromUint32;
        break;
      default:
        CHECK(binTypeSize == kUint8BinsTypeSize || binTypeSize == kUint16BinsTypeSize ||
              binTypeSize == kUint32BinsTypeSize);
    }
  }

 public:
  // Inside the compressor, bin_idx is the index for cut value across all features. By
  // subtracting it with starting pointer of each feature, we can reduce it to smaller
  // value and store it with smaller types. Usable only with dense data.
  //
  // For sparse input we have to store an addition feature index (similar to sparse matrix
  // formats like CSR) for each bin in index field to choose the right offset.
  template <typename T>
  struct CompressBin {
    uint32_t const* offsets;

    template <typename Bin, typename Feat>
    auto operator()(Bin bin_idx, Feat fidx) const {
      return static_cast<T>(bin_idx - offsets[fidx]);
    }
  };

  template <typename T>
  CompressBin<T> MakeCompressor() const {
    uint32_t const* offsets = this->Offset();
    return CompressBin<T>{offsets};
  }

  Index() { SetBinTypeSize(binTypeSize_); }

  Index(Index const& i) = delete;
  Index& operator=(Index const& i) = delete;
  Index(Index&& i) = delete;

  /** @brief Move assignment for lazy initialization. */
  Index& operator=(Index&& i) = default;

  /**
   * @brief Construct the index from data.
   *
   * @param data     Storage for compressed histogram bin.
   * @param bin_size Number of bytes for each bin.
   */
  Index(Span<std::uint8_t> data, BinTypeSize bin_size) : data_{data} {
    this->SetBinTypeSize(bin_size);
  }

  uint32_t operator[](size_t i) const {
    if (!bin_offset_.empty()) {
      // dense, compressed
      auto fidx = i % bin_offset_.size();
      // restore the index by adding back its feature offset.
      return func_(data_.data(), i) + bin_offset_[fidx];
    } else {
      return func_(data_.data(), i);
    }
  }
  [[nodiscard]] BinTypeSize GetBinTypeSize() const { return binTypeSize_; }
  template <typename T>
  T const* data() const {  // NOLINT
    return reinterpret_cast<T const*>(data_.data());
  }
  template <typename T>
  T* data() {  // NOLINT
    return reinterpret_cast<T*>(data_.data());
  }
  [[nodiscard]] std::uint32_t const* Offset() const { return bin_offset_.data(); }
  [[nodiscard]] std::size_t OffsetSize() const { return bin_offset_.size(); }
  [[nodiscard]] std::size_t Size() const { return data_.size() / (binTypeSize_); }

  // set the offset used in compression, cut_ptrs is the CSC indptr in HistogramCuts
  void SetBinOffset(std::vector<uint32_t> const& cut_ptrs) {
    bin_offset_.resize(cut_ptrs.size() - 1);  // resize to number of features.
    std::copy_n(cut_ptrs.begin(), bin_offset_.size(), bin_offset_.begin());
  }
  auto begin() const {  // NOLINT
    return data_.data();
  }
  auto end() const {  // NOLINT
    return data_.data() + data_.size();
  }

  auto begin() {  // NOLINT
    return data_.data();
  }
  auto end() {  // NOLINT
    return data_.data() + data_.size();
  }

 private:
  // Functions to decompress the index.
  static uint32_t GetValueFromUint8(uint8_t const* t, size_t i) { return t[i]; }
  static uint32_t GetValueFromUint16(uint8_t const* t, size_t i) {
    return reinterpret_cast<uint16_t const*>(t)[i];
  }
  static uint32_t GetValueFromUint32(uint8_t const* t, size_t i) {
    return reinterpret_cast<uint32_t const*>(t)[i];
  }

  using Func = uint32_t (*)(uint8_t const*, size_t);

  Span<std::uint8_t> data_;
  // starting position of each feature inside the cut values (the indptr of the CSC cut matrix
  // HistogramCuts without the last entry.) Used for bin compression.
  std::vector<uint32_t> bin_offset_;

  BinTypeSize binTypeSize_{kUint8BinsTypeSize};
  Func func_;
};

template <typename GradientIndex>
bst_bin_t XGBOOST_HOST_DEV_INLINE BinarySearchBin(std::size_t begin, std::size_t end,
                                                  GradientIndex const& data,
                                                  bst_feature_t const fidx_begin,
                                                  bst_feature_t const fidx_end) {
  size_t previous_middle = std::numeric_limits<size_t>::max();
  while (end != begin) {
    size_t middle = begin + (end - begin) / 2;
    if (middle == previous_middle) {
      break;
    }
    previous_middle = middle;

    // index into all the bins
    auto gidx = data[middle];

    if (gidx >= fidx_begin && gidx < fidx_end) {
      // Found the intersection.
      return static_cast<int32_t>(gidx);
    } else if (gidx < fidx_begin) {
      begin = middle;
    } else {
      end = middle;
    }
  }
  // Value is missing
  return -1;
}

using GHistRow = Span<xgboost::GradientPairPrecise>;
using ConstGHistRow = Span<xgboost::GradientPairPrecise const>;

/*!
 * \brief Increment hist as dst += add in range [begin, end)
 */
void IncrementHist(GHistRow dst, ConstGHistRow add, std::size_t begin, std::size_t end);

/*!
 * \brief Copy hist from src to dst in range [begin, end)
 */
void CopyHist(GHistRow dst, const GHistRow src, size_t begin, size_t end);

/*!
 * \brief Compute Subtraction: dst = src1 - src2 in range [begin, end)
 */
void SubtractionHist(GHistRow dst, const GHistRow src1, const GHistRow src2, size_t begin,
                     size_t end);

/*!
 * \brief histogram of gradient statistics for multiple nodes
 */
class HistCollection {
 public:
  // access histogram for i-th node
  GHistRow operator[](bst_uint nid) const {
    constexpr uint32_t kMax = std::numeric_limits<uint32_t>::max();
    const size_t id = row_ptr_.at(nid);
    CHECK_NE(id, kMax);
    GradientPairPrecise* ptr = const_cast<GradientPairPrecise*>(data_[id].data());
    return {ptr, nbins_};
  }

  // have we computed a histogram for i-th node?
  [[nodiscard]] bool RowExists(bst_uint nid) const {
    const uint32_t k_max = std::numeric_limits<uint32_t>::max();
    return (nid < row_ptr_.size() && row_ptr_[nid] != k_max);
  }
  /**
   * \brief Initialize histogram collection.
   *
   * \param n_total_bins Number of bins across all features.
   */
  void Init(std::uint32_t n_total_bins) {
    if (nbins_ != n_total_bins) {
      nbins_ = n_total_bins;
      // quite expensive operation, so let's do this only once
      data_.clear();
    }
    row_ptr_.clear();
    n_nodes_added_ = 0;
  }

  // create an empty histogram for i-th node
  void AddHistRow(bst_uint nid) {
    constexpr uint32_t kMax = std::numeric_limits<uint32_t>::max();
    if (nid >= row_ptr_.size()) {
      row_ptr_.resize(nid + 1, kMax);
    }
    CHECK_EQ(row_ptr_[nid], kMax);

    if (data_.size() < (nid + 1)) {
      data_.resize((nid + 1));
    }

    row_ptr_[nid] = n_nodes_added_;
    n_nodes_added_++;
  }
  // allocate thread local memory i-th node
  void AllocateData(bst_uint nid) {
    if (data_[row_ptr_[nid]].size() == 0) {
      data_[row_ptr_[nid]].resize(nbins_, {0, 0});
    }
  }

 private:
  /*! \brief number of all bins over all features */
  uint32_t nbins_ = 0;
  /*! \brief amount of active nodes in hist collection */
  uint32_t n_nodes_added_ = 0;
  std::vector<std::vector<GradientPairPrecise>> data_;

  /*! \brief row_ptr_[nid] locates bin for histogram of node nid */
  std::vector<size_t> row_ptr_;
};

/*!
 * \brief Stores temporary histograms to compute them in parallel
 * Supports processing multiple tree-nodes for nested parallelism
 * Able to reduce histograms across threads in efficient way
 */
class ParallelGHistBuilder {
 public:
  void Init(size_t nbins) {
    if (nbins != nbins_) {
      hist_buffer_.Init(nbins);
      nbins_ = nbins;
    }
  }

  // Add new elements if needed, mark all hists as unused
  // targeted_hists - already allocated hists which should contain final results after Reduce() call
  void Reset(size_t nthreads, size_t nodes, const BlockedSpace2d& space,
             const std::vector<GHistRow>& targeted_hists) {
    hist_buffer_.Init(nbins_);
    tid_nid_to_hist_.clear();
    threads_to_nids_map_.clear();

    targeted_hists_ = targeted_hists;

    CHECK_EQ(nodes, targeted_hists.size());

    nodes_ = nodes;
    nthreads_ = nthreads;

    MatchThreadsToNodes(space);
    AllocateAdditionalHistograms();
    MatchNodeNidPairToHist();

    hist_was_used_.resize(nthreads * nodes_);
    std::fill(hist_was_used_.begin(), hist_was_used_.end(), static_cast<int>(false));
  }

  // Get specified hist, initialize hist by zeros if it wasn't used before
  GHistRow GetInitializedHist(size_t tid, size_t nid) {
    CHECK_LT(nid, nodes_);
    CHECK_LT(tid, nthreads_);

    int idx = tid_nid_to_hist_.at({tid, nid});
    if (idx >= 0) {
      hist_buffer_.AllocateData(idx);
    }
    GHistRow hist = idx == -1 ? targeted_hists_[nid] : hist_buffer_[idx];

    if (!hist_was_used_[tid * nodes_ + nid]) {
      std::fill_n(hist.data(), hist.size(), GradientPairPrecise{});
      hist_was_used_[tid * nodes_ + nid] = static_cast<int>(true);
    }

    return hist;
  }

  // Reduce following bins (begin, end] for nid-node in dst across threads
  void ReduceHist(size_t nid, size_t begin, size_t end) const {
    CHECK_GT(end, begin);
    CHECK_LT(nid, nodes_);

    GHistRow dst = targeted_hists_[nid];

    bool is_updated = false;
    for (size_t tid = 0; tid < nthreads_; ++tid) {
      if (hist_was_used_[tid * nodes_ + nid]) {
        is_updated = true;

        int idx = tid_nid_to_hist_.at({tid, nid});
        GHistRow src = idx == -1 ? targeted_hists_[nid] : hist_buffer_[idx];

        if (dst.data() != src.data()) {
          IncrementHist(dst, src, begin, end);
        }
      }
    }
    if (!is_updated) {
      // In distributed mode - some tree nodes can be empty on local machines,
      // So we need just set local hist by zeros in this case
      std::fill(dst.data() + begin, dst.data() + end, GradientPairPrecise{});
    }
  }

  void MatchThreadsToNodes(const BlockedSpace2d& space) {
    const size_t space_size = space.Size();
    const size_t chunck_size = space_size / nthreads_ + !!(space_size % nthreads_);

    threads_to_nids_map_.resize(nthreads_ * nodes_, false);

    for (size_t tid = 0; tid < nthreads_; ++tid) {
      size_t begin = chunck_size * tid;
      size_t end = std::min(begin + chunck_size, space_size);

      if (begin < space_size) {
        size_t nid_begin = space.GetFirstDimension(begin);
        size_t nid_end = space.GetFirstDimension(end - 1);

        for (size_t nid = nid_begin; nid <= nid_end; ++nid) {
          // true - means thread 'tid' will work to compute partial hist for node 'nid'
          threads_to_nids_map_[tid * nodes_ + nid] = true;
        }
      }
    }
  }

  void AllocateAdditionalHistograms() {
    size_t hist_allocated_additionally = 0;

    for (size_t nid = 0; nid < nodes_; ++nid) {
      int nthreads_for_nid = 0;

      for (size_t tid = 0; tid < nthreads_; ++tid) {
        if (threads_to_nids_map_[tid * nodes_ + nid]) {
          nthreads_for_nid++;
        }
      }

      // In distributed mode - some tree nodes can be empty on local machines,
      // set nthreads_for_nid to 0 in this case.
      // In another case - allocate additional (nthreads_for_nid - 1) histograms,
      // because one is already allocated externally (will store final result for the node).
      hist_allocated_additionally += std::max<int>(0, nthreads_for_nid - 1);
    }

    for (size_t i = 0; i < hist_allocated_additionally; ++i) {
      hist_buffer_.AddHistRow(i);
    }
  }

  [[nodiscard]] bst_bin_t TotalBins() const { return nbins_; }

 private:
  void MatchNodeNidPairToHist() {
    size_t hist_allocated_additionally = 0;

    for (size_t nid = 0; nid < nodes_; ++nid) {
      bool first_hist = true;
      for (size_t tid = 0; tid < nthreads_; ++tid) {
        if (threads_to_nids_map_[tid * nodes_ + nid]) {
          if (first_hist) {
            tid_nid_to_hist_[{tid, nid}] = -1;
            first_hist = false;
          } else {
            tid_nid_to_hist_[{tid, nid}] = hist_allocated_additionally++;
          }
        }
      }
    }
  }

  /*! \brief number of bins in each histogram */
  size_t nbins_ = 0;
  /*! \brief number of threads for parallel computation */
  size_t nthreads_ = 0;
  /*! \brief number of nodes which will be processed in parallel  */
  size_t nodes_ = 0;
  /*! \brief Buffer for additional histograms for Parallel processing  */
  HistCollection hist_buffer_;
  /*!
   * \brief Marks which hists were used, it means that they should be merged.
   * Contains only {true or false} values
   * but 'int' is used instead of 'bool', because std::vector<bool> isn't thread safe
   */
  std::vector<int> hist_was_used_;

  /*! \brief Buffer for additional histograms for Parallel processing  */
  std::vector<bool> threads_to_nids_map_;
  /*! \brief Contains histograms for final results  */
  std::vector<GHistRow> targeted_hists_;
  /*!
   * \brief map pair {tid, nid} to index of allocated histogram from hist_buffer_ and targeted_hists_,
   * -1 is reserved for targeted_hists_
   */
  std::map<std::pair<size_t, size_t>, int> tid_nid_to_hist_;
};

// construct a histogram via histogram aggregation
template <bool any_missing>
void BuildHist(Span<GradientPair const> gpair, Span<bst_idx_t const> row_indices,
               const GHistIndexMatrix& gmat, GHistRow hist, bool read_by_column);
}  // namespace common
}  // namespace xgboost
#endif  // XGBOOST_COMMON_HIST_UTIL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/host_device_vector.cc <==
/**
 * Copyright 2017-2024 by XGBoost contributors
 */
#ifndef XGBOOST_USE_CUDA
#ifndef XGBOOST_USE_SYCL

// dummy implementation of HostDeviceVector in case CUDA is not used

#include <xgboost/base.h>
#include <xgboost/data.h>
#include <cstdint>
#include <memory>
#include <utility>
#include "xgboost/tree_model.h"
#include "xgboost/host_device_vector.h"

namespace xgboost {

template <typename T>
struct HostDeviceVectorImpl {
  explicit HostDeviceVectorImpl(size_t size, T v) : data_h_(size, v) {}
  HostDeviceVectorImpl(std::initializer_list<T> init) : data_h_(init) {}
  explicit HostDeviceVectorImpl(std::vector<T>  init) : data_h_(std::move(init)) {}
  HostDeviceVectorImpl(HostDeviceVectorImpl&& that) : data_h_(std::move(that.data_h_)) {}

  void Swap(HostDeviceVectorImpl &other) {
     data_h_.swap(other.data_h_);
  }

  std::vector<T>& Vec() { return data_h_; }

 private:
  std::vector<T> data_h_;
};

template <typename T>
HostDeviceVector<T>::HostDeviceVector(size_t size, T v, DeviceOrd)
  : impl_(nullptr) {
  impl_ = new HostDeviceVectorImpl<T>(size, v);
}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(std::initializer_list<T> init, DeviceOrd)
  : impl_(nullptr) {
  impl_ = new HostDeviceVectorImpl<T>(init);
}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(const std::vector<T>& init, DeviceOrd)
  : impl_(nullptr) {
  impl_ = new HostDeviceVectorImpl<T>(init);
}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(HostDeviceVector<T>&& that) {
  impl_ = new HostDeviceVectorImpl<T>(std::move(*that.impl_));
}

template <typename T>
HostDeviceVector<T>& HostDeviceVector<T>::operator=(HostDeviceVector<T>&& that) {
  if (this == &that) { return *this; }

  std::unique_ptr<HostDeviceVectorImpl<T>> new_impl(
      new HostDeviceVectorImpl<T>(std::move(*that.impl_)));
  delete impl_;
  impl_ = new_impl.release();
  return *this;
}

template <typename T>
HostDeviceVector<T>::~HostDeviceVector() {
  delete impl_;
  impl_ = nullptr;
}

template <typename T>
GPUAccess HostDeviceVector<T>::DeviceAccess() const {
  return kNone;
}

template <typename T>
size_t HostDeviceVector<T>::Size() const { return impl_->Vec().size(); }

template <typename T>
DeviceOrd HostDeviceVector<T>::Device() const { return DeviceOrd::CPU(); }

template <typename T>
T* HostDeviceVector<T>::DevicePointer() { return nullptr; }

template <typename T>
const T* HostDeviceVector<T>::ConstDevicePointer() const {
  return nullptr;
}

template <typename T>
common::Span<T> HostDeviceVector<T>::DeviceSpan() {
  return common::Span<T>();
}

template <typename T>
common::Span<const T> HostDeviceVector<T>::ConstDeviceSpan() const {
  return common::Span<const T>();
}

template <typename T>
std::vector<T>& HostDeviceVector<T>::HostVector() { return impl_->Vec(); }

template <typename T>
const std::vector<T>& HostDeviceVector<T>::ConstHostVector() const {
  return impl_->Vec();
}

template <typename T>
void HostDeviceVector<T>::Resize(size_t new_size, T v) {
  impl_->Vec().resize(new_size, v);
}

template <typename T>
void HostDeviceVector<T>::Resize(size_t new_size) {
  impl_->Vec().resize(new_size, T{});
}

template <typename T>
void HostDeviceVector<T>::Fill(T v) {
  std::fill(HostVector().begin(), HostVector().end(), v);
}

template <typename T>
void HostDeviceVector<T>::Copy(const HostDeviceVector<T>& other) {
  CHECK_EQ(Size(), other.Size());
  std::copy(other.HostVector().begin(), other.HostVector().end(), HostVector().begin());
}

template <typename T>
void HostDeviceVector<T>::Copy(const std::vector<T>& other) {
  CHECK_EQ(Size(), other.size());
  std::copy(other.begin(), other.end(), HostVector().begin());
}

template <typename T>
void HostDeviceVector<T>::Copy(std::initializer_list<T> other) {
  CHECK_EQ(Size(), other.size());
  std::copy(other.begin(), other.end(), HostVector().begin());
}

template <typename T>
void HostDeviceVector<T>::Extend(HostDeviceVector const& other) {
  auto ori_size = this->Size();
  this->HostVector().resize(ori_size + other.Size());
  std::copy(other.ConstHostVector().cbegin(), other.ConstHostVector().cend(),
            this->HostVector().begin() + ori_size);
}

template <typename T>
bool HostDeviceVector<T>::HostCanRead() const {
  return true;
}

template <typename T>
bool HostDeviceVector<T>::HostCanWrite() const {
  return true;
}

template <typename T>
bool HostDeviceVector<T>::DeviceCanRead() const {
  return false;
}

template <typename T>
bool HostDeviceVector<T>::DeviceCanWrite() const {
  return false;
}

template <typename T>
void HostDeviceVector<T>::SetDevice(DeviceOrd) const {}

// explicit instantiations are required, as HostDeviceVector isn't header-only
template class HostDeviceVector<bst_float>;
template class HostDeviceVector<double>;
template class HostDeviceVector<GradientPair>;
template class HostDeviceVector<GradientPairPrecise>;
template class HostDeviceVector<std::int32_t>;   // bst_node_t
template class HostDeviceVector<std::uint8_t>;
template class HostDeviceVector<std::int8_t>;
template class HostDeviceVector<FeatureType>;
template class HostDeviceVector<Entry>;
template class HostDeviceVector<bst_idx_t>;
template class HostDeviceVector<std::uint32_t>;  // bst_feature_t
template class HostDeviceVector<RegTree::Node>;
template class HostDeviceVector<RegTree::CategoricalSplitMatrix::Segment>;
template class HostDeviceVector<RTreeNodeStat>;

#if defined(__APPLE__) || defined(__EMSCRIPTEN__)
/*
 * On OSX:
 *
 * typedef unsigned int         uint32_t;
 * typedef unsigned long long   uint64_t;
 * typedef unsigned long       __darwin_size_t;
 *
 * On Emscripten:
 * typedef unsigned long        size_t;
 */
template class HostDeviceVector<std::size_t>;
#endif  // defined(__APPLE__)

}  // namespace xgboost

#endif  // XGBOOST_USE_SYCL
#endif  // XGBOOST_USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/host_device_vector.cu <==
/**
 * Copyright 2017-2025, XGBoost contributors
 */
#include <thrust/fill.h>

#include <algorithm>
#include <cstddef>  // for size_t
#include <cstdint>

#include "cuda_stream.h"  // for DefaultStream
#include "device_helpers.cuh"
#include "device_vector.cuh"  // for DeviceUVector
#include "xgboost/data.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/tree_model.h"  // for RegTree

namespace xgboost {

// the handler to call instead of cudaSetDevice; only used for testing
static void (*cudaSetDeviceHandler)(int) = nullptr;  // NOLINT

void SetCudaSetDeviceHandler(void (*handler)(int)) { cudaSetDeviceHandler = handler; }

template <typename T>
class HostDeviceVectorImpl {
 public:
  HostDeviceVectorImpl(size_t size, T v, DeviceOrd device) : device_(device) {
    if (device.IsCUDA()) {
      gpu_access_ = GPUAccess::kWrite;
      SetDevice();
      data_d_->resize(size, v);
    } else {
      data_h_.resize(size, v);
    }
  }

  // Initializer can be std::vector<T> or std::initializer_list<T>
  template <class Initializer>
  HostDeviceVectorImpl(const Initializer& init, DeviceOrd device) : device_(device) {
    if (device.IsCUDA()) {
      gpu_access_ = GPUAccess::kWrite;
      LazyResizeDevice(init.size());
      Copy(init);
    } else {
      data_h_ = init;
    }
  }

  HostDeviceVectorImpl(HostDeviceVectorImpl<T>&& that)
      : device_{that.device_},
        data_h_{std::move(that.data_h_)},
        data_d_{std::move(that.data_d_)},
        gpu_access_{that.gpu_access_} {}

  ~HostDeviceVectorImpl() {
    if (device_.IsCUDA()) {
      SetDevice();
    }
  }

  [[nodiscard]] size_t Size() const {
    return HostCanRead() ? data_h_.size() : data_d_ ? data_d_->size() : 0;
  }

  [[nodiscard]] DeviceOrd Device() const { return device_; }

  T* DevicePointer() {
    LazySyncDevice(GPUAccess::kWrite);
    return data_d_->data();
  }

  const T* ConstDevicePointer() {
    LazySyncDevice(GPUAccess::kRead);
    return data_d_->data();
  }

  common::Span<T> DeviceSpan() {
    LazySyncDevice(GPUAccess::kWrite);
    return {this->DevicePointer(), Size()};
  }

  common::Span<const T> ConstDeviceSpan() {
    LazySyncDevice(GPUAccess::kRead);
    return {this->ConstDevicePointer(), Size()};
  }

  void Fill(T v) {  // NOLINT
    if (HostCanWrite()) {
      std::fill(data_h_.begin(), data_h_.end(), v);
    } else {
      gpu_access_ = GPUAccess::kWrite;
      SetDevice();
      auto s_data = dh::ToSpan(*data_d_);
      dh::LaunchN(data_d_->size(), curt::DefaultStream(),
                  [=] XGBOOST_DEVICE(size_t i) { s_data[i] = v; });
    }
  }

  void Copy(HostDeviceVectorImpl<T>* other) {
    CHECK_EQ(Size(), other->Size());
    SetDevice(other->device_);
    // Data is on host.
    if (HostCanWrite() && other->HostCanWrite()) {
      std::copy(other->data_h_.begin(), other->data_h_.end(), data_h_.begin());
      return;
    }
    SetDevice();
    CopyToDevice(other);
  }

  void Copy(const std::vector<T>& other) {
    CHECK_EQ(Size(), other.size());
    if (HostCanWrite()) {
      std::copy(other.begin(), other.end(), data_h_.begin());
    } else {
      CopyToDevice(other.data());
    }
  }

  void Copy(std::initializer_list<T> other) {
    CHECK_EQ(Size(), other.size());
    if (HostCanWrite()) {
      std::copy(other.begin(), other.end(), data_h_.begin());
    } else {
      CopyToDevice(other.begin());
    }
  }

  void Extend(HostDeviceVectorImpl* other) {
    auto ori_size = this->Size();
    this->Resize(ori_size + other->Size(), T{});
    if (HostCanWrite() && other->HostCanRead()) {
      auto& h_vec = this->HostVector();
      auto& other_vec = other->HostVector();
      CHECK_EQ(h_vec.size(), ori_size + other->Size());
      std::copy(other_vec.cbegin(), other_vec.cend(), h_vec.begin() + ori_size);
    } else {
      auto ptr = other->ConstDevicePointer();
      SetDevice();
      CHECK_EQ(this->Device(), other->Device());
      dh::safe_cuda(cudaMemcpyAsync(this->DevicePointer() + ori_size, ptr,
                                    other->Size() * sizeof(T), cudaMemcpyDeviceToDevice,
                                    curt::DefaultStream()));
    }
  }

  std::vector<T>& HostVector() {
    LazySyncHost(GPUAccess::kNone);
    return data_h_;
  }

  const std::vector<T>& ConstHostVector() {
    LazySyncHost(GPUAccess::kRead);
    return data_h_;
  }

  void SetDevice(DeviceOrd device) {
    if (device_ == device) {
      return;
    }
    if (device_.IsCUDA()) {
      LazySyncHost(GPUAccess::kNone);
    }

    if (device_.IsCUDA() && device.IsCUDA()) {
      CHECK_EQ(device_.ordinal, device.ordinal)
          << "New device ordinal is different from previous one.";
    }
    device_ = device;
    if (device_.IsCUDA()) {
      LazyResizeDevice(data_h_.size());
    }
  }

  template <typename... U>
  auto Resize(std::size_t new_size, U&&... args) {
    if (new_size == Size()) {
      return;
    }
    if ((Size() == 0 && device_.IsCUDA()) || (DeviceCanWrite() && device_.IsCUDA())) {
      // fast on-device resize
      gpu_access_ = GPUAccess::kWrite;
      SetDevice();
      data_d_->resize(new_size, std::forward<U>(args)...);
    } else {
      // resize on host
      LazySyncHost(GPUAccess::kNone);
      data_h_.resize(new_size, std::forward<U>(args)...);
    }
  }

  void LazySyncHost(GPUAccess access) {
    if (HostCanAccess(access)) {
      return;
    }
    if (HostCanRead()) {
      // data is present, just need to deny access to the device
      gpu_access_ = access;
      return;
    }
    gpu_access_ = access;
    if (data_h_.size() != data_d_->size()) {
      data_h_.resize(data_d_->size());
    }
    SetDevice();
    dh::safe_cuda(cudaMemcpy(data_h_.data(), data_d_->data(), data_d_->size() * sizeof(T),
                             cudaMemcpyDeviceToHost));
  }

  void LazySyncDevice(GPUAccess access) {
    if (DeviceCanAccess(access)) {
      return;
    }
    if (DeviceCanRead()) {
      // deny read to the host
      gpu_access_ = access;
      return;
    }
    // data is on the host
    LazyResizeDevice(data_h_.size());
    SetDevice();
    dh::safe_cuda(cudaMemcpyAsync(data_d_->data(), data_h_.data(), data_d_->size() * sizeof(T),
                                  cudaMemcpyHostToDevice, curt::DefaultStream()));
    gpu_access_ = access;
  }

  [[nodiscard]] bool HostCanAccess(GPUAccess access) const { return gpu_access_ <= access; }
  [[nodiscard]] bool HostCanRead() const { return HostCanAccess(GPUAccess::kRead); }
  [[nodiscard]] bool HostCanWrite() const { return HostCanAccess(GPUAccess::kNone); }
  [[nodiscard]] bool DeviceCanAccess(GPUAccess access) const { return gpu_access_ >= access; }
  [[nodiscard]] bool DeviceCanRead() const { return DeviceCanAccess(GPUAccess::kRead); }
  [[nodiscard]] bool DeviceCanWrite() const { return DeviceCanAccess(GPUAccess::kWrite); }
  [[nodiscard]] GPUAccess Access() const { return gpu_access_; }

 private:
  DeviceOrd device_{DeviceOrd::CPU()};
  std::vector<T> data_h_{};
  std::unique_ptr<dh::DeviceUVector<T>> data_d_{};
  GPUAccess gpu_access_{GPUAccess::kNone};

  void CopyToDevice(HostDeviceVectorImpl* other) {
    if (other->HostCanWrite()) {
      CopyToDevice(other->data_h_.data());
    } else {
      LazyResizeDevice(Size());
      gpu_access_ = GPUAccess::kWrite;
      SetDevice();
      dh::safe_cuda(cudaMemcpyAsync(data_d_->data(), other->data_d_->data(),
                                    data_d_->size() * sizeof(T), cudaMemcpyDefault,
                                    curt::DefaultStream()));
    }
  }

  void CopyToDevice(const T* begin) {
    LazyResizeDevice(Size());
    gpu_access_ = GPUAccess::kWrite;
    SetDevice();
    dh::safe_cuda(cudaMemcpyAsync(data_d_->data(), begin, data_d_->size() * sizeof(T),
                                  cudaMemcpyDefault, curt::DefaultStream()));
  }

  void LazyResizeDevice(size_t new_size) {
    if (data_d_ && new_size == data_d_->size()) {
      return;
    }
    SetDevice();
    data_d_->resize(new_size);
  }

  void SetDevice() {
    CHECK_GE(device_.ordinal, 0);
    if (cudaSetDeviceHandler == nullptr) {
      dh::safe_cuda(cudaSetDevice(device_.ordinal));
    } else {
      (*cudaSetDeviceHandler)(device_.ordinal);
    }

    if (!data_d_) {
      data_d_.reset(new dh::DeviceUVector<T>{});
    }
  }
};

template <typename T>
HostDeviceVector<T>::HostDeviceVector(size_t size, T v, DeviceOrd device)
    : impl_(new HostDeviceVectorImpl<T>(size, v, device)) {}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(std::initializer_list<T> init, DeviceOrd device)
    : impl_(new HostDeviceVectorImpl<T>(init, device)) {}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(const std::vector<T>& init, DeviceOrd device)
    : impl_(new HostDeviceVectorImpl<T>(init, device)) {}

template <typename T>
HostDeviceVector<T>::HostDeviceVector(HostDeviceVector<T>&& other)
    : impl_(new HostDeviceVectorImpl<T>(std::move(*other.impl_))) {}

template <typename T>
HostDeviceVector<T>& HostDeviceVector<T>::operator=(HostDeviceVector<T>&& other) {
  if (this == &other) {
    return *this;
  }

  std::unique_ptr<HostDeviceVectorImpl<T>> new_impl(
      new HostDeviceVectorImpl<T>(std::move(*other.impl_)));
  delete impl_;
  impl_ = new_impl.release();
  return *this;
}

template <typename T>
HostDeviceVector<T>::~HostDeviceVector() {
  delete impl_;
  impl_ = nullptr;
}

template <typename T>
size_t HostDeviceVector<T>::Size() const {
  return impl_->Size();
}

template <typename T>
DeviceOrd HostDeviceVector<T>::Device() const {
  return impl_->Device();
}

template <typename T>
T* HostDeviceVector<T>::DevicePointer() {
  return impl_->DevicePointer();
}

template <typename T>
const T* HostDeviceVector<T>::ConstDevicePointer() const {
  return impl_->ConstDevicePointer();
}

template <typename T>
common::Span<T> HostDeviceVector<T>::DeviceSpan() {
  return impl_->DeviceSpan();
}

template <typename T>
common::Span<const T> HostDeviceVector<T>::ConstDeviceSpan() const {
  return impl_->ConstDeviceSpan();
}

template <typename T>
void HostDeviceVector<T>::Fill(T v) {
  impl_->Fill(v);
}

template <typename T>
void HostDeviceVector<T>::Copy(const HostDeviceVector<T>& other) {
  impl_->Copy(other.impl_);
}

template <typename T>
void HostDeviceVector<T>::Copy(const std::vector<T>& other) {
  impl_->Copy(other);
}

template <typename T>
void HostDeviceVector<T>::Copy(std::initializer_list<T> other) {
  impl_->Copy(other);
}

template <typename T>
void HostDeviceVector<T>::Extend(HostDeviceVector const& other) {
  impl_->Extend(other.impl_);
}

template <typename T>
std::vector<T>& HostDeviceVector<T>::HostVector() {
  return impl_->HostVector();
}

template <typename T>
const std::vector<T>& HostDeviceVector<T>::ConstHostVector() const {
  return impl_->ConstHostVector();
}

template <typename T>
bool HostDeviceVector<T>::HostCanRead() const {
  return impl_->HostCanRead();
}

template <typename T>
bool HostDeviceVector<T>::HostCanWrite() const {
  return impl_->HostCanWrite();
}

template <typename T>
bool HostDeviceVector<T>::DeviceCanRead() const {
  return impl_->DeviceCanRead();
}

template <typename T>
bool HostDeviceVector<T>::DeviceCanWrite() const {
  return impl_->DeviceCanWrite();
}

template <typename T>
GPUAccess HostDeviceVector<T>::DeviceAccess() const {
  return impl_->Access();
}

template <typename T>
void HostDeviceVector<T>::SetDevice(DeviceOrd device) const {
  impl_->SetDevice(device);
}

template <typename T>
void HostDeviceVector<T>::Resize(std::size_t new_size) {
  impl_->Resize(new_size);
}

template <typename T>
void HostDeviceVector<T>::Resize(std::size_t new_size, T v) {
  impl_->Resize(new_size, v);
}

// explicit instantiations are required, as HostDeviceVector isn't header-only
template class HostDeviceVector<bst_float>;
template class HostDeviceVector<double>;
template class HostDeviceVector<GradientPair>;
template class HostDeviceVector<GradientPairPrecise>;
template class HostDeviceVector<GradientPairInt64>;
template class HostDeviceVector<std::int32_t>;  // bst_node_t
template class HostDeviceVector<std::uint8_t>;
template class HostDeviceVector<std::int8_t>;
template class HostDeviceVector<FeatureType>;
template class HostDeviceVector<Entry>;
template class HostDeviceVector<bst_idx_t>;
template class HostDeviceVector<std::uint32_t>;  // bst_feature_t
template class HostDeviceVector<RegTree::Node>;
template class HostDeviceVector<RegTree::CategoricalSplitMatrix::Segment>;
template class HostDeviceVector<RTreeNodeStat>;

#if defined(__APPLE__)
/*
 * On OSX:
 *
 * typedef unsigned int         uint32_t;
 * typedef unsigned long long   uint64_t;
 * typedef unsigned long       __darwin_size_t;
 */
template class HostDeviceVector<std::size_t>;
#endif  // defined(__APPLE__)
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/io.cc <==
/**
 * Copyright 2019-2025, by XGBoost Contributors
 */
#include "error_msg.h"
#if defined(__unix__) || defined(__APPLE__)

#include <fcntl.h>     // for open, O_RDONLY, posix_fadvise
#include <sys/mman.h>  // for mmap, munmap, madvise
#include <unistd.h>    // for close, getpagesize

#else

#include <xgboost/windefs.h>

#if defined(xgboost_IS_WIN)

#include <windows.h>  // for CreateFileMapping2, CreateFileEx...

#endif  // defined(xgboost_IS_WIN)

#endif  // defined(__unix__) || defined(__APPLE__)

#include <algorithm>     // for copy, transform
#include <cctype>        // for tolower
#include <cstddef>       // for size_t
#include <cstdint>       // for int32_t, uint32_t
#include <cstdio>        // for fread, fseek
#include <cstring>       // for memcpy
#include <filesystem>    // for filesystem, weakly_canonical
#include <fstream>       // for ifstream
#include <iterator>      // for distance
#include <memory>        // for unique_ptr, make_unique
#include <string>        // for string
#include <utility>       // for move
#include <vector>        // for vector

#include "io.h"
#include "xgboost/logging.h"            // for CHECK_LE
#include "xgboost/string_view.h"        // for StringView

#if !defined(__linux__) && !defined(__GLIBC__) && !defined(xgboost_IS_WIN)
#include <limits>  // for numeric_limits
#endif

#if defined(__linux__)
#include <sys/sysinfo.h>
#endif

namespace xgboost::common {
size_t PeekableInStream::Read(void* dptr, size_t size) {
  size_t nbuffer = buffer_.length() - buffer_ptr_;
  if (nbuffer == 0) return strm_->Read(dptr, size);
  if (nbuffer < size) {
    std::memcpy(dptr, dmlc::BeginPtr(buffer_) + buffer_ptr_, nbuffer);
    buffer_ptr_ += nbuffer;
    return nbuffer + strm_->Read(reinterpret_cast<char*>(dptr) + nbuffer, size - nbuffer);
  } else {
    std::memcpy(dptr, dmlc::BeginPtr(buffer_) + buffer_ptr_, size);
    buffer_ptr_ += size;
    return size;
  }
}

size_t PeekableInStream::PeekRead(void* dptr, size_t size) {
  size_t nbuffer = buffer_.length() - buffer_ptr_;
  if (nbuffer < size) {
    buffer_ = buffer_.substr(buffer_ptr_, buffer_.length());
    buffer_ptr_ = 0;
    buffer_.resize(size);
    size_t nadd = strm_->Read(dmlc::BeginPtr(buffer_) + nbuffer, size - nbuffer);
    buffer_.resize(nbuffer + nadd);
    std::memcpy(dptr, dmlc::BeginPtr(buffer_), buffer_.length());
    return buffer_.size();
  } else {
    std::memcpy(dptr, dmlc::BeginPtr(buffer_) + buffer_ptr_, size);
    return size;
  }
}

FixedSizeStream::FixedSizeStream(PeekableInStream* stream) : PeekableInStream(stream) {
  size_t constexpr kInitialSize = 4096;
  size_t size{kInitialSize}, total{0};
  buffer_.clear();
  while (true) {
    buffer_.resize(size);
    size_t read = stream->PeekRead(&buffer_[0], size);
    total = read;
    if (read < size) {
      break;
    }
    size *= 2;
  }
  buffer_.resize(total);
}

size_t FixedSizeStream::Read(void* dptr, size_t size) {
  auto read = this->PeekRead(dptr, size);
  pointer_ += read;
  return read;
}

size_t FixedSizeStream::PeekRead(void* dptr, size_t size) {
  if (size >= buffer_.size() - pointer_) {
    std::copy(buffer_.cbegin() + pointer_, buffer_.cend(), reinterpret_cast<char*>(dptr));
    return std::distance(buffer_.cbegin() + pointer_, buffer_.cend());
  } else {
    auto const beg = buffer_.cbegin() + pointer_;
    auto const end = beg + size;
    std::copy(beg, end, reinterpret_cast<char*>(dptr));
    return std::distance(beg, end);
  }
}

void FixedSizeStream::Seek(size_t pos) {
  pointer_ = pos;
  CHECK_LE(pointer_, buffer_.size());
}

void FixedSizeStream::Take(std::string* out) {
  CHECK(out);
  *out = std::move(buffer_);
}

namespace {
// Get system alignment value for IO with mmap.
std::size_t GetMmapAlignment() {
#if defined(xgboost_IS_WIN)
  SYSTEM_INFO sys_info;
  GetSystemInfo(&sys_info);
  // During testing, `sys_info.dwPageSize` is of size 4096 while `dwAllocationGranularity` is of
  // size 65536.
  return sys_info.dwAllocationGranularity;
#else
  return getpagesize();
#endif
}
}  // anonymous namespace

std::vector<char> LoadSequentialFile(std::string uri) {
  auto OpenErr = [&uri]() {
    std::string msg;
    msg = "Opening " + uri + " failed: ";
    msg += error::SystemError().message();
    LOG(FATAL) << msg;
  };

  auto parsed = dmlc::io::URI(uri.c_str());
  CHECK((parsed.protocol == "file://" || parsed.protocol.length() == 0))
      << "Only local file is supported.";
  // Read from file.
  auto path = std::filesystem::weakly_canonical(std::filesystem::u8path(uri));
  std::ifstream ifs(path, std::ios_base::binary | std::ios_base::in);
  if (!ifs) {
    // https://stackoverflow.com/a/17338934
    OpenErr();
  }

  auto file_size = std::filesystem::file_size(path);
  std::vector<char> buffer(file_size);
  ifs.read(&buffer[0], file_size);

  return buffer;
}

std::string FileExtension(std::string fname, bool lower) {
  if (lower) {
    std::transform(fname.begin(), fname.end(), fname.begin(),
                   [](char c) { return std::tolower(c); });
  }
  auto splited = Split(fname, '.');
  if (splited.size() > 1) {
    return splited.back();
  } else {
    return "";
  }
}

struct MmapFileImpl {
#if defined(xgboost_IS_WIN)
  HANDLE fd{INVALID_HANDLE_VALUE};
  HANDLE file_map{INVALID_HANDLE_VALUE};
#else
  std::int32_t fd{0};
#endif  // defined(xgboost_IS_WIN)
  std::byte* base_ptr{nullptr};
  std::size_t base_size{0};
  std::size_t delta{0};
  std::string path;

  MmapFileImpl() = default;

#if defined(xgboost_IS_WIN)
  MmapFileImpl(HANDLE fd, HANDLE fm, std::byte* base_ptr, std::size_t base_size, std::size_t delta,
               std::string path)
      : fd{fd},
        file_map{fm},
        base_ptr{base_ptr},
        base_size{base_size},
        delta{delta},
        path{std::move(path)} {}
#else
  MmapFileImpl(std::int32_t fd, std::byte* base_ptr, std::size_t base_size, std::size_t delta,
               std::string path)
      : fd{fd}, base_ptr{base_ptr}, base_size{base_size}, delta{delta}, path{std::move(path)} {}
#endif  // defined(xgboost_IS_WIN)

  void const* Data() const { return this->base_ptr + this->delta; }
  void* Data() { return this->base_ptr + this->delta; }
};

void const* MMAPFile::Data() const {
  if (!this->p_impl) {
    return nullptr;
  }
  return this->p_impl->Data();
}

void* MMAPFile::Data() {
  if (!this->p_impl) {
    return nullptr;
  }
  return this->p_impl->Data();
}

[[nodiscard]] Span<std::byte> MMAPFile::BasePtr() const {
  return Span{this->p_impl->base_ptr, this->p_impl->base_size};
}

// For some reason, NVCC 12.1 marks the function deleted if we expose it in the header.
// NVCC 11.8 doesn't allow `noexcept(false) = default` altogether.
ResourceHandler::~ResourceHandler() noexcept(false) {}  // NOLINT

MMAPFile* detail::OpenMmap(std::string path, std::size_t offset, std::size_t length) {
  if (length == 0) {
    return new MMAPFile{};
  }

#if defined(xgboost_IS_WIN)
  HANDLE fd = CreateFile(path.c_str(), GENERIC_READ, FILE_SHARE_READ, nullptr, OPEN_EXISTING,
                         FILE_ATTRIBUTE_NORMAL | FILE_FLAG_OVERLAPPED, nullptr);
  CHECK_NE(fd, INVALID_HANDLE_VALUE)
      << "Failed to open:" << path << ". " << error::SystemError().message();
#else
  auto fd = open(path.c_str(), O_RDONLY);
  CHECK_GE(fd, 0) << "Failed to open:" << path << ". " << error::SystemError().message();
#endif

  std::byte* ptr{nullptr};
  // Round down for alignment.
  auto view_start = offset / GetMmapAlignment() * GetMmapAlignment();
  auto view_size = length + (offset - view_start);

#if defined(__linux__) || defined(__GLIBC__)
  int prot{PROT_READ};
  ptr = reinterpret_cast<std::byte*>(mmap(nullptr, view_size, prot, MAP_PRIVATE, fd, view_start));
  CHECK_NE(ptr, MAP_FAILED) << "Failed to map: " << path << ". " << error::SystemError().message();
  auto handle = new MMAPFile{
      std::make_unique<MmapFileImpl>(fd, ptr, view_size, offset - view_start, std::move(path))};
#elif defined(xgboost_IS_WIN)
  LARGE_INTEGER file_size;
  CHECK_NE(GetFileSizeEx(fd, &file_size), 0) << error::SystemError().message();
  auto map_file = CreateFileMappingA(fd, nullptr, PAGE_READONLY, file_size.HighPart,
                                     file_size.LowPart, nullptr);
  CHECK(map_file) << "Failed to map: " << path << ". " << error::SystemError().message();

  auto li_vs = reinterpret_cast<LARGE_INTEGER*>(&view_start);
  ptr = reinterpret_cast<std::byte*>(
      MapViewOfFile(map_file, FILE_MAP_READ, li_vs->HighPart, li_vs->LowPart, view_size));
  CHECK_NE(ptr, nullptr) << "Failed to map: " << path << ". " << error::SystemError().message();
  auto handle = new MMAPFile{std::make_unique<MmapFileImpl>(fd, map_file, ptr, view_size,
                                                            offset - view_start, std::move(path))};
#else
  CHECK_LE(offset, std::numeric_limits<off_t>::max())
      << "File size has exceeded the limit on the current system.";
  int prot{PROT_READ};
  ptr = reinterpret_cast<std::byte*>(mmap(nullptr, view_size, prot, MAP_PRIVATE, fd, view_start));
  CHECK_NE(ptr, MAP_FAILED) << "Failed to map: " << path << ". " << error::SystemError().message();
  auto handle = new MMAPFile{
      std::make_unique<MmapFileImpl>(fd, ptr, view_size, offset - view_start, std::move(path))};
#endif  // defined(__linux__) || defined(__GLIBC__)

  return handle;
}

void detail::CloseMmap(MMAPFile* handle) {
  if (!handle) {
    return;
  }
#if defined(xgboost_IS_WIN)
  if (handle->p_impl->base_ptr) {
    CHECK(UnmapViewOfFile(handle->p_impl->base_ptr))
        << "Failed to call munmap: " << error::SystemError().message();
  }
  if (handle->p_impl->fd != INVALID_HANDLE_VALUE) {
    CHECK(CloseHandle(handle->p_impl->fd))
        << "Failed to close handle: " << error::SystemError().message();
  }
  if (handle->p_impl->file_map != INVALID_HANDLE_VALUE) {
    CHECK(CloseHandle(handle->p_impl->file_map))
        << "Failed to close mapping object: " << error::SystemError().message();
  }
#else
  if (handle->p_impl->base_ptr) {
    CHECK_NE(munmap(handle->p_impl->base_ptr, handle->p_impl->base_size), -1)
        << "Failed to call munmap: `" << handle->p_impl->path << "`. "
        << error::SystemError().message();
  }
  if (handle->p_impl->fd != 0) {
    CHECK_NE(close(handle->p_impl->fd), -1)
        << "Failed to close: `" << handle->p_impl->path << "`. " << error::SystemError().message();
  }
#endif
  delete handle;
}

MmapResource::MmapResource(StringView path, std::size_t offset, std::size_t length)
    : ResourceHandler{kMmap},
      handle_{detail::OpenMmap(std::string{path}, offset, length), detail::CloseMmap},
      n_{length} {
#if defined(__unix__) || defined(__APPLE__)
  madvise(handle_->p_impl->base_ptr, handle_->p_impl->base_size, MADV_WILLNEED);
#endif  // defined(__unix__) || defined(__APPLE__)
}

MmapResource::~MmapResource() noexcept(false) = default;

[[nodiscard]] void* MmapResource::Data() {
  if (!handle_) {
    return nullptr;
  }
  return this->handle_->Data();
}

[[nodiscard]] std::size_t MmapResource::Size() const { return n_; }

// For some reason, NVCC 12.1 marks the function deleted if we expose it in the header.
// NVCC 11.8 doesn't allow `noexcept(false) = default` altogether.
AlignedResourceReadStream::~AlignedResourceReadStream() noexcept(false) {}  // NOLINT
PrivateMmapConstStream::~PrivateMmapConstStream() noexcept(false) {}        // NOLINT

std::shared_ptr<MallocResource> MemBufFileReadStream::ReadFileIntoBuffer(StringView path,
                                                                         std::size_t offset,
                                                                         std::size_t length) {
  CHECK(std::filesystem::exists(path.c_str())) << "`" << path << "` doesn't exist";
  auto res = std::make_shared<MallocResource>(length);
  auto ptr = res->DataAs<char>();
  std::unique_ptr<FILE, std::function<int(FILE*)>> fp{fopen(path.c_str(), "rb"), fclose};

  auto err = [&] {
    auto e = error::SystemError().message();
    LOG(FATAL) << "Failed to read file `" << path << "`. System error message: " << e;
  };
#if defined(__linux__)
  auto fd = fileno(fp.get());
  if (fd == -1) {
    err();
  }
  if (posix_fadvise(fd, offset, length, POSIX_FADV_SEQUENTIAL) != 0) {
    LOG(FATAL) << error::SystemError().message();
  }
#endif  // defined(__linux__)

  if (fseek(fp.get(), offset, SEEK_SET) != 0) {
    err();
  }
  if (fread(ptr, length, 1, fp.get()) != 1) {
    err();
  }
  return res;
}

AlignedFileWriteStream::AlignedFileWriteStream(StringView path, StringView flags)
    : pimpl_{dmlc::Stream::Create(path.c_str(), flags.c_str())} {}

[[nodiscard]] std::size_t AlignedFileWriteStream::DoWrite(const void* ptr,
                                                          std::size_t n_bytes) noexcept(true) {
  pimpl_->Write(ptr, n_bytes);
  return n_bytes;
}

AlignedMemWriteStream::AlignedMemWriteStream(std::string* p_buf)
    : pimpl_{std::make_unique<MemoryBufferStream>(p_buf)} {}
AlignedMemWriteStream::~AlignedMemWriteStream() = default;

[[nodiscard]] std::size_t AlignedMemWriteStream::DoWrite(const void* ptr,
                                                         std::size_t n_bytes) noexcept(true) {
  this->pimpl_->Write(ptr, n_bytes);
  return n_bytes;
}

[[nodiscard]] std::size_t AlignedMemWriteStream::Tell() const noexcept(true) {
  return this->pimpl_->Tell();
}

[[nodiscard]] std::string CmdOutput(StringView cmd) {
#if defined(xgboost_IS_WIN)
  std::unique_ptr<FILE, std::function<int(FILE*)>> pipe(_popen(cmd.c_str(), "r"), _pclose);
#else
  // popen is a convenient method, but it always returns a success even if the command
  // fails.
  std::unique_ptr<FILE, std::function<int(FILE*)>> pipe(popen(cmd.c_str(), "r"), pclose);
#endif
  CHECK(pipe);
  std::array<char, 128> buffer;
  std::string result;
  while (std::fgets(buffer.data(), static_cast<std::int32_t>(buffer.size()), pipe.get())) {
    result += buffer.data();
  }
  return result;
}

[[nodiscard]] std::size_t TotalMemory() {
#if defined(__linux__)
  struct sysinfo info;
  CHECK_EQ(sysinfo(&info), 0) << error::SystemError().message();
  return info.totalram * info.mem_unit;
#elif defined(xgboost_IS_WIN)
  MEMORYSTATUSEX status;
  status.dwLength = sizeof(status);
  CHECK(GlobalMemoryStatusEx(&status)) << error::SystemError().message();
  return static_cast<std::size_t>(status.ullTotalPhys);
#else
  LOG(FATAL) << "Not implemented";
#endif  // defined(__linux__)
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/io.h <==
/**
 * Copyright 2014-2025, XGBoost Contributors
 * \file io.h
 * \brief general stream interface for serialization, I/O
 * \author Tianqi Chen
 */
#ifndef XGBOOST_COMMON_IO_H_
#define XGBOOST_COMMON_IO_H_

#include <algorithm>    // for min, fill_n, copy_n
#include <array>        // for array
#include <cstddef>      // for byte, size_t
#include <cstdlib>      // for malloc, realloc, free
#include <cstring>      // for memcpy
#include <fstream>      // for ifstream
#include <functional>   // for function
#include <limits>       // for numeric_limits
#include <memory>       // for unique_ptr
#include <string>       // for string
#include <type_traits>  // for alignment_of_v, enable_if_t
#include <utility>      // for move
#include <vector>       // for vector

#include "common.h"               // for DivRoundUp
#include "dmlc/io.h"              // for SeekStream
#include "xgboost/string_view.h"  // for StringView

namespace xgboost::common {
struct MemoryFixSizeBuffer : public dmlc::SeekStream {
 public:
  // similar to SEEK_END in libc
  static std::size_t constexpr kSeekEnd = std::numeric_limits<std::size_t>::max();

 public:
  /**
   * @brief Ctor
   *
   * @param p_buffer Pointer to the source buffer with size `buffer_size`.
   * @param buffer_size Size of the source buffer
   */
  MemoryFixSizeBuffer(void *p_buffer, std::size_t buffer_size)
      : p_buffer_(reinterpret_cast<char *>(p_buffer)), buffer_size_(buffer_size) {}
  ~MemoryFixSizeBuffer() override = default;

  std::size_t Read(void *ptr, std::size_t size) override {
    std::size_t nread = std::min(buffer_size_ - curr_ptr_, size);
    if (nread != 0) std::memcpy(ptr, p_buffer_ + curr_ptr_, nread);
    curr_ptr_ += nread;
    return nread;
  }
  std::size_t Write(const void *ptr, std::size_t size) override {
    if (size == 0) return 0;
    CHECK_LE(curr_ptr_ + size, buffer_size_);
    std::memcpy(p_buffer_ + curr_ptr_, ptr, size);
    curr_ptr_ += size;
    return size;
  }
  void Seek(std::size_t pos) override {
    if (pos == kSeekEnd) {
      curr_ptr_ = buffer_size_;
    } else {
      curr_ptr_ = static_cast<std::size_t>(pos);
    }
  }
  /**
   * @brief Current position in the buffer (stream).
   */
  std::size_t Tell() override { return curr_ptr_; }
  [[nodiscard]] virtual bool AtEnd() const { return curr_ptr_ == buffer_size_; }

 protected:
  /*! \brief in memory buffer */
  char *p_buffer_{nullptr};
  /*! \brief current pointer */
  std::size_t buffer_size_{0};
  /*! \brief current pointer */
  std::size_t curr_ptr_{0};
};

/*! \brief a in memory buffer that can be read and write as stream interface */
struct MemoryBufferStream : public dmlc::SeekStream {
 public:
  explicit MemoryBufferStream(std::string *p_buffer)
      : p_buffer_(p_buffer) {
    curr_ptr_ = 0;
  }
  ~MemoryBufferStream() override = default;
  size_t Read(void *ptr, size_t size) override {
    CHECK_LE(curr_ptr_, p_buffer_->length()) << "read can not have position excceed buffer length";
    size_t nread = std::min(p_buffer_->length() - curr_ptr_, size);
    if (nread != 0) std::memcpy(ptr, &(*p_buffer_)[0] + curr_ptr_, nread);
    curr_ptr_ += nread;
    return nread;
  }
  std::size_t Write(const void *ptr, size_t size) override {
    if (size == 0) return 0;
    if (curr_ptr_ + size > p_buffer_->length()) {
      p_buffer_->resize(curr_ptr_+size);
    }
    std::memcpy(&(*p_buffer_)[0] + curr_ptr_, ptr, size);
    curr_ptr_ += size;
    return size;
  }
  void Seek(size_t pos) override {
    curr_ptr_ = static_cast<size_t>(pos);
  }
  size_t Tell() override {
    return curr_ptr_;
  }
  virtual bool AtEnd() const {
    return curr_ptr_ == p_buffer_->length();
  }

 private:
  /*! \brief in memory buffer */
  std::string *p_buffer_;
  /*! \brief current pointer */
  size_t curr_ptr_;
};  // class MemoryBufferStream

/*!
 * \brief Input stream that support additional PeekRead operation,
 *  besides read.
 */
class PeekableInStream : public dmlc::Stream {
 public:
  explicit PeekableInStream(dmlc::Stream* strm) : strm_(strm) {}

  size_t Read(void* dptr, size_t size) override;
  virtual size_t PeekRead(void* dptr, size_t size);

  std::size_t Write(const void*, size_t) override {
    LOG(FATAL) << "Not implemented";
    return 0;
  }

 private:
  /*! \brief input stream */
  dmlc::Stream *strm_;
  /*! \brief current buffer pointer */
  size_t buffer_ptr_{0};
  /*! \brief internal buffer */
  std::string buffer_;
};
/*!
 * \brief A simple class used to consume `dmlc::Stream' all at once.
 *
 * With it one can load the rabit checkpoint into a known size string buffer.
 */
class FixedSizeStream : public PeekableInStream {
 public:
  explicit FixedSizeStream(PeekableInStream* stream);
  ~FixedSizeStream() override = default;

  size_t Read(void* dptr, size_t size) override;
  size_t PeekRead(void* dptr, size_t size) override;
  [[nodiscard]] std::size_t Size() const { return buffer_.size(); }
  [[nodiscard]] std::size_t Tell() const { return pointer_; }
  void Seek(size_t pos);

  std::size_t Write(const void*, size_t) override {
    LOG(FATAL) << "Not implemented";
    return 0;
  }

  /*!
   *  \brief Take the buffer from `FixedSizeStream'.  The one in `FixedSizeStream' will be
   *  cleared out.
   */
  void Take(std::string* out);

 private:
  size_t pointer_{0};
  std::string buffer_;
};

/**
 * @brief Helper function for loading consecutive file.
 *
 * @param uri    URI or file name to file.
 *
 * @return File content.
 */
std::vector<char> LoadSequentialFile(std::string uri);

/**
 * \brief Get file extension from file name.
 *
 * \param  lower Return in lower case.
 *
 * \return File extension without the `.`
 */
std::string FileExtension(std::string fname, bool lower = true);

/**
 * \brief Read the whole buffer from dmlc stream.
 */
inline std::string ReadAll(dmlc::Stream* fi, PeekableInStream* fp) {
  std::string buffer;
  if (auto fixed_size = dynamic_cast<common::MemoryFixSizeBuffer*>(fi)) {
    fixed_size->Seek(common::MemoryFixSizeBuffer::kSeekEnd);
    size_t size = fixed_size->Tell();
    buffer.resize(size);
    fixed_size->Seek(0);
    CHECK_EQ(fixed_size->Read(&buffer[0], size), size);
  } else {
    FixedSizeStream{fp}.Take(&buffer);
  }
  return buffer;
}

/**
 * \brief Read the whole file content into a string.
 */
inline std::string ReadAll(std::string const &path) {
  std::ifstream stream(path);
  if (!stream.is_open()) {
    LOG(FATAL) << "Could not open file " << path;
  }
  std::string content{std::istreambuf_iterator<char>(stream), std::istreambuf_iterator<char>()};
  if (content.empty()) {
    LOG(FATAL) << "Empty file " << path;
  }
  return content;
}

struct MmapFileImpl;

/**
 * @brief A handle to mmap file.
 */
struct MMAPFile {
  std::unique_ptr<MmapFileImpl> p_impl;
  [[nodiscard]] void const* Data() const;
  [[nodiscard]] void* Data();
  [[nodiscard]] Span<std::byte> BasePtr() const;
};

namespace detail {
// call mmap
[[nodiscard]] MMAPFile* OpenMmap(std::string path, std::size_t offset, std::size_t length);
// close the mapped file handle.
void CloseMmap(MMAPFile* handle);
}  // namespace detail

/**
 * @brief Handler for one-shot resource. Unlike `std::pmr::*`, the resource handler is
 *        fixed once it's constructed. Users cannot use mutable operations like resize
 *        without acquiring the specific resource first.
 */
class ResourceHandler {
 public:
  // RTTI
  enum Kind : std::uint8_t {
    kMalloc = 0,             // System memory.
    kMmap = 1,               // Memory mapp.
    kCudaMalloc = 2,         // CUDA device memory.
    kCudaMmap = 3,           // CUDA with mmap.
    kCudaHostCache = 4,      // CUDA pinned host memory.
    kCudaGrowOnly = 5,       // CUDA virtual memory allocator.
    kCudaPinnedMemPool = 6,  // CUDA memory pool for pinned host memory.
  };

 private:
  Kind kind_{kMalloc};

 public:
  virtual void* Data() = 0;
  template <typename T>
  [[nodiscard]] T* DataAs() {
    return reinterpret_cast<T*>(this->Data());
  }

  [[nodiscard]] virtual std::size_t Size() const = 0;
  [[nodiscard]] auto Type() const { return kind_; }
  [[nodiscard]] StringView TypeName() const {
    switch (this->Type()) {
      case kMalloc:
        return "Malloc";
      case kMmap:
        return "Mmap";
      case kCudaMalloc:
        return "CudaMalloc";
      case kCudaMmap:
        return "CudaMmap";
      case kCudaHostCache:
        return "CudaHostCache";
      case kCudaGrowOnly:
        return "CudaGrowOnly";
      case kCudaPinnedMemPool:
        return "CudaPinnedMemPool";
    }
    LOG(FATAL) << "Unreachable.";
    return {};
  }

  // Allow exceptions for cleaning up resource.
  virtual ~ResourceHandler() noexcept(false);

  explicit ResourceHandler(Kind kind) : kind_{kind} {}
  // Use shared_ptr to manage a pool like resource handler. All copy and assignment
  // operators are disabled.
  ResourceHandler(ResourceHandler const& that) = delete;
  ResourceHandler& operator=(ResourceHandler const& that) = delete;
  ResourceHandler(ResourceHandler&& that) = delete;
  ResourceHandler& operator=(ResourceHandler&& that) = delete;
  /**
   * @brief Wether two resources have the same type. (both malloc or both mmap).
   */
  [[nodiscard]] bool IsSameType(ResourceHandler const& that) const {
    return this->Type() == that.Type();
  }
};

class MallocResource : public ResourceHandler {
  void* ptr_{nullptr};
  std::size_t n_{0};

  void Clear() noexcept(true) {
    std::free(ptr_);
    ptr_ = nullptr;
    n_ = 0;
  }

 public:
  explicit MallocResource(std::size_t n_bytes) : ResourceHandler{kMalloc} { this->Resize(n_bytes); }
  ~MallocResource() noexcept(true) override { this->Clear(); }

  void* Data() override { return ptr_; }
  [[nodiscard]] std::size_t Size() const override { return n_; }
  /**
   * @brief Resize the resource to n_bytes. Unlike std::vector::resize, it prefers realloc
   *        over malloc.
   *
   * @tparam force_malloc Force the use of malloc over realloc. Used for testing.
   *
   * @param n_bytes The new size.
   */
  template <bool force_malloc = false>
  void Resize(std::size_t n_bytes, std::byte init = std::byte{0}) {
    // realloc(ptr, 0) works, but is deprecated.
    if (n_bytes == 0) {
      this->Clear();
      return;
    }

    // If realloc fails, we need to copy the data ourselves.
    bool need_copy{false};
    void* new_ptr{nullptr};
    // use realloc first, it can handle nullptr.
    if constexpr (!force_malloc) {
      new_ptr = std::realloc(ptr_, n_bytes);
    }
    // retry with malloc if realloc fails
    if (!new_ptr) {
      // ptr_ is preserved if realloc fails
      new_ptr = std::malloc(n_bytes);
      need_copy = true;
    }
    if (!new_ptr) {
      // malloc fails
      LOG(FATAL) << "bad_malloc: Failed to allocate " << n_bytes << " bytes.";
    }

    if (need_copy) {
      std::copy_n(reinterpret_cast<std::byte*>(ptr_), n_, reinterpret_cast<std::byte*>(new_ptr));
    }
    // default initialize
    std::fill_n(reinterpret_cast<std::byte*>(new_ptr) + n_, n_bytes - n_, init);
    // free the old ptr if malloc is used.
    if (need_copy) {
      this->Clear();
    }

    ptr_ = new_ptr;
    n_ = n_bytes;
  }
};

/**
 * @brief A class for wrapping mmap as a resource for RAII.
 */
class MmapResource : public ResourceHandler {
  std::unique_ptr<MMAPFile, std::function<void(MMAPFile*)>> handle_;
  std::size_t n_;

 public:
  MmapResource(StringView path, std::size_t offset, std::size_t length);
  ~MmapResource() noexcept(false) override;

  [[nodiscard]] void* Data() override;
  [[nodiscard]] std::size_t Size() const override;
};

/**
 * @param Alignment for resource read stream and aligned write stream.
 */
constexpr std::size_t IOAlignment() {
  // For most of the pod types in XGBoost, 8 byte is sufficient.
  return 8;
}

/**
 * @brief Wrap resource into a dmlc stream.
 *
 *  This class is to facilitate the use of mmap. Caller can optionally use the `Read()`
 *  method or the `Consume()` method. The former copies data into output, while the latter
 *  makes copy only if it's a primitive type.
 *
 *  Input is required to be aligned to IOAlignment().
 */
class AlignedResourceReadStream {
  std::shared_ptr<ResourceHandler> resource_;
  std::size_t curr_ptr_{0};

  // Similar to SEEK_END in libc
  static std::size_t constexpr kSeekEnd = std::numeric_limits<std::size_t>::max();

 public:
  explicit AlignedResourceReadStream(std::shared_ptr<ResourceHandler> resource)
      : resource_{std::move(resource)} {}

  [[nodiscard]] std::shared_ptr<ResourceHandler> Share() noexcept(true) { return resource_; }
  /**
   * @brief Consume n_bytes of data, no copying is performed.
   *
   * @return A pair with the beginning pointer and the number of available bytes, which
   *         may be smaller than requested.
   */
  [[nodiscard]] auto Consume(std::size_t n_bytes) noexcept(true) {
    auto res_size = resource_->Size();
    auto data = reinterpret_cast<std::byte*>(resource_->Data());
    auto ptr = data + curr_ptr_;

    // Move the cursor
    auto aligned_n_bytes = DivRoundUp(n_bytes, IOAlignment()) * IOAlignment();
    auto aligned_forward = std::min(res_size - curr_ptr_, aligned_n_bytes);
    std::size_t forward = std::min(res_size - curr_ptr_, n_bytes);

    curr_ptr_ += aligned_forward;

    return std::pair{ptr, forward};
  }

  template <typename T>
  [[nodiscard]] auto Consume(T* out) noexcept(false) -> std::enable_if_t<std::is_pod_v<T>, bool> {
    auto [ptr, size] = this->Consume(sizeof(T));
    if (size != sizeof(T)) {
      return false;
    }
    CHECK_EQ(reinterpret_cast<std::uintptr_t>(ptr) % std::alignment_of_v<T>, 0);
    *out = *reinterpret_cast<T*>(ptr);
    return true;
  }

  [[nodiscard]] virtual std::size_t Tell() noexcept(true) { return curr_ptr_; }
  /**
   * @brief Read n_bytes of data, output is copied into ptr.
   */
  [[nodiscard]] std::size_t Read(void* ptr, std::size_t n_bytes) noexcept(true) {
    auto [res_ptr, forward] = this->Consume(n_bytes);
    if (forward != 0) {
      std::memcpy(ptr, res_ptr, forward);
    }
    return forward;
  }
  /**
   * @brief Read a primitive type.
   *
   * @return Whether the read is successful.
   */
  template <typename T>
  [[nodiscard]] auto Read(T* out) noexcept(false) -> std::enable_if_t<std::is_pod_v<T>, bool> {
    return this->Consume(out);
  }
  /**
   * @brief Read a vector.
   *
   * @return Whether the read is successful.
   */
  template <typename T>
  [[nodiscard]] bool Read(std::vector<T>* out) noexcept(true) {
    std::uint64_t n{0};
    if (!this->Consume(&n)) {
      return false;
    }
    out->resize(n);

    auto n_bytes = sizeof(T) * n;
    if (this->Read(out->data(), n_bytes) != n_bytes) {
      return false;
    }
    return true;
  }

  virtual ~AlignedResourceReadStream() noexcept(false);
};

/**
 * @brief Private mmap file as a read-only stream.
 *
 *  It can calculate alignment automatically based on system page size (or allocation
 *  granularity on Windows).
 *
 *  The file is required to be aligned by IOAlignment().
 */
class PrivateMmapConstStream : public AlignedResourceReadStream {
 public:
  /**
   * @brief Construct a private mmap stream.
   *
   * @param path      File path.
   * @param offset    See the `offset` parameter of `mmap` for details.
   * @param length    See the `length` parameter of `mmap` for details.
   */
  explicit PrivateMmapConstStream(StringView path, std::size_t offset, std::size_t length)
      : AlignedResourceReadStream{std::shared_ptr<MmapResource>{  // NOLINT
            new MmapResource{path, offset, length}}} {}
  ~PrivateMmapConstStream() noexcept(false) override;
};

/**
 * @brief Read a portion of a file into a memory buffer. This class helps integration with
 *        external memory file format.
 */
class MemBufFileReadStream : public AlignedResourceReadStream {
  static std::shared_ptr<MallocResource> ReadFileIntoBuffer(StringView path, std::size_t offset,
                                                            std::size_t length);

 public:
  /**
   * @brief Construct a stream for reading file.
   *
   * @param path      File path.
   * @param offset    The number of bytes into the file.
   * @param length    The number of bytes to read.
   */
  explicit MemBufFileReadStream(StringView path, std::size_t offset, std::size_t length)
      : AlignedResourceReadStream{ReadFileIntoBuffer(path, offset, length)} {}
};

/**
 * @brief Base class for write stream with alignment defined by IOAlignment().
 */
class AlignedWriteStream {
 protected:
  [[nodiscard]] virtual std::size_t DoWrite(const void* ptr,
                                            std::size_t n_bytes) noexcept(true) = 0;

 public:
  virtual ~AlignedWriteStream() = default;

  [[nodiscard]] std::size_t Write(const void* ptr, std::size_t n_bytes) noexcept(false) {
    auto aligned_n_bytes = DivRoundUp(n_bytes, IOAlignment()) * IOAlignment();
    auto w_n_bytes = this->DoWrite(ptr, n_bytes);
    CHECK_EQ(w_n_bytes, n_bytes);
    auto remaining = aligned_n_bytes - n_bytes;
    if (remaining > 0) {
      std::array<std::uint8_t, IOAlignment()> padding;
      std::memset(padding.data(), '\0', padding.size());
      w_n_bytes = this->DoWrite(padding.data(), remaining);
      CHECK_EQ(w_n_bytes, remaining);
    }
    return aligned_n_bytes;
  }

  template <typename T>
  [[nodiscard]] std::enable_if_t<std::is_pod_v<T>, std::size_t> Write(T const& v) {
    return this->Write(&v, sizeof(T));
  }
};

/**
 * @brief Output stream backed by a file. Aligned to IOAlignment() bytes.
 */
class AlignedFileWriteStream : public AlignedWriteStream {
  std::unique_ptr<dmlc::Stream> pimpl_;

 protected:
  [[nodiscard]] std::size_t DoWrite(const void* ptr, std::size_t n_bytes) noexcept(true) override;

 public:
  AlignedFileWriteStream() = default;
  AlignedFileWriteStream(StringView path, StringView flags);
  ~AlignedFileWriteStream() override = default;
};

/**
 * @brief Output stream backed by memory buffer. Aligned to IOAlignment() bytes.
 */
class AlignedMemWriteStream : public AlignedFileWriteStream {
  std::unique_ptr<MemoryBufferStream> pimpl_;

 protected:
  [[nodiscard]] std::size_t DoWrite(const void* ptr, std::size_t n_bytes) noexcept(true) override;

 public:
  explicit AlignedMemWriteStream(std::string* p_buf);
  ~AlignedMemWriteStream() override;

  [[nodiscard]] std::size_t Tell() const noexcept(true);
};

// Run a system command, get its stdout.
[[nodiscard]] std::string CmdOutput(StringView cmd);

[[nodiscard]] std::size_t TotalMemory();
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_IO_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/json.cc <==
/**
 * Copyright 2019-2024, XGBoost Contributors
 */
#include "xgboost/json.h"

#include <array>             // for array
#include <cctype>            // for isdigit
#include <cmath>             // for isinf, isnan
#include <cstdint>           // for uint8_t, int16_t, int32_t, int64_t
#include <cstdio>            // for EOF
#include <cstdlib>           // for size_t, strtof
#include <cstring>           // for memcpy
#include <initializer_list>  // for initializer_list
#include <iterator>          // for distance
#include <limits>            // for numeric_limits
#include <sstream>           // for operator<<, basic_ostream, operator&, ios, stringstream
#include <system_error>      // for errc

#include "./math.h"                 // for CheckNAN
#include "charconv.h"               // for to_chars, NumericLimits, from_chars, to_chars_result
#include "common.h"                 // for EscapeU8
#include "xgboost/base.h"           // for XGBOOST_EXPECT
#include "xgboost/intrusive_ptr.h"  // for IntrusivePtr
#include "xgboost/json_io.h"        // for JsonReader, UBJReader, UBJWriter, JsonWriter, ToBigEn...
#include "xgboost/logging.h"        // for LOG, LOG_FATAL, LogMessageFatal, LogCheck_NE, CHECK
#include "xgboost/string_view.h"    // for StringView, operator<<

namespace xgboost {

void JsonWriter::Save(Json json) { json.Ptr()->Save(this); }

void JsonWriter::Visit(JsonArray const* arr) {
  this->WriteArray(arr, [](auto const& v) { return v; });
}
void JsonWriter::Visit(F32Array const* arr) {
  this->WriteArray(arr, [](float v) { return Json{v}; });
}
namespace {
auto to_i64 = [](auto v) {
  return Json{static_cast<int64_t>(v)};
};

void CheckU64Range(U64Array const* arr) {
  auto const& array = arr->GetArray();
  auto supported_int = std::none_of(array.cbegin(), array.cend(), [](auto const& v) {
    return v > static_cast<std::uint64_t>(std::numeric_limits<std::int64_t>::max());
  });
  CHECK(supported_int) << "Unsigned integers larger than INT64_MAX are not supported.";
}
}  // anonymous namespace

void JsonWriter::Visit(I8Array const* arr) { this->WriteArray(arr, to_i64); }
void JsonWriter::Visit(U8Array const* arr) { this->WriteArray(arr, to_i64); }
void JsonWriter::Visit(I16Array const* arr) { this->WriteArray(arr, to_i64); }
void JsonWriter::Visit(U16Array const* arr) { this->WriteArray(arr, to_i64); }
void JsonWriter::Visit(I32Array const* arr) { this->WriteArray(arr, to_i64); }
void JsonWriter::Visit(U32Array const* arr) { this->WriteArray(arr, to_i64); }
void JsonWriter::Visit(I64Array const* arr) { this->WriteArray(arr, to_i64); }
void JsonWriter::Visit(U64Array const* arr) {
  CheckU64Range(arr);
  this->WriteArray(arr, to_i64);
}

void JsonWriter::Visit(JsonObject const* obj) {
  stream_->emplace_back('{');
  size_t i = 0;
  size_t size = obj->GetObject().size();

  for (auto& value : obj->GetObject()) {
    auto s = String{value.first};
    this->Visit(&s);
    stream_->emplace_back(':');
    this->Save(value.second);

    if (i != size - 1) {
      stream_->emplace_back(',');
    }
    i++;
  }

  stream_->emplace_back('}');
}

void JsonWriter::Visit(JsonNumber const* num) {
  std::array<char, NumericLimits<float>::kToCharsSize> number;
  auto res = to_chars(number.data(), number.data() + number.size(), num->GetNumber());
  auto end = res.ptr;
  auto ori_size = stream_->size();
  stream_->resize(stream_->size() + end - number.data());
  std::memcpy(stream_->data() + ori_size, number.data(), end - number.data());
}

void JsonWriter::Visit(JsonInteger const* num) {
  std::array<char, NumericLimits<int64_t>::kToCharsSize> i2s_buffer_;
  auto i = num->GetInteger();
  auto ret =
      to_chars(i2s_buffer_.data(), i2s_buffer_.data() + NumericLimits<int64_t>::kToCharsSize, i);
  auto end = ret.ptr;
  CHECK(ret.ec == std::errc());
  auto digits = std::distance(i2s_buffer_.data(), end);
  auto ori_size = stream_->size();
  stream_->resize(ori_size + digits);
  std::memcpy(stream_->data() + ori_size, i2s_buffer_.data(), digits);
}

void JsonWriter::Visit(JsonNull const*) {
  auto s = stream_->size();
  stream_->resize(s + 4);
  auto& buf = (*stream_);
  buf[s + 0] = 'n';
  buf[s + 1] = 'u';
  buf[s + 2] = 'l';
  buf[s + 3] = 'l';
}

void JsonWriter::Visit(JsonString const* str) {
  std::string buffer;
  buffer += '"';
  auto const& string = str->GetString();
  common::EscapeU8(string, &buffer);
  buffer += '"';

  auto s = stream_->size();
  stream_->resize(s + buffer.size());
  std::memcpy(stream_->data() + s, buffer.data(), buffer.size());
}

void JsonWriter::Visit(JsonBoolean const* boolean) {
  bool val = boolean->GetBoolean();
  auto s = stream_->size();
  if (val) {
    stream_->resize(s + 4);
    auto& buf = (*stream_);
    buf[s + 0] = 't';
    buf[s + 1] = 'r';
    buf[s + 2] = 'u';
    buf[s + 3] = 'e';
  } else {
    stream_->resize(s + 5);
    auto& buf = (*stream_);
    buf[s + 0] = 'f';
    buf[s + 1] = 'a';
    buf[s + 2] = 'l';
    buf[s + 3] = 's';
    buf[s + 4] = 'e';
  }
}

// Value
std::string_view Value::TypeStr() const {
  switch (kind_) {
    case ValueKind::kString:
      return "String";
    case ValueKind::kNumber:
      return "Number";
    case ValueKind::kObject:
      return "Object";
    case ValueKind::kArray:
      return "Array";
    case ValueKind::kBoolean:
      return "Boolean";
    case ValueKind::kNull:
      return "Null";
    case ValueKind::kInteger:
      return "Integer";
    case ValueKind::kF32Array:
      return "F32Array";
    case ValueKind::kF64Array:
      return "F64Array";
    case ValueKind::kI8Array:
      return "I8Array";
    case ValueKind::kU8Array:
      return "U8Array";
    case ValueKind::kI16Array:
      return "I16Array";
    case ValueKind::kU16Array:
      return "U16Array";
    case ValueKind::kI32Array:
      return "I32Array";
    case ValueKind::kU32Array:
      return "U32Array";
    case ValueKind::kI64Array:
      return "I64Array";
    case ValueKind::kU64Array:
      return "U64Array";
  }
  return "";
}

// Only used for keeping old compilers happy about non-reaching return
// statement.
Json& DummyJsonObject() {
  static Json obj;
  return obj;
}

Json& Value::operator[](std::string const&) {
  LOG(FATAL) << "Object of type " << TypeStr() << " can not be indexed by string.";
  return DummyJsonObject();
}

Json& Value::operator[](int) {
  LOG(FATAL) << "Object of type " << TypeStr() << " can not be indexed by Integer.";
  return DummyJsonObject();
}

// Json Object
JsonObject::JsonObject(JsonObject&& that) noexcept : Value(ValueKind::kObject) {
  std::swap(that.object_, this->object_);
}

JsonObject::JsonObject(Map&& object) noexcept
    : Value(ValueKind::kObject), object_{std::forward<Map>(object)} {}

bool JsonObject::operator==(Value const& rhs) const {
  if (!IsA<JsonObject>(&rhs)) {
    return false;
  }
  return object_ == Cast<JsonObject const>(&rhs)->GetObject();
}

void JsonObject::Save(JsonWriter* writer) const { writer->Visit(this); }

// Json String
bool JsonString::operator==(Value const& rhs) const {
  if (!IsA<JsonString>(&rhs)) {
    return false;
  }
  return Cast<JsonString const>(&rhs)->GetString() == str_;
}

// FIXME: UTF-8 parsing support.
void JsonString::Save(JsonWriter* writer) const { writer->Visit(this); }

// Json Array
JsonArray::JsonArray(JsonArray&& that) noexcept : Value(ValueKind::kArray) {
  std::swap(that.vec_, this->vec_);
}

bool JsonArray::operator==(Value const& rhs) const {
  if (!IsA<JsonArray>(&rhs)) {
    return false;
  }
  auto& arr = Cast<JsonArray const>(&rhs)->GetArray();
  if (vec_.size() != arr.size()) {
    return false;
  }
  return std::equal(arr.cbegin(), arr.cend(), vec_.cbegin());
}

void JsonArray::Save(JsonWriter* writer) const { writer->Visit(this); }

// typed array
namespace {
// error C2668: 'fpclassify': ambiguous call to overloaded function
template <typename T>
std::enable_if_t<std::is_floating_point_v<T>, bool> IsInfMSVCWar(T v) {
  return std::isinf(v);
}
template <typename T>
std::enable_if_t<std::is_integral_v<T>, bool> IsInfMSVCWar(T) {
  return false;
}
}  // namespace

template <typename T, Value::ValueKind kind>
void JsonTypedArray<T, kind>::Save(JsonWriter* writer) const {
  writer->Visit(this);
}

template <typename T, Value::ValueKind kind>
bool JsonTypedArray<T, kind>::operator==(Value const& rhs) const {
  if (!IsA<JsonTypedArray<T, kind>>(&rhs)) {
    return false;
  }
  auto& arr = Cast<JsonTypedArray<T, kind> const>(&rhs)->GetArray();
  if (vec_.size() != arr.size()) {
    return false;
  }
  if (std::is_same_v<float, T>) {
    for (size_t i = 0; i < vec_.size(); ++i) {
      bool equal{false};
      if (common::CheckNAN(vec_[i])) {
        equal = common::CheckNAN(arr[i]);
      } else if (IsInfMSVCWar(vec_[i])) {
        equal = IsInfMSVCWar(arr[i]);
      } else {
        equal = (arr[i] - vec_[i] == 0);
      }
      if (!equal) {
        return false;
      }
    }
    return true;
  }
  return std::equal(arr.cbegin(), arr.cend(), vec_.cbegin());
}

template class JsonTypedArray<float, Value::ValueKind::kF32Array>;
template class JsonTypedArray<double, Value::ValueKind::kF64Array>;
template class JsonTypedArray<std::int8_t, Value::ValueKind::kI8Array>;
template class JsonTypedArray<std::uint8_t, Value::ValueKind::kU8Array>;
template class JsonTypedArray<std::int16_t, Value::ValueKind::kI16Array>;
template class JsonTypedArray<std::uint16_t, Value::ValueKind::kU16Array>;
template class JsonTypedArray<std::int32_t, Value::ValueKind::kI32Array>;
template class JsonTypedArray<std::uint32_t, Value::ValueKind::kU32Array>;
template class JsonTypedArray<std::int64_t, Value::ValueKind::kI64Array>;
template class JsonTypedArray<std::uint64_t, Value::ValueKind::kU64Array>;

// Json Number
bool JsonNumber::operator==(Value const& rhs) const {
  if (!IsA<JsonNumber>(&rhs)) {
    return false;
  }
  auto r_num = Cast<JsonNumber const>(&rhs)->GetNumber();
  if (std::isinf(number_)) {
    return std::isinf(r_num);
  }
  if (std::isnan(number_)) {
    return std::isnan(r_num);
  }
  return number_ - r_num == 0;
}

void JsonNumber::Save(JsonWriter* writer) const { writer->Visit(this); }

// Json Integer
bool JsonInteger::operator==(Value const& rhs) const {
  if (!IsA<JsonInteger>(&rhs)) {
    return false;
  }
  return integer_ == Cast<JsonInteger const>(&rhs)->GetInteger();
}

void JsonInteger::Save(JsonWriter* writer) const { writer->Visit(this); }

// Json Null
bool JsonNull::operator==(Value const& rhs) const {
  if (!IsA<JsonNull>(&rhs)) {
    return false;
  }
  return true;
}

void JsonNull::Save(JsonWriter* writer) const { writer->Visit(this); }

// Json Boolean
bool JsonBoolean::operator==(Value const& rhs) const {
  if (!IsA<JsonBoolean>(&rhs)) {
    return false;
  }
  return boolean_ == Cast<JsonBoolean const>(&rhs)->GetBoolean();
}

void JsonBoolean::Save(JsonWriter* writer) const { writer->Visit(this); }

size_t constexpr JsonReader::kMaxNumLength;

Json JsonReader::Parse() {
  while (true) {
    SkipSpaces();
    auto c = PeekNextChar();
    if (c == -1) {
      break;
    }

    if (c == '{') {
      return ParseObject();
    } else if (c == '[') {
      return ParseArray();
    } else if (c == '-' || std::isdigit(c) || c == 'N' || c == 'I') {
      // For now we only accept `NaN`, not `nan` as the later violates LR(1) with `null`.
      return ParseNumber();
    } else if (c == '\"') {
      return ParseString();
    } else if (c == 't' || c == 'f') {
      return ParseBoolean();
    } else if (c == 'n') {
      return ParseNull();
    } else {
      Error("Unknown construct");
    }
  }
  return {};
}

Json JsonReader::Load() {
  Json result = Parse();
  return result;
}

void JsonReader::Error(std::string msg) const {
  // just copy it.
  std::stringstream str_s;
  str_s << raw_str_.substr(0, raw_str_.size());

  msg += ", around character position: " + std::to_string(cursor_.Pos());
  msg += '\n';

  if (cursor_.Pos() == 0) {
    LOG(FATAL) << msg << ", \"" << str_s.str() << " \"";
  }

  constexpr size_t kExtend = 8;
  auto beg = static_cast<int64_t>(cursor_.Pos()) - static_cast<int64_t>(kExtend) < 0
                 ? 0
                 : cursor_.Pos() - kExtend;
  auto end = cursor_.Pos() + kExtend >= raw_str_.size() ? raw_str_.size() : cursor_.Pos() + kExtend;

  auto raw_portion = raw_str_.substr(beg, end - beg);
  std::string portion;
  for (auto c : raw_portion) {
    if (c == '\n') {
      portion += "\\n";
    } else if (c == '\0') {
      portion += "\\0";
    } else {
      portion += c;
    }
  }

  msg += "    ";
  msg += portion;
  msg += '\n';

  msg += "    ";
  for (size_t i = beg; i < cursor_.Pos() - 1; ++i) {
    msg += '~';
  }
  msg += '^';
  for (size_t i = cursor_.Pos(); i < end; ++i) {
    msg += '~';
  }
  LOG(FATAL) << msg;
}

namespace {
bool IsSpace(JsonReader::Char c) { return c == ' ' || c == '\n' || c == '\r' || c == '\t'; }
}  // anonymous namespace

// Json class
void JsonReader::SkipSpaces() {
  while (cursor_.Pos() < raw_str_.size()) {
    Char c = raw_str_[cursor_.Pos()];
    if (IsSpace(c)) {
      cursor_.Forward();
    } else {
      break;
    }
  }
}

void ParseStr(std::string const& str) {
  size_t end = 0;
  for (size_t i = 0; i < str.size(); ++i) {
    if (str[i] == '"' && i > 0 && str[i - 1] != '\\') {
      end = i;
      break;
    }
  }
  std::string result;
  result.resize(end);
}

std::string JsonReader::ParseStringLiteral() {
  Char ch{GetConsecutiveChar('\"')};  // NOLINT

  // Fast path: scan ahead for the closing quote. When the literal contains no
  // escape sequence (the overwhelmingly common case), construct the string in
  // one piece instead of character by character.
  char const* data = raw_str_.c_str();
  std::size_t const size = raw_str_.size();
  std::size_t const begin = cursor_.Pos();
  std::size_t pos = begin;
  while (pos < size) {
    char c = data[pos];
    if (c == '\"') {
      std::string str{data + begin, pos - begin};
      cursor_.Forward(static_cast<uint32_t>(pos - begin + 1));  // literal + closing quote
      return str;
    }
    if (c == '\\' || c == '\r' || c == '\n') {
      break;  // escape sequence or malformed literal: handled by the loop below
    }
    ++pos;
  }

  // Slow path: handles escape sequences and reports malformed literals. The
  // cursor was not advanced by the scan above, so this parses the whole
  // literal exactly as the previous implementation did.
  std::string str;
  while (true) {
    ch = GetNextChar();
    if (ch == '\\') {
      Char next{GetNextChar()};
      switch (next) {
        case 'r':
          str += u8"\r";
          break;
        case 'n':
          str += u8"\n";
          break;
        case '\\':
          str += u8"\\";
          break;
        case 't':
          str += u8"\t";
          break;
        case '\"':
          str += u8"\"";
          break;
        case 'u':
          str += ch;
          str += 'u';
          break;
        default:
          Error("Unknown escape");
      }
    } else {
      if (ch == '\"') break;
      str += ch;
    }
    if (ch == EOF || ch == '\r' || ch == '\n') {
      Expect('\"', ch);
    }
  }
  return str;
}

Json JsonReader::ParseString() {
  std::string str = this->ParseStringLiteral();
  return Json(std::move(str));
}

Json JsonReader::ParseNull() {
  Char ch = GetNextNonSpaceChar();
  std::string buffer{static_cast<char>(ch)};
  for (size_t i = 0; i < 3; ++i) {
    buffer.push_back(GetNextChar());
  }
  if (buffer != "null") {
    Error("Expecting null value \"null\"");
  }
  return Json{JsonNull()};
}

Json JsonReader::ParseArray() {
  std::vector<Json> data;

  Char ch{GetConsecutiveChar('[')};  // NOLINT
  while (true) {
    if (PeekNextChar() == ']') {
      GetConsecutiveChar(']');
      return Json(std::move(data));
    }
    // Move the parsed element in directly; the previous lvalue copy cost a
    // reference-count round trip per element.
    data.emplace_back(Parse());
    ch = GetNextNonSpaceChar();
    if (ch == ']') break;
    if (ch != ',') {
      Expect(',', ch);
    }
  }

  return Json(std::move(data));
}

Json JsonReader::ParseObject() {
  GetConsecutiveChar('{');

  Object::Map data;
  SkipSpaces();
  auto ch = PeekNextChar();

  if (ch == '}') {
    GetConsecutiveChar('}');
    return Json(std::move(data));
  }

  while (true) {
    SkipSpaces();
    ch = PeekNextChar();
    CHECK_NE(ch, -1) << "cursor_.Pos(): " << cursor_.Pos() << ", "
                     << "raw_str_.size():" << raw_str_.size();
    if (ch != '"') {
      Expect('"', ch);
    }
    // Parse the key as a plain string: wrapping it in a Json (as ParseString
    // does) costs a heap-allocated value that is immediately unwrapped, and
    // `data[key] = ...` would then copy the key and default-construct the
    // mapped value. insert_or_assign preserves last-duplicate-wins semantics.
    std::string key = this->ParseStringLiteral();

    ch = GetNextNonSpaceChar();

    if (ch != ':') {
      Expect(':', ch);
    }

    Json value{Parse()};

    data.insert_or_assign(std::move(key), std::move(value));

    ch = GetNextNonSpaceChar();

    if (ch == '}') break;
    if (ch != ',') {
      Expect(',', ch);
    }
  }

  return Json(std::move(data));
}

Json JsonReader::ParseNumber() {
  // Adopted from sajson with some simplifications and small optimizations.
  char const* p = raw_str_.c_str() + cursor_.Pos();
  char const* const beg = p;  // keep track of current pointer

  // TODO(trivialfis): Add back all the checks for number
  if (XGBOOST_EXPECT(*p == 'N', false)) {
    GetConsecutiveChar('N');
    GetConsecutiveChar('a');
    GetConsecutiveChar('N');
    return Json(static_cast<Number::Float>(std::numeric_limits<float>::quiet_NaN()));
  }

  bool negative = false;
  switch (*p) {
    case '-': {
      negative = true;
      ++p;
      break;
    }
    case '+': {
      negative = false;
      ++p;
      break;
    }
    default: {
      break;
    }
  }

  if (XGBOOST_EXPECT(*p == 'I', false)) {
    cursor_.Forward(std::distance(beg, p));  // +/-
    for (auto i : {'I', 'n', 'f', 'i', 'n', 'i', 't', 'y'}) {
      GetConsecutiveChar(i);
    }
    auto f = std::numeric_limits<float>::infinity();
    if (negative) {
      f = -f;
    }
    return Json(static_cast<Number::Float>(f));
  }

  bool is_float = false;

  int64_t i = 0;

  if (*p == '0') {
    i = 0;
    p++;
  }

  while (XGBOOST_EXPECT(*p >= '0' && *p <= '9', true)) {
    i = i * 10 + (*p - '0');
    p++;
  }

  if (*p == '.') {
    p++;
    is_float = true;

    while (*p >= '0' && *p <= '9') {
      i = i * 10 + (*p - '0');
      p++;
    }
  }

  if (*p == 'E' || *p == 'e') {
    is_float = true;
    p++;

    switch (*p) {
      case '-':
      case '+': {
        p++;
        break;
      }
      default:
        break;
    }

    if (XGBOOST_EXPECT(*p >= '0' && *p <= '9', true)) {
      p++;
      while (*p >= '0' && *p <= '9') {
        p++;
      }
    } else {
      Error("Expecting digit");
    }
  }

  auto moved = std::distance(beg, p);
  this->cursor_.Forward(moved);

  if (is_float) {
    float f;
    auto ret = from_chars(beg, p, f);
    if (XGBOOST_EXPECT(ret.ec != std::errc(), false)) {
      // Compatible with old format that generates very long mantissa from std stream.
      f = std::strtof(beg, nullptr);
    }
    return Json(static_cast<Number::Float>(f));
  } else {
    if (negative) {
      i = -i;
    }
    return Json(JsonInteger(i));
  }
}

Json JsonReader::ParseBoolean() {
  bool result = false;
  Char ch = GetNextNonSpaceChar();
  std::string const t_value = u8"true";
  std::string const f_value = u8"false";

  if (ch == 't') {
    GetConsecutiveChar('r');
    GetConsecutiveChar('u');
    GetConsecutiveChar('e');
    result = true;
  } else {
    GetConsecutiveChar('a');
    GetConsecutiveChar('l');
    GetConsecutiveChar('s');
    GetConsecutiveChar('e');
    result = false;
  }
  return Json{JsonBoolean{result}};
}

Json Json::Load(StringView str, std::ios::openmode mode) {
  Json json;
  if (mode & std::ios::binary) {
    UBJReader reader{str};
    json = Json::Load(&reader);
  } else {
    JsonReader reader(str);
    json = reader.Load();
  }
  return json;
}

Json Json::Load(JsonReader* reader) {
  Json json{reader->Load()};
  return json;
}

void Json::Dump(Json json, std::string* str, std::ios::openmode mode) {
  std::vector<char> buffer;
  Dump(json, &buffer, mode);
  str->resize(buffer.size());
  std::copy(buffer.cbegin(), buffer.cend(), str->begin());
}

void Json::Dump(Json json, std::vector<char>* str, std::ios::openmode mode) {
  str->clear();
  if (mode & std::ios::binary) {
    UBJWriter writer{str};
    writer.Save(json);
  } else {
    JsonWriter writer(str);
    writer.Save(json);
  }
}

void Json::Dump(Json json, JsonWriter* writer) { writer->Save(json); }

static_assert(std::is_nothrow_move_constructible_v<Json>);
static_assert(std::is_nothrow_move_constructible_v<Object>);
static_assert(std::is_nothrow_move_constructible_v<Array>);
static_assert(std::is_nothrow_move_constructible_v<String>);

Json UBJReader::ParseArray() {
  auto marker = PeekNextChar();

  if (marker == '$') {  // typed array
    GetNextChar();      // remove $
    marker = GetNextChar();
    auto type = marker;
    GetConsecutiveChar('#');
    GetConsecutiveChar('L');
    auto n = this->ReadPrimitive<int64_t>();

    marker = PeekNextChar();
    switch (type) {
      case 'd':
        return ParseTypedArray<F32Array>(n);
      case 'D':
        return ParseTypedArray<F64Array>(n);
      case 'i':
        return ParseTypedArray<I8Array>(n);
      case 'U':
        return ParseTypedArray<U8Array>(n);
      case 'I':
        return ParseTypedArray<I16Array>(n);
      case 'l':
        return ParseTypedArray<I32Array>(n);
      case 'L':
        return ParseTypedArray<I64Array>(n);
      default:
        LOG(FATAL) << "`" + std::string{static_cast<char>(type)} +  // NOLINT
                          "` is not supported for typed array.";
    }
  }
  std::vector<Json> results;
  if (marker == '#') {  // array with length optimization
    GetNextChar();
    GetConsecutiveChar('L');
    auto n = this->ReadPrimitive<int64_t>();
    results.resize(n);
    for (int64_t i = 0; i < n; ++i) {
      results[i] = Parse();
    }
  } else {  // normal array
    while (marker != ']') {
      results.emplace_back(Parse());
      marker = PeekNextChar();
    }
    GetConsecutiveChar(']');
  }

  return Json{results};
}

std::string UBJReader::DecodeStr() {
  // only L is supported right now.
  GetConsecutiveChar('L');
  auto bsize = this->ReadPrimitive<int64_t>();

  std::string str;
  str.resize(bsize);
  auto ptr = raw_str_.c_str() + cursor_.Pos();
  std::memcpy(&str[0], ptr, bsize);
  this->cursor_.Forward(bsize);
  return str;
}

Json UBJReader::ParseObject() {
  auto marker = PeekNextChar();
  Object::Map results;

  while (marker != '}') {
    auto str = this->DecodeStr();
    results.emplace(str, this->Parse());
    marker = PeekNextChar();
  }

  GetConsecutiveChar('}');
  return Json{std::move(results)};
}

Json UBJReader::Load() {
  Json result = Parse();
  return result;
}

Json UBJReader::Parse() {
  while (true) {
    auto c = PeekNextChar();
    if (c == -1) {
      break;
    }

    GetNextChar();
    switch (c) {
      case '{':
        return ParseObject();
      case '[':
        return ParseArray();
      case 'Z': {
        return Json{nullptr};
      }
      case 'T': {
        return Json{JsonBoolean{true}};
      }
      case 'F': {
        return Json{JsonBoolean{false}};
      }
      case 'd': {
        auto v = this->ReadPrimitive<float>();
        return Json{v};
      }
      case 'D': {
        auto v = this->ReadPrimitive<double>();
        return Json{v};
      }
      case 'S': {
        auto str = this->DecodeStr();
        return Json{str};
      }
      case 'i': {
        Integer::Int i = this->ReadPrimitive<int8_t>();
        return Json{i};
      }
      case 'U': {
        Integer::Int i = this->ReadPrimitive<uint8_t>();
        return Json{i};
      }
      case 'I': {
        Integer::Int i = this->ReadPrimitive<int16_t>();
        return Json{i};
      }
      case 'l': {
        Integer::Int i = this->ReadPrimitive<int32_t>();
        return Json{i};
      }
      case 'L': {
        auto i = this->ReadPrimitive<int64_t>();
        return Json{i};
      }
      case 'C': {
        Integer::Int i = this->ReadPrimitive<char>();
        return Json{i};
      }
      case 'H': {
        LOG(FATAL) << "High precision number is not supported.";
        break;
      }
      default:
        Error("Unknown construct");
    }
  }
  return {};
}

namespace {
template <typename T>
void WritePrimitive(T v, std::vector<char>* stream) {
  v = ToBigEndian(v);
  auto s = stream->size();
  stream->resize(s + sizeof(v));
  auto ptr = stream->data() + s;
  std::memcpy(ptr, &v, sizeof(v));
}

void EncodeStr(std::vector<char>* stream, std::string const& string) {
  stream->push_back('L');

  int64_t bsize = string.size();
  WritePrimitive(bsize, stream);

  auto s = stream->size();
  stream->resize(s + string.size());

  auto ptr = stream->data() + s;
  std::memcpy(ptr, string.data(), string.size());
}
}  // anonymous namespace

void UBJWriter::Visit(JsonArray const* arr) {
  stream_->emplace_back('[');
  auto const& vec = arr->GetArray();
  int64_t n = vec.size();
  stream_->push_back('#');
  stream_->push_back('L');
  WritePrimitive(n, stream_);
  for (auto const& v : vec) {
    this->Save(v);
  }
}

template <typename StorageT, typename T, Value::ValueKind kind>
void WriteTypedArrayAs(JsonTypedArray<T, kind> const* arr, std::vector<char>* stream) {
  stream->emplace_back('[');
  stream->push_back('$');
  if (std::is_same_v<StorageT, float>) {
    stream->push_back('d');
  } else if (std::is_same_v<StorageT, double>) {
    stream->push_back('D');
  } else if (std::is_same_v<StorageT, std::int8_t>) {
    stream->push_back('i');
  } else if (std::is_same_v<StorageT, std::uint8_t>) {
    stream->push_back('U');
  } else if (std::is_same_v<StorageT, std::int16_t>) {
    stream->push_back('I');
  } else if (std::is_same_v<StorageT, std::int32_t>) {
    stream->push_back('l');
  } else if (std::is_same_v<StorageT, std::int64_t>) {
    stream->push_back('L');
  } else {
    LOG(FATAL) << "Not implemented";
  }

  stream->push_back('#');
  stream->push_back('L');

  int64_t n = arr->Size();
  WritePrimitive(n, stream);
  auto s = stream->size();
  stream->resize(s + arr->Size() * sizeof(StorageT));
  auto const& vec = arr->GetArray();
  for (int64_t i = 0; i < n; ++i) {
    StorageT v;
    if constexpr (std::is_same_v<T, StorageT>) {
      v = vec[i];
    } else {
      static_assert(sizeof(T) == sizeof(StorageT));
      std::memcpy(&v, &vec[i], sizeof(v));
    }
    v = ToBigEndian(v);
    std::memcpy(stream->data() + s, &v, sizeof(v));
    s += sizeof(v);
  }
}

template <typename T, Value::ValueKind kind>
void WriteTypedArray(JsonTypedArray<T, kind> const* arr, std::vector<char>* stream) {
  WriteTypedArrayAs<T>(arr, stream);
}

void UBJWriter::Visit(F32Array const* arr) { WriteTypedArray(arr, stream_); }
void UBJWriter::Visit(F64Array const* arr) { WriteTypedArray(arr, stream_); }
void UBJWriter::Visit(I8Array const* arr) { WriteTypedArray(arr, stream_); }
void UBJWriter::Visit(U8Array const* arr) { WriteTypedArray(arr, stream_); }
void UBJWriter::Visit(I16Array const* arr) { WriteTypedArray(arr, stream_); }
void UBJWriter::Visit(U16Array const* arr) { WriteTypedArrayAs<std::int16_t>(arr, stream_); }
void UBJWriter::Visit(I32Array const* arr) { WriteTypedArray(arr, stream_); }
void UBJWriter::Visit(U32Array const* arr) { WriteTypedArrayAs<std::int32_t>(arr, stream_); }
void UBJWriter::Visit(I64Array const* arr) { WriteTypedArray(arr, stream_); }
void UBJWriter::Visit(U64Array const* arr) { WriteTypedArrayAs<std::int64_t>(arr, stream_); }

void UBJWriter::Visit(JsonObject const* obj) {
  stream_->emplace_back('{');
  for (auto const& value : obj->GetObject()) {
    auto const& key = value.first;
    EncodeStr(stream_, key);
    this->Save(value.second);
  }
  stream_->emplace_back('}');
}

void UBJWriter::Visit(JsonNumber const* num) {
  stream_->push_back('d');
  auto val = num->GetNumber();
  WritePrimitive(val, stream_);
}

void UBJWriter::Visit(JsonInteger const* num) {
  auto i = num->GetInteger();
  if (i > std::numeric_limits<int8_t>::min() && i < std::numeric_limits<int8_t>::max()) {
    stream_->push_back('i');
    WritePrimitive(static_cast<int8_t>(i), stream_);
  } else if (i > std::numeric_limits<int16_t>::min() && i < std::numeric_limits<int16_t>::max()) {
    stream_->push_back('I');
    WritePrimitive(static_cast<int16_t>(i), stream_);
  } else if (i > std::numeric_limits<int32_t>::min() && i < std::numeric_limits<int32_t>::max()) {
    stream_->push_back('l');
    WritePrimitive(static_cast<int32_t>(i), stream_);
  } else {
    stream_->push_back('L');
    WritePrimitive(i, stream_);
  }
}

void UBJWriter::Visit(JsonNull const*) { stream_->push_back('Z'); }

void UBJWriter::Visit(JsonString const* str) {
  stream_->push_back('S');
  EncodeStr(stream_, str->GetString());
}

void UBJWriter::Visit(JsonBoolean const* boolean) {
  stream_->push_back(boolean->GetBoolean() ? 'T' : 'F');
}

void UBJWriter::Save(Json json) { json.Ptr()->Save(this); }
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/json_utils.h <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 *
 * @brief Utils tailored for XGBoost.
 */
#pragma once

#include <algorithm>    // for transform, copy
#include <string>       // for string
#include <type_traits>  // for enable_if_t, remove_const_t
#include <vector>       // for vector

#include "xgboost/json.h"
#include "xgboost/string_view.h"  // for StringView

namespace xgboost {
namespace detail {
template <typename Head>
bool TypeCheckImpl(Json const &value) {
  return IsA<Head>(value);
}

template <typename Head, typename... JT>
std::enable_if_t<sizeof...(JT) != 0, bool> TypeCheckImpl(Json const &value) {
  return IsA<Head>(value) || TypeCheckImpl<JT...>(value);
}

template <typename Head>
std::string TypeCheckError() {
  return "`" + std::string{Head{}.TypeStr()} + "`";
}

template <typename Head, typename... JT>
std::enable_if_t<sizeof...(JT) != 0, std::string> TypeCheckError() {
  return "`" + std::string{Head{}.TypeStr()} + "`, " + TypeCheckError<JT...>();
}
}  // namespace detail

/**
 * @brief Type check for JSON-based parameters
 *
 * @tparam JT    Expected JSON types.
 * @param  value Value to be checked.
 */
template <typename... JT>
void TypeCheck(Json const &value, StringView name) {
  if (!detail::TypeCheckImpl<JT...>(value)) {
    LOG(FATAL) << "Invalid type for: `" << name << "`, expecting one of the: {"
               << detail::TypeCheckError<JT...>() << "}, got: `" << value.GetValue().TypeStr()
               << "`";
  }
}

template <typename JT>
auto const &RequiredArg(Json const &in, StringView key, StringView func) {
  auto const &obj = get<Object const>(in);
  auto it = obj.find(key);
  if (it == obj.cend() || IsA<Null>(it->second)) {
    LOG(FATAL) << "Argument `" << key << "` is required for `" << func << "`.";
  }
  TypeCheck<JT>(it->second, StringView{key});
  return get<std::remove_const_t<JT> const>(it->second);
}

template <typename JT, typename T>
auto const &OptionalArg(Json const &in, StringView key, T const &dft) {
  auto const &obj = get<Object const>(in);
  auto it = obj.find(key);
  if (it != obj.cend() && !IsA<Null>(it->second)) {
    TypeCheck<JT>(it->second, key);

    return get<std::remove_const_t<JT> const>(it->second);
  }
  return dft;
}

template <typename T, std::enable_if_t<std::is_floating_point_v<T>> * = nullptr>
void SaveVector(std::vector<T> const &in, Json *p_out) {
  auto &out = *p_out;
  if (IsA<F32Array>(out)) {
    auto &out_array = get<F32Array>(out);
    out_array.resize(in.size());
    std::copy(in.cbegin(), in.cend(), out_array.begin());
  } else if (IsA<F64Array>(out)) {
    auto &out_array = get<F64Array>(out);
    out_array.resize(in.size());
    std::copy(in.cbegin(), in.cend(), out_array.begin());
  } else {
    LOG(FATAL) << "Invalid array type.";
  }
}

template <typename T, std::enable_if_t<std::is_floating_point_v<T>> * = nullptr>
void LoadVector(Json const &in, std::vector<T> *out) {
  if (IsA<F32Array>(in)) {
    // JSON
    auto const &array = get<F32Array const>(in);
    out->resize(array.size());
    std::copy(array.cbegin(), array.cend(), out->begin());
  } else if (IsA<F64Array>(in)) {
    auto const &array = get<F64Array const>(in);
    out->resize(array.size());
    std::copy(array.cbegin(), array.cend(), out->begin());
  } else {
    // UBJSON
    auto const &array = get<Array const>(in);
    out->resize(array.size());
    std::transform(array.cbegin(), array.cend(), out->begin(),
                   [](Json const &v) { return get<Number const>(v); });
  }
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/linalg_op.cc <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include "linalg_op.h"

#include <cstddef>  // for size_t

#include "optional_weight.h"  // for OptionalWeights
#include "xgboost/context.h"  // for Context

#if !defined(XGBOOST_USE_CUDA) && !defined(XGBOOST_USE_SYCL)
#include "common.h"  // for AssertGPUSupport
#endif

namespace xgboost::sycl::linalg {
void SmallHistogram(Context const* ctx, xgboost::linalg::MatrixView<float const> indices,
                    common::OptionalWeights const& weights,
                    xgboost::linalg::VectorView<float> bins);
#if !defined(XGBOOST_USE_SYCL)
void SmallHistogram(Context const*, xgboost::linalg::MatrixView<float const>,
                    common::OptionalWeights const&,
                    xgboost::linalg::VectorView<float>) {
  common::AssertSYCLSupport();
}
#endif
}  // namespace xgboost::sycl::linalg

namespace xgboost::linalg {
namespace cuda_impl {
void SmallHistogram(Context const* ctx, linalg::MatrixView<float const> indices,
                    common::OptionalWeights const& weights, linalg::VectorView<float> bins);
#if !defined(XGBOOST_USE_CUDA)
void SmallHistogram(Context const*, linalg::MatrixView<float const>, common::OptionalWeights const&,
                    linalg::VectorView<float>) {
  common::AssertGPUSupport();
}
#endif
}  // namespace cuda_impl

void SmallHistogram(Context const* ctx, linalg::MatrixView<float const> indices,
                    common::OptionalWeights const& weights, linalg::VectorView<float> bins) {
  auto n = indices.Size();
  if (ctx->IsCUDA()) {
    cuda_impl::SmallHistogram(ctx, indices, weights, bins);
  } else if (ctx->IsSycl()) {
    sycl::linalg::SmallHistogram(ctx, indices, weights, bins);
  } else {
    for (std::size_t i = 0; i < n; ++i) {
      auto y = indices(i);
      auto w = weights[i];
      bins(static_cast<std::size_t>(y)) += w;
    }
  }
}
}  // namespace xgboost::linalg


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/linalg_op.cu <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include <thrust/scan.h>  // for inclusive_scan

#include <cstddef>  // for size_t

#include "algorithm.cuh"       // for ArgSort, RunLengthEncode
#include "device_helpers.cuh"  // for MakeIndexTransformIter
#include "device_vector.cuh"   // for DeviceUVector
#include "linalg_op.cuh"
#include "optional_weight.h"  // for OptionalWeights
#include "xgboost/linalg.h"   // for VectorView

namespace xgboost::linalg::cuda_impl {
void SmallHistogram(Context const* ctx, linalg::MatrixView<float const> indices,
                    common::OptionalWeights const& d_weights, linalg::VectorView<float> bins) {
  auto n_bins = bins.Size();
  auto cuctx = ctx->CUDACtx();
  // Sort for segmented sum
  dh::DeviceUVector<std::size_t> sorted_idx(indices.Size());
  common::ArgSort<true>(ctx, indices.Values(), dh::ToSpan(sorted_idx));
  auto d_sorted_idx = dh::ToSpan(sorted_idx);

  auto key_it = dh::MakeIndexTransformIter(
      [=] XGBOOST_DEVICE(std::size_t i) { return indices(d_sorted_idx[i]); });

  dh::device_vector<std::size_t> counts_out(n_bins + 1, 0);
  // Obtain the segment boundaries for the segmented sum.
  dh::DeviceUVector<float> unique(n_bins);
  dh::CachingDeviceUVector<std::size_t> num_runs(1);
  common::RunLengthEncode(cuctx->Stream(), key_it, unique.begin(), counts_out.begin() + 1,
                          num_runs.begin(), indices.Size());
  thrust::inclusive_scan(cuctx->CTP(), counts_out.begin(), counts_out.end(), counts_out.begin());

  auto val_it = dh::MakeIndexTransformIter(
      [=] XGBOOST_DEVICE(std::size_t i) { return d_weights[d_sorted_idx[i]]; });
  // Sum weighted-label for each class to acc, counts_out is the segment ptr after inclusive_scan
  common::SegmentedSum(cuctx->Stream(), val_it, linalg::tbegin(bins), n_bins, counts_out.cbegin(),
                       counts_out.cbegin() + 1);
}
}  // namespace xgboost::linalg::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/linalg_op.cuh <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_LINALG_OP_CUH_
#define XGBOOST_COMMON_LINALG_OP_CUH_

#include <thrust/iterator/counting_iterator.h>  // for counting_iterator
#include <thrust/iterator/zip_iterator.h>       // for make_zip_iterator
#include <thrust/transform.h>                   // for transform

#include <cstdint>            // for int32_t
#include <cstdlib>            // for size_t
#include <cuda/std/iterator>  // for iterator_traits
#include <cuda/std/tuple>     // for get
#include <cuda/std/version>   // for CCCL_MINOR_VERSION
#include <tuple>              // for apply

#include "cuda_context.cuh"
#include "device_helpers.cuh"  // for LaunchN
#include "type.h"              // for GetValueT
#include "xgboost/context.h"   // for Context
#include "xgboost/linalg.h"    // for TensorView

#if (CCCL_MAJOR_VERSION >= 3) || (CCCL_MAJOR_VERSION >= 2 && CCCL_MINOR_VERSION >= 8)
#define xgboost_CCCL_HAS_PROCLAIM_COPYABLE 1
// CCCL 2.8.0 | CUDA 12.9
#include <cuda/functional>  // for proclaim_copyable_arguments
#endif

namespace xgboost::linalg {
namespace cuda_impl {
// Use template specialization to dispatch, Windows + CUDA 11.8 doesn't support extended
// lambda inside constexpr if
template <typename T, std::int32_t D>
struct ElementWiseImpl {
  template <typename Fn>
  void operator()(TensorView<T, D> t, Fn&& fn, cudaStream_t s) {
    static_assert(D > 1);
    dh::LaunchN(t.Size(), s, [=] __device__(std::size_t i) mutable {
      std::apply(fn, linalg::UnravelIndex(i, t.Shape()));
    });
  }
};

template <typename T>
struct ElementWiseImpl<T, 1> {
  template <typename Fn>
  void operator()(TensorView<T, 1> t, Fn&& fn, cudaStream_t s) {
    dh::LaunchN(t.Size(), s, [=] __device__(std::size_t i) mutable { fn(i); });
  }
};

template <typename T, std::int32_t D, typename Fn>
void ElementWiseKernel(TensorView<T, D> t, Fn&& fn, cudaStream_t s = nullptr) {
  dh::safe_cuda(cudaSetDevice(t.Device().ordinal));
  ElementWiseImpl<T, D>{}(t, fn, s);
}

template <typename T, std::int32_t D, typename Fn>
void TransformIdxKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  dh::safe_cuda(cudaSetDevice(t.Device().ordinal));
  auto s = ctx->CUDACtx()->Stream();
  if (t.Contiguous()) {
    auto ptr = t.Values().data();
    auto it =
        thrust::make_zip_iterator(thrust::make_counting_iterator(static_cast<std::size_t>(0)), ptr);
    using Tuple = typename cuda::std::iterator_traits<common::GetValueT<decltype(it)>>::value_type;
    thrust::transform(ctx->CUDACtx()->CTP(), it, it + t.Size(), ptr,
                      [=] XGBOOST_DEVICE(Tuple const& tup) {
                        return fn(cuda::std::get<0>(tup), cuda::std::get<1>(tup));
                      });
  } else {
    dh::LaunchN(t.Size(), s, [=] __device__(size_t i) mutable {
      T& v = std::apply(t, UnravelIndex(i, t.Shape()));
      v = fn(i, v);
    });
  }
}

template <typename T, std::int32_t D, typename Fn>
void TransformKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  dh::safe_cuda(cudaSetDevice(t.Device().ordinal));
  auto s = ctx->CUDACtx()->Stream();
  if (t.Contiguous()) {
    auto ptr = t.Values().data();
#if defined(xgboost_CCCL_HAS_PROCLAIM_COPYABLE)
    auto op = cuda::proclaim_copyable_arguments([=] XGBOOST_DEVICE(T const& v) { return fn(v); });
#else
    auto op = [=] XGBOOST_DEVICE(T const& v) {
      return fn(v);
    };
#endif
    thrust::transform(ctx->CUDACtx()->CTP(), ptr, ptr + t.Size(), ptr, op);
  } else {
    dh::LaunchN(t.Size(), s, [=] __device__(size_t i) mutable {
      T& v = std::apply(t, UnravelIndex(i, t.Shape()));
      v = fn(v);
    });
  }
}
}  // namespace cuda_impl

namespace detail {
template <typename T, std::int32_t D>
struct IterOp {
  TensorView<T, D> v;
  XGBOOST_DEVICE T& operator()(std::size_t i) { return std::apply(v, UnravelIndex(i, v.Shape())); }
};
}  // namespace detail

// naming: thrust begin
// returns a thrust iterator for a tensor view.
template <typename T, std::int32_t D>
auto tcbegin(TensorView<T, D> v) {  // NOLINT
  return thrust::make_transform_iterator(
      thrust::make_counting_iterator(0ul),
      detail::IterOp<std::add_const_t<std::remove_const_t<T>>, D>{v});
}

template <typename T, std::int32_t D>
auto tcend(TensorView<T, D> v) {  // NOLINT
  return tcbegin(v) + v.Size();
}

template <typename T, std::int32_t D>
auto tbegin(TensorView<T, D> v) {  // NOLINT
  return thrust::make_transform_iterator(thrust::make_counting_iterator(0ul),
                                         detail::IterOp<std::remove_const_t<T>, D>{v});
}

template <typename T, std::int32_t D>
auto tend(TensorView<T, D> v) {  // NOLINT
  return tbegin(v) + v.Size();
}
}  // namespace xgboost::linalg

#if defined(xgboost_CCCL_HAS_PROCLAIM_COPYABLE)
#undef xgboost_CCCL_HAS_PROCLAIM_COPYABLE
#endif  // defined(xgboost_CCCL_HAS_PROCLAIM_COPYABLE)

#endif  // XGBOOST_COMMON_LINALG_OP_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/linalg_op.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 *
 * @brief This module defines the dispatching functions for various linalg kernels.
 *
 * Client code can use utilities like @ref ElementWiseKernel by including this file in the
 * right translation unit. For CUDA-compatible kernels, include this header in a .cu TU.
 *
 * Be aware of potential violation of the one definition rule (ODR). The dispatching
 * functions should never be used in an inline function without a system tag.
 */
#ifndef XGBOOST_COMMON_LINALG_OP_H_
#define XGBOOST_COMMON_LINALG_OP_H_

#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t
#include <tuple>        // for apply
#include <type_traits>  // for conditional_t

#include "json_utils.h"  // for LoadVector, SaveVector
#include "threading_utils.h"
#include "transform_iterator.h"  // for MakeIndexTransformIter
#include "xgboost/json.h"        // for Json
#include "xgboost/linalg.h"

#if defined(__CUDACC__)
#include <utility>  // for forward

#include "linalg_op.cuh"
#endif

#if defined(SYCL_LANGUAGE_VERSION)
#include "../../plugin/sycl/common/linalg_op.h"
#endif

#if !defined(XGBOOST_USE_CUDA) && !defined(SYCL_LANGUAGE_VERSION)

#include "common.h"           // for AssertGPUSupport
#include "xgboost/context.h"  // for Context

#endif  // !defined(XGBOOST_USE_CUDA) && !defined(XGBOOST_USE_SYCL)

namespace xgboost::common {
struct OptionalWeights;
}

namespace xgboost::linalg {
namespace cpu_impl {
template <typename T, std::int32_t D, typename Fn>
void TransformIdxKernel(linalg::TensorView<T, D> t, std::int32_t n_threads, Fn&& fn) {
  if (t.Contiguous()) {
    auto ptr = t.Values().data();
    common::ParallelFor(t.Size(), n_threads, [&](std::size_t i) { ptr[i] = fn(i, ptr[i]); });
  } else {
    common::ParallelFor(t.Size(), n_threads, [&](std::size_t i) {
      auto& v = std::apply(t, linalg::UnravelIndex(i, t.Shape()));
      v = fn(i, v);
    });
  }
}

template <typename T, std::int32_t D, typename Fn>
void TransformKernel(linalg::TensorView<T, D> t, std::int32_t n_threads, Fn&& fn) {
  if (t.Contiguous()) {
    auto ptr = t.Values().data();
    common::ParallelFor(t.Size(), n_threads, [&](std::size_t i) { ptr[i] = fn(ptr[i]); });
  } else {
    common::ParallelFor(t.Size(), n_threads, [&](std::size_t i) {
      auto& v = std::apply(t, linalg::UnravelIndex(i, t.Shape()));
      v = fn(v);
    });
  }
}

template <typename T, std::int32_t D, typename Fn>
void ElementWiseKernel(linalg::TensorView<T, D> t, std::int32_t n_threads, Fn&& fn) {
  constexpr std::size_t kBlockSize = 2048;
  if constexpr (D == 1) {
    common::ParallelFor1d<kBlockSize>(t.Size(), n_threads, [&](auto&& block) {
      for (std::size_t i = block.begin(); i < block.end(); ++i) {
        fn(i);
      }
    });
  } else if (D == 2 && t.CContiguous() && t.Shape(0) > t.Shape(1) * 64) {
    // Heuristic. Tall, c-contiguous matrix,
    auto n_rows = t.Shape(0);
    auto n_columns = t.Shape(1);
    common::ParallelFor1d<kBlockSize>(n_rows, n_threads, [&](auto&& block) {
      for (std::size_t i = block.begin(); i < block.end(); ++i) {
        for (std::size_t j = 0; j < n_columns; ++j) {
          fn(i, j);
        }
      }
    });
  } else {
    common::ParallelFor1d<kBlockSize>(t.Size(), n_threads, [&](auto&& block) {
      for (std::size_t i = block.begin(); i < block.end(); ++i) {
        std::apply(fn, linalg::UnravelIndex(i, t.Shape()));
      }
    });
  }
}
}  // namespace cpu_impl

template <typename T, std::int32_t D>
auto cbegin(TensorView<T, D> const& v) {  // NOLINT
  auto it = common::MakeIndexTransformIter([&](std::size_t i) -> std::remove_cv_t<T> const& {
    return std::apply(v, linalg::UnravelIndex(i, v.Shape()));
  });
  return it;
}

template <typename T, std::int32_t D>
auto cend(TensorView<T, D> const& v) {  // NOLINT
  return cbegin(v) + v.Size();
}

template <typename T, std::int32_t D>
auto begin(TensorView<T, D>& v) {  // NOLINT
  auto it = common::MakeIndexTransformIter(
      [&](std::size_t i) -> T& { return std::apply(v, linalg::UnravelIndex(i, v.Shape())); });
  return it;
}

template <typename T, std::int32_t D>
auto end(TensorView<T, D>& v) {  // NOLINT
  return begin(v) + v.Size();
}

namespace detail {
using SysTagImpl = std::int32_t;
// Magic for complying with the ODR.
#if defined(__CUDACC__)
constexpr SysTagImpl SysTag() { return 0; }
#elif defined(XGBOOST_USE_SYCL)
constexpr SysTagImpl SysTag() { return 1; }
#else
constexpr SysTagImpl SysTag() { return 2; }
#endif
}  // namespace detail

/**
 * @brief Elementwise kernel without a return type.
 *
 * @tparam T  Element type of the input array.
 * @tparam D  Number of dimension of the input array.
 * @tparam Fn Transformation function.
 *
 * @param t  Input array.
 * @param fn Transformation function.
 */
#if defined(__CUDACC__)
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void ElementWiseKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  ctx->DispatchDevice(
      [&] { cpu_impl::ElementWiseKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
      [&] { cuda_impl::ElementWiseKernel(t, std::forward<Fn>(fn), ctx->CUDACtx()->Stream()); });
}

template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void ElementWiseKernel(Context const* ctx, DeviceOrd device, TensorView<T, D> t, Fn&& fn) {
  CHECK_EQ(device, t.Device());
  if (device.IsCPU()) {
    cpu_impl::ElementWiseKernel(t, ctx->Threads(), std::forward<Fn>(fn));
  } else if (device.IsCUDA()) {
    CHECK(ctx->IsCUDA());
    CHECK_EQ(ctx->Device(), device);
    cuda_impl::ElementWiseKernel(t, std::forward<Fn>(fn), ctx->CUDACtx()->Stream());
  } else {
    LOG(FATAL) << "Unsupported device:" << device;
  }
}

#elif defined(SYCL_LANGUAGE_VERSION)
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void ElementWiseKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  ctx->DispatchDevice([&] { cpu_impl::ElementWiseKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
                      [&] { LOG(FATAL) << "Invalid TU"; },
                      [&] { ::xgboost::sycl::linalg::ElementWiseKernel(t, std::forward<Fn>(fn)); });
}

template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void ElementWiseKernel(Context const* ctx, DeviceOrd device, TensorView<T, D> t, Fn&& fn) {
  CHECK_EQ(device, t.Device());
  if (device.IsCPU()) {
    cpu_impl::ElementWiseKernel(t, ctx->Threads(), std::forward<Fn>(fn));
  } else if (device.IsSycl()) {
    CHECK(ctx->Device() == device);
    ::xgboost::sycl::linalg::ElementWiseKernel(t, std::forward<Fn>(fn));
  } else {
    LOG(FATAL) << "Unsupported device:" << device;
  }
}
#else
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void ElementWiseKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  CHECK(ctx->IsCPU());
  ctx->DispatchDevice([&] { cpu_impl::ElementWiseKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
                      [&] { LOG(FATAL) << "Invalid TU"; });
}

template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void ElementWiseKernel(Context const* ctx, DeviceOrd device, TensorView<T, D> t, Fn&& fn) {
  CHECK_EQ(device, t.Device());
  CHECK(device.IsCPU());
  cpu_impl::ElementWiseKernel(t, ctx->Threads(), std::forward<Fn>(fn));
}
#endif

/**
 * @brief Elementwise transform, with element index and the element itself as input.
 *
 * @tparam T  Element type of the input array.
 * @tparam D  Number of dimension of the input array.
 * @tparam Fn Transformation function, must return type T.
 *
 * @param t  Input array.
 * @param fn Transformation function, must return type T.
 */
#if defined(__CUDACC__)
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void TransformIdxKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  ctx->DispatchDevice(
      [&] { cpu_impl::TransformIdxKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
      [&] { cuda_impl::TransformIdxKernel(ctx, t, std::forward<Fn>(fn)); });
}
#elif defined(SYCL_LANGUAGE_VERSION)
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void TransformIdxKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  ctx->DispatchDevice(
      [&] { cpu_impl::TransformIdxKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
      [&] { LOG(FATAL) << "Invalid TU."; },
      [&] {
        static_assert(D == 1, "Not implemented.");
        sycl::linalg::ElementWiseKernel(t, [=](std::size_t i) mutable { t(i) = fn(i, t(i)); });
      });
}
#else
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void TransformIdxKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  CHECK(ctx->IsCPU());
  ctx->DispatchDevice(
      [&] { cpu_impl::TransformIdxKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
      [&] { LOG(FATAL) << "Invalid TU."; });
}
#endif

/**
 * @brief Elementwise transform, with the element itself as input. Rest is the same as @ref
 * TransformIdxKernel
 */
#if defined(__CUDACC__)
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void TransformKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  ctx->DispatchDevice([&] { cpu_impl::TransformKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
                      [&] { cuda_impl::TransformKernel(ctx, t, std::forward<Fn>(fn)); });
}
#elif defined(SYCL_LANGUAGE_VERSION)
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void TransformKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  ctx->DispatchDevice([&] { cpu_impl::TransformKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
                      [&] { LOG(FATAL) << "Invalid TU."; },
                      [&] {
                        static_assert(D == 1, "Not implemented.");
                        sycl::linalg::ElementWiseKernel(
                            t, [=](std::size_t i) mutable { t(i) = fn(t(i)); });
                      });
}
#else
template <typename T, std::int32_t D, typename Fn, auto _tag = detail::SysTag()>
void TransformKernel(Context const* ctx, TensorView<T, D> t, Fn&& fn) {
  CHECK(ctx->IsCPU());
  ctx->DispatchDevice([&] { cpu_impl::TransformKernel(t, ctx->Threads(), std::forward<Fn>(fn)); },
                      [&] { LOG(FATAL) << "Invalid TU."; });
}
#endif

// vector-scalar multiplication
template <auto _tag = detail::SysTag()>
void VecScaMul(Context const* ctx, linalg::VectorView<float> x, double mul) {
  CHECK_EQ(x.Device().ordinal, ctx->Device().ordinal);
  TransformKernel(ctx, x, [=] XGBOOST_DEVICE(float v) { return v * mul; });
}

// vector-scalar division
template <auto _tag = detail::SysTag()>
void VecScaDiv(Context const* ctx, linalg::VectorView<float> x, double div) {
  return VecScaMul(ctx, x, 1.0 / div);
}

template <auto _tag = detail::SysTag()>
void LogE(Context const* ctx, linalg::VectorView<float> x, float rt_eps = 0.0f) {
  CHECK_EQ(x.Device().ordinal, ctx->Device().ordinal);
  TransformKernel(ctx, x, [=] XGBOOST_DEVICE(float v) { return log(v + rt_eps); });
}

template <typename T, std::enable_if_t<std::is_floating_point_v<T>>* = nullptr>
void SaveVector(linalg::Vector<T> const& in, Json* p_out) {
  ::xgboost::SaveVector(in.Data()->HostVector(), p_out);
}

template <typename T, std::enable_if_t<std::is_floating_point_v<T>>* = nullptr>
void LoadVector(Json const& in, linalg::Vector<T>* out) {
  ::xgboost::LoadVector(in, &out->Data()->HostVector());
}

void SmallHistogram(Context const* ctx, linalg::MatrixView<float const> indices,
                    common::OptionalWeights const& weights, linalg::VectorView<float> bins);
}  // namespace xgboost::linalg
#endif  // XGBOOST_COMMON_LINALG_OP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/math.h <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file math.h
 * \brief additional math utils
 * \author Tianqi Chen
 */
#ifndef XGBOOST_COMMON_MATH_H_
#define XGBOOST_COMMON_MATH_H_

#include <xgboost/base.h>  // for XGBOOST_DEVICE

#include <algorithm>    // for max
#include <cmath>        // for exp, abs, log, lgamma
#include <limits>       // for numeric_limits
#include <type_traits>  // for is_floating_point_v, conditional, is_signed, is_same, declval
#include <utility>      // for pair

namespace xgboost {
namespace common {

template <typename T>
XGBOOST_DEVICE T Sqr(T const &w) {
  return w * w;
}

/*!
 * \brief calculate the sigmoid of the input.
 * \param x input parameter
 * \return the transformed value.
 */
XGBOOST_DEVICE inline float Sigmoid(float x) {
  float constexpr kEps = 1e-16;  // avoid 0 div
  x = std::min(-x, 88.7f);       // avoid exp overflow
  auto denom = expf(x) + 1.0f + kEps;
  auto y = 1.0f / denom;
  return y;
}

XGBOOST_DEVICE inline double Sigmoid(double x) {
  auto denom = std::exp(-x) + 1.0;
  auto y = 1.0 / denom;
  return y;
}

XGBOOST_DEVICE inline float Logit(float x) { return -logf(1.0f / x - 1.0f); }

/*!
 * \brief Equality test for both integer and floating point.
 */
template <typename T, typename U>
XGBOOST_DEVICE constexpr bool CloseTo(T a, U b) {
  using Casted = typename std::conditional_t<
      std::is_floating_point_v<T> || std::is_floating_point_v<U>, double,
      typename std::conditional_t<std::is_signed_v<T> || std::is_signed_v<U>, std::int64_t,
                                  std::uint64_t>>;
  return std::is_floating_point_v<Casted>
             ? std::abs(static_cast<Casted>(a) - static_cast<Casted>(b)) < 1e-6
             : a == b;
}

/*!
 * \brief Do inplace softmax transformaton on start to end
 *
 * \tparam Iterator Input iterator type
 *
 * \param start Start iterator of input
 * \param end end iterator of input
 */
template <typename Iterator>
XGBOOST_DEVICE void Softmax(Iterator start, Iterator end) {
  static_assert(
      std::is_same_v<
          float, typename std::remove_reference_t<decltype(std::declval<Iterator>().operator*())>>,
      "Values should be of type float");
  float wmax = *start;
  for (Iterator i = start + 1; i != end; ++i) {
    wmax = fmaxf(*i, wmax);
  }
  double wsum = 0.0f;
  for (Iterator i = start; i != end; ++i) {
    *i = expf(*i - wmax);
    wsum += *i;
  }
  for (Iterator i = start; i != end; ++i) {
    *i /= static_cast<float>(wsum);
  }
}

/** @brief softplus \f$ln(1 + e^x)\f$ */
template <typename F>
XGBOOST_DEVICE std::enable_if_t<std::is_floating_point_v<F>, F> SoftPlus(F x) {
  if (x > 0.0) {
    return x + std::log1p(std::exp(-x));
  }
  return std::log1p(std::exp(x));
}

template <typename F>
XGBOOST_DEVICE std::enable_if_t<std::is_floating_point_v<F>, F> SoftPlusInv(F x) {
  x = std::max(x, kRtEps);
  return x + std::log(-std::expm1(-x));
}

/*!
 * \brief Find the maximum iterator within the iterators
 * \param begin The beginning iterator.
 * \param end The end iterator.
 * \return the iterator point to the maximum value.
 * \tparam Iterator The type of the iterator.
 */
template <typename Iterator>
XGBOOST_DEVICE inline Iterator FindMaxIndex(Iterator begin, Iterator end) {
  Iterator maxit = begin;
  for (Iterator it = begin; it != end; ++it) {
    if (*it > *maxit) maxit = it;
  }
  return maxit;
}

/*!
 * \brief perform numerically safe logsum
 * \param x left input operand
 * \param y right input operand
 * \return  log(exp(x) + exp(y))
 */
inline float LogSum(float x, float y) {
  if (x < y) {
    return y + std::log(std::exp(x - y) + 1.0f);
  } else {
    return x + std::log(std::exp(y - x) + 1.0f);
  }
}

/*!
 * \brief perform numerically safe logsum
 * \param begin The beginning iterator.
 * \param end The end iterator.
 * \return the iterator point to the maximum value.
 * \tparam Iterator The type of the iterator.
 */
template <typename Iterator>
inline float LogSum(Iterator begin, Iterator end) {
  float mx = *begin;
  for (Iterator it = begin; it != end; ++it) {
    mx = std::max(mx, *it);
  }
  float sum = 0.0f;
  for (Iterator it = begin; it != end; ++it) {
    sum += std::exp(*it - mx);
  }
  return mx + std::log(sum);
}

// Redefined here to workaround a VC bug that doesn't support overloading for integer
// types.
template <typename T>
XGBOOST_DEVICE typename std::enable_if_t<std::numeric_limits<T>::is_integer, bool> CheckNAN(T) {
  return false;
}

#if XGBOOST_STRICT_R_MODE && !defined(__CUDA_ARCH__)

bool CheckNAN(double v);

#else

XGBOOST_DEVICE bool inline CheckNAN(float x) {
#if defined(__CUDA_ARCH__)
  return isnan(x);
#else
  return std::isnan(x);
#endif  // defined(__CUDA_ARCH__)
}

XGBOOST_DEVICE bool inline CheckNAN(double x) {
#if defined(__CUDA_ARCH__)
  return isnan(x);
#else
  return std::isnan(x);
#endif  // defined(__CUDA_ARCH__)
}

#endif  // XGBOOST_STRICT_R_MODE && !defined(__CUDA_ARCH__)
// GPU version is not uploaded in CRAN anyway.
// Specialize only when using R with CPU.
#if XGBOOST_STRICT_R_MODE && !defined(XGBOOST_USE_CUDA)
double LogGamma(double v);

#else  // Not R or R with GPU.

template <typename T>
XGBOOST_DEVICE inline T LogGamma(T v) {
#ifdef _MSC_VER

#if _MSC_VER >= 1800
  return lgamma(v);
#else
#pragma message(                                              \
    "Warning: lgamma function was not available until VS2013" \
    ", poisson regression will be disabled")
  utils::Error("lgamma function was not available until VS2013");
  return static_cast<T>(1.0);
#endif  // _MSC_VER >= 1800

#else
  return lgamma(v);
#endif  // _MSC_VER
}

#endif  // XGBOOST_STRICT_R_MODE && !defined(XGBOOST_USE_CUDA)

}  // namespace common
}  // namespace xgboost
#endif  // XGBOOST_COMMON_MATH_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/numa_topo.cc <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include "numa_topo.h"

#if defined(__linux__)

#include <linux/mempolicy.h>  // for MPOL_BIND
#include <sys/syscall.h>      // for SYS_get_mempolicy
#include <unistd.h>           // for syscall

#endif  // defined(__linux__)

#include <cctype>      // for isalnum
#include <cstddef>     // for size_t
#include <cstdint>     // for int32_t
#include <filesystem>  // for path
#include <fstream>     // for ifstream
#include <string>      // for string, stoi
#include <vector>      // for vector

#include "common.h"     // for TrimLast, TrimFirst
#include "error_msg.h"  // for SystemError
#include "xgboost/logging.h"

namespace xgboost::common {

namespace {
namespace fs = std::filesystem;

using MaskT = unsigned long;  // NOLINT
inline constexpr std::size_t kMaskBits = sizeof(MaskT) * 8;

#if defined(__linux__)
// Wrapper for the system call.
//
// https://github.com/torvalds/linux/blob/3f31a806a62e44f7498e2d17719c03f816553f11/mm/mempolicy.c#L1075
auto GetMemPolicy(int *mode, MaskT *nodemask, unsigned long maxnode, void *addr,  // NOLINT
                  unsigned long flags) {                                          // NOLINT
  return syscall(SYS_get_mempolicy, mode, nodemask, maxnode, addr, flags);
}

auto GetMemPolicy(int *policy, MaskT *nodemask, unsigned long maxnode) {  // NOLINT
  return GetMemPolicy(policy, nodemask, maxnode, nullptr, 0);
}
#endif  // defined(__linux__)
}  // namespace

void ReadCpuList(fs::path const &path, std::vector<std::int32_t> *p_cpus) {
  auto &cpus = *p_cpus;
  cpus.clear();

  std::string buff;
  std::ifstream fin{path};
  fin >> buff;
  if (fin.fail()) {
    LOG(WARNING) << "Failed to read: " << path;
    return;
  }

  CHECK(!buff.empty());
  buff = common::TrimFirst(common::TrimLast(buff));

  std::int32_t k = 0;
  CHECK(std::isalnum(buff[k]));
  while (static_cast<std::size_t>(k) < buff.size()) {
    std::int32_t val0 = -1, val1 = -1;
    std::size_t idx = 0;
    CHECK(std::isalnum(buff[k])) << k << " " << buff;
    val0 = std::stoi(buff.data() + k, &idx);
    auto last = k + idx;
    CHECK_LE(last, buff.size());
    k = last + 1;  // new begin
    if (last == buff.size() || buff[last] != '-') {
      // Single value
      cpus.push_back(val0);
      continue;
    }
    CHECK_EQ(buff[last], '-') << last;

    idx = -1;
    CHECK_LT(k, buff.size());
    val1 = std::stoi(buff.data() + k, &idx);
    CHECK_GE(idx, 1);
    // Range
    for (auto i = val0; i <= val1; ++i) {
      cpus.push_back(i);
    }
    k += (idx + 1);
  }
}

void GetNumaNodeCpus(std::int32_t node_id, std::vector<std::int32_t> *p_cpus) {
  p_cpus->clear();
#if defined(__linux__)
  std::string nodename = "node" + std::to_string(node_id);
  auto p_cpulist = fs::path{"/sys/devices/system/node"} / nodename / "cpulist";  // NOLINT

  if (!fs::exists(p_cpulist)) {
    return;
  }
  ReadCpuList(p_cpulist, p_cpus);
#endif  // defined(__linux__)
}

[[nodiscard]] std::int32_t GetNumaMaxNumNodes() {
#if defined(__linux__)
  auto p_possible = fs::path{"/sys/devices/system/node/possible"};

  std::int32_t max_n_nodes = kMaskBits;

  if (fs::exists(p_possible)) {
    std::vector<std::int32_t> cpus;
    ReadCpuList(p_possible, &cpus);
    auto it = std::max_element(cpus.cbegin(), cpus.cend());
    // +1 since node/CPU uses 0-based indexing.
    if (it != cpus.cend() && (*it + 1) > max_n_nodes) {
      max_n_nodes = (*it + 1);
    }
  }

  // Just in case if it keeps getting into error
  constexpr decltype(max_n_nodes) kStop = 16384;
  // Estimate the size of the CPU set based on the error returned from get mempolicy.
  // Strategy used by hwloc and libnuma.
  while (true) {
    std::vector<MaskT> mask(max_n_nodes / kMaskBits, 0);

    std::int32_t mode = -1;
    auto err = GetMemPolicy(&mode, mask.data(), max_n_nodes);
    if (!err || errno != EINVAL) {
      return max_n_nodes;  // Got it.
    }
    max_n_nodes *= 2;

    if (max_n_nodes > kStop) {
      break;
    }
  }
#endif  // defined(__linux__)
  return -1;
}

[[nodiscard]] bool GetNumaMemBind() {
#if defined(__linux__)
  std::int32_t mode = -1;
  auto max_n_nodes = GetNumaMaxNumNodes();
  if (max_n_nodes <= 0) {
    return false;  // Sth went wrong, assume there's no membind.
  }
  CHECK_GE(max_n_nodes, kMaskBits);
  std::vector<MaskT> mask(max_n_nodes / kMaskBits);
  auto status = GetMemPolicy(&mode, mask.data(), max_n_nodes);
  if (status < 0) {
    auto msg = error::SystemError().message();
    LOG(WARNING) << msg;
    return false;
  }
  return mode == MPOL_BIND;
#else
  return false;
#endif  // defined(__linux__)
}

[[nodiscard]] std::int32_t GetNumaNumNodes() {
#if defined(__linux__)
  fs::path p_node{"/sys/devices/system/node"};
  if (!fs::exists(p_node)) {
    return -1;
  }
  try {
    std::int32_t n_nodes{0};
    for (auto const &entry : fs::directory_iterator{p_node}) {
      auto name = entry.path().filename().string();
      if (name.find("node") == 0) {  // starts with `node`
        n_nodes += 1;
      }
    }
    if (n_nodes == 0) {
      // Something went wrong, we should have at lease 1 node.
      LOG(WARNING) << "Failed to list NUMA nodes.";
      return -1;
    }
    return n_nodes;
  } catch (std::exception const &e) {
    LOG(WARNING) << "Failed to list NUMA nodes: " << e.what();
  }
#endif  // defined(__linux__)
  return -1;
}

void GetNumaHasNormalMemoryNodes(std::vector<std::int32_t> *p_nodes) {
#if defined(__linux__)
  fs::path has_nm{"/sys/devices/system/node/has_normal_memory"};
  p_nodes->clear();
  if (!fs::exists(has_nm)) {
    return;
  }
  ReadCpuList(has_nm, p_nodes);
#endif  // defined(__linux__)
}

void GetNumaHasCpuNodes(std::vector<std::int32_t> *p_nodes) {
#if defined(__linux__)
  fs::path has_cpu{"/sys/devices/system/node/has_cpu"};
  p_nodes->clear();
  if (!fs::exists(has_cpu)) {
    return;
  }
  ReadCpuList(has_cpu, p_nodes);
#endif  // defined(__linux__)
}

[[nodiscard]] bool GetCpuNuma(unsigned int* cpu, unsigned int* numa) {
#ifdef SYS_getcpu
  return syscall(SYS_getcpu, cpu, numa, NULL) == 0;
#else
  return false;
#endif
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/numa_topo.h <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#pragma once
#include <cstdint>     // for int32_t
#include <filesystem>  // for path
#include <vector>      // for vector

namespace xgboost::common {
/**
 * @brief Read a file with the `cpulist` format.
 *
 *   Linux-Only.
 *
 */
void ReadCpuList(std::filesystem::path const &path, std::vector<std::int32_t> *p_cpus);

/**
 * @brief Get the list of CPU cores grouped under the NUMA node.
 *
 *   Linux-Only.
 *
 */
void GetNumaNodeCpus(std::int32_t node_id, std::vector<std::int32_t> *p_cpus);

/**
 * @brief Find the maximum number of NUMA nodes.
 *
 *   Linux-Only.
 *
 * @return -1 if fail to get the number of nodes. Otherwise, the maximum number of nodes
 *         for allocating node mask.
 */
[[nodiscard]] std::int32_t GetNumaMaxNumNodes();

/**
 * @brief Check whether the memory policy is set to bind.
 *
 *   Linux-Only.
 *
 */
[[nodiscard]] bool GetNumaMemBind();

/**
 * @brief Get the number of configured NUMA nodes. This does not represent the highest
 *        node ID as NUMA node ID doesn't have to be contiguous.
 *
 *   Linux-Only.
 *
 * @return -1 if there's no NUMA node. Otherwise, returns the number of NUMA nodes.
 */
[[nodiscard]] std::int32_t GetNumaNumNodes();

/**
 * @brief Read the `has_normal_memory` system file.
 */
void GetNumaHasNormalMemoryNodes(std::vector<std::int32_t> *p_nodes);

/**
 * @brief Read the `has_cpu` system file.
 */
void GetNumaHasCpuNodes(std::vector<std::int32_t> *p_nodes);

/**
 * @brief Get numa node on Linux. Other platforms are not supported. Returns false if the
 *        call fails.
 */
[[nodiscard]] bool GetCpuNuma(unsigned int* cpu, unsigned int* numa);

/**
 * @brief Is it physically possible to access the wrong memory?
 */
[[nodiscard]] inline bool NumaMemCanCross() {
  std::vector<std::int32_t> nodes;
  GetNumaHasCpuNodes(&nodes);
  bool result = nodes.size() > 1;
  GetNumaHasNormalMemoryNodes(&nodes);
  result &= nodes.size() > 1;
  return result;
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/numeric.cc <==
/**
 * Copyright 2022-2024, XGBoost Contributors
 */
#include "numeric.h"

#include <type_traits>  // std::is_same_v

#include "xgboost/context.h"             // Context
#include "xgboost/host_device_vector.h"  // HostDeviceVector

namespace xgboost {
namespace common {
double Reduce(Context const* ctx, HostDeviceVector<float> const& values) {
  if (ctx->IsCUDA()) {
    return cuda_impl::Reduce(ctx, values);
  } else {
    auto const& h_values = values.ConstHostVector();
    auto result = cpu_impl::Reduce(ctx, h_values.cbegin(), h_values.cend(), 0.0);
    static_assert(std::is_same_v<decltype(result), double>);
    return result;
  }
}
}  // namespace common
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/numeric.cu <==
/*!
 * Copyright 2022 by XGBoost Contributors
 */
#include <thrust/execution_policy.h>

#include "device_helpers.cuh"            // dh::Reduce, dh::XGBCachingDeviceAllocator
#include "numeric.h"
#include "xgboost/context.h"             // Context
#include "xgboost/host_device_vector.h"  // HostDeviceVector

namespace xgboost::common::cuda_impl {
double Reduce(Context const* ctx, HostDeviceVector<float> const& values) {
  values.SetDevice(ctx->Device());
  auto const d_values = values.ConstDeviceSpan();
  dh::XGBCachingDeviceAllocator<char> alloc;
  return dh::Reduce(thrust::cuda::par(alloc), dh::tcbegin(d_values), dh::tcend(d_values), 0.0,
                    thrust::plus<float>{});
}
}  // namespace xgboost::common::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/numeric.h <==
/**
 * Copyright 2022-2026, XGBoost contributors.
 */
#ifndef XGBOOST_COMMON_NUMERIC_H_
#define XGBOOST_COMMON_NUMERIC_H_

#include <dmlc/common.h>  // OMPException

#include <algorithm>    // for max
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t
#include <iterator>     // for iterator_traits
#include <numeric>      // for accumulate
#include <type_traits>  // for is_same_v
#include <vector>       // for vector

#include "threading_utils.h"             // MemStackAllocator, DefaultMaxThreads
#include "xgboost/context.h"             // Context
#include "xgboost/host_device_vector.h"  // HostDeviceVector

#if !defined(XGBOOST_USE_CUDA)

#include "common.h"  // AssertGPUSupport

#endif  // !defined(XGBOOST_USE_CUDA)

namespace xgboost::common {

/**
 * \brief Run length encode on CPU, input must be sorted.
 */
template <typename Iter, typename Idx>
void RunLengthEncode(Iter begin, Iter end, std::vector<Idx>* p_out) {
  auto& out = *p_out;
  out = std::vector<Idx>{0};
  size_t n = std::distance(begin, end);
  for (size_t i = 1; i < n; ++i) {
    if (begin[i] != begin[i - 1]) {
      out.push_back(i);
    }
  }
  if (out.back() != n) {
    out.push_back(n);
  }
}

/**
 * @brief Variant of std::partial_sum, out_it should point to a container that has n + 1
 *        elements. Useful for constructing a CSR indptr.
 */
template <typename InIt, typename OutIt, typename T>
void PartialSum(int32_t n_threads, InIt begin, InIt end, T init, OutIt out_it) {
  static_assert(std::is_same_v<T, typename std::iterator_traits<InIt>::value_type>);
  static_assert(std::is_same_v<T, typename std::iterator_traits<OutIt>::value_type>);
  // The number of threads is pegged to the batch size. If the OMP block is parallelized
  // on anything other than the batch/block size, it should be reassigned
  auto n = static_cast<size_t>(std::distance(begin, end));
  const size_t batch_threads =
      std::max(static_cast<size_t>(1), std::min(n, static_cast<size_t>(n_threads)));
  MemStackAllocator<T, DefaultMaxThreads()> partial_sums(batch_threads);

  size_t block_size = n / batch_threads;

  // Phase 1: Compute local partial sums for each block
  ParallelFor(batch_threads, static_cast<std::int32_t>(batch_threads), [&](auto tid) {
    std::size_t ibegin = block_size * tid;
    std::size_t iend = (tid == (batch_threads - 1) ? n : (block_size * (tid + 1)));

    T running_sum = 0;
    for (std::size_t ridx = ibegin; ridx < iend; ++ridx) {
      running_sum += *(begin + ridx);
      *(out_it + 1 + ridx) = running_sum;
    }
  });

  // Phase 2: Compute prefix sums of block sums (sequential)
  partial_sums[0] = init;
  for (std::size_t i = 1; i < batch_threads; ++i) {
    partial_sums[i] = partial_sums[i - 1] + *(out_it + i * block_size);
  }

  // Phase 3: Add block prefix to each element
  ParallelFor(batch_threads, static_cast<std::int32_t>(batch_threads), [&](auto tid) {
    std::size_t ibegin = block_size * tid;
    std::size_t iend = (tid == (batch_threads - 1) ? n : (block_size * (tid + 1)));

    for (std::size_t i = ibegin; i < iend; ++i) {
      *(out_it + 1 + i) += partial_sums[tid];
    }
  });
}

namespace cuda_impl {
double Reduce(Context const* ctx, HostDeviceVector<float> const& values);
#if !defined(XGBOOST_USE_CUDA)
inline double Reduce(Context const*, HostDeviceVector<float> const&) {
  AssertGPUSupport();
  return 0;
}
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace cuda_impl

/**
 * \brief Reduction with iterator. init must be additive identity. (0 for primitive types)
 */
namespace cpu_impl {
template <typename It, typename V = typename It::value_type>
V Reduce(Context const* ctx, It first, It second, V const& init) {
  std::size_t n = std::distance(first, second);
  auto n_threads = static_cast<std::size_t>(std::min(n, static_cast<std::size_t>(ctx->Threads())));
  common::MemStackAllocator<V, common::DefaultMaxThreads()> result_tloc(n_threads, init);
  common::ParallelFor(n, n_threads, [&](auto i) { result_tloc[omp_get_thread_num()] += first[i]; });
  auto result = std::accumulate(result_tloc.cbegin(), result_tloc.cbegin() + n_threads, init);
  return result;
}
}  // namespace cpu_impl

/**
 * @brief Reduction on host device vector.
 */
double Reduce(Context const* ctx, HostDeviceVector<float> const& values);

template <typename It, typename T = typename std::iterator_traits<It>::value_type>
void Iota(Context const* ctx, It first, It last, T const& value) {
  auto n = std::distance(first, last);
  std::int32_t n_threads = ctx->Threads();
  ParallelForBlock(static_cast<std::size_t>(n), n_threads, [&](auto&& blk) {
    for (std::size_t i = blk.begin(); i < blk.end(); ++i) {
      first[i] = static_cast<T>(i) + value;
    }
  });
}
}  // namespace xgboost::common

#endif  // XGBOOST_COMMON_NUMERIC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/nvtx_utils.h <==
/**
 * Copyright 2024-2025, XGBoost contributors
 */
#pragma once

#if defined(XGBOOST_USE_NVTX)
#include <nvtx3/nvtx3.hpp>
#endif  // defined(XGBOOST_USE_NVTX)

#include "xgboost/string_view.h"  // for StringView

namespace xgboost::nvtx {
struct Domain {
  static constexpr char const* name{"libxgboost"};  // NOLINT
};

#if defined(XGBOOST_USE_NVTX)
using ScopedRange = ::nvtx3::scoped_range_in<Domain>;
using EventAttr = ::nvtx3::event_attributes;
using Rgb = ::nvtx3::rgb;

inline auto MakeScopedRange(StringView name, Rgb color) {
  ::nvtx3::v1::registered_string_in<Domain> const scope_name{name.c_str()};
  ::nvtx3::v1::event_attributes const scope_attr{scope_name, color};
  return ::nvtx3::v1::scoped_range_in<Domain>{scope_attr};
}

#else
class ScopedRange {
 public:
  template <typename... Args>
  explicit ScopedRange(Args&&...) {}
};
class EventAttr {
 public:
  template <typename... Args>
  explicit EventAttr(Args&&...) {}
};
class Rgb {
 public:
  template <typename... Args>
  explicit Rgb(Args&&...) {}
};

inline auto MakeScopedRange(StringView, Rgb) { return ScopedRange{}; }
#endif  // defined(XGBOOST_USE_NVTX)
}  // namespace xgboost::nvtx

#if defined(XGBOOST_USE_NVTX)

// Macro for making NVTX function range.
#define xgboost_NVTX_FN_RANGE() NVTX3_FUNC_RANGE_IN(::xgboost::nvtx::Domain)

// Macro for making colored NVTX function range.
#define xgboost_NVTX_FN_RANGE_C(r, g, b) \
  auto __nvtx_scoped__ = ::xgboost::nvtx::MakeScopedRange(__func__, (nvtx::Rgb((r), (g), (b))))

#else

#define xgboost_NVTX_FN_RANGE()

#define xgboost_NVTX_FN_RANGE_C(r, g, b)

#endif  // defined(XGBOOST_USE_NVTX)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/observer.h <==
/*!
 * Copyright 2019-2020 XGBoost contributors
 * \file observer.h
 */
#ifndef XGBOOST_COMMON_OBSERVER_H_
#define XGBOOST_COMMON_OBSERVER_H_

#include <iostream>
#include <algorithm>
#include <limits>
#include <string>
#include <vector>

#include "xgboost/host_device_vector.h"
#include "xgboost/parameter.h"
#include "xgboost/json.h"
#include "xgboost/base.h"
#include "xgboost/tree_model.h"

#if defined(XGBOOST_STRICT_R_MODE) && XGBOOST_STRICT_R_MODE == 1
#define OBSERVER_PRINT LOG(INFO)
#define OBSERVER_ENDL ""
#define OBSERVER_NEWLINE ""
#else  // defined(XGBOOST_STRICT_R_MODE) && XGBOOST_STRICT_R_MODE == 1
#define OBSERVER_PRINT std::cout << std::setprecision(17)
#define OBSERVER_ENDL std::endl
#define OBSERVER_NEWLINE "\n"
#endif  // defined(XGBOOST_STRICT_R_MODE) && XGBOOST_STRICT_R_MODE == 1

namespace xgboost {
/*\brief  An observer for logging internal data structures.
 *
 *  This class is designed to be `diff` tool friendly, which means it uses plain
 *  `std::cout` for printing to avoid the time information emitted by `LOG(DEBUG)` or
 *  similiar facilities. Exception: use `LOG(INFO)` for the R package, to comply
 *  with CRAN policy.
 */
class TrainingObserver {
#if defined(XGBOOST_USE_DEBUG_OUTPUT)
  bool constexpr static kObserve {true};
#else
  bool constexpr static kObserve {false};
#endif  // defined(XGBOOST_USE_DEBUG_OUTPUT)

 public:
  void Update(int32_t iter) const {
    if (XGBOOST_EXPECT(!kObserve, true)) { return; }
    OBSERVER_PRINT << "Iter: " << iter << OBSERVER_ENDL;
  }
  /*\brief Observe tree. */
  void Observe(RegTree const& tree) {
    if (XGBOOST_EXPECT(!kObserve, true)) { return; }
    OBSERVER_PRINT << "Tree:" << OBSERVER_ENDL;
    Json j_tree {Object()};
    tree.SaveModel(&j_tree);
    std::string str;
    Json::Dump(j_tree, &str);
    OBSERVER_PRINT << str << OBSERVER_ENDL;
  }
  /*\brief Observe tree. */
  void Observe(RegTree const* p_tree) {
    if (XGBOOST_EXPECT(!kObserve, true)) { return; }
    auto const& tree = *p_tree;
    this->Observe(tree);
  }
  template <typename T>
  void Observe(common::Span<T> span, std::string name,
               size_t n = std::numeric_limits<std::size_t>::max()) {
    std::vector<T> copy(span.size());
    std::copy(span.cbegin(), span.cend(), copy.begin());
    this->Observe(copy, name, n);
  }
  /*\brief Observe data hosted by `std::vector'. */
  template <typename T>
  void Observe(std::vector<T> const& h_vec, std::string name,
               size_t n = std::numeric_limits<std::size_t>::max()) const {
    if (XGBOOST_EXPECT(!kObserve, true)) { return; }
    OBSERVER_PRINT << "Procedure: " << name << OBSERVER_ENDL;

    for (size_t i = 0; i < h_vec.size(); ++i) {
      OBSERVER_PRINT << h_vec[i] << ", ";
      if (i % 8 == 0 && i != 0) {
        OBSERVER_PRINT << OBSERVER_NEWLINE;
      }
      if ((i + 1) == n) {
        break;
      }
    }
    OBSERVER_PRINT << OBSERVER_ENDL;
  }
  /*\brief Observe data hosted by `HostDeviceVector'. */
  template <typename T>
  void Observe(HostDeviceVector<T> const& vec, std::string name,
               size_t n = std::numeric_limits<std::size_t>::max()) const {
    if (XGBOOST_EXPECT(!kObserve, true)) { return; }
    auto const& h_vec = vec.HostVector();
    this->Observe(h_vec, name, n);
  }
  template <typename T>
  void Observe(HostDeviceVector<T>* vec, std::string name,
               size_t n = std::numeric_limits<std::size_t>::max()) const {
    if (XGBOOST_EXPECT(!kObserve, true)) { return; }
    this->Observe(*vec, name, n);
  }

  /*\brief Observe objects with `XGBoostParamer' type. */
  template <typename Parameter,
            typename std::enable_if_t<std::is_base_of_v<XGBoostParameter<Parameter>, Parameter>>* =
                nullptr>
  void Observe(const Parameter& p, std::string name) const {
    if (XGBOOST_EXPECT(!kObserve, true)) { return; }

    Json obj {toJson(p)};
    OBSERVER_PRINT << "Parameter: " << name << ":\n" << obj << OBSERVER_ENDL;
  }
  /*\brief Observe parameters provided by users. */
  void Observe(Args const& args) const {
    if (XGBOOST_EXPECT(!kObserve, true)) { return; }

    for (auto kv : args) {
      OBSERVER_PRINT << kv.first << ": " << kv.second << OBSERVER_NEWLINE;
    }
    OBSERVER_PRINT << OBSERVER_ENDL;
  }

  /*\brief Get a global instance. */
  static TrainingObserver& Instance() {
    static TrainingObserver observer;
    return observer;
  }
};
}  // namespace xgboost
#endif  // XGBOOST_COMMON_OBSERVER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/optional_weight.cc <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include "optional_weight.h"

#include <numeric>  // for accumulate

#include "xgboost/base.h"     // for bst_idx_t
#include "xgboost/context.h"  // for Context

#include "common.h"  // for AssertGPUSupport

namespace xgboost::common {
#if defined(XGBOOST_USE_CUDA)
namespace cuda_impl {
double SumOptionalWeights(Context const* ctx, OptionalWeights const& weights);
}
#endif

#if defined(XGBOOST_USE_SYCL)
namespace sycl_impl {
double SumOptionalWeights(Context const* ctx, OptionalWeights const& weights);
}
#endif

[[nodiscard]] double SumOptionalWeights(Context const* ctx, OptionalWeights const& weights,
                                        bst_idx_t n_samples) {
  if (weights.Empty()) {
    return n_samples * weights.dft;
  }
  if (ctx->IsCUDA()) {
#if defined(XGBOOST_USE_CUDA)
    return cuda_impl::SumOptionalWeights(ctx, weights);
#else
    common::AssertGPUSupport();
#endif
  }
  if (ctx->IsSycl()) {
#if defined(XGBOOST_USE_SYCL)
    return sycl_impl::SumOptionalWeights(ctx, weights);
#else
    common::AssertSYCLSupport();
#endif
  }
  auto sum_weight = std::accumulate(weights.Data(), weights.Data() + weights.Size(), 0.0);
  return sum_weight;
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/optional_weight.cu <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include <cuda/std/functional>  // for plus

#include <cstddef>              // for size_t

#include "cuda_context.cuh"
#include "device_helpers.cuh"
#include "optional_weight.h"
#include "xgboost/context.h"  // for Context

namespace xgboost::common::cuda_impl {
double SumOptionalWeights(Context const* ctx, OptionalWeights const& weights) {
  auto w_it = dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) { return weights[i]; });
  return dh::Reduce(ctx->CUDACtx()->CTP(), w_it, w_it + weights.Size(), 0.0, cuda::std::plus{});
}
}  // namespace xgboost::common::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/optional_weight.h <==
/**
 * Copyright 2022-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_OPTIONAL_WEIGHT_H_
#define XGBOOST_COMMON_OPTIONAL_WEIGHT_H_

#include <cstddef>  // for size_t

#include "xgboost/base.h"                // XGBOOST_DEVICE
#include "xgboost/context.h"             // Context
#include "xgboost/host_device_vector.h"  // HostDeviceVector
#include "xgboost/span.h"                // Span

namespace xgboost::common {
struct OptionalWeights {
  Span<float const> weights;
  float dft{1.0f};  // fixme: make this compile time constant

  explicit OptionalWeights(Span<float const> w) : weights{w} {}
  explicit OptionalWeights(float w) : dft{w} {}

  XGBOOST_DEVICE float operator[](std::size_t i) const {
    return weights.empty() ? dft : weights[i];
  }
  [[nodiscard]] auto Empty() const { return weights.empty(); }
  [[nodiscard]] auto Size() const { return weights.size(); }
  [[nodiscard]] auto Data() const { return weights.data(); }
};

inline OptionalWeights MakeOptionalWeights(DeviceOrd device,
                                           HostDeviceVector<float> const& weights) {
  if (!device.IsCPU()) {
    weights.SetDevice(device);
  }
  return OptionalWeights{device.IsCPU() ? weights.ConstHostSpan() : weights.ConstDeviceSpan()};
}

[[nodiscard]] double SumOptionalWeights(Context const* ctx, OptionalWeights const& weights,
                                        bst_idx_t n_samples);
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_OPTIONAL_WEIGHT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/param_array.cc <==
/**
 * Copyright 2023-2025, XGBoost contributors
 */
#include "param_array.h"

#include <cctype>   // for isspace
#include <cstddef>  // for size_t
#include <istream>  // for istream
#include <ostream>  // for ostream
#include <string>   // for string
#include <vector>   // for vector

#include "../common/json_utils.h"  // for TypeCheck
#include "xgboost/json.h"          // for F32Array, get, Number
#include "xgboost/json_io.h"       // for JsonWriter
#include "xgboost/string_view.h"   // for StringView

namespace xgboost::common {

namespace {
std::ostream& WriteStream(std::ostream& os,
                          const ParamArray<float>& array) {  // NOLINT
  auto const& t = array.Get();
  F32Array arr{t.size()};
  for (std::size_t i = 0; i < t.size(); ++i) {
    arr.Set(i, t[i]);
  }
  std::vector<char> stream;
  JsonWriter writer{&stream};
  arr.Save(&writer);
  for (auto c : stream) {
    os << c;
  }
  return os;
}
}  // namespace

std::ostream& operator<<(std::ostream& os, const ParamArray<float>& array) {  // NOLINT
  return WriteStream(os, array);
}

namespace {
std::istream& ReadStream(std::istream& is, ParamArray<float>& array) {  // NOLINT
  auto& t = array.Get();
  t.clear();
  std::string str;
  while (!is.eof()) {
    std::string tmp;
    is >> tmp;
    str += tmp;
  }
  std::size_t head{0};
  // unify notation for parsing.
  while (std::isspace(str[head])) {
    ++head;
  }
  if (str[head] == '(') {
    str[head] = '[';
  }
  auto tail = str.size() - 1;
  while (std::isspace(str[tail])) {
    --tail;
  }
  if (str[tail] == ')') {
    str[tail] = ']';
  }

  auto jarr = Json::Load(StringView{str});
  // return if there's only one element
  if (IsA<Number>(jarr)) {
    t.emplace_back(get<Number const>(jarr));
    return is;
  }
  if (IsA<Integer>(jarr)) {
    t.emplace_back(get<Integer const>(jarr));
    return is;
  }

  auto const& jvec = get<Array const>(jarr);
  for (auto v : jvec) {
    TypeCheck<Number, Integer>(v, array.Name());
    if (IsA<Number>(v)) {
      t.emplace_back(get<Number const>(v));
    } else {
      t.emplace_back(get<Integer const>(v));
    }
  }
  return is;
}
}  // namespace

std::istream& operator>>(std::istream& is, ParamArray<float>& array) {  // NOLINT
  return ReadStream(is, array);
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/param_array.h <==
/**
 * Copyright 2023-2025, XGBoost contributors
 */
#pragma once

#include <istream>  // for istream
#include <ostream>  // for ostream
#include <string>   // for string
#include <utility>  // for forward
#include <vector>   // for vector

#include "xgboost/string_view.h"  // for StringView

namespace xgboost::common {
/**
 * @brief A shim to enable ADL for parameter parsing. Alternatively, we can put the stream
 * operators in std namespace, which seems to be less ideal.
 */
template <typename T>
class ParamArray {
  std::string name_;
  std::vector<T> values_;

 public:
  using size_type = typename decltype(values_)::size_type;              // NOLINT
  using const_reference = typename decltype(values_)::const_reference;  // NOLINT
  using reference = typename decltype(values_)::reference;              // NOLINT

 public:
  ParamArray() = default;

  ParamArray(ParamArray const& that) = default;
  ParamArray& operator=(ParamArray const& that) = default;

  ParamArray(ParamArray&& that) = default;
  ParamArray& operator=(ParamArray&& that) = default;

  template <typename... Args>
  explicit ParamArray(StringView name, Args&&... args)
      : name_{name}, values_{std::forward<Args>(args)...} {}

  [[nodiscard]] std::vector<T>& Get() { return values_; }
  [[nodiscard]] std::vector<T> const& Get() const { return values_; }
  const_reference operator[](size_type i) const { return values_[i]; }
  reference operator[](size_type i) { return values_[i]; }
  [[nodiscard]] bool empty() const { return values_.empty(); }       // NOLINT
  [[nodiscard]] std::size_t size() const { return values_.size(); }  // NOLINT
  [[nodiscard]] auto data() const { return values_.data(); }         // NOLINT
  ParamArray& operator=(std::vector<T> const& that) {
    this->values_ = that;
    return *this;
  }
  [[nodiscard]] StringView Name() const { return this->name_; }
  [[nodiscard]] auto cbegin() const { return this->values_.cbegin(); }  // NOLINT
  [[nodiscard]] auto cend() const { return this->values_.cend(); }      // NOLINT
  [[nodiscard]] auto begin() { return this->values_.begin(); }          // NOLINT
  [[nodiscard]] auto end() { return this->values_.end(); }              // NOLINT

  void Resize(size_type n, T const& init) { this->values_.resize(n, init); }  // NOLINT
};

// For parsing array-based parameters inside DMLC parameter. Input can be a string to a
// single float or a list of floats.
std::ostream& operator<<(std::ostream& os, const ParamArray<float>& t);
std::istream& operator>>(std::istream& is, ParamArray<float>& t);
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/partition_builder.h <==
/**
 * Copyright 2021-2024, XGBoost Contributors
 * \file row_set.h
 * \brief Quick Utility to compute subset of rows
 * \author Philip Cho, Tianqi Chen
 */
#ifndef XGBOOST_COMMON_PARTITION_BUILDER_H_
#define XGBOOST_COMMON_PARTITION_BUILDER_H_

#include <xgboost/data.h>

#include <algorithm>
#include <cstddef>  // for size_t
#include <memory>
#include <utility>
#include <vector>

#include "../tree/sample_position.h"  // for SamplePosition
#include "categorical.h"
#include "column_matrix.h"
#include "row_set.h"  // for RowSetCollection
#include "xgboost/context.h"
#include "xgboost/tree_model.h"

namespace xgboost::common {
// The builder is required for samples partition to left and rights children for set of nodes
// Responsible for:
// 1) Effective memory allocation for intermediate results for multi-thread work
// 2) Merging partial results produced by threads into original row set (row_set_collection_)
// BlockSize is template to enable memory alignment easily with C++11 'alignas()' feature
template<size_t BlockSize>
class PartitionBuilder {
  using BitVector = RBitField8;

 public:
  template<typename Func>
  void Init(const size_t n_tasks, size_t n_nodes, Func funcNTask) {
    left_right_nodes_sizes_.resize(n_nodes);
    blocks_offsets_.resize(n_nodes+1);

    blocks_offsets_[0] = 0;
    for (size_t i = 1; i < n_nodes+1; ++i) {
      blocks_offsets_[i] = blocks_offsets_[i-1] + funcNTask(i-1);
    }

    if (n_tasks > max_n_tasks_) {
      mem_blocks_.resize(n_tasks);
      max_n_tasks_ = n_tasks;
    }
  }

  // split row indexes (rid_span) to 2 parts (left_part, right_part) depending
  // on comparison of indexes values (idx_span) and split point (split_cond)
  // Handle dense columns
  // Analog of std::stable_partition, but in no-inplace manner
  template <bool default_left, bool any_missing, typename ColumnType, typename Predicate>
  std::pair<size_t, size_t> PartitionKernel(ColumnType* p_column,
                                            common::Span<bst_idx_t const> row_indices,
                                            common::Span<bst_idx_t> left_part,
                                            common::Span<bst_idx_t> right_part,
                                            bst_idx_t base_rowid, Predicate&& pred) {
    auto& column = *p_column;
    bst_idx_t* p_left_part = left_part.data();
    bst_idx_t* p_right_part = right_part.data();
    bst_idx_t nleft_elems = 0;
    bst_idx_t nright_elems = 0;

    auto p_row_indices = row_indices.data();
    auto n_samples = row_indices.size();

    for (size_t i = 0; i < n_samples; ++i) {
      auto rid = p_row_indices[i];
      bst_bin_t const bin_id = column[rid - base_rowid];
      if (any_missing && bin_id == ColumnType::kMissingId) {
        if (default_left) {
          p_left_part[nleft_elems++] = rid;
        } else {
          p_right_part[nright_elems++] = rid;
        }
      } else {
        if (pred(rid, bin_id)) {
          p_left_part[nleft_elems++] = rid;
        } else {
          p_right_part[nright_elems++] = rid;
        }
      }
    }

    return {nleft_elems, nright_elems};
  }

  template <typename Pred>
  inline std::pair<size_t, size_t> PartitionRangeKernel(common::Span<const bst_idx_t> ridx,
                                                        common::Span<bst_idx_t> left_part,
                                                        common::Span<bst_idx_t> right_part,
                                                        Pred pred) {
    bst_idx_t* p_left_part = left_part.data();
    bst_idx_t* p_right_part = right_part.data();
    bst_idx_t nleft_elems = 0;
    bst_idx_t nright_elems = 0;
    for (auto row_id : ridx) {
      if (pred(row_id)) {
        p_left_part[nleft_elems++] = row_id;
      } else {
        p_right_part[nright_elems++] = row_id;
      }
    }
    return {nleft_elems, nright_elems};
  }

  template <typename BinIdxType, bool any_missing, bool any_cat, typename ExpandEntry,
            typename TreeView>
  void Partition(const size_t node_in_set, std::vector<ExpandEntry> const& nodes,
                 const common::Range1d range, const bst_bin_t split_cond,
                 GHistIndexMatrix const& gmat, const common::ColumnMatrix& column_matrix,
                 TreeView const& tree, bst_idx_t const* rid) {
    common::Span<bst_idx_t const> rid_span{rid + range.begin(), rid + range.end()};
    common::Span<bst_idx_t> left = GetLeftBuffer(node_in_set, range.begin(), range.end());
    common::Span<bst_idx_t> right = GetRightBuffer(node_in_set, range.begin(), range.end());
    std::size_t nid = nodes[node_in_set].nid;
    bst_feature_t fid = tree.SplitIndex(nid);
    bool default_left = tree.DefaultLeft(nid);
    bool is_cat = tree.SplitType(nid) == FeatureType::kCategorical;
    auto node_cats = tree.NodeCats(nid);
    auto const& cut_values = gmat.cut.Values();

    auto pred_hist = [&](auto ridx, auto bin_id) {
      if (any_cat && is_cat) {
        auto gidx = gmat.GetGindex(ridx, fid);
        bool go_left = default_left;
        if (gidx > -1) {
          go_left = Decision(node_cats, cut_values[gidx]);
        }
        return go_left;
      } else {
        return bin_id <= split_cond;
      }
    };

    auto pred_approx = [&](auto ridx) {
      auto gidx = gmat.GetGindex(ridx, fid);
      bool go_left = default_left;
      if (gidx > -1) {
        if (is_cat) {
          go_left = Decision(node_cats, cut_values[gidx]);
        } else {
          go_left = cut_values[gidx] <= nodes[node_in_set].split.split_value;
        }
      }
      return go_left;
    };

    std::pair<size_t, size_t> child_nodes_sizes;
    if (!column_matrix.IsInitialized()) {
      child_nodes_sizes = PartitionRangeKernel(rid_span, left, right, pred_approx);
    } else {
      if (column_matrix.GetColumnType(fid) == xgboost::common::kDenseColumn) {
        auto column = column_matrix.DenseColumn<BinIdxType, any_missing>(fid);
        if (default_left) {
          child_nodes_sizes = PartitionKernel<true, any_missing>(&column, rid_span, left, right,
                                                                 gmat.base_rowid, pred_hist);
        } else {
          child_nodes_sizes = PartitionKernel<false, any_missing>(&column, rid_span, left, right,
                                                                  gmat.base_rowid, pred_hist);
        }
      } else {
        CHECK_EQ(any_missing, true);
        auto column =
            column_matrix.SparseColumn<BinIdxType>(fid, rid_span.front() - gmat.base_rowid);
        if (default_left) {
          child_nodes_sizes = PartitionKernel<true, any_missing>(&column, rid_span, left, right,
                                                                 gmat.base_rowid, pred_hist);
        } else {
          child_nodes_sizes = PartitionKernel<false, any_missing>(&column, rid_span, left, right,
                                                                  gmat.base_rowid, pred_hist);
        }
      }
    }

    const size_t n_left  = child_nodes_sizes.first;
    const size_t n_right = child_nodes_sizes.second;

    SetNLeftElems(node_in_set, range.begin(), n_left);
    SetNRightElems(node_in_set, range.begin(), n_right);
  }

  template <bool any_missing, typename ColumnType, typename Predicate>
  void MaskKernel(ColumnType* p_column, common::Span<bst_idx_t const> row_indices,
                  bst_idx_t base_rowid, BitVector* decision_bits, BitVector* missing_bits,
                  Predicate&& pred) {
    auto& column = *p_column;
    for (auto const row_id : row_indices) {
      auto const bin_id = column[row_id - base_rowid];
      if (any_missing && bin_id == ColumnType::kMissingId) {
        missing_bits->Set(row_id - base_rowid);
      } else if (pred(row_id, bin_id)) {
        decision_bits->Set(row_id - base_rowid);
      }
    }
  }

  /**
   * @brief When data is split by column, we don't have all the features locally on the current
   * worker, so we go through all the rows and mark the bit vectors on whether the decision is made
   * to go right, or if the feature value used for the split is missing.
   */
  template <typename BinIdxType, bool any_missing, bool any_cat, typename ExpandEntry,
            typename TreeView>
  void MaskRows(const size_t node_in_set, std::vector<ExpandEntry> const& nodes,
                const common::Range1d range, bst_bin_t split_cond, GHistIndexMatrix const& gmat,
                const common::ColumnMatrix& column_matrix, TreeView const& tree,
                bst_idx_t const* rid, BitVector* decision_bits, BitVector* missing_bits) {
    common::Span<bst_idx_t const> rid_span{rid + range.begin(), rid + range.end()};
    std::size_t nid = nodes[node_in_set].nid;
    bst_feature_t fid = tree.SplitIndex(nid);
    bool is_cat = tree.SplitType(nid) == FeatureType::kCategorical;
    auto node_cats = tree.NodeCats(nid);
    auto const& cut_values = gmat.cut.Values();

    if (!column_matrix.IsInitialized()) {
      for (auto row_id : rid_span) {
        auto gidx = gmat.GetGindex(row_id, fid);
        if (gidx > -1) {
          bool go_left;
          if (is_cat) {
            go_left = Decision(node_cats, cut_values[gidx]);
          } else {
            go_left = cut_values[gidx] <= nodes[node_in_set].split.split_value;
          }
          if (go_left) {
            decision_bits->Set(row_id - gmat.base_rowid);
          }
        } else {
          missing_bits->Set(row_id - gmat.base_rowid);
        }
      }
    } else {
      auto pred_hist = [&](auto ridx, auto bin_id) {
        if (any_cat && is_cat) {
          auto gidx = gmat.GetGindex(ridx, fid);
          CHECK_GT(gidx, -1);
          return Decision(node_cats, cut_values[gidx]);
        } else {
          return bin_id <= split_cond;
        }
      };

      if (column_matrix.GetColumnType(fid) == xgboost::common::kDenseColumn) {
        auto column = column_matrix.DenseColumn<BinIdxType, any_missing>(fid);
        MaskKernel<any_missing>(&column, rid_span, gmat.base_rowid, decision_bits, missing_bits,
                                pred_hist);
      } else {
        CHECK_EQ(any_missing, true);
        auto column =
            column_matrix.SparseColumn<BinIdxType>(fid, rid_span.front() - gmat.base_rowid);
        MaskKernel<any_missing>(&column, rid_span, gmat.base_rowid, decision_bits, missing_bits,
                                pred_hist);
      }
    }
  }

  /**
   * @brief Once we've aggregated the decision and missing bits from all the workers, we can then
   * use them to partition the rows accordingly.
   */
  template <typename ExpandEntry, typename TreeView>
  void PartitionByMask(const size_t node_in_set, std::vector<ExpandEntry> const& nodes,
                       const common::Range1d range, GHistIndexMatrix const& gmat,
                       TreeView const& tree, bst_idx_t const* rid, BitVector const& decision_bits,
                       BitVector const& missing_bits) {
    common::Span<bst_idx_t const> rid_span(rid + range.begin(), rid + range.end());
    common::Span<bst_idx_t> left = GetLeftBuffer(node_in_set, range.begin(), range.end());
    common::Span<bst_idx_t> right = GetRightBuffer(node_in_set, range.begin(), range.end());
    std::size_t nid = nodes[node_in_set].nid;
    bool default_left = tree.DefaultLeft(nid);

    auto pred = [&](auto ridx) {
      bool go_left = default_left;
      bool is_missing = missing_bits.Check(ridx - gmat.base_rowid);
      if (!is_missing) {
        go_left = decision_bits.Check(ridx - gmat.base_rowid);
      }
      return go_left;
    };

    std::pair<size_t, size_t> child_nodes_sizes;
    child_nodes_sizes = PartitionRangeKernel(rid_span, left, right, pred);

    const size_t n_left  = child_nodes_sizes.first;
    const size_t n_right = child_nodes_sizes.second;

    SetNLeftElems(node_in_set, range.begin(), n_left);
    SetNRightElems(node_in_set, range.begin(), n_right);
  }

  // allocate thread local memory, should be called for each specific task
  void AllocateForTask(size_t id) {
    if (mem_blocks_[id].get() == nullptr) {
      BlockInfo* local_block_ptr = new BlockInfo;
      CHECK_NE(local_block_ptr, (BlockInfo*)nullptr);
      mem_blocks_[id].reset(local_block_ptr);
    }
  }

  common::Span<bst_idx_t> GetLeftBuffer(int nid, size_t begin, size_t end) {
    const size_t task_idx = GetTaskIdx(nid, begin);
    return { mem_blocks_.at(task_idx)->Left(), end - begin };
  }

  common::Span<bst_idx_t> GetRightBuffer(int nid, size_t begin, size_t end) {
    const size_t task_idx = GetTaskIdx(nid, begin);
    return { mem_blocks_.at(task_idx)->Right(), end - begin };
  }

  void SetNLeftElems(int nid, size_t begin, size_t n_left) {
    size_t task_idx = GetTaskIdx(nid, begin);
    mem_blocks_.at(task_idx)->n_left = n_left;
  }

  void SetNRightElems(int nid, size_t begin, size_t n_right) {
    size_t task_idx = GetTaskIdx(nid, begin);
    mem_blocks_.at(task_idx)->n_right = n_right;
  }


  [[nodiscard]] std::size_t GetNLeftElems(int nid) const {
    return left_right_nodes_sizes_[nid].first;
  }

  [[nodiscard]] std::size_t GetNRightElems(int nid) const {
    return left_right_nodes_sizes_[nid].second;
  }

  // Each thread has partial results for some set of tree-nodes
  // The function decides order of merging partial results into final row set
  void CalculateRowOffsets() {
    for (size_t i = 0; i < blocks_offsets_.size()-1; ++i) {
      size_t n_left = 0;
      for (size_t j = blocks_offsets_[i]; j < blocks_offsets_[i+1]; ++j) {
        mem_blocks_[j]->n_offset_left = n_left;
        n_left += mem_blocks_[j]->n_left;
      }
      size_t n_right = 0;
      for (size_t j = blocks_offsets_[i]; j < blocks_offsets_[i + 1]; ++j) {
        mem_blocks_[j]->n_offset_right = n_left + n_right;
        n_right += mem_blocks_[j]->n_right;
      }
      left_right_nodes_sizes_[i] = {n_left, n_right};
    }
  }

  void MergeToArray(bst_node_t nid, size_t begin, bst_idx_t* rows_indexes) {
    size_t task_idx = GetTaskIdx(nid, begin);

    bst_idx_t* left_result = rows_indexes + mem_blocks_[task_idx]->n_offset_left;
    bst_idx_t* right_result = rows_indexes + mem_blocks_[task_idx]->n_offset_right;

    bst_idx_t const* left = mem_blocks_[task_idx]->Left();
    bst_idx_t const* right = mem_blocks_[task_idx]->Right();

    std::copy_n(left, mem_blocks_[task_idx]->n_left, left_result);
    std::copy_n(right, mem_blocks_[task_idx]->n_right, right_result);
  }

  size_t GetTaskIdx(int nid, size_t begin) {
    return blocks_offsets_[nid] + begin / BlockSize;
  }

  // Copy row partitions into global cache for reuse in objective
  template <typename Invalidp, typename TreeView>
  void LeafPartition(Context const* ctx, TreeView const& tree, RowSetCollection const& row_set,
                     Span<bst_node_t> position, Invalidp invalidp) const {
    auto p_begin = row_set.Data()->data();
    // For each node, walk through all the samples that fall in this node.
    auto p_pos = position.data();
    ParallelFor(row_set.Size(), ctx->Threads(), [&](auto i) {
      auto const& node = row_set[i];
      if (node.node_id < 0) {
        return;
      }
      CHECK(tree.IsLeaf(node.node_id));
      if (node.begin()) {  // guard for empty node.
        std::size_t ptr_offset = node.end() - p_begin;
        CHECK_LE(ptr_offset, row_set.Data()->size()) << node.node_id;
        for (auto idx = node.begin(); idx != node.end(); ++idx) {
          p_pos[*idx] = tree::SamplePosition::Encode(node.node_id, !invalidp(*idx));
        }
      }
    });
  }

 protected:
  struct BlockInfo{
    size_t n_left;
    size_t n_right;

    size_t n_offset_left;
    size_t n_offset_right;

    bst_idx_t* Left() {
      return &left_data_[0];
    }

    bst_idx_t* Right() {
      return &right_data_[0];
    }
   private:
    bst_idx_t left_data_[BlockSize];
    bst_idx_t right_data_[BlockSize];
  };
  std::vector<std::pair<size_t, size_t>> left_right_nodes_sizes_;
  std::vector<size_t> blocks_offsets_;
  std::vector<std::shared_ptr<BlockInfo>> mem_blocks_;
  size_t max_n_tasks_ = 0;
};
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_PARTITION_BUILDER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/probability_distribution.h <==
/*!
 * Copyright 2019-2020 by Contributors
 * \file probability_distribution.h
 * \brief Implementation of a few useful probability distributions
 * \author Avinash Barnwal and Hyunsu Cho
 */

#ifndef XGBOOST_COMMON_PROBABILITY_DISTRIBUTION_H_
#define XGBOOST_COMMON_PROBABILITY_DISTRIBUTION_H_

#include <cmath>

namespace xgboost {
namespace common {

#ifndef __CUDACC__

using std::exp;
using std::sqrt;
using std::isinf;
using std::isnan;

#endif  // __CUDACC__

/*! \brief Constant PI */
constexpr double kPI = 3.14159265358979323846;
/*! \brief The Euler-Mascheroni_constant */
constexpr double kEulerMascheroni = 0.57721566490153286060651209008240243104215933593992;

/*! \brief Enum encoding possible choices of probability distribution */
enum class ProbabilityDistributionType : int {
  kNormal = 0, kLogistic = 1, kExtreme = 2
};

struct NormalDistribution {
  XGBOOST_DEVICE static double PDF(double z) {
    return exp(-z * z / 2.0) / sqrt(2.0 * kPI);
  }

  XGBOOST_DEVICE static double CDF(double z) {
    return 0.5 * (1 + erf(z / sqrt(2.0)));
  }

  XGBOOST_DEVICE static double GradPDF(double z) {
    return -z * PDF(z);
  }

  XGBOOST_DEVICE static double HessPDF(double z) {
    return (z * z - 1.0) * PDF(z);
  }

  XGBOOST_DEVICE static ProbabilityDistributionType Type() {
    return ProbabilityDistributionType::kNormal;
  }
};

struct LogisticDistribution {
  XGBOOST_DEVICE static double PDF(double z) {
    const double w = exp(z);
    const double sqrt_denominator = 1 + w;
    if (isinf(w) || isinf(w * w)) {
      return 0.0;
    } else {
      return w / (sqrt_denominator * sqrt_denominator);
    }
  }

  XGBOOST_DEVICE static double CDF(double z) {
    const double w = exp(z);
    return isinf(w) ? 1.0 : (w / (1 + w));
  }

  XGBOOST_DEVICE static double GradPDF(double z) {
    const double w = exp(z);
    return isinf(w) ? 0.0 : (PDF(z) * (1 - w) / (1 + w));
  }

  XGBOOST_DEVICE static double HessPDF(double z) {
    const double w = exp(z);
    if (isinf(w) || isinf(w * w)) {
      return 0.0;
    } else {
      return PDF(z) * (w * w - 4 * w + 1) / ((1 + w) * (1 + w));
    }
  }

  XGBOOST_DEVICE static ProbabilityDistributionType Type() {
    return ProbabilityDistributionType::kLogistic;
  }
};

struct ExtremeDistribution {
  XGBOOST_DEVICE static double PDF(double z) {
    const double w = exp(z);
    return isinf(w) ? 0.0 : (w * exp(-w));
  }

  XGBOOST_DEVICE static double CDF(double z) {
    const double w = exp(z);
    return 1 - exp(-w);
  }

  XGBOOST_DEVICE static double GradPDF(double z) {
    const double w = exp(z);
    return isinf(w) ? 0.0 : ((1 - w) * PDF(z));
  }

  XGBOOST_DEVICE static double HessPDF(double z) {
    const double w = exp(z);
    if (isinf(w) || isinf(w * w)) {
      return 0.0;
    } else {
      return (w * w - 3 * w + 1) * PDF(z);
    }
  }

  XGBOOST_DEVICE static ProbabilityDistributionType Type() {
    return ProbabilityDistributionType::kExtreme;
  }
};

}  // namespace common
}  // namespace xgboost

#endif  // XGBOOST_COMMON_PROBABILITY_DISTRIBUTION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/pseudo_huber.cc <==
/*!
 * Copyright 2022, by XGBoost Contributors
 */
#include "pseudo_huber.h"
namespace xgboost {
DMLC_REGISTER_PARAMETER(PseudoHuberParam);
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/pseudo_huber.h <==
#ifndef XGBOOST_COMMON_PSEUDO_HUBER_H_
#define XGBOOST_COMMON_PSEUDO_HUBER_H_
/*!
 * Copyright 2022, by XGBoost Contributors
 */
#include "xgboost/parameter.h"

namespace xgboost {
struct PseudoHuberParam : public XGBoostParameter<PseudoHuberParam> {
  float huber_slope{1.0};

  DMLC_DECLARE_PARAMETER(PseudoHuberParam) {
    DMLC_DECLARE_FIELD(huber_slope)
        .set_default(1.0f)
        .describe("The delta term in Pseudo-Huber loss.");
  }
};
}  // namespace xgboost
#endif  // XGBOOST_COMMON_PSEUDO_HUBER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/quantile.cc <==
/**
 * Copyright 2020-2025, XGBoost Contributors
 */
#include "quantile.h"

#include <cstddef>  // for byte
#include <cstdint>  // for uint64_t
#include <iterator>
#include <limits>
#include <type_traits>  // for is_trivially_copyable_v
#include <utility>

#include "../collective/aggregator.h"
#include "../collective/communicator-inl.h"
#include "../common/error_msg.h"  // for InvalidMaxBin
#include "../data/adapter.h"
#include "categorical.h"
#include "hist_util.h"

namespace xgboost::common {
HostSketchContainer::HostSketchContainer(Context const *ctx, bst_bin_t max_bin,
                                         Span<FeatureType const> feature_types,
                                         std::vector<bst_idx_t> columns_size, bool use_group)
    : feature_types_(feature_types.cbegin(), feature_types.cend()),
      columns_size_{std::move(columns_size)},
      max_bins_{max_bin},
      use_group_ind_{use_group},
      n_threads_{ctx->Threads()} {
  monitor_.Init(__func__);
  CHECK_GE(max_bin, 2) << error::InvalidMaxBin();
  CHECK_NE(columns_size_.size(), 0);
  sketches_.resize(columns_size_.size());
  CHECK_GE(n_threads_, 1);
  categories_.resize(columns_size_.size());
  has_categorical_ = std::any_of(feature_types_.cbegin(), feature_types_.cend(), IsCatOp{});
  ParallelFor(sketches_.size(), n_threads_, Sched::Auto(), [&](auto i) {
    auto eps = SketchEpsilon(max_bins_, columns_size_[i]);
    if (!IsCat(this->feature_types_, i)) {
      sketches_[i] = WQSketch{columns_size_[i], eps};
    }
  });
}

namespace {
// Function to merge hessian and sample weights
std::vector<float> MergeWeights(MetaInfo const &info, Span<float const> hessian, bool use_group,
                                int32_t n_threads) {
  CHECK_EQ(hessian.size(), info.num_row_);
  std::vector<float> results(hessian.size());
  auto const &group_ptr = info.group_ptr_;
  auto const &weights = info.weights_.HostVector();
  auto get_weight = [&](size_t i) {
    return weights.empty() ? 1.0f : weights[i];
  };
  if (use_group) {
    CHECK_GE(group_ptr.size(), 2);
    CHECK_EQ(group_ptr.back(), hessian.size());
    size_t cur_group = 0;
    for (size_t i = 0; i < hessian.size(); ++i) {
      while (cur_group + 1 < group_ptr.size() && i >= group_ptr[cur_group + 1]) {
        ++cur_group;
      }
      results[i] = hessian[i] * get_weight(cur_group);
    }
  } else {
    ParallelFor(hessian.size(), n_threads, Sched::Auto(),
                [&](auto i) { results[i] = hessian[i] * get_weight(i); });
  }
  return results;
}

template <typename T>
void WritePODAt(std::vector<std::byte> *out, std::size_t offset, T value) {
  static_assert(std::is_trivially_copyable_v<T>);
  auto const *src = reinterpret_cast<std::byte const *>(&value);
  std::copy_n(src, sizeof(T), out->begin() + static_cast<std::ptrdiff_t>(offset));
}

template <typename T>
[[nodiscard]] T ReadPOD(Span<std::byte const> bytes, std::size_t *cursor) {
  static_assert(std::is_trivially_copyable_v<T>);
  T value{};
  CHECK_LE(*cursor, bytes.size());
  CHECK_LE(sizeof(T), bytes.size() - *cursor);
  auto *dst = reinterpret_cast<std::byte *>(&value);
  std::copy_n(bytes.data() + *cursor, sizeof(T), dst);
  *cursor += sizeof(T);
  return value;
}

// Serialization payload for distributed numerical sketch merging over AllreduceV.
// Encodes per-feature represented element counts, per-feature entry counts, and contiguous
// sketch entries.
struct SketchReducePayload {
  [[nodiscard]] static std::vector<std::byte> SerializeFromSummaries(
      Span<bst_feature_t const> numeric_features,
      std::vector<WQuantileSketch::SummaryContainer> const &reduced,
      std::vector<std::size_t> const &num_elements) {
    CHECK_EQ(reduced.size(), num_elements.size());
    std::size_t total_entries = 0;
    for (auto fidx : numeric_features) {
      total_entries += reduced.at(fidx).Size();
    }

    std::vector<std::byte> bytes;
    InitHeader(&bytes, numeric_features.size(), total_entries);

    for (std::size_t i = 0; i < numeric_features.size(); ++i) {
      auto fidx = numeric_features[i];
      SetNumElements(&bytes, numeric_features.size(), i, num_elements.at(fidx));
      auto out_entries = reduced.at(fidx).Entries();
      AppendEntries(&bytes, numeric_features.size(), i, out_entries);
    }
    auto header_bytes = HeaderBytes(numeric_features.size());
    CHECK_EQ((bytes.size() - header_bytes) / sizeof(WQuantileSketch::Entry), total_entries);
    return bytes;
  }

  [[nodiscard]] static std::size_t HeaderBytes(std::size_t n_features) {
    return sizeof(std::uint64_t) + 2 * n_features * sizeof(std::uint64_t);
  }

  static void SetNumElements(std::vector<std::byte> *bytes, std::size_t n_features, std::size_t i,
                             std::size_t num_elements) {
    CHECK(bytes);
    auto count_offset = sizeof(std::uint64_t) + i * sizeof(std::uint64_t);
    CHECK_LE(count_offset + sizeof(std::uint64_t), HeaderBytes(n_features));
    WritePODAt<std::uint64_t>(bytes, count_offset, static_cast<std::uint64_t>(num_elements));
  }

  static void AppendEntries(std::vector<std::byte> *bytes, std::size_t n_features, std::size_t i,
                            Span<WQuantileSketch::Entry const> entries) {
    CHECK(bytes);
    auto count_offset =
        sizeof(std::uint64_t) + n_features * sizeof(std::uint64_t) + i * sizeof(std::uint64_t);
    CHECK_LE(count_offset + sizeof(std::uint64_t), HeaderBytes(n_features));
    WritePODAt<std::uint64_t>(bytes, count_offset, static_cast<std::uint64_t>(entries.size()));
    if (entries.empty()) {
      return;
    }
    auto entries_bytes = entries.size() * sizeof(WQuantileSketch::Entry);
    auto const *src = reinterpret_cast<std::byte const *>(entries.data());
    bytes->insert(bytes->end(), src, src + entries_bytes);
  }

  static void InitHeader(std::vector<std::byte> *bytes, std::size_t n_features,
                         std::size_t max_entries) {
    CHECK(bytes);
    auto const header_bytes = HeaderBytes(n_features);
    bytes->clear();
    bytes->reserve(header_bytes + max_entries * sizeof(WQuantileSketch::Entry));
    bytes->resize(header_bytes);
    WritePODAt<std::uint64_t>(bytes, 0, static_cast<std::uint64_t>(n_features));
  }

  [[nodiscard]] static SketchReducePayload Parse(Span<std::byte> bytes) {
    std::size_t cursor = 0;
    auto n_features = ReadPOD<std::uint64_t>(bytes, &cursor);

    std::vector<std::size_t> num_elements(n_features, 0);
    for (std::size_t i = 0; i < n_features; ++i) {
      num_elements[i] = static_cast<std::size_t>(ReadPOD<std::uint64_t>(bytes, &cursor));
    }

    std::vector<std::size_t> offsets(n_features + 1, 0);
    for (std::size_t i = 0; i < n_features; ++i) {
      auto n_i = static_cast<std::size_t>(ReadPOD<std::uint64_t>(bytes, &cursor));
      offsets[i + 1] = offsets[i] + n_i;
    }

    auto n_entries = offsets.back();
    auto payload_bytes = n_entries * sizeof(WQuantileSketch::Entry);
    CHECK_EQ(cursor + payload_bytes, bytes.size());

    WQuantileSketch::Entry *entries = nullptr;
    if (n_entries != 0) {
      auto ptr = bytes.data() + cursor;
      auto addr = reinterpret_cast<std::uintptr_t>(ptr);
      CHECK_EQ(addr % alignof(WQuantileSketch::Entry), 0);
      entries = reinterpret_cast<WQuantileSketch::Entry *>(ptr);
    }

    return {std::move(offsets), std::move(num_elements),
            Span<WQuantileSketch::Entry>{entries, n_entries}};
  }

  [[nodiscard]] std::size_t NumFeatures() const { return offsets_.size() - 1; }
  [[nodiscard]] std::size_t TotalEntries() const { return entries_.size(); }
  [[nodiscard]] std::size_t NumElements(std::size_t idx) const { return num_elements_.at(idx); }

  [[nodiscard]] Span<WQuantileSketch::Entry> Entries(std::size_t idx) const {
    auto beg = offsets_.at(idx);
    auto end = offsets_.at(idx + 1);
    auto n = end - beg;
    if (n == 0) {
      return Span<WQuantileSketch::Entry>{};
    }
    return {entries_.data() + beg, n};
  }

  [[nodiscard]] WQuantileSketch::Summary SummaryAt(std::size_t idx) const {
    auto entries = this->Entries(idx);
    return {entries, entries.size()};
  }

 private:
  SketchReducePayload(std::vector<std::size_t> offsets, std::vector<std::size_t> num_elements,
                      Span<WQuantileSketch::Entry> entries)
      : offsets_{std::move(offsets)}, num_elements_{std::move(num_elements)}, entries_{entries} {}

  std::vector<std::size_t> offsets_;
  std::vector<std::size_t> num_elements_;
  Span<WQuantileSketch::Entry> entries_;
};

// Serialization payload for distributed categorical value union over AllreduceV.
// Encodes per-feature value counts plus contiguous category values.
struct CategoricalReducePayload {
  [[nodiscard]] static std::vector<std::byte> SerializeFromCategories(
      Span<bst_feature_t const> categorical_features,
      std::vector<std::set<float>> const &categories) {
    std::size_t total_values = 0;
    for (auto fidx : categorical_features) {
      total_values += categories.at(fidx).size();
    }

    std::vector<std::byte> bytes;
    InitHeader(&bytes, categorical_features.size(), total_values);
    for (std::size_t i = 0; i < categorical_features.size(); ++i) {
      auto fidx = categorical_features[i];
      AppendValues(&bytes, i, categories.at(fidx));
    }

    auto header_bytes = HeaderBytes(categorical_features.size());
    CHECK_EQ((bytes.size() - header_bytes) / sizeof(float), total_values);
    return bytes;
  }

  [[nodiscard]] static std::size_t HeaderBytes(std::size_t n_features) {
    return sizeof(std::uint64_t) + n_features * sizeof(std::uint64_t);
  }

  static void AppendValues(std::vector<std::byte> *bytes, std::size_t i, Span<float const> values) {
    CHECK(bytes);
    auto count_offset = sizeof(std::uint64_t) + i * sizeof(std::uint64_t);
    CHECK_LE(count_offset + sizeof(std::uint64_t), bytes->size());
    WritePODAt<std::uint64_t>(bytes, count_offset, static_cast<std::uint64_t>(values.size()));
    if (values.empty()) {
      return;
    }
    auto values_bytes = values.size() * sizeof(float);
    auto const *src = reinterpret_cast<std::byte const *>(values.data());
    bytes->insert(bytes->end(), src, src + values_bytes);
  }

  static void AppendValues(std::vector<std::byte> *bytes, std::size_t i,
                           std::set<float> const &values) {
    CHECK(bytes);
    auto count_offset = sizeof(std::uint64_t) + i * sizeof(std::uint64_t);
    CHECK_LE(count_offset + sizeof(std::uint64_t), bytes->size());
    WritePODAt<std::uint64_t>(bytes, count_offset, static_cast<std::uint64_t>(values.size()));
    if (values.empty()) {
      return;
    }

    auto offset = bytes->size();
    bytes->resize(offset + values.size() * sizeof(float));
    auto dst = bytes->begin() + static_cast<std::ptrdiff_t>(offset);
    for (auto value : values) {
      auto const *src = reinterpret_cast<std::byte const *>(&value);
      dst = std::copy_n(src, sizeof(float), dst);
    }
  }

  static void InitHeader(std::vector<std::byte> *bytes, std::size_t n_features,
                         std::size_t max_values) {
    CHECK(bytes);
    auto const header_bytes = HeaderBytes(n_features);
    bytes->clear();
    bytes->reserve(header_bytes + max_values * sizeof(float));
    bytes->resize(header_bytes);
    WritePODAt<std::uint64_t>(bytes, 0, static_cast<std::uint64_t>(n_features));
  }

  [[nodiscard]] static CategoricalReducePayload Parse(Span<std::byte> bytes) {
    std::size_t cursor = 0;
    auto n_features = ReadPOD<std::uint64_t>(bytes, &cursor);

    std::vector<std::size_t> offsets(n_features + 1, 0);
    for (std::size_t i = 0; i < n_features; ++i) {
      auto n_i = static_cast<std::size_t>(ReadPOD<std::uint64_t>(bytes, &cursor));
      offsets[i + 1] = offsets[i] + n_i;
    }

    auto n_values = offsets.back();
    auto payload_bytes = n_values * sizeof(float);
    CHECK_EQ(cursor + payload_bytes, bytes.size());

    float const *values = nullptr;
    if (n_values != 0) {
      auto ptr = bytes.data() + cursor;
      auto addr = reinterpret_cast<std::uintptr_t>(ptr);
      CHECK_EQ(addr % alignof(float), 0);
      values = reinterpret_cast<float const *>(ptr);
    }

    return {std::move(offsets), Span<float const>{values, n_values}};
  }

  [[nodiscard]] std::size_t NumFeatures() const { return offsets_.size() - 1; }
  [[nodiscard]] std::size_t TotalValues() const { return values_.size(); }

  [[nodiscard]] Span<float const> Values(std::size_t idx) const {
    auto beg = offsets_.at(idx);
    auto end = offsets_.at(idx + 1);
    auto n = end - beg;
    if (n == 0) {
      return Span<float const>{};
    }
    return {values_.data() + beg, n};
  }

 private:
  CategoricalReducePayload(std::vector<std::size_t> offsets, Span<float const> values)
      : offsets_{std::move(offsets)}, values_{values} {}

  std::vector<std::size_t> offsets_;
  Span<float const> values_;
};
}  // anonymous namespace

void HostSketchContainer::PushRowPage(SparsePage const &page, MetaInfo const &info,
                                      Span<float const> hessian) {
  monitor_.Start(__func__);
  bst_feature_t n_columns = info.num_col_;
  auto is_dense = info.num_nonzero_ == info.num_col_ * info.num_row_;
  CHECK_GE(n_threads_, 1);
  CHECK_EQ(sketches_.size(), n_columns);

  // glue these conditions using ternary operator to avoid making data copies.
  auto const &weights =
      hessian.empty() ? (use_group_ind_ ? detail::UnrollGroupWeights(info)  // use group weight
                                        : info.weights_.HostVector())       // use sample weight
                      : MergeWeights(info, hessian, use_group_ind_,
                                     n_threads_);  // use hessian merged with group/sample weights
  if (!weights.empty()) {
    CHECK_EQ(weights.size(), info.num_row_);
  }

  auto batch = data::SparsePageAdapterBatch{page.GetView()};
  this->PushRowPageImpl(batch, page.base_rowid, OptionalWeights{weights}, page.data.Size(),
                        info.num_col_, is_dense, [](auto) { return true; });
  monitor_.Stop(__func__);
}

template <typename Batch>
void HostSketchContainer::PushAdapterBatch(Batch const &batch, size_t base_rowid,
                                           MetaInfo const &info, float missing) {
  auto const &h_weights =
      (use_group_ind_ ? detail::UnrollGroupWeights(info) : info.weights_.HostVector());
  if (!use_group_ind_ && !h_weights.empty()) {
    CHECK_EQ(h_weights.size(), batch.Size()) << "Invalid size of sample weight.";
  }

  auto is_valid = data::IsValidFunctor{missing};
  auto weights = OptionalWeights{Span<float const>{h_weights}};
  // the nnz from info is not reliable as sketching might be the first place to go through
  // the data.
  auto is_dense = info.num_nonzero_ == info.num_col_ * info.num_row_;
  CHECK(!this->columns_size_.empty());
  this->PushRowPageImpl(batch, base_rowid, weights, info.num_nonzero_, info.num_col_, is_dense,
                        is_valid);
}

#define INSTANTIATE(_type)                                          \
  template void HostSketchContainer::PushAdapterBatch<data::_type>( \
      data::_type const &batch, size_t base_rowid, MetaInfo const &info, float missing);

INSTANTIATE(ArrayAdapterBatch)
INSTANTIATE(DenseAdapterBatch)
INSTANTIATE(CSRArrayAdapterBatch)
INSTANTIATE(CSCArrayAdapterBatch)
INSTANTIATE(SparsePageAdapterBatch)
INSTANTIATE(ColumnarAdapterBatch)
INSTANTIATE(EncColumnarAdapterBatch)

#undef INSTANTIATE

auto HostSketchContainer::AllreduceCategories(Context const *ctx,
                                              Span<bst_feature_t const> categorical_features)
    -> std::vector<std::set<float>> {
  std::vector<std::set<float>> reduced_categories(categorical_features.size());
  if (categorical_features.empty()) {
    return reduced_categories;
  }

  if (collective::GetWorldSize() == 1) {
    for (std::size_t i = 0; i < categorical_features.size(); ++i) {
      reduced_categories[i] = categories_[categorical_features[i]];
    }
    return reduced_categories;
  }

  auto merged =
      CategoricalReducePayload::SerializeFromCategories(categorical_features, categories_);
  std::vector<float> merge_workspace;
  auto rc = collective::AllreduceV(
      ctx, &merged,
      [&](common::Span<std::byte const> a, common::Span<std::byte const> b,
          std::vector<std::byte> *out) {
        auto a_payload = CategoricalReducePayload::Parse(
            Span<std::byte>{const_cast<std::byte *>(a.data()), a.size()});
        auto b_payload = CategoricalReducePayload::Parse(
            Span<std::byte>{const_cast<std::byte *>(b.data()), b.size()});
        CHECK_EQ(a_payload.NumFeatures(), categorical_features.size());
        CHECK_EQ(b_payload.NumFeatures(), categorical_features.size());

        auto max_values = a_payload.TotalValues() + b_payload.TotalValues();
        CategoricalReducePayload::InitHeader(out, categorical_features.size(), max_values);

        for (std::size_t i = 0; i < categorical_features.size(); ++i) {
          auto a_values = a_payload.Values(i);
          auto b_values = b_payload.Values(i);
          merge_workspace.clear();
          merge_workspace.reserve(a_values.size() + b_values.size());
          std::set_union(a_values.cbegin(), a_values.cend(), b_values.cbegin(), b_values.cend(),
                         std::back_inserter(merge_workspace));
          CategoricalReducePayload::AppendValues(out, i, Span<float const>{merge_workspace});
        }
      });
  collective::SafeColl(rc);

  auto reduced_payload = CategoricalReducePayload::Parse(Span<std::byte>{merged});
  CHECK_EQ(reduced_payload.NumFeatures(), categorical_features.size());
  for (std::size_t i = 0; i < categorical_features.size(); ++i) {
    auto values = reduced_payload.Values(i);
    reduced_categories[i].insert(values.cbegin(), values.cend());
  }
  return reduced_categories;
}

auto HostSketchContainer::AllReduce(Context const *ctx, Span<bst_feature_t const> numeric_features)
    -> std::vector<WQSketch::SummaryContainer> {
  monitor_.Start(__func__);

  // Sanity check the number of features across workers before allreduce
  bst_feature_t n_columns = sketches_.size();
  auto rc = collective::Allreduce(ctx, &n_columns, collective::Op::kMax);
  collective::SafeColl(rc);
  CHECK_EQ(n_columns, sketches_.size()) << "Number of columns differs across workers";

  std::vector<WQSketch::SummaryContainer> reduced(sketches_.size());
  std::vector<std::size_t> num_elements(sketches_.size(), 0);

  // Size local summaries with the same O(log n / eps) budget as the single-machine sketch.
  ParallelFor(numeric_features.size(), n_threads_, [&](size_t idx) {
    auto fidx = numeric_features[idx];
    num_elements[fidx] = sketches_[fidx].NumElements();
    auto cut_target = SketchSummaryBudget(max_bins_, num_elements[fidx]);
    reduced[fidx] = sketches_[fidx].GetSummary(cut_target);
  });

  // Early exit: no allreduce needed when there is one worker or no numeric features.
  if (collective::GetWorldSize() == 1 || numeric_features.empty()) {
    monitor_.Stop(__func__);
    return reduced;
  }

  // Serialize local sketches to a byte array for allreduce
  auto merged = SketchReducePayload::SerializeFromSummaries(
      Span<bst_feature_t const>{numeric_features}, reduced, num_elements);
  WQSketch::SummaryContainer tmp;
  auto reduce_rc = collective::AllreduceV(
      ctx, &merged,
      [&](common::Span<std::byte const> a, common::Span<std::byte const> b,
          std::vector<std::byte> *out) {
        auto a_payload = SketchReducePayload::Parse(
            Span<std::byte>{const_cast<std::byte *>(a.data()), a.size()});
        auto b_payload = SketchReducePayload::Parse(
            Span<std::byte>{const_cast<std::byte *>(b.data()), b.size()});
        CHECK_EQ(a_payload.NumFeatures(), numeric_features.size());
        CHECK_EQ(b_payload.NumFeatures(), numeric_features.size());

        auto max_entries = a_payload.TotalEntries() + b_payload.TotalEntries();
        std::size_t max_pruned_entries{0};
        for (std::size_t i = 0; i < numeric_features.size(); ++i) {
          auto num_elements = a_payload.NumElements(i) + b_payload.NumElements(i);
          max_pruned_entries += SketchSummaryBudget(max_bins_, num_elements);
        }
        max_entries = std::min(max_entries, max_pruned_entries);
        SketchReducePayload::InitHeader(out, numeric_features.size(), max_entries);

        for (std::size_t i = 0; i < numeric_features.size(); ++i) {
          auto a_summary = a_payload.SummaryAt(i);
          auto b_summary = b_payload.SummaryAt(i);
          auto num_elements = a_payload.NumElements(i) + b_payload.NumElements(i);
          auto cut_target = SketchSummaryBudget(max_bins_, num_elements);
          tmp.Reserve(a_summary.Size() + b_summary.Size());
          tmp.CopyFrom(a_summary);
          tmp.SetCombine(b_summary);
          tmp.SetPrune(cut_target);

          SketchReducePayload::SetNumElements(out, numeric_features.size(), i, num_elements);
          auto pruned_entries = tmp.Entries();
          SketchReducePayload::AppendEntries(out, numeric_features.size(), i, pruned_entries);
        }
      });
  collective::SafeColl(reduce_rc);

  // Deserialize the sketches back to summary containers.
  auto reduced_payload = SketchReducePayload::Parse(Span<std::byte>{merged});
  CHECK_EQ(reduced_payload.NumFeatures(), numeric_features.size());
  for (std::size_t i = 0; i < numeric_features.size(); ++i) {
    auto fidx = numeric_features[i];
    auto entries = reduced_payload.Entries(i);
    auto n_entries = entries.size();

    reduced[fidx].Reserve(n_entries);
    reduced[fidx].CopyFrom(WQSketch::Summary{entries, n_entries});
  }
  monitor_.Stop(__func__);
  return reduced;
}

void AddCutPoints(WQSummaryContainer const &summary, size_t max_bin, HistogramCuts *cuts) {
  auto &cut_values = cuts->cut_values_.HostVector();
  auto queried = summary.QueryCutValues(max_bin);
  cut_values.insert(cut_values.end(), queried.cbegin(), queried.cend());
}

void AddCategories(std::set<float> const &categories, float *max_cat, HistogramCuts *cuts) {
  if (std::any_of(categories.cbegin(), categories.cend(), InvalidCat)) {
    InvalidCategory();
  }
  auto &cut_values = cuts->cut_values_.HostVector();
  auto feature_max_cat =
      categories.empty() ? 0.0f : *std::max_element(categories.cbegin(), categories.cend());
  CheckMaxCat(feature_max_cat, categories.size());
  *max_cat = std::max(*max_cat, feature_max_cat);
  for (bst_cat_t i = 0; i <= AsCat(feature_max_cat); ++i) {
    cut_values.push_back(i);
  }
}

HistogramCuts HostSketchContainer::MakeCuts(Context const *ctx, MetaInfo const &) {
  monitor_.Start(__func__);
  HistogramCuts cuts{static_cast<bst_feature_t>(sketches_.size())};
  auto *p_cuts = &cuts;

  std::vector<bst_feature_t> numeric_features;
  std::vector<bst_feature_t> categorical_features;
  numeric_features.reserve(sketches_.size());
  categorical_features.reserve(sketches_.size());
  for (bst_feature_t fidx = 0; fidx < sketches_.size(); ++fidx) {
    if (IsCat(feature_types_, fidx)) {
      categorical_features.push_back(fidx);
    } else {
      numeric_features.push_back(fidx);
    }
  }

  auto reduced_numerical = this->AllReduce(ctx, Span<bst_feature_t const>{numeric_features});
  auto reduced_categories =
      this->AllreduceCategories(ctx, Span<bst_feature_t const>{categorical_features});
  std::vector<std::size_t> categorical_index(sketches_.size(), 0);
  for (std::size_t i = 0; i < categorical_features.size(); ++i) {
    categorical_index[categorical_features[i]] = i;
  }

  auto &h_cut_ptrs = p_cuts->cut_ptrs_.HostVector();
  float max_cat{-1.f};
  for (size_t fid = 0; fid < reduced_numerical.size(); ++fid) {
    size_t max_num_bins = std::min(reduced_numerical[fid].Size(), static_cast<size_t>(max_bins_));
    if (IsCat(feature_types_, fid)) {
      AddCategories(reduced_categories[categorical_index[fid]], &max_cat, p_cuts);
    } else {
      AddCutPoints(reduced_numerical[fid], max_num_bins, p_cuts);
    }

    // Ensure that every feature gets at least one quantile point
    CHECK_LE(p_cuts->cut_values_.HostVector().size(), std::numeric_limits<uint32_t>::max());
    auto cut_size = static_cast<uint32_t>(p_cuts->cut_values_.HostVector().size());
    CHECK_GT(cut_size, h_cut_ptrs[fid]);
    h_cut_ptrs[fid + 1] = cut_size;
  }

  p_cuts->SetCategorical(this->has_categorical_, max_cat);
  monitor_.Stop(__func__);
  return cuts;
}

void HostSketchContainer::PushColPage(SparsePage const &page, MetaInfo const &info,
                                      Span<float const> hessian) {
  monitor_.Start(__func__);
  // glue these conditions using ternary operator to avoid making data copies.
  auto const &weights =
      hessian.empty() ? (use_group_ind_ ? detail::UnrollGroupWeights(info)  // use group weight
                                        : info.weights_.HostVector())       // use sample weight
                      : MergeWeights(info, hessian, use_group_ind_,
                                     n_threads_);  // use hessian merged with group/sample weights
  CHECK_EQ(weights.size(), info.num_row_);

  auto view = page.GetView();
  ParallelFor(view.Size(), n_threads_, [&](size_t fidx) {
    auto column = view[fidx];
    if (IsCat(feature_types_, fidx)) {
      for (auto c : column) {
        categories_[fidx].emplace(c.fvalue);
      }
      return;
    }
    sketches_[fidx].PushSorted(column, weights, static_cast<size_t>(max_bins_));
  });
  monitor_.Stop(__func__);
}

}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/quantile.cu <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#include <thrust/binary_search.h>
#include <thrust/execution_policy.h>
#include <thrust/tuple.h>  // for make_tuple
#include <thrust/unique.h>

#include <algorithm>
#include <cstdint>      // for uintptr_t
#include <limits>       // for numeric_limits
#include <numeric>      // for partial_sum
#include <type_traits>  // for is_same_v
#include <utility>
#include <vector>

#include "../collective/allgather.h"
#include "../collective/allreduce.h"
#include "../collective/comm.cuh"
#include "../collective/comm_group.h"
#include "../collective/communicator-inl.h"  // for GetWorldSize, GetRank
#include "categorical.h"
#include "common.h"
#include "cuda_context.cuh"  // for CUDAContext
#include "cuda_rt_utils.h"   // for SetDevice
#include "device_helpers.cuh"
#include "hist_util.h"
#include "quantile.cuh"
#include "quantile.h"
#include "xgboost/span.h"

namespace xgboost::common {
using WQSketch = WQuantileSketch;
using SketchEntry = WQSketch::Entry;

// Algorithm 4 in XGBoost's paper, using binary search to find i.
template <typename EntryIter>
__device__ size_t BinarySearchQueryIndex(EntryIter beg, EntryIter end, float rank) {
  assert(end - beg >= 2);
  rank *= 2;
  auto front = *beg;
  if (rank < front.rmin + front.rmax) {
    return 0;
  }
  auto back = *(end - 1);
  if (rank >= back.rmin + back.rmax) {
    return end - beg - 1;
  }

  auto search_begin = dh::MakeTransformIterator<float>(
      beg, [=] __device__(SketchEntry const &entry) { return entry.rmin + entry.rmax; });
  auto search_end = search_begin + (end - beg);
  auto i =
      thrust::upper_bound(thrust::seq, search_begin + 1, search_end - 1, rank) - search_begin - 1;
  if (rank < (*(beg + i)).RMinNext() + (*(beg + i + 1)).RMaxPrev()) {
    return i;
  } else {
    return i + 1;
  }
}

template <typename EntryFromIndex>
// Select source indices for the pruned summary without materializing output entries.
void SelectPruneIndices(common::Span<SketchContainer::OffsetT const> cuts_ptr,
                        Span<SketchContainer::OffsetT const> columns_ptr_in,
                        Span<FeatureType const> feature_types, Span<size_t> selected_idx,
                        EntryFromIndex entry_from_index, cudaStream_t stream) {
  dh::LaunchN(selected_idx.size(), stream, [=] __device__(size_t idx) {
    size_t column_id = dh::SegmentId(cuts_ptr, idx);
    auto in_begin = columns_ptr_in[column_id];
    auto in_size = columns_ptr_in[column_id + 1] - columns_ptr_in[column_id];
    auto to = cuts_ptr[column_id + 1] - cuts_ptr[column_id];
    idx -= cuts_ptr[column_id];

    auto is_cat = IsCat(feature_types, column_id);
    if (in_size <= to || is_cat) {
      selected_idx[cuts_ptr[column_id] + idx] = in_begin + idx;
      return;
    }
    if (idx == 0) {
      selected_idx[cuts_ptr[column_id]] = in_begin;
      return;
    }
    if (idx == to - 1) {
      selected_idx[cuts_ptr[column_id] + idx] = in_begin + in_size - 1;
      return;
    }

    auto front = entry_from_index(in_begin);
    auto back = entry_from_index(in_begin + in_size - 1);
    float w = back.rmin - front.rmax;
    auto q = ((static_cast<float>(idx) * w) / (static_cast<float>(to) - 1.0f) + front.rmax);
    auto it = dh::MakeTransformIterator<SketchEntry>(
        thrust::make_counting_iterator(in_begin),
        [=] __device__(size_t abs_idx) { return entry_from_index(abs_idx); });
    selected_idx[cuts_ptr[column_id] + idx] =
        in_begin + BinarySearchQueryIndex(it, it + in_size, q);
  });
}

template <typename EntryFromIndex>
void GatherPruneEntries(Span<size_t const> selected_idx, Span<SketchEntry> out_cuts,
                        EntryFromIndex entry_from_index, cudaStream_t stream) {
  dh::LaunchN(selected_idx.size(), stream,
              [=] __device__(size_t idx) { out_cuts[idx] = entry_from_index(selected_idx[idx]); });
}

void MakeCutsPtr(Context const *ctx, Span<size_t const> columns_ptr_in, Span<FeatureType const> ft,
                 bst_bin_t num_bins, bst_idx_t n_rows_in_batch,
                 HostDeviceVector<SketchContainer::OffsetT> *p_cuts_ptr) {
  auto &cuts_ptr = *p_cuts_ptr;
  cuts_ptr.SetDevice(ctx->Device());
  cuts_ptr.Resize(columns_ptr_in.size());
  auto d_cuts_size = cuts_ptr.DeviceSpan();
  auto num_rows = std::max<bst_idx_t>(1, n_rows_in_batch);
  auto eps = SketchEpsilon(num_bins, num_rows);
  auto num_cuts_per_feature =
      std::min(WQuantileSketch::LimitSizeLevel(num_rows, eps), static_cast<std::size_t>(num_rows));
  dh::LaunchN(columns_ptr_in.size(), ctx->CUDACtx()->Stream(), [=] __device__(size_t idx) {
    if (idx == columns_ptr_in.size() - 1) {
      d_cuts_size[idx] = 0;
      return;
    }
    auto column_size = columns_ptr_in[idx + 1] - columns_ptr_in[idx];
    auto is_cat = IsCat(ft, idx);
    d_cuts_size[idx] =
        is_cat ? column_size
               : (column_size < num_cuts_per_feature ? column_size : num_cuts_per_feature);
  });
  thrust::exclusive_scan(ctx->CUDACtx()->CTP(), cuts_ptr.DevicePointer(),
                         cuts_ptr.DevicePointer() + cuts_ptr.Size(), cuts_ptr.DevicePointer());
}

template <typename InEntry, typename ToSketchEntry>
void PruneImpl(common::Span<SketchContainer::OffsetT const> cuts_ptr,
               Span<InEntry const> sorted_data,
               Span<size_t const> columns_ptr_in,  // could be ptr for data or cuts
               Span<FeatureType const> feature_types, Span<SketchEntry> out_cuts,
               ToSketchEntry to_sketch_entry) {
  dh::LaunchN(out_cuts.size(), [=] __device__(size_t idx) {
    size_t column_id = dh::SegmentId(cuts_ptr, idx);
    auto out_column =
        out_cuts.subspan(cuts_ptr[column_id], cuts_ptr[column_id + 1] - cuts_ptr[column_id]);
    auto in_column = sorted_data.subspan(columns_ptr_in[column_id],
                                         columns_ptr_in[column_id + 1] - columns_ptr_in[column_id]);
    auto to = cuts_ptr[column_id + 1] - cuts_ptr[column_id];
    idx -= cuts_ptr[column_id];
    auto front = to_sketch_entry(0ul, in_column, column_id);
    auto back = to_sketch_entry(in_column.size() - 1, in_column, column_id);

    auto is_cat = IsCat(feature_types, column_id);
    if (in_column.size() <= to || is_cat) {
      // cut idx equals sample idx
      out_column[idx] = to_sketch_entry(idx, in_column, column_id);
      return;
    }
    // 1 thread for each output.  See A.4 for detail.
    auto d_out = out_column;
    if (idx == 0) {
      d_out.front() = front;
      return;
    }
    if (idx == to - 1) {
      d_out.back() = back;
      return;
    }

    float w = back.rmin - front.rmax;
    assert(!d_out.empty());
    auto q = ((static_cast<float>(idx) * w) / (static_cast<float>(to) - 1.0f) + front.rmax);
    auto it = dh::MakeTransformIterator<SketchEntry>(
        thrust::make_counting_iterator(0ul), [=] __device__(size_t idx) {
          auto e = to_sketch_entry(idx, in_column, column_id);
          return e;
        });
    d_out[idx] = *(it + BinarySearchQueryIndex(it, it + in_column.size(), q));
  });
}

template <typename T, typename U>
void CopyTo(Span<T> out, Span<U> src) {
  CHECK_EQ(out.size(), src.size());
  static_assert(std::is_same_v<std::remove_cv_t<T>, std::remove_cv_t<T>>);
  dh::safe_cuda(cudaMemcpyAsync(out.data(), src.data(), out.size_bytes(), cudaMemcpyDefault));
}

struct DeviceSketchPayload {
  Span<SketchContainer::OffsetT const> columns_ptr;
  Span<SketchEntry const> entries;
};

[[nodiscard]] std::size_t SketchPayloadEntriesOffset(bst_feature_t num_columns) {
  auto columns_bytes = (num_columns + 1) * sizeof(SketchContainer::OffsetT);
  auto alignment = alignof(SketchEntry);
  return common::DivRoundUp(columns_bytes, alignment) * alignment;
}

[[nodiscard]] std::size_t SketchPayloadBytes(bst_feature_t num_columns, std::size_t n_entries) {
  return SketchPayloadEntriesOffset(num_columns) + n_entries * sizeof(SketchEntry);
}

[[nodiscard]] DeviceSketchPayload ParseDeviceSketchPayload(
    dh::device_vector<std::int8_t> const &payload, bst_feature_t num_columns) {
  auto entries_offset = SketchPayloadEntriesOffset(num_columns);
  CHECK_GE(payload.size(), entries_offset);
  auto entries_bytes = payload.size() - entries_offset;
  CHECK_EQ(entries_bytes % sizeof(SketchEntry), 0) << "Invalid sketch payload size.";

  auto const *ptr = payload.data().get();
  auto const *columns_ptr = reinterpret_cast<SketchContainer::OffsetT const *>(ptr);
  auto const *entries = reinterpret_cast<SketchEntry const *>(ptr + entries_offset);
  return {Span<SketchContainer::OffsetT const>{columns_ptr, num_columns + 1},
          Span<SketchEntry const>{entries, entries_bytes / sizeof(SketchEntry)}};
}

XGBOOST_DEVICE thrust::tuple<uint64_t, uint64_t> MergePartition(Span<SketchEntry const> x,
                                                                Span<SketchEntry const> y,
                                                                uint64_t k) {
  // Find the merge partition for the k-th output within one column.  The merged prefix of
  // length k contains i entries from x and j entries from y, where k = i + j.
  auto m = static_cast<uint64_t>(x.size());
  auto n = static_cast<uint64_t>(y.size());
  // Search for i inside the valid merge-partition range.  low/high clamp the partition so
  // j = k - i always stays within [0, n].
  auto low = k > n ? k - n : 0ul;
  auto high = std::min(k, m);
  auto candidate_it = thrust::make_counting_iterator<uint64_t>(low);
  auto need_more_x = dh::MakeTransformIterator<bool>(candidate_it, [=] XGBOOST_DEVICE(uint64_t i) {
    // j is the number of elements taken from y when the partition takes i from x.
    auto j = k - i;
    // Move the boundary right while the last candidate from y still sorts ahead of the
    // next candidate from x.  The first false value is the first valid merge boundary.
    // j > 0: there is a left-hand candidate in y.
    // i < m: there is a right-hand candidate in x.
    return j > 0 && i < m && y[j - 1].value >= x[i].value;
  });
  auto partition_it = thrust::lower_bound(thrust::seq, need_more_x, need_more_x + (high - low + 1),
                                          false, thrust::greater<bool>{});
  auto a_ind = low + (partition_it - need_more_x);
  return thrust::make_tuple(a_ind, k - a_ind);
}

void SketchContainer::SetCurrentColumns(Span<OffsetT const> columns_ptr) {
  CHECK_EQ(columns_ptr.size(), num_columns_ + 1);
  CHECK_EQ(columns_ptr_tmp_.Size(), num_columns_ + 1);
  columns_ptr_.Resize(columns_ptr.size());
  CopyTo(columns_ptr_.DeviceSpan(), columns_ptr);
}

// Merge d_x and d_y into out.  Because the final output depends on predicate (which
// summary does the output element come from) result by definition of merged rank.  So we
// compute the partition for each output directly and customize the standard merge
// algorithm without storing a merge path buffer.
void MergeImpl(Context const *ctx, Span<SketchEntry const> const &d_x,
               Span<bst_idx_t const> const &x_ptr, Span<SketchEntry const> const &d_y,
               Span<bst_idx_t const> const &y_ptr, Span<SketchEntry> d_out,
               Span<bst_idx_t> out_ptr) {
  CHECK_EQ(d_x.size() + d_y.size(), d_out.size());
  CHECK_EQ(x_ptr.size(), out_ptr.size());
  CHECK_EQ(y_ptr.size(), out_ptr.size());

  dh::LaunchN(out_ptr.size(), ctx->CUDACtx()->Stream(),
              [=] __device__(size_t i) { out_ptr[i] = x_ptr[i] + y_ptr[i]; });

  auto merge_entry_at = [=] __device__(Span<SketchEntry const> d_x_column,
                                       Span<SketchEntry const> d_y_column, uint64_t idx) {
    // Materialize one merged entry for a single column and output position.
    // Handle empty column. If both columns are empty, we should not get this column as
    // result of binary search.
    assert((d_x_column.size() != 0) || (d_y_column.size() != 0));
    if (d_x_column.size() == 0) {
      return d_y_column[idx];
    }
    if (d_y_column.size() == 0) {
      return d_x_column[idx];
    }

    uint64_t a_ind, b_ind;
    thrust::tie(a_ind, b_ind) = MergePartition(d_x_column, d_y_column, idx);

    assert(b_ind <= d_y_column.size());
    assert(a_ind <= d_x_column.size());

    // Rank contribution from the opposite summary at the merge boundary.  `ind` is the
    // insertion point of the current element into the other summary.
    auto other_rmin = [] __device__(Span<SketchEntry const> d_column, uint64_t ind) {
      if (ind == 0) {
        return 0.0f;
      }
      if (ind == d_column.size()) {
        return d_column.back().RMinNext();
      }
      return d_column[ind - 1].RMinNext();
    };  // NOLINT
    auto other_rmax = [] __device__(Span<SketchEntry const> d_column, uint64_t ind) {
      if (ind == d_column.size()) {
        return d_column.back().rmax;
      }
      return d_column[ind].RMaxPrev();
    };  // NOLINT
    // Apply the merge equations when the output element comes from x or y.
    auto merge_from_x = [=] __device__(SketchEntry x_elem, uint64_t y_ind) {
      return SketchEntry{x_elem.rmin + other_rmin(d_y_column, y_ind),
                         x_elem.rmax + other_rmax(d_y_column, y_ind), x_elem.wmin, x_elem.value};
    };  // NOLINT
    auto merge_from_y = [=] __device__(SketchEntry y_elem, uint64_t x_ind) {
      return SketchEntry{other_rmin(d_x_column, x_ind) + y_elem.rmin,
                         other_rmax(d_x_column, x_ind) + y_elem.rmax, y_elem.wmin, y_elem.value};
    };  // NOLINT

    // Once one side is exhausted, all remaining outputs come from the other side with
    // boundary ranks taken at the end of the exhausted summary.
    if (a_ind == d_x_column.size()) {
      return merge_from_y(d_y_column[b_ind], a_ind);
    }
    auto x_elem = d_x_column[a_ind];
    if (b_ind == d_y_column.size()) {
      return merge_from_x(x_elem, b_ind);
    }
    auto y_elem = d_y_column[b_ind];

    /* Merge procedure.  See A.3 merge operation eq (26) ~ (28).  The trick to interpret
       it is rewriting the symbols on both side of equality.  Take eq (26) as an example:
       Expand it according to definition of extended rank then rewrite it into:

       If $k_i$ is the $i$ element in output and \textbf{comes from $D_1$}:

         r_\bar{D}(k_i) = r_{\bar{D_1}}(k_i) + w_{\bar{{D_1}}}(k_i) +
                                          [r_{\bar{D_2}}(x_i) + w_{\bar{D_2}}(x_i)]

       Where $x_i$ is the largest element in $D_2$ that's less than $k_i$.  $k_i$ can be
       used in $D_1$ as it's since $k_i \in D_1$.  Other 2 equations can be applied
       similarly with $k_i$ comes from different $D$.  just use different symbol on
       different source of summary.
    */
    // General merge case: combine equal values, otherwise land the smaller value and add
    // the rank contribution from the opposite summary at the partition boundary.
    if (x_elem.value == y_elem.value) {
      return SketchEntry{x_elem.rmin + y_elem.rmin, x_elem.rmax + y_elem.rmax,
                         x_elem.wmin + y_elem.wmin, x_elem.value};
    }
    if (x_elem.value < y_elem.value) {
      return merge_from_x(x_elem, b_ind);
    }

    return merge_from_y(y_elem, a_ind);
  };  // NOLINT

  dh::LaunchN(d_out.size(), ctx->CUDACtx()->Stream(), [=] __device__(size_t idx) {
    // Merge one output element after locating its column segment and per-column partition.
    auto column_id = dh::SegmentId(out_ptr, idx);
    auto out_begin = out_ptr[column_id];
    auto out_idx = idx - out_begin;

    auto d_x_column = d_x.subspan(x_ptr[column_id], x_ptr[column_id + 1] - x_ptr[column_id]);
    auto d_y_column = d_y.subspan(y_ptr[column_id], y_ptr[column_id + 1] - y_ptr[column_id]);
    d_out[idx] = merge_entry_at(d_x_column, d_y_column, out_idx);
  });
}

// Convert one sorted batch into a temporary pruned summary in `prune_buffer_`, normalize
// duplicated raw values in place, then merge that summary into the resident sketch in
// `entries_`. Out-of-place merge/prune results use `entries_tmp_` as scratch before being
// committed back into `entries_`.
void SketchContainer::Push(Context const *ctx, Span<Entry const> entries, Span<size_t> columns_ptr,
                           bst_idx_t n_rows_in_batch, Span<float> weights) {
  curt::SetDevice(ctx->Ordinal());
  rows_seen_ += n_rows_in_batch;
  HostDeviceVector<OffsetT> cuts_ptr;
  MakeCutsPtr(ctx, columns_ptr, this->feature_types_.ConstDeviceSpan(), this->num_bins_,
              n_rows_in_batch, &cuts_ptr);
  auto d_cuts_ptr = cuts_ptr.DeviceSpan();
  auto total_cuts = cuts_ptr.ConstHostSpan().back();
  this->prune_buffer_.resize(total_cuts);
  auto out = dh::ToSpan(this->prune_buffer_);
  auto ft = this->feature_types_.ConstDeviceSpan();
  auto to_sketch_entry = [weights, columns_ptr] __device__(
                             size_t sample_idx, Span<Entry const> const &column, size_t column_id) {
    if (weights.empty()) {
      float rmin = sample_idx;
      float rmax = sample_idx + 1;
      return SketchEntry{rmin, rmax, 1, column[sample_idx].fvalue};
    }

    Span<float const> column_weights_scan = weights.subspan(columns_ptr[column_id], column.size());
    float rmin = sample_idx > 0 ? column_weights_scan[sample_idx - 1] : 0.0f;
    float rmax = column_weights_scan[sample_idx];
    float wmin = rmax - rmin;
    wmin = wmin < 0 ? kRtEps : wmin;  // GPU scan can generate floating error.
    return SketchEntry{rmin, rmax, wmin, column[sample_idx].fvalue};
  };  // NOLINT
  PruneImpl<Entry>(d_cuts_ptr, entries, columns_ptr, ft, out, to_sketch_entry);
  auto n_uniques = this->ScanInput(ctx, out, d_cuts_ptr);
  CHECK_EQ(this->columns_ptr_.Size(), d_cuts_ptr.size());
  if (n_uniques == 0) {
    return;
  }
  this->Merge(ctx, d_cuts_ptr, out.subspan(0, n_uniques));
  auto intermediate_cuts_per_feature = static_cast<bst_idx_t>(this->IntermediateCutsPerFeature());
  this->Prune(ctx, intermediate_cuts_per_feature);
}

size_t SketchContainer::ScanInput(Context const *ctx, Span<SketchEntry> entries,
                                  Span<OffsetT> d_columns_ptr_in) {
  /* There are 2 types of duplication.  First is duplicated feature values, which comes
   * from user input data.  Second is duplicated sketching entries, which is generated by
   * pruning or merging. We preserve the first type and remove the second type.
   */
  timer_.Start(__func__);
  curt::SetDevice(ctx->Ordinal());
  CHECK_EQ(d_columns_ptr_in.size(), num_columns_ + 1);

  auto key_it = dh::MakeTransformIterator<size_t>(
      thrust::make_reverse_iterator(thrust::make_counting_iterator(entries.size())),
      [=] __device__(size_t idx) { return dh::SegmentId(d_columns_ptr_in, idx); });
  // Reverse scan to accumulate weights into first duplicated element on left.
  auto val_it = thrust::make_reverse_iterator(dh::tend(entries));
  thrust::inclusive_scan_by_key(ctx->CUDACtx()->CTP(), key_it, key_it + entries.size(), val_it,
                                val_it, thrust::equal_to<size_t>{},
                                [] __device__(SketchEntry const &r, SketchEntry const &l) {
                                  // Only accumulate for the first type of duplication.
                                  if (l.value - r.value == 0 && l.rmin - r.rmin != 0) {
                                    auto w = l.wmin + r.wmin;
                                    SketchEntry v{l.rmin, l.rmin + w, w, l.value};
                                    return v;
                                  }
                                  return l;
                                });

  auto d_columns_ptr_out = this->columns_ptr_tmp_.DeviceSpan();
  // thrust unique_by_key preserves the first element.
  auto n_uniques =
      dh::SegmentedUnique(ctx->CUDACtx()->CTP(), d_columns_ptr_in.data(),
                          d_columns_ptr_in.data() + d_columns_ptr_in.size(), entries.data(),
                          entries.data() + entries.size(), d_columns_ptr_out.data(), entries.data(),
                          detail::SketchUnique{});
  CopyTo(d_columns_ptr_in, d_columns_ptr_out);

  timer_.Stop(__func__);
  return n_uniques;
}

void SketchContainer::Prune(Context const *ctx, std::size_t to) {
  timer_.Start(__func__);
  curt::SetDevice(ctx->Ordinal());
  auto &entries = this->entries_;
  auto &scratch = this->entries_tmp_;
  auto &columns_ptr = this->columns_ptr_;
  auto &columns_ptr_tmp = this->columns_ptr_tmp_;
  auto const &feature_types = this->feature_types_;

  OffsetT to_total = 0;
  auto &h_columns_ptr = columns_ptr_tmp.HostVector();
  h_columns_ptr[0] = to_total;
  auto const &h_feature_types = feature_types.ConstHostSpan();
  for (bst_feature_t i = 0; i < num_columns_; ++i) {
    size_t length = this->Column(i).size();
    length = std::min(length, to);
    if (IsCat(h_feature_types, i)) {
      length = this->Column(i).size();
    }
    to_total += length;
    h_columns_ptr[i + 1] = to_total;
  }
  if (entries.size() <= static_cast<std::size_t>(to_total)) {
    timer_.Stop(__func__);
    return;
  }
  scratch.resize(to_total);

  auto d_columns_ptr_in = columns_ptr.ConstDeviceSpan();
  auto d_columns_ptr_out = columns_ptr_tmp.ConstDeviceSpan();
  auto out = dh::ToSpan(scratch);
  auto in = dh::ToSpan(entries);
  auto ft = feature_types.ConstDeviceSpan();
  dh::device_vector<size_t> selected_idx(out.size());
  auto d_selected_idx = dh::ToSpan(selected_idx);
  HostDeviceVector<OffsetT> selected_columns_ptr(columns_ptr_tmp.Size());
  selected_columns_ptr.SetDevice(ctx->Device());
  auto entry_from_index = [=] __device__(size_t abs_idx) {
    return in[abs_idx];
  };  // NOLINT
  auto stream = ctx->CUDACtx()->Stream();
  SelectPruneIndices(d_columns_ptr_out, d_columns_ptr_in, ft, d_selected_idx, entry_from_index,
                     stream);
  auto n_selected = dh::SegmentedUnique(
      ctx->CUDACtx()->CTP(), d_columns_ptr_out.data(),
      d_columns_ptr_out.data() + d_columns_ptr_out.size(), d_selected_idx.data(),
      d_selected_idx.data() + d_selected_idx.size(), selected_columns_ptr.DeviceSpan().data(),
      d_selected_idx.data(), cuda::std::equal_to<size_t>{});
  GatherPruneEntries(Span<size_t const>{d_selected_idx.data(), n_selected}, out, entry_from_index,
                     stream);
  entries.swap(scratch);
  columns_ptr.Copy(selected_columns_ptr);
  entries.resize(n_selected);
  auto d_column_scan = columns_ptr.DeviceSpan();
  HostDeviceVector<OffsetT> scan_out(d_column_scan.size());
  scan_out.SetDevice(ctx->Device());
  auto n_uniques = dh::SegmentedUnique(ctx->CUDACtx()->CTP(), d_column_scan.data(),
                                       d_column_scan.data() + d_column_scan.size(), out.data(),
                                       out.data() + n_selected, scan_out.DevicePointer(),
                                       out.data(), detail::SketchUnique{});
  columns_ptr.Copy(scan_out);
  CHECK(!columns_ptr.HostCanRead());
  entries.resize(n_uniques);
  timer_.Stop(__func__);
}

void SketchContainer::Merge(Context const *ctx, Span<OffsetT const> d_that_columns_ptr,
                            Span<SketchEntry const> that) {
  curt::SetDevice(ctx->Ordinal());
  auto &entries = this->entries_;
  auto &scratch = this->entries_tmp_;
  auto &columns_ptr = this->columns_ptr_;
  auto &columns_ptr_tmp = this->columns_ptr_tmp_;
  auto self = dh::ToSpan(entries);
  LOG(DEBUG) << "Merge: self:" << HumanMemUnit(self.size_bytes()) << ". "
             << "That:" << HumanMemUnit(that.size_bytes()) << ". "
             << "This capacity:" << HumanMemUnit(this->MemCapacityBytes()) << "." << std::endl;

  timer_.Start(__func__);
  auto normalize_merged = [&] {
    // Merge can leave adjacent duplicate values in both numerical and categorical summaries.
    auto d_column_scan = columns_ptr.DeviceSpan();
    auto merged_entries = dh::ToSpan(entries);
    columns_ptr_tmp.Resize(columns_ptr.Size());
    columns_ptr_tmp.SetDevice(ctx->Device());
    auto n_uniques = dh::SegmentedUnique(
        ctx->CUDACtx()->CTP(), d_column_scan.data(), d_column_scan.data() + d_column_scan.size(),
        merged_entries.data(), merged_entries.data() + merged_entries.size(),
        columns_ptr_tmp.DevicePointer(), merged_entries.data(), detail::SketchUnique{});
    columns_ptr.Copy(columns_ptr_tmp);
    entries.resize(n_uniques);
    this->FixError();
  };
  if (entries.empty()) {
    CHECK_EQ(columns_ptr.HostVector().back(), 0);
    CHECK_EQ(columns_ptr.HostVector().size(), d_that_columns_ptr.size());
    CHECK_EQ(columns_ptr.Size(), num_columns_ + 1);
    thrust::copy(ctx->CUDACtx()->CTP(), d_that_columns_ptr.data(),
                 d_that_columns_ptr.data() + d_that_columns_ptr.size(),
                 columns_ptr.DevicePointer());
    auto total = columns_ptr.HostVector().back();
    entries.resize(total);
    CopyTo(dh::ToSpan(entries), that);
    normalize_merged();
    timer_.Stop(__func__);
    return;
  }

  std::size_t new_size = entries.size() + that.size();
  try {
    scratch.resize(new_size);
  } catch (dmlc::Error const &) {
    // Retry
    scratch.clear();
    scratch.shrink_to_fit();
    scratch.resize(new_size);
  }

  CHECK_EQ(d_that_columns_ptr.size(), columns_ptr.Size());

  MergeImpl(ctx, {entries.data().get(), entries.size()}, columns_ptr.ConstDeviceSpan(), that,
            d_that_columns_ptr, dh::ToSpan(scratch), columns_ptr_tmp.DeviceSpan());
  this->CommitScratch(new_size);
  CHECK_EQ(columns_ptr.Size(), num_columns_ + 1);
  normalize_merged();
  timer_.Stop(__func__);
}

void SketchContainer::FixError() {
  auto d_columns_ptr = this->columns_ptr_.ConstDeviceSpan();
  auto in = dh::ToSpan(this->entries_);
  dh::LaunchN(in.size(), [=] __device__(size_t idx) {
    auto column_id = dh::SegmentId(d_columns_ptr, idx);
    auto in_column = in.subspan(d_columns_ptr[column_id],
                                d_columns_ptr[column_id + 1] - d_columns_ptr[column_id]);
    idx -= d_columns_ptr[column_id];
    float prev_rmin = idx == 0 ? 0.0f : in_column[idx - 1].rmin;
    if (in_column[idx].rmin < prev_rmin) {
      in_column[idx].rmin = prev_rmin;
    }
    float prev_rmax = idx == 0 ? 0.0f : in_column[idx - 1].rmax;
    if (in_column[idx].rmax < prev_rmax) {
      in_column[idx].rmax = prev_rmax;
    }
    float rmin_next = in_column[idx].RMinNext();
    if (in_column[idx].rmax < rmin_next) {
      in_column[idx].rmax = rmin_next;
    }
  });
}

void SketchContainer::AllReduce(Context const *ctx) {
  curt::SetDevice(ctx->Ordinal());
  auto world = collective::GetWorldSize();
  if (world == 1) {
    return;
  }

  timer_.Start(__func__);
  // Bound local sketch size before exchanging data across workers.
  std::size_t global_rows_seen = rows_seen_;
  auto rc = collective::Allreduce(ctx, linalg::MakeVec(&global_rows_seen, 1), collective::Op::kSum);
  SafeColl(rc);
  auto exchange_budget = SketchSummaryBudget(num_bins_, global_rows_seen);
  this->Prune(ctx, exchange_budget);

  auto d_columns_ptr = this->columns_ptr_.ConstDeviceSpan();
  CHECK_EQ(d_columns_ptr.size(), num_columns_ + 1);
  size_t n = d_columns_ptr.size();
  rc = collective::Allreduce(ctx, linalg::MakeVec(&n, 1), collective::Op::kMax);
  SafeColl(rc);
  CHECK_EQ(n, d_columns_ptr.size()) << "Number of columns differs across workers";

#if defined(XGBOOST_USE_NCCL)
  dh::device_vector<std::int8_t> payload;
  collective::AllreduceVScratch<std::int8_t> scratch;

  auto reserve_n_entries = exchange_budget * static_cast<std::size_t>(this->num_columns_);
  auto reserve_n_bytes = SketchPayloadBytes(this->num_columns_, reserve_n_entries);
  payload.reserve(reserve_n_bytes);
  scratch.Reserve(reserve_n_bytes);

  auto pack_payload = [&](dh::device_vector<std::int8_t> *out, cudaStream_t stream) {
    auto entries_offset = SketchPayloadEntriesOffset(this->num_columns_);
    auto n_bytes = SketchPayloadBytes(this->num_columns_, this->entries_.size());
    out->resize(n_bytes);

    auto columns_bytes = (this->num_columns_ + 1) * sizeof(OffsetT);
    auto rc = collective::GetCUDAResult(
        cudaMemcpyAsync(out->data().get(), this->columns_ptr_.ConstDeviceSpan().data(),
                        columns_bytes, cudaMemcpyDeviceToDevice, stream));
    SafeColl(rc);
    if (!this->entries_.empty()) {
      rc = collective::GetCUDAResult(cudaMemcpyAsync(
          out->data().get() + entries_offset, this->entries_.data().get(),
          this->entries_.size() * sizeof(SketchEntry), cudaMemcpyDeviceToDevice, stream));
      SafeColl(rc);
    }
  };

  auto load_payload = [&](dh::device_vector<std::int8_t> const &in, cudaStream_t stream) {
    auto view = ParseDeviceSketchPayload(in, this->num_columns_);

    this->columns_ptr_.Resize(this->num_columns_ + 1);
    auto rc = collective::GetCUDAResult(
        cudaMemcpyAsync(this->columns_ptr_.DeviceSpan().data(), view.columns_ptr.data(),
                        view.columns_ptr.size_bytes(), cudaMemcpyDeviceToDevice, stream));
    SafeColl(rc);

    this->entries_.resize(view.entries.size());
    if (!view.entries.empty()) {
      rc = collective::GetCUDAResult(cudaMemcpyAsync(this->entries_.data().get(),
                                                     view.entries.data(), view.entries.size_bytes(),
                                                     cudaMemcpyDeviceToDevice, stream));
      SafeColl(rc);
    }
  };

  auto stream = ctx->CUDACtx()->Stream();
  pack_payload(&payload, stream);
  rc = collective::AllreduceV(
      ctx, &payload, &scratch,
      [&](dh::device_vector<std::int8_t> const &, dh::device_vector<std::int8_t> const &rhs,
          dh::device_vector<std::int8_t> *out, cudaStream_t stream) {
        auto rhs_view = ParseDeviceSketchPayload(rhs, this->num_columns_);
        this->Merge(ctx, rhs_view.columns_ptr, rhs_view.entries);
        this->Prune(ctx, exchange_budget);
        pack_payload(out, stream);
      });
  SafeColl(rc);
  load_payload(payload, stream);

  timer_.Stop(__func__);
  return;
#endif
  LOG(FATAL) << "Distributed GPU quantile sketch reduction requires NCCL support.";
}

HistogramCuts SketchContainer::MakeCuts(Context const *ctx) {
  curt::SetDevice(ctx->Ordinal());
  HistogramCuts cuts{num_columns_};
  auto *p_cuts = &cuts;

  // Sync between workers.
  this->AllReduce(ctx);

  timer_.Start(__func__);
  auto &h_out_columns_ptr = p_cuts->cut_ptrs_.HostVector();
  h_out_columns_ptr.assign(num_columns_ + 1, 0);
  auto &h_out_cut_values = p_cuts->cut_values_.HostVector();
  h_out_cut_values.clear();

  auto const &h_in_columns_ptr = this->columns_ptr_.ConstHostVector();
  std::vector<SketchEntry> h_entries(this->entries_.size());
  dh::CopyDeviceSpanToVector(&h_entries, dh::ToSpan(this->entries_));
  auto const &h_feature_types = this->feature_types_.ConstHostSpan();

  float max_cat{-1.f};
  WQSummaryContainer summary;
  for (bst_feature_t i = 0; i < num_columns_; ++i) {
    auto begin = h_in_columns_ptr[i];
    auto end = h_in_columns_ptr[i + 1];
    auto column = Span<SketchEntry const>{h_entries.data() + begin, end - begin};

    if (IsCat(h_feature_types, i)) {
      auto column_size = std::max(static_cast<std::size_t>(1), column.size());
      auto feature_max = column.empty() ? 0.0f : column.back().value;
      if (std::any_of(column.cbegin(), column.cend(),
                      [](auto const &entry) { return InvalidCat(entry.value); })) {
        InvalidCategory();
      }
      CheckMaxCat(feature_max, column_size);
      max_cat = std::max(max_cat, feature_max);
      for (std::size_t cat = 0; cat <= static_cast<std::size_t>(feature_max); ++cat) {
        h_out_cut_values.push_back(cat);
      }
    } else {
      summary.Reserve(column.size());
      std::copy(column.cbegin(), column.cend(), summary.space.begin());
      summary.SetSize(column.size());
      auto queried = summary.QueryCutValues(static_cast<std::size_t>(num_bins_));
      h_out_cut_values.insert(h_out_cut_values.end(), queried.cbegin(), queried.cend());
    }
    h_out_columns_ptr[i + 1] = h_out_cut_values.size();
  }
  p_cuts->SetCategorical(this->has_categorical_, max_cat);
  p_cuts->SetDevice(ctx->Device());
  timer_.Stop(__func__);
  return cuts;
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/quantile.cuh <==
/**
 * Copyright 2020-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_QUANTILE_CUH_
#define XGBOOST_COMMON_QUANTILE_CUH_

#include <thrust/logical.h>  // for any_of

#include <algorithm>
#include <cstddef>     // for size_t
#include <functional>  // for equal_to

#include "categorical.h"
#include "common.h"          // for HumanMemUnit
#include "cuda_context.cuh"  // for CUDAContext
#include "cuda_rt_utils.h"   // for SetDevice
#include "device_helpers.cuh"
#include "error_msg.h"  // for InvalidMaxBin
#include "quantile.h"
#include "timer.h"
#include "xgboost/data.h"
#include "xgboost/span.h"

namespace xgboost::common {
class HistogramCuts;
using WQSketch = WQuantileSketch;
using SketchEntry = WQSketch::Entry;

namespace detail {
struct SketchUnique {
  XGBOOST_DEVICE bool operator()(SketchEntry const& a, SketchEntry const& b) const {
    return a.value - b.value == 0;
  }
};
}  // namespace detail

/*!
 * \brief A container that holds the device sketches.  Sketching is performed per-column,
 *        but fused into single operation for performance.
 */
class SketchContainer {
 public:
  using OffsetT = bst_idx_t;
  static_assert(sizeof(OffsetT) == sizeof(size_t), "Wrong type for sketch element offset.");

 private:
  Monitor timer_;
  HostDeviceVector<FeatureType> feature_types_;
  bst_feature_t num_columns_;
  int32_t num_bins_;

  // The container is just a CSC matrix plus scratch storage for out-of-place transforms.
  dh::device_vector<SketchEntry> entries_;
  dh::device_vector<SketchEntry> entries_tmp_;
  dh::device_vector<SketchEntry> prune_buffer_;
  HostDeviceVector<OffsetT> columns_ptr_;
  HostDeviceVector<OffsetT> columns_ptr_tmp_;

  bool has_categorical_{false};
  std::size_t rows_seen_{0};

  void SetCurrentColumns(Span<OffsetT const> columns_ptr);
  void CommitScratch(std::size_t n_entries) {
    entries_.swap(entries_tmp_);
    columns_ptr_.Copy(columns_ptr_tmp_);
    entries_.resize(n_entries);
  }
  [[nodiscard]] std::size_t IntermediateCutsPerFeature() const {
    auto const eps = SketchEpsilon(num_bins_, std::max<std::size_t>(1, rows_seen_));
    return WQSketch::LimitSizeLevel(std::max<std::size_t>(1, rows_seen_), eps);
  }

  // Get the span of one column.
  Span<SketchEntry> Column(bst_feature_t i) {
    auto data = dh::ToSpan(this->entries_);
    auto h_ptr = columns_ptr_.ConstHostSpan();
    auto c = data.subspan(h_ptr[i], h_ptr[i + 1] - h_ptr[i]);
    return c;
  }

 public:
  /* \breif GPU quantile structure, with sketch data for each columns.
   *
   * \param max_bin     Maximum number of bins per columns
   * \param num_columns Total number of columns in dataset.
   * \param device      GPU ID.
   */
  SketchContainer(HostDeviceVector<FeatureType> const& feature_types, bst_bin_t max_bin,
                  bst_feature_t num_columns, DeviceOrd device)
      : num_columns_{num_columns}, num_bins_{max_bin} {
    CHECK(device.IsCUDA());
    // Initialize Sketches for this dmatrix
    this->columns_ptr_.SetDevice(device);
    this->columns_ptr_.Resize(num_columns + 1, 0);
    this->columns_ptr_tmp_.SetDevice(device);
    this->columns_ptr_tmp_.Resize(num_columns + 1, 0);

    this->feature_types_.Resize(feature_types.Size());
    this->feature_types_.Copy(feature_types);
    // Pull to device.
    this->feature_types_.SetDevice(device);
    this->feature_types_.ConstDeviceSpan();
    this->feature_types_.ConstHostSpan();

    auto d_feature_types = feature_types_.ConstDeviceSpan();
    has_categorical_ =
        !d_feature_types.empty() &&
        thrust::any_of(dh::tbegin(d_feature_types), dh::tend(d_feature_types), common::IsCatOp{});
    CHECK_GE(max_bin, 2) << error::InvalidMaxBin();

    timer_.Init(__func__);
  }
  /**
   * @brief Calculate the memory cost of the container.
   */
  [[nodiscard]] std::size_t MemCapacityBytes() const {
    auto constexpr kE = sizeof(typename decltype(this->entries_)::value_type);
    auto n_bytes = (this->entries_.capacity() + this->entries_tmp_.capacity() +
                    this->prune_buffer_.capacity()) *
                   kE;
    n_bytes += (this->columns_ptr_.Size() + this->columns_ptr_tmp_.Size()) * sizeof(OffsetT);
    n_bytes += this->feature_types_.Size() * sizeof(FeatureType);

    return n_bytes;
  }
  [[nodiscard]] std::size_t MemCostBytes() const {
    auto constexpr kE = sizeof(typename decltype(this->entries_)::value_type);
    auto n_bytes =
        (this->entries_.size() + this->entries_tmp_.size() + this->prune_buffer_.size()) * kE;
    n_bytes += (this->columns_ptr_.Size() + this->columns_ptr_tmp_.Size()) * sizeof(OffsetT);
    n_bytes += this->feature_types_.Size() * sizeof(FeatureType);

    return n_bytes;
  }
  /* \brief Whether the predictor matrix contains categorical features. */
  bool HasCategorical() const { return has_categorical_; }
  /* \brief Accumulate weights of duplicated entries in input. */
  size_t ScanInput(Context const* ctx, Span<SketchEntry> entries, Span<OffsetT> d_columns_ptr_in);
  /* Fix rounding error and re-establish invariance.  The error is mostly generated by the
   * addition inside `RMinNext` and subtraction in `RMaxPrev`. */
  void FixError();

  /* \brief Push sorted entries.
   *
   * \param entries Sorted entries.
   * \param columns_ptr CSC pointer for entries.
   * \param weights (optional) data weights.
   */
  void Push(Context const* ctx, Span<Entry const> entries, Span<size_t> columns_ptr,
            bst_idx_t n_rows_in_batch, Span<float> weights = {});
  /**
   * @brief Prune the quantile structure.
   *
   * @param to The maximum size of pruned quantile.  If the size of quantile structure is
   *           already less than `to`, then no operation is performed.
   */
  void Prune(Context const* ctx, size_t to);
  /**
   * @brief Merge another set of sketch.
   *
   * @param that_columns_ptr Column pointer of the quantile summary being merged.
   * @param that Columns of the other quantile summary.
   */
  void Merge(Context const* ctx, Span<OffsetT const> that_columns_ptr,
             Span<SketchEntry const> that);
  /**
   * @brief Shrink the internal data structure to reduce memory usage. Can be used after
   *        prune.
   */
  void ShrinkToFit() {
    this->entries_.shrink_to_fit();
    this->entries_tmp_.clear();
    this->entries_tmp_.shrink_to_fit();
    LOG(DEBUG) << "Quantile memory cost:" << common::HumanMemUnit(this->MemCapacityBytes());
  }

  /* \brief Merge quantiles from other GPU workers. */
  void AllReduce(Context const* ctx);
  /* \brief Create the final histogram cut values. */
  [[nodiscard]] HistogramCuts MakeCuts(Context const* ctx);

  Span<SketchEntry const> Data() const { return {entries_.data().get(), entries_.size()}; }
  HostDeviceVector<FeatureType> const& FeatureTypes() const { return feature_types_; }
  Span<OffsetT const> ColumnsPtr() const { return columns_ptr_.ConstDeviceSpan(); }

  SketchContainer(SketchContainer&&) = default;
  SketchContainer& operator=(SketchContainer&&) = default;

  SketchContainer(const SketchContainer&) = delete;
  SketchContainer& operator=(const SketchContainer&) = delete;
};
}  // namespace xgboost::common

#endif  // XGBOOST_COMMON_QUANTILE_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/quantile.h <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file quantile.h
 * \brief util to compute quantiles
 * \author Tianqi Chen
 */
#ifndef XGBOOST_COMMON_QUANTILE_H_
#define XGBOOST_COMMON_QUANTILE_H_

#include <xgboost/data.h>
#include <xgboost/logging.h>

#include <algorithm>
#include <cmath>
#include <limits>
#include <set>
#include <tuple>
#include <utility>
#include <vector>

#include "categorical.h"
#include "common.h"
#include "error_msg.h"        // GroupWeight
#include "optional_weight.h"  // OptionalWeights
#include "threading_utils.h"
#include "timer.h"

namespace xgboost::common {
/*!
 * \brief experimental wsummary
 * \tparam DType type of data content
 * \tparam RType type of rank
 */
template <typename DType = bst_float, typename RType = bst_float>
struct WQSummary {
  /*! \brief an entry in the sketch summary */
  struct Entry {
    /*! \brief minimum rank */
    RType rmin{};
    /*! \brief maximum rank */
    RType rmax{};
    /*! \brief maximum weight */
    RType wmin{};
    /*! \brief the value of data */
    DType value{};
    // constructor
    XGBOOST_DEVICE Entry() {}  // NOLINT
    // constructor
    XGBOOST_DEVICE Entry(RType rmin, RType rmax, RType wmin, DType value)
        : rmin(rmin), rmax(rmax), wmin(wmin), value(value) {}
    /*! \return rmin estimation for v strictly bigger than value */
    XGBOOST_DEVICE RType RMinNext() const { return rmin + wmin; }
    /*! \return rmax estimation for v strictly smaller than value */
    XGBOOST_DEVICE RType RMaxPrev() const { return rmax - wmin; }
  };
  // constructor
  WQSummary(Span<Entry> data, size_t current_elements)
      : data_{data}, current_elements_{current_elements} {}
  /*! \brief Return the number of valid entries in this summary. */
  [[nodiscard]] size_t Size() const { return current_elements_; }
  /*! \brief Return true if this summary has no valid entries. */
  [[nodiscard]] bool Empty() const { return this->Size() == 0; }
  /*! \brief Return a const span over valid entries [0, Size()). */
  [[nodiscard]] Span<Entry const> Entries() const { return {data_.data(), current_elements_}; }
  /*! \brief Set the number of valid entries in this summary. */
  void SetSize(size_t n) {
    CHECK_LE(n, data_.size());
    current_elements_ = n;
  }
  /*! \brief Clear summary contents while keeping allocated storage. */
  void Clear() { current_elements_ = 0; }
  /*!
   * \brief copy content from src
   * \param src source sketch
   */
  void CopyFrom(const WQSummary &src) {
    if (!src.data_.data()) {
      CHECK_EQ(src.current_elements_, 0);
      this->Clear();
      return;
    }
    if (!data_.data()) {
      CHECK_EQ(this->current_elements_, 0);
      CHECK_EQ(src.current_elements_, 0);
      return;
    }
    current_elements_ = src.current_elements_;
    std::copy(src.data_.data(), src.data_.data() + current_elements_, data_.data());
  }

  void SetFromSorted(std::vector<std::pair<DType, RType>> const &queue) {
    this->Clear();
    RType wsum = 0;
    for (size_t i = 0; i < queue.size();) {
      size_t j = i + 1;
      RType w = queue[i].second;
      while (j < queue.size() && queue[j].first == queue[i].first) {
        w += queue[j].second;
        ++j;
      }
      data_[current_elements_++] = Entry{wsum, wsum + w, w, queue[i].first};
      wsum += w;
      i = j;
    }
  }

  /*!
   * \brief Set this summary from sorted column entries and prune by max_size.
   *
   * The input column must be sorted by feature value.
   */
  void SetPruneSorted(common::Span<::xgboost::Entry const> column,
                      std::vector<float> const &weights, size_t max_size) {
    CHECK_GE(max_size, 1);
    CHECK_GE(data_.size(), max_size + 1);

    this->Clear();
    auto const *col_data = column.data();
    auto const col_size = column.size();
    double sum_total{0.0};
    std::size_t unique_values{0};
    double rmin{0.0};
    double wmin{0.0};
    bst_float last_fvalue{0.0f};
    double next_goal{-1.0f};

    // first pass
    for (size_t i = 0; i < col_size; ++i) {
      if (i == 0 || col_data[i - 1].fvalue != col_data[i].fvalue) {
        ++unique_values;
      }
      auto const &c = col_data[i];
      sum_total += weights[c.index];
    }

    if (unique_values <= max_size) {
      // When we have enough budget to keep every unique feature value, emit the exact
      // weighted summary instead of running the weighted goal-selection logic below.
      for (size_t i = 0; i < col_size; ++i) {
        auto const &c = col_data[i];
        if (i == 0) {
          last_fvalue = c.fvalue;
          wmin = weights[c.index];
          continue;
        }
        if (last_fvalue == c.fvalue) {
          wmin += weights[c.index];
          continue;
        }

        auto rmax = rmin + wmin;
        data_[this->Size()] = Entry(static_cast<bst_float>(rmin), static_cast<bst_float>(rmax),
                                    static_cast<bst_float>(wmin), last_fvalue);
        this->SetSize(this->Size() + 1);
        rmin = rmax;
        last_fvalue = c.fvalue;
        wmin = weights[c.index];
      }

      if (col_size != 0) {
        auto rmax = rmin + wmin;
        data_[this->Size()] = Entry(static_cast<bst_float>(rmin), static_cast<bst_float>(rmax),
                                    static_cast<bst_float>(wmin), last_fvalue);
        this->SetSize(this->Size() + 1);
      }
      return;
    }

    // second pass
    for (size_t i = 0; i < col_size; ++i) {
      auto const &c = col_data[i];
      if (next_goal == -1.0f) {
        next_goal = 0.0f;
        last_fvalue = c.fvalue;
        wmin = weights[c.index];
        continue;
      }
      if (last_fvalue != c.fvalue) {
        double rmax = rmin + wmin;
        auto summary_size = this->Size();
        if (rmax >= next_goal && summary_size != max_size) {
          if (summary_size == 0 || last_fvalue > data_[summary_size - 1].value) {
            CHECK_LT(summary_size, max_size) << "invalid maximum size max_size=" << max_size
                                             << ", stemp.current_elements=" << summary_size;
            data_[summary_size] = Entry(static_cast<bst_float>(rmin), static_cast<bst_float>(rmax),
                                        static_cast<bst_float>(wmin), last_fvalue);
            ++summary_size;
            this->SetSize(summary_size);
          }
          if (summary_size == max_size) {
            next_goal = sum_total * 2.0f + 1e-5f;
          } else {
            next_goal = static_cast<bst_float>(summary_size * sum_total / max_size);
          }
        } else if (rmax >= next_goal) {
          LOG(DEBUG) << "INFO: rmax=" << rmax << ", sum_total=" << sum_total
                     << ", next_goal=" << next_goal << ", size=" << summary_size;
        }
        rmin = rmax;
        wmin = weights[c.index];
        last_fvalue = c.fvalue;
      } else {
        wmin += weights[c.index];
      }
    }

    if (col_size != 0) {
      auto summary_size = this->Size();
      double rmax = rmin + wmin;
      if (summary_size == 0 || last_fvalue > data_[summary_size - 1].value) {
        CHECK_LE(summary_size, max_size) << "Finalize: invalid maximum size, max_size=" << max_size
                                         << ", stemp.current_elements=" << summary_size;
        data_[summary_size] = Entry(static_cast<bst_float>(rmin), static_cast<bst_float>(rmax),
                                    static_cast<bst_float>(wmin), last_fvalue);
        ++summary_size;
        this->SetSize(summary_size);
      }
    }
  }
  /*!
   * \brief prune current summary in place.
   *
   * \param maxsize size we can afford in the pruned sketch
   */
  void SetPrune(size_t maxsize) {
    if (maxsize == 0) {
      this->current_elements_ = 0;
      return;
    }
    auto const src_size = this->current_elements_;
    if (src_size <= maxsize) {
      return;
    }
    // Use raw pointers in this hot loop to avoid per-access Span bounds checks.
    auto const *src_data = this->data_.data();
    if (maxsize == 1) {
      data_[0] = src_data[0];
      this->current_elements_ = 1;
      return;
    }
    const RType begin = src_data[0].rmax;
    const RType range = src_data[src_size - 1].rmin - src_data[0].rmax;
    const size_t n = maxsize - 1;
    Entry const tail = src_data[src_size - 1];
    Entry left = src_data[1];
    Entry right = src_data[2];
    data_[0] = src_data[0];
    size_t current_elements = 1;
    // lastidx is used to avoid duplicated records
    size_t i = 1, lastidx = 0;
    for (size_t k = 1; k < n; ++k) {
      RType dx2 = 2 * ((k * range) / n + begin);
      // find first i such that  d < (rmax[i+1] + rmin[i+1]) / 2
      while (i < src_size - 1 && dx2 >= right.rmax + right.rmin) {
        ++i;
        left = right;
        if (i < src_size - 1) {
          right = src_data[i + 1];
        }
      }
      if (i == src_size - 1) break;
      if (dx2 < left.RMinNext() + right.RMaxPrev()) {
        if (i != lastidx) {
          data_[current_elements++] = left;
          lastidx = i;
        }
      } else {
        if (i + 1 != lastidx) {
          data_[current_elements++] = right;
          lastidx = i + 1;
        }
      }
    }
    if (lastidx != src_size - 1) {
      data_[current_elements++] = tail;
    }
    this->current_elements_ = current_elements;
  }

  /*!
   * \brief Materialize histogram cut values from this summary.
   *
   * If the summary already fits within max_bin, this reuses the exact retained values. Otherwise
   * it answers evenly spaced interior rank queries from the summary, forces the resulting cuts to
   * be strictly increasing, and appends the final sentinel upper bound required by HistogramCuts.
   */
  [[nodiscard]] std::vector<DType> QueryCutValues(std::size_t max_bin) const {
    if (this->Empty()) {
      return {static_cast<DType>(1e-5f)};
    }

    auto n_entries = this->Size();
    std::vector<DType> cut_values;
    cut_values.reserve(std::min(n_entries, max_bin) + 1);

    auto advance_to_next_distinct = [&](std::size_t cursor, DType value) {
      while (cursor < n_entries && this->data_[cursor].value <= value) {
        ++cursor;
      }
      return cursor;
    };

    auto last_cut = this->data_[0].value;
    auto next_value_cursor = advance_to_next_distinct(1, last_cut);

    if (n_entries <= max_bin) {
      while (next_value_cursor < n_entries) {
        auto cpt = this->data_[next_value_cursor].value;
        cut_values.push_back(cpt);
        last_cut = cpt;
        next_value_cursor = advance_to_next_distinct(next_value_cursor + 1, last_cut);
      }
    } else {
      auto total = static_cast<double>(this->data_[n_entries - 1].rmax);
      std::size_t query_cursor = 0;
      for (std::size_t i = 1; i < max_bin; ++i) {
        auto rank = static_cast<double>(i) * total / static_cast<double>(max_bin);
        auto rank2 = static_cast<double>(2.0) * rank;
        while (query_cursor < n_entries - 2 &&
               rank2 >= static_cast<double>(this->data_[query_cursor + 1].rmin +
                                            this->data_[query_cursor + 1].rmax)) {
          ++query_cursor;
        }
        auto const &queried = rank2 < static_cast<double>(this->data_[query_cursor].RMinNext() +
                                                          this->data_[query_cursor + 1].RMaxPrev())
                                  ? this->data_[query_cursor]
                                  : this->data_[query_cursor + 1];
        auto cpt = queried.value;
        if (cpt <= last_cut) {
          next_value_cursor = advance_to_next_distinct(next_value_cursor, last_cut);
          if (next_value_cursor == n_entries) {
            break;
          }
          cpt = this->data_[next_value_cursor].value;
        } else if (next_value_cursor < n_entries && this->data_[next_value_cursor].value <= cpt) {
          next_value_cursor = advance_to_next_distinct(next_value_cursor + 1, cpt);
        }
        cut_values.push_back(cpt);
        last_cut = cpt;
      }
    }

    auto cpt = this->data_[n_entries - 1].value;
    cut_values.push_back(cpt + (std::fabs(cpt) + static_cast<DType>(1e-5f)));
    return cut_values;
  }
  /*!
   * \brief combine `other` into `this`.
   *
   * \param other Input summary to combine with `this`.
   * \param workspace Optional entry buffer for temporary merged entries.
   */
  void SetCombine(const WQSummary &other, std::vector<Entry> *workspace = nullptr) {
    if (other.Empty()) {
      return;
    }
    if (this->data_.size() == 0) {
      this->current_elements_ = 0;
      return;
    }
    if (this->Empty()) {
      CHECK_GE(this->data_.size(), other.current_elements_);
      this->CopyFrom(other);
      return;
    }
    size_t const merged_size = this->current_elements_ + other.current_elements_;
    CHECK_GE(this->data_.size(), merged_size);

    std::vector<Entry> owned_workspace;
    if (workspace == nullptr) {
      workspace = &owned_workspace;
    }
    if (workspace->size() < merged_size) {
      workspace->resize(merged_size);
    }

    WQSummary<DType, RType> merged{Span<Entry>{workspace->data(), merged_size}, 0};
    // Merge with raw pointers to avoid Span bounds checks inside the tight loop.
    const Entry *a = this->data_.data(), *a_end = this->data_.data() + this->current_elements_;
    const Entry *b = other.data_.data(), *b_end = other.data_.data() + other.current_elements_;
    // extended rmin value
    RType aprev_rmin = 0, bprev_rmin = 0;
    Entry *dst = merged.data_.data();
    while (a != a_end && b != b_end) {
      // duplicated value entry
      if (a->value == b->value) {
        *dst = Entry(a->rmin + b->rmin, a->rmax + b->rmax, a->wmin + b->wmin, a->value);
        aprev_rmin = a->RMinNext();
        bprev_rmin = b->RMinNext();
        ++dst;
        ++a;
        ++b;
      } else if (a->value < b->value) {
        *dst = Entry(a->rmin + bprev_rmin, a->rmax + b->RMaxPrev(), a->wmin, a->value);
        aprev_rmin = a->RMinNext();
        ++dst;
        ++a;
      } else {
        *dst = Entry(b->rmin + aprev_rmin, b->rmax + a->RMaxPrev(), b->wmin, b->value);
        bprev_rmin = b->RMinNext();
        ++dst;
        ++b;
      }
    }
    if (a != a_end) {
      RType brmax = (b_end - 1)->rmax;
      do {
        *dst = Entry(a->rmin + bprev_rmin, a->rmax + brmax, a->wmin, a->value);
        ++dst;
        ++a;
      } while (a != a_end);
    }
    if (b != b_end) {
      RType armax = (a_end - 1)->rmax;
      do {
        *dst = Entry(b->rmin + aprev_rmin, b->rmax + armax, b->wmin, b->value);
        ++dst;
        ++b;
      } while (b != b_end);
    }
    merged.current_elements_ = dst - merged.data_.data();

    const RType tol = 10;
    RType err_mingap, err_maxgap, err_wgap;
    merged.FixError(&err_mingap, &err_maxgap, &err_wgap);
    if (err_mingap > tol || err_maxgap > tol || err_wgap > tol) {
      LOG(INFO) << "mingap=" << err_mingap << ", maxgap=" << err_maxgap << ", wgap=" << err_wgap;
    }
    CHECK(merged.current_elements_ <= this->current_elements_ + other.current_elements_)
        << "bug in combine";

    std::copy_n(merged.data_.data(), merged.current_elements_, this->data_.data());
    this->current_elements_ = merged.current_elements_;
  }

 protected:
  /*!
   * \brief Rebind underlying storage span while preserving current logical size.
   */
  void SetStorage(Span<Entry> storage) {
    data_ = storage;
    CHECK_LE(current_elements_, data_.size());
  }
  /*!
   * \brief Reset storage binding and clear logical size.
   */
  void ResetStorage() {
    data_ = Span<Entry>{};
    current_elements_ = 0;
  }

 private:
  /*! \brief data field */
  Span<Entry> data_;
  /*! \brief number of elements in the summary */
  size_t current_elements_;
  // try to fix rounding error
  // and re-establish invariance
  void FixError(RType *err_mingap, RType *err_maxgap, RType *err_wgap) const {
    *err_mingap = 0;
    *err_maxgap = 0;
    *err_wgap = 0;
    RType prev_rmin = 0, prev_rmax = 0;
    // Use raw pointer for the correction pass to avoid Span bounds checks.
    auto *entries = data_.data();
    for (size_t i = 0; i < this->current_elements_; ++i) {
      if (entries[i].rmin < prev_rmin) {
        entries[i].rmin = prev_rmin;
        *err_mingap = std::max(*err_mingap, prev_rmin - entries[i].rmin);
      } else {
        prev_rmin = entries[i].rmin;
      }
      if (entries[i].rmax < prev_rmax) {
        entries[i].rmax = prev_rmax;
        *err_maxgap = std::max(*err_maxgap, prev_rmax - entries[i].rmax);
      }
      RType rmin_next = entries[i].RMinNext();
      if (entries[i].rmax < rmin_next) {
        entries[i].rmax = rmin_next;
        *err_wgap = std::max(*err_wgap, entries[i].rmax - rmin_next);
      }
      prev_rmax = entries[i].rmax;
    }
  }
};

template <typename DType = bst_float, typename RType = bst_float>
struct Queue {
  using QEntry = std::pair<DType, RType>;  // value, weight

  std::vector<QEntry> queue;
  size_t max_size{1};

  explicit Queue(size_t max_size_in = 1) {
    CHECK_GE(max_size_in, 1);
    max_size = max_size_in;
    queue.reserve(1);
  }

  auto Size() const { return queue.size(); }

  // push element to the queue, return false if the queue is full and need to be flushed
  bool Push(DType x, RType w) {
    if (queue.empty() || queue.back().first != x) {
      // Keep capacity at 1 for tiny queues, reserve max capacity lazily.
      if (queue.size() == 1 && queue.capacity() == 1) {
        queue.reserve(max_size);
      }
      if (queue.size() == max_size) {
        return false;
      }
      queue.emplace_back(x, w);
      return true;
    }
    queue.back().second += w;
    return true;
  }

  template <typename Summary>
  void PopSummary(Summary *out) {
    CHECK(out);
    out->Reserve(queue.size());
    std::sort(queue.begin(), queue.end(),
              [](QEntry const &l, QEntry const &r) { return l.first < r.first; });
    out->SetFromSorted(queue);
    queue.clear();
  }
};

struct WQSummaryContainer : public WQSummary<> {
  std::vector<WQSummary<>::Entry> space;
  WQSummaryContainer() : WQSummary<>(Span<WQSummary<>::Entry>{}, 0) {}

  WQSummaryContainer(WQSummaryContainer const &src) = delete;

  WQSummaryContainer(WQSummaryContainer &&src) noexcept
      : WQSummary<>(Span<WQSummary<>::Entry>{}, 0), space{std::move(src.space)} {
    this->SetStorage({dmlc::BeginPtr(this->space), this->space.size()});
    this->SetSize(src.Size());
    src.ResetStorage();
  }

  WQSummaryContainer &operator=(WQSummaryContainer const &src) = delete;

  WQSummaryContainer &operator=(WQSummaryContainer &&src) noexcept {
    if (this == &src) {
      return *this;
    }
    this->space = std::move(src.space);
    this->SetStorage({dmlc::BeginPtr(this->space), this->space.size()});
    this->SetSize(src.Size());
    src.ResetStorage();
    return *this;
  }

  void Reserve(size_t size) {
    if (size > space.size()) {
      space.resize(size);
    }
    this->SetStorage({dmlc::BeginPtr(space), space.size()});
  }
};

/*! \brief Weighted quantile sketch algorithm using merge/prune. */
class WQuantileSketch {
 public:
  // Safety factor used to oversample the internal sketch relative to the target rank
  // resolution. User-facing epsilon remains the target rank guarantee; `kFactor`
  // only affects how much summary storage we reserve to achieve it.
  static float constexpr kFactor = 2.0;

 public:
  using Summary = WQSummary<>;
  using Entry = typename WQSummary<>::Entry;
  using SummaryContainer = WQSummaryContainer;
  WQuantileSketch() = default;
  WQuantileSketch(size_t maxn, double eps) {
    limit_size_ = LimitSizeLevel(maxn, eps);
    inqueue_ = Queue<>(limit_size_ * 2);
    data_.clear();
    level_.clear();
  }

  [[nodiscard]] size_t NumElements() const { return num_elements_; }

  static size_t LimitSizeLevel(size_t maxn, double eps) {
    if (maxn == 0) {
      return 1;
    }
    auto const internal_eps = eps / kFactor;
    size_t nlevel = 1;
    size_t limit_size = 1;
    while (true) {
      limit_size = static_cast<size_t>(ceil(nlevel / internal_eps)) + 1;
      limit_size = std::min(maxn, limit_size);
      size_t n = (1ULL << nlevel);
      if (n * limit_size >= maxn) break;
      ++nlevel;
    }
    // check invariant
    size_t n = (1ULL << nlevel);
    CHECK(n * limit_size >= maxn) << "invalid init parameter";
    CHECK(nlevel <=
          std::max(static_cast<size_t>(1), static_cast<size_t>(limit_size * internal_eps)))
        << "invalid init parameter";
    return limit_size;
  }

  /*!
   * \brief add an element to a sketch
   * \param x The element added to the sketch
   * \param w The weight of the element.
   */
  void Push(bst_float x, bst_float w = 1) {
    if (w == static_cast<bst_float>(0)) return;
    ++num_elements_;
    if (!inqueue_.Push(x, w)) {
      inqueue_.PopSummary(&temp_);
      this->PushSummary(&temp_);
      inqueue_.Push(x, w);
    }
  }

  /*!
   * \brief Add sorted column entries into this sketch.
   *
   * \param column Sorted column entries in ascending order by feature value.
   * \param weights Row weights.
   * \param num_retained_items Target number of summary items to retain from sorted input.
   */
  void PushSorted(common::Span<::xgboost::Entry const> column, std::vector<float> const &weights,
                  size_t num_retained_items) {
    CHECK_GE(num_retained_items, 1);
    if (weights.empty()) {
      num_elements_ += column.size();
    } else {
      num_elements_ +=
          std::count_if(column.cbegin(), column.cend(), [&](::xgboost::Entry const &entry) {
            return weights[entry.index] != static_cast<float>(0);
          });
    }
    auto const max_size = num_retained_items;
    this->temp_.Reserve(max_size + 1);
    this->temp_.SetPruneSorted(column, weights, max_size);
    if (!column.empty()) {
      this->PushSummary(&temp_);
    }
  }

  /*! \brief push up a prepared summary */
  void PushSummary(WQSummaryContainer *summary) {
    CHECK(summary);
    summary->Reserve(limit_size_ * 2);
    size_t l = 0;
    // Level-wise merge/prune with carry propagation.
    //
    // Reference:
    //   Greenwald, M. and Khanna, S. "Space-efficient Online Computation of
    //   Quantile Summaries", SIGMOD 2001.
    while (true) {
      this->LazyInitLevel(l + 1);
      // Clamp the incoming summary to per-level capacity before combining.
      summary->SetPrune(limit_size_);
      // Merge with the resident level summary.
      summary->SetCombine(level_[l], &combine_workspace_);
      // Level[l] is consumed into `summary`. Clear it before carry propagation.
      level_[l].Clear();
      // If merged summary fits, store at this level. Otherwise carry upward.
      if (summary->Size() <= limit_size_) {
        break;
      }
      ++l;
    }

    // First level where merged summary fits.
    level_[l].CopyFrom(*summary);
  }

 public:
  /*! \brief get the summary after finalize */
  [[nodiscard]] WQSummaryContainer GetSummary(size_t max_size) {
    // Flush pending queue into level summaries first.
    inqueue_.PopSummary(&temp_);
    this->PushSummary(&temp_);

    auto const prune_size = std::max(max_size, limit_size_);
    // Reserve based on observed live storage after local merge.
    // This keeps memory use small when the sketch has very few entries (e.g. sparse
    // columns / few local instances) while still reserving enough for immediate merges.
    std::size_t observed_level_entries = 0;
    for (auto const &level_summary : level_) {
      observed_level_entries += level_summary.Size();
    }
    auto initial_reserve = std::min<std::size_t>(observed_level_entries, prune_size + limit_size_);
    WQSummaryContainer out;
    if (initial_reserve > 0) {
      out.Reserve(initial_reserve);
    }

    // Merge all levels into out.
    for (auto &level_summary : level_) {
      auto combine_needed = out.Size() + level_summary.Size();
      if (combine_needed > out.space.size()) {
        out.Reserve(combine_needed);
      }
      out.SetCombine(level_summary, &combine_workspace_);
      out.SetPrune(prune_size);
    }
    out.SetPrune(max_size);
    return out;
  }

 private:
  // initialize level space to at least nlevel
  void LazyInitLevel(size_t nlevel) {
    if (level_.size() >= nlevel) return;
    data_.resize(limit_size_ * nlevel);
    level_.clear();
    level_.reserve(nlevel);
    for (size_t l = 0; l < nlevel; ++l) {
      level_.emplace_back(Span<Entry>{data_.data() + l * limit_size_, limit_size_}, 0);
    }
  }
  // input data queue
  Queue<> inqueue_{1};
  // size of summary in each level
  size_t limit_size_{1};
  // the level of each summaries
  std::vector<WQSummary<>> level_;
  // content of the summary
  std::vector<WQSummary<>::Entry> data_;
  // temporal summary, used for temp-merge
  WQSummaryContainer temp_;
  // reusable workspace for combine-prune operations
  std::vector<Entry> combine_workspace_;
  // Number of source elements represented by this sketch.
  size_t num_elements_{0};
};

[[nodiscard]] inline double SketchEpsilon(bst_bin_t max_bins, std::size_t num_samples) {
  auto const n = std::max<std::size_t>(1, num_samples);
  auto const n_bins = std::min<std::size_t>(static_cast<std::size_t>(max_bins), n);
  return 1.0 / static_cast<double>(n_bins);
}

// Per-feature summary size for a sketch that represents `num_samples`. `num_samples`
// can be an exact per-feature count or a conservative approximation when a tighter count
// is not available on the current path.
[[nodiscard]] inline std::size_t SketchSummaryBudget(bst_bin_t max_bins, std::size_t num_samples) {
  return WQuantileSketch::LimitSizeLevel(num_samples, SketchEpsilon(max_bins, num_samples));
}

namespace detail {
inline std::vector<float> UnrollGroupWeights(MetaInfo const &info) {
  auto const &group_weights = info.weights_.HostVector();
  if (group_weights.empty()) {
    return group_weights;
  }

  auto const &group_ptr = info.group_ptr_;
  CHECK_GE(group_ptr.size(), 2);
  CHECK_EQ(group_weights.size(), group_ptr.size() - 1) << error::GroupWeight();
  CHECK_EQ(group_ptr.back(), info.num_row_)
      << error::GroupSize() << " the number of rows from the data.";

  std::vector<float> out(info.num_row_);
  size_t cur_group = 0;
  for (bst_idx_t i = 0; i < info.num_row_; ++i) {
    while (cur_group + 1 < group_ptr.size() && i >= group_ptr[cur_group + 1]) {
      ++cur_group;
    }
    out[i] = group_weights[cur_group];
  }
  return out;
}
}  // namespace detail

class HistogramCuts;

template <typename Batch, typename IsValid>
std::vector<bst_idx_t> CalcColumnSize(Batch const &batch, bst_feature_t const n_columns,
                                      size_t const n_threads, IsValid &&is_valid) {
  std::vector<std::vector<bst_idx_t>> column_sizes_tloc(n_threads);
  for (auto &column : column_sizes_tloc) {
    column.resize(n_columns, 0);
  }

  ParallelFor(batch.Size(), n_threads, [&](omp_ulong i) {
    auto &local_column_sizes = column_sizes_tloc.at(omp_get_thread_num());
    auto const &line = batch.GetLine(i);
    for (size_t j = 0; j < line.Size(); ++j) {
      auto elem = line.GetElement(j);
      if (is_valid(elem)) {
        local_column_sizes[elem.column_idx]++;
      }
    }
  });
  // reduce to first thread
  auto &entries_per_columns = column_sizes_tloc.front();
  CHECK_EQ(entries_per_columns.size(), static_cast<size_t>(n_columns));
  for (size_t i = 1; i < n_threads; ++i) {
    CHECK_EQ(column_sizes_tloc[i].size(), static_cast<size_t>(n_columns));
    for (size_t j = 0; j < n_columns; ++j) {
      entries_per_columns[j] += column_sizes_tloc[i][j];
    }
  }
  return entries_per_columns;
}

template <typename Batch, typename IsValid>
std::vector<bst_feature_t> LoadBalance(Batch const &batch, size_t nnz, bst_feature_t n_columns,
                                       size_t const nthreads, IsValid &&is_valid) {
  /* Some sparse datasets have their mass concentrating on small number of features.  To
   * avoid waiting for a few threads running forever, we here distribute different number
   * of columns to different threads according to number of entries.
   */
  size_t const total_entries = nnz;
  size_t const entries_per_thread = DivRoundUp(total_entries, nthreads);

  // Need to calculate the size for each batch.
  std::vector<bst_idx_t> entries_per_columns = CalcColumnSize(batch, n_columns, nthreads, is_valid);
  std::vector<bst_feature_t> cols_ptr(nthreads + 1, 0);
  size_t count{0};
  size_t current_thread{1};

  for (auto col : entries_per_columns) {
    cols_ptr.at(current_thread)++;  // add one column to thread
    count += col;
    CHECK_LE(count, total_entries);
    if (count > entries_per_thread) {
      current_thread++;
      count = 0;
      cols_ptr.at(current_thread) = cols_ptr[current_thread - 1];
    }
  }
  // Idle threads.
  for (; current_thread < cols_ptr.size() - 1; ++current_thread) {
    cols_ptr[current_thread + 1] = cols_ptr[current_thread];
  }
  return cols_ptr;
}

/*!
 * A sketch matrix storing sketches for each feature.
 */
class HostSketchContainer {
 protected:
  using WQSketch = WQuantileSketch;
  std::vector<WQSketch> sketches_;
  std::vector<std::set<float>> categories_;
  std::vector<FeatureType> const feature_types_;

  std::vector<bst_idx_t> columns_size_;
  bst_bin_t max_bins_;
  bool use_group_ind_{false};
  int32_t n_threads_;
  bool has_categorical_{false};
  Monitor monitor_;

 public:
  /* \brief Initialize necessary info.
   *
   * \param columns_size Size of each column.
   * \param max_bin maximum number of bins for each feature.
   * \param use_group whether is assigned to group to data instance.
   */
  HostSketchContainer(Context const *ctx, bst_bin_t max_bin,
                      common::Span<FeatureType const> feature_types,
                      std::vector<bst_idx_t> columns_size, bool use_group);

  static bool UseGroup(MetaInfo const &info) {
    size_t const num_groups = info.group_ptr_.size() == 0 ? 0 : info.group_ptr_.size() - 1;
    // Use group index for weights?
    bool const use_group_ind = num_groups != 0 && (info.weights_.Size() != info.num_row_);
    return use_group_ind;
  }

  /* \brief Push a CSR matrix. */
  void PushRowPage(SparsePage const &page, MetaInfo const &info, Span<float const> hessian = {});

  template <typename Batch>
  void PushAdapterBatch(Batch const &batch, size_t base_rowid, MetaInfo const &info, float missing);

  /**
   * \brief Push a sorted CSC page.
   */
  void PushColPage(SparsePage const &page, MetaInfo const &info, Span<float const> hessian);

  [[nodiscard]] HistogramCuts MakeCuts(Context const *ctx, MetaInfo const &info);

 protected:
  template <typename Batch, typename IsValid>
  void PushRowPageImpl(Batch const &batch, std::size_t base_rowid, OptionalWeights weights,
                       size_t nnz, size_t n_features, bool is_dense, IsValid is_valid) {
    auto thread_columns_ptr = LoadBalance(batch, nnz, n_features, n_threads_, is_valid);
    ParallelFor(static_cast<std::size_t>(n_threads_), n_threads_, [&](std::size_t tid) {
      auto const begin = thread_columns_ptr[tid];
      auto const end = thread_columns_ptr[tid + 1];

      // do not iterate if no columns are assigned to the thread
      if (begin < end && end <= n_features) {
        for (size_t ridx = 0; ridx < batch.Size(); ++ridx) {
          auto const &line = batch.GetLine(ridx);
          auto w = weights[ridx + base_rowid];
          if (is_dense) {
            for (size_t ii = begin; ii < end; ii++) {
              auto elem = line.GetElement(ii);
              if (is_valid(elem)) {
                if (IsCat(feature_types_, ii)) {
                  categories_[ii].emplace(elem.value);
                } else {
                  sketches_[ii].Push(elem.value, w);
                }
              }
            }
          } else {
            for (size_t i = 0; i < line.Size(); ++i) {
              auto const &elem = line.GetElement(i);
              if (is_valid(elem) && elem.column_idx >= begin && elem.column_idx < end) {
                if (IsCat(feature_types_, elem.column_idx)) {
                  categories_[elem.column_idx].emplace(elem.value);
                } else {
                  sketches_[elem.column_idx].Push(elem.value, w);
                }
              }
            }
          }
        }
      }
    });
  }

 private:
  // Merge categorical values from all workers.
  [[nodiscard]] auto AllreduceCategories(Context const *ctx,
                                         common::Span<bst_feature_t const> categorical_features)
      -> std::vector<std::set<float>>;

  // Merge numeric sketches from all workers.
  [[nodiscard]] auto AllReduce(Context const *ctx,
                               common::Span<bst_feature_t const> numeric_features)
      -> std::vector<WQSketch::SummaryContainer>;
};
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_QUANTILE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/quantile_loss_utils.cc <==
/**
 * Copyright 2023-2025, XGBoost contributors
 */
#include "quantile_loss_utils.h"

namespace xgboost::common {
DMLC_REGISTER_PARAMETER(QuantileLossParam);
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/quantile_loss_utils.h <==
/**
 * Copyright 2023-2025, XGBoost contributors
 */
#ifndef XGBOOST_COMMON_QUANTILE_LOSS_UTILS_H_
#define XGBOOST_COMMON_QUANTILE_LOSS_UTILS_H_

#include <algorithm>  // for all_of, is_sorted

#include "param_array.h"        // for ParamArray
#include "xgboost/logging.h"    // CHECK
#include "xgboost/parameter.h"  // XGBoostParameter

namespace xgboost::common {
struct QuantileLossParam : public XGBoostParameter<QuantileLossParam> {
  ParamArray<float> quantile_alpha{"quantile_alpha"};
  DMLC_DECLARE_PARAMETER(QuantileLossParam) {
    DMLC_DECLARE_FIELD(quantile_alpha)
        .describe("List of quantiles for quantile loss.")
        .set_default(ParamArray<float>{"quantile_alpha"});
  }
  void Validate() const {
    CHECK(GetInitialised());
    CHECK(!quantile_alpha.Get().empty());
    auto const& array = quantile_alpha.Get();
    auto valid =
        std::all_of(array.cbegin(), array.cend(), [](auto q) { return q >= 0.0 && q <= 1.0; });
    CHECK(valid) << "quantile alpha must be in the range [0.0, 1.0].";
    CHECK(std::is_sorted(array.cbegin(), array.cend()))
        << "quantile alpha must be sorted in ascending order.";
  }
};

}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_QUANTILE_LOSS_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/random.cc <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#include "random.h"

#include <algorithm>  // for sort, max, copy
#include <memory>     // for shared_ptr
#include <sstream>    // for stringstream
#include <string>     // for string

#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/json.h"                // for Json, String, get

namespace xgboost::common {
void SaveRng(Json *p_out, RandomEngine const &rng) {
  std::stringstream ss;
  ss << std::hex << rng;
  auto &out = *p_out;
  out["rng_state"] = String{ss.str()};
}

void LoadRng(Json const &in, RandomEngine *rng) {
  std::stringstream ss{get<String const>(in["rng_state"])};
  ss >> std::hex >> *rng;
}

std::shared_ptr<HostDeviceVector<bst_feature_t>> ColumnSampler::ColSample(
    Context const *ctx, std::shared_ptr<HostDeviceVector<bst_feature_t>> p_features,
    float colsample) {
  if (colsample == 1.0f) {
    return p_features;
  }

  int n = std::max(1, static_cast<int>(colsample * p_features->Size()));
  auto p_new_features = std::make_shared<HostDeviceVector<bst_feature_t>>();

  if (ctx->IsCUDA()) {
#if defined(XGBOOST_USE_CUDA)
    cuda_impl::SampleFeature(ctx, n, p_features, p_new_features, this->feature_weights_,
                             &this->weight_buffer_, &this->idx_buffer_);
    return p_new_features;
#else
    AssertGPUSupport();
    return nullptr;
#endif  // defined(XGBOOST_USE_CUDA)
  }

  auto seed = ctx->Rng()();
  RandomEngine rng(seed);
  const auto &features = p_features->HostVector();
  CHECK_GT(features.size(), 0);

  auto &new_features = *p_new_features;

  if (!feature_weights_.Empty()) {
    auto const &h_features = p_features->HostVector();
    auto const &h_feature_weight = feature_weights_.ConstHostVector();
    auto &weight = this->weight_buffer_.HostVector();
    weight.resize(h_features.size());
    for (size_t i = 0; i < h_features.size(); ++i) {
      weight[i] = h_feature_weight[h_features[i]];
    }
    new_features.HostVector() =
        WeightedSamplingWithoutReplacement(ctx, &rng, p_features->HostVector(), weight, n);
  } else {
    new_features.Resize(features.size());
    std::copy(features.begin(), features.end(), new_features.HostVector().begin());
    std::shuffle(new_features.HostVector().begin(), new_features.HostVector().end(), rng);
    new_features.Resize(n);
  }
  std::sort(new_features.HostVector().begin(), new_features.HostVector().end());
  return p_new_features;
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/random.cu <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include <thrust/shuffle.h>  // for shuffle

#include <memory>  // for shared_ptr

#include "algorithm.cuh"     // for ArgSort
#include "cuda_context.cuh"  // for CUDAContext
#include "device_helpers.cuh"
#include "random.cuh"  // for DefaultRng, UniformRealDistribution
#include "random.h"
#include "xgboost/base.h"                // for bst_feature_t
#include "xgboost/context.h"             // for Context
#include "xgboost/host_device_vector.h"  // for HostDeviceVector

namespace xgboost::common::cuda_impl {
// GPU implementation for sampling without replacement, see the CPU version for references.
void WeightedSamplingWithoutReplacement(Context const *ctx, common::Span<bst_feature_t const> array,
                                        common::Span<float const> weights,
                                        common::Span<bst_feature_t> results,
                                        HostDeviceVector<bst_feature_t> *sorted_idx,
                                        std::uint32_t seed) {
  CUDAContext const *cuctx = ctx->CUDACtx();
  CHECK_EQ(array.size(), weights.size());
  // Sampling keys
  dh::caching_device_vector<float> keys(weights.size());

  auto d_keys = dh::ToSpan(keys);

  constexpr auto kEps = kRtEps;  // avoid CUDA compilation error
  thrust::for_each_n(cuctx->CTP(), thrust::make_counting_iterator(0ul), array.size(),
                     [=] XGBOOST_DEVICE(std::size_t i) {
                       DefaultRng rng{seed};
                       rng.discard(i);
                       UniformRealDistribution<float> dist;

                       auto w = std::max(weights[i], kEps);
                       auto u = dist(rng);
                       auto k = std::log(u) / w;
                       d_keys[i] = k;
                     });
  // Allocate buffer for sorted index.
  auto d_idx = dh::LazyResize(ctx, sorted_idx, keys.size());

  ArgSort<false>(ctx, d_keys, d_idx);

  // Filter the result according to sorted index.
  auto it = thrust::make_permutation_iterator(dh::tbegin(array), dh::tbegin(d_idx));
  // |array| == |weights| == |keys| == |sorted_idx| >= |results|
  for (auto size : {array.size(), weights.size(), keys.size()}) {
    CHECK_EQ(size, d_idx.size());
  }
  CHECK_GE(array.size(), results.size());
  thrust::copy_n(cuctx->CTP(), it, results.size(), dh::tbegin(results));
}

void SampleFeature(Context const *ctx, bst_feature_t n_features,
                   std::shared_ptr<HostDeviceVector<bst_feature_t>> p_features,
                   std::shared_ptr<HostDeviceVector<bst_feature_t>> p_new_features,
                   HostDeviceVector<float> const &feature_weights,
                   HostDeviceVector<float> *weight_buffer,
                   HostDeviceVector<bst_feature_t> *idx_buffer) {
  CUDAContext const *cuctx = ctx->CUDACtx();
  auto &new_features = *p_new_features;
  new_features.SetDevice(ctx->Device());
  p_features->SetDevice(ctx->Device());
  CHECK_LE(n_features, p_features->Size());

  auto seed = ctx->Rng()();

  if (!feature_weights.Empty()) {
    CHECK_LE(p_features->Size(), feature_weights.Size());
    idx_buffer->SetDevice(ctx->Device());
    feature_weights.SetDevice(ctx->Device());

    auto d_old_features = p_features->DeviceSpan();
    auto d_weight_buffer = dh::LazyResize(ctx, weight_buffer, d_old_features.size());
    // Filter weights according to the existing feature index.
    auto d_feature_weight = feature_weights.ConstDeviceSpan();
    auto it = thrust::make_permutation_iterator(dh::tcbegin(d_feature_weight),
                                                dh::tcbegin(d_old_features));
    thrust::copy_n(cuctx->CTP(), it, d_old_features.size(), dh::tbegin(d_weight_buffer));
    new_features.Resize(n_features);
    WeightedSamplingWithoutReplacement(ctx, d_old_features, d_weight_buffer,
                                       new_features.DeviceSpan(), idx_buffer, seed);
  } else {
    new_features.Resize(p_features->Size());
    new_features.Copy(*p_features);
    auto d_feat = new_features.DeviceSpan();
    thrust::default_random_engine rng;
    rng.seed(seed);
    thrust::shuffle(cuctx->CTP(), dh::tbegin(d_feat), dh::tend(d_feat), rng);
    new_features.Resize(n_features);
  }

  auto d_new_features = new_features.DeviceSpan();
  thrust::sort(cuctx->CTP(), dh::tbegin(d_new_features), dh::tend(d_new_features));
}

void InitFeatureSet(Context const *ctx,
                    std::shared_ptr<HostDeviceVector<bst_feature_t>> p_features) {
  CUDAContext const *cuctx = ctx->CUDACtx();
  auto d_features = p_features->DeviceSpan();
  thrust::sequence(cuctx->CTP(), dh::tbegin(d_features), dh::tend(d_features), 0);
}
}  // namespace xgboost::common::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/random.cuh <==
/**
 * Copyright 2026, XGBoost Contributors
 */
#pragma once

#if __has_include(<cuda/std/random>)
#define xgboost_HAS_CUDA_STD_RANDOM 1
#include <cuda/std/random>
#else
#include <thrust/random.h>
#endif

namespace xgboost::common::cuda_impl {
#if defined(xgboost_HAS_CUDA_STD_RANDOM)
using DefaultRng = cuda::std::philox4x64;
template <typename T>
using UniformRealDistribution = cuda::std::uniform_real_distribution<T>;
template <typename T>
using UniformIntDistribution = cuda::std::uniform_int_distribution<T>;
#else
using DefaultRng = thrust::default_random_engine;
template <typename T>
using UniformRealDistribution = thrust::uniform_real_distribution<T>;
template <typename T>
using UniformIntDistribution = thrust::uniform_int_distribution<T>;
#endif
}  // namespace xgboost::common::cuda_impl

#if defined(xgboost_HAS_CUDA_STD_RANDOM)
#undef xgboost_HAS_CUDA_STD_RANDOM
#endif


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/random.h <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file random.h
 * \brief Utility related to random.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_COMMON_RANDOM_H_
#define XGBOOST_COMMON_RANDOM_H_

#include <xgboost/logging.h>

#include <algorithm>
#include <functional>
#include <map>
#include <memory>
#include <numeric>
#include <vector>

#include "algorithm.h"        // ArgSort
#include "xgboost/context.h"  // Context
#include "xgboost/host_device_vector.h"

namespace xgboost::common {
/*
 * Original paper:
 * Weighted Random Sampling (2005; Efraimidis, Spirakis)
 *
 * Blog:
 * https://timvieira.github.io/blog/post/2019/09/16/algorithms-for-sampling-without-replacement/
*/
template <typename T>
std::vector<T> WeightedSamplingWithoutReplacement(Context const* ctx, RandomEngine* p_rng,
                                                  std::vector<T> const& array,
                                                  std::vector<float> const& weights, size_t n) {
  auto& rng = *p_rng;
  // ES sampling.
  CHECK_EQ(array.size(), weights.size());
  std::vector<float> keys(weights.size());
  std::uniform_real_distribution<float> dist;
  for (size_t i = 0; i < array.size(); ++i) {
    auto w = std::max(weights.at(i), kRtEps);
    auto u = dist(rng);
    auto k = std::log(u) / w;
    keys[i] = k;
  }
  auto ind = ArgSort<std::size_t>(ctx, keys.data(), keys.data() + keys.size(), std::greater<>{});
  ind.resize(n);

  std::vector<T> results(ind.size());
  for (size_t k = 0; k < ind.size(); ++k) {
    auto idx = ind[k];
    results[k] = array[idx];
  }
  return results;
}

namespace cuda_impl {
void SampleFeature(Context const* ctx, bst_feature_t n_features,
                   std::shared_ptr<HostDeviceVector<bst_feature_t>> p_features,
                   std::shared_ptr<HostDeviceVector<bst_feature_t>> p_new_features,
                   HostDeviceVector<float> const& feature_weights,
                   HostDeviceVector<float>* weight_buffer,
                   HostDeviceVector<bst_feature_t>* idx_buffer);

void InitFeatureSet(Context const* ctx,
                    std::shared_ptr<HostDeviceVector<bst_feature_t>> p_features);
}  // namespace cuda_impl

/**
 * @brief Handles selection of columns due to colsample_bytree, colsample_bylevel and
 * colsample_bynode parameters. Should be initialised before tree construction and to
 * reset when tree construction is completed.
 */
class ColumnSampler {
  std::shared_ptr<HostDeviceVector<bst_feature_t>> feature_set_tree_;
  std::map<int, std::shared_ptr<HostDeviceVector<bst_feature_t>>> feature_set_level_;
  HostDeviceVector<float> feature_weights_;
  float colsample_bylevel_{1.0f};
  float colsample_bytree_{1.0f};
  float colsample_bynode_{1.0f};

  // Used for weighted sampling.
  HostDeviceVector<bst_feature_t> idx_buffer_;
  HostDeviceVector<float> weight_buffer_;

  std::shared_ptr<HostDeviceVector<bst_feature_t>> ColSample(
      Context const* ctx, std::shared_ptr<HostDeviceVector<bst_feature_t>> p_features,
      float colsample);

 public:
  ColumnSampler() = default;

  /**
   * @brief Initialise this object before use.
   *
   * @param num_col
   * @param colsample_bynode  Sampling rate for node.
   * @param colsample_bylevel Sampling rate for tree level.
   * @param colsample_bytree  Sampling rate for tree.
   */
  void Init(Context const* ctx, int64_t num_col, HostDeviceVector<float> const& feature_weights,
            float colsample_bynode, float colsample_bylevel, float colsample_bytree) {
    this->feature_weights_.SetDevice(ctx->Device()), feature_weights.SetDevice(ctx->Device());
    this->feature_weights_.Resize(feature_weights.Size());
    this->feature_weights_.Copy(feature_weights);

    colsample_bylevel_ = colsample_bylevel;
    colsample_bytree_ = colsample_bytree;
    colsample_bynode_ = colsample_bynode;

    if (feature_set_tree_ == nullptr) {
      feature_set_tree_ = std::make_shared<HostDeviceVector<bst_feature_t>>();
    }
    Reset();

    // We process ColumnSampler on host for SYCL. So don't need to push data to device
    if (!ctx->Device().IsSycl()) {
      feature_set_tree_->SetDevice(ctx->Device());
    }
    feature_set_tree_->Resize(num_col);
    if (ctx->IsCUDA()) {
#if defined(XGBOOST_USE_CUDA)
      cuda_impl::InitFeatureSet(ctx, feature_set_tree_);
#else
      AssertGPUSupport();
#endif
    } else {
      std::iota(feature_set_tree_->HostVector().begin(), feature_set_tree_->HostVector().end(), 0);
    }

    feature_set_tree_ = ColSample(ctx, feature_set_tree_, colsample_bytree_);
  }

  /**
   * @brief Resets this object.
   */
  void Reset() {
    feature_set_tree_->Resize(0);
    feature_set_level_.clear();
  }

  /**
   * @brief Samples a feature set.
   *
   * @param ctx  The runtime context.
   * @param depth The tree depth of the node at which to sample.
   * @return The sampled feature set.
   *
   * @note If colsample_bynode_ < 1.0, this method creates a new feature set each time it
   * is called. Therefore, it should be called only once per node.
   *
   * @note With distributed xgboost, this function must be called exactly once for the
   * construction of each tree node, and must be called the same number of times in each
   * process and with the same parameters to return the same feature set across processes.
   */
  std::shared_ptr<HostDeviceVector<bst_feature_t>> GetFeatureSet(Context const* ctx, int depth) {
    if (colsample_bylevel_ == 1.0f && colsample_bynode_ == 1.0f) {
      return feature_set_tree_;
    }

    if (feature_set_level_.count(depth) == 0) {
      // Level sampling, level does not yet exist so generate it
      feature_set_level_[depth] = ColSample(ctx, feature_set_tree_, colsample_bylevel_);
    }
    if (colsample_bynode_ == 1.0f) {
      // Level sampling
      auto ptr = feature_set_level_[depth];
      ptr->SetDevice(ctx->Device());
      return ptr;
    }
    // Need to sample for the node individually
    auto ptr = ColSample(ctx, feature_set_level_[depth], colsample_bynode_);
    ptr->SetDevice(ctx->Device());
    return ptr;
  }
};

void SaveRng(Json* p_out, RandomEngine const& rng);
void LoadRng(Json const& in, RandomEngine* rng);
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_RANDOM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/ranking_utils.cc <==
/**
 * Copyright 2023 by XGBoost contributors
 */
#include "ranking_utils.h"

#include <algorithm>          // for copy_n, max, min, none_of, all_of
#include <cstddef>            // for size_t
#include <cstdio>             // for sscanf
#include <functional>         // for greater
#include <string>             // for char_traits, string

#include "algorithm.h"        // for ArgSort
#include "linalg_op.h"        // for cbegin, cend
#include "optional_weight.h"  // for MakeOptionalWeights
#include "threading_utils.h"  // for ParallelFor
#include "xgboost/base.h"     // for bst_group_t
#include "xgboost/context.h"  // for Context
#include "xgboost/data.h"     // for MetaInfo
#include "xgboost/linalg.h"   // for All, TensorView, Range
#include "xgboost/logging.h"  // for CHECK_EQ

namespace xgboost::ltr {
void RankingCache::InitOnCPU(Context const* ctx, MetaInfo const& info) {
  if (info.group_ptr_.empty()) {
    group_ptr_.Resize(2, 0);
    group_ptr_.HostVector()[1] = info.num_row_;
  } else {
    group_ptr_.HostVector() = info.group_ptr_;
  }

  auto const& gptr = group_ptr_.ConstHostVector();
  for (std::size_t i = 1; i < gptr.size(); ++i) {
    std::size_t n = gptr[i] - gptr[i - 1];
    max_group_size_ = std::max(max_group_size_, n);
  }

  double sum_weights = 0;
  auto n_groups = Groups();
  auto device = ctx->Device().IsSycl() ? DeviceOrd::CPU() : ctx->Device();
  auto weight = common::MakeOptionalWeights(device, info.weights_);
  for (bst_omp_uint k = 0; k < n_groups; ++k) {
    sum_weights += weight[k];
  }
  weight_norm_ = static_cast<double>(n_groups) / sum_weights;
}

common::Span<std::size_t const> RankingCache::MakeRankOnCPU(Context const* ctx,
                                                            common::Span<float const> predt) {
  auto gptr = this->DataGroupPtr(ctx);
  auto rank = this->sorted_idx_cache_.HostSpan();
  CHECK_EQ(rank.size(), predt.size());

  common::ParallelFor(this->Groups(), ctx->Threads(), [&](auto g) {
    auto cnt = gptr[g + 1] - gptr[g];
    auto g_predt = predt.subspan(gptr[g], cnt);
    auto g_rank = rank.subspan(gptr[g], cnt);
    auto sorted_idx = common::ArgSort<std::size_t>(
        ctx, g_predt.data(), g_predt.data() + g_predt.size(), std::greater<>{});
    CHECK_EQ(g_rank.size(), sorted_idx.size());
    std::copy_n(sorted_idx.data(), sorted_idx.size(), g_rank.data());
  });

  return rank;
}

#if !defined(XGBOOST_USE_CUDA)
void RankingCache::InitOnCUDA(Context const*, MetaInfo const&) { common::AssertGPUSupport(); }
common::Span<std::size_t const> RankingCache::MakeRankOnCUDA(Context const*,
                                                             common::Span<float const>) {
  common::AssertGPUSupport();
  return {};
}
#endif  // !defined()

void NDCGCache::InitOnCPU(Context const* ctx, MetaInfo const& info) {
  auto const h_group_ptr = this->DataGroupPtr(ctx);

  discounts_.Resize(MaxGroupSize(), 0);
  auto& h_discounts = discounts_.HostVector();
  for (std::size_t i = 0; i < MaxGroupSize(); ++i) {
    h_discounts[i] = CalcDCGDiscount(i);
  }

  auto n_groups = h_group_ptr.size() - 1;
  auto h_labels = info.labels.HostView().Slice(linalg::All(), 0);

  CheckNDCGLabels(this->Param(), h_labels,
                  [](auto beg, auto end, auto op) { return std::none_of(beg, end, op); });

  inv_idcg_.Reshape(n_groups);
  auto h_inv_idcg = inv_idcg_.HostView();
  std::size_t topk = this->Param().TopK();
  auto const exp_gain = this->Param().ndcg_exp_gain;

  common::ParallelFor(n_groups, ctx->Threads(), [&](auto g) {
    auto g_labels = h_labels.Slice(linalg::Range(h_group_ptr[g], h_group_ptr[g + 1]));
    auto sorted_idx = common::ArgSort<std::size_t>(ctx, linalg::cbegin(g_labels),
                                                   linalg::cend(g_labels), std::greater<>{});

    double idcg{0.0};
    for (std::size_t i = 0; i < std::min(g_labels.Size(), topk); ++i) {
      if (exp_gain) {
        idcg += h_discounts[i] * CalcDCGGain(g_labels(sorted_idx[i]));
      } else {
        idcg += h_discounts[i] * g_labels(sorted_idx[i]);
      }
    }
    h_inv_idcg(g) = CalcInvIDCG(idcg);
  });
}

#if !defined(XGBOOST_USE_CUDA)
void NDCGCache::InitOnCUDA(Context const*, MetaInfo const&) { common::AssertGPUSupport(); }
#endif  // !defined(XGBOOST_USE_CUDA)

DMLC_REGISTER_PARAMETER(LambdaRankParam);

void PreCache::InitOnCPU(Context const*, MetaInfo const& info) {
  auto const& h_label = info.labels.HostView().Slice(linalg::All(), 0);
  CheckPreLabels("pre", h_label,
                 [](auto beg, auto end, auto op) { return std::all_of(beg, end, op); });
}

#if !defined(XGBOOST_USE_CUDA)
void PreCache::InitOnCUDA(Context const*, MetaInfo const&) { common::AssertGPUSupport(); }
#endif  // !defined(XGBOOST_USE_CUDA)

void MAPCache::InitOnCPU(Context const*, MetaInfo const& info) {
  auto const& h_label = info.labels.HostView().Slice(linalg::All(), 0);
  CheckPreLabels("map", h_label,
                 [](auto beg, auto end, auto op) { return std::all_of(beg, end, op); });
}

#if !defined(XGBOOST_USE_CUDA)
void MAPCache::InitOnCUDA(Context const*, MetaInfo const&) { common::AssertGPUSupport(); }
#endif  // !defined(XGBOOST_USE_CUDA)

std::string ParseMetricName(StringView name, StringView param, position_t* topn, bool* minus) {
  std::string out_name;
  if (!param.empty()) {
    std::ostringstream os;
    if (std::sscanf(param.c_str(), "%u[-]?", topn) == 1) {
      os << name << '@' << param;
      out_name = os.str();
    } else {
      os << name << param;
      out_name = os.str();
    }
    if (*param.crbegin() == '-') {
      *minus = true;
    }
  } else {
    out_name = name.c_str();
  }
  return out_name;
}

std::string MakeMetricName(StringView name, position_t topn, bool minus) {
  std::ostringstream ss;
  if (topn == LambdaRankParam::NotSet()) {
    ss << name;
  } else {
    ss << name << "@" << topn;
  }
  if (minus) {
    ss << "-";
  }
  std::string out_name = ss.str();
  return out_name;
}
}  // namespace xgboost::ltr


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/ranking_utils.cu <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include <thrust/functional.h>                  // for maximum
#include <thrust/iterator/counting_iterator.h>  // for make_counting_iterator
#include <thrust/logical.h>                     // for none_of, all_of
#include <thrust/reduce.h>                      // for reduce
#include <thrust/scan.h>                        // for inclusive_scan

#include <cstddef>           // for size_t
#include <cuda/std/utility>  // for pair

#include "algorithm.cuh"       // for SegmentedArgSort
#include "cuda_context.cuh"    // for CUDAContext
#include "device_helpers.cuh"  // for MakeTransformIterator, LaunchN
#include "optional_weight.h"   // for MakeOptionalWeights, OptionalWeights
#include "ranking_utils.cuh"   // for ThreadsForMean
#include "ranking_utils.h"
#include "threading_utils.cuh"  // for SegmentedTrapezoidThreads
#include "xgboost/base.h"       // for XGBOOST_DEVICE, bst_group_t
#include "xgboost/context.h"    // for Context
#include "xgboost/linalg.h"     // for VectorView, All, Range
#include "xgboost/logging.h"    // for CHECK
#include "xgboost/span.h"       // for Span

namespace xgboost::ltr {
namespace cuda_impl {
void CalcQueriesDCG(Context const* ctx, linalg::VectorView<float const> d_labels,
                    common::Span<std::size_t const> d_sorted_idx, bool exp_gain,
                    common::Span<bst_group_t const> d_group_ptr, std::size_t k,
                    linalg::VectorView<double> out_dcg) {
  CHECK_EQ(d_group_ptr.size() - 1, out_dcg.Size());
  using IdxGroup = cuda::std::pair<std::size_t, std::size_t>;
  auto group_it = dh::MakeTransformIterator<IdxGroup>(
      thrust::make_counting_iterator(0ull), [=] XGBOOST_DEVICE(std::size_t idx) {
        return cuda::std::make_pair(idx, dh::SegmentId(d_group_ptr, idx));
      });
  auto value_it = dh::MakeTransformIterator<double>(
      group_it,
      [exp_gain, d_labels, d_group_ptr, k,
       d_sorted_idx] XGBOOST_DEVICE(IdxGroup const& l) -> double {
        auto g_begin = d_group_ptr[l.second];
        auto g_size = d_group_ptr[l.second + 1] - g_begin;

        auto idx_in_group = l.first - g_begin;
        if (idx_in_group >= k) {
          return 0.0;
        }
        double gain{0.0};
        auto g_sorted_idx = d_sorted_idx.subspan(g_begin, g_size);
        auto g_labels = d_labels.Slice(linalg::Range(g_begin, g_begin + g_size));

        if (exp_gain) {
          gain = ltr::CalcDCGGain(g_labels(g_sorted_idx[idx_in_group]));
        } else {
          gain = g_labels(g_sorted_idx[idx_in_group]);
        }
        double discount = CalcDCGDiscount(idx_in_group);
        return gain * discount;
      });

  CHECK(out_dcg.Contiguous());
  std::size_t bytes;
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(nullptr, bytes, value_it, out_dcg.Values().data(),
                                                d_group_ptr.size() - 1, d_group_ptr.data(),
                                                d_group_ptr.data() + 1, ctx->CUDACtx()->Stream()));
  dh::TemporaryArray<char> temp(bytes);
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(
      temp.data().get(), bytes, value_it, out_dcg.Values().data(), d_group_ptr.size() - 1,
      d_group_ptr.data(), d_group_ptr.data() + 1, ctx->CUDACtx()->Stream()));
}

void CalcQueriesInvIDCG(Context const* ctx, linalg::VectorView<float const> d_labels,
                        common::Span<bst_group_t const> d_group_ptr,
                        linalg::VectorView<double> out_inv_IDCG, ltr::LambdaRankParam const& p) {
  CHECK_GE(d_group_ptr.size(), 2ul);
  size_t n_groups = d_group_ptr.size() - 1;
  CHECK_EQ(out_inv_IDCG.Size(), n_groups);
  dh::device_vector<std::size_t> sorted_idx(d_labels.Size());
  auto d_sorted_idx = dh::ToSpan(sorted_idx);
  common::SegmentedArgSort<false, true>(ctx, d_labels.Values(), d_group_ptr, d_sorted_idx);
  CalcQueriesDCG(ctx, d_labels, d_sorted_idx, p.ndcg_exp_gain, d_group_ptr, p.TopK(), out_inv_IDCG);
  dh::LaunchN(out_inv_IDCG.Size(), ctx->CUDACtx()->Stream(),
              [out_inv_IDCG] XGBOOST_DEVICE(size_t idx) mutable {
                double idcg = out_inv_IDCG(idx);
                out_inv_IDCG(idx) = CalcInvIDCG(idcg);
              });
}
}  // namespace cuda_impl

namespace {
struct CheckNDCGOp {
  CUDAContext const* cuctx;
  template <typename It, typename Op>
  bool operator()(It beg, It end, Op op) {
    return thrust::none_of(cuctx->CTP(), beg, end, op);
  }
};
struct CheckMAPOp {
  CUDAContext const* cuctx;
  template <typename It, typename Op>
  bool operator()(It beg, It end, Op op) {
    return thrust::all_of(cuctx->CTP(), beg, end, op);
  }
};

struct ThreadGroupOp {
  common::Span<bst_group_t const> d_group_ptr;
  std::size_t n_pairs;

  common::Span<std::size_t> out_thread_group_ptr;

  XGBOOST_DEVICE void operator()(std::size_t i) {
    out_thread_group_ptr[i + 1] =
        cuda_impl::ThreadsForMean(d_group_ptr[i + 1] - d_group_ptr[i], n_pairs);
  }
};

struct GroupSizeOp {
  common::Span<bst_group_t const> d_group_ptr;

  XGBOOST_DEVICE auto operator()(std::size_t i) -> std::size_t {
    return d_group_ptr[i + 1] - d_group_ptr[i];
  }
};

struct WeightOp {
  common::OptionalWeights d_weight;
  XGBOOST_DEVICE auto operator()(std::size_t i) -> double { return d_weight[i]; }
};
}  // anonymous namespace

void RankingCache::InitOnCUDA(Context const* ctx, MetaInfo const& info) {
  CUDAContext const* cuctx = ctx->CUDACtx();

  group_ptr_.SetDevice(ctx->Device());
  if (info.group_ptr_.empty()) {
    group_ptr_.Resize(2, 0);
    group_ptr_.HostVector()[1] = info.num_row_;
  } else {
    auto const& h_group_ptr = info.group_ptr_;
    group_ptr_.Resize(h_group_ptr.size());
    auto d_group_ptr = group_ptr_.DeviceSpan();
    dh::safe_cuda(cudaMemcpyAsync(d_group_ptr.data(), h_group_ptr.data(), d_group_ptr.size_bytes(),
                                  cudaMemcpyHostToDevice, cuctx->Stream()));
  }

  auto d_group_ptr = DataGroupPtr(ctx);
  std::size_t n_groups = Groups();

  auto it = dh::MakeTransformIterator<std::size_t>(thrust::make_counting_iterator(0ul),
                                                   GroupSizeOp{d_group_ptr});
  max_group_size_ =
      thrust::reduce(cuctx->CTP(), it, it + n_groups, 0ul, thrust::maximum<std::size_t>{});

  threads_group_ptr_.SetDevice(ctx->Device());
  threads_group_ptr_.Resize(n_groups + 1, 0);
  auto d_threads_group_ptr = threads_group_ptr_.DeviceSpan();
  if (param_.HasTruncation()) {
    n_cuda_threads_ =
        common::SegmentedTrapezoidThreads(ctx, d_group_ptr, d_threads_group_ptr, Param().NumPair());
  } else {
    auto n_pairs = Param().NumPair();
    dh::LaunchN(n_groups, cuctx->Stream(),
                ThreadGroupOp{d_group_ptr, n_pairs, d_threads_group_ptr});
    thrust::inclusive_scan(cuctx->CTP(), dh::tcbegin(d_threads_group_ptr),
                           dh::tcend(d_threads_group_ptr), dh::tbegin(d_threads_group_ptr));
    n_cuda_threads_ = info.num_row_ * param_.NumPair();
  }

  sorted_idx_cache_.SetDevice(ctx->Device());
  sorted_idx_cache_.Resize(info.labels.Size(), 0);

  auto weight = common::MakeOptionalWeights(ctx->Device(), info.weights_);
  auto w_it =
      dh::MakeTransformIterator<double>(thrust::make_counting_iterator(0ul), WeightOp{weight});
  weight_norm_ = static_cast<double>(n_groups) / thrust::reduce(w_it, w_it + n_groups);
}

common::Span<std::size_t const> RankingCache::MakeRankOnCUDA(Context const* ctx,
                                                             common::Span<float const> predt) {
  auto d_sorted_idx = sorted_idx_cache_.DeviceSpan();
  auto d_group_ptr = DataGroupPtr(ctx);
  common::SegmentedArgSort<false, true>(ctx, predt, d_group_ptr, d_sorted_idx);
  return d_sorted_idx;
}

void NDCGCache::InitOnCUDA(Context const* ctx, MetaInfo const& info) {
  CUDAContext const* cuctx = ctx->CUDACtx();
  auto labels = info.labels.View(ctx->Device()).Slice(linalg::All(), 0);
  CheckNDCGLabels(this->Param(), labels, CheckNDCGOp{cuctx});

  auto d_group_ptr = this->DataGroupPtr(ctx);

  std::size_t n_groups = d_group_ptr.size() - 1;
  inv_idcg_ = linalg::Zeros<double>(ctx, n_groups);
  auto d_inv_idcg = inv_idcg_.View(ctx->Device());
  cuda_impl::CalcQueriesInvIDCG(ctx, labels, d_group_ptr, d_inv_idcg, this->Param());
  CHECK_GE(this->Param().NumPair(), 1ul);

  discounts_.SetDevice(ctx->Device());
  discounts_.Resize(MaxGroupSize());
  auto d_discount = discounts_.DeviceSpan();
  dh::LaunchN(MaxGroupSize(), cuctx->Stream(),
              [=] XGBOOST_DEVICE(std::size_t i) { d_discount[i] = CalcDCGDiscount(i); });
}

void PreCache::InitOnCUDA(Context const* ctx, MetaInfo const& info) {
  auto const d_label = info.labels.View(ctx->Device()).Slice(linalg::All(), 0);
  CheckPreLabels("pre", d_label, CheckMAPOp{ctx->CUDACtx()});
}

void MAPCache::InitOnCUDA(Context const* ctx, MetaInfo const& info) {
  auto const d_label = info.labels.View(ctx->Device()).Slice(linalg::All(), 0);
  CheckPreLabels("map", d_label, CheckMAPOp{ctx->CUDACtx()});
}
}  // namespace xgboost::ltr


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/ranking_utils.cuh <==
/**
 * Copyright 2023 by XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_RANKING_UTILS_CUH_
#define XGBOOST_COMMON_RANKING_UTILS_CUH_

#include <cstddef>            // for size_t

#include "ranking_utils.h"    // for LambdaRankParam
#include "xgboost/base.h"     // for bst_group_t, XGBOOST_DEVICE
#include "xgboost/context.h"  // for Context
#include "xgboost/linalg.h"   // for VectorView
#include "xgboost/span.h"     // for Span

namespace xgboost {
namespace ltr {
namespace cuda_impl {
void CalcQueriesDCG(Context const *ctx, linalg::VectorView<float const> d_labels,
                    common::Span<std::size_t const> d_sorted_idx, bool exp_gain,
                    common::Span<bst_group_t const> d_group_ptr, std::size_t k,
                    linalg::VectorView<double> out_dcg);

void CalcQueriesInvIDCG(Context const *ctx, linalg::VectorView<float const> d_labels,
                        common::Span<bst_group_t const> d_group_ptr,
                        linalg::VectorView<double> out_inv_IDCG, ltr::LambdaRankParam const &p);

// Functions for creating number of threads for CUDA, and getting back the number of pairs
// from the number of threads.
XGBOOST_DEVICE __forceinline__ std::size_t ThreadsForMean(std::size_t group_size,
                                                          std::size_t n_pairs) {
  return group_size * n_pairs;
}
// Number of threads in a group divided by the number of samples in this group, returns
// the number of pairs for pair-wise ltr with sampling.
XGBOOST_DEVICE __forceinline__ std::size_t PairsForGroup(std::size_t n_threads,
                                                         std::size_t group_size) {
  return n_threads / group_size;
}
}  // namespace cuda_impl
}  // namespace ltr
}  // namespace xgboost
#endif  // XGBOOST_COMMON_RANKING_UTILS_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/ranking_utils.h <==
/**
 * Copyright 2023 by XGBoost contributors
 */
#ifndef XGBOOST_COMMON_RANKING_UTILS_H_
#define XGBOOST_COMMON_RANKING_UTILS_H_
#include <algorithm>                     // for min
#include <cmath>                         // for log2, fabs, floor
#include <cstddef>                       // for size_t
#include <cstdint>                       // for uint32_t, uint8_t, int32_t
#include <limits>                        // for numeric_limits
#include <string>                        // for char_traits, string
#include <vector>                        // for vector

#include "dmlc/parameter.h"              // for FieldEntry, DMLC_DECLARE_FIELD
#include "error_msg.h"                   // for GroupWeight, GroupSize, InvalidCUDAOrdinal
#include "xgboost/base.h"                // for XGBOOST_DEVICE, bst_group_t
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for MetaInfo
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/linalg.h"              // for Vector, VectorView, Tensor
#include "xgboost/logging.h"             // for CHECK_EQ, CHECK
#include "xgboost/parameter.h"           // for XGBoostParameter
#include "xgboost/span.h"                // for Span
#include "xgboost/string_view.h"         // for StringView

namespace xgboost::ltr {
/**
 * \brief Relevance degree
 */
using rel_degree_t = std::uint32_t;  // NOLINT
/**
 * \brief top-k position
 */
using position_t = std::uint32_t;  // NOLINT

/**
 * \brief Maximum relevance degree for NDCG
 */
constexpr std::size_t MaxRel() { return sizeof(rel_degree_t) * 8 - 1; }
static_assert(MaxRel() == 31);

XGBOOST_DEVICE inline double CalcDCGGain(rel_degree_t label) {
  return static_cast<double>((1u << label) - 1);
}

XGBOOST_DEVICE inline double CalcDCGDiscount(std::size_t idx) {
  return 1.0 / std::log2(static_cast<double>(idx) + 2.0);
}

XGBOOST_DEVICE inline double CalcInvIDCG(double idcg) {
  auto inv_idcg = (idcg == 0.0 ? 0.0 : (1.0 / idcg));  // handle irrelevant document
  return inv_idcg;
}

enum class PairMethod : std::int32_t {
  kTopK = 0,
  kMean = 1,
};
}  // namespace xgboost::ltr

DECLARE_FIELD_ENUM_CLASS(xgboost::ltr::PairMethod);

namespace xgboost::ltr {
struct LambdaRankParam : public XGBoostParameter<LambdaRankParam> {
 private:
  static constexpr position_t DefaultK() { return 32; }
  static constexpr position_t DefaultSamplePairs() { return 1; }

 protected:
  // pairs
  // should be accessed by getter for auto configuration.
  // nolint so that we can keep the string name.
  PairMethod lambdarank_pair_method{PairMethod::kTopK};  // NOLINT
  std::size_t lambdarank_num_pair_per_sample{NotSet()};  // NOLINT

 public:
  static constexpr position_t NotSet() { return std::numeric_limits<position_t>::max(); }

  // unbiased
  bool lambdarank_unbiased{false};
  bool lambdarank_normalization{true};
  bool lambdarank_score_normalization{true};
  double lambdarank_bias_norm{1.0};
  // ndcg
  bool ndcg_exp_gain{true};

  bool operator==(LambdaRankParam const& that) const {
    return lambdarank_pair_method == that.lambdarank_pair_method &&
           lambdarank_num_pair_per_sample == that.lambdarank_num_pair_per_sample &&
           lambdarank_unbiased == that.lambdarank_unbiased &&
           lambdarank_normalization == that.lambdarank_normalization &&
           lambdarank_score_normalization == that.lambdarank_score_normalization &&
           lambdarank_bias_norm == that.lambdarank_bias_norm && ndcg_exp_gain == that.ndcg_exp_gain;
  }
  bool operator!=(LambdaRankParam const& that) const { return !(*this == that); }

  [[nodiscard]] double Regularizer() const { return 1.0 / (1.0 + this->lambdarank_bias_norm); }

  /**
   * \brief Get number of pairs for each sample
   */
  [[nodiscard]] position_t NumPair() const {
    if (lambdarank_num_pair_per_sample == NotSet()) {
      switch (lambdarank_pair_method) {
        case PairMethod::kMean:
          return DefaultSamplePairs();
        case PairMethod::kTopK:
          return DefaultK();
      }
    } else {
      return lambdarank_num_pair_per_sample;
    }
    LOG(FATAL) << "Unreachable.";
    return 0;
  }

  [[nodiscard]] bool HasTruncation() const { return lambdarank_pair_method == PairMethod::kTopK; }
  [[nodiscard]] bool IsMean() const { return lambdarank_pair_method == PairMethod::kMean; }

  // Used for evaluation metric and cache initialization, iterate through top-k or the whole list
  [[nodiscard]] auto TopK() const {
    if (HasTruncation()) {
      return NumPair();
    } else {
      return NotSet();
    }
  }

  DMLC_DECLARE_PARAMETER(LambdaRankParam) {
    DMLC_DECLARE_FIELD(lambdarank_pair_method)
        .set_default(PairMethod::kTopK)
        .add_enum("mean", PairMethod::kMean)
        .add_enum("topk", PairMethod::kTopK)
        .describe("Method for constructing pairs.");
    DMLC_DECLARE_FIELD(lambdarank_num_pair_per_sample)
        .set_default(NotSet())
        .set_lower_bound(1)
        .describe("Number of pairs for each sample in the list.");
    DMLC_DECLARE_FIELD(lambdarank_unbiased)
        .set_default(false)
        .describe("Unbiased lambda mart. Use extended IPW to debias click position");
    DMLC_DECLARE_FIELD(lambdarank_normalization)
        .set_default(true)
        .describe("Whether to normalize the leaf value for lambda rank.");
    DMLC_DECLARE_FIELD(lambdarank_score_normalization)
        .set_default(true)
        .describe("Whether to normalize the delta by prediction score difference.");
    DMLC_DECLARE_FIELD(lambdarank_bias_norm)
        .set_default(1.0)
        .set_lower_bound(0.0)
        .describe("Lp regularization for unbiased lambdarank.");
    DMLC_DECLARE_FIELD(ndcg_exp_gain)
        .set_default(true)
        .describe("When set to true, the label gain is 2^rel - 1, otherwise it's rel.");
  }
};

/**
 * \brief Common cached items for ranking tasks.
 */
class RankingCache {
 private:
  void InitOnCPU(Context const* ctx, MetaInfo const& info);
  void InitOnCUDA(Context const* ctx, MetaInfo const& info);
  // Cached parameter
  LambdaRankParam param_;
  // offset to data groups.
  HostDeviceVector<bst_group_t> group_ptr_;
  // store the sorted index of prediction.
  HostDeviceVector<std::size_t> sorted_idx_cache_;
  // Maximum size of group
  std::size_t max_group_size_{0};
  // Normalization for weight
  double weight_norm_{1.0};
  /**
   * CUDA cache
   */
  // offset to threads assigned to each group for gradient calculation
  HostDeviceVector<std::size_t> threads_group_ptr_;
  // Sorted index of label for finding buckets.
  HostDeviceVector<std::size_t> y_sorted_idx_cache_;
  // Cached labels sorted by the model
  HostDeviceVector<float> y_ranked_by_model_;
  // Rounding factor for CUDA deterministic floating point summation. One rounding factor
  // for each ranking group.
  linalg::Vector<GradientPair> roundings_;
  // rounding factor for cost
  HostDeviceVector<double> cost_rounding_;
  // temporary storage for creating rounding factors. Stored as byte to avoid having cuda
  // data structure in here.
  HostDeviceVector<std::uint8_t> max_lambdas_;
  // total number of cuda threads used for gradient calculation
  std::size_t n_cuda_threads_{0};

  // Create model rank list on GPU
  common::Span<std::size_t const> MakeRankOnCUDA(Context const* ctx,
                                                 common::Span<float const> predt);
  // Create model rank list on CPU
  common::Span<std::size_t const> MakeRankOnCPU(Context const* ctx,
                                                common::Span<float const> predt);

 protected:
  [[nodiscard]] std::size_t MaxGroupSize() const { return max_group_size_; }

 public:
  RankingCache(Context const* ctx, MetaInfo const& info, LambdaRankParam const& p) : param_{p} {
    CHECK(param_.GetInitialised());
    if (!info.group_ptr_.empty()) {
      CHECK_EQ(info.group_ptr_.back(), info.labels.Size())
          << error::GroupSize() << "the size of label.";
    }
    if (ctx->IsCUDA()) {
      this->InitOnCUDA(ctx, info);
    } else {
      this->InitOnCPU(ctx, info);
    }
    if (!info.weights_.Empty()) {
      CHECK_EQ(Groups(), info.weights_.Size()) << error::GroupWeight();
    }
    if (param_.HasTruncation()) {
      CHECK_GE(param_.NumPair(), 1);
    }
  }
  [[nodiscard]] std::size_t MaxPositionSize() const {
    // Use truncation level as bound.
    if (param_.HasTruncation()) {
      return param_.NumPair();
    }
    // Hardcoded maximum size of positions to track. We don't need too many of them as the
    // bias decreases exponentially.
    return std::min(max_group_size_, static_cast<std::size_t>(32));
  }
  // Constructed as [1, n_samples] if group ptr is not supplied by the user
  common::Span<bst_group_t const> DataGroupPtr(Context const* ctx) const {
    group_ptr_.SetDevice(ctx->Device());
    return ctx->IsCUDA() ? group_ptr_.ConstDeviceSpan() : group_ptr_.ConstHostSpan();
  }

  [[nodiscard]] auto const& Param() const { return param_; }
  [[nodiscard]] std::size_t Groups() const { return group_ptr_.Size() - 1; }
  [[nodiscard]] double WeightNorm() const { return weight_norm_; }

  // Create a rank list by model prediction
  common::Span<std::size_t const> SortedIdx(Context const* ctx, common::Span<float const> predt) {
    if (sorted_idx_cache_.Empty()) {
      sorted_idx_cache_.SetDevice(ctx->Device());
      sorted_idx_cache_.Resize(predt.size());
    }
    if (ctx->IsCUDA()) {
      return this->MakeRankOnCUDA(ctx, predt);
    } else {
      return this->MakeRankOnCPU(ctx, predt);
    }
  }
  // The function simply returns a uninitialized buffer as this is only used by the
  // objective for creating pairs.
  common::Span<std::size_t> SortedIdxY(Context const* ctx, std::size_t n_samples) {
    CHECK(ctx->IsCUDA()) << error::InvalidCUDAOrdinal();
    if (y_sorted_idx_cache_.Empty()) {
      y_sorted_idx_cache_.SetDevice(ctx->Device());
      y_sorted_idx_cache_.Resize(n_samples);
    }
    return y_sorted_idx_cache_.DeviceSpan();
  }
  common::Span<float> RankedY(Context const* ctx, std::size_t n_samples) {
    CHECK(ctx->IsCUDA()) << error::InvalidCUDAOrdinal();
    if (y_ranked_by_model_.Empty()) {
      y_ranked_by_model_.SetDevice(ctx->Device());
      y_ranked_by_model_.Resize(n_samples);
    }
    return y_ranked_by_model_.DeviceSpan();
  }

  // CUDA cache getters, the cache is shared between metric and objective, some of these
  // fields are initialized lazily to avoid unnecessary allocation.
  [[nodiscard]] common::Span<std::size_t const> CUDAThreadsGroupPtr() const {
    CHECK(!threads_group_ptr_.Empty());
    return threads_group_ptr_.ConstDeviceSpan();
  }
  [[nodiscard]] std::size_t CUDAThreads() const { return n_cuda_threads_; }

  [[nodiscard]] linalg::VectorView<GradientPair> CUDARounding(Context const* ctx) {
    if (roundings_.Size() == 0) {
      roundings_.SetDevice(ctx->Device());
      roundings_.Reshape(Groups());
    }
    return roundings_.View(ctx->Device());
  }
  [[nodiscard]] common::Span<double> CUDACostRounding(Context const* ctx) {
    if (cost_rounding_.Size() == 0) {
      cost_rounding_.SetDevice(ctx->Device());
      cost_rounding_.Resize(1);
    }
    return cost_rounding_.DeviceSpan();
  }
  template <typename Type>
  common::Span<Type> MaxLambdas(Context const* ctx, std::size_t n) {
    max_lambdas_.SetDevice(ctx->Device());
    std::size_t bytes = n * sizeof(Type);
    if (bytes != max_lambdas_.Size()) {
      max_lambdas_.Resize(bytes);
    }
    return common::Span<Type>{reinterpret_cast<Type*>(max_lambdas_.DevicePointer()), n};
  }
};

class NDCGCache : public RankingCache {
  // NDCG discount
  HostDeviceVector<double> discounts_;
  // 1.0 / IDCG
  linalg::Vector<double> inv_idcg_;
  /**
   * CUDA cache
   */
  // store the intermediate DCG calculation result for metric
  linalg::Vector<double> dcg_;

 public:
  void InitOnCPU(Context const* ctx, MetaInfo const& info);
  void InitOnCUDA(Context const* ctx, MetaInfo const& info);

 public:
  NDCGCache(Context const* ctx, MetaInfo const& info, LambdaRankParam const& p)
      : RankingCache{ctx, info, p} {
    if (ctx->IsCUDA()) {
      this->InitOnCUDA(ctx, info);
    } else {
      this->InitOnCPU(ctx, info);
    }
  }

  linalg::VectorView<double const> InvIDCG(Context const* ctx) const {
  // This function doesn't have sycl-specific implementation yet.
  // For that reason we transfer data to host in case of sycl is used for propper execution.
    return inv_idcg_.View(ctx->Device().IsSycl() ? DeviceOrd::CPU() : ctx->Device());
  }
  common::Span<double const> Discount(Context const* ctx) const {
    return ctx->IsCUDA() ? discounts_.ConstDeviceSpan() : discounts_.ConstHostSpan();
  }
  linalg::VectorView<double> Dcg(Context const* ctx) {
    if (dcg_.Size() == 0) {
      dcg_.SetDevice(ctx->Device());
      dcg_.Reshape(this->Groups());
    }
    return dcg_.View(ctx->Device().IsSycl() ? DeviceOrd::CPU() : ctx->Device());
  }
};

/**
 * \brief Validate label for NDCG
 *
 * \tparam NoneOf Implementation of std::none_of. Specified as a parameter to reuse the
 *                check for both CPU and GPU.
 */
template <typename NoneOf>
void CheckNDCGLabels(ltr::LambdaRankParam const& p, linalg::VectorView<float const> labels,
                     NoneOf none_of) {
  auto d_labels = labels.Values();
  if (p.ndcg_exp_gain) {
    auto label_is_integer =
        none_of(d_labels.data(), d_labels.data() + d_labels.size(), [] XGBOOST_DEVICE(float v) {
          auto l = std::floor(v);
          return std::fabs(l - v) > kRtEps || v < 0.0f;
        });
    CHECK(label_is_integer)
        << "When using relevance degree as target, label must be either 0 or positive integer.";
  }

  if (p.ndcg_exp_gain) {
    auto label_is_valid = none_of(d_labels.data(), d_labels.data() + d_labels.size(),
                                  [] XGBOOST_DEVICE(ltr::rel_degree_t v) { return v > MaxRel(); });
    CHECK(label_is_valid) << "Relevance degress must be lesser than or equal to " << MaxRel()
                          << " when the exponential NDCG gain function is used. "
                          << "Set `ndcg_exp_gain` to false to use custom DCG gain.";
  }
}

template <typename AllOf>
bool IsBinaryRel(linalg::VectorView<float const> label, AllOf all_of) {
  auto s_label = label.Values();
  return all_of(s_label.data(), s_label.data() + s_label.size(), [] XGBOOST_DEVICE(float y) {
    return std::abs(y - 1.0f) < kRtEps || std::abs(y - 0.0f) < kRtEps;
  });
}
/**
 * \brief Validate label for precision-based metric.
 *
 * \tparam Implementation of std::all_of. Specified as a parameter to reuse the check for
 *         both CPU and GPU.
 */
template <typename AllOf>
void CheckPreLabels(StringView name, linalg::VectorView<float const> label, AllOf all_of) {
  auto is_binary = IsBinaryRel(label, all_of);
  CHECK(is_binary) << name << " can only be used with binary labels.";
}

class PreCache : public RankingCache {
  HostDeviceVector<double> pre_;

  void InitOnCPU(Context const* ctx, MetaInfo const& info);
  void InitOnCUDA(Context const* ctx, MetaInfo const& info);

 public:
  PreCache(Context const* ctx, MetaInfo const& info, LambdaRankParam const& p)
      : RankingCache{ctx, info, p} {
    if (ctx->IsCUDA()) {
      this->InitOnCUDA(ctx, info);
    } else {
      this->InitOnCPU(ctx, info);
    }
  }

  common::Span<double> Pre(Context const* ctx) {
    if (pre_.Empty()) {
      pre_.SetDevice(ctx->Device());
      pre_.Resize(this->Groups());
    }
    return ctx->IsCUDA() ? pre_.DeviceSpan() : pre_.HostSpan();
  }
};

class MAPCache : public RankingCache {
  // Total number of relevant documents for each group
  HostDeviceVector<double> n_rel_;
  // \sum l_k/k
  HostDeviceVector<double> acc_;
  HostDeviceVector<double> map_;
  // Number of samples in this dataset.
  std::size_t n_samples_{0};

  void InitOnCPU(Context const* ctx, MetaInfo const& info);
  void InitOnCUDA(Context const* ctx, MetaInfo const& info);

 public:
  MAPCache(Context const* ctx, MetaInfo const& info, LambdaRankParam const& p)
      : RankingCache{ctx, info, p}, n_samples_{static_cast<std::size_t>(info.num_row_)} {
    if (ctx->IsCUDA()) {
      this->InitOnCUDA(ctx, info);
    } else {
      this->InitOnCPU(ctx, info);
    }
  }

  common::Span<double> NumRelevant(Context const* ctx) {
    if (n_rel_.Empty()) {
      n_rel_.SetDevice(ctx->Device());
      n_rel_.Resize(n_samples_);
    }
    return ctx->IsCUDA() ? n_rel_.DeviceSpan() : n_rel_.HostSpan();
  }
  common::Span<double> Acc(Context const* ctx) {
    if (acc_.Empty()) {
      acc_.SetDevice(ctx->Device());
      acc_.Resize(n_samples_);
    }
    return ctx->IsCUDA() ? acc_.DeviceSpan() : acc_.HostSpan();
  }
  common::Span<double> Map(Context const* ctx) {
    if (map_.Empty()) {
      map_.SetDevice(ctx->Device());
      map_.Resize(this->Groups());
    }
    return ctx->IsCUDA() ? map_.DeviceSpan() : map_.HostSpan();
  }
};

/**
 * \brief Parse name for ranking metric given parameters.
 *
 * \param [in] name   Null terminated string for metric name
 * \param [in] param  Null terminated string for parameter like the `3-` in `ndcg@3-`.
 * \param [out] topn  Top n documents parsed from param. Unchanged if it's not specified.
 * \param [out] minus Whether we should turn the score into loss. Unchanged if it's not
 *                    specified.
 *
 * \return The name of the metric.
 */
std::string ParseMetricName(StringView name, StringView param, position_t* topn, bool* minus);

/**
 * \brief Parse name for ranking metric given parameters.
 */
std::string MakeMetricName(StringView name, position_t topn, bool minus);
}  // namespace xgboost::ltr
#endif  // XGBOOST_COMMON_RANKING_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/ref_resource_view.cuh <==
/**
 * Copyright 2024-2025, XGBoost Contributors
 */
#pragma once

#include <cstddef>  // for size_t
#include <memory>   // for make_shared

#include "cuda_context.cuh"     // for CUDAContext
#include "cuda_stream.h"        // for StreamRef
#include "ref_resource_view.h"  // for RefResourceView
#include "resource.cuh"         // for CudaAllocResource
#include "xgboost/context.h"    // for Context

namespace xgboost::common {
/**
 * @brief Make a fixed size `RefResourceView` with cudaMalloc resource.
 */
template <typename T>
[[nodiscard]] RefResourceView<T> MakeFixedVecWithCudaMalloc(std::size_t n_elements) {
  auto resource = std::make_shared<common::CudaMallocResource>(n_elements * sizeof(T));
  auto ref = RefResourceView{resource->DataAs<T>(), n_elements, resource};
  return ref;
}

template <typename T>
[[nodiscard]] RefResourceView<T> MakeCudaGrowOnly(std::size_t n_elements) {
  auto resource = std::make_shared<common::CudaGrowOnlyResource>(n_elements * sizeof(T));
  auto ref = RefResourceView{resource->DataAs<T>(), n_elements, resource};
  return ref;
}

/**
 * @brief Initialize the data in addition to allocation.
 */
template <typename T>
[[nodiscard]] RefResourceView<T> MakeFixedVecWithCudaMalloc(Context const* ctx,
                                                            std::size_t n_elements, T const& init) {
  auto ref = MakeFixedVecWithCudaMalloc<T>(n_elements);
  thrust::fill_n(ctx->CUDACtx()->CTP(), ref.data(), ref.size(), init);
  return ref;
}

template <typename T>
[[nodiscard]] RefResourceView<T> MakeFixedVecWithPinnedMalloc(std::size_t n_elements) {
  auto resource = std::make_shared<common::CudaPinnedResource>(n_elements * sizeof(T));
  auto ref = RefResourceView{resource->DataAs<T>(), n_elements, resource};
  return ref;
}

/**
 * @brief Create a fixed size resource view from a shared pinned memory pool.
 */
template <typename T>
[[nodiscard]] RefResourceView<T> MakeFixedVecWithPinnedMemPool(
    std::shared_ptr<cuda_impl::HostPinnedMemPool> pool, std::size_t n_elements,
    curt::StreamRef stream) {
  auto resource = std::make_shared<common::HostPinnedMemPoolResource>(
      std::move(pool), n_elements * sizeof(T), stream);
  auto ref = RefResourceView{resource->DataAs<T>(), n_elements, resource};
  return ref;
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/ref_resource_view.h <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_REF_RESOURCE_VIEW_H_
#define XGBOOST_COMMON_REF_RESOURCE_VIEW_H_

#include <algorithm>    // for fill_n
#include <cstdint>      // for uint64_t
#include <cstring>      // for memcpy
#include <memory>       // for shared_ptr, make_shared
#include <type_traits>  // for is_reference_v, remove_reference_t, is_same_v
#include <utility>      // for swap, move

#include "io.h"               // for ResourceHandler, AlignedResourceReadStream, MallocResource
#include "threading_utils.h"  // for ParallelForBlock
#include "xgboost/context.h"  // for Context
#include "xgboost/logging.h"
#include "xgboost/span.h"  // for Span

namespace xgboost::common {
/**
 * @brief A vector-like type that holds a reference counted resource.
 *
 *    The vector size is immutable after construction. This way we can swap the underlying
 *    resource when needed.
 */
template <typename T>
class RefResourceView {
  static_assert(!std::is_reference_v<T>);

 public:
  using value_type = T;             // NOLINT
  using size_type = std::uint64_t;  // NOLINT

 private:
  value_type* ptr_{nullptr};
  size_type size_{0};
  std::shared_ptr<common::ResourceHandler> mem_{nullptr};

 protected:
  void Init(value_type* ptr, size_type size, std::shared_ptr<common::ResourceHandler> mem) {
    ptr_ = ptr;
    size_ = size;
    mem_ = std::move(mem);
  }

 public:
  /**
   * @brief Construct a view on ptr with length n. The ptr is held by the mem resource.
   *
   * @param ptr  The pointer to view.
   * @param n    The length of the view.
   * @param mem  The owner of the pointer.
   */
  RefResourceView(value_type* ptr, size_type n, std::shared_ptr<common::ResourceHandler> mem)
      : ptr_{ptr}, size_{n}, mem_{std::move(mem)} {
    CHECK_GE(mem_->Size(), n);
  }

  ~RefResourceView() = default;

  RefResourceView() = default;
  RefResourceView(RefResourceView const& that) = delete;
  RefResourceView& operator=(RefResourceView const& that) = delete;
  /**
   * @brief We allow move assignment for lazy initialization.
   */
  RefResourceView(RefResourceView&& that) = default;
  RefResourceView& operator=(RefResourceView&& that) = default;

  [[nodiscard]] size_type size() const { return size_; }  // NOLINT
  [[nodiscard]] size_type size_bytes() const {            // NOLINT
    return Span<const value_type>{data(), static_cast<std::size_t>(size())}.size_bytes();
  }
  [[nodiscard]] value_type* data() { return ptr_; };              // NOLINT
  [[nodiscard]] value_type const* data() const { return ptr_; };  // NOLINT
  [[nodiscard]] bool empty() const { return size() == 0; }        // NOLINT

  [[nodiscard]] auto cbegin() const { return data(); }         // NOLINT
  [[nodiscard]] auto begin() { return data(); }                // NOLINT
  [[nodiscard]] auto begin() const { return cbegin(); }        // NOLINT
  [[nodiscard]] auto cend() const { return data() + size(); }  // NOLINT
  [[nodiscard]] auto end() { return data() + size(); }         // NOLINT
  [[nodiscard]] auto end() const { return cend(); }            // NOLINT

  [[nodiscard]] auto const& front() const { return data()[0]; }          // NOLINT
  [[nodiscard]] auto& front() { return data()[0]; }                      // NOLINT
  [[nodiscard]] auto const& back() const { return data()[size() - 1]; }  // NOLINT
  [[nodiscard]] auto& back() { return data()[size() - 1]; }              // NOLINT

  [[nodiscard]] value_type& operator[](size_type i) { return ptr_[i]; }
  [[nodiscard]] value_type const& operator[](size_type i) const { return ptr_[i]; }
  [[nodiscard]] value_type& at(size_type i) {  // NOLINT
    SPAN_LT(i, this->size_);
    return ptr_[i];
  }
  [[nodiscard]] value_type const& at(size_type i) const {  // NOLINT
    SPAN_LT(i, this->size_);
    return ptr_[i];
  }
  [[nodiscard]] Span<std::add_const_t<T>> ToSpan() const { return {this->data(), this->size()}; }
  [[nodiscard]] Span<T> ToSpan() { return {this->data(), this->size()}; }

  /**
   * @brief Get the underlying resource.
   */
  auto Resource() const { return mem_; }
};

/**
 * @brief Read a vector from stream. Accepts both `std::vector` and `RefResourceView`.
 *
 *  If the output vector is a referenced counted view, no copying occur.
 */
template <typename Vec>
[[nodiscard]] bool ReadVec(common::AlignedResourceReadStream* fi, Vec* vec) {
  std::uint64_t n{0};
  if (!fi->Read(&n)) {
    return false;
  }
  if (n == 0) {
    return true;
  }

  using T = typename Vec::value_type;
  auto expected_bytes = sizeof(T) * n;

  auto [ptr, n_bytes] = fi->Consume(expected_bytes);
  if (n_bytes != expected_bytes) {
    return false;
  }

  if constexpr (std::is_same_v<Vec, RefResourceView<T>>) {
    *vec = RefResourceView<T>{reinterpret_cast<T*>(ptr), n, fi->Share()};
  } else {
    vec->resize(n);
    std::memcpy(vec->data(), ptr, n_bytes);
  }
  return true;
}

/**
 * @brief Write a vector to stream. Accepts both `std::vector` and `RefResourceView`.
 */
template <typename Vec>
[[nodiscard]] std::size_t WriteVec(AlignedFileWriteStream* fo, Vec const& vec) {
  std::size_t bytes{0};
  auto n = static_cast<std::uint64_t>(vec.size());
  bytes += fo->Write(n);
  if (n == 0) {
    return sizeof(n);
  }

  using T = typename std::remove_reference_t<decltype(vec)>::value_type;
  bytes += fo->Write(vec.data(), vec.size() * sizeof(T));

  return bytes;
}

/**
 * @brief Make a fixed size `RefResourceView` with malloc resource.
 */
template <typename T>
[[nodiscard]] RefResourceView<T> MakeFixedVecWithMalloc(std::size_t n_elements, T const& init) {
  auto resource = std::make_shared<common::MallocResource>(n_elements * sizeof(T));
  auto ref = RefResourceView{resource->DataAs<T>(), n_elements, resource};
  std::fill_n(ref.data(), ref.size(), init);
  return ref;
}

/**
 * @brief Make a fixed size `RefResourceView` with malloc resource.
 *
 * Use n_threads to initialize the storage
 */
template <typename T>
[[nodiscard]] RefResourceView<T> MakeFixedVecWithMalloc(Context const* ctx, std::size_t n_elements,
                                                        T const& init) {
  auto resource = std::make_shared<common::MallocResource>(n_elements * sizeof(T));
  auto ref = RefResourceView{resource->DataAs<T>(), n_elements, resource};
  common::ParallelForBlock(n_elements, ctx->Threads(), [&](auto&& block) {
    std::fill_n(ref.data() + block.begin(), block.Size(), init);
  });
  return ref;
}

template <typename T>
class ReallocVector : public RefResourceView<T> {
  static_assert(!std::is_reference_v<T>);
  static_assert(!std::is_const_v<T>);
  static_assert(std::is_trivially_copyable_v<T>);

  using Upper = RefResourceView<T>;
  using size_type = typename Upper::size_type;    // NOLINT
  using value_type = typename Upper::value_type;  // NOLINT

 public:
  ReallocVector() : RefResourceView<T>{MakeFixedVecWithMalloc(0, T{})} {}

  ReallocVector(size_type n, value_type const& init)
      : RefResourceView<T>{MakeFixedVecWithMalloc(n, init)} {}
  ReallocVector(ReallocVector const& that) = delete;
  ReallocVector(ReallocVector&& that) = delete;
  ReallocVector& operator=(ReallocVector const& that) = delete;
  ReallocVector& operator=(ReallocVector&& that) = delete;

  void Resize(typename Upper::size_type new_size) {
    auto resource = std::dynamic_pointer_cast<common::MallocResource>(this->Resource());
    CHECK(resource);
    resource->Resize(new_size * sizeof(T));
    this->Init(resource->template DataAs<T>(), new_size, resource);
  }
};
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_REF_RESOURCE_VIEW_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/resource.cu <==
/**
 * Copyright 2024-2025, XGBoost Contributors
 */
#include "cuda_stream.h"       // for DefaultStream
#include "device_helpers.cuh"  // for CurrentDevice
#include "resource.cuh"
#include "xgboost/string_view.h"  // for StringView

namespace xgboost::common {
CudaMmapResource::CudaMmapResource(StringView path, std::size_t offset, std::size_t length)
    : ResourceHandler{kCudaMmap},
      handle_{detail::OpenMmap(std::string{path}, offset, length),
              [](MMAPFile* handle) {
                // Don't close the mmap while CUDA kernel is running.
                if (handle) {
                  curt::DefaultStream().Sync();
                }
                detail::CloseMmap(handle);
              }},
      n_{length} {
  auto device = dh::CurrentDevice();
  auto ptr = handle_->BasePtr();
#if (CUDA_VERSION / 1000) >= 13
  cudaMemLocation loc;
  loc.type = cudaMemLocationTypeDevice;
  loc.id = device;
#else
  auto loc = device;
#endif  // (CUDA_VERSION / 1000) >= 13
  dh::safe_cuda(cudaMemAdvise(ptr.data(), ptr.size(), cudaMemAdviseSetReadMostly, loc));
  dh::safe_cuda(cudaMemAdvise(ptr.data(), ptr.size(), cudaMemAdviseSetPreferredLocation, loc));
  dh::safe_cuda(cudaMemAdvise(ptr.data(), ptr.size(), cudaMemAdviseSetAccessedBy, loc));
#if (CUDA_VERSION / 1000) >= 13
  dh::safe_cuda(cudaMemPrefetchAsync(ptr.data(), ptr.size(), loc, 0, curt::DefaultStream()));
#else
  dh::safe_cuda(cudaMemPrefetchAsync(ptr.data(), ptr.size(), device, curt::DefaultStream()));
#endif  // (CUDA_VERSION / 1000) >= 13
}

[[nodiscard]] void* CudaMmapResource::Data() {
  if (!handle_) {
    return nullptr;
  }
  return this->handle_->Data();
}

[[nodiscard]] std::size_t CudaMmapResource::Size() const { return n_; }

CudaMmapResource::~CudaMmapResource() noexcept(false) = default;

PrivateCudaMmapConstStream::~PrivateCudaMmapConstStream() noexcept(false) = default;
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/resource.cuh <==
/**
 * Copyright 2024-2026, XGBoost Contributors
 */
#pragma once
#include <cstddef>     // for size_t
#include <functional>  // for function
#include <utility>     // for move

#include "cuda_pinned_allocator.h"  // for SamAllocator, HostPinnedMemPool
#include "cuda_stream.h"            // for StreamRef
#include "device_vector.cuh"        // for DeviceUVector, GrowOnlyVirtualMemVec
#include "io.h"                     // for ResourceHandler, MMAPFile
#include "xgboost/string_view.h"    // for StringView

namespace xgboost::common {
/**
 * @brief Resource backed by `cudaMalloc`.
 */
class CudaMallocResource : public ResourceHandler {
  dh::DeviceUVector<std::byte> storage_;

  void Clear() noexcept(true) { this->Resize(0); }

 public:
  explicit CudaMallocResource(std::size_t n_bytes) : ResourceHandler{kCudaMalloc} {
    this->Resize(n_bytes);
  }
  ~CudaMallocResource() noexcept(true) override { this->Clear(); }

  [[nodiscard]] void* Data() override { return storage_.data(); }
  [[nodiscard]] std::size_t Size() const override { return storage_.size(); }
  void Resize(std::size_t n_bytes) { this->storage_.resize(n_bytes); }
};

/**
 * @brief Device resource that only grows in size.
 */
class CudaGrowOnlyResource : public ResourceHandler {
  static auto MakeNew() {
    return std::make_unique<dh::detail::GrowOnlyVirtualMemVec>(CU_MEM_LOCATION_TYPE_DEVICE);
  }

  std::unique_ptr<dh::detail::GrowOnlyVirtualMemVec> alloc_;
  std::size_t n_bytes_{0};

 public:
  explicit CudaGrowOnlyResource(std::size_t n_bytes)
      : ResourceHandler{kCudaGrowOnly}, alloc_{MakeNew()} {
    this->Resize(n_bytes);
  }
  void Resize(std::size_t n_bytes, curt::StreamRef stream = curt::DefaultStream()) {
    this->alloc_->GrowTo(n_bytes, stream);
    this->n_bytes_ = n_bytes;
  }
  void Clear() {
    this->alloc_.reset();
    this->alloc_ = MakeNew();
    this->n_bytes_ = 0;
  }
  [[nodiscard]] void* Data() final { return this->alloc_->data(); }
  [[nodiscard]] std::size_t Size() const final { return this->n_bytes_; }
};

class CudaPinnedResource : public ResourceHandler {
  std::vector<std::byte, cuda_impl::SamAllocator<std::byte>> storage_;

  void Clear() noexcept(true) { this->Resize(0); }

 public:
  explicit CudaPinnedResource(std::size_t n_bytes) : ResourceHandler{kCudaHostCache} {
    this->Resize(n_bytes);
  }
  ~CudaPinnedResource() noexcept(true) override { this->Clear(); }

  [[nodiscard]] void* Data() override { return storage_.data(); }
  [[nodiscard]] std::size_t Size() const override { return storage_.size(); }
  void Resize(std::size_t n_bytes) { this->storage_.resize(n_bytes); }
};

/**
 * @brief Resource for fixed-size memory allocated by @ref HostPinnedMemPool.
 *
 * This container shares the pool but owns the memory.
 */
class HostPinnedMemPoolResource : public ResourceHandler {
  std::shared_ptr<cuda_impl::HostPinnedMemPool> pool_;
  std::size_t n_bytes_;
  curt::StreamRef stream_;
  void* ptr_;

 public:
  explicit HostPinnedMemPoolResource(std::shared_ptr<cuda_impl::HostPinnedMemPool> pool,
                                     std::size_t n_bytes, curt::StreamRef stream)
      : ResourceHandler{kCudaPinnedMemPool},
        pool_{std::move(pool)},
        n_bytes_{n_bytes},
        stream_{stream},
        ptr_{this->pool_->AllocateAsync(n_bytes, stream)} {}
  ~HostPinnedMemPoolResource() override { this->pool_->DeallocateAsync(this->ptr_, this->stream_); }
  [[nodiscard]] std::size_t Size() const override { return this->n_bytes_; }
  [[nodiscard]] void* Data() override { return this->ptr_; }
};

class CudaMmapResource : public ResourceHandler {
  std::unique_ptr<MMAPFile, std::function<void(MMAPFile*)>> handle_;
  std::size_t n_;

 public:
  CudaMmapResource() : ResourceHandler{kCudaMmap} {}
  CudaMmapResource(StringView path, std::size_t offset, std::size_t length);
  ~CudaMmapResource() noexcept(false) override;

  [[nodiscard]] void* Data() override;
  [[nodiscard]] std::size_t Size() const override;
};

class PrivateCudaMmapConstStream : public AlignedResourceReadStream {
 public:
  explicit PrivateCudaMmapConstStream(StringView path, std::size_t offset, std::size_t length)
      : AlignedResourceReadStream{
            std::shared_ptr<CudaMmapResource>{new CudaMmapResource{path, offset, length}}} {}
  ~PrivateCudaMmapConstStream() noexcept(false) override;
};
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/row_set.h <==
/**
 * Copyright 2017-2024, XGBoost Contributors
 * \file row_set.h
 * \brief Quick Utility to compute subset of rows
 * \author Philip Cho, Tianqi Chen
 */
#ifndef XGBOOST_COMMON_ROW_SET_H_
#define XGBOOST_COMMON_ROW_SET_H_

#include <cstddef>   // for size_t
#include <iterator>  // for distance
#include <vector>    // for vector

#include "xgboost/base.h"     // for bst_node_t
#include "xgboost/logging.h"  // for CHECK

namespace xgboost::common {
/**
 * @brief Collection of rows for each tree node.
 */
class RowSetCollection {
 public:
  RowSetCollection() = default;
  RowSetCollection(RowSetCollection const&) = delete;
  RowSetCollection(RowSetCollection&&) = default;
  RowSetCollection& operator=(RowSetCollection const&) = delete;
  RowSetCollection& operator=(RowSetCollection&&) = default;

  /**
   * @brief data structure to store an instance set, a subset of rows (instances)
   *        associated with a particular node in a decision tree.
   */
  struct Elem {
   private:
    bst_idx_t* begin_{nullptr};
    bst_idx_t* end_{nullptr};

   public:
    bst_node_t node_id{-1};
    // id of node associated with this instance set; -1 means uninitialized
    Elem() = default;
    Elem(bst_idx_t* begin, bst_idx_t* end, bst_node_t node_id = -1)
        : begin_(begin), end_(end), node_id(node_id) {}

    // Disable copy ctor to avoid casting away the constness via copy.
    Elem(Elem const& that) = delete;
    Elem& operator=(Elem const& that) = delete;
    Elem(Elem&& that) = default;
    Elem& operator=(Elem&& that) = default;

    [[nodiscard]] std::size_t Size() const { return std::distance(begin(), end()); }

    [[nodiscard]] bst_idx_t const* begin() const { return this->begin_; }  // NOLINT
    [[nodiscard]] bst_idx_t const* end() const { return this->end_; }      // NOLINT
    [[nodiscard]] bst_idx_t* begin() { return this->begin_; }              // NOLINT
    [[nodiscard]] bst_idx_t* end() { return this->end_; }                  // NOLINT
  };

  [[nodiscard]] std::vector<Elem>::const_iterator begin() const {  // NOLINT
    return elem_of_each_node_.cbegin();
  }
  [[nodiscard]] std::vector<Elem>::const_iterator end() const {  // NOLINT
    return elem_of_each_node_.cend();
  }

  [[nodiscard]] std::size_t Size() const { return std::distance(begin(), end()); }

  /** @brief return corresponding element set given the node_id */
  [[nodiscard]] Elem const& operator[](bst_node_t node_id) const {
    Elem const& e = elem_of_each_node_[node_id];
    return e;
  }
  /** @brief return corresponding element set given the node_id */
  [[nodiscard]] Elem& operator[](bst_node_t node_id) {
    Elem& e = elem_of_each_node_[node_id];
    return e;
  }

  // clear up things
  void Clear() {
    elem_of_each_node_.clear();
  }
  // initialize node id 0->everything
  void Init() {
    CHECK(elem_of_each_node_.empty());

    if (row_indices_.empty()) {  // edge case: empty instance set
      constexpr bst_idx_t* kBegin = nullptr;
      constexpr bst_idx_t* kEnd = nullptr;
      static_assert(kEnd - kBegin == 0);
      elem_of_each_node_.emplace_back(kBegin, kEnd, 0);
      return;
    }

    bst_idx_t* begin = row_indices_.data();
    bst_idx_t* end = row_indices_.data() + row_indices_.size();
    elem_of_each_node_.emplace_back(begin, end, 0);
  }

  [[nodiscard]] std::vector<bst_idx_t>* Data() { return &row_indices_; }
  [[nodiscard]] std::vector<bst_idx_t> const* Data() const { return &row_indices_; }

  // split rowset into two
  void AddSplit(bst_node_t node_id, bst_node_t left_node_id, bst_node_t right_node_id,
                bst_idx_t n_left, bst_idx_t n_right) {
    Elem& e = elem_of_each_node_[node_id];

    bst_idx_t* all_begin{nullptr};
    bst_idx_t* begin{nullptr};
    bst_idx_t* end{nullptr};
    if (e.begin() == nullptr) {
      CHECK_EQ(n_left, 0);
      CHECK_EQ(n_right, 0);
    } else {
      all_begin = row_indices_.data();
      begin = all_begin + (e.begin() - all_begin);
      end = elem_of_each_node_[node_id].end();
    }

    CHECK_EQ(n_left + n_right, e.Size());
    CHECK_LE(begin + n_left, e.end());
    CHECK_EQ(begin + n_left + n_right, e.end());

    if (left_node_id >= static_cast<bst_node_t>(elem_of_each_node_.size())) {
      elem_of_each_node_.resize(left_node_id + 1);
    }
    if (right_node_id >= static_cast<bst_node_t>(elem_of_each_node_.size())) {
      elem_of_each_node_.resize(right_node_id + 1);
    }

    elem_of_each_node_[left_node_id] = Elem{begin, begin + n_left, left_node_id};
    elem_of_each_node_[right_node_id] = Elem{begin + n_left, end, right_node_id};
    elem_of_each_node_[node_id] = Elem{nullptr, nullptr, -1};
  }

 private:
  // stores the row indexes in the set
  std::vector<bst_idx_t> row_indices_;
  // vector: node_id -> elements
  std::vector<Elem> elem_of_each_node_;
};
}  // namespace xgboost::common

#endif  // XGBOOST_COMMON_ROW_SET_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/stats.cc <==
/**
 * Copyright 2022-2024, XGBoost Contributors
 */
#include "stats.h"

#include <cstddef>  // std::size_t
#include <numeric>  // std::accumulate

#include "../collective/aggregator.h"    // for GlobalSum
#include "linalg_op.h"                   // for Matrix
#include "optional_weight.h"             // OptionalWeights
#include "threading_utils.h"             // ParallelFor, MemStackAllocator
#include "transform_iterator.h"          // MakeIndexTransformIter
#include "xgboost/context.h"             // Context
#include "xgboost/host_device_vector.h"  // HostDeviceVector
#include "xgboost/linalg.h"              // Tensor, UnravelIndex, Apply
#include "xgboost/logging.h"             // CHECK_EQ

namespace xgboost::common {
void Median(Context const* ctx, linalg::Matrix<float> const& t,
            HostDeviceVector<float> const& weights, linalg::Tensor<float, 1>* out) {
  if (ctx->IsCUDA()) {
    weights.SetDevice(ctx->Device());
    auto opt_weights = OptionalWeights(weights.ConstDeviceSpan());
    auto t_v = t.View(ctx->Device());
    cuda_impl::Median(ctx, t_v, opt_weights, out);
    return;
  }

  auto opt_weights = OptionalWeights(weights.ConstHostSpan());
  auto t_v = t.HostView();
  out->Reshape(t.Shape(1));
  auto h_out = out->HostView();
  for (std::size_t i{0}; i < t.Shape(1); ++i) {
    auto ti_v = t_v.Slice(linalg::All(), i);
    auto iter = linalg::cbegin(ti_v);
    float q{0};
    if (opt_weights.Empty()) {
      q = common::Quantile(ctx, 0.5, iter, iter + ti_v.Size());
    } else {
      CHECK_NE(t_v.Shape(1), 0);
      auto w_it = common::MakeIndexTransformIter([&](std::size_t i) { return opt_weights[i]; });
      q = common::WeightedQuantile(ctx, 0.5, iter, iter + ti_v.Size(), w_it);
    }
    h_out(i) = q;
  }
}

void Mean(Context const* ctx, linalg::VectorView<float const> v, linalg::Vector<float>* out) {
  out->SetDevice(ctx->Device());
  out->Reshape(1);

  if (ctx->IsCUDA()) {
    cuda_impl::Mean(ctx, v, out->View(ctx->Device()));
  } else if (ctx->IsSycl()) {
    sycl_impl::Mean(ctx, v, out->View(ctx->Device()));
  } else {
    auto h_v = v;
    float n = v.Size();
    MemStackAllocator<float, DefaultMaxThreads()> tloc(ctx->Threads(), 0.0f);
    ParallelFor(v.Size(), ctx->Threads(),
                [&](auto i) { tloc[omp_get_thread_num()] += h_v(i) / n; });
    auto ret = std::accumulate(tloc.cbegin(), tloc.cend(), .0f);
    out->HostView()(0) = ret;
  }
}

void SampleMean(Context const* ctx, linalg::Matrix<float> const& v, linalg::Vector<float>* out) {
  *out = linalg::Zeros<float>(ctx, std::max(v.Shape(1), decltype(v.Shape(1)){1}));
  if (!ctx->IsCUDA()) {
    auto h_v = v.HostView();
    CHECK(h_v.CContiguous());
    std::int64_t n_samples = v.Shape(0);
    SafeColl(collective::GlobalSum(ctx, linalg::MakeVec(&n_samples, 1)));
    auto n_columns = v.Shape(1);
    auto h_out = out->HostView();

    auto n_rows_f64 = static_cast<double>(n_samples);
    for (std::size_t j = 0; j < n_columns; ++j) {
      MemStackAllocator<double, DefaultMaxThreads()> mean_tloc(ctx->Threads(), 0.0);
      ParallelFor(v.Shape(0), ctx->Threads(),
                  [&](auto i) { mean_tloc[omp_get_thread_num()] += (h_v(i, j) / n_rows_f64); });
      auto mean = std::accumulate(mean_tloc.cbegin(), mean_tloc.cend(), 0.0);
      h_out(j) = mean;
    }
    SafeColl(collective::GlobalSum(ctx, h_out));
  } else {
    auto d_v = v.View(ctx->Device());
    auto d_out = out->View(ctx->Device());
    cuda_impl::SampleMean(ctx, d_v, d_out);
  }
}

void WeightedSampleMean(Context const* ctx, linalg::Matrix<float> const& v,
                        HostDeviceVector<float> const& w, linalg::Vector<float>* out) {
  *out = linalg::Zeros<float>(ctx, std::max(v.Shape(1), decltype(v.Shape(1)){1}));
  CHECK_EQ(v.Shape(0), w.Size());
  if (!ctx->IsCUDA()) {
    auto h_v = v.HostView();
    auto h_w = w.ConstHostSpan();
    auto sum_w = std::accumulate(h_w.data(), h_w.data() + h_w.size(), 0.0);
    SafeColl(collective::GlobalSum(ctx, linalg::MakeVec(&sum_w, 1)));
    CHECK_GT(sum_w, 0.0) << "weights must contain at least one non-zero value.";
    auto h_out = out->HostView();
    for (std::size_t j = 0; j < v.Shape(1); ++j) {
      MemStackAllocator<double, DefaultMaxThreads()> mean_tloc(ctx->Threads(), 0.0);
      ParallelFor(v.Shape(0), ctx->Threads(),
                  [&](auto i) { mean_tloc[omp_get_thread_num()] += (h_v(i, j) / sum_w * h_w(i)); });
      auto mean = std::accumulate(mean_tloc.cbegin(), mean_tloc.cend(), 0.0);
      h_out(j) = mean;
    }
    SafeColl(collective::GlobalSum(ctx, h_out));
  } else {
    auto d_v = v.View(ctx->Device());
    w.SetDevice(ctx->Device());
    auto d_w = w.ConstDeviceSpan();
    auto d_out = out->View(ctx->Device());
    cuda_impl::WeightedSampleMean(ctx, d_v, d_w, d_out);
  }
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/stats.cu <==
/**
 * Copyright 2022-2026, XGBoost Contributors
 */

#include <thrust/iterator/counting_iterator.h>  // for make_counting_iterator
#include <thrust/reduce.h>                      // for reduce_by_key

#include <cstddef>  // size_t

#include "../collective/aggregator.h"  // for GlobalSum
#include "cuda_context.cuh"            // CUDAContext
#include "device_helpers.cuh"          // dh::MakeTransformIterator, tcbegin, tcend
#include "optional_weight.h"           // common::OptionalWeights
#include "stats.cuh"          // common::SegmentedQuantile, common::SegmentedWeightedQuantile
#include "xgboost/base.h"     // for XGBOOST_DEVICE
#include "xgboost/context.h"  // for Context
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/linalg.h"              // for TensorView, UnravelIndex, Apply

namespace xgboost::common::cuda_impl {
void Median(Context const* ctx, linalg::TensorView<float const, 2> t,
            common::OptionalWeights weights, linalg::Tensor<float, 1>* out) {
  CHECK_GE(t.Shape(1), 1);
  auto n_rows = t.Shape(0);
  auto n_columns = t.Shape(1);
  HostDeviceVector<std::size_t> segments(n_columns + 1, 0);
  segments.SetDevice(ctx->Device());
  auto d_segments = segments.DeviceSpan();
  dh::LaunchN(d_segments.size(), ctx->CUDACtx()->Stream(),
              [=] XGBOOST_DEVICE(std::size_t i) { d_segments[i] = n_rows * i; });
  auto val_it = dh::MakeTransformIterator<float>(thrust::make_counting_iterator(0ul),
                                                 [=] XGBOOST_DEVICE(std::size_t i) {
                                                   auto cidx = i / n_rows;
                                                   auto ridx = i % n_rows;
                                                   return t(ridx, cidx);
                                                 });

  out->SetDevice(ctx->Device());
  out->Reshape(n_columns);
  if (weights.Empty()) {
    common::SegmentedQuantile(ctx, 0.5, dh::tcbegin(d_segments), dh::tcend(d_segments), val_it,
                              val_it + t.Size(), out->Data());
  } else {
    auto w_it = dh::MakeTransformIterator<float>(thrust::make_counting_iterator(0ul),
                                                 [=] XGBOOST_DEVICE(std::size_t i) {
                                                   auto ridx = i % n_rows;
                                                   return weights[ridx];
                                                 });
    common::SegmentedWeightedQuantile(ctx, 0.5, dh::tcbegin(d_segments), dh::tcend(d_segments),
                                      val_it, val_it + t.Size(), w_it, w_it + t.Size(),
                                      out->Data());
  }
}

void Mean(Context const* ctx, linalg::VectorView<float const> v, linalg::VectorView<float> out) {
  float n = v.Size();
  auto it = dh::MakeTransformIterator<float>(
      thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) { return v(i) / n; });
  std::size_t bytes;
  CHECK_EQ(out.Size(), 1);
  auto s = ctx->CUDACtx()->Stream();
  dh::safe_cuda(cub::DeviceReduce::Sum(nullptr, bytes, it, out.Values().data(), v.Size(), s));
  dh::TemporaryArray<char> temp{bytes};
  dh::safe_cuda(
      cub::DeviceReduce::Sum(temp.data().get(), bytes, it, out.Values().data(), v.Size(), s));
}

void SampleMean(Context const* ctx, linalg::MatrixView<float const> d_v,
                linalg::VectorView<float> d_out) {
  auto n_samples = d_v.Shape(0);
  auto n_total_samples = n_samples;
  auto cpu = ctx->MakeCPU();
  SafeColl(collective::GlobalSum(&cpu, linalg::MakeVec(&n_total_samples, 1)));
  auto column_it = dh::MakeTransformIterator<std::size_t>(thrust::make_counting_iterator(0ul),
                                                          [=] XGBOOST_DEVICE(std::size_t i) {
                                                            auto cidx = i / n_samples;
                                                            return cidx;
                                                          });
  auto n_rows_f64 = static_cast<double>(n_total_samples);
  auto val_it = dh::MakeTransformIterator<double>(thrust::make_counting_iterator(0ul),
                                                  [=] XGBOOST_DEVICE(std::size_t i) -> double {
                                                    auto cidx = i / n_samples;
                                                    auto ridx = i % n_samples;
                                                    return d_v(ridx, cidx) / n_rows_f64;
                                                  });
  auto cuctx = ctx->CUDACtx();
  thrust::reduce_by_key(cuctx->CTP(), column_it, column_it + d_v.Size(), val_it,
                        thrust::make_discard_iterator(), d_out.Values().data(), std::equal_to<>{},
                        cuda::std::plus<double>{});
  SafeColl(collective::GlobalSum(ctx, d_out));
}

void WeightedSampleMean(Context const* ctx, linalg::MatrixView<float const> d_v,
                        common::Span<float const> d_w, linalg::VectorView<float> d_out) {
  CHECK(d_v.CContiguous());
  auto n_rows = d_v.Shape(0);
  // The use of `cidx = i / n_rows` does not imply the input is column-major, it simply
  // states the order of the reduction operator, and we want to reduce over the first
  // dimension (rows). `thrust::reduce_by_key` requires all keys within the same reduction
  // segment to be next to each other. `array(ridx, cidx)` can be used with any memory
  // layout.
  auto column_it = dh::MakeTransformIterator<std::size_t>(thrust::make_counting_iterator(0ul),
                                                          [=] XGBOOST_DEVICE(std::size_t i) {
                                                            auto cidx = i / n_rows;
                                                            return cidx;
                                                          });
  auto cuctx = ctx->CUDACtx();
  auto sum_w =
      dh::Reduce(cuctx->CTP(), d_w.data(), d_w.data() + d_w.size(), 0.0, cuda::std::plus<double>{});
  auto cpu = ctx->MakeCPU();
  SafeColl(collective::GlobalSum(&cpu, linalg::MakeVec(&sum_w, 1)));
  CHECK_GT(sum_w, 0.0) << "weights must contain at least one non-zero value.";
  auto val_it = dh::MakeTransformIterator<double>(thrust::make_counting_iterator(0ul),
                                                  [=] XGBOOST_DEVICE(std::size_t i) -> double {
                                                    auto cidx = i / n_rows;
                                                    auto ridx = i % n_rows;
                                                    return d_v(ridx, cidx) / sum_w * d_w(ridx);
                                                  });
  thrust::reduce_by_key(cuctx->CTP(), column_it, column_it + d_v.Size(), val_it,
                        thrust::make_discard_iterator(), d_out.Values().data(), std::equal_to<>{},
                        cuda::std::plus<double>{});
  SafeColl(collective::GlobalSum(ctx, d_out));
}
}  // namespace xgboost::common::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/stats.cuh <==
/**
 * Copyright 2022-2026, XGBoost Contributors
 */
#pragma once

#include <thrust/binary_search.h>                  // for lower_bound
#include <thrust/for_each.h>                       // for for_each_n
#include <thrust/iterator/constant_iterator.h>     // for make_constant_iterator
#include <thrust/iterator/counting_iterator.h>     // for make_counting_iterator
#include <thrust/iterator/permutation_iterator.h>  // for make_permutation_iterator
#include <thrust/scan.h>                           // for inclusive_scan_by_key

#include <algorithm>    // for min
#include <cstddef>      // for size_t
#include <iterator>     // for distance
#include <limits>       // for numeric_limits
#include <type_traits>  // for is_floating_point_v,iterator_traits

#include "algorithm.cuh"       // for SegmentedArgMergeSort
#include "cuda_context.cuh"    // for CUDAContext
#include "device_helpers.cuh"  // for SegmentId
#include "device_vector.cuh"   // for device_vector
#include "xgboost/context.h"   // for Context
#include "xgboost/linalg.h"    // for UnravelIndex
#include "xgboost/span.h"      // for Span

namespace xgboost::common {
namespace detail {
// This should be a lambda function, but for some reason gcc-11 + nvcc-11.8 failed to
// compile it. As a result, a functor is extracted instead.
//
// error: ‘__T288’ was not declared in this scope
template <typename SegIt, typename ValIt, typename AlphaIt>
struct QuantileSegmentOp {
  SegIt seg_begin;
  ValIt val;
  AlphaIt alpha_it;
  linalg::VectorView<float> d_results;

  static_assert(std::is_floating_point_v<typename std::iterator_traits<ValIt>::value_type>,
                "Invalid value for quantile.");
  static_assert(std::is_floating_point_v<typename std::iterator_traits<ValIt>::value_type>,
                "Invalid alpha.");

  XGBOOST_DEVICE void operator()(std::size_t seg_idx) {
    std::size_t begin = seg_begin[seg_idx];
    auto n = static_cast<double>(seg_begin[seg_idx + 1] - begin);
    double a = alpha_it[seg_idx];

    if (n == 0) {
      d_results(seg_idx) = std::numeric_limits<float>::quiet_NaN();
      return;
    }

    if (a <= (1 / (n + 1))) {
      d_results(seg_idx) = val[begin];
      return;
    }
    if (a >= (n / (n + 1))) {
      d_results(seg_idx) = val[common::LastOf(seg_idx, seg_begin)];
      return;
    }

    double x = a * static_cast<double>(n + 1);
    double k = std::floor(x) - 1;
    double d = (x - 1) - k;

    auto v0 = val[begin + static_cast<std::size_t>(k)];
    auto v1 = val[begin + static_cast<std::size_t>(k) + 1];

    d_results(seg_idx) = v0 + d * (v1 - v0);
  }
};

template <typename SegIt, typename ValIt, typename AlphaIt>
XGBOOST_DEVICE auto MakeQSegOp(SegIt seg_it, ValIt val_it, AlphaIt alpha_it,
                               linalg::VectorView<float> d_results) {
  return QuantileSegmentOp<SegIt, ValIt, AlphaIt>{seg_it, val_it, alpha_it, d_results};
}

template <typename SegIt>
struct SegOp {
  SegIt seg_beg;
  SegIt seg_end;

  XGBOOST_DEVICE std::size_t operator()(std::size_t i) {
    return dh::SegmentId(seg_beg, seg_end, i);
  }
};

template <typename WIter>
struct WeightOp {
  WIter w_begin;
  Span<std::size_t const> d_sorted_idx;
  XGBOOST_DEVICE float operator()(std::size_t i) { return w_begin[d_sorted_idx[i]]; }
};

template <typename SegIt, typename ValIt, typename AlphaIt>
struct WeightedQuantileSegOp {
  AlphaIt alpha_it;
  SegIt seg_beg;
  ValIt val_begin;
  Span<float const> d_weight_cdf;
  Span<std::size_t const> d_sorted_idx;
  linalg::VectorView<float> d_results;
  static_assert(std::is_floating_point_v<typename std::iterator_traits<AlphaIt>::value_type>,
                "Invalid alpha.");
  static_assert(std::is_floating_point_v<typename std::iterator_traits<ValIt>::value_type>,
                "Invalid value for quantile.");

  XGBOOST_DEVICE void operator()(std::size_t seg_idx) {
    std::size_t begin = seg_beg[seg_idx];
    auto n = static_cast<double>(seg_beg[seg_idx + 1] - begin);
    if (n == 0) {
      d_results(seg_idx) = std::numeric_limits<float>::quiet_NaN();
      return;
    }
    auto seg_cdf = d_weight_cdf.subspan(begin, static_cast<std::size_t>(n));
    auto seg_sorted_idx = d_sorted_idx.subspan(begin, static_cast<std::size_t>(n));
    double a = alpha_it[seg_idx];
    double thresh = seg_cdf.back() * a;

    std::size_t idx =
        thrust::lower_bound(thrust::seq, seg_cdf.data(), seg_cdf.data() + seg_cdf.size(), thresh) -
        seg_cdf.data();
    idx = std::min(idx, static_cast<std::size_t>(n - 1));
    d_results(seg_idx) = val_begin[seg_sorted_idx[idx]];
  }
};

template <typename SegIt, typename ValIt, typename AlphaIt>
XGBOOST_DEVICE auto MakeWQSegOp(SegIt seg_it, ValIt val_it, AlphaIt alpha_it,
                                Span<float const> d_weight_cdf,
                                Span<std::size_t const> d_sorted_idx,
                                linalg::VectorView<float> d_results) {
  return WeightedQuantileSegOp<SegIt, ValIt, AlphaIt>{alpha_it,     seg_it,       val_it,
                                                      d_weight_cdf, d_sorted_idx, d_results};
}
}  // namespace detail
/**
 * @brief Compute segmented quantile on GPU.
 *
 * @tparam SegIt Iterator for CSR style segments indptr
 * @tparam ValIt Iterator for values
 * @tparam AlphaIt Iterator to alphas
 *
 * @param alpha The p^th quantile we want to compute, one for each segment.
 *
 *    std::distance(seg_begin, seg_end) should be equal to n_segments + 1
 */
template <typename SegIt, typename ValIt, typename AlphaIt,
          std::enable_if_t<!std::is_floating_point_v<AlphaIt>>* = nullptr>
void SegmentedQuantile(Context const* ctx, AlphaIt alpha_it, SegIt seg_begin, SegIt seg_end,
                       ValIt val_begin, ValIt val_end, HostDeviceVector<float>* quantiles) {
  dh::device_vector<std::size_t> sorted_idx;
  common::SegmentedArgMergeSort(ctx, seg_begin, seg_end, val_begin, val_end, &sorted_idx);
  auto n_segments = std::distance(seg_begin, seg_end) - 1;
  if (n_segments <= 0) {
    return;
  }

  auto d_sorted_idx = dh::ToSpan(sorted_idx);
  auto val = thrust::make_permutation_iterator(val_begin, dh::tcbegin(d_sorted_idx));

  quantiles->SetDevice(ctx->Device());
  quantiles->Resize(n_segments);
  auto d_results = linalg::MakeVec(ctx->Device(), quantiles->DeviceSpan());

  thrust::for_each_n(ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul), n_segments,
                     detail::MakeQSegOp(seg_begin, val, alpha_it, d_results));
}

/**
 * @brief Calculate multiple quantiles for multiple segments.
 *
 *    Each segment has `n_alphas` quantiles. All segments share the same set of quantiles.
 *
 *    The output quantiles are stored in a row-major matrix with shape: (n_segments, n_alphas).
 *
 * @param h_alphas Quantiles to be estimated.
 * @param values   A callable object that indexes the value matrix with shape (n, n_alphas).
 * @param n        The number of samples in values matrix, should equal to *(seg_end - 1).
 */
template <typename SegIt, typename ValIt>
void SegmentedQuantile(Context const* ctx, std::vector<float> const& h_alphas, SegIt seg_begin,
                       SegIt seg_end, ValIt values, std::size_t n,
                       HostDeviceVector<float>* quantiles) {
  // The values is a matrix with shape (n_samples, n_alphas), we have a 2-way segment
  // here.
  // For now, we simply iterate through the alphas on host as we are likely to have at most 3
  // quantiles to compute.
  auto n_segments = std::distance(seg_begin, seg_end) - 1;
  if (n_segments <= 0) {
    return;
  }

  auto n_alphas = h_alphas.size();
  quantiles->SetDevice(ctx->Device());
  quantiles->Resize(n_segments * n_alphas);
  auto d_quantiles = linalg::MakeTensorView(ctx, quantiles->DeviceSpan(), n_segments, n_alphas);

  for (std::size_t alpha_idx = 0; alpha_idx < n_alphas; ++alpha_idx) {
    auto val_begin = dh::MakeIndexTransformIter(
        [=] XGBOOST_DEVICE(std::size_t i) { return values(i, alpha_idx); });
    auto val_end = val_begin + n;
    dh::device_vector<std::size_t> sorted_idx;
    common::SegmentedArgMergeSort(ctx, seg_begin, seg_end, val_begin, val_end, &sorted_idx);

    auto d_sorted_idx = dh::ToSpan(sorted_idx);
    auto val = thrust::make_permutation_iterator(val_begin, dh::tcbegin(d_sorted_idx));

    auto row = d_quantiles.Slice(linalg::All(), alpha_idx);
    auto alpha = h_alphas[alpha_idx];
    thrust::for_each_n(
        ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul), n_segments,
        detail::MakeQSegOp(seg_begin, val, thrust::make_constant_iterator(alpha), row));
  }
}

/**
 * @brief Compute segmented quantile on GPU.
 *
 * @tparam SegIt Iterator for CSR style segments indptr
 * @tparam ValIt Iterator for values
 *
 * @param alpha The p^th quantile we want to compute
 *
 *    std::distance(ptr_begin, ptr_end) should be equal to n_segments + 1
 */
template <typename SegIt, typename ValIt>
void SegmentedQuantile(Context const* ctx, double alpha, SegIt seg_begin, SegIt seg_end,
                       ValIt val_begin, ValIt val_end, HostDeviceVector<float>* quantiles) {
  CHECK(alpha >= 0 && alpha <= 1);
  auto alpha_it = thrust::make_constant_iterator(alpha);
  return SegmentedQuantile(ctx, alpha_it, seg_begin, seg_end, val_begin, val_end, quantiles);
}

/**
 * @brief Compute segmented quantile on GPU with weighted inputs.
 *
 * @tparam SegIt Iterator for CSR style segments indptr
 * @tparam ValIt Iterator for values
 * @tparam WIter Iterator for weights
 *
 * @param alpha_it Iterator for the p^th quantile we want to compute, one per-segment
 * @param w_begin  Iterator for weight for each input element
 */
template <typename SegIt, typename ValIt, typename AlphaIt, typename WIter,
          typename std::enable_if_t<
              !std::is_same_v<typename std::iterator_traits<AlphaIt>::value_type, void>>* = nullptr>
void SegmentedWeightedQuantile(Context const* ctx, AlphaIt alpha_it, SegIt seg_beg, SegIt seg_end,
                               ValIt val_begin, ValIt val_end, WIter w_begin, WIter w_end,
                               HostDeviceVector<float>* quantiles) {
  auto cuctx = ctx->CUDACtx();
  dh::device_vector<std::size_t> sorted_idx;
  common::SegmentedArgMergeSort(ctx, seg_beg, seg_end, val_begin, val_end, &sorted_idx);
  auto d_sorted_idx = dh::ToSpan(sorted_idx);
  std::size_t n_weights = std::distance(w_begin, w_end);
  dh::device_vector<float> weights_cdf(n_weights);
  std::size_t n_elems = std::distance(val_begin, val_end);
  CHECK_EQ(n_weights, n_elems);

  auto scan_key = dh::MakeIndexTransformIter(detail::SegOp<SegIt>{seg_beg, seg_end});
  auto scan_val = dh::MakeIndexTransformIter(detail::WeightOp<WIter>{w_begin, d_sorted_idx});
  thrust::inclusive_scan_by_key(cuctx->CTP(), scan_key, scan_key + n_weights, scan_val,
                                weights_cdf.begin());

  auto n_segments = std::distance(seg_beg, seg_end) - 1;
  quantiles->SetDevice(ctx->Device());
  quantiles->Resize(n_segments);
  auto d_results = linalg::MakeVec(ctx->Device(), quantiles->DeviceSpan());
  auto d_weight_cdf = dh::ToSpan(weights_cdf);

  thrust::for_each_n(
      cuctx->CTP(), thrust::make_counting_iterator(0ul), n_segments,
      detail::MakeWQSegOp(seg_beg, val_begin, alpha_it, d_weight_cdf, d_sorted_idx, d_results));
}

/**
 * @brief Calculate multiple weighted quantiles for multiple segments.
 *
 * @param h_alphas Quantiles to be estimated.
 * @param values   A callable object that indexes the value matrix with shape (n, n_alphas).
 * @param n        The number of samples in values matrix, should equal to *(seg_end - 1).
 */
template <typename SegIt, typename ValIt, typename WIter>
void SegmentedWeightedQuantile(Context const* ctx, std::vector<float> const& h_alphas,
                               SegIt seg_beg, SegIt seg_end, ValIt values, WIter w_begin,
                               WIter w_end, HostDeviceVector<float>* quantiles) {
  auto cuctx = ctx->CUDACtx();

  auto n_segments = std::distance(seg_beg, seg_end) - 1;
  if (n_segments <= 0) {
    return;
  }
  auto n_alphas = h_alphas.size();
  std::size_t n = std::distance(w_begin, w_end);

  quantiles->SetDevice(ctx->Device());
  quantiles->Resize(n_segments * n_alphas);
  auto d_quantiles = linalg::MakeTensorView(ctx, quantiles->DeviceSpan(), n_segments, n_alphas);

  for (std::size_t alpha_idx = 0; alpha_idx < n_alphas; ++alpha_idx) {
    auto val_begin = dh::MakeIndexTransformIter(
        [=] XGBOOST_DEVICE(std::size_t i) { return values(i, alpha_idx); });
    auto val_end = val_begin + n;

    dh::device_vector<std::size_t> sorted_idx;
    common::SegmentedArgMergeSort(ctx, seg_beg, seg_end, val_begin, val_end, &sorted_idx);

    auto d_sorted_idx = dh::ToSpan(sorted_idx);
    dh::device_vector<float> weights_cdf(n);

    auto scan_key = dh::MakeIndexTransformIter(detail::SegOp<SegIt>{seg_beg, seg_end});
    auto scan_val = dh::MakeIndexTransformIter(detail::WeightOp<WIter>{w_begin, d_sorted_idx});
    thrust::inclusive_scan_by_key(cuctx->CTP(), scan_key, scan_key + n, scan_val,
                                  weights_cdf.begin());
    auto d_weight_cdf = dh::ToSpan(weights_cdf);
    auto alpha = h_alphas[alpha_idx];
    auto row = d_quantiles.Slice(linalg::All(), alpha_idx);

    thrust::for_each_n(
        cuctx->CTP(), thrust::make_counting_iterator(0ul), n_segments,
        detail::MakeWQSegOp(seg_beg, val_begin, thrust::make_constant_iterator(alpha), d_weight_cdf,
                            d_sorted_idx, row));
  }
}

template <typename SegIt, typename ValIt, typename WIter>
void SegmentedWeightedQuantile(Context const* ctx, double alpha, SegIt seg_beg, SegIt seg_end,
                               ValIt val_begin, ValIt val_end, WIter w_begin, WIter w_end,
                               HostDeviceVector<float>* quantiles) {
  CHECK(alpha >= 0 && alpha <= 1);
  return SegmentedWeightedQuantile(ctx, thrust::make_constant_iterator(alpha), seg_beg, seg_end,
                                   val_begin, val_end, w_begin, w_end, quantiles);
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/stats.h <==
/**
 * Copyright 2022-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_STATS_H_
#define XGBOOST_COMMON_STATS_H_
#include <algorithm>
#include <iterator>  // for distance
#include <limits>
#include <vector>

#include "algorithm.h"        // for StableSort
#include "common.h"           // AssertGPUSupport,AssertSYCLSupport
#include "optional_weight.h"  // OptionalWeights
#include "xgboost/context.h"  // Context
#include "xgboost/linalg.h"   // TensorView,VectorView
#include "xgboost/logging.h"  // CHECK_GE

namespace xgboost {
namespace common {

/**
 * @brief Quantile using linear interpolation.
 *
 *   https://www.itl.nist.gov/div898/handbook/prc/section2/prc262.htm
 *
 * \param alpha Quantile, must be in range [0, 1].
 * \param begin Iterator begin for input array.
 * \param end   Iterator end for input array.
 *
 * \return The result of interpolation.
 */
template <typename Iter,
          typename R = std::remove_reference_t<typename std::iterator_traits<Iter>::value_type>>
[[nodiscard]] R Quantile(Context const* ctx, double alpha, Iter const& begin, Iter const& end) {
  CHECK(alpha >= 0 && alpha <= 1);
  auto n = static_cast<double>(std::distance(begin, end));
  if (n == 0) {
    return std::numeric_limits<float>::quiet_NaN();
  }

  std::vector<std::size_t> sorted_idx(n);
  std::iota(sorted_idx.begin(), sorted_idx.end(), 0);
  StableSort(ctx, sorted_idx.begin(), sorted_idx.end(),
             [&](std::size_t l, std::size_t r) { return *(begin + l) < *(begin + r); });

  auto val = [&](size_t i) {
    return *(begin + sorted_idx[i]);
  };
  static_assert(std::is_same_v<decltype(val(0)), float>);

  if (alpha <= (1 / (n + 1))) {
    return val(0);
  }
  if (alpha >= (n / (n + 1))) {
    return val(sorted_idx.size() - 1);
  }

  double x = alpha * static_cast<double>((n + 1));
  double k = std::floor(x) - 1;
  CHECK_GE(k, 0);
  double d = (x - 1) - k;

  auto v0 = val(static_cast<size_t>(k));
  auto v1 = val(static_cast<size_t>(k) + 1);
  return v0 + d * (v1 - v0);
}

/**
 * \brief Calculate the weighted quantile with step function. Unlike the unweighted
 *        version, no interpolation is used.
 *
 *   See https://aakinshin.net/posts/weighted-quantiles/ for some discussions on computing
 *   weighted quantile with interpolation.
 */
template <typename Iter, typename WeightIter,
          typename R = std::remove_reference_t<typename std::iterator_traits<Iter>::value_type>>
[[nodiscard]] R WeightedQuantile(Context const* ctx, double alpha, Iter begin, Iter end,
                                 WeightIter w_begin) {
  auto n = static_cast<double>(std::distance(begin, end));
  if (n == 0) {
    return std::numeric_limits<float>::quiet_NaN();
  }
  std::vector<size_t> sorted_idx(n);
  std::iota(sorted_idx.begin(), sorted_idx.end(), 0);
  StableSort(ctx, sorted_idx.begin(), sorted_idx.end(),
             [&](std::size_t l, std::size_t r) { return *(begin + l) < *(begin + r); });

  auto val = [&](size_t i) {
    return *(begin + sorted_idx[i]);
  };

  std::vector<float> weight_cdf(n);  // S_n
  // weighted cdf is sorted during construction
  weight_cdf[0] = *(w_begin + sorted_idx[0]);
  for (size_t i = 1; i < n; ++i) {
    weight_cdf[i] = weight_cdf[i - 1] + w_begin[sorted_idx[i]];
  }
  float thresh = weight_cdf.back() * alpha;
  std::size_t idx =
      std::lower_bound(weight_cdf.cbegin(), weight_cdf.cend(), thresh) - weight_cdf.cbegin();
  idx = std::min(idx, static_cast<size_t>(n - 1));
  return val(idx);
}

namespace cuda_impl {
void Median(Context const* ctx, linalg::TensorView<float const, 2> t, OptionalWeights weights,
            linalg::Tensor<float, 1>* out);

void Mean(Context const* ctx, linalg::VectorView<float const> v, linalg::VectorView<float> out);

void SampleMean(Context const* ctx, linalg::MatrixView<float const> d_v,
                linalg::VectorView<float> d_out);

void WeightedSampleMean(Context const* ctx, linalg::MatrixView<float const> d_v,
                        common::Span<float const> d_w, linalg::VectorView<float> d_out);

#if !defined(XGBOOST_USE_CUDA)
inline void Median(Context const*, linalg::TensorView<float const, 2>, OptionalWeights,
                   linalg::Tensor<float, 1>*) {
  common::AssertGPUSupport();
}
inline void Mean(Context const*, linalg::VectorView<float const>, linalg::VectorView<float>) {
  common::AssertGPUSupport();
}

inline void SampleMean(Context const*, linalg::MatrixView<float const>, linalg::VectorView<float>) {
  common::AssertGPUSupport();
}

inline void WeightedSampleMean(Context const*, linalg::MatrixView<float const>,
                               common::Span<float const>, linalg::VectorView<float>) {
  common::AssertGPUSupport();
}

#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace cuda_impl

namespace sycl_impl {
void Mean(Context const* ctx, linalg::VectorView<float const> v, linalg::VectorView<float> out);

#if !defined(XGBOOST_USE_SYCL)
inline void Mean(Context const*, linalg::VectorView<float const>, linalg::VectorView<float>) {
  common::AssertSYCLSupport();
}

#endif  // !defined(XGBOOST_USE_SYCL)
}  // namespace sycl_impl

/**
 * @brief Calculate medians for each column of the input matrix.
 */
void Median(Context const* ctx, linalg::Matrix<float> const& t,
            HostDeviceVector<float> const& weights, linalg::Tensor<float, 1>* out);

/**
 * @brief Calculate the mean value of a vector.
 */
void Mean(Context const* ctx, linalg::VectorView<float const> v, linalg::Vector<float>* out);

/**
 * @brief Calculate the mean value for the first axis.
 */
void SampleMean(Context const* ctx, linalg::Matrix<float> const& v, linalg::Vector<float>* out);

/**
 * @brief Calculate the weighted mean value for the first axis, weights are assumed to be
 *        equal to or greater than zero.
 */
void WeightedSampleMean(Context const* ctx, linalg::Matrix<float> const& v,
                        HostDeviceVector<float> const& w, linalg::Vector<float>* out);
}  // namespace common
}  // namespace xgboost
#endif  // XGBOOST_COMMON_STATS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/survival_util.cc <==
/*!
 * Copyright 2019-2020 by Contributors
 * \file survival_util.cc
 * \brief Utility functions, useful for implementing objective and metric functions for survival
 *        analysis
 * \author Avinash Barnwal, Hyunsu Cho and Toby Hocking
 */

#include <dmlc/registry.h>
#include "survival_util.h"

namespace xgboost {
namespace common {

DMLC_REGISTER_PARAMETER(AFTParam);

}  // namespace common
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/survival_util.h <==
/*!
 * Copyright 2019-2020 by Contributors
 * \file survival_util.h
 * \brief Utility functions, useful for implementing objective and metric functions for survival
 *        analysis
 * \author Avinash Barnwal, Hyunsu Cho and Toby Hocking
 */
#ifndef XGBOOST_COMMON_SURVIVAL_UTIL_H_
#define XGBOOST_COMMON_SURVIVAL_UTIL_H_

/*
 * For the derivation of the loss, gradient, and hessian for the Accelerated Failure Time model,
 * refer to the paper "Survival regression with accelerated failure time model in XGBoost"
 * at https://arxiv.org/abs/2006.04920.
 */

#include <xgboost/parameter.h>
#include <memory>
#include <algorithm>
#include <limits>
#include "probability_distribution.h"

DECLARE_FIELD_ENUM_CLASS(xgboost::common::ProbabilityDistributionType);

namespace xgboost {
namespace common {

#ifndef __CUDACC__

using std::log;
using std::fmax;

#endif  // __CUDACC__

enum class CensoringType : uint8_t {
  kUncensored, kRightCensored, kLeftCensored, kIntervalCensored
};

namespace aft {

// Allowable range for gradient and hessian. Used for regularization
constexpr double kMinGradient = -15.0;
constexpr double kMaxGradient = 15.0;
constexpr double kMinHessian = 1e-16;  // Ensure that no data point gets zero hessian
constexpr double kMaxHessian = 15.0;

constexpr double kEps = 1e-12;  // A denominator in a fraction should not be too small

// Clip (limit) x to fit range [x_min, x_max].
// If x < x_min, return x_min; if x > x_max, return x_max; if x_min <= x <= x_max, return x.
// This function assumes x_min < x_max; behavior is undefined if this assumption does not hold.
XGBOOST_DEVICE
inline double Clip(double x, double x_min, double x_max) {
  if (x < x_min) {
    return x_min;
  }
  if (x > x_max) {
    return x_max;
  }
  return x;
}

template<typename Distribution>
XGBOOST_DEVICE inline double
GetLimitGradAtInfPred(CensoringType censor_type, bool sign, double sigma);

template<typename Distribution>
XGBOOST_DEVICE inline double
GetLimitHessAtInfPred(CensoringType censor_type, bool sign, double sigma);

}  // namespace aft

/*! \brief Parameter structure for AFT loss and metric */
struct AFTParam : public XGBoostParameter<AFTParam> {
  /*! \brief Choice of probability distribution for the noise term in AFT */
  ProbabilityDistributionType aft_loss_distribution;
  /*! \brief Scaling factor to be applied to the distribution */
  float aft_loss_distribution_scale;
  DMLC_DECLARE_PARAMETER(AFTParam) {
    DMLC_DECLARE_FIELD(aft_loss_distribution)
        .set_default(ProbabilityDistributionType::kNormal)
        .add_enum("normal", ProbabilityDistributionType::kNormal)
        .add_enum("logistic", ProbabilityDistributionType::kLogistic)
        .add_enum("extreme", ProbabilityDistributionType::kExtreme)
        .describe("Choice of distribution for the noise term in "
                  "Accelerated Failure Time model");
    DMLC_DECLARE_FIELD(aft_loss_distribution_scale)
        .set_default(1.0f)
        .describe("Scaling factor used to scale the distribution in "
                  "Accelerated Failure Time model");
  }
};

/*! \brief The AFT loss function */
template<typename Distribution>
struct AFTLoss {
  XGBOOST_DEVICE inline static
  double Loss(double y_lower, double y_upper, double y_pred, double sigma) {
    const double log_y_lower = log(y_lower);
    const double log_y_upper = log(y_upper);

    double cost;

    if (y_lower == y_upper) {  // uncensored
      const double z = (log_y_lower - y_pred) / sigma;
      const double pdf = Distribution::PDF(z);
      // Regularize the denominator with eps, to avoid INF or NAN
      cost = -log(fmax(pdf / (sigma * y_lower), aft::kEps));
    } else {  // censored; now check what type of censorship we have
      double z_u, z_l, cdf_u, cdf_l;
      if (isinf(y_upper)) {  // right-censored
        cdf_u = 1;
      } else {  // left-censored or interval-censored
        z_u = (log_y_upper - y_pred) / sigma;
        cdf_u = Distribution::CDF(z_u);
      }
      if (y_lower <= 0.0) {  // left-censored
        cdf_l = 0;
      } else {  // right-censored or interval-censored
        z_l = (log_y_lower - y_pred) / sigma;
        cdf_l = Distribution::CDF(z_l);
      }
      // Regularize the denominator with eps, to avoid INF or NAN
      cost = -log(fmax(cdf_u - cdf_l, aft::kEps));
    }

    return cost;
  }

  XGBOOST_DEVICE inline static
  double Gradient(double y_lower, double y_upper, double y_pred, double sigma) {
    const double log_y_lower = log(y_lower);
    const double log_y_upper = log(y_upper);
    double numerator, denominator, gradient;  // numerator and denominator of gradient
    CensoringType censor_type;
    bool z_sign;  // sign of z-score

    if (y_lower == y_upper) {  // uncensored
      const double z = (log_y_lower - y_pred) / sigma;
      const double pdf = Distribution::PDF(z);
      const double grad_pdf = Distribution::GradPDF(z);
      censor_type = CensoringType::kUncensored;
      numerator = grad_pdf;
      denominator = sigma * pdf;
      z_sign = (z > 0);
    } else {  // censored; now check what type of censorship we have
      double z_u = 0.0, z_l = 0.0, pdf_u, pdf_l, cdf_u, cdf_l;
      censor_type = CensoringType::kIntervalCensored;
      if (isinf(y_upper)) {  // right-censored
        pdf_u = 0;
        cdf_u = 1;
        censor_type = CensoringType::kRightCensored;
      } else {  // interval-censored or left-censored
        z_u = (log_y_upper - y_pred) / sigma;
        pdf_u = Distribution::PDF(z_u);
        cdf_u = Distribution::CDF(z_u);
      }
      if (y_lower <= 0.0) {  // left-censored
        pdf_l = 0;
        cdf_l = 0;
        censor_type = CensoringType::kLeftCensored;
      } else {  // interval-censored or right-censored
        z_l = (log_y_lower - y_pred) / sigma;
        pdf_l = Distribution::PDF(z_l);
        cdf_l = Distribution::CDF(z_l);
      }
      z_sign = (z_u > 0 || z_l > 0);
      numerator = pdf_u - pdf_l;
      denominator = sigma * (cdf_u - cdf_l);
    }
    gradient = numerator / denominator;
    if (denominator < aft::kEps && (isnan(gradient) || isinf(gradient))) {
      gradient = aft::GetLimitGradAtInfPred<Distribution>(censor_type, z_sign, sigma);
    }

    return aft::Clip(gradient, aft::kMinGradient, aft::kMaxGradient);
  }

  XGBOOST_DEVICE inline static
  double Hessian(double y_lower, double y_upper, double y_pred, double sigma) {
    const double log_y_lower = log(y_lower);
    const double log_y_upper = log(y_upper);
    double numerator, denominator, hessian;  // numerator and denominator of hessian
    CensoringType censor_type;
    bool z_sign;  // sign of z-score

    if (y_lower == y_upper) {  // uncensored
      const double z = (log_y_lower - y_pred) / sigma;
      const double pdf = Distribution::PDF(z);
      const double grad_pdf = Distribution::GradPDF(z);
      const double hess_pdf = Distribution::HessPDF(z);
      censor_type = CensoringType::kUncensored;
      numerator = -(pdf * hess_pdf - grad_pdf * grad_pdf);
      denominator = sigma * sigma * pdf * pdf;
      z_sign = (z > 0);
    } else {  // censored; now check what type of censorship we have
      double z_u = 0.0, z_l = 0.0, grad_pdf_u, grad_pdf_l, pdf_u, pdf_l, cdf_u, cdf_l;
      censor_type = CensoringType::kIntervalCensored;
      if (isinf(y_upper)) {  // right-censored
        pdf_u = 0;
        cdf_u = 1;
        grad_pdf_u = 0;
        censor_type = CensoringType::kRightCensored;
      } else {  // interval-censored or left-censored
        z_u = (log_y_upper - y_pred) / sigma;
        pdf_u = Distribution::PDF(z_u);
        cdf_u = Distribution::CDF(z_u);
        grad_pdf_u = Distribution::GradPDF(z_u);
      }
      if (y_lower <= 0.0) {  // left-censored
        pdf_l = 0;
        cdf_l = 0;
        grad_pdf_l = 0;
        censor_type = CensoringType::kLeftCensored;
      } else {  // interval-censored or right-censored
        z_l = (log_y_lower - y_pred) / sigma;
        pdf_l = Distribution::PDF(z_l);
        cdf_l = Distribution::CDF(z_l);
        grad_pdf_l = Distribution::GradPDF(z_l);
      }
      const double cdf_diff = cdf_u - cdf_l;
      const double pdf_diff = pdf_u - pdf_l;
      const double grad_diff = grad_pdf_u - grad_pdf_l;
      const double sqrt_denominator = sigma * cdf_diff;
      z_sign = (z_u > 0 || z_l > 0);
      numerator = -(cdf_diff * grad_diff - pdf_diff * pdf_diff);
      denominator = sqrt_denominator * sqrt_denominator;
    }
    hessian = numerator / denominator;
    if (denominator < aft::kEps && (isnan(hessian) || isinf(hessian))) {
      hessian = aft::GetLimitHessAtInfPred<Distribution>(censor_type, z_sign, sigma);
    }

    return aft::Clip(hessian, aft::kMinHessian, aft::kMaxHessian);
  }
};

namespace aft {

template <>
XGBOOST_DEVICE inline double
GetLimitGradAtInfPred<NormalDistribution>(CensoringType censor_type, bool sign, double sigma) {
  // Remove unused parameter compiler warning.
  (void) sigma;

  switch (censor_type) {
  case CensoringType::kUncensored:
    return sign ? kMinGradient : kMaxGradient;
  case CensoringType::kRightCensored:
    return sign ? kMinGradient : 0.0;
  case CensoringType::kLeftCensored:
    return sign ? 0.0 : kMaxGradient;
  case CensoringType::kIntervalCensored:
    return sign ? kMinGradient : kMaxGradient;
  }
  return std::numeric_limits<double>::quiet_NaN();
}

template <>
XGBOOST_DEVICE inline double
GetLimitHessAtInfPred<NormalDistribution>(CensoringType censor_type, bool sign, double sigma) {
  switch (censor_type) {
  case CensoringType::kUncensored:
    return 1.0 / (sigma * sigma);
  case CensoringType::kRightCensored:
    return sign ? (1.0 / (sigma * sigma)) : kMinHessian;
  case CensoringType::kLeftCensored:
    return sign ? kMinHessian : (1.0 / (sigma * sigma));
  case CensoringType::kIntervalCensored:
    return 1.0 / (sigma * sigma);
  }
  return std::numeric_limits<double>::quiet_NaN();
}

template <>
XGBOOST_DEVICE inline double
GetLimitGradAtInfPred<LogisticDistribution>(CensoringType censor_type, bool sign, double sigma) {
  switch (censor_type) {
  case CensoringType::kUncensored:
    return sign ? (-1.0 / sigma) : (1.0 / sigma);
  case CensoringType::kRightCensored:
    return sign ? (-1.0 / sigma) : 0.0;
  case CensoringType::kLeftCensored:
    return sign ? 0.0 : (1.0 / sigma);
  case CensoringType::kIntervalCensored:
    return sign ? (-1.0 / sigma) : (1.0 / sigma);
  }
  return std::numeric_limits<double>::quiet_NaN();
}

template <>
XGBOOST_DEVICE inline double
GetLimitHessAtInfPred<LogisticDistribution>(CensoringType censor_type, bool sign, double sigma) {
  // Remove unused parameter compiler warning.
  (void) sign;
  (void) sigma;

  switch (censor_type) {
  case CensoringType::kUncensored:
  case CensoringType::kRightCensored:
  case CensoringType::kLeftCensored:
  case CensoringType::kIntervalCensored:
    return kMinHessian;
  }
  return std::numeric_limits<double>::quiet_NaN();
}

template <>
XGBOOST_DEVICE inline double
GetLimitGradAtInfPred<ExtremeDistribution>(CensoringType censor_type, bool sign, double sigma) {
  switch (censor_type) {
  case CensoringType::kUncensored:
    return sign ? kMinGradient : (1.0 / sigma);
  case CensoringType::kRightCensored:
    return sign ? kMinGradient : 0.0;
  case CensoringType::kLeftCensored:
    return sign ? 0.0 : (1.0 / sigma);
  case CensoringType::kIntervalCensored:
    return sign ? kMinGradient : (1.0 / sigma);
  }
  return std::numeric_limits<double>::quiet_NaN();
}

template <>
XGBOOST_DEVICE inline double
GetLimitHessAtInfPred<ExtremeDistribution>(CensoringType censor_type, bool sign, double sigma) {
  // Remove unused parameter compiler warning.
  (void) sigma;

  switch (censor_type) {
  case CensoringType::kUncensored:
  case CensoringType::kRightCensored:
    return sign ? kMaxHessian : kMinHessian;
  case CensoringType::kLeftCensored:
    return kMinHessian;
  case CensoringType::kIntervalCensored:
    return sign ? kMaxHessian : kMinHessian;
  }
  return std::numeric_limits<double>::quiet_NaN();
}

}  // namespace aft

}  // namespace common
}  // namespace xgboost

#endif  // XGBOOST_COMMON_SURVIVAL_UTIL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/threading_utils.cc <==
/**
 * Copyright 2022-2024, XGBoost Contributors
 */
#include "threading_utils.h"

#include <algorithm>   // for max, min
#include <exception>   // for exception
#include <filesystem>  // for path, exists
#include <fstream>     // for ifstream
#include <string>      // for string

#include "common.h"  // for DivRoundUp

#if defined(__linux__)
#include <pthread.h>
#include <sys/syscall.h>  // for SYS_getcpu
#include <unistd.h>       // for syscall
#endif

namespace xgboost::common {
/**
 * Modified from
 * github.com/psiha/sweater/blob/master/include/boost/sweater/hardware_concurrency.hpp
 *
 * MIT License: Copyright (c) 2016 Domagoj Šarić
 */
std::int32_t GetCGroupV1Count(std::filesystem::path const& quota_path,
                              std::filesystem::path const& peroid_path) {
#if defined(__linux__)
  // https://bugs.openjdk.java.net/browse/JDK-8146115
  // http://hg.openjdk.java.net/jdk/hs/rev/7f22774a5f42
  // RAM limit /sys/fs/cgroup/memory.limit_in_bytes
  // swap limt /sys/fs/cgroup/memory.memsw.limit_in_bytes

  auto read_int = [](char const* const file_path) noexcept {
    std::ifstream fin(file_path);
    if (!fin) {
      return -1;
    }
    std::string value;
    fin >> value;
    try {
      return std::stoi(value);
    } catch (std::exception const&) {
      return -1;
    }
  };
  // complete fair scheduler from Linux
  auto const cfs_quota(read_int(quota_path.c_str()));
  auto const cfs_period(read_int(peroid_path.c_str()));
  if ((cfs_quota > 0) && (cfs_period > 0)) {
    return std::max(cfs_quota / cfs_period, 1);
  }
#endif  //  defined(__linux__)
  return -1;
}

std::int32_t GetCGroupV2Count(std::filesystem::path const& bandwidth_path) noexcept(true) {
  std::int32_t cnt{-1};
#if defined(__linux__)
  namespace fs = std::filesystem;

  std::int32_t a{0}, b{0};

  auto warn = [] { LOG(WARNING) << "Invalid cgroupv2 file."; };
  try {
    std::ifstream fin{bandwidth_path, std::ios::in};
    fin >> a;
    fin >> b;
  } catch (std::exception const&) {
    warn();
    return cnt;
  }
  if (a > 0 && b > 0) {
    cnt = std::max(common::DivRoundUp(a, b), 1);
  }
#endif  //  defined(__linux__)
  return cnt;
}

std::int32_t GetCfsCPUCount() noexcept {
  namespace fs = std::filesystem;

  try {
    fs::path const bandwidth_path{"/sys/fs/cgroup/cpu.max"};
    auto has_v2 = fs::exists(bandwidth_path);
    if (has_v2) {
      return GetCGroupV2Count(bandwidth_path);
    }
  } catch (std::exception const&) {
    return -1;
  }

  try {
    fs::path const quota_path{"/sys/fs/cgroup/cpu/cpu.cfs_quota_us"};
    fs::path const peroid_path{"/sys/fs/cgroup/cpu/cpu.cfs_period_us"};
    auto has_v1 = fs::exists(quota_path) && fs::exists(peroid_path);
    if (has_v1) {
      return GetCGroupV1Count(quota_path, peroid_path);
    }
  } catch (std::exception const&) {
    return -1;
  }

  return -1;
}

std::int32_t OmpGetNumThreads(std::int32_t n_threads) noexcept(true) {
  // Don't use parallel if we are in a parallel region.
  if (omp_in_parallel()) {
    return 1;
  }
  // Honor the openmp thread limit, which can be set via environment variable.
  auto max_n_threads = std::min({omp_get_num_procs(), omp_get_max_threads(), OmpGetThreadLimit()});
  // If -1 or 0 is specified by the user, we default to maximum number of threads.
  if (n_threads <= 0) {
    n_threads = max_n_threads;
  }
  n_threads = std::min(n_threads, max_n_threads);
  n_threads = std::max(n_threads, 1);
  return n_threads;
}

void NameThread(std::thread* t, StringView name) {
#if defined(__linux__) && (!defined(__ANDROID__) || __ANDROID_API__ >= 26)
  auto handle = t->native_handle();
  char old[16];
  auto ret = pthread_getname_np(handle, old, 16);
  if (ret != 0) {
    LOG(DEBUG) << "Failed to get the name from thread";
  }
  auto new_name = std::string{old} + ">" + name.c_str();  // NOLINT
  if (new_name.size() > 15) {
    new_name = new_name.substr(new_name.size() - 15);
  }
  ret = pthread_setname_np(handle, new_name.c_str());
  if (ret != 0) {
    LOG(DEBUG) << "Failed to name thread:" << ret << " :" << new_name;
  }
#else
  (void)name;
  (void)t;
#endif
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/threading_utils.cuh <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_THREADING_UTILS_CUH_
#define XGBOOST_COMMON_THREADING_UTILS_CUH_

#include <algorithm>  // std::min
#include <cstddef>    // std::size_t

#include "./math.h"            // Sqr
#include "algorithm.cuh"       // for InclusiveSum
#include "common.h"            // for safe_cuda
#include "device_helpers.cuh"  // LaunchN
#include "xgboost/base.h"      // XGBOOST_DEVICE
#include "xgboost/span.h"      // Span

namespace xgboost::common {
/**
 * \param n Number of items (length of the base)
 * \param h hight
 */
XGBOOST_DEVICE inline std::size_t DiscreteTrapezoidArea(std::size_t n, std::size_t h) {
  if (n == 0 || h == 0) {
    return 0;
  }
  n -= 1;              // without diagonal entries
  h = std::min(n, h);  // Used for ranking, h <= n
  std::size_t total = ((n - (h - 1)) + n) * h / 2;
  return total;
}

/**
 * Used for mapping many groups of trapezoid shaped computation onto CUDA blocks.  The
 * trapezoid must be on upper right corner.
 *
 * Equivalent to loops like:
 *
 * \code
 *   for (std::size_t i = 0; i < h; ++i) {
 *     for (std::size_t j = i + 1; j < n; ++j) {
 *        do_something();
 *     }
 *   }
 * \endcode
 *
 * with h <= n
 */
template <typename U>
std::size_t SegmentedTrapezoidThreads(Context const *ctx, Span<U> group_ptr,
                                      Span<std::size_t> out_group_threads_ptr, std::size_t h) {
  CHECK_GE(group_ptr.size(), 1);
  CHECK_EQ(group_ptr.size(), out_group_threads_ptr.size());
  dh::LaunchN(group_ptr.size(), [=] XGBOOST_DEVICE(std::size_t idx) {
    if (idx == 0) {
      out_group_threads_ptr[0] = 0;
      return;
    }

    std::size_t cnt = static_cast<std::size_t>(group_ptr[idx] - group_ptr[idx - 1]);
    out_group_threads_ptr[idx] = DiscreteTrapezoidArea(cnt, h);
  });
  InclusiveSum(ctx, out_group_threads_ptr.data(), out_group_threads_ptr.data(),
               out_group_threads_ptr.size());
  std::size_t total = 0;
  dh::safe_cuda(cudaMemcpy(&total, out_group_threads_ptr.data() + out_group_threads_ptr.size() - 1,
                           sizeof(total), cudaMemcpyDeviceToHost));
  return total;
}

/**
 * Called inside kernel to obtain coordinate from trapezoid grid.
 */
XGBOOST_DEVICE inline void UnravelTrapeziodIdx(std::size_t i_idx, std::size_t n, std::size_t *out_i,
                                               std::size_t *out_j) {
  auto &i = *out_i;
  auto &j = *out_j;
  double idx = static_cast<double>(i_idx);
  double N = static_cast<double>(n);

  i = std::ceil(-(0.5 - N + std::sqrt(common::Sqr(N - 0.5) + 2.0 * (-idx - 1.0)))) - 1.0;

  auto I = static_cast<double>(i);
  size_t n_elems = -0.5 * common::Sqr(I) + (N - 0.5) * I;

  j = idx - n_elems + i + 1;
}
}  // namespace xgboost::common
#endif  // XGBOOST_COMMON_THREADING_UTILS_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/threading_utils.h <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_THREADING_UTILS_H_
#define XGBOOST_COMMON_THREADING_UTILS_H_

#include <dmlc/common.h>
#include <dmlc/omp.h>

#include <algorithm>    // for min
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t
#include <cstdlib>      // for malloc, free
#include <new>          // for bad_alloc
#include <thread>       // for thread
#include <type_traits>  // for is_signed, conditional_t, is_integral_v, invoke_result_t
#include <utility>      // for forward
#include <vector>       // for vector

#include "common.h"  // for DivRoundUp
#include "xgboost/logging.h"
#include "xgboost/string_view.h"  // for StringView

#if !defined(_OPENMP)
extern "C" {
inline int32_t omp_get_thread_limit() __GOMP_NOTHROW { return 1; }  // NOLINT
}
#endif  // !defined(_OPENMP)

// MSVC doesn't implement the thread limit.
#if defined(_OPENMP) && defined(_MSC_VER)
#include <limits>

extern "C" {
inline int32_t omp_get_thread_limit() { return std::numeric_limits<int32_t>::max(); }  // NOLINT
}
#endif  // defined(_MSC_VER)

namespace xgboost::common {
// Represent simple range of indexes [begin, end)
// Inspired by tbb::blocked_range
class Range1d {
 public:
  Range1d(std::size_t begin, std::size_t end) : begin_{begin}, end_{end} { CHECK_LT(begin, end); }

  [[nodiscard]] std::size_t begin() const {  // NOLINT
    return begin_;
  }
  [[nodiscard]] std::size_t end() const {  // NOLINT
    return end_;
  }
  [[nodiscard]] std::size_t Size() const { return this->end() - this->begin(); }

 private:
  std::size_t begin_;
  std::size_t end_;
};

// Split 2d space to balanced blocks
// Implementation of the class is inspired by tbb::blocked_range2d
// However, TBB provides only (n x m) 2d range (matrix) separated by blocks. Example:
// [ 1,2,3 ]
// [ 4,5,6 ]
// [ 7,8,9 ]
// But the class is able to work with different sizes in each 'row'. Example:
// [ 1,2 ]
// [ 3,4,5,6 ]
// [ 7,8,9]
// If grain_size is 2: It produces following blocks:
// [1,2], [3,4], [5,6], [7,8], [9]
// The class helps to process data in several tree nodes (non-balanced usually) in parallel
// Using nested parallelism (by nodes and by data in each node)
// it helps to improve CPU resources utilization
class BlockedSpace2d {
 public:
  // Example of space:
  // [ 1,2 ]
  // [ 3,4,5,6 ]
  // [ 7,8,9]
  // BlockedSpace2d will create following blocks (tasks) if grain_size=2:
  // 1-block: first_dimension = 0, range of indexes in a 'row' = [0,2) (includes [1,2] values)
  // 2-block: first_dimension = 1, range of indexes in a 'row' = [0,2) (includes [3,4] values)
  // 3-block: first_dimension = 1, range of indexes in a 'row' = [2,4) (includes [5,6] values)
  // 4-block: first_dimension = 2, range of indexes in a 'row' = [0,2) (includes [7,8] values)
  // 5-block: first_dimension = 2, range of indexes in a 'row' = [2,3) (includes [9] values)
  // Arguments:
  // dim1 - size of the first dimension in the space
  // getter_size_dim2 - functor to get the second dimensions for each 'row' by row-index
  // grain_size - max size of produced blocks
  template <typename Getter>
  BlockedSpace2d(std::size_t dim1, Getter&& getter_size_dim2, std::size_t grain_size) {
    static_assert(std::is_integral_v<std::invoke_result_t<Getter, std::size_t>>);
    for (std::size_t i = 0; i < dim1; ++i) {
      std::size_t size = getter_size_dim2(i);
      // Each row (second dim) is divided into n_blocks
      std::size_t n_blocks = size / grain_size + !!(size % grain_size);
      for (std::size_t iblock = 0; iblock < n_blocks; ++iblock) {
        std::size_t begin = iblock * grain_size;
        std::size_t end = std::min(begin + grain_size, size);
        AddBlock(i, begin, end);
      }
    }
  }

  // Amount of blocks(tasks) in a space
  [[nodiscard]] std::size_t Size() const { return ranges_.size(); }

  // get index of the first dimension of i-th block(task)
  [[nodiscard]] std::size_t GetFirstDimension(std::size_t i) const {
    CHECK_LT(i, first_dimension_.size());
    return first_dimension_[i];
  }

  // get a range of indexes for the second dimension of i-th block(task)
  [[nodiscard]] Range1d GetRange(std::size_t i) const {
    CHECK_LT(i, ranges_.size());
    return ranges_[i];
  }

 private:
  /**
   * @brief Add a parallel block.
   *
   * @param first_dim The row index.
   * @param begin     The begin of the second dimension.
   * @param end       The end of the second dimension.
   */
  void AddBlock(std::size_t first_dim, std::size_t begin, std::size_t end) {
    first_dimension_.push_back(first_dim);
    ranges_.emplace_back(begin, end);
  }

  std::vector<Range1d> ranges_;
  std::vector<std::size_t> first_dimension_;
};

// Wrapper to implement nested parallelism with simple omp parallel for
template <typename Func>
void ParallelFor2d(const BlockedSpace2d& space, std::int32_t n_threads, Func&& func) {
  static_assert(std::is_void_v<std::invoke_result_t<Func, std::size_t, Range1d>>);
  std::size_t n_blocks_in_space = space.Size();
  CHECK_GE(n_threads, 1);

  dmlc::OMPException exc;
#pragma omp parallel num_threads(n_threads)
  {
    exc.Run([&]() {
      std::size_t tid = omp_get_thread_num();
      std::size_t chunck_size = n_blocks_in_space / n_threads + !!(n_blocks_in_space % n_threads);

      std::size_t begin = chunck_size * tid;
      std::size_t end = std::min(begin + chunck_size, n_blocks_in_space);
      for (auto i = begin; i < end; i++) {
        func(space.GetFirstDimension(i), space.GetRange(i));
      }
    });
  }
  exc.Rethrow();
}

/**
 * OpenMP schedule
 */
struct Sched {
  enum {
    kAuto,
    kDynamic,
    kStatic,
    kGuided,
  } sched;
  size_t chunk{0};

  Sched static Auto() { return Sched{kAuto}; }
  Sched static Dyn(size_t n = 0) { return Sched{kDynamic, n}; }
  Sched static Static(size_t n = 0) { return Sched{kStatic, n}; }
  Sched static Guided() { return Sched{kGuided}; }
};

template <typename Index, typename Func>
void ParallelFor(Index size, std::int32_t n_threads, Sched sched, Func&& fn) {
  if (n_threads == 1) {
    // early exit
    for (Index i = 0; i < size; ++i) {
      fn(i);
    }
    return;
  }

#if defined(_MSC_VER)
  // msvc doesn't support unsigned integer as openmp index.
  using OmpInd = std::conditional_t<std::is_signed<Index>::value, Index, omp_ulong>;
#else
  using OmpInd = Index;
#endif
  OmpInd length = static_cast<OmpInd>(size);
  CHECK_GE(n_threads, 1);

  dmlc::OMPException exc;
  switch (sched.sched) {
    case Sched::kAuto: {
#pragma omp parallel for num_threads(n_threads)
      for (OmpInd i = 0; i < length; ++i) {
        exc.Run(fn, i);
      }
      break;
    }
    case Sched::kDynamic: {
      if (sched.chunk == 0) {
#pragma omp parallel for num_threads(n_threads) schedule(dynamic)
        for (OmpInd i = 0; i < length; ++i) {
          exc.Run(fn, i);
        }
      } else {
#pragma omp parallel for num_threads(n_threads) schedule(dynamic, sched.chunk)
        for (OmpInd i = 0; i < length; ++i) {
          exc.Run(fn, i);
        }
      }
      break;
    }
    case Sched::kStatic: {
      if (sched.chunk == 0) {
#pragma omp parallel for num_threads(n_threads) schedule(static)
        for (OmpInd i = 0; i < length; ++i) {
          exc.Run(fn, i);
        }
      } else {
#pragma omp parallel for num_threads(n_threads) schedule(static, sched.chunk)
        for (OmpInd i = 0; i < length; ++i) {
          exc.Run(fn, i);
        }
      }
      break;
    }
    case Sched::kGuided: {
#pragma omp parallel for num_threads(n_threads) schedule(guided)
      for (OmpInd i = 0; i < length; ++i) {
        exc.Run(fn, i);
      }
      break;
    }
  }
  exc.Rethrow();
}

template <typename Index, typename Func>
void ParallelFor(Index size, std::int32_t n_threads, Func&& fn) {
  ParallelFor(size, n_threads, Sched::Static(), std::forward<Func>(fn));
}

/**
 * @brief 1-d block-based parallel for loop.
 *
 * @tparam kBlockOfRowsSize The size of the block.
 * @tparam Index The type of the index.
 * @tparam Func The type of the function.
 *
 * @param size The size of the range.
 * @param n_threads The number of threads.
 * @param fn The function to execute. The function should take a Range1d as an argument.
 */
template <std::size_t kBlockOfRowsSize, typename Index, typename Func>
void ParallelFor1d(Index size, std::int32_t n_threads, Func&& fn) {
  static_assert(std::is_void_v<std::invoke_result_t<Func, common::Range1d>>);
  auto const n_blocks = DivRoundUp(size, kBlockOfRowsSize);
  common::ParallelFor(n_blocks, n_threads, [&](auto block_id) {
    std::size_t const block_beg = block_id * kBlockOfRowsSize;
    auto const block_size = std::min(static_cast<std::size_t>(size - block_beg), kBlockOfRowsSize);
    fn(common::Range1d{block_beg, block_beg + block_size});
  });
}

/** @brief Use n_threads as the number of blocks. */
template <typename Index, typename Func>
void ParallelForBlock(Index size, std::int32_t n_threads, Func&& fn) {
  static_assert(std::is_void_v<std::invoke_result_t<Func, common::Range1d>>);
  std::size_t blk_size = size / n_threads + (size % n_threads > 0);
  ParallelFor(n_threads, n_threads, [&](auto tid) {
    auto blk_beg = tid * blk_size;
    auto blk_end = std::min((tid + 1) * blk_size, static_cast<std::size_t>(size));
    if (blk_end <= blk_beg) {
      return;
    }
    fn(common::Range1d{blk_beg, blk_end});
  });
}

inline std::int32_t OmpGetThreadLimit() {
  std::int32_t limit = omp_get_thread_limit();
  CHECK_GE(limit, 1) << "Invalid thread limit for OpenMP.";
  return limit;
}

/**
 * @brief Get thread limit from CFS.
 *
 * This function has non-trivial overhead and should not be called repeatedly.
 */
std::int32_t GetCfsCPUCount() noexcept;

/**
 * @brief Get the number of available threads based on n_threads specified by users.
 */
std::int32_t OmpGetNumThreads(std::int32_t n_threads) noexcept(true);

/**
 * @brief A C-style array with in-stack allocation.
 *
 * As long as the array is smaller than MaxStackSize, it will be allocated inside the
 * stack. Otherwise, it will be heap-allocated.
 */
template <typename T, std::size_t MaxStackSize>
class MemStackAllocator {
 public:
  explicit MemStackAllocator(size_t required_size) : required_size_(required_size) {
    if (MaxStackSize >= required_size_) {
      ptr_ = stack_mem_;
    } else {
      ptr_ = reinterpret_cast<T*>(std::malloc(required_size_ * sizeof(T)));
    }
    if (!ptr_) {
      throw std::bad_alloc{};
    }
  }
  MemStackAllocator(size_t required_size, T init) : MemStackAllocator{required_size} {
    std::fill_n(ptr_, required_size_, init);
  }

  ~MemStackAllocator() {
    if (required_size_ > MaxStackSize) {
      std::free(ptr_);
    }
  }
  T& operator[](size_t i) { return ptr_[i]; }
  T const& operator[](size_t i) const { return ptr_[i]; }

  auto data() const { return ptr_; }                   // NOLINT
  auto data() { return ptr_; }                         // NOLINT
  std::size_t size() const { return required_size_; }  // NOLINT

  auto cbegin() const { return data(); }         // NOLINT
  auto cend() const { return data() + size(); }  // NOLINT

 private:
  T* ptr_ = nullptr;
  size_t required_size_;
  T stack_mem_[MaxStackSize];
};

/**
 * @brief Constant that can be used for initializing static thread local memory.
 */
std::int32_t constexpr DefaultMaxThreads() { return 128; }

/**
 * @brief Give the thread a name. Supports only pthread on linux.
 */
void NameThread(std::thread* t, StringView name);
}  // namespace xgboost::common

#endif  // XGBOOST_COMMON_THREADING_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/threadpool.h <==
/**
 * Copyright 2024, XGBoost Contributors
 */
#pragma once
#include <condition_variable>  // for condition_variable
#include <cstdint>             // for int32_t
#include <functional>          // for function
#include <future>              // for promise
#include <memory>              // for make_shared
#include <mutex>               // for mutex, unique_lock
#include <queue>               // for queue
#include <string>              // for string
#include <thread>              // for thread
#include <type_traits>         // for invoke_result_t
#include <utility>             // for move
#include <vector>              // for vector

#include "threading_utils.h"      // for NameThread
#include "xgboost/string_view.h"  // for StringView

namespace xgboost::common {
/**
 * @brief Simple implementation of a thread pool.
 */
class ThreadPool {
  std::mutex mu_;
  std::queue<std::function<void()>> tasks_;
  std::condition_variable cv_;
  std::vector<std::thread> pool_;
  bool stop_{false};

 public:
  /**
   * @param name      Name prefix for threads.
   * @param n_threads The number of threads this pool should hold.
   * @param init_fn   Function called once during thread creation.
   */
  template <typename InitFn>
  explicit ThreadPool(StringView name, std::int32_t n_threads, InitFn&& init_fn) {
    for (std::int32_t i = 0; i < n_threads; ++i) {
      pool_.emplace_back([&, init_fn = std::forward<InitFn>(init_fn)] {
        init_fn();

        while (true) {
          std::unique_lock lock{mu_};
          cv_.wait(lock, [this] { return !this->tasks_.empty() || stop_; });

          if (this->stop_) {
            while (!tasks_.empty()) {
              auto fn = tasks_.front();
              tasks_.pop();
              fn();
            }
            return;
          }

          auto fn = tasks_.front();
          tasks_.pop();
          lock.unlock();
          fn();
        }
      });
      std::string name_i = name.c_str() + std::string{"-"} + std::to_string(i);  // NOLINT
      NameThread(&pool_.back(), name_i);
    }
  }

  ~ThreadPool() {
    std::unique_lock lock{mu_};
    stop_ = true;
    lock.unlock();

    for (auto& t : pool_) {
      if (t.joinable()) {
        std::unique_lock lock{mu_};
        this->cv_.notify_one();
        lock.unlock();
      }
    }

    for (auto& t : pool_) {
      if (t.joinable()) {
        t.join();
      }
    }
  }

  /**
   * @brief Submit a function that doesn't take any argument.
   */
  template <typename Fn, typename R = std::invoke_result_t<Fn>>
  auto Submit(Fn&& fn) {
    // Use shared ptr to make the task copy constructible.
    auto p{std::make_shared<std::promise<R>>()};
    auto fut = p->get_future();
    auto ffn = std::function{[task = std::move(p), fn = std::forward<Fn>(fn)]() mutable {
      if constexpr (std::is_void_v<R>) {
        fn();
        task->set_value();
      } else {
        task->set_value(fn());
      }
    }};

    std::unique_lock lock{mu_};
    this->tasks_.push(std::move(ffn));
    lock.unlock();

    cv_.notify_one();
    return fut;
  }

  [[nodiscard]] auto NumWorkers() const {
    // Use the same type as the typical n_threads parameter in XGBoost.
    return static_cast<std::int32_t>(pool_.size());
  }
};
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/timer.cc <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 */
#include "timer.h"

#include <utility>

#include "../collective/communicator-inl.h"
#include "nvtx_utils.h"  // for Domain

#if defined(XGBOOST_USE_NVTX)
#include <nvtx3/nvtx3.hpp>
#endif  // defined(XGBOOST_USE_NVTX)

namespace xgboost::common {
void Monitor::Start(std::string const &name) {
  if (ConsoleLogger::ShouldLog(ConsoleLogger::LV::kDebug)) {
    auto &stats = statistics_map_[name];
    stats.timer.Start();
#if defined(XGBOOST_USE_NVTX)
    auto range_handle = nvtx3::start_range_in<nvtx::Domain>(label_ + "::" + name);
    stats.nvtx_id = range_handle.get_value();
#endif  // defined(XGBOOST_USE_NVTX)
  }
}

void Monitor::Stop(const std::string &name) {
  if (ConsoleLogger::ShouldLog(ConsoleLogger::LV::kDebug)) {
    auto &stats = statistics_map_[name];
    stats.timer.Stop();
    stats.count++;
#if defined(XGBOOST_USE_NVTX)
    nvtx3::end_range_in<nvtx::Domain>(nvtx3::range_handle{stats.nvtx_id});
#endif  // defined(XGBOOST_USE_NVTX)
  }
}

void Monitor::PrintStatistics(StatMap const &statistics) const {
  for (auto &kv : statistics) {
    if (kv.second.first == 0) {
      LOG(WARNING) << "Timer for " << kv.first << " did not get stopped properly.";
      continue;
    }
    LOG(CONSOLE) << kv.first << ": " << static_cast<double>(kv.second.second) / 1e+6 << "s, "
                 << kv.second.first << " calls @ " << kv.second.second << "us" << std::endl;
  }
}

void Monitor::Print() const {
  if (!ConsoleLogger::ShouldLog(ConsoleLogger::LV::kDebug)) {
    return;
  }
  auto rank = collective::GetRank();
  StatMap stat_map;
  for (auto const &kv : statistics_map_) {
    stat_map[kv.first] = std::make_pair(
        kv.second.count,
        std::chrono::duration_cast<std::chrono::microseconds>(kv.second.timer.elapsed).count());
  }
  if (stat_map.empty()) {
    return;
  }
  LOG(CONSOLE) << "======== Monitor (" << rank << "): " << label_ << " ========";
  this->PrintStatistics(stat_map);
}
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/timer.h <==
/**
 * Copyright 2017-2024, XGBoost Contributors
 */
#pragma once
#include <xgboost/logging.h>

#include <chrono>
#include <map>
#include <string>
#include <utility>

namespace xgboost::common {
struct Timer {
  using ClockT = std::chrono::high_resolution_clock;
  using TimePointT = std::chrono::high_resolution_clock::time_point;
  using DurationT = std::chrono::high_resolution_clock::duration;
  using SecondsT = std::chrono::duration<double>;

  TimePointT start;
  DurationT elapsed;
  Timer() { Reset(); }
  void Reset() {
    elapsed = DurationT::zero();
    Start();
  }
  void Start() { start = ClockT::now(); }
  void Stop() { elapsed += ClockT::now() - start; }
  double ElapsedSeconds() const { return SecondsT(elapsed).count(); }
  SecondsT Duration() const { return ClockT::now() - start; }
  void PrintElapsed(std::string label) {
    char buffer[255];
    snprintf(buffer, sizeof(buffer), "%s:\t %fs", label.c_str(),
             SecondsT(elapsed).count());
    LOG(CONSOLE) << buffer;
    Reset();
  }
};

/**
 * \struct  Monitor
 *
 * \brief Timing utility used to measure total method execution time over the
 * lifetime of the containing object.
 */
struct Monitor {
 private:
  struct Statistics {
    Timer timer;
    size_t count{0};
    uint64_t nvtx_id;
  };

  // from left to right, <name <count, elapsed>>
  using StatMap = std::map<std::string, std::pair<size_t, size_t>>;

  std::string label_ = "";
  std::map<std::string, Statistics> statistics_map_;
  Timer self_timer_;

  void PrintStatistics(StatMap const& statistics) const;

 public:
  Monitor() { self_timer_.Start(); }
  /*\brief Print statistics info during destruction.
   *
   * Please note that this may not work, as with distributed frameworks like Dask, the
   * model is pickled to other workers, and the global parameters like `global_verbosity_`
   * are not included in the pickle.
   */
  ~Monitor() {
    this->Print();
    self_timer_.Stop();
  }

  /*! \brief Print all the statistics. */
  void Print() const;

  void Init(std::string label) { this->label_ = label; }
  void Start(const std::string &name);
  void Stop(const std::string &name);
};
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/transform.h <==
/*!
 * Copyright 2018-2022 XGBoost contributors
 */
#ifndef XGBOOST_COMMON_TRANSFORM_H_
#define XGBOOST_COMMON_TRANSFORM_H_

#include <dmlc/common.h>
#include <dmlc/omp.h>
#include <xgboost/data.h>

#include <type_traits>  // enable_if
#include <utility>
#include <vector>

#include "common.h"
#include "threading_utils.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/span.h"

#if defined (__CUDACC__)
#include "device_helpers.cuh"
#endif  // defined (__CUDACC__)

#if defined (SYCL_LANGUAGE_VERSION)
#include "../plugin/sycl/common/transform.h"
#endif  // defined (SYCL_LANGUAGE_VERSION)

namespace xgboost {
namespace common {

constexpr size_t kBlockThreads = 256;

namespace detail {

#if defined(__CUDACC__)
template <typename Functor, typename... SpanType>
__global__ void LaunchCUDAKernel(Functor _func, Range _range,
                                 SpanType... _spans) {
  for (auto i : dh::GridStrideRange(*_range.begin(), *_range.end())) {
    _func(i, _spans...);
  }
}
#endif  // defined(__CUDACC__)

}  // namespace detail

/*! \brief Do Transformation on HostDeviceVectors.
 *
 *  \tparam CompiledWithCuda A bool parameter used to distinguish compilation
 *         trajectories, users do not need to use it.
 *
 *  Note: Using Transform is a VERY tricky thing to do. Transform uses template
 *   argument to duplicate itself into two different types, one for CPU,
 *   another for CUDA.  The trick is not without its flaw:
 *
 *     If you use it in a function that can be compiled by both nvcc and host
 *     compiler, the behaviour is un-defined!  Because your function is NOT
 *     duplicated by `CompiledWithCuda`. At link time, CUDA compiler resolution
 *     will merge functions with same signature.
 */
template <bool CompiledWithCuda = WITH_CUDA()>
class Transform {
 private:
  template <typename Functor>
  struct Evaluator {
   public:
    Evaluator(Functor func, Range range, int32_t n_threads, DeviceOrd device)
        : func_(func), range_{std::move(range)}, n_threads_{n_threads}, device_{device} {}

    /*!
     * \brief Evaluate the functor with input pointers to HostDeviceVector.
     *
     * \tparam HDV...  HostDeviceVectors type.
     * \param  vectors Pointers to HostDeviceVector.
     */
    template <typename... HDV>
    void Eval(HDV... vectors) const {
      if (device_.IsCUDA()) {
        LaunchCUDA(func_, vectors...);
      } else if (device_.IsSycl()) {
        LaunchSycl(func_, vectors...);
      } else {
        LaunchCPU(func_, vectors...);
      }
    }

   private:
    // CUDA UnpackHDV
    template <typename T>
    Span<T> UnpackHDVOnDevice(HostDeviceVector<T>* _vec) const {
      auto span = _vec->DeviceSpan();
      return span;
    }
    template <typename T>
    Span<T const> UnpackHDVOnDevice(const HostDeviceVector<T>* _vec) const {
      auto span = _vec->ConstDeviceSpan();
      return span;
    }
    // CPU UnpackHDV
    template <typename T>
    Span<T> UnpackHDV(HostDeviceVector<T>* _vec) const {
      return Span<T> {_vec->HostPointer(),
            static_cast<typename Span<T>::index_type>(_vec->Size())};
    }
    template <typename T>
    Span<T const> UnpackHDV(const HostDeviceVector<T>* _vec) const {
      return Span<T const> {_vec->ConstHostPointer(),
            static_cast<typename Span<T>::index_type>(_vec->Size())};
    }
    // Recursive sync host
    template <typename T>
    void SyncHost(const HostDeviceVector<T> *_vector) const {
      _vector->ConstHostPointer();
    }
    template <typename Head, typename... Rest>
    void SyncHost(const HostDeviceVector<Head> *_vector,
                  const HostDeviceVector<Rest> *... _vectors) const {
      _vector->ConstHostPointer();
      SyncHost(_vectors...);
    }
    // Recursive unpack for Shard.
    template <typename T>
    void UnpackShard(DeviceOrd device, const HostDeviceVector<T> *vector) const {
      vector->SetDevice(device);
    }
    template <typename Head, typename... Rest>
    void UnpackShard(DeviceOrd device,
                     const HostDeviceVector<Head> *_vector,
                     const HostDeviceVector<Rest> *... _vectors) const {
      _vector->SetDevice(device);
      UnpackShard(device, _vectors...);
    }

#if defined(__CUDACC__)
    template <typename std::enable_if_t<CompiledWithCuda>* = nullptr,
              typename... HDV>
    void LaunchCUDA(Functor _func, HDV*... _vectors) const {
      UnpackShard(device_, _vectors...);

      size_t range_size = *range_.end() - *range_.begin();

      // Extract index to deal with possible old OpenMP.
      // This deals with situation like multi-class setting where
      // granularity is used in data vector.
      size_t shard_size = range_size;
      Range shard_range {0, static_cast<Range::DifferenceType>(shard_size)};
      dh::safe_cuda(cudaSetDevice(device_.ordinal));
      const int kGrids =
          static_cast<int>(DivRoundUp(*(range_.end()), kBlockThreads));
      if (kGrids == 0) {
        return;
      }
      detail::LaunchCUDAKernel<<<kGrids, kBlockThreads>>>(  // NOLINT
          _func, shard_range, UnpackHDVOnDevice(_vectors)...);
    }
#else
    /*! \brief Dummy function defined when compiling for CPU.  */
    template <typename std::enable_if_t<!CompiledWithCuda> * = nullptr, typename... HDV>
    void LaunchCUDA(Functor _func, HDV *...) const {
      // Remove unused parameter compiler warning.
      (void) _func;

      LOG(FATAL) << "Not part of device code. WITH_CUDA: " << WITH_CUDA();
    }
#endif  // defined(__CUDACC__)

#if defined (SYCL_LANGUAGE_VERSION)
    template <typename... HDV>
    void LaunchSycl(Functor _func, HDV*... _vectors) const {
      UnpackShard(device_, _vectors...);

      size_t range_size = *range_.end() - *range_.begin();
      Range shard_range {0, static_cast<Range::DifferenceType>(range_size)};
      sycl::common::LaunchSyclKernel(device_, _func, shard_range, UnpackHDVOnDevice(_vectors)...);
    }
#else
    template <typename... HDV>
    void LaunchSycl(Functor _func, HDV *... _vectors) const {
      LaunchCPU(_func, _vectors...);
    }
#endif  // defined(SYCL_LANGUAGE_VERSION)

    template <typename... HDV>
    void LaunchCPU(Functor func, HDV *...vectors) const {
      omp_ulong end = static_cast<omp_ulong>(*(range_.end()));
      SyncHost(vectors...);
      ParallelFor(end, n_threads_, [&](omp_ulong idx) { func(idx, UnpackHDV(vectors)...); });
    }

   private:
    /*! \brief Callable object. */
    Functor func_;
    /*! \brief Range object specifying parallel threads index range. */
    Range range_;
    int32_t n_threads_;
    DeviceOrd device_;
  };

 public:
  /*!
   * \brief Initialize a Transform object.
   *
   * \tparam Functor  A callable object type.
   * \return A Evaluator having one method Eval.
   *
   * \param func    A callable object, accepting a size_t thread index,
   *                  followed by a set of Span classes.
   * \param range   Range object specifying parallel threads index range.
   * \param n_threads  Number of CPU threads
   * \param device_idx GPU device ordinal
   */
  template <typename Functor>
  static Evaluator<Functor> Init(Functor func, Range const range, int32_t n_threads,
                                 DeviceOrd device) {
    return Evaluator<Functor>{func, std::move(range), n_threads, device};
  }
};

}  // namespace common
}  // namespace xgboost

#endif  // XGBOOST_COMMON_TRANSFORM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/transform_iterator.h <==
/**
 * Copyright 2022-2024, XGBoost Contributors
 */
#ifndef XGBOOST_COMMON_TRANSFORM_ITERATOR_H_
#define XGBOOST_COMMON_TRANSFORM_ITERATOR_H_

#include <cstddef>      // std::size_t
#include <iterator>     // std::random_access_iterator_tag
#include <type_traits>  // for invoke_result_t, add_pointer_t, add_lvalue_reference_t
#include <utility>      // std::forward

#include "xgboost/span.h"  // ptrdiff_t

namespace xgboost {
namespace common {
/**
 * \brief Transform iterator that takes an index and calls transform operator.
 *
 *   This is CPU-only right now as taking host device function as operator complicates the
 *   code.  For device side one can use `thrust::transform_iterator` instead.
 */
template <typename Fn>
class IndexTransformIter {
  std::size_t iter_{0};
  Fn fn_;

 public:
  using iterator_category = std::random_access_iterator_tag;                // NOLINT
  using reference = std::invoke_result_t<Fn, std::size_t>;                  // NOLINT
  using value_type = std::remove_cv_t<std::remove_reference_t<reference>>;  // NOLINT
  using difference_type = detail::ptrdiff_t;                                // NOLINT
  using pointer = std::add_pointer_t<value_type>;                           // NOLINT

 public:
  /**
   * \param op Transform operator, takes a size_t index as input.
   */
  explicit IndexTransformIter(Fn &&op) : fn_{op} {}
  IndexTransformIter(IndexTransformIter const &) = default;
  IndexTransformIter &operator=(IndexTransformIter &&) = default;
  IndexTransformIter &operator=(IndexTransformIter const &that) {
    iter_ = that.iter_;
    return *this;
  }

  reference operator*() const { return fn_(iter_); }
  reference operator[](std::size_t i) const {
    auto iter = *this + i;
    return *iter;
  }

  auto operator-(IndexTransformIter const &that) const { return iter_ - that.iter_; }
  bool operator==(IndexTransformIter const &that) const { return iter_ == that.iter_; }
  bool operator!=(IndexTransformIter const &that) const { return !(*this == that); }
  bool operator<(IndexTransformIter const &that) const { return iter_ < that.iter_; }
  bool operator>(IndexTransformIter const &that) const { return that < *this; }
  bool operator<=(IndexTransformIter const &that) const { return !(that < *this); }
  bool operator>=(IndexTransformIter const &that) const { return !(*this < that); }

  IndexTransformIter &operator++() {
    iter_++;
    return *this;
  }
  IndexTransformIter operator++(int) {
    auto ret = *this;
    ++(*this);
    return ret;
  }
  IndexTransformIter &operator--() {
    iter_--;
    return *this;
  }
  IndexTransformIter operator--(int) {
    auto ret = *this;
    --(*this);
    return ret;
  }
  IndexTransformIter &operator+=(difference_type n) {
    iter_ += n;
    return *this;
  }
  IndexTransformIter &operator-=(difference_type n) {
    (*this) += -n;
    return *this;
  }
  IndexTransformIter operator+(difference_type n) const {
    auto ret = *this;
    return ret += n;
  }
  IndexTransformIter operator-(difference_type n) const {
    auto ret = *this;
    return ret -= n;
  }
};

template <typename Fn>
auto MakeIndexTransformIter(Fn &&fn) {
  return IndexTransformIter<Fn>(std::forward<Fn>(fn));
}
}  // namespace common
}  // namespace xgboost
#endif  // XGBOOST_COMMON_TRANSFORM_ITERATOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/type.h <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 */
#pragma once
#include <cstdint>      // for int8_t
#include <type_traits>  // for is_const_v, add_const_t, conditional_t, add_pointer_t

#include "xgboost/span.h"  // for Span
namespace xgboost::common {
template <typename T, typename U = std::conditional_t<std::is_const_v<T>,
                                                      std::add_const_t<std::int8_t>, std::int8_t>>
common::Span<U> EraseType(common::Span<T> data) {
  auto n_total_bytes = data.size_bytes();
  auto erased = common::Span{reinterpret_cast<std::add_pointer_t<U>>(data.data()), n_total_bytes};
  return erased;
}

template <typename T, typename U>
common::Span<T> RestoreType(common::Span<U> data) {
  auto n_total_bytes = data.size_bytes();
  auto restored = common::Span{reinterpret_cast<T*>(data.data()), n_total_bytes / sizeof(T)};
  return restored;
}

template <typename T>
using GetValueT = std::remove_cv_t<std::remove_reference_t<T>>;
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/utils.h <==
/**
 * Copyright 2024-2025, XGBoost Contributors
 */
#pragma once
#include <functional>  // for function
#include <utility>     // for forward

#include "xgboost/base.h"

namespace xgboost::common {
/** @brief RAII guard, simplified version of absl::Cleanup . */
class Cleanup {
  std::function<void()> cb_;

 public:
  template <typename Callback>
  explicit Cleanup(Callback&& cb) : cb_{std::forward<Callback>(cb)} {}

  ~Cleanup() { this->cb_(); }
};

template <typename Callback>
auto MakeCleanup(Callback&& cb) {
  return Cleanup{std::forward<Callback>(cb)};
}

template <typename R>
struct NoOp {
  R val;

  explicit NoOp(R&& v) : val{std::forward<R>(v)} {}

  template <typename... Args>
  XGBOOST_DEVICE R operator()(Args&&...) const {
    return val;
  }
};

template <>
struct NoOp<void> {
  template <typename... Args>
  XGBOOST_DEVICE void operator()(Args&&...) const {}
};
}  // namespace xgboost::common


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/version.cc <==
/*!
 * Copyright 2019 XGBoost contributors
 */
#include <dmlc/io.h>

#include <string>
#include <tuple>
#include <vector>

#include "xgboost/logging.h"
#include "xgboost/json.h"
#include "xgboost/version_config.h"
#include "version.h"

namespace xgboost {

const Version::TripletT Version::kInvalid {-1, -1, -1};

Version::TripletT Version::Load(Json const& in) {
  if (get<Object const>(in).find("version") == get<Object const>(in).cend()) {
    return kInvalid;
  }
  Integer::Int major {0}, minor {0}, patch {0};
  try {
    auto const& j_version = get<Array const>(in["version"]);
    std::tie(major, minor, patch) = std::make_tuple(
        get<Integer const>(j_version.at(0)),
        get<Integer const>(j_version.at(1)),
        get<Integer const>(j_version.at(2)));
  } catch (dmlc::Error const& e) {
    LOG(FATAL) << "Invaid version format in loaded JSON object: " << in;
  }

  return std::make_tuple(major, minor, patch);
}

Version::TripletT Version::Load(dmlc::Stream* fi) {
  XGBoostVersionT major{0}, minor{0}, patch{0};
  // This is only used in DMatrix serialization, so doesn't break model compatibility.
  std::string msg { "Incorrect version format found in binary file.  "
                    "Binary file from XGBoost < 1.0.0 is no longer supported. "
                    "Please generate it again." };
  std::string verstr { u8"version:" }, read;
  read.resize(verstr.size(), 0);

  CHECK_EQ(fi->Read(&read[0], verstr.size()), verstr.size()) << msg;
  if (verstr != read) {
    // read might contain `\0` that terminates the string.
    LOG(FATAL) << msg;
  }

  CHECK(fi->Read(&major)) << msg;
  CHECK(fi->Read(&minor)) << msg;
  CHECK(fi->Read(&patch)) << msg;

  return std::make_tuple(major, minor, patch);
}

void Version::Save(Json* out) {
  Integer::Int major, minor, patch;
  std::tie(major, minor, patch)= Self();
  (*out)["version"] = std::vector<Json>{Json(Integer{major}),
                                        Json(Integer{minor}),
                                        Json(Integer{patch})};
}

void Version::Save(dmlc::Stream* fo) {
  XGBoostVersionT major, minor, patch;
  std::tie(major, minor, patch) = Self();
  std::string verstr { u8"version:" };
  fo->Write(&verstr[0], verstr.size());
  fo->Write(major);
  fo->Write(minor);
  fo->Write(patch);
}

std::string Version::String(TripletT const& version) {
  std::stringstream ss;
  ss << std::get<0>(version) << "." << get<1>(version) << "." << get<2>(version);
  return ss.str();
}

Version::TripletT Version::Self() {
  return std::make_tuple(XGBOOST_VER_MAJOR, XGBOOST_VER_MINOR, XGBOOST_VER_PATCH);
}

bool Version::Same(TripletT const& triplet) {
  return triplet == Self();
}

}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/common/version.h <==
/*!
 * Copyright 2019 XGBoost contributors
 */
#ifndef XGBOOST_COMMON_VERSION_H_
#define XGBOOST_COMMON_VERSION_H_

#include <dmlc/io.h>
#include <string>
#include <tuple>

#include "xgboost/base.h"

namespace xgboost {
class Json;
// a static class for handling version info
struct Version {
  using TripletT = std::tuple<XGBoostVersionT, XGBoostVersionT, XGBoostVersionT>;
  static const TripletT kInvalid;

  // Save/Load version info to JSON document
  static TripletT Load(Json const& in);
  static void Save(Json* out);

  // Save/Load version info to dmlc::Stream
  static Version::TripletT Load(dmlc::Stream* fi);
  static void Save(dmlc::Stream* fo);

  static std::string String(TripletT const& version);
  static TripletT Self();

  static bool Same(TripletT const& triplet);
};

}      // namespace xgboost
#endif  // XGBOOST_COMMON_VERSION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/context.cc <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 *
 * \brief Context object used for controlling runtime parameters.
 */
#include "xgboost/context.h"

#include <algorithm>  // for find_if
#include <charconv>   // for from_chars
#include <iterator>   // for distance
#include <optional>   // for optional
#include <regex>      // for regex_replace, regex_match
#include <sstream>    // for stringstream

#include "common/cuda_rt_utils.h"  // for AllVisibleGPUs
#include "common/random.h"
#include "common/threading_utils.h"
#include "xgboost/json.h"  // for Json, Object, String, ToJson, FromJson
#include "xgboost/string_view.h"

#if !defined(XGBOOST_USE_CUDA)

#include "common/common.h"  // for AssertGPUSupport

#endif  // !defined(XGBOOST_USE_CUDA)

#if defined(XGBOOST_USE_SYCL)
#include "../plugin/sycl/context_helper.h"
#endif  // defined (XGBOOST_USE_SYCL)

namespace xgboost {

DMLC_REGISTER_PARAMETER(Context);

std::int64_t constexpr Context::kDefaultSeed;

Context::Context() : cfs_cpu_count_{common::GetCfsCPUCount()} {}

namespace {
inline constexpr char const* kDevice = "device";

#if !defined(XGBOOST_USE_CUDA)
DeviceOrd CUDAOrdinal(DeviceOrd device, bool) {
  device = DeviceOrd::CPU();
  return device;
}
#else
// Check CUDA on the current device, wrap the ordinal if necessary.
[[nodiscard]] DeviceOrd CUDAOrdinal(DeviceOrd device, bool fail_on_invalid) {
  // When booster is loaded from a memory image (Python pickle or R raw model), number of
  // available GPUs could be different.  Wrap around it.
  std::int32_t n_visible = curt::AllVisibleGPUs();
  if (n_visible == 0) {
    if (device.IsCUDA()) {
      LOG(WARNING) << "No visible GPU is found, setting device to CPU.";
    }
    device = DeviceOrd::CPU();
  } else if (fail_on_invalid) {
    CHECK(device.IsCPU() || device.ordinal < n_visible)
        << "Only " << n_visible << " GPUs are visible, ordinal " << device.ordinal
        << " is invalid.";
  } else if (device.IsCUDA() && device.ordinal >= n_visible) {
    device.ordinal = device.ordinal % n_visible;
    LOG(WARNING) << "Only " << n_visible << " GPUs are visible, setting device ordinal to "
                 << device.ordinal;
  }

  if (device.IsCUDA()) {
    curt::SetDevice(device.ordinal);
  }
  return device;
}
#endif  //  !defined(XGBOOST_USE_CUDA)

[[nodiscard]] std::optional<std::int32_t> ParseInt(StringView ordinal) {
  // Some basic checks to ensure valid `gpu_id` and device ordinal instead of directly parsing and
  // letting go of unknown characters.
  if (ordinal.empty()) {
    return std::nullopt;
  }

  std::size_t offset{0};
  if (ordinal[0] == '-') {
    offset = 1;
  }
  if (ordinal.size() <= offset) {
    return std::nullopt;
  }

  bool valid = std::all_of(ordinal.cbegin() + offset, ordinal.cend(),
                           [](auto c) { return std::isdigit(c); });
  if (!valid) {
    return std::nullopt;
  }

  std::int32_t parsed_id{DeviceOrd::CPUOrdinal()};
  auto res = std::from_chars(ordinal.c_str(), ordinal.c_str() + ordinal.size(), parsed_id);
  if (res.ec != std::errc()) {
    return std::nullopt;
  }

  return parsed_id;
}

[[nodiscard]] DeviceOrd MakeDeviceOrd(std::string const& input, bool fail_on_invalid_gpu_id) {
  // Fast path for the most common case. `device=cpu` is re-parsed on hot paths
  // (e.g. DMatrixProxy::SetArray during inplace prediction), and the general
  // path below costs two regex constructions plus string copies per call.
  if (input == DeviceSym::CPU()) {
    return DeviceOrd::CPU();
  }
  StringView msg{R"(Invalid argument for `device`. Expected to be one of the following:
- cpu
- cuda
- cuda:<device ordinal>  # e.g. cuda:0
- gpu
- gpu:<device ordinal>   # e.g. gpu:0
)"};
  auto fatal = [&] {
    LOG(FATAL) << msg << "Got: `" << input << "`.";
  };

#if defined(__MINGW32__)
  // mingw hangs on regex using rtools 430. Basic checks only.
  CHECK_GE(input.size(), 3) << msg;
  auto substr = input.substr(0, 3);
  bool valid = substr == "cpu" || substr == "cud" || substr == "gpu" || substr == "syc";
  CHECK(valid) << msg;
#else
  thread_local static std::regex pattern{
      "gpu(:[0-9]+)?|cuda(:[0-9]+)?|cpu|sycl(:cpu|:gpu)?(:-1|:[0-9]+)?"};
  if (!std::regex_match(input, pattern)) {
    fatal();
  }
#endif  // defined(__MINGW32__)

  // handle alias
#if defined(__MINGW32__)
  // mingw hangs on regex using rtools 430. Basic checks only.
  bool is_sycl = (substr == "syc");
#else
  thread_local static std::regex sycl_pattern{"sycl(:cpu|:gpu)?(:-1|:[0-9]+)?"};
  bool is_sycl = std::regex_match(input, sycl_pattern);
#endif  // defined(__MINGW32__)

  std::string s_device = input;
  if (!is_sycl) {
    thread_local static std::regex gpu_pattern{"gpu"};
    s_device = std::regex_replace(s_device, gpu_pattern, DeviceSym::CUDA());
  }

  auto split_it = std::find(s_device.cbegin(), s_device.cend(), ':');

  // For these cases we need to move iterator to the end, not to look for a ordinal.
  if ((s_device == "sycl:cpu") || (s_device == "sycl:gpu")) {
    split_it = s_device.cend();
  }

  // For s_device like "sycl:gpu:1"
  if (split_it != s_device.cend()) {
    auto second_split_it = std::find(split_it + 1, s_device.cend(), ':');
    if (second_split_it != s_device.cend()) {
      split_it = second_split_it;
    }
  }

  DeviceOrd device;
  device.ordinal = DeviceOrd::InvalidOrdinal();  // mark it invalid for check.
  if (split_it == s_device.cend()) {
    // no ordinal.
    if (s_device == DeviceSym::CPU()) {
      device = DeviceOrd::CPU();
    } else if (s_device == DeviceSym::CUDA()) {
      device = DeviceOrd::CUDA(0);  // use 0 as default;
    } else if (s_device == DeviceSym::SyclDefault()) {
      device = DeviceOrd::SyclDefault();
    } else if (s_device == DeviceSym::SyclCPU()) {
      device = DeviceOrd::SyclCPU();
    } else if (s_device == DeviceSym::SyclGPU()) {
      device = DeviceOrd::SyclGPU();
    } else {
      fatal();
    }
  } else {
    // must be CUDA or SYCL when ordinal is specifed.
    // +1 for colon
    std::size_t offset = std::distance(s_device.cbegin(), split_it) + 1;
    // substr
    StringView s_ordinal = {s_device.data() + offset, s_device.size() - offset};
    StringView s_type = {s_device.data(), offset - 1};
    if (s_ordinal.empty()) {
      fatal();
    }
    auto opt_id = ParseInt(s_ordinal);
    if (!opt_id.has_value()) {
      fatal();
    }
    CHECK_LE(opt_id.value(), std::numeric_limits<bst_d_ordinal_t>::max())
        << "Ordinal value too large.";
    if (s_type == DeviceSym::SyclDefault()) {
      device = DeviceOrd::SyclDefault(opt_id.value());
    } else if (s_type == DeviceSym::SyclCPU()) {
      device = DeviceOrd::SyclCPU(opt_id.value());
    } else if (s_type == DeviceSym::SyclGPU()) {
      device = DeviceOrd::SyclGPU(opt_id.value());
    } else {
      device = DeviceOrd::CUDA(opt_id.value());
    }
  }

  if (device.ordinal < DeviceOrd::CPUOrdinal()) {
    fatal();
  }
  if (device.IsCUDA()) {
    device = CUDAOrdinal(device, fail_on_invalid_gpu_id);
    if (!device.IsCUDA()) {
      // We allow loading a GPU-based pickle on a CPU-only machine.
      LOG(WARNING) << "Device is changed from GPU to CPU as we couldn't find any available GPU on "
                      "the system.";
    }
  }
  return device;
}
}  // namespace

std::ostream& operator<<(std::ostream& os, DeviceOrd ord) {
  os << ord.Name();
  return os;
}

void Context::Init(Args const& kwargs) {
  auto unknown = this->UpdateAllowUnknown(kwargs);
  if (!unknown.empty()) {
    std::stringstream ss;
    std::size_t i = 0;
    ss << "[Internal Error] Unknown parameters passed to the Context {";
    for (auto const& [k, _] : unknown) {
      ss << '"' << k << '"';
      if (++i != unknown.size()) {
        ss << ", ";
      }
    }
    ss << "}\n";
    LOG(FATAL) << ss.str();
  }
}

void Context::SetDeviceOrdinal(Args const& kwargs) {
  auto gpu_id_it = std::find_if(kwargs.cbegin(), kwargs.cend(),
                                [](auto const& p) { return p.first == "gpu_id"; });
  auto has_gpu_id = gpu_id_it != kwargs.cend();
  if (has_gpu_id) {
    LOG(FATAL) << "`gpu_id` has been removed since 3.1. Use `device` instead.";
  }

  auto device_it = std::find_if(kwargs.cbegin(), kwargs.cend(),
                                [](auto const& p) { return p.first == kDevice; });
  auto has_device = device_it != kwargs.cend();
  auto new_d = MakeDeviceOrd(this->device, this->fail_on_invalid_gpu_id);

  if (!has_device) {
    CHECK_EQ(new_d.ordinal, this->device_.ordinal);  // unchanged
  }
  this->SetDevice(new_d);

  if (this->IsCPU()) {
    CHECK_EQ(this->device_.ordinal, DeviceOrd::CPUOrdinal());
  } else if (this->IsCUDA()) {
    CHECK_GT(this->device_.ordinal, DeviceOrd::CPUOrdinal());
  }
}

std::int32_t Context::Threads() const {
  auto n_threads = common::OmpGetNumThreads(nthread);
  if (cfs_cpu_count_ > 0) {
    n_threads = std::min(n_threads, cfs_cpu_count_);
  }
  return n_threads;
}

DeviceOrd Context::DeviceFP64() const {
#if defined(XGBOOST_USE_SYCL)
  return sycl::DeviceFP64(device_);
#else
  return device_;
#endif  // defined(XGBOOST_USE_SYCL)
}

[[nodiscard]] Json Context::ToJson() const {
  auto obj = Json{::xgboost::ToJson(*this)};
  common::SaveRng(&obj, this->rng_);
  return obj;
}

void Context::FromJson(Json const& in) {
  ::xgboost::FromJson(in, this);
  common::LoadRng(in, &this->rng_);
}

#if !defined(XGBOOST_USE_CUDA)
CUDAContext const* Context::CUDACtx() const {
  common::AssertGPUSupport();
  return nullptr;
}
#endif  // defined(XGBOOST_USE_CUDA)
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/context.cu <==
/**
 * Copyright 2022 by XGBoost Contributors
 */
#include "common/cuda_context.cuh"  // CUDAContext
#include "xgboost/context.h"

namespace xgboost {
CUDAContext const* Context::CUDACtx() const {
  if (!cuctx_) {
    cuctx_.reset(new CUDAContext{});
  }
  return cuctx_.get();
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/adapter.cc <==
/**
 *  Copyright 2019-2025, XGBoost Contributors
 */
#include "adapter.h"

#include <algorithm>  // for all_of
#include <cstddef>    // for size_t
#include <cstdint>    // for int32_t
#include <utility>    // for move
#include <vector>     // for vector

#include "../c_api/c_api_error.h"  // for API_BEGIN, API_END
#include "../encoder/ordinal.h"    // for HostCatIndexView
#include "array_interface.h"       // for ArrayInterface
#include "columnar.h"              // for GetRefCats, GetArrowDictionary
#include "xgboost/c_api.h"         // for DataIterHandle
#include "xgboost/json.h"          // for Json, Object, Array
#include "xgboost/logging.h"

namespace xgboost::data {
namespace {
auto GetRefCats(Json handle) {
  auto cats = reinterpret_cast<CatContainer const*>(get<Integer const>(handle));
  CHECK(cats);
  auto h_cats = cats->HostView();
  return h_cats;
}
}  // anonymous namespace

ColumnarAdapter::ColumnarAdapter(StringView columns) {
  auto jdf = Json::Load(columns);

  if (IsA<Object>(jdf)) {
    // Has reference categories.
    this->ref_cats_ = GetRefCats(jdf["ref_categories"]);
    jdf = jdf["columns"];
  }

  CHECK(IsA<Array>(jdf));
  auto const& array = get<Array const>(jdf);
  bst_idx_t n_samples{0};
  std::size_t n_total_cats{0};
  std::vector<std::int32_t> cat_segments{0};
  for (auto const& jcol : array) {
    std::size_t n_cats{0};
    if (IsA<Array>(jcol)) {
      // This is a dictionary type (categorical values).
      auto const& first = get<Object const>(jcol[0]);
      if (first.find("offsets") == first.cend()) {
        // numeric index
        n_cats = GetArrowNumericIndex(DeviceOrd::CPU(), jcol, &this->cats_, &this->columns_,
                                      &this->n_bytes_, &n_samples);
      } else {
        // string index
        n_cats =
            GetArrowDictionary(jcol, &this->cats_, &this->columns_, &this->n_bytes_, &n_samples);
      }
    } else {
      // Numeric values
      columns_.emplace_back(get<Object const>(jcol));
      this->cats_.emplace_back();
      this->n_bytes_ += columns_.back().ElementSize() * columns_.back().Shape<0>();
      n_samples = std::max(n_samples, static_cast<bst_idx_t>(columns_.back().Shape<0>()));
    }
    n_total_cats = AddCatCount(n_cats, n_total_cats);
    cat_segments.push_back(static_cast<std::int32_t>(n_total_cats));
  }

  // Check consistency.
  bool consistent = columns_.empty() || std::all_of(columns_.cbegin(), columns_.cend(),
                                                    [&](ArrayInterface<1> const& array) {
                                                      return array.Shape<0>() == n_samples;
                                                    });
  this->cat_segments_ = std::move(cat_segments);
  CHECK(consistent) << "Size of columns should be the same.";
  batch_ = ColumnarAdapterBatch{columns_, NoOpAccessor{}};

  if (!this->ref_cats_.Empty()) {
    CHECK_EQ(this->ref_cats_.Size(), this->columns_.size())
        << "Invalid reference categories, different number of columns";
  }
}

template <typename DataIterHandle, typename XGBCallbackDataIterNext, typename XGBoostBatchCSR>
bool IteratorAdapter<DataIterHandle, XGBCallbackDataIterNext, XGBoostBatchCSR>::Next() {
  if ((*next_callback_)(
          data_handle_,
          [](void* handle, XGBoostBatchCSR batch) -> int {
            API_BEGIN();
            static_cast<IteratorAdapter*>(handle)->SetData(batch);
            API_END();
          },
          this) != 0) {
    at_first_ = false;
    return true;
  } else {
    return false;
  }
}

template class IteratorAdapter<DataIterHandle, XGBCallbackDataIterNext, XGBoostBatchCSR>;
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/adapter.h <==
/**
 *  Copyright 2019-2025, XGBoost Contributors
 * \file adapter.h
 */
#ifndef XGBOOST_DATA_ADAPTER_H_
#define XGBOOST_DATA_ADAPTER_H_
#include <dmlc/data.h>

#include <algorithm>  // for transform, all_of
#include <cstddef>    // for size_t
#include <cstdint>    // for uint8_t
#include <limits>     // for numeric_limits
#include <memory>     // for unique_ptr, make_unique
#include <utility>    // for move
#include <variant>    // for variant
#include <vector>     // for vector

#include "../data/cat_container.h"  // for CatAccessor
#include "array_interface.h"        // for ArrayInterface
#include "entry.h"                  // for COOTuple
#include "xgboost/base.h"
#include "xgboost/data.h"
#include "xgboost/logging.h"
#include "xgboost/span.h"
#include "xgboost/string_view.h"

namespace xgboost::data {
/**  External data formats should implement an adapter as below. The
 * adapter provides a uniform access to data outside xgboost, allowing
 * construction of DMatrix objects from a range of sources without duplicating
 * code.
 *
 * The adapter object is an iterator that returns batches of data. Each batch
 * contains a number of "lines". A line represents a set of elements from a
 * sparse input matrix, normally a row in the case of a CSR matrix or a column
 * for a CSC matrix. Typically in sparse matrix formats we can efficiently
 * access subsets of elements at a time, but cannot efficiently lookups elements
 * by random access, hence the "line" abstraction, allowing the sparse matrix to
 * return subsets of elements efficiently. Individual elements are described by
 * a COO tuple (row index, column index, value).
 *
 * This abstraction allows us to read through different sparse matrix formats
 * using the same interface. In particular we can write a DMatrix constructor
 * that uses the same code to construct itself from a CSR matrix, CSC matrix,
 * dense matrix, CSV, LIBSVM file, or potentially other formats. To see why this
 * is necessary, imagine we have 5 external matrix formats and 5 internal
 * DMatrix types where each DMatrix needs a custom constructor for each possible
 * input. The number of constructors is 5*5=25. Using an abstraction over the
 * input data types the number of constructors is reduced to 5, as each DMatrix
 * is oblivious to the external data format. Adding a new input source is simply
 * a case of implementing an adapter.
 *
 * Most of the below adapters do not need more than one batch as the data
 * originates from an in memory source. The file adapter does require batches to
 * avoid loading the entire file in memory.
 *
 * An important detail is empty row/column handling. Files loaded from disk do
 * not provide meta information about the number of rows/columns to expect, this
 * needs to be inferred during construction. Other sparse formats may specify a
 * number of rows/columns, but we can encounter entirely sparse rows or columns,
 * leading to disagreement between the inferred number and the meta-info
 * provided. To resolve this, adapters have methods specifying the number of
 * rows/columns expected, these methods may return zero where these values must
 * be inferred from data. A constructed DMatrix should agree with the input
 * source on numbers of rows/columns, appending empty rows if necessary.
 *  */

/** \brief An adapter can return this value for number of rows or columns
 * indicating that this value is currently unknown and should be inferred while
 * passing over the data. */
constexpr size_t kAdapterUnknownSize = std::numeric_limits<size_t >::max();

namespace detail {

/**
 * \brief Simplifies the use of DataIter when there is only one batch.
 */
template <typename DType>
class SingleBatchDataIter : dmlc::DataIter<DType> {
 public:
  void BeforeFirst() override { counter_ = 0; }
  bool Next() override {
    if (counter_ == 0) {
      counter_++;
      return true;
    }
    return false;
  }

 private:
  int counter_{0};
};

/** \brief Indicates this data source cannot contain meta-info such as labels,
 * weights or qid. */
class NoMetaInfo {
 public:
  const float* Labels() const { return nullptr; }
  const float* Weights() const { return nullptr; }
  const uint64_t* Qid() const { return nullptr; }
  const float* BaseMargin() const { return nullptr; }
};
};  // namespace detail

class DenseAdapterBatch : public detail::NoMetaInfo {
 public:
  DenseAdapterBatch(const float* values, bst_idx_t num_rows, bst_idx_t num_features)
      : values_(values), num_rows_(num_rows), num_features_(num_features) {}

 private:
  class Line {
   public:
    Line(const float* values, size_t size, size_t row_idx)
        : row_idx_(row_idx), size_(size), values_(values) {}

    size_t Size() const { return size_; }
    COOTuple GetElement(size_t idx) const {
      return COOTuple{row_idx_, idx, values_[idx]};
    }

   private:
    size_t row_idx_;
    size_t size_;
    const float* values_;
  };

 public:
  size_t Size() const { return num_rows_; }
  const Line GetLine(size_t idx) const {
    return Line(values_ + idx * num_features_, num_features_, idx);
  }
  [[nodiscard]] std::size_t NumRows() const { return num_rows_; }
  [[nodiscard]] std::size_t NumCols() const { return num_features_; }
  static constexpr bool kIsRowMajor = true;

 private:
  const float* values_;
  size_t num_rows_;
  size_t num_features_;
};

class DenseAdapter : public detail::SingleBatchDataIter<DenseAdapterBatch> {
 public:
  DenseAdapter(const float* values, size_t num_rows, size_t num_features)
      : batch_(values, num_rows, num_features),
        num_rows_(num_rows),
        num_columns_(num_features) {}
  const DenseAdapterBatch& Value() const override { return batch_; }

  [[nodiscard]] std::size_t NumRows() const { return num_rows_; }
  [[nodiscard]] std::size_t NumColumns() const { return num_columns_; }

 private:
  DenseAdapterBatch batch_;
  size_t num_rows_;
  size_t num_columns_;
};

class ArrayAdapterBatch : public detail::NoMetaInfo {
 public:
  static constexpr bool kIsRowMajor = true;

 private:
  ArrayInterface<2> array_interface_;

  class Line {
    ArrayInterface<2> array_interface_;
    size_t ridx_;

   public:
    Line(ArrayInterface<2> array_interface, size_t ridx)
        : array_interface_{std::move(array_interface)}, ridx_{ridx} {}

    size_t Size() const { return array_interface_.Shape<1>(); }

    COOTuple GetElement(size_t idx) const {
      return {ridx_, idx, array_interface_(ridx_, idx)};
    }
  };

 public:
  ArrayAdapterBatch() = default;
  Line const GetLine(size_t idx) const {
    return Line{array_interface_, idx};
  }

  [[nodiscard]] std::size_t NumRows() const { return array_interface_.Shape<0>(); }
  [[nodiscard]] std::size_t NumCols() const { return array_interface_.Shape<1>(); }
  [[nodiscard]] std::size_t Size() const { return this->NumRows(); }

  explicit ArrayAdapterBatch(ArrayInterface<2> array_interface)
      : array_interface_{std::move(array_interface)} {}
};

/**
 * Adapter for dense array on host, in Python that's `numpy.ndarray`.  This is similar to
 * `DenseAdapter`, but supports __array_interface__ instead of raw pointers.  An
 * advantage is this can handle various data type without making a copy.
 */
class ArrayAdapter : public detail::SingleBatchDataIter<ArrayAdapterBatch> {
 public:
  explicit ArrayAdapter(StringView array_interface) {
    auto j = Json::Load(array_interface);
    array_interface_ = ArrayInterface<2>(get<Object const>(j));
    batch_ = ArrayAdapterBatch{array_interface_};
  }
  [[nodiscard]] ArrayAdapterBatch const& Value() const override { return batch_; }
  [[nodiscard]] std::size_t NumRows() const { return array_interface_.Shape<0>(); }
  [[nodiscard]] std::size_t NumColumns() const { return array_interface_.Shape<1>(); }

 private:
  ArrayAdapterBatch batch_;
  ArrayInterface<2> array_interface_;
};

class CSRArrayAdapterBatch : public detail::NoMetaInfo {
  ArrayInterface<1> indptr_;
  ArrayInterface<1> indices_;
  ArrayInterface<1> values_;
  bst_feature_t n_features_;

  class Line {
    ArrayInterface<1> indices_;
    ArrayInterface<1> values_;
    size_t ridx_;
    size_t offset_;

   public:
    Line(ArrayInterface<1> indices, ArrayInterface<1> values, size_t ridx,
         size_t offset)
        : indices_{std::move(indices)}, values_{std::move(values)}, ridx_{ridx},
          offset_{offset} {}

    [[nodiscard]] COOTuple GetElement(std::size_t idx) const {
      return {ridx_, TypedIndex<std::size_t, 1>{indices_}(offset_ + idx), values_(offset_ + idx)};
    }

    [[nodiscard]] std::size_t Size() const {
      return values_.Shape<0>();
    }
  };

 public:
  static constexpr bool kIsRowMajor = true;

 public:
  CSRArrayAdapterBatch() = default;
  CSRArrayAdapterBatch(ArrayInterface<1> indptr, ArrayInterface<1> indices,
                       ArrayInterface<1> values, bst_feature_t n_features)
      : indptr_{std::move(indptr)},
        indices_{std::move(indices)},
        values_{std::move(values)},
        n_features_{n_features} {
  }

  [[nodiscard]] std::size_t NumRows() const {
    size_t size = indptr_.Shape<0>();
    size = size == 0 ? 0 : size - 1;
    return size;
  }
  [[nodiscard]] std::size_t NumCols() const { return n_features_; }
  [[nodiscard]] std::size_t Size() const { return this->NumRows(); }

  [[nodiscard]] Line const GetLine(size_t idx) const {
    auto begin_no_stride = TypedIndex<size_t, 1>{indptr_}(idx);
    auto end_no_stride = TypedIndex<size_t, 1>{indptr_}(idx + 1);

    auto indices = indices_;
    auto values = values_;
    // Slice indices and values, stride remains unchanged since this is slicing by
    // specific index.
    auto offset = indices.strides[0] * begin_no_stride;

    indices.shape[0] = end_no_stride - begin_no_stride;
    values.shape[0] = end_no_stride - begin_no_stride;

    return Line{indices, values, idx, offset};
  }
};

/**
 * @brief Adapter for CSR array on host, in Python that's `scipy.sparse.csr_matrix`.
 */
class CSRArrayAdapter : public detail::SingleBatchDataIter<CSRArrayAdapterBatch> {
 public:
  CSRArrayAdapter(StringView indptr, StringView indices, StringView values,
                  size_t num_cols)
      : indptr_{indptr}, indices_{indices}, values_{values}, num_cols_{num_cols} {
    batch_ = CSRArrayAdapterBatch{indptr_, indices_, values_,
                                  static_cast<bst_feature_t>(num_cols_)};
  }

  [[nodiscard]] CSRArrayAdapterBatch const& Value() const override { return batch_; }
  [[nodiscard]] std::size_t NumRows() const {
    size_t size = indptr_.Shape<0>();
    size = size == 0 ? 0 : size - 1;
    return size;
  }
  [[nodiscard]] std::size_t NumColumns() const { return num_cols_; }

 private:
  CSRArrayAdapterBatch batch_;
  ArrayInterface<1> indptr_;
  ArrayInterface<1> indices_;
  ArrayInterface<1> values_;
  size_t num_cols_;
};

class CSCArrayAdapterBatch : public detail::NoMetaInfo {
  ArrayInterface<1> indptr_;
  ArrayInterface<1> indices_;
  ArrayInterface<1> values_;

  class Line {
    std::size_t column_idx_;
    ArrayInterface<1> row_idx_;
    ArrayInterface<1> values_;
    std::size_t offset_;

   public:
    Line(std::size_t idx, ArrayInterface<1> row_idx, ArrayInterface<1> values, std::size_t offset)
        : column_idx_{idx},
          row_idx_{std::move(row_idx)},
          values_{std::move(values)},
          offset_{offset} {}

    [[nodiscard]] std::size_t Size() const { return values_.Shape<0>(); }
    [[nodiscard]] COOTuple GetElement(std::size_t idx) const {
      return {TypedIndex<std::size_t, 1>{row_idx_}(offset_ + idx), column_idx_,
              values_(offset_ + idx)};
    }
  };

 public:
  static constexpr bool kIsRowMajor = false;

  CSCArrayAdapterBatch(ArrayInterface<1> indptr, ArrayInterface<1> indices,
                       ArrayInterface<1> values)
      : indptr_{std::move(indptr)}, indices_{std::move(indices)}, values_{std::move(values)} {}

  [[nodiscard]] std::size_t Size() const noexcept(true) {
    auto n = indptr_.n;
    return (n == 0) ? n : (n - 1);
  }
  [[nodiscard]] Line GetLine(std::size_t idx) const {
    auto begin_no_stride = TypedIndex<std::size_t, 1>{indptr_}(idx);
    auto end_no_stride = TypedIndex<std::size_t, 1>{indptr_}(idx + 1);

    auto indices = indices_;
    auto values = values_;
    // Slice indices and values, stride remains unchanged since this is slicing by
    // specific index.
    auto offset = indices.strides[0] * begin_no_stride;
    indices.shape[0] = end_no_stride - begin_no_stride;
    values.shape[0] = end_no_stride - begin_no_stride;

    return Line{idx, indices, values, offset};
  }
};

/**
 * @brief CSC adapter with support for array interface.
 */
class CSCArrayAdapter : public detail::SingleBatchDataIter<CSCArrayAdapterBatch> {
  ArrayInterface<1> indptr_;
  ArrayInterface<1> indices_;
  ArrayInterface<1> values_;
  size_t num_rows_;
  CSCArrayAdapterBatch batch_;

 public:
  CSCArrayAdapter(StringView indptr, StringView indices, StringView values, std::size_t num_rows)
      : indptr_{indptr},
        indices_{indices},
        values_{values},
        num_rows_{num_rows},
        batch_{CSCArrayAdapterBatch{indptr_, indices_, values_}} {}

  // JVM package sends 0 as unknown
  [[nodiscard]] std::size_t NumRows() const {
    return num_rows_ == 0 ? kAdapterUnknownSize : num_rows_;
  }
  [[nodiscard]] std::size_t NumColumns() const { return indptr_.n - 1; }
  [[nodiscard]] const CSCArrayAdapterBatch& Value() const override { return batch_; }
};

template <typename EncAccessor>
class EncColumnarAdapterBatchImpl : public detail::NoMetaInfo {
  using ArrayInf = std::add_const_t<ArrayInterface<1>>;

  common::Span<ArrayInf> columns_;
  EncAccessor acc_;

  class Line {
    common::Span<ArrayInf> const& columns_;
    std::size_t const ridx_;
    EncAccessor const& acc_;

   public:
    explicit Line(common::Span<ArrayInf> const& columns, EncAccessor const& acc, std::size_t ridx)
        : columns_{columns}, ridx_{ridx}, acc_{acc} {}
    [[nodiscard]] std::size_t Size() const { return columns_.empty() ? 0 : columns_.size(); }

    [[nodiscard]] COOTuple GetElement(std::size_t fidx) const {
      auto const& column = columns_.data()[fidx];
      float value = column.valid.Data() == nullptr || column.valid.Check(ridx_)
                        ? column(ridx_)
                        : std::numeric_limits<float>::quiet_NaN();
      return {ridx_, fidx, acc_(value, fidx)};
    }
  };

 public:
  EncColumnarAdapterBatchImpl() = default;
  explicit EncColumnarAdapterBatchImpl(common::Span<ArrayInf> columns, EncAccessor acc)
      : columns_{columns}, acc_{std::move(acc)} {}
  [[nodiscard]] Line GetLine(std::size_t ridx) const { return Line{columns_, this->acc_, ridx}; }
  [[nodiscard]] std::size_t Size() const {
    return columns_.empty() ? 0 : columns_.front().template Shape<0>();
  }
  [[nodiscard]] std::size_t NumCols() const { return columns_.empty() ? 0 : columns_.size(); }
  [[nodiscard]] std::size_t NumRows() const { return this->Size(); }

  static constexpr bool kIsRowMajor = true;
};

using ColumnarAdapterBatch = EncColumnarAdapterBatchImpl<NoOpAccessor>;
using EncColumnarAdapterBatch = EncColumnarAdapterBatchImpl<CatAccessor>;

/**
 * @brief Adapter for columnar format (arrow).
 *
 *   Supports both numeric values and categorical values.
 *
 * See @ref XGDMatrixCreateFromColumnar for notes
 */
class ColumnarAdapter : public detail::SingleBatchDataIter<ColumnarAdapterBatch> {
  std::vector<ArrayInterface<1>> columns_;
  enc::HostColumnsView ref_cats_;
  std::vector<enc::HostCatIndexView> cats_;
  std::vector<std::int32_t> cat_segments_;
  ColumnarAdapterBatch batch_;
  std::size_t n_bytes_{0};

  [[nodiscard]] static bool HasCatImpl(std::vector<enc::HostCatIndexView> const& cats) {
    return !std::all_of(cats.cbegin(), cats.cend(), [](auto const& cats) {
      return std::visit([](auto&& cats) { return cats.empty(); }, cats);
    });
  }

 public:
  /**
   * @brief JSON-encoded array of columns.
   */
  explicit ColumnarAdapter(StringView columns);

  [[nodiscard]] ColumnarAdapterBatch const& Value() const override { return batch_; }

  [[nodiscard]] bst_idx_t NumRows() const {
    if (!columns_.empty()) {
      return columns_.front().shape[0];
    }
    return 0;
  }
  [[nodiscard]] bst_idx_t NumColumns() const { return columns_.size(); }

  [[nodiscard]] bool HasCategorical() const { return HasCatImpl(this->cats_); }
  [[nodiscard]] bool HasRefCategorical() const { return !this->ref_cats_.Empty(); }

  [[nodiscard]] std::size_t SizeBytes() const { return n_bytes_; }

  [[nodiscard]] enc::HostColumnsView Cats() const {
    return {this->cats_, this->cat_segments_,
            static_cast<std::int32_t>(this->cat_segments_.back())};
  }
  [[nodiscard]] enc::HostColumnsView RefCats() const { return this->ref_cats_; }
  [[nodiscard]] common::Span<ArrayInterface<1> const> Columns() const { return this->columns_; }
};

inline auto MakeEncColumnarBatch(Context const* ctx, ColumnarAdapter const* adapter) {
  auto cats = std::make_unique<CatContainer>(adapter->RefCats(), true);
  cats->Sort(ctx);
  auto [acc, mapping] = cpu_impl::MakeCatAccessor(ctx, adapter->Cats(), cats.get());
  return std::tuple{EncColumnarAdapterBatch{adapter->Columns(), acc}, std::move(mapping)};
}

inline auto MakeEncColumnarBatch(Context const* ctx,
                                 std::shared_ptr<ColumnarAdapter> const& adapter) {
  return MakeEncColumnarBatch(ctx, adapter.get());
}

class FileAdapterBatch {
 public:
  class Line {
   public:
    Line(size_t row_idx, const uint32_t *feature_idx, const float *value,
         size_t size)
        : row_idx_(row_idx),
          feature_idx_(feature_idx),
          value_(value),
          size_(size) {}

    size_t Size() { return size_; }
    COOTuple GetElement(size_t idx) {
      float fvalue = value_ == nullptr ? 1.0f : value_[idx];
      return COOTuple{row_idx_, feature_idx_[idx], fvalue};
    }

   private:
    size_t row_idx_;
    const uint32_t* feature_idx_;
    const float* value_;
    size_t size_;
  };
  FileAdapterBatch(const dmlc::RowBlock<uint32_t>* block, size_t row_offset)
      : block_(block), row_offset_(row_offset) {}
  Line GetLine(size_t idx) const {
    auto begin = block_->offset[idx];
    auto end = block_->offset[idx + 1];
    return Line{idx + row_offset_, &block_->index[begin], &block_->value[begin],
                end - begin};
  }
  const float* Labels() const { return block_->label; }
  const float* Weights() const { return block_->weight; }
  const uint64_t* Qid() const { return block_->qid; }
  const float* BaseMargin() const { return nullptr; }

  size_t Size() const { return block_->size; }
  static constexpr bool kIsRowMajor = true;

 private:
  const dmlc::RowBlock<uint32_t>* block_;
  size_t row_offset_;
};

/** \brief FileAdapter wraps dmlc::parser to read files and provide access in a
 * common interface. */
class FileAdapter : dmlc::DataIter<FileAdapterBatch> {
 public:
  explicit FileAdapter(dmlc::Parser<uint32_t>* parser) : parser_(parser) {}

  const FileAdapterBatch& Value() const override { return *batch_.get(); }
  void BeforeFirst() override {
    batch_.reset();
    parser_->BeforeFirst();
    row_offset_ = 0;
  }
  bool Next() override {
    bool next = parser_->Next();
    batch_.reset(new FileAdapterBatch(&parser_->Value(), row_offset_));
    row_offset_ += parser_->Value().size;
    return next;
  }
  // Indicates a number of rows/columns must be inferred
  size_t NumRows() const { return kAdapterUnknownSize; }
  size_t NumColumns() const { return kAdapterUnknownSize; }

 private:
  size_t row_offset_{0};
  std::unique_ptr<FileAdapterBatch> batch_;
  dmlc::Parser<uint32_t>* parser_;
};

/**
 * @brief Data iterator that takes callback to return data, used in JVM package for accepting data
 *        iterator.
 */
template <typename DataIterHandle, typename XGBCallbackDataIterNext, typename XGBoostBatchCSR>
class IteratorAdapter : public dmlc::DataIter<FileAdapterBatch> {
 public:
  IteratorAdapter(DataIterHandle data_handle, XGBCallbackDataIterNext* next_callback)
      : columns_{data::kAdapterUnknownSize},
        data_handle_(data_handle),
        next_callback_(next_callback) {}

  // override functions
  void BeforeFirst() override {
    CHECK(at_first_) << "Cannot reset IteratorAdapter";
  }

  [[nodiscard]] bool Next() override;

  [[nodiscard]] FileAdapterBatch const& Value() const override {
    return *batch_.get();
  }

  // callback to set the data
  void SetData(const XGBoostBatchCSR& batch) {
    offset_.clear();
    label_.clear();
    weight_.clear();
    index_.clear();
    value_.clear();
    offset_.insert(offset_.end(), batch.offset, batch.offset + batch.size + 1);

    if (batch.label != nullptr) {
      label_.insert(label_.end(), batch.label, batch.label + batch.size);
    }
    if (batch.weight != nullptr) {
      weight_.insert(weight_.end(), batch.weight, batch.weight + batch.size);
    }
    if (batch.index != nullptr) {
      index_.insert(index_.end(), batch.index + offset_[0],
                    batch.index + offset_.back());
    }
    if (batch.value != nullptr) {
      value_.insert(value_.end(), batch.value + offset_[0],
                    batch.value + offset_.back());
    }
    if (offset_[0] != 0) {
      size_t base = offset_[0];
      for (size_t &item : offset_) {
        item -= base;
      }
    }
    CHECK(columns_ == data::kAdapterUnknownSize || columns_ == batch.columns)
        << "Number of columns between batches changed from " << columns_
        << " to " << batch.columns;

    columns_ = batch.columns;
    block_.size = batch.size;

    block_.offset = dmlc::BeginPtr(offset_);
    block_.label = dmlc::BeginPtr(label_);
    block_.weight = dmlc::BeginPtr(weight_);
    block_.qid = nullptr;
    block_.field = nullptr;
    block_.index = dmlc::BeginPtr(index_);
    block_.value = dmlc::BeginPtr(value_);

    batch_ = std::make_unique<FileAdapterBatch>(&block_, row_offset_);
    row_offset_ += offset_.size() - 1;
  }

  [[nodiscard]] std::size_t NumColumns() const { return columns_; }
  [[nodiscard]] std::size_t NumRows() const { return kAdapterUnknownSize; }

 private:
  std::vector<size_t> offset_;
  std::vector<dmlc::real_t> label_;
  std::vector<dmlc::real_t> weight_;
  std::vector<uint32_t> index_;
  std::vector<dmlc::real_t> value_;

  size_t columns_;
  size_t row_offset_{0};
  // at the beginning.
  bool at_first_{true};
  // handle to the iterator,
  DataIterHandle data_handle_;
  // call back to get the data.
  XGBCallbackDataIterNext *next_callback_;
  // internal Rowblock
  dmlc::RowBlock<uint32_t> block_;
  std::unique_ptr<FileAdapterBatch> batch_;
};

class SparsePageAdapterBatch {
  HostSparsePageView page_;

 public:
  struct Line {
    Entry const* inst;
    size_t n;
    bst_idx_t ridx;
    COOTuple GetElement(size_t idx) const { return {ridx, inst[idx].index, inst[idx].fvalue}; }
    size_t Size() const { return n; }
  };

  explicit SparsePageAdapterBatch(HostSparsePageView page) : page_{std::move(page)} {}
  Line GetLine(size_t ridx) const { return Line{page_[ridx].data(), page_[ridx].size(), ridx}; }
  size_t Size() const { return page_.Size(); }
};
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_ADAPTER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/array_interface.cc <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */
#include "array_interface.h"

#include "../common/error_msg.h"  // for Unreachable

#if !defined(XGBOOST_USE_CUDA)

#include "../common/common.h"  // for AssertGPUSupport

#endif  // !defined(XGBOOST_USE_CUDA)

namespace xgboost {
std::string ArrayInterfaceHandler::TypeStr(Type type) {
  auto name_fn = [](std::int32_t bits, char t) {
    return std::to_string(bits) + "-bit " + std::string{ArrayInterfaceErrors::TypeStr(t)};
  };
  switch (type) {
    case kF2:
      return name_fn(16, 'f');
    case kF4:
      return name_fn(32, 'f');
    case kF8:
      return name_fn(64, 'f');
    case kF16:
      return name_fn(128, 'f');
    case kI1:
      return name_fn(8, 'i');
    case kI2:
      return name_fn(16, 'i');
    case kI4:
      return name_fn(32, 'i');
    case kI8:
      return name_fn(64, 'i');
    case kU1:
      return name_fn(8, 'u');
    case kU2:
      return name_fn(16, 'u');
    case kU4:
      return name_fn(32, 'u');
    case kU8:
      return name_fn(64, 'u');
  }
  error::Unreachable();
  return {};
}

#if !defined(XGBOOST_USE_CUDA)
void ArrayInterfaceHandler::SyncCudaStream(int64_t) { common::AssertGPUSupport(); }
bool ArrayInterfaceHandler::IsCudaPtr(void const *) { return false; }
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/array_interface.cu <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#include <cstdint>  // for int64_t

#include "../common/cuda_stream.h"  // for Event, StreamRef, DefaultStream
#include "array_interface.h"
#include "xgboost/logging.h"

namespace xgboost {
void ArrayInterfaceHandler::SyncCudaStream(std::int64_t stream) {
  switch (stream) {
    case 0:
      /**
       * disallowed by the `__cuda_array_interface__`.  Quote:
       *
       *   This is disallowed as it would be ambiguous between None and the default
       *   stream, and also between the legacy and per-thread default streams. Any use
       *   case where 0 might be given should either use None, 1, or 2 instead for
       *   clarity.
       */
      LOG(FATAL) << "Invalid stream ID in array interface: " << stream;
    case 1:
      // default legacy stream
      break;
    case 2:
      // default per-thread stream
    default: {
      curt::Event e;
      e.Record(curt::StreamRef{reinterpret_cast<cudaStream_t>(stream)});
      curt::DefaultStream().Wait(e);
    }
  }
}

bool ArrayInterfaceHandler::IsCudaPtr(void const* ptr) {
  if (!ptr) {
    return false;
  }
  // clear potentially pre-existing/unrelated error
  cudaGetLastError();
  cudaPointerAttributes attr;
  auto err = cudaPointerGetAttributes(&attr, ptr);
  // reset error
  CHECK_EQ(err, cudaGetLastError());
  if (err == cudaErrorInvalidValue) {
    // CUDA < 11
    return false;
  } else if (err == cudaSuccess) {
    // CUDA >= 11
    switch (attr.type) {
      case cudaMemoryTypeUnregistered:
      case cudaMemoryTypeHost:
        return false;
      default:
        return true;
    }
    return true;
  } else {
    // other errors, `cudaErrorNoDevice`, `cudaErrorInsufficientDriver` etc.
    return false;
  }
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/array_interface.h <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 * \file array_interface.h
 * \brief View of __array_interface__
 */
#ifndef XGBOOST_DATA_ARRAY_INTERFACE_H_
#define XGBOOST_DATA_ARRAY_INTERFACE_H_

#include <algorithm>    // for all_of, transform, fill
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t, int64_t, ...
#include <limits>       // for numeric_limits
#include <map>          // for map
#include <string>       // for string
#include <string_view>  // for string_view
#include <type_traits>  // for alignment_of_v, remove_pointer_t, invoke_result_t
#include <vector>       // for vector

#include "../common/bitfield.h"   // for RBitField8
#include "../common/error_msg.h"  // for NoF128
#include "xgboost/json.h"         // for Json
#include "xgboost/linalg.h"       // for CalcStride, TensorView
#include "xgboost/logging.h"      // for CHECK
#include "xgboost/span.h"         // for Span
#include "xgboost/string_view.h"  // for StringView

#if defined(XGBOOST_USE_CUDA)
#include "cuda_fp16.h"  // for __half
#endif

namespace xgboost {
// Common errors in parsing columnar format.
struct ArrayInterfaceErrors {
  static char const *Contiguous() { return "Memory should be contiguous."; }
  static char const *TypestrFormat() {
    return "`typestr' should be of format <endian><type><size of type in bytes>.";
  }
  static char const *Dimension(int32_t d) {
    static std::string str;
    str.clear();
    str += "Only ";
    str += std::to_string(d);
    str += " dimensional array is valid.";
    return str.c_str();
  }
  static char const *Version() {
    return "Only version <= 3 of `__cuda_array_interface__' and `__array_interface__' are "
           "supported.";
  }
  static char const *OfType(std::string const &type) {
    static std::string str;
    str.clear();
    str += " should be of ";
    str += type;
    str += " type.";
    return str.c_str();
  }

  static std::string_view TypeStr(char c) {
    switch (c) {
      case 't':
        return "Bit field";
      case 'b':
        return "Boolean";
      case 'i':
        return "Integer";
      case 'u':
        return "Unsigned integer";
      case 'f':
        return "Floating point";
      case 'c':
        return "Complex floating point";
      case 'm':
        return "Timedelta";
      case 'M':
        return "Datetime";
      case 'O':
        return "Object";
      case 'S':
        return "String";
      case 'U':
        return "Unicode";
      case 'V':
        return "Other";
      default:
        LOG(FATAL) << "Invalid type code: " << c << " in `typestr' of input array."
                   << "\nPlease verify the `__cuda_array_interface__/__array_interface__' "
                   << "of your input data complies to: "
                   << "https://docs.scipy.org/doc/numpy/reference/arrays.interface.html"
                   << "\nOr open an issue.";
        return "";
    }
  }

  static std::string UnSupportedType(std::string_view typestr) {
    return std::string{TypeStr(typestr[1])} + "-" + typestr[2] + " is not supported.";  // NOLINT
  }
};

/**
 * Utilities for consuming array interface.
 */
class ArrayInterfaceHandler {
 public:
  enum Type : std::int8_t {
    kF2 = 0,
    kF4 = 1,
    kF8 = 2,
    kF16 = 3,
    kI1 = 4,
    kI2 = 5,
    kI4 = 6,
    kI8 = 7,
    kU1 = 8,
    kU2 = 9,
    kU4 = 10,
    kU8 = 11,
  };

  static std::string TypeStr(Type type);

  template <typename PtrType>
  static PtrType GetPtrFromArrayData(Object::Map const &obj) {
    auto data_it = obj.find("data");
    if (data_it == obj.cend() || IsA<Null>(data_it->second)) {
      LOG(FATAL) << "Empty data passed in.";
    }
    auto p_data = reinterpret_cast<PtrType>(
        static_cast<size_t>(get<Integer const>(get<Array const>(data_it->second).at(0))));
    return p_data;
  }

  static void Validate(Object::Map const &array) {
    auto version_it = array.find("version");
    if (version_it == array.cend() || IsA<Null>(version_it->second)) {
      LOG(FATAL) << "Missing `version' field for array interface";
    }
    if (get<Integer const>(version_it->second) > 3) {
      LOG(FATAL) << ArrayInterfaceErrors::Version();
    }

    auto typestr_it = array.find("typestr");
    if (typestr_it == array.cend() || IsA<Null>(typestr_it->second)) {
      LOG(FATAL) << "Missing `typestr' field for array interface";
    }

    auto typestr = get<String const>(typestr_it->second);
    CHECK(typestr.size() == 3 || typestr.size() == 4) << ArrayInterfaceErrors::TypestrFormat();

    auto shape_it = array.find("shape");
    if (shape_it == array.cend() || IsA<Null>(shape_it->second)) {
      LOG(FATAL) << "Missing `shape' field for array interface";
    }
    auto data_it = array.find("data");
    if (data_it == array.cend() || IsA<Null>(data_it->second)) {
      LOG(FATAL) << "Missing `data' field for array interface";
    }
  }

  // Find null mask (validity mask) field
  // Mask object is also an array interface, but with different requirements.
  static size_t ExtractMask(Object::Map const &column,
                            common::Span<RBitField8::value_type> *p_out) {
    auto &s_mask = *p_out;
    auto const &mask_it = column.find("mask");
    if (mask_it != column.cend() && !IsA<Null>(mask_it->second)) {
      auto const &j_mask = get<Object const>(mask_it->second);
      Validate(j_mask);

      auto p_mask = GetPtrFromArrayData<RBitField8::value_type *>(j_mask);

      auto j_shape = get<Array const>(j_mask.at("shape"));
      CHECK_EQ(j_shape.size(), 1) << ArrayInterfaceErrors::Dimension(1);
      auto typestr = get<String const>(j_mask.at("typestr"));
      // For now this is just 1, we can support different size of interger in mask.
      int64_t const type_length = typestr.at(2) - 48;

      if (typestr.at(1) == 't') {
        CHECK_EQ(type_length, 1) << "mask with bitfield type should be of 1 byte per bitfield.";
      } else if (typestr.at(1) == 'i') {
        CHECK_EQ(type_length, 1) << "mask with integer type should be of 1 byte per integer.";
      } else {
        LOG(FATAL) << "mask must be of integer type or bit field type.";
      }
      /*
       * shape represents how many bits is in the mask. (This is a grey area, don't be
       * suprised if it suddently represents something else when supporting a new
       * implementation).  Quoting from numpy array interface:
       *
       *   The shape of this object should be "broadcastable" to the shape of the original
       *   array.
       *
       * And that's the only requirement.
       */
      size_t const n_bits = static_cast<size_t>(get<Integer>(j_shape.at(0)));
      // The size of span required to cover all bits.  Here with 8 bits bitfield, we
      // assume 1 byte alignment.
      size_t const span_size = RBitField8::ComputeStorageSize(n_bits);

      auto strides_it = j_mask.find("strides");
      if (strides_it != j_mask.cend() && !IsA<Null>(strides_it->second)) {
        auto strides = get<Array const>(strides_it->second);
        CHECK_EQ(strides.size(), 1) << ArrayInterfaceErrors::Dimension(1);
        CHECK_EQ(get<Integer>(strides.at(0)), type_length) << ArrayInterfaceErrors::Contiguous();
      }

      s_mask = {p_mask, span_size};
      return n_bits;
    }
    return 0;
  }
  /**
   * \brief Handle vector inputs.  For higher dimension, we require strictly correct shape.
   */
  template <int32_t D>
  static void HandleRowVector(std::vector<size_t> const &shape, std::vector<size_t> *p_out) {
    auto &out = *p_out;
    if (shape.size() == 2 && D == 1) {
      auto m = shape[0];
      auto n = shape[1];
      CHECK(m == 1 || n == 1);
      if (m == 1) {
        // keep the number of columns
        out[0] = out[1];
        out.resize(1);
      } else if (n == 1) {
        // keep the number of rows.
        out.resize(1);
      }
      // when both m and n are 1, above logic keeps the column.
      // when neither m nor n is 1, caller should throw an error about Dimension.
    }
  }

  template <int32_t D>
  static void ExtractShape(Object::Map const &array, size_t (&out_shape)[D]) {
    auto const &j_shape = get<Array const>(array.at("shape"));
    std::vector<size_t> shape_arr(j_shape.size(), 0);
    std::transform(j_shape.cbegin(), j_shape.cend(), shape_arr.begin(),
                   [](Json in) { return get<Integer const>(in); });
    // handle column vector vs. row vector
    HandleRowVector<D>(shape_arr, &shape_arr);
    // Copy shape.
    size_t i;
    for (i = 0; i < shape_arr.size(); ++i) {
      CHECK_LT(i, D) << ArrayInterfaceErrors::Dimension(D);
      out_shape[i] = shape_arr[i];
    }
    // Fill the remaining dimensions
    std::fill(out_shape + i, out_shape + D, 1);
  }

  /**
   * \brief Extracts the optiona `strides' field and returns whether the array is c-contiguous.
   */
  template <int32_t D>
  static bool ExtractStride(Object::Map const &array, size_t itemsize, size_t (&shape)[D],
                            size_t (&stride)[D]) {
    auto strides_it = array.find("strides");
    // No stride is provided
    if (strides_it == array.cend() || IsA<Null>(strides_it->second)) {
      // No stride is provided, we can calculate it from shape.
      linalg::detail::CalcStride(shape, stride);
      // Quote:
      //
      //   strides: Either None to indicate a C-style contiguous array or a Tuple of
      //            strides which provides the number of bytes
      return true;
    }
    // Get shape, we need to make changes to handle row vector, so some duplicated code
    // from `ExtractShape` for copying out the shape.
    auto const &j_shape = get<Array const>(array.at("shape"));
    std::vector<size_t> shape_arr(j_shape.size(), 0);
    std::transform(j_shape.cbegin(), j_shape.cend(), shape_arr.begin(),
                   [](Json in) { return get<Integer const>(in); });
    // Get stride
    auto const &j_strides = get<Array const>(strides_it->second);
    CHECK_EQ(j_strides.size(), j_shape.size()) << "stride and shape don't match.";
    std::vector<size_t> stride_arr(j_strides.size(), 0);
    std::transform(j_strides.cbegin(), j_strides.cend(), stride_arr.begin(),
                   [](Json in) { return get<Integer const>(in); });

    // Handle column vector vs. row vector
    HandleRowVector<D>(shape_arr, &stride_arr);
    size_t i;
    for (i = 0; i < stride_arr.size(); ++i) {
      // If one of the dim has shape 0 then total size is 0, stride is meaningless, but we
      // set it to 0 here just to be consistent
      CHECK_LT(i, D) << ArrayInterfaceErrors::Dimension(D);
      // We use number of items instead of number of bytes
      stride[i] = stride_arr[i] / itemsize;
    }
    std::fill(stride + i, stride + D, 1);
    // If the stride can be calculated from shape then it's contiguous.
    size_t stride_tmp[D];
    linalg::detail::CalcStride(shape, stride_tmp);
    return std::equal(stride_tmp, stride_tmp + D, stride);
  }

  static void *ExtractData(Object::Map const &array, size_t size) {
    Validate(array);
    void *p_data = ArrayInterfaceHandler::GetPtrFromArrayData<void *>(array);
    if (!p_data) {
      CHECK_EQ(size, 0) << "Empty data with non-zero shape.";
    }
    return p_data;
  }
  /**
   * \brief Whether the ptr is allocated by CUDA.
   */
  static bool IsCudaPtr(void const *ptr);
  /**
   * \brief Sync the CUDA stream.
   */
  static void SyncCudaStream(int64_t stream);
};

/**
 * Dispatch compile time type to runtime type.
 */
template <typename T, typename E = void>
struct ToDType;
// float
#if defined(XGBOOST_USE_CUDA)
template <>
struct ToDType<__half> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kF2;
};
#endif  // defined(XGBOOST_USE_CUDA)
template <>
struct ToDType<float> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kF4;
};
template <>
struct ToDType<double> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kF8;
};
// NumPy's 128-bit floating-point array interface maps to long double on supported hosts.
// NOLINTBEGIN(google-runtime-float)
template <typename T>
struct ToDType<T, std::enable_if_t<std::is_same_v<T, long double> && sizeof(long double) == 16>> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kF16;
};
// NOLINTEND(google-runtime-float)
// uint
template <>
struct ToDType<uint8_t> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kU1;
};
template <>
struct ToDType<uint16_t> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kU2;
};
template <>
struct ToDType<uint32_t> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kU4;
};
template <>
struct ToDType<uint64_t> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kU8;
};
// int
template <>
struct ToDType<int8_t> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kI1;
};
template <>
struct ToDType<int16_t> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kI2;
};
template <>
struct ToDType<int32_t> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kI4;
};
template <>
struct ToDType<int64_t> {
  static constexpr ArrayInterfaceHandler::Type kType = ArrayInterfaceHandler::kI8;
};

/**
 * \brief A type erased view over __array_interface__ protocol defined by numpy
 *
 *   <a href="https://numpy.org/doc/stable/reference/arrays.interface.html">numpy</a>.
 *
 * \tparam D The number of maximum dimension.

 *   User input array must have dim <= D for all non-trivial dimensions.  During
 *   construction, the ctor can automatically remove those trivial dimensions.
 *
 * \tparam allow_mask Whether masked array is accepted.
 *
 *   Currently this only supported for 1-dim vector, which is used by cuDF column
 *   (apache arrow format).  For general masked array, as the time of writting, only
 *   numpy has the proper support even though it's in the __cuda_array_interface__
 *   protocol defined by numba.
 */
template <std::int32_t D, bool allow_mask = (D == 1)>
class ArrayInterface {
  static_assert(D > 0, "Invalid dimension for array interface.");

  /**
   * \brief Initialize the object, by extracting shape, stride and type.
   *
   *   The function also perform some basic validation for input array.  Lastly it will
   *   also remove trivial dimensions like converting a matrix with shape (n_samples, 1)
   *   to a vector of size n_samples.  For for inputs like weights, this should be a 1
   *   dimension column vector even though user might provide a matrix.
   */
  void Initialize(Object::Map const &array) {
    ArrayInterfaceHandler::Validate(array);

    auto typestr = get<String const>(array.at("typestr"));
    this->AssignType(std::string_view{typestr});
    ArrayInterfaceHandler::ExtractShape(array, shape);
    std::size_t itemsize = 0;
    if (this->type == ArrayInterfaceHandler::kF16) {
      itemsize = 16;
    } else {
      itemsize = typestr[2] - '0';
    }
    is_contiguous = ArrayInterfaceHandler::ExtractStride(array, itemsize, shape, strides);
    n = linalg::detail::CalcSize(shape);

    data = ArrayInterfaceHandler::ExtractData(array, n);
    static_assert(allow_mask ? D == 1 : D >= 1, "Masked ndarray is not supported.");

    auto alignment = this->ElementAlignment();
    auto ptr = reinterpret_cast<uintptr_t>(this->data);
    if (!std::all_of(this->shape, this->shape + D, [](auto v) { return v == 0; })) {
      CHECK_EQ(ptr % alignment, 0) << "Input pointer misalignment.";
    }

    if (allow_mask) {
      common::Span<RBitField8::value_type> s_mask;
      size_t n_bits = ArrayInterfaceHandler::ExtractMask(array, &s_mask);

      valid = RBitField8(s_mask);

      if (s_mask.data()) {
        CHECK_EQ(n_bits, n) << "Shape of bit mask doesn't match data shape. "
                            << "XGBoost doesn't support internal broadcasting.";
      }
    } else {
      auto mask_it = array.find("mask");
      CHECK(mask_it == array.cend() || IsA<Null>(mask_it->second))
          << "Masked array is not yet supported.";
    }

    auto stream_it = array.find("stream");
    if (stream_it != array.cend() && !IsA<Null>(stream_it->second)) {
      int64_t stream = get<Integer const>(stream_it->second);
      ArrayInterfaceHandler::SyncCudaStream(stream);
    }
  }

 public:
  ArrayInterface() = default;
  explicit ArrayInterface(Object::Map const &array) { this->Initialize(array); }

  explicit ArrayInterface(Json const &array) {
    if (IsA<Object>(array)) {
      this->Initialize(get<Object const>(array));
      return;
    }
    if (IsA<Array>(array)) {
      CHECK_EQ(get<Array const>(array).size(), 1)
          << "Column: " << ArrayInterfaceErrors::Dimension(1);
      this->Initialize(get<Object const>(get<Array const>(array)[0]));
      return;
    }
  }

  explicit ArrayInterface(std::string const &str) : ArrayInterface{StringView{str}} {}

  explicit ArrayInterface(StringView str) : ArrayInterface{Json::Load(str)} {}

  void AssignType(std::string_view typestr) {
    using T = ArrayInterfaceHandler::Type;
    if (typestr.size() == 4 && typestr[1] == 'f' && typestr[2] == '1' && typestr[3] == '6') {
      CHECK(sizeof(long double) == 16) << error::NoF128();
      type = T::kF16;
    } else if (typestr[1] == 'f' && typestr[2] == '2') {
#if defined(XGBOOST_USE_CUDA)
      type = T::kF2;
#else
      LOG(FATAL) << "Half type is not supported.";
#endif  // defined(XGBOOST_USE_CUDA)
    } else if (typestr[1] == 'f' && typestr[2] == '4') {
      type = T::kF4;
    } else if (typestr[1] == 'f' && typestr[2] == '8') {
      type = T::kF8;
    } else if (typestr[1] == 'i' && typestr[2] == '1') {
      type = T::kI1;
    } else if (typestr[1] == 'i' && typestr[2] == '2') {
      type = T::kI2;
    } else if (typestr[1] == 'i' && typestr[2] == '4') {
      type = T::kI4;
    } else if (typestr[1] == 'i' && typestr[2] == '8') {
      type = T::kI8;
    } else if (typestr[1] == 'u' && typestr[2] == '1') {
      type = T::kU1;
    } else if (typestr[1] == 'u' && typestr[2] == '2') {
      type = T::kU2;
    } else if (typestr[1] == 'u' && typestr[2] == '4') {
      type = T::kU4;
    } else if (typestr[1] == 'u' && typestr[2] == '8') {
      type = T::kU8;
    } else {
      LOG(FATAL) << ArrayInterfaceErrors::UnSupportedType(typestr);
      return;
    }
  }

  template <std::size_t i>
  [[nodiscard]] XGBOOST_DEVICE std::size_t Shape() const {
    static_assert(i < D);
    return shape[i];
  }
  template <std::size_t i>
  [[nodiscard]] XGBOOST_DEVICE std::size_t Stride() const {
    static_assert(i < D);
    return strides[i];
  }

  template <typename Fn>
  XGBOOST_HOST_DEV_INLINE decltype(auto) DispatchCall(Fn func) const {
    using T = ArrayInterfaceHandler::Type;
    switch (type) {
      case T::kF2: {
#if defined(XGBOOST_USE_CUDA)
        return func(reinterpret_cast<__half const *>(data));
#endif  // defined(XGBOOST_USE_CUDA)
      }
      case T::kF4:
        return func(reinterpret_cast<float const *>(data));
      case T::kF8:
        return func(reinterpret_cast<double const *>(data));
#ifdef __CUDA_ARCH__
      case T::kF16: {
        // CUDA device code doesn't support long double.
        SPAN_CHECK(false);
        return func(reinterpret_cast<double const *>(data));
      }
#else
      case T::kF16:
        return func(reinterpret_cast<long double const *>(data));  // NOLINT
#endif
      case T::kI1:
        return func(reinterpret_cast<int8_t const *>(data));
      case T::kI2:
        return func(reinterpret_cast<int16_t const *>(data));
      case T::kI4:
        return func(reinterpret_cast<int32_t const *>(data));
      case T::kI8:
        return func(reinterpret_cast<int64_t const *>(data));
      case T::kU1:
        return func(reinterpret_cast<uint8_t const *>(data));
      case T::kU2:
        return func(reinterpret_cast<uint16_t const *>(data));
      case T::kU4:
        return func(reinterpret_cast<uint32_t const *>(data));
      case T::kU8:
        return func(reinterpret_cast<uint64_t const *>(data));
    }
    SPAN_CHECK(false);
    return func(reinterpret_cast<uint64_t const *>(data));
  }

  [[nodiscard]] XGBOOST_DEVICE std::size_t ElementSize() const {
    return this->DispatchCall([](auto *typed_data_ptr) {
      return sizeof(std::remove_pointer_t<decltype(typed_data_ptr)>);
    });
  }
  [[nodiscard]] XGBOOST_DEVICE std::size_t ElementAlignment() const {
    return this->DispatchCall([](auto *typed_data_ptr) {
      return std::alignment_of_v<std::remove_pointer_t<decltype(typed_data_ptr)>>;
    });
  }

  template <typename T = float, typename... Index>
  XGBOOST_HOST_DEV_INLINE T operator()(Index &&...index) const {
    static_assert(sizeof...(index) <= D, "Invalid index.");
    return this->DispatchCall([=](auto const *p_values) -> T {
      std::size_t offset = linalg::detail::Offset<0ul>(strides, 0ul, index...);
#if defined(XGBOOST_USE_CUDA)
      // No operator defined for half -> size_t
      using Type = std::conditional_t<
          std::is_same_v<__half, std::remove_cv_t<std::remove_pointer_t<decltype(p_values)>>> &&
              std::is_same_v<std::size_t, std::remove_cv_t<T>>,
          unsigned long long, T>;  // NOLINT
      return static_cast<T>(static_cast<Type>(p_values[offset]));
#else
      return static_cast<T>(p_values[offset]);
#endif  // defined(XGBOOST_USE_CUDA)
    });
  }

  // Used only by columnar format.
  RBitField8 valid;
  // Array stride
  std::size_t strides[D]{0};
  // Array shape
  std::size_t shape[D]{0};
  // Type earsed pointer referencing the data.
  void const *data{nullptr};
  // Total number of items
  std::size_t n{0};
  // Whether the memory is c-contiguous
  bool is_contiguous{false};
  // RTTI, initialized to the f16 to avoid masking potential bugs in initialization.
  ArrayInterfaceHandler::Type type{ArrayInterfaceHandler::kF16};
};

template <typename Fn>
auto DispatchDType(ArrayInterfaceHandler::Type dtype, Fn dispatch) {
  switch (dtype) {
    case ArrayInterfaceHandler::kF2: {
#if defined(XGBOOST_USE_CUDA)
      return dispatch(__half{});
#else
      LOG(FATAL) << "half type is only supported for CUDA input.";
      break;
#endif
    }
    case ArrayInterfaceHandler::kF4: {
      return dispatch(float{});
    }
    case ArrayInterfaceHandler::kF8: {
      return dispatch(double{});
    }
    case ArrayInterfaceHandler::kF16: {
      using T = long double;  // NOLINT
      CHECK(sizeof(T) == 16) << error::NoF128();
      // Avoid invalid type.
      if constexpr (sizeof(T) == 16) {
        return dispatch(T{});
      } else {
        return dispatch(double{});
      }
    }
    case ArrayInterfaceHandler::kI1: {
      return dispatch(std::int8_t{});
    }
    case ArrayInterfaceHandler::kI2: {
      return dispatch(std::int16_t{});
    }
    case ArrayInterfaceHandler::kI4: {
      return dispatch(std::int32_t{});
    }
    case ArrayInterfaceHandler::kI8: {
      return dispatch(std::int64_t{});
    }
    case ArrayInterfaceHandler::kU1: {
      return dispatch(std::uint8_t{});
    }
    case ArrayInterfaceHandler::kU2: {
      return dispatch(std::uint16_t{});
    }
    case ArrayInterfaceHandler::kU4: {
      return dispatch(std::uint32_t{});
    }
    case ArrayInterfaceHandler::kU8: {
      return dispatch(std::uint64_t{});
    }
  }

  return std::invoke_result_t<Fn, std::int8_t>();
}

template <std::int32_t D, typename Fn>
void DispatchDType(ArrayInterface<D> const array, DeviceOrd device, Fn fn) {
  // Only used for cuDF at the moment.
  CHECK_EQ(array.valid.Capacity(), 0);
  auto dispatch = [&](auto t) {
    using T = std::remove_const_t<decltype(t)> const;
    // Set the data size to max as we don't know the original size of a sliced array:
    //
    // Slicing an array A with shape (4, 2, 3) and stride (6, 3, 1) by [:, 1, :] results
    // in an array B with shape (4, 3) and strides (6, 1). We can't calculate the original
    // size 24 based on the slice.
    fn(linalg::TensorView<T, D>{common::Span<T const>{static_cast<T *>(array.data),
                                                      std::numeric_limits<std::size_t>::max()},
                                array.shape, array.strides, device});
  };
  DispatchDType(array.type, dispatch);
}

/**
 * \brief Helper for type casting.
 */
template <typename T, int32_t D>
struct TypedIndex {
  ArrayInterface<D> const &array;
  template <typename... I>
  XGBOOST_DEVICE T operator()(I &&...ind) const {
    static_assert(sizeof...(ind) <= D, "Invalid index.");
    return array.template operator()<T>(ind...);
  }
};

template <int32_t D>
inline void CheckArrayInterface(StringView key, ArrayInterface<D> const &array) {
  CHECK(!array.valid.Data()) << "Meta info " << key << " should be dense, found validity mask";
}
}  // namespace xgboost
#endif  // XGBOOST_DATA_ARRAY_INTERFACE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/batch_utils.cc <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 */
#include "batch_utils.h"

#include <algorithm>  // for max
#include <cstddef>    // for size_t
#include <cstdint>    // for int64_t
#include <utility>    // for pair

#include "../common/common.h"         // for AssertGPUSupport
#include "../common/cuda_rt_utils.h"  // for TotalMemory
#include "../common/error_msg.h"      // for InconsistentMaxBin

#if defined(XGBOOST_USE_CUDA)

#include "../common/cuda_dr_utils.h"  // for GetC2cLinkCountFromSmiGlobal

#endif  // defined(XGBOOST_USE_CUDA)

namespace xgboost::data::detail {
void CheckParam(BatchParam const& init, BatchParam const& param) {
  CHECK_EQ(param.max_bin, init.max_bin) << error::InconsistentMaxBin();
  CHECK(!param.regen && param.hess.empty())
      << "Only the `hist` tree method can use the `QuantileDMatrix`.";
}

/**
 * @brief Check whether we should configure `min_cache_page_bytes`.
 *
 * Defined by @ref AutoCachePageBytes .
 */
[[nodiscard]] bool CachePageBytesIsAuto(std::int64_t min_cache_page_bytes) {
  return min_cache_page_bytes == cuda_impl::AutoCachePageBytes();
}

[[nodiscard]] std::pair<double, std::int64_t> DftPageSizeHostRatio(
    std::size_t n_cache_bytes, bool is_validation, double cache_host_ratio,
    std::int64_t min_cache_page_bytes) {
  common::AssertGPUSupport();

  if (!HostRatioIsAuto(cache_host_ratio)) {
    // Use user config.
    CHECK_GE(cache_host_ratio, 0.0f) << error::CacheHostRatioInvalid();
    CHECK_LE(cache_host_ratio, 1.0f) << error::CacheHostRatioInvalid();
  }

#if defined(XGBOOST_USE_CUDA)
  auto n_d_bytes = curt::TotalMemory();

  using xgboost::cuda_impl::CachePageRatio;

  auto lc = cudr::GetC2cLinkCountFromSmiGlobal();

  /**
   * Configure the min_cache_page_bytes
   */
  // -1 if PCIe device, or something went wrong when running nvidia-smi
  //
  // GH200 1 CPU + 1 GPU has 10. For 1 CPU + 2 GPU, it's 5.
  //
  // Either way, we configure the cache based on the ratio between cache sizes and the
  // available memory.
  // Use half of the device memory for cache.
  auto d_cache_nbytes = n_d_bytes / 2;

  // Since half of the device is used for the cache, we have to use smaller page size.
  if (CachePageBytesIsAuto(min_cache_page_bytes)) {
    min_cache_page_bytes = n_d_bytes * (CachePageRatio() / 2.0);
  }

  /**
   * Configure the ratio.
   */
  if (!HostRatioIsAuto(cache_host_ratio)) {
    // Do nothing if it's provided by the user
    return {cache_host_ratio, min_cache_page_bytes};
  } else if (is_validation) {
    // Use full host cache for the validation dataset.
    cache_host_ratio = 1.0;
  } else if (n_cache_bytes <= d_cache_nbytes) {
    // The total size of the cache is smaller than the available device cache.
    cache_host_ratio = 0.0;
  } else {
    // The number of bytes that must be in the host memory.
    auto h_cache_nbytes = n_cache_bytes - d_cache_nbytes * 0.85;
    cache_host_ratio = static_cast<double>(h_cache_nbytes) / static_cast<double>(n_cache_bytes);
    if (lc > 0) {
      // No need to exceed half in practice.
      cache_host_ratio = std::max(cache_host_ratio, 0.5);
    }
  }
#else
  (void)n_cache_bytes;
  (void)is_validation;
#endif  // defined(XGBOOST_USE_CUDA)
  return {cache_host_ratio, min_cache_page_bytes};
}
}  // namespace xgboost::data::detail


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/batch_utils.h <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 */
#ifndef XGBOOST_DATA_BATCH_UTILS_H_
#define XGBOOST_DATA_BATCH_UTILS_H_

#include <cmath>    // for isnan
#include <cstddef>  // for size_t
#include <cstdint>  // for int64_t
#include <limits>   // for numeric_limits
#include <utility>  // for pair

#include "xgboost/data.h"  // for BatchParam

namespace xgboost::data::detail {
// At least one batch parameter is initialized.
inline void CheckEmpty(BatchParam const& l, BatchParam const& r) {
  if (!l.Initialized()) {
    CHECK(r.Initialized()) << "Batch parameter is not initialized.";
  }
}

/**
 * \brief Should we regenerate the gradient index?
 *
 * \param old Parameter stored in DMatrix.
 * \param p   New parameter passed in by caller.
 */
inline bool RegenGHist(BatchParam old, BatchParam p) {
  // Parameter is renewed or caller requests a regen
  if (!p.Initialized()) {
    // Empty parameter is passed in, don't regenerate so that we can use gindex in
    // predictor, which doesn't have any training parameter.
    return false;
  }
  return p.regen || old.ParamNotEqual(p);
}

/**
 * @brief Validate the batch parameter from the caller
 */
void CheckParam(BatchParam const& init, BatchParam const& param);

/**
 * @brief Configure the `cache_host_ratio` and the `min_cache_page_bytes`.
 */
[[nodiscard]] std::pair<double, std::int64_t> DftPageSizeHostRatio(
    std::size_t n_cache_bytes, bool is_validation, double cache_host_ratio,
    std::int64_t min_cache_page_bytes);

/**
 * @brief Check whether we should configure `cache_host_ratio`.
 *
 * Defined by @ref AutoHostRatio .
 */
[[nodiscard]] inline bool HostRatioIsAuto(float cache_host_ratio) {
  return std::isnan(cache_host_ratio);
}
}  // namespace xgboost::data::detail

namespace xgboost::cuda_impl {
// Indicator for XGBoost to not concatenate any page.
constexpr std::int64_t MatchingPageBytes() { return 0; }
// Default size of the cached page, 1/8
constexpr double CachePageRatio() { return 0.125; }
// Indicator for XGBoost to automatically concatenate pages.
constexpr std::int64_t AutoCachePageBytes() { return -1; }
// Use two batch for prefecting. There's always one batch being worked on, while the other
// batch being transferred.
constexpr auto DftPrefetchBatches() { return 2; }
// The ratio of the cache split for external memory. Use -1 to indicate not-set.
constexpr float AutoHostRatio() { return std::numeric_limits<float>::quiet_NaN(); }

// Empty parameter to prevent regen, only used to control external memory prefetching.
//
// Both the approx and hist initializes the DMatrix before creating the actual
// implementation (InitDataOnce). Therefore, the `GPUHistMakerDevice` can use an empty
// parameter to avoid any regen.
inline BatchParam StaticBatch(bool prefetch_copy) {
  BatchParam p;
  p.prefetch_copy = prefetch_copy;
  p.n_prefetch_batches = DftPrefetchBatches();
  return p;
}
}  // namespace xgboost::cuda_impl
#endif  // XGBOOST_DATA_BATCH_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/cat_container.cc <==
/**
 * Copyright 2025-2026, XGBoost Contributors
 */
#include "cat_container.h"

#include <algorithm>    // for copy
#include <cstddef>      // for size_t
#include <cstring>      // for memcpy
#include <limits>       // for numeric_limits
#include <memory>       // for make_unique
#include <type_traits>  // for is_same_v
#include <utility>      // for move
#include <vector>       // for vector

#include "../collective/allreduce.h"         // for Allreduce
#include "../collective/communicator-inl.h"  // for GetRank, GetWorldSize
#include "../common/error_msg.h"             // for NoFloatCat
#include "../encoder/types.h"                // for Overloaded
#include "xgboost/json.h"                    // for Json

namespace xgboost {
CatContainer::CatContainer(enc::HostColumnsView const& df, bool is_ref) : CatContainer{} {
  this->is_ref_ = is_ref;
  this->n_total_cats_ = df.n_total_cats;
  if (this->n_total_cats_ == 0) {
    return;
  }

  this->feature_segments_.Resize(df.feature_segments.size());
  auto& seg = this->feature_segments_.HostVector();
  std::copy_n(df.feature_segments.data(), df.feature_segments.size(), seg.begin());

  for (auto const& col : df.columns) {
    std::visit(enc::Overloaded{
                   [this](enc::CatStrArrayView str) {
                     using T = typename cpu_impl::ViewToStorageImpl<enc::CatStrArrayView>::Type;
                     this->cpu_impl_->columns.emplace_back();
                     this->cpu_impl_->columns.back().emplace<T>();
                     auto& v = std::get<T>(this->cpu_impl_->columns.back());
                     v.offsets.resize(str.offsets.size());
                     v.values.resize(str.values.size());
                     std::copy_n(str.offsets.data(), str.offsets.size(), v.offsets.data());
                     std::copy_n(str.values.data(), str.values.size(), v.values.data());
                   },
                   [this](auto&& values) {
                     using T =
                         typename cpu_impl::ViewToStorageImpl<std::decay_t<decltype(values)>>::Type;
                     this->cpu_impl_->columns.emplace_back();
                     this->cpu_impl_->columns.back().emplace<T>();
                     auto& v = std::get<T>(this->cpu_impl_->columns.back());
                     v.resize(values.size());
                     std::copy_n(values.data(), values.size(), v.data());
                   }},
               col);
  }

  this->sorted_idx_.Resize(0);
  this->cpu_impl_->Finalize();

  CHECK(!this->DeviceCanRead());
  CHECK(this->HostCanRead());
  CHECK_EQ(this->n_total_cats_, df.feature_segments.back());
  CHECK_GE(this->n_total_cats_, 0) << "Too many categories.";
  if (this->n_total_cats_ > 0) {
    CHECK(!this->cpu_impl_->columns.empty());
  }
}

namespace {
// These IDs are part of the serialized category schema and must remain stable.
enum class CatIndexType : std::int64_t {
  kF32 = 7,
  kF64 = 8,
  kI8 = 9,
  kU8 = 10,
  kI16 = 11,
  kU16 = 12,
  kI32 = 13,
  kU32 = 14,
  kI64 = 15,
  kU64 = 16,
};

template <typename T>
struct CatToJson;

template <typename JsonArrayT, CatIndexType category_type>
struct CatToJsonImpl {
  using JsonArray = JsonArrayT;
  static constexpr CatIndexType kCategoryType{category_type};
};

template <>
struct CatToJson<std::uint8_t> : CatToJsonImpl<U8Array, CatIndexType::kU8> {};
template <>
struct CatToJson<std::int8_t> : CatToJsonImpl<I8Array, CatIndexType::kI8> {};
template <>
struct CatToJson<std::int16_t> : CatToJsonImpl<I16Array, CatIndexType::kI16> {};
template <>
struct CatToJson<std::int32_t> : CatToJsonImpl<I32Array, CatIndexType::kI32> {};
template <>
struct CatToJson<std::int64_t> : CatToJsonImpl<I64Array, CatIndexType::kI64> {};
template <>
struct CatToJson<std::uint16_t> : CatToJsonImpl<U16Array, CatIndexType::kU16> {};
template <>
struct CatToJson<std::uint32_t> : CatToJsonImpl<U32Array, CatIndexType::kU32> {};
template <>
struct CatToJson<std::uint64_t> : CatToJsonImpl<U64Array, CatIndexType::kU64> {};

template <typename In, typename Out>
void CopyBitPattern(std::vector<In> const& in, std::vector<Out>* out) {
  static_assert(sizeof(In) == sizeof(Out));
  out->resize(in.size());
  if (!in.empty()) {
    std::memcpy(out->data(), in.data(), in.size() * sizeof(In));
  }
}
}  // anonymous namespace

void CatContainer::Save(Json* p_out) const {
  [[maybe_unused]] auto _ = this->HostView();
  auto& out = *p_out;

  auto const& columns = this->cpu_impl_->columns;
  std::vector<Json> arr(this->cpu_impl_->columns.size());
  for (std::size_t fidx = 0, n_features = columns.size(); fidx < n_features; ++fidx) {
    auto& f_out = arr[fidx];

    auto const& col = columns[fidx];
    std::visit(
        enc::Overloaded{
            [&f_out](cpu_impl::CatStrArray const& str) {
              f_out = Object{};
              I32Array joffsets{str.offsets.size()};
              auto const& f_offsets = str.offsets;
              std::copy(f_offsets.cbegin(), f_offsets.cend(), joffsets.GetArray().begin());
              f_out["offsets"] = std::move(joffsets);

              I8Array jnames{str.values.size()};  // fixme: uint8
              auto const& f_names = str.values;
              std::copy(f_names.cbegin(), f_names.cend(), jnames.GetArray().begin());
              f_out["values"] = std::move(jnames);
            },
            [&f_out](auto&& values) {
              using T = std::remove_cv_t<typename std::decay_t<decltype(values)>::value_type>;
              using Serialization = CatToJson<T>;
              if constexpr (std::is_same_v<T, std::uint64_t>) {
                auto valid = std::all_of(values.cbegin(), values.cend(), [](T value) {
                  return value <=
                         static_cast<std::uint64_t>(std::numeric_limits<std::int64_t>::max());
                });
                CHECK(valid) << "Category index values must not exceed the signed 64-bit range.";
              }
              using JsonArray = typename Serialization::JsonArray;
              JsonArray array{values.size()};
              auto& serialized = array.GetArray();
              std::copy(values.cbegin(), values.cend(), serialized.begin());

              Object out{};
              out["type"] = static_cast<std::int64_t>(Serialization::kCategoryType);
              out["values"] = std::move(array);

              f_out = std::move(out);
            }},
        col);
  }

  auto jf_segments = I32Array{this->feature_segments_.Size()};
  auto const& hf_segments = this->feature_segments_.ConstHostVector();
  std::copy(hf_segments.cbegin(), hf_segments.cend(), jf_segments.GetArray().begin());

  auto jsorted_index = I32Array{this->sorted_idx_.Size()};
  auto const& h_sorted_idx = this->sorted_idx_.ConstHostVector();
  std::copy_n(h_sorted_idx.cbegin(), h_sorted_idx.size(), jsorted_index.GetArray().begin());

  out = Object{};
  out["sorted_idx"] = std::move(jsorted_index);
  out["feature_segments"] = std::move(jf_segments);
  out["enc"] = arr;
}

namespace {
// UBJSON only supports uint8; wider unsigned arrays use same-width signed storage.
template <typename T>
using UbjUnsignedStorageT =
    std::conditional_t<(std::is_unsigned_v<T> && sizeof(T) > 1), std::make_signed_t<T>, T>;

// Dispatch method for JSON and UBJSON
template <typename U, typename Vec>
void LoadJson(Json jvalues, Vec* p_out) {
  std::vector<U> buf;
  if (IsA<Array>(jvalues)) {  // JSON
    auto const& jarray = get<Array const>(jvalues);
    buf.resize(jarray.size());
    for (std::size_t i = 0, n = jarray.size(); i < n; ++i) {
      buf[i] = static_cast<U>(get<Integer const>(jarray[i]));
    }
  } else {  // UBJSON
    using JsonArray = typename CatToJson<U>::JsonArray;
    if (IsA<JsonArray>(jvalues)) {  // Matches
      auto const& values = get<JsonArray const>(jvalues);
      buf.assign(values.cbegin(), values.cend());
    } else {  // Unsigned, needs to bit cast
      using UBJArray = typename CatToJson<UbjUnsignedStorageT<U>>::JsonArray;
      CHECK((std::is_unsigned_v<U> && !std::is_same_v<U, std::uint8_t>));
      auto const& values = get<UBJArray const>(jvalues);
      CopyBitPattern(values, &buf);
    }
  }
  *p_out = std::move(buf);
}
}  // namespace

void CatContainer::Load(Json const& in) {
  auto array = get<Array const>(in["enc"]);
  auto n_features = array.size();

  auto& columns = this->cpu_impl_->columns;
  for (std::size_t fidx = 0; fidx < n_features; ++fidx) {
    auto const& column = get<Object>(array[fidx]);
    auto it = column.find("offsets");
    if (it != column.cend()) {
      // str
      cpu_impl::CatStrArray str{};
      LoadJson<std::int32_t>(column.at("offsets"), &str.offsets);
      LoadJson<enc::CatCharT>(column.at("values"), &str.values);

      columns.emplace_back(str);
    } else {
      // numeric
      auto type = get<Integer const>(column.at("type"));
      auto const& jvalues = column.at("values");
      columns.emplace_back();
      switch (static_cast<CatIndexType>(type)) {
        case CatIndexType::kI8: {
          LoadJson<std::int8_t>(jvalues, &columns.back());
          break;
        }
        case CatIndexType::kU8: {
          LoadJson<std::uint8_t>(jvalues, &columns.back());
          break;
        }
        case CatIndexType::kI16: {
          LoadJson<std::int16_t>(jvalues, &columns.back());
          break;
        }
        case CatIndexType::kU16: {
          LoadJson<std::uint16_t>(jvalues, &columns.back());
          break;
        }
        case CatIndexType::kI32: {
          LoadJson<std::int32_t>(jvalues, &columns.back());
          break;
        }
        case CatIndexType::kU32: {
          LoadJson<std::uint32_t>(jvalues, &columns.back());
          break;
        }
        case CatIndexType::kI64: {
          LoadJson<std::int64_t>(jvalues, &columns.back());
          break;
        }
        case CatIndexType::kU64: {
          LoadJson<std::uint64_t>(jvalues, &columns.back());
          break;
        }
        case CatIndexType::kF32:
        case CatIndexType::kF64: {
          LOG(FATAL) << error::NoFloatCat();
          break;
        }
        default: {
          LOG(FATAL) << "Invalid type.";
        }
      }
    }
  }

  auto& hf_segments = this->feature_segments_.HostVector();
  LoadJson<std::int32_t>(in["feature_segments"], &hf_segments);
  if (hf_segments.empty()) {
    this->n_total_cats_ = 0;
  } else {
    this->n_total_cats_ = hf_segments.back();
  }

  auto& h_sorted_idx = this->sorted_idx_.HostVector();
  LoadJson<std::int32_t>(in["sorted_idx"], &h_sorted_idx);

  this->cpu_impl_->Finalize();
}

#if !defined(XGBOOST_USE_CUDA)
CatContainer::CatContainer() : cpu_impl_{std::make_unique<cpu_impl::CatContainerImpl>()} {}

CatContainer::~CatContainer() = default;

void CatContainer::Copy(Context const* ctx, CatContainer const& that) {
  [[maybe_unused]] auto h_view = that.HostView();
  this->CopyCommon(ctx, that);
  this->cpu_impl_->Copy(that.cpu_impl_.get());
}

[[nodiscard]] enc::HostColumnsView CatContainer::HostView() const { return this->HostViewImpl(); }

[[nodiscard]] bool CatContainer::Empty() const { return this->cpu_impl_->columns.empty(); }

[[nodiscard]] std::size_t CatContainer::NumFeatures() const {
  return this->cpu_impl_->columns.size();
}

void CatContainer::Sort(Context const* ctx) {
  CHECK(ctx->IsCPU());
  auto view = this->HostView();
  this->sorted_idx_.HostVector().resize(view.n_total_cats);
  enc::SortNames(enc::Policy<EncErrorPolicy>{}, view, this->sorted_idx_.HostSpan());
}
#endif  // !defined(XGBOOST_USE_CUDA)

void SyncCategories(Context const* ctx, CatContainer* cats, bool is_empty) {
  CHECK(cats);
  if (!collective::IsDistributed()) {
    return;
  }

  auto rank = collective::GetRank();
  std::vector<std::int32_t> workers(collective::GetWorldSize(), 0);
  workers[rank] = is_empty;
  collective::SafeColl(collective::Allreduce(ctx, &workers, collective::Op::kSum));
  if (cats->HasCategorical() &&
      std::any_of(workers.cbegin(), workers.cend(), [](auto v) { return v == 1; })) {
    LOG(FATAL)
        << "A worker cannot have empty input when a dataframe with categorical features is used. "
           "XGBoost cannot infer the categories if the input is empty.";
  }
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/cat_container.cu <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include <thrust/copy.h>  // for copy

#include <memory>  // for make_unique
#include <vector>  // for vector

#include "../common/cuda_context.cuh"    // for CUDAContext
#include "../common/device_helpers.cuh"  // for ToSpan
#include "../common/device_vector.cuh"   // for device_vector
#include "../common/type.h"              // for GetValueT
#include "../encoder/ordinal.cuh"        // for SortNames
#include "../encoder/ordinal.h"          // for DictionaryView
#include "../encoder/types.h"            // for Overloaded
#include "cat_container.cuh"             // for CatStrArray
#include "cat_container.h"               // for CatContainer
#include "xgboost/span.h"                // for Span

namespace xgboost {
namespace cuda_impl {
struct CatContainerImpl {
  std::vector<ColumnType> columns;
  dh::device_vector<enc::DeviceCatIndexView> columns_v;

  template <typename VariantT>
  void CopyFrom(Context const* ctx, enc::detail::ColumnsViewImpl<VariantT> that) {
    this->columns.resize(that.columns.size());
    this->columns_v.resize(that.columns.size());
    CHECK_EQ(this->columns.size(), this->columns_v.size());
    auto stream = ctx->CUDACtx()->Stream();

    std::vector<decltype(columns_v)::value_type> h_columns_v(this->columns_v.size());
    for (std::size_t f_idx = 0, n = that.columns.size(); f_idx < n; ++f_idx) {
      auto const& col_v = that.columns[f_idx];
      auto dispatch = enc::Overloaded{
          [this, f_idx, &h_columns_v, stream](enc::CatStrArrayView const& str) {
            this->columns[f_idx].template emplace<CatStrArray>();
            auto& col = std::get<CatStrArray>(this->columns[f_idx]);
            // Handle the offsets
            col.offsets.resize(str.offsets.size());
            if (!str.offsets.empty()) {
              dh::safe_cuda(cudaMemcpyAsync(thrust::raw_pointer_cast(col.offsets.data()),
                                            str.offsets.data(), str.offsets.size_bytes(),
                                            cudaMemcpyDefault, stream));
            }
            // Handle the values
            col.values.resize(str.values.size());
            if (!col.values.empty()) {
              dh::safe_cuda(cudaMemcpyAsync(thrust::raw_pointer_cast(col.values.data()),
                                            str.values.data(), str.values.size_bytes(),
                                            cudaMemcpyDefault, stream));
            }
            // Create the view
            h_columns_v[f_idx].emplace<enc::CatStrArrayView>();
            auto& col_v = cuda::std::get<enc::CatStrArrayView>(h_columns_v[f_idx]);
            col_v = {dh::ToSpan(col.offsets), dh::ToSpan(col.values)};
          },
          [this, f_idx, &h_columns_v, stream](auto&& values) {
            using T = std::remove_cv_t<typename std::decay_t<decltype(values)>::value_type>;

            this->columns[f_idx].template emplace<dh::device_vector<T>>();
            auto& col = std::get<dh::device_vector<T>>(this->columns[f_idx]);

            col.resize(values.size());
            if (!values.empty()) {
              dh::safe_cuda(cudaMemcpyAsync(col.data().get(), values.data(), values.size_bytes(),
                                            cudaMemcpyDefault, stream));
            }

            // Create the view
            using V = common::Span<std::add_const_t<T>>;
            h_columns_v[f_idx].emplace<V>();
            auto& col_v = cuda::std::get<V>(h_columns_v[f_idx]);
            col_v = dh::ToSpan(col);
          }};
      auto visit = [&](auto const& col) {
        using ColT = common::GetValueT<decltype(col)>;
        if constexpr (std::is_same_v<ColT, enc::HostCatIndexView>) {
          std::visit(dispatch, col);
        } else {
          static_assert(std::is_same_v<ColT, enc::DeviceCatIndexView>);
          cuda::std::visit(dispatch, col);
        }
      };
      visit(col_v);
    }
    thrust::copy_n(h_columns_v.data(), h_columns_v.size(), this->columns_v.data());

    CHECK_EQ(this->columns.size(), this->columns_v.size());
  }

  void CopyTo(cpu_impl::CatContainerImpl* that) {
    CHECK_EQ(this->columns.size(), this->columns_v.size());
    that->columns.clear();
    for (auto const& col : this->columns) {
      that->columns.emplace_back();
      auto& out_col = that->columns.back();

      std::visit(enc::Overloaded{
                     [&](CatStrArray const& str) {
                       out_col.emplace<cpu_impl::CatStrArray>();
                       auto& out_str = std::get<cpu_impl::CatStrArray>(out_col);
                       // Offsets
                       out_str.offsets.resize(str.offsets.size());
                       if (!out_str.offsets.empty()) {
                         dh::safe_cuda(cudaMemcpyAsync(
                             out_str.offsets.data(), thrust::raw_pointer_cast(str.offsets.data()),
                             common::Span{out_str.offsets}.size_bytes(), cudaMemcpyDefault));
                       }
                       // Values
                       out_str.values.resize(str.values.size());
                       if (!out_str.values.empty()) {
                         dh::safe_cuda(cudaMemcpyAsync(
                             out_str.values.data(), thrust::raw_pointer_cast(str.values.data()),
                             common::Span{out_str.values}.size_bytes(), cudaMemcpyDefault));
                       }
                     },
                     [&](auto&& values) {
                       using T0 = decltype(values);
                       using T1 = std::add_const_t<typename std::decay_t<T0>::value_type>;
                       using Vec = typename cpu_impl::ViewToStorageImpl<common::Span<T1>>::Type;
                       out_col.emplace<Vec>();
                       auto& out_vec = std::get<Vec>(out_col);
                       out_vec.resize(values.size());
                       if (!out_vec.empty()) {
                         dh::safe_cuda(cudaMemcpyAsync(
                             out_vec.data(), thrust::raw_pointer_cast(values.data()),
                             common::Span{out_vec}.size_bytes(), cudaMemcpyDefault));
                       }
                     }},
                 col);
    }
    that->Finalize();
  }
};

[[nodiscard]] std::tuple<CatAccessor, dh::DeviceUVector<std::int32_t>> MakeCatAccessor(
    Context const* ctx, enc::DeviceColumnsView const& new_enc, CatContainer const* orig_cats) {
  dh::DeviceUVector<std::int32_t> mapping(new_enc.n_total_cats);
  auto d_sorted_idx = orig_cats->RefSortedIndex(ctx);
  auto orig_enc = orig_cats->DeviceView(ctx);
  enc::Recode(EncPolicy, orig_enc, d_sorted_idx, new_enc, dh::ToSpan(mapping));
  CHECK_EQ(new_enc.feature_segments.size(), orig_enc.feature_segments.size());
  auto cats_mapping = enc::MappingView{new_enc.feature_segments, dh::ToSpan(mapping)};
  auto acc = CatAccessor{cats_mapping};
  return std::tuple{acc, std::move(mapping)};
}
}  // namespace cuda_impl

CatContainer::CatContainer()  // NOLINT
    : cpu_impl_{std::make_unique<cpu_impl::CatContainerImpl>()},
      cu_impl_{std::make_unique<cuda_impl::CatContainerImpl>()} {}

CatContainer::CatContainer(Context const* ctx, enc::DeviceColumnsView const& df, bool is_ref)
    : CatContainer{} {
  this->is_ref_ = is_ref;
  this->n_total_cats_ = df.n_total_cats;

  this->feature_segments_.SetDevice(ctx->Device());
  this->feature_segments_.Resize(df.feature_segments.size());
  auto d_segs = this->feature_segments_.DeviceSpan();
  thrust::copy_n(ctx->CUDACtx()->CTP(), dh::tcbegin(df.feature_segments),
                 df.feature_segments.size(), dh::tbegin(d_segs));

  // FIXME(jiamingy): We can use a single kernel for copying data once cuDF can return
  // device data. Remove this along with the one in the device cuDF adapter.
  this->cu_impl_->CopyFrom(ctx, df);

  this->sorted_idx_.SetDevice(ctx->Device());
  this->sorted_idx_.Resize(0);
  if (this->n_total_cats_ > 0) {
    CHECK(this->DeviceCanRead());
    CHECK(!this->HostCanRead());
    CHECK(!this->cu_impl_->columns.empty());
  }
}

CatContainer::~CatContainer() = default;

void CatContainer::Copy(Context const* ctx, CatContainer const& that) {
  if (ctx->IsCPU()) {
    // Pull data to host
    [[maybe_unused]] auto h_view = that.HostView();
    this->CopyCommon(ctx, that);
    this->cpu_impl_->Copy(that.cpu_impl_.get());
    CHECK(!this->DeviceCanRead());
  } else {
    // Pull data to device
    [[maybe_unused]] auto d_view = that.DeviceView(ctx);
    this->CopyCommon(ctx, that);
    auto const& that_impl = that.cu_impl_;
    this->cu_impl_->columns.resize(that.cu_impl_->columns.size());

    std::vector<decltype(this->cu_impl_->columns_v)::value_type> h_columns_v(
        that.cu_impl_->columns_v.size());
    for (std::size_t f_idx = 0, n = that_impl->columns.size(); f_idx < n; ++f_idx) {
      auto const& col = that_impl->columns[f_idx];
      std::visit(enc::Overloaded{
                     [&](cuda_impl::CatStrArray const& str) {
                       this->cu_impl_->columns[f_idx].emplace<cuda_impl::CatStrArray>();
                       auto& col = std::get<cuda_impl::CatStrArray>(this->cu_impl_->columns[f_idx]);
                       col.Copy(str);

                       h_columns_v[f_idx].emplace<enc::CatStrArrayView>();
                       auto& col_v = cuda::std::get<enc::CatStrArrayView>(h_columns_v[f_idx]);
                       col_v = {dh::ToSpan(col.offsets), dh::ToSpan(col.values)};
                     },
                     [&](auto&& values) {
                       using Vec = std::decay_t<decltype(values)>;
                       using T = typename Vec::value_type;
                       this->cu_impl_->columns[f_idx].emplace<Vec>();
                       this->cu_impl_->columns[f_idx] = values;

                       using S = common::Span<std::add_const_t<T>>;
                       h_columns_v[f_idx].emplace<S>();
                       auto& col_v = cuda::std::get<S>(h_columns_v[f_idx]);
                       col_v = dh::ToSpan(values);
                     }},
                 col);
    }
    this->cu_impl_->columns_v = h_columns_v;
    CHECK(this->Empty() || !this->HostCanRead());
  }
  if (ctx->IsCPU()) {
    CHECK_EQ(this->cpu_impl_->columns_v.size(), that.cpu_impl_->columns_v.size());
    CHECK_EQ(this->cpu_impl_->columns.size(), that.cpu_impl_->columns.size());
    CHECK(this->HostCanRead());
  } else {
    CHECK_EQ(this->cu_impl_->columns_v.size(), that.cu_impl_->columns_v.size());
    CHECK_EQ(this->cu_impl_->columns.size(), that.cu_impl_->columns.size());
    CHECK(this->DeviceCanRead());
  }
  CHECK_EQ(this->Empty(), that.Empty());
  CHECK_EQ(this->NumCatsTotal(), that.NumCatsTotal());
}

[[nodiscard]] bool CatContainer::Empty() const {
  return this->HostCanRead() ? this->cpu_impl_->columns.empty() : this->cu_impl_->columns.empty();
}

[[nodiscard]] std::size_t CatContainer::NumFeatures() const {
  if (this->HostCanRead()) {
    return this->cpu_impl_->columns.size();
  }
  return this->cu_impl_->columns.size();
}

void CatContainer::Sort(Context const* ctx) {
  if (!this->HasCategorical()) {
    return;
  }

  if (ctx->IsCPU()) {
    auto view = this->HostView();
    CHECK(!view.Empty()) << view.n_total_cats;
    this->sorted_idx_.HostVector().resize(view.n_total_cats);
    enc::SortNames(cpu_impl::EncPolicy, view, this->sorted_idx_.HostSpan());
  } else {
    auto view = this->DeviceView(ctx);
    CHECK(!view.Empty()) << view.n_total_cats;
    this->sorted_idx_.SetDevice(ctx->Device());
    this->sorted_idx_.Resize(view.n_total_cats);
    enc::SortNames(cuda_impl::EncPolicy, view, this->sorted_idx_.DeviceSpan());
  }
}

[[nodiscard]] enc::HostColumnsView CatContainer::HostView() const {
  std::lock_guard guard{device_mu_};
  if (!this->HostCanRead()) {
    this->feature_segments_.ConstHostSpan();
    // Lazy copy to host
    this->cu_impl_->CopyTo(this->cpu_impl_.get());
  }
  CHECK(this->HostCanRead());
  return this->HostViewImpl();
}

[[nodiscard]] enc::DeviceColumnsView CatContainer::DeviceView(Context const* ctx) const {
  CHECK(ctx->IsCUDA());
  std::lock_guard guard{device_mu_};
  if (!this->DeviceCanRead()) {
    this->feature_segments_.SetDevice(ctx->Device());
    this->feature_segments_.ConstDeviceSpan();
    // Lazy copy to device
    auto h_view = this->HostViewImpl();
    this->cu_impl_->CopyFrom(ctx, h_view);
    CHECK_EQ(this->cu_impl_->columns_v.size(), this->cpu_impl_->columns_v.size());
    CHECK_EQ(this->cu_impl_->columns.size(), this->cpu_impl_->columns.size());
  }
  CHECK(this->DeviceCanRead());
  if (this->n_total_cats_ != 0) {
    CHECK(!this->cu_impl_->columns_v.empty());
    CHECK_EQ(this->feature_segments_.Size(), this->cu_impl_->columns_v.size() + 1);
  }
  return {dh::ToSpan(this->cu_impl_->columns_v), this->feature_segments_.ConstDeviceSpan(),
          this->n_total_cats_};
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/cat_container.cuh <==
/**
 * Copyright 2024-2025, XGBoost Contributors
 */
#pragma once
#include "../common/device_helpers.cuh"  // for ToSpan
#include "../common/device_vector.cuh"   // for device_vector, XGBDeviceAllocator
#include "../encoder/ordinal.h"          // for CatCharT
#include "cat_container.h"               // for EncErrorPolicy

namespace xgboost::cuda_impl {
struct CatStrArray {
  dh::device_vector<std::int32_t> offsets;
  dh::device_vector<enc::CatCharT> values;

  CatStrArray() = default;
  CatStrArray(CatStrArray const& that) = delete;
  CatStrArray& operator=(CatStrArray const& that) = delete;

  CatStrArray(CatStrArray&& that) = default;
  CatStrArray& operator=(CatStrArray&& that) = default;

  [[nodiscard]] explicit operator enc::CatStrArrayView() const {
    return {dh::ToSpan(offsets), dh::ToSpan(values)};
  }
  [[nodiscard]] std::size_t size() const {  // NOLINT
    return enc::CatStrArrayView(*this).size();
  }

  void Copy(CatStrArray const& that) {
    this->offsets = that.offsets;
    this->values = that.values;
  }
};

template <typename T>
struct ViewToStorageImpl;

template <>
struct ViewToStorageImpl<enc::CatStrArrayView> {
  using Type = CatStrArray;
};

template <typename T>
struct ViewToStorageImpl<common::Span<T const>> {
  using Type = dh::device_vector<T>;
};

template <typename... Ts>
struct ViewToStorage;

template <typename... Ts>
struct ViewToStorage<std::tuple<Ts...>> {
  using Type = std::tuple<typename ViewToStorageImpl<Ts>::Type...>;
};

using CatIndexTypes = ViewToStorage<enc::CatIndexViewTypes>::Type;
using ColumnType = enc::cpu_impl::TupToVarT<CatIndexTypes>;

struct EncThrustPolicy {
  template <typename T>
  using ThrustAllocator = dh::XGBDeviceAllocator<T>;

  [[nodiscard]] auto ThrustPolicy() const {
    dh::XGBCachingDeviceAllocator<char> alloc;
    auto exec = thrust::cuda::par_nosync(alloc).on(curt::DefaultStream());
    return exec;
  }
  [[nodiscard]] auto Stream() const { return curt::DefaultStream(); }
};

using EncPolicyT = enc::Policy<EncErrorPolicy, EncThrustPolicy>;

inline EncPolicyT EncPolicy = EncPolicyT{};

[[nodiscard]] std::tuple<CatAccessor, dh::DeviceUVector<std::int32_t>> MakeCatAccessor(
    Context const* ctx, enc::DeviceColumnsView const& new_enc, CatContainer const* orig_cats);
}  // namespace xgboost::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/cat_container.h <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#pragma once

#include <cstdint>  // for int32_t, int8_t
#include <memory>   // for unique_ptr
#include <mutex>    // for mutex
#include <string>   // for string
#include <tuple>    // for tuple
#include <utility>  // for move
#include <vector>   // for vector

#include "../common/categorical.h"       // for AsCat
#include "../encoder/ordinal.h"          // for CatStrArrayView
#include "../encoder/types.h"            // for Overloaded
#include "entry.h"                       // for COOTuple
#include "xgboost/base.h"                // for bst_cat_t
#include "xgboost/data.h"                // for Entry
#include "xgboost/host_device_vector.h"  // for HostDeviceVector

namespace xgboost {
class Json;

/**
 * @brief Error policy class used to interface with the encoder implementaion.
 */
struct EncErrorPolicy {
  void Error(std::string&& msg) const { LOG(FATAL) << msg; }
};

namespace cpu_impl {
struct CatStrArray {
  std::vector<std::int32_t> offsets;
  std::vector<enc::CatCharT> values;

  [[nodiscard]] explicit operator enc::CatStrArrayView() const { return {offsets, values}; }
  [[nodiscard]] std::size_t size() const {  // NOLINT
    return enc::CatStrArrayView(*this).size();
  }
};

// Type mapping from the CPU view type to the storage type.
template <typename T>
struct ViewToStorageImpl;

template <>
struct ViewToStorageImpl<enc::CatStrArrayView> {
  using Type = CatStrArray;
};

template <typename T>
struct ViewToStorageImpl<common::Span<T const>> {
  using Type = std::vector<T>;
};

template <typename... Ts>
struct ViewToStorage;

template <typename... Ts>
struct ViewToStorage<std::tuple<Ts...>> {
  using Type = std::tuple<typename ViewToStorageImpl<Ts>::Type...>;
};

// storage type list (tuple), used for meta programming.
using CatIndexTypes = ViewToStorage<enc::CatIndexViewTypes>::Type;
// std::variant of the storage types, used for actual storage.
using ColumnType = enc::cpu_impl::TupToVarT<CatIndexTypes>;

/**
 * @brief CPU storage for categories.
 */
struct CatContainerImpl {
  std::vector<ColumnType> columns;
  // View
  std::vector<enc::HostCatIndexView> columns_v;

  void Finalize() {
    this->columns_v.clear();
    for (auto const& col : this->columns) {
      std::visit(enc::Overloaded{
                     [this](CatStrArray const& str) {
                       this->columns_v.emplace_back(enc::CatStrArrayView(str));
                     },
                     [this](auto&& values) { this->columns_v.emplace_back(common::Span{values}); }},
                 col);
    }
  }

  void Copy(CatContainerImpl const* that) {
    this->columns = that->columns;
    this->Finalize();
  }
};

using EncPolicyT = enc::Policy<EncErrorPolicy>;

inline EncPolicyT EncPolicy = EncPolicyT{};
};  // namespace cpu_impl

namespace cuda_impl {
struct CatContainerImpl;
}

/**
 * @brief A container class for user-provided categories (usually from a DataFrame).
 */
class CatContainer {
  /**
   * @brief Implementation of the Copy method, used by both CPU and GPU. Note that this
   * method changes the permission in the HostDeviceVector as we need to pull data into
   * targeted devices.
   */
  void CopyCommon(Context const* ctx, CatContainer const& that) {
    auto device = ctx->Device();

    that.sorted_idx_.SetDevice(device);
    this->sorted_idx_.SetDevice(device);
    this->sorted_idx_.Resize(that.sorted_idx_.Size());
    this->sorted_idx_.Copy(that.sorted_idx_);

    this->feature_segments_.SetDevice(device);
    that.feature_segments_.SetDevice(device);
    this->feature_segments_.Resize(that.feature_segments_.Size());
    this->feature_segments_.Copy(that.feature_segments_);

    this->n_total_cats_ = that.n_total_cats_;
    this->is_ref_ = that.is_ref_;

    if (!device.IsCPU()) {
      // Pull to device
      this->sorted_idx_.ConstDevicePointer();
      this->feature_segments_.ConstDevicePointer();
    }
  }

  [[nodiscard]] enc::HostColumnsView HostViewImpl() const {
    CHECK_EQ(this->cpu_impl_->columns.size(), this->cpu_impl_->columns_v.size());
    if (this->n_total_cats_ != 0) {
      CHECK(!this->cpu_impl_->columns_v.empty());
    }
    return {common::Span{this->cpu_impl_->columns_v}, this->feature_segments_.ConstHostSpan(),
            this->n_total_cats_};
  }

 public:
  CatContainer();
  explicit CatContainer(enc::HostColumnsView const& df, bool is_ref);
#if defined(XGBOOST_USE_CUDA)
  explicit CatContainer(Context const* ctx, enc::DeviceColumnsView const& df, bool is_ref);
#endif  // defined(XGBOOST_USE_CUDA)
  ~CatContainer();

  void Copy(Context const* ctx, CatContainer const& that);

  [[nodiscard]] bool HostCanRead() const { return this->feature_segments_.HostCanRead(); }
  [[nodiscard]] bool DeviceCanRead() const { return this->feature_segments_.DeviceCanRead(); }

  // Mostly used for testing.
  void Push(cpu_impl::ColumnType const& column) { this->cpu_impl_->columns.emplace_back(column); }
  /**
   * @brief Wether the container is initialized at all. If the input is not a DataFrame,
   *        this method returns True.
   */
  [[nodiscard]] bool Empty() const;
  [[nodiscard]] bool NeedRecode() const { return this->HasCategorical() && !this->is_ref_; }

  [[nodiscard]] std::size_t NumFeatures() const;
  /**
   * @brief The number of categories across all features.
   */
  [[nodiscard]] std::size_t NumCatsTotal() const { return this->n_total_cats_; }

  /**
   * @brief Sort the categories using argsort.
   *
   * This provides a common ordering of the categories between the training dataset and
   * the test dataset.
   */
  void Sort(Context const* ctx);
  /**
   * @brief Obtain a view to the sorted index created by the @ref Sort method.
   */
  [[nodiscard]] common::Span<bst_cat_t const> RefSortedIndex(Context const* ctx) const {
    std::lock_guard guard{device_mu_};
    if (ctx->IsCPU()) {
      return this->sorted_idx_.ConstHostSpan();
    } else {
      sorted_idx_.SetDevice(ctx->Device());
      return this->sorted_idx_.ConstDeviceSpan();
    }
  }
  /**
   * @brief Whether there's a categorical feature. If not,then all columns in this
   * container is empty.
   */
  [[nodiscard]] bool HasCategorical() const { return this->n_total_cats_ != 0; }

  // IO
  void Save(Json* out) const;
  void Load(Json const& in);
  /**
   * @brief Get a view to the CPU storage.
   */
  [[nodiscard]] enc::HostColumnsView HostView() const;

#if defined(XGBOOST_USE_CUDA)
  /**
   * @brief Get a view to the GPU storage.
   */
  [[nodiscard]] enc::DeviceColumnsView DeviceView(Context const* ctx) const;
#endif  // defined(XGBOOST_USE_CUDA)

 private:
  mutable std::mutex device_mu_;  // mutex for copying between devices.
  HostDeviceVector<std::int32_t> feature_segments_;
  bst_cat_t n_total_cats_{0};

  std::unique_ptr<cpu_impl::CatContainerImpl> cpu_impl_;

  HostDeviceVector<bst_cat_t> sorted_idx_;
#if defined(XGBOOST_USE_CUDA)
  std::unique_ptr<cuda_impl::CatContainerImpl> cu_impl_;
#endif  // defined(XGBOOST_USE_CUDA)
  bool is_ref_{false};
};

/**
 * @brief Accessor for obtaining re-coded categories.
 */
struct CatAccessor {
  enc::MappingView enc;

  template <typename T, typename Fidx>
  [[nodiscard]] XGBOOST_DEVICE T operator()(T fvalue, Fidx f_idx) const {
    if (!enc.Empty() && !enc[f_idx].empty()) {
      auto f_mapping = enc[f_idx];
      auto cat_idx = common::AsCat(fvalue);
      if (cat_idx >= 0 && cat_idx < common::AsCat(f_mapping.size())) {
        fvalue = f_mapping.data()[cat_idx];
      }
    }
    return fvalue;
  }
  [[nodiscard]] XGBOOST_DEVICE float operator()(Entry const& e) const {
    return this->operator()(e.fvalue, e.index);
  }
  [[nodiscard]] XGBOOST_DEVICE float operator()(data::COOTuple const& e) const {
    return this->operator()(e.value, e.column_idx);
  }
};

/**
 * @brief No-op accessor used to handle numeric data.
 */
struct NoOpAccessor {
  constexpr explicit NoOpAccessor(enc::MappingView const&) {}
  constexpr NoOpAccessor() = default;
  template <typename T, typename Fidx>
  [[nodiscard]] XGBOOST_DEVICE T operator()(T fvalue, Fidx) const {
    return fvalue;
  }
  [[nodiscard]] XGBOOST_DEVICE float operator()(data::COOTuple const& e) const { return e.value; }
  [[nodiscard]] XGBOOST_DEVICE float operator()(Entry const& e) const { return e.fvalue; }
};

void SyncCategories(Context const* ctx, CatContainer* cats, bool is_empty);

namespace cpu_impl {
inline auto MakeCatAccessor(Context const* ctx, enc::HostColumnsView const& new_enc,
                            CatContainer const* orig_cats) {
  std::vector<std::int32_t> mapping(new_enc.n_total_cats);
  auto sorted_idx = orig_cats->RefSortedIndex(ctx);
  auto orig_enc = orig_cats->HostView();
  enc::Recode(cpu_impl::EncPolicy, orig_enc, sorted_idx, new_enc, common::Span{mapping});
  CHECK_EQ(new_enc.feature_segments.size(), orig_enc.feature_segments.size());
  auto cats_mapping = enc::MappingView{new_enc.feature_segments, mapping};
  auto acc = CatAccessor{cats_mapping};
  return std::tuple{acc, std::move(mapping)};
}
}  // namespace cpu_impl
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/columnar.h <==
/**
 *  Copyright 2025, XGBoost Contributors
 *
 * @brief Helpers for handling columnar data with adapters.
 */
#pragma once

#include <algorithm>    // for max
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t
#include <limits>       // for numeric_limits
#include <type_traits>  // for is_floating_point_v
#include <vector>       // for vector

#include "../common/error_msg.h"  // for NoFloatCat
#include "../encoder/ordinal.h"   // for CatStrArrayView
#include "array_interface.h"      // for ArrayInterfaceHandler
#include "xgboost/context.h"      // for DeviceOrd
#include "xgboost/json.h"         // for Json, Object
#include "xgboost/span.h"         // for Span

#if !defined(XGBOOST_USE_CUDA)
#include "../common/common.h"  // for AssertGPUSupport
#else
#include <cuda_runtime_api.h>  // for cudaMemcpy
#endif

namespace xgboost::data {
inline void CheckNonEmptyCategory(std::size_t n_categories) {
  CHECK_GT(n_categories, 0) << "Categorical feature must have at least one category.";
}

inline std::size_t AddCatCount(std::size_t n_categories, std::size_t n_total_categories) {
  constexpr auto kMax = static_cast<std::size_t>(std::numeric_limits<std::int32_t>::max());
  CHECK_LE(n_total_categories, kMax) << "Maximum number of categories exceeded.";
  CHECK_LE(n_categories, kMax - n_total_categories) << "Maximum number of categories exceeded.";
  return n_total_categories + n_categories;
}

/**
 * @brief Get string-based category index from arrow.
 *
 * @return The extracted category index
 */
template <typename CategoricalIndex>
auto GetArrowNames(Object::Map const& jnames, std::vector<CategoricalIndex>* p_cat_columns) {
  auto& cat_columns = *p_cat_columns;
  // There are 3 buffers for a StringArray, validity mask, offset, and data. Mask
  // and data are represented by a single masked array.
  auto const& joffset = get<Object const>(jnames.at("offsets"));
  auto offset = ArrayInterface<1>{joffset};
  auto const& jstr = get<Object const>(jnames.at("values"));
  auto strbuf = ArrayInterface<1>(jstr);

  // Obtain the size of the string buffer using the offset
  CHECK_GE(offset.n, 1);
  auto offset_last_idx = offset.n - 1;
  if (ArrayInterfaceHandler::IsCudaPtr(offset.data)) {
    CHECK_EQ(strbuf.n, 0);  // Unknown
#if defined(XGBOOST_USE_CUDA)
    DispatchDType(offset.type, [&](auto t) {
      using T = decltype(t);
      if constexpr (std::is_same_v<T, std::int32_t>) {
        T back{0};
        dh::safe_cuda(cudaMemcpy(&back, static_cast<T const*>(offset.data) + offset_last_idx,
                                 sizeof(T), cudaMemcpyDeviceToHost));
        CHECK_GE(back, 0) << "Invalid negative string offset from category index.";
        strbuf.n = static_cast<std::size_t>(back);
      } else {
        LOG(FATAL) << "Invalid type for the string offset from category index.";
      }
    });
#else
    common::AssertGPUSupport();
#endif
  } else {
    DispatchDType(offset.type, [&](auto t) {
      using T = decltype(t);
      if constexpr (std::is_same_v<T, std::int32_t>) {
        T back = TypedIndex<T, 1>{offset}(offset_last_idx);
        CHECK_GE(back, 0) << "Invalid negative string offset from category index.";
        CHECK_LE(static_cast<std::size_t>(back), strbuf.n)
            << "String offset exceeds the category values buffer.";
        strbuf.n = static_cast<std::size_t>(back);
      } else {
        LOG(FATAL) << "Invalid type for the string offset from category index.";
      }
    });
  }

  CHECK_EQ(strbuf.type, ArrayInterfaceHandler::kI1);
  CHECK_EQ(offset.type, ArrayInterfaceHandler::kI4);
  auto names = enc::CatStrArrayView{
      common::Span{static_cast<std::int32_t const*>(offset.data), offset.Shape<0>()},
      common::Span<std::int8_t const>{reinterpret_cast<std::int8_t const*>(strbuf.data), strbuf.n}};
  cat_columns.emplace_back(names);
  return names;
}

/**
 * @brief Get string names and codes for categorical features.
 *
 * @return The number of categories for the current column.
 */
template <typename CategoricalIndex, bool allow_mask>
[[nodiscard]] std::size_t GetArrowDictionary(Json const& jcol,
                                             std::vector<CategoricalIndex>* p_cat_columns,
                                             std::vector<ArrayInterface<1, allow_mask>>* p_columns,
                                             std::size_t* p_n_bytes, bst_idx_t* p_n_samples) {
  auto const& tup = get<Array const>(jcol);
  CHECK_EQ(tup.size(), 2);

  auto names = GetArrowNames(get<Object const>(tup[0]), p_cat_columns);
  CheckNonEmptyCategory(names.size());

  // arrow Integer array for encoded categories
  auto const& jcodes = get<Object const>(tup[1]);
  auto codes = ArrayInterface<1>{jcodes};
  p_columns->push_back(codes);

  auto& n_bytes = *p_n_bytes;
  n_bytes += codes.ElementSize() * codes.Shape<0>();
  n_bytes += names.SizeBytes();

  *p_n_samples = std::max(*p_n_samples, static_cast<bst_idx_t>(codes.Shape<0>()));
  return names.size();
}

/**
 * @brief Get numeric-based category index from arrow.
 *
 * @return The extracted category index
 */
template <typename CategoricalIndex>
[[nodiscard]] std::size_t GetArrowNumericNames(DeviceOrd device, Object::Map const& jnames,
                                               std::vector<CategoricalIndex>* p_cat_columns,
                                               std::size_t* p_n_bytes) {
  auto names = ArrayInterface<1>{jnames};
  CheckNonEmptyCategory(names.n);
  auto& n_bytes = *p_n_bytes;
  DispatchDType(names, device, [&](auto t) {
    using T = typename decltype(t)::value_type;
    if constexpr (std::is_floating_point_v<T>) {
      LOG(FATAL) << error::NoFloatCat();
    } else if constexpr (enc::MemberOf<std::remove_cv_t<T>, enc::CatPrimIndexTypes>::value) {
      auto span = common::Span{t.Values().data(), t.Size()};
      p_cat_columns->emplace_back(span);
      n_bytes += span.size_bytes();
    } else {
      LOG(FATAL) << "Unsupported categorical index type: `"
                 << ArrayInterfaceHandler::TypeStr(names.type) << "`.";
    }
  });
  return names.n;
}

/**
 * @brief Get numeric names and codes for categorical features.
 *
 * @return The number of categories for the current column.
 */
template <typename CategoricalIndex, bool allow_mask>
[[nodiscard]] std::size_t GetArrowNumericIndex(
    DeviceOrd device, Json jcol, std::vector<CategoricalIndex>* p_cat_columns,
    std::vector<ArrayInterface<1, allow_mask>>* p_columns, std::size_t* p_n_bytes,
    bst_idx_t* p_n_samples) {
  auto const& first = get<Object const>(jcol[0]);
  auto n_cats = GetArrowNumericNames(device, first, p_cat_columns, p_n_bytes);
  auto& n_bytes = *p_n_bytes;
  auto const& jcodes = get<Object const>(jcol[1]);
  auto codes = ArrayInterface<1>{jcodes};
  p_columns->push_back(codes);

  n_bytes += codes.ElementSize() * codes.Shape<0>();
  *p_n_samples = std::max(*p_n_samples, static_cast<bst_idx_t>(codes.Shape<0>()));

  return n_cats;
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/data.cc <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file data.cc
 */
#include "xgboost/data.h"

#include <dmlc/registry.h>  // for DMLC_REGISTRY_ENABLE, DMLC_REGISTRY_LINK_TAG

#include <algorithm>    // for copy, max, none_of, min
#include <atomic>       // for atomic
#include <cmath>        // for abs
#include <cstdint>      // for uint64_t, int32_t, uint8_t, uint32_t
#include <cstring>      // for size_t, strcmp, memcpy
#include <iostream>     // for operator<<, basic_ostream, basic_ostream::op...
#include <map>          // for map, operator!=
#include <numeric>      // for accumulate, partial_sum
#include <tuple>        // for get, apply
#include <type_traits>  // for remove_pointer_t, remove_reference

#include "../collective/allgather.h"          // for AllgatherStrings
#include "../collective/allreduce.h"          // for Allreduce
#include "../collective/communicator-inl.h"   // for GetRank, IsFederated
#include "../common/algorithm.h"              // for StableSort
#include "../common/api_entry.h"              // for XGBAPIThreadLocalEntry
#include "../common/error_msg.h"              // for GroupSize, GroupWeight, InfInData
#include "../common/group_data.h"             // for ParallelGroupBuilder
#include "../common/io.h"                     // for PeekableInStream
#include "../common/linalg_op.h"              // for ElementWiseTransformHost
#include "../common/math.h"                   // for CheckNAN
#include "../common/numeric.h"                // for Iota, RunLengthEncode
#include "../common/threading_utils.h"        // for ParallelFor
#include "../common/version.h"                // for Version
#include "../data/adapter.h"                  // for FileAdapter
#include "../data/entry.h"                    // for COOTuple, IsValidFunctor
#include "../data/extmem_quantile_dmatrix.h"  // for ExtMemQuantileDMatrix
#include "../data/iterative_dmatrix.h"        // for IterativeDMatrix
#include "./sparse_page_dmatrix.h"            // for SparsePageDMatrix
#include "array_interface.h"                  // for ArrayInterfaceHandler, ArrayInterface, Dispa...
#include "cat_container.h"                    // for CatContainer
#include "dmlc/base.h"                        // for BeginPtr
#include "dmlc/data.h"                        // for Parser
#include "dmlc/endian.h"                      // for ByteSwap, DMLC_IO_NO_ENDIAN_SWAP
#include "dmlc/io.h"                          // for Stream
#include "dmlc/thread_local.h"                // for ThreadLocalStore
#include "ellpack_page.h"                     // for EllpackPage
#include "file_iterator.h"                    // for ValidateFileFormat, FileIterator, Next, Reset
#include "gradient_index.h"                   // for GHistIndexMatrix
#include "metainfo.h"                         // for LabelsCheck, WeightsCheck, ValidateQueryGroup
#include "simple_dmatrix.h"                   // for SimpleDMatrix
#include "sparse_page_writer.h"               // for SparsePageFormatReg
#include "xgboost/base.h"                     // for bst_group_t, bst_idx_t, bst_float, bst_ulong
#include "xgboost/context.h"                  // for Context
#include "xgboost/host_device_vector.h"       // for HostDeviceVector
#include "xgboost/learner.h"                  // for HostDeviceVector
#include "xgboost/linalg.h"                   // for Tensor, Stack, TensorView, Vector, ArrayInte...
#include "xgboost/logging.h"                  // for Error, LogCheck_EQ, CHECK, CHECK_EQ, LOG
#include "xgboost/span.h"                     // for Span, operator!=, SpanIterator
#include "xgboost/string_view.h"              // for operator==, operator<<, StringView

namespace dmlc {
DMLC_REGISTRY_ENABLE(::xgboost::data::SparsePageFormatReg<::xgboost::SparsePage>);
DMLC_REGISTRY_ENABLE(::xgboost::data::SparsePageFormatReg<::xgboost::CSCPage>);
DMLC_REGISTRY_ENABLE(::xgboost::data::SparsePageFormatReg<::xgboost::SortedCSCPage>);
DMLC_REGISTRY_ENABLE(::xgboost::data::SparsePageFormatReg<::xgboost::EllpackPage>);
DMLC_REGISTRY_ENABLE(::xgboost::data::SparsePageFormatReg<::xgboost::GHistIndexMatrix>);
}  // namespace dmlc

namespace {

template <typename T>
void SaveScalarField(dmlc::Stream* strm, const std::string& name, xgboost::DataType type,
                     const T& field) {
  strm->Write(name);
  strm->Write(static_cast<uint8_t>(type));
  strm->Write(true);  // is_scalar=True
  strm->Write(field);
}

template <typename T>
void SaveVectorField(dmlc::Stream* strm, const std::string& name, xgboost::DataType type,
                     std::pair<uint64_t, uint64_t> shape, const std::vector<T>& field) {
  strm->Write(name);
  strm->Write(static_cast<uint8_t>(type));
  strm->Write(false);  // is_scalar=False
  strm->Write(shape.first);
  strm->Write(shape.second);
  strm->Write(field);
}

template <typename T>
void SaveVectorField(dmlc::Stream* strm, const std::string& name, xgboost::DataType type,
                     std::pair<uint64_t, uint64_t> shape,
                     const xgboost::HostDeviceVector<T>& field) {
  SaveVectorField(strm, name, type, shape, field.ConstHostVector());
}

template <typename T, int32_t D>
void SaveTensorField(dmlc::Stream* strm, const std::string& name, xgboost::DataType type,
                     const xgboost::linalg::Tensor<T, D>& field) {
  strm->Write(name);
  strm->Write(static_cast<uint8_t>(type));
  strm->Write(false);  // is_scalar=False
  for (size_t i = 0; i < D; ++i) {
    strm->Write(field.Shape(i));
  }
  strm->Write(field.Data()->HostVector());
}

template <typename T>
void LoadScalarField(dmlc::Stream* strm, const std::string& expected_name,
                     xgboost::DataType expected_type, T* field) {
  const std::string invalid{"MetaInfo: Invalid format for " + expected_name};
  std::string name;
  xgboost::DataType type;
  bool is_scalar;
  CHECK(strm->Read(&name)) << invalid;
  CHECK_EQ(name, expected_name) << invalid << " Expected field: " << expected_name
                                << ", got: " << name;
  uint8_t type_val;
  CHECK(strm->Read(&type_val)) << invalid;
  type = static_cast<xgboost::DataType>(type_val);
  CHECK(type == expected_type) << invalid
                               << "Expected field of type: " << static_cast<int>(expected_type)
                               << ", "
                               << "got field type: " << static_cast<int>(type);
  CHECK(strm->Read(&is_scalar)) << invalid;
  CHECK(is_scalar) << invalid << "Expected field " << expected_name
                   << " to be a scalar; got a vector";
  CHECK(strm->Read(field)) << invalid;
}

template <typename T>
void LoadVectorField(dmlc::Stream* strm, const std::string& expected_name,
                     xgboost::DataType expected_type, std::vector<T>* field) {
  const std::string invalid{"MetaInfo: Invalid format for " + expected_name};
  std::string name;
  xgboost::DataType type;
  bool is_scalar;
  CHECK(strm->Read(&name)) << invalid;
  CHECK_EQ(name, expected_name) << invalid << " Expected field: " << expected_name
                                << ", got: " << name;
  uint8_t type_val;
  CHECK(strm->Read(&type_val)) << invalid;
  type = static_cast<xgboost::DataType>(type_val);
  CHECK(type == expected_type) << invalid
                               << "Expected field of type: " << static_cast<int>(expected_type)
                               << ", "
                               << "got field type: " << static_cast<int>(type);
  CHECK(strm->Read(&is_scalar)) << invalid;
  CHECK(!is_scalar) << invalid << "Expected field " << expected_name
                    << " to be a vector; got a scalar";
  std::pair<uint64_t, uint64_t> shape;

  CHECK(strm->Read(&shape.first));
  CHECK(strm->Read(&shape.second));
  // TODO(hcho3): this restriction may be lifted, once we add a field with more than 1 column.
  CHECK_EQ(shape.second, 1) << invalid << "Number of columns is expected to be 1.";

  CHECK(strm->Read(field)) << invalid;
}

template <typename T>
void LoadVectorField(dmlc::Stream* strm, const std::string& expected_name,
                     xgboost::DataType expected_type, xgboost::HostDeviceVector<T>* field) {
  LoadVectorField(strm, expected_name, expected_type, &field->HostVector());
}

template <typename T, int32_t D>
void LoadTensorField(dmlc::Stream* strm, std::string const& expected_name,
                     xgboost::DataType expected_type, xgboost::linalg::Tensor<T, D>* p_out) {
  const std::string invalid{"MetaInfo: Invalid format for " + expected_name};
  std::string name;
  xgboost::DataType type;
  bool is_scalar;
  CHECK(strm->Read(&name)) << invalid;
  CHECK_EQ(name, expected_name) << invalid << " Expected field: " << expected_name
                                << ", got: " << name;
  uint8_t type_val;
  CHECK(strm->Read(&type_val)) << invalid;
  type = static_cast<xgboost::DataType>(type_val);
  CHECK(type == expected_type) << invalid
                               << "Expected field of type: " << static_cast<int>(expected_type)
                               << ", "
                               << "got field type: " << static_cast<int>(type);
  CHECK(strm->Read(&is_scalar)) << invalid;
  CHECK(!is_scalar) << invalid << "Expected field " << expected_name
                    << " to be a tensor; got a scalar";
  size_t shape[D];
  for (size_t i = 0; i < D; ++i) {
    CHECK(strm->Read(&(shape[i])));
  }
  p_out->Reshape(shape);
  auto& field = p_out->Data()->HostVector();
  CHECK(strm->Read(&field)) << invalid;
}
}  // anonymous namespace

namespace xgboost {

uint64_t constexpr MetaInfo::kNumField;

MetaInfo::MetaInfo() : cats_{std::make_shared<CatContainer>()} {}

// implementation of inline functions
void MetaInfo::Clear() {
  num_row_ = num_col_ = num_nonzero_ = 0;
  labels = decltype(labels){};
  group_ptr_.clear();
  weights_.HostVector().clear();
  base_margin_ = decltype(base_margin_){};
}

/*
 * Binary serialization format for MetaInfo:
 *
 * | name               | type     | is_scalar | num_row     |     num_col | value                  |
 * |--------------------+----------+-----------+-------------+-------------+------------------------|
 * | num_row            | kUInt64  | True      | NA          |          NA | ${num_row_}            |
 * | num_col            | kUInt64  | True      | NA          |          NA | ${num_col_}            |
 * | num_nonzero        | kUInt64  | True      | NA          |          NA | ${num_nonzero_}        |
 * | labels             | kFloat32 | False     | ${size}     |           1 | ${labels_}             |
 * | group_ptr          | kUInt32  | False     | ${size}     |           1 | ${group_ptr_}          |
 * | weights            | kFloat32 | False     | ${size}     |           1 | ${weights_}            |
 * | base_margin        | kFloat32 | False     | ${Shape(0)} | ${Shape(1)} | ${base_margin_}        |
 * | labels_lower_bound | kFloat32 | False     | ${size}     |           1 | ${labels_lower_bound_} |
 * | labels_upper_bound | kFloat32 | False     | ${size}     |           1 | ${labels_upper_bound_} |
 * | feature_names      | kStr     | False     | ${size}     |           1 | ${feature_names}       |
 * | feature_types      | kStr     | False     | ${size}     |           1 | ${feature_types}       |
 * | feature_weights    | kFloat32 | False     | ${size}     |           1 | ${feature_weights}     |
 * | cats               | kStr     | False     | ${size}     |           1 | ${cats}     |
 *
 * Note that the scalar fields (is_scalar=True) will have num_row and num_col missing.
 * Also notice the difference between the saved name and the name used in `SetInfo':
 * the former uses the plural form.
 */

void MetaInfo::SaveBinary(dmlc::Stream* fo) const {
  Version::Save(fo);
  fo->Write(kNumField);
  int field_cnt = 0;  // make sure we are actually writing kNumField fields

  SaveScalarField(fo, u8"num_row", DataType::kUInt64, num_row_);
  ++field_cnt;
  SaveScalarField(fo, u8"num_col", DataType::kUInt64, num_col_);
  ++field_cnt;
  SaveScalarField(fo, u8"num_nonzero", DataType::kUInt64, num_nonzero_);
  ++field_cnt;
  SaveTensorField(fo, u8"labels", DataType::kFloat32, labels);
  ++field_cnt;
  SaveVectorField(fo, u8"group_ptr", DataType::kUInt32, {group_ptr_.size(), 1}, group_ptr_);
  ++field_cnt;
  SaveVectorField(fo, u8"weights", DataType::kFloat32, {weights_.Size(), 1}, weights_);
  ++field_cnt;
  SaveTensorField(fo, u8"base_margin", DataType::kFloat32, base_margin_);
  ++field_cnt;
  SaveVectorField(fo, u8"labels_lower_bound", DataType::kFloat32, {labels_lower_bound_.Size(), 1},
                  labels_lower_bound_);
  ++field_cnt;
  SaveVectorField(fo, u8"labels_upper_bound", DataType::kFloat32, {labels_upper_bound_.Size(), 1},
                  labels_upper_bound_);
  ++field_cnt;

  SaveVectorField(fo, u8"feature_names", DataType::kStr, {feature_names.size(), 1}, feature_names);
  ++field_cnt;
  SaveVectorField(fo, u8"feature_types", DataType::kStr, {feature_type_names.size(), 1},
                  feature_type_names);
  ++field_cnt;
  SaveVectorField(fo, u8"feature_weights", DataType::kFloat32, {feature_weights.Size(), 1},
                  feature_weights);
  ++field_cnt;

  Json jcats{Object{}};
  this->cats_->Save(&jcats);
  std::vector<char> values;
  Json::Dump(jcats, &values, std::ios::binary);
  SaveVectorField(fo, u8"cats", DataType::kStr, {values.size(), 1}, values);
  ++field_cnt;

  CHECK_EQ(field_cnt, kNumField) << "Wrong number of fields";
}

/**
 * @brief Load feature type info from names, returns whether there's categorical features.
 */
[[nodiscard]] bool LoadFeatureType(std::vector<std::string> const& type_names,
                                   std::vector<FeatureType>* types) {
  types->clear();
  bool has_cat{false};
  for (auto const& elem : type_names) {
    if (elem == "int") {
      types->emplace_back(FeatureType::kNumerical);
    } else if (elem == "float") {
      types->emplace_back(FeatureType::kNumerical);
    } else if (elem == "i") {
      types->emplace_back(FeatureType::kNumerical);
    } else if (elem == "q") {
      types->emplace_back(FeatureType::kNumerical);
    } else if (elem == "c") {
      types->emplace_back(FeatureType::kCategorical);
      has_cat = true;
    } else {
      LOG(FATAL) << "All feature_types must be one of {int, float, i, q, c}.";
    }
  }
  return has_cat;
}

const std::vector<size_t>& MetaInfo::LabelAbsSort(Context const* ctx) const {
  if (label_order_cache_.size() == labels.Size()) {
    return label_order_cache_;
  }
  label_order_cache_.resize(labels.Size());
  common::Iota(ctx, label_order_cache_.begin(), label_order_cache_.end(), 0);
  const auto& l = labels.Data()->HostVector();
  common::StableSort(ctx, label_order_cache_.begin(), label_order_cache_.end(),
                     [&l](size_t i1, size_t i2) { return std::abs(l[i1]) < std::abs(l[i2]); });

  return label_order_cache_;
}

void MetaInfo::LoadBinary(dmlc::Stream* fi) {
  auto version = Version::Load(fi);
  auto major = std::get<0>(version);
  auto minor = std::get<1>(version);
  // MetaInfo is saved in `SparsePageSource'.  So the version in MetaInfo represents the
  // version of DMatrix.
  std::stringstream msg;
  msg << "Binary DMatrix generated by XGBoost: " << Version::String(version)
      << " is no longer supported. "
      << "Please process and save your data in current version: "
      << Version::String(Version::Self()) << " again.";
  CHECK_GE(major, 3) << msg.str();
  CHECK_GE(minor, 1) << msg.str();

  const uint64_t expected_num_field = kNumField;
  uint64_t num_field{0};
  CHECK(fi->Read(&num_field)) << "MetaInfo: invalid format";
  size_t expected = 0;
  if (major == 1 && std::get<1>(version) < 2) {
    // feature names and types are added in 1.2
    expected = expected_num_field - 2;
  } else {
    expected = expected_num_field;
  }
  CHECK_GE(num_field, expected) << "MetaInfo: insufficient number of fields (expected at least "
                                << expected << " fields, but the binary file only contains "
                                << num_field << "fields.)";
  if (num_field > expected_num_field) {
    LOG(WARNING) << "MetaInfo: the given binary file contains extra fields "
                    "which will be ignored.";
  }

  LoadScalarField(fi, u8"num_row", DataType::kUInt64, &num_row_);
  LoadScalarField(fi, u8"num_col", DataType::kUInt64, &num_col_);
  LoadScalarField(fi, u8"num_nonzero", DataType::kUInt64, &num_nonzero_);
  LoadTensorField(fi, u8"labels", DataType::kFloat32, &labels);
  LoadVectorField(fi, u8"group_ptr", DataType::kUInt32, &group_ptr_);
  LoadVectorField(fi, u8"weights", DataType::kFloat32, &weights_);
  LoadTensorField(fi, u8"base_margin", DataType::kFloat32, &base_margin_);
  LoadVectorField(fi, u8"labels_lower_bound", DataType::kFloat32, &labels_lower_bound_);
  LoadVectorField(fi, u8"labels_upper_bound", DataType::kFloat32, &labels_upper_bound_);

  LoadVectorField(fi, u8"feature_names", DataType::kStr, &feature_names);
  LoadVectorField(fi, u8"feature_types", DataType::kStr, &feature_type_names);
  LoadVectorField(fi, u8"feature_weights", DataType::kFloat32, &feature_weights);

  this->has_categorical_ = LoadFeatureType(feature_type_names, &feature_types.HostVector());

  std::vector<char> values;
  LoadVectorField(fi, u8"cats", DataType::kStr, &values);
  auto jcats = Json::Load(StringView{values.data(), values.size()}, std::ios::binary);
  this->cats_->Load(jcats);
}

namespace {
template <typename T>
std::vector<T> Gather(const std::vector<T>& in, common::Span<bst_idx_t const> ridxs,
                      size_t stride = 1) {
  if (in.empty()) {
    return {};
  }
  auto size = ridxs.size();
  std::vector<T> out(size * stride);
  for (auto i = 0ull; i < size; i++) {
    auto ridx = ridxs[i];
    for (size_t j = 0; j < stride; ++j) {
      out[i * stride + j] = in[ridx * stride + j];
    }
  }
  return out;
}
}  // namespace

namespace cuda_impl {
void SliceMetaInfo(Context const* ctx, MetaInfo const& info, common::Span<bst_idx_t const> ridx,
                   MetaInfo* p_out);
#if !defined(XGBOOST_USE_CUDA)
void SliceMetaInfo(Context const*, MetaInfo const&, common::Span<bst_idx_t const>, MetaInfo*) {
  common::AssertGPUSupport();
}
#endif
}  // namespace cuda_impl

MetaInfo MetaInfo::Slice(Context const* ctx, common::Span<bst_idx_t const> ridxs,
                         bst_idx_t nnz) const {
  /**
   * Shape
   */
  MetaInfo out;
  out.num_row_ = ridxs.size();
  out.num_col_ = this->num_col_;
  out.num_nonzero_ = nnz;

  /**
   * Feature Info
   */
  out.feature_weights.SetDevice(ctx->Device());
  out.feature_weights.Resize(this->feature_weights.Size());
  out.feature_weights.Copy(this->feature_weights);

  out.feature_names = this->feature_names;

  out.feature_types.SetDevice(ctx->Device());
  out.feature_types.Resize(this->feature_types.Size());
  out.feature_types.Copy(this->feature_types);

  out.feature_type_names = this->feature_type_names;

  /**
   * Sample Info
   */
  if (ctx->IsCUDA()) {
    cuda_impl::SliceMetaInfo(ctx, *this, ridxs, &out);
    return out;
  }

  // Groups is maintained by a higher level Python function.  We should aim at deprecating
  // the slice function.
  if (this->labels.Size() != this->num_row_) {
    auto t_labels = this->labels.View(this->labels.Data()->Device());
    out.labels.Reshape(ridxs.size(), labels.Shape(1));
    out.labels.Data()->HostVector() =
        Gather(this->labels.Data()->HostVector(), ridxs, t_labels.Stride(0));
  } else {
    out.labels.ModifyInplace([&](auto* data, common::Span<size_t, 2> shape) {
      data->HostVector() = Gather(this->labels.Data()->HostVector(), ridxs);
      shape[0] = data->Size();
      shape[1] = 1;
    });
  }

  out.labels_upper_bound_.HostVector() = Gather(this->labels_upper_bound_.HostVector(), ridxs);
  out.labels_lower_bound_.HostVector() = Gather(this->labels_lower_bound_.HostVector(), ridxs);
  // weights
  if (this->weights_.Size() + 1 == this->group_ptr_.size()) {
    auto& h_weights = out.weights_.HostVector();
    // Assuming all groups are available.
    out.weights_.HostVector() = h_weights;
  } else {
    out.weights_.HostVector() = Gather(this->weights_.HostVector(), ridxs);
  }

  if (this->base_margin_.Size() != this->num_row_) {
    CHECK_EQ(this->base_margin_.Size() % this->num_row_, 0)
        << "Incorrect size of base margin vector.";
    auto t_margin = this->base_margin_.View(this->base_margin_.Data()->Device());
    out.base_margin_.Reshape(ridxs.size(), t_margin.Shape(1));
    out.base_margin_.Data()->HostVector() =
        Gather(this->base_margin_.Data()->HostVector(), ridxs, t_margin.Stride(0));
  } else {
    out.base_margin_.ModifyInplace([&](auto* data, common::Span<size_t, 2> shape) {
      data->HostVector() = Gather(this->base_margin_.Data()->HostVector(), ridxs);
      shape[0] = data->Size();
      shape[1] = 1;
    });
  }

  return out;
}

MetaInfo MetaInfo::Copy() const {
  MetaInfo out;
  out.Extend(*this, /*accumulate_rows=*/true, /*check_column=*/false);
  return out;
}

namespace {
template <int32_t D, typename T>
void CopyTensorInfoImpl(Context const* ctx, Json arr_interface, linalg::Tensor<T, D>* p_out) {
  ArrayInterface<D> array{arr_interface};
  if (array.n == 0) {
    p_out->Reshape(array.shape);
    return;
  }
  CHECK_EQ(array.valid.Capacity(), 0)
      << "Meta info like label or weight can not have missing value.";
  if (array.is_contiguous && array.type == ToDType<T>::kType) {
    // Handle contigious
    p_out->ModifyInplace([&](HostDeviceVector<T>* data, common::Span<size_t, D> shape) {
      // set shape
      std::copy(array.shape, array.shape + D, shape.data());
      // set data
      data->Resize(array.n);
      std::memcpy(data->HostPointer(), array.data, array.n * sizeof(T));
    });
    return;
  }
  p_out->Reshape(array.shape);
  auto t_out = p_out->View(DeviceOrd::CPU());
  CHECK(t_out.CContiguous());
  auto const shape = t_out.Shape();
  DispatchDType(array, DeviceOrd::CPU(), [&](auto&& in) {
    linalg::cpu_impl::TransformIdxKernel(t_out, ctx->Threads(), [&](auto i, auto) {
      return std::apply(in, linalg::UnravelIndex<D>(i, shape));
    });
  });
}

void ReshapeInfo(bst_idx_t n_samples, linalg::Matrix<float>* p_info, StringView name) {
  if (n_samples != 0 && p_info->Shape(0) != n_samples) {
    // API functions that don't use array interface don't understand shape.
    CHECK_EQ(p_info->Size() % n_samples, 0)
        << "Invalid size for `" << name << "`:(" << p_info->Shape(0) << "," << p_info->Shape(1)
        << "). n_samples:" << n_samples;
    std::size_t n_groups = p_info->Size() / n_samples;
    p_info->Reshape(n_samples, n_groups);
  }
}
}  // namespace

void MetaInfo::SetInfo(Context const& ctx, StringView key, StringView in_array) {
  Json j_interface = Json::Load(in_array);
  bool is_cuda{false};
  if (IsA<Array>(j_interface)) {
    auto const& array = get<Array const>(j_interface);
    CHECK_GE(array.size(), 0) << "Invalid " << key
                              << ", must have at least 1 column even if it's empty.";
    auto const& first = get<Object const>(array.front());
    auto ptr = ArrayInterfaceHandler::GetPtrFromArrayData<void*>(first);
    is_cuda = first.find("stream") != first.cend() || ArrayInterfaceHandler::IsCudaPtr(ptr);
  } else {
    auto const& first = get<Object const>(j_interface);
    auto ptr = ArrayInterfaceHandler::GetPtrFromArrayData<void*>(first);
    is_cuda = first.find("stream") != first.cend() || ArrayInterfaceHandler::IsCudaPtr(ptr);
  }

  if (is_cuda) {
    this->SetInfoFromCUDA(&ctx, key, j_interface);
  } else {
    this->SetInfoFromHost(&ctx, key, j_interface);
  }
}

void MetaInfo::SetInfoFromHost(Context const* ctx, StringView key, Json arr) {
  // multi-dim float info
  using xgboost::data::MetaField;
  auto copy_vec = [&](HostDeviceVector<float>* p_out) {
    linalg::Tensor<float, 1> t;
    CopyTensorInfoImpl<1>(ctx, arr, &t);
    *p_out = std::move(*t.Data());
  };
  switch (data::MapMetaField(key, true)) {
    case MetaField::kLabel: {
      CopyTensorInfoImpl(ctx, arr, &this->labels);
      ReshapeInfo(this->num_row_, &this->labels, "label");
      auto const& h_labels = labels.Data()->ConstHostVector();
      auto valid = std::none_of(h_labels.cbegin(), h_labels.cend(), data::LabelsCheck{});
      CHECK(valid) << "Label contains NaN, infinity or a value too large.";
      break;
    }
    case MetaField::kWeight: {
      copy_vec(&this->weights_);
      auto const& h_weights = this->weights_.ConstHostVector();
      auto valid = std::none_of(h_weights.cbegin(), h_weights.cend(),
                                [](float w) { return w < 0 || std::isinf(w) || std::isnan(w); });
      CHECK(valid) << "Weights must be positive values.";
      break;
    }
    case MetaField::kBaseMargin: {
      CopyTensorInfoImpl(ctx, arr, &this->base_margin_);
      ReshapeInfo(this->num_row_, &this->base_margin_, "base_margin");
      break;
    }
    case MetaField::kLabelLowerBound: {
      copy_vec(&this->labels_lower_bound_);
      break;
    }
    case MetaField::kLabelUpperBound: {
      copy_vec(&this->labels_upper_bound_);
      break;
    }
    case MetaField::kFeatureWeights: {
      copy_vec(&this->feature_weights);
      auto const& h_feature_weights = feature_weights.ConstHostVector();
      bool valid =
          std::none_of(h_feature_weights.cbegin(), h_feature_weights.cend(), data::WeightsCheck{});
      CHECK(valid) << "Feature weight must be greater than 0.";
      break;
    }
    case MetaField::kGroupPtr: {
      linalg::Vector<bst_group_t> t;
      CopyTensorInfoImpl(ctx, arr, &t);
      auto const& h_groups = t.Data()->HostVector();
      group_ptr_.clear();
      group_ptr_.resize(h_groups.size() + 1, 0);
      group_ptr_[0] = 0;
      std::partial_sum(h_groups.cbegin(), h_groups.cend(), group_ptr_.begin() + 1);
      data::ValidateQueryGroup(group_ptr_);
      break;
    }
    case MetaField::kQid: {
      linalg::Tensor<bst_group_t, 1> t;
      CopyTensorInfoImpl(ctx, arr, &t);
      bool non_dec = true;
      auto const& query_ids = t.Data()->HostVector();
      for (std::size_t i = 1; i < query_ids.size(); ++i) {
        if (query_ids[i] < query_ids[i - 1]) {
          non_dec = false;
          break;
        }
      }
      CHECK(non_dec) << "`qid` must be sorted in non-decreasing order along with data.";
      common::RunLengthEncode(query_ids.cbegin(), query_ids.cend(), &group_ptr_);
      data::ValidateQueryGroup(group_ptr_);
      break;
    }
  }
}

[[nodiscard]] TypedArrayRef MetaInfo::GetInfo(Context const* ctx, StringView key) const {
  (void)ctx;  // TODO(jiamingy): Return the data in device memory.
  auto get_vec_aif = [](HostDeviceVector<float> const& vec) {
    auto hv = vec.ConstHostSpan();
    return TypedArrayRef{DataType::kFloat32, TypedArrayRef::Shape{hv.size(), 1},
                         TypedArrayRef::SizeType{1}, hv.data()};
  };
  auto get_mat_aif = [get_vec_aif](linalg::Matrix<float> const& mat) {
    if (mat.Shape(1) <= 1) {
      // Compatible with old XGBoost when we didn't have matrix info.
      return get_vec_aif(*mat.Data());
    } else {
      auto hv = mat.HostView();
      return TypedArrayRef{DataType::kFloat32, TypedArrayRef::Shape{hv.Shape(0), hv.Shape(1)},
                           TypedArrayRef::SizeType{2}, hv.Values().data()};
    }
  };

  using xgboost::data::MetaField;

  switch (data::MapMetaField(key, false)) {
    case MetaField::kLabel: {
      return get_mat_aif(this->labels);
    }
    case MetaField::kWeight: {
      return get_vec_aif(this->weights_);
    }
    case MetaField::kBaseMargin: {
      return get_mat_aif(this->base_margin_);
    }
    case MetaField::kLabelLowerBound: {
      return get_vec_aif(this->labels_lower_bound_);
    }
    case MetaField::kLabelUpperBound: {
      return get_vec_aif(this->labels_upper_bound_);
    }
    case MetaField::kFeatureWeights: {
      return get_vec_aif(this->feature_weights);
    }
    case MetaField::kGroupPtr: {
      auto const& gptr = this->group_ptr_;
      return TypedArrayRef{DataType::kUInt32, TypedArrayRef::Shape{gptr.size()},
                           TypedArrayRef::SizeType{1}, gptr.data()};
    }
    case MetaField::kQid: {
      LOG(FATAL) << "Retrieving `qid` is not supported; use `group_ptr` instead.";
      break;
    }
    default: {
      LOG(FATAL) << "Unknown field name: " << key;
    }
  }
  error::Unreachable();
  return {};
}

void MetaInfo::SetFeatureInfo(const char* key, const char** info, const bst_ulong size) {
  if (size != 0 && this->num_col_ != 0) {
    CHECK_EQ(size, this->num_col_) << "Length of " << key << " must be equal to number of columns.";
    CHECK(info);
  }

  if (StringView{key} == "feature_type") {  // NOLINT
    this->feature_type_names.clear();
    std::copy(info, info + size, std::back_inserter(feature_type_names));
    auto& h_feature_types = feature_types.HostVector();
    this->has_categorical_ = LoadFeatureType(feature_type_names, &h_feature_types);
  } else if (StringView{key} == "feature_name") {  // NOLINT
    feature_names.clear();
    std::copy(info, info + size, std::back_inserter(feature_names));
  } else {
    LOG(FATAL) << "Unknown feature info name: " << key;
  }
}

void MetaInfo::GetFeatureInfo(const char* field, std::vector<std::string>* out_str_vecs) const {
  auto& str_vecs = *out_str_vecs;
  if (!std::strcmp(field, "feature_type")) {
    str_vecs.resize(feature_type_names.size());
    std::copy(feature_type_names.cbegin(), feature_type_names.cend(), str_vecs.begin());
  } else if (!strcmp(field, "feature_name")) {
    str_vecs.resize(feature_names.size());
    std::copy(feature_names.begin(), feature_names.end(), str_vecs.begin());
  } else {
    LOG(FATAL) << "Unknown feature info: " << field;
  }
}

void MetaInfo::Extend(MetaInfo const& that, bool accumulate_rows, bool check_column) {
  /**
   * shape
   */
  if (accumulate_rows) {
    this->num_row_ += that.num_row_;
  }
  if (this->num_col_ != 0) {
    if (check_column) {
      CHECK_EQ(this->num_col_, that.num_col_)
          << "Number of columns must be consistent across batches.";
    } else {
      this->num_col_ = std::max(this->num_col_, that.num_col_);
    }
  }
  this->num_col_ = that.num_col_;

  /**
   * info with n_samples
   */
  linalg::Stack(&this->labels, that.labels);

  this->weights_.SetDevice(that.weights_.Device());
  this->weights_.Extend(that.weights_);

  this->labels_lower_bound_.SetDevice(that.labels_lower_bound_.Device());
  this->labels_lower_bound_.Extend(that.labels_lower_bound_);

  this->labels_upper_bound_.SetDevice(that.labels_upper_bound_.Device());
  this->labels_upper_bound_.Extend(that.labels_upper_bound_);

  linalg::Stack(&this->base_margin_, that.base_margin_);

  /**
   * group
   */
  if (this->group_ptr_.size() == 0) {
    this->group_ptr_ = that.group_ptr_;
  } else {
    CHECK_NE(that.group_ptr_.size(), 0);
    auto group_ptr = that.group_ptr_;
    for (size_t i = 1; i < group_ptr.size(); ++i) {
      group_ptr[i] += this->group_ptr_.back();
    }
    this->group_ptr_.insert(this->group_ptr_.end(), group_ptr.begin() + 1, group_ptr.end());
  }

  /**
   * info with n_features
   */
  if (!that.feature_names.empty()) {
    this->feature_names = that.feature_names;
  }

  if (!this->feature_types.Empty()) {
    data::CheckFeatureTypes(this->feature_types, that.feature_types);
  }

  if (!that.feature_type_names.empty()) {
    this->feature_type_names = that.feature_type_names;
    auto& h_feature_types = feature_types.HostVector();
    this->has_categorical_ = LoadFeatureType(this->feature_type_names, &h_feature_types);
  } else if (!that.feature_types.Empty()) {
    // FIXME(jiamingy): https://github.com/dmlc/xgboost/pull/9171/files#r1440188612
    this->feature_types.Resize(that.feature_types.Size());
    this->feature_types.Copy(that.feature_types);
    auto const& ft = this->feature_types.ConstHostVector();
    this->has_categorical_ = std::any_of(ft.cbegin(), ft.cend(), common::IsCatOp{});
  }

  if (!that.feature_weights.Empty()) {
    this->feature_weights.Resize(that.feature_weights.Size());
    this->feature_weights.SetDevice(that.feature_weights.Device());
    this->feature_weights.Copy(that.feature_weights);
  }
}

void MetaInfo::SynchronizeNumberOfColumns(Context const* ctx) {
  auto rc = collective::Allreduce(ctx, linalg::MakeVec(&num_col_, 1), collective::Op::kMax);
  collective::SafeColl(rc);
}

namespace {
template <typename T>
void CheckDevice(DeviceOrd device, HostDeviceVector<T> const& v) {
  bool valid = v.Device().IsCPU() || device.IsCPU() || v.Device() == device;
  if (!valid) {
    LOG(FATAL) << "Invalid device ordinal. Data is associated with a different device ordinal than "
                  "the booster. The device ordinal of the data is: "
               << v.Device() << "; the device ordinal of the Booster is: " << device;
  }
}

template <typename T, std::int32_t D>
void CheckDevice(DeviceOrd device, linalg::Tensor<T, D> const& v) {
  CheckDevice(device, *v.Data());
}
}  // anonymous namespace

void MetaInfo::Validate(DeviceOrd device) const {
  if (group_ptr_.size() != 0 && weights_.Size() != 0) {
    CHECK_EQ(group_ptr_.size(), weights_.Size() + 1) << error::GroupWeight();
    return;
  }
  if (group_ptr_.size() != 0) {
    CHECK_EQ(group_ptr_.back(), num_row_)
        << error::GroupSize() << "the actual number of rows given by data.";
  }

  if (weights_.Size() != 0) {
    CHECK_EQ(weights_.Size(), num_row_) << "Size of weights must equal to number of rows.";
    CheckDevice(device, weights_);
    return;
  }
  if (labels.Size() != 0) {
    CHECK_EQ(labels.Shape(0), num_row_) << "Size of labels must equal to number of rows.";
    CheckDevice(device, labels);
    return;
  }
  if (labels_lower_bound_.Size() != 0) {
    CHECK_EQ(labels_lower_bound_.Size(), num_row_)
        << "Size of label_lower_bound must equal to number of rows.";
    CheckDevice(device, labels_lower_bound_);
    return;
  }
  if (feature_weights.Size() != 0) {
    CHECK_EQ(feature_weights.Size(), num_col_)
        << "Size of feature_weights must equal to number of columns.";
    CheckDevice(device, feature_weights);
  }
  if (labels_upper_bound_.Size() != 0) {
    CHECK_EQ(labels_upper_bound_.Size(), num_row_)
        << "Size of label_upper_bound must equal to number of rows.";
    CheckDevice(device, labels_upper_bound_);
    return;
  }
  CHECK_LE(num_nonzero_, num_col_ * num_row_);
  if (base_margin_.Size() != 0) {
    CHECK_EQ(base_margin_.Size() % num_row_, 0)
        << "Size of base margin must be a multiple of number of rows.";
    CheckDevice(device, base_margin_);
  }
}

#if !defined(XGBOOST_USE_CUDA)
void MetaInfo::SetInfoFromCUDA(Context const*, StringView, Json) { common::AssertGPUSupport(); }
#endif  // !defined(XGBOOST_USE_CUDA)

[[nodiscard]] CatContainer const* MetaInfo::Cats() const { return this->cats_.get(); }
[[nodiscard]] CatContainer* MetaInfo::Cats() { return this->cats_.get(); }

[[nodiscard]] std::shared_ptr<CatContainer const> MetaInfo::CatsShared() const {
  return this->cats_;
}

void MetaInfo::Cats(std::shared_ptr<CatContainer> cats) {
  this->cats_ = std::move(cats);
  CHECK_LT(cats_->NumCatsTotal(),
           static_cast<decltype(cats->NumCatsTotal())>(std::numeric_limits<bst_cat_t>::max()));
}

using DMatrixThreadLocal = dmlc::ThreadLocalStore<std::map<DMatrix const*, XGBAPIThreadLocalEntry>>;

XGBAPIThreadLocalEntry& DMatrix::GetThreadLocal() const {
  return (*DMatrixThreadLocal::Get())[this];
}

DMatrix::~DMatrix() {
  auto local_map = DMatrixThreadLocal::Get();
  if (local_map->find(this) != local_map->cend()) {
    local_map->erase(this);
  }
}

namespace {
DMatrix* TryLoadBinary(std::string fname, bool silent) {
  std::int32_t magic;
  std::unique_ptr<dmlc::Stream> fi(dmlc::Stream::Create(fname.c_str(), "r", true));
  if (fi != nullptr) {
    common::PeekableInStream is(fi.get());
    if (is.PeekRead(&magic, sizeof(magic)) == sizeof(magic)) {
      if (!DMLC_IO_NO_ENDIAN_SWAP) {
        dmlc::ByteSwap(&magic, sizeof(magic), 1);
      }
      if (magic == data::SimpleDMatrix::kMagic) {
        DMatrix* dmat = new data::SimpleDMatrix(&is);
        if (!silent) {
          LOG(INFO) << dmat->Info().num_row_ << 'x' << dmat->Info().num_col_ << " matrix with "
                    << dmat->Info().num_nonzero_ << " entries loaded from " << fname;
        }
        return dmat;
      }
    }
  }
  return nullptr;
}
}  // namespace

DMatrix* DMatrix::Load(const std::string& uri, bool silent) {
  auto dlm_pos = uri.find('#');
  CHECK(dlm_pos == std::string::npos)
      << "External memory training with text input has been removed.";
  std::string fname = uri;

  // legacy handling of binary data loading
  DMatrix* loaded = TryLoadBinary(fname, silent);
  if (loaded) {
    return loaded;
  }

  int partid = 0, npart = 1;

  static std::once_flag warning_flag;
  std::call_once(warning_flag,
                 []() { LOG(WARNING) << "Text file input has been deprecated since 3.1"; });

  fname = data::ValidateFileFormat(fname);
  std::unique_ptr<dmlc::Parser<std::uint32_t>> parser(
      dmlc::Parser<std::uint32_t>::Create(fname.c_str(), partid, npart, "auto"));
  data::FileAdapter adapter(parser.get());
  return DMatrix::Create(&adapter, std::numeric_limits<float>::quiet_NaN(), Context{}.Threads());
}

template <typename DataIterHandle, typename DMatrixHandle, typename DataIterResetCallback,
          typename XGDMatrixCallbackNext>
DMatrix* DMatrix::Create(DataIterHandle iter, DMatrixHandle proxy, std::shared_ptr<DMatrix> ref,
                         DataIterResetCallback* reset, XGDMatrixCallbackNext* next, float missing,
                         int nthread, bst_bin_t max_bin) {
  return new data::IterativeDMatrix(iter, proxy, ref, reset, next, missing, nthread, max_bin);
}

template <typename DataIterHandle, typename DMatrixHandle, typename DataIterResetCallback,
          typename XGDMatrixCallbackNext>
DMatrix* DMatrix::Create(DataIterHandle iter, DMatrixHandle proxy, DataIterResetCallback* reset,
                         XGDMatrixCallbackNext* next, ExtMemConfig const& config) {
  return new data::SparsePageDMatrix{iter, proxy, reset, next, config};
}

template <typename DataIterHandle, typename DMatrixHandle, typename DataIterResetCallback,
          typename XGDMatrixCallbackNext>
DMatrix* DMatrix::Create(DataIterHandle iter, DMatrixHandle proxy, std::shared_ptr<DMatrix> ref,
                         DataIterResetCallback* reset, XGDMatrixCallbackNext* next,
                         bst_bin_t max_bin, ExtMemConfig const& config) {
  return new data::ExtMemQuantileDMatrix{iter, proxy, ref, reset, next, max_bin, config};
}

template DMatrix* DMatrix::Create<DataIterHandle, DMatrixHandle, DataIterResetCallback,
                                  XGDMatrixCallbackNext>(DataIterHandle iter, DMatrixHandle proxy,
                                                         std::shared_ptr<DMatrix> ref,
                                                         DataIterResetCallback* reset,
                                                         XGDMatrixCallbackNext* next, float missing,
                                                         int nthread, int max_bin);

template DMatrix* DMatrix::Create<DataIterHandle, DMatrixHandle, DataIterResetCallback,
                                  XGDMatrixCallbackNext>(DataIterHandle iter, DMatrixHandle proxy,
                                                         DataIterResetCallback* reset,
                                                         XGDMatrixCallbackNext* next,
                                                         ExtMemConfig const&);

template DMatrix*
DMatrix::Create<DataIterHandle, DMatrixHandle, DataIterResetCallback, XGDMatrixCallbackNext>(
    DataIterHandle, DMatrixHandle, std::shared_ptr<DMatrix>, DataIterResetCallback*,
    XGDMatrixCallbackNext*, bst_bin_t, ExtMemConfig const&);

template <typename AdapterT>
DMatrix* DMatrix::Create(AdapterT* adapter, float missing, int nthread, const std::string&) {
  return new data::SimpleDMatrix(adapter, missing, nthread);
}

// Instantiate the factory function for various adapters
#define INSTANTIATION_CREATE(_AdapterT)                                                        \
  template DMatrix* DMatrix::Create<data::_AdapterT>(data::_AdapterT * adapter, float missing, \
                                                     std::int32_t nthread,                     \
                                                     const std::string& cache_prefix);

INSTANTIATION_CREATE(DenseAdapter)
INSTANTIATION_CREATE(ArrayAdapter)
INSTANTIATION_CREATE(FileAdapter)
INSTANTIATION_CREATE(CSRArrayAdapter)
INSTANTIATION_CREATE(CSCArrayAdapter)
INSTANTIATION_CREATE(ColumnarAdapter)

#undef INSTANTIATION_CREATE

template DMatrix* DMatrix::Create(
    data::IteratorAdapter<DataIterHandle, XGBCallbackDataIterNext, XGBoostBatchCSR>* adapter,
    float missing, int nthread, std::string const& cache_prefix);

SparsePage SparsePage::GetTranspose(int num_columns, int32_t n_threads) const {
  SparsePage transpose;
  common::ParallelGroupBuilder<Entry, bst_idx_t> builder(&transpose.offset.HostVector(),
                                                         &transpose.data.HostVector());
  builder.InitBudget(num_columns, n_threads);
  long batch_size = static_cast<long>(this->Size());  // NOLINT(*)
  auto page = this->GetView();
  common::ParallelFor(batch_size, n_threads, [&](long i) {  // NOLINT(*)
    int tid = omp_get_thread_num();
    auto inst = page[i];
    for (const auto& entry : inst) {
      builder.AddBudget(entry.index, tid);
    }
  });
  builder.InitStorage();
  common::ParallelFor(batch_size, n_threads, [&](long i) {  // NOLINT(*)
    int tid = omp_get_thread_num();
    auto inst = page[i];
    for (const auto& entry : inst) {
      builder.Push(entry.index, Entry(static_cast<bst_uint>(this->base_rowid + i), entry.fvalue),
                   tid);
    }
  });

  if (this->data.Empty()) {
    transpose.offset.Resize(num_columns + 1);
    transpose.offset.Fill(0);
  }
  CHECK_EQ(transpose.offset.Size(), num_columns + 1);
  return transpose;
}

bool SparsePage::IsIndicesSorted(int32_t n_threads) const {
  auto& h_offset = this->offset.HostVector();
  auto& h_data = this->data.HostVector();
  n_threads = std::max(std::min(static_cast<std::size_t>(n_threads), this->Size()),
                       static_cast<std::size_t>(1));
  std::vector<int32_t> is_sorted_tloc(n_threads, 0);
  common::ParallelFor(this->Size(), n_threads, [&](auto i) {
    auto beg = h_offset[i];
    auto end = h_offset[i + 1];
    is_sorted_tloc[omp_get_thread_num()] +=
        !!std::is_sorted(h_data.begin() + beg, h_data.begin() + end, Entry::CmpIndex);
  });
  auto is_sorted = std::accumulate(is_sorted_tloc.cbegin(), is_sorted_tloc.cend(),
                                   static_cast<size_t>(0)) == this->Size();
  return is_sorted;
}

void SparsePage::SortIndices(int32_t n_threads) {
  auto& h_offset = this->offset.HostVector();
  auto& h_data = this->data.HostVector();

  common::ParallelFor(this->Size(), n_threads, [&](auto i) {
    auto beg = h_offset[i];
    auto end = h_offset[i + 1];
    std::sort(h_data.begin() + beg, h_data.begin() + end, Entry::CmpIndex);
  });
}

void SparsePage::Reindex(uint64_t feature_offset, int32_t n_threads) {
  auto& h_data = this->data.HostVector();
  common::ParallelFor(h_data.size(), n_threads, [&](auto i) { h_data[i].index += feature_offset; });
}

void SparsePage::SortRows(int32_t n_threads) {
  auto& h_offset = this->offset.HostVector();
  auto& h_data = this->data.HostVector();
  common::ParallelFor(this->Size(), n_threads, [&](auto i) {
    if (h_offset[i] < h_offset[i + 1]) {
      std::sort(h_data.begin() + h_offset[i], h_data.begin() + h_offset[i + 1], Entry::CmpValue);
    }
  });
}

void SparsePage::Push(const SparsePage& batch) {
  auto& data_vec = data.HostVector();
  auto& offset_vec = offset.HostVector();
  const auto& batch_offset_vec = batch.offset.HostVector();
  const auto& batch_data_vec = batch.data.HostVector();
  size_t top = offset_vec.back();
  data_vec.resize(top + batch.data.Size());
  if (dmlc::BeginPtr(data_vec) && dmlc::BeginPtr(batch_data_vec)) {
    std::memcpy(dmlc::BeginPtr(data_vec) + top, dmlc::BeginPtr(batch_data_vec),
                sizeof(Entry) * batch.data.Size());
  }
  size_t begin = offset.Size();
  offset_vec.resize(begin + batch.Size());
  for (size_t i = 0; i < batch.Size(); ++i) {
    offset_vec[i + begin] = top + batch_offset_vec[i + 1];
  }
}

template <typename AdapterBatchT>
bst_idx_t SparsePage::Push(AdapterBatchT const& batch, float missing, std::int32_t nthread) {
  constexpr bool kIsRowMajor = AdapterBatchT::kIsRowMajor;
  // Allow threading only for row-major case as column-major requires O(nthread*batch_size) memory
  nthread = kIsRowMajor ? nthread : 1;
  if (!kIsRowMajor) {
    CHECK_EQ(nthread, 1);
  }
  auto& offset_vec = offset.HostVector();
  auto& data_vec = data.HostVector();

  size_t builder_base_row_offset = this->Size();
  common::ParallelGroupBuilder<Entry, std::remove_reference_t<decltype(offset_vec)>::value_type,
                               kIsRowMajor>
      builder(&offset_vec, &data_vec, builder_base_row_offset);
  // Estimate expected number of rows by using last element in batch
  // This is not required to be exact but prevents unnecessary resizing
  size_t expected_rows = 0;
  if (batch.Size() > 0) {
    auto last_line = batch.GetLine(batch.Size() - 1);
    if (last_line.Size() > 0) {
      expected_rows = last_line.GetElement(last_line.Size() - 1).row_idx - base_rowid;
    }
  }
  size_t batch_size = batch.Size();
  expected_rows = kIsRowMajor ? batch_size : expected_rows;
  uint64_t max_columns = 0;
  if (batch_size == 0) {
    return max_columns;
  }
  const size_t thread_size = batch_size / nthread;

  builder.InitBudget(expected_rows, nthread);
  std::vector<std::vector<uint64_t>> max_columns_vector(nthread, std::vector<uint64_t>{0});
  std::atomic<bool> valid{true};
  // First-pass over the batch counting valid elements
  common::ParallelFor(static_cast<std::size_t>(nthread), nthread, [&](std::size_t tid) {
    std::size_t begin = tid * thread_size;
    std::size_t end =
        tid != static_cast<std::size_t>(nthread - 1) ? (tid + 1) * thread_size : batch_size;
    std::uint64_t& max_columns_local = max_columns_vector[tid][0];

    for (size_t i = begin; i < end; ++i) {
      auto line = batch.GetLine(i);
      for (auto j = 0ull; j < line.Size(); j++) {
        data::COOTuple const& element = line.GetElement(j);
        if (!std::isinf(missing) && std::isinf(element.value)) {
          valid = false;
        }
        const size_t key = element.row_idx - base_rowid;
        CHECK_GE(key, builder_base_row_offset);
        max_columns_local =
            std::max(max_columns_local, static_cast<uint64_t>(element.column_idx + 1));

        if (!common::CheckNAN(element.value) && element.value != missing) {
          // Adapter row index is absolute, here we want it relative to
          // current page
          builder.AddBudget(key, static_cast<int>(tid));
        }
      }
    }
  });
  CHECK(valid) << error::InfInData();
  for (const auto& max : max_columns_vector) {
    max_columns = std::max(max_columns, max[0]);
  }

  builder.InitStorage();

  // Second pass over batch, placing elements in correct position
  auto is_valid = data::IsValidFunctor{missing};
  common::ParallelFor(static_cast<std::size_t>(nthread), nthread, [&](std::size_t tid) {
    std::size_t begin = tid * thread_size;
    std::size_t end =
        tid != static_cast<std::size_t>(nthread - 1) ? (tid + 1) * thread_size : batch_size;
    for (std::size_t i = begin; i < end; ++i) {
      auto line = batch.GetLine(i);
      for (auto j = 0ull; j < line.Size(); j++) {
        auto element = line.GetElement(j);
        const size_t key = (element.row_idx - base_rowid);
        if (is_valid(element)) {
          builder.Push(key, Entry(element.column_idx, element.value),
                       static_cast<std::int32_t>(tid));
        }
      }
    }
  });
  return max_columns;
}

void SparsePage::PushCSC(const SparsePage& batch) {
  std::vector<xgboost::Entry>& self_data = data.HostVector();
  std::vector<bst_idx_t>& self_offset = offset.HostVector();

  auto const& other_data = batch.data.ConstHostVector();
  auto const& other_offset = batch.offset.ConstHostVector();

  if (other_data.empty()) {
    self_offset = other_offset;
    return;
  }
  if (!self_data.empty()) {
    CHECK_EQ(self_offset.size(), other_offset.size())
        << "self_data.size(): " << this->data.Size() << ", "
        << "other_data.size(): " << other_data.size() << std::flush;
  } else {
    self_data = other_data;
    self_offset = other_offset;
    return;
  }

  std::vector<bst_idx_t> offset(other_offset.size());
  offset[0] = 0;

  std::vector<xgboost::Entry> data(self_data.size() + other_data.size());

  // n_cols in original csr data matrix, here in csc is n_rows
  size_t const n_features = other_offset.size() - 1;
  size_t beg = 0;
  size_t ptr = 1;
  for (size_t i = 0; i < n_features; ++i) {
    size_t const self_beg = self_offset.at(i);
    size_t const self_length = self_offset.at(i + 1) - self_beg;
    // It is possible that the current feature and further features aren't referenced
    // in any rows accumulated thus far. It is also possible for this to happen
    // in the current sparse page row batch as well.
    // Hence, the incremental number of rows may stay constant thus equaling the data size
    CHECK_LE(beg, data.size());
    std::memcpy(dmlc::BeginPtr(data) + beg, dmlc::BeginPtr(self_data) + self_beg,
                sizeof(Entry) * self_length);
    beg += self_length;

    size_t const other_beg = other_offset.at(i);
    size_t const other_length = other_offset.at(i + 1) - other_beg;
    CHECK_LE(beg, data.size());
    std::memcpy(dmlc::BeginPtr(data) + beg, dmlc::BeginPtr(other_data) + other_beg,
                sizeof(Entry) * other_length);
    beg += other_length;

    CHECK_LT(ptr, offset.size());
    offset.at(ptr) = beg;
    ptr++;
  }

  self_data = std::move(data);
  self_offset = std::move(offset);
}

#define INSTANTIATE_PUSH(__BATCH_T)                                                    \
  template std::uint64_t SparsePage::Push(const data::__BATCH_T& batch, float missing, \
                                          std::int32_t nthread);

INSTANTIATE_PUSH(DenseAdapterBatch)
INSTANTIATE_PUSH(ArrayAdapterBatch)
INSTANTIATE_PUSH(CSRArrayAdapterBatch)
INSTANTIATE_PUSH(CSCArrayAdapterBatch)
INSTANTIATE_PUSH(FileAdapterBatch)
INSTANTIATE_PUSH(ColumnarAdapterBatch)
INSTANTIATE_PUSH(EncColumnarAdapterBatch)

#undef INSTANTIATE_PUSH

namespace data {
// List of files that will be force linked in static links.
DMLC_REGISTRY_LINK_TAG(sparse_page_raw_format);
DMLC_REGISTRY_LINK_TAG(gradient_index_format);
}  // namespace data
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/data.cu <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */
#include <thrust/gather.h>   // for gather
#include <thrust/logical.h>  // for none_of

#include "../common/algorithm.cuh"  // for RunLengthEncode
#include "../common/cuda_context.cuh"
#include "../common/device_helpers.cuh"
#include "../common/linalg_op.cuh"
#include "array_interface.h"
#include "device_adapter.cuh"  // for CudfAdapter, CupyAdapter
#include "metainfo.h"          // for LabelsCheck, WeightsCheck, ValidateQueryGroup
#include "simple_dmatrix.h"
#include "xgboost/data.h"
#include "xgboost/json.h"
#include "xgboost/logging.h"

namespace xgboost {
namespace {
auto SetDeviceToPtr(void const* ptr) {
  cudaPointerAttributes attr;
  dh::safe_cuda(cudaPointerGetAttributes(&attr, ptr));
  int32_t ptr_device = attr.device;
  dh::safe_cuda(cudaSetDevice(ptr_device));
  return ptr_device;
}

template <typename T, int32_t D>
void CopyTensorInfoImpl(Context const* ctx, Json arr_interface, linalg::Tensor<T, D>* p_out) {
  ArrayInterface<D> array(arr_interface);
  if (array.n == 0) {
    p_out->SetDevice(DeviceOrd::CUDA(0));
    p_out->Reshape(array.shape);
    return;
  }
  CHECK_EQ(array.valid.Capacity(), 0)
      << "Meta info like label or weight can not have missing value.";
  auto ptr_device = DeviceOrd::CUDA(SetDeviceToPtr(array.data));
  p_out->SetDevice(ptr_device);

  if (array.is_contiguous && array.type == ToDType<T>::kType) {
    p_out->ModifyInplace([&](HostDeviceVector<T>* data, common::Span<size_t, D> shape) {
      // set shape
      std::copy(array.shape, array.shape + D, shape.data());
      // set data
      data->Resize(array.n);
      dh::safe_cuda(cudaMemcpyAsync(data->DevicePointer(), array.data, array.n * sizeof(T),
                                    cudaMemcpyDefault, ctx->CUDACtx()->Stream()));
    });
    return;
  }
  p_out->Reshape(array.shape);
  auto t = p_out->View(ptr_device);
  linalg::cuda_impl::TransformIdxKernel(ctx, t, [=] XGBOOST_DEVICE(std::size_t i, T) {
    return std::apply(TypedIndex<T, D>{array}, linalg::UnravelIndex<D>(i, array.shape));
  });
}

void CopyGroupInfoImpl(ArrayInterface<1> column, std::vector<bst_group_t>* out) {
  CHECK(column.type != ArrayInterfaceHandler::kF4 && column.type != ArrayInterfaceHandler::kF8)
      << "Expected integer for group info.";

  auto ptr_device = SetDeviceToPtr(column.data);
  CHECK_EQ(ptr_device, dh::CurrentDevice());
  dh::TemporaryArray<bst_group_t> temp(column.Shape<0>());
  auto d_tmp = temp.data().get();

  dh::LaunchN(column.Shape<0>(),
              [=] __device__(size_t idx) { d_tmp[idx] = TypedIndex<size_t, 1>{column}(idx); });
  auto length = column.Shape<0>();
  out->resize(length + 1);
  out->at(0) = 0;
  thrust::copy(temp.data(), temp.data() + length, out->begin() + 1);
  std::partial_sum(out->begin(), out->end(), out->begin());
}

void CopyQidImpl(Context const* ctx, ArrayInterface<1> array_interface,
                 std::vector<bst_group_t>* p_group_ptr) {
  auto& group_ptr_ = *p_group_ptr;
  auto it = dh::MakeTransformIterator<uint32_t>(
      thrust::make_counting_iterator(0ul), [array_interface] __device__(size_t i) {
        return TypedIndex<uint32_t, 1>{array_interface}(i);
      });
  dh::caching_device_vector<bool> flag(1);
  auto d_flag = dh::ToSpan(flag);
  auto d = DeviceOrd::CUDA(SetDeviceToPtr(array_interface.data));
  auto cuctx = ctx->CUDACtx();
  dh::LaunchN(1, cuctx->Stream(), [=] __device__(size_t) { d_flag[0] = true; });
  dh::LaunchN(array_interface.Shape<0>() - 1, cuctx->Stream(), [=] __device__(size_t i) {
    auto typed = TypedIndex<uint32_t, 1>{array_interface};
    if (typed(i) > typed(i + 1)) {
      d_flag[0] = false;
    }
  });
  bool non_dec = true;
  dh::safe_cuda(cudaMemcpy(&non_dec, flag.data().get(), sizeof(bool), cudaMemcpyDeviceToHost));
  CHECK(non_dec) << "`qid` must be sorted in increasing order along with data.";

  dh::caching_device_vector<uint32_t> out(array_interface.Shape<0>());
  dh::caching_device_vector<uint32_t> cnt(array_interface.Shape<0>());
  HostDeviceVector<int> d_num_runs_out(1, 0, d);

  common::RunLengthEncode(cuctx->Stream(), it, out.begin(), cnt.begin(),
                          d_num_runs_out.DevicePointer(), array_interface.Shape<0>());

  auto h_num_runs_out = d_num_runs_out.HostSpan()[0];
  group_ptr_.clear();
  group_ptr_.resize(h_num_runs_out + 1, 0);
  thrust::inclusive_scan(cuctx->CTP(), cnt.begin(), cnt.begin() + h_num_runs_out, cnt.begin());
  thrust::copy(cnt.begin(), cnt.begin() + h_num_runs_out, group_ptr_.begin() + 1);
}
}  // namespace

void MetaInfo::SetInfoFromCUDA(Context const* ctx, StringView key, Json array) {
  // multi-dim float info
  auto cuctx = ctx->CUDACtx();
  using xgboost::data::MetaField;
  auto copy_vec = [&](HostDeviceVector<float>* p_out) {
    linalg::Tensor<float, 1> t;
    CopyTensorInfoImpl(ctx, array, &t);
    *p_out = std::move(*t.Data());
  };

  switch (data::MapMetaField(key, true)) {
    case MetaField::kLabel: {
      CopyTensorInfoImpl(ctx, array, &labels);
      auto ptr = labels.Data()->ConstDevicePointer();
      auto valid = thrust::none_of(cuctx->CTP(), ptr, ptr + labels.Size(), data::LabelsCheck{});
      CHECK(valid) << "Label contains NaN, infinity or a value too large.";
      break;
    }
    case MetaField::kWeight: {
      copy_vec(&this->weights_);
      auto ptr = weights_.ConstDevicePointer();
      auto valid = thrust::none_of(cuctx->CTP(), ptr, ptr + weights_.Size(), data::WeightsCheck{});
      CHECK(valid) << "Weights must be positive values.";
      break;
    }
    case MetaField::kBaseMargin: {
      CopyTensorInfoImpl(ctx, array, &base_margin_);
      break;
    }
    case MetaField::kLabelLowerBound: {
      copy_vec(&this->labels_lower_bound_);
      break;
    }
    case MetaField::kLabelUpperBound: {
      copy_vec(&this->labels_upper_bound_);
      break;
    }
    case MetaField::kFeatureWeights: {
      copy_vec(&this->feature_weights);
      auto d_feature_weights = feature_weights.ConstDeviceSpan();
      auto valid = thrust::none_of(cuctx->CTP(), d_feature_weights.data(),
                                   d_feature_weights.data() + d_feature_weights.size(),
                                   data::WeightsCheck{});
      CHECK(valid) << "Feature weight must be greater than 0.";
      break;
    }
    case MetaField::kGroupPtr: {
      ArrayInterface<1> array_interface{array};
      CopyGroupInfoImpl(array_interface, &group_ptr_);
      data::ValidateQueryGroup(group_ptr_);
      break;
    }
    case MetaField::kQid: {
      ArrayInterface<1> array_interface{array};
      CopyQidImpl(ctx, array_interface, &group_ptr_);
      data::ValidateQueryGroup(group_ptr_);
      break;
    }
    default: {
      LOG(FATAL) << "Unknown field name: " << key;
    }
  }
}

namespace {
void Gather(Context const* ctx, linalg::MatrixView<float const> in,
            common::Span<bst_idx_t const> ridx, linalg::Matrix<float>* p_out) {
  if (in.Empty()) {
    return;
  }
  auto& out = *p_out;
  out.Reshape(ridx.size(), in.Shape(1));
  auto d_out = out.View(ctx->Device());

  auto cuctx = ctx->CUDACtx();
  auto map_it = thrust::make_transform_iterator(thrust::make_counting_iterator(0ull),
                                                [=] XGBOOST_DEVICE(bst_idx_t i) {
                                                  auto [r, c] = linalg::UnravelIndex(i, in.Shape());
                                                  return (ridx[r] * in.Shape(1)) + c;
                                                });
  CHECK_NE(in.Shape(1), 0);
  thrust::gather(cuctx->TP(), map_it, map_it + out.Size(), linalg::tcbegin(in),
                 linalg::tbegin(d_out));
}

template <typename T>
void Gather(Context const* ctx, HostDeviceVector<T> const& in, common::Span<bst_idx_t const> ridx,
            HostDeviceVector<T>* p_out) {
  if (in.Empty()) {
    return;
  }
  in.SetDevice(ctx->Device());

  auto& out = *p_out;
  out.SetDevice(ctx->Device());
  out.Resize(ridx.size());
  auto d_out = out.DeviceSpan();

  auto cuctx = ctx->CUDACtx();
  auto d_in = in.ConstDeviceSpan();
  thrust::gather(cuctx->TP(), dh::tcbegin(ridx), dh::tcend(ridx), dh::tcbegin(d_in),
                 dh::tbegin(d_out));
}
}  // anonymous namespace

namespace cuda_impl {
void SliceMetaInfo(Context const* ctx, MetaInfo const& info, common::Span<bst_idx_t const> ridx,
                   MetaInfo* p_out) {
  auto& out = *p_out;

  Gather(ctx, info.labels.View(ctx->Device()), ridx, &p_out->labels);
  Gather(ctx, info.base_margin_.View(ctx->Device()), ridx, &p_out->base_margin_);

  Gather(ctx, info.labels_lower_bound_, ridx, &out.labels_lower_bound_);
  Gather(ctx, info.labels_upper_bound_, ridx, &out.labels_upper_bound_);

  Gather(ctx, info.weights_, ridx, &out.weights_);
}
}  // namespace cuda_impl

template <typename AdapterT>
DMatrix* DMatrix::Create(AdapterT* adapter, float missing, int nthread,
                         const std::string& cache_prefix) {
  CHECK_EQ(cache_prefix.size(), 0)
      << "Device memory construction is not currently supported with external "
         "memory.";
  return new data::SimpleDMatrix(adapter, missing, nthread);
}

template DMatrix* DMatrix::Create<data::CudfAdapter>(data::CudfAdapter* adapter, float missing,
                                                     int nthread, const std::string& cache_prefix);
template DMatrix* DMatrix::Create<data::CupyAdapter>(data::CupyAdapter* adapter, float missing,
                                                     int nthread, const std::string& cache_prefix);
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/device_adapter.cu <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */
#include <algorithm>  // for all_of
#include <cstddef>    // for size_t

#include "../common/cuda_rt_utils.h"  // for SetDevice, CurrentDevice
#include "columnar.h"                 // for GetRefCats, GetArrowDictionary
#include "device_adapter.cuh"

namespace xgboost::data {
namespace {
auto GetRefCats(Context const* ctx, Json handle,
                std::vector<enc::DeviceCatIndexView>* p_h_ref_cats) {
  auto& h_ref_cats = *p_h_ref_cats;
  auto cats = reinterpret_cast<CatContainer const*>(get<Integer const>(handle));
  CHECK(cats);
  auto d_cats = cats->DeviceView(ctx);
  // FIXME(jiamingy): Remove this along with the host copy in the cat container once
  // cuDF can return device-only data.
  h_ref_cats.resize(d_cats.columns.size());
  thrust::copy(dh::tcbegin(d_cats.columns), dh::tcend(d_cats.columns), h_ref_cats.begin());
  d_cats.columns = common::Span{h_ref_cats};
  return d_cats;
}
}  // anonymous namespace

CudfAdapter::CudfAdapter(StringView cuda_arrinf) {
  Json jdf = Json::Load(cuda_arrinf);

  if (IsA<Object>(jdf)) {
    // Has reference categories.
    auto ctx = Context{}.MakeCUDA(curt::CurrentDevice());
    this->ref_cats_ = GetRefCats(&ctx, jdf["ref_categories"], &this->h_ref_cats_);
    jdf = jdf["columns"];
  }

  std::vector<Json> const& jcolumns = get<Array>(jdf);
  std::size_t n_columns = jcolumns.size();
  CHECK_GT(n_columns, 0) << "The number of columns must not equal to 0.";

  std::vector<ArrayInterface<1>> columns;
  std::size_t n_total_cats{0};
  std::vector<std::int32_t> cat_segments{0};
  std::int32_t device = -1;
  for (auto const& jcol : jcolumns) {
    std::size_t n_cats{0};
    if (IsA<Array>(jcol)) {
      // This is a dictionary type (categorical values).
      auto const& first = get<Object const>(jcol[0]);
      if (first.find("offsets") == first.cend()) {
        // numeric index
        if (device == -1) {
          auto const& first = get<Object const>(jcol[0]);
          auto names = ArrayInterface<1>{first};
          CheckNonEmptyCategory(names.n);
          device = dh::CudaGetPointerDevice(names.data);
        }
        n_cats = GetArrowNumericIndex(DeviceOrd::CUDA(device), jcol, &cats_, &columns, &n_bytes_,
                                      &num_rows_);
      } else {
        // string index
        n_cats = GetArrowDictionary(jcol, &cats_, &columns, &n_bytes_, &num_rows_);
      }
    } else {
      // Numeric values
      auto col = ArrayInterface<1>(get<Object const>(jcol));
      columns.push_back(col);
      this->cats_.emplace_back();
      this->num_rows_ = std::max(num_rows_, col.Shape<0>());
      n_bytes_ += col.ElementSize() * col.Shape<0>();
    }
    n_total_cats = AddCatCount(n_cats, n_total_cats);
    cat_segments.emplace_back(static_cast<std::int32_t>(n_total_cats));
    if (device == -1) {
      device = dh::CudaGetPointerDevice(columns.back().data);
    }
    CHECK_EQ(device, dh::CudaGetPointerDevice(columns.back().data))
        << "All columns should use the same device.";
  }
  auto consistent = std::all_of(columns.cbegin(), columns.cend(), [this](auto const& column) {
    return column.template Shape<0>() == this->num_rows_;
  });
  CHECK(consistent) << "All columns should have the same number of rows.";

  // Categories
  this->n_total_cats_ = cat_segments.back();
  this->cat_segments_ = std::move(cat_segments);
  this->d_cats_ = this->cats_;  // thrust copy

  CHECK(!columns.empty());
  if (device < 0) {
    // Empty dataset
    CHECK_EQ(columns.front().Shape<0>(), 0);
    device_ = DeviceOrd::CUDA(curt::CurrentDevice());
  } else {
    device_ = DeviceOrd::CUDA(device);
  }
  CHECK(device_.IsCUDA());
  curt::SetDevice(device_.ordinal);

  this->columns_ = columns;
  batch_ = CudfAdapterBatch(dh::ToSpan(columns_), NoOpAccessor{}, num_rows_);

  if (!this->ref_cats_.Empty()) {
    CHECK_EQ(this->ref_cats_.Size(), this->columns_.size())
        << "Invalid reference categories, different number of columns";
  }
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/device_adapter.cuh <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 * @file device_adapter.cuh
 */
#ifndef XGBOOST_DATA_DEVICE_ADAPTER_H_
#define XGBOOST_DATA_DEVICE_ADAPTER_H_

#include <thrust/functional.h>                   // for maximum

#include <cstddef>           // for size_t
#include <cuda/std/variant>  // for variant
#include <limits>            // for numeric_limits
#include <memory>            // for make_unique
#include <string>            // for string

#include "../common/algorithm.cuh"  // for AllOf
#include "../common/cuda_context.cuh"
#include "../common/device_helpers.cuh"
#include "adapter.h"
#include "array_interface.h"
#include "cat_container.cuh"      // for MakeCatAccessor
#include "xgboost/string_view.h"  // for StringView

namespace xgboost::data {
template <typename EncAccessor>
class EncCudfAdapterBatchImpl : public detail::NoMetaInfo {
 private:
  common::Span<ArrayInterface<1> const> columns_;
  bst_idx_t n_samples_{0};
  EncAccessor acc_;

 public:
  EncCudfAdapterBatchImpl() = default;
  EncCudfAdapterBatchImpl(common::Span<ArrayInterface<1> const> columns, EncAccessor acc,
                          bst_idx_t n_samples)
      : columns_(columns), n_samples_(n_samples), acc_{std::move(acc)} {}
  [[nodiscard]] std::size_t Size() const { return n_samples_ * columns_.size(); }
  [[nodiscard]] __device__ __forceinline__ COOTuple GetElement(bst_idx_t idx) const {
    auto column_idx = idx % columns_.size();
    auto row_idx = idx / columns_.size();
    auto value = this->GetElement(row_idx, column_idx);
    return {row_idx, column_idx, value};
  }

  [[nodiscard]] __device__ float GetElement(bst_idx_t ridx, bst_feature_t fidx) const {
    auto const& column = columns_[fidx];
    float value = column.valid.Data() == nullptr || column.valid.Check(ridx)
                      ? column(ridx)
                      : std::numeric_limits<float>::quiet_NaN();
    return acc_(value, fidx);
  }

  [[nodiscard]] XGBOOST_DEVICE bst_idx_t NumRows() const { return n_samples_; }
  [[nodiscard]] XGBOOST_DEVICE bst_idx_t NumCols() const { return columns_.size(); }
  [[nodiscard]] common::Span<ArrayInterface<1> const> Columns() const { return this->columns_; }
};

using CudfAdapterBatch = EncCudfAdapterBatchImpl<NoOpAccessor>;
using EncCudfAdapterBatch = EncCudfAdapterBatchImpl<CatAccessor>;

/**
 * @brief Device columnar format. We call it cuDF, but it's just arrow-CUDA since cuDF
 * adopts the arrow format.
 *
 * See @ref XGDMatrixCreateFromColumnar for notes
 */
class CudfAdapter : public detail::SingleBatchDataIter<CudfAdapterBatch> {
 public:
  explicit CudfAdapter(StringView cuda_interfaces_str);
  explicit CudfAdapter(std::string cuda_interfaces_str)
      : CudfAdapter{StringView{cuda_interfaces_str}} {}

  [[nodiscard]] CudfAdapterBatch const& Value() const override {
    CHECK_EQ(batch_.Columns().data(), columns_.data().get());
    return batch_;
  }

  [[nodiscard]] std::size_t NumRows() const { return num_rows_; }
  [[nodiscard]] std::size_t NumColumns() const { return columns_.size(); }
  [[nodiscard]] DeviceOrd Device() const { return device_; }
  [[nodiscard]] bst_idx_t SizeBytes() const { return this->n_bytes_; }

  [[nodiscard]] enc::DeviceColumnsView Cats() const {
    return {common::Span{this->cats_}, dh::ToSpan(this->cat_segments_), this->n_total_cats_};
  }
  [[nodiscard]] enc::DeviceColumnsView DCats() const {
    return {dh::ToSpan(this->d_cats_), dh::ToSpan(this->cat_segments_), this->n_total_cats_};
  }
  [[nodiscard]] enc::DeviceColumnsView RefCats() const { return ref_cats_; }
  [[nodiscard]] bool HasCategorical() const { return n_total_cats_ != 0; }
  [[nodiscard]] bool HasRefCategorical() const { return this->ref_cats_.n_total_cats != 0; }

  [[nodiscard]] common::Span<ArrayInterface<1> const> Columns() const {
    return dh::ToSpan(this->columns_);
  }

 private:
  CudfAdapterBatch batch_;
  dh::device_vector<ArrayInterface<1>> columns_;

  // Categories
  std::vector<enc::DeviceCatIndexView> cats_;
  dh::device_vector<enc::DeviceCatIndexView> d_cats_;
  dh::device_vector<std::int32_t> cat_segments_;
  std::int32_t n_total_cats_{0};

  enc::DeviceColumnsView ref_cats_;                  // A view to the reference category.
  std::vector<enc::DeviceCatIndexView> h_ref_cats_;  // host storage for column view

  size_t num_rows_{0};
  bst_idx_t n_bytes_{0};
  DeviceOrd device_{DeviceOrd::CPU()};
};

class CupyAdapterBatch : public detail::NoMetaInfo {
 public:
  CupyAdapterBatch() = default;
  explicit CupyAdapterBatch(ArrayInterface<2> array_interface)
      : array_interface_(std::move(array_interface)) {}
  // The total number of elements.
  [[nodiscard]] std::size_t Size() const {
    return array_interface_.Shape<0>() * array_interface_.Shape<1>();
  }
  [[nodiscard]] __device__ COOTuple GetElement(size_t idx) const {
    size_t column_idx = idx % array_interface_.Shape<1>();
    size_t row_idx = idx / array_interface_.Shape<1>();
    float value = array_interface_(row_idx, column_idx);
    return {row_idx, column_idx, value};
  }
  [[nodiscard]] __device__ float GetElement(bst_idx_t ridx, bst_feature_t fidx) const {
    float value = array_interface_(ridx, fidx);
    return value;
  }

  [[nodiscard]] XGBOOST_DEVICE bst_idx_t NumRows() const { return array_interface_.Shape<0>(); }
  [[nodiscard]] XGBOOST_DEVICE bst_idx_t NumCols() const { return array_interface_.Shape<1>(); }

 private:
  ArrayInterface<2> array_interface_;
};

inline auto MakeEncColumnarBatch(Context const* ctx, CudfAdapter const* adapter) {
  auto cats = std::make_unique<CatContainer>(ctx, adapter->RefCats(), true);
  cats->Sort(ctx);
  auto [acc, mapping] = ::xgboost::cuda_impl::MakeCatAccessor(ctx, adapter->DCats(), cats.get());
  return std::tuple{EncCudfAdapterBatch{adapter->Columns(), acc, adapter->NumRows()},
                    std::move(mapping)};
}

inline auto MakeEncColumnarBatch(Context const* ctx, std::shared_ptr<CudfAdapter> const& adapter) {
  return MakeEncColumnarBatch(ctx, adapter.get());
}

class CupyAdapter : public detail::SingleBatchDataIter<CupyAdapterBatch> {
 public:
  explicit CupyAdapter(StringView cuda_interface_str) {
    Json json_array_interface = Json::Load(cuda_interface_str);
    array_interface_ = ArrayInterface<2>(get<Object const>(json_array_interface));
    batch_ = CupyAdapterBatch(array_interface_);
    if (array_interface_.Shape<0>() == 0) {
      return;
    }
    device_ = DeviceOrd::CUDA(dh::CudaGetPointerDevice(array_interface_.data));
    this->n_bytes_ =
        array_interface_.Shape<0>() * array_interface_.Shape<1>() * array_interface_.ElementSize();
    CHECK(device_.IsCUDA());
  }
  explicit CupyAdapter(std::string cuda_interface_str)
      : CupyAdapter{StringView{cuda_interface_str}} {}
  [[nodiscard]] const CupyAdapterBatch& Value() const override { return batch_; }

  [[nodiscard]] std::size_t NumRows() const { return array_interface_.Shape<0>(); }
  [[nodiscard]] std::size_t NumColumns() const { return array_interface_.Shape<1>(); }
  [[nodiscard]] DeviceOrd Device() const { return device_; }
  [[nodiscard]] bst_idx_t SizeBytes() const { return this->n_bytes_; }

 private:
  ArrayInterface<2> array_interface_;
  CupyAdapterBatch batch_;
  bst_idx_t n_bytes_{0};
  DeviceOrd device_{DeviceOrd::CPU()};
};

// Returns maximum row length
template <typename AdapterBatchT>
bst_idx_t GetRowCounts(Context const* ctx, const AdapterBatchT batch,
                       common::Span<bst_idx_t> offset, DeviceOrd device, float missing) {
  dh::safe_cuda(cudaSetDevice(device.ordinal));
  IsValidFunctor is_valid(missing);
  dh::safe_cuda(
      cudaMemsetAsync(offset.data(), '\0', offset.size_bytes(), ctx->CUDACtx()->Stream()));

  auto n_samples = batch.NumRows();
  bst_feature_t n_features = batch.NumCols();

  // Use more than 1 threads for each row in case of dataset being too wide.
  bst_feature_t stride{0};
  if (n_features < 32) {
    stride = std::min(n_features, 4u);
  } else if (n_features < 64) {
    stride = 8;
  } else if (n_features < 128) {
    stride = 16;
  } else {
    stride = 32;
  }

  // Count elements per row
  dh::LaunchN(n_samples * stride, ctx->CUDACtx()->Stream(), [=] __device__(std::size_t idx) {
    bst_idx_t cnt{0};
    auto [ridx, fbeg] = linalg::UnravelIndex(idx, n_samples, stride);
    SPAN_CHECK(ridx < n_samples);
    for (bst_feature_t fidx = fbeg; fidx < n_features; fidx += stride) {
      if (is_valid(batch.GetElement(ridx, fidx))) {
        cnt++;
      }
    }

    atomicAdd(reinterpret_cast<unsigned long long*>(  // NOLINT
                  &offset[ridx]),
              static_cast<unsigned long long>(cnt));  // NOLINT
  });
  bst_idx_t row_stride =
      dh::Reduce(ctx->CUDACtx()->CTP(), thrust::device_pointer_cast(offset.data()),
                 thrust::device_pointer_cast(offset.data()) + offset.size(),
                 static_cast<bst_idx_t>(0), thrust::maximum<bst_idx_t>());
  return row_stride;
}

/**
 * @brief Check there's no inf in data.
 */
template <typename AdapterBatchT>
bool NoInfInData(Context const* ctx, AdapterBatchT const& batch, IsValidFunctor is_valid) {
  auto it = dh::MakeIndexTransformIter(
      [=] XGBOOST_DEVICE(std::size_t idx) { return batch.GetElement(idx).value; });
  return common::AllOf(ctx->CUDACtx()->CTP(), it, it + batch.Size(), [=] XGBOOST_DEVICE(float v) {
    if (is_valid(v) && isinf(v)) {
      return false;
    }
    return true;
  });
}
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_DEVICE_ADAPTER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page.cc <==
/**
 * Copyright 2019-2026, XGBoost contributors
 */
#ifndef XGBOOST_USE_CUDA

#include "ellpack_page.h"

#include <xgboost/data.h>

#include <memory>  // for shared_ptr

// dummy implementation of EllpackPage in case CUDA is not used
namespace xgboost {

class EllpackPageImpl {
  std::shared_ptr<common::HistogramCuts> cuts_;

 public:
  [[nodiscard]] common::HistogramCuts const& Cuts() const { return *cuts_; }
  [[nodiscard]] std::shared_ptr<common::HistogramCuts const> CutsShared() const { return cuts_; }
};

EllpackPage::EllpackPage() = default;

EllpackPage::EllpackPage(Context const*, DMatrix*, const BatchParam&) {
  LOG(FATAL) << "Internal Error: XGBoost is not compiled with CUDA but "
                "EllpackPage is required";
}

EllpackPage::~EllpackPage() noexcept(false) {
  LOG(FATAL) << "Internal Error: XGBoost is not compiled with CUDA but "
                "EllpackPage is required";
}

void EllpackPage::SetBaseRowId(std::size_t) {
  LOG(FATAL) << "Internal Error: XGBoost is not compiled with CUDA but "
                "EllpackPage is required";
}
bst_idx_t EllpackPage::Size() const {
  LOG(FATAL) << "Internal Error: XGBoost is not compiled with CUDA but "
                "EllpackPage is required";
  return 0;
}

[[nodiscard]] common::HistogramCuts const& EllpackPage::Cuts() const {
  LOG(FATAL) << "Internal Error: XGBoost is not compiled with CUDA but "
                "EllpackPage is required";
  return impl_->Cuts();
}

[[nodiscard]] bst_idx_t EllpackPage::BaseRowId() const {
  LOG(FATAL) << "Internal Error: XGBoost is not compiled with CUDA but "
                "EllpackPage is required";
  return 0;
}
}  // namespace xgboost

#endif  // XGBOOST_USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page.cu <==
/**
 * Copyright 2019-2026, XGBoost contributors
 */
#include <thrust/binary_search.h>                       // for lower_bound,  upper_bound
#include <thrust/extrema.h>                             // for max_element
#include <thrust/iterator/counting_iterator.h>          // for make_counting_iterator
#include <thrust/iterator/transform_output_iterator.h>  // for transform_output_iterator
#include <thrust/tuple.h>                               // for tuple

#include <algorithm>          // for copy
#include <cuda/std/iterator>  // for distance
#include <limits>             // for numeric_limits
#include <utility>            // for move
#include <vector>             // for vector

#include "../common/algorithm.cuh"          // for InclusiveScan
#include "../common/categorical.h"          // for IsCat
#include "../common/compressed_iterator.h"  // for CompressedIterator
#include "../common/cuda_context.cuh"       // for CUDAContext
#include "../common/cuda_rt_utils.h"        // for SetDevice
#include "../common/cuda_stream.h"          // for StreamRef
#include "../common/hist_util.cuh"          // for HistogramCuts
#include "../common/ref_resource_view.cuh"  // for MakeFixedVecWithCudaMalloc
#include "../common/transform_iterator.h"   // for MakeIndexTransformIter
#include "device_adapter.cuh"               // for NoInfInData
#include "ellpack_page.cuh"                 // for EllpackPageImpl
#include "ellpack_page.h"                   // for EllpackPage
#include "gradient_index.h"                 // for GHistIndexMatrix
#include "xgboost/context.h"                // for Context
#include "xgboost/data.h"                   // for DMatrix

namespace xgboost {
EllpackPage::EllpackPage() : impl_{new EllpackPageImpl{}} {}

EllpackPageImpl::EllpackPageImpl() = default;

EllpackPage::EllpackPage(Context const* ctx, DMatrix* dmat, const BatchParam& param)
    : impl_{new EllpackPageImpl{ctx, dmat, param}} {}

EllpackPage::~EllpackPage() noexcept(false) = default;

EllpackPage::EllpackPage(EllpackPage&& that) { std::swap(impl_, that.impl_); }

[[nodiscard]] bst_idx_t EllpackPage::Size() const { return impl_->Size(); }

void EllpackPage::SetBaseRowId(std::size_t row_id) { impl_->SetBaseRowId(row_id); }

[[nodiscard]] common::HistogramCuts const& EllpackPage::Cuts() const {
  CHECK(impl_);
  return impl_->Cuts();
}

[[nodiscard]] bst_idx_t EllpackPage::BaseRowId() const { return this->Impl()->base_rowid; }

// Bin each input data entry, store the bin indices in compressed form.
template <bool HasNoMissing, bool kDenseCompressed>
__global__ void CompressBinEllpackKernel(
    common::CompressedBufferWriter wr,
    common::CompressedByteT* __restrict__ buffer,  // gidx_buffer
    const size_t* __restrict__ row_ptrs,           // row offset of input data
    const Entry* __restrict__ entries,             // One batch of input data
    const float* __restrict__ cuts,                // HistogramCuts::cut_values_
    const uint32_t* __restrict__ cut_ptrs,         // HistogramCuts::cut_ptrs_
    common::Span<FeatureType const> feature_types,
    size_t base_row,  // batch_row_begin
    size_t n_rows, size_t row_stride, std::uint32_t null_gidx_value) {
  auto irow = threadIdx.x + blockIdx.x * blockDim.x;
  auto cpr_fidx = threadIdx.y + blockIdx.y * blockDim.y;  // compressed fidx
  if (irow >= n_rows || cpr_fidx >= row_stride) {
    return;
  }
  auto row_length = static_cast<decltype(cpr_fidx)>(row_ptrs[irow + 1] - row_ptrs[irow]);
  std::uint32_t bin = null_gidx_value;

  // When treating a sparse matrix as dense, we need to write null values in between valid
  // values. But we don't know where to write if the feature index is not recorded for a
  // missing value. Here we use binary search to ensure `cpr_fidx` is the same as `fidx`.
  if (kDenseCompressed && !HasNoMissing) {
    auto row_beg = entries + row_ptrs[irow] - row_ptrs[0];
    auto row_end = entries + row_ptrs[irow + 1] - row_ptrs[0];
    auto it = thrust::make_transform_iterator(thrust::make_counting_iterator(0ul),
                                              [=](std::size_t i) { return row_beg[i].index; });
    auto it_end = it + cuda::std::distance(row_beg, row_end);
    auto res_it = thrust::lower_bound(thrust::seq, it, it_end, cpr_fidx);
    if (res_it == it_end || cpr_fidx != *res_it) {
      wr.AtomicWriteSymbol(buffer, bin, (irow + base_row) * row_stride + cpr_fidx);
      return;
    }
    cpr_fidx = cuda::std::distance(it, res_it);
    SPAN_CHECK(cpr_fidx < row_length);
  }

  if (cpr_fidx < row_length) {
    // We are using sub-batch of a SparsePage, need to account for the first offset within
    // the sub-batch.
    //
    // The block.y idx is calculated using row_stride, which is the longest row. We can
    // use `compressed_fidx` to fully index the sparse page row.
    Entry entry = entries[row_ptrs[irow] - row_ptrs[0] + cpr_fidx];

    bst_feature_t fidx = entry.index;
    float fvalue = entry.fvalue;
    // {feature_cuts, n_cuts} forms the array of cuts of the current `feature'.
    float const* feature_cuts = &cuts[cut_ptrs[fidx]];
    auto n_cuts = cut_ptrs[fidx + 1] - cut_ptrs[fidx];

    bool is_cat = common::IsCat(feature_types, fidx);
    // Assigning the bin in current entry.
    // S.t.: fvalue < feature_cuts[bin]
    bin = std::numeric_limits<decltype(bin)>::max();
    if (is_cat) {
      auto it =
          dh::MakeTransformIterator<int>(feature_cuts, [](float v) { return common::AsCat(v); });
      bin = thrust::lower_bound(thrust::seq, it, it + n_cuts, common::AsCat(fvalue)) - it;
    } else {
      bin = thrust::upper_bound(thrust::seq, feature_cuts, feature_cuts + n_cuts, fvalue) -
            feature_cuts;
    }

    if (bin >= n_cuts) {
      bin = n_cuts - 1;
    }
    if (!kDenseCompressed) {
      // Sparse data, use the compressed fidx.  Add the number of bins in previous
      // features since we can't compress it based on feature-local index.
      bin += cut_ptrs[fidx];
    } else {
      // Write to the actual fidx for dense data.
      cpr_fidx = fidx;
    }
  }
  // Write to the gidx buffer for non-missing values.
  wr.AtomicWriteSymbol(buffer, bin, (irow + base_row) * row_stride + cpr_fidx);
}

// Calculate the number of symbols for the compressed ellpack. Similar to what the CPU
// implementation does, we compress the dense data by subtracting the bin values with the
// starting bin of its feature if it's dense. In addition, we treat the data as dense if
// there's no compression to be made by using ellpack.
[[nodiscard]] EllpackPageImpl::Info CalcNumSymbols(
    Context const* ctx, bst_idx_t row_stride, bool is_dense,
    std::shared_ptr<common::HistogramCuts const> cuts) {
  // Return the total number of symbols (total number of bins plus 1 for missing)
  // The null value equals the total number of bins.
  bst_idx_t n_symbols = cuts->TotalBins() + 1;
  if (n_symbols == 1) {  // Empty DMatrix
    return {static_cast<bst_feature_t>(0), n_symbols};
  }

  bst_idx_t n_features = cuts->NumFeatures();
  cuts->cut_ptrs_.SetDevice(ctx->Device());
  common::Span<std::uint32_t const> dptrs = cuts->cut_ptrs_.ConstDeviceSpan();
  using PtrT = typename decltype(dptrs)::value_type;

  // Calculate the number of required symbols if we treat the data as dense.
  PtrT n_symbols_dense{0};
  CUDAContext const* cuctx = ctx->CUDACtx();
  auto it = dh::MakeTransformIterator<PtrT>(
      thrust::make_counting_iterator(1ul),
      [=] XGBOOST_DEVICE(std::size_t i) { return dptrs[i] - dptrs[i - 1]; });
  CHECK_GE(dptrs.size(), 2);
  auto max_it = thrust::max_element(cuctx->CTP(), it, it + dptrs.size() - 1);
  dh::CachingDeviceUVector<PtrT> max_element(1);
  auto d_me = max_element.data();
  dh::LaunchN(1, cuctx->Stream(), [=] XGBOOST_DEVICE(std::size_t i) { d_me[i] = *max_it; });
  dh::safe_cuda(cudaMemcpyAsync(&n_symbols_dense, d_me, sizeof(PtrT), cudaMemcpyDeviceToHost,
                                cuctx->Stream()));
  cuctx->Stream().Sync();
  // Decide the type of the data.
  CHECK_LE(row_stride, n_features);
  if (is_dense) {
    // No missing, hence no null value, hence no + 1 symbol.
    LOG(INFO) << "Ellpack is dense.";
    return {n_features, n_symbols_dense};
  } else if (n_features == row_stride) {
    // Treat the ellpack as dense if we can save memory.
    LOG(INFO) << "Ellpack is relatively dense.";
    return {n_features, n_symbols_dense + 1};  // +1 for missing value (null in ellpack)
  } else {
    LOG(INFO) << "Ellpack is sparse.";
    return {row_stride, n_symbols};
  }
}

// Construct an ELLPACK matrix with the given number of empty rows.
EllpackPageImpl::EllpackPageImpl(Context const* ctx,
                                 std::shared_ptr<common::HistogramCuts const> cuts, bool is_dense,
                                 bst_idx_t row_stride, bst_idx_t n_rows)
    : cuts_{std::move(cuts)},
      is_dense{is_dense},
      n_rows{n_rows},
      info{CalcNumSymbols(ctx, row_stride, is_dense, this->cuts_)} {
  monitor_.Init("ellpack_page");
  curt::SetDevice(ctx->Ordinal());
  this->cuts_->SetDevice(ctx->Device());

  this->InitCompressedData(ctx);
}

EllpackPageImpl::EllpackPageImpl(Context const* ctx,
                                 std::shared_ptr<common::HistogramCuts const> cuts,
                                 const SparsePage& page, bool is_dense, size_t row_stride,
                                 common::Span<FeatureType const> feature_types)
    : cuts_{std::move(cuts)},
      is_dense{is_dense},
      n_rows{page.Size()},
      info{CalcNumSymbols(ctx, row_stride, is_dense, this->cuts_)} {
  monitor_.Init("ellpack_page");
  curt::SetDevice(ctx->Ordinal());
  this->cuts_->SetDevice(ctx->Device());

  this->InitCompressedData(ctx);
  this->CreateHistIndices(ctx, page, feature_types);
}

// Construct an ELLPACK matrix in memory.
EllpackPageImpl::EllpackPageImpl(Context const* ctx, DMatrix* p_fmat, const BatchParam& param)
    // Create the quantile sketches for the dmatrix and initialize HistogramCuts.
    : cuts_{param.hess.empty()
                ? std::make_shared<common::HistogramCuts>(
                      common::DeviceSketch(ctx, p_fmat, param.max_bin))
                : std::make_shared<common::HistogramCuts>(
                      common::DeviceSketchWithHessian(ctx, p_fmat, param.max_bin, param.hess))},
      is_dense{p_fmat->IsDense()},
      n_rows{p_fmat->Info().num_row_},
      info{CalcNumSymbols(ctx, GetRowStride(p_fmat), p_fmat->IsDense(), this->cuts_)} {
  monitor_.Init("ellpack_page");
  curt::SetDevice(ctx->Ordinal());

  this->InitCompressedData(ctx);

  p_fmat->Info().feature_types.SetDevice(ctx->Device());
  auto ft = p_fmat->Info().feature_types.ConstDeviceSpan();
  CHECK(p_fmat->SingleColBlock());
  for (auto const& page : p_fmat->GetBatches<SparsePage>()) {
    this->CreateHistIndices(ctx, page, ft);
  }
}

template <typename AdapterBatchT, typename IterT>
struct WriteCompressedEllpackFunctor {
  WriteCompressedEllpackFunctor(common::CompressedByteT* buffer,
                                const common::CompressedBufferWriter& writer, AdapterBatchT batch,
                                EllpackAccessorImpl<IterT> accessor,
                                common::Span<FeatureType const> feature_types,
                                const data::IsValidFunctor& is_valid)
      : d_buffer(buffer),
        writer(writer),
        batch(std::move(batch)),
        accessor(std::move(accessor)),
        feature_types(std::move(feature_types)),
        is_valid(is_valid) {}

  common::CompressedByteT* d_buffer;
  common::CompressedBufferWriter writer;
  AdapterBatchT batch;
  EllpackAccessorImpl<IterT> accessor;
  common::Span<FeatureType const> feature_types;
  data::IsValidFunctor is_valid;

  // Tuple[0] = The row index of the input, used as a key to define segments
  // Tuple[1] = Scanned flags of valid elements for each row
  // Tuple[2] = The index in the input data
  using Tuple = thrust::tuple<bst_idx_t, bst_idx_t, bst_idx_t>;

  template <bool kIsDenseCompressed>
  __device__ void Write(data::COOTuple const& e, bst_idx_t out_position) {
    bst_bin_t bin_idx = 0;
    if (common::IsCat(feature_types, e.column_idx)) {
      bin_idx = accessor.template SearchBin<true>(e.value, e.column_idx);
    } else {
      bin_idx = accessor.template SearchBin<false>(e.value, e.column_idx);
    }
    if constexpr (kIsDenseCompressed) {
      bin_idx -= accessor.feature_segments[e.column_idx];
    }
    writer.AtomicWriteSymbol(d_buffer, bin_idx, out_position);
  }
  // Used for dense or as dense data.
  __device__ void operator()(bst_idx_t i) {
    auto e = batch.GetElement(i);
    if (is_valid(e)) {
      this->Write<true>(e, i);
    } else {
      writer.AtomicWriteSymbol(d_buffer, accessor.NullValue(), i);
    }
  }
  // Used for sparse data.
  __device__ size_t operator()(Tuple const& out) {
    auto e = batch.GetElement(thrust::get<2>(out));
    if (is_valid(e)) {
      // -1 because the scan is inclusive
      size_t output_position = accessor.row_stride * e.row_idx + thrust::get<1>(out) - 1;
      this->Write<false>(e, output_position);
    }
    return 0;
  }
};

template <typename Tuple>
struct TupleScanOp {
  __device__ Tuple operator()(Tuple a, Tuple b) {
    // Key equal
    if (thrust::get<0>(a) == thrust::get<0>(b)) {
      thrust::get<1>(b) += thrust::get<1>(a);
      return b;
    }
    // Not equal
    return b;
  }
};

// Here the data is already correctly ordered and simply needs to be compacted
// to remove missing data
template <bool kIsDenseCompressed, typename AdapterBatchT>
void CopyDataToEllpack(Context const* ctx, const AdapterBatchT& batch,
                       common::Span<FeatureType const> feature_types, EllpackPageImpl* dst,
                       float missing) {
  data::IsValidFunctor is_valid(missing);
  bool valid = data::NoInfInData(ctx, batch, is_valid);
  CHECK(valid) << error::InfInData();

  auto cnt = thrust::make_counting_iterator(0llu);
  auto n_symbols = dst->NumSymbols();
  common::CompressedBufferWriter writer{n_symbols};
  auto d_compressed_buffer = dst->gidx_buffer.data();

  auto get_ridx = [=] __device__(std::size_t idx) {
    return batch.GetElement(idx).row_idx;
  };  // NOLINT
  auto get_is_valid = [=] __device__(std::size_t idx) -> std::size_t {
    return is_valid(batch.GetElement(idx));
  };
  dst->Visit(ctx, {}, [&](auto&& device_accessor) {
    using IterT = typename std::remove_reference_t<decltype(device_accessor)>::IterType;
    // We redirect the scan output into this functor to do the actual writing
    using Tuple = typename WriteCompressedEllpackFunctor<AdapterBatchT, IterT>::Tuple;
    dh::TypedDiscard<Tuple> discard;
    WriteCompressedEllpackFunctor<AdapterBatchT, IterT> functor{
        d_compressed_buffer, writer, batch, device_accessor, feature_types, is_valid};
    // For dense compressed data, we can simply copy the data with the input position.
    if (kIsDenseCompressed) {
      CHECK(batch.NumRows() == 0 || batch.NumCols() == dst->info.row_stride);
      thrust::for_each_n(ctx->CUDACtx()->CTP(), cnt, dst->Size() * dst->info.row_stride, functor);
      return;
    }

    // Some witchcraft happens here.
    //
    // The goal is to copy valid elements out of the input to an ELLPACK matrix with a given
    // row stride, using no extra working memory Standard stream compaction needs to be
    // modified to do this, so we manually define a segmented stream compaction via
    // operators on an inclusive scan. The output of this inclusive scan is fed to a custom
    // function which works out the correct output position
    auto key_iter = dh::MakeTransformIterator<size_t>(cnt, get_ridx);
    auto value_iter = dh::MakeTransformIterator<size_t>(cnt, get_is_valid);

    auto key_value_index_iter =
        thrust::make_zip_iterator(thrust::make_tuple(key_iter, value_iter, cnt));
    thrust::transform_output_iterator<decltype(functor), decltype(discard)> out(discard, functor);
    common::InclusiveScan(ctx, key_value_index_iter, out, TupleScanOp<Tuple>{}, batch.Size());
  });
}

void WriteNullValues(Context const* ctx, EllpackPageImpl* dst,
                     common::Span<size_t const> row_counts) {
  // Write the null values
  auto null = dst->NullValue();
  common::CompressedBufferWriter writer(dst->NumSymbols());
  auto d_compressed_buffer = dst->gidx_buffer.data();
  auto row_stride = dst->info.row_stride;
  auto n = row_stride * dst->n_rows;
  dh::LaunchN(n, ctx->CUDACtx()->Stream(), [=] __device__(bst_idx_t idx) mutable {
    size_t row_idx = idx / row_stride;
    size_t row_offset = idx % row_stride;
    if (row_offset >= row_counts[row_idx]) {
      writer.AtomicWriteSymbol(d_compressed_buffer, null, idx);
    }
  });
}

template <typename AdapterBatch>
EllpackPageImpl::EllpackPageImpl(Context const* ctx, AdapterBatch batch, float missing,
                                 bool is_dense, common::Span<bst_idx_t const> row_counts,
                                 common::Span<FeatureType const> feature_types,
                                 bst_idx_t row_stride, bst_idx_t n_rows,
                                 std::shared_ptr<common::HistogramCuts const> cuts)
    : EllpackPageImpl{ctx, cuts, is_dense, row_stride, n_rows} {
  curt::SetDevice(ctx->Ordinal());

  if (this->IsDenseCompressed()) {
    CopyDataToEllpack<true>(ctx, batch, feature_types, this, missing);
  } else {
    CopyDataToEllpack<false>(ctx, batch, feature_types, this, missing);
    WriteNullValues(ctx, this, row_counts);
  }
}

#define ELLPACK_BATCH_SPECIALIZE(__BATCH_T)                                                  \
  template EllpackPageImpl::EllpackPageImpl(                                                 \
      Context const* ctx, __BATCH_T batch, float missing, bool is_dense,                     \
      common::Span<bst_idx_t const> row_counts_span,                                         \
      common::Span<FeatureType const> feature_types, bst_idx_t row_stride, bst_idx_t n_rows, \
      std::shared_ptr<common::HistogramCuts const> cuts);

ELLPACK_BATCH_SPECIALIZE(data::CudfAdapterBatch)
ELLPACK_BATCH_SPECIALIZE(data::EncCudfAdapterBatch)
ELLPACK_BATCH_SPECIALIZE(data::CupyAdapterBatch)

#undef ELLPACK_BATCH_SPECIALIZE

namespace {
template <typename T>
void CopyGHistToEllpack(Context const* ctx, GHistIndexMatrix const& page,
                        common::Span<bst_idx_t const> d_row_ptr, bst_idx_t row_stride,
                        bst_bin_t null, bst_idx_t n_symbols,
                        common::Span<bst_feature_t const> d_cut_ptrs,
                        common::CompressedByteT* d_compressed_buffer) {
  dh::device_vector<uint8_t> data(page.index.begin(), page.index.end());
  auto d_data = dh::ToSpan(data);

  // GPU employs the same dense compression as CPU, no need to handle page.index.Offset()
  common::CompressedBufferWriter writer{n_symbols};
  auto cuctx = ctx->CUDACtx();

  bool dense_compress = row_stride == page.Features() && !page.IsDense();
  auto n_samples = page.Size();
  auto cnt = thrust::make_counting_iterator(0ul);
  auto ptr = reinterpret_cast<T const*>(d_data.data());
  auto fn = [=] __device__(std::size_t i) mutable {
    auto [ridx, fidx] = linalg::UnravelIndex(i, n_samples, row_stride);
    auto r_begin = d_row_ptr[ridx];
    auto r_end = d_row_ptr[ridx + 1];
    auto r_size = r_end - r_begin;

    bst_bin_t bin_idx;
    if (dense_compress) {
      auto f_begin = d_cut_ptrs[fidx];
      auto f_end = d_cut_ptrs[fidx + 1];
      // CPU gidx is not compressed, can be used for binary search.
      bin_idx = common::BinarySearchBin(r_begin, r_end, ptr, f_begin, f_end);
      if (bin_idx == -1) {
        bin_idx = null;
      } else {
        bin_idx -= d_cut_ptrs[fidx];
      }
    } else if (fidx >= r_size) {
      bin_idx = null;
    } else {
      bin_idx = ptr[r_begin + fidx];
    }

    writer.AtomicWriteSymbol(d_compressed_buffer, bin_idx, i);
  };
  thrust::for_each_n(cuctx->CTP(), cnt, row_stride * page.Size(), fn);
}
}  // anonymous namespace

EllpackPageImpl::EllpackPageImpl(Context const* ctx, GHistIndexMatrix const& page,
                                 common::Span<FeatureType const> ft)
    : cuts_{[&] {
        auto cuts = std::make_shared<common::HistogramCuts>(page.cut);
        cuts->SetDevice(ctx->Device());
        return cuts;
      }()},
      is_dense{page.IsDense()},
      base_rowid{page.base_rowid},
      n_rows{page.Size()},
      info{CalcNumSymbols(
          ctx,
          [&] {
            if (page.Size() == 0) {
              return static_cast<typename decltype(page.row_ptr)::value_type>(0);
            }
            CHECK_GE(page.row_ptr.size(), 2);
            auto it = common::MakeIndexTransformIter(
                [&](bst_idx_t i) { return page.row_ptr[i + 1] - page.row_ptr[i]; });
            return *std::max_element(it, it + page.Size());
          }(),
          page.IsDense(), cuts_)} {
  this->monitor_.Init("ellpack_page");
  CHECK(ctx->IsCUDA());
  this->InitCompressedData(ctx);

  // copy gidx
  common::CompressedByteT* d_compressed_buffer = gidx_buffer.data();
  dh::device_vector<size_t> row_ptr(page.row_ptr.size());
  auto d_row_ptr = dh::ToSpan(row_ptr);
  dh::safe_cuda(cudaMemcpyAsync(d_row_ptr.data(), page.row_ptr.data(), d_row_ptr.size_bytes(),
                                cudaMemcpyHostToDevice, ctx->CUDACtx()->Stream()));

  this->monitor_.Start("CopyGHistToEllpack");
  this->Visit(ctx, ft, [&](auto&& accessor) {
    common::DispatchBinType(page.index.GetBinTypeSize(), [&](auto t) {
      using T = decltype(t);
      CopyGHistToEllpack<T>(ctx, page, d_row_ptr, this->info.row_stride, accessor.NullValue(),
                            this->NumSymbols(), this->cuts_->cut_ptrs_.ConstDeviceSpan(),
                            d_compressed_buffer);
    });
  });
  this->monitor_.Stop("CopyGHistToEllpack");
}

EllpackPageImpl::~EllpackPageImpl() noexcept(false) = default;

// A functor that copies the data from one EllpackPage to another.
template <typename IterT>
struct CopyPage {
  common::CompressedBufferWriter cbw;
  common::CompressedByteT* dst_data_d;
  IterT src_iterator_d;
  // The number of elements to skip.
  size_t offset;

  CopyPage(EllpackPageImpl* dst, EllpackAccessorImpl<IterT> src, size_t offset)
      : cbw{dst->NumSymbols()},
        dst_data_d{dst->gidx_buffer.data()},
        src_iterator_d{src.gidx_iter},
        offset{offset} {}

  __device__ void operator()(std::size_t element_id) {
    cbw.AtomicWriteSymbol(dst_data_d, src_iterator_d[element_id], element_id + offset);
  }
};

// Copy the data from the given EllpackPage to the current page.
bst_idx_t EllpackPageImpl::Copy(Context const* ctx, EllpackPageImpl const* page, bst_idx_t offset) {
  monitor_.Start(__func__);
  bst_idx_t n_elements = page->n_rows * page->info.row_stride;
  CHECK_NE(this, page);
  CHECK_EQ(this->info.row_stride, page->info.row_stride);
  CHECK_EQ(this->NumSymbols(), page->NumSymbols());
  CHECK_GE(this->n_rows * this->info.row_stride, offset + n_elements);
  page->Visit(ctx, {}, [&](auto&& src) {
    thrust::for_each_n(ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul), n_elements,
                       CopyPage{this, src, offset});
  });
  monitor_.Stop(__func__);
  return n_elements;
}

void EllpackPageImpl::SetCuts(std::shared_ptr<common::HistogramCuts const> cuts) {
  cuts_ = std::move(cuts);
}

// Initialize the buffer to stored compressed features.
void EllpackPageImpl::InitCompressedData(Context const* ctx) {
  monitor_.Start(__func__);
  auto num_symbols = this->NumSymbols();
  // Required buffer size for storing data matrix in ELLPack format.
  std::size_t compressed_size_bytes = common::CompressedBufferWriter::CalculateBufferSize(
      this->info.row_stride * this->n_rows, num_symbols);
  auto init = static_cast<common::CompressedByteT>(0);
  gidx_buffer = common::MakeFixedVecWithCudaMalloc(ctx, compressed_size_bytes, init);
  monitor_.Stop(__func__);
}

// Compress a CSR page into ELLPACK.
void EllpackPageImpl::CreateHistIndices(Context const* ctx, const SparsePage& row_batch,
                                        common::Span<FeatureType const> feature_types) {
  if (row_batch.Size() == 0) {
    return;
  }

  this->monitor_.Start(__func__);
  auto null_gidx_value = this->NullValue();

  auto const& offset_vec = row_batch.offset.ConstHostVector();

  // bin and compress entries in batches of rows
  size_t gpu_batch_nrows =
      std::min(curt::TotalMemory() / (16 * this->info.row_stride * sizeof(Entry)),
               static_cast<size_t>(row_batch.Size()));

  size_t gpu_nbatches = common::DivRoundUp(row_batch.Size(), gpu_batch_nrows);
  auto writer = common::CompressedBufferWriter{this->NumSymbols()};
  auto gidx_buffer_data = gidx_buffer.data();

  for (size_t gpu_batch = 0; gpu_batch < gpu_nbatches; ++gpu_batch) {
    size_t batch_row_begin = gpu_batch * gpu_batch_nrows;
    size_t batch_row_end = std::min((gpu_batch + 1) * gpu_batch_nrows, row_batch.Size());
    size_t batch_nrows = batch_row_end - batch_row_begin;

    const auto ent_cnt_begin = offset_vec[batch_row_begin];
    const auto ent_cnt_end = offset_vec[batch_row_end];

    /*! \brief row offset in SparsePage (the input data). */
    using OffT = typename std::remove_reference_t<decltype(offset_vec)>::value_type;
    dh::DeviceUVector<OffT> row_ptrs(batch_nrows + 1);
    auto size =
        std::distance(offset_vec.data() + batch_row_begin, offset_vec.data() + batch_row_end + 1);
    dh::safe_cuda(cudaMemcpyAsync(row_ptrs.data(), offset_vec.data() + batch_row_begin,
                                  size * sizeof(OffT), cudaMemcpyDefault,
                                  ctx->CUDACtx()->Stream()));

    // number of entries in this batch.
    size_t n_entries = ent_cnt_end - ent_cnt_begin;
    dh::DeviceUVector<Entry> entries_d(n_entries);
    // copy data entries to device.
    if (row_batch.data.DeviceCanRead()) {
      auto const& d_data = row_batch.data.ConstDeviceSpan();
      dh::safe_cuda(cudaMemcpyAsync(entries_d.data(), d_data.data() + ent_cnt_begin,
                                    n_entries * sizeof(Entry), cudaMemcpyDefault,
                                    ctx->CUDACtx()->Stream()));
    } else {
      const std::vector<Entry>& data_vec = row_batch.data.ConstHostVector();
      dh::safe_cuda(cudaMemcpyAsync(entries_d.data(), data_vec.data() + ent_cnt_begin,
                                    n_entries * sizeof(Entry), cudaMemcpyDefault,
                                    ctx->CUDACtx()->Stream()));
    }

    const dim3 block3(32, 8, 1);  // 256 threads
    const dim3 grid3(common::DivRoundUp(batch_nrows, block3.x),
                     common::DivRoundUp(this->info.row_stride, block3.y), 1);
    auto launcher = [&](auto kernel) {
      this->Visit(ctx, {}, [&](auto&& device_accessor) {
        dh::LaunchKernel{grid3, block3, 0, ctx->CUDACtx()->Stream()}(  // NOLINT
            kernel, writer, gidx_buffer_data, row_ptrs.data(), entries_d.data(),
            device_accessor.gidx_fvalue_map.data(), device_accessor.feature_segments, feature_types,
            batch_row_begin, batch_nrows, this->info.row_stride, null_gidx_value);
      });
    };
    if (this->IsDense()) {
      launcher(CompressBinEllpackKernel<true, true>);
    } else {
      if (this->IsDenseCompressed()) {
        launcher(CompressBinEllpackKernel<false, true>);
      } else {
        launcher(CompressBinEllpackKernel<false, false>);
      }
    }
  }
  this->monitor_.Stop(__func__);
}

// Return the number of rows contained in this page.
[[nodiscard]] bst_idx_t EllpackPageImpl::Size() const { return n_rows; }

[[nodiscard]] std::size_t EllpackPageImpl::MemCostBytes() const {
  return this->gidx_buffer.size_bytes() + sizeof(this->is_dense) + sizeof(this->n_rows) +
         sizeof(this->base_rowid) + sizeof(this->info) + this->d_gidx_buffer.size_bytes();
}

[[nodiscard]] EllpackAccessor EllpackPageImpl::GetDeviceEllpack(
    Context const* ctx, common::Span<FeatureType const> feature_types) const {
  // The compress iterator reads at least 5 bytes. The `CalculateBufferSize` method should
  // guarantee that.
  CHECK_GE(this->gidx_buffer.size_bytes() + this->d_gidx_buffer.size_bytes(), 5);
  auto null = this->NullValue();
  if (d_gidx_buffer.empty()) {
    auto iter = common::CompressedIterator<std::uint32_t>{gidx_buffer.data(), this->NumSymbols()};
    return EllpackDeviceAccessor{
        ctx,  this->cuts_, this->info.row_stride, this->base_rowid, this->n_rows,
        iter, null,        this->IsDense(),       feature_types};
  } else {
    auto iter = common::DoubleCompressedIter<std::uint32_t>{
        gidx_buffer.data(), gidx_buffer.size_bytes(), d_gidx_buffer.data(), this->NumSymbols()};
    return DoubleEllpackAccessor{
        ctx,  this->cuts_, this->info.row_stride, this->base_rowid, this->n_rows,
        iter, null,        this->IsDense(),       feature_types};
  }
}

[[nodiscard]] EllpackAccessor EllpackPageImpl::GetHostEllpack(
    Context const* ctx, std::vector<common::CompressedByteT>* h_gidx_buffer,
    common::Span<FeatureType const> feature_types) const {
  CHECK_GE(this->gidx_buffer.size_bytes() + this->d_gidx_buffer.size_bytes(), 5);
  auto null = this->NullValue();

  h_gidx_buffer->resize(this->gidx_buffer.size() + this->d_gidx_buffer.size());
  if (!this->gidx_buffer.empty()) {
    dh::safe_cuda(cudaMemcpyAsync(h_gidx_buffer->data(), this->gidx_buffer.data(),
                                  this->gidx_buffer.size_bytes(), cudaMemcpyDefault,
                                  ctx->CUDACtx()->Stream()));
  }

  if (!d_gidx_buffer.empty()) {
    auto dst = h_gidx_buffer->data() + this->gidx_buffer.size_bytes();
    auto src = d_gidx_buffer.data();
    dh::safe_cuda(cudaMemcpyAsync(dst, src, this->d_gidx_buffer.size_bytes(), cudaMemcpyDefault,
                                  ctx->CUDACtx()->Stream()));

    auto iter = common::DoubleCompressedIter<std::uint32_t>{
        h_gidx_buffer->data(), gidx_buffer.size_bytes(), dst, this->NumSymbols()};
    return DoubleEllpackAccessor{
        ctx,  this->cuts_, this->info.row_stride, this->base_rowid, this->n_rows,
        iter, null,        this->IsDense(),       feature_types};
  }

  auto iter = common::CompressedIterator<std::uint32_t>{h_gidx_buffer->data(), this->NumSymbols()};
  Context cpu_ctx;
  auto sctx = ctx->IsCPU() ? ctx : &cpu_ctx;
  return EllpackDeviceAccessor{
      sctx, this->cuts_, this->info.row_stride, this->base_rowid, this->n_rows,
      iter, null,        this->IsDense(),       feature_types};
}

namespace {
template <typename Accessor>
struct CntOp {
  Accessor d_acc;
  explicit CntOp(Accessor d_acc) : d_acc{std::move(d_acc)} {}
  XGBOOST_DEVICE auto operator()(std::size_t i) { return d_acc.gidx_iter[i]; }
};
template <typename Accessor>
struct NotNullOp {
  Accessor d_acc;
  explicit NotNullOp(Accessor d_acc) : d_acc{std::move(d_acc)} {}

  template <typename T>
  XGBOOST_DEVICE auto operator()(T gidx) -> bool {
    return gidx != d_acc.NullValue();
  }
};
}  // namespace

[[nodiscard]] bst_idx_t EllpackPageImpl::NumNonMissing(
    Context const* ctx, common::Span<FeatureType const> feature_types) const {
  if (this->IsDense()) {
    return this->n_rows * this->info.row_stride;
  }
  return this->Visit(ctx, feature_types, [&](auto&& d_acc) -> bst_idx_t {
    auto it = thrust::make_transform_iterator(thrust::make_counting_iterator(0ull), CntOp{d_acc});
    return thrust::count_if(ctx->CUDACtx()->CTP(), it, it + d_acc.row_stride * d_acc.n_rows,
                            NotNullOp{d_acc});
  });
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page.cuh <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */
#ifndef XGBOOST_DATA_ELLPACK_PAGE_CUH_
#define XGBOOST_DATA_ELLPACK_PAGE_CUH_

#include <thrust/binary_search.h>

#include <limits>  // for numeric_limits

#include "../common/categorical.h"
#include "../common/compressed_iterator.h"
#include "../common/device_helpers.cuh"
#include "../common/hist_util.h"
#include "../common/ref_resource_view.h"  // for RefResourceView
#include "ellpack_page.h"
#include "xgboost/data.h"

namespace xgboost {
/**
 * @brief Struct for accessing and manipulating an ELLPACK matrix on the device.
 *
 * Does not own the underlying memory and may be trivially copied into kernels.
 */
template <typename IterT>
struct EllpackAccessorImpl {
 private:
  /**
   * @brief Stores the null value and whether the matrix is dense. The `IsDense` is stored in the
   * first bit of this value.
   */
  bst_idx_t null_value_;

  constexpr static auto Ind() { return static_cast<bst_idx_t>(1); }
  constexpr static std::size_t NullShift() { return sizeof(null_value_) * 8 - Ind(); }

 public:
  using IterType = IterT;

 public:
  /** @brief Row length for ELLPACK, equal to number of features when the data is dense. */
  bst_idx_t row_stride;
  /** @brief Starting index of the rows. Used for external memory. */
  bst_idx_t base_rowid;
  /** @brief Number of rows in this batch. */
  bst_idx_t n_rows;
  /** @brief Number of features in this page. */
  bst_feature_t n_features;
  /** @brief Acessor for the gradient index. */
  IterType gidx_iter;
  /** @brief Histogram cut pointers. Size equals to (number of features + 1). */
  std::uint32_t const* feature_segments;
  /** @brief Histogram cut values. Size equals to (bins per feature * number of features). */
  common::Span<const float> gidx_fvalue_map;
  /** @brief Type of each feature, categorical or numerical. */
  common::Span<const FeatureType> feature_types;

  EllpackAccessorImpl() = delete;
  EllpackAccessorImpl(Context const* ctx, std::shared_ptr<const common::HistogramCuts> cuts,
                      bst_idx_t row_stride, bst_idx_t base_rowid, bst_idx_t n_rows,
                      IterType gidx_iter, bst_idx_t null_value, bool is_dense,
                      common::Span<FeatureType const> feature_types)
      : null_value_{null_value},
        row_stride{row_stride},
        base_rowid{base_rowid},
        n_rows{n_rows},
        n_features{cuts->NumFeatures()},
        gidx_iter{gidx_iter},
        feature_types{feature_types} {
    if (ctx->IsCUDA()) {
      gidx_fvalue_map = cuts->cut_values_.ConstDeviceSpan();
      feature_segments = cuts->cut_ptrs_.ConstDevicePointer();
    } else {
      gidx_fvalue_map = cuts->cut_values_.ConstHostSpan();
      feature_segments = cuts->cut_ptrs_.ConstHostPointer();
    }

    if (is_dense) {
      static_assert(NullShift() == 63);
      CHECK(!IsDense());
      this->null_value_ |= (Ind() << NullShift());
    }
  }

  [[nodiscard]] XGBOOST_HOST_DEV_INLINE bool IsDense() const {
    return (this->null_value_ >> NullShift()) != 0;
  }
  [[nodiscard]] XGBOOST_HOST_DEV_INLINE bool IsDenseCompressed() const {
    return this->row_stride == this->NumFeatures();
  }
  /**
   * @brief Given a row index and a feature index, returns the corresponding bin index.
   *
   * Uses binary search for look up.
   *
   * @tparam global_ridx Whether the row index is global to all ellpack batches or it's
   *                     local to the current batch.
   *
   * @return -1 if it's a missing value.
   */
  template <bool global_ridx = true>
  [[nodiscard]] __device__ bst_bin_t GetBinIndex(bst_idx_t ridx, std::size_t fidx) const {
    if (global_ridx) {
      ridx -= base_rowid;
    }
    auto row_begin = row_stride * ridx;
    if (!this->IsDenseCompressed()) {
      // binary search returns -1 if it's missing
      auto row_end = row_begin + row_stride;
      bst_bin_t gidx = common::BinarySearchBin(row_begin, row_end, gidx_iter,
                                               feature_segments[fidx], feature_segments[fidx + 1]);
      return gidx;
    }
    bst_bin_t gidx = gidx_iter[row_begin + fidx];
    if (gidx == static_cast<bst_bin_t>(this->NullValue())) {
      // Missing value in a dense ellpack
      return -1;
    }
    // Dense ellpack
    gidx += this->feature_segments[fidx];
    return gidx;
  }
  /**
   * @brief Find a bin to place the value in. Used during construction of the Ellpack.
   */
  template <bool is_cat>
  [[nodiscard]] __device__ bst_bin_t SearchBin(float value, std::size_t fidx) const {
    auto beg = feature_segments[fidx];
    auto end = feature_segments[fidx + 1];
    bst_bin_t gidx = 0;
    if (is_cat) {
      auto it = dh::MakeTransformIterator<bst_cat_t>(gidx_fvalue_map.cbegin(),
                                                     [](float v) { return common::AsCat(v); });
      gidx = thrust::lower_bound(thrust::seq, it + beg, it + end, common::AsCat(value)) - it;
    } else {
      auto it = thrust::upper_bound(thrust::seq, gidx_fvalue_map.cbegin() + beg,
                                    gidx_fvalue_map.cbegin() + end, value);
      gidx = it - gidx_fvalue_map.cbegin();
    }

    if (gidx == static_cast<bst_bin_t>(end)) {
      gidx -= 1;
    }
    return gidx;
  }

  [[nodiscard]] __device__ float GetFvalue(bst_idx_t ridx, size_t fidx) const {
    auto gidx = GetBinIndex(ridx, fidx);
    if (gidx == -1) {
      return std::numeric_limits<float>::quiet_NaN();
    }
    return gidx_fvalue_map[gidx];
  }
  [[nodiscard]] XGBOOST_HOST_DEV_INLINE bst_idx_t NullValue() const {
    return this->null_value_ & ((Ind() << NullShift()) - Ind());
  }
  [[nodiscard]] XGBOOST_HOST_DEV_INLINE bst_idx_t NumBins() const { return gidx_fvalue_map.size(); }
  [[nodiscard]] XGBOOST_HOST_DEV_INLINE bst_idx_t NumRows() const { return n_rows; }
  [[nodiscard]] XGBOOST_HOST_DEV_INLINE size_t NumFeatures() const { return n_features; }
};

using EllpackDeviceAccessor = EllpackAccessorImpl<common::CompressedIterator<std::uint32_t>>;

using DoubleEllpackAccessor = EllpackAccessorImpl<common::DoubleCompressedIter<std::uint32_t>>;

/**
 * @brief The ellpack accessor uses different graident index iterator to facilitate
 *        external memory training.
 */
using EllpackAccessor = std::variant<EllpackDeviceAccessor, DoubleEllpackAccessor>;

class GHistIndexMatrix;

/**
 * @brief This is either an Ellpack format matrix or a dense matrix.
 *
 * When there's no compression can be made by using ellpack, we use this structure as a
 * simple dense matrix. For dense matrix, we can provide extra compression by counting the
 * histogram bin for each feature instead of for the entire dataset.
 */
class EllpackPageImpl {
 public:
  /**
   * @brief Default constructor.
   *
   * This is used in the external memory case. An empty ELLPACK page is constructed with its content
   * set later by the reader.
   */
  EllpackPageImpl();

  /**
   * @brief Constructor from existing ellpack matrics.
   *
   * This is used in the sampling case. The ELLPACK page is constructed from an existing
   * Ellpack page and the given number of rows.
   */
  EllpackPageImpl(Context const* ctx, std::shared_ptr<common::HistogramCuts const> cuts,
                  bool is_dense, bst_idx_t row_stride, bst_idx_t n_rows);
  /**
   * @brief Constructor used for external memory with DMatrix.
   */
  EllpackPageImpl(Context const* ctx, std::shared_ptr<common::HistogramCuts const> cuts,
                  const SparsePage& page, bool is_dense, size_t row_stride,
                  common::Span<FeatureType const> feature_types);

  /**
   * @brief Constructor from an existing DMatrix.
   *
   * This is used in the in-memory case. The ELLPACK page is constructed from an existing DMatrix
   * in CSR format.
   */
  explicit EllpackPageImpl(Context const* ctx, DMatrix* dmat, const BatchParam& parm);
  /**
   * @brief Constructor for Quantile DMatrix using an adapter.
   */
  template <typename AdapterBatch>
  explicit EllpackPageImpl(Context const* ctx, AdapterBatch batch, float missing, bool is_dense,
                           common::Span<bst_idx_t const> row_counts_span,
                           common::Span<FeatureType const> feature_types, bst_idx_t row_stride,
                           bst_idx_t n_rows, std::shared_ptr<common::HistogramCuts const> cuts);
  /**
   * @brief Constructor from an existing CPU gradient index.
   */
  explicit EllpackPageImpl(Context const* ctx, GHistIndexMatrix const& page,
                           common::Span<FeatureType const> ft);

  EllpackPageImpl(EllpackPageImpl const& that) = delete;
  EllpackPageImpl& operator=(EllpackPageImpl const& that) = delete;

  EllpackPageImpl(EllpackPageImpl&& that) = default;
  EllpackPageImpl& operator=(EllpackPageImpl&& that) = default;

  ~EllpackPageImpl() noexcept(false);

  /**
   * @brief Copy the elements of the given ELLPACK page into this page.
   *
   * @param ctx The GPU context.
   * @param page The ELLPACK page to copy from.
   * @param offset The number of elements to skip before copying.
   * @returns The number of elements copied.
   */
  bst_idx_t Copy(Context const* ctx, EllpackPageImpl const* page, bst_idx_t offset);

  /** @return Number of instances in the page. */
  [[nodiscard]] bst_idx_t Size() const;

  /** @brief Set the base row id for this page. */
  void SetBaseRowId(std::size_t row_id) { base_rowid = row_id; }

  [[nodiscard]] common::HistogramCuts const& Cuts() const { return *cuts_; }
  [[nodiscard]] std::shared_ptr<common::HistogramCuts const> CutsShared() const { return cuts_; }
  void SetCuts(std::shared_ptr<common::HistogramCuts const> cuts);
  /**
   * @brief Fully dense, there's not a single missing value.
   */
  [[nodiscard]] bool IsDense() const { return this->is_dense; }
  /**
   * @brief Stored as a dense matrix, but there might be missing values.
   */
  [[nodiscard]] bool IsDenseCompressed() const {
    return this->cuts_->NumFeatures() == this->info.row_stride;
  }

  /** @return Estimation of memory cost of this page. */
  [[nodiscard]] std::size_t MemCostBytes() const;

  /**
   * @brief Return the total number of symbols (total number of bins plus 1 for not
   *        found).
   */
  [[nodiscard]] auto NumSymbols() const { return this->info.n_symbols; }
  void SetNumSymbols(bst_idx_t n_symbols) { this->info.n_symbols = n_symbols; }
  /**
   * @brief Get the value used to represent missing.
   */
  [[nodiscard]] bst_idx_t NullValue() const {
    return this->IsDense() ? this->NumSymbols() : this->NumSymbols() - 1;
  }
  /**
   * @brief Copy basic shape from another page.
   */
  void CopyInfo(EllpackPageImpl const* page) {
    CHECK_NE(this, page);
    this->n_rows = page->Size();
    this->is_dense = page->IsDense();
    this->info.row_stride = page->info.row_stride;
    this->SetBaseRowId(page->base_rowid);
    this->SetNumSymbols(page->NumSymbols());
  }
  /**
   * @brief Get an accessor backed by the device storage.
   */
  EllpackAccessor GetDeviceEllpack(Context const* ctx,
                                   common::Span<FeatureType const> feature_types = {}) const;
  /**
   * @brief Get an accessor backed by the host storage.
   *
   * @param h_gidx_buffer A buffer used as the backing storage of the accessor.
   *
   * @return An accessor variant.
   */
  EllpackAccessor GetHostEllpack(Context const* ctx,
                                 std::vector<common::CompressedByteT>* h_gidx_buffer,
                                 common::Span<FeatureType const> feature_types = {}) const;
  /**
   * @brief Vistor pattern.
   *
   * @param fn A callable that accepts both variants of the ellpack accessor.
   *
   * @return An accessor variant.
   */
  template <typename Fn>
  decltype(auto) Visit(Context const* ctx, common::Span<FeatureType const> feature_types,
                       Fn&& fn) const {
    auto acc = this->GetDeviceEllpack(ctx, feature_types);
    return std::visit(std::forward<Fn>(fn), acc);
  }
  /**
   * @brief Vistor pattern with a host accessor.
   *
   * @param h_gidx_buffer A buffer used as the backing storage of the accessor.
   * @param fn A callable that accepts both variants of the ellpack accessor.
   */
  template <typename Fn>
  decltype(auto) VisitOnHost(Context const* ctx,
                             std::vector<common::CompressedByteT>* h_gidx_buffer,
                             common::Span<FeatureType const> feature_types, Fn&& fn) const {
    auto acc = this->GetHostEllpack(ctx, h_gidx_buffer, feature_types);
    return std::visit(std::forward<Fn>(fn), acc);
  }
  // helper for visit that doesn't need the raw data.
  template <typename Fn>
  decltype(auto) VisitOnHost(Context const* ctx, Fn&& fn) const {
    common::Span<FeatureType const> feature_types;
    std::vector<common::CompressedByteT> h_gidx_buffer;
    auto acc = this->GetHostEllpack(ctx, &h_gidx_buffer, feature_types);
    return std::visit(std::forward<Fn>(fn), acc);
  }
  /**
   * @brief Calculate the number of non-missing values.
   */
  [[nodiscard]] bst_idx_t NumNonMissing(Context const* ctx,
                                        common::Span<FeatureType const> feature_types) const;

 private:
  /**
   * @brief Compress a single page of CSR data into ELLPACK.
   *
   * @param row_batch The CSR page.
   */
  void CreateHistIndices(Context const* ctx, const SparsePage& row_batch,
                         common::Span<FeatureType const> feature_types);
  /**
   * @brief Initialize the buffer to store compressed features.
   */
  void InitCompressedData(Context const* ctx);

  std::shared_ptr<common::HistogramCuts const> cuts_;

 public:
  bool is_dense{false};

  bst_idx_t base_rowid{0};
  bst_idx_t n_rows{0};
  /**
   * @brief Index of the gradient histogram, which is stored in ELLPACK format.
   *
   * This can be backed by various storage types.
   */
  common::RefResourceView<common::CompressedByteT> gidx_buffer;
  /**
   * @brief Second buffer. Used for external memory where we might have a part of the
   * cache in device and another part of the cache in host.
   *
   * This buffer is optional. It must be on device if not empty.
   */
  common::RefResourceView<common::CompressedByteT const> d_gidx_buffer;
  /**
   * @brief Compression infomation.
   */
  struct Info {
    /** @brief Row length for ELLPACK. */
    bst_idx_t row_stride{0};
    /** @brief The number of unique bins including missing. */
    bst_idx_t n_symbols{0};
  } info;

 private:
  common::Monitor monitor_;
};

[[nodiscard]] inline bst_idx_t GetRowStride(DMatrix* dmat) {
  if (dmat->IsDense()) {
    return dmat->Info().num_col_;
  }

  bst_idx_t row_stride = 0;
  for (const auto& batch : dmat->GetBatches<SparsePage>()) {
    const auto& row_offset = batch.offset.ConstHostVector();
    for (auto i = 1ull; i < row_offset.size(); i++) {
      row_stride = std::max(row_stride, static_cast<size_t>(row_offset[i] - row_offset[i - 1]));
    }
  }
  return row_stride;
}

[[nodiscard]] EllpackPageImpl::Info CalcNumSymbols(
    Context const* ctx, bst_idx_t row_stride, bool is_dense,
    std::shared_ptr<common::HistogramCuts const> cuts);
}  // namespace xgboost

#endif  // XGBOOST_DATA_ELLPACK_PAGE_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page.h <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#ifndef XGBOOST_DATA_ELLPACK_PAGE_H_
#define XGBOOST_DATA_ELLPACK_PAGE_H_

#include <memory>  // for unique_ptr

#include "../common/hist_util.h"  // for HistogramCuts
#include "xgboost/context.h"      // for Context
#include "xgboost/data.h"         // for DMatrix, BatchParam

namespace xgboost {
class EllpackPageImpl;
/**
 * @brief A page stored in ELLPACK format.
 *
 * This class uses the PImpl idiom (https://en.cppreference.com/w/cpp/language/pimpl) to avoid
 * including CUDA-specific implementation details in the header.
 *
 * See @ref EllpackPageImpl .
 */
class EllpackPage {
 public:
  /**
   * @brief Default constructor.
   *
   * This is used in the external memory case. An empty ELLPACK page is constructed with its content
   * set later by the reader.
   */
  EllpackPage();
  /**
   * @brief Constructor from an existing DMatrix.
   *
   * This is used in the in-memory case. The ELLPACK page is constructed from an existing DMatrix
   * in CSR format.
   */
  explicit EllpackPage(Context const* ctx, DMatrix* dmat, const BatchParam& param);

  ~EllpackPage() noexcept(false);

  EllpackPage(EllpackPage&& that);

  /*! \return Number of instances in the page. */
  [[nodiscard]] bst_idx_t Size() const;

  /*! \brief Set the base row id for this page. */
  void SetBaseRowId(std::size_t row_id);

  [[nodiscard]] const EllpackPageImpl* Impl() const { return impl_.get(); }
  EllpackPageImpl* Impl() { return impl_.get(); }

  [[nodiscard]] common::HistogramCuts const& Cuts() const;
  [[nodiscard]] bst_idx_t BaseRowId() const;

 private:
  std::unique_ptr<EllpackPageImpl> impl_;
};
}  // namespace xgboost
#endif  // XGBOOST_DATA_ELLPACK_PAGE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page_raw_format.cu <==
/**
 * Copyright 2019-2026, XGBoost contributors
 */
#include <dmlc/registry.h>

#include <cstddef>  // for size_t
#include <vector>   // for vector

#include "../common/cuda_context.cuh"       // for CUDAContext
#include "../common/cuda_stream.h"          // for Event
#include "../common/io.h"                   // for AlignedResourceReadStream, AlignedFileWriteStream
#include "../common/ref_resource_view.cuh"  // for MakeFixedVecWithCudaMalloc
#include "../common/ref_resource_view.h"    // for ReadVec, WriteVec
#include "ellpack_page.cuh"                 // for EllpackPage
#include "ellpack_page_raw_format.h"
#include "ellpack_page_source.h"

namespace xgboost::data {
DMLC_REGISTRY_FILE_TAG(ellpack_page_raw_format);

namespace {
// Function to support system without HMM or ATS
template <typename T>
[[nodiscard]] bool ReadDeviceVec(Context const* ctx, common::AlignedResourceReadStream* fi,
                                 common::RefResourceView<T>* vec) {
  xgboost_NVTX_FN_RANGE();

  std::uint64_t n{0};
  if (!fi->Read(&n)) {
    return false;
  }
  if (n == 0) {
    return true;
  }

  auto expected_bytes = sizeof(T) * n;

  auto [ptr, n_bytes] = fi->Consume(expected_bytes);
  if (n_bytes != expected_bytes) {
    return false;
  }

  *vec = common::MakeFixedVecWithCudaMalloc<T>(n);
  dh::safe_cuda(
      cudaMemcpyAsync(vec->data(), ptr, n_bytes, cudaMemcpyDefault, ctx->CUDACtx()->Stream()));
  return true;
}
}  // namespace

#define RET_IF_NOT(expr) \
  if (!(expr)) {         \
    return false;        \
  }

[[nodiscard]] bool EllpackPageRawFormat::Read(EllpackPage* page,
                                              common::AlignedResourceReadStream* fi) {
  xgboost_NVTX_FN_RANGE();
  auto* impl = page->Impl();

  RET_IF_NOT(fi->Read(&impl->n_rows));
  RET_IF_NOT(fi->Read(&impl->is_dense));
  RET_IF_NOT(fi->Read(&impl->info.row_stride));

  if (this->param_.prefetch_copy || !has_hmm_ats_) {
    RET_IF_NOT(ReadDeviceVec(ctx_, fi, &impl->gidx_buffer));
  } else {
    RET_IF_NOT(common::ReadVec(fi, &impl->gidx_buffer));
  }
  RET_IF_NOT(fi->Read(&impl->base_rowid));
  bst_idx_t n_symbols{0};
  RET_IF_NOT(fi->Read(&n_symbols));
  impl->SetNumSymbols(n_symbols);

  impl->SetCuts(this->cuts_);

  ctx_->CUDACtx()->Stream().Sync();
  return true;
}

[[nodiscard]] std::size_t EllpackPageRawFormat::Write(EllpackPage const& page,
                                                      common::AlignedFileWriteStream* fo) {
  xgboost_NVTX_FN_RANGE();

  std::size_t bytes{0};
  auto* impl = page.Impl();
  bytes += fo->Write(impl->n_rows);
  bytes += fo->Write(impl->is_dense);
  bytes += fo->Write(impl->info.row_stride);
  std::vector<common::CompressedByteT> h_gidx_buffer;
  // write data into the h_gidx_buffer
  [[maybe_unused]] auto h_accessor = impl->GetHostEllpack(ctx_, &h_gidx_buffer);
  bytes += common::WriteVec(fo, h_gidx_buffer);
  bytes += fo->Write(impl->base_rowid);
  bytes += fo->Write(impl->NumSymbols());

  ctx_->CUDACtx()->Stream().Sync();
  return bytes;
}

[[nodiscard]] bool EllpackPageRawFormat::Read(EllpackPage* page, EllpackHostCacheStream* fi) const {
  xgboost_NVTX_FN_RANGE_C(252, 198, 3);

  auto* impl = page->Impl();
  CHECK(this->cuts_->cut_values_.DeviceCanRead());

  auto stream = ctx_->CUDACtx()->Stream();

  auto dispatch = [&] {
    fi->Read(ctx_, page, this->param_.prefetch_copy || !this->has_hmm_ats_);
    impl->SetCuts(this->cuts_);
  };

  if (ConsoleLogger::GlobalVerbosity() == ConsoleLogger::LogVerbosity::kDebug) {
    curt::Event start{false}, stop{false};
    float milliseconds = 0;
    start.Record(stream);

    dispatch();

    stop.Record(stream);
    stop.Sync();
    dh::safe_cuda(cudaEventElapsedTime(&milliseconds, start, stop));
    double n_bytes = page->Impl()->MemCostBytes();
    double tp = (n_bytes / static_cast<double>((1ul << 30))) * 1000.0 / milliseconds;
    LOG(DEBUG) << "Ellpack " << __func__ << " throughput:" << tp << "GB/s";
  } else {
    dispatch();
  }

  stream.Sync();

  return true;
}

[[nodiscard]] std::size_t EllpackPageRawFormat::Write(EllpackPage const& page,
                                                      EllpackHostCacheStream* fo) const {
  xgboost_NVTX_FN_RANGE_C(3, 252, 198);

  bool new_page = fo->Write(ctx_, page);
  ctx_->CUDACtx()->Stream().Sync();

  if (new_page) {
    auto cache = fo->Share();
    return cache->SizeBytes(cache->Size() - 1);  // last page
  } else {
    return InvalidPageSize();
  }
}

#undef RET_IF_NOT
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page_raw_format.h <==
/**
 * Copyright 2019-2024, XGBoost contributors
 */
#pragma once

#include <cstddef>  // for size_t
#include <memory>   // for shared_ptr
#include <utility>  // for move

#include "../common/io.h"        // for AlignedResourceReadStream
#include "sparse_page_writer.h"  // for SparsePageFormat
#include "xgboost/data.h"        // for EllpackPage

#if !defined(XGBOOST_USE_CUDA)
#include "../common/common.h"  // for AssertGPUSupport
#endif                         // !defined(XGBOOST_USE_CUDA)`

namespace xgboost::common {
class HistogramCuts;
}

namespace xgboost::data {

class EllpackHostCacheStream;

class EllpackPageRawFormat : public SparsePageFormat<EllpackPage> {
  std::shared_ptr<common::HistogramCuts const> cuts_;
  DeviceOrd device_;
  BatchParam param_;
  // Supports CUDA HMM or ATS
  bool has_hmm_ats_{false};
  Context const* ctx_;

 public:
  explicit EllpackPageRawFormat(Context const* ctx,
                                std::shared_ptr<common::HistogramCuts const> cuts, DeviceOrd device,
                                BatchParam param, bool has_hmm_ats)
      : cuts_{std::move(cuts)},
        device_{device},
        param_{std::move(param)},
        has_hmm_ats_{has_hmm_ats},
        ctx_{ctx} {}
  [[nodiscard]] bool Read(EllpackPage* page, common::AlignedResourceReadStream* fi) override;
  [[nodiscard]] std::size_t Write(EllpackPage const& page,
                                  common::AlignedFileWriteStream* fo) override;

  [[nodiscard]] bool Read(EllpackPage* page, EllpackHostCacheStream* fi) const;
  [[nodiscard]] std::size_t Write(EllpackPage const& page, EllpackHostCacheStream* fo) const;
};

#if !defined(XGBOOST_USE_CUDA)
inline bool EllpackPageRawFormat::Read(EllpackPage*, common::AlignedResourceReadStream*) {
  common::AssertGPUSupport();
  return false;
}

inline std::size_t EllpackPageRawFormat::Write(const EllpackPage&,
                                               common::AlignedFileWriteStream*) {
  common::AssertGPUSupport();
  return 0;
}
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page_source.cu <==
/**
 * Copyright 2019-2026, XGBoost contributors
 */
#include <algorithm>  // for max
#include <cstddef>    // for size_t
#include <cstdint>    // for int8_t, uint64_t, uint32_t
#include <memory>     // for shared_ptr, make_unique, make_shared
#include <numeric>    // for accumulate
#include <utility>    // for move

#include "../common/common.h"                // for HumanMemUnit, safe_cuda
#include "../common/cuda_dr_utils.h"         // for CUDA_HW_DECOM_AVAILABLE
#include "../common/cuda_rt_utils.h"         // for SetDevice, GetDrVersionGlobal
#include "../common/cuda_stream.h"           // for StreamRef, DefaultStream, Event
#include "../common/cuda_stream_pool.h"      // for StreamPool
#include "../common/device_compression.cuh"  // for CompressSnappy, MakeSnappyDecomprMgr
#include "../common/device_helpers.cuh"      // for CurrentDevice
#include "../common/numa_topo.h"             // for NumaMemCanCross, GetNumaMemBind
#include "../common/ref_resource_view.cuh"   // for MakeFixedVecWithCudaMalloc
#include "../common/resource.cuh"            // for PrivateCudaMmapConstStream
#include "../common/transform_iterator.h"    // for MakeIndexTransformIter
#include "batch_utils.h"                     // for HostRatioIsAuto
#include "ellpack_page.cuh"                  // for EllpackPageImpl
#include "ellpack_page.h"                    // for EllpackPage
#include "ellpack_page_source.h"
#include "proxy_dmatrix.cuh"  // for DispatchAny
#include "xgboost/base.h"     // for bst_idx_t

namespace xgboost::data {
namespace {
// Can we use hardware decompression?
[[nodiscard]] bool CanUseHwDecomp(EllpackPageImpl const* page, bool allow_fallback) {
#if defined(CUDA_HW_DECOM_AVAILABLE) && defined(XGBOOST_USE_NVCOMP)
  // We use it only for sparse pages.
  return !page->IsDenseCompressed() && (dc::GetGlobalDeStatus().avail || allow_fallback);
#else
  (void)allow_fallback;
  (void)page;
  return false;
#endif
}
}  // namespace

/**
 * Cache
 */
EllpackMemCache::EllpackMemCache(EllpackCacheInfo cinfo, std::int32_t n_workers)
    : cache_mapping{std::move(cinfo.cache_mapping)},
      buffer_bytes{std::move(cinfo.buffer_bytes)},
      buffer_rows{std::move(cinfo.buffer_rows)},
      cache_host_ratio{cinfo.cache_host_ratio},
      hw_decomp_ratio{cinfo.hw_decomp_ratio},
      allow_decomp_fallback{cinfo.allow_decomp_fallback},
      streams{std::make_unique<curt::StreamPool>(n_workers)},
      pool{[] {
#if defined(__linux__)
        std::int32_t major = -1, minor = -1;
        curt::GetDrVersionGlobal(&major, &minor);
        if ((major >= 12 && minor >= 5) || major > 12) {
          return std::make_shared<dc::HostPinnedMemPool>();
        }
        return std::shared_ptr<dc::HostPinnedMemPool>{nullptr};
#else
        return std::shared_ptr<dc::HostPinnedMemPool>{nullptr};
#endif
      }()} {
  CHECK_EQ(buffer_bytes.size(), buffer_rows.size());
  CHECK(!detail::HostRatioIsAuto(this->cache_host_ratio));
  CHECK_GE(this->cache_host_ratio, 0.0) << error::CacheHostRatioInvalid();
  CHECK_LE(this->cache_host_ratio, 1.0) << error::CacheHostRatioInvalid();
}

EllpackMemCache::~EllpackMemCache() = default;

[[nodiscard]] std::size_t EllpackMemCache::SizeBytes() const noexcept(true) {
  auto it = common::MakeIndexTransformIter([&](auto i) { return this->SizeBytes(i); });
  using T = std::iterator_traits<decltype(it)>::value_type;
  return std::accumulate(it, it + this->Size(), static_cast<T>(0));
}

[[nodiscard]] std::size_t EllpackMemCache::DeviceSizeBytes() const noexcept(true) {
  auto it =
      common::MakeIndexTransformIter([&](auto i) { return this->d_pages.at(i).size_bytes(); });
  using T = std::iterator_traits<decltype(it)>::value_type;
  return std::accumulate(it, it + this->Size(), static_cast<T>(0));
}

[[nodiscard]] std::size_t EllpackMemCache::SizeBytes(std::size_t i) const noexcept(true) {
  return this->h_pages.at(i)->MemCostBytes() + this->d_pages.at(i).size_bytes() +
         this->c_pages.at(i).first.DecompressedBytes();
}

[[nodiscard]] std::size_t EllpackMemCache::GidxSizeBytes(std::size_t i) const noexcept(true) {
  return this->h_pages.at(i)->gidx_buffer.size_bytes() + this->d_pages.at(i).size_bytes() +
         this->c_pages.at(i).first.DecompressedBytes();
}

[[nodiscard]] std::size_t EllpackMemCache::GidxSizeBytes() const noexcept(true) {
  auto it = common::MakeIndexTransformIter([&](auto i) { return this->GidxSizeBytes(i); });
  using T = std::iterator_traits<decltype(it)>::value_type;
  return std::accumulate(it, it + this->Size(), static_cast<T>(0));
}

[[nodiscard]] EllpackMemCache::PagePtr EllpackMemCache::At(std::int32_t k) const {
  auto const* h_ptr = this->h_pages.at(k).get();
  auto const* d_ptr = &this->d_pages.at(k);
  auto const* c_ptr = &this->c_pages.at(k);
  return std::make_tuple(h_ptr, d_ptr, c_ptr);
}

[[nodiscard]] EllpackMemCache::PageRef EllpackMemCache::Back() {
  auto& h_ref = this->h_pages.back();
  auto& d_ref = this->d_pages.back();
  auto& c_ref = this->c_pages.back();
  return {h_ref, d_ref, c_ref};
}

/**
 * Cache stream.
 */
class EllpackHostCacheStreamImpl {
  std::shared_ptr<EllpackMemCache> cache_;
  std::int32_t ptr_{0};

 public:
  explicit EllpackHostCacheStreamImpl(std::shared_ptr<EllpackMemCache> cache)
      : cache_{std::move(cache)} {}

  auto Share() const { return this->cache_; }

  void Seek(bst_idx_t offset_bytes) {
    std::size_t n_bytes{0};
    std::int32_t k{-1};
    for (std::size_t i = 0, n = cache_->h_pages.size(); i < n; ++i) {
      if (n_bytes == offset_bytes) {
        k = i;
        break;
      }
      n_bytes += this->cache_->SizeBytes(i);
    }
    if (offset_bytes == n_bytes && k == -1) {
      k = this->cache_->h_pages.size();  // seek end
    }
    CHECK_NE(k, -1) << "Invalid offset:" << offset_bytes;
    ptr_ = k;
  }

  [[nodiscard]] bool Write(Context const* ctx, EllpackPage const& page) {
    auto impl = page.Impl();

    this->cache_->sizes_orig.push_back(page.Impl()->MemCostBytes());
    auto orig_ptr = this->cache_->sizes_orig.size() - 1;

    CHECK_LT(orig_ptr, this->cache_->NumBatchesOrig());
    auto cache_idx = this->cache_->cache_mapping.at(orig_ptr);
    // Wrap up the previous page if this is a new page, or this is the last page.
    auto new_page = cache_idx == this->cache_->h_pages.size();
    // Last page expected from the user.
    auto last_page = (orig_ptr + 1) == this->cache_->NumBatchesOrig();

    bool const no_concat = this->cache_->NoConcat();

    auto cache_host_ratio = this->cache_->cache_host_ratio;
    CHECK_GE(cache_host_ratio, 0) << error::CacheHostRatioInvalid();
    CHECK_LE(cache_host_ratio, 1) << error::CacheHostRatioInvalid();

    // Get the size of the host cache.
    auto get_host_nbytes = [&](EllpackPageImpl const* old_impl) {
      // Special handling due to floating points.
      if (this->cache_->cache_host_ratio == 1.0) {
        return old_impl->gidx_buffer.size_bytes();
      }
      if (this->cache_->cache_host_ratio == 0.0) {
        return static_cast<std::size_t>(0);
      }
      // Calculate based on the `cache_host_ratio` parameter.
      auto n_bytes =
          std::max(static_cast<std::size_t>(old_impl->gidx_buffer.size_bytes() * cache_host_ratio),
                   std::size_t{1});
      return n_bytes;
    };

    // Finish writing a (concatenated) cache page.
    auto commit_page = [&](EllpackPageImpl const* old_impl) {
      CHECK_EQ(old_impl->gidx_buffer.Resource()->Type(), common::ResourceHandler::kCudaMalloc);
      auto new_impl = std::make_unique<EllpackPageImpl>();
      new_impl->CopyInfo(old_impl);

      // Split the cache into host cache, compressed host cache, and the device cache. We
      // use the decompression engine only for sparse data.
      auto n_bytes = get_host_nbytes(old_impl);
      CHECK_LE(n_bytes, old_impl->gidx_buffer.size_bytes());
      std::size_t n_h_bytes = n_bytes, n_comp_bytes = 0;
      bool can_use_hw = CanUseHwDecomp(old_impl, this->cache_->allow_decomp_fallback);
      if (can_use_hw) {
        // FIXME(jiamingy): The decomp_ratio is not exposed to the user and we don't yet
        // have auto configuration for this parameter. We can make it more flexible. More
        // profiling is needed.
        bool specified = std::isnan(this->cache_->hw_decomp_ratio);
        auto hw_decomp_ratio = specified ? 0.4f : this->cache_->hw_decomp_ratio;
        CHECK_LE(hw_decomp_ratio, 1.0);
        CHECK_GE(hw_decomp_ratio, 0.0);
        n_comp_bytes = n_bytes * hw_decomp_ratio;
        n_h_bytes = n_bytes - n_comp_bytes;
      }
      CHECK_EQ(n_bytes, n_h_bytes + n_comp_bytes);

      // Normal host cache
      new_impl->gidx_buffer =
          common::MakeFixedVecWithPinnedMalloc<common::CompressedByteT>(n_h_bytes);
      if (n_h_bytes > 0) {
        dh::safe_cuda(cudaMemcpyAsync(new_impl->gidx_buffer.data(), old_impl->gidx_buffer.data(),
                                      n_h_bytes, cudaMemcpyDefault));
      }

      // Compressed host cache
      dh::DeviceUVector<std::uint8_t> tmp;
      dc::CuMemParams c_out;
      std::size_t constexpr kChunkSize = 1ul << 21;
      auto params = dc::CompressSnappy(
          ctx, old_impl->gidx_buffer.ToSpan().subspan(n_h_bytes, n_comp_bytes), &tmp, kChunkSize);
      common::RefResourceView<std::uint8_t> c_buf = dc::CoalesceCompressedBuffersToHost(
          ctx->CUDACtx()->Stream(), this->cache_->pool, params, tmp, &c_out);
      auto c_page = dc::MakeSnappyDecomprMgr(ctx->CUDACtx()->Stream(), this->cache_->pool,
                                             std::move(c_out), c_buf.ToSpan());
      CHECK_EQ(c_page.DecompressedBytes() + new_impl->gidx_buffer.size_bytes(), n_bytes);

      // Device cache
      auto remaining = old_impl->gidx_buffer.size_bytes() - n_bytes;
      auto d_page = common::MakeFixedVecWithCudaMalloc<common::CompressedByteT>(remaining);
      if (remaining > 0) {
        dh::safe_cuda(cudaMemcpyAsync(d_page.data(), old_impl->gidx_buffer.data() + n_bytes,
                                      remaining, cudaMemcpyDefault));
      }
      CHECK_LE(new_impl->gidx_buffer.size(), old_impl->gidx_buffer.size());
      CHECK_EQ(new_impl->MemCostBytes() + d_page.size_bytes() + c_page.DecompressedBytes(),
               old_impl->MemCostBytes());
      LOG(INFO) << "Create cache page with size:"
                << common::HumanMemUnit(new_impl->MemCostBytes() + d_page.size_bytes() +
                                        c_page.DecompressedBytes());
      return std::make_tuple(std::move(new_impl), std::move(d_page),
                             std::make_pair(std::move(c_page), std::move(c_buf)));
    };

    if (no_concat) {
      CHECK(new_page);
      auto old_impl = page.Impl();
      auto [commited, d_page, c_page] = commit_page(old_impl);

      this->cache_->offsets.push_back(old_impl->n_rows * old_impl->info.row_stride);
      this->cache_->h_pages.emplace_back(std::move(commited));
      this->cache_->d_pages.emplace_back(std::move(d_page));
      this->cache_->c_pages.emplace_back(std::move(c_page));
      return new_page;
    }

    if (new_page) {
      if (!this->cache_->h_pages.empty()) {
        // Need to wrap up the previous page.
        // Replace the previous page (on device) with a new page on host.
        this->cache_->Back() = commit_page(this->cache_->h_pages.back().get());
      }
      // Push a new page
      auto n_bytes = this->cache_->buffer_bytes.at(this->cache_->h_pages.size());
      auto n_samples = this->cache_->buffer_rows.at(this->cache_->h_pages.size());
      auto new_impl = std::make_unique<EllpackPageImpl>(ctx, impl->CutsShared(), impl->IsDense(),
                                                        impl->info.row_stride, n_samples);
      new_impl->SetBaseRowId(impl->base_rowid);
      new_impl->SetNumSymbols(impl->NumSymbols());
      new_impl->gidx_buffer =
          common::MakeFixedVecWithCudaMalloc<common::CompressedByteT>(ctx, n_bytes, 0);
      auto offset = new_impl->Copy(ctx, impl, 0);

      this->cache_->offsets.push_back(offset);

      // Make sure we can always access the back of the vectors
      this->cache_->h_pages.emplace_back(std::move(new_impl));
      this->cache_->d_pages.emplace_back();
      this->cache_->c_pages.emplace_back();
    } else {
      // Concatenate into the device pages even though `d_pages` and `c_pages` are
      // used. We split the page at the commit stage.
      CHECK(!this->cache_->h_pages.empty());
      CHECK_EQ(cache_idx, this->cache_->h_pages.size() - 1);
      auto& new_impl = this->cache_->h_pages.back();
      auto offset = new_impl->Copy(ctx, impl, this->cache_->offsets.back());
      this->cache_->offsets.back() += offset;
    }

    // No need to copy if it's already in device.
    if (last_page) {
      this->cache_->Back() = commit_page(this->cache_->h_pages.back().get());
    }

    CHECK_EQ(this->cache_->h_pages.size(), this->cache_->d_pages.size());
    CHECK_EQ(this->cache_->h_pages.size(), this->cache_->c_pages.size());
    return new_page;
  }

  void Read(Context const* ctx, EllpackPage* out, bool prefetch_copy) const {
    CHECK_EQ(this->cache_->h_pages.size(), this->cache_->d_pages.size());
    CHECK_EQ(this->cache_->h_pages.size(), this->cache_->c_pages.size());
    auto [h_page, d_page, c_page] = this->cache_->At(this->ptr_);
    // Skip copy if the full page is on device
    bool on_device = (h_page->gidx_buffer.empty() && c_page->first.Empty()) && !d_page->empty();

    auto out_impl = out->Impl();
    // We can't access a compressed page directly.
    if (!c_page->first.Empty()) {
      prefetch_copy = true;
    }

    LOG(DEBUG) << "On device: " << on_device << ", prefetch copy:" << prefetch_copy
               << ", compressed:" << (!c_page->first.Empty());
    if (on_device) {
      CHECK(h_page->gidx_buffer.empty());
      auto d_res = d_page->Resource();
      out_impl->gidx_buffer = common::RefResourceView<common::CompressedByteT>{
          d_res->DataAs<common::CompressedByteT>(), d_page->size(), d_res};
      CHECK(out_impl->d_gidx_buffer.empty());
    } else if (prefetch_copy) {
      // Copy the data in the same order as written
      // Normal host cache
      auto n_bytes = this->cache_->GidxSizeBytes(this->ptr_);
      out_impl->gidx_buffer = common::MakeFixedVecWithCudaMalloc<common::CompressedByteT>(n_bytes);
      if (!h_page->gidx_buffer.empty()) {
        dh::safe_cuda(cudaMemcpyAsync(out_impl->gidx_buffer.data(), h_page->gidx_buffer.data(),
                                      h_page->gidx_buffer.size_bytes(), cudaMemcpyDefault,
                                      ctx->CUDACtx()->Stream()));
      }
      // Compressed host cache
      if (!c_page->first.Empty()) {
        auto stream = this->cache_->streams->Next();
        auto out = out_impl->gidx_buffer.ToSpan().subspan(h_page->gidx_buffer.size_bytes(),
                                                          c_page->first.DecompressedBytes());
        dc::DecompressSnappy(stream, c_page->first, out, this->cache_->allow_decomp_fallback);
        curt::Event e;
        e.Record(stream);
        ctx->CUDACtx()->Stream().Wait(e);
      }
      // Device cache
      if (!d_page->empty()) {
        auto out = out_impl->gidx_buffer.ToSpan().subspan(h_page->gidx_buffer.size_bytes() +
                                                          c_page->first.DecompressedBytes());
        CHECK_EQ(out.size_bytes(), d_page->size_bytes());
        dh::safe_cuda(cudaMemcpyAsync(out.data(), d_page->data(), d_page->size_bytes(),
                                      cudaMemcpyDefault, ctx->CUDACtx()->Stream()));
      }
    } else {
      // Direct access
      auto h_res = h_page->gidx_buffer.Resource();
      CHECK(h_res->DataAs<common::CompressedByteT>() == h_page->gidx_buffer.data());
      out_impl->gidx_buffer = common::RefResourceView<common::CompressedByteT>{
          h_res->DataAs<common::CompressedByteT>(), h_page->gidx_buffer.size(), h_res};
      CHECK(out_impl->d_gidx_buffer.empty());
      if (!d_page->empty()) {
        out_impl->d_gidx_buffer = common::RefResourceView<common::CompressedByteT const>{
            d_page->data(), d_page->size(), d_page->Resource()};
      }
    }

    out_impl->CopyInfo(h_page);
  }
};

/**
 * EllpackHostCacheStream
 */
EllpackHostCacheStream::EllpackHostCacheStream(std::shared_ptr<EllpackMemCache> cache)
    : p_impl_{std::make_unique<EllpackHostCacheStreamImpl>(std::move(cache))} {}

EllpackHostCacheStream::~EllpackHostCacheStream() = default;

std::shared_ptr<EllpackMemCache const> EllpackHostCacheStream::Share() const {
  return p_impl_->Share();
}

void EllpackHostCacheStream::Seek(bst_idx_t offset_bytes) { this->p_impl_->Seek(offset_bytes); }

void EllpackHostCacheStream::Read(Context const* ctx, EllpackPage* page, bool prefetch_copy) const {
  this->p_impl_->Read(ctx, page, prefetch_copy);
}

[[nodiscard]] bool EllpackHostCacheStream::Write(Context const* ctx, EllpackPage const& page) {
  return this->p_impl_->Write(ctx, page);
}

/**
 * EllpackFormatPolicy
 */
template <typename S>
void EllpackFormatPolicy<S>::DestroyPage(std::shared_ptr<S>* page) const {
  if (page && ctx_) {
    ctx_->CUDACtx()->Stream().Sync();
  }
  page->reset();
}

template void EllpackFormatPolicy<EllpackPage>::DestroyPage(
    std::shared_ptr<EllpackPage>* page) const;

/**
 * EllpackCacheStreamPolicy
 */
template <typename S, template <typename> typename F>
[[nodiscard]] std::unique_ptr<typename EllpackCacheStreamPolicy<S, F>::WriterT>
EllpackCacheStreamPolicy<S, F>::CreateWriter(StringView, std::uint32_t iter) {
  if (!this->p_cache_) {
    CHECK(!detail::HostRatioIsAuto(this->CacheInfo().cache_host_ratio));
    CHECK_GE(this->CacheInfo().cache_host_ratio, 0.0);
    CHECK_LE(this->CacheInfo().cache_host_ratio, 1.0);
    constexpr std::int32_t kMaxGpuExtMemWorkers = 4;
    this->p_cache_ = std::make_unique<EllpackMemCache>(this->CacheInfo(), kMaxGpuExtMemWorkers);
  }
  auto fo = std::make_unique<EllpackHostCacheStream>(this->p_cache_);
  if (iter == 0) {
    CHECK(this->p_cache_->Empty());
  } else {
    fo->Seek(this->p_cache_->SizeBytes());
  }
  return fo;
}

template <typename S, template <typename> typename F>
[[nodiscard]] std::unique_ptr<typename EllpackCacheStreamPolicy<S, F>::ReaderT>
EllpackCacheStreamPolicy<S, F>::CreateReader(StringView, bst_idx_t offset, bst_idx_t) const {
  auto fi = std::make_unique<ReaderT>(this->p_cache_);
  fi->Seek(offset);
  return fi;
}

// Instantiation
template std::unique_ptr<
    typename EllpackCacheStreamPolicy<EllpackPage, EllpackFormatPolicy>::WriterT>
EllpackCacheStreamPolicy<EllpackPage, EllpackFormatPolicy>::CreateWriter(StringView name,
                                                                         std::uint32_t iter);

template std::unique_ptr<
    typename EllpackCacheStreamPolicy<EllpackPage, EllpackFormatPolicy>::ReaderT>
EllpackCacheStreamPolicy<EllpackPage, EllpackFormatPolicy>::CreateReader(StringView name,
                                                                         bst_idx_t offset,
                                                                         bst_idx_t length) const;

/**
 * EllpackMmapStreamPolicy
 */

template <typename S, template <typename> typename F>
[[nodiscard]] std::unique_ptr<typename EllpackMmapStreamPolicy<S, F>::ReaderT>
EllpackMmapStreamPolicy<S, F>::CreateReader(StringView name, bst_idx_t offset,
                                            bst_idx_t length) const {
  if (has_hmm_) {
    return std::make_unique<common::PrivateCudaMmapConstStream>(name, offset, length);
  } else {
    return std::make_unique<common::PrivateMmapConstStream>(name, offset, length);
  }
}

// Instantiation
template std::unique_ptr<
    typename EllpackMmapStreamPolicy<EllpackPage, EllpackFormatPolicy>::ReaderT>
EllpackMmapStreamPolicy<EllpackPage, EllpackFormatPolicy>::CreateReader(StringView name,
                                                                        bst_idx_t offset,
                                                                        bst_idx_t length) const;

void CalcCacheMapping(Context const* ctx, bool is_dense,
                      std::shared_ptr<common::HistogramCuts const> cuts,
                      std::int64_t min_cache_page_bytes, ExternalDataInfo const& ext_info,
                      bool is_validation, EllpackCacheInfo* cinfo) {
  CHECK(cinfo->param.Initialized()) << "Need to initialize scalar fields first.";
  auto ell_info = CalcNumSymbols(ctx, ext_info.row_stride, is_dense, cuts);

  /**
   * Configure the cache
   */
  // The total size of the cache.
  std::size_t n_cache_bytes = 0;
  for (std::size_t i = 0; i < ext_info.n_batches; ++i) {
    auto n_samples = ext_info.base_rowids.at(i + 1) - ext_info.base_rowids[i];
    auto n_bytes = common::CompressedBufferWriter::CalculateBufferSize(
        ext_info.row_stride * n_samples, ell_info.n_symbols);
    n_cache_bytes += n_bytes;
  }
  std::tie(cinfo->cache_host_ratio, min_cache_page_bytes) = detail::DftPageSizeHostRatio(
      n_cache_bytes, is_validation, cinfo->cache_host_ratio, min_cache_page_bytes);

  /**
   * Calculate the cache buffer size
   */
  std::vector<std::size_t> cache_bytes;
  std::vector<std::size_t> cache_mapping(ext_info.n_batches, 0);
  std::vector<std::size_t> cache_rows;

  for (std::size_t i = 0; i < ext_info.n_batches; ++i) {
    auto n_samples = ext_info.base_rowids[i + 1] - ext_info.base_rowids[i];
    auto n_bytes = common::CompressedBufferWriter::CalculateBufferSize(
        ext_info.row_stride * n_samples, ell_info.n_symbols);

    if (cache_bytes.empty()) {
      // Push the first page
      cache_bytes.push_back(n_bytes);
      cache_rows.push_back(n_samples);
    } else if (static_cast<decltype(min_cache_page_bytes)>(cache_bytes.back()) <
               min_cache_page_bytes) {
      // Concatenate to the previous page
      cache_bytes.back() += n_bytes;
      cache_rows.back() += n_samples;
    } else {
      // Push a new page
      cache_bytes.push_back(n_bytes);
      cache_rows.push_back(n_samples);
    }
    cache_mapping[i] = cache_bytes.size() - 1;
  }

  cinfo->cache_mapping = std::move(cache_mapping);
  cinfo->buffer_bytes = std::move(cache_bytes);
  cinfo->buffer_rows = std::move(cache_rows);

  // Directly store in device if there's only one batch.
  if (cinfo->NumBatchesCc() == 1) {
    cinfo->cache_host_ratio = 0.0;
  }

  LOG(INFO) << "`cache_host_ratio`=" << cinfo->cache_host_ratio
            << " `min_cache_page_bytes`=" << min_cache_page_bytes;
}

/**
 * EllpackPageSourceImpl
 */
template <typename F>
void EllpackPageSourceImpl<F>::Fetch() {
  curt::SetDevice(this->Device().ordinal);
  if (!this->ReadCache()) {
    if (this->Iter() != 0 && !this->sync_) {
      // source is initialized to be the 0th page during construction, so when count_ is 0
      // there's no need to increment the source.
      ++(*this->source_);
    }
    // This is not read from cache so we still need it to be synced with sparse page source.
    CHECK_EQ(this->Iter(), this->source_->Iter());
    auto const& csr = this->source_->Page();
    this->DestroyPage(&this->page_);
    this->page_.reset(new EllpackPage{});
    auto* impl = this->page_->Impl();
    if (this->GetCuts()->HasCategorical()) {
      CHECK(!this->feature_types_.empty());
    }
    *impl =
        EllpackPageImpl{this->Ctx(), this->GetCuts(), *csr, is_dense_, row_stride_, feature_types_};
    this->page_->SetBaseRowId(csr->base_rowid);
    LOG(INFO) << "Generated an Ellpack page with size: "
              << common::HumanMemUnit(impl->MemCostBytes())
              << " from a SparsePage with size:" << common::HumanMemUnit(csr->MemCostBytes());
    this->WriteCache();
  }
}

// Instantiation
template void
EllpackPageSourceImpl<DefaultFormatStreamPolicy<EllpackPage, EllpackFormatPolicy>>::Fetch();
template void
EllpackPageSourceImpl<EllpackCacheStreamPolicy<EllpackPage, EllpackFormatPolicy>>::Fetch();
template void
EllpackPageSourceImpl<EllpackMmapStreamPolicy<EllpackPage, EllpackFormatPolicy>>::Fetch();

/**
 * ExtEllpackPageSourceImpl
 */
template <typename F>
void ExtEllpackPageSourceImpl<F>::Fetch() {
  curt::SetDevice(this->Device().ordinal);
  if (!this->ReadCache()) {
    auto iter = this->source_->Iter();
    CHECK_EQ(this->Iter(), iter);
    cuda_impl::DispatchAny(proxy_, [this](auto const& value) {
      CHECK(this->proxy_->Ctx()->IsCUDA()) << "All batches must use the same device type.";
      proxy_->Info().feature_types.SetDevice(dh::GetDevice(this->ctx_));
      auto d_feature_types = proxy_->Info().feature_types.ConstDeviceSpan();
      auto n_samples = value.NumRows();
      if (this->GetCuts()->HasCategorical()) {
        CHECK(!d_feature_types.empty());
      }
      dh::device_vector<size_t> row_counts(n_samples + 1, 0);
      common::Span<size_t> row_counts_span(row_counts.data().get(), row_counts.size());
      bst_idx_t row_stride = GetRowCounts(this->ctx_, value, row_counts_span,
                                          dh::GetDevice(this->ctx_), this->missing_);
      CHECK_LE(row_stride, this->ext_info_.row_stride);
      this->DestroyPage(&this->page_);
      this->page_.reset(new EllpackPage{});
      *this->page_->Impl() = EllpackPageImpl{this->ctx_,
                                             value,
                                             this->missing_,
                                             this->info_->IsDense(),
                                             row_counts_span,
                                             d_feature_types,
                                             this->ext_info_.row_stride,
                                             n_samples,
                                             this->GetCuts()};
      this->info_->Extend(proxy_->Info(), false, true);
    });
    LOG(DEBUG) << "Generated an Ellpack page with size: "
               << common::HumanMemUnit(this->page_->Impl()->MemCostBytes())
               << " from an batch with estimated size: "
               << cuda_impl::DispatchAny<false>(proxy_, [](auto const& adapter) {
                    return common::HumanMemUnit(adapter->SizeBytes());
                  });
    this->page_->SetBaseRowId(this->ext_info_.base_rowids.at(iter));
    this->WriteCache();
  }
}

// Instantiation
template void
ExtEllpackPageSourceImpl<DefaultFormatStreamPolicy<EllpackPage, EllpackFormatPolicy>>::Fetch();
template void
ExtEllpackPageSourceImpl<EllpackCacheStreamPolicy<EllpackPage, EllpackFormatPolicy>>::Fetch();
template void
ExtEllpackPageSourceImpl<EllpackMmapStreamPolicy<EllpackPage, EllpackFormatPolicy>>::Fetch();

namespace detail {
void EllpackFormatCheckNuma(StringView msg) {
#if defined(__linux__)
  bool can_cross = common::NumaMemCanCross();
  std::uint32_t numa = 0;
  auto incorrect = [&numa] {
    std::uint32_t cpu = 0;
    return common::GetCpuNuma(&cpu, &numa) && static_cast<std::int32_t>(numa) != curt::GetNumaId();
  };

  if (can_cross && !common::GetNumaMemBind()) {
    LOG(WARNING) << "Running on a NUMA system without membind." << msg;
  } else if (can_cross && incorrect()) {
    LOG(WARNING) << "Incorrect NUMA CPU bind, CPU node:" << numa
                 << ", GPU node:" << curt::GetNumaId() << "." << msg;
  }
#else
  (void)msg;
#endif
}
}  // namespace detail
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page_source.h <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */

#ifndef XGBOOST_DATA_ELLPACK_PAGE_SOURCE_H_
#define XGBOOST_DATA_ELLPACK_PAGE_SOURCE_H_

#include <cstdint>  // for int32_t
#include <limits>   // for numeric_limits
#include <memory>   // for shared_ptr
#include <tuple>    // for tuple
#include <utility>  // for move
#include <vector>   // for vector

#include "../common/compressed_iterator.h"  // for CompressedByteT
#include "../common/cuda_rt_utils.h"        // for SupportsPageableMem, SupportsAts
#include "../common/device_compression.h"   // for SnappyDecomprMgr
#include "../common/hist_util.h"            // for HistogramCuts
#include "../common/ref_resource_view.h"    // for RefResourceView
#include "../data/batch_utils.h"            // for AutoHostRatio
#include "ellpack_page.h"                   // for EllpackPage
#include "ellpack_page_raw_format.h"        // for EllpackPageRawFormat
#include "sparse_page_source.h"             // for PageSourceIncMixIn
#include "xgboost/base.h"                   // for bst_idx_t
#include "xgboost/context.h"                // for DeviceOrd
#include "xgboost/data.h"                   // for BatchParam
#include "xgboost/span.h"                   // for Span

namespace xgboost::curt {
class StreamPool;
}
namespace xgboost::common::cuda_impl {
class HostPinnedMemPool;
}  // namespace xgboost::common::cuda_impl

namespace xgboost::data {
struct EllpackCacheInfo {
  BatchParam param;
  // The size ratio the host cache vs. the total cache
  double cache_host_ratio{::xgboost::cuda_impl::AutoHostRatio()};
  float missing{std::numeric_limits<float>::quiet_NaN()};
  // The ratio of the cache that can be compressed. Used for testing.
  float hw_decomp_ratio{std::numeric_limits<float>::quiet_NaN()};
  bool allow_decomp_fallback{false};
  std::vector<bst_idx_t> cache_mapping;
  std::vector<bst_idx_t> buffer_bytes;  // N bytes of the concatenated pages.
  std::vector<bst_idx_t> buffer_rows;   // The number of rows for each batch after concatenation.

  EllpackCacheInfo() = default;
  EllpackCacheInfo(BatchParam param, double h_ratio, float missing)
      : param{std::move(param)}, cache_host_ratio{h_ratio}, missing{missing} {}
  EllpackCacheInfo(BatchParam param, ExtMemConfig const& config)
      : param{std::move(param)},
        cache_host_ratio{config.cache_host_ratio},
        missing{config.missing},
        hw_decomp_ratio{config.hw_decomp_ratio},
        allow_decomp_fallback{config.allow_decomp_fallback} {}

  // Only effective for host-based cache.
  // The number of batches for the concatenated cache.
  [[nodiscard]] std::size_t NumBatchesCc() const { return this->buffer_rows.size(); }
};

// We need to decouple the storage and the view of the storage so that we can implement
// concurrent read. As a result, there are two classes, one for cache storage, another one
// for stream.
//
// This is a memory-based cache. It can be a mixed of the device memory and the host
// memory.
struct EllpackMemCache {
  // The host portion of each page.
  std::vector<std::unique_ptr<EllpackPageImpl>> h_pages;
  // The device portion of each page.
  using DPage = common::RefResourceView<common::CompressedByteT>;
  std::vector<DPage> d_pages;
  // Storage for decompression parameters and the compressed buffer.
  using CPage = std::pair<dc::SnappyDecomprMgr, common::RefResourceView<std::uint8_t>>;
  // Compressed host page.
  std::vector<CPage> c_pages;

  using PagePtr = std::tuple<EllpackPageImpl const*, DPage const*, CPage const*>;
  using PageRef = std::tuple<std::unique_ptr<EllpackPageImpl>&, DPage&, CPage&>;

  std::vector<std::size_t> offsets;
  // Size of each batch before concatenation.
  std::vector<bst_idx_t> sizes_orig;
  // Mapping of pages before concatenation to after concatenation.
  std::vector<std::size_t> const cache_mapping;
  // Cache info
  std::vector<std::size_t> const buffer_bytes;
  std::vector<bst_idx_t> const buffer_rows;
  double const cache_host_ratio;
  float const hw_decomp_ratio;
  bool const allow_decomp_fallback;

  std::unique_ptr<curt::StreamPool> streams;  // For decompression
  std::shared_ptr<common::cuda_impl::HostPinnedMemPool> pool;

  explicit EllpackMemCache(EllpackCacheInfo cinfo, std::int32_t n_workers);
  ~EllpackMemCache();

  // The number of bytes of the entire cache.
  [[nodiscard]] std::size_t SizeBytes() const noexcept(true);
  // The number of bytes of the device cache.
  [[nodiscard]] std::size_t DeviceSizeBytes() const noexcept(true);
  // The number of bytes of each page.
  [[nodiscard]] std::size_t SizeBytes(std::size_t i) const noexcept(true);
  // The number of bytes of the gradient index (ellpack).
  [[nodiscard]] std::size_t GidxSizeBytes(std::size_t i) const noexcept(true);
  // The number of bytes of the gradient index (ellpack) of the entire cache.
  [[nodiscard]] std::size_t GidxSizeBytes() const noexcept(true);
  // The number of pages in the cache.
  [[nodiscard]] std::size_t Size() const { return this->h_pages.size(); }
  // Is the cache empty?
  [[nodiscard]] bool Empty() const { return this->SizeBytes() == 0; }
  // No page concatenation is performed. If there's page concatenation, then the number of
  // pages in the cache must be smaller than the input number of pages.
  [[nodiscard]] bool NoConcat() const { return this->NumBatchesOrig() == this->buffer_rows.size(); }
  // The number of pages before concatenatioin.
  [[nodiscard]] bst_idx_t NumBatchesOrig() const { return cache_mapping.size(); }
  // Get the pointers to the k^th concatenated page.
  [[nodiscard]] PagePtr At(std::int32_t k) const;
  // Get a reference to the last concatenated page.
  [[nodiscard]] PageRef Back();
};

// Pimpl to hide CUDA calls from the host compiler.
class EllpackHostCacheStreamImpl;

/**
 * @brief A view of the actual cache implemented by `EllpackHostCache`.
 */
class EllpackHostCacheStream {
  std::unique_ptr<EllpackHostCacheStreamImpl> p_impl_;

 public:
  explicit EllpackHostCacheStream(std::shared_ptr<EllpackMemCache> cache);
  ~EllpackHostCacheStream();
  /**
   * @brief Get a shared handler to the cache.
   */
  std::shared_ptr<EllpackMemCache const> Share() const;
  /**
   * @brief Stream seek.
   *
   * @param offset_bytes This must align to the actual cached page size.
   */
  void Seek(bst_idx_t offset_bytes);
  /**
   * @brief Read a page from the cache.
   *
   * The read page might be concatenated during page write.
   *
   * @param page[out] The returned page.
   * @param prefetch_copy[in] Does the stream need to copy the page?
   */
  void Read(Context const* ctx, EllpackPage* page, bool prefetch_copy) const;
  /**
   * @brief Add a new page to the host cache.
   *
   * This method might append the input page to a previously stored page to increase
   * individual page size.
   *
   * @return Whether a new cache page is create. False if the new page is appended to the
   * previous one.
   */
  [[nodiscard]] bool Write(Context const* ctx, EllpackPage const& page);
};

namespace detail {
// Not a member of `EllpackFormatPolicy`. Hide the impl without requiring template specialization.
void EllpackFormatCheckNuma(StringView msg);
}  // namespace detail

template <typename S>
class EllpackFormatPolicy {
  std::shared_ptr<common::HistogramCuts const> cuts_{nullptr};
  DeviceOrd device_;
  bool has_hmm_{curt::SupportsPageableMem()};
  Context const* ctx_{nullptr};

  EllpackCacheInfo cache_info_;
  static_assert(std::is_same_v<S, EllpackPage>);

 public:
  using FormatT = EllpackPageRawFormat;

 public:
  EllpackFormatPolicy() {
    StringView msg{" The overhead of iterating through external memory might be significant."};
    if (!(has_hmm_ || curt::SupportsAts())) {
      LOG(WARNING) << "CUDA heterogeneous memory management is not available." << msg;
    }
    if (!(GlobalConfigThreadLocalStore::Get()->use_rmm ||
          GlobalConfigThreadLocalStore::Get()->use_cuda_async_pool)) {
      LOG(WARNING) << "Neither `use_rmm` nor `use_cuda_async_pool` is enabled." << msg;
    }
    if (GlobalConfigThreadLocalStore::Get()->use_rmm) {
#if !defined(XGBOOST_USE_RMM)
      LOG(WARNING) << "XGBoost is not built with RMM support. But the `use_rmm` flag is enabled.";
#endif
    }
    std::int32_t major{0}, minor{0};
    curt::GetDrVersionGlobal(&major, &minor);
    if ((major < 12 || (major == 12 && minor < 7)) && curt::SupportsAts()) {
      // Use ATS, but with an old kernel driver.
      LOG(WARNING) << "Using an old kernel driver with supported CTK<12.7."
                   << "The latest version of CTK supported by the current driver: " << major << "."
                   << minor << "." << msg;
    }
    detail::EllpackFormatCheckNuma(msg);
  }
  // For testing with the HMM flag.
  explicit EllpackFormatPolicy(bool has_hmm) : has_hmm_{has_hmm} {}

  [[nodiscard]] auto CreatePageFormat(BatchParam const& param) const {
    CHECK_EQ(cuts_->cut_values_.Device(), device_);
    std::unique_ptr<FormatT> fmt{new EllpackPageRawFormat{ctx_, cuts_, device_, param, has_hmm_}};
    return fmt;
  }
  void SetCuts(Context const* ctx, std::shared_ptr<common::HistogramCuts const> cuts,
               DeviceOrd device, EllpackCacheInfo cinfo) {
    this->ctx_ = ctx;
    std::swap(this->cuts_, cuts);
    this->device_ = device;
    CHECK(this->device_.IsCUDA());
    this->cache_info_ = std::move(cinfo);
  }
  [[nodiscard]] auto GetCuts() const {
    CHECK(cuts_);
    return cuts_;
  }
  [[nodiscard]] auto Device() const { return this->device_; }
  [[nodiscard]] auto const& CacheInfo() { return this->cache_info_; }
  [[nodiscard]] auto Ctx() const { return this->ctx_; }
  void DestroyPage(std::shared_ptr<S>* page) const;
};

template <typename S, template <typename> typename F>
class EllpackCacheStreamPolicy : public F<S> {
  std::shared_ptr<EllpackMemCache> p_cache_;

 public:
  using WriterT = EllpackHostCacheStream;
  using ReaderT = EllpackHostCacheStream;

 public:
  EllpackCacheStreamPolicy() = default;
  [[nodiscard]] std::unique_ptr<WriterT> CreateWriter(StringView name, std::uint32_t iter);

  [[nodiscard]] std::unique_ptr<ReaderT> CreateReader(StringView name, bst_idx_t offset,
                                                      bst_idx_t length) const;
  std::shared_ptr<EllpackMemCache const> Share() const { return p_cache_; }
};

template <typename S, template <typename> typename F>
class EllpackMmapStreamPolicy : public F<S> {
  bool has_hmm_{curt::SupportsPageableMem()};

 public:
  using WriterT = common::AlignedFileWriteStream;
  using ReaderT = common::AlignedResourceReadStream;

 public:
  EllpackMmapStreamPolicy() = default;
  // For testing with the HMM flag.
  template <
      typename std::enable_if_t<std::is_same_v<F<S>, EllpackFormatPolicy<EllpackPage>>>* = nullptr>
  explicit EllpackMmapStreamPolicy(bool has_hmm) : F<S>{has_hmm}, has_hmm_{has_hmm} {}

  [[nodiscard]] std::unique_ptr<WriterT> CreateWriter(StringView name, std::uint32_t iter) {
    std::unique_ptr<common::AlignedFileWriteStream> fo;
    if (iter == 0) {
      fo = std::make_unique<common::AlignedFileWriteStream>(name, "wb");
    } else {
      fo = std::make_unique<common::AlignedFileWriteStream>(name, "ab");
    }
    return fo;
  }

  [[nodiscard]] std::unique_ptr<ReaderT> CreateReader(StringView name, bst_idx_t offset,
                                                      bst_idx_t length) const;
};

/**
 * @brief Calculate the size of each internal cached page along with the mapping of old
 *        pages to the new pages.
 */
void CalcCacheMapping(Context const* ctx, bool is_dense,
                      std::shared_ptr<common::HistogramCuts const> cuts,
                      std::int64_t min_cache_page_bytes, ExternalDataInfo const& ext_info,
                      bool is_validation, EllpackCacheInfo* cinfo);

/**
 * @brief Ellpack source with sparse pages as the underlying source.
 */
template <typename F>
class EllpackPageSourceImpl : public PageSourceIncMixIn<EllpackPage, F> {
  using Super = PageSourceIncMixIn<EllpackPage, F>;
  bool is_dense_;
  bst_idx_t row_stride_;
  BatchParam param_;
  common::Span<FeatureType const> feature_types_;

 public:
  EllpackPageSourceImpl(Context const* ctx, bst_feature_t n_features, std::size_t n_batches,
                        std::shared_ptr<Cache> cache, std::shared_ptr<common::HistogramCuts> cuts,
                        bool is_dense, bst_idx_t row_stride,
                        common::Span<FeatureType const> feature_types,
                        std::shared_ptr<SparsePageSource> source, EllpackCacheInfo const& cinfo)
      : Super{cinfo.missing, ctx->Threads(), n_features, n_batches, cache, false},
        is_dense_{is_dense},
        row_stride_{row_stride},
        param_{std::move(cinfo.param)},
        feature_types_{feature_types} {
    this->source_ = source;
    cuts->SetDevice(ctx->Device());
    this->SetCuts(ctx, std::move(cuts), ctx->Device(), cinfo);
    this->Fetch();
  }

  void Fetch() final;
};

// Cache to host
using EllpackPageHostSource =
    EllpackPageSourceImpl<EllpackCacheStreamPolicy<EllpackPage, EllpackFormatPolicy>>;

// Cache to disk
using EllpackPageSource =
    EllpackPageSourceImpl<EllpackMmapStreamPolicy<EllpackPage, EllpackFormatPolicy>>;

/**
 * @brief Ellpack source directly interfaces with user-defined iterators.
 */
template <typename FormatCreatePolicy>
class ExtEllpackPageSourceImpl : public ExtQantileSourceMixin<EllpackPage, FormatCreatePolicy> {
  using Super = ExtQantileSourceMixin<EllpackPage, FormatCreatePolicy>;

  Context const* ctx_;
  BatchParam p_;
  DMatrixProxy* proxy_;
  MetaInfo* info_;
  ExternalDataInfo ext_info_;

 public:
  ExtEllpackPageSourceImpl(
      Context const* ctx, MetaInfo* info, ExternalDataInfo ext_info, std::shared_ptr<Cache> cache,
      std::shared_ptr<common::HistogramCuts> cuts,
      std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>> source,
      DMatrixProxy* proxy, EllpackCacheInfo const& cinfo)
      : Super{cinfo.missing, ctx->Threads(), static_cast<bst_feature_t>(info->num_col_), source,
              cache},
        ctx_{ctx},
        p_{cinfo.param},
        proxy_{proxy},
        info_{info},
        ext_info_{std::move(ext_info)} {
    cuts->SetDevice(ctx->Device());
    this->SetCuts(ctx, std::move(cuts), ctx->Device(), cinfo);
    CHECK(!this->cache_info_->written);
    this->source_->Reset();
    CHECK(this->source_->Next());
    this->Fetch();
  }

  void Fetch() final;
  // Need a specialized end iter as we can concatenate pages.
  void EndIter() final {
    if (this->cache_info_->written) {
      CHECK_EQ(this->Iter(), this->cache_info_->Size());
    } else {
      CHECK_LE(this->cache_info_->Size(), this->ext_info_.n_batches);
    }
    this->cache_info_->Commit();
    CHECK_GE(this->count_, 1);
    this->count_ = 0;
  }
};

// Cache to host
using ExtEllpackPageHostSource =
    ExtEllpackPageSourceImpl<EllpackCacheStreamPolicy<EllpackPage, EllpackFormatPolicy>>;

// Cache to disk
using ExtEllpackPageSource =
    ExtEllpackPageSourceImpl<EllpackMmapStreamPolicy<EllpackPage, EllpackFormatPolicy>>;

#if !defined(XGBOOST_USE_CUDA)
template <typename S>
inline void EllpackFormatPolicy<S>::DestroyPage(std::shared_ptr<S>* page) const {
  page->reset();
}

template <typename F>
inline void EllpackPageSourceImpl<F>::Fetch() {
  // silent the warning about unused variables.
  (void)(row_stride_);
  (void)(is_dense_);
  common::AssertGPUSupport();
}

template <typename F>
inline void ExtEllpackPageSourceImpl<F>::Fetch() {
  common::AssertGPUSupport();
}
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace xgboost::data

#endif  // XGBOOST_DATA_ELLPACK_PAGE_SOURCE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/entry.h <==
/**
 *  Copyright 2019-2025, XGBoost Contributors
 */
#pragma once

#include "../common/math.h"  // for CheckNAN
#include "xgboost/base.h"    // for bst_idx_t
#include "xgboost/data.h"    // for Entry

namespace xgboost::data {
struct COOTuple {
  COOTuple() = default;
  XGBOOST_DEVICE COOTuple(bst_idx_t row_idx, bst_idx_t column_idx, float value)
      : row_idx(row_idx), column_idx(column_idx), value(value) {}

  bst_idx_t row_idx{0};
  bst_idx_t column_idx{0};
  float value{0};
};

struct IsValidFunctor {
  float missing;

  XGBOOST_DEVICE explicit IsValidFunctor(float missing) : missing(missing) {}

  XGBOOST_DEVICE bool operator()(float value) const {
    return !(common::CheckNAN(value) || value == missing);
  }

  XGBOOST_DEVICE bool operator()(const data::COOTuple& e) const {
    return !(common::CheckNAN(e.value) || e.value == missing);
  }

  XGBOOST_DEVICE bool operator()(const Entry& e) const {
    return !(common::CheckNAN(e.fvalue) || e.fvalue == missing);
  }
};
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/extmem_quantile_dmatrix.cc <==
/**
 * Copyright 2024-2026, XGBoost Contributors
 */
#include "extmem_quantile_dmatrix.h"

#include <memory>  // for shared_ptr
#include <string>  // for string
#include <vector>  // for vector

#include "../common/error_msg.h"    // for CacheHostRatio, InconsistentMaxBin
#include "../tree/param.h"          // FIXME(jiamingy): Find a better way to share this parameter.
#include "batch_utils.h"            // for CheckParam, RegenGHist
#include "proxy_dmatrix.h"          // for DataIterProxy
#include "quantile_dmatrix.h"       // for GetDataShape, MakeSketches
#include "simple_batch_iterator.h"  // for SimpleBatchIteratorImpl
#include "sparse_page_source.h"     // for MakeCachePrefix

#if !defined(XGBOOST_USE_CUDA)
#include "../common/common.h"  // for AssertGPUSupport
#endif

namespace xgboost::data {
ExtMemQuantileDMatrix::ExtMemQuantileDMatrix(DataIterHandle iter_handle, DMatrixHandle proxy,
                                             std::shared_ptr<DMatrix> ref,
                                             DataIterResetCallback *reset,
                                             XGDMatrixCallbackNext *next, bst_bin_t max_bin,
                                             ExtMemConfig const &config)
    : cache_prefix_{config.cache}, on_host_{config.on_host} {
  cache_prefix_ = MakeCachePrefix(cache_prefix_);
  auto iter = std::make_shared<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>>(
      iter_handle, reset, next);
  iter->Reset();
  // Fetch the first iter
  bool valid = iter->Next();
  CHECK(valid) << "Qauntile DMatrix must have at least 1 batch.";

  auto pctx = MakeProxy(proxy)->Ctx();
  {
    Context ctx;
    ctx.Init(Args{{"nthread", std::to_string(config.n_threads)}, {"device", pctx->DeviceName()}});
    this->fmat_ctx_ = ctx;
  }

  BatchParam p{max_bin, tree::TrainParam::DftSparseThreshold()};
  if (fmat_ctx_.IsCPU()) {
    CHECK(detail::HostRatioIsAuto(config.cache_host_ratio)) << error::CacheHostRatioNotImpl();
    this->InitFromCPU(&fmat_ctx_, iter, proxy, p, config.missing, ref);
  } else {
    p.n_prefetch_batches = ::xgboost::cuda_impl::DftPrefetchBatches();
    this->InitFromCUDA(&fmat_ctx_, iter, proxy, p, ref, config);
  }
  this->batch_ = p;

  SyncCategories(&fmat_ctx_, info_.Cats(), info_.num_row_ == 0);
}

ExtMemQuantileDMatrix::~ExtMemQuantileDMatrix() {
  // Clear out all resources before deleting the cache file.
  ghist_index_source_.reset();
  std::visit([](auto &&ptr) { ptr.reset(); }, ellpack_page_source_);

  DeleteCacheFiles(cache_info_);
}

BatchSet<ExtSparsePage> ExtMemQuantileDMatrix::GetExtBatches(Context const *, BatchParam const &) {
  LOG(FATAL) << "Not implemented for `ExtMemQuantileDMatrix`.";
  auto begin_iter =
      BatchIterator<ExtSparsePage>(new SimpleBatchIteratorImpl<ExtSparsePage>(nullptr));
  return BatchSet<ExtSparsePage>{begin_iter};
}

void ExtMemQuantileDMatrix::InitFromCPU(
    Context const *ctx,
    std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>> iter,
    DMatrixHandle proxy_handle, BatchParam const &p, float missing, std::shared_ptr<DMatrix> ref) {
  xgboost_NVTX_FN_RANGE();

  auto proxy = MakeProxy(proxy_handle);
  CHECK(proxy);

  common::HistogramCuts cuts{0};
  ExternalDataInfo ext_info;
  cpu_impl::GetDataShape(ctx, proxy, iter.get(), missing, &ext_info);
  ext_info.SetInfo(ctx, true, &this->info_);

  this->n_batches_ = ext_info.n_batches;
  this->batch_ptr_ = ext_info.base_rowids;

  /**
   * Generate quantiles
   */
  std::vector<FeatureType> h_ft;
  cpu_impl::MakeSketches(ctx, iter.get(), proxy, ref, missing, &cuts, p, this->info_, ext_info,
                         &h_ft);

  /**
   * Generate gradient index
   */
  auto id = MakeCache(this, ".gradient_index.page", false, cache_prefix_, &cache_info_);
  this->ghist_index_source_ = std::make_unique<ExtGradientIndexPageSource>(
      ctx, missing, &this->info_, cache_info_.at(id), p, cuts, iter, proxy, ext_info.base_rowids);

  /**
   * Force initialize the cache and do some sanity checks along the way
   */
  bst_idx_t batch_cnt = 0, k = 0;
  bst_idx_t n_total_samples = 0;
  for (auto const &page : this->GetGradientIndexImpl()) {
    n_total_samples += page.Size();
    CHECK_EQ(page.base_rowid, ext_info.base_rowids[k]);
    CHECK_EQ(page.Features(), this->info_.num_col_);
    ++k, ++batch_cnt;
  }
  CHECK_EQ(batch_cnt, ext_info.n_batches);
  CHECK_EQ(n_total_samples, ext_info.accumulated_rows);
  if (cuts.HasCategorical()) {
    CHECK(!this->info_.feature_types.Empty());
  }
  CHECK_EQ(cuts.HasCategorical(), this->info_.HasCategorical());
}

[[nodiscard]] BatchSet<GHistIndexMatrix> ExtMemQuantileDMatrix::GetGradientIndexImpl() {
  return BatchSet{BatchIterator<GHistIndexMatrix>{this->ghist_index_source_}};
}

BatchSet<GHistIndexMatrix> ExtMemQuantileDMatrix::GetGradientIndex(Context const *,
                                                                   BatchParam const &param) {
  if (param.Initialized()) {
    detail::CheckParam(this->batch_, param);
    CHECK(!detail::RegenGHist(param, batch_)) << error::InconsistentMaxBin();
  }

  CHECK(this->ghist_index_source_)
      << "The `ExtMemQuantileDMatrix` is initialized using GPU data, cannot be used for CPU.";
  this->ghist_index_source_->Reset(param);

  if (!std::isnan(param.sparse_thresh) &&
      param.sparse_thresh != tree::TrainParam::DftSparseThreshold()) {
    LOG(WARNING) << "`sparse_threshold` can not be changed when `QuantileDMatrix` is used instead "
                    "of `DMatrix`.";
  }

  return this->GetGradientIndexImpl();
}

#if !defined(XGBOOST_USE_CUDA)
void ExtMemQuantileDMatrix::InitFromCUDA(
    Context const *, std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>>,
    DMatrixHandle, BatchParam const &, std::shared_ptr<DMatrix>, ExtMemConfig const &) {
  common::AssertGPUSupport();
}

BatchSet<EllpackPage> ExtMemQuantileDMatrix::GetEllpackBatches(Context const *,
                                                               const BatchParam &) {
  common::AssertGPUSupport();
  auto batch_set = std::visit([](auto &&ptr) { return BatchSet{BatchIterator<EllpackPage>{ptr}}; },
                              this->ellpack_page_source_);
  return batch_set;
}

BatchSet<EllpackPage> ExtMemQuantileDMatrix::GetEllpackPageImpl() {
  common::AssertGPUSupport();
  auto batch_set = std::visit([](auto &&ptr) { return BatchSet{BatchIterator<EllpackPage>{ptr}}; },
                              this->ellpack_page_source_);
  return batch_set;
}
#endif
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/extmem_quantile_dmatrix.cu <==
/**
 * Copyright 2024-2026, XGBoost Contributors
 *
 * The @ref ExtMemQuantileDMatrix for GPU prefetches 2 pages by default and can optionally
 * cache page in the device memory for the validation DMatrix. In addition, it can
 * concatenate user-provded pages to form larger @ref EllpackPage to avoid small GPU
 * kernels.
 *
 * Given 1 training DMatrix and 1 validation DMatrix, we can have at most 4 pages in the
 * device memory. 2 from prefetched training DMatrix, 2 from prefetched validation
 * DMatrix. If set the minimum @ref EllpackPage to 12GB in a 96GB GPU, 4 pages have 48GB
 * size in total. Accounting for memory fragmentation, we still have some room in the
 * device that can be used as a faster cache.
 */

#include <memory>   // for shared_ptr
#include <variant>  // for visit, get_if

#include "../common/nvtx_utils.h"  // for xgboost_NVTX_FN_RANGE
#include "batch_utils.h"           // for CheckParam, RegenGHist
#include "batch_utils.h"           // for AutoCachePageBytes
#include "ellpack_page.cuh"        // for EllpackPage
#include "extmem_quantile_dmatrix.h"
#include "proxy_dmatrix.h"    // for DataIterProxy
#include "xgboost/context.h"  // for Context
#include "xgboost/data.h"     // for BatchParam

namespace xgboost::data {
namespace detail {
[[nodiscard]] std::int64_t DftMinCachePageBytes(std::int64_t min_cache_page_bytes) {
  // Set to 0 if it should match the user input size.
  if (::xgboost::cuda_impl::AutoCachePageBytes() == min_cache_page_bytes) {
    double n_total_bytes = curt::TotalMemory();
    min_cache_page_bytes = n_total_bytes * xgboost::cuda_impl::CachePageRatio();
  }
  return min_cache_page_bytes;
}
}  // namespace detail

void ExtMemQuantileDMatrix::InitFromCUDA(
    Context const *ctx,
    std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>> iter,
    DMatrixHandle proxy_handle, BatchParam const &p, std::shared_ptr<DMatrix> ref,
    ExtMemConfig const &config) {
  xgboost_NVTX_FN_RANGE();

  // A handle passed to external iterator.
  auto proxy = MakeProxy(proxy_handle);
  CHECK(proxy);

  /**
   * Generate quantiles
   */
  auto cuts = std::make_shared<common::HistogramCuts>(0);
  ExternalDataInfo ext_info;
  cuda_impl::MakeSketches(ctx, iter.get(), proxy, ref, p, config.missing, cuts, &ext_info);
  ext_info.SetInfo(ctx, true, &this->info_);

  /**
   * Calculate cache info
   */
  auto is_validation = (ref != nullptr);
  auto cinfo = EllpackCacheInfo{p, config};
  CalcCacheMapping(ctx, this->info_.IsDense(), cuts, config.min_cache_page_bytes, ext_info,
                   is_validation, &cinfo);
  CHECK_EQ(cinfo.cache_mapping.size(), ext_info.n_batches);
  CHECK_GE(cinfo.cache_host_ratio, 0.0);
  CHECK_LE(cinfo.cache_host_ratio, 1.0);
  auto n_batches = cinfo.NumBatchesCc();
  LOG(INFO) << "Number of batches after concatenation:" << n_batches;

  /**
   * Generate gradient index
   */
  auto id = MakeCache(this, ".ellpack.page", this->on_host_, cache_prefix_, &cache_info_);
  if (on_host_ && std::get_if<EllpackHostPtr>(&ellpack_page_source_) == nullptr) {
    ellpack_page_source_.emplace<EllpackHostPtr>(nullptr);
  }

  std::visit(
      [&](auto &&ptr) {
        using SourceT = typename std::remove_reference_t<decltype(ptr)>::element_type;
        ptr = std::make_shared<SourceT>(ctx, &this->info_, ext_info, cache_info_.at(id), cuts, iter,
                                        proxy, cinfo);
      },
      ellpack_page_source_);

  /**
   * Force initialize the cache and do some sanity checks along the way
   */
  bst_idx_t batch_cnt = 0, k = 0;
  bst_idx_t n_total_samples = 0;
  for (auto const &page : this->GetEllpackPageImpl()) {
    n_total_samples += page.Size();
    CHECK_EQ(page.Impl()->base_rowid, ext_info.base_rowids[k]);
    CHECK_EQ(page.Impl()->info.row_stride, ext_info.row_stride);
    ++k, ++batch_cnt;
  }
  CHECK_EQ(batch_cnt, ext_info.n_batches);
  CHECK_EQ(n_total_samples, ext_info.accumulated_rows);

  this->n_batches_ = this->cache_info_.at(id)->Size();
  if (this->on_host_) {
    CHECK_EQ(this->n_batches_, n_batches);
    this->batch_ptr_ = ext_info.CalcBatchPtr(cinfo.buffer_rows);
    CHECK_EQ(this->n_batches_, this->batch_ptr_.size() - 1);
  } else {
    CHECK_EQ(this->n_batches_, ext_info.n_batches);
    this->batch_ptr_ = ext_info.base_rowids;
  }
  if (cuts->HasCategorical()) {
    CHECK(!this->info_.feature_types.Empty());
  }
  CHECK_EQ(cuts->HasCategorical(), this->info_.HasCategorical());
}

[[nodiscard]] BatchSet<EllpackPage> ExtMemQuantileDMatrix::GetEllpackPageImpl() {
  auto batch_set = std::visit([](auto &&ptr) { return BatchSet{BatchIterator<EllpackPage>{ptr}}; },
                              this->ellpack_page_source_);
  return batch_set;
}

BatchSet<EllpackPage> ExtMemQuantileDMatrix::GetEllpackBatches(Context const *,
                                                               const BatchParam &param) {
  if (param.Initialized()) {
    detail::CheckParam(this->batch_, param);
    CHECK(!detail::RegenGHist(param, batch_)) << error::InconsistentMaxBin();
  }

  std::visit(
      [param](auto &&ptr) {
        CHECK(ptr)
            << "The `ExtMemQuantileDMatrix` is initialized using CPU data, cannot be used for GPU.";
        ptr->Reset(param);
      },
      this->ellpack_page_source_);

  return this->GetEllpackPageImpl();
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/extmem_quantile_dmatrix.h <==
/**
 * Copyright 2024-2026, XGBoost Contributors
 */
#pragma once

#include <map>      // for map
#include <memory>   // for shared_ptr
#include <string>   // for string
#include <variant>  // for variant
#include <vector>   // for vector

#include "ellpack_page_source.h"         // for EllpackPageSource, EllpackPageHostSource
#include "gradient_index_page_source.h"  // for GradientIndexPageSource
#include "quantile_dmatrix.h"            // for QuantileDMatrix, ExternalIter
#include "xgboost/base.h"                // for bst_bin_t
#include "xgboost/c_api.h"               // for DataIterHandle, DMatrixHandle
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for MetaInfo, BatchParam

namespace xgboost::data {
/**
 * @brief A DMatrix class for building a `QuantileDMatrix` from external memory iterator.
 *
 * This is a combination of `IterativeDMatrix` and the `SparsePageDMatrix` . It builds
 * gradient index directly from iterator inputs without going through the `SparsePage`,
 * similar to how the `IterativeDMatrix` works. Also, simlar to the `SparsePageDMatrix`,
 * it caches the gradient index and fetch them in batches on demand.
 */
class ExtMemQuantileDMatrix : public QuantileDMatrix {
 public:
  ExtMemQuantileDMatrix(DataIterHandle iter_handle, DMatrixHandle proxy,
                        std::shared_ptr<DMatrix> ref, DataIterResetCallback *reset,
                        XGDMatrixCallbackNext *next, bst_bin_t max_bin, ExtMemConfig const &config);
  ~ExtMemQuantileDMatrix() override;

  [[nodiscard]] std::int32_t NumBatches() const override { return n_batches_; }
  [[nodiscard]] std::vector<bst_idx_t> BatchPtr() const override { return this->batch_ptr_; }

 private:
  void InitFromCPU(
      Context const *ctx,
      std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>> iter,
      DMatrixHandle proxy, BatchParam const &p, float missing, std::shared_ptr<DMatrix> ref);
  void InitFromCUDA(
      Context const *ctx,
      std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>> iter,
      DMatrixHandle proxy_handle, BatchParam const &p, std::shared_ptr<DMatrix> ref,
      ExtMemConfig const &config);

  [[nodiscard]] BatchSet<GHistIndexMatrix> GetGradientIndexImpl();
  BatchSet<GHistIndexMatrix> GetGradientIndex(Context const *ctx, BatchParam const &param) override;

  [[nodiscard]] BatchSet<EllpackPage> GetEllpackPageImpl();
  BatchSet<EllpackPage> GetEllpackBatches(Context const *ctx, const BatchParam &param) override;

  [[nodiscard]] bool EllpackExists() const override {
    return std::visit([](auto &&v) { return static_cast<bool>(v); }, ellpack_page_source_);
  }
  [[nodiscard]] bool GHistIndexExists() const override {
    return static_cast<bool>(ghist_index_source_);
  }

  [[nodiscard]] BatchSet<ExtSparsePage> GetExtBatches(Context const *ctx,
                                                      BatchParam const &param) override;

  std::map<std::string, std::shared_ptr<Cache>> cache_info_;
  std::string cache_prefix_;
  bool const on_host_;
  BatchParam batch_;
  bst_idx_t n_batches_{0};
  std::vector<bst_idx_t> batch_ptr_{0};

  using EllpackDiskPtr = std::shared_ptr<ExtEllpackPageSource>;
  using EllpackHostPtr = std::shared_ptr<ExtEllpackPageHostSource>;
  std::variant<EllpackDiskPtr, EllpackHostPtr> ellpack_page_source_;
  std::shared_ptr<ExtGradientIndexPageSource> ghist_index_source_;
};
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/file_iterator.cc <==
/**
 * Copyright 2021-2024, XGBoost contributors
 */
#include "file_iterator.h"

#include <xgboost/logging.h>  // for LogCheck_EQ, LogCheck_LE, CHECK_EQ, CHECK_LE, LOG, LOG_...

#include <filesystem>  // for weakly_canonical, path, u8path
#include <map>         // for map, operator==
#include <ostream>     // for operator<<, basic_ostream, istringstream
#include <vector>      // for vector

#include "../common/common.h"  // for Split
#include "xgboost/linalg.h"    // for ArrayInterfaceStr, MakeVec
#include "xgboost/linalg.h"
#include "xgboost/logging.h"      // for CHECK
#include "xgboost/string_view.h"  // for operator<<, StringView

namespace xgboost::data {
std::string ValidateFileFormat(std::string const& uri) {
  std::vector<std::string> name_args_cache = common::Split(uri, '#');
  CHECK_LE(name_args_cache.size(), 2)
      << "Only one `#` is allowed in file path for cachefile specification";

  std::vector<std::string> name_args = common::Split(name_args_cache[0], '?');
  StringView msg{"URI parameter `format` is required for loading text data: filename?format=csv"};
  CHECK_EQ(name_args.size(), 2) << msg;

  std::map<std::string, std::string> args;
  std::vector<std::string> arg_list = common::Split(name_args[1], '&');
  for (size_t i = 0; i < arg_list.size(); ++i) {
    std::istringstream is(arg_list[i]);
    std::pair<std::string, std::string> kv;
    CHECK(std::getline(is, kv.first, '='))
        << "Invalid uri argument format" << " for key in arg " << i + 1;
    CHECK(std::getline(is, kv.second))
        << "Invalid uri argument format" << " for value in arg " << i + 1;
    args.insert(kv);
  }
  if (args.find("format") == args.cend()) {
    LOG(FATAL) << msg;
  }

  auto path = common::Split(uri, '?')[0];

  namespace fs = std::filesystem;
  name_args[0] = fs::weakly_canonical(fs::u8path(path)).string();
  if (name_args_cache.size() == 1) {
    return name_args[0] + "?" + name_args[1];
  } else {
    return name_args[0] + "?" + name_args[1] + '#' + name_args_cache[1];
  }
}

int FileIterator::Next() {
  CHECK(parser_);
  if (parser_->Next()) {
    row_block_ = parser_->Value();

    indptr_ = linalg::Make1dInterface(row_block_.offset, row_block_.size + 1);
    values_ = linalg::Make1dInterface(row_block_.value, row_block_.offset[row_block_.size]);
    indices_ = linalg::Make1dInterface(row_block_.index, row_block_.offset[row_block_.size]);

    size_t n_columns =
        *std::max_element(row_block_.index, row_block_.index + row_block_.offset[row_block_.size]);
    // dmlc parser converts 1-based indexing back to 0-based indexing so we can ignore
    // this condition and just add 1 to n_columns
    n_columns += 1;

    XGProxyDMatrixSetDataCSR(proxy_, indptr_.c_str(), indices_.c_str(), values_.c_str(), n_columns);

    if (row_block_.label) {
      auto str = linalg::Make1dInterface(row_block_.label, row_block_.size);
      XGDMatrixSetInfoFromInterface(proxy_, "label", str.c_str());
    }
    if (row_block_.qid) {
      auto str = linalg::Make1dInterface(row_block_.qid, row_block_.size);
      XGDMatrixSetInfoFromInterface(proxy_, "qid", str.c_str());
    }
    if (row_block_.weight) {
      auto str = linalg::Make1dInterface(row_block_.weight, row_block_.size);
      XGDMatrixSetInfoFromInterface(proxy_, "weight", str.c_str());
    }
    // Continue iteration
    return true;
  } else {
    // Stop iteration
    return false;
  }
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/file_iterator.h <==
/**
 * Copyright 2021-2024, XGBoost contributors
 */
#ifndef XGBOOST_DATA_FILE_ITERATOR_H_
#define XGBOOST_DATA_FILE_ITERATOR_H_

#include <cstdint>    // for uint32_t
#include <memory>     // for unique_ptr
#include <string>     // for string
#include <utility>    // for move

#include "dmlc/data.h"        // for RowBlock, Parser
#include "xgboost/c_api.h"    // for XGDMatrixFree, XGProxyDMatrixCreate

namespace xgboost::data {
[[nodiscard]] std::string ValidateFileFormat(std::string const& uri);

/**
 * An iterator for implementing external memory support with file inputs.  Users of
 * external memory are encouraged to define their own file parsers/loaders so this one is
 * just here for compatibility with old versions of XGBoost and CLI interface.
 */
class FileIterator {
  // uri of input file, encodes parameters about whether it's 1-based index etc.  dmlc
  // parser will decode these information.
  std::string uri_;
  // Equals to rank_id in distributed training, used to split file into parts for each
  // worker.
  uint32_t part_idx_;
  // Equals to total number of workers.
  uint32_t n_parts_;

  DMatrixHandle proxy_;

  std::unique_ptr<dmlc::Parser<uint32_t>> parser_;
  // Temporary reference to stage the data.
  dmlc::RowBlock<uint32_t, float> row_block_;
  // Storage for the array interface strings.
  std::string indptr_;
  std::string values_;
  std::string indices_;

 public:
  FileIterator(std::string uri, unsigned part_index, unsigned num_parts)
      : uri_{ValidateFileFormat(std::move(uri))}, part_idx_{part_index}, n_parts_{num_parts} {
    XGProxyDMatrixCreate(&proxy_);
  }
  ~FileIterator() {
    XGDMatrixFree(proxy_);
  }

  int Next();

  auto Proxy() -> decltype(proxy_) { return proxy_; }

  void Reset() {
    parser_.reset(dmlc::Parser<uint32_t>::Create(uri_.c_str(), part_idx_, n_parts_, "auto"));
  }
};

namespace fileiter {
inline void Reset(DataIterHandle self) {
  static_cast<FileIterator*>(self)->Reset();
}

inline int Next(DataIterHandle self) {
  return static_cast<FileIterator*>(self)->Next();
}
}  // namespace fileiter
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_FILE_ITERATOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index.cc <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 * \brief Data type for fast histogram aggregation.
 */
#include "gradient_index.h"

#include <limits>
#include <memory>
#include <utility>  // for forward

#include "../common/column_matrix.h"
#include "../common/hist_util.h"
#include "../common/numeric.h"
#include "../common/transform_iterator.h"  // for MakeIndexTransformIter

namespace xgboost {

GHistIndexMatrix::GHistIndexMatrix() : columns_{std::make_unique<common::ColumnMatrix>()} {}

GHistIndexMatrix::GHistIndexMatrix(Context const *ctx, DMatrix *p_fmat, bst_bin_t max_bins_per_feat,
                                   double sparse_thresh, bool sorted_sketch,
                                   common::Span<float const> hess)
    : max_numeric_bins_per_feat{max_bins_per_feat} {
  CHECK(p_fmat->SingleColBlock());
  // We use sorted sketching for approx tree method since it's more efficient in
  // computation time (but higher memory usage).
  cut = common::SketchOnDMatrix(ctx, p_fmat, max_bins_per_feat, sorted_sketch, hess);

  const uint32_t nbins = cut.Ptrs().back();
  hit_count = common::MakeFixedVecWithMalloc(ctx, nbins, std::size_t{0});
  hit_count_tloc_.resize(ctx->Threads() * nbins, 0);

  size_t new_size = 1;
  for (const auto &batch : p_fmat->GetBatches<SparsePage>()) {
    new_size += batch.Size();
  }

  row_ptr = common::MakeFixedVecWithMalloc(ctx, new_size, std::size_t{0});

  const bool isDense = p_fmat->IsDense();
  this->isDense_ = isDense;
  auto ft = p_fmat->Info().feature_types.ConstHostSpan();

  for (const auto &batch : p_fmat->GetBatches<SparsePage>()) {
    this->PushBatch(ctx, batch, ft);
  }
  this->columns_ = std::make_unique<common::ColumnMatrix>();

  // hessian is empty when hist tree method is used or when dataset is empty
  if (hess.empty() && !std::isnan(sparse_thresh)) {
    // hist
    CHECK(!sorted_sketch);
    for (auto const &page : p_fmat->GetBatches<SparsePage>()) {
      this->columns_->InitFromSparse(page, *this, sparse_thresh, ctx->Threads());
    }
  }
}

GHistIndexMatrix::GHistIndexMatrix(MetaInfo const &info, common::HistogramCuts &&cuts,
                                   bst_bin_t max_bin_per_feat)
    : row_ptr{common::MakeFixedVecWithMalloc(info.num_row_ + 1, std::size_t{0})},
      hit_count{common::MakeFixedVecWithMalloc(cuts.TotalBins(), std::size_t{0})},
      cut{std::forward<common::HistogramCuts>(cuts)},
      max_numeric_bins_per_feat(max_bin_per_feat),
      isDense_{info.IsDense()} {}

GHistIndexMatrix::GHistIndexMatrix(bst_idx_t n_samples, bst_idx_t base_rowid,
                                   common::HistogramCuts &&cuts, bst_bin_t max_bin_per_feat,
                                   bool is_dense)
    : row_ptr{common::MakeFixedVecWithMalloc(n_samples + 1, std::size_t{0})},
      hit_count{common::MakeFixedVecWithMalloc(cuts.TotalBins(), std::size_t{0})},
      cut{std::forward<common::HistogramCuts>(cuts)},
      max_numeric_bins_per_feat(max_bin_per_feat),
      base_rowid{base_rowid},
      isDense_{is_dense} {}

#if !defined(XGBOOST_USE_CUDA)
GHistIndexMatrix::GHistIndexMatrix(Context const *, MetaInfo const &, EllpackPage const &,
                                   BatchParam const &) {
  common::AssertGPUSupport();
}
#endif  // defined(XGBOOST_USE_CUDA)

GHistIndexMatrix::~GHistIndexMatrix() = default;

void GHistIndexMatrix::PushBatch(Context const *ctx, SparsePage const &batch,
                                 common::Span<FeatureType const> ft) {
  auto page = batch.GetView();
  auto it = common::MakeIndexTransformIter([&](std::size_t ridx) { return page[ridx].size(); });
  common::PartialSum(ctx->Threads(), it, it + page.Size(), static_cast<size_t>(0), row_ptr.begin());
  data::SparsePageAdapterBatch adapter_batch{page};
  auto is_valid = [](auto) {
    return true;
  };  // SparsePage always contains valid entries
  PushBatchImpl(ctx, adapter_batch, 0, is_valid, ft);
}

GHistIndexMatrix::GHistIndexMatrix(Context const *ctx, SparsePage const &batch,
                                   common::Span<FeatureType const> ft, common::HistogramCuts cuts,
                                   bst_bin_t max_bins_per_feat, bool is_dense, double sparse_thresh)
    : cut{std::move(cuts)},
      max_numeric_bins_per_feat{max_bins_per_feat},
      base_rowid{batch.base_rowid},
      isDense_{is_dense} {
  CHECK_EQ(row_ptr.size(), 0);
  row_ptr = common::MakeFixedVecWithMalloc(batch.Size() + 1, std::size_t{0});

  const uint32_t nbins = cut.Ptrs().back();
  hit_count = common::MakeFixedVecWithMalloc(nbins, std::size_t{0});
  auto n_threads = ctx->Threads();
  hit_count_tloc_.resize(n_threads * nbins, 0);

  this->PushBatch(ctx, batch, ft);
  this->columns_ = std::make_unique<common::ColumnMatrix>();
  if (!std::isnan(sparse_thresh)) {
    this->columns_->InitFromSparse(batch, *this, sparse_thresh, n_threads);
  }
  // Enforce global bin indices are sorted per row. This is required
  // to construct histogram efficiently.
  if (!isDense_) {
    auto *index_data = index.data<uint32_t>();
    common::ParallelFor(batch.Size(), n_threads, [&](size_t i) {
      auto *begin = index_data + row_ptr[i];
      auto *end = index_data + row_ptr[i + 1];
      std::sort(begin, end);
    });
  }
}

template <typename Batch>
void GHistIndexMatrix::PushAdapterBatchColumns(Context const *ctx, Batch const &batch,
                                               float missing, size_t rbegin) {
  CHECK(columns_);
  this->columns_->PushBatch(ctx->Threads(), batch, missing, *this, rbegin);
  // Enforce global bin indices are sorted per row. This is required
  // to construct histogram efficiently.
  if (!isDense_) {
    auto n_threads = ctx->Threads();
    auto batch_threads =
        std::max(static_cast<size_t>(1), std::min(batch.Size(), static_cast<size_t>(n_threads)));
    auto *index_data = index.data<uint32_t>();
    common::ParallelFor(batch.Size(), batch_threads, [&](size_t i) {
      auto *begin = index_data + row_ptr[rbegin + i];
      auto *end = index_data + row_ptr[rbegin + i + 1];
      std::sort(begin, end);
    });
  }
}

#define INSTANTIATION_PUSH(BatchT)                                 \
  template void GHistIndexMatrix::PushAdapterBatchColumns<BatchT>( \
      Context const *ctx, BatchT const &batch, float missing, size_t rbegin);

INSTANTIATION_PUSH(data::CSRArrayAdapterBatch)
INSTANTIATION_PUSH(data::ArrayAdapterBatch)
INSTANTIATION_PUSH(data::DenseAdapterBatch)
INSTANTIATION_PUSH(data::SparsePageAdapterBatch)
INSTANTIATION_PUSH(data::ColumnarAdapterBatch)
INSTANTIATION_PUSH(data::EncColumnarAdapterBatch)

#undef INSTANTIATION_PUSH

void GHistIndexMatrix::ResizeColumns(double sparse_thresh) {
  CHECK(!std::isnan(sparse_thresh));
  this->columns_ = std::make_unique<common::ColumnMatrix>(*this, sparse_thresh);
}

void GHistIndexMatrix::ResizeIndex(Context const *ctx, const size_t n_index, const bool isDense) {
  auto make_index = [this, ctx, n_index](auto t, common::BinTypeSize t_size) {
    // Must resize instead of allocating a new one. This function is called everytime a
    // new batch is pushed, and we grow the size accordingly without loosing the data in
    // the previous batches.
    using T = decltype(t);
    std::size_t n_bytes = sizeof(T) * n_index;
    CHECK_GE(n_bytes, this->data.size());

    auto resource = this->data.Resource();
    decltype(this->data) new_vec;
    if (!resource) {
      CHECK(this->data.empty());
      new_vec = common::MakeFixedVecWithMalloc(ctx, n_bytes, std::uint8_t{0});
    } else {
      CHECK(resource->Type() == common::ResourceHandler::kMalloc);
      auto malloc_resource = std::dynamic_pointer_cast<common::MallocResource>(resource);
      CHECK(malloc_resource);
      malloc_resource->Resize(n_bytes);

      // gcc-11.3 doesn't work if DataAs is used.
      std::uint8_t *new_ptr = reinterpret_cast<std::uint8_t *>(malloc_resource->Data());
      new_vec = {new_ptr, n_bytes / sizeof(std::uint8_t), malloc_resource};
    }
    this->data = std::move(new_vec);
    this->index =
        common::Index{common::Span{data.data(), static_cast<size_t>(data.size())}, t_size};
  };

  if ((MaxNumBinPerFeat() - 1 <= static_cast<int>(std::numeric_limits<uint8_t>::max())) &&
      isDense) {
    // compress dense index to uint8
    make_index(std::uint8_t{}, common::kUint8BinsTypeSize);
  } else if ((MaxNumBinPerFeat() - 1 > static_cast<int>(std::numeric_limits<uint8_t>::max()) &&
              MaxNumBinPerFeat() - 1 <= static_cast<int>(std::numeric_limits<uint16_t>::max())) &&
             isDense) {
    // compress dense index to uint16
    make_index(std::uint16_t{}, common::kUint16BinsTypeSize);
  } else {
    // no compression
    make_index(std::uint32_t{}, common::kUint32BinsTypeSize);
  }
}

common::ColumnMatrix const &GHistIndexMatrix::Transpose() const {
  CHECK(columns_);
  return *columns_;
}

bst_bin_t GHistIndexMatrix::GetGindex(size_t ridx, size_t fidx) const {
  auto begin = RowIdx(ridx);
  if (IsDense()) {
    return static_cast<bst_bin_t>(this->index[begin + fidx]);
  }
  auto end = RowIdx(ridx + 1);
  auto const &cut_ptrs = cut.Ptrs();
  auto f_begin = cut_ptrs[fidx];
  auto f_end = cut_ptrs[fidx + 1];
  return BinarySearchBin(begin, end, this->index, f_begin, f_end);
}

float GHistIndexMatrix::GetFvalue(size_t ridx, size_t fidx, bool is_cat) const {
  auto const &values = cut.Values();
  auto const &ptrs = cut.Ptrs();
  return this->GetFvalue(ptrs, values, ridx, fidx, is_cat);
}

float GetFvalueImpl(std::vector<std::uint32_t> const &ptrs, std::vector<float> const &values,
                    bst_idx_t ridx, bst_feature_t fidx, bst_idx_t base_rowid,
                    std::unique_ptr<common::ColumnMatrix> const &columns_) {
  auto get_bin_val = [&](auto &column) {
    auto bin_idx = column[ridx - base_rowid];
    if (bin_idx == common::DenseColumnIter<uint8_t, true>::kMissingId) {
      return std::numeric_limits<float>::quiet_NaN();
    }
    return common::HistogramCuts::NumericBinValue(ptrs, values, fidx, bin_idx);
  };
  switch (columns_->GetColumnType(fidx)) {
    case common::kDenseColumn: {
      if (columns_->AnyMissing()) {
        return common::DispatchBinType(columns_->GetTypeSize(), [&](auto dtype) {
          auto column = columns_->DenseColumn<decltype(dtype), true>(fidx);
          return get_bin_val(column);
        });
      } else {
        return common::DispatchBinType(columns_->GetTypeSize(), [&](auto dtype) {
          auto column = columns_->DenseColumn<decltype(dtype), false>(fidx);
          auto bin_idx = column[ridx - base_rowid];
          return common::HistogramCuts::NumericBinValue(ptrs, values, fidx, bin_idx);
        });
      }
    }
    case common::kSparseColumn: {
      return common::DispatchBinType(columns_->GetTypeSize(), [&](auto dtype) {
        auto column = columns_->SparseColumn<decltype(dtype)>(fidx, 0);
        return get_bin_val(column);
      });
    }
  }

  SPAN_CHECK(false);
  return std::numeric_limits<float>::quiet_NaN();
}

bool GHistIndexMatrix::ReadColumnPage(common::AlignedResourceReadStream *fi) {
  return this->columns_->Read(fi, this->cut.Ptrs().data());
}

std::size_t GHistIndexMatrix::WriteColumnPage(common::AlignedFileWriteStream *fo) const {
  return this->columns_->Write(fo);
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index.cu <==
/**
 * Copyright 2022-2025, XGBoost Contributors
 */
#include <cstddef>  // for size_t
#include <memory>   // for unique_ptr
#include <vector>   // for vector

#include "../common/column_matrix.h"
#include "../common/hist_util.h"  // Index
#include "ellpack_page.cuh"
#include "gradient_index.h"
#include "xgboost/data.h"

namespace xgboost {
// Similar to GHistIndexMatrix::SetIndexData, but without the need for adaptor or bin
// searching. Is there a way to unify the code?
template <typename BinT, typename DecompressOffset>
void SetIndexData(Context const* ctx, EllpackPageImpl const* page,
                  std::vector<size_t>* p_hit_count_tloc, DecompressOffset&& get_offset,
                  GHistIndexMatrix* out) {
  page->VisitOnHost(ctx, [&](auto&& accessor) {
    auto const kNull = static_cast<bst_bin_t>(accessor.NullValue());

    auto index_data_span = common::Span{out->index.data<BinT>(), out->index.Size()};
    auto n_bins_total = page->Cuts().TotalBins();

    auto& hit_count_tloc = *p_hit_count_tloc;
    hit_count_tloc.clear();
    hit_count_tloc.resize(ctx->Threads() * n_bins_total, 0);
    bool dense_compressed = page->IsDenseCompressed() && !page->IsDense();
    common::ParallelFor(page->Size(), ctx->Threads(), [&](auto ridx) {
      auto tid = omp_get_thread_num();
      size_t in_rbegin = page->info.row_stride * ridx;
      size_t out_rbegin = out->row_ptr[ridx];
      if (dense_compressed) {
        for (std::size_t j = 0, k = 0; j < page->info.row_stride; ++j) {
          bst_bin_t bin_idx = accessor.gidx_iter[in_rbegin + j];
          if (XGBOOST_EXPECT((bin_idx != kNull), true)) {  // relatively dense
            bin_idx = get_offset(bin_idx, j);
            index_data_span[out_rbegin + k++] = bin_idx;
            ++hit_count_tloc[tid * n_bins_total + bin_idx];
          }
        }
      } else {
        auto r_size = out->row_ptr[ridx + 1] - out->row_ptr[ridx];
        for (size_t j = 0; j < r_size; ++j) {
          bst_bin_t bin_idx = accessor.gidx_iter[in_rbegin + j];
          assert(bin_idx != kNull);
          index_data_span[out_rbegin + j] = bin_idx;
          ++hit_count_tloc[tid * n_bins_total + get_offset(bin_idx, j)];
        }
      }
    });
  });
}

void GetRowPtrFromEllpack(Context const* ctx, EllpackPageImpl const* page,
                          common::RefResourceView<std::size_t>* p_out) {
  auto& row_ptr = *p_out;
  row_ptr = common::MakeFixedVecWithMalloc(page->Size() + 1, std::size_t{0});
  if (page->IsDense()) {
    std::fill(row_ptr.begin() + 1, row_ptr.end(), page->info.row_stride);
  } else {
    page->VisitOnHost(ctx, [&](auto& accessor) {
      auto const kNull = static_cast<bst_bin_t>(accessor.NullValue());

      common::ParallelFor(page->Size(), ctx->Threads(), [&](auto i) {
        size_t ibegin = page->info.row_stride * i;
        for (size_t j = 0; j < page->info.row_stride; ++j) {
          bst_bin_t bin_idx = accessor.gidx_iter[ibegin + j];
          if (bin_idx != kNull) {
            row_ptr[i + 1]++;
          }
        }
      });
    });
  }
  std::partial_sum(row_ptr.begin(), row_ptr.end(), row_ptr.begin());
}

GHistIndexMatrix::GHistIndexMatrix(Context const* ctx, MetaInfo const& info,
                                   EllpackPage const& in_page, BatchParam const& p)
    : cut{in_page.Cuts()},
      max_numeric_bins_per_feat{p.max_bin},
      base_rowid{in_page.BaseRowId()},
      isDense_{in_page.Impl()->IsDense()} {
  auto page = in_page.Impl();
  CHECK_EQ(info.num_row_, in_page.Size());

  // pull to host early, prevent race condition
  this->cut.Ptrs();
  this->cut.Values();

  this->ResizeIndex(ctx, info.num_nonzero_, page->IsDense());
  if (page->IsDense()) {
    this->index.SetBinOffset(page->Cuts().Ptrs());
  }

  auto offset = page->Cuts().cut_ptrs_.ConstHostSpan();
  auto n_bins_total = page->Cuts().TotalBins();
  GetRowPtrFromEllpack(ctx, page, &this->row_ptr);
  if (page->IsDenseCompressed()) {
    common::DispatchBinType(this->index.GetBinTypeSize(), [&](auto dtype) {
      using T = decltype(dtype);
      ::xgboost::SetIndexData<T>(
          ctx, page, &hit_count_tloc_,
          [offset](bst_bin_t bin_idx, bst_feature_t fidx) { return bin_idx + offset[fidx]; }, this);
    });
  } else {
    // no compression
    ::xgboost::SetIndexData<uint32_t>(
        ctx, page, &hit_count_tloc_, [&](auto bin_idx, auto) { return bin_idx; }, this);
  }

  this->hit_count = common::MakeFixedVecWithMalloc(n_bins_total, std::size_t{0});
  this->GatherHitCount(ctx->Threads(), n_bins_total);

  // sanity checks
  CHECK_EQ(this->Features(), in_page.Cuts().NumFeatures());
  CHECK_EQ(this->Size(), info.num_row_);
  CHECK(this->cut.cut_ptrs_.HostCanRead());
  CHECK(this->cut.cut_values_.HostCanRead());

  this->columns_ = std::make_unique<common::ColumnMatrix>(*this, p.sparse_thresh);
  this->columns_->InitFromGHist(ctx, *this);
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 * \brief Data type for fast histogram aggregation.
 */
#ifndef XGBOOST_DATA_GRADIENT_INDEX_H_
#define XGBOOST_DATA_GRADIENT_INDEX_H_

#include <algorithm>  // for min
#include <atomic>     // for atomic
#include <cstddef>    // for size_t
#include <cstdint>    // for uint32_t
#include <limits>     // for numeric_limits
#include <memory>     // for make_unique
#include <vector>     // for vector

#include "../common/categorical.h"
#include "../common/error_msg.h"  // for InfInData
#include "../common/hist_util.h"
#include "../common/numeric.h"
#include "../common/ref_resource_view.h"  // for RefResourceView
#include "../common/threading_utils.h"
#include "../common/transform_iterator.h"  // for MakeIndexTransformIter
#include "entry.h"                         // for IsValidFunctor
#include "xgboost/base.h"
#include "xgboost/data.h"

namespace xgboost {
namespace common {
class ColumnMatrix;
class AlignedFileWriteStream;
}  // namespace common

float GetFvalueImpl(std::vector<std::uint32_t> const& ptrs, std::vector<float> const& values,
                    bst_idx_t ridx, bst_feature_t fidx, bst_idx_t base_rowid,
                    std::unique_ptr<common::ColumnMatrix> const& columns_);

/**
 * @brief preprocessed global index matrix, in CSR format.
 *
 *  Transform floating values to integer index in histogram This is a global histogram
 *  index for CPU histogram.  On GPU ellpack page is used.
 */
class GHistIndexMatrix {
  // Get the size of each row
  template <typename AdapterBatchT>
  static auto GetRowCounts(AdapterBatchT const& batch, float missing, int32_t n_threads) {
    std::vector<size_t> valid_counts(batch.Size(), 0);
    auto is_valid = data::IsValidFunctor{missing};
    common::ParallelFor(batch.Size(), n_threads, [&](size_t i) {
      auto line = batch.GetLine(i);
      for (size_t j = 0; j < line.Size(); ++j) {
        data::COOTuple elem = line.GetElement(j);
        if (is_valid(elem)) {
          valid_counts[i]++;
        }
      }
    });
    return valid_counts;
  }

  /**
   * @brief Push a sparse page into the index matrix.
   */
  void PushBatch(Context const* ctx, SparsePage const& batch, common::Span<FeatureType const> ft);

  template <typename Batch, typename BinIdxType, typename GetOffset, typename IsValid>
  void SetIndexData(common::Span<BinIdxType> index_data_span, size_t rbegin,
                    common::Span<FeatureType const> ft, size_t batch_threads, Batch const& batch,
                    IsValid&& is_valid, size_t nbins, GetOffset&& get_offset) {
    auto batch_size = batch.Size();
    BinIdxType* index_data = index_data_span.data();
    auto const& ptrs = cut.Ptrs();
    auto const& values = cut.Values();
    std::atomic<bool> valid{true};
    common::ParallelFor(batch_size, batch_threads, [&](size_t i) {
      auto line = batch.GetLine(i);
      size_t ibegin = row_ptr[rbegin + i];  // index of first entry for current block
      size_t k = 0;
      auto tid = omp_get_thread_num();
      for (size_t j = 0; j < line.Size(); ++j) {
        data::COOTuple elem = line.GetElement(j);
        if (is_valid(elem)) {
          if (XGBOOST_EXPECT((std::isinf(elem.value)), false)) {
            valid = false;
          }
          bst_bin_t bin_idx{-1};
          if (common::IsCat(ft, elem.column_idx)) {
            bin_idx = cut.SearchCatBin(elem.value, elem.column_idx, ptrs, values);
          } else {
            bin_idx = cut.SearchBin(elem.value, elem.column_idx, ptrs, values);
          }
          index_data[ibegin + k] = get_offset(bin_idx, j);
          ++hit_count_tloc_[tid * nbins + bin_idx];
          ++k;
        }
      }
    });

    CHECK(valid) << error::InfInData();
  }

  // Gather hit_count from all threads
  void GatherHitCount(int32_t n_threads, bst_bin_t n_bins_total) {
    CHECK_EQ(hit_count.size(), n_bins_total);
    common::ParallelFor(n_bins_total, n_threads, [&](bst_omp_uint idx) {
      for (int32_t tid = 0; tid < n_threads; ++tid) {
        hit_count[idx] += hit_count_tloc_[tid * n_bins_total + idx];
        hit_count_tloc_[tid * n_bins_total + idx] = 0;  // reset for next batch
      }
    });
  }

  template <typename Batch, typename IsValid>
  void PushBatchImpl(Context const* ctx, Batch const& batch, size_t rbegin, IsValid&& is_valid,
                     common::Span<FeatureType const> ft) {
    // The number of threads is pegged to the batch size. If the OMP block is parallelized
    // on anything other than the batch/block size, it should be reassigned
    auto n_threads = ctx->Threads();
    size_t batch_threads =
        std::max(static_cast<size_t>(1), std::min(batch.Size(), static_cast<size_t>(n_threads)));

    auto n_bins_total = cut.TotalBins();
    const size_t n_index = row_ptr[rbegin + batch.Size()];  // number of entries in this page
    ResizeIndex(ctx, n_index, isDense_);
    if (isDense_) {
      index.SetBinOffset(cut.Ptrs());
    }
    if (isDense_) {
      common::DispatchBinType(index.GetBinTypeSize(), [&](auto dtype) {
        using T = decltype(dtype);
        common::Span<T> index_data_span = {index.data<T>(), index.Size()};
        SetIndexData(index_data_span, rbegin, ft, batch_threads, batch, is_valid, n_bins_total,
                     index.MakeCompressor<T>());
      });
    } else {
      common::Span<uint32_t> index_data_span = {index.data<uint32_t>(), n_index};
      // no compression
      SetIndexData(index_data_span, rbegin, ft, batch_threads, batch, is_valid, n_bins_total,
                   [](auto idx, auto) { return idx; });
    }
    this->GatherHitCount(n_threads, n_bins_total);
  }

  // The function is only created to avoid using the column matrix in the header.
  void ResizeColumns(double sparse_thresh);

 public:
  /** @brief row pointer to rows by element position */
  common::RefResourceView<std::size_t> row_ptr;
  /** @brief data storage for index. */
  common::RefResourceView<std::uint8_t> data;
  /** @brief The histogram index. */
  common::Index index;
  /** @brief hit count of each index, used for constructing the ColumnMatrix */
  common::RefResourceView<std::size_t> hit_count;
  /** @brief The corresponding cuts */
  common::HistogramCuts cut{0};
  /** @brief max_bin for each feature. */
  bst_bin_t max_numeric_bins_per_feat;
  /** @brief base row index for current page (used by external memory) */
  bst_idx_t base_rowid{0};

  [[nodiscard]] bst_bin_t MaxNumBinPerFeat() const {
    return std::max(static_cast<bst_bin_t>(cut.MaxCategory() + 1), max_numeric_bins_per_feat);
  }

  ~GHistIndexMatrix();
  /**
   * @brief Constrcutor for SimpleDMatrix.
   */
  GHistIndexMatrix(Context const* ctx, DMatrix* x, bst_bin_t max_bins_per_feat,
                   double sparse_thresh, bool sorted_sketch, common::Span<float const> hess = {});
  /**
   * @brief Constructor for Quantile DMatrix. Initialize basic information and prepare
   *        for push batch.
   */
  GHistIndexMatrix(MetaInfo const& info, common::HistogramCuts&& cuts, bst_bin_t max_bin_per_feat);

  /**
   * @brief Constructor for the external memory Quantile DMatrix. Initialize basic
   *        information and prepare for push batch.
   */
  GHistIndexMatrix(bst_idx_t n_samples, bst_idx_t base_rowid, common::HistogramCuts&& cuts,
                   bst_bin_t max_bin_per_feat, bool is_dense);

  /**
   * @brief Constructor fro Quantile DMatrix where we might copy an existing ellpack page
   *        to host gradient index.
   */
  GHistIndexMatrix(Context const* ctx, MetaInfo const& info, EllpackPage const& page,
                   BatchParam const& p);

  /**
   * @brief Constructor for external memory.
   */
  GHistIndexMatrix(Context const* ctx, SparsePage const& page, common::Span<FeatureType const> ft,
                   common::HistogramCuts cuts, bst_bin_t max_bins_per_feat, bool is_dense,
                   double sparse_thresh);
  GHistIndexMatrix();  // also for ext mem, empty ctor so that we can read the cache back.

  /**
   * @brief Push a single batch into the gradient index.
   *
   * @param n_samples_total The total number of rows for all batches, create a column
   *        matrix once all batches are pushed.
   */
  template <typename Batch>
  void PushAdapterBatch(Context const* ctx, std::size_t rbegin, std::size_t prev_sum,
                        Batch const& batch, float missing, common::Span<FeatureType const> ft,
                        double sparse_thresh, bst_idx_t n_samples_total) {
    auto n_bins_total = cut.TotalBins();
    hit_count_tloc_.clear();
    hit_count_tloc_.resize(ctx->Threads() * n_bins_total, 0);

    auto n_threads = ctx->Threads();
    auto valid_counts = GetRowCounts(batch, missing, n_threads);

    auto it = common::MakeIndexTransformIter([&](size_t ridx) { return valid_counts[ridx]; });
    common::PartialSum(n_threads, it, it + batch.Size(), prev_sum, row_ptr.begin() + rbegin);
    auto is_valid = data::IsValidFunctor{missing};

    PushBatchImpl(ctx, batch, rbegin, is_valid, ft);

    if (rbegin + batch.Size() == n_samples_total) {
      // finished
      this->ResizeColumns(sparse_thresh);
    }
  }

  // Call ColumnMatrix::PushBatch
  template <typename Batch>
  void PushAdapterBatchColumns(Context const* ctx, Batch const& batch, float missing,
                               size_t rbegin);

  void ResizeIndex(Context const* ctx, const size_t n_index, const bool isDense);

  void GetFeatureCounts(size_t* counts) const {
    auto nfeature = cut.Ptrs().size() - 1;
    for (unsigned fid = 0; fid < nfeature; ++fid) {
      auto ibegin = cut.Ptrs()[fid];
      auto iend = cut.Ptrs()[fid + 1];
      for (auto i = ibegin; i < iend; ++i) {
        counts[fid] += hit_count[i];
      }
    }
  }

  [[nodiscard]] bool IsDense() const { return isDense_; }
  void SetDense(bool is_dense) { isDense_ = is_dense; }
  [[nodiscard]] bst_idx_t BaseRowId() const { return base_rowid; }
  /**
   * @brief Get the local row index from the global row index.
   */
  [[nodiscard]] bst_idx_t RowIdx(bst_idx_t gridx) const {
    return row_ptr[gridx - this->base_rowid];
  }

  [[nodiscard]] bst_idx_t Size() const { return row_ptr.empty() ? 0 : row_ptr.size() - 1; }
  [[nodiscard]] bst_feature_t Features() const { return cut.NumFeatures(); }

  [[nodiscard]] bool ReadColumnPage(common::AlignedResourceReadStream* fi);
  [[nodiscard]] std::size_t WriteColumnPage(common::AlignedFileWriteStream* fo) const;

  [[nodiscard]] common::ColumnMatrix const& Transpose() const;

  [[nodiscard]] bst_bin_t GetGindex(size_t ridx, size_t fidx) const;

  [[nodiscard]] float GetFvalue(size_t ridx, size_t fidx, bool is_cat) const;
  [[nodiscard]] float GetFvalue(std::vector<std::uint32_t> const& ptrs,
                                std::vector<float> const& values, bst_idx_t ridx,
                                bst_feature_t fidx, bool is_cat) const {
    if (is_cat) {
      auto gidx = GetGindex(ridx, fidx);
      if (gidx == -1) {
        return std::numeric_limits<float>::quiet_NaN();
      }
      return values[gidx];
    }
    if (this->IsDense()) {
      auto begin = RowIdx(ridx);
      auto bin_idx = this->index[begin + fidx];
      return common::HistogramCuts::NumericBinValue(ptrs, values, fidx, bin_idx);
    }
    return GetFvalueImpl(ptrs, values, ridx, fidx, this->base_rowid, this->columns_);
  }

  [[nodiscard]] common::HistogramCuts& Cuts() { return cut; }
  [[nodiscard]] common::HistogramCuts const& Cuts() const { return cut; }

 private:
  std::unique_ptr<common::ColumnMatrix> columns_;
  std::vector<size_t> hit_count_tloc_;
  bool isDense_;
};

/**
 * \brief Helper for recovering feature index from row-based storage of histogram
 *        bin. (`GHistIndexMatrix`).
 *
 * \param assign A callback function that takes bin index, index into the whole batch, row
 *               index and feature index
 */
template <typename Fn>
void AssignColumnBinIndex(GHistIndexMatrix const& page, Fn&& assign) {
  auto const batch_size = page.Size();
  auto const& ptrs = page.cut.Ptrs();
  std::size_t k{0};

  auto dense = page.IsDense();

  common::DispatchBinType(page.index.GetBinTypeSize(), [&](auto t) {
    using BinT = decltype(t);
    auto const& index = page.index;
    for (std::size_t ridx = 0; ridx < batch_size; ++ridx) {
      auto r_beg = page.row_ptr[ridx];
      auto r_end = page.row_ptr[ridx + 1];
      bst_feature_t fidx{0};
      if (dense) {
        // compressed, use the operator to obtain the true value.
        for (std::size_t j = r_beg; j < r_end; ++j) {
          bst_feature_t fidx = j - r_beg;
          std::uint32_t bin_idx = index[k];
          assign(bin_idx, k, ridx, fidx);
          ++k;
        }
      } else {
        // not compressed
        auto const* row_index = index.data<BinT>() + page.row_ptr[page.base_rowid];
        for (std::size_t j = r_beg; j < r_end; ++j) {
          std::uint32_t bin_idx = row_index[k];
          // find the feature index for current bin.
          while (bin_idx >= ptrs[fidx + 1]) {
            fidx++;
          }
          assign(bin_idx, k, ridx, fidx);
          ++k;
        }
      }
    }
  });
}
}  // namespace xgboost
#endif  // XGBOOST_DATA_GRADIENT_INDEX_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index_format.cc <==
/**
 * Copyright 2021-2025, XGBoost contributors
 */
#include "gradient_index_format.h"

#include <cstddef>      // for size_t
#include <cstdint>      // for uint8_t
#include <type_traits>  // for underlying_type_t
#include <vector>       // for vector

#include "../common/hist_util.h"          // for HistogramCuts
#include "../common/io.h"                 // for AlignedResourceReadStream
#include "../common/nvtx_utils.h"         // for xgboost_NVTX_FN_RANGE
#include "../common/ref_resource_view.h"  // for ReadVec, WriteVec
#include "gradient_index.h"               // for GHistIndexMatrix

namespace xgboost::data {
[[nodiscard]] bool GHistIndexRawFormat::Read(GHistIndexMatrix* page,
                                             common::AlignedResourceReadStream* fi) {
  xgboost_NVTX_FN_RANGE();
  CHECK(fi);

  page->Cuts() = this->cuts_;
  // indptr
  if (!common::ReadVec(fi, &page->row_ptr)) {
    return false;
  }

  // data
  // - bin type
  // Old gcc doesn't support reading from enum.
  std::underlying_type_t<common::BinTypeSize> uint_bin_type{0};
  if (!fi->Read(&uint_bin_type)) {
    return false;
  }
  common::BinTypeSize size_type = static_cast<common::BinTypeSize>(uint_bin_type);
  // - index buffer
  if (!common::ReadVec(fi, &page->data)) {
    return false;
  }
  // - index
  page->index = common::Index{
      common::Span{page->data.data(), static_cast<size_t>(page->data.size())}, size_type};

  // hit count
  if (!common::ReadVec(fi, &page->hit_count)) {
    return false;
  }
  if (!fi->Read(&page->max_numeric_bins_per_feat)) {
    return false;
  }
  if (!fi->Read(&page->base_rowid)) {
    return false;
  }
  bool is_dense = false;
  if (!fi->Read(&is_dense)) {
    return false;
  }
  page->SetDense(is_dense);
  if (is_dense) {
    page->index.SetBinOffset(page->cut.Ptrs());
  }

  if (!page->ReadColumnPage(fi)) {
    return false;
  }
  return true;
}

[[nodiscard]] std::size_t GHistIndexRawFormat::Write(GHistIndexMatrix const& page,
                                                     common::AlignedFileWriteStream* fo) {
  std::size_t bytes = 0;
  // indptr
  bytes += common::WriteVec(fo, page.row_ptr);

  // data
  // - bin type
  std::underlying_type_t<common::BinTypeSize> uint_bin_type = page.index.GetBinTypeSize();
  bytes += fo->Write(uint_bin_type);
  // - index buffer
  std::vector<std::uint8_t> data(page.index.begin(), page.index.end());
  bytes += fo->Write(static_cast<std::uint64_t>(data.size()));
  if (!data.empty()) {
    bytes += fo->Write(data.data(), data.size());
  }

  // hit count
  bytes += common::WriteVec(fo, page.hit_count);
  // max_bins, base row, is_dense
  bytes += fo->Write(page.max_numeric_bins_per_feat);
  bytes += fo->Write(page.base_rowid);
  bytes += fo->Write(page.IsDense());

  bytes += page.WriteColumnPage(fo);
  return bytes;
}

DMLC_REGISTRY_FILE_TAG(gradient_index_format);
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index_format.h <==
/**
 * Copyright 2021-2024, XGBoost contributors
 */
#pragma once

#include <cstddef>  // for size_t
#include <utility>  // for move

#include "../common/hist_util.h"  // for HistogramCuts
#include "../common/io.h"         // for AlignedFileWriteStream
#include "gradient_index.h"       // for GHistIndexMatrix
#include "sparse_page_writer.h"   // for SparsePageFormat

namespace xgboost::common {
class HistogramCuts;
}

namespace xgboost::data {
class GHistIndexRawFormat : public SparsePageFormat<GHistIndexMatrix> {
  common::HistogramCuts cuts_;

 public:
  [[nodiscard]] bool Read(GHistIndexMatrix* page, common::AlignedResourceReadStream* fi) override;
  [[nodiscard]] std::size_t Write(GHistIndexMatrix const& page,
                                  common::AlignedFileWriteStream* fo) override;

  explicit GHistIndexRawFormat(common::HistogramCuts cuts) : cuts_{std::move(cuts)} {}
};
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index_page_source.cc <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#include "gradient_index_page_source.h"

#include <memory>   // for make_shared
#include <utility>  // for move

#include "../common/hist_util.h"  // for HistogramCuts
#include "gradient_index.h"       // for GHistIndexMatrix
#include "proxy_dmatrix.h"        // for DispatchAny

namespace xgboost::data {
void GradientIndexPageSource::Fetch() {
  if (!this->ReadCache()) {
    auto ctx = Context{};
    ctx.Init(Args{{"nthread", std::to_string(nthreads_)}});
    // source is initialized to be the 0th page during construction, so when count_ is 0
    // there's no need to increment the source.
    if (this->count_ != 0 && !this->sync_) {
      // The mixin doesn't sync the source if `sync_` is false, we need to sync it
      // ourselves.
      ++(*source_);
    }
    // This is not read from cache so we still need it to be synced with sparse page source.
    CHECK_EQ(this->count_, this->source_->Iter());
    auto const& csr = this->source_->Page();
    CHECK_NE(this->cuts_.Values().size(), 0);
    this->page_.reset(new GHistIndexMatrix{&ctx, *csr, feature_types_, cuts_, max_bin_per_feat_,
                                           is_dense_, sparse_thresh_});
    this->WriteCache();
  }
}

void ExtGradientIndexPageSource::Fetch() {
  if (!this->ReadCache()) {
    CHECK_EQ(count_, source_->Iter());
    CHECK_NE(cuts_.Values().size(), 0);
    cpu_impl::DispatchAny(proxy_, [this](auto const& value) {
      CHECK(this->proxy_->Ctx()->IsCPU()) << "All batches must use the same device type.";
      auto h_feature_types = proxy_->Info().feature_types.ConstHostSpan();
      // This does three things:
      // - Generate CSR matrix for gradient index.
      // - Generate the column matrix for gradient index.
      // - Concatenate the meta info.
      common::HistogramCuts cuts{this->cuts_};
      CHECK_EQ(this->cuts_.MaxCategory(), cuts.MaxCategory());
      if (this->cuts_.HasCategorical()) {
        CHECK(!h_feature_types.empty());
      }
      this->page_.reset();
      // The external iterator has the data when the `next` method is called. Therefore,
      // it's one step ahead of this source.

      // FIXME(jiamingy): For now, we use the `info->IsDense()` to represent all batches
      // similar to the sparse DMatrix source. We should use per-batch property with proxy
      // DMatrix info instead. This requires more fine-grained tests.
      this->page_ =
          std::make_shared<GHistIndexMatrix>(value.NumRows(), this->base_rows_.at(source_->Iter()),
                                             std::move(cuts), this->p_.max_bin, info_->IsDense());
      bst_idx_t prev_sum = 0;
      bst_idx_t rbegin = 0;
      // Use `value.NumRows()` for the size of a single batch. Unlike the
      // `IterativeDMatrix`, external memory doesn't concatenate the pages.
      this->page_->PushAdapterBatch(ctx_, rbegin, prev_sum, value, this->missing_, h_feature_types,
                                    this->p_.sparse_thresh, value.NumRows());
      this->page_->PushAdapterBatchColumns(ctx_, value, this->missing_, rbegin);
      this->info_->Extend(proxy_->Info(), false, false);
    });
    this->WriteCache();
  }
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index_page_source.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 */
#ifndef XGBOOST_DATA_GRADIENT_INDEX_PAGE_SOURCE_H_
#define XGBOOST_DATA_GRADIENT_INDEX_PAGE_SOURCE_H_

#include <cmath>    // for isnan
#include <cstdint>  // for int32_t
#include <memory>   // for shared_ptr
#include <utility>  // for move
#include <vector>   // for vector

#include "../common/hist_util.h"    // for HistogramCuts
#include "gradient_index.h"         // for GHistIndexMatrix
#include "gradient_index_format.h"  // for GHistIndexRawFormat
#include "sparse_page_source.h"     // for PageSourceIncMixIn
#include "xgboost/base.h"           // for bst_feature_t
#include "xgboost/data.h"           // for BatchParam, FeatureType
#include "xgboost/span.h"           // for Span

namespace xgboost::data {
/**
 * @brief Policy for creating ghist index format. The storage is default (disk).
 */
template <typename S>
class GHistIndexFormatPolicy {
 protected:
  common::HistogramCuts cuts_{0};

 public:
  using FormatT = SparsePageFormat<GHistIndexMatrix>;

 public:
  [[nodiscard]] auto CreatePageFormat(BatchParam const&) const {
    std::unique_ptr<FormatT> fmt{new GHistIndexRawFormat{cuts_}};
    return fmt;
  }

  void SetCuts(common::HistogramCuts cuts) { std::swap(cuts_, cuts); }
  static void DestroyPage(std::shared_ptr<S>* page) { page->reset(); }
};

class GradientIndexPageSource
    : public PageSourceIncMixIn<
          GHistIndexMatrix, DefaultFormatStreamPolicy<GHistIndexMatrix, GHistIndexFormatPolicy>> {
  bool is_dense_;
  std::int32_t max_bin_per_feat_;
  common::Span<FeatureType const> feature_types_;
  double sparse_thresh_;

 public:
  GradientIndexPageSource(Context const* ctx, float missing, bst_feature_t n_features,
                          bst_idx_t n_batches, std::shared_ptr<Cache> cache, BatchParam param,
                          common::HistogramCuts cuts, bool is_dense,
                          common::Span<FeatureType const> feature_types,
                          std::shared_ptr<SparsePageSource> source)
      : PageSourceIncMixIn(missing, ctx->Threads(), n_features, n_batches, cache,
                           std::isnan(param.sparse_thresh)),
        is_dense_{is_dense},
        max_bin_per_feat_{param.max_bin},
        feature_types_{feature_types},
        sparse_thresh_{param.sparse_thresh} {
    this->source_ = source;
    this->SetCuts(std::move(cuts));
    if (this->cuts_.HasCategorical()) {
      CHECK(!this->feature_types_.empty());
    }
    this->Fetch();
  }

  void Fetch() final;
};

class ExtGradientIndexPageSource
    : public ExtQantileSourceMixin<
          GHistIndexMatrix, DefaultFormatStreamPolicy<GHistIndexMatrix, GHistIndexFormatPolicy>> {
  BatchParam p_;

  Context const* ctx_;
  DMatrixProxy* proxy_;
  MetaInfo* info_;

  std::vector<bst_idx_t> base_rows_;

 public:
  ExtGradientIndexPageSource(
      Context const* ctx, float missing, MetaInfo* info, std::shared_ptr<Cache> cache,
      BatchParam param, common::HistogramCuts cuts,
      std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>> source,
      DMatrixProxy* proxy, std::vector<bst_idx_t> base_rows)
      : ExtQantileSourceMixin{missing, ctx->Threads(), static_cast<bst_feature_t>(info->num_col_),
                              source, cache},
        p_{std::move(param)},
        ctx_{ctx},
        proxy_{proxy},
        info_{info},
        base_rows_{std::move(base_rows)} {
    CHECK(!this->cache_info_->written);
    this->source_->Reset();
    CHECK(this->source_->Next());
    this->SetCuts(std::move(cuts));
    this->Fetch();
  }

  void Fetch() final;
};
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_GRADIENT_INDEX_PAGE_SOURCE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/iterative_dmatrix.cc <==
/**
 * Copyright 2022-2025, XGBoost contributors
 */
#include "iterative_dmatrix.h"

#include <algorithm>  // for copy
#include <cstddef>    // for size_t
#include <memory>     // for shared_ptr
#include <utility>    // for move
#include <vector>     // for vector

#include "../common/categorical.h"  // for IsCat
#include "../common/error_msg.h"    // for Unreachable
#include "../common/hist_util.h"    // for HistogramCuts
#include "../tree/param.h"          // FIXME(jiamingy): Find a better way to share this parameter.
#include "batch_utils.h"            // for RegenGHist
#include "cat_container.h"          // for SyncCategories
#include "gradient_index.h"         // for GHistIndexMatrix
#include "proxy_dmatrix.h"          // for DataIterProxy, DispatchAny
#include "quantile_dmatrix.h"       // for GetCutsFromRef
#include "quantile_dmatrix.h"       // for GetDataShape, MakeSketches
#include "simple_batch_iterator.h"  // for SimpleBatchIteratorImpl
#include "xgboost/data.h"           // for FeatureType, DMatrix
#include "xgboost/logging.h"

namespace xgboost::data {
IterativeDMatrix::IterativeDMatrix(DataIterHandle iter_handle, DMatrixHandle proxy,
                                   std::shared_ptr<DMatrix> ref, DataIterResetCallback* reset,
                                   XGDMatrixCallbackNext* next, float missing, int nthread,
                                   bst_bin_t max_bin)
    : proxy_{proxy} {
  // The external iterator, fetch the first batch
  auto iter = DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>{iter_handle, reset, next};
  iter.Reset();
  bool valid = iter.Next();
  CHECK(valid) << "Iterative DMatrix must have at least 1 batch.";

  auto pctx = MakeProxy(proxy_)->Ctx();

  Context ctx;
  ctx.Init(Args{{"nthread", std::to_string(nthread)}, {"device", pctx->DeviceName()}});
  // hardcoded parameter.
  BatchParam p{max_bin, tree::TrainParam::DftSparseThreshold()};

  if (ctx.IsCUDA()) {
    this->InitFromCUDA(&ctx, p, std::move(iter), missing, ref);
  } else {
    this->InitFromCPU(&ctx, p, std::move(iter), missing, ref);
  }

  this->fmat_ctx_ = ctx;
  this->batch_ = p;

  SyncCategories(&ctx, info_.Cats(), info_.num_row_ == 0);

  LOG(INFO) << "Finished constructing the `IterativeDMatrix`: (" << this->Info().num_row_ << ", "
            << this->Info().num_col_ << ", " << this->info_.num_nonzero_ << ").";
}

void IterativeDMatrix::InitFromCPU(
    Context const* ctx, BatchParam const& p,
    DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>&& iter, float missing,
    std::shared_ptr<DMatrix> ref) {
  DMatrixProxy* proxy = MakeProxy(proxy_);
  CHECK(proxy);

  common::HistogramCuts cuts{0};
  ExternalDataInfo ext_info;
  cpu_impl::GetDataShape(ctx, proxy, &iter, missing, &ext_info);
  ext_info.SetInfo(ctx, true, &this->info_);

  /**
   * Generate quantiles
   */
  std::vector<FeatureType> h_ft;
  cpu_impl::MakeSketches(ctx, &iter, proxy, ref, missing, &cuts, p, this->info_, ext_info, &h_ft);

  /**
   * Generate gradient index.
   */
  this->ghist_ = std::make_unique<GHistIndexMatrix>(this->info_, std::move(cuts), p.max_bin);
  std::size_t rbegin = 0;
  std::size_t prev_sum = 0;
  std::size_t i = 0;
  while (iter.Next()) {
    cpu_impl::DispatchAny(proxy, [&](auto const& batch) {
      proxy->Info().num_nonzero_ = ext_info.batch_nnz[i];
      this->ghist_->PushAdapterBatch(ctx, rbegin, prev_sum, batch, missing, h_ft, p.sparse_thresh,
                                     Info().num_row_);
    });
    if (ext_info.n_batches != 1) {
      this->info_.Extend(std::move(proxy->Info()), false, true);
    }
    auto batch_size = BatchSamples(proxy);
    prev_sum = this->ghist_->row_ptr[rbegin + batch_size];
    rbegin += batch_size;
    ++i;
  }
  iter.Reset();
  CHECK_EQ(rbegin, Info().num_row_);
  CHECK_EQ(this->ghist_->Features(), Info().num_col_);

  /**
   * Generate column matrix
   */
  bst_idx_t accumulated_rows = 0;
  while (iter.Next()) {
    cpu_impl::DispatchAny(proxy, [&](auto const& batch) {
      this->ghist_->PushAdapterBatchColumns(ctx, batch, missing, accumulated_rows);
    });
    accumulated_rows += BatchSamples(proxy);
  }
  iter.Reset();
  CHECK_EQ(accumulated_rows, this->info_.num_row_);

  if (ext_info.n_batches == 1) {
    this->info_ = std::move(proxy->Info());
    ext_info.SetInfo(ctx, false, &this->info_);
    CHECK_EQ(proxy->Info().labels.Size(), 0);
  }

  info_.feature_types.HostVector() = h_ft;
}

BatchSet<GHistIndexMatrix> IterativeDMatrix::GetGradientIndex(Context const* ctx,
                                                              BatchParam const& param) {
  if (param.Initialized()) {
    detail::CheckParam(this->batch_, param);
    CHECK(!detail::RegenGHist(param, batch_)) << error::InconsistentMaxBin();
  }
  if (!ellpack_ && !ghist_) {
    LOG(FATAL) << "`QuantileDMatrix` not initialized.";
  }

  if (!ghist_) {
    if (!ctx->IsCUDA()) {
      ghist_ = std::make_shared<GHistIndexMatrix>(ctx, Info(), *ellpack_, param);
    } else if (!fmat_ctx_.IsCUDA()) {
      ghist_ = std::make_shared<GHistIndexMatrix>(&fmat_ctx_, Info(), *ellpack_, param);
    } else {
      // Can happen when QDM is initialized on GPU, but a CPU version is queried by a different QDM
      // for cut reference.
      auto cpu_ctx = ctx->MakeCPU();
      ghist_ = std::make_shared<GHistIndexMatrix>(&cpu_ctx, Info(), *ellpack_, param);
    }
  }

  if (!std::isnan(param.sparse_thresh) &&
      param.sparse_thresh != tree::TrainParam::DftSparseThreshold()) {
    LOG(WARNING) << "`sparse_threshold` can not be changed when `QuantileDMatrix` is used instead "
                    "of `DMatrix`.";
  }

  auto begin_iter =
      BatchIterator<GHistIndexMatrix>(new SimpleBatchIteratorImpl<GHistIndexMatrix>(ghist_));
  return BatchSet<GHistIndexMatrix>(begin_iter);
}

BatchSet<ExtSparsePage> IterativeDMatrix::GetExtBatches(Context const* ctx,
                                                        BatchParam const& param) {
  for (auto const& page : this->GetGradientIndex(ctx, param)) {
    auto p_out = std::make_shared<SparsePage>();
    p_out->data.Resize(this->Info().num_nonzero_);
    p_out->offset.Resize(this->Info().num_row_ + 1);

    auto& h_offset = p_out->offset.HostVector();
    CHECK_EQ(page.row_ptr.size(), h_offset.size());
    std::copy(page.row_ptr.cbegin(), page.row_ptr.cend(), h_offset.begin());

    auto& h_data = p_out->data.HostVector();
    auto const& vals = page.cut.Values();
    auto const& ptrs = page.cut.Ptrs();
    auto ft = Info().feature_types.ConstHostSpan();

    AssignColumnBinIndex(page, [&](auto bin_idx, std::size_t idx, std::size_t, bst_feature_t fidx) {
      float v;
      if (common::IsCat(ft, fidx)) {
        v = vals[bin_idx];
      } else {
        v = common::HistogramCuts::NumericBinValue(ptrs, vals, fidx, bin_idx);
      }
      h_data[idx] = Entry{fidx, v};
    });

    auto p_ext_out = std::make_shared<ExtSparsePage>(p_out);
    auto begin_iter =
        BatchIterator<ExtSparsePage>(new SimpleBatchIteratorImpl<ExtSparsePage>(p_ext_out));
    return BatchSet<ExtSparsePage>(begin_iter);
  }
  error::Unreachable();
  auto begin_iter =
      BatchIterator<ExtSparsePage>(new SimpleBatchIteratorImpl<ExtSparsePage>(nullptr));
  return BatchSet<ExtSparsePage>(begin_iter);
}

#if !defined(XGBOOST_USE_CUDA)
void IterativeDMatrix::InitFromCUDA(Context const*, BatchParam const&,
                                    DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>&&,
                                    float, std::shared_ptr<DMatrix>) {
  // silent the warning about unused variables.
  (void)(proxy_);
  common::AssertGPUSupport();
}

BatchSet<EllpackPage> IterativeDMatrix::GetEllpackBatches(Context const*, BatchParam const&) {
  common::AssertGPUSupport();
  auto begin_iter = BatchIterator<EllpackPage>(new SimpleBatchIteratorImpl<EllpackPage>(ellpack_));
  return BatchSet<EllpackPage>(BatchIterator<EllpackPage>(begin_iter));
}

void IterativeDMatrix::Save(common::AlignedFileWriteStream*) const {
  LOG(FATAL) << "Not implemented";
}

IterativeDMatrix* IterativeDMatrix::Load(Context const*, common::AlignedResourceReadStream*) {
  LOG(FATAL) << "Not implemented";
  return nullptr;
}
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/iterative_dmatrix.cu <==
/**
 * Copyright 2020-2025, XGBoost contributors
 */
#include <memory>   // for shared_ptr
#include <utility>  // for move

#include "batch_utils.h"  // for RegenGHist, CheckParam
#include "device_adapter.cuh"
#include "ellpack_page.cuh"
#include "ellpack_page_raw_format.h"  // for EllpackPageRawFormat
#include "iterative_dmatrix.h"
#include "proxy_dmatrix.cuh"  // for DispatchAny
#include "proxy_dmatrix.h"    // for BatchSamples, BatchColumns
#include "simple_batch_iterator.h"

namespace xgboost::data {
void IterativeDMatrix::InitFromCUDA(
    Context const* ctx, BatchParam const& p,
    DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>&& iter, float missing,
    std::shared_ptr<DMatrix> ref) {
  // A handle passed to external iterator.
  DMatrixProxy* proxy = MakeProxy(proxy_);
  CHECK(proxy);

  // Sketch for all batches.
  std::int32_t current_device{dh::CurrentDevice()};
  auto get_ctx = [&]() {
    Context d_ctx = (ctx->IsCUDA()) ? *ctx : Context{}.MakeCUDA(current_device);
    CHECK(!d_ctx.IsCPU());
    return d_ctx;
  };

  fmat_ctx_ = get_ctx();

  /**
   * Generate quantiles
   */
  auto cuts = std::make_shared<common::HistogramCuts>(0);
  ExternalDataInfo ext_info;
  cuda_impl::MakeSketches(ctx, &iter, proxy, ref, p, missing, cuts, &ext_info);
  ext_info.SetInfo(ctx, true, &this->info_);

  auto init_page = [this, &cuts, &ext_info]() {
    if (!ellpack_) {
      // Should be put inside the while loop to protect against empty batch.  In
      // that case device id is invalid.
      ellpack_.reset(new EllpackPage{});
      *(ellpack_->Impl()) = EllpackPageImpl(&fmat_ctx_, cuts, this->IsDense(), ext_info.row_stride,
                                            ext_info.accumulated_rows);
    }
  };

  /**
   * Generate gradient index.
   */
  bst_idx_t offset = 0;
  iter.Reset();
  bst_idx_t n_batches_for_verification = 0;
  while (iter.Next()) {
    init_page();
    dh::safe_cuda(cudaSetDevice(dh::GetDevice(ctx).ordinal));
    auto rows = BatchSamples(proxy);
    dh::device_vector<size_t> row_counts(rows + 1, 0);
    common::Span<size_t> row_counts_span(row_counts.data().get(), row_counts.size());
    cuda_impl::DispatchAny(proxy, [=](auto const& value) {
      return GetRowCounts(ctx, value, row_counts_span, dh::GetDevice(ctx), missing);
    });
    auto is_dense = this->IsDense();

    proxy->Info().feature_types.SetDevice(dh::GetDevice(ctx));
    auto d_feature_types = proxy->Info().feature_types.ConstDeviceSpan();
    auto new_impl = cuda_impl::DispatchAny(proxy, [&](auto const& value) {
      return EllpackPageImpl{
          &fmat_ctx_,          value, missing, is_dense, row_counts_span, d_feature_types,
          ext_info.row_stride, rows,  cuts};
    });
    bst_idx_t num_elements = ellpack_->Impl()->Copy(&fmat_ctx_, &new_impl, offset);
    offset += num_elements;

    proxy->Info().num_row_ = BatchSamples(proxy);
    proxy->Info().num_col_ = ext_info.n_features;
    if (ext_info.n_batches != 1) {
      this->info_.Extend(std::move(proxy->Info()), false, true);
    }
    n_batches_for_verification++;
  }
  CHECK_EQ(ext_info.n_batches, n_batches_for_verification)
      << "Different number of batches returned between 2 iterations";

  if (ext_info.n_batches == 1) {
    this->info_ = std::move(proxy->Info());
    ext_info.SetInfo(ctx, false, &this->info_);
    CHECK_EQ(proxy->Info().labels.Size(), 0);
  }

  iter.Reset();
}

BatchSet<EllpackPage> IterativeDMatrix::GetEllpackBatches(Context const* ctx,
                                                          BatchParam const& param) {
  if (param.Initialized()) {
    detail::CheckParam(this->batch_, param);
    CHECK(!detail::RegenGHist(param, batch_)) << error::InconsistentMaxBin();
  }
  if (!ellpack_ && !ghist_) {
    LOG(FATAL) << "`QuantileDMatrix` not initialized.";
  }

  if (!ellpack_) {
    if (ctx->IsCUDA()) {
      fmat_ctx_ = *ctx;
    } else if (!fmat_ctx_.IsCUDA()) {
      fmat_ctx_ = ctx->MakeCUDA();
    }
    this->Info().feature_types.SetDevice(fmat_ctx_.Device());
    ellpack_.reset(new EllpackPage{});
    *ellpack_->Impl() =
        EllpackPageImpl{&fmat_ctx_, *this->ghist_, this->Info().feature_types.ConstDeviceSpan()};
  }
  CHECK(ellpack_);
  auto begin_iter = BatchIterator<EllpackPage>(new SimpleBatchIteratorImpl<EllpackPage>(ellpack_));
  return BatchSet<EllpackPage>(begin_iter);
}

void IterativeDMatrix::Save(common::AlignedFileWriteStream* fo) const {
  CHECK(fo);
  CHECK(this->ellpack_) << "Not implemented";
  // Save cuts
  auto const& p_cuts = this->ellpack_->Impl()->CutsShared();
  p_cuts->Save(fo);
  // Save ellpack
  auto fmt = std::make_unique<EllpackPageRawFormat>(this->Ctx(), p_cuts, this->Ctx()->Device(),
                                                    BatchParam{}, false);
  auto n_bytes = fmt->Write(*this->ellpack_, fo);
  CHECK_GE(n_bytes, this->ellpack_->Impl()->MemCostBytes());
}

IterativeDMatrix* IterativeDMatrix::Load(Context const* ctx,
                                         common::AlignedResourceReadStream* fi) {
  CHECK(fi);
  // Load cuts
  std::shared_ptr<common::HistogramCuts> p_cuts{common::HistogramCuts::Load(fi)};
  // Load ellpack
  auto fmt =
      std::make_unique<EllpackPageRawFormat>(ctx, p_cuts, ctx->Device(), BatchParam{}, false);
  auto ellpack = std::make_shared<EllpackPage>();
  CHECK(fmt->Read(ellpack.get(), fi));
  return new IterativeDMatrix{std::move(ellpack)};
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/iterative_dmatrix.h <==
/**
 * Copyright 2020-2025, XGBoost Contributors
 *
 * @brief Implementation of the higher-level `QuantileDMatrix`.
 */
#ifndef XGBOOST_DATA_ITERATIVE_DMATRIX_H_
#define XGBOOST_DATA_ITERATIVE_DMATRIX_H_

#include <memory>   // for shared_ptr
#include <utility>  // for move

#include "quantile_dmatrix.h"  // for QuantileDMatrix
#include "xgboost/base.h"      // for bst_bin_t
#include "xgboost/c_api.h"     // for DataIterHandle, DMatrixHandle
#include "xgboost/context.h"   // for Context
#include "xgboost/data.h"      // for BatchSet

namespace xgboost {
namespace common {
class HistogramCuts;
class AlignedFileWriteStream;
class AlignedResourceReadStream;
}  // namespace common

namespace data {
/**
 * @brief DMatrix type for `QuantileDMatrix`, the naming `IterativeDMatix` is due to its
 *        construction process.
 *
 * During initializaion, it walks through the data multiple times iteratively in order to
 * perform quantilization. This design helps us reduce memory usage significantly by
 * avoiding data concatenation along with removing the CSR matrix `SparsePage`.
 */
class IterativeDMatrix : public QuantileDMatrix {
  std::shared_ptr<EllpackPage> ellpack_;
  std::shared_ptr<GHistIndexMatrix> ghist_;
  BatchParam batch_;

  DMatrixHandle proxy_;

  void InitFromCUDA(Context const *ctx, BatchParam const &p,
                    DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext> &&iter,
                    float missing, std::shared_ptr<DMatrix> ref);
  void InitFromCPU(Context const *ctx, BatchParam const &p,
                   DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext> &&iter,
                   float missing, std::shared_ptr<DMatrix> ref);

  explicit IterativeDMatrix(std::shared_ptr<EllpackPage> ellpack) : ellpack_{std::move(ellpack)} {
    this->fmat_ctx_.UpdateAllowUnknown(Args{{"device", DeviceSym::CUDA()}});
  }

 public:
  explicit IterativeDMatrix(DataIterHandle iter_handle, DMatrixHandle proxy,
                            std::shared_ptr<DMatrix> ref, DataIterResetCallback *reset,
                            XGDMatrixCallbackNext *next, float missing, int nthread,
                            bst_bin_t max_bin);

  ~IterativeDMatrix() override = default;

  [[nodiscard]] bool EllpackExists() const override { return static_cast<bool>(ellpack_); }
  [[nodiscard]] bool GHistIndexExists() const override { return static_cast<bool>(ghist_); }

  BatchSet<GHistIndexMatrix> GetGradientIndex(Context const *ctx, BatchParam const &param) override;
  BatchSet<EllpackPage> GetEllpackBatches(Context const *ctx, const BatchParam &param) override;
  BatchSet<ExtSparsePage> GetExtBatches(Context const *ctx, BatchParam const &param) override;

  void Save(common::AlignedFileWriteStream *fo) const;
  [[nodiscard]] static IterativeDMatrix *Load(Context const *ctx,
                                              common::AlignedResourceReadStream *fi);
};
}  // namespace data
}  // namespace xgboost

#endif  // XGBOOST_DATA_ITERATIVE_DMATRIX_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/metainfo.cc <==
/**
 * Copyright 2024-2026, XGBoost Contributors
 */
#include "metainfo.h"

#include <string>       // for string
#include <type_traits>  // for add_pointer_t

#include "../common/error_msg.h"         // for InconsistentFeatureTypes
#include "xgboost/data.h"                // for FeatureType
#include "xgboost/host_device_vector.h"  // for HostDeviceVector

#if !defined(XGBOOST_USE_CUDA)

#include "../common/common.h"  // for AssertGPUSupport

#endif  // !defined(XGBOOST_USE_CUDA)

namespace xgboost {
std::string TypedArrayRef::ArrayInterfaceStr() const {
  return data::DispatchDType(this->dtype, [this](auto dtype) {
    using DType = decltype(dtype);
    auto ptr = static_cast<std::add_pointer_t<std::add_const_t<DType>>>(this->data);
    if (this->ndim == 1) {
      auto vec = linalg::MakeVec(ptr, this->shape.front());
      return linalg::ArrayInterfaceStr(vec);
    } else {
      auto n = this->Size();
      if (ptr) {
        CHECK_GT(n, 0);
      }
      if (n > 0) {
        CHECK(ptr);
      }
      auto mat = linalg::MakeTensorView(DeviceOrd::CPU(), common::Span{ptr, n}, this->shape[0],
                                        this->shape[1]);
      return linalg::ArrayInterfaceStr(mat);
    }
  });
}
}  // namespace xgboost

namespace xgboost::data {
void CheckFeatureTypes(HostDeviceVector<FeatureType> const& lhs,
                       HostDeviceVector<FeatureType> const& rhs) {
  CHECK_EQ(lhs.Size(), rhs.Size()) << error::InconsistentFeatureTypes();
  if (lhs.DeviceCanRead() || rhs.DeviceCanRead()) {
    return cuda_impl::CheckFeatureTypes(lhs, rhs);
  }
  auto const& h_lhs = lhs.ConstHostVector();
  auto const& h_rhs = rhs.ConstHostVector();
  auto ft_is_same = std::equal(h_lhs.cbegin(), h_lhs.cend(), h_rhs.cbegin());
  CHECK(ft_is_same) << error::InconsistentFeatureTypes();
}

#if !defined(XGBOOST_USE_CUDA)
namespace cuda_impl {
void CheckFeatureTypes(HostDeviceVector<FeatureType> const&, HostDeviceVector<FeatureType> const&) {
  common::AssertGPUSupport();
}
}  // namespace cuda_impl
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/metainfo.cu <==
/**
 * Copyright 2024-2026, XGBoost Contributors
 */
#include <thrust/equal.h>  // for equal

#include "../common/device_helpers.cuh"  // for tcbegin
#include "../common/error_msg.h"         // for InconsistentFeatureTypes
#include "metainfo.h"
#include "xgboost/data.h"                // for FeatureType
#include "xgboost/host_device_vector.h"  // for HostDeviceVector

namespace xgboost::data::cuda_impl {
void CheckFeatureTypes(HostDeviceVector<FeatureType> const& lhs,
                       HostDeviceVector<FeatureType> const& rhs) {
  auto device = lhs.DeviceCanRead() ? lhs.Device() : rhs.Device();
  CHECK(device.IsCUDA());
  lhs.SetDevice(device), rhs.SetDevice(device);
  auto const& d_lhs = lhs.ConstDeviceSpan();
  auto const& d_rhs = rhs.ConstDeviceSpan();
  auto ft_is_same = thrust::equal(dh::tcbegin(d_lhs), dh::tcend(d_lhs), dh::tcbegin(d_rhs));
  CHECK(ft_is_same) << error::InconsistentFeatureTypes();
}
}  // namespace xgboost::data::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/metainfo.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 */
#pragma once

#include <cmath>    // for isnan, isinf
#include <cstdint>  // for int8_t
#include <vector>   // for vector

#include "../common/error_msg.h"         // for Unreachable
#include "xgboost/base.h"                // for bst_group_t
#include "xgboost/data.h"                // for FeatureType
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/logging.h"
#include "xgboost/string_view.h"  // for StringView

namespace xgboost::data {
enum class MetaField : std::int8_t {
  kLabel = 0,
  kWeight = 1,
  kBaseMargin = 2,
  kLabelLowerBound = 3,
  kLabelUpperBound = 4,
  kFeatureWeights = 5,
  kGroupPtr = 6,
  kQid = 7,  // Converted into group ptr
};

// `group_ptr` is for the output, while input is `group`.
inline MetaField MapMetaField(StringView key, bool is_input) {
  if (key == "label") {
    return MetaField::kLabel;
  } else if (key == "weight") {
    return MetaField::kWeight;
  } else if (key == "base_margin") {
    return MetaField::kBaseMargin;
  } else if (key == "label_lower_bound") {
    return MetaField::kLabelLowerBound;
  } else if (key == "label_upper_bound") {
    return MetaField::kLabelUpperBound;
  } else if (key == "feature_weights") {
    return MetaField::kFeatureWeights;
  } else if (key == "group_ptr" && !is_input) {
    return MetaField::kGroupPtr;
  } else if (key == "group" && is_input) {
    return MetaField::kGroupPtr;
  } else if (key == "qid") {
    return MetaField::kQid;
  } else {
    LOG(FATAL) << "Unknown key:" << key;
  }
  return {};
}

struct LabelsCheck {
  XGBOOST_DEVICE bool operator()(float y) {
#if defined(__CUDA_ARCH__)
    return ::isnan(y) || ::isinf(y);
#else
    return std::isnan(y) || std::isinf(y);
#endif
  }
};

struct WeightsCheck {
  XGBOOST_DEVICE bool operator()(float w) { return LabelsCheck{}(w) || w < 0; }  // NOLINT
};

inline void ValidateQueryGroup(std::vector<bst_group_t> const& group_ptr_) {
  bool valid_query_group = true;
  for (size_t i = 1; i < group_ptr_.size(); ++i) {
    valid_query_group = valid_query_group && group_ptr_[i] >= group_ptr_[i - 1];
    if (XGBOOST_EXPECT(!valid_query_group, false)) {
      break;
    }
  }
  CHECK(valid_query_group) << "Invalid group structure.";
}

namespace cuda_impl {
void CheckFeatureTypes(HostDeviceVector<FeatureType> const& lhs,
                       HostDeviceVector<FeatureType> const& rhs);
}

void CheckFeatureTypes(HostDeviceVector<FeatureType> const& lhs,
                       HostDeviceVector<FeatureType> const& rhs);

// TODO(jiamingy): We have two sets of dtypes in XGBoost, one in `data.h`, another one in array
// interface. We should unify them.
template <typename Fn>
decltype(auto) DispatchDType(DataType dtype, Fn&& fn) {
  switch (dtype) {
    case xgboost::DataType::kFloat32: {
      return fn(float{});
    }
    case xgboost::DataType::kDouble: {
      return fn(double{});
    }
    case xgboost::DataType::kUInt32: {
      return fn(std::uint32_t{});
    }
    case xgboost::DataType::kUInt64: {
      return fn(std::uint64_t{});
    }
    default:
      LOG(FATAL) << "Unknown data type" << static_cast<uint8_t>(dtype);
  }
  error::Unreachable();
  return fn(float{});
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/proxy_dmatrix.cc <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */

#include "proxy_dmatrix.h"

#include <memory>       // for shared_ptr
#include <type_traits>  // for is_same_v
#include <utility>      // for move

#include "../common/type.h"   // for GetValueT
#include "adapter.h"          // for ColumnarAdapter
#include "xgboost/context.h"  // for Context
#include "xgboost/data.h"     // for DMatrix
#include "xgboost/logging.h"
#include "xgboost/string_view.h"  // for StringView

#if !defined(XGBOOST_USE_CUDA)
#include "../common/common.h"  // for AssertGPUSupport
#endif

namespace xgboost::data {
void DMatrixProxy::SetColumnar(StringView data) {
  std::shared_ptr<ColumnarAdapter> adapter{new ColumnarAdapter{data}};
  this->Info().num_col_ = adapter->NumColumns();
  this->Info().num_row_ = adapter->NumRows();
  this->batch_ = std::move(adapter);
  this->ctx_.Init(Args{{"device", DeviceSym::CPU()}});
}

void DMatrixProxy::SetArray(StringView data) {
  std::shared_ptr<ArrayAdapter> adapter{new ArrayAdapter{data}};
  this->Info().num_col_ = adapter->NumColumns();
  this->Info().num_row_ = adapter->NumRows();
  this->batch_ = std::move(adapter);
  this->ctx_.Init(Args{{"device", DeviceSym::CPU()}});
}

void DMatrixProxy::SetCsr(char const *c_indptr, char const *c_indices, char const *c_values,
                          bst_feature_t n_features, bool on_host) {
  CHECK(on_host) << "Not implemented on device.";
  std::shared_ptr<CSRArrayAdapter> adapter{new CSRArrayAdapter(
      StringView{c_indptr}, StringView{c_indices}, StringView{c_values}, n_features)};
  this->Info().num_col_ = adapter->NumColumns();
  this->Info().num_row_ = adapter->NumRows();
  this->batch_ = std::move(adapter);
  this->ctx_.Init(Args{{"device", DeviceSym::CPU()}});
}

#if !defined(XGBOOST_USE_CUDA)
void DMatrixProxy::SetCudaArray(StringView) { common::AssertGPUSupport(); }
void DMatrixProxy::SetCudaColumnar(StringView) { common::AssertGPUSupport(); }
#endif  // !defined(XGBOOST_USE_CUDA)

namespace cuda_impl {
#if !defined(XGBOOST_USE_CUDA)
[[nodiscard]] bst_idx_t BatchSamples(DMatrixProxy const *) {
  common::AssertGPUSupport();
  return 0;
}
[[nodiscard]] bst_idx_t BatchColumns(DMatrixProxy const *) {
  common::AssertGPUSupport();
  return 0;
}
#else
std::shared_ptr<DMatrix> CreateDMatrixFromProxy(Context const *ctx,
                                                std::shared_ptr<DMatrixProxy> proxy, float missing);
#endif  // XGBOOST_USE_CUDA
}  // namespace cuda_impl

std::shared_ptr<DMatrix> CreateDMatrixFromProxy(Context const *ctx,
                                                std::shared_ptr<DMatrixProxy> proxy,
                                                float missing) {
  bool type_error{false};
  std::shared_ptr<DMatrix> p_fmat{nullptr};

  if (proxy->Ctx()->IsCUDA()) {
#if defined(XGBOOST_USE_CUDA)
    p_fmat = cuda_impl::CreateDMatrixFromProxy(ctx, proxy, missing);
#else
    common::AssertGPUSupport();
#endif
  } else {
    p_fmat = data::cpu_impl::DispatchAny<false>(
        proxy.get(),
        [&](auto const &adapter) {
          auto p_fmat =
              std::shared_ptr<DMatrix>(DMatrix::Create(adapter.get(), missing, ctx->Threads()));
          CHECK_EQ(p_fmat->Info().num_row_, adapter->NumRows());
          return p_fmat;
        },
        &type_error);
  }

  CHECK(p_fmat) << "Failed to fallback.";
  p_fmat->Info().Extend(proxy->Info(), /*accumulate_rows=*/false, true);
  return p_fmat;
}

[[nodiscard]] bool BatchCatsIsRef(DMatrixProxy const *proxy) {
  if (proxy->Device().IsCUDA()) {
#if defined(XGBOOST_USE_CUDA)
    return cuda_impl::BatchCatsIsRef(proxy);
#else
    common::AssertGPUSupport();
#endif
  }
  return cpu_impl::DispatchAny<false>(proxy, [&](auto const &adapter) {
    using AdapterT = typename common::GetValueT<decltype(adapter)>::element_type;
    if constexpr (std::is_same_v<AdapterT, ColumnarAdapter>) {
      return adapter->HasRefCategorical();
    }
    return false;
  });
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/proxy_dmatrix.cu <==
/**
 * Copyright 2020-2025, XGBoost contributors
 */
#include "../encoder/ordinal.h"  // for DeviceColumnsView
#include "device_adapter.cuh"
#include "proxy_dmatrix.cuh"
#include "../common/type.h"  // for GetValueT
#include "proxy_dmatrix.h"

namespace xgboost::data {
void DMatrixProxy::SetCudaColumnar(StringView data) {
  auto adapter{std::make_shared<CudfAdapter>(data)};
  this->batch_ = adapter;
  this->Info().num_col_ = adapter->NumColumns();
  this->Info().num_row_ = adapter->NumRows();
  if (!adapter->Device().IsCUDA()) {
    // empty data
    CHECK_EQ(this->Info().num_row_, 0);
    ctx_ = ctx_.MakeCUDA(dh::CurrentDevice());
    return;
  }
  ctx_ = ctx_.MakeCUDA(adapter->Device().ordinal);
}

void DMatrixProxy::SetCudaArray(StringView data) {
  auto adapter(std::make_shared<CupyAdapter>(StringView{data}));
  this->batch_ = adapter;
  this->Info().num_col_ = adapter->NumColumns();
  this->Info().num_row_ = adapter->NumRows();
  if (!adapter->Device().IsCUDA()) {
    // empty data
    CHECK_EQ(this->Info().num_row_, 0);
    ctx_ = ctx_.MakeCUDA(dh::CurrentDevice());
    return;
  }
  ctx_ = ctx_.MakeCUDA(adapter->Device().ordinal);
}

namespace cuda_impl {
std::shared_ptr<DMatrix> CreateDMatrixFromProxy(Context const* ctx,
                                                std::shared_ptr<DMatrixProxy> proxy,
                                                float missing) {
  return DispatchAny<false>(proxy.get(), [&](auto const& adapter) {
    auto p_fmat = std::shared_ptr<DMatrix>{DMatrix::Create(adapter.get(), missing, ctx->Threads())};
    CHECK_EQ(p_fmat->Info().num_row_, adapter->NumRows());
    return p_fmat;
  });
}

[[nodiscard]] bst_idx_t BatchSamples(DMatrixProxy const* proxy) {
  return cuda_impl::DispatchAny(proxy, [](auto const& value) { return value.NumRows(); });
}

[[nodiscard]] bst_idx_t BatchColumns(DMatrixProxy const* proxy) {
  return cuda_impl::DispatchAny(proxy, [](auto const& value) { return value.NumCols(); });
}

[[nodiscard]] bool BatchCatsIsRef(DMatrixProxy const* proxy) {
  return DispatchAny<false>(proxy, [&](auto const& adapter) {
    using AdapterT = typename common::GetValueT<decltype(adapter)>::element_type;
    if constexpr (std::is_same_v<AdapterT, CudfAdapter>) {
      return adapter->HasRefCategorical();
    }
    return false;
  });
}

[[nodiscard]] enc::DeviceColumnsView BatchCats(DMatrixProxy const* proxy) {
  return DispatchAny<false>(proxy, [&](auto const& adapter) {
    using AdapterT = typename common::GetValueT<decltype(adapter)>::element_type;
    if constexpr (std::is_same_v<AdapterT, CudfAdapter>) {
      if (adapter->HasRefCategorical()) {
        return adapter->RefCats();
      }
      return adapter->Cats();
    }
    return enc::DeviceColumnsView{};
  });
}
}  // namespace cuda_impl
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/proxy_dmatrix.cuh <==
/**
 * Copyright 2021-2025, XGBoost contributors
 */
#include <any>     // for any_cast
#include <memory>  // for shared_ptr

#include "device_adapter.cuh"  // for MakeEncColumnarBatch
#include "proxy_dmatrix.h"

namespace xgboost::data::cuda_impl {
// See the cpu impl for parameter documentation.
template <bool get_value = true, template <typename A> typename AddPtrT = std::shared_ptr,
          typename Fn>
decltype(auto) DispatchAny(Context const* ctx, std::any x, Fn&& fn, bool* type_error = nullptr) {
  auto has_type = [&] {
    if (type_error) {
      *type_error = false;
    }
  };
  if (x.type() == typeid(AddPtrT<CupyAdapter>)) {
    has_type();
    if constexpr (get_value) {
      auto value = std::any_cast<AddPtrT<CupyAdapter>>(x)->Value();
      return fn(value);
    } else {
      auto value = std::any_cast<AddPtrT<CupyAdapter>>(x);
      return fn(value);
    }
  } else if (x.type() == typeid(AddPtrT<CudfAdapter>)) {
    has_type();
    auto adapter = std::any_cast<AddPtrT<CudfAdapter>>(x);
    if constexpr (get_value) {
      auto value = adapter->Value();
      if (adapter->HasRefCategorical()) {
        auto [batch, mapping] = MakeEncColumnarBatch(ctx, adapter);
        return fn(batch);
      }
      return fn(value);
    } else {
      return fn(adapter);
    }
  } else {
    if (type_error) {
      *type_error = true;
    } else {
      LOG(FATAL) << "Unknown type: " << x.type().name();
    }
  }

  // Dummy return value
  if constexpr (get_value) {
    auto value = std::any_cast<AddPtrT<CudfAdapter>>(x)->Value();
    return fn(value);
  } else {
    auto value = std::any_cast<AddPtrT<CudfAdapter>>(x);
    return fn(value);
  }
}

template <bool get_value = true, typename Fn>
decltype(auto) DispatchAny(DMatrixProxy const* proxy, Fn&& fn, bool* type_error = nullptr) {
  return DispatchAny<get_value>(proxy->Ctx(), proxy->Adapter(), std::forward<Fn>(fn), type_error);
}
}  // namespace xgboost::data::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/proxy_dmatrix.h <==
/**
 * Copyright 2020-2026, XGBoost contributors
 */
#ifndef XGBOOST_DATA_PROXY_DMATRIX_H_
#define XGBOOST_DATA_PROXY_DMATRIX_H_

#include <algorithm>    // for none_of
#include <any>          // for any, any_cast
#include <cstdint>      // for uint32_t, int32_t
#include <memory>       // for shared_ptr
#include <numeric>      // for inclusive_scan
#include <type_traits>  // for invoke_result_t, declval
#include <utility>      // for forward
#include <vector>       // for vector

#include "../common/nvtx_utils.h"  // for xgboost_NVTX_FN_RANGE
#include "../encoder/ordinal.h"    // for HostColumnsView
#include "adapter.h"               // for ColumnarAdapter, ArrayAdapter, MakeEncColumnarBatch
#include "cat_container.h"         // for CatContainer
#include "xgboost/c_api.h"         // for DataIterHandle
#include "xgboost/context.h"       // for Context
#include "xgboost/data.h"          // for MetaInfo
#include "xgboost/string_view.h"   // for StringView

namespace xgboost::data {
/**
 * @brief A proxy to external iterator.
 *
 * @note The external iterator is actually 1-based since the first call to @ref Next
 * increases the counter to 1 and it's necessary to call the @ref Next method at least
 * once to get data. We here along with the page source together convert it back to
 * 0-based by calling @ref Next in the page source's constructor.
 */
template <typename ResetFn, typename NextFn>
class DataIterProxy {
  DataIterHandle iter_;
  ResetFn* reset_;
  NextFn* next_;
  std::int32_t count_{0};

 public:
  DataIterProxy(DataIterHandle iter, ResetFn* reset, NextFn* next)
      : iter_{iter}, reset_{reset}, next_{next} {}
  DataIterProxy(DataIterProxy&& that) = default;
  DataIterProxy& operator=(DataIterProxy&& that) = default;
  DataIterProxy(DataIterProxy const& that) = delete;
  DataIterProxy& operator=(DataIterProxy const& that) = delete;

  [[nodiscard]] bool Next() {
    xgboost_NVTX_FN_RANGE();

    bool ret = !!next_(iter_);
    if (!ret) {
      return ret;
    }
    count_++;
    return ret;
  }
  void Reset() {
    reset_(iter_);
    count_ = 0;
  }
  [[nodiscard]] std::int32_t Iter() const { return this->count_ == 0 ? 0 : this->count_ - 1; }
  DataIterProxy& operator++() {
    CHECK(this->Next());
    return *this;
  }
};

/**
 * @brief A proxy of DMatrix used by the external iterator.
 */
class DMatrixProxy : public DMatrix {
  MetaInfo info_;
  std::any batch_;
  Context ctx_;

 public:
  DeviceOrd Device() const { return ctx_.Device(); }

  /**
   * Device setters
   */
  void SetCudaColumnar(StringView data);
  void SetCudaArray(StringView data);
  /**
   * Host setters
   */
  void SetColumnar(StringView data);
  void SetArray(StringView data);
  void SetCsr(char const* c_indptr, char const* c_indices, char const* c_values,
              bst_feature_t n_features, bool on_host);

  MetaInfo& Info() override { return info_; }
  MetaInfo const& Info() const override { return info_; }
  Context const* Ctx() const override { return &ctx_; }

  [[nodiscard]] bool EllpackExists() const override { return false; }
  [[nodiscard]] bool GHistIndexExists() const override { return false; }
  [[nodiscard]] bool SparsePageExists() const override { return false; }

  template <typename Page>
  static BatchSet<Page> NoBatch() {
    LOG(FATAL) << "Proxy DMatrix cannot return data batch.";
    return BatchSet<Page>(BatchIterator<Page>(nullptr));
  }

  DMatrix* Slice(common::Span<int32_t const> /*ridxs*/) override {
    LOG(FATAL) << "Slicing DMatrix is not supported for Proxy DMatrix.";
    return nullptr;
  }
  BatchSet<SparsePage> GetRowBatches() override { return NoBatch<SparsePage>(); }
  BatchSet<CSCPage> GetColumnBatches(Context const*) override { return NoBatch<CSCPage>(); }
  BatchSet<SortedCSCPage> GetSortedColumnBatches(Context const*) override {
    return NoBatch<SortedCSCPage>();
  }
  BatchSet<EllpackPage> GetEllpackBatches(Context const*, BatchParam const&) override {
    return NoBatch<EllpackPage>();
  }
  BatchSet<GHistIndexMatrix> GetGradientIndex(Context const*, BatchParam const&) override {
    return NoBatch<GHistIndexMatrix>();
  }
  BatchSet<ExtSparsePage> GetExtBatches(Context const*, BatchParam const&) override {
    return NoBatch<ExtSparsePage>();
  }
  std::any Adapter() const { return batch_; }
};

inline DMatrixProxy* MakeProxy(DMatrixHandle proxy) {
  auto proxy_handle = static_cast<std::shared_ptr<DMatrix>*>(proxy);
  CHECK(proxy_handle) << "Invalid proxy handle.";
  DMatrixProxy* typed = static_cast<DMatrixProxy*>(proxy_handle->get());
  CHECK(typed) << "Invalid proxy handle.";
  return typed;
}

/**
 * @brief Shape and basic information for data fetched from an external data iterator.
 */
struct ExternalDataInfo {
  bst_idx_t n_features = 0;               // The number of columns
  bst_idx_t n_batches = 0;                // The number of batches from the external data iterator
  bst_idx_t accumulated_rows = 0;         // The total number of rows
  bst_idx_t nnz = 0;                      // The number of non-missing values
  std::vector<bst_idx_t> column_sizes;    // The nnz for each column
  std::vector<bst_idx_t> batch_nnz;       // nnz for each batch
  std::vector<bst_idx_t> base_rowids{0};  // base_rowid
  bst_idx_t row_stride{0};                // Used by ellpack, maximum row stride for all batches
  std::shared_ptr<CatContainer> cats;     // Categories from one of the batches

  [[nodiscard]] auto CalcBatchPtr(std::vector<bst_idx_t> const& buffer_rows) const {
    CHECK(!buffer_rows.empty());
    std::vector<bst_idx_t> batch_ptr{0};
    std::inclusive_scan(buffer_rows.cbegin(), buffer_rows.cend(), std::back_inserter(batch_ptr));
    CHECK_EQ(batch_ptr.back(), this->accumulated_rows);
    return batch_ptr;
  }

  void Validate() const {
    CHECK(std::none_of(this->column_sizes.cbegin(), this->column_sizes.cend(), [&](auto f) {
      return f > this->accumulated_rows;
    })) << "Something went wrong during iteration.";

    CHECK_GE(this->n_features, 1) << "Data must has at least 1 column.";
    CHECK_EQ(this->base_rowids.size(), this->n_batches + 1);
    CHECK_LE(this->row_stride, this->n_features);
  }

  void SetInfo(Context const* ctx, bool sync, MetaInfo* p_info) {
    // From here on Info() has the correct data shape
    auto& info = *p_info;
    info.num_row_ = this->accumulated_rows;
    info.num_col_ = this->n_features;
    info.num_nonzero_ = this->nnz;
    if (sync) {
      info.SynchronizeNumberOfColumns(ctx);
    }
    info.Cats(this->cats);
    this->Validate();
  }
};

namespace cpu_impl {
/**
 * @brief Dispatch function call based on the input type.
 *
 * @tparam get_value Whether the funciton Fn accepts an adapter batch or the adapter itself.
 * @tparam AddPtrT   The type of the adapter pointer. Use std::add_pointer_t for raw pointer.
 * @tparam Fn        The type of the function to be dispatched.
 *
 * @param x     Any any object that contains a (shared) pointer to an adapter.
 * @param fn    The function to be dispatched.
 * @param type_error[out] Set to ture if it's not null and the input data is not recognized by
 *                        the host.
 *
 * @return The return value of the function being dispatched.
 */
template <bool get_value = true, template <typename A> typename AddPtrT = std::shared_ptr,
          typename Fn>
decltype(auto) DispatchAny(Context const* ctx, std::any x, Fn&& fn, bool* type_error = nullptr) {
  // CSC, FileAdapter, and IteratorAdapter are not supported.
  auto has_type = [&] {
    if (type_error) {
      *type_error = false;
    }
  };
  CHECK(x.has_value());
  if (x.type() == typeid(AddPtrT<data::DenseAdapter>)) {
    has_type();
    if constexpr (get_value) {
      auto value = std::any_cast<AddPtrT<DenseAdapter>>(x)->Value();
      return fn(value);
    } else {
      auto value = std::any_cast<AddPtrT<DenseAdapter>>(x);
      fn(value);
    }
  } else if (x.type() == typeid(AddPtrT<ArrayAdapter>)) {
    has_type();
    if constexpr (get_value) {
      auto value = std::any_cast<AddPtrT<ArrayAdapter>>(x)->Value();
      return fn(value);
    } else {
      auto value = std::any_cast<AddPtrT<ArrayAdapter>>(x);
      return fn(value);
    }
  } else if (x.type() == typeid(AddPtrT<CSRArrayAdapter>)) {
    has_type();
    if constexpr (get_value) {
      auto value = std::any_cast<AddPtrT<CSRArrayAdapter>>(x)->Value();
      return fn(value);
    } else {
      auto value = std::any_cast<AddPtrT<CSRArrayAdapter>>(x);
      return fn(value);
    }
  } else if (x.type() == typeid(AddPtrT<ColumnarAdapter>)) {
    has_type();
    auto adapter = std::any_cast<AddPtrT<ColumnarAdapter>>(x);
    if constexpr (get_value) {
      auto value = adapter->Value();
      if (adapter->HasRefCategorical()) {
        auto [batch, mapping] = MakeEncColumnarBatch(ctx, adapter);
        return fn(batch);
      }
      return fn(value);
    } else {
      return fn(adapter);
    }
  } else {
    if (type_error) {
      *type_error = true;
    } else {
      LOG(FATAL) << "Unknown type: " << x.type().name();
    }
  }

  if constexpr (get_value) {
    return std::invoke_result_t<Fn, decltype(std::declval<AddPtrT<ArrayAdapter>>()->Value())>();
  } else {
    return std::invoke_result_t<Fn, decltype(std::declval<AddPtrT<ArrayAdapter>>())>();
  }
}

template <bool get_value = true, typename Fn>
decltype(auto) DispatchAny(DMatrixProxy const* proxy, Fn&& fn, bool* type_error = nullptr) {
  return DispatchAny<get_value>(proxy->Ctx(), proxy->Adapter(), std::forward<Fn>(fn), type_error);
}

/**
 * @brief Get categories for the current batch.
 *
 * @return A host view to the categories
 */
[[nodiscard]] inline decltype(auto) BatchCats(DMatrixProxy const* proxy) {
  return DispatchAny<false>(proxy, [](auto const& adapter) -> decltype(auto) {
    using AdapterT = typename std::remove_reference_t<decltype(adapter)>::element_type;
    if constexpr (std::is_same_v<AdapterT, ColumnarAdapter>) {
      if (adapter->HasRefCategorical()) {
        return adapter->RefCats();
      }
      return adapter->Cats();
    }
    return enc::HostColumnsView{};
  });
}
}  // namespace cpu_impl

/**
 * @brief Create a `SimpleDMatrix` instance from a `DMatrixProxy`.
 *
 *    This is used for enabling inplace-predict fallback.
 */
std::shared_ptr<DMatrix> CreateDMatrixFromProxy(Context const* ctx,
                                                std::shared_ptr<DMatrixProxy> proxy, float missing);

namespace cuda_impl {
[[nodiscard]] bst_idx_t BatchSamples(DMatrixProxy const*);
[[nodiscard]] bst_idx_t BatchColumns(DMatrixProxy const*);
#if defined(XGBOOST_USE_CUDA)
[[nodiscard]] bool BatchCatsIsRef(DMatrixProxy const*);
[[nodiscard]] enc::DeviceColumnsView BatchCats(DMatrixProxy const*);
#endif  // defined(XGBOOST_USE_CUDA)
}  // namespace cuda_impl

/**
 * @brief Get the number of samples for the current batch.
 */
[[nodiscard]] inline bst_idx_t BatchSamples(DMatrixProxy const* proxy) {
  bool type_error = false;
  auto n_samples =
      cpu_impl::DispatchAny(proxy, [](auto const& value) { return value.NumRows(); }, &type_error);
  if (type_error) {
    n_samples = cuda_impl::BatchSamples(proxy);
  }
  return n_samples;
}

/**
 * @brief Get the number of features for the current batch.
 */
[[nodiscard]] inline bst_feature_t BatchColumns(DMatrixProxy const* proxy) {
  bool type_error = false;
  auto n_features =
      cpu_impl::DispatchAny(proxy, [](auto const& value) { return value.NumCols(); }, &type_error);
  if (type_error) {
    n_features = cuda_impl::BatchColumns(proxy);
  }
  return n_features;
}

namespace cpu_impl {}  // namespace cpu_impl
[[nodiscard]] bool BatchCatsIsRef(DMatrixProxy const* proxy);
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_PROXY_DMATRIX_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/quantile_dmatrix.cc <==
/**
 * Copyright 2024-2025, XGBoost Contributors
 */
#include "quantile_dmatrix.h"

#include <numeric>  // for accumulate

#include "../collective/allreduce.h"         // for Allreduce
#include "../collective/communicator-inl.h"  // for IsDistributed
#include "../common/error_msg.h"             // for InconsistentCategories
#include "../common/threading_utils.h"       // for ParallelFor
#include "cat_container.h"                   // for CatContainer
#include "gradient_index.h"                  // for GHistIndexMatrix
#include "proxy_dmatrix.h"                   // for DispatchAny
#include "xgboost/collective/result.h"       // for SafeColl
#include "xgboost/linalg.h"                  // for Tensor

namespace xgboost::data {
void GetCutsFromRef(Context const* ctx, std::shared_ptr<DMatrix> ref, bst_feature_t n_features,
                    BatchParam p, common::HistogramCuts* p_cuts) {
  CHECK(ref);
  CHECK(p_cuts);
  p.forbid_regen = true;
  // Fetch cuts from GIDX
  auto csr = [&] {
    for (auto const& page : ref->GetBatches<GHistIndexMatrix>(ctx, p)) {
      *p_cuts = page.cut;
      break;
    }
  };
  // Fetch cuts from Ellpack.
  auto ellpack = [&] {
    for (auto const& page : ref->GetBatches<EllpackPage>(ctx, p)) {
      GetCutsFromEllpack(page, p_cuts);
      break;
    }
  };

  if (ref->PageExists<GHistIndexMatrix>() && ref->PageExists<EllpackPage>()) {
    // Both exists
    if (ctx->IsCUDA()) {
      ellpack();
    } else {
      csr();
    }
  } else if (ref->PageExists<GHistIndexMatrix>()) {
    csr();
  } else if (ref->PageExists<EllpackPage>()) {
    ellpack();
  } else {
    // None exist
    if (ctx->IsCUDA()) {
      ellpack();
    } else {
      csr();
    }
  }
  CHECK_EQ(ref->Info().num_col_, n_features)
      << "Invalid ref DMatrix, different number of features.";
}

#if !defined(XGBOOST_USE_CUDA)
void GetCutsFromEllpack(EllpackPage const&, common::HistogramCuts*) { common::AssertGPUSupport(); }
#endif

namespace cpu_impl {
// Synchronize feature type in case of empty DMatrix
void SyncFeatureType(Context const* ctx, std::vector<FeatureType>* p_h_ft) {
  if (!collective::IsDistributed()) {
    return;
  }
  auto& h_ft = *p_h_ft;
  bst_idx_t n_ft = h_ft.size();
  collective::SafeColl(collective::Allreduce(ctx, &n_ft, collective::Op::kMax));
  if (!h_ft.empty()) {
    // Check correct size if this is not an empty DMatrix.
    CHECK_EQ(h_ft.size(), n_ft);
  }
  if (n_ft > 0) {
    h_ft.resize(n_ft);
    auto ptr = reinterpret_cast<std::underlying_type_t<FeatureType>*>(h_ft.data());
    collective::SafeColl(
        collective::Allreduce(ctx, linalg::MakeVec(ptr, h_ft.size()), collective::Op::kMax));
  }
}

void GetDataShape(Context const* ctx, DMatrixProxy* proxy,
                  DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>* iter, float missing,
                  ExternalDataInfo* p_info) {
  auto& info = *p_info;

  auto const is_valid = data::IsValidFunctor{missing};
  auto nnz_cnt = [&]() {
    return DispatchAny(proxy, [&](auto const& value) {
      bst_idx_t n_threads = ctx->Threads();
      bst_idx_t n_features = info.column_sizes.size();
      linalg::Tensor<bst_idx_t, 2> column_sizes_tloc({n_threads, n_features}, DeviceOrd::CPU());
      column_sizes_tloc.Data()->Fill(0ul);
      auto view = column_sizes_tloc.HostView();
      common::ParallelFor(value.Size(), n_threads, common::Sched::Static(256), [&](auto i) {
        auto const& line = value.GetLine(i);
        for (bst_idx_t j = 0; j < line.Size(); ++j) {
          data::COOTuple const& elem = line.GetElement(j);
          if (is_valid(elem)) {
            view(omp_get_thread_num(), elem.column_idx)++;
          }
        }
      });
      auto ptr = column_sizes_tloc.Data()->HostPointer();
      auto result = std::accumulate(ptr, ptr + column_sizes_tloc.Size(), static_cast<bst_idx_t>(0));
      for (bst_idx_t tidx = 0; tidx < n_threads; ++tidx) {
        for (bst_idx_t fidx = 0; fidx < n_features; ++fidx) {
          info.column_sizes[fidx] += view(tidx, fidx);
        }
      }
      return result;
    });
  };

  /**
   * CPU impl needs an additional loop for accumulating the column size.
   */
  do {
    // We use do while here as the first batch is fetched in ctor
    if (info.n_features == 0) {
      info.n_features = BatchColumns(proxy);
      collective::SafeColl(collective::Allreduce(ctx, &info.n_features, collective::Op::kMax));
      info.column_sizes.clear();
      info.column_sizes.resize(info.n_features, 0);
      p_info->cats =
          std::make_shared<CatContainer>(cpu_impl::BatchCats(proxy), BatchCatsIsRef(proxy));
    } else {
      CHECK_EQ(info.n_features, BatchColumns(proxy)) << "Inconsistent number of columns.";
      auto cats = cpu_impl::BatchCats(proxy);
      CHECK_EQ(cats.n_total_cats, p_info->cats->NumCatsTotal()) << error::InconsistentCategories();
    }
    bst_idx_t batch_size = BatchSamples(proxy);
    info.batch_nnz.push_back(nnz_cnt());
    info.base_rowids.push_back(batch_size);
    info.nnz += info.batch_nnz.back();
    info.accumulated_rows += batch_size;
    info.n_batches++;
  } while (iter->Next());
  iter->Reset();

  std::partial_sum(info.base_rowids.cbegin(), info.base_rowids.cend(), info.base_rowids.begin());
}

void MakeSketches(Context const* ctx,
                  DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>* iter,
                  DMatrixProxy* proxy, std::shared_ptr<DMatrix> ref, float missing,
                  common::HistogramCuts* cuts, BatchParam const& p, MetaInfo const& info,
                  ExternalDataInfo const& ext_info, std::vector<FeatureType>* p_h_ft) {
  std::unique_ptr<common::HostSketchContainer> p_sketch;
  auto& h_ft = *p_h_ft;
  bst_idx_t accumulated_rows = 0;
  if (ref) {
    GetCutsFromRef(ctx, ref, info.num_col_, p, cuts);
    h_ft = ref->Info().feature_types.HostVector();
  } else {
    size_t i = 0;
    while (iter->Next()) {
      if (!p_sketch) {
        h_ft = proxy->Info().feature_types.ConstHostVector();
        cpu_impl::SyncFeatureType(ctx, &h_ft);
        p_sketch = std::make_unique<common::HostSketchContainer>(
            ctx, p.max_bin, h_ft, ext_info.column_sizes, !proxy->Info().group_ptr_.empty());
      }
      DispatchAny(proxy, [&](auto const& batch) {
        proxy->Info().num_nonzero_ = ext_info.batch_nnz[i];
        // We don't need base row idx here as Info is from proxy and the number of rows in
        // it is consistent with data batch.
        p_sketch->PushAdapterBatch(batch, 0, proxy->Info(), missing);
      });
      accumulated_rows += BatchSamples(proxy);
      ++i;
    }
    iter->Reset();
    CHECK_EQ(accumulated_rows, info.num_row_);

    CHECK(p_sketch);
    *cuts = p_sketch->MakeCuts(ctx, info);
  }

  if (!h_ft.empty()) {
    CHECK_EQ(h_ft.size(), ext_info.n_features);
  }
}
}  // namespace cpu_impl
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/quantile_dmatrix.cu <==
/**
 * Copyright 2020-2025, XGBoost Contributors
 */
#include <algorithm>  // for max
#include <limits>     // for numeric_limits
#include <numeric>    // for partial_sum
#include <vector>     // for vector

#include "../collective/allreduce.h"    // for Allreduce
#include "../common/cuda_context.cuh"   // for CUDAContext
#include "../common/cuda_rt_utils.h"    // for AllVisibleGPUs
#include "../common/device_vector.cuh"  // for XGBCachingDeviceAllocator
#include "../common/error_msg.h"        // for InconsistentCategories
#include "../common/hist_util.cuh"      // for AdapterDeviceSketch
#include "../common/nvtx_utils.h"       // for xgboost_NVTX_FN_RANGE
#include "../common/quantile.cuh"       // for SketchContainer
#include "cat_container.h"              // for CatContainer
#include "ellpack_page.cuh"             // for EllpackPage
#include "proxy_dmatrix.cuh"            // for DispatchAny
#include "proxy_dmatrix.h"              // for DataIterProxy
#include "quantile_dmatrix.h"           // for GetCutsFromRef

namespace xgboost::data {
void GetCutsFromEllpack(EllpackPage const& page, common::HistogramCuts* cuts) {
  *cuts = page.Impl()->Cuts();
}

namespace cuda_impl {
void MakeSketches(Context const* ctx,
                  DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>* iter,
                  DMatrixProxy* proxy, std::shared_ptr<DMatrix> ref, BatchParam const& p,
                  float missing, std::shared_ptr<common::HistogramCuts> cuts,
                  ExternalDataInfo* p_ext_info) {
  xgboost_NVTX_FN_RANGE();
  // Lazy because we need the `n_features`.
  std::unique_ptr<common::SketchContainer> sketch;
  auto& ext_info = *p_ext_info;

  // Workaround empty input with CPU ctx.
  Context new_ctx;
  Context const* p_ctx;
  if (ctx->IsCUDA()) {
    p_ctx = ctx;
  } else {
    new_ctx.UpdateAllowUnknown(Args{{"device", dh::GetDevice(ctx).Name()}});
    p_ctx = &new_ctx;
  }

  do {
    /**
     * Get the data shape.
     */
    // We use do while here as the first batch has been fetched in the ctor
    CHECK_LT(ctx->Ordinal(), curt::AllVisibleGPUs());
    auto device = dh::GetDevice(ctx);
    curt::SetDevice(device.ordinal);
    auto cats = cuda_impl::BatchCats(proxy);
    if (ext_info.n_features == 0) {
      ext_info.n_features = data::BatchColumns(proxy);
      ext_info.cats =
          std::make_shared<CatContainer>(p_ctx, cats, ::xgboost::data::BatchCatsIsRef(proxy));
      auto rc = collective::Allreduce(ctx, linalg::MakeVec(&ext_info.n_features, 1),
                                      collective::Op::kMax);
      SafeColl(rc);
    } else {
      CHECK_EQ(cats.n_total_cats, ext_info.cats->NumCatsTotal()) << error::InconsistentCategories();
      CHECK_EQ(ext_info.n_features, data::BatchColumns(proxy)) << "Inconsistent number of columns.";
    }

    auto batch_rows = data::BatchSamples(proxy);
    ext_info.accumulated_rows += batch_rows;
    /**
     * Handle sketching.
     */
    if (!ref) {
      if (!sketch) {
        sketch = std::make_unique<common::SketchContainer>(proxy->Info().feature_types, p.max_bin,
                                                           ext_info.n_features, dh::GetDevice(ctx));
      }
      proxy->Info().weights_.SetDevice(dh::GetDevice(ctx));
      DispatchAny(proxy, [&](auto const& value) {
        common::AdapterDeviceSketch(p_ctx, value, p.max_bin, proxy->Info(), missing, sketch.get());
      });
      LOG(DEBUG) << "Total capacity:" << common::HumanMemUnit(sketch->MemCapacityBytes());
    }

    /**
     * Rest of the data shape.
     */
    dh::device_vector<size_t> row_counts(batch_rows + 1, 0);
    common::Span<size_t> row_counts_span(row_counts.data().get(), row_counts.size());
    ext_info.row_stride =
        std::max(ext_info.row_stride, DispatchAny(proxy, [=](auto const& value) {
                   return GetRowCounts(ctx, value, row_counts_span, dh::GetDevice(ctx), missing);
                 }));
    ext_info.nnz += thrust::reduce(ctx->CUDACtx()->CTP(), row_counts.begin(), row_counts.end());
    ext_info.n_batches++;
    ext_info.base_rowids.push_back(batch_rows);
  } while (iter->Next());
  iter->Reset();

  CHECK_GE(ext_info.n_features, 1) << "Data must has at least 1 column.";
  std::partial_sum(ext_info.base_rowids.cbegin(), ext_info.base_rowids.cend(),
                   ext_info.base_rowids.begin());

  // Get reference
  curt::SetDevice(dh::GetDevice(ctx).ordinal);
  if (!ref) {
    if (!sketch) {
      // Empty local input can happen in distributed settings.
      sketch = std::make_unique<common::SketchContainer>(proxy->Info().feature_types, p.max_bin,
                                                         ext_info.n_features, dh::GetDevice(ctx));
    }
    *cuts = sketch->MakeCuts(ctx);
    sketch.reset();
  } else {
    GetCutsFromRef(ctx, ref, ext_info.n_features, p, cuts.get());
  }

  ctx->CUDACtx()->Stream().Sync();
}
}  // namespace cuda_impl
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/quantile_dmatrix.h <==
/**
 * Copyright 2024, XGBoost Contributors
 */
#pragma once
#include <cstdint>  // for int32_t
#include <memory>   // for shared_ptr
#include <vector>   // for vector

#include "proxy_dmatrix.h"  // for DataIterProxy
#include "xgboost/data.h"   // for DMatrix, BatchIterator, SparsePage
#include "xgboost/span.h"   // for Span

namespace xgboost::common {
class HistogramCuts;
}  // namespace xgboost::common

namespace xgboost::data {
/**
 * @brief Base class for quantile-based DMatrix.
 *
 * `QuantileDMatrix` is an intermediate storage for quantilization results including
 * quantile cuts and histogram index. Quantilization is designed to be performed on stream
 * of data. In practice, we feed batches of data into the QuantileDMatrix.
 *
 * - It's only supported by hist tree method (both CPU and GPU) since approx requires a
 *   re-calculation of quantiles for each iteration. We can fix this by retaining a
 *   reference to the callback if there are feature requests.
 *
 * - The CPU format and the GPU format are different, the former uses a CSR + CSC for
 *   histogram index while the latter uses only Ellpack.
 */
class QuantileDMatrix : public DMatrix {
  template <typename Page>
  static auto InvalidTreeMethod() {
    LOG(FATAL) << "Only `hist` tree method can use `QuantileDMatrix`.";
    return BatchSet<Page>(BatchIterator<Page>(nullptr));
  }

 public:
  DMatrix *Slice(common::Span<std::int32_t const>) final {
    LOG(FATAL) << "Slicing DMatrix is not supported for external memory.";
    return nullptr;
  }

  [[nodiscard]] bool SparsePageExists() const final { return false; }

  BatchSet<SparsePage> GetRowBatches() final {
    LOG(FATAL) << "Not implemented for `QuantileDMatrix`.";
    return BatchSet<SparsePage>(BatchIterator<SparsePage>(nullptr));
  }
  BatchSet<CSCPage> GetColumnBatches(Context const *) final { return InvalidTreeMethod<CSCPage>(); }
  BatchSet<SortedCSCPage> GetSortedColumnBatches(Context const *) final {
    return InvalidTreeMethod<SortedCSCPage>();
  }

  [[nodiscard]] MetaInfo &Info() final { return info_; }
  [[nodiscard]] MetaInfo const &Info() const final { return info_; }

  [[nodiscard]] Context const *Ctx() const final { return &fmat_ctx_; }

 protected:
  Context fmat_ctx_;
  MetaInfo info_;
};

/**
 * @brief Get quantile cuts from reference (Quantile)DMatrix.
 *
 * @param ctx The context of the new DMatrix.
 * @param ref The reference DMatrix.
 * @param n_features Number of features, used for validation only.
 * @param p Batch parameter for the new DMatrix.
 * @param p_cuts Output quantile cuts.
 */
void GetCutsFromRef(Context const *ctx, std::shared_ptr<DMatrix> ref, bst_feature_t n_features,
                    BatchParam p, common::HistogramCuts *p_cuts);

/**
 * @brief Get quantile cuts from ellpack page.
 */
void GetCutsFromEllpack(EllpackPage const &page, common::HistogramCuts *cuts);

namespace cpu_impl {
void SyncFeatureType(Context const *ctx, std::vector<FeatureType> *p_h_ft);

/**
 * @brief Fetch the external data shape.
 */
void GetDataShape(Context const *ctx, DMatrixProxy *proxy,
                  DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext> *iter, float missing,
                  ExternalDataInfo *p_info);

/**
 * @brief Create quantile sketch for CPU from an external iterator or from a reference
 *        DMatrix.
 */
void MakeSketches(Context const *ctx,
                  DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext> *iter,
                  DMatrixProxy *proxy, std::shared_ptr<DMatrix> ref, float missing,
                  common::HistogramCuts *cuts, BatchParam const &p, MetaInfo const &info,
                  ExternalDataInfo const &ext_info, std::vector<FeatureType> *p_h_ft);
}  // namespace cpu_impl

namespace cuda_impl {
void MakeSketches(Context const *ctx,
                  DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext> *iter,
                  DMatrixProxy *proxy, std::shared_ptr<DMatrix> ref, BatchParam const &p,
                  float missing, std::shared_ptr<common::HistogramCuts> cuts,
                  ExternalDataInfo *p_ext_info);
}  // namespace cuda_impl
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/simple_batch_iterator.h <==
/**
 * Copyright 2019-2024, XGBoost contributors
 */
#ifndef XGBOOST_DATA_SIMPLE_BATCH_ITERATOR_H_
#define XGBOOST_DATA_SIMPLE_BATCH_ITERATOR_H_

#include <memory>   // for shared_ptr
#include <utility>  // for move

#include "xgboost/data.h"  // for BatchIteratorImpl

namespace xgboost::data {
template <typename T>
class SimpleBatchIteratorImpl : public BatchIteratorImpl<T> {
 public:
  explicit SimpleBatchIteratorImpl(std::shared_ptr<T const> page) : page_(std::move(page)) {}
  const T& operator*() const override {
    CHECK(page_ != nullptr);
    return *page_;
  }
  SimpleBatchIteratorImpl& operator++() override {
    page_ = nullptr;
    return *this;
  }
  bool AtEnd() const override { return page_ == nullptr; }

  std::shared_ptr<T const> Page() const override { return page_; }

 private:
  std::shared_ptr<T const> page_{nullptr};
};
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_SIMPLE_BATCH_ITERATOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/simple_dmatrix.cc <==
/**
 * Copyright 2014-2025, XGBoost Contributors
 * \file simple_dmatrix.cc
 * \brief the input data structure for gradient boosting
 * \author Tianqi Chen
 */
#include "simple_dmatrix.h"

#include <algorithm>
#include <limits>
#include <numeric>  // for accumulate
#include <type_traits>
#include <vector>

#include "../collective/allgather.h"
#include "../collective/communicator-inl.h"  // for GetWorldSize, GetRank, Allgather
#include "../common/error_msg.h"             // for InconsistentMaxBin
#include "./simple_batch_iterator.h"
#include "adapter.h"
#include "batch_utils.h"    // for CheckEmpty, RegenGHist
#include "cat_container.h"  // for CatContainer
#include "ellpack_page.h"   // for EllpackPage
#include "gradient_index.h"
#include "proxy_dmatrix.h"  // for DispatchAny
#include "xgboost/c_api.h"
#include "xgboost/data.h"

namespace xgboost::data {
MetaInfo& SimpleDMatrix::Info() { return info_; }

const MetaInfo& SimpleDMatrix::Info() const { return info_; }

DMatrix* SimpleDMatrix::Slice(common::Span<int32_t const> ridxs) {
  auto out = new SimpleDMatrix;
  SparsePage& out_page = *out->sparse_page_;
  // Convert to uint64 to avoid a breaking change in the C API. The performance impact is
  // small since we have to iteratve through the sparse page.
  std::vector<bst_idx_t> h_ridx(ridxs.data(), ridxs.data() + ridxs.size());
  for (auto const& page : this->GetBatches<SparsePage>()) {
    auto batch = page.GetView();
    auto& h_data = out_page.data.HostVector();
    auto& h_offset = out_page.offset.HostVector();
    size_t rptr{0};
    for (auto ridx : ridxs) {
      auto inst = batch[ridx];
      rptr += inst.size();
      std::copy(inst.begin(), inst.end(), std::back_inserter(h_data));
      h_offset.emplace_back(rptr);
    }
    auto ctx = this->fmat_ctx_.MakeCPU();
    out->Info() = this->Info().Slice(&ctx, h_ridx, h_offset.back());
  }
  out->fmat_ctx_ = this->fmat_ctx_;

  out->Info().Cats()->Copy(&fmat_ctx_, *this->Info().Cats());
  return out;
}

BatchSet<SparsePage> SimpleDMatrix::GetRowBatches() {
  // since csr is the default data structure so `source_` is always available.
  auto begin_iter =
      BatchIterator<SparsePage>(new SimpleBatchIteratorImpl<SparsePage>(sparse_page_));
  return BatchSet<SparsePage>(begin_iter);
}

BatchSet<CSCPage> SimpleDMatrix::GetColumnBatches(Context const* ctx) {
  // column page doesn't exist, generate it
  if (!column_page_) {
    auto n = std::numeric_limits<decltype(Entry::index)>::max();
    if (this->sparse_page_->Size() > n) {
      error::MaxSampleSize(n);
    }
    column_page_.reset(new CSCPage(sparse_page_->GetTranspose(info_.num_col_, ctx->Threads())));
  }
  auto begin_iter = BatchIterator<CSCPage>(new SimpleBatchIteratorImpl<CSCPage>(column_page_));
  return BatchSet<CSCPage>(begin_iter);
}

BatchSet<SortedCSCPage> SimpleDMatrix::GetSortedColumnBatches(Context const* ctx) {
  // Sorted column page doesn't exist, generate it
  if (!sorted_column_page_) {
    auto n = std::numeric_limits<decltype(Entry::index)>::max();
    if (this->sparse_page_->Size() > n) {
      error::MaxSampleSize(n);
    }
    sorted_column_page_.reset(
        new SortedCSCPage(sparse_page_->GetTranspose(info_.num_col_, ctx->Threads())));
    sorted_column_page_->SortRows(ctx->Threads());
  }
  auto begin_iter =
      BatchIterator<SortedCSCPage>(new SimpleBatchIteratorImpl<SortedCSCPage>(sorted_column_page_));
  return BatchSet<SortedCSCPage>(begin_iter);
}

BatchSet<EllpackPage> SimpleDMatrix::GetEllpackBatches(Context const* ctx,
                                                       const BatchParam& param) {
  detail::CheckEmpty(batch_param_, param);
  if (ellpack_page_ && param.Initialized() && param.forbid_regen) {
    if (detail::RegenGHist(batch_param_, param)) {
      CHECK_EQ(batch_param_.max_bin, param.max_bin) << error::InconsistentMaxBin();
    }
    CHECK(!detail::RegenGHist(batch_param_, param));
  }
  if (!ellpack_page_ || detail::RegenGHist(batch_param_, param)) {
    // ELLPACK page doesn't exist, generate it
    LOG(INFO) << "Generating new Ellpack page.";
    // These places can ask for a ellpack page:
    // - GPU hist: the ctx must be on CUDA.
    // - IterativeDMatrix::InitFromCUDA: The ctx must be on CUDA.
    // - IterativeDMatrix::InitFromCPU: It asks for ellpack only if it exists. It should
    //   not regen, otherwise it indicates a mismatched parameter like max_bin.
    CHECK_GE(param.max_bin, 2);
    if (ctx->IsCUDA()) {
      // The context passed in is on GPU, we pick it first since we prioritize the context
      // in Booster.
      fmat_ctx_ = *ctx;
    } else if (!fmat_ctx_.IsCUDA()) {
      // Mismatched parameter, user set a new max_bin during training.
      fmat_ctx_ = ctx->MakeCUDA();
    }
    ellpack_page_.reset(new EllpackPage(&fmat_ctx_, this, param));

    batch_param_ = param.MakeCache();
  }
  auto begin_iter =
      BatchIterator<EllpackPage>(new SimpleBatchIteratorImpl<EllpackPage>(ellpack_page_));
  return BatchSet<EllpackPage>(begin_iter);
}

BatchSet<GHistIndexMatrix> SimpleDMatrix::GetGradientIndex(Context const* ctx,
                                                           const BatchParam& param) {
  detail::CheckEmpty(batch_param_, param);
  // Check whether we can regenerate the gradient index. This is to keep the consistency
  // between evaluation data and training data.
  if (gradient_index_ && param.Initialized() && param.forbid_regen) {
    if (detail::RegenGHist(batch_param_, param)) {
      CHECK_EQ(batch_param_.max_bin, param.max_bin) << error::InconsistentMaxBin();
    }
    CHECK(!detail::RegenGHist(batch_param_, param)) << "Inconsistent sparse threshold.";
  }
  if (!gradient_index_ || detail::RegenGHist(batch_param_, param)) {
    // GIDX page doesn't exist, generate it
    LOG(DEBUG) << "Generating new Gradient Index.";
    // These places can ask for a CSR gidx:
    // - CPU Hist: the ctx must be on CPU.
    // - IterativeDMatrix::InitFromCPU: The ctx must be on CPU.
    // - IterativeDMatrix::InitFromCUDA: It asks for gidx only if it exists. It should not
    //   regen, otherwise it indicates a mismatched parameter like max_bin.
    CHECK_GE(param.max_bin, 2);
    // Used only by approx.
    auto sorted_sketch = param.regen;
    if (!ctx->IsCUDA()) {
      // The context passed in is on CPU, we pick it first since we prioritize the context
      // in Booster.
      gradient_index_.reset(new GHistIndexMatrix{ctx, this, param.max_bin, param.sparse_thresh,
                                                 sorted_sketch, param.hess});
    } else if (!fmat_ctx_.IsCUDA()) {
      // DMatrix was initialized on CPU, we use the context from initialization.
      gradient_index_.reset(new GHistIndexMatrix{&fmat_ctx_, this, param.max_bin,
                                                 param.sparse_thresh, sorted_sketch, param.hess});
    } else {
      // Mismatched parameter, user set a new max_bin during training.
      auto cpu_ctx = ctx->MakeCPU();
      gradient_index_.reset(new GHistIndexMatrix{&cpu_ctx, this, param.max_bin, param.sparse_thresh,
                                                 sorted_sketch, param.hess});
    }

    batch_param_ = param.MakeCache();
    CHECK_EQ(batch_param_.hess.data(), param.hess.data());
  }
  auto begin_iter = BatchIterator<GHistIndexMatrix>(
      new SimpleBatchIteratorImpl<GHistIndexMatrix>(gradient_index_));
  return BatchSet<GHistIndexMatrix>(begin_iter);
}

BatchSet<ExtSparsePage> SimpleDMatrix::GetExtBatches(Context const*, BatchParam const&) {
  auto casted = std::make_shared<ExtSparsePage>(sparse_page_);
  CHECK(casted);
  auto begin_iter =
      BatchIterator<ExtSparsePage>(new SimpleBatchIteratorImpl<ExtSparsePage>(casted));
  return BatchSet<ExtSparsePage>(begin_iter);
}

template <typename AdapterT>
SimpleDMatrix::SimpleDMatrix(AdapterT* adapter, float missing, int nthread) {
  Context ctx;
  ctx.Init(Args{{"nthread", std::to_string(nthread)}});
  std::vector<uint64_t> qids;
  uint64_t default_max = std::numeric_limits<uint64_t>::max();
  uint64_t last_group_id = default_max;
  bst_uint group_size = 0;
  auto& offset_vec = sparse_page_->offset.HostVector();
  auto& data_vec = sparse_page_->data.HostVector();
  // batch_size is either number of rows or cols, depending on data layout
  uint64_t inferred_num_columns = 0;
  uint64_t total_batch_size = 0;

  adapter->BeforeFirst();
  // Iterate over batches of input data
  while (adapter->Next()) {
    bool type_error = false;
    auto push = [&](auto const& batch) {
      return sparse_page_->Push(batch, missing, ctx.Threads());
    };
    bst_idx_t batch_max_columns =
        cpu_impl::DispatchAny<true, std::add_pointer_t>(&ctx, adapter, push, &type_error);
    auto& batch = adapter->Value();
    if (type_error) {
      // Not supported by the dispatch function.
      batch_max_columns = push(batch);
    }

    inferred_num_columns = std::max(batch_max_columns, inferred_num_columns);
    total_batch_size += batch.Size();
    // Append meta information if available
    if (batch.Labels() != nullptr) {
      info_.labels.ModifyInplace([&](auto* data, common::Span<size_t, 2> shape) {
        shape[1] = 1;
        auto& labels = data->HostVector();
        labels.insert(labels.end(), batch.Labels(), batch.Labels() + batch.Size());
        shape[0] += batch.Size();
      });
    }
    if (batch.Weights() != nullptr) {
      auto& weights = info_.weights_.HostVector();
      weights.insert(weights.end(), batch.Weights(), batch.Weights() + batch.Size());
    }
    if (batch.BaseMargin() != nullptr) {
      info_.base_margin_ = decltype(info_.base_margin_){
          batch.BaseMargin(), batch.BaseMargin() + batch.Size(), {batch.Size()}, DeviceOrd::CPU()};
    }
    if (batch.Qid() != nullptr) {
      qids.insert(qids.end(), batch.Qid(), batch.Qid() + batch.Size());
      // get group
      for (size_t i = 0; i < batch.Size(); ++i) {
        const uint64_t cur_group_id = batch.Qid()[i];
        if (last_group_id == default_max || last_group_id != cur_group_id) {
          info_.group_ptr_.push_back(group_size);
        }
        last_group_id = cur_group_id;
        ++group_size;
      }
    }
  }

  if (last_group_id != default_max) {
    if (group_size > info_.group_ptr_.back()) {
      info_.group_ptr_.push_back(group_size);
    }
  }

  // Deal with empty rows/columns if necessary
  if (adapter->NumColumns() == kAdapterUnknownSize) {
    info_.num_col_ = inferred_num_columns;
  } else {
    info_.num_col_ = adapter->NumColumns();
  }

  if constexpr (std::is_same_v<AdapterT, ColumnarAdapter>) {
    if (adapter->HasRefCategorical()) {
      info_.Cats(std::make_shared<CatContainer>(adapter->RefCats(), true));
    } else if (adapter->HasCategorical()) {
      info_.Cats(std::make_shared<CatContainer>(adapter->Cats(), false));
    }
  }

  // Must called before sync column
  this->info_.SynchronizeNumberOfColumns(&ctx);

  if (adapter->NumRows() == kAdapterUnknownSize) {
    using IteratorAdapterT =
        IteratorAdapter<DataIterHandle, XGBCallbackDataIterNext, XGBoostBatchCSR>;
    // If AdapterT is either IteratorAdapter or FileAdapter type, use the total batch size to
    // determine the correct number of rows, as offset_vec may be too short
    if (std::is_same_v<AdapterT, IteratorAdapterT> || std::is_same_v<AdapterT, FileAdapter>) {
      info_.num_row_ = total_batch_size;
      // Ensure offset_vec.size() - 1 == [number of rows]
      while (offset_vec.size() - 1 < total_batch_size) {
        offset_vec.emplace_back(offset_vec.back());
      }
    } else {
      CHECK((std::is_same_v<AdapterT, CSCArrayAdapter>)) << "Expecting a CSC adapter.";
      info_.num_row_ = offset_vec.size() - 1;
    }
  } else {
    if (offset_vec.empty()) {
      offset_vec.emplace_back(0);
    }
    while (offset_vec.size() - 1 < adapter->NumRows()) {
      offset_vec.emplace_back(offset_vec.back());
    }
    info_.num_row_ = adapter->NumRows();
  }
  info_.num_nonzero_ = data_vec.size();

  SyncCategories(&ctx, info_.Cats(), info_.num_row_ == 0);

  // Sort the index for row partitioners used by variuos tree methods.
  if (!sparse_page_->IsIndicesSorted(ctx.Threads())) {
    sparse_page_->SortIndices(ctx.Threads());
  }

  this->fmat_ctx_ = ctx;
}

SimpleDMatrix::SimpleDMatrix(dmlc::Stream* in_stream) {
  int tmagic;
  CHECK(in_stream->Read(&tmagic)) << "invalid input file format";
  CHECK_EQ(tmagic, kMagic) << "invalid format, magic number mismatch";
  info_.LoadBinary(in_stream);
  in_stream->Read(&sparse_page_->offset.HostVector());
  in_stream->Read(&sparse_page_->data.HostVector());
}

void SimpleDMatrix::SaveToLocalFile(const std::string& fname) {
  std::unique_ptr<dmlc::Stream> fo(dmlc::Stream::Create(fname.c_str(), "w"));
  int tmagic = kMagic;
  fo->Write(tmagic);
  info_.SaveBinary(fo.get());
  fo->Write(sparse_page_->offset.HostVector());
  fo->Write(sparse_page_->data.HostVector());
}

#define INSTANTIATE_SDCTOR(__ADAPTER_T) \
  template SimpleDMatrix::SimpleDMatrix(__ADAPTER_T* adapter, float missing, std::int32_t nthread);

INSTANTIATE_SDCTOR(DenseAdapter)
INSTANTIATE_SDCTOR(ArrayAdapter)
INSTANTIATE_SDCTOR(CSRArrayAdapter)
INSTANTIATE_SDCTOR(CSCArrayAdapter)
INSTANTIATE_SDCTOR(FileAdapter)
INSTANTIATE_SDCTOR(ColumnarAdapter)
namespace {
using IterAdapterT = IteratorAdapter<DataIterHandle, XGBCallbackDataIterNext, XGBoostBatchCSR>;
}
INSTANTIATE_SDCTOR(IterAdapterT)

#undef INSTANTIATE_SDCTOR
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/simple_dmatrix.cu <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 */

#include <cstdint>  // for int32_t, int8_t
#include <memory>   // for make_shared

#include "../common/cuda_rt_utils.h"  // for CurrentDevice, SetDevice
#include "cat_container.h"            // for CatContainer
#include "device_adapter.cuh"
#include "proxy_dmatrix.cuh"  // for DispatchAny
#include "simple_dmatrix.cuh"
#include "simple_dmatrix.h"
#include "xgboost/context.h"  // for Context
#include "xgboost/data.h"

namespace xgboost::data {
// Does not currently support metainfo as no on-device data source contains this
// Current implementation assumes a single batch. More batches can
// be supported in future. Does not currently support inferring row/column size
template <typename AdapterT>
SimpleDMatrix::SimpleDMatrix(AdapterT* adapter, float missing, std::int32_t nthread) {
  auto device = (!adapter->Device().IsCUDA() || adapter->NumRows() == 0)
                    ? DeviceOrd::CUDA(curt::CurrentDevice())
                    : adapter->Device();
  CHECK(device.IsCUDA());
  curt::SetDevice(device.ordinal);

  Context ctx;
  ctx.Init(Args{{"nthread", std::to_string(nthread)}, {"device", device.Name()}});

  CHECK(adapter->NumRows() != kAdapterUnknownSize);
  CHECK(adapter->NumColumns() != kAdapterUnknownSize);

  adapter->BeforeFirst();
  adapter->Next();

  // Enforce single batch
  CHECK(!adapter->Next());

  cuda_impl::DispatchAny<true, std::add_pointer_t>(&ctx, adapter, [&](auto const& batch) {
    info_.num_nonzero_ = CopyToSparsePage(&ctx, batch, device, missing, sparse_page_.get());
  });
  info_.num_col_ = adapter->NumColumns();
  info_.num_row_ = adapter->NumRows();

  if constexpr (std::is_same_v<AdapterT, CudfAdapter>) {
    if (adapter->HasRefCategorical()) {
      info_.Cats(std::make_shared<CatContainer>(&ctx, adapter->RefCats(), true));
    } else if (adapter->HasCategorical()) {
      info_.Cats(std::make_shared<CatContainer>(&ctx, adapter->Cats(), false));
    }
  }
  this->info_.SynchronizeNumberOfColumns(&ctx);

  this->fmat_ctx_ = ctx;
}

template SimpleDMatrix::SimpleDMatrix(CudfAdapter* adapter, float missing, std::int32_t nthread);
template SimpleDMatrix::SimpleDMatrix(CupyAdapter* adapter, float missing, std::int32_t nthread);
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/simple_dmatrix.cuh <==
/**
 * Copyright 2019-2024, XGBoost Contributors
 * \file simple_dmatrix.cuh
 */
#ifndef XGBOOST_DATA_SIMPLE_DMATRIX_CUH_
#define XGBOOST_DATA_SIMPLE_DMATRIX_CUH_

#include <thrust/copy.h>
#include <thrust/execution_policy.h>
#include <thrust/scan.h>

#include "../common/device_helpers.cuh"
#include "../common/error_msg.h"  // for InfInData
#include "../common/algorithm.cuh"  // for CopyIf
#include "device_adapter.cuh"     // for NoInfInData

namespace xgboost::data {

template <typename AdapterBatchT>
struct COOToEntryOp {
  AdapterBatchT batch;
  __device__ Entry operator()(size_t idx) {
    const auto& e = batch.GetElement(idx);
    return Entry(e.column_idx, e.value);
  }
};

// Here the data is already correctly ordered and simply needs to be compacted
// to remove missing data
template <typename AdapterBatchT>
void CopyDataToDMatrix(Context const* ctx, AdapterBatchT batch, common::Span<Entry> data,
                       float missing) {
  auto counting = thrust::make_counting_iterator(0llu);
  COOToEntryOp<decltype(batch)> transform_op{batch};
  thrust::transform_iterator<decltype(transform_op), decltype(counting)> transform_iter(
      counting, transform_op);
  auto begin_output = thrust::device_pointer_cast(data.data());
  common::CopyIf(ctx->CUDACtx(), transform_iter, transform_iter + batch.Size(), begin_output,
                 IsValidFunctor(missing));
}

template <typename AdapterBatchT>
void CountRowOffsets(Context const* ctx, const AdapterBatchT& batch, common::Span<bst_idx_t> offset,
                     DeviceOrd device, float missing) {
  dh::safe_cuda(cudaSetDevice(device.ordinal));
  IsValidFunctor is_valid(missing);
  auto cuctx = ctx->CUDACtx();
  // Count elements per row
  dh::LaunchN(batch.Size(), cuctx->Stream(), [=] __device__(size_t idx) {
    auto element = batch.GetElement(idx);
    if (is_valid(element)) {
      atomicAdd(reinterpret_cast<unsigned long long*>(  // NOLINT
                    &offset[element.row_idx]),
                static_cast<unsigned long long>(1));  // NOLINT
    }
  });

  thrust::exclusive_scan(cuctx->CTP(), thrust::device_pointer_cast(offset.data()),
                         thrust::device_pointer_cast(offset.data() + offset.size()),
                         thrust::device_pointer_cast(offset.data()));
}

template <typename AdapterBatchT>
bst_idx_t CopyToSparsePage(Context const* ctx, AdapterBatchT const& batch, DeviceOrd device,
                           float missing, SparsePage* page) {
  bool valid = NoInfInData(ctx, batch, IsValidFunctor{missing});
  CHECK(valid) << error::InfInData();

  page->offset.SetDevice(device);
  page->data.SetDevice(device);
  page->offset.Resize(batch.NumRows() + 1);
  auto s_offset = page->offset.DeviceSpan();
  CountRowOffsets(ctx, batch, s_offset, device, missing);
  auto num_nonzero_ = page->offset.HostVector().back();
  page->data.Resize(num_nonzero_);
  CopyDataToDMatrix(ctx, batch, page->data.DeviceSpan(), missing);

  return num_nonzero_;
}
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_SIMPLE_DMATRIX_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/simple_dmatrix.h <==
/**
 * Copyright 2015-2025, XGBoost Contributors
 * \file simple_dmatrix.h
 * \brief In-memory version of DMatrix.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_DATA_SIMPLE_DMATRIX_H_
#define XGBOOST_DATA_SIMPLE_DMATRIX_H_

#include <xgboost/base.h>
#include <xgboost/data.h>

#include <memory>
#include <string>

#include "gradient_index.h"

namespace xgboost::data {
// Used for single batch data.
class SimpleDMatrix : public DMatrix {
 public:
  SimpleDMatrix() = default;
  template <typename AdapterT>
  explicit SimpleDMatrix(AdapterT* adapter, float missing, std::int32_t nthread);

  explicit SimpleDMatrix(dmlc::Stream* in_stream);
  ~SimpleDMatrix() override = default;

  void SaveToLocalFile(const std::string& fname);

  MetaInfo& Info() override;
  const MetaInfo& Info() const override;
  Context const* Ctx() const override { return &fmat_ctx_; }

  DMatrix* Slice(common::Span<int32_t const> ridxs) override;

  /*! \brief magic number used to identify SimpleDMatrix binary files */
  static const int kMagic = 0xffffab01;

 protected:
  BatchSet<SparsePage> GetRowBatches() override;
  BatchSet<CSCPage> GetColumnBatches(Context const* ctx) override;
  BatchSet<SortedCSCPage> GetSortedColumnBatches(Context const* ctx) override;
  BatchSet<EllpackPage> GetEllpackBatches(Context const* ctx, const BatchParam& param) override;
  BatchSet<GHistIndexMatrix> GetGradientIndex(Context const* ctx, const BatchParam& param) override;
  BatchSet<ExtSparsePage> GetExtBatches(Context const* ctx, BatchParam const& param) override;

  MetaInfo info_;
  // Primary storage type
  std::shared_ptr<SparsePage> sparse_page_ = std::make_shared<SparsePage>();
  std::shared_ptr<CSCPage> column_page_{nullptr};
  std::shared_ptr<SortedCSCPage> sorted_column_page_{nullptr};
  std::shared_ptr<EllpackPage> ellpack_page_{nullptr};
  std::shared_ptr<GHistIndexMatrix> gradient_index_{nullptr};
  BatchParam batch_param_;

  bool EllpackExists() const override { return static_cast<bool>(ellpack_page_); }
  bool GHistIndexExists() const override { return static_cast<bool>(gradient_index_); }
  bool SparsePageExists() const override { return true; }

 private:
  // Context used only for DMatrix initialization.
  Context fmat_ctx_;
};
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_SIMPLE_DMATRIX_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_dmatrix.cc <==
/**
 * Copyright 2014-2025, XGBoost Contributors
 * \file sparse_page_dmatrix.cc
 *
 * \brief The external memory version of Page Iterator.
 * \author Tianqi Chen
 */
#include "sparse_page_dmatrix.h"

#include <algorithm>  // for max
#include <memory>     // for make_shared
#include <string>     // for string
#include <utility>    // for move
#include <variant>    // for visit

#include "../common/error_msg.h"  // for InconsistentCategories, CacheHostRatio
#include "batch_utils.h"          // for RegenGHist
#include "cat_container.h"        // for CatContainer
#include "gradient_index.h"       // for GHistIndexMatrix
#include "sparse_page_source.h"   // for MakeCachePrefix

namespace xgboost::data {
MetaInfo &SparsePageDMatrix::Info() { return info_; }

const MetaInfo &SparsePageDMatrix::Info() const { return info_; }

SparsePageDMatrix::SparsePageDMatrix(DataIterHandle iter_handle, DMatrixHandle proxy_handle,
                                     DataIterResetCallback *reset, XGDMatrixCallbackNext *next,
                                     ExtMemConfig const &config)
    : proxy_{proxy_handle},
      iter_{iter_handle},
      reset_{reset},
      next_{next},
      missing_{config.missing},
      cache_prefix_{config.cache},
      on_host_{config.on_host},
      cache_host_ratio_{config.cache_host_ratio},
      min_cache_page_bytes_{config.min_cache_page_bytes} {
  CHECK(detail::HostRatioIsAuto(config.cache_host_ratio)) << error::CacheHostRatioNotImpl();
  Context ctx;
  ctx.Init(Args{{"nthread", std::to_string(config.n_threads)}});
  cache_prefix_ = MakeCachePrefix(cache_prefix_);

  DMatrixProxy *proxy = MakeProxy(proxy_);
  auto iter = DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>{iter_, reset_, next_};

  auto get_cats = [](DMatrixProxy const *proxy) {
    if (proxy->Ctx()->IsCPU()) {
      return std::make_shared<CatContainer>(cpu_impl::BatchCats(proxy), BatchCatsIsRef(proxy));
    } else {
#if defined(XGBOOST_USE_CUDA)
      return std::make_shared<CatContainer>(proxy->Ctx(), cuda_impl::BatchCats(proxy),
                                            BatchCatsIsRef(proxy));
#else
      common::AssertGPUSupport();
      return std::make_shared<CatContainer>();
#endif
    }
  };

  // The proxy is iterated together with the sparse page source so we can obtain all
  // information in 1 pass.
  for (auto const &page : this->GetRowBatchesImpl(&ctx)) {
    this->info_.Extend(std::move(proxy->Info()), false, false);
    ext_info_.n_features =
        std::max(static_cast<bst_feature_t>(ext_info_.n_features), BatchColumns(proxy));
    ext_info_.accumulated_rows += BatchSamples(proxy);
    ext_info_.nnz += page.data.Size();
    ext_info_.n_batches++;
    ext_info_.base_rowids.push_back(page.Size());
    ext_info_.batch_nnz.push_back(page.data.Size());
    if (!ext_info_.cats) {
      ext_info_.cats = get_cats(proxy);
    } else {
      CHECK_EQ(ext_info_.cats->NumCatsTotal(), get_cats(proxy)->NumCatsTotal())
          << error::InconsistentCategories();
    }
  }
  std::partial_sum(ext_info_.base_rowids.cbegin(), ext_info_.base_rowids.cend(),
                   ext_info_.base_rowids.begin());

  iter.Reset();

  ext_info_.SetInfo(&ctx, true, &this->info_);
  fmat_ctx_ = ctx;

  SyncCategories(&ctx, info_.Cats(), info_.num_row_ == 0);
}

SparsePageDMatrix::~SparsePageDMatrix() {
  // Clear out all resources before deleting the cache file.
  sparse_page_source_.reset();
  std::visit([](auto &&ptr) { ptr.reset(); }, ellpack_page_source_);
  column_source_.reset();
  sorted_column_source_.reset();
  ghist_index_source_.reset();

  DeleteCacheFiles(cache_info_);
}

void SparsePageDMatrix::InitializeSparsePage(Context const *ctx) {
  auto id = MakeCache(this, ".row.page", false, cache_prefix_, &cache_info_);
  // Don't use proxy DMatrix once this is already initialized, this allows users to
  // release the iterator and data.
  if (cache_info_.at(id)->written) {
    CHECK(this->sparse_page_source_);
    this->sparse_page_source_->Reset({});
    return;
  }

  auto iter = DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>{iter_, reset_, next_};
  DMatrixProxy *proxy = MakeProxy(proxy_);
  sparse_page_source_.reset();  // clear before creating new one to prevent conflicts.
  // During initialization, the n_batches is 0.
  CHECK_EQ(this->ext_info_.n_batches, static_cast<decltype(this->ext_info_.n_batches)>(0));
  sparse_page_source_ = std::make_shared<SparsePageSource>(
      std::move(iter), proxy, this->missing_, ctx->Threads(), this->info_.num_col_,
      this->ext_info_.n_batches, cache_info_.at(id));
}

BatchSet<SparsePage> SparsePageDMatrix::GetRowBatchesImpl(Context const *ctx) {
  this->InitializeSparsePage(ctx);
  return BatchSet{BatchIterator<SparsePage>{this->sparse_page_source_}};
}

BatchSet<SparsePage> SparsePageDMatrix::GetRowBatches() {
  // Use context from initialization for the default row page.
  return this->GetRowBatchesImpl(&fmat_ctx_);
}

BatchSet<CSCPage> SparsePageDMatrix::GetColumnBatches(Context const *ctx) {
  auto id = MakeCache(this, ".col.page", false, cache_prefix_, &cache_info_);
  CHECK_NE(this->Info().num_col_, 0);
  this->InitializeSparsePage(ctx);
  if (!column_source_) {
    column_source_ = std::make_shared<CSCPageSource>(this->missing_, ctx->Threads(),
                                                     this->Info().num_col_, this->NumBatches(),
                                                     cache_info_.at(id), sparse_page_source_);
  } else {
    column_source_->Reset({});
  }
  return BatchSet{BatchIterator<CSCPage>{this->column_source_}};
}

BatchSet<SortedCSCPage> SparsePageDMatrix::GetSortedColumnBatches(Context const *ctx) {
  auto id = MakeCache(this, ".sorted.col.page", false, cache_prefix_, &cache_info_);
  CHECK_NE(this->Info().num_col_, 0);
  this->InitializeSparsePage(ctx);
  if (!sorted_column_source_) {
    sorted_column_source_ = std::make_shared<SortedCSCPageSource>(
        this->missing_, ctx->Threads(), this->Info().num_col_, this->NumBatches(),
        cache_info_.at(id), sparse_page_source_);
  } else {
    sorted_column_source_->Reset({});
  }
  return BatchSet{BatchIterator<SortedCSCPage>{this->sorted_column_source_}};
}

BatchSet<GHistIndexMatrix> SparsePageDMatrix::GetGradientIndex(Context const *ctx,
                                                               const BatchParam &param) {
  if (param.Initialized()) {
    CHECK_GE(param.max_bin, 2);
  }
  detail::CheckEmpty(batch_param_, param);
  auto id = MakeCache(this, ".gradient_index.page", false, cache_prefix_, &cache_info_);
  if (!cache_info_.at(id)->written || detail::RegenGHist(batch_param_, param)) {
    this->InitializeSparsePage(ctx);
    cache_info_.erase(id);
    id = MakeCache(this, ".gradient_index.page", false, cache_prefix_, &cache_info_);
    LOG(INFO) << "Generating new Gradient Index.";
    // Use sorted sketch for approx.
    auto sorted_sketch = param.regen;
    auto cuts = common::SketchOnDMatrix(ctx, this, param.max_bin, sorted_sketch, param.hess);
    this->InitializeSparsePage(ctx);  // reset after use.

    batch_param_ = param;
    ghist_index_source_.reset();
    CHECK_NE(cuts.Values().size(), 0);
    auto ft = this->info_.feature_types.ConstHostSpan();
    ghist_index_source_.reset(new GradientIndexPageSource(
        ctx, this->missing_, this->Info().num_col_, this->NumBatches(), cache_info_.at(id), param,
        std::move(cuts), this->IsDense(), ft, sparse_page_source_));
  } else {
    CHECK(ghist_index_source_);
    ghist_index_source_->Reset(param);
  }
  return BatchSet{BatchIterator<GHistIndexMatrix>{this->ghist_index_source_}};
}

#if !defined(XGBOOST_USE_CUDA)
BatchSet<EllpackPage> SparsePageDMatrix::GetEllpackBatches(Context const *, const BatchParam &) {
  common::AssertGPUSupport();
  return BatchSet{BatchIterator<EllpackPage>{nullptr}};
}
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_dmatrix.cu <==
/**
 * Copyright 2021-2026, XGBoost contributors
 */
#include <memory>   // for shared_ptr
#include <utility>  // for move
#include <variant>  // for visit
#include <vector>   // for vector

#include "../common/hist_util.cuh"
#include "../common/hist_util.h"  // for HistogramCuts
#include "batch_utils.h"          // for CheckEmpty, RegenGHist, CachePageRatio
#include "ellpack_page.cuh"
#include "sparse_page_dmatrix.h"
#include "xgboost/context.h"  // for Context
#include "xgboost/data.h"     // for BatchParam

namespace xgboost::data {
BatchSet<EllpackPage> SparsePageDMatrix::GetEllpackBatches(Context const* ctx,
                                                           const BatchParam& param) {
  CHECK(ctx->IsCUDA());
  if (param.Initialized()) {
    CHECK_GE(param.max_bin, 2);
  }
  detail::CheckEmpty(batch_param_, param);
  auto id = MakeCache(this, ".ellpack.page", on_host_, cache_prefix_, &cache_info_);

  if (!cache_info_.at(id)->written || detail::RegenGHist(batch_param_, param)) {
    this->InitializeSparsePage(ctx);
    // reinitialize the cache
    cache_info_.erase(id);
    id = MakeCache(this, ".ellpack.page", on_host_, cache_prefix_, &cache_info_);
    LOG(INFO) << "Generating new a Ellpack page.";
    std::shared_ptr<common::HistogramCuts> cuts;
    if (!param.hess.empty()) {
      cuts = std::make_shared<common::HistogramCuts>(
          common::DeviceSketchWithHessian(ctx, this, param.max_bin, param.hess));
    } else {
      cuts =
          std::make_shared<common::HistogramCuts>(common::DeviceSketch(ctx, this, param.max_bin));
    }
    this->InitializeSparsePage(ctx);  // reset after use.

    std::vector<bst_idx_t> base_rowids, nnz;
    if (this->ext_info_.row_stride == 0) {
      this->ext_info_.row_stride = GetRowStride(this);
    }

    this->InitializeSparsePage(ctx);  // reset after use.
    batch_param_ = param;

    auto ft = this->Info().feature_types.ConstDeviceSpan();
    if (on_host_ && std::get_if<EllpackHostPtr>(&ellpack_page_source_) == nullptr) {
      ellpack_page_source_.emplace<EllpackHostPtr>(nullptr);
    }

    auto cinfo = EllpackCacheInfo{param, this->cache_host_ratio_, this->missing_};
    CalcCacheMapping(ctx, this->IsDense(), cuts, min_cache_page_bytes_, this->ext_info_, true,
                     &cinfo);
    CHECK_EQ(cinfo.NumBatchesCc(), this->ext_info_.n_batches)
        << "Page concatenation is only supported by the `ExtMemQuantileDMatrix`.";
    std::visit(
        [&](auto&& ptr) {
          ptr.reset();  // make sure resource is released before making new ones.
          using SourceT = typename std::remove_reference_t<decltype(ptr)>::element_type;
          ptr = std::make_shared<SourceT>(ctx, this->Info().num_col_, this->ext_info_.n_batches,
                                          cache_info_.at(id), std::move(cuts), this->IsDense(),
                                          this->ext_info_.row_stride, ft, this->sparse_page_source_,
                                          cinfo);
        },
        ellpack_page_source_);
  } else {
    CHECK(sparse_page_source_);
    std::visit([&](auto&& ptr) { ptr->Reset(param); }, this->ellpack_page_source_);
  }

  auto batch_set = std::visit([](auto&& ptr) { return BatchSet{BatchIterator<EllpackPage>{ptr}}; },
                              this->ellpack_page_source_);
  return batch_set;
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_dmatrix.h <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file sparse_page_dmatrix.h
 * \brief External-memory version of DMatrix.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_DATA_SPARSE_PAGE_DMATRIX_H_
#define XGBOOST_DATA_SPARSE_PAGE_DMATRIX_H_

#include <cstdint>  // for uint32_t, int32_t
#include <map>      // for map
#include <memory>   // for shared_ptr
#include <string>   // for string
#include <variant>  // for variant, visit
#include <vector>   // for vector

#include "ellpack_page_source.h"         // for EllpackPageSource, EllpackPageHostSource
#include "gradient_index_page_source.h"  // for GradientIndexPageSource
#include "sparse_page_source.h"          // for SparsePageSource, Cache
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for DMatrix, MetaInfo
#include "xgboost/logging.h"
#include "xgboost/span.h"  // for Span

namespace xgboost::data {
/**
 * @brief DMatrix used for external memory.
 *
 * The external memory is created for controlling memory usage by splitting up data into
 * multiple batches.  However that doesn't mean we will actually process exactly 1 batch
 * at a time, which would be terribly slow considering that we have to loop through the
 * whole dataset for every tree split.  So we use async to pre-fetch pages and let the
 * caller to decide how many batches it wants to process by returning data as a shared
 * pointer. The caller can use async function to process the data or just stage those
 * batches based on its use cases. These two optimizations might defeat the purpose of
 * splitting up dataset since if you stage all the batches then the memory usage might be
 * even worse than using a single batch. As a result, we must control how many batches can
 * be in memory at any given time.
 *
 * Right now the write to the cache is a sequential operation and is blocking. Reading
 * from cache on ther other hand, is async but with a hard coded limit of 3 pages as an
 * heuristic.  So by sparse dmatrix itself there can be only 7 pages in main memory (might
 * be of different types) at the same time: 1 page pending for write, 3 pre-fetched sparse
 * pages, 3 pre-fetched dependent pages.
 *
 * Of course if the caller decides to retain some batches to perform parallel processing,
 * then we might load all pages in memory, which is also considered as a bug in caller's
 * code. So if the algo supports external memory, it must be careful that queue for async
 * call must have an upper limit.
 *
 * Another assumption we make is that the data must be immutable so caller should never
 * change the data.  Sparse page source returns const page to make sure of that.  If you
 * want to change the generated page like Ellpack, pass parameter into `GetBatches` to
 * re-generate them instead of trying to modify the pages in-place.
 *
 * The overall chain of responsibility of external memory DMatrix:
 *
 *    User defined iterator (in Python/C/R) -> Proxy DMatrix -> Sparse page Source ->
 *    Other sources (Like Ellpack) -> Sparse Page DMatrix -> Caller
 *
 * A possible optimization is skipping the sparse page source for `hist` based algorithms
 * similar to the Quantile DMatrix.
 */
class SparsePageDMatrix : public DMatrix {
  MetaInfo info_;
  BatchParam batch_param_;
  std::map<std::string, std::shared_ptr<Cache>> cache_info_;

  DMatrixHandle proxy_;
  DataIterHandle iter_;
  DataIterResetCallback *reset_;
  XGDMatrixCallbackNext *next_;

  float const missing_;
  Context fmat_ctx_;
  std::string cache_prefix_;
  bool const on_host_;
  float const cache_host_ratio_;
  std::int64_t const min_cache_page_bytes_;
  ExternalDataInfo ext_info_;

  // sparse page is the source to other page types, we make a special member function.
  void InitializeSparsePage(Context const *ctx);
  // Non-virtual version that can be used in constructor
  BatchSet<SparsePage> GetRowBatchesImpl(Context const *ctx);

 public:
  explicit SparsePageDMatrix(DataIterHandle iter, DMatrixHandle proxy, DataIterResetCallback *reset,
                             XGDMatrixCallbackNext *next, ExtMemConfig const &config);

  ~SparsePageDMatrix() override;

  [[nodiscard]] MetaInfo &Info() override;
  [[nodiscard]] const MetaInfo &Info() const override;
  [[nodiscard]] Context const *Ctx() const override { return &fmat_ctx_; }
  [[nodiscard]] std::int32_t NumBatches() const override { return ext_info_.n_batches; }
  [[nodiscard]] std::vector<bst_idx_t> BatchPtr() const override {
    return this->ext_info_.base_rowids;
  }
  DMatrix *Slice(common::Span<std::int32_t const>) override {
    LOG(FATAL) << "Slicing DMatrix is not supported for external memory.";
    return nullptr;
  }

  [[nodiscard]] bool EllpackExists() const override {
    return std::visit([](auto &&ptr) { return static_cast<bool>(ptr); }, ellpack_page_source_);
  }
  [[nodiscard]] bool GHistIndexExists() const override {
    return static_cast<bool>(ghist_index_source_);
  }
  [[nodiscard]] bool SparsePageExists() const override {
    return static_cast<bool>(sparse_page_source_);
  }
  // For testing, getter for the number of fetches for sparse page source.
  [[nodiscard]] auto SparsePageFetchCount() const {
    return this->sparse_page_source_->FetchCount();
  }

 private:
  BatchSet<SparsePage> GetRowBatches() override;
  BatchSet<CSCPage> GetColumnBatches(Context const *ctx) override;
  BatchSet<SortedCSCPage> GetSortedColumnBatches(Context const *ctx) override;
  BatchSet<EllpackPage> GetEllpackBatches(Context const *ctx, const BatchParam &param) override;
  BatchSet<GHistIndexMatrix> GetGradientIndex(Context const *ctx, const BatchParam &) override;
  BatchSet<ExtSparsePage> GetExtBatches(Context const *, BatchParam const &) override {
    LOG(FATAL) << "Can not obtain a single CSR page for external memory DMatrix";
    return BatchSet<ExtSparsePage>(BatchIterator<ExtSparsePage>(nullptr));
  }

 private:
  // source data pointers.
  std::shared_ptr<SparsePageSource> sparse_page_source_;
  using EllpackDiskPtr = std::shared_ptr<EllpackPageSource>;
  using EllpackHostPtr = std::shared_ptr<EllpackPageHostSource>;
  std::variant<EllpackDiskPtr, EllpackHostPtr> ellpack_page_source_;
  std::shared_ptr<CSCPageSource> column_source_;
  std::shared_ptr<SortedCSCPageSource> sorted_column_source_;
  std::shared_ptr<GradientIndexPageSource> ghist_index_source_;
};
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_SPARSE_PAGE_DMATRIX_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_raw_format.cc <==
/**
 * Copyright 2015-2023, XGBoost Contributors
 * \file sparse_page_raw_format.cc
 *  Raw binary format of sparse page.
 */
#include <dmlc/registry.h>

#include "../common/io.h"                 // for AlignedResourceReadStream, AlignedFileWriteStream
#include "../common/ref_resource_view.h"  // for WriteVec
#include "./sparse_page_writer.h"
#include "xgboost/data.h"
#include "xgboost/logging.h"

namespace xgboost::data {
DMLC_REGISTRY_FILE_TAG(sparse_page_raw_format);

template <typename T>
class SparsePageRawFormat : public SparsePageFormat<T> {
 public:
  bool Read(T* page, common::AlignedResourceReadStream* fi) override {
    auto& offset_vec = page->offset.HostVector();
    if (!common::ReadVec(fi, &offset_vec)) {
      return false;
    }
    auto& data_vec = page->data.HostVector();
    CHECK_NE(page->offset.Size(), 0U) << "Invalid SparsePage file";
    data_vec.resize(offset_vec.back());
    if (page->data.Size() != 0) {
      if (!common::ReadVec(fi, &data_vec)) {
        return false;
      }
    }
    if (!fi->Read(&page->base_rowid, sizeof(page->base_rowid))) {
      return false;
    }
    return true;
  }

  std::size_t Write(const T& page, common::AlignedFileWriteStream* fo) override {
    const auto& offset_vec = page.offset.HostVector();
    const auto& data_vec = page.data.HostVector();
    CHECK(page.offset.Size() != 0 && offset_vec[0] == 0);
    CHECK_EQ(offset_vec.back(), page.data.Size());

    std::size_t bytes{0};
    bytes += common::WriteVec(fo, offset_vec);
    if (page.data.Size() != 0) {
      bytes += common::WriteVec(fo, data_vec);
    }
    bytes += fo->Write(&page.base_rowid, sizeof(page.base_rowid));
    return bytes;
  }

 private:
};

#define SparsePageFmt SparsePageFormat<SparsePage>
DMLC_REGISTRY_REGISTER(SparsePageFormatReg<SparsePage>, SparsePageFmt, raw)
    .describe("Raw binary data format.")
    .set_body([]() { return new SparsePageRawFormat<SparsePage>(); });

#define CSCPageFmt SparsePageFormat<CSCPage>
DMLC_REGISTRY_REGISTER(SparsePageFormatReg<CSCPage>, CSCPageFmt, raw)
    .describe("Raw binary data format.")
    .set_body([]() { return new SparsePageRawFormat<CSCPage>(); });

#define SortedCSCPageFmt SparsePageFormat<SortedCSCPage>
DMLC_REGISTRY_REGISTER(SparsePageFormatReg<SortedCSCPage>, SortedCSCPageFmt, raw)
    .describe("Raw binary data format.")
    .set_body([]() { return new SparsePageRawFormat<SortedCSCPage>(); });
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_source.cc <==
/**
 *  Copyright 2021-2025, XGBoost Contributors
 */
#include "sparse_page_source.h"

#include <cstdio>       // for remove
#include <filesystem>   // for exists, path, is_directory
#include <numeric>      // for partial_sum
#include <string>       // for string
#include <string_view>  // for string_view

#include "../collective/communicator-inl.h"  // for IsDistributed, GetRank

namespace xgboost::data {
void Cache::Commit() {
  if (!this->written) {
    std::partial_sum(this->offset.begin(), this->offset.end(), this->offset.begin());
    this->written = true;
  }
}

void TryDeleteCacheFile(const std::string& file) {
  // Don't throw, this is called in a destructor.
  auto exists = std::filesystem::exists(file);
  if (!exists) {
    LOG(WARNING) << "External memory cache file " << file << " is missing.";
  }
  if (std::remove(file.c_str()) != 0) {
    LOG(WARNING) << "Couldn't remove external memory cache file " << file
                 << "; you may want to remove it manually";
  }
}

std::string MakeCachePrefix(std::string cache_prefix) {
  std::string_view constexpr kDftname{"DMatrix"};
  cache_prefix = cache_prefix.empty() ? kDftname : cache_prefix;
  // Use the directory if one exists
  if (std::filesystem::is_directory(cache_prefix)) {
    cache_prefix = (std::filesystem::path{cache_prefix} / kDftname).string();  // NOLINT
  }
  // Avoid conflicts in distributed environments.
  if (collective::IsDistributed()) {
    cache_prefix += ("-r" + std::to_string(collective::GetRank()));
  }
  return cache_prefix;
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_source.cu <==
/**
 * Copyright 2021-2025, XGBoost contributors
 */
#include "../common/device_helpers.cuh"  // for CurrentDevice
#include "proxy_dmatrix.cuh"             // for DispatchAny, DMatrixProxy
#include "simple_dmatrix.cuh"            // for CopyToSparsePage
#include "sparse_page_source.h"
#include "xgboost/data.h"  // for SparsePage

namespace xgboost::data {
void DevicePush(DMatrixProxy *proxy, float missing, SparsePage *page) {
  auto device = proxy->Device();
  if (!device.IsCUDA()) {
    device = DeviceOrd::CUDA(dh::CurrentDevice());
  }
  CHECK(device.IsCUDA());
  auto ctx = Context{}.MakeCUDA(device.ordinal);

  cuda_impl::DispatchAny(
      proxy, [&](auto const &value) { CopyToSparsePage(&ctx, value, device, missing, page); });
}
}  // namespace xgboost::data


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_source.h <==
/**
 *  Copyright 2014-2026, XGBoost Contributors
 * \file sparse_page_source.h
 */
#ifndef XGBOOST_DATA_SPARSE_PAGE_SOURCE_H_
#define XGBOOST_DATA_SPARSE_PAGE_SOURCE_H_

#include <algorithm>  // for min
#include <atomic>     // for atomic
#include <cstdint>    // for uint64_t
#include <future>     // for future
#include <limits>     // for numeric_limits
#include <map>        // for map
#include <memory>     // for unique_ptr
#include <mutex>      // for mutex
#include <string>     // for string
#include <utility>    // for pair, move
#include <vector>     // for vector

#if !defined(XGBOOST_USE_CUDA)
#include "../common/common.h"  // for AssertGPUSupport
#endif                         // !defined(XGBOOST_USE_CUDA)

#include "../common/io.h"           // for PrivateMmapConstStream
#include "../common/threadpool.h"   // for ThreadPool
#include "../common/timer.h"        // for Monitor, Timer
#include "proxy_dmatrix.h"          // for DMatrixProxy
#include "sparse_page_writer.h"     // for SparsePageFormat
#include "xgboost/base.h"           // for bst_feature_t
#include "xgboost/data.h"           // for SparsePage, CSCPage, SortedCSCPage
#include "xgboost/global_config.h"  // for InitNewThread
#include "xgboost/logging.h"        // for CHECK_EQ

namespace xgboost::data {
void TryDeleteCacheFile(const std::string& file);

std::string MakeCachePrefix(std::string cache_prefix);

auto constexpr InvalidPageSize() { return std::numeric_limits<bst_idx_t>::max(); }

/**
 * @brief Information about the cache including path and page offsets.
 */
struct Cache {
  // whether the write to the cache is complete
  bool written;
  bool on_host;
  std::string name;
  std::string format;
  // offset into binary cache file.
  std::vector<bst_idx_t> offset;

  Cache(bool w, std::string n, std::string fmt, bool on_host)
      : written{w}, on_host{on_host}, name{std::move(n)}, format{std::move(fmt)}, offset{0} {}

  [[nodiscard]] static std::string ShardName(std::string name, std::string format) {
    CHECK_EQ(format.front(), '.');
    return name + format;
  }

  [[nodiscard]] std::string ShardName() const { return ShardName(this->name, this->format); }
  [[nodiscard]] bool OnHost() const { return on_host; }
  /**
   * @brief Record a page with size of n_bytes.
   */
  void Push(bst_idx_t n_bytes) { offset.push_back(n_bytes); }
  /**
   * @brief Returns the view start and length for the i^th page.
   */
  [[nodiscard]] auto View(std::size_t i) const {
    std::uint64_t off = offset.at(i);
    std::uint64_t len = this->Bytes(i);
    return std::pair{off, len};
  }
  /**
   * @brief Get the number of bytes for the i^th page.
   */
  [[nodiscard]] bst_idx_t Bytes(std::size_t i) const { return offset.at(i + 1) - offset[i]; }
  /**
   * @brief Call this once the write for the cache is complete.
   */
  void Commit();
  /**
   * @brief Returns the number of pages in the cache.
   */
  [[nodiscard]] bst_idx_t Size() const { return this->offset.size() - 1; }
};

inline void DeleteCacheFiles(std::map<std::string, std::shared_ptr<Cache>> const& cache_info) {
  for (auto const& kv : cache_info) {
    CHECK(kv.second);
    auto n = kv.second->ShardName();
    if (kv.second->OnHost()) {
      continue;
    }
    TryDeleteCacheFile(n);
  }
}

[[nodiscard]] inline std::string MakeId(std::string prefix, void const* ptr) {
  std::stringstream ss;
  ss << ptr;
  return prefix + "-" + ss.str();
}

/**
 * @brief Make cache if it doesn't exist yet.
 */
[[nodiscard]] inline std::string MakeCache(void const* ptr, std::string format, bool on_host,
                                           std::string prefix,
                                           std::map<std::string, std::shared_ptr<Cache>>* out) {
  auto& cache_info = *out;
  auto name = MakeId(std::move(prefix), ptr);
  auto id = name + format;
  auto it = cache_info.find(id);
  if (it == cache_info.cend()) {
    cache_info[id].reset(new Cache{false, name, format, on_host});
    if (!on_host) {
      LOG(INFO) << "Make cache:" << cache_info[id]->ShardName();
    }
  }
  return id;
}

// Prevents multi-threaded call to `GetBatches`.
class TryLockGuard {
  std::mutex& lock_;

 public:
  explicit TryLockGuard(std::mutex& lock) : lock_{lock} {  // NOLINT
    CHECK(lock_.try_lock()) << "Multiple threads attempting to use Sparse DMatrix.";
  }
  ~TryLockGuard() { lock_.unlock(); }
};

// Similar to `dmlc::OMPException`, but doesn't need the threads to be joined before rethrow
class ExceHandler {
  std::mutex mutex_;
  std::atomic<bool> flag_{false};
  std::exception_ptr curr_exce_{nullptr};

 public:
  template <typename Fn>
  decltype(auto) Run(Fn&& fn) noexcept(true) {
    try {
      return fn();
    } catch (dmlc::Error const& e) {
      std::lock_guard<std::mutex> guard{mutex_};
      if (!curr_exce_) {
        curr_exce_ = std::current_exception();
      }
      flag_ = true;
    } catch (std::exception const& e) {
      std::lock_guard<std::mutex> guard{mutex_};
      if (!curr_exce_) {
        curr_exce_ = std::current_exception();
      }
      flag_ = true;
    } catch (...) {
      std::lock_guard<std::mutex> guard{mutex_};
      if (!curr_exce_) {
        curr_exce_ = std::current_exception();
      }
      flag_ = true;
    }
    return std::invoke_result_t<Fn>();
  }

  void Rethrow() noexcept(false) {
    if (flag_) {
      CHECK(curr_exce_);
      std::rethrow_exception(curr_exce_);
    }
  }
};

template <typename WriterT>
std::unique_ptr<WriterT> DftCreateWriterImpl(StringView name, std::uint32_t iter) {
  std::unique_ptr<common::AlignedFileWriteStream> fo;
  if (iter == 0) {
    fo = std::make_unique<common::AlignedFileWriteStream>(name, "wb");
  } else {
    fo = std::make_unique<common::AlignedFileWriteStream>(name, "ab");
  }
  return fo;
}

/**
 * @brief Default implementation of the stream creater.
 */
template <typename S, template <typename> typename F>
class DefaultFormatStreamPolicy : public F<S> {
 public:
  using WriterT = common::AlignedFileWriteStream;
  using ReaderT = common::AlignedResourceReadStream;

 public:
  std::unique_ptr<WriterT> CreateWriter(StringView name, std::uint32_t iter) {
    return DftCreateWriterImpl<WriterT>(name, iter);
  }

  std::unique_ptr<ReaderT> CreateReader(StringView name, std::uint64_t offset,
                                        std::uint64_t length) const {
    return std::make_unique<common::PrivateMmapConstStream>(std::string{name}, offset, length);
  }
};

template <typename S, template <typename> typename F>
class MemBufFileReadFormatStreamPolicy : public F<S> {
 public:
  using WriterT = common::AlignedFileWriteStream;
  using ReaderT = common::AlignedResourceReadStream;

 public:
  std::unique_ptr<WriterT> CreateWriter(StringView name, std::uint32_t iter) {
    return DftCreateWriterImpl<WriterT>(name, iter);
  }

  std::unique_ptr<ReaderT> CreateReader(StringView name, std::uint64_t offset,
                                        std::uint64_t length) const {
    return std::make_unique<common::MemBufFileReadStream>(std::string{name}, offset, length);
  }
};

/**
 * @brief Default implementatioin of the format creator.
 */
template <typename S>
class DefaultFormatPolicy {
 public:
  using FormatT = SparsePageFormat<S>;

 public:
  auto CreatePageFormat(BatchParam const&) const {
    std::unique_ptr<FormatT> fmt{::xgboost::data::CreatePageFormat<S>("raw")};
    return fmt;
  }
  static void DestroyPage(std::shared_ptr<S>* page) { page->reset(); }
};

/**
 * @brief Base class for all page sources. Handles fetching, writing, and iteration.
 *
 * The interface to external storage is divided into two types. The first one is the
 * format, representing how to read and write the binary. The second part is where to
 * store the binary cache. These policies are implemented in the `FormatStreamPolicy`
 * policy class. The format policy controls how to create the format (the first part), and
 * the stream policy decides where the stream should read from and write to (the second
 * part). This way we can compose the polices and page types with ease.
 */
template <typename S,
          typename FormatStreamPolicy = DefaultFormatStreamPolicy<S, DefaultFormatPolicy>>
class SparsePageSourceImpl : public BatchIteratorImpl<S>, public FormatStreamPolicy {
 protected:
  // Prevents calling this iterator from multiple places(or threads).
  std::mutex single_threaded_;
  // The current page.
  std::shared_ptr<S> page_;
  // Workers for fetching data from external memory.
  common::ThreadPool workers_;

  bool at_end_{false};
  float missing_;
  std::int32_t nthreads_;
  bst_feature_t n_features_;
  bst_idx_t fetch_cnt_{0};  // Used for sanity check.
  // Index to the current page.
  std::uint32_t count_{0};
  // How we pre-fetch the data.
  BatchParam param_;

  std::shared_ptr<Cache> cache_info_;

  using Ring = std::vector<std::future<std::shared_ptr<S>>>;
  // A ring storing futures to data.  Since the DMatrix iterator is forward only, we can
  // pre-fetch data in a ring.
  std::unique_ptr<Ring> ring_{new Ring};
  // Catching exception in pre-fetch threads to prevent segfault. Not always work though,
  // OOM error can be delayed due to lazy commit. On the bright side, if mmap is used then
  // OOM error should be rare.
  ExceHandler exce_;
  common::Monitor monitor_;

  [[nodiscard]] bool ReadCache() {
    if (!cache_info_->written) {
      return false;
    }
    auto n_batches = this->cache_info_->Size();
    if (ring_->empty()) {
      ring_->resize(n_batches);
    }

    std::int32_t n_prefetches =
        std::min(this->workers_.NumWorkers(), this->param_.n_prefetch_batches);
    n_prefetches = std::max(n_prefetches, 1);
    std::int32_t n_prefetch_batches = std::min(static_cast<bst_idx_t>(n_prefetches), n_batches);
    CHECK_GT(n_prefetch_batches, 0);
    CHECK_LE(n_prefetch_batches, this->param_.n_prefetch_batches);
    std::size_t fetch_it = this->count_;

    exce_.Rethrow();
    // Clear out the existing page before loading new ones. This helps reduce memory usage
    // when page is not loaded with mmap. The destruction policy handles any necessary
    // synchronizations (e.g., CUDA stream sync for Ellpack pages).
    this->DestroyPage(&page_);

    for (std::int32_t i = 0; i < n_prefetch_batches; ++i, ++fetch_it) {
      bool restart = fetch_it == n_batches;
      fetch_it %= n_batches;  // ring
      if (ring_->at(fetch_it).valid()) {
        continue;
      }
      auto const* self = this;  // make sure it's const
      CHECK_LT(fetch_it, cache_info_->offset.size());
      // Make sure the new iteration starts with a copy to avoid spilling configuration.
      if (restart) {
        this->param_.prefetch_copy = true;
      }
      auto p = this->param_;
      ring_->at(fetch_it) = this->workers_.Submit([fetch_it, self, p, this] {
        auto page = std::make_shared<S>();
        this->exce_.Run([&] {
          std::unique_ptr<typename FormatStreamPolicy::FormatT> fmt{self->CreatePageFormat(p)};
          auto name = self->cache_info_->ShardName();
          auto [offset, length] = self->cache_info_->View(fetch_it);
          std::unique_ptr<typename FormatStreamPolicy::ReaderT> fi{
              self->CreateReader(name, offset, length)};
          CHECK(fmt->Read(page.get(), fi.get()));
        });
        return page;
      });
      this->fetch_cnt_++;
    }

    CHECK_EQ(std::count_if(ring_->cbegin(), ring_->cend(), [](auto const& f) { return f.valid(); }),
             n_prefetch_batches)
        << "Sparse DMatrix assumes forward iteration.";

    monitor_.Start("Wait-" + std::to_string(count_));
    CHECK((*ring_)[count_].valid());
    page_ = (*ring_)[count_].get();
    monitor_.Stop("Wait-" + std::to_string(count_));

    exce_.Rethrow();

    return true;
  }

  void WriteCache() {
    CHECK(!cache_info_->written);
    common::Timer timer;
    timer.Start();
    auto fmt{this->CreatePageFormat(this->param_)};

    auto name = cache_info_->ShardName();
    std::unique_ptr<typename FormatStreamPolicy::WriterT> fo{
        this->CreateWriter(StringView{name}, this->Iter())};
    auto bytes = fmt->Write(*page_, fo.get());

    timer.Stop();
    if (bytes != InvalidPageSize()) {
      // Not entirely accurate, the kernel doesn't have to flush the data.
      LOG(INFO) << common::HumanMemUnit(bytes) << " written in " << timer.ElapsedSeconds()
                << " seconds.";
      cache_info_->Push(bytes);
    }
  }

  virtual void Fetch() = 0;

 public:
  SparsePageSourceImpl(float missing, int nthreads, bst_feature_t n_features,
                       std::shared_ptr<Cache> cache)
      : workers_{StringView{"ext-mem"}, std::max(2, std::min(nthreads, 16)), InitNewThread{}},
        missing_{missing},
        nthreads_{nthreads},
        n_features_{n_features},
        cache_info_{std::move(cache)} {
    monitor_.Init(typeid(S).name());  // not pretty, but works for basic profiling
  }

  SparsePageSourceImpl(SparsePageSourceImpl const& that) = delete;

  ~SparsePageSourceImpl() override {
    // Don't orphan the threads.
    for (auto& fu : *ring_) {
      if (fu.valid()) {
        [[maybe_unused]] auto _ = fu.get();
      }
    }
  }

  [[nodiscard]] std::uint32_t Iter() const { return count_; }

  [[nodiscard]] S const& operator*() const override {
    CHECK(page_);
    return *page_;
  }

  [[nodiscard]] std::shared_ptr<S const> Page() const override { return page_; }

  [[nodiscard]] bool AtEnd() const override { return at_end_; }
  // Call this at the last iteration (it == n_batches).
  virtual void EndIter() {
    this->cache_info_->Commit();
    if (this->cache_info_->Size() != 0) {
      CHECK_EQ(this->count_, this->cache_info_->Size());
    }
    CHECK_GE(this->count_, 1);
    this->count_ = 0;
  }

  virtual void Reset(BatchParam const& param) {
    TryLockGuard guard{single_threaded_};

    auto at_end = false;
    std::swap(this->at_end_, at_end);

    bool changed = this->param_.n_prefetch_batches != param.n_prefetch_batches;
    this->param_ = param;

    this->count_ = 0;

    if (!at_end || changed) {
      // The last iteration did not get to the end, clear the ring to start from 0.
      this->ring_ = std::make_unique<Ring>();
    }
    this->Fetch();  // Get the 0^th page, prefetch the next page.
  }

  [[nodiscard]] auto FetchCount() const { return this->fetch_cnt_; }
};

#if defined(XGBOOST_USE_CUDA)
// Push data from CUDA.
void DevicePush(DMatrixProxy* proxy, float missing, SparsePage* page);
#else
inline void DevicePush(DMatrixProxy*, float, SparsePage*) { common::AssertGPUSupport(); }
#endif

class SparsePageSource : public SparsePageSourceImpl<SparsePage> {
  // This is the source iterator from the user.
  DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext> iter_;
  DMatrixProxy* proxy_;
  std::size_t base_row_id_{0};
  // Total number of batches.
  bst_idx_t n_batches_{0};

  void Fetch() final {
    page_ = std::make_shared<SparsePage>();
    // The first round of reading, this is responsible for initialization.
    if (!this->ReadCache()) {
      bool type_error{false};
      CHECK(proxy_);
      cpu_impl::DispatchAny(
          proxy_,
          [&](auto const& adapter_batch) {
            page_->Push(adapter_batch, this->missing_, this->nthreads_);
          },
          &type_error);
      if (type_error) {
        DevicePush(proxy_, missing_, page_.get());
      }

      page_->SetBaseRowId(base_row_id_);
      base_row_id_ += page_->Size();
      this->n_batches_++;
      this->WriteCache();
    }
  }

 public:
  SparsePageSource(DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext> iter,
                   DMatrixProxy* proxy, float missing, int nthreads, bst_feature_t n_features,
                   bst_idx_t n_batches, std::shared_ptr<Cache> cache)
      : SparsePageSourceImpl(missing, nthreads, n_features, cache),
        iter_{std::move(iter)},
        proxy_{proxy},
        n_batches_{n_batches} {
    if (!cache_info_->written) {
      iter_.Reset();
      CHECK(iter_.Next()) << "Must have at least 1 batch.";
    }
    this->Fetch();
  }

  SparsePageSource& operator++() final {
    TryLockGuard guard{single_threaded_};
    count_++;

    if (cache_info_->written) {
      at_end_ = (count_ == n_batches_);
    } else {
      at_end_ = !iter_.Next();
    }
    CHECK_LE(count_, n_batches_);

    if (at_end_) {
      this->EndIter();
      this->proxy_ = nullptr;
    } else {
      this->Fetch();
    }

    return *this;
  }

  void Reset(BatchParam const& param) override {
    if (proxy_) {
      TryLockGuard guard{single_threaded_};
      iter_.Reset();
    }
    SparsePageSourceImpl::Reset(param);

    TryLockGuard guard{single_threaded_};
    this->base_row_id_ = 0;
  }
};

/**
 * @brief A mixin for advancing the iterator with a sparse page source.
 */
template <typename S,
          typename FormatCreatePolicy = DefaultFormatStreamPolicy<S, DefaultFormatPolicy>>
class PageSourceIncMixIn : public SparsePageSourceImpl<S, FormatCreatePolicy> {
 protected:
  std::shared_ptr<SparsePageSource> source_;
  using Super = SparsePageSourceImpl<S, FormatCreatePolicy>;
  // synchronize the row page, `hist` and `gpu_hist` don't need the original sparse page
  // so we avoid fetching it.
  bool const sync_;
  // Total number of batches.
  bst_idx_t const n_batches_{0};

 public:
  PageSourceIncMixIn(float missing, std::int32_t nthreads, bst_feature_t n_features,
                     bst_idx_t n_batches, std::shared_ptr<Cache> cache, bool sync)
      : Super::SparsePageSourceImpl{missing, nthreads, n_features, cache},
        sync_{sync},
        n_batches_{n_batches} {}
  // This function always operate on the source first, then the downstream. The downstream
  // can assume the source to be ready.
  [[nodiscard]] PageSourceIncMixIn& operator++() final {
    TryLockGuard guard{this->single_threaded_};

    // Increment the source.
    if (this->sync_) {
      ++(*source_);
    }
    // Increment self.
    ++this->count_;
    // Set at end.
    this->at_end_ = this->count_ == this->n_batches_;

    if (this->at_end_) {
      this->EndIter();
      CHECK(this->cache_info_->written);
      if (!this->sync_) {
        source_.reset();  // Make sure no unnecessary fetch.
      }
    } else {
      this->Fetch();
    }

    if (this->sync_) {
      // Sanity check.
      CHECK_EQ(source_->Iter(), this->count_);
    }
    return *this;
  }

  void Reset(BatchParam const& param) final {
    if (this->sync_ || !this->cache_info_->written) {
      this->source_->Reset(param);
    }
    Super::Reset(param);
  }
};

class CSCPageSource : public PageSourceIncMixIn<CSCPage> {
 protected:
  void Fetch() final {
    if (!this->ReadCache()) {
      auto const& csr = source_->Page();
      this->page_.reset(new CSCPage{});
      // we might be able to optimize this by merging transpose and pushcsc
      this->page_->PushCSC(csr->GetTranspose(n_features_, nthreads_));
      page_->SetBaseRowId(csr->base_rowid);
      this->WriteCache();
    }
  }

 public:
  CSCPageSource(float missing, int nthreads, bst_feature_t n_features, uint32_t n_batches,
                std::shared_ptr<Cache> cache, std::shared_ptr<SparsePageSource> source)
      : PageSourceIncMixIn(missing, nthreads, n_features, n_batches, cache, true) {
    this->source_ = source;
    this->Fetch();
  }
};

class SortedCSCPageSource : public PageSourceIncMixIn<SortedCSCPage> {
 protected:
  void Fetch() final {
    if (!this->ReadCache()) {
      auto const& csr = this->source_->Page();
      this->page_.reset(new SortedCSCPage{});
      // we might be able to optimize this by merging transpose and pushcsc
      this->page_->PushCSC(csr->GetTranspose(n_features_, nthreads_));
      CHECK_EQ(this->page_->Size(), n_features_);
      CHECK_EQ(this->page_->data.Size(), csr->data.Size());
      this->page_->SortRows(this->nthreads_);
      page_->SetBaseRowId(csr->base_rowid);
      this->WriteCache();
    }
  }

 public:
  SortedCSCPageSource(float missing, int nthreads, bst_feature_t n_features, uint32_t n_batches,
                      std::shared_ptr<Cache> cache, std::shared_ptr<SparsePageSource> source)
      : PageSourceIncMixIn(missing, nthreads, n_features, n_batches, cache, true) {
    this->source_ = source;
    this->Fetch();
  }
};

/**
 * @brief operator++ implementation for ExtMemQDM.
 */
template <typename S, typename FormatCreatePolicy>
class ExtQantileSourceMixin : public SparsePageSourceImpl<S, FormatCreatePolicy> {
 protected:
  std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>> source_;
  using Super = SparsePageSourceImpl<S, FormatCreatePolicy>;

 public:
  ExtQantileSourceMixin(
      float missing, std::int32_t n_threads, bst_feature_t n_features,
      std::shared_ptr<DataIterProxy<DataIterResetCallback, XGDMatrixCallbackNext>> source,
      std::shared_ptr<Cache> cache)
      : Super::SparsePageSourceImpl{missing, n_threads, n_features, cache},
        source_{std::move(source)} {}
  // This function always operate on the source first, then the downstream. The downstream
  // can assume the source to be ready.
  [[nodiscard]] ExtQantileSourceMixin& operator++() final {
    TryLockGuard guard{this->single_threaded_};
    // Increment self.
    ++this->count_;
    // Set at end.
    if (this->cache_info_->written) {
      this->at_end_ = (this->Iter() == this->cache_info_->Size());
    } else {
      CHECK(this->source_);
      this->at_end_ = !this->source_->Next();
    }

    if (this->at_end_) {
      this->EndIter();

      CHECK(this->cache_info_->written);
      source_.reset();  // release the source
    } else {
      this->Fetch();
    }

    return *this;
  }

  void Reset(BatchParam const& param) final {
    if (this->source_) {
      this->source_->Reset();
    }
    Super::Reset(param);
  }
};
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_SPARSE_PAGE_SOURCE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_writer.h <==
/**
 * Copyright 2014-2024, XGBoost Contributors
 * \file sparse_page_writer.h
 * \author Tianqi Chen
 */
#ifndef XGBOOST_DATA_SPARSE_PAGE_WRITER_H_
#define XGBOOST_DATA_SPARSE_PAGE_WRITER_H_

#include <functional>  // for function
#include <string>      // for string

#include "../common/io.h"   // for AlignedResourceReadStream, AlignedFileWriteStream
#include "dmlc/registry.h"  // for Registry, FunctionRegEntryBase

namespace xgboost::data {
template<typename T>
struct SparsePageFormatReg;

/**
 * @brief Format specification of various data formats like SparsePage.
 */
template <typename T>
class SparsePageFormat {
 public:
  virtual ~SparsePageFormat() = default;
  /**
   * @brief Load all the segments into page, advance fi to end of the block.
   *
   * @param page The data to read page into.
   * @param fi the input stream of the file
   * @return true of the loading as successful, false if end of file was reached
   */
  virtual bool Read(T* page, common::AlignedResourceReadStream* fi) = 0;
  /**
   * @brief save the data to fo, when a page was written.
   *
   * @param fo output stream
   */
  virtual size_t Write(const T& page, common::AlignedFileWriteStream* fo) = 0;
};

/*!
 * \brief Create sparse page of format.
 * \return The created format functors.
 */
template<typename T>
inline SparsePageFormat<T>* CreatePageFormat(const std::string& name) {
  auto *e = ::dmlc::Registry<SparsePageFormatReg<T>>::Get()->Find(name);
  if (e == nullptr) {
    LOG(FATAL) << "Unknown format type " << name;
    return nullptr;
  }
  return (e->body)();
}

/**
 * @brief Registry entry for sparse page format.
 */
template<typename T>
struct SparsePageFormatReg
    : public dmlc::FunctionRegEntryBase<SparsePageFormatReg<T>,
                                        std::function<SparsePageFormat<T>* ()>> {
};
}  // namespace xgboost::data
#endif  // XGBOOST_DATA_SPARSE_PAGE_WRITER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/encoder/ordinal.cuh <==
/**
 * Copyright 2025, XGBoost contributors
 */
#pragma once

#include <thrust/binary_search.h>                // for lower_bound
#include <thrust/copy.h>                         // for copy
#include <thrust/device_vector.h>                // for device_vector
#include <thrust/find.h>                         // for find_if
#include <thrust/for_each.h>                     // for for_each_n
#include <thrust/iterator/counting_iterator.h>   // for make_counting_iterator
#include <thrust/iterator/transform_iterator.h>  // for make_transform_iterator
#include <thrust/sort.h>                         // for sort

#include <cstddef>           // for size_t
#include <cstdint>           // for int32_t, int8_t
#include <cuda/functional>   // for proclaim_return_type
#include <cuda/std/utility>  // for make_pair, pair
#include <cuda/std/variant>  // for get
#include <sstream>           // for stringstream

#include "../common/device_helpers.cuh"
#include "ordinal.h"
#include "types.h"  // for Overloaded

namespace enc {
namespace cuda_impl {
struct SegmentedSearchSortedStrOp {
  DeviceColumnsView haystack_v;             // The training set
  Span<std::int32_t const> ref_sorted_idx;  // Sorted index for the training set
  DeviceColumnsView needles_v;              // Keys
  std::size_t f_idx;                        // Feature (segment) index

  [[nodiscard]] __device__ std::int32_t operator()(std::int32_t i) const {
    using detail::SearchKey;
    auto haystack = cuda::std::get<CatStrArrayView>(haystack_v.columns[f_idx]);
    auto needles = cuda::std::get<CatStrArrayView>(needles_v.columns[f_idx]);
    // Get the search key
    auto idx = i - needles_v.feature_segments[f_idx];  // index local to the feature
    auto begin = needles.offsets[idx];
    auto end = needles.offsets[idx + 1];
    auto needle = needles.values.subspan(begin, end - begin);

    // Search the key from the training set
    auto it = thrust::make_counting_iterator(0);
    auto f_sorted_idx = ref_sorted_idx.subspan(
        haystack_v.feature_segments[f_idx],
        haystack_v.feature_segments[f_idx + 1] - haystack_v.feature_segments[f_idx]);
    auto end_it = it + f_sorted_idx.size();
    auto ret_it = thrust::lower_bound(thrust::seq, it, end_it, SearchKey(), [&](auto l, auto r) {
      Span<std::int8_t const> l_str;
      if (l == SearchKey()) {
        l_str = needle;
      } else {
        auto l_idx = f_sorted_idx[l];
        auto l_beg = haystack.offsets[l_idx];
        auto l_end = haystack.offsets[l_idx + 1];
        l_str = haystack.values.subspan(l_beg, l_end - l_beg);
      }

      Span<std::int8_t const> r_str;
      if (r == SearchKey()) {
        r_str = needle;
      } else {
        auto r_idx = f_sorted_idx[r];
        auto r_beg = haystack.offsets[r_idx];
        auto r_end = haystack.offsets[r_idx + 1];
        r_str = haystack.values.subspan(r_beg, r_end - r_beg);
      }

      return l_str < r_str;
    });
    if (ret_it == it + f_sorted_idx.size()) {
      return detail::NotFound();
    }
    // Handle OOV category
    auto sorted_idx = *ret_it;
    auto candidate_idx = f_sorted_idx[sorted_idx];
    auto candidate_beg = haystack.offsets[candidate_idx];
    auto candidate_end = haystack.offsets[candidate_idx + 1];
    auto candidate = haystack.values.subspan(candidate_beg, candidate_end - candidate_beg);
    return candidate == needle ? sorted_idx : detail::NotFound();
  }
};

template <typename T>
struct SegmentedSearchSortedNumOp {
  DeviceColumnsView haystack_v;             // The training set
  Span<std::int32_t const> ref_sorted_idx;  // Sorted index for the training set
  DeviceColumnsView needles_v;              // Keys
  std::size_t f_idx;                        // Feature (segment) index

  [[nodiscard]] __device__ std::int32_t operator()(std::int32_t i) const {
    using detail::SearchKey;
    auto haystack = cuda::std::get<Span<T const>>(haystack_v.columns[f_idx]);
    auto needles = cuda::std::get<Span<T const>>(needles_v.columns[f_idx]);
    // Get the search key
    auto idx = i - needles_v.feature_segments[f_idx];  // index local to the feature
    auto needle = needles[idx];
    // Search the key from the training set
    auto it = thrust::make_counting_iterator(0);
    auto f_sorted_idx = ref_sorted_idx.subspan(
        haystack_v.feature_segments[f_idx],
        haystack_v.feature_segments[f_idx + 1] - haystack_v.feature_segments[f_idx]);
    auto end_it = it + f_sorted_idx.size();
    auto ret_it = thrust::lower_bound(thrust::seq, it, end_it, SearchKey(), [&](auto l, auto r) {
      T l_value = l == SearchKey() ? needle : haystack[f_sorted_idx[l]];
      T r_value = r == SearchKey() ? needle : haystack[f_sorted_idx[r]];
      return l_value < r_value;
    });
    if (ret_it == it + f_sorted_idx.size()) {
      return detail::NotFound();
    }
    auto sorted_idx = *ret_it;
    auto candidate = haystack[f_sorted_idx[sorted_idx]];
    return candidate == needle ? sorted_idx : detail::NotFound();
  }
};

template <typename ThrustExec, typename U, typename V>
void SegmentedIota(ThrustExec const& policy, Span<U> d_offset_ptr, Span<V> out_sequence) {
  thrust::for_each_n(policy, thrust::make_counting_iterator(0ul), out_sequence.size(),
                     [out_sequence, d_offset_ptr] __device__(std::size_t idx) {
                       auto group = dh::SegmentId(d_offset_ptr, idx);
                       out_sequence[idx] = idx - d_offset_ptr[group];
                     });
}

struct DftThrustPolicy {
  template <typename T>
  using ThrustAllocator = thrust::device_allocator<T>;

  [[nodiscard]] auto ThrustPolicy() const { return thrust::cuda::par_nosync; }
  [[nodiscard]] auto Stream() const { return cudaStreamPerThread; }
};
}  // namespace cuda_impl

/**
 * @brief Default exection policy for the device implementation. Users are expected to
 *        customize it.
 */
using DftDevicePolicy = Policy<cuda_impl::DftThrustPolicy, detail::DftErrorHandler>;

/**
 * @brief Sort the categories for the training set. Returns a list of sorted index.
 *
 * @tparam ExecPolicy The @ref Policy class, accepts an error policy and a thrust exec policy.
 *
 * @param policy     The execution policy.
 * @param orig_enc   The encoding scheme of the training set.
 * @param sorted_idx The output sorted index.
 */
template <typename ExecPolicy>
void SortNames(ExecPolicy const& policy, DeviceColumnsView orig_enc,
               Span<std::int32_t> sorted_idx) {
  typename ExecPolicy::template ThrustAllocator<char> alloc;
  auto exec = thrust::cuda::par_nosync(alloc).on(policy.Stream());

  auto n_total_cats = orig_enc.n_total_cats;
  if (static_cast<std::int32_t>(sorted_idx.size()) != orig_enc.n_total_cats) {
    policy.Error("`sorted_idx` should have the same size as `n_total_cats`.");
  }
  auto d_sorted_idx = dh::ToSpan(sorted_idx);
  cuda_impl::SegmentedIota(exec, orig_enc.feature_segments, d_sorted_idx);

  // <fidx, sorted_idx>
  using Pair = cuda::std::pair<std::int32_t, std::int32_t>;
  using Alloc = typename ExecPolicy::template ThrustAllocator<Pair>;
  thrust::device_vector<Pair, Alloc> keys(n_total_cats);
  auto key_it = thrust::make_transform_iterator(
      thrust::make_counting_iterator(0),
      cuda::proclaim_return_type<Pair>([=] __device__(std::int32_t i) {
        auto seg = dh::SegmentId(orig_enc.feature_segments, i);
        auto idx = d_sorted_idx[i];
        return cuda::std::make_pair(static_cast<std::int32_t>(seg), idx);
      }));
  thrust::copy(exec, key_it, key_it + n_total_cats, keys.begin());

  thrust::sort(exec, keys.begin(), keys.end(),
               cuda::proclaim_return_type<bool>([=] __device__(Pair const& l, Pair const& r) {
                 if (l.first == r.first) {  // same feature
                   auto const& col = orig_enc.columns[l.first];
                   return cuda::std::visit(
                       Overloaded{[&l, &r](CatStrArrayView const& str) -> bool {
                                    auto l_beg = str.offsets[l.second];
                                    auto l_end = str.offsets[l.second + 1];
                                    auto l_str = str.values.subspan(l_beg, l_end - l_beg);

                                    auto r_beg = str.offsets[r.second];
                                    auto r_end = str.offsets[r.second + 1];
                                    auto r_str = str.values.subspan(r_beg, r_end - r_beg);
                                    return l_str < r_str;
                                  },
                                  [&](auto&& values) {
                                    return values[l.second] < values[r.second];
                                  }},
                       col);
                 }
                 return l.first < r.first;
               }));

  // Extract the sorted index out from sorted keys.
  auto s_keys = dh::ToSpan(keys);
  auto it = thrust::make_transform_iterator(
      thrust::make_counting_iterator(0),
      cuda::proclaim_return_type<decltype(Pair{}.second)>(
          [=] __device__(std::int32_t i) { return s_keys[i].second; }));
  thrust::copy(exec, it, it + sorted_idx.size(), dh::tbegin(sorted_idx));
}

/**
 * @brief Calculate a mapping for recoding the data given old and new encoding.
 *
 * @tparam ExecPolicy The @ref Policy class, accepts an error policy and a thrust exec policy
 *
 * @param policy     The execution policy.
 * @param orig_enc   The encoding scheme of the training set.
 * @param sorted_idx The sorted index of the training set encoding scheme, produced by
 *                   @ref SortNames .
 * @param new_enc    The scheme that needs to be recoded.
 * @param mapping    The output mapping.
 */
template <typename ExecPolicy>
void Recode(ExecPolicy const& policy, DeviceColumnsView orig_enc,
            Span<std::int32_t const> sorted_idx, DeviceColumnsView new_enc,
            Span<std::int32_t> mapping) {
  typename ExecPolicy::template ThrustAllocator<char> alloc;
  auto exec = thrust::cuda::par_nosync(alloc).on(policy.Stream());
  detail::BasicChecks(policy, orig_enc, sorted_idx, new_enc, mapping);
  /**
   * Check consistency.
   */
  auto check_it = thrust::make_transform_iterator(
      thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) -> bool {
        auto const& l_f = orig_enc.columns[i];
        auto const& r_f = new_enc.columns[i];
        if (l_f.index() != r_f.index()) {
          return false;
        }
        auto l_is_empty = cuda::std::visit([](auto&& arg) { return arg.empty(); }, l_f);
        auto r_is_empty = cuda::std::visit([](auto&& arg) { return arg.empty(); }, r_f);
        return l_is_empty == r_is_empty;
      });
  bool valid = thrust::reduce(exec, check_it, check_it + new_enc.Size(), true,
                              [=] XGBOOST_DEVICE(bool l, bool r) -> bool { return l && r; });
  if (!valid) {
    policy.Error(
        "Invalid new DataFrame. "
        "The data type doesn't match the one used in the training dataset. "
        "Both should be either numeric or categorical. "
        "For a categorical feature, the index type must match between the training and test set.");
  }

  /**
   * search the index for the new encoding
   */
  thrust::for_each_n(
      exec, thrust::make_counting_iterator(0), new_enc.n_total_cats,
      [=] __device__(std::int32_t i) {
        auto f_idx = dh::SegmentId(new_enc.feature_segments, i);
        std::int32_t searched_idx{detail::NotFound()};
        auto const& col = orig_enc.columns[f_idx];
        cuda::std::visit(Overloaded{[&](CatStrArrayView const&) {
                                      auto op = cuda_impl::SegmentedSearchSortedStrOp{
                                          orig_enc, sorted_idx, new_enc, f_idx};
                                      searched_idx = op(i);
                                    },
                                    [&](auto&& values) {
                                      using T = typename std::decay_t<decltype(values)>::value_type;
                                      auto op = cuda_impl::SegmentedSearchSortedNumOp<T>{
                                          orig_enc, sorted_idx, new_enc, f_idx};
                                      searched_idx = op(i);
                                    }},
                         col);

        auto f_sorted_idx = sorted_idx.subspan(
            orig_enc.feature_segments[f_idx],
            orig_enc.feature_segments[f_idx + 1] - orig_enc.feature_segments[f_idx]);

        std::int32_t idx = -1;
        if (searched_idx != detail::NotFound()) {
          idx = f_sorted_idx[searched_idx];
        }

        auto f_beg = new_enc.feature_segments[f_idx];
        auto f_end = new_enc.feature_segments[f_idx + 1];
        auto f_mapping = mapping.subspan(f_beg, f_end - f_beg);
        f_mapping[i - f_beg] = idx;
      });

  auto err_it =
      thrust::find_if(exec, dh::tcbegin(mapping), dh::tcend(mapping),
                      [=] __device__(std::int32_t v) -> bool { return v == detail::NotFound(); });

  if (err_it != dh::tcend(mapping)) {
    // Report missing cat.
    std::vector<decltype(mapping)::value_type> h_mapping(mapping.size());
    thrust::copy_n(dh::tcbegin(mapping), mapping.size(), h_mapping.begin());
    std::vector<DeviceColumnsView::SegIdxT> h_feature_segments(new_enc.feature_segments.size());
    thrust::copy(dh::tcbegin(new_enc.feature_segments), dh::tcend(new_enc.feature_segments),
                 h_feature_segments.begin());
    auto h_idx = std::distance(dh::tcbegin(mapping), err_it);
    auto f_idx = dh::SegmentId(Span<std::int32_t const>{h_feature_segments}, h_idx);
    auto f_beg = h_feature_segments[f_idx];
    auto f_local_idx = h_idx - f_beg;

    std::vector<DeviceColumnsView::VariantT> h_columns(new_enc.columns.size());
    thrust::copy_n(dh::tcbegin(new_enc.columns), new_enc.columns.size(), h_columns.begin());

    std::stringstream name;
    auto const& col = h_columns[f_idx];
    cuda::std::visit(
        Overloaded{[&](CatStrArrayView const& str) {
                     std::vector<CatCharT> values(str.values.size());
                     std::vector<std::int32_t> offsets(str.offsets.size());
                     thrust::copy_n(dh::tcbegin(str.values), str.values.size(), values.data());
                     thrust::copy_n(dh::tcbegin(str.offsets), str.offsets.size(), offsets.data());

                     auto cat = Span{values}.subspan(
                         offsets[f_local_idx], offsets[f_local_idx + 1] - offsets[f_local_idx]);
                     for (auto v : cat) {
                       name.put(v);
                     }
                   },
                   [&](auto&& values) {
                     using T = typename std::decay_t<decltype(values)>::value_type;
                     std::vector<std::remove_cv_t<T>> h_values(values.size());
                     thrust::copy_n(dh::tcbegin(values), values.size(), h_values.data());
                     auto cat = h_values[f_local_idx];
                     name << cat;
                   }},
        col);

    detail::ReportMissing(policy, name.str(), f_idx);
  }
}
}  // namespace enc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/encoder/ordinal.h <==
/**
 * Copyright 2025, XGBoost contributors
 *
 * @brief Orindal re-coder for categorical features.
 *
 * For training with dataframes, we use the default encoding provided by the dataframe
 * implementation. However, we need a way to ensure the encoding is consistent at test
 * time, which is often not the case. This module re-codes the test data given the train
 * time encoding (mapping between categories to dense discrete integers starting from 0).
 *
 * The algorithm proceeds as follow:
 *
 * Given the categories used for training [c, b, d, a], the ordering of this list is the
 * encoding, c maps to 0, b maps to 1, so on and so forth. At test time, we receive an
 * encoding [c, a, b], which differs from the encoding used for training and we need to
 * re-code the data.
 *
 * First, we perform an `argsort` on the training categories in the increasing order,
 * obtaining a list of index: [3, 1, 0, 2], which corresponds to [a, b, c, d] as a sorted
 * list. Then we perform binary search for each category in the test time encoding [c, a,
 * b] with the training encoding as the sorted haystack. Since c is the third item of
 * sorted training encoding, we have an index 2 (0-based) for c, index 0 for a, and index
 * 1 for b. After the bianry search, we obtain a new list of index [2, 0, 1]. Using this
 * index list, we can recover the training encoding for the test dataset [0, 3, 1]. This
 * has O(NlogN) complexity with N as the number of categories (assuming the length of the
 * strings as constant). Originally, the encoding for test data set is [0, 1, 2] for [c,
 * a, b], now we have a mapping {0 -> 0, 1 -> 3, 2 -> 1} for re-coding the data.
 *
 * This module exposes 2 functions and an execution policy:
 * - @ref Recode
 * - @ref SortNames
 * Each of them has a device counterpart.
 */

#pragma once
#include <algorithm>    // for stable_sort, lower_bound
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t, int8_t
#include <iterator>     // for iterator_traits, distance
#include <numeric>      // for accumulate, iota
#include <sstream>      // for stringstream
#include <stdexcept>    // for logic_error
#include <string>       // for string
#include <tuple>        // for tuple
#include <type_traits>  // for decay_t
#include <utility>      // for forward
#include <variant>      // for variant, visit
#include <vector>       // for vector

#include "../common/transform_iterator.h"  // for MakeIndexTransformIter
#include "types.h"                         // for Overloaded, TupToVarT
#include "xgboost/span.h"                  // for Span

namespace enc {
using xgboost::common::MakeIndexTransformIter;
using xgboost::common::Span;

using CatCharT = std::int8_t;

/**
 * @brief String names of categorical data. Represented in the arrow StringArray format.
 */
struct CatStrArrayView {
  Span<std::int32_t const> offsets;
  Span<CatCharT const> values;

  [[nodiscard]] ENC_DEVICE bool empty() const { return offsets.empty(); }  // NOLINT
  [[nodiscard]] ENC_DEVICE std::size_t size() const {                      // NOLINT
    return this->empty() ? 0 : this->offsets.size() - 1;
  }

  [[nodiscard]] std::size_t SizeBytes() const {
    return this->offsets.size_bytes() + values.size_bytes();
  }
};

// We keep a single type list here for supported types and use various transformations to
// add specializations. This way we can modify the type list with ease.

/**
 * @brief All the primitive integer types supported by the encoder.
 */
using CatPrimIndexTypes = std::tuple<std::uint8_t, std::int8_t, std::uint16_t, std::int16_t,
                                     std::uint32_t, std::int32_t, std::uint64_t, std::int64_t>;

/**
 * @brief All the column types supported by the encoder.
 */
using CatIndexViewTypes =
    decltype(std::tuple_cat(std::tuple<CatStrArrayView>{}, PrimToSpan<CatPrimIndexTypes>::Type{}));

/**
 * @brief Host categories view for a single column.
 */
using HostCatIndexView = cpu_impl::TupToVarT<CatIndexViewTypes>;

#if defined(XGBOOST_USE_CUDA)
/**
 * @brief Device categories view for a single column.
 */
using DeviceCatIndexView = cuda_impl::TupToVarT<CatIndexViewTypes>;
#endif  // defined(XGBOOST_USE_CUDA)

/**
 * @brief Container for the execution policies used by the encoder.
 *
 * Accepted policies:
 *
 * - A class with a `ThrustPolicy` method that returns a thrust execution policy, along with a
 *   `ThrustAllocator` template type. In addition, a `Stream` method that returns a CUDA stream.
 *   This is only used for the GPU implementation.
 *
 * - An error handling policy that exposes a single `Error` method, which takes a single
 *   string parameter for error message.
 */
template <typename... Derived>
struct Policy : public Derived... {};

namespace detail {
constexpr std::int32_t SearchKey() { return -1; }
constexpr std::int32_t NotFound() { return -1; }

template <typename Variant>
struct ColumnsViewImpl {
  using VariantT = Variant;
  using SegIdxT = std::int32_t;

  Span<Variant const> columns;

  // Segment pointer for features, each segment represents the number of categories in a feature.
  Span<SegIdxT const> feature_segments;
  // The total number of cats in all features, equals feature_segments.back()
  std::int32_t n_total_cats{0};

  [[nodiscard]] std::size_t Size() const { return columns.size(); }
  [[nodiscard]] bool Empty() const { return this->Size() == 0; }
  [[nodiscard]] auto operator[](std::size_t i) const { return columns[i]; }
  [[nodiscard]] auto HasCategorical() const { return n_total_cats != 0; }
};

struct DftErrorHandler {
  void Error(std::string &&msg) const { throw std::logic_error{std::forward<std::string>(msg)}; }
};

template <typename ExecPolicy>
void ReportMissing(ExecPolicy const &policy, std::string const &name, std::size_t f_idx) {
  std::stringstream ss;
  ss << "Found a category not in the training set for the " << f_idx << "th (0-based) column: `"
     << name << "`";
  policy.Error(ss.str());
}
}  // namespace detail

/**
 * @brief Host view of the encoding scheme for all columns.
 */
using HostColumnsView = detail::ColumnsViewImpl<HostCatIndexView>;
#if defined(XGBOOST_USE_CUDA)
/**
 * @brief Device view of the encoding scheme for all columns.
 */
using DeviceColumnsView = detail::ColumnsViewImpl<DeviceCatIndexView>;
#endif  // defined(XGBOOST_USE_CUDA)

namespace detail {
template <typename ExecPolicy, typename IndexType>
void BasicChecks(ExecPolicy const &policy, detail::ColumnsViewImpl<IndexType> orig_enc,
                 Span<std::int32_t const> sorted_idx, detail::ColumnsViewImpl<IndexType> new_enc,
                 Span<std::int32_t> mapping) {
  if (orig_enc.Size() != new_enc.Size()) {
    policy.Error("New and old encoding should have the same number of columns.");
  }
  if (static_cast<std::int32_t>(mapping.size()) != new_enc.n_total_cats) {
    policy.Error("`mapping` should have the same size as `new_enc.n_total_cats`.");
  }
  if (static_cast<std::int32_t>(sorted_idx.size()) != orig_enc.n_total_cats) {
    policy.Error("`sorted_idx` should have the same size as `orig_enc.n_total_cats`.");
  }
  if (orig_enc.feature_segments.size() != orig_enc.columns.size() + 1) {
    policy.Error("Invalid original encoding.");
  }
  if (new_enc.feature_segments.size() != new_enc.columns.size() + 1) {
    policy.Error("Invalid new encoding.");
  }
}
}  // namespace detail

/**
 * @brief The result encoding. User needs to construct it from the offsets from the new
 *        dictionary along with the mapping returned by the recode function.
 */
struct MappingView {
  Span<std::int32_t const> offsets;
  Span<std::int32_t const> mapping;

  /**
   * @brief Get the encoding for a specific feature.
   */
  [[nodiscard]] ENC_DEVICE auto operator[](std::size_t f_idx) const {
    return mapping.subspan(offsets[f_idx], offsets[f_idx + 1] - offsets[f_idx]);
  }
  [[nodiscard]] ENC_DEVICE bool Empty() const { return offsets.empty(); }
};

namespace cpu_impl {
template <typename InIt, typename OutIt, typename Comp>
void ArgSort(InIt in_first, InIt in_last, OutIt out_first, Comp comp = std::less{}) {
  auto n = std::distance(in_first, in_last);
  using Idx = typename std::iterator_traits<OutIt>::value_type;

  auto out_last = out_first + n;
  std::iota(out_first, out_last, 0);
  auto op = [&](Idx const &l, Idx const &r) {
    return comp(in_first[l], in_first[r]);
  };
  std::stable_sort(out_first, out_last, op);
}

[[nodiscard]] inline std::int32_t SearchSorted(CatStrArrayView haystack,
                                               Span<std::int32_t const> ref_sorted_idx,
                                               Span<std::int8_t const> needle) {
  auto it = MakeIndexTransformIter([](auto i) { return static_cast<std::int32_t>(i); });
  auto const h_off = haystack.offsets;
  auto const h_data = haystack.values;
  using detail::SearchKey;
  auto ret_it = std::lower_bound(it, it + haystack.size(), SearchKey(), [&](auto l, auto r) {
    Span<std::int8_t const> l_str;
    if (l == SearchKey()) {
      l_str = needle;
    } else {
      auto l_idx = ref_sorted_idx[l];
      auto l_beg = h_off[l_idx];
      auto l_end = h_off[l_idx + 1];
      l_str = h_data.subspan(l_beg, l_end - l_beg);
    }

    Span<std::int8_t const> r_str;
    if (r == SearchKey()) {
      r_str = needle;
    } else {
      auto r_idx = ref_sorted_idx[r];
      auto r_beg = h_off[r_idx];
      auto r_end = h_off[r_idx + 1];
      r_str = h_data.subspan(r_beg, r_end - r_beg);
    }

    return l_str < r_str;
  });
  if (ret_it == it + haystack.size()) {
    return detail::NotFound();
  }
  // Handle OOV category
  auto sorted_idx = *ret_it;
  auto candidate_idx = ref_sorted_idx[sorted_idx];
  auto candidate_beg = h_off[candidate_idx];
  auto candidate_end = h_off[candidate_idx + 1];
  auto candidate = h_data.subspan(candidate_beg, candidate_end - candidate_beg);
  return candidate == needle ? sorted_idx : detail::NotFound();
}

template <typename T>
[[nodiscard]] std::enable_if_t<std::is_integral_v<T> || std::is_floating_point_v<T>, std::int32_t>
SearchSorted(Span<T const> haystack, Span<std::int32_t const> ref_sorted_idx, T needle) {
  using detail::SearchKey;
  auto it = MakeIndexTransformIter([](auto i) { return static_cast<std::int32_t>(i); });
  auto ret_it = std::lower_bound(it, it + haystack.size(), SearchKey(), [&](auto l, auto r) {
    T l_value = l == SearchKey() ? needle : haystack[ref_sorted_idx[l]];
    T r_value = r == SearchKey() ? needle : haystack[ref_sorted_idx[r]];
    return l_value < r_value;
  });
  if (ret_it == it + haystack.size()) {
    return detail::NotFound();
  }
  auto sorted_idx = *ret_it;
  auto candidate = haystack[ref_sorted_idx[sorted_idx]];
  return candidate == needle ? sorted_idx : detail::NotFound();
}

template <typename ExecPolicy>
void SortNames(ExecPolicy const &policy, HostCatIndexView const &cats,
               Span<std::int32_t> sorted_idx) {
  auto it = MakeIndexTransformIter([](auto i) { return i; });
  using T = typename std::iterator_traits<decltype(it)>::value_type;
  auto n_categories = std::visit([](auto &&arg) { return arg.size(); }, cats);
  if (sorted_idx.size() != n_categories) {
    policy.Error("Invalid size of sorted index.");
  }
  std::visit(Overloaded{[&](CatStrArrayView const &str) {
                          cpu_impl::ArgSort(it, it + str.size(), sorted_idx.begin(), [&](T l, T r) {
                            auto l_beg = str.offsets[l];
                            auto l_str = str.values.subspan(l_beg, str.offsets[l + 1] - l_beg);

                            auto r_beg = str.offsets[r];
                            auto r_str = str.values.subspan(r_beg, str.offsets[r + 1] - r_beg);

                            return l_str < r_str;
                          });
                        },
                        [&](auto &&values) {
                          cpu_impl::ArgSort(it, it + values.size(), sorted_idx.begin(),
                                            [&](T l, T r) { return values[l] < values[r]; });
                        }},
             cats);
}
}  // namespace cpu_impl

/**
 * @brief Sort the categories for the training set. Returns a list of sorted index.
 *
 * @tparam ExecPolicy The @ref Policy class, only an error policy is needed for the CPU
 *                    implementation.
 *
 * @param policy     The execution policy.
 * @param orig_enc   The encoding scheme of the training set.
 * @param sorted_idx The output sorted index.
 */
template <typename ExecPolicy>
void SortNames(ExecPolicy const &policy, HostColumnsView orig_enc, Span<std::int32_t> sorted_idx) {
  if (static_cast<std::int32_t>(sorted_idx.size()) != orig_enc.n_total_cats) {
    policy.Error("`sorted_idx` should have the same size as `n_total_cats`.");
  }
  for (std::size_t f_idx = 0, n = orig_enc.Size(); f_idx < n; ++f_idx) {
    auto beg = orig_enc.feature_segments[f_idx];
    auto f_sorted_idx = sorted_idx.subspan(beg, orig_enc.feature_segments[f_idx + 1] - beg);
    cpu_impl::SortNames(policy, orig_enc.columns[f_idx], f_sorted_idx);
  }
}

/**
 * @brief Default exection policy for the host implementation. Users are expected to
 *        customize it.
 */
using DftHostPolicy = Policy<detail::DftErrorHandler>;

/**
 * @brief Calculate a mapping for recoding the data given old and new encoding.
 *
 * @tparam ExecPolicy The @ref Policy class, only an error policy is needed for the CPU
 *                    implementation.
 *
 * @param policy     The execution policy.
 * @param orig_enc   The encoding scheme of the training set.
 * @param sorted_idx The sorted index of the training set encoding scheme, produced by
 *                   @ref SortNames .
 * @param new_enc    The scheme that needs to be recoded.
 * @param mapping    The output mapping.
 */
template <typename ExecPolicy>
void Recode(ExecPolicy const &policy, HostColumnsView orig_enc, Span<std::int32_t const> sorted_idx,
            HostColumnsView new_enc, Span<std::int32_t> mapping) {
  detail::BasicChecks(policy, orig_enc, sorted_idx, new_enc, mapping);

  std::size_t out_idx = 0;
  for (std::size_t f_idx = 0, n_features = orig_enc.Size(); f_idx < n_features; f_idx++) {
    auto const &l_f = orig_enc.columns[f_idx];
    auto const &r_f = new_enc.columns[f_idx];
    auto report = [&] {
      std::stringstream ss;
      ss << "Invalid new DataFrame input for the: " << f_idx << "th feature (0-based). "
         << "The data type doesn't match the one used in the training dataset. "
         << "Both should be either numeric or categorical. For a categorical feature, the index "
            "type must match between the training and test set.";
      policy.Error(ss.str());
    };
    if (l_f.index() != r_f.index()) {
      report();
    }
    bool is_empty = std::visit([](auto &&arg) { return arg.empty(); }, l_f);
    bool new_is_empty = std::visit([](auto &&arg) { return arg.empty(); }, r_f);
    if (is_empty != new_is_empty) {
      report();
    }
    if (is_empty) {
      continue;
    }

    auto f_beg = orig_enc.feature_segments[f_idx];
    auto ref_sorted_idx = sorted_idx.subspan(f_beg, orig_enc.feature_segments[f_idx + 1] - f_beg);

    auto n_new_categories =
        std::visit([](auto &&arg) { return arg.size(); }, new_enc.columns[f_idx]);
    std::vector<std::int32_t> searched_idx(n_new_categories, -1);
    auto const &col = new_enc.columns[f_idx];
    std::visit(Overloaded{[&](CatStrArrayView const &str) {
                            for (std::size_t j = 1, m = n_new_categories + 1; j < m; ++j) {
                              auto begin = str.offsets[j - 1];
                              auto end = str.offsets[j];
                              auto needle = str.values.subspan(begin, end - begin);
                              searched_idx[j - 1] = cpu_impl::SearchSorted(
                                  std::get<CatStrArrayView>(orig_enc.columns[f_idx]),
                                  ref_sorted_idx, needle);
                              if (searched_idx[j - 1] == detail::NotFound()) {
                                std::stringstream ss;
                                for (auto c : needle) {
                                  ss.put(c);
                                }
                                detail::ReportMissing(policy, ss.str(), f_idx);
                              }
                            }
                          },
                          [&](auto &&values) {
                            using T = typename std::decay_t<decltype(values)>::value_type;
                            for (std::size_t j = 0; j < n_new_categories; ++j) {
                              auto needle = values[j];
                              searched_idx[j] = cpu_impl::SearchSorted(
                                  std::get<Span<std::add_const_t<T>>>(orig_enc.columns[f_idx]),
                                  ref_sorted_idx, needle);
                              if (searched_idx[j] == detail::NotFound()) {
                                std::stringstream ss;
                                ss << needle;
                                detail::ReportMissing(policy, ss.str(), f_idx);
                              }
                            }
                          }},
               col);

    for (auto i : searched_idx) {
      auto idx = ref_sorted_idx[i];
      mapping[out_idx++] = idx;
    }
  }
}

inline std::ostream &operator<<(std::ostream &os, CatStrArrayView const &strings) {
  auto const &offset = strings.offsets;
  auto const &data = strings.values;
  os << "[";
  for (std::size_t i = 1, n = offset.size(); i < n; ++i) {
    auto begin = offset[i - 1];
    auto end = offset[i];
    auto str = data.subspan(begin, end - begin);
    for (auto v : str) {
      os.put(v);
    }
    if (i != n - 1) {
      os << ", ";
    }
  }
  os << "]";
  return os;
}

inline std::ostream &operator<<(std::ostream &os, HostColumnsView const &h_enc) {
  for (std::size_t i = 0; i < h_enc.columns.size(); ++i) {
    auto const &col = h_enc.columns[i];
    os << "f" << i << ": ";
    std::visit(enc::Overloaded{[&](enc::CatStrArrayView const &str) { os << str; },
                               [&](auto &&values) {
                                 os << "[";
                                 for (std::size_t j = 0, n = values.size(); j < n; ++j) {
                                   os << values[j];
                                   if (j != n - 1) {
                                     os << ", ";
                                   }
                                 }
                                 os << "]";
                               }},
               col);
    os << std::endl;
  }
  return os;
}
}  // namespace enc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/encoder/types.h <==
/**
 * Copyright 2024, XGBoost contributors
 */
#pragma once

#if defined(__CUDA__) || defined(__NVCC__)
#define ENC_DEVICE __host__ __device__
#else
#define ENC_DEVICE
#endif  // defined (__CUDA__) || defined(__NVCC__)

#include <tuple>    // for tuple
#include <variant>  // for variant

#include "xgboost/span.h"  // for Span

#if defined(XGBOOST_USE_CUDA)

#include <cuda/std/variant>  // for variant

#endif  // defined(XGBOOST_USE_CUDA)

namespace enc {
template <typename... Ts>
struct Overloaded : Ts... {
  using Ts::operator()...;
};

template <typename... Ts>
ENC_DEVICE Overloaded(Ts...) -> Overloaded<Ts...>;

// Whether a type is a member of a type list (a.k.a tuple).
template <typename... Ts>
struct MemberOf;

template <typename T, typename... Ts>
struct MemberOf<T, std::tuple<Ts...>> : public std::disjunction<std::is_same<T, Ts>...> {};

// Convert primitive types to span types.
template <typename... Ts>
struct PrimToSpan;

template <typename... Ts>
struct PrimToSpan<std::tuple<Ts...>> {
  using Type = std::tuple<xgboost::common::Span<std::add_const_t<Ts>>...>;
};

namespace cpu_impl {
// Convert tuple of types to variant of types.
template <typename... Ts>
struct TupToVar;

template <typename... Ts>
struct TupToVar<std::tuple<Ts...>> {
  using Type = std::variant<Ts...>;
};

template <typename... Ts>
using TupToVarT = typename TupToVar<Ts...>::Type;
}  // namespace cpu_impl

#if defined(XGBOOST_USE_CUDA)
namespace cuda_impl {
// Convert tuple of types to CUDA variant of types.
template <typename... Ts>
struct TupToVar {};

template <typename... Ts>
struct TupToVar<std::tuple<Ts...>> {
  using Type = cuda::std::variant<Ts...>;
};

template <typename... Ts>
using TupToVarT = typename TupToVar<Ts...>::Type;
}  // namespace cuda_impl
#endif  // defined(XGBOOST_USE_CUDA)
}  // namespace enc


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gblinear.cc <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file gblinear.cc
 * \brief Implementation of Linear booster, with L1/L2 regularization: Elastic Net
 *        the update rule is parallel coordinate descent (shotgun)
 * \author Tianqi Chen
 */
#include <dmlc/omp.h>
#include <dmlc/parameter.h>

#include <algorithm>
#include <numeric>
#include <string>
#include <vector>

#include "../common/error_msg.h"  // NoCategorical, DeprecatedFunc
#include "../common/threading_utils.h"
#include "../common/timer.h"
#include "gblinear_model.h"
#include "xgboost/gbm.h"
#include "xgboost/json.h"
#include "xgboost/learner.h"
#include "xgboost/linalg.h"
#include "xgboost/linear_updater.h"
#include "xgboost/logging.h"
#include "xgboost/predictor.h"

namespace xgboost::gbm {
DMLC_REGISTRY_FILE_TAG(gblinear);

// training parameters
struct GBLinearTrainParam : public XGBoostParameter<GBLinearTrainParam> {
  std::string updater;
  float tolerance;
  size_t max_row_perbatch;

  DMLC_DECLARE_PARAMETER(GBLinearTrainParam) {
    DMLC_DECLARE_FIELD(updater).set_default("shotgun").describe(
        "Update algorithm for linear model. One of shotgun/coord_descent");
    DMLC_DECLARE_FIELD(tolerance).set_lower_bound(0.0f).set_default(0.0f).describe(
        "Stop if largest weight update is smaller than this number.");
    DMLC_DECLARE_FIELD(max_row_perbatch)
        .set_default(std::numeric_limits<size_t>::max())
        .describe("Maximum rows per batch.");
  }
};

void LinearCheckLayer(unsigned layer_begin) {
  CHECK_EQ(layer_begin, 0) << "Linear booster does not support prediction range.";
}

/*!
 * \brief gradient boosted linear model
 */
class GBLinear : public GradientBooster {
 public:
  explicit GBLinear(LearnerModelParam const* learner_model_param, Context const* ctx)
      : GradientBooster{ctx},
        learner_model_param_{learner_model_param},
        model_{learner_model_param},
        previous_model_{learner_model_param} {
    monitor_.Init(__func__);
  }

  void Configure(const Args& cfg) override {
    if (model_.weight.size() == 0) {
      model_.Configure(cfg);
    }
    param_.UpdateAllowUnknown(cfg);
    if (param_.updater == "gpu_coord_descent") {
      LOG(FATAL) << error::DeprecatedFunc("gpu_coord_descent", "2.0.0",
                                          R"(device="cuda", updater="coord_descent")");
    }

    auto name = (param_.updater == "coord_descent")
                    // Dispatch for coordinate descent
                    ? this->ctx_->DispatchDevice([] { return "coord_descent"; },
                                                 [] { return "gpu_coord_descent"; })
                    : param_.updater;
    LOG(INFO) << "Using the updater:" << name;

    updater_.reset(LinearUpdater::Create(name, ctx_));
    updater_->Configure(cfg);
  }

  int32_t BoostedRounds() const override { return model_.num_boosted_rounds; }

  bool ModelFitted() const override { return BoostedRounds() != 0; }

  void SaveModel(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String{"gblinear"};

    out["model"] = Object();
    auto& model = out["model"];
    model_.SaveModel(&model);
  }
  void LoadModel(Json const& in) override {
    CHECK_EQ(get<String>(in["name"]), "gblinear");
    auto const& model = in["model"];
    model_.LoadModel(model);
  }

  void LoadConfig(Json const& in) override {
    CHECK_EQ(get<String>(in["name"]), "gblinear");
    FromJson(in["gblinear_train_param"], &param_);
    updater_.reset(LinearUpdater::Create(param_.updater, ctx_));
    this->updater_->LoadConfig(in["updater"]);
  }
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String{"gblinear"};
    out["gblinear_train_param"] = ToJson(param_);

    out["updater"] = Object();
    auto& j_updater = out["updater"];
    CHECK(this->updater_);
    this->updater_->SaveConfig(&j_updater);
  }

  void DoBoost(DMatrix* p_fmat, GradientContainer* in_gpair, PredictionCacheEntry*,
               ObjFunction const*) override {
    if (in_gpair->HasValueGrad()) {
      LOG(FATAL)
          << "Multi-target with reduced gradient is not implemented for the current booster.";
    }

    monitor_.Start("DoBoost");

    CHECK(!p_fmat->Info().HasCategorical()) << error::NoCategorical("`gblinear`");
    model_.LazyInitModel();
    this->LazySumWeights(p_fmat);

    if (!this->CheckConvergence()) {
      updater_->Update(in_gpair->Grad(), p_fmat, &model_, sum_instance_weight_);
    }
    model_.num_boosted_rounds++;
    monitor_.Stop("DoBoost");
  }

  void PredictBatch(DMatrix* p_fmat, PredictionCacheEntry* predts, bool /*training*/,
                    bst_layer_t layer_begin, bst_layer_t) override {
    monitor_.Start("PredictBatch");
    LinearCheckLayer(layer_begin);
    auto* out_preds = &predts->predictions;
    this->PredictBatchInternal(p_fmat, &out_preds->HostVector());
    monitor_.Stop("PredictBatch");
  }

  void PredictLeaf(DMatrix*, HostDeviceVector<bst_float>*, bst_layer_t, bst_layer_t,
                   bool) override {
    LOG(FATAL) << "gblinear does not support prediction of leaf index";
  }

  void PredictContribution(DMatrix* p_fmat, HostDeviceVector<bst_float>* out_contribs,
                           bst_layer_t layer_begin, bst_layer_t /*layer_end*/, bool) override {
    model_.LazyInitModel();
    LinearCheckLayer(layer_begin);
    auto base_margin = p_fmat->Info().base_margin_.View(DeviceOrd::CPU());
    const int ngroup = model_.learner_model_param->num_output_group;
    const size_t ncolumns = model_.learner_model_param->num_feature + 1;
    // allocate space for (#features + bias) times #groups times #rows
    std::vector<bst_float>& contribs = out_contribs->HostVector();
    contribs.resize(p_fmat->Info().num_row_ * ncolumns * ngroup);
    // make sure contributions is zeroed, we could be reusing a previously allocated one
    std::fill(contribs.begin(), contribs.end(), 0);
    auto base_score = learner_model_param_->BaseScore(ctx_);
    // start collecting the contributions
    for (const auto& batch : p_fmat->GetBatches<SparsePage>()) {
      // parallel over local batch
      const auto nsize = static_cast<bst_omp_uint>(batch.Size());
      auto page = batch.GetView();
      common::ParallelFor(nsize, ctx_->Threads(), [&](bst_omp_uint i) {
        auto inst = page[i];
        auto row_idx = static_cast<size_t>(batch.base_rowid + i);
        // loop over output groups
        for (int gid = 0; gid < ngroup; ++gid) {
          bst_float* p_contribs = &contribs[(row_idx * ngroup + gid) * ncolumns];
          // calculate linear terms' contributions
          for (auto& ins : inst) {
            if (ins.index >= model_.learner_model_param->num_feature) continue;
            p_contribs[ins.index] = ins.fvalue * model_[ins.index][gid];
          }
          // add base margin to BIAS
          p_contribs[ncolumns - 1] =
              model_.Bias()[gid] +
              ((base_margin.Size() != 0) ? base_margin(row_idx, gid) : base_score(0));
        }
      });
    }
  }

  void PredictInteractionContributions(DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                                       bst_layer_t layer_begin, bst_layer_t /*layer_end*/,
                                       bool) override {
    LinearCheckLayer(layer_begin);
    std::vector<bst_float>& contribs = out_contribs->HostVector();

    // linear models have no interaction effects
    const size_t nelements =
        model_.learner_model_param->num_feature * model_.learner_model_param->num_feature;
    contribs.resize(p_fmat->Info().num_row_ * nelements *
                    model_.learner_model_param->num_output_group);
    std::fill(contribs.begin(), contribs.end(), 0);
  }

  [[nodiscard]] std::vector<std::string> DumpModel(const FeatureMap& fmap, bool with_stats,
                                                   std::string format) const override {
    return model_.DumpModel(fmap, with_stats, format);
  }

  void FeatureScore(std::string const& importance_type, common::Span<int32_t const> trees,
                    std::vector<bst_feature_t>* out_features,
                    std::vector<float>* out_scores) const override {
    CHECK(!model_.weight.empty()) << "Model is not initialized";
    CHECK(trees.empty()) << "gblinear doesn't support number of trees for feature importance.";
    CHECK_EQ(importance_type, "weight")
        << "gblinear only has `weight` defined for feature importance.";
    out_features->resize(this->learner_model_param_->num_feature, 0);
    std::iota(out_features->begin(), out_features->end(), 0);
    // Don't include the bias term in the feature importance scores
    // The bias is the last weight
    out_scores->resize(model_.weight.size() - learner_model_param_->num_output_group, 0);
    auto n_groups = learner_model_param_->num_output_group;
    auto scores = linalg::MakeTensorView(DeviceOrd::CPU(),
                                         common::Span{out_scores->data(), out_scores->size()},
                                         learner_model_param_->num_feature, n_groups);
    for (size_t i = 0; i < learner_model_param_->num_feature; ++i) {
      for (bst_group_t g = 0; g < n_groups; ++g) {
        scores(i, g) = model_[i][g];
      }
    }
  }

 protected:
  void PredictBatchInternal(DMatrix* p_fmat, std::vector<bst_float>* out_preds) {
    monitor_.Start("PredictBatchInternal");
    model_.LazyInitModel();
    std::vector<bst_float>& preds = *out_preds;
    auto base_margin = p_fmat->Info().base_margin_.View(DeviceOrd::CPU());
    // start collecting the prediction
    const int ngroup = model_.learner_model_param->num_output_group;
    preds.resize(p_fmat->Info().num_row_ * ngroup);

    auto base_score = learner_model_param_->BaseScore(DeviceOrd::CPU());
    for (const auto& page : p_fmat->GetBatches<SparsePage>()) {
      auto const& batch = page.GetView();
      // output convention: nrow * k, where nrow is number of rows
      // k is number of group
      // parallel over local batch
      const auto nsize = static_cast<omp_ulong>(batch.Size());
      if (base_margin.Size() != 0) {
        CHECK_EQ(base_margin.Size(), nsize * ngroup);
      }
      common::ParallelFor(nsize, ctx_->Threads(), [&](omp_ulong i) {
        const size_t ridx = page.base_rowid + i;
        // loop over output groups
        for (int gid = 0; gid < ngroup; ++gid) {
          float margin = (base_margin.Size() != 0) ? base_margin(ridx, gid) : base_score(0);
          this->Pred(batch[i], &preds[ridx * ngroup], gid, margin);
        }
      });
    }
    monitor_.Stop("PredictBatchInternal");
  }

  bool CheckConvergence() {
    if (param_.tolerance == 0.0f) return false;
    if (is_converged_) return true;
    if (previous_model_.weight.size() != model_.weight.size()) {
      previous_model_ = model_;
      return false;
    }
    float largest_dw = 0.0;
    for (size_t i = 0; i < model_.weight.size(); i++) {
      largest_dw = std::max(largest_dw, std::abs(model_.weight[i] - previous_model_.weight[i]));
    }
    previous_model_ = model_;

    is_converged_ = largest_dw <= param_.tolerance;
    return is_converged_;
  }

  void LazySumWeights(DMatrix* p_fmat) {
    if (!sum_weight_complete_) {
      auto& info = p_fmat->Info();
      for (size_t i = 0; i < info.num_row_; i++) {
        sum_instance_weight_ += info.GetWeight(i);
      }
      sum_weight_complete_ = true;
    }
  }

  void Pred(const SparsePage::Inst& inst, bst_float* preds, int gid, bst_float base) {
    bst_float psum = model_.Bias()[gid] + base;
    for (const auto& ins : inst) {
      if (ins.index >= model_.learner_model_param->num_feature) continue;
      psum += ins.fvalue * model_[ins.index][gid];
    }
    preds[gid] = psum;
  }

  // biase margin score
  LearnerModelParam const* learner_model_param_;
  // model field
  GBLinearModel model_;
  GBLinearModel previous_model_;
  GBLinearTrainParam param_;
  std::unique_ptr<LinearUpdater> updater_;
  double sum_instance_weight_{};
  bool sum_weight_complete_{false};
  common::Monitor monitor_;
  bool is_converged_{false};
};

// register the objective functions
DMLC_REGISTER_PARAMETER(GBLinearTrainParam);

XGBOOST_REGISTER_GBM(GBLinear, "gblinear")
    .describe("Linear booster, implement generalized linear model.")
    .set_body([](LearnerModelParam const* booster_config, Context const* ctx) {
      return new GBLinear(booster_config, ctx);
    });
}  // namespace xgboost::gbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gblinear_model.cc <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 */
#include <algorithm>
#include <utility>
#include "xgboost/json.h"
#include "gblinear_model.h"

namespace xgboost::gbm {
void GBLinearModel::SaveModel(Json* p_out) const {
  auto& out = *p_out;

  size_t const n_weights = weight.size();
  F32Array j_weights{n_weights};
  std::copy(weight.begin(), weight.end(), j_weights.GetArray().begin());
  out["weights"] = std::move(j_weights);
  out["boosted_rounds"] = Json{this->num_boosted_rounds};
}

void GBLinearModel::LoadModel(Json const& in) {
  auto const& obj = get<Object const>(in);
  auto weight_it = obj.find("weights");
  if (IsA<F32Array>(weight_it->second)) {
    auto const& j_weights = get<F32Array const>(weight_it->second);
    weight.resize(j_weights.size());
    std::copy(j_weights.begin(), j_weights.end(), weight.begin());
  } else {
    auto const& j_weights = get<Array const>(weight_it->second);
    auto n_weights = j_weights.size();
    weight.resize(n_weights);
    for (size_t i = 0; i < n_weights; ++i) {
      weight[i] = get<Number const>(j_weights[i]);
    }
  }

  auto boosted_rounds = obj.find("boosted_rounds");
  if (boosted_rounds != obj.cend()) {
    this->num_boosted_rounds = get<Integer const>(boosted_rounds->second);
  } else {
    this->num_boosted_rounds = 0;
  }
}
}  // namespace xgboost::gbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gblinear_model.h <==
/**
 * Copyright 2018-2025, XGBoost Contributors
 */
#pragma once
#include <dmlc/io.h>
#include <dmlc/parameter.h>
#include <xgboost/learner.h>

#include <vector>
#include <string>
#include <cstring>

#include "xgboost/base.h"
#include "xgboost/feature_map.h"
#include "xgboost/model.h"
#include "xgboost/json.h"

namespace xgboost {
class Json;
namespace gbm {
// model for linear booster
class GBLinearModel : public Model {
 public:
  std::int32_t num_boosted_rounds{0};
  LearnerModelParam const* learner_model_param;

 public:
  explicit GBLinearModel(LearnerModelParam const *learner_model_param)
      : learner_model_param{learner_model_param} {}
  void Configure(Args const &) { }

  // weight for each of feature, bias is the last one
  std::vector<bst_float> weight;
  // initialize the model parameter
  inline void LazyInitModel() {
    if (!weight.empty()) {
      return;
    }
    // bias is the last weight
    weight.resize((learner_model_param->num_feature + 1) *
                  learner_model_param->num_output_group);
    std::fill(weight.begin(), weight.end(), 0.0f);
  }

  void SaveModel(Json *p_out) const override;
  void LoadModel(Json const &in) override;

  // model bias
  inline bst_float *Bias() {
    return &weight[learner_model_param->num_feature *
                   learner_model_param->num_output_group];
  }
  inline const bst_float *Bias() const {
    return &weight[learner_model_param->num_feature *
                   learner_model_param->num_output_group];
  }
  // get i-th weight
  inline bst_float *operator[](size_t i) {
    return &weight[i * learner_model_param->num_output_group];
  }
  inline const bst_float *operator[](size_t i) const {
    return &weight[i * learner_model_param->num_output_group];
  }

  std::vector<std::string> DumpModel(const FeatureMap &, bool,
                                     std::string format) const {
    const int ngroup = learner_model_param->num_output_group;
    const unsigned nfeature = learner_model_param->num_feature;

    std::stringstream fo("");
    if (format == "json") {
      fo << "  { \"bias\": [" << std::endl;
      for (int gid = 0; gid < ngroup; ++gid) {
        if (gid != 0) {
          fo << "," << std::endl;
        }
        fo << "      " << this->Bias()[gid];
      }
      fo << std::endl
         << "    ]," << std::endl
         << "    \"weight\": [" << std::endl;
      for (unsigned i = 0; i < nfeature; ++i) {
        for (int gid = 0; gid < ngroup; ++gid) {
          if (i != 0 || gid != 0) {
            fo << "," << std::endl;
          }
          fo << "      " << (*this)[i][gid];
        }
      }
      fo << std::endl << "    ]" << std::endl << "  }";
    } else if (format == "text") {
      fo << "bias:\n";
      for (int gid = 0; gid < ngroup; ++gid) {
        fo << this->Bias()[gid] << std::endl;
      }
      fo << "weight:\n";
      for (unsigned i = 0; i < nfeature; ++i) {
        for (int gid = 0; gid < ngroup; ++gid) {
          fo << (*this)[i][gid] << std::endl;
        }
      }
    } else {
      LOG(FATAL) << "Dump format `" << format << "` is not supported by the gblinear model.";
    }
    std::vector<std::string> v;
    v.push_back(fo.str());
    return v;
  }
};

}  // namespace gbm
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbm.cc <==
/**
 * Copyright 2015-2025, XGBoost Contributors
 * \file gbm.cc
 * \brief Registry of gradient boosters.
 */
#include "xgboost/gbm.h"

#include <dmlc/registry.h>

#include <string>

#include "xgboost/context.h"
#include "xgboost/learner.h"

namespace dmlc {
DMLC_REGISTRY_ENABLE(::xgboost::GradientBoosterReg);
}  // namespace dmlc

namespace xgboost {
GradientBooster* GradientBooster::Create(const std::string& name, Context const* ctx,
                                         LearnerModelParam const* learner_model_param) {
  auto const& gbm_name = name == "dart" ? std::string{"gbtree"} : name;
  auto* e = ::dmlc::Registry<::xgboost::GradientBoosterReg>::Get()->Find(gbm_name);
  if (e == nullptr) {
    LOG(FATAL) << "Unknown gbm type " << name;
  }
  auto p_bst = (e->body)(learner_model_param, ctx);
  return p_bst;
}
}  // namespace xgboost

namespace xgboost {
namespace gbm {
// List of files that will be force linked in static links.
DMLC_REGISTRY_LINK_TAG(gblinear);
DMLC_REGISTRY_LINK_TAG(gbtree);
}  // namespace gbm
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree.cc <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 *
 * \file gbtree.cc
 * \brief gradient boosted tree implementation.
 * \author Tianqi Chen
 */
#include "gbtree.h"

#include <dmlc/omp.h>
#include <dmlc/parameter.h>

#include <algorithm>  // for equal, any_of
#include <cstdint>    // for uint32_t
#include <memory>
#include <string>
#include <utility>
#include <vector>

#include "../common/common.h"
#include "../common/cuda_rt_utils.h"  // for AllVisibleGPUs
#include "../common/error_msg.h"  // for UnknownDevice, WarnOldSerialization, InplacePredictProxy
#include "../common/threading_utils.h"
#include "../common/timer.h"
#include "../data/proxy_dmatrix.h"  // for DMatrixProxy, HostAdapterDispatch
#include "gbtree_model.h"
#include "xgboost/base.h"
#include "xgboost/data.h"
#include "xgboost/gbm.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/json.h"
#include "xgboost/logging.h"
#include "xgboost/model.h"
#include "xgboost/objective.h"
#include "xgboost/predictor.h"
#include "xgboost/string_view.h"  // for StringView
#include "xgboost/tree_model.h"   // for RegTree
#include "xgboost/tree_updater.h"

namespace xgboost::gbm {
DMLC_REGISTRY_FILE_TAG(gbtree);

namespace {
/** @brief Map the `tree_method` parameter to the `updater` parameter. */
std::string MapTreeMethodToUpdaters(Context const* ctx, TreeMethod tree_method) {
  // Choose updaters according to tree_method parameters
  if (ctx->IsCUDA()) {
    common::AssertGPUSupport();
  }

  switch (tree_method) {
    case TreeMethod::kAuto:  // Use hist as default in 2.0
    case TreeMethod::kHist: {
      return ctx->DispatchDevice([] { return "grow_quantile_histmaker"; },
                                 [] { return "grow_gpu_hist"; },
                                 [] { return "grow_quantile_histmaker_sycl"; });
    }
    case TreeMethod::kApprox: {
      return ctx->DispatchDevice([] { return "grow_histmaker"; }, [] { return "grow_gpu_approx"; });
    }
    case TreeMethod::kExact:
      CHECK(ctx->IsCPU()) << "The `exact` tree method is not supported on GPU.";
      return "grow_colmaker,prune";
    default:
      auto tm = static_cast<std::underlying_type_t<TreeMethod>>(tree_method);
      LOG(FATAL) << "Unknown tree_method: `" << tm << "`.";
  }

  LOG(FATAL) << "unreachable";
  return "";
}

bool UpdatersMatched(std::vector<std::string> updater_seq,
                     std::vector<std::unique_ptr<TreeUpdater>> const& updaters) {
  if (updater_seq.size() != updaters.size()) {
    return false;
  }

  return std::equal(updater_seq.cbegin(), updater_seq.cend(), updaters.cbegin(),
                    [](std::string const& name, std::unique_ptr<TreeUpdater> const& up) {
                      return name == up->Name();
                    });
}

}  // namespace

void GBTree::Configure(Args const& cfg) {
  tparam_.UpdateAllowUnknown(cfg);
  dparam_.UpdateAllowUnknown(cfg);
  tree_param_.UpdateAllowUnknown(cfg);

  model_.Configure(cfg);

  // for the 'update' process_type, move trees into trees_to_update
  if (tparam_.process_type == TreeProcessType::kUpdate) {
    model_.InitTreesToUpdate();
  }

  // configure predictors
  if (!cpu_predictor_) {
    cpu_predictor_ = std::unique_ptr<Predictor>(Predictor::Create("cpu_predictor", this->ctx_));
  }
  cpu_predictor_->Configure(cfg);
#if defined(XGBOOST_USE_CUDA)
  auto n_gpus = curt::AllVisibleGPUs();
  if (!gpu_predictor_) {
    gpu_predictor_ = std::unique_ptr<Predictor>(Predictor::Create("gpu_predictor", this->ctx_));
  }
  if (n_gpus != 0) {
    gpu_predictor_->Configure(cfg);
  }
#endif  // defined(XGBOOST_USE_CUDA)

#if defined(XGBOOST_USE_SYCL)
  if (!sycl_predictor_) {
    sycl_predictor_ = std::unique_ptr<Predictor>(Predictor::Create("sycl_predictor", this->ctx_));
  }
  sycl_predictor_->Configure(cfg);
#endif  // defined(XGBOOST_USE_SYCL)

  // `updater` parameter was manually specified
  specified_updater_ =
      std::any_of(cfg.cbegin(), cfg.cend(), [](auto const& arg) { return arg.first == "updater"; });
  if (specified_updater_) {
    error::WarnManualUpdater();
  }
  LOG(DEBUG) << "Using tree method: " << static_cast<int>(tparam_.tree_method);

  if (!specified_updater_) {
    this->tparam_.updater_seq = MapTreeMethodToUpdaters(ctx_, tparam_.tree_method);
  }

  auto up_names = common::Split(tparam_.updater_seq, ',');
  if (!UpdatersMatched(up_names, updaters_)) {
    updaters_.clear();
    for (auto const& name : up_names) {
      std::unique_ptr<TreeUpdater> up(
          TreeUpdater::Create(name.c_str(), ctx_, &model_.learner_model_param->task));
      updaters_.push_back(std::move(up));
    }
  }

  for (auto& up : updaters_) {
    up->Configure(cfg);
  }
}

void GBTreeModel::InitTreesToUpdate() {
  if (trees_to_update.empty()) {
    for (auto& tree : trees) {
      trees_to_update.push_back(std::move(tree));
    }

    trees.clear();
    param.num_trees = 0;
    tree_info.HostVector().clear();

    iteration_indptr.clear();
    iteration_indptr.push_back(0);
  }
}

void GPUCopyGradient(Context const*, linalg::Matrix<GradientPair> const*, bst_group_t,
                     linalg::Matrix<GradientPair>*)
#if defined(XGBOOST_USE_CUDA)
    ;  // NOLINT
#else
{
  common::AssertGPUSupport();
}
#endif

void CopyGradient(Context const* ctx, linalg::Matrix<GradientPair> const* in_gpair,
                  bst_group_t group_id, linalg::Matrix<GradientPair>* out_gpair) {
  out_gpair->SetDevice(ctx->Device());
  out_gpair->Reshape(in_gpair->Shape(0), 1);
  if (ctx->IsCUDA()) {
    GPUCopyGradient(ctx, in_gpair, group_id, out_gpair);
  } else {
    auto const& in = *in_gpair;
    auto h_tmp = out_gpair->HostView();
    auto h_in = in.HostView().Slice(linalg::All(), group_id);
    CHECK_EQ(h_tmp.Size(), h_in.Size());
    common::ParallelFor(h_in.Size(), ctx->Threads(), [&](auto i) { h_tmp(i) = h_in(i); });
  }
}

/** Increment the prediction on GPU.
 *
 * \param out_predts Prediction for the whole model.
 * \param predts     Prediction for current tree.
 * \param tree_w     Tree weight.
 */
void GPUDartPredictInc(common::Span<float>, common::Span<float>, float, size_t, bst_group_t,
                       bst_group_t)
#if defined(XGBOOST_USE_CUDA)
    ;  // NOLINT
#else
{
  common::AssertGPUSupport();
}
#endif

void GBTree::DoBoost(DMatrix* p_fmat, GradientContainer* in_gpair, PredictionCacheEntry* predt,
                     ObjFunction const*) {
  if (model_.learner_model_param->IsVectorLeaf()) {
    CHECK(tparam_.tree_method == TreeMethod::kHist || tparam_.tree_method == TreeMethod::kAuto)
        << "Only the hist tree method is supported for building multi-target trees with vector "
           "leaf.";
  }
  if (in_gpair->HasValueGrad()) {
    CHECK(model_.learner_model_param->IsVectorLeaf())
        << "Reduced gradient must be used with vector leaf trees";
    CHECK(!tree_param_.HasMonotone())
        << "Monotonic constraints are not supported with reduced gradients.";
  }

  TreesOneIter new_trees;
  bst_target_t const n_groups = model_.learner_model_param->OutputLength();
  monitor_.Start("BoostNewTrees");

  // Define the categories.
  if (this->model_.Cats()->Empty() && !p_fmat->Cats()->Empty()) {
    auto in_cats = p_fmat->Cats();
    this->model_.Cats()->Copy(this->ctx_, *in_cats);
    this->model_.Cats()->Sort(this->ctx_);
  } else {
    CHECK_EQ(this->model_.Cats()->NumCatsTotal(), p_fmat->Cats()->NumCatsTotal())
        << "A new dataset with different categorical features is used for training an existing "
           "model.";
  }

  predt->predictions.SetDevice(ctx_->Device());
  auto const& predictor = this->GetPredictor(false, &predt->predictions, p_fmat);
  if (predt->predictions.Size() == 0 && p_fmat->Info().num_row_ != 0) {
    CHECK_EQ(predt->version, 0);
    predictor->InitOutPredictions(p_fmat->Info(), &predt->predictions, model_);
  }
  auto out = linalg::MakeTensorView(ctx_, &predt->predictions, p_fmat->Info().num_row_,
                                    model_.learner_model_param->OutputLength());
  CHECK_NE(n_groups, 0);

  // The node position for each row, 1 HDV for each tree in the forest.  Note that the
  // position is negated if the row is sampled out.
  std::vector<HostDeviceVector<bst_node_t>> node_position;
  auto update_prediction_cache = [&](std::vector<HostDeviceVector<bst_node_t>>& positions,
                                     TreesOneGroup const& trees,
                                     linalg::MatrixView<float> out_preds) {
    CHECK_EQ(positions.size(), trees.size());
    for (auto& position : positions) {
      if (out_preds.Shape(0) != 0 && position.Size() != out_preds.Shape(0)) {
        return false;
      }
      position.SetDevice(predt->predictions.Device());
    }
    std::vector<RegTree const*> tree_ptrs;
    tree_ptrs.reserve(trees.size());
    for (auto const& tree : trees) {
      tree_ptrs.push_back(tree.get());
    }
    predictor->PredictFromLeafIds(common::Span{positions}, common::Span{tree_ptrs}, out_preds);
    return true;
  };

  if (model_.learner_model_param->IsVectorLeaf()) {
    // Multi-target, vector leaf
    TreesOneGroup ret;
    BoostNewTrees(in_gpair, p_fmat, 0, &node_position, &ret);
    if (update_prediction_cache(node_position, ret, out)) {
      predt->Update(1);
    }
    new_trees.push_back(std::move(ret));
  } else if (model_.learner_model_param->OutputLength() == 1u) {
    // Single target
    TreesOneGroup ret;
    BoostNewTrees(in_gpair, p_fmat, 0, &node_position, &ret);
    if (update_prediction_cache(node_position, ret, out)) {
      predt->Update(1);
    }
    new_trees.push_back(std::move(ret));
  } else {
    // Multi-target, scalar leaf
    CHECK_EQ(in_gpair->gpair.Size() % n_groups, 0U)
        << "Must have exactly n_groups * n_samples gpairs.";
    GradientContainer tmp;
    tmp.gpair = linalg::Matrix<GradientPair>{
        {in_gpair->gpair.Shape(0), static_cast<std::size_t>(1ul)}, ctx_->Device()};
    bool cache_updated{true};
    for (bst_target_t gid = 0; gid < n_groups; ++gid) {
      node_position.clear();
      CopyGradient(ctx_, &in_gpair->gpair, gid, &tmp.gpair);
      TreesOneGroup ret;
      BoostNewTrees(&tmp, p_fmat, gid, &node_position, &ret);
      auto v_predt = out.Slice(linalg::All(), linalg::Range(gid, gid + 1));
      cache_updated = update_prediction_cache(node_position, ret, v_predt) && cache_updated;
      new_trees.push_back(std::move(ret));
    }
    if (cache_updated) {
      predt->Update(1);
    }
  }

  monitor_.Stop("BoostNewTrees");
  this->CommitModel(std::move(new_trees));
}

std::vector<RegTree*> GBTree::InitNewTrees(bst_target_t bst_group, TreesOneGroup* ret) {
  std::vector<RegTree*> new_trees;
  ret->clear();
  // create the trees
  for (int i = 0; i < model_.param.num_parallel_tree; ++i) {
    if (tparam_.process_type == TreeProcessType::kDefault) {
      CHECK(!updaters_.empty());
      CHECK(!updaters_.front()->CanModifyTree())
          << "Updater: `" << updaters_.front()->Name() << "` "
          << "can not be used to create new trees. "
          << "Set `process_type` to `update` if you want to update existing "
             "trees.";
      // create new tree
      std::unique_ptr<RegTree> ptr(new RegTree{this->model_.learner_model_param->LeafLength(),
                                               this->model_.learner_model_param->num_feature});
      new_trees.push_back(ptr.get());
      ret->push_back(std::move(ptr));
    } else if (tparam_.process_type == TreeProcessType::kUpdate) {
      for (auto const& up : updaters_) {
        CHECK(up->CanModifyTree())
            << "Updater: `" << up->Name() << "` "
            << "can not be used to modify existing trees. "
            << "Set `process_type` to `default` if you want to build new trees.";
      }
      CHECK_LT(model_.trees.size(), model_.trees_to_update.size())
          << "No more tree left for updating.  For updating existing trees, "
          << "boosting rounds can not exceed previous training rounds";
      // move an existing tree from trees_to_update
      auto t = std::move(model_.trees_to_update[model_.trees.size() +
                                                bst_group * model_.param.num_parallel_tree + i]);
      new_trees.push_back(t.get());
      ret->push_back(std::move(t));
    }
  }
  return new_trees;
}

void GBTree::BoostNewTrees(GradientContainer* gpair, DMatrix* p_fmat, int bst_group,
                           std::vector<HostDeviceVector<bst_node_t>>* out_position,
                           TreesOneGroup* ret) {
  std::vector<RegTree*> new_trees = this->InitNewTrees(bst_group, ret);

  // update the trees
  auto n_out = model_.learner_model_param->OutputLength() * p_fmat->Info().num_row_;
  StringView msg{
      "Mismatching size between number of rows from input data and size of gradient vector."};
  if (!model_.learner_model_param->IsVectorLeaf() && p_fmat->Info().num_row_ != 0) {
    CHECK_EQ(n_out % gpair->gpair.Size(), 0) << msg;
  } else if (model_.learner_model_param->IsVectorLeaf()) {
    // vector leaf
    if (!gpair->HasValueGrad()) {
      CHECK_EQ(gpair->gpair.Size(), n_out) << msg;
    }
  }

  out_position->resize(new_trees.size());

  // Rescale learning rate according to the number of trees
  auto lr = tree_param_.learning_rate;
  tree_param_.learning_rate /= static_cast<float>(new_trees.size());
  for (auto& up : updaters_) {
    up->Update(&tree_param_, gpair, p_fmat,
               common::Span<HostDeviceVector<bst_node_t>>{*out_position}, new_trees);
  }
  tree_param_.learning_rate = lr;
}

void GBTree::CommitModel(TreesOneIter&& new_trees) {
  monitor_.Start("CommitModel");
  auto n_old_trees = model_.trees.size();
  auto has_tree_weights = !model_.weight_drop.empty();
  auto dropout_configured = dparam_.HasDropout();
  auto track_tree_weights = has_tree_weights || dropout_configured;
  if (track_tree_weights && model_.weight_drop.size() < n_old_trees) {
    model_.weight_drop.insert(model_.weight_drop.cend(), n_old_trees - model_.weight_drop.size(),
                              1.0f);
  }
  auto n_new_trees = model_.CommitModel(std::forward<TreesOneIter>(new_trees));
  if (track_tree_weights) {
    auto num_drop = this->NormalizeTrees(n_new_trees);
    LOG(INFO) << "drop " << num_drop << " trees, "
              << "weight = " << model_.weight_drop.back();
  }
  monitor_.Stop("CommitModel");
}

void GBTree::LoadConfig(Json const& in) {
  auto name = get<String const>(in["name"]);
  CHECK(name == "gbtree" || name == "dart")
      << "Unknown booster name in model JSON: `" << name
      << "`. Only `gbtree` or legacy `dart` boosters are accepted here.";
  auto const& config = name == "dart" ? in["gbtree"] : in;
  FromJson(config["gbtree_train_param"], &tparam_);
  FromJson(config["tree_train_param"], &tree_param_);
  auto const& obj = get<Object const>(config);
  auto it = obj.find("dart_train_param");
  if (it != obj.cend()) {
    FromJson(it->second, &dparam_);
  } else if (name == "dart") {
    FromJson(in["dart_train_param"], &dparam_);
  } else {
    dparam_ = {};
  }

  // Process type cannot be kUpdate from loaded model
  // This would cause all trees to be pushed to trees_to_update
  // e.g. updating a model, then saving and loading it would result in an empty model
  tparam_.process_type = TreeProcessType::kDefault;
  std::int32_t const n_gpus = curt::AllVisibleGPUs();

  std::vector<Json> updater_seq;
  if (IsA<Object>(config["updater"])) {
    // before 2.0
    error::WarnOldSerialization();
    for (auto const& kv : get<Object const>(config["updater"])) {
      auto name = kv.first;
      auto config = kv.second;
      config["name"] = name;
      updater_seq.push_back(config);
    }
  } else {
    // after 2.0
    auto const& j_updaters = get<Array const>(config["updater"]);
    updater_seq = j_updaters;
  }

  updaters_.clear();

  for (auto const& config : updater_seq) {
    auto name = get<String>(config["name"]);
    if (n_gpus == 0 && name == "grow_gpu_hist") {
      name = "grow_quantile_histmaker";
      LOG(WARNING) << "Changing updater from `grow_gpu_hist` to `grow_quantile_histmaker`.";
    }
    updaters_.emplace_back(TreeUpdater::Create(name, ctx_, &model_.learner_model_param->task));
    updaters_.back()->LoadConfig(config);
  }

  specified_updater_ = get<Boolean>(config["specified_updater"]);
}

void GBTree::SaveConfig(Json* p_out) const {
  auto& out = *p_out;
  out["name"] = String("gbtree");
  out["gbtree_train_param"] = ToJson(tparam_);
  out["tree_train_param"] = ToJson(tree_param_);
  out["dart_train_param"] = ToJson(dparam_);

  // Process type cannot be kUpdate from loaded model
  // This would cause all trees to be pushed to trees_to_update
  // e.g. updating a model, then saving and loading it would result in an empty
  // model
  out["gbtree_train_param"]["process_type"] = String("default");
  // Duplicated from SaveModel so that user can get `num_parallel_tree` without parsing
  // the model. We might remove this once we can deprecate `best_ntree_limit` so that the
  // language binding doesn't need to know about the forest size.
  out["gbtree_model_param"] = ToJson(model_.param);

  out["updater"] = Array{};
  auto& j_updaters = get<Array>(out["updater"]);

  for (auto const& up : this->updaters_) {
    Json up_config{Object{}};
    up_config["name"] = String{up->Name()};
    up->SaveConfig(&up_config);
    j_updaters.emplace_back(up_config);
  }
  out["specified_updater"] = Boolean{specified_updater_};
}

void GBTree::LoadModel(Json const& in) {
  auto name = get<String const>(in["name"]);
  CHECK(name == "gbtree" || name == "dart");
  auto const& model = name == "dart" ? in["gbtree"] : in;
  model_.LoadModel(model["model"]);
  auto const& obj = get<Object const>(name == "dart" ? in : model);
  // Compatibility for older models that stored DART weights beside the tree model.
  auto it = obj.find("weight_drop");
  if (it != obj.cend()) {
    auto const& j_weight_drop = get<Array const>(it->second);
    model_.weight_drop.resize(j_weight_drop.size());
    for (size_t i = 0; i < model_.weight_drop.size(); ++i) {
      model_.weight_drop[i] = get<Number const>(j_weight_drop[i]);
    }
  }
  CHECK_LE(model_.weight_drop.size(), model_.trees.size());
}

void GBTree::SaveModel(Json* p_out) const {
  auto& out = *p_out;
  out["name"] = String("gbtree");
  out["model"] = Object();
  model_.SaveModel(&out["model"]);
}

std::vector<float> GBTree::DropTrees(bool is_training) {
  if (!is_training) {
    return {};
  }
  auto dropout_configured =
      dparam_.rate_drop != 0.0f || dparam_.one_drop || dparam_.skip_drop != 0.0f;
  if (model_.weight_drop.empty()) {
    if (!dropout_configured || model_.trees.empty()) {
      return {};
    }
    model_.weight_drop.resize(model_.trees.size(), 1.0f);
  }
  idx_drop_.clear();

  std::uniform_real_distribution<> runif(0.0, 1.0);
  auto& rnd = ctx_->Rng();
  bool skip = false;
  if (dparam_.skip_drop > 0.0) {
    skip = (runif(rnd) < dparam_.skip_drop);
  }
  if (skip) {
    return {};
  }

  if (dparam_.sample_type == DartSampleType::kWeighted) {
    bst_float sum_weight = 0.0;
    for (auto elem : model_.weight_drop) {
      sum_weight += elem;
    }
    for (size_t i = 0; i < model_.weight_drop.size(); ++i) {
      if (runif(rnd) <
          dparam_.rate_drop * model_.weight_drop.size() * model_.weight_drop[i] / sum_weight) {
        idx_drop_.push_back(i);
      }
    }
    if (dparam_.one_drop && idx_drop_.empty() && !model_.weight_drop.empty()) {
      size_t i = std::discrete_distribution<size_t>(
          model_.weight_drop.size(), 0., static_cast<double>(model_.weight_drop.size()),
          [this](double x) -> double { return model_.weight_drop[static_cast<size_t>(x)]; })(rnd);
      idx_drop_.push_back(i);
    }
  } else {
    for (size_t i = 0; i < model_.weight_drop.size(); ++i) {
      if (runif(rnd) < dparam_.rate_drop) {
        idx_drop_.push_back(i);
      }
    }
    if (dparam_.one_drop && idx_drop_.empty() && !model_.weight_drop.empty()) {
      size_t i = std::uniform_int_distribution<size_t>(0, model_.weight_drop.size() - 1)(rnd);
      idx_drop_.push_back(i);
    }
  }

  if (idx_drop_.empty()) {
    return {};
  }

  auto dropped_weights = model_.weight_drop;
  for (auto idx : idx_drop_) {
    dropped_weights.at(idx) = 0.0f;
  }
  return dropped_weights;
}

[[nodiscard]] std::size_t GBTree::NormalizeTrees(std::size_t size_new_trees) {
  CHECK(tree_param_.GetInitialised());
  // Parallel trees each use eta / num_parallel_tree, so the complete layer uses eta.
  auto lr = tree_param_.learning_rate;
  size_t num_drop = idx_drop_.size();
  if (num_drop == 0) {
    for (size_t i = 0; i < size_new_trees; ++i) {
      model_.weight_drop.push_back(1.0);
    }
  } else if (dparam_.normalize_type == 1) {
    float factor = 1.0 / (1.0 + lr);
    for (auto i : idx_drop_) {
      model_.weight_drop[i] *= factor;
    }
    for (size_t i = 0; i < size_new_trees; ++i) {
      model_.weight_drop.push_back(factor);
    }
  } else {
    float factor = 1.0 * num_drop / (num_drop + lr);
    for (auto i : idx_drop_) {
      model_.weight_drop[i] *= factor;
    }
    for (size_t i = 0; i < size_new_trees; ++i) {
      model_.weight_drop.push_back(1.0 / (num_drop + lr));
    }
  }
  idx_drop_.clear();
  return num_drop;
}

void GBTree::Slice(bst_layer_t begin, bst_layer_t end, bst_layer_t step, GradientBooster* out,
                   bool* out_of_bound) const {
  CHECK(out);

  auto p_gbtree = dynamic_cast<GBTree*>(out);
  CHECK(p_gbtree);
  GBTreeModel& out_model = p_gbtree->model_;
  CHECK(this->model_.learner_model_param->Initialized());

  end = end == 0 ? model_.BoostedRounds() : end;
  CHECK_GE(step, 1);
  CHECK_NE(end, begin) << "Empty slice is not allowed.";

  if (step > (end - begin)) {
    *out_of_bound = true;
    return;
  }

  auto& out_indptr = out_model.iteration_indptr;
  TreesOneGroup& out_trees = out_model.trees;
  auto& out_tree_info = out_model.tree_info.HostVector();

  auto const& in_tree_info = this->model_.tree_info.ConstHostVector();

  bst_layer_t n_layers = (end - begin) / step;
  out_indptr.resize(n_layers + 1, 0);

  if (!this->model_.trees_to_update.empty()) {
    CHECK_EQ(this->model_.trees_to_update.size(), this->model_.trees.size())
        << "Not all trees are updated, "
        << this->model_.trees_to_update.size() - this->model_.trees.size()
        << " trees remain.  Slice the model before making update if you only "
           "want to update a portion of trees.";
  }

  *out_of_bound =
      detail::SliceTrees(begin, end, step, this->model_, [&](auto in_tree_idx, auto out_l) {
        std::unique_ptr<RegTree> new_tree{this->model_.trees.at(in_tree_idx)->Copy()};
        out_trees.emplace_back(std::move(new_tree));

        bst_group_t group = in_tree_info[in_tree_idx];
        out_tree_info.push_back(group);

        out_model.iteration_indptr[out_l + 1]++;
      });

  std::partial_sum(out_indptr.cbegin(), out_indptr.cend(), out_indptr.begin());
  CHECK_EQ(out_model.iteration_indptr.front(), 0);

  out_model.param.num_trees = out_model.trees.size();
  out_model.param.num_parallel_tree = model_.param.num_parallel_tree;
  out_model.Cats()->Copy(this->ctx_, *this->model_.Cats());

  p_gbtree->dparam_ = this->dparam_;
  p_gbtree->idx_drop_.clear();
  p_gbtree->model_.weight_drop.clear();
  if (!this->model_.weight_drop.empty()) {
    detail::SliceTrees(begin, end, step, model_, [&](auto in_tree_idx, auto const&) {
      p_gbtree->model_.weight_drop.push_back(this->model_.weight_drop.at(in_tree_idx));
    });
  }
}

void GBTree::PredictBatchImpl(DMatrix* p_fmat, PredictionCacheEntry* out_preds, bool is_training,
                              bst_layer_t layer_begin, bst_layer_t layer_end,
                              std::vector<float> const* tree_weights_override) const {
  // Unweighted prediction can reuse a cached prefix of the model output by tracking how many
  // boosting iterations have already been accumulated in `out_preds->version`.
  //
  // Weighted prediction is used by DART and does not participate in this cache, since tree
  // weights can change the accumulated output independently of the cached unweighted prefix.
  if (layer_end == 0) {
    layer_end = this->BoostedRounds();
  }

  auto cache_version = out_preds->version;
  // We can preserve the cache only when:
  // - prediction is unweighted
  // - prediction starts from iteration 0, so the result is a cacheable prefix
  auto preserve_cache =
      tree_weights_override == nullptr && model_.TreeWeights() == nullptr && layer_begin == 0;
  // We can reuse the existing cached prefix only when:
  // - the result itself is cacheable
  // - the requested range does not move backwards past the cached version
  auto reuse_cache = preserve_cache && layer_end >= static_cast<bst_layer_t>(cache_version);
  // Initialize output when:
  // - the cached prefix cannot be reused, or
  // - the cache is valid but still empty
  auto initialize_output = !reuse_cache || cache_version == 0;
  auto prediction_begin = reuse_cache ? cache_version : layer_begin;

  if (!reuse_cache) {
    out_preds->version = 0;
    cache_version = 0;
  }

  if (out_preds->predictions.Size() == 0 && p_fmat->Info().num_row_ != 0) {
    CHECK_EQ(out_preds->version, 0);
  }

  auto const& predictor = GetPredictor(is_training, &out_preds->predictions, p_fmat);
  if (initialize_output) {
    // out_preds->Size() can be non-zero as it's initialized here before any
    // tree is built at the 0^th iterator.
    predictor->InitOutPredictions(p_fmat->Info(), &out_preds->predictions, model_);
  }

  auto [tree_begin, tree_end] = detail::LayerToTree(model_, prediction_begin, layer_end);
  CHECK_LE(tree_end, model_.trees.size()) << "Invalid number of trees.";
  if (tree_end > tree_begin) {
    predictor->PredictBatch(p_fmat, out_preds, model_, tree_begin, tree_end, tree_weights_override);
  }

  if (!preserve_cache) {
    out_preds->version = 0;
  } else {
    out_preds->Update(layer_end - cache_version);
  }
}

void GBTree::PredictBatch(DMatrix* p_fmat, PredictionCacheEntry* out_preds, bool is_training,
                          bst_layer_t layer_begin, bst_layer_t layer_end) {
  auto const* tree_weights_override = static_cast<std::vector<float> const*>(nullptr);
  auto dropped_weights = this->DropTrees(is_training);
  if (!dropped_weights.empty()) {
    tree_weights_override = &dropped_weights;
  }
  this->PredictBatchImpl(p_fmat, out_preds, is_training, layer_begin, layer_end,
                         tree_weights_override);
}

void GBTree::InplacePredict(std::shared_ptr<DMatrix> p_m, float missing,
                            PredictionCacheEntry* out_preds, bst_layer_t layer_begin,
                            bst_layer_t layer_end) const {
  auto [tree_begin, tree_end] = detail::LayerToTree(model_, layer_begin, layer_end);
  CHECK_LE(tree_end, model_.trees.size()) << "Invalid number of trees.";
  if (p_m->Ctx()->Device() != this->ctx_->Device()) {
    error::MismatchedDevices(this->ctx_, p_m->Ctx());
    CHECK_EQ(out_preds->version, 0);
    auto proxy = std::dynamic_pointer_cast<data::DMatrixProxy>(p_m);
    CHECK(proxy) << error::InplacePredictProxy();
    auto p_fmat = data::CreateDMatrixFromProxy(ctx_, proxy, missing);
    this->PredictBatchImpl(p_fmat.get(), out_preds, false, layer_begin, layer_end, nullptr);
    return;
  }

  bool known_type = this->ctx_->DispatchDevice(
      [&, begin = tree_begin, end = tree_end] {
        return this->cpu_predictor_->InplacePredict(p_m, model_, missing, out_preds, begin, end);
      },
      [&, begin = tree_begin, end = tree_end] {
        return this->gpu_predictor_->InplacePredict(p_m, model_, missing, out_preds, begin, end);
#if defined(XGBOOST_USE_SYCL)
      },
      [&, begin = tree_begin, end = tree_end] {
        return this->sycl_predictor_->InplacePredict(p_m, model_, missing, out_preds, begin, end);
#endif  // defined(XGBOOST_USE_SYCL)
      });
  if (!known_type) {
    auto proxy = std::dynamic_pointer_cast<data::DMatrixProxy>(p_m);
    CHECK(proxy) << error::InplacePredictProxy();
    LOG(FATAL) << "Unknown data type for inplace prediction:" << proxy->Adapter().type().name();
  }
}

[[nodiscard]] std::unique_ptr<Predictor> const& GBTree::GetPredictor(
    bool is_training, HostDeviceVector<float> const* out_pred, DMatrix* f_dmat) const {
  // Data comes from SparsePageDMatrix. Since we are loading data in pages, no need to
  // prevent data copy.
  if (f_dmat && !f_dmat->SingleColBlock()) {
    if (ctx_->IsCPU()) {
      return cpu_predictor_;
    } else if (ctx_->IsCUDA()) {
      common::AssertGPUSupport();
      CHECK(gpu_predictor_);
      return gpu_predictor_;
    } else {
#if defined(XGBOOST_USE_SYCL)
      common::AssertSYCLSupport();
      CHECK(sycl_predictor_);
      return sycl_predictor_;
#endif  // defined(XGBOOST_USE_SYCL)
    }
  }

  // Data comes from Device DMatrix.
  auto is_ellpack =
      f_dmat && f_dmat->PageExists<EllpackPage>() && !f_dmat->PageExists<SparsePage>();
  // Data comes from device memory, like CuDF or CuPy.
  auto is_from_device = f_dmat && f_dmat->PageExists<SparsePage>() &&
                        (*(f_dmat->GetBatches<SparsePage>().begin())).data.DeviceCanRead();
  auto on_device = is_ellpack || is_from_device;

  // Use GPU Predictor if data is already on device and gpu_id is set.
  if (on_device && ctx_->IsCUDA()) {
    common::AssertGPUSupport();
    CHECK(gpu_predictor_);
    return gpu_predictor_;
  }

  // GPU_Hist by default has prediction cache calculated from quantile values,
  // so GPU Predictor is not used for training dataset.  But when XGBoost
  // performs continue training with an existing model, the prediction cache is
  // not available and number of trees doesn't equal zero, the whole training
  // dataset got copied into GPU for precise prediction.  This condition tries
  // to avoid such copy by calling CPU Predictor instead.
  if ((out_pred && out_pred->Size() == 0) && (model_.param.num_trees != 0) &&
      // FIXME(trivialfis): Implement a better method for testing whether data
      // is on device after DMatrix refactoring is done.
      !on_device && is_training) {
    CHECK(cpu_predictor_);
    return cpu_predictor_;
  }

  if (ctx_->IsCPU()) {
    return cpu_predictor_;
  } else if (ctx_->IsCUDA()) {
    common::AssertGPUSupport();
    CHECK(gpu_predictor_);
    return gpu_predictor_;
  } else {
#if defined(XGBOOST_USE_SYCL)
    common::AssertSYCLSupport();
    CHECK(sycl_predictor_);
    return sycl_predictor_;
#endif  // defined(XGBOOST_USE_SYCL)
  }

  return cpu_predictor_;
}

// register the objective functions
DMLC_REGISTER_PARAMETER(GBTreeModelParam);
DMLC_REGISTER_PARAMETER(GBTreeTrainParam);
DMLC_REGISTER_PARAMETER(DartTrainParam);

XGBOOST_REGISTER_GBM(GBTree, "gbtree")
    .describe("Tree booster, gradient boosted trees.")
    .set_body([](LearnerModelParam const* booster_config, Context const* ctx) {
      auto* p = new GBTree{booster_config, ctx};
      return p;
    });
}  // namespace xgboost::gbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree.cu <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#include <thrust/iterator/counting_iterator.h>  // for make_counting_iterator

#include "../common/cuda_context.cuh"
#include "../common/device_helpers.cuh"  // for MakeTransformIterator
#include "xgboost/base.h"                // for GradientPair
#include "xgboost/linalg.h"              // for Matrix

namespace xgboost::gbm {
void GPUCopyGradient(Context const *ctx, linalg::Matrix<GradientPair> const *in_gpair,
                     bst_group_t group_id, linalg::Matrix<GradientPair> *out_gpair) {
  auto v_in = in_gpair->View(ctx->Device()).Slice(linalg::All(), group_id);
  out_gpair->SetDevice(ctx->Device());
  out_gpair->Reshape(v_in.Size(), 1);
  auto d_out = out_gpair->View(ctx->Device());
  auto cuctx = ctx->CUDACtx();
  auto it = dh::MakeTransformIterator<GradientPair>(
      thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) { return v_in(i); });
  thrust::copy(cuctx->CTP(), it, it + v_in.Size(), d_out.Values().data());
}

void GPUDartPredictInc(common::Span<float> out_predts,
                       common::Span<float> predts, float tree_w, size_t n_rows,
                       bst_group_t n_groups, bst_group_t group) {
  dh::LaunchN(n_rows, [=] XGBOOST_DEVICE(size_t ridx) {
    const size_t offset = ridx * n_groups + group;
    out_predts[offset] += (predts[offset] * tree_w);
  });
}

void GPUDartInplacePredictInc(common::Span<float> out_predts, common::Span<float> predts,
                              float tree_w, size_t n_rows,
                              linalg::TensorView<float const, 1> base_score, bst_group_t n_groups,
                              bst_group_t group) {
  CHECK_EQ(base_score.Size(), n_groups);
  dh::LaunchN(n_rows, [=] XGBOOST_DEVICE(size_t ridx) {
    const size_t offset = ridx * n_groups + group;
    out_predts[offset] += (predts[offset] - base_score(group)) * tree_w;
  });
}
}  // namespace xgboost::gbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree.h <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file gbtree.cc
 * \brief gradient boosted tree implementation.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_GBM_GBTREE_H_
#define XGBOOST_GBM_GBTREE_H_

#include <dmlc/omp.h>

#include <algorithm>
#include <cstdint>  // std::int32_t
#include <memory>
#include <numeric>  // for iota
#include <string>
#include <utility>
#include <vector>

#include "../common/timer.h"
#include "../tree/param.h"      // TrainParam
#include "../tree/tree_view.h"  // for WalkTree
#include "gbtree_model.h"
#include "xgboost/base.h"
#include "xgboost/data.h"
#include "xgboost/gbm.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/json.h"
#include "xgboost/logging.h"
#include "xgboost/parameter.h"
#include "xgboost/predictor.h"
#include "xgboost/tree_updater.h"

namespace xgboost {
enum class TreeMethod : int {
  kAuto = 0,
  kApprox = 1,
  kExact = 2,
  kHist = 3,
};

// boosting process types
enum class TreeProcessType : int { kDefault = 0, kUpdate = 1 };

// Sampling type for dart weights.
enum class DartSampleType : std::int32_t {
  kUniform = 0,
  kWeighted = 1,
};
}  // namespace xgboost

DECLARE_FIELD_ENUM_CLASS(xgboost::TreeMethod);
DECLARE_FIELD_ENUM_CLASS(xgboost::TreeProcessType);
DECLARE_FIELD_ENUM_CLASS(xgboost::DartSampleType);

namespace xgboost::gbm {
/*! \brief training parameters */
struct GBTreeTrainParam : public XGBoostParameter<GBTreeTrainParam> {
  /*! \brief tree updater sequence */
  std::string updater_seq;
  /*! \brief type of boosting process to run */
  TreeProcessType process_type;
  // tree construction method
  TreeMethod tree_method;
  // declare parameters
  DMLC_DECLARE_PARAMETER(GBTreeTrainParam) {
    DMLC_DECLARE_FIELD(updater_seq).describe("Tree updater sequence.").set_default("");
    DMLC_DECLARE_FIELD(process_type)
        .set_default(TreeProcessType::kDefault)
        .add_enum("default", TreeProcessType::kDefault)
        .add_enum("update", TreeProcessType::kUpdate)
        .describe(
            "Whether to run the normal boosting process that creates new trees,"
            " or to update the trees in an existing model.");
    DMLC_DECLARE_ALIAS(updater_seq, updater);
    DMLC_DECLARE_FIELD(tree_method)
        .set_default(TreeMethod::kAuto)
        .add_enum("auto", TreeMethod::kAuto)
        .add_enum("approx", TreeMethod::kApprox)
        .add_enum("exact", TreeMethod::kExact)
        .add_enum("hist", TreeMethod::kHist)
        .describe("Choice of tree construction method.");
  }
};

/** @brief Dart training parameters */
struct DartTrainParam : public XGBoostParameter<DartTrainParam> {
  DartSampleType sample_type;
  /*! \brief type of normalization algorithm */
  int normalize_type;
  /*! \brief fraction of trees to drop during the dropout */
  float rate_drop;
  /*! \brief whether at least one tree should always be dropped during the dropout */
  bool one_drop;
  /*! \brief probability of skipping the dropout during an iteration */
  float skip_drop;

  DMLC_DECLARE_PARAMETER(DartTrainParam) {
    DMLC_DECLARE_FIELD(sample_type)
        .set_default(DartSampleType::kUniform)
        .add_enum("uniform", DartSampleType::kUniform)
        .add_enum("weighted", DartSampleType::kWeighted)
        .describe("Different types of sampling algorithm.");
    DMLC_DECLARE_FIELD(normalize_type)
        .set_default(0)
        .add_enum("tree", 0)
        .add_enum("forest", 1)
        .describe("Different types of normalization algorithm.");
    DMLC_DECLARE_FIELD(rate_drop)
        .set_range(0.0f, 1.0f)
        .set_default(0.0f)
        .describe("Fraction of trees to drop during the dropout.");
    DMLC_DECLARE_FIELD(one_drop).set_default(false).describe(
        "Whether at least one tree should always be dropped during the dropout.");
    DMLC_DECLARE_FIELD(skip_drop)
        .set_range(0.0f, 1.0f)
        .set_default(0.0f)
        .describe("Probability of skipping the dropout during a boosting iteration.");
  }

  [[nodiscard]] bool HasDropout() const {
    return this->rate_drop != 0.0f || this->one_drop || this->skip_drop != 0.0f;
  }
};

namespace detail {
// From here on, layer becomes concrete trees.
inline std::pair<bst_tree_t, bst_tree_t> LayerToTree(gbm::GBTreeModel const& model,
                                                     bst_layer_t begin, bst_layer_t end) {
  CHECK(!model.iteration_indptr.empty());
  end = end == 0 ? model.BoostedRounds() : end;
  CHECK_LE(end, model.BoostedRounds()) << "Out of range for tree layers.";
  bst_tree_t tree_begin = model.iteration_indptr[begin];
  bst_tree_t tree_end = model.iteration_indptr[end];
  if (model.trees.size() != 0) {
    CHECK_LE(tree_begin, tree_end);
  }
  return {tree_begin, tree_end};
}

// Call fn for each pair of input output tree.  Return true if index is out of bound.
template <typename Func>
bool SliceTrees(bst_layer_t begin, bst_layer_t end, bst_layer_t step, GBTreeModel const& model,
                Func&& fn) {
  end = end == 0 ? model.iteration_indptr.size() : end;
  CHECK_GE(step, 1);
  if (step > end - begin) {
    return true;
  }
  if (end > model.BoostedRounds()) {
    return true;
  }

  bst_layer_t n_layers = (end - begin) / step;
  bst_layer_t out_l = 0;

  for (bst_layer_t l = begin; l < end; l += step) {
    auto [tree_begin, tree_end] = detail::LayerToTree(model, l, l + 1);
    if (tree_end > static_cast<bst_tree_t>(model.trees.size())) {
      return true;
    }

    for (bst_tree_t tree_idx = tree_begin; tree_idx < tree_end; ++tree_idx) {
      fn(tree_idx, out_l);
    }
    ++out_l;
  }

  CHECK_EQ(out_l, n_layers);
  return false;
}
}  // namespace detail

// gradient boosted trees
class GBTree : public GradientBooster {
 public:
  explicit GBTree(LearnerModelParam const* booster_config, Context const* ctx)
      : GradientBooster{ctx}, model_(booster_config, ctx_) {
    monitor_.Init(__func__);
  }

  void Configure(Args const& cfg) override;
  /**
   * @brief Carry out one iteration of boosting.
   */
  void DoBoost(DMatrix* p_fmat, GradientContainer* in_gpair, PredictionCacheEntry* predt,
               ObjFunction const* obj) override;

  [[nodiscard]] GBTreeTrainParam const& GetTrainParam() const { return tparam_; }

  void LoadConfig(Json const& in) override;
  void SaveConfig(Json* p_out) const override;

  void SaveModel(Json* p_out) const override;
  void LoadModel(Json const& in) override;

  // slice the trees, out must be already allocated
  void Slice(bst_layer_t begin, bst_layer_t end, bst_layer_t step, GradientBooster* out,
             bool* out_of_bound) const override;

  [[nodiscard]] std::int32_t BoostedRounds() const override { return this->model_.BoostedRounds(); }
  [[nodiscard]] bool ModelFitted() const override {
    return !model_.trees.empty() || !model_.trees_to_update.empty();
  }

  void PredictBatchImpl(DMatrix* p_fmat, PredictionCacheEntry* out_preds, bool is_training,
                        bst_layer_t layer_begin, bst_layer_t layer_end,
                        std::vector<float> const* tree_weights_override = nullptr) const;

  void PredictBatch(DMatrix* p_fmat, PredictionCacheEntry* out_preds, bool training,
                    bst_layer_t layer_begin, bst_layer_t layer_end) override;

  void InplacePredict(std::shared_ptr<DMatrix> p_m, float missing, PredictionCacheEntry* out_preds,
                      bst_layer_t layer_begin, bst_layer_t layer_end) const override;

  void FeatureScore(std::string const& importance_type, common::Span<int32_t const> trees,
                    std::vector<bst_feature_t>* features,
                    std::vector<float>* scores) const override {
    // Because feature with no importance doesn't appear in the return value so
    // we need to set up another pair of vectors to store the values during
    // computation.
    std::vector<size_t> split_counts(this->model_.learner_model_param->num_feature, 0);
    std::vector<float> gain_map(this->model_.learner_model_param->num_feature, 0);
    std::vector<int32_t> tree_idx;
    if (trees.empty()) {
      tree_idx.resize(this->model_.trees.size());
      std::iota(tree_idx.begin(), tree_idx.end(), 0);
      trees = common::Span<int32_t const>(tree_idx);
    }

    auto total_n_trees = model_.trees.size();
    auto add_score = [&](auto fn) {
      for (auto idx : trees) {
        CHECK_LT(idx, total_n_trees) << "Invalid tree index.";
        auto const& tree = *model_.trees[idx];
        tree::WalkTree(tree, [&](auto const& tree, bst_node_t nidx) {
          if (!tree.IsLeaf(nidx)) {
            split_counts[tree.SplitIndex(nidx)]++;
            fn(tree, nidx, tree.SplitIndex(nidx));
          }
          return true;
        });
      }
    };

    if (importance_type == "weight") {
      add_score([&](auto const&, bst_node_t, bst_feature_t split) {
        gain_map[split] = split_counts[split];
      });
    } else if (importance_type == "gain" || importance_type == "total_gain") {
      add_score([&](auto const& tree, bst_node_t nidx, bst_feature_t split) {
        if constexpr (tree::IsScalarTree<decltype(tree)>()) {
          gain_map[split] += tree.Stat(nidx).loss_chg;
        } else {
          gain_map[split] += tree.LossChg(nidx);
        }
      });
    } else if (importance_type == "cover" || importance_type == "total_cover") {
      add_score([&](auto const& tree, bst_node_t nidx, bst_feature_t split) {
        if constexpr (tree::IsScalarTree<decltype(tree)>()) {
          gain_map[split] += tree.Stat(nidx).sum_hess;
        } else {
          gain_map[split] += tree.SumHess(nidx);
        }
      });
    } else {
      LOG(FATAL) << "Unknown feature importance type, expected one of: "
                 << R"({"weight", "total_gain", "total_cover", "gain", "cover"}, got: )"
                 << importance_type;
    }
    if (importance_type == "gain" || importance_type == "cover") {
      for (size_t i = 0; i < gain_map.size(); ++i) {
        gain_map[i] /= std::max(1.0f, static_cast<float>(split_counts[i]));
      }
    }

    features->clear();
    scores->clear();
    for (size_t i = 0; i < split_counts.size(); ++i) {
      if (split_counts[i] != 0) {
        features->push_back(i);
        scores->push_back(gain_map[i]);
      }
    }
  }

  [[nodiscard]] CatContainer const* Cats() const override { return this->model_.Cats(); }

  void PredictLeaf(DMatrix* p_fmat, HostDeviceVector<bst_float>* out_preds, bst_layer_t layer_begin,
                   bst_layer_t layer_end, bool strict_shape) override {
    auto [tree_begin, tree_end] = detail::LayerToTree(model_, layer_begin, layer_end);
    CHECK_EQ(tree_begin, 0) << "Predict leaf supports only iteration end: [0, "
                               "n_iteration), use model slicing instead.";
    auto it = this->model_.trees.cbegin();
    // There's no good representation for vector leaf for now as the existing shape is:
    // `(n_samples, n_iterations, n_classes, n_trees_in_forest)`. But with vector leaf, we
    // can have mixed tree types and `n_classes` is invalid.
    if (strict_shape &&
        std::any_of(it + tree_begin, it + tree_end, [](std::unique_ptr<RegTree> const& p_tree) {
          return p_tree->IsMultiTarget();
        })) {
      LOG(FATAL)
          << "`strict_shape` with predict leaf is not supported when vector leaf trees are used.";
    }
    this->GetPredictor(false)->PredictLeaf(p_fmat, out_preds, model_, tree_end);
  }

  void PredictContribution(DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                           bst_layer_t layer_begin, bst_layer_t layer_end,
                           bool approximate) override {
    auto [tree_begin, tree_end] = detail::LayerToTree(model_, layer_begin, layer_end);
    CHECK_EQ(tree_begin, 0) << "Predict contribution supports only iteration end: [0, "
                               "n_iteration), using model slicing instead.";
    this->GetPredictor(false)->PredictContribution(p_fmat, out_contribs, model_, tree_end,
                                                   approximate);
  }

  void PredictInteractionContributions(DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                                       bst_layer_t layer_begin, bst_layer_t layer_end,
                                       bool approximate) override {
    auto [tree_begin, tree_end] = detail::LayerToTree(model_, layer_begin, layer_end);
    CHECK_EQ(tree_begin, 0) << "Predict interaction contribution supports only iteration end: [0, "
                               "n_iteration), using model slicing instead.";
    this->GetPredictor(false)->PredictInteractionContributions(p_fmat, out_contribs, model_,
                                                               tree_end, approximate);
  }

  [[nodiscard]] std::vector<std::string> DumpModel(const FeatureMap& fmap, bool with_stats,
                                                   std::string format) const override {
    return model_.DumpModel(fmap, with_stats, this->ctx_->Threads(), format);
  }

 protected:
  [[nodiscard]] std::vector<float> DropTrees(bool is_training);
  [[nodiscard]] std::size_t NormalizeTrees(std::size_t size_new_trees);

  void BoostNewTrees(GradientContainer* gpair, DMatrix* p_fmat, int bst_group,
                     std::vector<HostDeviceVector<bst_node_t>>* out_position,
                     std::vector<std::unique_ptr<RegTree>>* ret);

  std::vector<RegTree*> InitNewTrees(bst_target_t bst_group, TreesOneGroup* ret);

  [[nodiscard]] std::unique_ptr<Predictor> const& GetPredictor(
      bool is_training, HostDeviceVector<float> const* out_pred = nullptr,
      DMatrix* f_dmat = nullptr) const;

  // commit new trees all at once
  virtual void CommitModel(TreesOneIter&& new_trees);

  // --- data structure ---
  GBTreeModel model_;
  // training parameter
  GBTreeTrainParam tparam_;
  DartTrainParam dparam_{};
  // Tree training parameter
  tree::TrainParam tree_param_;
  bool specified_updater_{false};
  // the updaters that can be applied to each of tree
  std::vector<std::unique_ptr<TreeUpdater>> updaters_;
  // Predictors
  std::unique_ptr<Predictor> cpu_predictor_;
  std::unique_ptr<Predictor> gpu_predictor_{nullptr};
#if defined(XGBOOST_USE_SYCL)
  std::unique_ptr<Predictor> sycl_predictor_;
#endif  // defined(XGBOOST_USE_SYCL)
  // indexes of dropped trees
  std::vector<size_t> idx_drop_;
  common::Monitor monitor_;
};

}  // namespace xgboost::gbm

#endif  // XGBOOST_GBM_GBTREE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree_model.cc <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 */
#include "gbtree_model.h"

#include <algorithm>  // for transform, max_element
#include <cstddef>    // for size_t
#include <numeric>    // for partial_sum
#include <utility>    // for move, pair

#include "../common/threading_utils.h"  // for ParallelFor
#include "xgboost/context.h"            // for Context
#include "xgboost/json.h"               // for Json, get, Integer, Array, FromJson, ToJson, Json...
#include "xgboost/learner.h"            // for LearnerModelParam
#include "xgboost/logging.h"            // for LogCheck_EQ, CHECK_EQ, CHECK
#include "xgboost/tree_model.h"         // for RegTree

namespace xgboost::gbm {
namespace {
// For creating the tree indptr from old models.
void MakeIndptr(GBTreeModel* out_model) {
  auto const& tree_info = out_model->tree_info.ConstHostVector();
  if (tree_info.empty()) {
    return;
  }

  auto n_groups = *std::max_element(tree_info.cbegin(), tree_info.cend()) + 1;

  auto& indptr = out_model->iteration_indptr;
  auto layer_trees = out_model->param.num_parallel_tree * n_groups;
  CHECK_NE(layer_trees, 0);
  indptr.resize(out_model->param.num_trees / layer_trees + 1, 0);
  indptr[0] = 0;

  for (std::size_t i = 1; i < indptr.size(); ++i) {
    indptr[i] = n_groups * out_model->param.num_parallel_tree;
  }
  std::partial_sum(indptr.cbegin(), indptr.cend(), indptr.begin());
}

// Validate the consistency of the model.
void Validate(GBTreeModel const& model) {
  CHECK_EQ(model.trees.size(), model.param.num_trees);
  CHECK_EQ(model.tree_info.Size(), model.param.num_trees);
  // True even if the model is empty since we should always have 0 as the first element.
  CHECK_EQ(model.iteration_indptr.back(), model.param.num_trees);
  CHECK_LE(model.weight_drop.size(), model.trees.size());
}
}  // namespace

void GBTreeModel::SaveModel(Json* p_out) const {
  auto& out = *p_out;
  CHECK_EQ(param.num_trees, static_cast<int>(trees.size()));
  CHECK_LE(weight_drop.size(), trees.size());
  out["gbtree_model_param"] = ToJson(param);
  std::vector<Json> trees_json(trees.size());

  common::ParallelFor(trees.size(), ctx_->Threads(), [&](auto t) {
    auto const& tree = trees[t];
    Json jtree{Object{}};
    tree->SaveModel(&jtree);
    jtree["id"] = Integer{static_cast<Integer::Int>(t)};
    trees_json[t] = std::move(jtree);
  });

  auto const& h_tree_info = tree_info.ConstHostVector();
  std::vector<Json> tree_info_json(tree_info.Size());
  for (size_t i = 0; i < h_tree_info.size(); ++i) {
    tree_info_json[i] = Integer(h_tree_info[i]);
  }

  out["trees"] = Array(std::move(trees_json));
  out["tree_info"] = Array(std::move(tree_info_json));

  std::vector<Json> jiteration_indptr(iteration_indptr.size());
  std::transform(iteration_indptr.cbegin(), iteration_indptr.cend(), jiteration_indptr.begin(),
                 [](bst_tree_t i) { return Integer{i}; });
  out["iteration_indptr"] = Array{std::move(jiteration_indptr)};

  if (!weight_drop.empty()) {
    std::vector<Json> j_weight_drop(weight_drop.size());
    std::transform(weight_drop.cbegin(), weight_drop.cend(), j_weight_drop.begin(),
                   [](bst_float weight) { return Number{weight}; });
    out["weight_drop"] = Array{std::move(j_weight_drop)};
  }

  this->Cats()->Save(&out["cats"]);
}

void GBTreeModel::LoadModel(Json const& in) {
  FromJson(in["gbtree_model_param"], &param);

  trees.clear();
  trees_to_update.clear();

  auto const& jmodel = get<Object const>(in);

  auto const& trees_json = get<Array const>(jmodel.at("trees"));
  CHECK_EQ(trees_json.size(), param.num_trees);
  trees.resize(param.num_trees);

  auto const& tree_info_json = get<Array const>(jmodel.at("tree_info"));
  CHECK_EQ(tree_info_json.size(), param.num_trees);
  auto& h_tree_info = this->tree_info.HostVector();
  h_tree_info.resize(param.num_trees);

  common::ParallelFor(param.num_trees, ctx_->Threads(), [&](auto t) {
    auto tree_id = get<Integer const>(trees_json[t]["id"]);
    CHECK_EQ(tree_id, t);
    trees.at(tree_id).reset(new RegTree{});
    trees[tree_id]->LoadModel(trees_json[t]);
  });

  for (bst_tree_t i = 0; i < param.num_trees; ++i) {
    h_tree_info[i] = get<Integer const>(tree_info_json[i]);
  }

  auto indptr_it = jmodel.find("iteration_indptr");
  iteration_indptr.clear();
  if (indptr_it != jmodel.cend()) {
    auto const& vec = get<Array const>(indptr_it->second);
    iteration_indptr.resize(vec.size());
    std::transform(vec.cbegin(), vec.cend(), iteration_indptr.begin(),
                   [](Json const& v) { return get<Integer const>(v); });
  } else {
    MakeIndptr(this);
  }

  weight_drop.clear();
  auto weight_it = jmodel.find("weight_drop");
  if (weight_it != jmodel.cend()) {
    auto const& j_weight_drop = get<Array const>(weight_it->second);
    weight_drop.resize(j_weight_drop.size());
    std::transform(j_weight_drop.cbegin(), j_weight_drop.cend(), weight_drop.begin(),
                   [](Json const& weight) { return get<Number const>(weight); });
  }

  auto p_cats = std::make_shared<CatContainer>();
  auto cat_it = jmodel.find("cats");
  if (cat_it != jmodel.cend()) {
    p_cats->Load(cat_it->second);
  }
  this->cats_ = std::move(p_cats);
  Validate(*this);
}

bst_tree_t GBTreeModel::CommitModel(TreesOneIter&& new_trees) {
  CHECK(!iteration_indptr.empty());
  CHECK_EQ(iteration_indptr.back(), param.num_trees);
  bst_tree_t n_new_trees{0};

  if (learner_model_param->IsVectorLeaf()) {
    n_new_trees += new_trees.front().size();
    this->CommitModelGroup(std::move(new_trees.front()), 0);
  } else {
    for (bst_target_t gidx{0}; gidx < learner_model_param->OutputLength(); ++gidx) {
      n_new_trees += new_trees[gidx].size();
      this->CommitModelGroup(std::move(new_trees[gidx]), gidx);
    }
  }

  iteration_indptr.push_back(n_new_trees + iteration_indptr.back());
  Validate(*this);
  return n_new_trees;
}

void GBTreeModel::CommitModelGroup(TreesOneGroup&& new_trees, bst_target_t group_idx) {
  auto& h_tree_info = this->tree_info.HostVector();
  for (auto& new_tree : new_trees) {
    trees.push_back(std::move(new_tree));
    h_tree_info.push_back(group_idx);
  }
  param.num_trees += static_cast<int>(new_trees.size());
}

common::Span<bst_target_t const> GBTreeModel::TreeGroups(DeviceOrd device) const {
  return device.IsCPU() ? this->tree_info.ConstHostSpan()
                        : (this->tree_info.SetDevice(device), this->tree_info.ConstDeviceSpan());
}
}  // namespace xgboost::gbm


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree_model.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 *
 * @file gbtree_model.h
 */
#ifndef XGBOOST_GBM_GBTREE_MODEL_H_
#define XGBOOST_GBM_GBTREE_MODEL_H_

#include <dmlc/parameter.h>

#include <memory>
#include <mutex>
#include <string>
#include <vector>

#include "../common/threading_utils.h"
#include "../data/cat_container.h"  // for CatContainer
#include "xgboost/context.h"
#include "xgboost/learner.h"
#include "xgboost/model.h"
#include "xgboost/tree_model.h"

namespace xgboost {

class Json;

namespace gbm {
/**
 * @brief Container for all trees built (not update) for one group.
 */
using TreesOneGroup = std::vector<std::unique_ptr<RegTree>>;
/**
 * @brief Container for all trees built (not update) for one iteration.
 */
using TreesOneIter = std::vector<TreesOneGroup>;

/** @brief GBTree model parameters. */
struct GBTreeModelParam : public dmlc::Parameter<GBTreeModelParam> {
 public:
  /**
   * @brief The number of trees.
   */
  std::int32_t num_trees{0};
  /**
   * @brief Number of trees for a single forest.
   */
  std::int32_t num_parallel_tree{1};

  GBTreeModelParam() = default;

  // declare parameters, only declare those that need to be set.
  DMLC_DECLARE_PARAMETER(GBTreeModelParam) {
    DMLC_DECLARE_FIELD(num_trees).set_lower_bound(0).set_default(0).describe(
        "Number of trees for the entire booster model.");
    DMLC_DECLARE_FIELD(num_parallel_tree)
        .set_default(1)
        .set_lower_bound(1)
        .describe(
            "Number of parallel trees constructed during each iteration."
            " This option is used to support boosted random forest.");
  }
};

struct GBTreeModel : public Model {
 public:
  explicit GBTreeModel(LearnerModelParam const* learner_model, Context const* ctx)
      : learner_model_param{learner_model}, ctx_{ctx} {}
  void Configure(Args const& cfg) {
    // initialize model parameters if not yet been initialized.
    if (trees.size() == 0) {
      param.UpdateAllowUnknown(cfg);
    }
  }
  /** @brief Move existing trees into the update queue. */
  void InitTreesToUpdate();

  void SaveModel(Json* p_out) const override;
  void LoadModel(Json const& p_out) override;

  [[nodiscard]] std::vector<std::string> DumpModel(const FeatureMap& fmap, bool with_stats,
                                                   int32_t n_threads, std::string format) const {
    std::vector<std::string> dump(trees.size());
    common::ParallelFor(trees.size(), n_threads,
                        [&](size_t i) { dump[i] = trees[i]->DumpModel(fmap, with_stats, format); });
    return dump;
  }
  /**
   * @brief Add trees to the model.
   *
   * @return The number of new trees.
   */
  bst_tree_t CommitModel(TreesOneIter&& new_trees);

  void CommitModelGroup(TreesOneGroup&& new_trees, bst_target_t group_idx);

  [[nodiscard]] std::int32_t BoostedRounds() const {
    if (trees.empty()) {
      CHECK_EQ(iteration_indptr.size(), 1);
    }
    return static_cast<std::int32_t>(iteration_indptr.size() - 1);
  }

  /** @brief Global model properties. */
  LearnerModelParam const* learner_model_param;
  /** @brief GBTree model parameters. */
  GBTreeModelParam param;
  /*! \brief vector of trees stored in the model */
  std::vector<std::unique_ptr<RegTree>> trees;
  /*! \brief for the update process, a place to keep the initial trees */
  std::vector<std::unique_ptr<RegTree>> trees_to_update;
  /**
   * @brief Group index for trees.
   */
  HostDeviceVector<bst_target_t> tree_info;
  /**
   * @brief Number of trees accumulated for each iteration.
   */
  std::vector<bst_tree_t> iteration_indptr{0};
  /*! \brief Per-tree weights. An empty vector represents unit weights. */
  std::vector<bst_float> weight_drop;

  [[nodiscard]] std::vector<bst_float> const* TreeWeights() const {
    return weight_drop.empty() ? nullptr : &weight_drop;
  }

  [[nodiscard]] CatContainer const* Cats() const { return this->cats_.get(); }
  [[nodiscard]] CatContainer* Cats() { return this->cats_.get(); }
  [[nodiscard]] std::shared_ptr<CatContainer> CatsShared() const { return this->cats_; }
  void Cats(std::shared_ptr<CatContainer> cats) { this->cats_ = cats; }

  auto const* Ctx() const { return this->ctx_; }
  /**
   * @brief Getter for the tree group index.
   */
  common::Span<bst_target_t const> TreeGroups(DeviceOrd device) const;
  [[nodiscard]] std::mutex& Mutex() const { return tree_view_mu_; }

 private:
  /**
   * @brief Categories in the training data.
   */
  std::shared_ptr<CatContainer> cats_{std::make_shared<CatContainer>()};
  mutable std::mutex tree_view_mu_;
  Context const* ctx_;
};
}  // namespace gbm
}  // namespace xgboost

#endif  // XGBOOST_GBM_GBTREE_MODEL_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/global_config.cc <==
/**
 * Copyright 2020-2025, XGBoost Contributors
 * \file global_config.cc
 * \brief Global configuration for XGBoost
 * \author Hyunsu Cho
 */

#include "xgboost/global_config.h"

#include <dmlc/thread_local.h>

#include "common/cuda_rt_utils.h"  // for SetDevice

namespace xgboost {
DMLC_REGISTER_PARAMETER(GlobalConfiguration);

InitNewThread::InitNewThread()
    : config{*GlobalConfigThreadLocalStore::Get()}, device{curt::CurrentDevice(false)} {}

void InitNewThread::operator()() const {
  *GlobalConfigThreadLocalStore::Get() = config;
  if (config.nthread > 0) {
    omp_set_num_threads(config.nthread);
  }
  if (device >= 0) {
    curt::SetDevice(this->device);
  }
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/learner.cc <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file learner.cc
 * \brief Implementation of learning algorithm.
 * \author Tianqi Chen
 */
#include "xgboost/learner.h"

#include <dmlc/io.h>            // for Stream
#include <dmlc/parameter.h>     // for FieldEntry, DMLC_DECLARE_FIELD, Parameter, DMLC...
#include <dmlc/thread_local.h>  // for ThreadLocalStore

#include <algorithm>      // for equal, max, transform, sort, find_if, all_of
#include <atomic>         // for atomic
#include <cctype>         // for isalpha, isspace
#include <cmath>          // for isnan, isinf
#include <cstdint>        // for int32_t, uint32_t, int64_t, uint64_t
#include <cstdlib>        // for atoi
#include <cstring>        // for memcpy, size_t, memset
#include <iomanip>        // for operator<<, setiosflags
#include <iterator>       // for back_insert_iterator, distance, back_inserter
#include <limits>         // for numeric_limits
#include <memory>         // for allocator, unique_ptr, shared_ptr, operator==
#include <mutex>          // for mutex, lock_guard
#include <sstream>        // for operator<<, basic_ostream, basic_ostream::opera...
#include <stack>          // for stack
#include <string>         // for basic_string, char_traits, operator<, string
#include <system_error>   // for errc
#include <unordered_map>  // for operator!=, unordered_map
#include <utility>        // for pair, as_const, move, swap
#include <vector>         // for vector

#include "collective/allreduce.h"         // for Allreduce, SafeColl
#include "collective/broadcast.h"         // for Broadcast
#include "collective/communicator-inl.h"  // for GetRank, IsDistributed
#include "common/api_entry.h"             // for XGBAPIThreadLocalEntry
#include "common/charconv.h"              // for to_chars, to_chars_result, NumericLimits, from_...
#include "common/error_msg.h"             // for MaxFeatureSize, WarnOldSerialization, ...
#include "common/io.h"                    // for PeekableInStream, ReadAll, FixedSizeStream, Mem...
#include "common/observer.h"              // for TrainingObserver
#include "common/param_array.h"           // for ParamArray
#include "common/timer.h"                 // for Monitor
#include "common/type.h"                  // for GetValueT
#include "common/version.h"               // for Version
#include "xgboost/base.h"                 // for Args, GradientPair, bst_feature_t
#include "xgboost/context.h"              // for Context
#include "xgboost/data.h"                 // for DMatrix, MetaInfo
#include "xgboost/gbm.h"                  // for GradientBooster
#include "xgboost/global_config.h"        // for GlobalConfiguration, GlobalConfigThreadLocalStore
#include "xgboost/host_device_vector.h"   // for HostDeviceVector
#include "xgboost/json.h"                 // for Json, get, Object, String, IsA, Array, ToJson
#include "xgboost/linalg.h"               // for Vector, VectorView
#include "xgboost/logging.h"              // for CHECK, LOG, CHECK_EQ
#include "xgboost/metric.h"               // for Metric
#include "xgboost/objective.h"            // for ObjFunction
#include "xgboost/parameter.h"            // for DECLARE_FIELD_ENUM_CLASS, XGBoostParameter
#include "xgboost/predictor.h"            // for PredictionContainer, PredictionCacheEntry
#include "xgboost/string_view.h"          // for operator<<, StringView
#include "xgboost/task.h"                 // for ObjInfo

namespace {
const char* kMaxDeltaStepDefaultValue = "0.7";
}  // anonymous namespace

DECLARE_FIELD_ENUM_CLASS(xgboost::MultiStrategy);

namespace xgboost {
Learner::~Learner() = default;
namespace {
StringView ModelNotFitted() { return "Model is not yet initialized (not fitted)."; }

template <typename T>
T& UsePtr(T& ptr) {  // NOLINT
  CHECK(ptr);
  return ptr;
}
}  // anonymous namespace

/*! \brief training parameter for regression
 *
 * Should be deprecated, but still used for being compatible with binary IO.
 * Once it's gone, `LearnerModelParam` should handle transforming `base_score`
 * with objective by itself.
 */
struct LearnerModelParamLegacy : public dmlc::Parameter<LearnerModelParamLegacy> {
  /** @brief Global bias/intercept. */
  common::ParamArray<float> base_score{"base_score"};
  /** @brief number of features  */
  bst_feature_t num_feature{0};
  /** @brief number of classes, if it is multi-class classification, 0 otherwise.  */
  std::int32_t num_class{0};
  /**! @brief the version of XGBoost. */
  std::int32_t major_version{std::get<0>(Version::Self())};
  std::int32_t minor_version{std::get<1>(Version::Self())};
  /**
   * @brief Number of target variables.
   */
  bst_target_t num_target{1};
  /**
   * @brief Whether we should calculate the base score from training data.
   *
   *   This is a private parameter as we can't expose it as boolean due to binary model
   *   format. Exposing it as integer creates inconsistency with other parameters.
   *
   *   Automatically disabled when base_score is specifed by user. int32 is used instead
   *   of bool for the ease of serialization.
   */
  std::int32_t boost_from_average{true};

  LearnerModelParamLegacy() = default;

  [[nodiscard]] Json ToJson() const {
    Json obj{Object{}};
    std::stringstream ss;
    ss << base_score;
    obj["base_score"] = ss.str();

    char integers[NumericLimits<int64_t>::kToCharsSize];
    auto ret = to_chars(integers, integers + NumericLimits<int64_t>::kToCharsSize,
                        static_cast<int64_t>(num_feature));
    CHECK(ret.ec == std::errc());
    obj["num_feature"] =
        std::string{integers, static_cast<size_t>(std::distance(integers, ret.ptr))};
    ret = to_chars(integers, integers + NumericLimits<int64_t>::kToCharsSize,
                   static_cast<int64_t>(num_class));
    CHECK(ret.ec == std::errc());
    obj["num_class"] = std::string{integers, static_cast<size_t>(std::distance(integers, ret.ptr))};

    ret = to_chars(integers, integers + NumericLimits<int64_t>::kToCharsSize,
                   static_cast<int64_t>(num_target));
    obj["num_target"] =
        std::string{integers, static_cast<size_t>(std::distance(integers, ret.ptr))};

    ret = to_chars(integers, integers + NumericLimits<std::int64_t>::kToCharsSize,
                   static_cast<std::int64_t>(boost_from_average));
    obj["boost_from_average"] =
        std::string{integers, static_cast<std::size_t>(std::distance(integers, ret.ptr))};

    return obj;
  }
  void FromJson(Json const& obj) {
    auto const& j_param = get<Object const>(obj);
    std::map<std::string, std::string> m;
    m["num_feature"] = get<String const>(j_param.at("num_feature"));
    m["num_class"] = get<String const>(j_param.at("num_class"));
    auto n_targets_it = j_param.find("num_target");
    if (n_targets_it != j_param.cend()) {
      m["num_target"] = get<String const>(n_targets_it->second);
    }
    auto bse_it = j_param.find("boost_from_average");
    if (bse_it != j_param.cend()) {
      m["boost_from_average"] = get<String const>(bse_it->second);
    }
    std::string str = get<String const>(j_param.at("base_score"));
    m["base_score"] = str;
    this->Init(m);
    this->HandleOldFormat();
  }
  // Handle old model formats, before 3.1, the intercept was always a scalar.
  void HandleOldFormat() {
    if (this->base_score.size() == 1 && this->OutputLength() > 1) {
      this->base_score.Resize(this->OutputLength(), this->base_score[0]);
    }
  }

  template <typename Container>
  Args UpdateAllowUnknown(Container const& kwargs) {
    // Detect whether user has made their own base score.
    auto has_key = [&kwargs](char const* key) {
      return std::find_if(kwargs.cbegin(), kwargs.cend(),
                          [key](auto const& kv) { return kv.first == key; }) != kwargs.cend();
    };
    if (has_key("base_score")) {
      this->boost_from_average = false;
    }
    return dmlc::Parameter<LearnerModelParamLegacy>::UpdateAllowUnknown(kwargs);
  }
  // The number of outputs of the model.
  [[nodiscard]] bst_target_t OutputLength() const noexcept {
    return std::max({this->num_target, static_cast<bst_target_t>(this->num_class),
                     static_cast<bst_target_t>(1)});
  }

  // Sanity checks
  void Validate(Context const* ctx) const {
    this->ValidateLength();
    CHECK(std::none_of(base_score.cbegin(), base_score.cend(),
                       [](float v) { return std::isnan(v) || std::isinf(v); }));

    if (!collective::IsDistributed()) {
      return;
    }

    std::vector<char> data;
    Json::Dump(this->ToJson(), &data, std::ios::binary);
    std::vector<char> sync{data};

    auto rc = collective::Broadcast(ctx, linalg::MakeVec(sync.data(), sync.size()), 0);
    collective::SafeColl(rc);

    CHECK(std::equal(data.cbegin(), data.cend(), sync.cbegin()))
        << "Different model parameter across workers:\n\t"
        << Json::Load(StringView{data.data(), data.size()}, std::ios::binary) << "\nvs.\n\t"
        << Json::Load(StringView{sync.data(), sync.size()}, std::ios::binary);
  }

  void ValidateLength() const {
    CHECK_GE(this->base_score.size(), 1);
    std::size_t n_classes = static_cast<std::size_t>(num_class),
                n_targets = static_cast<std::size_t>(num_target);
    if (!(base_score.size() == n_classes || base_score.size() == n_targets)) {
      error::InvalidIntercept(n_classes, n_targets, base_score.size());
    }
  }

  // declare parameters
  DMLC_DECLARE_PARAMETER(LearnerModelParamLegacy) {
    DMLC_DECLARE_FIELD(base_score)
        .describe("Global bias of the model.")
        .set_default(common::ParamArray<float>{"base_score"});
    DMLC_DECLARE_FIELD(num_feature)
        .set_default(0)
        .describe(
            "Number of features in training data, this parameter will be automatically detected by "
            "learner.");
    DMLC_DECLARE_FIELD(num_class).set_default(0).set_lower_bound(0).describe(
        "Number of class option for multi-class classifier. "
        " By default equals 0 and corresponds to binary classifier.");
    DMLC_DECLARE_FIELD(num_target)
        .set_default(1)
        .set_lower_bound(1)
        .describe("Number of output targets. Can be set automatically if not specified.");
    DMLC_DECLARE_FIELD(boost_from_average)
        .set_default(true)
        .describe("Whether we should calculate the base score from training data.");
  }
};
}  // namespace xgboost

namespace xgboost {
LearnerModelParam::LearnerModelParam(LearnerModelParamLegacy const& user_param, ObjInfo t,
                                     MultiStrategy multi_strategy)
    : num_feature{user_param.num_feature},
      num_output_group{user_param.OutputLength()},
      task{t},
      multi_strategy{multi_strategy} {
  if (user_param.num_class > 1 && user_param.num_target > 1) {
    LOG(FATAL) << "multi-target-multi-class is not yet supported. Output classes:"
               << user_param.num_class << ", output targets:" << user_param.num_target;
  }
}

LearnerModelParam::LearnerModelParam(Context const* ctx, LearnerModelParamLegacy const& user_param,
                                     linalg::Vector<float> base_score, ObjInfo t,
                                     MultiStrategy multi_strategy)
    : LearnerModelParam{user_param, t, multi_strategy} {
  std::swap(base_score_, base_score);
  // Make sure read access everywhere for thread-safe prediction.
  std::as_const(base_score_).HostView();
  if (!ctx->IsCPU()) {
    std::as_const(base_score_).View(ctx->Device());
  }
  CHECK(std::as_const(base_score_).Data()->HostCanRead());
}

linalg::VectorView<float const> LearnerModelParam::BaseScore(DeviceOrd device) const {
  // multi-class is not yet supported.
  CHECK_GE(base_score_.Size(), 1) << ModelNotFitted();
  if (device.IsCPU()) {
    // Make sure that we won't run into race condition.
    CHECK(base_score_.Data()->HostCanRead());
    return base_score_.HostView();
  }
  // Make sure that we won't run into race condition.
  CHECK(base_score_.Data()->DeviceCanRead());
  auto v = base_score_.View(device);
  CHECK(base_score_.Data()->HostCanRead());  // make sure read access is not removed.
  return v;
}

linalg::VectorView<float const> LearnerModelParam::BaseScore(Context const* ctx) const {
  return this->BaseScore(ctx->Device());
}

void LearnerModelParam::Copy(LearnerModelParam const& that) {
  base_score_.Reshape(that.base_score_.Shape());
  base_score_.Data()->SetDevice(that.base_score_.Device());
  base_score_.Data()->Copy(*that.base_score_.Data());
  std::as_const(base_score_).HostView();
  if (!that.base_score_.Device().IsCPU()) {
    std::as_const(base_score_).View(that.base_score_.Device());
  }
  CHECK_EQ(base_score_.Data()->DeviceCanRead(), that.base_score_.Data()->DeviceCanRead());
  CHECK(base_score_.Data()->HostCanRead());

  num_feature = that.num_feature;
  num_output_group = that.num_output_group;
  task = that.task;
  multi_strategy = that.multi_strategy;
}

struct LearnerTrainParam : public XGBoostParameter<LearnerTrainParam> {
  // flag to disable default metric
  bool disable_default_eval_metric{false};
  // FIXME(trivialfis): The following parameters belong to model itself, but can be
  // specified by users.  Move them to model parameter once we can get rid of binary IO.
  std::string booster;
  std::string objective;
  // This is a training parameter and is not saved (nor loaded) in the model.
  MultiStrategy multi_strategy{MultiStrategy::kOneOutputPerTree};

  // declare parameters
  DMLC_DECLARE_PARAMETER(LearnerTrainParam) {
    DMLC_DECLARE_FIELD(disable_default_eval_metric)
        .set_default(false)
        .describe("Flag to disable default metric. Set to >0 to disable");
    DMLC_DECLARE_FIELD(booster).set_default("gbtree").describe(
        "Gradient booster used for training.");
    DMLC_DECLARE_FIELD(objective)
        .set_default("reg:squarederror")
        .describe("Objective function used for obtaining gradient.");
    DMLC_DECLARE_FIELD(multi_strategy)
        .add_enum("one_output_per_tree", MultiStrategy::kOneOutputPerTree)
        .add_enum("multi_output_tree", MultiStrategy::kMultiOutputTree)
        .set_default(MultiStrategy::kOneOutputPerTree)
        .describe(
            "Strategy used for training multi-target models. `multi_output_tree` means building "
            "one single tree for all targets.");
  }
};

DMLC_REGISTER_PARAMETER(LearnerModelParamLegacy);
DMLC_REGISTER_PARAMETER(LearnerTrainParam);

using LearnerAPIThreadLocalStore =
    dmlc::ThreadLocalStore<std::map<Learner const*, XGBAPIThreadLocalEntry>>;

namespace {
std::string CanonicalizeBoosterName(std::string booster) {
  if (booster == "dart") {
    static std::once_flag flag;
    std::call_once(flag, [] {
      LOG(WARNING) << "`booster=dart` is deprecated. Use the tree booster directly with "
                      "dropout parameters like `rate_drop`, `skip_drop`, or `one_drop`.";
    });
    return "gbtree";
  }
  return booster;
}

/**
 * @brief Handler for the `n_targets` property and the intercept.
 */
class Intercept : public Learner {
  using CacheT = common::GetValueT<decltype(std::declval<PredictionContainer>().Container())>;

 protected:
  /**
   * @brief User-provided model parameter.
   *
   * This parameter is the most difficult one in XGBoost. It stores basic properties of
   * the booster model and is saved as part of the booster. We need to configure it
   * automatically from input training data while taking user-provided parameters into
   * account.
   *
   * It's difficult because XGBoost has an interface that exposes many states. For
   * instance, we need to have a valid model after configuration, without seeing the
   * training data. This exposes a partially initialized model that's semi-valid.
   */
  LearnerModelParamLegacy mparam_;
  /**
   * @brief Internal model parameter.
   */
  LearnerModelParam learner_model_param_;

 private:
  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) {
    base_score->SetDevice(this->Ctx()->Device());
    base_score->Reshape(this->mparam_.OutputLength());
    UsePtr(obj_)->InitEstimation(info, base_score);
  }

  [[nodiscard]] bool NeedFit() const {
    return this->mparam_.boost_from_average && !UsePtr(gbm_)->ModelFitted();
  }

  // Create the internal model parameter from user inputs, this requires the user input to
  // be initialized first.
  //
  // Don't apply the link function if the base_score is a dummy value.
  //
  // This function should be called for every `Configure` call ot make sure the base_score
  // is stored in the right place.
  void InitModelParam(LearnerTrainParam const& tparam, bool apply_link) {
    auto const& in = this->mparam_.base_score;
    auto task = UsePtr(this->obj_)->Task();
    linalg::Vector<float> base_score{in.cbegin(), in.cend(), {in.size()}, this->ctx_.Device()};
    if (apply_link) {
      UsePtr(this->obj_)->ProbToMargin(&base_score);
    }

    learner_model_param_ =
        LearnerModelParam{Ctx(), mparam_, std::move(base_score), task, tparam.multi_strategy};
  }

  /**
   * Get the number of targets from the cache using the objective function.
   */
  void GetNumTargets(CacheT const& cache) {
    CHECK(this->obj_);
    bst_target_t n_targets = 1;
    for (auto const& d : cache) {
      if (n_targets == 1) {
        n_targets = this->obj_->Targets(d.first.ptr->Info());
      } else {
        auto t = this->obj_->Targets(d.first.ptr->Info());
        CHECK(n_targets == t || 1 == t) << "Inconsistent labels.";
      }
    }

    if (mparam_.num_target > 1) {
      CHECK(n_targets == 1 || n_targets == mparam_.num_target)
          << "Inconsistent configuration of the `num_target`.  Configuration result from input "
          << "data:" << n_targets << ", configuration from parameters:" << mparam_.num_target;
    } else {
      mparam_.num_target = n_targets;
    }
  }

 protected:
  void CheckModelInitialized() const {
    CHECK(learner_model_param_.Initialized()) << ModelNotFitted();
    CHECK_NE(learner_model_param_.BaseScore(this->Ctx()).Size(), 0) << ModelNotFitted();
  }

  void InitModelUserParam(LearnerTrainParam const& tparam, CacheT const& cache) {
    this->GetNumTargets(cache);

    if (this->NeedFit()) {
      // Initialize with a sensible default value to get prediction/model io going.
      this->mparam_.base_score.Resize(this->mparam_.OutputLength(),
                                      ObjFunction::DefaultBaseScore());
      this->InitModelParam(tparam, false);
      // This should not be altered, we will estimate it later.
      CHECK(this->NeedFit());
    } else if (this->gbm_->ModelFitted()) {
      this->mparam_.ValidateLength();
      // Init with a valid (configured) mparam
      this->InitModelParam(tparam, true);
    } else {
      // user-provided
      this->mparam_.HandleOldFormat();
      this->InitModelParam(tparam, true);
    }
  }

  /**
   * @brief Calculate the `base_score` based on input data.
   *
   * @param p_fmat The training DMatrix used to estimate the base score.
   */
  void FitIntercept(LearnerTrainParam const& tparam, DMatrix const* p_fmat) {
    // Estimate the intercept if this is the first iteration.
    if (this->NeedFit()) {
      // The DMatrix can be null if a method other than training is called.
      if (p_fmat) {
        auto const& info = p_fmat->Info();
        info.Validate(Ctx()->Device());
        // We estimate it from the input data.
        linalg::Vector<float> base_score;
        this->InitEstimation(info, &base_score);

        mparam_.base_score = base_score.Data()->ConstHostVector();
      }
      this->InitModelParam(tparam, true);
      // Check whether the base score is valid.
      mparam_.Validate(&ctx_);
    }

    this->CheckModelInitialized();
  }
};
}  // namespace

class LearnerConfiguration : public Intercept {
 private:
  std::mutex config_lock_;

 protected:
  static std::string const kEvalMetric;  // NOLINT

 protected:
  std::atomic<bool> need_configuration_;
  std::map<std::string, std::string> cfg_;
  // Stores information like best-iteration for early stopping.
  std::map<std::string, std::string> attributes_;
  // Name of each feature, usually set from DMatrix.
  std::vector<std::string> feature_names_;
  // Type of each feature, usually set from DMatrix.
  std::vector<std::string> feature_types_;

  common::Monitor monitor_;
  LearnerTrainParam tparam_;
  // Initial prediction.
  PredictionContainer prediction_container_;

  std::vector<std::string> metric_names_;

 public:
  explicit LearnerConfiguration(std::vector<std::shared_ptr<DMatrix>> cache)
      : need_configuration_{true} {
    monitor_.Init("Learner");
    for (std::shared_ptr<DMatrix> const& d : cache) {
      if (d) {
        prediction_container_.Cache(d, DeviceOrd::CPU());
      }
    }
  }

  // Configuration before data is known.
  void Configure() override {
    // Varient of double checked lock
    if (!this->need_configuration_) {
      return;
    }
    std::lock_guard<std::mutex> guard(config_lock_);
    if (!this->need_configuration_) {
      return;
    }

    monitor_.Start("Configure");
    auto old_tparam = tparam_;
    Args args = {cfg_.cbegin(), cfg_.cend()};

    tparam_.UpdateAllowUnknown(args);
    mparam_.UpdateAllowUnknown(args);

    auto initialized = ctx_.GetInitialised();
    auto old_seed = ctx_.seed;
    ctx_.UpdateAllowUnknown(args);

    ConsoleLogger::Configure(args);

    // set seed only before the model is initialized
    if (!initialized || ctx_.seed != old_seed) {
      ctx_.Rng().seed(ctx_.seed);
    }

    // must precede configure gbm since num_features is required for gbm
    this->ConfigureNumFeatures();
    args = {cfg_.cbegin(), cfg_.cend()};  // renew
    this->ConfigureObjective(old_tparam, &args);

    learner_model_param_.task = obj_->Task();  // required by gbm configuration.
    this->ConfigureGBM(old_tparam, args);

    this->InitModelUserParam(this->tparam_, this->prediction_container_.Container());

    this->ConfigureMetrics(args);

    this->need_configuration_ = false;
    if (ctx_.validate_parameters) {
      this->ValidateParameters();
    }

    cfg_.clear();
    monitor_.Stop("Configure");
  }

  void LoadConfig(Json const& in) override {
    // If configuration is loaded, ensure that the model came from the same version
    CHECK(IsA<Object>(in));
    auto origin_version = Version::Load(in);
    if (std::get<0>(Version::kInvalid) == std::get<0>(origin_version)) {
      LOG(WARNING) << "Invalid version string in config";
    }

    if (!Version::Same(origin_version)) {
      error::WarnOldSerialization();
      return;  // skip configuration if version is not matched
    }

    auto const& learner_parameters = get<Object>(in["learner"]);
    FromJson(learner_parameters.at("learner_train_param"), &tparam_);

    auto const& gradient_booster = learner_parameters.at("gradient_booster");

    auto const& objective_fn = learner_parameters.at("objective");
    if (!obj_) {
      CHECK_EQ(get<String const>(objective_fn["name"]), tparam_.objective);
      obj_.reset(ObjFunction::Create(tparam_.objective, &ctx_));
    }
    obj_->LoadConfig(objective_fn);
    learner_model_param_.task = obj_->Task();

    tparam_.booster = CanonicalizeBoosterName(get<String>(gradient_booster["name"]));
    if (!gbm_) {
      gbm_.reset(GradientBooster::Create(tparam_.booster, &ctx_, &learner_model_param_));
    }
    gbm_->LoadConfig(gradient_booster);

    auto const& j_metrics = learner_parameters.at("metrics");
    auto n_metrics = get<Array const>(j_metrics).size();
    metric_names_.resize(n_metrics);
    metrics_.resize(n_metrics);
    for (size_t i = 0; i < n_metrics; ++i) {
      auto old_serialization = IsA<String>(j_metrics[i]);
      if (old_serialization) {
        error::WarnOldSerialization();
        metric_names_[i] = get<String>(j_metrics[i]);
      } else {
        metric_names_[i] = get<String>(j_metrics[i]["name"]);
      }
      metrics_[i] = std::unique_ptr<Metric>(Metric::Create(metric_names_[i], &ctx_));
      if (!old_serialization) {
        metrics_[i]->LoadConfig(j_metrics[i]);
      }
    }

    ctx_.FromJson(learner_parameters.at("generic_param"));

    this->need_configuration_ = true;
  }

  void SaveConfig(Json* p_out) const override {
    CHECK(!this->need_configuration_) << "Call Configure before saving model.";
    Version::Save(p_out);
    Json& out{*p_out};
    // parameters
    out["learner"] = Object();
    auto& learner_parameters = out["learner"];

    learner_parameters["learner_train_param"] = ToJson(tparam_);
    learner_parameters["learner_model_param"] = mparam_.ToJson();
    learner_parameters["gradient_booster"] = Object();
    auto& gradient_booster = learner_parameters["gradient_booster"];
    gbm_->SaveConfig(&gradient_booster);

    learner_parameters["objective"] = Object();
    auto& objective_fn = learner_parameters["objective"];
    obj_->SaveConfig(&objective_fn);

    std::vector<Json> metrics(metrics_.size());
    for (size_t i = 0; i < metrics_.size(); ++i) {
      metrics[i] = Object{};
      metrics_[i]->SaveConfig(&metrics[i]);
    }
    learner_parameters["metrics"] = Array(std::move(metrics));

    learner_parameters["generic_param"] = ctx_.ToJson();
  }

  void SetParam(const std::string& key, const std::string& value) override {
    this->need_configuration_ = true;
    if (key == kEvalMetric) {
      if (std::find(metric_names_.cbegin(), metric_names_.cend(), value) == metric_names_.cend()) {
        metric_names_.emplace_back(value);
      }
    } else {
      cfg_[key] = value;
    }
  }
  // Short hand for setting multiple parameters
  void SetParams(std::vector<std::pair<std::string, std::string>> const& args) override {
    for (auto const& kv : args) {
      this->SetParam(kv.first, kv.second);
    }
  }

  uint32_t GetNumFeature() const override { return learner_model_param_.num_feature; }

  void SetAttr(const std::string& key, const std::string& value) override {
    attributes_[key] = value;
  }

  bool GetAttr(const std::string& key, std::string* out) const override {
    auto it = attributes_.find(key);
    if (it == attributes_.end()) return false;
    *out = it->second;
    return true;
  }

  bool DelAttr(const std::string& key) override {
    auto it = attributes_.find(key);
    if (it == attributes_.end()) {
      return false;
    }
    attributes_.erase(it);
    return true;
  }

  void SetFeatureNames(std::vector<std::string> const& fn) override { feature_names_ = fn; }

  void GetFeatureNames(std::vector<std::string>* fn) const override { *fn = feature_names_; }

  void SetFeatureTypes(std::vector<std::string> const& ft) override { this->feature_types_ = ft; }

  void GetFeatureTypes(std::vector<std::string>* p_ft) const override {
    auto& ft = *p_ft;
    ft = this->feature_types_;
  }
  [[nodiscard]] CatContainer const* Cats() const override {
    this->CheckModelInitialized();
    return this->gbm_->Cats();
  }

  std::vector<std::string> GetAttrNames() const override {
    std::vector<std::string> out;
    for (auto const& kv : attributes_) {
      out.emplace_back(kv.first);
    }
    return out;
  }

  const std::map<std::string, std::string>& GetConfigurationArguments() const override {
    return cfg_;
  }

  Context const* Ctx() const override { return &ctx_; }

 private:
  void ValidateParameters() {
    Json config{Object()};
    this->SaveConfig(&config);
    std::stack<Json> stack;
    stack.push(config);
    std::string const postfix{"_param"};

    auto is_parameter = [&postfix](std::string const& key) {
      return key.size() > postfix.size() &&
             std::equal(postfix.rbegin(), postfix.rend(), key.rbegin());
    };

    // Extract all parameters
    std::vector<std::string> keys;
    // First global parameters
    Json const global_config{ToJson(*GlobalConfigThreadLocalStore::Get())};
    for (auto const& items : get<Object const>(global_config)) {
      keys.emplace_back(items.first);
    }
    // Parameters in various xgboost components.
    while (!stack.empty()) {
      auto j_obj = stack.top();
      stack.pop();
      auto const& obj = get<Object const>(j_obj);

      for (auto const& kv : obj) {
        if (is_parameter(kv.first)) {
          auto parameter = get<Object const>(kv.second);
          std::transform(
              parameter.begin(), parameter.end(), std::back_inserter(keys),
              [](std::pair<std::string const&, Json const&> const& kv) { return kv.first; });
        } else if (IsA<Object>(kv.second)) {
          stack.push(kv.second);
        } else if (IsA<Array>(kv.second)) {
          auto const& array = get<Array const>(kv.second);
          for (auto const& v : array) {
            if (IsA<Object>(v) || IsA<Array>(v)) {
              stack.push(v);
            }
          }
        }
      }
    }

    // FIXME(trivialfis): Make eval_metric a training parameter.
    keys.emplace_back(kEvalMetric);
    keys.emplace_back("num_output_group");

    std::sort(keys.begin(), keys.end());

    std::vector<std::string> provided;
    for (auto const& kv : cfg_) {
      if (std::any_of(kv.first.cbegin(), kv.first.cend(),
                      [](char ch) { return std::isspace(ch); })) {
        LOG(FATAL) << "Invalid parameter \"" << kv.first << "\" contains whitespace.";
      }
      provided.push_back(kv.first);
    }
    std::sort(provided.begin(), provided.end());

    std::vector<std::string> diff;
    std::set_difference(provided.begin(), provided.end(), keys.begin(), keys.end(),
                        std::back_inserter(diff));
    if (diff.size() != 0) {
      std::stringstream ss;
      ss << "\nParameters: { ";
      for (size_t i = 0; i < diff.size() - 1; ++i) {
        ss << "\"" << diff[i] << "\", ";
      }
      ss << "\"" << diff.back() << "\"";
      ss << R"W( } are not used.
)W";
      LOG(WARNING) << ss.str();
    }
  }

  void ConfigureNumFeatures() {
    // Compute number of global features if parameter not already set
    if (mparam_.num_feature == 0) {
      // TODO(hcho3): Change num_feature to 64-bit integer
      unsigned num_feature = 0;
      for (auto const& matrix : prediction_container_.Container()) {
        CHECK(matrix.first.ptr);
        CHECK(!matrix.second.ref.expired());
        const uint64_t num_col = matrix.first.ptr->Info().num_col_;
        error::MaxFeatureSize(num_col);
        num_feature = std::max(num_feature, static_cast<uint32_t>(num_col));
      }

      auto rc =
          collective::Allreduce(&ctx_, linalg::MakeVec(&num_feature, 1), collective::Op::kMax);
      collective::SafeColl(rc);
      if (num_feature > mparam_.num_feature) {
        mparam_.num_feature = num_feature;
      }
    }
    CHECK_NE(mparam_.num_feature, 0)
        << "0 feature is supplied.  Are you using raw Booster interface?";
  }

  void ConfigureGBM(LearnerTrainParam const& old, Args const& args) {
    tparam_.booster = CanonicalizeBoosterName(tparam_.booster);
    if (tparam_.booster == "gblinear") {
      LOG(WARNING) << "`booster=gblinear` is deprecated and support will be removed in a future "
                      "release.";
    }
    auto old_booster = CanonicalizeBoosterName(old.booster);
    if (gbm_ == nullptr || old_booster != tparam_.booster) {
      gbm_.reset(GradientBooster::Create(tparam_.booster, &ctx_, &learner_model_param_));
    }
    gbm_->Configure(args);
  }

  void ConfigureObjective(LearnerTrainParam const& old, Args* p_args) {
    // Once binary IO is gone, NONE of these config is useful.
    if (cfg_.find("num_class") != cfg_.cend() && cfg_.at("num_class") != "0" &&
        tparam_.objective != "multi:softprob") {
      cfg_["num_output_group"] = cfg_["num_class"];
      if (atoi(cfg_["num_class"].c_str()) > 1 && cfg_.count("objective") == 0) {
        tparam_.objective = "multi:softmax";
      }
    }

    if (cfg_.find("max_delta_step") == cfg_.cend() && cfg_.find("objective") != cfg_.cend() &&
        tparam_.objective == "count:poisson") {
      // max_delta_step is a duplicated parameter in Poisson regression and tree param.
      // Rename one of them once binary IO is gone.
      cfg_["max_delta_step"] = kMaxDeltaStepDefaultValue;
    }
    if (obj_ == nullptr || tparam_.objective != old.objective) {
      obj_.reset(ObjFunction::Create(tparam_.objective, &ctx_));
    }

    bool has_nc{cfg_.find("num_class") != cfg_.cend()};
    // Inject num_class into configuration.
    // FIXME(jiamingy): Remove the duplicated parameter in softmax
    cfg_["num_class"] = std::to_string(mparam_.num_class);
    auto& args = *p_args;
    args = {cfg_.cbegin(), cfg_.cend()};  // renew
    obj_->Configure(args);
    if (!has_nc) {
      cfg_.erase("num_class");
    }
  }

  void ConfigureMetrics(Args const& args) {
    for (auto const& name : metric_names_) {
      auto DupCheck = [&name](std::unique_ptr<Metric> const& m) {
        return m->Name() != name;
      };
      if (std::all_of(metrics_.begin(), metrics_.end(), DupCheck)) {
        metrics_.emplace_back(std::unique_ptr<Metric>(Metric::Create(name, &ctx_)));
      }
    }

    for (auto& p_metric : metrics_) {
      p_metric->Configure(args);
    }
  }

  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) {
    base_score->SetDevice(this->Ctx()->Device());
    base_score->Reshape(this->mparam_.OutputLength());
    UsePtr(obj_)->InitEstimation(info, base_score);
  }
};

std::string const LearnerConfiguration::kEvalMetric{"eval_metric"};  // NOLINT

class LearnerIO : public LearnerConfiguration {
 protected:
  void ClearCaches() { this->prediction_container_ = PredictionContainer{}; }

 public:
  explicit LearnerIO(std::vector<std::shared_ptr<DMatrix>> cache) : LearnerConfiguration{cache} {}

  void LoadModel(Json const& in) override {
    CHECK(IsA<Object>(in));
    auto version = Version::Load(in);
    if (std::get<0>(version) == 1 && std::get<1>(version) < 6) {
      LOG(WARNING)
          << "Found JSON model saved before XGBoost 1.6, please save the model using current "
             "version again. The support for old JSON model will be discontinued in XGBoost 3.2";
    }

    auto const& learner = get<Object>(in["learner"]);
    mparam_.FromJson(learner.at("learner_model_param"));

    auto const& objective_fn = learner.at("objective");

    std::string name = get<String>(objective_fn["name"]);
    tparam_.UpdateAllowUnknown(Args{{"objective", name}});
    obj_.reset(ObjFunction::Create(name, &ctx_));
    obj_->LoadConfig(objective_fn);

    auto const& gradient_booster = learner.at("gradient_booster");
    name = get<String>(gradient_booster["name"]);
    tparam_.UpdateAllowUnknown(Args{{"booster", name}});
    tparam_.booster = CanonicalizeBoosterName(tparam_.booster);
    gbm_.reset(GradientBooster::Create(tparam_.booster, &ctx_, &learner_model_param_));
    gbm_->LoadModel(gradient_booster);

    auto const& j_attributes = get<Object const>(learner.at("attributes"));
    attributes_.clear();
    for (auto const& kv : j_attributes) {
      attributes_[kv.first] = get<String const>(kv.second);
    }

    // feature names and types are saved in xgboost 1.4
    auto it = learner.find("feature_names");
    if (it != learner.cend()) {
      auto const& feature_names = get<Array const>(it->second);
      feature_names_.resize(feature_names.size());
      std::transform(feature_names.cbegin(), feature_names.cend(), feature_names_.begin(),
                     [](Json const& fn) { return get<String const>(fn); });
    }
    it = learner.find("feature_types");
    if (it != learner.cend()) {
      auto const& feature_types = get<Array const>(it->second);
      feature_types_.resize(feature_types.size());
      std::transform(feature_types.cbegin(), feature_types.cend(), feature_types_.begin(),
                     [](Json const& fn) { return get<String const>(fn); });
    }

    this->need_configuration_ = true;
    this->ClearCaches();
  }

  void SaveModel(Json* p_out) const override {
    CHECK(!this->need_configuration_) << "Call Configure before saving model.";
    this->CheckModelInitialized();

    Version::Save(p_out);
    Json& out{*p_out};

    out["learner"] = Object();
    auto& learner = out["learner"];

    learner["learner_model_param"] = mparam_.ToJson();
    learner["gradient_booster"] = Object();
    auto& gradient_booster = learner["gradient_booster"];
    gbm_->SaveModel(&gradient_booster);

    learner["objective"] = Object();
    auto& objective_fn = learner["objective"];
    obj_->SaveConfig(&objective_fn);

    learner["attributes"] = Object();
    for (auto const& kv : attributes_) {
      learner["attributes"][kv.first] = String(kv.second);
    }

    learner["feature_names"] = Array();
    auto& feature_names = get<Array>(learner["feature_names"]);
    for (auto const& name : feature_names_) {
      feature_names.emplace_back(name);
    }
    learner["feature_types"] = Array();
    auto& feature_types = get<Array>(learner["feature_types"]);
    for (auto const& type : feature_types_) {
      feature_types.emplace_back(type);
    }
  }

  void Save(dmlc::Stream* fo) const override {
    this->CheckModelInitialized();

    Json memory_snapshot{Object()};
    memory_snapshot["Model"] = Object();
    auto& model = memory_snapshot["Model"];
    this->SaveModel(&model);
    memory_snapshot["Config"] = Object();
    auto& config = memory_snapshot["Config"];
    this->SaveConfig(&config);

    std::vector<char> stream;
    Json::Dump(memory_snapshot, &stream, std::ios::binary);
    fo->Write(stream.data(), stream.size());
  }

  void Load(dmlc::Stream* fi) override {
    common::PeekableInStream fp(fi);
    char header[2];
    fp.PeekRead(header, 2);
    StringView msg = "Invalid serialization file.";
    CHECK_EQ(header[0], '{') << msg;

    auto buffer = common::ReadAll(fi, &fp);
    Json memory_snapshot;
    CHECK(std::isalpha(header[1])) << msg;
    if (header[1] == '"') {
      memory_snapshot = Json::Load(StringView{buffer});
      error::WarnOldSerialization();
    } else if (std::isalpha(header[1])) {
      memory_snapshot = Json::Load(StringView{buffer}, std::ios::binary);
    } else {
      LOG(FATAL) << "Invalid serialization file.";
    }

    this->LoadModel(memory_snapshot["Model"]);
    this->LoadConfig(memory_snapshot["Config"]);
  }
};

/*!
 * \brief learner that performs gradient boosting for a specific objective
 * function. It does training and prediction.
 */
class LearnerImpl : public LearnerIO {
 public:
  explicit LearnerImpl(std::vector<std::shared_ptr<DMatrix>> cache) : LearnerIO{cache} {}
  ~LearnerImpl() override {
    auto local_map = LearnerAPIThreadLocalStore::Get();
    if (local_map->find(this) != local_map->cend()) {
      local_map->erase(this);
    }
  }

  std::vector<std::string> DumpModel(const FeatureMap& fmap, bool with_stats,
                                     std::string format) override {
    this->Configure();
    this->CheckModelInitialized();

    return gbm_->DumpModel(fmap, with_stats, format);
  }

  Learner* Slice(bst_layer_t begin, bst_layer_t end, bst_layer_t step,
                 bool* out_of_bound) override {
    this->Configure();
    this->CheckModelInitialized();

    CHECK_NE(this->learner_model_param_.num_feature, 0);
    CHECK_GE(begin, 0);
    auto* out_impl = new LearnerImpl({});
    out_impl->learner_model_param_.Copy(this->learner_model_param_);
    out_impl->ctx_ = this->ctx_;
    auto gbm = std::unique_ptr<GradientBooster>(GradientBooster::Create(
        this->tparam_.booster, &out_impl->ctx_, &out_impl->learner_model_param_));
    this->gbm_->Slice(begin, end, step, gbm.get(), out_of_bound);
    out_impl->gbm_ = std::move(gbm);

    Json config{Object()};
    this->SaveConfig(&config);
    out_impl->mparam_ = this->mparam_;
    out_impl->attributes_ = this->attributes_;
    out_impl->SetFeatureNames(this->feature_names_);
    out_impl->SetFeatureTypes(this->feature_types_);
    out_impl->LoadConfig(config);
    out_impl->Configure();
    CHECK_EQ(out_impl->learner_model_param_.num_feature, this->learner_model_param_.num_feature);
    CHECK_NE(out_impl->learner_model_param_.num_feature, 0);

    auto erase_attr = [&](std::string attr) {
      // Erase invalid attributes.
      auto attr_it = out_impl->attributes_.find(attr);
      if (attr_it != out_impl->attributes_.cend()) {
        out_impl->attributes_.erase(attr_it);
      }
    };
    erase_attr("best_iteration");
    erase_attr("best_score");
    return out_impl;
  }

  void Reset() override {
    this->Configure();
    this->CheckModelInitialized();
    // Global data
    auto local_map = LearnerAPIThreadLocalStore::Get();
    if (local_map->find(this) != local_map->cend()) {
      local_map->erase(this);
    }

    // Model
    std::string buf;
    common::MemoryBufferStream fo(&buf);
    this->Save(&fo);

    common::MemoryFixSizeBuffer fs(buf.data(), buf.size());
    this->Load(&fs);

    // Learner self cache. Prediction is cleared in the load method
    CHECK(this->prediction_container_.Container().empty());
    this->gpair_ = decltype(this->gpair_){};
  }

  void UpdateOneIter(int iter, std::shared_ptr<DMatrix> train) override {
    monitor_.Start("UpdateOneIter");
    TrainingObserver::Instance().Update(iter);
    this->Configure();
    this->FitIntercept(this->tparam_, train.get());

    if (ctx_.seed_per_iteration) {
      ctx_.Rng().seed(ctx_.seed * kRandSeedMagic + this->BoostedRounds());
    }

    this->ValidateDMatrix(train.get(), true);

    auto predt = prediction_container_.Cache(train, ctx_.Device());

    monitor_.Start("PredictRaw");
    this->PredictRaw(train.get(), predt.get(), true, 0, 0);
    TrainingObserver::Instance().Observe(predt->predictions, "Predictions");
    monitor_.Stop("PredictRaw");

    monitor_.Start("GetGradient");
    GetGradient(predt->predictions, train->Info(), iter, &gpair_.gpair);
    monitor_.Stop("GetGradient");
    TrainingObserver::Instance().Observe(gpair_.Grad()->Data(), "Gradients");

    gbm_->DoBoost(train.get(), &gpair_, predt.get(), obj_.get());
    monitor_.Stop("UpdateOneIter");
  }

  void BoostOneIter(std::int32_t, std::shared_ptr<DMatrix> train,
                    GradientContainer* in_gpair) override {
    this->monitor_.Start(__func__);
    this->Configure();

    if (ctx_.seed_per_iteration) {
      ctx_.Rng().seed(ctx_.seed * kRandSeedMagic + this->BoostedRounds());
    }

    this->ValidateDMatrix(train.get(), true);
    if (in_gpair->HasValueGrad()) {
      CHECK_EQ(this->learner_model_param_.OutputLength(), in_gpair->NumTargets())
          << "Value gradient should have the same number of targets as the overall model.";
    } else {
      CHECK_EQ(this->learner_model_param_.OutputLength(), in_gpair->NumSplitTargets())
          << "The number of columns in gradient should be equal to the number of "
             "targets/classes in the model.";
    }
    auto predt = prediction_container_.Cache(train, ctx_.Device());
    this->gbm_->DoBoost(train.get(), in_gpair, predt.get(), obj_.get());
    this->monitor_.Stop(__func__);
  }

  std::string EvalOneIter(int iter, const std::vector<std::shared_ptr<DMatrix>>& data_sets,
                          const std::vector<std::string>& data_names) override {
    monitor_.Start("EvalOneIter");
    this->Configure();
    this->CheckModelInitialized();

    std::ostringstream os;
    os.precision(std::numeric_limits<double>::max_digits10);
    os << '[' << iter << ']' << std::setiosflags(std::ios::fixed);
    if (metrics_.empty() && !tparam_.disable_default_eval_metric) {
      metrics_.emplace_back(Metric::Create(obj_->DefaultEvalMetric(), &ctx_));
      auto config = obj_->DefaultMetricConfig();
      if (!IsA<Null>(config)) {
        metrics_.back()->LoadConfig(config);
      }
      metrics_.back()->Configure({cfg_.begin(), cfg_.end()});
    }

    for (size_t i = 0; i < data_sets.size(); ++i) {
      std::shared_ptr<DMatrix> m = data_sets[i];
      auto predt = prediction_container_.Cache(m, ctx_.Device());
      this->ValidateDMatrix(m.get(), false);
      this->PredictRaw(m.get(), predt.get(), false, 0, 0);

      auto& out = output_predictions_.Cache(m, ctx_.Device())->predictions;
      out.Resize(predt->predictions.Size());
      out.Copy(predt->predictions);

      obj_->EvalTransform(&out);
      for (auto& ev : metrics_) {
        os << '\t' << data_names[i] << '-' << ev->Name() << ':' << ev->Evaluate(out, m);
      }
    }

    monitor_.Stop("EvalOneIter");
    return os.str();
  }

  void Predict(std::shared_ptr<DMatrix> data, bool output_margin,
               HostDeviceVector<float>* out_preds, bst_layer_t layer_begin, bst_layer_t layer_end,
               bool training, bool pred_leaf, bool pred_contribs, bool approx_contribs,
               bool pred_interactions, bool strict_shape) override {
    int multiple_predictions = static_cast<int>(pred_leaf) + static_cast<int>(pred_interactions) +
                               static_cast<int>(pred_contribs);
    this->Configure();
    if (training) {
      this->FitIntercept(this->tparam_, nullptr);
    }
    this->CheckModelInitialized();

    CHECK_LE(multiple_predictions, 1) << "Perform one kind of prediction at a time.";
    if (pred_contribs) {
      this->ValidateDMatrix(data.get(), false);
      gbm_->PredictContribution(data.get(), out_preds, layer_begin, layer_end, approx_contribs);
    } else if (pred_interactions) {
      this->ValidateDMatrix(data.get(), false);
      gbm_->PredictInteractionContributions(data.get(), out_preds, layer_begin, layer_end,
                                            approx_contribs);
    } else if (pred_leaf) {
      this->ValidateDMatrix(data.get(), false);
      gbm_->PredictLeaf(data.get(), out_preds, layer_begin, layer_end, strict_shape);
    } else {
      auto predt = prediction_container_.Cache(data, ctx_.Device());
      this->PredictRaw(data.get(), predt.get(), training, layer_begin, layer_end);
      // Copy the prediction cache to output prediction. out_preds comes from C API
      out_preds->SetDevice(ctx_.Device());
      out_preds->Resize(predt->predictions.Size());
      out_preds->Copy(predt->predictions);
      if (!output_margin) {
        obj_->PredTransform(out_preds);
      }
    }
  }

  int32_t BoostedRounds() const override {
    if (!this->gbm_) {
      return 0;
    }  // haven't call train or LoadModel.
    CHECK(!this->need_configuration_);
    return this->gbm_->BoostedRounds();
  }

  uint32_t Groups() const override {
    CHECK(!this->need_configuration_);
    this->CheckModelInitialized();
    return this->learner_model_param_.num_output_group;
  }

  XGBAPIThreadLocalEntry& GetThreadLocal() const override {
    return (*LearnerAPIThreadLocalStore::Get())[this];
  }

  void InplacePredict(std::shared_ptr<DMatrix> p_m, PredictionType type, float missing,
                      HostDeviceVector<float>** out_preds, bst_layer_t iteration_begin,
                      bst_layer_t iteration_end) override {
    this->Configure();
    this->CheckModelInitialized();

    auto& out_predictions = this->GetThreadLocal().prediction_entry;
    out_predictions.Reset();

    this->gbm_->InplacePredict(p_m, missing, &out_predictions, iteration_begin, iteration_end);

    if (type == PredictionType::kValue) {
      obj_->PredTransform(&out_predictions.predictions);
    } else if (type == PredictionType::kMargin) {
      // do nothing
    } else {
      LOG(FATAL) << "Unsupported prediction type:" << static_cast<int>(type);
    }
    *out_preds = &out_predictions.predictions;
  }

  void CalcFeatureScore(std::string const& importance_type, common::Span<int32_t const> trees,
                        std::vector<bst_feature_t>* features, std::vector<float>* scores) override {
    this->Configure();
    this->CheckModelInitialized();

    gbm_->FeatureScore(importance_type, trees, features, scores);
  }

  const std::map<std::string, std::string>& GetConfigurationArguments() const override {
    return cfg_;
  }

 protected:
  /*!
   * \brief get un-transformed prediction
   * \param data training data matrix
   * \param out_preds output vector that stores the prediction
   * \param ntree_limit limit number of trees used for boosted tree
   *   predictor, when it equals 0, this means we are using all the trees
   * \param training allow dropout when the DART booster is being used
   */
  void PredictRaw(DMatrix* data, PredictionCacheEntry* out_preds, bool training,
                  unsigned layer_begin, unsigned layer_end) const {
    CHECK(gbm_ != nullptr) << "Predict must happen after Load or configuration";
    this->CheckModelInitialized();
    this->ValidateDMatrix(data, false);
    gbm_->PredictBatch(data, out_preds, training, layer_begin, layer_end);
  }

  void ValidateDMatrix(DMatrix* p_fmat, bool is_training) const {
    MetaInfo const& info = p_fmat->Info();
    info.Validate(ctx_.Device());

    if (is_training) {
      CHECK_EQ(learner_model_param_.num_feature, p_fmat->Info().num_col_)
          << "Number of columns does not match number of features in "
             "booster.";
    } else {
      CHECK_GE(learner_model_param_.num_feature, p_fmat->Info().num_col_)
          << "Number of columns does not match number of features in "
             "booster.";
    }

    if (p_fmat->Info().num_row_ == 0) {
      error::WarnEmptyDataset();
    }
    if (!p_fmat->Info().base_margin_.Empty()) {
      CHECK_EQ(p_fmat->Info().base_margin_.Shape(1), this->mparam_.OutputLength());
    }
  }

 private:
  void GetGradient(HostDeviceVector<float> const& preds, MetaInfo const& info, std::int32_t iter,
                   linalg::Matrix<GradientPair>* out_gpair) {
    out_gpair->Reshape(info.num_row_, this->learner_model_param_.OutputLength());
    obj_->GetGradient(preds, info, iter, out_gpair);
  }

  /*! \brief random number transformation seed. */
  static int32_t constexpr kRandSeedMagic = 127;
  // gradient pairs
  GradientContainer gpair_;
  /*! \brief Temporary storage to prediction.  Useful for storing data transformed by
   *  objective function */
  PredictionContainer output_predictions_;
};

constexpr int32_t LearnerImpl::kRandSeedMagic;

Learner* Learner::Create(const std::vector<std::shared_ptr<DMatrix>>& cache_data) {
  return new LearnerImpl(cache_data);
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/linear/coordinate_common.h <==
/**
 * Copyright 2018-2026, XGBoost Contributors
 * \author Rory Mitchell
 */
#pragma once
#include <algorithm>
#include <cmath>  // for fpclassify
#include <limits>
#include <numeric>  // for accumulate, iota
#include <string>
#include <utility>
#include <vector>

#include "../common/threading_utils.h"
#include "../gbm/gblinear_model.h"
#include "./param.h"
#include "xgboost/data.h"
#include "xgboost/parameter.h"

namespace xgboost {
namespace linear {

struct CoordinateParam : public XGBoostParameter<CoordinateParam> {
  int top_k;
  DMLC_DECLARE_PARAMETER(CoordinateParam) {
    DMLC_DECLARE_FIELD(top_k).set_lower_bound(0).set_default(0).describe(
        "The number of top features to select in 'thrifty' feature_selector. "
        "The value of zero means using all the features.");
  }
};

/**
 * \brief Calculate change in weight for a given feature. Applies l1/l2 penalty normalised by the
 *        number of training instances.
 *
 * \param sum_grad            The sum gradient.
 * \param sum_hess            The sum hess.
 * \param w                   The weight.
 * \param reg_alpha           Unnormalised L1 penalty.
 * \param reg_lambda          Unnormalised L2 penalty.
 *
 * \return  The weight update.
 */
inline double CoordinateDelta(double sum_grad, double sum_hess, double w, double reg_alpha,
                              double reg_lambda) {
  if (sum_hess < 1e-5f) return 0.0f;
  const double sum_grad_l2 = sum_grad + reg_lambda * w;
  const double sum_hess_l2 = sum_hess + reg_lambda;
  const double tmp = w - sum_grad_l2 / sum_hess_l2;
  if (tmp >= 0) {
    return std::max(-(sum_grad_l2 + reg_alpha) / sum_hess_l2, -w);
  } else {
    return std::min(-(sum_grad_l2 - reg_alpha) / sum_hess_l2, -w);
  }
}

/**
 * \brief Calculate update to bias.
 *
 * \param sum_grad  The sum gradient.
 * \param sum_hess  The sum hess.
 *
 * \return  The weight update.
 */
inline double CoordinateDeltaBias(double sum_grad, double sum_hess) {
  auto b = -sum_grad / sum_hess;
  if (std::isnan(b) || std::isinf(b)) {
    b = 0;
  }
  return b;
}

/**
 * \brief Get the gradient with respect to a single feature.
 *
 * \param group_idx Zero-based index of the group.
 * \param num_group Number of groups.
 * \param fidx      The target feature.
 * \param gpair     Gradients.
 * \param p_fmat    The feature matrix.
 *
 * \return  The gradient and diagonal Hessian entry for a given feature.
 */
inline std::pair<double, double> GetGradient(Context const *ctx, int group_idx, int num_group,
                                             bst_feature_t fidx,
                                             std::vector<GradientPair> const &gpair,
                                             DMatrix *p_fmat) {
  double sum_grad = 0.0, sum_hess = 0.0;
  for (const auto &batch : p_fmat->GetBatches<CSCPage>(ctx)) {
    auto page = batch.GetView();
    auto col = page[fidx];
    const auto ndata = static_cast<bst_omp_uint>(col.size());
    for (bst_omp_uint j = 0; j < ndata; ++j) {
      const bst_float v = col[j].fvalue;
      auto &p = gpair[col[j].index * num_group + group_idx];
      if (p.GetHess() < 0.0f) continue;
      sum_grad += p.GetGrad() * v;
      sum_hess += p.GetHess() * v * v;
    }
  }
  return std::make_pair(sum_grad, sum_hess);
}

/**
 * \brief Get the gradient with respect to a single feature. Row-wise multithreaded.
 *
 * \param group_idx Zero-based index of the group.
 * \param num_group Number of groups.
 * \param fidx      The target feature.
 * \param gpair     Gradients.
 * \param p_fmat    The feature matrix.
 *
 * \return  The gradient and diagonal Hessian entry for a given feature.
 */
inline std::pair<double, double> GetGradientParallel(Context const *ctx, int group_idx,
                                                     int num_group, int fidx,
                                                     const std::vector<GradientPair> &gpair,
                                                     DMatrix *p_fmat) {
  std::vector<double> sum_grad_tloc(ctx->Threads(), 0.0);
  std::vector<double> sum_hess_tloc(ctx->Threads(), 0.0);

  for (const auto &batch : p_fmat->GetBatches<CSCPage>(ctx)) {
    auto page = batch.GetView();
    auto col = page[fidx];
    const auto ndata = static_cast<bst_omp_uint>(col.size());
    common::ParallelFor(ndata, ctx->Threads(), [&](size_t j) {
      const bst_float v = col[j].fvalue;
      auto &p = gpair[col[j].index * num_group + group_idx];
      if (p.GetHess() < 0.0f) {
        return;
      }
      auto t_idx = omp_get_thread_num();
      sum_grad_tloc[t_idx] += p.GetGrad() * v;
      sum_hess_tloc[t_idx] += p.GetHess() * v * v;
    });
  }
  double sum_grad = std::accumulate(sum_grad_tloc.cbegin(), sum_grad_tloc.cend(), 0.0);
  double sum_hess = std::accumulate(sum_hess_tloc.cbegin(), sum_hess_tloc.cend(), 0.0);
  return std::make_pair(sum_grad, sum_hess);
}

/**
 * \brief Get the gradient with respect to the bias. Row-wise multithreaded.
 *
 * \param group_idx Zero-based index of the group.
 * \param num_group Number of groups.
 * \param gpair     Gradients.
 * \param p_fmat    The feature matrix.
 *
 * \return  The gradient and diagonal Hessian entry for the bias.
 */
inline std::pair<double, double> GetBiasGradientParallel(int group_idx, int num_group,
                                                         const std::vector<GradientPair> &gpair,
                                                         DMatrix *p_fmat, int32_t n_threads) {
  const auto ndata = static_cast<bst_omp_uint>(p_fmat->Info().num_row_);
  std::vector<double> sum_grad_tloc(n_threads, 0);
  std::vector<double> sum_hess_tloc(n_threads, 0);

  common::ParallelFor(ndata, n_threads, [&](auto i) {
    auto tid = omp_get_thread_num();
    auto &p = gpair[i * num_group + group_idx];
    if (p.GetHess() >= 0.0f) {
      sum_grad_tloc[tid] += p.GetGrad();
      sum_hess_tloc[tid] += p.GetHess();
    }
  });
  double sum_grad = std::accumulate(sum_grad_tloc.cbegin(), sum_grad_tloc.cend(), 0.0);
  double sum_hess = std::accumulate(sum_hess_tloc.cbegin(), sum_hess_tloc.cend(), 0.0);
  return std::make_pair(sum_grad, sum_hess);
}

/**
 * \brief Updates the gradient vector with respect to a change in weight.
 *
 * \param fidx      The feature index.
 * \param group_idx Zero-based index of the group.
 * \param num_group Number of groups.
 * \param dw        The change in weight.
 * \param in_gpair  The gradient vector to be updated.
 * \param p_fmat    The input feature matrix.
 */
inline void UpdateResidualParallel(Context const *ctx, bst_feature_t fidx, int group_idx,
                                   int num_group, float dw, std::vector<GradientPair> *in_gpair,
                                   DMatrix *p_fmat) {
  if (dw == 0.0f) return;
  for (const auto &batch : p_fmat->GetBatches<CSCPage>(ctx)) {
    auto page = batch.GetView();
    auto col = page[fidx];
    // update grad value
    const auto num_row = static_cast<bst_omp_uint>(col.size());
    common::ParallelFor(num_row, ctx->Threads(), [&](auto j) {
      GradientPair &p = (*in_gpair)[col[j].index * num_group + group_idx];
      if (p.GetHess() < 0.0f) return;
      p += GradientPair(p.GetHess() * col[j].fvalue * dw, 0);
    });
  }
}

/**
 * \brief Updates the gradient vector based on a change in the bias.
 *
 * \param group_idx Zero-based index of the group.
 * \param num_group Number of groups.
 * \param dbias     The change in bias.
 * \param in_gpair  The gradient vector to be updated.
 * \param p_fmat    The input feature matrix.
 */
inline void UpdateBiasResidualParallel(Context const *ctx, int group_idx, int num_group,
                                       float dbias, std::vector<GradientPair> *in_gpair,
                                       DMatrix *p_fmat) {
  if (dbias == 0.0f) return;
  const auto ndata = static_cast<bst_omp_uint>(p_fmat->Info().num_row_);
  common::ParallelFor(ndata, ctx->Threads(), [&](auto i) {
    GradientPair &g = (*in_gpair)[i * num_group + group_idx];
    if (g.GetHess() < 0.0f) return;
    g += GradientPair(g.GetHess() * dbias, 0);
  });
}

/**
 * \brief Abstract class for stateful feature selection or ordering
 *        in coordinate descent algorithms.
 */
class FeatureSelector {
 public:
  FeatureSelector() = default;
  /*! \brief factory method */
  static FeatureSelector *Create(int choice);
  /*! \brief virtual destructor */
  virtual ~FeatureSelector() = default;
  /**
   * \brief Setting up the selector state prior to looping through features.
   *
   * \param ctx    The booster context.
   * \param model  The model.
   * \param gpair  The gpair.
   * \param p_fmat The feature matrix.
   * \param alpha  Regularisation alpha.
   * \param lambda Regularisation lambda.
   * \param param  A parameter with algorithm-dependent use.
   */
  virtual void Setup(Context const *, const gbm::GBLinearModel &, const std::vector<GradientPair> &,
                     DMatrix *, float, float, int) {}
  /**
   * \brief Select next coordinate to update.
   *
   * \param ctx       Booster context
   * \param iteration The iteration in a loop through features
   * \param model     The model.
   * \param group_idx Zero-based index of the group.
   * \param gpair     The gpair.
   * \param p_fmat    The feature matrix.
   * \param alpha     Regularisation alpha.
   * \param lambda    Regularisation lambda.
   *
   * \return  The index of the selected feature. -1 indicates none selected.
   */
  virtual int NextFeature(Context const *ctx, int iteration, const gbm::GBLinearModel &model,
                          int group_idx, const std::vector<GradientPair> &gpair, DMatrix *p_fmat,
                          float alpha, float lambda) = 0;
};

/**
 * \brief Deterministic selection by cycling through features one at a time.
 */
class CyclicFeatureSelector : public FeatureSelector {
 public:
  using FeatureSelector::FeatureSelector;
  int NextFeature(Context const *, int iteration, const gbm::GBLinearModel &model, int,
                  const std::vector<GradientPair> &, DMatrix *, float, float) override {
    return iteration % model.learner_model_param->num_feature;
  }
};

/**
 * \brief Similar to Cyclic but with random feature shuffling prior to each update.
 * \note Its randomness is controllable by setting a random seed.
 */
class ShuffleFeatureSelector : public FeatureSelector {
 public:
  using FeatureSelector::FeatureSelector;
  void Setup(Context const *ctx, const gbm::GBLinearModel &model, const std::vector<GradientPair> &,
             DMatrix *, float, float, int) override {
    if (feat_index_.size() == 0) {
      feat_index_.resize(model.learner_model_param->num_feature);
      std::iota(feat_index_.begin(), feat_index_.end(), 0);
    }
    std::shuffle(feat_index_.begin(), feat_index_.end(), ctx->Rng());
  }

  int NextFeature(Context const *, int iteration, const gbm::GBLinearModel &model, int,
                  const std::vector<GradientPair> &, DMatrix *, float, float) override {
    return feat_index_[iteration % model.learner_model_param->num_feature];
  }

 protected:
  std::vector<bst_uint> feat_index_;
};

/**
 * \brief A random (with replacement) coordinate selector.
 * \note Its randomness is controllable by setting a random seed.
 */
class RandomFeatureSelector : public FeatureSelector {
 public:
  using FeatureSelector::FeatureSelector;
  int NextFeature(Context const *ctx, int, const gbm::GBLinearModel &model, int,
                  const std::vector<GradientPair> &, DMatrix *, float, float) override {
    return ctx->Rng()() % model.learner_model_param->num_feature;
  }
};

/**
 * \brief Select coordinate with the greatest gradient magnitude.
 * \note It has O(num_feature^2) complexity. It is fully deterministic.
 *
 * \note It allows restricting the selection to top_k features per group with
 * the largest magnitude of univariate weight change, by passing the top_k value
 * through the `param` argument of Setup(). That would reduce the complexity to
 * O(num_feature*top_k).
 */
class GreedyFeatureSelector : public FeatureSelector {
 public:
  using FeatureSelector::FeatureSelector;
  void Setup(Context const *, const gbm::GBLinearModel &model, const std::vector<GradientPair> &,
             DMatrix *, float, float, int param) override {
    top_k_ = static_cast<bst_uint>(param);
    const bst_uint ngroup = model.learner_model_param->num_output_group;
    if (param <= 0) top_k_ = std::numeric_limits<bst_uint>::max();
    if (counter_.size() == 0) {
      counter_.resize(ngroup);
      gpair_sums_.resize(model.learner_model_param->num_feature * ngroup);
    }
    for (bst_uint gid = 0u; gid < ngroup; ++gid) {
      counter_[gid] = 0u;
    }
  }

  int NextFeature(Context const *ctx, int, const gbm::GBLinearModel &model, int group_idx,
                  const std::vector<GradientPair> &gpair, DMatrix *p_fmat, float alpha,
                  float lambda) override {
    // k-th selected feature for a group
    auto k = counter_[group_idx]++;
    // stop after either reaching top-K or going through all the features in a group
    if (k >= top_k_ || counter_[group_idx] == model.learner_model_param->num_feature) return -1;

    const int ngroup = model.learner_model_param->num_output_group;
    const bst_omp_uint nfeat = model.learner_model_param->num_feature;
    // Calculate univariate gradient sums
    std::fill(gpair_sums_.begin(), gpair_sums_.end(), std::make_pair(0., 0.));
    for (const auto &batch : p_fmat->GetBatches<CSCPage>(ctx)) {
      auto page = batch.GetView();
      common::ParallelFor(nfeat, ctx->Threads(), [&](bst_omp_uint i) {
        const auto col = page[i];
        const bst_uint ndata = col.size();
        auto &sums = gpair_sums_[group_idx * nfeat + i];
        for (bst_uint j = 0u; j < ndata; ++j) {
          const bst_float v = col[j].fvalue;
          auto &p = gpair[col[j].index * ngroup + group_idx];
          if (p.GetHess() < 0.f) continue;
          sums.first += p.GetGrad() * v;
          sums.second += p.GetHess() * v * v;
        }
      });
    }
    // Find a feature with the largest magnitude of weight change
    int best_fidx = 0;
    double best_weight_update = 0.0f;
    for (bst_omp_uint fidx = 0; fidx < nfeat; ++fidx) {
      auto &s = gpair_sums_[group_idx * nfeat + fidx];
      float dw = std::abs(static_cast<bst_float>(
          CoordinateDelta(s.first, s.second, model[fidx][group_idx], alpha, lambda)));
      if (dw > best_weight_update) {
        best_weight_update = dw;
        best_fidx = fidx;
      }
    }
    return best_fidx;
  }

 protected:
  bst_uint top_k_;
  std::vector<bst_uint> counter_;
  std::vector<std::pair<double, double>> gpair_sums_;
};

/**
 * \brief Thrifty, approximately-greedy feature selector.
 *
 * \note Prior to cyclic updates, reorders features in descending magnitude of
 * their univariate weight changes. This operation is multithreaded and is a
 * linear complexity approximation of the quadratic greedy selection.
 *
 * \note It allows restricting the selection to top_k features per group with
 * the largest magnitude of univariate weight change, by passing the top_k value
 * through the `param` argument of Setup().
 */
class ThriftyFeatureSelector : public FeatureSelector {
 public:
  using FeatureSelector::FeatureSelector;

  void Setup(Context const *ctx, const gbm::GBLinearModel &model,
             const std::vector<GradientPair> &gpair, DMatrix *p_fmat, float alpha, float lambda,
             int param) override {
    top_k_ = static_cast<bst_uint>(param);
    if (param <= 0) top_k_ = std::numeric_limits<bst_uint>::max();
    const bst_uint ngroup = model.learner_model_param->num_output_group;
    const bst_omp_uint nfeat = model.learner_model_param->num_feature;

    if (deltaw_.size() == 0) {
      deltaw_.resize(nfeat * ngroup);
      sorted_idx_.resize(nfeat * ngroup);
      counter_.resize(ngroup);
      gpair_sums_.resize(nfeat * ngroup);
    }
    // Calculate univariate gradient sums
    std::fill(gpair_sums_.begin(), gpair_sums_.end(), std::make_pair(0., 0.));
    for (const auto &batch : p_fmat->GetBatches<CSCPage>(ctx)) {
      auto page = batch.GetView();
      // column-parallel is usually fastaer than row-parallel
      common::ParallelFor(nfeat, ctx->Threads(), [&](auto i) {
        const auto col = page[i];
        const bst_uint ndata = col.size();
        for (bst_uint gid = 0u; gid < ngroup; ++gid) {
          auto &sums = gpair_sums_[gid * nfeat + i];
          for (bst_uint j = 0u; j < ndata; ++j) {
            const bst_float v = col[j].fvalue;
            auto &p = gpair[col[j].index * ngroup + gid];
            if (p.GetHess() < 0.f) continue;
            sums.first += p.GetGrad() * v;
            sums.second += p.GetHess() * v * v;
          }
        }
      });
    }
    // rank by descending weight magnitude within the groups
    std::fill(deltaw_.begin(), deltaw_.end(), 0.f);
    std::iota(sorted_idx_.begin(), sorted_idx_.end(), 0);
    bst_float *pdeltaw = &deltaw_[0];
    for (bst_uint gid = 0u; gid < ngroup; ++gid) {
      // Calculate univariate weight changes
      for (bst_omp_uint i = 0; i < nfeat; ++i) {
        auto ii = gid * nfeat + i;
        auto &s = gpair_sums_[ii];
        deltaw_[ii] = static_cast<bst_float>(
            CoordinateDelta(s.first, s.second, model[i][gid], alpha, lambda));
      }
      // sort in descending order of deltaw abs values
      auto start = sorted_idx_.begin() + gid * nfeat;
      std::sort(start, start + nfeat, [pdeltaw](size_t i, size_t j) {
        return std::abs(*(pdeltaw + i)) > std::abs(*(pdeltaw + j));
      });
      counter_[gid] = 0u;
    }
  }

  int NextFeature(Context const *, int, const gbm::GBLinearModel &model, int group_idx,
                  const std::vector<GradientPair> &, DMatrix *, float, float) override {
    // k-th selected feature for a group
    auto k = counter_[group_idx]++;
    // stop after either reaching top-N or going through all the features in a group
    if (k >= top_k_ || counter_[group_idx] == model.learner_model_param->num_feature) return -1;
    // note that sorted_idx stores the "long" indices
    const size_t grp_offset = group_idx * model.learner_model_param->num_feature;
    return static_cast<int>(sorted_idx_[grp_offset + k] - grp_offset);
  }

 protected:
  bst_uint top_k_;
  std::vector<bst_float> deltaw_;
  std::vector<size_t> sorted_idx_;
  std::vector<bst_uint> counter_;
  std::vector<std::pair<double, double>> gpair_sums_;
};

inline FeatureSelector *FeatureSelector::Create(int choice) {
  switch (choice) {
    case kCyclic:
      return new CyclicFeatureSelector;
    case kShuffle:
      return new ShuffleFeatureSelector;
    case kThrifty:
      return new ThriftyFeatureSelector;
    case kGreedy:
      return new GreedyFeatureSelector;
    case kRandom:
      return new RandomFeatureSelector;
    default:
      LOG(FATAL) << "unknown coordinate selector: " << choice;
  }
  return nullptr;
}

}  // namespace linear
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/linear/linear_updater.cc <==
/*!
 * Copyright 2018
 */
#include <xgboost/linear_updater.h>
#include <dmlc/registry.h>
#include "./param.h"

namespace dmlc {
DMLC_REGISTRY_ENABLE(::xgboost::LinearUpdaterReg);
}  // namespace dmlc

namespace xgboost {

LinearUpdater* LinearUpdater::Create(const std::string& name, Context const* ctx) {
  auto *e = ::dmlc::Registry< ::xgboost::LinearUpdaterReg>::Get()->Find(name);
  if (e == nullptr) {
    LOG(FATAL) << "Unknown linear updater " << name;
  }
  auto p_linear = (e->body)();
  p_linear->ctx_ = ctx;
  return p_linear;
}

}  // namespace xgboost

namespace xgboost {
namespace linear {
DMLC_REGISTER_PARAMETER(LinearTrainParam);

// List of files that will be force linked in static links.
DMLC_REGISTRY_LINK_TAG(updater_shotgun);
DMLC_REGISTRY_LINK_TAG(updater_coordinate);
#ifdef XGBOOST_USE_CUDA
DMLC_REGISTRY_LINK_TAG(updater_gpu_coordinate);
#endif  // XGBOOST_USE_CUDA
}  // namespace linear
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/linear/param.h <==
/*!
 * Copyright 2018 by Contributors
 * \file param.h
 * \brief training parameters.
 */
#ifndef XGBOOST_LINEAR_PARAM_H_
#define XGBOOST_LINEAR_PARAM_H_
#include "xgboost/parameter.h"

namespace xgboost {
namespace linear {
/**
 * \brief A set of available FeatureSelector's
 */
enum FeatureSelectorEnum {
  kCyclic = 0,
  kShuffle,
  kThrifty,
  kGreedy,
  kRandom
};

struct LinearTrainParam : public XGBoostParameter<LinearTrainParam> {
  /*! \brief learning_rate */
  float learning_rate;
  /*! \brief regularization weight for L2 norm */
  float reg_lambda;
  /*! \brief regularization weight for L1 norm */
  float reg_alpha;
  int feature_selector;
  // declare parameters
  DMLC_DECLARE_PARAMETER(LinearTrainParam) {
    DMLC_DECLARE_FIELD(learning_rate)
        .set_lower_bound(0.0f)
        .set_default(0.5f)
        .describe("Learning rate of each update.");
    DMLC_DECLARE_FIELD(reg_lambda)
        .set_lower_bound(0.0f)
        .set_default(0.0f)
        .describe("L2 regularization on weights.");
    DMLC_DECLARE_FIELD(reg_alpha)
        .set_lower_bound(0.0f)
        .set_default(0.0f)
        .describe("L1 regularization on weights.");
    DMLC_DECLARE_FIELD(feature_selector)
        .set_default(kCyclic)
        .add_enum("cyclic", kCyclic)
        .add_enum("shuffle", kShuffle)
        .add_enum("thrifty", kThrifty)
        .add_enum("greedy", kGreedy)
        .add_enum("random", kRandom)
        .describe("Feature selection or ordering method.");
    // alias of parameters
    DMLC_DECLARE_ALIAS(learning_rate, eta);
    DMLC_DECLARE_ALIAS(reg_lambda, lambda);
    DMLC_DECLARE_ALIAS(reg_alpha, alpha);
  }
  /*! \brief Denormalizes the regularization penalties - to be called at each update */
  void DenormalizePenalties(double sum_instance_weight) {
    reg_lambda_denorm = reg_lambda * sum_instance_weight;
    reg_alpha_denorm = reg_alpha * sum_instance_weight;
  }
  // denormalizated regularization penalties
  float reg_lambda_denorm;
  float reg_alpha_denorm;
};

}  // namespace linear
}  // namespace xgboost

#endif  // XGBOOST_LINEAR_PARAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/linear/updater_coordinate.cc <==
/**
 * Copyright 2018-2025, XGBoost Contributors
 * \author Rory Mitchell
 */

#include <xgboost/linear_updater.h>
#include "./param.h"
#include "../common/timer.h"
#include "coordinate_common.h"
#include "xgboost/json.h"

namespace xgboost::linear {

DMLC_REGISTER_PARAMETER(CoordinateParam);
DMLC_REGISTRY_FILE_TAG(updater_coordinate);

// training parameter
/**
 * \class CoordinateUpdater
 *
 * \brief Coordinate descent algorithm that updates one feature per iteration
 */

class CoordinateUpdater : public LinearUpdater {
 public:
  // set training parameter
  void Configure(Args const& args) override {
    const std::vector<std::pair<std::string, std::string> > rest {
      tparam_.UpdateAllowUnknown(args)
    };
    cparam_.UpdateAllowUnknown(rest);
    selector_.reset(FeatureSelector::Create(tparam_.feature_selector));
    monitor_.Init("CoordinateUpdater");
  }

  void LoadConfig(Json const& in) override {
    auto const& config = get<Object const>(in);
    FromJson(config.at("linear_train_param"), &tparam_);
    FromJson(config.at("coordinate_param"), &cparam_);
  }
  void SaveConfig(Json *p_out) const override {
    LOG(DEBUG) << "Save config for CPU updater.";
    auto &out = *p_out;
    out["linear_train_param"] = ToJson(tparam_);
    out["coordinate_param"] = ToJson(cparam_);
  }

  void Update(linalg::Matrix<GradientPair> *in_gpair, DMatrix *p_fmat, gbm::GBLinearModel *model,
              double sum_instance_weight) override {
    auto gpair = in_gpair->Data();
    tparam_.DenormalizePenalties(sum_instance_weight);
    auto ngroup = model->learner_model_param->num_output_group;
    // update bias
    for (decltype(ngroup) group_idx = 0; group_idx < ngroup; ++group_idx) {
      auto grad = GetBiasGradientParallel(group_idx, ngroup, gpair->ConstHostVector(), p_fmat,
                                          ctx_->Threads());
      auto dbias =
          static_cast<float>(tparam_.learning_rate * CoordinateDeltaBias(grad.first, grad.second));
      model->Bias()[group_idx] += dbias;
      UpdateBiasResidualParallel(ctx_, group_idx, ngroup, dbias, &gpair->HostVector(), p_fmat);
    }
    // prepare for updating the weights
    selector_->Setup(ctx_, *model, gpair->ConstHostVector(), p_fmat, tparam_.reg_alpha_denorm,
                     tparam_.reg_lambda_denorm, cparam_.top_k);
    // update weights
    for (decltype(ngroup) group_idx = 0; group_idx < ngroup; ++group_idx) {
      for (unsigned i = 0U; i < model->learner_model_param->num_feature; i++) {
        int fidx =
            selector_->NextFeature(ctx_, i, *model, group_idx, gpair->ConstHostVector(), p_fmat,
                                   tparam_.reg_alpha_denorm, tparam_.reg_lambda_denorm);
        if (fidx < 0) break;
        this->UpdateFeature(fidx, group_idx, &gpair->HostVector(), p_fmat, model);
      }
    }
    monitor_.Stop("UpdateFeature");
  }

  void UpdateFeature(int fidx, int group_idx, std::vector<GradientPair> *in_gpair, DMatrix *p_fmat,
                     gbm::GBLinearModel *model) {
    const int ngroup = model->learner_model_param->num_output_group;
    bst_float &w = (*model)[fidx][group_idx];
    auto gradient = GetGradientParallel(ctx_, group_idx, ngroup, fidx,
                                        *in_gpair, p_fmat);
    auto dw = static_cast<float>(
        tparam_.learning_rate *
        CoordinateDelta(gradient.first, gradient.second, w, tparam_.reg_alpha_denorm,
                        tparam_.reg_lambda_denorm));
    w += dw;
    UpdateResidualParallel(ctx_, fidx, group_idx, ngroup, dw, in_gpair, p_fmat);
  }

 private:
  CoordinateParam cparam_;
  // training parameter
  LinearTrainParam tparam_;
  std::unique_ptr<FeatureSelector> selector_;
  common::Monitor monitor_;
};

XGBOOST_REGISTER_LINEAR_UPDATER(CoordinateUpdater, "coord_descent")
    .describe("Update linear model according to coordinate descent algorithm.")
    .set_body([]() { return new CoordinateUpdater(); });
}  // namespace xgboost::linear


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/linear/updater_gpu_coordinate.cu <==
/**
 * Copyright 2018-2023 by XGBoost Contributors
 * \author Rory Mitchell
 */

#include <thrust/execution_policy.h>
#include <thrust/inner_product.h>
#include <xgboost/data.h>
#include <xgboost/linear_updater.h>
#include "xgboost/span.h"

#include "coordinate_common.h"
#include "../common/common.h"
#include "../common/device_helpers.cuh"
#include "../common/timer.h"
#include "./param.h"

namespace xgboost::linear {

DMLC_REGISTRY_FILE_TAG(updater_gpu_coordinate);

/**
 * \class GPUCoordinateUpdater
 *
 * \brief Coordinate descent algorithm that updates one feature per iteration
 */

class GPUCoordinateUpdater : public LinearUpdater {  // NOLINT
 public:
  // set training parameter
  void Configure(Args const &args) override {
    tparam_.UpdateAllowUnknown(args);
    coord_param_.UpdateAllowUnknown(args);
    selector_.reset(FeatureSelector::Create(tparam_.feature_selector));
    monitor_.Init("GPUCoordinateUpdater");
  }

  void LoadConfig(Json const& in) override {
    auto const& config = get<Object const>(in);
    FromJson(config.at("linear_train_param"), &tparam_);
    FromJson(config.at("coordinate_param"), &coord_param_);
  }
  void SaveConfig(Json *p_out) const override {
    LOG(DEBUG) << "Save config for GPU updater.";
    auto &out = *p_out;
    out["linear_train_param"] = ToJson(tparam_);
    out["coordinate_param"] = ToJson(coord_param_);
  }

  void LazyInitDevice(DMatrix *p_fmat, const LearnerModelParam &model_param) {
    if (ctx_->IsCPU()) return;

    num_row_ = static_cast<size_t>(p_fmat->Info().num_row_);

    CHECK(p_fmat->SingleColBlock());
    SparsePage const &batch = *(p_fmat->GetBatches<CSCPage>(ctx_).begin());
    auto page = batch.GetView();

    if (IsEmpty()) {
      return;
    }

    dh::safe_cuda(cudaSetDevice(ctx_->Ordinal()));
    // The begin and end indices for the section of each column associated with
    // this device
    std::vector<std::pair<bst_uint, bst_uint>> column_segments;
    row_ptr_ = {0};
    // iterate through columns
    for (size_t fidx = 0; fidx < batch.Size(); fidx++) {
      common::Span<Entry const> col = page[fidx];
      auto cmp = [](Entry e1, Entry e2) {
        return e1.index < e2.index;
      };
      auto column_begin =
          std::lower_bound(col.cbegin(), col.cend(),
                           xgboost::Entry(0, 0.0f), cmp);
      auto column_end =
          std::lower_bound(col.cbegin(), col.cend(),
                           xgboost::Entry(num_row_, 0.0f), cmp);
      column_segments.emplace_back(static_cast<bst_uint>(column_begin - col.cbegin()),
                                   static_cast<bst_uint>(column_end - col.cbegin()));
      row_ptr_.push_back(row_ptr_.back() + (column_end - column_begin));
    }
    data_.resize(row_ptr_.back());
    gpair_.resize(num_row_ * model_param.num_output_group);
    for (size_t fidx = 0; fidx < batch.Size(); fidx++) {
      auto col = page[fidx];
      auto seg = column_segments[fidx];
      dh::safe_cuda(cudaMemcpy(
          data_.data().get() + row_ptr_[fidx],
          col.data() + seg.first,
          sizeof(Entry) * (seg.second - seg.first), cudaMemcpyHostToDevice));
    }
  }

  void Update(linalg::Matrix<GradientPair> *in_gpair, DMatrix *p_fmat, gbm::GBLinearModel *model,
              double sum_instance_weight) override {
    tparam_.DenormalizePenalties(sum_instance_weight);
    monitor_.Start("LazyInitDevice");
    this->LazyInitDevice(p_fmat, *(model->learner_model_param));
    monitor_.Stop("LazyInitDevice");

    monitor_.Start("UpdateGpair");

    // Update gpair
    if (ctx_->IsCUDA()) {
      this->UpdateGpair(in_gpair->Data()->ConstHostVector());
    }
    monitor_.Stop("UpdateGpair");

    monitor_.Start("UpdateBias");
    this->UpdateBias(model);
    monitor_.Stop("UpdateBias");
    // prepare for updating the weights
    selector_->Setup(ctx_, *model, in_gpair->Data()->ConstHostVector(), p_fmat,
                     tparam_.reg_alpha_denorm, tparam_.reg_lambda_denorm, coord_param_.top_k);
    monitor_.Start("UpdateFeature");
    for (uint32_t group_idx = 0; group_idx < model->learner_model_param->num_output_group;
         ++group_idx) {
      for (auto i = 0U; i < model->learner_model_param->num_feature; i++) {
        auto fidx =
            selector_->NextFeature(ctx_, i, *model, group_idx, in_gpair->Data()->ConstHostVector(),
                                   p_fmat, tparam_.reg_alpha_denorm, tparam_.reg_lambda_denorm);
        if (fidx < 0) break;
        this->UpdateFeature(fidx, group_idx, model);
      }
    }
    monitor_.Stop("UpdateFeature");
  }

  void UpdateBias(gbm::GBLinearModel *model) {
    for (uint32_t group_idx = 0; group_idx < model->learner_model_param->num_output_group;
         ++group_idx) {
      // Get gradient
      auto grad = GradientPair(0, 0);
      if (ctx_->IsCUDA()) {
        grad = GetBiasGradient(group_idx, model->learner_model_param->num_output_group);
      }
      auto dbias = static_cast<float>(
          tparam_.learning_rate *
              CoordinateDeltaBias(grad.GetGrad(), grad.GetHess()));
      model->Bias()[group_idx] += dbias;

      // Update residual
      if (ctx_->IsCUDA()) {
        UpdateBiasResidual(dbias, group_idx, model->learner_model_param->num_output_group);
      }
    }
  }

  void UpdateFeature(int fidx, int group_idx,
                     gbm::GBLinearModel *model) {
    bst_float &w = (*model)[fidx][group_idx];
    // Get gradient
    auto grad = GradientPair(0, 0);
    if (ctx_->IsCUDA()) {
      grad = GetGradient(group_idx, model->learner_model_param->num_output_group, fidx);
    }
    auto dw = static_cast<float>(tparam_.learning_rate *
                                 CoordinateDelta(grad.GetGrad(), grad.GetHess(),
                                                 w, tparam_.reg_alpha_denorm,
                                                 tparam_.reg_lambda_denorm));
    w += dw;

    if (ctx_->IsCUDA()) {
      UpdateResidual(dw, group_idx, model->learner_model_param->num_output_group, fidx);
    }
  }

  // This needs to be public because of the __device__ lambda.
  GradientPair GetBiasGradient(int group_idx, int num_group) {
    dh::safe_cuda(cudaSetDevice(ctx_->Ordinal()));
    auto counting = thrust::make_counting_iterator(0ull);
    auto f = [=] __device__(size_t idx) {
      return idx * num_group + group_idx;
    };  // NOLINT
    thrust::transform_iterator<decltype(f), decltype(counting), size_t> skip(
        counting, f);
    auto perm = thrust::make_permutation_iterator(gpair_.data(), skip);

    return dh::SumReduction(perm, num_row_);
  }

  // This needs to be public because of the __device__ lambda.
  void UpdateBiasResidual(float dbias, int group_idx, int num_groups) {
    if (dbias == 0.0f) return;
    auto d_gpair = dh::ToSpan(gpair_);
    dh::LaunchN(num_row_, [=] __device__(size_t idx) {
      auto &g = d_gpair[idx * num_groups + group_idx];
      g += GradientPair(g.GetHess() * dbias, 0);
    });
  }

  // This needs to be public because of the __device__ lambda.
  GradientPair GetGradient(int group_idx, int num_group, int fidx) {
    dh::safe_cuda(cudaSetDevice(ctx_->Ordinal()));
    common::Span<xgboost::Entry> d_col = dh::ToSpan(data_).subspan(row_ptr_[fidx]);
    size_t col_size = row_ptr_[fidx + 1] - row_ptr_[fidx];
    common::Span<GradientPair> d_gpair = dh::ToSpan(gpair_);
    auto counting = thrust::make_counting_iterator(0ull);
    auto f = [=] __device__(size_t idx) {
      auto entry = d_col[idx];
      auto g = d_gpair[entry.index * num_group + group_idx];
      return GradientPair{g.GetGrad() * entry.fvalue, g.GetHess() * entry.fvalue * entry.fvalue};
    };  // NOLINT
    thrust::transform_iterator<decltype(f), decltype(counting), GradientPair>
        multiply_iterator(counting, f);
    return dh::SumReduction(multiply_iterator, col_size);
  }

  // This needs to be public because of the __device__ lambda.
  void UpdateResidual(float dw, int group_idx, int num_groups, int fidx) {
    common::Span<GradientPair> d_gpair = dh::ToSpan(gpair_);
    common::Span<Entry> d_col = dh::ToSpan(data_).subspan(row_ptr_[fidx]);
    size_t col_size = row_ptr_[fidx + 1] - row_ptr_[fidx];
    dh::LaunchN(col_size, [=] __device__(size_t idx) {
      auto entry = d_col[idx];
      auto &g = d_gpair[entry.index * num_groups + group_idx];
      g += GradientPair(g.GetHess() * dw * entry.fvalue, 0);
    });
  }

 private:
  bool IsEmpty() {
    return num_row_ == 0;
  }

  void UpdateGpair(const std::vector<GradientPair> &host_gpair) {
    dh::safe_cuda(cudaMemcpyAsync(
        gpair_.data().get(),
        host_gpair.data(),
        gpair_.size() * sizeof(GradientPair), cudaMemcpyHostToDevice));
  }

  // training parameter
  LinearTrainParam tparam_;
  CoordinateParam coord_param_;
  std::unique_ptr<FeatureSelector> selector_;
  common::Monitor monitor_;

  std::vector<size_t> row_ptr_;
  dh::device_vector<xgboost::Entry> data_;
  dh::caching_device_vector<GradientPair> gpair_;
  size_t num_row_;
};

XGBOOST_REGISTER_LINEAR_UPDATER(GPUCoordinateUpdater, "gpu_coord_descent")
    .describe(
        "Update linear model according to coordinate descent algorithm. GPU "
        "accelerated.")
    .set_body([]() { return new GPUCoordinateUpdater(); });
}  // namespace xgboost::linear


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/linear/updater_shotgun.cc <==
/**
 * Copyright 2018-2023 by XGBoost Contributors
 * \author Tianqi Chen, Rory Mitchell
 */

#include <xgboost/linear_updater.h>
#include "coordinate_common.h"

namespace xgboost::linear {

DMLC_REGISTRY_FILE_TAG(updater_shotgun);

class ShotgunUpdater : public LinearUpdater {
 public:
  // set training parameter
  void Configure(Args const& args) override {
    param_.UpdateAllowUnknown(args);
    if (param_.feature_selector != kCyclic &&
        param_.feature_selector != kShuffle) {
      LOG(FATAL) << "Unsupported feature selector for shotgun updater.\n"
                 << "Supported options are: {cyclic, shuffle}";
    }
    selector_.reset(FeatureSelector::Create(param_.feature_selector));
  }
  void LoadConfig(Json const& in) override {
    auto const& config = get<Object const>(in);
    FromJson(config.at("linear_train_param"), &param_);
  }
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["linear_train_param"] = ToJson(param_);
  }

  void Update(linalg::Matrix<GradientPair> *in_gpair, DMatrix *p_fmat, gbm::GBLinearModel *model,
              double sum_instance_weight) override {
    auto gpair = in_gpair->Data();
    param_.DenormalizePenalties(sum_instance_weight);
    const int ngroup = model->learner_model_param->num_output_group;

    // update bias
    for (int gid = 0; gid < ngroup; ++gid) {
      auto grad = GetBiasGradientParallel(gid, ngroup, gpair->ConstHostVector(), p_fmat,
                                          ctx_->Threads());
      auto dbias = static_cast<bst_float>(param_.learning_rate *
                               CoordinateDeltaBias(grad.first, grad.second));
      model->Bias()[gid] += dbias;
      UpdateBiasResidualParallel(ctx_, gid, ngroup, dbias, &gpair->HostVector(), p_fmat);
    }

    // lock-free parallel updates of weights
    selector_->Setup(ctx_, *model, gpair->ConstHostVector(), p_fmat, param_.reg_alpha_denorm,
                     param_.reg_lambda_denorm, 0);
    auto &h_gpair = gpair->HostVector();
    for (const auto &batch : p_fmat->GetBatches<CSCPage>(ctx_)) {
      auto page = batch.GetView();
      const auto nfeat = static_cast<bst_omp_uint>(batch.Size());
      common::ParallelFor(nfeat, ctx_->Threads(), [&](auto i) {
        int ii = selector_->NextFeature(ctx_, i, *model, 0, gpair->ConstHostVector(), p_fmat,
                                        param_.reg_alpha_denorm, param_.reg_lambda_denorm);
        if (ii < 0) return;
        const bst_uint fid = ii;
        auto col = page[ii];
        for (int gid = 0; gid < ngroup; ++gid) {
          double sum_grad = 0.0, sum_hess = 0.0;
          for (auto &c : col) {
            const GradientPair &p = h_gpair[c.index * ngroup + gid];
            if (p.GetHess() < 0.0f) continue;
            const bst_float v = c.fvalue;
            sum_grad += p.GetGrad() * v;
            sum_hess += p.GetHess() * v * v;
          }
          bst_float &w = (*model)[fid][gid];
          auto dw = static_cast<bst_float>(
              param_.learning_rate * CoordinateDelta(sum_grad, sum_hess, w, param_.reg_alpha_denorm,
                                                     param_.reg_lambda_denorm));
          if (dw == 0.f) continue;
          w += dw;
          // update grad values
          for (auto &c : col) {
            GradientPair &p = h_gpair[c.index * ngroup + gid];
            if (p.GetHess() < 0.0f) continue;
            p += GradientPair(p.GetHess() * c.fvalue * dw, 0);
          }
        }
      });
    }
  }

 protected:
  // training parameters
  LinearTrainParam param_;

  std::unique_ptr<FeatureSelector> selector_;
};

XGBOOST_REGISTER_LINEAR_UPDATER(ShotgunUpdater, "shotgun")
    .describe(
        "Update linear model according to shotgun coordinate descent "
        "algorithm.")
    .set_body([]() { return new ShotgunUpdater(); });
}  // namespace xgboost::linear


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/logging.cc <==
/**
 * Copyright 2015-2024, XGBoost Contributors
 * \file logging.cc
 * \brief Implementation of loggers.
 * \author Tianqi Chen
 */
#include "xgboost/logging.h"

#include <string>  // for string

#include "collective/communicator-inl.h"

#if !defined(XGBOOST_STRICT_R_MODE) || XGBOOST_STRICT_R_MODE == 0
// Override logging mechanism for non-R interfaces
void dmlc::CustomLogMessage::Log(const std::string& msg) {
  const xgboost::LogCallbackRegistry *registry =
      xgboost::LogCallbackRegistryStore::Get();
  auto callback = registry->Get();
  callback(msg.c_str());
}

namespace xgboost {

ConsoleLogger::~ConsoleLogger() {
  if (ShouldLog(cur_verbosity_)) {
    dmlc::CustomLogMessage::Log(BaseLogger::log_stream_.str());
  }
}

TrackerLogger::~TrackerLogger() {
  log_stream_ << '\n';
  collective::Print(log_stream_.str());
}

}  // namespace xgboost

#endif  // !defined(XGBOOST_STRICT_R_MODE) || XGBOOST_STRICT_R_MODE == 0

namespace xgboost {

bool ConsoleLogger::ShouldLog(LogVerbosity verbosity) {
  return static_cast<int>(verbosity) <=
             (GlobalConfigThreadLocalStore::Get()->verbosity) ||
         verbosity == LV::kIgnore;
}

void ConsoleLogger::Configure(Args const& args) {
  auto& param = *GlobalConfigThreadLocalStore::Get();
  param.UpdateAllowUnknown(args);
}

ConsoleLogger::LogVerbosity ConsoleLogger::DefaultVerbosity() {
  return LogVerbosity::kWarning;
}

ConsoleLogger::LogVerbosity ConsoleLogger::GlobalVerbosity() {
  LogVerbosity global_verbosity { LogVerbosity::kWarning };
  switch (GlobalConfigThreadLocalStore::Get()->verbosity) {
  case 0:
    global_verbosity = LogVerbosity::kSilent;
    break;
  case 1:
    global_verbosity = LogVerbosity::kWarning;
    break;
  case 2:
    global_verbosity = LogVerbosity::kInfo;
    break;
  case 3:
    global_verbosity = LogVerbosity::kDebug;
  default:
    // global verbosity doesn't require kIgnore
    break;
  }

  return global_verbosity;
}

ConsoleLogger::ConsoleLogger(LogVerbosity cur_verb) :
    cur_verbosity_{cur_verb} {}

ConsoleLogger::ConsoleLogger(
    const std::string& file, int line, LogVerbosity cur_verb) {
  cur_verbosity_ = cur_verb;
  switch (cur_verbosity_) {
    case LogVerbosity::kWarning:
      BaseLogger::log_stream_ << "WARNING: "
                              << file << ":" << line << ": ";
      break;
    case LogVerbosity::kDebug:
      BaseLogger::log_stream_ << "DEBUG: "
                              << file << ":" << line << ": ";
      break;
    case LogVerbosity::kInfo:
      BaseLogger::log_stream_ << "INFO: "
                              << file << ":" << line << ": ";
      break;
    case LogVerbosity::kIgnore:
      BaseLogger::log_stream_ << file << ":" << line << ": ";
      break;
    case LogVerbosity::kSilent:
      break;
  }
}

}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/auc.cc <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 */
#include "auc.h"

#include <algorithm>
#include <array>
#include <atomic>
#include <functional>
#include <limits>
#include <memory>
#include <numeric>
#include <tuple>
#include <utility>
#include <vector>

#include "../collective/aggregator.h"
#include "../common/algorithm.h"  // ArgSort
#include "../common/math.h"
#include "../common/optional_weight.h"  // OptionalWeights
#include "metric_common.h"              // MetricNoCache
#include "xgboost/context.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/linalg.h"
#include "xgboost/metric.h"

namespace xgboost::metric {
// tag the this file, used by force static link later.
DMLC_REGISTRY_FILE_TAG(auc);
/**
 * Calculate AUC for binary classification problem.  This function does not normalize the
 * AUC by 1 / (num_positive * num_negative), instead it returns a tuple for caller to
 * handle the normalization.
 */
template <typename Fn>
std::tuple<double, double, double> BinaryAUC(common::Span<float const> predts,
                                             linalg::VectorView<float const> labels,
                                             common::OptionalWeights weights,
                                             std::vector<size_t> const &sorted_idx, Fn &&area_fn) {
  CHECK_NE(labels.Size(), 0);
  CHECK_EQ(labels.Size(), predts.size());
  auto p_predts = predts.data();

  double auc{0};

  float label = labels(sorted_idx.front());
  float w = weights[sorted_idx[0]];
  double fp = (1.0 - label) * w, tp = label * w;
  double tp_prev = 0, fp_prev = 0;
  // TODO(jiaming): We can parallize this if we have a parallel scan for CPU.
  for (size_t i = 1; i < sorted_idx.size(); ++i) {
    if (p_predts[sorted_idx[i]] != p_predts[sorted_idx[i - 1]]) {
      auc += area_fn(fp_prev, fp, tp_prev, tp);
      tp_prev = tp;
      fp_prev = fp;
    }
    label = labels(sorted_idx[i]);
    float w = weights[sorted_idx[i]];
    fp += (1.0f - label) * w;
    tp += label * w;
  }

  auc += area_fn(fp_prev, fp, tp_prev, tp);
  if (fp <= 0.0f || tp <= 0.0f) {
    auc = 0;
    fp = 0;
    tp = 0;
  }

  return std::make_tuple(fp, tp, auc);
}

/**
 * Calculate AUC for multi-class classification using 1-vs-rest, or for multi-label
 * classification by evaluating each target independently.
 *
 * TODO(jiaming): Use better algorithms like:
 *
 * - Kleiman, Ross and Page, David. $AUC_{\mu}$: A Performance Metric for Multi-Class
 *   Machine Learning Models
 */
template <typename BinaryAUC>
double MultiAUC(Context const *ctx, common::Span<float const> predts, MetaInfo const &info,
                std::size_t n_targets, std::int32_t n_threads, MultiAUCType type,
                BinaryAUC &&binary_auc) {
  CHECK_NE(n_targets, 0);
  auto const labels = info.labels.HostView();
  if (labels.Shape(0) != 0) {
    if (type == MultiAUCType::kMultiClass) {
      CHECK_EQ(labels.Shape(1), 1);
    } else {
      CHECK_EQ(labels.Shape(1), n_targets);
    }
  }
  auto n_samples = labels.Shape(0);
  CHECK_EQ(predts.size(), n_samples * n_targets);

  std::vector<double> results_storage(n_targets * 3, 0);
  auto results = linalg::MakeTensorView(ctx, results_storage, n_targets, 3);
  auto local_area = results.Slice(linalg::All(), 0);
  auto tp = results.Slice(linalg::All(), 1);
  auto auc = results.Slice(linalg::All(), 2);

  auto weights = common::OptionalWeights{info.weights_.ConstHostSpan()};
  auto predts_t = linalg::MakeTensorView(ctx, predts, n_samples, n_targets);

  if (n_samples != 0) {
    common::ParallelFor(n_targets, n_threads, [&](auto c) {
      std::vector<float> proba(n_samples);
      std::vector<float> response(n_samples);
      for (size_t i = 0; i < proba.size(); ++i) {
        proba[i] = predts_t(i, c);
        response[i] =
            type == MultiAUCType::kMultiClass ? static_cast<float>(labels(i) == c) : labels(i, c);
      }
      double fp;
      std::tie(fp, tp(c), auc(c)) = binary_auc(
          ctx, proba, linalg::MakeVec(response.data(), response.size(), ctx->Device()), weights);
      local_area(c) = fp * tp(c);
    });
  }

  // We have 2 averages going in here, first among workers, then among outputs.
  // Allreduce sums up fp/tp/auc for each output.
  auto rc = collective::GlobalSum(ctx, results);
  collective::SafeColl(rc);

  double auc_sum{0};
  // Sum of class prevalence for multiclass ROC, or the output count for macro averaging.
  double weight_sum{0};
  for (size_t c = 0; c < n_targets; ++c) {
    if (local_area(c) > 0 && !std::isnan(auc(c))) {
      // Normalize each output. After allreduce, `local_area` means the total covered area
      // (not area under curve, rather it's the accessible area for each
      // worker). Multiclass uses the existing prevalence weight, while multi-label uses
      // macro averaging.
      auto weight = type == MultiAUCType::kMultiClass ? tp(c) : 1.0;
      auc_sum += auc(c) / local_area(c) * weight;
      weight_sum += weight;
    } else {
      auc_sum = std::numeric_limits<double>::quiet_NaN();
      break;
    }
  }
  if (weight_sum == 0 || std::isnan(auc_sum)) {
    auc_sum = std::numeric_limits<double>::quiet_NaN();
  } else {
    auc_sum /= weight_sum;
  }
  return auc_sum;
}

std::tuple<double, double, double> BinaryROCAUC(Context const *ctx,
                                                common::Span<float const> predts,
                                                linalg::VectorView<float const> labels,
                                                common::OptionalWeights weights) {
  auto const sorted_idx =
      common::ArgSort<size_t>(ctx, predts.data(), predts.data() + predts.size(), std::greater<>{});
  return BinaryAUC(predts, labels, weights, sorted_idx, TrapezoidArea);
}

/**
 * Calculate AUC for 1 ranking group;
 */
double GroupRankingROC(Context const *ctx, common::Span<float const> predts,
                       linalg::VectorView<float const> labels, float w) {
  // on ranking, we just count all pairs.
  double auc{0};
  // argsort doesn't support tensor input yet.
  auto raw_labels = labels.Values().subspan(0, labels.Size());
  auto const sorted_idx = common::ArgSort<size_t>(
      ctx, raw_labels.data(), raw_labels.data() + raw_labels.size(), std::greater<>{});
  w = common::Sqr(w);

  double sum_w = 0.0f;
  for (size_t i = 0; i < labels.Size(); ++i) {
    for (size_t j = i + 1; j < labels.Size(); ++j) {
      auto predt = predts[sorted_idx[i]] - predts[sorted_idx[j]];
      if (predt > 0) {
        predt = 1.0;
      } else if (predt == 0) {
        predt = 0.5;
      } else {
        predt = 0;
      }
      auc += predt * w;
      sum_w += w;
    }
  }
  if (sum_w != 0) {
    auc /= sum_w;
  }
  CHECK_LE(auc, 1.0 + kRtEps);
  return auc;
}

/**
 * @brief PR-AUC for binary classification.
 *
 *   https://doi.org/10.1371/journal.pone.0092209
 */
std::tuple<double, double, double> BinaryPRAUC(Context const *ctx, common::Span<float const> predts,
                                               linalg::VectorView<float const> labels,
                                               common::OptionalWeights weights) {
  auto const sorted_idx =
      common::ArgSort<size_t>(ctx, predts.data(), predts.data() + predts.size(), std::greater<>{});
  double total_pos{0}, total_neg{0};
  for (size_t i = 0; i < labels.Size(); ++i) {
    auto w = weights[i];
    total_pos += w * labels(i);
    total_neg += w * (1.0f - labels(i));
  }
  if (total_pos <= 0 || total_neg <= 0) {
    return {1.0f, 1.0f, std::numeric_limits<float>::quiet_NaN()};
  }
  auto fn = [total_pos](double fp_prev, double fp, double tp_prev, double tp) {
    return detail::CalcDeltaPRAUC(fp_prev, fp, tp_prev, tp, total_pos);
  };

  double tp{0}, fp{0}, auc{0};
  std::tie(fp, tp, auc) = BinaryAUC(predts, labels, weights, sorted_idx, fn);
  return std::make_tuple(1.0, 1.0, auc);
}

/**
 * Cast LTR problem to binary classification problem by comparing pairs.
 */
template <bool is_roc>
std::pair<double, uint32_t> RankingAUC(Context const *ctx, std::vector<float> const &predts,
                                       MetaInfo const &info, int32_t n_threads) {
  CHECK_GE(info.group_ptr_.size(), 2);
  uint32_t n_groups = info.group_ptr_.size() - 1;
  auto s_predts = common::Span<float const>{predts};
  auto labels = info.labels.View(ctx->Device());
  auto s_weights = info.weights_.ConstHostSpan();

  std::atomic<uint32_t> invalid_groups{0};

  std::vector<double> auc_tloc(n_threads, 0);
  common::ParallelFor(n_groups, n_threads, [&](size_t g) {
    g += 1;  // indexing needs to start from 1
    size_t cnt = info.group_ptr_[g] - info.group_ptr_[g - 1];
    float w = s_weights.empty() ? 1.0f : s_weights[g - 1];
    auto g_predts = s_predts.subspan(info.group_ptr_[g - 1], cnt);
    auto g_labels = labels.Slice(linalg::Range(info.group_ptr_[g - 1], info.group_ptr_[g]));
    double auc;
    if (is_roc && g_labels.Size() < 3) {
      // With 2 documents, there's only 1 comparison can be made.  So either
      // TP or FP will be zero.
      invalid_groups++;
      auc = 0;
    } else {
      if (is_roc) {
        auc = GroupRankingROC(ctx, g_predts, g_labels, w);
      } else {
        auc = std::get<2>(BinaryPRAUC(ctx, g_predts, g_labels, common::OptionalWeights{w}));
      }
      if (std::isnan(auc)) {
        invalid_groups++;
        auc = 0;
      }
    }
    auc_tloc[omp_get_thread_num()] += auc;
  });
  double sum_auc = std::accumulate(auc_tloc.cbegin(), auc_tloc.cend(), 0.0);

  return std::make_pair(sum_auc, n_groups - invalid_groups);
}

template <typename Curve>
class EvalAUC : public MetricNoCache {
  double Eval(const HostDeviceVector<bst_float> &preds, const MetaInfo &info) override {
    if (info.group_ptr_.empty()) {
      CheckRowWeights(info);
    }
    double auc{0};
    if (ctx_->Device().IsCUDA()) {
      preds.SetDevice(ctx_->Device());
      info.labels.SetDevice(ctx_->Device());
      info.weights_.SetDevice(ctx_->Device());
    }
    // Use global metadata so empty workers enter the same metric path as nonempty workers.
    std::array<bst_idx_t, 4> meta{info.labels.Size(), preds.Size(), info.labels.Shape(1),
                                  !info.group_ptr_.empty()};
    auto rc = collective::Allreduce(
        ctx_,
        linalg::MakeTensorView(DeviceOrd::CPU(), common::Span{meta.data(), meta.size()},
                               meta.size()),
        collective::Op::kMax);
    collective::SafeColl(rc);
    auto [n_labels, n_predts, n_targets, is_ranking] = meta;

    if (n_labels == 0) {
      // Empty across all workers, which is not supported.
      auc = std::numeric_limits<double>::quiet_NaN();
    } else if (is_ranking) {
      /**
       * learning to rank
       */
      if (n_targets > 1) {
        LOG(FATAL) << "AUC and AUCPR do not support multi-output learning-to-rank.";
      }
      CHECK_EQ(n_predts, n_labels) << "Invalid shape of labels and predictions for AUC.";

      std::uint32_t valid_groups = 0;
      if (info.labels.Size() != 0) {
        CHECK_GE(info.group_ptr_.size(), 2);
        if (!info.weights_.Empty()) {
          CHECK_EQ(info.weights_.Size(), info.group_ptr_.size() - 1);
        }
        CHECK_EQ(info.group_ptr_.back(), info.labels.Shape(0));
        std::tie(auc, valid_groups) = static_cast<Curve *>(this)->EvalRanking(preds, info);
      }
      auto n_groups = info.group_ptr_.empty() ? 0 : info.group_ptr_.size() - 1;
      if (valid_groups != n_groups) {
        InvalidGroupAUC();
      }

      auc = collective::GlobalRatio(ctx_, auc, static_cast<double>(valid_groups));
      if (!std::isnan(auc)) {
        CHECK_LE(auc, 1.0 + kRtEps) << "Total AUC across groups: " << auc * valid_groups
                                    << ", valid groups: " << valid_groups;
      }
    } else if (n_targets > 1) {
      if (n_predts > n_labels && n_predts % n_labels == 0) {
        LOG(FATAL) << "AUC and AUCPR do not support multi-target-multi-class classification.";
      }
      CHECK_EQ(n_predts, n_labels) << "Invalid shape of labels and predictions for AUC.";
      auc = static_cast<Curve *>(this)->EvalMultiLabel(preds, info, n_targets);
    } else if (n_predts != n_labels) {
      /**
       * multi class
       */
      CHECK_GT(n_predts, n_labels) << "Invalid shape of labels and predictions for AUC.";
      CHECK_EQ(n_predts % n_labels, 0) << "Invalid shape of labels and predictions for AUC.";
      auc = static_cast<Curve *>(this)->EvalMultiClass(preds, info, n_predts / n_labels);
    } else {
      /**
       * binary classification
       */
      double fp{0}, tp{0};
      if (!(preds.Empty() || info.labels.Size() == 0)) {
        std::tie(fp, tp, auc) = static_cast<Curve *>(this)->EvalBinary(preds, info);
      }
      auc = collective::GlobalRatio(ctx_, auc, fp * tp);
      if (!std::isnan(auc)) {
        CHECK_LE(auc, 1.0 + kRtEps);
        auc = std::min(auc, 1.0);
      }
    }
    if (std::isnan(auc)) {
      LOG(WARNING) << "Dataset is empty, or contains only positive or negative samples.";
    }
    return auc;
  }
};

class EvalROCAUC : public EvalAUC<EvalROCAUC> {
  std::shared_ptr<cuda_impl::DeviceAUCCache> d_cache_;

 public:
  std::pair<double, uint32_t> EvalRanking(HostDeviceVector<float> const &predts,
                                          MetaInfo const &info) {
    double auc{0};
    uint32_t valid_groups = 0;
    auto n_threads = ctx_->Threads();
    if (ctx_->IsCUDA()) {
      std::tie(auc, valid_groups) =
          cuda_impl::RankingAUC(ctx_, predts.ConstDeviceSpan(), info, &this->d_cache_);
    } else {
      std::tie(auc, valid_groups) =
          RankingAUC<true>(ctx_, predts.ConstHostVector(), info, n_threads);
    }
    return std::make_pair(auc, valid_groups);
  }

  double EvalMultiClass(HostDeviceVector<float> const &predts, MetaInfo const &info,
                        size_t n_classes) {
    double auc{0};
    auto n_threads = ctx_->Threads();
    CHECK_NE(n_classes, 0);
    if (ctx_->IsCUDA()) {
      auc = cuda_impl::MultiROCAUC(ctx_, predts.ConstDeviceSpan(), info, &this->d_cache_, n_classes,
                                   MultiAUCType::kMultiClass);
    } else {
      auc = MultiAUC(ctx_, predts.ConstHostVector(), info, n_classes, n_threads,
                     MultiAUCType::kMultiClass, BinaryROCAUC);
    }
    return auc;
  }

  double EvalMultiLabel(HostDeviceVector<float> const &predts, MetaInfo const &info,
                        size_t n_targets) {
    if (ctx_->IsCUDA()) {
      return cuda_impl::MultiROCAUC(ctx_, predts.ConstDeviceSpan(), info, &this->d_cache_,
                                    n_targets, MultiAUCType::kMultiLabel);
    } else {
      return MultiAUC(ctx_, predts.ConstHostVector(), info, n_targets, ctx_->Threads(),
                      MultiAUCType::kMultiLabel, BinaryROCAUC);
    }
  }

  std::tuple<double, double, double> EvalBinary(HostDeviceVector<float> const &predts,
                                                MetaInfo const &info) {
    double fp, tp, auc;
    if (ctx_->IsCUDA()) {
      std::tie(fp, tp, auc) =
          cuda_impl::BinaryROCAUC(ctx_, predts.ConstDeviceSpan(), info, &this->d_cache_);
    } else {
      std::tie(fp, tp, auc) = BinaryROCAUC(ctx_, predts.ConstHostVector(),
                                           info.labels.HostView().Slice(linalg::All(), 0),
                                           common::OptionalWeights{info.weights_.ConstHostSpan()});
    }
    return std::make_tuple(fp, tp, auc);
  }

 public:
  [[nodiscard]] char const *Name() const override { return "auc"; }
};

XGBOOST_REGISTER_METRIC(EvalAUC, "auc")
    .describe("Receiver Operating Characteristic Area Under the Curve.")
    .set_body([](const char *) { return new EvalROCAUC(); });

#if !defined(XGBOOST_USE_CUDA)
namespace cuda_impl {
std::tuple<double, double, double> BinaryROCAUC(Context const *, common::Span<float const>,
                                                MetaInfo const &,
                                                std::shared_ptr<DeviceAUCCache> *) {
  common::AssertGPUSupport();
  return {};
}

double MultiROCAUC(Context const *, common::Span<float const>, MetaInfo const &,
                   std::shared_ptr<DeviceAUCCache> *, std::size_t, MultiAUCType) {
  common::AssertGPUSupport();
  return 0.0;
}

std::pair<double, std::uint32_t> RankingAUC(Context const *, common::Span<float const>,
                                            MetaInfo const &, std::shared_ptr<DeviceAUCCache> *) {
  common::AssertGPUSupport();
  return {};
}
struct DeviceAUCCache {};
}  // namespace cuda_impl
#endif  // !defined(XGBOOST_USE_CUDA)

class EvalPRAUC : public EvalAUC<EvalPRAUC> {
  std::shared_ptr<cuda_impl::DeviceAUCCache> d_cache_;

 public:
  std::tuple<double, double, double> EvalBinary(HostDeviceVector<float> const &predts,
                                                MetaInfo const &info) {
    double pr, re, auc;
    if (ctx_->IsCUDA()) {
      std::tie(pr, re, auc) =
          cuda_impl::BinaryPRAUC(ctx_, predts.ConstDeviceSpan(), info, &this->d_cache_);
    } else {
      std::tie(pr, re, auc) =
          BinaryPRAUC(ctx_, predts.ConstHostSpan(), info.labels.HostView().Slice(linalg::All(), 0),
                      common::OptionalWeights{info.weights_.ConstHostSpan()});
    }
    return std::make_tuple(pr, re, auc);
  }

  double EvalMultiClass(HostDeviceVector<float> const &predts, MetaInfo const &info,
                        size_t n_classes) {
    if (ctx_->IsCUDA()) {
      return cuda_impl::MultiPRAUC(ctx_, predts.ConstDeviceSpan(), info, &d_cache_, n_classes,
                                   MultiAUCType::kMultiClass);
    } else {
      auto n_threads = this->ctx_->Threads();
      return MultiAUC(ctx_, predts.ConstHostSpan(), info, n_classes, n_threads,
                      MultiAUCType::kMultiClass, BinaryPRAUC);
    }
  }

  double EvalMultiLabel(HostDeviceVector<float> const &predts, MetaInfo const &info,
                        size_t n_targets) {
    if (ctx_->IsCUDA()) {
      return cuda_impl::MultiPRAUC(ctx_, predts.ConstDeviceSpan(), info, &d_cache_, n_targets,
                                   MultiAUCType::kMultiLabel);
    } else {
      return MultiAUC(ctx_, predts.ConstHostSpan(), info, n_targets, ctx_->Threads(),
                      MultiAUCType::kMultiLabel, BinaryPRAUC);
    }
  }

  std::pair<double, uint32_t> EvalRanking(HostDeviceVector<float> const &predts,
                                          MetaInfo const &info) {
    double auc{0};
    uint32_t valid_groups = 0;
    auto n_threads = ctx_->Threads();
    if (ctx_->IsCUDA()) {
      std::tie(auc, valid_groups) =
          cuda_impl::RankingPRAUC(ctx_, predts.ConstDeviceSpan(), info, &d_cache_);
    } else {
      auto labels = info.labels.Data()->ConstHostSpan();
      if (std::any_of(labels.cbegin(), labels.cend(), PRAUCLabelInvalid{})) {
        InvalidLabels();
      }
      std::tie(auc, valid_groups) =
          RankingAUC<false>(ctx_, predts.ConstHostVector(), info, n_threads);
    }
    return std::make_pair(auc, valid_groups);
  }

 public:
  [[nodiscard]] const char *Name() const override { return "aucpr"; }
};

XGBOOST_REGISTER_METRIC(AUCPR, "aucpr")
    .describe("Area under PR curve for both classification and rank.")
    .set_body([](char const *) { return new EvalPRAUC{}; });

#if !defined(XGBOOST_USE_CUDA)
namespace cuda_impl {
std::tuple<double, double, double> BinaryPRAUC(Context const *, common::Span<float const>,
                                               MetaInfo const &,
                                               std::shared_ptr<DeviceAUCCache> *) {
  common::AssertGPUSupport();
  return {};
}

double MultiPRAUC(Context const *, common::Span<float const>, MetaInfo const &,
                  std::shared_ptr<DeviceAUCCache> *, std::size_t, MultiAUCType) {
  common::AssertGPUSupport();
  return {};
}

std::pair<double, std::uint32_t> RankingPRAUC(Context const *, common::Span<float const>,
                                              MetaInfo const &, std::shared_ptr<DeviceAUCCache> *) {
  common::AssertGPUSupport();
  return {};
}
}  // namespace cuda_impl
#endif
}  // namespace xgboost::metric


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/auc.cu <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 */
#include <thrust/copy.h>     // for copy
#include <thrust/logical.h>  // for any_of
#include <thrust/scan.h>

#include <cassert>
#include <cuda/std/tuple>    // for tuple, get, tie
#include <cuda/std/utility>  // for pair
#include <functional>        // for equal_to
#include <limits>
#include <memory>
#include <tuple>
#include <utility>

#include "../collective/allreduce.h"
#include "../common/algorithm.cuh"        // SegmentedArgSort, InclusiveScan
#include "../common/optional_weight.h"    // OptionalWeights
#include "../common/threading_utils.cuh"  // UnravelTrapeziodIdx,SegmentedTrapezoidThreads
#include "auc.h"
#include "xgboost/data.h"
#include "xgboost/span.h"

namespace xgboost::metric {
// tag the this file, used by force static link later.
DMLC_REGISTRY_FILE_TAG(auc_gpu);
}  // namespace xgboost::metric

namespace xgboost::metric::cuda_impl {
namespace {
// Pair of FP/TP
using Pair = cuda::std::pair<double, double>;

template <typename T, typename U, typename P = cuda::std::pair<T, U>>
struct PairPlus {
  XGBOOST_DEVICE P operator()(P const &l, P const &r) const {
    return cuda::std::make_pair(l.first + r.first, l.second + r.second);
  }
};
}  // namespace

/**
 * A cache to GPU data to avoid reallocating memory.
 */
struct DeviceAUCCache {
  // index sorted by prediction value
  dh::device_vector<size_t> sorted_idx;
  // track FP/TP for computation on trapezoid area
  dh::device_vector<Pair> fptp;
  // track FP_PREV/TP_PREV for computation on trapezoid area
  dh::device_vector<Pair> neg_pos;
  // index of unique prediction values.
  dh::device_vector<size_t> unique_idx;
  // p^T: transposed prediction matrix, used by multi-output AUC.
  dh::device_vector<float> predts_t;

  void Init(common::Span<float const> predts, bool is_multi) {
    if (sorted_idx.size() != predts.size()) {
      sorted_idx.resize(predts.size());
      fptp.resize(sorted_idx.size());
      unique_idx.resize(sorted_idx.size());
      neg_pos.resize(sorted_idx.size());
    }
    if (is_multi && predts_t.size() != predts.size()) {
      predts_t.resize(predts.size());
    }
  }
};

template <bool is_multi>
void InitCacheOnce(common::Span<float const> predts, std::shared_ptr<DeviceAUCCache> *p_cache) {
  auto &cache = *p_cache;
  if (!cache) {
    cache.reset(new DeviceAUCCache);
  }
  cache->Init(predts, is_multi);
}

/**
 * The GPU implementation uses same calculation as CPU with a few more steps to distribute
 * work across threads:
 *
 * - Run scan to obtain TP/FP values, which are right coordinates of trapezoid.
 * - Find distinct prediction values and get the corresponding FP_PREV/TP_PREV value,
 *   which are left coordinates of trapezoids.
 * - Reduce the scan array into 1 AUC value.
 */
template <typename Fn>
std::tuple<double, double, double> BinaryAUC(Context const *ctx, common::Span<float const> predts,
                                             MetaInfo const &info,
                                             common::Span<size_t const> d_sorted_idx, Fn area_fn,
                                             std::shared_ptr<DeviceAUCCache> cache) {
  auto labels = info.labels.View(ctx->Device());
  auto weights = info.weights_.ConstDeviceSpan();
  dh::safe_cuda(cudaSetDevice(ctx->Ordinal()));

  CHECK_NE(labels.Size(), 0);
  CHECK_EQ(labels.Size(), predts.size());

  /**
   * Linear scan
   */
  auto get_weight = common::OptionalWeights{weights};
  auto get_fp_tp = [=] XGBOOST_DEVICE(size_t i) {
    size_t idx = d_sorted_idx[i];

    float label = labels(idx);
    float w = get_weight[d_sorted_idx[i]];

    float fp = (1.0 - label) * w;
    float tp = label * w;

    return cuda::std::make_pair(fp, tp);
  };  // NOLINT
  auto d_fptp = dh::ToSpan(cache->fptp);
  dh::LaunchN(d_sorted_idx.size(), ctx->CUDACtx()->Stream(),
              [=] XGBOOST_DEVICE(size_t i) { d_fptp[i] = get_fp_tp(i); });

  auto d_unique_idx = dh::ToSpan(cache->unique_idx);
  dh::Iota(d_unique_idx, ctx->CUDACtx()->Stream());

  auto uni_key = dh::MakeTransformIterator<float>(
      thrust::make_counting_iterator(0),
      [=] XGBOOST_DEVICE(size_t i) { return predts[d_sorted_idx[i]]; });
  auto end_unique = thrust::unique_by_key_copy(
      ctx->CUDACtx()->TP(), uni_key, uni_key + d_sorted_idx.size(), dh::tbegin(d_unique_idx),
      thrust::make_discard_iterator(), dh::tbegin(d_unique_idx));
  d_unique_idx = d_unique_idx.subspan(0, end_unique.second - dh::tbegin(d_unique_idx));

  common::InclusiveScan(ctx, dh::tbegin(d_fptp), dh::tbegin(d_fptp), PairPlus<double, double>{},
                        d_fptp.size());

  auto d_neg_pos = dh::ToSpan(cache->neg_pos);
  // scatter unique negaive/positive values
  // shift to right by 1 with initial value being 0
  dh::LaunchN(d_unique_idx.size(), ctx->CUDACtx()->Stream(), [=] XGBOOST_DEVICE(size_t i) {
    if (d_unique_idx[i] == 0) {  // first unique index is 0
      assert(i == 0);
      d_neg_pos[0] = {0, 0};
      return;
    }
    d_neg_pos[d_unique_idx[i]] = d_fptp[d_unique_idx[i] - 1];
    if (i == d_unique_idx.size() - 1) {
      // last one needs to be included, may override above assignment if the last
      // prediction value is distinct from previous one.
      d_neg_pos.back() = d_fptp[d_unique_idx[i] - 1];
      return;
    }
  });

  auto in = dh::MakeTransformIterator<double>(
      thrust::make_counting_iterator(0), [=] XGBOOST_DEVICE(size_t i) {
        double fp, tp;
        double fp_prev, tp_prev;
        if (i == 0) {
          // handle the last element
          cuda::std::tie(fp, tp) = d_fptp.back();
          cuda::std::tie(fp_prev, tp_prev) = d_neg_pos[d_unique_idx.back()];
        } else {
          cuda::std::tie(fp, tp) = d_fptp[d_unique_idx[i] - 1];
          cuda::std::tie(fp_prev, tp_prev) = d_neg_pos[d_unique_idx[i - 1]];
        }
        return area_fn(fp_prev, fp, tp_prev, tp);
      });

  Pair last = cache->fptp.back();
  double auc = thrust::reduce(ctx->CUDACtx()->CTP(), in, in + d_unique_idx.size());
  return std::make_tuple(last.first, last.second, auc);
}

std::tuple<double, double, double> BinaryROCAUC(Context const *ctx,
                                                common::Span<float const> predts,
                                                MetaInfo const &info,
                                                std::shared_ptr<DeviceAUCCache> *p_cache) {
  auto &cache = *p_cache;
  InitCacheOnce<false>(predts, p_cache);

  /**
   * Create sorted index for each class
   */
  auto d_sorted_idx = dh::ToSpan(cache->sorted_idx);
  common::ArgSort<false>(ctx, predts, d_sorted_idx);
  // Create lambda to avoid pass function pointer.
  return BinaryAUC(
      ctx, predts, info, d_sorted_idx,
      [] XGBOOST_DEVICE(double x0, double x1, double y0, double y1) -> double {
        return TrapezoidArea(x0, x1, y0, y1);
      },
      cache);
}

void Transpose(common::Span<float const> in, common::Span<float> out, size_t m, size_t n) {
  CHECK_EQ(in.size(), out.size());
  CHECK_EQ(in.size(), m * n);
  dh::LaunchN(in.size(), [=] XGBOOST_DEVICE(size_t i) {
    size_t col = i / m;
    size_t row = i % m;
    size_t idx = row * n + col;
    out[i] = in[idx];
  });
}

double ScaleOutputs(Context const *ctx, bool, common::Span<double> results,
                    common::Span<double> local_area, common::Span<double> output_weights,
                    common::Span<double> auc, std::size_t n_targets) {
  if (collective::IsDistributed()) {
    std::int32_t device = dh::CurrentDevice();
    CHECK_EQ(dh::CudaGetPointerDevice(results.data()), device);
    auto rc = collective::Allreduce(
        ctx, linalg::MakeVec(results.data(), results.size(), ctx->Device()), collective::Op::kSum);
    collective::SafeColl(rc);
  }
  auto reduce_in = dh::MakeTransformIterator<Pair>(
      thrust::make_counting_iterator(0), [=] XGBOOST_DEVICE(size_t i) {
        if (local_area[i] > 0) {
          return cuda::std::make_pair(auc[i] / local_area[i] * output_weights[i],
                                      output_weights[i]);
        }
        return cuda::std::make_pair(std::numeric_limits<double>::quiet_NaN(), 0.0);
      });

  double weight_sum;
  double auc_sum;
  cuda::std::tie(auc_sum, weight_sum) =
      thrust::reduce(ctx->CUDACtx()->CTP(), reduce_in, reduce_in + n_targets, Pair{0.0, 0.0},
                     PairPlus<double, double>{});
  if (weight_sum != 0 && !std::isnan(auc_sum)) {
    auc_sum /= weight_sum;
  } else {
    return std::numeric_limits<double>::quiet_NaN();
  }
  return auc_sum;
}

/**
 * Calculate FP/TP for multi-class and PR-AUC ranking. `segment_id` is a function for
 * getting class id or group id given scan index.
 */
template <typename Fn>
void SegmentedFPTP(Context const *ctx, common::Span<Pair> d_fptp, Fn segment_id) {
  using Triple = cuda::std::tuple<uint32_t, double, double>;
  // expand to tuple to include idx
  auto fptp_it_in = dh::MakeTransformIterator<Triple>(
      thrust::make_counting_iterator(0), [=] XGBOOST_DEVICE(size_t i) {
        return cuda::std::make_tuple(i, d_fptp[i].first, d_fptp[i].second);
      });
  // shrink down to pair
  auto fptp_it_out = thrust::make_transform_output_iterator(
      dh::TypedDiscard<Triple>{}, [d_fptp] XGBOOST_DEVICE(Triple const &t) {
        d_fptp[cuda::std::get<0>(t)] =
            cuda::std::make_pair(cuda::std::get<1>(t), cuda::std::get<2>(t));
        return t;
      });
  common::InclusiveScan(
      ctx, fptp_it_in, fptp_it_out,
      [=] XGBOOST_DEVICE(Triple const &l, Triple const &r) {
        uint32_t l_gid = segment_id(cuda::std::get<0>(l));
        uint32_t r_gid = segment_id(cuda::std::get<0>(r));
        if (l_gid != r_gid) {
          return r;
        }

        return Triple(cuda::std::get<0>(r),
                      cuda::std::get<1>(l) + cuda::std::get<1>(r),   // fp
                      cuda::std::get<2>(l) + cuda::std::get<2>(r));  // tp
      },
      d_fptp.size());
}

/**
 * Reduce the values of AUC for each group/class.
 */
template <typename Area, typename Seg>
void SegmentedReduceAUC(Context const *ctx, common::Span<size_t const> d_unique_idx,
                        common::Span<uint32_t const> d_class_ptr,
                        common::Span<uint32_t const> d_unique_class_ptr,
                        std::shared_ptr<DeviceAUCCache> cache, Area area_fn, Seg segment_id,
                        common::Span<double> d_auc) {
  auto d_fptp = dh::ToSpan(cache->fptp);
  auto d_neg_pos = dh::ToSpan(cache->neg_pos);
  auto key_in = dh::MakeTransformIterator<uint32_t>(thrust::make_counting_iterator(0),
                                                    [=] XGBOOST_DEVICE(size_t i) {
                                                      size_t class_id = segment_id(d_unique_idx[i]);
                                                      return class_id;
                                                    });
  auto val_in = dh::MakeTransformIterator<double>(
      thrust::make_counting_iterator(0), [=] XGBOOST_DEVICE(size_t i) {
        size_t class_id = segment_id(d_unique_idx[i]);

        double fp, tp, fp_prev, tp_prev;
        if (i == d_unique_class_ptr[class_id]) {
          // first item is ignored, we use this thread to calculate the last item
          cuda::std::tie(fp, tp) = d_fptp[common::LastOf(class_id, d_class_ptr)];
          cuda::std::tie(fp_prev, tp_prev) =
              d_neg_pos[d_unique_idx[common::LastOf(class_id, d_unique_class_ptr)]];
        } else {
          cuda::std::tie(fp, tp) = d_fptp[d_unique_idx[i] - 1];
          cuda::std::tie(fp_prev, tp_prev) = d_neg_pos[d_unique_idx[i - 1]];
        }
        double auc = area_fn(fp_prev, fp, tp_prev, tp, class_id);
        return auc;
      });
  thrust::reduce_by_key(ctx->CUDACtx()->TP(), key_in, key_in + d_unique_idx.size(), val_in,
                        thrust::make_discard_iterator(), dh::tbegin(d_auc));
}

/**
 * Multi-output implementation is similar to binary classification, except we need to split
 * up each output in all kernels.
 */
template <bool is_roc, typename Fn>
double MultiAUC(Context const *ctx, MetaInfo const &info, common::Span<uint32_t> d_output_ptr,
                std::size_t n_targets, MultiAUCType type, std::shared_ptr<DeviceAUCCache> cache,
                Fn area_fn) {
  dh::safe_cuda(cudaSetDevice(ctx->Ordinal()));
  /**
   * Sorted idx
   */
  auto d_predts_t = dh::ToSpan(cache->predts_t);
  // Index is sorted within output.
  auto d_sorted_idx = dh::ToSpan(cache->sorted_idx);

  auto labels = info.labels.View(ctx->Device());
  auto weights = info.weights_.ConstDeviceSpan();

  size_t n_samples = labels.Shape(0);

  if (n_samples == 0) {
    dh::TemporaryArray<double> results(n_targets * 4, 0.0f);
    auto d_results = dh::ToSpan(results);
    dh::LaunchN(n_targets * 4, [=] XGBOOST_DEVICE(size_t i) { d_results[i] = 0.0f; });
    auto local_area = d_results.subspan(0, n_targets);
    auto output_weights = d_results.subspan(2 * n_targets, n_targets);
    auto auc = d_results.subspan(3 * n_targets, n_targets);
    return ScaleOutputs(ctx, false, d_results, local_area, output_weights, auc, n_targets);
  }

  /**
   * Linear scan
   */
  dh::caching_device_vector<double> d_auc(n_targets, 0);
  auto get_weight = common::OptionalWeights{weights};
  auto d_fptp = dh::ToSpan(cache->fptp);
  auto get_fp_tp = [=] XGBOOST_DEVICE(size_t i) {
    size_t idx = d_sorted_idx[i];

    size_t output_id = i / n_samples;
    size_t ridx = idx % n_samples;
    float label =
        type == MultiAUCType::kMultiClass ? labels(ridx) == output_id : labels(ridx, output_id);
    float w = get_weight[ridx];
    float fp = (1.0 - label) * w;
    float tp = label * w;
    return cuda::std::make_pair(fp, tp);
  };  // NOLINT
  dh::LaunchN(d_sorted_idx.size(), [=] XGBOOST_DEVICE(size_t i) { d_fptp[i] = get_fp_tp(i); });

  /**
   *  Handle duplicated predictions
   */
  auto d_unique_idx = dh::ToSpan(cache->unique_idx);
  dh::Iota(d_unique_idx, ctx->CUDACtx()->Stream());
  auto uni_key = dh::MakeTransformIterator<cuda::std::pair<std::uint32_t, float>>(
      thrust::make_counting_iterator(0), [=] XGBOOST_DEVICE(size_t i) {
        uint32_t output_id = i / n_samples;
        float predt = d_predts_t[d_sorted_idx[i]];
        return cuda::std::make_pair(output_id, predt);
      });

  // unique values are sparse, so we need a CSR style indptr
  dh::TemporaryArray<uint32_t> unique_output_ptr(d_output_ptr.size());
  auto d_unique_output_ptr = dh::ToSpan(unique_output_ptr);
  auto n_uniques = dh::SegmentedUniqueByKey(
      ctx->CUDACtx()->TP(), dh::tbegin(d_output_ptr), dh::tend(d_output_ptr), uni_key,
      uni_key + d_sorted_idx.size(), dh::tbegin(d_unique_idx), d_unique_output_ptr.data(),
      dh::tbegin(d_unique_idx), std::equal_to<cuda::std::pair<uint32_t, float>>{});
  d_unique_idx = d_unique_idx.subspan(0, n_uniques);

  auto get_output_id = [=] XGBOOST_DEVICE(size_t idx) {
    return idx / n_samples;
  };
  SegmentedFPTP(ctx, d_fptp, get_output_id);

  // scatter unique FP_PREV/TP_PREV values
  auto d_neg_pos = dh::ToSpan(cache->neg_pos);
  // When dataset is not empty, each output must have at least 1 (unique) sample
  // prediction, so no need to handle special case.
  dh::LaunchN(d_unique_idx.size(), ctx->CUDACtx()->Stream(), [=] XGBOOST_DEVICE(size_t i) {
    if (d_unique_idx[i] % n_samples == 0) {  // first unique index is 0
      assert(d_unique_idx[i] % n_samples == 0);
      d_neg_pos[d_unique_idx[i]] = {0, 0};  // output_id * n_samples = i
      return;
    }
    uint32_t output_id = d_unique_idx[i] / n_samples;
    d_neg_pos[d_unique_idx[i]] = d_fptp[d_unique_idx[i] - 1];
    if (i == common::LastOf(output_id, d_unique_output_ptr)) {
      // last one needs to be included.
      size_t last = d_unique_idx[common::LastOf(output_id, d_unique_output_ptr)];
      d_neg_pos[common::LastOf(output_id, d_output_ptr)] = d_fptp[last - 1];
      return;
    }
  });

  /**
   * Reduce the result for each output
   */
  auto s_d_auc = dh::ToSpan(d_auc);
  SegmentedReduceAUC(ctx, d_unique_idx, d_output_ptr, d_unique_output_ptr, cache, area_fn,
                     get_output_id, s_d_auc);

  /**
   * Normalize each curve and assign its aggregation weight.
   */
  dh::TemporaryArray<double> results(n_targets * 4);
  auto d_results = dh::ToSpan(results);
  auto local_area = d_results.subspan(0, n_targets);
  auto fp = d_results.subspan(n_targets, n_targets);
  auto output_weights = d_results.subspan(2 * n_targets, n_targets);
  auto auc = d_results.subspan(3 * n_targets, n_targets);

  dh::LaunchN(n_targets, ctx->CUDACtx()->Stream(), [=] XGBOOST_DEVICE(size_t c) {
    auc[c] = s_d_auc[c];
    auto last = d_fptp[n_samples * c + (n_samples - 1)];
    fp[c] = last.first;
    if (is_roc) {
      local_area[c] = last.first * last.second;
      output_weights[c] = type == MultiAUCType::kMultiClass ? last.second : 1.0f;
    } else {
      local_area[c] = 1.0f;
      output_weights[c] = 1.0f;
    }
  });
  return ScaleOutputs(ctx, false, d_results, local_area, output_weights, auc, n_targets);
}

void MultiSortedIdx(Context const *ctx, common::Span<float const> predts,
                    common::Span<uint32_t> d_output_ptr, std::shared_ptr<DeviceAUCCache> cache) {
  size_t n_targets = d_output_ptr.size() - 1;
  auto d_predts_t = dh::ToSpan(cache->predts_t);
  auto n_samples = d_predts_t.size() / n_targets;
  if (n_samples == 0) {
    return;
  }
  Transpose(predts, d_predts_t, n_samples, n_targets);
  dh::LaunchN(n_targets + 1, ctx->CUDACtx()->Stream(),
              [=] XGBOOST_DEVICE(size_t i) { d_output_ptr[i] = i * n_samples; });
  auto d_sorted_idx = dh::ToSpan(cache->sorted_idx);
  common::SegmentedArgSort<false, false>(ctx, d_predts_t, d_output_ptr, d_sorted_idx);
}

double MultiROCAUC(Context const *ctx, common::Span<float const> predts, MetaInfo const &info,
                   std::shared_ptr<DeviceAUCCache> *p_cache, std::size_t n_targets,
                   MultiAUCType type) {
  auto &cache = *p_cache;
  InitCacheOnce<true>(predts, p_cache);

  /**
   * Create sorted index for each output
   */
  dh::TemporaryArray<uint32_t> output_ptr(n_targets + 1, 0);
  MultiSortedIdx(ctx, predts, dh::ToSpan(output_ptr), cache);

  auto fn = [] XGBOOST_DEVICE(double fp_prev, double fp, double tp_prev, double tp,
                              size_t /*output_id*/) {
    return TrapezoidArea(fp_prev, fp, tp_prev, tp);
  };
  return MultiAUC<true>(ctx, info, dh::ToSpan(output_ptr), n_targets, type, cache, fn);
}

namespace {
struct RankScanItem {
  size_t idx;
  double predt;
  double w;
  bst_group_t group_id;
};
}  // anonymous namespace

std::pair<double, std::uint32_t> RankingAUC(Context const *ctx, common::Span<float const> predts,
                                            MetaInfo const &info,
                                            std::shared_ptr<DeviceAUCCache> *p_cache) {
  auto &cache = *p_cache;
  InitCacheOnce<false>(predts, p_cache);

  dh::caching_device_vector<bst_group_t> group_ptr(info.group_ptr_);

  auto d_group_ptr = dh::ToSpan(group_ptr);
  /**
   * Validate the dataset
   */
  auto check_it = dh::MakeTransformIterator<size_t>(
      thrust::make_counting_iterator(0),
      [=] XGBOOST_DEVICE(size_t i) { return d_group_ptr[i + 1] - d_group_ptr[i]; });
  size_t n_valid =
      thrust::count_if(ctx->CUDACtx()->CTP(), check_it, check_it + group_ptr.size() - 1,
                       [=] XGBOOST_DEVICE(size_t len) { return len >= 3; });
  if (n_valid < info.group_ptr_.size() - 1) {
    InvalidGroupAUC();
  }
  if (n_valid == 0) {
    return std::make_pair(0.0, 0);
  }

  /**
   * Sort the labels
   */
  auto d_labels = info.labels.View(ctx->Device());

  auto d_sorted_idx = dh::ToSpan(cache->sorted_idx);
  common::SegmentedArgSort<false, false>(ctx, d_labels.Values(), d_group_ptr, d_sorted_idx);

  auto d_weights = info.weights_.ConstDeviceSpan();

  dh::caching_device_vector<size_t> threads_group_ptr(group_ptr.size(), 0);
  auto d_threads_group_ptr = dh::ToSpan(threads_group_ptr);
  // Use max to represent triangle
  auto n_threads = common::SegmentedTrapezoidThreads(ctx, d_group_ptr, d_threads_group_ptr,
                                                     std::numeric_limits<std::size_t>::max());
  CHECK_LT(n_threads, std::numeric_limits<int32_t>::max());
  // get the coordinate in nested summation
  auto get_i_j = [=] XGBOOST_DEVICE(size_t idx, size_t query_group_idx) {
    auto data_group_begin = d_group_ptr[query_group_idx];
    size_t n_samples = d_group_ptr[query_group_idx + 1] - data_group_begin;
    auto thread_group_begin = d_threads_group_ptr[query_group_idx];
    auto idx_in_thread_group = idx - thread_group_begin;

    size_t i, j;
    common::UnravelTrapeziodIdx(idx_in_thread_group, n_samples, &i, &j);
    // we use global index among all groups for sorted idx, so i, j should also be global
    // index.
    i += data_group_begin;
    j += data_group_begin;
    return cuda::std::make_pair(i, j);
  };  // NOLINT
  auto in = dh::MakeTransformIterator<RankScanItem>(
      thrust::make_counting_iterator(0), [=] XGBOOST_DEVICE(size_t idx) {
        bst_group_t query_group_idx = dh::SegmentId(d_threads_group_ptr, idx);
        auto data_group_begin = d_group_ptr[query_group_idx];
        size_t n_samples = d_group_ptr[query_group_idx + 1] - data_group_begin;
        if (n_samples < 3) {
          // at least 3 documents are required.
          return RankScanItem{idx, 0, 0, query_group_idx};
        }

        size_t i, j;
        cuda::std::tie(i, j) = get_i_j(idx, query_group_idx);

        float predt = predts[d_sorted_idx[i]] - predts[d_sorted_idx[j]];
        float w = common::Sqr(d_weights.empty() ? 1.0f : d_weights[query_group_idx]);
        if (predt > 0) {
          predt = 1.0;
        } else if (predt == 0) {
          predt = 0.5;
        } else {
          predt = 0;
        }
        predt *= w;
        return RankScanItem{idx, predt, w, query_group_idx};
      });

  dh::TemporaryArray<double> d_auc(group_ptr.size() - 1);
  auto s_d_auc = dh::ToSpan(d_auc);
  auto out = thrust::make_transform_output_iterator(
      dh::TypedDiscard<RankScanItem>{},
      [=] XGBOOST_DEVICE(RankScanItem const &item) -> RankScanItem {
        auto group_id = item.group_id;
        assert(group_id < d_group_ptr.size());
        // last item of current group
        if (item.idx == common::LastOf(group_id, d_threads_group_ptr)) {
          if (item.w > 0) {
            s_d_auc[group_id] = item.predt / item.w;
          } else {
            s_d_auc[group_id] = 0;
          }
        }
        return {};  // discard
      });
  common::InclusiveScan(
      ctx, in, out,
      [] XGBOOST_DEVICE(RankScanItem const &l, RankScanItem const &r) {
        if (l.group_id != r.group_id) {
          return r;
        }
        return RankScanItem{r.idx, l.predt + r.predt, l.w + r.w, l.group_id};
      },
      n_threads);

  /**
   * Scale the AUC with number of items in each group.
   */
  double auc = thrust::reduce(ctx->CUDACtx()->CTP(), dh::tbegin(s_d_auc), dh::tend(s_d_auc), 0.0);
  return std::make_pair(auc, n_valid);
}

std::tuple<double, double, double> BinaryPRAUC(Context const *ctx, common::Span<float const> predts,
                                               MetaInfo const &info,
                                               std::shared_ptr<DeviceAUCCache> *p_cache) {
  auto &cache = *p_cache;
  InitCacheOnce<false>(predts, p_cache);

  /**
   * Create sorted index for each class
   */
  auto d_sorted_idx = dh::ToSpan(cache->sorted_idx);
  common::ArgSort<false>(ctx, predts, d_sorted_idx);

  auto labels = info.labels.View(ctx->Device());
  auto d_weights = info.weights_.ConstDeviceSpan();
  auto get_weight = common::OptionalWeights{d_weights};
  auto it = dh::MakeTransformIterator<Pair>(thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(
                                                                                     size_t i) {
    auto w = get_weight[d_sorted_idx[i]];
    return cuda::std::make_pair(labels(d_sorted_idx[i]) * w, (1.0f - labels(d_sorted_idx[i])) * w);
  });
  double total_pos, total_neg;
  cuda::std::tie(total_pos, total_neg) = thrust::reduce(
      ctx->CUDACtx()->CTP(), it, it + labels.Size(), Pair{0.0, 0.0}, PairPlus<double, double>{});

  if (total_pos <= 0.0 || total_neg <= 0.0) {
    return {0.0f, 0.0f, 0.0f};
  }

  auto fn = [total_pos] XGBOOST_DEVICE(double fp_prev, double fp, double tp_prev, double tp) {
    return detail::CalcDeltaPRAUC(fp_prev, fp, tp_prev, tp, total_pos);
  };
  double fp, tp, auc;
  std::tie(fp, tp, auc) = BinaryAUC(ctx, predts, info, d_sorted_idx, fn, cache);
  return std::make_tuple(1.0, 1.0, auc);
}

double MultiPRAUC(Context const *ctx, common::Span<float const> predts, MetaInfo const &info,
                  std::shared_ptr<DeviceAUCCache> *p_cache, std::size_t n_targets,
                  MultiAUCType type) {
  auto &cache = *p_cache;
  InitCacheOnce<true>(predts, p_cache);

  /**
   * Create sorted index for each output
   */
  dh::TemporaryArray<uint32_t> output_ptr(n_targets + 1, 0);
  auto d_output_ptr = dh::ToSpan(output_ptr);
  MultiSortedIdx(ctx, predts, d_output_ptr, cache);
  auto d_sorted_idx = dh::ToSpan(cache->sorted_idx);

  auto d_weights = info.weights_.ConstDeviceSpan();

  /**
   * Get total positive/negative
   */
  auto labels = info.labels.View(ctx->Device());
  auto n_samples = info.num_row_;
  dh::caching_device_vector<Pair> totals(n_targets);
  auto key_it = dh::MakeTransformIterator<size_t>(thrust::make_counting_iterator(0ul),
                                                  [n_samples] XGBOOST_DEVICE(size_t i) {
                                                    return i / n_samples;  // output id
                                                  });
  auto get_weight = common::OptionalWeights{d_weights};
  auto val_it = dh::MakeTransformIterator<cuda::std::pair<double, double>>(
      thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(size_t i) {
        auto ridx = d_sorted_idx[i] % n_samples;
        auto w = get_weight[ridx];
        auto output_id = i / n_samples;
        auto y =
            type == MultiAUCType::kMultiClass ? labels(ridx) == output_id : labels(ridx, output_id);
        return cuda::std::make_pair(y * w, (1.0f - y) * w);
      });
  thrust::reduce_by_key(ctx->CUDACtx()->CTP(), key_it, key_it + predts.size(), val_it,
                        thrust::make_discard_iterator(), totals.begin(), std::equal_to<size_t>{},
                        PairPlus<double, double>{});

  /**
   * Calculate AUC
   */
  auto d_totals = dh::ToSpan(totals);
  auto fn = [d_totals] XGBOOST_DEVICE(double fp_prev, double fp, double tp_prev, double tp,
                                      size_t output_id) {
    auto total = d_totals[output_id];
    if (total.first <= 0.0 || total.second <= 0.0) {
      return std::numeric_limits<double>::quiet_NaN();
    }
    return detail::CalcDeltaPRAUC(fp_prev, fp, tp_prev, tp, total.first);
  };
  return MultiAUC<false>(ctx, info, d_output_ptr, n_targets, type, cache, fn);
}

template <typename Fn>
std::pair<double, uint32_t> RankingPRAUCImpl(Context const *ctx, common::Span<float const> predts,
                                             MetaInfo const &info,
                                             common::Span<uint32_t> d_group_ptr,
                                             std::shared_ptr<DeviceAUCCache> cache, Fn area_fn) {
  /**
   * Sorted idx
   */
  auto d_sorted_idx = dh::ToSpan(cache->sorted_idx);

  auto labels = info.labels.View(ctx->Device());
  auto weights = info.weights_.ConstDeviceSpan();

  uint32_t n_groups = static_cast<uint32_t>(info.group_ptr_.size() - 1);

  /**
   * Linear scan
   */
  dh::caching_device_vector<double> d_auc(n_groups, 0);
  auto get_weight = common::OptionalWeights{weights};
  auto d_fptp = dh::ToSpan(cache->fptp);
  auto get_fp_tp = [=] XGBOOST_DEVICE(size_t i) {
    size_t idx = d_sorted_idx[i];

    size_t group_id = dh::SegmentId(d_group_ptr, idx);
    float label = labels(idx);

    float w = get_weight[group_id];
    float fp = (1.0 - label) * w;
    float tp = label * w;
    return cuda::std::make_pair(fp, tp);
  };  // NOLINT
  dh::LaunchN(d_sorted_idx.size(), ctx->CUDACtx()->Stream(),
              [=] XGBOOST_DEVICE(size_t i) { d_fptp[i] = get_fp_tp(i); });

  /**
   *  Handle duplicated predictions
   */
  auto d_unique_idx = dh::ToSpan(cache->unique_idx);
  dh::Iota(d_unique_idx, ctx->CUDACtx()->Stream());
  auto uni_key = dh::MakeTransformIterator<cuda::std::pair<uint32_t, float>>(
      thrust::make_counting_iterator(0), [=] XGBOOST_DEVICE(size_t i) {
        auto idx = d_sorted_idx[i];
        bst_group_t group_id = dh::SegmentId(d_group_ptr, idx);
        float predt = predts[idx];
        return cuda::std::make_pair(group_id, predt);
      });

  // unique values are sparse, so we need a CSR style indptr
  dh::TemporaryArray<uint32_t> unique_class_ptr(d_group_ptr.size());
  auto d_unique_class_ptr = dh::ToSpan(unique_class_ptr);
  auto n_uniques = dh::SegmentedUniqueByKey(
      ctx->CUDACtx()->TP(), dh::tbegin(d_group_ptr), dh::tend(d_group_ptr), uni_key,
      uni_key + d_sorted_idx.size(), dh::tbegin(d_unique_idx), d_unique_class_ptr.data(),
      dh::tbegin(d_unique_idx), std::equal_to<cuda::std::pair<uint32_t, float>>{});
  d_unique_idx = d_unique_idx.subspan(0, n_uniques);

  auto get_group_id = [=] XGBOOST_DEVICE(size_t idx) {
    return dh::SegmentId(d_group_ptr, idx);
  };
  SegmentedFPTP(ctx, d_fptp, get_group_id);

  // scatter unique FP_PREV/TP_PREV values
  auto d_neg_pos = dh::ToSpan(cache->neg_pos);
  dh::LaunchN(d_unique_idx.size(), [=] XGBOOST_DEVICE(size_t i) {
    if (thrust::binary_search(thrust::seq, d_unique_class_ptr.cbegin(), d_unique_class_ptr.cend(),
                              i)) {  // first unique index is 0
      d_neg_pos[d_unique_idx[i]] = {0, 0};
      return;
    }
    auto group_idx = dh::SegmentId(d_group_ptr, d_unique_idx[i]);
    d_neg_pos[d_unique_idx[i]] = d_fptp[d_unique_idx[i] - 1];
    if (i == common::LastOf(group_idx, d_unique_class_ptr)) {
      // last one needs to be included.
      size_t last = d_unique_idx[common::LastOf(group_idx, d_unique_class_ptr)];
      d_neg_pos[common::LastOf(group_idx, d_group_ptr)] = d_fptp[last - 1];
      return;
    }
  });

  /**
   * Reduce the result for each group
   */
  auto s_d_auc = dh::ToSpan(d_auc);
  SegmentedReduceAUC(ctx, d_unique_idx, d_group_ptr, d_unique_class_ptr, cache, area_fn,
                     get_group_id, s_d_auc);

  /**
   * Scale the groups with number of samples for each group.
   */
  double auc;
  uint32_t invalid_groups;
  {
    auto it = dh::MakeTransformIterator<cuda::std::pair<double, uint32_t>>(
        thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(size_t g) {
          double fp, tp;
          cuda::std::tie(fp, tp) = d_fptp[common::LastOf(g, d_group_ptr)];
          double area = fp * tp;
          auto n_documents = d_group_ptr[g + 1] - d_group_ptr[g];
          if (area > 0 && n_documents >= 2) {
            return cuda::std::make_pair(s_d_auc[g], static_cast<uint32_t>(0));
          }
          return cuda::std::make_pair(0.0, static_cast<uint32_t>(1));
        });
    cuda::std::tie(auc, invalid_groups) =
        thrust::reduce(ctx->CUDACtx()->CTP(), it, it + n_groups,
                       cuda::std::pair<double, uint32_t>(0.0, 0), PairPlus<double, uint32_t>{});
  }
  return std::make_pair(auc, n_groups - invalid_groups);
}

std::pair<double, std::uint32_t> RankingPRAUC(Context const *ctx, common::Span<float const> predts,
                                              MetaInfo const &info,
                                              std::shared_ptr<DeviceAUCCache> *p_cache) {
  dh::safe_cuda(cudaSetDevice(ctx->Ordinal()));
  if (predts.empty()) {
    return std::make_pair(0.0, static_cast<uint32_t>(0));
  }

  auto &cache = *p_cache;
  InitCacheOnce<false>(predts, p_cache);

  dh::device_vector<bst_group_t> group_ptr(info.group_ptr_.size());
  thrust::copy(info.group_ptr_.begin(), info.group_ptr_.end(), group_ptr.begin());  // NOLINT
  auto d_group_ptr = dh::ToSpan(group_ptr);
  CHECK_GE(info.group_ptr_.size(), 1) << "Must have at least 1 query group for LTR.";
  size_t n_groups = info.group_ptr_.size() - 1;

  /**
   * Create sorted index for each group
   */
  auto d_sorted_idx = dh::ToSpan(cache->sorted_idx);
  common::SegmentedArgSort<false, false>(ctx, predts, d_group_ptr, d_sorted_idx);

  auto labels = info.labels.View(ctx->Device());
  if (thrust::any_of(ctx->CUDACtx()->CTP(), dh::tbegin(labels.Values()), dh::tend(labels.Values()),
                     PRAUCLabelInvalid{})) {
    InvalidLabels();
  }
  /**
   * Get total positive/negative for each group.
   */
  auto d_weights = info.weights_.ConstDeviceSpan();
  dh::caching_device_vector<cuda::std::pair<double, double>> totals(n_groups);
  auto key_it = dh::MakeTransformIterator<size_t>(
      thrust::make_counting_iterator(0ul),
      [=] XGBOOST_DEVICE(size_t i) { return dh::SegmentId(d_group_ptr, i); });
  auto val_it = dh::MakeTransformIterator<Pair>(thrust::make_counting_iterator(0ul),
                                                [=] XGBOOST_DEVICE(size_t i) {
                                                  float w = 1.0f;
                                                  // Avoid a binary search if the groups
                                                  // are not weighted.
                                                  if (!d_weights.empty()) {
                                                    auto g = dh::SegmentId(d_group_ptr, i);
                                                    w = d_weights[g];
                                                  }
                                                  auto y = labels(i);
                                                  return cuda::std::make_pair(y * w, (1.0 - y) * w);
                                                });
  thrust::reduce_by_key(ctx->CUDACtx()->CTP(), key_it, key_it + predts.size(), val_it,
                        thrust::make_discard_iterator(), totals.begin(), std::equal_to<size_t>{},
                        PairPlus<double, double>{});  // NOLINT

  /**
   * Calculate AUC
   */
  auto d_totals = dh::ToSpan(totals);
  auto fn = [d_totals] XGBOOST_DEVICE(double fp_prev, double fp, double tp_prev, double tp,
                                      size_t group_id) {
    return detail::CalcDeltaPRAUC(fp_prev, fp, tp_prev, tp, d_totals[group_id].first);
  };
  return RankingPRAUCImpl(ctx, predts, info, d_group_ptr, cache, fn);
}
}  // namespace xgboost::metric::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/auc.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 */
#ifndef XGBOOST_METRIC_AUC_H_
#define XGBOOST_METRIC_AUC_H_
#include <cmath>
#include <cstdint>
#include <memory>
#include <tuple>
#include <utility>

#include "../collective/communicator-inl.h"
#include "xgboost/base.h"
#include "xgboost/data.h"
#include "xgboost/metric.h"
#include "xgboost/span.h"

namespace xgboost::metric {
enum class MultiAUCType : std::uint8_t { kMultiClass, kMultiLabel };

/***********
 * ROC AUC *
 ***********/
XGBOOST_DEVICE inline double TrapezoidArea(double x0, double x1, double y0, double y1) {
  return std::abs(x0 - x1) * (y0 + y1) * 0.5f;
}

namespace cuda_impl {
struct DeviceAUCCache;

std::tuple<double, double, double> BinaryROCAUC(Context const *ctx,
                                                common::Span<float const> predts,
                                                MetaInfo const &info,
                                                std::shared_ptr<DeviceAUCCache> *p_cache);

double MultiROCAUC(Context const *ctx, common::Span<float const> predts, MetaInfo const &info,
                   std::shared_ptr<DeviceAUCCache> *p_cache, std::size_t n_outputs,
                   MultiAUCType type);

std::pair<double, std::uint32_t> RankingAUC(Context const *ctx, common::Span<float const> predts,
                                            MetaInfo const &info,
                                            std::shared_ptr<DeviceAUCCache> *cache);

/**********
 * PR AUC *
 **********/
std::tuple<double, double, double> BinaryPRAUC(Context const *ctx, common::Span<float const> predts,
                                               MetaInfo const &info,
                                               std::shared_ptr<DeviceAUCCache> *p_cache);

double MultiPRAUC(Context const *ctx, common::Span<float const> predts, MetaInfo const &info,
                  std::shared_ptr<DeviceAUCCache> *p_cache, std::size_t n_outputs,
                  MultiAUCType type);

std::pair<double, std::uint32_t> RankingPRAUC(Context const *ctx, common::Span<float const> predts,
                                              MetaInfo const &info,
                                              std::shared_ptr<DeviceAUCCache> *cache);
}  // namespace cuda_impl

namespace detail {
XGBOOST_DEVICE inline double CalcH(double fp_a, double fp_b, double tp_a, double tp_b) {
  return (fp_b - fp_a) / (tp_b - tp_a);
}

XGBOOST_DEVICE inline double CalcB(double fp_a, double h, double tp_a, double total_pos) {
  return (fp_a - h * tp_a) / total_pos;
}

XGBOOST_DEVICE inline double CalcA(double h) { return h + 1; }

XGBOOST_DEVICE inline double CalcDeltaPRAUC(double fp_prev, double fp, double tp_prev, double tp,
                                            double total_pos) {
  double pr_prev = tp_prev / total_pos;
  double pr = tp / total_pos;

  double h{0}, a{0}, b{0};

  if (tp == tp_prev) {
    a = 1.0;
    b = 0.0;
  } else {
    h = detail::CalcH(fp_prev, fp, tp_prev, tp);
    a = detail::CalcA(h);
    b = detail::CalcB(fp_prev, h, tp_prev, total_pos);
  }

  double area = 0;
  if (b != 0.0) {
    area = (pr - pr_prev - b / a * (std::log(a * pr + b) - std::log(a * pr_prev + b))) / a;
  } else {
    area = (pr - pr_prev) / a;
  }
  return area;
}
}  // namespace detail

inline void InvalidGroupAUC() {
  LOG(INFO) << "Invalid group with less than 3 samples is found on worker " << collective::GetRank()
            << ".  Calculating AUC value requires at "
            << "least 2 pairs of samples.";
}

struct PRAUCLabelInvalid {
  XGBOOST_DEVICE bool operator()(float y) { return y < 0.0f || y > 1.0f; }
};

inline void InvalidLabels() {
  LOG(FATAL) << "PR-AUC supports only binary relevance for learning to rank.";
}
}  // namespace xgboost::metric
#endif  // XGBOOST_METRIC_AUC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/elementwise_metric.cc <==
/*!
 * Copyright 2018 XGBoost contributors
 */
// Dummy file to keep the CUDA conditional compile trick.

#if !defined(XGBOOST_USE_CUDA)
#include "elementwise_metric.cu"
#endif  // !defined(XGBOOST_USE_CUDA)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/elementwise_metric.cu <==
/**
 * Copyright 2015-2025, XGBoost Contributors
 * \file elementwise_metric.cu
 * \brief evaluation metrics for elementwise binary or regression.
 * \author Kailong Chen, Tianqi Chen
 *
 *  The expressions like wsum == 0 ? esum : esum / wsum is used to handle empty dataset.
 */
#include <dmlc/registry.h>

#include <array>
#include <cmath>
#include <numeric>  // for accumulate

#include "../collective/aggregator.h"
#include "../common/expectile_loss_utils.h"  // ExpectileLossParam
#include "../common/math.h"
#include "../common/nvtx_utils.h"       // for xgboost_NVTX_FN_RANGE
#include "../common/optional_weight.h"  // OptionalWeights
#include "../common/pseudo_huber.h"
#include "../common/quantile_loss_utils.h"  // QuantileLossParam
#include "../common/threading_utils.h"
#include "metric_common.h"              // MetricNoCache
#include "xgboost/collective/result.h"  // for SafeColl
#include "xgboost/metric.h"

#if defined(XGBOOST_USE_CUDA)
#include <thrust/functional.h>  // thrust::plus<>
#include <thrust/iterator/counting_iterator.h>
#include <thrust/transform_reduce.h>

#include "../common/cuda_context.cuh"  // for CUDAContext
#else
#include "../common/common.h"  // for AssertGPUSupport
#endif                         // XGBOOST_USE_CUDA

namespace xgboost::metric {
// tag the this file, used by force static link later.
DMLC_REGISTRY_FILE_TAG(elementwise_metric);

namespace {
/**
 * \brief Reduce function for element wise metrics.
 *
 *   The loss function should handle all the computation for each sample, including
 *   applying the weights.  A tuple of {error_i, weight_i} is expected as return.
 */
template <typename Fn>
PackedReduceResult Reduce(Context const* ctx, MetaInfo const& info, Fn&& loss,
                          size_t num_preds = 1) {
  CheckRowWeights(info);
  PackedReduceResult result;
  // This function doesn't have sycl-specific implementation yet.
  // For that reason we transfer data to host in case of sycl is used for propper execution.
  auto labels = info.labels.View(ctx->Device().IsSycl() ? DeviceOrd::CPU() : ctx->Device());
  if (ctx->IsCUDA()) {
#if defined(XGBOOST_USE_CUDA)
    thrust::counting_iterator<size_t> begin(0);
    thrust::counting_iterator<size_t> end = begin + labels.Size() * num_preds;
    result = thrust::transform_reduce(
        ctx->CUDACtx()->CTP(), begin, end,
        [=] XGBOOST_DEVICE(size_t i) {
          auto idx = linalg::UnravelIndex(i, labels.Shape());
          auto sample_id = std::get<0>(idx);
          auto target_id = std::get<1>(idx);
          auto res = loss(i, sample_id, target_id);
          float v{std::get<0>(res)}, wt{std::get<1>(res)};
          return PackedReduceResult{v, wt};
        },
        PackedReduceResult{}, thrust::plus<PackedReduceResult>());
#else
    common::AssertGPUSupport();
#endif  //  defined(XGBOOST_USE_CUDA)
  } else {
    auto n_threads = ctx->Threads();
    std::vector<double> score_tloc(n_threads, 0.0);
    std::vector<double> weight_tloc(n_threads, 0.0);
    // We sum over losses over all samples and targets instead of performing this for each
    // target since the first one approach more accurate while the second approach is used
    // for approximation in distributed setting.  For rmse:
    // - sqrt(1/w(sum_t0 + sum_t1 + ... + sum_tm))       // multi-target
    // - sqrt(avg_t0) + sqrt(avg_t1) + ... sqrt(avg_tm)  // distributed

    auto size = info.labels.Size() * num_preds;
    std::size_t constexpr kBlockSize = 2048;
    common::ParallelFor1d<kBlockSize>(size, n_threads, [&](auto&& block) {
      double sum_score = 0, sum_weight = 0;
      for (std::size_t i = block.begin(), n = block.end(); i < n; ++i) {
        auto [sample_id, target_id] = linalg::UnravelIndex(i, labels.Shape());

        auto [v, wt] = loss(i, sample_id, target_id);
        sum_score += v;
        sum_weight += wt;
      }

      auto t_idx = omp_get_thread_num();
      score_tloc[t_idx] += sum_score;
      weight_tloc[t_idx] += sum_weight;
    });

    double residue_sum = std::accumulate(score_tloc.cbegin(), score_tloc.cend(), 0.0);
    double weights_sum = std::accumulate(weight_tloc.cbegin(), weight_tloc.cend(), 0.0);
    result = PackedReduceResult{residue_sum, weights_sum};
  }
  return result;
}
}  // anonymous namespace

struct EvalRowRMSE {
  char const* Name() const { return "rmse"; }

  XGBOOST_DEVICE bst_float EvalRow(bst_float label, bst_float pred) const {
    bst_float diff = label - pred;
    return diff * diff;
  }
  static double GetFinal(double esum, double wsum) {
    return wsum == 0 ? std::sqrt(esum) : std::sqrt(esum / wsum);
  }
};

struct EvalRowRMSLE {
  char const* Name() const { return "rmsle"; }

  XGBOOST_DEVICE bst_float EvalRow(bst_float label, bst_float pred) const {
    bst_float diff = std::log1p(label) - std::log1p(pred);
    return diff * diff;
  }
  static double GetFinal(double esum, double wsum) {
    return wsum == 0 ? std::sqrt(esum) : std::sqrt(esum / wsum);
  }
};

struct EvalRowMAE {
  const char* Name() const { return "mae"; }

  XGBOOST_DEVICE bst_float EvalRow(bst_float label, bst_float pred) const {
    return std::abs(label - pred);
  }
  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }
};

struct EvalRowMAPE {
  const char* Name() const { return "mape"; }
  XGBOOST_DEVICE bst_float EvalRow(bst_float label, bst_float pred) const {
    return std::abs((label - pred) / label);
  }
  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }
};

namespace {
XGBOOST_DEVICE inline float LogLoss(float y, float py) {
  auto xlogy = [](float x, float y) {
    float eps = 1e-16;
    return (x - 0.0f == 0.0f) ? 0.0f : (x * std::log(std::max(y, eps)));
  };
  const bst_float pneg = 1.0f - py;
  return xlogy(-y, py) + xlogy(-(1.0f - y), pneg);
}
}  // anonymous namespace

struct EvalRowLogLoss {
  const char* Name() const { return "logloss"; }

  XGBOOST_DEVICE bst_float EvalRow(bst_float y, bst_float py) const { return LogLoss(y, py); }
  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }
};

class PseudoErrorLoss : public MetricNoCache {
  PseudoHuberParam param_;

 public:
  const char* Name() const override { return "mphe"; }
  void Configure(Args const& args) override { param_.UpdateAllowUnknown(args); }
  void LoadConfig(Json const& in) override { FromJson(in["pseudo_huber_param"], &param_); }
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(this->Name());
    out["pseudo_huber_param"] = ToJson(param_);
  }

  double Eval(const HostDeviceVector<bst_float>& preds, const MetaInfo& info) override {
    xgboost_NVTX_FN_RANGE();

    CHECK_EQ(info.labels.Shape(0), info.num_row_);
    auto device = ctx_->Device().IsSycl() ? DeviceOrd::CPU() : ctx_->Device();
    auto labels = info.labels.View(device);
    preds.SetDevice(device);
    auto predts = ctx_->IsCUDA() ? preds.ConstDeviceSpan() : preds.ConstHostSpan();
    info.weights_.SetDevice(device);
    common::OptionalWeights weights(ctx_->IsCUDA() ? info.weights_.ConstDeviceSpan()
                                                   : info.weights_.ConstHostSpan());
    float slope = this->param_.huber_slope;
    CHECK_NE(slope, 0.0) << "slope for pseudo huber cannot be 0.";
    PackedReduceResult result =
        Reduce(ctx_, info, [=] XGBOOST_DEVICE(size_t i, size_t sample_id, size_t target_id) {
          float wt = weights[sample_id];
          auto a = labels(sample_id, target_id) - predts[i];
          auto v = common::Sqr(slope) * (std::sqrt((1 + common::Sqr(a / slope))) - 1) * wt;
          return std::make_tuple(v, wt);
        });
    std::array<double, 2> dat{result.Residue(), result.Weights()};
    auto rc = collective::GlobalSum(ctx_, linalg::MakeVec(dat.data(), dat.size()));
    collective::SafeColl(rc);
    return EvalRowMAPE::GetFinal(dat[0], dat[1]);
  }
};

struct EvalError {
  explicit EvalError(const char* param) {
    if (param != nullptr) {
      CHECK_EQ(sscanf(param, "%f", &threshold_), 1)
          << "unable to parse the threshold value for the error metric";
      has_param_ = true;
    } else {
      threshold_ = 0.5f;
      has_param_ = false;
    }
  }
  [[nodiscard]] const char* Name() const {
    static thread_local std::string name;
    if (has_param_) {
      std::ostringstream os;
      os << "error";
      if (threshold_ != 0.5f) os << '@' << threshold_;
      name = os.str();
      return name.c_str();
    } else {
      return "error";
    }
  }

  [[nodiscard]] XGBOOST_DEVICE bst_float EvalRow(bst_float label, bst_float pred) const {
    // assume label is in [0,1]
    return pred > threshold_ ? 1.0f - label : label;
  }

  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }

 private:
  bst_float threshold_;
  bool has_param_;
};

struct EvalPoissonNegLogLik {
  [[nodiscard]] const char* Name() const { return "poisson-nloglik"; }

  [[nodiscard]] XGBOOST_DEVICE bst_float EvalRow(bst_float y, bst_float py) const {
    const bst_float eps = 1e-16f;
    if (py < eps) py = eps;
    return common::LogGamma(y + 1.0f) + py - std::log(py) * y;
  }

  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }
};

/**
 * Gamma deviance
 *
 *   Expected input:
 *   label >= 0
 *   predt >= 0
 */
struct EvalGammaDeviance {
  [[nodiscard]] const char* Name() const { return "gamma-deviance"; }

  [[nodiscard]] XGBOOST_DEVICE bst_float EvalRow(bst_float label, bst_float predt) const {
    predt += kRtEps;
    label += kRtEps;
    return std::log(predt / label) + label / predt - 1;
  }

  static double GetFinal(double esum, double wsum) {
    if (wsum <= 0) {
      wsum = kRtEps;
    }
    return 2 * esum / wsum;
  }
};

struct EvalGammaNLogLik {
  static const char* Name() { return "gamma-nloglik"; }

  [[nodiscard]] XGBOOST_DEVICE bst_float EvalRow(bst_float y, bst_float py) const {
    py = std::max(py, 1e-6f);
    // hardcoded dispersion.
    float constexpr kPsi = 1.0;
    bst_float theta = -1. / py;
    bst_float a = kPsi;
    float b = -std::log(-theta);
    // c = 1. / kPsi^2 * std::log(y/kPsi) - std::log(y) - common::LogGamma(1. / kPsi);
    //   = 1.0f        * std::log(y)      - std::log(y) - 0 = 0
    float c = 0;
    // general form for exponential family.
    return -((y * theta - b) / a + c);
  }
  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }
};

struct EvalTweedieNLogLik {
  explicit EvalTweedieNLogLik(const char* param) {
    CHECK(param != nullptr) << "tweedie-nloglik must be in format tweedie-nloglik@rho";
    rho_ = atof(param);
    CHECK(rho_ < 2 && rho_ >= 1) << "tweedie variance power must be in interval [1, 2)";
  }
  [[nodiscard]] const char* Name() const {
    static thread_local std::string name;
    std::ostringstream os;
    os << "tweedie-nloglik@" << rho_;
    name = os.str();
    return name.c_str();
  }

  [[nodiscard]] XGBOOST_DEVICE bst_float EvalRow(bst_float y, bst_float p) const {
    bst_float a = y * std::exp((1 - rho_) * std::log(p)) / (1 - rho_);
    bst_float b = std::exp((2 - rho_) * std::log(p)) / (2 - rho_);
    return -a + b;
  }
  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }

 protected:
  bst_float rho_;
};
/*!
 * \brief base class of element-wise evaluation
 * \tparam Derived the name of subclass
 */
template <typename Policy>
struct EvalEWiseBase : public MetricNoCache {
  EvalEWiseBase() = default;
  explicit EvalEWiseBase(char const* policy_param) : policy_{policy_param} {}

  double Eval(HostDeviceVector<bst_float> const& preds, const MetaInfo& info) override {
    CHECK_EQ(preds.Size(), info.labels.Size())
        << "label and prediction size not match, "
        << "hint: use merror or mlogloss for multi-class classification";
    if (info.labels.Size() != 0) {
      CHECK_NE(info.labels.Shape(1), 0);
    }
    auto device = ctx_->Device().IsSycl() ? DeviceOrd::CPU() : ctx_->Device();
    auto labels = info.labels.View(device);
    info.weights_.SetDevice(device);
    common::OptionalWeights weights(ctx_->IsCUDA() ? info.weights_.ConstDeviceSpan()
                                                   : info.weights_.ConstHostSpan());
    preds.SetDevice(device);
    auto predts = ctx_->IsCUDA() ? preds.ConstDeviceSpan() : preds.ConstHostSpan();

    auto d_policy = policy_;
    auto result =
        Reduce(ctx_, info, [=] XGBOOST_DEVICE(size_t i, size_t sample_id, size_t target_id) {
          float wt = weights[sample_id];
          float residue = d_policy.EvalRow(labels(sample_id, target_id), predts[i]);
          residue *= wt;
          return std::make_tuple(residue, wt);
        });

    std::array<double, 2> dat{result.Residue(), result.Weights()};
    auto rc = collective::GlobalSum(ctx_, linalg::MakeVec(dat.data(), dat.size()));
    collective::SafeColl(rc);
    return Policy::GetFinal(dat[0], dat[1]);
  }

  [[nodiscard]] const char* Name() const override { return policy_.Name(); }

 private:
  Policy policy_;
};

XGBOOST_REGISTER_METRIC(RMSE, "rmse")
    .describe("Rooted mean square error.")
    .set_body([](const char*) { return new EvalEWiseBase<EvalRowRMSE>(); });

XGBOOST_REGISTER_METRIC(RMSLE, "rmsle")
    .describe("Rooted mean square log error.")
    .set_body([](const char*) { return new EvalEWiseBase<EvalRowRMSLE>(); });

XGBOOST_REGISTER_METRIC(MAE, "mae").describe("Mean absolute error.").set_body([](const char*) {
  return new EvalEWiseBase<EvalRowMAE>();
});

XGBOOST_REGISTER_METRIC(MAPE, "mape")
    .describe("Mean absolute percentage error.")
    .set_body([](const char*) { return new EvalEWiseBase<EvalRowMAPE>(); });

XGBOOST_REGISTER_METRIC(LogLoss, "logloss")
    .describe("Negative loglikelihood for logistic regression.")
    .set_body([](const char*) { return new EvalEWiseBase<EvalRowLogLoss>(); });

XGBOOST_REGISTER_METRIC(PseudoErrorLoss, "mphe")
    .describe("Mean Pseudo-huber error.")
    .set_body([](const char*) { return new PseudoErrorLoss{}; });

XGBOOST_REGISTER_METRIC(PossionNegLoglik, "poisson-nloglik")
    .describe("Negative loglikelihood for poisson regression.")
    .set_body([](const char*) { return new EvalEWiseBase<EvalPoissonNegLogLik>(); });

XGBOOST_REGISTER_METRIC(GammaDeviance, "gamma-deviance")
    .describe("Residual deviance for gamma regression.")
    .set_body([](const char*) { return new EvalEWiseBase<EvalGammaDeviance>(); });

XGBOOST_REGISTER_METRIC(GammaNLogLik, "gamma-nloglik")
    .describe("Negative log-likelihood for gamma regression.")
    .set_body([](const char*) { return new EvalEWiseBase<EvalGammaNLogLik>(); });

XGBOOST_REGISTER_METRIC(Error, "error")
    .describe("Binary classification error.")
    .set_body([](const char* param) { return new EvalEWiseBase<EvalError>(param); });

XGBOOST_REGISTER_METRIC(TweedieNLogLik, "tweedie-nloglik")
    .describe("tweedie-nloglik@rho for tweedie regression.")
    .set_body([](const char* param) { return new EvalEWiseBase<EvalTweedieNLogLik>(param); });

class QuantileError : public MetricNoCache {
  HostDeviceVector<float> alpha_;
  common::QuantileLossParam param_;

 public:
  void Configure(Args const& args) override {
    param_.UpdateAllowUnknown(args);
    param_.Validate();
    alpha_.HostVector() = param_.quantile_alpha.Get();
  }

  double Eval(HostDeviceVector<bst_float> const& preds, const MetaInfo& info) override {
    CHECK(!alpha_.Empty());
    CHECK_EQ(info.labels.Shape(0), info.num_row_) << "Invalid shape of labels.";
    CHECK_EQ(preds.Size(), info.labels.Size() * alpha_.Size())
        << "Prediction size must equal label size times the number of alpha values.";
    if (info.num_row_ == 0) {
      // empty DMatrix on distributed env
      std::array<double, 2> dat{0.0, 0.0};
      auto rc = collective::GlobalSum(ctx_, linalg::MakeVec(dat.data(), dat.size()));
      collective::SafeColl(rc);
      CHECK_GT(dat[1], 0);
      return dat[0] / dat[1];
    }

    auto const* ctx = ctx_;
    auto y_true = info.labels.View(ctx->Device());
    preds.SetDevice(ctx->Device());
    alpha_.SetDevice(ctx->Device());
    auto alpha = ctx->IsCPU() ? alpha_.ConstHostSpan() : alpha_.ConstDeviceSpan();
    std::size_t n_targets = info.labels.Shape(1);
    CHECK_NE(n_targets, 0);
    auto y_predt = linalg::MakeTensorView(ctx, &preds, static_cast<std::size_t>(info.num_row_),
                                          alpha_.Size(), n_targets);

    info.weights_.SetDevice(ctx->Device());
    common::OptionalWeights weight{ctx->IsCPU() ? info.weights_.ConstHostSpan()
                                                : info.weights_.ConstDeviceSpan()};

    auto result = Reduce(
        ctx, info,
        [=] XGBOOST_DEVICE(std::size_t i, std::size_t sample_id, std::size_t target_id) {
          auto idx = linalg::UnravelIndex(i, y_predt.Shape());
          sample_id = std::get<0>(idx);
          std::size_t quantile_id = std::get<1>(idx);
          target_id = std::get<2>(idx);

          auto loss = [a = alpha[quantile_id]](float p, float y) {
            auto d = y - p;
            float sign = d >= 0.0f;
            auto res = (a * sign * d) - (1.0f - a) * (1.0f - sign) * d;
            return res;
          };
          auto w = weight[sample_id];
          auto l =
              loss(y_predt(sample_id, quantile_id, target_id), y_true(sample_id, target_id)) * w;
          return std::make_tuple(l, w);
        },
        alpha_.Size());
    std::array<double, 2> dat{result.Residue(), result.Weights()};
    auto rc = collective::GlobalSum(ctx, linalg::MakeVec(dat.data(), dat.size()));
    collective::SafeColl(rc);
    CHECK_GT(dat[1], 0);
    return dat[0] / dat[1];
  }

  const char* Name() const override { return "quantile"; }
  void LoadConfig(Json const& in) override {
    auto const& obj = get<Object const>(in);
    auto it = obj.find("quantile_loss_param");
    if (it != obj.cend()) {
      FromJson(it->second, &param_);
      auto const& name = get<String const>(in["name"]);
      CHECK_EQ(name, "quantile");
    }
  }
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(this->Name());
    out["quantile_loss_param"] = ToJson(param_);
  }
};

XGBOOST_REGISTER_METRIC(QuantileError, "quantile")
    .describe("Quantile regression error.")
    .set_body([](const char*) { return new QuantileError{}; });

class ExpectileError : public MetricNoCache {
  HostDeviceVector<float> alpha_;
  common::ExpectileLossParam param_;

 public:
  void Configure(Args const& args) override {
    param_.UpdateAllowUnknown(args);
    param_.Validate();
    alpha_.HostVector() = param_.expectile_alpha.Get();
  }

  double Eval(HostDeviceVector<bst_float> const& preds, const MetaInfo& info) override {
    CHECK(!alpha_.Empty());
    CHECK_EQ(info.labels.Shape(0), info.num_row_) << "Invalid shape of labels.";
    CHECK_EQ(preds.Size(), info.labels.Size() * alpha_.Size())
        << "Prediction size must equal label size times the number of alpha values.";
    if (info.num_row_ == 0) {
      // empty DMatrix on distributed env
      std::array<double, 2> dat{0.0, 0.0};
      auto rc = collective::GlobalSum(ctx_, linalg::MakeVec(dat.data(), dat.size()));
      collective::SafeColl(rc);
      CHECK_GT(dat[1], 0);
      return dat[0] / dat[1];
    }

    auto const* ctx = ctx_;
    auto y_true = info.labels.View(ctx->Device());
    preds.SetDevice(ctx->Device());
    alpha_.SetDevice(ctx->Device());
    auto alpha = ctx->IsCPU() ? alpha_.ConstHostSpan() : alpha_.ConstDeviceSpan();
    std::size_t n_targets = info.labels.Shape(1);
    CHECK_NE(n_targets, 0);
    auto y_predt = linalg::MakeTensorView(ctx, &preds, static_cast<std::size_t>(info.num_row_),
                                          alpha_.Size(), n_targets);

    info.weights_.SetDevice(ctx->Device());
    common::OptionalWeights weight{ctx->IsCPU() ? info.weights_.ConstHostSpan()
                                                : info.weights_.ConstDeviceSpan()};

    auto result = Reduce(
        ctx, info,
        [=] XGBOOST_DEVICE(std::size_t i, std::size_t sample_id, std::size_t target_id) {
          auto idx = linalg::UnravelIndex(i, y_predt.Shape());
          sample_id = std::get<0>(idx);
          std::size_t expectile_id = std::get<1>(idx);
          target_id = std::get<2>(idx);

          auto pred = y_predt(sample_id, expectile_id, target_id);
          auto label = y_true(sample_id, target_id);
          auto diff = pred - label;
          auto expectile = alpha[expectile_id];
          auto weight_scale = diff >= 0.0f ? (1.0f - expectile) : expectile;
          auto sample_weight = weight[sample_id];
          auto loss = weight_scale * diff * diff * sample_weight;
          return std::make_tuple(loss, sample_weight);
        },
        alpha_.Size());
    std::array<double, 2> dat{result.Residue(), result.Weights()};
    auto rc = collective::GlobalSum(ctx, linalg::MakeVec(dat.data(), dat.size()));
    collective::SafeColl(rc);
    CHECK_GT(dat[1], 0);
    return dat[0] / dat[1];
  }

  const char* Name() const override { return "expectile"; }
  void LoadConfig(Json const& in) override {
    auto const& obj = get<Object const>(in);
    auto it = obj.find("expectile_loss_param");
    if (it != obj.cend()) {
      FromJson(it->second, &param_);
      auto const& name = get<String const>(in["name"]);
      CHECK_EQ(name, "expectile");
      param_.Validate();
      alpha_.HostVector() = param_.expectile_alpha.Get();
    }
  }
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(this->Name());
    out["expectile_loss_param"] = ToJson(param_);
  }
};

XGBOOST_REGISTER_METRIC(ExpectileError, "expectile")
    .describe("Expectile regression error.")
    .set_body([](const char*) { return new ExpectileError{}; });
}  // namespace xgboost::metric


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/metric.cc <==
/**
 * Copyright 2015-2023 by XGBoost Contributors
 * \file metric_registry.cc
 * \brief Registry of objective functions.
 */
#include <dmlc/registry.h>
#include <xgboost/context.h>
#include <xgboost/metric.h>

#include "metric_common.h"

namespace xgboost {
template <typename MetricRegistry>
Metric* CreateMetricImpl(const std::string& name) {
  std::string buf = name;
  std::string prefix = name;
  const char* param;
  auto pos = buf.find('@');
  if (pos == std::string::npos) {
    if (!buf.empty() && buf.back() == '-') {
      // Metrics of form "metric-"
      prefix = buf.substr(0, buf.length() - 1);  // Chop off '-'
      param = "-";
    } else {
      prefix = buf;
      param = nullptr;
    }
    auto *e = ::dmlc::Registry<MetricRegistry>::Get()->Find(prefix.c_str());
    if (e == nullptr) {
      return nullptr;
    }
    auto p_metric = (e->body)(param);
    return p_metric;
  } else {
    std::string prefix = buf.substr(0, pos);
    auto *e = ::dmlc::Registry<MetricRegistry>::Get()->Find(prefix.c_str());
    if (e == nullptr) {
      return nullptr;
    }
    auto p_metric = (e->body)(buf.substr(pos + 1, buf.length()).c_str());
    return p_metric;
  }
}

Metric *
Metric::Create(const std::string& name, Context const* ctx) {
  auto metric = CreateMetricImpl<MetricReg>(name);
  if (metric == nullptr) {
    LOG(FATAL) << "Unknown metric function " << name;
  }

  metric->ctx_ = ctx;
  return metric;
}
}  // namespace xgboost

namespace dmlc {
DMLC_REGISTRY_ENABLE(::xgboost::MetricReg);
}

namespace xgboost::metric {
// List of files that will be force linked in static links.
DMLC_REGISTRY_LINK_TAG(auc);
DMLC_REGISTRY_LINK_TAG(elementwise_metric);
DMLC_REGISTRY_LINK_TAG(multiclass_metric);
DMLC_REGISTRY_LINK_TAG(survival_metric);
DMLC_REGISTRY_LINK_TAG(rank_metric);
#ifdef XGBOOST_USE_CUDA
DMLC_REGISTRY_LINK_TAG(auc_gpu);
DMLC_REGISTRY_LINK_TAG(rank_metric_gpu);
#endif
}  // namespace xgboost::metric


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/metric_common.h <==
/**
 * Copyright 2018-2026, XGBoost Contributors
 */
#ifndef XGBOOST_METRIC_METRIC_COMMON_H_
#define XGBOOST_METRIC_METRIC_COMMON_H_

#include <limits>
#include <memory>  // shared_ptr
#include <string>

#include "xgboost/logging.h"
#include "xgboost/metric.h"

namespace xgboost {
struct Context;
// Metric that doesn't need to cache anything based on input data.
class MetricNoCache : public Metric {
 public:
  virtual double Eval(HostDeviceVector<float> const &predts, MetaInfo const &info) = 0;

  double Evaluate(HostDeviceVector<float> const &predts, std::shared_ptr<DMatrix> p_fmat) final {
    double result{0.0};
    auto const &info = p_fmat->Info();
    result = this->Eval(predts, info);
    return result;
  }
};

namespace metric {
inline void CheckRowWeights(MetaInfo const &info) {
  if (info.weights_.Empty()) {
    return;
  }
  CHECK(info.group_ptr_.empty()) << "Row-wise metric does not support query group weights.";
  CHECK_EQ(info.weights_.Size(), info.num_row_)
      << "Number of weights should be equal to the number of data points.";
}

// Ranking config to be used on device and host
struct EvalRankConfig {
 public:
  // Parsed from metric name, the top-n number of instances within a group after
  // ranking to use for evaluation.
  unsigned topn{std::numeric_limits<unsigned>::max()};
  std::string name;
  bool minus{false};
};

class PackedReduceResult {
  double residue_sum_{0};
  double weights_sum_{0};

 public:
  XGBOOST_DEVICE PackedReduceResult() {}  // NOLINT
  XGBOOST_DEVICE PackedReduceResult(double residue, double weight)
      : residue_sum_{residue}, weights_sum_{weight} {}

  XGBOOST_DEVICE
  PackedReduceResult operator+(PackedReduceResult const &other) const {
    return PackedReduceResult{residue_sum_ + other.residue_sum_, weights_sum_ + other.weights_sum_};
  }
  PackedReduceResult &operator+=(PackedReduceResult const &other) {
    this->residue_sum_ += other.residue_sum_;
    this->weights_sum_ += other.weights_sum_;
    return *this;
  }
  [[nodiscard]] double Residue() const { return residue_sum_; }
  [[nodiscard]] double Weights() const { return weights_sum_; }
};

}  // namespace metric
}  // namespace xgboost

#endif  // XGBOOST_METRIC_METRIC_COMMON_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/multiclass_metric.cc <==
/*!
 * Copyright 2019 XGBoost contributors
 */
// Dummy file to keep the CUDA conditional compile trick.

#if !defined(XGBOOST_USE_CUDA)
#include "multiclass_metric.cu"
#endif  // !defined(XGBOOST_USE_CUDA)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/multiclass_metric.cu <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file multiclass_metric.cc
 * \brief evaluation metrics for multiclass classification.
 * \author Kailong Chen, Tianqi Chen
 */
#include <xgboost/metric.h>

#include <array>
#include <atomic>
#include <cmath>
#include <numeric>  // for accumulate

#include "../collective/aggregator.h"
#include "../common/math.h"
#include "../common/threading_utils.h"
#include "metric_common.h"  // MetricNoCache

#if defined(XGBOOST_USE_CUDA)
#include <thrust/functional.h>  // thrust::plus<>
#include <thrust/iterator/counting_iterator.h>
#include <thrust/transform_reduce.h>

#include "../common/cuda_context.cuh"  // for CUDAContext
#include "../common/device_helpers.cuh"
#endif  // XGBOOST_USE_CUDA

namespace xgboost::metric {
// tag the this file, used by force static link later.
DMLC_REGISTRY_FILE_TAG(multiclass_metric);

template <typename EvalRowPolicy>
class MultiClassMetricsReduction {
  void CheckLabelError(int32_t label_error, size_t n_class) const {
    CHECK(label_error >= 0 && label_error < static_cast<int32_t>(n_class))
        << "MultiClassEvaluation: label must be in [0, num_class),"
        << " num_class=" << n_class << " but found " << label_error << " in label";
  }

 public:
  MultiClassMetricsReduction() = default;

  [[nodiscard]] PackedReduceResult CpuReduceMetrics(const HostDeviceVector<float>& weights,
                                                    const HostDeviceVector<float>& labels,
                                                    const HostDeviceVector<float>& preds,
                                                    const size_t n_class, int32_t n_threads) const {
    size_t ndata = labels.Size();

    const auto& h_labels = labels.HostVector();
    const auto& h_weights = weights.HostVector();
    const auto& h_preds = preds.HostVector();

    std::atomic<int> label_error{0};
    bool const is_null_weight = weights.Size() == 0;

    std::vector<double> scores_tloc(n_threads, 0);
    std::vector<double> weights_tloc(n_threads, 0);
    common::ParallelFor(ndata, n_threads, [&](size_t idx) {
      bst_float weight = is_null_weight ? 1.0f : h_weights[idx];
      auto label = static_cast<int>(h_labels[idx]);
      if (label >= 0 && label < static_cast<int>(n_class)) {
        auto t_idx = omp_get_thread_num();
        scores_tloc[t_idx] +=
            EvalRowPolicy::EvalRow(label, h_preds.data() + idx * n_class, n_class) * weight;
        weights_tloc[t_idx] += weight;
      } else {
        label_error = label;
      }
    });

    double residue_sum = std::accumulate(scores_tloc.cbegin(), scores_tloc.cend(), 0.0);
    double weights_sum = std::accumulate(weights_tloc.cbegin(), weights_tloc.cend(), 0.0);

    CheckLabelError(label_error, n_class);
    PackedReduceResult res{residue_sum, weights_sum};

    return res;
  }

#if defined(XGBOOST_USE_CUDA)

  PackedReduceResult DeviceReduceMetrics(Context const* ctx,
                                         const HostDeviceVector<bst_float>& weights,
                                         const HostDeviceVector<bst_float>& labels,
                                         const HostDeviceVector<bst_float>& preds,
                                         const size_t n_class) {
    size_t n_data = labels.Size();

    thrust::counting_iterator<size_t> begin(0);
    thrust::counting_iterator<size_t> end = begin + n_data;

    auto s_labels = labels.DeviceSpan();
    auto s_preds = preds.DeviceSpan();
    auto s_weights = weights.DeviceSpan();

    bool const is_null_weight = weights.Size() == 0;
    auto s_label_error = label_error_.GetSpan<int32_t>(1);
    s_label_error[0] = 0;

    PackedReduceResult result = thrust::transform_reduce(
        ctx->CUDACtx()->CTP(), begin, end,
        [=] XGBOOST_DEVICE(size_t idx) {
          bst_float weight = is_null_weight ? 1.0f : s_weights[idx];
          bst_float residue = 0;
          auto label = static_cast<int>(s_labels[idx]);
          if (label >= 0 && label < static_cast<int32_t>(n_class)) {
            residue = EvalRowPolicy::EvalRow(label, &s_preds[idx * n_class], n_class) * weight;
          } else {
            s_label_error[0] = label;
          }
          return PackedReduceResult{residue, weight};
        },
        PackedReduceResult(), thrust::plus<PackedReduceResult>());
    CheckLabelError(s_label_error[0], n_class);

    return result;
  }

#endif  // XGBOOST_USE_CUDA

  PackedReduceResult Reduce(Context const* ctx, size_t n_class,
                            const HostDeviceVector<bst_float>& weights,
                            const HostDeviceVector<bst_float>& labels,
                            const HostDeviceVector<bst_float>& preds) {
    PackedReduceResult result;

    if (ctx->IsCPU()) {
      result = CpuReduceMetrics(weights, labels, preds, n_class, ctx->Threads());
    }
#if defined(XGBOOST_USE_CUDA)
    else {  // NOLINT
      preds.SetDevice(ctx->Device());
      labels.SetDevice(ctx->Device());
      weights.SetDevice(ctx->Device());

      dh::safe_cuda(cudaSetDevice(ctx->Ordinal()));
      result = DeviceReduceMetrics(ctx, weights, labels, preds, n_class);
    }
#endif  // defined(XGBOOST_USE_CUDA)
    return result;
  }

 private:
#if defined(XGBOOST_USE_CUDA)
  dh::PinnedMemory label_error_;
#endif  // defined(XGBOOST_USE_CUDA)
};

/*!
 * \brief base class of multi-class evaluation
 * \tparam Derived the name of subclass
 */
template <typename Derived>
struct EvalMClassBase : public MetricNoCache {
  ~EvalMClassBase() noexcept override = default;

  double Eval(const HostDeviceVector<float>& preds, const MetaInfo& info) override {
    CheckRowWeights(info);
    if (info.labels.Size() == 0) {
      CHECK_EQ(preds.Size(), 0);
    } else {
      CHECK_EQ(info.labels.Shape(1), 1)
          << "`merror` and `mlogloss` do not support multi-target labels.";
      CHECK(preds.Size() % info.labels.Size() == 0) << "label and prediction size not match";
    }
    std::array<double, 2> dat{0.0, 0.0};
    if (info.labels.Size() != 0) {
      const size_t nclass = preds.Size() / info.labels.Size();
      CHECK_GE(nclass, 1U) << "mlogloss and merror are only used for multi-class classification,"
                           << " use logloss for binary classification";
      auto result = reducer_.Reduce(this->ctx_, nclass, info.weights_, *info.labels.Data(), preds);
      dat[0] = result.Residue();
      dat[1] = result.Weights();
    }
    auto rc = collective::GlobalSum(ctx_, linalg::MakeVec(dat.data(), dat.size()));
    collective::SafeColl(rc);
    return Derived::GetFinal(dat[0], dat[1]);
  }
  /*!
   * \brief to be implemented by subclass,
   *   get evaluation result from one row
   * \param label label of current instance
   * \param pred prediction value of current instance
   * \param nclass number of class in the prediction
   */
  XGBOOST_DEVICE static bst_float EvalRow(int label, const bst_float* pred, size_t nclass);
  /*!
   * \brief to be overridden by subclass, final transformation
   * \param esum the sum statistics returned by EvalRow
   * \param wsum sum of weight
   */
  inline static double GetFinal(double esum, double wsum) { return esum / wsum; }

 private:
  MultiClassMetricsReduction<Derived> reducer_;
  // used to store error message
  const char* error_msg_;
};

/*! \brief match error */
struct EvalMatchError : public EvalMClassBase<EvalMatchError> {
  const char* Name() const override { return "merror"; }
  XGBOOST_DEVICE static bst_float EvalRow(int label, const bst_float* pred, size_t nclass) {
    return common::FindMaxIndex(pred, pred + nclass) != pred + static_cast<int>(label);
  }
};

/*! \brief match error */
struct EvalMultiLogLoss : public EvalMClassBase<EvalMultiLogLoss> {
  const char* Name() const override { return "mlogloss"; }
  XGBOOST_DEVICE static bst_float EvalRow(int label, const bst_float* pred, size_t /*nclass*/) {
    const bst_float eps = 1e-16f;
    auto k = static_cast<size_t>(label);
    if (pred[k] > eps) {
      return -std::log(pred[k]);
    } else {
      return -std::log(eps);
    }
  }
};

XGBOOST_REGISTER_METRIC(MatchError, "merror")
    .describe("Multiclass classification error.")
    .set_body([](const char*) { return new EvalMatchError(); });

XGBOOST_REGISTER_METRIC(MultiLogLoss, "mlogloss")
    .describe("Multiclass negative loglikelihood.")
    .set_body([](const char*) { return new EvalMultiLogLoss(); });
}  // namespace xgboost::metric


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/rank_metric.cc <==
/**
 * Copyright 2020-2026, XGBoost contributors
 */
#include "rank_metric.h"

#include <dmlc/omp.h>
#include <dmlc/registry.h>

#include <algorithm>   // for stable_sort, copy, fill_n, min, max
#include <array>       // for array
#include <cmath>       // for log, sqrt
#include <functional>  // for less, greater
#include <map>         // for operator!=, _Rb_tree_const_iterator
#include <memory>      // for allocator, unique_ptr, shared_ptr, __shared_...
#include <numeric>     // for accumulate
#include <ostream>     // for operator<<, basic_ostream, ostringstream
#include <string>      // for char_traits, operator<, basic_string, to_string
#include <utility>     // for pair, make_pair
#include <vector>      // for vector

#include "../collective/aggregator.h"
#include "../collective/communicator-inl.h"
#include "../common/algorithm.h"         // for ArgSort, Sort
#include "../common/linalg_op.h"         // for cbegin, cend
#include "../common/optional_weight.h"   // for OptionalWeights, MakeOptionalWeights
#include "metric_common.h"               // for MetricNoCache, GPUMetric, PackedReduceResult
#include "xgboost/base.h"                // for bst_float, bst_omp_uint, bst_group_t, Args
#include "xgboost/cache.h"               // for DMatrixCache
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for MetaInfo, DMatrix
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/json.h"                // for Json, FromJson, IsA, ToJson, get, Null, Object
#include "xgboost/linalg.h"              // for Tensor, TensorView, Range, VectorView, MakeT...
#include "xgboost/logging.h"             // for CHECK, ConsoleLogger, LOG_INFO, CHECK_EQ
#include "xgboost/metric.h"              // for MetricReg, XGBOOST_REGISTER_METRIC, Metric
#include "xgboost/string_view.h"         // for StringView

namespace {
using PredIndPair = std::pair<xgboost::bst_float, xgboost::ltr::rel_degree_t>;
using PredIndPairContainer = std::vector<PredIndPair>;
}  // anonymous namespace

namespace xgboost::metric {
// tag the this file, used by force static link later.
DMLC_REGISTRY_FILE_TAG(rank_metric);

/*! \brief AMS: also records best threshold */
struct EvalAMS : public MetricNoCache {
 public:
  explicit EvalAMS(const char* param) {
    CHECK(param != nullptr)  // NOLINT
        << "AMS must be in format ams@k";
    ratio_ = atof(param);
    std::ostringstream os;
    os << "ams@" << ratio_;
    name_ = os.str();
  }

  double Eval(const HostDeviceVector<bst_float>& preds, const MetaInfo& info) override {
    CheckRowWeights(info);
    CHECK(!collective::IsDistributed()) << "metric AMS do not support distributed evaluation";
    using namespace std;  // NOLINT(*)

    const auto ndata = static_cast<bst_omp_uint>(info.labels.Size());
    PredIndPairContainer rec(ndata);

    const auto& h_preds = preds.ConstHostVector();
    common::ParallelFor(ndata, ctx_->Threads(),
                        [&](bst_omp_uint i) { rec[i] = std::make_pair(h_preds[i], i); });
    common::Sort(ctx_, rec.begin(), rec.end(),
                 [](auto const& l, auto const& r) { return l.first > r.first; });
    auto ntop = static_cast<unsigned>(ratio_ * ndata);
    if (ntop == 0) ntop = ndata;
    const double br = 10.0;
    unsigned thresindex = 0;
    double s_tp = 0.0, b_fp = 0.0, tams = 0.0;
    const auto& labels = info.labels.View(DeviceOrd::CPU());
    for (unsigned i = 0; i < static_cast<unsigned>(ndata - 1) && i < ntop; ++i) {
      const unsigned ridx = rec[i].second;
      const bst_float wt = info.GetWeight(ridx);
      if (labels(ridx) > 0.5f) {
        s_tp += wt;
      } else {
        b_fp += wt;
      }
      if (rec[i].first != rec[i + 1].first) {
        double ams = sqrt(2 * ((s_tp + b_fp + br) * log(1.0 + s_tp / (b_fp + br)) - s_tp));
        if (tams < ams) {
          thresindex = i;
          tams = ams;
        }
      }
    }
    if (ntop == ndata) {
      LOG(INFO) << "best-ams-ratio=" << static_cast<bst_float>(thresindex) / ndata;
      return static_cast<bst_float>(tams);
    } else {
      return static_cast<bst_float>(
          sqrt(2 * ((s_tp + b_fp + br) * log(1.0 + s_tp / (b_fp + br)) - s_tp)));
    }
  }

  [[nodiscard]] const char* Name() const override { return name_.c_str(); }

 private:
  std::string name_;
  float ratio_;
};

/*! \brief Evaluate rank list */
struct EvalRank : public MetricNoCache, public EvalRankConfig {
 public:
  double Eval(const HostDeviceVector<bst_float>& preds, const MetaInfo& info) override {
    CHECK_EQ(preds.Size(), info.labels.Size()) << "label size predict size not match";

    // quick consistency when group is not available
    std::vector<unsigned> tgptr(2, 0);
    tgptr[1] = static_cast<unsigned>(preds.Size());
    const auto& gptr = info.group_ptr_.size() == 0 ? tgptr : info.group_ptr_;

    CHECK_NE(gptr.size(), 0U) << "must specify group when constructing rank file";
    CHECK_EQ(gptr.back(), preds.Size())
        << "EvalRank: group structure must match number of prediction";

    const auto ngroups = static_cast<bst_omp_uint>(gptr.size() - 1);
    // sum statistics
    const auto& h_labels = info.labels.HostView();
    CHECK_LE(h_labels.Shape(1), 1);
    const auto& h_preds = preds.ConstHostVector();

    std::vector<double> sum_tloc(ctx_->Threads(), 0.0);
    common::ParallelForBlock(ngroups, ctx_->Threads(), [&](auto&& blk) {
      for (auto group_idx = blk.begin(); group_idx < blk.end(); ++group_idx) {
        PredIndPairContainer rec;
        for (unsigned j = gptr[group_idx]; j < gptr[group_idx + 1]; ++j) {
          rec.emplace_back(h_preds[j], static_cast<int>(h_labels(j)));
        }
        sum_tloc[omp_get_thread_num()] += this->EvalGroup(&rec);
      }
    });
    double sum_metric = std::accumulate(sum_tloc.cbegin(), sum_tloc.cend(), 0.0);
    return collective::GlobalRatio(ctx_, sum_metric, static_cast<double>(ngroups));
  }

  [[nodiscard]] const char* Name() const override { return name.c_str(); }

 protected:
  explicit EvalRank(const char* name, const char* param) {
    this->name = ltr::ParseMetricName(name, param, &topn, &minus);
  }

  virtual double EvalGroup(PredIndPairContainer* recptr) const = 0;
};

/*! \brief Cox: Partial likelihood of the Cox proportional hazards model */
struct EvalCox : public MetricNoCache {
 public:
  EvalCox() = default;
  double Eval(const HostDeviceVector<bst_float>& preds, const MetaInfo& info) override {
    CHECK(!collective::IsDistributed()) << "Cox metric does not support distributed evaluation";
    using namespace std;  // NOLINT(*)

    const auto ndata = static_cast<bst_omp_uint>(info.labels.Size());
    const auto& label_order = info.LabelAbsSort(ctx_);

    // pre-compute a sum for the denominator
    double exp_p_sum = 0;  // we use double because we might need the precision with large datasets

    const auto& h_preds = preds.ConstHostVector();
    for (omp_ulong i = 0; i < ndata; ++i) {
      exp_p_sum += h_preds[i];
    }

    double out = 0;
    double accumulated_sum = 0;
    bst_omp_uint num_events = 0;
    const auto& labels = info.labels.HostView();
    for (bst_omp_uint i = 0; i < ndata; ++i) {
      const size_t ind = label_order[i];
      const auto label = labels(ind);
      if (label > 0) {
        out -= log(h_preds[ind]) - log(exp_p_sum);
        ++num_events;
      }

      // only update the denominator after we move forward in time (labels are sorted)
      accumulated_sum += h_preds[ind];
      if (i == ndata - 1 || std::abs(label) < std::abs(labels(label_order[i + 1]))) {
        exp_p_sum -= accumulated_sum;
        accumulated_sum = 0;
      }
    }

    return out / num_events;  // normalize by the number of events
  }

  [[nodiscard]] const char* Name() const override { return "cox-nloglik"; }
};

XGBOOST_REGISTER_METRIC(AMS, "ams")
    .describe("AMS metric for higgs.")
    .set_body([](const char* param) { return new EvalAMS(param); });

XGBOOST_REGISTER_METRIC(Cox, "cox-nloglik")
    .describe("Negative log partial likelihood of Cox proportional hazards model.")
    .set_body([](const char*) { return new EvalCox(); });

// ranking metrics that requires cache
template <typename Cache>
class EvalRankWithCache : public Metric {
 protected:
  ltr::LambdaRankParam param_;
  bool minus_{false};
  std::string name_;

  DMatrixCache<Cache> cache_{DMatrixCache<Cache>::DefaultSize()};

 public:
  EvalRankWithCache(StringView name, const char* param) {
    auto constexpr kMax = ltr::LambdaRankParam::NotSet();
    std::uint32_t topn{kMax};
    this->name_ = ltr::ParseMetricName(name, param, &topn, &minus_);
    if (topn != kMax) {
      param_.UpdateAllowUnknown(Args{{"lambdarank_num_pair_per_sample", std::to_string(topn)},
                                     {"lambdarank_pair_method", "topk"}});
    }
    param_.UpdateAllowUnknown(Args{});
  }
  void LoadConfig(Json const& in) override {
    if (IsA<Null>(in)) {
      return;
    }
    auto const& obj = get<Object const>(in);
    auto it = obj.find("lambdarank_param");
    if (it != obj.cend()) {
      FromJson(it->second, &param_);
    }
  }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String{this->Name()};
    out["lambdarank_param"] = ToJson(param_);
  }

  double Evaluate(HostDeviceVector<float> const& preds, std::shared_ptr<DMatrix> p_fmat) override {
    double result{0.0};
    auto const& info = p_fmat->Info();
    if (!info.labels.Empty()) {
      CHECK_EQ(info.labels.Shape(1), 1) << "Ranking metrics do not support multi-target labels.";
    }
    CHECK_EQ(preds.Size(), info.labels.Size());

    auto p_cache = cache_.CacheItem(p_fmat, ctx_, info, param_);
    if (p_cache->Param() != param_) {
      p_cache = cache_.ResetItem(p_fmat, ctx_, info, param_);
    }
    CHECK(p_cache->Param() == param_);

    result = this->Eval(preds, info, p_cache);
    return result;
  }

  [[nodiscard]] const char* Name() const override { return name_.c_str(); }

  virtual double Eval(HostDeviceVector<float> const& preds, MetaInfo const& info,
                      std::shared_ptr<Cache> p_cache) = 0;
};

namespace {
double Finalize(Context const* ctx, MetaInfo const&, double score, double sw) {
  std::array<double, 2> dat{score, sw};
  auto rc = collective::GlobalSum(ctx, linalg::MakeVec(dat.data(), 2));
  collective::SafeColl(rc);
  std::tie(score, sw) = std::tuple_cat(dat);
  if (sw > 0.0) {
    score = score / sw;
  }

  CHECK_LE(score, 1.0 + kRtEps)
      << "Invalid output score, might be caused by invalid query group weight.";
  score = std::min(1.0, score);

  return score;
}
}  // namespace

class EvalPrecision : public EvalRankWithCache<ltr::PreCache> {
 public:
  using EvalRankWithCache::EvalRankWithCache;

  double Eval(HostDeviceVector<float> const& predt, MetaInfo const& info,
              std::shared_ptr<ltr::PreCache> p_cache) final {
    auto n_groups = p_cache->Groups();
    if (!info.weights_.Empty()) {
      CHECK_EQ(info.weights_.Size(), n_groups) << error::GroupWeight();
    }

    if (ctx_->IsCUDA()) {
      auto pre = cuda_impl::PreScore(ctx_, info, predt, p_cache);
      return Finalize(ctx_, info, pre.Residue(), pre.Weights());
    }

    auto gptr = p_cache->DataGroupPtr(ctx_);
    auto h_label = info.labels.HostView().Slice(linalg::All(), 0);
    auto rank_idx = p_cache->SortedIdx(ctx_, predt.ConstHostSpan());

    auto weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);
    auto pre = p_cache->Pre(ctx_);

    common::ParallelFor(p_cache->Groups(), ctx_->Threads(), [&](auto g) {
      auto g_label = h_label.Slice(linalg::Range(gptr[g], gptr[g + 1]));
      auto g_rank = rank_idx.subspan(gptr[g], gptr[g + 1] - gptr[g]);

      auto n = std::min(static_cast<std::size_t>(param_.TopK()), g_label.Size());
      double n_hits{0.0};
      for (std::size_t i = 0; i < n; ++i) {
        n_hits += g_label(g_rank[i]) * weight[g];
      }
      pre[g] = n_hits / static_cast<double>(n);
    });

    auto sw = 0.0;
    for (std::size_t i = 0; i < pre.size(); ++i) {
      sw += weight[i];
    }

    auto sum = std::accumulate(pre.cbegin(), pre.cend(), 0.0);
    return Finalize(ctx_, info, sum, sw);
  }
};

/**
 * \brief Implement the NDCG score function for learning to rank.
 *
 *     Ties are ignored, which can lead to different result with other implementations.
 */
class EvalNDCG : public EvalRankWithCache<ltr::NDCGCache> {
 public:
  using EvalRankWithCache::EvalRankWithCache;

  void Configure(Args const& args) override {
    // do not configure, otherwise the ndcg param like top-k will be forced into the same
    // as the one in objective. The metric has its own syntax for parameter.
    for (auto const& [key, value] : args) {
      // Make a special case for the exp gain parameter, which is not exposed in the
      // metric configuration syntax.
      if (key == "ndcg_exp_gain") {
        this->param_.UpdateAllowUnknown(Args{{key, value}});
      }
    }
  }

  double Eval(HostDeviceVector<float> const& preds, MetaInfo const& info,
              std::shared_ptr<ltr::NDCGCache> p_cache) override {
    if (ctx_->IsCUDA()) {
      auto ndcg = cuda_impl::NDCGScore(ctx_, info, preds, minus_, p_cache);
      return Finalize(ctx_, info, ndcg.Residue(), ndcg.Weights());
    }

    // group local ndcg
    auto group_ptr = p_cache->DataGroupPtr(ctx_);
    bst_group_t n_groups = group_ptr.size() - 1;
    auto ndcg_gloc = p_cache->Dcg(ctx_);
    std::fill_n(ndcg_gloc.Values().data(), ndcg_gloc.Size(), 0.0);

    auto h_inv_idcg = p_cache->InvIDCG(ctx_);
    auto p_discount = p_cache->Discount(ctx_).data();

    auto h_label = info.labels.HostView();
    auto h_predt = linalg::MakeTensorView(ctx_, &preds, preds.Size());
    auto weights = common::MakeOptionalWeights(ctx_->Device(), info.weights_);

    common::ParallelFor(n_groups, ctx_->Threads(), [&](auto g) {
      auto g_predt = h_predt.Slice(linalg::Range(group_ptr[g], group_ptr[g + 1]));
      auto g_labels = h_label.Slice(linalg::Range(group_ptr[g], group_ptr[g + 1]), 0);
      auto sorted_idx = common::ArgSort<std::size_t>(ctx_, linalg::cbegin(g_predt),
                                                     linalg::cend(g_predt), std::greater<>{});
      double ndcg{.0};
      double inv_idcg = h_inv_idcg(g);
      if (inv_idcg <= 0.0) {
        ndcg_gloc(g) = minus_ ? 0.0 : 1.0;
        return;
      }
      std::size_t n{std::min(sorted_idx.size(), static_cast<std::size_t>(param_.TopK()))};
      if (param_.ndcg_exp_gain) {
        for (std::size_t i = 0; i < n; ++i) {
          ndcg += p_discount[i] * ltr::CalcDCGGain(g_labels(sorted_idx[i])) * inv_idcg;
        }
      } else {
        for (std::size_t i = 0; i < n; ++i) {
          ndcg += p_discount[i] * g_labels(sorted_idx[i]) * inv_idcg;
        }
      }
      ndcg_gloc(g) += ndcg * weights[g];
    });
    double sum_w{0};
    if (weights.Empty()) {
      sum_w = n_groups;
    } else {
      sum_w = std::accumulate(weights.weights.cbegin(), weights.weights.cend(), 0.0);
    }
    auto ndcg = std::accumulate(linalg::cbegin(ndcg_gloc), linalg::cend(ndcg_gloc), 0.0);
    return Finalize(ctx_, info, ndcg, sum_w);
  }
};

class EvalMAPScore : public EvalRankWithCache<ltr::MAPCache> {
 public:
  using EvalRankWithCache::EvalRankWithCache;

  double Eval(HostDeviceVector<float> const& predt, MetaInfo const& info,
              std::shared_ptr<ltr::MAPCache> p_cache) override {
    if (ctx_->IsCUDA()) {
      auto map = cuda_impl::MAPScore(ctx_, info, predt, minus_, p_cache);
      return Finalize(ctx_, info, map.Residue(), map.Weights());
    }

    auto gptr = p_cache->DataGroupPtr(ctx_);
    auto h_label = info.labels.HostView().Slice(linalg::All(), 0);

    auto map_gloc = p_cache->Map(ctx_);
    std::fill_n(map_gloc.data(), map_gloc.size(), 0.0);
    auto rank_idx = p_cache->SortedIdx(ctx_, predt.ConstHostSpan());

    common::ParallelFor(p_cache->Groups(), ctx_->Threads(), [&](auto g) {
      auto g_label = h_label.Slice(linalg::Range(gptr[g], gptr[g + 1]));
      auto g_rank = rank_idx.subspan(gptr[g], gptr[g + 1] - gptr[g]);

      auto n = std::min(static_cast<std::size_t>(param_.TopK()), g_label.Size());
      double n_hits{0.0};
      for (std::size_t i = 0; i < n; ++i) {
        auto p = g_label(g_rank[i]);
        n_hits += p;
        map_gloc[g] += n_hits / static_cast<double>((i + 1)) * p;
      }
      for (std::size_t i = n; i < g_label.Size(); ++i) {
        n_hits += g_label(g_rank[i]);
      }
      if (n_hits > 0.0) {
        map_gloc[g] /= std::min(n_hits, static_cast<double>(param_.TopK()));
      } else {
        map_gloc[g] = minus_ ? 0.0 : 1.0;
      }
    });

    auto sw = 0.0;
    auto weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);
    if (!weight.Empty()) {
      CHECK_EQ(weight.weights.size(), p_cache->Groups());
    }
    for (std::size_t i = 0; i < map_gloc.size(); ++i) {
      map_gloc[i] = map_gloc[i] * weight[i];
      sw += weight[i];
    }
    auto sum = std::accumulate(map_gloc.cbegin(), map_gloc.cend(), 0.0);
    return Finalize(ctx_, info, sum, sw);
  }
};

XGBOOST_REGISTER_METRIC(Precision, "pre")
    .describe("precision@k for rank.")
    .set_body([](const char* param) { return new EvalPrecision("pre", param); });

XGBOOST_REGISTER_METRIC(EvalMAP, "map")
    .describe("map@k for ranking.")
    .set_body([](char const* param) { return new EvalMAPScore{"map", param}; });

XGBOOST_REGISTER_METRIC(EvalNDCG, "ndcg")
    .describe("ndcg@k for ranking.")
    .set_body([](char const* param) { return new EvalNDCG{"ndcg", param}; });
}  // namespace xgboost::metric


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/rank_metric.cu <==
/**
 * Copyright 2020-2024, XGBoost Contributors
 */
#include <dmlc/registry.h>
#include <thrust/iterator/counting_iterator.h>  // for make_counting_iterator
#include <thrust/reduce.h>                      // for reduce

#include <algorithm>                            // for transform
#include <cstddef>                              // for size_t
#include <memory>                               // for shared_ptr
#include <vector>                               // for vector

#include "../common/cuda_context.cuh"           // for CUDAContext
#include "../common/device_helpers.cuh"         // for MakeTransformIterator
#include "../common/optional_weight.h"          // for MakeOptionalWeights
#include "../common/ranking_utils.cuh"          // for CalcQueriesDCG, NDCGCache
#include "metric_common.h"
#include "rank_metric.h"
#include "xgboost/base.h"                // for XGBOOST_DEVICE
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for MetaInfo
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/linalg.h"              // for MakeTensorView
#include "xgboost/logging.h"             // for CHECK
#include "xgboost/metric.h"

namespace xgboost::metric {
// tag the this file, used by force static link later.
DMLC_REGISTRY_FILE_TAG(rank_metric_gpu);

namespace cuda_impl {
PackedReduceResult PreScore(Context const *ctx, MetaInfo const &info,
                            HostDeviceVector<float> const &predt,
                            std::shared_ptr<ltr::PreCache> p_cache) {
  auto d_gptr = p_cache->DataGroupPtr(ctx);
  auto d_label = info.labels.View(ctx->Device()).Slice(linalg::All(), 0);

  predt.SetDevice(ctx->Device());
  auto d_rank_idx = p_cache->SortedIdx(ctx, predt.ConstDeviceSpan());
  auto topk = p_cache->Param().TopK();
  auto d_weight = common::MakeOptionalWeights(ctx->Device(), info.weights_);

  auto it = dh::MakeTransformIterator<double>(
      thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) {
        auto g = dh::SegmentId(d_gptr, i);
        auto g_begin = d_gptr[g];
        auto g_end = d_gptr[g + 1];
        i -= g_begin;
        auto g_label = d_label.Slice(linalg::Range(g_begin, g_end));
        auto g_rank = d_rank_idx.subspan(g_begin, g_end - g_begin);
        double y = g_label(g_rank[i]);
        auto n = std::min(static_cast<std::size_t>(topk), g_label.Size());
        double w{d_weight[g]};
        if (i >= n) {
          return 0.0;
        }
        return y / static_cast<double>(n) * w;
      });

  auto cuctx = ctx->CUDACtx();
  auto pre = p_cache->Pre(ctx);
  thrust::fill_n(cuctx->CTP(), pre.data(), pre.size(), 0.0);

  std::size_t bytes;
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(nullptr, bytes, it, pre.data(), p_cache->Groups(),
                                                d_gptr.data(), d_gptr.data() + 1, cuctx->Stream()));
  dh::TemporaryArray<char> temp(bytes);
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(temp.data().get(), bytes, it, pre.data(),
                                                p_cache->Groups(), d_gptr.data(), d_gptr.data() + 1,
                                                cuctx->Stream()));

  auto w_it =
      dh::MakeTransformIterator<double>(thrust::make_counting_iterator(0ul),
                                        [=] XGBOOST_DEVICE(std::size_t g) { return d_weight[g]; });
  auto n_weights = p_cache->Groups();
  auto sw = dh::Reduce(cuctx->CTP(), w_it, w_it + n_weights, 0.0, thrust::plus<double>{});
  auto sum =
      dh::Reduce(cuctx->CTP(), dh::tcbegin(pre), dh::tcend(pre), 0.0, thrust::plus<double>{});
  auto result = PackedReduceResult{sum, sw};
  return result;
}

PackedReduceResult NDCGScore(Context const *ctx, MetaInfo const &info,
                             HostDeviceVector<float> const &predt, bool minus,
                             std::shared_ptr<ltr::NDCGCache> p_cache) {
  CHECK(p_cache);

  auto const &p = p_cache->Param();
  auto d_weight = common::MakeOptionalWeights(ctx->Device(), info.weights_);
  if (!d_weight.Empty()) {
    CHECK_EQ(d_weight.weights.size(), p_cache->Groups());
  }
  auto d_label = info.labels.View(ctx->Device()).Slice(linalg::All(), 0);
  predt.SetDevice(ctx->Device());
  auto d_predt = linalg::MakeTensorView(ctx, predt.ConstDeviceSpan(), predt.Size());

  auto d_group_ptr = p_cache->DataGroupPtr(ctx);

  auto d_inv_idcg = p_cache->InvIDCG(ctx);
  auto d_sorted_idx = p_cache->SortedIdx(ctx, d_predt.Values());
  auto d_out_dcg = p_cache->Dcg(ctx);

  ltr::cuda_impl::CalcQueriesDCG(ctx, d_label, d_sorted_idx, p.ndcg_exp_gain, d_group_ptr, p.TopK(),
                                 d_out_dcg);

  auto it = dh::MakeTransformIterator<PackedReduceResult>(
      thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) {
        if (d_inv_idcg(i) <= 0.0) {
          return PackedReduceResult{minus ? 0.0 : 1.0, static_cast<double>(d_weight[i])};
        }
        return PackedReduceResult{d_out_dcg(i) * d_inv_idcg(i) * d_weight[i],
                                  static_cast<double>(d_weight[i])};
      });
  auto pair = thrust::reduce(ctx->CUDACtx()->CTP(), it, it + d_out_dcg.Size(),
                             PackedReduceResult{0.0, 0.0});
  return pair;
}

PackedReduceResult MAPScore(Context const *ctx, MetaInfo const &info,
                            HostDeviceVector<float> const &predt, bool minus,
                            std::shared_ptr<ltr::MAPCache> p_cache) {
  auto d_group_ptr = p_cache->DataGroupPtr(ctx);
  auto d_label = info.labels.View(ctx->Device()).Slice(linalg::All(), 0);

  predt.SetDevice(ctx->Device());
  auto d_rank_idx = p_cache->SortedIdx(ctx, predt.ConstDeviceSpan());
  auto key_it = dh::MakeTransformIterator<std::size_t>(
      thrust::make_counting_iterator(0ul),
      [=] XGBOOST_DEVICE(std::size_t i) { return dh::SegmentId(d_group_ptr, i); });

  auto get_label = [=] XGBOOST_DEVICE(std::size_t i) {
    auto g = key_it[i];
    auto g_begin = d_group_ptr[g];
    auto g_end = d_group_ptr[g + 1];
    i -= g_begin;
    auto g_label = d_label.Slice(linalg::Range(g_begin, g_end));
    auto g_rank = d_rank_idx.subspan(g_begin, g_end - g_begin);
    return g_label(g_rank[i]);
  };
  auto it = dh::MakeTransformIterator<double>(thrust::make_counting_iterator(0ul), get_label);

  auto cuctx = ctx->CUDACtx();
  auto n_rel = p_cache->NumRelevant(ctx);
  thrust::inclusive_scan_by_key(cuctx->CTP(), key_it, key_it + d_label.Size(), it, n_rel.data());

  double topk = p_cache->Param().TopK();
  auto map = p_cache->Map(ctx);
  thrust::fill_n(cuctx->CTP(), map.data(), map.size(), 0.0);
  {
    auto val_it = dh::MakeTransformIterator<double>(
        thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) {
          auto g = key_it[i];
          auto g_begin = d_group_ptr[g];
          auto g_end = d_group_ptr[g + 1];
          i -= g_begin;
          if (i >= topk) {
            return 0.0;
          }

          auto g_label = d_label.Slice(linalg::Range(g_begin, g_end));
          auto g_rank = d_rank_idx.subspan(g_begin, g_end - g_begin);
          auto label = g_label(g_rank[i]);

          auto g_n_rel = n_rel.subspan(g_begin, g_end - g_begin);
          auto nhits = g_n_rel[i];
          return nhits / static_cast<double>(i + 1) * label;
        });

    std::size_t bytes;
    dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(nullptr, bytes, val_it, map.data(),
                                                  p_cache->Groups(), d_group_ptr.data(),
                                                  d_group_ptr.data() + 1, cuctx->Stream()));
    dh::TemporaryArray<char> temp(bytes);
    dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(temp.data().get(), bytes, val_it, map.data(),
                                                  p_cache->Groups(), d_group_ptr.data(),
                                                  d_group_ptr.data() + 1, cuctx->Stream()));
  }

  PackedReduceResult result{0.0, 0.0};
  {
    auto d_weight = common::MakeOptionalWeights(ctx->Device(), info.weights_);
    if (!d_weight.Empty()) {
      CHECK_EQ(d_weight.weights.size(), p_cache->Groups());
    }
    auto val_it = dh::MakeTransformIterator<PackedReduceResult>(
        thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t g) {
          auto g_begin = d_group_ptr[g];
          auto g_end = d_group_ptr[g + 1];
          auto g_n_rel = n_rel.subspan(g_begin, g_end - g_begin);
          if (!g_n_rel.empty() && g_n_rel.back() > 0.0) {
            return PackedReduceResult{map[g] * d_weight[g] / std::min(g_n_rel.back(), topk),
                                      static_cast<double>(d_weight[g])};
          }
          return PackedReduceResult{minus ? 0.0 : 1.0, static_cast<double>(d_weight[g])};
        });
    result =
        thrust::reduce(cuctx->CTP(), val_it, val_it + map.size(), PackedReduceResult{0.0, 0.0});
  }
  return result;
}
}  // namespace cuda_impl
}  // namespace xgboost::metric


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/rank_metric.h <==
#ifndef XGBOOST_METRIC_RANK_METRIC_H_
#define XGBOOST_METRIC_RANK_METRIC_H_
/**
 * Copyright 2023 by XGBoost Contributors
 */
#include <memory>  // for shared_ptr

#include "../common/common.h"            // for AssertGPUSupport
#include "../common/ranking_utils.h"     // for NDCGCache, MAPCache
#include "metric_common.h"               // for PackedReduceResult
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for MetaInfo
#include "xgboost/host_device_vector.h"  // for HostDeviceVector

namespace xgboost::metric::cuda_impl {
PackedReduceResult NDCGScore(Context const *ctx, MetaInfo const &info,
                             HostDeviceVector<float> const &predt, bool minus,
                             std::shared_ptr<ltr::NDCGCache> p_cache);

PackedReduceResult MAPScore(Context const *ctx, MetaInfo const &info,
                            HostDeviceVector<float> const &predt, bool minus,
                            std::shared_ptr<ltr::MAPCache> p_cache);

PackedReduceResult PreScore(Context const *ctx, MetaInfo const &info,
                            HostDeviceVector<float> const &predt,
                            std::shared_ptr<ltr::PreCache> p_cache);

#if !defined(XGBOOST_USE_CUDA)
inline PackedReduceResult NDCGScore(Context const *, MetaInfo const &,
                                    HostDeviceVector<float> const &, bool,
                                    std::shared_ptr<ltr::NDCGCache>) {
  common::AssertGPUSupport();
  return {};
}

inline PackedReduceResult MAPScore(Context const *, MetaInfo const &,
                                   HostDeviceVector<float> const &, bool,
                                   std::shared_ptr<ltr::MAPCache>) {
  common::AssertGPUSupport();
  return {};
}

inline PackedReduceResult PreScore(Context const *, MetaInfo const &,
                                   HostDeviceVector<float> const &,
                                   std::shared_ptr<ltr::PreCache>) {
  common::AssertGPUSupport();
  return {};
}
#endif
}  // namespace xgboost::metric::cuda_impl
#endif  // XGBOOST_METRIC_RANK_METRIC_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/survival_metric.cc <==
/*!
 * Copyright 2019-2020 by Contributors
 * \file survival_metric.cc
 * \brief Metrics for survival analysis
 * \author Avinash Barnwal, Hyunsu Cho and Toby Hocking
 */

// Dummy file to keep the CUDA conditional compile trick.
#if !defined(XGBOOST_USE_CUDA)
#include "survival_metric.cu"
#endif  // !defined(XGBOOST_USE_CUDA)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/metric/survival_metric.cu <==
/**
 * Copyright 2019-2024, Contributors
 * \file survival_metric.cu
 * \brief Metrics for survival analysis
 * \author Avinash Barnwal, Hyunsu Cho and Toby Hocking
 */

#include <dmlc/registry.h>

#include <array>
#include <memory>
#include <numeric>  // for accumulate
#include <vector>

#include "../collective/aggregator.h"
#include "../common/survival_util.h"
#include "../common/threading_utils.h"
#include "metric_common.h"  // MetricNoCache
#include "xgboost/host_device_vector.h"
#include "xgboost/json.h"
#include "xgboost/metric.h"

#if defined(XGBOOST_USE_CUDA)
#include "../common/cuda_context.cuh"  // for CUDAContext
#endif                                 // XGBOOST_USE_CUDA

using AFTParam = xgboost::common::AFTParam;
using ProbabilityDistributionType = xgboost::common::ProbabilityDistributionType;
template <typename Distribution>
using AFTLoss = xgboost::common::AFTLoss<Distribution>;

namespace xgboost::metric {
// tag the this file, used by force static link later.
DMLC_REGISTRY_FILE_TAG(survival_metric);

template <typename EvalRow>
class ElementWiseSurvivalMetricsReduction {
 public:
  ElementWiseSurvivalMetricsReduction() = default;
  void Configure(EvalRow policy) { policy_ = policy; }

  [[nodiscard]] PackedReduceResult CpuReduceMetrics(
      const HostDeviceVector<bst_float>& weights,
      const HostDeviceVector<bst_float>& labels_lower_bound,
      const HostDeviceVector<bst_float>& labels_upper_bound,
      const HostDeviceVector<bst_float>& preds, int32_t n_threads) const {
    size_t ndata = labels_lower_bound.Size();
    CHECK_EQ(ndata, labels_upper_bound.Size());

    const auto& h_labels_lower_bound = labels_lower_bound.HostVector();
    const auto& h_labels_upper_bound = labels_upper_bound.HostVector();
    const auto& h_weights = weights.HostVector();
    const auto& h_preds = preds.HostVector();

    std::vector<double> score_tloc(n_threads, 0.0);
    std::vector<double> weight_tloc(n_threads, 0.0);

    common::ParallelFor(ndata, n_threads, [&](size_t i) {
      const double wt = h_weights.empty() ? 1.0 : static_cast<double>(h_weights[i]);
      auto t_idx = omp_get_thread_num();
      score_tloc[t_idx] += policy_.EvalRow(static_cast<double>(h_labels_lower_bound[i]),
                                           static_cast<double>(h_labels_upper_bound[i]),
                                           static_cast<double>(h_preds[i])) *
                           wt;
      weight_tloc[t_idx] += wt;
    });

    double residue_sum = std::accumulate(score_tloc.cbegin(), score_tloc.cend(), 0.0);
    double weights_sum = std::accumulate(weight_tloc.cbegin(), weight_tloc.cend(), 0.0);

    PackedReduceResult res{residue_sum, weights_sum};
    return res;
  }

#if defined(XGBOOST_USE_CUDA)

  PackedReduceResult DeviceReduceMetrics(Context const* ctx,
                                         const HostDeviceVector<bst_float>& weights,
                                         const HostDeviceVector<bst_float>& labels_lower_bound,
                                         const HostDeviceVector<bst_float>& labels_upper_bound,
                                         const HostDeviceVector<bst_float>& preds) {
    size_t ndata = labels_lower_bound.Size();
    CHECK_EQ(ndata, labels_upper_bound.Size());

    thrust::counting_iterator<size_t> begin(0);
    thrust::counting_iterator<size_t> end = begin + ndata;

    auto s_label_lower_bound = labels_lower_bound.DeviceSpan();
    auto s_label_upper_bound = labels_upper_bound.DeviceSpan();
    auto s_preds = preds.DeviceSpan();
    auto s_weights = weights.DeviceSpan();

    const bool is_null_weight = (weights.Size() == 0);

    auto d_policy = policy_;

    PackedReduceResult result = thrust::transform_reduce(
        ctx->CUDACtx()->CTP(), begin, end,
        [=] XGBOOST_DEVICE(size_t idx) {
          double weight = is_null_weight ? 1.0 : static_cast<double>(s_weights[idx]);
          double residue = d_policy.EvalRow(static_cast<double>(s_label_lower_bound[idx]),
                                            static_cast<double>(s_label_upper_bound[idx]),
                                            static_cast<double>(s_preds[idx]));
          residue *= weight;
          return PackedReduceResult{residue, weight};
        },
        PackedReduceResult(), thrust::plus<PackedReduceResult>());

    return result;
  }

#endif  // XGBOOST_USE_CUDA

  PackedReduceResult Reduce(Context const* ctx, const HostDeviceVector<bst_float>& weights,
                            const HostDeviceVector<bst_float>& labels_lower_bound,
                            const HostDeviceVector<bst_float>& labels_upper_bound,
                            const HostDeviceVector<bst_float>& preds) {
    PackedReduceResult result;

    if (ctx->IsCPU()) {
      result =
          CpuReduceMetrics(weights, labels_lower_bound, labels_upper_bound, preds, ctx->Threads());
    }
#if defined(XGBOOST_USE_CUDA)
    else {  // NOLINT
      preds.SetDevice(ctx->Device());
      labels_lower_bound.SetDevice(ctx->Device());
      labels_upper_bound.SetDevice(ctx->Device());
      weights.SetDevice(ctx->Device());

      dh::safe_cuda(cudaSetDevice(ctx->Ordinal()));
      result = DeviceReduceMetrics(ctx, weights, labels_lower_bound, labels_upper_bound, preds);
    }
#endif  // defined(XGBOOST_USE_CUDA)
    return result;
  }

 private:
  EvalRow policy_;
};

struct EvalIntervalRegressionAccuracy {
  void Configure(const Args&) {}

  [[nodiscard]] const char* Name() const { return "interval-regression-accuracy"; }

  XGBOOST_DEVICE double EvalRow(double label_lower_bound, double label_upper_bound,
                                double log_pred) const {
    const double pred = exp(log_pred);
    return (pred >= label_lower_bound && pred <= label_upper_bound) ? 1.0 : 0.0;
  }

  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }
};

/*! \brief Negative log likelihood of Accelerated Failure Time model */
template <typename Distribution>
struct EvalAFTNLogLik {
  void Configure(const Args& args) { param_.UpdateAllowUnknown(args); }

  [[nodiscard]] const char* Name() const { return "aft-nloglik"; }

  XGBOOST_DEVICE double EvalRow(double label_lower_bound, double label_upper_bound,
                                double pred) const {
    return AFTLoss<Distribution>::Loss(label_lower_bound, label_upper_bound, pred,
                                       param_.aft_loss_distribution_scale);
  }

  static double GetFinal(double esum, double wsum) { return wsum == 0 ? esum : esum / wsum; }

 private:
  AFTParam param_;
};

template <typename Policy>
struct EvalEWiseSurvivalBase : public MetricNoCache {
  explicit EvalEWiseSurvivalBase(Context const* ctx) { ctx_ = ctx; }
  EvalEWiseSurvivalBase() = default;

  void Configure(const Args& args) override {
    policy_.Configure(args);
    reducer_.Configure(policy_);
    CHECK(ctx_);
  }

  double Eval(const HostDeviceVector<float>& preds, const MetaInfo& info) override {
    CheckRowWeights(info);
    CHECK_EQ(preds.Size(), info.labels_lower_bound_.Size());
    CHECK_EQ(preds.Size(), info.labels_upper_bound_.Size());
    CHECK(ctx_);
    auto result = reducer_.Reduce(ctx_, info.weights_, info.labels_lower_bound_,
                                  info.labels_upper_bound_, preds);

    std::array<double, 2> dat{result.Residue(), result.Weights()};
    auto rc = collective::GlobalSum(ctx_, linalg::MakeVec(dat.data(), dat.size()));
    collective::SafeColl(rc);
    return Policy::GetFinal(dat[0], dat[1]);
  }

  [[nodiscard]] const char* Name() const override { return policy_.Name(); }

 private:
  Policy policy_;
  ElementWiseSurvivalMetricsReduction<Policy> reducer_;
  int device_{-1};  // used only for GPU metric
};

// This class exists because we want to perform dispatch according to the distribution type at
// configuration time, not at prediction time.
struct AFTNLogLikDispatcher : public MetricNoCache {
  [[nodiscard]] const char* Name() const override { return "aft-nloglik"; }

  double Eval(const HostDeviceVector<bst_float>& preds, const MetaInfo& info) override {
    CHECK(metric_) << "AFT metric must be configured first, with distribution type and scale";
    return metric_->Eval(preds, info);
  }

  void Configure(const Args& args) override {
    param_.UpdateAllowUnknown(args);
    switch (param_.aft_loss_distribution) {
      case common::ProbabilityDistributionType::kNormal:
        metric_.reset(new EvalEWiseSurvivalBase<EvalAFTNLogLik<common::NormalDistribution>>(ctx_));
        break;
      case common::ProbabilityDistributionType::kLogistic:
        metric_.reset(
            new EvalEWiseSurvivalBase<EvalAFTNLogLik<common::LogisticDistribution>>(ctx_));
        break;
      case common::ProbabilityDistributionType::kExtreme:
        metric_.reset(new EvalEWiseSurvivalBase<EvalAFTNLogLik<common::ExtremeDistribution>>(ctx_));
        break;
      default:
        LOG(FATAL) << "Unknown probability distribution";
    }
    metric_->Configure(args);
  }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(this->Name());
    out["aft_loss_param"] = ToJson(param_);
  }

  void LoadConfig(const Json& in) override { FromJson(in["aft_loss_param"], &param_); }

 private:
  AFTParam param_;
  std::unique_ptr<MetricNoCache> metric_;
};

XGBOOST_REGISTER_METRIC(AFTNLogLik, "aft-nloglik")
    .describe("Negative log likelihood of Accelerated Failure Time model.")
    .set_body([](const char*) { return new AFTNLogLikDispatcher(); });

XGBOOST_REGISTER_METRIC(IntervalRegressionAccuracy, "interval-regression-accuracy")
    .describe("")
    .set_body([](const char*) {
      return new EvalEWiseSurvivalBase<EvalIntervalRegressionAccuracy>();
    });

}  // namespace xgboost::metric


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/aft_obj.cc <==
/*!
 * Copyright 2019-2020 by Contributors
 * \file aft_obj.cc
 * \brief Definition of AFT loss for survival analysis.
 * \author Avinash Barnwal, Hyunsu Cho and Toby Hocking
 */

// Dummy file to keep the CUDA conditional compile trick.

#include <dmlc/registry.h>
namespace xgboost {
namespace obj {

DMLC_REGISTRY_FILE_TAG(aft_obj);

}  // namespace obj
}  // namespace xgboost

#ifndef XGBOOST_USE_CUDA
#include "aft_obj.cu"
#endif  // XGBOOST_USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/aft_obj.cu <==
/**
 * Copyright 2019-2025, XGBoost Contributors
 * \file aft_obj.cu
 * \brief Definition of AFT loss for survival analysis.
 * \author Avinash Barnwal, Hyunsu Cho and Toby Hocking
 */

#include <cmath>    // for log
#include <cstddef>  // for size_t

#include "../common/linalg_op.h"  // for ElementWiseKernel
#include "../common/survival_util.h"
#include "../common/transform.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/json.h"
#include "xgboost/logging.h"
#include "xgboost/objective.h"
#include "xgboost/span.h"

using AFTParam = xgboost::common::AFTParam;
using ProbabilityDistributionType = xgboost::common::ProbabilityDistributionType;
template <typename Distribution>
using AFTLoss = xgboost::common::AFTLoss<Distribution>;

namespace xgboost {
namespace obj {

#if defined(XGBOOST_USE_CUDA)
DMLC_REGISTRY_FILE_TAG(aft_obj_gpu);
#endif  // defined(XGBOOST_USE_CUDA)

class AFTObj : public ObjFunction {
 public:
  void Configure(Args const& args) override {
    param_.UpdateAllowUnknown(args);
  }

  ObjInfo Task() const override { return ObjInfo::kSurvival; }

  template <typename Distribution>
  void GetGradientImpl(const HostDeviceVector<bst_float>& preds, const MetaInfo& info,
                       linalg::Matrix<GradientPair>* out_gpair, size_t ndata, DeviceOrd device,
                       bool is_null_weight, float aft_loss_distribution_scale) {
    common::Transform<>::Init(
        [=] XGBOOST_DEVICE(size_t _idx,
        common::Span<GradientPair> _out_gpair,
        common::Span<const bst_float> _preds,
        common::Span<const bst_float> _labels_lower_bound,
        common::Span<const bst_float> _labels_upper_bound,
        common::Span<const bst_float> _weights) {
      const double pred = static_cast<double>(_preds[_idx]);
      const double label_lower_bound = static_cast<double>(_labels_lower_bound[_idx]);
      const double label_upper_bound = static_cast<double>(_labels_upper_bound[_idx]);
      const float grad = static_cast<float>(
          AFTLoss<Distribution>::Gradient(label_lower_bound, label_upper_bound,
                                          pred, aft_loss_distribution_scale));
      const float hess = static_cast<float>(
          AFTLoss<Distribution>::Hessian(label_lower_bound, label_upper_bound,
                                         pred, aft_loss_distribution_scale));
      const bst_float w = is_null_weight ? 1.0f : _weights[_idx];
      _out_gpair[_idx] = GradientPair(grad * w, hess * w);
    },
    common::Range{0, static_cast<int64_t>(ndata)}, this->ctx_->Threads(), device).Eval(
        out_gpair->Data(), &preds, &info.labels_lower_bound_, &info.labels_upper_bound_,
        &info.weights_);
  }

  void GetGradient(const HostDeviceVector<bst_float>& preds, const MetaInfo& info, int /*iter*/,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    const size_t ndata = preds.Size();
    CHECK_EQ(info.labels_lower_bound_.Size(), ndata);
    CHECK_EQ(info.labels_upper_bound_.Size(), ndata);
    out_gpair->SetDevice(ctx_->Device());
    out_gpair->Reshape(ndata, 1);
    const auto device = ctx_->Device();
    const float aft_loss_distribution_scale = param_.aft_loss_distribution_scale;
    const bool is_null_weight = info.weights_.Size() == 0;
    if (!is_null_weight) {
      CHECK_EQ(info.weights_.Size(), ndata)
        << "Number of weights should be equal to number of data points.";
    }

    switch (param_.aft_loss_distribution) {
    case common::ProbabilityDistributionType::kNormal:
      GetGradientImpl<common::NormalDistribution>(preds, info, out_gpair, ndata, device,
                                                  is_null_weight, aft_loss_distribution_scale);
      break;
    case common::ProbabilityDistributionType::kLogistic:
      GetGradientImpl<common::LogisticDistribution>(preds, info, out_gpair, ndata, device,
                                                    is_null_weight, aft_loss_distribution_scale);
      break;
    case common::ProbabilityDistributionType::kExtreme:
      GetGradientImpl<common::ExtremeDistribution>(preds, info, out_gpair, ndata, device,
                                                   is_null_weight, aft_loss_distribution_scale);
      break;
    default:
      LOG(FATAL) << "Unrecognized distribution";
    }
  }

  void PredTransform(HostDeviceVector<bst_float> *io_preds) const override {
    // Trees give us a prediction in log scale, so exponentiate
    common::Transform<>::Init(
        [] XGBOOST_DEVICE(size_t _idx, common::Span<bst_float> _preds) {
          _preds[_idx] = exp(_preds[_idx]);
        },
        common::Range{0, static_cast<int64_t>(io_preds->Size())}, this->ctx_->Threads(),
        io_preds->Device())
        .Eval(io_preds);
  }

  void EvalTransform(HostDeviceVector<bst_float>* /*io_preds*/) override {
    // do nothing here, since the AFT metric expects untransformed prediction score
  }

  void ProbToMargin(linalg::Vector<float>* base_score) const override {
    auto intercept = base_score->View(this->ctx_->Device());
    linalg::ElementWiseKernel(ctx_, intercept, [=] XGBOOST_DEVICE(std::size_t i) mutable {
      intercept(i) = std::log(intercept(i));
    });
  }

  const char* DefaultEvalMetric() const override {
    return "aft-nloglik";
  }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String("survival:aft");
    out["aft_loss_param"] = ToJson(param_);
  }

  void LoadConfig(Json const& in) override {
    FromJson(in["aft_loss_param"], &param_);
  }
  Json DefaultMetricConfig() const override {
    Json config{Object{}};
    config["name"] = String{this->DefaultEvalMetric()};
    config["aft_loss_param"] = ToJson(param_);
    return config;
  }

 private:
  AFTParam param_;
};

// register the objective functions
XGBOOST_REGISTER_OBJECTIVE(AFTObj, "survival:aft")
    .describe("AFT loss function")
    .set_body([]() { return new AFTObj(); });

}  // namespace obj
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/hinge.cc <==
/*!
 * Copyright 2018 XGBoost contributors
 */

// Dummy file to keep the CUDA conditional compile trick.

#include <dmlc/registry.h>
namespace xgboost {
namespace obj {

DMLC_REGISTRY_FILE_TAG(hinge_obj);

}  // namespace obj
}  // namespace xgboost

#ifndef XGBOOST_USE_CUDA
#include "hinge.cu"
#endif  // XGBOOST_USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/hinge.cu <==
/**
 * Copyright 2018-2025, XGBoost Contributors
 * \file hinge.cc
 * \brief Provides an implementation of the hinge loss function
 * \author Henry Gouk
 */
#include <algorithm>  // for max
#include <cstddef>    // for size_t
#include <cstdint>    // for int32_t

#include "../common/common.h"            // for Range
#include "../common/linalg_op.h"         // for ElementWiseKernel
#include "../common/optional_weight.h"   // for OptionalWeights
#include "../common/transform.h"         // for Transform
#include "init_estimation.h"             // for FitIntercept
#include "xgboost/data.h"                // for MetaInfo
#include "xgboost/host_device_vector.h"  // HostDeviceVector
#include "xgboost/json.h"                // for Json
#include "xgboost/linalg.h"              // for UnravelIndex
#include "xgboost/span.h"                // for Span

namespace xgboost::obj {
#if defined(XGBOOST_USE_CUDA)
DMLC_REGISTRY_FILE_TAG(hinge_obj_gpu);
#endif  // defined(XGBOOST_USE_CUDA)

class HingeObj : public FitIntercept {
 public:
  HingeObj() = default;

  void Configure(Args const &) override {}
  ObjInfo Task() const override { return ObjInfo::kRegression; }

  [[nodiscard]] bst_target_t Targets(MetaInfo const &info) const override {
    // Multi-target regression.
    return std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
  }

  void GetGradient(HostDeviceVector<float> const &preds, MetaInfo const &info,
                   std::int32_t /*iter*/, linalg::Matrix<GradientPair> *out_gpair) override {
    CheckInitInputs(info);
    CHECK_EQ(info.labels.Size(), preds.Size()) << "Invalid shape of labels.";
    if (!info.weights_.Empty()) {
      CHECK_EQ(info.weights_.Size(), info.num_row_)
          << "Number of weights should be equal to number of data points.";
    }

    bst_target_t n_targets = this->Targets(info);
    out_gpair->Reshape(info.num_row_, n_targets);
    auto gpair = out_gpair->View(ctx_->Device());

    preds.SetDevice(ctx_->Device());
    auto predt = linalg::MakeTensorView(ctx_, &preds, info.num_row_, n_targets);

    auto labels = info.labels.View(ctx_->Device());

    info.weights_.SetDevice(ctx_->Device());
    common::OptionalWeights weight{ctx_->IsCPU() ? info.weights_.ConstHostSpan()
                                                 : info.weights_.ConstDeviceSpan()};

    linalg::ElementWiseKernel(this->ctx_, labels,
                              [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
                                auto w = weight[i];

                                auto p = predt(i, j);
                                auto y = labels(i, j) * 2.0 - 1.0;

                                float g, h;
                                if (p * y < 1.0) {
                                  g = -y * w;
                                  h = w;
                                } else {
                                  g = 0.0;
                                  h = std::numeric_limits<float>::min();
                                }
                                gpair(i, j) = GradientPair{g, h};
                              });
  }

  void PredTransform(HostDeviceVector<float> *io_preds) const override {
    common::Transform<>::Init(
        [] XGBOOST_DEVICE(std::size_t _idx, common::Span<float> _preds) {
          _preds[_idx] = _preds[_idx] > 0.0 ? 1.0 : 0.0;
        },
        common::Range{0, static_cast<int64_t>(io_preds->Size()), 1}, this->ctx_->Threads(),
        io_preds->Device())
        .Eval(io_preds);
  }

  [[nodiscard]] const char *DefaultEvalMetric() const override { return "error"; }

  void SaveConfig(Json *p_out) const override {
    auto &out = *p_out;
    out["name"] = String("binary:hinge");
  }
  void LoadConfig(Json const &) override {}
};

// register the objective functions
XGBOOST_REGISTER_OBJECTIVE(HingeObj, "binary:hinge")
    .describe("Hinge loss. Expects labels to be in [0,1f]")
    .set_body([]() { return new HingeObj(); });

}  // namespace xgboost::obj


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/init_estimation.cc <==
/**
 * Copyright 2022-2023 by XGBoost contributors
 */
#include "init_estimation.h"

#include <memory>  // unique_ptr

#include "../common/stats.h"             // Mean
#include "../tree/fit_stump.h"           // FitStump
#include "xgboost/base.h"                // GradientPair
#include "xgboost/data.h"                // MetaInfo
#include "xgboost/host_device_vector.h"  // HostDeviceVector
#include "xgboost/json.h"                // Json
#include "xgboost/linalg.h"              // Tensor,Vector
#include "xgboost/task.h"                // ObjInfo

namespace xgboost::obj {
void FitIntercept::InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const {
  if (this->Task().task == ObjInfo::kRegression) {
    CheckInitInputs(info);
  }
  // Avoid altering any state in child objective.
  HostDeviceVector<float> dummy_predt(info.labels.Size(), 0.0f, this->ctx_->Device());
  linalg::Matrix<GradientPair> gpair(info.labels.Shape(), this->ctx_->Device());

  Json config{Object{}};
  this->SaveConfig(&config);

  std::unique_ptr<ObjFunction> new_obj{
      ObjFunction::Create(get<String const>(config["name"]), this->ctx_)};
  new_obj->LoadConfig(config);
  new_obj->GetGradient(dummy_predt, info, 0, &gpair);

  bst_target_t n_targets = this->Targets(info);
  tree::FitStump(this->ctx_, gpair, n_targets, base_score);
  this->PredTransform(base_score->Data());
}

void FitInterceptGlmLike::InitEstimation(MetaInfo const& info,
                                         linalg::Vector<float>* base_score) const {
  if (this->Task().task == ObjInfo::kRegression) {
    CheckInitInputs(info);
  }
  if (info.weights_.Empty()) {
    common::SampleMean(this->ctx_, info.labels, base_score);
  } else {
    common::WeightedSampleMean(this->ctx_, info.labels, info.weights_, base_score);
  }
  CHECK_GE(base_score->Size(), 1);
}
}  // namespace xgboost::obj


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/init_estimation.h <==
/**
 * Copyright 2022-2023 by XGBoost contributors
 */
#ifndef XGBOOST_OBJECTIVE_INIT_ESTIMATION_H_
#define XGBOOST_OBJECTIVE_INIT_ESTIMATION_H_
#include "xgboost/data.h"       // MetaInfo
#include "xgboost/linalg.h"     // Tensor
#include "xgboost/objective.h"  // ObjFunction

namespace xgboost::obj {
class FitIntercept : public ObjFunction {
 public:
  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const override;
};

class FitInterceptGlmLike : public FitIntercept {
 public:
  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const override;
};

inline void CheckInitInputs(MetaInfo const& info) {
  CHECK_EQ(info.labels.Shape(0), info.num_row_) << "Invalid shape of labels.";
  if (!info.weights_.Empty()) {
    CHECK_EQ(info.weights_.Size(), info.num_row_)
        << "Number of weights should be equal to number of data points.";
  }
}
}  // namespace xgboost::obj
#endif  // XGBOOST_OBJECTIVE_INIT_ESTIMATION_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/lambdarank_obj.cc <==
/**
 * Copyright 2023-2026, XGBoost contributors
 */
#include "lambdarank_obj.h"

#include <dmlc/registry.h>  // for DMLC_REGISTRY_FILE_TAG

#include <algorithm>    // for transform, copy, fill_n, min, max
#include <cmath>        // for pow, log2
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t
#include <map>          // for operator!=
#include <memory>       // for shared_ptr, __shared_ptr_access, allocator
#include <ostream>      // for operator<<, basic_ostream
#include <string>       // for char_traits, operator<, basic_string, string
#include <tuple>        // for apply, make_tuple
#include <type_traits>  // for is_floating_point
#include <utility>      // for pair, swap

#include "../common/error_msg.h"         // for GroupWeight, LabelScoreSize
#include "../common/linalg_op.h"         // for begin, cbegin, cend, SaveVector
#include "../common/optional_weight.h"   // for MakeOptionalWeights, OptionalWeights
#include "../common/ranking_utils.h"     // for RankingCache, LambdaRankParam, MAPCache, NDCGC...
#include "../common/threading_utils.h"   // for ParallelFor, Sched
#include "init_estimation.h"             // for FitIntercept
#include "xgboost/base.h"                // for bst_group_t, GradientPair, kRtEps, GradientPai...
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for MetaInfo
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/json.h"                // for Json, get, Value, ToJson, F32Array, FromJson, IsA
#include "xgboost/linalg.h"              // for Vector, Range, TensorView, VectorView, All
#include "xgboost/logging.h"             // for LogCheck_EQ, CHECK_EQ, CHECK, LogCheck_LE, CHE...
#include "xgboost/objective.h"           // for ObjFunctionReg, XGBOOST_REGISTER_OBJECTIVE
#include "xgboost/span.h"                // for Span, operator!=
#include "xgboost/string_view.h"         // for operator<<, StringView
#include "xgboost/task.h"                // for ObjInfo

namespace xgboost::obj {
namespace cpu_impl {
void LambdaRankUpdatePositionBias(Context const* ctx, linalg::VectorView<double const> li_full,
                                  linalg::VectorView<double const> lj_full,
                                  linalg::Vector<double>* p_ti_plus,
                                  linalg::Vector<double>* p_tj_minus, linalg::Vector<double>* p_li,
                                  linalg::Vector<double>* p_lj,
                                  std::shared_ptr<ltr::RankingCache> p_cache) {
  auto ti_plus = p_ti_plus->HostView();
  auto tj_minus = p_tj_minus->HostView();
  auto li = p_li->HostView();
  auto lj = p_lj->HostView();

  auto gptr = p_cache->DataGroupPtr(ctx);
  auto n_groups = p_cache->Groups();
  auto regularizer = p_cache->Param().Regularizer();

  // Aggregate over query groups
  for (bst_group_t g{0}; g < n_groups; ++g) {
    auto begin = gptr[g];
    auto end = gptr[g + 1];
    std::size_t group_size = end - begin;
    auto n = std::min(group_size, p_cache->MaxPositionSize());

    auto g_li = li_full.Slice(linalg::Range(begin, end));
    auto g_lj = lj_full.Slice(linalg::Range(begin, end));

    for (std::size_t i{0}; i < n; ++i) {
      li(i) += g_li(i);
      lj(i) += g_lj(i);
    }
  }

  // The ti+ is not guaranteed to decrease since it depends on the |\delta Z|
  //
  // The update normalizes the ti+ to make ti+(0) equal to 1, which breaks the probability
  // meaning. The reasoning behind the normalization is not clear, here we are just
  // following the authors.
  for (std::size_t i = 0; i < ti_plus.Size(); ++i) {
    if (li(0) >= Eps64()) {
      ti_plus(i) = std::pow(li(i) / li(0), regularizer);  // eq.30
    }
    if (lj(0) >= Eps64()) {
      tj_minus(i) = std::pow(lj(i) / lj(0), regularizer);  // eq.31
    }
    assert(!std::isinf(ti_plus(i)));
    assert(!std::isinf(tj_minus(i)));
  }
}
}  // namespace cpu_impl

/**
 * \brief Base class for pair-wise learning to rank.
 *
 *   See `From RankNet to LambdaRank to LambdaMART: An Overview` for a description of the
 *   algorithm.
 *
 *   In addition to ranking, this also implements `Unbiased LambdaMART: An Unbiased
 *   Pairwise Learning-to-Rank Algorithm`.
 */
template <typename Loss, typename Cache>
class LambdaRankObj : public FitIntercept {
  MetaInfo const* p_info_{nullptr};

  // Update position biased for unbiased click data
  void UpdatePositionBias() {
    li_full_.SetDevice(ctx_->Device());
    lj_full_.SetDevice(ctx_->Device());
    li_.SetDevice(ctx_->Device());
    lj_.SetDevice(ctx_->Device());

    if (ctx_->IsCUDA()) {
      cuda_impl::LambdaRankUpdatePositionBias(ctx_, li_full_.View(ctx_->Device()),
                                              lj_full_.View(ctx_->Device()), &ti_plus_, &tj_minus_,
                                              &li_, &lj_, p_cache_);
    } else {
      // This function doesn't have sycl-specific implementation yet.
      // For that reason we transfer data to host in case of sycl is used for propper execution.
      auto device = ctx_->Device().IsSycl() ? DeviceOrd::CPU() : ctx_->Device();
      cpu_impl::LambdaRankUpdatePositionBias(ctx_, li_full_.View(device), lj_full_.View(device),
                                             &ti_plus_, &tj_minus_, &li_, &lj_, p_cache_);
    }

    li_full_.Data()->Fill(0.0);
    lj_full_.Data()->Fill(0.0);

    li_.Data()->Fill(0.0);
    lj_.Data()->Fill(0.0);
  }

 protected:
  // L / tj-* (eq. 30)
  linalg::Vector<double> li_;
  // L / ti+* (eq. 31)
  linalg::Vector<double> lj_;
  // position bias ratio for relevant doc, ti+ (eq. 30)
  linalg::Vector<double> ti_plus_;
  // position bias ratio for irrelevant doc, tj- (eq. 31)
  linalg::Vector<double> tj_minus_;
  // li buffer for all samples
  linalg::Vector<double> li_full_;
  // lj buffer for all samples
  linalg::Vector<double> lj_full_;

  ltr::LambdaRankParam param_;
  // cache
  std::shared_ptr<ltr::RankingCache> p_cache_;

  [[nodiscard]] std::shared_ptr<Cache> GetCache() const {
    auto ptr = std::static_pointer_cast<Cache>(p_cache_);
    CHECK(ptr);
    return ptr;
  }

  // get group view for li/lj
  linalg::VectorView<double> GroupLoss(bst_group_t g, linalg::Vector<double>* v) const {
    auto gptr = p_cache_->DataGroupPtr(ctx_);
    auto begin = gptr[g];
    auto end = gptr[g + 1];
    if (param_.lambdarank_unbiased) {
      return v->HostView().Slice(linalg::Range(begin, end));
    }
    return v->HostView();
  }

  // Calculate lambda gradient for each group on CPU.
  template <bool unbiased, bool norm_by_diff, typename Delta>
  void CalcLambdaForGroup(std::uint32_t seed, common::Span<float const> g_predt,
                          linalg::VectorView<float const> g_label, float w,
                          common::Span<std::size_t const> g_rank, bst_group_t g, Delta delta,
                          linalg::VectorView<GradientPair> g_gpair) {
    std::fill_n(g_gpair.Values().data(), g_gpair.Size(), GradientPair{});

    auto ti_plus = ti_plus_.HostView();
    auto tj_minus = tj_minus_.HostView();

    auto li = GroupLoss(g, &li_full_);
    auto lj = GroupLoss(g, &lj_full_);

    // Normalization, first used by LightGBM.
    // https://github.com/lightgbm-org/LightGBM/pull/2331#issuecomment-523259298
    double sum_lambda{0.0};

    auto delta_op = [&](auto const&... args) {
      return delta(args..., g);
    };

    auto loop = [&](std::size_t i, std::size_t j) {
      // higher/lower on the target ranked list
      std::size_t rank_high = i, rank_low = j;
      if (g_label(g_rank[rank_high]) == g_label(g_rank[rank_low])) {
        return;
      }
      if (g_label(g_rank[rank_high]) < g_label(g_rank[rank_low])) {
        std::swap(rank_high, rank_low);
      }

      double cost;
      auto pg = LambdaGrad<unbiased, norm_by_diff>(g_label, g_predt, g_rank, rank_high, rank_low,
                                                   delta_op, ti_plus, tj_minus, &cost);
      auto ng = Repulse(pg);

      std::size_t idx_high = g_rank[rank_high];
      std::size_t idx_low = g_rank[rank_low];
      g_gpair(idx_high) += pg;
      g_gpair(idx_low) += ng;

      if (unbiased) {
        auto k = ti_plus.Size();
        // We can probably use all the positions. If we skip the update due to having
        // high/low > k, we might be losing out too many pairs. On the other hand, if we
        // cap the position, then we might be accumulating too many tail bias into the
        // last tracked position.
        // We use `idx_high` since it represents the original position from the label
        // list, and label list is assumed to be sorted.
        if (idx_high < k && idx_low < k) {
          if (tj_minus(idx_low) >= Eps64()) {
            li(idx_high) += cost / tj_minus(idx_low);  // eq.30
          }
          if (ti_plus(idx_high) >= Eps64()) {
            lj(idx_low) += cost / ti_plus(idx_high);  // eq.31
          }
        }
      }

      sum_lambda += -2.0 * static_cast<double>(pg.GetGrad());
    };

    MakePairs(ctx_, seed, p_cache_, g, g_label, g_rank, loop);
    if (param_.lambdarank_normalization) {
      double norm = 1.0;
      if (param_.IsMean()) {
        // Normalize using the number of pairs for mean.
        auto n_pairs = this->p_cache_->Param().NumPair();
        auto scale = 1.0 / static_cast<double>(n_pairs);
        norm = scale;
      } else {
        // Normalize using gradient for top-k.
        if (sum_lambda > 0.0) {
          norm = std::log2(1.0 + sum_lambda) / sum_lambda;
        }
      }
      if (norm != 1.0) {
        std::transform(linalg::begin(g_gpair), linalg::end(g_gpair), linalg::begin(g_gpair),
                       [norm](GradientPair const& g) { return g * norm; });
      }
    }

    auto w_norm = p_cache_->WeightNorm();
    std::transform(g_gpair.Values().data(), g_gpair.Values().data() + g_gpair.Size(),
                   g_gpair.Values().data(),
                   [&](GradientPair const& gpair) { return gpair * w * w_norm; });
  }

 public:
  void Configure(Args const& args) override { param_.UpdateAllowUnknown(args); }
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(Loss::Name());
    out["lambdarank_param"] = ToJson(param_);

    if (param_.lambdarank_unbiased) {
      out["ti+"] = F32Array();
      linalg::SaveVector(ti_plus_, &out["ti+"]);
      out["tj-"] = F32Array();
      linalg::SaveVector(tj_minus_, &out["tj-"]);
    }
  }
  void LoadConfig(Json const& in) override {
    auto const& obj = get<Object const>(in);
    if (obj.find("lambdarank_param") != obj.cend()) {
      FromJson(in["lambdarank_param"], &param_);
    }

    if (param_.lambdarank_unbiased) {
      linalg::LoadVector(in["ti+"], &ti_plus_);
      linalg::LoadVector(in["tj-"], &tj_minus_);
    }
  }

  [[nodiscard]] ObjInfo Task() const override { return ObjInfo{ObjInfo::kRanking}; }

  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    CHECK_LE(info.labels.Shape(1), 1) << "multi-output for LTR is not yet supported.";
    return 1;
  }

  [[nodiscard]] const char* RankEvalMetric(StringView metric) const {
    static thread_local std::string name;
    if (param_.HasTruncation()) {
      name = ltr::MakeMetricName(metric, param_.NumPair(), false);
    } else {
      name = ltr::MakeMetricName(metric, param_.NotSet(), false);
    }
    return name.c_str();
  }

  void GetGradient(HostDeviceVector<float> const& predt, MetaInfo const& info, std::int32_t iter,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    CHECK_EQ(info.labels.Size(), predt.Size()) << error::LabelScoreSize();

    // init/renew cache
    if (!p_cache_ || p_info_ != &info || p_cache_->Param() != param_) {
      p_cache_ = std::make_shared<Cache>(ctx_, info, param_);
      p_info_ = &info;
    }
    auto n_groups = p_cache_->Groups();
    if (!info.weights_.Empty()) {
      CHECK_EQ(info.weights_.Size(), n_groups) << error::GroupWeight();
    }

    if ((ti_plus_.Empty() || li_full_.Empty()) && param_.lambdarank_unbiased) {
      CHECK_EQ(iter, 0);
      ti_plus_ = linalg::Constant<double>(ctx_, 1.0, p_cache_->MaxPositionSize());
      tj_minus_ = linalg::Constant<double>(ctx_, 1.0, p_cache_->MaxPositionSize());

      li_ = linalg::Zeros<double>(ctx_, p_cache_->MaxPositionSize());
      lj_ = linalg::Zeros<double>(ctx_, p_cache_->MaxPositionSize());

      li_full_ = linalg::Zeros<double>(ctx_, info.num_row_);
      lj_full_ = linalg::Zeros<double>(ctx_, info.num_row_);
    }
    std::uint32_t seed{0};
    if (param_.IsMean()) {
      seed = static_cast<std::uint32_t>(ctx_->Rng()());
    }
    static_cast<Loss*>(this)->GetGradientImpl(seed, predt, info, out_gpair);

    if (param_.lambdarank_unbiased) {
      this->UpdatePositionBias();
    }
  }
};

class LambdaRankNDCG : public LambdaRankObj<LambdaRankNDCG, ltr::NDCGCache> {
 public:
  template <bool unbiased, bool exp_gain>
  void CalcLambdaForGroupNDCG(std::uint32_t seed, common::Span<float const> g_predt,
                              linalg::VectorView<float const> g_label, float w,
                              common::Span<std::size_t const> g_rank,
                              linalg::VectorView<GradientPair> g_gpair,
                              linalg::VectorView<double const> inv_IDCG,
                              common::Span<double const> discount, bst_group_t g) {
    auto delta = [&](auto y_high, auto y_low, std::size_t rank_high, std::size_t rank_low,
                     bst_group_t g) {
      static_assert(std::is_floating_point_v<decltype(y_high)>);
      return DeltaNDCG<exp_gain>(y_high, y_low, rank_high, rank_low, inv_IDCG(g), discount);
    };

    if (this->param_.lambdarank_score_normalization) {
      this->CalcLambdaForGroup<unbiased, true>(seed, g_predt, g_label, w, g_rank, g, delta,
                                               g_gpair);
    } else {
      this->CalcLambdaForGroup<unbiased, false>(seed, g_predt, g_label, w, g_rank, g, delta,
                                                g_gpair);
    }
  }

  void GetGradientImpl(std::uint32_t seed, const HostDeviceVector<float>& predt,
                       const MetaInfo& info, linalg::Matrix<GradientPair>* out_gpair) {
    if (ctx_->IsCUDA()) {
      cuda_impl::LambdaRankGetGradientNDCG(
          ctx_, seed, predt, info, GetCache(), ti_plus_.View(ctx_->Device()),
          tj_minus_.View(ctx_->Device()), li_full_.View(ctx_->Device()),
          lj_full_.View(ctx_->Device()), out_gpair);
      return;
    }

    auto device = ctx_->Device().IsSycl() ? DeviceOrd::CPU() : ctx_->Device();
    bst_group_t n_groups = p_cache_->Groups();
    auto gptr = p_cache_->DataGroupPtr(ctx_);

    out_gpair->SetDevice(device);
    out_gpair->Reshape(info.num_row_, 1);

    auto h_gpair = out_gpair->HostView();
    auto h_predt = predt.ConstHostSpan();
    auto h_label = info.labels.HostView();
    auto h_weight = common::MakeOptionalWeights(device, info.weights_);
    auto make_range = [&](bst_group_t g) {
      return linalg::Range(gptr[g], gptr[g + 1]);
    };

    auto dct = GetCache()->Discount(ctx_);
    auto rank_idx = p_cache_->SortedIdx(ctx_, h_predt);
    auto inv_IDCG = GetCache()->InvIDCG(ctx_);

    common::ParallelFor(n_groups, ctx_->Threads(), common::Sched::Guided(), [&](auto g) {
      std::size_t cnt = gptr[g + 1] - gptr[g];
      auto w = h_weight[g];
      auto g_predt = h_predt.subspan(gptr[g], cnt);
      auto g_gpair =
          h_gpair.Slice(linalg::Range(static_cast<std::size_t>(gptr[g]), gptr[g] + cnt), 0);
      auto g_label = h_label.Slice(make_range(g), 0);
      auto g_rank = rank_idx.subspan(gptr[g], cnt);

      auto args =
          std::make_tuple(this, seed, g_predt, g_label, w, g_rank, g_gpair, inv_IDCG, dct, g);

      if (param_.lambdarank_unbiased) {
        if (param_.ndcg_exp_gain) {
          std::apply(&LambdaRankNDCG::CalcLambdaForGroupNDCG<true, true>, args);
        } else {
          std::apply(&LambdaRankNDCG::CalcLambdaForGroupNDCG<true, false>, args);
        }
      } else {
        if (param_.ndcg_exp_gain) {
          std::apply(&LambdaRankNDCG::CalcLambdaForGroupNDCG<false, true>, args);
        } else {
          std::apply(&LambdaRankNDCG::CalcLambdaForGroupNDCG<false, false>, args);
        }
      }
    });
  }

  static char const* Name() { return "rank:ndcg"; }
  [[nodiscard]] const char* DefaultEvalMetric() const override {
    return this->RankEvalMetric("ndcg");
  }
  [[nodiscard]] Json DefaultMetricConfig() const override {
    Json config{Object{}};
    config["name"] = String{DefaultEvalMetric()};
    config["lambdarank_param"] = ToJson(param_);
    return config;
  }
};

namespace cuda_impl {
#if !defined(XGBOOST_USE_CUDA)
void LambdaRankGetGradientNDCG(Context const*, std::uint32_t, HostDeviceVector<float> const&,
                               const MetaInfo&, std::shared_ptr<ltr::NDCGCache>,
                               linalg::VectorView<double const>,  // input bias ratio
                               linalg::VectorView<double const>,  // input bias ratio
                               linalg::VectorView<double>, linalg::VectorView<double>,
                               linalg::Matrix<GradientPair>*) {
  common::AssertGPUSupport();
}

void LambdaRankUpdatePositionBias(Context const*, linalg::VectorView<double const>,
                                  linalg::VectorView<double const>, linalg::Vector<double>*,
                                  linalg::Vector<double>*, linalg::Vector<double>*,
                                  linalg::Vector<double>*, std::shared_ptr<ltr::RankingCache>) {
  common::AssertGPUSupport();
}
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace cuda_impl

namespace cpu_impl {
void MAPStat(Context const* ctx, linalg::VectorView<float const> label,
             common::Span<std::size_t const> rank_idx, std::shared_ptr<ltr::MAPCache> p_cache) {
  auto h_n_rel = p_cache->NumRelevant(ctx);
  auto gptr = p_cache->DataGroupPtr(ctx);

  CHECK_EQ(h_n_rel.size(), gptr.back());
  CHECK_EQ(h_n_rel.size(), label.Size());

  auto h_acc = p_cache->Acc(ctx);

  common::ParallelFor(p_cache->Groups(), ctx->Threads(), [&](auto g) {
    auto cnt = gptr[g + 1] - gptr[g];
    auto g_n_rel = h_n_rel.subspan(gptr[g], cnt);
    auto g_rank = rank_idx.subspan(gptr[g], cnt);
    auto g_label = label.Slice(linalg::Range(gptr[g], gptr[g + 1]));

    // The number of relevant documents at each position
    g_n_rel[0] = g_label(g_rank[0]);
    for (std::size_t k = 1; k < g_rank.size(); ++k) {
      g_n_rel[k] = g_n_rel[k - 1] + g_label(g_rank[k]);
    }

    // \sum l_k/k
    auto g_acc = h_acc.subspan(gptr[g], cnt);
    g_acc[0] = g_label(g_rank[0]) / 1.0;

    for (std::size_t k = 1; k < g_rank.size(); ++k) {
      g_acc[k] = g_acc[k - 1] + (g_label(g_rank[k]) / static_cast<double>(k + 1));
    }
  });
}
}  // namespace cpu_impl

class LambdaRankMAP : public LambdaRankObj<LambdaRankMAP, ltr::MAPCache> {
 public:
  void GetGradientImpl(std::uint32_t seed, const HostDeviceVector<float>& predt,
                       const MetaInfo& info, linalg::Matrix<GradientPair>* out_gpair) {
    if (ctx_->IsCUDA()) {
      return cuda_impl::LambdaRankGetGradientMAP(
          ctx_, seed, predt, info, GetCache(), ti_plus_.View(ctx_->Device()),
          tj_minus_.View(ctx_->Device()), li_full_.View(ctx_->Device()),
          lj_full_.View(ctx_->Device()), out_gpair);
    }

    auto gptr = p_cache_->DataGroupPtr(ctx_).data();
    bst_group_t n_groups = p_cache_->Groups();

    CHECK_EQ(info.labels.Shape(1), 1) << "multi-target for learning to rank is not yet supported.";
    auto device = ctx_->Device().IsSycl() ? DeviceOrd::CPU() : ctx_->Device();
    out_gpair->SetDevice(device);
    out_gpair->Reshape(info.num_row_, this->Targets(info));

    auto h_gpair = out_gpair->HostView();
    auto h_label = info.labels.HostView().Slice(linalg::All(), 0);
    auto h_predt = predt.ConstHostSpan();
    auto rank_idx = p_cache_->SortedIdx(ctx_, h_predt);
    auto h_weight = common::MakeOptionalWeights(device, info.weights_);

    auto make_range = [&](bst_group_t g) {
      return linalg::Range(gptr[g], gptr[g + 1]);
    };

    cpu_impl::MAPStat(ctx_, h_label, rank_idx, GetCache());
    auto n_rel = GetCache()->NumRelevant(ctx_);
    auto acc = GetCache()->Acc(ctx_);

    auto delta_map = [&](auto y_high, auto y_low, std::size_t rank_high, std::size_t rank_low,
                         bst_group_t g) {
      if (rank_high > rank_low) {
        std::swap(rank_high, rank_low);
        std::swap(y_high, y_low);
      }
      auto cnt = gptr[g + 1] - gptr[g];
      // In a hot loop
      auto g_n_rel = common::Span<double const>{n_rel.data() + gptr[g], cnt};
      auto g_acc = common::Span<double const>{acc.data() + gptr[g], cnt};
      auto d = DeltaMAP(y_high, y_low, rank_high, rank_low, g_n_rel, g_acc);
      return d;
    };
    using D = decltype(delta_map);

    common::ParallelFor(n_groups, ctx_->Threads(), [&](auto g) {
      auto cnt = gptr[g + 1] - gptr[g];
      auto w = h_weight[g];
      auto g_predt = h_predt.subspan(gptr[g], cnt);
      auto g_gpair = h_gpair.Slice(linalg::Range(gptr[g], gptr[g] + cnt), 0);
      auto g_label = h_label.Slice(make_range(g));
      auto g_rank = rank_idx.subspan(gptr[g], cnt);

      auto args = std::make_tuple(this, seed, g_predt, g_label, w, g_rank, g, delta_map, g_gpair);

      if (param_.lambdarank_unbiased) {
        if (this->param_.lambdarank_score_normalization) {
          std::apply(&LambdaRankMAP::CalcLambdaForGroup<true, true, D>, args);
        } else {
          std::apply(&LambdaRankMAP::CalcLambdaForGroup<true, false, D>, args);
        }
      } else {
        if (this->param_.lambdarank_score_normalization) {
          std::apply(&LambdaRankMAP::CalcLambdaForGroup<false, true, D>, args);
        } else {
          std::apply(&LambdaRankMAP::CalcLambdaForGroup<false, false, D>, args);
        }
      }
    });
  }
  static char const* Name() { return "rank:map"; }
  [[nodiscard]] const char* DefaultEvalMetric() const override {
    return this->RankEvalMetric("map");
  }
};

#if !defined(XGBOOST_USE_CUDA)
namespace cuda_impl {
void MAPStat(Context const*, MetaInfo const&, common::Span<std::size_t const>,
             std::shared_ptr<ltr::MAPCache>) {
  common::AssertGPUSupport();
}

void LambdaRankGetGradientMAP(Context const*, std::uint32_t, HostDeviceVector<float> const&,
                              const MetaInfo&, std::shared_ptr<ltr::MAPCache>,
                              linalg::VectorView<double const>,  // input bias ratio
                              linalg::VectorView<double const>,  // input bias ratio
                              linalg::VectorView<double>, linalg::VectorView<double>,
                              linalg::Matrix<GradientPair>*) {
  common::AssertGPUSupport();
}
}  // namespace cuda_impl
#endif  // !defined(XGBOOST_USE_CUDA)

/**
 * \brief The RankNet loss.
 */
class LambdaRankPairwise : public LambdaRankObj<LambdaRankPairwise, ltr::RankingCache> {
 public:
  void GetGradientImpl(std::uint32_t seed, const HostDeviceVector<float>& predt,
                       const MetaInfo& info, linalg::Matrix<GradientPair>* out_gpair) {
    if (ctx_->IsCUDA()) {
      return cuda_impl::LambdaRankGetGradientPairwise(
          ctx_, seed, predt, info, GetCache(), ti_plus_.View(ctx_->Device()),
          tj_minus_.View(ctx_->Device()), li_full_.View(ctx_->Device()),
          lj_full_.View(ctx_->Device()), out_gpair);
    }

    auto gptr = p_cache_->DataGroupPtr(ctx_);
    bst_group_t n_groups = p_cache_->Groups();

    out_gpair->SetDevice(ctx_->Device());
    out_gpair->Reshape(info.num_row_, this->Targets(info));

    auto h_gpair = out_gpair->HostView();
    auto h_label = info.labels.HostView().Slice(linalg::All(), 0);
    auto h_predt = predt.ConstHostSpan();
    auto h_weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);

    auto make_range = [&](bst_group_t g) {
      return linalg::Range(gptr[g], gptr[g + 1]);
    };
    auto rank_idx = p_cache_->SortedIdx(ctx_, h_predt);

    auto delta = [](auto...) {
      return 1.0;
    };
    using D = decltype(delta);

    common::ParallelFor(n_groups, ctx_->Threads(), [&](auto g) {
      auto cnt = gptr[g + 1] - gptr[g];
      auto w = h_weight[g];
      auto g_predt = h_predt.subspan(gptr[g], cnt);
      auto g_gpair = h_gpair.Slice(linalg::Range(gptr[g], gptr[g] + cnt), 0);
      auto g_label = h_label.Slice(make_range(g));
      auto g_rank = rank_idx.subspan(gptr[g], cnt);

      auto args = std::make_tuple(this, seed, g_predt, g_label, w, g_rank, g, delta, g_gpair);
      if (param_.lambdarank_unbiased) {
        if (this->param_.lambdarank_score_normalization) {
          std::apply(&LambdaRankPairwise::CalcLambdaForGroup<true, true, D>, args);
        } else {
          std::apply(&LambdaRankPairwise::CalcLambdaForGroup<true, false, D>, args);
        }
      } else {
        if (this->param_.lambdarank_score_normalization) {
          std::apply(&LambdaRankPairwise::CalcLambdaForGroup<false, true, D>, args);
        } else {
          std::apply(&LambdaRankPairwise::CalcLambdaForGroup<false, false, D>, args);
        }
      }
    });
  }

  static char const* Name() { return "rank:pairwise"; }
  [[nodiscard]] const char* DefaultEvalMetric() const override {
    return this->RankEvalMetric("ndcg");
  }

  [[nodiscard]] Json DefaultMetricConfig() const override {
    Json config{Object{}};
    config["name"] = String{DefaultEvalMetric()};
    config["lambdarank_param"] = ToJson(param_);
    return config;
  }
};

#if !defined(XGBOOST_USE_CUDA)
namespace cuda_impl {
void LambdaRankGetGradientPairwise(Context const*, std::uint32_t, HostDeviceVector<float> const&,
                                   const MetaInfo&, std::shared_ptr<ltr::RankingCache>,
                                   linalg::VectorView<double const>,  // input bias ratio
                                   linalg::VectorView<double const>,  // input bias ratio
                                   linalg::VectorView<double>, linalg::VectorView<double>,
                                   linalg::Matrix<GradientPair>*) {
  common::AssertGPUSupport();
}
}  // namespace cuda_impl
#endif  // !defined(XGBOOST_USE_CUDA)

XGBOOST_REGISTER_OBJECTIVE(LambdaRankNDCG, LambdaRankNDCG::Name())
    .describe("LambdaRank with NDCG loss as objective")
    .set_body([]() { return new LambdaRankNDCG{}; });

XGBOOST_REGISTER_OBJECTIVE(LambdaRankPairwise, LambdaRankPairwise::Name())
    .describe("LambdaRank with RankNet loss as objective")
    .set_body([]() { return new LambdaRankPairwise{}; });

XGBOOST_REGISTER_OBJECTIVE(LambdaRankMAP, LambdaRankMAP::Name())
    .describe("LambdaRank with MAP loss as objective.")
    .set_body([]() { return new LambdaRankMAP{}; });

DMLC_REGISTRY_FILE_TAG(lambdarank_obj);
}  // namespace xgboost::obj


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/lambdarank_obj.cu <==
/**
 * Copyright 2015-2026, XGBoost contributors
 *
 * \brief CUDA implementation of lambdarank.
 */
#include <dmlc/registry.h>                      // for DMLC_REGISTRY_FILE_TAG
#include <thrust/fill.h>                        // for fill_n
#include <thrust/for_each.h>                    // for for_each_n
#include <thrust/iterator/counting_iterator.h>  // for make_counting_iterator
#include <thrust/iterator/zip_iterator.h>       // for make_zip_iterator
#include <thrust/tuple.h>                       // for make_tuple (zip_iterator)

#include <algorithm>       // for min
#include <cassert>         // for assert
#include <cmath>           // for abs, log2, isinf
#include <cstddef>         // for size_t
#include <cstdint>         // for int32_t
#include <cuda/std/tuple>  // for make_tuple, tuple, get
#include <memory>          // for shared_ptr
#include <utility>

#include "../common/algorithm.cuh"       // for SegmentedArgSort
#include "../common/cuda_context.cuh"    // for CUDAContext
#include "../common/deterministic.cuh"   // for CreateRoundingFactor, TruncateWithRounding
#include "../common/device_helpers.cuh"  // for SegmentId, TemporaryArray, AtomicAddGpair
#include "../common/optional_weight.h"   // for MakeOptionalWeights
#include "../common/ranking_utils.h"     // for NDCGCache, LambdaRankParam, rel_degree_t
#include "lambdarank_obj.cuh"
#include "lambdarank_obj.h"
#include "xgboost/base.h"                // for bst_group_t, XGBOOST_DEVICE, GradientPair
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for MetaInfo
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/linalg.h"              // for VectorView, Range, Vector
#include "xgboost/logging.h"
#include "xgboost/span.h"  // for Span

namespace xgboost::obj {
DMLC_REGISTRY_FILE_TAG(lambdarank_obj_cu);

namespace cuda_impl {
namespace {
/**
 * \brief Calculate minimum value of bias for floating point truncation.
 */
void MinBias(Context const* ctx, std::shared_ptr<ltr::RankingCache> p_cache,
             linalg::VectorView<double const> t_plus, linalg::VectorView<double const> tj_minus,
             common::Span<double> d_min) {
  CHECK_EQ(d_min.size(), 2);
  auto cuctx = ctx->CUDACtx();

  auto k = t_plus.Size();
  CHECK_GT(k, 0);
  CHECK_EQ(k, p_cache->MaxPositionSize());

  auto key_it = dh::MakeTransformIterator<std::size_t>(
      thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) { return i * k; });
  auto val_it = dh::MakeTransformIterator<double>(thrust::make_counting_iterator(0ul),
                                                  [=] XGBOOST_DEVICE(std::size_t i) {
                                                    if (i >= k) {
                                                      return std::abs(tj_minus(i - k));
                                                    }
                                                    return std::abs(t_plus(i));
                                                  });
  std::size_t bytes;
  dh::safe_cuda(cub::DeviceSegmentedReduce::Min(nullptr, bytes, val_it, d_min.data(), 2, key_it,
                                                key_it + 1, cuctx->Stream()));
  dh::TemporaryArray<char> temp(bytes);
  dh::safe_cuda(cub::DeviceSegmentedReduce::Min(temp.data().get(), bytes, val_it, d_min.data(), 2,
                                                key_it, key_it + 1, cuctx->Stream()));
}

/**
 * \brief Type for gradient statistic. (Gradient, cost for unbiased LTR, normalization factor)
 */
using GradCostNorm = cuda::std::tuple<GradientPair, double, double>;

/**
 * \brief Obtain and update the gradient for one pair.
 */
template <bool unbiased, bool has_truncation, bool norm_by_diff, typename Delta>
struct GetGradOp {
  MakePairsOp<has_truncation> make_pair;
  Delta delta;

  bool const need_update;

  auto __device__ operator()(std::size_t idx) -> GradCostNorm {
    auto const& args = make_pair.args;
    auto g = dh::SegmentId(args.d_threads_group_ptr, idx);

    auto data_group_begin = static_cast<std::size_t>(args.d_group_ptr[g]);
    std::size_t n_data = args.d_group_ptr[g + 1] - data_group_begin;
    // obtain group segment data.
    auto g_label = args.labels.Slice(linalg::Range(data_group_begin, data_group_begin + n_data), 0);
    auto g_predt = args.predts.subspan(data_group_begin, n_data);
    auto g_gpair = args.gpairs.Slice(linalg::Range(data_group_begin, data_group_begin + n_data));
    auto g_rank = args.d_sorted_idx.subspan(data_group_begin, n_data);

    auto [i, j] = make_pair(idx, g);

    std::size_t rank_high = i, rank_low = j;
    if (g_label(g_rank[i]) == g_label(g_rank[j])) {
      return cuda::std::make_tuple(GradientPair{}, 0.0, 0.0);
    }
    if (g_label(g_rank[i]) < g_label(g_rank[j])) {
      thrust::swap(rank_high, rank_low);
    }

    double cost{0};

    auto delta_op = [&](auto const&... args) {
      return delta(args..., g);
    };
    GradientPair pg =
        LambdaGrad<unbiased, norm_by_diff>(g_label, g_predt, g_rank, rank_high, rank_low, delta_op,
                                           args.ti_plus, args.tj_minus, &cost);

    std::size_t idx_high = g_rank[rank_high];
    std::size_t idx_low = g_rank[rank_low];

    if (need_update) {
      // second run, update the gradient
      auto ng = Repulse(pg);

      auto gr = args.d_roundings(g);
      // positive gradient truncated
      auto pgt = GradientPair{common::TruncateWithRounding(gr.GetGrad(), pg.GetGrad()),
                              common::TruncateWithRounding(gr.GetHess(), pg.GetHess())};
      // negative gradient truncated
      auto ngt = GradientPair{common::TruncateWithRounding(gr.GetGrad(), ng.GetGrad()),
                              common::TruncateWithRounding(gr.GetHess(), ng.GetHess())};

      dh::AtomicAddGpair(&g_gpair(idx_high), pgt);
      dh::AtomicAddGpair(&g_gpair(idx_low), ngt);
    }

    if (unbiased && need_update) {
      // second run, update the cost
      assert(args.tj_minus.Size() == args.ti_plus.Size() && "Invalid size of position bias");

      auto g_li = args.li.Slice(linalg::Range(data_group_begin, data_group_begin + n_data));
      auto g_lj = args.lj.Slice(linalg::Range(data_group_begin, data_group_begin + n_data));

      if (idx_high < args.ti_plus.Size() && idx_low < args.ti_plus.Size()) {
        if (args.tj_minus(idx_low) >= Eps64()) {
          // eq.30
          atomicAdd(&g_li(idx_high), common::TruncateWithRounding(args.d_cost_rounding[0],
                                                                  cost / args.tj_minus(idx_low)));
        }
        if (args.ti_plus(idx_high) >= Eps64()) {
          // eq.31
          atomicAdd(&g_lj(idx_low), common::TruncateWithRounding(args.d_cost_rounding[0],
                                                                 cost / args.ti_plus(idx_high)));
        }
      }
    }

    return cuda::std::make_tuple(GradientPair{std::abs(pg.GetGrad()), std::abs(pg.GetHess())},
                                 std::abs(cost), -2.0 * static_cast<double>(pg.GetGrad()));
  }
};

template <bool unbiased, bool has_truncation, bool norm_by_diff, typename Delta>
struct MakeGetGrad {
  MakePairsOp<has_truncation> make_pair;
  Delta delta;

  [[nodiscard]] KernelInputs const& Args() const { return make_pair.args; }

  MakeGetGrad(KernelInputs args, Delta d) : make_pair{args}, delta{std::move(d)} {}

  auto operator()(bool need_update) {
    return GetGradOp<unbiased, has_truncation, norm_by_diff, Delta>{make_pair, delta, need_update};
  }
};

/**
 * \brief Calculate gradient for all pairs using update op created by make_get_grad.
 *
 * We need to run gradient calculation twice, the first time gathers infomation like
 * maximum gradient, maximum cost, and the normalization term using reduction. The second
 * time performs the actual update.
 *
 * Without normalization, we only need to run it once since we can manually calculate
 * the bounds of gradient (NDCG \in [0, 1], delta_NDCG \in [0, 1], ti+/tj- are from the
 * previous iteration so the bound can be calculated for current iteration). However, if
 * normalization is used, the delta score is un-bounded and we need to obtain the sum
 * gradient. As a tradeoff, we simply run the kernel twice, once as reduction, second
 * one as for_each.
 *
 * Alternatively, we can bound the delta score by limiting the output of the model using
 * sigmoid for binary output and some normalization for multi-level. But effect to the
 * accuracy is not known yet, and it's only used by GPU.
 *
 * For performance, the segmented sort for sorted scores is the bottleneck and takes up
 * about half of the time, while the reduction and for_each takes up the second half.
 */
template <bool unbiased, bool has_truncation, bool norm_by_diff, typename Delta>
void CalcGrad(Context const* ctx, MetaInfo const& info, std::shared_ptr<ltr::RankingCache> p_cache,
              MakeGetGrad<unbiased, has_truncation, norm_by_diff, Delta> make_get_grad) {
  auto n_groups = p_cache->Groups();
  auto d_threads_group_ptr = p_cache->CUDAThreadsGroupPtr();
  auto d_gptr = p_cache->DataGroupPtr(ctx);
  auto d_gpair = make_get_grad.Args().gpairs;

  /**
   * First pass, gather info for normalization and rounding factor.
   */
  auto val_it = dh::MakeTransformIterator<GradCostNorm>(thrust::make_counting_iterator(0ul),
                                                        make_get_grad(false));
  auto reduction_op = [] XGBOOST_DEVICE(GradCostNorm const& l,
                                        GradCostNorm const& r) -> GradCostNorm {
    // get maximum gradient for each group, along with cost and the normalization term
    auto const& lg = cuda::std::get<0>(l);
    auto const& rg = cuda::std::get<0>(r);
    auto grad = std::max(lg.GetGrad(), rg.GetGrad());
    auto hess = std::max(lg.GetHess(), rg.GetHess());
    auto cost = std::max(cuda::std::get<1>(l), cuda::std::get<1>(r));
    double sum_lambda = cuda::std::get<2>(l) + cuda::std::get<2>(r);
    return cuda::std::make_tuple(GradientPair{grad, hess}, cost, sum_lambda);
  };
  auto init = cuda::std::make_tuple(GradientPair{0.0f, 0.0f}, 0.0, 0.0);
  common::Span<GradCostNorm> d_max_lambdas = p_cache->MaxLambdas<GradCostNorm>(ctx, n_groups);
  CHECK_EQ(n_groups * sizeof(GradCostNorm), d_max_lambdas.size_bytes());
  // Reduce by group.
  std::size_t bytes;
  dh::safe_cuda(cub::DeviceSegmentedReduce::Reduce(
      nullptr, bytes, val_it, d_max_lambdas.data(), n_groups, d_threads_group_ptr.data(),
      d_threads_group_ptr.data() + 1, reduction_op, init, ctx->CUDACtx()->Stream()));
  dh::TemporaryArray<char> temp(bytes);
  dh::safe_cuda(cub::DeviceSegmentedReduce::Reduce(
      temp.data().get(), bytes, val_it, d_max_lambdas.data(), n_groups, d_threads_group_ptr.data(),
      d_threads_group_ptr.data() + 1, reduction_op, init, ctx->CUDACtx()->Stream()));

  dh::TemporaryArray<double> min_bias(2);
  auto d_min_bias = dh::ToSpan(min_bias);
  if (unbiased) {
    MinBias(ctx, p_cache, make_get_grad.Args().ti_plus, make_get_grad.Args().tj_minus, d_min_bias);
  }
  /**
   * Create rounding factors
   */
  auto d_cost_rounding = p_cache->CUDACostRounding(ctx);
  auto d_rounding = p_cache->CUDARounding(ctx);
  dh::LaunchN(n_groups, ctx->CUDACtx()->Stream(), [=] XGBOOST_DEVICE(std::size_t g) mutable {
    auto group_size = d_gptr[g + 1] - d_gptr[g];
    auto const& max_grad = cuda::std::get<0>(d_max_lambdas[g]);
    // float group size
    auto fgs = static_cast<float>(group_size);
    auto grad = common::CreateRoundingFactor(fgs * max_grad.GetGrad(), group_size);
    auto hess = common::CreateRoundingFactor(fgs * max_grad.GetHess(), group_size);
    d_rounding(g) = GradientPair{grad, hess};

    auto cost = cuda::std::get<1>(d_max_lambdas[g]);
    if (unbiased) {
      cost /= std::min(d_min_bias[0], d_min_bias[1]);
      d_cost_rounding[0] = common::CreateRoundingFactor(fgs * cost, group_size);
    }
  });

  /**
   * Second pass, actual update to gradient and bias.
   */
  thrust::for_each_n(ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul),
                     p_cache->CUDAThreads(), make_get_grad(true));

  /**
   * Lastly, normalization and weight.
   */
  auto d_weights = common::MakeOptionalWeights(ctx->Device(), info.weights_);
  auto w_norm = p_cache->WeightNorm();
  auto need_norm = p_cache->Param().lambdarank_normalization;
  auto n_pairs = p_cache->Param().NumPair();
  bool is_mean = p_cache->Param().IsMean();
  CHECK_EQ(is_mean, !has_truncation);
  thrust::for_each_n(ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul), d_gpair.Size(),
                     [=] XGBOOST_DEVICE(std::size_t i) mutable {
                       auto g = dh::SegmentId(d_gptr, i);
                       if (need_norm) {
                         double norm = 1.0;
                         if (has_truncation) {
                           // Normalize using gradient for top-k.
                           auto sum_lambda = cuda::std::get<2>(d_max_lambdas[g]);
                           if (sum_lambda > 0.0) {
                             norm = std::log2(1.0 + sum_lambda) / sum_lambda;
                           }
                         } else {
                           // Normalize using the number of pairs for mean.
                           double scale = 1.0 / static_cast<double>(n_pairs);
                           norm = scale;
                         }
                         d_gpair(i, 0) *= norm;
                       }

                       d_gpair(i, 0) *= (d_weights[g] * w_norm);
                     });
}

/**
 * @brief Handles boilerplate code like getting device spans.
 */
template <bool norm_by_diff, typename Delta>
void Launch(Context const* ctx, std::uint32_t seed, HostDeviceVector<float> const& preds,
            const MetaInfo& info, std::shared_ptr<ltr::RankingCache> p_cache, Delta delta,
            linalg::VectorView<double const> ti_plus,   // input bias ratio
            linalg::VectorView<double const> tj_minus,  // input bias ratio
            linalg::VectorView<double> li, linalg::VectorView<double> lj,
            linalg::Matrix<GradientPair>* out_gpair) {
  // boilerplate
  auto device = ctx->Device();
  dh::safe_cuda(cudaSetDevice(device.ordinal));

  info.labels.SetDevice(device);
  preds.SetDevice(device);
  out_gpair->SetDevice(ctx->Device());
  out_gpair->Reshape(preds.Size(), 1);

  CHECK(p_cache);
  auto d_rounding = p_cache->CUDARounding(ctx);
  auto d_cost_rounding = p_cache->CUDACostRounding(ctx);

  CHECK_NE(d_rounding.Size(), 0);

  auto label = info.labels.View(ctx->Device());
  auto predts = preds.ConstDeviceSpan();
  auto gpairs = out_gpair->View(ctx->Device());
  thrust::fill_n(ctx->CUDACtx()->CTP(), gpairs.Values().data(), gpairs.Size(),
                 GradientPair{0.0f, 0.0f});

  auto const d_threads_group_ptr = p_cache->CUDAThreadsGroupPtr();
  auto const d_gptr = p_cache->DataGroupPtr(ctx);
  auto const rank_idx = p_cache->SortedIdx(ctx, predts);

  auto const unbiased = p_cache->Param().lambdarank_unbiased;

  common::Span<std::size_t const> d_y_sorted_idx;
  if (!p_cache->Param().HasTruncation()) {
    d_y_sorted_idx = SortY(ctx, info, rank_idx, p_cache);
  }

  KernelInputs args{ti_plus,        tj_minus, li,     lj,     d_gptr,     d_threads_group_ptr,
                    rank_idx,       label,    predts, gpairs, d_rounding, d_cost_rounding.data(),
                    d_y_sorted_idx, seed};

  // dispatch based on unbiased and truncation
  if (p_cache->Param().HasTruncation()) {
    if (unbiased) {
      CalcGrad(ctx, info, p_cache, MakeGetGrad<true, true, norm_by_diff, Delta>{args, delta});
    } else {
      CalcGrad(ctx, info, p_cache, MakeGetGrad<false, true, norm_by_diff, Delta>{args, delta});
    }
  } else {
    if (unbiased) {
      CalcGrad(ctx, info, p_cache, MakeGetGrad<true, false, norm_by_diff, Delta>{args, delta});
    } else {
      CalcGrad(ctx, info, p_cache, MakeGetGrad<false, false, norm_by_diff, Delta>{args, delta});
    }
  }
}
}  // anonymous namespace

common::Span<std::size_t const> SortY(Context const* ctx, MetaInfo const& info,
                                      common::Span<std::size_t const> d_rank,
                                      std::shared_ptr<ltr::RankingCache> p_cache) {
  auto const d_group_ptr = p_cache->DataGroupPtr(ctx);
  auto label = info.labels.View(ctx->Device());
  // The buffer for ranked y is necessary as cub segmented sort accepts only pointer.
  auto d_y_ranked = p_cache->RankedY(ctx, info.num_row_);
  thrust::for_each_n(ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul), d_y_ranked.size(),
                     [=] XGBOOST_DEVICE(std::size_t i) {
                       auto g = dh::SegmentId(d_group_ptr, i);
                       auto g_label =
                           label.Slice(linalg::Range(d_group_ptr[g], d_group_ptr[g + 1]), 0);
                       auto g_rank_idx = d_rank.subspan(d_group_ptr[g], g_label.Size());
                       i -= d_group_ptr[g];
                       auto g_y_ranked = d_y_ranked.subspan(d_group_ptr[g], g_label.Size());
                       g_y_ranked[i] = g_label(g_rank_idx[i]);
                     });
  auto d_y_sorted_idx = p_cache->SortedIdxY(ctx, info.num_row_);
  common::SegmentedArgSort<false, true>(ctx, d_y_ranked, d_group_ptr, d_y_sorted_idx);
  return d_y_sorted_idx;
}

void LambdaRankGetGradientNDCG(Context const* ctx, std::uint32_t seed,
                               const HostDeviceVector<float>& preds, const MetaInfo& info,
                               std::shared_ptr<ltr::NDCGCache> p_cache,
                               linalg::VectorView<double const> ti_plus,   // input bias ratio
                               linalg::VectorView<double const> tj_minus,  // input bias ratio
                               linalg::VectorView<double> li, linalg::VectorView<double> lj,
                               linalg::Matrix<GradientPair>* out_gpair) {
  // boilerplate
  auto device = ctx->Device();
  dh::safe_cuda(cudaSetDevice(device.ordinal));
  auto const d_inv_IDCG = p_cache->InvIDCG(ctx);
  auto const discount = p_cache->Discount(ctx);

  info.labels.SetDevice(device);
  preds.SetDevice(device);

  auto const exp_gain = p_cache->Param().ndcg_exp_gain;
  auto delta_ndcg = [=] XGBOOST_DEVICE(float y_high, float y_low, std::size_t rank_high,
                                       std::size_t rank_low, bst_group_t g) {
    return exp_gain ? DeltaNDCG<true>(y_high, y_low, rank_high, rank_low, d_inv_IDCG(g), discount)
                    : DeltaNDCG<false>(y_high, y_low, rank_high, rank_low, d_inv_IDCG(g), discount);
  };
  if (p_cache->Param().lambdarank_score_normalization) {
    Launch<true>(ctx, seed, preds, info, p_cache, delta_ndcg, ti_plus, tj_minus, li, lj, out_gpair);
  } else {
    Launch<false>(ctx, seed, preds, info, p_cache, delta_ndcg, ti_plus, tj_minus, li, lj,
                  out_gpair);
  }
}

void MAPStat(Context const* ctx, MetaInfo const& info, common::Span<std::size_t const> d_rank_idx,
             std::shared_ptr<ltr::MAPCache> p_cache) {
  common::Span<double> out_n_rel = p_cache->NumRelevant(ctx);
  common::Span<double> out_acc = p_cache->Acc(ctx);

  CHECK_EQ(out_n_rel.size(), info.num_row_);
  CHECK_EQ(out_acc.size(), info.num_row_);

  auto group_ptr = p_cache->DataGroupPtr(ctx);
  auto key_it = dh::MakeTransformIterator<std::size_t>(
      thrust::make_counting_iterator(0ul),
      [=] XGBOOST_DEVICE(std::size_t i) -> std::size_t { return dh::SegmentId(group_ptr, i); });
  auto label = info.labels.View(ctx->Device()).Slice(linalg::All(), 0);
  auto const* cuctx = ctx->CUDACtx();

  {
    // calculate number of relevant documents
    auto val_it = dh::MakeTransformIterator<double>(
        thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) -> double {
          auto g = dh::SegmentId(group_ptr, i);
          auto g_label = label.Slice(linalg::Range(group_ptr[g], group_ptr[g + 1]));
          auto idx_in_group = i - group_ptr[g];
          auto g_sorted_idx = d_rank_idx.subspan(group_ptr[g], group_ptr[g + 1] - group_ptr[g]);
          return static_cast<double>(g_label(g_sorted_idx[idx_in_group]));
        });
    thrust::inclusive_scan_by_key(cuctx->CTP(), key_it, key_it + info.num_row_, val_it,
                                  out_n_rel.data());
  }
  {
    // \sum l_k/k
    auto val_it = dh::MakeTransformIterator<double>(
        thrust::make_counting_iterator(0ul), [=] XGBOOST_DEVICE(std::size_t i) -> double {
          auto g = dh::SegmentId(group_ptr, i);
          auto g_label = label.Slice(linalg::Range(group_ptr[g], group_ptr[g + 1]));
          auto g_sorted_idx = d_rank_idx.subspan(group_ptr[g], group_ptr[g + 1] - group_ptr[g]);
          auto idx_in_group = i - group_ptr[g];
          double rank_in_group = idx_in_group + 1.0;
          return static_cast<double>(g_label(g_sorted_idx[idx_in_group])) / rank_in_group;
        });
    thrust::inclusive_scan_by_key(cuctx->CTP(), key_it, key_it + info.num_row_, val_it,
                                  out_acc.data());
  }
}

void LambdaRankGetGradientMAP(Context const* ctx, std::uint32_t seed,
                              HostDeviceVector<float> const& predt, const MetaInfo& info,
                              std::shared_ptr<ltr::MAPCache> p_cache,
                              linalg::VectorView<double const> ti_plus,   // input bias ratio
                              linalg::VectorView<double const> tj_minus,  // input bias ratio
                              linalg::VectorView<double> li, linalg::VectorView<double> lj,
                              linalg::Matrix<GradientPair>* out_gpair) {
  auto device = ctx->Device();
  dh::safe_cuda(cudaSetDevice(device.ordinal));

  info.labels.SetDevice(device);
  predt.SetDevice(device);

  CHECK(p_cache);

  auto d_predt = predt.ConstDeviceSpan();
  auto const d_sorted_idx = p_cache->SortedIdx(ctx, d_predt);

  MAPStat(ctx, info, d_sorted_idx, p_cache);
  auto d_n_rel = p_cache->NumRelevant(ctx);
  auto d_acc = p_cache->Acc(ctx);
  auto d_gptr = p_cache->DataGroupPtr(ctx).data();

  auto delta_map = [=] XGBOOST_DEVICE(float y_high, float y_low, std::size_t rank_high,
                                      std::size_t rank_low, bst_group_t g) {
    if (rank_high > rank_low) {
      thrust::swap(rank_high, rank_low);
      thrust::swap(y_high, y_low);
    }
    auto cnt = d_gptr[g + 1] - d_gptr[g];
    auto g_n_rel = d_n_rel.subspan(d_gptr[g], cnt);
    auto g_acc = d_acc.subspan(d_gptr[g], cnt);
    auto d = DeltaMAP(y_high, y_low, rank_high, rank_low, g_n_rel, g_acc);
    return d;
  };
  if (p_cache->Param().lambdarank_score_normalization) {
    Launch<true>(ctx, seed, predt, info, p_cache, delta_map, ti_plus, tj_minus, li, lj, out_gpair);
  } else {
    Launch<false>(ctx, seed, predt, info, p_cache, delta_map, ti_plus, tj_minus, li, lj, out_gpair);
  }
}

void LambdaRankGetGradientPairwise(Context const* ctx, std::uint32_t seed,
                                   HostDeviceVector<float> const& predt, const MetaInfo& info,
                                   std::shared_ptr<ltr::RankingCache> p_cache,
                                   linalg::VectorView<double const> ti_plus,   // input bias ratio
                                   linalg::VectorView<double const> tj_minus,  // input bias ratio
                                   linalg::VectorView<double> li, linalg::VectorView<double> lj,
                                   linalg::Matrix<GradientPair>* out_gpair) {
  auto device = ctx->Device();
  dh::safe_cuda(cudaSetDevice(device.ordinal));

  info.labels.SetDevice(device);
  predt.SetDevice(device);

  auto delta = [] XGBOOST_DEVICE(float, float, std::size_t, std::size_t, bst_group_t) {
    return 1.0;
  };

  if (p_cache->Param().lambdarank_score_normalization) {
    Launch<true>(ctx, seed, predt, info, p_cache, delta, ti_plus, tj_minus, li, lj, out_gpair);
  } else {
    Launch<false>(ctx, seed, predt, info, p_cache, delta, ti_plus, tj_minus, li, lj, out_gpair);
  }
}

namespace {
struct ReduceOp {
  template <typename Tup>
  Tup XGBOOST_DEVICE operator()(Tup const& l, Tup const& r) {
    return thrust::make_tuple(thrust::get<0>(l) + thrust::get<0>(r),
                              thrust::get<1>(l) + thrust::get<1>(r));
  }
};
}  // namespace

void LambdaRankUpdatePositionBias(Context const* ctx, linalg::VectorView<double const> li_full,
                                  linalg::VectorView<double const> lj_full,
                                  linalg::Vector<double>* p_ti_plus,
                                  linalg::Vector<double>* p_tj_minus,
                                  linalg::Vector<double>* p_li,  // loss
                                  linalg::Vector<double>* p_lj,
                                  std::shared_ptr<ltr::RankingCache> p_cache) {
  auto const d_group_ptr = p_cache->DataGroupPtr(ctx);
  auto n_groups = d_group_ptr.size() - 1;

  auto ti_plus = p_ti_plus->View(ctx->Device());
  auto tj_minus = p_tj_minus->View(ctx->Device());

  auto li = p_li->View(ctx->Device());
  auto lj = p_lj->View(ctx->Device());
  CHECK_EQ(li.Size(), ti_plus.Size());

  auto const& param = p_cache->Param();
  auto regularizer = param.Regularizer();
  std::size_t k = p_cache->MaxPositionSize();

  CHECK_EQ(li.Size(), k);
  CHECK_EQ(lj.Size(), k);
  // reduce li_full to li for each group.
  auto make_iter = [&](linalg::VectorView<double const> l_full) {
    auto l_it = [=] XGBOOST_DEVICE(std::size_t i) {
      // group index
      auto g = i % n_groups;
      // rank is the position within a group, also the segment index
      auto r = i / n_groups;

      auto begin = d_group_ptr[g];
      std::size_t group_size = d_group_ptr[g + 1] - begin;
      auto n = std::min(group_size, k);
      // r can be greater than n since we allocate threads based on truncation level
      // instead of actual group size.
      if (r >= n) {
        return 0.0;
      }
      return l_full(r + begin);
    };
    return l_it;
  };
  auto li_it =
      dh::MakeTransformIterator<double>(thrust::make_counting_iterator(0ul), make_iter(li_full));
  auto lj_it =
      dh::MakeTransformIterator<double>(thrust::make_counting_iterator(0ul), make_iter(lj_full));
  // k segments, each segment has size n_groups.
  auto key_it = dh::MakeTransformIterator<std::size_t>(
      thrust::make_counting_iterator(0ul),
      [=] XGBOOST_DEVICE(std::size_t i) { return i * n_groups; });
  auto val_it = thrust::make_zip_iterator(thrust::make_tuple(li_it, lj_it));
  auto out_it =
      thrust::make_zip_iterator(thrust::make_tuple(li.Values().data(), lj.Values().data()));

  auto init = thrust::make_tuple(0.0, 0.0);
  std::size_t bytes;
  dh::safe_cuda(cub::DeviceSegmentedReduce::Reduce(nullptr, bytes, val_it, out_it, k, key_it,
                                                   key_it + 1, ReduceOp{}, init,
                                                   ctx->CUDACtx()->Stream()));
  dh::TemporaryArray<char> temp(bytes);
  dh::safe_cuda(cub::DeviceSegmentedReduce::Reduce(temp.data().get(), bytes, val_it, out_it, k,
                                                   key_it, key_it + 1, ReduceOp{}, init,
                                                   ctx->CUDACtx()->Stream()));

  thrust::for_each_n(ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul), li.Size(),
                     [=] XGBOOST_DEVICE(std::size_t i) mutable {
                       if (li(0) >= Eps64()) {
                         ti_plus(i) = std::pow(li(i) / li(0), regularizer);
                       }
                       if (lj(0) >= Eps64()) {
                         tj_minus(i) = std::pow(lj(i) / lj(0), regularizer);
                       }
                       assert(!isinf(ti_plus(i)));
                       assert(!isinf(tj_minus(i)));
                     });
}
}  // namespace cuda_impl
}  // namespace xgboost::obj


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/lambdarank_obj.cuh <==
/**
 * Copyright 2023-2026, XGBoost contributors
 */
#pragma once

#include <thrust/binary_search.h>                    // for lower_bound, upper_bound
#include <thrust/functional.h>                       // for greater
#include <thrust/iterator/counting_iterator.h>       // for make_counting_iterator
#include <thrust/random/uniform_int_distribution.h>  // for uniform_int_distribution

#include <cassert>  // for cassert
#include <cstddef>  // for size_t
#include <cstdint>  // for uint32_t
#include <tuple>    // for make_tuple, tuple

#include "../common/device_helpers.cuh"   // for MakeTransformIterator
#include "../common/random.cuh"           // for DefaultRng
#include "../common/ranking_utils.cuh"    // for PairsForGroup
#include "../common/ranking_utils.h"      // for RankingCache
#include "../common/threading_utils.cuh"  // for UnravelTrapeziodIdx
#include "xgboost/base.h"                 // for bst_group_t, GradientPair, XGBOOST_DEVICE
#include "xgboost/data.h"                 // for MetaInfo
#include "xgboost/linalg.h"               // for VectorView, Range, UnravelIndex
#include "xgboost/span.h"                 // for Span

namespace xgboost::obj::cuda_impl {
/**
 * @brief Find number of elements left to the label bucket
 */
template <typename It, typename T = typename std::iterator_traits<It>::value_type>
XGBOOST_DEVICE __forceinline__ std::size_t CountNumItemsToTheLeftOf(It items, std::size_t n, T v) {
  return thrust::lower_bound(thrust::seq, items, items + n, v, cuda::std::greater{}) - items;
}
/**
 * @brief Find number of elements right to the label bucket
 */
template <typename It, typename T = typename std::iterator_traits<It>::value_type>
XGBOOST_DEVICE __forceinline__ std::size_t CountNumItemsToTheRightOf(It items, std::size_t n, T v) {
  return n - (thrust::upper_bound(thrust::seq, items, items + n, v, cuda::std::greater{}) - items);
}
/**
 * \brief Sort labels according to rank list for making pairs.
 */
common::Span<std::size_t const> SortY(Context const *ctx, MetaInfo const &info,
                                      common::Span<std::size_t const> d_rank,
                                      std::shared_ptr<ltr::RankingCache> p_cache);

/**
 * \brief Parameters needed for calculating gradient
 */
struct KernelInputs {
  linalg::VectorView<double const> ti_plus;   // input bias ratio
  linalg::VectorView<double const> tj_minus;  // input bias ratio
  linalg::VectorView<double> li;
  linalg::VectorView<double> lj;

  common::Span<bst_group_t const> d_group_ptr;
  common::Span<std::size_t const> d_threads_group_ptr;
  common::Span<std::size_t const> d_sorted_idx;

  linalg::MatrixView<float const> labels;
  common::Span<float const> predts;
  linalg::MatrixView<GradientPair> gpairs;

  linalg::VectorView<GradientPair const> d_roundings;
  double const *d_cost_rounding;

  common::Span<std::size_t const> d_y_sorted_idx;

  std::uint32_t seed;
};
/**
 * @brief Functor for generating pairs
 */
template <bool has_truncation>
struct MakePairsOp {
  KernelInputs args;
  /**
   * @brief Make pair for the topk pair method.
   */
  [[nodiscard]] XGBOOST_DEVICE std::tuple<std::size_t, std::size_t> WithTruncation(
      std::size_t idx, bst_group_t g) const {
    auto thread_group_begin = args.d_threads_group_ptr[g];
    auto idx_in_thread_group = idx - thread_group_begin;

    auto data_group_begin = static_cast<std::size_t>(args.d_group_ptr[g]);
    std::size_t n_data = args.d_group_ptr[g + 1] - data_group_begin;

    std::size_t i = 0, j = 0;
    common::UnravelTrapeziodIdx(idx_in_thread_group, n_data, &i, &j);

    std::size_t rank_high = i, rank_low = j;
    return std::make_tuple(rank_high, rank_low);
  }
  /**
   * @brief Make pair for the mean pair method
   */
  XGBOOST_DEVICE std::tuple<std::size_t, std::size_t> WithSampling(std::size_t idx,
                                                                   bst_group_t g) const {
    std::size_t n_samples = args.labels.Size();
    assert(n_samples == args.predts.size());
    // Constructed from ranking cache.
    std::size_t n_pairs =
        ltr::cuda_impl::PairsForGroup(args.d_threads_group_ptr[g + 1] - args.d_threads_group_ptr[g],
                                      args.d_group_ptr[g + 1] - args.d_group_ptr[g]);

    assert(n_pairs > 0);
    auto [sample_idx, sample_pair_idx] = linalg::UnravelIndex(idx, {n_samples, n_pairs});

    auto g_begin = static_cast<std::size_t>(args.d_group_ptr[g]);
    std::size_t n_data = args.d_group_ptr[g + 1] - g_begin;

    auto g_label = args.labels.Slice(linalg::Range(g_begin, g_begin + n_data));
    auto g_rank_idx = args.d_sorted_idx.subspan(args.d_group_ptr[g], n_data);
    auto g_y_sorted_idx = args.d_y_sorted_idx.subspan(g_begin, n_data);

    std::size_t const i = sample_idx - g_begin;
    assert(sample_pair_idx < n_samples);
    assert(i <= sample_idx);

    auto g_sorted_label = dh::MakeTransformIterator<float>(
        thrust::make_counting_iterator(0ul),
        [&](std::size_t i) { return g_label(g_rank_idx[g_y_sorted_idx[i]]); });

    // Are the labels diverse enough? If they are all the same, then there is nothing to pick
    // from another group - bail sooner
    if (g_label.Size() == 0 || g_sorted_label[0] == g_sorted_label[n_data - 1]) {
      auto z = static_cast<std::size_t>(0ul);
      return std::make_tuple(z, z);
    }

    std::size_t n_lefts = CountNumItemsToTheLeftOf(g_sorted_label, i + 1, g_sorted_label[i]);
    std::size_t n_rights =
        CountNumItemsToTheRightOf(g_sorted_label + i, n_data - i, g_sorted_label[i]);
    // The index pointing to the first element of the next bucket
    std::size_t right_bound = n_data - n_rights;

    common::cuda_impl::DefaultRng rng{args.seed + static_cast<std::uint32_t>(g)};
    auto pair_idx = i;
    rng.discard(idx - args.d_threads_group_ptr[g]);  // idx within group
    common::cuda_impl::UniformIntDistribution<std::size_t> dist(0, n_lefts + n_rights - 1);
    auto ridx = dist(rng);
    SPAN_CHECK(ridx < n_lefts + n_rights);
    if (ridx >= n_lefts) {
      ridx = ridx - n_lefts + right_bound;  // fixme
    }

    auto idx0 = g_y_sorted_idx[pair_idx];
    auto idx1 = g_y_sorted_idx[ridx];

    return std::make_tuple(idx0, idx1);
  }
  /**
   * \brief Generate a single pair.
   *
   * \param idx Pair index (CUDA thread index).
   * \param g   Query group index.
   */
  XGBOOST_DEVICE auto operator()(std::size_t idx, bst_group_t g) const {
    if (has_truncation) {
      return this->WithTruncation(idx, g);
    } else {
      return this->WithSampling(idx, g);
    }
  }
};
}  // namespace xgboost::obj::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/lambdarank_obj.h <==
/**
 * Copyright 2023-2026, XGBoost contributors
 *
 * Vocabulary explanation:
 *
 * There are two different lists we need to handle in the objective, first is the list of
 * labels (relevance degree) provided by the user. Its order has no particular meaning
 * when bias estimation is NOT used. Another one is generated by our model, sorted index
 * based on prediction scores. `rank_high` refers to the position index of the model rank
 * list that is higher than `rank_low`, while `idx_high` refers to where does the
 * `rank_high` sample comes from. Simply put, `rank_high` indexes into the rank list
 * obtained from the model, while `idx_high` indexes into the user provided sample list.
 */
#ifndef XGBOOST_OBJECTIVE_LAMBDARANK_OBJ_H_
#define XGBOOST_OBJECTIVE_LAMBDARANK_OBJ_H_
#include <algorithm>   // for min, max
#include <cassert>     // for assert
#include <cmath>       // for log, abs
#include <cstddef>     // for size_t
#include <cstdint>     // for uint32_t
#include <functional>  // for greater
#include <memory>      // for shared_ptr
#include <random>      // for minstd_rand, uniform_int_distribution
#include <vector>      // for vector

#include "../common/algorithm.h"           // for ArgSort
#include "../common/math.h"                // for Sigmoid
#include "../common/ranking_utils.h"       // for CalcDCGGain
#include "../common/transform_iterator.h"  // for MakeIndexTransformIter
#include "xgboost/base.h"                  // for GradientPair, XGBOOST_DEVICE, kRtEps
#include "xgboost/context.h"               // for Context
#include "xgboost/data.h"                  // for MetaInfo
#include "xgboost/host_device_vector.h"    // for HostDeviceVector
#include "xgboost/linalg.h"                // for VectorView, Vector
#include "xgboost/logging.h"               // for CHECK_EQ
#include "xgboost/span.h"                  // for Span

namespace xgboost::obj {
double constexpr Eps64() { return 1e-16; }

template <bool exp>
XGBOOST_DEVICE double DeltaNDCG(float y_high, float y_low, std::size_t rank_high,
                                std::size_t rank_low, double inv_IDCG,
                                common::Span<double const> discount) {
  // Use rank_high instead of idx_high as we are calculating discount based on ranks
  // provided by the model.
  double gain_high = exp ? ltr::CalcDCGGain(y_high) : y_high;
  double discount_high = discount[rank_high];

  double gain_low = exp ? ltr::CalcDCGGain(y_low) : y_low;
  double discount_low = discount[rank_low];

  double original = gain_high * discount_high + gain_low * discount_low;
  double changed = gain_low * discount_high + gain_high * discount_low;

  double delta_NDCG = (original - changed) * inv_IDCG;
  assert(delta_NDCG >= -1.0);
  assert(delta_NDCG <= 1.0);
  return delta_NDCG;
}

XGBOOST_DEVICE inline double DeltaMAP(float y_high, float y_low, std::size_t rank_high,
                                      std::size_t rank_low, common::Span<double const> n_rel,
                                      common::Span<double const> acc) {
  double r_h = static_cast<double>(rank_high) + 1.0;
  double r_l = static_cast<double>(rank_low) + 1.0;
  double delta{0.0};
  double n_total_relevances = n_rel.back();
  assert(n_total_relevances > 0.0);
  auto m = n_rel[rank_low];
  double n = n_rel[rank_high];

  if (y_high < y_low) {
    auto a = m / r_l - (n + 1.0) / r_h;
    auto b = acc[rank_low - 1] - acc[rank_high];
    delta = (a - b) / n_total_relevances;
  } else {
    auto a = n / r_h - m / r_l;
    auto b = acc[rank_low - 1] - acc[rank_high];
    delta = (a + b) / n_total_relevances;
  }
  return delta;
}
/**
 * @brief Calculate lambda gradient based on delta weight.
 *
 * @tparam unbiased Whether positioin bias is taken into account.
 * @tparam norm_by_diff Do we need to normalize the delta metric using the score difference.
 * @tparam Functor for calculating the delta weight.
 */
template <bool unbiased, bool norm_by_diff, typename Delta>
XGBOOST_DEVICE GradientPair
LambdaGrad(linalg::VectorView<float const> labels, common::Span<float const> predts,
           common::Span<size_t const> sorted_idx,
           std::size_t rank_high,                     // higher index on the model rank list
           std::size_t rank_low,                      // lower index on the model rank list
           Delta delta,                               // function to calculate delta score
           linalg::VectorView<double const> t_plus,   // input bias ratio
           linalg::VectorView<double const> t_minus,  // input bias ratio
           double* p_cost) {
  assert(sorted_idx.size() > 0 && "Empty sorted idx for a group.");
  std::size_t idx_high = sorted_idx[rank_high];
  std::size_t idx_low = sorted_idx[rank_low];

  if (labels(idx_high) == labels(idx_low)) {
    *p_cost = 0;
    return {0.0f, 0.0f};
  }

  auto best_score = predts[sorted_idx.front()];
  auto worst_score = predts[sorted_idx.back()];

  auto y_high = labels(idx_high);
  float s_high = predts[idx_high];
  auto y_low = labels(idx_low);
  float s_low = predts[idx_low];

  // Use double whenever possible as we are working on the exp space.
  double delta_score = std::abs(s_high - s_low);
  double const sigmoid = common::Sigmoid(s_high - s_low);
  // Change in metric score like \delta NDCG or \delta MAP
  double delta_metric = std::abs(delta(y_high, y_low, rank_high, rank_low));

  if (norm_by_diff && best_score != worst_score) {
    delta_metric /= (delta_score + 0.01);
  }

  if (unbiased) {
    *p_cost = std::log(1.0 / (1.0 - sigmoid)) * delta_metric;
  }

  auto lambda_ij = (sigmoid - 1.0) * delta_metric;
  auto hessian_ij = std::max(sigmoid * (1.0 - sigmoid), Eps64()) * delta_metric * 2.0;

  auto k = t_plus.Size();
  assert(t_minus.Size() == k && "Invalid size of position bias");

  // We need to skip samples that exceed the maximum number of tracked positions, and
  // samples that have low probability and might bring us floating point issues.
  if (unbiased && idx_high < k && idx_low < k && t_minus(idx_low) >= Eps64() &&
      t_plus(idx_high) >= Eps64()) {
    // The index should be ranks[idx_low], since we assume label is sorted, this reduces
    // to `idx_low`, which represents the position on the input list, as explained in the
    // file header.
    lambda_ij /= (t_plus(idx_high) * t_minus(idx_low));
    hessian_ij /= (t_plus(idx_high) * t_minus(idx_low));
  }
  auto pg = GradientPair{static_cast<float>(lambda_ij), static_cast<float>(hessian_ij)};
  return pg;
}

XGBOOST_DEVICE inline GradientPair Repulse(GradientPair pg) {
  auto ng = GradientPair{-pg.GetGrad(), pg.GetHess()};
  return ng;
}

namespace cuda_impl {
void LambdaRankGetGradientNDCG(Context const* ctx, std::uint32_t seed,
                               HostDeviceVector<float> const& preds, MetaInfo const& info,
                               std::shared_ptr<ltr::NDCGCache> p_cache,
                               linalg::VectorView<double const> t_plus,   // input bias ratio
                               linalg::VectorView<double const> t_minus,  // input bias ratio
                               linalg::VectorView<double> li, linalg::VectorView<double> lj,
                               linalg::Matrix<GradientPair>* out_gpair);

/**
 * \brief Generate statistic for MAP used for calculating \Delta Z in lambda mart.
 */
void MAPStat(Context const* ctx, MetaInfo const& info, common::Span<std::size_t const> d_rank_idx,
             std::shared_ptr<ltr::MAPCache> p_cache);

void LambdaRankGetGradientMAP(Context const* ctx, std::uint32_t seed,
                              HostDeviceVector<float> const& predt, MetaInfo const& info,
                              std::shared_ptr<ltr::MAPCache> p_cache,
                              linalg::VectorView<double const> t_plus,   // input bias ratio
                              linalg::VectorView<double const> t_minus,  // input bias ratio
                              linalg::VectorView<double> li, linalg::VectorView<double> lj,
                              linalg::Matrix<GradientPair>* out_gpair);

void LambdaRankGetGradientPairwise(Context const* ctx, std::uint32_t seed,
                                   HostDeviceVector<float> const& predt, const MetaInfo& info,
                                   std::shared_ptr<ltr::RankingCache> p_cache,
                                   linalg::VectorView<double const> ti_plus,   // input bias ratio
                                   linalg::VectorView<double const> tj_minus,  // input bias ratio
                                   linalg::VectorView<double> li, linalg::VectorView<double> lj,
                                   linalg::Matrix<GradientPair>* out_gpair);

void LambdaRankUpdatePositionBias(Context const* ctx, linalg::VectorView<double const> li_full,
                                  linalg::VectorView<double const> lj_full,
                                  linalg::Vector<double>* p_ti_plus,
                                  linalg::Vector<double>* p_tj_minus, linalg::Vector<double>* p_li,
                                  linalg::Vector<double>* p_lj,
                                  std::shared_ptr<ltr::RankingCache> p_cache);
}  // namespace cuda_impl

namespace cpu_impl {
/**
 * \brief Generate statistic for MAP used for calculating \Delta Z in lambda mart.
 *
 * \param label    Ground truth relevance label.
 * \param rank_idx Sorted index of prediction.
 * \param p_cache  An initialized MAPCache.
 */
void MAPStat(Context const* ctx, linalg::VectorView<float const> label,
             common::Span<std::size_t const> rank_idx, std::shared_ptr<ltr::MAPCache> p_cache);
}  // namespace cpu_impl

/**
 * \param Construct pairs on CPU
 *
 * \tparam Op Functor for upgrading a pair of gradients.
 *
 * \param ctx     The global context.
 * \param seed    Seed for sampling pairs.
 * \param cache   ltr cache.
 * \param g       The current query group
 * \param g_label label The labels for the current query group
 * \param g_rank  Sorted index of model scores for the current query group.
 * \param op      A callable that accepts two index for a pair of documents. The index is for
 *                the ranked list (labels sorted according to model scores).
 */
template <typename Op>
void MakePairs(Context const* ctx, std::uint32_t seed,
               std::shared_ptr<ltr::RankingCache> const cache, bst_group_t g,
               linalg::VectorView<float const> g_label, common::Span<std::size_t const> g_rank,
               Op op) {
  auto group_ptr = cache->DataGroupPtr(ctx);
  ltr::position_t cnt = group_ptr[g + 1] - group_ptr[g];

  if (cache->Param().HasTruncation()) {
    for (std::size_t i = 0, n = std::min(cnt, cache->Param().NumPair()); i < n; ++i) {
      for (std::size_t j = i + 1; j < cnt; ++j) {
        op(i, j);
      }
    }
  } else {
    CHECK_EQ(g_rank.size(), g_label.Size());

    std::minstd_rand rnd(seed + static_cast<std::uint32_t>(g));
    // sort label according to the rank list
    auto it = common::MakeIndexTransformIter(
        [&g_rank, &g_label](std::size_t idx) { return g_label(g_rank[idx]); });
    std::vector<std::size_t> y_sorted_idx =
        common::ArgSort<std::size_t>(ctx, it, it + cnt, std::greater<>{});
    // permutation iterator to get the original label
    auto rev_it = common::MakeIndexTransformIter(
        [&](std::size_t idx) { return g_label(g_rank[y_sorted_idx[idx]]); });
    for (std::size_t i = 0; i < cnt;) {
      std::size_t j = i + 1;
      // find the bucket boundary
      while (j < cnt && rev_it[i] == rev_it[j]) {
        ++j;
      }
      // Bucket [i,j), construct n_samples pairs for each sample inside the bucket with
      // another sample outside the bucket.
      //
      // n elements left to the bucket, and n elements right to the bucket
      std::size_t n_lefts = i, n_rights = static_cast<std::size_t>(cnt - j);
      if (n_lefts + n_rights == 0) {
        i = j;
        continue;
      }

      auto n_samples = cache->Param().NumPair();
      // for each pair specifed by the user
      while (n_samples--) {
        // for each sample in the bucket
        for (std::size_t pair_idx = i; pair_idx < j; ++pair_idx) {
          std::size_t ridx = std::uniform_int_distribution<std::size_t>(
              static_cast<std::size_t>(0), n_lefts + n_rights - 1)(rnd);
          if (ridx >= n_lefts) {
            ridx = ridx - i + j;  // shift to the right of the bucket
          }
          // index that points to the rank list.
          auto idx0 = y_sorted_idx[pair_idx];
          auto idx1 = y_sorted_idx[ridx];
          op(idx0, idx1);
        }
      }
      i = j;
    }
  }
}
}  // namespace xgboost::obj
#endif  // XGBOOST_OBJECTIVE_LAMBDARANK_OBJ_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/multiclass_obj.cc <==
/*!
 * Copyright 2018 XGBoost contributors
 */

// Dummy file to keep the CUDA conditional compile trick.

#include <dmlc/registry.h>
namespace xgboost {
namespace obj {

DMLC_REGISTRY_FILE_TAG(multiclass_obj);

}  // namespace obj
}  // namespace xgboost

#ifndef XGBOOST_USE_CUDA
#include "multiclass_obj.cu"
#endif  // XGBOOST_USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/multiclass_obj.cu <==
/**
 * Copyright 2015-2025, XGBoost Contributors
 * \file multi_class.cc
 * \brief Definition of multi-class classification objectives.
 * \author Tianqi Chen
 */
#include <dmlc/omp.h>

#include <cassert>  // for assert
#include <limits>

#include "../collective/aggregator.h"  // for GlobalSum
#include "../common/common.h"          // for AssertGPUSupport
#include "../common/linalg_op.h"
#include "../common/math.h"
#include "../common/optional_weight.h"  // for MakeOptionalWeights
#include "../common/stats.h"            // for Mean
#include "../common/transform.h"
#include "xgboost/data.h"
#include "xgboost/json.h"
#include "xgboost/logging.h"
#include "xgboost/objective.h"

#if defined(XGBOOST_USE_CUDA)

#include "../common/algorithm.cuh"     // for AllOf
#include "../common/cuda_context.cuh"  // for CUDAContext

#endif  // defined(XGBOOST_USE_CUDA)

#include "multiclass_param.h"

namespace xgboost::obj {
#if defined(XGBOOST_USE_CUDA)
DMLC_REGISTRY_FILE_TAG(multiclass_obj_gpu);
#endif  // defined(XGBOOST_USE_CUDA)

namespace {
void ValidateLabel(Context const* ctx, MetaInfo const& info, std::int64_t n_classes) {
  auto label = info.labels.View(ctx->Device());
  CHECK_LE(label.Shape(1), 1) << "multi-class-multi-label is not yet supported.";
  auto check = [=] XGBOOST_DEVICE(float y) -> bool {
    return y >= 0 && y < n_classes && std::floor(y) == y;
  };
  auto valid = ctx->DispatchDevice(
      [&] { return std::all_of(linalg::cbegin(label), linalg::cend(label), check); },
      [&] {
#if defined(XGBOOST_USE_CUDA)
        return common::AllOf(ctx->CUDACtx()->CTP(), linalg::tcbegin(label), linalg::tcend(label),
                             check);
#else
        common::AssertGPUSupport();
        return false;
#endif  // defined(XGBOOST_USE_CUDA)
      },
      [&] {
#if defined(XGBOOST_USE_SYCL)
        return sycl::linalg::Validate(ctx->Device(), label, check);
#else
        common::AssertSYCLSupport();
        return false;
#endif  // defined(XGBOOST_USE_SYCL)
      });
  CHECK(valid)
      << "SoftmaxMultiClassObj: label must be discrete values in the range of [0, num_class).";
}
}  // namespace

class SoftmaxMultiClassObj : public ObjFunction {
 public:
  explicit SoftmaxMultiClassObj(bool output_prob) : output_prob_(output_prob) {}

  void Configure(Args const& args) override { param_.UpdateAllowUnknown(args); }

  ObjInfo Task() const override { return ObjInfo::kClassification; }

  void GetGradient(HostDeviceVector<float> const& preds, const MetaInfo& info, std::int32_t iter,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    if (info.labels.Size() == 0) {
      return;
    }
    std::int64_t n_classes = param_.num_class;
    CHECK(preds.Size() == (static_cast<std::size_t>(n_classes) * info.labels.Size()))
        << "SoftmaxMultiClassObj: label size and pred size does not match.\n"
        << "label.Size() * num_class: " << info.labels.Size() * n_classes << "\n"
        << "num_class: " << param_.num_class << "\n"
        << "preds.Size(): " << preds.Size();

    if (iter == 0) {
      ValidateLabel(this->ctx_, info, n_classes);
    }

    const auto n_samples = preds.Size() / n_classes;
    CHECK_EQ(n_samples, info.num_row_);

    // fallback to cpu if current device doesn't supports fp64
    auto device = ctx_->DeviceFP64();
    auto labels = info.labels.View(device);

    out_gpair->SetDevice(device);
    out_gpair->Reshape(info.num_row_, n_classes);
    auto gpair = out_gpair->View(device);

    if (!info.weights_.Empty()) {
      CHECK_EQ(info.weights_.Size(), n_samples)
          << "Number of weights should be equal to number of data points.";
    }
    info.weights_.SetDevice(device);
    auto weights = common::MakeOptionalWeights(this->ctx_->Device(), info.weights_);

    preds.SetDevice(device);
    auto predt = linalg::MakeTensorView(this->ctx_, &preds, n_samples, n_classes);
    CHECK_EQ(labels.Shape(1), 1);
    auto y1d = labels.Slice(linalg::All(), 0);
    CHECK_EQ(y1d.Shape(0), info.num_row_);
    linalg::ElementWiseKernel(this->ctx_, y1d, [=] XGBOOST_DEVICE(std::size_t idx) mutable {
      auto point = predt.Slice(idx, linalg::All());
      assert(point.Size() == static_cast<std::size_t>(n_classes));

      // Part of the common::Softmax function
      float wmax = std::numeric_limits<float>::min();
      for (std::size_t k = 0, m = point.Size(); k < m; ++k) {
        wmax = fmaxf(point(k), wmax);
      }
      double wsum = 0.0f;
      for (std::size_t k = 0, m = point.Size(); k < m; ++k) {
        wsum += expf(point(k) - wmax);
      }
      auto label = y1d(idx);

      float wt = weights[idx];
      for (decltype(n_classes) k = 0; k < n_classes; ++k) {
        // Computation duplicated to avoid creating a cache.
        float p = expf(point(k) - wmax) / static_cast<float>(wsum);
        constexpr float kEps = 1e-16f;
        float h = fmax(2.0f * p * (1.0f - p) * wt, kEps);
        p = label == k ? p - 1.0f : p;
        gpair(idx, k) = GradientPair{p * wt, h};
      }
    });
  }

  void PredTransform(HostDeviceVector<float>* io_preds) const override {
    this->Transform(io_preds, output_prob_);
  }
  void EvalTransform(HostDeviceVector<float>* io_preds) override {
    this->Transform(io_preds, true);
  }
  const char* DefaultEvalMetric() const override { return "mlogloss"; }

  void Transform(HostDeviceVector<float>* io_preds, bool prob) const {
    const int n_classes = param_.num_class;
    const auto n_samples = static_cast<int64_t>(io_preds->Size() / n_classes);

    auto device = io_preds->Device();
    if (prob) {
      common::Transform<>::Init(
          [=] XGBOOST_DEVICE(size_t _idx, common::Span<float> _preds) {
            common::Span<float> point = _preds.subspan(_idx * n_classes, n_classes);
            common::Softmax(point.begin(), point.end());
          },
          common::Range{0, n_samples}, this->ctx_->Threads(), device)
          .Eval(io_preds);
    } else {
      io_preds->SetDevice(device);
      HostDeviceVector<float> max_preds;
      max_preds.SetDevice(device);
      max_preds.Resize(n_samples);
      common::Transform<>::Init(
          [=] XGBOOST_DEVICE(size_t _idx, common::Span<const float> _preds,
                             common::Span<float> _max_preds) {
            common::Span<const float> point = _preds.subspan(_idx * n_classes, n_classes);
            _max_preds[_idx] = common::FindMaxIndex(point.cbegin(), point.cend()) - point.cbegin();
          },
          common::Range{0, n_samples}, this->ctx_->Threads(), device)
          .Eval(io_preds, &max_preds);
      io_preds->Resize(max_preds.Size());
      io_preds->Copy(max_preds);
    }
  }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    if (this->output_prob_) {
      out["name"] = String("multi:softprob");
    } else {
      out["name"] = String("multi:softmax");
    }
    out["softmax_multiclass_param"] = ToJson(param_);
  }

  void LoadConfig(Json const& in) override { FromJson(in["softmax_multiclass_param"], &param_); }

  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const override {
    std::int64_t n_classes = this->param_.num_class;
    ValidateLabel(this->ctx_, info, n_classes);

    *base_score = linalg::Zeros<float>(this->ctx_, n_classes);

    std::size_t n = info.labels.Size();
    // Calculate probability
    auto labels = info.labels.View(ctx_->Device());
    auto weights = common::MakeOptionalWeights(this->ctx_->Device(), info.weights_);
    auto intercept = base_score->View(ctx_->Device());
    CHECK_EQ(intercept.Size(), n_classes);
    CHECK_EQ(n, info.num_row_);
    linalg::SmallHistogram(ctx_, labels, weights, intercept);
    auto sum_weight = common::SumOptionalWeights(this->ctx_, weights, n);
    auto status = collective::GlobalSum(this->ctx_, intercept, &sum_weight);
    collective::SafeColl(status);
    CHECK_GE(sum_weight, kRtEps);
    linalg::VecScaDiv(this->ctx_, intercept, sum_weight);
    CHECK_EQ(base_score->Size(), n_classes);

    // Transform it back to margin
    // ln(v) - E[ln(v)]
    linalg::Vector<float> mean;
    linalg::LogE(this->ctx_, intercept, kRtEps);
    common::Mean(this->ctx_, intercept, &mean);
    auto d_mean = mean.View(this->ctx_->Device());
    TransformKernel(this->ctx_, intercept, [=] XGBOOST_DEVICE(float v) { return v - d_mean(0); });
  }

 private:
  // output probability
  bool const output_prob_;
  // parameter
  SoftmaxMultiClassParam param_;
};

// register the objective functions
DMLC_REGISTER_PARAMETER(SoftmaxMultiClassParam);

XGBOOST_REGISTER_OBJECTIVE(SoftmaxMultiClass, "multi:softmax")
    .describe("Softmax for multi-class classification, output class index.")
    .set_body([]() { return new SoftmaxMultiClassObj(false); });

XGBOOST_REGISTER_OBJECTIVE(SoftprobMultiClass, "multi:softprob")
    .describe("Softmax for multi-class classification, output probability distribution.")
    .set_body([]() { return new SoftmaxMultiClassObj(true); });
}  // namespace xgboost::obj


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/multiclass_param.h <==
/**
 * Copyright 2015-2025, XGBoost Contributors
 *
 * @brief Definition of multi-class classification parameters.
 */
#ifndef XGBOOST_OBJECTIVE_MULTICLASS_PARAM_H_
#define XGBOOST_OBJECTIVE_MULTICLASS_PARAM_H_

#include "xgboost/parameter.h"

namespace xgboost::obj {
struct SoftmaxMultiClassParam : public XGBoostParameter<SoftmaxMultiClassParam> {
  int num_class{1};
  // declare parameters
  DMLC_DECLARE_PARAMETER(SoftmaxMultiClassParam) {
    DMLC_DECLARE_FIELD(num_class).set_lower_bound(1).describe(
        "Number of output class in the multi-class classification.");
  }
};
}  // namespace xgboost::obj
#endif  // XGBOOST_OBJECTIVE_MULTICLASS_PARAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/objective.cc <==
/**
 * Copyright 2015-2025, XGBoost Contributors
 *
 * @brief Registry of all objective functions.
 */
#include <dmlc/registry.h>
#include <xgboost/context.h>
#include <xgboost/objective.h>

#include <sstream>  // for stringstream
#include <string>   // for string

namespace dmlc {
DMLC_REGISTRY_ENABLE(::xgboost::ObjFunctionReg);
}  // namespace dmlc

namespace xgboost {
// implement factory functions
ObjFunction* ObjFunction::Create(const std::string& name, Context const* ctx) {
  std::string obj_name = name;
  auto *e = ::dmlc::Registry< ::xgboost::ObjFunctionReg>::Get()->Find(obj_name);
  if (e == nullptr) {
    std::stringstream ss;
    for (const auto& entry : ::dmlc::Registry< ::xgboost::ObjFunctionReg>::List()) {
      ss << "Objective candidate: " << entry->name << "\n";
    }
    LOG(FATAL) << "Unknown objective function: `" << name << "`\n"
               << ss.str();
  }
  auto pobj = (e->body)();
  pobj->ctx_ = ctx;
  return pobj;
}

void ObjFunction::InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const {
  CHECK(base_score);
  auto n_targets = this->Targets(info);
  *base_score = linalg::Constant(this->ctx_, DefaultBaseScore(), n_targets);
}
}  // namespace xgboost

namespace xgboost {
namespace obj {
// List of files that will be force linked in static links.
#ifdef XGBOOST_USE_CUDA
DMLC_REGISTRY_LINK_TAG(regression_obj_gpu);
DMLC_REGISTRY_LINK_TAG(quantile_obj_gpu);
DMLC_REGISTRY_LINK_TAG(hinge_obj_gpu);
DMLC_REGISTRY_LINK_TAG(multiclass_obj_gpu);
DMLC_REGISTRY_LINK_TAG(lambdarank_obj);
DMLC_REGISTRY_LINK_TAG(lambdarank_obj_cu);
#else
DMLC_REGISTRY_LINK_TAG(regression_obj);
DMLC_REGISTRY_LINK_TAG(quantile_obj);
DMLC_REGISTRY_LINK_TAG(hinge_obj);
DMLC_REGISTRY_LINK_TAG(multiclass_obj);
DMLC_REGISTRY_LINK_TAG(lambdarank_obj);
#endif  // XGBOOST_USE_CUDA
}  // namespace obj
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/quantile_obj.cc <==
/**
 * Copyright 2023 by XGBoost Contributors
 */

// Dummy file to enable the CUDA conditional compile trick.

#include <dmlc/registry.h>
namespace xgboost {
namespace obj {

DMLC_REGISTRY_FILE_TAG(quantile_obj);

}  // namespace obj
}  // namespace xgboost

#ifndef XGBOOST_USE_CUDA
#include "quantile_obj.cu"
#endif  // !defined(XBGOOST_USE_CUDA)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/quantile_obj.cu <==
/**
 * Copyright 2023-2026, XGBoost contributors
 */
#include <cmath>    // std::abs, std::sqrt
#include <cstddef>  // std::size_t
#include <cstdint>  // std::int32_t
#include <vector>   // std::vector

#include "../collective/aggregator.h"
#include "../collective/communicator-inl.h"
#include "../common/linalg_op.h"            // ElementWiseKernel,cbegin,cend
#include "../common/math.h"                 // CloseTo
#include "../common/numeric.h"              // Reduce
#include "../common/optional_weight.h"      // MakeOptionalWeights,SumOptionalWeights
#include "../common/quantile_loss_utils.h"  // QuantileLossParam
#include "../common/stats.h"                // Quantile,WeightedQuantile
#include "../common/transform.h"            // Transform
#include "init_estimation.h"                // CheckInitInputs
#include "xgboost/base.h"                   // GradientPair,XGBOOST_DEVICE,bst_target_t
#include "xgboost/data.h"                   // MetaInfo
#include "xgboost/host_device_vector.h"     // HostDeviceVector
#include "xgboost/json.h"                   // Json,String,ToJson,FromJson
#include "xgboost/linalg.h"                 // Tensor,MakeTensorView,MakeVec
#include "xgboost/objective.h"              // ObjFunction

#if defined(XGBOOST_USE_CUDA)
#include "../common/stats.cuh"  // SegmentedQuantile
#endif                          // defined(XGBOOST_USE_CUDA)

namespace xgboost::obj {
namespace {
// Fixed internal constants selected by the quantile experiments associated with
// https://github.com/dmlc/xgboost/issues/12351. Sweeps over quantile level, sample size,
// learning rate, and regularization did not find an alpha- or sample-size-dependent bandwidth
// rule that consistently improved c = 0.04. The relative 3e-4 curvature floor was the
// conservative safeguard for unregularized tail updates. Neither constant is user-facing.
constexpr float kSmoothingScale{0.04f};
constexpr float kMinSurrogateRatio{3.0e-4f};
}  // namespace

/**
 * @brief Automatically scaled logistic-smoothed quantile score with MM curvature.
 *
 * For residual r_ij = prediction_ij - label_i, compute a global scale independently for every
 * quantile:
 *
 *   S_j = (sum_i w_i * sqrt(abs(r_ij)) / sum_i w_i)^2,
 *   x_ij = r_ij / (c * S_j).
 *
 * Holding S_j fixed for the current boosting iteration, the gradient and supplied curvature are
 *
 *   g_ij = w_i * S_j / 2 * (tanh(x_ij) + 1 - 2 * alpha_j),
 *   h_ij = w_i / (2 * c) * max(tanh(x_ij) / x_ij, epsilon),
 *
 * where tanh(x) / x has the continuous value 1 at zero, c = 0.04, and epsilon = 3e-4.
 * Epsilon acts only as a relative Hessian floor; there is no beta*x or quadratic-tail term in
 * the gradient. When S_j is zero, including zero total weight, both output statistics are zero.
 *
 * Since (1 + tanh(x)) / 2 = logistic(2*x), g_ij / (w_i*S_j) is the score of a
 * logistic-convolution smoothing of pinball loss with bandwidth c*S_j/2. For fixed S_j, the exact
 * curvature of its even log-cosh component is w_i/(2*c) * sech(x_ij)^2; the alpha-dependent
 * linear tilt has zero curvature. The secant curvature w_i/(2*c) * tanh(x_ij)/x_ij gives a sharp
 * quadratic MM majorizer at the current residual. Applying the floor only increases this
 * curvature, preserving majorization while preventing unstable tail updates when ordinary tree
 * regularization is absent.
 *
 * Multiplication by S_j makes gradients scale with the response while leaving Hessians unchanged,
 * giving the standard leaf solve the same response-unit scaling as squared error. S_j is automatic
 * and uses globally reduced weighted statistics. Since it is recomputed per quantile and boosting
 * iteration, the supplied pairs define an iteration-dependent MM/IRLS surrogate rather than
 * derivatives of one fixed smooth loss.
 *
 * Logistic smoothing of quantile loss: https://doi.org/10.1016/j.jeconom.2021.07.010.
 * Quadratic majorization of log-cosh: https://doi.org/10.1016/j.csda.2009.01.002.
 */
class QuantileRegression : public ObjFunction {
  common::QuantileLossParam param_;
  HostDeviceVector<float> alpha_;

  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    auto const& alpha = param_.quantile_alpha.Get();
    CHECK_EQ(alpha.size(), alpha_.Size()) << "The objective is not yet configured.";
    CHECK_EQ(info.labels.Shape(1), 1) << "Multi-target is not yet supported by the quantile loss.";
    CHECK(!alpha.empty());
    // We have some placeholders for multi-target in the quantile loss. But it's not
    // supported as the gbtree doesn't know how to slice the gradient and there's no 3-dim
    // model shape in general.
    auto n_y = std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
    return alpha_.Size() * n_y;
  }

 public:
  void GetGradient(HostDeviceVector<float> const& preds, const MetaInfo& info, std::int32_t iter,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    if (iter == 0) {
      CheckInitInputs(info);
    }
    CHECK_EQ(param_.quantile_alpha.Get().size(), alpha_.Size());

    using SizeT = decltype(info.num_row_);
    SizeT n_targets = this->Targets(info);
    SizeT n_alphas = alpha_.Size();
    CHECK_NE(n_alphas, 0);
    CHECK_GE(n_targets, n_alphas);
    CHECK_EQ(preds.Size(), info.num_row_ * n_targets);

    auto labels = info.labels.View(ctx_->Device());

    out_gpair->SetDevice(ctx_->Device());
    CHECK_EQ(info.labels.Shape(1), 1)
        << "Multi-target for quantile regression is not yet supported.";
    out_gpair->Reshape(info.num_row_, n_targets);
    auto gpair = out_gpair->View(ctx_->Device());

    auto weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);

    preds.SetDevice(ctx_->Device());
    auto predt = linalg::MakeTensorView(ctx_, &preds, info.num_row_, n_targets);

    alpha_.SetDevice(ctx_->Device());
    auto alpha = ctx_->IsCPU() ? alpha_.ConstHostSpan() : alpha_.ConstDeviceSpan();

    HostDeviceVector<float> root_residual(info.num_row_, 0.0f, ctx_->Device());
    std::vector<double> scale_stats(n_targets + 1, 0.0);
    for (bst_target_t target{0}; target < n_targets; ++target) {
      if (info.num_row_ != 0) {
        common::Transform<>::Init(
            [target, labels, predt, weight] XGBOOST_DEVICE(std::size_t i,
                                                           common::Span<float> root_residual) {
              root_residual[i] = weight[i] * sqrtf(fabsf(predt(i, target) - labels(i, 0)));
            },
            common::Range{0, static_cast<std::int64_t>(info.num_row_)}, ctx_->Threads(),
            ctx_->Device())
            .Eval(&root_residual);
        scale_stats[target] = common::Reduce(ctx_, root_residual);
      }
    }
    scale_stats.back() = common::SumOptionalWeights(ctx_, weight, info.num_row_);

    auto cpu_ctx = ctx_->MakeCPU();
    collective::SafeColl(
        collective::GlobalSum(&cpu_ctx, linalg::MakeVec(scale_stats.data(), scale_stats.size())));

    HostDeviceVector<float> scale(n_targets, 0.0f, ctx_->Device());
    auto h_scale = scale.HostSpan();
    for (bst_target_t target{0}; target < n_targets; ++target) {
      if (common::CloseTo(scale_stats.back(), 0.0)) {
        h_scale[target] = 0.0f;
      } else {
        auto root_mean = scale_stats[target] / scale_stats.back();
        h_scale[target] = static_cast<float>(root_mean * root_mean);
      }
    }
    auto scale_view = ctx_->IsCPU() ? scale.ConstHostSpan() : scale.ConstDeviceSpan();

    linalg::ElementWiseKernel(
        ctx_, gpair, [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
          auto residual = predt(i, j) - labels(i, 0);
          auto residual_scale = scale_view[j];
          auto w = weight[i];
          if (!(residual_scale > 0.0f) || w == 0.0f) {
            gpair(i, j) = GradientPair{0.0f, 0.0f};
            return;
          }

          auto x = residual / (kSmoothingScale * residual_scale);
          auto tanh_x = tanhf(x);
          auto ratio = x == 0.0f ? 1.0f : tanh_x / x;
          ratio = fmaxf(ratio, kMinSurrogateRatio);
          auto grad = 0.5f * residual_scale * (tanh_x + 1.0f - 2.0f * alpha[j]);
          auto hess = 0.5f / kSmoothingScale * ratio;
          gpair(i, j) = GradientPair{w * grad, w * hess};
        });
  }

  void PredTransform(HostDeviceVector<float>* io_preds) const override {
    CHECK(!alpha_.Empty());
    CHECK_EQ(io_preds->Size() % alpha_.Size(), 0);
    // quantile_alpha is validated in ascending order. Sort each row's predictions directly to
    // prevent crossing. This insertion sort is simple and device portable.
    auto n_alphas = alpha_.Size();
    common::Transform<>::Init(
        [n_alphas] XGBOOST_DEVICE(std::size_t row, common::Span<float> predts) {
          auto offset = row * n_alphas;
          for (std::size_t i{1}; i < n_alphas; ++i) {
            auto value = predts[offset + i];
            auto pos = i;
            while (pos > 0 && predts[offset + pos - 1] > value) {
              predts[offset + pos] = predts[offset + pos - 1];
              --pos;
            }
            predts[offset + pos] = value;
          }
        },
        common::Range{0, static_cast<std::int64_t>(io_preds->Size() / n_alphas)}, ctx_->Threads(),
        io_preds->Device())
        .Eval(io_preds);
  }

  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const override {
    CHECK(!alpha_.Empty());

    auto n_targets = this->Targets(info);
    base_score->SetDevice(ctx_->Device());
    base_score->Reshape(n_targets);

    if (ctx_->IsCUDA()) {
#if defined(XGBOOST_USE_CUDA)
      alpha_.SetDevice(ctx_->Device());
      auto d_alpha = alpha_.ConstDeviceSpan();
      auto d_labels = info.labels.View(ctx_->Device());
      auto seg_it = dh::MakeTransformIterator<std::size_t>(
          thrust::make_counting_iterator(0ul),
          [=] XGBOOST_DEVICE(std::size_t i) { return i * d_labels.Shape(0); });
      CHECK_EQ(d_labels.Shape(1), 1);
      auto val_it = dh::MakeTransformIterator<float>(thrust::make_counting_iterator(0ul),
                                                     [=] XGBOOST_DEVICE(std::size_t i) {
                                                       auto sample_idx = i % d_labels.Shape(0);
                                                       return d_labels(sample_idx, 0);
                                                     });
      auto n = d_labels.Size() * d_alpha.size();
      CHECK_EQ(base_score->Size(), d_alpha.size());
      if (info.weights_.Empty()) {
        common::SegmentedQuantile(ctx_, d_alpha.data(), seg_it, seg_it + d_alpha.size() + 1, val_it,
                                  val_it + n, base_score->Data());
      } else {
        info.weights_.SetDevice(ctx_->Device());
        auto d_weights = info.weights_.ConstDeviceSpan();
        auto weight_it = dh::MakeTransformIterator<float>(thrust::make_counting_iterator(0ul),
                                                          [=] XGBOOST_DEVICE(std::size_t i) {
                                                            auto sample_idx = i % d_labels.Shape(0);
                                                            return d_weights[sample_idx];
                                                          });
        common::SegmentedWeightedQuantile(ctx_, d_alpha.data(), seg_it, seg_it + d_alpha.size() + 1,
                                          val_it, val_it + n, weight_it, weight_it + n,
                                          base_score->Data());
      }
#else
      common::AssertGPUSupport();
#endif  // defined(XGBOOST_USE_CUDA)
    } else {
      auto quantiles = base_score->HostView();
      auto h_weights = info.weights_.ConstHostVector();
      for (bst_target_t t{0}; t < n_targets; ++t) {
        auto alpha = param_.quantile_alpha[t];
        auto h_labels = info.labels.HostView();
        if (h_weights.empty()) {
          quantiles(t) =
              common::Quantile(ctx_, alpha, linalg::cbegin(h_labels), linalg::cend(h_labels));
        } else {
          CHECK_EQ(h_weights.size(), h_labels.Size());
          quantiles(t) = common::WeightedQuantile(ctx_, alpha, linalg::cbegin(h_labels),
                                                  linalg::cend(h_labels), std::cbegin(h_weights));
        }
      }
    }

    // Global mean. There's no strong preference on whether weighted mean should be used
    // with weighted quantiles. The proper way to do this might be using an approximated
    // quantile algorithm with stream inputs, but it's also much more expensive.
    auto intercept = base_score->View(this->ctx_->Device());
    collective::SafeColl(collective::GlobalSum(ctx_, intercept));
    double n_workers = collective::GetWorldSize();
    linalg::VecScaDiv(ctx_, intercept, n_workers);
  }
  void Configure(Args const& args) override {
    param_.UpdateAllowUnknown(args);
    param_.Validate();
    this->alpha_.HostVector() = param_.quantile_alpha.Get();
  }
  [[nodiscard]] ObjInfo Task() const override { return {ObjInfo::kRegression, false}; }
  static char const* Name() { return "reg:quantileerror"; }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(Name());
    out["quantile_loss_param"] = ToJson(param_);
  }
  void LoadConfig(Json const& in) override {
    CHECK_EQ(get<String const>(in["name"]), Name());
    FromJson(in["quantile_loss_param"], &param_);
    param_.Validate();
    alpha_.HostVector() = param_.quantile_alpha.Get();
  }

  [[nodiscard]] const char* DefaultEvalMetric() const override { return "quantile"; }
  [[nodiscard]] Json DefaultMetricConfig() const override {
    CHECK(param_.GetInitialised());
    Json config{Object{}};
    config["name"] = String{this->DefaultEvalMetric()};
    config["quantile_loss_param"] = ToJson(param_);
    return config;
  }
};

XGBOOST_REGISTER_OBJECTIVE(QuantileRegression, QuantileRegression::Name())
    .describe("Regression with a smooth approximation to quantile loss.")
    .set_body([]() { return new QuantileRegression(); });

#if defined(XGBOOST_USE_CUDA)
DMLC_REGISTRY_FILE_TAG(quantile_obj_gpu);
#endif  // defined(XGBOOST_USE_CUDA)
}  // namespace xgboost::obj


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/regression_loss.h <==
/**
 * Copyright 2017-2026, XGBoost contributors
 */
#ifndef XGBOOST_OBJECTIVE_REGRESSION_LOSS_H_
#define XGBOOST_OBJECTIVE_REGRESSION_LOSS_H_

#include <cmath>

#include "../common/common.h"  // Min, Max
#include "../common/math.h"
#include "xgboost/string_view.h"
#include "xgboost/task.h"  // ObjInfo

namespace xgboost::obj {
// linear regression
struct LinearSquareLoss {
  XGBOOST_DEVICE static bst_float PredTransform(bst_float x) { return x; }
  XGBOOST_DEVICE static bool CheckLabel(bst_float) { return true; }
  XGBOOST_DEVICE static bst_float FirstOrderGradient(bst_float predt, bst_float label) {
    return predt - label;
  }
  XGBOOST_DEVICE static bst_float SecondOrderGradient(bst_float, bst_float) { return 1.0f; }

  XGBOOST_DEVICE static float ProbToMargin(float base_score) { return base_score; }
  constexpr static StringView InterceptErrorMsg() { return ""; }
  XGBOOST_DEVICE static bool CheckIntercept(float) { return true; }

  static const char* LabelErrorMsg() { return ""; }
  static const char* DefaultEvalMetric() { return "rmse"; }

  static const char* Name() { return "reg:squarederror"; }
  static ObjInfo Info() { return {ObjInfo::kRegression, true}; }
};

struct SquaredLogError {
  XGBOOST_DEVICE static bst_float PredTransform(bst_float x) { return x; }
  XGBOOST_DEVICE static bool CheckLabel(bst_float label) { return label > -1; }
  XGBOOST_DEVICE static bst_float FirstOrderGradient(bst_float predt, bst_float label) {
    predt = fmaxf(predt, -1 + 1e-6);  // ensure correct value for log1p
    return (std::log1p(predt) - std::log1p(label)) / (predt + 1);
  }
  XGBOOST_DEVICE static bst_float SecondOrderGradient(bst_float predt, bst_float label) {
    predt = fmaxf(predt, -1 + 1e-6);
    float res = (-std::log1p(predt) + std::log1p(label) + 1) / std::pow(predt + 1, 2);
    res = fmaxf(res, 1e-6f);
    return res;
  }

  XGBOOST_DEVICE static float ProbToMargin(float base_score) { return base_score; }
  constexpr static StringView InterceptErrorMsg() { return ""; }
  XGBOOST_DEVICE static bool CheckIntercept(float) { return true; }

  static const char* LabelErrorMsg() {
    return "label must be greater than -1 for rmsle so that log(label + 1) can be valid.";
  }
  static const char* DefaultEvalMetric() { return "rmsle"; }

  static const char* Name() { return "reg:squaredlogerror"; }

  static ObjInfo Info() { return ObjInfo::kRegression; }
};

// logistic loss for probability regression task
struct LogisticRegression {
  XGBOOST_DEVICE static bst_float PredTransform(bst_float x) { return common::Sigmoid(x); }
  XGBOOST_DEVICE static bool CheckLabel(bst_float x) { return x >= 0.0f && x <= 1.0f; }
  XGBOOST_DEVICE static bst_float FirstOrderGradient(bst_float predt, bst_float label) {
    return predt - label;
  }
  XGBOOST_DEVICE static bst_float SecondOrderGradient(bst_float predt, bst_float) {
    const float eps = 1e-16f;
    return fmaxf(predt * (1.0f - predt), eps);
  }
  XGBOOST_DEVICE static float ProbToMargin(float base_score) {
    // Bound the base score
    base_score = common::Min(common::Max(base_score, kRtEps), 1.0f - kRtEps);
    return common::Logit(base_score);
  }
  constexpr static StringView InterceptErrorMsg() {
    return "base_score must be in (0,1) for the logistic loss.";
  }
  XGBOOST_DEVICE static bool CheckIntercept(float base_score) {
    // We accept equality for degenerate cases where all label is the same.
    // https://github.com/dmlc/xgboost/issues/11499
    return base_score >= 0.0f && base_score <= 1.0f;
  }

  static const char* LabelErrorMsg() { return "label must be in (0, 1) for logistic regression"; }
  static const char* DefaultEvalMetric() { return "rmse"; }

  static const char* Name() { return "reg:logistic"; }

  static ObjInfo Info() { return ObjInfo::kRegression; }
};

// logistic loss for binary classification task
struct LogisticClassification : public LogisticRegression {
  static const char* DefaultEvalMetric() { return "logloss"; }
  static const char* Name() { return "binary:logistic"; }
  static ObjInfo Info() { return ObjInfo::kBinary; }
};

// logistic loss, but predict un-transformed margin
struct LogisticRaw : public LogisticRegression {
  XGBOOST_DEVICE static bst_float PredTransform(bst_float x) { return x; }
  XGBOOST_DEVICE static bst_float FirstOrderGradient(bst_float predt, bst_float label) {
    predt = common::Sigmoid(predt);
    return predt - label;
  }
  XGBOOST_DEVICE static bst_float SecondOrderGradient(bst_float predt, bst_float) {
    const float eps = 1e-16f;
    predt = common::Sigmoid(predt);
    return fmaxf(predt * (1.0f - predt), eps);
  }

  XGBOOST_DEVICE static float ProbToMargin(float base_score) { return base_score; }
  constexpr static StringView InterceptErrorMsg() { return ""; }
  XGBOOST_DEVICE static bool CheckIntercept(float) { return true; }

  static const char* DefaultEvalMetric() { return "logloss"; }

  static const char* Name() { return "binary:logitraw"; }

  static ObjInfo Info() { return ObjInfo::kRegression; }
};

// gamma deviance loss.
class GammaDeviance {
 public:
  XGBOOST_DEVICE static float PredTransform(float x) { return std::exp(x); }

  XGBOOST_DEVICE static float ProbToMargin(float x) { return std::log(x); }
  constexpr static StringView InterceptErrorMsg() {
    return "`base_score` must be greater than 0 for gamma regression";
  }
  XGBOOST_DEVICE static bool CheckIntercept(float base_score) { return base_score > 0; }

  XGBOOST_DEVICE static float FirstOrderGradient(float p, float y) { return 1.0f - y / p; }
  XGBOOST_DEVICE static float SecondOrderGradient(float p, float y) { return y / p; }
  static ObjInfo Info() { return ObjInfo::kRegression; }
  static const char* Name() { return "reg:gamma"; }
  static const char* DefaultEvalMetric() { return "gamma-deviance"; }
  XGBOOST_DEVICE static bool CheckLabel(float x) { return x > 0.0f; }
  static const char* LabelErrorMsg() { return "label must be positive for gamma regression."; }
};

// Label validation for Poisson regression (labels must be non-negative)
struct PoissonLabel {
  XGBOOST_DEVICE static bool CheckLabel(float x) { return x >= 0.0f; }
  static const char* LabelErrorMsg() {
    return "label must be non-negative for Poisson/Tweedie regression.";
  }
};

// Label validation for Tweedie regression (labels must be non-negative)
using TweedieLabel = PoissonLabel;
}  // namespace xgboost::obj
#endif  // XGBOOST_OBJECTIVE_REGRESSION_LOSS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/regression_obj.cc <==
/*!
 * Copyright 2018 XGBoost contributors
 */

// Dummy file to keep the CUDA conditional compile trick.

#include <dmlc/registry.h>
namespace xgboost {
namespace obj {

DMLC_REGISTRY_FILE_TAG(regression_obj);

}  // namespace obj
}  // namespace xgboost

#ifndef XGBOOST_USE_CUDA
#include "regression_obj.cu"
#endif  // XGBOOST_USE_CUDA


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/regression_obj.cu <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file regression_obj.cu
 * \brief Definition of single-value regression and classification objectives.
 * \author Tianqi Chen, Kailong Chen
 */
#include <dmlc/omp.h>

#include <algorithm>  // for all_of
#include <cmath>
#include <cstdint>  // for int32_t
#include <memory>   // for unique_ptr
#include <vector>   // for vector

#include "../collective/aggregator.h"
#include "../common/common.h"
#include "../common/expectile_loss_utils.h"  // for ExpectileLossParam
#include "../common/linalg_op.h"             // for ElementWiseKernel
#include "../common/numeric.h"               // for Reduce
#include "../common/optional_weight.h"       // for MakeOptionalWeights
#include "../common/pseudo_huber.h"
#include "../common/stats.h"
#include "../common/threading_utils.h"
#include "../common/transform.h"
#include "../common/utils.h"  // for NoOp
#include "../tree/fit_stump.h"
#include "./regression_loss.h"
#include "init_estimation.h"  // FitIntercept
#include "regression_param.h"
#include "xgboost/base.h"
#include "xgboost/context.h"  // Context
#include "xgboost/data.h"     // MetaInfo
#include "xgboost/host_device_vector.h"
#include "xgboost/json.h"
#include "xgboost/linalg.h"
#include "xgboost/logging.h"
#include "xgboost/objective.h"  // ObjFunction
#include "xgboost/parameter.h"
#include "xgboost/span.h"

#if defined(XGBOOST_USE_CUDA)
#include "../common/algorithm.cuh"       // for AllOf
#include "../common/cuda_context.cuh"    // for CUDAContext
#include "../common/device_helpers.cuh"  // for MakeIndexTransformIter
#endif                                   // defined(XGBOOST_USE_CUDA)

namespace xgboost::obj {
namespace {
void CheckRegInputs(MetaInfo const& info, HostDeviceVector<float> const& preds) {
  CheckInitInputs(info);
  CHECK_EQ(info.labels.Size(), preds.Size()) << "Invalid shape of labels.";
}

template <typename Loss>
void ValidateLabel(Context const* ctx, MetaInfo const& info) {
  auto label = info.labels.View(ctx->Device());
  auto valid = ctx->DispatchDevice(
      [&] {
        return std::all_of(linalg::cbegin(label), linalg::cend(label),
                           [](float y) -> bool { return Loss::CheckLabel(y); });
      },
      [&] {
#if defined(XGBOOST_USE_CUDA)
        auto it = dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) -> float {
          auto [m, n] = linalg::UnravelIndex(i, label.Shape());
          return label(m, n);
        });
        return common::AllOf(ctx->CUDACtx()->CTP(), it, it + label.Size(),
                             [] XGBOOST_DEVICE(float y) { return Loss::CheckLabel(y); });
#else
        common::AssertGPUSupport();
        return false;
#endif  // defined(XGBOOST_USE_CUDA)
      },
      [&] {
#if defined(XGBOOST_USE_SYCL)
        return sycl::linalg::Validate(ctx->Device(), label,
                                      [](float y) -> bool { return Loss::CheckLabel(y); });
#else
        common::AssertSYCLSupport();
        return false;
#endif  // defined(XGBOOST_USE_SYCL)
      });
  if (!valid) {
    LOG(FATAL) << Loss::LabelErrorMsg();
  }
  if (!info.weights_.Empty()) {
    CHECK_EQ(info.weights_.Size(), info.num_row_)
        << "Number of weights should be equal to the number of data points.";
  }
}

template <typename Fn, typename Chk = common::NoOp<bool>, typename Err = common::NoOp<StringView>>
void ProbToMarginImpl(Context const* ctx, linalg::Vector<float>* base_score, Fn&& fn,
                      Chk check = common::NoOp{true}, Err error = common::NoOp<StringView>{{}}) {
  auto intercept = base_score->View(ctx->Device());
  bool is_valid = ctx->DispatchDevice(
      [&] { return std::all_of(linalg::cbegin(intercept), linalg::cend(intercept), check); },
      [&] {
#if defined(XGBOOST_USE_CUDA)
        return common::AllOf(ctx->CUDACtx()->CTP(), linalg::tcbegin(intercept),
                             linalg::tcend(intercept), check);
#else
        common::AssertGPUSupport();
        return false;
#endif  // defined(XGBOOST_USE_CUDA)
      },
      [&] {
#if defined(XGBOOST_USE_SYCL)
        return sycl::linalg::Validate(ctx->Device(), intercept, check);
#else
        common::AssertSYCLSupport();
        return false;
#endif  // defined(XGBOOST_USE_SYCL)
      });
  CHECK(is_valid) << error();
  linalg::ElementWiseKernel(ctx, intercept, [=] XGBOOST_DEVICE(std::size_t i) mutable {
    intercept(i) = fn(intercept(i));
  });
}
}  // anonymous namespace

#if defined(XGBOOST_USE_CUDA)
DMLC_REGISTRY_FILE_TAG(regression_obj_gpu);
#endif  // defined(XGBOOST_USE_CUDA)

template <typename Loss>
class RegLossObj : public FitInterceptGlmLike {
 protected:
  HostDeviceVector<float> additional_input_;

 public:
  // 0 - scale_pos_weight, 1 - is_null_weight
  RegLossObj() : additional_input_(2) {}

  void Configure(Args const& args) override { param_.UpdateAllowUnknown(args); }

  [[nodiscard]] ObjInfo Task() const override { return Loss::Info(); }

  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    // Multi-target regression.
    return std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
  }

  void GetGradient(const HostDeviceVector<float>& preds, const MetaInfo& info, std::int32_t iter,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    CheckRegInputs(info, preds);
    if (iter == 0) {
      ValidateLabel<Loss>(this->ctx_, info);
    }

    size_t const ndata = preds.Size();
    out_gpair->SetDevice(ctx_->Device());
    auto device = ctx_->Device();

    bool is_null_weight = info.weights_.Size() == 0;
    auto scale_pos_weight = param_.scale_pos_weight;
    additional_input_.HostVector().begin()[0] = scale_pos_weight;
    additional_input_.HostVector().begin()[1] = is_null_weight;

    const size_t nthreads = ctx_->Threads();
    bool on_device = !device.IsCPU();
    // On CPU we run the transformation each thread processing a contigious block of data
    // for better performance.
    const size_t n_data_blocks = std::max(static_cast<size_t>(1), (on_device ? ndata : nthreads));
    const size_t block_size = ndata / n_data_blocks + !!(ndata % n_data_blocks);
    auto const n_targets = this->Targets(info);
    out_gpair->Reshape(info.num_row_, n_targets);

    common::Transform<>::Init(
        [block_size, ndata, n_targets] XGBOOST_DEVICE(
            size_t data_block_idx, common::Span<float> _additional_input,
            common::Span<GradientPair> _out_gpair, common::Span<const bst_float> _preds,
            common::Span<const bst_float> _labels, common::Span<const bst_float> _weights) {
          const bst_float* preds_ptr = _preds.data();
          const bst_float* labels_ptr = _labels.data();
          const bst_float* weights_ptr = _weights.data();
          GradientPair* out_gpair_ptr = _out_gpair.data();
          const size_t begin = data_block_idx * block_size;
          const size_t end = std::min(ndata, begin + block_size);
          const float _scale_pos_weight = _additional_input[0];
          const bool _is_null_weight = _additional_input[1];

          for (size_t idx = begin; idx < end; ++idx) {
            bst_float p = Loss::PredTransform(preds_ptr[idx]);
            bst_float w = _is_null_weight ? 1.0f : weights_ptr[idx / n_targets];
            bst_float label = labels_ptr[idx];
            if (label == 1.0f) {
              w *= _scale_pos_weight;
            }
            out_gpair_ptr[idx] = GradientPair(Loss::FirstOrderGradient(p, label) * w,
                                              Loss::SecondOrderGradient(p, label) * w);
          }
        },
        common::Range{0, static_cast<int64_t>(n_data_blocks)}, nthreads, device)
        .Eval(&additional_input_, out_gpair->Data(), &preds, info.labels.Data(), &info.weights_);
  }

 public:
  [[nodiscard]] const char* DefaultEvalMetric() const override { return Loss::DefaultEvalMetric(); }

  void PredTransform(HostDeviceVector<float>* io_preds) const override {
    common::Transform<>::Init(
        [] XGBOOST_DEVICE(size_t _idx, common::Span<float> _preds) {
          _preds[_idx] = Loss::PredTransform(_preds[_idx]);
        },
        common::Range{0, static_cast<int64_t>(io_preds->Size())}, this->ctx_->Threads(),
        io_preds->Device())
        .Eval(io_preds);
  }

  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const override {
    if (std::abs(this->param_.scale_pos_weight - 1.0f) > kRtEps) {
      // Use newton method if `scale_pos_weight` is present. The alternative is to use
      // weighted mean, but we also need to take sample weight into account.
      FitIntercept::InitEstimation(info, base_score);
    } else {
      FitInterceptGlmLike::InitEstimation(info, base_score);
    }
  }

  void ProbToMargin(linalg::Vector<float>* base_score) const override {
    ProbToMarginImpl(
        this->ctx_, base_score, [] XGBOOST_DEVICE(float v) { return Loss::ProbToMargin(v); },
        [] XGBOOST_DEVICE(float v) { return Loss::CheckIntercept(v); }, Loss::InterceptErrorMsg);
  }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(Loss::Name());
    out["reg_loss_param"] = ToJson(param_);
  }

  void LoadConfig(Json const& in) override {
    auto obj = get<Object const>(in);
    auto it = obj.find("reg_loss_param");
    if (it != obj.cend()) {
      FromJson(it->second, &param_);
    }
  }

 protected:
  RegLossParam param_;
};

// register the objective functions
DMLC_REGISTER_PARAMETER(RegLossParam);

XGBOOST_REGISTER_OBJECTIVE(SquaredLossRegression, LinearSquareLoss::Name())
    .describe("Regression with squared error.")
    .set_body([]() { return new RegLossObj<LinearSquareLoss>(); });

XGBOOST_REGISTER_OBJECTIVE(LogisticRegression, LogisticRegression::Name())
    .describe("Logistic regression for probability regression task.")
    .set_body([]() { return new RegLossObj<LogisticRegression>(); });

XGBOOST_REGISTER_OBJECTIVE(LogisticClassification, LogisticClassification::Name())
    .describe("Logistic regression for binary classification task.")
    .set_body([]() { return new RegLossObj<LogisticClassification>(); });

XGBOOST_REGISTER_OBJECTIVE(LogisticRaw, LogisticRaw::Name())
    .describe(
        "Logistic regression for classification, output score "
        "before logistic transformation.")
    .set_body([]() { return new RegLossObj<LogisticRaw>(); });

XGBOOST_REGISTER_OBJECTIVE(GammaRegression, GammaDeviance::Name())
    .describe("Gamma regression using the gamma deviance loss with log link.")
    .set_body([]() { return new RegLossObj<GammaDeviance>(); });

// Deprecated functions
XGBOOST_REGISTER_OBJECTIVE(LinearRegression, "reg:linear")
    .describe("Regression with squared error.")
    .set_body([]() {
      LOG(WARNING) << "reg:linear is now deprecated in favor of reg:squarederror.";
      return new RegLossObj<LinearSquareLoss>();
    });
// End deprecated

class SquaredLogErrorRegression : public FitIntercept {
 public:
  static auto Name() { return SquaredLogError::Name(); }

  void Configure(Args const&) override {}
  [[nodiscard]] ObjInfo Task() const override { return ObjInfo::kRegression; }
  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    return std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
  }
  void GetGradient(HostDeviceVector<bst_float> const& preds, const MetaInfo& info,
                   std::int32_t iter, linalg::Matrix<GradientPair>* out_gpair) override {
    CheckRegInputs(info, preds);
    if (iter == 0) {
      ValidateLabel<SquaredLogError>(this->ctx_, info);
    }
    auto labels = info.labels.View(ctx_->Device());

    out_gpair->SetDevice(ctx_->Device());
    out_gpair->Reshape(info.num_row_, this->Targets(info));
    auto gpair = out_gpair->View(ctx_->Device());

    preds.SetDevice(ctx_->Device());
    auto predt = linalg::MakeTensorView(ctx_, &preds, info.num_row_, this->Targets(info));

    auto weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);
    linalg::ElementWiseKernel(this->ctx_, labels,
                              [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
                                auto p = predt(i, j);
                                auto y = labels(i, j);
                                auto w = weight[i];
                                auto grad = SquaredLogError::FirstOrderGradient(p, y);
                                auto hess = SquaredLogError::SecondOrderGradient(p, y);
                                gpair(i, j) = {grad * w, hess * w};
                              });
  }
  [[nodiscard]] const char* DefaultEvalMetric() const override { return "rmsle"; }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String(Name());
  }
  void LoadConfig(Json const&) override {}
};

XGBOOST_REGISTER_OBJECTIVE(SquaredLogErrorRegression, SquaredLogErrorRegression::Name())
    .describe("Root mean squared log error.")
    .set_body([]() { return new SquaredLogErrorRegression(); });

class PseudoHuberRegression : public FitIntercept {
  PseudoHuberParam param_;

 public:
  void Configure(Args const& args) override { param_.UpdateAllowUnknown(args); }
  [[nodiscard]] ObjInfo Task() const override { return ObjInfo::kRegression; }
  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    return std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
  }

  void GetGradient(HostDeviceVector<bst_float> const& preds, const MetaInfo& info, int /*iter*/,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    CheckRegInputs(info, preds);
    auto slope = param_.huber_slope;
    CHECK_NE(slope, 0.0) << "slope for pseudo huber cannot be 0.";
    auto labels = info.labels.View(ctx_->Device());

    out_gpair->SetDevice(ctx_->Device());
    out_gpair->Reshape(info.num_row_, this->Targets(info));
    auto gpair = out_gpair->View(ctx_->Device());

    preds.SetDevice(ctx_->Device());
    auto predt = linalg::MakeTensorView(ctx_, &preds, info.num_row_, this->Targets(info));

    auto weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);
    linalg::ElementWiseKernel(
        ctx_, labels, [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
          float z = predt(i, j) - labels(i, j);
          float scale_sqrt = std::sqrt(1 + common::Sqr(z) / common::Sqr(slope));
          float grad = z / scale_sqrt;

          auto scale = common::Sqr(slope) + common::Sqr(z);
          float hess = common::Sqr(slope) / (scale * scale_sqrt);

          auto w = weight[i];
          gpair(i, j) = {grad * w, hess * w};
        });
  }

  [[nodiscard]] const char* DefaultEvalMetric() const override { return "mphe"; }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String("reg:pseudohubererror");
    out["pseudo_huber_param"] = ToJson(param_);
  }

  void LoadConfig(Json const& in) override {
    auto const& config = get<Object const>(in);
    if (config.find("pseudo_huber_param") == config.cend()) {
      // The parameter is added in 1.6.
      return;
    }
    FromJson(in["pseudo_huber_param"], &param_);
  }
  [[nodiscard]] Json DefaultMetricConfig() const override {
    CHECK(param_.GetInitialised());
    Json config{Object{}};
    config["name"] = String{this->DefaultEvalMetric()};
    config["pseudo_huber_param"] = ToJson(param_);
    return config;
  }
};

XGBOOST_REGISTER_OBJECTIVE(PseudoHuberRegression, "reg:pseudohubererror")
    .describe("Regression Pseudo Huber error.")
    .set_body([]() { return new PseudoHuberRegression(); });

class ExpectileRegression : public FitIntercept {
  common::ExpectileLossParam param_;
  HostDeviceVector<float> alpha_;

  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    auto const& alpha = param_.expectile_alpha.Get();
    CHECK_EQ(alpha.size(), alpha_.Size()) << "The objective is not yet configured.";
    CHECK_EQ(info.labels.Shape(1), 1) << "Multi-target is not yet supported by the expectile loss.";
    CHECK(!alpha.empty());
    auto n_y = std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
    return alpha_.Size() * n_y;
  }

 public:
  void Configure(Args const& args) override {
    param_.UpdateAllowUnknown(args);
    param_.Validate();
    alpha_.HostVector() = param_.expectile_alpha.Get();
  }

  [[nodiscard]] ObjInfo Task() const override { return ObjInfo::kRegression; }

  void GetGradient(HostDeviceVector<float> const& preds, const MetaInfo& info, std::int32_t iter,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    if (iter == 0) {
      CheckInitInputs(info);
    }
    CHECK_EQ(param_.expectile_alpha.Get().size(), alpha_.Size());

    using SizeT = decltype(info.num_row_);
    SizeT n_targets = this->Targets(info);
    SizeT n_alphas = alpha_.Size();
    CHECK_NE(n_alphas, 0);
    CHECK_GE(n_targets, n_alphas);
    CHECK_EQ(preds.Size(), info.num_row_ * n_targets);

    auto labels = info.labels.View(ctx_->Device());

    out_gpair->SetDevice(ctx_->Device());
    CHECK_EQ(info.labels.Shape(1), 1)
        << "Multi-target for expectile regression is not yet supported.";
    out_gpair->Reshape(info.num_row_, n_targets);
    auto gpair = out_gpair->View(ctx_->Device());

    info.weights_.SetDevice(ctx_->Device());
    auto weights = common::MakeOptionalWeights(ctx_->Device(), info.weights_);

    preds.SetDevice(ctx_->Device());
    auto predt = linalg::MakeTensorView(ctx_, &preds, info.num_row_, n_targets);

    alpha_.SetDevice(ctx_->Device());
    auto alpha = ctx_->IsCPU() ? alpha_.ConstHostSpan() : alpha_.ConstDeviceSpan();

    linalg::ElementWiseKernel(
        ctx_, gpair, [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
          auto label = labels(i, 0);
          auto sample_weight = weights[i];
          float pred = predt(i, 0);
          float grad_sum{0.0f};
          float hess_sum{0.0f};
          for (std::size_t k = 0; k < n_alphas; ++k) {
            if (k > 0) {
              pred += kRtEps + common::SoftPlus(predt(i, k));
            }
            if (k >= j) {
              auto diff = pred - label;
              auto expectile = alpha[k];
              auto weight_scale = diff >= 0.0f ? (1.0f - expectile) : expectile;
              grad_sum += weight_scale * diff * sample_weight;
              hess_sum += weight_scale * sample_weight;
            }
          }

          auto scale = j == 0 ? 1.0f : common::Sigmoid(predt(i, j));
          auto grad = scale * grad_sum;
          // Diagonal Gauss-Newton approximation for the transformed margin.
          auto hess = scale * scale * hess_sum;
          gpair(i, j) = GradientPair{grad, hess};
        });
  }

  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const override {
    CHECK(!alpha_.Empty());
    auto n_targets = this->Targets(info);
    base_score->SetDevice(ctx_->Device());
    base_score->Reshape(n_targets);

    linalg::Vector<float> label_mean;
    if (info.weights_.Empty()) {
      common::SampleMean(ctx_, info.labels, &label_mean);
    } else {
      common::WeightedSampleMean(ctx_, info.labels, info.weights_, &label_mean);
    }
    CHECK_EQ(label_mean.Size(), 1);

    auto mean = label_mean.HostView()(0);

    linalg::Matrix<GradientPair> gpair;
    gpair.SetDevice(ctx_->Device());
    gpair.Reshape(info.num_row_, n_targets);
    auto gpair_view = gpair.View(ctx_->Device());

    auto labels = info.labels.View(ctx_->Device());
    info.weights_.SetDevice(ctx_->Device());
    auto weights = common::MakeOptionalWeights(ctx_->Device(), info.weights_);
    alpha_.SetDevice(ctx_->Device());
    auto alpha = ctx_->IsCPU() ? alpha_.ConstHostSpan() : alpha_.ConstDeviceSpan();

    linalg::ElementWiseKernel(ctx_, gpair_view,
                              [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
                                auto diff = mean - labels(i, 0);
                                auto expectile = alpha[j];
                                auto weight_scale = diff >= 0.0f ? (1.0f - expectile) : expectile;
                                auto sample_weight = weights[i];
                                auto grad = weight_scale * diff * sample_weight;
                                auto hess = weight_scale * sample_weight;
                                gpair_view(i, j) = GradientPair{grad, hess};
                              });

    tree::FitStump(ctx_, gpair, n_targets, base_score);

    auto out = base_score->HostView();
    for (std::size_t j = 0; j < n_targets; ++j) {
      out(j) += mean;
    }
    for (std::size_t j = 1; j < n_targets; ++j) {
      out(j) = std::max(out(j), out(j - 1));
    }
  }

  void PredTransform(HostDeviceVector<float>* io_preds) const override {
    auto n_alphas = alpha_.Size();
    CHECK_NE(n_alphas, 0);
    CHECK_EQ(io_preds->Size() % n_alphas, 0);
    auto n_samples = io_preds->Size() / n_alphas;
    auto device = io_preds->Device();
    auto predt = linalg::MakeTensorView(
        device, device.IsCPU() ? io_preds->HostSpan() : io_preds->DeviceSpan(), n_samples,
        n_alphas);
    auto rows = predt.Slice(linalg::All(), 0);
    linalg::ElementWiseKernel(ctx_, device, rows, [=] XGBOOST_DEVICE(std::size_t i) mutable {
      auto point = predt.Slice(i, linalg::All());
      float pred = point(0);
      for (std::size_t j = 1; j < n_alphas; ++j) {
        pred += kRtEps + common::SoftPlus(point(j));
        point(j) = pred;
      }
    });
  }

  void ProbToMargin(linalg::Vector<float>* base_score) const override {
    CHECK_EQ(base_score->Size(), alpha_.Size());
    auto margin = base_score->HostView();
    for (std::size_t j = margin.Size() - 1; j > 0; --j) {
      auto gap = margin(j) - margin(j - 1);
      margin(j) = common::SoftPlusInv(gap - kRtEps);
    }
  }

  [[nodiscard]] const char* DefaultEvalMetric() const override { return "expectile"; }
  [[nodiscard]] Json DefaultMetricConfig() const override {
    CHECK(param_.GetInitialised());
    Json config{Object{}};
    config["name"] = String{this->DefaultEvalMetric()};
    config["expectile_loss_param"] = ToJson(param_);
    return config;
  }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String("reg:expectileerror");
    out["expectile_loss_param"] = ToJson(param_);
  }

  void LoadConfig(Json const& in) override {
    CHECK_EQ(get<String const>(in["name"]), "reg:expectileerror");
    auto const& obj = get<Object const>(in);
    auto it = obj.find("expectile_loss_param");
    if (it != obj.cend()) {
      FromJson(it->second, &param_);
      alpha_.HostVector() = param_.expectile_alpha.Get();
    }
  }
};

XGBOOST_REGISTER_OBJECTIVE(ExpectileRegression, "reg:expectileerror")
    .describe("Regression with expectile loss.")
    .set_body([]() { return new ExpectileRegression(); });

// declare parameter
struct PoissonRegressionParam : public XGBoostParameter<PoissonRegressionParam> {
  float max_delta_step;
  DMLC_DECLARE_PARAMETER(PoissonRegressionParam) {
    DMLC_DECLARE_FIELD(max_delta_step)
        .set_lower_bound(0.0f)
        .set_default(0.7f)
        .describe(
            "Maximum delta step we allow each weight estimation to be."
            " This parameter is required for possion regression.");
  }
};

// poisson regression for count
class PoissonRegression : public FitInterceptGlmLike {
 public:
  // declare functions
  void Configure(Args const& args) override { param_.UpdateAllowUnknown(args); }

  [[nodiscard]] ObjInfo Task() const override { return ObjInfo::kRegression; }

  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    return std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
  }

  void GetGradient(HostDeviceVector<float> const& preds, const MetaInfo& info, std::int32_t iter,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    CheckRegInputs(info, preds);
    if (iter == 0) {
      ValidateLabel<PoissonLabel>(this->ctx_, info);
    }
    auto const n_targets = this->Targets(info);
    out_gpair->SetDevice(ctx_->Device());
    out_gpair->Reshape(info.num_row_, n_targets);

    auto labels = info.labels.View(ctx_->Device());
    preds.SetDevice(ctx_->Device());
    auto predt = linalg::MakeTensorView(ctx_, &preds, info.num_row_, n_targets);

    auto gpair = out_gpair->View(ctx_->Device());

    auto weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);
    bst_float max_delta_step = param_.max_delta_step;
    linalg::ElementWiseKernel(this->ctx_, labels,
                              [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
                                auto p = predt(i, j);
                                auto y = labels(i, j);
                                auto w = weight[i];
                                auto grad = (expf(p) - y) * w;
                                auto hess = expf(p + max_delta_step) * w;
                                gpair(i, j) = GradientPair{grad, hess};
                              });
  }
  void PredTransform(HostDeviceVector<bst_float>* io_preds) const override {
    common::Transform<>::Init(
        [] XGBOOST_DEVICE(size_t _idx, common::Span<bst_float> _preds) {
          _preds[_idx] = expf(_preds[_idx]);
        },
        common::Range{0, static_cast<int64_t>(io_preds->Size())}, this->ctx_->Threads(),
        io_preds->Device())
        .Eval(io_preds);
  }
  void ProbToMargin(linalg::Vector<float>* base_score) const override {
    ProbToMarginImpl(this->ctx_, base_score, [] XGBOOST_DEVICE(float v) { return std::log(v); });
  }
  [[nodiscard]] const char* DefaultEvalMetric() const override { return "poisson-nloglik"; }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String("count:poisson");
    out["poisson_regression_param"] = ToJson(param_);
  }

  void LoadConfig(Json const& in) override { FromJson(in["poisson_regression_param"], &param_); }

 private:
  PoissonRegressionParam param_;
};

// register the objective functions
DMLC_REGISTER_PARAMETER(PoissonRegressionParam);

XGBOOST_REGISTER_OBJECTIVE(PoissonRegression, "count:poisson")
    .describe("Poisson regression for count data.")
    .set_body([]() { return new PoissonRegression(); });

// cox regression for survival data (negative values mean they are censored)
class CoxRegression : public FitIntercept {
 public:
  void Configure(Args const&) override {}
  [[nodiscard]] ObjInfo Task() const override { return ObjInfo::kRegression; }

  void GetGradient(const HostDeviceVector<bst_float>& preds, const MetaInfo& info, int,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    CHECK_NE(info.labels.Size(), 0U) << "label set cannot be empty";
    CHECK_EQ(preds.Size(), info.labels.Size()) << "labels are not correctly provided";
    const auto& preds_h = preds.HostVector();
    out_gpair->Reshape(info.num_row_, this->Targets(info));
    auto gpair = out_gpair->HostView();
    const std::vector<size_t>& label_order = info.LabelAbsSort(ctx_);

    const omp_ulong ndata = static_cast<omp_ulong>(preds_h.size());  // NOLINT(*)
    const bool is_null_weight = info.weights_.Size() == 0;
    if (!is_null_weight) {
      CHECK_EQ(info.weights_.Size(), ndata)
          << "Number of weights should be equal to number of data points.";
    }

    // pre-compute a sum
    double exp_p_sum = 0;  // we use double because we might need the precision with large datasets
    for (omp_ulong i = 0; i < ndata; ++i) {
      exp_p_sum += std::exp(preds_h[label_order[i]]);
    }

    // start calculating grad and hess
    const auto& labels = info.labels.HostView();
    double r_k = 0;
    double s_k = 0;
    double last_exp_p = 0.0;
    double last_abs_y = 0.0;
    double accumulated_sum = 0;
    for (omp_ulong i = 0; i < ndata; ++i) {  // NOLINT(*)
      const size_t ind = label_order[i];
      const double p = preds_h[ind];
      const double exp_p = std::exp(p);
      const double w = info.GetWeight(ind);
      const double y = labels(ind);
      const double abs_y = std::abs(y);

      // only update the denominator after we move forward in time (labels are sorted)
      // this is Breslow's method for ties
      accumulated_sum += last_exp_p;
      if (last_abs_y < abs_y) {
        exp_p_sum -= accumulated_sum;
        accumulated_sum = 0;
      } else {
        CHECK(last_abs_y <= abs_y) << "CoxRegression: labels must be in sorted order, "
                                   << "MetaInfo::LabelArgsort failed!";
      }

      if (y > 0) {
        r_k += 1.0 / exp_p_sum;
        s_k += 1.0 / (exp_p_sum * exp_p_sum);
      }

      const double grad = exp_p * r_k - static_cast<bst_float>(y > 0);
      const double hess = exp_p * r_k - exp_p * exp_p * s_k;
      gpair(ind) = GradientPair(grad * w, hess * w);

      last_abs_y = abs_y;
      last_exp_p = exp_p;
    }
  }
  void PredTransform(HostDeviceVector<bst_float>* io_preds) const override {
    std::vector<bst_float>& preds = io_preds->HostVector();
    const long ndata = static_cast<long>(preds.size());        // NOLINT(*)
    common::ParallelFor(ndata, ctx_->Threads(), [&](long j) {  // NOLINT(*)
      preds[j] = std::exp(preds[j]);
    });
  }
  void EvalTransform(HostDeviceVector<bst_float>* io_preds) override { PredTransform(io_preds); }
  void ProbToMargin(linalg::Vector<float>* base_score) const override {
    ProbToMarginImpl(this->ctx_, base_score, [] XGBOOST_DEVICE(float v) { return std::log(v); });
  }
  [[nodiscard]] const char* DefaultEvalMetric() const override { return "cox-nloglik"; }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String("survival:cox");
  }
  void LoadConfig(Json const&) override {}
};

// register the objective function
XGBOOST_REGISTER_OBJECTIVE(CoxRegression, "survival:cox")
    .describe(
        "Cox regression for censored survival data (negative labels are considered censored).")
    .set_body([]() { return new CoxRegression(); });

// declare parameter
struct TweedieRegressionParam : public XGBoostParameter<TweedieRegressionParam> {
  float tweedie_variance_power;
  DMLC_DECLARE_PARAMETER(TweedieRegressionParam) {
    DMLC_DECLARE_FIELD(tweedie_variance_power)
        .set_range(1.0f, 2.0f)
        .set_default(1.5f)
        .describe("Tweedie variance power.  Must be between in range [1, 2).");
  }
};

// tweedie regression
class TweedieRegression : public FitInterceptGlmLike {
 public:
  // declare functions
  void Configure(Args const& args) override {
    param_.UpdateAllowUnknown(args);
    std::ostringstream os;
    os << "tweedie-nloglik@" << param_.tweedie_variance_power;
    metric_ = os.str();
  }

  [[nodiscard]] ObjInfo Task() const override { return ObjInfo::kRegression; }

  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    return std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
  }

  void GetGradient(HostDeviceVector<float> const& preds, MetaInfo const& info, std::int32_t iter,
                   linalg::Matrix<GradientPair>* out_gpair) override {
    CheckRegInputs(info, preds);
    if (iter == 0) {
      ValidateLabel<TweedieLabel>(this->ctx_, info);
    }
    auto const n_targets = this->Targets(info);
    out_gpair->SetDevice(ctx_->Device());
    out_gpair->Reshape(info.num_row_, n_targets);

    auto labels = info.labels.View(ctx_->Device());
    preds.SetDevice(ctx_->Device());
    auto predt = linalg::MakeTensorView(ctx_, &preds, info.num_row_, n_targets);

    auto gpair = out_gpair->View(ctx_->Device());

    auto weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);
    const float rho = param_.tweedie_variance_power;
    linalg::ElementWiseKernel(
        this->ctx_, labels, [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
          auto p = predt(i, j);
          auto y = labels(i, j);
          auto w = weight[i];
          auto grad = -y * expf((1 - rho) * p) + expf((2 - rho) * p);
          auto hess = -y * (1 - rho) * std::exp((1 - rho) * p) + (2 - rho) * expf((2 - rho) * p);
          gpair(i, j) = GradientPair{grad * w, hess * w};
        });
  }
  void PredTransform(HostDeviceVector<bst_float>* io_preds) const override {
    common::Transform<>::Init(
        [] XGBOOST_DEVICE(size_t _idx, common::Span<bst_float> _preds) {
          _preds[_idx] = expf(_preds[_idx]);
        },
        common::Range{0, static_cast<int64_t>(io_preds->Size())}, this->ctx_->Threads(),
        io_preds->Device())
        .Eval(io_preds);
  }
  void ProbToMargin(linalg::Vector<float>* base_score) const override {
    ProbToMarginImpl(this->ctx_, base_score, [] XGBOOST_DEVICE(float v) { return std::log(v); });
  }

  [[nodiscard]] const char* DefaultEvalMetric() const override { return metric_.c_str(); }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String("reg:tweedie");
    out["tweedie_regression_param"] = ToJson(param_);
  }
  void LoadConfig(Json const& in) override { FromJson(in["tweedie_regression_param"], &param_); }

 private:
  std::string metric_;
  TweedieRegressionParam param_;
};

// register the objective functions
DMLC_REGISTER_PARAMETER(TweedieRegressionParam);

XGBOOST_REGISTER_OBJECTIVE(TweedieRegression, "reg:tweedie")
    .describe("Tweedie regression for insurance data.")
    .set_body([]() { return new TweedieRegression(); });

/**
 * @brief Smooth MM approximation to the mean absolute error.
 *
 * At each boosting iteration and for each target, choose the automatic scale
 *
 *   delta = E_w[sqrt(abs(prediction - label))]^2.
 *
 * For residual r, q = sqrt(1 + (r / delta)^2), the pseudo-Huber gradient is r / q.
 * We use 1 / q as the Hessian instead of the exact pseudo-Huber Hessian 1 / q^3. This is
 * the majorization curvature that produces a stable IRLS update while approaching the L1
 * gradient as the residual scale contracts.
 */
class MeanAbsoluteError : public ObjFunction {
 public:
  void Configure(Args const&) override {}
  [[nodiscard]] ObjInfo Task() const override { return {ObjInfo::kRegression, false}; }
  [[nodiscard]] bst_target_t Targets(MetaInfo const& info) const override {
    return std::max(static_cast<std::size_t>(1), info.labels.Shape(1));
  }

  void GetGradient(HostDeviceVector<float> const& preds, const MetaInfo& info,
                   std::int32_t /*iter*/, linalg::Matrix<GradientPair>* out_gpair) override {
    CheckRegInputs(info, preds);
    auto labels = info.labels.View(ctx_->Device());
    auto const n_targets = this->Targets(info);

    out_gpair->SetDevice(ctx_->Device());
    out_gpair->Reshape(info.num_row_, n_targets);
    auto gpair = out_gpair->View(ctx_->Device());

    preds.SetDevice(ctx_->Device());
    auto predt = linalg::MakeTensorView(ctx_, &preds, info.num_row_, n_targets);
    auto weight = common::MakeOptionalWeights(ctx_->Device(), info.weights_);

    HostDeviceVector<float> root_residual(info.num_row_, 0.0f, ctx_->Device());
    std::vector<double> scale_stats(n_targets + 1, 0.0);
    for (bst_target_t target{0}; target < n_targets; ++target) {
      common::Transform<>::Init(
          [target, labels, predt, weight] XGBOOST_DEVICE(std::size_t i,
                                                         common::Span<float> root_residual) {
            root_residual[i] = weight[i] * sqrtf(fabsf(predt(i, target) - labels(i, target)));
          },
          common::Range{0, static_cast<std::int64_t>(info.num_row_)}, ctx_->Threads(),
          ctx_->Device())
          .Eval(&root_residual);
      scale_stats[target] = common::Reduce(ctx_, root_residual);
    }
    scale_stats.back() = common::SumOptionalWeights(ctx_, weight, info.num_row_);
    auto cpu_ctx = ctx_->MakeCPU();
    auto rc =
        collective::GlobalSum(&cpu_ctx, linalg::MakeVec(scale_stats.data(), scale_stats.size()));
    collective::SafeColl(rc);

    HostDeviceVector<float> scale(n_targets, 0.0f, ctx_->Device());
    auto h_scale = scale.HostSpan();
    for (bst_target_t target{0}; target < n_targets; ++target) {
      if (common::CloseTo(scale_stats.back(), 0.0)) {
        h_scale[target] = 0.0f;
      } else {
        auto const root_mean = scale_stats[target] / scale_stats.back();
        h_scale[target] = static_cast<float>(root_mean * root_mean);
      }
    }
    auto scale_view = ctx_->Device().IsCPU() ? scale.ConstHostSpan() : scale.ConstDeviceSpan();

    linalg::ElementWiseKernel(ctx_, labels,
                              [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
                                auto const residual = predt(i, j) - labels(i, j);
                                auto const delta = scale_view[j];
                                auto const norm = hypotf(delta, residual);
                                auto const curvature = norm > 0.0f ? delta / norm : 1.0f;
                                auto const w = weight[i];
                                gpair(i, j) = GradientPair{w * residual * curvature, w * curvature};
                              });
  }

  void InitEstimation(MetaInfo const& info, linalg::Vector<float>* base_score) const override {
    CheckInitInputs(info);
    auto const n_targets = this->Targets(info);
    base_score->SetDevice(ctx_->Device());
    base_score->Reshape(n_targets);

    double sum_weight{0.0};
    if (info.weights_.Empty()) {
      sum_weight = static_cast<double>(info.num_row_);
    } else {
      sum_weight = common::Reduce(ctx_, info.weights_);
    }
    auto cpu_ctx = ctx_->MakeCPU();
    collective::SafeColl(
        collective::GlobalSum(&cpu_ctx, linalg::MakeVec(&sum_weight, std::size_t{1})));
    if (common::CloseTo(sum_weight, 0.0)) {
      // Mostly for handling empty dataset test.
      LOG(WARNING) << "Sum of weights is close to 0.0, skipping base score estimation.";
      *base_score = linalg::Zeros<float>(ctx_, base_score->Shape(0));
      return;
    }

    linalg::Vector<float> mean;
    if (info.weights_.Empty()) {
      common::SampleMean(ctx_, info.labels, &mean);
    } else {
      common::WeightedSampleMean(ctx_, info.labels, info.weights_, &mean);
    }
    CHECK_EQ(mean.Size(), n_targets);

    HostDeviceVector<float> predt(info.labels.Size(), 0.0f, ctx_->Device());
    auto predt_view = linalg::MakeTensorView(ctx_, &predt, info.num_row_, n_targets);
    mean.SetDevice(ctx_->Device());
    auto mean_view = mean.View(ctx_->Device());
    linalg::ElementWiseKernel(ctx_, predt_view,
                              [=] XGBOOST_DEVICE(std::size_t i, std::size_t j) mutable {
                                predt_view(i, j) = mean_view(j);
                              });

    Json config{Object{}};
    this->SaveConfig(&config);
    std::unique_ptr<ObjFunction> new_obj{
        ObjFunction::Create(get<String const>(config["name"]), ctx_)};
    new_obj->LoadConfig(config);

    linalg::Matrix<GradientPair> gpair;
    new_obj->GetGradient(predt, info, 0, &gpair);
    tree::FitStump(ctx_, gpair, n_targets, base_score);

    auto h_mean = mean.HostView();
    auto out = base_score->HostView();
    for (bst_target_t target{0}; target < n_targets; ++target) {
      out(target) += h_mean(target);
    }
  }

  [[nodiscard]] const char* DefaultEvalMetric() const override { return "mae"; }

  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["name"] = String("reg:absoluteerror");
  }

  void LoadConfig(Json const& in) override {
    CHECK_EQ(StringView{get<String const>(in["name"])}, StringView{"reg:absoluteerror"});
  }
};

XGBOOST_REGISTER_OBJECTIVE(MeanAbsoluteError, "reg:absoluteerror")
    .describe("Mean absolute error with automatic smooth majorization.")
    .set_body([]() { return new MeanAbsoluteError(); });
}  // namespace xgboost::obj


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/objective/regression_param.h <==
/*!
 * Copyright 2015-2023 by Contributors
 * \file multiclass_param.h
 * \brief Definition of single-value regression and classification parameters.
 */
#ifndef XGBOOST_OBJECTIVE_REGRESSION_PARAM_H_
#define XGBOOST_OBJECTIVE_REGRESSION_PARAM_H_

#include "xgboost/parameter.h"

namespace xgboost {
namespace obj {

struct RegLossParam : public XGBoostParameter<RegLossParam> {
  float scale_pos_weight;
  // declare parameters
  DMLC_DECLARE_PARAMETER(RegLossParam) {
    DMLC_DECLARE_FIELD(scale_pos_weight).set_default(1.0f).set_lower_bound(0.0f)
      .describe("Scale the weight of positive examples by this factor");
  }
};

}  // namespace obj
}  // namespace xgboost
#endif  // XGBOOST_OBJECTIVE_REGRESSION_PARAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/array_tree_layout.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 * \file array_tree_layout.cc
 * \brief Implementation of array tree layout -- a powerfull inference optimization method.
 */
#ifndef XGBOOST_PREDICTOR_ARRAY_TREE_LAYOUT_H_
#define XGBOOST_PREDICTOR_ARRAY_TREE_LAYOUT_H_

#include <array>
#include <limits>
#include <type_traits>  // for conditional_t

#include "../common/categorical.h"            // for IsCat
#include "xgboost/tree_model.h"               // for RegTree

namespace xgboost::predictor {

/**
 * @brief The class holds the array-based representation of the top levels of a single tree.
 *
 * @tparam has_categorical if the tree has categorical features
 *
 * @tparam any_missing if the class is able to process missing values
 *
 * @tparam kNumDeepLevels number of tree leveles being unrolled into array-based structure
 */
template <bool has_categorical, bool any_missing, int kNumDeepLevels, typename TreeView>
class ArrayTreeLayout {
 private:
  /* Number of nodes in the array based representation of the top levels of the tree
   */
  constexpr static size_t kNodesCount = (1u << kNumDeepLevels) - 1;

  struct Empty {};
  using DefaultLeftType =
      typename std::conditional_t<any_missing, std::array<uint8_t, kNodesCount>, Empty>;
  using IsCatType =
      typename std::conditional_t<has_categorical, std::array<uint8_t, kNodesCount>, Empty>;
  using CatSegmentType =
      typename std::conditional_t<has_categorical,
                                  std::array<common::Span<uint32_t const>, kNodesCount>, Empty>;

  DefaultLeftType default_left_;
  IsCatType is_cat_;
  CatSegmentType cat_segment_;

  std::array<bst_feature_t, kNodesCount> split_index_;
  std::array<float, kNodesCount> split_cond_;
  /* The nodes at tree levels 0, 1, ..., kNumDeepLevels - 1 are unrolled into an array-based structure.
   *  If the tree has additional levels, this array stores the node indices of the sub-trees at level kNumDeepLevels.
   *  This is necessary to continue processing nodes that are not eligible for array-based unrolling.
   *  The number of sub-trees packed into this array is equal to the number of nodes at tree level kNumDeepLevels,
   *  which is calculated as (1u << kNumDeepLevels) == kNodesCount + 1.
   */
  // Mapping from array node index to the RegTree node index.
  std::array<bst_node_t, kNodesCount + 1> nidx_in_tree_;

 /**
 * @brief Traverse the top levels of original tree and fill internal arrays
 *
 * @tparam depth the tree level being processing
 *
 * @param tree the original tree
 * @param cats matrix of categorical splits
 * @param nidx_array node idx in the array layout
 * @param nidx node idx in the original tree
 */
  template <int depth = 0>
  void Populate(TreeView const& tree, RegTree::CategoricalSplitMatrix const& cats,
                bst_node_t nidx_array = 0, bst_node_t nidx = 0) {
    if constexpr (depth == kNumDeepLevels + 1) {
      return;
    } else if constexpr (depth == kNumDeepLevels) {
        /* We store the node index in the original tree to ensure continued processing
         * for nodes that are not eligible for array layout optimization.
         */
        nidx_in_tree_[nidx_array - kNodesCount] = nidx;
    } else {
      if (tree.IsLeaf(nidx)) {
        split_index_[nidx_array]  = 0;

        /*
         * If the tree is not fully populated, we can reduce transfer costs.
         * The values for the unpopulated parts of the tree are set to ensure
         * that any move will always proceed in the "right" direction.
         * This is achieved by exploiting the fact that comparisons with NaN always result in false.
         */
        if constexpr (any_missing) default_left_[nidx_array] = 0;
        if constexpr (has_categorical) is_cat_[nidx_array] = 0;
        split_cond_[nidx_array]   = std::numeric_limits<float>::quiet_NaN();

        Populate<depth + 1>(tree, cats, 2 * nidx_array + 2, nidx);
      } else {
        if constexpr (any_missing) default_left_[nidx_array] = tree.DefaultLeft(nidx);
        if constexpr (has_categorical) {
          is_cat_[nidx_array] = common::IsCat(cats.split_type, nidx);
          if (is_cat_[nidx_array]) {
            cat_segment_[nidx_array] = cats.categories.subspan(cats.node_ptr[nidx].beg,
                                                               cats.node_ptr[nidx].size);
          }
        }

        split_index_[nidx_array]  = tree.SplitIndex(nidx);
        split_cond_[nidx_array]   = tree.SplitCond(nidx);

        /*
         * LeftChild is used to determine if a node is a leaf, so it is always a valid value.
         * However, RightChild can be invalid in some exotic cases.
         * A tree with an invalid RightChild can still be correctly processed using classical methods
         * if the split conditions are correct.
         * However, in an array layout, an invalid RightChild, even if unreachable, can lead to memory corruption.
         * A check should be added to prevent this.
         */
        Populate<depth + 1>(tree, cats, 2 * nidx_array + 1, tree.LeftChild(nidx));
        bst_node_t right_child = tree.RightChild(nidx);
        if (right_child != RegTree::kInvalidNodeId) {
          Populate<depth + 1>(tree, cats, 2 * nidx_array + 2, right_child);
        }
      }
    }
  }

  bool GetDecision(float fvalue, bst_node_t nidx) const {
    if constexpr (has_categorical) {
      if (is_cat_[nidx]) {
       return common::Decision(cat_segment_[nidx], fvalue);
      } else {
        return fvalue < split_cond_[nidx];
      }
    } else {
      return fvalue < split_cond_[nidx];
    }
  }

 public:
  /* Ad-hoc value.
   * Increasing doesn't lead to perf gain, since bottleneck is now at gather instructions.
   */
  constexpr static int kMaxNumDeepLevels = 6;
  static_assert(kNumDeepLevels <= kMaxNumDeepLevels);

  ArrayTreeLayout(TreeView const& tree, RegTree::CategoricalSplitMatrix const &cats) {
    Populate(tree, cats);
  }

  const auto& SplitIndex() const {
    return split_index_;
  }

  const auto& SplitCond() const {
    return split_cond_;
  }

  const auto& DefaultLeft() const {
    return default_left_;
  }

  const auto& NidxInTree() const {
    return nidx_in_tree_;
  }

  /**
   * @brief Traverse the top levels of the tree for the entire block_size.
   *
   * In the array layout, it is organized to guarantee that if a node at the current level
   * has index nidx, then the node index for the left child at the next level is always
   * 2*nidx, and the node index for the right child at the next level is always 2*nidx+1.
   * This greatly improves data locality.
   *
   * @param fvec_tloc buffer holding the feature values
   * @param block_size size of the current block (1 < block_size <= 64)
   * @param p_nidx Pointer to the vector of node indexes in the original tree with size
   *               equals to the block size. (One node per sample). The value corresponds
   *               to the level next after kNumDeepLevels
   */
  void Process(common::Span<RegTree::FVec> fvec_tloc, std::size_t const block_size,
               bst_node_t* p_nidx) {
    for (int depth = 0; depth < kNumDeepLevels; ++depth) {
      std::size_t first_node = (1u << depth) - 1;

      for (std::size_t i = 0; i < block_size; ++i) {
        bst_node_t idx = p_nidx[i];

        const auto& feat = fvec_tloc[i];
        bst_feature_t split = split_index_[first_node + idx];
        auto fvalue = feat.GetFvalue(split);
        if constexpr (any_missing) {
          bool go_left = feat.IsMissing(split) ? default_left_[first_node + idx]
                                               : GetDecision(fvalue, first_node + idx);
          p_nidx[i] = 2 * idx + !go_left;
        } else {
          p_nidx[i] = 2 * idx + !GetDecision(fvalue, first_node + idx);
        }
      }
    }
    // Remap to the original index.
    for (std::size_t i = 0; i < block_size; ++i) {
      p_nidx[i] = nidx_in_tree_[p_nidx[i]];
    }
  }
};

template <bool has_categorical, bool any_missing, int num_deep_levels = 1, typename TreeView>
void ProcessArrayTree(TreeView const& tree, common::Span<RegTree::FVec> fvec_tloc,
                      std::size_t const block_size, bst_node_t* p_nidx, bst_node_t tree_depth) {
  constexpr int kMaxNumDeepLevels =
      ArrayTreeLayout<has_categorical, any_missing, 0, TreeView>::kMaxNumDeepLevels;

  // Fill the array tree, then output predicted node idx.
  if constexpr (num_deep_levels == kMaxNumDeepLevels) {
    ArrayTreeLayout<has_categorical, any_missing, num_deep_levels, TreeView> buffer{
        tree, tree.GetCategoriesMatrix()};
    buffer.Process(fvec_tloc, block_size, p_nidx);
  } else {
    if (tree_depth <= num_deep_levels) {
      ArrayTreeLayout<has_categorical, any_missing, num_deep_levels, TreeView> buffer{
          tree, tree.GetCategoriesMatrix()};
      buffer.Process(fvec_tloc, block_size, p_nidx);
    } else {
      ProcessArrayTree<has_categorical, any_missing, num_deep_levels + 1>(
          tree, fvec_tloc, block_size, p_nidx, tree_depth);
    }
  }
}
}  // namespace xgboost::predictor
#endif  // XGBOOST_PREDICTOR_ARRAY_TREE_LAYOUT_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/cpu_predictor.cc <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#include <algorithm>  // for max, fill, min
#include <cassert>    // for assert
#include <cstddef>    // for size_t
#include <cstdint>    // for uint32_t, int32_t, uint64_t
#include <memory>     // for unique_ptr, shared_ptr
#include <vector>     // for vector

#include "../collective/allreduce.h"         // for Allreduce
#include "../collective/communicator-inl.h"  // for IsDistributed
#include "../common/bitfield.h"              // for RBitField8
#include "../common/column_matrix.h"         // for ColumnMatrix
#include "../common/error_msg.h"             // for InplacePredictProxy
#include "../common/math.h"                  // for CheckNAN
#include "../common/optional_weight.h"       // for OptionalWeights
#include "../common/threading_utils.h"       // for ParallelFor
#include "../data/adapter.h"                 // for ArrayAdapter, CSRAdapter, CSRArrayAdapter
#include "../data/cat_container.h"           // for CatContainer
#include "../data/gradient_index.h"          // for GHistIndexMatrix
#include "../data/proxy_dmatrix.h"           // for DMatrixProxy
#include "../gbm/gbtree_model.h"             // for GBTreeModel, GBTreeModelParam
#include "../tree/sample_position.h"         // for SamplePosition
#include "array_tree_layout.h"               // for ProcessArrayTree
#include "data_accessor.h"                   // for GHistIndexMatrixView, SparsePageView
#include "dmlc/registry.h"                   // for DMLC_REGISTRY_FILE_TAG
#include "gbtree_view.h"                     // for GBTreeModelView
#include "interpretability/shap.h"  // for ShapValues, ApproxFeatureImportance, ShapInteractionValues
#include "predict_fn.h"             // for GetNextNode, GetNextNodeMulti
#include "utils.h"                  // for CheckProxyDMatrix
#include "xgboost/base.h"           // for bst_float, bst_node_t, bst_omp_uint, bst_fe...
#include "xgboost/context.h"        // for Context
#include "xgboost/data.h"           // for Entry, DMatrix, MetaInfo, SparsePage, Batch...
#include "xgboost/host_device_vector.h"       // for HostDeviceVector
#include "xgboost/learner.h"                  // for LearnerModelParam
#include "xgboost/linalg.h"                   // for TensorView, All, VectorView, Tensor
#include "xgboost/logging.h"                  // for LogCheck_EQ, CHECK_EQ, CHECK, LogCheck_NE
#include "xgboost/multi_target_tree_model.h"  // for MultiTargetTree
#include "xgboost/predictor.h"                // for PredictionCacheEntry, Predictor, PredictorReg
#include "xgboost/span.h"                     // for Span
#include "xgboost/tree_model.h"               // for RegTree, MTNotImplemented, RTreeNodeStat

namespace xgboost::predictor {

DMLC_REGISTRY_FILE_TAG(cpu_predictor);

namespace {
using TreeViewVar = std::variant<tree::ScalarTreeView, tree::MultiTargetTreeView>;
struct CopyViews {
  void operator()(std::vector<TreeViewVar> *p_dst, std::vector<TreeViewVar> &&src) const {
    std::swap(src, *p_dst);
  }
};

template <typename T>
using Vec = std::vector<T, std::allocator<T>>;
// The input device should be DeviceOrd::CPU() instead of Context::Device(). The GBTree
// has an optimization to use CPU predictor when the DMatrix SparsePage is on CPU, even if
// the context is a CUDA context.
using HostModel = GBTreeModelView<Vec, TreeViewVar, CopyViews>;

template <bool has_missing, bool has_categorical, typename TreeView>
bst_node_t GetLeafIndex(TreeView const &tree, const RegTree::FVec &feat,
                        RegTree::CategoricalSplitMatrix const &cats, bst_node_t nidx) {
  while (!tree.IsLeaf(nidx)) {
    bst_feature_t split_index = tree.SplitIndex(nidx);
    auto fvalue = feat.GetFvalue(split_index);
    nidx = GetNextNode<has_missing, has_categorical>(
        tree, nidx, fvalue, has_missing && feat.IsMissing(split_index), cats);
  }
  return nidx;
}
}  // namespace

namespace scalar {
template <bool has_categorical>
[[nodiscard]] float PredValueByOneTree(const RegTree::FVec &p_feats,
                                       tree::ScalarTreeView const &tree,
                                       RegTree::CategoricalSplitMatrix const &cats,
                                       bst_node_t nidx) noexcept(true) {
  const bst_node_t leaf = p_feats.HasMissing()
                              ? GetLeafIndex<true, has_categorical>(tree, p_feats, cats, nidx)
                              : GetLeafIndex<false, has_categorical>(tree, p_feats, cats, nidx);
  return tree.LeafValue(leaf);
}

template <bool has_categorical, bool any_missing, bool use_array_tree_layout>
void PredValueByOneTree(tree::ScalarTreeView const &tree, std::size_t const predict_offset,
                        common::Span<RegTree::FVec> fvec_tloc, std::size_t const block_size,
                        linalg::MatrixView<float> out_predt, bst_node_t *p_nidx, int depth, int gid,
                        float tree_weight) {
  auto const &cats = tree.GetCategoriesMatrix();
  if constexpr (use_array_tree_layout) {
    ProcessArrayTree<has_categorical, any_missing>(tree, fvec_tloc, block_size, p_nidx, depth);
  }
  for (std::size_t i = 0; i < block_size; ++i) {
    bst_node_t nidx = 0;
    /*
     * If array_tree_layout was used, we start processing from the nidx calculated using
     * the array tree.
     */
    if constexpr (use_array_tree_layout) {
      nidx = p_nidx[i];
      p_nidx[i] = 0;
    }
    out_predt(predict_offset + i, gid) +=
        PredValueByOneTree<has_categorical>(fvec_tloc[i], tree, cats, nidx) * tree_weight;
  }
}
}  // namespace scalar

namespace multi {
template <bool has_categorical>
void PredValueByOneTree(RegTree::FVec const &p_feats, tree::MultiTargetTreeView const &tree,
                        RegTree::CategoricalSplitMatrix const &cats,
                        linalg::VectorView<float> out_predt, bst_node_t nidx) {
  bst_node_t const leaf = p_feats.HasMissing()
                              ? GetLeafIndex<true, has_categorical>(tree, p_feats, cats, nidx)
                              : GetLeafIndex<false, has_categorical>(tree, p_feats, cats, nidx);
  auto leaf_value = tree.LeafValue(leaf);
  assert(out_predt.Shape(0) == leaf_value.Shape(0) && "shape mismatch.");
  for (size_t i = 0; i < leaf_value.Size(); ++i) {
    out_predt(i) += leaf_value(i);
  }
}

template <bool has_categorical, bool any_missing, bool use_array_tree_layout>
void PredValueByOneTree(tree::MultiTargetTreeView const &tree, std::size_t const predict_offset,
                        common::Span<RegTree::FVec> fvec_tloc, std::size_t const block_size,
                        linalg::MatrixView<float> out_predt, bst_node_t *p_nidx, bst_node_t depth,
                        float tree_weight) {
  auto const &cats = tree.GetCategoriesMatrix();
  if constexpr (use_array_tree_layout) {
    ProcessArrayTree<has_categorical, any_missing>(tree, fvec_tloc, block_size, p_nidx, depth);
  }
  for (std::size_t i = 0; i < block_size; ++i) {
    bst_node_t nidx = RegTree::kRoot;
    if constexpr (use_array_tree_layout) {
      nidx = p_nidx[i];
      p_nidx[i] = RegTree::kRoot;
    }
    auto leaf = fvec_tloc[i].HasMissing()
                    ? GetLeafIndex<true, has_categorical>(tree, fvec_tloc[i], cats, nidx)
                    : GetLeafIndex<false, has_categorical>(tree, fvec_tloc[i], cats, nidx);
    auto leaf_value = tree.LeafValue(leaf);
    auto t_predts = out_predt.Slice(predict_offset + i, linalg::All());
    assert(t_predts.Shape(0) == leaf_value.Shape(0) && "shape mismatch.");
    for (size_t j = 0; j < leaf_value.Size(); ++j) {
      t_predts(j) += leaf_value(j) * tree_weight;
    }
  }
}
}  // namespace multi

namespace {
template <bool use_array_tree_layout, bool any_missing>
void PredictBlockByAllTrees(HostModel const &model, std::size_t const predict_offset,
                            common::Span<RegTree::FVec> fvec_tloc, std::size_t const block_size,
                            linalg::MatrixView<float> out_predt, const std::vector<int> &tree_depth,
                            common::OptionalWeights tree_weights) {
  std::vector<bst_node_t> nidx;
  if constexpr (use_array_tree_layout) {
    nidx.resize(block_size, 0);
  }
  auto trees = model.Trees();
  for (bst_tree_t tree_id = 0, n_trees = model.Trees().size(); tree_id < n_trees; ++tree_id) {
    bst_node_t depth = use_array_tree_layout ? tree_depth[tree_id] : 0;
    auto weight = tree_weights[tree_id];
    std::visit(
        enc::Overloaded{[&](tree::ScalarTreeView const &tree) {
                          bool has_categorical = tree.HasCategoricalSplit();
                          auto const gid = model.tree_groups[tree_id];
                          if (has_categorical) {
                            scalar::PredValueByOneTree<true, any_missing, use_array_tree_layout>(
                                tree, predict_offset, fvec_tloc, block_size, out_predt, nidx.data(),
                                depth, gid, weight);
                          } else {
                            scalar::PredValueByOneTree<false, any_missing, use_array_tree_layout>(
                                tree, predict_offset, fvec_tloc, block_size, out_predt, nidx.data(),
                                depth, gid, weight);
                          }
                        },
                        [&](tree::MultiTargetTreeView const &tree) {
                          bool has_categorical = tree.HasCategoricalSplit();
                          if (has_categorical) {
                            multi::PredValueByOneTree<true, any_missing, use_array_tree_layout>(
                                tree, predict_offset, fvec_tloc, block_size, out_predt, nidx.data(),
                                depth, weight);
                          } else {
                            multi::PredValueByOneTree<false, any_missing, use_array_tree_layout>(
                                tree, predict_offset, fvec_tloc, block_size, out_predt, nidx.data(),
                                depth, weight);
                          }
                        }},
        trees[tree_id]);
  }
}

// Dispatch between template implementations
void DispatchArrayLayout(HostModel const &model, std::size_t const predict_offset,
                         common::Span<RegTree::FVec> fvec_tloc, std::size_t const block_size,
                         linalg::MatrixView<float> out_predt, const std::vector<int> &tree_depth,
                         bool any_missing, common::OptionalWeights tree_weights) {
  auto n_trees = model.tree_end - model.tree_begin;
  CHECK_EQ(n_trees, model.Trees().size());
  /*
   * We transform trees to array layout for each block of data to avoid memory overheads.
   * It makes the array layout inefficient for block_size == 1
   */
  const bool use_array_tree_layout = block_size > 1;
  if (use_array_tree_layout) {
    CHECK_EQ(n_trees, tree_depth.size());
    // Recheck if the current block has missing values.
    if (any_missing) {
      any_missing = false;
      for (std::size_t i = 0; i < block_size; ++i) {
        any_missing |= fvec_tloc[i].HasMissing();
        if (any_missing) {
          break;
        }
      }
    }
    if (any_missing) {
      PredictBlockByAllTrees<true, true>(model, predict_offset, fvec_tloc, block_size, out_predt,
                                         tree_depth, tree_weights);
    } else {
      PredictBlockByAllTrees<true, false>(model, predict_offset, fvec_tloc, block_size, out_predt,
                                          tree_depth, tree_weights);
    }
  } else {
    PredictBlockByAllTrees<false, true>(model, predict_offset, fvec_tloc, block_size, out_predt,
                                        tree_depth, tree_weights);
  }
}

bool ShouldUseBlock(DMatrix *p_fmat) {
  // Threshold to use block-based prediction.
  constexpr double kDensityThresh = .125;
  bst_idx_t n_samples = p_fmat->Info().num_row_;
  bst_idx_t total = std::max(n_samples * p_fmat->Info().num_col_, static_cast<bst_idx_t>(1));
  double density = static_cast<double>(p_fmat->Info().num_nonzero_) / static_cast<double>(total);
  bool blocked = density > kDensityThresh;
  return blocked;
}

using cpu_impl::MakeCatAccessor;

// Ordinal re-coder.
struct EncAccessorPolicy {
 private:
  std::vector<int32_t> mapping_;

 public:
  EncAccessorPolicy() = default;

  EncAccessorPolicy &operator=(EncAccessorPolicy const &that) = delete;
  EncAccessorPolicy(EncAccessorPolicy const &that) = delete;

  EncAccessorPolicy &operator=(EncAccessorPolicy &&that) = default;
  EncAccessorPolicy(EncAccessorPolicy &&that) = default;

  [[nodiscard]] auto MakeAccessor(Context const *ctx, enc::HostColumnsView new_enc,
                                  gbm::GBTreeModel const &model) {
    auto [acc, mapping] = MakeCatAccessor(ctx, new_enc, model.Cats());
    std::swap(mapping, this->mapping_);
    return acc;
  }
};

struct NullEncAccessorPolicy {
  template <typename... Args>
  [[nodiscard]] auto MakeAccessor(Args &&...) const {
    return NoOpAccessor{};
  }
};

// Block-based parallel.
struct BlockPolicy {
  constexpr static std::size_t kBlockOfRowsSize = 64;
};

struct NullBlockPolicy {
  constexpr static std::size_t kBlockOfRowsSize = 1;
};

/**
 * @brief Policy class, requires a block policy and an accessor policy.
 */
template <typename... Args>
struct LaunchConfig : public Args... {
  Context const *ctx;
  DMatrix *p_fmat;
  gbm::GBTreeModel const &model;

  LaunchConfig(Context const *ctx, DMatrix *p_fmat, gbm::GBTreeModel const &model)
      : ctx{ctx}, p_fmat{p_fmat}, model{model} {}

  LaunchConfig(LaunchConfig const &that) = delete;
  LaunchConfig &operator=(LaunchConfig const &that) = delete;
  LaunchConfig(LaunchConfig &&that) = default;
  LaunchConfig &operator=(LaunchConfig &&that) = default;

  // Helper for running prediction with DMatrix inputs.
  template <typename Fn>
  void ForEachBatch(Fn &&fn) {
    auto acc = this->MakeAccessor(ctx, p_fmat->Cats()->HostView(), model);

    if (!p_fmat->PageExists<SparsePage>()) {
      auto ft = p_fmat->Info().feature_types.ConstHostVector();
      for (auto const &page : p_fmat->GetBatches<GHistIndexMatrix>(ctx, {})) {
        fn(GHistIndexMatrixView{page, acc, ft});
      }
    } else {
      for (auto const &page : p_fmat->GetBatches<SparsePage>()) {
        fn(SparsePageView{page.GetView(), page.base_rowid, acc});
      }
    }
  }
};

/**
 * @brief Dispatch for the prediction function.
 *
 * @tparam Fn         A function that accepts a @ref LaunchConfig object.
 * @tparam NeedRecode Given a DMatrix input, returns whether we need to recode the categorical
 *                    features.
 */
template <typename Fn, typename NeedRecode>
void LaunchPredict(Context const *ctx, DMatrix *p_fmat, gbm::GBTreeModel const &model, Fn &&fn,
                   NeedRecode &&need_recode) {
  bool blocked = ShouldUseBlock(p_fmat);

  if (blocked) {
    if (model.Cats()->HasCategorical() && need_recode(p_fmat)) {
      using Policy = LaunchConfig<BlockPolicy, EncAccessorPolicy>;
      fn(Policy{ctx, p_fmat, model});
    } else {
      using Policy = LaunchConfig<BlockPolicy, NullEncAccessorPolicy>;
      fn(Policy{ctx, p_fmat, model});
    }
  } else {
    if (model.Cats()->HasCategorical() && need_recode(p_fmat)) {
      using Policy = LaunchConfig<NullBlockPolicy, EncAccessorPolicy>;
      fn(Policy{ctx, p_fmat, model});
    } else {
      using Policy = LaunchConfig<NullBlockPolicy, NullEncAccessorPolicy>;
      fn(Policy{ctx, p_fmat, model});
    }
  }
}

template <typename Fn>
void LaunchPredict(Context const *ctx, DMatrix *p_fmat, gbm::GBTreeModel const &model, Fn &&fn) {
  LaunchPredict(ctx, p_fmat, model, fn,
                [](DMatrix const *p_fmat) { return p_fmat->Cats()->NeedRecode(); });
}

/**
 * @brief Thread-local buffer for the feature matrix.
 */
template <std::size_t kBlockOfRowsSize>
class ThreadTmp {
 private:
  std::vector<RegTree::FVec> feat_vecs_;

 public:
  /**
   * @param blocked Whether block-based parallelism is used.
   */
  explicit ThreadTmp(std::int32_t n_threads) {
    std::size_t n = n_threads * kBlockOfRowsSize;
    std::size_t prev_thread_temp_size = feat_vecs_.size();
    if (prev_thread_temp_size < n) {
      feat_vecs_.resize(n, RegTree::FVec{});
    }
  }
  /**
   * @brief Get a thread local buffer.
   *
   * @param n The size of the thread local block.
   */
  common::Span<RegTree::FVec> ThreadBuffer(std::size_t n) {
    std::int32_t thread_idx = omp_get_thread_num();
    auto const fvec_offset = thread_idx * kBlockOfRowsSize;
    auto fvec_tloc = common::Span{feat_vecs_}.subspan(fvec_offset, n);
    return fvec_tloc;
  }
};

template <std::size_t kBlockOfRowsSize, typename DataView>
void PredictBatchByBlockKernel(DataView const &batch, HostModel const &model,
                               ThreadTmp<kBlockOfRowsSize> *p_fvec, std::int32_t n_threads,
                               bool any_missing, linalg::TensorView<float, 2> out_predt,
                               common::OptionalWeights tree_weights) {
  auto &fvec = *p_fvec;
  // Parallel over local batches
  auto const n_samples = batch.Size();
  auto const n_features = model.n_features;

  /* Precalculate depth for each tree.
   * These values are required only for the ArrayLayout optimization,
   * so we don't need them if kBlockOfRowsSize == 1. They are equally unused
   * when every block has size 1 (n_samples <= 1): DispatchArrayLayout only
   * reads tree_depth when block_size > 1. Computing them walks every node of
   * every tree, which would otherwise dominate single-row inplace prediction.
   */
  std::vector<int> tree_depth;
  if constexpr (kBlockOfRowsSize > 1) {
    if (n_samples > 1) {
      tree_depth.resize(model.tree_end - model.tree_begin);
      CHECK_EQ(tree_depth.size(), model.Trees().size());
      common::ParallelFor(model.tree_end - model.tree_begin, n_threads, [&](auto i) {
        std::visit([&](auto &&tree) { tree_depth[i] = tree.MaxDepth(); }, model.Trees()[i]);
      });
    }
  }
  common::ParallelFor1d<kBlockOfRowsSize>(n_samples, n_threads, [&](auto &&block) {
    auto fvec_tloc = fvec.ThreadBuffer(block.Size());

    batch.FVecFill(block, n_features, fvec_tloc);
    DispatchArrayLayout(model, block.begin() + batch.base_rowid, fvec_tloc, block.Size(), out_predt,
                        tree_depth, any_missing, tree_weights);
    batch.FVecDrop(fvec_tloc);
  });
}

}  // anonymous namespace

class CPUPredictor : public Predictor {
 protected:
  void PredictDMatrix(DMatrix *p_fmat, std::vector<float> *out_preds, gbm::GBTreeModel const &model,
                      bst_tree_t tree_begin, bst_tree_t tree_end,
                      common::OptionalWeights tree_weights) const {
    auto const n_threads = this->ctx_->Threads();

    // Create a writable view on the output prediction vector.
    bst_idx_t n_groups = model.learner_model_param->OutputLength();
    bst_idx_t n_samples = p_fmat->Info().num_row_;
    CHECK_EQ(out_preds->size(), n_samples * n_groups);
    auto out_predt = linalg::MakeTensorView(ctx_, *out_preds, n_samples, n_groups);
    bool any_missing = !(p_fmat->IsDense());
    auto const h_model =
        HostModel{DeviceOrd::CPU(), model, false, tree_begin, tree_end, CopyViews{}};

    LaunchPredict(this->ctx_, p_fmat, model, [&](auto &&policy) {
      using Policy = common::GetValueT<decltype(policy)>;
      ThreadTmp<Policy::kBlockOfRowsSize> feat_vecs{n_threads};
      policy.ForEachBatch([&](auto &&batch) {
        PredictBatchByBlockKernel<Policy::kBlockOfRowsSize>(batch, h_model, &feat_vecs, n_threads,
                                                            any_missing, out_predt, tree_weights);
      });
    });
  }

 public:
  explicit CPUPredictor(Context const *ctx) : Predictor::Predictor{ctx} {}

  void PredictBatch(DMatrix *dmat, PredictionCacheEntry *predts, gbm::GBTreeModel const &model,
                    bst_tree_t tree_begin, bst_tree_t tree_end = 0,
                    std::vector<float> const *tree_weights_override = nullptr) const override {
    auto *out_preds = &predts->predictions;
    // This is actually already handled in gbm, but large amount of tests rely on the
    // behaviour.
    if (tree_end == 0) {
      tree_end = model.trees.size();
    }
    auto const *tree_weights =
        tree_weights_override == nullptr ? model.TreeWeights() : tree_weights_override;
    auto weights = tree_weights == nullptr ? common::OptionalWeights{1.0f}
                                           : common::OptionalWeights{common::Span<float const>{
                                                 tree_weights->data() + tree_begin,
                                                 static_cast<std::size_t>(tree_end - tree_begin)}};
    this->PredictDMatrix(dmat, &out_preds->HostVector(), model, tree_begin, tree_end, weights);
  }

  [[nodiscard]] bool InplacePredict(std::shared_ptr<DMatrix> p_m, gbm::GBTreeModel const &model,
                                    float missing, PredictionCacheEntry *out_preds,
                                    bst_tree_t tree_begin, bst_tree_t tree_end) const override {
    auto proxy = dynamic_cast<data::DMatrixProxy *>(p_m.get());
    CHECK(proxy) << error::InplacePredictProxy();
    if (tree_end == 0) {
      tree_end = model.trees.size();
    }

    this->InitOutPredictions(p_m->Info(), &(out_preds->predictions), model);
    auto &predictions = out_preds->predictions.HostVector();
    bool any_missing = true;

    auto const n_threads = this->ctx_->Threads();
    // Always use block as we don't know the nnz.
    ThreadTmp<BlockPolicy::kBlockOfRowsSize> feat_vecs{n_threads};
    bst_idx_t n_groups = model.learner_model_param->OutputLength();
    auto const h_model =
        HostModel{DeviceOrd::CPU(), model, false, tree_begin, tree_end, CopyViews{}};
    auto const *tree_weights = model.TreeWeights();
    auto weights = tree_weights == nullptr ? common::OptionalWeights{1.0f}
                                           : common::OptionalWeights{common::Span<float const>{
                                                 tree_weights->data() + tree_begin,
                                                 static_cast<std::size_t>(tree_end - tree_begin)}};

    auto kernel = [&](auto &&view) {
      auto out_predt = linalg::MakeTensorView(ctx_, predictions, view.Size(), n_groups);
      PredictBatchByBlockKernel<BlockPolicy::kBlockOfRowsSize>(view, h_model, &feat_vecs, n_threads,
                                                               any_missing, out_predt, weights);
    };
    auto dispatch = [&](auto x) {
      using AdapterT = typename decltype(x)::element_type;
      CheckProxyDMatrix(x, proxy, model.learner_model_param);
      LaunchPredict(
          this->ctx_, proxy, model,
          [&](auto &&policy) {
            if constexpr (std::is_same_v<AdapterT, data::ColumnarAdapter>) {
              auto view =
                  AdapterView{x.get(), missing, policy.MakeAccessor(ctx_, x->Cats(), model)};
              kernel(view);
            } else {
              auto view = AdapterView{x.get(), missing, NoOpAccessor{}};
              kernel(view);
            }
          },
          [&](auto) {
            if constexpr (std::is_same_v<AdapterT, data::ColumnarAdapter>) {
              return !x->Cats().Empty();
            } else {
              return false;
            }
          });
    };

    bool type_error = false;
    data::cpu_impl::DispatchAny<false>(proxy, dispatch, &type_error);
    return !type_error;
  }

  void PredictLeaf(DMatrix *p_fmat, HostDeviceVector<float> *out_preds,
                   gbm::GBTreeModel const &model, bst_tree_t ntree_limit) const override {
    auto const n_threads = this->ctx_->Threads();
    // number of valid trees
    ntree_limit = GetTreeLimit(model.trees, ntree_limit);
    const MetaInfo &info = p_fmat->Info();
    std::vector<float> &preds = out_preds->HostVector();
    preds.resize(info.num_row_ * ntree_limit);

    auto n_features = model.learner_model_param->num_feature;
    ThreadTmp<1> feat_vecs{n_threads};

    auto const h_model = HostModel{DeviceOrd::CPU(), model, false, 0, ntree_limit, CopyViews{}};
    LaunchPredict(this->ctx_, p_fmat, model, [&](auto &&policy) {
      policy.ForEachBatch([&](auto &&batch) {
        common::ParallelFor1d<1>(batch.Size(), n_threads, [&](auto &&block) {
          auto ridx = static_cast<bst_idx_t>(batch.base_rowid + block.begin());
          auto fvec_tloc = feat_vecs.ThreadBuffer(block.Size());
          batch.FVecFill(block, n_features, fvec_tloc);

          for (bst_tree_t j = 0; j < ntree_limit; ++j) {
            bst_node_t nidx = std::visit(
                [&](auto &&tree) {
                  return GetLeafIndex<true, true>(tree, fvec_tloc.front(),
                                                  tree.GetCategoriesMatrix(), RegTree::kRoot);
                },
                h_model.Trees()[j]);
            preds[ridx * ntree_limit + j] = static_cast<float>(nidx);
          }
          batch.FVecDrop(fvec_tloc);
        });
      });
    });
  }

  void PredictFromLeafIds(common::Span<HostDeviceVector<bst_node_t> const> leaf_ids,
                          common::Span<RegTree const *> trees,
                          linalg::MatrixView<float> out_preds) const override {
    CHECK_EQ(leaf_ids.size(), trees.size());
    CHECK(out_preds.Device().IsCPU());

    for (std::size_t tree_idx = 0; tree_idx < trees.size(); ++tree_idx) {
      auto const *p_tree = trees[tree_idx];
      CHECK(p_tree);
      auto const h_leaf_ids = leaf_ids[tree_idx].ConstHostSpan();
      CHECK_EQ(h_leaf_ids.size(), out_preds.Shape(0));

      if (!p_tree->IsMultiTarget()) {
        CHECK_EQ(out_preds.Shape(1), 1);
        auto const tree = p_tree->HostScView();
        common::ParallelFor(out_preds.Shape(0), ctx_->Threads(), [&](std::size_t row_idx) {
          auto nidx = tree::SamplePosition::Decode(h_leaf_ids[row_idx]);
          out_preds(row_idx, 0) += tree.LeafValue(nidx);
        });
      } else {
        auto const tree = p_tree->HostMtView();
        auto n_targets = tree.NumTargets();
        CHECK_EQ(out_preds.Shape(1), n_targets);
        common::ParallelFor(out_preds.Shape(0), ctx_->Threads(), [&](std::size_t row_idx) {
          auto nidx = tree::SamplePosition::Decode(h_leaf_ids[row_idx]);
          auto weight = tree.LeafValue(nidx);
          for (bst_target_t target_idx = 0; target_idx < n_targets; ++target_idx) {
            out_preds(row_idx, target_idx) += weight(target_idx);
          }
        });
      }
    }
  }

  void PredictContribution(DMatrix *p_fmat, HostDeviceVector<float> *out_contribs,
                           const gbm::GBTreeModel &model, bst_tree_t ntree_limit, bool approximate,
                           int condition, unsigned condition_feature) const override {
    auto const *tree_weights = model.TreeWeights();
    if (approximate) {
      interpretability::ApproxFeatureImportance(this->ctx_, p_fmat, out_contribs, model,
                                                ntree_limit, tree_weights);
    } else {
      interpretability::ShapValues(this->ctx_, p_fmat, out_contribs, model, ntree_limit,
                                   tree_weights, condition, condition_feature);
    }
  }

  void PredictInteractionContributions(DMatrix *p_fmat, HostDeviceVector<float> *out_contribs,
                                       gbm::GBTreeModel const &model, bst_tree_t ntree_limit,
                                       bool approximate) const override {
    auto const *tree_weights = model.TreeWeights();
    interpretability::ShapInteractionValues(this->ctx_, p_fmat, out_contribs, model, ntree_limit,
                                            tree_weights, approximate);
  }
};

XGBOOST_REGISTER_PREDICTOR(CPUPredictor, "cpu_predictor")
    .describe("Make predictions using CPU.")
    .set_body([](Context const *ctx) { return new CPUPredictor(ctx); });
}  // namespace xgboost::predictor


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/data_accessor.h <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#pragma once

#include <cstddef>
#include <cstdint>
#include <limits>
#include <utility>
#include <vector>

#include "../common/categorical.h"    // for IsCat
#include "../common/column_matrix.h"  // for ColumnMatrix
#include "../common/common.h"         // for Range1d
#include "../common/hist_util.h"      // for DispatchBinType, HistogramCuts
#include "../common/math.h"           // for CheckNAN
#include "../data/cat_container.h"    // for NoOpAccessor
#include "../data/gradient_index.h"   // for GHistIndexMatrix
#include "xgboost/data.h"             // for HostSparsePageView
#include "xgboost/span.h"             // for Span
#include "xgboost/tree_model.h"       // for RegTree::FVec

namespace xgboost::predictor {
// Convert a single sample in batch view to FVec.
template <typename BatchView>
struct DataToFeatVec {
  void Fill(bst_idx_t ridx, RegTree::FVec* p_feats) const {
    auto& feats = *p_feats;
    auto n_valid = static_cast<BatchView const*>(this)->DoFill(ridx, feats.Data().data());
    feats.HasMissing(n_valid != feats.Size());
  }

  // Fill the data into the feature vector.
  void FVecFill(common::Range1d const& block, bst_feature_t n_features,
                common::Span<RegTree::FVec> s_feats_vec) const {
    auto feats_vec = s_feats_vec.data();
    for (std::size_t i = 0; i < block.Size(); ++i) {
      RegTree::FVec& feats = feats_vec[i];
      if (feats.Size() == 0) {
        feats.Init(n_features);
      }
      this->Fill(block.begin() + i, &feats);
    }
  }
  // Clear the feature vector.
  static void FVecDrop(common::Span<RegTree::FVec> s_feats) {
    auto p_feats = s_feats.data();
    for (size_t i = 0, n = s_feats.size(); i < n; ++i) {
      p_feats[i].Drop();
    }
  }
};

template <typename EncAccessor = NoOpAccessor>
class SparsePageView : public DataToFeatVec<SparsePageView<EncAccessor>> {
  EncAccessor acc_;
  HostSparsePageView const view_;

 public:
  bst_idx_t const base_rowid;

  SparsePageView(HostSparsePageView const p, bst_idx_t base_rowid, EncAccessor acc)
      : acc_{std::move(acc)}, view_{p}, base_rowid{base_rowid} {}

  [[nodiscard]] std::size_t Size() const { return view_.Size(); }

  [[nodiscard]] bst_idx_t DoFill(bst_idx_t ridx, float* out) const {
    auto p_data = view_[ridx].data();

    for (std::size_t i = 0, n = view_[ridx].size(); i < n; ++i) {
      auto const& entry = p_data[i];
      out[entry.index] = acc_(entry);
    }

    return view_[ridx].size();
  }
};

template <typename EncAccessor = NoOpAccessor>
class GHistIndexMatrixView : public DataToFeatVec<GHistIndexMatrixView<EncAccessor>> {
 private:
  GHistIndexMatrix const& page_;
  EncAccessor acc_;
  common::Span<FeatureType const> ft_;

  std::vector<std::uint32_t> const& ptrs_;
  std::vector<float> const& values_;
  common::ColumnMatrix const& columns_;

 public:
  bst_idx_t const base_rowid;

 public:
  GHistIndexMatrixView(GHistIndexMatrix const& page, EncAccessor acc,
                       common::Span<FeatureType const> ft)
      : page_{page},
        acc_{std::move(acc)},
        ft_{ft},
        ptrs_{page.cut.Ptrs()},
        values_{page.cut.Values()},
        columns_{page.Transpose()},
        base_rowid{page.base_rowid} {}

  [[nodiscard]] bst_idx_t DoFill(bst_idx_t ridx, float* out) const {
    auto gridx = ridx + this->base_rowid;
    auto n_features = page_.Features();

    bst_idx_t n_non_missings = 0;
    if (page_.IsDense()) {
      common::DispatchBinType(page_.index.GetBinTypeSize(), [&](auto t) {
        using T = decltype(t);
        auto ptr = this->page_.index.template data<T>();
        auto rbeg = this->page_.row_ptr[ridx];
        for (bst_feature_t fidx = 0; fidx < n_features; ++fidx) {
          bst_bin_t bin_idx;
          float fvalue;
          if (common::IsCat(ft_, fidx)) {
            bin_idx = page_.GetGindex(gridx, fidx);
            fvalue = this->values_[bin_idx];
          } else {
            bin_idx = ptr[rbeg + fidx] + page_.index.Offset()[fidx];
            // Route quantized prediction through the bin lower bound; the first numerical
            // bin has an implicit lower bound of negative infinity.
            fvalue =
                common::HistogramCuts::NumericBinLowerBound(this->ptrs_, values_, fidx, bin_idx);
          }
          out[fidx] = acc_(fvalue, fidx);
        }
      });
      n_non_missings += n_features;
    } else {
      for (bst_feature_t fidx = 0; fidx < n_features; ++fidx) {
        float fvalue = std::numeric_limits<float>::quiet_NaN();
        bool is_cat = common::IsCat(ft_, fidx);
        if (columns_.GetColumnType(fidx) == common::kSparseColumn) {
          // Special handling for extremely sparse data. Just binary search.
          auto bin_idx = page_.GetGindex(gridx, fidx);
          if (bin_idx != -1) {
            if (is_cat) {
              fvalue = values_[bin_idx];
            } else {
              fvalue =
                  common::HistogramCuts::NumericBinLowerBound(this->ptrs_, values_, fidx, bin_idx);
            }
          }
        } else {
          if (is_cat) {
            fvalue = page_.GetFvalue(ptrs_, values_, gridx, fidx, is_cat);
          } else {
            auto bin_idx = page_.GetGindex(gridx, fidx);
            if (bin_idx != -1) {
              fvalue = common::HistogramCuts::NumericBinLowerBound(ptrs_, values_, fidx, bin_idx);
            }
          }
        }
        if (!common::CheckNAN(fvalue)) {
          out[fidx] = acc_(fvalue, fidx);
          n_non_missings++;
        }
      }
    }
    return n_non_missings;
  }

  [[nodiscard]] bst_idx_t Size() const { return page_.Size(); }
};

template <typename Adapter, typename EncAccessor = NoOpAccessor>
class AdapterView : public DataToFeatVec<AdapterView<Adapter, EncAccessor>> {
  Adapter const* adapter_;
  float missing_;
  EncAccessor acc_;

 public:
  explicit AdapterView(Adapter const* adapter, float missing, EncAccessor acc)
      : adapter_{adapter}, missing_{missing}, acc_{std::move(acc)} {}

  [[nodiscard]] bst_idx_t DoFill(bst_idx_t ridx, float* out) const {
    auto const& batch = adapter_->Value();
    auto row = batch.GetLine(ridx);
    bst_idx_t n_non_missings = 0;
    for (size_t c = 0; c < row.Size(); ++c) {
      auto e = row.GetElement(c);
      if (missing_ != e.value && !common::CheckNAN(e.value)) {
        auto fvalue = this->acc_(e);
        out[e.column_idx] = fvalue;
        n_non_missings++;
      }
    }
    return n_non_missings;
  }

  [[nodiscard]] bst_idx_t Size() const { return adapter_->NumRows(); }

  bst_idx_t const static base_rowid = 0;  // NOLINT
};
}  // namespace xgboost::predictor


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/gbtree_view.h <==
/**
 * Copyright 2025-2026, XGBoost Contributors
 */
#pragma once

#include <mutex>    // for mutex, lock_guard
#include <utility>  // for move
#include <vector>   // for vector

#include "../gbm/gbtree_model.h"  // for GBTreeModel
#include "../tree/tree_view.h"    // for MultiTargetTreeView, ScalarTreeView
#include "xgboost/base.h"         // for bst_tree_t, bst_target_t
#include "xgboost/context.h"      // for DeviceOrd
#include "xgboost/span.h"         // for Span

namespace xgboost::predictor {
/**
 * @brief A view for the boosted trees to ensure thread safety.
 *
 *   This class contains a subset of trees based on the input tree range.
 *
 * @tparam Container   The container for storing the tree view variants.
 * @tparam TreeViewVar A std::variant for different view types.
 * @tparam CopyViews   A policy for how to copy the tree views into the container.
 */
template <template <typename> typename Container, typename TreeViewVar, typename CopyViews>
class GBTreeModelView {
 private:
  Container<TreeViewVar> trees_;

 public:
  bst_tree_t const tree_begin;
  bst_tree_t const tree_end;
  common::Span<bst_target_t const> tree_groups;
  bst_target_t const n_groups;
  bst_feature_t const n_features;
  bst_node_t n_nodes{0};

 public:
  explicit GBTreeModelView(DeviceOrd device, gbm::GBTreeModel const& model, bool need_stat,
                           bst_tree_t tree_begin, bst_tree_t tree_end, CopyViews&& copy)
      : tree_begin{tree_begin},
        tree_end{tree_end},
        n_groups{model.learner_model_param->OutputLength()},
        n_features{model.learner_model_param->num_feature} {
    // Make sure the trees are pulled to target device without race.
    std::lock_guard guard{model.Mutex()};
    // Create tree views.
    std::vector<TreeViewVar> trees;
    for (bst_tree_t tree_idx = this->tree_begin; tree_idx < this->tree_end; ++tree_idx) {
      auto const& p_tree = model.trees[tree_idx];
      if (p_tree->IsMultiTarget()) {
        auto tree = tree::MultiTargetTreeView{device, need_stat, p_tree.get()};
        this->n_nodes += tree.Size();
        trees.emplace_back(tree);
      } else {
        auto tree = tree::ScalarTreeView{device, need_stat, p_tree.get()};
        this->n_nodes += tree.Size();
        trees.emplace_back(tree);
      }
    }

    copy(&this->trees_, std::move(trees));  // NOLINT[build/include_what_you_use]

    CHECK_GE(this->tree_end, this->tree_begin);
    auto n_trees = this->tree_end - this->tree_begin;
    model.tree_info.SetDevice(device);
    this->tree_groups = model.TreeGroups(device).subspan(this->tree_begin, n_trees);
    CHECK_EQ(n_trees, this->trees_.size());
  }

  [[nodiscard]] common::Span<TreeViewVar const> Trees() const {
    return {trees_.data(), trees_.size()};
  }

  GBTreeModelView() = delete;
  GBTreeModelView(GBTreeModelView const&) = delete;
  GBTreeModelView& operator=(GBTreeModelView const&) = delete;
  GBTreeModelView(GBTreeModelView&&) = default;
  GBTreeModelView& operator=(GBTreeModelView&&) = delete;
};
}  // namespace xgboost::predictor


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/gpu_data_accessor.cuh <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#pragma once

#include <cmath>
#include <limits>
#include <type_traits>
#include <utility>

#include "../common/categorical.h"  // for IsCat
#include "xgboost/context.h"        // for Context
#include "xgboost/data.h"           // for Entry, SparsePage
#include "xgboost/span.h"           // for Span

namespace xgboost::predictor {
struct SparsePageView {
  common::Span<const Entry> d_data;
  common::Span<const bst_idx_t> d_row_ptr;
  bst_feature_t num_features;

  SparsePageView() = default;
  explicit SparsePageView(Context const* ctx, SparsePage const& page, bst_feature_t n_features)
      : d_data{[&] {
          page.data.SetDevice(ctx->Device());
          return page.data.ConstDeviceSpan();
        }()},
        d_row_ptr{[&] {
          page.offset.SetDevice(ctx->Device());
          return page.offset.ConstDeviceSpan();
        }()},
        num_features{n_features} {}

  [[nodiscard]] __device__ float GetElement(size_t ridx, size_t fidx) const {
    // Binary search
    auto begin_ptr = d_data.begin() + d_row_ptr[ridx];
    auto end_ptr = d_data.begin() + d_row_ptr[ridx + 1];
    if (end_ptr - begin_ptr == static_cast<decltype(end_ptr - begin_ptr)>(this->NumCols())) {
      // Bypass span check for dense data
      return d_data.data()[d_row_ptr[ridx] + fidx].fvalue;
    }
    common::Span<const Entry>::iterator previous_middle;
    while (end_ptr != begin_ptr) {
      auto middle = begin_ptr + (end_ptr - begin_ptr) / 2;
      if (middle == previous_middle) {
        break;
      } else {
        previous_middle = middle;
      }

      if (middle->index == fidx) {
        return middle->fvalue;
      } else if (middle->index < fidx) {
        begin_ptr = middle;
      } else {
        end_ptr = middle;
      }
    }
    // Value is missing
    return std::numeric_limits<float>::quiet_NaN();
  }

  [[nodiscard]] XGBOOST_DEVICE size_t NumRows() const { return d_row_ptr.size() - 1; }
  [[nodiscard]] XGBOOST_DEVICE size_t NumCols() const { return num_features; }
};

template <typename EncAccessor>
struct SparsePageLoaderNoShared {
 public:
  using SupportShmemLoad = std::false_type;

  SparsePageView data;
  EncAccessor acc;

  template <typename Fidx>
  [[nodiscard]] __device__ float GetElement(bst_idx_t ridx, Fidx fidx) const {
    return acc(data.GetElement(ridx, fidx), fidx);
  }
  [[nodiscard]] XGBOOST_DEVICE bst_idx_t NumRows() const { return data.NumRows(); }
  [[nodiscard]] XGBOOST_DEVICE bst_idx_t NumCols() const { return data.NumCols(); }
};

template <typename Accessor, typename EncAccessor>
struct EllpackLoader {
 public:
  using SupportShmemLoad = std::false_type;

  Accessor matrix;
  EncAccessor acc;

  XGBOOST_DEVICE EllpackLoader(Accessor m, bool /*use_shared*/, bst_feature_t /*n_features*/,
                               bst_idx_t /*n_samples*/, float /*missing*/, EncAccessor&& acc)
      : matrix{std::move(m)}, acc{std::forward<EncAccessor>(acc)} {}

  [[nodiscard]] XGBOOST_DEV_INLINE float GetElement(size_t ridx, size_t fidx) const {
    auto gidx = matrix.template GetBinIndex<false>(ridx, fidx);
    if (gidx == -1) {
      return std::numeric_limits<float>::quiet_NaN();
    }
    if (common::IsCat(matrix.feature_types, fidx)) {
      return this->acc(matrix.gidx_fvalue_map[gidx], fidx);
    }
    if (gidx == static_cast<bst_bin_t>(matrix.feature_segments[fidx])) {
      return -std::numeric_limits<float>::infinity();
    }
    return matrix.gidx_fvalue_map[gidx - 1];
  }

  [[nodiscard]] XGBOOST_DEVICE bst_idx_t NumCols() const { return this->matrix.NumFeatures(); }
  [[nodiscard]] XGBOOST_DEVICE bst_idx_t NumRows() const { return this->matrix.n_rows; }
};
}  // namespace xgboost::predictor


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/gpu_predictor.cu <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#include <cuda/functional>   // for proclaim_return_type
#include <cuda/std/utility>  // for swap
#include <memory>
#include <unordered_map>

#include "../common/categorical.h"
#include "../common/common.h"
#include "../common/cuda_context.cuh"  // for CUDAContext
#include "../common/cuda_rt_utils.h"   // for AllVisibleGPUs, SetDevice
#include "../common/device_helpers.cuh"
#include "../common/error_msg.h"   // for InplacePredictProxy
#include "../common/nvtx_utils.h"  // for xgboost_NVTX_FN_RANGE
#include "../common/optional_weight.h"
#include "../data/batch_utils.h"      // for StaticBatch
#include "../data/cat_container.cuh"  // for EncPolicy
#include "../data/device_adapter.cuh"
#include "../data/ellpack_page.cuh"
#include "../data/proxy_dmatrix.cuh"  // for DispatchAny
#include "../data/proxy_dmatrix.h"
#include "../gbm/gbtree_model.h"
#include "../tree/sample_position.h"
#include "../tree/tree_view.h"
#include "gbtree_view.h"  // for GBTreeModelView
#include "gpu_data_accessor.cuh"
#include "interpretability/shap.h"
#include "predict_fn.h"
#include "utils.h"  // for CheckProxyDMatrix
#include "xgboost/data.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/multi_target_tree_model.h"  // for MultiTargetTree, MultiTargetTreeView
#include "xgboost/predictor.h"
#include "xgboost/tree_model.h"
#include "xgboost/tree_updater.h"

namespace xgboost::predictor {
DMLC_REGISTRY_FILE_TAG(gpu_predictor);

using cuda_impl::StaticBatch;

template <typename EncAccessor>
struct SparsePageLoader {
 public:
  using SupportShmemLoad = std::true_type;

 private:
  EncAccessor acc_;

 public:
  bool use_shared;
  SparsePageView data;
  float* smem;

  __device__ SparsePageLoader(SparsePageView data, bool use_shared, bst_feature_t num_features,
                              bst_idx_t num_rows, float, EncAccessor&& acc)
      : acc_{std::forward<EncAccessor>(acc)}, use_shared(use_shared), data(data) {
    extern __shared__ float _smem[];
    smem = _smem;
    // Copy instances
    if (use_shared) {
      bst_uint global_idx = blockDim.x * blockIdx.x + threadIdx.x;
      int shared_elements = blockDim.x * data.num_features;
      dh::BlockFill(smem, shared_elements, std::numeric_limits<float>::quiet_NaN());
      __syncthreads();
      if (global_idx < num_rows) {
        bst_uint elem_begin = data.d_row_ptr[global_idx];
        bst_uint elem_end = data.d_row_ptr[global_idx + 1];
        for (bst_uint elem_idx = elem_begin; elem_idx < elem_end; elem_idx++) {
          Entry elem = data.d_data[elem_idx];
          smem[threadIdx.x * data.num_features + elem.index] = this->acc_(elem);
        }
      }
      __syncthreads();
    }
  }
  [[nodiscard]] __device__ float GetElement(size_t ridx, size_t fidx) const {
    if (use_shared) {
      return smem[threadIdx.x * data.num_features + fidx];
    } else {
      return this->acc_(data.GetElement(ridx, fidx), fidx);
    }
  }
};

/**
 * @brief Use for in-place predict.
 */
template <typename Batch, typename EncAccessor>
struct DeviceAdapterLoader {
 public:
  using SupportShmemLoad = std::true_type;

 private:
  Batch batch_;
  EncAccessor acc_;

 public:
  bst_feature_t n_features;
  float* smem;
  bool use_shared;
  data::IsValidFunctor is_valid;

  XGBOOST_DEV_INLINE DeviceAdapterLoader(Batch&& batch, bool use_shared, bst_feature_t n_features,
                                         bst_idx_t n_samples, float missing, EncAccessor&& acc)
      : batch_{std::move(batch)},
        acc_{std::forward<EncAccessor>(acc)},
        n_features{n_features},
        use_shared{use_shared},
        is_valid{missing} {
    extern __shared__ float _smem[];
    this->smem = _smem;
    if (this->use_shared) {
      auto global_idx = blockDim.x * blockIdx.x + threadIdx.x;
      size_t shared_elements = blockDim.x * n_features;
      dh::BlockFill(smem, shared_elements, std::numeric_limits<float>::quiet_NaN());
      __syncthreads();
      if (global_idx < n_samples) {
        auto beg = global_idx * n_features;
        auto end = (global_idx + 1) * n_features;
        for (size_t i = beg; i < end; ++i) {
          data::COOTuple const& e = this->batch_.GetElement(i);
          if (is_valid(e)) {
            smem[threadIdx.x * n_features + (i - beg)] = this->acc_(e);
          }
        }
      }
    }
    __syncthreads();
  }

  [[nodiscard]] XGBOOST_DEV_INLINE float GetElement(size_t ridx, size_t fidx) const {
    if (use_shared) {
      return smem[threadIdx.x * n_features + fidx];
    }
    auto value = this->batch_.GetElement(ridx * n_features + fidx).value;
    if (is_valid(value)) {
      return this->acc_(value, fidx);
    } else {
      return std::numeric_limits<float>::quiet_NaN();
    }
  }
};

namespace {
template <bool has_missing, bool has_categorical, typename TreeView, typename Loader>
__device__ bst_node_t GetLeafIndex(bst_idx_t ridx, TreeView const& tree, Loader* loader) {
  bst_node_t nidx = 0;
  while (!tree.IsLeaf(nidx)) {
    float fvalue = loader->GetElement(ridx, tree.SplitIndex(nidx));
    bool is_missing = has_missing && common::CheckNAN(fvalue);
    auto next = GetNextNode<has_missing, has_categorical>(tree, nidx, fvalue, is_missing,
                                                          tree.GetCategoriesMatrix());
    assert(nidx < next);
    nidx = next;
  }
  return nidx;
}

template <bool has_missing, typename TreeView, typename Loader>
__device__ auto GetLeafWeight(bst_idx_t ridx, TreeView const& tree, Loader* loader) {
  bst_node_t nidx = -1;
  if (tree.HasCategoricalSplit()) {
    nidx = GetLeafIndex<has_missing, true>(ridx, tree, loader);
  } else {
    nidx = GetLeafIndex<has_missing, false>(ridx, tree, loader);
  }
  return tree.LeafValue(nidx);
}
}  // namespace

using TreeViewVar = cuda::std::variant<tree::ScalarTreeView, tree::MultiTargetTreeView>;

template <typename Loader, typename Data, bool has_missing, typename EncAccessor>
__global__ void PredictLeafKernel(Data data, common::Span<TreeViewVar const> d_trees,
                                  common::Span<float> d_out_predictions, bst_tree_t tree_begin,
                                  bst_tree_t tree_end, bst_feature_t num_features, bool use_shared,
                                  float missing, EncAccessor acc) {
  auto n_rows = data.NumRows();
  bst_idx_t ridx = blockDim.x * blockIdx.x + threadIdx.x;
  if (ridx >= n_rows) {
    return;
  }
  Loader loader{std::move(data), use_shared, num_features, n_rows, missing, std::move(acc)};
  auto const n_trees = tree_end - tree_begin;
  for (bst_tree_t tree_idx = tree_begin; tree_idx < tree_end; ++tree_idx) {
    auto const& d_tree = d_trees[tree_idx - tree_begin];
    cuda::std::visit(
        [&](auto&& tree) {
          bst_node_t leaf = -1;
          if (tree.HasCategoricalSplit()) {
            leaf = GetLeafIndex<has_missing, true>(ridx, tree, &loader);
          } else {
            leaf = GetLeafIndex<has_missing, false>(ridx, tree, &loader);
          }
          d_out_predictions[ridx * n_trees + tree_idx - tree_begin] = leaf;
        },
        d_tree);
  }
}

template <typename Loader, typename Data, bool has_missing, typename EncAccessor>
__global__ void PredictKernel(Data data, common::Span<TreeViewVar const> d_trees,
                              common::Span<float> d_out_predictions,
                              common::Span<bst_target_t const> d_tree_groups,
                              common::OptionalWeights tree_weights, bst_feature_t num_features,
                              bool use_shared, bst_target_t n_groups, float missing,
                              EncAccessor acc) {
  auto n_rows = data.NumRows();
  bst_idx_t global_idx = blockDim.x * blockIdx.x + threadIdx.x;
  Loader loader{std::move(data), use_shared, num_features, n_rows, missing, std::move(acc)};
  if (global_idx >= n_rows) {
    return;
  }

  if (n_groups == 1u) {
    float sum = 0;
    for (std::size_t tree_idx = 0; tree_idx < d_trees.size(); ++tree_idx) {
      auto const& d_tree = d_trees[tree_idx];
      auto const& sc_tree = cuda::std::get<tree::ScalarTreeView>(d_tree);
      float leaf = GetLeafWeight<has_missing>(global_idx, sc_tree, &loader);
      sum += leaf * tree_weights[tree_idx];
    }
    d_out_predictions[global_idx] += sum;
  } else {
    for (std::size_t tree_idx = 0, k = d_trees.size(); tree_idx < k; tree_idx++) {
      // Both d_tree_group and d_tress are subset of trees.
      auto tree_group = d_tree_groups[tree_idx];
      auto const& d_tree = d_trees[tree_idx];
      cuda::std::visit(
          enc::Overloaded{[&](tree::ScalarTreeView const& tree) {
                            auto leaf = GetLeafWeight<has_missing>(global_idx, tree, &loader);
                            bst_idx_t out_prediction_idx = global_idx * n_groups + tree_group;
                            d_out_predictions[out_prediction_idx] += leaf * tree_weights[tree_idx];
                          },
                          [&](tree::MultiTargetTreeView const& tree) {
                            // Tree group is 0.
                            auto leaf = GetLeafWeight<has_missing>(global_idx, tree, &loader);
                            for (std::size_t i = 0, n = leaf.Shape(0); i < n; ++i) {
                              bst_idx_t out_prediction_idx = global_idx * n_groups + i;
                              d_out_predictions[out_prediction_idx] +=
                                  leaf(i) * tree_weights[tree_idx];
                            }
                          }},
          d_tree);
    }
  }
}

namespace {
struct CopyViews {
  Context const* ctx;
  explicit CopyViews(Context const* ctx) : ctx{ctx} {}

  void operator()(dh::DeviceUVector<TreeViewVar>* p_dst, std::vector<TreeViewVar>&& src) {
    xgboost_NVTX_FN_RANGE();
    p_dst->resize(src.size());
    auto d_dst = dh::ToSpan(*p_dst);
    dh::safe_cuda(cudaMemcpyAsync(d_dst.data(), src.data(), d_dst.size_bytes(), cudaMemcpyDefault,
                                  ctx->CUDACtx()->Stream()));
  }
};

using DeviceModel = GBTreeModelView<dh::DeviceUVector, TreeViewVar, CopyViews>;
}  // namespace

namespace {
template <std::size_t kBlockThreads>
[[nodiscard]] std::size_t SharedMemoryBytes(std::size_t n_features, std::size_t max_shmem_bytes) {
  CHECK_GT(max_shmem_bytes, 0);
  size_t shared_memory_bytes = static_cast<size_t>(sizeof(float) * n_features * kBlockThreads);
  if (shared_memory_bytes > max_shmem_bytes) {
    shared_memory_bytes = 0;
  }
  return shared_memory_bytes;
}

using cuda_impl::MakeCatAccessor;

// Provide configuration for launching the predict kernel.
template <typename IsDense, typename EncAccessor>
class LaunchConfig {
 public:
  static constexpr bool HasMissing() { return !IsDense::value; }
  using EncAccessorT = EncAccessor;

  template <typename T, std::uint32_t block_threads>
  struct LoaderType {
    using Type = T;
    constexpr static std::uint32_t kBlockThreads = block_threads;

    static std::size_t AllocShmem(Context const* ctx, bst_feature_t n_features) {
      if constexpr (typename Type::SupportShmemLoad{}) {
        return SharedMemoryBytes<kBlockThreads>(n_features, ConfigureDevice(ctx->Device()));
      }
      return 0;
    }
  };

 private:
  Context const* ctx_;
  bst_feature_t n_features_;
  std::size_t shared_memory_bytes_{0};

 public:
  LaunchConfig(Context const* ctx, bst_feature_t n_features) : ctx_{ctx}, n_features_{n_features} {}

  template <typename Loader, typename K, typename BatchT, typename... Args>
  void Launch(K&& kernel, BatchT&& batch, Args&&... args) const {
    auto grid = static_cast<uint32_t>(common::DivRoundUp(batch.NumRows(), Loader::kBlockThreads));
    dh::LaunchKernel{grid, Loader::kBlockThreads, this->shared_memory_bytes_,  // NOLINT
                     this->ctx_->CUDACtx()->Stream()}(kernel, std::forward<BatchT>(batch),
                                                      std::forward<Args>(args)...);
  }

  template <typename Loader, typename Data>
  void LaunchPredictKernel(Data batch, float missing, bst_feature_t n_features,
                           DeviceModel const& d_model, EncAccessorT acc, bst_idx_t batch_offset,
                           HostDeviceVector<float>* predictions,
                           common::OptionalWeights tree_weights) {
    auto kernel = PredictKernel<typename Loader::Type, common::GetValueT<decltype(batch)>,
                                HasMissing(), EncAccessorT>;
    auto d_tree_groups = d_model.tree_groups;
    this->Launch<Loader>(
        kernel, std::move(batch), d_model.Trees(), predictions->DeviceSpan().subspan(batch_offset),
        d_tree_groups, tree_weights, n_features, this->UseShared(), d_model.n_groups, missing, acc);
  }

  [[nodiscard]] bool UseShared() const { return shared_memory_bytes_ != 0; }

  [[nodiscard]] static std::size_t ConfigureDevice(DeviceOrd const& device) {
    thread_local std::unordered_map<std::int32_t, std::size_t> max_shared;
    auto it = max_shared.find(device.ordinal);
    if (it == max_shared.cend()) {
      max_shared[device.ordinal] = dh::MaxSharedMemory(device.ordinal);
      it = max_shared.find(device.ordinal);
    }
    return it->second;
  }

  template <typename Loader>
  void AllocShmem() {
    this->shared_memory_bytes_ = Loader::AllocShmem(this->ctx_, this->n_features_);
  }

  template <typename Fn>
  void ForEachBatch(DMatrix* p_fmat, Fn&& fn) {
    if (p_fmat->PageExists<SparsePage>()) {
      constexpr std::uint32_t kBlockThreads = 128;
      using LoaderImpl = SparsePageLoader<EncAccessor>;
      using Loader = LoaderType<LoaderImpl, kBlockThreads>;
      this->AllocShmem<Loader>();
      for (auto& page : p_fmat->GetBatches<SparsePage>()) {
        SparsePageView batch{ctx_, page, n_features_};
        fn(Loader{}, std::forward<SparsePageView>(batch));
      }
    } else {
      p_fmat->Info().feature_types.SetDevice(ctx_->Device());
      auto feature_types = p_fmat->Info().feature_types.ConstDeviceSpan();

      for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx_, StaticBatch(true))) {
        page.Impl()->Visit(ctx_, feature_types, [&](auto&& batch) {
          using Acc = std::remove_reference_t<decltype(batch)>;
          // No shared memory use for ellpack
          using Loader = EllpackLoader<Acc, EncAccessor>;
          constexpr std::uint32_t kBlockThreads = 256;
          fn(LoaderType<Loader, kBlockThreads>{},
             std::forward<common::GetValueT<decltype(batch)>>(batch));
        });
      }
    }
  }
};

template <typename Kernel>
void LaunchPredict(Context const* ctx, bool is_dense, enc::DeviceColumnsView const& new_enc,
                   gbm::GBTreeModel const& model, Kernel&& launch) {
  if (is_dense) {
    if (model.Cats() && model.Cats()->HasCategorical() && new_enc.HasCategorical()) {
      auto [acc, mapping] = MakeCatAccessor(ctx, new_enc, model.Cats());
      auto cfg =
          LaunchConfig<std::true_type, decltype(acc)>{ctx, model.learner_model_param->num_feature};
      launch(std::move(cfg), std::move(acc));
    } else {
      auto cfg =
          LaunchConfig<std::true_type, NoOpAccessor>{ctx, model.learner_model_param->num_feature};
      launch(std::move(cfg), NoOpAccessor{});
    }
  } else {
    if (model.Cats() && model.Cats()->HasCategorical() && new_enc.HasCategorical()) {
      auto [acc, mapping] = MakeCatAccessor(ctx, new_enc, model.Cats());
      auto cfg =
          LaunchConfig<std::false_type, decltype(acc)>{ctx, model.learner_model_param->num_feature};
      launch(std::move(cfg), std::move(acc));
    } else {
      auto cfg =
          LaunchConfig<std::false_type, NoOpAccessor>{ctx, model.learner_model_param->num_feature};
      launch(std::move(cfg), NoOpAccessor{});
    }
  }
}

}  // namespace

class GPUPredictor : public xgboost::Predictor {
 private:
  void PredictDMatrix(DMatrix* p_fmat, HostDeviceVector<float>* out_preds,
                      gbm::GBTreeModel const& model, bst_tree_t tree_begin, bst_tree_t tree_end,
                      common::OptionalWeights tree_weights) const {
    if (tree_end - tree_begin == 0) {
      return;
    }
    out_preds->SetDevice(ctx_->Device());
    auto const& info = p_fmat->Info();

    DeviceModel d_model{this->ctx_->Device(), model,    false,
                        tree_begin,           tree_end, CopyViews{this->ctx_}};

    CHECK_LE(p_fmat->Info().num_col_, model.learner_model_param->num_feature);
    auto n_features = model.learner_model_param->num_feature;

    auto new_enc =
        p_fmat->Cats()->NeedRecode() ? p_fmat->Cats()->DeviceView(ctx_) : enc::DeviceColumnsView{};
    LaunchPredict(ctx_, p_fmat->IsDense(), new_enc, model, [&](auto&& cfg, auto&& acc) {
      bst_idx_t batch_offset = 0;
      cfg.ForEachBatch(p_fmat, [&](auto&& loader_t, auto&& batch) {
        using Loader = typename common::GetValueT<decltype(loader_t)>;
        auto n_rows = batch.NumRows();
        cfg.template LaunchPredictKernel<Loader>(
            std::move(batch), std::numeric_limits<float>::quiet_NaN(), n_features, d_model, acc,
            batch_offset, out_preds, tree_weights);
        batch_offset += n_rows * model.learner_model_param->OutputLength();
      });
    });
  }

 public:
  explicit GPUPredictor(Context const* ctx) : Predictor{ctx} {}

  ~GPUPredictor() override {
    if (ctx_->IsCUDA() && ctx_->Ordinal() < curt::AllVisibleGPUs()) {
      dh::safe_cuda(cudaSetDevice(ctx_->Ordinal()));
    }
  }

  void PredictBatch(DMatrix* dmat, PredictionCacheEntry* predts, const gbm::GBTreeModel& model,
                    bst_tree_t tree_begin, bst_tree_t tree_end = 0,
                    std::vector<float> const* tree_weights_override = nullptr) const override {
    xgboost_NVTX_FN_RANGE();
    CHECK(ctx_->Device().IsCUDA()) << "Set `device' to `cuda` for processing GPU data.";
    auto* out_preds = &predts->predictions;
    if (tree_end == 0) {
      tree_end = model.trees.size();
    }
    HostDeviceVector<float> weights;
    auto pred_weights = common::OptionalWeights{1.0f};
    auto const* tree_weights =
        tree_weights_override == nullptr ? model.TreeWeights() : tree_weights_override;
    if (tree_weights != nullptr) {
      weights.SetDevice(ctx_->Device());
      weights.HostVector().assign(tree_weights->cbegin() + tree_begin,
                                  tree_weights->cbegin() + tree_end);
      pred_weights = common::MakeOptionalWeights(ctx_->Device(), weights);
    }
    this->PredictDMatrix(dmat, out_preds, model, tree_begin, tree_end, pred_weights);
  }

  template <typename Adapter>
  void DispatchedInplacePredict(std::shared_ptr<Adapter> m, std::shared_ptr<DMatrix> p_m,
                                const gbm::GBTreeModel& model, float missing,
                                PredictionCacheEntry* out_preds, bst_tree_t tree_begin,
                                bst_tree_t tree_end, common::OptionalWeights tree_weights) const {
    CHECK_EQ(dh::CurrentDevice(), m->Device().ordinal)
        << "XGBoost is running on device: " << this->ctx_->Device().Name() << ", "
        << "but data is on: " << m->Device().Name();
    this->InitOutPredictions(p_m->Info(), &(out_preds->predictions), model);
    out_preds->predictions.SetDevice(m->Device());
    using BatchT = common::GetValueT<decltype(std::declval<Adapter>().Value())>;

    auto n_features = model.learner_model_param->num_feature;

    DeviceModel d_model{ctx_->Device(), model, false, tree_begin, tree_end, CopyViews{this->ctx_}};

    if constexpr (std::is_same_v<Adapter, data::CudfAdapter>) {
      if (m->HasCategorical()) {
        auto new_enc = m->DCats();
        LaunchPredict(this->ctx_, false, new_enc, model, [&](auto&& cfg, auto&& acc) {
          using EncAccessor = std::remove_reference_t<decltype(acc)>;
          using LoaderImpl = DeviceAdapterLoader<BatchT, EncAccessor>;
          using Loader =
              typename common::GetValueT<decltype(cfg)>::template LoaderType<LoaderImpl, 128>;
          cfg.template AllocShmem<Loader>();
          cfg.template LaunchPredictKernel<Loader>(m->Value(), missing, n_features, d_model, acc, 0,
                                                   &out_preds->predictions, tree_weights);
        });
        return;
      }
    }

    LaunchPredict(this->ctx_, false, enc::DeviceColumnsView{}, model, [&](auto&& cfg, auto&& acc) {
      using EncAccessor = std::remove_reference_t<decltype(acc)>;
      CHECK((std::is_same_v<EncAccessor, NoOpAccessor>));
      using LoaderImpl = DeviceAdapterLoader<BatchT, EncAccessor>;
      using Loader =
          typename common::GetValueT<decltype(cfg)>::template LoaderType<LoaderImpl, 128>;
      cfg.template AllocShmem<Loader>();
      cfg.template LaunchPredictKernel<Loader>(m->Value(), missing, n_features, d_model, acc, 0,
                                               &out_preds->predictions, tree_weights);
    });
  }

  [[nodiscard]] bool InplacePredict(std::shared_ptr<DMatrix> p_m, gbm::GBTreeModel const& model,
                                    float missing, PredictionCacheEntry* out_preds,
                                    bst_tree_t tree_begin, bst_tree_t tree_end) const override {
    xgboost_NVTX_FN_RANGE();
    auto proxy = dynamic_cast<data::DMatrixProxy*>(p_m.get());
    CHECK(proxy) << error::InplacePredictProxy();
    if (tree_end == 0) {
      tree_end = model.trees.size();
    }
    HostDeviceVector<float> weights;
    auto pred_weights = common::OptionalWeights{1.0f};
    auto const* tree_weights = model.TreeWeights();
    if (tree_weights != nullptr) {
      weights.SetDevice(ctx_->Device());
      weights.HostVector().assign(tree_weights->cbegin() + tree_begin,
                                  tree_weights->cbegin() + tree_end);
      pred_weights = common::MakeOptionalWeights(ctx_->Device(), weights);
    }
    bool type_error = false;
    data::cuda_impl::DispatchAny<false>(
        proxy,
        [&](auto x) {
          CheckProxyDMatrix(x, proxy, model.learner_model_param);
          this->DispatchedInplacePredict(x, p_m, model, missing, out_preds, tree_begin, tree_end,
                                         pred_weights);
        },
        &type_error);
    return !type_error;
  }

  void PredictContribution(DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                           const gbm::GBTreeModel& model, bst_tree_t tree_end, bool approximate,
                           int, unsigned) const override {
    auto const* tree_weights = model.TreeWeights();
    xgboost_NVTX_FN_RANGE();
    if (approximate) {
      LOG(FATAL) << "Approximated contribution is not implemented in the GPU predictor, use CPU "
                    "instead.";
    }
    interpretability::ShapValues(ctx_, p_fmat, out_contribs, model, tree_end, tree_weights, 0, 0);
  }

  void PredictInteractionContributions(DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                                       gbm::GBTreeModel const& model, bst_tree_t tree_end,
                                       bool approximate) const override {
    xgboost_NVTX_FN_RANGE();
    auto const* tree_weights = model.TreeWeights();

    if (approximate) {
      LOG(FATAL) << "Approximated contribution is not implemented in GPU predictor, use cpu "
                    "instead.";
    }
    interpretability::ShapInteractionValues(ctx_, p_fmat, out_contribs, model, tree_end,
                                            tree_weights, approximate);
  }

  void PredictLeaf(DMatrix* p_fmat, HostDeviceVector<float>* predictions,
                   gbm::GBTreeModel const& model, bst_tree_t tree_end) const override {
    xgboost_NVTX_FN_RANGE();
    dh::safe_cuda(cudaSetDevice(ctx_->Ordinal()));

    const MetaInfo& info = p_fmat->Info();
    bst_idx_t n_samples = info.num_row_;
    tree_end = GetTreeLimit(model.trees, tree_end);
    predictions->SetDevice(ctx_->Device());
    predictions->Resize(n_samples * tree_end);

    DeviceModel d_model{ctx_->Device(), model, false, 0, tree_end, CopyViews{this->ctx_}};

    bst_feature_t n_features = model.learner_model_param->num_feature;
    auto new_enc =
        p_fmat->Cats()->NeedRecode() ? p_fmat->Cats()->DeviceView(ctx_) : enc::DeviceColumnsView{};

    LaunchPredict(ctx_, p_fmat->IsDense(), new_enc, model, [&](auto&& cfg, auto&& acc) {
      bst_idx_t batch_offset = 0;
      auto const n_trees = d_model.Trees().size();
      cfg.ForEachBatch(p_fmat, [&](auto&& loader_t, auto&& batch) {
        using Loader = typename common::GetValueT<decltype(loader_t)>;
        using Config = common::GetValueT<decltype(cfg)>;
        auto n_rows = batch.NumRows();
        auto kernel = PredictLeafKernel<typename Loader::Type, common::GetValueT<decltype(batch)>,
                                        Config::HasMissing(), typename Config::EncAccessorT>;
        cfg.template Launch<Loader>(kernel, std::move(batch), d_model.Trees(),
                                    predictions->DeviceSpan().subspan(batch_offset),
                                    d_model.tree_begin, d_model.tree_end, n_features,
                                    cfg.UseShared(), std::numeric_limits<float>::quiet_NaN(),
                                    std::forward<typename Config::EncAccessorT>(acc));

        batch_offset += n_rows * n_trees;
      });
    });
  }

  void PredictFromLeafIds(common::Span<HostDeviceVector<bst_node_t> const> leaf_ids,
                          common::Span<RegTree const*> trees,
                          linalg::MatrixView<float> out_preds) const override {
    CHECK_EQ(leaf_ids.size(), trees.size());
    CHECK(out_preds.Device().IsCUDA());
    CHECK_EQ(out_preds.Device().ordinal, ctx_->Ordinal());
    auto stream = ctx_->CUDACtx()->Stream();

    for (std::size_t tree_idx = 0; tree_idx < trees.size(); ++tree_idx) {
      auto const* p_tree = trees[tree_idx];
      CHECK(p_tree);
      auto d_leaf_ids = leaf_ids[tree_idx].ConstDeviceSpan();
      CHECK_EQ(d_leaf_ids.size(), out_preds.Shape(0));

      if (!p_tree->IsMultiTarget()) {
        CHECK_EQ(out_preds.Shape(1), 1);
        dh::CachingDeviceUVector<RegTree::Node> nodes;
        dh::CopyTo(p_tree->GetNodes(DeviceOrd::CPU()), &nodes, stream);
        common::Span<RegTree::Node> d_nodes = dh::ToSpan(nodes);
        dh::LaunchN(d_leaf_ids.size(), stream, [=] XGBOOST_DEVICE(std::size_t row_idx) mutable {
          auto nidx = tree::SamplePosition::Decode(d_leaf_ids[row_idx]);
          out_preds(row_idx, 0) += d_nodes[nidx].LeafValue();
        });
      } else {
        auto mt_tree = tree::MultiTargetTreeView{ctx_->Device(), false, p_tree};
        auto n_targets = mt_tree.NumTargets();
        CHECK_EQ(out_preds.Shape(1), n_targets);
        thrust::for_each_n(ctx_->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul),
                           out_preds.Size(), [=] XGBOOST_DEVICE(std::size_t i) mutable {
                             auto [row_idx, target_idx] =
                                 linalg::UnravelIndex(i, out_preds.Shape());
                             auto nidx = tree::SamplePosition::Decode(d_leaf_ids[row_idx]);
                             auto weight = mt_tree.LeafValue(nidx);
                             out_preds(row_idx, target_idx) += weight(target_idx);
                           });
      }
    }
  }
};

XGBOOST_REGISTER_PREDICTOR(GPUPredictor, "gpu_predictor")
    .describe("Make predictions using GPU.")
    .set_body([](Context const* ctx) { return new GPUPredictor(ctx); });

}  // namespace xgboost::predictor


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/interpretability/quadrature.h <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#ifndef XGBOOST_PREDICTOR_INTERPRETABILITY_QUADRATURE_H_
#define XGBOOST_PREDICTOR_INTERPRETABILITY_QUADRATURE_H_

#include <algorithm>
#include <cmath>
#include <cstddef>
#include <vector>

#include "xgboost/base.h"
#include "xgboost/logging.h"
#include "xgboost/tree_model.h"

namespace xgboost::interpretability::detail {

constexpr double kPi = 3.141592653589793238462643383279502884;
constexpr std::size_t kQuadratureTreeShapPoints = 8;
constexpr float kQuadratureTreeShapUnseen = -999.0f;
constexpr float kQuadratureTreeShapMinChildWeight = 1e-12f;

XGBOOST_DEVICE inline float BranchWeight(float cover, float parent_cover) {
  // In a well-formed tree, split-node cover is positive and each child cover is a valid
  // fraction of the parent cover. Zero cover can still appear after model refresh or when
  // loading externally produced models, so fall back to a neutral branch probability instead
  // of allowing NaN/Inf weights to propagate through SHAP.
  if (parent_cover <= 0.0f) {
    return 0.5f;
  }
  auto weight = cover / parent_cover;
  // A zero-cover child is not expected for a normally trained split, but can occur in
  // refreshed trees. Keep the path reachable with a tiny probability so quadrature remains
  // numerically well-defined while preserving ordinary nonzero cover ratios unchanged.
  if (weight < kQuadratureTreeShapMinChildWeight) {
    return kQuadratureTreeShapMinChildWeight;
  }
  return weight;
}

struct QuadratureRule {
  float nodes[kQuadratureTreeShapPoints];
  float weights[kQuadratureTreeShapPoints];
};

inline double LegendrePolynomial(std::size_t n, double x) {
  double p0 = 1.0;
  if (n == 0) {
    return p0;
  }
  double p1 = x;
  if (n == 1) {
    return p1;
  }
  for (std::size_t k = 2; k <= n; ++k) {
    double pk =
        ((2.0 * static_cast<double>(k) - 1.0) * x * p1 - (static_cast<double>(k) - 1.0) * p0) /
        static_cast<double>(k);
    p0 = p1;
    p1 = pk;
  }
  return p1;
}

inline double LegendreDerivative(std::size_t n, double x, double pn) {
  auto n_d = static_cast<double>(n);
  return n_d * (x * pn - LegendrePolynomial(n - 1, x)) / (x * x - 1.0);
}

inline QuadratureRule MakeEndpointQuadrature() {
  constexpr std::size_t kN = kQuadratureTreeShapPoints;
  constexpr double kConvergenceEps = 1e-15;
  QuadratureRule rule;

  for (std::size_t i = 0; i < kN; ++i) {
    double theta = kPi * (static_cast<double>(i) + 0.75) / (static_cast<double>(kN) + 0.5);
    double x = std::cos(theta);
    for (std::size_t iter = 0; iter < 64; ++iter) {
      auto pn = LegendrePolynomial(kN, x);
      auto dpn = LegendreDerivative(kN, x, pn);
      auto dx = pn / dpn;
      x -= dx;
      if (std::abs(dx) < kConvergenceEps) {
        break;
      }
    }

    auto pn = LegendrePolynomial(kN, x);
    auto dpn = LegendreDerivative(kN, x, pn);
    auto w = 2.0 / ((1.0 - x * x) * dpn * dpn);
    double s = 0.5 * (x + 1.0);
    double ws = 0.5 * w;
    auto out_idx = kN - 1 - i;
    rule.nodes[out_idx] = static_cast<float>(s * s);
    rule.weights[out_idx] = static_cast<float>(2.0 * s * ws);
  }
  return rule;
}

inline QuadratureRule const& GetQuadratureRule() {
  static QuadratureRule const kRule = MakeEndpointQuadrature();
  return kRule;
}

template <typename Tree, typename LeafValueFn>
double FillRootMeanValue(Tree const& tree, bst_node_t nidx, LeafValueFn const& leaf_value) {
  if (tree.IsLeaf(nidx)) {
    return leaf_value(nidx);
  }
  auto left = tree.LeftChild(nidx);
  auto right = tree.RightChild(nidx);
  CHECK_GE(tree.SumHess(nidx), 0.0f)
      << "QuadratureTreeSHAP is undefined for trees with negative cover at split nodes.";
  CHECK_GE(tree.SumHess(left), 0.0f)
      << "QuadratureTreeSHAP is undefined for trees with negative child cover.";
  CHECK_GE(tree.SumHess(right), 0.0f)
      << "QuadratureTreeSHAP is undefined for trees with negative child cover.";
  auto const parent_cover = tree.SumHess(nidx);
  auto const left_mean = FillRootMeanValue(tree, left, leaf_value);
  auto const right_mean = FillRootMeanValue(tree, right, leaf_value);
  if (parent_cover == 0.0f) {
    return 0.5 * (left_mean + right_mean);
  }
  return (left_mean * tree.SumHess(left) + right_mean * tree.SumHess(right)) / parent_cover;
}

template <typename Tree>
double FillRootMeanValue(Tree const& tree, bst_node_t nidx) {
  return FillRootMeanValue(tree, nidx, [&](bst_node_t leaf) { return tree.LeafValue(leaf); });
}

template <typename Tree>
void FillRootMeanValues(Tree const& tree, bst_node_t nidx, double path_weight,
                        std::vector<double>* p_out) {
  auto& out = *p_out;
  if (tree.IsLeaf(nidx)) {
    auto leaf_value = tree.LeafValue(nidx);
    auto const n_targets = static_cast<bst_target_t>(leaf_value.Size());
    CHECK_EQ(static_cast<std::size_t>(n_targets), out.size());
    for (bst_target_t target_idx = 0; target_idx < n_targets; ++target_idx) {
      out[target_idx] += path_weight * leaf_value(target_idx);
    }
    return;
  }

  auto left = tree.LeftChild(nidx);
  auto right = tree.RightChild(nidx);
  CHECK_GE(tree.SumHess(nidx), 0.0f)
      << "QuadratureTreeSHAP is undefined for trees with negative cover at split nodes.";
  CHECK_GE(tree.SumHess(left), 0.0f)
      << "QuadratureTreeSHAP is undefined for trees with negative child cover.";
  CHECK_GE(tree.SumHess(right), 0.0f)
      << "QuadratureTreeSHAP is undefined for trees with negative child cover.";
  auto const parent_cover = tree.SumHess(nidx);
  if (parent_cover == 0.0f) {
    FillRootMeanValues(tree, left, path_weight * 0.5, p_out);
    FillRootMeanValues(tree, right, path_weight * 0.5, p_out);
  } else {
    FillRootMeanValues(tree, left, path_weight * tree.SumHess(left) / parent_cover, p_out);
    FillRootMeanValues(tree, right, path_weight * tree.SumHess(right) / parent_cover, p_out);
  }
}

template <typename TreeGroups, typename GetTree>
std::vector<float> MakeGroupRootMeanSums(TreeGroups const& tree_groups, bst_target_t n_groups,
                                         bst_tree_t tree_end,
                                         std::vector<float> const* tree_weights,
                                         GetTree&& get_tree) {
  std::vector<double> group_root_mean_sums(n_groups, 0.0);
  for (bst_tree_t tree_idx = 0; tree_idx < tree_end; ++tree_idx) {
    auto const weight = tree_weights == nullptr ? 1.0f : (*tree_weights)[tree_idx];
    group_root_mean_sums[tree_groups[tree_idx]] +=
        FillRootMeanValue(get_tree(tree_idx), RegTree::kRoot) * weight;
  }

  std::vector<float> out(group_root_mean_sums.size());
  std::transform(group_root_mean_sums.cbegin(), group_root_mean_sums.cend(), out.begin(),
                 [](double v) { return static_cast<float>(v); });
  return out;
}

}  // namespace xgboost::interpretability::detail

#endif  // XGBOOST_PREDICTOR_INTERPRETABILITY_QUADRATURE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/interpretability/shap.cc <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#include "shap.h"

#include <algorithm>    // for copy, fill
#include <array>        // for array
#include <atomic>       // for atomic
#include <cmath>        // for abs
#include <type_traits>  // for remove_const_t
#include <variant>      // for variant
#include <vector>       // for vector

#include "../../common/threading_utils.h"  // for ParallelFor
#include "../../gbm/gbtree_model.h"        // for GBTreeModel
#include "../../tree/tree_view.h"          // for MultiTargetTreeView, ScalarTreeView
#include "../data_accessor.h"              // for GHistIndexMatrixView
#include "../predict_fn.h"                 // for GetTreeLimit
#include "dmlc/omp.h"                      // for omp_get_thread_num
#include "quadrature.h"
#include "xgboost/base.h"        // for bst_omp_uint
#include "xgboost/logging.h"     // for CHECK
#include "xgboost/span.h"        // for Span
#include "xgboost/tree_model.h"  // for MTNotImplemented

namespace xgboost::interpretability {
namespace {
using TreeView = std::variant<tree::ScalarTreeView, tree::MultiTargetTreeView>;

void ValidateTreeWeights(std::vector<float> const *tree_weights, bst_tree_t tree_end) {
  if (tree_weights == nullptr) {
    return;
  }
  CHECK_GE(tree_weights->size(), static_cast<std::size_t>(tree_end));
}

float LeafValue(tree::ScalarTreeView const &tree, bst_node_t nidx, bst_target_t target_idx) {
  CHECK_EQ(target_idx, 0);
  return tree.LeafValue(nidx);
}

float LeafValue(tree::MultiTargetTreeView const &tree, bst_node_t nidx, bst_target_t target_idx) {
  auto leaf_value = tree.LeafValue(nidx);
  CHECK_LT(target_idx, leaf_value.Size());
  return leaf_value(target_idx);
}

float FillNodeMeanValues(tree::ScalarTreeView const &tree, bst_node_t nidx,
                         std::vector<float> *mean_values) {
  float result;
  auto &node_mean_values = *mean_values;
  if (tree.IsLeaf(nidx)) {
    result = tree.LeafValue(nidx);
  } else {
    result = FillNodeMeanValues(tree, tree.LeftChild(nidx), mean_values) *
             tree.Stat(tree.LeftChild(nidx)).sum_hess;
    result += FillNodeMeanValues(tree, tree.RightChild(nidx), mean_values) *
              tree.Stat(tree.RightChild(nidx)).sum_hess;
    result /= tree.Stat(nidx).sum_hess;
  }
  node_mean_values[nidx] = result;
  return result;
}

void FillNodeMeanValues(tree::ScalarTreeView const &tree, std::vector<float> *mean_values) {
  auto n_nodes = tree.Size();
  if (static_cast<decltype(n_nodes)>(mean_values->size()) == n_nodes) {
    return;
  }
  mean_values->resize(n_nodes);
  FillNodeMeanValues(tree, 0, mean_values);
}

void CalculateApproxContributions(tree::ScalarTreeView const &tree, RegTree::FVec const &feats,
                                  std::vector<float> *mean_values,
                                  std::vector<bst_float> *out_contribs) {
  CHECK_EQ(out_contribs->size(), feats.Size() + 1);
  CHECK_GT(mean_values->size(), 0U);
  bst_feature_t split_index = 0;
  float node_value = (*mean_values)[0];
  out_contribs->back() += node_value;
  if (tree.IsLeaf(RegTree::kRoot)) {
    return;
  }

  bst_node_t nidx = RegTree::kRoot;
  auto const &cats = tree.GetCategoriesMatrix();
  while (!tree.IsLeaf(nidx)) {
    split_index = tree.SplitIndex(nidx);
    nidx = predictor::GetNextNode<true, true>(tree, nidx, feats.GetFvalue(split_index),
                                              feats.IsMissing(split_index), cats);
    auto new_value = (*mean_values)[nidx];
    (*out_contribs)[split_index] += new_value - node_value;
    node_value = new_value;
  }
  (*out_contribs)[split_index] += tree.LeafValue(nidx) - node_value;
}

// Keep the CPU quadrature recurrence on the same fixed 8-point rule as the GPU path so the hot
// loops stay small and the compiler can fully unroll the basis update and extraction work.
constexpr std::size_t kQuadratureTreeShapPoints = detail::kQuadratureTreeShapPoints;
constexpr float kQuadratureTreeShapUnseen = detail::kQuadratureTreeShapUnseen;

using QuadratureRule = detail::QuadratureRule;
using QuadratureBuffer = std::array<float, kQuadratureTreeShapPoints>;

void AddInPlace(QuadratureBuffer *lhs, QuadratureBuffer const &rhs) {
  for (std::size_t i = 0; i < kQuadratureTreeShapPoints; ++i) {
    (*lhs)[i] += rhs[i];
  }
}

float ExtractQuadratureDelta(QuadratureRule const &rule, QuadratureBuffer const &h_vals,
                             float p_enter, float p_exit) {
  float acc = 0.0f;
  if (p_enter != 1.0f) {
    auto const alpha_enter = p_enter - 1.0f;
    for (std::size_t i = 0; i < kQuadratureTreeShapPoints; ++i) {
      acc += alpha_enter * h_vals[i] / (1.0f + alpha_enter * rule.nodes[i]);
    }
  }
  if (p_exit != 1.0f) {
    auto const alpha_exit = p_exit - 1.0f;
    for (std::size_t i = 0; i < kQuadratureTreeShapPoints; ++i) {
      acc -= alpha_exit * h_vals[i] / (1.0f + alpha_exit * rule.nodes[i]);
    }
  }
  return acc;
}

float ExtractQuadratureInteractionDelta(QuadratureRule const &rule, QuadratureBuffer const &h_vals,
                                        float p_enter, float p_exit, float q_partner) {
  if (q_partner == 1.0f) {
    return 0.0f;
  }

  auto const alpha_partner = q_partner - 1.0f;
  auto const alpha_enter = p_enter - 1.0f;

  float acc = 0.0f;
  if (p_exit == 1.0f) {
    for (std::size_t i = 0; i < kQuadratureTreeShapPoints; ++i) {
      auto const edge_delta = alpha_enter / (1.0f + alpha_enter * rule.nodes[i]);
      acc += alpha_partner * h_vals[i] * edge_delta / (1.0f + alpha_partner * rule.nodes[i]);
    }
  } else {
    auto const alpha_exit = p_exit - 1.0f;
    for (std::size_t i = 0; i < kQuadratureTreeShapPoints; ++i) {
      auto const edge_delta = alpha_enter / (1.0f + alpha_enter * rule.nodes[i]) -
                              alpha_exit / (1.0f + alpha_exit * rule.nodes[i]);
      acc += alpha_partner * h_vals[i] * edge_delta / (1.0f + alpha_partner * rule.nodes[i]);
    }
  }
  return acc;
}

template <typename Tree>
void WriteWeightedLeafReturn(Tree const &tree, QuadratureRule const &rule, bst_node_t nidx,
                             bst_target_t target_idx, QuadratureBuffer const &c_vals, float w_prod,
                             QuadratureBuffer *out_h) {
  auto const leaf_scale = w_prod * LeafValue(tree, nidx, target_idx);
  for (std::size_t i = 0; i < kQuadratureTreeShapPoints; ++i) {
    (*out_h)[i] = c_vals[i] * leaf_scale * rule.weights[i];
  }
}

// Dense row-local output view for additive contributions.
template <typename T>
struct ContributionVectorView {
  T *data;
  std::size_t size;

  T &operator[](std::size_t idx) const { return data[idx]; }
};

// Dense row-local output view for interaction matrices. Future formulations can target this sink
// directly instead of open-coding flattened indexing arithmetic.
template <typename T>
struct DenseInteractionMatrixView {
  T *data;
  std::size_t ncolumns;

  T &operator()(std::size_t i, std::size_t j) const { return data[i * ncolumns + j]; }
};

// One active split on the current root-to-node path. Traversal owns the push/pop discipline, while
// formulations can inspect the live path without duplicating duplicate-feature bookkeeping.
struct QuadraturePathElement {
  bst_feature_t split_index;
  float p_child;
};

// Read-only formulation view of the current root-to-node path. Traversal keeps ownership of the
// stack so different contribution formulations can inspect the same live path state.
struct QuadraturePathView {
  common::Span<QuadraturePathElement const> elements;

  [[nodiscard]] auto Depth() const { return elements.size(); }
  [[nodiscard]] bool Empty() const { return elements.empty(); }
  [[nodiscard]] auto Entries() const { return elements; }

  [[nodiscard]] auto CurrentSplit() const -> QuadraturePathElement const & {
    CHECK(!elements.empty());
    return elements.back();
  }

  // Iterate the active path once per feature, newest-to-oldest. Later duplicate splits are the
  // live ones for path-local partner lookups, so older duplicates are hidden from formulations.
  template <typename Fn>
  void ForEachUniqueFeature(Fn &&fn) const {
    for (std::size_t i = elements.size(); i != 0; --i) {
      auto const idx = i - 1;
      auto const split_index = elements[idx].split_index;
      bool shadowed = false;
      for (std::size_t newer = elements.size(); newer > i; --newer) {
        if (elements[newer - 1].split_index == split_index) {
          shadowed = true;
          break;
        }
      }
      if (!shadowed) {
        fn(idx, elements[idx]);
      }
    }
  }
};

struct EmptyQuadraturePathState {
  void Reset() const {}
  void Push(bst_feature_t, float) const {}
  void Pop(bst_feature_t) const {}
  [[nodiscard]] auto View() const { return QuadraturePathView{{}}; }
};

struct LiveQuadraturePathState {
  std::vector<QuadraturePathElement> *path;

  void Reset() const { path->clear(); }

  void Push(bst_feature_t split_index, float p_child) const {
    path->push_back(QuadraturePathElement{split_index, p_child});
  }

  void Pop(bst_feature_t) const { path->pop_back(); }

  [[nodiscard]] auto View() const {
    return QuadraturePathView{common::Span<QuadraturePathElement const>{*path}};
  }
};

// Current additive SHAP formulation. It consumes the weighted subtree return and writes one
// feature contribution per return edge.
struct AdditiveContributionFormulation {
  EmptyQuadraturePathState path_state;
  ContributionVectorView<float> phi;

  explicit AdditiveContributionFormulation(ContributionVectorView<float> phi) : phi{phi} {}

  void ResetPath() const { path_state.Reset(); }
  void PushPathSplit(bst_feature_t split_index, float p_child) const {
    path_state.Push(split_index, p_child);
  }
  void PopPathSplit(bst_feature_t split_index) const { path_state.Pop(split_index); }

  void HandleReturn(QuadratureRule const &rule, bst_feature_t split_index,
                    QuadratureBuffer const &h_vals, float p_enter, float p_exit) const {
    phi[split_index] += ExtractQuadratureDelta(rule, h_vals, p_enter, p_exit);
  }
};

// First path-local interaction formulation built on top of the quadrature traversal. It keeps the
// traversal and weighted subtree return shared with additive SHAP, and only changes how return
// edges are written into the dense interaction sink.
struct InteractionContributionFormulation {
  LiveQuadraturePathState path_state;
  ContributionVectorView<float> phi_diag;
  DenseInteractionMatrixView<float> phi_interactions;
  float scale;

  InteractionContributionFormulation(LiveQuadraturePathState path_state,
                                     ContributionVectorView<float> phi_diag,
                                     DenseInteractionMatrixView<float> phi_interactions,
                                     float scale)
      : path_state{path_state},
        phi_diag{phi_diag},
        phi_interactions{phi_interactions},
        scale{scale} {}

  void ResetPath() const { path_state.Reset(); }
  void PushPathSplit(bst_feature_t split_index, float p_child) const {
    path_state.Push(split_index, p_child);
  }
  void PopPathSplit(bst_feature_t split_index) const { path_state.Pop(split_index); }

  // Walk the live unique path excluding the current split. A pairwise formulation can distribute
  // the current edge effect across these partner features without reimplementing duplicate logic.
  template <typename Fn>
  void ForEachPartner(QuadraturePathView path, Fn &&fn) const {
    CHECK(!path.Empty());
    auto const current_split = path.CurrentSplit().split_index;
    bool skipped_current = false;
    path.ForEachUniqueFeature([&](std::size_t, QuadraturePathElement const &element) {
      if (!skipped_current && element.split_index == current_split) {
        skipped_current = true;
        return;
      }
      fn(element);
    });
  }

  void AccumulatePair(bst_feature_t split_index, QuadraturePathElement const &partner,
                      float pair_delta) const {
    auto const i = static_cast<std::size_t>(split_index);
    auto const j = static_cast<std::size_t>(partner.split_index);
    phi_interactions(i, j) += scale * pair_delta;
  }

  void HandleReturn(QuadratureRule const &rule, bst_feature_t split_index,
                    QuadratureBuffer const &h_vals, float p_enter, float p_exit) const {
    auto path = path_state.View();
    phi_diag[split_index] += scale * ExtractQuadratureDelta(rule, h_vals, p_enter, p_exit);

    this->ForEachPartner(path, [&](QuadraturePathElement const &partner) {
      auto pair_delta =
          ExtractQuadratureInteractionDelta(rule, h_vals, p_enter, p_exit, partner.p_child);
      this->AccumulatePair(split_index, partner, pair_delta);
    });
  }
};

// Tree-walk engine for quadrature formulations. It owns feature evaluation, child descent, and
// the live path-probability state, then hands leaf/return events to the selected formulation.
template <typename Tree, typename ContributionFormulation>
struct QuadratureTreeShapRunner {
  Tree const &tree;
  bst_target_t target_idx;
  RegTree::FVec const &feat;
  QuadratureRule const &rule;
  std::vector<float> *path_prob;
  ContributionFormulation formulation;

  [[nodiscard]] bool EvaluateGoesLeft(bst_node_t nidx) const {
    auto split_index = tree.SplitIndex(nidx);
    auto const &cats = tree.GetCategoriesMatrix();
    auto next = predictor::GetNextNode<true, true>(tree, nidx, feat.GetFvalue(split_index),
                                                   feat.IsMissing(split_index), cats);
    return next == tree.LeftChild(nidx);
  }

  [[nodiscard]] float ChildWeight(bst_node_t parent, bst_node_t child) const {
    auto parent_cover = tree.SumHess(parent);
    CHECK_GE(parent_cover, 0.0f);
    CHECK_GE(tree.SumHess(child), 0.0f);
    return detail::BranchWeight(tree.SumHess(child), parent_cover);
  }

  void VisitChild(bst_node_t split_node, bst_node_t child_node, float child_weight, bool satisfies,
                  QuadratureBuffer const &c_vals, float w_prod, QuadratureBuffer *out_h) {
    auto split_index = tree.SplitIndex(split_node);
    auto p_old = (*path_prob)[split_index];

    float p_e = 0.0f;
    if (p_old == kQuadratureTreeShapUnseen) {
      p_e = satisfies ? 1.0f / child_weight : 0.0f;
    } else {
      p_e = satisfies ? p_old / child_weight : 0.0f;
    }

    auto c_child = c_vals;
    auto alpha_e = p_e - 1.0f;
    for (std::size_t i = 0; i < kQuadratureTreeShapPoints; ++i) {
      c_child[i] *= 1.0f + alpha_e * rule.nodes[i];
    }

    if (p_old != kQuadratureTreeShapUnseen) {
      auto alpha_old = p_old - 1.0f;
      if (alpha_old != 0.0f) {
        for (std::size_t i = 0; i < kQuadratureTreeShapPoints; ++i) {
          c_child[i] /= 1.0f + alpha_old * rule.nodes[i];
        }
      }
    }

    (*path_prob)[split_index] = p_e;
    formulation.PushPathSplit(split_index, p_e);
    this->RunNode(child_node, c_child, w_prod * child_weight, out_h);
    formulation.HandleReturn(rule, split_index, *out_h, p_e,
                             p_old == kQuadratureTreeShapUnseen ? 1.0f : p_old);
    formulation.PopPathSplit(split_index);
    (*path_prob)[split_index] = p_old;
  }

  void RunNode(bst_node_t nidx, QuadratureBuffer const &c_vals, float w_prod,
               QuadratureBuffer *out_h) {
    if (tree.IsLeaf(nidx)) {
      WriteWeightedLeafReturn(tree, rule, nidx, target_idx, c_vals, w_prod, out_h);
      return;
    }

    auto left = tree.LeftChild(nidx);
    auto right = tree.RightChild(nidx);
    auto left_weight = this->ChildWeight(nidx, left);
    auto right_weight = this->ChildWeight(nidx, right);
    auto goes_left = this->EvaluateGoesLeft(nidx);

    QuadratureBuffer right_h{};

    this->VisitChild(nidx, left, left_weight, goes_left, c_vals, w_prod, out_h);
    this->VisitChild(nidx, right, right_weight, !goes_left, c_vals, w_prod, &right_h);
    AddInPlace(out_h, right_h);
  }

  void Run() {
    formulation.ResetPath();
    if (tree.IsLeaf(RegTree::kRoot)) {
      return;
    }

    QuadratureBuffer c_init{};
    c_init.fill(1.0f);
    QuadratureBuffer h_vals{};
    this->RunNode(RegTree::kRoot, c_init, 1.0f, &h_vals);
  }
};

struct QuadratureTreeShapModelData {
  struct TreeEntry {
    bst_tree_t tree_idx;
    bst_target_t target_idx;
    bst_target_t group_idx;
    float weight;
  };

  std::vector<TreeView> trees;
  std::vector<TreeEntry> entries;
  std::vector<std::vector<std::size_t>> entries_by_group;
  std::vector<float> group_root_mean_sums;
};

QuadratureTreeShapModelData MakeQuadratureTreeShapModelData(
    gbm::GBTreeModel const &model, bst_tree_t tree_end, std::vector<float> const *tree_weights) {
  auto const n_trees = static_cast<std::size_t>(tree_end);
  auto const h_tree_groups = model.TreeGroups(DeviceOrd::CPU());
  auto const n_groups = model.learner_model_param->num_output_group;

  QuadratureTreeShapModelData out;
  out.trees.reserve(n_trees);
  out.entries_by_group.resize(n_groups);

  for (std::size_t i = 0; i < n_trees; ++i) {
    if (model.trees[i]->IsMultiTarget()) {
      out.trees.emplace_back(model.trees[i]->HostMtView());
    } else {
      out.trees.emplace_back(model.trees[i]->HostScView());
    }
  }
  for (bst_tree_t i = 0; i < tree_end; ++i) {
    auto weight = tree_weights == nullptr ? 1.0f : (*tree_weights)[i];
    if (model.trees[i]->IsMultiTarget()) {
      auto const n_targets = model.trees[i]->GetMultiTargetTree()->NumTargets();
      CHECK_EQ(n_targets, n_groups);
      for (bst_target_t target_idx = 0; target_idx < n_targets; ++target_idx) {
        auto entry_idx = out.entries.size();
        out.entries.push_back(
            QuadratureTreeShapModelData::TreeEntry{i, target_idx, target_idx, weight});
        out.entries_by_group[target_idx].push_back(entry_idx);
      }
    } else {
      auto gid = h_tree_groups[i];
      auto entry_idx = out.entries.size();
      out.entries.push_back(QuadratureTreeShapModelData::TreeEntry{i, 0, gid, weight});
      out.entries_by_group[gid].push_back(entry_idx);
    }
  }
  std::vector<double> group_root_mean_sums(n_groups, 0.0);
  for (bst_tree_t i = 0; i < tree_end; ++i) {
    auto const weight = tree_weights == nullptr ? 1.0f : (*tree_weights)[i];
    if (model.trees[i]->IsMultiTarget()) {
      auto const tree = model.trees[i]->HostMtView();
      auto const n_targets = tree.NumTargets();
      CHECK_EQ(n_targets, n_groups);
      std::vector<double> root_means(n_targets, 0.0);
      detail::FillRootMeanValues(tree, RegTree::kRoot, 1.0, &root_means);
      for (bst_target_t target_idx = 0; target_idx < n_targets; ++target_idx) {
        group_root_mean_sums[target_idx] += root_means[target_idx] * weight;
      }
    } else {
      auto const tree = model.trees[i]->HostScView();
      group_root_mean_sums[h_tree_groups[i]] +=
          detail::FillRootMeanValue(tree, RegTree::kRoot) * weight;
    }
  }
  out.group_root_mean_sums.resize(group_root_mean_sums.size());
  std::transform(group_root_mean_sums.cbegin(), group_root_mean_sums.cend(),
                 out.group_root_mean_sums.begin(), [](double v) { return static_cast<float>(v); });
  return out;
}

template <typename EncAccessor, typename Fn>
void DispatchByBatchView(Context const *ctx, DMatrix *p_fmat, EncAccessor acc, Fn &&fn) {
  using AccT = std::decay_t<EncAccessor>;
  if (p_fmat->PageExists<SparsePage>()) {
    for (auto const &page : p_fmat->GetBatches<SparsePage>()) {
      predictor::SparsePageView<AccT> view{page.GetView(), page.base_rowid, acc};
      fn(view);
    }
  } else {
    auto ft = p_fmat->Info().feature_types.ConstHostVector();
    for (auto const &page : p_fmat->GetBatches<GHistIndexMatrix>(ctx, {})) {
      predictor::GHistIndexMatrixView<AccT> view{page, acc, ft};
      fn(view);
    }
  }
}

template <typename Fn>
void LaunchShap(Context const *ctx, DMatrix *p_fmat, gbm::GBTreeModel const &model, Fn &&fn) {
  if (model.Cats()->HasCategorical() && p_fmat->Cats()->NeedRecode()) {
    auto new_enc = p_fmat->Cats()->HostView();
    auto [acc, mapping] = ::xgboost::cpu_impl::MakeCatAccessor(ctx, new_enc, model.Cats());
    DispatchByBatchView(ctx, p_fmat, acc, fn);
  } else {
    DispatchByBatchView(ctx, p_fmat, NoOpAccessor{}, fn);
  }
}
}  // namespace

namespace cpu_impl {
void QuadratureTreeShapValues(Context const *ctx, DMatrix *p_fmat,
                              HostDeviceVector<float> *out_contribs, gbm::GBTreeModel const &model,
                              bst_tree_t tree_end, std::vector<float> const *tree_weights,
                              std::size_t quadrature_points);
void QuadratureTreeShapInteractionValues(Context const *ctx, DMatrix *p_fmat,
                                         HostDeviceVector<float> *out_contribs,
                                         gbm::GBTreeModel const &model, bst_tree_t tree_end,
                                         std::vector<float> const *tree_weights,
                                         std::size_t quadrature_points);

void ShapValues(Context const *ctx, DMatrix *p_fmat, HostDeviceVector<float> *out_contribs,
                gbm::GBTreeModel const &model, bst_tree_t tree_end,
                std::vector<float> const *tree_weights, int condition, unsigned condition_feature) {
  CHECK_EQ(condition, 0) << "CPU exact SHAP uses fixed 8-point QuadratureTreeSHAP and does not "
                            "support conditioned exact attributions.";
  CHECK_EQ(condition_feature, 0U)
      << "CPU exact SHAP uses fixed 8-point QuadratureTreeSHAP and does "
         "not support conditioned exact attributions.";
  QuadratureTreeShapValues(ctx, p_fmat, out_contribs, model, tree_end, tree_weights,
                           kQuadratureTreeShapPoints);
}

void QuadratureTreeShapValues(Context const *ctx, DMatrix *p_fmat,
                              HostDeviceVector<float> *out_contribs, gbm::GBTreeModel const &model,
                              bst_tree_t tree_end, std::vector<float> const *tree_weights,
                              std::size_t quadrature_points) {
  CHECK_EQ(quadrature_points, kQuadratureTreeShapPoints)
      << "CPU QuadratureTreeSHAP currently uses a fixed quadrature size of "
      << kQuadratureTreeShapPoints << ".";
  MetaInfo const &info = p_fmat->Info();
  tree_end = predictor::GetTreeLimit(model.trees, tree_end);
  CHECK_GE(tree_end, 0);
  ValidateTreeWeights(tree_weights, tree_end);
  auto const n_threads = ctx->Threads();
  auto const n_groups = model.learner_model_param->num_output_group;
  auto const n_features = model.learner_model_param->num_feature;
  size_t const ncolumns = model.learner_model_param->num_feature + 1;
  std::vector<bst_float> &contribs = out_contribs->HostVector();
  contribs.resize(info.num_row_ * ncolumns * model.learner_model_param->num_output_group);
  std::fill(contribs.begin(), contribs.end(), 0.0f);
  CHECK_NE(n_groups, 0);
  auto const &rule = detail::GetQuadratureRule();
  auto const base_score = model.learner_model_param->BaseScore(DeviceOrd::CPU());
  auto model_data = MakeQuadratureTreeShapModelData(model, tree_end, tree_weights);
  std::vector<RegTree::FVec> feats_tloc(n_threads);
  std::vector<std::vector<float>> contribs_tloc(n_threads, std::vector<float>(ncolumns));
  std::vector<std::vector<float>> path_prob_tloc(
      n_threads, std::vector<float>(n_features, kQuadratureTreeShapUnseen));

  auto device = ctx->Device().IsSycl() ? DeviceOrd::CPU() : ctx->Device();
  auto base_margin = info.base_margin_.View(device);

  auto process_view = [&](auto &&view) {
    common::ParallelFor(view.Size(), n_threads, [&](auto i) {
      auto tid = omp_get_thread_num();
      auto &feats = feats_tloc[tid];
      if (feats.Size() == 0) {
        feats.Init(model.learner_model_param->num_feature);
      }
      auto &this_tree_contribs = contribs_tloc[tid];
      auto &path_prob = path_prob_tloc[tid];
      auto row_idx = view.base_rowid + i;
      auto n_valid = view.DoFill(i, feats.Data().data());
      feats.HasMissing(n_valid != feats.Size());
      for (bst_target_t gid = 0; gid < n_groups; ++gid) {
        float *p_contribs = &contribs[(row_idx * n_groups + gid) * ncolumns];
        for (auto entry_idx : model_data.entries_by_group[gid]) {
          auto const &entry = model_data.entries[entry_idx];
          std::fill(this_tree_contribs.begin(), this_tree_contribs.end(), 0.0f);
          auto formulation = AdditiveContributionFormulation{{this_tree_contribs.data(), ncolumns}};
          std::visit(
              [&](auto const &tree) {
                auto runner = QuadratureTreeShapRunner<std::decay_t<decltype(tree)>,
                                                       AdditiveContributionFormulation>{
                    tree, entry.target_idx, feats, rule, &path_prob, formulation};
                runner.Run();
              },
              model_data.trees[entry.tree_idx]);
          auto const weight = entry.weight;
          for (size_t ci = 0; ci + 1 < ncolumns; ++ci) {
            p_contribs[ci] += this_tree_contribs[ci] * weight;
          }
        }
        p_contribs[ncolumns - 1] += model_data.group_root_mean_sums[gid];
        if (base_margin.Size() != 0) {
          CHECK_EQ(base_margin.Shape(1), n_groups);
          p_contribs[ncolumns - 1] += base_margin(row_idx, gid);
        } else {
          p_contribs[ncolumns - 1] += base_score(gid);
        }
      }
      feats.Drop();
    });
  };

  LaunchShap(ctx, p_fmat, model, process_view);
}

void QuadratureTreeShapInteractionValues(Context const *ctx, DMatrix *p_fmat,
                                         HostDeviceVector<float> *out_contribs,
                                         gbm::GBTreeModel const &model, bst_tree_t tree_end,
                                         std::vector<float> const *tree_weights,
                                         std::size_t quadrature_points) {
  CHECK_EQ(quadrature_points, kQuadratureTreeShapPoints)
      << "CPU QuadratureTreeSHAP currently uses a fixed quadrature size of "
      << kQuadratureTreeShapPoints << ".";

  MetaInfo const &info = p_fmat->Info();
  tree_end = predictor::GetTreeLimit(model.trees, tree_end);
  CHECK_GE(tree_end, 0);
  ValidateTreeWeights(tree_weights, tree_end);

  auto const n_threads = ctx->Threads();
  auto const n_groups = model.learner_model_param->num_output_group;
  auto const n_features = model.learner_model_param->num_feature;
  auto const ncolumns = n_features + 1;
  auto const row_chunk = n_groups * ncolumns * ncolumns;
  auto const matrix_chunk = ncolumns * ncolumns;

  std::vector<bst_float> &contribs = out_contribs->HostVector();
  contribs.resize(info.num_row_ * row_chunk);
  std::fill(contribs.begin(), contribs.end(), 0.0f);

  auto const &rule = detail::GetQuadratureRule();
  auto const base_score = model.learner_model_param->BaseScore(DeviceOrd::CPU());
  auto model_data = MakeQuadratureTreeShapModelData(model, tree_end, tree_weights);
  std::vector<RegTree::FVec> feats_tloc(n_threads);
  std::vector<std::vector<QuadraturePathElement>> path_tloc(n_threads);
  std::vector<std::vector<float>> path_prob_tloc(
      n_threads, std::vector<float>(n_features, kQuadratureTreeShapUnseen));
  std::vector<std::vector<float>> diag_tloc(n_threads, std::vector<float>(ncolumns));

  auto device = ctx->Device().IsSycl() ? DeviceOrd::CPU() : ctx->Device();
  auto base_margin = info.base_margin_.View(device);

  auto process_view = [&](auto &&view) {
    common::ParallelFor(view.Size(), n_threads, [&](auto i) {
      auto tid = omp_get_thread_num();
      auto &feats = feats_tloc[tid];
      if (feats.Size() == 0) {
        feats.Init(model.learner_model_param->num_feature);
      }
      auto &path = path_tloc[tid];
      auto &path_prob = path_prob_tloc[tid];
      auto &diag = diag_tloc[tid];
      auto row_idx = view.base_rowid + i;
      auto n_valid = view.DoFill(i, feats.Data().data());
      feats.HasMissing(n_valid != feats.Size());

      for (bst_target_t gid = 0; gid < n_groups; ++gid) {
        auto const offset = (row_idx * n_groups + gid) * matrix_chunk;
        auto matrix = DenseInteractionMatrixView<bst_float>{contribs.data() + offset, ncolumns};
        std::fill(diag.begin(), diag.end(), 0.0f);

        for (auto entry_idx : model_data.entries_by_group[gid]) {
          auto const &entry = model_data.entries[entry_idx];
          auto formulation = InteractionContributionFormulation{
              {&path}, {diag.data(), ncolumns}, {matrix.data, matrix.ncolumns}, entry.weight};
          std::visit(
              [&](auto const &tree) {
                auto runner = QuadratureTreeShapRunner<std::decay_t<decltype(tree)>,
                                                       InteractionContributionFormulation>{
                    tree, entry.target_idx, feats, rule, &path_prob, formulation};
                runner.Run();
              },
              model_data.trees[entry.tree_idx]);
        }

        diag[ncolumns - 1] += model_data.group_root_mean_sums[gid];
        if (base_margin.Size() != 0) {
          CHECK_EQ(base_margin.Shape(1), n_groups);
          diag[ncolumns - 1] += base_margin(row_idx, gid);
        } else {
          diag[ncolumns - 1] += base_score(gid);
        }

        // The path-local return updates populate row-wise off-diagonal effects. Average the two
        // directional estimates so the final matrix is explicitly symmetric.
        for (size_t r = 0; r < ncolumns; ++r) {
          for (size_t c = r + 1; c < ncolumns; ++c) {
            auto const sym = 0.5f * (matrix(r, c) + matrix(c, r));
            matrix(r, c) = sym;
            matrix(c, r) = sym;
          }
        }

        // Match the incumbent interaction semantics: each diagonal entry is the additive SHAP
        // value minus the off-diagonal interactions in that row.
        for (size_t r = 0; r < ncolumns; ++r) {
          float value = diag[r];
          for (size_t c = 0; c < ncolumns; ++c) {
            if (c != r) {
              value -= matrix(r, c);
            }
          }
          matrix(r, r) = value;
        }
      }

      feats.Drop();
    });
  };

  LaunchShap(ctx, p_fmat, model, process_view);
}

void ApproxFeatureImportance(Context const *ctx, DMatrix *p_fmat,
                             HostDeviceVector<float> *out_contribs, gbm::GBTreeModel const &model,
                             bst_tree_t tree_end, std::vector<float> const *tree_weights) {
  MetaInfo const &info = p_fmat->Info();
  tree_end = predictor::GetTreeLimit(model.trees, tree_end);
  CHECK_GE(tree_end, 0);
  ValidateTreeWeights(tree_weights, tree_end);
  auto const n_trees = static_cast<std::size_t>(tree_end);
  auto const n_threads = ctx->Threads();
  size_t const ncolumns = model.learner_model_param->num_feature + 1;
  std::vector<bst_float> &contribs = out_contribs->HostVector();
  contribs.resize(info.num_row_ * ncolumns * model.learner_model_param->num_output_group);
  std::fill(contribs.begin(), contribs.end(), 0);
  std::vector<std::vector<float>> mean_values(n_trees);
  std::atomic<bool> is_vector_leaf = false;
  common::ParallelFor(n_trees, n_threads, [&](auto i) {
    if (model.trees[i]->IsMultiTarget()) {
      is_vector_leaf = true;
      return;
    }
    FillNodeMeanValues(model.trees[i]->HostScView(), &(mean_values[i]));
  });
  if (is_vector_leaf) {
    LOG(FATAL) << "Approximate predict contribution " << MTNotImplemented();
  }

  auto const n_groups = model.learner_model_param->num_output_group;
  CHECK_NE(n_groups, 0);
  auto const base_score = model.learner_model_param->BaseScore(DeviceOrd::CPU());
  auto const h_tree_groups = model.TreeGroups(DeviceOrd::CPU());
  std::vector<RegTree::FVec> feats_tloc(n_threads);
  std::vector<std::vector<float>> contribs_tloc(n_threads, std::vector<float>(ncolumns));

  auto device = ctx->Device().IsSycl() ? DeviceOrd::CPU() : ctx->Device();
  auto base_margin = info.base_margin_.View(device);

  auto process_view = [&](auto &&view) {
    common::ParallelFor(view.Size(), n_threads, [&](auto i) {
      auto tid = omp_get_thread_num();
      auto &feats = feats_tloc[tid];
      if (feats.Size() == 0) {
        feats.Init(model.learner_model_param->num_feature);
      }
      auto &this_tree_contribs = contribs_tloc[tid];
      auto row_idx = view.base_rowid + i;
      auto n_valid = view.DoFill(i, feats.Data().data());
      feats.HasMissing(n_valid != feats.Size());
      for (bst_target_t gid = 0; gid < n_groups; ++gid) {
        float *p_contribs = &contribs[(row_idx * n_groups + gid) * ncolumns];
        for (bst_tree_t j = 0; j < tree_end; ++j) {
          if (h_tree_groups[j] != gid) {
            continue;
          }

          std::fill(this_tree_contribs.begin(), this_tree_contribs.end(), 0);
          auto const sc_tree = model.trees[j]->HostScView();
          CalculateApproxContributions(sc_tree, feats, &mean_values[j], &this_tree_contribs);
          for (size_t ci = 0; ci < ncolumns; ++ci) {
            p_contribs[ci] +=
                this_tree_contribs[ci] * (tree_weights == nullptr ? 1 : (*tree_weights)[j]);
          }
        }
        if (base_margin.Size() != 0) {
          CHECK_EQ(base_margin.Shape(1), n_groups);
          p_contribs[ncolumns - 1] += base_margin(row_idx, gid);
        } else {
          p_contribs[ncolumns - 1] += base_score(gid);
        }
      }
      feats.Drop();
    });
  };

  LaunchShap(ctx, p_fmat, model, process_view);
}

void ShapInteractionValues(Context const *ctx, DMatrix *p_fmat,
                           HostDeviceVector<float> *out_contribs, gbm::GBTreeModel const &model,
                           bst_tree_t tree_end, std::vector<float> const *tree_weights,
                           bool approximate) {
  if (!approximate) {
    QuadratureTreeShapInteractionValues(ctx, p_fmat, out_contribs, model, tree_end, tree_weights,
                                        kQuadratureTreeShapPoints);
    return;
  }
  CHECK(!model.learner_model_param->IsVectorLeaf())
      << "Predict interaction contribution" << MTNotImplemented();
  MetaInfo const &info = p_fmat->Info();
  auto const ngroup = model.learner_model_param->num_output_group;
  auto const ncolumns = model.learner_model_param->num_feature;
  const std::size_t row_chunk = ngroup * (ncolumns + 1) * (ncolumns + 1);
  const std::size_t mrow_chunk = (ncolumns + 1) * (ncolumns + 1);
  const std::size_t crow_chunk = ngroup * (ncolumns + 1);

  // allocate space for (number of features^2) times the number of rows and tmp off/on contribs
  std::vector<bst_float> &contribs = out_contribs->HostVector();
  contribs.resize(info.num_row_ * ngroup * (ncolumns + 1) * (ncolumns + 1));
  HostDeviceVector<bst_float> contribs_off_hdv(info.num_row_ * ngroup * (ncolumns + 1));
  auto &contribs_off = contribs_off_hdv.HostVector();
  HostDeviceVector<bst_float> contribs_on_hdv(info.num_row_ * ngroup * (ncolumns + 1));
  auto &contribs_on = contribs_on_hdv.HostVector();
  HostDeviceVector<bst_float> contribs_diag_hdv(info.num_row_ * ngroup * (ncolumns + 1));
  auto &contribs_diag = contribs_diag_hdv.HostVector();

  // Compute the difference in effects when conditioning on each of the features on and off
  // see: Axiomatic characterizations of probabilistic and
  //      cardinal-probabilistic interaction indices
  ApproxFeatureImportance(ctx, p_fmat, &contribs_diag_hdv, model, tree_end, tree_weights);
  for (size_t i = 0; i < ncolumns + 1; ++i) {
    ApproxFeatureImportance(ctx, p_fmat, &contribs_off_hdv, model, tree_end, tree_weights);
    ApproxFeatureImportance(ctx, p_fmat, &contribs_on_hdv, model, tree_end, tree_weights);

    for (size_t j = 0; j < info.num_row_; ++j) {
      for (std::remove_const_t<decltype(ngroup)> l = 0; l < ngroup; ++l) {
        const std::size_t o_offset = j * row_chunk + l * mrow_chunk;
        const std::size_t c_offset = j * crow_chunk + l * (ncolumns + 1);
        auto matrix =
            DenseInteractionMatrixView<bst_float>{contribs.data() + o_offset, ncolumns + 1};
        auto diag =
            ContributionVectorView<bst_float>{contribs_diag.data() + c_offset, ncolumns + 1};
        auto off = ContributionVectorView<bst_float>{contribs_off.data() + c_offset, ncolumns + 1};
        auto on = ContributionVectorView<bst_float>{contribs_on.data() + c_offset, ncolumns + 1};
        matrix(i, i) = 0;
        for (size_t k = 0; k < ncolumns + 1; ++k) {
          // fill in the diagonal with additive effects, and off-diagonal with the interactions
          if (k == i) {
            matrix(i, i) += diag[k];
          } else {
            matrix(i, k) = (on[k] - off[k]) / 2.0f;
            matrix(i, i) -= matrix(i, k);
          }
        }
      }
    }
  }
}
}  // namespace cpu_impl
}  // namespace xgboost::interpretability


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/interpretability/shap.cu <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#include <thrust/device_vector.h>
#include <thrust/execution_policy.h>
#include <thrust/fill.h>

#include <algorithm>
#include <array>
#include <cstdlib>
#include <cuda/std/utility>  // for swap
#include <cuda/std/variant>  // for variant
#include <limits>
#include <type_traits>
#include <utility>
#include <vector>

#include "../../common/categorical.h"
#include "../../common/common.h"
#include "../../common/cuda_context.cuh"  // for CUDAContext
#include "../../common/cuda_rt_utils.h"   // for SetDevice
#include "../../common/device_helpers.cuh"
#include "../../common/math.h"
#include "../../common/nvtx_utils.h"
#include "../../data/batch_utils.h"      // for StaticBatch
#include "../../data/cat_container.cuh"  // for EncPolicy, MakeCatAccessor
#include "../../data/cat_container.h"    // for NoOpAccessor
#include "../../data/ellpack_page.cuh"
#include "../../gbm/gbtree_model.h"
#include "../../tree/tree_view.h"
#include "../gbtree_view.h"
#include "../gpu_data_accessor.cuh"
#include "../predict_fn.h"  // for GetTreeLimit
#include "quadrature.h"
#include "shap.h"
#include "xgboost/data.h"
#include "xgboost/host_device_vector.h"
#include "xgboost/linalg.h"  // for UnravelIndex
#include "xgboost/logging.h"

namespace xgboost::interpretability::cuda_impl {
namespace {
using predictor::EllpackLoader;
using predictor::GBTreeModelView;
using predictor::SparsePageLoaderNoShared;
using predictor::SparsePageView;
using ::xgboost::cuda_impl::StaticBatch;

using TreeViewVar = cuda::std::variant<tree::ScalarTreeView, tree::MultiTargetTreeView>;

constexpr int kGpuQuadraturePoints = static_cast<int>(detail::kQuadratureTreeShapPoints);

// One warp evaluates multiple rows for the same tree. Give each row one lane per quadrature point
// so the quadrature loop maps directly onto warp lanes, with the remaining warp-level parallelism
// used for independent rows.
constexpr int kGpuQuadratureRowsPerWarp = dh::WarpThreads() / kGpuQuadraturePoints;
constexpr int kGpuQuadratureSegmentWidth = dh::WarpThreads() / kGpuQuadratureRowsPerWarp;
constexpr unsigned kFullWarpMask = 0xffffffffu;
// The traversal state is stored in shared memory per warp. Keeping blocks to two warps avoids
// exhausting shared memory when launching the deepest bucket while still providing block-level
// occupancy for shallower buckets.
constexpr int kGpuQuadratureTreeBlockThreads = 64;
constexpr int kGpuQuadratureWarpsPerBlock = kGpuQuadratureTreeBlockThreads / dh::WarpThreads();

// The traversal stack lives in shared memory and is sized at compile time. Group trees by depth so
// shallow models use smaller stack/basis arrays, while deeper trees still get a bounded fallback
// specialization instead of forcing every model through the largest shared-memory footprint.
constexpr std::array<std::size_t, 4> kGpuQuadratureDepthBuckets{{16, 32, 64, 128}};
constexpr std::size_t kMaxGpuQuadratureDepth = kGpuQuadratureDepthBuckets.back();
using QuadratureRule = detail::QuadratureRule;
// Leaf payload is interpreted by CompressedTree::is_vector_leaf: scalar trees keep the weighted
// leaf value inline, while vector-leaf trees store an offset into CompressedModel::leaf_values.
union LeafPayload {
  float value;
  std::uint32_t begin;

  XGBOOST_DEVICE constexpr LeafPayload() : value{0.0f} {}
  explicit constexpr LeafPayload(float value) : value{value} {}
  explicit constexpr LeafPayload(std::uint32_t begin) : begin{begin} {}
};

struct CompressedNode {
  bst_node_t left{RegTree::kInvalidNodeId};
  bst_node_t right{RegTree::kInvalidNodeId};
  bst_feature_t split_global{0};
  float split_cond{0};
  LeafPayload leaf{};
  float left_weight{0};
  float right_weight{0};
  std::uint32_t cat_begin{0};
  std::uint32_t cat_size{0};
  std::uint8_t default_left{0};
  std::uint8_t is_leaf{0};
  std::uint8_t is_categorical{0};
  // Distance to the nearest ancestor that split on the same feature, plus one. Zero means the
  // feature has not appeared earlier on this path. Storing plus-one keeps the sentinel cheap and
  // lets traversal recover q_prev without rescanning ancestors in the hot loop.
  std::uint8_t prev_same_offset_plus1{0};
};

struct CompressedTree {
  std::uint32_t node_begin{0};
  bst_target_t group_idx{0};
  bst_target_t target_idx{0};
  std::uint8_t is_vector_leaf{0};
};

struct CompressedModel {
  dh::device_vector<CompressedTree> trees;
  dh::device_vector<CompressedNode> nodes;
  dh::device_vector<float> leaf_values;
  dh::device_vector<std::uint32_t> categories;
};

struct GpuQuadratureModelData {
  std::array<CompressedModel, kGpuQuadratureDepthBuckets.size()> compressed;
  QuadratureRule rule;
  dh::device_vector<float> group_root_mean_sums;

  [[nodiscard]] common::Span<float const> GroupRootMeanSums() const {
    return {thrust::raw_pointer_cast(group_root_mean_sums.data()), group_root_mean_sums.size()};
  }
};

std::size_t DepthBucketIndex(std::size_t path_depth) {
  for (std::size_t i = 0; i < kGpuQuadratureDepthBuckets.size(); ++i) {
    if (path_depth <= kGpuQuadratureDepthBuckets[i]) {
      return i;
    }
  }
  LOG(FATAL) << "GPU QuadratureSHAP currently supports trees of depth up to "
             << (kMaxGpuQuadratureDepth - 1) << ".";
  return kGpuQuadratureDepthBuckets.size() - 1;
}

float LeafValue(tree::ScalarTreeView const& tree, bst_node_t nidx, bst_target_t target_idx) {
  CHECK_EQ(target_idx, 0);
  return tree.LeafValue(nidx);
}

float LeafValue(tree::MultiTargetTreeView const& tree, bst_node_t nidx, bst_target_t target_idx) {
  auto leaf_value = tree.LeafValue(nidx);
  CHECK_LT(target_idx, leaf_value.Size());
  return leaf_value(target_idx);
}

template <typename Tree>
void CompressTree(Tree const& tree, std::vector<CompressedNode>* p_nodes,
                  std::vector<float>* p_leaf_values, std::vector<std::uint32_t>* p_categories,
                  float weight, std::uint32_t* p_node_begin) {
  auto& h_nodes = *p_nodes;
  auto& h_leaf_values = *p_leaf_values;
  auto& h_categories = *p_categories;

  auto node_begin = h_nodes.size();
  CHECK_LE(node_begin, static_cast<std::size_t>(std::numeric_limits<std::uint32_t>::max()));
  *p_node_begin = static_cast<std::uint32_t>(node_begin);
  h_nodes.resize(node_begin + tree.Size());

  for (bst_node_t nidx = 0; nidx < tree.Size(); ++nidx) {
    auto& out = h_nodes[node_begin + nidx];
    if (tree.IsLeaf(nidx)) {
      out.is_leaf = 1;
      if (tree.NumTargets() == 1) {
        out.leaf = LeafPayload{LeafValue(tree, nidx, 0) * weight};
      } else {
        auto const n_targets = static_cast<std::size_t>(tree.NumTargets());
        auto constexpr kMaxOffset =
            static_cast<std::size_t>(std::numeric_limits<std::uint32_t>::max());
        CHECK_LE(n_targets, kMaxOffset);
        CHECK_LE(h_leaf_values.size(), kMaxOffset - n_targets)
            << "Compressed GPU SHAP leaf value offsets exceed uint32_t range.";
        out.leaf = LeafPayload{static_cast<std::uint32_t>(h_leaf_values.size())};
        for (bst_target_t target_idx = 0; target_idx < tree.NumTargets(); ++target_idx) {
          h_leaf_values.push_back(LeafValue(tree, nidx, target_idx) * weight);
        }
      }
      continue;
    }

    auto left = tree.LeftChild(nidx);
    auto right = tree.RightChild(nidx);
    auto parent_cover = tree.SumHess(nidx);
    CHECK_GE(parent_cover, 0.0f);
    CHECK_GE(tree.SumHess(left), 0.0f);
    CHECK_GE(tree.SumHess(right), 0.0f);

    out.left = left;
    out.right = right;
    out.split_global = tree.SplitIndex(nidx);
    out.split_cond = tree.SplitCond(nidx);
    out.left_weight = detail::BranchWeight(tree.SumHess(left), parent_cover);
    out.right_weight = detail::BranchWeight(tree.SumHess(right), parent_cover);
    if (common::IsCat(tree.cats.split_type, nidx)) {
      auto node_cats = tree.NodeCats(nidx);
      auto constexpr kMaxOffset =
          static_cast<std::size_t>(std::numeric_limits<std::uint32_t>::max());
      CHECK_LE(node_cats.size(), kMaxOffset)
          << "Compressed GPU SHAP category segment exceeds uint32_t range.";
      CHECK_LE(h_categories.size(), kMaxOffset - node_cats.size())
          << "Compressed GPU SHAP category offsets exceed uint32_t range.";
      out.cat_begin = static_cast<std::uint32_t>(h_categories.size());
      out.cat_size = static_cast<std::uint32_t>(node_cats.size());
      out.is_categorical = 1;
      h_categories.insert(h_categories.end(), node_cats.begin(), node_cats.end());
    }
    out.default_left = tree.DefaultLeft(nidx);
    out.is_leaf = 0;
  }

  for (bst_node_t nidx = 0; nidx < tree.Size(); ++nidx) {
    auto& out = h_nodes[node_begin + nidx];
    if (out.is_leaf) {
      continue;
    }

    // Repeated feature splits need q_prev from the previous occurrence of the same feature,
    // not the default probability 1.0. Compute that ancestor distance once during compression
    // and keep the GPU traversal stack purely array-index based.
    std::uint8_t prev_same_offset_plus1 = 0;
    std::uint16_t distance = 0;
    auto ancestor = nidx;
    while (!tree.IsRoot(ancestor)) {
      ancestor = tree.Parent(ancestor);
      ++distance;
      auto const& ancestor_node = h_nodes[node_begin + ancestor];
      if (!ancestor_node.is_leaf && ancestor_node.split_global == out.split_global) {
        prev_same_offset_plus1 = static_cast<std::uint8_t>(distance + 1);
        break;
      }
    }
    out.prev_same_offset_plus1 = prev_same_offset_plus1;
  }
}

CompressedModel CompressTreeBucket(gbm::GBTreeModel const& model,
                                   std::vector<bst_tree_t> const& tree_indices,
                                   common::Span<bst_target_t const> h_tree_groups,
                                   bst_target_t n_groups, std::vector<float> const* tree_weights) {
  std::vector<CompressedTree> h_trees;
  std::vector<CompressedNode> h_nodes;
  std::vector<float> h_leaf_values;
  std::vector<std::uint32_t> h_categories;

  h_trees.reserve(tree_indices.size() * std::max<bst_target_t>(n_groups, 1));
  for (auto tree_idx : tree_indices) {
    auto const weight = tree_weights == nullptr ? 1.0f : (*tree_weights)[tree_idx];
    std::uint32_t node_begin{0};
    if (model.trees.at(tree_idx)->IsMultiTarget()) {
      auto const tree = model.trees.at(tree_idx)->HostMtView();
      auto const n_targets = tree.NumTargets();
      CHECK_EQ(n_targets, n_groups);
      CompressTree(tree, &h_nodes, &h_leaf_values, &h_categories, weight, &node_begin);
      for (bst_target_t target_idx = 0; target_idx < n_targets; ++target_idx) {
        h_trees.push_back(CompressedTree{node_begin, target_idx, target_idx, true});
      }
    } else {
      auto const tree = model.trees.at(tree_idx)->HostScView();
      CompressTree(tree, &h_nodes, &h_leaf_values, &h_categories, weight, &node_begin);
      h_trees.push_back(CompressedTree{node_begin, h_tree_groups[tree_idx], 0, false});
    }
  }

  CompressedModel out;
  out.trees = dh::device_vector<CompressedTree>(h_trees.cbegin(), h_trees.cend());
  out.nodes = dh::device_vector<CompressedNode>(h_nodes.cbegin(), h_nodes.cend());
  out.leaf_values = dh::device_vector<float>(h_leaf_values.cbegin(), h_leaf_values.cend());
  out.categories = dh::device_vector<std::uint32_t>(h_categories.cbegin(), h_categories.cend());
  return out;
}

GpuQuadratureModelData PrepareGpuQuadratureModel(gbm::GBTreeModel const& model, bst_tree_t tree_end,
                                                 bst_target_t n_groups,
                                                 std::vector<float> const* tree_weights,
                                                 char const* prediction_kind) {
  if (tree_weights != nullptr) {
    CHECK_GE(tree_weights->size(), static_cast<std::size_t>(tree_end));
  }
  auto const h_tree_groups = model.TreeGroups(DeviceOrd::CPU());
  bst_node_t max_depth = 0;
  std::array<std::vector<bst_tree_t>, kGpuQuadratureDepthBuckets.size()> tree_buckets;
  std::vector<double> group_root_mean_sums(n_groups, 0.0);

  for (bst_tree_t tree_idx = 0; tree_idx < tree_end; ++tree_idx) {
    auto tree_depth = model.trees[tree_idx]->MaxDepth();
    max_depth = std::max(max_depth, tree_depth);
    // MaxDepth counts edges, while the iterative traversal stack stores nodes along the active
    // path. Account for the root node when selecting the smallest fitting depth specialization.
    auto path_depth = static_cast<std::size_t>(tree_depth) + 1;
    auto bucket_idx = DepthBucketIndex(path_depth);
    tree_buckets[bucket_idx].push_back(tree_idx);
    auto const weight = tree_weights == nullptr ? 1.0f : (*tree_weights)[tree_idx];
    if (model.trees[tree_idx]->IsMultiTarget()) {
      auto const tree = model.trees[tree_idx]->HostMtView();
      auto const n_targets = tree.NumTargets();
      CHECK_EQ(n_targets, n_groups)
          << prediction_kind << " expects one vector-leaf target per output group.";
      std::vector<double> root_means(n_targets, 0.0);
      detail::FillRootMeanValues(tree, RegTree::kRoot, 1.0, &root_means);
      for (bst_target_t target_idx = 0; target_idx < n_targets; ++target_idx) {
        group_root_mean_sums[target_idx] += root_means[target_idx] * weight;
      }
    } else {
      auto const tree = model.trees[tree_idx]->HostScView();
      group_root_mean_sums[h_tree_groups[tree_idx]] +=
          detail::FillRootMeanValue(tree, RegTree::kRoot) * weight;
    }
  }
  CHECK_LE(max_depth + 1, static_cast<bst_node_t>(kMaxGpuQuadratureDepth))
      << "GPU QuadratureSHAP currently supports trees of depth up to "
      << (kMaxGpuQuadratureDepth - 1) << ".";

  std::vector<float> h_group_root_mean_sums(group_root_mean_sums.size());
  std::transform(group_root_mean_sums.cbegin(), group_root_mean_sums.cend(),
                 h_group_root_mean_sums.begin(), [](double v) { return static_cast<float>(v); });

  GpuQuadratureModelData out;
  out.rule = detail::GetQuadratureRule();
  out.group_root_mean_sums =
      dh::device_vector<float>(h_group_root_mean_sums.cbegin(), h_group_root_mean_sums.cend());
  for (std::size_t i = 0; i < tree_buckets.size(); ++i) {
    out.compressed[i] =
        CompressTreeBucket(model, tree_buckets[i], h_tree_groups, n_groups, tree_weights);
  }
  return out;
}

XGBOOST_DEVICE constexpr unsigned ActiveSubgroupMask(int row_slot) {
  static_assert(kGpuQuadratureSegmentWidth >= kGpuQuadraturePoints);
  return ((1u << kGpuQuadraturePoints) - 1u) << (row_slot * kGpuQuadratureSegmentWidth);
}

XGBOOST_DEVICE inline float PreviousPathProbability(std::uint8_t prev_same_offset_plus1, int depth,
                                                    float const* q_vals_row) {
  if (prev_same_offset_plus1 == 0) {
    return 1.0f;
  }
  auto prev_depth = depth - static_cast<int>(prev_same_offset_plus1) + 1;
  return q_vals_row[prev_depth];
}

XGBOOST_DEVICE inline float ExtractQuadratureEdgeDeltaLocal(float quad_node, float quad_weight,
                                                            float ret_val, float p_enter,
                                                            float q_prev) {
  auto weighted_ret = ret_val * quad_weight;
  float edge_delta = 0.0f;
  if (p_enter != 1.0f) {
    auto alpha_enter = p_enter - 1.0f;
    edge_delta += alpha_enter / (1.0f + alpha_enter * quad_node);
  }
  if (q_prev != 1.0f) {
    auto alpha_exit = q_prev - 1.0f;
    edge_delta -= alpha_exit / (1.0f + alpha_exit * quad_node);
  }
  return weighted_ret * edge_delta;
}

XGBOOST_DEVICE inline float ExtractQuadratureInteractionDeltaLocal(float quad_node,
                                                                   float edge_delta_local,
                                                                   float q_partner) {
  if (q_partner == 1.0f) {
    return 0.0f;
  }
  auto alpha_partner = q_partner - 1.0f;
  return alpha_partner * edge_delta_local / (1.0f + alpha_partner * quad_node);
}

// Encapsulate the tail-tile versus full-tile differences so the traversal code can focus on
// probability updates instead of mask plumbing.
template <bool kHasRowMask>
struct SubgroupOps {
  int row_slot;
  int point;
  unsigned subgroup_mask;
  unsigned warp_mask;
  bool row_valid;
  bool is_leader;
  bool is_warp_leader;

  XGBOOST_DEV_INLINE SubgroupOps(int lane, bst_idx_t valid_rows_in_tail)
      : row_slot{lane / kGpuQuadratureSegmentWidth},
        point{lane % kGpuQuadratureSegmentWidth},
        subgroup_mask{kFullWarpMask},
        warp_mask{kFullWarpMask},
        row_valid{true},
        is_leader{point == 0},
        is_warp_leader{lane == 0} {
    if constexpr (kHasRowMask) {
      subgroup_mask = ActiveSubgroupMask(row_slot);
      warp_mask = __activemask();
      row_valid = static_cast<bst_idx_t>(row_slot) < valid_rows_in_tail;
    }
  }

  [[nodiscard]] XGBOOST_DEV_INLINE bool RowActive() const {
    if constexpr (kHasRowMask) {
      return row_valid;
    } else {
      return true;
    }
  }

  [[nodiscard]] XGBOOST_DEV_INLINE bool ShouldWrite() const {
    return is_leader && this->RowActive();
  }

  template <typename T>
  [[nodiscard]] XGBOOST_DEV_INLINE T Broadcast(T value) const {
    // Each row uses an independent quadrature-point-wide subgroup inside the warp.
    if constexpr (kHasRowMask) {
      return __shfl_sync(subgroup_mask, value, 0, kGpuQuadraturePoints);
    } else {
      return __shfl_sync(kFullWarpMask, value, 0, kGpuQuadraturePoints);
    }
  }

  template <typename T>
  [[nodiscard]] XGBOOST_DEV_INLINE T Sum(T value) const {
    for (int offset = kGpuQuadraturePoints / 2; offset > 0; offset /= 2) {
      if constexpr (kHasRowMask) {
        value += __shfl_down_sync(subgroup_mask, value, offset, kGpuQuadraturePoints);
      } else {
        value += __shfl_down_sync(kFullWarpMask, value, offset, kGpuQuadraturePoints);
      }
    }
    return value;
  }

  XGBOOST_DEV_INLINE void Sync() const {
    if constexpr (kHasRowMask) {
      __syncwarp(warp_mask);
    } else {
      __syncwarp();
    }
  }
};

// Wrap the shared-memory layout in semantic accessors so the task runner talks in terms of path
// state instead of raw multidimensional indexing.
template <int DepthCap>
struct QuadratureSharedState {
  bst_node_t nodes[kGpuQuadratureWarpsPerBlock][DepthCap];
  std::uint8_t stages[kGpuQuadratureWarpsPerBlock][DepthCap];
  std::uint8_t goes_left[kGpuQuadratureWarpsPerBlock][kGpuQuadratureRowsPerWarp][DepthCap];
  // q_d(t): path probability at depth d for one row-slot evaluated at quadrature point t.
  float path_prob[kGpuQuadratureWarpsPerBlock][kGpuQuadratureRowsPerWarp][DepthCap];
  // G_d(t): multiplicative basis carried down the path before the leaf value is applied.
  float basis[kGpuQuadratureWarpsPerBlock][kGpuQuadratureRowsPerWarp][DepthCap]
             [kGpuQuadraturePoints];

  [[nodiscard]] XGBOOST_DEV_INLINE bst_node_t& Node(int warp, int depth) {
    return nodes[warp][depth];
  }

  [[nodiscard]] XGBOOST_DEV_INLINE bst_node_t const& Node(int warp, int depth) const {
    return nodes[warp][depth];
  }

  [[nodiscard]] XGBOOST_DEV_INLINE std::uint8_t& Stage(int warp, int depth) {
    return stages[warp][depth];
  }

  [[nodiscard]] XGBOOST_DEV_INLINE std::uint8_t const& Stage(int warp, int depth) const {
    return stages[warp][depth];
  }

  [[nodiscard]] XGBOOST_DEV_INLINE bool GoesLeft(int warp, int row_slot, int depth) const {
    return static_cast<bool>(goes_left[warp][row_slot][depth]);
  }

  XGBOOST_DEV_INLINE void SetGoesLeft(int warp, int row_slot, int depth, bool value) {
    goes_left[warp][row_slot][depth] = static_cast<std::uint8_t>(value);
  }

  [[nodiscard]] XGBOOST_DEV_INLINE float& PathProbability(int warp, int row_slot, int depth) {
    return path_prob[warp][row_slot][depth];
  }

  [[nodiscard]] XGBOOST_DEV_INLINE float const* PathProbabilityRow(int warp, int row_slot) const {
    return path_prob[warp][row_slot];
  }

  [[nodiscard]] XGBOOST_DEV_INLINE float& Basis(int warp, int row_slot, int depth, int point) {
    return basis[warp][row_slot][depth][point];
  }
};

template <typename Loader, typename SubgroupT, typename SharedT>
struct QuadratureShapTaskRunner {
  Loader loader;
  SubgroupT subgroup;
  SharedT& shared;
  CompressedTree const* trees;
  CompressedNode const* nodes;
  float const* leaf_values;
  std::uint32_t const* categories;
  float* phis;
  bst_idx_t base_rowid;
  bst_target_t n_groups;
  bst_feature_t n_columns;
  std::size_t row_tile_begin;
  std::size_t row_tiles;
  int warp;
  float quad_node;
  float quad_weight;

  [[nodiscard]] XGBOOST_DEV_INLINE bool EvaluateGoesLeft(bst_idx_t ridx,
                                                         CompressedNode const& node) const {
    auto fvalue = loader.GetElement(ridx, node.split_global);
    if (common::CheckNAN(fvalue)) {
      return static_cast<bool>(node.default_left);
    }
    if (node.is_categorical) {
      auto cats = common::Span<std::uint32_t const>{categories + node.cat_begin, node.cat_size};
      return common::Decision(cats, fvalue);
    }
    return fvalue < node.split_cond;
  }

  XGBOOST_DEV_INLINE void AddContribution(bst_idx_t row_idx, bst_target_t tree_group,
                                          bst_feature_t split_global, float contrib) const {
    if (!subgroup.ShouldWrite()) {
      return;
    }
    auto out_row = phis + (row_idx * n_groups + tree_group) * n_columns;
    atomicAdd(out_row + split_global, contrib);
  }

  XGBOOST_DEV_INLINE void InitializeTask() {
    if (subgroup.is_warp_leader) {
      shared.Node(warp, 0) = RegTree::kRoot;
      shared.Stage(warp, 0) = 0;
    }
    // Start each row with G_0(t) = 1 at every quadrature node.
    shared.Basis(warp, subgroup.row_slot, 0, subgroup.point) = 1.0f;
    subgroup.Sync();
  }

  XGBOOST_DEV_INLINE bool HandleReturn(bst_idx_t row_idx, bst_target_t tree_group,
                                       CompressedNode const* nodes_for_tree, int* stack_size,
                                       bool* have_return, float* ret_val) {
    if (*stack_size == 0) {
      return false;
    }

    int parent_depth = *stack_size - 1;
    auto const& node = nodes_for_tree[shared.Node(warp, parent_depth)];
    int child_idx = static_cast<int>(shared.Stage(warp, parent_depth)) - 1;

    float p_enter = 0.0f;
    float q_prev = 1.0f;
    if (subgroup.is_leader && subgroup.RowActive()) {
      p_enter = shared.PathProbability(warp, subgroup.row_slot, parent_depth);
      q_prev = PreviousPathProbability(node.prev_same_offset_plus1, parent_depth,
                                       shared.PathProbabilityRow(warp, subgroup.row_slot));
    }
    p_enter = subgroup.Broadcast(p_enter);
    q_prev = subgroup.Broadcast(q_prev);

    // Extraction uses
    //   H * w(t) * ret_val *
    //   [ (p_enter - 1) / (1 + (p_enter - 1) t)
    //   - (q_prev  - 1) / (1 + (q_prev  - 1) t) ].
    // The two rational terms are the "enter current feature" and "rewind to previous same
    // feature" adjustments from the quadrature recurrence.
    float contrib =
        ExtractQuadratureEdgeDeltaLocal(quad_node, quad_weight, *ret_val, p_enter, q_prev);
    contrib = subgroup.Sum(contrib);
    this->AddContribution(row_idx, tree_group, node.split_global, contrib);

    if (child_idx == 0) {
      auto child_weight = node.right_weight;
      auto child_node = node.right;
      float p_e = 0.0f;
      if (subgroup.is_leader) {
        if (subgroup.RowActive()) {
          auto goes_left = shared.GoesLeft(warp, subgroup.row_slot, parent_depth);
          p_e = goes_left ? 0.0f : q_prev / child_weight;
        }
        shared.PathProbability(warp, subgroup.row_slot, parent_depth) = p_e;
      }
      p_e = subgroup.Broadcast(p_e);

      if (subgroup.is_warp_leader) {
        shared.Node(warp, *stack_size) = child_node;
        shared.Stage(warp, *stack_size) = 0;
        shared.Stage(warp, parent_depth) = 2;
      }
      // Push the sibling subtree with
      //   G_child(t) = G_parent(t) * child_weight *
      //                (1 + (p_e   - 1) t) / (1 + (q_prev - 1) t).
      // This preserves the basis after swapping the active feature state from q_prev to p_e.
      auto alpha_e = p_e - 1.0f;
      auto v = shared.Basis(warp, subgroup.row_slot, parent_depth, subgroup.point) * child_weight *
               (1.0f + alpha_e * quad_node);
      if (q_prev != 1.0f) {
        auto alpha_old = q_prev - 1.0f;
        v /= 1.0f + alpha_old * quad_node;
      }
      shared.Basis(warp, subgroup.row_slot, *stack_size, subgroup.point) = v;
      subgroup.Sync();
      shared.Basis(warp, subgroup.row_slot, parent_depth, subgroup.point) = *ret_val;
      (*stack_size)++;
      *have_return = false;
    } else {
      *ret_val += shared.Basis(warp, subgroup.row_slot, parent_depth, subgroup.point);
      (*stack_size)--;
      *have_return = true;
    }

    return true;
  }

  XGBOOST_DEV_INLINE void Descend(CompressedTree const& tree, CompressedNode const* nodes_for_tree,
                                  bst_idx_t ridx, int* stack_size, bool* have_return,
                                  float* ret_val) {
    int depth = *stack_size - 1;
    auto const& node = nodes_for_tree[shared.Node(warp, depth)];
    if (node.is_leaf) {
      auto leaf_value =
          tree.is_vector_leaf ? leaf_values[node.leaf.begin + tree.target_idx] : node.leaf.value;
      *ret_val = shared.Basis(warp, subgroup.row_slot, depth, subgroup.point) * leaf_value;
      (*stack_size)--;
      *have_return = true;
      return;
    }

    // stage == 0 explores the left child first. After the return path updates the parent state,
    // the second visit uses the cached go-left decision to push the right child.
    int child = static_cast<int>(shared.Stage(warp, depth) != 0);
    if (child == 0) {
      if (subgroup.is_warp_leader) {
        shared.Stage(warp, depth) = 1;
      }
      subgroup.Sync();
    }

    auto child_weight = child == 0 ? node.left_weight : node.right_weight;
    auto child_node = child == 0 ? node.left : node.right;
    float q_prev = 1.0f;
    if (subgroup.is_leader) {
      if (subgroup.RowActive()) {
        // For repeated feature splits, replace the default q_prev with the path probability from
        // the nearest previous split on the same feature.
        q_prev = PreviousPathProbability(node.prev_same_offset_plus1, depth,
                                         shared.PathProbabilityRow(warp, subgroup.row_slot));
      }
    }
    q_prev = subgroup.Broadcast(q_prev);

    float p_e = 0.0f;
    if (subgroup.is_leader) {
      bool goes_left = false;
      if (subgroup.RowActive()) {
        goes_left = this->EvaluateGoesLeft(ridx, node);
        // p_e is the path probability after taking the chosen child for this row.
        p_e = (child == 0 ? goes_left : !goes_left) ? q_prev / child_weight : 0.0f;
      }
      shared.SetGoesLeft(warp, subgroup.row_slot, depth, goes_left);
      shared.PathProbability(warp, subgroup.row_slot, depth) = p_e;
    }
    p_e = subgroup.Broadcast(p_e);

    if (subgroup.is_warp_leader) {
      shared.Node(warp, *stack_size) = child_node;
      shared.Stage(warp, *stack_size) = 0;
    }
    // Same recurrence as the sibling push above: reweight G_d(t) by the child weight and replace
    // q_prev with the new path probability p_e at this depth.
    auto alpha_e = p_e - 1.0f;
    auto v = shared.Basis(warp, subgroup.row_slot, depth, subgroup.point) * child_weight *
             (1.0f + alpha_e * quad_node);
    if (q_prev != 1.0f) {
      auto alpha_old = q_prev - 1.0f;
      v /= 1.0f + alpha_old * quad_node;
    }
    shared.Basis(warp, subgroup.row_slot, *stack_size, subgroup.point) = v;
    subgroup.Sync();
    (*stack_size)++;
  }

  XGBOOST_DEV_INLINE void RunTask(std::size_t task) {
    auto tree_idx = task / row_tiles;
    auto row_tile = task % row_tiles;
    auto ridx = (row_tile_begin + row_tile) * kGpuQuadratureRowsPerWarp + subgroup.row_slot;
    auto row_idx = base_rowid + static_cast<bst_idx_t>(ridx);
    auto tree = trees[tree_idx];
    auto nodes_for_tree = nodes + tree.node_begin;

    this->InitializeTask();

    int stack_size = 1;
    bool have_return = false;
    float ret_val = 0.0f;
    while (stack_size > 0 || have_return) {
      if (have_return) {
        if (!this->HandleReturn(row_idx, tree.group_idx, nodes_for_tree, &stack_size, &have_return,
                                &ret_val)) {
          break;
        }
        continue;
      }
      this->Descend(tree, nodes_for_tree, ridx, &stack_size, &have_return, &ret_val);
    }
  }
};

template <typename Loader, typename SubgroupT, typename SharedT>
struct QuadratureShapInteractionTaskRunner {
  Loader loader;
  SubgroupT subgroup;
  SharedT& shared;
  CompressedTree const* trees;
  CompressedNode const* nodes;
  float const* leaf_values;
  std::uint32_t const* categories;
  float* phis;
  bst_idx_t base_rowid;
  bst_target_t n_groups;
  bst_feature_t n_columns;
  std::size_t row_tile_begin;
  std::size_t row_tiles;
  int warp;
  float quad_node;
  float quad_weight;

  [[nodiscard]] XGBOOST_DEV_INLINE bool EvaluateGoesLeft(bst_idx_t ridx,
                                                         CompressedNode const& node) const {
    auto fvalue = loader.GetElement(ridx, node.split_global);
    if (common::CheckNAN(fvalue)) {
      return static_cast<bool>(node.default_left);
    }
    if (node.is_categorical) {
      auto cats = common::Span<std::uint32_t const>{categories + node.cat_begin, node.cat_size};
      return common::Decision(cats, fvalue);
    }
    return fvalue < node.split_cond;
  }

  XGBOOST_DEV_INLINE void AddDiagonalContribution(bst_idx_t row_idx, bst_target_t tree_group,
                                                  bst_feature_t split_global, float contrib) const {
    if (!subgroup.ShouldWrite()) {
      return;
    }
    auto out_idx =
        (static_cast<std::size_t>(row_idx) * n_groups + tree_group) * n_columns * n_columns +
        static_cast<std::size_t>(split_global) * n_columns + split_global;
    atomicAdd(phis + out_idx, contrib);
  }

  XGBOOST_DEV_INLINE void AddPairContribution(bst_idx_t row_idx, bst_target_t tree_group,
                                              bst_feature_t split_i, bst_feature_t split_j,
                                              float contrib) const {
    if (!subgroup.ShouldWrite()) {
      return;
    }
    auto out_idx =
        (static_cast<std::size_t>(row_idx) * n_groups + tree_group) * n_columns * n_columns +
        static_cast<std::size_t>(split_i) * n_columns + split_j;
    atomicAdd(phis + out_idx, contrib);
  }

  template <typename Fn>
  XGBOOST_DEV_INLINE void ForEachUniquePartner(CompressedNode const* nodes_for_tree,
                                               int current_depth, bst_feature_t current_split,
                                               Fn&& fn) const {
    bool skipped_current = false;
    for (int depth = current_depth; depth >= 0; --depth) {
      auto const& candidate = nodes_for_tree[shared.Node(warp, depth)];
      if (candidate.is_leaf) {
        continue;
      }
      auto split = candidate.split_global;
      if (!skipped_current && split == current_split) {
        skipped_current = true;
        continue;
      }
      bool shadowed = false;
      for (int newer = current_depth; newer > depth; --newer) {
        auto const& newer_node = nodes_for_tree[shared.Node(warp, newer)];
        if (!newer_node.is_leaf && newer_node.split_global == split) {
          shadowed = true;
          break;
        }
      }
      if (!shadowed) {
        fn(depth, split);
      }
    }
  }

  XGBOOST_DEV_INLINE void InitializeTask() {
    if (subgroup.is_warp_leader) {
      shared.Node(warp, 0) = RegTree::kRoot;
      shared.Stage(warp, 0) = 0;
    }
    shared.Basis(warp, subgroup.row_slot, 0, subgroup.point) = 1.0f;
    subgroup.Sync();
  }

  XGBOOST_DEV_INLINE bool HandleReturn(bst_idx_t row_idx, bst_target_t tree_group,
                                       CompressedNode const* nodes_for_tree, int* stack_size,
                                       bool* have_return, float* ret_val) {
    if (*stack_size == 0) {
      return false;
    }

    int parent_depth = *stack_size - 1;
    auto const& node = nodes_for_tree[shared.Node(warp, parent_depth)];
    int child_idx = static_cast<int>(shared.Stage(warp, parent_depth)) - 1;

    float p_enter = 0.0f;
    float q_prev = 1.0f;
    if (subgroup.is_leader && subgroup.RowActive()) {
      p_enter = shared.PathProbability(warp, subgroup.row_slot, parent_depth);
      q_prev = PreviousPathProbability(node.prev_same_offset_plus1, parent_depth,
                                       shared.PathProbabilityRow(warp, subgroup.row_slot));
    }
    p_enter = subgroup.Broadcast(p_enter);
    q_prev = subgroup.Broadcast(q_prev);

    auto edge_delta_local =
        ExtractQuadratureEdgeDeltaLocal(quad_node, quad_weight, *ret_val, p_enter, q_prev);
    auto diag_contrib = subgroup.Sum(edge_delta_local);
    this->AddDiagonalContribution(row_idx, tree_group, node.split_global, diag_contrib);

    this->ForEachUniquePartner(
        nodes_for_tree, parent_depth, node.split_global,
        [&](int partner_depth, bst_feature_t partner_split) {
          float q_partner = 1.0f;
          if (subgroup.is_leader && subgroup.RowActive()) {
            q_partner = shared.PathProbability(warp, subgroup.row_slot, partner_depth);
          }
          q_partner = subgroup.Broadcast(q_partner);
          auto pair_delta_local =
              ExtractQuadratureInteractionDeltaLocal(quad_node, edge_delta_local, q_partner);
          auto pair_contrib = subgroup.Sum(pair_delta_local);
          this->AddPairContribution(row_idx, tree_group, node.split_global, partner_split,
                                    pair_contrib);
        });

    if (child_idx == 0) {
      auto child_weight = node.right_weight;
      auto child_node = node.right;
      float p_e = 0.0f;
      if (subgroup.is_leader) {
        if (subgroup.RowActive()) {
          auto goes_left = shared.GoesLeft(warp, subgroup.row_slot, parent_depth);
          p_e = goes_left ? 0.0f : q_prev / child_weight;
        }
        shared.PathProbability(warp, subgroup.row_slot, parent_depth) = p_e;
      }
      p_e = subgroup.Broadcast(p_e);

      if (subgroup.is_warp_leader) {
        shared.Node(warp, *stack_size) = child_node;
        shared.Stage(warp, *stack_size) = 0;
        shared.Stage(warp, parent_depth) = 2;
      }
      auto alpha_e = p_e - 1.0f;
      auto v = shared.Basis(warp, subgroup.row_slot, parent_depth, subgroup.point) * child_weight *
               (1.0f + alpha_e * quad_node);
      if (q_prev != 1.0f) {
        auto alpha_old = q_prev - 1.0f;
        v /= 1.0f + alpha_old * quad_node;
      }
      shared.Basis(warp, subgroup.row_slot, *stack_size, subgroup.point) = v;
      subgroup.Sync();
      shared.Basis(warp, subgroup.row_slot, parent_depth, subgroup.point) = *ret_val;
      (*stack_size)++;
      *have_return = false;
    } else {
      *ret_val += shared.Basis(warp, subgroup.row_slot, parent_depth, subgroup.point);
      (*stack_size)--;
      *have_return = true;
    }

    return true;
  }

  XGBOOST_DEV_INLINE void Descend(CompressedTree const& tree, CompressedNode const* nodes_for_tree,
                                  bst_idx_t ridx, int* stack_size, bool* have_return,
                                  float* ret_val) {
    int depth = *stack_size - 1;
    auto const& node = nodes_for_tree[shared.Node(warp, depth)];
    if (node.is_leaf) {
      auto leaf_value =
          tree.is_vector_leaf ? leaf_values[node.leaf.begin + tree.target_idx] : node.leaf.value;
      *ret_val = shared.Basis(warp, subgroup.row_slot, depth, subgroup.point) * leaf_value;
      (*stack_size)--;
      *have_return = true;
      return;
    }

    int child = static_cast<int>(shared.Stage(warp, depth) != 0);
    if (child == 0) {
      if (subgroup.is_warp_leader) {
        shared.Stage(warp, depth) = 1;
      }
      subgroup.Sync();
    }

    auto child_weight = child == 0 ? node.left_weight : node.right_weight;
    auto child_node = child == 0 ? node.left : node.right;
    float q_prev = 1.0f;
    if (subgroup.is_leader) {
      if (subgroup.RowActive()) {
        q_prev = PreviousPathProbability(node.prev_same_offset_plus1, depth,
                                         shared.PathProbabilityRow(warp, subgroup.row_slot));
      }
    }
    q_prev = subgroup.Broadcast(q_prev);

    float p_e = 0.0f;
    if (subgroup.is_leader) {
      bool goes_left = false;
      if (subgroup.RowActive()) {
        goes_left = this->EvaluateGoesLeft(ridx, node);
        p_e = (child == 0 ? goes_left : !goes_left) ? q_prev / child_weight : 0.0f;
      }
      shared.SetGoesLeft(warp, subgroup.row_slot, depth, goes_left);
      shared.PathProbability(warp, subgroup.row_slot, depth) = p_e;
    }
    p_e = subgroup.Broadcast(p_e);

    if (subgroup.is_warp_leader) {
      shared.Node(warp, *stack_size) = child_node;
      shared.Stage(warp, *stack_size) = 0;
    }
    auto alpha_e = p_e - 1.0f;
    auto v = shared.Basis(warp, subgroup.row_slot, depth, subgroup.point) * child_weight *
             (1.0f + alpha_e * quad_node);
    if (q_prev != 1.0f) {
      auto alpha_old = q_prev - 1.0f;
      v /= 1.0f + alpha_old * quad_node;
    }
    shared.Basis(warp, subgroup.row_slot, *stack_size, subgroup.point) = v;
    subgroup.Sync();
    (*stack_size)++;
  }

  XGBOOST_DEV_INLINE void RunTask(std::size_t task) {
    auto tree_idx = task / row_tiles;
    auto row_tile = task % row_tiles;
    auto ridx = (row_tile_begin + row_tile) * kGpuQuadratureRowsPerWarp + subgroup.row_slot;
    auto row_idx = base_rowid + static_cast<bst_idx_t>(ridx);
    auto tree = trees[tree_idx];
    auto nodes_for_tree = nodes + tree.node_begin;

    this->InitializeTask();

    int stack_size = 1;
    bool have_return = false;
    float ret_val = 0.0f;
    while (stack_size > 0 || have_return) {
      if (have_return) {
        if (!this->HandleReturn(row_idx, tree.group_idx, nodes_for_tree, &stack_size, &have_return,
                                &ret_val)) {
          break;
        }
        continue;
      }
      this->Descend(tree, nodes_for_tree, ridx, &stack_size, &have_return, &ret_val);
    }
  }
};

template <int DepthCap, bool kHasRowMask, typename Loader>
__global__ void __launch_bounds__(kGpuQuadratureTreeBlockThreads, 9)
    QuadratureShapTaskKernel(Loader loader, bst_idx_t base_rowid, bst_target_t n_groups,
                             bst_feature_t n_columns, std::size_t row_tile_begin,
                             std::size_t row_tiles, bst_idx_t valid_rows_in_tail,
                             std::size_t n_trees, CompressedTree const* __restrict__ trees,
                             CompressedNode const* __restrict__ nodes,
                             float const* __restrict__ leaf_values,
                             std::uint32_t const* __restrict__ categories, QuadratureRule rule,
                             float* __restrict__ phis) {
  static_assert(DepthCap <= static_cast<int>(kMaxGpuQuadratureDepth));
  static_assert(dh::WarpThreads() % kGpuQuadratureRowsPerWarp == 0);
  static_assert(kGpuQuadratureTreeBlockThreads % dh::WarpThreads() == 0);
  using SubgroupT = SubgroupOps<kHasRowMask>;
  if constexpr (!kHasRowMask) {
    static_assert(kGpuQuadratureSegmentWidth == kGpuQuadraturePoints,
                  "Full-tile specialization assumes every warp lane participates.");
  }
  using SharedT = QuadratureSharedState<DepthCap>;

  __shared__ SharedT shared;

  int warp = static_cast<int>(threadIdx.x) / dh::WarpThreads();
  int lane = static_cast<int>(threadIdx.x) % dh::WarpThreads();
  auto subgroup = SubgroupT{lane, valid_rows_in_tail};

  auto global_warp =
      (static_cast<std::size_t>(blockIdx.x) * kGpuQuadratureTreeBlockThreads + threadIdx.x) /
      dh::WarpThreads();
  auto warp_stride =
      (static_cast<std::size_t>(gridDim.x) * kGpuQuadratureTreeBlockThreads) / dh::WarpThreads();
  auto n_tasks = n_trees * row_tiles;

  auto runner = QuadratureShapTaskRunner<Loader, SubgroupT, SharedT>{loader,
                                                                     subgroup,
                                                                     shared,
                                                                     trees,
                                                                     nodes,
                                                                     leaf_values,
                                                                     categories,
                                                                     phis,
                                                                     base_rowid,
                                                                     n_groups,
                                                                     n_columns,
                                                                     row_tile_begin,
                                                                     row_tiles,
                                                                     warp,
                                                                     rule.nodes[subgroup.point],
                                                                     rule.weights[subgroup.point]};

  for (std::size_t task = global_warp; task < n_tasks; task += warp_stride) {
    runner.RunTask(task);
  }
}

template <int DepthCap, bool kHasRowMask, typename Loader>
void LaunchQuadratureShapTasks(Context const* ctx, Loader loader, bst_idx_t base_rowid,
                               bst_target_t n_groups, bst_feature_t n_columns,
                               std::size_t row_tile_begin, std::size_t row_tiles,
                               bst_idx_t valid_rows_in_tail, CompressedModel const& compressed,
                               QuadratureRule rule, HostDeviceVector<float>* out_contribs) {
  static_assert(kGpuQuadratureTreeBlockThreads % dh::WarpThreads() == 0);
  if (compressed.trees.empty() || row_tiles == 0) {
    return;
  }
  auto trees = thrust::raw_pointer_cast(compressed.trees.data());
  auto nodes = thrust::raw_pointer_cast(compressed.nodes.data());
  auto leaf_values = thrust::raw_pointer_cast(compressed.leaf_values.data());
  auto categories = thrust::raw_pointer_cast(compressed.categories.data());
  auto phis = out_contribs->DeviceSpan().data();
  auto n_tasks = compressed.trees.size() * row_tiles;
  auto grids = common::DivRoundUp(n_tasks, static_cast<std::size_t>(kGpuQuadratureWarpsPerBlock));
  QuadratureShapTaskKernel<DepthCap, kHasRowMask>
      <<<static_cast<uint32_t>(grids), static_cast<uint32_t>(kGpuQuadratureTreeBlockThreads), 0,
         ctx->CUDACtx()->Stream()>>>(loader, base_rowid, n_groups, n_columns, row_tile_begin,
                                     row_tiles, valid_rows_in_tail, compressed.trees.size(), trees,
                                     nodes, leaf_values, categories, rule, phis);
  dh::safe_cuda(cudaGetLastError());
}

template <int DepthCap, typename Loader>
void LaunchQuadratureShapBuckets(Context const* ctx, Loader loader, bst_idx_t base_rowid,
                                 bst_target_t n_groups, bst_feature_t n_columns,
                                 CompressedModel const& compressed, QuadratureRule rule,
                                 HostDeviceVector<float>* out_contribs) {
  auto full_row_tiles = static_cast<std::size_t>(loader.NumRows() / kGpuQuadratureRowsPerWarp);
  auto tail_rows = static_cast<bst_idx_t>(loader.NumRows() % kGpuQuadratureRowsPerWarp);
  // Full row tiles can use the cheaper specialization where every row subgroup is active. Only
  // the final partial tile needs row masking to keep inactive subgroups from writing past the end.
  LaunchQuadratureShapTasks<DepthCap, false>(
      ctx, loader, base_rowid, n_groups, n_columns, /*row_tile_begin=*/0, full_row_tiles,
      /*valid_rows_in_tail=*/kGpuQuadratureRowsPerWarp, compressed, rule, out_contribs);
  if (tail_rows != 0) {
    LaunchQuadratureShapTasks<DepthCap, true>(
        ctx, loader, base_rowid, n_groups, n_columns, /*row_tile_begin=*/full_row_tiles,
        /*row_tiles=*/1, tail_rows, compressed, rule, out_contribs);
  }
}

template <int DepthCap, bool kHasRowMask, typename Loader>
__global__ void __launch_bounds__(kGpuQuadratureTreeBlockThreads, 9)
    QuadratureShapInteractionTaskKernel(Loader loader, bst_idx_t base_rowid, bst_target_t n_groups,
                                        bst_feature_t n_columns, std::size_t row_tile_begin,
                                        std::size_t row_tiles, bst_idx_t valid_rows_in_tail,
                                        std::size_t n_trees,
                                        CompressedTree const* __restrict__ trees,
                                        CompressedNode const* __restrict__ nodes,
                                        float const* __restrict__ leaf_values,
                                        std::uint32_t const* __restrict__ categories,
                                        QuadratureRule rule, float* __restrict__ phis) {
  static_assert(DepthCap <= static_cast<int>(kMaxGpuQuadratureDepth));
  static_assert(dh::WarpThreads() % kGpuQuadratureRowsPerWarp == 0);
  static_assert(kGpuQuadratureTreeBlockThreads % dh::WarpThreads() == 0);
  using SubgroupT = SubgroupOps<kHasRowMask>;
  if constexpr (!kHasRowMask) {
    static_assert(kGpuQuadratureSegmentWidth == kGpuQuadraturePoints,
                  "Full-tile specialization assumes every warp lane participates.");
  }
  using SharedT = QuadratureSharedState<DepthCap>;

  __shared__ SharedT shared;

  int warp = static_cast<int>(threadIdx.x) / dh::WarpThreads();
  int lane = static_cast<int>(threadIdx.x) % dh::WarpThreads();
  auto subgroup = SubgroupT{lane, valid_rows_in_tail};

  auto global_warp =
      (static_cast<std::size_t>(blockIdx.x) * kGpuQuadratureTreeBlockThreads + threadIdx.x) /
      dh::WarpThreads();
  auto warp_stride =
      (static_cast<std::size_t>(gridDim.x) * kGpuQuadratureTreeBlockThreads) / dh::WarpThreads();
  auto n_tasks = n_trees * row_tiles;

  auto runner =
      QuadratureShapInteractionTaskRunner<Loader, SubgroupT, SharedT>{loader,
                                                                      subgroup,
                                                                      shared,
                                                                      trees,
                                                                      nodes,
                                                                      leaf_values,
                                                                      categories,
                                                                      phis,
                                                                      base_rowid,
                                                                      n_groups,
                                                                      n_columns,
                                                                      row_tile_begin,
                                                                      row_tiles,
                                                                      warp,
                                                                      rule.nodes[subgroup.point],
                                                                      rule.weights[subgroup.point]};

  for (std::size_t task = global_warp; task < n_tasks; task += warp_stride) {
    runner.RunTask(task);
  }
}

template <int DepthCap, bool kHasRowMask, typename Loader>
void LaunchQuadratureShapInteractionTasks(Context const* ctx, Loader loader, bst_idx_t base_rowid,
                                          bst_target_t n_groups, bst_feature_t n_columns,
                                          std::size_t row_tile_begin, std::size_t row_tiles,
                                          bst_idx_t valid_rows_in_tail,
                                          CompressedModel const& compressed, QuadratureRule rule,
                                          HostDeviceVector<float>* out_contribs) {
  static_assert(kGpuQuadratureTreeBlockThreads % dh::WarpThreads() == 0);
  if (compressed.trees.empty() || row_tiles == 0) {
    return;
  }
  auto trees = thrust::raw_pointer_cast(compressed.trees.data());
  auto nodes = thrust::raw_pointer_cast(compressed.nodes.data());
  auto leaf_values = thrust::raw_pointer_cast(compressed.leaf_values.data());
  auto categories = thrust::raw_pointer_cast(compressed.categories.data());
  auto phis = out_contribs->DeviceSpan().data();
  auto n_tasks = compressed.trees.size() * row_tiles;
  auto grids = common::DivRoundUp(n_tasks, static_cast<std::size_t>(kGpuQuadratureWarpsPerBlock));
  QuadratureShapInteractionTaskKernel<DepthCap, kHasRowMask>
      <<<static_cast<uint32_t>(grids), static_cast<uint32_t>(kGpuQuadratureTreeBlockThreads), 0,
         ctx->CUDACtx()->Stream()>>>(loader, base_rowid, n_groups, n_columns, row_tile_begin,
                                     row_tiles, valid_rows_in_tail, compressed.trees.size(), trees,
                                     nodes, leaf_values, categories, rule, phis);
  dh::safe_cuda(cudaGetLastError());
}

template <int DepthCap, typename Loader>
void LaunchQuadratureShapInteractionBuckets(Context const* ctx, Loader loader, bst_idx_t base_rowid,
                                            bst_target_t n_groups, bst_feature_t n_columns,
                                            CompressedModel const& compressed, QuadratureRule rule,
                                            HostDeviceVector<float>* out_contribs) {
  auto full_row_tiles = static_cast<std::size_t>(loader.NumRows() / kGpuQuadratureRowsPerWarp);
  auto tail_rows = static_cast<bst_idx_t>(loader.NumRows() % kGpuQuadratureRowsPerWarp);
  LaunchQuadratureShapInteractionTasks<DepthCap, false>(
      ctx, loader, base_rowid, n_groups, n_columns, /*row_tile_begin=*/0, full_row_tiles,
      /*valid_rows_in_tail=*/kGpuQuadratureRowsPerWarp, compressed, rule, out_contribs);
  if (tail_rows != 0) {
    LaunchQuadratureShapInteractionTasks<DepthCap, true>(
        ctx, loader, base_rowid, n_groups, n_columns, /*row_tile_begin=*/full_row_tiles,
        /*row_tiles=*/1, tail_rows, compressed, rule, out_contribs);
  }
}

template <typename EncAccessor, typename Fn>
void DispatchByBatchLoader(Context const* ctx, DMatrix* p_fmat, bst_feature_t n_features,
                           EncAccessor acc, Fn&& fn) {
  using AccT = std::decay_t<EncAccessor>;
  if (p_fmat->PageExists<SparsePage>()) {
    for (auto& page : p_fmat->GetBatches<SparsePage>()) {
      SparsePageView batch{ctx, page, n_features};
      auto loader = SparsePageLoaderNoShared<AccT>{batch, acc};
      fn(std::move(loader), page.base_rowid);
    }
  } else {
    p_fmat->Info().feature_types.SetDevice(ctx->Device());
    auto feature_types = p_fmat->Info().feature_types.ConstDeviceSpan();

    for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx, StaticBatch(true))) {
      page.Impl()->Visit(ctx, feature_types, [&](auto&& batch) {
        using BatchT = std::remove_reference_t<decltype(batch)>;
        auto loader = EllpackLoader<BatchT, AccT>{batch,
                                                  /*use_shared=*/false,
                                                  n_features,
                                                  batch.NumRows(),
                                                  std::numeric_limits<float>::quiet_NaN(),
                                                  AccT{acc}};
        fn(std::move(loader), batch.base_rowid);
      });
    }
  }
}

template <typename Fn>
void LaunchShap(Context const* ctx, DMatrix* p_fmat, enc::DeviceColumnsView const& new_enc,
                gbm::GBTreeModel const& model, Fn&& fn) {
  auto n_features = model.learner_model_param->num_feature;
  if (model.Cats() && model.Cats()->HasCategorical() && new_enc.HasCategorical()) {
    auto [acc, mapping] = ::xgboost::cuda_impl::MakeCatAccessor(ctx, new_enc, model.Cats());
    DispatchByBatchLoader(ctx, p_fmat, n_features, std::move(acc), fn);
  } else {
    DispatchByBatchLoader(ctx, p_fmat, n_features, NoOpAccessor{}, fn);
  }
}

void SetShapDevice(Context const* ctx) { curt::SetDevice(ctx->Ordinal()); }
}  // namespace
void ShapValues(Context const* ctx, DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                gbm::GBTreeModel const& model, bst_tree_t tree_end,
                std::vector<float> const* tree_weights, int condition, unsigned condition_feature) {
  xgboost_NVTX_FN_RANGE();
  SetShapDevice(ctx);
  CHECK_EQ(condition, 0) << "GPU QuadratureTreeSHAP does not support conditional SHAP.";
  CHECK_EQ(condition_feature, 0) << "GPU QuadratureTreeSHAP does not support conditional SHAP.";

  tree_end = predictor::GetTreeLimit(model.trees, tree_end);
  auto const ngroup = model.learner_model_param->num_output_group;
  CHECK_NE(ngroup, 0);
  auto const ncolumns = model.learner_model_param->num_feature + 1;
  auto dim_size = ncolumns * ngroup;
  out_contribs->SetDevice(ctx->Device());
  out_contribs->Resize(p_fmat->Info().num_row_ * dim_size);
  out_contribs->Fill(0.0f);

  auto prepared =
      PrepareGpuQuadratureModel(model, tree_end, ngroup, tree_weights, "Predict contribution");

  auto new_enc =
      p_fmat->Cats()->NeedRecode() ? p_fmat->Cats()->DeviceView(ctx) : enc::DeviceColumnsView{};
  auto group_root_mean_sums = prepared.GroupRootMeanSums();

  LaunchShap(ctx, p_fmat, new_enc, model, [&](auto&& loader, bst_idx_t base_rowid) {
    LaunchQuadratureShapBuckets<16>(ctx, loader, base_rowid, ngroup, ncolumns,
                                    prepared.compressed[0], prepared.rule, out_contribs);
    LaunchQuadratureShapBuckets<32>(ctx, loader, base_rowid, ngroup, ncolumns,
                                    prepared.compressed[1], prepared.rule, out_contribs);
    LaunchQuadratureShapBuckets<64>(ctx, loader, base_rowid, ngroup, ncolumns,
                                    prepared.compressed[2], prepared.rule, out_contribs);
    LaunchQuadratureShapBuckets<128>(ctx, loader, base_rowid, ngroup, ncolumns,
                                     prepared.compressed[3], prepared.rule, out_contribs);
  });

  p_fmat->Info().base_margin_.SetDevice(ctx->Device());
  auto margin = p_fmat->Info().base_margin_.Data()->ConstDeviceSpan();
  auto base_score = model.learner_model_param->BaseScore(ctx);
  auto phis = out_contribs->DeviceSpan();
  auto n_samples = p_fmat->Info().num_row_;
  dh::LaunchN(n_samples * ngroup, ctx->CUDACtx()->Stream(), [=] __device__(std::size_t idx) {
    auto [_, gid] = linalg::UnravelIndex(idx, n_samples, ngroup);
    phis[(idx + 1) * ncolumns - 1] +=
        group_root_mean_sums[gid] + (margin.empty() ? base_score(gid) : margin[idx]);
  });
}
void ShapInteractionValues(Context const* ctx, DMatrix* p_fmat,
                           HostDeviceVector<float>* out_contribs, gbm::GBTreeModel const& model,
                           bst_tree_t tree_end, std::vector<float> const* tree_weights,
                           bool approximate) {
  xgboost_NVTX_FN_RANGE();
  SetShapDevice(ctx);
  if (approximate) {
    LOG(FATAL) << "Approximated contribution is not implemented in GPU predictor, use CPU instead.";
  }

  tree_end = predictor::GetTreeLimit(model.trees, tree_end);
  auto const ngroup = model.learner_model_param->num_output_group;
  CHECK_NE(ngroup, 0);
  auto const ncolumns = model.learner_model_param->num_feature + 1;
  auto dim_size = ncolumns * ncolumns * ngroup;
  out_contribs->SetDevice(ctx->Device());
  out_contribs->Resize(p_fmat->Info().num_row_ * dim_size);
  out_contribs->Fill(0.0f);

  auto prepared = PrepareGpuQuadratureModel(model, tree_end, ngroup, tree_weights,
                                            "Predict interaction contribution");

  auto new_enc =
      p_fmat->Cats()->NeedRecode() ? p_fmat->Cats()->DeviceView(ctx) : enc::DeviceColumnsView{};
  auto group_root_mean_sums = prepared.GroupRootMeanSums();

  LaunchShap(ctx, p_fmat, new_enc, model, [&](auto&& loader, bst_idx_t base_rowid) {
    LaunchQuadratureShapInteractionBuckets<16>(ctx, loader, base_rowid, ngroup, ncolumns,
                                               prepared.compressed[0], prepared.rule, out_contribs);
    LaunchQuadratureShapInteractionBuckets<32>(ctx, loader, base_rowid, ngroup, ncolumns,
                                               prepared.compressed[1], prepared.rule, out_contribs);
    LaunchQuadratureShapInteractionBuckets<64>(ctx, loader, base_rowid, ngroup, ncolumns,
                                               prepared.compressed[2], prepared.rule, out_contribs);
    LaunchQuadratureShapInteractionBuckets<128>(ctx, loader, base_rowid, ngroup, ncolumns,
                                                prepared.compressed[3], prepared.rule,
                                                out_contribs);
  });

  p_fmat->Info().base_margin_.SetDevice(ctx->Device());
  auto margin = p_fmat->Info().base_margin_.Data()->ConstDeviceSpan();
  auto base_score = model.learner_model_param->BaseScore(ctx);
  auto phis = out_contribs->DeviceSpan();
  auto n_samples = p_fmat->Info().num_row_;
  dh::LaunchN(n_samples * ngroup, ctx->CUDACtx()->Stream(), [=] __device__(std::size_t idx) {
    auto [ridx, gid] = linalg::UnravelIndex(idx, n_samples, ngroup);
    auto matrix_offset = (static_cast<std::size_t>(ridx) * ngroup + gid) * ncolumns * ncolumns;
    auto matrix = phis.subspan(matrix_offset, ncolumns * ncolumns);
    matrix[(ncolumns - 1) * ncolumns + (ncolumns - 1)] +=
        group_root_mean_sums[gid] + (margin.empty() ? base_score(gid) : margin[idx]);
    for (bst_feature_t r = 0; r < ncolumns; ++r) {
      for (bst_feature_t c = r + 1; c < ncolumns; ++c) {
        auto sym = 0.5f * (matrix[r * ncolumns + c] + matrix[c * ncolumns + r]);
        matrix[r * ncolumns + c] = sym;
        matrix[c * ncolumns + r] = sym;
      }
    }
    for (bst_feature_t r = 0; r < ncolumns; ++r) {
      float value = matrix[r * ncolumns + r];
      for (bst_feature_t c = 0; c < ncolumns; ++c) {
        if (c != r) {
          value -= matrix[r * ncolumns + c];
        }
      }
      matrix[r * ncolumns + r] = value;
    }
  });
}

void ApproxFeatureImportance(Context const*, DMatrix*, HostDeviceVector<float>*,
                             gbm::GBTreeModel const&, bst_tree_t, std::vector<float> const*) {
  StringView not_implemented{
      "contribution is not implemented in the GPU predictor, use CPU instead."};
  LOG(FATAL) << "Approximated " << not_implemented;
}
}  // namespace xgboost::interpretability::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/interpretability/shap.h <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 */
#pragma once

#include <vector>  // for vector

#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for DMatrix, MetaInfo
#include "xgboost/host_device_vector.h"  // for HostDeviceVector

namespace xgboost::gbm {
struct GBTreeModel;
}  // namespace xgboost::gbm

namespace xgboost::interpretability {
namespace cpu_impl {
void ShapValues(Context const* ctx, DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                gbm::GBTreeModel const& model, bst_tree_t tree_end,
                std::vector<float> const* tree_weights, int condition, unsigned condition_feature);

void ApproxFeatureImportance(Context const* ctx, DMatrix* p_fmat,
                             HostDeviceVector<float>* out_contribs, gbm::GBTreeModel const& model,
                             bst_tree_t tree_end, std::vector<float> const* tree_weights);

void ShapInteractionValues(Context const* ctx, DMatrix* p_fmat,
                           HostDeviceVector<float>* out_contribs, gbm::GBTreeModel const& model,
                           bst_tree_t tree_end, std::vector<float> const* tree_weights,
                           bool approximate);
}  // namespace cpu_impl

#if defined(XGBOOST_USE_CUDA)
namespace cuda_impl {
void ShapValues(Context const* ctx, DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                gbm::GBTreeModel const& model, bst_tree_t tree_end,
                std::vector<float> const* tree_weights, int condition, unsigned condition_feature);
void ApproxFeatureImportance(Context const* ctx, DMatrix* p_fmat,
                             HostDeviceVector<float>* out_contribs, gbm::GBTreeModel const& model,
                             bst_tree_t tree_end, std::vector<float> const* tree_weights);
void ShapInteractionValues(Context const* ctx, DMatrix* p_fmat,
                           HostDeviceVector<float>* out_contribs, gbm::GBTreeModel const& model,
                           bst_tree_t tree_end, std::vector<float> const* tree_weights,
                           bool approximate);
}  // namespace cuda_impl
#endif  // defined(XGBOOST_USE_CUDA)

inline void ShapValues(Context const* ctx, DMatrix* p_fmat, HostDeviceVector<float>* out_contribs,
                       gbm::GBTreeModel const& model, bst_tree_t tree_end,
                       std::vector<float> const* tree_weights, int condition,
                       unsigned condition_feature) {
#if defined(XGBOOST_USE_CUDA)
  if (ctx->IsCUDA()) {
    cuda_impl::ShapValues(ctx, p_fmat, out_contribs, model, tree_end, tree_weights, condition,
                          condition_feature);
    return;
  }
#endif  // defined(XGBOOST_USE_CUDA)
  cpu_impl::ShapValues(ctx, p_fmat, out_contribs, model, tree_end, tree_weights, condition,
                       condition_feature);
}

inline void ApproxFeatureImportance(Context const* ctx, DMatrix* p_fmat,
                                    HostDeviceVector<float>* out_contribs,
                                    gbm::GBTreeModel const& model, bst_tree_t tree_end,
                                    std::vector<float> const* tree_weights) {
#if defined(XGBOOST_USE_CUDA)
  if (ctx->IsCUDA()) {
    cuda_impl::ApproxFeatureImportance(ctx, p_fmat, out_contribs, model, tree_end, tree_weights);
    return;
  }
#endif  // defined(XGBOOST_USE_CUDA)
  cpu_impl::ApproxFeatureImportance(ctx, p_fmat, out_contribs, model, tree_end, tree_weights);
}

inline void ShapInteractionValues(Context const* ctx, DMatrix* p_fmat,
                                  HostDeviceVector<float>* out_contribs,
                                  gbm::GBTreeModel const& model, bst_tree_t tree_end,
                                  std::vector<float> const* tree_weights, bool approximate) {
#if defined(XGBOOST_USE_CUDA)
  if (ctx->IsCUDA()) {
    cuda_impl::ShapInteractionValues(ctx, p_fmat, out_contribs, model, tree_end, tree_weights,
                                     approximate);
    return;
  }
#endif  // defined(XGBOOST_USE_CUDA)
  cpu_impl::ShapInteractionValues(ctx, p_fmat, out_contribs, model, tree_end, tree_weights,
                                  approximate);
}
}  // namespace xgboost::interpretability


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/predict_fn.h <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#ifndef XGBOOST_PREDICTOR_PREDICT_FN_H_
#define XGBOOST_PREDICTOR_PREDICT_FN_H_

#include <memory>  // for unique_ptr
#include <vector>  // for vector

#include "../common/categorical.h"  // for IsCat, Decision
#include "xgboost/tree_model.h"     // for RegTree

namespace xgboost::predictor {
/** @brief Whether it should traverse to the left branch of a tree. */
template <bool has_categorical, typename TreeView>
XGBOOST_DEVICE bool GetDecision(TreeView const &tree, bst_node_t nid, float fvalue,
                                RegTree::CategoricalSplitMatrix const &cats) {
  if (has_categorical && common::IsCat(cats.split_type, nid)) {
    auto node_categories = cats.categories.subspan(cats.node_ptr[nid].beg, cats.node_ptr[nid].size);
    return common::Decision(node_categories, fvalue);
  } else {
    return fvalue < tree.SplitCond(nid);
  }
}

template <bool has_missing, bool has_categorical, typename TreeView>
XGBOOST_DEVICE bst_node_t GetNextNode(TreeView const &tree, const bst_node_t nid, float fvalue,
                                      bool is_missing,
                                      RegTree::CategoricalSplitMatrix const &cats) {
  if (has_missing && is_missing) {
    return tree.DefaultChild(nid);
  } else {
    return tree.LeftChild(nid) + !GetDecision<has_categorical>(tree, nid, fvalue, cats);
  }
}

/**
 * @brief Some old prediction methods accept the ntree_limit parameter and they use 0 to
 *        indicate no limit.
 */
inline bst_tree_t GetTreeLimit(std::vector<std::unique_ptr<RegTree>> const &trees,
                               bst_tree_t ntree_limit) {
  auto n_trees = static_cast<bst_tree_t>(trees.size());
  if (ntree_limit == 0 || ntree_limit > n_trees) {
    ntree_limit = n_trees;
  }
  return ntree_limit;
}
}  // namespace xgboost::predictor
#endif  // XGBOOST_PREDICTOR_PREDICT_FN_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/predictor.cc <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 */
#include "xgboost/predictor.h"

#include <dmlc/registry.h>  // for DMLC_REGISTRY_LINK_TAG

#include <cstdint>  // for int32_t
#include <string>   // for string, to_string

#include "../gbm/gbtree_model.h"         // for GBTreeModel
#include "xgboost/base.h"                // for Args, bst_group_t, bst_idx_t
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for MetaInfo
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/learner.h"             // for LearnerModelParam
#include "xgboost/linalg.h"              // for Tensor, TensorView
#include "xgboost/logging.h"             // for CHECK_EQ, CHECK_NE, LOG

namespace dmlc {
DMLC_REGISTRY_ENABLE(::xgboost::PredictorReg);
}  // namespace dmlc

namespace xgboost {
void Predictor::Configure(Args const&) {}

Predictor* Predictor::Create(std::string const& name, Context const* ctx) {
  auto* e = ::dmlc::Registry<PredictorReg>::Get()->Find(name);
  if (e == nullptr) {
    LOG(FATAL) << "Unknown predictor type " << name;
  }
  auto p_predictor = (e->body)(ctx);
  return p_predictor;
}

template <int32_t D>
void ValidateBaseMarginShape(linalg::Tensor<float, D> const& margin, bst_idx_t n_samples,
                             bst_group_t n_groups) {
  // FIXME: Bindings other than Python and R don't have shape.
  std::string expected{"Invalid shape of base_margin. Expected: (" + std::to_string(n_samples) +
                       ", " + std::to_string(n_groups) + ")"};
  CHECK_EQ(margin.Shape(0), n_samples) << expected;
  CHECK_EQ(margin.Shape(1), n_groups) << expected;
}

namespace cuda_impl {
void InitOutPredictions(Context const* ctx, linalg::VectorView<float const> base_score,
                        linalg::MatrixView<float> predt);
}

namespace sycl_impl {
void InitOutPredictions(Context const* ctx, linalg::VectorView<float const> base_score,
                        linalg::MatrixView<float> predt);
}

void Predictor::InitOutPredictions(const MetaInfo& info, HostDeviceVector<float>* out_preds,
                                   gbm::GBTreeModel const& model) const {
  CHECK_NE(model.learner_model_param->num_output_group, 0);

  if (!ctx_->Device().IsCPU()) {
    out_preds->SetDevice(ctx_->Device());
  }

  // Cannot rely on the Resize to fill as it might skip if the size is already correct.
  auto n = static_cast<size_t>(model.learner_model_param->OutputLength() * info.num_row_);
  out_preds->Resize(n);

  HostDeviceVector<float> const* base_margin = info.base_margin_.Data();
  if (!base_margin->Empty()) {
    ValidateBaseMarginShape(info.base_margin_, info.num_row_,
                            model.learner_model_param->OutputLength());
    out_preds->Copy(*base_margin);
    return;
  }

  auto base_score = model.learner_model_param->BaseScore(this->ctx_->Device());
  if (base_score.Size() == 1) {
    // Fill a scalar
    out_preds->Fill(model.learner_model_param->BaseScore(DeviceOrd::CPU())(0));
    return;
  }

  // Handle multi-output models where base_score is a vector.
  auto predt = linalg::MakeTensorView(this->ctx_, out_preds, info.num_row_,
                                      model.learner_model_param->OutputLength());
  CHECK_EQ(predt.Size(), out_preds->Size());

  if (this->ctx_->IsCUDA()) {
#if defined(XGBOOST_USE_CUDA)
    cuda_impl::InitOutPredictions(this->ctx_, base_score, predt);
#else
    common::AssertGPUSupport();
#endif
  } else if (this->ctx_->IsSycl()) {
#if defined(XGBOOST_USE_SYCL)
    sycl_impl::InitOutPredictions(this->ctx_, base_score, predt);
#else
    common::AssertSYCLSupport();
#endif
  } else {
    common::ParallelFor(info.num_row_, this->ctx_->Threads(), [&](auto i) {
      for (std::size_t j = 0, m = predt.Shape(1); j < m; ++j) {
        predt(i, j) = base_score(j);
      }
    });
  }
}
}  // namespace xgboost

namespace xgboost::predictor {
// List of files that will be force linked in static links.
#ifdef XGBOOST_USE_CUDA
DMLC_REGISTRY_LINK_TAG(gpu_predictor);
#endif  // XGBOOST_USE_CUDA
DMLC_REGISTRY_LINK_TAG(cpu_predictor);
}  // namespace xgboost::predictor


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/predictor.cu <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include <thrust/for_each.h>                    // for for_each_n
#include <thrust/iterator/counting_iterator.h>  // for make_counting_iterator

#include "../common/cuda_context.cuh"
#include "xgboost/linalg.h"  // for UnravelIndex

namespace xgboost::cuda_impl {
void InitOutPredictions(Context const* ctx, linalg::VectorView<float const> base_score,
                        linalg::MatrixView<float> predt) {
  thrust::for_each_n(ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul), predt.Size(),
                     [=] XGBOOST_DEVICE(std::size_t k) mutable {
                       auto [i, j] = linalg::UnravelIndex(k, predt.Shape());
                       predt(i, j) = base_score(j);
                     });
}
}  // namespace xgboost::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/predictor/utils.h <==
/**
 * Copyright 2017-2025, XGBoost Contributors
 */
#pragma once
#include <memory>  // for shared_ptr

#include "../data/proxy_dmatrix.h"  // for DMatrixProxy
#include "xgboost/data.h"           // for DMatrix
#include "xgboost/learner.h"        // LearnerModelParam

namespace xgboost::predictor {
template <typename Adapter>
void CheckProxyDMatrix(std::shared_ptr<Adapter> m, data::DMatrixProxy const* proxy,
                       LearnerModelParam const* p) {
  CHECK(proxy);
  auto n_features_data = m->NumColumns();
  auto n_features_model = p->num_feature;
  CHECK_EQ(n_features_data, n_features_model)
      << "Number of columns in data must equal to the trained model.";
  CHECK_EQ(proxy->Info().num_row_, m->NumRows());
  CHECK_EQ(proxy->Info().num_col_, m->NumColumns());
  CHECK_EQ(proxy->Info().num_nonzero_, 0);  // unknown
}
}  // namespace xgboost::predictor


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/common_row_partitioner.h <==
/**
 * Copyright 2021-2026, XGBoost contributors
 * \file common_row_partitioner.h
 * \brief Common partitioner logic for hist and approx methods.
 */
#ifndef XGBOOST_TREE_COMMON_ROW_PARTITIONER_H_
#define XGBOOST_TREE_COMMON_ROW_PARTITIONER_H_

#include <algorithm>  // for all_of, fill
#include <cstdint>    // for uint32_t, int32_t
#include <limits>     // for numeric_limits
#include <vector>     // for vector

#include "../collective/allreduce.h"      // for Allreduce
#include "../common/bitfield.h"           // for RBitField8
#include "../common/linalg_op.h"          // for cbegin
#include "../common/numeric.h"            // for Iota
#include "../common/partition_builder.h"  // for PartitionBuilder
#include "../common/row_set.h"            // for RowSetCollection
#include "../common/threading_utils.h"    // for ParallelFor2d
#include "tree_view.h"                    // for ScalarTreeView
#include "xgboost/base.h"                 // for bst_idx_t
#include "xgboost/collective/result.h"    // for Success, SafeColl
#include "xgboost/context.h"              // for Context
#include "xgboost/linalg.h"               // for TensorView
#include "xgboost/span.h"                 // for Span

namespace xgboost::tree {

static constexpr size_t kPartitionBlockSize = 2048;

class CommonRowPartitioner {
 public:
  bst_idx_t base_rowid = 0;

  CommonRowPartitioner() = default;
  CommonRowPartitioner(Context const* ctx, bst_idx_t num_row, bst_idx_t _base_rowid)
      : base_rowid{_base_rowid} {
    Reset(ctx, num_row, _base_rowid);
  }

  void Reset(Context const* ctx, bst_idx_t num_row, bst_idx_t _base_rowid) {
    base_rowid = _base_rowid;

    std::vector<bst_idx_t>& row_indices = *row_set_collection_.Data();
    row_indices.resize(num_row);

    bst_idx_t* p_row_indices = row_indices.data();
    common::Iota(ctx, p_row_indices, p_row_indices + num_row, base_rowid);

    row_set_collection_.Clear();
    row_set_collection_.Init();
  }

  /* Making GHistIndexMatrix_t a templete parameter allows reuse this function for sycl-plugin */
  template <typename ExpandEntry, typename GHistIndexMatrixT, typename TreeView>
  static void FindSplitConditions(const std::vector<ExpandEntry>& nodes, TreeView const& tree,
                                  GHistIndexMatrixT const& gmat,
                                  std::vector<int32_t>* p_split_conditions) {
    auto const& ptrs = gmat.cut.Ptrs();
    auto const& vals = gmat.cut.Values();
    auto& split_conditions = *p_split_conditions;

    for (std::size_t i = 0; i < nodes.size(); ++i) {
      bst_node_t const nidx = nodes[i].nid;
      bst_feature_t const fidx = tree.SplitIndex(nidx);
      float const split_pt = tree.SplitCond(nidx);
      std::uint32_t const lower_bound = ptrs[fidx];
      std::uint32_t const upper_bound = ptrs[fidx + 1];
      bst_bin_t split_cond = -1;
      // convert floating-point split_pt into corresponding bin_id
      // split_cond = -1 indicates that split_pt is less than all known cut points
      CHECK_LT(upper_bound, static_cast<uint32_t>(std::numeric_limits<int32_t>::max()));
      for (auto bound = lower_bound; bound < upper_bound; ++bound) {
        if (split_pt == vals[bound]) {
          split_cond = static_cast<bst_bin_t>(bound);
        }
      }
      split_conditions[i] = split_cond;
    }
  }

  template <typename ExpandEntry, typename TreeView>
  void AddSplitsToRowSet(const std::vector<ExpandEntry>& nodes, TreeView const& tree) {
    const size_t n_nodes = nodes.size();
    for (unsigned int i = 0; i < n_nodes; ++i) {
      const int32_t nidx = nodes[i].nid;
      const size_t n_left = partition_builder_.GetNLeftElems(i);
      const size_t n_right = partition_builder_.GetNRightElems(i);
      CHECK_EQ(tree.LeftChild(nidx) + 1, tree.RightChild(nidx));
      row_set_collection_.AddSplit(nidx, tree.LeftChild(nidx), tree.RightChild(nidx), n_left,
                                   n_right);
    }
  }

  template <typename ExpandEntry, typename TreeView>
  void UpdatePosition(Context const* ctx, GHistIndexMatrix const& gmat,
                      std::vector<ExpandEntry> const& nodes, TreeView const& tree) {
    auto const& column_matrix = gmat.Transpose();
    if (column_matrix.IsInitialized()) {
      if (gmat.cut.HasCategorical()) {
        this->template UpdatePosition<true>(ctx, gmat, column_matrix, nodes, tree);
      } else {
        this->template UpdatePosition<false>(ctx, gmat, column_matrix, nodes, tree);
      }
    } else {
      /* ColumnMatrix is not initilized.
       * It means that we use 'approx' method.
       * any_missing and any_cat don't metter in this case.
       * Jump directly to the main method.
       */
      this->template UpdatePosition<uint8_t, true, true>(ctx, gmat, column_matrix, nodes, tree);
    }
  }

  template <bool any_cat, typename ExpandEntry, typename TreeView>
  void UpdatePosition(Context const* ctx, GHistIndexMatrix const& gmat,
                      const common::ColumnMatrix& column_matrix,
                      std::vector<ExpandEntry> const& nodes, TreeView const& tree) {
    if (column_matrix.AnyMissing()) {
      this->template UpdatePosition<true, any_cat>(ctx, gmat, column_matrix, nodes, tree);
    } else {
      this->template UpdatePosition<false, any_cat>(ctx, gmat, column_matrix, nodes, tree);
    }
  }

  template <bool any_missing, bool any_cat, typename ExpandEntry, typename TreeView>
  void UpdatePosition(Context const* ctx, GHistIndexMatrix const& gmat,
                      const common::ColumnMatrix& column_matrix,
                      std::vector<ExpandEntry> const& nodes, TreeView const& tree) {
    common::DispatchBinType(column_matrix.GetTypeSize(), [&](auto t) {
      using T = decltype(t);
      this->template UpdatePosition<T, any_missing, any_cat>(ctx, gmat, column_matrix, nodes, tree);
    });
  }

  template <typename BinIdxType, bool any_missing, bool any_cat, typename ExpandEntry,
            typename TreeView>
  void UpdatePosition(Context const* ctx, GHistIndexMatrix const& gmat,
                      const common::ColumnMatrix& column_matrix,
                      std::vector<ExpandEntry> const& nodes, TreeView const& tree) {
    // 1. Find split condition for each split
    size_t n_nodes = nodes.size();

    std::vector<bst_bin_t> split_conditions;
    if (column_matrix.IsInitialized()) {
      split_conditions.resize(n_nodes);
      FindSplitConditions(nodes, tree, gmat, &split_conditions);
    }

    // 2.1 Create a blocked space of size SUM(samples in each node)
    common::BlockedSpace2d space(
        n_nodes,
        [&](std::size_t node_in_set) {
          auto nid = nodes[node_in_set].nid;
          return row_set_collection_[nid].Size();
        },
        kPartitionBlockSize);

    // 2.2 Initialize the partition builder
    // allocate buffers for storage intermediate results by each thread
    partition_builder_.Init(space.Size(), n_nodes, [&](size_t node_in_set) {
      const int32_t nid = nodes[node_in_set].nid;
      const size_t size = row_set_collection_[nid].Size();
      const size_t n_tasks = size / kPartitionBlockSize + !!(size % kPartitionBlockSize);
      return n_tasks;
    });
    CHECK_EQ(base_rowid, gmat.base_rowid);

    // 2.3 Split elements of row_set_collection_ to left and right child-nodes for each node
    // Store results in intermediate buffers from partition_builder_
    common::ParallelFor2d(space, ctx->Threads(), [&](size_t node_in_set, common::Range1d r) {
      size_t begin = r.begin();
      const int32_t nid = nodes[node_in_set].nid;
      const size_t task_id = partition_builder_.GetTaskIdx(node_in_set, begin);
      partition_builder_.AllocateForTask(task_id);
      bst_bin_t split_cond = column_matrix.IsInitialized() ? split_conditions[node_in_set] : 0;
      partition_builder_.template Partition<BinIdxType, any_missing, any_cat>(
          node_in_set, nodes, r, split_cond, gmat, column_matrix, tree,
          row_set_collection_[nid].begin());
    });

    // 3. Compute offsets to copy blocks of row-indexes
    // from partition_builder_ to row_set_collection_
    partition_builder_.CalculateRowOffsets();

    // 4. Copy elements from partition_builder_ to row_set_collection_ back
    // with updated row-indexes for each tree-node
    common::ParallelFor2d(space, ctx->Threads(), [&](size_t node_in_set, common::Range1d r) {
      const int32_t nid = nodes[node_in_set].nid;
      partition_builder_.MergeToArray(node_in_set, r.begin(), row_set_collection_[nid].begin());
    });

    // 5. Add info about splits into row_set_collection_
    AddSplitsToRowSet(nodes, tree);
  }

  [[nodiscard]] auto const& Partitions() const { return row_set_collection_; }

  [[nodiscard]] std::size_t Size() const {
    return std::distance(row_set_collection_.begin(), row_set_collection_.end());
  }

  auto& operator[](bst_node_t nidx) { return row_set_collection_[nidx]; }
  auto const& operator[](bst_node_t nidx) const { return row_set_collection_[nidx]; }

  // The row indices supplied to the `invalidp` callback are global.
  void LeafPartition(Context const* ctx, ScalarTreeView const& tree, common::Span<float const> hess,
                     common::Span<bst_node_t> out_position) const {
    partition_builder_.LeafPartition(ctx, tree, this->Partitions(), out_position,
                                     [&](size_t idx) -> bool { return hess[idx] - .0f == .0f; });
  }

  template <typename TreeView>
  void LeafPartition(Context const* ctx, TreeView const& tree,
                     linalg::MatrixView<GradientPair const> gpair,
                     common::Span<bst_node_t> out_position) const {
    if (gpair.Shape(1) > 1) {
      partition_builder_.LeafPartition(
          ctx, tree, this->Partitions(), out_position, [&](std::size_t idx) -> bool {
            auto sample = gpair.Slice(idx, linalg::All());
            return std::all_of(linalg::cbegin(sample), linalg::cend(sample),
                               [](GradientPair const& g) { return g.GetHess() - .0f == .0f; });
          });
    } else {
      auto s = gpair.Slice(linalg::All(), 0);
      partition_builder_.LeafPartition(
          ctx, tree, this->Partitions(), out_position,
          [&](std::size_t idx) -> bool { return s(idx).GetHess() - .0f == .0f; });
    }
  }

 private:
  common::PartitionBuilder<kPartitionBlockSize> partition_builder_;
  common::RowSetCollection row_set_collection_;
};

}  // namespace xgboost::tree
#endif  // XGBOOST_TREE_COMMON_ROW_PARTITIONER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/constraints.cc <==
/*!
 * Copyright 2018-2019 by Contributors
 */
#include <algorithm>
#include <unordered_set>
#include <vector>

#include "xgboost/span.h"
#include "xgboost/json.h"
#include "constraints.h"
#include "param.h"

namespace xgboost {
void FeatureInteractionConstraintHost::Configure(tree::TrainParam const& param,
                                                 bst_feature_t const n_features) {
  if (param.interaction_constraints.empty()) {
    enabled_ = !param.interaction_constraints.empty();
    return;  // short-circuit if no constraint is specified
  }
  enabled_ = true;

  this->interaction_constraint_str_ = param.interaction_constraints;
  this->n_features_ = n_features;
  this->Reset();
}

void FeatureInteractionConstraintHost::Reset() {
  if (!enabled_) {
    return;
  }
  // Read std::vector<std::vector<bst_feature_t>> first and then
  //   convert to std::vector<std::unordered_set<bst_feature_t>>
  std::vector<std::vector<bst_feature_t>> tmp;
  try {
    ParseInteractionConstraint(this->interaction_constraint_str_, &tmp);
  } catch (dmlc::Error const &e) {
    LOG(FATAL) << "Failed to parse feature interaction constraint:\n"
               << this->interaction_constraint_str_ << "\n"
               << "With error:\n" << e.what();
  }
  for (const auto& e : tmp) {
    interaction_constraints_.emplace_back(e.begin(), e.end());
  }

  // Initialise interaction constraints record with all variables permitted for the first node
  node_constraints_.clear();
  node_constraints_.resize(1, std::unordered_set<bst_feature_t>());
  node_constraints_[0].reserve(n_features_);
  for (bst_feature_t i = 0; i < n_features_; ++i) {
    node_constraints_[0].insert(i);
  }

  // Initialise splits record
  splits_.clear();
  splits_.resize(1, std::unordered_set<bst_feature_t>());
}

void FeatureInteractionConstraintHost::SplitImpl(
    bst_node_t node_id, bst_feature_t feature_id, bst_node_t left_id, bst_node_t right_id) {
  bst_node_t newsize = std::max(left_id, right_id) + 1;

  // Record previous splits for child nodes
  auto feature_splits = splits_[node_id];  // fid history of current node
  feature_splits.insert(feature_id);  // add feature of current node
  splits_.resize(newsize);
  splits_[left_id] = feature_splits;
  splits_[right_id] = feature_splits;

  // Resize constraints record, initialise all features to be not permitted for new nodes
  CHECK_NE(newsize, 0);
  node_constraints_.resize(newsize, std::unordered_set<bst_feature_t>());

  // Permit features used in previous splits
  for (bst_feature_t fid : feature_splits) {
    node_constraints_[left_id].insert(fid);
    node_constraints_[right_id].insert(fid);
  }

  // Loop across specified interactions in constraints
  for (const auto &constraint : interaction_constraints_) {
    // flags whether the specified interaction is still relevant
    bst_uint flag = 1;

    // Test relevance of specified interaction by checking all previous
    // features are included
    for (bst_uint checkvar : feature_splits) {
      if (constraint.count(checkvar) == 0) {
        flag = 0;
        break;   // interaction is not relevant due to unmet constraint
      }
    }

    // If interaction is still relevant, permit all other features in the
    // interaction
    if (flag == 1) {
      for (bst_uint k : constraint) {
        node_constraints_[left_id].insert(k);
        node_constraints_[right_id].insert(k);
      }
    }
  }
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/constraints.cu <==
/**
 * Copyright 2019-2026, XGBoost contributors
 */
#include <thrust/copy.h>
#include <thrust/device_vector.h>
#include <thrust/execution_policy.h>
#include <thrust/iterator/counting_iterator.h>

#include <set>
#include <string>

#include "../common/cuda_context.cuh"  // for CUDAContext
#include "../common/device_helpers.cuh"
#include "constraints.cuh"
#include "param.h"
#include "xgboost/logging.h"
#include "xgboost/span.h"

namespace xgboost {

size_t FeatureInteractionConstraintDevice::Features() const { return d_sets_ptr_.size() - 1; }

void FeatureInteractionConstraintDevice::Configure(tree::TrainParam const& param,
                                                   int32_t const n_features) {
  has_constraint_ = true;
  if (param.interaction_constraints.length() == 0) {
    has_constraint_ = false;
    return;
  }
  // --- Parse interaction constraints
  // Interaction constraints parsed from string parameter.  After
  // parsing, this looks like {{0, 1, 2}, {2, 3 ,4}}.
  std::vector<std::vector<bst_feature_t>> h_feature_constraints;
  try {
    ParseInteractionConstraint(param.interaction_constraints, &h_feature_constraints);
  } catch (dmlc::Error const& e) {
    LOG(FATAL) << "Failed to parse feature interaction constraint:\n"
               << param.interaction_constraints << "\n"
               << "With error:\n"
               << e.what();
  }
  n_sets_ = h_feature_constraints.size();

  size_t const n_feat_storage = LBitField64::ComputeStorageSize(n_features);
  if (n_feat_storage == 0 && n_features != 0) {
    LOG(FATAL) << "Wrong storage size, n_features: " << n_features;
  }

  // --- Initialize allowed features attached to nodes.
  int32_t n_nodes{param.MaxNodes()};
  node_constraints_.resize(n_nodes);
  node_constraints_storage_.resize(n_nodes);
  for (auto& n : node_constraints_storage_) {
    n.resize(LBitField64::ComputeStorageSize(n_features));
  }
  for (size_t i = 0; i < node_constraints_storage_.size(); ++i) {
    auto span = dh::ToSpan(node_constraints_storage_[i]);
    node_constraints_[i] = LBitField64(span);
  }
  s_node_constraints_ =
      common::Span<LBitField64>(node_constraints_.data(), node_constraints_.size());

  // Represent constraints as CSR format, flatten is the value vector,
  // ptr is row_ptr vector in CSR.
  std::vector<uint32_t> h_feature_constraints_flatten;
  for (auto const& constraints : h_feature_constraints) {
    for (uint32_t c : constraints) {
      h_feature_constraints_flatten.emplace_back(c);
    }
  }
  std::vector<size_t> h_feature_constraints_ptr;
  size_t n_features_in_constraints = 0;
  h_feature_constraints_ptr.emplace_back(n_features_in_constraints);
  for (auto const& v : h_feature_constraints) {
    n_features_in_constraints += v.size();
    h_feature_constraints_ptr.emplace_back(n_features_in_constraints);
  }
  // Copy the CSR to device.
  d_fconstraints_.resize(h_feature_constraints_flatten.size());
  thrust::copy(h_feature_constraints_flatten.cbegin(), h_feature_constraints_flatten.cend(),
               d_fconstraints_.begin());
  s_fconstraints_ = dh::ToSpan(d_fconstraints_);
  d_fconstraints_ptr_.resize(h_feature_constraints_ptr.size());
  thrust::copy(h_feature_constraints_ptr.cbegin(), h_feature_constraints_ptr.cend(),
               d_fconstraints_ptr_.begin());
  s_fconstraints_ptr_ = dh::ToSpan(d_fconstraints_ptr_);

  // --- Compute interaction sets attached to each feature.
  // Use a set to eliminate duplicated entries.
  std::vector<std::set<int32_t>> h_features_set(n_features);
  int32_t cid = 0;
  for (auto const& constraints : h_feature_constraints) {
    for (auto const& feat : constraints) {
      h_features_set.at(feat).insert(cid);
    }
    cid++;
  }
  // Compute device sets.
  std::vector<int32_t> h_sets;
  int32_t ptr = 0;
  std::vector<int32_t> h_sets_ptr{ptr};
  for (auto const& feature : h_features_set) {
    for (auto constraint_id : feature) {
      h_sets.emplace_back(constraint_id);
    }
    // empty set is well defined here.
    ptr += feature.size();
    h_sets_ptr.emplace_back(ptr);
  }
  d_sets_ = h_sets;
  d_sets_ptr_ = h_sets_ptr;
  s_sets_ = dh::ToSpan(d_sets_);
  s_sets_ptr_ = dh::ToSpan(d_sets_ptr_);

  d_feature_buffer_storage_.resize(LBitField64::ComputeStorageSize(n_features));
  feature_buffer_ = LBitField64{dh::ToSpan(d_feature_buffer_storage_)};

  // --- Initialize result buffers.
  output_buffer_bits_storage_.resize(LBitField64::ComputeStorageSize(n_features));
  output_buffer_bits_ = LBitField64(dh::ToSpan(output_buffer_bits_storage_));
  input_buffer_bits_storage_.resize(LBitField64::ComputeStorageSize(n_features));
  input_buffer_bits_ = LBitField64(dh::ToSpan(input_buffer_bits_storage_));
  result_buffer_.resize(n_features);
  s_result_buffer_ = dh::ToSpan(result_buffer_);
}

FeatureInteractionConstraintDevice::FeatureInteractionConstraintDevice(
    tree::TrainParam const& param, int32_t const n_features)
    : has_constraint_{true}, n_sets_{0} {
  this->Configure(param, n_features);
}

void FeatureInteractionConstraintDevice::Reset(Context const* ctx) {
  for (auto& node : node_constraints_storage_) {
    thrust::fill(ctx->CUDACtx()->CTP(), node.begin(), node.end(), 0);
  }
}

__global__ void ClearBuffersKernel(LBitField64 result_buffer_output,
                                   LBitField64 result_buffer_input) {
  auto tid = blockIdx.x * blockDim.x + threadIdx.x;
  if (tid < result_buffer_output.Capacity()) {
    result_buffer_output.Clear(tid);
  }
  if (tid < result_buffer_input.Capacity()) {
    result_buffer_input.Clear(tid);
  }
}

void FeatureInteractionConstraintDevice::ClearBuffers() {
  CHECK_EQ(output_buffer_bits_.Capacity(), input_buffer_bits_.Capacity());
  CHECK_LE(feature_buffer_.Capacity(), output_buffer_bits_.Capacity());
  uint32_t constexpr kBlockThreads = 256;
  auto const n_grids =
      static_cast<uint32_t>(common::DivRoundUp(input_buffer_bits_.Capacity(), kBlockThreads));
  dh::LaunchKernel launch{n_grids, kBlockThreads};
  launch(ClearBuffersKernel, output_buffer_bits_, input_buffer_bits_);
}

common::Span<bst_feature_t> FeatureInteractionConstraintDevice::QueryNode(Context const* ctx,
                                                                          bst_node_t node_id) {
  if (!has_constraint_) {
    return {};
  }
  CHECK_LT(node_id, s_node_constraints_.size());

  ClearBuffers();

  thrust::counting_iterator<int32_t> begin(0);
  thrust::counting_iterator<int32_t> end(result_buffer_.size());
  auto p_result_buffer = result_buffer_.data();
  LBitField64 node_constraints = s_node_constraints_[node_id];

  thrust::device_ptr<bst_feature_t> const out_end = thrust::copy_if(
      ctx->CUDACtx()->CTP(), begin, end, p_result_buffer, [=] __device__(int32_t pos) {
        bool res = node_constraints.Check(pos);
        return res;
      });
  size_t const n_available = std::distance(result_buffer_.data(), out_end);

  return {s_result_buffer_.data(), s_result_buffer_.data() + n_available};
}

__global__ void SetInputBufferKernel(common::Span<bst_feature_t const> feature_list_input,
                                     LBitField64 result_buffer_input) {
  uint32_t tid = threadIdx.x + blockIdx.x * blockDim.x;
  if (tid < feature_list_input.size()) {
    result_buffer_input.Set(feature_list_input[tid]);
  }
}

__global__ void QueryFeatureListKernel(LBitField64 node_constraints,
                                       LBitField64 result_buffer_input,
                                       LBitField64 result_buffer_output) {
  result_buffer_output |= node_constraints;
  result_buffer_output &= result_buffer_input;
}

common::Span<bst_feature_t const> FeatureInteractionConstraintDevice::Query(
    common::Span<bst_feature_t const> feature_list, bst_node_t nidx) {
  if (!has_constraint_ || nidx == 0) {
    return feature_list;
  }

  ClearBuffers();

  LBitField64 node_constraints = s_node_constraints_[nidx];
  CHECK_EQ(input_buffer_bits_.Capacity(), output_buffer_bits_.Capacity());

  uint32_t constexpr kBlockThreads = 256;
  auto n_grids =
      static_cast<uint32_t>(common::DivRoundUp(output_buffer_bits_.Capacity(), kBlockThreads));
  dh::LaunchKernel launch{n_grids, kBlockThreads};
  launch(SetInputBufferKernel, feature_list, input_buffer_bits_);
  launch(QueryFeatureListKernel, node_constraints, input_buffer_bits_, output_buffer_bits_);

  thrust::counting_iterator<int32_t> begin(0);
  thrust::counting_iterator<int32_t> end(result_buffer_.size());

  LBitField64 local_result_buffer = output_buffer_bits_;

  thrust::device_ptr<bst_feature_t> const out_end = thrust::copy_if(
      thrust::device, begin, end, result_buffer_.data(), [=] __device__(int32_t pos) {
        bool res = local_result_buffer.Check(pos);
        return res;
      });
  size_t const n_available = std::distance(result_buffer_.data(), out_end);

  common::Span<bst_feature_t> result = {s_result_buffer_.data(),
                                        s_result_buffer_.data() + n_available};
  return result;
}

// Find interaction sets for each feature, then store all features in
// those sets in a buffer.
__global__ void RestoreFeatureListFromSetsKernel(
    LBitField64 feature_buffer,

    bst_feature_t fid, common::Span<bst_feature_t> feature_interactions,
    common::Span<size_t> feature_interactions_ptr,  // of size n interaction set + 1

    common::Span<bst_feature_t> interactions_list, common::Span<size_t> interactions_list_ptr) {
  auto const tid_x = threadIdx.x + blockIdx.x * blockDim.x;
  auto const tid_y = threadIdx.y + blockIdx.y * blockDim.y;
  // painful mapping: fid -> sets related to it -> features related to sets.
  auto const beg = interactions_list_ptr[fid];
  auto const end = interactions_list_ptr[fid + 1];
  auto const n_sets = end - beg;
  if (tid_x < n_sets) {
    auto const set_id_pos = beg + tid_x;
    auto const set_id = interactions_list[set_id_pos];
    auto const set_beg = feature_interactions_ptr[set_id];
    auto const set_end = feature_interactions_ptr[set_id + 1];
    auto const feature_pos = set_beg + tid_y;
    if (feature_pos < set_end) {
      feature_buffer.Set(feature_interactions[feature_pos]);
    }
  }
}

__global__ void InteractionConstraintSplitKernel(LBitField64 feature, int32_t feature_id,
                                                 LBitField64 node, LBitField64 left,
                                                 LBitField64 right) {
  auto tid = threadIdx.x + blockDim.x * blockIdx.x;
  if (tid > node.Capacity()) {
    return;
  }
  // enable constraints from feature
  node |= feature;

  // enable constraints from parent
  left |= node;
  right |= node;

  if (tid == static_cast<decltype(tid)>(feature_id)) {
    // enable the split feature, set all of them at last instead of
    // setting it for parent to avoid race.
    node.Set(feature_id);
    left.Set(feature_id);
    right.Set(feature_id);
  }
}

void FeatureInteractionConstraintDevice::Split(Context const* ctx, bst_node_t node_id,
                                               bst_feature_t feature_id, bst_node_t left_id,
                                               bst_node_t right_id) {
  if (!has_constraint_) {
    return;
  }
  CHECK_NE(node_id, left_id) << " Split node: " << node_id << " and its left child: " << left_id
                             << " cannot be the same.";
  CHECK_NE(node_id, right_id) << " Split node: " << node_id << " and its right child: " << right_id
                              << " cannot be the same.";
  CHECK_LT(right_id, s_node_constraints_.size());
  CHECK_NE(s_node_constraints_.size(), 0);

  LBitField64 node = s_node_constraints_[node_id];
  LBitField64 left = s_node_constraints_[left_id];
  LBitField64 right = s_node_constraints_[right_id];

  dim3 const block3(16, 64, 1);
  dim3 const grid3(common::DivRoundUp(n_sets_, 16), common::DivRoundUp(s_fconstraints_.size(), 64));
  dh::LaunchKernel launch_restore{grid3, block3};
  launch_restore(RestoreFeatureListFromSetsKernel, feature_buffer_, feature_id, s_fconstraints_,
                 s_fconstraints_ptr_, s_sets_, s_sets_ptr_);

  uint32_t constexpr kBlockThreads = 256;
  auto n_grids = static_cast<uint32_t>(common::DivRoundUp(node.Capacity(), kBlockThreads));

  dh::LaunchKernel launch_split{n_grids, kBlockThreads};
  launch_split(InteractionConstraintSplitKernel, feature_buffer_, feature_id, node, left, right);

  // clear the buffer after use
  thrust::fill_n(ctx->CUDACtx()->CTP(), feature_buffer_.Data(), feature_buffer_.NumValues(), 0);
}

}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/constraints.cuh <==
/**
 * Copyright 2019-2026, XGBoost contributors
 *
 * \file Various constraints used in GPU_Hist.
 */
#ifndef XGBOOST_TREE_CONSTRAINTS_H_
#define XGBOOST_TREE_CONSTRAINTS_H_

#include <dmlc/json.h>

#include <vector>

#include "../common/bitfield.h"
#include "../common/device_vector.cuh"  // for device_vector
#include "constraints.h"
#include "param.h"
#include "xgboost/span.h"

namespace xgboost {
// Feature interaction constraints built for GPU Hist updater.
struct FeatureInteractionConstraintDevice {
 protected:
  // Whether interaction constraint is used.
  bool has_constraint_;
  // n interaction sets.
  size_t n_sets_;

  // The parsed feature interaction constraints as CSR.
  dh::device_vector<bst_feature_t> d_fconstraints_;
  common::Span<bst_feature_t> s_fconstraints_;
  dh::device_vector<size_t> d_fconstraints_ptr_;
  common::Span<size_t> s_fconstraints_ptr_;
  /* Interaction sets for each feature as CSR.  For an input like:
   * [[0, 1], [1, 2]], this will have values:
   *
   * fid:                                |0 | 1  | 2|
   * sets a feature belongs to(d_sets_): |0 |0, 1| 1|
   *
   * d_sets_ptr_:                        |0, 1, 3, 4|
   */
  dh::device_vector<bst_feature_t> d_sets_;
  common::Span<bst_feature_t> s_sets_;
  dh::device_vector<size_t> d_sets_ptr_;
  common::Span<size_t> s_sets_ptr_;

  // Allowed features attached to each node, have n_nodes bitfields,
  // each of size n_features.
  std::vector<dh::device_vector<LBitField64::value_type>> node_constraints_storage_;
  std::vector<LBitField64> node_constraints_;
  common::Span<LBitField64> s_node_constraints_;

  // buffer storing return feature list from Query, of size n_features.
  dh::device_vector<bst_feature_t> result_buffer_;
  common::Span<bst_feature_t> s_result_buffer_;

  // Temp buffers, one bit for each possible feature.
  dh::device_vector<LBitField64::value_type> output_buffer_bits_storage_;
  LBitField64 output_buffer_bits_;
  dh::device_vector<LBitField64::value_type> input_buffer_bits_storage_;
  LBitField64 input_buffer_bits_;
  /*
   * Combined features from all interaction sets that one feature belongs to.
   * For an input with [[0, 1], [1, 2]], the feature 1 belongs to sets {0, 1}
   */
  dh::device_vector<LBitField64::value_type> d_feature_buffer_storage_;
  LBitField64 feature_buffer_;  // of Size n features.

  // Clear out all temp buffers except for `feature_buffer_', which is
  // handled in `Split'.
  void ClearBuffers();

 public:
  size_t Features() const;
  FeatureInteractionConstraintDevice() = default;
  void Configure(tree::TrainParam const& param, int32_t const n_features);
  FeatureInteractionConstraintDevice(tree::TrainParam const& param, int32_t const n_features);
  FeatureInteractionConstraintDevice(FeatureInteractionConstraintDevice const& that) = default;
  FeatureInteractionConstraintDevice(FeatureInteractionConstraintDevice&& that) = default;
  /*! \brief Reset before constructing a new tree. */
  void Reset(Context const* ctx);
  /*! \brief Return a list of features given node id */
  common::Span<bst_feature_t> QueryNode(Context const* ctx, bst_node_t nid);
  /**
   * @brief Return a list of selected features from given feature_list and node id.
   *
   * @param feature_list A list of features
   * @param nidx node id
   *
   * @return A list of features picked from `feature_list' that conform to constraints in
   * node.
   */
  common::Span<bst_feature_t const> Query(common::Span<bst_feature_t const> feature_list,
                                          bst_node_t nidx);
  /*! \brief Apply split for node_id. */
  void Split(Context const* ctx, bst_node_t node_id, bst_feature_t feature_id, bst_node_t left_id,
             bst_node_t right_id);
};

}      // namespace xgboost
#endif  // XGBOOST_TREE_CONSTRAINTS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/constraints.h <==
/**
 * Copyright 2018-2023 by Contributors
 */
#ifndef XGBOOST_TREE_CONSTRAINTS_H_
#define XGBOOST_TREE_CONSTRAINTS_H_

#include <string>
#include <unordered_set>
#include <vector>

#include "param.h"
#include "xgboost/base.h"

namespace xgboost {
/*!
 * \brief Feature interaction constraint implementation for CPU tree updaters.
 *
 * The interface is similar to the one for GPU Hist.
 */
class FeatureInteractionConstraintHost {
 protected:
  // interaction_constraints_[constraint_id] contains a single interaction
  //   constraint, which specifies a group of feature IDs that can interact
  //   with each other
  std::vector< std::unordered_set<bst_feature_t> > interaction_constraints_;
  // int_cont_[nid] contains the set of all feature IDs that are allowed to
  //   be used for a split at node nid
  std::vector< std::unordered_set<bst_feature_t> > node_constraints_;
  // splits_[nid] contains the set of all feature IDs that have been used for
  //   splits in node nid and its parents
  std::vector< std::unordered_set<bst_feature_t> > splits_;
  // string passed by user.
  std::string interaction_constraint_str_;
  // number of features in DMatrix/Booster
  bst_feature_t n_features_;
  bool enabled_{false};

  void SplitImpl(int32_t node_id, bst_feature_t feature_id, bst_node_t left_id,
                 bst_node_t right_id);

 public:
  FeatureInteractionConstraintHost() = default;
  void Split(int32_t node_id, bst_feature_t feature_id, bst_node_t left_id,
             bst_node_t right_id) {
    if (!enabled_) {
      return;
    } else {
      this->SplitImpl(node_id, feature_id, left_id, right_id);
    }
  }

  bool Query(bst_node_t nid, bst_feature_t fid) const {
    if (!enabled_) { return true; }
    return node_constraints_.at(nid).find(fid) != node_constraints_.at(nid).cend();
  }

  void Reset();

  void Configure(tree::TrainParam const& param, bst_feature_t const n_features);
};
}  // namespace xgboost

#endif  // XGBOOST_TREE_CONSTRAINTS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/driver.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 */
#pragma once

#include <xgboost/span.h>

#include <cstddef>     // for size_t
#include <functional>  // for function
#include <queue>       // for priority_queue
#include <vector>      // for vector

#include "./param.h"  // for TrainParam

namespace xgboost::tree {
template <typename ExpandEntryT>
bool DepthWise(const ExpandEntryT& lhs, const ExpandEntryT& rhs) {
  return lhs.GetNodeId() > rhs.GetNodeId();  // favor small depth
}

template <typename ExpandEntryT>
bool LossGuide(const ExpandEntryT& lhs, const ExpandEntryT& rhs) {
  if (lhs.GetLossChange() == rhs.GetLossChange()) {
    return lhs.GetNodeId() > rhs.GetNodeId();  // favor small timestamp
  } else {
    return lhs.GetLossChange() < rhs.GetLossChange();  // favor large loss_chg
  }
}

template <typename ExpandEntryT>
[[nodiscard]] bool IsValidExpandEntry(ExpandEntryT const& entry, TrainParam const& param,
                                      bst_node_t num_leaves) {
  auto loss_chg = entry.GetLossChange();
  if (loss_chg <= kRtEps) {
    return false;
  }
  if (loss_chg < param.min_split_loss) {
    return false;
  }
  if (param.max_depth > 0 && entry.depth == param.max_depth) {
    return false;
  }
  if (param.max_leaves > 0 && num_leaves == param.max_leaves) {
    return false;
  }
  return true;
}

// Drives execution of tree building on device
template <typename ExpandEntryT>
class Driver {
  using ExpandQueue = std::priority_queue<ExpandEntryT, std::vector<ExpandEntryT>,
                                          std::function<bool(ExpandEntryT, ExpandEntryT)>>;

 public:
  explicit Driver(TrainParam param, std::size_t max_node_batch_size = 256)
      : param_(param),
        max_node_batch_size_(max_node_batch_size),
        queue_(param.grow_policy == TrainParam::kDepthWise ? DepthWise<ExpandEntryT>
                                                           : LossGuide<ExpandEntryT>) {}
  template <typename EntryIterT>
  void Push(EntryIterT begin, EntryIterT end) {
    for (auto it = begin; it != end; ++it) {
      const ExpandEntryT& e = *it;
      if (e.GetLossChange() > kRtEps) {
        queue_.push(e);
      }
    }
  }
  void Push(const std::vector<ExpandEntryT>& entries) {
    this->Push(entries.begin(), entries.end());
  }
  void Push(ExpandEntryT const& e) { queue_.push(e); }

  bool IsEmpty() { return queue_.empty(); }

  // Can a child of this entry still be expanded?
  // can be used to avoid extra work
  bool IsChildValid(ExpandEntryT const& parent_entry) {
    if (param_.max_depth > 0 && parent_entry.depth + 1 >= param_.max_depth) return false;
    if (param_.max_leaves > 0 && num_leaves_ >= param_.max_leaves) return false;
    return true;
  }

  // Return the set of nodes to be expanded
  // This set has no dependencies between entries so they may be expanded in
  // parallel or asynchronously
  std::vector<ExpandEntryT> Pop() {
    if (queue_.empty()) return {};
    // Return a single entry for loss guided mode
    if (param_.grow_policy == TrainParam::kLossGuide) {
      ExpandEntryT e = queue_.top();
      queue_.pop();

      if (IsValidExpandEntry(e, param_, num_leaves_)) {
        num_leaves_++;
        return {e};
      } else {
        return {};
      }
    }
    // Return nodes on same level for depth wise
    std::vector<ExpandEntryT> result;
    ExpandEntryT e = queue_.top();
    int level = e.depth;
    while (e.depth == level && !queue_.empty() && result.size() < max_node_batch_size_) {
      queue_.pop();
      if (IsValidExpandEntry(e, param_, num_leaves_)) {
        num_leaves_++;
        result.emplace_back(e);
      }

      if (!queue_.empty()) {
        e = queue_.top();
      }
    }
    return result;
  }

 private:
  TrainParam param_;
  bst_node_t num_leaves_ = 1;
  std::size_t max_node_batch_size_;
  ExpandQueue queue_;
};
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/fit_stump.cc <==
/**
 * Copyright 2022-2026, XGBoost Contributors
 *
 * @brief Utilities for estimating initial score.
 */
#include "fit_stump.h"

#include <cstddef>  // for size_t
#include <cstdint>  // for int32_t

#include "../collective/aggregator.h"   // for GlobalSum
#include "../common/threading_utils.h"  // for ParallelFor
#include "xgboost/base.h"               // for bst_target_t, GradientPairPrecise
#include "xgboost/context.h"            // for Context
#include "xgboost/linalg.h"             // for MatrixView, Matrix, Constant
#include "xgboost/logging.h"            // CHECK_EQ

#if !defined(XGBOOST_USE_CUDA)
#include "../common/common.h"  // AssertGPUSupport
#endif

namespace xgboost::tree {
namespace cpu_impl {
void SumGradients(Context const* ctx, linalg::MatrixView<GradientPair const> gpair,
                  linalg::VectorView<GradientPairPrecise> out) {
  auto n_targets = out.Size();
  CHECK_EQ(n_targets, gpair.Shape(1));
  linalg::Matrix<GradientPairPrecise> sum_tloc =
      linalg::Constant(ctx, GradientPairPrecise{}, ctx->Threads(), n_targets);
  auto h_sum_tloc = sum_tloc.HostView();
  // first dim for gpair is samples, second dim is target.
  // Reduce by column, parallel by samples
  common::ParallelFor(gpair.Shape(0), ctx->Threads(), [&](auto i) {
    for (bst_target_t t = 0; t < n_targets; ++t) {
      h_sum_tloc(omp_get_thread_num(), t) += GradientPairPrecise{gpair(i, t)};
    }
  });
  // Aggregate to the first row.
  auto h_sum = h_sum_tloc.Slice(0, linalg::All());
  for (std::int32_t i = 1, t = ctx->Threads(); i < t; ++i) {
    for (bst_target_t j = 0; j < n_targets; ++j) {
      h_sum(j) += h_sum_tloc(i, j);
    }
  }
  for (std::size_t i = 0; i < n_targets; ++i) {
    out(i) = h_sum(i);
  }
}

void FitStump(Context const* ctx, linalg::MatrixView<GradientPair const> gpair,
              linalg::VectorView<float> out) {
  auto n_targets = out.Size();
  CHECK_EQ(n_targets, gpair.Shape(1));
  auto sum = linalg::Empty<GradientPairPrecise>(ctx, n_targets);
  SumGradients(ctx, gpair, sum.HostView());
  auto h_sum = sum.HostView();
  CHECK(h_sum.CContiguous());
  auto as_double = linalg::MakeTensorView(
      ctx, common::Span{reinterpret_cast<double*>(h_sum.Values().data()), h_sum.Size() * 2},
      h_sum.Size() * 2);
  auto rc = collective::GlobalSum(ctx, as_double);
  collective::SafeColl(rc);

  for (std::size_t i = 0; i < h_sum.Size(); ++i) {
    out(i) = static_cast<float>(CalcUnregularizedWeight(h_sum(i).GetGrad(), h_sum(i).GetHess()));
  }
}
}  // namespace cpu_impl

namespace cuda_impl {
void FitStump(Context const* ctx, linalg::TensorView<GradientPair const, 2> gpair,
              linalg::VectorView<float> out);

#if !defined(XGBOOST_USE_CUDA)
inline void FitStump(Context const*, linalg::TensorView<GradientPair const, 2>,
                     linalg::VectorView<float>) {
  common::AssertGPUSupport();
}
#endif  // !defined(XGBOOST_USE_CUDA)
}  // namespace cuda_impl

void FitStump(Context const* ctx, linalg::Matrix<GradientPair> const& gpair, bst_target_t n_targets,
              linalg::Vector<float>* out) {
  out->SetDevice(ctx->Device());
  out->Reshape(n_targets);

  gpair.SetDevice(ctx->Device());
  auto gpair_t = gpair.View(ctx->Device().IsSycl() ? DeviceOrd::CPU() : ctx->Device());
  ctx->IsCUDA() ? cuda_impl::FitStump(ctx, gpair_t, out->View(ctx->Device()))
                : cpu_impl::FitStump(ctx, gpair_t, out->HostView());
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/fit_stump.cu <==
/**
 * Copyright 2022-2026, XGBoost Contributors
 *
 * @brief Utilities for estimating initial score.
 */
#include <thrust/execution_policy.h>            // cuda::par
#include <thrust/iterator/counting_iterator.h>  // thrust::make_counting_iterator

#include <cstddef>  // std::size_t

#include "../collective/aggregator.cuh"  // for GlobalSum
#include "../common/cuda_context.cuh"
#include "../common/device_helpers.cuh"  // dh::MakeTransformIterator
#include "fit_stump.h"
#include "xgboost/base.h"     // GradientPairPrecise, GradientPair, XGBOOST_DEVICE
#include "xgboost/context.h"  // Context
#include "xgboost/linalg.h"   // TensorView, Tensor, Constant
#include "xgboost/logging.h"  // CHECK_EQ
#include "xgboost/span.h"     // span

namespace xgboost::tree::cuda_impl {
void FitStump(Context const* ctx, linalg::TensorView<GradientPair const, 2> gpair,
              linalg::VectorView<float> out) {
  auto n_targets = out.Size();
  CHECK_EQ(n_targets, gpair.Shape(1));
  linalg::Vector<GradientPairPrecise> sum = linalg::Constant(ctx, GradientPairPrecise{}, n_targets);
  CHECK(out.Contiguous());

  // Reduce by column
  auto key_it = dh::MakeTransformIterator<bst_target_t>(
      thrust::make_counting_iterator(0ul),
      [=] XGBOOST_DEVICE(std::size_t i) -> bst_target_t { return i / gpair.Shape(0); });
  auto grad_it = dh::MakeTransformIterator<GradientPairPrecise>(
      thrust::make_counting_iterator(0ul),
      [=] XGBOOST_DEVICE(std::size_t i) -> GradientPairPrecise {
        auto target = i / gpair.Shape(0);
        auto sample = i % gpair.Shape(0);
        return GradientPairPrecise{gpair(sample, target)};
      });
  auto d_sum = sum.View(ctx->Device());
  CHECK(d_sum.CContiguous());

  thrust::reduce_by_key(ctx->CUDACtx()->CTP(), key_it, key_it + gpair.Size(), grad_it,
                        thrust::make_discard_iterator(), dh::tbegin(d_sum.Values()));

  auto rc =
      collective::GlobalSum(ctx, linalg::MakeVec(reinterpret_cast<double*>(d_sum.Values().data()),
                                                 d_sum.Size() * 2, ctx->Device()));
  SafeColl(rc);

  thrust::for_each_n(ctx->CUDACtx()->CTP(), thrust::make_counting_iterator(0ul), n_targets,
                     [=] XGBOOST_DEVICE(std::size_t i) mutable {
                       out(i) = static_cast<float>(
                           CalcUnregularizedWeight(d_sum(i).GetGrad(), d_sum(i).GetHess()));
                     });
}
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/fit_stump.h <==
/**
 * Copyright 2022-2026, XGBoost Contributors
 *
 * @brief Utilities for estimating initial score.
 */

#ifndef XGBOOST_TREE_FIT_STUMP_H_
#define XGBOOST_TREE_FIT_STUMP_H_

#include <algorithm>  // std::max

#include "xgboost/base.h"     // GradientPair
#include "xgboost/context.h"  // Context
#include "xgboost/data.h"     // MetaInfo
#include "xgboost/linalg.h"   // TensorView

namespace xgboost::tree {
namespace cpu_impl {
/**
 * @brief Sum gradients for each target.
 */
void SumGradients(Context const* ctx, linalg::MatrixView<GradientPair const> gpair,
                  linalg::VectorView<GradientPairPrecise> out);
}  // namespace cpu_impl

template <typename T>
XGBOOST_DEVICE inline double CalcUnregularizedWeight(T sum_grad, T sum_hess) {
  return -sum_grad / std::max(sum_hess, static_cast<double>(kRtEps));
}

/**
 * @brief Fit a tree stump as an estimation of base_score.
 */
void FitStump(Context const* ctx, linalg::Matrix<GradientPair> const& gpair, bst_target_t n_targets,
              linalg::Vector<float>* out);
}  // namespace xgboost::tree
#endif  // XGBOOST_TREE_FIT_STUMP_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/evaluate_splits.cu <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#include <algorithm>  // for :max
#include <limits>     // for numeric_limits

#include "../../collective/allgather.h"
#include "../../collective/communicator-inl.h"  // for GetWorldSize, GetRank
#include "../../common/categorical.h"
#include "../../common/cuda_context.cuh"  // for CUDAContext
#include "../../common/cuda_stream.h"     // for Event
#include "evaluate_splits.cuh"
#include "expand_entry.cuh"

namespace xgboost::tree {
// With constraints
XGBOOST_DEVICE float LossChangeMissing(const GradientPairInt64 &scan,
                                       const GradientPairInt64 &missing,
                                       const GradientPairInt64 &parent_sum, const EvalParam &param,
                                       bst_node_t nidx, bst_feature_t fidx,
                                       TreeEvaluator::SplitEvaluator<EvalParam> evaluator,
                                       bool &missing_left_out,  // NOLINT
                                       GradientQuantiser const &quantiser) {
  const auto left_sum = scan + missing;
  float missing_left_gain =
      evaluator.CalcSplitGain(param, nidx, fidx, quantiser.ToFloatingPoint(left_sum),
                              quantiser.ToFloatingPoint(parent_sum - left_sum));
  float missing_right_gain =
      evaluator.CalcSplitGain(param, nidx, fidx, quantiser.ToFloatingPoint(scan),
                              quantiser.ToFloatingPoint(parent_sum - scan));

  missing_left_out = missing_left_gain > missing_right_gain;
  return missing_left_out ? missing_left_gain : missing_right_gain;
}

// This kernel uses block_size == warp_size. This is an unusually small block size for a cuda kernel
// - normally a larger block size is preferred to increase the number of resident warps on each SM
// (occupancy). In the below case each thread has a very large amount of work per thread relative to
// typical cuda kernels. Thus the SM can be highly utilised by a small number of threads. It was
// discovered by experiments that a small block size here is significantly faster. Furthermore,
// using only a single warp, synchronisation barriers are eliminated and broadcasts can be performed
// using warp intrinsics instead of slower shared memory.
template <int kBlockSize>
class EvaluateSplitAgent {
 public:
  using ArgMaxT = cub::KeyValuePair<std::uint32_t, float>;
  using BlockScanT = cub::BlockScan<GradientPairInt64, kBlockSize>;
  using MaxReduceT = cub::WarpReduce<ArgMaxT>;

  struct TempStorage {
    typename BlockScanT::TempStorage scan;
    typename MaxReduceT::TempStorage max_reduce;
  };

  const int fidx;
  const int nidx;
  const uint32_t gidx_begin;  // beginning bin
  const uint32_t gidx_end;    // end bin for i^th feature
  const dh::LDGIterator<float> feature_values;
  const GradientPairInt64 *node_histogram;
  TempStorage *temp_storage;
  const GradientQuantiser &rounding;
  const GradientPairInt64 parent_sum;
  const GradientPairInt64 missing;
  const EvalParam &param;
  const TreeEvaluator::SplitEvaluator<EvalParam> &evaluator;
  SumCallbackOp<GradientPairInt64> prefix_op;
  static float constexpr kNullGain = -std::numeric_limits<bst_float>::infinity();

  __device__ EvaluateSplitAgent(TempStorage *temp_storage, int fidx,
                                const EvaluateSplitInputs &inputs,
                                const EvaluateSplitSharedInputs &shared_inputs,
                                const TreeEvaluator::SplitEvaluator<EvalParam> &evaluator)
      : fidx(fidx),
        nidx(inputs.nidx),
        gidx_begin(__ldg(shared_inputs.feature_segments.data() + fidx)),
        gidx_end(__ldg(shared_inputs.feature_segments.data() + fidx + 1)),
        feature_values(shared_inputs.feature_values.data()),
        node_histogram(inputs.gradient_histogram.data()),
        temp_storage(temp_storage),
        rounding(shared_inputs.rounding),
        parent_sum(dh::LDGIterator<GradientPairInt64>(&inputs.parent_sum)[0]),
        missing(parent_sum - ReduceFeature()),
        param(shared_inputs.param),
        evaluator(evaluator) {
    static_assert(kBlockSize == 32, "This kernel relies on the assumption block_size == warp_size");
    // There should be no missing value gradients for a dense matrix
    KERNEL_CHECK(!shared_inputs.is_dense || missing.GetQuantisedHess() == 0);
  }
  __device__ GradientPairInt64 ReduceFeature() {
    GradientPairInt64 local_sum;
    for (auto idx = gidx_begin + threadIdx.x; idx < gidx_end; idx += kBlockSize) {
      local_sum += LoadGpair(node_histogram + idx);
    }
    return WarpSum(local_sum);
  }

  // Load using efficient 128 vector load instruction
  __device__ __forceinline__ static GradientPairInt64 LoadGpair(const GradientPairInt64 *ptr) {
    float4 tmp = *reinterpret_cast<const float4 *>(ptr);
    auto gpair = *reinterpret_cast<const GradientPairInt64 *>(&tmp);
    static_assert(sizeof(decltype(gpair)) == sizeof(float4),
                  "Vector type size does not match gradient pair size.");
    return gpair;
  }

  __device__ __forceinline__ void Numerical(DeviceSplitCandidate *best_split) {
    for (auto scan_begin = gidx_begin; scan_begin < gidx_end; scan_begin += kBlockSize) {
      bool thread_active = (scan_begin + threadIdx.x) < gidx_end;
      GradientPairInt64 bin = thread_active ? LoadGpair(node_histogram + scan_begin + threadIdx.x)
                                            : GradientPairInt64();
#if CUB_VERSION >= 200800
      BlockScanT(temp_storage->scan).ExclusiveScan(bin, bin, cuda::std::plus{}, prefix_op);
#else
      BlockScanT(temp_storage->scan).ExclusiveScan(bin, bin, cub::Sum{}, prefix_op);
#endif
      // Whether the gradient of missing values is put to the left side.
      bool missing_left = true;
      float gain = thread_active ? LossChangeMissing(bin, missing, parent_sum, param, nidx, fidx,
                                                     evaluator, missing_left, rounding)
                                 : kNullGain;
      // Find thread with best gain
      auto best = MaxReduceT(temp_storage->max_reduce).Reduce({threadIdx.x, gain}, cub::ArgMax());
      // This reduce result is only valid in thread 0
      // broadcast to the rest of the warp
      auto best_thread = __shfl_sync(dh::WarpFullMask(), best.key, 0);

      // Best thread updates the split
      if (threadIdx.x == best_thread) {
        // Use pointer from cut to indicate begin and end of bins for each feature.
        int split_gidx = (scan_begin + threadIdx.x) - 1;
        float fvalue = split_gidx < static_cast<int>(gidx_begin)
                           ? -std::numeric_limits<float>::infinity()
                           : feature_values[split_gidx];
        GradientPairInt64 left = missing_left ? bin + missing : bin;
        GradientPairInt64 right = parent_sum - left;
        best_split->Update(gain, missing_left ? kLeftDir : kRightDir, fvalue, fidx, left, right,
                           false);
      }

      __syncwarp();
    }
  }

  __device__ __forceinline__ void OneHot(DeviceSplitCandidate *best_split) {
    for (auto scan_begin = gidx_begin; scan_begin < gidx_end; scan_begin += kBlockSize) {
      bool thread_active = (scan_begin + threadIdx.x) < gidx_end;

      auto rest = thread_active ? LoadGpair(node_histogram + scan_begin + threadIdx.x)
                                : GradientPairInt64();
      GradientPairInt64 bin = parent_sum - rest - missing;
      // Whether the gradient of missing values is put to the left side.
      bool missing_left = true;
      float gain = thread_active ? LossChangeMissing(bin, missing, parent_sum, param, nidx, fidx,
                                                     evaluator, missing_left, rounding)
                                 : kNullGain;

      // Find thread with best gain
      auto best = MaxReduceT(temp_storage->max_reduce).Reduce({threadIdx.x, gain}, cub::ArgMax());
      // This reduce result is only valid in thread 0
      // broadcast to the rest of the warp
      auto best_thread = __shfl_sync(dh::WarpFullMask(), best.key, 0);
      // Best thread updates the split
      if (threadIdx.x == best_thread) {
        auto split_gidx = scan_begin + threadIdx.x;
        float fvalue = feature_values[split_gidx];
        GradientPairInt64 left = missing_left ? bin + missing : bin;
        GradientPairInt64 right = parent_sum - left;
        best_split->UpdateCat(gain, missing_left ? kLeftDir : kRightDir,
                              static_cast<bst_cat_t>(fvalue), fidx, left, right);
      }

      __syncwarp();
    }
  }
  /**
   * \brief Gather and update the best split.
   */
  __device__ __forceinline__ void PartitionUpdate(bst_bin_t scan_begin, bool thread_active,
                                                  bool missing_left, bst_bin_t it,
                                                  GradientPairInt64 const &left_sum,
                                                  GradientPairInt64 const &right_sum,
                                                  DeviceSplitCandidate *best_split) {
    auto gain = thread_active
                    ? evaluator.CalcSplitGain(param, nidx, fidx, rounding.ToFloatingPoint(left_sum),
                                              rounding.ToFloatingPoint(right_sum))
                    : kNullGain;

    // Find thread with best gain
    auto best = MaxReduceT(temp_storage->max_reduce).Reduce({threadIdx.x, gain}, cub::ArgMax());
    // This reduce result is only valid in thread 0
    // broadcast to the rest of the warp
    auto best_thread = __shfl_sync(0xffffffff, best.key, 0);
    // Best thread updates the split
    if (threadIdx.x == best_thread) {
      assert(thread_active);
      // index of best threshold inside a feature.
      auto best_thresh = it - gidx_begin;
      best_split->UpdateCat(gain, missing_left ? kLeftDir : kRightDir, best_thresh, fidx, left_sum,
                            right_sum);
    }

    __syncwarp();
  }
  /**
   * \brief Partition-based split for categorical feature.
   */
  __device__ __forceinline__ void Partition(DeviceSplitCandidate *best_split,
                                            common::Span<bst_feature_t> sorted_idx,
                                            std::size_t node_offset, EvalParam const &param) {
    bst_bin_t n_bins_feature = gidx_end - gidx_begin;
    auto n_bins = std::min(param.max_cat_threshold, n_bins_feature);

    bst_bin_t it_begin = gidx_begin;
    bst_bin_t it_end = it_begin + n_bins - 1;

    // forward
    for (bst_bin_t scan_begin = it_begin; scan_begin < it_end; scan_begin += kBlockSize) {
      auto it = scan_begin + static_cast<bst_bin_t>(threadIdx.x);
      bool thread_active = it < it_end;

      auto right_sum = thread_active ? LoadGpair(node_histogram + sorted_idx[it] - node_offset)
                                     : GradientPairInt64();
      // No min value for cat feature, use inclusive scan.
      BlockScanT(temp_storage->scan).InclusiveSum(right_sum, right_sum, prefix_op);
      GradientPairInt64 left_sum = parent_sum - right_sum;

      PartitionUpdate(scan_begin, thread_active, true, it, left_sum, right_sum, best_split);
    }

    // backward
    it_begin = gidx_end - 1;
    it_end = it_begin - n_bins + 1;
    prefix_op = SumCallbackOp<GradientPairInt64>{};  // reset

    for (bst_bin_t scan_begin = it_begin; scan_begin > it_end; scan_begin -= kBlockSize) {
      auto it = scan_begin - static_cast<bst_bin_t>(threadIdx.x);
      bool thread_active = it > it_end;

      auto left_sum = thread_active ? LoadGpair(node_histogram + sorted_idx[it] - node_offset)
                                    : GradientPairInt64();
      // No min value for cat feature, use inclusive scan.
      BlockScanT(temp_storage->scan).InclusiveSum(left_sum, left_sum, prefix_op);
      GradientPairInt64 right_sum = parent_sum - left_sum;

      PartitionUpdate(scan_begin, thread_active, false, it, left_sum, right_sum, best_split);
    }
  }
};

template <int kBlockThreads>
__global__ __launch_bounds__(kBlockThreads) void EvaluateSplitsKernel(
    bst_feature_t max_active_features, common::Span<const EvaluateSplitInputs> d_inputs,
    const EvaluateSplitSharedInputs shared_inputs, common::Span<bst_feature_t> sorted_idx,
    const TreeEvaluator::SplitEvaluator<EvalParam> evaluator,
    common::Span<DeviceSplitCandidate> out_candidates) {
  // Aligned && shared storage for best_split
  __shared__ cub::Uninitialized<DeviceSplitCandidate> uninitialized_split;
  DeviceSplitCandidate &best_split = uninitialized_split.Alias();

  if (threadIdx.x == 0) {
    best_split = DeviceSplitCandidate{};
  }

  __syncthreads();

  // Allocate blocks to one feature of one node
  const auto input_idx = blockIdx.x / max_active_features;
  const EvaluateSplitInputs &inputs = d_inputs[input_idx];
  // One block for each feature. Features are sampled, so fidx != blockIdx.x
  // Some blocks may not have any feature to work on, simply return
  auto feature_offset =
      static_cast<decltype(inputs.feature_set.size())>(blockIdx.x % max_active_features);
  if (feature_offset >= inputs.feature_set.size()) {
    return;
  }
  int fidx = inputs.feature_set[feature_offset];

  using AgentT = EvaluateSplitAgent<kBlockThreads>;
  __shared__ typename AgentT::TempStorage temp_storage;
  AgentT agent(&temp_storage, fidx, inputs, shared_inputs, evaluator);

  if (common::IsCat(shared_inputs.feature_types, fidx)) {
    auto n_bins_in_feat =
        shared_inputs.feature_segments[fidx + 1] - shared_inputs.feature_segments[fidx];
    if (common::UseOneHot(n_bins_in_feat, shared_inputs.param.max_cat_to_onehot)) {
      agent.OneHot(&best_split);
    } else {
      auto total_bins = shared_inputs.feature_values.size();
      size_t offset = total_bins * input_idx;
      auto node_sorted_idx = sorted_idx.subspan(offset, total_bins);
      agent.Partition(&best_split, node_sorted_idx, offset, shared_inputs.param);
    }
  } else {
    agent.Numerical(&best_split);
  }

  __syncthreads();
  if (threadIdx.x == 0) {
    // Record best loss for each feature
    out_candidates[blockIdx.x] = best_split;
  }
}

__device__ DeviceSplitCandidate operator+(const DeviceSplitCandidate &a,
                                          const DeviceSplitCandidate &b) {
  return b.loss_chg > a.loss_chg ? b : a;
}

/**
 * \brief Set the bits for categorical splits based on the split threshold.
 */
__device__ void SetCategoricalSplit(const EvaluateSplitSharedInputs &shared_inputs,
                                    common::Span<bst_feature_t const> d_sorted_idx,
                                    bst_feature_t fidx, std::size_t input_idx,
                                    common::Span<common::CatBitField::value_type> out,
                                    DeviceSplitCandidate *p_out_split) {
  auto &out_split = *p_out_split;
  auto out_cats = common::CatBitField{out};

  // Simple case for one hot split
  if (common::UseOneHot(shared_inputs.FeatureBins(fidx), shared_inputs.param.max_cat_to_onehot)) {
    out_cats.Set(common::AsCat(out_split.thresh));
    return;
  }

  // partition-based split
  auto node_sorted_idx = d_sorted_idx.subspan(shared_inputs.feature_values.size() * input_idx,
                                              shared_inputs.feature_values.size());
  size_t node_offset = input_idx * shared_inputs.feature_values.size();
  auto const best_thresh = out_split.thresh;
  if (best_thresh == -1) {
    return;
  }
  auto f_sorted_idx = node_sorted_idx.subspan(shared_inputs.feature_segments[fidx],
                                              shared_inputs.FeatureBins(fidx));
  bool forward = out_split.dir == kLeftDir;
  bst_bin_t partition = forward ? best_thresh + 1 : best_thresh;
  auto beg = dh::tcbegin(f_sorted_idx);
  assert(partition > 0 && "Invalid partition.");
  thrust::for_each(thrust::seq, beg, beg + partition, [&](size_t c) {
    auto cat = shared_inputs.feature_values[c - node_offset];
    out_cats.Set(common::AsCat(cat));
  });
}

void GPUHistEvaluator::LaunchEvaluateSplits(Context const *ctx, bst_feature_t max_active_features,
                                            common::Span<const EvaluateSplitInputs> d_inputs,
                                            EvaluateSplitSharedInputs shared_inputs,
                                            TreeEvaluator::SplitEvaluator<EvalParam> evaluator,
                                            common::Span<DeviceSplitCandidate> out_splits) {
  if (need_sort_histogram_) {
    this->SortHistogram(ctx, d_inputs, shared_inputs, evaluator);
  }

  size_t combined_num_features = max_active_features * d_inputs.size();
  dh::TemporaryArray<DeviceSplitCandidate> feature_best_splits(combined_num_features,
                                                               DeviceSplitCandidate());

  // One block for each feature
  std::uint32_t constexpr kBlockThreads = dh::WarpThreads();
  dh::LaunchKernel{static_cast<uint32_t>(combined_num_features), kBlockThreads, 0,  // NOLINT
                   ctx->CUDACtx()->Stream()}(
      EvaluateSplitsKernel<kBlockThreads>, max_active_features, d_inputs, shared_inputs,
      this->SortedIdx(d_inputs.size(), shared_inputs.feature_values.size()), evaluator,
      dh::ToSpan(feature_best_splits));

  // Reduce to get best candidate for left and right child over all features
  auto reduce_offset = dh::MakeTransformIterator<size_t>(
      thrust::make_counting_iterator(0llu),
      [=] __device__(size_t idx) -> size_t { return idx * max_active_features; });
  size_t temp_storage_bytes = 0;
  auto num_segments = out_splits.size();
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(
      nullptr, temp_storage_bytes, feature_best_splits.data(), out_splits.data(), num_segments,
      reduce_offset, reduce_offset + 1, ctx->CUDACtx()->Stream()));
  dh::TemporaryArray<int8_t> temp(temp_storage_bytes);
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(
      temp.data().get(), temp_storage_bytes, feature_best_splits.data(), out_splits.data(),
      num_segments, reduce_offset, reduce_offset + 1, ctx->CUDACtx()->Stream()));
}

void GPUHistEvaluator::CopyToHost(const std::vector<bst_node_t> &nidx) {
  if (!has_categoricals_) return;
  auto d_cats = this->DeviceCatStorage(nidx);
  auto h_cats = this->HostCatStorage(nidx);
  curt::Event event;
  event.Record(curt::DefaultStream());
  for (auto idx : nidx) {
    copy_stream_.View().Wait(event);
    dh::safe_cuda(cudaMemcpyAsync(
        h_cats.GetNodeCatStorage(idx).data(), d_cats.GetNodeCatStorage(idx).data(),
        d_cats.GetNodeCatStorage(idx).size_bytes(), cudaMemcpyDeviceToHost, copy_stream_.View()));
  }
}

void GPUHistEvaluator::EvaluateSplits(Context const *ctx, const std::vector<bst_node_t> &nidx,
                                      bst_feature_t max_active_features,
                                      common::Span<const EvaluateSplitInputs> d_inputs,
                                      EvaluateSplitSharedInputs shared_inputs,
                                      common::Span<GPUExpandEntry> out_entries) {
  auto evaluator = this->tree_evaluator_.template GetEvaluator<EvalParam>();

  dh::TemporaryArray<DeviceSplitCandidate> splits_out_storage(d_inputs.size());
  auto out_splits = dh::ToSpan(splits_out_storage);
  this->LaunchEvaluateSplits(ctx, max_active_features, d_inputs, shared_inputs, evaluator,
                             out_splits);

  auto d_sorted_idx = this->SortedIdx(d_inputs.size(), shared_inputs.feature_values.size());
  auto d_entries = out_entries;
  auto device_cats_accessor = this->DeviceCatStorage(nidx);
  // turn candidate into entry, along with handling sort based split.
  dh::LaunchN(d_inputs.size(), ctx->CUDACtx()->Stream(), [=] __device__(size_t i) mutable {
    auto const input = d_inputs[i];
    auto &split = out_splits[i];
    // Subtract parent gain here
    // As it is constant, this is more efficient than doing it during every
    // split evaluation
    float parent_gain = evaluator.CalcGain(
        input.nidx, shared_inputs.param, shared_inputs.rounding.ToFloatingPoint(input.parent_sum));
    split.loss_chg -= parent_gain;
    auto fidx = out_splits[i].findex;

    if (split.is_cat) {
      SetCategoricalSplit(shared_inputs, d_sorted_idx, fidx, i,
                          device_cats_accessor.GetNodeCatStorage(input.nidx), &out_splits[i]);
    }

    float base_weight = evaluator.CalcWeight(
        input.nidx, shared_inputs.param,
        shared_inputs.rounding.ToFloatingPoint(split.left_sum + split.right_sum));
    float left_weight = evaluator.CalcWeight(
        input.nidx, shared_inputs.param, shared_inputs.rounding.ToFloatingPoint(split.left_sum));
    float right_weight = evaluator.CalcWeight(
        input.nidx, shared_inputs.param, shared_inputs.rounding.ToFloatingPoint(split.right_sum));

    d_entries[i] = GPUExpandEntry{input.nidx,  input.depth, out_splits[i],
                                  base_weight, left_weight, right_weight};
  });

  this->CopyToHost(nidx);
}

GPUExpandEntry GPUHistEvaluator::EvaluateSingleSplit(Context const *ctx, EvaluateSplitInputs input,
                                                     EvaluateSplitSharedInputs shared_inputs) {
  dh::CachingDeviceUVector<EvaluateSplitInputs> inputs(1);
  dh::safe_cuda(cudaMemcpyAsync(inputs.data(), &input, sizeof(input), cudaMemcpyDefault));

  dh::TemporaryArray<GPUExpandEntry> out_entries(1);
  this->EvaluateSplits(ctx, {input.nidx}, input.feature_set.size(), dh::ToSpan(inputs),
                       shared_inputs, dh::ToSpan(out_entries));
  GPUExpandEntry root_entry;
  dh::safe_cuda(cudaMemcpyAsync(&root_entry, out_entries.data().get(), sizeof(GPUExpandEntry),
                                cudaMemcpyDeviceToHost));
  return root_entry;
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/evaluate_splits.cuh <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#ifndef EVALUATE_SPLITS_CUH_
#define EVALUATE_SPLITS_CUH_
#include <xgboost/span.h>

#include <cuda/std/tuple>  // for tuple

#include "../../common/categorical.h"
#include "../../common/cuda_pinned_allocator.h"
#include "../../common/cuda_stream.h"       // for Stream
#include "../../common/device_helpers.cuh"  // for WarpThreads
#include "../split_evaluator.h"
#include "../updater_gpu_common.cuh"  // for DeviceSplitCandidate
#include "expand_entry.cuh"
#include "quantiser.cuh"  // for GradientQuantiser

namespace xgboost {
namespace common {
class HistogramCuts;
}

namespace tree {
// Butterfly all-reduce within a warp. Every lane receives the full sum.
XGBOOST_DEV_INLINE
GradientPairInt64 WarpSum(GradientPairInt64 v) {
  for (std::int32_t offset = dh::WarpThreads() / 2; offset > 0; offset >>= 1) {
    auto g = __shfl_xor_sync(dh::WarpFullMask(), v.GetQuantisedGrad(), offset);
    auto h = __shfl_xor_sync(dh::WarpFullMask(), v.GetQuantisedHess(), offset);
    v += GradientPairInt64{g, h};
  }
  return v;
}

// Inputs specific to each node
struct EvaluateSplitInputs {
  bst_node_t nidx;
  bst_node_t depth;
  GradientPairInt64 parent_sum;
  common::Span<const bst_feature_t> feature_set;
  common::Span<const GradientPairInt64> gradient_histogram;
};

// Inputs necessary for all nodes
struct EvaluateSplitSharedInputs {
  EvalParam param;
  GradientQuantiser rounding;
  common::Span<FeatureType const> feature_types;
  common::Span<const uint32_t> feature_segments;
  common::Span<const float> feature_values;
  bool is_dense;
  [[nodiscard]] XGBOOST_DEVICE auto Features() const { return feature_segments.size() - 1; }
  [[nodiscard]] __device__ std::uint32_t FeatureBins(bst_feature_t fidx) const {
    return feature_segments[fidx + 1] - feature_segments[fidx];
  }
};

// Used to return internal storage regions for categoricals
// Usable on device
struct CatAccessor {
  common::Span<common::CatBitField::value_type> cat_storage;
  std::size_t node_categorical_storage_size;
  XGBOOST_DEVICE common::Span<common::CatBitField::value_type> GetNodeCatStorage(bst_node_t nidx) {
    return this->cat_storage.subspan(nidx * this->node_categorical_storage_size,
                                     this->node_categorical_storage_size);
  }
};

class GPUHistEvaluator {
  using CatST = common::CatBitField::value_type;  // categorical storage type
  // use pinned memory to stage the categories, used for sort based splits.
  using Alloc = xgboost::common::cuda_impl::PinnedAllocator<CatST>;

 private:
  TreeEvaluator tree_evaluator_;
  // storage for categories for each node, used for sort based splits.
  dh::device_vector<CatST> split_cats_;
  // host storage for categories for each node, used for sort based splits.
  std::vector<CatST, Alloc> h_split_cats_;
  // stream for copying categories from device back to host for expanding the decision tree.
  curt::Stream copy_stream_;
  // storage for sorted index of feature histogram, used for sort based splits.
  dh::device_vector<bst_feature_t> cat_sorted_idx_;
  // cached input for sorting the histogram, used for sort based splits.
  using SortPair = cuda::std::tuple<std::uint32_t, float>;
  dh::device_vector<SortPair> sort_input_;
  // cache for feature index
  dh::device_vector<bst_feature_t> feature_idx_;
  // Training param used for evaluation
  TrainParam param_;
  // Do we have any categorical features that require sorting histograms?
  // use this to skip the expensive sort step
  bool need_sort_histogram_ = false;
  bool has_categoricals_ = false;
  // Number of elements of categorical storage type
  // needed to hold categoricals for a single mode
  std::size_t node_categorical_storage_size_ = 0;
  DeviceOrd device_;

  // Copy the categories from device to host asynchronously.
  void CopyToHost(const std::vector<bst_node_t> &nidx);

  /**
   * \brief Get host category storage of nidx for internal calculation.
   */
  auto HostCatStorage(const std::vector<bst_node_t> &nidx) {
    if (!has_categoricals_) return CatAccessor{};
    auto max_nidx = *std::max_element(nidx.begin(), nidx.end());
    std::size_t min_size = (max_nidx + 2) * node_categorical_storage_size_;
    if (h_split_cats_.size() < min_size) {
      h_split_cats_.resize(min_size);
    }
    return CatAccessor{{h_split_cats_.data(), h_split_cats_.size()},
                       node_categorical_storage_size_};
  }

  /**
   * @brief Get device category storage of nidx for internal calculation.
   */
  auto DeviceCatStorage(const std::vector<bst_node_t> &nidx) {
    if (!has_categoricals_) return CatAccessor{};
    auto max_nidx = *std::max_element(nidx.begin(), nidx.end());
    std::size_t min_size = (max_nidx + 2) * node_categorical_storage_size_;
    if (split_cats_.size() < min_size) {
      split_cats_.resize(min_size);
    }
    return CatAccessor{dh::ToSpan(split_cats_), node_categorical_storage_size_};
  }

  /**
   * \brief Get sorted index storage based on the left node of inputs.
   */
  auto SortedIdx(int num_nodes, bst_bin_t total_bins) {
    if (!need_sort_histogram_) return common::Span<bst_feature_t>{};
    cat_sorted_idx_.resize(num_nodes * total_bins);
    return dh::ToSpan(cat_sorted_idx_);
  }

  auto SortInput(int num_nodes, bst_feature_t total_bins) {
    if (!need_sort_histogram_) return common::Span<SortPair>();
    sort_input_.resize(num_nodes * total_bins);
    return dh::ToSpan(sort_input_);
  }

 public:
  GPUHistEvaluator(TrainParam const &param, bst_feature_t n_features, DeviceOrd device)
      : tree_evaluator_{param, n_features, device, 1u}, param_{param} {}
  /**
   * \brief Reset the evaluator, should be called before any use.
   */
  void Reset(Context const *ctx, common::HistogramCuts const &cuts,
             common::Span<FeatureType const> ft, bst_feature_t n_features, TrainParam const &param);

  /**
   * \brief Get host category storage for nidx.  Different from the internal version, this
   *        returns strictly 1 node.
   */
  [[nodiscard]] common::Span<CatST const> GetHostNodeCats(bst_node_t nidx) const {
    copy_stream_.View().Sync();
    auto cats_out = common::Span<CatST const>{h_split_cats_}.subspan(
        nidx * node_categorical_storage_size_, node_categorical_storage_size_);
    return cats_out;
  }

  [[nodiscard]] auto GetDeviceNodeCats(bst_node_t nidx) {
    if (has_categoricals_) {
      copy_stream_.View().Sync();
      CatAccessor accessor = {dh::ToSpan(split_cats_), node_categorical_storage_size_};
      return common::KCatBitField{accessor.GetNodeCatStorage(nidx)};
    } else {
      return common::KCatBitField{};
    }
  }
  /**
   * \brief Add a split to the internal tree evaluator.
   */
  void ApplyTreeSplit(GPUExpandEntry const &candidate, RegTree *p_tree) {
    auto &tree = *p_tree;
    // Set up child constraints
    auto left_child = tree[candidate.nidx].LeftChild();
    auto right_child = tree[candidate.nidx].RightChild();
    tree_evaluator_.AddSplit(candidate.nidx, left_child, right_child,
                             tree[candidate.nidx].SplitIndex(), candidate.left_weight,
                             candidate.right_weight);
  }

  auto GetEvaluator() { return tree_evaluator_.GetEvaluator<EvalParam>(); }
  /**
   * \brief Sort the histogram based on output to obtain contiguous partitions.
   */
  common::Span<bst_feature_t const> SortHistogram(
      Context const *ctx, common::Span<const EvaluateSplitInputs> d_inputs,
      EvaluateSplitSharedInputs shared_inputs,
      TreeEvaluator::SplitEvaluator<EvalParam> evaluator);

  // impl of evaluate splits, contains CUDA kernels so it's public
  void LaunchEvaluateSplits(Context const *ctx, bst_feature_t max_active_features,
                            common::Span<const EvaluateSplitInputs> d_inputs,
                            EvaluateSplitSharedInputs shared_inputs,
                            TreeEvaluator::SplitEvaluator<EvalParam> evaluator,
                            common::Span<DeviceSplitCandidate> out_splits);
  /**
   * \brief Evaluate splits for left and right nodes.
   */
  void EvaluateSplits(Context const *ctx, const std::vector<bst_node_t> &nidx,
                      bst_feature_t max_active_features,
                      common::Span<const EvaluateSplitInputs> d_inputs,
                      EvaluateSplitSharedInputs shared_inputs,
                      common::Span<GPUExpandEntry> out_splits);
  /**
   * \brief Evaluate splits for root node.
   */
  GPUExpandEntry EvaluateSingleSplit(Context const *ctx, EvaluateSplitInputs input,
                                     EvaluateSplitSharedInputs shared_inputs);
};

// Input for evaluation kernel for each tree node.
struct MultiEvaluateSplitInputs {
  bst_node_t nidx;
  bst_node_t depth;
  common::Span<GradientPairInt64 const> parent_sum;
  common::Span<bst_feature_t const> feature_set;
  common::Span<GradientPairInt64 const> histogram;
};

// Input for evaluation kernel that can be shared by multiple tree nodes.
struct MultiEvaluateSplitSharedInputs {
  // len == n_targets
  common::Span<GradientQuantiser const> roundings;
  // cut pointers
  common::Span<std::uint32_t const> feature_segments;
  // cut values
  float const *feature_values;
  common::Span<FeatureType const> feature_types;
  // Number of bit-field storage elements required for one categorical split.
  std::size_t cat_storage_size{0};
  // Number of histogram bins for one target, across all features.
  bst_bin_t n_total_bins_per_tar;
  bst_feature_t max_active_feature;
  EvalParam param;

  // Used for testing
  enum OnePass {
    kNone,      // normal
    kForward,   // only perform the forward pass
    kBackward,  // only perform the backward pass
  } one_pass{kNone};

  [[nodiscard]] XGBOOST_DEVICE bst_target_t Targets() const { return roundings.size(); }
  [[nodiscard]] XGBOOST_DEVICE bst_feature_t Features() const {
    return this->feature_segments.size() - 1;
  }
  [[nodiscard]] XGBOOST_DEVICE bool IsCategorical(bst_feature_t fidx) const {
    return common::IsCat(this->feature_types, fidx);
  }
};
}  // namespace tree
}  // namespace xgboost

#endif  // EVALUATE_SPLITS_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/evaluator.cu <==
/**
 * Copyright 2022-2026, XGBoost Contributors
 *
 * @brief Some components of GPU Hist evaluator, this file only exist to reduce nvcc
 *        compilation time.
 */
#include <thrust/logical.h>  // for any_of
#include <thrust/sort.h>     // for stable_sort_by_key

#include <cuda/std/tuple>  // for make_tuple, get

#include "../../common/cuda_context.cuh"  // for CUDAContext
#include "../../common/device_helpers.cuh"
#include "../../common/hist_util.h"  // common::HistogramCuts
#include "evaluate_splits.cuh"
#include "xgboost/data.h"

namespace xgboost::tree {
void GPUHistEvaluator::Reset(Context const *ctx, common::HistogramCuts const &cuts,
                             common::Span<FeatureType const> ft, bst_feature_t n_features,
                             TrainParam const &param) {
  param_ = param;
  tree_evaluator_ = TreeEvaluator{param, n_features, ctx->Device(), 1u};
  has_categoricals_ = cuts.HasCategorical();
  if (cuts.HasCategorical()) {
    auto ptrs = cuts.cut_ptrs_.ConstDeviceSpan();
    auto beg = thrust::make_counting_iterator<size_t>(1ul);
    auto end = thrust::make_counting_iterator<size_t>(ptrs.size());
    auto to_onehot = param.max_cat_to_onehot;
    // This condition avoids sort-based split function calls if the users want
    // onehot-encoding-based splits.
    // For some reason, any_of adds 1.5 minutes to compilation time for CUDA 11.x.
    need_sort_histogram_ =
        thrust::any_of(ctx->CUDACtx()->CTP(), beg, end, [=] XGBOOST_DEVICE(size_t i) {
          auto idx = i - 1;
          if (common::IsCat(ft, idx)) {
            auto n_bins = ptrs[i] - ptrs[idx];
            bool use_sort = !common::UseOneHot(n_bins, to_onehot);
            return use_sort;
          }
          return false;
        });

    node_categorical_storage_size_ =
        common::CatBitField::ComputeStorageSize(cuts.MaxCategory() + 1);
    CHECK_NE(node_categorical_storage_size_, 0);
    split_cats_.resize(node_categorical_storage_size_);
    h_split_cats_.resize(node_categorical_storage_size_);
    dh::safe_cuda(cudaMemsetAsync(split_cats_.data().get(), '\0',
                                  split_cats_.size() * sizeof(CatST), ctx->CUDACtx()->Stream()));

    cat_sorted_idx_.resize(cuts.cut_values_.Size() * 2);  // evaluate 2 nodes at a time.
    sort_input_.resize(cat_sorted_idx_.size());

    /**
     * cache feature index binary search result
     */
    feature_idx_.resize(cat_sorted_idx_.size());
    auto it = thrust::make_counting_iterator(0ul);
    thrust::transform(ctx->CUDACtx()->CTP(), it, it + feature_idx_.size(), feature_idx_.begin(),
                      [=] XGBOOST_DEVICE(size_t i) {
                        auto fidx = dh::SegmentId(ptrs, i);
                        return fidx;
                      });
  }
  device_ = ctx->Device();
}

common::Span<bst_feature_t const> GPUHistEvaluator::SortHistogram(
    Context const *ctx, common::Span<const EvaluateSplitInputs> d_inputs,
    EvaluateSplitSharedInputs shared_inputs, TreeEvaluator::SplitEvaluator<EvalParam> evaluator) {
  auto sorted_idx = this->SortedIdx(d_inputs.size(), shared_inputs.feature_values.size());
  dh::Iota(sorted_idx, ctx->CUDACtx()->Stream());
  auto data = this->SortInput(d_inputs.size(), shared_inputs.feature_values.size());
  auto it = thrust::make_counting_iterator(0u);
  auto d_feature_idx = dh::ToSpan(feature_idx_);
  auto total_bins = shared_inputs.feature_values.size();
  thrust::transform(ctx->CUDACtx()->CTP(), it, it + data.size(), dh::tbegin(data),
                    [=] XGBOOST_DEVICE(uint32_t i) {
                      auto const &input = d_inputs[i / total_bins];
                      auto j = i % total_bins;
                      auto fidx = d_feature_idx[j];
                      if (common::IsCat(shared_inputs.feature_types, fidx)) {
                        auto grad =
                            shared_inputs.rounding.ToFloatingPoint(input.gradient_histogram[j]);
                        auto lw = evaluator.CalcWeightCat(shared_inputs.param, grad);
                        return cuda::std::make_tuple(i, lw);
                      }
                      return cuda::std::make_tuple(i, 0.0f);
                    });
  // Sort an array segmented according to
  // - nodes
  // - features within each node
  // - gradients within each feature
  thrust::stable_sort_by_key(ctx->CUDACtx()->CTP(), dh::tbegin(data), dh::tend(data),
                             dh::tbegin(sorted_idx),
                             [=] XGBOOST_DEVICE(SortPair const &l, SortPair const &r) {
                               auto li = cuda::std::get<0>(l);
                               auto ri = cuda::std::get<0>(r);

                               auto l_node = li / total_bins;
                               auto r_node = ri / total_bins;

                               if (l_node != r_node) {
                                 return l_node < r_node;  // not the same node
                               }

                               li = li % total_bins;
                               ri = ri % total_bins;

                               auto lfidx = d_feature_idx[li];
                               auto rfidx = d_feature_idx[ri];

                               if (lfidx != rfidx) {
                                 return lfidx < rfidx;  // not the same feature
                               }

                               if (common::IsCat(shared_inputs.feature_types, lfidx)) {
                                 auto lw = cuda::std::get<1>(l);
                                 auto rw = cuda::std::get<1>(r);
                                 return lw < rw;
                               }
                               return li < ri;
                             });

  return dh::ToSpan(cat_sorted_idx_);
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/expand_entry.cu <==
/**
 * Copyright 2025, XGBoost Contributors
 */
#include <cstddef>  // for size_t
#include <ostream>  // for ostream
#include <vector>   // for vector

#include "../../common/device_helpers.cuh"  // for CopyDeviceSpanToVector
#include "../../common/type.h"              // for GetValueT
#include "expand_entry.cuh"

namespace xgboost::tree::cuda_impl {
std::ostream& operator<<(std::ostream& os, MultiExpandEntry const& e) {
  os << "MultiExpandEntry:\n"
     << "nidx: " << e.nidx << "\n"
     << "depth: " << e.depth << "\n"
     << "loss: " << e.split.loss_chg << "\n";

  std::vector<GradientPairInt64> h_node_sum(e.split.child_sum.size());
  dh::CopyDeviceSpanToVector(&h_node_sum, e.split.child_sum);

  auto print_span = [&](auto const& span) {
    using T = typename common::GetValueT<decltype(span)>::value_type;
    std::vector<T> h_vec(span.size());
    dh::CopyDeviceSpanToVector(&h_vec, span);

    os << "[";
    for (std::size_t i = 0; i < h_vec.size(); ++i) {
      os << h_vec[i];
      if (i != h_vec.size() - 1) {
        os << ", ";
      }
    }
    os << "]\n";
  };
  if (e.split.dir == kRightDir) {
    os << "left_sum: ";
  } else {
    os << "right_sum: ";
  }
  print_span(e.split.child_sum);

  return os;
}
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/expand_entry.cuh <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#ifndef EXPAND_ENTRY_CUH_
#define EXPAND_ENTRY_CUH_

#include <limits>   // for numeric_limits
#include <utility>  // for move

#include "../updater_gpu_common.cuh"  // for DeviceSplitCandidate
#include "xgboost/base.h"             // for bst_node_t

namespace xgboost::tree {
struct GPUExpandEntry {
  bst_node_t nidx;
  bst_node_t depth;
  DeviceSplitCandidate split;

  float base_weight{std::numeric_limits<float>::quiet_NaN()};
  float left_weight{std::numeric_limits<float>::quiet_NaN()};
  float right_weight{std::numeric_limits<float>::quiet_NaN()};

  GPUExpandEntry() = default;
  XGBOOST_DEVICE GPUExpandEntry(bst_node_t nid, bst_node_t depth, DeviceSplitCandidate split,
                                float base, float left, float right)
      : nidx(nid),
        depth(depth),
        split(std::move(split)),
        base_weight{base},
        left_weight{left},
        right_weight{right} {}

  [[nodiscard]] float GetLossChange() const { return split.loss_chg; }

  [[nodiscard]] bst_node_t GetNodeId() const { return nidx; }

  friend std::ostream& operator<<(std::ostream& os, const GPUExpandEntry& e) {
    os << "GPUExpandEntry: \n";
    os << "nidx: " << e.nidx << "\n";
    os << "depth: " << e.depth << "\n";
    os << "loss: " << e.split.loss_chg << "\n";
    os << "left_sum: " << e.split.left_sum << "\n";
    os << "right_sum: " << e.split.right_sum << "\n";
    return os;
  }
};

namespace cuda_impl {
struct MultiExpandEntry {
  bst_node_t nidx{0};
  bst_node_t depth{0};
  MultiSplitCandidate split;

  // Sum of hessians across all targets for left/right children.
  double left_sum{0};
  double right_sum{0};

  MultiExpandEntry() = default;

  [[nodiscard]] float GetLossChange() const { return split.loss_chg; }

  [[nodiscard]] bst_node_t GetNodeId() const { return nidx; }

  /**
   * @brief Update hessian statistics.
   * @param left_hess  Sum of hessians across all targets for left child.
   * @param right_hess Sum of hessians across all targets for right child.
   */
  __device__ void UpdateHessian(double left_hess, double right_hess) {
    this->left_sum = left_hess;
    this->right_sum = right_hess;
  }

  friend std::ostream& operator<<(std::ostream& os, MultiExpandEntry const& entry);
};
}  // namespace cuda_impl
}  // namespace xgboost::tree

#endif  // EXPAND_ENTRY_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/feature_groups.cu <==
/**
 * Copyright 2020-2025, XGBoost Contributors
 */

#include <algorithm>  // for max
#include <cstddef>    // for size_t
#include <cstdint>    // for uint32_t
#include <vector>     // for vector

#include "../../common/hist_util.h"  // for HistogramCuts
#include "feature_groups.cuh"

namespace xgboost::tree {
FeatureGroups::FeatureGroups(common::HistogramCuts const& cuts, bool is_dense, size_t shm_size)
    : max_group_bins{0} {
  // Only use a single feature group for sparse matrices.
  bool single_group = !is_dense;
  if (single_group) {
    InitSingle(cuts);
    return;
  }

  auto& feature_segments_h = feature_segments.HostVector();
  auto& bin_segments_h = bin_segments.HostVector();
  feature_segments_h.push_back(0);
  bin_segments_h.push_back(0);

  std::vector<std::uint32_t> const& cut_ptrs = cuts.Ptrs();
  // Maximum number of bins that can be placed into shared memory (single target).
  std::size_t max_shmem_bins = shm_size / sizeof(GradientPairInt64);

  for (size_t i = 2; i < cut_ptrs.size(); ++i) {
    int last_start = bin_segments_h.back();
    // Push a new group whenever the size of required bin storage is greater than the
    // shared memory size.
    if (cut_ptrs[i] - last_start > max_shmem_bins) {
      feature_segments_h.push_back(i - 1);
      bin_segments_h.push_back(cut_ptrs[i - 1]);
      max_group_bins = std::max(max_group_bins, bin_segments_h.back() - last_start);
    }
  }
  feature_segments_h.push_back(cut_ptrs.size() - 1);
  bin_segments_h.push_back(cut_ptrs.back());
  max_group_bins =
      std::max(max_group_bins, bin_segments_h.back() - bin_segments_h[bin_segments_h.size() - 2]);
}

void FeatureGroups::InitSingle(common::HistogramCuts const& cuts) {
  auto& feature_segments_h = feature_segments.HostVector();
  feature_segments_h.push_back(0);
  feature_segments_h.push_back(cuts.Ptrs().size() - 1);

  auto& bin_segments_h = bin_segments.HostVector();
  bin_segments_h.push_back(0);
  bin_segments_h.push_back(cuts.TotalBins());

  max_group_bins = cuts.TotalBins();
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/feature_groups.cuh <==
/**
 * Copyright 2020-2025, XGBoost Contributors
 */
#ifndef FEATURE_GROUPS_CUH_
#define FEATURE_GROUPS_CUH_

#include <xgboost/host_device_vector.h>
#include <xgboost/span.h>

namespace xgboost {

// Forward declarations.
namespace common {
class HistogramCuts;
}  // namespace common

namespace tree {

/**
 * @brief FeatureGroup is a single group of features.
 *
 * It is defined by a range of consecutive feature indices, and also contains a range of
 * all bin indices associated with those features.
 */
struct FeatureGroup {
  XGBOOST_DEVICE FeatureGroup(bst_feature_t start_feature, bst_feature_t n_features,
                              bst_bin_t start_bin, bst_bin_t num_bins)
      : start_feature{start_feature},
        num_features{n_features},
        start_bin{start_bin},
        num_bins{num_bins} {}
  /** The first feature of the group. */
  bst_feature_t start_feature;
  /** The number of features in the group. */
  bst_feature_t num_features;
  /** The first bin in the group. */
  bst_bin_t start_bin;
  /** The number of bins in the group. */
  bst_bin_t num_bins;
};

/** @brief FeatureGroupsAccessor is a non-owning accessor for FeatureGroups. */
struct FeatureGroupsAccessor {
  FeatureGroupsAccessor(common::Span<const bst_feature_t> feature_segments,
                        common::Span<const bst_bin_t> bin_segments, bst_bin_t max_group_bins)
      : feature_segments{feature_segments},
        bin_segments{bin_segments.data()},
        max_group_bins{max_group_bins} {}

  common::Span<const bst_feature_t> feature_segments;
  int const* bin_segments;
  bst_bin_t max_group_bins;

  /** @brief Gets the number of feature groups. */
  XGBOOST_DEVICE int NumGroups() const { return feature_segments.size() - 1; }

  /** @brief Gets the information about a feature group with index i. */
  XGBOOST_DEVICE FeatureGroup operator[](bst_feature_t i) const {
    auto p_fs = feature_segments.data();
    return {p_fs[i], p_fs[i + 1] - p_fs[i], bin_segments[i], bin_segments[i + 1] - bin_segments[i]};
  }
  /** @brief The needed shared memory size for the largest group. */
  [[nodiscard]] std::size_t ShmemSize() const {
    return sizeof(GradientPairInt64) * this->max_group_bins;
  }
};

/**
 * @brief FeatureGroups contains information that defines a split of features
 *   into groups. Bins of a single feature group typically fit into shared
 *   memory, so the histogram for the features of a single group can be computed
 *   faster.
 *
 * @note Known limitations:
 *
 *  - splitting features into groups currently works only for dense matrices,
 *    where it is easy to get a feature value in a row by its index; for sparse
 *    matrices, the structure contains only a single group containing all
 *    features;
 *
 *  - if a single feature requires more bins than fit into shared memory, the
 *    histogram is computed in global memory even if there are multiple feature
 *    groups; note that this is unlikely to occur in practice, as the default
 *    number of bins per feature is 256, whereas a thread block with 48 KiB
 *    shared memory can contain 3072 bins if each gradient sum component is a
 *     64-bit floating-point value (double)
*/
struct FeatureGroups {
  /** Group cuts for features. Size equals to (number of groups + 1). */
  HostDeviceVector<bst_feature_t> feature_segments;
  /** Group cuts for bins. Size equals to (number of groups + 1)  */
  HostDeviceVector<int> bin_segments;
  /** Maximum number of bins in a group. Useful to compute the amount of dynamic
      shared memory when launching a kernel. */
  int max_group_bins;

  /**
   * @brief Creates feature groups by splitting features into groups.
   *
   * @param cuts Histogram cuts that given the number of bins per feature.
   * @param is_dense Whether the data matrix is dense.
   * @param shm_size Available size of shared memory per thread block (in bytes) used to
   *  compute feature groups.
   */
  FeatureGroups(common::HistogramCuts const& cuts, bool is_dense, size_t shm_size);

  /**
   * @brief Creates a single feature group containing all features and bins.
   *
   * @notes This is used as a fallback for sparse matrices, and is also useful for
   *        testing.
   */
  explicit FeatureGroups(const common::HistogramCuts& cuts) { this->InitSingle(cuts); }

  [[nodiscard]] FeatureGroupsAccessor DeviceAccessor(DeviceOrd device) const {
    feature_segments.SetDevice(device);
    bin_segments.SetDevice(device);
    return {feature_segments.ConstDeviceSpan(), bin_segments.ConstDeviceSpan(), max_group_bins};
  }

private:
  void InitSingle(const common::HistogramCuts& cuts);
};

}  // namespace tree
}  // namespace xgboost

#endif  // FEATURE_GROUPS_CUH_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/histogram.cu <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#include <cstdint>               // uint32_t, int32_t
#include <cuda/functional>       // for proclaim_copyable_arguments
#include <cuda/std/type_traits>  // for cuda::std::alignment_of_v
#include <memory>                // for unique_ptr

#include "../../collective/aggregator.h"
#include "../../common/cuda_context.cuh"  // for CUDAContext
#include "../../common/cuda_rt_utils.h"   // for GetMpCnt
#include "../../common/device_helpers.cuh"
#include "../../data/ellpack_page.cuh"
#include "histogram.cuh"
#include "row_partitioner.cuh"
#include "xgboost/base.h"

namespace xgboost::tree {
namespace {
template <typename IterT>
XGBOOST_DEV_INLINE bst_idx_t IterIdx(EllpackAccessorImpl<IterT> const& matrix,
                                     RowPartitioner::RowIndexT ridx, bst_feature_t fidx) {
  // # Row index local to each batch
  // ridx_local = ridx - base_rowid
  // # Starting entry index for this row in the matrix
  // entry_idx = ridx_local * row_stride
  // # Inside a row, first column inside this feature group
  // entry_idx += start_feature
  // # The feature index local to the current feature group
  // idx - ridx * feature_stride == idx % feature_stride
  // # Final index
  // entry_idx += idx % feature_stride
  return (ridx - matrix.base_rowid) * matrix.row_stride + fidx;
}
}  // anonymous namespace

XGBOOST_DEV_INLINE void AtomicAddGpairShared(xgboost::GradientPairInt64* dest,
                                             xgboost::GradientPairInt64 const& gpair) {
  auto dst_ptr = reinterpret_cast<int64_t*>(dest);
  auto g = gpair.GetQuantisedGrad();
  auto h = gpair.GetQuantisedHess();

  AtomicAdd64As32(dst_ptr, g);
  AtomicAdd64As32(dst_ptr + 1, h);
}

// Global 64 bit integer atomics at the time of writing do not benefit from being separated into two
// 32 bit atomics
XGBOOST_DEV_INLINE void AtomicAddGpairGlobal(xgboost::GradientPairInt64* dest,
                                             xgboost::GradientPairInt64 const& gpair) {
  auto dst_ptr = reinterpret_cast<uint64_t*>(dest);
  auto g = gpair.GetQuantisedGrad();
  auto h = gpair.GetQuantisedHess();

  atomicAdd(dst_ptr, *reinterpret_cast<uint64_t*>(&g));
  atomicAdd(dst_ptr + 1, *reinterpret_cast<uint64_t*>(&h));
}

template <std::int32_t BlockThreads, std::int32_t MinBlocks>
struct HistTuning {
  static constexpr std::int32_t kBlockThreads = BlockThreads;
  static constexpr std::int32_t kMinBlocks = MinBlocks;
};

namespace {
constexpr std::int32_t kItemsPerThread = 8;

// https://docs.nvidia.com/cuda/cuda-c-programming-guide/#feature-set-compiler-targets
// Technical Specifications                  7.5  | 8.0  | 8.6  8.7 | 8.9 | 9.0 10.0 | 11.0 12.0
// Maximum number of resident blocks per SM  16   | 32   | 16       | 24  | 32       | 24
// Maximum number of resident warps per SM   32   | 64   | 48             | 64       | 48
// Maximum number of resident threads per SM 1024 | 2048 | 1536           | 2048     | 1536

using HistSm75 = HistTuning<1024, 1>;

using HistSm80 = HistTuning<1024, 2>;

using HistSm86 = HistTuning<768, 2>;

using HistSm90 = HistTuning<1024, 2>;

using HistSm110 = HistTuning<768, 2>;

// Multi-target launch bounds
#if __CUDA_ARCH__ >= 1100
using MtHistBound = HistSm110;
#elif __CUDA_ARCH__ >= 900
using MtHistBound = HistSm90;
#elif __CUDA_ARCH__ >= 860
using MtHistBound = HistSm86;
#elif __CUDA_ARCH__ >= 800
using MtHistBound = HistSm80;
#else
using MtHistBound = HistSm75;
#endif

// Single-target launch bounds
// Maximize the number of threads instead of tuning for occupancy for single target.
using StHistBound = HistSm75;

template <typename HistArchPolicy, std::int32_t ItemsPerThread, bool Dense, bool Compressed,
          bool SharedMem>
struct HistPolicy : public HistArchPolicy {
  static constexpr std::int32_t kItemsPerThread = ItemsPerThread;
  static constexpr std::int32_t kTileSize = HistArchPolicy::kBlockThreads * ItemsPerThread;
  static constexpr bool kDense = Dense;
  static constexpr bool kCompressed = Compressed;
  static constexpr bool kSharedMem = SharedMem;
};

template <typename Fn>
void DispatchCudaSm(std::int32_t device, Fn&& fn) {
  std::int32_t version = 0;
  dh::safe_cuda(cub::SmVersion(version, device));
  if (version >= 1100) {
    fn(HistSm110{});
  } else if (version >= 900) {
    fn(HistSm90{});
  } else if (version >= 860) {
    fn(HistSm86{});
  } else if (version >= 800) {
    fn(HistSm80{});
  } else {
    fn(HistSm75{});
  }
}

__device__ GradientPairInt64 LoadGpair(GradientPairInt64 const* XGBOOST_RESTRICT gpairs) {
  static_assert(sizeof(int4) == sizeof(GradientPairInt64));
  auto g = *reinterpret_cast<int4 const*>(gpairs);
  return *reinterpret_cast<GradientPairInt64*>(&g);
}

// Build the histogram for a single target in a single node.
template <typename Policy, typename Accessor, typename RidxIterSpan>
__device__ void HistKernelOneNodeTarget(Accessor const& matrix, FeatureGroup const& group,
                                        RidxIterSpan d_ridx_iter, GradientPairInt64 const* gpair,
                                        GradientPairInt64* smem_hist, GradientPairInt64* gmem_hist,
                                        bst_idx_t offset, std::uint32_t stride) {
  bst_feature_t const feature_stride = Policy::kCompressed ? group.num_features : matrix.row_stride;

  using Idx = RowPartitioner::RowIndexT;

  Idx const ridx_size = d_ridx_iter.size();
  auto const d_ridx = d_ridx_iter.data();

  if constexpr (Policy::kSharedMem) {
    dh::BlockFill(smem_hist, group.num_bins, GradientPairInt64{});
    __syncthreads();
  }

  auto atomic_add = [&](auto bin_idx, auto const& adjusted) {
    if constexpr (Policy::kSharedMem) {
      AtomicAddGpairShared(smem_hist + bin_idx, adjusted);
    } else {
      // gmem_hist is a subspan for the current target.
      AtomicAddGpairGlobal(gmem_hist + bin_idx, adjusted);
    }
  };

  auto process_valid_tile = [&](auto idx) {
    // unrolled version unravel to save registers:
    // auto [ridx, fidx] = unravel_index(idx, (n_rows, feature_stride));
    //
    // ridx_in_set: Index into the row batch
    // fidx_in_set: Index into the feature group
    Idx ridx_in_set = idx / feature_stride;
    Idx fidx_in_set = idx - ridx_in_set * feature_stride;

    Idx ridx = d_ridx[ridx_in_set];
    auto fidx = fidx_in_set + group.start_feature;

    bst_bin_t compressed_bin = matrix.gidx_iter[IterIdx(matrix, ridx, fidx)];
    if (Policy::kDense || compressed_bin != static_cast<bst_bin_t>(matrix.NullValue())) {
      auto g = LoadGpair(gpair + ridx);
      if constexpr (Policy::kCompressed) {
        compressed_bin += matrix.feature_segments[fidx];
      }
      if constexpr (Policy::kSharedMem) {
        compressed_bin -= group.start_bin;
      }
      atomic_add(compressed_bin, g);
    }
  };

  // The number of elements for this grid to process
  bst_idx_t const n_elements = static_cast<std::size_t>(ridx_size) * feature_stride;

  auto process_gpair_tile = [&](auto full_tile, auto offset) {
#pragma unroll 1
    for (std::int32_t j = 0; j < Policy::kItemsPerThread; ++j) {
      bst_idx_t const idx = offset + j * Policy::kBlockThreads + threadIdx.x;
      if (full_tile || idx < n_elements) {
        process_valid_tile(idx);
      }
    }
  };

  while (offset < n_elements) {
    std::int32_t const valid_items =
        cuda::std::min(n_elements - offset, static_cast<bst_idx_t>(Policy::kTileSize));
    if (Policy::kTileSize == valid_items) {
      process_gpair_tile(std::true_type{}, offset);
    } else {
      process_gpair_tile(std::false_type{}, offset);
    }
    offset += stride;
  }

  if constexpr (!Policy::kSharedMem) {
    return;
  }

  // Write shared memory back to global memory
  __syncthreads();

  for (auto bin_idx : dh::BlockStrideRange(0, group.num_bins)) {
    AtomicAddGpairGlobal(gmem_hist + group.start_bin + bin_idx, smem_hist[bin_idx]);
  }
}
}  // namespace

/**
 * @brief Kernel for the single-target histogram.
 */
template <typename Policy, typename Accessor>
__global__ __launch_bounds__(StHistBound::kBlockThreads, StHistBound::kMinBlocks) void StHistKernel(
    Accessor const matrix, FeatureGroupsAccessor const feature_groups,
    common::Span<cuda_impl::RowIndexT const> d_ridx_iter,
    common::Span<GradientPairInt64 const> d_gpair, common::Span<GradientPairInt64> node_hist) {
  extern __align__(std::alignment_of_v<GradientPairInt64>) __shared__ char shmem[];

  // Privatized histogram
  auto smem_hist = reinterpret_cast<GradientPairInt64*>(shmem);

  // Offset of the first grid
  bst_idx_t offset = blockIdx.x * Policy::kTileSize;
  // Grid-strided loop
  auto const kStride = Policy::kTileSize * gridDim.x;

  FeatureGroup group = feature_groups[blockIdx.y];

  HistKernelOneNodeTarget<Policy>(matrix, group, d_ridx_iter, d_gpair.data(), smem_hist,
                                  node_hist.data(), offset, kStride);
}

/**
 * @brief Kernel for the multi-target histogram.
 *
 * @param matrix         An ellpack accessor.
 * @param feature_groups Grouping for privatized histogram.
 * @param d_ridx_iters   Pointer to row index spans. One span per node.
 * @param blk_ptr        Indptr for mapping blockIdx.x to nidx_in_set.
 */
template <typename Policy, typename Accessor, typename RidxIterSpan>
__global__ __launch_bounds__(MtHistBound::kBlockThreads, MtHistBound::kMinBlocks) void MtHistKernel(
    Accessor const matrix, FeatureGroupsAccessor const feature_groups, RidxIterSpan* d_ridx_iters,
    common::Span<std::uint32_t const> blk_ptr, common::Span<GradientPairInt64>* node_hists,
    GradientPairInt64 const* d_gpair, bst_idx_t n_samples, bst_target_t n_targets) {
  using Idx = RowPartitioner::RowIndexT;

  // Find the node for this block.
  auto const* XGBOOST_RESTRICT p_blk_ptr = blk_ptr.data();
  Idx nidx_in_set = dh::SegmentId(p_blk_ptr, p_blk_ptr + blk_ptr.size(), blockIdx.x);
  Idx starting_blk = p_blk_ptr[nidx_in_set];

  extern __align__(std::alignment_of_v<GradientPairInt64>) __shared__ char shmem[];

  // Privatized histogram
  auto smem_hist = reinterpret_cast<GradientPairInt64*>(shmem);
  auto d_node_hist = node_hists + nidx_in_set;
  auto const n_bins_per_target = d_node_hist->size() / n_targets;

  // The number of blocks in this sub-grid
  auto n_blks = p_blk_ptr[nidx_in_set + 1] - starting_blk;
  auto blkid_in_set = blockIdx.x - starting_blk;

  // unravel_index(blkdid_in_set, {n_blocks_one_node_target, n_targets})
  auto blkid_for_node = blkid_in_set / n_targets;
  bst_target_t target_idx = blkid_in_set - blkid_for_node * n_targets;

  // Offset of the first grid
  bst_idx_t offset = blkid_for_node * Policy::kTileSize;
  // Grid-strided loop
  auto const kStride = Policy::kTileSize * (n_blks / n_targets);

  FeatureGroup group = feature_groups[blockIdx.y];

  // With a target-major layout, we don't have to pack the histogram for all targets into
  // the shared memory. Since we launch one block for each target, the histogram index can
  // be shared in L2.
  auto gmem_hist = d_node_hist->data() + target_idx * n_bins_per_target;
  d_gpair = d_gpair + n_samples * target_idx;

  HistKernelOneNodeTarget<Policy>(matrix, group, d_ridx_iters[nidx_in_set], d_gpair, smem_hist,
                                  gmem_hist, offset, kStride);
}

// Dispatcher for the histogram kernel.
struct HistKernel {
  /**
   * @brief Partition the grid into sub-grid for nodes.
   *
   * @param sizes_csum          cumulative sum of node sizes (csum of n_samples for each node).
   * @param columns_per_group   Estimated number of columns for each feature group.
   * @param max_blocks_per_node The maximum sub-grid size for a node.
   * @param p_out_blocks        The total number of blocks (grid size).
   */
  template <typename Policy>
  static auto AllocateBlocks(std::vector<std::size_t> const& sizes_csum,
                             std::int32_t columns_per_group, std::size_t max_blocks_per_node,
                             bst_target_t n_targets, std::uint32_t* p_out_blocks) {
    CHECK_GT(max_blocks_per_node, 0);
    std::vector<std::uint32_t> blk_ptr{0};
    bst_idx_t n_total_blocks = 0;
    for (std::size_t j = 1; j < sizes_csum.size(); ++j) {
      auto nidx_in_set = j - 1;
      auto n_samples = sizes_csum[j] - sizes_csum[j - 1];
      std::size_t items_per_group = n_samples * columns_per_group;
      auto n_blocks = common::DivRoundUp(items_per_group, Policy::kTileSize);
      CHECK_GT(n_blocks, 0);  // at least one block for each node.
      n_blocks = std::min(n_blocks, max_blocks_per_node) * n_targets;
      blk_ptr.push_back(blk_ptr[nidx_in_set] + n_blocks);
      n_total_blocks += n_blocks;
    }
    // check overflow
    CHECK_EQ(n_total_blocks, blk_ptr.back());
    *p_out_blocks = blk_ptr.back();
    return dh::device_vector<std::uint32_t>{blk_ptr};
  }

  struct HistKernelConfig {
    std::int32_t n_blocks_per_mp = 0;
    std::size_t shmem_bytes = 0;

    template <typename Policy, typename Kernel>
    void Reset(std::size_t new_shmem_bytes, Kernel* kernel, Policy, std::size_t max_shared_bytes) {
      if (new_shmem_bytes > 0) {
        // This function is the reason for all this trouble to cache the
        // configuration. It blocks the device.
        //
        // Also, it must precede the `cudaOccupancyMaxActiveBlocksPerMultiprocessor`,
        // otherwise the shmem bytes might be invalid.
        dh::safe_cuda(cudaFuncSetAttribute(kernel, cudaFuncAttributeMaxDynamicSharedMemorySize,
                                           max_shared_bytes));
      }
      if (new_shmem_bytes > this->shmem_bytes) {
        this->shmem_bytes = new_shmem_bytes;
      }
      // Use this as a limiter, works for root node. Not too bad an option for child nodes.
      dh::safe_cuda(cudaOccupancyMaxActiveBlocksPerMultiprocessor(
          &this->n_blocks_per_mp, kernel, Policy::kBlockThreads, shmem_bytes));
    }
  };

  // Maps kernel instantiations to their configurations. This is a mutable state, as a
  // result the histogram kernel is not thread safe.
  std::map<void*, HistKernelConfig> cfg;
  // The number of multi-processor for the selected GPU
  std::int32_t const n_mps;
  // Maximum size of the shared memory (optin)
  std::size_t const max_shared_bytes;
  // Use global memory for testing
  bool const force_global;

  template <typename Policy, typename Kernel>
  void SetCfg(Policy policy, std::size_t shmem_bytes, Kernel kernel) {
    auto it = this->cfg.find(reinterpret_cast<void*>(kernel));

    HistKernelConfig v;
    if (it == cfg.cend()) {
      v.Reset(shmem_bytes, kernel, policy, max_shared_bytes);
      this->cfg[reinterpret_cast<void*>(kernel)] = v;
    }
  }

  explicit HistKernel(Context const* ctx, bool force_global)
      : n_mps{curt::GetMpCnt(ctx->Ordinal())},
        max_shared_bytes{dh::MaxSharedMemoryOptin(ctx->Ordinal())},
        force_global{force_global} {}

  // Single target
  template <bool kDense, bool kCompressed, typename Accessor>
  void DispatchHistShmem(Context const* ctx, Accessor const& matrix,
                         FeatureGroupsAccessor const& feature_groups,
                         common::Span<GradientPairInt64 const> gpair,
                         common::Span<cuda_impl::RowIndexT const> ridx,
                         common::Span<GradientPairInt64> hist) {
    std::size_t shmem_bytes = feature_groups.ShmemSize();
    bool use_shared = !this->force_global && shmem_bytes <= this->max_shared_bytes;
    shmem_bytes = use_shared ? shmem_bytes : 0;

    auto launch = [&](auto policy, auto kernel) {
      auto const& v = this->cfg.at(reinterpret_cast<void*>(kernel));
      using Policy = common::GetValueT<decltype(policy)>;
      int columns_per_group = common::DivRoundUp(matrix.row_stride, feature_groups.NumGroups());
      CHECK_GT(v.n_blocks_per_mp, 0);
      std::size_t items_per_group = ridx.size() * columns_per_group;
      std::uint32_t n_blocks =
          std::min(static_cast<cuda_impl::RowIndexT>(v.n_blocks_per_mp * this->n_mps),
                   static_cast<cuda_impl::RowIndexT>(
                       common::DivRoundUp(items_per_group, Policy::kTileSize)));
      dim3 conf(n_blocks, feature_groups.NumGroups());
      dh::LaunchKernel(conf, Policy::kBlockThreads, shmem_bytes, ctx->CUDACtx()->Stream())(
          kernel, matrix, feature_groups, ridx, gpair, hist);
      dh::safe_cuda(cudaPeekAtLastError());
    };
    using Arch = StHistBound;

    if (use_shared) {
      using Policy = HistPolicy<Arch, kItemsPerThread, kDense, kCompressed, true>;
      auto kernel = StHistKernel<Policy, Accessor>;
      this->SetCfg(Policy{}, shmem_bytes, kernel);
      launch(Policy{}, kernel);
    } else {
      using Policy = HistPolicy<Arch, kItemsPerThread, kDense, kCompressed, false>;
      auto kernel = StHistKernel<Policy, Accessor>;
      this->SetCfg(Policy{}, shmem_bytes, kernel);
      launch(Policy{}, kernel);
    }
  }
  // Vector leaf
  template <bool kDense, bool kCompressed, typename Accessor, typename RidxIterSpan>
  void DispatchHistShmem(Context const* ctx, Accessor const& matrix,
                         FeatureGroupsAccessor const& feature_groups,
                         linalg::MatrixView<GradientPairInt64 const> gpair,
                         RidxIterSpan* ridx_iters,
                         common::Span<common::Span<GradientPairInt64>> hists,
                         std::vector<std::size_t> const& h_sizes_csum) {
    CHECK(gpair.FContiguous());
    auto n_samples = gpair.Shape(0);
    auto n_targets = gpair.Shape(1);
    auto d_gpair = gpair.Values().data();

    std::size_t shmem_bytes = feature_groups.ShmemSize();
    bool use_shared = !force_global && shmem_bytes <= this->max_shared_bytes;
    shmem_bytes = use_shared ? shmem_bytes : 0;

    auto launch = [&](auto policy, auto kernel) {
      auto const& v = this->cfg.at(reinterpret_cast<void*>(kernel));
      using Policy = common::GetValueT<decltype(policy)>;
      int columns_per_group = common::DivRoundUp(matrix.row_stride, feature_groups.NumGroups());
      CHECK_GT(v.n_blocks_per_mp, 0);
      std::uint32_t n_blocks = 0;
      auto blk_ptr = AllocateBlocks<Policy>(h_sizes_csum, columns_per_group,
                                            v.n_blocks_per_mp * n_mps, n_targets, &n_blocks);
      CHECK_GE(n_blocks, hists.size());
      dim3 conf(n_blocks, feature_groups.NumGroups());
      dh::LaunchKernel(conf, Policy::kBlockThreads, shmem_bytes, ctx->CUDACtx()->Stream())(
          kernel, matrix, feature_groups, ridx_iters, dh::ToSpan(blk_ptr), hists.data(), d_gpair,
          n_samples, n_targets);
      dh::safe_cuda(cudaPeekAtLastError());
    };

    CHECK(gpair.FContiguous());
    if (use_shared) {
      DispatchCudaSm(ctx->Ordinal(), [&](auto arch) {
        using Arch = common::GetValueT<decltype(arch)>;
        using Policy = HistPolicy<Arch, kItemsPerThread, kDense, kCompressed, true>;
        auto kernel = MtHistKernel<Policy, Accessor, RidxIterSpan>;
        this->SetCfg(Policy{}, shmem_bytes, kernel);
        launch(Policy{}, kernel);
      });
    } else {
      DispatchCudaSm(ctx->Ordinal(), [&](auto arch) {
        using Arch = common::GetValueT<decltype(arch)>;
        using Policy = HistPolicy<Arch, kItemsPerThread, kDense, kCompressed, false>;
        auto kernel = MtHistKernel<Policy, Accessor, RidxIterSpan>;
        this->SetCfg(Policy{}, shmem_bytes, kernel);
        launch(Policy{}, kernel);
      });
    }
  }

  template <typename Accessor, typename... Args>
  void DispatchHistCompress(Context const* ctx, Accessor const& matrix, Args&&... args) {
    if (matrix.IsDense()) {
      DispatchHistShmem<true, true>(ctx, matrix, std::forward<Args>(args)...);
    } else if (matrix.IsDenseCompressed()) {
      DispatchHistShmem<false, true>(ctx, matrix, std::forward<Args>(args)...);
    } else {
      DispatchHistShmem<false, false>(ctx, matrix, std::forward<Args>(args)...);
    }
  }

  template <typename... Args>
  void Dispatch(Args&&... args) {
    this->DispatchHistCompress(std::forward<Args>(args)...);
  }
};

template <typename Accessor>
class DeviceHistogramDispatchAccessor {
  std::unique_ptr<HistKernel> kernel_{nullptr};

 public:
  void Reset(Context const* ctx, bool force_global_memory) {
    this->kernel_ = std::make_unique<HistKernel>(ctx, force_global_memory);
  }

  void BuildHistogram(Context const* ctx, Accessor const& matrix,
                      FeatureGroupsAccessor const& feature_groups,
                      common::Span<GradientPairInt64 const> gpair,
                      common::Span<cuda_impl::RowIndexT const> ridx,
                      common::Span<GradientPairInt64> hist) {
    this->kernel_->Dispatch(ctx, matrix, feature_groups, gpair, ridx, hist);
  }

  void BuildHistogram(Context const* ctx, Accessor const& matrix,
                      FeatureGroupsAccessor const& feature_groups,
                      linalg::MatrixView<GradientPairInt64 const> gpair,
                      common::Span<common::Span<cuda_impl::RowIndexT const>> ridxs,
                      common::Span<common::Span<GradientPairInt64>> hists,
                      std::vector<std::size_t> const& h_sizes_csum) {
    std::size_t n_total_samples = h_sizes_csum.back();
    if (ridxs.size() == 1 && n_total_samples == matrix.n_rows) {
      // Special optimization for the root node.
      using RidxIter = thrust::counting_iterator<cuda_impl::RowIndexT>;
      CHECK_LT(matrix.base_rowid, std::numeric_limits<cuda_impl::RowIndexT>::max());
      auto iter = common::IterSpan{
          thrust::make_counting_iterator(static_cast<cuda_impl::RowIndexT>(matrix.base_rowid)),
          matrix.n_rows};
      dh::caching_device_vector<common::IterSpan<RidxIter>> ridx_iters(hists.size(), iter);
      this->kernel_->Dispatch(ctx, matrix, feature_groups, gpair, ridx_iters.data().get(), hists,
                              h_sizes_csum);
    } else {
      this->kernel_->Dispatch(ctx, matrix, feature_groups, gpair, ridxs.data(), hists,
                              h_sizes_csum);
    }
  }
};

// Dispatch between single buffer accessor and double buffer accessor.
struct DeviceHistogramBuilderImpl {
  DeviceHistogramDispatchAccessor<EllpackDeviceAccessor> simpl;
  DeviceHistogramDispatchAccessor<DoubleEllpackAccessor> dimpl;

  template <typename... Args>
  void Reset(Args&&... args) {
    this->simpl.Reset(std::forward<Args>(args)...);
    this->dimpl.Reset(std::forward<Args>(args)...);
  }

  template <typename Accessor, typename... Args>
  void BuildHistogram(Context const* ctx, Accessor const& matrix, Args&&... args) {
    if constexpr (std::is_same_v<Accessor, EllpackDeviceAccessor>) {
      this->simpl.BuildHistogram(ctx, matrix, std::forward<Args>(args)...);
    } else {
      static_assert(std::is_same_v<Accessor, DoubleEllpackAccessor>);
      this->dimpl.BuildHistogram(ctx, matrix, std::forward<Args>(args)...);
    }
  }
};

DeviceHistogramBuilder::DeviceHistogramBuilder()
    : p_impl_{std::make_unique<DeviceHistogramBuilderImpl>()} {
  monitor_.Init(__func__);
}

DeviceHistogramBuilder::~DeviceHistogramBuilder() = default;

void DeviceHistogramBuilder::Reset(Context const* ctx, std::size_t max_cached_hist_nodes,
                                   bst_bin_t n_total_bins, bool force_global_memory) {
  this->monitor_.Start(__func__);
  this->p_impl_->Reset(ctx, force_global_memory);
  this->hist_.Reset(ctx, n_total_bins, max_cached_hist_nodes);
  this->monitor_.Stop(__func__);
}

void DeviceHistogramBuilder::BuildHistogram(Context const* ctx, EllpackAccessor const& matrix,
                                            FeatureGroupsAccessor const& feature_groups,
                                            common::Span<GradientPairInt64 const> gpair,
                                            common::Span<cuda_impl::RowIndexT const> ridx,
                                            common::Span<GradientPairInt64> histogram) {
  this->monitor_.Start(__func__);
  std::visit(
      [&](auto&& matrix) {
        this->p_impl_->BuildHistogram(ctx, matrix, feature_groups, gpair, ridx, histogram);
      },
      matrix);
  this->monitor_.Stop(__func__);
}

void DeviceHistogramBuilder::BuildHistogram(
    Context const* ctx, EllpackAccessor const& matrix, FeatureGroupsAccessor const& feature_groups,
    linalg::MatrixView<GradientPairInt64 const> gpair,
    common::Span<common::Span<cuda_impl::RowIndexT const>> ridxs,
    common::Span<common::Span<GradientPairInt64>> hists,
    std::vector<std::size_t> const& h_sizes_csum) {
  std::visit(
      [&](auto&& matrix) {
        this->p_impl_->BuildHistogram(ctx, matrix, feature_groups, gpair, ridxs, hists,
                                      h_sizes_csum);
      },
      matrix);
}

void DeviceHistogramBuilder::AllReduceHist(Context const* ctx, bst_node_t nidx,
                                           std::size_t num_histograms) {
  this->monitor_.Start(__func__);
  auto d_node_hist = hist_.GetNodeHistogram(nidx);
  using ReduceT = typename std::remove_pointer_t<decltype(d_node_hist.data())>::ValueT;
  auto rc = collective::GlobalSum(
      ctx, linalg::MakeVec(reinterpret_cast<ReduceT*>(d_node_hist.data()),
                           d_node_hist.size() * 2 * num_histograms, ctx->Device()));
  SafeColl(rc);
  this->monitor_.Stop(__func__);
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/histogram.cuh <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#pragma once

#include <cstddef>  // for size_t
#include <cstdint>  // for int32_t
#include <memory>   // for unique_ptr

#include "../../common/cuda_context.cuh"    // for CUDAContext
#include "../../common/device_helpers.cuh"  // for LaunchN
#include "../../common/device_vector.cuh"   // for device_vector
#include "../../data/ellpack_page.cuh"      // for EllpackDeviceAccessor
#include "feature_groups.cuh"               // for FeatureGroupsAccessor
#include "xgboost/base.h"                   // for GradientPair, GradientPairInt64
#include "xgboost/context.h"                // for Context
#include "xgboost/span.h"                   // for Span

namespace xgboost::tree {
// Single-target shared memory policy
[[nodiscard]] inline std::size_t DftStHistShmemBytes(std::int32_t device) {
  auto optin = dh::MaxSharedMemoryOptin(device);
  return std::min(optin, std::size_t{96} * 1024);
}

// Multi-target shared memory policy
[[nodiscard]] inline std::size_t DftMtHistShmemBytes(std::int32_t device) {
  auto max_shared_optin = dh::MaxSharedMemoryOptin(device);
  auto max_shared = dh::MaxSharedMemory(device);
  // Use larger shared memory if available.
  //
  // By default, max_shared is 48 kB for most GPUs. Optin size varies between archs, some
  // have large optin size, like the H200. We expand the shared memory size for those
  // large devices.
  constexpr std::size_t kThreshold = 4;
  if (max_shared_optin > max_shared * kThreshold) {
    return 2 * max_shared;
  }
  return max_shared;
}

/**
 * @brief An atomicAdd designed for gradient pair with better performance.  For general
 *        int64_t atomicAdd, one can simply cast it to unsigned long long. Exposed for testing.
 */
XGBOOST_DEV_INLINE void AtomicAdd64As32(int64_t* dst, int64_t src) {
  uint32_t* y_low = reinterpret_cast<uint32_t*>(dst);
  uint32_t* y_high = y_low + 1;

  auto cast_src = reinterpret_cast<uint64_t*>(&src);

  uint32_t const x_low = static_cast<uint32_t>(src);
  uint32_t const x_high = (*cast_src) >> 32;

  auto const old = atomicAdd(y_low, x_low);
  uint32_t const carry = old > (std::numeric_limits<uint32_t>::max() - x_low) ? 1 : 0;
  uint32_t const sig = x_high + carry;
  atomicAdd(y_high, sig);
}

namespace cuda_impl {
// Start with about 16mb
std::size_t constexpr DftReserveSize() { return 1 << 22; }
}  // namespace cuda_impl

/**
 * @brief Data storage for node histograms on device. Automatically expands.
 *
 * @author  Rory
 * @date    28/07/2018
 */
class DeviceHistogramStorage {
 private:
  using GradientSumT = GradientPairInt64;
  std::size_t stop_growing_size_{0};
  /** @brief Map nidx to starting index of its histogram. */
  std::map<int, size_t> nidx_map_;
  // Large buffer of zeroed memory, caches histograms
  dh::device_vector<typename GradientSumT::ValueT> data_;
  // If we run out of storage allocate one histogram at a time in overflow. Not cached,
  // overwritten when a new histogram is requested
  dh::device_vector<typename GradientSumT::ValueT> overflow_;
  std::map<int, size_t> overflow_nidx_map_;
  // The total number of bins across all features and targets
  bst_bin_t n_total_bins_;
  static constexpr std::size_t kNumItemsInGradientSum =
      sizeof(GradientSumT) / sizeof(typename GradientSumT::ValueT);
  static_assert(kNumItemsInGradientSum == 2, "Number of items in gradient type should be 2.");

 public:
  explicit DeviceHistogramStorage() { data_.reserve(cuda_impl::DftReserveSize()); }

  void Reset(Context const* ctx, bst_bin_t n_total_bins, std::size_t max_cached_nodes) {
    this->n_total_bins_ = n_total_bins;
    auto d_data = data_.data().get();
    dh::LaunchN(data_.size(), ctx->CUDACtx()->Stream(),
                [=] __device__(size_t idx) { d_data[idx] = 0.0f; });
    nidx_map_.clear();
    overflow_nidx_map_.clear();

    auto max_cached_bin_values =
        static_cast<std::size_t>(n_total_bins) * max_cached_nodes * kNumItemsInGradientSum;
    this->stop_growing_size_ = max_cached_bin_values;
  }

  [[nodiscard]] bool HistogramExists(bst_node_t nidx) const {
    return nidx_map_.find(nidx) != nidx_map_.cend() ||
           overflow_nidx_map_.find(nidx) != overflow_nidx_map_.cend();
  }
  [[nodiscard]] int Bins() const { return n_total_bins_; }
  [[nodiscard]] size_t HistogramSize() const { return n_total_bins_ * kNumItemsInGradientSum; }
  dh::device_vector<typename GradientSumT::ValueT>& Data() { return data_; }

  void AllocateHistograms(Context const* ctx, std::vector<bst_node_t> const& new_nidxs) {
    for (int nidx : new_nidxs) {
      CHECK(!HistogramExists(nidx));
    }
    // Number of items currently used in data
    const size_t used_size = nidx_map_.size() * HistogramSize();
    const size_t new_used_size = used_size + HistogramSize() * new_nidxs.size();
    CHECK_GE(this->stop_growing_size_, kNumItemsInGradientSum);
    if (used_size >= this->stop_growing_size_) {
      // Use overflow
      // Delete previous entries
      overflow_nidx_map_.clear();
      overflow_.resize(HistogramSize() * new_nidxs.size());
      // Zero memory
      auto d_data = overflow_.data().get();
      dh::LaunchN(overflow_.size(), ctx->CUDACtx()->Stream(),
                  [=] __device__(size_t idx) { d_data[idx] = 0.0; });
      // Append new histograms
      for (int nidx : new_nidxs) {
        overflow_nidx_map_[nidx] = overflow_nidx_map_.size() * HistogramSize();
      }
    } else {
      CHECK_GE(data_.size(), used_size);
      // Expand if necessary
      if (data_.size() < new_used_size) {
        data_.resize(std::max(data_.size() * 2, new_used_size));
      }
      // Append new histograms
      for (int nidx : new_nidxs) {
        nidx_map_[nidx] = nidx_map_.size() * HistogramSize();
      }
    }

    CHECK_GE(data_.size(), nidx_map_.size() * HistogramSize());
  }

  /**
   * \summary   Return pointer to histogram memory for a given node.
   * \param nidx    Tree node index.
   * \return    hist pointer.
   */
  common::Span<GradientSumT> GetNodeHistogram(int nidx) {
    CHECK(this->HistogramExists(nidx));

    if (nidx_map_.find(nidx) != nidx_map_.cend()) {
      // Fetch from normal cache
      auto ptr = data_.data().get() + nidx_map_.at(nidx);
      return {reinterpret_cast<GradientSumT*>(ptr), static_cast<std::size_t>(n_total_bins_)};
    } else {
      // Fetch from overflow
      auto ptr = overflow_.data().get() + overflow_nidx_map_.at(nidx);
      return {reinterpret_cast<GradientSumT*>(ptr), static_cast<std::size_t>(n_total_bins_)};
    }
  }
};

struct DeviceHistogramBuilderImpl;

class DeviceHistogramBuilder {
  std::unique_ptr<DeviceHistogramBuilderImpl> p_impl_;
  DeviceHistogramStorage hist_;
  common::Monitor monitor_;

 public:
  explicit DeviceHistogramBuilder();
  ~DeviceHistogramBuilder();
  // TODO(jiamingy): use a type larger than bst_bin_t since we need to support multi-target.
  void Reset(Context const* ctx, std::size_t max_cached_hist_nodes, bst_bin_t n_total_bins,
             bool force_global_memory);
  // Build histogram for single target and single node.
  void BuildHistogram(Context const* ctx, EllpackAccessor const& matrix,
                      FeatureGroupsAccessor const& feature_groups,
                      common::Span<GradientPairInt64 const> gpair,
                      common::Span<std::uint32_t const> ridx,
                      common::Span<GradientPairInt64> histogram);
  // Build histograms for multiple nodes and multiple targets
  void BuildHistogram(Context const* ctx, EllpackAccessor const& matrix,
                      FeatureGroupsAccessor const& feature_groups,
                      linalg::MatrixView<GradientPairInt64 const> gpair,
                      common::Span<common::Span<const std::uint32_t>> ridxs,
                      common::Span<common::Span<GradientPairInt64>> hists,
                      std::vector<std::size_t> const& h_sizes_csum);

  [[nodiscard]] auto GetNodeHistogram(bst_node_t nidx) { return hist_.GetNodeHistogram(nidx); }

  // num histograms is the number of contiguous histograms in memory to reduce over
  void AllReduceHist(Context const* ctx, bst_node_t nidx, std::size_t num_histograms);

  [[nodiscard]] bool CanSubtract(bst_node_t nidx_parent, bst_node_t nidx_histogram) const {
    return hist_.HistogramExists(nidx_parent) && hist_.HistogramExists(nidx_histogram);
  }
  // Attempt to do subtraction trick
  // return true if succeeded
  [[nodiscard]] bool SubtractionTrick(Context const* ctx, bst_node_t nidx_parent,
                                      bst_node_t nidx_histogram, bst_node_t nidx_subtraction) {
    if (!this->CanSubtract(nidx_parent, nidx_histogram)) {
      return false;
    }
    auto d_node_hist_parent = hist_.GetNodeHistogram(nidx_parent);
    auto d_node_hist_histogram = hist_.GetNodeHistogram(nidx_histogram);
    auto d_node_hist_subtraction = hist_.GetNodeHistogram(nidx_subtraction);

    dh::LaunchN(d_node_hist_parent.size(), ctx->CUDACtx()->Stream(), [=] __device__(size_t idx) {
      d_node_hist_subtraction[idx] = d_node_hist_parent[idx] - d_node_hist_histogram[idx];
    });
    return true;
  }

  template <typename ExpandEntry>
  [[nodiscard]] auto SubtractHist(Context const* ctx, std::vector<ExpandEntry> const& candidates,
                                  std::vector<bst_node_t> const& build_nidx,
                                  std::vector<bst_node_t> const& subtraction_nidx) {
    this->monitor_.Start(__func__);
    std::vector<bst_node_t> need_build;
    for (std::size_t i = 0; i < subtraction_nidx.size(); i++) {
      auto build_hist_nidx = build_nidx.at(i);
      auto subtraction_trick_nidx = subtraction_nidx.at(i);
      auto parent_nidx = candidates.at(i).nidx;

      if (!this->SubtractionTrick(ctx, parent_nidx, build_hist_nidx, subtraction_trick_nidx)) {
        need_build.push_back(subtraction_trick_nidx);
      }
    }
    this->monitor_.Stop(__func__);
    return need_build;
  }

  void AllocateHistograms(Context const* ctx, std::vector<bst_node_t> const& nodes_to_build,
                          std::vector<bst_node_t> const& nodes_to_sub) {
    this->monitor_.Start(__func__);
    std::vector<bst_node_t> all_new = nodes_to_build;
    all_new.insert(all_new.end(), nodes_to_sub.cbegin(), nodes_to_sub.cend());
    // Allocate the histograms
    // Guaranteed contiguous memory
    this->AllocateHistograms(ctx, all_new);
    this->monitor_.Stop(__func__);
  }

  void AllocateHistograms(Context const* ctx, std::vector<int> const& new_nidxs) {
    this->hist_.AllocateHistograms(ctx, new_nidxs);
  }
};
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/leaf_sum.cu <==
/**
 * Copyright 2025-2026, XGBoost contributors
 */
#include <thrust/scan.h>     // for inclusive_scan
#include <thrust/version.h>  // for THRUST_MAJOR_VERSION

#include <cstddef>                                 // for size_t
#include <cstdint>                                 // for int32_t
#include <cub/device/device_segmented_reduce.cuh>  // for DeviceSegmentedReduce
#include <vector>                                  // for vector

#include "../split_evaluator.h"  // for GPUTrainingParam
#include "leaf_sum.cuh"
#include "quantiser.cuh"        // for GradientQuantiser
#include "row_partitioner.cuh"  // for RowIndexT, LeafInfo
#include "xgboost/base.h"       // for GradientPairInt64
#include "xgboost/context.h"    // for Context
#include "xgboost/linalg.h"     // for MatrixView
#include "xgboost/span.h"       // for Span

#if THRUST_MAJOR_VERSION >= 3

#if THRUST_MINOR_VERSION >= 3
// thrust 3.3
#include <cuda/iterator>  // for make_tabulate_output_iterator
#else
// thrust 3.2/3.1
#include <thrust/iterator/tabulate_output_iterator.h>  // for make_tabulate_output_iterator

#endif  // THRUST_MINOR_VERSION >= 3

#else

#include "../../common/linalg_op.cuh"  // for tbegin

#endif  // THRUST_MAJOR_VERSION >= 3

namespace xgboost::tree::cuda_impl {
void LeafGradSum(Context const* ctx, std::vector<LeafInfo> const& h_leaves,
                 common::Span<GradientQuantiser const> roundings,
                 common::Span<RowIndexT const> sorted_ridx,
                 linalg::MatrixView<GradientPair const> grad,
                 linalg::MatrixView<GradientPairInt64> out_sum) {
  CHECK_EQ(h_leaves.size(), out_sum.Shape(0));

  dh::device_vector<LeafInfo> leaves(h_leaves);
  auto d_leaves = dh::ToSpan(leaves);

  std::vector<RowIndexT> h_indptr{0};
  for (auto const& node : h_leaves) {
    h_indptr.push_back(node.node.segment.Size());
  }
  // leaves form a complete partition
  dh::device_vector<RowIndexT> indptr{h_indptr};
  thrust::inclusive_scan(ctx->CUDACtx()->CTP(), indptr.cbegin(), indptr.cend(), indptr.begin());
  CHECK_EQ(roundings.size(), grad.Shape(1));
  CHECK_EQ(roundings.size(), out_sum.Shape(1));
  CHECK_EQ(out_sum.Shape(0), indptr.size() - 1);
  CHECK_EQ(indptr.size(), h_leaves.size() + 1);
  auto d_indptr = dh::ToSpan(indptr);

  for (bst_target_t t = 0, n_targets = grad.Shape(1); t < n_targets; ++t) {
    auto out_t = out_sum.Slice(linalg::All(), t);  // len == n_leaves
    auto it = dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) {
      auto nidx_in_set = dh::SegmentId(d_indptr, i);
      // Index within segment
      auto k = i - d_indptr[nidx_in_set];
      // Global index (within a batch).
      auto j = d_leaves[nidx_in_set].node.segment.begin + k;
      // gradient
      auto g = grad(sorted_ridx[j], t);
      return roundings[t].ToFixedPoint(g);
    });
    // Use an output iterator to implement running sum. Old thrust versions either don't
    // have this iterator, or unusable with segmented sum.
#if THRUST_MAJOR_VERSION >= 3

#if THRUST_MINOR_VERSION >= 2
    auto out_it = cuda::make_tabulate_output_iterator(
        [=] XGBOOST_DEVICE(std::int32_t idx, GradientPairInt64 v) mutable { out_t(idx) += v; });
#else
    auto out_it = thrust::make_tabulate_output_iterator(
        [=] XGBOOST_DEVICE(std::int32_t idx, GradientPairInt64 v) mutable { out_t(idx) += v; });
#endif

#else
    // Doesn't work with external memory.
    auto out_it = linalg::tbegin(out_t);
#endif

    std::size_t n_bytes = 0;
    dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(nullptr, n_bytes, it, out_it, h_leaves.size(),
                                                  indptr.data(), indptr.data() + 1,
                                                  ctx->CUDACtx()->Stream()));
    dh::TemporaryArray<char> alloc(n_bytes);
    dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(alloc.data().get(), n_bytes, it, out_it,
                                                  h_leaves.size(), indptr.data(), indptr.data() + 1,
                                                  ctx->CUDACtx()->Stream()));
  }
}

void LeafWeight(Context const* ctx, EvalParam const& param,
                TreeEvaluator::SplitEvaluator<EvalParam> evaluator,
                common::Span<bst_node_t const> nidx,
                common::Span<GradientQuantiser const> roundings,
                linalg::MatrixView<GradientPairInt64 const> grad_sum,
                linalg::MatrixView<float> out_weights) {
  CHECK(grad_sum.Contiguous());
  CHECK_EQ(nidx.size(), grad_sum.Shape(0));
  CHECK_EQ(roundings.size(), grad_sum.Shape(1));
  CHECK_EQ(out_weights.Shape(0), grad_sum.Shape(0));
  CHECK_EQ(out_weights.Shape(1), grad_sum.Shape(1));
  dh::LaunchN(grad_sum.Size(), ctx->CUDACtx()->Stream(), [=] XGBOOST_DEVICE(std::size_t i) mutable {
    auto [nidx_in_set, t] = linalg::UnravelIndex(i, grad_sum.Shape());
    auto g = roundings[t].ToFloatingPoint(grad_sum(nidx_in_set, t));
    auto weight = evaluator.CalcWeight(nidx[nidx_in_set], t, param, g);
    out_weights(nidx_in_set, t) = weight * param.learning_rate;
  });
}
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/leaf_sum.cuh <==
/**
 * Copyright 2025, XGBoost contributors
 */
#pragma once

#include <vector>  // for vector

#include "../split_evaluator.h"       // for TreeEvaluator
#include "../updater_gpu_common.cuh"  // for GPUTrainingParam
#include "quantiser.cuh"              // for GradientQuantiser
#include "row_partitioner.cuh"        // for RowIndexT, LeafInfo
#include "xgboost/context.h"          // for Context
#include "xgboost/linalg.h"           // for MatrixView
#include "xgboost/span.h"             // for Span

namespace xgboost::tree::cuda_impl {
/**
 * @brief Calculate gradient sum for leaf nodes based on row partitions.
 *
 *   shape(out_sum) == (n_leaves, n_targets)
 */
void LeafGradSum(Context const* ctx, std::vector<LeafInfo> const& h_leaves,
                 common::Span<GradientQuantiser const> roundings,
                 common::Span<RowIndexT const> sorted_ridx,
                 linalg::MatrixView<GradientPair const> grad,
                 linalg::MatrixView<GradientPairInt64> out_sum);

/**
 * @brief Calculate leaf weights from gradient sum.
 *
 *   shape(grad_sum) == (n_leaves, n_targets)
 *   shape(out_weights) == (n_leaves, n_targets)
 */
void LeafWeight(Context const* ctx, EvalParam const& param,
                TreeEvaluator::SplitEvaluator<EvalParam> evaluator,
                common::Span<bst_node_t const> nidx,
                common::Span<GradientQuantiser const> roundings,
                linalg::MatrixView<GradientPairInt64 const> grad_sum,
                linalg::MatrixView<float> out_weights);
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/multi_evaluate_splits.cu <==
/**
 * Copyright 2025-2026, XGBoost contributors
 */
#include <thrust/iterator/counting_iterator.h>   // for make_counting_iterator
#include <thrust/iterator/transform_iterator.h>  // for make_transform_iterator
#include <thrust/logical.h>                      // for any_of
#include <thrust/reduce.h>                       // for reduce_by_key, reduce
#include <thrust/sort.h>                         // for stable_sort_by_key

#include <cub/block/block_scan.cuh>  // for BlockScan
#include <cub/util_type.cuh>         // for KeyValuePair
#include <cub/warp/warp_reduce.cuh>  // for WarpReduce
#include <cuda/ptx>                  // for get_sreg_laneid
#include <cuda/std/functional>       // for identity
#include <cuda/std/tuple>            // for get, make_tuple, tuple
#include <limits>                    // for numeric_limits
#include <memory>                    // for make_unique
#include <type_traits>               // for is_trivially_copyable_v

#include "../../common/cuda_context.cuh"
#include "../../common/nvtx_utils.h"  // for xgboost_NVTX_FN_RANGE
#include "../tree_view.h"             // for MultiTargetTreeView
#include "multi_evaluate_splits.cuh"  // for MultiEvalauteSplitInputs, MultiEvaluateSplitSharedInputs
#include "quantiser.cuh"              // for GradientQuantiser
#include "xgboost/base.h"             // for GradientPairInt64
#include "xgboost/span.h"             // for Span

namespace xgboost::tree::cuda_impl {
namespace {
/**
 * @brief Calculate the gradient index for the reverse pass
 *
 * @note All inputs are global across features.
 */
__device__ bst_bin_t RevBinIdx(bst_bin_t gidx_begin, bst_bin_t gidx_end, bst_bin_t bin_idx) {
  return gidx_begin + (gidx_end - bin_idx - 1);
}

// Scan the histogram in 2 dim for all nodes
struct ScanHistogramAgent {
  using WarpScanT = cub::WarpScan<GradientPairInt64>;

  typename WarpScanT::TempStorage *tmp_storage;
  bst_bin_t gidx_begin;
  bst_bin_t gidx_end;
  bst_target_t n_targets;

  template <typename BinIndexFn>
  __device__ void ScanFeature(GradientPairInt64 const *node_histogram,
                              GradientPairInt64 *scan_result, bst_target_t t,
                              BinIndexFn &&bin_idx_fn) const {
    auto lane_id = static_cast<bst_bin_t>(cuda::ptx::get_sreg_laneid());
    // The forward pass and the backward pass differs in where the bin is read, which is
    // specified by the callback bin_idx_fn(). They write to the same output location.
    GradientPairInt64 warp_aggregate;
    for (auto scan_begin = gidx_begin; scan_begin < gidx_end; scan_begin += dh::WarpThreads()) {
      auto bin_idx = scan_begin + lane_id;
      bool thread_active = bin_idx < gidx_end;
      // Read from histogram: [target][bins]
      auto bin = thread_active ? node_histogram[bin_idx_fn(bin_idx)] : GradientPairInt64{};
      if (lane_id == 0) {
        bin += warp_aggregate;
      }
      WarpScanT(*tmp_storage).InclusiveScan(bin, bin, cuda::std::plus{}, warp_aggregate);
      // Required by the warp scan.
      __syncwarp();
      if (thread_active) {
        // Write to scan result: [bins][targets]
        // The layout is changed from target-major to bin-major here.
        scan_result[bin_idx * n_targets + t] = bin;
      }
    }
  }
  // Forward scan pass
  __device__ void Forward(GradientPairInt64 const *node_histogram,
                          common::Span<GradientPairInt64> scan_result, bst_target_t t) const {
    this->ScanFeature(node_histogram, scan_result.data(), t, cuda::std::identity{});
  }
  // Backward scan pass for missing values
  __device__ void Backward(GradientPairInt64 const *node_histogram,
                           common::Span<GradientPairInt64> scan_result, bst_target_t t) const {
    this->ScanFeature(node_histogram, scan_result.data(), t,
                      [&](bst_bin_t bin_idx) { return RevBinIdx(gidx_begin, gidx_end, bin_idx); });
  }

  // One-hot pass for categorical features.
  //
  // For categorical features the two scan-buffer regions are not a forward/backward scan
  // duality; they hold the two independent missing-direction candidates. We write the
  // *non-missing child sum* for each direction:
  //   - region_others: the matching category goes right with missing (missing-right). The
  //     written non-missing child is the left.
  //   - region_match: the matching category goes right without missing (missing-left). The
  //     written non-missing child is the right.
  __device__ void OneHot(GradientPairInt64 const *node_histogram,
                         common::Span<GradientPairInt64> region_others,
                         common::Span<GradientPairInt64> region_match, bst_target_t t) const {
    auto lane_id = static_cast<bst_bin_t>(cuda::ptx::get_sreg_laneid());
    // Feature sum across all bins for this target.
    GradientPairInt64 local{};
    for (auto bin_idx = gidx_begin + lane_id; bin_idx < gidx_end; bin_idx += dh::WarpThreads()) {
      local += node_histogram[bin_idx];
    }
    auto feature_sum = WarpSum(local);
    // Per-bin child sums, written in the bin-major layout: [bins][targets].
    for (auto bin_idx = gidx_begin + lane_id; bin_idx < gidx_end; bin_idx += dh::WarpThreads()) {
      auto bin = node_histogram[bin_idx];
      region_others[bin_idx * n_targets + t] = feature_sum - bin;
      region_match[bin_idx * n_targets + t] = bin;
    }
  }

  __device__ void Partition(GradientPairInt64 const *node_histogram,
                            common::Span<std::size_t const> sorted_idx,
                            common::Span<GradientPairInt64> forward,
                            common::Span<GradientPairInt64> backward, bst_target_t t) const {
    this->ScanFeature(node_histogram, forward.data(), t,
                      [&](bst_bin_t bin_idx) { return sorted_idx[bin_idx]; });
    this->ScanFeature(node_histogram, backward.data(), t, [&](bst_bin_t bin_idx) {
      return sorted_idx[RevBinIdx(gidx_begin, gidx_end, bin_idx)];
    });
  }
};
}  // namespace

// The scan kernel reads from target-major histogram layout and writes the bin-major scan
// buffer. This helps us keep a reference to the bin in the split candidate.
template <std::int32_t kBlockThreads, typename OutputBinScans>
__global__ __launch_bounds__(kBlockThreads) void ScanHistogramKernel(
    common::Span<MultiEvaluateSplitInputs const> nodes, MultiEvaluateSplitSharedInputs shared,
    common::Span<std::size_t const> sorted_idx, OutputBinScans outputs) {
  static_assert(kBlockThreads % dh::WarpThreads() == 0);

  constexpr std::int32_t kWarpsPerBlk = kBlockThreads / dh::WarpThreads();
  auto const warp_id_in_blk = static_cast<std::int32_t>(threadIdx.x) / dh::WarpThreads();
  // The warp index across the entire grid
  auto const warp_id = warp_id_in_blk + kWarpsPerBlk * blockIdx.x;
  bst_target_t const n_targets = shared.Targets();
  auto const n_valid_warps = nodes.size() * shared.max_active_feature * n_targets;

  if (warp_id >= n_valid_warps) {
    return;
  }

  auto [nidx_in_set, fidx_in_set, target_idx] =
      linalg::UnravelIndex(warp_id, nodes.size(), shared.max_active_feature, n_targets);
  auto const &node = nodes[nidx_in_set];
  auto out = outputs[nidx_in_set];
  // This node might have a smaller number of sampled features.
  if (fidx_in_set >= node.feature_set.size()) {
    return;
  }
  auto fidx = node.feature_set[fidx_in_set];
  // The histogram is full, regardless of whether a feature is sampled.
  bst_bin_t gidx_begin = shared.feature_segments[fidx];
  bst_bin_t gidx_end = shared.feature_segments[fidx + 1];

  using AgentT = ScanHistogramAgent;
  __shared__ typename AgentT::WarpScanT::TempStorage tmp_storage[kWarpsPerBlk];
  ScanHistogramAgent agent{&tmp_storage[warp_id_in_blk], gidx_begin, gidx_end, n_targets};
  auto t_hist =
      node.histogram.subspan(shared.n_total_bins_per_tar * target_idx, shared.n_total_bins_per_tar);

  if (shared.IsCategorical(fidx)) {
    auto first = out.subspan(0, node.histogram.size());
    auto second = out.subspan(node.histogram.size(), node.histogram.size());
    auto n_bins = gidx_end - gidx_begin;
    if (common::UseOneHot(n_bins, shared.param.max_cat_to_onehot)) {
      // Both regions are always required (independent missing-directions), so `one_pass`
      // does not apply to categorical features.
      agent.OneHot(t_hist.data(), first, second, target_idx);
    } else {
      auto node_sorted_idx = sorted_idx.subspan(nidx_in_set * shared.n_total_bins_per_tar,
                                                shared.n_total_bins_per_tar);
      agent.Partition(t_hist.data(), node_sorted_idx, first, second, target_idx);
    }
    return;
  }

  if (shared.one_pass != MultiEvaluateSplitSharedInputs::kBackward) {
    auto forward = out.subspan(0, node.histogram.size());
    agent.Forward(t_hist.data(), forward, target_idx);
  }
  // TODO(jiamingy): Skip the backward pass if there's no missing value.
  if (shared.one_pass != MultiEvaluateSplitSharedInputs::kForward) {
    auto backward = out.subspan(node.histogram.size(), node.histogram.size());
    agent.Backward(t_hist.data(), backward, target_idx);
  }
}

namespace {
struct QuantizedGradientSum {
  GradientPairInt64 const *values;
  common::Span<GradientQuantiser const> roundings;

  [[nodiscard]] XGBOOST_DEVICE std::size_t Size() const { return roundings.size(); }
  [[nodiscard]] XGBOOST_DEVICE GradientPairPrecise operator()(std::size_t t) const {
    return roundings.data()[t].ToFloatingPoint(values[t]);
  }
};

struct QuantizedGradientDifference {
  GradientPairInt64 const *parent;
  GradientPairInt64 const *child;
  common::Span<GradientQuantiser const> roundings;

  [[nodiscard]] XGBOOST_DEVICE std::size_t Size() const { return roundings.size(); }
  [[nodiscard]] XGBOOST_DEVICE GradientPairPrecise operator()(std::size_t t) const {
    return roundings.data()[t].ToFloatingPoint(parent[t] - child[t]);
  }
};

static_assert(std::is_trivially_copyable_v<QuantizedGradientSum>);
static_assert(std::is_trivially_copyable_v<QuantizedGradientDifference>);

struct EvaluateSplitAgent {
  using ArgMaxT = cub::KeyValuePair<std::uint32_t, double>;
  using MaxReduceT = cub::WarpReduce<ArgMaxT>;

  typename MaxReduceT::TempStorage *temp_storage;
  bst_feature_t fidx;
  TreeEvaluator::SplitEvaluator<EvalParam> evaluator;

  // Calculate the split gain for one bin. `child_scan` has the bin-major layout
  // [bins][targets] and stores the non-missing child sum.
  template <DefaultDirection d_dir>
  static __device__ double ComputeGain(MultiEvaluateSplitInputs const &node,
                                       MultiEvaluateSplitSharedInputs const &shared,
                                       common::Span<GradientPairInt64 const> child_scan,
                                       bst_bin_t bin_idx, bst_target_t n_targets,
                                       bst_feature_t fidx,
                                       TreeEvaluator::SplitEvaluator<EvalParam> const &evaluator) {
    auto offset = bin_idx * n_targets;
    auto child_values = child_scan.subspan(offset, n_targets);
    QuantizedGradientSum child{child_values.data(), shared.roundings};
    QuantizedGradientDifference sibling{node.parent_sum.data(), child_values.data(),
                                        shared.roundings};
    if constexpr (d_dir == kRightDir) {
      return evaluator.CalcSplitGain(shared.param, node.nidx, fidx, child, sibling);
    } else {
      return evaluator.CalcSplitGain(shared.param, node.nidx, fidx, sibling, child);
    }
  }

  template <DefaultDirection d_dir>
  __device__ void Numerical(MultiEvaluateSplitInputs const &node,
                            MultiEvaluateSplitSharedInputs const &shared,
                            common::Span<GradientPairInt64 const> node_scan,
                            MultiSplitCandidate *best_split) {
    // Calculate split gain for each bin
    auto n_targets = shared.Targets();
    auto lane_id = static_cast<bst_bin_t>(cuda::ptx::get_sreg_laneid());

    bst_bin_t gidx_begin = shared.feature_segments[fidx];
    bst_bin_t gidx_end = shared.feature_segments[fidx + 1];

    for (auto scan_begin = gidx_begin; scan_begin < gidx_end; scan_begin += dh::WarpThreads()) {
      auto bin_idx = scan_begin + lane_id;
      bool thread_active = bin_idx < gidx_end;

      auto constexpr kNullGain = -std::numeric_limits<double>::infinity();
      double gain = thread_active ? ComputeGain<d_dir>(node, shared, node_scan, bin_idx, n_targets,
                                                       fidx, evaluator)
                                  : kNullGain;

      auto best = MaxReduceT(*temp_storage).Reduce({threadIdx.x, gain}, cub::ArgMax{});
      auto best_thread = __shfl_sync(dh::WarpFullMask(), best.key, 0);

      if (threadIdx.x == best_thread && !isinf(gain)) {
        // Update
        bst_bin_t split_gidx = bin_idx;
        if (d_dir == kLeftDir) {
          split_gidx = RevBinIdx(gidx_begin, gidx_end, bin_idx);
        }
        float fvalue;
        if (d_dir == kRightDir) {
          fvalue = shared.feature_values[split_gidx];
        } else {
          if (split_gidx == gidx_begin) {
            fvalue = -std::numeric_limits<float>::infinity();
          } else {
            fvalue = shared.feature_values[split_gidx - 1];
          }
        }
        // Scan result layout: [bins][targets] - all targets for this bin are contiguous
        // bin_idx is the global bin index
        auto scan_bin_offset = bin_idx * n_targets;
        auto scan_bin = node_scan.subspan(scan_bin_offset, n_targets);
        // Missing values go to right in the forward pass, go to left in the backward pass.
        best_split->Update(gain, d_dir, fvalue, fidx, scan_bin, false);
      }

      __syncwarp();
    }
  }

  // One-hot split for a categorical feature. `region` holds the non-missing child sum for
  // one missing-direction (see ScanHistogramAgent::OneHot). Unlike the numerical backward
  // pass there is no reverse indexing, and the split value is the category id stored at the
  // bin. `d_dir` is the default (missing) direction: kRightDir pairs with `region_others`,
  // kLeftDir pairs with `region_match`.
  template <DefaultDirection d_dir>
  __device__ void OneHot(MultiEvaluateSplitInputs const &node,
                         MultiEvaluateSplitSharedInputs const &shared,
                         common::Span<GradientPairInt64 const> region,
                         MultiSplitCandidate *best_split) {
    auto n_targets = shared.Targets();
    auto lane_id = static_cast<bst_bin_t>(cuda::ptx::get_sreg_laneid());

    bst_bin_t gidx_begin = shared.feature_segments[fidx];
    bst_bin_t gidx_end = shared.feature_segments[fidx + 1];

    for (auto scan_begin = gidx_begin; scan_begin < gidx_end; scan_begin += dh::WarpThreads()) {
      auto bin_idx = scan_begin + lane_id;
      bool thread_active = bin_idx < gidx_end;

      auto constexpr kNullGain = -std::numeric_limits<double>::infinity();
      double gain = thread_active ? ComputeGain<d_dir>(node, shared, region, bin_idx, n_targets,
                                                       fidx, evaluator)
                                  : kNullGain;

      auto best = MaxReduceT(*temp_storage).Reduce({threadIdx.x, gain}, cub::ArgMax{});
      auto best_thread = __shfl_sync(dh::WarpFullMask(), best.key, 0);

      if (threadIdx.x == best_thread && !isinf(gain)) {
        // The split value is the category id (the cut value at this bin).
        float fvalue = shared.feature_values[bin_idx];
        // The scan_bin is directionless, `d_dir` is the carrier of the missing
        // direction. We use it to recover the bin value and sibling value later.
        auto scan_bin = region.subspan(bin_idx * n_targets, n_targets);
        best_split->Update(gain, d_dir, fvalue, fidx, scan_bin, /*cat=*/true);
      }

      __syncwarp();
    }
  }

  template <DefaultDirection d_dir>
  __device__ void Partition(MultiEvaluateSplitInputs const &node,
                            MultiEvaluateSplitSharedInputs const &shared,
                            common::Span<GradientPairInt64 const> node_scan,
                            MultiSplitCandidate *best_split) {
    auto n_targets = shared.Targets();
    auto lane_id = static_cast<bst_bin_t>(cuda::ptx::get_sreg_laneid());

    bst_bin_t gidx_begin = shared.feature_segments[fidx];
    bst_bin_t gidx_end = shared.feature_segments[fidx + 1];
    bst_bin_t n_bins_feature = gidx_end - gidx_begin;
    bst_bin_t n_bins = std::min(shared.param.max_cat_threshold, n_bins_feature);
    if (n_bins <= 1) {
      return;
    }

    // A partition must leave at least one category on each side.
    for (bst_bin_t scan_begin = gidx_begin; scan_begin < gidx_begin + n_bins - 1;
         scan_begin += dh::WarpThreads()) {
      auto bin_idx = scan_begin + lane_id;
      bool thread_active = bin_idx < gidx_begin + n_bins - 1;

      auto constexpr kNullGain = -std::numeric_limits<double>::infinity();
      double gain = thread_active ? ComputeGain<d_dir>(node, shared, node_scan, bin_idx, n_targets,
                                                       fidx, evaluator)
                                  : kNullGain;

      auto best = MaxReduceT(*temp_storage).Reduce({threadIdx.x, gain}, cub::ArgMax{});
      auto best_thread = __shfl_sync(dh::WarpFullMask(), best.key, 0);

      if (threadIdx.x == best_thread && !isinf(gain)) {
        auto scan_offset = bin_idx - gidx_begin;
        auto thresh = d_dir == kLeftDir ? scan_offset
                                        : static_cast<bst_bin_t>(n_bins_feature - scan_offset - 1);
        auto scan_bin = node_scan.subspan(bin_idx * n_targets, n_targets);
        // The forward scan selects a right-child prefix with missing values on the
        // left. The backward scan selects a left-child suffix with missing on the right.
        best_split->UpdateCat(gain, d_dir, static_cast<bst_cat_t>(thresh), fidx, scan_bin);
      }

      __syncwarp();
    }
  }
};
}  // namespace

// Find the best split based on the scan result
//
// The scan buffer has a bin-major layout.
template <std::int32_t kBlockThreads, typename BinScans>
__global__ __launch_bounds__(kBlockThreads) void EvaluateSplitsKernel(
    common::Span<MultiEvaluateSplitInputs const> nodes, MultiEvaluateSplitSharedInputs shared,
    BinScans bin_scans, TreeEvaluator::SplitEvaluator<EvalParam> evaluator,
    common::Span<MultiSplitCandidate> out_candidates) {
  static_assert(kBlockThreads % dh::WarpThreads() == 0);

  constexpr std::int32_t kWarpsPerBlk = kBlockThreads / dh::WarpThreads();
  auto const warp_id_in_blk = static_cast<std::int32_t>(threadIdx.x) / dh::WarpThreads();
  // The warp index across the entire grid
  auto const warp_id = warp_id_in_blk + kWarpsPerBlk * blockIdx.x;
  auto const n_valid_warps = nodes.size() * shared.max_active_feature;

  if (warp_id >= n_valid_warps) {
    return;
  }

  using AgentT = EvaluateSplitAgent;
  __shared__ typename AgentT::MaxReduceT::TempStorage temp_storage[kWarpsPerBlk];

  const auto nidx = warp_id / shared.max_active_feature;
  auto const &node = nodes[nidx];

  bst_feature_t fidx_in_set = warp_id - (nidx * shared.max_active_feature);
  // This node might have a smaller number of sampled features.
  if (fidx_in_set >= node.feature_set.size()) {
    return;
  }
  auto fidx = node.feature_set[fidx_in_set];
  AgentT agent{&temp_storage[warp_id_in_blk], fidx, evaluator};
  // The number of candidates is allocated using active features
  auto candidate_idx = nidx * shared.max_active_feature + fidx_in_set;

  if (shared.IsCategorical(fidx)) {
    auto first = bin_scans[nidx].subspan(0, node.histogram.size());
    auto second = bin_scans[nidx].subspan(node.histogram.size(), node.histogram.size());
    auto n_bins = shared.feature_segments[fidx + 1] - shared.feature_segments[fidx];
    if (common::UseOneHot(n_bins, shared.param.max_cat_to_onehot)) {
      // Both regions are always evaluated (independent missing-directions), so `one_pass`
      // does not apply to categorical features.
      agent.template OneHot<kRightDir>(node, shared, first, &out_candidates[candidate_idx]);
      agent.template OneHot<kLeftDir>(node, shared, second, &out_candidates[candidate_idx]);
    } else {
      agent.template Partition<kLeftDir>(node, shared, first, &out_candidates[candidate_idx]);
      agent.template Partition<kRightDir>(node, shared, second, &out_candidates[candidate_idx]);
    }
    return;
  }

  if (shared.one_pass != MultiEvaluateSplitSharedInputs::kBackward) {
    auto forward = bin_scans[nidx].subspan(0, node.histogram.size());
    agent.template Numerical<kRightDir>(node, shared, forward, &out_candidates[candidate_idx]);
  }
  if (shared.one_pass != MultiEvaluateSplitSharedInputs::kForward) {
    auto backward = bin_scans[nidx].subspan(node.histogram.size(), node.histogram.size());
    agent.template Numerical<kLeftDir>(node, shared, backward, &out_candidates[candidate_idx]);
  }
}

void MultiHistEvaluator::Reset(Context const *ctx,
                               common::Span<std::uint32_t const> feature_segments,
                               common::Span<FeatureType const> feature_types,
                               TrainParam const &param, bst_target_t n_targets) {
  CHECK_GT(feature_segments.size(), 0);
  CHECK_GT(n_targets, 0);
  auto n_features = static_cast<bst_feature_t>(feature_segments.size() - 1);
  this->tree_evaluator_ =
      std::make_unique<TreeEvaluator>(param, n_features, ctx->Device(), n_targets);
  this->need_sort_histogram_ = false;
  if (feature_types.empty()) {
    return;
  }

  auto feature_it = thrust::make_counting_iterator<bst_feature_t>(0);
  auto max_cat_to_onehot = param.max_cat_to_onehot;
  this->need_sort_histogram_ =
      thrust::any_of(ctx->CUDACtx()->CTP(), feature_it, feature_it + n_features,
                     [=] XGBOOST_DEVICE(bst_feature_t fidx) {
                       if (!common::IsCat(feature_types, fidx)) {
                         return false;
                       }
                       auto n_cats = feature_segments[fidx + 1] - feature_segments[fidx];
                       return !common::UseOneHot(n_cats, max_cat_to_onehot);
                     });
}

[[nodiscard]] MultiExpandEntry MultiHistEvaluator::EvaluateSingleSplit(
    Context const *ctx, MultiEvaluateSplitInputs const &input,
    MultiEvaluateSplitSharedInputs const &shared_inputs) {
  dh::device_vector<MultiEvaluateSplitInputs> inputs{input};
  dh::device_vector<MultiExpandEntry> outputs(1);

  auto d_outputs = dh::ToSpan(outputs);
  this->EvaluateSplits(ctx, dh::ToSpan(inputs), shared_inputs, input.nidx, d_outputs);

  return outputs[0];
}

namespace {
// Sort histogram based on projected score, see CPU implementation for details.
void SortHistogram(Context const *ctx, MultiEvaluateSplitSharedInputs const &shared_inputs,
                   common::Span<MultiEvaluateSplitInputs const> d_inputs,
                   TreeEvaluator::SplitEvaluator<EvalParam> evaluator,
                   dh::device_vector<std::size_t> *p_sorted_idx) {
  auto &sorted_idx = *p_sorted_idx;
  auto n_nodes = d_inputs.size();

  auto bins_per_tar = shared_inputs.n_total_bins_per_tar;
  std::size_t total_bins = static_cast<std::size_t>(n_nodes) * bins_per_tar;

  sorted_idx.resize(total_bins);
  auto d_sorted_idx = dh::ToSpan(sorted_idx);

  using SortKey = cuda::std::tuple<std::size_t, bst_feature_t, double>;
  dh::device_vector<SortKey> keys(total_bins);

  auto cnt_it = thrust::make_counting_iterator(0ul);
  thrust::transform(
      ctx->CUDACtx()->CTP(), cnt_it, cnt_it + total_bins, keys.begin(),
      [=] XGBOOST_DEVICE(std::size_t i) {
        d_sorted_idx[i] = i % bins_per_tar;  // segmented iota
        auto [nidx_in_set, bin_idx] = linalg::UnravelIndex(i, n_nodes, bins_per_tar);
        auto fidx =
            static_cast<bst_feature_t>(dh::SegmentId(shared_inputs.feature_segments, bin_idx));
        auto n_cats =
            shared_inputs.feature_segments[fidx + 1] - shared_inputs.feature_segments[fidx];
        bool is_partition = shared_inputs.IsCategorical(fidx) &&
                            !common::UseOneHot(n_cats, shared_inputs.param.max_cat_to_onehot);

        double sc = 0.0;
        if (!is_partition) {
          return cuda::std::make_tuple(nidx_in_set, fidx, sc);
        }

        auto const &node = d_inputs[nidx_in_set];
        for (bst_target_t t = 0; t < shared_inputs.Targets(); ++t) {
          auto quantizer = shared_inputs.roundings[t];
          auto target_hist = node.histogram.subspan(t * bins_per_tar, bins_per_tar);
          auto child_sum = quantizer.ToFloatingPoint(target_hist[bin_idx]);
          auto parent_sum = quantizer.ToFloatingPoint(node.parent_sum[t]);
          auto child_weight = evaluator.CalcWeightCat(shared_inputs.param, child_sum);
          auto parent_weight = evaluator.CalcWeightCat(shared_inputs.param, parent_sum);
          sc += child_weight * parent_weight;
        }
        return cuda::std::make_tuple(nidx_in_set, fidx, sc);
      });
  thrust::stable_sort_by_key(ctx->CUDACtx()->CTP(), keys.begin(), keys.end(), sorted_idx.begin(),
                             [] XGBOOST_DEVICE(SortKey const &l, SortKey const &r) {
                               // nidx_in_set
                               if (cuda::std::get<0>(l) != cuda::std::get<0>(r)) {
                                 return cuda::std::get<0>(l) < cuda::std::get<0>(r);
                               }
                               // fidx
                               if (cuda::std::get<1>(l) != cuda::std::get<1>(r)) {
                                 return cuda::std::get<1>(l) < cuda::std::get<1>(r);
                               }
                               // score
                               return cuda::std::get<2>(l) < cuda::std::get<2>(r);
                             });
}
}  // namespace

void MultiHistEvaluator::EvaluateSplits(Context const *ctx,
                                        common::Span<MultiEvaluateSplitInputs const> d_inputs,
                                        MultiEvaluateSplitSharedInputs const &shared_inputs,
                                        bst_node_t max_nidx,
                                        common::Span<MultiExpandEntry> out_splits) {
  auto n_targets = shared_inputs.Targets();
  auto evaluator = this->GetEvaluator();
  CHECK_GT(n_targets, 0);
  CHECK_EQ(n_targets, evaluator.n_targets);
  CHECK_EQ(n_targets, shared_inputs.roundings.size());
  CHECK_GE(shared_inputs.n_total_bins_per_tar, 1);
  auto n_features = shared_inputs.max_active_feature;
  CHECK_GE(n_features, 1);
  CHECK_LT(n_features, shared_inputs.feature_segments.size());

  std::uint32_t n_nodes = d_inputs.size();
  CHECK_EQ(n_nodes, out_splits.size());

  if (n_nodes == 0) {
    return;
  }

  // Allocate weight and split sum storage on demand for the maximum node ID being evaluated.
  this->AllocNodeWeight(max_nidx, n_targets);
  this->split_sums_.Alloc(max_nidx, n_targets);

  // Calculate total scan buffer size needed for all nodes
  auto node_hist_size = shared_inputs.n_total_bins_per_tar * n_targets;
  std::size_t total_hist_size = node_hist_size * n_nodes;

  // Scan the histograms. One for forward and the other for backward.
  // Since there's only store op on the scan buffer, no need to initialize it.
  this->scan_buffer_.resize(total_hist_size * 2);

  // Create spans for each node's scan results
  auto in_scans = dh::ToSpan(this->scan_buffer_);
  auto d_scans = common::IterSpan{
      thrust::make_transform_iterator(
          thrust::make_counting_iterator(0ul),
          [=] XGBOOST_DEVICE(std::size_t nidx_in_set) -> common::Span<GradientPairInt64> {
            return in_scans.subspan(nidx_in_set * node_hist_size * 2, node_hist_size * 2);
          }),
      n_nodes};
  if (shared_inputs.cat_storage_size > 0) {
    this->AllocNodeCats(max_nidx, shared_inputs.cat_storage_size);
  }

  // The values are node-local bin indices. Sort by (node, feature, score)
  dh::device_vector<std::size_t> sorted_idx;
  if (this->need_sort_histogram_) {
    SortHistogram(ctx, shared_inputs, d_inputs, evaluator, &sorted_idx);
  }
  auto d_sorted_idx = common::Span<std::size_t const>{dh::ToSpan(sorted_idx)};

  // Launch histogram scan kernel, each warp handles one target of one feature of one node.
  {
    std::uint32_t constexpr kBlockThreads = 512;
    constexpr std::int32_t kWarpsPerBlk = kBlockThreads / dh::WarpThreads();
    auto n_warps = n_nodes * n_targets * n_features;
    auto n_blocks = common::DivRoundUp(n_warps, kWarpsPerBlk);
    dh::LaunchKernel{n_blocks, kBlockThreads, 0, ctx->CUDACtx()->Stream()}(  // NOLINT
        ScanHistogramKernel<kBlockThreads, decltype(d_scans)>, d_inputs, shared_inputs,
        d_sorted_idx, d_scans);
  }

  // Launch split evaluation kernel
  dh::DeviceUVector<MultiSplitCandidate> d_splits(n_nodes * n_features, MultiSplitCandidate{},
                                                  ctx->CUDACtx()->Stream());
  {
    std::uint32_t constexpr kBlockThreads = 512;
    constexpr std::int32_t kWarpsPerBlk = kBlockThreads / dh::WarpThreads();
    auto n_warps = n_nodes * n_features;
    auto n_blocks = common::DivRoundUp(n_warps, kWarpsPerBlk);
    dh::LaunchKernel{n_blocks, kBlockThreads, 0, ctx->CUDACtx()->Stream()}(  // NOLINT
        EvaluateSplitsKernel<kBlockThreads, decltype(d_scans)>, d_inputs, shared_inputs, d_scans,
        evaluator, dh::ToSpan(d_splits));
  }

  // Find best split for each node
  auto d_weights = this->GetNodeWeights(n_targets);
  auto d_split_sums = this->split_sums_.View();
  auto d_split_cats = dh::ToSpan(this->split_cats_);
  auto node_cat_storage_size = this->node_cat_storage_size_;
  auto s_d_splits = dh::ToSpan(d_splits);

  // Process results for each node
  // Find best splits among all features for all nodes
  auto key_it = dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) {
    // Returns nidx_in_set
    return i / n_features;
  });
  dh::DeviceUVector<MultiSplitCandidate> best_splits(out_splits.size(), MultiSplitCandidate{},
                                                     ctx->CUDACtx()->Stream());

  thrust::reduce_by_key(
      ctx->CUDACtx()->CTP(), key_it, key_it + s_d_splits.size(), dh::tcbegin(s_d_splits),
      thrust::make_discard_iterator(), best_splits.begin(), std::equal_to{},
      [=] XGBOOST_DEVICE(MultiSplitCandidate const &lhs, MultiSplitCandidate const &rhs) {
        if (lhs.loss_chg > rhs.loss_chg) {
          return lhs;
        }
        if (rhs.loss_chg > lhs.loss_chg) {
          return rhs;
        }
        return lhs.findex <= rhs.findex ? lhs : rhs;
      });
  auto d_best_splits = dh::ToSpan(best_splits);

  dh::LaunchN(n_nodes, ctx->CUDACtx()->Stream(), [=] __device__(std::size_t nidx_in_set) {
    auto input = d_inputs[nidx_in_set];
    MultiSplitCandidate best_split = d_best_splits[nidx_in_set];
    common::Span<common::CatBitField::value_type> node_cats;
    if (!d_split_cats.empty()) {
      node_cats = d_split_cats.subspan(input.nidx * node_cat_storage_size, node_cat_storage_size);
      // Clear the bits, we use it to store the best candidate.
      for (auto &node_cat : node_cats) {
        node_cat = 0;
      }
    }

    // The root weight is required even when no valid split is found. In particular,
    // max_cat_threshold=1 does not enumerate any partition candidate.
    bst_node_t nidx = input.nidx;
    auto base_weight = d_weights.Base(nidx);
    auto roundings = shared_inputs.roundings;
    QuantizedGradientSum parent_sum{input.parent_sum.data(), roundings};
    double parent_gain = evaluator.CalcGain(nidx, shared_inputs.param, parent_sum);
    double parent_hess = 0;
    for (bst_target_t t = 0; t < n_targets; ++t) {
      auto g = roundings[t].ToFloatingPoint(input.parent_sum[t]);
      base_weight[t] = evaluator.CalcWeight(nidx, t, shared_inputs.param, g);
      parent_hess += g.GetHess();
    }

    if (best_split.child_sum.empty()) {
      // Invalid split
      out_splits[nidx_in_set] = {nidx, input.depth, best_split};
      out_splits[nidx_in_set].UpdateHessian(parent_hess, 0.0);
      return;
    }

    if (best_split.is_cat) {
      common::CatBitField cats{node_cats};
      if (!isnan(best_split.fvalue)) {  // OHE
        cats.Set(common::AsCat(best_split.fvalue));
      } else {  // Partition
        auto fidx = best_split.findex;
        auto f_begin = shared_inputs.feature_segments[fidx];
        auto n_bins =
            shared_inputs.feature_segments[fidx + 1] - shared_inputs.feature_segments[fidx];
        auto node_sorted_idx = d_sorted_idx.subspan(
            nidx_in_set * shared_inputs.n_total_bins_per_tar, shared_inputs.n_total_bins_per_tar);
        auto f_sorted_idx = node_sorted_idx.subspan(f_begin, n_bins);
        bst_bin_t partition = best_split.dir == kLeftDir
                                  ? static_cast<bst_bin_t>(best_split.thresh + 1)
                                  : static_cast<bst_bin_t>(best_split.thresh);
        KERNEL_CHECK(partition > 0);
        for (bst_bin_t i = 0; i < partition; ++i) {
          auto cat = shared_inputs.feature_values[f_sorted_idx[i]];
          cats.Set(common::AsCat(cat));
        }
      }
    }

    // Calculate weights for this node using the actual node id for persistent storage
    auto left_weight = d_weights.Left(nidx);
    auto right_weight = d_weights.Right(nidx);

    auto split_sum = best_split.child_sum;

    // Copy split sum to persistent buffer for loss-guide grow policy support.
    // The child_sum span in best_split points to scan_buffer_ which gets reused,
    // so we store it persistently indexed by node id.
    auto split_sum_dest = GetNodeSumImpl(d_split_sums, nidx, n_targets);
    QuantizedGradientSum child{split_sum.data(), roundings};
    QuantizedGradientDifference sibling{input.parent_sum.data(), split_sum.data(), roundings};

    double left_hess = 0, right_hess = 0;  // Sum of child hessians across all targets

    for (bst_target_t t = 0; t < n_targets; ++t) {
      split_sum_dest[t] = split_sum[t];

      GradientPairPrecise lg, rg;
      if (best_split.dir == kRightDir) {
        // forward pass, split_sum is the left sum
        lg = child(t);
        rg = sibling(t);
      } else {
        // backward pass, split_sum is the right sum
        lg = sibling(t);
        rg = child(t);
      }
      auto [lw, rw] =
          evaluator.CalcSplitWeights(shared_inputs.param, nidx, best_split.findex, t, lg, rg);
      left_weight[t] = lw;
      right_weight[t] = rw;

      left_hess += lg.GetHess();
      right_hess += rg.GetHess();
    }

    // Set up the output entry after persisting its weights and split sum by node ID.
    out_splits[nidx_in_set] = {nidx, input.depth, best_split};
    out_splits[nidx_in_set].split.loss_chg -= parent_gain;
    out_splits[nidx_in_set].UpdateHessian(left_hess, right_hess);
  });
}

void MultiHistEvaluator::ApplyTreeSplit(Context const *ctx, RegTree const *p_tree,
                                        common::Span<MultiExpandEntry const> h_candidates,
                                        common::Span<MultiExpandEntry const> d_candidates,
                                        bst_target_t n_targets) {
  xgboost_NVTX_FN_RANGE();
  CHECK_EQ(h_candidates.size(), d_candidates.size());
  CHECK(!h_candidates.empty());
  CHECK_EQ(n_targets, this->GetEvaluator().n_targets);

  auto weights = this->GetNodeWeights(n_targets);
  for (auto const &candidate : h_candidates) {
    auto left = p_tree->LeftChild(candidate.nidx);
    auto right = p_tree->RightChild(candidate.nidx);
    common::Span<float const> left_weight = weights.Left(candidate.nidx);
    common::Span<float const> right_weight = weights.Right(candidate.nidx);
    this->tree_evaluator_->AddSplit(candidate.nidx, left, right, candidate.split.findex,
                                    linalg::MakeVec(ctx->Device(), left_weight),
                                    linalg::MakeVec(ctx->Device(), right_weight));
  }

  // Assign the node sums here, for the next evaluate split call.
  auto mt_tree = MultiTargetTreeView{ctx->Device(), false, p_tree};
  auto max_in_it = dh::MakeIndexTransformIter([=] __device__(std::size_t i) -> bst_node_t {
    return std::max(mt_tree.LeftChild(d_candidates[i].nidx),
                    mt_tree.RightChild(d_candidates[i].nidx));
  });
  auto max_node = thrust::reduce(
      ctx->CUDACtx()->CTP(), max_in_it, max_in_it + d_candidates.size(), 0,
      [=] XGBOOST_DEVICE(bst_node_t l, bst_node_t r) { return cuda::std::max(l, r); });
  this->AllocNodeSum(max_node, n_targets);

  auto node_sums = this->node_sums_.View();
  // Use the internal split sums buffer instead of candidate.split.child_sum . It may be
  // stale in loss-guide grow policy (entries can remain in priority queue across
  // evaluation rounds).
  auto split_sums = this->split_sums_.View();

  dh::LaunchN(n_targets * d_candidates.size(), ctx->CUDACtx()->Stream(),
              [=] XGBOOST_DEVICE(std::size_t i) {
                auto get_node_sum = [&](bst_node_t nidx) {
                  return GetNodeSumImpl(node_sums, nidx, n_targets);
                };
                auto nidx_in_set = i / n_targets;
                auto t = i % n_targets;

                auto const &candidate = d_candidates[nidx_in_set];
                auto const &best_split = candidate.split;

                auto parent_sum = get_node_sum(candidate.nidx);
                // Look up split sum from persistent buffer by node id.
                // Use split_targets for indexing since that's what was used during storage.
                auto split_sum = GetNodeSumImpl(split_sums, candidate.nidx, n_targets);
                auto left_sum = get_node_sum(mt_tree.LeftChild(candidate.nidx));
                auto right_sum = get_node_sum(mt_tree.RightChild(candidate.nidx));

                auto split_sum_t = split_sum[t];
                auto sibling_sum = parent_sum[t] - split_sum_t;
                if (best_split.dir == kRightDir) {
                  // forward pass, node_sum is the left sum
                  left_sum[t] = split_sum_t;
                  right_sum[t] = sibling_sum;
                } else {
                  // backward pass, node_sum is the right sum
                  right_sum[t] = split_sum_t;
                  left_sum[t] = sibling_sum;
                }
              });
}
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/multi_evaluate_splits.cuh <==
/**
 * Copyright 2025-2026, XGBoost contributors
 */
#pragma once
#include <memory>  // for unique_ptr

#include "../../common/device_vector.cuh"  // for device_vector
#include "evaluate_splits.cuh"             // for MultiEvaluateSplitSharedInputs
#include "xgboost/base.h"                  // for GradientPairInt64
#include "xgboost/context.h"               // for Context

namespace xgboost::tree::cuda_impl {
/** @brief Evaluator for vector leaf. */
class MultiHistEvaluator {
 public:
  template <typename GradT>
  static XGBOOST_DEVICE common::Span<GradT> GetNodeSumImpl(common::Span<GradT> node_sums,
                                                           bst_node_t nidx,
                                                           bst_target_t n_targets) {
    auto offset = nidx * n_targets;
    return node_sums.subspan(offset, n_targets);
  }

  /** @brief Buffer to access node weights indexed by node id. */
  struct NodeWeightBuffer {
    // * 3 because of base, left, right weights per node.
    constexpr static bst_node_t kWeightsPerNode = 3;

    common::Span<float> weights;
    bst_target_t n_targets;

    // Get the base weight buffer for a node
    [[nodiscard]] XGBOOST_DEVICE common::Span<float> Base(bst_node_t nidx) const {
      return weights.subspan(nidx * n_targets * kWeightsPerNode, n_targets);
    }
    // Get the left child weight buffer for a node
    [[nodiscard]] XGBOOST_DEVICE common::Span<float> Left(bst_node_t nidx) const {
      return weights.subspan(nidx * n_targets * kWeightsPerNode + n_targets, n_targets);
    }
    // Get the right child weight buffer for a node
    [[nodiscard]] XGBOOST_DEVICE common::Span<float> Right(bst_node_t nidx) const {
      return weights.subspan(nidx * n_targets * kWeightsPerNode + n_targets * 2, n_targets);
    }
  };

  struct NodeSumBuffer {
    dh::DeviceUVector<GradientPairInt64> node_sums;

    /**
     * @brief Allocate storage for node sums up to the given node ID.
     */
    void Alloc(bst_node_t nidx, bst_target_t n_targets) {
      auto end = (nidx + 1) * n_targets;
      if (this->node_sums.size() < end) {
        this->node_sums.resize(end);
      }
    }
    [[nodiscard]] common::Span<GradientPairInt64> GetNode(bst_node_t nidx, bst_target_t n_targets) {
      return GetNodeSumImpl(dh::ToSpan(this->node_sums), nidx, n_targets);
    }
    [[nodiscard]] common::Span<GradientPairInt64 const> GetNode(bst_node_t nidx,
                                                                bst_target_t n_targets) const {
      return GetNodeSumImpl(dh::ToSpan(this->node_sums), nidx, n_targets);
    }
    auto View() { return dh::ToSpan(this->node_sums); }
    auto View() const { return dh::ToSpan(this->node_sums); }
  };

 private:
  std::unique_ptr<TreeEvaluator> tree_evaluator_{nullptr};
  // Persistent buffer for node weights, indexed by node id.
  dh::DeviceUVector<float> node_weights_;
  // Buffer for histogram scans.
  dh::DeviceUVector<GradientPairInt64> scan_buffer_;
  // Buffer for node gradient sums. Nodes stored in this buffer are valid nodes (exist in
  // the output tree) instead of candidates.
  NodeSumBuffer node_sums_;
  // Buffer for split sums (child_sum at split point), indexed by node id. This temporary
  // buffer is needed because we don't have the child node index during evaluation, which
  // is only available after applying split to the tree.
  NodeSumBuffer split_sums_;
  // Category bit fields for evaluated nodes, indexed by node id. They must remain valid
  // while candidates are waiting in the loss-guide queue.
  dh::DeviceUVector<CatWordT> split_cats_;
  std::size_t node_cat_storage_size_{0};
  // Whether any categorical feature requires partition-based evaluation.
  bool need_sort_histogram_{false};

  void AllocNodeCats(bst_node_t nidx, std::size_t storage_size) {
    if (this->node_cat_storage_size_ == 0) {
      this->node_cat_storage_size_ = storage_size;
    }
    CHECK_EQ(this->node_cat_storage_size_, storage_size);
    auto required = (nidx + 1) * storage_size;
    if (this->split_cats_.size() < required) {
      this->split_cats_.resize(required);
    }
  }

 public:
  void Reset(Context const *ctx, common::Span<std::uint32_t const> feature_segments,
             common::Span<FeatureType const> feature_types, TrainParam const &param,
             bst_target_t n_targets);

  [[nodiscard]] auto GetEvaluator() const {
    return tree_evaluator_->GetEvaluator<EvalParam>();
  }

  /**
   * @brief Run evaluation for the root node.
   */
  [[nodiscard]] MultiExpandEntry EvaluateSingleSplit(
      Context const *ctx, MultiEvaluateSplitInputs const &input,
      MultiEvaluateSplitSharedInputs const &shared_inputs);
  /**
   * @brief Run evaluation for multiple nodes.
   *
   * @param max_nidx Maximum node ID among the nodes being evaluated. Used to allocate
   *                 weight storage on demand.
   */
  void EvaluateSplits(Context const *ctx, common::Span<MultiEvaluateSplitInputs const> d_inputs,
                      MultiEvaluateSplitSharedInputs const &shared_inputs, bst_node_t max_nidx,
                      common::Span<MultiExpandEntry> out_splits);

  /**
   * @brief Allocate storage for node sums up to the given node ID.
   */
  void AllocNodeSum(bst_node_t nidx, bst_target_t n_targets) {
    this->node_sums_.Alloc(nidx, n_targets);
  }
  [[nodiscard]] common::Span<GradientPairInt64> GetNodeSum(bst_node_t nidx,
                                                           bst_target_t n_targets) {
    return this->node_sums_.GetNode(nidx, n_targets);
  }

  /**
   * @brief Allocate storage for weights up to the given node ID.
   */
  void AllocNodeWeight(bst_node_t nidx, bst_target_t n_targets) {
    auto required = (nidx + 1) * n_targets * NodeWeightBuffer::kWeightsPerNode;
    if (this->node_weights_.size() < required) {
      this->node_weights_.resize(required);
    }
  }
  [[nodiscard]] NodeWeightBuffer GetNodeWeights(bst_target_t n_targets) {
    return NodeWeightBuffer{dh::ToSpan(this->node_weights_), n_targets};
  }
  [[nodiscard]] common::Span<CatWordT const> GetNodeCats(bst_node_t nidx) const {
    return dh::ToSpan(this->split_cats_)
        .subspan(nidx * this->node_cat_storage_size_, this->node_cat_storage_size_);
  }

  // Update the tree evaluator state and track child gradient sums.
  void ApplyTreeSplit(Context const *ctx, RegTree const *p_tree,
                      common::Span<MultiExpandEntry const> h_candidates,
                      common::Span<MultiExpandEntry const> d_candidates, bst_target_t n_targets);
};
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/quantiser.cu <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#include <thrust/copy.h>                         // for copy_n
#include <thrust/iterator/transform_iterator.h>  // for make_transform_iterator

#include <algorithm>
#include <cstdint>          // uint32_t, int32_t
#include <cuda/functional>  // for proclaim_copyable_arguments
#include <vector>           // for vector

#include "../../collective/aggregator.h"
#include "../../common/cuda_context.cuh"  // for CUDAContext
#include "../../common/deterministic.cuh"
#include "../../common/device_helpers.cuh"
#include "../../common/linalg_op.cuh"  // for tbegin, tcbegin
#include "quantiser.cuh"
#include "xgboost/base.h"

namespace xgboost::tree {
namespace {
struct Pair {
  GradientPairPrecise first;
  GradientPairPrecise second;
};
__host__ XGBOOST_DEV_INLINE Pair operator+(Pair const& lhs, Pair const& rhs) {
  return {lhs.first + rhs.first, lhs.second + rhs.second};
}

struct Clip {
  static XGBOOST_DEV_INLINE float Pclip(float v) { return v > 0 ? v : 0; }
  static XGBOOST_DEV_INLINE float Nclip(float v) { return v < 0 ? abs(v) : 0; }

  XGBOOST_DEV_INLINE Pair operator()(GradientPair x) const {
    auto pg = Pclip(x.GetGrad());
    auto ph = Pclip(x.GetHess());

    auto ng = Nclip(x.GetGrad());
    auto nh = Nclip(x.GetHess());

    return {GradientPairPrecise{pg, ph}, GradientPairPrecise{ng, nh}};
  }
};

/**
 * In algorithm 5 (see common::CreateRoundingFactor) the bound is calculated as
 * $max(|v_i|) * n$.  Here we use the bound:
 *
 * @begin{equation}
 *   max( fl(\sum^{V}_{v_i>0}{v_i}), fl(\sum^{V}_{v_i<0}|v_i|) )
 * @end{equation}
 *
 * to avoid outliers, as the full reduction is reproducible on GPU with reduction tree.
 */
Pair MakeQuantiserForTarget(Context const* ctx, linalg::VectorView<GradientPair const> gpair) {
  auto beg = thrust::make_transform_iterator(linalg::tcbegin(gpair), Clip{});
  Pair p =
      dh::Reduce(ctx->CUDACtx()->CTP(), beg, beg + gpair.Size(), Pair{}, cuda::std::plus<Pair>{});
  return p;
}

GradientQuantiser BuildQuantiserFromPair(Pair const& p, std::size_t total_rows) {
  using GradientSumT = GradientPairPrecise;
  using T = typename GradientSumT::ValueT;

  GradientSumT positive_sum{p.first}, negative_sum{p.second};

  auto histogram_rounding =
      GradientSumT{common::CreateRoundingFactor<T>(
                       std::max(positive_sum.GetGrad(), negative_sum.GetGrad()), total_rows),
                   common::CreateRoundingFactor<T>(
                       std::max(positive_sum.GetHess(), negative_sum.GetHess()), total_rows)};

  using IntT = typename GradientPairInt64::ValueT;

  auto to_floating_point =
      histogram_rounding /
      static_cast<T>(static_cast<IntT>(1)
                     << (sizeof(typename GradientSumT::ValueT) * 8 - 2));  // keep 1 for sign bit
  auto to_fixed_point = GradientSumT{static_cast<T>(1) / to_floating_point.GetGrad(),
                                     static_cast<T>(1) / to_floating_point.GetHess()};
  return GradientQuantiser{to_fixed_point, to_floating_point};
}
}  // anonymous namespace

GradientQuantiserGroup::GradientQuantiserGroup(Context const* ctx,
                                               linalg::MatrixView<GradientPair const> gpair) {
  auto n_targets = gpair.Shape(1);
  CHECK_GE(n_targets, 1);

  // Local reduction per target — these are fast device-local operations.
  using ReduceT = typename GradientPairPrecise::ValueT;
  std::vector<Pair> h_pairs(n_targets);
  std::size_t n_samples = gpair.Shape(0);
  for (bst_target_t t = 0; t < n_targets; ++t) {
    h_pairs[t] = MakeQuantiserForTarget(ctx, gpair.Slice(linalg::All(), t));
  }

  auto rc = collective::Success() << [&]() {
    static_assert(sizeof(Pair) == sizeof(ReduceT) * 4);
    auto casted = linalg::MakeVec(reinterpret_cast<ReduceT*>(h_pairs.data()), 4 * n_targets);
    return collective::GlobalSum(ctx, casted);
  } << [&] {
    // Single GlobalSum for total_rows (shared across targets).
    return collective::GlobalSum(ctx, linalg::MakeVec(&n_samples, 1));
  };
  collective::SafeColl(rc);

  // Build quantisers on host from the reduced pairs.
  h_quantizers_.resize(n_targets);
  for (bst_target_t t = 0; t < n_targets; ++t) {
    h_quantizers_[t] = BuildQuantiserFromPair(h_pairs[t], n_samples);
  }

  // Copy to device.
  d_quantizers_.resize(n_targets);
  dh::safe_cuda(cudaMemcpyAsync(d_quantizers_.data(), h_quantizers_.data(),
                                n_targets * sizeof(GradientQuantiser), cudaMemcpyHostToDevice,
                                ctx->CUDACtx()->Stream()));
}

GradientQuantiserGroup::GradientQuantiserGroup(Context const* ctx,
                                               linalg::VectorView<GradientPair const> gpair)
    : GradientQuantiserGroup(
          ctx, linalg::MakeTensorView(ctx, gpair.Values(), gpair.Size(), bst_target_t{1})) {}

void CalcQuantizedGpairs(Context const* ctx, linalg::MatrixView<GradientPair const> gpairs,
                         common::Span<GradientQuantiser const> roundings,
                         linalg::Matrix<GradientPairInt64>* p_out) {
  auto shape = gpairs.Shape();
  if (p_out->Empty()) {
    *p_out = linalg::Matrix<GradientPairInt64>{shape, ctx->Device(), linalg::kF};
  } else {
    p_out->Reshape(shape);
  }

  auto out_gpair = p_out->View(ctx->Device());
  CHECK(out_gpair.FContiguous());
  auto it = dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) {
    auto [ridx, target_idx] = linalg::UnravelIndex(i, gpairs.Shape());
    auto g = gpairs(ridx, target_idx);
    return roundings[target_idx].ToFixedPoint(g);
  });
  thrust::copy_n(ctx->CUDACtx()->CTP(), it, gpairs.Size(), linalg::tbegin(out_gpair));
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/quantiser.cuh <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#pragma once
#include <vector>  // for vector

#include "../../common/deterministic.cuh"   // for CreateRoundingFactor
#include "../../common/device_helpers.cuh"  // for ToSpan
#include "../../common/device_vector.cuh"   // for device_vector, DeviceUVector
#include "xgboost/base.h"                   // for GradientPairPrecise, GradientPairInt64
#include "xgboost/context.h"                // for Context
#include "xgboost/linalg.h"                 // for VectorView, MatrixView

namespace xgboost::tree {

/**
 * @brief A simple quantiser for single float values to enable deterministic summation.
 *
 * Similar to GradientQuantiser but for a single float channel.
 */
struct FloatQuantiser {
  double to_fixed_point;
  double to_floating_point;
  FloatQuantiser(double max_abs, bst_idx_t n) {
    auto rounding = common::CreateRoundingFactor<double>(max_abs, n);
    // See the gradient quantizer for details.
    constexpr std::int64_t kMaxInt = static_cast<std::int64_t>(1) << 62;
    to_floating_point = rounding / static_cast<double>(kMaxInt);
    to_fixed_point = static_cast<double>(1.0) / to_floating_point;
  }
};
// Functors that can be easily passed into thrust algorithms
struct ToFixedPointOp {
  double factor;
  explicit ToFixedPointOp(FloatQuantiser const& q) : factor{q.to_fixed_point} {}
  XGBOOST_DEVICE std::int64_t operator()(double val) const {
    return static_cast<std::int64_t>(val * factor);
  }
};
struct ToFloatingPointOp {
  double factor;
  explicit ToFloatingPointOp(FloatQuantiser const& q) : factor{q.to_floating_point} {}
  XGBOOST_DEVICE double operator()(std::int64_t val) const {
    return static_cast<double>(val) * factor;
  }
};

/**
 * @brief Per-target quantiser for converting gradients between floating-point and
 *        fixed-point representations.
 */
class GradientQuantiser {
 private:
  /* Convert gradient to fixed point representation. */
  GradientPairPrecise to_fixed_point_;
  /* Convert fixed point representation back to floating point. */
  GradientPairPrecise to_floating_point_;

  template <typename GradientPairT>
  [[nodiscard]] XGBOOST_DEVICE GradientPairInt64
  ToFixedPointImpl(GradientPairT const& gpair) const {
    auto grad = static_cast<GradientPairInt64::ValueT>(gpair.GetGrad() * to_fixed_point_.GetGrad());
    auto hess = static_cast<GradientPairInt64::ValueT>(gpair.GetHess() * to_fixed_point_.GetHess());
    // Preserve positive curvature through fixed-point truncation.
    if (gpair.GetHess() > 0.0 && hess == 0) {
      hess = 1;
    }
    return {grad, hess};
  }

 public:
  GradientQuantiser() = default;
  // Used for test
  GradientQuantiser(GradientPairPrecise to_fixed, GradientPairPrecise to_float)
      : to_fixed_point_{to_fixed}, to_floating_point_{to_float} {}
  [[nodiscard]] XGBOOST_DEVICE GradientPairInt64 ToFixedPoint(GradientPair const& gpair) const {
    return this->ToFixedPointImpl(gpair);
  }
  [[nodiscard]] XGBOOST_DEVICE GradientPairInt64
  ToFixedPoint(GradientPairPrecise const& gpair) const {
    return this->ToFixedPointImpl(gpair);
  }
  [[nodiscard]] XGBOOST_DEVICE GradientPairPrecise
  ToFloatingPoint(const GradientPairInt64& gpair) const {
    auto g = gpair.GetQuantisedGrad() * to_floating_point_.GetGrad();
    auto h = gpair.GetQuantisedHess() * to_floating_point_.GetHess();
    return {g, h};
  }
};

/**
 * @brief Unified quantiser group for single-target and multi-target gradient quantisation.
 */
class GradientQuantiserGroup {
 private:
  std::vector<GradientQuantiser> h_quantizers_;
  dh::DeviceUVector<GradientQuantiser> d_quantizers_;

 public:
  /** @brief Construct from a gradient matrix (n_samples x n_targets). */
  GradientQuantiserGroup(Context const* ctx, linalg::MatrixView<GradientPair const> gpair);
  /** @brief Convenience constructor from a vector (single-target). */
  GradientQuantiserGroup(Context const* ctx, linalg::VectorView<GradientPair const> gpair);

  [[nodiscard]] common::Span<GradientQuantiser const> DeviceSpan() const {
    return dh::ToSpan(this->d_quantizers_);
  }
  [[nodiscard]] GradientQuantiser const& operator[](bst_target_t t) const {
    return this->h_quantizers_[t];
  }
  [[nodiscard]] bst_target_t Size() const { return this->h_quantizers_.size(); }
};

void CalcQuantizedGpairs(Context const* ctx, linalg::MatrixView<GradientPair const> gpairs,
                         common::Span<GradientQuantiser const> roundings,
                         linalg::Matrix<GradientPairInt64>* p_out);
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/row_partitioner.cu <==
/**
 * Copyright 2017-2025, XGBoost contributors
 */
#include <thrust/sequence.h>  // for sequence

#include <vector>  // for vector

#include "../../common/cuda_context.cuh"    // for CUDAContext
#include "../../common/device_helpers.cuh"  // for CopyDeviceSpanToVector, ToSpan
#include "row_partitioner.cuh"

namespace xgboost::tree {
void RowPartitioner::Reset(Context const* ctx, bst_idx_t n_samples, bst_idx_t base_rowid) {
  ridx_segments_.clear();
  ridx_.resize(n_samples);
  tmp_.clear();
  n_nodes_ = 1;  // Root

  CHECK_LE(n_samples, std::numeric_limits<cuda_impl::RowIndexT>::max());
  ridx_segments_.emplace_back(
      NodePositionInfo{Segment{0, static_cast<cuda_impl::RowIndexT>(n_samples)}});

  thrust::sequence(ctx->CUDACtx()->CTP(), ridx_.data(), ridx_.data() + ridx_.size(), base_rowid);

  // Pre-allocate some host memory
  this->pinned_.GetSpan<std::int32_t>(1 << 11);
  this->pinned2_.GetSpan<std::int32_t>(1 << 13);
}

RowPartitioner::~RowPartitioner() = default;

common::Span<const RowPartitioner::RowIndexT> RowPartitioner::GetRows(bst_node_t nidx) {
  auto segment = ridx_segments_.at(nidx).segment;
  return dh::ToSpan(ridx_).subspan(segment.begin, segment.Size());
}

common::Span<const RowPartitioner::RowIndexT> RowPartitioner::GetRows() const {
  return dh::ToSpan(ridx_);
}

std::vector<RowPartitioner::RowIndexT> RowPartitioner::GetRowsHost(bst_node_t nidx) {
  auto span = GetRows(nidx);
  std::vector<RowIndexT> rows(span.size());
  dh::CopyDeviceSpanToVector(&rows, span);
  return rows;
}
};  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/row_partitioner.cuh <==
/**
 * Copyright 2017-2025, XGBoost contributors
 */
#pragma once
#include <thrust/iterator/counting_iterator.h>          // for make_counting_iterator
#include <thrust/iterator/transform_output_iterator.h>  // for make_transform_output_iterator

#include <algorithm>        // for max
#include <cstddef>          // for size_t
#include <cstdint>          // for int32_t, uint32_t
#include <cuda/functional>  // for proclaim_return_type
#include <vector>           // for vector

#include "../../common/cuda_context.cuh"    // for CUDAContext
#include "../../common/device_helpers.cuh"  // for MakeTransformIterator
#include "xgboost/base.h"                   // for bst_idx_t
#include "xgboost/context.h"                // for Context
#include "xgboost/span.h"                   // for Span

namespace xgboost::tree {
namespace cuda_impl {
using RowIndexT = std::uint32_t;
// TODO(Rory): Can be larger. To be tuned alongside other batch operations.
inline constexpr std::int32_t kMaxUpdatePositionBatchSize = 32;
}  // namespace cuda_impl

/**
 * @brief Used to demarcate a contiguous set of row indices associated with some tree
 *        node.
 */
struct Segment {
  cuda_impl::RowIndexT begin{0};
  cuda_impl::RowIndexT end{0};

  Segment() = default;

  Segment(cuda_impl::RowIndexT begin, cuda_impl::RowIndexT end) : begin(begin), end(end) {
    CHECK_GE(end, begin);
  }
  [[nodiscard]] XGBOOST_DEVICE bst_idx_t Size() const { return end - begin; }
};

template <typename OpDataT>
struct PerNodeData {
  Segment segment;
  OpDataT data;
};

/**
 * @param global_thread_idx In practice, the row index within the total number of rows for
 *        this node batch.
 * @param batch_idx The nidx within this node batch (not the actual node index in a tree).
 * @param item_idx The resulting global row index (without accounting for base_rowid). This maps the
 *        row index within the node batch back to the global row index.
 */
template <typename T>
XGBOOST_DEV_INLINE void AssignBatch(dh::LDGIterator<T> const& batch_info_iter,
                                    std::size_t global_thread_idx, int* batch_idx,
                                    std::size_t* item_idx) {
  cuda_impl::RowIndexT sum = 0;
  // Search for the nidx in batch and the corresponding global row index, exit once found.
  for (std::int32_t i = 0; i < cuda_impl::kMaxUpdatePositionBatchSize; i++) {
    if (sum + batch_info_iter[i].segment.Size() > global_thread_idx) {
      *batch_idx = i;
      // the beginning of the segment plus the offset into that segment
      *item_idx = (global_thread_idx - sum) + batch_info_iter[i].segment.begin;
      break;
    }
    sum += batch_info_iter[i].segment.Size();
  }
}

/**
 * @param total_rows The total number of rows for this batch of nodes.
 */
template <int kBlockSize, typename OpDataT>
__global__ __launch_bounds__(kBlockSize) void SortPositionCopyKernel(
    dh::LDGIterator<PerNodeData<OpDataT>> batch_info_iter,
    common::Span<cuda_impl::RowIndexT> d_ridx,
    common::Span<cuda_impl::RowIndexT const> const ridx_tmp, bst_idx_t total_rows) {
  for (auto idx : dh::GridStrideRange<std::size_t>(0, total_rows)) {
    std::int32_t batch_idx;  // unused
    std::size_t item_idx = std::numeric_limits<std::size_t>::max();
    AssignBatch(batch_info_iter, idx, &batch_idx, &item_idx);
    d_ridx[item_idx] = ridx_tmp[item_idx];
  }
}

// We can scan over this tuple, where the scan gives us information on how to partition inputs
// according to the flag
struct IndexFlagTuple {
  cuda_impl::RowIndexT idx;        // The location of the item we are working on in ridx_
  cuda_impl::RowIndexT flag_scan;  // This gets populated after scanning
  std::int32_t batch_idx;          // Which node in the batch does this item belong to
  bool flag;                       // Result of op (is this item going left?)
};

struct IndexFlagOp {
  __device__ IndexFlagTuple operator()(const IndexFlagTuple& a, const IndexFlagTuple& b) const {
    // Segmented scan - resets if we cross batch boundaries
    if (a.batch_idx == b.batch_idx) {
      // Accumulate the flags, everything else stays the same
      return {b.idx, a.flag_scan + b.flag_scan, b.batch_idx, b.flag};
    } else {
      return b;
    }
  }
};

// Scatter from `ridx_in` to `ridx_out`.
template <typename OpDataT>
struct WriteResultsFunctor {
  dh::LDGIterator<PerNodeData<OpDataT>> batch_info;
  cuda_impl::RowIndexT const* ridx_in;
  cuda_impl::RowIndexT* ridx_out;
  cuda_impl::RowIndexT* counts;

  __device__ IndexFlagTuple operator()(IndexFlagTuple const& x) {
    cuda_impl::RowIndexT scatter_address;
    // Get the segment that this row belongs to.
    const Segment& segment = batch_info[x.batch_idx].segment;
    if (x.flag) {
      // Go left.
      cuda_impl::RowIndexT num_previous_flagged = x.flag_scan - 1;  // -1 because inclusive scan
      scatter_address = segment.begin + num_previous_flagged;
    } else {
      cuda_impl::RowIndexT num_previous_unflagged = (x.idx - segment.begin) - x.flag_scan;
      scatter_address = segment.end - num_previous_unflagged - 1;
    }
    ridx_out[scatter_address] = ridx_in[x.idx];

    if (x.idx == (segment.end - 1)) {
      // Write out counts
      counts[x.batch_idx] = x.flag_scan;
    }

    // Discard
    return {};
  }
};

/**
 * @param d_batch_info Node data, with the size of the input number of nodes.
 */
template <typename OpT, typename OpDataT>
void SortPositionBatch(Context const* ctx, common::Span<const PerNodeData<OpDataT>> d_batch_info,
                       common::Span<cuda_impl::RowIndexT> ridx,
                       common::Span<cuda_impl::RowIndexT> ridx_tmp,
                       common::Span<cuda_impl::RowIndexT> d_counts, bst_idx_t total_rows, OpT op,
                       dh::DeviceUVector<int8_t>* tmp) {
  dh::LDGIterator<PerNodeData<OpDataT>> batch_info_itr(d_batch_info.data());
  WriteResultsFunctor<OpDataT> write_results{batch_info_itr, ridx.data(), ridx_tmp.data(),
                                             d_counts.data()};

  auto discard_write_iterator =
      thrust::make_transform_output_iterator(dh::TypedDiscard<IndexFlagTuple>(), write_results);
  auto counting = thrust::make_counting_iterator(0llu);
  auto input_iterator = dh::MakeTransformIterator<IndexFlagTuple>(
      counting, cuda::proclaim_return_type<IndexFlagTuple>([=] __device__(std::size_t idx) {
        std::int32_t nidx_in_batch;
        std::size_t item_idx;
        AssignBatch(batch_info_itr, idx, &nidx_in_batch, &item_idx);
        auto go_left = op(ridx[item_idx], batch_info_itr[nidx_in_batch].data);
        return IndexFlagTuple{static_cast<cuda_impl::RowIndexT>(item_idx), go_left, nidx_in_batch,
                              go_left};
      }));
  // Reach down to the dispatch function to avoid using int as the offset type.
  std::size_t n_bytes = 0;
  if (tmp->empty()) {
    // The size of temporary storage is calculated based on the total number of
    // rows. Since the root node has all the rows, subsequence allocatioin must be smaller
    // than the root node. As a result, we can calculate this once and reuse it throughout
    // the iteration.
    auto ret =
        cub::DispatchScan<decltype(input_iterator), decltype(discard_write_iterator), IndexFlagOp,
                          cub::NullType, std::uint64_t>::Dispatch(nullptr, n_bytes, input_iterator,
                                                                  discard_write_iterator,
                                                                  IndexFlagOp{}, cub::NullType{},
                                                                  static_cast<std::uint64_t>(
                                                                      total_rows),
                                                                  ctx->CUDACtx()->Stream());
    dh::safe_cuda(ret);
    tmp->resize(n_bytes);
  }
  n_bytes = tmp->size();
  auto ret =
      cub::DispatchScan<decltype(input_iterator), decltype(discard_write_iterator), IndexFlagOp,
                        cub::NullType, std::uint64_t>::Dispatch(tmp->data(), n_bytes,
                                                                input_iterator,
                                                                discard_write_iterator,
                                                                IndexFlagOp{}, cub::NullType{},
                                                                static_cast<std::uint64_t>(
                                                                    total_rows),
                                                                ctx->CUDACtx()->Stream());
  dh::safe_cuda(ret);

  constexpr int kBlockSize = 256;

  // Value found by experimentation
  const int kItemsThread = 12;
  std::uint32_t const kGridSize =
      xgboost::common::DivRoundUp(total_rows, kBlockSize * kItemsThread);
  dh::LaunchKernel{kGridSize, kBlockSize, 0, ctx->CUDACtx()->Stream()}(
      SortPositionCopyKernel<kBlockSize, OpDataT>, batch_info_itr, ridx, ridx_tmp, total_rows);
}

struct NodePositionInfo {
  Segment segment;
  bst_node_t left_child = -1;
  bst_node_t right_child = -1;
  [[nodiscard]] XGBOOST_DEVICE bool IsLeaf() const { return left_child == -1; }
};

struct LeafInfo {
  bst_node_t nidx;
  NodePositionInfo node;
};

XGBOOST_DEV_INLINE int GetPositionFromSegments(std::size_t idx,
                                               const NodePositionInfo* d_node_info) {
  int position = 0;
  NodePositionInfo node = d_node_info[position];
  while (!node.IsLeaf()) {
    NodePositionInfo left = d_node_info[node.left_child];
    NodePositionInfo right = d_node_info[node.right_child];
    if (idx >= left.segment.begin && idx < left.segment.end) {
      position = node.left_child;
      node = left;
    } else if (idx >= right.segment.begin && idx < right.segment.end) {
      position = node.right_child;
      node = right;
    } else {
      KERNEL_CHECK(false);
    }
  }
  return position;
}

template <int kBlockSize, typename OpT>
__global__ __launch_bounds__(kBlockSize) void FinalisePositionKernel(
    common::Span<const NodePositionInfo> d_node_info, bst_idx_t base_ridx,
    common::Span<const cuda_impl::RowIndexT> d_ridx, common::Span<bst_node_t> d_out_position,
    OpT op) {
  for (auto idx : dh::GridStrideRange<std::size_t>(0, d_ridx.size())) {
    auto position = GetPositionFromSegments(idx, d_node_info.data());
    auto global_ridx = d_ridx[idx];
    auto local_ridx = global_ridx - base_ridx;
    bst_node_t new_position = op(global_ridx, position);
    d_out_position[local_ridx] = new_position;
  }
}

/** \brief Class responsible for tracking subsets of rows as we add splits and
 * partition training rows into different leaf nodes. */
class RowPartitioner {
 public:
  using RowIndexT = cuda_impl::RowIndexT;

 private:
  /**
   * In here if you want to find the rows belong to a node nid, first you need to get the
   * indices segment from ridx_segments[nid], then get the row index that represents
   * position of row in input data X.  `RowPartitioner::GetRows` would be a good starting
   * place to get a sense what are these vector storing.
   *
   * node id -> segment -> indices of rows belonging to node
   */

  /** @brief Range of row index for each node, pointers into ridx below. */
  std::vector<NodePositionInfo> ridx_segments_;
  /**
   * @brief mapping for node id -> rows.
   *
   * This looks like:
   * node id  |    1    |    2   |
   * rows idx | 3, 5, 1 | 13, 31 |
   */
  dh::DeviceUVector<RowIndexT> ridx_;
  dh::DeviceUVector<int8_t> tmp_;
  dh::PinnedMemory pinned_;
  dh::PinnedMemory pinned2_;
  bst_node_t n_nodes_{0};  // Counter for internal checks.

 public:
  /**
   * @param ctx Context for device ordinal and stream.
   * @param n_samples The number of samples in each batch.
   * @param base_rowid The base row index for the current batch.
   */
  RowPartitioner() = default;
  void Reset(Context const* ctx, bst_idx_t n_samples, bst_idx_t base_rowid);

  ~RowPartitioner();
  RowPartitioner(const RowPartitioner&) = delete;
  RowPartitioner& operator=(const RowPartitioner&) = delete;

  /**
   * \brief Gets the row indices of training instances in a given node.
   */
  common::Span<const RowIndexT> GetRows(bst_node_t nidx);

  /**
   * \brief Gets all training rows in the set.
   */
  common::Span<const RowIndexT> GetRows() const;
  /**
   * @brief Get the number of rows in this partitioner.
   */
  std::size_t Size() const { return this->GetRows().size(); }

  [[nodiscard]] bst_node_t GetNumNodes() const { return n_nodes_; }

  /**
   * @brief Convenience method for testing.
   */
  std::vector<RowIndexT> GetRowsHost(bst_node_t nidx);

  [[nodiscard]] std::vector<LeafInfo> GetLeaves() const {
    std::vector<LeafInfo> leaves;
    bst_node_t nidx = 0;
    for (auto const& node : this->ridx_segments_) {
      if (node.IsLeaf()) {
        leaves.emplace_back(LeafInfo{nidx, node});
      }
      nidx += 1;
    }
    return leaves;
  }

  /**
   * \brief Updates the tree position for set of training instances being split
   * into left and right child nodes. Accepts a user-defined lambda specifying
   * which branch each training instance should go down.
   *
   * \tparam  UpdatePositionOpT
   * \tparam  OpDataT
   * \param nidx        The index of the nodes being split.
   * \param left_nidx   The left child indices.
   * \param right_nidx  The right child indices.
   * \param op_data     User-defined data provided as the second argument to op
   * \param op          Device lambda with the row index as the first argument and op_data as the
   * second. Returns true if this training instance goes on the left partition.
   */
  template <typename UpdatePositionOpT, typename OpDataT>
  void UpdatePositionBatch(Context const* ctx, std::vector<bst_node_t> const& nidx,
                           std::vector<bst_node_t> const& left_nidx,
                           std::vector<bst_node_t> const& right_nidx,
                           std::vector<OpDataT> const& op_data, common::Span<RowIndexT> ridx_tmp,
                           UpdatePositionOpT op) {
    if (nidx.empty()) {
      return;
    }

    CHECK_EQ(nidx.size(), left_nidx.size());
    CHECK_EQ(nidx.size(), right_nidx.size());
    CHECK_EQ(nidx.size(), op_data.size());
    this->n_nodes_ += (left_nidx.size() + right_nidx.size());
    common::Span<PerNodeData<OpDataT>> h_batch_info =
        pinned2_.GetSpan<PerNodeData<OpDataT>>(nidx.size());
    dh::TemporaryArray<PerNodeData<OpDataT>> d_batch_info(nidx.size());

    for (std::size_t i = 0; i < nidx.size(); i++) {
      h_batch_info[i] = {ridx_segments_.at(nidx[i]).segment, op_data[i]};
    }
    dh::safe_cuda(cudaMemcpyAsync(d_batch_info.data().get(), h_batch_info.data(),
                                  h_batch_info.size_bytes(), cudaMemcpyDefault,
                                  ctx->CUDACtx()->Stream()));
    // Temporary arrays
    auto h_counts = pinned_.GetSpan<RowIndexT>(nidx.size());
    // Must initialize with 0 as 0 count is not written in the kernel.
    dh::TemporaryArray<RowIndexT> d_counts(nidx.size(), 0);
    CHECK_EQ(ridx_tmp.size(), this->Size());

    // Process a sub-batch
    auto sub_batch_impl = [&](common::Span<bst_node_t const> nidx,
                              common::Span<PerNodeData<OpDataT>> d_batch_info,
                              common::Span<RowIndexT> d_counts) {
      std::size_t total_rows = 0;
      for (bst_node_t i : nidx) {
        total_rows += this->ridx_segments_[i].segment.Size();
      }

      // Partition the rows according to the operator
      SortPositionBatch<UpdatePositionOpT, OpDataT>(ctx, d_batch_info, dh::ToSpan(this->ridx_),
                                                    ridx_tmp, d_counts, total_rows, op,
                                                    &this->tmp_);
    };

    // Divide inputs into sub-batches.
    for (std::size_t batch_begin = 0, n = nidx.size(); batch_begin < n;
         batch_begin += cuda_impl::kMaxUpdatePositionBatchSize) {
      auto constexpr kMax = static_cast<decltype(n)>(cuda_impl::kMaxUpdatePositionBatchSize);
      auto batch_size = std::min(kMax, n - batch_begin);
      auto nidx_batch = common::Span{nidx}.subspan(batch_begin, batch_size);
      auto d_info_batch = dh::ToSpan(d_batch_info).subspan(batch_begin, batch_size);
      auto d_counts_batch = dh::ToSpan(d_counts).subspan(batch_begin, batch_size);
      sub_batch_impl(nidx_batch, d_info_batch, d_counts_batch);
    }

    dh::safe_cuda(cudaMemcpyAsync(h_counts.data(), d_counts.data().get(), h_counts.size_bytes(),
                                  cudaMemcpyDefault, ctx->CUDACtx()->Stream()));
    // TODO(Rory): this synchronisation hurts performance a lot
    // Future optimisation should find a way to skip this
    ctx->CUDACtx()->Stream().Sync();

    // Update segments
    for (std::size_t i = 0; i < nidx.size(); i++) {
      auto segment = ridx_segments_.at(nidx[i]).segment;
      auto left_count = h_counts[i];
      CHECK_LE(left_count, segment.Size());
      ridx_segments_.resize(std::max(static_cast<bst_node_t>(ridx_segments_.size()),
                                     std::max(left_nidx[i], right_nidx[i]) + 1));
      ridx_segments_[nidx[i]] = NodePositionInfo{segment, left_nidx[i], right_nidx[i]};
      ridx_segments_[left_nidx[i]] =
          NodePositionInfo{Segment{segment.begin, segment.begin + left_count}};
      ridx_segments_[right_nidx[i]] =
          NodePositionInfo{Segment{segment.begin + left_count, segment.end}};
    }
  }

  /**
   * @brief Finalise the position of all training instances after tree construction is
   * complete. Does not update any other meta information in this data structure, so
   * should only be used at the end of training.
   *
   * @param p_out_position Node index for each row in this batch.
   * @param op Device lambda. Receives the global row index and current position, and returns the
   *           new position for this training instance.
   */
  template <typename FinalisePositionOpT>
  void FinalisePosition(Context const* ctx, common::Span<bst_node_t> d_out_position,
                        bst_idx_t base_ridx, FinalisePositionOpT op) const {
    dh::TemporaryArray<NodePositionInfo> d_node_info_storage(ridx_segments_.size());
    dh::safe_cuda(cudaMemcpyAsync(d_node_info_storage.data().get(), ridx_segments_.data(),
                                  sizeof(NodePositionInfo) * ridx_segments_.size(),
                                  cudaMemcpyDefault, ctx->CUDACtx()->Stream()));

    constexpr std::uint32_t kBlockSize = 512;
    const int kItemsThread = 8;
    const std::uint32_t grid_size =
        xgboost::common::DivRoundUp(ridx_.size(), kBlockSize * kItemsThread);
    common::Span<RowIndexT const> d_ridx{ridx_.data(), ridx_.size()};
    dh::LaunchKernel{grid_size, kBlockSize, 0, ctx->CUDACtx()->Stream()}(
        FinalisePositionKernel<kBlockSize, FinalisePositionOpT>, dh::ToSpan(d_node_info_storage),
        base_ridx, d_ridx, d_out_position, op);
  }
};

// Partitioner for all batches, used for external memory training.
class RowPartitionerBatches {
 private:
  // Temporary buffer for sorting the samples.
  dh::DeviceUVector<cuda_impl::RowIndexT> ridx_tmp_;
  // Partitioners for each batch.
  std::vector<std::unique_ptr<RowPartitioner>> partitioners_;

 public:
  void Reset(Context const* ctx, std::vector<bst_idx_t> const& batch_ptr) {
    CHECK_GE(batch_ptr.size(), 2);
    std::size_t n_batches = batch_ptr.size() - 1;
    if (partitioners_.size() != n_batches) {
      partitioners_.clear();
    }

    bst_idx_t n_max_samples = 0;
    for (std::size_t k = 0; k < n_batches; ++k) {
      if (partitioners_.size() != n_batches) {
        // First run.
        partitioners_.emplace_back(std::make_unique<RowPartitioner>());
      }
      auto base_ridx = batch_ptr[k];
      auto n_samples = batch_ptr.at(k + 1) - base_ridx;
      partitioners_[k]->Reset(ctx, n_samples, base_ridx);
      CHECK_LE(n_samples, std::numeric_limits<cuda_impl::RowIndexT>::max());
      n_max_samples = std::max(n_samples, n_max_samples);
    }
    this->ridx_tmp_.resize(n_max_samples);
  }

  // Accessors
  [[nodiscard]] decltype(auto) operator[](std::size_t i) { return partitioners_[i]; }
  decltype(auto) At(std::size_t i) { return partitioners_.at(i); }
  [[nodiscard]] std::size_t Size() const { return this->partitioners_.size(); }
  decltype(auto) cbegin() const { return this->partitioners_.cbegin(); }  // NOLINT
  decltype(auto) cend() const { return this->partitioners_.cend(); }      // NOLINT
  decltype(auto) begin() const { return this->partitioners_.cbegin(); }   // NOLINT
  decltype(auto) end() const { return this->partitioners_.cend(); }       // NOLINT

  [[nodiscard]] decltype(auto) Front() { return this->partitioners_.front(); }
  [[nodiscard]] bool Empty() const { return this->partitioners_.empty(); }

  template <typename UpdatePositionOpT, typename OpDataT>
  void UpdatePositionBatch(Context const* ctx, std::int32_t batch_idx,
                           std::vector<bst_node_t> const& nidx,
                           std::vector<bst_node_t> const& left_nidx,
                           std::vector<bst_node_t> const& right_nidx,
                           std::vector<OpDataT> const& op_data, UpdatePositionOpT op) {
    auto& part = this->At(batch_idx);
    auto ridx_tmp = dh::ToSpan(this->ridx_tmp_).subspan(0, part->Size());
    part->UpdatePositionBatch(ctx, nidx, left_nidx, right_nidx, op_data, ridx_tmp, op);
  }
};
};  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/sampler.cu <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */

#include <thrust/copy.h>  // for copy_n
#include <thrust/functional.h>
#include <thrust/iterator/transform_iterator.h>         // for make_transform_iterator
#include <thrust/iterator/transform_output_iterator.h>  // for make_transform_output_iterator
#include <thrust/random.h>
#include <thrust/sort.h>  // for sort
#include <thrust/transform.h>
#include <thrust/version.h>

#include "../../common/nvtx_utils.h"

#if CCCL_MAJOR_VERSION > 3 || (CCCL_MAJOR_VERSION == 3 && CCCL_MINOR_VERSION >= 2)
#include <cub/device/device_segmented_reduce.cuh>  // for DeviceSegmentedReduce
#else
#include <thrust/reduce.h>  // for reduce_by_key
#endif

#include <cstddef>            // for size_t
#include <cuda/std/iterator>  // for distance
#include <limits>

#include "../../common/cuda_context.cuh"    // for CUDAContext
#include "../../common/device_helpers.cuh"  // for MakeTransformIterator
#include "../../common/random.cuh"          // for DefaultRng, UniformRealDistribution
#include "../hist/sampler.h"                // for kDefaultMvsLambda
#include "../param.h"
#include "quantiser.cuh"  // for GradientQuantiser
#include "sampler.cuh"

namespace xgboost::tree::cuda_impl {
/**
 * @brief A functor that calculates the difference between the sample rate and the desired
 *        sample rows, given a cumulative gradient sum.
 */
class SampleRateDelta {
 public:
  SampleRateDelta(common::Span<float> threshold, bst_idx_t n_samples, bst_idx_t sample_rows)
      : threshold_(threshold), n_samples_(n_samples), sample_rows_(sample_rows) {}

  XGBOOST_DEVICE float operator()(float gradient_sum, bst_idx_t i) const {
    float lower = threshold_[i];
    float upper = threshold_[i + 1];

    bst_idx_t n_above = n_samples_ - i - 1;
    float denom = static_cast<float>(sample_rows_) - static_cast<float>(n_above);
    // i is too small, sampling too many rows
    if (denom <= 0) {
      return std::numeric_limits<float>::max();
    }

    float u = gradient_sum / denom;
    if (u > lower && u <= upper) {
      // Found it, set the value for future use.
      threshold_[i + 1] = u;
      return 0.0f;
    } else {
      return std::numeric_limits<float>::max();
    }
  }

 private:
  common::Span<float> threshold_;
  bst_idx_t n_samples_;
  bst_idx_t sample_rows_;
};

namespace {
[[nodiscard]] std::size_t CalcThresholdIndex(Context const* ctx, common::Span<float> reg_abs_grad,
                                             common::Span<float> thresholds,
                                             common::Span<float> grad_csum, bst_idx_t sample_rows) {
  auto cuctx = ctx->CUDACtx();
  // Set a sentinel for upper bound.
  thrust::fill(cuctx->CTP(), dh::tend(thresholds) - 1, dh::tend(thresholds),
               std::numeric_limits<float>::infinity());
  // Sort thresholds
  thrust::copy(cuctx->CTP(), dh::tcbegin(reg_abs_grad), dh::tcend(reg_abs_grad),
               dh::tbegin(thresholds));
  thrust::sort(cuctx->TP(), dh::tbegin(thresholds), dh::tend(thresholds) - 1);
  auto n_samples = reg_abs_grad.size();
  return CalculateThresholdIndex(ctx, thresholds, grad_csum, n_samples, sample_rows);
}
}  // anonymous namespace

/** @brief A functor that performs Poisson sampling, and scales gradient pairs by 1/p_i. */
class PoissonSampling {
 public:
  PoissonSampling(common::Span<GradientQuantiser const> roundings, SamplingInfo sampling)
      : roundings_{roundings}, sampling_{sampling} {}

  XGBOOST_DEVICE GradientPairInt64 operator()(GradientPairInt64 const& gpair, std::size_t i) {
    // Scaling or rejecting a zero target coordinate produces the same zero value.
    if (gpair.GetQuantisedGrad() == 0 && gpair.GetQuantisedHess() == 0) {
      return gpair;
    }
    auto n_samples = sampling_.reg_abs_grad.size();
    auto [ridx, tidx] = linalg::UnravelIndex(i, n_samples, roundings_.size());
    auto q = roundings_[tidx];

    auto p = sampling_.Probability(ridx);
    if (!sampling_.IsSampled(ridx, p)) {
      return {};
    }
    return q.ToFixedPoint(RescaleGrad(p, q.ToFloatingPoint(gpair)));
  }

 private:
  common::Span<GradientQuantiser const> roundings_;
  SamplingInfo sampling_;
};

void UniformSampling::Sample(Context const* ctx, linalg::MatrixView<GradientPairInt64> gpair,
                             common::Span<GradientQuantiser const>) {
  // Set gradient pair to 0 with p = 1 - subsample
  CHECK_EQ(gpair.Shape(0), n_samples_);
  auto cuctx = ctx->CUDACtx();
  auto n_targets = gpair.Shape(1);
  seed_ = ctx->Rng()();
  auto sampling = this->GetSamplingInfo();
  thrust::replace_if(
      cuctx->CTP(), linalg::tbegin(gpair), linalg::tend(gpair), thrust::make_counting_iterator(0ul),
      [=] XGBOOST_DEVICE(std::size_t i) {
        auto ridx = i / n_targets;
        return !sampling.IsSampled(ridx);
      },
      GradientPairInt64{});
}

void UniformSampling::ApplySampling(Context const* ctx, linalg::Matrix<GradientPair>* value_gpair) {
  CHECK_EQ(value_gpair->Shape(0), n_samples_);
  auto d_value = value_gpair->View(ctx->Device());
  auto n_targets = value_gpair->Shape(1);
  auto sampling = this->GetSamplingInfo();
  thrust::replace_if(
      ctx->CUDACtx()->CTP(), linalg::tbegin(d_value), linalg::tend(d_value),
      thrust::make_counting_iterator(0ul),
      [=] XGBOOST_DEVICE(std::size_t i) {
        auto ridx = i / n_targets;
        return !sampling.IsSampled(ridx);
      },
      GradientPair{});
}

GradientBasedSampling::GradientBasedSampling(std::size_t n_samples, float subsample)
    : subsample_{subsample},
      reg_abs_grad_(n_samples, 0.0f),
      thresholds_(n_samples + 1, 0.0f),
      grad_csum_(n_samples, 0.0f) {}

SamplingInfo GradientBasedSampling::GetSamplingInfo() const {
  SamplingInfo info;
  info.method = SamplingMethod::kGradientBased;
  info.subsample = subsample_;
  info.seed = seed_;
  info.thresholds = dh::ToSpan(thresholds_);
  info.reg_abs_grad = dh::ToSpan(reg_abs_grad_);
  info.threshold_index = threshold_index_;
  return info;
}

template <typename GPair, typename ToFloat>
void ReduceGradImpl(Context const* ctx, linalg::MatrixView<GPair const> gpairs, ToFloat&& to_float,
                    common::Span<float> reg_abs_grad) {
  auto n_segments = gpairs.Shape(0);
  CHECK_EQ(n_segments, reg_abs_grad.size());
  auto n_targets = gpairs.Shape(1);
  auto grad_op = MvsGradOp{kDefaultMvsLambda};

  auto in_it = thrust::make_transform_iterator(
      thrust::make_zip_iterator(thrust::make_counting_iterator(0ul), linalg::tcbegin(gpairs)),
      [=] XGBOOST_DEVICE(cuda::std::tuple<std::size_t, GPair> tup) -> float {
        auto [i, gpair] = tup;
        return grad_op(to_float(i, gpair));
      });

  if (gpairs.Shape(1) <= 1) {
    CHECK_EQ(gpairs.Size(), reg_abs_grad.size());
    thrust::copy_n(ctx->CUDACtx()->CTP(), in_it, gpairs.Size(), dh::tbegin(reg_abs_grad));
    return;
  }

#if CCCL_MAJOR_VERSION > 3 || (CCCL_MAJOR_VERSION == 3 && CCCL_MINOR_VERSION >= 2)
  // Fixed size segment support:
  // https://github.com/NVIDIA/cccl/commit/ae0bbef407fa8fea2b654f35f886a6f3420f5897
  auto s = ctx->CUDACtx()->Stream();
  std::size_t n_bytes = 0;
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(nullptr, n_bytes, in_it, dh::tbegin(reg_abs_grad),
                                                /*num_segments=*/n_segments,
                                                /*segment_size=*/n_targets, s));
  dh::TemporaryArray<char> alloc(n_bytes);
  dh::safe_cuda(cub::DeviceSegmentedReduce::Sum(alloc.data().get(), n_bytes, /*d_in=*/in_it,
                                                /*d_out=*/dh::tbegin(reg_abs_grad),
                                                /*num_segments=*/n_segments,
                                                /*segment_size=*/n_targets, s));
#else
  auto key_it =
      dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) { return i / n_targets; });
  thrust::reduce_by_key(ctx->CUDACtx()->CTP(), key_it, key_it + gpairs.Size(), in_it,
                        thrust::make_discard_iterator(), dh::tbegin(reg_abs_grad));
#endif
}

void ReduceGrad(Context const* ctx, linalg::MatrixView<GradientPairInt64 const> gpairs,
                common::Span<GradientQuantiser const> roundings, common::Span<float> reg_abs_grad) {
  auto n_targets = gpairs.Shape(1);
  auto to_float = [=] XGBOOST_DEVICE(std::size_t i, GradientPairInt64 gpair) {
    auto cidx = i % n_targets;
    return roundings[cidx].ToFloatingPoint(gpair);
  };
  ReduceGradImpl(ctx, gpairs, to_float, reg_abs_grad);
}

std::size_t CalculateThresholdIndex(Context const* ctx, common::Span<float> sorted_rag,
                                    common::Span<float> grad_csum, bst_idx_t n_samples,
                                    bst_idx_t sample_rows) {
  auto cuctx = ctx->CUDACtx();
  CHECK_EQ(sorted_rag.size(), n_samples + 1);
  CHECK_EQ(grad_csum.size(), n_samples);
  CHECK_LE(sample_rows, n_samples);
  if (sample_rows == 0) {
    thrust::fill(cuctx->CTP(), dh::tbegin(sorted_rag) + n_samples, dh::tend(sorted_rag),
                 std::numeric_limits<float>::infinity());
    return n_samples;
  }

  // scan is not yet made deterministic
  double h_total_sum = thrust::reduce(cuctx->CTP(), dh::tbegin(sorted_rag),
                                      dh::tend(sorted_rag) - 1, 0.0, cuda::std::plus{});
  FloatQuantiser quantiser{h_total_sum, n_samples};
  auto in_it =
      dh::MakeTransformIterator<std::int64_t>(dh::tbegin(sorted_rag), ToFixedPointOp{quantiser});
  auto out_it =
      thrust::make_transform_output_iterator(dh::tbegin(grad_csum), ToFloatingPointOp{quantiser});
  thrust::inclusive_scan(cuctx->CTP(), in_it, in_it + n_samples, out_it);

  // Find the threshold u for each row.
  thrust::transform(cuctx->CTP(), dh::tbegin(grad_csum), dh::tend(grad_csum),
                    thrust::make_counting_iterator(0ul), dh::tbegin(grad_csum),
                    SampleRateDelta{sorted_rag, n_samples, sample_rows});
  // Find the first 0 element in grad_sum, which is within the threshold bound
  thrust::device_ptr<float> min =
      thrust::min_element(cuctx->CTP(), dh::tbegin(grad_csum), dh::tend(grad_csum));
  return cuda::std::distance(dh::tbegin(grad_csum), min) + 1;
}

void GradientBasedSampling::Sample(Context const* ctx, linalg::MatrixView<GradientPairInt64> gpair,
                                   common::Span<GradientQuantiser const> roundings) {
  auto cuctx = ctx->CUDACtx();
  std::size_t n_samples = gpair.Shape(0);
  CHECK_EQ(n_samples, this->reg_abs_grad_.size());
  CHECK_EQ(n_samples, this->grad_csum_.size());
  CHECK_EQ(n_samples + 1, this->thresholds_.size());

  seed_ = ctx->Rng()();
  if (n_samples == 0) {
    thrust::fill(cuctx->CTP(), thresholds_.begin(), thresholds_.end(),
                 std::numeric_limits<float>::infinity());
    threshold_index_ = 0;
    return;
  }

  // Create the regularized absolute gradient.
  ReduceGrad(ctx, gpair, roundings, dh::ToSpan(reg_abs_grad_));
  thrust::transform(cuctx->CTP(), reg_abs_grad_.cbegin(), reg_abs_grad_.cend(),
                    reg_abs_grad_.begin(),
                    [] XGBOOST_DEVICE(float gpair) { return cuda::std::sqrt(gpair); });

  bst_idx_t sample_rows = n_samples * subsample_;
  threshold_index_ = CalcThresholdIndex(ctx, dh::ToSpan(reg_abs_grad_), dh::ToSpan(thresholds_),
                                        dh::ToSpan(grad_csum_), sample_rows);

  // Perform sequential Poisson sampling in place.
  // Only the threshold_[threshold_index_] is used. (that is the \mu in the paper)
  auto sampling = this->GetSamplingInfo();
  thrust::transform(cuctx->CTP(), linalg::tcbegin(gpair), linalg::tcend(gpair),
                    thrust::make_counting_iterator(0ul), linalg::tbegin(gpair),
                    PoissonSampling{roundings, sampling});
}

void GradientBasedSampling::ApplySampling(Context const* ctx,
                                          linalg::Matrix<GradientPair>* value_gpair) {
  auto d_value = value_gpair->View(ctx->Device());
  auto n_targets = value_gpair->Shape(1);
  auto n_samples = value_gpair->Shape(0);
  CHECK_EQ(n_samples, this->reg_abs_grad_.size());
  CHECK_EQ(n_samples, this->grad_csum_.size());
  CHECK_EQ(n_samples + 1, this->thresholds_.size());

  auto sampling = this->GetSamplingInfo();
  thrust::transform(ctx->CUDACtx()->CTP(), linalg::tcbegin(d_value), linalg::tcend(d_value),
                    thrust::make_counting_iterator(0ul), linalg::tbegin(d_value),
                    [=] XGBOOST_DEVICE(GradientPair gpair, std::size_t i) {
                      auto ridx = i / n_targets;
                      auto p = sampling.Probability(ridx);
                      if (!sampling.IsSampled(ridx, p)) {
                        return GradientPair{};
                      }
                      return RescaleGrad(p, gpair);
                    });
}

Sampler::Sampler(bst_idx_t n_samples, float subsample, int sampling_method) {
  bool is_sampling = subsample < 1.0;

  if (!is_sampling) {
    strategy_ = std::make_unique<SamplingStrategy>();
    return;
  }

  switch (sampling_method) {
    case TrainParam::kUniform: {
      strategy_ = std::make_unique<UniformSampling>(n_samples, subsample);
      break;
    }
    case TrainParam::kGradientBased: {
      strategy_ = std::make_unique<GradientBasedSampling>(n_samples, subsample);
      break;
    }
    default:
      LOG(FATAL) << "Unknown sampling method.";
  }
}

void Sampler::Sample(Context const* ctx, linalg::MatrixView<GradientPairInt64> gpair,
                     common::Span<GradientQuantiser const> roundings) {
  xgboost_NVTX_FN_RANGE();
  strategy_->Sample(ctx, gpair, roundings);
}

void Sampler::ApplySampling(Context const* ctx, linalg::Matrix<GradientPair>* value_gpair) {
  xgboost_NVTX_FN_RANGE();
  strategy_->ApplySampling(ctx, value_gpair);
}

SamplingInfo Sampler::GetSamplingInfo() const { return strategy_->GetSamplingInfo(); }
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/sampler.cuh <==
/**
 * Copyright 2019-2026, XGBoost Contributors
 */
#pragma once
#include <cstddef>  // for size_t
#include <cstdint>  // for uint32_t

#include "../../common/device_vector.cuh"  // for device_vector, caching_device_vector
#include "../../common/random.cuh"         // for DefaultRng, UniformRealDistribution
#include "../hist/sampler.h"               // for SamplingProbability
#include "quantiser.cuh"                   // for GradientQuantiser
#include "xgboost/base.h"                  // for GradientPair
#include "xgboost/data.h"                  // for BatchParam
#include "xgboost/linalg.h"                // for MatrixView

namespace xgboost::tree::cuda_impl {
/** @brief A deterministic random weight for a row. */
class RandomWeight {
 public:
  XGBOOST_DEVICE explicit RandomWeight(std::size_t seed)
      : seed_{static_cast<std::uint32_t>(seed)} {}

  XGBOOST_DEVICE float operator()(std::size_t i) const {
    common::cuda_impl::DefaultRng rng{seed_};
    common::cuda_impl::UniformRealDistribution<float> dist;
    rng.discard(i);
    return dist(rng);
  }

 private:
  std::uint32_t seed_;
};

enum class SamplingMethod : std::int32_t {
  kNone,
  kUniform,
  kGradientBased,
};

/**
 * @brief Scalar and device-view state required to replay a row sampling decision.
 */
struct SamplingInfo {
  SamplingMethod method{SamplingMethod::kNone};
  float subsample{1.0f};
  std::uint32_t seed{0};
  common::Span<float const> thresholds;
  common::Span<float const> reg_abs_grad;
  std::size_t threshold_index{0};

  XGBOOST_DEVICE float Probability(std::size_t ridx) const {
    switch (method) {
      case SamplingMethod::kNone:
        return 1.0f;
      case SamplingMethod::kUniform:
        return subsample;
      case SamplingMethod::kGradientBased:
        return SamplingProbability(thresholds[threshold_index], reg_abs_grad[ridx]);
    }
    KERNEL_CHECK(false);
    return 1.0;
  }

  XGBOOST_DEVICE bool IsSampled(std::size_t ridx, float p) const {
    return p >= 1.0f || (p > 0.0f && RandomWeight{seed}(ridx) <= p);
  }

  XGBOOST_DEVICE bool IsSampled(std::size_t ridx) const {
    return this->IsSampled(ridx, this->Probability(ridx));
  }
};

// no-op base class.
class SamplingStrategy {
 public:
  virtual void Sample(Context const*, linalg::MatrixView<GradientPairInt64>,
                      common::Span<GradientQuantiser const>) {}
  virtual void ApplySampling(Context const*, linalg::Matrix<GradientPair>*) {};
  [[nodiscard]] virtual SamplingInfo GetSamplingInfo() const { return {}; }
  virtual ~SamplingStrategy() = default;
};

/** @brief Uniform sampling */
class UniformSampling : public SamplingStrategy {
 public:
  UniformSampling(std::size_t n_samples, float subsample)
      : n_samples_{n_samples}, subsample_{subsample} {}
  void Sample(Context const* ctx, linalg::MatrixView<GradientPairInt64> gpair,
              common::Span<GradientQuantiser const> roundings) override;
  void ApplySampling(Context const* ctx, linalg::Matrix<GradientPair>* value_gpair) override;
  [[nodiscard]] SamplingInfo GetSamplingInfo() const override {
    SamplingInfo info;
    info.method = SamplingMethod::kUniform;
    info.subsample = subsample_;
    info.seed = seed_;
    return info;
  }

 private:
  std::size_t const n_samples_;
  float const subsample_;
  std::uint32_t seed_{0};
};

/** @brief Gradient-based sampling. */
class GradientBasedSampling : public SamplingStrategy {
 public:
  GradientBasedSampling(std::size_t n_samples, float subsample);
  void Sample(Context const* ctx, linalg::MatrixView<GradientPairInt64> gpair,
              common::Span<GradientQuantiser const> roundings) override;
  void ApplySampling(Context const* ctx, linalg::Matrix<GradientPair>* value_gpair) override;
  [[nodiscard]] SamplingInfo GetSamplingInfo() const override;

 private:
  float const subsample_;
  std::uint32_t seed_{0};
  std::size_t threshold_index_{0};
  // abs gradient
  dh::device_vector<float> reg_abs_grad_;
  // sorted abs gradient
  dh::device_vector<float> thresholds_;
  // csum of sorted abs gradient
  dh::device_vector<float> grad_csum_;
};

/**
 * @brief Draw sample rows by setting non-selected gradient to 0.
 *
 * @see Ke, G., Meng, Q., Finley, T., Wang, T., Chen, W., Ma, W., ... & Liu, T. Y. (2017).
 * Lightgbm: A highly efficient gradient boosting decision tree. In Advances in Neural Information
 * Processing Systems (pp. 3146-3154).
 * @see Zhu, R. (2016). Gradient-based sampling: An adaptive importance sampling for least-squares.
 * In Advances in Neural Information Processing Systems (pp. 406-414).
 * @see Ohlsson, E. (1998). Sequential Poisson sampling. Journal of official Statistics, 14(2), 149.
 * @see Rong Ou. (2020). Out-of-Core GPU Gradient Boosting.
 */
class Sampler {
 public:
  Sampler(bst_idx_t n_samples, float subsample, int sampling_method);

  /** @brief Sample from a DMatrix based on the given gradient pairs. */
  void Sample(Context const* ctx, linalg::MatrixView<GradientPairInt64> gpair,
              common::Span<GradientQuantiser const> roundings);
  /** @brief Apply sampling weights to value gradient. */
  void ApplySampling(Context const* ctx, linalg::Matrix<GradientPair>* value_gpair);
  /** @brief Get the state required to replay sampling for any row. */
  [[nodiscard]] SamplingInfo GetSamplingInfo() const;

 private:
  std::unique_ptr<SamplingStrategy> strategy_;
};

std::size_t CalculateThresholdIndex(Context const* ctx, common::Span<float> sorted_rag,
                                    common::Span<float> grad_csum, bst_idx_t n_samples,
                                    bst_idx_t sample_rows);
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/evaluate_splits.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 */
#ifndef XGBOOST_TREE_HIST_EVALUATE_SPLITS_H_
#define XGBOOST_TREE_HIST_EVALUATE_SPLITS_H_

#include <algorithm>  // for copy
#include <cstddef>    // for size_t
#include <limits>     // for numeric_limits
#include <memory>     // for shared_ptr
#include <numeric>    // for accumulate
#include <utility>    // for move
#include <vector>     // for vector

#include "../../common/categorical.h"  // for CatBitField
#include "../../common/hist_util.h"    // for GHistRow, HistogramCuts
#include "../../common/linalg_op.h"    // for cbegin, cend, begin
#include "../../common/random.h"       // for ColumnSampler
#include "../constraints.h"            // for FeatureInteractionConstraintHost
#include "../param.h"                  // for TrainParam
#include "../split_evaluator.h"        // for TreeEvaluator
#include "../tree_view.h"              // for MultiTargetTreeView
#include "expand_entry.h"              // for MultiExpandEntry
#include "hist_cache.h"                // for BoundedHistCollection
#include "xgboost/base.h"              // for bst_node_t, bst_target_t, bst_feature_t
#include "xgboost/context.h"           // for COntext
#include "xgboost/linalg.h"            // for Constants, Vector

namespace xgboost::tree {
class HistEvaluator {
 private:
  struct NodeEntry {
    /*! \brief statics for node entry */
    GradStats stats;
    /*! \brief loss of this node, without split */
    bst_float root_gain{0.0f};
  };

 private:
  Context const *ctx_;
  TrainParam const *param_;
  std::shared_ptr<common::ColumnSampler> column_sampler_;
  TreeEvaluator tree_evaluator_;
  FeatureInteractionConstraintHost interaction_constraints_;
  std::vector<NodeEntry> snode_;

  // if sum of statistics for non-missing values in the node
  // is equal to sum of statistics for all values:
  // then - there are no missing values
  // else - there are missing values
  bool static SplitContainsMissingValues(const GradStats e, const NodeEntry &snode) {
    if (e.GetGrad() == snode.stats.GetGrad() && e.GetHess() == snode.stats.GetHess()) {
      return false;
    } else {
      return true;
    }
  }

  /**
   * \brief Use learned direction with one-hot split. Other implementations (LGB) create a
   *        pseudo-category for missing value but here we just do a complete scan to avoid
   *        making specialized histogram bin.
   */
  void EnumerateOneHot(common::HistogramCuts const &cut, common::ConstGHistRow hist,
                       bst_feature_t fidx, bst_node_t nidx,
                       TreeEvaluator::SplitEvaluator<TrainParam> const &evaluator,
                       SplitEntry *p_best) const {
    const std::vector<uint32_t> &cut_ptr = cut.Ptrs();
    const std::vector<bst_float> &cut_val = cut.Values();

    bst_bin_t ibegin = static_cast<bst_bin_t>(cut_ptr[fidx]);
    bst_bin_t iend = static_cast<bst_bin_t>(cut_ptr[fidx + 1]);
    bst_bin_t n_bins = iend - ibegin;

    GradStats left_sum;
    GradStats right_sum;
    // best split so far
    SplitEntry best;
    best.is_cat = false;  // marker for whether it's updated or not.

    auto f_hist = hist.subspan(cut_ptr[fidx], n_bins);
    auto feature_sum = GradStats{
        std::accumulate(f_hist.data(), f_hist.data() + f_hist.size(), GradientPairPrecise{})};
    GradStats missing;
    auto const &parent = snode_[nidx];
    missing.SetSubstract(parent.stats, feature_sum);

    for (bst_bin_t i = ibegin; i != iend; i += 1) {
      auto split_pt = cut_val[i];

      // missing on left (treat missing as other categories)
      right_sum = GradStats{hist[i]};
      left_sum.SetSubstract(parent.stats, right_sum);
      auto missing_left_chg = static_cast<float>(
          evaluator.CalcSplitGain(*param_, nidx, fidx, GradStats{left_sum}, GradStats{right_sum}) -
          parent.root_gain);
      best.Update(missing_left_chg, fidx, split_pt, true, true, left_sum, right_sum);

      // missing on right (treat missing as chosen category)
      right_sum.Add(missing);
      left_sum.SetSubstract(parent.stats, right_sum);
      auto missing_right_chg = static_cast<float>(
          evaluator.CalcSplitGain(*param_, nidx, fidx, GradStats{left_sum}, GradStats{right_sum}) -
          parent.root_gain);
      best.Update(missing_right_chg, fidx, split_pt, false, true, left_sum, right_sum);
    }

    if (best.is_cat) {
      auto n = common::CatBitField::ComputeStorageSize(n_bins + 1);
      best.cat_bits.resize(n, 0);
      common::CatBitField cat_bits{best.cat_bits};
      cat_bits.Set(best.split_value);
    }

    p_best->Update(best);
  }

  /**
   * @brief Enumerate with partition-based splits.
   *
   * The implementation is different from LightGBM. Firstly we don't have a
   * pseudo-cateogry for missing value, instead of we make 2 complete scans over the
   * histogram. Secondly, both scan directions generate splits in the same
   * order. Following table depicts the scan process, square bracket means the gradient in
   * missing values is resided on that partition:
   *
   *   | Forward  | Backward |
   *   |----------+----------|
   *   | [BCDE] A | E [ABCD] |
   *   | [CDE] AB | DE [ABC] |
   *   | [DE] ABC | CDE [AB] |
   *   | [E] ABCD | BCDE [A] |
   */
  template <int d_step>
  void EnumeratePart(common::HistogramCuts const &cut, common::Span<size_t const> sorted_idx,
                     common::ConstGHistRow hist, bst_feature_t fidx, bst_node_t nidx,
                     TreeEvaluator::SplitEvaluator<TrainParam> const &evaluator,
                     SplitEntry *p_best) {
    static_assert(d_step == +1 || d_step == -1, "Invalid step.");

    auto const &cut_ptr = cut.Ptrs();
    auto const &cut_val = cut.Values();
    auto const &parent = snode_[nidx];

    bst_bin_t f_begin = cut_ptr[fidx];
    bst_bin_t f_end = cut_ptr[fidx + 1];
    bst_bin_t n_bins_feature{f_end - f_begin};
    auto n_bins = std::min(param_->max_cat_threshold, n_bins_feature);

    // statistics on both sides of split
    GradStats left_sum;
    GradStats right_sum;
    // best split so far
    SplitEntry best;

    auto f_hist = hist.subspan(f_begin, n_bins_feature);
    bst_bin_t it_begin, it_end;
    if (d_step > 0) {
      it_begin = f_begin;
      it_end = it_begin + n_bins - 1;
    } else {
      it_begin = f_end - 1;
      it_end = it_begin - n_bins + 1;
    }

    bst_bin_t best_thresh{-1};
    for (bst_bin_t i = it_begin; i != it_end; i += d_step) {
      auto j = i - f_begin;  // index local to current feature
      if (d_step == 1) {
        right_sum.Add(f_hist[sorted_idx[j]].GetGrad(), f_hist[sorted_idx[j]].GetHess());
        left_sum.SetSubstract(parent.stats, right_sum);  // missing on left
      } else {
        left_sum.Add(f_hist[sorted_idx[j]].GetGrad(), f_hist[sorted_idx[j]].GetHess());
        right_sum.SetSubstract(parent.stats, left_sum);  // missing on right
      }
      auto loss_chg =
          evaluator.CalcSplitGain(*param_, nidx, fidx, GradStats{left_sum}, GradStats{right_sum}) -
          parent.root_gain;
      // We don't have a numeric split point, nan here is a dummy split.
      if (best.Update(loss_chg, fidx, std::numeric_limits<float>::quiet_NaN(), d_step == 1, true,
                      left_sum, right_sum)) {
        best_thresh = i;
      }
    }

    if (best_thresh != -1) {
      auto n = common::CatBitField::ComputeStorageSize(n_bins_feature);
      best.cat_bits = decltype(best.cat_bits)(n, 0);
      common::CatBitField cat_bits{best.cat_bits};
      bst_bin_t partition = d_step == 1 ? (best_thresh - it_begin + 1) : (best_thresh - f_begin);
      CHECK_GT(partition, 0);
      std::for_each(sorted_idx.begin(), sorted_idx.begin() + partition, [&](std::size_t c) {
        auto cat = cut_val[c + f_begin];
        cat_bits.Set(cat);
      });
    }

    p_best->Update(best);
  }

  // Enumerate/Scan the split values of specific feature
  // Returns the sum of gradients corresponding to the data points that contains
  // a non-missing value for the particular feature fid.
  template <int d_step>
  GradStats EnumerateSplit(common::HistogramCuts const &cut, common::ConstGHistRow hist,
                           bst_feature_t fidx, bst_node_t nidx,
                           TreeEvaluator::SplitEvaluator<TrainParam> const &evaluator,
                           SplitEntry *p_best) const {
    static_assert(d_step == +1 || d_step == -1, "Invalid step.");

    // aliases
    const std::vector<uint32_t> &cut_ptr = cut.Ptrs();
    const std::vector<bst_float> &cut_val = cut.Values();
    auto const &parent = snode_[nidx];

    // statistics on both sides of split
    GradStats left_sum;
    GradStats right_sum;
    // best split so far
    SplitEntry best;

    // bin boundaries
    CHECK_LE(cut_ptr[fidx], static_cast<uint32_t>(std::numeric_limits<bst_bin_t>::max()));
    CHECK_LE(cut_ptr[fidx + 1], static_cast<uint32_t>(std::numeric_limits<bst_bin_t>::max()));
    // ibegin, iend: smallest/largest cut points for feature fid use int to allow for
    // value -1
    bst_bin_t ibegin, iend;
    if (d_step > 0) {
      ibegin = static_cast<bst_bin_t>(cut_ptr[fidx]);
      iend = static_cast<bst_bin_t>(cut_ptr.at(fidx + 1));
    } else {
      ibegin = static_cast<bst_bin_t>(cut_ptr[fidx + 1]) - 1;
      iend = static_cast<bst_bin_t>(cut_ptr[fidx]) - 1;
    }

    for (bst_bin_t i = ibegin; i != iend; i += d_step) {
      // start working
      // try to find a split
      left_sum.Add(hist[i].GetGrad(), hist[i].GetHess());
      right_sum.SetSubstract(parent.stats, left_sum);
      bst_float loss_chg;
      bst_float split_pt;
      if (d_step > 0) {
        // forward enumeration: split at right bound of each bin
        loss_chg =
            static_cast<float>(evaluator.CalcSplitGain(*param_, nidx, fidx, GradStats{left_sum},
                                                       GradStats{right_sum}) -
                               parent.root_gain);
        split_pt = cut_val[i];  // not used for partition based
        best.Update(loss_chg, fidx, split_pt, d_step == -1, false, left_sum, right_sum);
      } else {
        // backward enumeration: split at left bound of each bin
        loss_chg =
            static_cast<float>(evaluator.CalcSplitGain(*param_, nidx, fidx, GradStats{right_sum},
                                                       GradStats{left_sum}) -
                               parent.root_gain);
        split_pt = common::HistogramCuts::NumericBinLowerBound(cut_ptr, cut_val, fidx, i);
        best.Update(loss_chg, fidx, split_pt, d_step == -1, false, right_sum, left_sum);
      }
    }

    p_best->Update(best);
    return left_sum;
  }

 public:
  void EvaluateSplits(const BoundedHistCollection &hist, common::HistogramCuts const &cut,
                      common::Span<FeatureType const> feature_types,
                      std::vector<CPUExpandEntry> *p_entries) {
    auto n_threads = ctx_->Threads();
    auto &entries = *p_entries;
    // All nodes are on the same level, so we can store the shared ptr.
    std::vector<std::shared_ptr<HostDeviceVector<bst_feature_t>>> features(entries.size());
    for (size_t nidx_in_set = 0; nidx_in_set < entries.size(); ++nidx_in_set) {
      features[nidx_in_set] = column_sampler_->GetFeatureSet(ctx_, entries[nidx_in_set].depth);
    }
    CHECK(!features.empty());
    const size_t grain_size = std::max<size_t>(1, features.front()->Size() / n_threads);
    common::BlockedSpace2d space(
        entries.size(), [&](size_t nidx_in_set) { return features[nidx_in_set]->Size(); },
        grain_size);

    std::vector<CPUExpandEntry> tloc_candidates(n_threads * entries.size());
    for (size_t i = 0; i < entries.size(); ++i) {
      for (decltype(n_threads) j = 0; j < n_threads; ++j) {
        tloc_candidates[i * n_threads + j] = entries[i];
      }
    }
    auto evaluator = tree_evaluator_.GetEvaluator();
    auto const &cut_ptrs = cut.Ptrs();

    common::ParallelFor2d(space, n_threads, [&](std::size_t nidx_in_set, common::Range1d r) {
      auto tidx = omp_get_thread_num();
      auto entry = &tloc_candidates[n_threads * nidx_in_set + tidx];
      auto best = &entry->split;
      auto nidx = entry->nid;
      auto histogram = hist[nidx];
      auto features_set = features[nidx_in_set]->ConstHostSpan();
      for (auto fidx_in_set = r.begin(); fidx_in_set < r.end(); fidx_in_set++) {
        auto fidx = features_set[fidx_in_set];
        bool is_cat = common::IsCat(feature_types, fidx);
        if (!interaction_constraints_.Query(nidx, fidx)) {
          continue;
        }
        if (is_cat) {
          auto n_bins = cut_ptrs.at(fidx + 1) - cut_ptrs[fidx];
          if (common::UseOneHot(n_bins, param_->max_cat_to_onehot)) {
            this->EnumerateOneHot(cut, histogram, fidx, nidx, evaluator, best);
          } else {
            std::vector<size_t> sorted_idx(n_bins);
            std::iota(sorted_idx.begin(), sorted_idx.end(), 0);
            auto feat_hist = histogram.subspan(cut_ptrs[fidx], n_bins);
            // Sort the histogram to get contiguous partitions.
            std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                             [&](std::size_t l, std::size_t r) {
                               return evaluator.CalcWeightCat(*param_, feat_hist[l]) <
                                      evaluator.CalcWeightCat(*param_, feat_hist[r]);
                             });
            this->EnumeratePart<+1>(cut, sorted_idx, histogram, fidx, nidx, evaluator, best);
            this->EnumeratePart<-1>(cut, sorted_idx, histogram, fidx, nidx, evaluator, best);
          }
        } else {
          auto grad_stats = EnumerateSplit<+1>(cut, histogram, fidx, nidx, evaluator, best);
          if (SplitContainsMissingValues(grad_stats, snode_[nidx])) {
            EnumerateSplit<-1>(cut, histogram, fidx, nidx, evaluator, best);
          }
        }
      }
    });

    for (std::size_t nidx_in_set = 0; nidx_in_set < entries.size(); ++nidx_in_set) {
      for (auto tidx = 0; tidx < n_threads; ++tidx) {
        entries[nidx_in_set].split.Update(tloc_candidates[n_threads * nidx_in_set + tidx].split);
      }
    }
  }

  // Add splits to tree, handles all statistic
  void ApplyTreeSplit(CPUExpandEntry const &candidate, RegTree *p_tree) {
    auto evaluator = tree_evaluator_.GetEvaluator();
    RegTree &tree = *p_tree;

    GradStats parent_sum = candidate.split.left_sum;
    parent_sum.Add(candidate.split.right_sum);
    auto base_weight = evaluator.CalcWeight(candidate.nid, *param_, GradStats{parent_sum});
    auto left_weight =
        evaluator.CalcWeight(candidate.nid, *param_, GradStats{candidate.split.left_sum});
    auto right_weight =
        evaluator.CalcWeight(candidate.nid, *param_, GradStats{candidate.split.right_sum});

    if (candidate.split.is_cat) {
      tree.ExpandCategorical(
          candidate.nid, candidate.split.SplitIndex(), candidate.split.cat_bits,
          candidate.split.DefaultLeft(), base_weight, left_weight * param_->learning_rate,
          right_weight * param_->learning_rate, candidate.split.loss_chg, parent_sum.GetHess(),
          candidate.split.left_sum.GetHess(), candidate.split.right_sum.GetHess());
    } else {
      tree.ExpandNode(candidate.nid, candidate.split.SplitIndex(), candidate.split.split_value,
                      candidate.split.DefaultLeft(), base_weight,
                      left_weight * param_->learning_rate, right_weight * param_->learning_rate,
                      candidate.split.loss_chg, parent_sum.GetHess(),
                      candidate.split.left_sum.GetHess(), candidate.split.right_sum.GetHess());
    }

    // Set up child constraints
    auto left_child = tree[candidate.nid].LeftChild();
    auto right_child = tree[candidate.nid].RightChild();
    tree_evaluator_.AddSplit(candidate.nid, left_child, right_child,
                             tree[candidate.nid].SplitIndex(), left_weight, right_weight);
    evaluator = tree_evaluator_.GetEvaluator();

    snode_.resize(tree.Size());
    snode_.at(left_child).stats = candidate.split.left_sum;
    snode_.at(left_child).root_gain =
        evaluator.CalcGain(candidate.nid, *param_, GradStats{candidate.split.left_sum});
    snode_.at(right_child).stats = candidate.split.right_sum;
    snode_.at(right_child).root_gain =
        evaluator.CalcGain(candidate.nid, *param_, GradStats{candidate.split.right_sum});

    interaction_constraints_.Split(candidate.nid, tree[candidate.nid].SplitIndex(), left_child,
                                   right_child);
  }

  [[nodiscard]] auto Evaluator() const { return tree_evaluator_.GetEvaluator(); }
  [[nodiscard]] auto const &Stats() const { return snode_; }

  float InitRoot(GradStats const &root_sum) {
    snode_.resize(1);
    auto root_evaluator = tree_evaluator_.GetEvaluator();

    snode_[0].stats = GradStats{root_sum.GetGrad(), root_sum.GetHess()};
    snode_[0].root_gain =
        root_evaluator.CalcGain(RegTree::kRoot, *param_, GradStats{snode_[0].stats});
    auto weight = root_evaluator.CalcWeight(RegTree::kRoot, *param_, GradStats{snode_[0].stats});
    return weight;
  }

 public:
  // The column sampler must be constructed by caller since we need to preserve the rng
  // for the entire training session.
  explicit HistEvaluator(Context const *ctx, TrainParam const *param, MetaInfo const &info,
                         std::shared_ptr<common::ColumnSampler> sampler)
      : ctx_{ctx},
        param_{param},
        column_sampler_{std::move(sampler)},
        tree_evaluator_{*param, static_cast<bst_feature_t>(info.num_col_), DeviceOrd::CPU(), 1u} {
    interaction_constraints_.Configure(*param, info.num_col_);
    column_sampler_->Init(ctx, info.num_col_, info.feature_weights, param_->colsample_bynode,
                          param_->colsample_bylevel, param_->colsample_bytree);
  }
};

class HistMultiEvaluator {
  std::vector<double> gain_;
  linalg::Matrix<GradientPairPrecise> stats_;
  TrainParam const *param_;
  TreeEvaluator tree_evaluator_;
  FeatureInteractionConstraintHost interaction_constraints_;
  std::shared_ptr<common::ColumnSampler> column_sampler_;
  Context const *ctx_;

 private:
  template <bst_bin_t d_step>
  bool EnumerateSplit(common::HistogramCuts const &cut, bst_feature_t fidx,
                      common::Span<common::ConstGHistRow> hist,
                      linalg::VectorView<GradientPairPrecise const> parent_sum, double parent_gain,
                      bst_node_t nidx, TreeEvaluator::SplitEvaluator<TrainParam> const &evaluator,
                      SplitEntryContainer<std::vector<GradientPairPrecise>> *p_best) const {
    auto const &cut_ptr = cut.Ptrs();
    auto const &cut_val = cut.Values();

    auto sum = linalg::Empty<GradientPairPrecise>(ctx_, 2, hist.size());
    auto left_sum = sum.Slice(0, linalg::All());
    auto right_sum = sum.Slice(1, linalg::All());

    bst_bin_t ibegin, iend;
    if (d_step > 0) {
      ibegin = static_cast<bst_bin_t>(cut_ptr[fidx]);
      iend = static_cast<bst_bin_t>(cut_ptr[fidx + 1]);
    } else {
      ibegin = static_cast<bst_bin_t>(cut_ptr[fidx + 1]) - 1;
      iend = static_cast<bst_bin_t>(cut_ptr[fidx]) - 1;
    }
    auto n_targets = hist.size();

    for (bst_bin_t i = ibegin; i != iend; i += d_step) {
      for (bst_target_t t = 0; t < n_targets; ++t) {
        auto t_hist = hist[t];
        auto t_p = parent_sum(t);
        left_sum(t) += t_hist[i];
        right_sum(t) = t_p - left_sum(t);
      }

      if (d_step > 0) {
        auto split_pt = cut_val[i];
        auto loss_chg =
            evaluator.CalcSplitGain(*param_, nidx, fidx, left_sum, right_sum) - parent_gain;
        p_best->Update(loss_chg, fidx, split_pt, d_step == -1, false, left_sum, right_sum);
      } else {
        auto split_pt = common::HistogramCuts::NumericBinLowerBound(cut_ptr, cut_val, fidx, i);
        auto loss_chg =
            evaluator.CalcSplitGain(*param_, nidx, fidx, right_sum, left_sum) - parent_gain;
        p_best->Update(loss_chg, fidx, split_pt, d_step == -1, false, right_sum, left_sum);
      }
    }
    // return true if there's missing. Doesn't handle floating-point error well.
    if (d_step == +1) {
      return !std::equal(linalg::cbegin(left_sum), linalg::cend(left_sum),
                         linalg::cbegin(parent_sum));
    }
    return false;
  }

  void EnumerateOneHot(common::HistogramCuts const &cut, bst_feature_t fidx,
                       common::Span<common::ConstGHistRow> hist,
                       linalg::VectorView<GradientPairPrecise const> parent_sum, double parent_gain,
                       bst_node_t nidx, TreeEvaluator::SplitEvaluator<TrainParam> const &evaluator,
                       SplitEntryContainer<std::vector<GradientPairPrecise>> *p_best) const {
    auto const &cut_ptr = cut.Ptrs();
    auto const &cut_val = cut.Values();

    bst_bin_t ibegin = static_cast<bst_bin_t>(cut_ptr[fidx]);
    bst_bin_t iend = static_cast<bst_bin_t>(cut_ptr[fidx + 1]);
    bst_bin_t n_bins = iend - ibegin;
    auto n_targets = hist.size();

    auto sum = linalg::Empty<GradientPairPrecise>(ctx_, 2, n_targets);
    auto left_sum = sum.Slice(0, linalg::All());
    auto right_sum = sum.Slice(1, linalg::All());

    // Per-target missing gradient: parent_sum - sum_of_all_bins.
    auto missing_storage = linalg::Empty<GradientPairPrecise>(ctx_, n_targets);
    auto missing = missing_storage.HostView();
    for (bst_target_t t = 0; t < n_targets; ++t) {
      auto f_hist = hist[t].subspan(cut_ptr[fidx], n_bins);
      GradientPairPrecise feature_sum{};
      for (bst_bin_t b = 0; b < n_bins; ++b) {
        feature_sum += f_hist[b];
      }
      missing(t) = parent_sum(t) - feature_sum;
    }

    SplitEntryContainer<std::vector<GradientPairPrecise>> best;
    best.is_cat = false;

    for (bst_bin_t i = ibegin; i != iend; ++i) {
      auto split_pt = cut_val[i];

      // Missing on left (missing grouped with other categories).
      for (bst_target_t t = 0; t < n_targets; ++t) {
        right_sum(t) = GradientPairPrecise{hist[t][i]};
        left_sum(t) = parent_sum(t) - right_sum(t);
      }
      auto missing_left_gain =
          evaluator.CalcSplitGain(*param_, nidx, fidx, left_sum, right_sum) - parent_gain;
      best.Update(missing_left_gain, fidx, split_pt, true, true, left_sum, right_sum);

      // Missing on right (missing grouped with chosen category).
      for (bst_target_t t = 0; t < n_targets; ++t) {
        right_sum(t) = GradientPairPrecise{hist[t][i]} + missing(t);  // NOLINT
        left_sum(t) = parent_sum(t) - right_sum(t);
      }
      auto missing_right_gain =
          evaluator.CalcSplitGain(*param_, nidx, fidx, left_sum, right_sum) - parent_gain;
      best.Update(missing_right_gain, fidx, split_pt, false, true, left_sum, right_sum);
    }

    if (best.is_cat) {
      auto n = common::CatBitField::ComputeStorageSize(n_bins + 1);
      best.cat_bits.resize(n, 0);
      common::CatBitField cat_bits{best.cat_bits};
      cat_bits.Set(best.split_value);
    }

    p_best->Update(best);
  }

  template <bst_bin_t d_step>
  void EnumeratePart(common::HistogramCuts const &cut, common::Span<size_t const> sorted_idx,
                     common::Span<common::ConstGHistRow> hist, bst_feature_t fidx, bst_node_t nidx,
                     TreeEvaluator::SplitEvaluator<TrainParam> const &evaluator,
                     SplitEntryContainer<std::vector<GradientPairPrecise>> *p_best) {
    static_assert(d_step == +1 || d_step == -1, "Invalid step.");
    auto n_targets = hist.size();

    auto const &cut_ptr = cut.Ptrs();
    auto const &cut_val = cut.Values();
    auto parent_sum = stats_.Slice(nidx, linalg::All());
    auto parent_gain = gain_[nidx];

    bst_bin_t f_begin = cut_ptr[fidx];
    bst_bin_t f_end = cut_ptr[fidx + 1];
    bst_bin_t n_bins_feature{f_end - f_begin};
    auto n_bins = std::min(param_->max_cat_threshold, n_bins_feature);

    bst_bin_t it_begin, it_end;
    if (d_step > 0) {
      it_begin = f_begin;
      it_end = it_begin + n_bins - 1;
    } else {
      it_begin = f_end - 1;
      it_end = it_begin - n_bins + 1;
    }

    auto sum = linalg::Constant(ctx_, GradientPairPrecise{}, 2, n_targets);
    auto left_sum = sum.Slice(0, linalg::All());
    auto right_sum = sum.Slice(1, linalg::All());

    SplitEntryContainer<std::vector<GradientPairPrecise>> best;
    bst_bin_t best_thresh{-1};
    for (bst_bin_t i = it_begin; i != it_end; i += d_step) {
      auto j = i - f_begin;  // index local to current feature
      for (bst_target_t t = 0; t < n_targets; ++t) {
        auto f_hist = hist[t].subspan(f_begin, n_bins_feature);
        if (d_step == 1) {
          right_sum(t) += f_hist[sorted_idx[j]];
          left_sum(t) = parent_sum(t) - right_sum(t);  // missing on left
        } else {
          left_sum(t) += f_hist[sorted_idx[j]];
          right_sum(t) = parent_sum(t) - left_sum(t);  // missing on right
        }
      }

      auto loss_chg =
          evaluator.CalcSplitGain(*param_, nidx, fidx, left_sum, right_sum) - parent_gain;
      // We don't have a numeric split point, nan here is a dummy split.
      if (best.Update(loss_chg, fidx, std::numeric_limits<float>::quiet_NaN(), d_step == 1, true,
                      left_sum, right_sum)) {
        best_thresh = i;
      }
    }

    if (best_thresh != -1) {
      auto n = common::CatBitField::ComputeStorageSize(n_bins_feature);
      best.cat_bits = decltype(best.cat_bits)(n, 0);
      common::CatBitField cat_bits{best.cat_bits};
      bst_bin_t partition = d_step == 1 ? (best_thresh - it_begin + 1) : (best_thresh - f_begin);
      CHECK_GT(partition, 0);
      std::for_each(sorted_idx.begin(), sorted_idx.begin() + partition, [&](std::size_t c) {
        auto cat = cut_val[c + f_begin];
        cat_bits.Set(cat);
      });
    }

    p_best->Update(best);
  }

 public:
  void EvaluateSplits(common::Span<const BoundedHistCollection *> hist,
                      common::HistogramCuts const &cut,
                      common::Span<FeatureType const> feature_types,
                      std::vector<MultiExpandEntry> *p_entries) {
    auto &entries = *p_entries;
    CHECK_EQ(stats_.Shape(1), hist.size());
    CHECK(!hist.empty());
    std::vector<std::shared_ptr<HostDeviceVector<bst_feature_t>>> features(entries.size());

    for (std::size_t nidx_in_set = 0; nidx_in_set < entries.size(); ++nidx_in_set) {
      features[nidx_in_set] = column_sampler_->GetFeatureSet(ctx_, entries[nidx_in_set].depth);
    }
    CHECK(!features.empty());

    std::int32_t n_threads = ctx_->Threads();
    std::size_t const grain_size = std::max<std::size_t>(1, features.front()->Size() / n_threads);
    common::BlockedSpace2d space{
        entries.size(), [&](std::size_t nidx_in_set) { return features[nidx_in_set]->Size(); },
        grain_size};

    std::vector<MultiExpandEntry> tloc_candidates(n_threads * entries.size());
    for (std::size_t i = 0; i < entries.size(); ++i) {
      for (std::int32_t j = 0; j < n_threads; ++j) {
        tloc_candidates[i * n_threads + j] = entries[i];
      }
    }

    auto evaluator = tree_evaluator_.GetEvaluator();
    common::ParallelFor2d(space, n_threads, [&](std::size_t nidx_in_set, common::Range1d r) {
      auto tidx = omp_get_thread_num();
      auto entry = &tloc_candidates[n_threads * nidx_in_set + tidx];
      auto best = &entry->split;

      auto parent_sum = stats_.Slice(entry->nid, linalg::All());
      auto base_weight = linalg::Zeros<float>(ctx_, parent_sum.Shape());
      auto h_bw = base_weight.HostView();
      evaluator.CalcWeightCat(*param_, parent_sum, h_bw);

      std::vector<common::ConstGHistRow> node_hist;
      for (auto t_hist : hist) {
        node_hist.emplace_back((*t_hist)[entry->nid]);
      }
      auto features_set = features[nidx_in_set]->ConstHostSpan();
      auto n_targets = hist.size();

      for (auto fidx_in_set = r.begin(); fidx_in_set < r.end(); fidx_in_set++) {
        auto fidx = features_set[fidx_in_set];
        if (!interaction_constraints_.Query(entry->nid, fidx)) {
          continue;
        }
        auto parent_gain = gain_[entry->nid];
        bool is_cat = common::IsCat(feature_types, fidx);
        // Numeric split
        if (!is_cat) {
          bool missing = this->EnumerateSplit<+1>(cut, fidx, node_hist, parent_sum, parent_gain,
                                                  entry->nid, evaluator, best);
          if (missing) {
            this->EnumerateSplit<-1>(cut, fidx, node_hist, parent_sum, parent_gain, entry->nid,
                                     evaluator, best);
          }
          continue;
        }

        auto const &cut_ptr = cut.Ptrs();
        auto n_bins = cut_ptr.at(fidx + 1) - cut_ptr[fidx];
        // One hot split
        if (common::UseOneHot(n_bins, param_->max_cat_to_onehot)) {
          this->EnumerateOneHot(cut, fidx, node_hist, parent_sum, parent_gain, entry->nid,
                                evaluator, best);
          continue;
        }

        // Partition split
        std::vector<size_t> sorted_idx(n_bins);
        std::iota(sorted_idx.begin(), sorted_idx.end(), 0ul);
        linalg::Vector<GradientPairPrecise> grads({n_targets}, this->ctx_->Device());
        auto h_grads = grads.HostView();
        std::vector<float> child_w(n_targets, .0f);

        // Sort by s_c = w_p^T w_c
        // Project onto the parent's update direction to compare scores l_s < r_s
        // Since we care only about the ordering, no need to divide the norm.
        std::vector<double> scores(n_bins);
        for (std::size_t bin_idx = 0; bin_idx < n_bins; ++bin_idx) {
          for (decltype(n_targets) t_idx = 0; t_idx < n_targets; ++t_idx) {
            auto f_hist = node_hist[t_idx].subspan(cut_ptr[fidx], n_bins);
            h_grads(t_idx) = f_hist[bin_idx];
          }
          evaluator.CalcWeightCat(*param_, h_grads,
                                  linalg::MakeVec(child_w.data(), child_w.size()));
          double sc = .0;
          for (decltype(n_targets) t_idx = 0; t_idx < n_targets; ++t_idx) {
            sc += h_bw(t_idx) * child_w[t_idx];
          }
          scores[bin_idx] = sc;
        }

        std::stable_sort(sorted_idx.begin(), sorted_idx.end(),
                         [&](std::size_t l, std::size_t r) { return scores[l] < scores[r]; });

        this->EnumeratePart<+1>(cut, sorted_idx, node_hist, fidx, entry->nid, evaluator, best);
        this->EnumeratePart<-1>(cut, sorted_idx, node_hist, fidx, entry->nid, evaluator, best);
      }
    });

    for (std::size_t nidx_in_set = 0; nidx_in_set < entries.size(); ++nidx_in_set) {
      for (auto tidx = 0; tidx < n_threads; ++tidx) {
        entries[nidx_in_set].split.Update(tloc_candidates[n_threads * nidx_in_set + tidx].split);
      }
    }
  }

  linalg::Vector<float> InitRoot(linalg::VectorView<GradientPairPrecise const> root_sum) {
    auto n_targets = root_sum.Size();
    stats_ = linalg::Constant(ctx_, GradientPairPrecise{}, 1, n_targets);
    gain_.resize(1);

    linalg::Vector<float> weight({n_targets}, ctx_->Device());
    auto evaluator = tree_evaluator_.GetEvaluator();
    evaluator.CalcWeight(RegTree::kRoot, *param_, root_sum, weight.HostView());
    auto root_gain = evaluator.CalcGainGivenWeight(*param_, root_sum, weight.HostView());
    gain_.front() = root_gain;

    auto h_stats = stats_.HostView();
    std::copy(linalg::cbegin(root_sum), linalg::cend(root_sum), linalg::begin(h_stats));

    return weight;
  }

  void ApplyTreeSplit(MultiExpandEntry const &candidate, RegTree *p_tree) {
    // Use the split gradient's number of targets for intermediate weights
    // This may differ from p_tree->NumTargets() when using reduced gradient
    auto n_split_targets = candidate.split.left_sum.size();
    auto parent_sum = stats_.Slice(candidate.nid, linalg::All());

    auto evaluator = tree_evaluator_.GetEvaluator();
    auto weight = linalg::Empty<float>(ctx_, 3, n_split_targets);
    auto base_weight = weight.Slice(0, linalg::All());
    evaluator.CalcWeight(candidate.nid, *param_, parent_sum, base_weight);

    auto left_weight = weight.Slice(1, linalg::All());
    auto left_sum =
        linalg::MakeVec(candidate.split.left_sum.data(), candidate.split.left_sum.size());

    auto right_weight = weight.Slice(2, linalg::All());
    auto right_sum =
        linalg::MakeVec(candidate.split.right_sum.data(), candidate.split.right_sum.size());
    evaluator.CalcSplitWeights(*param_, candidate.nid, candidate.split.SplitIndex(), left_sum,
                               right_sum, left_weight, right_weight);

    // Compute the loss_chg and sum hessians for parent and children
    float loss_chg = candidate.split.loss_chg;
    // Sum hessians across all targets for each child
    double left_sum_hess = 0.0, right_sum_hess = 0.0;
    for (std::size_t t = 0; t < candidate.split.left_sum.size(); ++t) {
      left_sum_hess += candidate.split.left_sum[t].GetHess();
      right_sum_hess += candidate.split.right_sum[t].GetHess();
    }

    common::Span<CatWordT const> cat_bits;
    if (candidate.split.is_cat) {
      cat_bits = candidate.split.cat_bits;
    }
    auto as_span = [](linalg::VectorView<float const> weight) {
      // sliced weight might have larger span as the underlying data
      return weight.Values().subspan(0, weight.Size());
    };
    ExpandBatch batch{param_->learning_rate};
    batch.Push(candidate.nid, candidate.split.SplitIndex(), candidate.split.split_value,
               candidate.split.DefaultLeft(), as_span(base_weight), as_span(left_weight),
               as_span(right_weight), loss_chg, left_sum_hess, right_sum_hess, cat_bits);
    p_tree->Expand(ctx_, batch);

    CHECK(p_tree->IsMultiTarget());
    auto left_child = p_tree->LeftChild(candidate.nid);
    CHECK_GT(left_child, candidate.nid);
    auto right_child = p_tree->RightChild(candidate.nid);
    CHECK_GT(right_child, candidate.nid);

    tree_evaluator_.AddSplit(candidate.nid, left_child, right_child, candidate.split.SplitIndex(),
                             left_weight, right_weight);
    evaluator = tree_evaluator_.GetEvaluator();
    interaction_constraints_.Split(candidate.nid, candidate.split.SplitIndex(), left_child,
                                   right_child);

    std::size_t n_nodes = p_tree->Size();
    gain_.resize(n_nodes);
    gain_[left_child] = evaluator.CalcGainGivenWeight(*param_, left_sum, left_weight);
    gain_[right_child] = evaluator.CalcGainGivenWeight(*param_, right_sum, right_weight);

    if (n_nodes >= stats_.Shape(0)) {
      stats_.Reshape(n_nodes * 2, stats_.Shape(1));
    }
    CHECK_EQ(stats_.Shape(1), n_split_targets);
    auto left_sum_stat = stats_.Slice(left_child, linalg::All());
    std::copy(candidate.split.left_sum.cbegin(), candidate.split.left_sum.cend(),
              linalg::begin(left_sum_stat));
    auto right_sum_stat = stats_.Slice(right_child, linalg::All());
    std::copy(candidate.split.right_sum.cbegin(), candidate.split.right_sum.cend(),
              linalg::begin(right_sum_stat));
  }

  explicit HistMultiEvaluator(Context const *ctx, MetaInfo const &info, TrainParam const *param,
                              bst_target_t n_targets,
                              std::shared_ptr<common::ColumnSampler> sampler)
      : param_{param},
        tree_evaluator_{*param, static_cast<bst_feature_t>(info.num_col_), DeviceOrd::CPU(),
                        n_targets},
        column_sampler_{std::move(sampler)},
        ctx_{ctx} {
    interaction_constraints_.Configure(*param, info.num_col_);
    column_sampler_->Init(ctx, info.num_col_, info.feature_weights, param_->colsample_bynode,
                          param_->colsample_bylevel, param_->colsample_bytree);
  }

  [[nodiscard]] auto Evaluator() const { return tree_evaluator_.GetEvaluator(); }
};

}  // namespace xgboost::tree
#endif  // XGBOOST_TREE_HIST_EVALUATE_SPLITS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/expand_entry.h <==
/**
 * Copyright 2021-2026, XGBoost Contributors
 */
#ifndef XGBOOST_TREE_HIST_EXPAND_ENTRY_H_
#define XGBOOST_TREE_HIST_EXPAND_ENTRY_H_

#include <ostream>  // for ostream
#include <utility>  // for move
#include <vector>   // for vector

#include "../param.h"      // for SplitEntry, SplitEntryContainer
#include "xgboost/base.h"  // for GradientPairPrecise, bst_node_t

namespace xgboost::tree {
/**
 * @brief Structure for storing tree split candidate.
 */
template <typename Impl>
struct ExpandEntryImpl {
  bst_node_t nid{0};
  bst_node_t depth{0};

  [[nodiscard]] float GetLossChange() const {
    return static_cast<Impl const*>(this)->split.loss_chg;
  }
  [[nodiscard]] bst_node_t GetNodeId() const { return nid; }
};

struct CPUExpandEntry : public ExpandEntryImpl<CPUExpandEntry> {
  SplitEntry split;

  CPUExpandEntry() = default;
  CPUExpandEntry(bst_node_t nidx, bst_node_t depth, SplitEntry split)
      : ExpandEntryImpl{nidx, depth}, split(std::move(split)) {}
  CPUExpandEntry(bst_node_t nidx, bst_node_t depth) : ExpandEntryImpl{nidx, depth} {}

  friend std::ostream& operator<<(std::ostream& os, CPUExpandEntry const& e) {
    os << "ExpandEntry:\n";
    os << "nidx: " << e.nid << "\n";
    os << "depth: " << e.depth << "\n";
    os << "loss: " << e.split.loss_chg << "\n";
    os << "split:\n" << e.split << std::endl;
    return os;
  }
};

struct MultiExpandEntry : public ExpandEntryImpl<MultiExpandEntry> {
  SplitEntryContainer<std::vector<GradientPairPrecise>> split;

  MultiExpandEntry() = default;
  MultiExpandEntry(bst_node_t nidx, bst_node_t depth) : ExpandEntryImpl{nidx, depth} {}

  friend std::ostream& operator<<(std::ostream& os, MultiExpandEntry const& e) {
    os << "ExpandEntry: \n";
    os << "nidx: " << e.nid << "\n";
    os << "depth: " << e.depth << "\n";
    os << "loss: " << e.split.loss_chg << "\n";
    os << "split cond:" << e.split.split_value << "\n";
    os << "split ind:" << e.split.SplitIndex() << "\n";
    os << "left_sum: [";
    for (auto v : e.split.left_sum) {
      os << v << ", ";
    }
    os << "]\n";

    os << "right_sum: [";
    for (auto v : e.split.right_sum) {
      os << v << ", ";
    }
    os << "]\n";
    return os;
  }
};
}  // namespace xgboost::tree
#endif  // XGBOOST_TREE_HIST_EXPAND_ENTRY_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/hist_cache.h <==
/**
 * Copyright 2023-2024 by XGBoost Contributors
 */
#ifndef XGBOOST_TREE_HIST_HIST_CACHE_H_
#define XGBOOST_TREE_HIST_HIST_CACHE_H_
#include <cstddef>  // for size_t
#include <map>      // for map
#include <memory>   // for unique_ptr
#include <vector>   // for vector

#include "../../common/hist_util.h"          // for GHistRow, ConstGHistRow
#include "../../common/ref_resource_view.h"  // for ReallocVector
#include "xgboost/base.h"                    // for bst_node_t, bst_bin_t
#include "xgboost/logging.h"                 // for CHECK_EQ
#include "xgboost/span.h"                    // for Span

namespace xgboost::tree {
/**
 * @brief A persistent cache for CPU histogram.
 *
 *   The size of the cache is first bounded by the `Driver` class then by this cache
 *   implementaiton. The former limits the number of nodes that can be built for each node
 *   batch, while this cache limits the number of all nodes up to the size of
 *   max(|node_batch|, n_cached_node).
 *
 *   The caller is responsible for clearing up the cache as it needs to rearrange the
 *   nodes before making overflowed allocations. The strcut only reports whether the size
 *   limit has benn reached.
 */
class BoundedHistCollection {
  // maps node index to offset in `data_`.
  std::map<bst_node_t, std::size_t> node_map_;
  // currently allocated bins, used for tracking consistentcy.
  std::size_t current_size_{0};

  // stores the histograms in a contiguous buffer
  using Vec = common::ReallocVector<GradientPairPrecise>;
  std::unique_ptr<Vec> data_{new Vec{}};  // nvcc 12.1 trips over std::make_unique

  // number of histogram bins across all features
  bst_bin_t n_total_bins_{0};
  // limits the number of nodes that can be in the cache for each tree
  std::size_t max_cached_nodes_{0};
  // whether the tree has grown beyond the cache limit
  bool has_exceeded_{false};

 public:
  BoundedHistCollection() = default;
  common::GHistRow operator[](std::size_t idx) {
    auto offset = node_map_.at(idx);
    return common::Span{data_->data(), static_cast<size_t>(data_->size())}.subspan(
        offset, n_total_bins_);
  }
  common::ConstGHistRow operator[](std::size_t idx) const {
    auto offset = node_map_.at(idx);
    return common::Span{data_->data(), static_cast<size_t>(data_->size())}.subspan(
        offset, n_total_bins_);
  }
  void Reset(bst_bin_t n_total_bins, std::size_t n_cached_nodes) {
    n_total_bins_ = n_total_bins;
    max_cached_nodes_ = n_cached_nodes;
    this->Clear(false);
  }
  /**
   * @brief Clear the cache, mark whether the cache is exceeded the limit.
   */
  void Clear(bool exceeded) {
    node_map_.clear();
    current_size_ = 0;
    has_exceeded_ = exceeded;
  }

  [[nodiscard]] bool CanHost(common::Span<bst_node_t const> nodes_to_build,
                             common::Span<bst_node_t const> nodes_to_sub) const {
    auto n_new_nodes = nodes_to_build.size() + nodes_to_sub.size();
    return n_new_nodes + node_map_.size() <= max_cached_nodes_;
  }

  /**
   * @brief Allocate histogram buffers for all nodes.
   *
   *   The resulting histogram buffer is contiguous for all nodes in the order of
   *   allocation.
   */
  void AllocateHistograms(common::Span<bst_node_t const> nodes_to_build,
                          common::Span<bst_node_t const> nodes_to_sub) {
    auto n_new_nodes = nodes_to_build.size() + nodes_to_sub.size();
    auto alloc_size = n_new_nodes * n_total_bins_;
    auto new_size = alloc_size + current_size_;
    if (new_size > data_->size()) {
      data_->Resize(new_size);
    }
    for (auto nidx : nodes_to_build) {
      node_map_[nidx] = current_size_;
      current_size_ += n_total_bins_;
    }
    for (auto nidx : nodes_to_sub) {
      node_map_[nidx] = current_size_;
      current_size_ += n_total_bins_;
    }
    CHECK_EQ(current_size_, new_size);
  }
  void AllocateHistograms(std::vector<bst_node_t> const& nodes) {
    this->AllocateHistograms(common::Span<bst_node_t const>{nodes},
                             common::Span<bst_node_t const>{});
  }

  [[nodiscard]] bool HasExceeded() const { return has_exceeded_; }
  [[nodiscard]] bool HistogramExists(bst_node_t nidx) const {
    return node_map_.find(nidx) != node_map_.cend();
  }
  [[nodiscard]] std::size_t Size() const { return current_size_; }
};
}  // namespace xgboost::tree
#endif  // XGBOOST_TREE_HIST_HIST_CACHE_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/hist_param.cc <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#include "hist_param.h"

#include <ios>     // for binary
#include <string>  // for string

#include "../../collective/broadcast.h"         // for Broadcast
#include "../../collective/communicator-inl.h"  // for GetRank
#include "xgboost/json.h"                       // for Object, Json
#include "xgboost/linalg.h"                     // for MakeVec
#include "xgboost/tree_model.h"                 // for RegTree

namespace xgboost::tree {
DMLC_REGISTER_PARAMETER(HistMakerTrainParam);

void HistMakerTrainParam::CheckTreesSynchronized(Context const* ctx,
                                                 RegTree const* local_tree) const {
  if (!this->debug_synchronize) {
    return;
  }

  std::string s_model;
  Json model{Object{}};
  int rank = collective::GetRank();
  if (rank == 0) {
    local_tree->SaveModel(&model);
  }
  Json::Dump(model, &s_model, std::ios::binary);

  auto nchars{static_cast<std::int64_t>(s_model.size())};
  auto rc = collective::Success() << [&] {
    return collective::Broadcast(ctx, linalg::MakeVec(&nchars, 1), 0);
  } << [&] {
    s_model.resize(nchars);
    return collective::Broadcast(ctx, linalg::MakeVec(s_model.data(), s_model.size()), 0);
  };
  collective::SafeColl(rc);

  RegTree ref_tree{};  // rank 0 tree
  auto j_ref_tree = Json::Load(StringView{s_model}, std::ios::binary);
  ref_tree.LoadModel(j_ref_tree);
  CHECK(local_tree->Equal(ref_tree));
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/hist_param.h <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#pragma once

#include <cstddef>  // for size_t
#include <limits>   // for numeric_limits

#include "xgboost/context.h"     // for DeviceOrd
#include "xgboost/parameter.h"   // for XGBoostParameter
#include "xgboost/tree_model.h"  // for RegTree

namespace xgboost::tree {
struct HistMakerTrainParam : public XGBoostParameter<HistMakerTrainParam> {
 private:
  constexpr static std::size_t NotSet() { return std::numeric_limits<std::size_t>::max(); }

  std::size_t max_cached_hist_node{NotSet()};  // NOLINT

 public:
  // Smaller for GPU due to memory limitation.
  constexpr static std::size_t CpuDefaultNodes() { return static_cast<std::size_t>(1) << 16; }
  constexpr static std::size_t CudaDefaultNodes() { return static_cast<std::size_t>(1) << 12; }

  bool debug_synchronize{false};

  void CheckTreesSynchronized(Context const* ctx, RegTree const* local_tree) const;

  std::size_t MaxCachedHistNodes(DeviceOrd device) const {
    if (max_cached_hist_node != NotSet()) {
      return max_cached_hist_node;
    }
    return device.IsCPU() ? CpuDefaultNodes() : CudaDefaultNodes();
  }

  // declare parameters
  DMLC_DECLARE_PARAMETER(HistMakerTrainParam) {
    DMLC_DECLARE_FIELD(debug_synchronize)
        .set_default(false)
        .describe("Check if all distributed tree are identical after tree construction.");
    DMLC_DECLARE_FIELD(max_cached_hist_node)
        .set_default(NotSet())
        .set_lower_bound(1)
        .describe("Maximum number of nodes in histogram cache.");
  }
};
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/histogram.cc <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 */
#include "histogram.h"

#include <cstddef>  // for size_t
#include <numeric>  // for accumulate
#include <utility>  // for swap
#include <vector>   // for vector

#include "../../common/transform_iterator.h"  // for MakeIndexTransformIter
#include "../tree_view.h"                     // for ScalarTreeView, MultiTargetTreeView
#include "expand_entry.h"                     // for MultiExpandEntry, CPUExpandEntry
#include "xgboost/logging.h"                  // for CHECK_EQ
#include "xgboost/span.h"                     // for Span
#include "xgboost/tree_model.h"               // for RegTree

namespace xgboost::tree {
void AssignNodes(MultiTargetTreeView const &tree,
                 std::vector<MultiExpandEntry> const &valid_candidates,
                 common::Span<bst_node_t> nodes_to_build, common::Span<bst_node_t> nodes_to_sub) {
  CHECK_EQ(nodes_to_build.size(), valid_candidates.size());

  std::size_t n_idx = 0;
  for (auto const &c : valid_candidates) {
    auto left_nidx = tree.LeftChild(c.nid);
    auto right_nidx = tree.RightChild(c.nid);

    auto build_nidx = left_nidx;
    auto subtract_nidx = right_nidx;
    auto lit =
        common::MakeIndexTransformIter([&](auto i) { return c.split.left_sum[i].GetHess(); });
    auto left_sum = std::accumulate(lit, lit + c.split.left_sum.size(), .0);
    auto rit =
        common::MakeIndexTransformIter([&](auto i) { return c.split.right_sum[i].GetHess(); });
    auto right_sum = std::accumulate(rit, rit + c.split.right_sum.size(), .0);
    auto fewer_right = right_sum < left_sum;
    if (fewer_right) {
      std::swap(build_nidx, subtract_nidx);
    }
    nodes_to_build[n_idx] = build_nidx;
    nodes_to_sub[n_idx] = subtract_nidx;
    ++n_idx;
  }
}

void AssignNodes(ScalarTreeView const &tree, std::vector<CPUExpandEntry> const &candidates,
                 common::Span<bst_node_t> nodes_to_build, common::Span<bst_node_t> nodes_to_sub) {
  std::size_t n_idx = 0;
  for (auto const &c : candidates) {
    auto left_nidx = tree.LeftChild(c.nid);
    auto right_nidx = tree.RightChild(c.nid);
    auto fewer_right = c.split.right_sum.GetHess() < c.split.left_sum.GetHess();

    auto build_nidx = left_nidx;
    auto subtract_nidx = right_nidx;
    if (fewer_right) {
      std::swap(build_nidx, subtract_nidx);
    }
    nodes_to_build[n_idx] = build_nidx;
    nodes_to_sub[n_idx] = subtract_nidx;
    ++n_idx;
  }
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/histogram.h <==
/**
 * Copyright 2021-2025, XGBoost Contributors
 */
#ifndef XGBOOST_TREE_HIST_HISTOGRAM_H_
#define XGBOOST_TREE_HIST_HISTOGRAM_H_

#include <algorithm>  // for max
#include <cstddef>    // for size_t
#include <cstdint>    // for int32_t
#include <utility>    // for move
#include <vector>     // for vector

#include "../../collective/allreduce.h"    // for Allreduce
#include "../../common/cache_manager.h"    // for CacheManager
#include "../../common/hist_util.h"        // for GHistRow, ParallelGHi...
#include "../../common/row_set.h"          // for RowSetCollection
#include "../../common/threading_utils.h"  // for ParallelFor2d, Range1d, BlockedSpace2d
#include "../../data/gradient_index.h"     // for GHistIndexMatrix
#include "expand_entry.h"                  // for MultiExpandEntry, CPUExpandEntry
#include "hist_cache.h"                    // for BoundedHistCollection
#include "hist_param.h"                    // for HistMakerTrainParam
#include "xgboost/base.h"                  // for bst_node_t, bst_target_t, bst_bin_t
#include "xgboost/context.h"               // for Context
#include "xgboost/data.h"                  // for BatchIterator, BatchSet
#include "xgboost/linalg.h"                // for MatrixView, All, Vect...
#include "xgboost/logging.h"               // for CHECK_GE
#include "xgboost/span.h"                  // for Span
#include "xgboost/tree_model.h"            // for RegTree

namespace xgboost::tree {
/**
 * @brief Decide which node as the build node for multi-target trees.
 */
void AssignNodes(MultiTargetTreeView const &tree,
                 std::vector<MultiExpandEntry> const &valid_candidates,
                 common::Span<bst_node_t> nodes_to_build, common::Span<bst_node_t> nodes_to_sub);

/**
 * @brief Decide which node as the build node.
 */
void AssignNodes(ScalarTreeView const &tree, std::vector<CPUExpandEntry> const &candidates,
                 common::Span<bst_node_t> nodes_to_build, common::Span<bst_node_t> nodes_to_sub);

class HistogramBuilder {
  /*! \brief culmulative histogram of gradients. */
  common::Monitor monitor_;
  BoundedHistCollection hist_;
  common::ParallelGHistBuilder buffer_;
  BatchParam param_;
  std::int32_t n_threads_{-1};
  // Whether XGBoost is running in distributed environment.
  bool is_distributed_{false};

 public:
  /**
   * @brief Reset the builder, should be called before growing a new tree.
   *
   * @param total_bins       Total number of bins across all features
   * @param is_distributed   Mostly used for testing to allow injecting parameters instead
   *                         of using global rabit variable.
   */
  void Reset(Context const *ctx, bst_bin_t total_bins, BatchParam const &p, bool is_distributed,
             HistMakerTrainParam const *param) {
    n_threads_ = ctx->Threads();
    param_ = p;
    hist_.Reset(total_bins, param->MaxCachedHistNodes(ctx->Device()));
    buffer_.Init(total_bins);
    is_distributed_ = is_distributed;
  }

  template <bool any_missing>
  void BuildLocalHistograms(common::BlockedSpace2d const &space, GHistIndexMatrix const &gidx,
                            std::vector<bst_node_t> const &nodes_to_build,
                            common::RowSetCollection const &row_set_collection,
                            common::Span<GradientPair const> gpair_h, bool read_by_column) {
    // Parallel processing by nodes and data in each node
    common::ParallelFor2d(space, this->n_threads_, [&](size_t nid_in_set, common::Range1d r) {
      const auto tid = static_cast<unsigned>(omp_get_thread_num());
      bst_node_t const nidx = nodes_to_build[nid_in_set];
      auto const &elem = row_set_collection[nidx];
      auto start_of_row_set = std::min(r.begin(), elem.Size());
      auto end_of_row_set = std::min(r.end(), elem.Size());
      auto rid_set = common::Span<bst_idx_t const>{elem.begin() + start_of_row_set,
                                                   elem.begin() + end_of_row_set};
      auto hist = buffer_.GetInitializedHist(tid, nid_in_set);
      if (rid_set.size() != 0) {
        common::BuildHist<any_missing>(gpair_h, rid_set, gidx, hist, read_by_column);
      }
    });
  }

  /**
   * @brief Allocate histogram, rearrange the nodes if `rearrange` is true and the tree
   *        has reached the cache size limit.
   */
  template <typename TreeView>
  void AddHistRows(TreeView const &tree, std::vector<bst_node_t> *p_nodes_to_build,
                   std::vector<bst_node_t> *p_nodes_to_sub, bool rearrange) {
    CHECK(p_nodes_to_build);
    auto &nodes_to_build = *p_nodes_to_build;
    CHECK(p_nodes_to_sub);
    auto &nodes_to_sub = *p_nodes_to_sub;

    // We first check whether the cache size is already exceeded or about to be exceeded.
    // If not, then we can allocate histograms without clearing the cache and without
    // worrying about missing parent histogram.
    //
    // Otherwise, we need to rearrange the nodes before the allocation to make sure the
    // resulting buffer is contiguous. This is to facilitate efficient allreduce.

    bool can_host = this->hist_.CanHost(nodes_to_build, nodes_to_sub);
    // True if the tree is still within the size of cache limit. Allocate histogram as
    // usual.
    auto cache_is_valid = can_host && !this->hist_.HasExceeded();

    if (!can_host) {
      this->hist_.Clear(true);
    }

    if (!rearrange || cache_is_valid) {
      // If not rearrange, we allocate the histogram as usual, assuming the nodes have
      // been properly arranged by other builders.
      this->hist_.AllocateHistograms(nodes_to_build, nodes_to_sub);
      if (rearrange) {
        CHECK(!this->hist_.HasExceeded());
      }
      return;
    }

    // The cache is full, parent histogram might be removed in previous iterations to
    // saved memory.
    std::vector<bst_node_t> can_subtract;
    for (auto const &v : nodes_to_sub) {
      if (this->hist_.HistogramExists(tree.Parent(v))) {
        // We can still use the subtraction trick for this node
        can_subtract.push_back(v);
      } else {
        // This node requires a full build
        nodes_to_build.push_back(v);
      }
    }

    nodes_to_sub = std::move(can_subtract);
    this->hist_.AllocateHistograms(nodes_to_build, nodes_to_sub);
  }

  /** Main entry point of this class, build histogram for tree nodes. */
  void BuildHist(std::size_t page_idx, common::BlockedSpace2d const &space,
                 GHistIndexMatrix const &gidx, common::RowSetCollection const &row_set_collection,
                 std::vector<bst_node_t> const &nodes_to_build,
                 linalg::VectorView<GradientPair const> gpair, bool read_by_column) {
    monitor_.Start(__func__);
    CHECK(gpair.Contiguous());

    if (page_idx == 0) {
      // Add the local histogram cache to the parallel buffer before processing the first page.
      auto n_nodes = nodes_to_build.size();
      std::vector<common::GHistRow> target_hists(n_nodes);
      for (size_t i = 0; i < n_nodes; ++i) {
        auto const nidx = nodes_to_build[i];
        target_hists[i] = hist_[nidx];
      }
      buffer_.Reset(this->n_threads_, n_nodes, space, target_hists);
    }

    if (gidx.IsDense()) {
      this->BuildLocalHistograms<false>(space, gidx, nodes_to_build, row_set_collection,
                                        gpair.Values(), read_by_column);
    } else {
      this->BuildLocalHistograms<true>(space, gidx, nodes_to_build, row_set_collection,
                                       gpair.Values(), read_by_column);
    }
    monitor_.Stop(__func__);
  }

  template <typename TreeView>
  void SyncHistogram(Context const *ctx, TreeView const &tree,
                     std::vector<bst_node_t> const &nodes_to_build,
                     std::vector<bst_node_t> const &nodes_to_trick) {
    auto n_total_bins = buffer_.TotalBins();
    common::BlockedSpace2d space(
        nodes_to_build.size(), [&](std::size_t) { return n_total_bins; }, 1024);
    common::ParallelFor2d(space, this->n_threads_, [&](size_t node, common::Range1d r) {
      // Merging histograms from each thread.
      this->buffer_.ReduceHist(node, r.begin(), r.end());
    });
    if (is_distributed_) {
      // The cache is contiguous, we can perform allreduce for all nodes in one go.
      CHECK(!nodes_to_build.empty());
      auto first_nidx = nodes_to_build.front();
      std::size_t n = n_total_bins * nodes_to_build.size() * 2;
      auto rc = collective::Allreduce(
          ctx, linalg::MakeVec(reinterpret_cast<double *>(this->hist_[first_nidx].data()), n),
          collective::Op::kSum);
      SafeColl(rc);
    }

    common::BlockedSpace2d const &subspace =
        nodes_to_trick.size() == nodes_to_build.size()
            ? space
            : common::BlockedSpace2d{nodes_to_trick.size(),
                                     [&](std::size_t) { return n_total_bins; }, 1024};
    common::ParallelFor2d(
        subspace, this->n_threads_, [&](std::size_t nidx_in_set, common::Range1d r) {
          auto subtraction_nidx = nodes_to_trick[nidx_in_set];
          auto parent_id = tree.Parent(subtraction_nidx);
          auto sibling_nidx = tree.IsLeftChild(subtraction_nidx) ? tree.RightChild(parent_id)
                                                                 : tree.LeftChild(parent_id);
          auto sibling_hist = this->hist_[sibling_nidx];
          auto parent_hist = this->hist_[parent_id];
          auto subtract_hist = this->hist_[subtraction_nidx];
          common::SubtractionHist(subtract_hist, parent_hist, sibling_hist, r.begin(), r.end());
        });
  }

 public:
  /* Getters for tests. */
  [[nodiscard]] BoundedHistCollection const &Histogram() const { return hist_; }
  [[nodiscard]] BoundedHistCollection &Histogram() { return hist_; }
  auto &Buffer() { return buffer_; }
};

// Construct a work space for building histogram.  Eventually we should move this
// function into histogram builder once hist tree method supports external memory.
template <typename Partitioner>
common::BlockedSpace2d ConstructHistSpace(Partitioner const &partitioners,
                                          std::vector<bst_node_t> const &nodes_to_build,
                                          const GHistIndexMatrix &gidx, std::size_t l1_size,
                                          bst_bin_t max_bin, bool read_by_column) {
  // FIXME(jiamingy): Handle different size of space.  Right now we use the maximum
  // partition size for the buffer, which might not be efficient if partition sizes
  // has significant variance.
  std::vector<std::size_t> partition_size(nodes_to_build.size(), 0);
  for (auto const &partition : partitioners) {
    size_t k = 0;
    for (auto nidx : nodes_to_build) {
      auto n_rows_in_node = partition.Partitions()[nidx].Size();
      partition_size[k] = std::max(partition_size[k], n_rows_in_node);
      k++;
    }
  }

  // Estimate the size of each data block based on model parameters and L1 capacity
  // The general idea is to keep as much working-set data in L1 as possible.
  /* Each processed row occupies ~32 bytes in L1:
   * - gradient pair (p_gpair): sizeof(GradientPair)
   * - row index (rid[i]): sizeof(size_t)
   * - icol_start and icol_end: 2 * sizeof(size_t)
   */
  std::size_t l1_row_foot_print = (sizeof(GradientPair) + 3 * sizeof(size_t));
  double usable_l1_size = 0.8 * l1_size;

  std::size_t space_in_l1_for_rows;
  if (read_by_column) {
    /* In this case, an accurate block_size estimate is performance-critical.
    * For column-wise histogram construction, each column is processed over the
    * same block of rows. If the block fits in L1, the row data are loaded once
    * and reused across all columns; otherwise, the cache must be refilled for
    * each column.
    */

    /* First step: determine whether one histogram column fits into L1.
     * Note: column-wise kernel is used for dense data only.
     */
    std::size_t hist_col_size = 2 * sizeof(GradientPairPrecise) * max_bin;
    bool hist_col_fit_to_l1 = hist_col_size < usable_l1_size;

    /* Second step: compute available L1 space for row data. */
    space_in_l1_for_rows = usable_l1_size - (hist_col_fit_to_l1 ? hist_col_size : 0);
  } else {
    /* In this case, block_size is less critical.
    * For row-wise histogram construction, columns are processed for each row.
    * Rows do not need to remain in L1 across iterations, but choosing a
    * reasonable block_size allows the histogram buffer and offsets to stay in L1,
    * which gives a small performance benefit.
    */

    /* First step: estimate the size of the histogram and the offsets vector. */
    std::size_t n_bins = gidx.cut.Ptrs().back();
    std::size_t n_columns = gidx.cut.Ptrs().size() - 1;
    bool any_missing = !gidx.IsDense();
    std::size_t hist_size = 2 * sizeof(GradientPairPrecise) * n_bins;
    std::size_t offsets_size = any_missing ? 0 : n_columns * sizeof(uint32_t);

    /* Second step: estimate the extra L1 footprint caused by prefetching.
     * Prefetching is not always active, so the estimate is intentionally conservative.
     */
    l1_row_foot_print += sizeof(GradientPair);
    std::size_t idx_bin_size = n_columns * sizeof(uint32_t);

    bool hist_fit_to_l1 = (hist_size + offsets_size + idx_bin_size) < usable_l1_size;

    /* Third step: compute available L1 space for row data. */
    std::size_t occupied_space = (hist_fit_to_l1 ? hist_size : 0) + offsets_size + idx_bin_size;
    space_in_l1_for_rows = usable_l1_size > occupied_space ? usable_l1_size - occupied_space : 0;
  }
  std::size_t block_size = space_in_l1_for_rows / l1_row_foot_print;

  /* Minimum block size = 8 rows.
   * This ensures that a full cache line is utilized when loading gradient pairs.
   */
  constexpr std::size_t kCacheLineSize = 64;
  constexpr std::size_t kMinBlockSize = kCacheLineSize / sizeof(GradientPair);
  block_size = std::max<std::size_t>(kMinBlockSize, block_size);

  common::BlockedSpace2d space{nodes_to_build.size(),
                               [&](size_t nidx_in_set) { return partition_size[nidx_in_set]; },
                               block_size};
  return space;
}

/**
 * @brief Histogram builder that can handle multiple targets.
 */
class MultiHistogramBuilder {
  std::vector<HistogramBuilder> target_builders_;
  Context const *ctx_;
  common::CacheManager cache_manager_;

  bool ReadByColumn(const GHistIndexMatrix &gidx, bool force_read_by_column) const {
    if (force_read_by_column) return true;

    auto nbins = gidx.cut.Ptrs().back();
    size_t hist_size = 2 * sizeof(double) * nbins;

    double l3_per_thread = static_cast<double>(cache_manager_.L3Size()) / ctx_->Threads();
    double usable_cache_size = 0.8 * (cache_manager_.L2Size() + l3_per_thread);
    const bool hist_fit_to_l2 = usable_cache_size > hist_size;

    /* In row-wise histogram construction, each iteration of the outer (row-wise) loop
     * accesses bins across the entire histogram; the bins are not localized.
     * If the histogram is too large to fit in L2 cache, random access becomes a major performance bottleneck.
     *
     * or dense data, using column-wise histogram construction,
     * each iteration of the outer (column-wise) loop accesses only a localized portion of the histogram:
     * idx_bin = gradient_index(row_id, col_id) + offset[col_id].
     * This improves cache locality, so the column-wise kernel outperforms the row-wise kernel in this case.
     */
    bool read_by_column = !hist_fit_to_l2 && gidx.IsDense();
    return read_by_column;
  }

 public:
  /**
   * @brief Build the histogram for root node.
   */
  template <typename Partitioner, typename ExpandEntry, typename TreeView>
  void BuildRootHist(DMatrix *p_fmat, TreeView const &tree,
                     std::vector<Partitioner> const &partitioners,
                     linalg::MatrixView<GradientPair const> gpair, ExpandEntry const &best,
                     BatchParam const &param, bool force_read_by_column = false) {
    auto n_targets = gpair.Shape(1);
    CHECK_EQ(p_fmat->Info().num_row_, gpair.Shape(0));
    CHECK_EQ(target_builders_.size(), n_targets);
    std::vector<bst_node_t> nodes{best.nid};
    std::vector<bst_node_t> dummy_sub;

    for (bst_target_t t{0}; t < n_targets; ++t) {
      this->target_builders_[t].AddHistRows(tree, &nodes, &dummy_sub, false);
    }
    CHECK(dummy_sub.empty());

    std::size_t page_idx{0};
    for (auto const &gidx : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, param)) {
      bool read_by_column = ReadByColumn(gidx, force_read_by_column);

      auto space = ConstructHistSpace(partitioners, nodes, gidx, cache_manager_.L1Size(),
                                      param.max_bin, read_by_column);
      for (bst_target_t t{0}; t < n_targets; ++t) {
        auto t_gpair = gpair.Slice(linalg::All(), t);
        this->target_builders_[t].BuildHist(page_idx, space, gidx,
                                            partitioners[page_idx].Partitions(), nodes, t_gpair,
                                            read_by_column);
      }
      ++page_idx;
    }

    for (bst_target_t t = 0; t < n_targets; ++t) {
      this->target_builders_[t].SyncHistogram(ctx_, tree, nodes, dummy_sub);
    }
  }
  /**
   * @brief Build histogram for left and right child of valid candidates
   */
  template <typename Partitioner, typename ExpandEntry, typename TreeView>
  void BuildHistLeftRight(Context const *ctx, DMatrix *p_fmat, TreeView const &tree,
                          std::vector<Partitioner> const &partitioners,
                          std::vector<ExpandEntry> const &valid_candidates,
                          linalg::MatrixView<GradientPair const> gpair, BatchParam const &param,
                          bool force_read_by_column = false) {
    std::vector<bst_node_t> nodes_to_build(valid_candidates.size());
    std::vector<bst_node_t> nodes_to_sub(valid_candidates.size());
    AssignNodes(tree, valid_candidates, nodes_to_build, nodes_to_sub);

    // use the first builder for getting number of valid nodes.
    target_builders_.front().AddHistRows(tree, &nodes_to_build, &nodes_to_sub, true);
    CHECK_GE(nodes_to_build.size(), nodes_to_sub.size());
    CHECK_EQ(nodes_to_sub.size() + nodes_to_build.size(), valid_candidates.size() * 2);

    // allocate storage for the rest of the builders
    for (bst_target_t t = 1; t < target_builders_.size(); ++t) {
      target_builders_[t].AddHistRows(tree, &nodes_to_build, &nodes_to_sub, false);
    }

    std::size_t page_idx{0};
    for (auto const &page : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, param)) {
      bool read_by_column = ReadByColumn(page, force_read_by_column);

      auto space = ConstructHistSpace(partitioners, nodes_to_build, page, cache_manager_.L1Size(),
                                      param.max_bin, read_by_column);

      auto n_targets = gpair.Shape(1);
      for (bst_target_t t = 0; t < n_targets; ++t) {
        auto t_gpair = gpair.Slice(linalg::All(), t);
        CHECK_EQ(t_gpair.Shape(0), p_fmat->Info().num_row_);
        this->target_builders_[t].BuildHist(page_idx, space, page,
                                            partitioners[page_idx].Partitions(), nodes_to_build,
                                            t_gpair, read_by_column);
      }
      page_idx++;
    }

    auto n_targets = gpair.Shape(1);
    for (bst_target_t t = 0; t < n_targets; ++t) {
      this->target_builders_[t].SyncHistogram(ctx, tree, nodes_to_build, nodes_to_sub);
    }
  }

  [[nodiscard]] auto const &Histogram(bst_target_t t) const {
    return target_builders_[t].Histogram();
  }
  [[nodiscard]] auto &Histogram(bst_target_t t) { return target_builders_[t].Histogram(); }
  // Number of targets for histogram building (may differ from tree.NumTargets() for reduced grad)
  [[nodiscard]] bst_target_t NumTargets() const { return target_builders_.size(); }

  void Reset(Context const *ctx, bst_bin_t total_bins, bst_target_t n_targets, BatchParam const &p,
             bool is_distributed, HistMakerTrainParam const *param) {
    ctx_ = ctx;
    target_builders_.resize(n_targets);
    CHECK_GE(n_targets, 1);
    for (auto &v : target_builders_) {
      v.Reset(ctx, total_bins, p, is_distributed, param);
    }
  }
};
}  // namespace xgboost::tree
#endif  // XGBOOST_TREE_HIST_HISTOGRAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/sampler.cc <==
/**
 * Copyright 2026, XGBoost Contributors
 */
#include "sampler.h"  // for kDefaultMvsLambda

#include <algorithm>  // for fill
#include <cmath>      // for sqrt
#include <cstddef>    // for size_t
#include <limits>     // for numeric_limits
#include <numeric>    // for partial_sum
#include <random>     // for default_random_engine, uniform_real_distribution
#include <vector>     // for vector

#include "../../common/algorithm.h"  // for Sort
#include "xgboost/base.h"            // for GradientPair, GradientPairPrecise
#include "xgboost/linalg.h"          // for MatrixView
#include "xgboost/span.h"            // for Span

namespace xgboost::tree::cpu_impl {
template <typename Fn>
void ParallelSampling(Context const* ctx, bst_idx_t n_samples, std::uint64_t initial_seed,
                      Fn&& fn) {
  auto n_threads = ctx->Threads();
  std::size_t const discard_size = n_samples / n_threads;
  common::ParallelFor(n_threads, n_threads, [&](auto tid) {
    std::size_t ibegin = tid * discard_size;
    std::size_t iend = (tid == (n_threads - 1)) ? n_samples : ibegin + discard_size;

    // Setup the eng
    const uint64_t displaced_seed =
        RandomReplace::SimpleSkip(ibegin, initial_seed, RandomReplace::kBase, RandomReplace::kMod);
    RandomReplace::EngineT eng(displaced_seed);

    fn(ibegin, iend, eng);
  });
}

namespace {
[[nodiscard]] float CalcSamplingInfo(Context const* ctx,
                                     linalg::MatrixView<GradientPair const> gpairs, float subsample,
                                     std::vector<float>* p_reg_abs_grad) {
  std::size_t n_samples = gpairs.Shape(0);
  std::size_t sample_rows = static_cast<std::size_t>(n_samples * subsample);

  std::vector<float> thresholds;
  *p_reg_abs_grad = CalcRegAbsGrad(ctx, gpairs, &thresholds);

  std::vector<float> grad_csum(n_samples);
  std::partial_sum(thresholds.begin(), thresholds.end() - 1, grad_csum.begin());
  float threshold =
      CalculateThreshold(common::Span{thresholds}, common::Span{grad_csum}, n_samples, sample_rows);
  return threshold;
}

[[nodiscard]] bool IsSampled(float p, float rnd) { return p >= 1.0f || (p > 0.0f && rnd <= p); }

void ZeroGradientPairs(linalg::MatrixView<GradientPair> gpairs) {
  std::fill(linalg::begin(gpairs), linalg::end(gpairs), GradientPair{});
}

template <typename Fn>
void ForEachGradientSample(Context const* ctx, bst_idx_t n_samples,
                           common::Span<float const> reg_abs_grad, float threshold,
                           std::uint64_t initial_seed, Fn&& fn) {
  ParallelSampling(ctx, n_samples, initial_seed,
                   [&](std::size_t ibegin, std::size_t iend, auto& eng) {
                     std::uniform_real_distribution<float> dist{0.0f, 1.0f};
                     for (std::size_t i = ibegin; i < iend; ++i) {
                       auto p = SamplingProbability(threshold, reg_abs_grad[i]);
                       // Consume exactly one random value per row for thread-count
                       // independence and replay.
                       auto rnd = dist(eng);
                       fn(i, p, IsSampled(p, rnd));
                     }
                   });
}

void GradientBasedSampling(Context const* ctx, linalg::MatrixView<GradientPair> gpairs,
                           common::Span<float const> reg_abs_grad, float threshold,
                           std::uint64_t initial_seed) {
  auto n_samples = gpairs.Shape(0);
  auto n_targets = gpairs.Shape(1);
  auto apply = [&](std::size_t i, float p, bool is_sampled) {
    for (std::size_t t = 0; t < n_targets; ++t) {
      gpairs(i, t) = is_sampled ? RescaleGrad(p, gpairs(i, t)) : GradientPair{};
    }
  };
  ForEachGradientSample(ctx, n_samples, reg_abs_grad, threshold, initial_seed, apply);
}

void ApplyMvsWeights(Context const* ctx, linalg::Matrix<GradientPair>* value_gpair,
                     common::Span<float const> reg_abs_grad, float threshold,
                     std::uint64_t initial_seed) {
  auto h_value = value_gpair->HostView();
  auto n_samples = h_value.Shape(0);
  auto n_targets = h_value.Shape(1);
  auto apply = [&](std::size_t i, float p, bool is_sampled) {
    for (bst_target_t t = 0; t < n_targets; ++t) {
      h_value(i, t) = is_sampled ? RescaleGrad(p, h_value(i, t)) : GradientPair{};
    }
  };
  ForEachGradientSample(ctx, n_samples, reg_abs_grad, threshold, initial_seed, apply);
}

void UniformSample(Context const* ctx, linalg::MatrixView<GradientPair> out, float subsample,
                   std::uint64_t initial_seed) {
  auto n_samples = out.Shape(0);
  auto n_targets = out.Shape(1);
  CHECK_GE(n_targets, 1);

  ParallelSampling(ctx, n_samples, initial_seed,
                   [&](std::size_t ibegin, std::size_t iend, auto& eng) {
                     std::bernoulli_distribution coin_flip{subsample};
                     for (std::size_t i = ibegin; i < iend; ++i) {
                       if (!coin_flip(eng)) {
                         for (std::size_t t = 0; t < n_targets; ++t) {
                           out(i, t) = GradientPair{};
                         }
                       }
                     }
                   });
}
}  // namespace

std::vector<float> CalcRegAbsGrad(Context const* ctx, linalg::MatrixView<GradientPair const> gpairs,
                                  std::vector<float>* p_thresholds) {
  float mvs_lambda = kDefaultMvsLambda;
  std::size_t n_samples = gpairs.Shape(0);
  std::size_t n_targets = gpairs.Shape(1);
  std::vector<float> reg_abs_grad(n_samples);
  auto grad_op = MvsGradOp{mvs_lambda};
  common::ParallelFor(n_samples, ctx->Threads(), [&](auto i) {
    float sum_sq = 0.0f;
    for (std::size_t t = 0; t < n_targets; ++t) {
      sum_sq += grad_op(gpairs(i, t));
    }
    reg_abs_grad[i] = std::sqrt(sum_sq);
  });

  auto& thresholds = *p_thresholds;
  thresholds = reg_abs_grad;                                // Copy for sorting
  thresholds.push_back(std::numeric_limits<float>::max());  // sentinel
  common::Sort(ctx, thresholds.begin(), thresholds.end() - 1, std::less{});

  return reg_abs_grad;
}

float CalculateThreshold(common::Span<float const> sorted_rag, common::Span<float const> grad_csum,
                         bst_idx_t n_samples, bst_idx_t sample_rows) {
  CHECK_GE(n_samples, 1);
  // Use binary search to find the threshold index
  std::int64_t low_idx = 0;
  std::int64_t high_idx = n_samples - 1;
  while (low_idx <= high_idx) {
    std::int64_t i = low_idx + (high_idx - low_idx) / 2;

    float lower = sorted_rag[i];
    // Upper bound is next element or max for last element
    float upper = sorted_rag[i + 1];

    bst_idx_t n_above = n_samples - i - 1;
    float denom = static_cast<float>(sample_rows) - static_cast<float>(n_above);

    if (denom <= 0) {
      // i is too small, need to go right to increase denom
      low_idx = i + 1;
      continue;
    }

    float u = grad_csum[i] / denom;

    if (u > lower && u <= upper) {
      return u;
    }

    if (u <= lower) {
      high_idx = i - 1;
    } else {
      low_idx = i + 1;
    }
  }

  // p will be extremely small, no row can be sampled.
  if (sample_rows == 0) {
    return std::numeric_limits<float>::max();
  }
  // Degenerate case: all gradients are the same, so u cannot be greater than the lower
  // bound. Fall back to using the total sum divided by sample_rows.
  return grad_csum.back() / sample_rows;
}

void Sampler::Sample(Context const* ctx, linalg::MatrixView<GradientPair> out) {
  CHECK(out.Contiguous());
  std::size_t n_samples = out.Shape(0);
  std::size_t sample_rows = static_cast<std::size_t>(n_samples * subsample_);
  if (sample_rows >= n_samples || n_samples == 0) {
    is_sampling_ = false;
    return;
  }
  is_sampling_ = true;
  initial_seed_ = ctx->Rng()();

  switch (sampling_method_) {
    case TrainParam::kUniform:
      UniformSample(ctx, out, subsample_, initial_seed_);
      break;
    case TrainParam::kGradientBased: {
      if (sample_rows == 0) {
        ZeroGradientPairs(out);
        break;
      }
      std::vector<float> reg_abs_grad;
      auto threshold = CalcSamplingInfo(ctx, out, subsample_, &reg_abs_grad);
      GradientBasedSampling(ctx, out, common::Span{reg_abs_grad}, threshold, initial_seed_);
      break;
    }
    default:
      LOG(FATAL) << "Unknown sampling method: " << sampling_method_;
  }
}

void Sampler::ApplySampling(Context const* ctx, linalg::MatrixView<GradientPair const> split_gpair,
                            linalg::Matrix<GradientPair>* value_gpair) const {
  if (!is_sampling_) {
    return;
  }
  CHECK_EQ(split_gpair.Shape(0), value_gpair->Shape(0));
  switch (sampling_method_) {
    case TrainParam::kUniform: {
      UniformSample(ctx, value_gpair->HostView(), subsample_, initial_seed_);
      break;
    }
    case TrainParam::kGradientBased: {
      auto sample_rows = static_cast<std::size_t>(split_gpair.Shape(0) * subsample_);
      if (sample_rows == 0) {
        ZeroGradientPairs(value_gpair->HostView());
        break;
      }
      std::vector<float> reg_abs_grad;
      auto threshold = CalcSamplingInfo(ctx, split_gpair, subsample_, &reg_abs_grad);
      ApplyMvsWeights(ctx, value_gpair, reg_abs_grad, threshold, initial_seed_);
      break;
    }
    default:
      LOG(FATAL) << "Unknown sampling method: " << sampling_method_;
  }
}
}  // namespace xgboost::tree::cpu_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/sampler.h <==
/**
 * Copyright 2020-2026, XGBoost Contributors
 */
#ifndef XGBOOST_TREE_HIST_SAMPLER_H_
#define XGBOOST_TREE_HIST_SAMPLER_H_

// ::isinf doesn't exist in cmath, and old CUDA Windows cannot handle std:: prefixed math
// functions
#include <math.h>  // NOLINT

#include <cstdint>  // for uint64_t
#include <random>   // for bernoulli_distribution, linear_congruential_engine
#include <vector>   // for vector

#include "../../common/math.h"  // for Sqr
#include "../param.h"           // for TrainParam
#include "xgboost/base.h"       // for GradientPair, bst_idx_t
#include "xgboost/context.h"    // for Context
#include "xgboost/data.h"       // for MetaInfo
#include "xgboost/linalg.h"     // for TensorView
#include "xgboost/span.h"       // for Span

namespace xgboost::tree {
struct RandomReplace {
 public:
  // similar value as for minstd_rand
  static constexpr std::uint64_t kBase = 16807;
  static constexpr std::uint64_t kMod = static_cast<std::uint64_t>(1) << 63;

  using EngineT = std::linear_congruential_engine<uint64_t, kBase, 0, kMod>;

  /*
    Right-to-left binary method: https://en.wikipedia.org/wiki/Modular_exponentiation
  */
  static std::uint64_t SimpleSkip(std::uint64_t exponent, std::uint64_t initial_seed,
                                  std::uint64_t base, std::uint64_t mod) {
    CHECK_LE(exponent, mod);
    std::uint64_t result = 1;
    while (exponent > 0) {
      if (exponent % 2 == 1) {
        result = (result * base) % mod;
      }
      base = (base * base) % mod;
      exponent = exponent >> 1;
    }
    // with result we can now find the new seed
    return (result * initial_seed) % mod;
  }
};

// TODO(jiamingy): Estimate it.
constexpr float kDefaultMvsLambda = 0.1f;

struct MvsGradOp {
  float lambda;
  template <typename GradientType>
  XGBOOST_DEVICE float operator()(GradientType const& gpair) const {
    auto g = gpair.GetGrad();
    auto h = gpair.GetHess();
    return common::Sqr(g) + lambda * common::Sqr(h);
  }
};

XGBOOST_DEVICE inline float SamplingProbability(float u, float reg_abs_grad) {
  // An infinite threshold represents an empty sampling budget exactly.
  if (::isinf(u)) {
    return 0.0f;
  }
  if (::fabs(u) < kRtEps) {
    u = ::copysign(kRtEps, u);
  }
  return reg_abs_grad / u;
}

template <typename T>
XGBOOST_DEVICE detail::GradientPairInternal<T> RescaleGrad(
    float p, detail::GradientPairInternal<T> const& gpair) {
  if (p >= 1.0f) {
    return gpair;
  }
  return gpair * (1.0f / p);
}

namespace cpu_impl {
// Calculate regularized absolute gradient for each row.
std::vector<float> CalcRegAbsGrad(Context const* ctx, linalg::MatrixView<GradientPair const> gpairs,
                                  std::vector<float>* p_thresholds);

float CalculateThreshold(common::Span<float const> sorted_rag, common::Span<float const> grad_csum,
                         bst_idx_t n_samples, bst_idx_t sample_rows);

class Sampler {
 public:
  explicit Sampler(TrainParam const& param)
      : sampling_method_{param.sampling_method}, subsample_{param.subsample} {}

  void Sample(Context const* ctx, linalg::MatrixView<GradientPair> out);
  /** Replay sampling on the value gradient using the original, unsampled split gradient. */
  void ApplySampling(Context const* ctx, linalg::MatrixView<GradientPair const> split_gpair,
                     linalg::Matrix<GradientPair>* value_gpair) const;

 private:
  int sampling_method_{TrainParam::kUniform};
  float subsample_{1.0f};
  bool is_sampling_{false};
  // Scalar state used to replay sampling without caching per-row probabilities or masks.
  std::uint64_t initial_seed_{0};
};
}  // namespace cpu_impl
}  // namespace xgboost::tree
#endif  // XGBOOST_TREE_HIST_SAMPLER_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/io_utils.h <==
/**
 * Copyright 2023-2025, XGBoost Contributors
 */
#ifndef XGBOOST_TREE_IO_UTILS_H_
#define XGBOOST_TREE_IO_UTILS_H_
#include <limits>       // for numeric_limits
#include <string>       // for string
#include <type_traits>  // for enable_if_t, is_same_v, conditional_t
#include <vector>       // for vector

#include "xgboost/json.h"  // for Json

namespace xgboost {
template <bool typed>
using FloatArrayT = std::conditional_t<typed, F32Array const, Array const>;
template <bool typed>
using U8ArrayT = std::conditional_t<typed, U8Array const, Array const>;
template <bool typed>
using I32ArrayT = std::conditional_t<typed, I32Array const, Array const>;
template <bool typed>
using I64ArrayT = std::conditional_t<typed, I64Array const, Array const>;
template <bool typed, bool feature_is_64>
using IndexArrayT = std::conditional_t<feature_is_64, I64ArrayT<typed>, I32ArrayT<typed>>;

// typed array, not boolean
template <typename JT, typename T>
std::enable_if_t<!std::is_same_v<T, Json> && !std::is_same_v<JT, Boolean>, T> GetElem(
    std::vector<T> const& arr, size_t i) {
  return arr[i];
}
// typed array boolean
template <typename JT, typename T>
std::enable_if_t<
    !std::is_same_v<T, Json> && std::is_same_v<T, uint8_t> && std::is_same_v<JT, Boolean>, bool>
GetElem(std::vector<T> const& arr, size_t i) {
  return arr[i] == 1;
}
// json array
template <typename JT, typename T>
std::enable_if_t<std::is_same_v<T, Json>,
                 std::conditional_t<std::is_same_v<JT, Integer>, int64_t,
                                    std::conditional_t<std::is_same_v<Boolean, JT>, bool, float>>>
GetElem(std::vector<T> const& arr, size_t i) {
  if (std::is_same_v<JT, Boolean> && !IsA<Boolean>(arr[i])) {
    return get<Integer const>(arr[i]) == 1;
  }
  return get<JT const>(arr[i]);
}

namespace tree_field {
inline std::string const kLossChg{"loss_changes"};
inline std::string const kSumHess{"sum_hessian"};
inline std::string const kBaseWeight{"base_weights"};
inline std::string const kLeafWeight{"leaf_weights"};

inline std::string const kSplitIdx{"split_indices"};
inline std::string const kSplitCond{"split_conditions"};
inline std::string const kDftLeft{"default_left"};

inline std::string const kParent{"parents"};
inline std::string const kLeft{"left_children"};
inline std::string const kRight{"right_children"};
}  // namespace tree_field

constexpr float DftBadValue() { return std::numeric_limits<float>::denorm_min(); }
}  // namespace xgboost
#endif  // XGBOOST_TREE_IO_UTILS_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/multi_target_tree_model.cc <==
/**
 * Copyright 2023-2026, XGBoost Contributors
 */
#include "xgboost/multi_target_tree_model.h"

#include <algorithm>    // for copy_n
#include <cstddef>      // for size_t
#include <cstdint>      // for int32_t, uint8_t
#include <limits>       // for numeric_limits
#include <string_view>  // for string_view
#include <utility>      // for move
#include <vector>       // for vector

#include "../common/cuda_rt_utils.h"  // for MemcpyAsync
#include "../common/linalg_op.h"      // for cbegin
#include "../common/nvtx_utils.h"     // for xgboost_NVTX_FN_RANGE
#include "io_utils.h"                 // for I32ArrayT, FloatArrayT, GetElem, ...
#include "xgboost/base.h"             // for bst_node_t, bst_feature_t, bst_target_t
#include "xgboost/json.h"             // for Json, get, Object, Number, Integer, ...
#include "xgboost/logging.h"
#include "xgboost/tree_model.h"  // for TreeParam

namespace xgboost {
namespace tree::cuda_impl {
template <typename T>
void CopyBatch(Context const* ctx, common::Span<T*> dsts, common::Span<T const*> srcs,
               common::Span<std::size_t const> sizes);
void ApplyLearningRate(Context const* ctx, common::Span<float> weights, float eta);
}  // namespace tree::cuda_impl

namespace {
template <typename T>
struct CopyBatchItem {
  std::size_t dst_offset;
  common::Span<T const> src;

  CopyBatchItem(std::size_t dst_offset, common::Span<T const> src)
      : dst_offset{dst_offset}, src{src} {}
};

template <typename T>
void CopyBatch(Context const* ctx, std::size_t size, std::vector<CopyBatchItem<T>> const& copies,
               HostDeviceVector<T>* out) {
  out->SetDevice(ctx->Device());
#if defined(XGBOOST_USE_CUDA)
  if (ctx->IsCUDA()) {
    (void)out->DeviceSpan();
    out->Resize(size);
    auto dst = out->DeviceSpan();
    std::vector<T*> dsts(copies.size());
    std::vector<T const*> srcs(copies.size());
    std::vector<std::size_t> sizes(copies.size());
    for (std::size_t i = 0; i < copies.size(); ++i) {
      dsts[i] = dst.data() + copies[i].dst_offset;
      srcs[i] = copies[i].src.data();
      sizes[i] = copies[i].src.size_bytes();
    }
    tree::cuda_impl::CopyBatch(ctx, common::Span{dsts}, common::Span{srcs}, sizes);
    return;
  }
#endif  // defined(XGBOOST_USE_CUDA)

  out->Resize(size);
  auto dst = out->HostSpan();
  for (auto const& copy : copies) {
    std::copy(copy.src.cbegin(), copy.src.cend(), dst.begin() + copy.dst_offset);
  }
}

void ApplyLearningRate(Context const* ctx, std::size_t offset, std::size_t size, float eta,
                       HostDeviceVector<float>* values) {
  values->SetDevice(ctx->Device());
#if defined(XGBOOST_USE_CUDA)
  if (ctx->IsCUDA()) {
    tree::cuda_impl::ApplyLearningRate(ctx, values->DeviceSpan().subspan(offset, size), eta);
    return;
  }
#endif  // defined(XGBOOST_USE_CUDA)

  auto out = values->HostSpan().subspan(offset, size);
  std::transform(out.cbegin(), out.cend(), out.begin(),
                 [eta](float weight) { return weight * eta; });
}
}  // namespace

namespace tree {
void CopyCategoryStorage(Context const* ctx, std::size_t offset, ExpandBatch const& batch,
                         HostDeviceVector<CatWordT>* out) {
  xgboost_NVTX_FN_RANGE();
  std::vector<CopyBatchItem<CatWordT>> copies;
  for (auto cats : batch.cat_bits) {
    if (!cats.empty()) {
      copies.emplace_back(offset, cats);
      offset += cats.size();
    }
  }
  CopyBatch(ctx, offset, copies, out);
}
}  // namespace tree

MultiTargetTree::MultiTargetTree(TreeParam const* param)
    : param_{param},
      left_(1ul, InvalidNodeId()),
      right_(1ul, InvalidNodeId()),
      parent_(1ul, InvalidNodeId()),
      split_index_(1ul, 0),
      default_left_(1ul, 0),
      split_conds_(1ul, DftBadValue()),
      loss_chg_(1ul, 0.0f),
      sum_hess_(1ul, 0.0f) {
  CHECK_GT(param_->size_leaf_vector, 1);
}

MultiTargetTree::MultiTargetTree(MultiTargetTree const& that)
    : param_{that.param_},
      left_(that.left_.Size(), 0, that.left_.Device()),
      right_(that.right_.Size(), 0, that.right_.Device()),
      parent_(that.parent_.Size(), 0, that.parent_.Device()),
      split_index_(that.split_index_.Size(), 0, that.split_index_.Device()),
      default_left_(that.default_left_.Size(), 0, that.default_left_.Device()),
      split_conds_(that.split_conds_.Size(), 0.0f, that.split_conds_.Device()),
      weights_(that.weights_.Size(), 0.0f, that.weights_.Device()),
      leaf_weights_(that.leaf_weights_.Size(), 0.0f, that.leaf_weights_.Device()),
      loss_chg_(that.loss_chg_.Size(), 0.0f, that.loss_chg_.Device()),
      sum_hess_(that.sum_hess_.Size(), 0.0f, that.sum_hess_.Device()) {
  this->left_.Copy(that.left_);
  this->right_.Copy(that.right_);
  this->parent_.Copy(that.parent_);
  this->split_index_.Copy(that.split_index_);
  this->default_left_.Copy(that.default_left_);
  this->split_conds_.Copy(that.split_conds_);
  this->weights_.Copy(that.weights_);
  this->leaf_weights_.Copy(that.leaf_weights_);
  this->loss_chg_.Copy(that.loss_chg_);
  this->sum_hess_.Copy(that.sum_hess_);
}

void MultiTargetTree::SetRoot(linalg::VectorView<float const> weight, float sum_hess) {
  CHECK(!weight.Empty());
  auto const next_nidx = RegTree::kRoot + 1;

  this->weights_.SetDevice(weight.Device());
  this->weights_.Resize(weight.Size(), DftBadValue());

  CHECK_LE(weight.Size(), this->NumTargets());
  CHECK_GE(weights_.Size(), next_nidx * weight.Size());

  if (weight.Device().IsCUDA()) {
    auto out_weight = weights_.DeviceSpan().subspan(RegTree::kRoot * weight.Size(), weight.Size());
    CHECK(weight.Contiguous());
    curt::MemcpyAsync(out_weight.data(), weight.Values().data(), out_weight.size_bytes(),
                      curt::DefaultStream());
  } else {
    auto out_weight = weights_.HostSpan().subspan(RegTree::kRoot * weight.Size(), weight.Size());
    for (std::size_t i = 0, n = weight.Size(); i < n; ++i) {
      out_weight[i] = weight(i);
    }
  }

  // Set root statistics
  sum_hess_.Resize(next_nidx, 0.0f);
  sum_hess_.HostVector()[RegTree::kRoot] = sum_hess;
  loss_chg_.Resize(next_nidx, 0.0f);

  CHECK_EQ(this->param_->num_nodes, 1);
  CHECK_EQ(this->NumSplitTargets(), weight.Size());
}

void MultiTargetTree::Expand(Context const* ctx, tree::ExpandBatch const& batch) {
  xgboost_NVTX_FN_RANGE();
  auto const batch_size = batch.Size();
  auto const n_split_targets = this->NumSplitTargets();
  auto const old_n_nodes = this->Size();
  auto const n_nodes = old_n_nodes + batch_size * 2;
  left_.Resize(n_nodes, InvalidNodeId());
  right_.Resize(n_nodes, InvalidNodeId());
  parent_.Resize(n_nodes, InvalidNodeId());
  split_index_.Resize(n_nodes);
  split_conds_.Resize(n_nodes, DftBadValue());
  default_left_.Resize(n_nodes);

  auto h_left = left_.HostSpan();
  auto h_right = right_.HostSpan();
  auto h_parent = parent_.HostSpan();
  auto h_split_index = split_index_.HostSpan();
  auto h_split_conds = split_conds_.HostSpan();
  auto h_default_left = default_left_.HostSpan();
  for (std::size_t i = 0; i < batch_size; ++i) {
    auto const nidx = batch.nidxs[i];
    h_left[nidx] = static_cast<bst_node_t>(old_n_nodes + i * 2);
    h_right[nidx] = h_left[nidx] + 1;
    h_parent[h_left[nidx]] = nidx;
    h_parent[h_right[nidx]] = nidx;
    h_split_index[nidx] = batch.fidxs[i];
    h_split_conds[nidx] = batch.cat_bits[i].empty() ? batch.conds[i] : DftBadValue();
    h_default_left[nidx] = batch.dft_lefts[i];
  }

  std::vector<CopyBatchItem<float>> weight_copies;
  for (std::size_t i = 0; i < batch_size; ++i) {
    auto const nidx = batch.nidxs[i];
    weight_copies.emplace_back(nidx * n_split_targets, batch.base_weight_batch[i]);
    weight_copies.emplace_back(h_left[nidx] * n_split_targets, batch.left_weight_batch[i]);
    weight_copies.emplace_back(h_right[nidx] * n_split_targets, batch.right_weight_batch[i]);
  }
  CopyBatch(ctx, n_nodes * n_split_targets, weight_copies, &weights_);
  auto const n_child_weights = batch_size * 2 * n_split_targets;
  ApplyLearningRate(ctx, old_n_nodes * n_split_targets, n_child_weights, batch.eta, &weights_);

  loss_chg_.Resize(n_nodes, 0.0f);
  sum_hess_.Resize(n_nodes, 0.0f);
  auto h_loss_chg = loss_chg_.HostSpan();
  auto h_sum_hess = sum_hess_.HostSpan();
  for (std::size_t i = 0; i < batch_size; ++i) {
    auto const nidx = batch.nidxs[i];
    h_loss_chg[nidx] = batch.loss_chgs[i];
    h_sum_hess[nidx] = batch.left_sums[i] + batch.right_sums[i];
    h_sum_hess[h_left[nidx]] = batch.left_sums[i];
    h_sum_hess[h_right[nidx]] = batch.right_sums[i];
  }
}

void MultiTargetTree::SetLeaves(std::vector<bst_node_t> leaves, common::Span<float const> weights) {
  auto is_partial_tree = this->NumLeaves() == 0;
  CHECK(is_partial_tree || leaves.size() == this->NumLeaves());
  auto n_targets = this->NumTargets();
  std::int32_t nidx_in_set = 0;
  auto n_leaves = leaves.size();
  this->leaf_weights_.Resize(n_leaves * n_targets);
  auto h_weights = this->leaf_weights_.HostSpan();
  // Reuse the right child as the leaf weight mapping.
  auto h_leaf_mapping = this->right_.HostSpan();

  for (auto nidx : leaves) {
    CHECK(this->IsLeaf(nidx));
    auto w_in = weights.subspan(nidx_in_set * n_targets, n_targets);
    auto w_out = h_weights.subspan(nidx_in_set * n_targets, n_targets);
    std::copy(w_in.cbegin(), w_in.cend(), w_out.begin());
    if (is_partial_tree) {
      CHECK_EQ(h_leaf_mapping[nidx], InvalidNodeId());
    }
    h_leaf_mapping[nidx] = nidx_in_set;
    nidx_in_set++;
  }
}

void MultiTargetTree::SetLeaves() {
  CHECK_EQ(this->NumLeaves(), 0);
  auto n_targets = this->NumTargets();
  CHECK_EQ(n_targets, this->NumSplitTargets());
  auto n_nodes = this->param_->num_nodes;
  // Reuse the right child as the leaf weight mapping.
  auto h_leaf_mapping = this->right_.HostSpan();

  bst_node_t nidx_in_set = 0;
  auto& h_weights = this->leaf_weights_.HostVector();
  CHECK(h_weights.empty());
  for (bst_node_t nidx = 0; nidx < n_nodes; ++nidx) {
    if (!IsLeaf(nidx)) {
      continue;
    }
    auto w_in = this->NodeWeight(nidx);
    h_weights.resize((nidx_in_set + 1) * n_targets);
    auto w_out = common::Span{h_weights}.subspan(nidx_in_set * n_targets, n_targets);
    std::copy(linalg::cbegin(w_in), linalg::cend(w_in), w_out.begin());
    CHECK_EQ(h_leaf_mapping[nidx], InvalidNodeId());
    h_leaf_mapping[nidx] = nidx_in_set;
    nidx_in_set++;
  }
}

template <bool typed, bool feature_is_64>
void LoadModelImpl(Json const& in, HostDeviceVector<float>* p_weights,
                   HostDeviceVector<float>* p_leaf_weights, HostDeviceVector<bst_node_t>* p_lefts,
                   HostDeviceVector<bst_node_t>* p_rights, HostDeviceVector<bst_node_t>* p_parents,
                   HostDeviceVector<float>* p_conds, HostDeviceVector<bst_feature_t>* p_fidx,
                   HostDeviceVector<std::uint8_t>* p_dft_left, HostDeviceVector<float>* p_gain,
                   HostDeviceVector<float>* p_sum_hess) {
  namespace tf = tree_field;

  auto get_float = [&](std::string_view name, HostDeviceVector<float>* p_out) {
    auto& values = get<FloatArrayT<typed>>(get<Object const>(in).find(name)->second);
    auto& out = *p_out;
    out.Resize(values.size());
    auto& h_out = out.HostVector();
    for (std::size_t i = 0; i < values.size(); ++i) {
      h_out[i] = GetElem<Number>(values, i);
    }
  };
  get_float(tf::kBaseWeight, p_weights);
  get_float(tf::kLeafWeight, p_leaf_weights);
  get_float(tf::kSplitCond, p_conds);

  auto get_nidx = [&](std::string_view name, HostDeviceVector<bst_node_t>* p_nidx) {
    auto& nidx = get<I32ArrayT<typed>>(get<Object const>(in).find(name)->second);
    auto& out_nidx = p_nidx->HostVector();
    out_nidx.resize(nidx.size());
    for (std::size_t i = 0; i < nidx.size(); ++i) {
      out_nidx[i] = GetElem<Integer>(nidx, i);
    }
  };
  get_nidx(tf::kLeft, p_lefts);
  get_nidx(tf::kRight, p_rights);
  get_nidx(tf::kParent, p_parents);

  auto const& splits = get<IndexArrayT<typed, feature_is_64> const>(in[tf::kSplitIdx]);
  p_fidx->Resize(splits.size());
  auto& out_fidx = p_fidx->HostVector();
  for (std::size_t i = 0; i < splits.size(); ++i) {
    out_fidx[i] = GetElem<Integer>(splits, i);
  }

  auto const& dft_left = get<U8ArrayT<typed> const>(in[tf::kDftLeft]);
  p_dft_left->Resize(dft_left.size());
  auto& out_dft_l = p_dft_left->HostVector();
  for (std::size_t i = 0; i < dft_left.size(); ++i) {
    out_dft_l[i] = GetElem<Boolean>(dft_left, i);
  }

  // Load statistics
  get_float(tf::kLossChg, p_gain);
  get_float(tf::kSumHess, p_sum_hess);
}

void MultiTargetTree::LoadModel(Json const& in) {
  namespace tf = tree_field;
  bool typed = IsA<F32Array>(in[tf::kBaseWeight]);
  bool feature_is_64 = IsA<I64Array>(in[tf::kSplitIdx]);

  if (typed && feature_is_64) {
    LoadModelImpl<true, true>(in, &weights_, &leaf_weights_, &left_, &right_, &parent_,
                              &split_conds_, &split_index_, &default_left_, &loss_chg_, &sum_hess_);
  } else if (typed && !feature_is_64) {
    LoadModelImpl<true, false>(in, &weights_, &leaf_weights_, &left_, &right_, &parent_,
                               &split_conds_, &split_index_, &default_left_, &loss_chg_,
                               &sum_hess_);
  } else if (!typed && feature_is_64) {
    LoadModelImpl<false, true>(in, &weights_, &leaf_weights_, &left_, &right_, &parent_,
                               &split_conds_, &split_index_, &default_left_, &loss_chg_,
                               &sum_hess_);
  } else {
    LoadModelImpl<false, false>(in, &weights_, &leaf_weights_, &left_, &right_, &parent_,
                                &split_conds_, &split_index_, &default_left_, &loss_chg_,
                                &sum_hess_);
  }
}

void MultiTargetTree::SaveModel(Json* p_out) const {
  CHECK(p_out);
  auto& out = *p_out;

  auto n_nodes = param_->num_nodes;

  // nodes
  I32Array lefts(n_nodes);
  I32Array rights(n_nodes);
  I32Array parents(n_nodes);
  F32Array conds(n_nodes);
  U8Array default_left(n_nodes);
  F32Array weights(this->weights_.Size());
  F32Array loss_chg(n_nodes);
  F32Array sum_hess(n_nodes);

  auto n_leaves = this->NumLeaves();
  CHECK_GE(n_leaves, 1);
  F32Array leaf_weights(n_leaves * this->NumTargets());

  auto const& h_left = this->left_.ConstHostVector();
  auto const& h_right = this->right_.ConstHostVector();
  auto const& h_parent = this->parent_.ConstHostVector();
  auto const& h_split_index = this->split_index_.ConstHostVector();
  auto const& h_split_conds = this->split_conds_.ConstHostVector();
  auto const& h_default_left = this->default_left_.ConstHostVector();
  auto const& h_loss_chg = this->loss_chg_.ConstHostVector();
  auto const& h_sum_hess = this->sum_hess_.ConstHostVector();

  auto save_tree = [&](auto* p_indices_array) {
    auto& indices_array = *p_indices_array;
    for (bst_node_t nidx = 0; nidx < n_nodes; ++nidx) {
      CHECK_LT(nidx, left_.Size());
      lefts.Set(nidx, h_left[nidx]);
      CHECK_LT(nidx, right_.Size());
      rights.Set(nidx, h_right[nidx]);
      CHECK_LT(nidx, parent_.Size());
      parents.Set(nidx, h_parent[nidx]);
      CHECK_LT(nidx, split_index_.Size());
      indices_array.Set(nidx, h_split_index[nidx]);
      conds.Set(nidx, h_split_conds[nidx]);
      default_left.Set(nidx, h_default_left[nidx]);
      loss_chg.Set(nidx, h_loss_chg[nidx]);
      sum_hess.Set(nidx, h_sum_hess[nidx]);

      // Save internal weights
      auto in_weight = this->NodeWeight(nidx);
      auto weight_out = common::Span<float>(weights.GetArray())
                            .subspan(nidx * this->NumSplitTargets(), this->NumSplitTargets());
      CHECK_EQ(in_weight.Size(), weight_out.size());
      std::copy_n(in_weight.Values().data(), in_weight.Size(), weight_out.data());

      // Save leaf weights
      if (IsLeaf(nidx)) {
        auto in_weight = this->LeafValue(nidx);
        auto leaf_idx = this->LeafIdx(nidx);
        auto weight_out = common::Span<float>(leaf_weights.GetArray())
                              .subspan(leaf_idx * this->NumTargets(), this->NumTargets());
        CHECK_EQ(in_weight.Size(), weight_out.size());
        std::copy_n(in_weight.Values().data(), in_weight.Size(), weight_out.data());
      }
    }
  };

  namespace tf = tree_field;

  if (this->param_->num_feature >
      static_cast<bst_feature_t>(std::numeric_limits<std::int32_t>::max())) {
    I64Array indices_64(n_nodes);
    save_tree(&indices_64);
    out[tf::kSplitIdx] = std::move(indices_64);
  } else {
    I32Array indices_32(n_nodes);
    save_tree(&indices_32);
    out[tf::kSplitIdx] = std::move(indices_32);
  }

  out[tf::kBaseWeight] = std::move(weights);
  out[tf::kLeafWeight] = std::move(leaf_weights);
  out[tf::kLeft] = std::move(lefts);
  out[tf::kRight] = std::move(rights);
  out[tf::kParent] = std::move(parents);

  out[tf::kSplitCond] = std::move(conds);
  out[tf::kDftLeft] = std::move(default_left);
  out[tf::kLossChg] = std::move(loss_chg);
  out[tf::kSumHess] = std::move(sum_hess);
}

[[nodiscard]] bst_target_t MultiTargetTree::NumTargets() const { return param_->size_leaf_vector; }
[[nodiscard]] bst_target_t MultiTargetTree::NumSplitTargets() const {
  auto n_targets = this->weights_.Size() / this->left_.Size();
  CHECK_NE(n_targets, 0);
  return n_targets;
}
[[nodiscard]] std::size_t MultiTargetTree::Size() const { return parent_.Size(); }

[[nodiscard]] MultiTargetTree* MultiTargetTree::Copy(TreeParam const* param) const {
  auto ptr = new MultiTargetTree{*this};
  ptr->param_ = param;
  return ptr;
}

[[nodiscard]] std::size_t MultiTargetTree::MemCostBytes() const {
  std::size_t n_bytes = 0;
  n_bytes += left_.SizeBytes();
  n_bytes += right_.SizeBytes();
  n_bytes += parent_.SizeBytes();
  n_bytes += split_index_.SizeBytes();
  n_bytes += default_left_.SizeBytes();
  n_bytes += split_conds_.SizeBytes();
  n_bytes += weights_.SizeBytes();
  n_bytes += leaf_weights_.SizeBytes();
  n_bytes += loss_chg_.SizeBytes();
  n_bytes += sum_hess_.SizeBytes();
  return n_bytes;
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/multi_target_tree_model.cu <==
/**
 * Copyright 2026, XGBoost Contributors
 */
#include <thrust/transform.h>  // for transform
#include <xgboost/context.h>   // for Context
#include <xgboost/span.h>      // for Span

#include <cstddef>          // for size_t
#include <cuda/functional>  // for proclaim_copyable_arguments
#include <limits>           // for numeric_limits

#include "../common/cuda_context.cuh"         // for CUDAContext
#include "../common/device_helpers.cuh"       // for MemcpyBatchAsync
#include "xgboost/multi_target_tree_model.h"  // for CatWordT

namespace xgboost::tree::cuda_impl {
template <typename T>
void CopyBatch(Context const* ctx, common::Span<T*> dsts, common::Span<T const*> srcs,
               common::Span<std::size_t const> sizes) {
  std::size_t fail_idx{std::numeric_limits<std::size_t>::max()};
  dh::safe_cuda(dh::MemcpyBatchAsync<cudaMemcpyDeviceToDevice>(
      dsts.data(), srcs.data(), sizes.data(), dsts.size(), &fail_idx, ctx->CUDACtx()->Stream()));
}

template void CopyBatch(Context const* ctx, common::Span<float*> dsts,
                        common::Span<float const*> srcs, common::Span<std::size_t const> sizes);
template void CopyBatch(Context const* ctx, common::Span<CatWordT*> dsts,
                        common::Span<CatWordT const*> srcs, common::Span<std::size_t const> sizes);

void ApplyLearningRate(Context const* ctx, common::Span<float> weights, float eta) {
  thrust::transform(
      ctx->CUDACtx()->CTP(), dh::tcbegin(weights), dh::tcend(weights), dh::tbegin(weights),
      cuda::proclaim_copyable_arguments([=] XGBOOST_DEVICE(float w) { return w * eta; }));
}
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/param.cc <==
/*!
 * Copyright by Contributors 2019
 */
#include <iostream>
#include <vector>
#include <utility>

#include "xgboost/json.h"
#include "param.h"

namespace std {
std::istream &operator>>(std::istream &is, std::vector<int> &t) {
  t.clear();
  // get (
  while (true) {
    char ch = is.peek();
    if (isdigit(ch)) {
      int idx;
      if (is >> idx) {
        t.emplace_back(idx);
      }
      return is;
    }
    is.get();
    if (ch == '(') {
      break;
    }
    if (!isspace(ch)) {
      is.setstate(std::ios::failbit);
      return is;
    }
  }
  int idx;
  std::vector<int> tmp;
  while (true) {
    char ch = is.peek();
    if (isspace(ch)) {
      is.get();
    } else {
      break;
    }
  }
  if (is.peek() == ')') {
    is.get();
    return is;
  }
  while (is >> idx) {
    tmp.push_back(idx);
    char ch;
    do {
      ch = is.get();
    } while (isspace(ch));
    if (ch == 'L') {
      ch = is.get();
    }
    if (ch == ',') {
      while (true) {
        ch = is.peek();
        if (isspace(ch)) {
          is.get();
          continue;
        }
        if (ch == ')') {
          is.get();
          break;
        }
        break;
      }
      if (ch == ')') {
        break;
      }
    } else if (ch == ')') {
      break;
    } else {
      is.setstate(std::ios::failbit);
      return is;
    }
  }
  t = std::move(tmp);
  return is;
}
}  // namespace std

namespace xgboost {
void ParseInteractionConstraint(
    std::string const &constraint_str,
    std::vector<std::vector<bst_feature_t>> *p_out) {
  auto &out = *p_out;
  auto j_inc = Json::Load({constraint_str.c_str(), constraint_str.size()});
  auto const &all = get<Array>(j_inc);
  out.resize(all.size());
  for (size_t i = 0; i < all.size(); ++i) {
    auto const &set = get<Array const>(all[i]);
    for (auto const &v : set) {
      if (XGBOOST_EXPECT(IsA<Integer const>(v), true)) {
        auto u = static_cast<bst_feature_t>(get<Integer const>(v));
        out[i].emplace_back(u);
      } else if (IsA<Number>(v)) {
        double d = get<Number const>(v);
        CHECK_EQ(std::floor(d), d)
            << "Found floating point number in interaction constraints";
        out[i].emplace_back(static_cast<uint32_t>(d));
      } else {
        LOG(FATAL) << "Unknown value type for interaction constraint:"
                   << v.GetValue().TypeStr();
      }
    }
  }
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/param.h <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file param.h
 * \brief training parameters, statistics used to support tree construction.
 * \author Tianqi Chen
 */
#ifndef XGBOOST_TREE_PARAM_H_
#define XGBOOST_TREE_PARAM_H_

#include <algorithm>  // for copy, any_of
#include <cmath>
#include <cstring>
#include <string>
#include <vector>

#include "../common/linalg_op.h"
#include "../common/math.h"
#include "xgboost/linalg.h"
#include "xgboost/parameter.h"

namespace xgboost {
namespace tree {

/*! \brief training parameters for regression tree */
struct TrainParam : public XGBoostParameter<TrainParam> {
  // learning step size for a time
  float learning_rate;
  // minimum loss change required for a split
  float min_split_loss;
  // maximum depth of a tree
  bst_node_t max_depth;
  // maximum number of leaves
  bst_node_t max_leaves;
  // if using histogram based algorithm, maximum number of bins per feature
  bst_bin_t max_bin;
  // growing policy
  enum TreeGrowPolicy { kDepthWise = 0, kLossGuide = 1 };
  int grow_policy;

  std::uint32_t max_cat_to_onehot{4};

  bst_bin_t max_cat_threshold{64};

  //----- the rest parameters are less important ----
  // minimum amount of hessian(weight) allowed in a child
  float min_child_weight;
  // L2 regularization factor
  float reg_lambda;
  // L1 regularization factor
  float reg_alpha;
  // maximum delta update we can add in weight estimation
  // this parameter can be used to stabilize update
  // default=0 means no constraint on weight delta
  float max_delta_step;
  // whether we want to do subsample
  float subsample;
  // sampling method
  enum SamplingMethod { kUniform = 0, kGradientBased = 1 };
  int sampling_method;
  // whether to subsample columns in each split (node)
  float colsample_bynode;
  // whether to subsample columns in each level
  float colsample_bylevel;
  // whether to subsample columns during tree construction
  float colsample_bytree;
  // whether refresh updater needs to update the leaf values
  bool refresh_leaf;

  std::vector<int> monotone_constraints;
  // Stored as a JSON string.
  std::string interaction_constraints;

  // ------ From CPU quantile histogram -------.
  // percentage threshold for treating a feature as sparse
  // e.g. 0.2 indicates a feature with fewer than 20% nonzeros is considered sparse
  static constexpr double DftSparseThreshold() { return 0.2; }

  double sparse_threshold{DftSparseThreshold()};

  // declare the parameters
  DMLC_DECLARE_PARAMETER(TrainParam) {
    DMLC_DECLARE_FIELD(learning_rate)
        .set_lower_bound(0.0f)
        .set_default(0.3f)
        .describe("Learning rate(step size) of update.");
    DMLC_DECLARE_FIELD(min_split_loss)
        .set_lower_bound(0.0f)
        .set_default(0.0f)
        .describe("Minimum loss reduction required to make a further partition.");
    DMLC_DECLARE_FIELD(max_depth).set_lower_bound(0).set_default(6).describe(
        "Maximum depth of the tree; 0 indicates no limit; a limit is required "
        "for depthwise policy");
    DMLC_DECLARE_FIELD(max_leaves)
        .set_lower_bound(0)
        .set_default(0)
        .describe("Maximum number of leaves; 0 indicates no limit.");
    DMLC_DECLARE_FIELD(max_bin).set_lower_bound(2).set_default(256).describe(
        "if using histogram-based algorithm, maximum number of bins per feature");
    DMLC_DECLARE_FIELD(grow_policy)
        .set_default(kDepthWise)
        .add_enum("depthwise", kDepthWise)
        .add_enum("lossguide", kLossGuide)
        .describe(
            "Tree growing policy. 0: favor splitting at nodes closest to the node, "
            "i.e. grow depth-wise. 1: favor splitting at nodes with highest loss "
            "change. (cf. LightGBM)");
    DMLC_DECLARE_FIELD(max_cat_to_onehot)
        .set_default(4)
        .set_lower_bound(1)
        .describe("Maximum number of categories to use one-hot encoding based split.");
    DMLC_DECLARE_FIELD(max_cat_threshold)
        .set_default(64)
        .set_lower_bound(1)
        .describe(
            "Maximum number of categories considered for split. Used only by partition-based"
            "splits.");
    DMLC_DECLARE_FIELD(min_child_weight)
        .set_lower_bound(0.0f)
        .set_default(1.0f)
        .describe("Minimum sum of instance weight(hessian) needed in a child.");
    DMLC_DECLARE_FIELD(reg_lambda)
        .set_lower_bound(0.0f)
        .set_default(1.0f)
        .describe("L2 regularization on leaf weight");
    DMLC_DECLARE_FIELD(reg_alpha).set_lower_bound(0.0f).set_default(0.0f).describe(
        "L1 regularization on leaf weight");
    DMLC_DECLARE_FIELD(max_delta_step)
        .set_lower_bound(0.0f)
        .set_default(0.0f)
        .describe(
            "Maximum delta step we allow each tree's weight estimate to be. "
            "If the value is set to 0, it means there is no constraint");
    DMLC_DECLARE_FIELD(subsample)
        .set_range(0.0f, 1.0f)
        .set_default(1.0f)
        .describe("Row subsample ratio of training instance.");
    DMLC_DECLARE_FIELD(sampling_method)
        .set_default(kUniform)
        .add_enum("uniform", kUniform)
        .add_enum("gradient_based", kGradientBased)
        .describe(
            "Sampling method. 0: select random training instances uniformly. "
            "1: select random training instances with higher probability when the "
            "gradient and hessian are larger. (cf. CatBoost)");
    DMLC_DECLARE_FIELD(colsample_bynode)
        .set_range(0.0f, 1.0f)
        .set_default(1.0f)
        .describe("Subsample ratio of columns, resample on each node (split).");
    DMLC_DECLARE_FIELD(colsample_bylevel)
        .set_range(0.0f, 1.0f)
        .set_default(1.0f)
        .describe("Subsample ratio of columns, resample on each level.");
    DMLC_DECLARE_FIELD(colsample_bytree)
        .set_range(0.0f, 1.0f)
        .set_default(1.0f)
        .describe("Subsample ratio of columns, resample on each tree construction.");
    DMLC_DECLARE_FIELD(refresh_leaf)
        .set_default(true)
        .describe("Whether the refresh updater needs to update leaf values.");
    DMLC_DECLARE_FIELD(monotone_constraints)
        .set_default(std::vector<int>())
        .describe("Constraint of variable monotonicity");
    DMLC_DECLARE_FIELD(interaction_constraints)
        .set_default("")
        .describe(
            "Constraints for interaction representing permitted interactions."
            "The constraints must be specified in the form of a nest list,"
            "e.g. [[0, 1], [2, 3, 4]], where each inner list is a group of"
            "indices of features that are allowed to interact with each other."
            "See tutorial for more information");

    // ------ From cpu quantile histogram -------.
    DMLC_DECLARE_FIELD(sparse_threshold)
        .set_range(0, 1.0)
        .set_default(DftSparseThreshold())
        .describe("percentage threshold for treating a feature as sparse");

    // add alias of parameters
    DMLC_DECLARE_ALIAS(reg_lambda, lambda);
    DMLC_DECLARE_ALIAS(reg_alpha, alpha);
    DMLC_DECLARE_ALIAS(min_split_loss, gamma);
    DMLC_DECLARE_ALIAS(learning_rate, eta);
  }

  /*! \brief given the loss change, whether we need to invoke pruning */
  [[nodiscard]] bool NeedPrune(double loss_chg, int depth) const {
    return loss_chg < this->min_split_loss || (this->max_depth != 0 && depth > this->max_depth);
  }

  [[nodiscard]] bst_node_t MaxNodes() const {
    if (this->max_depth == 0 && this->max_leaves == 0) {
      LOG(FATAL) << "Max leaves and max depth cannot both be unconstrained.";
    }
    bst_node_t n_nodes{0};
    if (this->max_leaves > 0) {
      n_nodes = this->max_leaves * 2 - 1;
    } else {
      // bst_node_t will overflow.
      CHECK_LE(this->max_depth, 30)
          << "max_depth can not be greater than 30 as that might generate 2^31 - 1"
             "nodes.";
      // same as: (1 << (max_depth + 1)) - 1, but avoids 1 << 31, which overflows.
      n_nodes = (1 << this->max_depth) + ((1 << this->max_depth) - 1);
    }
    CHECK_GT(n_nodes, 0);
    return n_nodes;
  }

  [[nodiscard]] bool HasMonotone() const {
    return std::any_of(this->monotone_constraints.cbegin(), this->monotone_constraints.cend(),
                       [](auto v) { return v != 0; });
  }
};

/**
 * @brief Whether both children satisfy the Hessian requirement for a split.
 *
 * Vector-leaf callers pass the normalized Hessian trace for each child.
 */
template <typename TrainingParams, typename T>
XGBOOST_DEVICE bool IsValidSplit(TrainingParams const &p, T left_hess, T right_hess) {
  return left_hess > 0.0 && right_hess > 0.0 && left_hess >= p.min_child_weight &&
         right_hess >= p.min_child_weight;
}

/**
 * @brief Function for L1 cost
 *
 *  @f$ L1(G, a) = sign(G) max(|G| - a, 0) @f$
 */
template <typename T0, typename T1>
XGBOOST_DEVICE std::enable_if_t<std::is_floating_point_v<T0> && std::is_floating_point_v<T1>, T0>
ThresholdL1(T0 sum_grad, T1 alpha) {
  if (sum_grad > +alpha) {
    return sum_grad - alpha;
  }
  if (sum_grad < -alpha) {
    return sum_grad + alpha;
  }
  return 0.0;
}

// calculate the cost of loss function
template <typename TrainingParams, typename T0, typename T1>
XGBOOST_DEVICE T0 CalcGainGivenWeight(TrainingParams const &p, T0 sum_grad, T0 sum_hess, T1 w) {
  return -(static_cast<T0>(2.0) * sum_grad * w + (sum_hess + p.reg_lambda) * common::Sqr(w) +
           (static_cast<T0>(2.0) * p.reg_alpha * std::abs(w)));
}

// calculate weight given the statistics
template <typename TrainingParams, typename T>
XGBOOST_DEVICE std::enable_if_t<std::is_floating_point_v<T>, T> CalcWeight(TrainingParams const &p,
                                                                           T sum_grad, T sum_hess) {
  if (sum_hess <= 0.0) {
    return 0.0;
  }
  T dw = -ThresholdL1(sum_grad, p.reg_alpha) / (sum_hess + p.reg_lambda);
  if (p.max_delta_step != 0.0f && ::fabs(dw) > p.max_delta_step) {
    dw = ::copysign(p.max_delta_step, dw);
  }
  return dw;
}

// calculate the cost of loss function
template <typename TrainingParams, typename T>
XGBOOST_DEVICE T CalcGain(TrainingParams const &p, T sum_grad, T sum_hess) {
  if (sum_hess <= 0.0) {
    return static_cast<T>(0.0);
  }
  if (p.max_delta_step == 0.0f) {
    if (p.reg_alpha == 0.0f) {
      return common::Sqr(sum_grad) / (sum_hess + p.reg_lambda);
    } else {
      return common::Sqr(ThresholdL1(sum_grad, p.reg_alpha)) / (sum_hess + p.reg_lambda);
    }
  } else {
    T w = CalcWeight(p, sum_grad, sum_hess);
    return CalcGainGivenWeight(p, sum_grad, sum_hess, w);
  }
}

template <typename TrainingParams, typename StatT, typename T = decltype(StatT().GetHess())>
XGBOOST_DEVICE T CalcGain(const TrainingParams &p, StatT stat) {
  return CalcGain(p, stat.GetGrad(), stat.GetHess());
}

// Used in GPU code where GradientPair is used for gradient sum, not GradStats.
template <typename TrainingParams, typename GpairT>
XGBOOST_DEVICE float CalcWeight(const TrainingParams &p, GpairT sum_grad) {
  return CalcWeight(p, sum_grad.GetGrad(), sum_grad.GetHess());
}

/*! \brief core statistics used for tree construction */
struct XGBOOST_ALIGNAS(16) GradStats {
  using GradType = double;
  /*! \brief sum gradient statistics */
  GradType sum_grad{0};
  /*! \brief sum hessian statistics */
  GradType sum_hess{0};

 public:
  [[nodiscard]] XGBOOST_DEVICE GradType GetGrad() const { return sum_grad; }
  [[nodiscard]] XGBOOST_DEVICE GradType GetHess() const { return sum_hess; }

  friend std::ostream &operator<<(std::ostream &os, GradStats s) {
    os << s.GetGrad() << "/" << s.GetHess();
    return os;
  }

  XGBOOST_DEVICE GradStats() {
    static_assert(sizeof(GradStats) == 16, "Size of GradStats is not 16 bytes.");
  }

  template <typename GpairT>
  XGBOOST_DEVICE explicit GradStats(const GpairT &sum)
      : sum_grad(sum.GetGrad()), sum_hess(sum.GetHess()) {}
  explicit GradStats(const GradType grad, const GradType hess) : sum_grad(grad), sum_hess(hess) {}
  /*!
   * \brief accumulate statistics
   * \param p the gradient pair
   */
  inline void Add(GradientPair p) { this->Add(p.GetGrad(), p.GetHess()); }

  /*! \brief add statistics to the data */
  inline void Add(const GradStats &b) {
    sum_grad += b.sum_grad;
    sum_hess += b.sum_hess;
  }
  /*! \brief set current value to a - b */
  inline void SetSubstract(const GradStats &a, const GradStats &b) {
    sum_grad = a.sum_grad - b.sum_grad;
    sum_hess = a.sum_hess - b.sum_hess;
  }
  /*! \return whether the statistics is not used yet */
  [[nodiscard]] bool Empty() const { return sum_hess == 0.0; }
  /*! \brief add statistics to the data */
  inline void Add(GradType grad, GradType hess) {
    sum_grad += grad;
    sum_hess += hess;
  }
};

// Helper functions for copying gradient statistic, one for vector leaf, another for normal scalar.
template <typename T, typename U>
std::vector<T> &CopyStats(linalg::VectorView<U> const &src, std::vector<T> *dst) {  // NOLINT
  dst->resize(src.Size());
  std::copy(linalg::cbegin(src), linalg::cend(src), dst->begin());
  return *dst;
}

inline GradStats &CopyStats(GradStats const &src, GradStats *dst) {  // NOLINT
  *dst = src;
  return *dst;
}

/*!
 * \brief statistics that is helpful to store
 *   and represent a split solution for the tree
 */
template <typename GradientT>
struct SplitEntryContainer {
  /*! \brief loss change after split this node */
  bst_float loss_chg{0.0f};
  /*! \brief split index */
  bst_feature_t sindex{0};
  bst_float split_value{0.0f};
  std::vector<std::uint32_t> cat_bits;
  bool is_cat{false};

  GradientT left_sum;
  GradientT right_sum;

  SplitEntryContainer() = default;

  friend std::ostream &operator<<(std::ostream &os, SplitEntryContainer const &s) {
    os << "loss_chg: " << s.loss_chg << "\n"
       << "dft_left: " << s.DefaultLeft() << "\n"
       << "split_index: " << s.SplitIndex() << "\n"
       << "split_value: " << s.split_value << "\n"
       << "is_cat: " << s.is_cat << "\n";
    if constexpr (std::is_same_v<GradStats, GradientT>) {
      os << "left_sum: " << s.left_sum << "\n"
         << "right_sum: " << s.right_sum << std::endl;
    } else {
      auto print_vec = [&](auto const &vec) {
        for (std::size_t i = 0; i < vec.size(); ++i) {
          os << vec[i];
          if (i != vec.size() - 1) {
            os << ", ";
          }
        }
      };

      os << "left_sum: [";
      print_vec(s.left_sum);
      os << "]\n";

      os << "right_sum: [";
      print_vec(s.right_sum);
      os << "]\n";
    }

    return os;
  }

  /*!\return feature index to split on */
  [[nodiscard]] bst_feature_t SplitIndex() const { return sindex & ((1U << 31) - 1U); }
  /*!\return whether missing value goes to left branch */
  [[nodiscard]] bool DefaultLeft() const { return (sindex >> 31) != 0; }
  /*!
   * \brief decides whether we can replace current entry with the given statistics
   *
   *   This function gives better priority to lower index when loss_chg == new_loss_chg.
   *   Not the best way, but helps to give consistent result during multi-thread
   *   execution.
   *
   * \param new_loss_chg the loss reduction get through the split
   * \param split_index the feature index where the split is on
   */
  [[nodiscard]] bool NeedReplace(bst_float new_loss_chg, unsigned split_index) const {
    if (std::isinf(new_loss_chg)) {  // in some cases new_loss_chg can be NaN or Inf,
                                     // for example when lambda = 0 & min_child_weight = 0
                                     // skip value in this case
      return false;
    } else if (this->SplitIndex() <= split_index) {
      return new_loss_chg > this->loss_chg;
    } else {
      return !(this->loss_chg > new_loss_chg);
    }
  }
  /*!
   * \brief update the split entry, replace it if e is better
   * \param e candidate split solution
   * \return whether the proposed split is better and can replace current split
   */
  bool Update(const SplitEntryContainer &e) {
    if (this->NeedReplace(e.loss_chg, e.SplitIndex())) {
      this->loss_chg = e.loss_chg;
      this->sindex = e.sindex;
      this->split_value = e.split_value;
      this->is_cat = e.is_cat;
      this->cat_bits = e.cat_bits;
      this->left_sum = e.left_sum;
      this->right_sum = e.right_sum;
      return true;
    } else {
      return false;
    }
  }
  /*!
   * \brief update the split entry, replace it if e is better
   * \param new_loss_chg loss reduction of new candidate
   * \param split_index feature index to split on
   * \param new_split_value the split point
   * \param default_left whether the missing value goes to left
   * \return whether the proposed split is better and can replace current split
   */
  template <typename GradientSumT>
  bool Update(bst_float new_loss_chg, bst_feature_t split_index, float new_split_value,
              bool default_left, bool is_cat, GradientSumT const &left_sum,
              GradientSumT const &right_sum) {
    if (this->NeedReplace(new_loss_chg, split_index)) {
      this->loss_chg = new_loss_chg;
      if (default_left) {
        split_index |= (1U << 31);
      }
      this->sindex = split_index;
      this->split_value = new_split_value;
      this->is_cat = is_cat;
      CopyStats(left_sum, &this->left_sum);
      CopyStats(right_sum, &this->right_sum);
      return true;
    } else {
      return false;
    }
  }
};

using SplitEntry = SplitEntryContainer<GradStats>;
}  // namespace tree

/*
 * \brief Parse the interaction constraints from string.
 * \param constraint_str String storing the interaction constraints:
 *
 *  Example input string:
 *
 *    "[[1, 2], [3, 4]]""
 *
 * \param p_out Pointer to output
 */
void ParseInteractionConstraint(std::string const &constraint_str,
                                std::vector<std::vector<xgboost::bst_feature_t>> *p_out);
}  // namespace xgboost

// define string serializer for vector, to get the arguments
namespace std {
inline std::ostream &operator<<(std::ostream &os, const std::vector<int> &t) {
  os << '(';
  for (auto it = t.begin(); it != t.end(); ++it) {
    if (it != t.begin()) {
      os << ',';
    }
    os << *it;
  }
  // python style tuple
  if (t.size() == 1) {
    os << ',';
  }
  os << ')';
  return os;
}

std::istream &operator>>(std::istream &is, std::vector<int> &t);
}  // namespace std

#endif  // XGBOOST_TREE_PARAM_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/sample_position.h <==
/**
 * Copyright 2024, XGBoost Contributors
 */
#pragma once
#include "xgboost/base.h"  // for bst_node_t

namespace xgboost::tree {
// Utility for manipulating the node index. A row is invalid if it's not used in the last
// iteration (due to sampling). For these rows, the corresponding tree node index is negated.
struct SamplePosition {
  [[nodiscard]] bst_node_t static XGBOOST_HOST_DEV_INLINE Encode(bst_node_t nidx, bool is_valid) {
    return is_valid ? nidx : ~nidx;
  }
  [[nodiscard]] bst_node_t static XGBOOST_HOST_DEV_INLINE Decode(bst_node_t nidx) {
    return IsValid(nidx) ? nidx : ~nidx;
  }
  [[nodiscard]] bool static XGBOOST_HOST_DEV_INLINE IsValid(bst_node_t nidx) { return nidx >= 0; }
};
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/split_evaluator.h <==
/**
 * Copyright 2018-2026, XGBoost Contributors
 * \file split_evaluator.h
 * \brief Used for implementing a loss term specific to decision trees. Useful for custom regularisation.
 * \author Henry Gouk
 */

#ifndef XGBOOST_TREE_SPLIT_EVALUATOR_H_
#define XGBOOST_TREE_SPLIT_EVALUATOR_H_

#include <xgboost/base.h>

#include <algorithm>    // for any_of
#include <cstddef>      // for size_t
#include <limits>       // for numeric_limits
#include <tuple>        // for tuple
#include <type_traits>  // for void_t, false_type, declval

#include "../common/math.h"
#include "../common/transform.h"
#include "param.h"  // for TrainParam
#include "xgboost/host_device_vector.h"
#include "xgboost/linalg.h"

namespace xgboost::tree {
namespace split_impl {
template <typename T, typename = void>
struct IsVectorGradientSum : std::false_type {};

template <typename T>
struct IsVectorGradientSum<T,
                           std::void_t<decltype(std::declval<T const&>().Size()),
                                       decltype(std::declval<T const&>()(std::size_t{}).GetGrad()),
                                       decltype(std::declval<T const&>()(std::size_t{}).GetHess())>>
    : std::true_type {};

template <typename... T>
using EnableVecGrad = std::enable_if_t<(split_impl::IsVectorGradientSum<T>::value && ...), int>;

template <typename... T>
using EnableScaGrad = std::enable_if_t<!(split_impl::IsVectorGradientSum<T>::value || ...), int>;
}  // namespace split_impl

struct EvalParam {
  // minimum amount of hessian(weight) allowed in a child
  float min_child_weight;
  // L2 regularization factor
  float reg_lambda;
  // L1 regularization factor
  float reg_alpha;
  // maximum delta update we can add in weight estimation
  // this parameter can be used to stabilize update
  // default=0 means no constraint on weight delta
  float max_delta_step;
  float learning_rate;
  std::uint32_t max_cat_to_onehot;
  bst_bin_t max_cat_threshold;

  EvalParam() = default;

  XGBOOST_DEVICE explicit EvalParam(const TrainParam& param)
      : min_child_weight(param.min_child_weight),
        reg_lambda(param.reg_lambda),
        reg_alpha(param.reg_alpha),
        max_delta_step(param.max_delta_step),
        learning_rate{param.learning_rate},
        max_cat_to_onehot{param.max_cat_to_onehot},
        max_cat_threshold{param.max_cat_threshold} {}
};

class TreeEvaluator {
  HostDeviceVector<float> lower_bounds_;
  HostDeviceVector<float> upper_bounds_;
  HostDeviceVector<int32_t> monotone_;
  DeviceOrd device_;
  bst_target_t n_targets_;
  bool has_constraint_;

  void EnsureBounds(bst_node_t max_nidx, bst_target_t n_targets) {
    auto n_nodes = static_cast<std::size_t>(max_nidx) * 2 + 1;
    auto n = n_nodes * n_targets;
    if (lower_bounds_.Size() < n) {
      lower_bounds_.Resize(n, -std::numeric_limits<float>::max());
    }
    if (upper_bounds_.Size() < n) {
      upper_bounds_.Resize(n, std::numeric_limits<float>::max());
    }
  }

 public:
  TreeEvaluator(TrainParam const& p, bst_feature_t n_features, DeviceOrd device,
                bst_target_t n_targets)
      : device_{device}, n_targets_{n_targets}, has_constraint_{p.HasMonotone()} {
    CHECK_GT(n_targets, 0);
    if (device.IsCUDA()) {
      lower_bounds_.SetDevice(device);
      upper_bounds_.SetDevice(device);
      monotone_.SetDevice(device);
    }

    if (!p.monotone_constraints.empty()) {
      CHECK_LE(p.monotone_constraints.size(), n_features)
          << "The size of monotone constraint should be less or equal to the number of features.";
    }
    monotone_.HostVector() = p.monotone_constraints;
    monotone_.HostVector().resize(n_features, 0);

    if (has_constraint_) {
      // Initialised to some small size, can grow if needed
      lower_bounds_.Resize(256 * n_targets, -std::numeric_limits<float>::max());
      upper_bounds_.Resize(256 * n_targets, std::numeric_limits<float>::max());
    }

    if (device_.IsCUDA()) {
      // Pull to device early.
      lower_bounds_.ConstDeviceSpan();
      upper_bounds_.ConstDeviceSpan();
      monotone_.ConstDeviceSpan();
    }
  }

  template <typename ParamT>
  struct SplitEvaluator {
    const int* constraints;
    const float* lower;  // shape: (n_nodes, n_targets)
    const float* upper;
    bool has_constraint;
    bst_target_t n_targets;

    [[nodiscard]] XGBOOST_DEVICE float ApplyBounds(bst_node_t nidx, bst_target_t target,
                                                   float w) const {
      if (!has_constraint) {
        return w;
      }
      std::size_t strides[2]{n_targets, 1};
      auto idx = linalg::detail::Offset<0>(strides, 0, nidx, target);
      if (w < lower[idx]) {
        return lower[idx];
      } else if (w > upper[idx]) {
        return upper[idx];
      } else {
        return w;
      }
    }

    // See the sphinx document about monotone constraint for how this works.
    template <typename LeftGradientSumT, typename RightGradientSumT,
              split_impl::EnableScaGrad<LeftGradientSumT, RightGradientSumT> = 0>
    [[nodiscard]] XGBOOST_DEVICE auto CalcPooledWeight(ParamT const& param, bst_node_t nidx,
                                                       bst_target_t target,
                                                       LeftGradientSumT const& left,
                                                       RightGradientSumT const& right) const {
      // The common value still represents two leaves, each with its own regularization penalty.
      EvalParam p;
      p.reg_alpha = 2.0f * param.reg_alpha;
      p.reg_lambda = 2.0f * param.reg_lambda;
      p.max_delta_step = param.max_delta_step;
      auto pooled_weight = ::xgboost::tree::CalcWeight(p, left.GetGrad() + right.GetGrad(),
                                                       left.GetHess() + right.GetHess());
      return this->ApplyBounds(nidx, target, pooled_weight);
    }

    template <typename LeftGradientSumT, typename RightGradientSumT,
              split_impl::EnableScaGrad<LeftGradientSumT, RightGradientSumT> = 0>
    [[nodiscard]] XGBOOST_DEVICE std::tuple<float, float> CalcSplitWeights(
        ParamT const& param, bst_node_t nidx, bst_feature_t fidx, bst_target_t target,
        LeftGradientSumT const& left, RightGradientSumT const& right) const {
      auto wleft = this->CalcWeight(nidx, target, param, left);
      auto wright = this->CalcWeight(nidx, target, param, right);

      if (!has_constraint) {
        return {wleft, wright};
      }

      auto constraint = constraints[fidx];
      bool ordered = constraint == 0 || (constraint > 0 && wleft <= wright) ||
                     (constraint < 0 && wleft >= wright);
      if (ordered) {
        return {wleft, wright};
      }

      auto pooled = this->CalcPooledWeight(param, nidx, target, left, right);
      return {pooled, pooled};
    }

    template <typename GradientSumT, split_impl::EnableScaGrad<GradientSumT> = 0>
    XGBOOST_DEVICE float CalcSplitGain(ParamT const& param, bst_node_t nidx, bst_feature_t fidx,
                                       GradientSumT const& left, GradientSumT const& right) const {
      constexpr float kNegInf = -std::numeric_limits<float>::infinity();
      auto left_hess = left.GetHess();
      auto right_hess = right.GetHess();
      if (!IsValidSplit(param, left_hess, right_hess)) {
        return kNegInf;
      }

      int constraint = has_constraint ? constraints[fidx] : 0;
      float wleft = this->CalcWeight(nidx, param, left);
      float wright = this->CalcWeight(nidx, param, right);

      float gain = this->CalcGainGivenWeight(param, left, wleft) +
                   this->CalcGainGivenWeight(param, right, wright);

      if (constraint == 0) {
        // no constraint
        return gain;
      } else if (constraint > 0) {
        return wleft <= wright ? gain : kNegInf;
      } else {
        return wleft >= wright ? gain : kNegInf;
      }
    }

    template <typename LeftGradientSumT, typename RightGradientSumT,
              split_impl::EnableVecGrad<LeftGradientSumT, RightGradientSumT> = 0>
    XGBOOST_DEVICE double CalcSplitGain(ParamT const& param, [[maybe_unused]] bst_node_t nidx,
                                        [[maybe_unused]] bst_feature_t fidx,
                                        LeftGradientSumT const& left,
                                        RightGradientSumT const& right) const {
      auto n_targets = left.Size();
      double left_hess{0.0};
      double right_hess{0.0};
      double gain{0.0};
      for (std::size_t t = 0; t < n_targets; ++t) {
        auto const left_t = left(t);
        auto const right_t = right(t);
        left_hess += left_t.GetHess();
        right_hess += right_t.GetHess();
        if (!has_constraint) {
          gain += tree::CalcGain(param, left_t.GetGrad(), left_t.GetHess());
          gain += tree::CalcGain(param, right_t.GetGrad(), right_t.GetHess());
        }
      }

      auto k = static_cast<double>(n_targets);
      if (!IsValidSplit(param, left_hess / k, right_hess / k)) {
        return -std::numeric_limits<double>::infinity();
      }
      if (!has_constraint) {
        return gain;
      }

      for (std::size_t t = 0; t < n_targets; ++t) {
        auto const left_t = left(t);
        auto const right_t = right(t);
        auto [l_w, r_w] = this->CalcSplitWeights(param, nidx, fidx, t, left_t, right_t);
        gain += tree::CalcGainGivenWeight(param, left_t.GetGrad(), left_t.GetHess(), l_w);
        gain += tree::CalcGainGivenWeight(param, right_t.GetGrad(), right_t.GetHess(), r_w);
      }
      return gain;
    }

    // Weight
    template <typename GradientSumT, split_impl::EnableScaGrad<GradientSumT> = 0>
    XGBOOST_DEVICE float CalcWeight(bst_node_t nidx, bst_target_t target, ParamT const& param,
                                    GradientSumT const& stats) const {
      // boxed by max_delta_step
      float w = ::xgboost::tree::CalcWeight(param, stats);
      return this->ApplyBounds(nidx, target, w);
    }

    template <typename GradientSumT, split_impl::EnableScaGrad<GradientSumT> = 0>
    XGBOOST_DEVICE float CalcWeight(bst_node_t nidx, ParamT const& param,
                                    GradientSumT const& stats) const {
      return this->CalcWeight(nidx, 0, param, stats);
    }

    template <typename GradientSumT, split_impl::EnableVecGrad<GradientSumT> = 0>
    XGBOOST_DEVICE void CalcWeight(bst_node_t nidx, ParamT const& param, GradientSumT const& stats,
                                   linalg::VectorView<float> out) const {
      for (std::size_t t = 0; t < stats.Size(); ++t) {
        out(t) = this->CalcWeight(nidx, t, param, stats(t));
      }
    }

    template <typename LeftGradientSumT, typename RightGradientSumT,
              split_impl::EnableVecGrad<LeftGradientSumT, RightGradientSumT> = 0>
    XGBOOST_DEVICE void CalcSplitWeights(ParamT const& param, bst_node_t nidx, bst_feature_t fidx,
                                         LeftGradientSumT const& left,
                                         RightGradientSumT const& right,
                                         linalg::VectorView<float> left_weight,
                                         linalg::VectorView<float> right_weight) const {
      for (std::size_t t = 0; t < left.Size(); ++t) {
        auto [l_w, r_w] = this->CalcSplitWeights(param, nidx, fidx, t, left(t), right(t));
        left_weight(t) = l_w;
        right_weight(t) = r_w;
      }
    }

    template <typename GradientSumT, split_impl::EnableScaGrad<GradientSumT> = 0>
    XGBOOST_DEVICE float CalcWeightCat(ParamT const& param, GradientSumT const& stats) const {
      // FIXME(jiamingy): This is a temporary solution until we have categorical feature
      // specific regularization parameters.  During sorting we should try to avoid any
      // regularization.
      return ::xgboost::tree::CalcWeight(param, stats);
    }
    template <typename GradientSumT, split_impl::EnableVecGrad<GradientSumT> = 0>
    XGBOOST_DEVICE void CalcWeightCat(ParamT const& param, GradientSumT const& stats,
                                      linalg::VectorView<float> out) const {
      for (std::size_t t = 0; t < stats.Size(); ++t) {
        out(t) = this->CalcWeightCat(param, stats(t));
      }
    }

    // Gain given weight
    template <typename GradientSumT, split_impl::EnableScaGrad<GradientSumT> = 0>
    XGBOOST_DEVICE float CalcGainGivenWeight(ParamT const& p, GradientSumT const& stats,
                                             float w) const {
      if (stats.GetHess() <= 0) {
        return .0f;
      }
      return tree::CalcGainGivenWeight<ParamT>(p, stats.GetGrad(), stats.GetHess(), w);
    }

    template <typename GradientSumT, typename WeightT, split_impl::EnableVecGrad<GradientSumT> = 0>
    XGBOOST_DEVICE double CalcGainGivenWeight(ParamT const& p, GradientSumT const& stats,
                                              WeightT const& weight) const {
      double gain{0.0};
      for (std::size_t t = 0; t < stats.Size(); ++t) {
        auto const stats_t = stats(t);
        gain += tree::CalcGainGivenWeight(p, stats_t.GetGrad(), stats_t.GetHess(), weight(t));
      }
      return gain;
    }

    // Gain
    template <typename GradientSumT, split_impl::EnableScaGrad<GradientSumT> = 0>
    XGBOOST_DEVICE float CalcGain(bst_node_t nidx, ParamT const& p,
                                  GradientSumT const& stats) const {
      return this->CalcGainGivenWeight(p, stats, this->CalcWeight(nidx, p, stats));
    }

    template <typename GradientSumT, split_impl::EnableVecGrad<GradientSumT> = 0>
    XGBOOST_DEVICE double CalcGain(bst_node_t nidx, ParamT const& p,
                                   GradientSumT const& stats) const {
      double gain{0.0};
      for (std::size_t t = 0, n_targets = stats.Size(); t < n_targets; ++t) {
        auto const stats_t = stats(t);
        auto weight = this->CalcWeight(nidx, t, p, stats_t);
        gain += tree::CalcGainGivenWeight(p, stats_t.GetGrad(), stats_t.GetHess(), weight);
      }
      return gain;
    }
  };

 public:
  /* Get a view to the evaluator that can be passed down to device. */
  template <typename ParamT = TrainParam>
  auto GetEvaluator() const {
    if (device_.IsCUDA()) {
      auto constraints = monotone_.ConstDevicePointer();
      return SplitEvaluator<ParamT>{constraints, lower_bounds_.ConstDevicePointer(),
                                    upper_bounds_.ConstDevicePointer(), has_constraint_,
                                    n_targets_};
    } else {
      auto constraints = monotone_.ConstHostPointer();
      return SplitEvaluator<ParamT>{constraints, lower_bounds_.ConstHostPointer(),
                                    upper_bounds_.ConstHostPointer(), has_constraint_, n_targets_};
    }
  }

  template <bool CompiledWithCuda = WITH_CUDA()>
  void AddSplit(bst_node_t nodeid, bst_node_t leftid, bst_node_t rightid, bst_feature_t f,
                float left_weight, float right_weight) {
    if (!has_constraint_) {
      return;
    }

    auto max_nidx = std::max(leftid, rightid);
    this->EnsureBounds(max_nidx, 1u);

    common::Transform<>::Init(
        [=] XGBOOST_DEVICE(size_t, common::Span<float> lower, common::Span<float> upper,
                           common::Span<int> monotone) {
          lower[leftid] = lower[nodeid];
          upper[leftid] = upper[nodeid];

          lower[rightid] = lower[nodeid];
          upper[rightid] = upper[nodeid];
          int32_t c = monotone[f];
          float mid = (left_weight + right_weight) / 2.0f;

          SPAN_CHECK(!common::CheckNAN(mid));

          if (c < 0) {
            lower[leftid] = mid;
            upper[rightid] = mid;
          } else if (c > 0) {
            upper[leftid] = mid;
            lower[rightid] = mid;
          }
        },
        common::Range(0, 1), 1, device_)
        .Eval(&lower_bounds_, &upper_bounds_, &monotone_);
  }

  template <bool CompiledWithCuda = WITH_CUDA()>
  void AddSplit(bst_node_t nodeid, bst_node_t leftid, bst_node_t rightid, bst_feature_t f,
                linalg::VectorView<float const> left_weight,
                linalg::VectorView<float const> right_weight) {
    if (!has_constraint_) {
      return;
    }
    CHECK_EQ(left_weight.Size(), n_targets_);
    CHECK_EQ(right_weight.Size(), n_targets_);
    auto n_targets = n_targets_;

    auto max_nidx = std::max(leftid, rightid);
    this->EnsureBounds(max_nidx, n_targets);

    common::Transform<>::Init(
        [=] XGBOOST_DEVICE(size_t t, common::Span<float> lower, common::Span<float> upper,
                           common::Span<int> monotone) {
          std::size_t strides[2]{n_targets, 1u};
          auto parent_idx = linalg::detail::Offset<0>(strides, 0, nodeid, t);
          auto left_idx = linalg::detail::Offset<0>(strides, 0, leftid, t);
          auto right_idx = linalg::detail::Offset<0>(strides, 0, rightid, t);

          lower[left_idx] = lower[parent_idx];
          upper[left_idx] = upper[parent_idx];
          lower[right_idx] = lower[parent_idx];
          upper[right_idx] = upper[parent_idx];

          auto mid = left_weight(t) + 0.5f * (right_weight(t) - left_weight(t));
          SPAN_CHECK(!common::CheckNAN(mid));
          auto constraint = monotone[f];
          if (constraint < 0) {
            lower[left_idx] = mid;
            upper[right_idx] = mid;
          } else if (constraint > 0) {
            upper[left_idx] = mid;
            lower[right_idx] = mid;
          }
        },
        common::Range(0, n_targets), 1, device_)
        .Eval(&lower_bounds_, &upper_bounds_, &monotone_);
  }
};
}  // namespace xgboost::tree

#endif  // XGBOOST_TREE_SPLIT_EVALUATOR_H_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/tree_model.cc <==
/**
 * Copyright 2015-2026, XGBoost Contributors
 * \file tree_model.cc
 * \brief model structure for tree
 */
#include "xgboost/tree_model.h"

#include <dmlc/json.h>
#include <dmlc/registry.h>

#include <cmath>
#include <iomanip>
#include <limits>  // for numeric_limits
#include <sstream>
#include <type_traits>  // for is_floating_point_v, add_const_t

#include "../common/categorical.h"  // for GetNodeCats
#include "../common/common.h"       // for EscapeU8
#include "../common/nvtx_utils.h"   // for xgboost_NVTX_FN_RANGE
#include "io_utils.h"               // for GetElem
#include "param.h"
#include "tree_view.h"
#include "xgboost/base.h"
#include "xgboost/data.h"
#include "xgboost/json.h"
#include "xgboost/logging.h"

namespace xgboost {
namespace tree {
void CopyCategoryStorage(Context const* ctx, std::size_t offset, ExpandBatch const& batch,
                         HostDeviceVector<CatWordT>* out);

DMLC_REGISTER_PARAMETER(TrainParam);
}  // namespace tree

namespace {
constexpr auto NoTruncate() { return std::numeric_limits<bst_target_t>::max(); }

template <typename Float>
std::enable_if_t<std::is_floating_point_v<Float>, std::string> ToStr(
    Float value, bst_target_t truncate_limit = NoTruncate()) {
  (void)truncate_limit;
  std::int32_t constexpr kFloatMaxPrecision = std::numeric_limits<float>::max_digits10;
  static_assert(std::is_floating_point_v<Float>,
                "Use std::to_string instead for non-floating point values.");
  std::stringstream ss;
  ss << std::setprecision(kFloatMaxPrecision) << value;
  return ss.str();
}

template <typename Float>
std::string ToStr(linalg::VectorView<Float> value, bst_target_t truncate_limit = 3) {
  // Truncate long arrays to keep dumps (e.g. dot graphs) reasonably sized.
  int32_t constexpr kFloatMaxPrecision = std::numeric_limits<float>::max_digits10;
  static_assert(std::is_floating_point_v<Float>,
                "Use std::to_string instead for non-floating point values.");
  std::stringstream ss;
  ss << std::setprecision(kFloatMaxPrecision);
  if (value.Size() == 1) {
    ss << value(0);
    return ss.str();
  }
  CHECK_GE(truncate_limit, 2);
  auto n = std::min(static_cast<bst_target_t>(value.Size() - 1), truncate_limit - 1);
  ss << "[";
  for (std::size_t i = 0; i < n; ++i) {
    ss << value(i) << ", ";
  }
  if (value.Size() > truncate_limit) {
    ss << "..., ";
  }
  ss << value(value.Size() - 1) << "]";
  return ss.str();
}
}  // namespace

/**
 * @brief Base class for dump model implementation.
 */
template <typename TreeView>
class TreeGenerator {
 protected:
  FeatureMap const& fmap_;
  std::stringstream ss_;
  bool const with_stats_;

  static std::string Tabs(uint32_t n) {
    std::string res;
    for (uint32_t i = 0; i < n; ++i) {
      res += '\t';
    }
    return res;
  }
  /* @brief Find the first occurrence of key in input and replace it with corresponding
   *        value.
   */
  [[nodiscard]] static std::string Match(std::string const& input,
                                         std::map<std::string, std::string> const& replacements) {
    std::string result = input;
    for (auto const& kv : replacements) {
      auto pos = result.find(kv.first);
      CHECK_NE(pos, std::string::npos);
      result.replace(pos, kv.first.length(), kv.second);
    }
    return result;
  }

  virtual std::string Indicator(TreeView /*tree*/, int32_t /*nid*/, uint32_t /*depth*/) const {
    return "";
  }
  virtual std::string Categorical(TreeView, int32_t, uint32_t) const = 0;
  virtual std::string Integer(TreeView /*tree*/, int32_t /*nid*/, uint32_t /*depth*/) const {
    return "";
  }
  virtual std::string Quantitive(TreeView /*tree*/, int32_t /*nid*/, uint32_t /*depth*/) const {
    return "";
  }
  virtual std::string NodeStat(TreeView /*tree*/, int32_t /*nid*/) const { return ""; }

  virtual std::string PlainNode(TreeView /*tree*/, int32_t /*nid*/, uint32_t /*depth*/) const = 0;

  virtual std::string SplitNode(TreeView tree, int32_t nid, uint32_t depth) {
    auto const split_index = tree.SplitIndex(nid);
    std::string result;
    auto is_categorical = tree.SplitType(nid) == FeatureType::kCategorical;
    if (split_index < fmap_.Size()) {
      auto check_categorical = [&]() {
        CHECK(is_categorical) << fmap_.Name(split_index)
                              << " in feature map is numerical but tree node is categorical.";
      };
      auto check_numerical = [&]() {
        auto is_numerical = !is_categorical;
        CHECK(is_numerical) << fmap_.Name(split_index)
                            << " in feature map is categorical but tree node is numerical.";
      };

      switch (fmap_.TypeOf(split_index)) {
        case FeatureMap::kCategorical: {
          check_categorical();
          result = this->Categorical(tree, nid, depth);
          break;
        }
        case FeatureMap::kIndicator: {
          check_numerical();
          result = this->Indicator(tree, nid, depth);
          break;
        }
        case FeatureMap::kInteger: {
          check_numerical();
          result = this->Integer(tree, nid, depth);
          break;
        }
        case FeatureMap::kFloat:
        case FeatureMap::kQuantitive: {
          check_numerical();
          result = this->Quantitive(tree, nid, depth);
          break;
        }
        default:
          LOG(FATAL) << "Unknown feature map type.";
      }
    } else {
      if (is_categorical) {
        result = this->Categorical(tree, nid, depth);
      } else {
        result = this->PlainNode(tree, nid, depth);
      }
    }
    return result;
  }

  virtual std::string LeafNode(TreeView tree, int32_t nid, uint32_t depth) const = 0;
  virtual std::string BuildTree(TreeView tree, int32_t nid, uint32_t depth) = 0;

 public:
  TreeGenerator(FeatureMap const& _fmap, bool with_stats) : fmap_{_fmap}, with_stats_{with_stats} {}
  virtual ~TreeGenerator() = default;

  virtual void BuildTree(TreeView tree) { ss_ << this->BuildTree(tree, 0, 0); }

  std::string Str() const { return ss_.str(); }
};
}  // namespace xgboost

namespace xgboost {
namespace {
template <typename TreeView>
std::vector<bst_cat_t> GetSplitCategories(TreeView const& tree, int32_t nidx) {
  auto const& csr = tree.GetCategoriesMatrix();
  auto seg = csr.node_ptr[nidx];
  auto split = common::KCatBitField{csr.categories.subspan(seg.beg, seg.size)};

  std::vector<bst_cat_t> cats;
  for (size_t i = 0; i < split.Capacity(); ++i) {
    if (split.Check(i)) {
      cats.push_back(static_cast<bst_cat_t>(i));
    }
  }
  return cats;
}

std::string PrintCatsAsSet(std::vector<bst_cat_t> const& cats) {
  std::stringstream ss;
  ss << "{";
  for (size_t i = 0; i < cats.size(); ++i) {
    ss << cats[i];
    if (i != cats.size() - 1) {
      ss << ",";
    }
  }
  ss << "}";
  return ss.str();
}

std::string GetFeatureName(FeatureMap const& fmap, bst_feature_t split_index) {
  CHECK_LE(fmap.Size(), std::numeric_limits<decltype(split_index)>::max());
  auto fname = split_index < static_cast<decltype(split_index)>(fmap.Size())
                   ? fmap.Name(split_index)
                   : ('f' + std::to_string(split_index));
  return common::EscapeU8(fname);
}
}  // anonymous namespace

template <typename TreeView>
class TextGenerator : public TreeGenerator<TreeView> {
  using SuperT = TreeGenerator<TreeView>;

 public:
  TextGenerator(FeatureMap const& fmap, bool with_stats) : SuperT(fmap, with_stats) {}

  std::string LeafNode(TreeView tree, int32_t nid, uint32_t depth) const override {
    static std::string kLeafTemplate = "{tabs}{nid}:leaf={leaf}{stats}";
    static std::string kStatTemplate = ",cover={cover}";
    std::string result = SuperT::Match(
        kLeafTemplate,
        {{"{tabs}", SuperT::Tabs(depth)},
         {"{nid}", std::to_string(nid)},
         {"{leaf}", ToStr(tree.LeafValue(nid))},
         {"{stats}", SuperT::with_stats_
                         ? SuperT::Match(kStatTemplate, {{"{cover}", ToStr(tree.SumHess(nid))}})
                         : ""}});
    return result;
  }

  std::string Indicator(TreeView tree, bst_node_t nid, uint32_t) const override {
    static std::string const kIndicatorTemplate = "{nid}:[{fname}] yes={yes},no={no}";
    int32_t nyes = tree.DefaultLeft(nid) ? tree.RightChild(nid) : tree.LeftChild(nid);
    auto split_index = tree.SplitIndex(nid);
    std::string result =
        SuperT::Match(kIndicatorTemplate, {{"{nid}", std::to_string(nid)},
                                           {"{fname}", GetFeatureName(SuperT::fmap_, split_index)},
                                           {"{yes}", std::to_string(nyes)},
                                           {"{no}", std::to_string(tree.DefaultChild(nid))}});
    return result;
  }

  std::string SplitNodeImpl(TreeView tree, bst_node_t nid, std::string const& template_str,
                            std::string cond, uint32_t depth) const {
    auto split_index = tree.SplitIndex(nid);
    std::string const result =
        SuperT::Match(template_str, {{"{tabs}", SuperT::Tabs(depth)},
                                     {"{nid}", std::to_string(nid)},
                                     {"{fname}", GetFeatureName(SuperT::fmap_, split_index)},
                                     {"{cond}", cond},
                                     {"{left}", std::to_string(tree.LeftChild(nid))},
                                     {"{right}", std::to_string(tree.RightChild(nid))},
                                     {"{missing}", std::to_string(tree.DefaultChild(nid))}});
    return result;
  }

  std::string Integer(TreeView tree, int32_t nid, uint32_t depth) const override {
    static std::string const kIntegerTemplate =
        "{tabs}{nid}:[{fname}<{cond}] yes={left},no={right},missing={missing}";
    auto cond = tree.SplitCond(nid);
    const bst_float floored = std::floor(cond);
    const int32_t integer_threshold =
        (floored == cond) ? static_cast<int>(floored) : static_cast<int>(floored) + 1;
    return SplitNodeImpl(tree, nid, kIntegerTemplate, std::to_string(integer_threshold), depth);
  }

  std::string Quantitive(TreeView tree, int32_t nid, uint32_t depth) const override {
    static std::string const kQuantitiveTemplate =
        "{tabs}{nid}:[{fname}<{cond}] yes={left},no={right},missing={missing}";
    auto cond = tree.SplitCond(nid);
    return SplitNodeImpl(tree, nid, kQuantitiveTemplate, ToStr(cond), depth);
  }

  std::string PlainNode(TreeView tree, int32_t nid, uint32_t depth) const override {
    auto cond = tree.SplitCond(nid);
    static std::string const kNodeTemplate =
        "{tabs}{nid}:[{fname}<{cond}] yes={left},no={right},missing={missing}";
    return SplitNodeImpl(tree, nid, kNodeTemplate, ToStr(cond), depth);
  }

  std::string Categorical(TreeView tree, bst_node_t nid, uint32_t depth) const override {
    auto cats = GetSplitCategories(tree, nid);
    std::string cats_str = PrintCatsAsSet(cats);
    static std::string const kNodeTemplate =
        "{tabs}{nid}:[{fname}:{cond}] yes={right},no={left},missing={missing}";
    std::string const result = SplitNodeImpl(tree, nid, kNodeTemplate, cats_str, depth);
    return result;
  }

  std::string NodeStat(TreeView tree, bst_node_t nid) const override {
    static std::string const kStatTemplate = ",gain={loss_chg},cover={sum_hess}";
    std::string const result = SuperT::Match(
        kStatTemplate,
        {{"{loss_chg}", ToStr(tree.LossChg(nid))}, {"{sum_hess}", ToStr(tree.SumHess(nid))}});
    return result;
  }

  std::string BuildTree(TreeView tree, int32_t nid, uint32_t depth) override {
    if (tree.IsLeaf(nid)) {
      return this->LeafNode(tree, nid, depth);
    }
    static std::string const kNodeTemplate = "{parent}{stat}\n{left}\n{right}";
    auto result = SuperT::Match(
        kNodeTemplate, {{"{parent}", this->SplitNode(tree, nid, depth)},
                        {"{stat}", SuperT::with_stats_ ? this->NodeStat(tree, nid) : ""},
                        {"{left}", this->BuildTree(tree, tree.LeftChild(nid), depth + 1)},
                        {"{right}", this->BuildTree(tree, tree.RightChild(nid), depth + 1)}});
    return result;
  }

  void BuildTree(TreeView tree) override {
    static std::string const& kTreeTemplate = "{nodes}\n";
    auto result = SuperT::Match(kTreeTemplate, {{"{nodes}", this->BuildTree(tree, 0, 0)}});
    SuperT::ss_ << result;
  }
};

template <typename TreeView>
class JsonGenerator : public TreeGenerator<TreeView> {
  using SuperT = TreeGenerator<TreeView>;

 public:
  JsonGenerator(FeatureMap const& fmap, bool with_stats) : SuperT{fmap, with_stats} {}

  std::string Indent(uint32_t depth) const {
    std::string result;
    for (uint32_t i = 0; i < depth + 1; ++i) {
      result += "  ";
    }
    return result;
  }

  std::string LeafNode(TreeView tree, bst_node_t nid, uint32_t) const override {
    static std::string const kLeafTemplate = R"L({ "nodeid": {nid}, "leaf": {leaf} {stat}})L";
    static std::string const kStatTemplate = R"S(, "cover": {sum_hess} )S";
    std::string result = SuperT::Match(
        kLeafTemplate,
        {{"{nid}", std::to_string(nid)},
         {"{leaf}", ToStr(tree.LeafValue(nid), NoTruncate())},
         {"{stat}", SuperT::with_stats_
                        ? SuperT::Match(kStatTemplate, {{"{sum_hess}", ToStr(tree.SumHess(nid))}})
                        : ""}});
    return result;
  }

  std::string Indicator(TreeView tree, bst_node_t nid, uint32_t depth) const override {
    int32_t nyes = tree.DefaultLeft(nid) ? tree.RightChild(nid) : tree.LeftChild(nid);
    static std::string const kIndicatorTemplate =
        R"ID( "nodeid": {nid}, "depth": {depth}, "split": "{fname}", "yes": {yes}, "no": {no})ID";
    auto split_index = tree.SplitIndex(nid);
    auto result =
        SuperT::Match(kIndicatorTemplate, {{"{nid}", std::to_string(nid)},
                                           {"{depth}", std::to_string(depth)},
                                           {"{fname}", GetFeatureName(SuperT::fmap_, split_index)},
                                           {"{yes}", std::to_string(nyes)},
                                           {"{no}", std::to_string(tree.DefaultChild(nid))}});
    return result;
  }

  std::string Categorical(TreeView tree, bst_node_t nid, uint32_t depth) const override {
    auto cats = GetSplitCategories(tree, nid);
    static std::string const kCategoryTemplate =
        R"I( "nodeid": {nid}, "depth": {depth}, "split": "{fname}", )I"
        R"I("split_condition": {cond}, "yes": {right}, "no": {left}, )I"
        R"I("missing": {missing})I";
    std::string cats_ptr = "[";
    for (size_t i = 0; i < cats.size(); ++i) {
      cats_ptr += std::to_string(cats[i]);
      if (i != cats.size() - 1) {
        cats_ptr += ", ";
      }
    }
    cats_ptr += "]";
    auto results = SplitNodeImpl(tree, nid, kCategoryTemplate, cats_ptr, depth);
    return results;
  }

  std::string SplitNodeImpl(TreeView tree, bst_node_t nid, std::string const& template_str,
                            std::string cond, uint32_t depth) const {
    auto split_index = tree.SplitIndex(nid);
    std::string const result =
        SuperT::Match(template_str, {{"{nid}", std::to_string(nid)},
                                     {"{depth}", std::to_string(depth)},
                                     {"{fname}", GetFeatureName(SuperT::fmap_, split_index)},
                                     {"{cond}", cond},
                                     {"{left}", std::to_string(tree.LeftChild(nid))},
                                     {"{right}", std::to_string(tree.RightChild(nid))},
                                     {"{missing}", std::to_string(tree.DefaultChild(nid))}});
    return result;
  }

  std::string Integer(TreeView tree, int32_t nid, uint32_t depth) const override {
    auto cond = tree.SplitCond(nid);
    const bst_float floored = std::floor(cond);
    const int32_t integer_threshold =
        (floored == cond) ? static_cast<int32_t>(floored) : static_cast<int32_t>(floored) + 1;
    static std::string const kIntegerTemplate =
        R"I( "nodeid": {nid}, "depth": {depth}, "split": "{fname}", )I"
        R"I("split_condition": {cond}, "yes": {left}, "no": {right}, )I"
        R"I("missing": {missing})I";
    return SplitNodeImpl(tree, nid, kIntegerTemplate, std::to_string(integer_threshold), depth);
  }

  std::string Quantitive(TreeView tree, int32_t nid, uint32_t depth) const override {
    static std::string const kQuantitiveTemplate =
        R"I( "nodeid": {nid}, "depth": {depth}, "split": "{fname}", )I"
        R"I("split_condition": {cond}, "yes": {left}, "no": {right}, )I"
        R"I("missing": {missing})I";
    bst_float cond = tree.SplitCond(nid);
    return SplitNodeImpl(tree, nid, kQuantitiveTemplate, ToStr(cond), depth);
  }

  std::string PlainNode(TreeView tree, int32_t nid, uint32_t depth) const override {
    auto cond = tree.SplitCond(nid);
    static std::string const kNodeTemplate =
        R"I( "nodeid": {nid}, "depth": {depth}, "split": "{fname}", )I"
        R"I("split_condition": {cond}, "yes": {left}, "no": {right}, )I"
        R"I("missing": {missing})I";
    return SplitNodeImpl(tree, nid, kNodeTemplate, ToStr(cond), depth);
  }

  std::string NodeStat(TreeView tree, int32_t nid) const override {
    static std::string kStatTemplate = R"S(, "gain": {loss_chg}, "cover": {sum_hess})S";
    auto result = SuperT::Match(kStatTemplate, {{"{loss_chg}", ToStr(tree.LossChg(nid))},
                                                {"{sum_hess}", ToStr(tree.SumHess(nid))}});
    return result;
  }

  std::string SplitNode(TreeView tree, int32_t nid, uint32_t depth) override {
    std::string properties = SuperT::SplitNode(tree, nid, depth);
    static std::string const kSplitNodeTemplate =
        "{{properties} {stat}, \"children\": [{left}, {right}\n{indent}]}";
    auto result = SuperT::Match(
        kSplitNodeTemplate, {{"{properties}", properties},
                             {"{stat}", SuperT::with_stats_ ? this->NodeStat(tree, nid) : ""},
                             {"{left}", this->BuildTree(tree, tree.LeftChild(nid), depth + 1)},
                             {"{right}", this->BuildTree(tree, tree.RightChild(nid), depth + 1)},
                             {"{indent}", this->Indent(depth)}});
    return result;
  }

  std::string BuildTree(TreeView tree, int32_t nid, uint32_t depth) override {
    static std::string const kNodeTemplate = "{newline}{indent}{nodes}";
    auto result = SuperT::Match(
        kNodeTemplate, {{"{newline}", depth == 0 ? "" : "\n"},
                        {"{indent}", Indent(depth)},
                        {"{nodes}", tree.IsLeaf(nid) ? this->LeafNode(tree, nid, depth)
                                                     : this->SplitNode(tree, nid, depth)}});
    return result;
  }
};

struct GraphvizParam : public XGBoostParameter<GraphvizParam> {
  std::string yes_color;
  std::string no_color;
  std::string rankdir;
  std::string condition_node_params;
  std::string leaf_node_params;
  std::string graph_attrs;

  DMLC_DECLARE_PARAMETER(GraphvizParam) {
    DMLC_DECLARE_FIELD(yes_color).set_default("#0000FF").describe(
        "Edge color when meets the node condition.");
    DMLC_DECLARE_FIELD(no_color).set_default("#FF0000").describe(
        "Edge color when doesn't meet the node condition.");
    DMLC_DECLARE_FIELD(rankdir).set_default("TB").describe("Passed to graphiz via graph_attr.");
    DMLC_DECLARE_FIELD(condition_node_params)
        .set_default("")
        .describe("Conditional node configuration");
    DMLC_DECLARE_FIELD(leaf_node_params).set_default("").describe("Leaf node configuration");
    DMLC_DECLARE_FIELD(graph_attrs)
        .set_default("")
        .describe("Any other extra attributes for graphviz `graph_attr`.");
  }
};

DMLC_REGISTER_PARAMETER(GraphvizParam);

template <typename TreeView>
class GraphvizGenerator : public TreeGenerator<TreeView> {
  using SuperT = TreeGenerator<TreeView>;
  GraphvizParam param_;

 public:
  GraphvizGenerator(FeatureMap const& fmap, std::string const& attrs, bool with_stats)
      : SuperT{fmap, with_stats} {
    param_.UpdateAllowUnknown(std::map<std::string, std::string>{});
    using KwArg = std::map<std::string, std::map<std::string, std::string>>;
    KwArg kwargs;
    if (attrs.length() != 0) {
      std::istringstream iss(attrs);
      try {
        dmlc::JSONReader reader(&iss);
        reader.Read(&kwargs);
      } catch (dmlc::Error const& e) {
        LOG(FATAL) << "Failed to parse graphviz parameters:\n\t" << attrs << "\n"
                   << "With error:\n"
                   << e.what();
      }
    }
    // This turns out to be tricky, as `dmlc::Parameter::Load(JSONReader*)` doesn't
    // support loading nested json objects.
    if (kwargs.find("condition_node_params") != kwargs.cend()) {
      auto const& cnp = kwargs["condition_node_params"];
      for (auto const& kv : cnp) {
        param_.condition_node_params += kv.first + '=' + "\"" + kv.second + "\" ";
      }
      kwargs.erase("condition_node_params");
    }
    if (kwargs.find("leaf_node_params") != kwargs.cend()) {
      auto const& lnp = kwargs["leaf_node_params"];
      for (auto const& kv : lnp) {
        param_.leaf_node_params += kv.first + '=' + "\"" + kv.second + "\" ";
      }
      kwargs.erase("leaf_node_params");
    }

    if (kwargs.find("edge") != kwargs.cend()) {
      if (kwargs["edge"].find("yes_color") != kwargs["edge"].cend()) {
        param_.yes_color = kwargs["edge"]["yes_color"];
      }
      if (kwargs["edge"].find("no_color") != kwargs["edge"].cend()) {
        param_.no_color = kwargs["edge"]["no_color"];
      }
      kwargs.erase("edge");
    }
    auto const& extra = kwargs["graph_attrs"];
    static std::string const kGraphTemplate = "    graph [ {key}=\"{value}\" ]\n";
    for (auto const& kv : extra) {
      param_.graph_attrs +=
          SuperT::Match(kGraphTemplate, {{"{key}", kv.first}, {"{value}", kv.second}});
    }

    kwargs.erase("graph_attrs");
    if (kwargs.size() != 0) {
      std::stringstream ss;
      ss << "The following parameters for graphviz are not recognized:\n";
      for (auto kv : kwargs) {
        ss << kv.first << ", ";
      }
      LOG(WARNING) << ss.str();
    }
  }

 protected:
  template <bool is_categorical>
  std::string BuildEdge(TreeView tree, bst_node_t nidx, int32_t child, bool left) const {
    static std::string const kEdgeTemplate =
        "    {nid} -> {child} [label=\"{branch}\" color=\"{color}\"]\n";
    // Is this the default child for missing value?
    bool is_missing = tree.DefaultChild(nidx) == child;
    std::string branch;
    if (is_categorical) {
      branch = std::string{left ? "no" : "yes"} + std::string{is_missing ? ", missing" : ""};
    } else {
      branch = std::string{left ? "yes" : "no"} + std::string{is_missing ? ", missing" : ""};
    }
    std::string buffer =
        SuperT::Match(kEdgeTemplate, {{"{nid}", std::to_string(nidx)},
                                      {"{child}", std::to_string(child)},
                                      {"{color}", is_missing ? param_.yes_color : param_.no_color},
                                      {"{branch}", branch}});
    return buffer;
  }

  // Only indicator is different, so we combine all different node types into this
  // function.
  std::string PlainNode(TreeView tree, bst_node_t nidx, uint32_t) const override {
    auto split_index = tree.SplitIndex(nidx);
    auto cond = tree.SplitCond(nidx);
    static std::string const kNodeTemplate =
        "    {nid} [ label=\"{fname}{<}{cond}{stat}\" {params}]\n";

    bool has_less = (split_index >= SuperT::fmap_.Size()) ||
                    SuperT::fmap_.TypeOf(split_index) != FeatureMap::kIndicator;
    std::string result = SuperT::Match(
        kNodeTemplate, {{"{nid}", std::to_string(nidx)},
                        {"{fname}", GetFeatureName(SuperT::fmap_, split_index)},
                        {"{<}", has_less ? "<" : ""},
                        {"{cond}", has_less ? ToStr(cond) : ""},
                        {"{stat}", this->with_stats_ ? this->NodeStat(tree, nidx) : ""},
                        {"{params}", param_.condition_node_params}});

    result += BuildEdge<false>(tree, nidx, tree.LeftChild(nidx), true);
    result += BuildEdge<false>(tree, nidx, tree.RightChild(nidx), false);

    return result;
  };

  std::string NodeStat(TreeView tree, bst_node_t nidx) const override {
    return SuperT::Match("\ngain={gain}\ncover={cover}", {{"{cover}", ToStr(tree.SumHess(nidx))},
                                                          {"{gain}", ToStr(tree.LossChg(nidx))}});
  }

  std::string Categorical(TreeView tree, bst_node_t nidx, uint32_t /*depth*/) const override {
    static std::string const kLabelTemplate =
        "    {nid} [ label=\"{fname}:{cond}{stat}\" {params}]\n";
    auto cats = GetSplitCategories(tree, nidx);
    auto cats_str = PrintCatsAsSet(cats);
    auto split_index = tree.SplitIndex(nidx);

    std::string result = SuperT::Match(
        kLabelTemplate, {{"{nid}", std::to_string(nidx)},
                         {"{fname}", GetFeatureName(SuperT::fmap_, split_index)},
                         {"{cond}", cats_str},
                         {"{stat}", this->with_stats_ ? this->NodeStat(tree, nidx) : ""},
                         {"{params}", param_.condition_node_params}});

    result += BuildEdge<true>(tree, nidx, tree.LeftChild(nidx), true);
    result += BuildEdge<true>(tree, nidx, tree.RightChild(nidx), false);

    return result;
  }

  std::string LeafNode(TreeView tree, bst_node_t nidx, uint32_t) const override {
    static std::string const kCoverTemplate = "\ncover={cover}";
    static std::string const kLeafTemplate =
        "    {nid} [ label=\"leaf={leaf-value}{cover}\" {params}]\n";
    auto value = tree.LeafValue(nidx);
    return SuperT::Match(
        kLeafTemplate,
        {{"{nid}", std::to_string(nidx)},
         {"{leaf-value}", ToStr(value)},
         {"{cover}", this->with_stats_
                         ? SuperT::Match(kCoverTemplate, {{"{cover}", ToStr(tree.SumHess(nidx))}})
                         : ""},
         {"{params}", param_.leaf_node_params}});
  }

  std::string BuildTree(TreeView tree, bst_node_t nidx, uint32_t depth) override {
    if (tree.IsLeaf(nidx)) {
      return this->LeafNode(tree, nidx, depth);
    }
    static std::string const kNodeTemplate = "{parent}\n{left}\n{right}";
    auto node = tree.SplitType(nidx) == FeatureType::kCategorical
                    ? this->Categorical(tree, nidx, depth)
                    : this->PlainNode(tree, nidx, depth);
    auto result = SuperT::Match(
        kNodeTemplate, {{"{parent}", node},
                        {"{left}", this->BuildTree(tree, tree.LeftChild(nidx), depth + 1)},
                        {"{right}", this->BuildTree(tree, tree.RightChild(nidx), depth + 1)}});
    return result;
  }

  void BuildTree(TreeView tree) override {
    static std::string const kTreeTemplate =
        "digraph {\n"
        "    graph [ rankdir={rankdir} ]\n"
        "{graph_attrs}\n"
        "{nodes}}";
    auto result = SuperT::Match(kTreeTemplate, {{"{rankdir}", param_.rankdir},
                                                {"{graph_attrs}", param_.graph_attrs},
                                                {"{nodes}", this->BuildTree(tree, 0, 0)}});
    SuperT::ss_ << result;
  };
};

constexpr bst_node_t RegTree::kRoot;

void TreeParam::FromJson(Json const& in) {
  auto const& obj = get<Object const>(in);
  auto n_deleted_it = obj.find(StringView{"num_deleted"});
  if (n_deleted_it != obj.cend()) {
    // Missing in 1.0 models.
    this->num_deleted = std::stoi(get<String const>(n_deleted_it->second));
  }
  this->num_feature = std::stoul(get<String const>(obj.at("num_feature")));
  this->num_nodes = std::stoi(get<String const>(obj.at("num_nodes")));
  this->size_leaf_vector = std::stoul(get<String const>(obj.at("size_leaf_vector")));
}

void TreeParam::ToJson(Json* p_out) const {
  auto& out = *p_out;
  out["num_deleted"] = std::to_string(this->num_deleted);
  out["num_feature"] = std::to_string(this->num_feature);
  out["num_nodes"] = std::to_string(this->num_nodes);
  out["size_leaf_vector"] = std::to_string(this->size_leaf_vector);
}

template <typename TreeView>
std::unique_ptr<TreeGenerator<TreeView>> CreateTreeGenerator(std::string const& attrs,
                                                             FeatureMap const& fmap,
                                                             bool with_stats) {
  auto pos = attrs.find(':');
  std::string name;
  std::string params;
  if (pos != std::string::npos) {
    name = attrs.substr(0, pos);
    params = attrs.substr(pos + 1, attrs.length() - pos - 1);
    // Eliminate all occurrences of single quote string.
    size_t pos = std::string::npos;
    while ((pos = params.find('\'')) != std::string::npos) {
      params.replace(pos, 1, "\"");
    }
  } else {
    name = attrs;
  }
  std::unique_ptr<TreeGenerator<TreeView>> ptr;
  if (name == "dot") {
    return std::make_unique<GraphvizGenerator<TreeView>>(fmap, params, with_stats);
  } else if (name == "text") {
    return std::make_unique<TextGenerator<TreeView>>(fmap, with_stats);
  } else if (name == "json") {
    return std::make_unique<JsonGenerator<TreeView>>(fmap, with_stats);
  } else {
    LOG(FATAL) << "Unknown Model Builder:" << name;
  }
  return {nullptr};
}

std::string RegTree::DumpModel(const FeatureMap& fmap, bool with_stats, std::string format) const {
  auto impl = [](auto builder, auto view) {
    builder->BuildTree(view);
    std::string result = builder->Str();
    return result;
  };
  if (this->IsMultiTarget()) {
    return impl(CreateTreeGenerator<tree::MultiTargetTreeView>(format, fmap, with_stats),
                this->HostMtView());
  } else {
    return impl(CreateTreeGenerator<tree::ScalarTreeView>(format, fmap, with_stats),
                this->HostScView());
  }
}

[[nodiscard]] bool RegTree::Equal(RegTree const& b) const {
  if (this->NumTargets() != b.NumTargets()) {
    return false;
  }
  if (this->HasCategoricalSplit() != b.HasCategoricalSplit()) {
    return false;
  }
  if (this->NumExtraNodes() != b.NumExtraNodes()) {
    return false;
  }
  if (this->Size() != b.Size()) {
    return false;
  }
  if (this->HasCategoricalSplit()) {
    auto device = DeviceOrd::CPU();
    auto res = [&] {
      using Seg = CategoricalSplitMatrix::Segment;
      auto l_ptr = this->GetSplitCategoriesPtr();
      auto r_ptr = b.GetSplitCategoriesPtr();
      return l_ptr.size() == r_ptr.size() &&
             std::equal(
                 l_ptr.cbegin(), l_ptr.cend(), r_ptr.cbegin(),
                 [](Seg const& l, Seg const& r) { return l.size == r.size && l.beg == r.beg; });
    }() && [&] {
      auto l_typ = this->GetSplitTypes(device);
      auto r_typ = b.GetSplitTypes(device);
      return l_typ.size() == r_typ.size() &&
             std::equal(l_typ.cbegin(), l_typ.cend(), r_typ.cbegin());
    }() && [&] {
      auto l_cats = this->GetSplitCategories(device);
      auto r_cats = b.GetSplitCategories(device);
      return l_cats.size() == r_cats.size() &&
             std::equal(l_cats.cbegin(), l_cats.cend(), r_cats.cbegin());
    }();
    if (!res) {
      return res;
    }
  }
  auto const& self = *this;
  auto n_targets = self.NumTargets();

  auto float_eq = [](float l, float r) {
    return std::abs(l - r) < kRtEps;
  };
  auto leaf_same = [=](auto lhs, auto rhs, bst_node_t nidx) {
    if constexpr (tree::IsScalarTree(lhs)) {
      return float_eq(lhs.LeafValue(nidx), rhs.LeafValue(nidx));
    } else {
      auto l_leaf = lhs.LeafValue(nidx);
      auto r_leaf = rhs.LeafValue(nidx);
      for (decltype(n_targets) t = 0; t < n_targets; ++t) {
        if (!float_eq(l_leaf(t), r_leaf(t))) {
          return false;
        }
      }
      return true;
    }
  };
  bool equal = false;
  tree::WalkTree(
      *this,
      [&](auto const& lhs, auto const& rhs, bst_node_t nidx) {
        auto res = lhs.LeftChild(nidx) == rhs.LeftChild(nidx) &&
                   lhs.RightChild(nidx) == rhs.RightChild(nidx) &&
                   lhs.SplitIndex(nidx) == rhs.SplitIndex(nidx) &&
                   lhs.DefaultLeft(nidx) == rhs.DefaultLeft(nidx) &&
                   (!this->HasCategoricalSplit() || lhs.SplitType(nidx) == rhs.SplitType(nidx)) &&
                   lhs.IsLeaf(nidx) == rhs.IsLeaf(nidx) &&
                   (lhs.IsLeaf(nidx) ? leaf_same(lhs, rhs, nidx)
                                     : float_eq(lhs.SplitCond(nidx), rhs.SplitCond(nidx)));
        equal = res;
        // Stop if two trees are not equal.
        return res;
      },
      b);
  return equal;
}

[[nodiscard]] bst_node_t RegTree::GetNumLeaves() const {
  bst_node_t leaves{0};
  tree::WalkTree(*this, [&leaves](auto const& tree, bst_node_t nidx) {
    if (tree.IsLeaf(nidx)) {
      leaves++;
    }
    return true;
  });
  return leaves;
}

[[nodiscard]] bst_node_t RegTree::GetNumSplitNodes() const {
  bst_node_t splits{0};
  tree::WalkTree(*this, [&splits](auto const& tree, bst_node_t nidx) {
    if (!tree.IsLeaf(nidx)) {
      splits++;
    }
    return true;
  });
  return splits;
}

[[nodiscard]] bst_node_t RegTree::GetDepth(bst_node_t nidx) const {
  if (nidx == 0) {
    return 0;
  }
  if (this->IsMultiTarget()) {
    return this->HostMtView().GetDepth(nidx);
  }
  return this->HostScView().GetDepth(nidx);
}

[[nodiscard]] bst_node_t RegTree::MaxDepth() const {
  if (this->IsMultiTarget()) {
    return this->HostMtView().MaxDepth(RegTree::kRoot);
  }
  return this->HostScView().MaxDepth(RegTree::kRoot);
}

void RegTree::ExpandNode(bst_node_t nid, unsigned split_index, bst_float split_value,
                         bool default_left, bst_float base_weight, bst_float left_leaf_weight,
                         bst_float right_leaf_weight, bst_float loss_change, float sum_hess,
                         float left_sum, float right_sum, bst_node_t leaf_right_child) {
  CHECK(!IsMultiTarget());
  int pleft = this->AllocNode();
  int pright = this->AllocNode();
  auto& h_nodes = nodes_.HostVector();

  auto& node = h_nodes[nid];
  CHECK(node.IsLeaf());
  node.SetLeftChild(pleft);
  node.SetRightChild(pright);
  h_nodes[node.LeftChild()].SetParent(nid, true);
  h_nodes[node.RightChild()].SetParent(nid, false);
  node.SetSplit(split_index, split_value, default_left);

  h_nodes[pleft].SetLeaf(left_leaf_weight, leaf_right_child);
  h_nodes[pright].SetLeaf(right_leaf_weight, leaf_right_child);

  this->Stat(nid) = {loss_change, sum_hess, base_weight};
  this->Stat(pleft) = {0.0f, left_sum, left_leaf_weight};
  this->Stat(pright) = {0.0f, right_sum, right_leaf_weight};

  this->split_types_.HostVector().at(nid) = FeatureType::kNumerical;
}

void RegTree::Expand(Context const* ctx, tree::ExpandBatch const& batch) {
  CHECK(IsMultiTarget());

  xgboost_NVTX_FN_RANGE();

  auto const categories_begin = split_categories_.Size();
  this->p_mt_tree_->Expand(ctx, batch);

  auto const n_nodes = this->p_mt_tree_->Size();
  auto& h_split_types = split_types_.HostVector();
  h_split_types.resize(n_nodes, FeatureType::kNumerical);
  auto& h_segments = split_categories_segments_.HostVector();
  h_segments.resize(n_nodes);

  if (batch.n_cat_words != 0) {
    tree::CopyCategoryStorage(ctx, categories_begin, batch, &split_categories_);
  }

  std::size_t category_offset = categories_begin;
  for (std::size_t i = 0; i < batch.Size(); ++i) {
    auto nidx = batch.nidxs[i];
    auto cats = batch.cat_bits[i];
    if (cats.empty()) {
      h_split_types[nidx] = FeatureType::kNumerical;
      h_segments[nidx] = {};
    } else {
      h_split_types[nidx] = FeatureType::kCategorical;
      h_segments[nidx] = CategoricalSplitMatrix::Segment{category_offset, cats.size()};
      category_offset += cats.size();
    }
  }

  this->param_.num_nodes = n_nodes;
}

void RegTree::SetLeaves(std::vector<bst_node_t> leaves, common::Span<float const> weights) {
  CHECK(IsMultiTarget());
  this->p_mt_tree_->SetLeaves(std::move(leaves), weights);
}

void RegTree::ExpandCategorical(bst_node_t nidx, bst_feature_t split_index,
                                common::Span<tree::CatWordT const> split_cat, bool default_left,
                                bst_float base_weight, bst_float left_leaf_weight,
                                bst_float right_leaf_weight, bst_float loss_change, float sum_hess,
                                float left_sum, float right_sum) {
  static_assert(std::is_same_v<common::KCatBitField::value_type, std::add_const_t<tree::CatWordT>>);
  CHECK(!this->IsMultiTarget());
  this->ExpandNode(nidx, split_index, DftBadValue(), default_left, base_weight, left_leaf_weight,
                   right_leaf_weight, loss_change, sum_hess, left_sum, right_sum);

  auto& h_split_categories = split_categories_.HostVector();
  std::size_t orig_size = h_split_categories.size();
  h_split_categories.resize(orig_size + split_cat.size());
  std::copy(split_cat.data(), split_cat.data() + split_cat.size(),
            h_split_categories.begin() + orig_size);

  this->split_types_.HostVector().at(nidx) = FeatureType::kCategorical;

  auto& h_split_categories_segments = this->split_categories_segments_.HostVector();
  h_split_categories_segments.at(nidx).beg = orig_size;
  h_split_categories_segments.at(nidx).size = split_cat.size();
}

RegTree* RegTree::Copy() const {
  auto ptr = new RegTree{};
  ptr->param_ = this->param_;

  auto copy = [](auto* lhs, auto const& rhs) {
    lhs->SetDevice(rhs.Device());
    lhs->Resize(rhs.Size());
    lhs->Copy(rhs);
  };

  copy(&ptr->nodes_, this->nodes_);
  ptr->deleted_nodes_ = this->deleted_nodes_;
  copy(&ptr->stats_, this->stats_);
  copy(&ptr->split_types_, this->split_types_);
  copy(&ptr->split_categories_, this->split_categories_);
  copy(&ptr->split_categories_segments_, this->split_categories_segments_);

  if (this->p_mt_tree_) {
    ptr->p_mt_tree_.reset(this->p_mt_tree_->Copy(&ptr->param_));
  }
  return ptr;
}

tree::ScalarTreeView RegTree::HostScView() const { return tree::ScalarTreeView{this}; }

tree::MultiTargetTreeView RegTree::HostMtView() const { return tree::MultiTargetTreeView{this}; }

template <bool typed>
void RegTree::LoadCategoricalSplit(Json const& in) {
  auto const& categories_segments = get<I64ArrayT<typed>>(in["categories_segments"]);
  auto const& categories_sizes = get<I64ArrayT<typed>>(in["categories_sizes"]);
  auto const& categories_nodes = get<I32ArrayT<typed>>(in["categories_nodes"]);
  auto const& categories = get<I32ArrayT<typed>>(in["categories"]);

  auto split_type = get<U8ArrayT<typed>>(in["split_type"]);
  bst_node_t n_nodes = split_type.size();
  std::size_t cnt = 0;
  bst_node_t last_cat_node = -1;
  if (!categories_nodes.empty()) {
    last_cat_node = GetElem<Integer>(categories_nodes, cnt);
  }
  // `categories_segments' is only available for categorical nodes to prevent overhead for
  // numerical node. As a result, we need to track the categorical nodes we have processed
  // so far.
  auto& h_split_types = split_types_.HostVector();
  h_split_types.resize(n_nodes, FeatureType::kNumerical);
  auto& h_split_categories_segments = split_categories_segments_.HostVector();
  h_split_categories_segments.resize(n_nodes);
  auto& h_split_categories = this->split_categories_.HostVector();

  for (bst_node_t nidx = 0; nidx < n_nodes; ++nidx) {
    h_split_types[nidx] = static_cast<FeatureType>(GetElem<Integer>(split_type, nidx));
    if (nidx == last_cat_node) {
      auto j_begin = GetElem<Integer>(categories_segments, cnt);
      auto j_end = GetElem<Integer>(categories_sizes, cnt) + j_begin;
      bst_cat_t max_cat{std::numeric_limits<bst_cat_t>::min()};
      CHECK_GT(j_end - j_begin, 0) << nidx;

      for (auto j = j_begin; j < j_end; ++j) {
        auto const& category = GetElem<Integer>(categories, j);
        auto cat = common::AsCat(category);
        max_cat = std::max(max_cat, cat);
      }
      // Have at least 1 category in split.
      CHECK_NE(std::numeric_limits<bst_cat_t>::min(), max_cat);
      size_t n_cats = max_cat + 1;  // cat 0
      size_t size = common::KCatBitField::ComputeStorageSize(n_cats);
      std::vector<uint32_t> cat_bits_storage(size, 0);
      common::CatBitField cat_bits{common::Span<uint32_t>(cat_bits_storage)};
      for (auto j = j_begin; j < j_end; ++j) {
        cat_bits.Set(common::AsCat(GetElem<Integer>(categories, j)));
      }

      auto begin = h_split_categories.size();
      h_split_categories.resize(begin + cat_bits_storage.size());
      std::copy(cat_bits_storage.begin(), cat_bits_storage.end(),
                h_split_categories.begin() + begin);
      h_split_categories_segments[nidx].beg = begin;
      h_split_categories_segments[nidx].size = cat_bits_storage.size();

      ++cnt;
      if (cnt == categories_nodes.size()) {
        last_cat_node = -1;  // Don't break, we still need to initialize the remaining nodes.
      } else {
        last_cat_node = GetElem<Integer>(categories_nodes, cnt);
      }
    } else {
      h_split_categories_segments[nidx].beg = categories.size();
      h_split_categories_segments[nidx].size = 0;
    }
  }
}

template void RegTree::LoadCategoricalSplit<true>(Json const& in);
template void RegTree::LoadCategoricalSplit<false>(Json const& in);

void RegTree::SaveCategoricalSplit(Json* p_out) const {
  auto& out = *p_out;
  CHECK_EQ(this->split_types_.Size(), this->Size());
  CHECK_EQ(this->GetSplitCategoriesPtr().size(), this->Size());

  I64Array categories_segments;
  I64Array categories_sizes;
  I32Array categories;        // bst_cat_t = int32_t
  I32Array categories_nodes;  // bst_note_t = int32_t
  U8Array split_type(split_types_.Size());

  auto const& h_split_types = this->split_types_.ConstHostVector();
  auto const& h_split_categories_segments = this->split_categories_segments_.ConstHostVector();

  for (bst_node_t i = 0, n_nodes = this->Size(); i < n_nodes; ++i) {
    split_type.Set(i, static_cast<std::underlying_type_t<FeatureType>>(h_split_types[i]));
    if (h_split_types[i] == FeatureType::kCategorical) {
      categories_nodes.GetArray().emplace_back(static_cast<std::int32_t>(i));
      auto begin = categories.Size();
      categories_segments.GetArray().emplace_back(begin);
      auto segment = h_split_categories_segments[i];
      auto cat_bits = common::GetNodeCats(this->GetSplitCategories(DeviceOrd::CPU()), segment);
      for (size_t i = 0; i < cat_bits.Capacity(); ++i) {
        if (cat_bits.Check(i)) {
          categories.GetArray().emplace_back(static_cast<std::int32_t>(i));
        }
      }
      size_t size = categories.Size() - begin;
      categories_sizes.GetArray().emplace_back(size);
      CHECK_NE(size, 0);
    }
  }

  out["split_type"] = std::move(split_type);
  out["categories_segments"] = std::move(categories_segments);
  out["categories_sizes"] = std::move(categories_sizes);
  out["categories_nodes"] = std::move(categories_nodes);
  out["categories"] = std::move(categories);
}

template <bool typed, bool feature_is_64>
void LoadModelImpl(Json const& in, TreeParam const& param, std::vector<RTreeNodeStat>* p_stats,
                   std::vector<RegTree::Node>* p_nodes) {
  namespace tf = tree_field;
  auto& stats = *p_stats;
  auto& nodes = *p_nodes;

  auto n_nodes = param.num_nodes;
  CHECK_NE(n_nodes, 0);
  // stats
  auto const& loss_changes = get<FloatArrayT<typed>>(in[tf::kLossChg]);
  CHECK_EQ(loss_changes.size(), n_nodes);
  auto const& sum_hessian = get<FloatArrayT<typed>>(in[tf::kSumHess]);
  CHECK_EQ(sum_hessian.size(), n_nodes);
  auto const& base_weights = get<FloatArrayT<typed>>(in[tf::kBaseWeight]);
  CHECK_EQ(base_weights.size(), n_nodes);
  // nodes
  auto const& lefts = get<I32ArrayT<typed>>(in[tf::kLeft]);
  CHECK_EQ(lefts.size(), n_nodes);
  auto const& rights = get<I32ArrayT<typed>>(in[tf::kRight]);
  CHECK_EQ(rights.size(), n_nodes);
  auto const& parents = get<I32ArrayT<typed>>(in[tf::kParent]);
  CHECK_EQ(parents.size(), n_nodes);
  auto const& indices = get<IndexArrayT<typed, feature_is_64>>(in[tf::kSplitIdx]);
  CHECK_EQ(indices.size(), n_nodes);
  auto const& conds = get<FloatArrayT<typed>>(in[tf::kSplitCond]);
  CHECK_EQ(conds.size(), n_nodes);
  auto const& default_left = get<U8ArrayT<typed>>(in[tf::kDftLeft]);
  CHECK_EQ(default_left.size(), n_nodes);

  // Initialization
  stats = std::remove_reference_t<decltype(stats)>(n_nodes);
  nodes = std::remove_reference_t<decltype(nodes)>(n_nodes);

  static_assert(std::is_integral_v<decltype(GetElem<Integer>(lefts, 0))>);
  static_assert(std::is_floating_point_v<decltype(GetElem<Number>(loss_changes, 0))>);

  // Set node
  for (int32_t i = 0; i < n_nodes; ++i) {
    auto& s = stats[i];
    s.loss_chg = GetElem<Number>(loss_changes, i);
    s.sum_hess = GetElem<Number>(sum_hessian, i);
    s.base_weight = GetElem<Number>(base_weights, i);

    auto& n = nodes[i];
    bst_node_t left = GetElem<Integer>(lefts, i);
    bst_node_t right = GetElem<Integer>(rights, i);
    bst_node_t parent = GetElem<Integer>(parents, i);
    bst_feature_t ind = GetElem<Integer>(indices, i);
    float cond{GetElem<Number>(conds, i)};
    bool dft_left{GetElem<Boolean>(default_left, i)};
    n = RegTree::Node{left, right, parent, ind, cond, dft_left};
  }
}

void RegTree::LoadModel(Json const& in) {
  namespace tf = tree_field;

  bool typed = IsA<I32Array>(in[tf::kParent]);
  auto const& in_obj = get<Object const>(in);
  // basic properties
  param_.FromJson(in["tree_param"]);
  // categorical splits
  bool has_cat = in_obj.find("split_type") != in_obj.cend();
  if (has_cat) {
    if (typed) {
      this->LoadCategoricalSplit<true>(in);
    } else {
      this->LoadCategoricalSplit<false>(in);
    }
  }
  // multi-target
  if (param_.size_leaf_vector > 1) {
    this->p_mt_tree_.reset(new MultiTargetTree{&param_});
    this->GetMultiTargetTree()->LoadModel(in);
    return;
  }

  bool feature_is_64 = IsA<I64Array>(in["split_indices"]);
  auto& h_stats = this->stats_.HostVector();
  auto& h_nodes = this->nodes_.HostVector();
  if (typed && feature_is_64) {
    LoadModelImpl<true, true>(in, param_, &h_stats, &h_nodes);
  } else if (typed && !feature_is_64) {
    LoadModelImpl<true, false>(in, param_, &h_stats, &h_nodes);
  } else if (!typed && feature_is_64) {
    LoadModelImpl<false, true>(in, param_, &h_stats, &h_nodes);
  } else {
    LoadModelImpl<false, false>(in, param_, &h_stats, &h_nodes);
  }

  if (!has_cat) {
    this->split_categories_segments_.HostVector().resize(this->param_.num_nodes);
    auto& h_split_types = this->split_types_.HostVector();
    h_split_types.resize(this->param_.num_nodes);
    std::fill(h_split_types.begin(), h_split_types.end(), FeatureType::kNumerical);
  }

  deleted_nodes_.clear();
  for (bst_node_t i = 1; i < param_.num_nodes; ++i) {
    if (h_nodes[i].IsDeleted()) {
      deleted_nodes_.push_back(i);
    }
  }
  // easier access to [] operator
  auto& self = *this;
  for (auto nid = 1; nid < param_.num_nodes; ++nid) {
    auto parent = self[nid].Parent();
    CHECK_NE(parent, RegTree::kInvalidNodeId);
    self[nid].SetParent(self[nid].Parent(), self[parent].LeftChild() == nid);
  }
  CHECK_EQ(static_cast<bst_node_t>(deleted_nodes_.size()), param_.num_deleted);
  CHECK_EQ(this->split_categories_segments_.Size(), param_.num_nodes);
}

void RegTree::SaveModel(Json* p_out) const {
  auto& out = *p_out;
  // basic properties
  out["tree_param"] = Object{};
  param_.ToJson(&out["tree_param"]);
  // categorical splits
  this->SaveCategoricalSplit(p_out);
  // multi-target
  if (this->IsMultiTarget()) {
    CHECK_GT(param_.size_leaf_vector, 1);
    this->GetMultiTargetTree()->SaveModel(p_out);
    return;
  }
  /*  Here we are treating leaf node and internal node equally.  Some information like
   *  child node id doesn't make sense for leaf node but we will have to save them to
   *  avoid creating a huge map.  One difficulty is XGBoost has deleted node created by
   *  pruner, and this pruner can be used inside another updater so leaf are not necessary
   *  at the end of node array.
   */
  CHECK_EQ(param_.num_nodes, static_cast<int>(nodes_.Size()));
  CHECK_EQ(param_.num_nodes, static_cast<int>(stats_.Size()));

  CHECK_EQ(get<String>(out["tree_param"]["num_nodes"]), std::to_string(param_.num_nodes));
  auto n_nodes = param_.num_nodes;

  // stats
  F32Array loss_changes(n_nodes);
  F32Array sum_hessian(n_nodes);
  F32Array base_weights(n_nodes);

  // nodes
  I32Array lefts(n_nodes);
  I32Array rights(n_nodes);
  I32Array parents(n_nodes);

  F32Array conds(n_nodes);
  U8Array default_left(n_nodes);
  CHECK_EQ(this->split_types_.Size(), param_.num_nodes);

  namespace tf = tree_field;

  auto const& h_nodes = this->nodes_.ConstHostVector();
  auto const& h_stats = this->stats_.ConstHostVector();

  auto save_tree = [&](auto* p_indices_array) {
    auto& indices_array = *p_indices_array;
    for (bst_node_t i = 0; i < n_nodes; ++i) {
      auto const& s = h_stats[i];
      loss_changes.Set(i, s.loss_chg);
      sum_hessian.Set(i, s.sum_hess);
      base_weights.Set(i, s.base_weight);

      auto const& n = h_nodes[i];
      lefts.Set(i, n.LeftChild());
      rights.Set(i, n.RightChild());
      parents.Set(i, n.Parent());
      indices_array.Set(i, n.SplitIndex());
      conds.Set(i, n.SplitCond());
      default_left.Set(i, static_cast<uint8_t>(!!n.DefaultLeft()));
    }
  };
  if (this->param_.num_feature > static_cast<bst_feature_t>(std::numeric_limits<int32_t>::max())) {
    I64Array indices_64(n_nodes);
    save_tree(&indices_64);
    out[tf::kSplitIdx] = std::move(indices_64);
  } else {
    I32Array indices_32(n_nodes);
    save_tree(&indices_32);
    out[tf::kSplitIdx] = std::move(indices_32);
  }

  out[tf::kLossChg] = std::move(loss_changes);
  out[tf::kSumHess] = std::move(sum_hessian);
  out[tf::kBaseWeight] = std::move(base_weights);

  out[tf::kLeft] = std::move(lefts);
  out[tf::kRight] = std::move(rights);
  out[tf::kParent] = std::move(parents);

  out[tf::kSplitCond] = std::move(conds);
  out[tf::kDftLeft] = std::move(default_left);
}
}  // namespace xgboost


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/tree_updater.cc <==
/**
 * Copyright 2015-2023 by XGBoost Contributors
 * \file tree_updater.cc
 * \brief Registry of tree updaters.
 */
#include "xgboost/tree_updater.h"

#include <dmlc/registry.h>

#include <string>  // for string

namespace dmlc {
DMLC_REGISTRY_ENABLE(::xgboost::TreeUpdaterReg);
}  // namespace dmlc

namespace xgboost {
TreeUpdater* TreeUpdater::Create(const std::string& name, Context const* ctx, ObjInfo const* task) {
  auto* e = ::dmlc::Registry< ::xgboost::TreeUpdaterReg>::Get()->Find(name);
  if (e == nullptr) {
    LOG(FATAL) << "Unknown tree updater " << name;
  }
  auto p_updater = (e->body)(ctx, task);
  return p_updater;
}
}  // namespace xgboost

namespace xgboost::tree {
// List of files that will be force linked in static links.
DMLC_REGISTRY_LINK_TAG(updater_colmaker);
DMLC_REGISTRY_LINK_TAG(updater_refresh);
DMLC_REGISTRY_LINK_TAG(updater_prune);
DMLC_REGISTRY_LINK_TAG(updater_quantile_hist);
DMLC_REGISTRY_LINK_TAG(updater_approx);
#ifdef XGBOOST_USE_CUDA
DMLC_REGISTRY_LINK_TAG(updater_gpu_hist);
#endif  // XGBOOST_USE_CUDA
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/tree_view.cc <==
/**
 * Copyright 2025-2026, XGBoost Contributors
 */
#include "tree_view.h"

#include "xgboost/context.h"             // for Context
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/linalg.h"              // for MakeTensorView
#include "xgboost/span.h"                // for Span

namespace xgboost::tree {
namespace {
template <typename T>
auto DispatchPtr(DeviceOrd device, HostDeviceVector<T> const& vec) {
  if (device.IsCPU()) {
    return vec.ConstHostPointer();
  }
  vec.SetDevice(device);
  return vec.ConstDevicePointer();
}

auto DispatchWeight(DeviceOrd device, RegTree const* tree) {
  auto const* mt_tree = tree->GetMultiTargetTree();
  auto n_targets = mt_tree->NumTargets();
  auto n_leaves = mt_tree->NumLeaves();
  common::Span<float const> weights = tree->GetMultiTargetTree()->LeafWeights(device);
  if (n_leaves > 0) {
    CHECK(!weights.empty());
  }
  return linalg::MakeTensorView(device, weights, n_leaves, n_targets);
}
}  // namespace

ScalarTreeView::ScalarTreeView(DeviceOrd device, bool need_stat, RegTree const* tree)
    : CategoriesMixIn{tree->GetCategoriesMatrix(device)},
      nodes{tree->GetNodes(device).data()},
      stats{need_stat ? tree->GetStats(device).data() : nullptr},
      n{tree->NumNodes()} {
  CHECK(!tree->IsMultiTarget());
}

MultiTargetTreeView::MultiTargetTreeView(DeviceOrd device, bool need_stat, RegTree const* tree)
    : CategoriesMixIn{tree->GetCategoriesMatrix(device)},
      left{DispatchPtr(device, tree->GetMultiTargetTree()->left_)},
      right{DispatchPtr(device, tree->GetMultiTargetTree()->right_)},
      parent{DispatchPtr(device, tree->GetMultiTargetTree()->parent_)},
      split_index{DispatchPtr(device, tree->GetMultiTargetTree()->split_index_)},
      default_left{DispatchPtr(device, tree->GetMultiTargetTree()->default_left_)},
      split_conds{DispatchPtr(device, tree->GetMultiTargetTree()->split_conds_)},
      n{tree->NumNodes()},
      leaf_weights{DispatchWeight(device, tree)},
      loss_chg{need_stat ? DispatchPtr(device, tree->GetMultiTargetTree()->loss_chg_) : nullptr},
      sum_hess{need_stat ? DispatchPtr(device, tree->GetMultiTargetTree()->sum_hess_) : nullptr} {}

MultiTargetTreeView::MultiTargetTreeView(RegTree const* tree)
    : MultiTargetTreeView{DeviceOrd::CPU(), true, tree} {}

}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/tree_view.h <==
/**
 * Copyright 2025-2026, XGBoost Contributors
 *
 * The file provides views for two tree models. We hope to eventually unify them, but the
 * original scalar tree `Node` struct is used extensively in the codebase.
 */
#pragma once
#include <algorithm>  // for max
#include <cstdint>    // for uint8_t
#include <stack>      // for stack
#include <utility>    // for move

#include "../common/type.h"      // for GetValueT
#include "xgboost/base.h"        // for bst_node_t
#include "xgboost/context.h"     // for DeviceOrd
#include "xgboost/tree_model.h"  // for RegTree

namespace xgboost::tree {
template <typename Base>
struct WalkTreeMixIn {
  /**
   * @brief Iterate through all nodes in this tree.
   *
   * @param Function that accepts a node index, and returns false when iteration should
   *        stop, otherwise returns true.
   */
  template <typename Fn>
  void WalkTree(Fn&& func) const {
    std::stack<bst_node_t> nodes;
    nodes.push(RegTree::kRoot);
    auto self = static_cast<Base const*>(this);
    while (!nodes.empty()) {
      auto nidx = nodes.top();
      nodes.pop();
      if (!func(nidx)) {
        return;
      }
      auto left = self->LeftChild(nidx);
      auto right = self->RightChild(nidx);
      if (!self->IsLeaf(nidx)) {
        nodes.push(left);
        nodes.push(right);
      }
    }
  }

  /**
   * @brief Get the depth of a node.
   * @param nidx node id
   */
  [[nodiscard]] bst_node_t GetDepth(bst_node_t nidx) const {
    bst_node_t depth = 0;
    auto self = static_cast<Base const*>(this);
    while (!self->IsRoot(nidx)) {
      ++depth;
      nidx = self->Parent(nidx);
    }
    return depth;
  }

  [[nodiscard]] bst_node_t MaxDepth(bst_node_t nidx) const {
    auto self = static_cast<Base const*>(this);
    if (self->IsLeaf(nidx)) {
      return 0;
    }
    return std::max(this->MaxDepth(self->LeftChild(nidx)) + 1,
                    this->MaxDepth(self->RightChild(nidx)) + 1);
  }
  [[nodiscard]] bst_node_t MaxDepth() const { return this->MaxDepth(RegTree::kRoot); }
};

struct CategoriesMixIn {
  RegTree::CategoricalSplitMatrix cats;

  [[nodiscard]] XGBOOST_DEVICE bool HasCategoricalSplit() const { return !cats.categories.empty(); }
  [[nodiscard]] XGBOOST_DEVICE RegTree::CategoricalSplitMatrix const& GetCategoriesMatrix() const {
    return cats;
  }
  /**
   * @brief Get the bit storage of categories used by a node.
   */
  [[nodiscard]] XGBOOST_DEVICE common::Span<uint32_t const> NodeCats(bst_node_t nidx) const {
    auto node_ptr = this->GetCategoriesMatrix().node_ptr;
    auto categories = this->GetCategoriesMatrix().categories;
    auto segment = node_ptr[nidx];
    auto node_cats = categories.subspan(segment.beg, segment.size);
    return node_cats;
  }
  [[nodiscard]] XGBOOST_DEVICE FeatureType SplitType(bst_node_t nidx) const {
    return cats.split_type[nidx];
  }
};

/**
 * @brief Tree view for scalar leaf.
 */
struct ScalarTreeView : public WalkTreeMixIn<ScalarTreeView>, public CategoriesMixIn {
  static bst_node_t constexpr InvalidNodeId() { return RegTree::kInvalidNodeId; }
  static constexpr bst_node_t RootId() { return RegTree::kRoot; }

  RegTree::Node const* nodes;

  RTreeNodeStat const* stats;
  // The number of nodes
  bst_node_t n{0};

  [[nodiscard]] XGBOOST_DEVICE bool IsLeaf(bst_node_t nidx) const { return nodes[nidx].IsLeaf(); }
  [[nodiscard]] XGBOOST_DEVICE bst_node_t Parent(bst_node_t nidx) const {
    return nodes[nidx].Parent();
  }
  [[nodiscard]] XGBOOST_DEVICE bst_node_t LeftChild(bst_node_t nidx) const {
    return nodes[nidx].LeftChild();
  }
  [[nodiscard]] XGBOOST_DEVICE bst_node_t RightChild(bst_node_t nidx) const {
    return nodes[nidx].RightChild();
  }
  [[nodiscard]] XGBOOST_DEVICE bst_feature_t SplitIndex(bst_node_t nidx) const {
    return nodes[nidx].SplitIndex();
  }
  [[nodiscard]] XGBOOST_DEVICE bool IsDeleted(bst_node_t nidx) const {
    return nodes[nidx].IsDeleted();
  }
  [[nodiscard]] XGBOOST_DEVICE float SplitCond(bst_node_t nidx) const {
    return nodes[nidx].SplitCond();
  }
  [[nodiscard]] XGBOOST_DEVICE bool DefaultLeft(bst_node_t nidx) const {
    return nodes[nidx].DefaultLeft();
  }
  [[nodiscard]] XGBOOST_DEVICE bool IsLeftChild(bst_node_t nidx) const {
    return nodes[nidx].IsLeftChild();
  }
  [[nodiscard]] XGBOOST_DEVICE bst_node_t DefaultChild(bst_node_t nidx) const {
    return this->DefaultLeft(nidx) ? this->LeftChild(nidx) : this->RightChild(nidx);
  }
  [[nodiscard]] XGBOOST_DEVICE float LeafValue(bst_node_t nidx) const {
    return this->nodes[nidx].LeafValue();
  }

  [[nodiscard]] bst_target_t NumTargets() const { return 1; }
  [[nodiscard]] XGBOOST_DEVICE bst_node_t Size() const { return this->n; }
  [[nodiscard]] XGBOOST_DEVICE bool IsRoot(bst_node_t nidx) const {
    return this->nodes[nidx].IsRoot();
  }

  [[nodiscard]] RTreeNodeStat const& Stat(bst_node_t nidx) const { return stats[nidx]; }
  [[nodiscard]] XGBOOST_DEVICE auto SumHess(bst_node_t nidx) const { return stats[nidx].sum_hess; }
  [[nodiscard]] XGBOOST_DEVICE auto LossChg(bst_node_t nidx) const { return stats[nidx].loss_chg; }

  XGBOOST_DEVICE explicit ScalarTreeView(RegTree::Node const* nodes, RTreeNodeStat const* stats,
                                         RegTree::CategoricalSplitMatrix cats, bst_node_t n_nodes)
      : CategoriesMixIn{std::move(cats)}, nodes{nodes}, stats{stats}, n{n_nodes} {}

  /**
   * @brief Create a device view
   *
   * @param need_stat We can skip the stat when performing normal inference.
   */
  explicit ScalarTreeView(DeviceOrd device, bool need_stat, RegTree const* tree);
  /** @brief Create a host view */
  explicit ScalarTreeView(RegTree const* tree)
      : CategoriesMixIn{tree->GetCategoriesMatrix(DeviceOrd::CPU())},
        nodes{tree->GetNodes(DeviceOrd::CPU()).data()},
        stats{tree->GetStats(DeviceOrd::CPU()).data()},
        n{tree->NumNodes()} {
    CHECK(!tree->IsMultiTarget());
  }
};

/**
 * @brief A view to the @ref MultiTargetTree suitable for both host and device.
 */
struct MultiTargetTreeView : public WalkTreeMixIn<MultiTargetTreeView>, public CategoriesMixIn {
  static bst_node_t constexpr InvalidNodeId() { return MultiTargetTree::InvalidNodeId(); }

  bst_node_t const* left;
  bst_node_t const* right;
  bst_node_t const* parent;

  bst_feature_t const* split_index;
  std::uint8_t const* default_left;
  float const* split_conds;

  // The number of nodes
  bst_node_t n{0};

  linalg::MatrixView<float const> leaf_weights;

  // Statistics
  float const* loss_chg{nullptr};
  float const* sum_hess{nullptr};

  [[nodiscard]] XGBOOST_DEVICE bool IsLeaf(bst_node_t nidx) const {
    return left[nidx] == InvalidNodeId();
  }

  [[nodiscard]] XGBOOST_DEVICE bst_node_t Parent(bst_node_t nidx) const { return parent[nidx]; }
  [[nodiscard]] XGBOOST_DEVICE bst_node_t LeftChild(bst_node_t nidx) const { return left[nidx]; }
  [[nodiscard]] XGBOOST_DEVICE bst_node_t RightChild(bst_node_t nidx) const { return right[nidx]; }

  [[nodiscard]] bool IsLeftChild(bst_node_t nidx) const {
    auto p = this->Parent(nidx);
    return nidx == this->LeftChild(p);
  }
  [[nodiscard]] XGBOOST_DEVICE bst_feature_t SplitIndex(bst_node_t nidx) const {
    return split_index[nidx];
  }
  [[nodiscard]] XGBOOST_DEVICE float SplitCond(bst_node_t nidx) const { return split_conds[nidx]; }
  [[nodiscard]] XGBOOST_DEVICE bool DefaultLeft(bst_node_t nidx) const {
    return default_left[nidx];
  }
  [[nodiscard]] XGBOOST_DEVICE bst_node_t DefaultChild(bst_node_t nidx) const {
    return this->DefaultLeft(nidx) ? this->LeftChild(nidx) : this->RightChild(nidx);
  }
  [[nodiscard]] XGBOOST_DEVICE linalg::VectorView<float const> LeafValue(bst_node_t nidx) const {
    auto leaf_idx = this->right[nidx];
    return this->leaf_weights.Slice(leaf_idx, linalg::All());
  }

  [[nodiscard]] bst_target_t NumTargets() const { return this->leaf_weights.Shape(1); }
  [[nodiscard]] bst_node_t Size() const { return this->n; }
  [[nodiscard]] XGBOOST_DEVICE bool IsRoot(bst_node_t nidx) const { return nidx == RegTree::kRoot; }

  // These methods require need_stat=true when constructing the view.
  // Will crash with nullptr dereference if stats were not loaded.
  [[nodiscard]] float SumHess(bst_node_t nidx) const { return sum_hess[nidx]; }
  [[nodiscard]] float LossChg(bst_node_t nidx) const { return loss_chg[nidx]; }
  /**
   * @brief Create a device view
   *
   * @param need_stat We can skip the stat when performing normal inference.
   */
  explicit MultiTargetTreeView(DeviceOrd device, bool need_stat, RegTree const* tree);
  /** @brief Create a host view */
  explicit MultiTargetTreeView(RegTree const* tree);
};

/**
 * @brief Iterate through all nodes in a tree.
 *
 * @param tree  The tree to traversal
 * @param fn    See @ref WalkTreeMixIn , addition tree views are passed into the function if @ref
 *              trees is not empty.
 * @param trees Additional trees that have the same target type as @ref tree . We can
 *              dispatch all trees together for easier access.
 */
template <typename Fn, typename... Tree>
void WalkTree(RegTree const& tree, Fn&& fn, Tree const&... trees) {
  if (tree.IsMultiTarget()) {
    auto mt_tree = tree.HostMtView();
    mt_tree.WalkTree([&](bst_node_t nidx) { return fn(mt_tree, trees.HostMtView()..., nidx); });
  } else {
    auto sc_tree = tree.HostScView();
    sc_tree.WalkTree([&](bst_node_t nidx) { return fn(sc_tree, trees.HostScView()..., nidx); });
  }
}

template <typename TreeView>
[[nodiscard]] bool constexpr IsScalarTree() {
  return std::is_same_v<common::GetValueT<TreeView>, ScalarTreeView>;
}

template <typename TreeView>
[[nodiscard]] bool constexpr IsScalarTree(TreeView const&) {
  return IsScalarTree<TreeView>();
}
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_approx.cc <==
/**
 * Copyright 2021-2026, XGBoost contributors
 *
 * \brief Implementation for the approx tree method.
 */
#include <algorithm>  // for max, transform, fill_n
#include <cstddef>    // for size_t
#include <map>        // for map
#include <memory>     // for allocator, unique_ptr, make_shared, make_unique
#include <utility>    // for move
#include <vector>     // for vector

#include "../collective/aggregator.h"        // for GlobalSum
#include "../collective/communicator-inl.h"  // for IsDistributed
#include "../common/hist_util.h"             // for HistogramCuts
#include "../common/random.h"                // for ColumnSampler
#include "../common/timer.h"                 // for Monitor
#include "../data/gradient_index.h"          // for GHistIndexMatrix
#include "common_row_partitioner.h"          // for CommonRowPartitioner
#include "dmlc/registry.h"                   // for DMLC_REGISTRY_FILE_TAG
#include "driver.h"                          // for Driver
#include "hist/evaluate_splits.h"            // for HistEvaluator
#include "hist/expand_entry.h"               // for CPUExpandEntry
#include "hist/hist_param.h"                 // for HistMakerTrainParam
#include "hist/histogram.h"                  // for MultiHistogramBuilder
#include "hist/sampler.h"                    // for Sampler
#include "param.h"                           // for GradStats, TrainParam
#include "xgboost/base.h"                    // for Args, GradientPair, bst_node_t, bst_bin_t
#include "xgboost/context.h"                 // for Context
#include "xgboost/data.h"                    // for DMatrix, BatchSet, BatchIterator, MetaInfo
#include "xgboost/gradient.h"                // for GradientContainer
#include "xgboost/host_device_vector.h"      // for HostDeviceVector
#include "xgboost/json.h"                    // for Object, Json, FromJson, ToJson, get
#include "xgboost/linalg.h"                  // for Matrix, MakeTensorView, Empty, MatrixView
#include "xgboost/logging.h"                 // for LogCheck_EQ, CHECK_EQ, CHECK
#include "xgboost/span.h"                    // for Span
#include "xgboost/task.h"                    // for ObjInfo
#include "xgboost/tree_model.h"              // for RegTree, RTreeNodeStat
#include "xgboost/tree_updater.h"            // for TreeUpdater, TreeUpdaterReg, XGBOOST_REGISTE...

namespace xgboost::tree {

DMLC_REGISTRY_FILE_TAG(updater_approx);

namespace {
// Return the BatchParam used by DMatrix.
auto BatchSpec(TrainParam const &p, common::Span<float> hess, ObjInfo const task) {
  return BatchParam{p.max_bin, hess, !task.const_hess};
}

auto BatchSpec(TrainParam const &p, common::Span<float> hess) {
  return BatchParam{p.max_bin, hess, false};
}
}  // anonymous namespace

class GlobalApproxBuilder {
 protected:
  TrainParam const *param_;
  HistMakerTrainParam const *hist_param_{nullptr};
  std::shared_ptr<common::ColumnSampler> col_sampler_;
  HistEvaluator evaluator_;
  MultiHistogramBuilder histogram_builder_;
  Context const *ctx_;
  ObjInfo const *const task_;

  std::vector<CommonRowPartitioner> partitioner_;
  // Pointer to last updated tree, used for update prediction cache.
  RegTree *p_last_tree_{nullptr};
  common::Monitor *monitor_;
  size_t n_batches_{0};
  // Cache for histogram cuts.
  common::HistogramCuts feature_values_{0};

 public:
  void InitData(DMatrix *p_fmat, RegTree const *p_tree, common::Span<float> hess) {
    monitor_->Start(__func__);

    n_batches_ = 0;
    bst_bin_t n_total_bins = 0;
    partitioner_.clear();
    // Generating the GHistIndexMatrix is quite slow, is there a way to speed it up?
    for (auto const &page :
         p_fmat->GetBatches<GHistIndexMatrix>(ctx_, BatchSpec(*param_, hess, *task_))) {
      if (n_total_bins == 0) {
        n_total_bins = page.cut.TotalBins();
        feature_values_ = page.cut;
      } else {
        CHECK_EQ(n_total_bins, page.cut.TotalBins());
      }
      partitioner_.emplace_back(this->ctx_, page.Size(), page.base_rowid);
      n_batches_++;
    }

    histogram_builder_.Reset(ctx_, n_total_bins, p_tree->NumTargets(), BatchSpec(*param_, hess),
                             collective::IsDistributed(), hist_param_);
    monitor_->Stop(__func__);
  }

  CPUExpandEntry InitRoot(DMatrix *p_fmat, std::vector<GradientPair> const &gpair,
                          common::Span<float> hess, RegTree *p_tree) {
    monitor_->Start(__func__);
    CPUExpandEntry best;
    best.nid = RegTree::kRoot;
    best.depth = 0;
    GradStats root_sum;
    for (auto const &g : gpair) {
      root_sum.Add(g);
    }
    auto rc =
        collective::GlobalSum(ctx_, linalg::MakeVec(reinterpret_cast<double *>(&root_sum), 2));
    collective::SafeColl(rc);

    std::vector<CPUExpandEntry> nodes{best};
    this->histogram_builder_.BuildRootHist(p_fmat, p_tree->HostScView(), partitioner_,
                                           linalg::MakeTensorView(ctx_, gpair, gpair.size(), 1),
                                           best, BatchSpec(*param_, hess));

    auto weight = evaluator_.InitRoot(root_sum);
    p_tree->Stat(RegTree::kRoot).sum_hess = root_sum.GetHess();
    p_tree->Stat(RegTree::kRoot).base_weight = weight;
    (*p_tree)[RegTree::kRoot].SetLeaf(param_->learning_rate * weight);

    auto const &histograms = histogram_builder_.Histogram(0);
    auto ft = p_fmat->Info().feature_types.ConstHostSpan();
    evaluator_.EvaluateSplits(histograms, feature_values_, ft, &nodes);
    monitor_->Stop(__func__);

    return nodes.front();
  }

  void BuildHistogram(DMatrix *p_fmat, RegTree *p_tree,
                      std::vector<CPUExpandEntry> const &valid_candidates,
                      std::vector<GradientPair> const &gpair, common::Span<float> hess) {
    monitor_->Start(__func__);
    this->histogram_builder_.BuildHistLeftRight(
        ctx_, p_fmat, p_tree->HostScView(), partitioner_, valid_candidates,
        linalg::MakeTensorView(ctx_, gpair, gpair.size(), 1), BatchSpec(*param_, hess));
    monitor_->Stop(__func__);
  }

  void LeafPartition(RegTree const &tree, common::Span<float const> hess,
                     std::vector<bst_node_t> *p_out_position) {
    monitor_->Start(__func__);
    p_out_position->resize(hess.size());
    for (auto const &part : partitioner_) {
      part.LeafPartition(ctx_, tree.HostScView(), hess,
                         common::Span{p_out_position->data(), p_out_position->size()});
    }
    monitor_->Stop(__func__);
  }

 public:
  explicit GlobalApproxBuilder(TrainParam const *param, HistMakerTrainParam const *hist_param,
                               MetaInfo const &info, Context const *ctx,
                               std::shared_ptr<common::ColumnSampler> column_sampler,
                               ObjInfo const *task, common::Monitor *monitor)
      : param_{param},
        hist_param_{hist_param},
        col_sampler_{std::move(column_sampler)},
        evaluator_{ctx, param_, info, col_sampler_},
        ctx_{ctx},
        task_{task},
        monitor_{monitor} {}

  void UpdateTree(DMatrix *p_fmat, std::vector<GradientPair> const &gpair, common::Span<float> hess,
                  RegTree *p_tree, HostDeviceVector<bst_node_t> *p_out_position) {
    CHECK(!p_tree->IsMultiTarget()) << "approx" << MTNotImplemented();
    p_last_tree_ = p_tree;
    this->InitData(p_fmat, p_tree, hess);

    Driver<CPUExpandEntry> driver(*param_);
    auto &tree = *p_tree;
    driver.Push({this->InitRoot(p_fmat, gpair, hess, p_tree)});
    auto expand_set = driver.Pop();

    /**
     * Note for update position
     * Root:
     *   Not applied: No need to update position as initialization has got all the rows ordered.
     *   Applied: Update position is run on applied nodes so the rows are partitioned.
     * Non-root:
     *   Not applied: That node is root of the subtree, same rule as root.
     *   Applied: Ditto
     */

    while (!expand_set.empty()) {
      // candidates that can be further splited.
      std::vector<CPUExpandEntry> valid_candidates;
      // candidates that can be applied.
      std::vector<CPUExpandEntry> applied;
      for (auto const &candidate : expand_set) {
        evaluator_.ApplyTreeSplit(candidate, p_tree);
        applied.push_back(candidate);
        if (driver.IsChildValid(candidate)) {
          valid_candidates.emplace_back(candidate);
        }
      }

      monitor_->Start("UpdatePosition");
      size_t page_id = 0;
      for (auto const &page :
           p_fmat->GetBatches<GHistIndexMatrix>(ctx_, BatchSpec(*param_, hess))) {
        partitioner_.at(page_id).UpdatePosition(ctx_, page, applied, p_tree->HostScView());
        page_id++;
      }
      monitor_->Stop("UpdatePosition");

      std::vector<CPUExpandEntry> best_splits;
      if (!valid_candidates.empty()) {
        this->BuildHistogram(p_fmat, p_tree, valid_candidates, gpair, hess);
        for (auto const &candidate : valid_candidates) {
          int left_child_nidx = tree[candidate.nid].LeftChild();
          int right_child_nidx = tree[candidate.nid].RightChild();
          CPUExpandEntry l_best{left_child_nidx, tree.GetDepth(left_child_nidx)};
          CPUExpandEntry r_best{right_child_nidx, tree.GetDepth(right_child_nidx)};
          best_splits.push_back(l_best);
          best_splits.push_back(r_best);
        }
        auto const &histograms = histogram_builder_.Histogram(0);
        auto ft = p_fmat->Info().feature_types.ConstHostSpan();
        monitor_->Start("EvaluateSplits");
        evaluator_.EvaluateSplits(histograms, feature_values_, ft, &best_splits);
        monitor_->Stop("EvaluateSplits");
      }
      driver.Push(best_splits.begin(), best_splits.end());
      expand_set = driver.Pop();
    }

    auto &h_position = p_out_position->HostVector();
    this->LeafPartition(tree, hess, &h_position);
  }
};

/**
 * \brief Implementation for the approx tree method.  It constructs quantile for every
 *        iteration.
 */
class GlobalApproxUpdater : public TreeUpdater {
  common::Monitor monitor_;
  // specializations for different histogram precision.
  std::unique_ptr<GlobalApproxBuilder> pimpl_;
  // pointer to the last DMatrix, used for update prediction cache.
  DMatrix *cached_{nullptr};
  std::shared_ptr<common::ColumnSampler> column_sampler_;
  ObjInfo const *task_;
  HistMakerTrainParam hist_param_;

 public:
  explicit GlobalApproxUpdater(Context const *ctx, ObjInfo const *task)
      : TreeUpdater(ctx), column_sampler_{std::make_shared<common::ColumnSampler>()}, task_{task} {
    monitor_.Init(__func__);
  }

  void Configure(Args const &args) override { hist_param_.UpdateAllowUnknown(args); }
  void LoadConfig(Json const &in) override {
    auto const &config = get<Object const>(in);
    FromJson(config.at("hist_train_param"), &hist_param_);
  }
  void SaveConfig(Json *p_out) const override {
    auto &out = *p_out;
    out["hist_train_param"] = ToJson(hist_param_);
  }

  void InitData(TrainParam const &param, linalg::Matrix<GradientPair> const *gpair,
                linalg::Matrix<GradientPair> *sampled) {
    *sampled = linalg::Empty<GradientPair>(ctx_, gpair->Size(), 1);
    auto in = gpair->HostView().Values();
    std::copy(in.data(), in.data() + in.size(), sampled->HostView().Values().data());
    cpu_impl::Sampler sampler{param};
    sampler.Sample(ctx_, sampled->HostView());
  }

  [[nodiscard]] char const *Name() const override { return "grow_histmaker"; }

  void Update(TrainParam const *param, GradientContainer *in_gpair, DMatrix *m,
              common::Span<HostDeviceVector<bst_node_t>> out_position,
              const std::vector<RegTree *> &trees) override {
    CHECK(hist_param_.GetInitialised());
    pimpl_ = std::make_unique<GlobalApproxBuilder>(param, &hist_param_, m->Info(), ctx_,
                                                   column_sampler_, task_, &monitor_);
    auto gpair = in_gpair->FullGradOnly();

    linalg::Matrix<GradientPair> h_gpair;
    // Obtain the hessian values for weighted sketching
    InitData(*param, gpair, &h_gpair);
    std::vector<float> hess(h_gpair.Size());
    auto const &s_gpair = h_gpair.Data()->ConstHostVector();
    std::transform(s_gpair.begin(), s_gpair.end(), hess.begin(),
                   [](auto g) { return g.GetHess(); });

    cached_ = m;

    std::size_t t_idx = 0;
    for (auto p_tree : trees) {
      this->pimpl_->UpdateTree(m, s_gpair, hess, p_tree, &out_position[t_idx]);
      hist_param_.CheckTreesSynchronized(ctx_, p_tree);
      ++t_idx;
    }
  }
};

DMLC_REGISTRY_FILE_TAG(grow_histmaker);

XGBOOST_REGISTER_TREE_UPDATER(GlobalHistMaker, "grow_histmaker")
    .describe(
        "Tree constructor that uses approximate histogram construction "
        "for each node.")
    .set_body([](Context const *ctx, ObjInfo const *task) {
      return new GlobalApproxUpdater(ctx, task);
    });
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_colmaker.cc <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file updater_colmaker.cc
 * \brief use columnwise update to construct a tree
 * \author Tianqi Chen
 */
#include <algorithm>
#include <cmath>
#include <vector>

#include "../collective/communicator-inl.h"  // for IsDistributed
#include "../common/error_msg.h"             // for NoCategorical
#include "../common/random.h"
#include "constraints.h"
#include "param.h"
#include "sample_position.h"  // for SamplePosition
#include "split_evaluator.h"
#include "tree_view.h"         // for ScalarTreeView
#include "xgboost/gradient.h"  // for GradientContainer
#include "xgboost/json.h"
#include "xgboost/logging.h"
#include "xgboost/parameter.h"
#include "xgboost/tree_updater.h"

namespace xgboost::tree {

DMLC_REGISTRY_FILE_TAG(updater_colmaker);

struct ColMakerTrainParam : XGBoostParameter<ColMakerTrainParam> {
  // speed optimization for dense column
  float opt_dense_col;
  // default direction choice
  int default_direction;

  DMLC_DECLARE_PARAMETER(ColMakerTrainParam) {
    DMLC_DECLARE_FIELD(opt_dense_col)
        .set_range(0.0f, 1.0f)
        .set_default(1.0f)
        .describe("EXP Param: speed optimization for dense column.");
    DMLC_DECLARE_FIELD(default_direction)
        .set_default(0)
        .add_enum("learn", 0)
        .add_enum("left", 1)
        .add_enum("right", 2)
        .describe("Default direction choice when encountering a missing value");
  }

  /*! \brief whether need forward small to big search: default right */
  bool NeedForwardSearch(float col_density, bool indicator) const {
    return default_direction == 2 ||
           (default_direction == 0 && (col_density < opt_dense_col) && !indicator);
  }
  /*! \brief whether need backward big to small search: default left */
  bool NeedBackwardSearch() const { return default_direction != 2; }
};

DMLC_REGISTER_PARAMETER(ColMakerTrainParam);

/*! \brief column-wise update to construct a tree */
class ColMaker : public TreeUpdater {
 public:
  explicit ColMaker(Context const *ctx)
      : TreeUpdater(ctx), column_sampler_{std::make_shared<common::ColumnSampler>()} {}
  void Configure(const Args &args) override { colmaker_param_.UpdateAllowUnknown(args); }

  void LoadConfig(Json const &in) override {
    auto const &config = get<Object const>(in);
    FromJson(config.at("colmaker_train_param"), &this->colmaker_param_);
  }
  void SaveConfig(Json *p_out) const override {
    auto &out = *p_out;
    out["colmaker_train_param"] = ToJson(colmaker_param_);
  }

  char const *Name() const override { return "grow_colmaker"; }

  void LazyGetColumnDensity(DMatrix *dmat) {
    // Finds densities if we don't already have them
    if (column_densities_.empty()) {
      std::vector<size_t> column_size(dmat->Info().num_col_);
      for (const auto &batch : dmat->GetBatches<SortedCSCPage>(ctx_)) {
        auto page = batch.GetView();
        for (auto i = 0u; i < batch.Size(); i++) {
          column_size[i] += page[i].size();
        }
      }
      column_densities_.resize(column_size.size());
      for (auto i = 0u; i < column_densities_.size(); i++) {
        size_t nmiss = dmat->Info().num_row_ - column_size[i];
        column_densities_[i] = 1.0f - (static_cast<float>(nmiss)) / dmat->Info().num_row_;
      }
    }
  }

  void Update(TrainParam const *param, GradientContainer *in_gpair, DMatrix *dmat,
              common::Span<HostDeviceVector<bst_node_t>> out_position,
              const std::vector<RegTree *> &trees) override {
    if (collective::IsDistributed()) {
      LOG(FATAL) << "Updater `grow_colmaker` or `exact` tree method doesn't "
                    "support distributed training.";
    }
    if (!dmat->SingleColBlock()) {
      LOG(FATAL) << "Updater `grow_colmaker` or `exact` tree method doesn't "
                    "support external memory training.";
    }
    if (dmat->Info().HasCategorical()) {
      LOG(FATAL) << error::NoCategorical("Updater `grow_colmaker` or `exact` tree method");
    }
    if (param->colsample_bynode - 1.0 != 0.0) {
      LOG(FATAL) << "column sample by node is not yet supported by the exact tree method";
    }
    this->LazyGetColumnDensity(dmat);
    // rescale learning rate according to size of trees
    interaction_constraints_.Configure(*param, dmat->Info().num_row_);
    // build tree
    auto gpair = in_gpair->FullGradOnly();
    CHECK_EQ(gpair->Shape(1), 1) << MTNotImplemented();
    for (std::size_t i = 0; i < trees.size(); ++i) {
      CHECK(ctx_);
      CHECK(!trees[i]->IsMultiTarget()) << "exact" << MTNotImplemented();
      Builder builder(*param, colmaker_param_, interaction_constraints_, ctx_, column_densities_,
                      column_sampler_);
      builder.Update(gpair->Data()->ConstHostVector(), dmat, trees[i], &out_position[i]);
    }
  }

 protected:
  ColMakerTrainParam colmaker_param_;
  std::vector<float> column_densities_;
  std::shared_ptr<common::ColumnSampler> column_sampler_;

  FeatureInteractionConstraintHost interaction_constraints_;
  // data structure
  /*! \brief per thread x per node entry to store tmp data */
  struct ThreadEntry {
    /*! \brief statistics of data */
    GradStats stats;
    /*! \brief last feature value scanned */
    bst_float last_fvalue{0};
    /*! \brief current best solution */
    SplitEntry best;
    // constructor
    ThreadEntry() = default;
  };
  struct NodeEntry {
    /*! \brief statics for node entry */
    GradStats stats;
    /*! \brief loss of this node, without split */
    bst_float root_gain{0.0f};
    /*! \brief weight calculated related to current data */
    bst_float weight{0.0f};
    /*! \brief current best solution */
    SplitEntry best;
    // constructor
    NodeEntry() = default;
  };
  // actual builder that runs the algorithm
  class Builder {
   public:
    explicit Builder(const TrainParam &param, const ColMakerTrainParam &colmaker_train_param,
                     FeatureInteractionConstraintHost _interaction_constraints, Context const *ctx,
                     const std::vector<float> &column_densities,
                     std::shared_ptr<common::ColumnSampler> column_sampler)
        : param_(param),
          colmaker_train_param_{colmaker_train_param},
          ctx_{ctx},
          column_sampler_{std::move(column_sampler)},
          tree_evaluator_(param_, column_densities.size(), DeviceOrd::CPU(), 1u),
          interaction_constraints_{std::move(_interaction_constraints)},
          column_densities_(column_densities) {}
    // update one tree, growing
    void Update(std::vector<GradientPair> const &gpair, DMatrix *p_fmat, RegTree *p_tree,
                HostDeviceVector<bst_node_t> *p_out_position) {
      this->InitData(gpair, *p_fmat);
      this->InitRoot(gpair, *p_fmat, *p_tree);

      std::vector<int> newnodes;
      // We can check max_leaves too, but might break some grid searching pipelines.
      CHECK_GT(param_.max_depth, 0) << "exact tree method doesn't support unlimited depth.";
      for (int depth = 0; depth < param_.max_depth; ++depth) {
        this->FindSplit(depth, qexpand_, gpair, p_fmat, p_tree);
        this->ResetPosition(qexpand_, p_fmat, *p_tree);
        this->UpdateQueueExpand(*p_tree, qexpand_, &newnodes);
        this->InitNewNode(newnodes, gpair, *p_fmat, *p_tree);
        for (auto nid : qexpand_) {
          if ((*p_tree)[nid].IsLeaf()) {
            continue;
          }
          int cleft = (*p_tree)[nid].LeftChild();
          int cright = (*p_tree)[nid].RightChild();

          tree_evaluator_.AddSplit(nid, cleft, cright, snode_[nid].best.SplitIndex(),
                                   snode_[cleft].weight, snode_[cright].weight);
          interaction_constraints_.Split(nid, snode_[nid].best.SplitIndex(), cleft, cright);
        }
        qexpand_ = newnodes;
        // if nothing left to be expand, break
        if (qexpand_.size() == 0) break;
      }
      // set all the rest expanding nodes to leaf
      for (const int nid : qexpand_) {
        (*p_tree)[nid].SetLeaf(snode_[nid].weight * param_.learning_rate);
      }
      // remember auxiliary statistics in the tree node
      for (int nid = 0; nid < p_tree->NumNodes(); ++nid) {
        auto &stat = p_tree->Stat(nid);
        stat.loss_chg = snode_[nid].best.loss_chg;
        stat.base_weight = snode_[nid].weight;
        stat.sum_hess = static_cast<float>(snode_[nid].stats.sum_hess);
      }
      CHECK(p_out_position);
      auto &h_position = p_out_position->HostVector();
      h_position.resize(position_.size());
      CHECK_EQ(row_is_valid_.size(), position_.size());
      for (std::size_t i = 0; i < position_.size(); ++i) {
        h_position[i] =
            SamplePosition::Encode(SamplePosition::Decode(position_[i]), row_is_valid_[i]);
      }
    }

   protected:
    // initialize temp data structure
    void InitData(const std::vector<GradientPair> &gpair, const DMatrix &fmat) {
      {
        // setup position
        position_.resize(gpair.size());
        CHECK_EQ(fmat.Info().num_row_, position_.size());
        std::fill(position_.begin(), position_.end(), 0);
        row_is_valid_.assign(position_.size(), true);
        // mark delete for the deleted datas
        for (size_t ridx = 0; ridx < position_.size(); ++ridx) {
          if (gpair[ridx].GetHess() < 0.0f) {
            position_[ridx] = ~position_[ridx];
            row_is_valid_[ridx] = false;
          }
        }
        // mark subsample
        if (param_.subsample < 1.0f) {
          CHECK_EQ(param_.sampling_method, TrainParam::kUniform)
              << "Only uniform sampling is supported, "
              << "gradient-based sampling is only support by the `hist` tree method.";
          std::bernoulli_distribution coin_flip(param_.subsample);
          auto &rnd = ctx_->Rng();
          for (size_t ridx = 0; ridx < position_.size(); ++ridx) {
            if (!row_is_valid_[ridx]) {
              continue;
            }
            if (!coin_flip(rnd)) {
              position_[ridx] = ~position_[ridx];
              row_is_valid_[ridx] = false;
            }
          }
        }
      }
      {
        column_sampler_->Init(ctx_, fmat.Info().num_col_, fmat.Info().feature_weights,
                              param_.colsample_bynode, param_.colsample_bylevel,
                              param_.colsample_bytree);
      }
      {
        // setup temp space for each thread
        // reserve a small space
        stemp_.clear();
        stemp_.resize(this->ctx_->Threads(), std::vector<ThreadEntry>());
        for (auto &i : stemp_) {
          i.clear();
          i.reserve(256);
        }
        snode_.reserve(256);
      }
      {
        // expand query
        qexpand_.reserve(256);
        qexpand_.clear();
        qexpand_.push_back(RegTree::kRoot);
      }
    }
    void InitNodeStats(const std::vector<int> &nodes, const std::vector<GradientPair> &gpair,
                       const DMatrix &fmat, RegTree const &tree) {
      auto n_nodes = tree.NumNodes();
      {
        // setup statistics space for each tree node
        for (auto &i : stemp_) {
          i.resize(n_nodes, ThreadEntry());
        }
        snode_.resize(n_nodes, NodeEntry());
      }
      const MetaInfo &info = fmat.Info();
      // setup position
      common::ParallelFor(info.num_row_, ctx_->Threads(), [&](auto ridx) {
        int32_t const tid = omp_get_thread_num();
        if (position_[ridx] < 0) return;
        stemp_[tid][position_[ridx]].stats.Add(gpair[ridx]);
      });
      // sum the per thread statistics together
      for (int nid : nodes) {
        GradStats stats;
        for (auto &s : stemp_) {
          stats.Add(s[nid].stats);
        }
        // update node statistics
        snode_[nid].stats = stats;
      }
    }

    void InitRoot(std::vector<GradientPair> const &gpair, const DMatrix &fmat,
                  RegTree const &tree) {
      CHECK_EQ(qexpand_.size(), 1);
      CHECK_EQ(qexpand_.front(), RegTree::kRoot);

      this->InitNodeStats(qexpand_, gpair, fmat, tree);

      auto evaluator = tree_evaluator_.GetEvaluator();
      auto &root = snode_[RegTree::kRoot];
      root.weight = static_cast<float>(evaluator.CalcWeight(RegTree::kRoot, param_, root.stats));
      root.root_gain = static_cast<float>(evaluator.CalcGain(RegTree::kRoot, param_, root.stats));
    }

    /**
     * @brief Initialize the base_weight, root_gain, and NodeEntry for all the new non-root nodes.
     */
    void InitNewNode(const std::vector<int> &qexpand, const std::vector<GradientPair> &gpair,
                     const DMatrix &fmat, RegTree const &tree) {
      for (auto nidx : qexpand) {
        CHECK_NE(nidx, RegTree::kRoot);
      }

      this->InitNodeStats(qexpand, gpair, fmat, tree);

      auto sc_tree = tree.HostScView();
      auto evaluator = tree_evaluator_.GetEvaluator();
      // calculating the weights
      for (bst_node_t nidx : qexpand) {
        bst_node_t parentid = sc_tree.Parent(nidx);
        snode_[nidx].weight =
            static_cast<float>(evaluator.CalcWeight(parentid, param_, snode_[nidx].stats));
        snode_[nidx].root_gain =
            static_cast<float>(evaluator.CalcGain(parentid, param_, snode_[nidx].stats));
      }
    }
    /*! \brief update queue expand add in new leaves */
    void UpdateQueueExpand(RegTree const &tree, const std::vector<bst_node_t> &qexpand,
                           std::vector<int> *p_newnodes) {
      p_newnodes->clear();
      auto sc_tree = tree.HostScView();
      for (bst_node_t nidx : qexpand) {
        if (!sc_tree.IsLeaf(nidx)) {
          p_newnodes->push_back(sc_tree.LeftChild(nidx));
          p_newnodes->push_back(sc_tree.RightChild(nidx));
        }
      }
    }

    // update enumeration solution
    void UpdateEnumeration(int nid, GradientPair gstats, bst_float fvalue, int d_step, bst_uint fid,
                           GradStats &c, std::vector<ThreadEntry> &temp,  // NOLINT
                           TreeEvaluator::SplitEvaluator<TrainParam> const &evaluator) const {
      // get the statistics of nid
      ThreadEntry &e = temp[nid];
      // test if first hit, this is fine, because we set 0 during init
      if (e.stats.Empty()) {
        e.stats.Add(gstats);
        e.last_fvalue = fvalue;
      } else {
        // try to find a split
        if (fvalue != e.last_fvalue && e.stats.sum_hess >= param_.min_child_weight) {
          c.SetSubstract(snode_[nid].stats, e.stats);
          if (c.sum_hess >= param_.min_child_weight) {
            bst_float loss_chg{0};
            if (d_step == -1) {
              loss_chg = static_cast<bst_float>(
                  evaluator.CalcSplitGain(param_, nid, fid, c, e.stats) - snode_[nid].root_gain);
              bst_float proposed_split = (fvalue + e.last_fvalue) * 0.5f;
              if (proposed_split == fvalue) {
                e.best.Update(loss_chg, fid, e.last_fvalue, d_step == -1, false, c, e.stats);
              } else {
                e.best.Update(loss_chg, fid, proposed_split, d_step == -1, false, c, e.stats);
              }
            } else {
              loss_chg = static_cast<bst_float>(
                  evaluator.CalcSplitGain(param_, nid, fid, e.stats, c) - snode_[nid].root_gain);
              bst_float proposed_split = (fvalue + e.last_fvalue) * 0.5f;
              if (proposed_split == fvalue) {
                e.best.Update(loss_chg, fid, e.last_fvalue, d_step == -1, false, e.stats, c);
              } else {
                e.best.Update(loss_chg, fid, proposed_split, d_step == -1, false, e.stats, c);
              }
            }
          }
        }
        // update the statistics
        e.stats.Add(gstats);
        e.last_fvalue = fvalue;
      }
    }
    // same as EnumerateSplit, with cacheline prefetch optimization
    void EnumerateSplit(const Entry *begin, const Entry *end, int d_step, bst_uint fid,
                        const std::vector<GradientPair> &gpair,
                        std::vector<ThreadEntry> &temp,  // NOLINT(*)
                        TreeEvaluator::SplitEvaluator<TrainParam> const &evaluator) const {
      const std::vector<int> &qexpand = qexpand_;
      // clear all the temp statistics
      for (auto nid : qexpand) {
        temp[nid].stats = GradStats();
      }
      // left statistics
      GradStats c;
      // local cache buffer for position and gradient pair
      constexpr int kBuffer = 32;
      int buf_position[kBuffer] = {};
      GradientPair buf_gpair[kBuffer] = {};
      // aligned ending position
      const Entry *align_end;
      if (d_step > 0) {
        align_end = begin + (end - begin) / kBuffer * kBuffer;
      } else {
        align_end = begin - (begin - end) / kBuffer * kBuffer;
      }
      int i;
      const Entry *it;
      const int align_step = d_step * kBuffer;
      // internal cached loop
      for (it = begin; it != align_end; it += align_step) {
        const Entry *p;
        for (i = 0, p = it; i < kBuffer; ++i, p += d_step) {
          buf_position[i] = position_[p->index];
          buf_gpair[i] = gpair[p->index];
        }
        for (i = 0, p = it; i < kBuffer; ++i, p += d_step) {
          const int nid = buf_position[i];
          if (nid < 0 || !interaction_constraints_.Query(nid, fid)) {
            continue;
          }
          this->UpdateEnumeration(nid, buf_gpair[i], p->fvalue, d_step, fid, c, temp, evaluator);
        }
      }

      // finish up the ending piece
      for (it = align_end, i = 0; it != end; ++i, it += d_step) {
        buf_position[i] = position_[it->index];
        buf_gpair[i] = gpair[it->index];
      }
      for (it = align_end, i = 0; it != end; ++i, it += d_step) {
        const int nid = buf_position[i];
        if (nid < 0 || !interaction_constraints_.Query(nid, fid)) {
          continue;
        }
        this->UpdateEnumeration(nid, buf_gpair[i], it->fvalue, d_step, fid, c, temp, evaluator);
      }
      // finish updating all statistics, check if it is possible to include all sum statistics
      for (int nid : qexpand) {
        ThreadEntry &e = temp[nid];
        c.SetSubstract(snode_[nid].stats, e.stats);
        if (e.stats.sum_hess >= param_.min_child_weight && c.sum_hess >= param_.min_child_weight) {
          bst_float loss_chg;
          const bst_float gap = std::abs(e.last_fvalue) + kRtEps;
          const bst_float delta = d_step == +1 ? gap : -gap;
          if (d_step == -1) {
            loss_chg = static_cast<bst_float>(
                evaluator.CalcSplitGain(param_, nid, fid, c, e.stats) - snode_[nid].root_gain);
            e.best.Update(loss_chg, fid, e.last_fvalue + delta, d_step == -1, false, c, e.stats);
          } else {
            loss_chg = static_cast<bst_float>(
                evaluator.CalcSplitGain(param_, nid, fid, e.stats, c) - snode_[nid].root_gain);
            e.best.Update(loss_chg, fid, e.last_fvalue + delta, d_step == -1, false, e.stats, c);
          }
        }
      }
    }

    // update the solution candidate
    void UpdateSolution(SortedCSCPage const &batch, const std::vector<bst_feature_t> &feat_set,
                        const std::vector<GradientPair> &gpair) {
      // start enumeration
      const auto num_features = feat_set.size();
      CHECK(this->ctx_);
      const int batch_size =  // NOLINT
          std::max(static_cast<int>(num_features / this->ctx_->Threads() / 32), 1);
      auto page = batch.GetView();
      common::ParallelFor(
          num_features, ctx_->Threads(), common::Sched::Dyn(batch_size), [&](auto i) {
            auto evaluator = tree_evaluator_.GetEvaluator();
            bst_feature_t const fid = feat_set[i];
            int32_t const tid = omp_get_thread_num();
            auto c = page[fid];
            const bool ind = c.size() != 0 && c[0].fvalue == c[c.size() - 1].fvalue;
            if (colmaker_train_param_.NeedForwardSearch(column_densities_[fid], ind)) {
              this->EnumerateSplit(c.data(), c.data() + c.size(), +1, fid, gpair, stemp_[tid],
                                   evaluator);
            }
            if (colmaker_train_param_.NeedBackwardSearch()) {
              this->EnumerateSplit(c.data() + c.size() - 1, c.data() - 1, -1, fid, gpair,
                                   stemp_[tid], evaluator);
            }
          });
    }

    // find splits at current level, do split per level
    void FindSplit(bst_node_t depth, const std::vector<int> &qexpand,
                   std::vector<GradientPair> const &gpair, DMatrix *p_fmat, RegTree *p_tree) {
      auto evaluator = tree_evaluator_.GetEvaluator();

      auto feat_set = column_sampler_->GetFeatureSet(ctx_, depth);
      for (const auto &batch : p_fmat->GetBatches<SortedCSCPage>(ctx_)) {
        this->UpdateSolution(batch, feat_set->HostVector(), gpair);
      }
      // after this each thread's stemp will get the best candidates, aggregate results
      this->SyncBestSolution(qexpand);
      // get the best result, we can synchronize the solution
      for (int nid : qexpand) {
        NodeEntry const &e = snode_[nid];
        // now we know the solution in snode[nid], set split
        if (e.best.loss_chg > kRtEps) {
          bst_float left_leaf_weight =
              evaluator.CalcWeight(nid, param_, e.best.left_sum) * param_.learning_rate;
          bst_float right_leaf_weight =
              evaluator.CalcWeight(nid, param_, e.best.right_sum) * param_.learning_rate;
          p_tree->ExpandNode(nid, e.best.SplitIndex(), e.best.split_value, e.best.DefaultLeft(),
                             e.weight, left_leaf_weight, right_leaf_weight, e.best.loss_chg,
                             e.stats.sum_hess, e.best.left_sum.GetHess(),
                             e.best.right_sum.GetHess(), 0);
        } else {
          (*p_tree)[nid].SetLeaf(e.weight * param_.learning_rate);
        }
      }
    }
    // reset position of each data points after split is created in the tree
    void ResetPosition(const std::vector<int> &qexpand, DMatrix *p_fmat, const RegTree &tree) {
      auto sc_tree = tree.HostScView();
      // set the positions in the nondefault
      this->SetNonDefaultPosition(qexpand, p_fmat, tree);
      // set rest of instances to default position
      // set default direct nodes to default
      // for leaf nodes that are not fresh, mark then to ~nid,
      // so that they are ignored in future statistics collection
      common::ParallelFor(p_fmat->Info().num_row_, this->ctx_->Threads(), [&](auto ridx) {
        CHECK_LT(ridx, position_.size()) << "ridx exceed bound "
                                         << "ridx=" << ridx << " pos=" << position_.size();
        const bst_node_t nidx = SamplePosition::Decode(position_[ridx]);
        if (sc_tree.IsLeaf(nidx)) {
          // mark finish when it is not a fresh leaf
          if (sc_tree.RightChild(nidx) == -1) {
            position_[ridx] = ~nidx;
          }
        } else {
          // push to default branch
          if (sc_tree.DefaultLeft(nidx)) {
            this->SetEncodePosition(ridx, sc_tree.LeftChild(nidx));
          } else {
            this->SetEncodePosition(ridx, sc_tree.RightChild(nidx));
          }
        }
      });
    }

    // synchronize the best solution of each node
    void SyncBestSolution(const std::vector<int> &qexpand) {
      for (int nid : qexpand) {
        NodeEntry &e = snode_[nid];
        CHECK(this->ctx_);
        for (int tid = 0; tid < this->ctx_->Threads(); ++tid) {
          e.best.Update(stemp_[tid][nid].best);
        }
      }
    }
    void SetNonDefaultPosition(const std::vector<int> &qexpand, DMatrix *p_fmat,
                               const RegTree &tree) {
      // step 1, classify the non-default data into right places
      auto sc_tree = tree.HostScView();
      std::vector<unsigned> fsplits;
      for (int nid : qexpand) {
        if (!sc_tree.IsLeaf(nid)) {
          fsplits.push_back(sc_tree.SplitIndex(nid));
        }
      }
      std::sort(fsplits.begin(), fsplits.end());
      fsplits.resize(std::unique(fsplits.begin(), fsplits.end()) - fsplits.begin());
      for (const auto &batch : p_fmat->GetBatches<SortedCSCPage>(ctx_)) {
        auto page = batch.GetView();
        for (auto fid : fsplits) {
          auto col = page[fid];
          common::ParallelFor(col.size(), this->ctx_->Threads(), [&](auto j) {
            const bst_uint ridx = col[j].index;
            bst_node_t nidx = SamplePosition::Decode(position_[ridx]);
            const float fvalue = col[j].fvalue;
            // go back to parent, correct those who are not default
            if (!sc_tree.IsLeaf(nidx) && sc_tree.SplitIndex(nidx) == fid) {
              if (fvalue < sc_tree.SplitCond(nidx)) {
                this->SetEncodePosition(ridx, sc_tree.LeftChild(nidx));
              } else {
                this->SetEncodePosition(ridx, sc_tree.RightChild(nidx));
              }
            }
          });
        }
      }
    }
    // utils to get/set position, with encoded format
    // return decoded position
    // encode the encoded position value for ridx
    void SetEncodePosition(bst_idx_t ridx, bst_node_t nidx) {
      bool is_invalid = position_[ridx] < 0;
      position_[ridx] = SamplePosition::Encode(nidx, !is_invalid);
    }
    //  --data fields--
    const TrainParam &param_;
    const ColMakerTrainParam &colmaker_train_param_;
    // number of omp thread used during training
    Context const *ctx_;
    std::shared_ptr<common::ColumnSampler> column_sampler_;
    // Instance Data: current node position in the tree of each instance
    std::vector<int> position_;
    // Whether the row participates in training.  `position_` can be marked invalid internally
    // after reaching a finished leaf, but the exported node positions should still include it.
    std::vector<char> row_is_valid_;
    // PerThread x PerTreeNode: statistics for per thread construction
    std::vector<std::vector<ThreadEntry>> stemp_;
    /*! \brief TreeNode Data: statistics for each constructed node */
    std::vector<NodeEntry> snode_;
    /*! \brief queue of nodes to be expanded */
    std::vector<int> qexpand_;
    TreeEvaluator tree_evaluator_;

    FeatureInteractionConstraintHost interaction_constraints_;
    const std::vector<float> &column_densities_;
  };
};

XGBOOST_REGISTER_TREE_UPDATER(ColMaker, "grow_colmaker")
    .describe("Grow tree with parallelization over columns.")
    .set_body([](Context const *ctx, auto) { return new ColMaker(ctx); });
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_gpu_common.cuh <==
/**
 * Copyright 2017-2026, XGBoost contributors
 */
#pragma once
#include <limits>   // for numeric_limits
#include <ostream>  // for ostream

#include "../data/batch_utils.h"  // for DftPrefetchBatches, StaticBatch
#include "param.h"                // for TrainParam
#include "xgboost/base.h"         // for bst_bin_t
#include "xgboost/task.h"         // for ObjInfo

namespace xgboost::tree {
/**
 * @brief Default direction to be followed in case of missing values
 */
enum DefaultDirection {
  /** move to left child */
  kLeftDir = 0,
  /** move to right child */
  kRightDir
};

struct DeviceSplitCandidate {
  float loss_chg{-std::numeric_limits<float>::max()};
  DefaultDirection dir{kLeftDir};
  int findex{-1};
  float fvalue{0};
  // categorical split, either it's the split category for OHE or the threshold for partition-based
  // split.
  bst_cat_t thresh{-1};

  bool is_cat{false};

  GradientPairInt64 left_sum;
  GradientPairInt64 right_sum;

  XGBOOST_DEVICE DeviceSplitCandidate() {}  // NOLINT

  XGBOOST_DEVICE void Update(float loss_chg_in, DefaultDirection dir_in, float fvalue_in,
                             int findex_in, GradientPairInt64 left_sum_in,
                             GradientPairInt64 right_sum_in, bool cat) {
    if (loss_chg_in > loss_chg) {
      loss_chg = loss_chg_in;
      dir = dir_in;
      fvalue = fvalue_in;
      is_cat = cat;
      left_sum = left_sum_in;
      right_sum = right_sum_in;
      findex = findex_in;
    }
  }

  /**
   * @brief Update for partition-based splits.
   */
  XGBOOST_DEVICE void UpdateCat(float loss_chg_in, DefaultDirection dir_in, bst_cat_t thresh_in,
                                bst_feature_t findex_in, GradientPairInt64 left_sum_in,
                                GradientPairInt64 right_sum_in) {
    if (loss_chg_in > loss_chg) {
      loss_chg = loss_chg_in;
      dir = dir_in;
      fvalue = std::numeric_limits<float>::quiet_NaN();
      thresh = thresh_in;
      is_cat = true;
      left_sum = left_sum_in;
      right_sum = right_sum_in;
      findex = findex_in;
    }
  }

  friend std::ostream& operator<<(std::ostream& os, DeviceSplitCandidate const& c) {
    os << "loss_chg:" << c.loss_chg << ", "
       << "dir: " << c.dir << ", "
       << "findex: " << c.findex << ", "
       << "fvalue: " << c.fvalue << ", "
       << "thresh: " << c.thresh << ", "
       << "is_cat: " << c.is_cat << ", "
       << "left sum: " << c.left_sum << ", "
       << "right sum: " << c.right_sum << std::endl;
    return os;
  }
};

struct MultiSplitCandidate {
  float loss_chg{-std::numeric_limits<float>::max()};
  DefaultDirection dir{kLeftDir};
  int findex{-1};
  float fvalue{0};
  // categorical split, either it's the split category for OHE or the threshold for partition-based
  // split.
  bst_cat_t thresh{-1};

  bool is_cat{false};

  common::Span<GradientPairInt64 const> child_sum;

  MultiSplitCandidate() = default;

  XGBOOST_DEVICE void Update(float loss_chg_in, DefaultDirection dir_in, float fvalue_in,
                             int findex_in, common::Span<GradientPairInt64 const> node_sum_in,
                             bool cat) {
    if (loss_chg_in > loss_chg) {
      loss_chg = loss_chg_in;
      dir = dir_in;
      fvalue = fvalue_in;
      is_cat = cat;
      child_sum = node_sum_in;
      findex = findex_in;
    }
  }

  /**
   * @brief Update for partition-based splits.
   */
  XGBOOST_DEVICE void UpdateCat(float loss_chg_in, DefaultDirection dir_in, bst_cat_t thresh_in,
                                bst_feature_t findex_in,
                                common::Span<GradientPairInt64 const> node_sum_in) {
    if (loss_chg_in > loss_chg) {
      loss_chg = loss_chg_in;
      dir = dir_in;
      fvalue = std::numeric_limits<float>::quiet_NaN();
      thresh = thresh_in;
      is_cat = true;
      child_sum = node_sum_in;
      findex = findex_in;
    }
  }
};

namespace cuda_impl {
inline BatchParam HistBatch(TrainParam const& param) {
  auto p = BatchParam{param.max_bin, TrainParam::DftSparseThreshold()};
  p.prefetch_copy = true;
  p.n_prefetch_batches = ::xgboost::cuda_impl::DftPrefetchBatches();
  return p;
}

inline BatchParam ApproxBatch(TrainParam const& p, common::Span<float const> hess,
                              ObjInfo const& task) {
  auto batch = BatchParam{p.max_bin, hess, !task.const_hess};
  batch.prefetch_copy = true;
  batch.n_prefetch_batches = ::xgboost::cuda_impl::DftPrefetchBatches();
  return batch;
}
}  // namespace cuda_impl

template <typename T>
struct SumCallbackOp {
  // Running prefix
  T running_total{T{}};

  SumCallbackOp() = default;
  XGBOOST_DEVICE T operator()(T block_aggregate) {
    T old_prefix = running_total;
    running_total += block_aggregate;
    return old_prefix;
  }
};
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_gpu_hist.cu <==
/**
 * Copyright 2017-2026, XGBoost contributors
 */
#include <thrust/transform.h>  // for transform

#include <algorithm>        // for max
#include <cmath>            // for isnan
#include <cstdint>          // for int32_t, uint32_t
#include <cuda/functional>  // for plus
#include <memory>           // for unique_ptr, make_unique
#include <string>           // for string
#include <type_traits>      // for is_trivially_copyable_v
#include <utility>          // for move
#include <vector>           // for vector

#include "../collective/aggregator.h"
#include "../collective/communicator-inl.h"  // for IsDistributed
#include "../common/categorical.h"           // for KCatBitField
#include "../common/cuda_context.cuh"        // for CUDAContext
#include "../common/cuda_rt_utils.h"         // for SetDevice
#include "../common/cuda_stream.h"           // for DefaultStream
#include "../common/device_helpers.cuh"
#include "../common/device_vector.cuh"  // for device_vector
#include "../common/hist_util.h"        // for HistogramCuts
#include "../common/nvtx_utils.h"       // for xgboost_NVTX_FN_RANGE
#include "../common/random.h"           // for ColumnSampler
#include "../common/timer.h"
#include "../data/batch_utils.h"     // for StaticBatch
#include "../data/ellpack_page.cuh"  // for EllpackPageImpl
#include "../data/ellpack_page.h"    // for EllpackPage
#include "constraints.cuh"
#include "driver.h"
#include "gpu_hist/evaluate_splits.cuh"
#include "gpu_hist/expand_entry.cuh"
#include "gpu_hist/feature_groups.cuh"  // for FeatureGroups
#include "gpu_hist/histogram.cuh"
#include "gpu_hist/quantiser.cuh"        // for GradientQuantiser
#include "gpu_hist/row_partitioner.cuh"  // for RowPartitioner
#include "gpu_hist/sampler.cuh"          // for GradientBasedSampler
#include "hist/hist_param.h"             // for HistMakerTrainParam
#include "param.h"                       // for TrainParam
#include "sample_position.h"             // for SamplePosition
#include "tree_view.h"                   // for ScalarTreeView
#include "updater_gpu_common.cuh"        // for HistBatch
#include "updater_gpu_hist.cuh"          // for MultiTargetHistMaker
#include "xgboost/base.h"                // for bst_idx_t
#include "xgboost/collective/result.h"   // for Success, SafeColl
#include "xgboost/context.h"             // for Context
#include "xgboost/data.h"                // for DMatrix
#include "xgboost/gradient.h"            // for GradientContainer
#include "xgboost/host_device_vector.h"  // for HostDeviceVector
#include "xgboost/json.h"                // for Json
#include "xgboost/linalg.h"              // for MakeVec
#include "xgboost/logging.h"             // for CHECK_EQ, CHECK_LE, CHECK_GE
#include "xgboost/span.h"                // for Span
#include "xgboost/task.h"                // for ObjInfo
#include "xgboost/tree_model.h"          // for RegTree
#include "xgboost/tree_updater.h"        // for TreeUpdater

namespace xgboost::tree {
DMLC_REGISTRY_FILE_TAG(updater_gpu_hist);

using cuda_impl::ApproxBatch;
using cuda_impl::HistBatch;
using xgboost::cuda_impl::StaticBatch;

namespace {
inline constexpr std::size_t kNeedCopyThreshold = 4;
}  // anonymous namespace

// Extra data for each node that is passed to the update position function
struct NodeSplitData {
  RegTree::Node split_node;
  FeatureType split_type;
  common::KCatBitField node_cats;
};
static_assert(std::is_trivially_copyable_v<NodeSplitData>);

// GPU tree updater implementation.
struct GPUHistMakerDevice {
 private:
  GPUHistEvaluator evaluator_;
  Context const* ctx_;
  std::shared_ptr<common::ColumnSampler> column_sampler_;
  // Set of row partitioners, one for each batch (external memory). When the training is
  // in-core, there's only one partitioner.
  RowPartitionerBatches partitioners_;

  DeviceHistogramBuilder histogram_;
  std::vector<bst_idx_t> const batch_ptr_;
  HistMakerTrainParam const* hist_param_;
  std::shared_ptr<common::HistogramCuts const> const cuts_;
  std::unique_ptr<FeatureGroups> feature_groups_;

  struct PartitionNodes {
    std::vector<bst_node_t> nidx;
    std::vector<bst_node_t> left_nidx;
    std::vector<bst_node_t> right_nidx;
    std::vector<NodeSplitData> split_data;

    explicit PartitionNodes(std::size_t n_candidates)
        : nidx(n_candidates),
          left_nidx(n_candidates),
          right_nidx(n_candidates),
          split_data(n_candidates) {}
  };

  PartitionNodes CreatePartitionNodes(RegTree const* p_tree,
                                      std::vector<GPUExpandEntry> const& candidates) {
    PartitionNodes nodes(candidates.size());
    auto tree = p_tree->HostScView();
    for (std::size_t i = 0, n = candidates.size(); i < n; i++) {
      auto const& e = candidates[i];
      RegTree::Node split_node = tree.nodes[e.nidx];
      auto split_type = tree.SplitType(e.nidx);
      nodes.nidx.at(i) = e.nidx;
      nodes.left_nidx[i] = tree.LeftChild(e.nidx);
      nodes.right_nidx[i] = tree.RightChild(e.nidx);
      nodes.split_data[i] =
          NodeSplitData{split_node, split_type, this->evaluator_.GetDeviceNodeCats(e.nidx)};

      CHECK_EQ(split_type == FeatureType::kCategorical, e.split.is_cat);
    }
    return nodes;
  }

 public:
  linalg::Matrix<GradientPairInt64> d_gpair;  // storage for gpair;
  dh::device_vector<int> monotone_constraints;

  TrainParam const param;

  std::unique_ptr<GradientQuantiserGroup> quantiser;

  dh::PinnedMemory pinned;
  dh::PinnedMemory pinned2;

  FeatureInteractionConstraintDevice interaction_constraints;

  std::unique_ptr<cuda_impl::Sampler> sampler;

  common::Monitor monitor;

  GPUHistMakerDevice(Context const* ctx, TrainParam _param, HistMakerTrainParam const* hist_param,
                     std::shared_ptr<common::ColumnSampler> column_sampler, MetaInfo const& info,
                     std::vector<bst_idx_t> batch_ptr,
                     std::shared_ptr<common::HistogramCuts const> cuts, bool dense_compressed)
      : evaluator_{_param, static_cast<bst_feature_t>(info.num_col_), ctx->Device()},
        ctx_{ctx},
        column_sampler_{std::move(column_sampler)},
        batch_ptr_{std::move(batch_ptr)},
        hist_param_{hist_param},
        cuts_{std::move(cuts)},
        feature_groups_{std::make_unique<FeatureGroups>(
            *cuts_, dense_compressed, DftStHistShmemBytes(this->ctx_->Ordinal()))},
        param{std::move(_param)},
        interaction_constraints(param, static_cast<bst_feature_t>(info.num_col_)),
        sampler{std::make_unique<cuda_impl::Sampler>(info.num_row_, param.subsample,
                                                     param.sampling_method)} {
    if (!param.monotone_constraints.empty()) {
      // Copy assigning an empty vector causes an exception in MSVC debug builds
      monotone_constraints = param.monotone_constraints;
    }

    CHECK(column_sampler_);
    monitor.Init(std::string("GPUHistMakerDevice") + ctx_->Device().Name());
  }

  ~GPUHistMakerDevice() = default;

  // Reset values for each update iteration
  [[nodiscard]] DMatrix* Reset(HostDeviceVector<GradientPair> const* dh_gpair, DMatrix* p_fmat) {
    this->monitor.Start(__func__);
    curt::SetDevice(ctx_->Ordinal());

    auto const& info = p_fmat->Info();

    this->quantiser = std::make_unique<GradientQuantiserGroup>(
        ctx_, linalg::MakeVec(this->ctx_->Device(), dh_gpair->ConstDeviceSpan()));
    auto gpair =
        linalg::MakeTensorView(this->ctx_, dh_gpair->ConstDeviceSpan(), dh_gpair->Size(), 1);
    CalcQuantizedGpairs(this->ctx_, gpair, this->quantiser->DeviceSpan(), &this->d_gpair);

    /**
     * Sampling
     */
    auto gpairs = this->d_gpair.View(this->ctx_->Device());
    this->sampler->Sample(ctx_, gpairs, this->quantiser->DeviceSpan());
    p_fmat->Info().feature_types.SetDevice(ctx_->Device());

    /**
     * Initialize the partitioners
     */
    this->partitioners_.Reset(this->ctx_, this->batch_ptr_);

    /**
     * Initialize the evaluator
     */
    this->column_sampler_->Init(ctx_, info.num_col_, info.feature_weights, param.colsample_bynode,
                                param.colsample_bylevel, param.colsample_bytree);
    this->interaction_constraints.Reset(ctx_);
    this->evaluator_.Reset(this->ctx_, *cuts_, info.feature_types.ConstDeviceSpan(), info.num_col_,
                           this->param);

    /**
     * Other initializations
     */
    this->histogram_.Reset(ctx_, this->hist_param_->MaxCachedHistNodes(ctx_->Device()),
                           cuts_->TotalBins(), false);
    this->monitor.Stop(__func__);
    return p_fmat;
  }

  GPUExpandEntry EvaluateRootSplit(DMatrix const* p_fmat, GradientPairInt64 root_sum) {
    bst_node_t nidx = RegTree::kRoot;
    EvalParam gpu_param(param);
    auto sampled_features = column_sampler_->GetFeatureSet(ctx_, 0);
    sampled_features->SetDevice(ctx_->Device());
    common::Span<bst_feature_t const> feature_set =
        interaction_constraints.Query(sampled_features->ConstDeviceSpan(), nidx);
    EvaluateSplitInputs inputs{nidx, 0, root_sum, feature_set, histogram_.GetNodeHistogram(nidx)};
    EvaluateSplitSharedInputs shared_inputs{gpu_param,
                                            (*quantiser)[0],
                                            p_fmat->Info().feature_types.ConstDeviceSpan(),
                                            cuts_->cut_ptrs_.ConstDeviceSpan(),
                                            cuts_->cut_values_.ConstDeviceSpan(),
                                            p_fmat->IsDense() && !collective::IsDistributed()};
    auto split = this->evaluator_.EvaluateSingleSplit(ctx_, inputs, shared_inputs);
    return split;
  }

  void EvaluateSplits(DMatrix const* p_fmat, const std::vector<GPUExpandEntry>& candidates,
                      const RegTree& tree, common::Span<GPUExpandEntry> pinned_candidates_out) {
    if (candidates.empty()) {
      return;
    }
    this->monitor.Start(__func__);
    dh::TemporaryArray<EvaluateSplitInputs> d_node_inputs(2 * candidates.size());
    dh::TemporaryArray<DeviceSplitCandidate> splits_out(2 * candidates.size());
    std::vector<bst_node_t> nidx(2 * candidates.size());
    auto h_node_inputs = pinned2.GetSpan<EvaluateSplitInputs>(2 * candidates.size());
    EvaluateSplitSharedInputs shared_inputs{
        EvalParam{param}, (*quantiser)[0], p_fmat->Info().feature_types.ConstDeviceSpan(),
        cuts_->cut_ptrs_.ConstDeviceSpan(), cuts_->cut_values_.ConstDeviceSpan(),
        // is_dense represents the local data
        p_fmat->IsDense() && !collective::IsDistributed()};
    dh::TemporaryArray<GPUExpandEntry> entries(2 * candidates.size());
    // Store the feature set ptrs so they don't go out of scope before the kernel is called
    std::vector<std::shared_ptr<HostDeviceVector<bst_feature_t>>> feature_sets;
    auto sc_tree = tree.HostScView();
    for (std::size_t i = 0; i < candidates.size(); i++) {
      auto candidate = candidates.at(i);
      bst_node_t left_nidx = sc_tree.LeftChild(candidate.nidx);
      bst_node_t right_nidx = sc_tree.RightChild(candidate.nidx);
      nidx[i * 2] = left_nidx;
      nidx[i * 2 + 1] = right_nidx;
      auto left_sampled_features = column_sampler_->GetFeatureSet(ctx_, tree.GetDepth(left_nidx));
      feature_sets.emplace_back(left_sampled_features);
      common::Span<bst_feature_t const> left_feature_set =
          interaction_constraints.Query(left_sampled_features->ConstDeviceSpan(), left_nidx);
      auto right_sampled_features = column_sampler_->GetFeatureSet(ctx_, tree.GetDepth(right_nidx));
      feature_sets.emplace_back(right_sampled_features);
      common::Span<bst_feature_t const> right_feature_set =
          interaction_constraints.Query(right_sampled_features->ConstDeviceSpan(), right_nidx);
      h_node_inputs[i * 2] = {left_nidx, candidate.depth + 1, candidate.split.left_sum,
                              left_feature_set, histogram_.GetNodeHistogram(left_nidx)};
      h_node_inputs[i * 2 + 1] = {right_nidx, candidate.depth + 1, candidate.split.right_sum,
                                  right_feature_set, histogram_.GetNodeHistogram(right_nidx)};
    }
    bst_feature_t max_active_features = 0;
    for (auto input : h_node_inputs) {
      max_active_features =
          std::max(max_active_features, static_cast<bst_feature_t>(input.feature_set.size()));
    }
    dh::safe_cuda(cudaMemcpyAsync(d_node_inputs.data().get(), h_node_inputs.data(),
                                  h_node_inputs.size() * sizeof(EvaluateSplitInputs),
                                  cudaMemcpyDefault));

    this->evaluator_.EvaluateSplits(ctx_, nidx, max_active_features, dh::ToSpan(d_node_inputs),
                                    shared_inputs, dh::ToSpan(entries));
    dh::safe_cuda(cudaMemcpyAsync(pinned_candidates_out.data(), entries.data().get(),
                                  sizeof(GPUExpandEntry) * entries.size(), cudaMemcpyDeviceToHost));
    this->monitor.Stop(__func__);
  }

  void BuildHist(EllpackPage const& page, std::int32_t k, bst_bin_t nidx) {
    monitor.Start(__func__);
    auto d_node_hist = histogram_.GetNodeHistogram(nidx);
    auto d_ridx = partitioners_.At(k)->GetRows(nidx);
    auto acc = page.Impl()->GetDeviceEllpack(this->ctx_, {});
    auto gpair = this->d_gpair.View(this->ctx_->Device());
    this->histogram_.BuildHistogram(ctx_, acc, feature_groups_->DeviceAccessor(ctx_->Device()),
                                    gpair.Values(), d_ridx, d_node_hist);
    monitor.Stop(__func__);
  }

  void ReduceHist(DMatrix* p_fmat, std::vector<GPUExpandEntry> const& candidates,
                  std::vector<bst_node_t> const& build_nidx,
                  std::vector<bst_node_t> const& subtraction_nidx) {
    if (candidates.empty()) {
      return;
    }
    this->monitor.Start(__func__);

    // Reduce all in one go
    // This gives much better latency in a distributed setting when processing a large batch
    this->histogram_.AllReduceHist(ctx_, build_nidx.at(0), build_nidx.size());
    // Perform subtraction for sibiling nodes
    auto need_build = this->histogram_.SubtractHist(ctx_, candidates, build_nidx, subtraction_nidx);
    if (need_build.empty()) {
      this->monitor.Stop(__func__);
      return;
    }

    // Build the nodes that can not obtain the histogram using subtraction. This is the slow path.
    std::int32_t k = 0;
    for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx_, StaticBatch(true))) {
      for (auto nidx : need_build) {
        this->BuildHist(page, k, nidx);
      }
      ++k;
    }
    for (auto nidx : need_build) {
      this->histogram_.AllReduceHist(ctx_, nidx, 1);
    }
    this->monitor.Stop(__func__);
  }

  template <typename Accessor>
  struct GoLeftOp {
    Accessor d_matrix;

    __device__ bool operator()(cuda_impl::RowIndexT ridx, NodeSplitData const& data) const {
      RegTree::Node const& node = data.split_node;
      // Given a global row index, returns the node id it belongs to
      float cut_value = d_matrix.GetFvalue(ridx, node.SplitIndex());
      // Missing value
      bool go_left = true;
      if (isnan(cut_value)) {
        go_left = node.DefaultLeft();
      } else {
        if (data.split_type == FeatureType::kCategorical) {
          go_left = common::Decision(data.node_cats.Bits(), cut_value);
        } else {
          go_left = cut_value <= node.SplitCond();
        }
      }
      return go_left;
    }
  };

  // Heuristic to avoid copying the data batch.
  [[nodiscard]] bool NeedCopy(DMatrix* p_fmat,
                              std::vector<GPUExpandEntry> const& candidates) const {
    if (p_fmat->SingleColBlock()) {
      return true;  // use default if it's in-core
    }
    bst_idx_t n_total_samples = p_fmat->Info().num_row_;
    bst_idx_t n_samples = 0;
    for (auto const& c : candidates) {
      for (auto const& part : this->partitioners_) {
        n_samples += part->GetRows(c.nidx).size();
      }
    }
    // avoid copy if the kernel is small.
    return n_samples * kNeedCopyThreshold > n_total_samples;
  }

  // Update position and build histogram. We merge these two functions for external
  // memory, where we want to bundle as many computation as possible for each data read.
  void PartitionAndBuildHist(DMatrix* p_fmat, std::vector<GPUExpandEntry> const& expand_set,
                             std::vector<GPUExpandEntry> const& candidates, RegTree const* p_tree) {
    if (expand_set.empty()) {
      return;
    }
    monitor.Start(__func__);
    CHECK_LE(candidates.size(), expand_set.size());

    // Update all the nodes if working with external memory, this saves us from working
    // with the finalize position call, which adds an additional iteration and requires
    // special handling for row index.
    bool const is_single_block = p_fmat->SingleColBlock();

    // Prepare for update partition
    auto nodes = this->CreatePartitionNodes(p_tree, is_single_block ? candidates : expand_set);

    // Prepare for build hist
    std::vector<bst_node_t> build_nidx(candidates.size());
    std::vector<bst_node_t> subtraction_nidx(candidates.size());
    cuda_impl::AssignNodes(*p_tree, candidates, build_nidx, subtraction_nidx,
                           [&](GPUExpandEntry const& e) {
                             auto const& q = (*this->quantiser)[0];
                             auto left_sum = q.ToFloatingPoint(e.split.left_sum);
                             auto right_sum = q.ToFloatingPoint(e.split.right_sum);
                             bool fewer_right = right_sum.GetHess() < left_sum.GetHess();
                             return fewer_right;
                           });
    auto prefetch_copy = !build_nidx.empty() && this->NeedCopy(p_fmat, candidates);

    this->histogram_.AllocateHistograms(ctx_, build_nidx, subtraction_nidx);

    monitor.Start("Partition-BuildHist");

    std::int32_t k{0};
    for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx_, StaticBatch(prefetch_copy))) {
      page.Impl()->Visit(ctx_, {}, [&](auto&& d_acc) {
        using Acc = std::remove_reference_t<decltype(d_acc)>;
        using GoLeft = GoLeftOp<Acc>;
        auto go_left = GoLeft{d_acc};

        // Partition rows.
        monitor.Start("UpdatePositionBatch");
        partitioners_.UpdatePositionBatch(ctx_, k, nodes.nidx, nodes.left_nidx, nodes.right_nidx,
                                          nodes.split_data,
                                          cuda_impl::GoLeftWrapperOp<GoLeft>{go_left});
        monitor.Stop("UpdatePositionBatch");

        // Build histograms.
        for (auto nidx : build_nidx) {
          this->BuildHist(page, k, nidx);
        }
      });
      ++k;
    }

    monitor.Stop("Partition-BuildHist");

    this->ReduceHist(p_fmat, candidates, build_nidx, subtraction_nidx);

    monitor.Stop(__func__);
  }

  template <typename Accessor>
  struct FinalizeOp {
    common::Span<NodeSplitData> s_split_data;
    GoLeftOp<Accessor> go_left_op;
    cuda_impl::EncodeOp encode_op;

    __device__ auto operator()(bst_idx_t row_id, bst_node_t nidx) const {
      auto split_data = s_split_data[nidx];
      auto node = split_data.split_node;
      while (!node.IsLeaf()) {
        auto go_left = go_left_op(row_id, split_data);
        nidx = go_left ? node.LeftChild() : node.RightChild();
        node = s_split_data[nidx].split_node;
      }
      return encode_op(row_id, nidx);
    }
  };

  // After tree update is finished, update the position of all training
  // instances to their final leaf. This information is used later to update the
  // prediction cache
  void FinalisePosition(DMatrix* p_fmat, RegTree const* p_tree,
                        HostDeviceVector<bst_node_t>* p_out_position) {
    xgboost_NVTX_FN_RANGE();

    p_out_position->SetDevice(ctx_->Device());
    p_out_position->Resize(p_fmat->Info().num_row_);
    auto d_out_position = p_out_position->DeviceSpan();

    auto gpair = this->d_gpair.View(this->ctx_->Device());

    if (!p_fmat->SingleColBlock()) {
      for (std::size_t k = 0; k < partitioners_.Size(); ++k) {
        auto& part = partitioners_.At(k);
        CHECK_EQ(part->GetNumNodes(), p_tree->NumNodes());
        auto base_ridx = batch_ptr_[k];
        auto n_samples = batch_ptr_.at(k + 1) - base_ridx;
        part->FinalisePosition(ctx_, d_out_position.subspan(base_ridx, n_samples), base_ridx,
                               cuda_impl::EncodeOp{gpair});
      }
      return;
    }

    dh::CachingDeviceUVector<std::uint32_t> categories;
    dh::CopyTo(p_tree->GetSplitCategories(DeviceOrd::CPU()), &categories,
               this->ctx_->CUDACtx()->Stream());
    auto const& cat_segments = p_tree->GetSplitCategoriesPtr();
    auto d_categories = dh::ToSpan(categories);
    auto ft = p_fmat->Info().feature_types.ConstDeviceSpan();
    auto const& tree = p_tree->HostScView();

    for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx_, StaticBatch(true))) {
      std::vector<NodeSplitData> split_data(p_tree->NumNodes());
      for (std::size_t i = 0, n = split_data.size(); i < n; ++i) {
        RegTree::Node split_node = tree.nodes[i];
        auto split_type = tree.SplitType(i);
        auto node_cats = common::GetNodeCats(d_categories, cat_segments[i]);
        split_data[i] = NodeSplitData{std::move(split_node), split_type, node_cats};
      }

      dh::CachingDeviceUVector<NodeSplitData> d_split_data;
      dh::CopyTo(split_data, &d_split_data, this->ctx_->CUDACtx()->Stream());
      auto s_split_data = dh::ToSpan(d_split_data);

      page.Impl()->Visit(ctx_, ft, [&](auto&& d_matrix) {
        auto go_left_op = GoLeftOp<std::remove_reference_t<decltype(d_matrix)>>{d_matrix};
        partitioners_.Front()->FinalisePosition(
            ctx_, d_out_position, page.BaseRowId(),
            FinalizeOp<std::remove_reference_t<decltype(d_matrix)>>{s_split_data, go_left_op,
                                                                    cuda_impl::EncodeOp{gpair}});
      });
    }
  }

  void ApplySplit(const GPUExpandEntry& candidate, RegTree* p_tree) {
    RegTree& tree = *p_tree;

    // Sanity check - have we created a leaf with no training instances?
    if (!collective::IsDistributed() && partitioners_.Size() == 1) {
      CHECK(partitioners_.Front()->GetRows(candidate.nidx).size() > 0)
          << "No training instances in this leaf!";
    }

    auto base_weight = candidate.base_weight;
    auto left_weight = candidate.left_weight * param.learning_rate;
    auto right_weight = candidate.right_weight * param.learning_rate;
    auto const& q = (*quantiser)[0];
    auto parent_hess =
        q.ToFloatingPoint(candidate.split.left_sum + candidate.split.right_sum).GetHess();
    auto left_hess = q.ToFloatingPoint(candidate.split.left_sum).GetHess();
    auto right_hess = q.ToFloatingPoint(candidate.split.right_sum).GetHess();

    auto is_cat = candidate.split.is_cat;
    if (is_cat) {
      // should be set to nan in evaluation split.
      CHECK(common::CheckNAN(candidate.split.fvalue));
      auto cat_bits = this->evaluator_.GetHostNodeCats(candidate.nidx);
      auto n_bins_feature = cuts_->FeatureBins(candidate.split.findex);
      auto n_words = common::CatBitField::ComputeStorageSize(n_bins_feature);
      CHECK_LE(n_words, cat_bits.size());
      cat_bits = cat_bits.subspan(0, n_words);

      tree.ExpandCategorical(candidate.nidx, candidate.split.findex, cat_bits,
                             candidate.split.dir == kLeftDir, base_weight, left_weight,
                             right_weight, candidate.split.loss_chg, parent_hess, left_hess,
                             right_hess);
    } else {
      CHECK(!common::CheckNAN(candidate.split.fvalue));
      tree.ExpandNode(candidate.nidx, candidate.split.findex, candidate.split.fvalue,
                      candidate.split.dir == kLeftDir, base_weight, left_weight, right_weight,
                      candidate.split.loss_chg, parent_hess, left_hess, right_hess);
    }
    evaluator_.ApplyTreeSplit(candidate, p_tree);

    const auto& parent = tree[candidate.nidx];
    interaction_constraints.Split(ctx_, candidate.nidx, parent.SplitIndex(), parent.LeftChild(),
                                  parent.RightChild());
  }

  GPUExpandEntry InitRoot(DMatrix* p_fmat, RegTree* p_tree) {
    this->monitor.Start(__func__);

    constexpr bst_node_t kRootNIdx = RegTree::kRoot;
    auto gpair_it = linalg::tcbegin(this->d_gpair.View(this->ctx_->Device()));
    GradientPairInt64 root_sum_quantised =
        dh::Reduce(ctx_->CUDACtx()->CTP(), gpair_it, gpair_it + this->d_gpair.Size(),
                   GradientPairInt64{}, cuda::std::plus<GradientPairInt64>{});
    using ReduceT = typename decltype(root_sum_quantised)::ValueT;
    auto rc = collective::GlobalSum(
        ctx_, linalg::MakeVec(reinterpret_cast<ReduceT*>(&root_sum_quantised), 2));
    collective::SafeColl(rc);

    histogram_.AllocateHistograms(ctx_, {kRootNIdx});
    std::int32_t k = 0;
    CHECK_EQ(p_fmat->NumBatches(), this->partitioners_.Size());
    for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx_, StaticBatch(true))) {
      this->BuildHist(page, k, kRootNIdx);
      ++k;
    }
    this->histogram_.AllReduceHist(ctx_, kRootNIdx, 1);

    // Remember root stats
    auto root_sum = (*this->quantiser)[0].ToFloatingPoint(root_sum_quantised);
    p_tree->Stat(kRootNIdx).sum_hess = root_sum.GetHess();
    auto weight = CalcWeight(param, root_sum);
    p_tree->Stat(kRootNIdx).base_weight = weight;
    (*p_tree)[kRootNIdx].SetLeaf(param.learning_rate * weight);

    // Generate first split
    auto root_entry = this->EvaluateRootSplit(p_fmat, root_sum_quantised);

    this->monitor.Stop(__func__);
    return root_entry;
  }

  void UpdateTree(HostDeviceVector<GradientPair>* gpair_all, DMatrix* p_fmat, RegTree* p_tree,
                  HostDeviceVector<bst_node_t>* p_out_position) {
    Driver<GPUExpandEntry> driver{param, cuda_impl::kMaxNodeBatchSize};

    p_fmat = this->Reset(gpair_all, p_fmat);
    driver.Push({this->InitRoot(p_fmat, p_tree)});

    // The set of leaves that can be expanded asynchronously
    auto expand_set = driver.Pop();
    while (!expand_set.empty()) {
      for (auto& candidate : expand_set) {
        this->ApplySplit(candidate, p_tree);
      }
      // Get the candidates we are allowed to expand further
      // e.g. We do not bother further processing nodes whose children are beyond max depth
      std::vector<GPUExpandEntry> valid_candidates;
      std::copy_if(expand_set.begin(), expand_set.end(), std::back_inserter(valid_candidates),
                   [&](auto const& e) { return driver.IsChildValid(e); });

      // Allocaate children nodes.
      auto new_candidates = pinned.GetSpan(valid_candidates.size() * 2, GPUExpandEntry{});

      this->PartitionAndBuildHist(p_fmat, expand_set, valid_candidates, p_tree);

      this->EvaluateSplits(p_fmat, valid_candidates, *p_tree, new_candidates);
      curt::DefaultStream().Sync();

      driver.Push(new_candidates.begin(), new_candidates.end());
      expand_set = driver.Pop();
    }
    // Row partitioner can have lesser nodes than the tree since we skip some leaf
    // nodes. These nodes are handled in the `FinalisePosition` call. However, a leaf can
    // be spliable before evaluation but invalid after evaluation as we have more
    // restrictions like min loss change after evalaution. Therefore, the check condition
    // is greater than or equal to.
    if (p_fmat->SingleColBlock()) {
      CHECK_GE(p_tree->NumNodes(), this->partitioners_.Front()->GetNumNodes());
    }
    this->FinalisePosition(p_fmat, p_tree, p_out_position);
  }
};

std::pair<std::shared_ptr<common::HistogramCuts const>, bool> InitBatchCuts(
    Context const* ctx, DMatrix* p_fmat, BatchParam const& batch) {
  std::shared_ptr<common::HistogramCuts const> cuts;

  std::int32_t dense_compressed = -1;
  for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx, batch)) {
    cuts = page.Impl()->CutsShared();
    CHECK(cuts->cut_values_.DeviceCanRead());
    if (dense_compressed != -1) {
      CHECK_EQ(page.Impl()->IsDenseCompressed(), static_cast<bool>(dense_compressed));
    }
    dense_compressed = page.Impl()->IsDenseCompressed();
  }
  CHECK(cuts);
  return {cuts, static_cast<bool>(dense_compressed)};
}

class GPUHistMaker : public TreeUpdater {
 public:
  explicit GPUHistMaker(Context const* ctx, ObjInfo const* task)
      : TreeUpdater(ctx),
        task_{task},
        column_sampler_{std::make_shared<common::ColumnSampler>()} {};
  void Configure(const Args& args) override {
    // Used in test to count how many configurations are performed
    LOG(DEBUG) << "[GPU Hist]: Configure";
    hist_maker_param_.UpdateAllowUnknown(args);
    initialised_ = false;

    monitor_.Init("updater_gpu_hist");
  }

  void LoadConfig(Json const& in) override {
    auto const& config = get<Object const>(in);
    FromJson(config.at("hist_train_param"), &this->hist_maker_param_);
    initialised_ = false;
  }
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["hist_train_param"] = ToJson(hist_maker_param_);
  }

  ~GPUHistMaker() override { dh::GlobalMemoryLogger().Log(); }

  void Update(TrainParam const* param, GradientContainer* in_gpair, DMatrix* p_fmat,
              common::Span<HostDeviceVector<bst_node_t>> out_position,
              std::vector<RegTree*> const& trees) override {
    in_gpair->gpair.SetDevice(this->ctx_->Device());

    // build tree
    std::size_t t_idx{0};
    for (xgboost::RegTree* p_tree : trees) {
      this->InitData(param, p_fmat, p_tree);
      if (p_tree->IsMultiTarget()) {
        p_mtimpl_->UpdateTree(in_gpair, p_fmat, task_, p_tree, &out_position[t_idx]);
      } else {
        CHECK_EQ(in_gpair->gpair.Shape(1), 1);
        p_scimpl_->UpdateTree(in_gpair->gpair.Data(), p_fmat, p_tree, &out_position[t_idx]);
      }
      this->hist_maker_param_.CheckTreesSynchronized(ctx_, p_tree);
      ++t_idx;
    }
    monitor_.Stop(__func__);
  }

  void InitDataOnce(TrainParam const* param, DMatrix* p_fmat) {
    monitor_.Start(__func__);
    CHECK_GE(ctx_->Ordinal(), 0) << "Must have at least one device";

    curt::SetDevice(ctx_->Ordinal());
    p_fmat->Info().feature_types.SetDevice(ctx_->Device());

    auto batch = HistBatch(*param);
    auto [cuts, dense_compressed] = InitBatchCuts(ctx_, p_fmat, batch);
    auto batch_ptr = p_fmat->BatchPtr();

    this->p_scimpl_ =
        std::make_unique<GPUHistMakerDevice>(ctx_, *param, &hist_maker_param_, column_sampler_,
                                             p_fmat->Info(), batch_ptr, cuts, dense_compressed);
    this->p_mtimpl_ = std::make_unique<cuda_impl::MultiTargetHistMaker>(
        this->ctx_, *param, &hist_maker_param_, this->column_sampler_, batch_ptr, cuts,
        dense_compressed);

    p_last_fmat_ = p_fmat;
    initialised_ = true;
    monitor_.Stop(__func__);
  }

  void InitData(TrainParam const* param, DMatrix* dmat, RegTree const* p_tree) {
    monitor_.Start(__func__);
    if (!initialised_) {
      this->InitDataOnce(param, dmat);
    }
    p_last_tree_ = p_tree;
    CHECK(hist_maker_param_.GetInitialised());
    monitor_.Stop(__func__);
  }

  void UpdateTree(TrainParam const* param, linalg::Matrix<GradientPair>* gpair, DMatrix* p_fmat,
                  RegTree* p_tree, HostDeviceVector<bst_node_t>* p_out_position) {
    this->InitData(param, p_fmat, p_tree);
    gpair->SetDevice(ctx_->Device());
    auto gpair_hdv = gpair->Data();
    CHECK(!p_tree->IsMultiTarget());
    p_scimpl_->UpdateTree(gpair_hdv, p_fmat, p_tree, p_out_position);
  }

  [[nodiscard]] char const* Name() const override { return "grow_gpu_hist"; }

 private:
  bool initialised_{false};

  // Scalar tree implementation
  std::unique_ptr<GPUHistMakerDevice> p_scimpl_;
  // Vector tree implementation
  std::unique_ptr<cuda_impl::MultiTargetHistMaker> p_mtimpl_;

  HistMakerTrainParam hist_maker_param_;

  DMatrix* p_last_fmat_{nullptr};
  RegTree const* p_last_tree_{nullptr};
  ObjInfo const* task_{nullptr};

  common::Monitor monitor_;
  std::shared_ptr<common::ColumnSampler> column_sampler_;
};

XGBOOST_REGISTER_TREE_UPDATER(GPUHistMaker, "grow_gpu_hist")
    .describe("Grow tree with GPU.")
    .set_body([](Context const* ctx, ObjInfo const* task) { return new GPUHistMaker(ctx, task); });

class GPUGlobalApproxMaker : public TreeUpdater {
 public:
  explicit GPUGlobalApproxMaker(Context const* ctx, ObjInfo const* task)
      : TreeUpdater(ctx),
        column_sampler_{std::make_shared<common::ColumnSampler>()},
        task_{task} {};
  void Configure(Args const& args) override {
    // Used in test to count how many configurations are performed
    LOG(DEBUG) << "[GPU Approx]: Configure";
    hist_maker_param_.UpdateAllowUnknown(args);
    initialised_ = false;

    monitor_.Init(this->Name());
  }

  void LoadConfig(Json const& in) override {
    auto const& config = get<Object const>(in);
    FromJson(config.at("hist_train_param"), &this->hist_maker_param_);
    initialised_ = false;
  }
  void SaveConfig(Json* p_out) const override {
    auto& out = *p_out;
    out["hist_train_param"] = ToJson(hist_maker_param_);
  }
  ~GPUGlobalApproxMaker() override { dh::GlobalMemoryLogger().Log(); }

  void Update(TrainParam const* param, GradientContainer* in_gpair, DMatrix* p_fmat,
              common::Span<HostDeviceVector<bst_node_t>> out_position,
              const std::vector<RegTree*>& trees) override {
    monitor_.Start(__func__);

    this->InitDataOnce(p_fmat);
    auto gpair = in_gpair->FullGradOnly();
    // build tree
    hess_.resize(gpair->Size());
    auto hess = dh::ToSpan(hess_);

    gpair->SetDevice(ctx_->Device());
    auto d_gpair = gpair->Data()->ConstDeviceSpan();
    auto cuctx = ctx_->CUDACtx();
    thrust::transform(cuctx->CTP(), dh::tcbegin(d_gpair), dh::tcend(d_gpair), dh::tbegin(hess),
                      [=] XGBOOST_DEVICE(GradientPair const& g) { return g.GetHess(); });

    auto const& info = p_fmat->Info();
    info.feature_types.SetDevice(ctx_->Device());

    auto batch = ApproxBatch(*param, hess, *task_);
    auto [cuts, dense_compressed] = InitBatchCuts(ctx_, p_fmat, batch);
    auto batch_ptr = p_fmat->BatchPtr();
    batch.regen = false;  // Regen only at the beginning of the iteration.

    this->maker_ =
        std::make_unique<GPUHistMakerDevice>(ctx_, *param, &hist_maker_param_, column_sampler_,
                                             p_fmat->Info(), batch_ptr, cuts, dense_compressed);

    std::size_t t_idx{0};
    for (xgboost::RegTree* tree : trees) {
      this->UpdateTree(gpair->Data(), p_fmat, tree, &out_position[t_idx]);
      this->hist_maker_param_.CheckTreesSynchronized(ctx_, tree);
      ++t_idx;
    }

    monitor_.Stop(__func__);
  }

  void InitDataOnce(DMatrix* p_fmat) {
    if (this->initialised_) {
      return;
    }

    monitor_.Start(__func__);
    CHECK(ctx_->IsCUDA()) << error::InvalidCUDAOrdinal();

    p_last_fmat_ = p_fmat;
    initialised_ = true;
    monitor_.Stop(__func__);
  }

  void InitData(DMatrix* p_fmat, RegTree const* p_tree) {
    this->InitDataOnce(p_fmat);
    p_last_tree_ = p_tree;
    CHECK(hist_maker_param_.GetInitialised());
  }

  void UpdateTree(HostDeviceVector<GradientPair>* gpair, DMatrix* p_fmat, RegTree* p_tree,
                  HostDeviceVector<bst_node_t>* p_out_position) {
    monitor_.Start("InitData");
    this->InitData(p_fmat, p_tree);
    monitor_.Stop("InitData");

    gpair->SetDevice(ctx_->Device());
    maker_->UpdateTree(gpair, p_fmat, p_tree, p_out_position);
  }

  [[nodiscard]] char const* Name() const override { return "grow_gpu_approx"; }

 private:
  bool initialised_{false};

  HistMakerTrainParam hist_maker_param_;
  dh::device_vector<float> hess_;
  std::shared_ptr<common::ColumnSampler> column_sampler_;
  std::unique_ptr<GPUHistMakerDevice> maker_;

  DMatrix* p_last_fmat_{nullptr};
  RegTree const* p_last_tree_{nullptr};
  ObjInfo const* task_{nullptr};

  common::Monitor monitor_;
};

XGBOOST_REGISTER_TREE_UPDATER(GPUApproxMaker, "grow_gpu_approx")
    .describe("Grow tree with GPU.")
    .set_body([](Context const* ctx, ObjInfo const* task) {
      return new GPUGlobalApproxMaker(ctx, task);
    });
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_gpu_hist.cuh <==
/**
 * Copyright 2025-2026, XGBoost contributors
 */
#pragma once
#include <thrust/reduce.h>   // for reduce_by_key
#include <thrust/version.h>  // for THRUST_MAJOR_VERSION

#include <algorithm>  // for copy_if, max, transform
#include <memory>     // for unique_ptr
#include <vector>     // for vector

#include "../collective/aggregator.h"          // for GlobalSum
#include "../collective/communicator-inl.h"    // for IsDistributed
#include "../common/categorical.h"             // for CatBitField
#include "../common/device_helpers.cuh"        // for MakeTransformIterator
#include "../common/nvtx_utils.h"              // for xgboost_NVTX_FN_RANGE
#include "../common/random.h"                  // for ColumnSampler
#include "constraints.cuh"                     // for FeatureInteractionConstraintDevice
#include "driver.h"                            // for Driver
#include "gpu_hist/feature_groups.cuh"         // for FeatureGroups
#include "gpu_hist/histogram.cuh"              // for DeviceHistogramBuilder
#include "gpu_hist/leaf_sum.cuh"               // for LeafGradSum
#include "gpu_hist/multi_evaluate_splits.cuh"  // for MultiHistEvaluator
#include "gpu_hist/row_partitioner.cuh"        // for RowPartitioner
#include "gpu_hist/sampler.cuh"                // for GradientBasedSampler
#include "hist/hist_param.h"                   // for HistMakerTrainParam
#include "sample_position.h"                   // for SamplePosition
#include "tree_view.h"                         // for MultiTargetTreeView
#include "xgboost/base.h"                      // for bst_idx_t
#include "xgboost/collective/result.h"         // for SafeColl
#include "xgboost/context.h"                   // for Context
#include "xgboost/gradient.h"                  // for GradientContainer
#include "xgboost/host_device_vector.h"        // for HostDeviceVector
#include "xgboost/tree_model.h"                // for RegTree

namespace xgboost::tree::cuda_impl {
// Use a large number to handle external memory with deep trees.
inline constexpr std::size_t kMaxNodeBatchSize = 1024;
using xgboost::cuda_impl::StaticBatch;

template <typename GoLeftOp>
struct GoLeftWrapperOp {
  GoLeftOp go_left;
  template <typename NodeSplitData>
  __device__ bool operator()(RowIndexT ridx, const NodeSplitData& data) const {
    return go_left(ridx, data);
  }
};

/** @brief Encode sampling information in the position. */
struct EncodeOp {
  linalg::MatrixView<GradientPairInt64 const> d_gpair;
  [[nodiscard]] __device__ bst_node_t operator()(RowIndexT ridx, bst_node_t nidx) const {
    // Scalar tree sampling has one target.
    bool is_sampled = d_gpair(ridx, 0).GetQuantisedHess() != 0;
    return SamplePosition::Encode(nidx, is_sampled);
  }
};

// Some nodes we will manually compute histograms, others we will do by subtraction
template <typename TreeView, typename ExpandEntry, typename HessComp>
void AssignNodes(TreeView const& tree, std::vector<ExpandEntry> const& candidates,
                 common::Span<bst_node_t> nodes_to_build, common::Span<bst_node_t> nodes_to_sub,
                 HessComp&& compare_hess) {
  std::size_t nidx_in_set{0};
  auto p_build_nidx = nodes_to_build.data();
  auto p_sub_nidx = nodes_to_sub.data();
  for (auto& e : candidates) {
    // Decide whether to build the left histogram or right histogram Use sum of Hessian as
    // a heuristic to select node with fewest training instances This optimization is for
    // distributed training to avoid an allreduce call for synchronizing the number of
    // instances for each node.
    bool fewer_right = compare_hess(e);
    if (fewer_right) {
      p_build_nidx[nidx_in_set] = tree.RightChild(e.nidx);
      p_sub_nidx[nidx_in_set] = tree.LeftChild(e.nidx);
    } else {
      p_build_nidx[nidx_in_set] = tree.LeftChild(e.nidx);
      p_sub_nidx[nidx_in_set] = tree.RightChild(e.nidx);
    }
    ++nidx_in_set;
  }
}

inline void CalcRootSum(Context const* ctx, linalg::MatrixView<GradientPairInt64> d_gpair,
                        common::Span<GradientPairInt64> root_sum) {
  auto n_samples = d_gpair.Shape(0);
  auto n_targets = d_gpair.Shape(1);
  // Calculate the root sum
  CHECK_EQ(n_targets, root_sum.size());

  auto key_it = dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) {
    auto cidx = i / n_samples;
    return cidx;
  });
  auto val_it = dh::MakeIndexTransformIter([=] XGBOOST_DEVICE(std::size_t i) -> GradientPairInt64 {
    auto cidx = i / n_samples;
    auto ridx = i % n_samples;
    auto g = d_gpair(ridx, cidx);
    return g;
  });
  thrust::reduce_by_key(ctx->CUDACtx()->CTP(), key_it, key_it + d_gpair.Size(), val_it,
                        thrust::make_discard_iterator(), dh::tbegin(root_sum));
}

/**
 * @brief Implementation for vector leaf.
 */
class MultiTargetHistMaker {
 private:
  Context const* ctx_;

  TrainParam const param_;
  std::vector<bst_idx_t> const batch_ptr_;
  Sampler sampler_;

  RowPartitionerBatches partitioners_;

  HistMakerTrainParam const* hist_param_;
  std::shared_ptr<common::HistogramCuts const> const cuts_;
  std::unique_ptr<FeatureGroups> feature_groups_;
  DeviceHistogramBuilder histogram_;
  std::unique_ptr<GradientQuantiserGroup> split_quantizer_;
  std::unique_ptr<GradientQuantiserGroup> value_quantizer_;

  MultiHistEvaluator evaluator_;
  std::shared_ptr<common::ColumnSampler> column_sampler_;
  std::unique_ptr<FeatureInteractionConstraintDevice> interaction_constraints_;
  // Feature types on device for categorical detection, cached in Reset. Empty when there
  // are no categorical features.
  common::Span<FeatureType const> feature_types_;

  // Gradient used for building the tree structure
  linalg::Matrix<GradientPairInt64> split_gpair_;
  // Gradient used for calculating the leaf values
  linalg::Matrix<GradientPair> value_gpair_;

  dh::PinnedMemory pinned_;

  void BuildHist(EllpackPage const& page, std::int32_t k, bst_node_t nidx) {
    this->BuildHist(page, k, std::vector{nidx});
  }

  void BuildHist(EllpackPage const& page, std::int32_t k, std::vector<bst_node_t> build_nodes) {
    xgboost_NVTX_FN_RANGE();

    auto d_gpair = this->split_gpair_.View(this->ctx_->Device());
    CHECK(!this->partitioners_.Empty());

    auto acc = page.Impl()->GetDeviceEllpack(this->ctx_, {});

    std::vector<common::Span<GradientPairInt64>> h_hists;
    std::vector<common::Span<RowIndexT const>> h_ridxs;
    std::vector<std::size_t> h_sizes_csum{0};
    std::size_t nidx_in_set = 0;
    // TODO(jiamingy): We can assume the histogram buffers contiguous if we don't skip
    // nodes here.
    for (auto nidx : build_nodes) {
      auto d_ridx = this->partitioners_.At(k)->GetRows(nidx);
      if (d_ridx.empty()) {
        // A row-split worker can have no local rows for a globally valid node.
        CHECK(this->batch_ptr_.size() > 2 || collective::IsDistributed());
        continue;
      }
      h_ridxs.push_back(d_ridx);
      auto d_hist = histogram_.GetNodeHistogram(nidx);
      h_hists.push_back(d_hist);

      h_sizes_csum.push_back(d_ridx.size() + h_sizes_csum[nidx_in_set]);

      ++nidx_in_set;
    }

    dh::device_vector<common::Span<GradientPairInt64>> hists{h_hists};
    dh::device_vector<common::Span<RowIndexT const>> ridxs{h_ridxs};

    this->histogram_.BuildHistogram(this->ctx_, acc,
                                    this->feature_groups_->DeviceAccessor(this->ctx_->Device()),
                                    d_gpair, dh::ToSpan(ridxs), dh::ToSpan(hists), h_sizes_csum);
  }

  auto MakeSharedInputs(bst_feature_t max_active_feature) const {
    common::Span<GradientQuantiser const> d_roundings = this->split_quantizer_->DeviceSpan();
    EvalParam d_param{this->param_};
    std::size_t cat_storage_size = 0;
    if (this->cuts_->HasCategorical()) {
      cat_storage_size =
          common::CatBitField::ComputeStorageSize(common::AsCat(this->cuts_->MaxCategory()) + 1);
    }
    return MultiEvaluateSplitSharedInputs{d_roundings,
                                          this->cuts_->cut_ptrs_.ConstDeviceSpan(),
                                          this->cuts_->cut_values_.ConstDevicePointer(),
                                          this->feature_types_,
                                          cat_storage_size,
                                          this->cuts_->TotalBins(),
                                          max_active_feature,
                                          d_param};
  }

 public:
  void Reset(linalg::Matrix<GradientPair>* gpair_all, DMatrix* p_fmat) {
    /**
     * Initialize the partitioners
     */
    partitioners_.Reset(this->ctx_, batch_ptr_);

    auto const& info = p_fmat->Info();
    this->column_sampler_->Init(ctx_, info.num_col_, info.feature_weights, param_.colsample_bynode,
                                param_.colsample_bylevel, param_.colsample_bytree);
    // Clear the per-node allowed-feature sets before growing a new tree.
    this->interaction_constraints_->Reset(this->ctx_);

    // Cache feature types on device for categorical split detection.
    p_fmat->Info().feature_types.SetDevice(ctx_->Device());
    this->feature_types_ = p_fmat->Info().feature_types.ConstDeviceSpan();

    /**
     * Evaluator
     */
    this->evaluator_.Reset(ctx_, this->cuts_->cut_ptrs_.ConstDeviceSpan(), this->feature_types_,
                           this->param_, gpair_all->Shape(1));

    /**
     * Initialize the gradient matrix
     */
    auto in_gpair = gpair_all->View(ctx_->Device());
    CHECK(in_gpair.CContiguous());

    this->split_quantizer_ = std::make_unique<GradientQuantiserGroup>(this->ctx_, in_gpair);
    CalcQuantizedGpairs(this->ctx_, in_gpair, this->split_quantizer_->DeviceSpan(),
                        &this->split_gpair_);

    // Sampling
    this->sampler_.Sample(this->ctx_, this->split_gpair_.View(this->ctx_->Device()),
                          this->split_quantizer_->DeviceSpan());
    if (!this->value_gpair_.Empty()) {
      this->value_quantizer_ =
          std::make_unique<GradientQuantiserGroup>(this->ctx_, value_gpair_.View(ctx_->Device()));
      this->sampler_.ApplySampling(this->ctx_, &this->value_gpair_);
    }

    /**
     * Initialize the histogram
     */
    bool force_global = false;
    bst_idx_t n_split_targets = gpair_all->Shape(1);
    auto n_total_bins = cuts_->TotalBins() * static_cast<bst_idx_t>(n_split_targets);
    CHECK_LT(n_total_bins, std::numeric_limits<bst_bin_t>::max())
        << "Too many histogram bins: n_total_bins = total_bins * n_targets";
    histogram_.Reset(this->ctx_, this->hist_param_->MaxCachedHistNodes(ctx_->Device()),
                     cuts_->TotalBins() * n_split_targets, force_global);
  }

  [[nodiscard]] MultiExpandEntry InitRoot(DMatrix* p_fmat, RegTree* p_tree) {
    xgboost_NVTX_FN_RANGE();

    auto d_gpair = split_gpair_.View(ctx_->Device());
    auto n_targets = d_gpair.Shape(1);

    // Calculate the root sum
    this->evaluator_.AllocNodeSum(RegTree::kRoot, n_targets);
    auto d_root_sum = this->evaluator_.GetNodeSum(RegTree::kRoot, n_targets);
    CalcRootSum(this->ctx_, d_gpair, d_root_sum);
    using ReduceT = typename GradientPairInt64::ValueT;
    auto rc =
        collective::GlobalSum(ctx_, linalg::MakeVec(reinterpret_cast<ReduceT*>(d_root_sum.data()),
                                                    d_root_sum.size() * 2, ctx_->Device()));
    collective::SafeColl(rc);

    // Build the root histogram.
    histogram_.AllocateHistograms(ctx_, {RegTree::kRoot});

    CHECK_EQ(p_fmat->NumBatches(), this->partitioners_.Size());
    std::int32_t k = 0;
    for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx_, StaticBatch(true))) {
      this->BuildHist(page, k, RegTree::kRoot);
      ++k;
    }
    this->histogram_.AllReduceHist(ctx_, RegTree::kRoot, 1);

    // Evaluate root split
    auto node_hist = this->histogram_.GetNodeHistogram(RegTree::kRoot);
    auto sampled_features = column_sampler_->GetFeatureSet(ctx_, 0);
    common::Span<bst_feature_t const> feature_set =
        interaction_constraints_->Query(sampled_features->ConstDeviceSpan(), RegTree::kRoot);
    MultiEvaluateSplitInputs input{RegTree::kRoot, 0, d_root_sum, feature_set, node_hist};

    auto shared_inputs = MakeSharedInputs(static_cast<bst_feature_t>(feature_set.size()));
    auto entry = this->evaluator_.EvaluateSingleSplit(ctx_, input, shared_inputs);
    auto weights = this->evaluator_.GetNodeWeights(n_targets);
    // Root's sum_hess is the sum of left and right child hessians
    float root_sum_hess = static_cast<float>(entry.left_sum + entry.right_sum);
    auto root_weight = linalg::Empty<float>(this->ctx_, n_targets);
    auto d_root_weight = root_weight.View(this->ctx_->Device());
    auto base_weight = weights.Base(RegTree::kRoot);
    auto eta = this->param_.learning_rate;
    dh::LaunchN(
        n_targets, this->ctx_->CUDACtx()->Stream(),
        [=] XGBOOST_DEVICE(std::size_t t) mutable { d_root_weight(t) = base_weight[t] * eta; });
    p_tree->SetRoot(d_root_weight, root_sum_hess);

    return entry;
  }

  void ApplySplit(std::vector<MultiExpandEntry> const& h_candidates, RegTree* p_tree) {
    xgboost_NVTX_FN_RANGE();

    CHECK(!h_candidates.empty());
    auto n_targets = this->split_gpair_.Shape(1);
    dh::device_vector<MultiExpandEntry> candidates{h_candidates};

    // Candidate spans can become stale while entries wait in the loss-guide queue, so
    // look up the persistent weight storage by node ID.
    auto weights = this->evaluator_.GetNodeWeights(n_targets);

    ExpandBatch batch{this->param_.learning_rate};

    for (auto const& candidate : h_candidates) {
      auto base_weight = weights.Base(candidate.nidx);
      auto left_weight = weights.Left(candidate.nidx);
      auto right_weight = weights.Right(candidate.nidx);

      common::Span<CatWordT const> cat_bits;
      if (candidate.split.is_cat) {
        auto fidx = candidate.split.findex;
        auto node_cats = this->evaluator_.GetNodeCats(candidate.nidx);
        auto n_bins_feature = this->cuts_->FeatureBins(fidx);
        auto n_words = common::CatBitField::ComputeStorageSize(n_bins_feature);
        CHECK_LE(n_words, node_cats.size());
        cat_bits = node_cats.subspan(0, n_words);
      }
      batch.Push(candidate.nidx, candidate.split.findex, candidate.split.fvalue,
                 candidate.split.dir == kLeftDir, base_weight, left_weight, right_weight,
                 candidate.split.loss_chg, candidate.left_sum, candidate.right_sum, cat_bits);
    }

    p_tree->Expand(this->ctx_, batch);

    for (auto const& candidate : h_candidates) {
      interaction_constraints_->Split(this->ctx_, candidate.nidx, candidate.split.findex,
                                      p_tree->LeftChild(candidate.nidx),
                                      p_tree->RightChild(candidate.nidx));
    }

    this->evaluator_.ApplyTreeSplit(this->ctx_, p_tree,
                                    common::Span<MultiExpandEntry const>{h_candidates},
                                    dh::ToSpan(candidates), n_targets);
  }
  /**
   * @brief Calculate the leaf weight based on the node sum for each leaf.
   *
   * This method helps support reduced gradient. Weights in p_tree are calculated using
   * split gradient. This function replaces those weights with new weights calculated from
   * value gradient.
   */
  void ExpandTreeLeaf(RegTree* p_tree) const {
    CHECK(!this->value_gpair_.Empty());
    CHECK(this->value_quantizer_);
    CHECK_EQ(this->value_gpair_.Shape(1), p_tree->NumTargets());
    auto n_leaves = static_cast<bst_target_t>(p_tree->GetNumLeaves());
    auto out_sum = linalg::Constant(ctx_, GradientPairInt64{}, n_leaves, p_tree->NumTargets());
    auto d_out_sum = out_sum.View(this->ctx_->Device());
    CHECK(d_out_sum.CContiguous());

    auto d_full_grad = this->value_gpair_.View(this->ctx_->Device());
    auto d_roundings = this->value_quantizer_->DeviceSpan();
    // Node indices for all leaves
    std::vector<bst_node_t> leaves_idx(n_leaves);

#if THRUST_MAJOR_VERSION >= 3
    // do nothing
#else
    CHECK_EQ(this->partitioners_.Size(), 1)
        << "External memory not implemented for old CCCL versions. (thrust < 3.0)";
#endif
    std::int32_t batch_idx = 0;
    for (auto const& p_part : this->partitioners_) {
      auto leaves = p_part->GetLeaves();
      CHECK_EQ(leaves.size(), n_leaves);
      LeafGradSum(this->ctx_, leaves, d_roundings, p_part->GetRows(), d_full_grad, d_out_sum);
      if (batch_idx == 0) {
        // Populate the node indices
        std::transform(leaves.begin(), leaves.end(), leaves_idx.begin(),
                       [](LeafInfo const& leaf) { return leaf.nidx; });
      }
      // Sanity check: all partitioners should have the same set of leaves
      if (this->hist_param_->debug_synchronize) {
        auto it = common::MakeIndexTransformIter([&](std::size_t i) { return leaves.at(i).nidx; });
        CHECK(std::equal(it, it + n_leaves, leaves_idx.cbegin()));
      }
      ++batch_idx;
    }
    using ReduceT = typename GradientPairInt64::ValueT;
    auto rc = collective::GlobalSum(
        ctx_, linalg::MakeVec(reinterpret_cast<ReduceT*>(d_out_sum.Values().data()),
                              d_out_sum.Size() * 2, ctx_->Device()));
    collective::SafeColl(rc);

    auto param = EvalParam{this->param_};
    auto out_weight = linalg::Empty<float>(this->ctx_, n_leaves, p_tree->NumTargets());
    dh::device_vector<bst_node_t> d_leaves{leaves_idx};
    LeafWeight(this->ctx_, param, this->evaluator_.GetEvaluator(), dh::ToSpan(d_leaves),
               this->value_quantizer_->DeviceSpan(), out_sum.View(this->ctx_->Device()),
               out_weight.View(this->ctx_->Device()));

    p_tree->SetLeaves(leaves_idx, out_weight.Data()->ConstHostSpan());
  }

  struct NodeSplitData {
    bst_node_t nidx;
  };

  struct PartitionNodes {
    std::vector<bst_node_t> nidx;
    std::vector<bst_node_t> left_nidx;
    std::vector<bst_node_t> right_nidx;
    std::vector<NodeSplitData> split_data;

    explicit PartitionNodes(std::size_t n_candidates)
        : nidx(n_candidates),
          left_nidx(n_candidates),
          right_nidx(n_candidates),
          split_data(n_candidates) {}
  };

  PartitionNodes CreatePartitionNodes(RegTree const* p_tree,
                                      std::vector<MultiExpandEntry> const& candidates) {
    PartitionNodes nodes(candidates.size());
    auto split_types = p_tree->GetSplitTypes(DeviceOrd::CPU());
    for (std::size_t i = 0, n = candidates.size(); i < n; i++) {
      auto const& e = candidates[i];
      nodes.nidx.at(i) = e.nidx;
      nodes.left_nidx[i] = p_tree->LeftChild(e.nidx);
      nodes.right_nidx[i] = p_tree->RightChild(e.nidx);
      nodes.split_data[i] = NodeSplitData{e.nidx};

      CHECK_EQ(split_types[e.nidx] == FeatureType::kCategorical, e.split.is_cat);
    }
    return nodes;
  }

  // TODO(jiamingy): Merge this with the single target version. Make sure copying tree
  // data doesn't block external memory execution.
  //
  // Pulling in the device view has negative performance impact as we need to resize the
  // tree internal buffers repeatedly, which invokes many small data copies and memory
  // allocations.
  template <typename Accessor>
  struct GoLeftOp {
    Accessor d_matrix;
    MultiTargetTreeView tree;
    __device__ bool operator()(RowIndexT ridx, NodeSplitData const& data) const {
      // Given a global row index, returns the node id it belongs to
      float cut_value = d_matrix.GetFvalue(ridx, tree.SplitIndex(data.nidx));
      // Missing value
      bool go_left = true;
      if (isnan(cut_value)) {
        go_left = tree.DefaultLeft(data.nidx);
      } else {
        if (tree.SplitType(data.nidx) == FeatureType::kCategorical) {
          go_left = common::Decision(tree.NodeCats(data.nidx), cut_value);
        } else {
          go_left = cut_value <= tree.SplitCond(data.nidx);
        }
      }
      return go_left;
    }
  };

  void ReduceHist(DMatrix* p_fmat, std::vector<MultiExpandEntry> const& candidates,
                  std::vector<bst_node_t> const& build_nidx,
                  std::vector<bst_node_t> const& subtraction_nidx) {
    if (candidates.empty()) {
      return;
    }

    xgboost_NVTX_FN_RANGE();

    if (!build_nidx.empty()) {
      this->histogram_.AllReduceHist(ctx_, build_nidx.front(), build_nidx.size());
    }

    // Perform subtraction for sibling nodes
    auto need_build = this->histogram_.SubtractHist(ctx_, candidates, build_nidx, subtraction_nidx);
    if (need_build.empty()) {
      return;
    }

    // Build the nodes that can not obtain the histogram using subtraction. This is the slow path.
    std::int32_t k = 0;
    for (auto const& page : p_fmat->GetBatches<EllpackPage>(ctx_, StaticBatch(true))) {
      this->BuildHist(page, k, need_build);
      ++k;
    }
    for (auto nidx : need_build) {
      this->histogram_.AllReduceHist(ctx_, nidx, 1);
    }
  }

  void PartitionAndBuildHist(DMatrix* p_fmat, std::vector<MultiExpandEntry> const& expand_set,
                             std::vector<MultiExpandEntry> const& candidates,
                             RegTree const* p_tree) {
    if (expand_set.empty()) {
      return;
    }

    xgboost_NVTX_FN_RANGE();

    CHECK_LE(candidates.size(), expand_set.size());
    // TODO(jiamingy): Implement finalize partition using candidates instead of expand_set when
    // performing in-core training.

    // Prepare for update partition
    auto nodes = this->CreatePartitionNodes(p_tree, expand_set);

    std::vector<bst_node_t> build_nidx(candidates.size());
    std::vector<bst_node_t> subtraction_nidx(candidates.size());
    AssignNodes(*p_tree, candidates, build_nidx, subtraction_nidx, [](MultiExpandEntry const& e) {
      bool fewer_right = e.right_sum < e.left_sum;
      return fewer_right;
    });

    // TODO(jiamingy): Define threshold for deep trees.
    bool prefetch_copy = !build_nidx.empty();

    histogram_.AllocateHistograms(this->ctx_, build_nidx, subtraction_nidx);

    // Pull to device (stats not needed for partitioning)
    auto mt_tree = MultiTargetTreeView{this->ctx_->Device(), false, p_tree};

    std::int32_t k{0};
    for (auto const& page :
         p_fmat->GetBatches<EllpackPage>(this->ctx_, StaticBatch(prefetch_copy))) {
      page.Impl()->Visit(this->ctx_, {}, [&](auto&& d_acc) {
        using Acc = std::remove_reference_t<decltype(d_acc)>;
        using GoLeft = GoLeftOp<Acc>;
        auto go_left = GoLeft{d_acc, mt_tree};

        // Partition rows.
        partitioners_.UpdatePositionBatch(this->ctx_, k, nodes.nidx, nodes.left_nidx,
                                          nodes.right_nidx, nodes.split_data,
                                          GoLeftWrapperOp<GoLeft>{go_left});

        // Build histograms.
        if (!build_nidx.empty()) {
          this->BuildHist(page, k, build_nidx);
        }
      });
      ++k;
    }

    this->ReduceHist(p_fmat, candidates, build_nidx, subtraction_nidx);
  }

  void EvaluateSplits(std::vector<MultiExpandEntry> const& candidates, RegTree const& tree,
                      common::Span<MultiExpandEntry> pinned_candidates_out) {
    if (candidates.empty()) {
      return;
    }
    xgboost_NVTX_FN_RANGE();

    dh::DeviceUVector<MultiEvaluateSplitInputs> inputs(2 * candidates.size());
    dh::DeviceUVector<MultiExpandEntry> outputs(2 * candidates.size());

    std::vector<MultiEvaluateSplitInputs> h_node_inputs(inputs.size());

    // Store the feature set ptrs so they don't go out of scope before the kernel is called
    std::vector<std::shared_ptr<HostDeviceVector<bst_feature_t>>> feature_sets;

    auto n_targets = this->split_gpair_.Shape(1);
    bst_feature_t max_active_feature = 0;
    // Track max node ID for buffer allocation
    bst_node_t max_nidx = 0;

    for (std::size_t i = 0; i < candidates.size(); i++) {
      auto candidate = candidates.at(i);
      bst_node_t left_nidx = tree.LeftChild(candidate.nidx);
      bst_node_t right_nidx = tree.RightChild(candidate.nidx);

      auto child_depth = candidate.depth + 1;
      auto left_sampled_features = column_sampler_->GetFeatureSet(ctx_, child_depth);
      feature_sets.emplace_back(left_sampled_features);
      common::Span<bst_feature_t const> left_feature_set =
          interaction_constraints_->Query(left_sampled_features->ConstDeviceSpan(), left_nidx);

      auto right_sampled_features = column_sampler_->GetFeatureSet(ctx_, child_depth);
      feature_sets.emplace_back(right_sampled_features);
      common::Span<bst_feature_t const> right_feature_set =
          interaction_constraints_->Query(right_sampled_features->ConstDeviceSpan(), right_nidx);

      // Make sure no allocation is happening.
      // The parent sum is calculated in the last apply tree split.
      auto left = MultiEvaluateSplitInputs{
          left_nidx, candidate.depth + 1, this->evaluator_.GetNodeSum(left_nidx, n_targets),
          left_feature_set, histogram_.GetNodeHistogram(left_nidx)};
      auto right = MultiEvaluateSplitInputs{
          right_nidx, candidate.depth + 1, this->evaluator_.GetNodeSum(right_nidx, n_targets),
          right_feature_set, histogram_.GetNodeHistogram(right_nidx)};
      h_node_inputs[i * 2] = left;
      h_node_inputs[i * 2 + 1] = right;

      max_active_feature = std::max({left_feature_set.size(), right_feature_set.size(),
                                     static_cast<std::size_t>(max_active_feature)});
      max_nidx = std::max({max_nidx, left_nidx, right_nidx});
    }
    dh::safe_cuda(cudaMemcpyAsync(inputs.data(), h_node_inputs.data(),
                                  common::SizeBytes<MultiEvaluateSplitInputs>(h_node_inputs.size()),
                                  cudaMemcpyDefault, ctx_->CUDACtx()->Stream()));

    auto shared_inputs = MakeSharedInputs(max_active_feature);
    this->evaluator_.EvaluateSplits(this->ctx_, dh::ToSpan(inputs), shared_inputs, max_nidx,
                                    dh::ToSpan(outputs));
    dh::safe_cuda(cudaMemcpyAsync(pinned_candidates_out.data(), outputs.data(),
                                  pinned_candidates_out.size_bytes(), cudaMemcpyDefault,
                                  ctx_->CUDACtx()->Stream()));
  }

  void FinalizePosition(DMatrix* p_fmat, RegTree const* p_tree,
                        HostDeviceVector<bst_node_t>* p_out_position) {
    xgboost_NVTX_FN_RANGE();

    p_out_position->SetDevice(ctx_->Device());
    p_out_position->Resize(p_fmat->Info().num_row_);
    auto d_out_position = p_out_position->DeviceSpan();
    auto sampling = this->sampler_.GetSamplingInfo();

    for (std::size_t k = 0, n = partitioners_.Size(); k < n; ++k) {
      auto& part = partitioners_.At(k);
      CHECK_EQ(part->GetNumNodes(), p_tree->NumNodes());
      auto base_rowid = batch_ptr_[k];
      auto n_samples = batch_ptr_.at(k + 1) - base_rowid;
      part->FinalisePosition(ctx_, d_out_position.subspan(base_rowid, n_samples), base_rowid,
                             [=] XGBOOST_DEVICE(RowIndexT ridx, bst_node_t nidx) -> bst_node_t {
                               return SamplePosition::Encode(nidx, sampling.IsSampled(ridx));
                             });
    }
  }

  void UpdateTree(GradientContainer* gpair, DMatrix* p_fmat, ObjInfo const* task, RegTree* p_tree,
                  HostDeviceVector<bst_node_t>* p_out_position) {
    xgboost_NVTX_FN_RANGE();

    auto* split_grad = gpair->Grad();
    if (gpair->HasValueGrad()) {
      this->value_gpair_ = linalg::Matrix<GradientPair>{gpair->value_gpair.Shape(), ctx_->Device()};
      gpair->value_gpair.SetDevice(this->ctx_->Device());
      this->value_gpair_.Data()->Copy(*gpair->value_gpair.Data());
    }
    CHECK_LE(split_grad->Shape(1), p_tree->NumTargets());

    this->GrowTree(split_grad, p_fmat, task, p_tree, p_out_position);

    if (gpair->HasValueGrad()) {
      this->ExpandTreeLeaf(p_tree);
    } else {
      p_tree->GetMultiTargetTree()->SetLeaves();
    }
  }

  void GrowTree(linalg::Matrix<GradientPair>* split_gpair, DMatrix* p_fmat, ObjInfo const*,
                RegTree* p_tree, HostDeviceVector<bst_node_t>* p_out_position) {
    xgboost_NVTX_FN_RANGE();
    Driver<MultiExpandEntry> driver{param_, kMaxNodeBatchSize};

    this->Reset(split_gpair, p_fmat);
    driver.Push({this->InitRoot(p_fmat, p_tree)});

    // The set of leaves that can be expanded asynchronously
    auto expand_set = driver.Pop();
    while (!expand_set.empty()) {
      this->ApplySplit(expand_set, p_tree);
      // Get the candidates we are allowed to expand further
      // e.g. We do not bother further processing nodes whose children are beyond max depth
      std::vector<MultiExpandEntry> valid_candidates;
      std::copy_if(expand_set.begin(), expand_set.end(), std::back_inserter(valid_candidates),
                   [&](auto const& e) { return driver.IsChildValid(e); });

      // Allocate children nodes.
      auto new_candidates = pinned_.GetSpan(valid_candidates.size() * 2, MultiExpandEntry{});

      this->PartitionAndBuildHist(p_fmat, expand_set, valid_candidates, p_tree);

      this->EvaluateSplits(valid_candidates, *p_tree, new_candidates);
      this->ctx_->CUDACtx()->Stream().Sync();

      driver.Push(new_candidates.begin(), new_candidates.end());

      expand_set = driver.Pop();
    }

    if (p_fmat->SingleColBlock()) {
      CHECK_GE(p_tree->NumNodes(), this->partitioners_.Front()->GetNumNodes());
    }
    this->FinalizePosition(p_fmat, p_tree, p_out_position);
  }

  explicit MultiTargetHistMaker(Context const* ctx, TrainParam param,
                                HistMakerTrainParam const* hist_param,
                                std::shared_ptr<common::ColumnSampler> column_sampler,
                                std::vector<bst_idx_t> batch_ptr,
                                std::shared_ptr<common::HistogramCuts const> cuts,
                                bool dense_compressed)
      : ctx_{ctx},
        param_{std::move(param)},
        batch_ptr_{std::move(batch_ptr)},
        sampler_{batch_ptr_.back(), param_.subsample, param_.sampling_method},
        hist_param_{hist_param},
        cuts_{std::move(cuts)},
        feature_groups_{std::make_unique<FeatureGroups>(*cuts_, dense_compressed,
                                                        DftMtHistShmemBytes(ctx_->Ordinal()))},
        column_sampler_{std::move(column_sampler)},
        interaction_constraints_{
            std::make_unique<FeatureInteractionConstraintDevice>(param_, cuts_->NumFeatures())} {}
};
}  // namespace xgboost::tree::cuda_impl


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_prune.cc <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file updater_prune.cc
 * \brief prune a tree given the statistics
 * \author Tianqi Chen
 */
#include <xgboost/tree_updater.h>

#include <cstddef>
#include <utility>
#include <vector>

#include "../collective/broadcast.h"         // for Broadcast
#include "../collective/communicator-inl.h"  // for GetRank, GetWorldSize
#include "../common/timer.h"
#include "../predictor/predict_fn.h"
#include "./param.h"
#include "sample_position.h"
#include "tree_view.h"
#include "xgboost/base.h"
#include "xgboost/gradient.h"  // for GradientContainer
#include "xgboost/json.h"
#include "xgboost/linalg.h"  // for MakeVec

namespace xgboost::tree {
DMLC_REGISTRY_FILE_TAG(updater_prune);

/*! \brief pruner that prunes a tree after growing finishes */
class TreePruner : public TreeUpdater {
 public:
  explicit TreePruner(Context const* ctx) : TreeUpdater(ctx) { pruner_monitor_.Init("TreePruner"); }
  [[nodiscard]] char const* Name() const override { return "prune"; }
  // set training parameter
  void Configure(const Args&) override {}

  void LoadConfig(Json const&) override {}
  void SaveConfig(Json*) const override {}
  [[nodiscard]] bool CanModifyTree() const override { return true; }
  // update the tree, do pruning
  void Update(TrainParam const* param, GradientContainer*, DMatrix* p_fmat,
              common::Span<HostDeviceVector<bst_node_t>> out_position,
              std::vector<RegTree*> const& trees) override {
    pruner_monitor_.Start("PrunerUpdate");
    for (auto tree : trees) {
      this->DoPrune(param, tree);
    }
    this->Synchronize(trees);
    for (std::size_t i = 0; i < trees.size(); ++i) {
      this->UpdatePosition(p_fmat, trees[i], &out_position[i]);
    }
    pruner_monitor_.Stop("PrunerUpdate");
  }

 private:
  // try to prune off current leaf
  bst_node_t TryPruneLeaf(TrainParam const* param, RegTree* p_tree, int nid, int depth,
                          int npruned) {
    auto& tree = *p_tree;
    CHECK(tree[nid].IsLeaf());
    if (tree[nid].IsRoot()) {
      return npruned;
    }
    bst_node_t pid = tree[nid].Parent();
    CHECK(!tree[pid].IsLeaf());
    RTreeNodeStat const& s = tree.Stat(pid);
    // Only prune when both child are leaf.
    auto left = tree[pid].LeftChild();
    auto right = tree[pid].RightChild();
    bool balanced = tree[left].IsLeaf() && right != RegTree::kInvalidNodeId && tree[right].IsLeaf();
    if (balanced && param->NeedPrune(s.loss_chg, depth)) {
      // need to be pruned
      tree.ChangeToLeaf(pid, param->learning_rate * s.base_weight);
      // tail recursion
      return this->TryPruneLeaf(param, p_tree, pid, depth - 1, npruned + 2);
    } else {
      return npruned;
    }
  }
  template <bool has_categorical>
  bst_node_t LeafPosition(RegTree const& tree, RegTree::FVec const& feats) const {
    auto sc_tree = tree.HostScView();
    auto nidx = RegTree::kRoot;
    while (!sc_tree.IsLeaf(nidx)) {
      auto split_index = sc_tree.SplitIndex(nidx);
      nidx = predictor::GetNextNode<true, has_categorical>(
          sc_tree, nidx, feats.GetFvalue(split_index), feats.IsMissing(split_index), sc_tree.cats);
    }
    return nidx;
  }

  void PredictPosition(DMatrix* p_fmat, RegTree const* p_tree,
                       HostDeviceVector<bst_node_t>* p_position) const {
    CHECK(p_fmat);
    CHECK(p_tree);
    CHECK(p_position);

    auto& h_position = p_position->HostVector();
    h_position.resize(p_fmat->Info().num_row_);
    RegTree::FVec feats;
    feats.Init(p_tree->NumFeatures());
    auto has_categorical = p_fmat->Info().HasCategorical();
    for (auto const& batch : p_fmat->GetBatches<SparsePage>(ctx_)) {
      auto page = batch.GetView();
      for (std::size_t i = 0; i < batch.Size(); ++i) {
        feats.Fill(page[i]);
        h_position[batch.base_rowid + i] = has_categorical
                                               ? this->LeafPosition<true>(*p_tree, feats)
                                               : this->LeafPosition<false>(*p_tree, feats);
        feats.Drop();
      }
    }
  }

  void UpdatePosition(DMatrix* p_fmat, RegTree const* p_tree,
                      HostDeviceVector<bst_node_t>* p_position) const {
    CHECK(p_tree);
    CHECK(p_position);
    if (p_position->Size() != p_fmat->Info().num_row_) {
      this->PredictPosition(p_fmat, p_tree, p_position);
    }
    auto const& nodes = p_tree->GetNodes(DeviceOrd::CPU());
    auto& h_position = p_position->HostVector();
    for (auto& encoded : h_position) {
      bool valid = SamplePosition::IsValid(encoded);
      auto nidx = SamplePosition::Decode(encoded);
      while (nodes[nidx].IsDeleted()) {
        nidx = nodes[nidx].Parent();
      }
      CHECK(nodes[nidx].IsLeaf());
      encoded = SamplePosition::Encode(nidx, valid);
    }
  }

  /*! \brief do pruning of a tree */
  void DoPrune(TrainParam const* param, RegTree* p_tree) {
    auto& tree = *p_tree;
    CHECK(!tree.IsMultiTarget()) << "Pruning" << MTNotImplemented();
    bst_node_t npruned = 0;
    for (int nid = 0; nid < tree.NumNodes(); ++nid) {
      if (tree[nid].IsLeaf() && !tree[nid].IsDeleted()) {
        npruned = this->TryPruneLeaf(param, p_tree, nid, tree.GetDepth(nid), npruned);
      }
    }
    LOG(INFO) << "tree pruning end, " << tree.NumExtraNodes() << " extra nodes, " << npruned
              << " pruned nodes, max_depth=" << tree.MaxDepth();
  }

  void Synchronize(std::vector<RegTree*> const& trees) {
    if (collective::GetWorldSize() == 1) {
      return;
    }

    auto rank = collective::GetRank();
    std::vector<char> serialized;
    if (rank == 0) {
      Json model{Array{}};
      auto& tree_models = get<Array>(model);
      for (auto tree : trees) {
        Json tree_model{Object{}};
        tree->SaveModel(&tree_model);
        tree_models.emplace_back(std::move(tree_model));
      }
      Json::Dump(model, &serialized, std::ios::binary);
    }

    std::size_t size = serialized.size();
    auto rc = collective::Broadcast(ctx_, linalg::MakeVec(&size, 1), 0);
    SafeColl(rc);
    serialized.resize(size);
    rc = collective::Broadcast(ctx_, linalg::MakeVec(serialized.data(), serialized.size()), 0);
    SafeColl(rc);

    if (rank != 0) {
      auto model = Json::Load(StringView{serialized.data(), serialized.size()}, std::ios::binary);
      auto const& tree_models = get<Array const>(model);
      CHECK_EQ(tree_models.size(), trees.size());
      for (std::size_t i = 0; i < trees.size(); ++i) {
        trees[i]->LoadModel(tree_models[i]);
      }
    }
  }

  common::Monitor pruner_monitor_;
};

XGBOOST_REGISTER_TREE_UPDATER(TreePruner, "prune")
    .describe("Pruner that prune the tree according to statistics.")
    .set_body([](Context const* ctx, ObjInfo const*) { return new TreePruner{ctx}; });
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_quantile_hist.cc <==
/**
 * Copyright 2017-2026, XGBoost Contributors
 * \file updater_quantile_hist.cc
 * \brief use quantized feature values to construct a tree
 * \author Philip Cho, Tianqi Checn, Egor Smirnov
 */
#include <algorithm>  // for max, copy, transform
#include <cstddef>    // for size_t
#include <cstdint>    // for uint32_t, int32_t
#include <memory>     // for allocator, unique_ptr, make_unique, shared_ptr
#include <utility>    // for move
#include <vector>     // for vector

#include "../collective/aggregator.h"        // for GlobalSum
#include "../collective/communicator-inl.h"  // for IsDistributed
#include "../common/hist_util.h"             // for HistogramCuts, GHistRow
#include "../common/linalg_op.h"             // for begin, cbegin, cend
#include "../common/random.h"                // for ColumnSampler
#include "../common/threading_utils.h"       // for ParallelFor
#include "../common/timer.h"                 // for Monitor
#include "../data/gradient_index.h"          // for GHistIndexMatrix
#include "common_row_partitioner.h"          // for CommonRowPartitioner
#include "dmlc/registry.h"                   // for DMLC_REGISTRY_FILE_TAG
#include "driver.h"                          // for Driver
#include "fit_stump.h"                       // for SumGradients
#include "hist/evaluate_splits.h"            // for HistEvaluator, HistMultiEvaluator, UpdatePre...
#include "hist/expand_entry.h"               // for MultiExpandEntry, CPUExpandEntry
#include "hist/hist_cache.h"                 // for BoundedHistCollection
#include "hist/hist_param.h"                 // for HistMakerTrainParam
#include "hist/histogram.h"                  // for MultiHistogramBuilder
#include "hist/sampler.h"                    // for Sampler
#include "param.h"                           // for TrainParam, GradStats
#include "xgboost/base.h"                    // for Args, GradientPairPrecise, GradientPair, Gra...
#include "xgboost/context.h"                 // for Context
#include "xgboost/data.h"                    // for BatchSet, DMatrix, BatchIterator, MetaInfo
#include "xgboost/gradient.h"                // for GradientContainer
#include "xgboost/host_device_vector.h"      // for HostDeviceVector
#include "xgboost/json.h"                    // for Object, Json, FromJson, ToJson, get
#include "xgboost/linalg.h"                  // for MatrixView, TensorView, All, Matrix, Empty
#include "xgboost/logging.h"                 // for LogCheck_EQ, CHECK_EQ, CHECK, LogCheck_GE
#include "xgboost/span.h"                    // for Span, operator!=, SpanIterator
#include "xgboost/task.h"                    // for ObjInfo
#include "xgboost/tree_model.h"              // for RegTree, MTNotImplemented, RTreeNodeStat
#include "xgboost/tree_updater.h"            // for TreeUpdater, TreeUpdaterReg, XGBOOST_REGISTE...

namespace xgboost::tree {

DMLC_REGISTRY_FILE_TAG(updater_quantile_hist);

BatchParam HistBatch(TrainParam const *param) { return {param->max_bin, param->sparse_threshold}; }

/**
 * @brief Sum a 3D tensor along the first axis, producing a 2D matrix.
 *
 * Used to reduce thread-local accumulators: [n_threads, rows, cols] -> [rows, cols]
 */
template <typename T>
linalg::Matrix<T> ReduceToRows(Context const *ctx, linalg::TensorView<T, 3> const &tloc) {
  auto out = linalg::Constant<T>(ctx, T{}, tloc.Shape(1), tloc.Shape(2));
  auto h_out = out.HostView();
  for (std::size_t i = 0; i < tloc.Shape(0); ++i) {
    for (std::size_t j = 0; j < tloc.Shape(1); ++j) {
      for (std::size_t k = 0; k < tloc.Shape(2); ++k) {
        h_out(j, k) += tloc(i, j, k);
      }
    }
  }
  return out;
}

/**
 * @brief Verify all partitioners have the same set of leaf nodes.
 *
 * For external memory, each batch has its own partitioner, but the tree structure
 * is shared. This check ensures consistency across all partitions.
 */
void CheckPartitionerLeaves(std::vector<CommonRowPartitioner> const &partitioners,
                            MultiTargetTreeView const &tree,
                            std::vector<bst_node_t> const &leaves_idx) {
  for (auto const &part : partitioners) {
    std::vector<bst_node_t> part_leaves;
    for (auto const &node : part.Partitions()) {
      if (node.node_id >= 0 && tree.IsLeaf(node.node_id)) {
        part_leaves.push_back(node.node_id);
      }
    }
    CHECK_EQ(part_leaves.size(), leaves_idx.size());
    CHECK(std::equal(part_leaves.begin(), part_leaves.end(), leaves_idx.begin()));
  }
}

template <typename ExpandEntry, typename Updater>
void UpdateTree(common::Monitor *monitor, linalg::MatrixView<GradientPair const> gpair,
                Updater *updater, DMatrix *p_fmat, TrainParam const *param,
                HostDeviceVector<bst_node_t> *p_out_position, RegTree *p_tree) {
  monitor->Start(__func__);
  updater->InitData(p_fmat, p_tree, gpair);

  Driver<ExpandEntry> driver{*param};
  auto const &tree = *p_tree;
  driver.Push(updater->InitRoot(p_fmat, gpair, p_tree));
  auto expand_set = driver.Pop();

  /**
   * Note for update position
   * Root:
   *   Not applied: No need to update position as initialization has got all the rows ordered.
   *   Applied: Update position is run on applied nodes so the rows are partitioned.
   * Non-root:
   *   Not applied: That node is root of the subtree, same rule as root.
   *   Applied: Ditto
   */
  while (!expand_set.empty()) {
    // candidates that can be further splited.
    std::vector<ExpandEntry> valid_candidates;
    // candidaates that can be applied.
    std::vector<ExpandEntry> applied;
    for (auto const &candidate : expand_set) {
      updater->ApplyTreeSplit(candidate, p_tree);
      CHECK_GT(p_tree->LeftChild(candidate.nid), candidate.nid);
      applied.push_back(candidate);
      if (driver.IsChildValid(candidate)) {
        valid_candidates.emplace_back(candidate);
      }
    }

    updater->UpdatePosition(p_fmat, p_tree, applied);

    std::vector<ExpandEntry> best_splits;
    if (!valid_candidates.empty()) {
      updater->BuildHistogram(p_fmat, p_tree, valid_candidates, gpair);
      for (auto const &candidate : valid_candidates) {
        auto left_child_nidx = tree.LeftChild(candidate.nid);
        auto right_child_nidx = tree.RightChild(candidate.nid);
        auto child_depth = candidate.depth + 1;
        ExpandEntry l_best{left_child_nidx, child_depth};
        ExpandEntry r_best{right_child_nidx, child_depth};
        best_splits.push_back(l_best);
        best_splits.push_back(r_best);
      }
      updater->EvaluateSplits(p_fmat, &best_splits);
    }
    driver.Push(best_splits.begin(), best_splits.end());
    expand_set = driver.Pop();
  }

  auto &h_out_position = p_out_position->HostVector();
  updater->LeafPartition(tree, gpair, &h_out_position);
  monitor->Stop(__func__);
}

/**
 * \brief Updater for building multi-target trees. The implementation simply iterates over
 *        each target.
 */
class MultiTargetHistBuilder {
 private:
  common::Monitor *monitor_{nullptr};
  TrainParam const *param_{nullptr};
  HistMakerTrainParam const *hist_param_{nullptr};
  std::shared_ptr<common::ColumnSampler> col_sampler_;
  std::unique_ptr<HistMultiEvaluator> evaluator_;
  // Histogram builder for each target.
  std::unique_ptr<MultiHistogramBuilder> histogram_builder_;
  Context const *ctx_{nullptr};
  // Partitioner for each data batch.
  std::vector<CommonRowPartitioner> partitioner_;
  // Pointer to last updated tree, used for update prediction cache.
  RegTree const *p_last_tree_{nullptr};
  DMatrix const *p_last_fmat_{nullptr};

 public:
  void UpdatePosition(DMatrix *p_fmat, RegTree const *p_tree,
                      std::vector<MultiExpandEntry> const &applied) {
    monitor_->Start(__func__);
    std::size_t page_id{0};
    for (auto const &page : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(this->param_))) {
      this->partitioner_.at(page_id).UpdatePosition(this->ctx_, page, applied,
                                                    p_tree->HostMtView());
      page_id++;
    }
    monitor_->Stop(__func__);
  }

  void ApplyTreeSplit(MultiExpandEntry const &candidate, RegTree *p_tree) {
    this->evaluator_->ApplyTreeSplit(candidate, p_tree);
  }

  void InitData(DMatrix *p_fmat, RegTree const *p_tree,
                linalg::MatrixView<GradientPair const> gpair) {
    monitor_->Start(__func__);

    p_last_fmat_ = p_fmat;
    bst_bin_t n_total_bins = 0;
    size_t page_idx = 0;
    for (auto const &page : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(param_))) {
      if (n_total_bins == 0) {
        n_total_bins = page.cut.TotalBins();
      } else {
        CHECK_EQ(n_total_bins, page.cut.TotalBins());
      }
      if (page_idx < partitioner_.size()) {
        partitioner_[page_idx].Reset(ctx_, page.Size(), page.base_rowid);
      } else {
        partitioner_.emplace_back(ctx_, page.Size(), page.base_rowid);
      }
      page_idx++;
    }
    partitioner_.resize(page_idx);

    bst_target_t n_targets = gpair.Shape(1);
    if (!histogram_builder_) {
      histogram_builder_ = std::make_unique<MultiHistogramBuilder>();
    }
    histogram_builder_->Reset(ctx_, n_total_bins, n_targets, HistBatch(param_),
                              collective::IsDistributed(), hist_param_);

    evaluator_ =
        std::make_unique<HistMultiEvaluator>(ctx_, p_fmat->Info(), param_, n_targets, col_sampler_);
    p_last_tree_ = p_tree;
    monitor_->Stop(__func__);
  }

  MultiExpandEntry InitRoot(DMatrix *p_fmat, linalg::MatrixView<GradientPair const> gpair,
                            RegTree *p_tree) {
    monitor_->Start(__func__);
    MultiExpandEntry best;
    best.nid = RegTree::kRoot;
    best.depth = 0;

    auto n_targets = gpair.Shape(1);
    auto root_sum = linalg::Empty<GradientPairPrecise>(ctx_, n_targets);
    cpu_impl::SumGradients(ctx_, gpair, root_sum.HostView());
    auto h_root_sum = root_sum.HostView();
    CHECK(h_root_sum.CContiguous());
    auto rc = collective::GlobalSum(
        ctx_, linalg::MakeVec(reinterpret_cast<double *>(h_root_sum.Values().data()),
                              h_root_sum.Size() * 2));
    collective::SafeColl(rc);

    histogram_builder_->BuildRootHist(p_fmat, p_tree->HostMtView(), partitioner_, gpair, best,
                                      HistBatch(param_));

    auto weight = evaluator_->InitRoot(h_root_sum);
    auto weight_t = weight.HostView();
    std::transform(linalg::cbegin(weight_t), linalg::cend(weight_t), linalg::begin(weight_t),
                   [&](float w) { return w * param_->learning_rate; });

    // Compute root sum_hess by summing hessians across all targets
    float root_sum_hess = 0.0f;
    for (bst_target_t t{0}; t < n_targets; ++t) {
      root_sum_hess += static_cast<float>(h_root_sum(t).GetHess());
    }
    p_tree->SetRoot(weight_t, root_sum_hess);
    std::vector<BoundedHistCollection const *> hists;
    std::vector<MultiExpandEntry> nodes{{RegTree::kRoot, 0}};

    for (bst_target_t t{0}; t < n_targets; ++t) {
      hists.push_back(&(*histogram_builder_).Histogram(t));
    }
    auto ft = p_fmat->Info().feature_types.ConstHostSpan();
    for (auto const &gmat : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(param_))) {
      evaluator_->EvaluateSplits(hists, gmat.cut, ft, &nodes);
      break;
    }
    monitor_->Stop(__func__);

    return nodes.front();
  }

  void BuildHistogram(DMatrix *p_fmat, RegTree const *p_tree,
                      std::vector<MultiExpandEntry> const &valid_candidates,
                      linalg::MatrixView<GradientPair const> gpair) {
    monitor_->Start(__func__);
    histogram_builder_->BuildHistLeftRight(ctx_, p_fmat, p_tree->HostMtView(), partitioner_,
                                           valid_candidates, gpair, HistBatch(param_));
    monitor_->Stop(__func__);
  }

  void EvaluateSplits(DMatrix *p_fmat, std::vector<MultiExpandEntry> *best_splits) {
    monitor_->Start(__func__);
    std::vector<BoundedHistCollection const *> hists;
    // Use histogram builder's number of targets (may differ from tree for reduced gradient)
    auto n_targets = histogram_builder_->NumTargets();
    for (bst_target_t t{0}; t < n_targets; ++t) {
      hists.push_back(&(*histogram_builder_).Histogram(t));
    }
    auto ft = p_fmat->Info().feature_types.ConstHostSpan();
    for (auto const &gmat : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(param_))) {
      evaluator_->EvaluateSplits(hists, gmat.cut, ft, best_splits);
      break;
    }
    monitor_->Stop(__func__);
  }

  void LeafPartition(RegTree const &tree, linalg::MatrixView<GradientPair const> gpair,
                     std::vector<bst_node_t> *p_out_position) {
    monitor_->Start(__func__);
    p_out_position->resize(gpair.Shape(0));
    for (auto const &part : partitioner_) {
      part.LeafPartition(ctx_, tree.HostMtView(), gpair,
                         common::Span{p_out_position->data(), p_out_position->size()});
    }
    monitor_->Stop(__func__);
  }

  /**
   * @brief Calculate leaf weights using value gradient.
   *
   * This method supports reduced gradient. Weights in p_tree are calculated using split
   * gradient during tree building. This function replaces those weights with new weights
   * calculated from value gradient.
   */
  void ExpandTreeLeaf(linalg::Matrix<GradientPair> const &full_grad, RegTree *p_tree) {
    CHECK(p_last_fmat_);
    CHECK_EQ(full_grad.Shape(1), p_tree->NumTargets());
    auto tree = p_tree->HostMtView();
    auto n_targets = p_tree->NumTargets();
    auto value_gpair = full_grad.HostView();

    // Collect all leaf nodes from the first partitioner
    std::vector<bst_node_t> leaves_idx;
    CHECK(!partitioner_.empty());
    for (auto const &node : partitioner_.front().Partitions()) {
      if (node.node_id >= 0 && tree.IsLeaf(node.node_id)) {
        leaves_idx.push_back(node.node_id);
      }
    }

    auto n_leaves = leaves_idx.size();
    CHECK_EQ(p_tree->GetNumLeaves(), n_leaves);
    CHECK_GT(n_leaves, 0);

    // Sanity check: all partitioners should have the same set of leaves
    if (hist_param_->debug_synchronize) {
      CheckPartitionerLeaves(this->partitioner_, tree, leaves_idx);
    }

    // Calculate gradient sum for each leaf using thread-local storage
    // Shape: [n_threads, n_leaves, n_targets]
    auto n_threads = ctx_->Threads();
    auto leaf_sums_tloc =
        linalg::Constant(ctx_, GradientPairPrecise{}, n_threads, n_leaves, n_targets);
    auto h_leaf_sums_tloc = leaf_sums_tloc.HostView();

    for (auto const &part : partitioner_) {
      common::BlockedSpace2d space(
          n_leaves, [&](std::size_t leaf_idx) { return part[leaves_idx[leaf_idx]].Size(); }, 1024);
      // when Size() is 0 (node has no rows in a partition), no blocks are created for
      // that leaf and the lambda is never called.
      common::ParallelFor2d(space, n_threads, [&](std::size_t leaf_idx, common::Range1d r) {
        auto const &node = part[leaves_idx[leaf_idx]];
        auto tidx = omp_get_thread_num();
        // Sum gradients for rows in this leaf (row indices are global)
        for (auto it = node.begin() + r.begin(); it != node.begin() + r.end(); ++it) {
          for (bst_target_t t = 0; t < n_targets; ++t) {
            h_leaf_sums_tloc(tidx, leaf_idx, t) += GradientPairPrecise{value_gpair(*it, t)};
          }
        }
      });
    }

    // Reduce thread-local sums: [n_threads, n_leaves, n_targets] -> [n_leaves, n_targets]
    auto leaf_sums = ReduceToRows(ctx_, h_leaf_sums_tloc);
    auto h_leaf_sums = leaf_sums.HostView();
    CHECK(h_leaf_sums.CContiguous());
    auto rc = collective::GlobalSum(
        ctx_, linalg::MakeVec(reinterpret_cast<double *>(h_leaf_sums.Values().data()),
                              h_leaf_sums.Size() * 2));
    collective::SafeColl(rc);

    // Calculate weights for each leaf
    linalg::Matrix<float> weights = linalg::Empty<float>(ctx_, n_leaves, n_targets);
    auto h_weights = weights.HostView();
    auto eta = this->param_->learning_rate;
    auto evaluator = this->evaluator_->Evaluator();

    common::ParallelFor(n_leaves, n_threads, [&](auto leaf_idx) {
      auto grad_sum = h_leaf_sums.Slice(leaf_idx, linalg::All());
      auto weight = h_weights.Slice(leaf_idx, linalg::All());
      evaluator.CalcWeight(leaves_idx[leaf_idx], *param_, grad_sum, weight);
      for (bst_target_t t = 0; t < n_targets; ++t) {
        weight(t) *= eta;
      }
    });

    // Set leaf weights
    p_tree->SetLeaves(leaves_idx, h_weights.Values());
  }

 public:
  explicit MultiTargetHistBuilder(Context const *ctx, TrainParam const *param,
                                  HistMakerTrainParam const *hist_param,
                                  std::shared_ptr<common::ColumnSampler> column_sampler,
                                  common::Monitor *monitor)
      : monitor_{monitor},
        param_{param},
        hist_param_{hist_param},
        col_sampler_{std::move(column_sampler)},
        ctx_{ctx} {
    monitor_->Init(__func__);
  }
};

/**
 * @brief Tree updater for single-target trees.
 */
class HistUpdater {
 private:
  common::Monitor *monitor_;
  TrainParam const *param_;
  HistMakerTrainParam const *hist_param_{nullptr};
  std::shared_ptr<common::ColumnSampler> col_sampler_;
  std::unique_ptr<HistEvaluator> evaluator_;
  std::vector<CommonRowPartitioner> partitioner_;

  // back pointers to tree and data matrix
  const RegTree *p_last_tree_{nullptr};
  DMatrix const *const p_last_fmat_{nullptr};

  std::unique_ptr<MultiHistogramBuilder> histogram_builder_;
  // Context for number of threads
  Context const *ctx_{nullptr};

 public:
  explicit HistUpdater(Context const *ctx, std::shared_ptr<common::ColumnSampler> column_sampler,
                       TrainParam const *param, HistMakerTrainParam const *hist_param,
                       DMatrix const *fmat, common::Monitor *monitor)
      : monitor_{monitor},
        param_{param},
        hist_param_{hist_param},
        col_sampler_{std::move(column_sampler)},
        p_last_fmat_(fmat),
        histogram_builder_{new MultiHistogramBuilder},
        ctx_{ctx} {
    monitor_->Init(__func__);
  }

 public:
  // initialize temp data structure
  void InitData(DMatrix *fmat, RegTree const *p_tree, linalg::MatrixView<GradientPair const>) {
    monitor_->Start(__func__);
    bst_bin_t n_total_bins{0};
    size_t page_idx = 0;
    for (auto const &page : fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(param_))) {
      if (n_total_bins == 0) {
        n_total_bins = page.cut.TotalBins();
      } else {
        CHECK_EQ(n_total_bins, page.cut.TotalBins());
      }
      if (page_idx < partitioner_.size()) {
        partitioner_[page_idx].Reset(this->ctx_, page.Size(), page.base_rowid);
      } else {
        partitioner_.emplace_back(this->ctx_, page.Size(), page.base_rowid);
      }
      page_idx++;
    }
    partitioner_.resize(page_idx);
    histogram_builder_->Reset(ctx_, n_total_bins, 1, HistBatch(param_), collective::IsDistributed(),
                              hist_param_);
    evaluator_ = std::make_unique<HistEvaluator>(ctx_, this->param_, fmat->Info(), col_sampler_);
    p_last_tree_ = p_tree;
    monitor_->Stop(__func__);
  }

  void EvaluateSplits(DMatrix *p_fmat, std::vector<CPUExpandEntry> *best_splits) {
    monitor_->Start(__func__);
    auto const &histograms = histogram_builder_->Histogram(0);
    auto ft = p_fmat->Info().feature_types.ConstHostSpan();
    for (auto const &gmat : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(param_))) {
      evaluator_->EvaluateSplits(histograms, gmat.cut, ft, best_splits);
      break;
    }
    monitor_->Stop(__func__);
  }

  void ApplyTreeSplit(CPUExpandEntry const &candidate, RegTree *p_tree) {
    this->evaluator_->ApplyTreeSplit(candidate, p_tree);
  }

  CPUExpandEntry InitRoot(DMatrix *p_fmat, linalg::MatrixView<GradientPair const> gpair,
                          RegTree *p_tree) {
    monitor_->Start(__func__);
    CPUExpandEntry node(RegTree::kRoot, p_tree->GetDepth(0));

    this->histogram_builder_->BuildRootHist(p_fmat, p_tree->HostScView(), partitioner_, gpair, node,
                                            HistBatch(param_));

    {
      GradientPairPrecise grad_stat;
      if (p_fmat->IsDense() && !collective::IsDistributed()) {
        /**
         * Specialized code for dense data: For dense data (with no missing value), the sum
         * of gradient histogram is equal to snode[nid]
         */
        auto const &gmat = *(p_fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(param_)).begin());
        std::vector<std::uint32_t> const &row_ptr = gmat.cut.Ptrs();
        CHECK_GE(row_ptr.size(), 2);
        std::uint32_t const ibegin = row_ptr[0];
        std::uint32_t const iend = row_ptr[1];
        auto hist = this->histogram_builder_->Histogram(0)[RegTree::kRoot];
        auto begin = hist.data();
        for (std::uint32_t i = ibegin; i < iend; ++i) {
          GradientPairPrecise const &et = begin[i];
          grad_stat.Add(et.GetGrad(), et.GetHess());
        }
      } else {
        auto gpair_h = gpair.Slice(linalg::All(), 0).Values();
        for (auto const &grad : gpair_h) {
          grad_stat.Add(grad.GetGrad(), grad.GetHess());
        }
        auto rc =
            collective::GlobalSum(ctx_, linalg::MakeVec(reinterpret_cast<double *>(&grad_stat), 2));
        collective::SafeColl(rc);
      }

      auto weight = evaluator_->InitRoot(GradStats{grad_stat});
      p_tree->Stat(RegTree::kRoot).sum_hess = grad_stat.GetHess();
      p_tree->Stat(RegTree::kRoot).base_weight = weight;
      (*p_tree)[RegTree::kRoot].SetLeaf(param_->learning_rate * weight);

      std::vector<CPUExpandEntry> entries{node};
      monitor_->Start("EvaluateSplits");
      auto ft = p_fmat->Info().feature_types.ConstHostSpan();
      for (auto const &gmat : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(param_))) {
        evaluator_->EvaluateSplits(histogram_builder_->Histogram(0), gmat.cut, ft, &entries);
        break;
      }
      monitor_->Stop("EvaluateSplits");
      node = entries.front();
    }

    monitor_->Stop(__func__);
    return node;
  }

  void BuildHistogram(DMatrix *p_fmat, RegTree *p_tree,
                      std::vector<CPUExpandEntry> const &valid_candidates,
                      linalg::MatrixView<GradientPair const> gpair) {
    monitor_->Start(__func__);
    this->histogram_builder_->BuildHistLeftRight(ctx_, p_fmat, p_tree->HostScView(), partitioner_,
                                                 valid_candidates, gpair, HistBatch(param_));
    monitor_->Stop(__func__);
  }

  void UpdatePosition(DMatrix *p_fmat, RegTree const *p_tree,
                      std::vector<CPUExpandEntry> const &applied) {
    monitor_->Start(__func__);
    std::size_t page_id{0};
    for (auto const &page : p_fmat->GetBatches<GHistIndexMatrix>(ctx_, HistBatch(param_))) {
      this->partitioner_.at(page_id).UpdatePosition(this->ctx_, page, applied,
                                                    p_tree->HostScView());
      page_id++;
    }
    monitor_->Stop(__func__);
  }

  void LeafPartition(RegTree const &tree, linalg::MatrixView<GradientPair const> gpair,
                     std::vector<bst_node_t> *p_out_position) {
    monitor_->Start(__func__);
    p_out_position->resize(gpair.Shape(0));
    for (auto const &part : partitioner_) {
      part.LeafPartition(ctx_, tree.HostScView(), gpair,
                         common::Span{p_out_position->data(), p_out_position->size()});
    }
    monitor_->Stop(__func__);
  }
};

/*! \brief construct a tree using quantized feature values */
class QuantileHistMaker : public TreeUpdater {
  std::unique_ptr<HistUpdater> p_impl_{nullptr};
  std::unique_ptr<MultiTargetHistBuilder> p_mtimpl_{nullptr};
  std::shared_ptr<common::ColumnSampler> column_sampler_;

  common::Monitor monitor_;
  HistMakerTrainParam hist_param_;

 public:
  explicit QuantileHistMaker(Context const *ctx, ObjInfo const *)
      : TreeUpdater{ctx}, column_sampler_{std::make_shared<common::ColumnSampler>()} {}

  void Configure(Args const &args) override { hist_param_.UpdateAllowUnknown(args); }
  void LoadConfig(Json const &in) override {
    auto const &config = get<Object const>(in);
    FromJson(config.at("hist_train_param"), &hist_param_);
  }
  void SaveConfig(Json *p_out) const override {
    auto &out = *p_out;
    out["hist_train_param"] = ToJson(hist_param_);
  }

  [[nodiscard]] char const *Name() const override { return "grow_quantile_histmaker"; }

  void Update(TrainParam const *param, GradientContainer *in_gpair, DMatrix *p_fmat,
              common::Span<HostDeviceVector<bst_node_t>> out_position,
              const std::vector<RegTree *> &trees) override {
    if (trees.front()->IsMultiTarget()) {
      CHECK(hist_param_.GetInitialised());
      if (!p_mtimpl_) {
        this->p_mtimpl_ = std::make_unique<MultiTargetHistBuilder>(ctx_, param, &hist_param_,
                                                                   column_sampler_, &monitor_);
      }
    } else {
      CHECK(hist_param_.GetInitialised());
      if (!p_impl_) {
        p_impl_ = std::make_unique<HistUpdater>(ctx_, column_sampler_, param, &hist_param_, p_fmat,
                                                &monitor_);
      }
    }

    bst_target_t n_targets = trees.front()->NumTargets();
    // Use split gradient for tree building
    auto h_gpair = in_gpair->Grad()->HostView();

    linalg::Matrix<GradientPair> sample_out;
    auto h_sample_out = h_gpair;
    auto need_copy = [&] {
      return trees.size() > 1 || n_targets > 1 || in_gpair->HasValueGrad();
    };
    if (need_copy()) {
      // allocate buffer
      sample_out = decltype(sample_out){h_gpair.Shape(), ctx_->Device(), linalg::Order::kF};
      h_sample_out = sample_out.HostView();
    }

    cpu_impl::Sampler sampler{*param};
    for (auto tree_it = trees.begin(); tree_it != trees.end(); ++tree_it) {
      if (need_copy()) {
        // Copy gradient into buffer for sampling. This converts C-order to F-order.
        std::copy(linalg::cbegin(h_gpair), linalg::cend(h_gpair), linalg::begin(h_sample_out));
      }
      sampler.Sample(ctx_, h_sample_out);
      auto *h_out_position = &out_position[tree_it - trees.begin()];
      if ((*tree_it)->IsMultiTarget()) {
        UpdateTree<MultiExpandEntry>(&monitor_, h_sample_out, p_mtimpl_.get(), p_fmat, param,
                                     h_out_position, *tree_it);
        if (in_gpair->HasValueGrad()) {
          // Copy the value gradient and replay sampling from the original split gradient.
          auto value_grad = linalg::Empty<GradientPair>(ctx_, in_gpair->value_gpair.Shape(0),
                                                        in_gpair->value_gpair.Shape(1));
          auto h_value_grad = value_grad.HostView();
          auto h_value_grad_in = in_gpair->value_gpair.HostView();
          std::copy(linalg::cbegin(h_value_grad_in), linalg::cend(h_value_grad_in),
                    linalg::begin(h_value_grad));
          sampler.ApplySampling(ctx_, h_gpair, &value_grad);
          // Refresh the leaf weights.
          p_mtimpl_->ExpandTreeLeaf(value_grad, *tree_it);
        } else {
          (*tree_it)->GetMultiTargetTree()->SetLeaves();
        }
      } else {
        UpdateTree<CPUExpandEntry>(&monitor_, h_sample_out, p_impl_.get(), p_fmat, param,
                                   h_out_position, *tree_it);
      }

      hist_param_.CheckTreesSynchronized(ctx_, *tree_it);
    }
  }
};

XGBOOST_REGISTER_TREE_UPDATER(QuantileHistMaker, "grow_quantile_histmaker")
    .describe("Grow tree using quantized histogram.")
    .set_body([](Context const *ctx, ObjInfo const *task) {
      return new QuantileHistMaker{ctx, task};
    });
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_refresh.cc <==
/**
 * Copyright 2014-2026, XGBoost Contributors
 * \file updater_refresh.cc
 * \brief refresh the statistics and leaf value on the tree on the dataset
 * \author Tianqi Chen
 */
#include <limits>
#include <vector>

#include "../collective/allreduce.h"
#include "../common/threading_utils.h"
#include "../predictor/predict_fn.h"
#include "../tree/tree_view.h"  // for ScalarTreeView
#include "./param.h"
#include "sample_position.h"
#include "xgboost/gradient.h"  // for GradientContainer
#include "xgboost/json.h"
#include "xgboost/tree_updater.h"

namespace xgboost::tree {

DMLC_REGISTRY_FILE_TAG(updater_refresh);

/*! \brief pruner that prunes a tree after growing finishes */
class TreeRefresher : public TreeUpdater {
 public:
  explicit TreeRefresher(Context const *ctx) : TreeUpdater(ctx) {}
  void Configure(const Args &) override {}
  void LoadConfig(Json const &) override {}
  void SaveConfig(Json *) const override {}

  [[nodiscard]] char const *Name() const override { return "refresh"; }
  [[nodiscard]] bool CanModifyTree() const override { return true; }
  // Update the tree, do pruning
  void Update(TrainParam const *param, GradientContainer *in_gpair, DMatrix *p_fmat,
              common::Span<HostDeviceVector<bst_node_t>> out_position,
              const std::vector<RegTree *> &trees) override {
    if (trees.size() == 0) {
      return;
    }
    CHECK(!param->HasMonotone())
        << "Monotonic constraint is not supported by the `refresh` updater.";

    auto gpair = in_gpair->FullGradOnly();
    CHECK_EQ(gpair->Shape(1), 1) << MTNotImplemented();
    const std::vector<GradientPair> &gpair_h = gpair->Data()->ConstHostVector();
    // Thread local variables.
    std::vector<std::vector<GradStats>> stemp;
    std::vector<RegTree::FVec> fvec_temp;
    // setup temp space for each thread
    const int nthread = ctx_->Threads();
    fvec_temp.resize(nthread, RegTree::FVec());
    stemp.resize(nthread, std::vector<GradStats>());

    bst_node_t num_nodes = 0;
    for (auto tree : trees) {
      num_nodes += tree->NumNodes();
    }
    common::ParallelFor(nthread, nthread, [&](auto tid) {
      stemp[tid].resize(num_nodes);
      std::fill(stemp[tid].begin(), stemp[tid].end(), GradStats{});
      fvec_temp[tid].Init(trees.front()->NumFeatures());
    });

    CHECK_EQ(out_position.size(), trees.size());
    const MetaInfo &info = p_fmat->Info();
    std::vector<std::vector<bst_node_t> *> h_position(trees.size());
    for (std::size_t i = 0; i < trees.size(); ++i) {
      auto &position = out_position[i].HostVector();
      position.resize(info.num_row_);
      h_position[i] = &position;
    }

    // start accumulating statistics
    for (const auto &batch : p_fmat->GetBatches<SparsePage>()) {
      auto page = batch.GetView();
      CHECK_LT(batch.Size(), std::numeric_limits<unsigned>::max());
      common::ParallelFor(batch.Size(), ctx_->Threads(), [&](auto i) {
        SparsePage::Inst inst = page[i];
        const int tid = omp_get_thread_num();
        const auto ridx = static_cast<bst_uint>(batch.base_rowid + i);
        RegTree::FVec &feats = fvec_temp[tid];
        feats.Fill(inst);
        bst_node_t offset = 0;
        for (std::size_t tree_idx = 0; tree_idx < trees.size(); ++tree_idx) {
          auto tree = trees[tree_idx];
          auto leaf =
              AddStats(*tree, feats, gpair_h, info, ridx, dmlc::BeginPtr(stemp[tid]) + offset);
          (*h_position[tree_idx])[ridx] = SamplePosition::Encode(leaf, true);
          offset += tree->NumNodes();
        }
        feats.Drop();
      });
    }

    // aggregate the statistics
    common::ParallelFor(num_nodes, ctx_->Threads(), [&](int nid) {
      for (int tid = 1; tid < nthread; ++tid) {
        stemp[0][nid].Add(stemp[tid][nid]);
      }
    });

    // Synchronize the aggregated result.
    auto &sum_grad = stemp[0];
    // x2 for gradient and hessian.
    auto rc = collective::Allreduce(
        ctx_, linalg::MakeVec(&sum_grad.data()->sum_grad, sum_grad.size() * 2),
        collective::Op::kSum);
    collective::SafeColl(rc);
    bst_node_t offset = 0;
    for (auto tree : trees) {
      this->Refresh(param, dmlc::BeginPtr(sum_grad) + offset, 0, tree);
      offset += tree->NumNodes();
    }
  }

 private:
  inline static bst_node_t AddStats(const RegTree &tree, const RegTree::FVec &feat,
                                    const std::vector<GradientPair> &gpair, const MetaInfo &,
                                    const bst_uint ridx, GradStats *gstats) {
    // start from groups that belongs to current data
    auto pid = RegTree::kRoot;
    gstats[pid].Add(gpair[ridx]);
    // traverse tree
    auto sc_tree = tree.HostScView();
    while (!sc_tree.IsLeaf(pid)) {
      unsigned split_index = sc_tree.SplitIndex(pid);
      pid = predictor::GetNextNode<true, true>(sc_tree, pid, feat.GetFvalue(split_index),
                                               feat.IsMissing(split_index), sc_tree.cats);
      gstats[pid].Add(gpair[ridx]);
    }
    return pid;
  }
  void Refresh(TrainParam const *param, const GradStats *gstats, int nid, RegTree *p_tree) {
    RegTree &tree = *p_tree;
    tree.Stat(nid).base_weight = static_cast<bst_float>(CalcWeight(*param, gstats[nid]));
    tree.Stat(nid).sum_hess = static_cast<bst_float>(gstats[nid].sum_hess);
    if (tree[nid].IsLeaf()) {
      if (param->refresh_leaf) {
        tree[nid].SetLeaf(tree.Stat(nid).base_weight * param->learning_rate);
      }
    } else {
      tree.Stat(nid).loss_chg =
          static_cast<bst_float>(xgboost::tree::CalcGain(*param, gstats[tree[nid].LeftChild()]) +
                                 xgboost::tree::CalcGain(*param, gstats[tree[nid].RightChild()]) -
                                 xgboost::tree::CalcGain(*param, gstats[nid]));
      this->Refresh(param, gstats, tree[nid].LeftChild(), p_tree);
      this->Refresh(param, gstats, tree[nid].RightChild(), p_tree);
    }
  }
};

XGBOOST_REGISTER_TREE_UPDATER(TreeRefresher, "refresh")
    .describe("Refresher that refreshes the weight and statistics according to data.")
    .set_body([](Context const *ctx, auto) { return new TreeRefresher(ctx); });
}  // namespace xgboost::tree


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/__init__.py <==
"""Publication evaluation source."""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/dataset_manifest.json <==
{
  "schema_version": 1,
  "artifacts": [
    {
      "artifact_id": "aps_failure::official",
      "dataset": "aps_failure",
      "split_id": "official",
      "definition": {
        "id": "aps_failure",
        "display_name": "APS Failure at Scania Trucks",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "average_precision",
          "roc_auc",
          "official_cost"
        ],
        "features": 170,
        "split": {
          "kind": "official_files"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepared/official/eval_labels.npy",
          "bytes": 64080,
          "sha256": "1d02dae5a281c03806a74ba72573b0484bc5b95d8e26ce8e9ae5758bcaadf974"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepared/official/eval_row_ids.npy",
          "bytes": 128080,
          "sha256": "f8e11f518918a0110b5f19915e8a8dc47c92c3f2a56d3e2b60e60a77fda07b9e"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepared/official/feature_manifest.json",
          "bytes": 19926,
          "sha256": "884fbe0554b6a8a8354a88c1f8d3bcb0830808accd86531c64fba0d35154b4dd"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepared/official/metadata.json",
          "bytes": 884,
          "sha256": "687ee93401256a65ea3461ac87d3acf04a4fe90111d9f8c5c959c5bab7bbc541"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepared/official/split_receipt.json",
          "bytes": 467,
          "sha256": "9e1a16136420230b426f4d03defa9be1fe4daeed52a50bf5702c97098d183bf7"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepared/official/test.csv",
          "bytes": 12122172,
          "sha256": "32cb6189bd1d0a25c434f8770c4b36fd9ddaf59168fe5e13aa870f18409e745e"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepared/official/train.csv",
          "bytes": 45337143,
          "sha256": "0e6d36cf27c9c3f26b3936ff1c0e8b9e77737cb0d6e985ef86d75ac51c3363ed"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepared/official/train_labels.npy",
          "bytes": 240080,
          "sha256": "594e9d53594c279dc979f27a5600a38fa092b3569ef2627872524d39be5357c4"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "bosch::official",
      "dataset": "bosch",
      "split_id": "official",
      "definition": {
        "id": "bosch",
        "display_name": "Bosch Production Line (numeric)",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "average_precision"
        ],
        "features": 968,
        "split": {
          "kind": "sha256_ranked_stratified"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/prepared/official/eval_labels.npy",
          "bytes": 947080,
          "sha256": "60e87facfb6c2f7f7ff250b2644f680cb5d8bc522da98ddfb13deb57a447ce64"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/prepared/official/eval_row_ids.npy",
          "bytes": 1894080,
          "sha256": "70703f72170af57e644c6d0f43f28106d5c5cfa18b47bd4d59cf0975590e8ede"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/prepared/official/feature_manifest.json",
          "bytes": 118774,
          "sha256": "6f4dc0655313d6854a4b4739766aefde21db979476704d809e7343a14e28c14b"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/prepared/official/metadata.json",
          "bytes": 1148,
          "sha256": "417d18677dcb16c9022a58c35c57925bec1e3af95ab0a4dc82532a3462e9dba2"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/prepared/official/split_receipt.json",
          "bytes": 844,
          "sha256": "a9df33e5e497311c77ac43420d95979f5b7fabc4683671a6e4f8220e6c78dfba"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/prepared/official/test.csv",
          "bytes": 426225374,
          "sha256": "c6bf509b2e05c37ffe4a0e10b8f7a90b66e8ff1b413f84daf5c10e653cc35320"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/prepared/official/train.csv",
          "bytes": 1704749045,
          "sha256": "18085808e88c79c4c44d173f51e866fa49e860f90bef6fe10f7839f37fa6f88f"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "ct_slices::fold-01",
      "dataset": "ct_slices",
      "split_id": "fold-01",
      "definition": {
        "id": "ct_slices",
        "display_name": "Relative Location of CT Slices",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae"
        ],
        "features": 384,
        "split": {
          "kind": "five_patient_group_folds",
          "folds": [
            {
              "id": "fold-01",
              "test_rows": 10708,
              "patient_ids": [
                4,
                9,
                13,
                16,
                17,
                22,
                27,
                29,
                31,
                43,
                46,
                48,
                52,
                56,
                62,
                63,
                77,
                80,
                88
              ]
            },
            {
              "id": "fold-02",
              "test_rows": 10716,
              "patient_ids": [
                0,
                6,
                7,
                8,
                11,
                14,
                18,
                35,
                37,
                49,
                57,
                58,
                68,
                73,
                75,
                78,
                79,
                94,
                95,
                96
              ]
            },
            {
              "id": "fold-03",
              "test_rows": 10719,
              "patient_ids": [
                12,
                26,
                32,
                34,
                38,
                39,
                41,
                42,
                47,
                51,
                53,
                54,
                55,
                59,
                65,
                70,
                71,
                72,
                84,
                92
              ]
            },
            {
              "id": "fold-04",
              "test_rows": 10649,
              "patient_ids": [
                3,
                5,
                15,
                21,
                24,
                25,
                44,
                45,
                50,
                61,
                64,
                67,
                69,
                82,
                83,
                86,
                87,
                90
              ]
            },
            {
              "id": "fold-05",
              "test_rows": 10708,
              "patient_ids": [
                1,
                2,
                10,
                19,
                20,
                23,
                28,
                30,
                33,
                36,
                40,
                60,
                66,
                74,
                76,
                81,
                85,
                89,
                91,
                93
              ]
            }
          ]
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-01/eval_labels.npy",
          "bytes": 85744,
          "sha256": "235eda5366110e98f5a903b8fe83fcecbadb2725335417bcc343b3e0958804ab"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-01/eval_row_ids.npy",
          "bytes": 85744,
          "sha256": "883f9f90b785e2cbe2d3471179e5dbccf0ef029f10e0c22a36200050f49ad3b7"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-01/feature_manifest.json",
          "bytes": 45624,
          "sha256": "9bb1a13a496141001485506400c0cfa8abeff51c4ba4fdc9b3c65348543c3695"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-01/metadata.json",
          "bytes": 1946,
          "sha256": "44f11d3520b15fa5183d97f41dda1c4ca1bf251d9e19c516eec20df0b3742d56"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-01/split_receipt.json",
          "bytes": 1271,
          "sha256": "b23967af3534a5df06c756809da425b9a0f2870c709d094200d4a44bc324d22c"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-01/test.csv",
          "bytes": 16326637,
          "sha256": "0011d74220bae2c7821675fb268575da81914be6befa783223a255a13b7e8896"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-01/train.csv",
          "bytes": 64977306,
          "sha256": "dfdbbc86afe4e0c6f71a69fead5e1cbc70da99413c8dc4490d226ff423fe8b0b"
        }
      },
      "measurements": [
        {
          "replicate": "fold-01",
          "replicate_index": 0,
          "model_seed": 73001
        }
      ]
    },
    {
      "artifact_id": "ct_slices::fold-02",
      "dataset": "ct_slices",
      "split_id": "fold-02",
      "definition": {
        "id": "ct_slices",
        "display_name": "Relative Location of CT Slices",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae"
        ],
        "features": 384,
        "split": {
          "kind": "five_patient_group_folds",
          "folds": [
            {
              "id": "fold-01",
              "test_rows": 10708,
              "patient_ids": [
                4,
                9,
                13,
                16,
                17,
                22,
                27,
                29,
                31,
                43,
                46,
                48,
                52,
                56,
                62,
                63,
                77,
                80,
                88
              ]
            },
            {
              "id": "fold-02",
              "test_rows": 10716,
              "patient_ids": [
                0,
                6,
                7,
                8,
                11,
                14,
                18,
                35,
                37,
                49,
                57,
                58,
                68,
                73,
                75,
                78,
                79,
                94,
                95,
                96
              ]
            },
            {
              "id": "fold-03",
              "test_rows": 10719,
              "patient_ids": [
                12,
                26,
                32,
                34,
                38,
                39,
                41,
                42,
                47,
                51,
                53,
                54,
                55,
                59,
                65,
                70,
                71,
                72,
                84,
                92
              ]
            },
            {
              "id": "fold-04",
              "test_rows": 10649,
              "patient_ids": [
                3,
                5,
                15,
                21,
                24,
                25,
                44,
                45,
                50,
                61,
                64,
                67,
                69,
                82,
                83,
                86,
                87,
                90
              ]
            },
            {
              "id": "fold-05",
              "test_rows": 10708,
              "patient_ids": [
                1,
                2,
                10,
                19,
                20,
                23,
                28,
                30,
                33,
                36,
                40,
                60,
                66,
                74,
                76,
                81,
                85,
                89,
                91,
                93
              ]
            }
          ]
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-02/eval_labels.npy",
          "bytes": 85808,
          "sha256": "ce69e86228d867da155d5442227f876e16ecc6ade513da7d6cc2f81648d03866"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-02/eval_row_ids.npy",
          "bytes": 85808,
          "sha256": "5607023bddf34c0b60b61b7b4f01ffe3243ed6da110919aa7678d768bed0b911"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-02/feature_manifest.json",
          "bytes": 45624,
          "sha256": "13998cbb421fdce5e847204fa3181a5be26b804f8eaa2a660741f366eb58a4fd"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-02/metadata.json",
          "bytes": 1946,
          "sha256": "73a43708d3a922aac2893c9fd5ec19e5f35be25b1dbde43195be72a60bac60b6"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-02/split_receipt.json",
          "bytes": 1271,
          "sha256": "f74c84a001be89cc209f41db7bbac100fc44d9285b0ebfd35dc18768d645ad23"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-02/test.csv",
          "bytes": 16320993,
          "sha256": "69024648c32a26e55eea922352deee1adec01319c3add1377d95242a7fb7729c"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-02/train.csv",
          "bytes": 64982950,
          "sha256": "f941aaccf4cdbbdfa553741272e16d9e3d928b56d4e436eb7159cfa62635766e"
        }
      },
      "measurements": [
        {
          "replicate": "fold-02",
          "replicate_index": 1,
          "model_seed": 73002
        }
      ]
    },
    {
      "artifact_id": "ct_slices::fold-03",
      "dataset": "ct_slices",
      "split_id": "fold-03",
      "definition": {
        "id": "ct_slices",
        "display_name": "Relative Location of CT Slices",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae"
        ],
        "features": 384,
        "split": {
          "kind": "five_patient_group_folds",
          "folds": [
            {
              "id": "fold-01",
              "test_rows": 10708,
              "patient_ids": [
                4,
                9,
                13,
                16,
                17,
                22,
                27,
                29,
                31,
                43,
                46,
                48,
                52,
                56,
                62,
                63,
                77,
                80,
                88
              ]
            },
            {
              "id": "fold-02",
              "test_rows": 10716,
              "patient_ids": [
                0,
                6,
                7,
                8,
                11,
                14,
                18,
                35,
                37,
                49,
                57,
                58,
                68,
                73,
                75,
                78,
                79,
                94,
                95,
                96
              ]
            },
            {
              "id": "fold-03",
              "test_rows": 10719,
              "patient_ids": [
                12,
                26,
                32,
                34,
                38,
                39,
                41,
                42,
                47,
                51,
                53,
                54,
                55,
                59,
                65,
                70,
                71,
                72,
                84,
                92
              ]
            },
            {
              "id": "fold-04",
              "test_rows": 10649,
              "patient_ids": [
                3,
                5,
                15,
                21,
                24,
                25,
                44,
                45,
                50,
                61,
                64,
                67,
                69,
                82,
                83,
                86,
                87,
                90
              ]
            },
            {
              "id": "fold-05",
              "test_rows": 10708,
              "patient_ids": [
                1,
                2,
                10,
                19,
                20,
                23,
                28,
                30,
                33,
                36,
                40,
                60,
                66,
                74,
                76,
                81,
                85,
                89,
                91,
                93
              ]
            }
          ]
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-03/eval_labels.npy",
          "bytes": 85832,
          "sha256": "5df87509f37123a584d388131fec48e9d89078dfef8b6e0ee530f837176f6153"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-03/eval_row_ids.npy",
          "bytes": 85832,
          "sha256": "d1ea91f7934001b4ab67de0f685078df34691c5edf745b0785fae99fc8b85acf"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-03/feature_manifest.json",
          "bytes": 45624,
          "sha256": "c3cbcad14bf6cd2aad0bb74216123a71d609b0ec4be83178d0e708423255ad85"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-03/metadata.json",
          "bytes": 1946,
          "sha256": "45e85478a9976f8585f87eeba0674a0ef3233c14d4557f7e77d60157fa5334ca"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-03/split_receipt.json",
          "bytes": 1271,
          "sha256": "7114d6c3f5ba8543bf71493025c065fe6075eb14370a86f3fc1e99fe3478d2e1"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-03/test.csv",
          "bytes": 16293521,
          "sha256": "f5ecb579b1aac3faad97431bb3099fc3c6ccf9ac517c984fb8d58fbd613e279a"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-03/train.csv",
          "bytes": 65010422,
          "sha256": "334af171cc6991a227edc51ecbe385c1565cc238c44d5e7ab3d9e5eed09ee4e4"
        }
      },
      "measurements": [
        {
          "replicate": "fold-03",
          "replicate_index": 2,
          "model_seed": 73003
        }
      ]
    },
    {
      "artifact_id": "ct_slices::fold-04",
      "dataset": "ct_slices",
      "split_id": "fold-04",
      "definition": {
        "id": "ct_slices",
        "display_name": "Relative Location of CT Slices",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae"
        ],
        "features": 384,
        "split": {
          "kind": "five_patient_group_folds",
          "folds": [
            {
              "id": "fold-01",
              "test_rows": 10708,
              "patient_ids": [
                4,
                9,
                13,
                16,
                17,
                22,
                27,
                29,
                31,
                43,
                46,
                48,
                52,
                56,
                62,
                63,
                77,
                80,
                88
              ]
            },
            {
              "id": "fold-02",
              "test_rows": 10716,
              "patient_ids": [
                0,
                6,
                7,
                8,
                11,
                14,
                18,
                35,
                37,
                49,
                57,
                58,
                68,
                73,
                75,
                78,
                79,
                94,
                95,
                96
              ]
            },
            {
              "id": "fold-03",
              "test_rows": 10719,
              "patient_ids": [
                12,
                26,
                32,
                34,
                38,
                39,
                41,
                42,
                47,
                51,
                53,
                54,
                55,
                59,
                65,
                70,
                71,
                72,
                84,
                92
              ]
            },
            {
              "id": "fold-04",
              "test_rows": 10649,
              "patient_ids": [
                3,
                5,
                15,
                21,
                24,
                25,
                44,
                45,
                50,
                61,
                64,
                67,
                69,
                82,
                83,
                86,
                87,
                90
              ]
            },
            {
              "id": "fold-05",
              "test_rows": 10708,
              "patient_ids": [
                1,
                2,
                10,
                19,
                20,
                23,
                28,
                30,
                33,
                36,
                40,
                60,
                66,
                74,
                76,
                81,
                85,
                89,
                91,
                93
              ]
            }
          ]
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-04/eval_labels.npy",
          "bytes": 85272,
          "sha256": "c02eccaa00b0fd86100f965c2a09e5450f2bde2d4eea5916b3aafa920d866b2b"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-04/eval_row_ids.npy",
          "bytes": 85272,
          "sha256": "9b39deaf5e90fdd8455341568d62a8ecbfbc70a4117b3180806407dc8cd77e15"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-04/feature_manifest.json",
          "bytes": 45624,
          "sha256": "c33cab672431ecdb72c7c4443ba15c18b53594306ff8510886b37fabcacf49cc"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-04/metadata.json",
          "bytes": 1946,
          "sha256": "b3990ba3629a5004866de437de80d726ef76455f2e81a170717fcb3816f43511"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-04/split_receipt.json",
          "bytes": 1271,
          "sha256": "1d8c9fd5eb48dd3042a476e2449c2c6711ac8e545cfddd1754bb2483a7861bd9"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-04/test.csv",
          "bytes": 16218222,
          "sha256": "bddf6c3d1af38cafb5166d11c257b37a9e67fb39ce3d00e2826ba6f1e76a202c"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-04/train.csv",
          "bytes": 65085721,
          "sha256": "208a9375e486dc1a67c51a8808b4d9ecc098462878fe4c646faddfdc9ca27ed5"
        }
      },
      "measurements": [
        {
          "replicate": "fold-04",
          "replicate_index": 3,
          "model_seed": 73004
        }
      ]
    },
    {
      "artifact_id": "ct_slices::fold-05",
      "dataset": "ct_slices",
      "split_id": "fold-05",
      "definition": {
        "id": "ct_slices",
        "display_name": "Relative Location of CT Slices",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae"
        ],
        "features": 384,
        "split": {
          "kind": "five_patient_group_folds",
          "folds": [
            {
              "id": "fold-01",
              "test_rows": 10708,
              "patient_ids": [
                4,
                9,
                13,
                16,
                17,
                22,
                27,
                29,
                31,
                43,
                46,
                48,
                52,
                56,
                62,
                63,
                77,
                80,
                88
              ]
            },
            {
              "id": "fold-02",
              "test_rows": 10716,
              "patient_ids": [
                0,
                6,
                7,
                8,
                11,
                14,
                18,
                35,
                37,
                49,
                57,
                58,
                68,
                73,
                75,
                78,
                79,
                94,
                95,
                96
              ]
            },
            {
              "id": "fold-03",
              "test_rows": 10719,
              "patient_ids": [
                12,
                26,
                32,
                34,
                38,
                39,
                41,
                42,
                47,
                51,
                53,
                54,
                55,
                59,
                65,
                70,
                71,
                72,
                84,
                92
              ]
            },
            {
              "id": "fold-04",
              "test_rows": 10649,
              "patient_ids": [
                3,
                5,
                15,
                21,
                24,
                25,
                44,
                45,
                50,
                61,
                64,
                67,
                69,
                82,
                83,
                86,
                87,
                90
              ]
            },
            {
              "id": "fold-05",
              "test_rows": 10708,
              "patient_ids": [
                1,
                2,
                10,
                19,
                20,
                23,
                28,
                30,
                33,
                36,
                40,
                60,
                66,
                74,
                76,
                81,
                85,
                89,
                91,
                93
              ]
            }
          ]
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-05/eval_labels.npy",
          "bytes": 85744,
          "sha256": "964ab94926ca84e1e3de80ca11d494211d52f4199cc719c5a5b304b98e2e3daf"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-05/eval_row_ids.npy",
          "bytes": 85744,
          "sha256": "25559ee9e02297dae4ab455334e78c73301b17724033685d32a9d2afb4c5f57e"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-05/feature_manifest.json",
          "bytes": 45624,
          "sha256": "51ef646b528097b4f09f1eab9844988b427e0015f23fef98ef72b13255328257"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-05/metadata.json",
          "bytes": 1946,
          "sha256": "1a859980b629a1e04e9731e9e374eda6353a70b8a402e170db69e37602c37094"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-05/split_receipt.json",
          "bytes": 1271,
          "sha256": "82e3d5b9ad2debe5eecab6579ae7d03b71a61f9235e1c973c860c3ab39532d86"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-05/test.csv",
          "bytes": 16144570,
          "sha256": "3065d832afed413bcaac575c54f334be4a142ce03b30bb4a4c424b4081a4b900"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepared/fold-05/train.csv",
          "bytes": 65159373,
          "sha256": "c62f2594ac7a6d133166bae77558810fa2cf6aee7b19bf8e7fd02b1769cdc9e0"
        }
      },
      "measurements": [
        {
          "replicate": "fold-05",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "epsilon::official",
      "dataset": "epsilon",
      "split_id": "official",
      "definition": {
        "id": "epsilon",
        "display_name": "Epsilon",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc"
        ],
        "features": 2000,
        "split": {
          "kind": "official_files"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/prepared/official/eval_labels.npy",
          "bytes": 400080,
          "sha256": "bde95d4e8bf40095c98d4dc56c6dc85fc86de7bb9522adb049b79948697b7c86"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/prepared/official/eval_row_ids.npy",
          "bytes": 800080,
          "sha256": "e7d53991dd3b63a0b11e6d20f93063add7da4017929ceeb2174835832f60479f"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/prepared/official/feature_manifest.json",
          "bytes": 248926,
          "sha256": "12b53a6ff064bbf0027c31b55e997f075aca010e9886881d6ef7c84c2296e847"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/prepared/official/metadata.json",
          "bytes": 819,
          "sha256": "7c4614b699aa14c6e9e3d4e79c4882ac02e413253dc5f6b409d07e77b780b4b2"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/prepared/official/split_receipt.json",
          "bytes": 576,
          "sha256": "6b71cbf92c75a0c4ef6184beeeed64d9133908dc5a56f705c1637e1a7d628007"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/prepared/official/test.tsv",
          "bytes": 2150930492,
          "sha256": "0a8a4145dea55ec1c2ffa365a11ef8abd7ced4d78251d3d1c6c3d2705e69f29b"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/prepared/official/train.tsv",
          "bytes": 8603681380,
          "sha256": "df8438ef51158c84351a7ce9190c6be35f1232bae2a0b5e7dcdf15238c7bd869"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "gisette::official",
      "dataset": "gisette",
      "split_id": "official",
      "definition": {
        "id": "gisette",
        "display_name": "Gisette",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc"
        ],
        "features": 5000,
        "split": {
          "kind": "official_train_validation"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/prepared/official/eval_labels.npy",
          "bytes": 4080,
          "sha256": "7052860a018a8f4192d8ff8050b66aaff11db07b139ab8751f55d132b06bb5f7"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/prepared/official/eval_row_ids.npy",
          "bytes": 8080,
          "sha256": "d9b935a41fa2ed255b7bbee4b264dba38f97b84907af19b63cfcdefe66a42f09"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/prepared/official/feature_manifest.json",
          "bytes": 626926,
          "sha256": "c6f76010407d93b0da22184683d6729f51430ef7f03aa69af3501a444b9344df"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/prepared/official/metadata.json",
          "bytes": 936,
          "sha256": "94690b44af00942f6a54650915fbecbf8e068fe69e006d5f04d7e6de95588d81"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/prepared/official/split_receipt.json",
          "bytes": 580,
          "sha256": "7eff1f6c829d63b29eb54e7b649fb885c206aef45f4528b7615c7336fa89aa0d"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/prepared/official/test.tsv",
          "bytes": 11317914,
          "sha256": "0c36e0e19abbc46ec151d2aeef887780ee3e812baaf62c782eb840c051db08b6"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/prepared/official/train.tsv",
          "bytes": 67794724,
          "sha256": "2fe7741ecc5e1f993d49355781eceb515b46efa08b0f01814d868fadd3590b06"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "har_smartphone::official",
      "dataset": "har_smartphone",
      "split_id": "official",
      "definition": {
        "id": "har_smartphone",
        "display_name": "Human Activity Recognition Using Smartphones",
        "task": "multiclass",
        "primary_metric": "multi_logloss",
        "supplemental_metrics": [
          "macro_f1",
          "balanced_accuracy"
        ],
        "features": 561,
        "num_class": 6,
        "split": {
          "kind": "official_subject"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/prepared/official/eval_labels.npy",
          "bytes": 11868,
          "sha256": "1b997ab2914ffc0a14bd9607533d83c523df953ac4b3ac9cca3d9b389e15f161"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/prepared/official/eval_row_ids.npy",
          "bytes": 23656,
          "sha256": "3497d8df36ca23b7823dc77bd770fb5e0b9adcc60d2951bd9f1c19f249e1ef39"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/prepared/official/feature_manifest.json",
          "bytes": 75433,
          "sha256": "d8893543f2ad27cb86843be8ae57faf0cd96384fffa84c65663c6456809ddaa0"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/prepared/official/metadata.json",
          "bytes": 1302,
          "sha256": "7170c560f86de0348558326a25a40f68837983d98888b276589c6fb4b990c0d9"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/prepared/official/split_receipt.json",
          "bytes": 826,
          "sha256": "805db6799d0b3c51dbb621c180ddd137fc14039ac947dcd956575b1367b5830a"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/prepared/official/test.tsv",
          "bytes": 26136619,
          "sha256": "362489ecf62c5216443bb19f60fd82cbe00c3768ab5d2309cc7b73d85e12f563"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/prepared/official/train.tsv",
          "bytes": 65190593,
          "sha256": "bed9de225a2e51ebde1f7a799dc6dd1db812b830db72b38e40323f89de131d21"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "higgs::official",
      "dataset": "higgs",
      "split_id": "official",
      "definition": {
        "id": "higgs",
        "display_name": "HIGGS",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc"
        ],
        "features": 28,
        "split": {
          "kind": "fixed_rows"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/prepared/official/eval_labels.npy",
          "bytes": 2000080,
          "sha256": "73cf17940d873e441f7c7e46d69bdbe57198a46e54691605d0965901f9eb70e3"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/prepared/official/eval_row_ids.npy",
          "bytes": 4000080,
          "sha256": "f4fe40352de80d5a2eadc7fe34a4174eed5a6a707b319835b86f55eee8c7b86d"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/prepared/official/feature_manifest.json",
          "bytes": 3551,
          "sha256": "f4df151bb2318f794aef8244fa13bd4241d631eaa52da1ec451264f7b2915474"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/prepared/official/metadata.json",
          "bytes": 817,
          "sha256": "5f8c10ba5e42a49fe1df22d3949f39a624c120684fd4f33ee0a27bf74a9b906a"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/prepared/official/split_receipt.json",
          "bytes": 535,
          "sha256": "2d07484371ea3b841c14f872270ea53088fc2044321c55573790992f8f580be0"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/prepared/official/test.libsvm",
          "bytes": 289269228,
          "sha256": "2be89d5b82f1b0d39af2963b1379718bcd3a7affe52f62b818dca9b76a6bcead"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/prepared/official/train.libsvm",
          "bytes": 6074582604,
          "sha256": "ee31ad3dcfc170a4ed03695f7e5436438e4b202d3be9ff15d318888b1a1b3e8b"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "jannis::official",
      "dataset": "jannis",
      "split_id": "official",
      "definition": {
        "id": "jannis",
        "display_name": "Jannis",
        "task": "multiclass",
        "primary_metric": "multi_logloss",
        "supplemental_metrics": [
          "macro_f1",
          "balanced_accuracy"
        ],
        "features": 54,
        "num_class": 4,
        "split": {
          "kind": "openml_task"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/prepared/official/eval_labels.npy",
          "bytes": 110604,
          "sha256": "187179195209f1eb5f117247127b33f1b1d21c3c389fd3c2d538534e4d335ee4"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/prepared/official/eval_row_ids.npy",
          "bytes": 221128,
          "sha256": "c0b1025f6a7576d54c8dbeb6a2b987daaeb219e22026d61c37fed2404ccfa3ea"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/prepared/official/feature_manifest.json",
          "bytes": 6259,
          "sha256": "4b353b74cee892912a28da31cbe6b9eaf10e511a9d53aebf238326211cb7e72f"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/prepared/official/metadata.json",
          "bytes": 1174,
          "sha256": "86ef1f60e6791366393eed5de9b8eb6cfcf4b7d83f798e11e7a40332273eb7f5"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/prepared/official/split_receipt.json",
          "bytes": 805,
          "sha256": "9dac976d9148b52e683584fd370aac1163714cbce3ea2364218a6ff9b2ca59cf"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/prepared/official/test.csv",
          "bytes": 12629629,
          "sha256": "ed0402b628ab20aea23b79814c80afcf3de867f04339905f44c5b376bd30bb76"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/prepared/official/train.csv",
          "bytes": 25640320,
          "sha256": "f5366ea28af0963a5f9a955a9c4fd6202b1d03b3dadf27807322fe86c299687c"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "kdd2009_appetency::official",
      "dataset": "kdd2009_appetency",
      "split_id": "official",
      "definition": {
        "id": "kdd2009_appetency",
        "display_name": "KDD Cup 2009 Small - Appetency",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "average_precision"
        ],
        "features": 230,
        "split": {
          "kind": "sha256_ranked_stratified"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/prepared/official/eval_labels.npy",
          "bytes": 40080,
          "sha256": "4e28b15d0de2c33efadf3984162c5a9ab66402bcc5c249387e5c0cf335278ebd"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/prepared/official/eval_row_ids.npy",
          "bytes": 80080,
          "sha256": "0e02d4b2dbcc14a9066b3a2779cf74d9f44229897c4a3157b1831187a01d2978"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/prepared/official/feature_manifest.json",
          "bytes": 26808,
          "sha256": "900e6f1d7bfad6d0e195cb887aacc098f346e037df194821fc03093fdf10df29"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/prepared/official/metadata.json",
          "bytes": 1557,
          "sha256": "60d8ca6a894d973ca067942dab9f5b98a5cf1a25ccf2ec78b44c1dd9407d585a"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/prepared/official/split_receipt.json",
          "bytes": 904,
          "sha256": "04a990be32ab8cf44fde5c7513c4bd31777caf2804d666ef0f4e8403b3c6380d"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/prepared/official/test.tsv",
          "bytes": 8807681,
          "sha256": "6fe100211d050b41d2d7b1df76eef771780f226a4e309b2c6fd7e2e791cbc335"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/prepared/official/train.tsv",
          "bytes": 35294550,
          "sha256": "12617b5a711d3a3d2810c699bd4bc2d35866dfa53f0ce23175ffaed9a17fd39e"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "synthetic_s1::replicate-00",
      "dataset": "synthetic_s1",
      "split_id": "replicate-00",
      "definition": {
        "id": "synthetic_s1",
        "family": "S1",
        "display_name": "Synthetic S1",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_00/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "a770d1dd8f95731063f0f42611145f19c6e0bb08255f74eab78a67fee0f8ee9d"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_00/oracle/test_targets.npz",
          "bytes": 1297892,
          "sha256": "3ff6d87d302736a14fcf6bd710ba458fcfd245772aa80b3e9a8b1392292110b4"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_00/observed/test/X.npz",
          "bytes": 54648252,
          "sha256": "182fd8b04c6a75c4d3acc883961ead9744532d7634ec7b407035315f50dd0f5f"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_00/observed/train/X.npz",
          "bytes": 54612326,
          "sha256": "2c0b7cb67f71a350648853deeec20e2006899ee17e1757db7293625831c5b40b"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_00/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "f9c4f650cb31a1db4dad8553d57b08634316509d30dbfdc0f734601826c68d83"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-00",
          "replicate_index": 0,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s1::replicate-01",
      "dataset": "synthetic_s1",
      "split_id": "replicate-01",
      "definition": {
        "id": "synthetic_s1",
        "family": "S1",
        "display_name": "Synthetic S1",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_01/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "51e4cf7f0b6a738dab029198f35c4792934ebee015763ba190a2a4abf4445e8d"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_01/oracle/test_targets.npz",
          "bytes": 1297575,
          "sha256": "c33375afc9125aae7485d4cabc9f2c6da9cd9594773eb8155a2893c8db7eb7e0"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_01/observed/test/X.npz",
          "bytes": 54622298,
          "sha256": "c80c06ac5e569ac7ebfaa9ad4f1bc645a3788ed08934b38fb6272f0767dba7e3"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_01/observed/train/X.npz",
          "bytes": 54656126,
          "sha256": "3adb985ac1fb32f87ec4f2857c5916817b08eff74c2b0a80913c8349a67cf6f0"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_01/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "b6766f2a073cc17fb3f70d38b4fff1ba82ae45e1c6497f3ba1309ad8db80bf3a"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-01",
          "replicate_index": 1,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s1::replicate-02",
      "dataset": "synthetic_s1",
      "split_id": "replicate-02",
      "definition": {
        "id": "synthetic_s1",
        "family": "S1",
        "display_name": "Synthetic S1",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_02/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "2377ca44373bf8ebfcb1b563400b73030c1ed258dc04edc5986287513a287e63"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_02/oracle/test_targets.npz",
          "bytes": 1298018,
          "sha256": "0ea7a03633d58d53e9276fb28905149a45ff73d0990fbe32247473cb3ad5f2d1"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_02/observed/test/X.npz",
          "bytes": 54654209,
          "sha256": "a6cd0fb289c375c4f128d73319695c1132e5670b3ccbda6fe0fb89a36f731a00"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_02/observed/train/X.npz",
          "bytes": 54645036,
          "sha256": "ee0bbfae75b6994d68bb96519b65d9836b37e540ae0a84c1daf58ad0525cd4d2"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_02/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "2f9419e5e47dfafe5be7726b608fa65e8a7510f3aae69c875557660ce341075b"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-02",
          "replicate_index": 2,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s1::replicate-03",
      "dataset": "synthetic_s1",
      "split_id": "replicate-03",
      "definition": {
        "id": "synthetic_s1",
        "family": "S1",
        "display_name": "Synthetic S1",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_03/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "bafcaea17df31a99d7e73c743d943eec579ba6dfaae652b706f4f193ee042bcb"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_03/oracle/test_targets.npz",
          "bytes": 1298640,
          "sha256": "1b166870258bbd3d9f546a4b817e1e782cc786cb2d4b235aaa8635a5a9f7217b"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_03/observed/test/X.npz",
          "bytes": 54626827,
          "sha256": "9000950de14a892533a4429f98599432491e3ec8f6a2e1a7a575742342757d37"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_03/observed/train/X.npz",
          "bytes": 54645703,
          "sha256": "b5b8bb07416522494ec975907204908cc24ca8f10a215eddbe8e12e72cf8a4e9"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_03/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "76227b07957bdb6743550223c226800e7d41d447dafef99270298f95bb12d055"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-03",
          "replicate_index": 3,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s1::replicate-04",
      "dataset": "synthetic_s1",
      "split_id": "replicate-04",
      "definition": {
        "id": "synthetic_s1",
        "family": "S1",
        "display_name": "Synthetic S1",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_04/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "9b221817f1fa1dad94fc20a12671cebdf1a2cb9a65682e1de9e0e607c60e0d0a"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_04/oracle/test_targets.npz",
          "bytes": 1298206,
          "sha256": "672644eaf016fe96dbc2417a87839389dbfaf9bdd8c8b0d50059f9551dd287c8"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_04/observed/test/X.npz",
          "bytes": 54623352,
          "sha256": "e5c408494a75f72f84df0989d397fcd71d365318a6c57ddcfd58fccc4d7fc7ab"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_04/observed/train/X.npz",
          "bytes": 54635574,
          "sha256": "623cda3b709c2062f5c81e2108bbda2bc60be8176492f456d4ff5a406cae7aa9"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/replicate_04/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "4d808e1b9360ff7b4bfb6beb67e5cc10a653d5e18fe6711b47cc5e89b8b3c1db"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-04",
          "replicate_index": 4,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s2::replicate-00",
      "dataset": "synthetic_s2",
      "split_id": "replicate-00",
      "definition": {
        "id": "synthetic_s2",
        "family": "S2",
        "display_name": "Synthetic S2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_00/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "cbfe4fae7da833afa15f3c57c50dd3078430468d1dab9c9f68509e71605d3f27"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_00/oracle/test_targets.npz",
          "bytes": 116199,
          "sha256": "e473220f4bcc42d3c1d3208b3cb5c01508f84bd05f6ec3f0dc158c3903eea5c6"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_00/observed/test/X.npz",
          "bytes": 17528304,
          "sha256": "b93cb078eba9dc8ec305dd20da4bfbffa338bfb39e2c32ad17746e89c518f102"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_00/observed/train/X.npz",
          "bytes": 17522749,
          "sha256": "e75ec25bd7ff1538bcf00034afd6546365323b0b620effacac34ff5a1630eccf"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_00/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "f41c12e2ff6b1fe9d4e9c322482f92ee4bb976e3916b7a88afb932c292d1d5a6"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-00",
          "replicate_index": 0,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s2::replicate-01",
      "dataset": "synthetic_s2",
      "split_id": "replicate-01",
      "definition": {
        "id": "synthetic_s2",
        "family": "S2",
        "display_name": "Synthetic S2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_01/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "1406cb52c5bacc811f3ee71f9d44ae41dde96fd865fbd37489fabff056b37189"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_01/oracle/test_targets.npz",
          "bytes": 116871,
          "sha256": "3e1ad2d60fb2ef10408f66285226b9e5e7301109241669eb06e75341f7e3b98b"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_01/observed/test/X.npz",
          "bytes": 17524138,
          "sha256": "11806bc5933b4cdad26b55b7455969e4c0e6d4aca36c4992074c2feccaa022c4"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_01/observed/train/X.npz",
          "bytes": 17524359,
          "sha256": "1c5c0ff05ac388accf1da405ab070e674e2b9ed71aea9e8166955859a7f488d3"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_01/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "356842a5f054dc81bd7a4640253316d3b14ff29dcb0f55b518c7cd28e04331e4"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-01",
          "replicate_index": 1,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s2::replicate-02",
      "dataset": "synthetic_s2",
      "split_id": "replicate-02",
      "definition": {
        "id": "synthetic_s2",
        "family": "S2",
        "display_name": "Synthetic S2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_02/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "28f2b9f539cb59ef2a10fe1dfa6e58ada05727bd5dd1b2eee4142b1e558a36a1"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_02/oracle/test_targets.npz",
          "bytes": 116856,
          "sha256": "e648be0802c370d169cb3ae0e8e6f0ec1537920e6a8eafa993c4f674e758b264"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_02/observed/test/X.npz",
          "bytes": 17524214,
          "sha256": "c8f013d71f54212a10f48827440c3861cfb84999368d91f227b8762e48e70f54"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_02/observed/train/X.npz",
          "bytes": 17524099,
          "sha256": "7c1abe4bf0858d4c6f7ba6e503311c9653567a5a634c91cf3de539c492c589dd"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_02/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "61abe4e3afea4cbfc3e2257182659aefbc31af523b02845b9ec33bd26556f39f"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-02",
          "replicate_index": 2,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s2::replicate-03",
      "dataset": "synthetic_s2",
      "split_id": "replicate-03",
      "definition": {
        "id": "synthetic_s2",
        "family": "S2",
        "display_name": "Synthetic S2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_03/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "79576e1773d9d86167823c0af247647e9051a0284471831bfb3030c552435276"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_03/oracle/test_targets.npz",
          "bytes": 116503,
          "sha256": "1437794083a116fda042dbc975ae04edeb1c32f333e1ef9fce284c99ec9e464b"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_03/observed/test/X.npz",
          "bytes": 17524746,
          "sha256": "535f477622251c945ee3b255079b22cfe10a15c9624f62da309254bc662b113c"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_03/observed/train/X.npz",
          "bytes": 17524943,
          "sha256": "3041f18eb4d05a2c14b5ae7ca4d7afef6c27e91ce88ad90da26190bc7436c2bd"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_03/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "c35efc7df6c5c94d51f5c46872f9470a72d02dfafbd48fa4b7a520893eaf3965"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-03",
          "replicate_index": 3,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_s2::replicate-04",
      "dataset": "synthetic_s2",
      "split_id": "replicate-04",
      "definition": {
        "id": "synthetic_s2",
        "family": "S2",
        "display_name": "Synthetic S2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc",
          "oracle_cross_entropy",
          "oracle_bernoulli_kl"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "scipy_csr_npz",
        "feature_dtype": "float32",
        "label_dtype": "uint8"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_04/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "d5462410b41470a410be2c224f1f54fe7fc262b0797074bf6ac1e760a0240b65"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_04/oracle/test_targets.npz",
          "bytes": 115994,
          "sha256": "3751a7ad14803885b721cd79d846221382eb3cf47d260a7db3151646692bcb7a"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_04/observed/test/X.npz",
          "bytes": 17522399,
          "sha256": "f235aaaf24aca9c7de62a1aa5ba9fc2a58a74659b3a20d8519a128ae86f9d3ea"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_04/observed/train/X.npz",
          "bytes": 17523174,
          "sha256": "e5e0473d982c6643b97dc093e0456ad4b61bfce70b8637773448bdfa818d8fd8"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/replicate_04/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "b9817b2f8f2814a37617aa35de259326d9a0ba1eb97b33ac245e043deb904009"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-04",
          "replicate_index": 4,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "yearpredictionmsd::official",
      "dataset": "yearpredictionmsd",
      "split_id": "official",
      "definition": {
        "id": "yearpredictionmsd",
        "display_name": "YearPredictionMSD",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae"
        ],
        "features": 90,
        "split": {
          "kind": "official_rows"
        }
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/prepared/official/eval_labels.npy",
          "bytes": 413120,
          "sha256": "1feb79f4f18ec0afc37e6718f414cf3faba692b93a40099bb9009cc711eda3de"
        },
        "eval_row_ids": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/prepared/official/eval_row_ids.npy",
          "bytes": 413120,
          "sha256": "372e8fbd0ac256dbe200faf29dc688be19270c8598124577c0fbf06481d85725"
        },
        "feature_manifest": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/prepared/official/feature_manifest.json",
          "bytes": 11111,
          "sha256": "e6bfaaaa7a50cbf958da41ec6842a5cb60100f49ebf8e3bc287ce2eae1273fa2"
        },
        "metadata": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/prepared/official/metadata.json",
          "bytes": 741,
          "sha256": "ba6c8177d3117d7f21584f90762376a16afe3c78cfdaa71f385a50cac14db818"
        },
        "split_receipt": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/prepared/official/split_receipt.json",
          "bytes": 496,
          "sha256": "1f1e9085a0fe2603a84affaf1e404beb3a9243b561f6db442430d8a08d1389ac"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/prepared/official/test.csv",
          "bytes": 44963156,
          "sha256": "33a0ede16d75aefa53143d9f404e6cb8062a914116d4a629995cb28ad46f093a"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/prepared/official/train.csv",
          "bytes": 403613542,
          "sha256": "2ea75a728370cc08c57adf249c92a19a30215551dcbe8549f2cbeb1cbc966a18"
        }
      },
      "measurements": [
        {
          "replicate": "seed-73001",
          "replicate_index": 0,
          "model_seed": 73001
        },
        {
          "replicate": "seed-73002",
          "replicate_index": 1,
          "model_seed": 73002
        },
        {
          "replicate": "seed-73003",
          "replicate_index": 2,
          "model_seed": 73003
        },
        {
          "replicate": "seed-73004",
          "replicate_index": 3,
          "model_seed": 73004
        },
        {
          "replicate": "seed-73005",
          "replicate_index": 4,
          "model_seed": 73005
        }
      ]
    },
    {
      "artifact_id": "synthetic_d1::replicate-00",
      "dataset": "synthetic_d1",
      "split_id": "replicate-00",
      "definition": {
        "id": "synthetic_d1",
        "family": "D1",
        "display_name": "Synthetic D1",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae",
          "oracle_function_mse",
          "oracle_function_rmse"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "float64",
        "oracle_capability": "known_regression_function"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_00/observed/test/y.npy",
          "bytes": 800128,
          "sha256": "f481f6dd89fdc20daf05e9aeb82166444d8e6002b3a9637b5b9cd96cbfa10006"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_00/oracle/test_targets.npz",
          "bytes": 752034,
          "sha256": "b2929dbc72868d4cbf6edfbd787030770b3da0c5aa5a83fcfffb3ae41fe4b52b"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_00/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "660948e37b31faf4bb0257e7eebe6dcb3086b8456ea7156387da7498cecc8a07"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_00/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "7aa8854c0374ebff08ad46696571389cd65c240ab7d34e87aff28c0241070c81"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_00/observed/train/y.npy",
          "bytes": 800128,
          "sha256": "a19f49957b304e98f123844012d7aba07d8fca689ca7c8f297d8233016ce3901"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-00",
          "replicate_index": 0,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d1::replicate-01",
      "dataset": "synthetic_d1",
      "split_id": "replicate-01",
      "definition": {
        "id": "synthetic_d1",
        "family": "D1",
        "display_name": "Synthetic D1",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae",
          "oracle_function_mse",
          "oracle_function_rmse"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "float64",
        "oracle_capability": "known_regression_function"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_01/observed/test/y.npy",
          "bytes": 800128,
          "sha256": "4ab76d6cbb0b83c4791f76c1a3cd9d6067cbdf22fb55a9dcb1737811ffbb008e"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_01/oracle/test_targets.npz",
          "bytes": 752146,
          "sha256": "49dbc9e4c885386c5d9db85101d63b50e735ba2aa9adff0654c737e7f59d8d98"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_01/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "d49dbeba7cc86b0f4417e37e57ed9c870c8e0776c590c7ab308c71914629953f"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_01/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "0559bd07f84fd10b827af7b55b610c0d784140e3481da24532f3822734b1ff76"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_01/observed/train/y.npy",
          "bytes": 800128,
          "sha256": "c6ab8edd80c89bc2949f2b4f8dc9c860079183a9a78ba6c1170119d9e0ae20f5"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-01",
          "replicate_index": 1,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d1::replicate-02",
      "dataset": "synthetic_d1",
      "split_id": "replicate-02",
      "definition": {
        "id": "synthetic_d1",
        "family": "D1",
        "display_name": "Synthetic D1",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae",
          "oracle_function_mse",
          "oracle_function_rmse"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "float64",
        "oracle_capability": "known_regression_function"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_02/observed/test/y.npy",
          "bytes": 800128,
          "sha256": "1475aced93a8f63901163c521b76dd868db11d3ff580f3a178140a2f1327bcc9"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_02/oracle/test_targets.npz",
          "bytes": 752033,
          "sha256": "87d3c4ef769635c373b1ebd4c54da744d91a2a1e904e60f9cbf33ab30b4cf556"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_02/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "11fc765f7c9e800694df821e2410f184eb2e008e3541cc3e7b3c14aeb7c3e866"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_02/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "61abf3bba63ab17e9011d3828f77a6e4fed67830d075c16b62b343493aab4580"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_02/observed/train/y.npy",
          "bytes": 800128,
          "sha256": "40f18bb061f998086c8813866448e7b44190ae7f984f8cbd1e3c44895ec1b3f9"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-02",
          "replicate_index": 2,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d1::replicate-03",
      "dataset": "synthetic_d1",
      "split_id": "replicate-03",
      "definition": {
        "id": "synthetic_d1",
        "family": "D1",
        "display_name": "Synthetic D1",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae",
          "oracle_function_mse",
          "oracle_function_rmse"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "float64",
        "oracle_capability": "known_regression_function"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_03/observed/test/y.npy",
          "bytes": 800128,
          "sha256": "460059fca53e01a56df8001592a90c036130af60c4cf2da544cbbf21ac04e659"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_03/oracle/test_targets.npz",
          "bytes": 752092,
          "sha256": "ea529c2871f15eab44661109eb8bdde8dd2af18061a393e2181fd81b17db8229"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_03/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "1c38f9db16ebf9fd19220f0cd7314ba98c3c9318c7f2c7bc04a2c258d8af6ddb"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_03/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "fe704be57c9863f88bcdba21957680a0fa7c55282b16fa89c81f0c55f218bf0a"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_03/observed/train/y.npy",
          "bytes": 800128,
          "sha256": "d6360c8fe794c2537c3d67a62b45d6ff41124f0b4f0a905c040e94c8b6579a5a"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-03",
          "replicate_index": 3,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d1::replicate-04",
      "dataset": "synthetic_d1",
      "split_id": "replicate-04",
      "definition": {
        "id": "synthetic_d1",
        "family": "D1",
        "display_name": "Synthetic D1",
        "task": "regression",
        "primary_metric": "rmse",
        "supplemental_metrics": [
          "mae",
          "oracle_function_mse",
          "oracle_function_rmse"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "float64",
        "oracle_capability": "known_regression_function"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_04/observed/test/y.npy",
          "bytes": 800128,
          "sha256": "583c54c3b2bb4b9722575c3c69f84d97379f58513ed82ab236810789adefa3e0"
        },
        "oracle_test_targets": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_04/oracle/test_targets.npz",
          "bytes": 752048,
          "sha256": "135a86b2299adc97e5ae8c58fb1c61a83734f24b0830fc0b2fcde0a2743ebab5"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_04/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "0ecd797690062783a3938da9a034b32212a3484b54e0de0eed0db187050265a9"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_04/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "74141a86c963c913a1f13237004f8dd89f88d236b7911486dde207e9fffc3dbb"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/replicate_04/observed/train/y.npy",
          "bytes": 800128,
          "sha256": "f15b1bb5a5760e9a802a1e77c3f50182b0f5946f731ce86d115f1fbde7ec7ff0"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-04",
          "replicate_index": 4,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d2::replicate-00",
      "dataset": "synthetic_d2",
      "split_id": "replicate-00",
      "definition": {
        "id": "synthetic_d2",
        "family": "D2",
        "display_name": "Synthetic D2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "uint8",
        "oracle_capability": "none"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_00/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "c73e7a5454f0df47a5286c2c166cbc2a85bf6b7ae2362f813c5aeef83120f6cf"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_00/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "e2f460c1c0929e97b9f005bd07a80902615e4f67d43ca308d7dec6c9c9f57eaa"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_00/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "c328afa4d3fe29f589d542956e8e10491c77738da3d46840f0dc9e8d54155f7f"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_00/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "6030569fe058fead998415f12520bda1bd10bd249f92d69b76f4e471559911de"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-00",
          "replicate_index": 0,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d2::replicate-01",
      "dataset": "synthetic_d2",
      "split_id": "replicate-01",
      "definition": {
        "id": "synthetic_d2",
        "family": "D2",
        "display_name": "Synthetic D2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "uint8",
        "oracle_capability": "none"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_01/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "1f403a56c806e390e0f91c82c2f71adbe880744aa3fa760c2e2057576432bf71"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_01/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "45a3f6284f7ecd873ba751aea6943fd3f9077096fe38ed73b902b67653cc421a"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_01/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "db4d6a8682d09181bd06476655f0fcefd6318e5646e49f6e1bab7c6582040d96"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_01/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "d4b2a5a4c728f90d955e88425ec22f445e802d462d10ffcaf991f9fe6865a8f1"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-01",
          "replicate_index": 1,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d2::replicate-02",
      "dataset": "synthetic_d2",
      "split_id": "replicate-02",
      "definition": {
        "id": "synthetic_d2",
        "family": "D2",
        "display_name": "Synthetic D2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "uint8",
        "oracle_capability": "none"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_02/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "7d0ba14ba6f3f425627483ba35c864e06e53f2daee67621922d4e52ba22e9f3e"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_02/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "9237385df558a681151894a26d0484749accf6a770179142198ca815b6d7e2ea"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_02/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "f582d508bf5d40f7d70ee3ffddda46f6952409ee0594682c8917ce13c08c9389"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_02/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "a7ff15bc87a75a50823d62fd25dfbf390809e06334c89022566011f09e4d22b9"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-02",
          "replicate_index": 2,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d2::replicate-03",
      "dataset": "synthetic_d2",
      "split_id": "replicate-03",
      "definition": {
        "id": "synthetic_d2",
        "family": "D2",
        "display_name": "Synthetic D2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "uint8",
        "oracle_capability": "none"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_03/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "d53f51b7613d0085ae73e30271ac73b45ed689f55472bdd73442c7e05836257c"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_03/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "7fb066c11b0b435cce7ecdedcccde417ad164c8ccbdb69cb750872891fdab60b"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_03/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "d8380aa4c6cc356a8f5fec70a96acda0ac47b13df75852e740369cfd910f335f"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_03/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "c1a27189711ae87c78a35a3eb6e9e91861fa4aef35bca4ea9a63ce395df0608e"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-03",
          "replicate_index": 3,
          "model_seed": 314159
        }
      ]
    },
    {
      "artifact_id": "synthetic_d2::replicate-04",
      "dataset": "synthetic_d2",
      "split_id": "replicate-04",
      "definition": {
        "id": "synthetic_d2",
        "family": "D2",
        "display_name": "Synthetic D2",
        "task": "binary",
        "primary_metric": "binary_logloss",
        "supplemental_metrics": [
          "roc_auc"
        ],
        "features": 2000,
        "train_rows": 100000,
        "test_rows": 100000,
        "data_format": "numpy_dense_npy",
        "feature_dtype": "float32",
        "label_dtype": "uint8",
        "oracle_capability": "none"
      },
      "files": {
        "eval_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_04/observed/test/y.npy",
          "bytes": 100128,
          "sha256": "5f1a652d7fa3ece2054572a87866ac7e4ad68952b8e6c8484cc5ecc271b4e53b"
        },
        "test_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_04/observed/test/X.npy",
          "bytes": 800000128,
          "sha256": "057393bd2b8353b4caab89a29f94989440e97105ed4841d21afa4646703076a8"
        },
        "train_data": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_04/observed/train/X.npy",
          "bytes": 800000128,
          "sha256": "042c1178c66cfe236df5c25dfc81298f35847a54849d753ab50d955e1fcd5b1d"
        },
        "train_labels": {
          "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/replicate_04/observed/train/y.npy",
          "bytes": 100128,
          "sha256": "eebd6e1f92fd2f1d972105b536c8c5f94cc3791f131a730a786b62b3ce4821f1"
        }
      },
      "measurements": [
        {
          "replicate": "replicate-04",
          "replicate_index": 4,
          "model_seed": 314159
        }
      ]
    }
  ],
  "integrity_records": [
    {
      "bytes": 1919,
      "sha256": "466f097651a649baffcd0730be2bce8ffbd2892f82ddccc6cc88fe27afd952d9",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/prepare_receipt.json"
    },
    {
      "bytes": 56618034,
      "sha256": "5504d0402f54faaf97ac0ca085a621645763f5cfea2eb29c592b057d43d4db89",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/source/aps_failure.zip"
    },
    {
      "bytes": 654,
      "sha256": "f75f827731a2891cbe4bd2228d47382e9290d933496d1c172b254cd7ad4084e6",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/source_receipt.json"
    },
    {
      "bytes": 1932,
      "sha256": "c274cabeb772a2e30ab540d3c810b370a109363898783ef5d853e0b3a2d4766d",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/prepare_receipt.json"
    },
    {
      "bytes": 283091814,
      "sha256": "a78ebd0870f88a45aae0f1972df003cb3f20ea305ba8a5f4a6fa267ba42dcebf",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/source/train_numeric.zip"
    },
    {
      "bytes": 749,
      "sha256": "b907994c30235b7d0c7ec9584295afc3afac732c5fd7e5b59d6a1bd2f4b11aef",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/source_receipt.json"
    },
    {
      "bytes": 7985,
      "sha256": "8d9babff5c101036621cef67001a3f419c15712cbe162f9a7604736b26a402e1",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/prepare_receipt.json"
    },
    {
      "bytes": 17823884,
      "sha256": "9411f92082678169d2a01356f036708498c3ab507f6595919456bbb04a1d942a",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/source/ct_slices.zip"
    },
    {
      "bytes": 613,
      "sha256": "cf75f1dc6a3d3f9a28525a8b1194a7de308220f1f2556554b45821dc247357c8",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/source_receipt.json"
    },
    {
      "bytes": 1773,
      "sha256": "cd068deab36db567f90ba96016cd3d431ca1148cad7a54c5133506c888193d85",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/prepare_receipt.json"
    },
    {
      "bytes": 843,
      "sha256": "bbd571fda770464a8164c69cee07ce46da2390829359e832cfd4cd2b73ded5ed",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/epsilon/source_receipt.json"
    },
    {
      "bytes": 1762,
      "sha256": "e0beb39d2233f1223b0c5c840941cd470a343db7338092aa7f227827121d1351",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/prepare_receipt.json"
    },
    {
      "bytes": 21298687,
      "sha256": "430bb631b3e494659f13763c117f06f5aa8a269b0d8e13ccf5b71d95303f3808",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/source/gisette.zip"
    },
    {
      "bytes": 605,
      "sha256": "093ff70315ae6ac7102227d15912a463bccb9de4c3461474ebaced39f44a9304",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/source_receipt.json"
    },
    {
      "bytes": 1930,
      "sha256": "40e92f5f542d25d892defe83443606fc97b6990b94510ea20c731c43b2499c76",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/prepare_receipt.json"
    },
    {
      "bytes": 61005872,
      "sha256": "c00b803081a5c797cd5e4b83700a9810b38d53d9d84e01917e090e1fdbc81031",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/source/har_smartphones.zip"
    },
    {
      "bytes": 635,
      "sha256": "df882066f59c1c32a218c673736affbb475ffd7be4318d9e02c040838303d108",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/source_receipt.json"
    },
    {
      "bytes": 1781,
      "sha256": "fbbc9054c2b11af978c9ed2d80a01075d8e8794efae9f630940d024f04081b1c",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/prepare_receipt.json"
    },
    {
      "bytes": 582,
      "sha256": "e016402f72f77f256d30e040bad493e4d2319f6dec85b66bdb6871a66d429156",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/higgs/source_receipt.json"
    },
    {
      "bytes": 1923,
      "sha256": "77b60803d554cdbb39a6cc84e495a9faa948ea23080b071fe1bbafa71af2c4df",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/prepare_receipt.json"
    },
    {
      "bytes": 1301122,
      "sha256": "e0630ca5885108c6ffaa0eb80a2e251f213fa0efda7d61e1a53867d6b31ef8fd",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/source/Task_168792_splits.arff"
    },
    {
      "bytes": 38438813,
      "sha256": "ffc0530b7f98207096b603b33c5cb33d1f92bc8b4f2a62acbeb5fe70e4107d4c",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/source/jannis_41168_v1.arff"
    },
    {
      "bytes": 873,
      "sha256": "939d6ac141ce0e17940467c7db1683f1b205c3f007fe660970830b0935da06c1",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/source_receipt.json"
    },
    {
      "bytes": 2089,
      "sha256": "3808401f60a40903a195b4e4754aac363707033ba2d38629723b24c8a17b2677",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/prepare_receipt.json"
    },
    {
      "bytes": 8424904,
      "sha256": "31ccb810bdbb71c16e079326443166dc3dfbf73cd358fc4a4ce7440fb1bc6040",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/source/orange_small_train.data.zip"
    },
    {
      "bytes": 199110,
      "sha256": "edbfa40e7513804cf25c3f8b3c8f4a6cf5c77116cffc2f87ef770351250a963c",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/source/orange_small_train_appetency.labels"
    },
    {
      "bytes": 947,
      "sha256": "fe661990d6eb6e05ebdc7bcdbf187a7f8988777db6dd5761dbd9fb8f23dc0126",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/source_receipt.json"
    },
    {
      "bytes": 1776,
      "sha256": "4e473945639a8a247d3d35a36c7d50e697767467eecd995c6992aca126d0b689",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/prepare_receipt.json"
    },
    {
      "bytes": 211011981,
      "sha256": "06f801af323bb7798e800583acce4ea1ed2697ac12c23f4424aea0a7a3d09e11",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/source/yearpredictionmsd.zip"
    },
    {
      "bytes": 646,
      "sha256": "89f8acc8b297e7c6c38dcd9e7f128d9a5d32e08f6340a314c3bc5902138e2a29",
      "path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/source_receipt.json"
    },
    {
      "bytes": 3871424303,
      "sha256": "aff916d4f97f18d286558ca088d2a9f7e1fcee9376539a5aa6ef5b7ef9dfa978",
      "path": "evaluation_benchmark_source_code/data/source_cache/epsilon/epsilon_normalized.bz2"
    },
    {
      "bytes": 967869384,
      "sha256": "cb299295ad11e200696eaa3050f5d8cf700eaa9c65e6aa859bda959f8669458b",
      "path": "evaluation_benchmark_source_code/data/source_cache/epsilon/epsilon_normalized.t.bz2"
    },
    {
      "bytes": 30796,
      "sha256": "c7086215a184d32441918e3793d5ae26080ca7044f5a4af344e54a204f2abddc",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/DENSE_FILE_MANIFEST.sha256"
    },
    {
      "bytes": 3133,
      "sha256": "801255b6d8561bb5741831296fc377ba5957abc668d53a253e10a3f0f8becd7c",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D1/manifest.json"
    },
    {
      "bytes": 3475,
      "sha256": "b0babff819f0de5ef0566d279f1f720fa00fab82d9df1f6bab0471b7b8785f28",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/D2/manifest.json"
    },
    {
      "bytes": 1145,
      "sha256": "b2f622374d343000c0986e0087cbf057c91735921d571c1874c61b68fece63f4",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S1/manifest.json"
    },
    {
      "bytes": 1145,
      "sha256": "9339b01239af60fcaf5dc9253b10459f4823adbac428a61ab5a04eba0776d353",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data/S2/manifest.json"
    },
    {
      "bytes": 1145,
      "sha256": "b2f622374d343000c0986e0087cbf057c91735921d571c1874c61b68fece63f4",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reference/S1_original_manifest.json"
    },
    {
      "bytes": 1145,
      "sha256": "9339b01239af60fcaf5dc9253b10459f4823adbac428a61ab5a04eba0776d353",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reference/S2_original_manifest.json"
    },
    {
      "bytes": 22703,
      "sha256": "a00b4dc4ed00eddfde111a0883ff5531dc826a5c24ebcac551d5fe38b7c5fa6b",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reference/expected_data_files.json"
    },
    {
      "bytes": 62948,
      "sha256": "f2adfe3fcbf7aec9c9b44a62da65652d5203cf096474f5e4b26b9df51375a50d",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reference/validation_report.json"
    },
    {
      "bytes": 24065,
      "sha256": "011af553cf184da746d5ffa502b90b48e42c7ad4084f8a06fc10502b64f2e7ba",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reports/dense_regeneration_report.json"
    },
    {
      "bytes": 18222387,
      "sha256": "a72b46eb35fdec87649cccd2cd42eabd57ab068cd3efe9b3780ccc92b400fcab",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reports/dense_validation_report.json"
    },
    {
      "bytes": 91,
      "sha256": "e317fa3d030cb36b4e60ba75abb82917bf4d54c7f8863df0315110ec86e2c3c6",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reports/reference_hash_comparison.json"
    },
    {
      "bytes": 62948,
      "sha256": "f2adfe3fcbf7aec9c9b44a62da65652d5203cf096474f5e4b26b9df51375a50d",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reports/validation_report.json"
    },
    {
      "bytes": 8667,
      "sha256": "56b979e8d22c71a399ea1c8804afbabb4c03158c250645a3ff15507e6041bdb4",
      "path": "evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_datasets.py"
    },
    {
      "bytes": 1369767436,
      "sha256": "ec9ed1649a59cc0a557f8268e0236769499eabf4e0b57412d5b1510e21fe475e",
      "path": "evaluation_benchmark_source_code/data/source_cache/higgs/HIGGS.xz"
    }
  ],
  "sparse_reference_file_count": 200
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/patches/native_initialization.patch <==
diff --git a/include/LightGBM/c_api.h b/include/LightGBM/c_api.h
index 274e1713..8b2424bd 100644
--- a/include/LightGBM/c_api.h
+++ b/include/LightGBM/c_api.h
@@ -668,6 +668,34 @@ LIGHTGBM_C_EXPORT int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
                                                    int feature,
                                                    int* out);
 
+/*!
+ * \brief Query the native predictor and validation loss before the first tree.
+ *
+ * Supports fresh single-machine CPU GBDT/GOSS fits with binary/binary_logloss,
+ * multiclass/multi_logloss, or L2 regression/rmse. Both Datasets must already be
+ * constructed and have no init_score. Uses native objective initialization,
+ * output conversion, and metric evaluation without creating or updating a
+ * booster. Dataset metadata is not changed.
+ *
+ * \param train_data Constructed training Dataset
+ * \param validation_data Constructed validation Dataset
+ * \param parameters Training parameters in format 'key1=value1 key2=value2'
+ * \param buffer_len Capacity of each output score buffer, at least num_class (1 for binary/regression)
+ * \param[out] out_len Number of elements in each output score buffer
+ * \param[out] out_raw_score Initial raw score for each model component
+ * \param[out] out_response Initial prediction after native objective conversion
+ * \param[out] out_validation_loss Native validation metric at the initial predictor
+ * \return 0 when succeed, -1 when failure happens (including insufficient buffer capacity)
+ */
+LIGHTGBM_C_EXPORT int LGBM_DatasetGetNativeInitialPrediction(DatasetHandle train_data,
+                                                              DatasetHandle validation_data,
+                                                              const char* parameters,
+                                                              int64_t buffer_len,
+                                                              int64_t* out_len,
+                                                              double* out_raw_score,
+                                                              double* out_response,
+                                                              double* out_validation_loss);
+
 /*!
  * \brief Add features from ``source`` to ``target``.
  * \param target The handle of the dataset to add features to
diff --git a/src/boosting/gbdt.cpp b/src/boosting/gbdt.cpp
index ad1aec17..795b18e3 100644
--- a/src/boosting/gbdt.cpp
+++ b/src/boosting/gbdt.cpp
@@ -4,6 +4,7 @@
  * Licensed under the MIT License. See LICENSE file in the project root for license information.
  */
 #include "gbdt.h"
+#include "native_initial_score.hpp"
 
 #include <LightGBM/metric.h>
 #include <LightGBM/network.h>
@@ -430,46 +431,24 @@ void GBDT::RefitTree(const int* tree_leaf_prediction, const size_t nrow, const s
   }
 }
 
-/* If the custom "average" is implemented it will be used in place of the label average (if enabled)
-*
-* An improvement to this is to have options to explicitly choose
-* (i) standard average
-* (ii) custom average if available
-* (iii) any user defined scalar bias (e.g. using a new option "init_score" that overrides (i) and (ii) )
-*
-* (i) and (ii) could be selected as say "auto_init_score" = 0 or 1 etc..
-*
-*/
-double ObtainAutomaticInitialScore(const ObjectiveFunction* fobj, int class_id) {
-  double init_score = 0.0;
-  if (fobj != nullptr) {
-    init_score = fobj->BoostFromScore(class_id);
-  }
-  if (Network::num_machines() > 1) {
-    init_score = Network::GlobalSyncUpByMean(init_score);
-  }
-  return init_score;
-}
-
 double GBDT::BoostFromAverage(int class_id, bool update_scorer) {
   Common::FunctionTimer fun_timer("GBDT::BoostFromAverage", global_timer);
   // boosting from average label; or customized "average" if implemented for the current objective
   if (models_.empty() && !train_score_updater_->has_init_score() && objective_function_ != nullptr) {
-    if (config_->boost_from_average || (train_data_ != nullptr && train_data_->num_features() == 0)) {
-      double init_score = ObtainAutomaticInitialScore(objective_function_, class_id);
-      if (std::fabs(init_score) > kEpsilon) {
-        if (update_scorer) {
-          train_score_updater_->AddScore(init_score, class_id);
-          for (auto& score_updater : valid_score_updater_) {
-            score_updater->AddScore(init_score, class_id);
-          }
+    const double init_score = ObtainNativeInitialScore(*config_, train_data_, objective_function_, class_id);
+    if (init_score != 0.0) {
+      if (update_scorer) {
+        train_score_updater_->AddScore(init_score, class_id);
+        for (auto& score_updater : valid_score_updater_) {
+          score_updater->AddScore(init_score, class_id);
         }
-        Log::Info("Start training from score %lf", init_score);
-        return init_score;
       }
-    } else if (std::string(objective_function_->GetName()) == std::string("regression_l1")
-               || std::string(objective_function_->GetName()) == std::string("quantile")
-               || std::string(objective_function_->GetName()) == std::string("mape")) {
+      Log::Info("Start training from score %lf", init_score);
+      return init_score;
+    } else if (!ShouldBoostFromAverage(*config_, train_data_)
+               && (std::string(objective_function_->GetName()) == std::string("regression_l1")
+                   || std::string(objective_function_->GetName()) == std::string("quantile")
+                   || std::string(objective_function_->GetName()) == std::string("mape"))) {
       Log::Warning("Disabling boost_from_average in %s may cause the slow convergence", objective_function_->GetName());
     }
   }
diff --git a/src/c_api.cpp b/src/c_api.cpp
index b0ea28dc..88ee5740 100644
--- a/src/c_api.cpp
+++ b/src/c_api.cpp
@@ -22,6 +22,7 @@
 #include <LightGBM/utils/threading.h>
 
 #include <algorithm>
+#include <cmath>
 #include <cstdint>
 #include <cstdio>
 #include <functional>
@@ -35,6 +36,7 @@
 #include <vector>
 
 #include "application/predictor.hpp"
+#include "boosting/native_initial_score.hpp"
 #ifndef LGB_R_BUILD
 #include "arrow/array.hpp"
 #endif  // LGB_R_BUILD
@@ -1985,6 +2011,119 @@ int LGBM_DatasetGetFeatureNumBin(DatasetHandle handle,
   API_END();
 }
 
+int LGBM_DatasetGetNativeInitialPrediction(DatasetHandle train_data,
+                                           DatasetHandle validation_data,
+                                           const char* parameters,
+                                           int64_t buffer_len,
+                                           int64_t* out_len,
+                                           double* out_raw_score,
+                                           double* out_response,
+                                           double* out_validation_loss) {
+  API_BEGIN();
+  CHECK_NOTNULL(train_data);
+  CHECK_NOTNULL(validation_data);
+  CHECK_NOTNULL(parameters);
+  CHECK_NOTNULL(out_len);
+  CHECK_NOTNULL(out_raw_score);
+  CHECK_NOTNULL(out_response);
+  CHECK_NOTNULL(out_validation_loss);
+  const auto* train = reinterpret_cast<const Dataset*>(train_data);
+  const auto* valid = reinterpret_cast<const Dataset*>(validation_data);
+  Config config(Config::Str2Map(parameters));
+  if (config.boosting != "gbdt" || config.device_type != "cpu" ||
+      config.tree_learner != "serial" || Network::num_machines() != 1 ||
+      config.num_machines != 1 || !config.input_model.empty()) {
+    Log::Fatal("Native initial prediction requires a fresh single-machine CPU GBDT/GOSS fit.");
+  }
+  const bool valid_pair = config.metric.size() == 1 &&
+      ((config.objective == "binary" && config.metric[0] == "binary_logloss") ||
+       (config.objective == "multiclass" && config.metric[0] == "multi_logloss") ||
+       (config.objective == "regression" && config.metric[0] == "rmse"));
+  if (!valid_pair) {
+    Log::Fatal("Native initial prediction supports binary/binary_logloss, "
+               "multiclass/multi_logloss, and L2 regression/rmse only.");
+  }
+  if (config.objective == "binary" && (!std::isfinite(config.sigmoid) || config.sigmoid <= 0.0)) {
+    Log::Fatal("Native initial prediction requires a finite, strictly positive sigmoid.");
+  }
+  const auto validate_metadata = [&config](const Dataset* dataset) {
+    if (dataset->metadata().init_score() != nullptr) {
+      Log::Fatal("Native initial prediction does not support Dataset init_score.");
+    }
+    if (dataset->num_data() <= 0 || dataset->metadata().label() == nullptr) {
+      Log::Fatal("Native initial prediction requires nonempty labeled Datasets.");
+    }
+    const auto* labels = dataset->metadata().label();
+    const auto* weights = dataset->metadata().weights();
+    double sum_weights = 0.0;
+    for (data_size_t i = 0; i < dataset->num_data(); ++i) {
+      const double label = labels[i];
+      if (!std::isfinite(label)) {
+        Log::Fatal("Native initial prediction requires finite labels.");
+      }
+      if (config.objective == "binary" && label != 0.0 && label != 1.0) {
+        Log::Fatal("Native initial prediction requires binary labels to be exactly 0 or 1.");
+      }
+      if (config.objective == "multiclass" &&
+          (label != std::floor(label) || label < 0.0 || label >= config.num_class)) {
+        Log::Fatal("Native initial prediction requires multiclass labels in [0, num_class).");
+      }
+      if (weights != nullptr) {
+        if (!std::isfinite(weights[i]) || weights[i] < 0.0) {
+          Log::Fatal("Native initial prediction requires finite nonnegative weights.");
+        }
+        sum_weights += weights[i];
+      }
+    }
+    if (weights != nullptr && (!std::isfinite(sum_weights) || sum_weights <= 0.0)) {
+      Log::Fatal("Native initial prediction requires weights with a finite positive sum.");
+    }
+  };
+  validate_metadata(train);
+  validate_metadata(valid);
+
+  // Use the requested reduction thread count only for this query, including
+  // when objective initialization or evaluation throws.
+  struct RestoreDefaultNumThreads {
+    const int previous = LGBM_DEFAULT_NUM_THREADS;
+    ~RestoreDefaultNumThreads() { LGBM_DEFAULT_NUM_THREADS = previous; }
+  } restore_default_num_threads;
+  OMP_SET_NUM_THREADS(config.num_threads);
+  std::unique_ptr<LightGBM::ObjectiveFunction> objective(
+      LightGBM::ObjectiveFunction::CreateObjectiveFunction(config.objective, config));
+  CHECK_NOTNULL(objective.get());
+  const int num_outputs = objective->NumModelPerIteration();
+  CHECK_EQ(num_outputs, objective->NumPredictOneRow());
+  *out_len = num_outputs;
+  if (buffer_len < num_outputs) {
+    Log::Fatal("Native initial prediction output buffers require at least %d elements.", num_outputs);
+  }
+  objective->Init(train->metadata(), train->num_data());
+  std::vector<double> raw_score(num_outputs);
+  std::vector<double> response(num_outputs);
+  for (int k = 0; k < num_outputs; ++k) {
+    raw_score[k] = LightGBM::ObtainNativeInitialScore(config, train, objective.get(), k);
+  }
+  objective->ConvertOutput(raw_score.data(), response.data());
+
+  std::unique_ptr<LightGBM::Metric> metric(LightGBM::Metric::CreateMetric(config.metric[0], config));
+  CHECK_NOTNULL(metric.get());
+  metric->Init(valid->metadata(), valid->num_data());
+  // Metric::Eval performs objective conversion itself. Its score buffer is
+  // class-major raw scores, exactly as in the native validation score updater.
+  const size_t num_valid = static_cast<size_t>(valid->num_data());
+  std::vector<double> validation_raw_score(num_valid * num_outputs);
+  for (int k = 0; k < num_outputs; ++k) {
+    std::fill_n(validation_raw_score.data() + num_valid * k, num_valid, raw_score[k]);
+  }
+  const auto losses = metric->Eval(validation_raw_score.data(), objective.get());
+  CHECK_EQ(losses.size(), 1);
+  std::copy(raw_score.begin(), raw_score.end(), out_raw_score);
+  std::copy(response.begin(), response.end(), out_response);
+  *out_validation_loss = losses[0];
+  API_END();
+}
+
 int LGBM_DatasetAddFeaturesFrom(DatasetHandle target,
                                 DatasetHandle source) {
   API_BEGIN();
diff --git a/src/boosting/native_initial_score.hpp b/src/boosting/native_initial_score.hpp
new file mode 100644
--- /dev/null
+++ b/src/boosting/native_initial_score.hpp
@@ -0,0 +1,50 @@
+/*!
+ * Copyright (c) 2026 The LightGBM developers. All rights reserved.
+ * Licensed under the MIT License. See LICENSE file in the project root for license information.
+ */
+#ifndef LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_
+#define LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_
+
+#include <LightGBM/config.h>
+#include <LightGBM/dataset.h>
+#include <LightGBM/network.h>
+#include <LightGBM/objective_function.h>
+
+#include <cmath>
+
+namespace LightGBM {
+
+// The objective owns the definition of its automatic initial raw score. Keep
+// this separate from the initial-score policy: the no-split fallback also uses
+// the automatic score when boost_from_average is disabled.
+inline double ObtainAutomaticInitialScore(const ObjectiveFunction* objective, int class_id) {
+  double init_score = 0.0;
+  if (objective != nullptr) {
+    init_score = objective->BoostFromScore(class_id);
+  }
+  if (Network::num_machines() > 1) {
+    init_score = Network::GlobalSyncUpByMean(init_score);
+  }
+  return init_score;
+}
+
+inline bool ShouldBoostFromAverage(const Config& config, const Dataset* train_data) {
+  return config.boost_from_average || (train_data != nullptr && train_data->num_features() == 0);
+}
+
+// Raw score for a fresh fit without Dataset init_score. This is shared by
+// GBDT and the read-only Dataset query; score-cache updates stay in GBDT.
+inline double ObtainNativeInitialScore(const Config& config, const Dataset* train_data,
+                                       const ObjectiveFunction* objective, int class_id) {
+  if (objective != nullptr && ShouldBoostFromAverage(config, train_data)) {
+    const double init_score = ObtainAutomaticInitialScore(objective, class_id);
+    if (std::fabs(init_score) > kEpsilon) {
+      return init_score;
+    }
+  }
+  return 0.0;
+}
+
+}  // namespace LightGBM
+
+#endif  // LIGHTGBM_SRC_BOOSTING_NATIVE_INITIAL_SCORE_HPP_


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/patches/native_initialization.sources.json <==
{
  "baseline_source_states": {
    "standard": {
      "git_commit": "8f7036f03627054d5a54a6f965b13f4b9ff2cb63",
      "tracked_overlay_bytes": 12176,
      "tracked_overlay_sha256": "08dd8638500674dc6131fd3f1f2444c422e3847a1f65ff1ee7e52c23a9174a23",
      "untracked_files": [
        {
          "bytes": 1860,
          "path": "src/boosting/native_initial_score.hpp",
          "sha256": "562c2d4188da122c6f9c4e4a9dc007bceb7bd962d5ab115e23bc6dd81dc59c5e"
        }
      ]
    }
  },
  "helper_path": "src/boosting/native_initial_score.hpp",
  "helper_sha256": "562c2d4188da122c6f9c4e4a9dc007bceb7bd962d5ab115e23bc6dd81dc59c5e",
  "patch_sha256": "9284a61934808d7024a984ecbab62fe7ba319e6f329a6ee4f36dc27587124268",
  "schema_version": 1,
  "upstream_base_commit": "8f7036f03627054d5a54a6f965b13f4b9ff2cb63"
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/public_datasets.json <==
{
  "schema_version": 1,
  "contract_id": "jaeger-v7-public-datasets",
  "datasets": [
    {
      "id": "higgs",
      "display_name": "HIGGS",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc"
      ],
      "features": 28,
      "split": {
        "kind": "fixed_rows"
      }
    },
    {
      "id": "epsilon",
      "display_name": "Epsilon",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc"
      ],
      "features": 2000,
      "split": {
        "kind": "official_files"
      }
    },
    {
      "id": "bosch",
      "display_name": "Bosch Production Line (numeric)",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc",
        "average_precision"
      ],
      "features": 968,
      "split": {
        "kind": "sha256_ranked_stratified"
      }
    },
    {
      "id": "yearpredictionmsd",
      "display_name": "YearPredictionMSD",
      "task": "regression",
      "primary_metric": "rmse",
      "supplemental_metrics": [
        "mae"
      ],
      "features": 90,
      "split": {
        "kind": "official_rows"
      }
    },
    {
      "id": "aps_failure",
      "display_name": "APS Failure at Scania Trucks",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "average_precision",
        "roc_auc",
        "official_cost"
      ],
      "features": 170,
      "split": {
        "kind": "official_files"
      }
    },
    {
      "id": "kdd2009_appetency",
      "display_name": "KDD Cup 2009 Small - Appetency",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc",
        "average_precision"
      ],
      "features": 230,
      "split": {
        "kind": "sha256_ranked_stratified"
      }
    },
    {
      "id": "gisette",
      "display_name": "Gisette",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc"
      ],
      "features": 5000,
      "split": {
        "kind": "official_train_validation"
      }
    },
    {
      "id": "jannis",
      "display_name": "Jannis",
      "task": "multiclass",
      "primary_metric": "multi_logloss",
      "supplemental_metrics": [
        "macro_f1",
        "balanced_accuracy"
      ],
      "features": 54,
      "num_class": 4,
      "split": {
        "kind": "openml_task"
      }
    },
    {
      "id": "har_smartphone",
      "display_name": "Human Activity Recognition Using Smartphones",
      "task": "multiclass",
      "primary_metric": "multi_logloss",
      "supplemental_metrics": [
        "macro_f1",
        "balanced_accuracy"
      ],
      "features": 561,
      "num_class": 6,
      "split": {
        "kind": "official_subject"
      }
    },
    {
      "id": "ct_slices",
      "display_name": "Relative Location of CT Slices",
      "task": "regression",
      "primary_metric": "rmse",
      "supplemental_metrics": [
        "mae"
      ],
      "features": 384,
      "split": {
        "kind": "five_patient_group_folds",
        "folds": [
          {
            "id": "fold-01",
            "test_rows": 10708,
            "patient_ids": [
              4,
              9,
              13,
              16,
              17,
              22,
              27,
              29,
              31,
              43,
              46,
              48,
              52,
              56,
              62,
              63,
              77,
              80,
              88
            ]
          },
          {
            "id": "fold-02",
            "test_rows": 10716,
            "patient_ids": [
              0,
              6,
              7,
              8,
              11,
              14,
              18,
              35,
              37,
              49,
              57,
              58,
              68,
              73,
              75,
              78,
              79,
              94,
              95,
              96
            ]
          },
          {
            "id": "fold-03",
            "test_rows": 10719,
            "patient_ids": [
              12,
              26,
              32,
              34,
              38,
              39,
              41,
              42,
              47,
              51,
              53,
              54,
              55,
              59,
              65,
              70,
              71,
              72,
              84,
              92
            ]
          },
          {
            "id": "fold-04",
            "test_rows": 10649,
            "patient_ids": [
              3,
              5,
              15,
              21,
              24,
              25,
              44,
              45,
              50,
              61,
              64,
              67,
              69,
              82,
              83,
              86,
              87,
              90
            ]
          },
          {
            "id": "fold-05",
            "test_rows": 10708,
            "patient_ids": [
              1,
              2,
              10,
              19,
              20,
              23,
              28,
              30,
              33,
              36,
              40,
              60,
              66,
              74,
              76,
              81,
              85,
              89,
              91,
              93
            ]
          }
        ]
      }
    }
  ]
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/public_sources.json <==
{
  "schema_version": 1,
  "contract_id": "jaeger-v7-public-source-acquisition",
  "hash_algorithm": "sha256",
  "datasets": [
    {
      "id": "higgs",
      "locator": "LIBSVM HIGGS mirror of UCI dataset 280",
      "landing_url": "https://archive.ics.uci.edu/dataset/280/higgs",
      "license": {
        "declared": "CC BY 4.0",
        "redistribution": "permitted_with_attribution",
        "url": "https://creativecommons.org/licenses/by/4.0/"
      },
      "prepared_source_contract_sha256": "6a32cc1b631a6224e757128d5c36ce89e361f1dfc009b3353dd7e6c0efd617c3",
      "files": [
        {
          "name": "HIGGS.xz",
          "url": "https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/binary/HIGGS.xz",
          "bytes": 1369767436,
          "sha256": "ec9ed1649a59cc0a557f8268e0236769499eabf4e0b57412d5b1510e21fe475e",
          "local_path": "evaluation_benchmark_source_code/data/source_cache/higgs/HIGGS.xz"
        }
      ]
    },
    {
      "id": "epsilon",
      "locator": "LIBSVM normalized Epsilon benchmark",
      "landing_url": "https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/binary.html#epsilon",
      "license": {
        "declared": "No SPDX or Creative Commons license stated for the exact normalized artifacts",
        "redistribution": "do_not_redistribute_raw"
      },
      "prepared_source_contract_sha256": "d7241814b35b5d052442f6b34278e6791307be752495d7c597f12a045260e186",
      "files": [
        {
          "name": "epsilon_normalized.bz2",
          "url": "https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/binary/epsilon_normalized.bz2",
          "bytes": 3871424303,
          "sha256": "aff916d4f97f18d286558ca088d2a9f7e1fcee9376539a5aa6ef5b7ef9dfa978",
          "local_path": "evaluation_benchmark_source_code/data/source_cache/epsilon/epsilon_normalized.bz2"
        },
        {
          "name": "epsilon_normalized.t.bz2",
          "url": "https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/binary/epsilon_normalized.t.bz2",
          "bytes": 967869384,
          "sha256": "cb299295ad11e200696eaa3050f5d8cf700eaa9c65e6aa859bda959f8669458b",
          "local_path": "evaluation_benchmark_source_code/data/source_cache/epsilon/epsilon_normalized.t.bz2"
        }
      ]
    },
    {
      "id": "bosch",
      "locator": "Figshare article 21118804 version 4, file 37613486; versioned third-party copy described as originating from the Kaggle Bosch competition",
      "landing_url": "https://doi.org/10.6084/m9.figshare.21118804.v4",
      "license": {
        "declared": "CC0 on the Figshare v4 record",
        "redistribution": "retain_source_qualification",
        "url": "https://creativecommons.org/publicdomain/zero/1.0/"
      },
      "prepared_source_contract_sha256": "0b2f31b997c93e5eff27c0d594f5cd7e2cc3cab0e345bf0e5c2df584c1a71257",
      "files": [
        {
          "name": "train_numeric.zip",
          "url": "https://ndownloader.figshare.com/files/37613486",
          "bytes": 283091814,
          "sha256": "a78ebd0870f88a45aae0f1972df003cb3f20ea305ba8a5f4a6fa267ba42dcebf",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/bosch/source/train_numeric.zip"
        }
      ]
    },
    {
      "id": "yearpredictionmsd",
      "locator": "UCI ML Repository dataset 203",
      "landing_url": "https://archive.ics.uci.edu/dataset/203/yearpredictionmsd",
      "license": {
        "declared": "CC BY 4.0",
        "redistribution": "permitted_with_attribution",
        "url": "https://creativecommons.org/licenses/by/4.0/"
      },
      "prepared_source_contract_sha256": "7a21737872984d49c3d70017b97cef934512d780647f161347c27ab5178c7ea4",
      "files": [
        {
          "name": "yearpredictionmsd.zip",
          "url": "https://archive.ics.uci.edu/static/public/203/yearpredictionmsd.zip",
          "bytes": 211011981,
          "sha256": "06f801af323bb7798e800583acce4ea1ed2697ac12c23f4424aea0a7a3d09e11",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/yearpredictionmsd/source/yearpredictionmsd.zip"
        }
      ]
    },
    {
      "id": "aps_failure",
      "locator": "UCI ML Repository dataset 421",
      "landing_url": "https://archive.ics.uci.edu/dataset/421/aps+failure+at+scania+trucks",
      "license": {
        "declared": "UCI landing page: CC BY 4.0; embedded source files: GPL-3.0-or-later notice",
        "redistribution": "do_not_redistribute_raw; preserve_both_notices"
      },
      "prepared_source_contract_sha256": "2b973ef59b212fe472ed1b55f76f68a71aa8869e77ac1c00e4384ae8297c7bff",
      "files": [
        {
          "name": "aps_failure.zip",
          "url": "https://archive.ics.uci.edu/static/public/421/aps+failure+at+scania+trucks.zip",
          "bytes": 56618034,
          "sha256": "5504d0402f54faaf97ac0ca085a621645763f5cfea2eb29c592b057d43d4db89",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/aps_failure/source/aps_failure.zip"
        }
      ]
    },
    {
      "id": "kdd2009_appetency",
      "locator": "Official KDD Cup 2009 Small matrix and Appetency labels",
      "landing_url": "https://www.kdd.org/kdd-cup/view/kdd-cup-2009/Data",
      "license": {
        "declared": "No explicit modern redistribution license located on the official data page",
        "redistribution": "do_not_redistribute_raw"
      },
      "prepared_source_contract_sha256": "123e95dff4acca35c33f9cde90fb0296a59f76689bb99983f83a41e5b6ef8271",
      "files": [
        {
          "name": "orange_small_train.data.zip",
          "url": "https://kdd.org/cupfiles/KDDCupData/2009/orange_small_train.data.zip",
          "bytes": 8424904,
          "sha256": "31ccb810bdbb71c16e079326443166dc3dfbf73cd358fc4a4ce7440fb1bc6040",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/source/orange_small_train.data.zip"
        },
        {
          "name": "orange_small_train_appetency.labels",
          "url": "https://kdd.org/cupfiles/KDDCupData/2009/orange_small_train_appetency.labels",
          "bytes": 199110,
          "sha256": "edbfa40e7513804cf25c3f8b3c8f4a6cf5c77116cffc2f87ef770351250a963c",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/kdd2009_appetency/source/orange_small_train_appetency.labels"
        }
      ]
    },
    {
      "id": "gisette",
      "locator": "UCI ML Repository dataset 170",
      "landing_url": "https://archive.ics.uci.edu/dataset/170/gisette",
      "license": {
        "declared": "CC BY 4.0",
        "redistribution": "permitted_with_attribution",
        "url": "https://creativecommons.org/licenses/by/4.0/"
      },
      "prepared_source_contract_sha256": "747a06c20a93b9faf1891b9282fd9e0dcd1cf3ba42bb154a03a470ad6dc8c19e",
      "files": [
        {
          "name": "gisette.zip",
          "url": "https://archive.ics.uci.edu/static/public/170/gisette.zip",
          "bytes": 21298687,
          "sha256": "430bb631b3e494659f13763c117f06f5aa8a269b0d8e13ccf5b71d95303f3808",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/gisette/source/gisette.zip"
        }
      ]
    },
    {
      "id": "jannis",
      "locator": "OpenML dataset 41168 version 1 and task 168792",
      "landing_url": "https://www.openml.org/d/41168",
      "license": {
        "declared": "Public (OpenML metadata string; not an SPDX identifier)",
        "redistribution": "do_not_redistribute_raw_in_anonymous_supplement"
      },
      "prepared_source_contract_sha256": "563f00a4ed7222e5d6832f65690fe923e2f96a4d014dbec7e32840642d197c3f",
      "files": [
        {
          "name": "jannis_41168_v1.arff",
          "url": "https://www.openml.org/data/v1/download/19335691/jannis.arff",
          "bytes": 38438813,
          "sha256": "ffc0530b7f98207096b603b33c5cb33d1f92bc8b4f2a62acbeb5fe70e4107d4c",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/source/jannis_41168_v1.arff"
        },
        {
          "name": "Task_168792_splits.arff",
          "url": "https://www.openml.org/api_splits/get/168792/Task_168792_splits.arff",
          "bytes": 1301122,
          "sha256": "e0630ca5885108c6ffaa0eb80a2e251f213fa0efda7d61e1a53867d6b31ef8fd",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/jannis/source/Task_168792_splits.arff"
        }
      ]
    },
    {
      "id": "har_smartphone",
      "locator": "UCI ML Repository dataset 240",
      "landing_url": "https://archive.ics.uci.edu/dataset/240/human+activity+recognition+using+smartphones",
      "license": {
        "declared": "CC BY 4.0",
        "redistribution": "permitted_with_attribution",
        "url": "https://creativecommons.org/licenses/by/4.0/"
      },
      "prepared_source_contract_sha256": "3021d5b6a596e33299acd02f6bb2baae414f1980f7a328216edb263a3b891980",
      "files": [
        {
          "name": "har_smartphones.zip",
          "url": "https://archive.ics.uci.edu/static/public/240/human+activity+recognition+using+smartphones.zip",
          "bytes": 61005872,
          "sha256": "c00b803081a5c797cd5e4b83700a9810b38d53d9d84e01917e090e1fdbc81031",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/har_smartphone/source/har_smartphones.zip"
        }
      ]
    },
    {
      "id": "ct_slices",
      "locator": "UCI ML Repository dataset 206",
      "landing_url": "https://archive.ics.uci.edu/dataset/206/relative+location+of+ct+slices+on+axial+axis",
      "license": {
        "declared": "CC BY 4.0",
        "redistribution": "permitted_with_attribution",
        "url": "https://creativecommons.org/licenses/by/4.0/"
      },
      "prepared_source_contract_sha256": "6944b4ab1d7e7da62941f5ffc52799ca42107394fce2581aa7b90dbab780d1fe",
      "files": [
        {
          "name": "ct_slices.zip",
          "url": "https://archive.ics.uci.edu/static/public/206/relative+location+of+ct+slices+on+axial+axis.zip",
          "bytes": 17823884,
          "sha256": "9411f92082678169d2a01356f036708498c3ab507f6595919456bbb04a1d942a",
          "local_path": "evaluation_benchmark_source_code/data/publication_benchmark_v1/ct_slices/source/ct_slices.zip"
        }
      ]
    }
  ]
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/real_feature_expansion/diagnose.py <==
#!/usr/bin/env python3
"""Check existing real-source pools independently; never download or expand data.

Publisher numbers are parsed with Python float(), independently of prepare.py's
NumPy loadtxt parser. Only bounded numeric chunks and a few full-length column
permutations are materialized. JSON is written to stdout; no artifacts are saved.
"""
from __future__ import annotations

import argparse
from contextlib import contextmanager
import hashlib
import io
import itertools
import json
from pathlib import Path
import platform
import sys
import zipfile

import numpy as np
import prepare


BLOCK_ROWS = 256
# Recovered from the source contract still authenticated by public_sources.json:
# b527359c24c3352789898d66e9f81c50460af747:publication_benchmark/config/datasets.json
HAR_SUBJECTS = {
    "train": [1, 3, 5, 6, 7, 8, 11, 14, 15, 16, 17, 19, 21, 22, 23, 25, 26, 27, 28, 29, 30],
    "test": [2, 4, 9, 10, 12, 13, 18, 20, 24],
}
HAR_CLASSES = {"train": [1226, 1073, 986, 1286, 1374, 1407],
               "test": [496, 471, 420, 491, 532, 537]}
require = prepare.require


def member_name(archive, suffix):
    found = [name for name in archive.namelist()
             if name == suffix or name.endswith("/" + suffix)]
    require(len(found) <= 1, f"Ambiguous publisher member: {suffix}")
    return found[0] if found else None


@contextmanager
def publisher_archive(path, dataset):
    probe = "train/X_train.txt" if dataset == "HAR" else "YearPredictionMSD.txt"
    nested = "UCI HAR Dataset.zip" if dataset == "HAR" else "YearPredictionMSD.txt.zip"
    with zipfile.ZipFile(path) as outer:
        if member_name(outer, probe):
            yield outer
        else:
            name = member_name(outer, nested)
            require(name is not None, f"Missing publisher data in {path}")
            # ZipExtFile supports seeking; no temporary archive is written.
            with outer.open(name) as inner_stream, zipfile.ZipFile(inner_stream) as inner:
                require(member_name(inner, probe) is not None, "Missing nested publisher data")
                yield inner


def python_blocks(archive, suffix, columns, delimiter=None):
    name = member_name(archive, suffix)
    require(name is not None, f"Missing publisher member: {suffix}")
    with archive.open(name) as raw, io.TextIOWrapper(raw, encoding="ascii") as stream:
        position = 0
        while True:
            lines = list(itertools.islice(stream, BLOCK_ROWS))
            if not lines:
                return
            parsed = []
            for offset, line in enumerate(lines):
                tokens = line.strip().split(delimiter)
                require(len(tokens) == columns,
                        f"Publisher field count: {suffix}, row {position + offset}")
                parsed.append([float(token) for token in tokens])
            values = np.asarray(parsed, dtype="<f8")
            require(np.isfinite(values).all(), f"Nonfinite publisher value in {suffix}")
            yield position, values
            position += len(values)


def equal_bits(actual, expected, context):
    require(actual.shape == expected.shape and actual.dtype == expected.dtype == np.dtype("<f8"),
            f"Shape/dtype mismatch: {context}")
    equal = actual.view("<u8") == expected.view("<u8")
    if not np.all(equal):
        at = tuple(int(value) for value in np.argwhere(~equal)[0])
        raise prepare.PreparationError(f"Publisher/base bit mismatch: {context}, chunk index {at}")


def compare_member(archive, suffix, expected):
    count = 0
    for start, values in python_blocks(archive, suffix, expected.shape[1]):
        stop = start + len(values)
        require(stop <= len(expected), f"Too many publisher rows: {suffix}")
        equal_bits(expected[start:stop], values, f"{suffix}, starting row {start}")
        count = stop
    require(count == len(expected), f"Wrong publisher row count: {suffix}")


def compare_originals(archive_path, base, dataset, spec):
    x, y = prepare.load_array(base / "X.npy"), prepare.load_array(base / "y.npy")
    n, p, train = spec["rows"], spec["features"], spec["train_rows"]
    details = {"feature_values_compared": n * p, "labels_compared": n}
    with publisher_archive(archive_path, dataset) as source:
        if dataset == "HAR":
            subjects = prepare.load_array(base / "subject_ids.npy")
            counts, subject_ids = {}, {}
            for split, rows in (("train", slice(0, train)), ("test", slice(train, n))):
                compare_member(source, f"{split}/X_{split}.txt", x[rows])
                compare_member(source, f"{split}/y_{split}.txt", y[rows, None])
                compare_member(source, f"{split}/subject_{split}.txt", subjects[rows, None])
                counts[split] = [int(np.count_nonzero(y[rows] == label)) for label in range(1, 7)]
                subject_ids[split] = [int(v) for v in np.unique(subjects[rows])]
                require(counts[split] == HAR_CLASSES[split], f"HAR {split} class counts changed")
                require(subject_ids[split] == HAR_SUBJECTS[split], f"HAR {split} subjects changed")
            for name in ("features.txt", "activity_labels.txt"):
                publisher = source.read(member_name(source, name))
                require((base / name).read_bytes() == publisher, f"Publisher metadata differs: {name}")
            names = [line.split(maxsplit=1)[1] for line in
                     (base / "features.txt").read_text(encoding="ascii").splitlines()]
            require(len(names) == p and len(set(names)) == 477, "HAR feature-name contract changed")
            details.update(subject_ids_compared=n, subjects=subject_ids,
                           class_counts_raw_labels_1_to_6=counts, unique_feature_names=477)
        else:
            count = 0
            for start, values in python_blocks(source, "YearPredictionMSD.txt", p + 1, ","):
                stop = start + len(values)
                require(stop <= n, "Too many YearPredictionMSD publisher rows")
                equal_bits(x[start:stop], values[:, 1:], f"Year features, starting row {start}")
                equal_bits(y[start:stop], values[:, 0], f"Year labels, starting row {start}")
                count = stop
            require(count == n, "Wrong YearPredictionMSD publisher row count")
            bounds = [float(y.min()), float(y.max())]
            require(bounds == [1922.0, 2011.0], "Year target range changed")
            details["target_range"] = bounds
    return details


def reference_rng(dataset, replicate, purpose, *identity):
    # Independent expression of the documented seed contract, not prepare.rng().
    key = ["jaeger-real-feature-expansion-v1", 20260916, dataset, replicate, purpose, *identity]
    payload = json.dumps(key, separators=(",", ":"), ensure_ascii=True).encode("ascii")
    return np.random.Generator(np.random.PCG64(int.from_bytes(hashlib.sha256(payload).digest(), "big")))


def check_permutations(base, dataset, spec):
    x = prepare.load_array(base / "X.npy")
    n, p, train = spec["rows"], spec["features"], spec["train_rows"]
    map_hashes = {}
    for replicate in range(5):
        order = reference_rng(dataset, replicate, "column_order").permutation(9 * p)
        require(np.array_equal(np.sort(order), np.arange(9 * p)), "Column order is not a bijection")
        for copies in (0, 4, 8):
            expected = [int(identity) for identity in order if identity // p <= copies]
            require(prepare.feature_map(dataset, replicate, p, copies) == expected,
                    "Generator column map differs from seed contract")
        map_hashes[str(replicate)] = hashlib.sha256(order.astype("<i8").tobytes()).hexdigest()
    # Fixed before inspecting labels or outcomes; not chosen from diagnostic results.
    cases = ((0, 1, 0), (0, 4, p // 2), (0, 8, p - 1),
             (4, 1, p - 1), (4, 4, 0), (4, 8, p // 2))
    records = []
    for replicate, copy, column in cases:
        permutation = reference_rng(dataset, replicate, "row_permutation", copy, column).permutation(n)
        require(np.array_equal(np.sort(permutation), np.arange(n)), "Row permutation is not a bijection")
        actual = prepare.rng(dataset, replicate, "row_permutation", copy, column).permutation(n)
        require(np.array_equal(actual, permutation), "Generator row stream differs from seed contract")
        original = x[:, column]
        shuffled = original[permutation]
        require(np.array_equal(np.sort(original.view("<u8")), np.sort(shuffled.view("<u8"))),
                "Permuted column's exact empirical multiset changed")
        train_from_test = int(np.count_nonzero(permutation[:train] >= train))
        test_from_train = int(np.count_nonzero(permutation[train:] < train))
        require(train_from_test == test_from_train, "Cross-partition donor accounting failed")
        records.append({"replicate": replicate, "copy": copy, "source_column": column,
                        "rows": n, "fixed_points": int(np.count_nonzero(permutation == np.arange(n))),
                        "train_receiving_test_donors": train_from_test,
                        "test_receiving_train_donors": test_from_train,
                        "cross_partition_donors_present": train_from_test > 0})
    return {"all_five_column_orders_sha256": map_hashes, "row_permutation_cases": records,
            "bijective_and_bitwise_multiset_checks_passed": True,
            "fixed_points_and_random_outcomes_never_filtered": True}


def diagnose(output):
    require(np.__version__ == prepare.NUMPY_VERSION,
            f"Use the pinned numpy=={prepare.NUMPY_VERSION} diagnostic environment")
    report = {"status": "passed", "diagnostic_sha256": prepare.sha256(__file__),
              "numpy": np.__version__, "python": platform.python_version(), "datasets": {}}
    for dataset, spec in prepare.SOURCES.items():
        root = output / dataset
        base, archive = root / "base", root / "source" / spec["archive"]
        require(base.is_dir() and archive.is_file(),
                f"Missing local {dataset} source/base; run prepare.py acquire first. No download attempted.")
        print(f"Checking {dataset}: seals, pinned archive, every publisher value, then selected permutations", file=sys.stderr)
        manifest = prepare.verify_base(base, dataset, spec)
        source_hash = prepare.sha256(archive)
        require(archive.stat().st_size == spec["bytes"] and source_hash == spec["sha256"],
                f"Pinned publisher archive changed: {archive}")
        report["datasets"][dataset] = {
            "rows": spec["rows"], "features": spec["features"],
            "train_rows": spec["train_rows"], "test_rows": spec["rows"] - spec["train_rows"],
            "source_sha256": source_hash, "base_manifest_sha256": prepare.sha256(base / "manifest.json"),
            "base_generator_sha256": manifest["generator_sha256"],
            "independent_publisher_comparison": compare_originals(archive, base, dataset, spec),
            "permutation_diagnostics": check_permutations(base, dataset, spec)}
    return report


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True, help="Existing preparation output root")
    args = parser.parse_args(argv)
    try:
        print(json.dumps(diagnose(args.output.resolve()), indent=2, sort_keys=True, allow_nan=False))
        return 0
    except (prepare.PreparationError, OSError, ValueError, zipfile.BadZipFile) as exc:
        print(f"ERROR: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/real_feature_expansion/prepare.py <==
#!/usr/bin/env python3
"""Prepare sealed, pooled-covariate expansions of two original UCI datasets.

No data access occurs on import, with --help, or with the default `plan` command.
Only `acquire` and `prepare` download data. See README.md for interpretation.
"""
from __future__ import annotations

import argparse
from contextlib import contextmanager
import fcntl
import hashlib
import io
import itertools
import json
import os
from pathlib import Path
import platform
import shutil
import sys
import tempfile
import urllib.request
import zipfile

import numpy as np


VERSION = "jaeger-real-feature-expansion-v1"
ROOT_SEED = 20260916
REPLICATES = tuple(range(5))
VARIANTS = {"control": 0, "4": 4, "8": 8}
NUMPY_VERSION = "1.26.4"
# Pinned from evaluation_benchmark_source_code/RQ1_src/public_sources.json. Do not use its
# local_path: preparation fetches the publisher's original archive instead.
SOURCES = {
    "HAR": {
        "source_id": "har_smartphone", "rows": 10299, "features": 561,
        "train_rows": 7352, "subject_counts": [21, 9],
        "url": "https://archive.ics.uci.edu/static/public/240/human+activity+recognition+using+smartphones.zip",
        "landing_url": "https://archive.ics.uci.edu/dataset/240/human+activity+recognition+using+smartphones",
        "bytes": 61005872,
        "sha256": "c00b803081a5c797cd5e4b83700a9810b38d53d9d84e01917e090e1fdbc81031",
        "license": "CC BY 4.0", "archive": "har_smartphones.zip",
        "split": "Publisher train rows, then publisher test rows; subject-disjoint",
    },
    "YearPredictionMSD": {
        "source_id": "yearpredictionmsd", "rows": 515345, "features": 90,
        "train_rows": 463715,
        "url": "https://archive.ics.uci.edu/static/public/203/yearpredictionmsd.zip",
        "landing_url": "https://archive.ics.uci.edu/dataset/203/yearpredictionmsd",
        "bytes": 211011981,
        "sha256": "06f801af323bb7798e800583acce4ea1ed2697ac12c23f4424aea0a7a3d09e11",
        "license": "CC BY 4.0", "archive": "yearpredictionmsd.zip",
        "split": "Publisher order: first 463715 rows train, last 51630 test",
    },
}


class PreparationError(RuntimeError):
    pass


def require(condition, message):
    if not condition:
        raise PreparationError(message)


def sha256(path):
    digest = hashlib.sha256()
    with Path(path).open("rb") as stream:
        for block in iter(lambda: stream.read(8 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def write_json(path, value):
    with Path(path).open("w", encoding="utf-8") as stream:
        json.dump(value, stream, indent=2, sort_keys=True, allow_nan=False)
        stream.write("\n")
        stream.flush()
        os.fsync(stream.fileno())


def read_json(path):
    return json.loads(Path(path).read_text(encoding="utf-8"))


def implementation():
    return {"version": VERSION, "generator_sha256": sha256(__file__),
            "numpy": np.__version__, "python": platform.python_version()}


@contextmanager
def locked(root):
    root.mkdir(parents=True, exist_ok=True)
    with (root / ".prepare.lock").open("a") as stream:
        try:
            fcntl.flock(stream, fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError as exc:
            raise PreparationError(f"Another preparation/export uses {root}") from exc
        try:
            yield
        finally:
            fcntl.flock(stream, fcntl.LOCK_UN)


@contextmanager
def transaction(destination):
    """Keep failed work visibly unsealed; never overwrite existing artifacts."""
    destination = Path(destination)
    require(not destination.exists(), f"Destination already exists: {destination}")
    destination.parent.mkdir(parents=True, exist_ok=True)
    staging = destination.with_name(f".{destination.name}.incomplete")
    require(not staging.exists(),
            f"Unfinished work at {staging}; inspect and remove that directory before retrying.")
    staging.mkdir()
    yield staging
    require((staging / "SEAL.sha256").is_file(), "Cannot publish an unsealed directory")
    require(not destination.exists(), f"Destination appeared during generation: {destination}")
    staging.rename(destination)


def seal(directory, metadata):
    files = {}
    for path in sorted(directory.rglob("*")):
        if path.is_file():
            require(path.name not in {"manifest.json", "SEAL.sha256"}, "Already sealed")
            with path.open("rb") as stream:
                os.fsync(stream.fileno())
            files[path.relative_to(directory).as_posix()] = {
                "bytes": path.stat().st_size, "sha256": sha256(path)}
    write_json(directory / "manifest.json", {**metadata, "files": files})
    with (directory / "SEAL.sha256").open("w", encoding="ascii") as stream:
        stream.write(sha256(directory / "manifest.json") + "\n")
        stream.flush()
        os.fsync(stream.fileno())


def verify_seal(directory):
    directory = Path(directory)
    require((directory / "SEAL.sha256").is_file(), f"Missing seal: {directory}")
    expected = (directory / "SEAL.sha256").read_text(encoding="ascii").strip()
    require(sha256(directory / "manifest.json") == expected, f"Manifest hash mismatch: {directory}")
    manifest = read_json(directory / "manifest.json")
    require(manifest["version"] == VERSION, "Unsupported artifact version")
    actual = {p.relative_to(directory).as_posix() for p in directory.rglob("*") if p.is_file()}
    require(actual == set(manifest["files"]) | {"manifest.json", "SEAL.sha256"},
            f"Unexpected or missing files: {directory}")
    for name, receipt in manifest["files"].items():
        relative = Path(name)
        require(not relative.is_absolute() and ".." not in relative.parts, "Unsafe manifest path")
        path = directory / relative
        require(not path.is_symlink(), f"Artifact is a symlink: {path}")
        require(path.stat().st_size == receipt["bytes"] and sha256(path) == receipt["sha256"],
                f"Artifact checksum mismatch: {path}")
    return manifest


def download_source(spec, directory):
    directory.mkdir(parents=True, exist_ok=True)
    target = directory / spec["archive"]
    def check(path):
        require(path.stat().st_size == spec["bytes"] and sha256(path) == spec["sha256"],
                f"Original source size/hash mismatch: {path}. Do not silently update the pin.")
    if target.exists():
        check(target)
        return target
    partial = target.with_suffix(target.suffix + ".part")
    require(not partial.exists(), f"Incomplete download: {partial}; remove it before retrying.")
    request = urllib.request.Request(spec["url"], headers={"User-Agent": VERSION})
    with urllib.request.urlopen(request, timeout=120) as response, partial.open("xb") as stream:
        total = 0
        for block in iter(lambda: response.read(8 * 1024 * 1024), b""):
            total += len(block)
            require(total <= spec["bytes"], "Download exceeds pinned source size")
            stream.write(block)
        stream.flush()
        os.fsync(stream.fileno())
    check(partial)
    partial.rename(target)
    return target


def find_member(archive, suffix):
    matches = [name for name in archive.namelist()
               if name == suffix or name.endswith("/" + suffix)]
    require(len(matches) <= 1, f"Ambiguous ZIP member: {suffix}")
    return matches[0] if matches else None


@contextmanager
def source_zip(path, required, nested_name, work):
    """Read direct or UCI wrapper ZIP layouts without extracting arbitrary paths."""
    with zipfile.ZipFile(path) as outer:
        members = {name: find_member(outer, name) for name in required}
        if all(members.values()):
            yield outer, members
            return
        nested = find_member(outer, nested_name)
        require(nested is not None, f"Source ZIP lacks required members: {required}")
        with tempfile.TemporaryDirectory(prefix="zip-", dir=work) as scratch:
            inner_path = Path(scratch) / "inner.zip"
            with outer.open(nested) as src, inner_path.open("wb") as dst:
                shutil.copyfileobj(src, dst, length=8 * 1024 * 1024)
            with zipfile.ZipFile(inner_path) as inner:
                members = {name: find_member(inner, name) for name in required}
                require(all(members.values()), "Nested source ZIP lacks required members")
                yield inner, members


def numeric_blocks(archive, member, columns, delimiter=None):
    with archive.open(member) as raw, io.TextIOWrapper(raw, encoding="ascii") as stream:
        while True:
            lines = list(itertools.islice(stream, 4096))
            if not lines:
                return
            require(all(line.strip() and not line.lstrip().startswith("#") for line in lines),
                    f"Unexpected blank/comment record in {member}")
            values = np.loadtxt(lines, dtype=np.float64, delimiter=delimiter, ndmin=2)
            require(values.shape == (len(lines), columns) and np.isfinite(values).all(),
                    f"Invalid numeric shape/values in {member}")
            yield values


def copy_numeric(archive, member, destination):
    position = 0
    for values in numeric_blocks(archive, member, destination.shape[1]):
        stop = position + len(values)
        require(stop <= len(destination), f"Too many source rows in {member}")
        destination[position:stop] = values
        position = stop
    require(position == len(destination), f"Wrong source row count in {member}")


def create_matrix(path, shape):
    return np.lib.format.open_memmap(path, mode="w+", dtype="<f8", shape=shape, fortran_order=True)


def load_array(path):
    return np.load(path, mmap_mode="r", allow_pickle=False)


def validate_base(directory, dataset, spec):
    x, y = load_array(directory / "X.npy"), load_array(directory / "y.npy")
    n, p, train = spec["rows"], spec["features"], spec["train_rows"]
    require(x.shape == (n, p) and x.dtype == np.dtype("<f8") and x.flags.f_contiguous,
            "Original matrix shape/dtype/order mismatch")
    require(y.shape == (n,) and y.dtype == np.dtype("<f8") and np.isfinite(y).all(),
            "Original labels shape/dtype/values mismatch")
    require(np.array_equal(load_array(directory / "row_ids.npy"), np.arange(n)), "Row IDs changed")
    expected_split = np.r_[np.zeros(train, dtype=np.uint8), np.ones(n - train, dtype=np.uint8)]
    require(np.array_equal(load_array(directory / "official_split.npy"), expected_split),
            "Official row membership changed")
    for column in range(p):
        require(np.isfinite(x[:, column]).all(), "Nonfinite source feature")
    if dataset == "HAR":
        require(np.array_equal(np.unique(y), np.arange(1, 7)), "HAR source labels must be 1..6")
        subjects = load_array(directory / "subject_ids.npy")
        require(subjects.shape == (n,) and np.all(subjects > 0) and np.all(subjects == np.floor(subjects)),
                "Invalid HAR subject IDs")
        a, b = np.unique(subjects[:train]), np.unique(subjects[train:])
        require([len(a), len(b)] == spec["subject_counts"] and not np.intersect1d(a, b).size,
                "HAR official subjects/counts are not disjoint")
    else:
        require(np.all(y == np.floor(y)), "Year source labels must be integral")


def prepare_base(dataset, spec, archive, destination):
    with transaction(destination) as stage:
        n, p, train = spec["rows"], spec["features"], spec["train_rows"]
        x = create_matrix(stage / "X.npy", (n, p))
        y = np.empty(n, dtype="<f8")
        members_used = {}
        if dataset == "HAR":
            required = [f"{split}/{stem}_{split}.txt" for split in ("train", "test")
                        for stem in ("X", "y", "subject")] + ["features.txt", "activity_labels.txt"]
            subjects = np.empty((n, 1), dtype="<f8")
            with source_zip(archive, required, "UCI HAR Dataset.zip", stage) as (source, members):
                for split, rows in (("train", slice(0, train)), ("test", slice(train, n))):
                    copy_numeric(source, members[f"{split}/X_{split}.txt"], x[rows])
                    copy_numeric(source, members[f"{split}/y_{split}.txt"], y[rows, None])
                    copy_numeric(source, members[f"{split}/subject_{split}.txt"], subjects[rows])
                for name in ("features.txt", "activity_labels.txt"):
                    (stage / name).write_bytes(source.read(members[name]))
                members_used = members
            np.save(stage / "subject_ids.npy", subjects[:, 0], allow_pickle=False)
        else:
            required = ["YearPredictionMSD.txt"]
            with source_zip(archive, required, "YearPredictionMSD.txt.zip", stage) as (source, members):
                position = 0
                for values in numeric_blocks(source, members[required[0]], p + 1, delimiter=","):
                    stop = position + len(values)
                    require(stop <= n, "Too many YearPredictionMSD rows")
                    y[position:stop], x[position:stop] = values[:, 0], values[:, 1:]
                    position = stop
                require(position == n, "Wrong YearPredictionMSD row count")
                members_used = members
        x.flush()
        del x
        np.save(stage / "y.npy", y, allow_pickle=False)
        np.save(stage / "row_ids.npy", np.arange(n, dtype="<i8"), allow_pickle=False)
        split = np.ones(n, dtype=np.uint8)
        split[:train] = 0
        np.save(stage / "official_split.npy", split, allow_pickle=False)
        validate_base(stage, dataset, spec)
        seal(stage, {**implementation(), "kind": "original_pool", "dataset": dataset,
                     "source": spec, "source_members": members_used,
                     "row_id_convention": "Zero-based index in full publisher order (HAR train then test)",
                     "split_encoding": {"0": "train", "1": "test"}})


def rng(dataset, replicate, purpose, *identity):
    # Each feature's stream is independent of iteration order, requested width,
    # labels, Python's randomized hash(), and how many other streams were used.
    key = json.dumps([VERSION, ROOT_SEED, dataset, int(replicate), purpose, *identity],
                     separators=(",", ":"), ensure_ascii=True).encode("ascii")
    seed = int.from_bytes(hashlib.sha256(key).digest(), "big")
    return np.random.Generator(np.random.PCG64(seed))


def column_order(dataset, replicate, p):
    return rng(dataset, replicate, "column_order").permutation(9 * p)


def feature_map(dataset, replicate, p, copies):
    order = column_order(dataset, replicate, p)
    # Identity is copy*p + source_column; copy=0 identifies an untouched original.
    return [int(identity) for identity in order if identity // p <= copies]


def variant_name(dataset, variant):
    return f"{dataset}_{variant}"


def same_bits(a, b):
    # Even signed zeros must survive; numerical equality alone would miss this.
    return np.array_equal(a.view(np.uint64), b.view(np.uint64))


def verify_replicate_values(base, directory, dataset, replicate, spec):
    x = load_array(base / "X.npy")
    n, p = x.shape
    for variant, copies in VARIANTS.items():
        folder = directory / variant_name(dataset, variant)
        matrix = load_array(folder / "X.npy")
        identities = feature_map(dataset, replicate, p, copies)
        require(read_json(folder / "feature_ids.json") == identities, "Feature map/order mismatch")
        require(matrix.shape == (n, (copies + 1) * p) and matrix.dtype == np.dtype("<f8")
                and matrix.flags.f_contiguous, "Expanded matrix shape/dtype/order mismatch")
        for out_col, identity in enumerate(identities):
            copy, column = divmod(identity, p)
            values = x[:, column]
            if copy:
                permutation = rng(dataset, replicate, "row_permutation", copy, column).permutation(n)
                values = values[permutation]
            require(same_bits(matrix[:, out_col], values),
                    f"Expansion mismatch: {dataset}, replicate {replicate}, identity {identity}")


def prepare_replicate(base, destination, dataset, replicate, spec):
    n, p = spec["rows"], spec["features"]
    with transaction(destination) as stage:
        matrices, positions = {}, {}
        for variant, copies in VARIANTS.items():
            folder = stage / variant_name(dataset, variant)
            folder.mkdir()
            identities = feature_map(dataset, replicate, p, copies)
            write_json(folder / "feature_ids.json", identities)
            matrices[variant] = create_matrix(folder / "X.npy", (n, len(identities)))
            positions[variant] = {identity: index for index, identity in enumerate(identities)}
        x = load_array(base / "X.npy")
        # Generate every identity once, then share its exact values across widths.
        # F-order storage makes each column write contiguous; only O(N) workspace.
        for identity in column_order(dataset, replicate, p):
            copy, column = divmod(int(identity), p)
            values = x[:, column]
            if copy:
                permutation = rng(dataset, replicate, "row_permutation", copy, column).permutation(n)
                values = values[permutation]
            for variant, matrix in matrices.items():
                if int(identity) in positions[variant]:
                    matrix[:, positions[variant][int(identity)]] = values
        for matrix in matrices.values():
            matrix.flush()
        del matrix, matrices
        verify_replicate_values(base, stage, dataset, replicate, spec)
        seal(stage, {**implementation(), "kind": "pooled_expansion", "dataset": dataset,
                     "replicate": replicate, "root_seed": ROOT_SEED, "rows": n,
                     "original_features": p, "base_manifest_sha256": sha256(base / "manifest.json"),
                     "feature_identity": "copy * p + zero-based source column; copy=0 original, 1..8 permuted",
                     "shared_row_metadata": "../base/{y,row_ids,official_split}.npy",
                     "rng": "PCG64, SHA256 purpose-namespaced seed; see pinned generator",
                     "interpretation": "Label-blind global permutations over the complete covariate pool"})


def verify_base(base, dataset, spec):
    manifest = verify_seal(base)
    require(manifest["kind"] == "original_pool" and manifest["dataset"] == dataset
            and manifest["source"] == spec, "Sealed original source contract differs")
    validate_base(base, dataset, spec)
    return manifest


def verify_replicate(base, directory, dataset, replicate, spec, *, verify_values=True):
    manifest = verify_seal(directory)
    require(manifest["kind"] == "pooled_expansion" and manifest["dataset"] == dataset
            and manifest["replicate"] == replicate and manifest["root_seed"] == ROOT_SEED
            and manifest["base_manifest_sha256"] == sha256(base / "manifest.json"),
            "Sealed replicate contract differs")
    if verify_values:
        verify_replicate_values(base, directory, dataset, replicate, spec)
    return manifest


def check_resume_implementation(manifest):
    current = implementation()
    require(all(manifest[key] == value for key, value in current.items()),
            "Existing release uses a different generator/Python/NumPy; use its recorded environment or a new output root")


def prepare(output, datasets, *, source_only=False):
    require(np.__version__ == NUMPY_VERSION, f"Preparation requires numpy=={NUMPY_VERSION}")
    with locked(output):
        for dataset in datasets:
            spec = SOURCES[dataset]
            root = output / dataset
            print(f"{dataset}: checking/downloading the pinned original archive", flush=True)
            archive = download_source(spec, root / "source")
            base = root / "base"
            if base.exists():
                check_resume_implementation(verify_base(base, dataset, spec))
            else:
                prepare_base(dataset, spec, archive, base)
            if source_only:
                continue
            for replicate in REPLICATES:
                destination = root / f"replicate_{replicate:02d}"
                print(f"{dataset}: preparing/verifying replicate {replicate:02d}", flush=True)
                if destination.exists():
                    check_resume_implementation(verify_replicate(base, destination, dataset, replicate, spec))
                else:
                    prepare_replicate(base, destination, dataset, replicate, spec)


def verify(output, datasets):
    for dataset in datasets:
        spec = SOURCES[dataset]
        root = output / dataset
        verify_base(root / "base", dataset, spec)
        archive = root / "source" / spec["archive"]
        require(archive.stat().st_size == spec["bytes"] and sha256(archive) == spec["sha256"],
                f"Original archive changed: {archive}")
        for replicate in REPLICATES:
            print(f"Verifying {dataset} replicate {replicate:02d}", flush=True)
            verify_replicate(root / "base", root / f"replicate_{replicate:02d}", dataset, replicate, spec)


def export_split(output, dataset, replicate, variant, destination, *, verify_values=True):
    """Apply official membership AFTER sealing; emit native benchmark text.

    Already validated releases may skip permutation replay with verify_values=False;
    every source checksum and the sealed source/replicate contract is still checked.
    """
    output, destination = Path(output).resolve(), Path(destination).resolve()
    require(destination != output and output not in destination.parents,
            "Export destination must be outside the preparation output root to preserve its seals")
    spec = SOURCES[dataset]
    root = output / dataset
    base, expanded = root / "base", root / f"replicate_{replicate:02d}"
    verify_base(base, dataset, spec)
    verify_replicate(base, expanded, dataset, replicate, spec, verify_values=verify_values)
    matrix = load_array(expanded / variant_name(dataset, variant) / "X.npy")
    labels = load_array(base / "y.npy")
    membership = load_array(base / "official_split.npy")
    with transaction(destination) as stage:
        counts = {}
        for code, name in ((0, "train"), (1, "test")):
            row_ids = np.flatnonzero(membership == code)
            np.save(stage / f"{name}_row_ids.npy", row_ids.astype("<i8"), allow_pickle=False)
            with (stage / f"{name}.txt").open("w", encoding="ascii", newline="\n") as stream:
                for start in range(0, len(row_ids), 1024):
                    rows = row_ids[start:start + 1024]
                    block = np.empty((len(rows), matrix.shape[1] + 1), dtype=np.float64)
                    block[:, 0] = labels[rows] - (1 if dataset == "HAR" else 0)
                    block[:, 1:] = matrix[rows]
                    np.savetxt(stream, block, fmt="%.17g", delimiter="\t")
            counts[name] = len(row_ids)
        seal(stage, {**implementation(), "kind": "official_split_export", "dataset": dataset,
                     "replicate": replicate, "variant": variant, "rows": counts,
                     "features": matrix.shape[1], "format": "lightgbm_text",
                     "label_column": 0, "header": False, "categorical_features": [],
                     "label_transform": "source label minus 1" if dataset == "HAR" else "identity",
                     "base_manifest_sha256": sha256(base / "manifest.json"),
                     "replicate_manifest_sha256": sha256(expanded / "manifest.json")})


def plan():
    print("No download or generation. Five replicates (00..04); root seed 20260916.")
    total = 0
    for dataset, spec in SOURCES.items():
        n, p = spec["rows"], spec["features"]
        payload = n * p * 8 * (1 + 5 * (1 + 5 + 9))
        total += payload + spec["bytes"]
        print(f"{dataset}: {n:,} rows; control/{dataset}_4/{dataset}_8 widths {p}/{5*p}/{9*p}; "
              f"feature arrays including source: {payload / 2**30:.2f} GiB")
    print(f"Both families, arrays + source archives: about {total / 2**30:.2f} GiB, "
          "plus metadata/temporary ZIP copies. Reserve at least 40 GiB before prepare.")
    print("Later text exports and model caches need additional storage. See README.md.")


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command")
    sub.add_parser("plan", help="Print dimensions/storage; no I/O")
    for name in ("acquire", "prepare", "verify"):
        command = sub.add_parser(name)
        command.add_argument("--output", type=Path, required=True)
        command.add_argument("--datasets", nargs="+", choices=list(SOURCES), default=list(SOURCES))
    command = sub.add_parser("export-split", help="Later benchmark step: export an already sealed variant")
    command.add_argument("--output", type=Path, required=True)
    command.add_argument("--dataset", choices=list(SOURCES), required=True)
    command.add_argument("--replicate", type=int, choices=REPLICATES, required=True)
    command.add_argument("--variant", choices=list(VARIANTS), required=True)
    command.add_argument("--destination", type=Path, required=True)
    args = parser.parse_args(argv)
    try:
        if args.command in (None, "plan"):
            plan()
        elif args.command in ("acquire", "prepare"):
            prepare(args.output.resolve(), list(dict.fromkeys(args.datasets)),
                    source_only=args.command == "acquire")
        elif args.command == "verify":
            verify(args.output.resolve(), list(dict.fromkeys(args.datasets)))
        else:
            with locked(args.output.resolve()):
                export_split(args.output.resolve(), args.dataset, args.replicate, args.variant,
                             args.destination.resolve())
        return 0
    except (PreparationError, OSError, ValueError, zipfile.BadZipFile) as exc:
        print(f"ERROR: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/real_feature_expansion/requirements.txt <==
numpy==1.26.4


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/reuse.py <==
"""Reuse authenticated inputs and, for the approved ablations, frozen pre-runs."""
import math
from pathlib import Path

from ..common import SOURCE, ContractError, digest, file_hash, file_record, read_json, verify


def _require(condition, message):
    if not condition:
        raise ContractError("Prepared RQ1 input reuse: " + message)


def _payloads_present(value):
    # Workers retain their normal content-hash verification on consumption.
    # Do not rehash the entire data release at every controller restart.
    if isinstance(value, dict):
        if {"path", "bytes", "sha256"} <= value.keys():
            path = Path(value["path"])
            _require(path.is_file() and path.stat().st_size == value["bytes"],
                     f"missing or resized payload: {path}")
        else:
            for item in value.values():
                _payloads_present(item)
    elif isinstance(value, list):
        for item in value:
            _payloads_present(item)


def _cache(directory, spec, expected):
    block = read_json(directory / "block.json")
    _require(block.get("specs_sha256") == digest([spec])
             and block.get("development") is False
             and block.get("publication_eligible") is True
             and block.get("admission", {}).get("accepted") is True
             and block.get("environment", {}).get("valid") is True
             and len(block.get("runs", [])) == 1, "cache block differs from its preparation")
    run = block["runs"][0]
    path = Path(run["worker_directory"]) / "receipt.json"
    _require(run.get("spec_sha256") == digest(spec)
             and file_hash(path) == run["worker_receipt_sha256"]
             and read_json(path) == expected == run["receipt"]
             and expected.get("status") == "complete", "cache receipt differs")
    _payloads_present(expected)


def _cache_producer(directory, receipt, name):
    if (directory / "block.json").is_file():
        return directory
    # Imported caches keep the original accepted producer in their immutable
    # payload record. Follow that record, then authenticate its block normally.
    payload = Path(receipt["cache"]["path"])
    _require(payload.name == "train.bin" and payload.parent.name == "worker"
             and payload.parents[1].name == "fit-00"
             and payload.parents[3].name == name, "unknown cache layout: " + name)
    return payload.parents[3]


def load_inputs(path, *, builds, cfg, competitors, dataset_scope="all"):
    """Return only compatible datasets and caches from a completed RQ1 campaign."""
    from ..campaign import FAMILIES, RQ1_METHOD_SETS, dataset_parameters, training_parameters

    _require(dataset_scope in {"all", "base"}, "unsupported requested dataset scope")

    path = Path(path).resolve()
    prep = read_json(path / "preparation.lock.json")
    measured = read_json(path / "measurement.lock.json")
    complete = read_json(path / "complete.json")
    method_set = prep.get("rq1_method_set", "full-six-v1")
    _require(method_set in RQ1_METHOD_SETS and prep.get("profile", "original") == "original",
             "unsupported completed RQ1 method set")
    if method_set == "endogenous-five-v1":
        _require(prep.get("endogenous_full_feature_rounds") == 20,
                 "five-model campaign initialization policy differs")
    _require(prep.get("arm") == "RQ1" and prep.get("dataset_scope") == "all"
             and prep.get("development") is False and prep.get("publication_eligible") is True
             and complete.get("publication_eligible") is True
             and complete.get("measured_fits") == 90 * len(RQ1_METHOD_SETS[method_set])
             and complete.get("lock_id") == digest(measured)
             and measured.get("preparation_lock_sha256") == digest(prep),
             "expected a completed, locked publication RQ1 with all 18 conditions")
    for name in ("dataset_manifest.json", "public_sources.json", "public_datasets.json"):
        relative = "RQ1_src/" + name
        _require(prep["sources"].get(relative) == file_hash(SOURCE / relative),
                 "dataset definitions changed: " + relative)
    _require(dataset_parameters(prep["settings"]) == dataset_parameters(cfg),
             "native dataset preprocessing changed")
    old_builds = read_json(verify(prep["build_manifest"]))
    _require(old_builds["variants"]["standard"] == builds["variants"]["standard"],
             "standard cache-producing build changed")
    if competitors is not None:
        _require(prep["competitors"]["runtimes"] == competitors["runtimes"],
                 "external cache runtime changed")
    _require(len(prep["data"]["artifacts"]) == 54, "prepared artifact count differs")
    data = dict(prep["data"])
    if dataset_scope == "base":
        data["artifacts"] = [a for a in data["artifacts"] if a["dataset"] in FAMILIES]
        _require(len(data["artifacts"]) == 34
                 and {a["dataset"] for a in data["artifacts"]} == set(FAMILIES)
                 and sum(len(a["measurements"]) for a in data["artifacts"]) == 70,
                 "base subset does not contain the prescribed 14 families and 70 measurements")
        data["dataset_scope"] = "base"
        if "component_inputs" in data:
            data["component_inputs"] = {"base": data["component_inputs"]["base"]}
    keys = {a["artifact_id"] for a in data["artifacts"]}
    _require(len(keys) == len(data["artifacts"]), "duplicate prepared artifact identity")
    caches = {key: measured["caches"][key] for key in keys}
    external = ({key: measured["external_caches"][key] for key in keys}
                if competitors is not None else {})
    _payloads_present(data)
    for artifact in data["artifacts"]:
        key = artifact["artifact_id"]
        directory = path / "preparation" / key.replace("::", "_")
        spec = {"op": "cache", "build": builds["variants"]["standard"],
                "data": artifact["train"], "dataset_params": dataset_parameters(cfg)}
        producer = _cache_producer(directory / "outer-cache", measured["caches"][key], "outer-cache")
        _cache(producer, spec, measured["caches"][key])
        if competitors is not None:
            for method in ("catboost", "xgboost"):
                spec = {"op": "external_cache", "arm": "RQ1", "method": method,
                        "library_identity": competitors["runtimes"][method],
                        "data": artifact["train"],
                        "training_params": training_parameters(artifact["definition"], 1, cfg),
                        "dataset_params": dataset_parameters(cfg)}
                expected = measured["external_caches"][key][method]
                producer = _cache_producer(directory / (method + "-cache"), expected, method + "-cache")
                _cache(producer, spec, expected)
    return {"data": data, "caches": caches,
            "external_caches": external,
            "provenance": {"scope": "prepared inputs only; no pre-runs, budgets, fits or test results reused",
                           "dataset_scope": dataset_scope, "artifact_ids": sorted(keys),
                           "source_records": {name: file_record(path / name) for name in
                                              ("preparation.lock.json", "measurement.lock.json", "complete.json")}}}


def load_pre_runs(path, *, cfg):
    """Import the original EB pilots, not new ablation pilots or measured outcomes.

    The caller first authenticates this completed campaign with load_inputs.
    Original receipts stay unchanged; the new campaign binds their file hashes.
    """
    path = Path(path).resolve()
    prep = read_json(path / "preparation.lock.json")
    measured = read_json(path / "measurement.lock.json")
    old_selector = dict(prep["settings"]["jaeger"])
    # This retired metadata field only described the same individual-feature
    # universe. Do not reintroduce an option, or accept a different universe.
    _require(old_selector.pop("selection_unit", "original_feature") == "original_feature",
             "pre-run used a different feature universe")
    _require(prep["settings"]["training"] == cfg["training"]
             and prep["settings"]["stopping"] == cfg["stopping"]
             and old_selector == cfg["jaeger"],
             "frozen EB pilot training/stopping settings changed")
    _require(cfg["stopping"]["epsilon"] == .001 and cfg["stopping"]["patience"] == 10,
             "pilot import requires the current manuscript stopping rule")
    for name in ("training.py", "metrics.py", "data.py", "expanded_data.py"):
        _require(prep["sources"][name] == file_hash(SOURCE / name),
                 "pilot data/loss/stopping implementation changed: " + name)
    pilots = measured["pre_runs"]
    keys = {artifact["artifact_id"] for artifact in prep["data"]["artifacts"]}
    _require(set(pilots) == keys and len(keys) == 54, "frozen pre-run coverage differs")
    for key, pilot in pilots.items():
        block = read_json(path / "preparation" / key.replace("::", "_") / "pre-run/block.json")
        _require(block.get("publication_eligible") is True
                 and block.get("environment", {}).get("valid") is True
                 and block.get("admission", {}).get("accepted") is True
                 and len(block.get("runs", [])) == 1, "pre-run was not accepted: " + key)
        run = block["runs"][0]
        receipt_path = Path(run["worker_directory"]) / "receipt.json"
        receipt = read_json(receipt_path)
        _require(file_hash(receipt_path) == run["worker_receipt_sha256"] == pilot["original_receipt_sha256"]
                 and receipt == run["receipt"] and receipt.get("status") == "complete",
                 "pre-run receipt identity differs: " + key)
        spec = read_json(receipt_path.parent.parent / "spec.json")
        _require(digest(spec) == run["spec_sha256"]
                 and spec["method"] == "jaeger_endogenous" and spec.get("discovery") is True
                 and spec.get("rounds") is None and spec["cache"] == measured["caches"][key]["cache"]
                 and spec["training_params"]["seed"] == pilot["model_seed"] == 271828,
                 "pre-run specification differs: " + key)
        p, rounds, total = pilot["p"], pilot["x_rounds"], pilot["cumulative_selections"]
        counts = receipt["selected_counts"]
        _require(type(p) is int and p == measured["caches"][key]["p"]
                 and type(rounds) is int and 2 <= rounds <= 10002
                 and receipt["completed_rounds"] == rounds and len(counts) == rounds
                 and counts[:2] == [p, p] and all(type(k) is int and 1 <= k <= p for k in counts)
                 and type(total) is int and total == sum(counts)
                 and pilot["y_fraction"] == total / (p * rounds),
                 "pre-run fraction/count/horizon differs: " + key)
        _require(receipt["termination"] == "training_loss_patience"
                 and math.isfinite(receipt["initial_training_loss"]) and receipt["initial_training_loss"] > 0
                 and pilot["calibration"] == receipt["calibration"]
                 and pilot["calibration"]["n_ref"] == 300 and pilot["calibration"]["delta"] == .05,
                 "pre-run stopping/calibration differs: " + key)
    return pilots


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/run.py <==
"""Run the RQ1 endogenous comparison."""
from pathlib import Path
import sys

if __package__ in (None, ""):
    sys.path.insert(0, str(Path(__file__).resolve().parents[2]))

from evaluation_benchmark_source_code.campaign import main

if __name__ == "__main__":
    main("RQ1")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ1_src/selection.py <==
"""Native integer feature-fraction conversion and RQ1 matching."""
from __future__ import annotations
import math
from ..common import ContractError

CALIBRATION_REFERENCE_COUNT = 300
FIXED_ADAPTIVE_METHODS = frozenset(("jaeger_exogenous", "Mean_Ablation", "Exposure_Ablation"))

def roundint(value: float) -> int:
    """LightGBM Common::RoundInt for finite nonnegative selected feature set sizes."""
    if not math.isfinite(value) or value < 0.0:
        raise ContractError(f"invalid RoundInt input: {value}")
    return int(math.floor(value + 0.5))


def clip_count(value: int, units: int) -> int:
    if units < 1:
        raise ContractError("selectable-feature count must be positive")
    return max(1, min(units, int(value)))


def realized_count(method: str, units: int, fraction: float) -> int:
    return clip_count(roundint(units * fraction), units)


def robust_fraction(method: str, units: int, target: int) -> float:
    """Return an interior fraction that realizes exactly the frozen integer K."""
    target = clip_count(target, units)
    if method in FIXED_ADAPTIVE_METHODS | {"lightgbm_fixed"} and target == units:
        # This is strictly inside the RoundInt cell for K=p.  It also keeps
        # JAEGER below one, which is required to activate exogenous mode.
        fraction = (units - 0.25) / units
    else:
        fraction = target / units
    if not 0.0 < fraction <= 1.0:
        raise ContractError(f"invalid realized feature fraction: {fraction}")
    if method in FIXED_ADAPTIVE_METHODS and not fraction < 1.0:
        raise ContractError("fixed adaptive selection must be activated below one")
    if realized_count(method, units, fraction) != target:
        raise ContractError(f"fraction does not realize K={target} for {method}")
    return fraction


def accumulated_count(method: str, p: int, target: int, rounds: int) -> int:
    warmup = {"lightgbm_fixed": 0, **{name: 2 for name in FIXED_ADAPTIVE_METHODS}}[method]
    return min(rounds, warmup) * p + max(0, rounds - warmup) * target


def matched_target(method: str, p: int, rounds: int, target_accumulated_count: int) -> int:
    """Exact discrete argmin, with protocol tie-breaking toward larger K."""
    return min(
        range(1, p + 1),
        key=lambda k: (abs(accumulated_count(method, p, k, rounds) - target_accumulated_count), -k),
    )


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ2_src/__init__.py <==
"""Publication evaluation source."""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ2_src/frozen.py <==
"""Import anonymous manuscript hyperparameters for fresh paired measurements.

This file imports parameter values, not historical optimizer state, data caches,
accepted model fits, or optimization times. Every new campaign binds the export
and creates its own training, measurement, and evaluation receipts.
"""
from __future__ import annotations

import math

from ..common import ContractError, digest, file_record, read_json


def load_settings(path, artifacts):
    value = read_json(path)
    rows = value.get("settings", [])
    expected = {row["artifact_id"]: row["dataset"] for row in artifacts}
    if (value.get("schema_version") != 1 or len(rows) != 34 or len(expected) != 34
            or len({row["artifact_id"] for row in rows}) != 34
            or {row["artifact_id"] for row in rows} != set(expected)):
        raise ContractError("Frozen RQ2 settings must cover the exact 34 training artifacts")
    selections = {}
    for row in rows:
        key, rounds, rate = row["artifact_id"], row["total_boosting_rounds"], row["learning_rate"]
        if (row["dataset"] != expected[key] or type(rounds) is not int or not 50 <= rounds <= 2000
                or type(rate) not in (float, int) or not math.isfinite(rate) or not .01 <= rate <= .20
                or type(row["selected_trial"]) is not int or not 0 <= row["selected_trial"] < 20
                or not math.isfinite(row["validation_loss"]) or row["validation_loss"] < 0
                or row["valid_trials"] != 20 or not 1 <= row["unique_pairs"] <= 20):
            raise ContractError(f"Invalid frozen RQ2 selection: {key}")
        selection = {"artifact_id": key, "total_boosting_rounds": rounds, "learning_rate": rate,
                     "primary_loss": row["validation_loss"], "selected_trial": row["selected_trial"],
                     "counts": {"valid_trials": row["valid_trials"], "unique_pairs": row["unique_pairs"]},
                     "boundary": {"total_boosting_rounds": rounds in (50, 2000),
                                  "learning_rate": rate in (.01, .20)},
                     "provenance_kind": "exported_manuscript_parameters",
                     "settings_file": file_record(path)}
        selection["selection_sha256"] = digest(selection)
        selections[key] = selection
    return selections


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ2_src/requirements-rq2-tuning.txt <==
# Isolated Optuna orchestration environment, Python 3.11--3.12.
# Install into the new campaign environment; historical runtime locks remain immutable.
# Core package and locally verified dependency versions are pinned below.
# Record the server's complete resolved environment in the tuning-stage lock;
# platform-specific dependencies can differ (for example SQLAlchemy's greenlet).
optuna==5.0.0
numpy==1.26.4
alembic==1.16.5
colorlog==6.12.0
Mako==1.3.12
MarkupSafe==3.0.3
packaging==26.3
PyYAML==6.0.3
SQLAlchemy==2.0.54
tomli==2.4.1
tqdm==4.70.1
typing_extensions==4.16.0


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ2_src/resume.py <==
"""Reviewed continuation of existing RQ2 locks, fits, and fixed endpoints.

The original locks and accepted records stay byte-identical. A separate immutable
receipt records the current executable sources and the exact accepted boundary.
"""
from __future__ import annotations

import copy
import sys
from pathlib import Path

from ..common import (SOURCE, ContractError, digest, file_hash, file_record,
                      read_json, settings, source_identity, verify, write_json)
from .reuse import _ast, _function


UNCHANGED_RUNTIME = (
    "common.py", "runtime.py", "monitor.py", "training.py", "external_models.py",
    "metrics.py", "RQ1_src/selection.py", "calibration.py", "RQ2_src/tuning.py",
)
UNCHANGED_FUNCTIONS = (
    "training_parameters", "dataset_parameters", "_variant", "_rotate",
    "configurations", "Campaign.block", "Campaign.train_spec", "Campaign.matrix",
    "Campaign.execute", "Campaign.evaluate",
)
WORKER_EDITS = (
    ("TrainingLossController(initial, .01, 10)", "TrainingLossController(initial, .001, 10)"),
    ("if dynamic and completed >= 1002:", "if dynamic and completed >= 10002:"),
    ('"endogenous stopping exceeded the unchanged 1002-round bound"',
     '"endogenous stopping exceeded the 10002-round bound"'),
)


def require(condition, message):
    if not condition:
        raise ContractError("RQ2 reviewed continuation: " + message)


def compatible_sources(lock, frozen_source, current):
    frozen_source = Path(frozen_source)
    for name, expected in lock["sources"].items():
        require(file_hash(frozen_source / name) == expected,
                f"archived source differs: {name}")
    for name in UNCHANGED_RUNTIME:
        require(current.get(name) == lock["sources"].get(name),
                f"fixed-horizon runtime changed: {name}")
    before = (frozen_source / "worker.py").read_text()
    after = (SOURCE / "worker.py").read_text()
    for old, new in WORKER_EDITS:
        require(before.count(old) == 1, "unrecognized old stopping implementation")
        before = before.replace(old, new)
    require(before == after, "worker differs beyond the inactive endogenous stopping change")
    old_campaign = (frozen_source / "campaign.py").read_text()
    new_campaign = (SOURCE / "campaign.py").read_text()
    for name in UNCHANGED_FUNCTIONS:
        require(_ast(_function(old_campaign, name)) == _ast(_function(new_campaign, name)),
                f"fixed-horizon campaign function changed: {name}")
    return {name: {"before_sha256": lock["sources"].get(name),
                   "after_sha256": current.get(name)}
            for name in sorted(lock["sources"].keys() | current.keys())
            if lock["sources"].get(name) != current.get(name)}


def compatible_settings(old, current):
    require(old["stopping"] == {"epsilon": .01, "patience": 10,
                                "theorem_safety_rounds": 1002}, "unexpected original stopping policy")
    require(current["stopping"] == {"epsilon": .001, "patience": 10,
                                    "theorem_safety_rounds": 10002}, "unexpected current stopping policy")
    normalized = copy.deepcopy(current)
    normalized["stopping"] = old["stopping"]
    require(normalized == old, "configuration differs beyond unused RQ2 stopping settings")


def populate(campaign, lock, measurement):
    campaign.artifacts = lock["data"]["artifacts"]
    campaign.cache_map = measurement["caches"]
    campaign.external_cache_map = measurement["external_caches"]
    campaign.pre_runs = measurement["pre_runs"]
    campaign.selections = measurement["selected_pairs"]
    matrix = campaign.matrix()
    require(matrix == measurement["matrix"], "fixed measurement matrix changed")
    artifacts = {a["artifact_id"]: a for a in campaign.artifacts}
    specs = {}
    for block in matrix:
        artifact = artifacts[block["artifact_id"]]
        values = [campaign.train_spec(artifact, campaign.cache_map[block["artifact_id"]],
                                     block["measurement"], cell) for cell in block["cells"]]
        require(all(v["arm"] == "RQ2" and v["rounds"] is not None
                    and v["method"] != "jaeger_endogenous" for v in values),
                "continuation is restricted to fixed RQ2 endpoints")
        specs[block["block_id"]] = values
    return matrix, specs


def accepted_boundary(output, matrix, specs, execution, *, include_fits=False):
    """Pin small accepted records; the normal runner still verifies model bytes."""
    records, fit_records, count, gap = [], [], 0, False
    for block in matrix:
        directory = output / "measurements" / block["block_id"].replace(":", "_")
        path = directory / "block.json"
        values = specs[block["block_id"]]
        value = read_json(path) if path.is_file() else None
        if value is not None:
            require(value.get("schema_version") == 2 and value.get("acceptance_scope") == "per_fit"
                    and value.get("execution_sha256") == digest(execution)
                    and value.get("specs_sha256") == digest(values)
                    and value.get("publication_eligible") is True and value.get("development") is False
                    and value.get("environment", {}).get("valid") is True
                    and value.get("admission", {}).get("accepted") is True
                    and len(value.get("runs", [])) == len(values)
                    and len(value.get("fit_blocks", [])) == len(values), "invalid accepted block")
        if (directory / "specs.json").is_file():
            require(read_json(directory / "specs.json") == values, "accepted train specs changed")
        block_count = 0
        for index, spec in enumerate(values):
            child = directory / f"fit-{index:02d}" / "block.json"
            if not child.is_file():
                require(value is None, "completed block is missing accepted fit evidence")
                gap = True
                continue
            require(not gap, "accepted fits are not a contiguous prefix")
            require((directory / "specs.json").is_file(), "accepted fit lacks frozen block specs")
            record = read_json(child)
            require(record.get("schema_version") == 2 and record.get("acceptance_scope") == "single_fit"
                    and record.get("execution_sha256") == digest(execution)
                    and record.get("publication_eligible") is True and record.get("development") is False
                    and record.get("environment", {}).get("valid") is True
                    and record.get("admission", {}).get("accepted") is True
                    and record.get("specs_sha256") == digest([spec])
                    and len(record.get("runs", [])) == 1, "accepted fit spec differs")
            run = record["runs"][0]
            require(run.get("spec_sha256") == digest(spec)
                    and run.get("receipt", {}).get("status") == "complete", "accepted worker is incomplete")
            receipt = Path(run["worker_directory"]) / "receipt.json"
            require(file_hash(receipt) == run["worker_receipt_sha256"]
                    and read_json(receipt) == run["receipt"], "accepted worker receipt changed")
            if value is not None:
                require(verify(value["fit_blocks"][index]) == child.resolve()
                        and record["runs"] == [value["runs"][index]],
                        "accepted fit reference changed position")
            fit_records.append(file_record(child))
            count += 1
            block_count += 1
        if value is not None:
            records.append(file_record(path))
        elif block_count:
            require(include_fits, "initial continuation review requires a completed-block boundary")
        extra = list(directory.glob("fit-*/block.json"))
        require(len(extra) == block_count, "unexpected accepted fit outside the frozen schedule")
    require(count > 0, "no accepted fits at the reviewed boundary")
    return (records, fit_records, count) if include_fits else (records, count)


def verify_prior_transitions(records, lock_path, measurement_path, accepted_count):
    """Authenticate historical receipts without changing their original paths."""
    visited = set()
    pending = list(records)
    while pending:
        reference = pending.pop()
        path = verify(reference)
        if path in visited:
            continue
        visited.add(path)
        value = read_json(path)
        require(value.get("schema_version") in {1, 2}
                and verify(value["original_preparation_lock"]) == Path(lock_path).resolve()
                and verify(value["original_measurement_lock"]) == Path(measurement_path).resolve()
                and value.get("original_lock_id") == digest(read_json(measurement_path))
                and 0 < value.get("accepted_fit_count_at_transition", 0) <= accepted_count,
                "prior transition belongs to another campaign or later boundary")
        verify(value["review"])
        for name in ("accepted_blocks_at_transition", "accepted_fits_at_transition"):
            for record in value.get(name, []):
                verify(record)
        pending.extend(value.get("prior_transitions", []))


def create_review(output, frozen_source, destination, *, prior_transitions=()):
    """Create the review once, after final main sources and archive paths settle."""
    from ..campaign import Campaign
    output = Path(output).resolve()
    lock = read_json(output / "preparation.lock.json")
    measurement = read_json(output / "measurement.lock.json")
    require(lock["arm"] == "RQ2" and lock["dataset_scope"] == "base"
            and lock["development"] is False and lock["publication_eligible"] is True,
            "source is not publication RQ2")
    require(measurement["preparation_lock_sha256"] == digest(lock), "lock dependency differs")
    current = source_identity()
    changes = compatible_sources(lock, frozen_source, current)
    cfg = settings(arm="RQ2")
    compatible_settings(lock["settings"], cfg)
    campaign = object.__new__(Campaign)
    campaign.arm, campaign.dataset_scope, campaign.cfg = "RQ2", "base", cfg
    campaign.args = type("Args", (), {"development": False})()
    campaign.builds = read_json(verify(lock["build_manifest"]))
    campaign.competitors = lock["competitors"]
    matrix, specs = populate(campaign, lock, measurement)
    records, fits, count = accepted_boundary(output, matrix, specs, cfg["execution"], include_fits=True)
    previous_paths = {Path(path).resolve() for path in prior_transitions}
    previous_paths.update(path.resolve() for path in output.glob("source_transition*.json"))
    previous = [file_record(path) for path in sorted(previous_paths)]
    verify_prior_transitions(previous, output / "preparation.lock.json",
                             output / "measurement.lock.json", count)
    review = {"schema_version": 2, "arm": "RQ2",
              "preparation_lock": file_record(output / "preparation.lock.json"),
              "measurement_lock": file_record(output / "measurement.lock.json"),
              "frozen_source": str(Path(frozen_source).resolve()),
              "current_sources": current, "reviewed_source_changes": changes,
              "accepted_blocks": records, "accepted_fit_count": count,
              "accepted_fits": fits, "prior_transitions": previous,
              "train_specs_sha256": {key: digest(value) for key, value in specs.items()},
              "original_stopping": lock["settings"]["stopping"],
              "current_stopping": cfg["stopping"]}
    write_json(destination, review)
    return review


def resume_campaign(campaign, review_path):
    from ..campaign import runtime_identity
    review_path = Path(review_path).resolve()
    review = read_json(review_path)
    version = review.get("schema_version")
    require(version in {1, 2} and review.get("arm") == campaign.arm == "RQ2"
            and not campaign.args.development and campaign.dataset_scope == "base", "wrong continuation scope")
    lock_path, measurement_path = (verify(review[name]) for name in ("preparation_lock", "measurement_lock"))
    require(lock_path == (campaign.output / "preparation.lock.json").resolve()
            and measurement_path == (campaign.output / "measurement.lock.json").resolve(),
            "continuation must preserve the original campaign and locks")
    lock, measurement = read_json(lock_path), read_json(measurement_path)
    require(lock.get("arm") == "RQ2" and lock.get("dataset_scope") == "base"
            and lock.get("development") is False and lock.get("publication_eligible") is True,
            "original locks are not publication RQ2")
    require(measurement["preparation_lock_sha256"] == digest(lock), "lock dependency differs")
    current = source_identity()
    require(current == review["current_sources"], "current sources differ from the pinned review")
    changes = compatible_sources(lock, review["frozen_source"], current)
    require(changes == review["reviewed_source_changes"], "reviewed source changes differ")
    compatible_settings(lock["settings"], campaign.cfg)
    require(read_json(verify(lock["build_manifest"])) == campaign.builds, "native build identities changed")
    require(all(lock["competitors"][key] == campaign.competitors[key]
                for key in ("runtimes", "sources")), "competitor identities changed")
    require(lock["training_runtime"] == runtime_identity(campaign.python), "training runtime changed")
    require(lock["coordinator_runtime"] == runtime_identity(Path(sys.executable)),
            "coordinator runtime changed")
    matrix, specs = populate(campaign, lock, measurement)
    require(review["train_specs_sha256"] == {key: digest(value) for key, value in specs.items()},
            "reviewed train specifications changed")
    for record in review["accepted_blocks"]:
        verify(record)
    if version == 2:
        require(len(review["accepted_fits"]) == review["accepted_fit_count"], "reviewed fit count differs")
        for record in review["accepted_fits"]:
            verify(record)
        verify_prior_transitions(review["prior_transitions"], lock_path, measurement_path,
                                 review["accepted_fit_count"])
    receipt_name = ("source_transition.json" if version == 1 else
                    f"source_transition.{file_hash(review_path)[:16]}.json")
    receipt_path = campaign.output / receipt_name
    if not receipt_path.is_file():
        boundary = accepted_boundary(campaign.output, matrix, specs, campaign.cfg["execution"],
                                     include_fits=version == 2)
        records, count = boundary[0], boundary[-1]
        require(records == review["accepted_blocks"] and count == review["accepted_fit_count"],
                "accepted boundary differs from the review")
        if version == 2:
            require(boundary[1] == review["accepted_fits"], "accepted fit boundary differs from the review")
    receipt = {"schema_version": version, "review": file_record(review_path),
               "original_preparation_lock": review["preparation_lock"],
               "original_measurement_lock": review["measurement_lock"],
               "original_lock_id": digest(measurement),
               "current_sources": current, "reviewed_source_changes": changes,
               "accepted_fit_count_at_transition": review["accepted_fit_count"],
               "accepted_blocks_at_transition": review["accepted_blocks"],
               "current_stopping": campaign.cfg["stopping"],
               "native_source_verification": getattr(campaign, "native_build_verification", None),
               "scope": "Fixed RQ2 endpoints and fit specs unchanged; original locks and accepted fits retained verbatim. Subsequent workers use the reviewed current sources. Normal execution revalidates accepted model/evidence bytes."}
    if version == 2:
        receipt.update(accepted_fits_at_transition=review["accepted_fits"],
                       prior_transitions=review["prior_transitions"])
    write_json(receipt_path, receipt)
    campaign.sources = current
    campaign.lock, campaign.measurement_lock = lock, measurement
    campaign.lock_id = digest(measurement)
    return matrix


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ2_src/reuse.py <==
"""Import one sealed RQ2 preparation without resuming or rewriting its studies.

The all-suite and completed base-subset seals are supported. Original selection
contexts and hashes remain unchanged; a separate receipt binds their reuse to
the new campaign. Bulk fingerprints are verified once when that receipt is
created, not on every controller restart. No optimizer pickle is deserialized.
"""
from __future__ import annotations

import ast
import argparse
from datetime import datetime, timezone
from pathlib import Path
import shutil
import tempfile

from ..common import (SOURCE, ContractError, digest, file_hash, file_record,
                      read_json, verify, write_json)
from .tuning import _configuration, _hash


EXPECTED_ARTIFACTS = 54
EXPECTED_BLOCKS = 90
BASE_ARTIFACTS = 34
BASE_BLOCKS = 70
COMPATIBLE_SOURCES = (
    "RQ2_src/tuning.py", "data.py", "expanded_data.py", "training.py",
    "metrics.py", "external_models.py", "RQ1_src/dataset_manifest.json",
    "RQ1_src/public_sources.json", "RQ1_src/public_datasets.json",
)
FULL_VERIFICATION = "All sealed metadata and recorded dependency fingerprints verified once; original selections/context retained verbatim; no new tuning."


def _require(condition, message):
    if not condition:
        raise ContractError("RQ2 preparation reuse: " + message)


def _function(source, name):
    nodes = ast.parse(source).body
    for part in name.split("."):
        node = next((n for n in nodes if isinstance(n, (ast.FunctionDef, ast.ClassDef))
                     and n.name == part), None)
        _require(node is not None, f"missing source function {name}")
        nodes = node.body
    return node


def _ast(node):
    return ast.dump(node, include_attributes=False)


def _trial_worker(source):
    """Compare the Full trial path, excluding provably inactive selector branches."""
    names = ("load_lightgbm", "descriptor_path", "load_data", "no_heldout_inputs",
             "dataset_details", "predictions", "cache")
    result = {name: _ast(_function(source, name)) for name in names}
    parameters = _function(source, "parameters")
    parameters.body = [node for node in parameters.body if not (
        isinstance(node, ast.If) and ast.unparse(node.test) == "method.startswith('jaeger_')")]
    # The explicit RQ3 guard is absent from the original worker. Its condition
    # is false for tuning specs, which have no arm key; retain every other guard.
    parameters.body = [node for node in parameters.body if not (
        isinstance(node, ast.If) and isinstance(node.test, ast.BoolOp)
        and _ast(node.test.values[0]) == _ast(ast.parse("spec.get('arm') == 'RQ3'", mode="eval").body))]
    result["parameters"] = _ast(parameters)
    fit = _function(source, "fit")
    body = []
    for node in fit.body:
        if isinstance(node, ast.Assign) and any(isinstance(t, ast.Name) and t.id == "reference"
                                               for t in node.targets):
            continue
        if isinstance(node, ast.If):
            if ast.unparse(node.test) == "method.startswith('jaeger_')":
                continue
            if (isinstance(node.test, ast.BoolOp) and isinstance(node.test.values[0], ast.Name)
                    and node.test.values[0].id == "discovery"):
                continue
        body.append(node)
        if isinstance(node, ast.If) and isinstance(node.test, ast.Name) and node.test.id == "trial":
            break  # This branch returns; endpoint serialization is not tuning.
    fit.body = body
    result["fit_trial_path"] = _ast(fit)
    return result


def _compatible_sources(lock, metadata):
    for name in COMPATIBLE_SOURCES:
        _require(lock["sources"].get(name) == file_hash(SOURCE / name),
                 f"tuning/data source differs: {name}")
    # Source archive paths are explicit, independent of the live old checkout.
    archived = {Path(path).name: path for path in metadata if path.endswith("/campaign.py")}
    old_campaign = next((path for path in archived.values()
                         if Path(path).parent.name == "evaluation_benchmark_source_code"), None)
    _require(old_campaign is not None, "sealed campaign source is absent")
    old_text, new_text = metadata[old_campaign].read_text(), (SOURCE / "campaign.py").read_text()
    for name in ("training_parameters", "dataset_parameters", "Campaign.tune"):
        _require(_ast(_function(old_text, name)) == _ast(_function(new_text, name)),
                 f"Full tuning implementation differs: {name}")
    old_worker = str(Path(old_campaign).with_name("worker.py"))
    _require(old_worker in metadata and
             _trial_worker(metadata[old_worker].read_text()) == _trial_worker((SOURCE / "worker.py").read_text()),
             "Full tuning worker implementation differs")


def _selection(selected, artifact_id, preparation_hash, standard_build):
    _require(selected.get("artifact_id") == artifact_id and selected.get("status") == "selected"
             and selected.get("publication_eligible") is True, f"invalid selected study: {artifact_id}")
    raw = {k: v for k, v in selected.items() if k != "selection_sha256"}
    _require(_hash(raw) == selected.get("selection_sha256"), "selected study checksum differs")
    for key in ("configuration", "context", "records"):
        _require(_hash(selected[key]) == selected.get(key + "_sha256"), f"{key} checksum differs")
    _require(selected["configuration"] == _configuration(False), "tuning search/optimizer configuration differs")
    context = selected["context"]
    _require(context.get("preparation_lock_sha256") == preparation_hash
             and context.get("standard_build") == standard_build
             and context.get("tuning_model_seed") == 20260918, "tuning context differs")
    records = selected["records"]
    _require(len(records) == 20, "incomplete trial budget")
    for i, record in enumerate(records):
        _require(record["trial_number"] == i and _hash(record["receipt"]) == record["receipt_sha256"],
                 "trial record differs")
    valid = [r for r in records if r["status"] == "complete"]
    _require(bool(valid), "no valid trial")
    best = min(valid, key=lambda r: (r["primary_loss"], r["params"]["total_boosting_rounds"],
                                    r["params"]["learning_rate"], r["trial_number"]))
    _require(selected["selected_trial"] == best["trial_number"]
             and selected["learning_rate"] == best["params"]["learning_rate"]
             and selected["total_boosting_rounds"] == best["params"]["total_boosting_rounds"],
             "selected pair differs from frozen tie order")


def _base_data(lock):
    prescribed = {a["artifact_id"]: a for a in
                  read_json(SOURCE / "RQ1_src/dataset_manifest.json")["artifacts"]}
    artifacts = [a for a in lock["data"]["artifacts"] if a["artifact_id"] in prescribed]
    _require(len(prescribed) == len(artifacts) == BASE_ARTIFACTS
             and {a["artifact_id"] for a in artifacts} == set(prescribed)
             and sum(len(a["measurements"]) for a in artifacts) == BASE_BLOCKS,
             "base training artifact/replicate coverage differs")
    for artifact in artifacts:
        expected = prescribed[artifact["artifact_id"]]
        _require(all(artifact[k] == expected[k] for k in
                     ("dataset", "definition", "measurements")), "base artifact definition differs")
    return {"schema_version": 1, "development": False, "publication_eligible": True,
            "dataset_scope": "base", "source_preparation_lock_sha256": digest(lock),
            "artifacts": artifacts}


def _record_files(value, references):
    if isinstance(value, dict):
        if {"path", "sha256", "bytes"} <= value.keys():
            record = {k: value[k] for k in ("path", "sha256", "bytes")}
            _require(Path(record["path"]).is_absolute(), "dependency path must be absolute")
            _require(record["path"] not in references or references[record["path"]] == record,
                     "conflicting dependency fingerprint")
            references[record["path"]] = record
        for child in value.values():
            _record_files(child, references)
    elif isinstance(value, list):
        for child in value:
            _record_files(child, references)


def _accepted_block(block, label):
    _require(block.get("publication_eligible") is True and block.get("development") is False
             and block.get("environment", {}).get("valid") is True
             and block.get("admission", {}).get("accepted") is True
             and len(block.get("runs", [])) == 1
             and block["runs"][0]["receipt"].get("status") == "complete",
             f"unaccepted preparation block: {label}")
    return block["runs"][0]


def _trial_receipts(selected, directory, read_block):
    for record in selected["records"]:
        _require(record["status"] == record["receipt"].get("status") == "complete"
                 and record["receipt"]["completed_rounds"] == record["params"]["total_boosting_rounds"]
                 and record["primary_loss"] == record["receipt"]["primary_loss"],
                 "base subset requires 20 valid trial receipts per artifact")
        cached = record.get("cached_from_trial")
        if cached is not None:
            _require(type(cached) is int and 0 <= cached < record["trial_number"], "invalid cached trial")
            original = selected["records"][cached]
            _require(original["params"] == record["params"] and original["receipt"] == record["receipt"],
                     "cached trial differs from its original receipt")
        else:
            relative = directory + f"/trial-fits/trial-{record['trial_number']:02d}"
            run = _accepted_block(read_block(relative), relative)
            _require({**run["receipt"], "process": run["process"],
                      "spec_sha256": run["spec_sha256"]} == record["receipt"],
                     "trial receipt differs from accepted block")


def seal_subset(campaign_rq2, destination):
    """Seal stopped base preparation; hash metadata, only stat-check bulk files.

    Original all-scope locks, contexts and records are archived verbatim. No
    measurement lock is created, and no optimizer pickle is deserialized.
    """
    campaign, destination = Path(campaign_rq2).resolve(), Path(destination).absolute()
    _require(campaign.name == "RQ2" and not destination.exists(), "invalid campaign or existing seal")
    guard = campaign / "measurements"
    _require(guard.is_file() and read_json(guard).get("kind") == "intentional_preparation_only_boundary_guard"
             and read_json(guard).get("arm") == "RQ2", "preparation-only guard is absent")
    _require(not any((campaign / name).exists() for name in
                     ("measurement.lock.json", "complete.json", "test_access.json", "measured_rows.json")),
             "subset producer must be unfinished preparation without measured execution")
    lock = read_json(campaign / "preparation.lock.json")
    _require(lock.get("arm") == "RQ2" and lock.get("dataset_scope") == "all"
             and lock.get("publication_eligible") is True and lock.get("development") is False,
             "wrong source campaign")
    source, files, references = campaign.parents[2], {}, {}

    def include(path, *, dependencies=True):
        path = Path(path).absolute()
        _require(path.is_file(), f"missing provenance metadata: {path}")
        files[str(path)] = path
        if dependencies and path.suffix == ".json":
            _record_files(read_json(path), references)
        return path

    def accepted(relative):
        block = read_json(include(campaign / relative / "block.json"))
        run = _accepted_block(block, relative)
        worker = Path(run["worker_directory"])
        receipt = include(worker / "receipt.json")
        spec = read_json(include(worker.parent / "spec.json"))
        environment = read_json(include(worker.parent.parent / "environment.json"))
        _require(file_hash(receipt) == run["worker_receipt_sha256"]
                 and read_json(receipt) == run["receipt"]
                 and digest(spec) == run["spec_sha256"] and digest([spec]) == block["specs_sha256"]
                 and environment == block["environment"], "accepted worker provenance differs")
        process = worker.parent / "process.json"
        if process.is_file():
            _require(read_json(include(process)) == run["process"], "accepted process receipt differs")
        return block

    # The full lock/source archives authenticate old contexts, but their excluded
    # expanded descriptors must NOT enter the base-only bulk dependency inventory.
    include(campaign / "preparation.lock.json", dependencies=False)
    include(guard, dependencies=False)
    for name, expected in lock["sources"].items():
        path = source / name
        _require(path.resolve().is_relative_to(source) and file_hash(path) == expected,
                 f"frozen evaluation source changed: {name}")
        include(path, dependencies=False)
    verify(lock["build_manifest"])
    builds = read_json(include(lock["build_manifest"]["path"], dependencies=False))
    standard = builds["variants"]["standard"]
    if lock["competitors"].get("manifest"):
        verify(lock["competitors"]["manifest"])
        include(lock["competitors"]["manifest"]["path"], dependencies=False)
    for name in ("binary", "library"):
        if name in standard:
            path = Path(standard[name])
            _record_files({"path": str(path), "bytes": path.stat().st_size,
                           "sha256": standard[name + "_sha256"]}, references)
    _record_files(lock["competitors"], references)
    prepared = {"data": _base_data(lock), "caches": {}, "external_caches": {},
                "selected_pairs": {}, "tuning_costs": {}}
    _record_files(prepared["data"], references)
    for artifact in prepared["data"]["artifacts"]:
        key = artifact["artifact_id"]
        relative = "preparation/" + key.replace("::", "_")
        study = campaign / relative / "study"
        selected = read_json(include(study / "selected.json"))
        _selection(selected, key, digest(lock), standard)
        pointer = read_json(include(study / "state.json"))
        for name in ("state", "optimizer"):
            path = Path(pointer[name + "_path"])
            _require(not path.is_absolute() and ".." not in path.parts and path.parts[0] == "snapshots"
                     and (study / path).resolve().is_relative_to(study), "unsafe committed snapshot path")
            _require(file_hash(include(study / path)) == pointer[name + "_sha256"],
                     "committed snapshot checksum differs")
        state = read_json(study / pointer["state_path"])
        _require(state.get("pending") is None and all(state[k] == selected[k] for k in
                     ("artifact_id", "configuration", "context", "records")), "committed study state differs")
        _trial_receipts(selected, relative, accepted)
        caches = {name: accepted(relative + "/" + name)["runs"][0]["receipt"]
                  for name in ("outer-cache", "inner-cache", "xgboost-cache", "catboost-cache")}
        _require(caches["inner-cache"] == selected["context"]["cache"], "inner cache differs")
        cost = read_json(include(campaign / relative / "tuning_cost.json"))
        _require(cost["selection_sha256"] == selected["selection_sha256"], "tuning cost selection differs")
        for pattern in ("inner/*.json", "tuning_sessions/*/*.json"):
            for path in sorted((campaign / relative).glob(pattern)):
                include(path)
        prepared["selected_pairs"][key], prepared["tuning_costs"][key] = selected, cost
        prepared["caches"][key] = caches["outer-cache"]
        prepared["external_caches"][key] = {m: caches[m + "-cache"] for m in ("xgboost", "catboost")}
    for record in references.values():
        path = Path(record["path"])
        _require(path.is_file() and path.stat().st_size == record["bytes"],
                 f"referenced artifact is absent or changed size: {path}")
    destination.parent.mkdir(parents=True, exist_ok=True)
    # A failed publication leaves a uniquely named staging directory for audit.
    staging = Path(tempfile.mkdtemp(prefix="." + destination.name + "-", dir=destination.parent))
    inventory = []
    for original, path in sorted(files.items()):
        archived = Path("metadata") / digest(original) / path.name
        copied = staging / archived
        copied.parent.mkdir(parents=True)
        before = file_record(path)
        shutil.copyfile(path, copied)
        _require(file_hash(copied) == before["sha256"], "metadata changed during sealing")
        copied.chmod(0o444)
        inventory.append({"archive_path": str(archived), "original_path": original,
                          "bytes": before["bytes"], "sha256": before["sha256"]})
    manifest = {"schema_version": 2, "status": "prepared_subset", "dataset_scope": "base",
                "created_utc": datetime.now(timezone.utc).isoformat(), "campaign": str(campaign.parent),
                "source_dataset_scope": "all", "artifact_count": BASE_ARTIFACTS, "paired_blocks": BASE_BLOCKS,
                "trial_requests_per_artifact": 20, "valid_trials": BASE_ARTIFACTS * 20,
                "planned_measured_fits_not_run": {"RQ2": 1470}, "actual_measured_fits": {"RQ2": 0},
                "preparation_lock_sha256": digest(lock), "prepared_subset": prepared,
                "prepared_subset_sha256": digest(prepared), "metadata_inventory": inventory,
                "referenced_bulk_and_metadata_artifacts": sorted(references.values(), key=lambda r: r["path"]),
                "dependency_verification": "Metadata/snapshots hashed; relevant bulk stat-checked against producer fingerprints. Verify all fingerprints once at import. Original lock/selections unchanged; no measurement lock fabricated."}
    write_json(staging / "seal.json", manifest)
    checksum = file_hash(staging / "seal.json")
    (staging / "seal.sha256").write_text(checksum + "  seal.json\n")
    for name in ("seal.json", "seal.sha256"):
        (staging / name).chmod(0o444)
    _require(not destination.exists(), "refusing to overwrite an existing seal")
    staging.rename(destination)
    return {"path": str(destination), "manifest_sha256": checksum,
            "artifact_count": BASE_ARTIFACTS, "copied_metadata_files": len(inventory),
            "referenced_artifacts": len(references)}


def _verified_parent_import(parent_path, parent_sha256, review_path, consumer, origin):
    """Authenticate one prior full verification for the explicit 8-to-16 change."""
    parent_record = file_record(Path(parent_path).resolve())
    _require(parent_record["sha256"] == parent_sha256, "parent import file checksum differs")
    parent = read_json(parent_path)
    _require(parent.get("receipt_sha256") == digest({k: v for k, v in parent.items()
                                                    if k != "receipt_sha256"}),
             "parent import receipt checksum differs")
    _require(parent.get("schema_version") == 1 and parent.get("verification") == FULL_VERIFICATION
             and parent.get("source_seal") == origin, "parent is not a verified import of this seal")
    old = parent["consumer"]
    _require(old["training"].get("num_threads") == 8 and consumer["training"].get("num_threads") == 16,
             "parent reuse requires the explicit 8-to-16 training thread transition")
    expected = {**old, "training": {**old["training"], "num_threads": 16},
                "importer_sha256": consumer["importer_sha256"],
                "source_hashes": {**old["source_hashes"],
                                  "campaign.py": consumer["source_hashes"]["campaign.py"]}}
    _require(consumer == expected, "parent consumer differs beyond training threads and reviewed plumbing")
    changes = {}
    for name, before, after in (
            ("RQ2_src/reuse.py", old["importer_sha256"], consumer["importer_sha256"]),
            ("campaign.py", old["source_hashes"]["campaign.py"], consumer["source_hashes"]["campaign.py"])):
        if before != after:
            changes[name] = {"before_sha256": before, "after_sha256": after}
    _require(read_json(review_path) == changes, "reviewed source changes do not match importer/campaign hashes")
    return {"parent_import": parent_record, "source_review": file_record(Path(review_path).resolve()),
            "thread_transition": {"source_tuning_num_threads": 8, "measurement_num_threads": 16},
            "imported": parent["imported"]}


def _import_result(receipt_path, receipt):
    inherited = "parent_import" in receipt
    provenance = {"import_receipt": file_record(receipt_path), "source_seal": receipt["source_seal"],
                  "bulk_fingerprints_verified_at_import": not inherited}
    if inherited:
        provenance.update({k: receipt[k] for k in ("parent_import", "source_review", "thread_transition")})
        provenance["bulk_fingerprints_inherited_from_verified_parent"] = True
    return {**receipt["imported"], "provenance": provenance}


def load_completed_preparation(campaign_path, import_record_path, *, standard_build,
                               cfg, training_runtime, profile="ablations"):
    """Reuse the completed manuscript's authenticated 16-thread preparation.

    This additive-profile import preserves the 34 sealed studies and their
    existing verification chain. It imports no measured model, timing, or
    test result, and needs neither external-library installations nor caches.
    """
    from ..RQ1_src.reuse import _payloads_present

    _require(profile in {"ablations", "selection_variants"}, "unsupported completed-preparation profile")
    campaign = Path(campaign_path).resolve()
    records = {name: file_record(campaign / name) for name in
               ("complete.json", "preparation.lock.json", "measurement.lock.json", "preparation_import.json")}
    complete, prep, measured, parent = (read_json(records[name]["path"]) for name in records)
    _require(complete.get("publication_eligible") is True and complete.get("measured_fits") == 1470
             and complete.get("dataset_scope") == "base" and complete.get("lock_id") == digest(measured)
             and measured["preparation_lock_sha256"] == digest(prep)
             and prep["arm"] == "RQ2" and prep["dataset_scope"] == "base"
             and prep.get("publication_eligible") is True,
             "expected the completed fourteen-family manuscript RQ2")
    _require(prep["settings"]["training"] == cfg["training"]
             and prep["training_runtime"] == training_runtime,
             "measured training configuration/runtime changed")
    old_builds = read_json(verify(prep["build_manifest"]))
    _require(old_builds["variants"]["standard"] == standard_build,
             "frozen Full-LightGBM build changed")
    reviewed_sources = {}
    for name in COMPATIBLE_SOURCES:
        before, after = prep["sources"][name], file_hash(SOURCE / name)
        if before != after:
            # The completed campaign retained its pre-relocation lock. This
            # reviewed change resolves both sides of a path-identity comparison;
            # it changes no data, split, transform, metric, or tuning decision.
            _require(name == "data.py" and (before, after) == (
                "17c9e01742c6187310910b6d065f41ae8bae713215531e7da214a9d1d6ac925b",
                "925c3c78094ce70e90a6b17bfda8c6326de662bbf3b2ad7628c740a51c887ccc"),
                "tuning/data/loss implementation changed: " + name)
            reviewed_sources[name] = {"before_sha256": before, "after_sha256": after,
                                      "scope": "canonical-path comparison after relocation only"}
    inherited = prep.get("reused_rq2_preparation", {})
    imported_record = inherited.get("import_receipt", {})
    _require(imported_record.get("sha256") == records["preparation_import.json"]["sha256"]
             and verify(imported_record) == Path(records["preparation_import.json"]["path"]),
             "completed campaign did not bind this preparation import")
    seen = set()

    def authenticate(value):
        _require(value.get("receipt_sha256") == digest({k: v for k, v in value.items()
                                                       if k != "receipt_sha256"}),
                 "inherited import checksum differs")
        verify(value["source_seal"])
        if "parent_import" in value:
            path = verify(value["parent_import"])
            _require(str(path) not in seen, "cyclic import ancestry")
            seen.add(str(path))
            previous = read_json(path)
            _require(value["imported"] == previous["imported"]
                     and value["source_seal"] == previous["source_seal"],
                     "inherited preparation differs from verified parent")
            authenticate(previous)
        else:
            _require(value.get("schema_version") == 1 and value.get("verification") == FULL_VERIFICATION,
                     "import ancestry lacks full dependency verification")

    authenticate(parent)
    seal = read_json(parent["source_seal"]["path"])
    _require(seal.get("status") == "prepared_subset" and seal.get("artifact_count") == BASE_ARTIFACTS
             and seal.get("valid_trials") == 680, "wrong sealed tuning subset")
    imported = parent["imported"]
    _require(imported["data"] == prep["data"] and imported["caches"] == measured["caches"]
             and imported["selected_pairs"] == measured["selected_pairs"],
             "completed campaign preparation differs from its import")
    keys = {a["artifact_id"] for a in imported["data"]["artifacts"]}
    _require(len(keys) == BASE_ARTIFACTS and set(imported["selected_pairs"]) == keys
             and sum(len(a["measurements"]) for a in imported["data"]["artifacts"]) == BASE_BLOCKS,
             "wrong artifact/replicate coverage")
    for key, selected in imported["selected_pairs"].items():
        _selection(selected, key, seal["preparation_lock_sha256"], standard_build)
    _payloads_present(imported["data"])
    _payloads_present(imported["caches"])
    result = {key: imported[key] for key in ("data", "caches", "selected_pairs", "tuning_costs")}
    result["external_caches"] = {}
    receipt = {"schema_version": 3, "profile": profile, "source_records": records,
               "reviewed_source_compatibility": reviewed_sources,
               "source_seal": parent["source_seal"], "imported": result,
               "consumer": {"standard_build": standard_build, "training": cfg["training"],
                            "training_runtime": training_runtime},
               "verification": "Inherited authenticated sealed preparation from completed manuscript RQ2; "
                               "study selection checks repeated; payload presence checked; workers hash consumed inputs. "
                               "No new tuning or measured results reused."}
    receipt["receipt_sha256"] = digest(receipt)
    write_json(import_record_path, receipt)
    return {**result, "provenance": {"import_receipt": file_record(import_record_path),
            "source_seal": parent["source_seal"], "source_completed_campaign": records["complete.json"],
            "bulk_fingerprints_inherited_from_verified_parent": True}}


def load_preparation(seal_path, import_record_path, *, standard_build, cfg,
                     competitors, training_runtime, dataset_scope="all",
                     parent_import_path=None, parent_import_sha256=None, source_review_path=None):
    """Return data, caches, external_caches, selected_pairs, tuning_costs, provenance.

    The caller authenticates its build/runtime normally, then freezes returned
    provenance in its *new* preparation lock and builds a fresh measured matrix.
    No old measurement rows, test outcomes, or model fits are imported.
    """
    _require(dataset_scope in {"all", "base"}, "only fixed all/base RQ2 suites are supported")
    parent_options = (parent_import_path, parent_import_sha256, source_review_path)
    _require(not any(parent_options) or all(parent_options),
             "parent import, pinned SHA256, and reviewed source changes must be supplied together")
    seal_path = Path(seal_path).resolve()
    if seal_path.is_dir():
        seal_path /= "seal.json"
    _require(seal_path.is_file(), "complete tuning seal is not available yet")
    expected = seal_path.with_name("seal.sha256")
    _require(expected.is_file() and expected.read_text().split()[0] == file_hash(seal_path),
             "seal checksum differs")
    seal = read_json(seal_path)
    subset = seal.get("schema_version") == 2
    count, blocks = (BASE_ARTIFACTS, BASE_BLOCKS) if subset else (EXPECTED_ARTIFACTS, EXPECTED_BLOCKS)
    compatible = (dataset_scope == "base" and seal.get("status") == "prepared_subset"
                  and seal.get("dataset_scope") == "base" and seal.get("source_dataset_scope") == "all"
                  and seal.get("paired_blocks") == BASE_BLOCKS and seal.get("valid_trials") == BASE_ARTIFACTS * 20
                  and seal.get("planned_measured_fits_not_run") == {"RQ2": 1470}
                  and seal.get("actual_measured_fits") == {"RQ2": 0}) if subset else (
                  seal.get("schema_version", 1) == 1 and dataset_scope == "all"
                  and seal.get("status") == "preparation_complete_measured_execution_held"
                  and seal.get("actual_measured_fits") == {"RQ2": 0, "RQ3": 0})
    _require(compatible and seal.get("artifact_count") == count
             and seal.get("trial_requests_per_artifact") == 20, "seal is incomplete or incompatible")
    consumer = {"standard_build": standard_build, "training": cfg["training"],
                "training_runtime": training_runtime, "competitor_runtimes": competitors["runtimes"],
                "competitor_sources": competitors["sources"], "dataset_scope": dataset_scope,
                "importer_sha256": file_hash(__file__),
                "source_hashes": {name: file_hash(SOURCE / name) for name in
                                  (*COMPATIBLE_SOURCES, "campaign.py", "worker.py")}}
    origin = file_record(seal_path)
    receipt_path = Path(import_record_path).resolve()
    inherited = (_verified_parent_import(parent_import_path, parent_import_sha256,
                                        source_review_path, consumer, origin)
                 if parent_import_path is not None else None)
    if receipt_path.is_file():
        previous = read_json(receipt_path)
        _require(previous.get("receipt_sha256") == digest({k: v for k, v in previous.items()
                                                          if k != "receipt_sha256"}), "import receipt checksum differs")
        _require(previous.get("consumer") == consumer and previous.get("source_seal") == origin,
                 "consumer configuration or source seal changed on resume")
        if inherited is not None:
            _require(all(previous.get(k) == v for k, v in inherited.items()),
                     "verified parent authorization changed on resume")
        return _import_result(receipt_path, previous)

    if inherited is not None:
        receipt = {"schema_version": 2, "source_seal": origin, "consumer": consumer,
                   "verification": "Inherited authenticated bulk verification; sealed 8-thread tuning retained verbatim for fresh 16-thread measurements.",
                   **inherited}
        receipt["receipt_sha256"] = digest(receipt)
        write_json(receipt_path, receipt)
        return _import_result(receipt_path, receipt)

    metadata = {}
    for item in seal["metadata_inventory"]:
        path = (seal_path.parent / item["archive_path"]).resolve()
        _require(path.is_relative_to(seal_path.parent), "unsafe archive path")
        verify({"path": str(path), "bytes": item["bytes"], "sha256": item["sha256"]})
        _require(item["original_path"] not in metadata, "duplicate metadata identity")
        metadata[item["original_path"]] = path
    campaign = Path(seal["campaign"]) / "RQ2"
    def read_old(relative):
        path = str(campaign / relative)
        _require(path in metadata, f"missing sealed metadata: {relative}")
        return read_json(metadata[path])
    lock = read_old("preparation.lock.json")
    _require(digest(lock) == seal["preparation_lock_sha256"], "sealed lock dependency differs")
    if subset:
        _require("measurement_lock_sha256" not in seal
                 and str(campaign / "measurement.lock.json") not in metadata,
                 "subset seal must not fabricate a measurement lock")
        measurement = seal["prepared_subset"]
        _require(digest(measurement) == seal["prepared_subset_sha256"]
                 and measurement["data"] == _base_data(lock), "prepared subset differs from original lock")
        data = measurement["data"]
        for name, expected_hash in lock["sources"].items():
            path = str(campaign.parents[2] / name)
            _require(path in metadata and file_hash(metadata[path]) == expected_hash,
                     f"archived frozen source differs: {name}")
    else:
        measurement = read_old("measurement.lock.json")
        _require(digest(measurement) == seal["measurement_lock_sha256"]
                 and measurement["preparation_lock_sha256"] == digest(lock), "sealed lock dependency differs")
        data = lock["data"]
    _require(lock.get("arm") == "RQ2" and lock.get("publication_eligible") is True
             and lock.get("development") is False and lock.get("dataset_scope") == "all", "wrong source campaign")
    _require(lock["settings"]["training"] == cfg["training"]
             and lock["training_runtime"] == training_runtime, "training settings/runtime differ")
    _require(all(lock["competitors"][k] == competitors[k] for k in ("runtimes", "sources")),
             "external cache runtime/source identity differs")
    _compatible_sources(lock, metadata)
    artifacts = data["artifacts"]
    keys = {a["artifact_id"] for a in artifacts}
    _require(len(artifacts) == len(keys) == count
             and sum(len(a["measurements"]) for a in artifacts) == blocks,
             "training artifact/replicate coverage differs")
    for name in ("caches", "external_caches", "selected_pairs"):
        _require(set(measurement[name]) == keys, f"incomplete {name}")
    costs = {}
    for key in sorted(keys):
        directory = "preparation/" + key.replace("::", "_")
        selected = read_old(directory + "/study/selected.json")
        _selection(selected, key, digest(lock), standard_build)
        _require(selected == measurement["selected_pairs"][key], "measurement selection differs")
        costs[key] = read_old(directory + "/tuning_cost.json")
        _require(costs[key]["selection_sha256"] == selected["selection_sha256"], "tuning cost selection differs")
        if subset:
            _require(costs[key] == measurement["tuning_costs"][key], "subset tuning cost differs")
            _trial_receipts(selected, directory, lambda relative: read_old(relative + "/block.json"))
        _require(set(measurement["external_caches"][key]) == {"xgboost", "catboost"}, "external cache coverage differs")
        for name, expected_receipt in (
                ("outer-cache", measurement["caches"][key]),
                ("inner-cache", selected["context"]["cache"]),
                *((m + "-cache", measurement["external_caches"][key][m])
                  for m in ("xgboost", "catboost"))):
            block = read_old(directory + "/" + name + "/block.json")
            _require(block.get("publication_eligible") is True and block.get("development") is False
                     and block.get("environment", {}).get("valid") is True
                     and block.get("admission", {}).get("accepted") is True
                     and len(block.get("runs", [])) == 1
                     and block["runs"][0]["receipt"] == expected_receipt
                     and expected_receipt.get("status") == "complete",
                     f"unaccepted or mismatched cache: {key}/{name}")
    # The seal contract requires every recorded dependency fingerprint. This
    # single import pass upholds it, including original trial artifacts, without
    # loading datasets, predicting, deserializing optimizer state, or retraining.
    for record in seal["referenced_bulk_and_metadata_artifacts"]:
        verify(record)
    imported = {"data": data, "caches": measurement["caches"],
                "external_caches": measurement["external_caches"],
                "selected_pairs": measurement["selected_pairs"], "tuning_costs": costs}
    receipt = {"schema_version": 1, "source_seal": origin, "consumer": consumer,
               "verification": FULL_VERIFICATION,
               "imported": imported}
    receipt["receipt_sha256"] = digest(receipt)
    write_json(receipt_path, receipt)
    return _import_result(receipt_path, receipt)


def main():
    parser = argparse.ArgumentParser(description="Seal the completed base subset of stopped RQ2 preparation")
    parser.add_argument("--campaign-rq2", type=Path, required=True)
    parser.add_argument("--destination", type=Path, required=True)
    args = parser.parse_args()
    import json
    print(json.dumps(seal_subset(args.campaign_rq2, args.destination), sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ2_src/run.py <==
"""Run RQ2 tuning and the shared-parameter feature-selection comparison."""
from pathlib import Path
import sys

if __package__ in (None, ""):
    sys.path.insert(0, str(Path(__file__).resolve().parents[2]))

from evaluation_benchmark_source_code.campaign import main

if __name__ == "__main__":
    main("RQ2")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/RQ2_src/tuning.py <==
"""Reproducible, resumable two-parameter RQ2 selection.

``tune`` owns optimization and provenance, never model training. Its callback
receives ``(total_boosting_rounds, learning_rate, trial_number)`` and returns a
JSON-compatible receipt. A successful receipt has ``status='complete'``,
``completed_rounds`` and ``primary_loss``. An unavailable candidate instead
has ``status='failed'``, ``completed_rounds`` and a nonempty ``reason``.
Additional receipt fields (including model/data hashes and costs) are retained.

Callback exceptions interrupt the study without consuming another proposal.
Calling ``tune`` again retries that exact pending pair; callers must diagnose
systematic failures, not repeatedly retry them. A normal failed receipt does
consume a trial slot. This distinction separates unavailable candidates from
infrastructure interruption and invalid scientific inputs.

The local snapshot contains trusted Python pickle data. Never resume a study
directory supplied by an untrusted party. Checksums detect accidental changes;
they are not authentication against a party able to replace the whole directory.
"""

from __future__ import annotations

import contextlib
import copy
import fcntl
import hashlib
import json
import math
import os
import pickle
import platform
import tempfile
import uuid
from pathlib import Path
from typing import Any, Callable, Mapping


OPTUNA_VERSION = "5.0.0"
SCHEMA_VERSION = 1
EvaluatePair = Callable[[int, float, int], Mapping[str, Any]]


class TuningError(RuntimeError):
    """A study is inconsistent, malformed, or has no valid selected endpoint."""


def _bytes(value: Any) -> bytes:
    try:
        return json.dumps(value, sort_keys=True, separators=(",", ":"),
                          ensure_ascii=False, allow_nan=False).encode("utf-8")
    except (TypeError, ValueError) as exc:
        raise TuningError("study metadata must be finite JSON-compatible values") from exc


def _hash(value: Any) -> str:
    return hashlib.sha256(_bytes(value)).hexdigest()


def _atomic(path: Path, payload: bytes) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    descriptor, temporary = tempfile.mkstemp(prefix=f".{path.name}.", dir=path.parent)
    try:
        with os.fdopen(descriptor, "wb") as stream:
            stream.write(payload)
            stream.flush()
            os.fsync(stream.fileno())
        os.replace(temporary, path)
    finally:
        if os.path.exists(temporary):
            os.unlink(temporary)


def _read_json(path: Path) -> dict[str, Any]:
    try:
        result = json.loads(path.read_text())
    except (OSError, ValueError) as exc:
        raise TuningError(f"cannot read study JSON: {path}") from exc
    if not isinstance(result, dict):
        raise TuningError(f"expected a JSON object: {path}")
    return result


@contextlib.contextmanager
def _locked(directory: Path):
    directory.mkdir(parents=True, exist_ok=True)
    with (directory / ".tuning.lock").open("a") as stream:
        try:
            fcntl.flock(stream, fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError as exc:
            raise TuningError(f"another tuning controller owns {directory}") from exc
        try:
            yield
        finally:
            fcntl.flock(stream, fcntl.LOCK_UN)


def _configuration(development: bool) -> dict[str, Any]:
    return {
        "optuna_version": OPTUNA_VERSION,
        "python_version": platform.python_version(),
        "controller_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "development": development,
        "publication_eligible": not development,
        "trial_requests": 6 if development else 20,
        "rounds": {"low": 50, "high": 80 if development else 2000, "log": True},
        "learning_rate": {"low": 0.01, "high": 0.20, "log": True},
        "initial_pair": {"total_boosting_rounds": 60 if development else 300,
                         "learning_rate": 0.05},
        "sampler": {"seed": 20260917, "n_startup_trials": 5,
                    "n_ei_candidates": 24, "constant_liar": False},
        "direction": "minimize", "pruner": "NopPruner",
        "suggestion_order": ["total_boosting_rounds", "learning_rate"],
        "selection_order": ["primary_loss", "total_boosting_rounds",
                            "learning_rate", "trial_number"],
    }


def _study_summary(study: Any) -> list[dict[str, Any]]:
    import optuna

    return [{"number": trial.number, "state": trial.state.name,
             "params": trial.params, "value": trial.value,
             "distributions": {name: optuna.distributions.distribution_to_json(value)
                               for name, value in trial.distributions.items()},
             "fixed_params": trial.system_attrs.get("fixed_params")}
            for trial in study.get_trials(deepcopy=False)]


def _validate_params(params: Mapping[str, Any], configuration: Mapping[str, Any]) -> None:
    if set(params) != {"total_boosting_rounds", "learning_rate"}:
        raise TuningError("trial must contain exactly the two specified parameters")
    rounds, rate = params["total_boosting_rounds"], params["learning_rate"]
    limits = configuration["rounds"]
    if (type(rounds) is not int or not limits["low"] <= rounds <= limits["high"]
            or type(rate) not in (float, int) or not math.isfinite(rate)
            or not 0.01 <= rate <= 0.20):
        raise TuningError("trial parameter differs from its frozen search range")


def _reconcile(state: dict[str, Any], study: Any) -> None:
    """Match the optimizer's complete state to canonical candidate records."""
    import optuna

    records, pending = state["records"], state["pending"]
    trials = study.get_trials(deepcopy=False)
    if state["study_summary"] != _study_summary(study):
        raise TuningError("optimizer snapshot and canonical trial summary disagree")
    if len(records) > state["configuration"]["trial_requests"]:
        raise TuningError("study exceeds its frozen trial-request limit")
    if len(trials) != len(records) + (1 if pending is not None or not records else 0):
        raise TuningError("optimizer trial count differs from canonical records")
    for number, record in enumerate(records):
        trial = trials[number]
        _validate_params(record["params"], state["configuration"])
        expected_state = (optuna.trial.TrialState.COMPLETE if record["status"] == "complete"
                          else optuna.trial.TrialState.FAIL)
        if (record["trial_number"] != number or trial.number != number
                or trial.state != expected_state or trial.params != record["params"]
                or trial.value != record.get("primary_loss")
                or record["receipt_sha256"] != _hash(record["receipt"])):
            raise TuningError("optimizer trial and completed candidate record disagree")
        cached = record.get("cached_from_trial")
        if cached is not None and (type(cached) is not int or not 0 <= cached < number
                or records[cached]["status"] != "complete"
                or records[cached]["params"] != record["params"]
                or records[cached]["receipt_sha256"] != record["receipt_sha256"]):
            raise TuningError("cached score is not linked to its identical completed candidate")
    if pending is not None:
        trial = trials[-1]
        _validate_params(pending["params"], state["configuration"])
        if (pending["trial_number"] != len(records) or trial.number != len(records)
                or trial.state != optuna.trial.TrialState.RUNNING
                or trial.params != pending["params"]):
            raise TuningError("pending request differs from the optimizer's running trial")
    elif not records:
        if (len(trials) != 1 or trials[0].state != optuna.trial.TrialState.WAITING
                or trials[0].system_attrs.get("fixed_params")
                != state["configuration"]["initial_pair"]):
            raise TuningError("initial request is not the frozen anchor")


def _checkpoint(directory: Path, state: dict[str, Any], study: Any) -> None:
    state["study_summary"] = _study_summary(study)
    _reconcile(state, study)
    stem = f"{len(state['records']):02d}-{uuid.uuid4().hex}"
    json_name = f"snapshots/{stem}.json"
    pickle_name = f"snapshots/{stem}.pickle"
    json_payload = _bytes(state)
    pickle_payload = pickle.dumps(study, protocol=pickle.HIGHEST_PROTOCOL)
    _atomic(directory / json_name, json_payload)
    _atomic(directory / pickle_name, pickle_payload)
    pointer = {"schema_version": SCHEMA_VERSION,
               "state_path": json_name, "state_sha256": hashlib.sha256(json_payload).hexdigest(),
               "optimizer_path": pickle_name,
               "optimizer_sha256": hashlib.sha256(pickle_payload).hexdigest()}
    # The pointer is the commit point. Incomplete new snapshots never replace
    # the last mutually consistent optimizer and canonical-record snapshot.
    _atomic(directory / "state.json", _bytes(pointer))


def _load_checkpoint(directory: Path) -> tuple[dict[str, Any], Any]:
    pointer = _read_json(directory / "state.json")
    if pointer.get("schema_version") != SCHEMA_VERSION:
        raise TuningError("unsupported tuning snapshot schema")
    payloads = {}
    for name in ("state", "optimizer"):
        relative = pointer.get(f"{name}_path")
        if (not isinstance(relative, str) or Path(relative).is_absolute()
                or ".." in Path(relative).parts or not relative.startswith("snapshots/")):
            raise TuningError("snapshot path escapes its study directory")
        path = directory / relative
        if not path.resolve().is_relative_to(directory.resolve()):
            raise TuningError("snapshot symlink escapes its study directory")
        try:
            payloads[name] = path.read_bytes()
        except OSError as exc:
            raise TuningError(f"missing committed tuning snapshot: {path}") from exc
        if hashlib.sha256(payloads[name]).hexdigest() != pointer.get(f"{name}_sha256"):
            raise TuningError(f"changed {name} snapshot")
    try:
        state = json.loads(payloads["state"])
        study = pickle.loads(payloads["optimizer"])
        _reconcile(state, study)
    except TuningError:
        raise
    except Exception as exc:
        raise TuningError("cannot restore a consistent trusted optimizer snapshot") from exc
    return state, study


def _receipt(value: Mapping[str, Any], requested_rounds: int) -> tuple[dict[str, Any], str]:
    if not isinstance(value, Mapping):
        raise TuningError("evaluate_pair must return a receipt mapping")
    receipt = json.loads(_bytes(dict(value)))
    completed = receipt.get("completed_rounds")
    status = receipt.get("status")
    if (type(completed) is not int or not 0 <= completed <= requested_rounds
            or status not in {"complete", "failed"}):
        raise TuningError("trial receipt has an invalid status or completed-round count")
    if status == "failed":
        if not isinstance(receipt.get("reason"), str) or not receipt["reason"].strip():
            raise TuningError("failed candidate receipt requires a reason")
        return receipt, "failed"
    if completed != requested_rounds:
        receipt["status"] = "failed"
        receipt["reason"] = "native endpoint shorter than requested total boosting rounds"
        receipt["reported_status"] = status
        return receipt, "failed"
    loss = receipt.get("primary_loss")
    if type(loss) not in (int, float) or not math.isfinite(loss) or loss < 0:
        raise TuningError("completed trial requires a finite nonnegative primary loss")
    receipt["primary_loss"] = float(loss)
    return receipt, "complete"


def _selection(state: dict[str, Any]) -> dict[str, Any]:
    records = state["records"]
    valid = [record for record in records if record["status"] == "complete"]
    if not valid:
        raise TuningError("all requested trials resolved without a valid completed candidate")
    selected = min(valid, key=lambda record: (
        record["primary_loss"], record["params"]["total_boosting_rounds"],
        record["params"]["learning_rate"], record["trial_number"]))
    params, configuration = selected["params"], state["configuration"]
    result = {
        "schema_version": SCHEMA_VERSION, "status": "selected",
        "artifact_id": state["artifact_id"],
        "publication_eligible": configuration["publication_eligible"],
        "context": state["context"], "context_sha256": state["context_sha256"],
        "configuration": configuration,
        "configuration_sha256": state["configuration_sha256"],
        "total_boosting_rounds": params["total_boosting_rounds"],
        "learning_rate": params["learning_rate"],
        "primary_loss": selected["primary_loss"],
        "selected_trial": selected["trial_number"],
        "selected_evaluation_receipt_sha256": selected["receipt_sha256"],
        "boundary": {name: params[name] in (configuration[key]["low"], configuration[key]["high"])
                     for name, key in (("total_boosting_rounds", "rounds"),
                                       ("learning_rate", "learning_rate"))},
        "counts": {"requested_trials": len(records), "valid_trials": len(valid),
                   "failed_trials": len(records) - len(valid),
                   "unique_pairs": len({_hash(record["params"]) for record in records}),
                   "cached_requests": sum(record.get("cached_from_trial") is not None for record in records),
                   "evaluation_attempts": sum(len(record["attempts"]) for record in records)},
        "records": records, "records_sha256": _hash(records),
    }
    result["selection_sha256"] = _hash(result)
    return result


def tune(artifact_id: str, directory: Path, evaluate_pair: EvaluatePair,
         context: Mapping[str, Any], development: bool = False) -> dict[str, Any]:
    """Resolve a frozen study, or resume its exact pending proposal.

    ``context`` must bind caller-owned data/split/preprocessing/build/runtime
    identities, model seed, objective conventions and failure policy. Its exact
    canonical content is guarded on resumption. Development uses six requests,
    rounds 50--80 and anchor (60, .05), and can never yield publication evidence.
    The result is also atomically written to ``directory / 'selected.json'``.
    """
    import optuna

    if optuna.__version__ != OPTUNA_VERSION:
        raise TuningError(f"requires Optuna {OPTUNA_VERSION}, found {optuna.__version__}")
    if not isinstance(artifact_id, str) or not artifact_id.strip():
        raise TuningError("artifact_id must be a nonempty string")
    if type(development) is not bool or not isinstance(context, Mapping):
        raise TuningError("development must be boolean and context must be a mapping")
    configuration = _configuration(development)
    context_value = json.loads(_bytes(dict(context)))
    identity = {"schema_version": SCHEMA_VERSION, "artifact_id": artifact_id,
                "configuration": configuration, "configuration_sha256": _hash(configuration),
                "context": context_value, "context_sha256": _hash(context_value)}
    directory = Path(directory)
    with _locked(directory):
        if (directory / "state.json").exists():
            state, study = _load_checkpoint(directory)
            if any(state.get(key) != value for key, value in identity.items()):
                raise TuningError("artifact, context, runtime, source, or search configuration changed")
        else:
            if (directory / "selected.json").exists():
                raise TuningError("selected receipt exists without its committed optimizer state")
            study = optuna.create_study(
                direction="minimize", sampler=optuna.samplers.TPESampler(**configuration["sampler"]),
                pruner=optuna.pruners.NopPruner())
            study.enqueue_trial(configuration["initial_pair"])
            state = {**identity, "records": [], "pending": None}
            _checkpoint(directory, state, study)

        while len(state["records"]) < configuration["trial_requests"]:
            if state["pending"] is None:
                complete_count = sum(record["status"] == "complete" for record in state["records"])
                trial = study.ask()
                rounds = trial.suggest_int("total_boosting_rounds", **configuration["rounds"])
                rate = trial.suggest_float("learning_rate", **configuration["learning_rate"])
                state["pending"] = {
                    "trial_number": trial.number,
                    "params": {"total_boosting_rounds": rounds, "learning_rate": rate},
                    "proposal_type": ("initial_pair" if trial.number == 0 else
                                      "random_initialization" if complete_count < 5 else "tpe"),
                    "attempts": [],
                }
                _checkpoint(directory, state, study)
            pending = state["pending"]
            params = pending["params"]
            cached = next((record for record in state["records"]
                           if record["status"] == "complete" and record["params"] == params), None)
            if cached is not None:
                receipt, status = copy.deepcopy(cached["receipt"]), "complete"
            else:
                for attempt in pending["attempts"]:
                    if attempt["status"] == "running":
                        attempt["status"] = "unfinished_before_resume"
                attempt = {"attempt": len(pending["attempts"]) + 1, "status": "running"}
                pending["attempts"].append(attempt)
                _checkpoint(directory, state, study)
                try:
                    value = evaluate_pair(params["total_boosting_rounds"],
                                          params["learning_rate"], pending["trial_number"])
                    receipt, status = _receipt(value, params["total_boosting_rounds"])
                except BaseException as exc:
                    attempt.update(status="interrupted", exception_type=type(exc).__name__,
                                   message=str(exc))
                    _checkpoint(directory, state, study)
                    raise
                attempt.update(status="returned", receipt_sha256=_hash(receipt))
            record = {**copy.deepcopy(pending), "status": status,
                      "receipt": receipt, "receipt_sha256": _hash(receipt),
                      "cached_from_trial": cached["trial_number"] if cached else None}
            if status == "complete":
                record["primary_loss"] = receipt["primary_loss"]
                study.tell(pending["trial_number"], receipt["primary_loss"])
            else:
                study.tell(pending["trial_number"], state=optuna.trial.TrialState.FAIL)
            state["records"].append(record)
            state["pending"] = None
            _checkpoint(directory, state, study)

        result = _selection(state)
        selected_path = directory / "selected.json"
        if selected_path.exists() and _read_json(selected_path) != result:
            raise TuningError("selected receipt differs from the independently reconstructed selection")
        _atomic(selected_path, _bytes(result))
        return copy.deepcopy(result)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/__init__.py <==
"""Publication evaluation source."""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/appendix.py <==
"""Raw, dataset-specific appendix tables accompanying the paired ratio figures.

Input is the validated output of report.analyze. Arithmetic means and sample
standard deviations here are descriptive; the main analysis retains paired
geometric ratios. No raw losses are pooled across datasets or metric units.
"""

from __future__ import annotations

import csv
import json
from collections import defaultdict
from pathlib import Path
from typing import Any, Mapping

import numpy as np

from .report import (ALL_DATASETS, DEFAULT, EXTERNAL_METHODS, EXPANSION_DATASETS,
                     LABELS, SELECTION_VARIANTS, SOURCE_FAMILIES, STYLE, SYNTHETIC, method_label, profile_methods)


def _metric(dataset: str) -> tuple[str, str, str]:
    if dataset in {"yearpredictionmsd", "ct_slices", "synthetic_d1"} or dataset.startswith("yearpredictionmsd_"):
        return "rmse", "RMSE", "target units"
    if dataset in {"jannis", "har_smartphone"} or dataset.startswith("har_"):
        return "multi_logloss", "Multiclass log loss", "nats per observation"
    return "binary_logloss", "Binary log loss", "nats per observation"


def _sampling(dataset: str, development: bool) -> str:
    if development:
        return "one development block; not publication evidence"
    if dataset == "ct_slices":
        return "patient-held-out folds with overlapping training sets; descriptive"
    if dataset in SYNTHETIC:
        return "independently generated problems; fixed model seed"
    if dataset in EXPANSION_DATASETS:
        return "expansion-randomness repeats conditional on a fixed source and official split; fixed model seed; label-blind pooled train/test covariates"
    return "model-seed repeats conditional on a fixed data split"


def _moments(values: list[float], prefix: str) -> dict:
    return {prefix + "_mean": float(np.mean(values)),
            prefix + "_sample_sd": float(np.std(values, ddof=1)) if len(values) > 1 else None,
            prefix + "_min": min(values), prefix + "_max": max(values)}


def raw_tables(analysis: Mapping[str, Any]) -> dict[str, list[dict]]:
    """Return one descriptive row per dataset/method/configuration, by arm.

    Use original fit rows, never paired contrasts: RQ2's shared Full contributes
    exactly one observation per original block. RQ3 contains five endogenous settings.
    Per-block rounds and learning rates retain their alignment and precision.
    """
    groups = defaultdict(list)
    profile = analysis.get("profile", "original")
    for row in analysis["tables"]["fit_level"]:
        arm, method = row["arm"], row["method"]
        fraction = row.get("fraction") if arm == "RQ2" and method != "lightgbm_full" else None
        has_confidence = (arm == "RQ3" or method == "Confidence_Interval_Ablation"
                          or profile == "selection_variants" and method != "lightgbm_full")
        delta = row.get("delta") if has_confidence else None
        n_ref = row.get("n_ref") if has_confidence else None
        groups[(arm, row["dataset"], method, fraction, delta, n_ref)].append(row)
    tables = defaultdict(list)
    keys = sorted(groups, key=lambda k: (k[0], ALL_DATASETS.index(k[1]),
                                         (("lightgbm_full",) + profile_methods(profile, k[0])).index(k[2]),
                                         tuple(-1 if v is None else v for v in k[3:])))
    for (arm, dataset, method, fraction, delta, n_ref) in keys:
        fits = sorted(groups[(arm, dataset, method, fraction, delta, n_ref)], key=lambda r: r["block_id"])
        metric, metric_label, units = _metric(dataset)
        figures = [arm.lower() + "_overview"]
        if arm == "RQ3":
            figures = ["rq3_all"]
        row = dict(arm=arm, dataset=dataset, dataset_label=LABELS[dataset], method=method,
                   source_family=SOURCE_FAMILIES.get(dataset, dataset),
                   report_role="main_condition",
                   fraction=fraction, delta=delta, n_ref=n_ref, n=len(fits),
                   figure_contexts=figures,
                   reference_role="shared Full reference" if method == "lightgbm_full" else
                   ("default CRAFT-GBM reference" if arm == "RQ3" and (delta, n_ref) == DEFAULT else "candidate"),
                   primary_metric=metric, primary_metric_label=metric_label, primary_loss_units=units,
                   training_time_units="seconds", sampling_unit=_sampling(dataset, analysis["development"]),
                   summary="descriptive mean and range" if dataset == "ct_slices" else
                   ("single observation; sample SD unavailable" if len(fits) == 1 else "descriptive mean and sample SD"),
                   block_ids=[r["block_id"] for r in fits], replicate_ids=[r["replicate"] for r in fits],
                   artifact_ids=[r["artifact_id"] for r in fits],
                   completed_rounds=[r["completed_rounds"] for r in fits],
                   learning_rates=[r.get("learning_rate") for r in fits],
                   feature_universe="raw input columns" if method in EXTERNAL_METHODS else "valid original features",
                   p=[r["p"] for r in fits], reference_p=[r.get("reference_p", r["p"]) for r in fits],
                   selected_counts_source="unavailable_native_sampling" if method in EXTERNAL_METHODS else "native_or_exact_logical_counts",
                   native_parameters=[r.get("native_parameters") for r in fits],
                   development=analysis["development"], report_label=analysis["report_label"])
        row.update(_moments([r["process_seconds"] for r in fits], "training_seconds"))
        row.update(_moments([r["primary_loss"] for r in fits], "primary_loss"))
        if profile != "original":
            row.update(profile=profile, confidence_calibrations=[r.get("calibration") for r in fits])
        if analysis.get("endogenous_variant", "jaeger") != "jaeger":
            row["endogenous_variant"] = analysis["endogenous_variant"]
        tables[arm].append(row)
    return dict(tables)


def _escape(value: Any) -> str:
    replacements = {"\\": r"\textbackslash{}", "&": r"\&", "%": r"\%", "$": r"\$",
                    "#": r"\#", "_": r"\_", "{": r"\{", "}": r"\}", "~": r"\textasciitilde{}",
                    "^": r"\textasciicircum{}", "—": "---"}
    return "".join(replacements.get(c, c) for c in str(value))


def _number(value: float) -> str:
    return f"{value:.5g}"


def _values(values: list) -> str:
    if any(value is None for value in values):
        return "--"
    low, high = min(values), max(values)
    return _number(low) if low == high else f"[{_number(low)}, {_number(high)}]"


def _summary(row: dict, prefix: str) -> str:
    mean = _number(row[prefix + "_mean"])
    if row["dataset"] == "ct_slices":
        return rf"${mean}\;[{_number(row[prefix + '_min'])}, {_number(row[prefix + '_max'])}]$"
    sd = row[prefix + "_sample_sd"]
    return f"${mean}$" if sd is None else rf"${mean}\pm {_number(sd)}$"


def _configuration(row: dict) -> str:
    if row["method"] == "lightgbm_full":
        return "Full"
    if row["arm"] == "RQ2":
        return rf"$f={row['fraction']:.2f}$"
    if row["arm"] == "RQ3":
        return rf"$\delta={_number(row['delta'])},\;n_{{\rm ref}}={int(row['n_ref'])}$"
    if row["method"] in EXTERNAL_METHODS:
        return "Pre-run nominal fraction"
    return "Endogenous" if row["method"] in ("jaeger_endogenous", "Confidence_Interval_Ablation") + SELECTION_VARIANTS else "Pre-run matched"


def _latex(arm: str, rows: list[dict], development: bool, profile: str = "original") -> str:
    caption = (f"{arm} raw training time and predictive loss. "
               "Values are arithmetic mean and sample SD; CT uses mean [minimum, maximum] across "
               "overlapping patient folds. Single-block values have no SD. All summaries are descriptive. "
               "Each shared Full reference is counted once per block. "
               r"$T$ is completed boosting rounds and $\eta$ is learning rate; brackets denote their "
               "observed ranges. Exact block-aligned values and metric units are in the companion CSV. "
               "Raw losses are never pooled across datasets.")
    if profile == "ablations":
        caption = "Additive ablation campaign. " + caption
        if arm == "RQ1":
            caption += (" Confidence\\_Interval\\_Ablation uses a count-Hoeffding normal mixture "
                        "and its own endogenous endpoint. Mean\\_Ablation and Exposure\\_Ablation "
                        "use the imported pilot horizon and two-full-round matched feature budget.")
        else:
            caption += (" Both selectors use two full rounds and then the same exact rounded feature count; "
                        "the tuned endpoint and learning rate are shared with Full.")
    elif profile == "selection_variants":
        caption = "Additive selection-variant campaign. " + caption
        caption += (" Variants 2 and 3 use five full-feature rounds, then independent endogenous "
                    "selection and stopping; Full uses the imported pre-run horizon."
                    if arm == "RQ1" else
                    " Exogenous CRAFT ranks bounded confidence-interval midpoints after two full-feature rounds; "
                    "the tuned endpoint and learning rate are shared with Full.")
    if arm in ("RQ1", "RQ2") and profile == "original":
        caption += (" XGBoost and CatBoost use native sampling at the transferred nominal fraction; "
                    "exact selected-feature counts and count matching are unavailable. "
                    "Their raw-column count and the Full valid-feature count are distinguished in the CSV.")
    if any(row["dataset"] in EXPANSION_DATASETS for row in rows):
        caption += (" The +4/+8 conditions share their HAR or YearPredictionMSD source and official split; "
                    "five repeats vary expansion construction, not the source population. "
                    "Construction uses label-blind pooled train/test covariates; "
                    "these conditions are not independent source families or an untouched inductive test-covariate design.")
    if development:
        caption = "DEVELOPMENT --- not publication evidence. " + caption
    header = r"Method & Setting & $n$ & $T$ & $\eta$ & Training (s) & Primary loss \\"
    label = arm.lower() + ("-" + profile.replace("_", "-") if profile != "original" else "") + "-raw"
    lines = ["% Requires \\usepackage{booktabs,longtable}.", r"\begingroup", r"\footnotesize",
             r"\setlength{\tabcolsep}{3pt}", r"\begin{longtable}{@{}llrrrrr@{}}",
             rf"\caption{{{caption}}}\label{{tab:{label}}}\\",
             r"\toprule", header, r"\midrule", r"\endfirsthead",
             rf"\multicolumn{{7}}{{l}}{{{arm} raw results (continued)}}\\",
             r"\toprule", header, r"\midrule", r"\endhead",
             r"\midrule", r"\multicolumn{7}{r}{Continued on next page}\\", r"\endfoot",
             r"\bottomrule", r"\endlastfoot"]
    previous = None
    for row in rows:
        if row["dataset"] != previous:
            if previous is not None:
                lines.append(r"\addlinespace")
            label = _escape(row["dataset_label"])
            metric = _escape(row["primary_metric_label"] + " (" + row["primary_loss_units"] + ")")
            lines.append(rf"\multicolumn{{7}}{{@{{}}l}}{{\textbf{{{label}}} --- {metric}}}\\*")
            lines.append(rf"\multicolumn{{7}}{{@{{}}l}}{{\emph{{{_escape(row['sampling_unit'])}}}}}\\*")
            previous = row["dataset"]
        method = method_label(row["method"], row.get("endogenous_variant", "jaeger"))
        if profile == "selection_variants" and row["method"] == "jaeger_exogenous":
            method = "Exogenous-CRAFT (midpoint)"
        lines.append(" & ".join((_escape(method), _configuration(row), str(row["n"]),
                                 _values(row["completed_rounds"]), _values(row["learning_rates"]),
                                 _summary(row, "training_seconds"), _summary(row, "primary_loss"))) + r" \\")
    lines.extend((r"\end{longtable}", r"\endgroup", ""))
    return "\n".join(lines)


def write_raw_appendix(analysis: Mapping[str, Any], output: Path) -> list[str]:
    """Write CSV and publication LaTeX fragments, returning artifact paths."""
    output = Path(output)
    output.mkdir(parents=True, exist_ok=True)
    paths = []
    for arm, rows in raw_tables(analysis).items():
        csv_path, tex_path = (output / (arm.lower() + "_raw" + suffix) for suffix in (".csv", ".tex"))
        with csv_path.open("w", newline="", encoding="utf-8") as stream:
            writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
            writer.writeheader()
            writer.writerows({key: json.dumps(value, allow_nan=False) if isinstance(value, (list, dict)) else value
                             for key, value in row.items()} for row in rows)
        tex_path.write_text(_latex(arm, rows, analysis["development"], analysis.get("profile", "original")), encoding="utf-8")
        paths.extend((str(csv_path), str(tex_path)))
    return paths


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/calibration.py <==
"""Prespecified confidence calibration, independent of the stopping rule."""
from __future__ import annotations

import math

DELTAS = (0.05, 0.10, 0.25, 0.50, 0.75)
NATIVE_REFERENCE_COUNT = 300
DEFAULT = (0.05, NATIVE_REFERENCE_COUNT)
PARAMETER = "adaptive_feature_calibration_reference_count"


def _c_minus_log1p(c: float) -> float:
    if c >= 0.125:
        return c - math.log1p(c)
    term = c * c / 2.0
    total = term
    for order in range(3, 2048):
        term *= -c * (order - 1) / order
        updated = total + term
        if updated == total:
            break
        total = updated
    return total


def calibration(p: int, delta: float, n_ref: int) -> dict[str, int | float | str]:
    """Record the fixed normal-reference proxy for the gamma-exponential boundary.

    The root minimizes a normal-mixture boundary at n_ref/4; it is not an
    optimality claim for the empirical-Bernstein gamma-exponential boundary.
    """
    if isinstance(p, bool) or not isinstance(p, int) or p < 1:
        raise ValueError("p must be a positive integer")
    if isinstance(n_ref, bool) or not isinstance(n_ref, int) or not 1 <= n_ref <= 2147483647:
        raise ValueError("n_ref must be a positive native int")
    if isinstance(delta, bool) or not isinstance(delta, (int, float)) or not 0 < delta < 1:
        raise ValueError("delta must be finite and strictly between zero and one")
    log_inverse_alpha = math.log(p) - math.log(delta)
    target = 2.0 * log_inverse_alpha
    lower, upper = 0.0, 4.0 * log_inverse_alpha + 2.0
    while math.nextafter(lower, upper) < upper:
        midpoint = lower + 0.5 * (upper - lower)
        value = _c_minus_log1p(midpoint)
        if value < target:
            lower = midpoint
        elif value > target:
            upper = midpoint
        else:
            lower = upper = midpoint
            break
    c = min((lower, upper), key=lambda x: abs(_c_minus_log1p(x) - target))
    rho = n_ref / (4.0 * c)
    if not all(math.isfinite(x) and x > 0 for x in (c, rho)):
        raise ValueError("calibration must be positive and finite")
    return {
        "p": p, "delta": float(delta), "n_ref": n_ref, "c": c, "rho": rho,
        "confidence_sequence": "time_uniform_empirical_bernstein",
        "boundary": "gamma_exponential_mixture", "boundary_version": 1,
        "rho_calibration": "normal_reference_scale",
        "calibration_reference_count": n_ref, "variance_reference": n_ref / 4.0,
        "empirical_bernstein_rho": rho,
        "log_one_sided_inverse_alpha": log_inverse_alpha + math.log(2.0),
        "one_sided_alpha": float(delta) / (2 * p),
        "predictor": "(0.5+A)/(1+N)", "variance_grid_bins": 128,
        "cumulative_statistics": "A_N_V",
    }


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/campaign.py <==
"""Serial measured training and bounded, prediction-only parallel evaluation."""
from __future__ import annotations

import argparse
import csv
import json
import os
from pathlib import Path
import platform
import random
import subprocess
import sys
import time
import uuid

import numpy as np

from .common import (ROOT, SOURCE, ContractError, digest, exclusive, file_hash,
                     file_record, read_json, settings, source_identity, verify, write_json)
from .native_build import verify_manifest
from .runtime import run_block
from .RQ1_src.selection import CALIBRATION_REFERENCE_COUNT, matched_target, robust_fraction, roundint
from .calibration import DELTAS, NATIVE_REFERENCE_COUNT
from .expanded_data import EXPANDED_DATASETS

METHODS = ("lightgbm_full", "jaeger_endogenous", "lightgbm_fixed", "jaeger_exogenous")
EXTERNAL_METHODS = ("xgboost", "catboost")
RQ1_METHOD_SETS = {
    "full-six-v1": METHODS + EXTERNAL_METHODS,
    "endogenous-five-v1": ("lightgbm_full", "jaeger_endogenous", "lightgbm_fixed", *EXTERNAL_METHODS),
}
ENDOGENOUS_FULL_FEATURE_ROUNDS = 20
ABLATION_METHODS = ("Confidence_Interval_Ablation", "Mean_Ablation", "Exposure_Ablation")
FIXED_ABLATIONS = ABLATION_METHODS[1:]
SELECTION_VARIANTS = ("LightGBM_Variant_2", "LightGBM_Variant_3")
ADDITIVE_PROFILES = ("ablations",)
FAMILIES = ("higgs", "epsilon", "bosch", "yearpredictionmsd", "aps_failure",
            "kdd2009_appetency", "gisette", "jannis", "har_smartphone", "ct_slices",
            "synthetic_s1", "synthetic_s2", "synthetic_d1", "synthetic_d2")


def training_parameters(definition, model_seed, cfg, learning_rate=0.05):
    params = dict(cfg["training"])
    params.update(objective=definition["task"], metric=definition["primary_metric"],
                  learning_rate=learning_rate, data_random_seed=1)
    if definition.get("num_class"):
        params["num_class"] = int(definition["num_class"])
    for key in ("seed", "feature_fraction_seed", "bagging_seed", "drop_seed",
                "extra_seed", "objective_seed"):
        params[key] = model_seed
    return params


def dataset_parameters(cfg):
    keys = ("max_bin", "min_data_in_leaf", "feature_pre_filter", "enable_bundle",
            "is_enable_sparse", "use_missing", "zero_as_missing", "verbosity")
    return {**{k: cfg["training"][k] for k in keys}, "bin_construct_sample_cnt": 200000,
            "min_data_in_bin": 3, "data_random_seed": 1, "header": False, "label_column": 0,
            "num_threads": cfg["training"]["num_threads"], "force_col_wise": True}


def _variant(method, endogenous_variant="jaeger"):
    if method == "jaeger_endogenous":
        if endogenous_variant not in ("jaeger", *SELECTION_VARIANTS):
            raise ContractError("Unknown endogenous implementation: " + str(endogenous_variant))
        return endogenous_variant
    if method in ABLATION_METHODS + SELECTION_VARIANTS:
        return method
    return {"jaeger_endogenous": "jaeger", "jaeger_exogenous": "jaeger",
            "lightgbm_full": "standard", "lightgbm_fixed": "standard"}[method]


def _rotate(values, offset):
    offset %= len(values)
    return values[offset:] + values[:offset]


def configurations(arm, dataset, measurement, p, pre_run=None, selected=None, *, profile="original",
                   endogenous_variant="jaeger", rq1_method_set="full-six-v1"):
    """The matrix is independent of measured outcomes and test data."""
    if endogenous_variant != "jaeger" and (arm != "RQ1" or profile != "original"
            or endogenous_variant not in SELECTION_VARIANTS):
        raise ContractError("A selectable endogenous implementation requires the original full RQ1 profile")
    if rq1_method_set not in RQ1_METHOD_SETS or (rq1_method_set != "full-six-v1" and
            (arm != "RQ1" or profile != "original" or endogenous_variant != "jaeger")):
        raise ContractError("The five-model method set requires original endogenous RQ1")
    index = (FAMILIES + EXPANDED_DATASETS).index(dataset)
    replicate = measurement["replicate_index"]
    if profile == "selection_variants":
        if arm == "RQ1":
            cells = []
            for method in _rotate(["lightgbm_full", *SELECTION_VARIANTS], 5 * index + replicate):
                dynamic = method in SELECTION_VARIANTS
                cells.append(dict(method=method, rounds=None if dynamic else pre_run["x_rounds"],
                                  target_k=None, fraction=None, learning_rate=.05,
                                  delta=.05 if dynamic else None,
                                  n_ref=CALIBRATION_REFERENCE_COUNT if dynamic else None))
        elif arm == "RQ2":
            cells = [dict(method="lightgbm_full", fraction=None, target_k=None)]
            cells.extend(dict(method="jaeger_exogenous", fraction=f,
                              target_k=max(1, roundint(f * p))) for f in (.10, .30, .50, .70, .90))
            cells = _rotate(cells, 5 * index + replicate)
            for cell in cells:
                adaptive = cell["method"] == "jaeger_exogenous"
                cell.update(rounds=selected["total_boosting_rounds"], learning_rate=selected["learning_rate"],
                            delta=.05 if adaptive else None, n_ref=1000 if adaptive else None)
        else:
            raise ContractError("The selection-variant profile contains RQ1 and RQ2 only")
    elif profile == "ablations":
        if arm == "RQ1":
            cells = []
            for method in _rotate(["lightgbm_full", *ABLATION_METHODS], 5 * index + replicate):
                dynamic = method == "Confidence_Interval_Ablation"
                rounds = None if dynamic else pre_run["x_rounds"]
                target = (matched_target(method, p, rounds, pre_run["cumulative_selections"])
                          if method in FIXED_ABLATIONS else None)
                cells.append(dict(method=method, rounds=rounds, target_k=target, fraction=None,
                                  learning_rate=.05, delta=.05 if dynamic else None,
                                  n_ref=CALIBRATION_REFERENCE_COUNT if dynamic else None))
        elif arm == "RQ2":
            cells = [dict(method="lightgbm_full", fraction=None, target_k=None)]
            for fraction in (.10, .30, .50, .70, .90):
                cells.extend(dict(method=method, fraction=fraction, target_k=max(1, roundint(fraction * p)))
                             for method in FIXED_ABLATIONS)
            cells = _rotate(cells, 5 * index + replicate)
            for cell in cells:
                cell.update(rounds=selected["total_boosting_rounds"], learning_rate=selected["learning_rate"],
                            delta=None, n_ref=None)
        else:
            raise ContractError("The ablation profile contains RQ1 and RQ2 only")
    elif profile != "original":
        raise ContractError(f"Unknown campaign profile: {profile}")
    elif arm == "RQ1":
        cells = []
        for method in _rotate(list(RQ1_METHOD_SETS[rq1_method_set]), 5 * index + replicate):
            rounds = None if method == "jaeger_endogenous" else pre_run["x_rounds"]
            k = None
            if method not in {"lightgbm_full", "jaeger_endogenous", *EXTERNAL_METHODS}:
                k = matched_target(method, p, rounds, pre_run["cumulative_selections"])
            cells.append(dict(method=method, rounds=rounds, target_k=k, fraction=None,
                              learning_rate=0.05, delta=0.05, n_ref=CALIBRATION_REFERENCE_COUNT))
    elif arm == "RQ2":
        cells = [dict(method="lightgbm_full", fraction=None, target_k=None)]
        for fraction in (0.10, 0.30, 0.50, 0.70, 0.90):
            for method in ("jaeger_exogenous", "lightgbm_fixed", *EXTERNAL_METHODS):
                cells.append(dict(method=method, fraction=fraction,
                                  target_k=None if method in EXTERNAL_METHODS else max(1, roundint(fraction * p))))
        # Each cell occupies every position three or four times across 70 blocks.
        cells = _rotate(cells, 5 * index + replicate)
        for cell in cells:
            cell.update(rounds=selected["total_boosting_rounds"],
                        learning_rate=selected["learning_rate"], delta=0.05, n_ref=1000)
    elif arm == "RQ3":
        cells = [dict(method="jaeger_endogenous", rounds=None, target_k=None,
                      fraction=None, learning_rate=0.05, delta=delta, n_ref=NATIVE_REFERENCE_COUNT)
                 for delta in DELTAS]
        # One seeded permutation followed by cyclic rotations balances positions.
        random.Random(20260919).shuffle(cells)
        cells = _rotate(cells, 5 * index + replicate)
    else:
        raise ContractError(f"Unknown research question: {arm}")
    for cell in cells:
        if rq1_method_set == "endogenous-five-v1":
            cell["rq1_method_set"] = rq1_method_set
            if cell["method"] == "jaeger_endogenous":
                cell["full_feature_rounds"] = ENDOGENOUS_FULL_FEATURE_ROUNDS
        if cell["method"] == "jaeger_endogenous" and endogenous_variant != "jaeger":
            cell["endogenous_variant"] = endogenous_variant
        if cell["method"] in EXTERNAL_METHODS:
            cell.update(parameter_fraction=pre_run["y_fraction"] if arm == "RQ1" else cell["fraction"],
                        delta=None, n_ref=None)
        else:
            cell["parameter_fraction"] = (1.0 if cell["target_k"] is None else
                                           robust_fraction(cell["method"], p, cell["target_k"]))
    return cells


def runtime_identity(python):
    code = ("import json,platform,sys;from importlib.metadata import version;"
            "print(json.dumps({'python':sys.version,'platform':platform.platform(),"
            "'packages':{p:version(p) for p in ['numpy','scipy','scikit-learn','narwhals']}}))")
    return json.loads(subprocess.check_output([str(python), "-c", code], text=True))


class Campaign:
    profile = "original"
    endogenous_variant = "jaeger"
    rq1_method_set = "full-six-v1"

    def __init__(self, args, arm):
        self.args, self.arm = args, arm
        self.profile = getattr(args, "profile", "original")
        self.endogenous_variant = getattr(args, "endogenous_variant", "jaeger")
        self.rq1_method_set = getattr(args, "rq1_method_set", "full-six-v1")
        if self.rq1_method_set not in RQ1_METHOD_SETS or (self.rq1_method_set != "full-six-v1" and
                (arm != "RQ1" or self.profile != "original" or self.endogenous_variant != "jaeger"
                 or getattr(args, "reuse_rq1_pre_runs", None) or getattr(args, "combine_with", None))):
            raise ContractError("The five-model campaign requires fresh original endogenous RQ1 pre-runs")
        if self.endogenous_variant != "jaeger" and (arm != "RQ1" or self.profile != "original"
                or self.endogenous_variant not in SELECTION_VARIANTS):
            raise ContractError("A selectable endogenous implementation requires the original full RQ1 profile")
        self.dataset_scope = "base" if args.development else args.dataset_scope
        self.output = args.output.resolve()
        self.cfg = settings(args.development, arm=arm)
        if getattr(args, "fit_cpus", None):
            cpus = args.fit_cpus
            if (len(cpus) != self.cfg["training"]["num_threads"] or len(set(cpus)) != len(cpus)
                    or any(cpu < 0 for cpu in cpus)):
                raise ContractError("--fit-cpus must preserve the arm's exact training thread count")
            self.cfg["execution"]["fit_cpus"] = cpus
        self.evaluation_policy = (read_json(args.evaluation_settings)
                                  if getattr(args, "evaluation_settings", None) else None)
        if self.rq1_method_set == "endogenous-five-v1":
            self.cfg["jaeger"]["warmup_rounds"] = ENDOGENOUS_FULL_FEATURE_ROUNDS
        self.builds = read_json(args.build_manifest)
        self.native_build_verification = verify_manifest(self.builds)
        if self.endogenous_variant != "jaeger" and self.endogenous_variant not in self.builds["variants"]:
            raise ContractError("The selected endogenous implementation has no authenticated build")
        if self.profile == "ablations" and (arm != "RQ2" or not set(FIXED_ABLATIONS) <= set(self.builds["variants"])):
            raise ContractError("The supplementary ablation profile requires RQ2 Mean/Exposure builds")
        if self.profile == "selection_variants" and (
                self.builds.get("selection_variants") != ["jaeger", *SELECTION_VARIANTS]
                or set(self.builds["variants"]) != {"standard", "jaeger", *SELECTION_VARIANTS}):
            raise ContractError("The selection-variant profile requires the validated midpoint and endogenous builds")
        self.native_gate = None
        if arm == "RQ3":
            from .RQ3_src.tests.native_equivalence import verifier_source_hashes
            gate_path = args.build_manifest.parent / "native_verification/receipt.json"
            if not gate_path.is_file():
                raise ContractError("Run the native-equivalence check on this build before RQ3")
            gate = read_json(gate_path)
            comparisons = gate.get("default_equivalence", [])
            if (gate.get("status") != "passed"
                    or gate.get("build_manifest_sha256") != file_hash(args.build_manifest)
                    or gate.get("verifier_source_sha256") != verifier_source_hashes()
                    or gate.get("native_calibration_cases") != 4 * len(DELTAS)
                    or gate.get("native_python_calibration_within_tolerance") is not True
                    or gate.get("calibration_relative_tolerance") != 5e-14
                    or gate.get("confidence_sequence") != "time_uniform_empirical_bernstein"
                    or gate.get("boundary") != "gamma_exponential_mixture"
                    or gate.get("boundary_version") != 1
                    or gate.get("native_default_reference_count") != 300
                    or gate.get("invalid_native_inputs_rejected") is not True
                    or {c.get("objective") for c in comparisons} != {"binary", "multiclass", "regression"}
                    or len(comparisons) != 3 or any(c.get("exactly_equal") is not True for c in comparisons)):
                raise ContractError("RQ3 native-equivalence receipt is stale or incomplete")
            self.native_gate = file_record(gate_path)
        if not args.development:
            if platform.system() != "Linux" or self.builds["identity"]["development"]:
                raise ContractError("Publication runs require Linux and a publication build manifest")
            cpus = set(self.cfg["execution"]["fit_cpus"])
            if not cpus <= set(os.sched_getaffinity(0)):
                raise ContractError("Reserved publication CPUs are unavailable; do not relax the frozen settings")
            from .monitor import pin_controller_off_fit_cpus
            pin_controller_off_fit_cpus(cpus)
        self.python = args.training_python.absolute()
        self.competitors = None
        if arm in {"RQ1", "RQ2"} and self.profile == "original":
            from .install_competitors import source_identities
            manifest_path = args.competitor_manifest or SOURCE / "results/competitors/install_manifest.json"
            if not manifest_path.is_file():
                raise ContractError("Install the pinned CPU competitors with evaluation_benchmark_source_code.install_competitors first")
            manifest = read_json(manifest_path)
            if manifest.get("schema_version") != 1 or manifest.get("sources") != source_identities():
                raise ContractError("Competitor source receipt differs from the pinned sources")
            code = ("import json;from evaluation_benchmark_source_code.external_models import identity;"
                    "print(json.dumps({m:identity(m) for m in ('catboost','xgboost')}))")
            environment = dict(os.environ, PYTHONPATH=str(ROOT), PYTHONNOUSERSITE="1")
            actual = json.loads(subprocess.check_output([str(self.python), "-c", code],
                                cwd=ROOT, env=environment, text=True))
            if actual != manifest.get("runtimes"):
                raise ContractError("Competitor worker runtime differs from its installation receipt")
            verify(manifest["xgboost_wheel"])
            self.competitors = {"manifest": file_record(manifest_path), **manifest}

    def block(self, specs, directory, *, allow_trial_failure=False):
        if self.sources != source_identity():
            raise ContractError("Evaluation source changed after the campaign was locked")
        return run_block(specs, directory, self.python, self.cfg["execution"],
                         self.args.development, self.args.retry_limit, allow_trial_failure)

    def cache(self, descriptor, directory):
        spec = {"op": "cache", "build": self.builds["variants"]["standard"],
                "data": descriptor, "dataset_params": dataset_parameters(self.cfg)}
        result = self.block([spec], directory)["runs"][0]["receipt"]
        return result

    def train_spec(self, artifact, cache, measurement, cell, discovery=False):
        if cell["method"] in EXTERNAL_METHODS:
            method = cell["method"]
            native = self.external_cache_map[artifact["artifact_id"]][method]
            return {"op": "train", "arm": self.arm, "method": method,
                    "library_identity": self.competitors["runtimes"][method],
                    "training_params": training_parameters(artifact["definition"], measurement["model_seed"],
                                                           self.cfg, cell["learning_rate"]),
                    **{k: native[k] for k in ("cache", "cache_type", "categorical_features", "p")},
                    "reference_p": cache["p"], **cell}
        return {"op": "train", "arm": self.arm,
                "build": self.builds["variants"][_variant(cell["method"], cell.get("endogenous_variant", "jaeger"))],
                "training_params": training_parameters(artifact["definition"], measurement["model_seed"],
                                                       self.cfg, cell["learning_rate"]),
                "dataset_params": dataset_parameters(self.cfg),
                "cache": cache["cache"], "p": cache["p"],
                "categorical_features": artifact["train"].get("categorical_features", []),
                "discovery": discovery, **cell}

    def pre_run(self, artifact, cache, directory):
        """Run RQ1's training-only pre-run once per training artifact."""
        if self.arm != "RQ1":
            raise ContractError("Only RQ1 has a pre-run")
        reference = CALIBRATION_REFERENCE_COUNT
        cell = {"method": "jaeger_endogenous", "rounds": None,
                "target_k": None, "parameter_fraction": 1.0,
                "learning_rate": 0.05, "delta": 0.05, "n_ref": reference}
        if self.endogenous_variant != "jaeger":
            cell["endogenous_variant"] = self.endogenous_variant
        if self.rq1_method_set == "endogenous-five-v1":
            cell.update(rq1_method_set=self.rq1_method_set, full_feature_rounds=ENDOGENOUS_FULL_FEATURE_ROUNDS)
        spec = self.train_spec(artifact, cache, {"model_seed": 271828}, cell, discovery=True)
        result = self.block([spec], directory / "pre-run")["runs"][0]
        r = result["receipt"]
        if (r["calibration"]["n_ref"] != reference or r["p"] != cache["p"]
                or (self.rq1_method_set == "endogenous-five-v1" and
                    r.get("full_feature_rounds") != ENDOGENOUS_FULL_FEATURE_ROUNDS)):
            raise ContractError("Pre-run calibration or feature universe differs")
        total = sum(r["selected_counts"])
        return {"p": r["p"], "x_rounds": r["completed_rounds"],
                "y_fraction": total / (r["p"] * r["completed_rounds"]),
                "cumulative_selections": total, "model_seed": 271828,
                "calibration": r["calibration"],
                "original_receipt_sha256": result["worker_receipt_sha256"],
                **({"full_feature_rounds": ENDOGENOUS_FULL_FEATURE_ROUNDS}
                   if self.rq1_method_set == "endogenous-five-v1" else {}),
                **({"endogenous_variant": self.endogenous_variant} if self.endogenous_variant != "jaeger" else {})}

    def prepare(self):
        if getattr(self.args, "evaluate_only", False):
            from .sealed_evaluation import load_campaign
            return load_campaign(self)
        from .data import prepare_development, prepare_publication
        if getattr(self.args, "resume_rq2_review", None):
            from .RQ2_src.resume import resume_campaign
            return resume_campaign(self, self.args.resume_rq2_review)
        reused = None
        reused_inputs = None
        if getattr(self.args, "reuse_rq2_completed", None):
            from .RQ2_src.reuse import load_completed_preparation
            reused = load_completed_preparation(
                self.args.reuse_rq2_completed, self.output / "preparation_import.json",
                standard_build=self.builds["variants"]["standard"], cfg=self.cfg,
                training_runtime=runtime_identity(self.python), profile=self.profile)
            data = reused["data"]
            write_json(self.output / "dataset_manifest.json", data)
        elif getattr(self.args, "reuse_rq2_preparation_seal", None):
            from .RQ2_src.reuse import load_preparation
            reused = load_preparation(
                self.args.reuse_rq2_preparation_seal,
                self.output / "preparation_import.json",
                standard_build=self.builds["variants"]["standard"], cfg=self.cfg,
                competitors=self.competitors, training_runtime=runtime_identity(self.python),
                dataset_scope=self.dataset_scope,
                parent_import_path=getattr(self.args, "reuse_rq2_parent_import", None),
                parent_import_sha256=getattr(self.args, "reuse_rq2_parent_import_sha256", None),
                source_review_path=getattr(self.args, "reuse_rq2_source_review", None))
            data = reused["data"]
            write_json(self.output / "dataset_manifest.json", data)
        elif getattr(self.args, "reuse_rq1_inputs", None) or getattr(self.args, "reuse_rq1_pre_runs", None):
            from .RQ1_src.reuse import load_inputs, load_pre_runs
            source = getattr(self.args, "reuse_rq1_pre_runs", None) or self.args.reuse_rq1_inputs
            reused_inputs = load_inputs(source,
                                        builds=self.builds, cfg=self.cfg,
                                        competitors=self.competitors, dataset_scope=self.dataset_scope)
            if getattr(self.args, "reuse_rq1_pre_runs", None):
                reused_inputs["pre_runs"] = load_pre_runs(source, cfg=self.cfg)
                reused_inputs["provenance"]["scope"] = (
                    "Prepared inputs and frozen original EB pre-run budgets/horizons; "
                    "no measured fits, models, timings or test results reused")
            data = reused_inputs["data"]
            write_json(self.output / "dataset_manifest.json", data)
        elif self.args.development:
            data = prepare_development(self.output / "data", self.args.development_data.resolve())
        elif self.dataset_scope == "base":
            data = prepare_publication(self.output / "data", self.args.data_root.resolve(),
                                       registered_manifest=self.args.registered_data_manifest)
        else:
            from .expanded_data import prepare_expanded
            expanded = prepare_expanded(self.output / ("data" if self.dataset_scope == "expanded" else "expanded_data"),
                                        self.args.expansion_data.resolve(),
                                        self.args.expansion_exports.resolve())
            if self.dataset_scope == "expanded":
                data = expanded
            else:
                base = prepare_publication(self.output / "data", self.args.data_root.resolve(),
                                           registered_manifest=self.args.registered_data_manifest)
                data = {"schema_version": 1, "development": False,
                        "publication_eligible": True, "dataset_scope": "all",
                        "component_inputs": {"base": base["inputs_sha256"],
                                             "expanded": expanded["inputs_sha256"]},
                        "artifacts": base["artifacts"] + expanded["artifacts"]}
                write_json(self.output / "dataset_manifest.json", data)
        self.artifacts = data["artifacts"]
        families = {a["dataset"] for a in self.artifacts}
        scope = getattr(self, "dataset_scope", "base")
        expected = ({"har_smartphone", "yearpredictionmsd"} if self.args.development else
                    set(FAMILIES if scope == "base" else EXPANDED_DATASETS if scope == "expanded"
                        else FAMILIES + EXPANDED_DATASETS))
        artifact_count = 2 if self.args.development else {"base": 34, "expanded": 20, "all": 54}[scope]
        measurement_count = 2 if self.args.development else {"base": 70, "expanded": 20, "all": 90}[scope]
        if families != expected or len(self.artifacts) != artifact_count:
            raise ContractError("Dataset manifest does not cover the prescribed training artifacts")
        if sum(len(a["measurements"]) for a in self.artifacts) != measurement_count:
            raise ContractError("Dataset manifest does not cover the prescribed paired measurements")
        self.sources = source_identity()
        frozen_selections = None
        if getattr(self.args, "frozen_rq2_settings", None):
            from .RQ2_src.frozen import load_settings
            frozen_selections = load_settings(self.args.frozen_rq2_settings, self.artifacts)
        combination_inputs = None
        if self.args.combine_with:
            prior = self.args.combine_with.resolve()
            completion = read_json(prior / "complete.json")
            if completion.get("measured_fits") != 420 or completion.get("publication_eligible") is not True:
                raise ContractError("Finish the accepted base RQ1 before its additive extension")
            combination_inputs = {name: file_record(prior / name) for name in
                                  ("complete.json", "preparation.lock.json", "measured_rows.json")}
        self.lock = {"schema_version": 1, "arm": self.arm, "development": self.args.development,
                     "dataset_scope": self.dataset_scope,
                     "combination_inputs": combination_inputs,
                     "publication_eligible": not self.args.development, "settings": self.cfg,
                     "sources": self.sources, "data": data,
                     "build_manifest": file_record(self.args.build_manifest),
                     "native_verification": self.native_gate,
                     "competitors": self.competitors,
                     "training_runtime": runtime_identity(self.python),
                     "coordinator_runtime": runtime_identity(Path(sys.executable))}
        if reused is not None:
            self.lock["reused_rq2_preparation"] = reused["provenance"]
        if frozen_selections is not None:
            self.lock["frozen_rq2_settings"] = {
                "kind": "exported_manuscript_parameters",
                "file": file_record(self.args.frozen_rq2_settings),
                "scope": "Selected parameter values only; fresh data caches, fits and timings"}
        if self.profile != "original":
            self.lock["profile"] = self.profile
        if self.endogenous_variant != "jaeger":
            self.lock["endogenous_variant"] = self.endogenous_variant
        if self.rq1_method_set == "endogenous-five-v1":
            self.lock.update(rq1_method_set=self.rq1_method_set,
                             endogenous_full_feature_rounds=ENDOGENOUS_FULL_FEATURE_ROUNDS)
        if reused_inputs is not None:
            self.lock["reused_rq1_inputs"] = reused_inputs["provenance"]
        if getattr(self, "native_build_verification", None) is not None:
            self.lock["native_source_verification"] = self.native_build_verification
        write_json(self.output / "preparation.lock.json", self.lock)
        self.cache_map, self.external_cache_map, self.pre_runs, self.selections = {}, {}, {}, {}
        if frozen_selections is not None:
            self.selections = frozen_selections
        if reused is not None:
            self.cache_map = reused["caches"]
            self.external_cache_map = reused["external_caches"]
            self.selections = reused["selected_pairs"]
        if reused_inputs is not None:
            self.cache_map = reused_inputs["caches"]
            self.external_cache_map = reused_inputs["external_caches"]
            self.pre_runs = reused_inputs.get("pre_runs", {})
        if self.profile in ADDITIVE_PROFILES and not self.args.development:
            keys = {artifact["artifact_id"] for artifact in self.artifacts}
            if self.arm == "RQ1" and set(self.pre_runs) != keys:
                raise ContractError("Additive RQ1 requires every frozen pre-run; no fresh pre-run is permitted")
            if self.arm == "RQ2" and set(self.selections) != keys:
                raise ContractError("Additive RQ2 requires every frozen tuned pair; no new tuning is permitted")
        for artifact in ([] if reused is not None else self.artifacts):
            key = artifact["artifact_id"]
            directory = self.output / "preparation" / key.replace("::", "_")
            cache = (self.cache_map[key] if reused_inputs is not None else
                     self.cache(artifact["train"], directory / "outer-cache"))
            self.cache_map[key] = cache
            if self.arm in {"RQ1", "RQ2"} and reused_inputs is None and self.profile == "original":
                self.external_cache_map[key] = {}
                for method in EXTERNAL_METHODS:
                    spec = {"op": "external_cache", "arm": self.arm, "method": method,
                            "library_identity": self.competitors["runtimes"][method],
                            "data": artifact["train"],
                            "training_params": training_parameters(artifact["definition"], 1, self.cfg),
                            "dataset_params": dataset_parameters(self.cfg)}
                    self.external_cache_map[key][method] = self.block(
                        [spec], directory / (method + "-cache"))["runs"][0]["receipt"]
            if self.arm == "RQ1" and key not in self.pre_runs:
                self.pre_runs[key] = self.pre_run(artifact, cache, directory)
            if self.arm == "RQ2" and key not in self.selections:
                self.selections[key] = self.tune(artifact, directory)
        matrix = self.matrix()
        self.measurement_lock = {"preparation_lock_sha256": digest(self.lock),
                                 "caches": self.cache_map, "pre_runs": self.pre_runs,
                                 "external_caches": self.external_cache_map,
                                 "selected_pairs": self.selections, "matrix": matrix}
        write_json(self.output / "measurement.lock.json", self.measurement_lock)
        self.lock_id = digest(self.measurement_lock)
        if self.arm == "RQ2":
            summary = []
            for artifact in self.artifacts:
                key = artifact["artifact_id"]
                choice = self.selections[key]
                cost = ({"study_wall_seconds": None, "wall_time_complete": False,
                         "unique_trial_process_seconds": None} if frozen_selections is not None else
                        reused["tuning_costs"][key] if reused is not None else
                        read_json(self.output / "preparation" / key.replace("::", "_") / "tuning_cost.json"))
                summary.append({"artifact_id": key, "dataset": artifact["dataset"],
                    "total_boosting_rounds": choice["total_boosting_rounds"],
                    "learning_rate": choice["learning_rate"], "validation_loss": choice["primary_loss"],
                    "selected_trial": choice["selected_trial"], **choice["counts"],
                    "rounds_at_boundary": choice["boundary"]["total_boosting_rounds"],
                    "learning_rate_at_boundary": choice["boundary"]["learning_rate"],
                    **{k: cost[k] for k in ("study_wall_seconds", "wall_time_complete", "unique_trial_process_seconds")},
                    "selection_sha256": choice["selection_sha256"]})
            write_json(self.output / "tuning_summary.json", summary)
            with (self.output / "tuning_summary.csv").open("w", newline="") as handle:
                writer = csv.DictWriter(handle, fieldnames=list(summary[0]))
                writer.writeheader()
                writer.writerows(summary)
        return matrix

    def tune(self, artifact, directory):
        from .data import prepare_inner
        from .RQ2_src.tuning import tune
        inner = prepare_inner(artifact, directory / "inner")
        cache = self.cache(inner["train"], directory / "inner-cache")
        context = {"preparation_lock_sha256": digest(self.lock), "cache": cache,
                   "inner_receipt": inner["receipt"], "tuning_model_seed": 20260918,
                   "standard_build": self.builds["variants"]["standard"]}

        def evaluate_pair(rounds, learning_rate, trial):
            spec = {"op": "trial", "build": self.builds["variants"]["standard"],
                    "training_params": training_parameters(artifact["definition"], 20260918,
                                                           self.cfg, learning_rate),
                    "dataset_params": dataset_parameters(self.cfg),
                    "cache": cache["cache"], "p": cache["p"], "rounds": rounds,
                    "method": "lightgbm_full", "validation": inner["validation"],
                    "categorical_features": inner["train"].get("categorical_features", [])}
            run = self.block([spec], directory / "trial-fits" / f"trial-{trial:02d}",
                             allow_trial_failure=True)["runs"][0]
            receipt = run["receipt"]
            if receipt["status"] != "complete" and receipt.get("failure_kind") != "unavailable_endpoint":
                raise ContractError(f"Systematic tuning failure: {receipt}")
            return {**receipt, "process": run["process"], "spec_sha256": digest(spec)}

        started = time.monotonic()
        already_selected = (directory / "study/selected.json").exists()
        session = directory / "tuning_sessions" / uuid.uuid4().hex
        if not already_selected:
            write_json(session / "started.json", {"started_unix_seconds": time.time()})
        try:
            selection = tune(artifact["artifact_id"], directory / "study", evaluate_pair,
                             context, development=self.args.development)
        finally:
            if not already_selected:
                write_json(session / "finished.json", {"wall_seconds": time.monotonic() - started})
        sessions = sorted((directory / "tuning_sessions").glob("*/started.json"))
        complete = all(p.with_name("finished.json").is_file() for p in sessions)
        timing = {"study_wall_seconds": sum(read_json(p.with_name("finished.json"))["wall_seconds"]
                                            for p in sessions) if complete else None,
                  "wall_time_complete": complete,
                  "unique_trial_process_seconds": sum(record["receipt"]["process"]["process_to_exit_seconds"]
                       for record in selection["records"] if record.get("cached_from_trial") is None),
                  "scope": "optimizer and trial fits, including inner validation; excludes data/cache preparation",
                  "selection_sha256": selection["selection_sha256"],
                  "excluded_from_measured_training_time": True}
        write_json(directory / "tuning_cost.json", timing)
        return selection

    def matrix(self):
        blocks = []
        for artifact in self.artifacts:
            key = artifact["artifact_id"]
            for measurement in artifact["measurements"]:
                cells = configurations(self.arm, artifact["dataset"], measurement,
                                       self.cache_map[key]["p"], self.pre_runs.get(key),
                                       self.selections.get(key), profile=getattr(self, "profile", "original"),
                                       endogenous_variant=self.endogenous_variant,
                                       rq1_method_set=self.rq1_method_set)
                blocks.append({"artifact_id": key, "dataset": artifact["dataset"],
                               "measurement": measurement, "cells": cells,
                               "block_id": f"{self.arm}:{artifact['dataset']}:{measurement['replicate']}"})
        scope = getattr(self, "dataset_scope", "base")
        cells_per_block = ((3 if self.arm == "RQ1" else 6)
                           if getattr(self, "profile", "original") == "selection_variants" else
                           (4 if self.arm == "RQ1" else 11)
                           if getattr(self, "profile", "original") == "ablations" else
                           (len(RQ1_METHOD_SETS[self.rq1_method_set]) if self.arm == "RQ1"
                            else (21 if self.arm == "RQ2" else len(DELTAS))))
        expected = (2 if self.args.development else {"base": 70, "expanded": 20, "all": 90}[scope]) * cells_per_block
        if sum(len(b["cells"]) for b in blocks) != expected:
            raise ContractError("Measured matrix count differs from protocol")
        return blocks

    def execute(self, matrix):
        if getattr(self.args, "evaluate_only", False):
            return self.evaluate_trained(self.saved_training)
        artifacts = {a["artifact_id"]: a for a in self.artifacts}
        trained = []
        for index, block in enumerate(matrix):
            key = block["artifact_id"]
            artifact, cache = artifacts[key], self.cache_map[key]
            specs = [self.train_spec(artifact, cache, block["measurement"], cell) for cell in block["cells"]]
            target = self.output / "measurements" / block["block_id"].replace(":", "_")
            result = self.block(specs, target)
            if len(result["runs"]) != len(specs):
                raise ContractError("Measured block is incomplete")
            for spec, run in zip(specs, result["runs"]):
                receipt = run["receipt"]
                if (receipt.get("status") != "complete" or run["spec_sha256"] != digest(spec)
                        or receipt["completed_rounds"] < 1
                        or (spec["method"] not in EXTERNAL_METHODS and
                            len(receipt["selected_counts"]) != receipt["completed_rounds"])
                        or (spec["rounds"] is not None and receipt["completed_rounds"] != spec["rounds"])):
                    raise ContractError("Measured endpoint is incomplete; final test remains sealed")
                if (spec.get("full_feature_rounds") is not None
                        and receipt.get("full_feature_rounds") != spec["full_feature_rounds"]):
                    raise ContractError("Measured endogenous initialization differs from its locked specification")
                verify(receipt["model"])
            trained.append((block, result))
            print(f"{self.arm}: completed block {index + 1}/{len(matrix)}", flush=True)
        return self.evaluate_trained(trained)

    def evaluate_trained(self, trained):
        """Evaluate frozen endpoints; never enter training or preparation here."""
        if self.sources != source_identity():
            raise ContractError("Evaluation source changed after the campaign was locked")
        artifacts = {a["artifact_id"]: a for a in self.artifacts}
        # Every scheduled training endpoint is frozen before opening final test.
        gate = {"lock_id": self.lock_id, "blocks": [b["block_id"] for b, _ in trained],
                "all_scheduled_models_frozen": True}
        write_json(self.output / "test_access.json", gate)
        tasks = []
        for block, result in trained:
            artifact = artifacts[block["artifact_id"]]
            for index, (cell, run) in enumerate(zip(block["cells"], result["runs"])):
                tasks.append((artifact, block, cell, run, index))
        from .evaluation import EvaluationPool
        with EvaluationPool(self.output, self.python, development=self.args.development,
                            retry_limit=self.args.retry_limit, policy=self.evaluation_policy) as pool:
            self.prediction_pool = pool
            rows = pool.map_ordered(lambda task: self.evaluate(*task), tasks)
        if self.sources != source_identity():
            raise ContractError("Evaluation source changed during prediction")
        write_json(self.output / "measured_rows.json", rows)
        from .report import report
        result = report(rows, self.output / "analysis", development=self.args.development,
                        dataset_scope=self.dataset_scope, profile=getattr(self, "profile", "original"))
        if self.args.combine_with:
            self.combine_rq1(rows)
        write_json(self.output / "complete.json", {"lock_id": self.lock_id,
                    "measured_fits": len(rows), "development": self.args.development,
                    "publication_eligible": not self.args.development,
                    "dataset_scope": self.dataset_scope})
        return result

    def combine_rq1(self, rows):
        """Append complete expansion blocks without changing any accepted base receipt."""
        from .report import analyze, report
        previous = self.args.combine_with.resolve()
        for record in self.lock["combination_inputs"].values():
            verify(record)
        completion = read_json(previous / "complete.json")
        base_lock = read_json(previous / "preparation.lock.json")
        base_rows = read_json(previous / "measured_rows.json")
        if (completion.get("publication_eligible") is not True
                or completion.get("measured_fits") != 420 or base_lock["arm"] != "RQ1"
                or {r["lock_id"] for r in base_rows} != {completion["lock_id"]}):
            raise ContractError("RQ1 combination requires the complete accepted 14-family result")
        analyze(base_rows, dataset_scope="base")
        # Integration/reporting may change; all actual training/timing implementations must agree.
        shared_sources = ("settings.json", "training.py", "worker.py", "runtime.py", "monitor.py",
                          "external_models.py", "RQ1_src/selection.py", "calibration.py")
        if any(base_lock["sources"][name] != self.lock["sources"][name] for name in shared_sources):
            raise ContractError("RQ1 base and expansion training/timing implementations differ")
        for name in ("settings", "training_runtime", "coordinator_runtime"):
            if base_lock[name] != self.lock[name]:
                raise ContractError(f"RQ1 base and expansion {name} differ")
        if (base_lock["build_manifest"]["sha256"] != self.lock["build_manifest"]["sha256"]
                or base_lock["competitors"]["runtimes"] != self.lock["competitors"]["runtimes"]):
            raise ContractError("RQ1 base and expansion model builds differ")
        combined = base_rows + rows
        if any(r["pre_run"]["calibration"]["n_ref"] != CALIBRATION_REFERENCE_COUNT for r in combined):
            raise ContractError("RQ1 combination mixes pre-run confidence calibrations")
        directory = self.output / "combined_analysis"
        report(combined, directory, dataset_scope="all")
        write_json(directory / "measured_rows.json", combined)
        write_json(directory / "combination.json", {
            "base_complete": file_record(previous / "complete.json"),
            "base_rows": file_record(previous / "measured_rows.json"),
            "expanded_rows": file_record(self.output / "measured_rows.json"),
            "source_lock_ids": sorted({r["lock_id"] for r in combined}),
            "unchanged_training_sources": list(shared_sources),
            "main_dataset_conditions": 18,
            "paired_ratios": "baseline and candidate always from the same accepted block and lock"})

    def evaluate(self, artifact, block, cell, run, index):
        from .metrics import evaluate
        receipt = run["receipt"]
        directory = self.output / "evaluation" / block["block_id"].replace(":", "_") / f"fit-{index:02d}"
        library = ({"method": cell["method"], "arm": self.arm,
                    "library_identity": self.competitors["runtimes"][cell["method"]]}
                   if cell["method"] in EXTERNAL_METHODS else
                   {"build": self.builds["variants"][_variant(cell["method"], cell.get("endogenous_variant", "jaeger"))]})
        if cell.get("endogenous_variant", "jaeger") != "jaeger":
            library.update(method=cell["method"], arm=self.arm,
                           endogenous_variant=cell["endogenous_variant"])
        spec = {"op": "predict", **library,
                "model": receipt["model"], "data": artifact["test"],
                "completed_rounds": receipt["completed_rounds"],
                "num_threads": self.cfg["training"]["num_threads"]}
        predicted = self.prediction_pool.predict(spec, directory)["runs"][0]["receipt"]
        predictions = np.load(verify(predicted["predictions"]), allow_pickle=False)
        labels = np.load(artifact["test"]["labels"], allow_pickle=False)
        extra = {}
        if artifact["dataset"] == "aps_failure":
            train_spec = dict(spec, data=artifact["train"])
            prediction = self.prediction_pool.predict(train_spec, directory / "training-prediction")["runs"][0]["receipt"]
            extra = {"training_labels": np.load(artifact["train"]["labels"], allow_pickle=False),
                     "training_predictions": np.load(verify(prediction["predictions"]), allow_pickle=False)}
        oracle_record = artifact.get("oracle_test_targets")
        if oracle_record:
            with np.load(verify(oracle_record), allow_pickle=False) as data:
                extra["oracle"] = {k: data[k] for k in data.files}
        metrics = evaluate(artifact["definition"], labels, predictions, **extra)
        row = {"receipt_status": "complete", "arm": self.arm, "dataset": artifact["dataset"],
               "artifact_id": artifact["artifact_id"], "block_id": block["block_id"],
               "lock_id": self.lock_id, **block["measurement"], **cell,
               "process_seconds": run["process"]["process_seconds"],
               "primary_loss": metrics[artifact["definition"]["primary_metric"]], "metrics": metrics,
               "completed_rounds": receipt["completed_rounds"], "physical_tree_count": receipt["physical_tree_count"],
               "selected_counts": receipt["selected_counts"], "p": receipt["p"],
               "calibration": receipt.get("calibration"), "termination": receipt["termination"],
               "initial_training_loss": receipt["initial_training_loss"], "model": receipt["model"],
               "training_data_sha256": self.cache_map[artifact["artifact_id"]]["cache"]["sha256"],
               "timing": run["process"], "worker_receipt_sha256": run["worker_receipt_sha256"]}
        if self.profile != "original":
            row["profile"] = self.profile
        if self.endogenous_variant != "jaeger":
            row["endogenous_variant"] = self.endogenous_variant
        if cell["method"] in EXTERNAL_METHODS:
            row.update(reference_p=self.cache_map[artifact["artifact_id"]]["p"],
                       selected_counts_source=receipt["selected_counts_source"],
                       native_parameters=receipt["native_parameters"],
                       training_losses=receipt["training_losses"],
                       training_data_sha256=self.external_cache_map[artifact["artifact_id"]][cell["method"]]["cache"]["sha256"])
        key = artifact["artifact_id"]
        if self.arm == "RQ1":
            row["pre_run"] = self.pre_runs[key]
        if self.arm == "RQ2":
            row["selected_pair"] = {k: self.selections[key][k] for k in ("total_boosting_rounds", "learning_rate")}
            row["selection_sha256"] = self.selections[key]["selection_sha256"]
        return row


def main(arm=None):
    parser = argparse.ArgumentParser(description=__doc__)
    if arm is None:
        parser.add_argument("arm", choices=("RQ1", "RQ2"))
    parser.add_argument("--build-manifest", type=Path, required=True)
    parser.add_argument("--profile", choices=("original", *ADDITIVE_PROFILES), default="original")
    parser.add_argument("--rq1-method-set", choices=("endogenous-five-v1",),
                        help="RQ1 defaults to the manuscript five-model, 20-full-round experiment")
    parser.add_argument("--endogenous-variant", choices=("jaeger",), default="jaeger",
                        help="Full RQ1 only: endogenous implementation for fresh pre-runs and measured fits")
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--training-python", type=Path, default=Path(sys.executable))
    parser.add_argument("--competitor-manifest", type=Path,
                        help="RQ1/RQ2 CPU installation receipt (default: results/evaluation/competitors/install_manifest.json)")
    parser.add_argument("--data-root", type=Path, default=ROOT)
    parser.add_argument("--registered-data-manifest", type=Path,
                        help="Fresh data registration bound to exact manuscript payload hashes")
    parser.add_argument("--frozen-rq2-settings", type=Path,
                        help="RQ2: use the bundled manuscript parameter values for fresh measurements")
    parser.add_argument("--fit-cpus", nargs="+", type=int,
                        help="Local logical CPU IDs, preserving 8 RQ1 or 16 RQ2 training threads")
    parser.add_argument("--evaluation-settings", type=Path,
                        help="Optional local prediction-only resource policy JSON")
    parser.add_argument("--development", action="store_true")
    parser.add_argument("--development-data", type=Path, default=SOURCE / "data/real_feature_expansion_v1")
    parser.add_argument("--dataset-scope", choices=("base", "expanded", "all"),
                        help="default: original 14 families for RQ2; all 18 conditions for RQ1/RQ3")
    parser.add_argument("--expansion-data", type=Path, default=SOURCE / "data/real_feature_expansion_v1")
    parser.add_argument("--expansion-exports", type=Path, default=SOURCE / "data/real_feature_expansion_exports_v1")
    parser.set_defaults(combine_with=None)
    parser.add_argument("--retry-limit", type=int, default=0)
    parser.add_argument("--prepare-only", action="store_true",
                        help="Prepare caches and freeze the matrix; includes RQ2 tuning but no measured fits")
    parser.set_defaults(reuse_rq2_preparation_seal=None, reuse_rq2_parent_import=None,
                        reuse_rq2_parent_import_sha256=None, reuse_rq2_source_review=None,
                        resume_rq2_review=None)
    parser.add_argument("--evaluate-only", action="store_true",
                        help="Evaluate an entirely saved training matrix; never prepare, tune or train")
    parser.set_defaults(evaluation_parent_transition=None, reuse_rq1_inputs=None, reuse_rq1_pre_runs=None)
    parser.add_argument("--reuse-rq2-completed", type=Path,
                        help="Additive RQ2: reuse authenticated preparation/tuning from the completed manuscript campaign")
    args = parser.parse_args()
    chosen = arm or args.arm
    if args.rq1_method_set is None:
        args.rq1_method_set = "endogenous-five-v1" if chosen == "RQ1" else "full-six-v1"
    if chosen not in {"RQ1", "RQ2"} or (args.profile == "ablations" and chosen != "RQ2"):
        parser.error("The supplementary benchmark includes original RQ1/RQ2 and RQ2 Mean/Exposure ablations")
    if chosen == "RQ1" and args.rq1_method_set != "endogenous-five-v1":
        parser.error("Manuscript RQ1 requires --rq1-method-set endogenous-five-v1 (20 full-feature rounds)")
    if args.frozen_rq2_settings and (chosen != "RQ2" or args.development
            or args.reuse_rq2_completed or args.reuse_rq2_preparation_seal or args.resume_rq2_review):
        parser.error("--frozen-rq2-settings requires fresh publication RQ2 without historical preparation imports")
    if args.dataset_scope is None:
        args.dataset_scope = "base" if chosen == "RQ2" else "all"
    if args.rq1_method_set == "endogenous-five-v1" and (
            chosen != "RQ1" or args.profile != "original" or args.endogenous_variant != "jaeger"
            or args.reuse_rq1_pre_runs or args.combine_with):
        parser.error("--rq1-method-set endogenous-five-v1 requires fresh original endogenous RQ1")
    if args.endogenous_variant != "jaeger" and (chosen != "RQ1" or args.profile != "original"):
        parser.error("--endogenous-variant requires the original full RQ1 profile")
    if args.profile in ADDITIVE_PROFILES:
        if chosen not in {"RQ1", "RQ2"} or args.combine_with or args.resume_rq2_review:
            parser.error("Additive profiles support fresh RQ1/RQ2 campaigns only")
        if not args.development and not args.evaluate_only and not (
                (chosen == "RQ1" and args.dataset_scope == "all" and args.reuse_rq1_pre_runs) or
                (chosen == "RQ2" and args.dataset_scope == "base"
                 and (args.reuse_rq2_completed or args.frozen_rq2_settings))):
            parser.error("Additive profiles require the approved manuscript pre-run/tuning imports")
        if args.competitor_manifest or args.reuse_rq1_inputs or args.reuse_rq2_preparation_seal:
            parser.error("Additive profiles use native models and the dedicated completed-campaign imports")
    if args.reuse_rq1_pre_runs and (args.profile not in ADDITIVE_PROFILES or chosen != "RQ1" or args.development):
        parser.error("--reuse-rq1-pre-runs requires publication additive RQ1")
    if args.reuse_rq2_completed and (args.profile not in ADDITIVE_PROFILES or chosen != "RQ2" or args.development):
        parser.error("--reuse-rq2-completed requires publication additive RQ2")
    if chosen == "RQ2" and not args.development and args.dataset_scope != "base":
        parser.error("Publication RQ2 excludes the four expanded conditions; use --dataset-scope base")
    if args.retry_limit < 0 or (args.competitor_manifest and chosen == "RQ3"):
        parser.error("Invalid retry limit or research-question-specific option")
    if args.evaluation_parent_transition and not args.evaluate_only:
        parser.error("--evaluation-parent-transition requires --evaluate-only")
    if args.evaluate_only and (args.prepare_only or args.resume_rq2_review or args.reuse_rq1_inputs
                              or args.reuse_rq2_preparation_seal or args.combine_with
                              or args.reuse_rq1_pre_runs or args.reuse_rq2_completed):
        parser.error("--evaluate-only cannot prepare, tune, train, import or combine campaigns")
    if args.combine_with and (chosen != "RQ1" or args.dataset_scope != "expanded" or args.development):
        parser.error("--combine-with requires publication RQ1 with --dataset-scope expanded")
    if args.reuse_rq2_preparation_seal and (chosen != "RQ2" or args.development or args.dataset_scope != "base"):
        parser.error("--reuse-rq2-preparation-seal requires publication RQ2 with --dataset-scope base")
    parent_options = (args.reuse_rq2_parent_import, args.reuse_rq2_parent_import_sha256,
                      args.reuse_rq2_source_review)
    if any(parent_options) and (not all(parent_options) or not args.reuse_rq2_preparation_seal):
        parser.error("Parent import reuse requires its SHA256, source review, and --reuse-rq2-preparation-seal")
    if args.resume_rq2_review and (chosen != "RQ2" or args.development
            or args.dataset_scope != "base" or args.reuse_rq2_preparation_seal):
        parser.error("--resume-rq2-review requires existing publication RQ2; preparation-import options are incompatible")
    if args.reuse_rq1_inputs and (chosen not in {"RQ1", "RQ3"} or args.development
            or args.dataset_scope not in {"base", "all"} or args.combine_with):
        parser.error("--reuse-rq1-inputs requires publication RQ1/RQ3 with --dataset-scope base or all")
    with exclusive(args.output / "controller.lock"):
        campaign = Campaign(args, chosen)
        matrix = campaign.prepare()
        if not args.prepare_only:
            campaign.execute(matrix)


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/common.py <==
"""Paths, immutable records, and hashes shared by the three evaluations."""
from __future__ import annotations

import contextlib
import fcntl
import hashlib
import json
import os
import tempfile
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
SOURCE = Path(__file__).resolve().parent


class ContractError(RuntimeError):
    pass


def read_json(path):
    with Path(path).open(encoding="utf-8") as handle:
        return json.load(handle)


def canonical(value):
    return (json.dumps(value, sort_keys=True, separators=(",", ":"),
                       allow_nan=False) + "\n").encode()


def digest(value):
    return hashlib.sha256(canonical(value)).hexdigest()


def file_hash(path):
    result = hashlib.sha256()
    with Path(path).open("rb") as handle:
        for chunk in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            result.update(chunk)
    return result.hexdigest()


def file_record(path):
    path = Path(path).resolve()
    return {"path": str(path), "bytes": path.stat().st_size, "sha256": file_hash(path)}


def verify(record, root=ROOT):
    path = Path(record["path"])
    if not path.is_absolute():
        path = Path(root) / path
    if (not path.is_file() or path.stat().st_size != record["bytes"]
            or file_hash(path) != record["sha256"]):
        raise ContractError(f"Missing or changed artifact: {path}")
    return path.resolve()


def write_json(path, value, *, replace=False):
    path = Path(path)
    payload = canonical(value)
    path.parent.mkdir(parents=True, exist_ok=True)
    if path.exists() and not replace:
        if path.read_bytes() != payload:
            raise ContractError(f"Refusing to change frozen record: {path}")
        return
    fd, name = tempfile.mkstemp(prefix="." + path.name, dir=path.parent)
    try:
        with os.fdopen(fd, "wb") as handle:
            handle.write(payload)
            handle.flush()
            os.fsync(handle.fileno())
        os.replace(name, path)
    finally:
        Path(name).unlink(missing_ok=True)


@contextlib.contextmanager
def exclusive(path):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("a+") as handle:
        try:
            fcntl.flock(handle, fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError as exc:
            raise ContractError(f"Another process holds {path}") from exc
        yield


def source_identity():
    # Dataset releases and generated outputs have their own provenance records.
    # They must not enter the executable-source lock when stored beside it.
    return {str(p.relative_to(SOURCE)): file_hash(p)
            for p in sorted(SOURCE.rglob("*"))
            if p.is_file() and p.suffix in {".py", ".cpp", ".h", ".json", ".md", ".txt", ".patch"}
            and p.relative_to(SOURCE).parts[0] not in {"data", "results"}
            and "__pycache__" not in p.parts}


def settings(development=False, arm=None):
    value = read_json(SOURCE / "settings.json")
    overrides = value.pop("arm_overrides", {})
    if arm not in (None, "RQ1", "RQ2", "RQ3"):
        raise ContractError(f"Unknown research question: {arm}")
    for section, fields in overrides.get(arm, {}).items():
        value[section].update(fields)
    if development:
        value["training"]["num_threads"] = 2
        value["execution"]["omp_num_threads"] = 2
    return value


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/competitor_sources.json <==
{
  "catboost": {
    "repository": "https://github.com/catboost/catboost.git",
    "release": "v1.2.10",
    "commit": "b1bd2a6d77219e82a1acfcedfccb8e6f6c1ee084",
    "identity_kind": "pinned_official_wheel",
    "distribution": "catboost",
    "version": "1.2.10"
  },
  "xgboost": {
    "repository": "https://github.com/dmlc/xgboost.git",
    "path": "competitor_and_baseline_model_source_code/XGBoost",
    "release": "v3.4.2",
    "commit": "fdf0888bedddbd444d72994d845c59b3ca182c5b"
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data.py <==
"""Authenticated outer datasets and training-only RQ2 inner splits.

Public text matrices are streamed when labels or inner partitions are made;
large dense matrices remain memory mapped and sparse matrices remain CSR.
Only HAR/CT alignment checks and KDD's categorical recoding load a complete
small public matrix. No source dataset is downloaded or expanded here.
"""
from __future__ import annotations

import argparse
import io
import math
import platform
import zipfile
from pathlib import Path
from typing import Any

import numpy as np

from .common import (ROOT, SOURCE, ContractError, digest, exclusive, file_hash,
                     file_record, read_json, verify, write_json)


SPLIT_SEED = 20260916
MANIFEST = SOURCE / "RQ1_src" / "dataset_manifest.json"
PUBLIC_SOURCES = SOURCE / "RQ1_src" / "public_sources.json"


def _implementation():
    return {"data_py_sha256": file_hash(__file__), "numpy": np.__version__,
            "python": platform.python_version(), "split_seed": SPLIT_SEED,
            "split_algorithm": "PCG64; sorted rows; nearest-20%-per-class-or-group"}


def _array(path):
    return np.load(path, mmap_mode="r", allow_pickle=False)


def _save(path, values):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    np.save(path, values, allow_pickle=False)
    return file_record(path)


def _descriptor(path, labels, rows, features, *, format="npy", categorical=(),
                groups=None, delimiter=None, libsvm=False, verified_records=None):
    records = verified_records or {}
    categorical = list(categorical)
    if (len(set(categorical)) != len(categorical)
            or any(type(value) is not int or not 0 <= value < features for value in categorical)):
        raise ContractError("categorical feature indices are invalid")
    result = {"path": str(Path(path).resolve()), "format": format,
              "labels": str(Path(labels).resolve()), "rows": int(rows),
              "features": int(features), "categorical_features": categorical,
              "records": {"data": records.get("data") or file_record(path),
                          "labels": records.get("labels") or file_record(labels)}}
    if format == "text":
        result.update(label_column=0, delimiter=delimiter, libsvm=libsvm)
    if groups is not None:
        result["groups"] = str(Path(groups).resolve())
        result["records"]["groups"] = file_record(groups)
    return result


def verify_descriptor(descriptor):
    for record in descriptor["records"].values():
        verify(record)
    for key, record_key in (("path", "data"), ("labels", "labels"), ("groups", "groups")):
        if key in descriptor and Path(descriptor[key]).resolve() != Path(descriptor["records"][record_key]["path"]).resolve():
            raise ContractError("descriptor path is not bound to its file record")


def _existing(output, inputs, name="manifest.json"):
    write_json(output / "inputs.json", inputs)
    path = output / name
    if not path.exists():
        return None
    result = read_json(path)
    if result.get("inputs_sha256") != digest(inputs):
        raise ContractError("derived data inputs changed")
    for artifact in result.get("artifacts", []):
        verify_descriptor(artifact["train"])
        verify_descriptor(artifact["test"])
        for record in artifact.get("derivation_records", {}).values():
            verify(record)
    for key in ("train", "validation"):
        if key in result:
            verify_descriptor(result[key])
    for record in result.get("derivation_records", {}).values():
        verify(record)
    return result


def _check_labels(labels, definition):
    if labels.ndim != 1 or len(labels) < 2 or not np.isfinite(labels).all():
        raise ContractError("labels must be a finite one-dimensional array")
    if definition["task"] != "regression":
        expected = np.arange(int(definition.get("num_class") or 2))
        if not np.array_equal(np.unique(labels), expected):
            raise ContractError("inner partitions must contain every task class")


def inner_indices(labels, definition, groups=None):
    """Deterministic approximately 80/20 split of outer-training rows only."""
    _check_labels(labels, definition)
    rng = np.random.default_rng(SPLIT_SEED)
    validation = np.zeros(len(labels), dtype=bool)
    if groups is not None:
        if groups.shape != labels.shape or not np.isfinite(groups).all():
            raise ContractError("group IDs are not aligned with outer-training rows")
        unique = np.unique(groups)
        if len(unique) < 2:
            raise ContractError("a group-disjoint inner split requires two groups")
        rng.shuffle(unique)
        count = max(1, min(len(unique) - 1, int(math.floor(.2 * len(unique) + .5))))
        validation[:] = np.isin(groups, unique[:count])
    else:
        strata = [None] if definition["task"] == "regression" else np.unique(labels)
        for label in strata:
            indices = np.arange(len(labels)) if label is None else np.flatnonzero(labels == label)
            if len(indices) < 2:
                raise ContractError("class coverage is impossible for this inner split")
            rng.shuffle(indices)
            count = max(1, min(len(indices) - 1, int(math.floor(.2 * len(indices) + .5))))
            validation[indices[:count]] = True
    training_rows, validation_rows = np.flatnonzero(~validation), np.flatnonzero(validation)
    _check_labels(labels[training_rows], definition)
    _check_labels(labels[validation_rows], definition)
    return training_rows, validation_rows


def _subsample(rows, labels, maximum, classification, rng):
    if len(rows) <= maximum:
        return rows.copy()
    if not classification:
        return np.sort(rng.choice(rows, maximum, replace=False))
    classes, counts = np.unique(labels[rows], return_counts=True)
    exact = maximum * counts / counts.sum()
    allocations = np.floor(exact).astype(int)
    for index in np.argsort(-(exact - allocations), kind="stable")[:maximum - allocations.sum()]:
        allocations[index] += 1
    if np.any(allocations < 1):
        raise ContractError("development sample is too small to retain every class")
    return np.sort(np.concatenate([rng.choice(rows[labels[rows] == label], int(count), replace=False)
                                   for label, count in zip(classes, allocations)]))


def _sealed_base(directory):
    manifest_path = directory / "manifest.json"
    if file_hash(manifest_path) != (directory / "SEAL.sha256").read_text().strip():
        raise ContractError(f"invalid original-data seal: {directory}")
    manifest = read_json(manifest_path)
    if manifest.get("kind") != "original_pool" or manifest.get("version") != "jaeger-real-feature-expansion-v1":
        raise ContractError("development requires the sealed original dataset pool")
    records = {"manifest": file_record(manifest_path), "seal": file_record(directory / "SEAL.sha256")}
    for name, entry in manifest["files"].items():
        if Path(name).is_absolute() or ".." in Path(name).parts:
            raise ContractError("unsafe sealed file path")
        path = verify({"path": str(directory / name), **entry})
        records[name] = {"path": str(path), **entry}
    return manifest, records


def prepare_development(output: Path, source_root: Path) -> dict[str, Any]:
    """Create at most 768 train / 256 test rows from each official original split."""
    output, source_root = Path(output).resolve(), Path(source_root).resolve()
    definitions = {row["id"]: row for row in read_json(SOURCE / "RQ1_src" / "public_datasets.json")["datasets"]}
    bases = {}
    for name in ("HAR", "YearPredictionMSD"):
        bases[name] = _sealed_base(source_root / name / "base")
    inputs = {"development": True, "implementation": _implementation(),
              "source_records": {name: value[1] for name, value in bases.items()},
              "maximum_train_rows": 768, "maximum_test_rows": 256}
    with exclusive(output / ".data.lock"):
        previous = _existing(output, inputs)
        if previous is not None:
            return previous
        artifacts = []
        for name, dataset, dataset_index in (("HAR", "har_smartphone", 8),
                                             ("YearPredictionMSD", "yearpredictionmsd", 3)):
            base = source_root / name / "base"
            source_manifest, records = bases[name]
            features, labels = _array(base / "X.npy"), _array(base / "y.npy")
            membership, row_ids = _array(base / "official_split.npy"), _array(base / "row_ids.npy")
            if (features.ndim != 2 or features.shape[0] != len(labels)
                    or not np.array_equal(row_ids, np.arange(len(labels)))
                    or features.shape[1] != definitions[dataset]["features"]):
                raise ContractError("sealed original pool has inconsistent rows/features")
            train_count = int(source_manifest["source"]["train_rows"])
            if not np.array_equal(membership, np.r_[np.zeros(train_count, dtype=np.uint8),
                                                    np.ones(len(labels) - train_count, dtype=np.uint8)]):
                raise ContractError("original official partition changed")
            converted = np.asarray(labels) - 1 if name == "HAR" else np.asarray(labels)
            groups = _array(base / "subject_ids.npy") if name == "HAR" else None
            if groups is not None and np.intersect1d(groups[:train_count], groups[train_count:]).size:
                raise ContractError("HAR official subjects overlap")
            rng = np.random.default_rng(SPLIT_SEED)
            descriptors, derivations = {}, {}
            for split, mask, limit in (("train", membership == 0, 768), ("test", membership == 1, 256)):
                indices = _subsample(np.flatnonzero(mask), converted, limit, name == "HAR", rng)
                directory = output / dataset / split
                _save(directory / "X.npy", features[indices])
                _save(directory / "y.npy", converted[indices])
                derivations[f"{split}_row_ids"] = _save(directory / "row_ids.npy", row_ids[indices])
                group_path = None
                if groups is not None:
                    group_path = directory / "groups.npy"
                    _save(group_path, groups[indices])
                descriptors[split] = _descriptor(directory / "X.npy", directory / "y.npy", len(indices),
                                                  features.shape[1], groups=group_path)
            _check_labels(_array(descriptors["train"]["labels"]), definitions[dataset])
            # Check that the grouped development sample supports the exact inner rule.
            inner_indices(_array(descriptors["train"]["labels"]), definitions[dataset],
                          _array(descriptors["train"]["groups"]) if groups is not None else None)
            artifacts.append({"artifact_id": f"{dataset}::development-official",
                              "dataset": dataset, "dataset_index": dataset_index,
                              "split_id": "development-official", "definition": definitions[dataset],
                              "development": True, "measurements": [{"replicate": "seed-73001",
                                  "replicate_index": 0, "model_seed": 73001}], **descriptors,
                              "source_records": records, "derivation_records": derivations})
        result = {"schema_version": 1, "development": True, "publication_eligible": False,
                  "inputs_sha256": digest(inputs), "artifacts": artifacts}
        write_json(output / "manifest.json", result)
        return result


def _text_format(path):
    if path.suffix in ("libsvm", ".libsvm"):
        return None, True
    return ("," if path.suffix == ".csv" else "\t" if path.suffix == ".tsv" else None), False


def _text_label(line, delimiter):
    token = line.split(delimiter, 1)[0] if delimiter else line.split(None, 1)[0]
    try:
        return float(token)
    except ValueError as exc:
        raise ContractError("training text has an invalid first-column label") from exc


def _text_labels(source, destination, rows, delimiter):
    values = np.lib.format.open_memmap(destination, mode="w+", dtype=np.float64, shape=(rows,))
    count = 0
    with source.open() as stream:
        for count, line in enumerate(stream, 1):
            if count > rows:
                raise ContractError("training text exceeds its frozen row count")
            values[count - 1] = _text_label(line, delimiter)
    if count != rows or not np.isfinite(values).all():
        raise ContractError("training text labels or frozen row count disagree")
    values.flush()
    del values


def _zip_member(path, suffix):
    """Read one authenticated archive member, including UCI's nested HAR ZIP."""
    with zipfile.ZipFile(path) as archive:
        matches = [name for name in archive.namelist() if name.endswith(suffix)]
        if len(matches) == 1:
            return archive.read(matches[0])
        nested = [name for name in archive.namelist() if name.lower().endswith(".zip")]
        for name in nested:
            try:
                return _zip_member(io.BytesIO(archive.read(name)), suffix)
            except KeyError:
                pass
    raise KeyError(f"missing unique source member {suffix}")


def _align_groups(artifact, train_path, delimiter, source_path, directory, train_row_ids=None):
    """Authenticate source-derived training groups against every prepared row."""
    dataset = artifact["dataset"]
    if dataset == "har_smartphone":
        group = np.loadtxt(io.BytesIO(_zip_member(source_path, "train/subject_train.txt")), dtype=np.int64)
        features = np.loadtxt(io.BytesIO(_zip_member(source_path, "train/X_train.txt")))
        labels = np.loadtxt(io.BytesIO(_zip_member(source_path, "train/y_train.txt"))) - 1
        source_ids = np.arange(len(group))
    elif dataset == "ct_slices":
        heldout = next(row["patient_ids"] for row in artifact["definition"]["split"]["folds"]
                       if row["id"] == artifact["split_id"])
        retained, patient_ids, source_ids = [], [], []
        source = io.TextIOWrapper(io.BytesIO(_zip_member(source_path, "slice_localization_data.csv")))
        data_row = -1
        for line_number, line in enumerate(source):
            first = line.split(",", 1)[0]
            try:
                patient = float(first)
            except ValueError:
                if line_number == 0:
                    continue
                raise ContractError("invalid CT source patient ID")
            if not patient.is_integer():
                raise ContractError("CT patient ID is not an integer")
            data_row += 1
            if int(patient) not in heldout:
                row = np.fromstring(line, sep=",")
                if len(row) != 386:
                    raise ContractError("CT source column count differs")
                retained.append(row[1:])
                patient_ids.append(int(patient))
                source_ids.append(data_row)
        numeric = np.asarray(retained)
        features, labels, group = numeric[:, :-1], numeric[:, -1], np.asarray(patient_ids, dtype=np.int64)
    else:
        return None
    prepared = np.loadtxt(train_path, delimiter=delimiter, ndmin=2)
    def aligned(indices):
        return (prepared.shape == (len(indices), features.shape[1] + 1)
                and np.array_equal(prepared[:, 0].astype(np.float32), labels[indices].astype(np.float32))
                and np.array_equal(prepared[:, 1:].astype(np.float32), features[indices].astype(np.float32)))
    indices = np.arange(len(group))
    if train_row_ids is not None:
        row_ids = _array(train_row_ids)
        if (row_ids.ndim != 1 or not np.issubdtype(row_ids.dtype, np.number)
                or not np.isfinite(row_ids).all() or np.any(row_ids != np.floor(row_ids))
                or len(np.unique(row_ids)) != len(row_ids)):
            raise ContractError("prepared training row IDs are not unique integers")
        lookup = {int(value): index for index, value in enumerate(source_ids)}
        candidates = []
        # Resolve zero/one-based IDs by authenticated feature/label equality,
        # rather than guessing their indexing convention from the minimum ID.
        for offset in (0, 1):
            if all(int(value) - offset in lookup for value in row_ids):
                candidate = np.asarray([lookup[int(value) - offset] for value in row_ids])
                if aligned(candidate):
                    candidates.append(candidate)
        if len(candidates) != 1:
            raise ContractError("source-to-training group alignment is missing or ambiguous")
        indices = candidates[0]
    if not aligned(indices):
        raise ContractError(f"{dataset} source groups cannot be aligned to every prepared training row")
    path = directory / "groups.npy"
    _save(path, group[indices])
    return path


def prepare_publication(output: Path, data_root: Path = ROOT, *, registered_manifest=None) -> dict[str, Any]:
    """Authenticate the frozen 34 training artifacts and their 70 measurements."""
    output, data_root = Path(output).resolve(), Path(data_root).resolve()
    if registered_manifest is None:
        frozen = read_json(MANIFEST)
    else:
        from .reproduction_inputs.register_data import load_registered_manifest
        frozen = load_registered_manifest(registered_manifest, data_root)
    if (len(frozen["artifacts"]) != 34
            or sum(len(row["measurements"]) for row in frozen["artifacts"]) != 70):
        raise ContractError("publication dataset manifest must contain 34 artifacts and 70 measurements")
    source_definitions = {row["id"]: row for row in read_json(PUBLIC_SOURCES)["datasets"]}
    order = [row["id"] for row in read_json(SOURCE / "RQ1_src" / "public_datasets.json")["datasets"]]
    order += ["synthetic_s1", "synthetic_s2", "synthetic_d1", "synthetic_d2"]
    # Frozen generation reports are authenticated as bytes, never interpreted
    # before endpoint-model freeze. This preserves the accepted data release.
    integrity = [{**record, "path": str(verify(record, data_root))}
                 for record in frozen["integrity_records"]]
    sparse_root = data_root / "evaluation_benchmark_source_code/data/synthetic/jaeger_v1"
    if registered_manifest is None:
        expected = read_json(sparse_root / "reference/expected_data_files.json")
        if len(expected) != frozen["sparse_reference_file_count"]:
            raise ContractError("sparse release reference count differs")
        for relative, expected_hash in expected.items():
            if Path(relative).is_absolute() or ".." in Path(relative).parts:
                raise ContractError("unsafe sparse release path")
            if file_hash(sparse_root / "data" / relative) != expected_hash:
                raise ContractError(f"sparse release artifact changed: {relative}")
    verified, sources = {}, {}
    for artifact in frozen["artifacts"]:
        verified[artifact["artifact_id"]] = {
            name: {**record, "path": str(verify(record, data_root))}
            for name, record in artifact["files"].items()}
    for dataset in ("har_smartphone", "ct_slices"):
        source = source_definitions[dataset]["files"][0]
        record = (frozen["group_source_records"][dataset] if registered_manifest is not None else
                  {"path": source["local_path"], "bytes": source["bytes"], "sha256": source["sha256"]})
        sources[dataset] = {**record, "path": str(verify(record, data_root))}
    inputs = {"development": False, "implementation": _implementation(),
              "dataset_manifest": file_record(registered_manifest or MANIFEST), "public_sources": file_record(PUBLIC_SOURCES),
              "files": verified, "group_sources": sources, "integrity_records": integrity}
    if registered_manifest is not None:
        inputs["regeneration_registration"] = frozen["regeneration_registration"]
    with exclusive(output / ".data.lock"):
        previous = _existing(output, inputs)
        if previous is not None:
            return previous
        artifacts = []
        for original in frozen["artifacts"]:
            artifact = {key: value for key, value in original.items() if key != "files"}
            files = verified[artifact["artifact_id"]]
            definition = artifact["definition"]
            directory = output / artifact["dataset"] / artifact["split_id"]
            directory.mkdir(parents=True, exist_ok=True)
            train_path, test_path = Path(files["train_data"]["path"]), Path(files["test_data"]["path"])
            groups = None
            if "metadata" in files:
                metadata = read_json(files["metadata"]["path"])
                train_rows = int(metadata["train_rows"])
                # The label-array header gives the frozen evaluation row count
                # without inspecting held-out label values during preparation.
                evaluation_shape = _array(files["eval_labels"]["path"]).shape
                if len(evaluation_shape) != 1:
                    raise ContractError("evaluation labels must have a one-dimensional header")
                test_rows = int(evaluation_shape[0])
                for name in ("test_rows", "eval_rows"):
                    if name in metadata and int(metadata[name]) != test_rows:
                        raise ContractError("evaluation metadata and label-array row counts disagree")
                categorical = metadata.get("categorical_feature_indices", [])
                delimiter, libsvm = _text_format(train_path)
                format = "text"
                labels_path = directory / "train_labels.npy"
                _text_labels(train_path, labels_path, train_rows, delimiter)
                if "train_labels" in files and not np.array_equal(_array(labels_path), _array(files["train_labels"]["path"])):
                    raise ContractError("training text and authenticated training labels disagree")
                if artifact["dataset"] in sources:
                    train_row_ids = files.get("train_row_ids", files.get("training_row_ids", {})).get("path")
                    groups = _align_groups(artifact, train_path, delimiter,
                                           Path(sources[artifact["dataset"]]["path"]), directory,
                                           train_row_ids=train_row_ids)
            else:
                train_rows, test_rows = int(definition["train_rows"]), int(definition["test_rows"])
                categorical, delimiter, libsvm = [], None, False
                format = "csr" if train_path.suffix == ".npz" else "npy"
                labels_path = Path(files["train_labels"]["path"])
            labels = _array(labels_path)
            if labels.shape != (train_rows,):
                raise ContractError("training labels have the wrong row count")
            _check_labels(labels, definition)
            artifact.update(development=False, dataset_index=order.index(artifact["dataset"]),
                            source_records=files.copy(),
                            train=_descriptor(train_path, labels_path, train_rows, definition["features"],
                                              format=format, categorical=categorical, groups=groups,
                                              delimiter=delimiter, libsvm=libsvm,
                                              verified_records={"data": files["train_data"],
                                                                "labels": files.get("train_labels")
                                                                if str(labels_path) == files.get("train_labels", {}).get("path") else None}),
                            test=_descriptor(test_path, files["eval_labels"]["path"], test_rows,
                                             definition["features"], format=format, categorical=categorical,
                                             delimiter=delimiter, libsvm=libsvm,
                                             verified_records={"data": files["test_data"], "labels": files["eval_labels"]}))
            if artifact["dataset"] in sources:
                artifact["source_records"]["group_source"] = sources[artifact["dataset"]]
            if "oracle_test_targets" in files:
                artifact["oracle_test_targets"] = files["oracle_test_targets"]
            artifacts.append(artifact)
        artifacts.sort(key=lambda row: (row["dataset_index"], row["measurements"][0]["replicate_index"]))
        result = {"schema_version": 1, "development": False, "publication_eligible": True,
                  "inputs_sha256": digest(inputs), "artifacts": artifacts}
        write_json(output / "manifest.json", result)
        return result


def _copy_dense(source, destination, indices):
    array = _array(source)
    result = np.lib.format.open_memmap(destination, mode="w+", dtype=array.dtype,
                                       shape=(len(indices), array.shape[1]))
    for start in range(0, len(indices), 2048):
        result[start:start + 2048] = array[indices[start:start + 2048]]
    result.flush()
    del result


def _split_text(source, outputs, training_rows, validation_rows, labels, delimiter):
    rows = len(labels)
    validation = np.zeros(rows, dtype=bool)
    validation[validation_rows] = True
    counts = [0, 0]
    with Path(source).open("rb") as stream, outputs[0].open("wb") as training, outputs[1].open("wb") as heldout:
        for index, line in enumerate(stream):
            if index >= rows:
                raise ContractError("text data exceeds the declared outer-training row count")
            if _text_label(line.decode(), delimiter) != labels[index]:
                raise ContractError("text labels are not aligned with the training label array")
            target = int(validation[index])
            (heldout if target else training).write(line)
            counts[target] += 1
    if counts != [len(training_rows), len(validation_rows)]:
        raise ContractError("streamed inner partition row counts disagree")


def _recode_categorical(matrix, training_rows, categorical):
    maps = {}
    for column in categorical:
        values = matrix[training_rows, column]
        observed = np.unique(values[np.isfinite(values) & (values >= 0)])
        if np.any(observed != np.floor(observed)):
            raise ContractError("categorical source codes must be finite nonnegative integers")
        original = matrix[:, column].copy()
        mapped = np.full(len(original), np.nan)
        positions = np.searchsorted(observed, original)
        available = np.isfinite(original) & (positions < len(observed))
        indices = np.flatnonzero(available)
        indices = indices[observed[positions[indices]] == original[indices]]
        mapped[indices] = positions[indices]
        matrix[:, column] = mapped
        maps[str(column)] = observed.tolist()
    return maps


def prepare_inner(artifact: dict[str, Any], directory: Path) -> dict[str, Any]:
    """Split only an artifact's training descriptor; never resolve its test data."""
    directory = Path(directory).resolve()
    source, definition = artifact["train"], artifact["definition"]
    verify_descriptor(source)
    labels = _array(source["labels"])
    if labels.shape != (source["rows"],):
        raise ContractError("outer-training labels and row count disagree")
    groups = _array(source["groups"]) if "groups" in source else None
    if artifact["dataset"] in {"har_smartphone", "ct_slices"} and groups is None:
        raise ContractError("grouped dataset is missing authenticated training group IDs")
    inputs = {"artifact_id": artifact["artifact_id"], "definition": definition,
              "train": source, "implementation": _implementation(),
              "development": bool(artifact.get("development", False))}
    with exclusive(directory / ".data.lock"):
        previous = _existing(directory, inputs, "inner.json")
        if previous is not None:
            return {**previous, "receipt": file_record(directory / "inner.json")}
        training_rows, validation_rows = inner_indices(labels, definition, groups)
        subsets = {"train": training_rows, "validation": validation_rows}
        for name in subsets:
            (directory / name).mkdir(parents=True, exist_ok=True)
        derivations = {f"{name}_rows": _save(directory / name / "rows.npy", indices)
                       for name, indices in subsets.items()}
        categorical = source.get("categorical_features", [])
        format = source["format"]
        delimiter, libsvm = source.get("delimiter"), source.get("libsvm", False)
        maps = None
        if categorical:
            if format == "csr" or libsvm:
                raise ContractError("categorical sparse text inputs are unsupported")
            if format == "text":
                loaded = np.loadtxt(source["path"], delimiter=delimiter, ndmin=2)
                if not np.array_equal(loaded[:, 0], labels):
                    raise ContractError("categorical text labels do not match their frozen array")
                matrix = loaded[:, 1:]
            else:
                matrix = np.array(_array(source["path"]), copy=True)
            if matrix.shape != (source["rows"], source["features"]):
                raise ContractError("categorical matrix has inconsistent rows/features")
            maps = _recode_categorical(matrix, training_rows, categorical)
            format, delimiter, libsvm = "npy", None, False
            for name, indices in subsets.items():
                _save(directory / name / "X.npy", matrix[indices])
        elif format == "text":
            suffix = ".libsvm" if libsvm else ".csv" if delimiter == "," else ".tsv"
            targets = [directory / name / f"X{suffix}" for name in subsets]
            _split_text(source["path"], targets, training_rows, validation_rows, labels, delimiter)
        elif format == "npy":
            matrix = _array(source["path"])
            if matrix.shape != (len(labels), source["features"]):
                raise ContractError("dense matrix has inconsistent rows/features")
            for name, indices in subsets.items():
                _copy_dense(source["path"], directory / name / "X.npy", indices)
        elif format == "csr":
            from scipy import sparse
            matrix = sparse.load_npz(source["path"])
            if not sparse.isspmatrix_csr(matrix) or matrix.shape != (len(labels), source["features"]):
                raise ContractError("CSR matrix has inconsistent rows/features")
            for name, indices in subsets.items():
                sparse.save_npz(directory / name / "X.npz", matrix[indices], compressed=True)
        else:
            raise ContractError(f"unsupported data representation: {format}")
        descriptors = {}
        for name, indices in subsets.items():
            base = directory / name
            _save(base / "y.npy", labels[indices])
            group_path = None
            if groups is not None:
                group_path = base / "groups.npy"
                _save(group_path, groups[indices])
            feature_path = (base / "X.npy" if format == "npy" else base / "X.npz" if format == "csr"
                            else base / ("X.libsvm" if libsvm else "X.csv" if delimiter == "," else "X.tsv"))
            descriptors[name] = _descriptor(feature_path, base / "y.npy", len(indices), source["features"],
                                             format=format, categorical=categorical, groups=group_path,
                                             delimiter=delimiter, libsvm=libsvm)
        result = {"schema_version": 1, "artifact_id": artifact["artifact_id"],
                  "development": bool(artifact.get("development", False)),
                  "inputs_sha256": digest(inputs), "derivation_records": derivations,
                  "validation_row_fraction": len(validation_rows) / len(labels),
                  "categorical_maps_from_inner_training": maps,
                  "test_data_accessed": False, **descriptors}
        write_json(directory / "inner.json", result)
        return {**result, "receipt": file_record(directory / "inner.json")}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--development", action="store_true")
    parser.add_argument("--source-root", type=Path, default=SOURCE / "data/real_feature_expansion_v1")
    parser.add_argument("--data-root", type=Path, default=ROOT)
    parser.add_argument("--registered-data-manifest", type=Path,
                        help="Fresh registration with exact manuscript payload hashes")
    args = parser.parse_args()
    result = (prepare_development(args.output, args.source_root) if args.development
              else prepare_publication(args.output, args.data_root,
                                       registered_manifest=args.registered_data_manifest))
    print(f"Prepared {len(result['artifacts'])} authenticated artifacts; development={result['development']}")


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/README.md <==
# Synthetic generation source

These sources reproduce S1, S2, D1, and D2. The manuscript uses replicate IDs
00–04 from each family. The original generators also support IDs 05–09, which
are outside the packaged benchmark schedule. Each selected replicate contains
100,000 training, 20,000 validation, and 100,000 test rows, with 2,000 columns.
Do not change these sizes when reproducing the manuscript.

| Family | Construction | Stored features |
|---|---|---|
| S1 | Independent Bernoulli(0.05)-gated Gaussian columns; logistic signal on 100 columns | float32 CSR |
| S2 | 100 independent categorical fields, 20 indicators per field; logistic signal on five fields | float32 CSR |
| D1 | Friedman-1 regression with 1,995 nuisance columns and independent unit Gaussian noise | float32 dense |
| D2 | MADELON-style classification: five informative, 15 redundant, 1,980 nuisance columns | float32 dense |

The root seed is 20260909. A recorded column permutation is shared across a
replicate's splits. Generation stream keys, block sizes, source versions, and
floating-point conventions are part of the reproduction contract. Preserve the
existing release and seed namespace strings in the code.

Use a dedicated Python **3.12.14** environment for synthetic generation.
The dense generator enforces this exact interpreter and NumPy 2.3.5,
SciPy 1.17.0, and scikit-learn 1.8.0. These pins differ from the benchmark's
NumPy 1.26.4 environment; do not install them into the training environment.
From the supplementary package root:

```bash
python3.12 -m venv .venv-synthetic
.venv-synthetic/bin/python -m pip install -r evaluation_benchmark_source_code/data/synthetic/jaeger_v1/requirements-dense.txt
.venv-synthetic/bin/python evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_datasets.py --output evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data --replicates 0 1 2 3 4
.venv-synthetic/bin/python evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_dense_datasets.py --output evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data --replicate-ids 0 1 2 3 4
```

Confirm that `python3.12 --version` reports 3.12.14 before creating this venv.
The dense matrices for five replicates of both dense families require 17.6 GB
of feature payload alone; temporary generation space is additional. The full
set of base inputs named by the benchmark manifest is approximately 37.2 GB.

Optional full-array validation, after generation:

```bash
.venv-synthetic/bin/python evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/validate_datasets.py --data evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data --report evaluation_benchmark_source_code/data/synthetic/jaeger_v1/sparse_validation.json
.venv-synthetic/bin/python evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/compare_reference_hashes.py --data evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data --reference evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reference/selected_sparse_data_files.json
.venv-synthetic/bin/python evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/validate_dense_datasets.py --data evaluation_benchmark_source_code/data/synthetic/jaeger_v1/data --report evaluation_benchmark_source_code/data/synthetic/jaeger_v1/dense_validation.json
```

Use `reproduction_inputs/register_data.py` after all public and synthetic inputs
exist. It checks the exact manuscript train/test payload hashes. New generation
reports and manifests describe a fresh execution; the package does not include
historical data, validation reports, model outputs, or timing logs.

Keep `oracle/` metadata outside training and tuning. S1/S2 provide known
conditional probabilities; D1 provides the response function evaluated on the
released float32 inputs. D2 uses one 220,000-row generated pool per replicate,
followed by an independent outcome-blind partition. Its splits are not
independent unconditional IID mixture samples, and D2 supplies no known Bayes
posterior. Redundant D2 coordinates are signal-bearing alternatives.

D1 follows the [Friedman-1 response law and original-paper reference](https://scikit-learn.org/1.8/modules/generated/sklearn.datasets.make_friedman1.html).
D2 follows [scikit-learn make_classification](https://scikit-learn.org/1.8/modules/generated/sklearn.datasets.make_classification.html)
with the exact parameters in `dense_common.py`; it is MADELON-style rather
than the original UCI MADELON dataset. The NumPy RNG scheme follows
[SeedSequence parallel streams](https://numpy.org/doc/stable/reference/random/parallel.html).


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reference/selected_sparse_data_files.json <==
{
  "S1/replicate_00/observed/test/X.npz": "182fd8b04c6a75c4d3acc883961ead9744532d7634ec7b407035315f50dd0f5f",
  "S1/replicate_00/observed/test/y.npy": "a770d1dd8f95731063f0f42611145f19c6e0bb08255f74eab78a67fee0f8ee9d",
  "S1/replicate_00/observed/train/X.npz": "2c0b7cb67f71a350648853deeec20e2006899ee17e1757db7293625831c5b40b",
  "S1/replicate_00/observed/train/y.npy": "f9c4f650cb31a1db4dad8553d57b08634316509d30dbfdc0f734601826c68d83",
  "S1/replicate_00/observed/validation/X.npz": "a631efd31a8cc7c3a801db124657343396ae730013619e0648ef40f4bcf9d25e",
  "S1/replicate_00/observed/validation/y.npy": "923f89d37ad14ff997c631bc2c23fcccdceef33f3f2474846f336639c5b43b85",
  "S1/replicate_00/oracle/generative_metadata.json": "2fa3b44047a1866ddfa9fa171b9cc10fce9b0e2335a234228c4ef02d0f36a75a",
  "S1/replicate_00/oracle/test_targets.npz": "3ff6d87d302736a14fcf6bd710ba458fcfd245772aa80b3e9a8b1392292110b4",
  "S1/replicate_00/oracle/train_targets.npz": "d21063db635b80670283d7545e1453fe91f260fff25dd80d47b8d08fb36e48de",
  "S1/replicate_00/oracle/validation_targets.npz": "49b10e44a76340676bf97d0ae40b93e3ddd3f27299484ef767ff8f78e23e7d36",
  "S1/replicate_01/observed/test/X.npz": "c80c06ac5e569ac7ebfaa9ad4f1bc645a3788ed08934b38fb6272f0767dba7e3",
  "S1/replicate_01/observed/test/y.npy": "51e4cf7f0b6a738dab029198f35c4792934ebee015763ba190a2a4abf4445e8d",
  "S1/replicate_01/observed/train/X.npz": "3adb985ac1fb32f87ec4f2857c5916817b08eff74c2b0a80913c8349a67cf6f0",
  "S1/replicate_01/observed/train/y.npy": "b6766f2a073cc17fb3f70d38b4fff1ba82ae45e1c6497f3ba1309ad8db80bf3a",
  "S1/replicate_01/observed/validation/X.npz": "ec5384032c751b14f616baa3b9d6e5fa1fef05d582ad80f525ab90372d62bd40",
  "S1/replicate_01/observed/validation/y.npy": "8a25cac879ea1ed53c17a103d89aa29698d1346357bc84a6f16113d195f6b02d",
  "S1/replicate_01/oracle/generative_metadata.json": "90ca960b18b33ddd3d0dcc1e923bfa3c93d924bd0c7e001a5bb923cf2e519120",
  "S1/replicate_01/oracle/test_targets.npz": "c33375afc9125aae7485d4cabc9f2c6da9cd9594773eb8155a2893c8db7eb7e0",
  "S1/replicate_01/oracle/train_targets.npz": "0f42b3a586c87242182ef2953e1e99e7072328c97576fff907f3e34c5df250ff",
  "S1/replicate_01/oracle/validation_targets.npz": "b5d764854f57009b7b1c463c8eab5aaa2ca5162a8fb694b40f4399ada1facdfa",
  "S1/replicate_02/observed/test/X.npz": "a6cd0fb289c375c4f128d73319695c1132e5670b3ccbda6fe0fb89a36f731a00",
  "S1/replicate_02/observed/test/y.npy": "2377ca44373bf8ebfcb1b563400b73030c1ed258dc04edc5986287513a287e63",
  "S1/replicate_02/observed/train/X.npz": "ee0bbfae75b6994d68bb96519b65d9836b37e540ae0a84c1daf58ad0525cd4d2",
  "S1/replicate_02/observed/train/y.npy": "2f9419e5e47dfafe5be7726b608fa65e8a7510f3aae69c875557660ce341075b",
  "S1/replicate_02/observed/validation/X.npz": "8a95ddd101ceed358c5bb199a27f14f8de9e159efd4e294801d880adc6943fb8",
  "S1/replicate_02/observed/validation/y.npy": "8c427d1ae1762bf2199afbda189ddbd53bacf16a56cde44f414b8cd0e07bba1d",
  "S1/replicate_02/oracle/generative_metadata.json": "12db97ba731a5f718cf33b758ee1f67a9f4205051cfc8b09d14e504b7b6e0c97",
  "S1/replicate_02/oracle/test_targets.npz": "0ea7a03633d58d53e9276fb28905149a45ff73d0990fbe32247473cb3ad5f2d1",
  "S1/replicate_02/oracle/train_targets.npz": "513fff1d49a1c12b3903dfae079833dd26429fa9e5734df6d5879fc05b1294e0",
  "S1/replicate_02/oracle/validation_targets.npz": "568c45fba791255b8c94b0dd759ba07af8b81fe2f6219139f978df6ee1991000",
  "S1/replicate_03/observed/test/X.npz": "9000950de14a892533a4429f98599432491e3ec8f6a2e1a7a575742342757d37",
  "S1/replicate_03/observed/test/y.npy": "bafcaea17df31a99d7e73c743d943eec579ba6dfaae652b706f4f193ee042bcb",
  "S1/replicate_03/observed/train/X.npz": "b5b8bb07416522494ec975907204908cc24ca8f10a215eddbe8e12e72cf8a4e9",
  "S1/replicate_03/observed/train/y.npy": "76227b07957bdb6743550223c226800e7d41d447dafef99270298f95bb12d055",
  "S1/replicate_03/observed/validation/X.npz": "d662cccf4b4c5cd2d364e6b4940e2fb92b11619217735797e22470f2d7b7c358",
  "S1/replicate_03/observed/validation/y.npy": "af386c5ccfb095325a37acf599c771a881909c36575e093f62a3a29c410cf749",
  "S1/replicate_03/oracle/generative_metadata.json": "e7c66ee74e206c5df38f2009066248e5ac3e1ec110edbe01cedbee16119658a9",
  "S1/replicate_03/oracle/test_targets.npz": "1b166870258bbd3d9f546a4b817e1e782cc786cb2d4b235aaa8635a5a9f7217b",
  "S1/replicate_03/oracle/train_targets.npz": "f838cb6b9e936a543aae2fc87a14b50c67ff447c4e92f13bcbac6ab4fff3c11b",
  "S1/replicate_03/oracle/validation_targets.npz": "b0ec084db010f787ec0fa86ba9b55bd0b314772d420d19b8058afbe23f1f5e67",
  "S1/replicate_04/observed/test/X.npz": "e5c408494a75f72f84df0989d397fcd71d365318a6c57ddcfd58fccc4d7fc7ab",
  "S1/replicate_04/observed/test/y.npy": "9b221817f1fa1dad94fc20a12671cebdf1a2cb9a65682e1de9e0e607c60e0d0a",
  "S1/replicate_04/observed/train/X.npz": "623cda3b709c2062f5c81e2108bbda2bc60be8176492f456d4ff5a406cae7aa9",
  "S1/replicate_04/observed/train/y.npy": "4d808e1b9360ff7b4bfb6beb67e5cc10a653d5e18fe6711b47cc5e89b8b3c1db",
  "S1/replicate_04/observed/validation/X.npz": "d313ba02a53f40e29922cadae2933ae7cfde36f62350736a506cfe57d8df3314",
  "S1/replicate_04/observed/validation/y.npy": "3bd6e40c26a19f062d2755dab3efef94408975bc2902c9457432b7beb69ebd36",
  "S1/replicate_04/oracle/generative_metadata.json": "1db619a6a140ee6a0b52356380cd8f716b931b6d857c27543ebdff039fa38e23",
  "S1/replicate_04/oracle/test_targets.npz": "672644eaf016fe96dbc2417a87839389dbfaf9bdd8c8b0d50059f9551dd287c8",
  "S1/replicate_04/oracle/train_targets.npz": "5c6118d7ed99989af946887eebfb989b6230d512c634657b768842fc834264f1",
  "S1/replicate_04/oracle/validation_targets.npz": "c9d23fb667b7eb204c3ea13d5fcb6068407ba939b2dbf8b89d53f4f8deed1471",
  "S2/replicate_00/observed/test/X.npz": "b93cb078eba9dc8ec305dd20da4bfbffa338bfb39e2c32ad17746e89c518f102",
  "S2/replicate_00/observed/test/y.npy": "cbfe4fae7da833afa15f3c57c50dd3078430468d1dab9c9f68509e71605d3f27",
  "S2/replicate_00/observed/train/X.npz": "e75ec25bd7ff1538bcf00034afd6546365323b0b620effacac34ff5a1630eccf",
  "S2/replicate_00/observed/train/y.npy": "f41c12e2ff6b1fe9d4e9c322482f92ee4bb976e3916b7a88afb932c292d1d5a6",
  "S2/replicate_00/observed/validation/X.npz": "08d552ecfeb663cbc62c9316d29861a43935781cb80131ef04fe724f4e692785",
  "S2/replicate_00/observed/validation/y.npy": "68e77bfe1aade84ca2d9faf68db5eb91636de5d22a0d81be13a61e7f16043ef6",
  "S2/replicate_00/oracle/generative_metadata.json": "a883f6cdae1ecb1062e244c95f8184ca1d31d03dab3b44488f1cef69244d77cb",
  "S2/replicate_00/oracle/test_targets.npz": "e473220f4bcc42d3c1d3208b3cb5c01508f84bd05f6ec3f0dc158c3903eea5c6",
  "S2/replicate_00/oracle/train_targets.npz": "576a43406ced65f634a58cf611b0ad218b90fd06490e2226e276a1a6bda972f1",
  "S2/replicate_00/oracle/validation_targets.npz": "55c13aef21395399546b91bc90e1d3dca8a811415bdc0e98ba13c0601b2eb209",
  "S2/replicate_01/observed/test/X.npz": "11806bc5933b4cdad26b55b7455969e4c0e6d4aca36c4992074c2feccaa022c4",
  "S2/replicate_01/observed/test/y.npy": "1406cb52c5bacc811f3ee71f9d44ae41dde96fd865fbd37489fabff056b37189",
  "S2/replicate_01/observed/train/X.npz": "1c5c0ff05ac388accf1da405ab070e674e2b9ed71aea9e8166955859a7f488d3",
  "S2/replicate_01/observed/train/y.npy": "356842a5f054dc81bd7a4640253316d3b14ff29dcb0f55b518c7cd28e04331e4",
  "S2/replicate_01/observed/validation/X.npz": "0513007f0e48d1947031ed3db1826d5486ed1d7c86d4efb3f7b627c54a031bfd",
  "S2/replicate_01/observed/validation/y.npy": "21c7422c12e5492eb2823850b88436de97499434140a5db4e955a17d76eedc25",
  "S2/replicate_01/oracle/generative_metadata.json": "08462326e70993d4f1905929a27ea25cd5e9baedc74a298614085e1cb6269813",
  "S2/replicate_01/oracle/test_targets.npz": "3e1ad2d60fb2ef10408f66285226b9e5e7301109241669eb06e75341f7e3b98b",
  "S2/replicate_01/oracle/train_targets.npz": "58d028319f0fb920a3e90455fe7f00e086b0668a4eda3e873f50ad5a43ecbc49",
  "S2/replicate_01/oracle/validation_targets.npz": "ee179059e1f8ef3d1616d8bcafbfbc23c9d1230e3e3febc74fdd36f644adcfbe",
  "S2/replicate_02/observed/test/X.npz": "c8f013d71f54212a10f48827440c3861cfb84999368d91f227b8762e48e70f54",
  "S2/replicate_02/observed/test/y.npy": "28f2b9f539cb59ef2a10fe1dfa6e58ada05727bd5dd1b2eee4142b1e558a36a1",
  "S2/replicate_02/observed/train/X.npz": "7c1abe4bf0858d4c6f7ba6e503311c9653567a5a634c91cf3de539c492c589dd",
  "S2/replicate_02/observed/train/y.npy": "61abe4e3afea4cbfc3e2257182659aefbc31af523b02845b9ec33bd26556f39f",
  "S2/replicate_02/observed/validation/X.npz": "ab873e17368355166ae71df5dbcc9606b129b72acbb078100e9479d302e098fe",
  "S2/replicate_02/observed/validation/y.npy": "dbe5642d5e7e231e9b1e9b2e79c86519c6d3125105ebbaaefe5e8001dc7f7c86",
  "S2/replicate_02/oracle/generative_metadata.json": "4729083f160f174e818e1b644a0d1029108828763850a48c198d8f3902baed5a",
  "S2/replicate_02/oracle/test_targets.npz": "e648be0802c370d169cb3ae0e8e6f0ec1537920e6a8eafa993c4f674e758b264",
  "S2/replicate_02/oracle/train_targets.npz": "cb100a9205aa9e1838925a1140135dade12e3ef3dc7a5b059d1ef631e4347a2f",
  "S2/replicate_02/oracle/validation_targets.npz": "d7f6103d1f17315029bcc84427f9f23ecdebc0fbdfcba4e705177ba51931188c",
  "S2/replicate_03/observed/test/X.npz": "535f477622251c945ee3b255079b22cfe10a15c9624f62da309254bc662b113c",
  "S2/replicate_03/observed/test/y.npy": "79576e1773d9d86167823c0af247647e9051a0284471831bfb3030c552435276",
  "S2/replicate_03/observed/train/X.npz": "3041f18eb4d05a2c14b5ae7ca4d7afef6c27e91ce88ad90da26190bc7436c2bd",
  "S2/replicate_03/observed/train/y.npy": "c35efc7df6c5c94d51f5c46872f9470a72d02dfafbd48fa4b7a520893eaf3965",
  "S2/replicate_03/observed/validation/X.npz": "c72125a3b907e0c71f96c9378431299310f944847ded42f7549be8f2911179c3",
  "S2/replicate_03/observed/validation/y.npy": "8fca490e045bade2e502c1115e48e9f30280d0930a239622e55325cf71805e4d",
  "S2/replicate_03/oracle/generative_metadata.json": "f4f34cb3894c41444415b30b2d1d5b7a854bdb0b17029d8ea17d24a932153e3d",
  "S2/replicate_03/oracle/test_targets.npz": "1437794083a116fda042dbc975ae04edeb1c32f333e1ef9fce284c99ec9e464b",
  "S2/replicate_03/oracle/train_targets.npz": "01fdb3b09aa7dcd336e7fee4463441a44b3e87bd7096c51cb1240077068b034b",
  "S2/replicate_03/oracle/validation_targets.npz": "926dd110768d22124848e0f97f95d4f83657737db00f99b041d76bbaf9c8aa59",
  "S2/replicate_04/observed/test/X.npz": "f235aaaf24aca9c7de62a1aa5ba9fc2a58a74659b3a20d8519a128ae86f9d3ea",
  "S2/replicate_04/observed/test/y.npy": "d5462410b41470a410be2c224f1f54fe7fc262b0797074bf6ac1e760a0240b65",
  "S2/replicate_04/observed/train/X.npz": "e5e0473d982c6643b97dc093e0456ad4b61bfce70b8637773448bdfa818d8fd8",
  "S2/replicate_04/observed/train/y.npy": "b9817b2f8f2814a37617aa35de259326d9a0ba1eb97b33ac245e043deb904009",
  "S2/replicate_04/observed/validation/X.npz": "2d9353c255440b21479e7d64492c15dca810ce3a265181d76acc8899c731c21c",
  "S2/replicate_04/observed/validation/y.npy": "583b8dea6a0fe75e2ef2fc2361bd797a63d3c891e60e8d9f172b0b6dafbb7cc2",
  "S2/replicate_04/oracle/generative_metadata.json": "6eb69a5ed8f3b04e54873b341ab8ef0e6f64eddcdf3e4e7a8c4aefb5dddeed59",
  "S2/replicate_04/oracle/test_targets.npz": "3751a7ad14803885b721cd79d846221382eb3cf47d260a7db3151646692bcb7a",
  "S2/replicate_04/oracle/train_targets.npz": "518066168ed68498b5b4419b212290de94f4a55d89d1799cea82a696601384a4",
  "S2/replicate_04/oracle/validation_targets.npz": "d6c544cc3dade01c3252519bc1c0adf730a62c42ca074dac56611648ed2230da"
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/requirements-dense.txt <==
# Exact primary generation requires Python 3.12.14 in a separate environment.
numpy==2.3.5
scipy==1.17.0
scikit-learn==1.8.0
joblib==1.6.0
threadpoolctl==3.6.0
cloudpickle==3.1.2


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/requirements.txt <==
numpy==2.3.5
scipy==1.17.0


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/compare_reference_hashes.py <==
#!/usr/bin/env python3
"""Compare regenerated files with the original release without modifying either."""
import argparse
import hashlib
import json
from pathlib import Path


def digest(path):
    h = hashlib.sha256()
    with path.open('rb') as f:
        for block in iter(lambda: f.read(8 << 20), b''):
            h.update(block)
    return h.hexdigest()


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--data', type=Path, required=True)
    p.add_argument('--reference', type=Path, required=True)
    a = p.parse_args()
    expected = json.loads(a.reference.read_text())
    missing, different = [], []
    for relative, value in expected.items():
        path = a.data / relative
        if not path.is_file():
            missing.append(relative)
        elif digest(path) != value:
            different.append(relative)
    print(json.dumps({'files_checked': len(expected), 'missing': missing,
                      'different_sha256': different,
                      'all_match': not missing and not different}, indent=2))
    return int(bool(missing or different))


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/dense_common.py <==
"""Shared, deterministic utilities for the independent dense release extension."""
from __future__ import annotations
import os

# Set before importing numerical libraries. These settings affect this process only.
THREAD_VARIABLES = ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS",
                    "BLIS_NUM_THREADS", "VECLIB_MAXIMUM_THREADS", "NUMEXPR_NUM_THREADS")
for _name in THREAD_VARIABLES:
    os.environ[_name] = "1"

import hashlib
import json
import platform
import sys
import tempfile
from pathlib import Path
import numpy as np

ROOT_SEED = 20260909
FAMILY_IDS = {"D1": 3, "D2": 4}
P = 2_000
BLOCK_ROWS = 1_024
SIZES = {"train": 100_000, "validation": 20_000, "test": 100_000}
SPLIT_IDS = {"train": 1, "validation": 2, "test": 3}
D2_SEEDS = (1139719324, 1096353314, 2352641619, 2833357215, 2224579702,
            1189446643, 1738661138, 1732316656, 1891862750, 627671534)
REFERENCE_VERSIONS = {"python": "3.12.14", "numpy": "2.3.5",
                      "scipy": "1.17.0", "scikit_learn": "1.8.0"}

def read_json(path):
    return json.loads(Path(path).read_text(encoding="utf-8"))

def write_json(path, value):
    """Flush an ordinary JSON document before atomically replacing its own record."""
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    fd, temporary = tempfile.mkstemp(prefix="."+path.name+".", dir=path.parent)
    try:
        with os.fdopen(fd, "w", encoding="utf-8") as stream:
            json.dump(value, stream, indent=2, sort_keys=True, allow_nan=False)
            stream.write("\n")
            stream.flush()
            os.fsync(stream.fileno())
        os.replace(temporary, path)
    finally:
        Path(temporary).unlink(missing_ok=True)

def sha256(path):
    digest = hashlib.sha256()
    with Path(path).open("rb") as stream:
        for block in iter(lambda: stream.read(8 << 20), b""):
            digest.update(block)
    return digest.hexdigest()

def array_sha256(array):
    return hashlib.sha256(memoryview(np.ascontiguousarray(array)).cast("B")).hexdigest()

def seed_sequence(family, replicate, split_id, role):
    if family not in FAMILY_IDS or not 0 <= replicate <= 9:
        raise ValueError("dense family and replicate IDs must follow the frozen namespaces")
    return np.random.SeedSequence(ROOT_SEED,
                                 spawn_key=(FAMILY_IDS[family], replicate, split_id, role))

def rng(family, replicate, split_id, role):
    return np.random.Generator(np.random.PCG64(seed_sequence(family, replicate, split_id, role)))

def sklearn_seed(replicate):
    value = int(seed_sequence("D2", replicate, 0, 1).generate_state(1, dtype=np.uint32)[0])
    if value != D2_SEEDS[replicate]:
        raise RuntimeError("D2 seed derivation differs from the specification")
    return value

def friedman_response(x5):
    values = np.asarray(x5, dtype=np.float64)
    if values.ndim != 2 or values.shape[1] != 5:
        raise ValueError("five ordered canonical coordinates are required")
    return (10 * np.sin(np.pi * values[:, 0] * values[:, 1])
            + 20 * (values[:, 2] - .5)**2 + 10 * values[:, 3] + 5 * values[:, 4])

def classification_parameters(replicate, n_samples):
    return dict(n_samples=n_samples, n_features=P, n_informative=5,
                n_redundant=15, n_repeated=0, n_classes=2,
                n_clusters_per_class=16, weights=[.5, .5], flip_y=.01,
                class_sep=1.0, hypercube=True, shift=0.0, scale=1.0,
                shuffle=False, random_state=sklearn_seed(replicate))

def environment_record(require_reference=True):
    import scipy
    import sklearn
    import joblib
    import threadpoolctl
    from sklearn.datasets import make_classification
    import inspect
    import importlib.metadata
    versions = {"python": platform.python_version(), "numpy": np.__version__,
                "scipy": scipy.__version__, "scikit_learn": sklearn.__version__}
    if require_reference and versions != REFERENCE_VERSIONS:
        raise RuntimeError(f"reference generation environment required: {versions}")
    libraries = [{key: value for key, value in item.items() if key != "filepath"}
                 for item in threadpoolctl.threadpool_info()]
    record = {"versions": versions, "joblib": joblib.__version__,
              "cloudpickle": importlib.metadata.version("cloudpickle"),
              "threadpoolctl": threadpoolctl.__version__, "operating_system": platform.system(),
              "kernel_release": platform.release(), "machine": platform.machine(),
              "python_implementation": platform.python_implementation(),
              "python_compiler": platform.python_compiler(), "byte_order": sys.byteorder,
              "thread_settings": {name: os.environ[name] for name in THREAD_VARIABLES},
              "numerical_libraries": libraries,
              "make_classification_source_sha256": sha256(inspect.getfile(inspect.unwrap(make_classification)))}
    if any(lib.get("num_threads", 1) != 1 for lib in libraries):
        raise RuntimeError("numerical libraries did not honor the serial generation setting")
    return record


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_datasets.py <==
#!/usr/bin/env python3
"""Generate the two primary JAEGER synthetic families; no model fitting or tuning.

Use the pinned environment for exact regeneration. The scientific laws and
stream layout are described in README.md. Oracle information is evaluation-only.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import platform
from pathlib import Path

import numpy as np
import scipy
from scipy import sparse
from scipy.special import expit

MASTER_SEED = 20260909
SIZES = {"train": 100_000, "validation": 20_000, "test": 100_000}
SPLIT_IDS = {"train": 1, "validation": 2, "test": 3}
FAMILY_IDS = {"S1": 1, "S2": 2}
P = 2_000
CHUNK_ROWS = 1_024
GAMMA = 2.0


def write_json(path: Path, obj: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(obj, indent=2, sort_keys=True, allow_nan=False) + "\n")


def sha256(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(8 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def rng(family: str, replicate: int, split_id: int, role: int) -> np.random.Generator:
    ss = np.random.SeedSequence(
        MASTER_SEED, spawn_key=(FAMILY_IDS[family], replicate, split_id, role)
    )
    return np.random.Generator(np.random.PCG64(ss))


def metadata(family: str, replicate: int) -> dict:
    r = rng(family, replicate, 0, 0)
    # permutation[canonical_column] = released_column, shared across all splits.
    permutation = r.permutation(P)
    m = {
        "family": family, "replicate": replicate, "master_seed": MASTER_SEED,
        "n_features_generated": P, "gamma": GAMMA,
        "canonical_to_released_column": permutation.tolist(),
        "column_names": "x0000 through x1999; names do not encode relevance",
    }
    if family == "S1":
        m.update(activation_probability=0.05, signal_count=100,
                 signal_columns_canonical=list(range(100)),
                 signal_signs=r.choice([-1, 1], size=100).tolist())
    else:
        fields = np.sort(r.choice(100, size=5, replace=False))
        theta = np.stack([r.permutation(np.r_[np.ones(10, int), -np.ones(10, int)])
                          for _ in fields])
        m.update(n_fields=100, categories_per_field=20, n_signal_fields=5,
                 signal_fields_canonical=fields.tolist(),
                 balanced_contrasts=theta.tolist())
    return m


def coefficients(m: dict) -> np.ndarray:
    beta = np.zeros(P, dtype=np.float64)
    if m["family"] == "S1":
        beta[np.asarray(m["signal_columns_canonical"])] = (
            GAMMA / np.sqrt(m["signal_count"]) * np.asarray(m["signal_signs"])
        )
    else:
        for field, contrast in zip(m["signal_fields_canonical"], m["balanced_contrasts"]):
            beta[field * 20:(field + 1) * 20] = GAMMA / np.sqrt(5) * np.asarray(contrast)
    released = np.empty_like(beta)
    released[np.asarray(m["canonical_to_released_column"])] = beta
    return released


def feature_matrix(m: dict, split: str, n: int) -> sparse.csr_matrix:
    family, rep, sid = m["family"], m["replicate"], SPLIT_IDS[split]
    support_rng = rng(family, rep, sid, 0)
    permutation = np.asarray(m["canonical_to_released_column"], dtype=np.int32)
    if family == "S1":
        values_rng = rng(family, rep, sid, 1)
        blocks = []
        a = m["activation_probability"]
        for start in range(0, n, CHUNK_ROWS):
            n_block = min(CHUNK_ROWS, n - start)
            # Independent Bernoulli entries, not a conditioned total nnz.
            mask = support_rng.random((n_block, P)) < a
            rows, cols = np.nonzero(mask)
            values = (values_rng.standard_normal(len(cols)) / np.sqrt(a)).astype(np.float32)
            block = sparse.csr_matrix((values, (rows, permutation[cols])), shape=(n_block, P))
            block.sort_indices()
            blocks.append(block)
        X = sparse.vstack(blocks, format="csr")
        # Any exact numeric zeros from finite-precision generation are represented honestly.
        X.eliminate_zeros()
    else:
        categories = support_rng.integers(0, 20, size=(n, 100), dtype=np.int16)
        canonical = categories.astype(np.int32) + 20 * np.arange(100, dtype=np.int32)
        indices = np.sort(permutation[canonical], axis=1).ravel()
        X = sparse.csr_matrix((np.ones(n * 100, dtype=np.float32), indices,
                               np.arange(n + 1, dtype=np.int32) * 100), shape=(n, P))
    X.check_format(full_check=True)
    return X


def arrays_for_split(m: dict, split: str, n: int):
    X = feature_matrix(m, split, n)
    # Define the released label law from the actual released float32 inputs.
    score = np.asarray(X @ coefficients(m), dtype=np.float64)
    probability = expit(score)
    label_rng = rng(m["family"], m["replicate"], SPLIT_IDS[split], 2)
    y = (label_rng.random(n) < probability).astype(np.uint8)
    return X, y, score, probability


def generate(root: Path, families: list[str], reps: list[int], sizes: dict[str, int]) -> None:
    for family in families:
        family_root = root / family
        family_root.mkdir(parents=True, exist_ok=True)
        manifest_path = family_root / "manifest.json"
        manifest = {
            "release": "JAEGER-synthetic-v1", "family": family,
            "master_seed": MASTER_SEED, "replicates_requested": reps,
            "split_sizes": sizes, "n_features_generated": P,
            "chunk_rows": CHUNK_ROWS, "matrix_format": "SciPy CSR NPZ",
            "feature_dtype": "float32", "label_dtype": "uint8",
            "oracle_dtype": "float64",
            "stream": "Generator(PCG64(SeedSequence(master_seed, spawn_key=(family_id, replicate, split_id, role))))",
            "family_ids": FAMILY_IDS, "split_ids": {"metadata": 0, **SPLIT_IDS},
            "roles": {"support_or_categories": 0, "S1_values": 1, "labels": 2},
            "metadata_stream": "split_id=0, role=0",
            "software": {"python": platform.python_version(), "numpy": np.__version__,
                         "scipy": scipy.__version__},
            "generator_sha256": sha256(Path(__file__)),
            "no_model_based_selection": True,
            "replicates_complete": [],
        }
        if manifest_path.exists():
            raise FileExistsError(f"Refusing to overwrite an existing release: {manifest_path}")
        write_json(manifest_path, manifest)
        for rep in reps:
            rep_root = family_root / f"replicate_{rep:02d}"
            rep_root.mkdir(exist_ok=False)
            m = metadata(family, rep)
            write_json(rep_root / "oracle" / "generative_metadata.json", m)
            for split, n in sizes.items():
                X, y, score, probability = arrays_for_split(m, split, n)
                data_dir = rep_root / "observed" / split
                data_dir.mkdir(parents=True, exist_ok=True)
                sparse.save_npz(data_dir / "X.npz", X, compressed=True)
                np.save(data_dir / "y.npy", y, allow_pickle=False)
                np.savez_compressed(rep_root / "oracle" / f"{split}_targets.npz",
                                    score=score, probability=probability)
                print(json.dumps({"event": "saved", "family": family, "replicate": rep,
                                  "split": split, "shape": list(X.shape), "nnz": X.nnz}), flush=True)
                del X, y, score, probability
            checksums = {str(p.relative_to(rep_root)): sha256(p)
                         for p in sorted(rep_root.rglob("*")) if p.is_file()}
            write_json(rep_root / "checksums.json", checksums)
            manifest["replicates_complete"].append(rep)
            write_json(manifest_path, manifest)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--family", choices=["S1", "S2", "both"], default="both")
    parser.add_argument("--replicates", type=int, nargs="+", default=list(range(10)))
    parser.add_argument("--sizes", type=int, nargs=3, metavar=("TRAIN", "VALIDATION", "TEST"),
                        default=list(SIZES.values()))
    args = parser.parse_args()
    if any(r < 0 for r in args.replicates) or len(set(args.replicates)) != len(args.replicates):
        parser.error("Replicate IDs must be distinct nonnegative integers.")
    if any(n <= 0 for n in args.sizes):
        parser.error("Split sizes must be positive.")
    generate(args.output, ["S1", "S2"] if args.family == "both" else [args.family],
             args.replicates, dict(zip(SIZES, args.sizes)))


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_dense_datasets.py <==
#!/usr/bin/env python3
"""Generate D1/D2 serially, validate saved files, and publish replicates atomically."""
from __future__ import annotations
from dense_common import (
    ROOT_SEED, FAMILY_IDS, P, BLOCK_ROWS, SIZES, SPLIT_IDS, D2_SEEDS,
    array_sha256, classification_parameters, environment_record, friedman_response,
    read_json, rng, sha256, sklearn_seed, write_json)
import argparse
import fcntl
import gc
import os
import resource
import shutil
import tempfile
import time
import uuid
from pathlib import Path
import numpy as np

def sources():
    here = Path(__file__).resolve().parent
    return {name: sha256(here / name)
            for name in ("generate_dense_datasets.py", "dense_common.py")}

def metadata(family, replicate, sizes, smoke):
    perm = rng(family, replicate, 0, 0).permutation(P)
    inverse = np.argsort(perm)
    signal_stop = 5 if family == "D1" else 20
    record = {
        "schema_version": 1, "release": "JAEGER-synthetic-v1",
        "extension": "dense-v1", "family": family, "replicate": replicate,
        "root_seed": ROOT_SEED, "family_id": FAMILY_IDS[family],
        "n_features": P, "split_sizes": dict(sizes),
        "condition": "smoke" if smoke else "primary", "block_rows": BLOCK_ROWS,
        "column_map_convention": "X_released[:, k] = X_canonical[:, perm[k]]",
        "column_permutation_released_to_canonical": perm.tolist(),
        "signal_columns_released_ordered": inverse[:5].tolist(),
        "feature_roles_released": {
            "original_informative": inverse[:5].tolist(),
            "redundant": inverse[5:20].tolist() if family == "D2" else [],
            "nuisance": inverse[signal_stop:].tolist()},
        "feature_names": "x0000 through x1999; names do not encode relevance",
        "seed_derivation": "SeedSequence(20260909, spawn_key=(family_id, replicate, split_id, role)); PCG64",
        "rng_roles": {"column_permutation": [0, 0]},
    }
    if family == "D1":
        record.update(
            response_law="10*sin(pi*x1*x2)+20*(x3-0.5)**2+10*x4+5*x5+N(0,1)",
            conditional_mean_inputs="canonical float32 coordinates promoted to float64",
            feature_dtype="<f4", label_dtype="<f8", oracle_dtype="<f8")
        record["rng_roles"].update(covariates="split IDs 1/2/3, role 0",
                                   response_noise="split IDs 1/2/3, role 1")
    else:
        record.update(
            sklearn_seed=sklearn_seed(replicate),
            make_classification_parameters=classification_parameters(replicate, sum(sizes.values())),
            initial_cluster_count=32, initial_cluster_sizes_fixed=True,
            generation_calls_per_replicate=1,
            feature_dtype="<f4", label_dtype="|u1", pool_row_id_dtype="<i8",
            split_design="outcome-blind random partition of one generated pool",
            label_randomization="random reassignment; expected binary changed-label fraction 0.005",
            known_bayes_posterior=False)
        record["rng_roles"].update(sklearn_integer_seed=[0, 1], pool_row_permutation=[0, 2])
    return record

def close_array(array, path):
    array.flush()
    array._mmap.close()
    with Path(path).open("rb") as stream:
        os.fsync(stream.fileno())

def save_array(path, array):
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("wb") as stream:
        np.save(stream, array, allow_pickle=False)
        stream.flush()
        os.fsync(stream.fileno())

def write_d1(root, m):
    perm = np.asarray(m["column_permutation_released_to_canonical"])
    for split in SIZES:
        n = m["split_sizes"][split]
        directory = root / "observed" / split
        directory.mkdir(parents=True)
        path = directory / "X.npy"
        X = np.lib.format.open_memmap(path, mode="w+", dtype="<f4", shape=(n, P), fortran_order=False)
        means = np.empty(n, dtype="<f8")
        labels = np.empty(n, dtype="<f8")
        covariates = rng("D1", m["replicate"], SPLIT_IDS[split], 0)
        noise = rng("D1", m["replicate"], SPLIT_IDS[split], 1)
        for start in range(0, n, BLOCK_ROWS):
            stop = min(n, start + BLOCK_ROWS)
            canonical = covariates.random((stop-start, P), dtype=np.float64).astype("<f4")
            mean = friedman_response(canonical[:, :5])
            means[start:stop] = mean
            labels[start:stop] = mean + noise.standard_normal(stop-start)
            X[start:stop] = canonical[:, perm]
        close_array(X, path)
        save_array(directory / "y.npy", labels)
        target = root / "oracle" / f"{split}_targets.npz"
        with target.open("wb") as stream:
            np.savez_compressed(stream, f_star=means)
            stream.flush()
            os.fsync(stream.fileno())
        print(f"SAVED D1 replicate_{m['replicate']:02d} {split} {n}x{P}", flush=True)

def write_d2(root, m):
    from sklearn.datasets import make_classification
    # One full pool call is essential: split calls would change the generative problem.
    X_pool, y_pool = make_classification(**m["make_classification_parameters"])
    n_pool = sum(m["split_sizes"].values())
    row_order = rng("D2", m["replicate"], 0, 2).permutation(n_pool)
    perm = np.asarray(m["column_permutation_released_to_canonical"])
    m["d2_split_alignment"] = {}
    offset = 0
    for split in SIZES:
        n = m["split_sizes"][split]
        ids = np.asarray(row_order[offset:offset+n], dtype="<i8")
        labels = np.asarray(y_pool[ids], dtype=np.uint8)
        m["d2_split_alignment"][split] = {
            "row_ids_sha256": array_sha256(ids), "labels_sha256": array_sha256(labels)}
        directory = root / "observed" / split
        directory.mkdir(parents=True)
        path = directory / "X.npy"
        X = np.lib.format.open_memmap(path, mode="w+", dtype="<f4", shape=(n, P), fortran_order=False)
        for start in range(0, n, BLOCK_ROWS):
            stop = min(n, start + BLOCK_ROWS)
            # Only a small gather and permuted block, never two additional full pools.
            block = X_pool[ids[start:stop]]
            X[start:stop] = block[:, perm].astype("<f4")
        close_array(X, path)
        save_array(directory / "y.npy", labels)
        save_array(root / "oracle" / f"{split}_pool_row_ids.npy", ids)
        offset += n
        print(f"SAVED D2 replicate_{m['replicate']:02d} {split} {n}x{P}", flush=True)
    del X_pool, y_pool, row_order
    gc.collect()

def free_memory_bytes():
    with Path("/proc/meminfo").open() as stream:
        for line in stream:
            if line.startswith("MemAvailable:"):
                return int(line.split()[1]) * 1024
    raise RuntimeError("cannot determine available memory")

def resource_check(root, family, sizes):
    available = free_memory_bytes()
    required = 12 << 30 if family == "D2" else 512 << 20
    # Smoke only changes this admission estimate, never the primary dimensions.
    if sum(sizes.values()) < 10_000:
        required = 512 << 20
    disk = shutil.disk_usage(root).free
    required_disk = sum(sizes.values()) * P * 4 + (1 << 30)
    if available < required or disk < required_disk:
        raise RuntimeError(f"resource shortfall: available RAM={available}, disk={disk}; "
                           f"required RAM={required}, disk={required_disk}")
    return {"available_memory_bytes": available, "available_disk_bytes": disk,
            "required_memory_bytes": required, "required_disk_bytes": required_disk}

def append_event(root, value):
    path = root / "generation_events.jsonl"
    with path.open("a", encoding="utf-8") as stream:
        import json
        stream.write(json.dumps(value, sort_keys=True, allow_nan=False) + "\n")
        stream.flush()
        os.fsync(stream.fileno())

def generate_one(family_root, family, replicate, sizes, smoke, env):
    from validate_dense_datasets import validate_completion, validate_replicate
    destination = family_root / f"replicate_{replicate:02d}"
    if destination.exists():
        if not (destination / "COMPLETE.json").is_file():
            raise RuntimeError(f"unmarked replicate exists; preserve and investigate: {destination}")
        validate_completion(destination, family=family, replicate=replicate)
        expected = metadata(family, replicate, sizes, smoke)
        actual = read_json(destination / "oracle" / "generative_metadata.json")
        if any(actual.get(key) != value for key, value in expected.items()):
            raise RuntimeError("existing replicate specification differs; it will not be overwritten")
        report = validate_replicate(destination, verify_checksums=True)
        print(f"REUSED {family} replicate_{replicate:02d}: validated complete files", flush=True)
        return report
    staging = family_root / "._staging"
    staging.mkdir(exist_ok=True)
    for orphan in staging.glob(f"replicate_{replicate:02d}.*"):
        if orphan.is_dir():
            failure = orphan / "generation_failure.json"
            if not failure.exists():
                write_json(failure, {"status": "interrupted_partial_write", "replicate": replicate,
                                     "same_seed_retry_required": True})
                append_event(family_root, {"event": "interrupted_partial_write_retained",
                                          "replicate": replicate, "staging": orphan.name})
    stage = Path(tempfile.mkdtemp(prefix=f"replicate_{replicate:02d}.", dir=staging))
    before = resource_check(family_root, family, sizes)
    began = time.perf_counter()
    try:
        (stage / "oracle").mkdir()
        m = metadata(family, replicate, sizes, smoke)
        (write_d1 if family == "D1" else write_d2)(stage, m)
        write_json(stage / "oracle" / "generative_metadata.json", m)
        files = {str(path.relative_to(stage)): sha256(path) for path in sorted(stage.rglob("*"))
                 if path.is_file() and path.name != "checksums.json"}
        write_json(stage / "checksums.json", files)
        report = validate_replicate(stage, verify_checksums=True)
        write_json(stage / "validation_receipt.json", report)
        write_json(stage / "COMPLETE.json", {
            "schema_version": 1, "status": "complete", "family": family, "replicate": replicate,
            "condition": m["condition"], "source_sha256": sources(),
            "checksums_sha256": sha256(stage / "checksums.json"),
            "validation_receipt_sha256": sha256(stage / "validation_receipt.json"),
            "generation_environment": env, "resource_admission": before,
            "process_peak_rss_bytes": resource.getrusage(resource.RUSAGE_SELF).ru_maxrss * 1024,
            "elapsed_generation_validation_seconds": time.perf_counter() - began})
        os.replace(stage, destination)
        directory_fd = os.open(family_root, os.O_RDONLY)
        try: os.fsync(directory_fd)
        finally: os.close(directory_fd)
        append_event(family_root, {"event": "replicate_complete", "replicate": replicate,
                                  "source_sha256": sources()})
        print(f"COMPLETE {family} replicate_{replicate:02d}: saved files validated", flush=True)
        return report
    except Exception as exc:
        record = {"event": "generation_or_validation_failure", "family": family,
                  "replicate": replicate, "error": f"{type(exc).__name__}: {exc}",
                  "same_design_and_seed_required_on_retry": True, "staging": stage.name}
        write_json(stage / "generation_failure.json", record)
        append_event(family_root, record)
        raise

def generate(output, families, replicates, sizes, *, smoke=False):
    output = Path(output).resolve()
    output.mkdir(parents=True, exist_ok=True)
    if sizes != SIZES and not smoke:
        raise ValueError("reduced dimensions require --smoke and a separate output root")
    canonical = Path(__file__).resolve().parents[1] / "data"
    if smoke and output == canonical:
        raise ValueError("smoke generation cannot use the primary release's data directory")
    if any(not 0 <= rep <= 9 for rep in replicates) or len(set(replicates)) != len(replicates):
        raise ValueError("replicate IDs must be distinct members of 00 through 09")
    env = environment_record()
    if len({sklearn_seed(rep) for rep in range(10)}) != 10:
        raise RuntimeError("D2 seeds are not distinct")
    with (output / ".dense-generation.lock").open("a+") as lock:
        try: fcntl.flock(lock, fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError as exc: raise RuntimeError("another dense generator is active") from exc
        for family in families:
            root = output / family
            root.mkdir(exist_ok=True)
            manifest_path = root / "manifest.json"
            manifest = {
                "schema_version": 1, "release": "JAEGER-synthetic-v1", "extension": "dense-v1",
                "family": family, "name": "Friedman-1 with nuisance features" if family=="D1" else "MADELON-style classification",
                "condition": "smoke" if smoke else "primary", "replicates_requested": sorted(replicates),
                "split_sizes": dict(sizes), "n_features": P, "block_rows": BLOCK_ROWS,
                "root_seed": ROOT_SEED, "family_id": FAMILY_IDS[family],
                "seed_derivation": "SeedSequence(root_seed, spawn_key=(family_id, replicate, split_id, role)); PCG64",
                "split_ids": {"metadata": 0, **SPLIT_IDS},
                "realized_sklearn_seeds": {f"{rep:02d}": sklearn_seed(rep) for rep in replicates} if family=="D2" else None,
                "column_map_convention": "X_released[:, k] = X_canonical[:, perm[k]]",
                "representation": "C-contiguous little-endian float32 dense NPY",
                "feature_dtype": "<f4", "label_dtype": "<f8" if family=="D1" else "|u1",
                "shapes": {split: [n, P] for split,n in sizes.items()},
                "parameters": {"uniform_low": 0.0, "uniform_high": 1.0, "noise_mean": 0.0,
                               "noise_standard_deviation": 1.0, "informative_features": 5,
                               "response_formula": "10*sin(pi*x1*x2)+20*(x3-0.5)^2+10*x4+5*x5"}
                              if family=="D1" else {key:value for key,value in classification_parameters(0,sum(sizes.values())).items() if key!="random_state"},
                "source_sha256": sources(), "generation_environment": env,
                "no_model_based_selection": True}
            if manifest_path.exists():
                old = read_json(manifest_path)
                if any(old.get(key) != value for key,value in manifest.items()):
                    raise RuntimeError("existing family manifest differs; preserve it and investigate")
                manifest = old
            else:
                manifest.update(status="generating", replicates_complete=[])
                write_json(manifest_path, manifest)
            for rep in replicates:
                generate_one(root, family, rep, sizes, smoke, env)
                manifest["replicates_complete"] = sorted(set(manifest["replicates_complete"]) | {rep})
                manifest["status"] = "complete" if manifest["replicates_complete"] == sorted(replicates) else "generating"
                write_json(manifest_path, manifest)

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--family", choices=("both","D1","D2"), default="both")
    parser.add_argument("--replicates", type=int, default=10, help="count of IDs starting at 00, default 10")
    parser.add_argument("--replicate-ids", type=int, nargs="+", help="explicit IDs, e.g. 0 for regeneration")
    parser.add_argument("--smoke", action="store_true")
    parser.add_argument("--sizes", type=int, nargs=3, metavar=("TRAIN","VALIDATION","TEST"),
                        default=list(SIZES.values()))
    args = parser.parse_args()
    if not 1 <= args.replicates <= 10 or any(size<=0 for size in args.sizes):
        parser.error("replicate count must be 1..10 and all split sizes positive")
    generate(args.output, ["D1","D2"] if args.family=="both" else [args.family],
             args.replicate_ids if args.replicate_ids is not None else list(range(args.replicates)),
             dict(zip(SIZES,args.sizes)), smoke=args.smoke)
if __name__=="__main__":main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/load_dense_example.py <==
"""Observed-only loading for D1/D2 and S1/S2, plus evaluation-only helpers.

The learner loader never reads oracle files. Call the diagnostic helpers only
after fitting and model selection; their targets/maps must not influence either.
"""

import argparse
import json
from pathlib import Path

import numpy as np


def load_observed(replicate_dir, split="train", mmap_mode="r"):
    """Return (X, y) without converting dense arrays to sparse matrices.

    Exactly one of X.npy (dense, memory-mapped by default) and X.npz (SciPy
    sparse) must exist. NumPy object arrays/pickle are never accepted. Sparse
    NPZ files are loaded normally: NumPy memory mapping does not apply to them.
    """
    if split not in ("train", "validation", "test"):
        raise ValueError("split must be train, validation, or test")
    root = Path(replicate_dir) / "observed" / split
    dense_path, sparse_path = root / "X.npy", root / "X.npz"
    candidates = [path for path in (dense_path, sparse_path) if path.is_file()]
    if not candidates:
        raise FileNotFoundError(f"Neither X.npy nor X.npz exists in {root}")
    if len(candidates) != 1:
        raise ValueError(f"Ambiguous input: both X.npy and X.npz exist in {root}")
    if candidates[0] == dense_path:
        X = np.load(dense_path, mmap_mode=mmap_mode, allow_pickle=False)
    else:
        from scipy.sparse import load_npz

        X = load_npz(sparse_path)
    y = np.load(root / "y.npy", mmap_mode=mmap_mode, allow_pickle=False)
    if X.ndim != 2 or y.ndim != 1 or X.shape[0] != y.shape[0]:
        raise ValueError("Observed inputs must be a matrix aligned to a target vector")
    return X, y


def d1_test_metrics(replicate_dir, predicted_response):
    """Evaluate an already fitted D1 predictor on its untouched test rows.

    Report ordinary test RMSE and mean squared error against f_star evaluated
    on the released inputs. Test MSE minus one is not substituted for the latter.
    """
    root = Path(replicate_dir)
    y = np.load(root / "observed" / "test" / "y.npy", allow_pickle=False)
    with np.load(root / "oracle" / "test_targets.npz", allow_pickle=False) as targets:
        f_star = targets["f_star"]
    prediction = np.asarray(predicted_response, dtype=np.float64)
    if (prediction.ndim != 1 or prediction.shape != y.shape
            or prediction.shape != f_star.shape
            or not all(np.isfinite(values).all() for values in (prediction, y, f_star))):
        raise ValueError("Supply one finite response prediction per aligned D1 test row")
    with np.errstate(over="ignore", invalid="ignore"):
        mse = np.mean(np.square(prediction - y), dtype=np.float64)
        known_function_mse = np.mean(np.square(prediction - f_star), dtype=np.float64)
    if not np.isfinite(mse) or not np.isfinite(known_function_mse):
        raise ValueError("Prediction errors overflowed float64")
    return {"test_rmse": float(np.sqrt(mse)),
            "test_known_function_mse": float(known_function_mse)}


def d2_feature_role_retention(replicate_dir, selected_columns):
    """Evaluation-only counts for a set of released feature-column indices.

    Original informative and redundant columns both count as signal-bearing.
    These support diagnostics are not a predictive-risk or confidence theorem
    certificate. For bundle selection, supply the expanded original columns.
    """
    metadata_path = Path(replicate_dir) / "oracle" / "generative_metadata.json"
    metadata = json.loads(metadata_path.read_text(encoding="utf-8"))
    roles = metadata["feature_roles_released"]
    expected_roles = ("original_informative", "redundant", "nuisance")
    if set(roles) != set(expected_roles):
        raise ValueError("D2 metadata must contain the three declared feature roles")
    role_indices = {}
    for role in expected_roles:
        values = np.asarray(roles[role])
        if values.ndim != 1 or values.dtype.kind not in "iu":
            raise ValueError("Feature-role indices must be one-dimensional integer lists")
        role_indices[role] = values.astype(np.int64, copy=False)
    all_indices = np.concatenate(list(role_indices.values()))
    p = all_indices.size
    if not np.array_equal(np.sort(all_indices), np.arange(p)):
        raise ValueError("D2 feature-role maps must partition the released columns")
    selected = np.asarray(selected_columns)
    if selected.ndim != 1 or (selected.size and selected.dtype.kind not in "iu"):
        raise ValueError("selected_columns must be a one-dimensional integer sequence")
    selected = selected.astype(np.int64, copy=False)
    if (np.unique(selected).size != selected.size
            or np.any(selected < 0) or np.any(selected >= p)):
        raise ValueError("selected_columns must contain unique in-range released indices")
    counts = {role: int(np.isin(selected, role_indices[role]).sum())
              for role in expected_roles}
    signal_count = counts["original_informative"] + counts["redundant"]
    signal_total = role_indices["original_informative"].size + role_indices["redundant"].size
    return {"selected_count": int(selected.size), "selected_by_role": counts,
            "signal_bearing_selected": signal_count,
            "signal_bearing_total": int(signal_total),
            "signal_retention_fraction": float(signal_count / signal_total)
            if signal_total else None,
            "signal_fraction_of_selected": float(signal_count / selected.size)
            if selected.size else None}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("replicate_dir", type=Path)
    parser.add_argument("--split", choices=("train", "validation", "test"), default="train")
    args = parser.parse_args()
    X, y = load_observed(args.replicate_dir, args.split)
    print(json.dumps({"shape": list(X.shape), "X_dtype": str(X.dtype),
                      "y_shape": list(y.shape), "y_dtype": str(y.dtype),
                      "representation": "dense" if isinstance(X, np.ndarray) else "sparse",
                      "memory_mapped_X": isinstance(X, np.memmap)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/load_example.py <==
"""Minimal learner-input and evaluation-only loading examples."""
from pathlib import Path
import numpy as np
from scipy import sparse
from scipy.special import xlogy


def load_observed(replicate_dir, split="train"):
    root = Path(replicate_dir) / "observed" / split
    return sparse.load_npz(root / "X.npz"), np.load(root / "y.npy", allow_pickle=False)


def known_probability_metrics(replicate_dir, predicted_probability, clip=1e-15):
    """Evaluate a previously selected model on test X; never use to fit/stop it.

    clip is a declared evaluation convention; apply the same clipped predictor
    to all label-based and known-probability log-loss comparisons.
    """
    if not 0 < clip < .5:
        raise ValueError("clip must lie in (0, 0.5)")
    with np.load(Path(replicate_dir) / "oracle" / "test_targets.npz", allow_pickle=False) as z:
        p = z["probability"]
    q = np.asarray(predicted_probability, dtype=np.float64)
    if q.shape != p.shape or not np.isfinite(q).all() or np.any((q < 0) | (q > 1)):
        raise ValueError("Supply one finite probability in [0,1] for each test row.")
    q = np.clip(q, clip, 1-clip)
    cross_entropy = -xlogy(p, q) - xlogy(1-p, 1-q)
    entropy = -xlogy(p, p) - xlogy(1-p, 1-p)
    kl = xlogy(p, p/q) + xlogy(1-p, (1-p)/(1-q))
    return {"conditional_log_loss_nats": float(cross_entropy.mean()),
            "oracle_entropy_nats": float(entropy.mean()),
            "conditional_excess_KL_nats": float(kl.mean())}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/regenerate_dense_reference.py <==
#!/usr/bin/env python3
"""Regenerate D1/D2 replicate 00 and compare every observed/oracle file exactly.

Reference files and hashes are read-only. Successful temporary copies are
removed; failed copies are retained for investigation. No predictive model is
fitted, and a smaller D2 pool is never substituted for a primary pool.
"""
from __future__ import annotations

# Install serial numerical-library settings before importing the generator.
from dense_common import BLOCK_ROWS, P, SIZES, environment_record, read_json, sha256, write_json
from generate_dense_datasets import generate, sources

import argparse
import json
import shutil
import tempfile
from pathlib import Path

import numpy as np


class RegenerationError(RuntimeError):
    """A portable explanation of a failed regeneration check."""


def require(condition: bool, message: str) -> None:
    if not condition:
        raise RegenerationError(message)


def _reference(data: Path, family: str, smoke: bool) -> tuple[dict, dict, dict]:
    root = data / family / "replicate_00"
    require((root / "COMPLETE.json").is_file(), f"{family}: reference is not marked complete")
    complete = read_json(root / "COMPLETE.json")
    require(complete.get("status") == "complete" and complete.get("family") == family
            and complete.get("replicate") == 0, f"{family}: incorrect completion identity")
    require(complete.get("checksums_sha256") == sha256(root / "checksums.json"),
            f"{family}: reference checksum manifest differs from its completion record")
    require(complete.get("validation_receipt_sha256") == sha256(root / "validation_receipt.json"),
            f"{family}: reference validation receipt differs from its completion record")
    meta = read_json(root / "oracle" / "generative_metadata.json")
    require(meta.get("family") == family and meta.get("replicate") == 0,
            f"{family}: reference metadata has the wrong identity")
    condition = "smoke" if smoke else "primary"
    require(meta.get("condition") == condition and complete.get("condition") == condition,
            f"{family}: reference condition differs from the explicit regeneration mode")
    sizes = meta.get("split_sizes", {})
    require(set(sizes) == set(SIZES) and all(type(n) is int and n > 0 for n in sizes.values()),
            f"{family}: malformed reference split sizes")
    require(smoke or sizes == SIZES, f"{family}: primary regeneration requires all prescribed rows")
    require(meta.get("n_features") == P, f"{family}: reference width is not 2,000")
    hashes = read_json(root / "checksums.json")
    require(isinstance(hashes, dict), f"{family}: malformed reference checksums")
    required = {"oracle/generative_metadata.json"}
    for split in SIZES:
        required.update({f"observed/{split}/X.npy", f"observed/{split}/y.npy"})
        suffix = "targets.npz" if family == "D1" else "pool_row_ids.npy"
        required.add(f"oracle/{split}_{suffix}")
    require(required.issubset(hashes), f"{family}: reference checksums omit required files")
    for name, digest in hashes.items():
        relative = Path(name)
        require(not relative.is_absolute() and ".." not in relative.parts
                and relative.parts[0] in {"observed", "oracle"},
                f"{family}: checksum paths must stay within observed/ or oracle/")
        require(isinstance(digest, str) and len(digest) == 64
                and all(c in "0123456789abcdef" for c in digest),
                f"{family}: malformed SHA-256 digest")
    return meta, complete, hashes


def _array_comparison(reference: np.ndarray, regenerated: np.ndarray) -> dict:
    same_shape = reference.shape == regenerated.shape
    same_dtype = reference.dtype == regenerated.dtype
    record = {"reference_shape": list(reference.shape),
              "regenerated_shape": list(regenerated.shape),
              "reference_dtype": reference.dtype.str,
              "regenerated_dtype": regenerated.dtype.str,
              "same_shape": same_shape, "same_dtype": same_dtype,
              "exact_equal": False, "max_absolute_difference": None}
    if not same_shape:
        return record
    require(reference.dtype.kind in "buif" and regenerated.dtype.kind in "buif",
            "Numerical comparison requires ordinary real-valued arrays")
    # Large NPY feature matrices remain memory mapped and are scanned in blocks.
    a = reference.reshape((1,)) if reference.ndim == 0 else reference
    b = regenerated.reshape((1,)) if regenerated.ndim == 0 else regenerated
    equal, maximum, nonfinite = True, 0.0, 0
    for start in range(0, len(a), BLOCK_ROWS):
        left, right = a[start:start + BLOCK_ROWS], b[start:start + BLOCK_ROWS]
        equal = equal and bool(np.array_equal(left, right))
        difference = np.abs(left.astype(np.float64) - right.astype(np.float64))
        finite = np.isfinite(difference)
        nonfinite += int(difference.size - np.count_nonzero(finite))
        if np.any(finite):
            maximum = max(maximum, float(difference[finite].max()))
    record.update(exact_equal=bool(equal and same_dtype), values_exact_equal=equal,
                  max_absolute_difference=maximum if nonfinite == 0 else None,
                  nonfinite_difference_count=nonfinite)
    return record


def _numerical_mismatch(reference: Path, regenerated: Path) -> dict:
    """Investigate a hash mismatch without overriding the failed exact check."""
    try:
        if reference.suffix == ".npy":
            left = np.load(reference, mmap_mode="r", allow_pickle=False)
            right = np.load(regenerated, mmap_mode="r", allow_pickle=False)
            return {"status": "compared", "arrays": {"array": _array_comparison(left, right)}}
        with np.load(reference, allow_pickle=False) as left, np.load(regenerated, allow_pickle=False) as right:
            common = sorted(set(left.files) & set(right.files))
            return {"status": "compared", "same_array_names": set(left.files) == set(right.files),
                    "reference_array_names": sorted(left.files),
                    "regenerated_array_names": sorted(right.files),
                    "arrays": {name: _array_comparison(left[name], right[name]) for name in common}}
    except Exception as exc:
        return {"status": "unavailable", "error_type": type(exc).__name__,
                "reason": "An array could not be read or compared; retain both files for investigation"}


def _compare(data: Path, temporary: Path, family: str, meta: dict,
             complete: dict, reference_hashes: dict) -> dict:
    original = data / family / "replicate_00"
    regenerated = temporary / family / "replicate_00"
    fresh_complete = read_json(regenerated / "COMPLETE.json")
    fresh_hashes = read_json(regenerated / "checksums.json")
    require(set(fresh_hashes) == set(reference_hashes),
            f"{family}: regenerated and reference checksum file sets differ")
    files = []
    for name in sorted(reference_hashes):
        reference_actual = sha256(original / name)
        regenerated_actual = sha256(regenerated / name)
        item = {
            "path": name,
            "reference_manifest_sha256": reference_hashes[name],
            "reference_actual_sha256": reference_actual,
            "regenerated_manifest_sha256": fresh_hashes[name],
            "regenerated_actual_sha256": regenerated_actual,
            "reference_matches_manifest": reference_actual == reference_hashes[name],
            "regenerated_matches_manifest": regenerated_actual == fresh_hashes[name],
            "byte_identical": reference_actual == regenerated_actual,
        }
        if not item["byte_identical"] and Path(name).suffix in {".npy", ".npz"}:
            item["numerical_comparison"] = _numerical_mismatch(original / name, regenerated / name)
        files.append(item)
    passed = all(item["reference_matches_manifest"] and item["regenerated_matches_manifest"]
                 and item["byte_identical"] for item in files)
    return {
        "family": family, "replicate": 0, "condition": meta["condition"],
        "status": "passed" if passed else "failed", "split_sizes": meta["split_sizes"],
        "n_features": P, "files": files, "file_count": len(files),
        "array_file_count": sum(Path(item["path"]).suffix in {".npy", ".npz"} for item in files),
        "complete_pool_regenerated": family == "D2",
        "generation_calls_for_D2_pool": 1 if family == "D2" else None,
        "reference_generation_environment": complete["generation_environment"],
        "regenerated_generation_environment": fresh_complete["generation_environment"],
        "reference_source_sha256": complete["source_sha256"],
        "regenerated_source_sha256": fresh_complete["source_sha256"],
        "generation_environment_identical": complete["generation_environment"] == fresh_complete["generation_environment"],
        "generator_sources_identical": complete["source_sha256"] == fresh_complete["source_sha256"],
        "numerical_comparison_scope": "Only byte-mismatched array files; exact SHA failures remain failures",
    }


def regenerate(data: Path, report_path: Path, *, smoke: bool = False,
               temporary_parent: Path | None = None) -> dict:
    data = Path(data).resolve()
    report_path = Path(report_path).resolve()
    require(all(not report_path.is_relative_to(data / family)
                for family in ("D1", "D2", "S1", "S2")),
            "The report must be outside all reference family directories")
    parent = Path(temporary_parent).resolve() if temporary_parent else data.parent
    report = {
        "schema_version": 1, "release": "JAEGER-synthetic-v1", "status": "running",
        "condition": "smoke" if smoke else "primary", "families": ["D1", "D2"],
        "replicate_ids": [0], "records": [], "replicate_count": 0,
        "split_matrix_count": 0, "file_count": 0, "array_file_count": 0,
        "reference_files_unchanged": None, "reference_files_modified_by_this_tool": False,
        "temporary_copy_removed": False,
        "comparison_method": "Exact SHA-256 identity of every observed/oracle saved file",
        "array_identity_evidence": "Identical file hashes include array headers and all payload bytes; "
                                   "no redundant elementwise scan is needed",
        "source_sha256": {**sources(), Path(__file__).name: sha256(Path(__file__))},
    }
    temporary = None
    stage = "reference_environment_and_inputs"
    try:
        report["generation_environment"] = environment_record()
        references = {family: _reference(data, family, smoke) for family in ("D1", "D2")}
        require(parent.is_dir(), "The temporary parent directory must already exist")
        temporary = Path(tempfile.mkdtemp(prefix=".dense-regeneration-", dir=parent))
        report["temporary_directory_name"] = temporary.name
        report["temporary_location_rule"] = "Under --temporary-parent, or the reference data directory's parent"
        for family in ("D1", "D2"):
            meta, complete, hashes = references[family]
            stage = f"{family}_generation"
            print(json.dumps({"event": "dense_regeneration_started", "family": family,
                              "replicate": 0, "condition": meta["condition"],
                              "split_sizes": meta["split_sizes"]}), flush=True)
            generate(temporary, [family], [0], dict(meta["split_sizes"]), smoke=smoke)
            stage = f"{family}_comparison"
            record = _compare(data, temporary, family, meta, complete, hashes)
            report["records"].append(record)
            report["replicate_count"] = len(report["records"])
            report["split_matrix_count"] = 3 * report["replicate_count"]
            report["file_count"] += record["file_count"]
            report["array_file_count"] += record["array_file_count"]
            print(json.dumps({"event": "dense_regeneration_compared", "family": family,
                              "replicate": 0, "status": record["status"],
                              "files": record["file_count"]}), flush=True)
            require(record["status"] == "passed",
                    f"{family}: saved-file identity failed; reference hashes were not changed")
        report["reference_files_unchanged"] = True
        stage = "successful_temporary_cleanup"
        # This is only the exact, newly created mkdtemp directory owned by this call.
        shutil.rmtree(temporary)
        report["temporary_copy_removed"] = True
        report["status"] = "passed"
        write_json(report_path, report)
        return report
    except Exception as exc:
        report["status"] = "failed"
        report["failure_stage"] = stage
        report["error_type"] = type(exc).__name__
        report["error"] = str(exc) if isinstance(exc, RegenerationError) else "See the local execution log for exception details"
        report["temporary_copy_retained_for_investigation"] = bool(temporary and temporary.exists())
        write_json(report_path, report)
        if temporary and temporary.exists():
            print(f"Regeneration failed; temporary files retained at {temporary}", flush=True)
        raise


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=Path("data"))
    parser.add_argument("--report", type=Path, default=Path("reports/dense_regeneration_report.json"))
    parser.add_argument("--smoke", action="store_true",
                        help="Reproduce explicitly marked smoke references at their original saved sizes")
    parser.add_argument("--temporary-parent", type=Path,
                        help="Existing directory with room for temporary copies; default: parent of --data")
    args = parser.parse_args()
    report = regenerate(args.data, args.report, smoke=args.smoke, temporary_parent=args.temporary_parent)
    print(json.dumps({"event": "dense_regeneration_complete", "status": report["status"],
                      "replicates": report["replicate_count"], "splits": report["split_matrix_count"],
                      "files": report["file_count"], "temporary_copies_removed": True}), flush=True)


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/tests/test_dense_validation.py <==
"""Small, disposable construction fixtures and fault-injection checks; no primary data."""
from __future__ import annotations

import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1]))
# Import the shared module before numerical libraries to enforce serial execution.
from dense_common import (
    BLOCK_ROWS, FAMILY_IDS, P, ROOT_SEED, SPLIT_IDS, array_sha256,
    classification_parameters, friedman_response, read_json, rng, sha256, write_json,
)

import tempfile
import unittest

import numpy as np
from sklearn.datasets import make_classification

from validate_dense_datasets import (
    ValidationError, validate_completion, validate_release, validate_replicate,
)


def checksum_fixture(root):
    files = [*root.glob("observed/*/*.npy"), *root.glob("oracle/*")]
    write_json(root / "checksums.json", {str(path.relative_to(root)): sha256(path)
                                        for path in sorted(files)})


def fixture(root, family):
    """Prescribed primary construction, explicitly marked as tiny smoke data."""
    sizes = {"train": 128, "validation": 64, "test": 128}
    perm = rng(family, 0, 0, 0).permutation(P)
    inverse = np.argsort(perm)
    roles = {"original_informative": inverse[:5].tolist(),
             "redundant": inverse[5:20].tolist() if family == "D2" else [],
             "nuisance": inverse[20:].tolist() if family == "D2" else inverse[5:].tolist()}
    metadata = {
        "schema_version": 1, "release": "JAEGER-synthetic-v1", "family": family,
        "replicate": 0, "root_seed": ROOT_SEED, "family_id": FAMILY_IDS[family],
        "n_features": P, "split_sizes": sizes, "condition": "smoke", "block_rows": BLOCK_ROWS,
        "column_permutation_released_to_canonical": perm.tolist(),
        "signal_columns_released_ordered": inverse[:5].tolist(), "feature_roles_released": roles,
    }
    (root / "oracle").mkdir(parents=True)
    if family == "D2":
        parameters = classification_parameters(0, sum(sizes.values()))
        pool, labels = make_classification(**parameters)
        order = rng("D2", 0, 0, 2).permutation(sum(sizes.values()))
        metadata.update(sklearn_seed=parameters["random_state"],
                        make_classification_parameters=parameters, d2_split_alignment={})
    offset = 0
    for split, n in sizes.items():
        observed = root / "observed" / split
        observed.mkdir(parents=True)
        if family == "D1":
            canonical = rng(family, 0, SPLIT_IDS[split], 0).random((n, P)).astype("<f4")
            f_star = friedman_response(canonical[:, :5].astype(np.float64))
            y = f_star + rng(family, 0, SPLIT_IDS[split], 1).standard_normal(n)
            x = canonical[:, perm]
            np.savez(root / "oracle" / f"{split}_targets.npz", f_star=f_star)
        else:
            ids = order[offset:offset + n].astype("<i8")
            offset += n
            x = pool[ids][:, perm].astype("<f4")
            y = labels[ids].astype("u1")
            metadata["d2_split_alignment"][split] = {
                "row_ids_sha256": array_sha256(ids), "labels_sha256": array_sha256(y)}
            np.save(root / "oracle" / f"{split}_pool_row_ids.npy", ids, allow_pickle=False)
        np.save(observed / "X.npy", np.ascontiguousarray(x), allow_pickle=False)
        np.save(observed / "y.npy", y, allow_pickle=False)
    write_json(root / "oracle" / "generative_metadata.json", metadata)
    checksum_fixture(root)


def completed_fixture(data_root):
    root = data_root / "D1" / "replicate_00"
    fixture(root, "D1")
    receipt = validate_replicate(root)
    write_json(root / "validation_receipt.json", receipt)
    write_json(root / "COMPLETE.json", {
        "schema_version": 1, "status": "complete", "family": "D1", "replicate": 0,
        "condition": "smoke", "checksums_sha256": sha256(root / "checksums.json"),
        "validation_receipt_sha256": sha256(root / "validation_receipt.json"),
    })
    write_json(root.parent / "manifest.json", {
        "family": "D1", "status": "complete", "replicates_requested": [0],
        "replicates_complete": [0],
    })
    return root


class DenseValidationTests(unittest.TestCase):
    def setUp(self):
        self.temporary = tempfile.TemporaryDirectory(prefix="dense-validator-test-")
        self.root = Path(self.temporary.name)

    def tearDown(self):
        self.temporary.cleanup()

    def test_d1_oracle_and_independent_noise(self):
        fixture(self.root, "D1")
        report = validate_replicate(self.root)
        self.assertEqual(report["status"], "passed")
        self.assertEqual(report["oracle_max_absolute_error"], 0.0)
        self.assertEqual(report["noise_stream_label_max_absolute_error"], 0.0)
        self.assertEqual(len(report["splits"]), 3)

    def test_d1_oracle_corruption_even_after_rehash(self):
        fixture(self.root, "D1")
        path = self.root / "oracle" / "test_targets.npz"
        with np.load(path, allow_pickle=False) as archive:
            target = archive["f_star"]
        target[0] += 0.01
        np.savez(path, f_star=target)
        checksum_fixture(self.root)
        with self.assertRaisesRegex(ValidationError, "oracle disagrees"):
            validate_replicate(self.root)

    def test_d1_wrong_noise_stream_even_after_rehash(self):
        fixture(self.root, "D1")
        path = self.root / "observed" / "validation" / "y.npy"
        labels = np.load(path, allow_pickle=False)
        labels[0] += 0.01
        np.save(path, labels, allow_pickle=False)
        checksum_fixture(self.root)
        with self.assertRaisesRegex(ValidationError, "noise stream"):
            validate_replicate(self.root)

    def test_d2_single_pool_alignment_and_redundancy(self):
        fixture(self.root, "D2")
        report = validate_replicate(self.root)
        self.assertTrue(report["pool_row_partition_exact"])
        self.assertEqual(report["redundancy"]["rank"], 5)
        self.assertEqual(report["duplicate_feature_rows_within_or_across_splits"], 0)

    def test_d2_label_misalignment_even_after_rehash(self):
        fixture(self.root, "D2")
        path = self.root / "observed" / "test" / "y.npy"
        labels = np.load(path, allow_pickle=False)
        labels[0] ^= 1
        np.save(path, labels, allow_pickle=False)
        checksum_fixture(self.root)
        with self.assertRaisesRegex(ValidationError, "label alignment anchor"):
            validate_replicate(self.root)

    def test_actual_duplicate_rows_checked_across_splits(self):
        fixture(self.root, "D2")
        source = np.load(self.root / "observed" / "train" / "X.npy", allow_pickle=False)
        path = self.root / "observed" / "test" / "X.npy"
        target = np.load(path, allow_pickle=False)
        target[0] = source[0]
        np.save(path, target, allow_pickle=False)
        checksum_fixture(self.root)
        with self.assertRaisesRegex(ValidationError, "Identical feature rows"):
            validate_replicate(self.root)

    def test_checksum_corruption(self):
        fixture(self.root, "D1")
        path = self.root / "observed" / "train" / "y.npy"
        labels = np.load(path, allow_pickle=False)
        labels[0] += 0.01
        np.save(path, labels, allow_pickle=False)
        with self.assertRaisesRegex(ValidationError, "Checksum mismatch"):
            validate_replicate(self.root)

    def test_completed_release_and_reusable_receipt(self):
        root = completed_fixture(self.root)
        self.assertEqual(validate_completion(root)["status"], "passed")
        report = validate_release(self.root, family="D1", reuse_reports=True)
        self.assertEqual(report["replicate_count"], 1)
        self.assertTrue(report["replicates"][0]["completion_marker_and_receipt_binding_verified"])

    def test_completion_marker_rejects_changed_receipt(self):
        root = completed_fixture(self.root)
        receipt = read_json(root / "validation_receipt.json")
        receipt["warnings"].append("unbound modification")
        write_json(root / "validation_receipt.json", receipt)
        with self.assertRaisesRegex(ValidationError, "does not bind the current validation receipt"):
            validate_release(self.root, family="D1")

    def test_receipt_reuse_binds_shared_common_source(self):
        root = completed_fixture(self.root)
        receipt = read_json(root / "validation_receipt.json")
        receipt["common_source_sha256"] = "0" * 64
        write_json(root / "validation_receipt.json", receipt)
        marker = read_json(root / "COMPLETE.json")
        marker["validation_receipt_sha256"] = sha256(root / "validation_receipt.json")
        write_json(root / "COMPLETE.json", marker)
        with self.assertRaisesRegex(ValidationError, "different shared common source"):
            validate_release(self.root, family="D1", reuse_reports=True)

    def test_incomplete_family_manifest_is_not_a_release(self):
        root = completed_fixture(self.root)
        manifest = read_json(root.parent / "manifest.json")
        manifest["status"] = "generating"
        write_json(root.parent / "manifest.json", manifest)
        with self.assertRaisesRegex(ValidationError, "family manifest is not complete"):
            validate_release(self.root, family="D1", reuse_reports=True)


if __name__ == "__main__":
    unittest.main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/validate_datasets.py <==
#!/usr/bin/env python3
"""Validate saved synthetic data without fitting or selecting a model.

Structural failures raise errors. Random empirical deviations are reported,
never used to accept/reject or regenerate a seed.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import math
from pathlib import Path

import numpy as np
from scipy import sparse
from scipy.special import expit, xlogy

from generate_datasets import coefficients, sha256, write_json


def validate_family(root: Path) -> dict:
    manifest = json.loads((root / "manifest.json").read_text())
    assert manifest["replicates_complete"] == manifest["replicates_requested"]
    family = manifest["family"]
    records = []
    duplicate_total = 0
    for rep in manifest["replicates_complete"]:
        rd = root / f"replicate_{rep:02d}"
        checksums = json.loads((rd / "checksums.json").read_text())
        for relative, expected in checksums.items():
            assert sha256(rd / relative) == expected, relative
        m = json.loads((rd / "oracle" / "generative_metadata.json").read_text())
        permutation = np.asarray(m["canonical_to_released_column"])
        assert np.array_equal(np.sort(permutation), np.arange(2000))
        inverse = np.argsort(permutation)
        beta = coefficients(m)
        signal = beta != 0
        if family == "S2":
            contrasts = np.asarray(m["balanced_contrasts"])
            assert contrasts.shape == (5, 20) and np.all(contrasts.sum(axis=1) == 0)
            assert len(set(m["signal_fields_canonical"])) == 5
        fingerprints = set()
        for split, n in manifest["split_sizes"].items():
            X = sparse.load_npz(rd / "observed" / split / "X.npz")
            y = np.load(rd / "observed" / split / "y.npy", allow_pickle=False)
            with np.load(rd / "oracle" / f"{split}_targets.npz", allow_pickle=False) as z:
                score, prob = z["score"], z["probability"]
            X.check_format(full_check=True)
            assert X.shape == (n, 2000) and sparse.isspmatrix_csr(X)
            assert X.dtype == np.float32 and X.has_canonical_format
            assert np.isfinite(X.data).all() and np.all(X.data != 0)
            assert y.shape == (n,) and y.dtype == np.uint8 and np.isin(y, [0, 1]).all()
            assert score.shape == prob.shape == (n,) and np.isfinite(score).all()
            assert np.all((prob > 0) & (prob < 1))
            assert np.allclose(X @ beta, score, rtol=1e-13, atol=2e-14)
            assert np.allclose(expit(score), prob, rtol=1e-14, atol=1e-15)
            # Independent dense reconstruction on a fixed spread of released rows.
            sample = np.unique(np.linspace(0, n - 1, min(31, n), dtype=int))
            assert np.allclose(X[sample].toarray().astype(np.float64) @ beta,
                               score[sample], rtol=1e-13, atol=2e-14)
            nnz_per_row = np.diff(X.indptr)
            col_counts = np.bincount(X.indices, minlength=2000)
            structural_one_hot = None
            if family == "S2":
                assert np.all(X.data == 1) and np.all(nnz_per_row == 100)
                for start in range(0, n, 2048):
                    part = X[start:start + 2048]
                    fields = inverse[part.indices].reshape(part.shape[0], 100) // 20
                    assert np.all(np.sort(fields, axis=1) == np.arange(100))
                structural_one_hot = True
            duplicates = 0
            for row in range(n):
                lo, hi = X.indptr[row:row + 2]
                h = hashlib.blake2b(digest_size=16)
                h.update(X.indices[lo:hi].tobytes())
                h.update(X.data[lo:hi].tobytes())
                value = h.digest()
                if value in fingerprints:
                    duplicates += 1
                fingerprints.add(value)
            duplicate_total += duplicates
            residual = y.astype(float) - prob
            residual_z = float(residual.sum() / np.sqrt(np.sum(prob * (1 - prob))))
            entropy = -(xlogy(prob, prob) + xlogy(1 - prob, 1 - prob))
            nnz_signal = np.asarray(X[:, signal].getnnz(axis=1))
            # Fixed nuisance-coordinate pair; this diagnostic does not select data.
            if family == "S1":
                c1, c2 = permutation[100], permutation[101]
            else:
                nuisance_field = next(g for g in range(100) if g not in m["signal_fields_canonical"])
                c1, c2 = permutation[20 * nuisance_field], permutation[20 * nuisance_field + 1]
            active1 = X[:, c1].toarray().ravel() != 0
            active2 = X[:, c2].toarray().ravel() != 0
            rec = {
                "family": family, "replicate": rep, "split": split, "n_rows": n,
                "n_features": 2000, "nnz": int(X.nnz), "density": X.nnz / (n * 2000),
                "label_fraction_positive": float(y.mean()), "score_mean": float(score.mean()),
                "score_variance": float(score.var(ddof=1)),
                "mean_column_activation": float(col_counts.mean() / n),
                "min_column_nonzeros": int(col_counts.min()), "max_column_nonzeros": int(col_counts.max()),
                "row_nnz_min": int(nnz_per_row.min()), "row_nnz_max": int(nnz_per_row.max()),
                "mean_squared_input": float(np.square(X.data.astype(np.float64)).sum() / (n * 2000)),
                "zero_active_signal_fraction": float((nnz_signal == 0).mean()),
                "mean_oracle_probability": float(prob.mean()),
                "mean_oracle_entropy_nats": float(entropy.mean()),
                "bayes_accuracy_over_sample_X": float(np.maximum(prob, 1 - prob).mean()),
                "bernoulli_residual_z": residual_z,
                "example_nuisance_pair_overlap": float((active1 & active2).mean()),
                "within_field_one_hot_verified_every_row": structural_one_hot,
                "duplicate_feature_rows_within_or_across_splits": duplicates,
                "all_structural_checks_passed": True,
            }
            records.append(rec)
            print(json.dumps({"event": "validated", "family": family,
                              "replicate": rep, "split": split,
                              "density": rec["density"], "score_variance": rec["score_variance"]}), flush=True)
    theory = {"density": .05, "score_mean": 0, "score_variance": 4,
              "population_class_probability": .5}
    if family == "S1":
        theory.update(input_second_moment=1, zero_active_signal_probability=.95**100,
                      distinct_pair_overlap_probability=.05**2)
    else:
        k = np.arange(6)
        probs = expit(2 / np.sqrt(5) * (2 * k - 5))
        weights = np.array([math.comb(5, int(i)) for i in k]) / 32
        theory.update(input_second_moment=.05, zero_active_signal_probability=0,
                      within_field_pair_overlap_probability=0,
                      row_nonzeros=100,
                      exact_bayes_entropy_nats=float(np.sum(weights * (
                          -xlogy(probs, probs) - xlogy(1-probs, 1-probs)))))
    return {"family": family, "theoretical_values": theory, "records": records,
            "duplicate_feature_rows_total": duplicate_total,
            "all_structural_checks_passed": True,
            "moment_checks_are_descriptive_not_seed_acceptance_tests": True,
            "all_file_sha256_checks_passed": True}


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, required=True)
    parser.add_argument("--report", type=Path, required=True)
    args = parser.parse_args()
    report = {family: validate_family(args.data / family) for family in ("S1", "S2")}
    write_json(args.report, report)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/validate_dense_datasets.py <==
#!/usr/bin/env python3
"""Validate D1/D2 saved arrays; random distributional deviations never reject seeds.

Validation is blockwise, does not fit a predictive model, and never reads sparse
S1/S2 arrays. Redundancy fitting is solely a held-out construction diagnostic.
"""
from __future__ import annotations

# This import deliberately precedes NumPy and every numerical-library import.
import dense_common as _dense_common
from dense_common import (
    BLOCK_ROWS, FAMILY_IDS, P, ROOT_SEED, SIZES, SPLIT_IDS, friedman_response,
    read_json, rng, seed_sequence, sha256, write_json,
)

import argparse
import hashlib
import json
from pathlib import Path

import numpy as np


ORACLE_RTOL = 1e-13
ORACLE_ATOL = 2e-12
REDUNDANCY_RTOL = 1e-6
REDUNDANCY_ATOL = 1e-5
EXPECTED_D2_SEEDS = (
    1139719324, 1096353314, 2352641619, 2833357215, 2224579702,
    1189446643, 1738661138, 1732316656, 1891862750, 627671534,
)


class ValidationError(ValueError):
    """A structural, alignment, or serialization check failed."""


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValidationError(message)


def _integers(value, *, name: str) -> np.ndarray:
    require(isinstance(value, list) and all(type(v) is int for v in value),
            f"{name}: expected an ordinary JSON integer list")
    return np.asarray(value, dtype=np.int64)


def _load_array(path: Path, shape: tuple, dtype: str) -> np.ndarray:
    try:
        result = np.load(path, mmap_mode="r", allow_pickle=False)
    except (OSError, ValueError) as exc:
        raise ValidationError(f"{path.name}: cannot read saved NumPy array") from exc
    require(isinstance(result, np.ndarray), f"{path.name}: expected an array")
    require(result.shape == shape, f"{path.name}: shape {result.shape} != {shape}")
    require(result.dtype.str == np.dtype(dtype).str,
            f"{path.name}: dtype {result.dtype.str} != {np.dtype(dtype).str}")
    require(result.flags.c_contiguous, f"{path.name}: array is not C-contiguous")
    return result


def _response_summary(y: np.ndarray) -> dict:
    values = np.asarray(y, dtype=np.float64)
    return {"minimum": float(values.min()), "maximum": float(values.max()),
            "mean": float(values.mean()), "variance_ddof0": float(values.var()),
            "standard_deviation_ddof0": float(values.std())}


def _metadata(rep_root: Path) -> tuple[dict, dict, np.ndarray, dict]:
    meta = read_json(rep_root / "oracle" / "generative_metadata.json")
    family, rep = meta.get("family"), meta.get("replicate")
    require(family in FAMILY_IDS, "Unknown dense family")
    require(type(rep) is int and 0 <= rep <= 9, "Replicate must be an integer in 0..9")
    require(meta.get("schema_version") == 1, "Unsupported dense metadata schema")
    require(meta.get("release") == "JAEGER-synthetic-v1", "Incorrect release identity")
    require(meta.get("root_seed") == ROOT_SEED, "Incorrect root seed")
    require(meta.get("family_id") == FAMILY_IDS[family], "Incorrect family seed namespace")
    require(meta.get("n_features") == P, "Incorrect feature width")
    require(meta.get("block_rows") == BLOCK_ROWS, "Incorrect RNG block size")
    sizes = meta.get("split_sizes", {})
    require(set(sizes) == {"train", "validation", "test"}, "Incorrect split names")
    require(all(type(n) is int and n > 0 for n in sizes.values()), "Invalid split sizes")
    require(meta.get("condition") in {"primary", "smoke"}, "Missing condition identity")
    if meta["condition"] == "primary":
        require(sizes == SIZES, "A primary replicate must use the full prescribed sizes")
    perm = _integers(meta.get("column_permutation_released_to_canonical"), name="Column map")
    require(perm.shape == (P,) and np.array_equal(np.sort(perm), np.arange(P)),
            "Column permutation is not a bijection")
    expected_perm = rng(family, rep, 0, 0).permutation(P)
    require(np.array_equal(perm, expected_perm), "Column permutation does not match its stream")
    inverse = np.argsort(perm)
    signal = _integers(meta.get("signal_columns_released_ordered"), name="Ordered signal map")
    require(np.array_equal(signal, inverse[:5]), "Ordered signal map is misaligned")
    roles = meta.get("feature_roles_released", {})
    require(set(roles) == {"original_informative", "redundant", "nuisance"},
            "Incorrect feature-role map keys")
    expected = {"original_informative": inverse[:5],
                "redundant": inverse[5:20] if family == "D2" else inverse[5:5],
                "nuisance": inverse[20:] if family == "D2" else inverse[5:]}
    for role, positions in expected.items():
        actual = _integers(roles[role], name=role)
        require(np.array_equal(actual, positions), f"Misaligned {role} feature-role map")
    if family == "D2":
        sklearn_seed = int(seed_sequence(family, rep, 0, 1).generate_state(1, dtype=np.uint32)[0])
        require(sklearn_seed == EXPECTED_D2_SEEDS[rep], "D2 seed derivation changed")
        require(meta.get("sklearn_seed") == sklearn_seed, "Incorrect recorded scikit-learn seed")
        expected_parameters = {
            "n_samples": sum(sizes.values()), "n_features": P, "n_informative": 5,
            "n_redundant": 15, "n_repeated": 0, "n_classes": 2,
            "n_clusters_per_class": 16, "weights": [0.5, 0.5], "flip_y": 0.01,
            "class_sep": 1.0, "hypercube": True, "shift": 0.0, "scale": 1.0,
            "shuffle": False, "random_state": sklearn_seed,
        }
        require(meta.get("make_classification_parameters") == expected_parameters,
                "D2 generation parameters differ from the prescribed design")
    return meta, sizes, inverse, roles


def _checksums(rep_root: Path, family: str, *, verify: bool) -> dict:
    hashes = read_json(rep_root / "checksums.json")
    require(isinstance(hashes, dict), "Invalid checksum manifest")
    required = {"oracle/generative_metadata.json"}
    for split in ("train", "validation", "test"):
        required.update({f"observed/{split}/X.npy", f"observed/{split}/y.npy"})
        suffix = "targets.npz" if family == "D1" else "pool_row_ids.npy"
        required.add(f"oracle/{split}_{suffix}")
    require(required.issubset(hashes), "Checksum manifest omits required observed/oracle files")
    for relative, expected in hashes.items():
        path = Path(relative)
        require(not path.is_absolute() and ".." not in path.parts,
                "Checksum manifest contains a nonportable or escaping path")
        require(relative not in {"checksums.json", "validation_report.json",
                                 "validation_receipt.json", "COMPLETE.json"},
                "Checksum manifest must not hash itself, completion marker or a validation receipt")
        require(isinstance(expected, str) and len(expected) == 64
                and all(c in "0123456789abcdef" for c in expected), "Invalid SHA-256 digest")
        require((rep_root / path).is_file(), f"Missing checksummed file: {relative}")
        if verify:
            require(sha256(rep_root / path) == expected, f"Checksum mismatch: {relative}")
    return {"files_covered": len(hashes), "files_verified": len(hashes) if verify else 0,
            "sha256_verified": verify}


def _redundancy_check(arrays: dict, inverse: np.ndarray) -> dict:
    n_fit = min(1024, max(5, len(arrays["train"]) // 2))
    n_fit = min(n_fit, len(arrays["train"]))
    require(n_fit >= 5, "D2 train split is too small for a rank-five redundancy diagnostic")
    train = arrays["train"]
    design = np.asarray(train[:n_fit, inverse[:5]], dtype=np.float64)
    response = np.asarray(train[:n_fit, inverse[5:20]], dtype=np.float64)
    linear_map, _, rank, _ = np.linalg.lstsq(design, response, rcond=None)
    require(rank == 5, "D2 original informative subset does not span five coordinates")
    checks = {}
    for split, matrix in arrays.items():
        start = n_fit if split == "train" else 0
        stop = min(len(matrix), start + 1024)
        if stop <= start:
            checks[split] = {"n_rows": 0, "status": "unavailable_no_disjoint_rows"}
            continue
        x = np.asarray(matrix[start:stop, inverse[:5]], dtype=np.float64)
        observed = np.asarray(matrix[start:stop, inverse[5:20]], dtype=np.float64)
        residual = x @ linear_map - observed
        residual_norm = float(np.linalg.norm(residual))
        target_norm = float(np.linalg.norm(observed))
        max_abs = float(np.abs(residual).max())
        tolerance = REDUNDANCY_ATOL + REDUNDANCY_RTOL * np.abs(observed)
        require(np.all(np.abs(residual) <= tolerance),
                f"D2 redundant-coordinate reconstruction failed on disjoint {split} rows")
        relative = residual_norm / target_norm if target_norm > 0 else None
        require(relative is None or relative <= REDUNDANCY_RTOL,
                f"D2 redundancy relative residual is too large on {split}")
        checks[split] = {"n_rows": stop - start, "row_start": start, "row_stop_exclusive": stop,
                         "relative_frobenius_residual": relative,
                         "max_absolute_residual": max_abs, "status": "passed"}
    return {"fit_split": "train", "fit_row_start": 0, "fit_row_stop_exclusive": n_fit,
            "rank": int(rank), "relative_tolerance": REDUNDANCY_RTOL,
            "absolute_tolerance": REDUNDANCY_ATOL, "disjoint_evaluation": checks,
            "purpose": "construction diagnostic only; not learner preprocessing"}


def validate_replicate(rep_root: Path, *, verify_checksums: bool = True) -> dict:
    """Validate one completed or staged replicate without requiring a family manifest."""
    rep_root = Path(rep_root)
    meta, sizes, inverse, roles = _metadata(rep_root)
    family, rep = meta["family"], meta["replicate"]
    hash_report = _checksums(rep_root, family, verify=verify_checksums)
    arrays, targets, records, warnings = {}, {}, {}, []
    seen = {}
    duplicate_count = 0
    duplicate_examples = []
    row_id_parts = []
    row_perm = rng("D2", rep, 0, 2).permutation(sum(sizes.values())) if family == "D2" else None
    pool_offset = 0
    oracle_max_abs = 0.0
    noise_max_abs = 0.0
    for split in ("train", "validation", "test"):
        n = sizes[split]
        matrix = _load_array(rep_root / "observed" / split / "X.npy", (n, P), "<f4")
        y = _load_array(rep_root / "observed" / split / "y.npy", (n,),
                        "<f8" if family == "D1" else "|u1")
        arrays[split], targets[split] = matrix, y
        require(np.isfinite(y).all(), f"{split}: nonfinite target")
        if family == "D2":
            require(np.isin(y, [0, 1]).all(), f"{split}: labels are not binary")
            row_ids = _load_array(rep_root / "oracle" / f"{split}_pool_row_ids.npy", (n,), "<i8")
            require(np.array_equal(row_ids, row_perm[pool_offset:pool_offset + n]),
                    f"{split}: pool row IDs do not match the outcome-blind seeded partition")
            anchors = meta.get("d2_split_alignment", {}).get(split, {})
            require(hashlib.sha256(row_ids.tobytes(order="C")).hexdigest() == anchors.get("row_ids_sha256"),
                    f"{split}: saved row IDs disagree with the original-pool alignment anchor")
            require(hashlib.sha256(y.tobytes(order="C")).hexdigest() == anchors.get("labels_sha256"),
                    f"{split}: saved labels disagree with the original-pool label alignment anchor")
            row_id_parts.append(np.array(row_ids))
            pool_offset += n
            f_star = None
            noise_stream = None
        else:
            with np.load(rep_root / "oracle" / f"{split}_targets.npz", allow_pickle=False) as archive:
                require(archive.files == ["f_star"], f"{split}: unexpected oracle archive keys")
                f_star = archive["f_star"]
            require(f_star.shape == (n,) and f_star.dtype.str == "<f8",
                    f"{split}: malformed D1 oracle array")
            require(np.isfinite(f_star).all(), f"{split}: nonfinite oracle")
            noise_stream = rng("D1", rep, SPLIT_IDS[split], 1)
        column_min = np.full(P, np.inf)
        column_max = np.full(P, -np.inf)
        column_sum = np.zeros(P)
        column_sum_squares = np.zeros(P)
        column_nonzero = np.zeros(P, dtype=np.int64)
        residual_sum = 0.0
        residual_sum_squares = 0.0
        split_oracle_max_abs = 0.0
        split_noise_max_abs = 0.0
        duplicates_before = duplicate_count
        for start in range(0, n, BLOCK_ROWS):
            stop = min(start + BLOCK_ROWS, n)
            part = np.asarray(matrix[start:stop])
            require(np.isfinite(part).all(), f"{split}: nonfinite feature values")
            if family == "D1":
                require(np.all((part >= 0.0) & (part <= 1.0)), f"{split}: uniform input outside [0,1]")
                reconstructed = friedman_response(part[:, inverse[:5]].astype(np.float64))
                error = np.abs(reconstructed - f_star[start:stop])
                split_oracle_max_abs = max(split_oracle_max_abs, float(error.max()))
                require(np.allclose(reconstructed, f_star[start:stop],
                                    rtol=ORACLE_RTOL, atol=ORACLE_ATOL),
                        f"{split}: D1 oracle disagrees with released inputs")
                expected_y = reconstructed + noise_stream.standard_normal(stop - start)
                split_noise_max_abs = max(split_noise_max_abs, float(np.abs(expected_y - y[start:stop]).max()))
                require(np.allclose(expected_y, y[start:stop], rtol=ORACLE_RTOL, atol=ORACLE_ATOL),
                        f"{split}: D1 labels disagree with the independent prescribed noise stream")
                residual = y[start:stop] - f_star[start:stop]
                residual_sum += float(residual.sum())
                residual_sum_squares += float(residual @ residual)
            column_nonzero += np.count_nonzero(part, axis=0)
            part64 = part.astype(np.float64)
            column_min = np.minimum(column_min, part64.min(axis=0))
            column_max = np.maximum(column_max, part64.max(axis=0))
            column_sum += part64.sum(axis=0)
            column_sum_squares += np.einsum("ij,ij->j", part64, part64)
            for local, row in enumerate(part):
                fingerprint = hashlib.blake2b(row, digest_size=16).digest()
                previous = seen.get(fingerprint)
                if previous is None:
                    seen[fingerprint] = (split, start + local)
                    continue
                # Verify actual rows: a digest collision alone is not a duplicate.
                candidates = previous if isinstance(previous, list) else [previous]
                matched = next(((old_split, old_row) for old_split, old_row in candidates
                                if np.array_equal(arrays[old_split][old_row], row)), None)
                if matched is not None:
                    duplicate_count += 1
                    if len(duplicate_examples) < 20:
                        duplicate_examples.append({"first_split": matched[0], "first_row": matched[1],
                                                   "repeated_split": split, "repeated_row": start + local})
                else:
                    seen[fingerprint] = [*candidates, (split, start + local)]
        means = column_sum / n
        variances = np.maximum(0.0, column_sum_squares / n - means * means)
        constant = np.flatnonzero(column_min == column_max).tolist()
        zero = np.flatnonzero(column_nonzero == 0).tolist()
        if constant:
            warnings.append(f"{split}: {len(constant)} constant columns; descriptive, no seed replacement")
        nonzero = int(column_nonzero.sum())
        record = {
            "n_rows": n, "n_features": P, "input_dtype": matrix.dtype.str,
            "target_dtype": y.dtype.str, "input_c_contiguous": True,
            "nonzero_count": nonzero, "density": nonzero / (n * P),
            "column_minimum": column_min.tolist(), "column_maximum": column_max.tolist(),
            "column_mean": means.tolist(), "column_variance_ddof0": variances.tolist(),
            "column_nonzero_count": column_nonzero.tolist(), "constant_columns": constant,
            "all_zero_columns": zero, "response": _response_summary(y),
            "duplicate_rows_within_or_across_preceding_splits": duplicate_count - duplicates_before,
            "all_structural_checks_passed": True,
        }
        if family == "D1":
            residual_mean = residual_sum / n
            residual_variance = max(0.0, residual_sum_squares / n - residual_mean ** 2)
            record["oracle"] = {"recomputed_rows": n, "max_absolute_error": split_oracle_max_abs,
                                "rtol": ORACLE_RTOL, "atol": ORACLE_ATOL}
            record["noise"] = {"mean": residual_mean, "variance_ddof0": residual_variance,
                               "intended_mean": 0.0, "intended_variance": 1.0,
                               "independent_stream_recomputed_rows": n,
                               "label_max_absolute_regeneration_error": split_noise_max_abs,
                               "distributional_checks_are_descriptive": True}
            oracle_max_abs = max(oracle_max_abs, split_oracle_max_abs)
            noise_max_abs = max(noise_max_abs, split_noise_max_abs)
        else:
            record["response"]["class_counts"] = np.bincount(y, minlength=2).tolist()
            record["response"]["positive_fraction"] = float(y.mean())
            record["pool_row_ids_match_seeded_split"] = True
        records[split] = record
    require(duplicate_count == 0, "Identical feature rows detected within/across dense splits; investigate possible copying/leakage")
    checks = ["metadata_and_primary_sizes", "seeded_column_permutation_and_ordered_roles",
              "saved_array_shapes_dtypes_and_C_order", "all_entries_and_targets_finite",
              "blockwise_density_column_moments_and_response_summaries",
              "all_feature_row_fingerprints_with_actual_row_collision_verification"]
    if verify_checksums:
        checks.append("all_manifest_file_SHA256_hashes")
    report = {
        "schema_version": 1, "release": meta["release"], "family": family, "replicate": rep,
        "condition": meta["condition"], "status": "passed", "split_sizes": sizes,
        "n_features": P, "checksums": hash_report, "splits": records,
        "input_checksums_manifest_sha256": sha256(rep_root / "checksums.json"),
        "validator_source_sha256": sha256(Path(__file__)),
        "common_source_sha256": sha256(Path(_dense_common.__file__)),
        "duplicate_feature_rows_within_or_across_splits": duplicate_count,
        "duplicate_examples": duplicate_examples, "warnings": warnings,
        "validation_checks_ran": checks,
        "distributional_fluctuations_used_for_seed_acceptance": False,
    }
    if family == "D1":
        report.update({"oracle_max_absolute_error": oracle_max_abs,
                       "noise_stream_label_max_absolute_error": noise_max_abs})
        checks.extend(["every_D1_oracle_recomputed_from_released_inputs",
                       "every_D1_label_recomputed_with_separate_prescribed_noise_stream",
                       "D1_residual_mean_and_variance_descriptive"])
    else:
        all_ids = np.concatenate(row_id_parts)
        require(np.array_equal(np.sort(all_ids), np.arange(sum(sizes.values()))),
                "D2 pool IDs do not partition every pool row exactly once")
        report["sklearn_seed"] = meta["sklearn_seed"]
        report["pool_row_partition_exact"] = True
        report["redundancy"] = _redundancy_check(arrays, inverse)
        report["label_alignment_validation_scope"] = (
            "Saved label and pool-ID byte hashes match anchors computed from the original generated pool; "
            "generator code inspection and separate full-replicate regeneration independently check the construction."
        )
        checks.extend(["D2_binary_label_domain", "D2_exact_seeded_pool_partition",
                       "D2_original_pool_label_and_row_ID_alignment_anchors",
                       "D2_role_bijection", "D2_disjoint_float32_linear_redundancy"])
    return report


def validate_completion(rep_root: Path, *, family: str | None = None,
                        replicate: int | None = None) -> dict:
    """Verify the published completion chain, independently of staged array checks."""
    rep_root = Path(rep_root)
    metadata = read_json(rep_root / "oracle" / "generative_metadata.json")
    family = metadata.get("family") if family is None else family
    rep = metadata.get("replicate") if replicate is None else replicate
    require(metadata.get("family") == family and metadata.get("replicate") == rep,
            "Completed metadata identity disagrees with the requested replicate")
    marker_path = rep_root / "COMPLETE.json"
    receipt_path = rep_root / "validation_receipt.json"
    require(marker_path.is_file() and receipt_path.is_file(),
            "Published replicate is missing its completion marker or validation receipt")
    marker = read_json(marker_path)
    require(marker.get("schema_version") == 1 and marker.get("status") == "complete",
            "Published replicate completion marker is not complete")
    require(marker.get("family") == family and marker.get("replicate") == rep,
            "Completion marker identity disagrees with the family manifest")
    require(marker.get("checksums_sha256") == sha256(rep_root / "checksums.json"),
            "Completion marker does not bind the current checksums manifest")
    require(marker.get("validation_receipt_sha256") == sha256(receipt_path),
            "Completion marker does not bind the current validation receipt")
    receipt = read_json(receipt_path)
    require(receipt.get("status") == "passed" and receipt.get("family") == family
            and receipt.get("replicate") == rep,
            "Stored validation identity/status mismatch")
    require(receipt.get("condition") == marker.get("condition"),
            "Completion marker condition disagrees with its validation receipt")
    require(receipt.get("condition") == metadata.get("condition"),
            "Completion marker condition disagrees with completed metadata")
    require(receipt.get("input_checksums_manifest_sha256") == marker["checksums_sha256"],
            "Stored validation does not bind the completed checksums manifest")
    return receipt


def validate_release(data_root: Path, *, family: str = "both", verify_checksums: bool = True,
                     reuse_reports: bool = False) -> dict:
    """Validate manifest-declared completed replicates; never infer completion from names.

    ``reuse_reports`` avoids repeating array scans only for stage-validated reports
    whose original input hashes are still verified here. It is not a no-check mode.
    """
    data_root = Path(data_root)
    require(family in {"both", "D1", "D2"}, "Unknown requested family")
    require(not reuse_reports or verify_checksums,
            "Reusing validation reports requires verifying current file hashes")
    families = ("D1", "D2") if family == "both" else (family,)
    records, manifests = [], {}
    all_checks = set()
    for name in families:
        root = data_root / name
        manifest = read_json(root / "manifest.json")
        require(manifest.get("family") == name, "Family manifest identity mismatch")
        require(manifest.get("status") == "complete", f"{name}: family manifest is not complete")
        completed = manifest.get("replicates_complete", [])
        requested = manifest.get("replicates_requested", [])
        require(completed == requested and len(completed) == len(set(completed)),
                f"{name}: family manifest is incomplete or contains duplicate replicate IDs")
        require(bool(completed), f"{name}: no completed replicates")
        manifests[name] = {"replicates_requested": requested, "replicates_complete": completed,
                           "manifest_sha256": sha256(root / "manifest.json")}
        for rep in completed:
            require(type(rep) is int and 0 <= rep <= 9, "Invalid manifest replicate ID")
            rep_root = root / f"replicate_{rep:02d}"
            receipt = validate_completion(rep_root, family=name, replicate=rep)
            if reuse_reports:
                record = receipt
                hashes = _checksums(rep_root, name, verify=True)
                require(record.get("validator_source_sha256") == sha256(Path(__file__)),
                        "Stored validation used a different validator source revision")
                require(record.get("common_source_sha256") == sha256(Path(_dense_common.__file__)),
                        "Stored validation used a different shared common source revision")
                record["checksums"] = hashes
                record["validation_mode"] = "stage_validation_reused_after_current_SHA256_verification"
            else:
                record = validate_replicate(rep_root, verify_checksums=verify_checksums)
                record["validation_mode"] = "full_saved_array_validation"
            require(record["family"] == name and record["replicate"] == rep,
                    "Replicate metadata disagrees with its family manifest")
            require(record["condition"] == receipt["condition"],
                    "Replicate condition disagrees with its completed validation receipt")
            record["completion_marker_and_receipt_binding_verified"] = True
            records.append(record)
            all_checks.update(record["validation_checks_ran"])
            all_checks.add("published_completion_marker_and_receipt_hash_binding")
            print(json.dumps({"event": "dense_replicate_validated", "family": name,
                              "replicate": rep, "status": "passed"}), flush=True)
    seeds = [int(seed_sequence("D2", i, 0, 1).generate_state(1, dtype=np.uint32)[0]) for i in range(10)]
    require(seeds == list(EXPECTED_D2_SEEDS) and len(set(seeds)) == 10,
            "The ten prescribed D2 seeds are not distinct or have changed")
    return {"schema_version": 1, "release": "JAEGER-synthetic-v1", "status": "passed",
            "families": manifests, "replicate_count": len(records), "split_matrix_count": 3 * len(records),
            "all_ten_D2_sklearn_seeds": seeds, "all_ten_D2_sklearn_seeds_distinct": True,
            "validation_checks_ran": sorted(all_checks), "replicates": records,
            "distributional_fluctuations_used_for_seed_acceptance": False,
            "full_replicate_regeneration_report": "reports/dense_regeneration_report.json",
            "regeneration_validation_is_separate": True}


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=Path("data"))
    parser.add_argument("--report", type=Path, default=Path("reports/dense_validation_report.json"))
    parser.add_argument("--family", choices=("both", "D1", "D2"), default="both")
    parser.add_argument("--reuse-reports", action="store_true",
                        help="Reuse stage array checks, verifying their manifest binding and all current SHA-256s")
    args = parser.parse_args()
    report = validate_release(args.data, family=args.family, reuse_reports=args.reuse_reports)
    write_json(args.report, report)
    print(json.dumps({"event": "dense_release_validated", "replicates": report["replicate_count"],
                      "splits": report["split_matrix_count"], "status": report["status"]}), flush=True)


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/evaluation.py <==
"""Bounded, resumable prediction-only execution shared by RQ1, RQ2 and RQ3.

Training acceptance remains in runtime.py. Prediction correctness does not depend
on idle CPUs or PSI: accepted predictions instead bind the saved model, data,
complete endpoint, worker receipt and prediction file. Only prediction thread
count may differ when reusing an already authenticated result.
"""
from __future__ import annotations

from concurrent.futures import ThreadPoolExecutor, as_completed
from contextlib import ExitStack, contextmanager
import errno
import os
from pathlib import Path
import queue
import shutil
import threading
import time
import uuid

from .common import SOURCE, ContractError, digest, exclusive, file_hash, file_record, read_json, verify, write_json
from .monitor import _meminfo
from .runtime import accepted_result, run_worker


def scientific_identity(spec):
    if spec.get("op") != "predict":
        raise ContractError("EvaluationPool accepts prediction operations only")
    return {key: value for key, value in spec.items() if key != "num_threads"}


def prediction_result(path, spec, *, development=False):
    """Authenticate old/new acceptance under its original execution settings."""
    path = Path(path)
    if not path.is_file():
        return None
    result = read_json(path)
    runs = result.get("runs", [])
    if len(runs) != 1:
        raise ContractError("Prediction acceptance requires exactly one saved worker")
    run = runs[0]
    original_path = Path(run["worker_directory"]).parent / "spec.json"
    original = read_json(original_path)
    if scientific_identity(original) != scientific_identity(spec):
        raise ContractError(f"Completed prediction scientific configuration changed: {path}")
    if result.get("schema_version") != 3:
        # Never rewrite old environment receipts or reinterpret them as new ones.
        return accepted_result(path, [original], development=development)
    if (result.get("acceptance_scope") != "prediction_only"
            or result.get("development") is not development
            or result.get("publication_eligible") is not (not development)
            or result.get("scientific_sha256") != digest(scientific_identity(original))
            or result.get("specs_sha256") != digest([original])
            or run.get("spec_sha256") != digest(original)):
        raise ContractError("Completed prediction acceptance is inconsistent")
    evidence = result.get("evidence", {})
    if set(evidence) != {"spec", "execution"}:
        raise ContractError("Completed prediction lacks execution evidence")
    if (read_json(verify(evidence["spec"])) != original
            or read_json(verify(evidence["execution"])) != result["execution"]):
        raise ContractError("Completed prediction execution evidence changed")
    receipt_path = Path(run["worker_directory"]) / "receipt.json"
    if (file_hash(receipt_path) != run["worker_receipt_sha256"]
            or read_json(receipt_path) != run["receipt"]
            or run["receipt"].get("status") != "complete"
            or run["receipt"].get("operation") != "predict"
            or run["receipt"].get("rows") != original["data"]["rows"]):
        raise ContractError("Completed prediction worker receipt changed or failed")
    verify(run["receipt"]["predictions"])
    return result


class EvaluationPool:
    def __init__(self, output, python, *, development=False, retry_limit=3, policy=None):
        self.output, self.python = Path(output), python
        self.development, self.retry_limit = development, retry_limit
        self.policy = dict(policy or read_json(SOURCE / "evaluation_settings.json"))
        p = self.policy
        workers, threads = p["maximum_jobs"], p["prediction_threads_per_job"]
        cpus, coordinator = p["worker_cpus"], p["coordinator_cpus"]
        if (not 1 <= workers <= 6 or not 1 <= threads <= 16 or not coordinator or retry_limit < 0
                or len(cpus) != workers * threads
                or len(set(cpus + coordinator)) != len(cpus + coordinator)
                or any(type(cpu) is not int or cpu < 0 for cpu in cpus + coordinator)
                or len(cpus + coordinator) > p["maximum_logical_cpus"]
                or p["maximum_logical_cpus"] > 108):
            raise ContractError("Invalid evaluation-only CPU policy")
        self._slots = queue.Queue()
        for index in range(workers):
            self._slots.put(cpus[index * threads:(index + 1) * threads])
        self._local = threading.local()
        self._condition = threading.Condition()
        self._reserved_memory = self._reserved_disk = 0
        self._stop = threading.Event()
        self._affinity = {}
        self._executor = None
        self._lease = ExitStack()

    def __enter__(self):
        self.output.mkdir(parents=True, exist_ok=True)
        try:
            # A process-wide budget is insufficient if two arms are launched.
            self._lease.enter_context(exclusive(SOURCE / "results/.evaluation_pool.lock"))
            self._pin_affinity()
            write_json(self.output / "evaluation_execution.json", {
                "schema_version": 1, "policy": self.policy, "development": self.development,
                "scope": "prediction and scoring only; excluded from training time",
                "acceptance": "model/data/endpoint/prediction integrity; no timing-comparability gate"})
            self._executor = ThreadPoolExecutor(max_workers=self.policy["maximum_jobs"],
                                                thread_name_prefix="evaluation")
            return self
        except BaseException:
            try:
                self._restore_affinity()
            finally:
                self._lease.close()
            raise

    def _pin_affinity(self):
        if not self.development:
            wanted = set(self.policy["worker_cpus"] + self.policy["coordinator_cpus"])
            online = {int(p.name[3:]) for p in Path("/sys/devices/system/cpu").glob("cpu[0-9]*")
                      if not (p / "online").is_file() or (p / "online").read_text().strip() == "1"}
            if not wanted <= online:
                raise ContractError("Evaluation-only CPU envelope includes unavailable CPUs")
            try:
                for path in Path("/proc/self/task").iterdir():
                    tid = int(path.name)
                    try:
                        self._affinity[tid] = os.sched_getaffinity(tid)
                        os.sched_setaffinity(tid, set(self.policy["coordinator_cpus"]))
                        if os.sched_getaffinity(tid) != set(self.policy["coordinator_cpus"]):
                            raise ContractError("Evaluation coordinator affinity was restricted")
                    except ProcessLookupError:
                        continue
            except BaseException:
                self._restore_affinity()
                raise

    def _restore_affinity(self):
        for tid, cpus in self._affinity.items():
            try:
                os.sched_setaffinity(tid, cpus)
            except ProcessLookupError:
                pass
        self._affinity.clear()

    def __exit__(self, kind, value, traceback):
        if kind is not None:
            self._stop.set()
        try:
            if self._executor is not None:
                self._executor.shutdown(wait=True, cancel_futures=True)
        finally:
            try:
                self._restore_affinity()
            finally:
                self._lease.close()

    def _job(self, function, task):
        if self._stop.is_set():
            raise ContractError("Evaluation dispatch stopped after another job failed")
        cpus = self._slots.get()
        self._local.cpus = cpus
        try:
            return function(task)
        except BaseException:
            self._stop.set()
            with self._condition:
                self._condition.notify_all()
            raise
        finally:
            del self._local.cpus
            self._slots.put(cpus)

    def map_ordered(self, function, tasks):
        if self._executor is None:
            raise ContractError("EvaluationPool must be entered before scheduling jobs")
        tasks = list(tasks)
        rows = [None] * len(tasks)
        futures = {self._executor.submit(self._job, function, task): index
                   for index, task in enumerate(tasks)}
        try:
            for count, future in enumerate(as_completed(futures), 1):
                rows[futures[future]] = future.result()
                print(f"Evaluation: completed {count}/{len(tasks)} prediction/scoring jobs", flush=True)
        except BaseException:
            self._stop.set()
            for future in futures:
                future.cancel()
            raise
        return rows

    @contextmanager
    def _resources(self, spec):
        p = self.policy
        data = spec["data"]
        dense_bytes = int(data["rows"]) * int(data["features"]) * 8
        memory = p["base_memory_per_job_bytes"] + p["dense_memory_multiplier"] * dense_bytes
        disk = 2 * dense_bytes
        with self._condition:
            announced = False
            while True:
                if self._stop.is_set():
                    raise ContractError("Evaluation dispatch stopped after another job failed")
                available = _meminfo()
                if memory + p["minimum_available_memory_bytes"] > available.get("MemTotal", 0):
                    raise ContractError("One prediction job exceeds the evaluation memory safety budget")
                if (available.get("MemAvailable", 0) - self._reserved_memory - memory
                        >= p["minimum_available_memory_bytes"]
                        and shutil.disk_usage(self.output).free - self._reserved_disk - disk
                        >= p["minimum_free_disk_bytes"]):
                    self._reserved_memory += memory
                    self._reserved_disk += disk
                    break
                if not announced:
                    print("Evaluation admission waiting for memory/disk headroom", flush=True)
                    announced = True
                self._condition.wait(timeout=p["resource_poll_seconds"])
        try:
            yield {"reserved_memory_bytes": memory, "reserved_disk_bytes": disk}
        finally:
            with self._condition:
                self._reserved_memory -= memory
                self._reserved_disk -= disk
                self._condition.notify_all()

    def predict(self, spec, directory):
        """Run/reuse one saved-model prediction; APS may call twice in one job."""
        if not hasattr(self._local, "cpus"):
            raise ContractError("predict must execute inside an EvaluationPool job")
        directory = Path(directory)
        prior = prediction_result(directory / "block.json", spec, development=self.development)
        if prior is not None:
            return prior
        scientific_identity(spec)
        executed = dict(spec, num_threads=self.policy["prediction_threads_per_job"])
        execution = {"fit_cpus": self._local.cpus,
                     "omp_num_threads": self.policy["prediction_threads_per_job"]}
        directory.mkdir(parents=True, exist_ok=True)
        for retry in range(self.retry_limit + 1):
            attempt = directory / ("attempt-" + uuid.uuid4().hex)
            attempt.mkdir()
            try:
                with self._resources(executed) as resources:
                    evidence = {"policy_sha256": digest(self.policy), **execution, **resources,
                                "training_timing_gate_applied": False}
                    write_json(attempt / "execution.json", evidence)
                    run = run_worker(executed, attempt / "fit-00", self.python, execution,
                                     self.development, monitor=None)
                receipt = run["receipt"]
                if receipt.get("status") != "complete":
                    error = receipt.get("error", "")
                    if error.startswith("MemoryError:"):
                        raise OSError(errno.ENOMEM, error)
                    for number in (errno.EAGAIN, errno.ENOMEM, errno.ENOSPC):
                        if error.startswith((f"OSError: [Errno {number}]",
                                             f"BlockingIOError: [Errno {number}]")):
                            raise OSError(number, error)
                    raise ContractError(f"Prediction failed; see {attempt}: {receipt.get('error')}")
                if receipt.get("operation") != "predict" or receipt.get("rows") != executed["data"]["rows"]:
                    raise ContractError("Prediction receipt operation or row count differs")
                verify(receipt["predictions"])
                result = {"schema_version": 3, "acceptance_scope": "prediction_only",
                          "scientific_sha256": digest(scientific_identity(executed)),
                          "specs_sha256": digest([executed]), "execution": evidence,
                          "evidence": {"spec": file_record(attempt / "fit-00/spec.json"),
                                       "execution": file_record(attempt / "execution.json")},
                          "runs": [run], "development": self.development,
                          "publication_eligible": not self.development}
                write_json(directory / "block.json", result)
                return result
            except OSError as exc:
                if exc.errno not in {errno.EAGAIN, errno.ENOMEM, errno.ENOSPC} or retry == self.retry_limit:
                    raise
                print(f"Evaluation resource retry {retry + 1}/{self.retry_limit}: {exc}", flush=True)
                time.sleep(self.policy["resource_retry_seconds"])
        raise ContractError("Prediction resource retry limit exhausted")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/evaluation_settings.json <==
{
  "schema_version": 1,
  "maximum_logical_cpus": 108,
  "worker_cpus": [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95],
  "coordinator_cpus": [96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107],
  "maximum_jobs": 6,
  "prediction_threads_per_job": 16,
  "minimum_available_memory_bytes": 34359738368,
  "base_memory_per_job_bytes": 2147483648,
  "dense_memory_multiplier": 4,
  "minimum_free_disk_bytes": 5368709120,
  "resource_poll_seconds": 5,
  "resource_retry_seconds": 5
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/expanded_data.py <==
"""Official-split adapters for the existing sealed HAR/Year feature expansions.

The four expanded conditions use the same
data descriptors and training code as all other benchmark datasets. No features,
permutations, labels, or train/test assignments are regenerated here.
"""
from __future__ import annotations

from pathlib import Path

import numpy as np

from .common import (SOURCE, ContractError, digest, exclusive, file_hash,
                     file_record, read_json, verify, write_json)
from .data import _array, _check_labels, _descriptor, _existing, _save
from .RQ1_src.real_feature_expansion import prepare as expansion


EXPANDED_DATASETS = ("har_4", "har_8", "yearpredictionmsd_4", "yearpredictionmsd_8")
CONDITIONS = {
    "har_4": ("HAR", "4"), "har_8": ("HAR", "8"),
    "yearpredictionmsd_4": ("YearPredictionMSD", "4"),
    "yearpredictionmsd_8": ("YearPredictionMSD", "8"),
}
INTERPRETATION = (
    "Label-blind feature permutations used the pooled training and test covariates; "
    "these are controlled pooled-covariate experiments, not untouched inductive-test "
    "experiments. Conditions from one source dataset share rows and labels and are "
    "not independent dataset families. Replicates vary feature permutations and "
    "column order. Each expanded condition retains its prescribed same-block model baseline."
)


def _metadata(directory, kind):
    directory = Path(directory)
    path = directory / "manifest.json"
    if file_hash(path) != (directory / "SEAL.sha256").read_text().strip():
        raise ContractError(f"Invalid expansion manifest seal: {directory}")
    manifest = read_json(path)
    if manifest.get("version") != expansion.VERSION or manifest.get("kind") != kind:
        raise ContractError(f"Unexpected expansion artifact: {directory}")
    for name in manifest["files"]:
        if Path(name).is_absolute() or ".." in Path(name).parts:
            raise ContractError("Unsafe expansion file path")
    return manifest, {"manifest": file_record(path),
                      "seal": file_record(directory / "SEAL.sha256")}


def _bound_file(directory, manifest, name):
    return {"path": str((directory / name).resolve()), **manifest["files"][name]}


def _export(source_root, exports_root, source, replicate, variant, base, generated):
    destination = exports_root / source / f"replicate_{replicate:02d}" / expansion.variant_name(source, variant)
    if destination.exists():
        # The export is sealed independently of the original generated dataset.
        manifest = expansion.verify_seal(destination)
    else:
        expansion.export_split(source_root, source, replicate, variant, destination,
                               verify_values=False)
        manifest = read_json(destination / "manifest.json")
    expected = {"kind": "official_split_export", "dataset": source,
                "replicate": replicate, "variant": variant,
                "base_manifest_sha256": base[1]["manifest"]["sha256"],
                "replicate_manifest_sha256": generated[1]["manifest"]["sha256"],
                "features": expansion.SOURCES[source]["features"] * (1 + expansion.VARIANTS[variant]),
                "rows": {"train": expansion.SOURCES[source]["train_rows"],
                         "test": expansion.SOURCES[source]["rows"] - expansion.SOURCES[source]["train_rows"]},
                "label_column": 0, "header": False, "categorical_features": [],
                "format": "lightgbm_text",
                "label_transform": "source label minus 1" if source == "HAR" else "identity"}
    if any(manifest.get(key) != value for key, value in expected.items()):
        raise ContractError(f"Split export does not match its sealed source: {destination}")
    return destination, manifest


def prepare_expanded(output: Path, source_root: Path, exports_root: Path):
    """Prepare 20 artifacts: four conditions, each with five paired data replicates.

    All RQs share the same read-only split exports. Only their small derived label,
    subject, and row-ID descriptors live in each campaign's output directory.
    """
    output, source_root, exports_root = map(lambda p: Path(p).resolve(),
                                          (output, source_root, exports_root))
    if exports_root == source_root or source_root in exports_root.parents:
        raise ContractError("Split exports must be outside the sealed release")
    definitions = {row["id"]: row for row in
                   read_json(SOURCE / "RQ1_src/public_datasets.json")["datasets"]}
    bases, replicates = {}, {}
    for source, spec in expansion.SOURCES.items():
        bases[source] = _metadata(source_root / source / "base", "original_pool")
        if bases[source][0].get("dataset") != source or bases[source][0].get("source") != spec:
            raise ContractError("Expansion original-source contract changed")
        # These small arrays are read even when independently sealed text exports
        # are reused, so authenticate them without rereading unused source X.npy.
        for name in ("y.npy", "row_ids.npy", "official_split.npy") + (
                ("subject_ids.npy",) if source == "HAR" else ()):
            verify(_bound_file(source_root / source / "base", bases[source][0], name))
        for replicate in expansion.REPLICATES:
            generated = _metadata(source_root / source / f"replicate_{replicate:02d}", "pooled_expansion")
            expected = {"dataset": source, "replicate": replicate,
                        "root_seed": expansion.ROOT_SEED,
                        "base_manifest_sha256": bases[source][1]["manifest"]["sha256"]}
            if any(generated[0].get(key) != value for key, value in expected.items()):
                raise ContractError("Expansion replicate contract changed")
            replicates[(source, replicate)] = generated
    inputs = {"scope": "expanded", "development": False,
              "implementation": {"adapter_sha256": file_hash(__file__),
                                  "exporter_sha256": file_hash(expansion.__file__),
                                  "numpy": np.__version__},
              "source_root": str(source_root), "exports_root": str(exports_root),
              "conditions": list(EXPANDED_DATASETS), "model_seed": 314159,
              "sources": {source: value[1] for source, value in bases.items()},
              "replicates": {f"{source}::{replicate:02d}": value[1]
                             for (source, replicate), value in replicates.items()}}
    with exclusive(output / ".data.lock"):
        previous = _existing(output, inputs)
        if previous is not None:
            return previous
        artifacts = []
        for dataset_index, dataset in enumerate(EXPANDED_DATASETS, 14):
            source, variant = CONDITIONS[dataset]
            spec, base = expansion.SOURCES[source], source_root / source / "base"
            original_labels = _array(base / "y.npy")
            membership = _array(base / "official_split.npy")
            row_ids = _array(base / "row_ids.npy")
            expected_split = np.r_[np.zeros(spec["train_rows"], dtype=np.uint8),
                                   np.ones(spec["rows"] - spec["train_rows"], dtype=np.uint8)]
            if (original_labels.shape != (spec["rows"],)
                    or not np.array_equal(membership, expected_split)
                    or not np.array_equal(row_ids, np.arange(spec["rows"]))):
                raise ContractError("Official expansion rows or partitions changed")
            labels = original_labels - 1 if source == "HAR" else original_labels
            groups = _array(base / "subject_ids.npy") if source == "HAR" else None
            if groups is not None and (groups.shape != labels.shape or np.intersect1d(
                    groups[:spec["train_rows"]], groups[spec["train_rows"]:]).size):
                raise ContractError("HAR official subjects are misaligned or overlap")
            features = spec["features"] * (1 + expansion.VARIANTS[variant])
            definition = {**definitions[spec["source_id"]], "id": dataset,
                          "display_name": expansion.variant_name(source, variant),
                          "features": features, "source_family": spec["source_id"],
                          "condition": variant}
            for replicate in expansion.REPLICATES:
                split_id = f"replicate_{replicate:02d}"
                print(f"Expanded data: preparing/reusing {dataset}/{split_id}", flush=True)
                destination, exported = _export(source_root, exports_root, source, replicate,
                                                 variant, bases[source], replicates[(source, replicate)])
                descriptors, derivations = {}, {}
                for name, code in (("train", 0), ("test", 1)):
                    rows = _array(destination / f"{name}_row_ids.npy")
                    if not np.array_equal(rows, np.flatnonzero(membership == code)):
                        raise ContractError("Exported official row IDs changed")
                    directory = output / dataset / split_id / name
                    label_record = _save(directory / "y.npy", labels[rows])
                    group_path = None
                    if groups is not None and name == "train":
                        group_path = directory / "groups.npy"
                        _save(group_path, groups[rows])
                    descriptors[name] = _descriptor(
                        destination / f"{name}.txt", directory / "y.npy", len(rows), features,
                        format="text", delimiter="\t", groups=group_path,
                        verified_records={"data": _bound_file(destination, exported, f"{name}.txt"),
                                          "labels": label_record})
                    derivations[f"{name}_row_ids"] = _bound_file(destination, exported, f"{name}_row_ids.npy")
                _check_labels(_array(descriptors["train"]["labels"]), definition)
                generated_dir = source_root / source / split_id
                generated = replicates[(source, replicate)][0]
                artifacts.append({"artifact_id": f"{dataset}::{split_id}", "dataset": dataset,
                    "dataset_index": dataset_index, "split_id": split_id, "definition": definition,
                    "development": False, "source_family": spec["source_id"],
                    "pooled_covariate_construction": True,
                    "measurements": [{"replicate": split_id, "replicate_index": replicate,
                                      "model_seed": 314159}],
                    "source_records": {
                        "base_manifest": bases[source][1]["manifest"],
                        "replicate_manifest": replicates[(source, replicate)][1]["manifest"],
                        "export_manifest": file_record(destination / "manifest.json"),
                        "generated_matrix": _bound_file(generated_dir, generated,
                            f"{expansion.variant_name(source, variant)}/X.npy"),
                        "feature_ids": _bound_file(generated_dir, generated,
                            f"{expansion.variant_name(source, variant)}/feature_ids.json")},
                    "derivation_records": derivations, **descriptors})
        result = {"schema_version": 1, "scope": "expanded", "development": False,
                  "publication_eligible": True, "inputs_sha256": digest(inputs),
                  "main_conditions": list(EXPANDED_DATASETS),
                  "interpretation": INTERPRETATION, "artifacts": artifacts}
        write_json(output / "manifest.json", result)
        return result


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/external_models.py <==
"""Fixed-horizon native CatBoost/XGBoost comparators for RQ1 and RQ2.

CatBoost consumes a training-only quantized Pool. XGBoost consumes a persistent
SimpleDMatrix; histogram quantization remains inside its measured fit. Dense
staging makes implicit sparse zeros observed values, never missing values.
These native selectors do not expose comparable per-round selected counts.
"""
from __future__ import annotations

from contextlib import contextmanager
import importlib
import itertools
import json
import math
import os
from pathlib import Path

import numpy as np

from .common import ContractError, file_record, verify

VERSIONS = {"catboost": "1.2.10", "xgboost": "3.4.2"}
CACHE_TYPES = {"catboost": "catboost_quantized_pool", "xgboost": "xgboost_dmatrix_binary"}


def identity(method):
    """Identify the installed wrapper and loaded native binary before locking."""
    if method not in VERSIONS:
        raise ContractError("unknown external method")
    if method == "xgboost":
        # Initialize sklearn's OpenMP runtime first, then restore the launch mask
        # before XGBoost's separate runtime fixes its available CPU places.
        affinity = os.sched_getaffinity(0) if hasattr(os, "sched_getaffinity") else None
        try:
            importlib.import_module("sklearn")
        finally:
            if affinity is not None:
                os.sched_setaffinity(0, affinity)
    module = importlib.import_module(method)
    if module.__version__ != VERSIONS[method]:
        raise ContractError(f"{method} requires version {VERSIONS[method]}, got {module.__version__}")
    binary = module._catboost.__file__ if method == "catboost" else module.core._LIB._name
    return {"package": method, "version": module.__version__, "library": file_record(binary)}


def _library(spec):
    method = spec.get("method")
    if spec.get("arm") == "RQ3":
        raise ContractError("external comparators are not part of RQ3")
    supplied = spec.get("library_identity")
    if not isinstance(supplied, dict) or supplied.get("package") != method:
        raise ContractError("external library identity is missing or belongs to another method")
    verify(supplied["library"])
    if identity(method) != supplied:
        raise ContractError("external library identity differs from the frozen runtime")
    return importlib.import_module(method)


def _positive_integer(value, name):
    if isinstance(value, bool) or not isinstance(value, (int, np.integer)) or value < 1:
        raise ContractError(f"{name} must be a positive integer")
    return int(value)


def _threads(spec):
    return _positive_integer(spec.get("num_threads", spec.get("training_params", {}).get("num_threads", 1)), "num_threads")


def _categories(descriptor, features):
    categories = descriptor.get("categorical_features", [])
    if (not isinstance(categories, list) or len(set(categories)) != len(categories)
            or any(type(c) is not int or not 0 <= c < features for c in categories)):
        raise ContractError("categorical feature indices are invalid")
    return sorted(categories)


def _text_feature(value):
    # Prepared numeric CSVs encode missing cells as empty fields.
    return float(value) if value.strip() else np.nan


@contextmanager
def _dense_data(descriptor, directory, *, require_labels=False):
    """Authenticate inputs and stage bounded chunks, including sparse zeros."""
    from .worker import load_data
    source, labels = load_data(descriptor, require_labels=require_labels)
    rows = _positive_integer(descriptor.get("rows"), "rows")
    features = _positive_integer(descriptor.get("features"), "features")
    categories = _categories(descriptor, features)
    path = Path(directory) / "features-staging.npy"
    matrix = np.lib.format.open_memmap(path, mode="w+", dtype=np.float32, shape=(rows, features))
    # At most 32 MiB of dense feature values per conversion chunk.
    batch = max(1, min(65536, (32 * 1024 * 1024) // (4 * features)))
    try:
        if descriptor["format"] == "text" and descriptor.get("libsvm", False):
            # sklearn's OpenMP initialization can bind the caller to one core.
            # Restore its incoming mask before native non-OpenMP workers inherit it.
            affinity = os.sched_getaffinity(0) if hasattr(os, "sched_getaffinity") else None
            try:
                from sklearn.datasets import load_svmlight_file
                # Prepared LIBSVM uses LightGBM's literal zero-based feature indices.
                # Keep the same base even if column 0 is absent from a partition;
                # one-based inputs must explicitly declare zero_based=False.
                source, embedded = load_svmlight_file(source, n_features=features, dtype=np.float32,
                                                     zero_based=descriptor.get("zero_based", True))
            finally:
                if affinity is not None:
                    os.sched_setaffinity(0, affinity)
            if source.shape != (rows, features):
                raise ContractError("LIBSVM feature dimensions differ")
            if labels is not None and not np.array_equal(embedded, labels):
                raise ContractError("LIBSVM labels differ from the frozen label array")
            if labels is None:
                labels = embedded
        if isinstance(source, str):
            if descriptor.get("label_column", 0) != 0:
                raise ContractError("text requires first-column labels")
            delimiter = descriptor.get("delimiter")
            converters = ({column: _text_feature for column in range(1, features + 1)}
                          if delimiter is not None else None)
            position = 0
            with Path(source).open() as stream:
                while True:
                    lines = list(itertools.islice(stream, batch))
                    if not lines:
                        break
                    values = np.loadtxt(lines, delimiter=delimiter, dtype=np.float64, ndmin=2,
                                        converters=converters)
                    count = len(values)
                    if values.shape[1] != features + 1 or position + count > rows:
                        raise ContractError("text feature dimensions differ")
                    if labels is not None and not np.array_equal(values[:, 0], labels[position:position + count]):
                        raise ContractError("text labels differ from the frozen label array")
                    if require_labels and labels is None:
                        raise ContractError("external text caches require a frozen label array")
                    matrix[position:position + count] = values[:, 1:]
                    position += count
            if position != rows:
                raise ContractError("text feature row count differs")
        else:
            for start in range(0, rows, batch):
                chunk = source[start:start + batch]
                matrix[start:start + batch] = chunk.toarray() if descriptor["format"] == "csr" or descriptor.get("libsvm", False) else chunk
        for start in range(0, rows, batch):
            values = matrix[start:start + batch]
            if np.any(np.isinf(values)):
                raise ContractError("external features cannot contain infinity")
            for column in categories:
                codes = values[:, column]
                # The frozen categorical encoding reserves -1 for missing values.
                codes[codes == -1] = np.nan
                codes = codes[~np.isnan(codes)]
                if np.any(codes < 0) or np.any(codes != np.floor(codes)):
                    raise ContractError("categorical codes must be nonnegative integers or NaN")
        matrix.flush()
        yield matrix, labels, categories
    finally:
        del matrix
        path.unlink(missing_ok=True)


def _cat_pool(module, matrix, labels, categories, threads):
    if categories:
        values = np.asarray(matrix, dtype=object)
        for column in categories:
            values[:, column] = ["__missing__" if np.isnan(v) else str(int(v)) for v in matrix[:, column]]
    else:
        values = matrix
    return module.Pool(values, label=labels, cat_features=categories, thread_count=threads)


def _xgb_matrix(module, matrix, labels, categories, threads):
    types = ["c" if column in categories else "q" for column in range(matrix.shape[1])]
    return module.DMatrix(matrix, label=labels, missing=np.nan, nthread=threads,
                          feature_types=types, enable_categorical=bool(categories))


def cache(spec, output, state):
    from .worker import no_heldout_inputs
    no_heldout_inputs(spec)
    module, method = _library(spec), spec["method"]
    threads = _threads(spec)
    with _dense_data(spec["data"], output, require_labels=True) as (matrix, labels, categories):
        if labels is None:
            raise ContractError("external caches require labels")
        target = Path(output) / "train.bin"
        if method == "catboost":
            native = _cat_pool(module, matrix, labels, categories, threads)
            native.quantize(border_count=254, random_seed=1)
            native.save(str(target))
        else:
            native = _xgb_matrix(module, matrix, labels, categories, threads)
            native.save_binary(str(target))
        state.update(cache=file_record(target), cache_type=CACHE_TYPES[method], rows=matrix.shape[0],
                     features=matrix.shape[1], p=matrix.shape[1], categorical_features=categories,
                     feature_count_basis="raw columns; not LightGBM selectable features",
                     numeric_missing="NaN", implicit_sparse_zeros="observed",
                     quantization=("training-only cached 254 borders; seed 1" if method == "catboost" else
                                   "histogram quantization inside each measured fit"))


def _parameters(spec):
    params = spec["training_params"]
    task = params.get("objective")
    if task not in {"binary", "multiclass", "regression"}:
        raise ContractError("unsupported external objective")
    rounds = _positive_integer(spec.get("rounds"), "rounds")
    threads = _threads(spec)
    seed = _positive_integer(params.get("seed"), "seed")
    eta, fraction = float(params["learning_rate"]), float(spec.get("parameter_fraction", 1))
    if not math.isfinite(eta) or eta <= 0 or not math.isfinite(fraction) or not 0 < fraction <= 1:
        raise ContractError("learning rate and feature fraction must be finite and valid")
    if spec.get("discovery") or spec.get("op") == "trial":
        raise ContractError("external comparators have fixed transferred endpoints; no tuning or discovery")
    for key in ("early_stopping_round", "early_stopping_rounds"):
        if key in params and (isinstance(params[key], bool) or not isinstance(params[key], (int, float)) or params[key] != 0):
            raise ContractError("external early stopping must be explicitly disabled with numeric zero")
    if any(key in params for key in ("num_iterations", "num_boost_round", "iterations")):
        raise ContractError("external horizon and stopping parameters belong to the fixed protocol")
    classes = _positive_integer(params.get("num_class"), "num_class") if task == "multiclass" else 1
    if task == "multiclass" and classes < 2:
        raise ContractError("multiclass requires at least two classes")
    if spec["method"] == "catboost":
        loss = {"binary": "Logloss", "multiclass": "MultiClass", "regression": "RMSE"}[task]
        native = dict(loss_function=loss, eval_metric=loss, iterations=rounds, depth=6,
                      learning_rate=eta, l2_leaf_reg=1, bootstrap_type="No", random_strength=1,
                      rsm=fraction, boosting_type="Plain", grow_policy="SymmetricTree",
                      border_count=254, thread_count=threads, random_seed=seed,
                      task_type="CPU", allow_writing_files=False, verbose=False, metric_period=1)
        if task == "multiclass":
            native["classes_count"] = classes
    else:
        loss = {"binary": "logloss", "multiclass": "mlogloss", "regression": "rmse"}[task]
        native = dict(objective={"binary": "binary:logistic", "multiclass": "multi:softprob",
                                 "regression": "reg:squarederror"}[task], eval_metric=loss,
                      tree_method="hist", device="cpu", grow_policy="depthwise", max_depth=6,
                      max_leaves=64, eta=eta, reg_lambda=1, reg_alpha=0, max_bin=255,
                      min_child_weight=1, subsample=1, colsample_bytree=fraction,
                      colsample_bylevel=1, colsample_bynode=1, nthread=threads, seed=seed,
                      verbosity=0, validate_parameters=True)
        if task == "multiclass":
            native["num_class"] = classes
    return native, task, loss, rounds, classes


def _observe(state, completed, loss):
    from .worker import marker
    loss = float(loss)
    if completed != len(state["training_losses"]) + 1 or not math.isfinite(loss) or loss < 0:
        raise ContractError("invalid external per-round training loss")
    state["training_losses"].append(loss)
    state["completed_rounds"] = completed
    if completed % 25 == 0:
        marker("EVALUATION_ROUND", completed)


def fit(spec, output, state):
    from .worker import UnavailableEndpoint, marker, no_heldout_inputs
    no_heldout_inputs(spec)
    module, method = _library(spec), spec["method"]
    native, task, metric, rounds, classes = _parameters(spec)
    if spec.get("cache_type") != CACHE_TYPES[method]:
        raise ContractError("external cache type differs from method")
    cache_path = verify(spec["cache"])
    state.update(method=method, initial_training_loss=None,
                 initial_training_loss_status="unavailable_native_initialization_preserved",
                 training_losses=[], native_parameters=native, learning_rate=float(spec["training_params"]["learning_rate"]),
                 selected_counts=None, cumulative_selections=None, mean_retained_fraction=None,
                 first_exclusion_round=None, selected_counts_source="unavailable_native_sampling")
    if method == "catboost":
        train = module.Pool("quantized://" + str(cache_path), thread_count=_threads(spec))
        features, categories = train.num_col(), train.get_cat_feature_indices()
        if features != spec.get("p") or categories != spec.get("categorical_features", []):
            raise ContractError("external native cache feature metadata differs")
        class Callback:
            def after_iteration(self, info):
                _observe(state, info.iteration, info.metrics["learn"][metric][-1])
                return True
        model = module.CatBoost(native)
        model.fit(train, callbacks=[Callback()], use_best_model=False)
        completed = int(model.tree_count_)
        physical = completed  # CatBoost uses one vector-leaf tree per multiclass round.
        state["resolved_native_parameters"] = model.get_all_params()
        target = Path(output) / "model.cbm"
    else:
        train = module.DMatrix(str(cache_path), nthread=_threads(spec))
        features = train.num_col()
        categories = [i for i, kind in enumerate(train.feature_types or []) if kind == "c"]
        if features != spec.get("p") or categories != spec.get("categorical_features", []):
            raise ContractError("external native cache feature metadata differs")
        class Callback(module.callback.TrainingCallback):
            def after_iteration(self, model, epoch, evals_log):
                _observe(state, epoch + 1, evals_log["training"][metric][-1])
                return False
        model = module.train(native, train, num_boost_round=rounds, evals=[(train, "training")],
                             callbacks=[Callback()], verbose_eval=False)
        completed = model.num_boosted_rounds()
        config = json.loads(model.save_config())
        physical = int(config["learner"]["gradient_booster"]["gbtree_model_param"]["num_trees"])
        state["resolved_native_parameters"] = config
        target = Path(output) / "model.ubj"
    if completed != rounds or len(state["training_losses"]) != rounds or physical != rounds * (classes if method == "xgboost" else 1):
        raise UnavailableEndpoint("external native trainer did not realize the complete fixed endpoint")
    if completed % 25:
        marker("EVALUATION_ROUND", completed)
    model.save_model(str(target))
    marker("EVALUATION_MODEL", completed)
    state.update(model=file_record(target), completed_rounds=completed, physical_tree_count=physical,
                 p=features, features=features, categorical_features=categories, termination="fixed_horizon",
                 feature_count_basis="raw columns; not LightGBM selectable features", task=task)


def predict(spec, output, state):
    module, method = _library(spec), spec["method"]
    completed = _positive_integer(spec.get("completed_rounds"), "completed_rounds")
    threads = _threads(spec)
    if method == "catboost":
        model = module.CatBoost()
        model.load_model(str(verify(spec["model"])))
        actual = model.tree_count_
        features = len(model.feature_names_)
        categories = model.get_cat_feature_indices()
        task = model.get_all_params()["loss_function"]
    else:
        model = module.Booster(params={"nthread": threads}, model_file=str(verify(spec["model"])))
        actual = model.num_boosted_rounds()
        features = model.num_features()
        categories = [i for i, kind in enumerate(model.feature_types or []) if kind == "c"]
        task = json.loads(model.save_config())["learner"]["objective"]["name"]
    if actual != completed:
        raise ContractError("prediction requires the exact complete serialized endpoint")
    with _dense_data(spec["data"], output) as (matrix, _, declared_categories):
        if matrix.shape[1] != features:
            raise ContractError("prediction feature count differs from the model")
        if categories != declared_categories:
            raise ContractError("prediction categorical metadata differs from the model")
        if method == "catboost":
            data = _cat_pool(module, matrix, None, categories, threads)
            classification = task in {"Logloss", "MultiClass"}
            values = np.asarray(model.predict(data, prediction_type="Probability" if classification else "RawFormulaVal",
                                              ntree_end=completed, thread_count=threads))
            if task == "Logloss":
                values = values[:, 1]
        else:
            data = _xgb_matrix(module, matrix, None, categories, threads)
            values = np.asarray(model.predict(data, iteration_range=(0, completed)))
        if len(values) != len(matrix) or not np.all(np.isfinite(values)):
            raise ContractError("external predictions contain invalid values or rows")
    target = Path(output) / "predictions.npy"
    np.save(target, values, allow_pickle=False)
    state.update(predictions=file_record(target), rows=len(values), completed_rounds=completed)


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/install_competitors.py <==
"""Install pinned CatBoost and build the official XGBoost CPU package in isolation."""
from __future__ import annotations

import argparse
from importlib.metadata import distribution
import json
import os
from pathlib import Path
import platform
import shutil
import subprocess
import sys

if __package__ in (None, ""):
    sys.path.insert(0, str(Path(__file__).resolve().parents[1]))

from evaluation_benchmark_source_code.common import ROOT, SOURCE, ContractError, file_record, read_json
from evaluation_benchmark_source_code.native_build import openmp_configuration, source_revision


def source_identities():
    sources = read_json(SOURCE / 'competitor_sources.json')
    if set(sources) != {'catboost', 'xgboost'}:
        raise ContractError('Expected the pinned CatBoost and XGBoost competitors')
    for method, source in sources.items():
        if method == 'catboost':
            # The benchmark installs the official package; its source is external.
            # Campaign validation separately authenticates the installed native binary.
            if (source.get('identity_kind') != 'pinned_official_wheel'
                    or source.get('distribution') != 'catboost'
                    or source.get('version') != '1.2.10'
                    or source.get('release') != 'v1.2.10'
                    or 'path' in source or 'source_tree_sha256' in source):
                raise ContractError('CatBoost requires official-wheel provenance for version 1.2.10')
            continue
        path = ROOT / source['path']
        if not path.is_dir() or not (path / 'CMakeLists.txt').is_file():
            raise ContractError(f'{method} bundled source is missing')
        source['source_tree_sha256'] = source_revision(path)
        source['identity_kind'] = 'bundled_source_tree_sha256'
    return sources


def install(output, jobs, openmp_root):
    if sys.version_info < (3, 11) or jobs < 1:
        raise ContractError('Competitor installation requires Python >=3.11 and positive --jobs')
    sources = source_identities()
    output = Path(output).resolve()
    model_roots = (ROOT / 'CRAFT-GBM_model_source_code', ROOT / 'competitor_and_baseline_model_source_code')
    if any(output == source or source in output.parents or output in source.parents for source in model_roots):
        raise ContractError('Build output must be outside bundled model sources')
    if output.exists() and any(output.iterdir()):
        raise ContractError('Use a fresh competitor build directory; the installed receipt is immutable')
    output.mkdir(parents=True, exist_ok=True)
    python = str(Path(sys.executable).absolute())
    def run(command, **kwargs):
        subprocess.run(command, check=True, **kwargs)
    # Build prerequisites are explicit; no GPU runtime is installed.
    run([python, '-m', 'pip', 'install', 'scikit-build-core==1.0.3', 'cmake==4.4.3',
         'ninja==1.13.2', 'pathspec==1.1.1'])
    build_source = output / 'xgboost-source'
    shutil.copytree(ROOT / sources['xgboost']['path'], build_source, symlinks=True,
                    ignore=shutil.ignore_patterns('.git', '__pycache__', '*.pyc', 'build'))
    # Upstream's supported CPU package recipe removes the GPU/NCCL dependency.
    run([python, str(build_source / 'ops/script/pypi_variants.py'),
         '--use-suffix=cpu', '--require-nccl-dep=na'], cwd=build_source)
    omp_flags, omp = openmp_configuration(openmp_root)
    flags = ['-DUSE_CUDA=OFF', '-DUSE_NCCL=OFF', '-DUSE_OPENMP=ON', *omp_flags]
    environment = dict(os.environ)
    environment['PATH'] = str(Path(python).parent) + os.pathsep + environment.get('PATH', '')
    environment['CMAKE_BUILD_PARALLEL_LEVEL'] = str(jobs)
    wheel_dir = output / 'wheels'
    run([python, '-m', 'pip', 'wheel', '--no-deps', '--no-build-isolation',
         str(build_source / 'python-package'), '--wheel-dir', str(wheel_dir),
         *['--config-settings=cmake.define.' + flag[2:] for flag in flags]], env=environment)
    wheels = list(wheel_dir.glob('xgboost_cpu-3.4.2-*.whl'))
    if len(wheels) != 1:
        raise ContractError('Expected exactly one XGBoost CPU wheel')
    run([python, '-m', 'pip', 'install', '--no-deps', '--force-reinstall', str(wheels[0])])
    run([python, '-m', 'pip', 'install', '-r', str(SOURCE / 'requirements-competitors.txt')])
    run([python, '-m', 'pip', 'check'])
    install_name_fixes = []
    if platform.system() == 'Darwin' and omp is not None:
        library = Path(distribution('xgboost-cpu').locate_file('xgboost/lib/libxgboost.dylib'))
        for line in subprocess.check_output(['otool', '-L', str(library)], text=True).splitlines()[1:]:
            dependency = line.strip().split(' (')[0]
            if dependency.endswith('libomp.dylib') and '@@HOMEBREW_PREFIX@@' in dependency:
                run(['install_name_tool', '-change', dependency, omp['library']['path'], str(library)])
                install_name_fixes.append({'from': dependency, 'to': omp['library']['path']})
    from evaluation_benchmark_source_code.external_models import identity
    manifest = {'schema_version': 1, 'sources': sources, 'python': sys.version,
                'xgboost_wheel': file_record(wheels[0]), 'xgboost_cmake_flags': flags,
                'openmp': omp, 'install_name_fixes': install_name_fixes,
                'cpu_packaging_recipe': file_record(build_source / 'ops/script/pypi_variants.py'),
                'runtimes': {method: identity(method) for method in sources}}
    (output / 'install_manifest.json').write_text(json.dumps(manifest, indent=2) + '\n')
    print('Competitor manifest:', output / 'install_manifest.json', flush=True)
    return manifest


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, default=SOURCE / 'results/competitors')
    parser.add_argument('--jobs', type=int, default=8)
    parser.add_argument('--openmp-root', type=Path)
    args = parser.parse_args()
    install(args.output, args.jobs, args.openmp_root)


if __name__ == '__main__':
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/metrics.py <==
"""Pure benchmark metrics; final-test access is authorized by the caller.

``primary_loss`` is the only validation-selection objective. It requires just a
task and (for multiclass) num_class, and neither reads nor requires oracle or
training arrays. ``evaluate`` adds the protocol's final-test secondary metrics.
All probability calculations use the frozen 1e-15 clipping convention.
"""

from __future__ import annotations

import math
from typing import Any, Mapping

import numpy as np

from .common import ContractError


PROBABILITY_CLIP = 1e-15
PRIMARY_METRICS = {"binary": "binary_logloss", "multiclass": "multi_logloss", "regression": "rmse"}


def _array(values: Any, name: str) -> np.ndarray:
    try:
        raw = np.asarray(values)
        if raw.dtype.kind not in "biuf":
            raise ContractError(f"{name} must contain real numeric values")
        result = raw.astype(np.float64, copy=False)
    except (TypeError, ValueError, OverflowError) as exc:
        raise ContractError(f"{name} is not a numeric array") from exc
    if not result.size or not np.all(np.isfinite(result)):
        raise ContractError(f"{name} is empty or nonfinite")
    return result


def _vector(values: Any, name: str) -> np.ndarray:
    result = _array(values, name)
    if result.ndim > 2 or (result.ndim == 2 and result.shape[1] != 1):
        raise ContractError(f"{name} must be a vector or single-column array")
    return result.reshape(-1)


def _inputs(definition: Mapping[str, Any], labels: Any, predictions: Any) -> tuple[str, np.ndarray, np.ndarray]:
    task = definition.get("task")
    if task not in PRIMARY_METRICS:
        raise ContractError(f"unknown evaluation task: {task!r}")
    metric = definition.get("primary_metric")
    if metric is not None and metric != PRIMARY_METRICS[task]:
        raise ContractError("primary_metric does not match the dataset task")
    y = _vector(labels, "labels")
    if task != "multiclass":
        prediction = _vector(predictions, "predictions")
        if prediction.shape != y.shape:
            raise ContractError("prediction and label row counts differ")
        if task == "binary" and (np.any((y != 0) & (y != 1)) or
                                  np.any(prediction < 0) or np.any(prediction > 1)):
            raise ContractError("binary labels must be 0/1 and probabilities in [0,1]")
        return task, y, prediction
    classes = definition.get("num_class")
    if isinstance(classes, bool) or not isinstance(classes, (int, np.integer)) or classes < 2:
        raise ContractError("multiclass num_class must be an integer >= 2")
    prediction = _array(predictions, "multiclass probabilities")
    if prediction.ndim == 1 and prediction.size == len(y) * classes:
        prediction = prediction.reshape(len(y), classes)
    if (prediction.shape != (len(y), classes) or np.any(y != np.floor(y)) or
            np.any(y < 0) or np.any(y >= classes) or
            np.any(prediction < 0) or np.any(prediction > 1)):
        raise ContractError("multiclass labels/probability vectors are invalid")
    totals = prediction.sum(axis=1, keepdims=True)
    if np.any(totals <= 0) or not np.all(np.isfinite(totals)):
        raise ContractError("multiclass probability normalization failed")
    return task, y, prediction / totals


def _finite(value: Any, name: str) -> float:
    result = float(value)
    if not math.isfinite(result) or result < 0:
        raise ContractError(f"{name} is nonfinite or negative")
    return result


def _loss(task: str, labels: np.ndarray, prediction: np.ndarray) -> float:
    if task == "binary":
        clipped = np.clip(prediction, PROBABILITY_CLIP, 1 - PROBABILITY_CLIP)
        value = np.mean(np.where(labels == 1, -np.log(clipped), -np.log1p(-clipped)), dtype=np.float64)
    elif task == "multiclass":
        target = np.clip(prediction[np.arange(len(labels)), labels.astype(int)],
                         PROBABILITY_CLIP, 1 - PROBABILITY_CLIP)
        value = np.mean(-np.log(target), dtype=np.float64)
    else:
        with np.errstate(over="ignore", invalid="ignore"):
            value = np.sqrt(np.mean(np.square(prediction - labels), dtype=np.float64))
    return _finite(value, PRIMARY_METRICS[task])


def primary_loss(definition: Mapping[str, Any], labels: Any, predictions: Any) -> float:
    """Return only log loss or RMSE, including for one-class validation batches.

    No secondary metric, APS training prediction, or synthetic oracle participates
    in the objective. The primary metric uses a fixed class order 0..C-1.
    """
    return _loss(*_inputs(definition, labels, predictions))


def _aps_threshold(labels: Any, scores: Any) -> dict:
    """Minimize training 10*FP+500*FN, breaking exact ties toward larger thresholds."""
    _, y, prediction = _inputs({"task": "binary"}, labels, scores)
    order = np.argsort(-prediction, kind="mergesort")
    ordered_y, ordered_scores = y[order].astype(int), prediction[order]
    positives = int(np.sum(ordered_y))
    # Preserve the accepted candidate boundary: just above the largest training
    # score. It predicts all training examples negative and remains finite even
    # when that largest score is exactly 1. Test scores never enter this choice.
    threshold = math.nextafter(float(ordered_scores[0]), math.inf)
    best_cost = 500 * positives
    true_positive = false_positive = 0
    index = 0
    while index < len(ordered_scores):
        end = index + 1
        while end < len(ordered_scores) and ordered_scores[end] == ordered_scores[index]:
            end += 1
        group = ordered_y[index:end]
        true_positive += int(np.sum(group))
        false_positive += len(group) - int(np.sum(group))
        cost = 10 * false_positive + 500 * (positives - true_positive)
        candidate = float(ordered_scores[index])
        if cost < best_cost or (cost == best_cost and candidate > threshold):
            threshold, best_cost = candidate, cost
        index = end
    return {"threshold": threshold, "training_cost": best_cost,
            "candidate_rule": "all-negative plus every unique training score; predict p>=threshold",
            "exact_tie_rule": "numerically_largest_threshold",
            "uses_test_labels_or_predictions": False}


def _oracle_capability(definition: Mapping[str, Any], task: str) -> str:
    identifier = definition.get("id")
    expected = ("bernoulli_probability" if identifier in {"synthetic_s1", "synthetic_s2"}
                else "known_regression_function" if identifier == "synthetic_d1" else "none")
    if definition.get("oracle_capability", expected) != expected:
        raise ContractError("oracle capability is incompatible with the benchmark family")
    if ((expected == "bernoulli_probability" and task != "binary") or
            (expected == "known_regression_function" and task != "regression")):
        raise ContractError("oracle capability is incompatible with the dataset task")
    return expected


def evaluate(definition: Mapping[str, Any], labels: Any, predictions: Any, *,
             training_labels: Any = None, training_predictions: Any = None,
             oracle: Mapping[str, Any] | None = None) -> dict:
    """Return the applicable final-test metrics without reading or writing files.

    ``oracle`` uses released NPZ keys: score/probability for S1/S2 and f_star
    for D1. D2 and all public datasets reject oracle input. APS chooses its
    threshold using training arrays only, then applies it once to test scores.
    """
    task, y, prediction = _inputs(definition, labels, predictions)
    capability = _oracle_capability(definition, task)
    if capability == "none" and oracle is not None:
        raise ContractError("oracle-free evaluation unexpectedly received oracle targets")
    if capability != "none" and oracle is None:
        raise ContractError("synthetic evaluation requires its enabled oracle targets")
    if (training_labels is not None or training_predictions is not None) and definition.get("id") != "aps_failure":
        raise ContractError("training predictions are used only for the APS threshold")
    result = {PRIMARY_METRICS[task]: _loss(task, y, prediction)}
    if task == "binary":
        # Secondary dependencies are not imported by primary_loss in a timed
        # training/validation worker. Their accepted definitions are unchanged.
        from sklearn.metrics import average_precision_score, roc_auc_score
        if len(np.unique(y)) != 2:
            raise ContractError("ROC-AUC is undefined when final-test labels contain only one class")
        result["roc_auc"] = _finite(roc_auc_score(y, prediction), "roc_auc")
        if definition.get("id") in {"bosch", "aps_failure", "kdd2009_appetency"}:
            result["average_precision"] = _finite(average_precision_score(y, prediction), "average_precision")
        if definition.get("id") == "aps_failure":
            if training_labels is None or training_predictions is None:
                raise ContractError("APS requires post-training training predictions")
            threshold = _aps_threshold(training_labels, training_predictions)
            predicted = prediction >= threshold["threshold"]
            false_positive = int(np.sum(predicted & (y == 0)))
            false_negative = int(np.sum(~predicted & (y == 1)))
            result.update(official_cost=10 * false_positive + 500 * false_negative,
                          official_cost_fp=false_positive, official_cost_fn=false_negative,
                          threshold_selection=threshold)
        if capability == "bernoulli_probability":
            if set(oracle) != {"score", "probability"}:
                raise ContractError("synthetic oracle archive keys differ")
            score = _vector(oracle["score"], "oracle scores")
            probability = _vector(oracle["probability"], "oracle probabilities")
            if score.shape != y.shape or probability.shape != y.shape or np.any(probability < 0) or np.any(probability > 1):
                raise ContractError("synthetic oracle shapes/probabilities are invalid")
            from scipy.special import xlogy
            clipped = np.clip(prediction, PROBABILITY_CLIP, 1 - PROBABILITY_CLIP)
            conditional_ce = np.mean(-xlogy(probability, clipped) - xlogy(1 - probability, 1 - clipped), dtype=np.float64)
            bernoulli_kl = float(np.mean(xlogy(probability, probability / clipped) +
                                        xlogy(1 - probability, (1 - probability) / (1 - clipped)), dtype=np.float64))
            if not math.isfinite(bernoulli_kl) or bernoulli_kl < -1e-12:
                raise ContractError("synthetic oracle KL is nonfinite or numerically negative")
            result.update(oracle_cross_entropy=_finite(conditional_ce, "oracle_cross_entropy"),
                          oracle_bernoulli_kl=_finite(max(0, bernoulli_kl), "oracle_bernoulli_kl"))
    elif task == "multiclass":
        from sklearn.metrics import balanced_accuracy_score, f1_score
        predicted = np.argmax(prediction, axis=1)
        result.update(macro_f1=_finite(f1_score(y, predicted, average="macro"), "macro_f1"),
                      balanced_accuracy=_finite(balanced_accuracy_score(y, predicted), "balanced_accuracy"),
                      class_probability_vectors_normalized=True)
    else:
        with np.errstate(over="ignore", invalid="ignore"):
            result["mae"] = _finite(np.mean(np.abs(prediction - y), dtype=np.float64), "mae")
        if capability == "known_regression_function":
            if set(oracle) != {"f_star"}:
                raise ContractError("known-function oracle archive keys differ")
            target = _vector(oracle["f_star"], "oracle function targets")
            if target.shape != prediction.shape:
                raise ContractError("known-function oracle target shape differs")
            with np.errstate(over="ignore", invalid="ignore"):
                mse = _finite(np.mean(np.square(prediction - target), dtype=np.float64), "oracle_function_mse")
            result.update(oracle_function_mse=mse, oracle_function_rmse=math.sqrt(mse))
    return result


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/monitor.py <==
"""Self-contained admission and environment checks for one publication fit.

Aggregate residual activity on the pinned fit CPUs, affinity drift, or material
swap activity invalidates a fit.  Whole-host load is recorded but is
deliberately not an idleness gate because unrelated work on disjoint CPUs is
harmless.
"""

from __future__ import annotations

import os
import threading
import time
from pathlib import Path
from typing import Any

from .common import ContractError


def _meminfo() -> dict[str, int]:
    result: dict[str, int] = {}
    with Path("/proc/meminfo").open("r", encoding="ascii") as handle:
        for line in handle:
            key, value = line.split(":", 1)
            fields = value.split()
            if fields:
                result[key] = int(fields[0]) * 1024
    return result


def _memory_psi_avg10() -> float | None:
    path = Path("/proc/pressure/memory")
    if not path.is_file():
        return None
    for line in path.read_text(encoding="ascii").splitlines():
        if line.startswith("some "):
            for field in line.split()[1:]:
                if field.startswith("avg10="):
                    return float(field.split("=", 1)[1])
    return None


def _cpu_frequencies(cpus: set[int]) -> list[int]:
    values: list[int] = []
    for cpu in sorted(cpus):
        path = Path(f"/sys/devices/system/cpu/cpu{cpu}/cpufreq/scaling_cur_freq")
        try:
            values.append(int(path.read_text(encoding="ascii").strip()))
        except (OSError, ValueError):
            pass
    return values


def _reserved_cpu_nonidle_sample(cpus: set[int]) -> dict[int, int]:
    """Read non-idle jiffies for only the reserved logical CPUs."""
    wanted = set(cpus)
    result: dict[int, int] = {}
    for line in Path("/proc/stat").read_text(encoding="ascii").splitlines():
        fields = line.split()
        if not fields or not fields[0].startswith("cpu") or fields[0] == "cpu":
            continue
        try:
            cpu = int(fields[0][3:])
        except ValueError:
            continue
        if cpu not in wanted:
            continue
        try:
            values = [int(value) for value in fields[1:]]
        except ValueError:
            continue
        if len(values) < 8:
            raise ContractError(f"/proc/stat has too few counters for cpu{cpu}")
        result[cpu] = sum(values[index] for index in (0, 1, 2, 5, 6, 7))
    if set(result) != wanted:
        raise ContractError(f"/proc/stat misses reserved CPUs: {sorted(wanted - set(result))}")
    return result

def _pid_cpu_jiffies(pid: int) -> int | None:
    """Read aggregate user+system CPU jiffies for one live process."""
    try:
        raw = Path(f"/proc/{pid}/stat").read_text(encoding="ascii")
    except (FileNotFoundError, PermissionError, ProcessLookupError):
        return None
    close = raw.rfind(")")
    if close < 0:
        return None
    fields = raw[close + 2:].split()
    try:
        # fields[0] is native stat field 3; utime/stime are fields 14/15.
        return int(fields[11]) + int(fields[12])
    except (ValueError, IndexError):
        return None

def _residual_cpu_accounting(
        observed_nonidle_jiffies: float, capacity_jiffies: float,
        fit_cpu_jiffies: float) -> dict[str, float]:
    if capacity_jiffies <= 0.0:
        raise ValueError("reserved-CPU capacity must be positive")
    observed = max(0.0, float(observed_nonidle_jiffies))
    fit = max(0.0, float(fit_cpu_jiffies))
    residual = max(0.0, observed - fit)
    return {
        "observed_reserved_nonidle_jiffies": observed,
        "fit_cpu_jiffies_subtracted": fit,
        "fit_cpu_jiffies_excess": max(0.0, fit - observed),
        "residual_competing_jiffies": residual,
        "aggregate_residual_cpu_percent": 100.0 * residual / capacity_jiffies,
    }


def _aggregate_reserved_cpu_usage(
        first: dict[int, int], second: dict[int, int], elapsed: float,
        fit_cpu_jiffies: float, clock_ticks: float | None = None) -> dict[str, float]:
    if not first or set(first) != set(second):
        raise ValueError("reserved-CPU samples must have the same nonempty CPU set")
    deltas = [second[cpu] - first[cpu] for cpu in first]
    if any(delta < 0 for delta in deltas):
        raise ContractError("reserved-CPU /proc/stat counter regressed")
    observed = sum(deltas)
    ticks_per_second = (
        float(os.sysconf("SC_CLK_TCK"))
        if clock_ticks is None else float(clock_ticks)
    )
    capacity = ticks_per_second * max(float(elapsed), 1e-6) * len(first)
    result = _residual_cpu_accounting(observed, capacity, fit_cpu_jiffies)
    result["reserved_capacity_jiffies"] = capacity
    return result

def _process_sample() -> dict[tuple[int, int], tuple[int, int, str]]:
    """Return (process ID, thread ID) -> (jiffies, last CPU, thread name)."""
    result: dict[tuple[int, int], tuple[int, int, str]] = {}
    for process_entry in Path("/proc").iterdir():
        if not process_entry.name.isdigit():
            continue
        pid = int(process_entry.name)
        try:
            thread_entries = list((process_entry / "task").iterdir())
        except (FileNotFoundError, PermissionError, ProcessLookupError):
            continue
        for thread_entry in thread_entries:
            if not thread_entry.name.isdigit():
                continue
            tid = int(thread_entry.name)
            try:
                raw = (thread_entry / "stat").read_text(encoding="ascii")
                close = raw.rfind(")")
                if close < 0:
                    continue
                name = raw[raw.find("(") + 1:close]
                fields = raw[close + 2:].split()
                # fields[0] is native stat field 3 (state).
                jiffies = int(fields[11]) + int(fields[12])
                processor = int(fields[36])
                result[(pid, tid)] = (jiffies, processor, name)
            except (FileNotFoundError, PermissionError, ProcessLookupError,
                    ValueError, IndexError):
                continue
    return result




def _endpoint_processes_on_fit_cpus(
        fit_cpus: set[int], excluded_pids: set[int]) -> list[dict[str, Any]]:
    """Collect attribution only after the aggregate gate has failed."""
    grouped: dict[int, dict[str, Any]] = {}
    for (pid, tid), (_, processor, name) in _process_sample().items():
        if pid in excluded_pids or processor not in fit_cpus:
            continue
        entry = grouped.setdefault(pid, {
            "pid": pid, "thread_ids": [], "thread_names": [],
            "endpoint_fit_cpus": [],
        })
        entry["thread_ids"].append(tid)
        entry["thread_names"].append(name)
        entry["endpoint_fit_cpus"].append(processor)
    for entry in grouped.values():
        for key in ("thread_ids", "thread_names", "endpoint_fit_cpus"):
            entry[key] = sorted(set(entry[key]))
    return sorted(grouped.values(), key=lambda item: item["pid"])


def _thread_affinities(pid: int) -> dict[int, set[int]]:
    result: dict[int, set[int]] = {}
    try:
        entries = list(Path(f"/proc/{pid}/task").iterdir())
    except (FileNotFoundError, PermissionError, ProcessLookupError):
        return result
    for entry in entries:
        if not entry.name.isdigit():
            continue
        tid = int(entry.name)
        try:
            affinity = set(os.sched_getaffinity(tid))
        except (ProcessLookupError, PermissionError):
            continue
        result[tid] = affinity
    return result


def _assess_thread_affinities(
        affinities: dict[int, set[int]], fit_cpus: set[int]) -> dict[str, Any]:
    outside = {
        tid: sorted(cpus - fit_cpus) for tid, cpus in affinities.items()
        if not cpus or not cpus.issubset(fit_cpus)}
    union = set().union(*affinities.values()) if affinities else set()
    enough_threads = len(affinities) >= len(fit_cpus)
    return {
        "thread_count": len(affinities),
        "union": sorted(union),
        "outside": outside,
        "complete_union_required": enough_threads,
        "complete_union": not enough_threads or union == fit_cpus,
        "valid": not outside and (not enough_threads or union == fit_cpus),
    }


def _snapshot() -> dict[str, Any]:
    memory = _meminfo()
    return {
        "monotonic_ns": time.monotonic_ns(),
        "load1": os.getloadavg()[0],
        "mem_available_bytes": memory.get("MemAvailable"),
        "swap_free_bytes": memory.get("SwapFree"),
        "swap_total_bytes": memory.get("SwapTotal"),
        "memory_psi_some_avg10": _memory_psi_avg10(),
    }


def pin_controller_off_fit_cpus(fit_cpus: set[int]) -> list[int]:
    allowed = set(os.sched_getaffinity(0))
    controller = sorted(allowed - fit_cpus)
    if not controller:
        raise ContractError("no CPU remains for the controller outside fit affinity")
    os.sched_setaffinity(0, controller)
    return controller


def _admission_snapshot() -> dict[str, Any]:
    """Collect required admission measurements, retaining missing values."""
    errors = []
    try:
        snapshot = _snapshot()
    except (OSError, ValueError) as error:
        snapshot = {"mem_available_bytes": None, "memory_psi_some_avg10": None}
        errors.append(f"snapshot: {type(error).__name__}: {error}")
    for name, reader in (("io_psi_some_avg10", _io_psi_avg10),
                         ("swap_pages", _swap_pages)):
        try:
            snapshot[name] = reader()
        except (OSError, ValueError, RuntimeError) as error:
            snapshot[name] = None
            errors.append(f"{name}: {type(error).__name__}: {error}")
    if errors:
        snapshot["measurement_errors"] = errors
    return snapshot


def _admission_resource_gates(started: dict[str, Any], ended: dict[str, Any],
                              execution: dict[str, Any], *,
                              enforce_io_psi: bool) -> dict[str, Any]:
    gates = {}
    for name, field, setting, minimum in (
            ("memory_available_gate", "mem_available_bytes", "min_mem_available_bytes", True),
            ("memory_psi_gate", "memory_psi_some_avg10", "max_memory_psi_some_avg10", False),
            ("io_psi_gate", "io_psi_some_avg10", "max_io_psi_some_avg10", False)):
        values = [started.get(field), ended.get(field)]
        threshold = execution[setting]
        within_threshold = all(
            value is not None and (value >= threshold if minimum else value <= threshold)
            for value in values
        )
        enforced = name != "io_psi_gate" or enforce_io_psi
        gates[name] = {
            "endpoint_observations": values, "threshold": threshold,
            "enforced_for_acceptance": enforced,
            "observation_within_threshold": within_threshold,
            "valid": within_threshold if enforced else True,
        }
    swap_started, swap_ended = started.get("swap_pages"), ended.get("swap_pages")
    swap_deltas = None
    if (isinstance(swap_started, dict) and isinstance(swap_ended, dict)
            and all(swap_started.get(key) is not None and swap_ended.get(key) is not None
                    for key in ("pswpin", "pswpout"))):
        swap_deltas = [swap_ended[key] - swap_started[key] for key in ("pswpin", "pswpout")]
    swap_bytes = (sum(swap_deltas) * int(os.sysconf("SC_PAGE_SIZE"))
                  if swap_deltas is not None and min(swap_deltas) >= 0 else None)
    swap_limit = int(execution["max_swap_io_bytes_per_fit"])
    gates["swap_io"] = {
        "source": "/proc/vmstat", "started": swap_started, "ended": swap_ended,
        "total_swap_io_bytes": swap_bytes, "maximum_bytes": swap_limit,
        "valid": swap_bytes is not None and swap_bytes <= swap_limit,
    }
    return gates


def admission_check(fit_cpus: set[int], max_aggregate_residual_percent: float,
                    sample_seconds: float = 0.75, *,
                    execution: dict[str, Any] | None = None,
                    enforce_io_psi: bool = True) -> dict[str, Any]:
    """Admit one fit using an untimed CPU window and optional resource gates."""
    started = _admission_snapshot() if execution is not None else None
    first = _reserved_cpu_nonidle_sample(fit_cpus)
    start = time.monotonic()
    time.sleep(sample_seconds)
    second = _reserved_cpu_nonidle_sample(fit_cpus)
    elapsed = max(time.monotonic() - start, 1e-6)
    ended = _admission_snapshot() if execution is not None else _snapshot()
    accounting = _aggregate_reserved_cpu_usage(first, second, elapsed, 0.0)
    cpu_rejected = (
        accounting["aggregate_residual_cpu_percent"] > max_aggregate_residual_percent
    )
    offenders = (
        _endpoint_processes_on_fit_cpus(fit_cpus, {os.getpid()})
        if cpu_rejected else []
    )
    resource_gates = (_admission_resource_gates(
        started, ended, execution, enforce_io_psi=enforce_io_psi
    ) if execution is not None else {})
    violations = ([{"kind": "fit_cpu_competitor", **accounting}]
                  if cpu_rejected else [])
    violations.extend({"kind": name, **gate} for name, gate in resource_gates.items()
                      if not gate["valid"])
    return {
        "requested_sample_seconds": float(sample_seconds),
        "sample_seconds": elapsed,
        "competing_cpu_gate_basis":
            "aggregate_reserved_core_nonidle_minus_fit_cpu",
        "threshold_comparison": "strict_greater_than",
        "max_aggregate_residual_cpu_percent":
            float(max_aggregate_residual_percent),
        "aggregate_reserved_core_accounting": accounting,
        "offenders": offenders, "accepted": not violations, "snapshot": ended,
        "started_snapshot": started, "resource_gates": resource_gates,
        "violations": violations,
    }


class _BaseEnvironmentMonitor:
    """Collect a compact environment summary for one fit."""

    def __init__(self, fit_cpus: set[int], config: dict[str, Any]):
        self.fit_cpus = set(fit_cpus)
        self.config = config
        self.poll_seconds = float(config["poll_seconds"])
        self.fit_pid: int | None = None
        self.stop_event = threading.Event()
        self.thread: threading.Thread | None = None
        self.violations: list[dict[str, Any]] = []
        self.started = _snapshot()
        self.last_reserved_cpu_sample = _reserved_cpu_nonidle_sample(self.fit_cpus)
        self.last_reserved_cpu_time = time.monotonic()
        self._clock_ticks = float(os.sysconf("SC_CLK_TCK"))
        self._last_fit_cpu_jiffies: float | None = None
        self._pending_fit_cpu_jiffies = 0.0
        self._deferred_nonidle_jiffies = 0.0
        self._deferred_capacity_jiffies = 0.0
        self.deferred_accounting_intervals = 0
        self.evaluated_cpu_intervals = 0
        self.fit_registrations = 0
        self.fit_completions = 0
        self.wait4_fit_cpu_jiffies_total = 0.0
        self.cumulative_observed_nonidle_jiffies = 0.0
        self.cumulative_fit_cpu_jiffies_subtracted = 0.0
        self.cumulative_residual_competing_jiffies = 0.0
        self.cumulative_reserved_capacity_jiffies = 0.0
        self.maximum_fit_cpu_jiffies_excess = 0.0
        self.cumulative_fit_cpu_jiffies_excess = 0.0
        self.thread_error: str | None = None
        self.monitor_thread_join_timed_out = False
        self.max_load1 = float(self.started["load1"])
        self.min_mem_available = self.started["mem_available_bytes"]
        self.max_aggregate_residual_cpu_percent = 0.0
        self.max_memory_psi = self.started["memory_psi_some_avg10"]
        self.frequency_min: int | None = None
        self.frequency_max: int | None = None
        self.last_fit_thread_affinity: dict[str, Any] | None = None
        self.complete_affinity_observations = 0
        self.poll_count = 0
        self._lock = threading.Lock()

    def set_fit_pid(self, pid: int) -> None:
        if isinstance(pid, bool) or not isinstance(pid, int) or pid <= 0:
            raise ValueError("fit PID must be a positive integer")
        initial = _pid_cpu_jiffies(pid)
        if initial is None:
            raise ContractError("fit PID vanished before CPU accounting registration")
        with self._lock:
            if self.fit_pid is not None:
                raise ContractError("a fit PID is already registered")
            self.fit_pid = pid
            self._last_fit_cpu_jiffies = float(initial)
            self._pending_fit_cpu_jiffies += float(initial)
            self.fit_registrations += 1

    def complete_fit(self, pid: int, user_seconds: float,
                     system_seconds: float) -> None:
        total = max(0.0, float(user_seconds) + float(system_seconds)) * self._clock_ticks
        with self._lock:
            if self.fit_pid != pid:
                raise ContractError("completed fit PID differs from registered fit PID")
            last = float(self._last_fit_cpu_jiffies or 0.0)
            tail = total - last
            if tail < -1.0:
                raise ContractError("wait4 fit CPU total regressed materially")
            self._pending_fit_cpu_jiffies += max(0.0, tail)
            self.wait4_fit_cpu_jiffies_total += total
            self.fit_completions += 1
            self.fit_pid = None
            self._last_fit_cpu_jiffies = None

    def start(self) -> None:
        self.thread = threading.Thread(target=self._loop, name="benchmark-env-monitor",
                                       daemon=True)
        self.thread.start()

    def _poll(self) -> None:
        with self._lock:
            current = _reserved_cpu_nonidle_sample(self.fit_cpus)
            now = time.monotonic()
            elapsed = max(now - self.last_reserved_cpu_time, 1e-6)
            fit_pid = self.fit_pid
            pending_fit = self._pending_fit_cpu_jiffies
            self._pending_fit_cpu_jiffies = 0.0
            live_fit = 0.0
            live_fit_missing = False
            if fit_pid is not None:
                current_fit = _pid_cpu_jiffies(fit_pid)
                if current_fit is None:
                    live_fit_missing = True
                    self._pending_fit_cpu_jiffies += pending_fit
                else:
                    last_fit = float(self._last_fit_cpu_jiffies or 0.0)
                    live_fit = float(current_fit) - last_fit
                    if live_fit < 0.0:
                        raise ContractError(
                            "live fit /proc PID CPU counter regressed")
                    self._last_fit_cpu_jiffies = float(current_fit)
            self.last_reserved_cpu_sample, first = (
                current, self.last_reserved_cpu_sample
            )
            self.last_reserved_cpu_time = now

        interval = _aggregate_reserved_cpu_usage(
            first, current, elapsed, 0.0, self._clock_ticks
        )
        if live_fit_missing:
            self._deferred_nonidle_jiffies += interval[
                "observed_reserved_nonidle_jiffies"
            ]
            self._deferred_capacity_jiffies += interval[
                "reserved_capacity_jiffies"
            ]
            self.deferred_accounting_intervals += 1
        else:
            observed = (self._deferred_nonidle_jiffies +
                        interval["observed_reserved_nonidle_jiffies"])
            capacity = (self._deferred_capacity_jiffies +
                        interval["reserved_capacity_jiffies"])
            accounting = _residual_cpu_accounting(
                observed, capacity, pending_fit + live_fit
            )
            accounting["reserved_capacity_jiffies"] = capacity
            self.evaluated_cpu_intervals += 1
            self.cumulative_observed_nonidle_jiffies += observed
            self.cumulative_fit_cpu_jiffies_subtracted += accounting[
                "fit_cpu_jiffies_subtracted"]
            self.cumulative_residual_competing_jiffies += accounting[
                "residual_competing_jiffies"]
            self.cumulative_reserved_capacity_jiffies += capacity
            self.maximum_fit_cpu_jiffies_excess = max(
                self.maximum_fit_cpu_jiffies_excess,
                accounting["fit_cpu_jiffies_excess"])
            self._deferred_nonidle_jiffies = 0.0
            self.cumulative_fit_cpu_jiffies_excess += accounting[
                "fit_cpu_jiffies_excess"]
            self._deferred_capacity_jiffies = 0.0
            percent = accounting["aggregate_residual_cpu_percent"]
            self.max_aggregate_residual_cpu_percent = max(
                self.max_aggregate_residual_cpu_percent, percent
            )
            limit = float(self.config["max_aggregate_residual_cpu_percent_on_fit_cpus"])
            if percent > limit:
                excluded = {os.getpid()}
                if fit_pid is not None:
                    excluded.add(fit_pid)
                self.violations.append({
                    "kind": "fit_cpu_competitor",
                    "threshold_aggregate_residual_cpu_percent": limit,
                    **accounting,
                    "endpoint_processes_informational":
                        _endpoint_processes_on_fit_cpus(self.fit_cpus, excluded),
                })

        if fit_pid is not None:
            affinities = _thread_affinities(fit_pid)
            if affinities:
                assessment = _assess_thread_affinities(
                    affinities, self.fit_cpus
                )
                self.last_fit_thread_affinity = assessment
                if assessment["complete_union_required"]:
                    self.complete_affinity_observations += 1
                if not assessment["valid"]:
                    self.violations.append({
                        "kind": "affinity_drift", "pid": fit_pid,
                        "expected": sorted(self.fit_cpus), **assessment})
        snapshot = _snapshot()
        self.max_load1 = max(self.max_load1, float(snapshot["load1"]))
        available = snapshot["mem_available_bytes"]
        if available is not None:
            self.min_mem_available = (available if self.min_mem_available is None else
                                      min(self.min_mem_available, available))
        psi = snapshot["memory_psi_some_avg10"]
        if psi is not None:
            self.max_memory_psi = psi if self.max_memory_psi is None else max(self.max_memory_psi, psi)
        frequencies = _cpu_frequencies(self.fit_cpus)
        if frequencies:
            low, high = min(frequencies), max(frequencies)
            self.frequency_min = low if self.frequency_min is None else min(self.frequency_min, low)
            self.frequency_max = high if self.frequency_max is None else max(self.frequency_max, high)
        self.poll_count += 1

    def _loop(self) -> None:
        try:
            while not self.stop_event.wait(self.poll_seconds):
                self._poll()
        except Exception as error:
            self.thread_error = f"{type(error).__name__}: {error}"
            self.stop_event.set()

    def finish(self, expected_fit_count: int | None = None) -> dict[str, Any]:
        self.stop_event.set()
        if self.thread is not None:
            self.thread.join(timeout=max(2.0 * self.poll_seconds, 1.0))
            if self.thread.is_alive():
                self.monitor_thread_join_timed_out = True
                self.violations.append({
                    "kind": "monitor_thread_join_timeout"})
        if not self.monitor_thread_join_timed_out and self.thread_error is None:
            try:
                self._poll()
            except Exception as error:
                self.thread_error = f"{type(error).__name__}: {error}"
        if self.thread_error is not None:
            self.violations.append({
                "kind": "monitor_thread_exception",
                "error": self.thread_error,
            })
        with self._lock:
            incomplete_cpu_accounting = (
                self.fit_pid is not None
                or self._pending_fit_cpu_jiffies > 1e-6
                or self._deferred_capacity_jiffies > 0.0
                or self.fit_registrations != self.fit_completions
                or (expected_fit_count is not None and
                    self.fit_completions != expected_fit_count)
            )
            active_fit_pid = self.fit_pid
            pending_fit_jiffies = self._pending_fit_cpu_jiffies
        if incomplete_cpu_accounting:
            self.violations.append({
                "kind": "incomplete_fit_cpu_accounting",
                "active_fit_pid": active_fit_pid,
                "pending_fit_cpu_jiffies": pending_fit_jiffies,
                "expected_fit_count": expected_fit_count,
                "fit_registrations": self.fit_registrations,
                "fit_completions": self.fit_completions,
            })
        lifecycle_complete = not incomplete_cpu_accounting
        ended = _snapshot()
        swap_delta = 0
        if self.started["swap_free_bytes"] is not None and ended["swap_free_bytes"] is not None:
            swap_delta = max(0, self.started["swap_free_bytes"] - ended["swap_free_bytes"])
        if swap_delta > int(self.config["max_swap_io_bytes_per_fit"]):
            self.violations.append({"kind": "swap_growth", "bytes": swap_delta})
        load_limit = float(self.config["max_load_per_cpu"]) * len(self.fit_cpus)
        return {
            "schema_version": 1, "started": self.started, "ended": ended,
            "poll_count": self.poll_count, "fit_cpus": sorted(self.fit_cpus),
            "expected_fit_count": expected_fit_count,
            "lifecycle_complete": lifecycle_complete,
            "competing_cpu_gate_basis":
                "aggregate_reserved_core_nonidle_minus_fit_cpu",
            "max_aggregate_residual_cpu_percent":
                self.max_aggregate_residual_cpu_percent,
            "threshold_aggregate_residual_cpu_percent": float(
                self.config["max_aggregate_residual_cpu_percent_on_fit_cpus"]),
            "cpu_accounting_clock_ticks_per_second": self._clock_ticks,
            "cpu_accounting_counter_fields": [
                "user", "nice", "system", "irq", "softirq", "steal",
            ],
            "cpu_accounting_normalization":
                "100*max(0,reserved_nonidle-fit_cpu)/(clock_ticks*elapsed*fit_cpu_count)",
            "cpu_accounting_timestamp_ordering":
                "counter_sample_then_monotonic_timestamp",
            "threshold_comparison": "strict_greater_than",
            "evaluated_cpu_accounting_intervals": self.evaluated_cpu_intervals,
            "fit_registrations": self.fit_registrations,
            "fit_completions": self.fit_completions,
            "wait4_fit_cpu_jiffies_total": self.wait4_fit_cpu_jiffies_total,
            "cumulative_observed_reserved_nonidle_jiffies":
                self.cumulative_observed_nonidle_jiffies,
            "cumulative_fit_cpu_jiffies_subtracted":
                self.cumulative_fit_cpu_jiffies_subtracted,
            "cumulative_residual_competing_jiffies":
                self.cumulative_residual_competing_jiffies,
            "cumulative_reserved_capacity_jiffies":
                self.cumulative_reserved_capacity_jiffies,
            "maximum_fit_cpu_jiffies_excess":
                self.maximum_fit_cpu_jiffies_excess,
            "cumulative_fit_cpu_jiffies_excess":
                self.cumulative_fit_cpu_jiffies_excess,
            "subtracted_fit_minus_wait4_cpu_jiffies":
                self.cumulative_fit_cpu_jiffies_subtracted - self.wait4_fit_cpu_jiffies_total,
            "monitor_thread_error": self.thread_error,
            "monitor_thread_join_timed_out": self.monitor_thread_join_timed_out,
            "deferred_fit_cpu_accounting_intervals":
                self.deferred_accounting_intervals,
            "max_load1": self.max_load1, "load_informational_threshold": load_limit,
            "load_threshold_exceeded": self.max_load1 > load_limit,
            "min_mem_available_bytes": self.min_mem_available,
            "max_memory_psi_some_avg10": self.max_memory_psi,
            "fit_cpu_frequency_khz_min": self.frequency_min,
            "fit_cpu_frequency_khz_max": self.frequency_max,
            "last_fit_thread_affinity": self.last_fit_thread_affinity,
            "complete_affinity_observations":
                self.complete_affinity_observations,
            "swap_consumed_bytes": swap_delta, "violations": self.violations,
            "valid": not self.violations,
        }


# A sample-to-sample gap longer than two complete requested cadences means that
# at least one complete monitoring opportunity was lost.
MAX_POLL_GAP_CADENCES = 2.0


def _cadence_gate(poll_seconds: float, maximum_gap_seconds: float,
                  observation_count: int) -> dict[str, Any]:
    if poll_seconds <= 0.0:
        raise ValueError("monitor poll cadence must be positive")
    if maximum_gap_seconds < 0.0 or observation_count < 0:
        raise ValueError("monitor cadence observations must be nonnegative")
    maximum_allowed = MAX_POLL_GAP_CADENCES * poll_seconds
    return {
        "requested_poll_seconds": poll_seconds,
        "maximum_observed_poll_gap_seconds": maximum_gap_seconds,
        "maximum_allowed_poll_gap_seconds": maximum_allowed,
        "poll_gap_observations": observation_count,
        "threshold_comparison": "strict_greater_than",
        "rule": "invalidate only when a sample gap exceeds two complete requested cadences",
        "subcadence_fit_is_valid": True,
        "valid": maximum_gap_seconds <= maximum_allowed,
    }


def _swap_pages() -> dict[str, int]:
    wanted = {"pswpin", "pswpout"}
    values: dict[str, int] = {}
    with Path("/proc/vmstat").open("r", encoding="ascii") as handle:
        for line in handle:
            name, value = line.split()
            if name in wanted:
                values[name] = int(value)
    if set(values) != wanted:
        raise RuntimeError("/proc/vmstat lacks pswpin/pswpout")
    return values


def _io_psi_avg10() -> float | None:
    path = Path("/proc/pressure/io")
    if not path.is_file():
        return None
    for line in path.read_text(encoding="ascii").splitlines():
        if line.startswith("some "):
            for field in line.split()[1:]:
                if field.startswith("avg10="):
                    return float(field.split("=", 1)[1])
    return None


class BlockEnvironmentMonitor(_BaseEnvironmentMonitor):
    """Check one fit's swap I/O, available memory, pressure, and cadence.

    The historical class name is retained; create a fresh instance for each fit.
    """

    def __init__(self, fit_cpus: set[int], config: dict[str, Any]):
        super().__init__(fit_cpus, config)
        self.swap_io_started = _swap_pages()
        self.max_io_psi_some_avg10 = _io_psi_avg10()
        self._cadence_last_poll_ns = int(self.started["monotonic_ns"])
        self._cadence_max_gap_seconds = 0.0
        self._cadence_observation_count = 0

    def _poll(self) -> None:
        observed_ns = time.monotonic_ns()
        gap_seconds = max(
            0.0, (observed_ns - self._cadence_last_poll_ns) / 1e9
        )
        self._cadence_last_poll_ns = observed_ns
        self._cadence_max_gap_seconds = max(
            self._cadence_max_gap_seconds, gap_seconds
        )
        self._cadence_observation_count += 1
        super()._poll()
        value = _io_psi_avg10()
        if value is not None:
            self.max_io_psi_some_avg10 = (
                value if self.max_io_psi_some_avg10 is None
                else max(self.max_io_psi_some_avg10, value)
            )

    def finish(self, expected_fit_count: int | None = None, *,
               enforce_io_psi: bool = True) -> dict[str, Any]:
        result = super().finish(expected_fit_count=expected_fit_count)
        ended = _swap_pages()
        page_size = int(os.sysconf("SC_PAGE_SIZE"))
        in_pages = max(0, ended["pswpin"] - self.swap_io_started["pswpin"])
        out_pages = max(0, ended["pswpout"] - self.swap_io_started["pswpout"])
        total_bytes = (in_pages + out_pages) * page_size
        limit = int(self.config["max_swap_io_bytes_per_fit"])
        swap_receipt = {
            "source": "/proc/vmstat",
            "page_size_bytes": page_size,
            "started": self.swap_io_started,
            "ended": ended,
            "swap_in_pages": in_pages,
            "swap_out_pages": out_pages,
            "total_swap_io_bytes": total_bytes,
            "maximum_bytes": limit,
            "valid": total_bytes <= limit,
        }
        result["swap_io"] = swap_receipt
        if not swap_receipt["valid"]:
            result["violations"].append({"kind": "swap_io", **swap_receipt})
        memory_limit = int(self.config["min_mem_available_bytes"])
        memory_valid = (
            result["min_mem_available_bytes"] is not None
            and result["min_mem_available_bytes"] >= memory_limit
        )
        result["memory_available_gate"] = {
            "minimum_observed_bytes": result["min_mem_available_bytes"],
            "minimum_required_bytes": memory_limit,
            "valid": memory_valid,
        }
        if not memory_valid:
            result["violations"].append({
                "kind": "material_memory_pressure", **result["memory_available_gate"]
            })
        memory_psi_limit = float(self.config["max_memory_psi_some_avg10"])
        memory_psi = result["max_memory_psi_some_avg10"]
        memory_psi_valid = (
            memory_psi is not None and memory_psi <= memory_psi_limit
        )
        result["memory_psi_gate"] = {
            "maximum_observed_avg10": memory_psi,
            "maximum_allowed_avg10": memory_psi_limit,
            "valid": memory_psi_valid,
        }
        if not memory_psi_valid:
            result["violations"].append({
                "kind": "sustained_memory_pressure", **result["memory_psi_gate"]
            })
        io_limit = float(self.config["max_io_psi_some_avg10"])
        io_observation_valid = (
            self.max_io_psi_some_avg10 is not None
            and self.max_io_psi_some_avg10 <= io_limit
        )
        result["io_psi_gate"] = {
            "source": "/proc/pressure/io some avg10",
            "maximum_observed_avg10": self.max_io_psi_some_avg10,
            "maximum_allowed_avg10": io_limit,
            "enforced_for_acceptance": enforce_io_psi,
            "observation_within_threshold": io_observation_valid,
            "valid": io_observation_valid if enforce_io_psi else True,
        }
        if enforce_io_psi and not io_observation_valid:
            result["violations"].append({
                "kind": "sustained_io_wait", **result["io_psi_gate"]
            })
        cadence = _cadence_gate(
            float(self.config["poll_seconds"]),
            self._cadence_max_gap_seconds,
            self._cadence_observation_count,
        )
        result["monitoring_cadence_gate"] = cadence
        if not cadence["valid"]:
            result["violations"].append({
                "kind": "missing_monitoring_interval", **cadence
            })
        result["valid"] = not result["violations"]
        return result


__all__ = ["BlockEnvironmentMonitor", "admission_check", "pin_controller_off_fit_cpus"]


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/native_build.py <==
"""Build isolated, receipted native variants from the bundled source archive."""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import platform
import shutil
import subprocess
import sys
import tempfile

ROOT = Path(__file__).resolve().parents[1]
MODEL = ROOT / "CRAFT-GBM_model_source_code"
COMPETITORS = ROOT / "competitor_and_baseline_model_source_code"
UPSTREAM = COMPETITORS / "LightGBM"
BASE_COMMIT = "8f7036f03627054d5a54a6f965b13f4b9ff2cb63"
BASE_VERSION = "4.7.0"
PATCHES = ROOT / "evaluation_benchmark_source_code/RQ1_src/patches"
INITIAL_PATCH = PATCHES / "native_initialization.patch"
SHARED_FILES = ("__init__.py", "validation_stopping.py")
FLAGS = (
    "-DCMAKE_BUILD_TYPE=Release", "-DCMAKE_CXX_FLAGS_RELEASE=-O3 -DNDEBUG",
    "-DCMAKE_C_FLAGS_RELEASE=-O3 -DNDEBUG", "-DCMAKE_CXX_FLAGS=", "-DCMAKE_C_FLAGS=",
    "-DUSE_OPENMP=ON", "-DUSE_TIMETAG=OFF", "-DBUILD_STATIC_LIB=OFF",
    "-DBUILD_CPP_TEST=OFF", "-DBUILD_CLI=ON",
)
ABLATION_VARIANTS = ("Mean_Ablation", "Exposure_Ablation")
SELECTION_VARIANTS = ()  # Retired source profiles are not bundled or exposed.
SELECTION_SOURCE_NAMES = {}
SOURCE_SKIP_DIRS = {".git", "build", "__pycache__", ".pytest_cache"}
SOURCE_SKIP_FILES = {".git", ".gitmodules", "lightgbm", "testlightgbm", "lib_lightgbm.so"}


class BuildError(RuntimeError):
    pass


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for chunk in iter(lambda: stream.read(8 * 1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def atomic_json(path: Path, value: dict) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    descriptor, temporary = tempfile.mkstemp(prefix="." + path.name, dir=path.parent)
    try:
        with os.fdopen(descriptor, "w") as stream:
            json.dump(value, stream, indent=2, sort_keys=True, allow_nan=False)
            stream.write("\n")
            stream.flush()
            os.fsync(stream.fileno())
        os.replace(temporary, path)
    finally:
        Path(temporary).unlink(missing_ok=True)


def run(args: list[str], *, cwd: Path | None = None, log: Path | None = None) -> str:
    if log is not None:
        with log.open("ab") as stream:
            stream.write(("$ " + " ".join(args) + "\n").encode())
            stream.flush()
            result = subprocess.run(args, cwd=cwd, stdout=stream, stderr=subprocess.STDOUT)
        if result.returncode:
            raise BuildError(f"command failed ({result.returncode}); see {log}")
        return ""
    result = subprocess.run(args, cwd=cwd, text=True, capture_output=True)
    if result.returncode:
        raise BuildError(f"command failed: {args!r}\n{result.stderr[-4000:]}")
    return result.stdout.strip()


def artifact(path: Path) -> dict:
    return {"path": str(path.resolve()), "bytes": path.stat().st_size, "sha256": sha256(path)}


def inventory(directory: Path) -> list[dict]:
    records = []
    for path in sorted(directory.rglob("*")):
        if ".git" in path.parts or "__pycache__" in path.parts or path.suffix == ".pyc":
            continue
        if path.is_symlink():
            records.append({"path": str(path.relative_to(directory)), "symlink": os.readlink(path)})
        elif path.is_file():
            records.append({"path": str(path.relative_to(directory)), "bytes": path.stat().st_size,
                            "sha256": sha256(path)})
    return records


def content_sha256(value: object) -> str:
    return hashlib.sha256(json.dumps(value, sort_keys=True, separators=(",", ":")).encode()).hexdigest()


def openmp_configuration(root: Path | None) -> tuple[list[str], dict | None]:
    if root is None and platform.system() != "Darwin":
        return [], None
    candidates = []
    if root is not None:
        candidates.append((root / "include", root / "lib"))
    else:
        candidates.extend((Path(p) / "include", Path(p) / "lib") for p in
                          ("/opt/homebrew/opt/libomp", "/usr/local/opt/libomp", "/opt/local"))
    for include, libraries in candidates:
        library = next((libraries / name for name in ("libomp.dylib", "libomp.so")
                        if (libraries / name).is_file()), None)
        if (include / "omp.h").is_file() and library is not None:
            prefix = "-Xpreprocessor -fopenmp" if platform.system() == "Darwin" else "-fopenmp"
            options = [f"-DOpenMP_{language}_FLAGS={prefix} -I{include.resolve()}"
                       for language in ("C", "CXX")]
            options += ["-DOpenMP_C_LIB_NAMES=omp", "-DOpenMP_CXX_LIB_NAMES=omp",
                        f"-DOpenMP_omp_LIBRARY={library.resolve()}"]
            return options, {"header": artifact(include / "omp.h"), "library": artifact(library)}
    if root is not None or platform.system() == "Darwin":
        raise BuildError("OpenMP headers/library not found; supply --openmp-root with include/omp.h and lib/libomp")
    return [], None


def verify_upstream() -> None:
    if (not (UPSTREAM / "CMakeLists.txt").is_file()
            or (UPSTREAM / "VERSION.txt").read_text().strip() != BASE_VERSION):
        raise BuildError("The bundled official LightGBM source is missing or has another version")


def model_source(name: str) -> Path:
    return MODEL if name == "LightGBM_speed" else COMPETITORS / name


def source_revision(path: Path) -> str:
    return source_tree_hash(source_inventory(path))


def ignore_source(directory, entries):
    return [entry for entry in entries
            if ((Path(directory) / entry).is_dir() and entry in SOURCE_SKIP_DIRS)
            or (not (Path(directory) / entry).is_dir()
                and (entry in SOURCE_SKIP_FILES or entry.endswith(".pyc")))]


def boost_configuration(root: Path | None) -> tuple[list[str], dict]:
    """Locate and receipt the header-only Boost.Math dependency of native EB."""
    roots = [root] if root is not None else [
        Path(value) for value in (os.environ.get("BOOST_ROOT"), os.environ.get("CONDA_PREFIX"),
                                 sys.prefix, "/usr", "/usr/local", "/opt/anaconda3") if value]
    for candidate in roots:
        for include in (candidate / "include", candidate):
            headers = {"version_header": include / "boost/version.hpp",
                       "gamma_header": include / "boost/math/special_functions/gamma.hpp",
                       "log1p_header": include / "boost/math/special_functions/log1p.hpp"}
            if all(path.is_file() for path in headers.values()):
                return [f"-DBoost_INCLUDE_DIR={include.resolve()}"], {
                    "include_directory": str(include.resolve()),
                    **{name: artifact(path) for name, path in headers.items()}}
    raise BuildError("Boost.Math headers not found; supply --boost-root with include/boost")


def reusable_model_source(compiled_commit: str, current_commit: str) -> dict:
    """Require unchanged bundled contents when reusing a frozen build."""
    if any(not isinstance(commit, str) or len(commit) != 64
           or any(char not in "0123456789abcdef" for char in commit)
           for commit in (compiled_commit, current_commit)):
        raise BuildError("compiled/current model source SHA256 is invalid")
    if compiled_commit != current_commit:
        raise BuildError("Bundled model source changed; create a fresh build")
    return {"identity_kind": "source_tree_sha256", "compiled_model_commit": compiled_commit,
            "current_model_commit": current_commit, "allowed_model_source_changes": {}}


def verify_manifest(manifest: dict, *, ablation_variants=None, selection_variants=None) -> dict:
    if manifest.get("current_model_variants") is not None:
        if ablation_variants or selection_variants:
            raise BuildError("current-model build contains no ablation variants")
        return _verify_source_copy_manifest(manifest, profile="current_model")
    if manifest.get("selection_variants") is not None:
        if ablation_variants:
            raise BuildError("requested ablations are absent from the build manifest")
        return verify_selection_variants_manifest(manifest, expected_variants=selection_variants)
    if selection_variants:
        raise BuildError("requested selection variants are absent from the build manifest")
    if manifest.get("ablation_variants") is not None:
        return verify_ablation_manifest(manifest, expected_variants=ablation_variants)
    if ablation_variants:
        raise BuildError("requested ablations are absent from the build manifest")
    production = ["standard", "jaeger"]
    if manifest.get("schema_version") != 1 or manifest.get("status") != "accepted":
        raise BuildError("native build manifest is not accepted")
    if manifest.get("production_variants") != production:
        raise BuildError("production native variants differ")
    if set(manifest.get("variants", {})) != set(production):
        raise BuildError("native variants must be exactly standard and jaeger")
    identity = manifest.get("identity", {})
    patches = {INITIAL_PATCH.name: sha256(INITIAL_PATCH)}
    boost = identity.get("boost_math_headers", {})
    for name in ("version_header", "gamma_header", "log1p_header"):
        record = boost.get(name, {})
        path = Path(record.get("path", ""))
        if not path.is_file() or sha256(path) != record.get("sha256"):
            raise BuildError(f"changed or missing Boost.Math header: {name}")
    source_commit = source_revision(MODEL)
    verify_upstream()
    compiled_commit = identity.get("source_commit")
    compatibility = reusable_model_source(compiled_commit, source_commit)
    if (identity.get("upstream_source_tree_sha256") != source_revision(UPSTREAM)
            or identity.get("patches") != patches
            or identity.get("upstream_base_commit") != BASE_COMMIT
            or identity.get("upstream_source") != str(UPSTREAM.relative_to(ROOT))):
        raise BuildError("compiled native source identity differs from current model/patches")
    expected_patches = {"standard": [INITIAL_PATCH], "jaeger": []}
    for name, variant in manifest["variants"].items():
        source = variant.get("source_identity", {})
        if (variant.get("build_id") != name or variant.get("base_commit") != BASE_COMMIT
                or source.get("commit") != (BASE_COMMIT if name == "standard" else compiled_commit)
                or source.get("patches") != {p.name: patches[p.name] for p in expected_patches[name]}):
            raise BuildError(f"native variant source identity differs: {name}")
        for key in ("library", "binary"):
            path = Path(variant[key])
            if not path.is_file() or sha256(path) != variant[key + "_sha256"]:
                raise BuildError(f"changed or missing {key}: {path}")
        package = Path(variant["python_package"])
        if content_sha256(inventory(package)) != variant["python_package_content_sha256"]:
            raise BuildError(f"Python package differs: {package}")
    return compatibility


def source_inventory(root: Path) -> dict[str, str]:
    """Hash source copies without requiring Git metadata or hashing build output."""
    root = root.resolve()
    result, pending = {}, [root]
    while pending:
        directory = pending.pop()
        for path in directory.iterdir():
            if path.is_symlink() and not path.resolve().is_relative_to(root):
                raise BuildError(f"source symlink escapes its frozen copy: {path}")
            if path.is_dir():
                if path.name not in SOURCE_SKIP_DIRS:
                    pending.append(path)
            elif path.is_file() and path.name not in SOURCE_SKIP_FILES and path.suffix != ".pyc":
                result[path.relative_to(root).as_posix()] = sha256(path)
    return result


def source_tree_hash(files: dict[str, str]) -> str:
    value = hashlib.sha256()
    for path, file_digest in sorted(files.items()):
        value.update(path.encode() + b"\0" + file_digest.encode() + b"\0")
    return value.hexdigest()


def _verify_artifacts(variant: dict) -> None:
    for key in ("library", "binary"):
        path = Path(variant.get(key, ""))
        if not path.is_file() or sha256(path) != variant.get(key + "_sha256"):
            raise BuildError(f"changed or missing {key}: {path}")
    package = Path(variant.get("python_package", ""))
    if (not package.is_dir()
            or content_sha256(inventory(package)) != variant.get("python_package_content_sha256")):
        raise BuildError(f"Python package differs: {package}")
    wrapper = package / "lightgbm/validation_stopping.py"
    if not wrapper.is_file() or sha256(wrapper) != variant.get("shared_wrapper_sha256"):
        raise BuildError("shared wrapper hash differs")


def _check_publication_flags(flags) -> None:
    keys = [flag.split("=", 1)[0] for flag in flags]
    allowed_suffix = {"-DCMAKE_CXX_COMPILER", "-DCMAKE_C_COMPILER", "-DBoost_INCLUDE_DIR"}
    if (flags[:len(FLAGS)] != list(FLAGS) or len(keys) != len(set(keys))
            or any(key not in allowed_suffix for key in keys[len(FLAGS):])):
        raise BuildError("publication flags differ or contain an overriding option")


def _verify_boost_headers(records) -> None:
    for name in ("version_header", "gamma_header", "log1p_header"):
        record = records.get(name, {})
        path = Path(record.get("path", ""))
        if not path.is_file() or sha256(path) != record.get("sha256"):
            raise BuildError(f"changed or missing Boost.Math header: {name}")


def verify_standard_manifest(manifest: dict) -> dict:
    """Authenticate only the pinned Standard variant, without approving old EB."""
    if manifest.get("schema_version") != 1 or manifest.get("status") != "accepted":
        raise BuildError("parent production build manifest is not accepted")
    verify_upstream()
    if manifest.get("identity", {}).get("upstream_source_tree_sha256") != source_revision(UPSTREAM):
        raise BuildError("The bundled Standard source differs from its build receipt")
    variant = manifest.get("variants", {}).get("standard", {})
    source = variant.get("source_identity", {})
    if (variant.get("build_id") != "standard" or variant.get("base_commit") != BASE_COMMIT
            or source.get("commit") != BASE_COMMIT
            or source.get("patches") != {INITIAL_PATCH.name: sha256(INITIAL_PATCH)}):
        raise BuildError("retained Standard source identity differs")
    flags = variant.get("cmake_flags", [])
    _check_publication_flags(flags)
    _verify_artifacts(variant)
    return variant


def _ablation_names(names) -> list[str]:
    names = list(names)
    if (not names or len(set(names)) != len(names)
            or any(name not in ABLATION_VARIANTS for name in names)
            or names != [name for name in ABLATION_VARIANTS if name in names]):
        raise BuildError("ablation variants must be an ordered subset of the explicit allowlist")
    return names


def _source_copy_profile(profile: str) -> tuple[str, str, str, dict[str, str]]:
    if profile == "current_model":
        return ("current_model_variants", "current_model_build", "", {"jaeger": "LightGBM_speed"})
    if profile == "ablations":
        return ("ablation_variants", "ablation_build", "ablation_manifest.json",
                {name: name for name in ABLATION_VARIANTS})
    if profile == "selection_variants":
        return ("selection_variants", "selection_variants_build",
                "endogenous_variants_validation.json", SELECTION_SOURCE_NAMES)
    raise BuildError(f"unknown native source-copy profile: {profile}")


def _source_copy_names(names, profile: str) -> list[str]:
    if profile == "current_model":
        if list(names) != ["jaeger"]:
            raise BuildError("current-model build requires only jaeger")
        return list(names)
    if profile == "ablations":
        return _ablation_names(names)
    if list(names) != list(SELECTION_VARIANTS):
        raise BuildError("selection variants must contain the complete ordered source roster")
    return list(names)


def _source_validation(path: Path, profile: str) -> dict:
    value = json.loads(path.read_text())
    if profile == "selection_variants":
        if (value.get("schema") != "craft_midpoint_endogenous_variants_v1"
                or value.get("status") != "validated"
                or set(value.get("models", {})) != set(SELECTION_SOURCE_NAMES.values())):
            raise BuildError("selection-variant source validation identity differs")
        return {"status": value["status"], "base_model_commit": value["baseline_model_commit"],
                "variants": {name: value["models"][source]
                             for name, source in SELECTION_SOURCE_NAMES.items()}}
    return value


def _verify_source_copy_manifest(manifest: dict, *, profile: str, expected_variants=None) -> dict:
    roster_key, build_key, _, source_names = _source_copy_profile(profile)
    names = _source_copy_names(manifest.get(roster_key, []), profile)
    if expected_variants is not None and names != list(expected_variants):
        raise BuildError("production ablation variants differ from requested profile")
    if (manifest.get("schema_version") != 1 or manifest.get("status") != "accepted"
            or manifest.get("production_variants") != ["standard", *names]
            or set(manifest.get("variants", {})) != {"standard", *names}):
        raise BuildError("production ablation variant roster differs")
    standard = verify_standard_manifest(manifest)
    build_identity = manifest.get(build_key, {})
    parent_record = manifest.get("retained_standard_manifest", {})
    parent_path = Path(parent_record.get("path", ""))
    if not parent_path.is_file() or sha256(parent_path) != parent_record.get("sha256"):
        raise BuildError("retained Standard parent manifest changed")
    parent = json.loads(parent_path.read_text())
    if (standard != parent.get("variants", {}).get("standard")
            or manifest.get("identity") != parent.get("identity")):
        raise BuildError("retained Standard manifest entry was altered")
    flags = build_identity.get("cmake_flags", [])
    _check_publication_flags(flags)
    _verify_boost_headers(build_identity.get("boost_math_headers", {}))
    if build_identity.get("development") is not manifest["identity"].get("development"):
        raise BuildError("ablation development/publication scope differs")
    validation_record = build_identity.get("validated_sources", {})
    validation = validation_record
    if (validation.get("status") != "validated"
            or validation.get("base_model_commit") != build_identity.get("base_model_commit")):
        raise BuildError("ablation source validation identity differs")
    for name in names:
        variant = manifest["variants"][name]
        source = variant.get("source_identity", {})
        source_dir = model_source(source_names[name])
        expected = validation["variants"][name]["source_tree_sha256"]
        if (variant.get("build_id") != name or variant.get("base_commit") != BASE_COMMIT
                or variant.get("cmake_flags") != flags
                or source.get("kind") != "validated_source_copy"
                or source.get("source_directory") != str(source_dir)
                or source.get("base_model_commit") != validation["base_model_commit"]
                or source.get("source_tree_sha256") != expected):
            raise BuildError(f"ablation source identity differs: {name}")
        for directory in (source_dir, Path(source.get("snapshot_directory", ""))):
            if not directory.is_dir() or source_tree_hash(source_inventory(directory)) != expected:
                raise BuildError(f"changed ablation source contents: {directory}")
        inventory_record = source.get("inventory", {})
        inventory_path = Path(inventory_record.get("path", ""))
        if not inventory_path.is_file() or sha256(inventory_path) != inventory_record.get("sha256"):
            raise BuildError(f"ablation source inventory changed: {name}")
        if source_tree_hash(json.loads(inventory_path.read_text())) != expected:
            raise BuildError(f"ablation source inventory identity differs: {name}")
        _verify_artifacts(variant)
    return {"kind": "retained_standard_and_validated_source_copies",
            "retained_standard_manifest": parent_record,
            "base_model_commit": validation["base_model_commit"],
            roster_key: names}


def verify_ablation_manifest(manifest: dict, *, expected_variants=None) -> dict:
    return _verify_source_copy_manifest(manifest, profile="ablations", expected_variants=expected_variants)


def verify_selection_variants_manifest(manifest: dict, *, expected_variants=None) -> dict:
    return _verify_source_copy_manifest(manifest, profile="selection_variants",
                                        expected_variants=expected_variants)


def derive_ablation_manifest(manifest: dict, parent_path: Path) -> dict:
    """Keep all compiled ablations but preserve another arm's exact Standard."""
    parent_path = parent_path.resolve()
    parent = json.loads(parent_path.read_text())
    standard = verify_standard_manifest(parent)
    result = json.loads(json.dumps(manifest))
    result["identity"] = parent["identity"]
    result["variants"]["standard"] = standard
    result["retained_standard_manifest"] = artifact(parent_path)
    verify_manifest(result)
    return result


def build_ablations(output: Path, jobs: int, *, parent_manifest: Path,
                    names=ABLATION_VARIANTS, rq1_parent_manifest: Path | None = None,
                    cmake: Path | None = None) -> dict:
    return _build_source_copies(output, jobs, parent_manifest=parent_manifest, names=names,
                               rq1_parent_manifest=rq1_parent_manifest, cmake=cmake,
                               profile="ablations")


def build_selection_variants(output: Path, jobs: int, *, parent_manifest: Path,
                             rq1_parent_manifest: Path | None = None,
                             cmake: Path | None = None) -> dict:
    return _build_source_copies(output, jobs, parent_manifest=parent_manifest,
                               names=SELECTION_VARIANTS, rq1_parent_manifest=rq1_parent_manifest,
                               cmake=cmake, profile="selection_variants")


def build_current_model(output: Path, jobs: int, *, parent_manifest: Path,
                        rq1_parent_manifest: Path | None = None,
                        cmake: Path | None = None) -> dict:
    """Snapshot current CRAFT contents, including approved uncommitted changes."""
    return _build_source_copies(output, jobs, parent_manifest=parent_manifest,
                               names=("jaeger",), rq1_parent_manifest=rq1_parent_manifest,
                               cmake=cmake, profile="current_model")


def _build_source_copies(output: Path, jobs: int, *, parent_manifest: Path,
                        names, rq1_parent_manifest: Path | None,
                        cmake: Path | None, profile: str) -> dict:
    """Build validated source copies with production flags and retain Standard."""
    roster_key, build_key, validation_name, source_names = _source_copy_profile(profile)
    names = _source_copy_names(names, profile)
    if not 1 <= jobs <= 4:
        raise BuildError("ablation compile concurrency must be between one and four")
    output = output.resolve()
    if any(output == source or source in output.parents or output in source.parents
           for source in (MODEL, COMPETITORS)):
        raise BuildError("ablation output must be separate from bundled model source")
    parent_manifest = parent_manifest.resolve()
    parent = json.loads(parent_manifest.read_text())
    standard = verify_standard_manifest(parent)
    current = source_revision(MODEL)
    validation = {"status": "validated", "base_model_commit": current,
                  "identity_kind": "bundled_source_tree_sha256",
                  "variants": {name: {"source_tree_sha256": source_revision(model_source(source_names[name]))}
                               for name in names}}
    validation_record = validation
    flags = list(parent["identity"]["cmake_flags"])
    _check_publication_flags(flags)
    _verify_boost_headers(parent["identity"].get("boost_math_headers", {}))
    cmake_path = cmake or Path(parent["identity"]["cmake"])
    compiler = parent["identity"]["compiler"]
    if (run([compiler, "--version"]).splitlines()[0] != parent["identity"]["compiler_version"]
            or run([str(cmake_path), "--version"]).splitlines()[0] != parent["identity"]["cmake_version"]):
        raise BuildError("ablation compiler/CMake versions differ from retained production build")
    if rq1_parent_manifest is not None:
        other = json.loads(rq1_parent_manifest.read_text())
        verify_standard_manifest(other)
        if (other["identity"]["compiler_version"] != parent["identity"]["compiler_version"]
                or run([other["identity"]["compiler"], "--version"]).splitlines()[0]
                != parent["identity"]["compiler_version"]
                or other["identity"]["cmake_version"] != parent["identity"]["cmake_version"]
                or other["identity"]["development"] != parent["identity"]["development"]
                or other["variants"]["standard"]["cmake_flags"][:len(FLAGS)] != list(FLAGS)):
            raise BuildError("arm-specific Standard toolchains differ")
    identity = {"builder_sha256": sha256(Path(__file__)), "base_model_commit": current,
                "validated_sources": validation_record, "cmake_flags": flags,
                "development": parent["identity"]["development"],
                "boost_math_headers": parent["identity"]["boost_math_headers"],
                "compiler": compiler, "compiler_version": parent["identity"]["compiler_version"],
                "cmake": str(cmake_path), "cmake_version": parent["identity"]["cmake_version"]}
    manifest_path = output / "build_manifest.json"
    if manifest_path.is_file():
        previous = json.loads(manifest_path.read_text())
        if (previous.get(build_key) != identity
                or previous.get("retained_standard_manifest") != artifact(parent_manifest)):
            raise BuildError("existing ablation build request differs")
        _verify_source_copy_manifest(previous, profile=profile, expected_variants=names)
        return previous
    if output.exists() and any(output.iterdir()):
        raise BuildError("ablation output is nonempty without an accepted manifest")
    output.mkdir(parents=True, exist_ok=True)
    atomic_json(output / "build_request.json", identity)
    variants = {"standard": standard}
    for name in names:
        print(f"Building production {name}", flush=True)
        original = model_source(source_names[name])
        files = source_inventory(original)
        expected = validation["variants"][name]["source_tree_sha256"]
        if source_tree_hash(files) != expected:
            raise BuildError(f"source copy differs from its completed validation: {name}")
        destination = output / name
        source = destination / "source"
        destination.mkdir()
        source_record = destination / "source_inventory.json"
        atomic_json(source_record, files)
        def ignore(directory, entries):
            return [entry for entry in entries
                    if (Path(directory) / entry).is_dir() and entry in SOURCE_SKIP_DIRS
                    or not (Path(directory) / entry).is_dir()
                    and (entry in SOURCE_SKIP_FILES or entry.endswith(".pyc"))]
        shutil.copytree(original, source, symlinks=True, ignore=ignore)
        if source_tree_hash(source_inventory(source)) != expected:
            raise BuildError(f"source snapshot differs: {name}")
        log = destination / "build.log"
        build_dir = destination / "cmake"
        run([str(cmake_path), "-S", str(source), "-B", str(build_dir),
             "-G", "Unix Makefiles", *flags], log=log)
        run([str(cmake_path), "--build", str(build_dir), "--target",
             "lightgbm", "_lightgbm", "--parallel", str(jobs)], log=log)
        native_library = source / "lib_lightgbm.so"
        binary_source = source / "lightgbm"
        if not native_library.is_file() or not binary_source.is_file():
            raise BuildError(f"native ablation artifacts missing: {name}")
        package_root = destination / "python_package"
        package = package_root / "lightgbm"
        shutil.copytree(source / "python-package/lightgbm", package,
                        ignore=shutil.ignore_patterns("__pycache__", "*.pyc", "lib"))
        shutil.copy2(source / "VERSION.txt", package / "VERSION.txt")
        (package / "lib").mkdir()
        library = package / "lib" / native_library.name
        binary = destination / binary_source.name
        shutil.copy2(native_library, library)
        shutil.copy2(binary_source, binary)
        variant = {
            "build_id": name, "base_version": BASE_VERSION, "base_commit": BASE_COMMIT,
            "python_package": str(package_root), "library": str(library),
            "library_sha256": sha256(library), "binary": str(binary),
            "binary_sha256": sha256(binary),
            "shared_wrapper_sha256": sha256(package / "validation_stopping.py"),
            "python_package_content_sha256": content_sha256(inventory(package_root)),
            "source_identity": {"kind": "validated_source_copy", "base_model_commit": current,
                "source_directory": str(original), "snapshot_directory": str(source),
                "source_tree_sha256": expected, "inventory": artifact(source_record)},
            "cmake_flags": flags, "install_name_fixes": []}
        atomic_json(destination / "build_manifest.json", variant)
        variants[name] = variant
    manifest = {"schema_version": 1, "status": "accepted", "identity": parent["identity"],
                "production_variants": ["standard", *names], roster_key: names,
                build_key: identity, "retained_standard_manifest": artifact(parent_manifest),
                "variants": variants}
    _verify_source_copy_manifest(manifest, profile=profile, expected_variants=names)
    atomic_json(manifest_path, manifest)
    atomic_json(output / "rq2_build_manifest.json", manifest)
    if rq1_parent_manifest is not None:
        atomic_json(output / "rq1_build_manifest.json",
                    derive_ablation_manifest(manifest, rq1_parent_manifest))
    return manifest


def build(output: Path, jobs: int, *, development: bool = False,
          openmp_root: Path | None = None, boost_root: Path | None = None,
          cmake: Path | None = None) -> dict:
    if jobs < 1:
        raise BuildError("--jobs must be positive")
    if any(path is not None and not path.is_absolute() for path in (openmp_root, boost_root, cmake)):
        raise BuildError("--openmp-root, --boost-root, and --cmake must be absolute when supplied")
    output = output.resolve()
    if any(output == source or source in output.parents or output in source.parents
           for source in (MODEL, COMPETITORS)):
        raise BuildError("build output must be separate from bundled model source")
    shared_contract = json.loads(INITIAL_PATCH.with_suffix(".sources.json").read_text())
    if (shared_contract["upstream_base_commit"] != BASE_COMMIT
            or shared_contract["patch_sha256"] != sha256(INITIAL_PATCH)
            or shared_contract["helper_sha256"] != sha256(MODEL / shared_contract["helper_path"])):
        raise BuildError("shared native initialization patch/source contract is stale")
    source_commit = source_revision(MODEL)
    verify_upstream()
    cmake_path = cmake or (Path(shutil.which("cmake")) if shutil.which("cmake") else None)
    if cmake_path is None or not cmake_path.is_file():
        raise BuildError("CMake is unavailable; provide --cmake ABS")
    compiler = shutil.which(os.environ.get("CXX", "c++"))
    c_compiler = shutil.which(os.environ.get("CC", "cc"))
    if not compiler or not c_compiler:
        raise BuildError("C and C++ compilers are required")
    omp_flags, omp_identity = openmp_configuration(openmp_root)
    boost_flags, boost_identity = boost_configuration(boost_root)
    flags = [*FLAGS, f"-DCMAKE_CXX_COMPILER={compiler}", f"-DCMAKE_C_COMPILER={c_compiler}",
             *omp_flags, *boost_flags]
    dependencies = inventory(UPSTREAM / "external_libs")
    if dependencies != inventory(MODEL / "external_libs"):
        raise BuildError("Standard LightGBM and JAEGER native dependency contents differ")
    for required in ("eigen/Eigen/Core", "fmt/include/fmt/format.h",
                     "fast_double_parser/include/fast_double_parser.h", "nanoarrow/CMakeLists.txt"):
        if not (UPSTREAM / "external_libs" / required).is_file():
            raise BuildError(f"local native dependency missing: external_libs/{required}")
    identity = {
        "builder_sha256": sha256(Path(__file__)),
        "source_commit": source_commit, "upstream_base_commit": BASE_COMMIT,
        "source_identity_kind": "bundled_source_tree_sha256",
        "upstream_source_tree_sha256": source_revision(UPSTREAM),
        "upstream_source": str(UPSTREAM.relative_to(ROOT)),
        "patches": {INITIAL_PATCH.name: sha256(INITIAL_PATCH)},
        "boost_math_headers": boost_identity,
        "shared_python": {name: sha256(MODEL / "python-package/lightgbm" / name) for name in SHARED_FILES},
        "external_libraries_sha256": content_sha256(dependencies),
        "development": development, "cmake_flags": flags,
        "cmake": str(cmake_path.resolve()), "cmake_version": run([str(cmake_path), "--version"]).splitlines()[0],
        "compiler": compiler, "compiler_version": run([compiler, "--version"]).splitlines()[0],
        "python_executable": sys.executable, "python_version": platform.python_version(),
        "platform": platform.platform(), "machine": platform.machine(), "openmp": omp_identity,
    }
    manifest_path = output / "build_manifest.json"
    if manifest_path.is_file():
        previous = json.loads(manifest_path.read_text())
        if previous.get("identity") != identity:
            raise BuildError("existing build identity differs; select a fresh --output directory")
        verify_manifest(previous)
        return previous
    if output.exists() and any(output.iterdir()):
        raise BuildError("output is nonempty without a verified manifest; select a fresh directory")
    output.mkdir(parents=True, exist_ok=True)
    atomic_json(output / "build_request.json", identity)
    variants = {}
    # Native calibration is part of the model source. Compare omitted versus
    # explicit default configuration using this same binary in the verifier.
    names = ("standard", "jaeger")
    for name in names:
        print(f"Building {name}", flush=True)
        destination = output / name
        source = destination / "source"
        destination.mkdir()
        log = destination / "build.log"
        commit = BASE_COMMIT if name == "standard" else source_commit
        repository = UPSTREAM if name == "standard" else MODEL
        shutil.copytree(repository, source, symlinks=True,
                        ignore=ignore_source)
        applied = ([INITIAL_PATCH] if name == "standard" else [])
        for patch in applied:
            run(["patch", "--batch", "--dry-run", "-p1", "-i", str(patch)], cwd=source, log=log)
            run(["patch", "--batch", "-p1", "-i", str(patch)], cwd=source, log=log)
        source_state = {
            "commit": commit, "patches": {p.name: sha256(p) for p in applied},
            "external_libraries_sha256": identity["external_libraries_sha256"],
        }
        build_dir = destination / "cmake"
        run([str(cmake_path), "-S", str(source), "-B", str(build_dir), "-G", "Unix Makefiles", *flags], log=log)
        run([str(cmake_path), "--build", str(build_dir), "--target", "lightgbm", "_lightgbm",
             "--parallel", str(jobs)], log=log)
        native_library = next((source / n for n in ("lib_lightgbm.so", "lib_lightgbm.dylib", "lib_lightgbm.dll")
                               if (source / n).is_file()), None)
        binary_source = source / ("lightgbm.exe" if os.name == "nt" else "lightgbm")
        if native_library is None or not binary_source.is_file():
            raise BuildError(f"native artifacts missing for {name}")
        package_root = destination / "python_package"
        package = package_root / "lightgbm"
        shutil.copytree(source / "python-package/lightgbm", package,
                        ignore=shutil.ignore_patterns("__pycache__", "*.pyc", "lib"))
        for shared in SHARED_FILES:
            shutil.copy2(MODEL / "python-package/lightgbm" / shared, package / shared)
        shutil.copy2(source / "VERSION.txt", package / "VERSION.txt")
        (package / "lib").mkdir()
        library = package / "lib" / native_library.name
        shutil.copy2(native_library, library)
        binary = destination / binary_source.name
        shutil.copy2(binary_source, binary)
        install_name_fixes = []
        if platform.system() == "Darwin" and omp_identity is not None:
            omp_path = omp_identity["library"]["path"]
            for target in (library, binary):
                for line in run(["otool", "-L", str(target)]).splitlines()[1:]:
                    dependency = line.strip().split(" (", 1)[0]
                    if dependency.endswith("libomp.dylib") and "@@HOMEBREW_PREFIX@@" in dependency:
                        run(["install_name_tool", "-change", dependency, omp_path, str(target)], log=log)
                        install_name_fixes.append({"artifact": target.name, "from": dependency, "to": omp_path})
        variant = {
            "build_id": name, "base_version": BASE_VERSION, "base_commit": BASE_COMMIT,
            "python_package": str(package_root), "library": str(library), "library_sha256": sha256(library),
            "binary": str(binary), "binary_sha256": sha256(binary),
            "shared_wrapper_sha256": sha256(package / "validation_stopping.py"),
            "python_package_content_sha256": content_sha256(inventory(package_root)),
            "source_identity": source_state, "cmake_flags": flags, "install_name_fixes": install_name_fixes,
        }
        atomic_json(destination / "build_manifest.json", variant)
        variants[name] = variant
    manifest = {"schema_version": 1, "status": "accepted", "identity": identity,
                "production_variants": ["standard", "jaeger"], "variants": variants}
    verify_manifest(manifest)
    atomic_json(manifest_path, manifest)
    return manifest


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--jobs", type=int, default=2)
    parser.add_argument("--development", action="store_true")
    parser.add_argument("--openmp-root", type=Path)
    parser.add_argument("--boost-root", type=Path)
    parser.add_argument("--cmake", type=Path)
    parser.add_argument("--reuse-manifest", type=Path,
                        help="Reuse exactly this accepted Standard; build only validated source candidates")
    profile = parser.add_mutually_exclusive_group()
    profile.add_argument("--ablations", nargs="+", choices=ABLATION_VARIANTS)
    parser.set_defaults(selection_variants=False)
    profile.add_argument("--current-model", action="store_true",
                         help="Snapshot/build only current CRAFT; retain authenticated Standard unchanged")
    parser.add_argument("--rq1-parent-manifest", type=Path,
                        help="Also derive rq1_build_manifest.json with its unchanged Standard")
    args = parser.parse_args()
    if args.reuse_manifest or args.ablations or args.selection_variants or args.current_model or args.rq1_parent_manifest:
        if (not args.reuse_manifest or not (args.ablations or args.selection_variants or args.current_model)
                or args.development or args.openmp_root or args.boost_root):
            parser.error("validated production copies require --reuse-manifest and an explicit candidate profile, without alternate build flags")
        builder = (build_current_model if args.current_model else
                   build_selection_variants if args.selection_variants else build_ablations)
        candidates = {} if args.selection_variants or args.current_model else {"names": args.ablations}
        builder(args.output, args.jobs, parent_manifest=args.reuse_manifest,
                rq1_parent_manifest=args.rq1_parent_manifest, cmake=args.cmake, **candidates)
    else:
        build(args.output, args.jobs, development=args.development, openmp_root=args.openmp_root,
              boost_root=args.boost_root, cmake=args.cmake)
    print(args.output / "build_manifest.json")


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/README.md <==
# Public-data acquisition and preparation

This package contains the recovered parsers for all ten public datasets.
Publisher URLs, archive sizes and SHA-256 values, source attribution, split
definitions, feature roles, categorical handling, and license qualifications
are in [config/datasets.json](config/datasets.json). Raw data are not included.

Run from the supplementary package root with Python 3.10 or later; this module
uses only the standard library:

```bash
python -m evaluation_benchmark_source_code.public_data_preparation.scripts.acquire --plan
python -m evaluation_benchmark_source_code.public_data_preparation.scripts.acquire --execute
python -m evaluation_benchmark_source_code.public_data_preparation.scripts.prepare --execute
```

Append `--dataset DATASET_ID` to select one family. A complete acquisition
downloads 13 files, about 6.91 GB compressed. Prepared data and temporary files
require additional storage. Acquisition checks pinned hashes and archive
structure; it fails if the publisher serves different bytes. No live publisher
availability check was performed while packaging these sources.

The nine original raw-data parsers remain unchanged. HIGGS formerly reused
locally prepared files; the included adapter applies its original binary-label
normalization, ordered one-to-zero-based feature indexing, float parsing and
17-significant-digit serialization directly to the pinned archive. It enforces
the original final train/test byte counts and SHA-256 values. The 10,500,000 /
500,000 row split and all other dataset partitions remain fixed.

The original combined parser's SHA-256 matched all ten existing preparation
receipts before its portable copy was made. Source acquisition now uses package
relative managed paths. Literal split namespace strings are retained because
changing them would alter Bosch/KDD SHA-ranked row assignments.

Preparation creates fresh source/prepare receipts and metadata without native
binary caches. The benchmark constructs its own native caches later. After
public and synthetic generation, run:

```bash
python -m evaluation_benchmark_source_code.reproduction_inputs.register_data --data-root . --output evaluation_benchmark_source_code/results/registered_data.json
```

Pass that output to the benchmark's `--registered-data-manifest` option.
Registration requires the original input, label, row-ID, feature-map, split,
and oracle payload fingerprints. Public metadata must match every scientific
field; only native-binary status and the recorded HIGGS acquisition mechanism
may differ. The new receipt binds the current registrar and source manifests,
and does not claim to be a historical execution receipt.

The preparation copy was checked using the no-download acquisition plan,
entrypoint help, and tiny HIGGS/metadata integrity fixtures. Full public
downloads, full HIGGS conversion, and publication dataset generation were not
rerun during supplementary packaging.

```bash
python -m unittest evaluation_benchmark_source_code.public_data_preparation.tests.test_portability -v
```

Preserve third-party notices when obtaining or sharing data. The manifest
retains the Figshare Bosch version-4 qualification, the APS UCI CC BY 4.0 and
embedded GPL-3.0-or-later notices, and the restricted or unclear raw-data
redistribution status of Epsilon, KDD 2009, and Jannis.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/__init__.py <==
"""Pinned publisher data acquisition and preparation for the benchmark supplement."""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/config/datasets.json <==
{
  "schema_version": 2,
  "data_root": "evaluation_benchmark_source_code/data/publication_benchmark_v1",
  "hash_algorithm": "sha256",
  "binary_construction": {
    "builder": "standard_lightgbm_cli",
    "task": "save_binary",
    "parameters": {
      "max_bin": 255,
      "bin_construct_sample_cnt": 200000,
      "data_random_seed": 1,
      "min_data_in_bin": 3,
      "min_data_in_leaf": 20,
      "feature_pre_filter": true,
      "enable_bundle": true,
      "is_enable_sparse": true,
      "use_missing": true,
      "zero_as_missing": false
    },
    "validation_alignment": "valid_data is loaded in the same save_binary invocation and aligned to the training Dataset reference"
  },
  "datasets": [
    {
      "id": "higgs",
      "display_name": "HIGGS",
      "role": "required_core",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc"
      ],
      "features": 28,
      "schema": {
        "rows": 11000000,
        "predictor_count": 28,
        "format": "xz_compressed_libsvm",
        "feature_index_base": 1,
        "omitted_coordinates": "true_zero",
        "label_mapping": {
          "0": 0,
          "1": 1
        },
        "missing": "none"
      },
      "split": {
        "kind": "fixed_rows",
        "train_rows": 10500000,
        "test_rows": 500000,
        "rule": "first 10,500,000 rows train; last 500,000 rows test"
      },
      "source": {
        "locator": "LIBSVM HIGGS mirror of UCI dataset 280",
        "landing_url": "https://archive.ics.uci.edu/dataset/280/higgs",
        "doi": "10.24432/C5V312",
        "license": {
          "declared": "CC BY 4.0",
          "url": "https://creativecommons.org/licenses/by/4.0/",
          "redistribution": "permitted_with_attribution"
        },
        "files": [
          {
            "name": "HIGGS.xz",
            "bytes": 1369767436,
            "sha256": "ec9ed1649a59cc0a557f8268e0236769499eabf4e0b57412d5b1510e21fe475e",
            "url": "https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/binary/HIGGS.xz",
            "media_type": "application/x-xz"
          }
        ]
      },
      "expected_prepared": {
        "train": {
          "bytes": 6074582604,
          "sha256": "ee31ad3dcfc170a4ed03695f7e5436438e4b202d3be9ff15d318888b1a1b3e8b",
          "rows": 10500000
        },
        "test": {
          "bytes": 289269228,
          "sha256": "2be89d5b82f1b0d39af2963b1379718bcd3a7affe52f62b818dca9b76a6bcead",
          "rows": 500000
        }
      }
    },
    {
      "id": "epsilon",
      "display_name": "Epsilon",
      "role": "required_core",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc"
      ],
      "features": 2000,
      "schema": {
        "rows": 500000,
        "predictor_count": 2000,
        "format": "bz2_compressed_libsvm",
        "feature_index_base": 1,
        "dense": true,
        "label_mapping": {
          "1": 1,
          "-1": 0
        },
        "missing": "none"
      },
      "split": {
        "kind": "official_files",
        "train_rows": 400000,
        "test_rows": 100000,
        "rule": "epsilon_normalized is train and epsilon_normalized.t is test; never concatenate or repartition"
      },
      "source": {
        "locator": "LIBSVM normalized Epsilon benchmark",
        "landing_url": "https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/binary.html#epsilon",
        "license": {
          "declared": "No SPDX or Creative Commons license stated for the exact normalized artifacts",
          "redistribution": "do_not_redistribute_raw"
        },
        "files": [
          {
            "name": "epsilon_normalized.bz2",
            "bytes": 3871424303,
            "sha256": "aff916d4f97f18d286558ca088d2a9f7e1fcee9376539a5aa6ef5b7ef9dfa978",
            "url": "https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/binary/epsilon_normalized.bz2",
            "media_type": "application/x-bzip2",
            "rows": 400000
          },
          {
            "name": "epsilon_normalized.t.bz2",
            "bytes": 967869384,
            "sha256": "cb299295ad11e200696eaa3050f5d8cf700eaa9c65e6aa859bda959f8669458b",
            "url": "https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/binary/epsilon_normalized.t.bz2",
            "media_type": "application/x-bzip2",
            "rows": 100000
          }
        ]
      }
    },
    {
      "id": "bosch",
      "display_name": "Bosch Production Line (numeric)",
      "role": "required_core",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc",
        "average_precision"
      ],
      "features": 968,
      "schema": {
        "rows": 1183747,
        "columns": 970,
        "id_column": "Id",
        "target_column": "Response",
        "predictor_count": 968,
        "predictor_name_pattern": "L*_S*_F*",
        "label_counts": {
          "0": 1176868,
          "1": 6879
        },
        "missing_token": "empty_csv_field",
        "categorical_columns": []
      },
      "split": {
        "kind": "sha256_ranked_stratified",
        "test_fraction": 0.2,
        "seed_from": "data_split_seed",
        "namespace": "saber-v5-publication-bosch-stratified-v1",
        "row_key": "decimal Id",
        "hash_message": "{namespace}:{seed}:{row_key}",
        "within_class_test_count": "(class_count + 2) // 5",
        "tie_break": "ascending row key",
        "expected_train_rows": 946997,
        "expected_test_rows": 236750,
        "expected_train_labels": {
          "0": 941494,
          "1": 5503
        },
        "expected_test_labels": {
          "0": 235374,
          "1": 1376
        }
      },
      "source": {
        "locator": "Figshare article 21118804 version 4, file 37613486; versioned third-party copy described as originating from the Kaggle Bosch competition",
        "landing_url": "https://doi.org/10.6084/m9.figshare.21118804.v4",
        "doi": "10.6084/m9.figshare.21118804.v4",
        "provenance_qualification": "Hash-pinned and schema-equivalent to the expected official train_numeric table; authenticated byte parity with a Kaggle download is not claimed.",
        "license": {
          "declared": "CC0 on the Figshare v4 record",
          "url": "https://creativecommons.org/publicdomain/zero/1.0/",
          "redistribution": "retain_source_qualification"
        },
        "files": [
          {
            "name": "train_numeric.zip",
            "bytes": 283091814,
            "md5": "a6bfaa6f670e7ef3a5c96ebfa0170cbe",
            "sha256": "a78ebd0870f88a45aae0f1972df003cb3f20ea305ba8a5f4a6fa267ba42dcebf",
            "url": "https://ndownloader.figshare.com/files/37613486",
            "media_type": "application/zip",
            "strict_archive_members": true,
            "archive_members": [
              {
                "name": "train_numeric.csv",
                "bytes": 2139901506
              }
            ]
          }
        ]
      }
    },
    {
      "id": "yearpredictionmsd",
      "display_name": "YearPredictionMSD",
      "role": "required_core",
      "task": "regression",
      "primary_metric": "rmse",
      "supplemental_metrics": [
        "mae"
      ],
      "features": 90,
      "schema": {
        "rows": 515345,
        "columns": 91,
        "header": false,
        "delimiter": ",",
        "target_position": 0,
        "predictor_count": 90,
        "target_observed_range": [
          1922,
          2011
        ],
        "missing": "none"
      },
      "split": {
        "kind": "official_rows",
        "train_rows": 463715,
        "test_rows": 51630,
        "rule": "first 463,715 rows train; last 51,630 rows test"
      },
      "source": {
        "locator": "UCI ML Repository dataset 203",
        "landing_url": "https://archive.ics.uci.edu/dataset/203/yearpredictionmsd",
        "doi": "10.24432/C50K61",
        "license": {
          "declared": "CC BY 4.0",
          "url": "https://creativecommons.org/licenses/by/4.0/",
          "redistribution": "permitted_with_attribution"
        },
        "files": [
          {
            "name": "yearpredictionmsd.zip",
            "bytes": 211011981,
            "sha256": "06f801af323bb7798e800583acce4ea1ed2697ac12c23f4424aea0a7a3d09e11",
            "url": "https://archive.ics.uci.edu/static/public/203/yearpredictionmsd.zip",
            "media_type": "application/zip",
            "strict_archive_members": true,
            "archive_members": [
              {
                "name": "YearPredictionMSD.txt",
                "bytes": 448576698
              }
            ]
          }
        ]
      }
    },
    {
      "id": "aps_failure",
      "display_name": "APS Failure at Scania Trucks",
      "role": "required_extension",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "average_precision",
        "roc_auc",
        "official_cost"
      ],
      "features": 170,
      "schema": {
        "predictor_count": 170,
        "columns": 171,
        "preamble_lines": 20,
        "header_line": 21,
        "target_column": "class",
        "first_predictor": "aa_000",
        "last_predictor": "eg_000",
        "label_mapping": {
          "neg": 0,
          "pos": 1
        },
        "missing_token": "na",
        "train_label_counts": {
          "0": 59000,
          "1": 1000
        },
        "test_label_counts": {
          "0": 15625,
          "1": 375
        }
      },
      "split": {
        "kind": "official_files",
        "train_rows": 60000,
        "test_rows": 16000
      },
      "threshold_rule": "minimize 10*FP+500*FN on training predictions; choose the largest threshold among exact ties; apply once to test predictions",
      "source": {
        "locator": "UCI ML Repository dataset 421",
        "landing_url": "https://archive.ics.uci.edu/dataset/421/aps+failure+at+scania+trucks",
        "doi": "10.24432/C51S51",
        "license": {
          "declared": "UCI landing page: CC BY 4.0; embedded source files: GPL-3.0-or-later notice",
          "redistribution": "do_not_redistribute_raw; preserve_both_notices"
        },
        "files": [
          {
            "name": "aps_failure.zip",
            "bytes": 56618034,
            "sha256": "5504d0402f54faaf97ac0ca085a621645763f5cfea2eb29c592b057d43d4db89",
            "url": "https://archive.ics.uci.edu/static/public/421/aps+failure+at+scania+trucks.zip",
            "media_type": "application/zip",
            "strict_archive_members": true,
            "archive_members": [
              {
                "name": "aps_failure_test_set.csv",
                "bytes": 11943558
              },
              {
                "name": "aps_failure_training_set.csv",
                "bytes": 44669194
              },
              {
                "name": "aps_failure_description.txt",
                "bytes": 4874
              }
            ]
          }
        ]
      }
    },
    {
      "id": "kdd2009_appetency",
      "display_name": "KDD Cup 2009 Small - Appetency",
      "role": "required_extension",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc",
        "average_precision"
      ],
      "features": 230,
      "schema": {
        "rows": 50000,
        "predictor_count": 230,
        "delimiter": "tab",
        "header": true,
        "numeric_columns": [
          0,
          189
        ],
        "categorical_columns": [
          190,
          229
        ],
        "missing_token": "empty_tab_field",
        "label_mapping": {
          "1": 1,
          "-1": 0
        },
        "label_counts": {
          "0": 49110,
          "1": 890
        },
        "categorical_encoding": "training-only UTF-8 bytewise lexical levels to consecutive nonnegative integers; missing or unseen evaluation levels to -1"
      },
      "split": {
        "kind": "sha256_ranked_stratified",
        "test_fraction": 0.2,
        "seed_from": "data_split_seed",
        "namespace": "saber-v5-publication-kdd09-stratified-v1",
        "row_key": "zero-based source data-row index after header",
        "hash_message": "{namespace}:{seed}:{row_key}",
        "within_class_test_count": "(class_count + 2) // 5",
        "tie_break": "ascending row key",
        "train_only_encoding": true,
        "expected_train_rows": 40000,
        "expected_test_rows": 10000,
        "expected_train_labels": {
          "0": 39288,
          "1": 712
        },
        "expected_test_labels": {
          "0": 9822,
          "1": 178
        }
      },
      "source": {
        "locator": "Official KDD Cup 2009 Small matrix and Appetency labels",
        "landing_url": "https://www.kdd.org/kdd-cup/view/kdd-cup-2009/Data",
        "license": {
          "declared": "No explicit modern redistribution license located on the official data page",
          "redistribution": "do_not_redistribute_raw"
        },
        "files": [
          {
            "name": "orange_small_train.data.zip",
            "bytes": 8424904,
            "sha256": "31ccb810bdbb71c16e079326443166dc3dfbf73cd358fc4a4ce7440fb1bc6040",
            "url": "https://kdd.org/cupfiles/KDDCupData/2009/orange_small_train.data.zip",
            "media_type": "application/zip",
            "strict_archive_members": true,
            "archive_members": [
              {
                "name": "orange_small_train.data",
                "bytes": 26205735
              },
              {
                "name": "orange_small_train.data.cksum",
                "bytes": 44
              }
            ],
            "embedded_cksum": "2856354356 26205735 orange_small_train.data"
          },
          {
            "name": "orange_small_train_appetency.labels",
            "bytes": 199110,
            "sha256": "edbfa40e7513804cf25c3f8b3c8f4a6cf5c77116cffc2f87ef770351250a963c",
            "url": "https://kdd.org/cupfiles/KDDCupData/2009/orange_small_train_appetency.labels",
            "media_type": "text/plain"
          }
        ]
      }
    },
    {
      "id": "gisette",
      "display_name": "Gisette",
      "role": "required_extension",
      "task": "binary",
      "primary_metric": "binary_logloss",
      "supplemental_metrics": [
        "roc_auc"
      ],
      "features": 5000,
      "schema": {
        "predictor_count": 5000,
        "matrix_delimiter": "ASCII whitespace",
        "label_mapping": {
          "1": 1,
          "-1": 0
        },
        "missing": "none",
        "train_label_counts": {
          "0": 3000,
          "1": 3000
        },
        "test_label_counts": {
          "0": 500,
          "1": 500
        },
        "probe_columns": 2500
      },
      "split": {
        "kind": "official_train_validation",
        "train_rows": 6000,
        "test_rows": 1000,
        "preserve_probe_columns": true,
        "rule": "official labeled validation is test; unlabeled challenge test is excluded"
      },
      "source": {
        "locator": "UCI ML Repository dataset 170",
        "landing_url": "https://archive.ics.uci.edu/dataset/170/gisette",
        "doi": "10.24432/C5HP5B",
        "license": {
          "declared": "CC BY 4.0",
          "url": "https://creativecommons.org/licenses/by/4.0/",
          "redistribution": "permitted_with_attribution"
        },
        "files": [
          {
            "name": "gisette.zip",
            "bytes": 21298687,
            "sha256": "430bb631b3e494659f13763c117f06f5aa8a269b0d8e13ccf5b71d95303f3808",
            "url": "https://archive.ics.uci.edu/static/public/170/gisette.zip",
            "media_type": "application/zip",
            "strict_archive_members": true,
            "archive_members": [
              {
                "name": "Dataset.pdf",
                "bytes": 453565
              },
              {
                "name": "GISETTE/",
                "bytes": 0
              },
              {
                "name": "GISETTE/gisette.param",
                "bytes": 269
              },
              {
                "name": "GISETTE/gisette_test.data",
                "bytes": 73448980
              },
              {
                "name": "GISETTE/gisette_train.data",
                "bytes": 67788724
              },
              {
                "name": "GISETTE/gisette_train.labels",
                "bytes": 15000
              },
              {
                "name": "GISETTE/gisette_valid.data",
                "bytes": 11316914
              },
              {
                "name": "gisette_valid.labels",
                "bytes": 2500
              }
            ]
          }
        ]
      }
    },
    {
      "id": "jannis",
      "display_name": "Jannis",
      "role": "required_extension",
      "task": "multiclass",
      "primary_metric": "multi_logloss",
      "supplemental_metrics": [
        "macro_f1",
        "balanced_accuracy"
      ],
      "features": 54,
      "num_class": 4,
      "schema": {
        "rows": 83733,
        "format": "ARFF",
        "target_name": "class",
        "target_position": 0,
        "target_levels": [
          "0",
          "1",
          "2",
          "3"
        ],
        "predictor_names": "V1..V54",
        "predictor_type": "numeric",
        "missing": "none",
        "label_counts": {
          "0": 1687,
          "1": 28790,
          "2": 14734,
          "3": 38522
        }
      },
      "split": {
        "kind": "openml_task",
        "contract": "OpenML task 168792; dataset 41168 version 1; target class; estimation procedure 6; one-repeat stratified 33% holdout",
        "openml_task_id": 168792,
        "row_id_base": 0,
        "repeat": 0,
        "fold": 0,
        "train_rows": 56102,
        "test_rows": 27631,
        "train_label_counts": {
          "0": 1121,
          "1": 19308,
          "2": 9819,
          "3": 25854
        },
        "test_label_counts": {
          "0": 566,
          "1": 9482,
          "2": 4915,
          "3": 12668
        }
      },
      "source": {
        "locator": "OpenML dataset 41168 version 1 and task 168792",
        "landing_url": "https://www.openml.org/d/41168",
        "metadata_url": "https://www.openml.org/api/v1/json/data/41168",
        "task_metadata_url": "https://www.openml.org/api/v1/json/task/168792",
        "license": {
          "declared": "Public (OpenML metadata string; not an SPDX identifier)",
          "redistribution": "do_not_redistribute_raw_in_anonymous_supplement"
        },
        "files": [
          {
            "name": "jannis_41168_v1.arff",
            "bytes": 38438813,
            "md5": "d746ee8959c97962216063096aa3be5f",
            "sha256": "ffc0530b7f98207096b603b33c5cb33d1f92bc8b4f2a62acbeb5fe70e4107d4c",
            "url": "https://www.openml.org/data/v1/download/19335691/jannis.arff",
            "media_type": "text/plain"
          },
          {
            "name": "Task_168792_splits.arff",
            "bytes": 1301122,
            "sha256": "e0630ca5885108c6ffaa0eb80a2e251f213fa0efda7d61e1a53867d6b31ef8fd",
            "url": "https://www.openml.org/api_splits/get/168792/Task_168792_splits.arff",
            "media_type": "text/plain"
          }
        ]
      }
    },
    {
      "id": "har_smartphone",
      "display_name": "Human Activity Recognition Using Smartphones",
      "role": "required_extension",
      "task": "multiclass",
      "primary_metric": "multi_logloss",
      "supplemental_metrics": [
        "macro_f1",
        "balanced_accuracy"
      ],
      "features": 561,
      "num_class": 6,
      "schema": {
        "predictor_count": 561,
        "feature_source": "engineered X_train/X_test tables only",
        "original_feature_name_count": 561,
        "unique_original_feature_names": 477,
        "canonical_feature_names": "f000..f560 by position",
        "target_levels": [
          1,
          2,
          3,
          4,
          5,
          6
        ],
        "label_mapping": {
          "1": 0,
          "2": 1,
          "3": 2,
          "4": 3,
          "5": 4,
          "6": 5
        },
        "missing": "none"
      },
      "split": {
        "kind": "official_subject",
        "exclude_columns": [
          "subject"
        ],
        "train_rows": 7352,
        "test_rows": 2947,
        "train_subjects": [
          1,
          3,
          5,
          6,
          7,
          8,
          11,
          14,
          15,
          16,
          17,
          19,
          21,
          22,
          23,
          25,
          26,
          27,
          28,
          29,
          30
        ],
        "test_subjects": [
          2,
          4,
          9,
          10,
          12,
          13,
          18,
          20,
          24
        ],
        "train_label_counts": {
          "0": 1226,
          "1": 1073,
          "2": 986,
          "3": 1286,
          "4": 1374,
          "5": 1407
        },
        "test_label_counts": {
          "0": 496,
          "1": 471,
          "2": 420,
          "3": 491,
          "4": 532,
          "5": 537
        }
      },
      "source": {
        "locator": "UCI ML Repository dataset 240",
        "landing_url": "https://archive.ics.uci.edu/dataset/240/human+activity+recognition+using+smartphones",
        "doi": "10.24432/C54S4K",
        "license": {
          "declared": "CC BY 4.0",
          "url": "https://creativecommons.org/licenses/by/4.0/",
          "redistribution": "permitted_with_attribution"
        },
        "files": [
          {
            "name": "har_smartphones.zip",
            "bytes": 61005872,
            "sha256": "c00b803081a5c797cd5e4b83700a9810b38d53d9d84e01917e090e1fdbc81031",
            "url": "https://archive.ics.uci.edu/static/public/240/human+activity+recognition+using+smartphones.zip",
            "media_type": "application/zip",
            "strict_archive_members": true,
            "archive_members": [
              {
                "name": "UCI HAR Dataset.names",
                "bytes": 6304
              },
              {
                "name": "UCI HAR Dataset.zip",
                "bytes": 60999314,
                "sha256": "2045e435c955214b38145fb5fa00776c72814f01b203fec405152dac7d5bfeb0"
              }
            ],
            "selected_nested_members": [
              "UCI HAR Dataset/activity_labels.txt",
              "UCI HAR Dataset/features.txt",
              "UCI HAR Dataset/train/X_train.txt",
              "UCI HAR Dataset/train/y_train.txt",
              "UCI HAR Dataset/train/subject_train.txt",
              "UCI HAR Dataset/test/X_test.txt",
              "UCI HAR Dataset/test/y_test.txt",
              "UCI HAR Dataset/test/subject_test.txt"
            ]
          }
        ]
      }
    },
    {
      "id": "ct_slices",
      "display_name": "Relative Location of CT Slices",
      "role": "required_extension",
      "task": "regression",
      "primary_metric": "rmse",
      "supplemental_metrics": [
        "mae"
      ],
      "features": 384,
      "schema": {
        "rows": 53500,
        "columns": 386,
        "group_column": "patientId",
        "predictor_names": "value0..value383",
        "target_column": "reference",
        "predictor_count": 384,
        "observed_patient_ids": 97,
        "observed_patient_id_range": [
          0,
          96
        ],
        "observed_target_range": [
          1.738733,
          97.489115
        ],
        "missing": "none",
        "source_discrepancy": "UCI prose says 74 patients and target range [0,180]; the hash-pinned file contains 97 distinct patientId values (0..96) and the stated observed target range. File-derived groups govern."
      },
      "split": {
        "kind": "five_patient_group_folds",
        "group_column": "patientId",
        "exclude_columns": [
          "patientId",
          "reference"
        ],
        "algorithm": "Count rows per patient; sort by (-row_count, patientId); assign greedily to fold minimizing (current_row_total, current_patient_count, fold_index); never use target.",
        "folds": [
          {
            "id": "fold-01",
            "test_rows": 10708,
            "patient_ids": [
              4,
              9,
              13,
              16,
              17,
              22,
              27,
              29,
              31,
              43,
              46,
              48,
              52,
              56,
              62,
              63,
              77,
              80,
              88
            ]
          },
          {
            "id": "fold-02",
            "test_rows": 10716,
            "patient_ids": [
              0,
              6,
              7,
              8,
              11,
              14,
              18,
              35,
              37,
              49,
              57,
              58,
              68,
              73,
              75,
              78,
              79,
              94,
              95,
              96
            ]
          },
          {
            "id": "fold-03",
            "test_rows": 10719,
            "patient_ids": [
              12,
              26,
              32,
              34,
              38,
              39,
              41,
              42,
              47,
              51,
              53,
              54,
              55,
              59,
              65,
              70,
              71,
              72,
              84,
              92
            ]
          },
          {
            "id": "fold-04",
            "test_rows": 10649,
            "patient_ids": [
              3,
              5,
              15,
              21,
              24,
              25,
              44,
              45,
              50,
              61,
              64,
              67,
              69,
              82,
              83,
              86,
              87,
              90
            ]
          },
          {
            "id": "fold-05",
            "test_rows": 10708,
            "patient_ids": [
              1,
              2,
              10,
              19,
              20,
              23,
              28,
              30,
              33,
              36,
              40,
              60,
              66,
              74,
              76,
              81,
              85,
              89,
              91,
              93
            ]
          }
        ],
        "fold_receipt": "resolved_from_hash_pinned_file"
      },
      "source": {
        "locator": "UCI ML Repository dataset 206",
        "landing_url": "https://archive.ics.uci.edu/dataset/206/relative+location+of+ct+slices+on+axial+axis",
        "doi": "10.24432/C5CP6G",
        "license": {
          "declared": "CC BY 4.0",
          "url": "https://creativecommons.org/licenses/by/4.0/",
          "redistribution": "permitted_with_attribution"
        },
        "files": [
          {
            "name": "ct_slices.zip",
            "bytes": 17823884,
            "sha256": "9411f92082678169d2a01356f036708498c3ab507f6595919456bbb04a1d942a",
            "url": "https://archive.ics.uci.edu/static/public/206/relative+location+of+ct+slices+on+axial+axis.zip",
            "media_type": "application/zip",
            "strict_archive_members": true,
            "archive_members": [
              {
                "name": "slice_localization_data.csv",
                "bytes": 81517067
              }
            ]
          }
        ]
      }
    }
  ],
  "reserve_dataset": {
    "id": "superconductivity",
    "status": "reserve_only_not_acquired",
    "replacement_for": "ct_slices_if_group_processing_infeasible",
    "resolution": "not_used_because_five_patientId-disjoint_CT_folds_are_feasible",
    "uci_id": 464,
    "doi": "10.24432/C53P47",
    "license": "CC BY 4.0"
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/config/seeds.json <==
{
  "schema_version": 1,
  "common_model_seeds": [73001, 73002, 73003, 73004, 73005],
  "goss_seed_policy": "equal_to_model_seed",
  "native_feature_seed_policy": "equal_to_model_seed",
  "data_split_seed": 271828,
  "ct_fold_seed_map": {
    "fold-01": 73001,
    "fold-02": 73002,
    "fold-03": 73003,
    "fold-04": 73004,
    "fold-05": 73005
  },
  "notes": "CT folds replace random-seed replicates; each fold has one prespecified model seed shared by every method."
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/scripts/__init__.py <==
"""Standalone data-preparation entrypoints."""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/scripts/acquire.py <==
"""Plan or execute hash-pinned publication-dataset acquisition.

Large, already-validated HIGGS and Epsilon sources are reused in place.  Other
sources are copied from a matching staging candidate when available, otherwise
downloaded.  Managed copies are written to a same-directory temporary file,
verified, fsynced, and atomically promoted.  No unverified partial file can
become a benchmark source.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import shutil
import tempfile
import urllib.request
import zipfile
from pathlib import Path
from typing import Any, Iterable

from .common import (
    CONFIG_ROOT,
    DATA_ROOT,
    REPO_ROOT,
    ContractError,
    artifact_record,
    atomic_write_json,
    load_json,
    resolve_repo_path,
    sha256_file,
    sha256_json,
    utc_now,
)


def selected_datasets(config: dict[str, Any], names: set[str] | None) -> Iterable[dict[str, Any]]:
    known = {item["id"] for item in config["datasets"]}
    unknown = (names or set()) - known
    if unknown:
        raise ContractError(f"unknown datasets: {', '.join(sorted(unknown))}")
    for item in config["datasets"]:
        if not names or item["id"] in names:
            yield item


def _validate_source_file_spec(spec: dict[str, Any], dataset_id: str) -> None:
    missing = sorted({"name", "bytes", "sha256"} - set(spec))
    if missing:
        raise ContractError(f"{dataset_id} source file misses {missing}")
    if not isinstance(spec["bytes"], int) or spec["bytes"] <= 0:
        raise ContractError(f"{dataset_id}/{spec['name']} has invalid byte count")
    digest = spec["sha256"]
    if not isinstance(digest, str) or len(digest) != 64 or any(c not in "0123456789abcdef" for c in digest):
        raise ContractError(f"{dataset_id}/{spec['name']} lacks a lowercase SHA-256")
    staged = spec.get("staged_paths", [])
    if not isinstance(staged, list) or not all(isinstance(path, str) and path for path in staged):
        raise ContractError(f"{dataset_id}/{spec['name']} staged_paths must be a string list")
    if not spec.get("url") and not spec.get("reuse_path") and not staged:
        raise ContractError(f"{dataset_id}/{spec['name']} has no URL, reuse path, or staged path")


def _digest(path: Path, algorithm: str) -> str:
    value = hashlib.new(algorithm)
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            value.update(chunk)
    return value.hexdigest()


def _hash_member(archive: zipfile.ZipFile, name: str) -> str:
    value = hashlib.sha256()
    with archive.open(name) as handle:
        for chunk in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            value.update(chunk)
    return value.hexdigest()


def _validate_archive(path: Path, spec: dict[str, Any]) -> None:
    members = spec.get("archive_members")
    if not members:
        return
    try:
        with zipfile.ZipFile(path) as archive:
            infos = archive.infolist()
            names = [info.filename for info in infos]
            if len(names) != len(set(names)):
                raise ContractError(f"duplicate ZIP member in {path}")
            observed = {info.filename: info.file_size for info in infos}
            expected = {item["name"]: int(item["bytes"]) for item in members}
            if spec.get("strict_archive_members") and observed != expected:
                raise ContractError(
                    f"ZIP member contract mismatch for {path}: observed={observed!r}, expected={expected!r}")
            for member in members:
                name = member["name"]
                if observed.get(name) != int(member["bytes"]):
                    raise ContractError(f"ZIP member size mismatch for {path}!{name}")
                if member.get("sha256") and _hash_member(archive, name) != member["sha256"]:
                    raise ContractError(f"ZIP member hash mismatch for {path}!{name}")
            embedded = spec.get("embedded_cksum")
            if embedded is not None:
                checksum_members = [name for name in names if name.endswith(".cksum")]
                if len(checksum_members) != 1:
                    raise ContractError(f"expected one embedded .cksum in {path}")
                actual = archive.read(checksum_members[0]).decode("ascii").strip()
                if actual != embedded:
                    raise ContractError(f"embedded checksum text mismatch in {path}")
    except (OSError, zipfile.BadZipFile, UnicodeError) as exc:
        raise ContractError(f"cannot validate ZIP source {path}: {exc}") from exc


def verify_source(path: Path, spec: dict[str, Any]) -> None:
    if not path.is_file():
        raise ContractError(f"missing source file: {path}")
    size = path.stat().st_size
    if size != int(spec["bytes"]):
        raise ContractError(f"source size mismatch for {path}: {size} != {spec['bytes']}")
    observed = sha256_file(path)
    if observed != spec["sha256"]:
        raise ContractError(f"source SHA-256 mismatch for {path}: {observed} != {spec['sha256']}")
    if spec.get("md5") and _digest(path, "md5") != spec["md5"]:
        raise ContractError(f"source MD5 mismatch for {path}")
    _validate_archive(path, spec)


def _reuse_path(spec: dict[str, Any]) -> Path | None:
    value = spec.get("reuse_path")
    return resolve_repo_path(value) if value else None


def _staged_candidates(spec: dict[str, Any]) -> list[Path]:
    values = list(spec.get("staged_paths", []))
    if spec.get("staged_path"):
        values.insert(0, spec["staged_path"])
    return [Path(value).expanduser().resolve() for value in values]


def _find_verified_stage(spec: dict[str, Any]) -> Path | None:
    errors: list[str] = []
    for candidate in _staged_candidates(spec):
        if not candidate.is_file():
            continue
        try:
            verify_source(candidate, spec)
            return candidate
        except ContractError as exc:
            errors.append(str(exc))
    if errors and not spec.get("url"):
        raise ContractError("; ".join(errors))
    return None


def _managed_target(dataset_id: str, spec: dict[str, Any]) -> Path:
    return DATA_ROOT / dataset_id / "source" / spec["name"]


def plan(config: dict[str, Any], names: set[str] | None) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    for dataset in selected_datasets(config, names):
        files = dataset["source"].get("files", [])
        if not files:
            rows.append({"dataset": dataset["id"], "status": "blocked", "reason": "source.files is not frozen"})
            continue
        for spec in files:
            try:
                _validate_source_file_spec(spec, dataset["id"])
                reuse = _reuse_path(spec)
                target = reuse or _managed_target(dataset["id"], spec)
                if target.is_file():
                    verify_source(target, spec)
                    status = "ready_reused" if reuse else "ready_managed"
                else:
                    stage = _find_verified_stage(spec)
                    status = "staged" if stage else ("downloadable" if spec.get("url") else "blocked")
                row = {
                    "dataset": dataset["id"],
                    "name": spec["name"],
                    "target": str(target),
                    "status": status,
                    "reuse_in_place": reuse is not None,
                    "has_url": bool(spec.get("url")),
                }
            except ContractError as exc:
                row = {"dataset": dataset["id"], "name": spec.get("name"), "status": "invalid", "reason": str(exc)}
            rows.append(row)
    return rows


def _copy_or_download(spec: dict[str, Any], target: Path, *, offline: bool) -> str:
    target.parent.mkdir(parents=True, exist_ok=True)
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{target.name}.", suffix=".partial", dir=target.parent)
    os.close(descriptor)
    temporary = Path(temporary_name)
    source_kind = "staged_copy"
    try:
        staged = _find_verified_stage(spec)
        if staged is not None:
            with staged.open("rb") as source, temporary.open("wb") as destination:
                shutil.copyfileobj(source, destination, length=8 * 1024 * 1024)
                destination.flush()
                os.fsync(destination.fileno())
        else:
            if offline:
                raise ContractError(f"no verified staged source for {spec['name']} in offline mode")
            if not spec.get("url"):
                raise ContractError(f"no source available for {spec['name']}")
            source_kind = "download"
            request = urllib.request.Request(
                spec["url"], headers={"User-Agent": "benchmark-source-supplement/1"})
            try:
                with urllib.request.urlopen(request, timeout=180) as source, temporary.open("wb") as destination:
                    shutil.copyfileobj(source, destination, length=8 * 1024 * 1024)
                    destination.flush()
                    os.fsync(destination.fileno())
            except OSError as exc:
                raise ContractError(f"download failed for {spec['url']}: {exc}") from exc
        verify_source(temporary, spec)
        os.replace(temporary, target)
        descriptor = os.open(target.parent, os.O_RDONLY)
        try:
            os.fsync(descriptor)
        finally:
            os.close(descriptor)
        return source_kind
    finally:
        if temporary.exists():
            temporary.unlink()


def acquire_dataset(dataset: dict[str, Any], *, offline: bool = False) -> dict[str, Any]:
    files = dataset["source"].get("files", [])
    if not files:
        raise ContractError(f"{dataset['id']} source.files is not frozen")
    dataset_root = DATA_ROOT / dataset["id"]
    artifacts: dict[str, Any] = {}
    for spec in files:
        _validate_source_file_spec(spec, dataset["id"])
        reuse = _reuse_path(spec)
        if reuse is not None:
            verify_source(reuse, spec)
            path = reuse
            storage = "reused_in_place"
        else:
            path = _managed_target(dataset["id"], spec)
            try:
                verify_source(path, spec)
                storage = "existing_managed_copy"
            except ContractError:
                storage = _copy_or_download(spec, path, offline=offline)
            verify_source(path, spec)
        record = artifact_record(path, relative_to=REPO_ROOT)
        record["storage"] = storage
        artifacts[spec["name"]] = record
    source_contract = {
        "source": dataset["source"],
        "schema": dataset["schema"],
        "split": dataset["split"],
    }
    receipt = {
        "schema_version": 2,
        "dataset": dataset["id"],
        "created_utc": utc_now(),
        "locator": dataset["source"]["locator"],
        "license": dataset["source"].get("license"),
        "source_contract_sha256": sha256_json(source_contract),
        "artifact_path_base": "repository_root",
        "artifacts": artifacts,
    }
    atomic_write_json(dataset_root / "source_receipt.json", receipt)
    return receipt


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument("--plan", action="store_true")
    mode.add_argument("--execute", action="store_true")
    parser.add_argument("--offline", action="store_true", help="adopt/reuse only; prohibit downloads")
    parser.add_argument("--dataset", action="append", default=[])
    args = parser.parse_args()
    config = load_json(CONFIG_ROOT / "datasets.json")
    names = set(args.dataset) or None
    if not args.execute:
        print(json.dumps(plan(config, names), indent=2, sort_keys=True))
        return
    receipts = [
        acquire_dataset(item, offline=args.offline)
        for item in selected_datasets(config, names)
    ]
    print(json.dumps({"acquired": [item["dataset"] for item in receipts]}, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/scripts/common.py <==
"""Small, dependency-free provenance and atomic-I/O primitives.

The publication controller imports this module in every phase.  Keeping these
operations in one place makes hashes, path containment, and atomic promotion
identical for acquisition, builds, fits, and analysis.
"""

from __future__ import annotations

import contextlib
import datetime as dt
import fcntl
import hashlib
import json
import os
import subprocess
import tempfile
from pathlib import Path
from typing import Any, Iterator, Mapping, Sequence


SCHEMA_VERSION = 1
REPO_ROOT = Path(__file__).resolve().parents[3]
PACKAGE_ROOT = Path(__file__).resolve().parents[1]
CONFIG_ROOT = PACKAGE_ROOT / "config"
GENERATED_ROOT = PACKAGE_ROOT / "generated"
DATA_ROOT = REPO_ROOT / "evaluation_benchmark_source_code" / "data" / "publication_benchmark_v1"
RESULTS_ROOT = REPO_ROOT / "evaluation_benchmark_source_code" / "results" / "public_data_preparation"


class ContractError(RuntimeError):
    """A frozen benchmark contract or artifact failed validation."""


def utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).isoformat().replace("+00:00", "Z")


def canonical_json_bytes(value: Any) -> bytes:
    return (json.dumps(value, sort_keys=True, separators=(",", ":"),
                       ensure_ascii=False, allow_nan=False) + "\n").encode("utf-8")


def sha256_bytes(value: bytes) -> str:
    return hashlib.sha256(value).hexdigest()


def sha256_json(value: Any) -> str:
    return sha256_bytes(canonical_json_bytes(value))


def sha256_file(path: Path, chunk_bytes: int = 8 * 1024 * 1024) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        while True:
            chunk = handle.read(chunk_bytes)
            if not chunk:
                break
            digest.update(chunk)
    return digest.hexdigest()


def load_json(path: Path) -> Any:
    try:
        with path.open("r", encoding="utf-8") as handle:
            return json.load(handle)
    except (OSError, json.JSONDecodeError) as exc:
        raise ContractError(f"cannot read valid JSON {path}: {exc}") from exc


def _fsync_directory(path: Path) -> None:
    descriptor = os.open(path, os.O_RDONLY)
    try:
        os.fsync(descriptor)
    finally:
        os.close(descriptor)


def atomic_write_bytes(path: Path, payload: bytes, *, overwrite: bool = True) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not overwrite and path.exists():
        raise ContractError(f"refusing to overwrite frozen artifact: {path}")
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{path.name}.", suffix=".tmp", dir=path.parent)
    temporary = Path(temporary_name)
    try:
        with os.fdopen(descriptor, "wb") as handle:
            handle.write(payload)
            handle.flush()
            os.fsync(handle.fileno())
        os.replace(temporary, path)
        _fsync_directory(path.parent)
    finally:
        if temporary.exists():
            temporary.unlink()


def atomic_write_json(path: Path, value: Any, *, overwrite: bool = True) -> None:
    atomic_write_bytes(path, canonical_json_bytes(value), overwrite=overwrite)


def resolve_repo_path(value: str | Path) -> Path:
    candidate = (REPO_ROOT / value).resolve() if not Path(value).is_absolute() else Path(value).resolve()
    try:
        candidate.relative_to(REPO_ROOT.resolve())
    except ValueError as exc:
        raise ContractError(f"path escapes repository: {value}") from exc
    return candidate


def artifact_record(path: Path, *, relative_to: Path | None = None) -> dict[str, Any]:
    path = path.resolve()
    if not path.is_file():
        raise ContractError(f"artifact is missing or not a file: {path}")
    base = (relative_to or REPO_ROOT).resolve()
    try:
        display = str(path.relative_to(base))
    except ValueError:
        display = str(path)
    return {"path": display, "sha256": sha256_file(path), "bytes": path.stat().st_size}


def verify_artifact(record: Mapping[str, Any], *, base: Path = REPO_ROOT) -> Path:
    path = Path(str(record["path"]))
    if not path.is_absolute():
        path = base / path
    if not path.is_file():
        raise ContractError(f"missing artifact: {path}")
    observed_size = path.stat().st_size
    observed_hash = sha256_file(path)
    if observed_size != int(record["bytes"]) or observed_hash != record["sha256"]:
        raise ContractError(f"artifact hash/size mismatch: {path}")
    return path


@contextlib.contextmanager
def exclusive_lock(path: Path) -> Iterator[None]:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("a+b") as handle:
        fcntl.flock(handle.fileno(), fcntl.LOCK_EX)
        try:
            yield
        finally:
            fcntl.flock(handle.fileno(), fcntl.LOCK_UN)


def run_checked(command: Sequence[str], *, cwd: Path, env: Mapping[str, str] | None = None,
                capture: bool = True) -> subprocess.CompletedProcess[str]:
    return subprocess.run(
        list(command), cwd=cwd, env=None if env is None else dict(env), check=True,
        text=True, stdout=subprocess.PIPE if capture else None,
        stderr=subprocess.PIPE if capture else None)


def git_head(path: Path) -> str:
    completed = run_checked(["git", "rev-parse", "HEAD"], cwd=path)
    return completed.stdout.strip()


def git_is_clean(path: Path) -> bool:
    completed = run_checked(["git", "status", "--porcelain"], cwd=path)
    return completed.stdout.strip() == ""


def require_keys(value: Mapping[str, Any], keys: Sequence[str], context: str) -> None:
    missing = [key for key in keys if key not in value]
    if missing:
        raise ContractError(f"{context} missing required keys: {', '.join(missing)}")


def stable_id(prefix: str, value: Any, length: int = 20) -> str:
    return f"{prefix}-{sha256_json(value)[:length]}"


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/scripts/higgs.py <==
"""Original sparse-token and float serialization rules used for HIGGS."""
from __future__ import annotations

import math
from .common import ContractError

def normalized_label(token: bytes | str) -> int:
    value = token.decode("ascii") if isinstance(token, bytes) else token
    value = value.strip()
    if value in {"1", "+1", "1.0", "+1.0"}:
        return 1
    if value in {"0", "0.0", "-1", "-1.0"}:
        return 0
    raise ContractError(f"label is outside the required binary domain: {value!r}")


def canonical_float(value: float) -> str:
    if not math.isfinite(value):
        raise ContractError("sparse feature value is not finite")
    if value == 0.0:
        return "0"
    return format(value, ".17g")


def parse_sparse_line(
    raw: bytes, source_index_base: int, declared_features: int
) -> tuple[int, list[tuple[int, float]]]:
    content = raw.split(b"#", 1)[0].strip()
    if not content:
        raise ContractError("empty LIBSVM record")
    fields = content.split()
    label = normalized_label(fields[0])
    features: list[tuple[int, float]] = []
    previous = -1
    for field in fields[1:]:
        try:
            encoded_index, encoded_value = field.split(b":", 1)
            source_index = int(encoded_index)
            value = float(encoded_value)
        except (ValueError, TypeError) as error:
            raise ContractError(f"malformed LIBSVM token: {field!r}") from error
        index = source_index - source_index_base
        if index < 0 or index >= declared_features:
            raise ContractError(
                f"LIBSVM index {source_index} maps outside [0,{declared_features})"
            )
        if index <= previous:
            raise ContractError("LIBSVM feature indices must be strictly increasing")
        previous = index
        if not math.isfinite(value):
            raise ContractError("LIBSVM feature value is not finite")
        if value == 0.0:
            raise ContractError(
                "explicit zero LIBSVM tokens are forbidden: dropping one would change "
                "unmodified XGBoost from observed zero to missing"
            )
        features.append((index, value))
    return label, features


def canonical_line(raw: bytes, declared_features: int = 28) -> tuple[int, bytes]:
    label, features = parse_sparse_line(raw, 1, declared_features)
    parts = [str(label)]
    parts.extend(f"{index}:{canonical_float(value)}" for index, value in features)
    return label, (" ".join(parts) + "\n").encode("ascii")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/scripts/prepare.py <==
"""Stream, validate, split, and receipt the ten publication datasets.

The source archive hash is the representation contract.  Dataset-specific
parsers below preserve official splits, use the frozen SHA-ranked splits for
Bosch and KDD, and use the file-derived 97-patient CT folds.  Preparation is
staged under the dataset directory and promoted only after all outputs pass
metadata checks.  Optional LightGBM CLI hooks construct training and validation
binaries in one ``task=save_binary`` call so validation bins share the training
reference.
"""

from __future__ import annotations

import argparse
import array
import bz2
import collections
import csv
import hashlib
import io
import json
import lzma
import os
import re
import shutil
import struct
import subprocess
import sys
import tempfile
import zipfile
from itertools import zip_longest
from pathlib import Path
from typing import Any, BinaryIO, Iterable, Iterator, Sequence

from .common import (
    CONFIG_ROOT,
    DATA_ROOT,
    REPO_ROOT,
    ContractError,
    artifact_record,
    atomic_write_json,
    load_json,
    resolve_repo_path,
    sha256_file,
    sha256_json,
    utc_now,
    verify_artifact,
)


REQUIRED_METADATA = {
    "dataset", "split_id", "task", "train_rows", "test_rows",
    "predictor_count", "split_contract", "leakage_checks", "data_format",
    "eval_label_dtype", "binary_ready",
}
REQUIRED_LEAKAGE_CHECKS = {
    "fit_transforms_on_training_only", "target_excluded_from_predictors",
    "row_or_group_disjoint",
}
LABEL_DTYPES = {"binary": "<i4", "multiclass": "<i4", "regression": "<f8"}
EPSILON_INDEX_PREFIX = re.compile(rb" [0-9]+:")


def _items(config: dict[str, Any], names: set[str] | None) -> Iterable[dict[str, Any]]:
    known = {item["id"] for item in config["datasets"]}
    unknown = (names or set()) - known
    if unknown:
        raise ContractError(f"unknown datasets: {sorted(unknown)}")
    return (item for item in config["datasets"] if not names or item["id"] in names)


def sha_stratified_test_keys(labels: Sequence[int], row_keys: Sequence[int],
                             namespace: str, seed: int) -> set[int]:
    """Return the exact deterministic one-fifth test keys, stratified by label."""
    if len(labels) != len(row_keys) or not labels:
        raise ContractError("labels and row_keys must be nonempty and equally sized")
    if len(set(row_keys)) != len(row_keys):
        raise ContractError("split row keys are not unique")
    grouped: dict[int, list[tuple[bytes, int]]] = collections.defaultdict(list)
    for label, key in zip(labels, row_keys):
        message = f"{namespace}:{seed}:{key}".encode("utf-8")
        grouped[int(label)].append((hashlib.sha256(message).digest(), int(key)))
    chosen: set[int] = set()
    for rows in grouped.values():
        rows.sort(key=lambda item: (item[0], item[1]))
        count = (len(rows) + 2) // 5
        chosen.update(key for _, key in rows[:count])
    if len(chosen) != sum((len(rows) + 2) // 5 for rows in grouped.values()):
        raise ContractError("split row keys are not unique")
    return chosen


def derive_balanced_group_folds(counts: dict[int, int], folds: int = 5) -> list[list[int]]:
    """Target-blind deterministic greedy balance used for CT patient groups."""
    if folds < 2 or len(counts) < folds or any(count <= 0 for count in counts.values()):
        raise ContractError("invalid grouped-fold inputs")
    members: list[list[int]] = [[] for _ in range(folds)]
    totals = [0] * folds
    for group, count in sorted(counts.items(), key=lambda item: (-item[1], item[0])):
        fold = min(range(folds), key=lambda idx: (totals[idx], len(members[idx]), idx))
        members[fold].append(int(group))
        totals[fold] += int(count)
    return [sorted(group_ids) for group_ids in members]


def parse_openml_split_lines(lines: Iterable[str]) -> dict[int, str]:
    """Parse an OpenML split ARFF and return 0-based rowid -> TRAIN/TEST."""
    in_data = False
    rows: dict[int, str] = {}
    for line_number, line in enumerate(lines, 1):
        text = line.strip()
        if not in_data:
            if text.lower() == "@data":
                in_data = True
            continue
        if not text or text.startswith("%"):
            continue
        fields = [item.strip() for item in text.split(",")]
        if len(fields) != 4:
            raise ContractError(f"bad OpenML split row at line {line_number}")
        kind, rowid_text, repeat_text, fold_text = fields
        rowid, repeat, fold = int(rowid_text), int(repeat_text), int(fold_text)
        if kind not in {"TRAIN", "TEST"} or repeat != 0 or fold != 0 or rowid < 0:
            raise ContractError(f"unexpected OpenML split value at line {line_number}")
        if rowid in rows:
            raise ContractError(f"duplicate OpenML rowid {rowid}")
        rows[rowid] = kind
    if not in_data or not rows:
        raise ContractError("OpenML split ARFF has no data")
    return rows


def _label_counts(values: Iterable[int | float]) -> dict[str, int]:
    return {str(key): value for key, value in sorted(collections.Counter(values).items())}


def _write_npy(path: Path, values: Sequence[int | float], dtype: str) -> None:
    """Write a one-dimensional little-endian NPY v1 file without NumPy."""
    types = {"<i4": ("i", 4), "<i8": ("q", 8), "<f8": ("d", 8)}
    if dtype not in types:
        raise ContractError(f"unsupported NPY dtype {dtype}")
    typecode, expected_size = types[dtype]
    payload = array.array(typecode, values)
    if payload.itemsize != expected_size:
        raise ContractError(f"platform array type {typecode} has wrong width")
    if sys.byteorder != "little":
        payload.byteswap()
    header = f"{{'descr': '{dtype}', 'fortran_order': False, 'shape': ({len(values)},), }}"
    padding = (-(10 + len(header) + 1)) % 16
    header_bytes = (header + " " * padding + "\n").encode("latin1")
    if len(header_bytes) >= 65536:
        raise ContractError("NPY header too large")
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("wb") as handle:
        handle.write(b"\x93NUMPY\x01\x00")
        handle.write(struct.pack("<H", len(header_bytes)))
        handle.write(header_bytes)
        payload.tofile(handle)
        handle.flush()
        os.fsync(handle.fileno())


def _write_index_file(path: Path, values: Iterable[int]) -> None:
    with path.open("w", encoding="ascii", newline="\n") as handle:
        for value in values:
            handle.write(f"{int(value)}\n")
        handle.flush()
        os.fsync(handle.fileno())


def _source_paths(dataset: dict[str, Any]) -> tuple[dict[str, Path], Path]:
    dataset_root = DATA_ROOT / dataset["id"]
    receipt_path = dataset_root / "source_receipt.json"
    receipt = load_json(receipt_path)
    if receipt.get("schema_version") != 2 or receipt.get("dataset") != dataset["id"]:
        raise ContractError(f"invalid source receipt for {dataset['id']}")
    contract = {"source": dataset["source"], "schema": dataset["schema"], "split": dataset["split"]}
    if receipt.get("source_contract_sha256") != sha256_json(contract):
        raise ContractError(f"stale source receipt for {dataset['id']}")
    paths: dict[str, Path] = {}
    for spec in dataset["source"]["files"]:
        record = receipt.get("artifacts", {}).get(spec["name"])
        if record is None:
            raise ContractError(f"source receipt misses {dataset['id']}/{spec['name']}")
        path = verify_artifact(record, base=REPO_ROOT)
        if record["sha256"] != spec["sha256"] or int(record["bytes"]) != int(spec["bytes"]):
            raise ContractError(f"source receipt does not match config for {spec['name']}")
        paths[spec["name"]] = path
    return paths, receipt_path


def _base_result(dataset: dict[str, Any], split_id: str, train_path: Path, test_path: Path,
                 data_format: str, train_rows: int, test_rows: int,
                 eval_labels: list[int | float], eval_row_ids: list[int],
                 train_labels: Iterable[int | float] | None = None) -> dict[str, Any]:
    result: dict[str, Any] = {
        "split_id": split_id,
        "train_path": train_path,
        "test_path": test_path,
        "data_format": data_format,
        "train_rows": train_rows,
        "test_rows": test_rows,
        "eval_labels": eval_labels,
        "eval_row_ids": eval_row_ids,
        "train_label_counts": ({} if dataset["task"] == "regression" else
                               _label_counts(train_labels or [])),
        "test_label_counts": ({} if dataset["task"] == "regression" else
                              _label_counts(eval_labels)),
        "categorical_indices": [],
        "feature_names": None,
        "extra_artifacts": {},
        "metadata_extra": {},
        "split_contract": dataset["split"],
        "leakage_checks": {
            "fit_transforms_on_training_only": True,
            "target_excluded_from_predictors": True,
            "row_or_group_disjoint": True,
        },
    }
    if len(eval_labels) != test_rows or len(eval_row_ids) != test_rows:
        raise ContractError(f"{dataset['id']}/{split_id} evaluation-array length mismatch")
    return result


def _default_feature_names(dataset: dict[str, Any]) -> list[str]:
    count = int(dataset["features"])
    rules = {
        "higgs": lambda index: f"feature_{index + 1}",
        "epsilon": lambda index: f"feature_{index + 1}",
        "yearpredictionmsd": lambda index: f"attribute_{index + 1}",
        "kdd2009_appetency": lambda index: f"Var{index + 1}",
        "gisette": lambda index: f"feature_{index + 1}",
        "jannis": lambda index: f"V{index + 1}",
        "ct_slices": lambda index: f"value{index}",
    }
    rule = rules.get(dataset["id"])
    if rule is None:
        raise ContractError(f"{dataset['id']} preparer must supply source feature names")
    return [rule(index) for index in range(count)]


def _write_feature_manifest(dataset: dict[str, Any], result: dict[str, Any], path: Path) -> None:
    names = result["feature_names"] or _default_feature_names(dataset)
    if len(names) != dataset["features"] or any(not isinstance(name, str) or not name for name in names):
        raise ContractError(f"{dataset['id']} feature-name list differs from the predictor contract")
    targets = {
        "higgs": "label", "epsilon": "label", "bosch": "Response",
        "yearpredictionmsd": "year", "aps_failure": "class",
        "kdd2009_appetency": "appetency", "gisette": "label",
        "jannis": "class", "har_smartphone": "activity", "ct_slices": "reference",
    }
    excluded = {
        "bosch": ["Id"], "har_smartphone": ["subject"],
        "ct_slices": ["patientId"],
    }.get(dataset["id"], [])
    categories = set(result["categorical_indices"])
    width = max(3, len(str(dataset["features"] - 1)))
    manifest = {
        "schema_version": 1,
        "dataset": dataset["id"],
        "split_id": result["split_id"],
        "target": {
            "source_name": targets[dataset["id"]],
            "prepared_column_index": 0,
            "mapping": dataset["schema"].get("label_mapping"),
        },
        "excluded_source_columns": excluded,
        "original_feature_count": dataset["features"],
        "prepared_feature_index_base": 0,
        "predictors": [
            {
                "canonical_id": index,
                "canonical_name": f"f{index:0{width}d}",
                "prepared_feature_index": index,
                "source_name": name,
                "categorical": index in categories,
            }
            for index, name in enumerate(names)
        ],
    }
    atomic_write_json(path, manifest)


def _hardlink_verified(record: dict[str, Any], destination: Path) -> None:
    source = resolve_repo_path(record["path"])
    if source.stat().st_size != int(record["bytes"]) or sha256_file(source) != record["sha256"]:
        raise ContractError(f"reusable prepared artifact mismatch: {source}")
    try:
        os.link(source, destination)
    except OSError as exc:
        raise ContractError(f"cannot hard-link reusable artifact {source}: {exc}") from exc


def _prepare_higgs(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                   seed: int) -> list[dict[str, Any]]:
    # The original preparation hard-linked this representation from a local
    # cache. Reproduce it from the publisher archive with the same row parser
    # and serializer, and enforce the frozen output byte hashes.
    from .higgs import canonical_line
    del seed
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    expected = dataset["expected_prepared"]
    train_path, test_path = split_dir / "train.libsvm", split_dir / "test.libsvm"
    eval_labels: list[int] = []
    counts = {"train": collections.Counter(), "test": collections.Counter()}
    hashes = {"train": hashlib.sha256(), "test": hashlib.sha256()}
    sizes = {"train": 0, "test": 0}
    total_rows = dataset["schema"]["rows"]
    row_count = 0
    with lzma.open(sources["HIGGS.xz"], "rb") as incoming, \
            train_path.open("wb") as train, test_path.open("wb") as test:
        streams = {"train": train, "test": test}
        for row, raw in enumerate(incoming):
            if row >= total_rows:
                raise ContractError("HIGGS source exceeds the frozen row count")
            split = "train" if row < expected["train"]["rows"] else "test"
            label, encoded = canonical_line(raw, dataset["features"])
            streams[split].write(encoded)
            hashes[split].update(encoded)
            sizes[split] += len(encoded)
            counts[split][str(label)] += 1
            if split == "test":
                eval_labels.append(label)
            row_count += 1
        for stream in streams.values():
            stream.flush()
            os.fsync(stream.fileno())
    if row_count != total_rows:
        raise ContractError("HIGGS source differs from the frozen row count")
    for split in ("train", "test"):
        if (sizes[split] != expected[split]["bytes"] or
                hashes[split].hexdigest() != expected[split]["sha256"]):
            raise ContractError(f"HIGGS {split} does not reproduce the frozen input bytes")
    result = _base_result(
        dataset, "official", train_path, test_path, "libsvm_zero_based",
        expected["train"]["rows"], expected["test"]["rows"], eval_labels,
        list(range(expected["train"]["rows"], total_rows)))
    result["train_label_counts"] = dict(counts["train"])
    result["test_label_counts"] = dict(counts["test"])
    result["metadata_extra"]["reproduced_publisher_archive"] = True
    return [result]


def _convert_epsilon(source: Path, destination: Path, expected_rows: int,
                     collect_ids_from: int = 0) -> tuple[list[int], list[int]]:
    """Convert dense one-based LIBSVM Epsilon to parser-safe label-first TSV.

    The source hash freezes the feature order.  We fully verify the 1..2000
    identity on the first row and cheaply enforce the dense endpoints/count on
    every row.  The compiled byte-regex strips indices without creating two
    thousand Python objects per observation.
    """
    labels: list[int] = []
    row_ids: list[int] = []
    with bz2.open(source, "rb") as incoming, destination.open("wb") as outgoing:
        for row, raw in enumerate(incoming):
            line = raw.rstrip(b"\r\n")
            label, separator, features = line.partition(b" ")
            final_token = features.rsplit(b" ", 1)[-1]
            if (label not in {b"-1", b"1"} or not separator or
                    features.count(b":") != 2000 or
                    not features.startswith(b"1:") or not final_token.startswith(b"2000:")):
                raise ContractError(f"invalid Epsilon row {row} in {source}")
            if row == 0:
                tokens = features.split(b" ")
                if len(tokens) != 2000 or any(
                        not token.startswith(str(index).encode("ascii") + b":")
                        for index, token in enumerate(tokens, 1)):
                    raise ContractError("Epsilon source feature IDs are not exactly ordered 1..2000")
            mapped = 0 if label == b"-1" else 1
            dense = EPSILON_INDEX_PREFIX.sub(
                b"\t", str(mapped).encode("ascii") + b" " + features)
            if dense.count(b"\t") != 2000 or b":" in dense:
                raise ContractError(f"Epsilon dense conversion failed at row {row}")
            outgoing.write(dense + b"\n")
            labels.append(mapped)
            row_ids.append(collect_ids_from + row)
        outgoing.flush()
        os.fsync(outgoing.fileno())
    if len(labels) != expected_rows:
        raise ContractError(f"Epsilon row count mismatch in {source}")
    return labels, row_ids


def _prepare_epsilon(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                     seed: int) -> list[dict[str, Any]]:
    del seed
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    train_path, test_path = split_dir / "train.tsv", split_dir / "test.tsv"
    train_labels, _ = _convert_epsilon(
        sources["epsilon_normalized.bz2"], train_path, dataset["split"]["train_rows"])
    eval_labels, eval_ids = _convert_epsilon(
        sources["epsilon_normalized.t.bz2"], test_path, dataset["split"]["test_rows"])
    return [_base_result(dataset, "official", train_path, test_path, "dense_tsv",
                         len(train_labels), len(eval_labels), eval_labels, eval_ids, train_labels)]


def _prepare_bosch(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                   seed: int) -> list[dict[str, Any]]:
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    source = sources["train_numeric.zip"]
    labels: list[int] = []
    ids: list[int] = []
    seen: set[int] = set()
    with zipfile.ZipFile(source) as archive, archive.open("train_numeric.csv") as handle:
        header = handle.readline().decode("ascii").rstrip("\r\n").split(",")
        if len(header) != 970 or header[0] != "Id" or header[-1] != "Response":
            raise ContractError("Bosch header identity/count mismatch")
        if any(re.fullmatch(r"L\d+_S\d+_F\d+", name) is None for name in header[1:-1]):
            raise ContractError("Bosch predictor name pattern mismatch")
        for row, raw in enumerate(handle):
            line = raw.rstrip(b"\r\n")
            if line.count(b",") != 969:
                raise ContractError(f"Bosch field count mismatch at row {row}")
            first, last = line.find(b","), line.rfind(b",")
            row_id, label = int(line[:first]), int(line[last + 1:])
            if label not in {0, 1} or row_id in seen:
                raise ContractError(f"invalid/duplicate Bosch row {row}")
            seen.add(row_id)
            ids.append(row_id)
            labels.append(label)
    if len(labels) != dataset["schema"]["rows"] or _label_counts(labels) != dataset["schema"]["label_counts"]:
        raise ContractError("Bosch rows or class counts differ from contract")
    del seen
    test_ids = sha_stratified_test_keys(labels, ids, dataset["split"]["namespace"], seed)
    train_path, test_path = split_dir / "train.csv", split_dir / "test.csv"
    train_labels: list[int] = []
    eval_labels: list[int] = []
    eval_ids: list[int] = []
    test_source_rows: list[int] = []
    with zipfile.ZipFile(source) as archive, archive.open("train_numeric.csv") as incoming, \
            train_path.open("wb") as train_out, test_path.open("wb") as test_out:
        incoming.readline()
        for row, raw in enumerate(incoming):
            line = raw.rstrip(b"\r\n")
            first, last = line.find(b","), line.rfind(b",")
            row_id, label_token = int(line[:first]), line[last + 1:]
            output = label_token + b"," + line[first + 1:last] + b"\n"
            label = int(label_token)
            if row_id in test_ids:
                test_out.write(output)
                eval_labels.append(label)
                eval_ids.append(row_id)
                test_source_rows.append(row)
            else:
                train_out.write(output)
                train_labels.append(label)
        for handle in (train_out, test_out):
            handle.flush(); os.fsync(handle.fileno())
    index_path = split_dir / "test_source_rows.txt"
    _write_index_file(index_path, test_source_rows)
    result = _base_result(dataset, "official", train_path, test_path, "dense_csv",
                          len(train_labels), len(eval_labels), eval_labels, eval_ids, train_labels)
    result["feature_names"] = header[1:-1]
    result["extra_artifacts"]["test_source_rows"] = index_path
    result["metadata_extra"].update({"id_excluded": True, "missing_representation": "empty CSV field"})
    return [result]


def _aps_member(archive: zipfile.ZipFile, name: str, output: Path,
                expected_rows: int) -> tuple[list[int], list[int], list[str]]:
    labels: list[int] = []
    row_ids: list[int] = []
    header: list[bytes] | None = None
    with archive.open(name) as incoming, output.open("wb") as outgoing:
        for raw in incoming:
            line = raw.rstrip(b"\r\n")
            if header is None:
                if line.startswith(b"class,"):
                    header = line.split(b",")
                    if len(header) != 171 or header[1] != b"aa_000" or header[-1] != b"eg_000":
                        raise ContractError(f"APS header mismatch in {name}")
                continue
            if not line:
                continue
            fields = line.split(b",")
            if len(fields) != 171 or fields[0] not in {b"neg", b"pos"}:
                raise ContractError(f"APS row schema mismatch in {name} at row {len(labels)}")
            label = 0 if fields[0] == b"neg" else 1
            predictors = [b"nan" if value == b"na" else value for value in fields[1:]]
            outgoing.write(str(label).encode("ascii") + b"," + b",".join(predictors) + b"\n")
            row_ids.append(len(labels)); labels.append(label)
        outgoing.flush(); os.fsync(outgoing.fileno())
    if header is None or len(labels) != expected_rows:
        raise ContractError(f"APS row count/header mismatch in {name}")
    return labels, row_ids, [value.decode("ascii") for value in header[1:]]


def _prepare_aps(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                 seed: int) -> list[dict[str, Any]]:
    del seed
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    train_path, test_path = split_dir / "train.csv", split_dir / "test.csv"
    with zipfile.ZipFile(sources["aps_failure.zip"]) as archive:
        train_labels, _, train_features = _aps_member(
            archive, "aps_failure_training_set.csv", train_path, 60000)
        eval_labels, eval_ids, test_features = _aps_member(
            archive, "aps_failure_test_set.csv", test_path, 16000)
    if train_features != test_features:
        raise ContractError("APS train/test feature headers differ")
    result = _base_result(dataset, "official", train_path, test_path, "dense_csv",
                          len(train_labels), len(eval_labels), eval_labels, eval_ids, train_labels)
    result["feature_names"] = train_features
    if result["train_label_counts"] != dataset["schema"]["train_label_counts"] or result["test_label_counts"] != dataset["schema"]["test_label_counts"]:
        raise ContractError("APS class counts differ from contract")
    train_labels_path = split_dir / "train_labels.npy"
    _write_npy(train_labels_path, train_labels, "<i4")
    result["extra_artifacts"]["train_labels"] = train_labels_path
    result["metadata_extra"].update({"missing_representation": "nan", "threshold_rule": dataset["threshold_rule"]})
    return [result]


def _prepare_year(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                  seed: int) -> list[dict[str, Any]]:
    del seed
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    train_path, test_path = split_dir / "train.csv", split_dir / "test.csv"
    train_targets: list[float] = []
    eval_targets: list[float] = []
    eval_ids: list[int] = []
    boundary = dataset["split"]["train_rows"]
    with zipfile.ZipFile(sources["yearpredictionmsd.zip"]) as archive, \
            archive.open("YearPredictionMSD.txt") as incoming, \
            train_path.open("wb") as train_out, test_path.open("wb") as test_out:
        for row, raw in enumerate(incoming):
            line = raw.rstrip(b"\r\n")
            if line.count(b",") != 90:
                raise ContractError(f"YearPredictionMSD field count mismatch at row {row}")
            target = float(line.split(b",", 1)[0])
            if row < boundary:
                train_out.write(line + b"\n"); train_targets.append(target)
            else:
                test_out.write(line + b"\n"); eval_targets.append(target); eval_ids.append(row)
        for handle in (train_out, test_out):
            handle.flush(); os.fsync(handle.fileno())
    if len(train_targets) != boundary or len(eval_targets) != dataset["split"]["test_rows"]:
        raise ContractError("YearPredictionMSD official boundary mismatch")
    return [_base_result(dataset, "official", train_path, test_path, "dense_csv",
                         len(train_targets), len(eval_targets), eval_targets, eval_ids)]


def _prepare_kdd(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                 seed: int) -> list[dict[str, Any]]:
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    raw_labels = [line.strip() for line in sources["orange_small_train_appetency.labels"].read_text(encoding="ascii").splitlines() if line.strip()]
    labels = [0 if value == "-1" else 1 if value == "1" else -1 for value in raw_labels]
    if -1 in labels or len(labels) != dataset["schema"]["rows"] or _label_counts(labels) != dataset["schema"]["label_counts"]:
        raise ContractError("KDD Appetency labels differ from contract")
    row_keys = list(range(len(labels)))
    test_rows = sha_stratified_test_keys(labels, row_keys, dataset["split"]["namespace"], seed)
    category_sets: list[set[bytes]] = [set() for _ in range(40)]
    source = sources["orange_small_train.data.zip"]
    with zipfile.ZipFile(source) as archive, archive.open("orange_small_train.data") as incoming:
        header = incoming.readline().decode("ascii").rstrip("\r\n").split("\t")
        if header != [f"Var{index}" for index in range(1, 231)]:
            raise ContractError("KDD header mismatch")
        rows = 0
        for row, raw in enumerate(incoming):
            fields = raw.rstrip(b"\r\n").split(b"\t")
            if len(fields) != 230:
                raise ContractError(f"KDD field count mismatch at row {row}")
            if row not in test_rows:
                for idx, value in enumerate(fields[190:]):
                    if value:
                        category_sets[idx].add(value)
            rows += 1
    if rows != len(labels):
        raise ContractError("KDD data/label row count mismatch")
    levels = [sorted(values) for values in category_sets]
    mappings = [{value: index for index, value in enumerate(column)} for column in levels]
    category_map = {
        "schema_version": 1,
        "fit_partition": "training_only",
        "missing_code": -1,
        "unseen_test_code": -1,
        "columns": [
            {"name": f"Var{191 + index}", "levels": [value.decode("utf-8") for value in column]}
            for index, column in enumerate(levels)
        ],
    }
    category_path = split_dir / "categorical_map.json"
    atomic_write_json(category_path, category_map)
    train_path, test_path = split_dir / "train.tsv", split_dir / "test.tsv"
    train_labels: list[int] = []
    eval_labels: list[int] = []
    eval_ids: list[int] = []
    unseen = [0] * 40
    with zipfile.ZipFile(source) as archive, archive.open("orange_small_train.data") as incoming, \
            train_path.open("wb") as train_out, test_path.open("wb") as test_out:
        incoming.readline()
        for row, raw in enumerate(incoming):
            fields = raw.rstrip(b"\r\n").split(b"\t")
            numeric = [value if value else b"nan" for value in fields[:190]]
            categorical: list[bytes] = []
            for idx, value in enumerate(fields[190:]):
                code = mappings[idx].get(value, -1) if value else -1
                if row in test_rows and value and code < 0:
                    unseen[idx] += 1
                categorical.append(str(code).encode("ascii"))
            label = labels[row]
            output = str(label).encode("ascii") + b"\t" + b"\t".join(numeric + categorical) + b"\n"
            if row in test_rows:
                test_out.write(output); eval_labels.append(label); eval_ids.append(row)
            else:
                train_out.write(output); train_labels.append(label)
        for handle in (train_out, test_out):
            handle.flush(); os.fsync(handle.fileno())
    index_path = split_dir / "test_source_rows.txt"
    _write_index_file(index_path, sorted(test_rows))
    result = _base_result(dataset, "official", train_path, test_path, "dense_tsv",
                          len(train_labels), len(eval_labels), eval_labels, eval_ids, train_labels)
    result["categorical_indices"] = list(range(190, 230))
    result["extra_artifacts"].update({"categorical_map": category_path, "test_source_rows": index_path})
    result["metadata_extra"].update({"categorical_encoding_fit_on_train_only": True, "unseen_test_categories_by_column": unseen, "missing_representation": "nan_numeric_and_negative_one_categorical"})
    return [result]


def _gisette_member(archive: zipfile.ZipFile, data_name: str, label_name: str,
                    output: Path, expected_rows: int) -> tuple[list[int], list[int]]:
    raw_labels = [raw.strip() for raw in archive.open(label_name) if raw.strip()]
    labels = [0 if value == b"-1" else 1 if value == b"1" else -1 for value in raw_labels]
    if -1 in labels or len(labels) != expected_rows:
        raise ContractError(f"Gisette label mismatch in {label_name}")
    with archive.open(data_name) as incoming, output.open("wb") as outgoing:
        rows = 0
        for row, raw in enumerate(incoming):
            fields = raw.split()
            if len(fields) != 5000:
                raise ContractError(f"Gisette field count mismatch in {data_name} at row {row}")
            outgoing.write(str(labels[row]).encode("ascii") + b"\t" + b"\t".join(fields) + b"\n")
            rows += 1
        outgoing.flush(); os.fsync(outgoing.fileno())
    if rows != expected_rows:
        raise ContractError(f"Gisette row count mismatch in {data_name}")
    return labels, list(range(rows))


def _prepare_gisette(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                     seed: int) -> list[dict[str, Any]]:
    del seed
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    train_path, test_path = split_dir / "train.tsv", split_dir / "test.tsv"
    with zipfile.ZipFile(sources["gisette.zip"]) as archive:
        train_labels, _ = _gisette_member(
            archive, "GISETTE/gisette_train.data", "GISETTE/gisette_train.labels", train_path, 6000)
        eval_labels, eval_ids = _gisette_member(
            archive, "GISETTE/gisette_valid.data", "gisette_valid.labels", test_path, 1000)
    result = _base_result(dataset, "official", train_path, test_path, "dense_tsv",
                          len(train_labels), len(eval_labels), eval_labels, eval_ids, train_labels)
    if result["train_label_counts"] != dataset["schema"]["train_label_counts"] or result["test_label_counts"] != dataset["schema"]["test_label_counts"]:
        raise ContractError("Gisette class counts differ from contract")
    result["metadata_extra"].update({
        "probe_columns_preserved": True,
        "unlabeled_challenge_test_excluded": True,
        "canonical_feature_names": "f0000..f4999",
    })
    return [result]


def _prepare_jannis(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                    seed: int) -> list[dict[str, Any]]:
    del seed
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    with sources["Task_168792_splits.arff"].open("r", encoding="utf-8") as handle:
        assignment = parse_openml_split_lines(handle)
    expected_rows = dataset["schema"]["rows"]
    if set(assignment) != set(range(expected_rows)):
        raise ContractError("Jannis OpenML split does not cover rowids 0..83732 exactly")
    train_path, test_path = split_dir / "train.csv", split_dir / "test.csv"
    train_labels: list[int] = []
    eval_labels: list[int] = []
    eval_ids: list[int] = []
    attributes: list[str] = []
    in_data = False
    rows = 0
    with sources["jannis_41168_v1.arff"].open("r", encoding="utf-8", newline="") as incoming, \
            train_path.open("w", encoding="ascii", newline="\n") as train_out, \
            test_path.open("w", encoding="ascii", newline="\n") as test_out:
        for source_line, line in enumerate(incoming, 1):
            text = line.strip()
            if not in_data:
                if text.lower().startswith("@attribute"):
                    attributes.append(text)
                elif text.lower() == "@data":
                    in_data = True
                continue
            if not text or text.startswith("%"):
                continue
            fields = next(csv.reader([text]))
            if len(fields) != 55 or fields[0] not in {"0", "1", "2", "3"}:
                raise ContractError(f"Jannis schema mismatch at source line {source_line}")
            label = int(fields[0])
            output = str(label) + "," + ",".join(fields[1:]) + "\n"
            if assignment.get(rows) == "TEST":
                test_out.write(output); eval_labels.append(label); eval_ids.append(rows)
            elif assignment.get(rows) == "TRAIN":
                train_out.write(output); train_labels.append(label)
            else:
                raise ContractError(f"Jannis row {rows} has no split assignment")
            rows += 1
        for handle in (train_out, test_out):
            handle.flush(); os.fsync(handle.fileno())
    if rows != expected_rows or len(attributes) != 55:
        raise ContractError("Jannis ARFF row/attribute count mismatch")
    if "'class'" not in attributes[0].lower() or any(f"'V{idx}'" not in attributes[idx] for idx in range(1, 55)):
        raise ContractError("Jannis ARFF target or predictor order mismatch")
    index_path = split_dir / "test_source_rows.txt"
    _write_index_file(index_path, eval_ids)
    result = _base_result(dataset, "official", train_path, test_path, "dense_csv",
                          len(train_labels), len(eval_labels), eval_labels, eval_ids, train_labels)
    if result["train_label_counts"] != dataset["split"]["train_label_counts"] or result["test_label_counts"] != dataset["split"]["test_label_counts"]:
        raise ContractError("Jannis OpenML split class counts differ from contract")
    result["extra_artifacts"]["test_source_rows"] = index_path
    result["metadata_extra"].update({
        "openml_dataset_id": 41168,
        "openml_dataset_version": 1,
        "openml_task_id": 168792,
        "openml_target": "class",
        "openml_row_id_base": 0,
    })
    return [result]


def _har_table(archive: zipfile.ZipFile, split: str, output: Path,
               expected_rows: int) -> tuple[list[int], list[int], set[int]]:
    base = "UCI HAR Dataset/"
    x_name = f"{base}{split}/X_{split}.txt"
    y_name = f"{base}{split}/y_{split}.txt"
    subject_name = f"{base}{split}/subject_{split}.txt"
    labels: list[int] = []
    subjects: set[int] = set()
    with archive.open(x_name) as x_rows, archive.open(y_name) as y_rows, \
            archive.open(subject_name) as subject_rows, output.open("wb") as outgoing:
        for row, triplet in enumerate(zip_longest(x_rows, y_rows, subject_rows)):
            x_raw, y_raw, subject_raw = triplet
            if x_raw is None or y_raw is None or subject_raw is None:
                raise ContractError(f"HAR {split} row-file length mismatch")
            fields = x_raw.split()
            if len(fields) != 561:
                raise ContractError(f"HAR {split} field count mismatch at row {row}")
            source_label = int(y_raw.strip())
            if source_label not in range(1, 7):
                raise ContractError(f"HAR {split} bad label at row {row}")
            label = source_label - 1
            subject = int(subject_raw.strip())
            subjects.add(subject)
            labels.append(label)
            outgoing.write(str(label).encode("ascii") + b"\t" + b"\t".join(fields) + b"\n")
        outgoing.flush(); os.fsync(outgoing.fileno())
    if len(labels) != expected_rows:
        raise ContractError(f"HAR {split} row count mismatch")
    return labels, list(range(expected_rows)), subjects


def _prepare_har(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                 seed: int) -> list[dict[str, Any]]:
    del seed
    split_dir = stage / "official"
    split_dir.mkdir(parents=True)
    with zipfile.ZipFile(sources["har_smartphones.zip"]) as outer:
        nested_bytes = outer.read("UCI HAR Dataset.zip")
    expected_nested_hash = dataset["source"]["files"][0]["archive_members"][1]["sha256"]
    if hashlib.sha256(nested_bytes).hexdigest() != expected_nested_hash:
        raise ContractError("HAR nested ZIP hash mismatch")
    train_path, test_path = split_dir / "train.tsv", split_dir / "test.tsv"
    with zipfile.ZipFile(io.BytesIO(nested_bytes)) as archive:
        selected = set(dataset["source"]["files"][0]["selected_nested_members"])
        if not selected.issubset(set(archive.namelist())):
            raise ContractError("HAR nested ZIP misses required engineered-table members")
        features: list[dict[str, Any]] = []
        for expected, raw in enumerate(archive.open("UCI HAR Dataset/features.txt"), 1):
            index_text, name = raw.decode("utf-8").strip().split(maxsplit=1)
            if int(index_text) != expected:
                raise ContractError("HAR feature IDs are not consecutive")
            features.append({"canonical": f"f{expected - 1:03d}", "source_index": expected, "source_name": name})
        if len(features) != 561 or len({item["source_name"] for item in features}) != 477:
            raise ContractError("HAR feature-name multiplicity differs from contract")
        train_labels, _, train_subjects = _har_table(archive, "train", train_path, 7352)
        eval_labels, eval_ids, test_subjects = _har_table(archive, "test", test_path, 2947)
    if sorted(train_subjects) != dataset["split"]["train_subjects"] or sorted(test_subjects) != dataset["split"]["test_subjects"] or train_subjects & test_subjects:
        raise ContractError("HAR official subject split differs from contract")
    feature_path = split_dir / "feature_name_map.json"
    atomic_write_json(feature_path, {"schema_version": 1, "features": features})
    result = _base_result(dataset, "official", train_path, test_path, "dense_tsv",
                          len(train_labels), len(eval_labels), eval_labels, eval_ids, train_labels)
    result["feature_names"] = [item["source_name"] for item in features]
    if result["train_label_counts"] != dataset["split"]["train_label_counts"] or result["test_label_counts"] != dataset["split"]["test_label_counts"]:
        raise ContractError("HAR class counts differ from contract")
    result["extra_artifacts"]["feature_name_map"] = feature_path
    result["metadata_extra"].update({
        "official_subject_split": True,
        "subject_excluded": True,
        "train_subjects": sorted(train_subjects),
        "test_subjects": sorted(test_subjects),
        "duplicate_source_feature_names_preserved_by_position": 84,
    })
    return [result]


def _prepare_ct(dataset: dict[str, Any], sources: dict[str, Path], stage: Path,
                seed: int) -> list[dict[str, Any]]:
    del seed
    source = sources["ct_slices.zip"]
    counts: dict[int, int] = collections.Counter()
    with zipfile.ZipFile(source) as archive, archive.open("slice_localization_data.csv") as incoming:
        header = incoming.readline().decode("ascii").rstrip("\r\n").split(",")
        expected_header = ["patientId"] + [f"value{idx}" for idx in range(384)] + ["reference"]
        if header != expected_header:
            raise ContractError("CT header mismatch")
        rows = 0
        for row, raw in enumerate(incoming):
            line = raw.rstrip(b"\r\n")
            if line.count(b",") != 385:
                raise ContractError(f"CT field count mismatch at row {row}")
            patient = int(line.split(b",", 1)[0])
            counts[patient] = counts.get(patient, 0) + 1
            rows += 1
    if rows != 53500 or sorted(counts) != list(range(97)):
        raise ContractError("CT observed rows/patient IDs differ from hash-pinned contract")
    derived = derive_balanced_group_folds(counts)
    configured = [fold["patient_ids"] for fold in dataset["split"]["folds"]]
    if derived != configured:
        raise ContractError("CT configured folds do not reproduce the target-blind greedy rule")
    fold_dirs = [stage / fold["id"] for fold in dataset["split"]["folds"]]
    for directory in fold_dirs:
        directory.mkdir(parents=True)
    train_paths = [directory / "train.csv" for directory in fold_dirs]
    test_paths = [directory / "test.csv" for directory in fold_dirs]
    train_handles = [path.open("wb") for path in train_paths]
    test_handles = [path.open("wb") for path in test_paths]
    eval_labels: list[list[float]] = [[] for _ in fold_dirs]
    eval_ids: list[list[int]] = [[] for _ in fold_dirs]
    test_rows: list[list[int]] = [[] for _ in fold_dirs]
    membership = [{int(value) for value in fold["patient_ids"]} for fold in dataset["split"]["folds"]]
    try:
        with zipfile.ZipFile(source) as archive, archive.open("slice_localization_data.csv") as incoming:
            incoming.readline()
            for row, raw in enumerate(incoming):
                fields = raw.rstrip(b"\r\n").split(b",")
                if len(fields) != 386 or any(value == b"" for value in fields):
                    raise ContractError(f"CT row schema/missingness mismatch at row {row}")
                patient, target = int(fields[0]), float(fields[-1])
                output = fields[-1] + b"," + b",".join(fields[1:-1]) + b"\n"
                held_out = [idx for idx, groups in enumerate(membership) if patient in groups]
                if len(held_out) != 1:
                    raise ContractError(f"CT patient {patient} belongs to {len(held_out)} folds")
                test_fold = held_out[0]
                for idx in range(5):
                    if idx == test_fold:
                        test_handles[idx].write(output)
                    else:
                        train_handles[idx].write(output)
                eval_labels[test_fold].append(target)
                eval_ids[test_fold].append(row)
                test_rows[test_fold].append(row)
    finally:
        for handle in train_handles + test_handles:
            handle.flush(); os.fsync(handle.fileno()); handle.close()
    results: list[dict[str, Any]] = []
    all_patients = set(counts)
    for idx, fold in enumerate(dataset["split"]["folds"]):
        if len(eval_labels[idx]) != fold["test_rows"]:
            raise ContractError(f"CT {fold['id']} test row count mismatch")
        index_path = fold_dirs[idx] / "test_source_rows.txt"
        _write_index_file(index_path, test_rows[idx])
        result = _base_result(
            dataset, fold["id"], train_paths[idx], test_paths[idx], "dense_csv",
            rows - len(eval_labels[idx]), len(eval_labels[idx]), eval_labels[idx], eval_ids[idx])
        result["extra_artifacts"]["test_source_rows"] = index_path
        result["metadata_extra"].update({
            "patient_count": 97,
            "patient_disjoint": True,
            "train_patient_ids": sorted(all_patients - membership[idx]),
            "test_patient_ids": sorted(membership[idx]),
            "uci_prose_patient_count": 74,
            "file_observed_patient_count": 97,
        })
        result["split_contract"] = {**dataset["split"], "active_fold": fold["id"]}
        results.append(result)
    return results


PREPARERS = {
    "higgs": _prepare_higgs,
    "epsilon": _prepare_epsilon,
    "bosch": _prepare_bosch,
    "yearpredictionmsd": _prepare_year,
    "aps_failure": _prepare_aps,
    "kdd2009_appetency": _prepare_kdd,
    "gisette": _prepare_gisette,
    "jannis": _prepare_jannis,
    "har_smartphone": _prepare_har,
    "ct_slices": _prepare_ct,
}


def _binary_argv(config: dict[str, Any], dataset: dict[str, Any], result: dict[str, Any],
                 executable: Path | str) -> list[str]:
    objective = {"binary": "binary", "multiclass": "multiclass", "regression": "regression"}[dataset["task"]]
    argv = [
        str(executable),
        "task=save_binary",
        f"data={result['train_path']}",
        f"valid_data={result['test_path']}",
        f"objective={objective}",
        f"metric={dataset['primary_metric']}",
        "header=false",
        "label_column=0",
        "verbosity=1",
    ]
    for key, value in config["binary_construction"]["parameters"].items():
        rendered = str(value).lower() if isinstance(value, bool) else str(value)
        argv.append(f"{key}={rendered}")
    if dataset.get("num_class"):
        argv.append(f"num_class={dataset['num_class']}")
    if result["categorical_indices"]:
        argv.append("categorical_feature=" + ",".join(map(str, result["categorical_indices"])))
    return argv


def _build_binaries(config: dict[str, Any], dataset: dict[str, Any], result: dict[str, Any],
                    lightgbm: Path | None) -> tuple[dict[str, Path], dict[str, Any]]:
    template = _binary_argv(config, dataset, result, "{lightgbm}")
    hook_path = result["train_path"].parent / "lightgbm_binary_hook.json"
    hook = {
        "schema_version": 1,
        "builder": "standard LightGBM CLI",
        "argv_template": template,
        "validation_reference_aligned": True,
        "expected_outputs": [result["train_path"].name + ".bin", result["test_path"].name + ".bin"],
        "postbuild_audit_required": ["valid_feature_count", "canonical_to_inner_mapping", "EFB_group_mapping", "bin_counts"],
    }
    atomic_write_json(hook_path, hook)
    artifacts = {"binary_hook": hook_path}
    audit: dict[str, Any] = {"state": "hook_only", "validation_reference_aligned": True}
    if lightgbm is None:
        return artifacts, audit
    executable = lightgbm.resolve()
    if not executable.is_file() or not os.access(executable, os.X_OK):
        raise ContractError(f"LightGBM executable is unavailable: {executable}")
    argv = _binary_argv(config, dataset, result, executable)
    completed = subprocess.run(argv, cwd=result["train_path"].parent, text=True,
                               stdout=subprocess.PIPE, stderr=subprocess.STDOUT, check=False)
    log_path = result["train_path"].parent / "lightgbm_binary_build.log"
    log_path.write_text(completed.stdout, encoding="utf-8")
    if completed.returncode != 0:
        raise ContractError(f"LightGBM binary build failed for {dataset['id']}/{result['split_id']}: {completed.stdout[-2000:]}")
    train_binary = Path(str(result["train_path"]) + ".bin")
    test_binary = Path(str(result["test_path"]) + ".bin")
    if not train_binary.is_file() or not test_binary.is_file():
        raise ContractError("LightGBM save_binary did not create both train and reference-aligned test binaries")
    matches = [int(value) for value in re.findall(r"number of used features:\s*(\d+)", completed.stdout)]
    audit = {
        "state": "binary_constructed_postbuild_mapping_audit_pending",
        "validation_reference_aligned": True,
        "valid_feature_count_from_log": matches[0] if matches else None,
    }
    artifacts.update({"train_binary": train_binary, "test_binary": test_binary, "binary_build_log": log_path})
    return artifacts, audit


def _finalize_split(config: dict[str, Any], dataset: dict[str, Any], result: dict[str, Any],
                    lightgbm: Path | None) -> dict[str, Path]:
    split_dir = result["train_path"].parent
    if dataset["task"] != "regression":
        expected_train = (result["split_contract"].get("expected_train_labels") or
                          result["split_contract"].get("train_label_counts") or
                          dataset["schema"].get("train_label_counts"))
        expected_test = (result["split_contract"].get("expected_test_labels") or
                         result["split_contract"].get("test_label_counts") or
                         dataset["schema"].get("test_label_counts"))
        if expected_train is not None and result["train_label_counts"] != expected_train:
            raise ContractError(
                f"{dataset['id']}/{result['split_id']} training class counts differ from contract")
        if expected_test is not None and result["test_label_counts"] != expected_test:
            raise ContractError(
                f"{dataset['id']}/{result['split_id']} evaluation class counts differ from contract")
    feature_manifest_path = split_dir / "feature_manifest.json"
    _write_feature_manifest(dataset, result, feature_manifest_path)
    dtype = LABEL_DTYPES[dataset["task"]]
    eval_labels_path = split_dir / "eval_labels.npy"
    eval_ids_path = split_dir / "eval_row_ids.npy"
    _write_npy(eval_labels_path, result["eval_labels"], dtype)
    _write_npy(eval_ids_path, result["eval_row_ids"], "<i8")
    split_receipt_path = split_dir / "split_receipt.json"
    split_receipt = {
        "schema_version": 1,
        "dataset": dataset["id"],
        "split_id": result["split_id"],
        "data_split_seed": load_json(CONFIG_ROOT / "seeds.json")["data_split_seed"],
        "contract": result["split_contract"],
        "train_rows": result["train_rows"],
        "test_rows": result["test_rows"],
        "train_label_counts": result["train_label_counts"],
        "test_label_counts": result["test_label_counts"],
        "test_row_ids_sha256": sha256_file(eval_ids_path),
        "feature_manifest_sha256": sha256_file(feature_manifest_path),
    }
    atomic_write_json(split_receipt_path, split_receipt)
    binary_artifacts, native_audit = _build_binaries(config, dataset, result, lightgbm)
    metadata = {
        "schema_version": 2,
        "dataset": dataset["id"],
        "split_id": result["split_id"],
        "task": dataset["task"],
        "train_rows": result["train_rows"],
        "test_rows": result["test_rows"],
        "predictor_count": dataset["features"],
        "data_format": result["data_format"],
        "label_column": 0,
        "eval_label_dtype": dtype,
        "train_label_counts": result["train_label_counts"],
        "test_label_counts": result["test_label_counts"],
        "categorical_feature_indices": result["categorical_indices"],
        "split_contract": result["split_contract"],
        "leakage_checks": result["leakage_checks"],
        "binary_ready": lightgbm is not None,
        "native_dataset_audit": native_audit,
        **result["metadata_extra"],
    }
    metadata_path = split_dir / "metadata.json"
    atomic_write_json(metadata_path, metadata)
    validate_metadata(dataset, metadata, require_binary=lightgbm is not None)
    return {
        "train_data": result["train_path"],
        "test_data": result["test_path"],
        "eval_labels": eval_labels_path,
        "eval_row_ids": eval_ids_path,
        "split_receipt": split_receipt_path,
        "metadata": metadata_path,
        "feature_manifest": feature_manifest_path,
        **result["extra_artifacts"],
        **binary_artifacts,
    }


def _expected_rows(dataset: dict[str, Any], split_id: str) -> tuple[int, int]:
    if dataset["id"] == "ct_slices":
        fold = next(item for item in dataset["split"]["folds"] if item["id"] == split_id)
        return dataset["schema"]["rows"] - fold["test_rows"], fold["test_rows"]
    split = dataset["split"]
    return (int(split.get("train_rows", split.get("expected_train_rows"))),
            int(split.get("test_rows", split.get("expected_test_rows"))))


def validate_metadata(dataset: dict[str, Any], metadata: dict[str, Any],
                      *, require_binary: bool = False) -> None:
    missing = sorted(REQUIRED_METADATA - set(metadata))
    if missing:
        raise ContractError(f"{dataset['id']} metadata misses {missing}")
    if metadata["dataset"] != dataset["id"] or metadata["task"] != dataset["task"]:
        raise ContractError(f"{dataset['id']} metadata identity/task mismatch")
    if metadata["predictor_count"] != dataset["features"]:
        raise ContractError(f"{dataset['id']} predictor count mismatch")
    expected_train, expected_test = _expected_rows(dataset, metadata["split_id"])
    if (metadata["train_rows"], metadata["test_rows"]) != (expected_train, expected_test):
        raise ContractError(f"{dataset['id']}/{metadata['split_id']} row counts differ from contract")
    checks = metadata["leakage_checks"]
    if not REQUIRED_LEAKAGE_CHECKS.issubset(checks) or not all(checks[key] for key in REQUIRED_LEAKAGE_CHECKS):
        raise ContractError(f"{dataset['id']} leakage checks are incomplete or false")
    if require_binary and not metadata["binary_ready"]:
        raise ContractError(f"{dataset['id']} binary construction is required")
    if dataset["id"] == "ct_slices" and (metadata.get("patient_count") != 97 or not metadata.get("patient_disjoint")):
        raise ContractError("CT preparation must retain all 97 observed IDs and be patient-disjoint")
    if dataset["id"] == "har_smartphone" and not metadata.get("official_subject_split"):
        raise ContractError("HAR must preserve the official subject split")
    if dataset["id"] == "gisette" and not metadata.get("probe_columns_preserved"):
        raise ContractError("Gisette probe columns must be preserved")
    if dataset["id"] == "kdd2009_appetency" and not metadata.get("categorical_encoding_fit_on_train_only"):
        raise ContractError("KDD categorical encoding must be fitted on training only")
    if dataset["id"] == "jannis" and metadata.get("openml_task_id") != 168792:
        raise ContractError("Jannis must use OpenML task 168792")


def validate_prepare_receipt(dataset: dict[str, Any], receipt_path: Path,
                             *, require_binary: bool = False) -> dict[str, Any]:
    receipt = load_json(receipt_path)
    if receipt.get("schema_version") != 2 or receipt.get("dataset") != dataset["id"]:
        raise ContractError(f"invalid preparation receipt identity: {receipt_path}")
    source_receipt = DATA_ROOT / dataset["id"] / "source_receipt.json"
    if sha256_file(source_receipt) != receipt.get("source_receipt_sha256"):
        raise ContractError(f"source receipt changed after preparing {dataset['id']}")
    expected_ids = ({fold["id"] for fold in dataset["split"]["folds"]}
                    if dataset["id"] == "ct_slices" else {"official"})
    if set(receipt.get("splits", {})) != expected_ids:
        raise ContractError(f"{dataset['id']} prepared split IDs differ from contract")
    required_roles = {
        "train_data", "test_data", "eval_labels", "eval_row_ids", "split_receipt",
        "metadata", "feature_manifest", "binary_hook",
    }
    for split_id, split in receipt["splits"].items():
        artifacts = split.get("artifacts", {})
        if not required_roles.issubset(artifacts):
            raise ContractError(f"{dataset['id']}/{split_id} misses required prepared artifacts")
        if require_binary and not {"train_binary", "test_binary", "binary_build_log"}.issubset(artifacts):
            raise ContractError(f"{dataset['id']}/{split_id} misses required binaries")
        paths = {role: verify_artifact(record, base=receipt_path.parent) for role, record in artifacts.items()}
        metadata = load_json(paths["metadata"])
        if metadata["split_id"] != split_id:
            raise ContractError(f"split ID mismatch in {paths['metadata']}")
        validate_metadata(dataset, metadata, require_binary=require_binary)
    return receipt


def execute_dataset(config: dict[str, Any], dataset: dict[str, Any], *, seed: int,
                    lightgbm: Path | None, force: bool) -> dict[str, Any]:
    sources, source_receipt_path = _source_paths(dataset)
    dataset_root = DATA_ROOT / dataset["id"]
    dataset_root.mkdir(parents=True, exist_ok=True)
    stage = Path(tempfile.mkdtemp(prefix=".prepared.", dir=dataset_root))
    target = dataset_root / "prepared"
    try:
        results = PREPARERS[dataset["id"]](dataset, sources, stage, seed)
        staged_artifacts = {
            result["split_id"]: _finalize_split(config, dataset, result, lightgbm)
            for result in results
        }
        if target.exists():
            if not force:
                raise ContractError(f"prepared directory already exists; use --force to replace: {target}")
            shutil.rmtree(target)
        os.replace(stage, target)
        splits: dict[str, Any] = {}
        for split_id, artifacts in staged_artifacts.items():
            records = {}
            for role, old_path in artifacts.items():
                final_path = target / old_path.relative_to(stage)
                records[role] = artifact_record(final_path, relative_to=dataset_root)
            splits[split_id] = {"artifacts": records}
        receipt = {
            "schema_version": 2,
            "dataset": dataset["id"],
            "created_utc": utc_now(),
            "dataset_contract_sha256": sha256_json(dataset),
            "source_receipt_sha256": sha256_file(source_receipt_path),
            "preparation_script_sha256": sha256_file(Path(__file__)),
            "binary_ready": lightgbm is not None,
            "splits": splits,
        }
        receipt_path = dataset_root / "prepare_receipt.json"
        atomic_write_json(receipt_path, receipt)
        return validate_prepare_receipt(dataset, receipt_path, require_binary=lightgbm is not None)
    finally:
        if stage.exists():
            shutil.rmtree(stage)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument("--check", action="store_true")
    mode.add_argument("--execute", action="store_true")
    parser.add_argument("--dataset", action="append", default=[])
    parser.add_argument("--lightgbm", type=Path, help="standard LightGBM CLI; if omitted, emit verified binary hooks only")
    parser.add_argument("--require-binary", action="store_true", help="make --check fail unless both aligned binaries exist")
    parser.add_argument("--force", action="store_true", help="replace only this dataset's generated prepared directory")
    args = parser.parse_args()
    config = load_json(CONFIG_ROOT / "datasets.json")
    seeds = load_json(CONFIG_ROOT / "seeds.json")
    names = set(args.dataset) or None
    summary = []
    for dataset in _items(config, names):
        receipt_path = DATA_ROOT / dataset["id"] / "prepare_receipt.json"
        try:
            receipt = (execute_dataset(config, dataset, seed=seeds["data_split_seed"],
                                       lightgbm=args.lightgbm, force=args.force)
                       if args.execute else
                       validate_prepare_receipt(dataset, receipt_path, require_binary=args.require_binary))
            summary.append({"dataset": dataset["id"], "status": "ready", "binary_ready": receipt["binary_ready"], "splits": len(receipt["splits"])})
        except (ContractError, OSError, ValueError, zipfile.BadZipFile, csv.Error) as exc:
            summary.append({"dataset": dataset["id"], "status": "blocked", "reason": str(exc)})
            if args.execute:
                raise
    print(json.dumps(summary, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/tests/__init__.py <==
"""Model-free source portability checks."""


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/public_data_preparation/tests/test_portability.py <==
"""Bounded portability checks; no downloads or publication generation."""
import copy
import hashlib
import json
import lzma
from pathlib import Path
import tempfile
import unittest

from ..scripts.common import ContractError
from ..scripts.higgs import canonical_line
from ..scripts.prepare import _prepare_higgs
from ...reproduction_inputs.register_data import RegistrationError, checked_record, metadata_record


class PortableInputsTest(unittest.TestCase):
    def test_original_higgs_numeric_representation(self):
        self.assertEqual(canonical_line(b"1 1:0.1 3:-2 # comment\n", 3),
                         (1, b"1 0:0.10000000000000001 2:-2\n"))
        for invalid in (b"1 1:0", b"1 2:1 1:2", b"1 1:nan", b"1 4:2"):
            with self.subTest(invalid=invalid), self.assertRaises(ContractError):
                canonical_line(invalid, 3)

    def test_higgs_bridge_split_hash_guard(self):
        expected_bytes = (b"1 0:0.10000000000000001\n0 1:2\n", b"1 2:-3\n")
        dataset = {
            "id": "higgs", "task": "binary", "features": 3,
            "schema": {"rows": 3}, "split": {"kind": "fixed_rows"},
            "expected_prepared": {
                split: {"rows": 2 if split == "train" else 1, "bytes": len(data),
                        "sha256": hashlib.sha256(data).hexdigest()}
                for split, data in zip(("train", "test"), expected_bytes)
            },
        }
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            archive = root / "fixture.xz"
            archive.write_bytes(lzma.compress(b"1 1:0.1\n0 2:2\n1 3:-3\n"))
            stage = root / "correct"
            result = _prepare_higgs(dataset, {"HIGGS.xz": archive}, stage, 0)[0]
            self.assertEqual((stage / "official/train.libsvm").read_bytes(), expected_bytes[0])
            self.assertEqual((stage / "official/test.libsvm").read_bytes(), expected_bytes[1])
            self.assertEqual(result["eval_row_ids"], [2])
            wrong = copy.deepcopy(dataset)
            wrong["expected_prepared"]["test"]["sha256"] = "0" * 64
            with self.assertRaisesRegex(ContractError, "frozen input bytes"):
                _prepare_higgs(wrong, {"HIGGS.xz": archive}, root / "wrong", 0)

    def test_registration_rejects_changed_payload_and_metadata(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            payload = root / "input.txt"
            payload.write_bytes(b"1 0:0.5\n")
            record = {"path": "input.txt", "bytes": payload.stat().st_size,
                      "sha256": hashlib.sha256(payload.read_bytes()).hexdigest()}
            self.assertEqual(checked_record(root, record), record)
            payload.write_bytes(b"0 0:0.5\n")
            with self.assertRaises(RegistrationError):
                checked_record(root, record)
            scientific = {"dataset": "example", "train_rows": 2,
                          "categorical_feature_indices": [1]}
            metadata = root / "metadata.json"
            metadata.write_text(json.dumps({**scientific, "binary_ready": False}))
            artifact = {"artifact_id": "example::official",
                        "files": {"metadata": {"path": "metadata.json"}}}
            expected = {"example::official": scientific}
            metadata_record(root, artifact, expected)
            metadata.write_text(json.dumps({**scientific, "categorical_feature_indices": []}))
            with self.assertRaises(RegistrationError):
                metadata_record(root, artifact, expected)


if __name__ == "__main__":
    unittest.main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/report.py <==
"""Paired publication summaries and figures (protocol sections 8, 13 and 16).

``report(rows, output, development=False)`` accepts completed measured receipts;
``analyze`` performs the same strict validation and calculations without I/O.
Rows must carry dataset, replicate, block_id, artifact_id, lock_id, arm, method,
model_seed, process_seconds, primary_loss, completed_rounds, selected_counts, p,
metrics, and receipt_status='complete'. RQ1 also carries ``pre_run`` and RQ2
``selected_pair={total_boosting_rounds, learning_rate}`` and ``learning_rate``.
Fractions identify RQ2 candidates;
delta and n_ref identify RQ3 configurations. No historical baseline is reused.
The explicit ``ablations`` and ``selection_variants`` profiles accept separately
tagged additive RQ1/RQ2 rows, retain Full as the same-block reference, and write
schema version 3.

Relative training time and test loss are candidate/reference ratios.
Zero losses invalidate the whole affected log summary,
never just a replicate. Raw measurements and absolute differences are retained.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import textwrap
from collections import Counter, defaultdict
from pathlib import Path
from typing import Any, Mapping, Sequence

import numpy as np
from scipy.stats import t as student_t

from .RQ1_src.selection import accumulated_count, matched_target, realized_count, roundint
from .calibration import DEFAULT, DELTAS, NATIVE_REFERENCE_COUNT, calibration


DATASETS = (
    "higgs", "epsilon", "bosch", "yearpredictionmsd", "aps_failure",
    "kdd2009_appetency", "gisette", "jannis", "har_smartphone", "ct_slices",
    "synthetic_s1", "synthetic_s2", "synthetic_d1", "synthetic_d2",
)
EXPANDED_DATASETS = ("har_4", "har_8", "yearpredictionmsd_4", "yearpredictionmsd_8")
EXPANSION_DATASETS = EXPANDED_DATASETS
ALL_DATASETS = DATASETS + EXPANSION_DATASETS
SOURCE_FAMILIES = {d: ("har_smartphone" if d.startswith("har_") else "yearpredictionmsd")
                   for d in EXPANSION_DATASETS}
DEVELOPMENT_DATASETS = ("yearpredictionmsd", "har_smartphone")
SYNTHETIC = frozenset(DATASETS[-4:])
FRACTIONS = (0.1, 0.3, 0.5, 0.7, 0.9)
FAMILY_BOOTSTRAP_RESAMPLES = 10000
FAMILY_BOOTSTRAP_SEED = 20260919
NATIVE_METHODS = ("jaeger_endogenous", "jaeger_exogenous", "lightgbm_fixed")
EXTERNAL_METHODS = ("xgboost", "catboost")
METHODS = NATIVE_METHODS + EXTERNAL_METHODS
ABLATION_METHODS = ("Confidence_Interval_Ablation", "Mean_Ablation", "Exposure_Ablation")
ABLATION_FIXED_METHODS = ABLATION_METHODS[1:]
SELECTION_VARIANTS = ("LightGBM_Variant_2", "LightGBM_Variant_3")
LABELS = dict(zip(DATASETS, (
    "HIGGS", "Epsilon", "Bosch", "YearPredictionMSD", "APS Failure",
    "KDD 2009", "Gisette", "Jannis", "Mobile HAR", "CT Scan", "S1", "S2", "D1", "D2",
)))
LABELS.update(har_4="Mobile HAR +4", har_8="Mobile HAR +8",
              yearpredictionmsd_4="YearPredictionMSD +4", yearpredictionmsd_8="YearPredictionMSD +8")
STYLE = {
    "jaeger_endogenous": ("JAEGER-Endogenous", "D", "#6A3D9A", "#6A3D9A"),
    "jaeger_exogenous": ("JAEGER-Exogenous K", "o", "#6A3D9A", "white"),
    "lightgbm_fixed": ("LightGBM-Fixed", "s", "black", "white"),
    "xgboost": ("XGBoost", "P", "#0072B2", "#0072B2"),
    "catboost": ("CatBoost", "X", "#D55E00", "#D55E00"),
    "Confidence_Interval_Ablation": ("Confidence_Interval_Ablation", "D", "#6A3D9A", "#6A3D9A"),
    "Mean_Ablation": ("Mean_Ablation", "o", "#0072B2", "white"),
    "Exposure_Ablation": ("Exposure_Ablation", "s", "#D55E00", "white"),
    "LightGBM_Variant_2": ("Endogenous-CRAFT Variant 2", "D", "#6A3D9A", "#6A3D9A"),
    "LightGBM_Variant_3": ("Endogenous-CRAFT Variant 3", "s", "#0072B2", "white"),
}
COLORS = ("#0072B2", "#E69F00", "#009E73", "#CC79A7", "#D55E00")
CONTRAST_FIELDS = ("arm", "reference", "method", "fraction", "delta", "n_ref")
RQ1_DISPLAY_DATASETS = (
    "higgs", "epsilon", "bosch", "yearpredictionmsd", "yearpredictionmsd_8",
    "aps_failure", "kdd2009_appetency", "gisette", "jannis",
    "har_smartphone", "har_8", "ct_slices", "synthetic_s1", "synthetic_s2",
    "synthetic_d1", "synthetic_d2",
)


class ReportError(ValueError):
    """Incomplete, incompatible, or invalid measured inputs."""


def profile_methods(profile: str, arm: str = "RQ1", rq1_method_set: str = "full-six-v1") -> tuple[str, ...]:
    """Candidate IDs for one explicit, separately locked reporting profile."""
    if rq1_method_set not in ("full-six-v1", "endogenous-five-v1"):
        raise ReportError("unknown RQ1 method set")
    if profile == "original":
        if arm == "RQ1" and rq1_method_set == "endogenous-five-v1":
            return tuple(method for method in METHODS if method != "jaeger_exogenous")
        return METHODS[1:] if arm == "RQ2" else METHODS
    if profile == "ablations" and arm in ("RQ1", "RQ2"):
        return ABLATION_FIXED_METHODS if arm == "RQ2" else ABLATION_METHODS
    if profile == "selection_variants" and arm in ("RQ1", "RQ2"):
        return ("jaeger_exogenous",) if arm == "RQ2" else SELECTION_VARIANTS
    raise ReportError(f"unsupported report profile/arm: {profile!r}/{arm!r}")


def method_label(method: str, endogenous_variant: str = "jaeger") -> str:
    """Keep canonical comparison roles while naming the actual selector."""
    if method == "lightgbm_full":
        return "LightGBM-Full"
    if method == "jaeger_endogenous" and endogenous_variant in SELECTION_VARIANTS:
        return STYLE[endogenous_variant][0]
    if method == "jaeger_exogenous" and endogenous_variant in SELECTION_VARIANTS:
        return "Exogenous-CRAFT (midpoint)"
    return STYLE[method][0]


def _number(value: Any, name: str, *, positive: bool = False) -> float:
    if isinstance(value, bool):
        raise ReportError(f"{name} must be a finite number")
    try:
        result = float(value)
    except (TypeError, ValueError) as exc:
        raise ReportError(f"{name} must be a finite number") from exc
    if not math.isfinite(result) or (result <= 0 if positive else result < 0):
        raise ReportError(f"{name} must be finite and {'positive' if positive else 'nonnegative'}")
    return result


def _integer(value: Any, name: str, *, positive: bool = True) -> int:
    result = _number(value, name, positive=positive)
    if result != int(result):
        raise ReportError(f"{name} must be an integer")
    return int(result)


def _cell(row: Mapping[str, Any]) -> tuple:
    if row["method"] == "lightgbm_full":
        return ("lightgbm_full",)
    if row["arm"] == "RQ2":
        return (row["method"], row.get("fraction"))
    if row["arm"] == "RQ3":
        return (row["method"], row.get("delta"), row.get("n_ref"))
    return (row["method"],)


def _validate_ablation_row(row: Mapping[str, Any]) -> None:
    """Validate ablation-specific endpoint, exact-mask, and calibration claims."""
    method, arm, p, rounds = row["method"], row["arm"], row["p"], row["completed_rounds"]
    if method not in ("lightgbm_full",) + profile_methods("ablations", arm):
        raise ReportError("unexpected method in the ablations profile")
    if rounds < 2:
        raise ReportError("ablations require at least two completed initialization rounds")
    if arm == "RQ1":
        if row.get("fraction") is not None:
            raise ReportError("RQ1 ablations have no nominal fraction grid")
        pre = row["pre_run"]
        pilot_rounds = _integer(pre["x_rounds"], "pre-run rounds")
        pilot_total = _integer(pre["cumulative_selections"], "pre-run selections")
        if pilot_rounds < 2 or not 2 * p <= pilot_total <= p * pilot_rounds:
            raise ReportError("RQ1 ablations require a valid two-full-round pilot history")
    if method == "lightgbm_full":
        if row["selected_counts"] != [p] * rounds:
            raise ReportError("Full reference must use every valid feature in every round")
        if row.get("fraction") is not None:
            raise ReportError("Full reference is shared once per block, without a fraction")
        return
    if row["selected_counts"][:2] != [p, p]:
        raise ReportError("ablations require exactly two full-feature initialization rounds")
    if method in ABLATION_FIXED_METHODS:
        if row.get("delta") is not None or row.get("n_ref") is not None or row.get("calibration") is not None:
            raise ReportError("Mean/Exposure ablations must not claim confidence calibration")
        if arm == "RQ1":
            pre = row["pre_run"]
            target = matched_target(method, p, int(pre["x_rounds"]), int(pre["cumulative_selections"]))
        else:
            if row.get("fraction") not in FRACTIONS:
                raise ReportError("RQ2 ablations require the frozen five-fraction grid")
            target = max(1, roundint(p * row["fraction"]))
        if _integer(row.get("target_k"), "target_k") != target:
            raise ReportError("ablation target_k differs from its frozen integer match")
        fraction = _number(row.get("parameter_fraction"), "parameter_fraction", positive=True)
        if fraction >= 1 or realized_count(method, p, fraction) != target:
            raise ReportError("ablation parameter_fraction must activate and realize its fixed budget")
        if row["selected_counts"] != [p, p] + [target] * (rounds - 2):
            raise ReportError("ablation selected counts differ from the exact two-round-warmup budget")
        return
    if row.get("delta") != .05 or row.get("n_ref") != 300:
        raise ReportError("Confidence_Interval_Ablation requires delta=0.05 and n_ref=300")
    if row.get("target_k") is not None or row.get("parameter_fraction") != 1:
        raise ReportError("Confidence_Interval_Ablation is endogenous with feature_fraction=1")
    calibration = row.get("calibration")
    identifiers = {
        "variant": "Confidence_Interval_Ablation",
        "confidence_sequence": "time_uniform_count_hoeffding", "boundary": "normal_mixture",
        "boundary_version": 1, "allocation": "two_sided_delta_over_p",
        "cumulative_statistics": "A_N", "variance_proxy": "N/4",
        "rho_calibration": "normal_reference_scale",
    }
    if not isinstance(calibration, Mapping) or any(calibration.get(k) != v for k, v in identifiers.items()):
        raise ReportError("Confidence_Interval_Ablation requires count-normal-mixture calibration metadata")
    if any(k in calibration for k in ("empirical_bernstein_rho", "one_sided_alpha", "predictor", "variance_grid_bins")):
        raise ReportError("count-normal-mixture calibration must not carry empirical-Bernstein metadata")
    expected = {"p": p, "delta": .05, "n_ref": 300, "calibration_reference_count": 300,
                "variance_reference": 75, "two_sided_beta": .05 / p,
                "log_two_sided_inverse_beta": math.log(p) - math.log(.05)}
    for key, value in expected.items():
        actual = _number(calibration.get(key), "calibration " + key, positive=True)
        if not math.isclose(actual, value, rel_tol=1e-12, abs_tol=0):
            raise ReportError(f"count-normal-mixture calibration differs on {key}")
    c = _number(calibration.get("c"), "calibration c", positive=True)
    rho = _number(calibration.get("rho"), "calibration rho", positive=True)
    normal_rho = _number(calibration.get("normal_mixture_rho"), "normal_mixture_rho", positive=True)
    if (not math.isclose(c - math.log1p(c), 2 * expected["log_two_sided_inverse_beta"], rel_tol=1e-12)
            or not math.isclose(rho, 300 / (4 * c), rel_tol=1e-12)
            or not math.isclose(normal_rho, rho, rel_tol=1e-12)):
        raise ReportError("count-normal-mixture rho differs from the frozen reference calibration")


def _validate_selection_variant_row(row: Mapping[str, Any]) -> None:
    """Keep imported endpoints distinct from independently stopped variants."""
    method, arm, p, rounds = row["method"], row["arm"], row["p"], row["completed_rounds"]
    if method not in ("lightgbm_full",) + profile_methods("selection_variants", arm):
        raise ReportError("unexpected method in the selection_variants profile")
    if method == "lightgbm_full":
        if row["selected_counts"] != [p] * rounds or row.get("parameter_fraction") != 1:
            raise ReportError("Full must retain all features in every completed round")
        # Original RQ1 cells carry these shared fields, but the Full worker
        # never activates confidence selection or returns a calibration.
        inactive_reference = (row.get("profile", "original") == "original" and arm == "RQ1"
                              and row.get("endogenous_variant") in SELECTION_VARIANTS
                              and (row.get("delta"), row.get("n_ref")) == (.05, 300))
        has_reference = row.get("delta") is not None or row.get("n_ref") is not None
        if row.get("calibration") is not None or (has_reference and not inactive_reference):
            raise ReportError("Full must not claim feature-confidence calibration")
        return
    reference = 300 if arm == "RQ1" else 1000
    if row.get("delta") != .05 or row.get("n_ref") != reference:
        raise ReportError("selection variant confidence calibration differs from its frozen arm")
    expected = calibration(p, .05, reference)
    actual = row.get("calibration")
    if not isinstance(actual, Mapping) or actual.keys() != expected.keys():
        raise ReportError("selection variants require empirical-Bernstein calibration metadata")
    for key, value in expected.items():
        if isinstance(value, (int, float)):
            supplied = _number(actual[key], "calibration " + key, positive=True)
            valid = math.isclose(supplied, value, rel_tol=1e-12, abs_tol=0)
        else:
            valid = actual[key] == value
        if not valid:
            raise ReportError(f"selection variant calibration differs on {key}")
    if arm == "RQ1":
        if (row.get("fraction") is not None or row.get("parameter_fraction") != 1
                or row.get("target_k") is not None or rounds < 12
                or row.get("termination") != "training_loss_patience"):
            raise ReportError("RQ1 variants require their own endogenous selection and stopping endpoint")
        if row["selected_counts"][:5] != [p] * 5:
            raise ReportError("RQ1 variants require five full-feature initialization rounds")
    else:
        fraction = row.get("fraction")
        if fraction not in FRACTIONS:
            raise ReportError("RQ2 midpoint selection requires the frozen five-fraction grid")
        target = max(1, roundint(p * fraction))
        parameter_fraction = _number(row.get("parameter_fraction"), "parameter_fraction", positive=True)
        if parameter_fraction >= 1 or realized_count(method, p, parameter_fraction) != target:
            raise ReportError("RQ2 midpoint parameter_fraction must activate and realize its rounded budget")
        if (rounds < 2 or row.get("target_k") != target
                or row["selected_counts"] != [p, p] + [target] * (rounds - 2)
                or row.get("termination") != "fixed_horizon"):
            raise ReportError("RQ2 midpoint selection requires two full rounds, exact K and the tuned endpoint")


def _validate(rows: Sequence[Mapping[str, Any]], development: bool,
              dataset_scope: str = "base", profile: str = "original") -> tuple[list[dict], dict]:
    profile_methods(profile)
    if not isinstance(development, bool):
        raise ReportError("development must be an explicit boolean")
    if dataset_scope not in ("base", "expanded", "all"):
        raise ReportError("dataset_scope must be base, expanded, or all")
    if development and dataset_scope != "base":
        raise ReportError("development only supports the base dataset scope")
    if not rows:
        raise ReportError("no measured rows supplied")
    method_sets = {row.get("rq1_method_set", "full-six-v1") for row in rows if row.get("arm") == "RQ1"}
    if len(method_sets) > 1:
        raise ReportError("RQ1 mixes method-set identities")
    rq1_method_set = next(iter(method_sets), "full-six-v1")
    profile_methods(profile, "RQ1", rq1_method_set)
    if rq1_method_set != "full-six-v1" and profile != "original":
        raise ReportError("five-model RQ1 requires the original profile")
    normalized = []
    blocks = defaultdict(list)
    required = ("dataset", "replicate", "block_id", "artifact_id", "lock_id", "arm",
                "method", "model_seed", "process_seconds", "primary_loss",
                "completed_rounds", "selected_counts", "p", "metrics", "receipt_status")
    for original in rows:
        row = dict(original)
        if row.get("profile", "original") != profile:
            raise ReportError("measured row differs from the explicit report profile")
        endogenous_variant = row.get("endogenous_variant", "jaeger")
        if endogenous_variant not in ("jaeger",) + SELECTION_VARIANTS:
            raise ReportError("unknown endogenous implementation")
        if endogenous_variant != "jaeger" and (profile != "original" or row.get("arm") != "RQ1"):
            raise ReportError("endogenous implementation overrides belong to original full RQ1")
        external = row.get("method") in EXTERNAL_METHODS
        missing = [name for name in required if name not in row or
                   (row[name] is None and not (external and name == "selected_counts"))]
        if missing:
            raise ReportError(f"receipt lacks required fields: {missing}")
        if row["receipt_status"] != "complete":
            raise ReportError(f"unresolved receipt: {row['receipt_status']!r}")
        if row["arm"] not in ("RQ1", "RQ2", "RQ3") or row["dataset"] not in ALL_DATASETS:
            raise ReportError("unknown arm or dataset")
        if profile != "original" and row["arm"] not in ("RQ1", "RQ2"):
            raise ReportError("additive profiles contain only RQ1 and RQ2")
        for name in ("block_id", "artifact_id", "lock_id"):
            if not isinstance(row[name], str) or not row[name]:
                raise ReportError(f"{name} must be a nonempty string")
        row["process_seconds"] = _number(row["process_seconds"], "process_seconds", positive=True)
        row["primary_loss"] = _number(row["primary_loss"], "primary_loss")
        for name in ("p", "completed_rounds", "model_seed"):
            row[name] = _integer(row[name], name)
        counts = row["selected_counts"]
        if external:
            if row["arm"] == "RQ3":
                raise ReportError("external competitors are not part of RQ3")
            if counts is not None or row.get("selected_counts_source") != "unavailable_native_sampling":
                raise ReportError("external selected counts must be explicitly unavailable")
            if row.get("target_k") is not None:
                raise ReportError("external native sampling has no exact target_k")
            row["reference_p"] = _integer(row.get("reference_p"), "reference_p")
            if row["reference_p"] > row["p"]:
                raise ReportError("external raw feature count is smaller than the Full valid-feature count")
            if not isinstance(row.get("native_parameters"), Mapping) or not row["native_parameters"]:
                raise ReportError("external fit requires native_parameters")
            losses = row.get("training_losses")
            if not isinstance(losses, (list, tuple)) or len(losses) != row["completed_rounds"]:
                raise ReportError("external training_losses must contain one loss per completed round")
            row["training_losses"] = [_number(loss, "training loss") for loss in losses]
            if "initial_training_loss" not in row or row["initial_training_loss"] is not None:
                raise ReportError("external initial_training_loss must be explicitly unavailable")
            row["parameter_fraction"] = _number(row.get("parameter_fraction"), "parameter_fraction", positive=True)
            if row["parameter_fraction"] > 1:
                raise ReportError("external parameter_fraction exceeds one")
        else:
            if not isinstance(counts, (list, tuple)) or len(counts) != row["completed_rounds"]:
                raise ReportError("selected_counts must contain one count per completed round")
            row["selected_counts"] = [_integer(k, "selected count") for k in counts]
            if max(row["selected_counts"]) > row["p"]:
                raise ReportError("selected count exceeds the valid feature universe")
        if not isinstance(row["metrics"], Mapping):
            raise ReportError("metrics must be an object")
        for name in ("fraction", "delta", "n_ref"):
            if row.get(name) is not None:
                row[name] = _number(row[name], name, positive=True)
        if row["arm"] == "RQ1":
            pre = row.get("pre_run")
            if not isinstance(pre, Mapping) or not all(k in pre for k in
                    ("p", "x_rounds", "y_fraction", "cumulative_selections")):
                raise ReportError("RQ1 requires its frozen pre_run quantities")
            pre_p = _integer(pre["p"], "pre-run p")
            if pre_p != row["reference_p" if external else "p"]:
                raise ReportError("pre-run feature universe differs from measured fit")
            rounds = _integer(pre["x_rounds"], "pre-run rounds")
            selections = _integer(pre["cumulative_selections"], "pre-run selections")
            fraction = _number(pre["y_fraction"], "pre-run fraction", positive=True)
            if not math.isclose(fraction, selections / (pre_p * rounds), rel_tol=1e-10):
                raise ReportError("pre-run fraction does not match its integer counts")
            if fraction > 1:
                raise ReportError("pre-run fraction exceeds one")
            if rq1_method_set == "endogenous-five-v1":
                if endogenous_variant != "jaeger" or pre.get("full_feature_rounds") != 20:
                    raise ReportError("five-model RQ1 requires fresh 20-round original CRAFT pre-runs")
                if selections < min(20, rounds) * pre_p + max(0, rounds - 20):
                    raise ReportError("pre-run count is incompatible with full-feature initialization")
                if row["method"] == "jaeger_endogenous":
                    warmup = min(20, row["completed_rounds"])
                    if (row.get("full_feature_rounds") != 20
                            or row["selected_counts"][:warmup] != [row["p"]] * warmup):
                        raise ReportError("measured CRAFT initialization differs from its 20-round identity")
            if profile == "original" and pre.get("endogenous_variant", "jaeger") != endogenous_variant:
                raise ReportError("RQ1 pre-run and measured campaign use different endogenous implementations")
            if endogenous_variant != "jaeger":
                if rounds < 12 or selections < 5 * pre_p:
                    raise ReportError("variant pre-run lacks five full rounds and its endogenous endpoint")
                if row["method"] == "jaeger_endogenous":
                    _validate_selection_variant_row(dict(row, method=endogenous_variant))
                elif row["method"] == "lightgbm_full":
                    _validate_selection_variant_row(row)
            endogenous = (SELECTION_VARIANTS if profile == "selection_variants" else
                          (("Confidence_Interval_Ablation",) if profile == "ablations" else ("jaeger_endogenous",)))
            if row["method"] not in endogenous and row["completed_rounds"] != rounds:
                raise ReportError("RQ1 fixed-horizon fit differs from the pre-run endpoint")
            if external and row["parameter_fraction"] != fraction:
                raise ReportError("external RQ1 fraction differs from the frozen pre-run fraction")
        if row["arm"] == "RQ2":
            pair = row.get("selected_pair")
            if not isinstance(pair, Mapping) or not all(k in pair for k in ("total_boosting_rounds", "learning_rate")):
                raise ReportError("RQ2 requires the shared validation-selected pair")
            row["learning_rate"] = _number(row.get("learning_rate"), "learning_rate", positive=True)
            if row["completed_rounds"] != _integer(pair["total_boosting_rounds"], "selected rounds"):
                raise ReportError("RQ2 completed rounds differ from the selected pair")
            if row["learning_rate"] != _number(pair["learning_rate"], "selected learning_rate", positive=True):
                raise ReportError("RQ2 learning_rate differs from the selected pair")
            if external and row["parameter_fraction"] != row.get("fraction"):
                raise ReportError("external RQ2 parameter_fraction differs from the nominal fraction")
        if profile == "ablations":
            _validate_ablation_row(row)
        elif profile == "selection_variants":
            _validate_selection_variant_row(row)
        normalized.append(row)
        blocks[(row["arm"], row["dataset"], row["block_id"])].append(row)

    scoped_families = set(DEVELOPMENT_DATASETS if development else
                            {"base": DATASETS, "expanded": EXPANSION_DATASETS,
                             "all": ALL_DATASETS}[dataset_scope])
    expected_blocks = 1 if development else 5
    arms = sorted({r["arm"] for r in normalized})
    coverage = {}
    for arm in arms:
        arm_rows = [r for r in normalized if r["arm"] == arm]
        if len({r.get("endogenous_variant", "jaeger") for r in arm_rows}) != 1:
            raise ReportError(f"{arm} mixes endogenous implementations")
        expected_families = scoped_families
        if profile != "original" and not development:
            if arm == "RQ1" and dataset_scope != "all":
                raise ReportError("RQ1 ablations require all 18 conditions (dataset_scope='all')")
            if arm == "RQ2" and dataset_scope == "expanded":
                raise ReportError("RQ2 ablations include only the 14 original families")
            expected_families = set(ALL_DATASETS if arm == "RQ1" else DATASETS)
        if {r["dataset"] for r in arm_rows} != expected_families:
            raise ReportError(f"{arm} requires exactly {sorted(expected_families)}")
        locks = {r["lock_id"] for r in arm_rows}
        if len(locks) != 1 and (profile != "original" or dataset_scope != "all" or arm == "RQ3"
                                or arm == "RQ1" and rq1_method_set == "endogenous-five-v1"):
            raise ReportError(f"{arm} mixes campaign locks")
        # The tuning/pre-run identity belongs to a training artifact, not to a
        # measured random seed. All five fixed-split blocks transfer it unchanged.
        artifacts = defaultdict(list)
        for row in arm_rows:
            artifacts[(row["dataset"], row["artifact_id"])].append(row)
        for artifact_rows in artifacts.values():
            fields = (("pre_run",) if arm == "RQ1" else (("selected_pair", "learning_rate") if arm == "RQ2" else ()))
            for field in fields:
                if len({json.dumps(r[field], sort_keys=True) for r in artifact_rows}) != 1:
                    raise ReportError(f"{arm} training artifact differs on {field}")
            for external in (False, True):
                universes = {r["p"] for r in artifact_rows if (r["method"] in EXTERNAL_METHODS) == external}
                if len(universes) > 1:
                    raise ReportError(f"{arm} training artifact differs on {'external raw' if external else 'native valid'} p")
        artifact_count = 0
        for dataset in ALL_DATASETS:
            if dataset not in expected_families:
                continue
            family_blocks = [v for (a, d, _), v in blocks.items() if a == arm and d == dataset]
            if len(family_blocks) != expected_blocks:
                raise ReportError(f"{arm}/{dataset}: requires {expected_blocks} complete paired blocks")
            if len({r["lock_id"] for block in family_blocks for r in block}) != 1:
                raise ReportError(f"{arm}/{dataset}: mixes campaign locks within a dataset")
            identities = [str(b[0]["replicate"]) for b in family_blocks]
            if len(set(identities)) != expected_blocks:
                raise ReportError(f"{arm}/{dataset}: repeated replicate identity")
            artifact_ids = {r["artifact_id"] for b in family_blocks for r in b}
            expected_artifacts = expected_blocks if dataset in SYNTHETIC or dataset in EXPANSION_DATASETS or dataset == "ct_slices" else 1
            if len(artifact_ids) != expected_artifacts:
                raise ReportError(f"{arm}/{dataset}: incorrect training-artifact coverage")
            artifact_count += len(artifact_ids)
            if not development:
                seeds = {b[0]["model_seed"] for b in family_blocks}
                if dataset in SYNTHETIC or dataset in EXPANSION_DATASETS:
                    try:
                        # The frozen manifest spells these identities
                        # replicate-00..replicate-04. Normalize for coverage
                        # only; retain the exact original identity in all rows.
                        locked_ids = {f"replicate-{i:02d}": i for i in range(5)}
                        if dataset in EXPANSION_DATASETS:
                            locked_ids.update({f"replicate_{i:02d}": i for i in range(5)})
                        replicate_ids = {locked_ids[x] if x.startswith(("replicate-", "replicate_")) else int(x)
                                         for x in identities}
                    except (KeyError, ValueError) as exc:
                        raise ReportError("generated replicate IDs must be 00--04") from exc
                    if replicate_ids != set(range(5)) or seeds != {314159}:
                        raise ReportError("generated production identities must be replicates 00--04 / seed 314159")
                elif seeds != set(range(73001, 73006)):
                    raise ReportError("public production seeds must be 73001--73005")
                if dataset == "ct_slices":
                    for b in family_blocks:
                        expected_fold = f"fold-{b[0]['model_seed'] - 73000:02d}"
                        # artifact_id may prefix the family; fold membership is
                        # supplied by the frozen artifact, not inferred from time.
                        if expected_fold not in b[0]["artifact_id"]:
                            raise ReportError("CT artifact and frozen fold-to-seed mapping disagree")
            for block in family_blocks:
                for field in ("replicate", "artifact_id", "lock_id", "model_seed"):
                    if len({str(r[field]) for r in block}) != 1:
                        raise ReportError(f"paired block disagrees on {field}")
                native_p = {r["p"] for r in block if r["method"] not in EXTERNAL_METHODS}
                if len(native_p) != 1:
                    raise ReportError("paired native block disagrees on p")
                for row in block:
                    if row["method"] in EXTERNAL_METHODS and row["reference_p"] != next(iter(native_p)):
                        raise ReportError("external reference_p differs from the paired Full feature universe")
                cells = [_cell(r) for r in block]
                if len(cells) != len(set(cells)):
                    raise ReportError("duplicate measured configuration within a paired block")
                if arm == "RQ1":
                    expected = {(m,) for m in ("lightgbm_full",) + profile_methods(profile, arm, rq1_method_set)}
                    if len({json.dumps(r["pre_run"], sort_keys=True) for r in block}) != 1:
                        raise ReportError("RQ1 paired block mixes pre-run receipts")
                elif arm == "RQ2":
                    expected = {("lightgbm_full",)} | {(m, f) for m in profile_methods(profile, arm) for f in FRACTIONS}
                    for name in ("selected_pair", "learning_rate", "completed_rounds"):
                        if len({json.dumps(r[name], sort_keys=True) for r in block}) != 1:
                            raise ReportError(f"RQ2 paired block differs on {name}")
                else:
                    expected = {("jaeger_endogenous", d, NATIVE_REFERENCE_COUNT) for d in DELTAS}
                if set(cells) != expected:
                    raise ReportError(f"{arm}/{dataset}: incomplete or unexpected configuration grid")
        coverage[arm] = {"families": len({SOURCE_FAMILIES.get(d, d) for d in expected_families}),
                         "dataset_conditions": len(expected_families),
                         "main_conditions": len(expected_families),
                         "paired_blocks": len(expected_families) * expected_blocks,
                         "training_artifacts": artifact_count, "measured_fits": len(arm_rows),
                         "lock_id": next(iter(locks)) if len(locks) == 1 else None,
                         "lock_ids": sorted(locks)}
    return normalized, coverage


def _ratio_summary(values: Sequence[float | None], dataset: str) -> dict:
    unavailable = sum(v is None for v in values)
    result = {"n": len(values), "unavailable_pairs": unavailable,
              "status": "unavailable_zero_loss" if unavailable else "available",
              "geometric_mean_ratio": None, "median_ratio": None,
              "ratio_range": None, "ci95_ratio": None, "descriptive_range_ratio": None,
              "uncertainty": "unavailable_zero_loss" if unavailable else "none_single_block"}
    if unavailable:
        return result
    array = np.asarray(values, dtype=float)
    logs = np.log(array)
    mean = float(np.mean(logs))
    result.update(geometric_mean_ratio=math.exp(mean), median_ratio=float(np.median(array)),
                  ratio_range=[float(min(array)), float(max(array))])
    if dataset == "ct_slices":
        result.update(descriptive_range_ratio=result["ratio_range"],
                      uncertainty="descriptive_overlapping_patient_fold_range")
    elif len(values) > 1:
        half = float(student_t.ppf(.975, len(values) - 1) * np.std(logs, ddof=1) / math.sqrt(len(values)))
        result.update(ci95_ratio=[math.exp(mean - half), math.exp(mean + half)],
                      uncertainty=("paired_t_expansion_randomness_conditional_on_fixed_source_and_split"
                                   if dataset in EXPANSION_DATASETS else
                                   "paired_t_generated_problem_variation" if dataset in SYNTHETIC
                                   else "paired_t_training_randomness_conditional_on_fixed_split"),
                      degrees_of_freedom=len(values) - 1)
    return result


def _mechanism(row: Mapping[str, Any]) -> dict:
    matching = dict(matched_target_k=None, pre_run_target_cumulative_selections=None,
                    matched_cumulative_selections=None, normalized_integer_mismatch=None)
    if row["method"] in EXTERNAL_METHODS:
        return {"completed_rounds": row["completed_rounds"], "cumulative_selections": None,
                "mean_retained_fraction": None, "first_exclusion_round": None,
                "first_exclusion_status": "unavailable_native_sampling", **matching}
    counts = row["selected_counts"]
    first = next((i for i, k in enumerate(counts, 1) if k < row["p"]), None)
    total = sum(counts)
    if row["arm"] == "RQ1" and row["method"] in NATIVE_METHODS[1:] + ABLATION_FIXED_METHODS:
        pre = row["pre_run"]
        rounds, target_total = int(pre["x_rounds"]), int(pre["cumulative_selections"])
        target_k = matched_target(row["method"], row["p"], rounds, target_total)
        matched_total = accumulated_count(row["method"], row["p"], target_k, rounds)
        if row.get("target_k") is not None and _integer(row["target_k"], "target_k") != target_k:
            raise ReportError("RQ1 target_k differs from its frozen integer match")
        if total != matched_total:
            raise ReportError("RQ1 selected counts differ from its frozen integer match")
        matching.update(matched_target_k=target_k, pre_run_target_cumulative_selections=target_total,
                        matched_cumulative_selections=matched_total,
                        normalized_integer_mismatch=abs(matched_total - target_total) / (row["p"] * rounds))
    return {"completed_rounds": row["completed_rounds"], "cumulative_selections": total,
            "mean_retained_fraction": total / (row["p"] * row["completed_rounds"]),
            "first_exclusion_round": first,
            "first_exclusion_status": "none_before_stopping" if first is None else "observed",
            **matching}


def _paired(row: Mapping[str, Any], baseline: Mapping[str, Any], reference: str) -> dict:
    q, q0 = row["primary_loss"], baseline["primary_loss"]
    runtime = row["process_seconds"] / baseline["process_seconds"]
    loss = q / q0 if q > 0 and q0 > 0 else None
    result = {name: row.get(name) for name in
              ("arm", "dataset", "replicate", "block_id", "artifact_id", "lock_id", "model_seed", "method")}
    result.update(reference=reference,
                  fraction=row.get("fraction") if row["arm"] == "RQ2" else None,
                  delta=row.get("delta") if row["arm"] == "RQ3" or row["method"] == ABLATION_METHODS[0] else None,
                  n_ref=row.get("n_ref") if row["arm"] == "RQ3" or row["method"] == ABLATION_METHODS[0] else None,
                  process_seconds=row["process_seconds"], reference_seconds=baseline["process_seconds"],
                  primary_loss=q, reference_primary_loss=q0,
                  runtime_ratio=runtime, loss_ratio=loss,
                  log_runtime_ratio=math.log(runtime), log_loss_ratio=None if loss is None else math.log(loss),
                  absolute_loss_difference=q - q0,
                  log_ratio_status="unavailable_zero_loss" if loss is None else "available",
                  **_mechanism(row))
    if row.get("profile") in ("ablations", "selection_variants"):
        result.update(profile=row["profile"], calibration=row.get("calibration"))
    if row.get("profile") == "selection_variants":
        result.update(runtime_percent_change=100 * (runtime - 1),
                      loss_percent_change=None if loss is None else 100 * (loss - 1),
                      delta=row.get("delta"), n_ref=row.get("n_ref"))
    if row.get("endogenous_variant", "jaeger") != "jaeger":
        result["endogenous_variant"] = row["endogenous_variant"]
    return result


def _group_key(row: Mapping[str, Any]) -> tuple:
    return tuple(row.get(name) for name in CONTRAST_FIELDS)


def _optional_mean(values: Sequence[float | None]) -> float | None:
    return None if any(value is None for value in values) else float(np.mean(values))


def _strata(rows: Sequence[dict]) -> list[tuple[str, list[dict]]]:
    base = [r for r in rows if r["dataset"] in DATASETS]
    strata = [("all", base),
            ("public", [r for r in base if r["dataset"] not in SYNTHETIC]),
            ("synthetic", [r for r in rows if r["dataset"] in SYNTHETIC]),
            ("sparse_synthetic", [r for r in rows if r["dataset"] in SYNTHETIC and r["dataset"].endswith(("s1", "s2"))]),
            ("dense_synthetic", [r for r in rows if r["dataset"] in SYNTHETIC and r["dataset"].endswith(("d1", "d2"))])]
    if any(r["dataset"] in EXPANSION_DATASETS for r in rows):
        strata.extend((
            ("main_conditions", list(rows)),
            ("expanded_conditions", [r for r in rows if r["dataset"] in EXPANDED_DATASETS]),
        ))
    return strata


def _across(values: Sequence[float | None], family_indices: np.ndarray | None = None) -> dict:
    result = {"family_count": len(values), "unavailable_families": sum(v is None for v in values),
              "geometric_mean_ratio": None, "median_ratio": None,
              "family_wins": None, "family_losses": None, "family_ties": None,
              "leave_one_family_out_range_ratio": None, "ci95_ratio": None, "bootstrap95_ratio": None,
              "uncertainty": "descriptive_tested_families"}
    if family_indices is not None:
        result.update(uncertainty="descriptive_paired_family_bootstrap",
                      bootstrap={"resamples": FAMILY_BOOTSTRAP_RESAMPLES, "seed": FAMILY_BOOTSTRAP_SEED,
                                 "unit": "dataset_family", "family_order": list(DATASETS),
                                 "scope": "pointwise", "quantiles": [.025, .975],
                                 "rng": "numpy.default_rng/PCG64", "quantile_method": "linear",
                                 "sampling": "unstratified; public/synthetic family counts can vary",
                                 "shared_resampling": "all RQ2 methods, fractions, and metrics"})
    if any(v is None for v in values):
        result["status"] = "unavailable_zero_loss"
        return result
    array = np.asarray(values, dtype=float)
    logs = np.log(array)
    result.update(status="available", geometric_mean_ratio=math.exp(float(np.mean(logs))),
                  median_ratio=float(np.median(array)), family_wins=int(sum(array < 1)),
                  family_losses=int(sum(array > 1)), family_ties=int(sum(array == 1)))
    if len(values) > 1:
        loo = [math.exp(float(np.mean(np.delete(logs, i)))) for i in range(len(values))]
        result["leave_one_family_out_range_ratio"] = [min(loo), max(loo)]
    if family_indices is not None:
        resampled_log_means = np.mean(logs[family_indices], axis=1)
        result["bootstrap95_ratio"] = np.exp(np.quantile(resampled_log_means, [.025, .975], method="linear")).tolist()
    return result


def _rq3_envelope(family: Sequence[dict]) -> tuple[list[dict], dict]:
    """Resample whole source clusters, retaining the equal-condition estimator.

    Neither the five fitted replicates nor the paired default are resampled
    separately. One PCG64 draw matrix is shared by both coordinates and deltas.
    """
    cells = {(r["dataset"], r["delta"]): r for r in family
             if r["arm"] == "RQ3" and r["reference"] == "jaeger_default"}
    expected = {(d, delta) for d in ALL_DATASETS for delta in DELTAS}
    if set(cells) != expected:
        raise ReportError("RQ3 envelope requires all 18 conditions at all five deltas")
    clusters = [[d for d in ALL_DATASETS if SOURCE_FAMILIES.get(d, d) == source]
                for source in DATASETS]
    sizes = np.asarray([len(c) for c in clusters])
    sums = np.zeros((len(DATASETS), len(DELTAS), 2), dtype=float)
    center = np.empty((len(DELTAS), 2))
    for j, delta in enumerate(DELTAS):
        for k, field in enumerate(("primary_loss", "runtime")):
            values = {d: cells[d, delta][field]["geometric_mean_ratio"] for d in ALL_DATASETS}
            if any(v is None for v in values.values()):
                sums[:, j, k] = np.nan
                center[j, k] = np.nan
            else:
                for i, members in enumerate(clusters):
                    sums[i, j, k] = sum(math.log(values[d]) for d in members)
                center[j, k] = math.exp(float(sums[:, j, k].sum() / len(ALL_DATASETS)))
    draws = np.random.Generator(np.random.PCG64(FAMILY_BOOTSTRAP_SEED)).integers(
        len(DATASETS), size=(FAMILY_BOOTSTRAP_RESAMPLES, len(DATASETS)))
    sampled_counts = sizes[draws].sum(axis=1)
    samples = np.exp(sums[draws].sum(axis=1) / sampled_counts[:, None, None])
    records = []
    for segment in range(len(DELTAS) - 1):
        for step in range(101):
            if segment and step == 0:
                continue
            weight = step / 100
            if step in (0, 100):
                index = segment + (step == 100)
                interpolated, point = samples[:, index], center[index]
            else:
                interpolated = (1 - weight) * samples[:, segment] + weight * samples[:, segment + 1]
                point = (1 - weight) * center[segment] + weight * center[segment + 1]
            row = {"segment": segment, "delta_left": DELTAS[segment],
                   "delta_right": DELTAS[segment + 1], "segment_weight": weight,
                   "n_ref": NATIVE_REFERENCE_COUNT}
            for k, name in enumerate(("loss", "runtime")):
                available = bool(np.all(np.isfinite(interpolated[:, k])))
                bounds = np.quantile(interpolated[:, k], [.025, .975], method="linear") if available else (None, None)
                row.update({f"{name}_center": float(point[k]) if math.isfinite(point[k]) else None,
                            f"{name}_lower": float(bounds[0]) if available else None,
                            f"{name}_upper": float(bounds[1]) if available else None})
            row["status"] = "available" if all(row[name + "_lower"] is not None for name in ("loss", "runtime")) else "unavailable_zero_loss"
            records.append(row)
    metadata = {"resamples": FAMILY_BOOTSTRAP_RESAMPLES, "seed": FAMILY_BOOTSTRAP_SEED,
                "rng": "numpy.random.Generator/PCG64", "unit": "source_family_cluster",
                "source_family_order": list(DATASETS), "clusters": clusters,
                "draw_size": len(DATASETS), "condition_count": len(ALL_DATASETS),
                "estimator": "equal-condition mean log ratios, exponentiated; denominator is total sampled condition multiplicity",
                "shared_resampling": "all deltas, both outcomes, all related conditions; all five within-condition replicates retained",
                "sampling": "unstratified with replacement; condition count per draw varies",
                "quantiles": [.025, .975], "quantile_method": "linear",
                "interpolation": "linear in ratio coordinates, 101 equally spaced weights per adjacent delta pair; duplicate vertices stored once",
                "shading": "union of available marginal-percentile rectangles and convex hulls of consecutive available rectangles on the stored grid",
                "interpretation": "descriptive source-family composition sensitivity; not joint 95%, simultaneous, population, run or test-sample uncertainty"}
    return records, metadata


def analyze(rows: Sequence[Mapping[str, Any]], development: bool = False,
            *, dataset_scope: str = "base", profile: str = "original") -> dict:
    """Validate complete arms and return JSON-compatible paired analysis tables."""
    measured, coverage = _validate(rows, development, dataset_scope, profile)
    # Pair whole family effects across every method, fraction and metric. CT
    # contributes one family effect; no within-family seed or fold resampling.
    family_indices = (np.random.default_rng(FAMILY_BOOTSTRAP_SEED).integers(
        len(DATASETS), size=(FAMILY_BOOTSTRAP_RESAMPLES, len(DATASETS)))
        if not development and dataset_scope != "expanded" and "RQ2" in coverage else None)
    blocks = defaultdict(list)
    for row in measured:
        blocks[(row["arm"], row["dataset"], row["block_id"])].append(row)
    paired = []
    for block in blocks.values():
        arm = block[0]["arm"]
        cells = {_cell(r): r for r in block}
        full = cells.get(("lightgbm_full",))
        baseline = cells[("jaeger_endogenous",) + DEFAULT] if arm == "RQ3" else full
        reference = "jaeger_default" if arm == "RQ3" else "lightgbm_full"
        for row in block:
            if row["method"] == "lightgbm_full":
                continue
            paired.append(_paired(row, baseline, reference))

    grouped = defaultdict(list)
    for row in paired:
        grouped[(_group_key(row), row["dataset"])].append(row)
    family = []
    for (key, dataset), cells in grouped.items():
        runtime = _ratio_summary([r["runtime_ratio"] for r in cells], dataset)
        loss = _ratio_summary([r["loss_ratio"] for r in cells], dataset)
        first = [r["first_exclusion_round"] for r in cells if r["first_exclusion_round"] is not None]
        mismatch = [r["normalized_integer_mismatch"] for r in cells]
        result = dict(zip(CONTRAST_FIELDS, key))
        result.update(dataset=dataset, source_family=SOURCE_FAMILIES.get(dataset, dataset),
                      report_role="main_condition",
                      runtime=runtime, primary_loss=loss,
                      paired_blocks=[r["block_id"] for r in cells],
                      absolute_loss_difference_mean=float(np.mean([r["absolute_loss_difference"] for r in cells])),
                      mean_process_seconds=float(np.mean([r["process_seconds"] for r in cells])),
                      mean_primary_loss=float(np.mean([r["primary_loss"] for r in cells])),
                      mean_completed_rounds=float(np.mean([r["completed_rounds"] for r in cells])),
                      mean_retained_fraction=_optional_mean([r["mean_retained_fraction"] for r in cells]),
                      mean_cumulative_selections=_optional_mean([r["cumulative_selections"] for r in cells]),
                      mean_normalized_integer_mismatch=None if any(v is None for v in mismatch) else float(np.mean(mismatch)),
                      first_exclusion_observed_mean=float(np.mean(first)) if first else None,
                      never_pruned_count=None if key[2] in EXTERNAL_METHODS else len(cells) - len(first),
                      observed_first_exclusion_count=None if key[2] in EXTERNAL_METHODS else len(first))
        if profile != "original":
            result["profile"] = profile
        if cells[0].get("endogenous_variant", "jaeger") != "jaeger":
            result["endogenous_variant"] = cells[0]["endogenous_variant"]
        family.append(result)

    contrasts = defaultdict(list)
    for row in family:
        contrasts[_group_key(row)].append(row)
    across = []
    for key, cells in contrasts.items():
        strata = _strata(cells)
        if profile == "selection_variants" and key[0] == "RQ1" and any(r["dataset"] in EXPANSION_DATASETS for r in cells):
            strata.append(("manuscript_conditions", [r for r in cells if r["dataset"] not in
                                                    ("har_4", "yearpredictionmsd_4")]))
        for stratum, subset in strata:
            if not subset:
                continue
            indices = family_indices if key[0] == "RQ2" and stratum == "all" else None
            if indices is not None:
                subset = sorted(subset, key=lambda r: DATASETS.index(r["dataset"]))
            runtime = _across([r["runtime"]["geometric_mean_ratio"] for r in subset], indices)
            loss = _across([r["primary_loss"]["geometric_mean_ratio"] for r in subset], indices)
            if stratum in ("main_conditions", "expanded_conditions", "manuscript_conditions"):
                for summary in (runtime, loss):
                    summary.update(condition_count=len(subset),
                                   source_family_count=len({SOURCE_FAMILIES.get(r["dataset"], r["dataset"]) for r in subset}),
                                   uncertainty="descriptive_related_dataset_conditions")
                    # Related expansions do not create new independent families.
                    for field in ("family_count", "unavailable_families", "family_wins", "family_losses", "family_ties"):
                        summary[field.replace("family", "condition").replace("families", "conditions")] = summary.pop(field)
                    summary["leave_one_condition_out_range_ratio"] = summary.pop("leave_one_family_out_range_ratio")
            mismatch = [r["mean_normalized_integer_mismatch"] for r in subset]
            result = dict(zip(CONTRAST_FIELDS, key))
            result.update(stratum=stratum, datasets=[r["dataset"] for r in subset],
                          runtime=runtime, primary_loss=loss,
                          mean_completed_rounds=float(np.mean([r["mean_completed_rounds"] for r in subset])),
                          mean_normalized_integer_mismatch=None if any(v is None for v in mismatch) else float(np.mean(mismatch)),
                          mean_retained_fraction=_optional_mean([r["mean_retained_fraction"] for r in subset]))
            if profile != "original":
                result["profile"] = profile
            if subset[0].get("endogenous_variant", "jaeger") != "jaeger":
                result["endogenous_variant"] = subset[0]["endogenous_variant"]
            across.append(result)

    envelope, resampling = (_rq3_envelope(family) if "RQ3" in coverage and
                            not development and dataset_scope == "all" else ([], None))

    result = {"schema_version": 2, "development": development, "dataset_scope": dataset_scope,
            "report_label": "DEVELOPMENT — not publication evidence" if development else "Publication paired results",
            "coverage": coverage,
            "rq3_resampling": resampling,
            "interpretation": {
                "runtime_ratio": "Relative training time = candidate / same-block reference; dimensionless, lower is better, parity = 1.",
                "loss_ratio": "Relative test loss = candidate / same-block reference; dimensionless, lower is better, parity = 1.",
                "uncertainty": "Pointwise paired t intervals; CT ranges are descriptive. Aggregates are descriptive.",
                "rq2_conditioning": "Intervals also condition on the frozen inner split and selected pair; tuning uncertainty is not estimated.",
                "rq2_family_bootstrap": "Production RQ2 all-family bands are pointwise descriptive paired family-bootstrap percentile ranges, conditional on measured family effects. They describe family-composition stability, not fixed-suite run, tuning, or test-sample uncertainty, and are not guaranteed population confidence intervals. Each draw samples 14 whole families with replacement; one shared draw matrix covers all methods, fractions, and metrics. Sampling is unstratified, so the original 10-public/4-synthetic mixture can vary between draws. NumPy default_rng (PCG64) and linear empirical quantiles are used. No inner seed or fold bootstrap; development reports have no bands.",
                "rq3_envelope": "The single RQ3 plot connects five delta settings at fixed n_ref=300. Shading describes source-family composition sensitivity: 10,000 shared draws of 14 source clusters with replacement retain all related conditions, deltas, outcomes and within-condition replicates. Each draw recomputes the equal-condition geometric mean using the sampled condition count, not an equal-cluster estimator. Marginal 2.5/97.5 coordinate percentiles along ratio-coordinate interpolated segments form a descriptive 2D envelope, not a joint 95% region, simultaneous band, population confidence interval, or uncertainty in a function of loss. Connections and shading between settings are visual guides, not predictions at unmeasured deltas. No within-condition resampling is used.",
                "rq1_integer_mismatch": "Absolute matched-control versus pre-run cumulative-selection difference / (p * pre-run rounds); ex-ante matching, not a measured endogenous contrast.",
                "external_sampling": "XGBoost and CatBoost are cross-library context at transferred nominal fractions. Their native feature sampling does not establish exact per-round K or cumulative-selection matching; selection statistics are unavailable. Their p counts raw input columns, while reference_p is the paired Full valid-feature count.",
                "zero_loss": "Retained with absolute differences; affected log summaries unavailable without dropping pairs or families.",
                "dependence": "All configuration effects share a block reference; configurations, rounds, and features are not independent replicates.",
                "expanded_conditions": "HAR +4/+8 and YearPredictionMSD +4/+8 share their source data and official splits. The 18 main conditions represent 14 underlying source families, not 18 independent families. Five expansion replicates vary construction randomness, with model seed 314159. Feature generation uses label-blind pooled train/test covariates; this controlled extension is not an untouched inductive test-covariate design. Main-condition aggregates are descriptive and have no independence-based uncertainty bands. Original 14-family summaries and RQ2 family-bootstrap bands remain separately available in stratum all.",
                "campaign_locks": "Separate completed RQ1/RQ2 base and extension locks may be combined only in explicit all scope; RQ3 requires one campaign lock. Every dataset retains one lock and every candidate/reference pair is from the same block, artifact, seed, and lock.",
            },
            "tables": {"fit_level": measured, "paired_effects": paired, "family_effects": family,
                       "across_family": across, "rq3_envelope": envelope}}
    if "RQ1" in coverage:
        result["rq1_method_set"] = next(row.get("rq1_method_set", "full-six-v1")
                                        for row in measured if row["arm"] == "RQ1")
    rq1_variant = next((row["endogenous_variant"] for row in measured
                       if row.get("endogenous_variant", "jaeger") != "jaeger"), None)
    if rq1_variant is not None:
        result["endogenous_variant"] = rq1_variant
        result["interpretation"]["rq1_endogenous_variant"] = (
            f"{method_label('jaeger_endogenous', rq1_variant)} supplies fresh pre-runs on each training artifact. "
            "Its measured fits use five full-feature initialization rounds and independently determine "
            "feature counts and stopping. Full uses that variant's pre-run horizon; native controls "
            "match the pre-run cumulative feature count and horizon, and external controls transfer "
            "the pre-run fraction and horizon. No original-model pre-run or historical Full is substituted.")
    if profile == "ablations":
        result.update(schema_version=3, profile=profile)
        result["interpretation"].update(
            confidence_interval_ablation="Count-Hoeffding two-sided normal mixture with beta=delta/p, delta=0.05, n_ref=300, and A_N history; its RQ1 endpoint is independently endogenous.",
            ablation_matching="Mean_Ablation and Exposure_Ablation use two full rounds, then exact K. RQ1 matches the imported EB pilot cumulative count with larger-K ties; RQ2 uses the prescribed rounded fraction and shared tuned endpoint.",
            campaign_locks="Each ablation arm requires its own single locked campaign; every candidate uses a fresh Full fit from the same block, artifact, seed and lock. Historical EB results are contextual only and are not paired denominators.")
        result["interpretation"].pop("rq3_envelope")
        result["interpretation"].pop("external_sampling")
    elif profile == "selection_variants":
        result.update(schema_version=3, profile=profile)
        result["interpretation"].update(
            displayed_effects="Percent change = 100 * (candidate / same-block Full - 1), for both training time and test loss; negative is better. Geometric ratios and both interval endpoints undergo this same transformation.",
            endogenous_variants="RQ1 Variants 2 and 3 use five full-feature rounds and independent endogenous feature selection and stopping. Imported pre-run settings are unchanged; only Full receives the imported horizon.",
            manuscript_conditions="The descriptive 16-condition RQ1 summary excludes only HAR +4 and YearPredictionMSD +4; all 18 measured conditions remain available in the complete tables.",
            exogenous_midpoint="RQ2 ranks bounded confidence-interval midpoints after two full-feature rounds, at exact rounded K and the imported tuned horizon and learning rate; delta=0.05 and n_ref=1000.",
            campaign_locks="Each arm has one locked campaign and fresh same-block Full references. Historical results are contextual only, never paired denominators.")
        for key in ("rq3_envelope", "external_sampling", "rq1_integer_mismatch"):
            result["interpretation"].pop(key)
    return result


def _save_figure(fig: Any, stem: Path, development: bool) -> list[str]:
    import matplotlib.pyplot as plt
    if development:
        fig.canvas.draw()
        bottom = fig.get_tightbbox(fig.canvas.get_renderer()).y0 / fig.get_size_inches()[1]
        fig.text(.5, bottom - .025, "DEVELOPMENT — not publication evidence", ha="center",
                 va="top", fontsize=8, color="#9B2226")
    files = []
    for extension in ("png", "pdf"):
        target = stem.with_suffix("." + extension)
        fig.savefig(target, dpi=200, bbox_inches="tight")
        files.append(str(target))
    plt.close(fig)
    return files


def _aligned_ratio_limits(axes: Sequence[Any], values: Sequence[list[float]]) -> None:
    """Linear axes with parity at the same height and nonnegative displayed ratios."""
    extents = []
    for array in values:
        finite = [v for v in array if math.isfinite(v)] + [1.0]
        pad = max(.005, .05 * (max(finite) - min(finite)))
        lower, upper = max(0., min(finite) - pad), max(finite) + pad
        extents.append((1. - lower, upper - 1.))
    parity_height = min(.5, *(1. / (1. + above) for _, above in extents))
    for ax, (below, above) in zip(axes, extents):
        span = max(below / parity_height, above / (1. - parity_height))
        ax.set_ylim(max(0., 1. - parity_height * span), 1. + (1. - parity_height) * span)
        ax.ticklabel_format(axis="y", style="plain", useOffset=False)


def _rq2_figure(analysis: dict, output: Path, *, stratum: str | None = None,
                stem: str = "rq2_overview") -> list[str]:
    import matplotlib.pyplot as plt
    profile = analysis.get("profile", "original")
    stratum = stratum or ("all" if profile != "original" or analysis.get("dataset_scope", "base") == "base" else "main_conditions")
    cells = [r for r in analysis["tables"]["across_family"]
             if r["arm"] == "RQ2" and r["stratum"] == stratum]
    fig, time_ax = plt.subplots(figsize=(11, 6.8))
    loss_ax = time_ax.twinx()
    limits, handles, unavailable = [[], []], [], []
    methods = profile_methods(profile, "RQ2")
    colors = tuple(STYLE[m][2] for m in methods) if profile != "original" else ("#6A3D9A", "#333333", "#0072B2", "#D55E00")
    percent = profile == "selection_variants"
    display = lambda values: 100 * (values - 1) if percent else values
    for method, color in zip(methods, colors):
        ordered = [next(r for r in cells if r["method"] == method and r["fraction"] == f)
                   for f in FRACTIONS]
        for j, (ax, field, style, marker, outcome) in enumerate((
                (time_ax, "runtime", "-", "o", "time"),
                (loss_ax, "primary_loss", "--", "s", "loss"))):
            values = [r[field]["geometric_mean_ratio"] for r in ordered]
            ys = np.asarray([math.nan if v is None else v for v in values])
            label = "Exogenous-CRAFT (midpoint)" if percent else STYLE[method][0]
            line, = ax.plot(FRACTIONS, display(ys), linestyle=style, marker=marker, color=color,
                            linewidth=1.6, markersize=5, markerfacecolor=color if j == 0 else "white",
                            label=f"{label}: {outcome}", zorder=3)
            handles.append(line)
            limits[j].extend(ys)
            intervals = [r[field].get("bootstrap95_ratio") for r in ordered]
            lower = np.array([math.nan if interval is None else interval[0] for interval in intervals])
            upper = np.array([math.nan if interval is None else interval[1] for interval in intervals])
            if np.isfinite(lower).any():
                ax.fill_between(FRACTIONS, display(lower), display(upper), color=color, alpha=.12 if j == 0 else .07,
                                edgecolor=color, hatch=None if j == 0 else "///", linewidth=.3, zorder=1)
                limits[j].extend(lower)
                limits[j].extend(upper)
            if not np.isfinite(ys).all():
                unavailable.append(f"{STYLE[method][0]} {outcome}")
    _aligned_ratio_limits((time_ax, loss_ax), limits)
    if percent:
        for ax in (time_ax, loss_ax):
            ax.set_ylim(*(100 * (value - 1) for value in ax.get_ylim()))
    time_ax.axhline(0. if percent else 1., color="#555555", linewidth=.8, zorder=0)
    time_ax.set(xlabel="Feature fraction, f" if percent else "Nominal feature fraction, f",
                ylabel="Training-time change (%) (solid; lower is better)" if percent else "Relative training time (solid; lower is better)",
                xticks=FRACTIONS, xlim=(.075, .925))
    loss_ax.set_ylabel("Test-loss change (%) (dashed; lower is better)" if percent else "Relative test loss (dashed; lower is better)")
    time_ax.grid(axis="x", alpha=.15)
    units = "dataset families" if stratum == "all" else "related dataset conditions"
    fig.suptitle(f"RQ2: equal-weight aggregation across {len(cells[0]['datasets'])} {units}", fontsize=12, y=.98)
    fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(.5, .93),
               ncol=4, frameon=False, fontsize=8)
    note = ("Full = 0% on both axes. " if percent else "Full = 1 on both axes. ")
    note += "Markers are evaluated settings; straight segments guide the eye.\n"
    note += ("Development: two-family descriptive means; no aggregate uncertainty bands." if analysis["development"] else
             "Shading: pointwise 95% family-resampling bands (10,000 paired draws); composition stability, not population CIs."
             if stratum == "all" else
             "Descriptive condition-level means; expansions share source data. No independence-based uncertainty bands.")
    note += "\nRounds and learning rate: selected on inner validation using Full, then shared across all methods and fractions."
    note += ("\nBoth ablations use two full rounds followed by the same exact rounded feature count."
             if profile == "ablations" else
             "\nMidpoint ranking uses two full-feature rounds, then exact rounded K; delta=0.05, n_ref=1000."
             if percent else
             "\nExternal libraries use native feature sampling; nominal fractions do not imply equal selected-feature counts.")
    note += "\nIndependent linear y scales; cross-metric slopes and crossings are not comparable. Raw values and family effects: Appendix."
    if unavailable:
        note += "\nUnavailable zero-loss summaries retained in tables: " + "; ".join(unavailable)
    fig.text(.08, .035, note, fontsize=7.2, va="bottom")
    fig.subplots_adjust(left=.1, right=.9, top=.78, bottom=.24)
    return _save_figure(fig, output / stem, analysis["development"])


def _rq1_summary_table(analysis: dict, style: dict, datasets: Sequence[str]) -> tuple[list[dict], str]:
    """Summarize only displayed conditions; preserve the saved paired estimates."""
    records = []
    for method in profile_methods(analysis.get("profile", "original"), "RQ1", analysis.get("rq1_method_set", "full-six-v1")):
        rows = [row for row in analysis["tables"]["family_effects"]
                if row["arm"] == "RQ1" and row["method"] == method and row["dataset"] in datasets]
        if len(rows) != len(datasets) or {row["dataset"] for row in rows} != set(datasets):
            raise ReportError("RQ1 presentation requires one saved summary per displayed condition and method")
        times = [row["runtime"]["geometric_mean_ratio"] for row in rows]
        losses = [row["primary_loss"]["geometric_mean_ratio"] for row in rows]

        def change(values):
            if any(value is None for value in values):
                return None
            if not all(math.isfinite(value) and value > 0 for value in values):
                raise ReportError("RQ1 presentation requires positive finite ratios or explicit unavailable values")
            return 100 * (math.exp(math.fsum(map(math.log, values)) / len(values)) - 1)

        records.append(dict(method=method, label=style[method][0],
                            time_change_percent=change(times), loss_change_percent=change(losses),
                            faster=None if any(t is None for t in times) else sum(t < 1 for t in times),
                            lower_loss=None if any(q is None for q in losses) else sum(q < 1 for q in losses),
                            both=None if any(v is None for v in times + losses) else
                            sum(t < 1 and q < 1 for t, q in zip(times, losses))))
    fields = ("time_change_percent", "loss_change_percent")
    scales = {(field, sign): max((abs(row[field]) for row in records
               if row[field] is not None and (row[field] < 0) == sign), default=0)
              for field in fields for sign in (False, True)}
    lines = [r"% Generated by the RQ1 renderer from saved paired summaries.",
             r"\begingroup",
             r"\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}lrrrrr@{}}",
             r"\toprule",
             rf"& \multicolumn{{2}}{{c}}{{{len(datasets)}-datasets Aggregate change}} & \multicolumn{{3}}{{c}}{{Wins across {len(datasets)} datasets}} \\",
             r"\cmidrule(lr){2-3}\cmidrule(l){4-6}",
             r"Method & Time (\%) & Test loss (\%) & Faster & Lower loss & Both \\",
             r"\midrule"]
    for row in records:
        values = []
        for field in fields:
            if row[field] is None:
                values.append("--")
                continue
            value = f"{row[field]:+.2f}"
            color = "resultgreen" if row[field] < 0 else "resultred"
            scale = scales[field, row[field] < 0]
            intensity = 35 * abs(row[field]) / scale if scale else 0
            values.append(r"\cellcolor{" + f"{color}!{intensity:.4f}" + "}" + value)
        for field in ("faster", "lower_loss", "both"):
            if row[field] is None:
                values.append("--")
                continue
            intensity = 35 * row[field] / len(datasets)
            values.append(r"\cellcolor{resultgreen!" + f"{intensity:.4f}" + "}" + str(row[field]))
        label = row["label"].replace("_", r"\_")
        if row["method"] == "jaeger_endogenous":
            label = r"\textbf{" + label + "}"
        lines.append(" & ".join([label, *values]) + r" \\")
    lines += [r"\bottomrule", r"\end{tabular*}", r"\endgroup", ""]
    return records, "\n".join(lines)


def _rq1_format(fig: Any, analysis: dict, datasets: Sequence[str]) -> dict:
    """Apply the manuscript layout without changing plotted estimates or intervals."""
    from matplotlib.ticker import FixedLocator, MaxNLocator, PercentFormatter
    axes = fig.axes
    original_lines = [(line, np.array(line.get_xdata(), copy=True), np.array(line.get_ydata(), copy=True))
                      for ax in axes for line in ax.lines]
    original_segments = [(collection, [segment.copy() for segment in collection.get_segments()])
                         for ax in axes for collection in ax.collections
                         if hasattr(collection, "get_segments")]
    effect_limits = [ax.get_xlim() for ax in axes[1:]]
    for artist in list(fig.texts):
        artist.remove()
    fig._suptitle = None
    fig.set_size_inches(5.5, 5.4)
    titles = ("(a) Feature fraction", "(b) ← Training time", "(c) ← Test loss")
    for ax, title in zip(axes, titles):
        ax.set_title("", loc="center")
        ax.set_title(title, loc="left", fontsize=7, fontweight="bold", pad=7)
        ax.tick_params(axis="both", labelsize=7.5, length=2.5, pad=3)
        ax.set_xlabel("")
    axes[0].set_xlim(0, 1.95)
    axes[0].xaxis.set_major_locator(FixedLocator([0., .5, 1.]))
    axes[0].axvline(1.0, color="#666666", linestyle=":", linewidth=.8, zorder=0)
    displayed_rounds = {}
    for dataset, annotation in zip(datasets, axes[0].texts):
        rounds = [row["pre_run"]["x_rounds"] for row in analysis["tables"]["fit_level"]
                  if row["arm"] == "RQ1" and row["dataset"] == dataset and row["method"] == "lightgbm_full"]
        mean = math.fsum(rounds) / len(rounds)
        displayed_rounds[dataset] = dict(mean=mean, displayed=math.floor(mean + .5))
        annotation.set_text(f"t={displayed_rounds[dataset]['displayed']}")
        annotation.set_x(1.87)
        annotation.set_horizontalalignment("right")
        annotation.set_fontsize(6.5)
        annotation.set_clip_on(True)
        annotation.set_bbox(dict(facecolor="white", edgecolor="none", pad=.2))
    for ax, limits in zip(axes[1:], effect_limits):
        ax.xaxis.set_major_locator(MaxNLocator(nbins=3, steps=[1, 2, 2.5, 5, 10]))
        ax.set_xlim(limits)
    # Negative changes and zero require symmetric, not ordinary, logarithms.
    axes[1].set_xscale("symlog", base=10, linthresh=10, linscale=.75)
    axes[1].set_xlim(-100, effect_limits[0][1])
    axes[1].xaxis.set_major_locator(FixedLocator([-100, -10, 0, 10, 100, 1000]))
    axes[1].xaxis.set_major_formatter(PercentFormatter(xmax=100, decimals=0))
    axes[1].tick_params(axis="x", labelsize=6.2, pad=3)
    # Retain the manuscript's -50% edge unless another valid input needs more room.
    loss_lower = min((-50., *(float(segment[:, 0].min()) for collection in axes[2].collections
                             if hasattr(collection, "get_segments")
                             for segment in collection.get_segments() if segment.size)))
    axes[2].set_xlim(loss_lower, effect_limits[1][1])
    loss_ticks = list(np.arange(-50, max(50, math.floor(effect_limits[1][1] / 50) * 50) + 1, 50))
    axes[2].xaxis.set_major_locator(FixedLocator(loss_ticks))
    axes[2].xaxis.set_major_formatter(PercentFormatter(xmax=100, decimals=0))
    axes[2].get_xticklabels()[0].set_horizontalalignment("left")
    legend = fig.legends[0]
    handles = legend.legend_handles
    labels = [text.get_text() for text in legend.get_texts()]
    legend.remove()
    fig.legend(handles=handles, labels=labels, loc="upper center",
               bbox_to_anchor=(.5, 1.0), ncol=3, frameon=False, fontsize=7.5,
               columnspacing=.9, handletextpad=.4, handlelength=1.2, labelspacing=.7)
    fig.subplots_adjust(left=.20, right=.99, top=.89, bottom=.085)
    axes[0].get_gridspec().update(wspace=.16)
    for line, x, y in original_lines:
        np.testing.assert_array_equal(line.get_xdata(), x)
        np.testing.assert_array_equal(line.get_ydata(), y)
    for collection, original in original_segments:
        for actual, expected in zip(collection.get_segments(), original):
            np.testing.assert_array_equal(actual, expected)
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    in_view = lambda ax: [label for location, label in zip(ax.get_xticks(), ax.get_xticklabels())
                          if ax.get_xlim()[0] <= location <= ax.get_xlim()[1]]
    tick_boxes = [label.get_window_extent(renderer) for label in in_view(axes[1])]
    assert all(right.x0 > left.x1 for left, right in zip(tick_boxes, tick_boxes[1:])), "Training-time tick labels overlap"
    loss_ticks = in_view(axes[2])
    loss_boxes = [label.get_window_extent(renderer) for label in loss_ticks]
    if len(loss_boxes) > 1 and loss_boxes[0].x1 >= loss_boxes[1].x0:
        loss_ticks[0].set_horizontalalignment("center")
        fig.canvas.draw()
        renderer = fig.canvas.get_renderer()
        loss_boxes = [label.get_window_extent(renderer) for label in loss_ticks]
    # Wider data ranges need fewer labels, not smaller fonts or clipped
    # effects. Preserve the original spacing whenever it fits.
    positive_step = 50
    while any(right.x0 <= left.x1 for left, right in zip(loss_boxes, loss_boxes[1:])):
        positive_step *= 2
        ticks = [-50, 0, *np.arange(positive_step, effect_limits[1][1] + 1, positive_step)]
        if len(ticks) >= len(axes[2].get_xticks()):
            break
        axes[2].xaxis.set_major_locator(FixedLocator(ticks))
        axes[2].get_xticklabels()[0].set_horizontalalignment("center")
        fig.canvas.draw()
        renderer = fig.canvas.get_renderer()
        loss_ticks = in_view(axes[2])
        loss_boxes = [label.get_window_extent(renderer) for label in loss_ticks]
    assert all(right.x0 > left.x1 for left, right in zip(loss_boxes, loss_boxes[1:])), "Test-loss tick labels overlap"
    if tick_boxes and loss_ticks:
        assert tick_boxes[-1].x1 < loss_ticks[0].get_window_extent(renderer).x0, "Tick labels overlap across panels"
    next_panel_left = axes[1].get_window_extent(renderer).x0
    reference_x = axes[0].transData.transform((1.0, 0))[0]
    right_edge = axes[0].get_window_extent(renderer).x1
    for annotation in axes[0].texts:
        box = annotation.get_window_extent(renderer)
        assert reference_x < box.x0 < box.x1 < right_edge < next_panel_left
    for ax in axes[1:]:
        low, high = ax.get_xlim()
        for collection in ax.collections:
            if hasattr(collection, "get_segments"):
                for segment in collection.get_segments():
                    if segment.size:
                        assert np.all(segment[:, 0] >= low) and np.all(segment[:, 0] <= high)
    return {"displayed_pre_run_rounds": displayed_rounds, "axes_xlim": [list(ax.get_xlim()) for ax in axes]}


def _rq1_presentation_artifacts(analysis: dict, output: Path, datasets: Sequence[str],
                                style: dict, formatting: dict, source: Path | None) -> list[str]:
    """Write the same figure's numerical summary and auditable presentation receipt."""
    import matplotlib
    summary, table = _rq1_summary_table(analysis, style, datasets)
    table_path = output / "rq1_summary.tex"
    table_path.write_text(table, encoding="utf-8")
    available = {row["dataset"] for row in analysis["tables"]["fit_level"] if row["arm"] == "RQ1"}
    source_hash = hashlib.sha256(source.read_bytes()).hexdigest() if source is not None else None
    receipt = {
        "analysis_path": str(source) if source is not None else None, "analysis_sha256": source_hash,
        "analysis_payload_sha256": hashlib.sha256(json.dumps(analysis, sort_keys=True, allow_nan=False).encode()).hexdigest(),
        "endogenous_variant": analysis.get("endogenous_variant", "jaeger"),
        "profile": analysis.get("profile", "original"), "development": analysis["development"],
        "renderer_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "presentation": f"5.5 by 5.4 inch source figure; bold labels above panels only; no bottom axis labels, title, or embedded caption; 3-column 2-row legend; _N aliases for +8 variants immediately follow originals; separate summary table for the same {len(datasets)} conditions",
        "displayed_datasets": list(datasets), **formatting,
        "panel_b_scale": "symmetric log, base 10, linthresh=10, linscale=0.75; ticks -100%, -10%, 0%, 10%, 100%, 1000%; original changes and interval endpoints unchanged",
        "panel_c_scale": "linear; left limit -50% unless a saved interval requires a lower limit; ticks extend to the data range and thin only to prevent overlap; original changes and interval endpoints unchanged",
        "panel_a_reference": "dotted feature-fraction line at f=1; rounded mean t labels right-aligned in the gutter beyond f=1",
        "omitted_from_main_figure_only": [dataset for dataset in ("har_4", "yearpredictionmsd_4") if dataset in available],
        "summary": summary,
        "summary_aggregation": "Equal-condition geometric mean of saved paired condition ratios, then 100*(ratio-1). Counts use strict condition ratio<1; descriptive, not significance tests. Unavailable zero-loss ratios leave the corresponding aggregate and win counts unavailable; no conditions are dropped."
                               + (" Related variants share source data." if any(dataset.endswith("_8") for dataset in datasets) else ""),
        "table_heatmap": f"White at zero; green negative/red positive effects, linearly scaled by absolute change against independent negative/positive maxima separately for time/loss in this table; maximum 35% color mixed with white. Wins use green proportional to count/{len(datasets)}, with zero white.",
        "validation": "Displayed estimates and interval endpoints preserved from saved summaries; dataset rows filtered and reordered only; all interval endpoints within effect axes; feature-fraction annotations clear of the middle panel.",
        "matplotlib": matplotlib.__version__, "numpy": np.__version__,
    }
    receipt_path = output / "rq1_overview.json"
    receipt_path.write_text(json.dumps(receipt, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    return [str(table_path), str(receipt_path)]


def _rq1_figure(analysis: dict, output: Path, source: Path | None = None) -> list[str]:
    import matplotlib.pyplot as plt
    family = analysis["tables"]["family_effects"]
    files = []
    profile = analysis.get("profile", "original")
    methods = profile_methods(profile, "RQ1", analysis.get("rq1_method_set", "full-six-v1"))
    style = dict(STYLE)
    for method, label in (("jaeger_endogenous", "Endogenous-CRAFT-GBM"),
                          ("jaeger_exogenous", "Exogenous-CRAFT-GBM")):
        if analysis.get("endogenous_variant", "jaeger") != "jaeger":
            label = method_label(method, analysis["endogenous_variant"])
        style[method] = (label, *style[method][1:])
    labels = dict(LABELS, yearpredictionmsd="YearMSD", yearpredictionmsd_8="YearMSD_N",
                  har_smartphone="HAR", har_8="HAR_N", synthetic_s1="Sparse 1",
                  synthetic_s2="Sparse 2", synthetic_d1="Dense 1", synthetic_d2="Dense 2")

    def effect(ax: Any, cells: list[dict], datasets: list[str], field: str) -> None:
        for method, offset in zip(methods, np.linspace(-.24, .24, len(methods))):
            _, marker, color, face = style[method]
            for i, dataset in enumerate(datasets):
                row = next(r for r in cells if r["method"] == method and r["dataset"] == dataset)
                summary = row[field]
                value = summary["geometric_mean_ratio"]
                if value is None:
                    ax.text(.02, i + offset, "unavailable (zero loss)", transform=ax.get_yaxis_transform(), fontsize=5.5)
                    continue
                interval = summary["ci95_ratio"] or summary["descriptive_range_ratio"]
                # RQ1 display only: preserve paired geometric summaries and
                # transform both interval endpoints with the same affine map.
                value = 100.0 * (value - 1.0)
                interval = [100.0 * (endpoint - 1.0) for endpoint in interval] if interval else None
                error = [[max(0, value - interval[0])], [max(0, interval[1] - value)]] if interval else None
                ax.errorbar(value, i + offset, xerr=error, fmt=marker, color=color,
                            markerfacecolor=face, markersize=4.4, capsize=1.7, linewidth=.8)
        ax.axvline(0, color="#666666", linewidth=.7)
        ax.grid(axis="x", alpha=.18)
        ax.set_yticks(range(len(datasets)))
        ax.set_ylim(len(datasets) - .5, -.5)
        lower, upper = ax.get_xlim()
        ax.set_xlim(max(-100, lower), upper)

    rows = [r for r in family if r["arm"] == "RQ1"]
    if rows:
        datasets = [d for d in RQ1_DISPLAY_DATASETS if any(r["dataset"] == d for r in rows)]
        if not datasets:
            return files
        handles = [plt.Line2D([], [], linestyle="none", marker=style[m][1], color=style[m][2],
                             markerfacecolor=style[m][3], label=style[m][0]) for m in methods]
        fig, axes = plt.subplots(1, 3, figsize=(11, max(4, .48 * len(datasets))),
                                 gridspec_kw={"width_ratios": [.95, 1.35, 1.35], "wspace": .08})
        for i, dataset in enumerate(datasets):
            originals = [r for r in analysis["tables"]["fit_level"] if r["arm"] == "RQ1" and
                         r["dataset"] == dataset and r["method"] == "lightgbm_full"]
            values = [r["pre_run"]["y_fraction"] for r in originals]
            mean = float(np.mean(values))
            axes[0].barh(i, mean, color="#D9CCE8", edgecolor="#6A3D9A", height=.55)
            # A floating-point mean of identical fractions can lie one ULP outside their range.
            error = [[max(0.0, mean - min(values))], [max(0.0, max(values) - mean)]]
            axes[0].errorbar(mean, i, xerr=error, color="#6A3D9A", capsize=2)
            rounds = [r["pre_run"]["x_rounds"] for r in originals]
            annotation = str(rounds[0]) if min(rounds) == max(rounds) else f"{min(rounds)}–{max(rounds)}"
            axes[0].text(mean + .025, i, f"x={annotation}", fontsize=6.5, va="center")
        axes[0].set(yticks=range(len(datasets)), yticklabels=[labels[d] + (" (R)" if d in
                     ("yearpredictionmsd", "ct_slices", "synthetic_d1") or d.startswith("yearpredictionmsd_") else " (C)") for d in datasets],
                    xlim=(0, 1.25), ylim=(len(datasets) - .5, -.5), xlabel=r"Pre-run $y^{(0)}$")
        axes[0].set_title("(a) Pre-run feature fraction", loc="left", fontsize=9)
        effect(axes[1], rows, datasets, "runtime")
        effect(axes[2], rows, datasets, "primary_loss")
        for ax in axes[1:]:
            ax.set_yticklabels([])
            limits = ax.get_xlim()
            ax.axvspan(max(-100, limits[0]), 0., color="#EAF5EA", alpha=.65, zorder=0)
            ax.set_xlim(limits)
        axes[1].set(title="(b) ← Lower training time", xlabel="Training-time change (%)")
        axes[2].set(title="(c) ← Lower test loss", xlabel="Test-loss change (%)")
        title = ("RQ1: endogenous selection variants" if profile == "selection_variants" else
                 "RQ1: confidence, mean, and exposure ablations" if profile == "ablations" else
                 "RQ1: endogenous, matched native controls, and external-library context")
        fig.suptitle(title, x=.02, ha="left", fontsize=11)
        compact = len(datasets) < 8
        fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(.58, .915 if compact else .95),
                   ncol=3, frameon=False, fontsize=8)
        fig.subplots_adjust(top=.77 if compact else .82, bottom=.12, left=.16, right=.98)
        note = ("Pointwise paired 95% intervals; CT bars show descriptive fold ranges. Single-block development has no intervals.\n"
                + ("Confidence_Interval_Ablation stops independently; Mean/Exposure use the imported pilot horizon and matched two-round-warmup budget."
                   if profile == "ablations" else
                   "Variants 2 and 3 use five full rounds and stop independently; Full uses the imported pre-run horizon."
                   if profile == "selection_variants" else
                   "XGBoost/CatBoost transfer the pre-run fraction using native sampling; exact selection-count matching is unavailable."))
        if any(d in EXPANSION_DATASETS for d in datasets):
            note += "\n+4/+8 share source data; intervals reflect expansion randomness. Pooled-covariate construction is disclosed in tables."
        fig.text(.16, -.03, note, fontsize=7, va="top")
        formatting = _rq1_format(fig, analysis, datasets)
        saved = list(_save_figure(fig, output / "rq1_overview", analysis["development"]))
        files.extend(saved)
        if saved:
            files.extend(_rq1_presentation_artifacts(analysis, output, datasets, style, formatting, source))
    return files


def _rq12_figures(analysis: dict, output: Path, *, rq1_source: Path | None = None) -> list[str]:
    """Use the same canonical RQ1 presentation for campaigns and saved analyses."""
    import matplotlib.pyplot as plt
    with plt.rc_context({"font.family": "DejaVu Sans", "pdf.fonttype": 42, "ps.fonttype": 42}):
        files = _rq1_figure(analysis, output, rq1_source)
    profile = analysis.get("profile", "original")
    if "RQ2" in analysis["coverage"]:
        files.extend(_rq2_figure(analysis, output))
        if analysis.get("dataset_scope") == "all" and profile == "original":
            files.extend(_rq2_figure(analysis, output, stratum="all", stem="rq2_base_families"))
    return files


def _rq3_envelope_polygons(envelope: Sequence[dict]) -> list[np.ndarray]:
    """Hull adjacent rectangles; compound-path union avoids overlap darkening."""
    def rectangle(row):
        return [(row["loss_lower"], row["runtime_lower"]),
                (row["loss_upper"], row["runtime_lower"]),
                (row["loss_upper"], row["runtime_upper"]),
                (row["loss_lower"], row["runtime_upper"])]

    def hull(points):
        points = sorted(set(points))
        if len(points) < 3:
            return np.asarray(points)
        def cross(o, a, b):
            return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])
        lower, upper = [], []
        for p in points:
            while len(lower) > 1 and cross(lower[-2], lower[-1], p) <= 0:
                lower.pop()
            lower.append(p)
        for p in reversed(points):
            while len(upper) > 1 and cross(upper[-2], upper[-1], p) <= 0:
                upper.pop()
            upper.append(p)
        return np.asarray(lower[:-1] + upper[:-1])

    polygons = []
    connected = set()
    for index, (left, right) in enumerate(zip(envelope, envelope[1:])):
        if left["status"] != "available" or right["status"] != "available":
            continue
        connected.update((index, index + 1))
        polygon = hull(rectangle(left) + rectangle(right))
        if len(polygon) >= 3:
            polygons.append(polygon)
    # Undefined neighboring loss ratios can leave a valid setting isolated.
    # Retain its own rectangle instead of suppressing available uncertainty.
    for index, row in enumerate(envelope):
        if index not in connected and row["status"] == "available":
            polygon = hull(rectangle(row))
            if len(polygon) >= 3:
                polygons.append(polygon)
    return polygons


def _rq3_plot(rows: Sequence[dict], title: str, stem: Path, development: bool,
              *, envelope: Sequence[dict] = ()) -> list[str]:
    import matplotlib.pyplot as plt
    from matplotlib.path import Path as PlotPath
    from matplotlib.patches import Patch, PathPatch
    fig, ax = plt.subplots(figsize=(8.3, 5.7))
    missing, coordinates = [], []
    rows = sorted(rows, key=lambda r: r["delta"])
    if [(r["delta"], r["n_ref"]) for r in rows] != [(d, NATIVE_REFERENCE_COUNT) for d in DELTAS]:
        raise ReportError("RQ3 plot requires exactly the five delta settings at n_ref=300")
    polygons = _rq3_envelope_polygons(envelope)
    if polygons:
        paths = [PlotPath(np.vstack((p, p[0])), [PlotPath.MOVETO] +
                          [PlotPath.LINETO] * (len(p) - 1) + [PlotPath.CLOSEPOLY]) for p in polygons]
        patch = PathPatch(PlotPath.make_compound_path(*paths), facecolor="#6A3D9A",
                          edgecolor="none", alpha=.17, zorder=1)
        patch.set_gid("rq3_descriptive_2d_envelope")
        ax.add_patch(patch)
    for row in rows:
        x, y = row["primary_loss"]["geometric_mean_ratio"], row["runtime"]["geometric_mean_ratio"]
        if x is None or y is None:
            missing.append(f"δ={row['delta']:g}")
            coordinates.append((math.nan, math.nan))
            continue
        coordinates.append((x, y))
        color = COLORS[DELTAS.index(row["delta"])]
        ax.scatter(x, y, color=color, marker="o", s=58, edgecolor="white", linewidth=.5, zorder=3)
    if coordinates:
        xy = np.asarray(coordinates)
        line, = ax.plot(xy[:, 0], xy[:, 1], color="#6A3D9A", linewidth=1.3, zorder=2)
        line.set_gid("rq3_delta_ordered_line")
    coincidences = Counter((x, y) for x, y in coordinates if math.isfinite(x) and math.isfinite(y))
    for (x, y), count in coincidences.items():
        if count > 1:
            ax.annotate(f"×{count}", (x, y), xytext=(5, 5), textcoords="offset points", fontsize=8)
    default = next((r for r in rows if (r["delta"], r["n_ref"]) == DEFAULT), None)
    if default and default["primary_loss"]["geometric_mean_ratio"] is not None:
        ax.scatter(1, 1, marker="*", s=165, color="black", zorder=5)
    ax.axhline(1, color="#777777", linewidth=.7)
    ax.axvline(1, color="#777777", linewidth=.7)
    ax.set(xlabel="Relative test loss (default = 1; lower is better)",
           ylabel="Relative training time (default = 1; lower is better)", title=title)
    ax.grid(alpha=.15)
    ax.margins(.13)
    color_handles = [plt.Line2D([], [], color=c, marker="o", linestyle="none", label=f"δ = {d:g}") for d, c in zip(DELTAS, COLORS)]
    handles = color_handles + [plt.Line2D([], [], color="black", marker="*", markersize=10,
               linestyle="none", label="Default δ = .05")]
    if envelope:
        handles.append(Patch(facecolor="#6A3D9A", alpha=.17, edgecolor="none", label="Descriptive 2D envelope"))
    ax.legend(handles=handles, loc="upper left", bbox_to_anchor=(1.01, 1), frameon=False,
              fontsize=8, title="Fixed n_ref = 300")
    note = "Equal-condition geometric ratios. Segments guide the eye between tested deltas; no monotonicity is assumed."
    if envelope:
        note += ("\nShading: shared source-family resampling, marginal 2.5–97.5 percentiles in both coordinates;"
                 "\nnot a joint 95% confidence region. Full definition and numeric envelope: analysis.json / rq3_envelope.csv.")
    if missing:
        note += "\n" + textwrap.fill("Unavailable (zero loss), retained in tables: " + ", ".join(missing), width=115)
    fig.text(.08, -.005, note, fontsize=7, va="top", wrap=True)
    fig.subplots_adjust(right=.72, bottom=.15, top=.91)
    return _save_figure(fig, stem, development)


def _flatten(row: Mapping[str, Any], prefix: str = "") -> dict:
    result = {}
    for key, value in row.items():
        name = f"{prefix}.{key}" if prefix else key
        if isinstance(value, Mapping):
            result.update(_flatten(value, name))
        elif isinstance(value, (list, tuple)):
            result[name] = json.dumps(value, allow_nan=False, separators=(",", ":"))
        else:
            result[name] = value
    return result


def report(rows: Sequence[Mapping[str, Any]], output: Path, development: bool = False,
           *, dataset_scope: str = "base", profile: str = "original") -> dict:
    """Write auditable numerical tables and the prescribed figures for complete arms.

    Production requires all conditions in the explicit scope and five complete
    blocks each. Base is the original fourteen families; expanded is four new
    conditions; all combines these. Only
    all may combine separate RQ1/RQ2 campaign locks, never within a paired block
    or dataset. RQ3 requires one lock and all 18 conditions for publication
    figure export. Development is the existing two-source, one-block check.
    The additive profiles instead require one lock per arm, all 18
    RQ1 conditions, and the 14 original RQ2 families, including when both arms
    are exported with dataset_scope='all'. Its output must use a new namespace.
    """
    if not development and dataset_scope != "all" and any(r.get("arm") == "RQ3" for r in rows):
        raise ReportError("RQ3 publication figure requires all 18 conditions (dataset_scope='all')")
    analysis = analyze(rows, development, dataset_scope=dataset_scope, profile=profile)
    # Validate serializability before creating output; disallow NaN JSON values.
    json.dumps(analysis, allow_nan=False)
    output = Path(output)
    existing = output / "analysis.json"
    if existing.is_file():
        prior = json.loads(existing.read_text(encoding="utf-8"))
        if profile != "original" and prior.get("profile", "original") != profile:
            raise ReportError("additive output must not overwrite a different-profile report")
        if prior.get("endogenous_variant", "jaeger") != analysis.get("endogenous_variant", "jaeger"):
            raise ReportError("variant output must not overwrite a different endogenous implementation")
    output.mkdir(parents=True, exist_ok=True)
    files = []
    for name, records in analysis["tables"].items():
        if not records:
            continue
        path = output / f"{name}.csv"
        flattened = [{**_flatten(r), "development": development, "report_label": analysis["report_label"]} for r in records]
        fields = list(dict.fromkeys(k for r in flattened for k in r))
        with path.open("w", newline="", encoding="utf-8") as stream:
            writer = csv.DictWriter(stream, fieldnames=fields)
            writer.writeheader()
            writer.writerows(flattened)
        files.append(str(path))
    import matplotlib
    matplotlib.use("Agg")
    figure_dir = output / "figures"
    figure_dir.mkdir(exist_ok=True)
    from .appendix import write_raw_appendix
    files.extend(write_raw_appendix(analysis, output))
    files.extend(_rq12_figures(analysis, figure_dir))
    if "RQ3" in analysis["coverage"]:
        across = [r for r in analysis["tables"]["across_family"] if r["arm"] == "RQ3" and r["reference"] == "jaeger_default"]
        main_stratum = "all" if dataset_scope == "base" else "main_conditions"
        cells = [r for r in across if r["stratum"] == main_stratum]
        files.extend(_rq3_plot(cells, "RQ3: sensitivity to the confidence parameter", figure_dir / "rq3_all",
                               development, envelope=analysis["tables"]["rq3_envelope"]))
    analysis["artifacts"] = files + [str(output / "analysis.json")]
    (output / "analysis.json").write_text(json.dumps(analysis, indent=2, allow_nan=False) + "\n", encoding="utf-8")
    return analysis


def render_rq1_analysis(source: Path, output: Path) -> list[str]:
    """Rerender saved RQ1 summaries; no fitting, prediction, or reanalysis."""
    import matplotlib
    matplotlib.use("Agg")
    source, output = Path(source).resolve(), Path(output).resolve()
    raw = source.read_bytes()
    analysis = json.loads(raw)
    if "RQ1" not in analysis["coverage"]:
        raise ReportError("the saved analysis has no completed RQ1 arm")
    methods = {"lightgbm_full", *profile_methods(analysis.get("profile", "original"), "RQ1", analysis.get("rq1_method_set", "full-six-v1"))}
    fits = [row for row in analysis["tables"]["fit_level"] if row["arm"] == "RQ1"]
    if analysis["coverage"]["RQ1"]["measured_fits"] != len(fits):
        raise ReportError("saved RQ1 coverage differs from its measured rows")
    datasets = {row["dataset"] for row in fits}
    cells = Counter((row["dataset"], row["method"]) for row in fits)
    blocks = Counter((row["dataset"], row["block_id"]) for row in fits)
    repeats = 1 if analysis["development"] else 5
    if (not datasets or not datasets <= set(ALL_DATASETS)
            or set(cells) != {(dataset, method) for dataset in datasets for method in methods}
            or any(count != repeats for count in cells.values())
            or any(count != len(methods) for count in blocks.values())
            or len({(row["dataset"], row["block_id"], row["method"]) for row in fits}) != len(fits)):
        raise ReportError("saved RQ1 matrix does not contain the required complete paired comparisons")
    # Limit the requested output to RQ1 while retaining the untouched input identity.
    rq1 = dict(analysis, coverage={"RQ1": analysis["coverage"]["RQ1"]})
    output.mkdir(parents=True, exist_ok=True)
    files = _rq12_figures(rq1, output, rq1_source=source)
    if source.read_bytes() != raw:
        raise ReportError("saved input analysis changed during rendering")
    return files


def main():
    parser = argparse.ArgumentParser(description="Analyze measured benchmark rows or render saved RQ1 analysis.")
    inputs = parser.add_mutually_exclusive_group(required=True)
    inputs.add_argument("--rq1-analysis", type=Path)
    inputs.add_argument("--rows", type=Path, help="Saved measured_rows.json from a completed campaign")
    parser.add_argument("--dataset-scope", choices=("base", "all"), default="base")
    parser.add_argument("--profile", choices=("original", "ablations"), default="original")
    parser.add_argument("--development", action="store_true")
    parser.add_argument("--output", type=Path, required=True, help="Figure, summary-table, and presentation-receipt directory")
    args = parser.parse_args()
    if args.rows:
        rows = json.loads(args.rows.read_text())
        if any(row.get("arm") not in {"RQ1", "RQ2"} for row in rows):
            parser.error("The supplementary report includes RQ1 and RQ2 only")
        result = report(rows, args.output, development=args.development,
                        dataset_scope=args.dataset_scope, profile=args.profile)
        print(args.output / "analysis.json")
    else:
        for path in render_rq1_analysis(args.rq1_analysis, args.output):
            print(path)


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/reproduction_inputs/expected_metadata.json <==
{
  "schema_version": 1,
  "excluded_runtime_fields": [
    "binary_ready",
    "native_dataset_audit",
    "reused_prepared_hardlinks",
    "reproduced_publisher_archive"
  ],
  "artifacts": {
    "aps_failure::official": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "aps_failure",
      "eval_label_dtype": "<i4",
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "missing_representation": "nan",
      "predictor_count": 170,
      "schema_version": 2,
      "split_contract": {
        "kind": "official_files",
        "test_rows": 16000,
        "train_rows": 60000
      },
      "split_id": "official",
      "task": "binary",
      "test_label_counts": {
        "0": 15625,
        "1": 375
      },
      "test_rows": 16000,
      "threshold_rule": "minimize 10*FP+500*FN on training predictions; choose the largest threshold among exact ties; apply once to test predictions",
      "train_label_counts": {
        "0": 59000,
        "1": 1000
      },
      "train_rows": 60000
    },
    "bosch::official": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "bosch",
      "eval_label_dtype": "<i4",
      "id_excluded": true,
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "missing_representation": "empty CSV field",
      "predictor_count": 968,
      "schema_version": 2,
      "split_contract": {
        "expected_test_labels": {
          "0": 235374,
          "1": 1376
        },
        "expected_test_rows": 236750,
        "expected_train_labels": {
          "0": 941494,
          "1": 5503
        },
        "expected_train_rows": 946997,
        "hash_message": "{namespace}:{seed}:{row_key}",
        "kind": "sha256_ranked_stratified",
        "namespace": "saber-v5-publication-bosch-stratified-v1",
        "row_key": "decimal Id",
        "seed_from": "data_split_seed",
        "test_fraction": 0.2,
        "tie_break": "ascending row key",
        "within_class_test_count": "(class_count + 2) // 5"
      },
      "split_id": "official",
      "task": "binary",
      "test_label_counts": {
        "0": 235374,
        "1": 1376
      },
      "test_rows": 236750,
      "train_label_counts": {
        "0": 941494,
        "1": 5503
      },
      "train_rows": 946997
    },
    "ct_slices::fold-01": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "ct_slices",
      "eval_label_dtype": "<f8",
      "file_observed_patient_count": 97,
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "patient_count": 97,
      "patient_disjoint": true,
      "predictor_count": 384,
      "schema_version": 2,
      "split_contract": {
        "active_fold": "fold-01",
        "algorithm": "Count rows per patient; sort by (-row_count, patientId); assign greedily to fold minimizing (current_row_total, current_patient_count, fold_index); never use target.",
        "exclude_columns": [
          "patientId",
          "reference"
        ],
        "fold_receipt": "resolved_from_hash_pinned_file",
        "folds": [
          {
            "id": "fold-01",
            "patient_ids": [
              4,
              9,
              13,
              16,
              17,
              22,
              27,
              29,
              31,
              43,
              46,
              48,
              52,
              56,
              62,
              63,
              77,
              80,
              88
            ],
            "test_rows": 10708
          },
          {
            "id": "fold-02",
            "patient_ids": [
              0,
              6,
              7,
              8,
              11,
              14,
              18,
              35,
              37,
              49,
              57,
              58,
              68,
              73,
              75,
              78,
              79,
              94,
              95,
              96
            ],
            "test_rows": 10716
          },
          {
            "id": "fold-03",
            "patient_ids": [
              12,
              26,
              32,
              34,
              38,
              39,
              41,
              42,
              47,
              51,
              53,
              54,
              55,
              59,
              65,
              70,
              71,
              72,
              84,
              92
            ],
            "test_rows": 10719
          },
          {
            "id": "fold-04",
            "patient_ids": [
              3,
              5,
              15,
              21,
              24,
              25,
              44,
              45,
              50,
              61,
              64,
              67,
              69,
              82,
              83,
              86,
              87,
              90
            ],
            "test_rows": 10649
          },
          {
            "id": "fold-05",
            "patient_ids": [
              1,
              2,
              10,
              19,
              20,
              23,
              28,
              30,
              33,
              36,
              40,
              60,
              66,
              74,
              76,
              81,
              85,
              89,
              91,
              93
            ],
            "test_rows": 10708
          }
        ],
        "group_column": "patientId",
        "kind": "five_patient_group_folds"
      },
      "split_id": "fold-01",
      "task": "regression",
      "test_label_counts": {},
      "test_patient_ids": [
        4,
        9,
        13,
        16,
        17,
        22,
        27,
        29,
        31,
        43,
        46,
        48,
        52,
        56,
        62,
        63,
        77,
        80,
        88
      ],
      "test_rows": 10708,
      "train_label_counts": {},
      "train_patient_ids": [
        0,
        1,
        2,
        3,
        5,
        6,
        7,
        8,
        10,
        11,
        12,
        14,
        15,
        18,
        19,
        20,
        21,
        23,
        24,
        25,
        26,
        28,
        30,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        44,
        45,
        47,
        49,
        50,
        51,
        53,
        54,
        55,
        57,
        58,
        59,
        60,
        61,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        78,
        79,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96
      ],
      "train_rows": 42792,
      "uci_prose_patient_count": 74
    },
    "ct_slices::fold-02": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "ct_slices",
      "eval_label_dtype": "<f8",
      "file_observed_patient_count": 97,
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "patient_count": 97,
      "patient_disjoint": true,
      "predictor_count": 384,
      "schema_version": 2,
      "split_contract": {
        "active_fold": "fold-02",
        "algorithm": "Count rows per patient; sort by (-row_count, patientId); assign greedily to fold minimizing (current_row_total, current_patient_count, fold_index); never use target.",
        "exclude_columns": [
          "patientId",
          "reference"
        ],
        "fold_receipt": "resolved_from_hash_pinned_file",
        "folds": [
          {
            "id": "fold-01",
            "patient_ids": [
              4,
              9,
              13,
              16,
              17,
              22,
              27,
              29,
              31,
              43,
              46,
              48,
              52,
              56,
              62,
              63,
              77,
              80,
              88
            ],
            "test_rows": 10708
          },
          {
            "id": "fold-02",
            "patient_ids": [
              0,
              6,
              7,
              8,
              11,
              14,
              18,
              35,
              37,
              49,
              57,
              58,
              68,
              73,
              75,
              78,
              79,
              94,
              95,
              96
            ],
            "test_rows": 10716
          },
          {
            "id": "fold-03",
            "patient_ids": [
              12,
              26,
              32,
              34,
              38,
              39,
              41,
              42,
              47,
              51,
              53,
              54,
              55,
              59,
              65,
              70,
              71,
              72,
              84,
              92
            ],
            "test_rows": 10719
          },
          {
            "id": "fold-04",
            "patient_ids": [
              3,
              5,
              15,
              21,
              24,
              25,
              44,
              45,
              50,
              61,
              64,
              67,
              69,
              82,
              83,
              86,
              87,
              90
            ],
            "test_rows": 10649
          },
          {
            "id": "fold-05",
            "patient_ids": [
              1,
              2,
              10,
              19,
              20,
              23,
              28,
              30,
              33,
              36,
              40,
              60,
              66,
              74,
              76,
              81,
              85,
              89,
              91,
              93
            ],
            "test_rows": 10708
          }
        ],
        "group_column": "patientId",
        "kind": "five_patient_group_folds"
      },
      "split_id": "fold-02",
      "task": "regression",
      "test_label_counts": {},
      "test_patient_ids": [
        0,
        6,
        7,
        8,
        11,
        14,
        18,
        35,
        37,
        49,
        57,
        58,
        68,
        73,
        75,
        78,
        79,
        94,
        95,
        96
      ],
      "test_rows": 10716,
      "train_label_counts": {},
      "train_patient_ids": [
        1,
        2,
        3,
        4,
        5,
        9,
        10,
        12,
        13,
        15,
        16,
        17,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        36,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        69,
        70,
        71,
        72,
        74,
        76,
        77,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93
      ],
      "train_rows": 42784,
      "uci_prose_patient_count": 74
    },
    "ct_slices::fold-03": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "ct_slices",
      "eval_label_dtype": "<f8",
      "file_observed_patient_count": 97,
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "patient_count": 97,
      "patient_disjoint": true,
      "predictor_count": 384,
      "schema_version": 2,
      "split_contract": {
        "active_fold": "fold-03",
        "algorithm": "Count rows per patient; sort by (-row_count, patientId); assign greedily to fold minimizing (current_row_total, current_patient_count, fold_index); never use target.",
        "exclude_columns": [
          "patientId",
          "reference"
        ],
        "fold_receipt": "resolved_from_hash_pinned_file",
        "folds": [
          {
            "id": "fold-01",
            "patient_ids": [
              4,
              9,
              13,
              16,
              17,
              22,
              27,
              29,
              31,
              43,
              46,
              48,
              52,
              56,
              62,
              63,
              77,
              80,
              88
            ],
            "test_rows": 10708
          },
          {
            "id": "fold-02",
            "patient_ids": [
              0,
              6,
              7,
              8,
              11,
              14,
              18,
              35,
              37,
              49,
              57,
              58,
              68,
              73,
              75,
              78,
              79,
              94,
              95,
              96
            ],
            "test_rows": 10716
          },
          {
            "id": "fold-03",
            "patient_ids": [
              12,
              26,
              32,
              34,
              38,
              39,
              41,
              42,
              47,
              51,
              53,
              54,
              55,
              59,
              65,
              70,
              71,
              72,
              84,
              92
            ],
            "test_rows": 10719
          },
          {
            "id": "fold-04",
            "patient_ids": [
              3,
              5,
              15,
              21,
              24,
              25,
              44,
              45,
              50,
              61,
              64,
              67,
              69,
              82,
              83,
              86,
              87,
              90
            ],
            "test_rows": 10649
          },
          {
            "id": "fold-05",
            "patient_ids": [
              1,
              2,
              10,
              19,
              20,
              23,
              28,
              30,
              33,
              36,
              40,
              60,
              66,
              74,
              76,
              81,
              85,
              89,
              91,
              93
            ],
            "test_rows": 10708
          }
        ],
        "group_column": "patientId",
        "kind": "five_patient_group_folds"
      },
      "split_id": "fold-03",
      "task": "regression",
      "test_label_counts": {},
      "test_patient_ids": [
        12,
        26,
        32,
        34,
        38,
        39,
        41,
        42,
        47,
        51,
        53,
        54,
        55,
        59,
        65,
        70,
        71,
        72,
        84,
        92
      ],
      "test_rows": 10719,
      "train_label_counts": {},
      "train_patient_ids": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        27,
        28,
        29,
        30,
        31,
        33,
        35,
        36,
        37,
        40,
        43,
        44,
        45,
        46,
        48,
        49,
        50,
        52,
        56,
        57,
        58,
        60,
        61,
        62,
        63,
        64,
        66,
        67,
        68,
        69,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        93,
        94,
        95,
        96
      ],
      "train_rows": 42781,
      "uci_prose_patient_count": 74
    },
    "ct_slices::fold-04": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "ct_slices",
      "eval_label_dtype": "<f8",
      "file_observed_patient_count": 97,
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "patient_count": 97,
      "patient_disjoint": true,
      "predictor_count": 384,
      "schema_version": 2,
      "split_contract": {
        "active_fold": "fold-04",
        "algorithm": "Count rows per patient; sort by (-row_count, patientId); assign greedily to fold minimizing (current_row_total, current_patient_count, fold_index); never use target.",
        "exclude_columns": [
          "patientId",
          "reference"
        ],
        "fold_receipt": "resolved_from_hash_pinned_file",
        "folds": [
          {
            "id": "fold-01",
            "patient_ids": [
              4,
              9,
              13,
              16,
              17,
              22,
              27,
              29,
              31,
              43,
              46,
              48,
              52,
              56,
              62,
              63,
              77,
              80,
              88
            ],
            "test_rows": 10708
          },
          {
            "id": "fold-02",
            "patient_ids": [
              0,
              6,
              7,
              8,
              11,
              14,
              18,
              35,
              37,
              49,
              57,
              58,
              68,
              73,
              75,
              78,
              79,
              94,
              95,
              96
            ],
            "test_rows": 10716
          },
          {
            "id": "fold-03",
            "patient_ids": [
              12,
              26,
              32,
              34,
              38,
              39,
              41,
              42,
              47,
              51,
              53,
              54,
              55,
              59,
              65,
              70,
              71,
              72,
              84,
              92
            ],
            "test_rows": 10719
          },
          {
            "id": "fold-04",
            "patient_ids": [
              3,
              5,
              15,
              21,
              24,
              25,
              44,
              45,
              50,
              61,
              64,
              67,
              69,
              82,
              83,
              86,
              87,
              90
            ],
            "test_rows": 10649
          },
          {
            "id": "fold-05",
            "patient_ids": [
              1,
              2,
              10,
              19,
              20,
              23,
              28,
              30,
              33,
              36,
              40,
              60,
              66,
              74,
              76,
              81,
              85,
              89,
              91,
              93
            ],
            "test_rows": 10708
          }
        ],
        "group_column": "patientId",
        "kind": "five_patient_group_folds"
      },
      "split_id": "fold-04",
      "task": "regression",
      "test_label_counts": {},
      "test_patient_ids": [
        3,
        5,
        15,
        21,
        24,
        25,
        44,
        45,
        50,
        61,
        64,
        67,
        69,
        82,
        83,
        86,
        87,
        90
      ],
      "test_rows": 10649,
      "train_label_counts": {},
      "train_patient_ids": [
        0,
        1,
        2,
        4,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        16,
        17,
        18,
        19,
        20,
        22,
        23,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        46,
        47,
        48,
        49,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        62,
        63,
        65,
        66,
        68,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        84,
        85,
        88,
        89,
        91,
        92,
        93,
        94,
        95,
        96
      ],
      "train_rows": 42851,
      "uci_prose_patient_count": 74
    },
    "ct_slices::fold-05": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "ct_slices",
      "eval_label_dtype": "<f8",
      "file_observed_patient_count": 97,
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "patient_count": 97,
      "patient_disjoint": true,
      "predictor_count": 384,
      "schema_version": 2,
      "split_contract": {
        "active_fold": "fold-05",
        "algorithm": "Count rows per patient; sort by (-row_count, patientId); assign greedily to fold minimizing (current_row_total, current_patient_count, fold_index); never use target.",
        "exclude_columns": [
          "patientId",
          "reference"
        ],
        "fold_receipt": "resolved_from_hash_pinned_file",
        "folds": [
          {
            "id": "fold-01",
            "patient_ids": [
              4,
              9,
              13,
              16,
              17,
              22,
              27,
              29,
              31,
              43,
              46,
              48,
              52,
              56,
              62,
              63,
              77,
              80,
              88
            ],
            "test_rows": 10708
          },
          {
            "id": "fold-02",
            "patient_ids": [
              0,
              6,
              7,
              8,
              11,
              14,
              18,
              35,
              37,
              49,
              57,
              58,
              68,
              73,
              75,
              78,
              79,
              94,
              95,
              96
            ],
            "test_rows": 10716
          },
          {
            "id": "fold-03",
            "patient_ids": [
              12,
              26,
              32,
              34,
              38,
              39,
              41,
              42,
              47,
              51,
              53,
              54,
              55,
              59,
              65,
              70,
              71,
              72,
              84,
              92
            ],
            "test_rows": 10719
          },
          {
            "id": "fold-04",
            "patient_ids": [
              3,
              5,
              15,
              21,
              24,
              25,
              44,
              45,
              50,
              61,
              64,
              67,
              69,
              82,
              83,
              86,
              87,
              90
            ],
            "test_rows": 10649
          },
          {
            "id": "fold-05",
            "patient_ids": [
              1,
              2,
              10,
              19,
              20,
              23,
              28,
              30,
              33,
              36,
              40,
              60,
              66,
              74,
              76,
              81,
              85,
              89,
              91,
              93
            ],
            "test_rows": 10708
          }
        ],
        "group_column": "patientId",
        "kind": "five_patient_group_folds"
      },
      "split_id": "fold-05",
      "task": "regression",
      "test_label_counts": {},
      "test_patient_ids": [
        1,
        2,
        10,
        19,
        20,
        23,
        28,
        30,
        33,
        36,
        40,
        60,
        66,
        74,
        76,
        81,
        85,
        89,
        91,
        93
      ],
      "test_rows": 10708,
      "train_label_counts": {},
      "train_patient_ids": [
        0,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        21,
        22,
        24,
        25,
        26,
        27,
        29,
        31,
        32,
        34,
        35,
        37,
        38,
        39,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        61,
        62,
        63,
        64,
        65,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        75,
        77,
        78,
        79,
        80,
        82,
        83,
        84,
        86,
        87,
        88,
        90,
        92,
        94,
        95,
        96
      ],
      "train_rows": 42792,
      "uci_prose_patient_count": 74
    },
    "epsilon::official": {
      "categorical_feature_indices": [],
      "data_format": "dense_tsv",
      "dataset": "epsilon",
      "eval_label_dtype": "<i4",
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "predictor_count": 2000,
      "schema_version": 2,
      "split_contract": {
        "kind": "official_files",
        "rule": "epsilon_normalized is train and epsilon_normalized.t is test; never concatenate or repartition",
        "test_rows": 100000,
        "train_rows": 400000
      },
      "split_id": "official",
      "task": "binary",
      "test_label_counts": {
        "0": 50045,
        "1": 49955
      },
      "test_rows": 100000,
      "train_label_counts": {
        "0": 200177,
        "1": 199823
      },
      "train_rows": 400000
    },
    "gisette::official": {
      "canonical_feature_names": "f0000..f4999",
      "categorical_feature_indices": [],
      "data_format": "dense_tsv",
      "dataset": "gisette",
      "eval_label_dtype": "<i4",
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "predictor_count": 5000,
      "probe_columns_preserved": true,
      "schema_version": 2,
      "split_contract": {
        "kind": "official_train_validation",
        "preserve_probe_columns": true,
        "rule": "official labeled validation is test; unlabeled challenge test is excluded",
        "test_rows": 1000,
        "train_rows": 6000
      },
      "split_id": "official",
      "task": "binary",
      "test_label_counts": {
        "0": 500,
        "1": 500
      },
      "test_rows": 1000,
      "train_label_counts": {
        "0": 3000,
        "1": 3000
      },
      "train_rows": 6000,
      "unlabeled_challenge_test_excluded": true
    },
    "har_smartphone::official": {
      "categorical_feature_indices": [],
      "data_format": "dense_tsv",
      "dataset": "har_smartphone",
      "duplicate_source_feature_names_preserved_by_position": 84,
      "eval_label_dtype": "<i4",
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "official_subject_split": true,
      "predictor_count": 561,
      "schema_version": 2,
      "split_contract": {
        "exclude_columns": [
          "subject"
        ],
        "kind": "official_subject",
        "test_label_counts": {
          "0": 496,
          "1": 471,
          "2": 420,
          "3": 491,
          "4": 532,
          "5": 537
        },
        "test_rows": 2947,
        "test_subjects": [
          2,
          4,
          9,
          10,
          12,
          13,
          18,
          20,
          24
        ],
        "train_label_counts": {
          "0": 1226,
          "1": 1073,
          "2": 986,
          "3": 1286,
          "4": 1374,
          "5": 1407
        },
        "train_rows": 7352,
        "train_subjects": [
          1,
          3,
          5,
          6,
          7,
          8,
          11,
          14,
          15,
          16,
          17,
          19,
          21,
          22,
          23,
          25,
          26,
          27,
          28,
          29,
          30
        ]
      },
      "split_id": "official",
      "subject_excluded": true,
      "task": "multiclass",
      "test_label_counts": {
        "0": 496,
        "1": 471,
        "2": 420,
        "3": 491,
        "4": 532,
        "5": 537
      },
      "test_rows": 2947,
      "test_subjects": [
        2,
        4,
        9,
        10,
        12,
        13,
        18,
        20,
        24
      ],
      "train_label_counts": {
        "0": 1226,
        "1": 1073,
        "2": 986,
        "3": 1286,
        "4": 1374,
        "5": 1407
      },
      "train_rows": 7352,
      "train_subjects": [
        1,
        3,
        5,
        6,
        7,
        8,
        11,
        14,
        15,
        16,
        17,
        19,
        21,
        22,
        23,
        25,
        26,
        27,
        28,
        29,
        30
      ]
    },
    "higgs::official": {
      "categorical_feature_indices": [],
      "data_format": "libsvm_zero_based",
      "dataset": "higgs",
      "eval_label_dtype": "<i4",
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "predictor_count": 28,
      "schema_version": 2,
      "split_contract": {
        "kind": "fixed_rows",
        "rule": "first 10,500,000 rows train; last 500,000 rows test",
        "test_rows": 500000,
        "train_rows": 10500000
      },
      "split_id": "official",
      "task": "binary",
      "test_label_counts": {
        "0": 235493,
        "1": 264507
      },
      "test_rows": 500000,
      "train_label_counts": {
        "0": 4935384,
        "1": 5564616
      },
      "train_rows": 10500000
    },
    "jannis::official": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "jannis",
      "eval_label_dtype": "<i4",
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "openml_dataset_id": 41168,
      "openml_dataset_version": 1,
      "openml_row_id_base": 0,
      "openml_target": "class",
      "openml_task_id": 168792,
      "predictor_count": 54,
      "schema_version": 2,
      "split_contract": {
        "contract": "OpenML task 168792; dataset 41168 version 1; target class; estimation procedure 6; one-repeat stratified 33% holdout",
        "fold": 0,
        "kind": "openml_task",
        "openml_task_id": 168792,
        "repeat": 0,
        "row_id_base": 0,
        "test_label_counts": {
          "0": 566,
          "1": 9482,
          "2": 4915,
          "3": 12668
        },
        "test_rows": 27631,
        "train_label_counts": {
          "0": 1121,
          "1": 19308,
          "2": 9819,
          "3": 25854
        },
        "train_rows": 56102
      },
      "split_id": "official",
      "task": "multiclass",
      "test_label_counts": {
        "0": 566,
        "1": 9482,
        "2": 4915,
        "3": 12668
      },
      "test_rows": 27631,
      "train_label_counts": {
        "0": 1121,
        "1": 19308,
        "2": 9819,
        "3": 25854
      },
      "train_rows": 56102
    },
    "kdd2009_appetency::official": {
      "categorical_encoding_fit_on_train_only": true,
      "categorical_feature_indices": [
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229
      ],
      "data_format": "dense_tsv",
      "dataset": "kdd2009_appetency",
      "eval_label_dtype": "<i4",
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "missing_representation": "nan_numeric_and_negative_one_categorical",
      "predictor_count": 230,
      "schema_version": 2,
      "split_contract": {
        "expected_test_labels": {
          "0": 9822,
          "1": 178
        },
        "expected_test_rows": 10000,
        "expected_train_labels": {
          "0": 39288,
          "1": 712
        },
        "expected_train_rows": 40000,
        "hash_message": "{namespace}:{seed}:{row_key}",
        "kind": "sha256_ranked_stratified",
        "namespace": "saber-v5-publication-kdd09-stratified-v1",
        "row_key": "zero-based source data-row index after header",
        "seed_from": "data_split_seed",
        "test_fraction": 0.2,
        "tie_break": "ascending row key",
        "train_only_encoding": true,
        "within_class_test_count": "(class_count + 2) // 5"
      },
      "split_id": "official",
      "task": "binary",
      "test_label_counts": {
        "0": 9822,
        "1": 178
      },
      "test_rows": 10000,
      "train_label_counts": {
        "0": 39288,
        "1": 712
      },
      "train_rows": 40000,
      "unseen_test_categories_by_column": [
        0,
        8,
        1,
        0,
        1,
        0,
        5,
        455,
        702,
        2250,
        0,
        222,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2250,
        0,
        183,
        1603,
        0,
        2,
        455,
        0,
        455,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "yearpredictionmsd::official": {
      "categorical_feature_indices": [],
      "data_format": "dense_csv",
      "dataset": "yearpredictionmsd",
      "eval_label_dtype": "<f8",
      "label_column": 0,
      "leakage_checks": {
        "fit_transforms_on_training_only": true,
        "row_or_group_disjoint": true,
        "target_excluded_from_predictors": true
      },
      "predictor_count": 90,
      "schema_version": 2,
      "split_contract": {
        "kind": "official_rows",
        "rule": "first 463,715 rows train; last 51,630 rows test",
        "test_rows": 51630,
        "train_rows": 463715
      },
      "split_id": "official",
      "task": "regression",
      "test_label_counts": {},
      "test_rows": 51630,
      "train_label_counts": {},
      "train_rows": 463715
    }
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/reproduction_inputs/register_data.py <==
"""Register regenerated inputs against frozen manuscript payload hashes.

Only provenance fields describing native binary construction may change.
Numeric payloads, feature maps, split receipts, and oracle arrays must retain
the exact byte counts and SHA-256 values shipped in the source manifest.
"""
from __future__ import annotations

import argparse
import copy
import datetime as dt
import hashlib
import json
from pathlib import Path

SOURCE = Path(__file__).resolve().parents[1]
ROOT = SOURCE.parent
MANIFEST = SOURCE / "RQ1_src/dataset_manifest.json"
PUBLIC_SOURCES = SOURCE / "RQ1_src/public_sources.json"
METADATA = Path(__file__).with_name("expected_metadata.json")
IGNORED_METADATA_FIELDS = frozenset((
    "binary_ready", "native_dataset_audit", "reused_prepared_hardlinks",
    "reproduced_publisher_archive",
))


class RegistrationError(RuntimeError):
    pass


def read_json(path):
    return json.loads(Path(path).read_text(encoding="utf-8"))


def sha256(path):
    value = hashlib.sha256()
    with Path(path).open("rb") as stream:
        for chunk in iter(lambda: stream.read(8 << 20), b""):
            value.update(chunk)
    return value.hexdigest()


def local_path(root, relative):
    relative = Path(relative)
    if relative.is_absolute() or ".." in relative.parts:
        raise RegistrationError(f"unsafe input path: {relative}")
    root = Path(root).resolve()
    path = (root / relative).resolve()
    if not path.is_relative_to(root):
        raise RegistrationError(f"input path escapes data root: {relative}")
    return path


def checked_record(root, record):
    path = local_path(root, record["path"])
    if (not path.is_file() or path.stat().st_size != record["bytes"]
            or sha256(path) != record["sha256"]):
        raise RegistrationError(f"frozen payload differs: {record['path']}")
    return dict(record)


def metadata_record(root, artifact, expected):
    record = artifact["files"]["metadata"]
    path = local_path(root, record["path"])
    value = read_json(path)
    scientific = {k: v for k, v in value.items() if k not in IGNORED_METADATA_FIELDS}
    if scientific != expected[artifact["artifact_id"]]:
        raise RegistrationError(f"scientific metadata differs: {artifact['artifact_id']}")
    return {"path": record["path"], "bytes": path.stat().st_size, "sha256": sha256(path)}


def source_records(root, *, existing=None):
    records = []
    chosen = {r["path"]: r for r in existing} if existing is not None else None
    for dataset in read_json(PUBLIC_SOURCES)["datasets"]:
        for source in dataset["files"]:
            candidates = list(dict.fromkeys((
                source["local_path"],
                f"evaluation_benchmark_source_code/data/publication_benchmark_v1/{dataset['id']}/source/{source['name']}",
            )))
            if chosen is None:
                matches = [p for p in candidates if local_path(root, p).is_file()]
                if not matches:
                    raise RegistrationError(f"missing publisher source: {dataset['id']}/{source['name']}")
                relative = matches[0]
            else:
                matches = [p for p in candidates if p in chosen]
                if len(matches) != 1:
                    raise RegistrationError("registered publisher source paths are incomplete or ambiguous")
                relative = matches[0]
            record = {"path": relative, "bytes": source["bytes"], "sha256": source["sha256"]}
            if chosen is not None and chosen[relative] != record:
                raise RegistrationError("registered publisher source fingerprint differs")
            records.append(checked_record(root, record))
    if chosen is not None and set(chosen) != {r["path"] for r in records}:
        raise RegistrationError("unexpected registered integrity records")
    return records


def group_sources(records):
    result = {}
    for dataset in read_json(PUBLIC_SOURCES)["datasets"]:
        if dataset["id"] not in {"har_smartphone", "ct_slices"}:
            continue
        spec = dataset["files"][0]
        matches = [r for r in records if r["sha256"] == spec["sha256"] and r["bytes"] == spec["bytes"]]
        if len(matches) != 1:
            raise RegistrationError("group source is missing or ambiguous")
        result[dataset["id"]] = matches[0]
    return result


def register(data_root):
    root = Path(data_root).resolve()
    baseline = read_json(MANIFEST)
    expected = read_json(METADATA)["artifacts"]
    if (len(baseline["artifacts"]) != 34
            or sum(len(a["measurements"]) for a in baseline["artifacts"]) != 70):
        raise RegistrationError("expected 34 frozen artifacts and 70 measurement blocks")
    result = copy.deepcopy(baseline)
    for artifact in result["artifacts"]:
        for role, record in list(artifact["files"].items()):
            if role == "metadata":
                artifact["files"][role] = metadata_record(root, artifact, expected)
            else:
                checked_record(root, record)
    result["integrity_records"] = source_records(root)
    result["group_source_records"] = group_sources(result["integrity_records"])
    result["sparse_reference_file_count"] = 0
    result["regeneration_registration"] = {
        "schema_version": 1,
        "kind": "frozen_payloads_with_fresh_preparation_metadata",
        "created_utc": dt.datetime.now(dt.timezone.utc).isoformat(),
        "source_manifest_sha256": sha256(MANIFEST),
        "public_sources_sha256": sha256(PUBLIC_SOURCES),
        "expected_metadata_sha256": sha256(METADATA),
        "registrar_sha256": sha256(__file__),
        "artifact_count": 34,
        "measurement_blocks": 70,
        "payload_policy": "Exact frozen bytes and SHA-256; metadata scientific fields compared exactly.",
        "scope": "Five selected replicates per synthetic family. Historical release reports and unused replicates are not required.",
    }
    return result


def load_registered_manifest(path, data_root):
    """Authenticate registered structure and metadata; caller verifies payload files.

    Public archives are checked here because they bind group alignment, and the
    ordinary runner must still verify every returned artifact file record.
    """
    root = Path(data_root).resolve()
    value = read_json(path)
    baseline = read_json(MANIFEST)
    expected = read_json(METADATA)["artifacts"]
    registration = value.get("regeneration_registration", {})
    anchors = {
        "schema_version": 1,
        "kind": "frozen_payloads_with_fresh_preparation_metadata",
        "source_manifest_sha256": sha256(MANIFEST),
        "public_sources_sha256": sha256(PUBLIC_SOURCES),
        "expected_metadata_sha256": sha256(METADATA),
        "registrar_sha256": sha256(__file__),
        "artifact_count": 34,
        "measurement_blocks": 70,
    }
    if any(registration.get(k) != v for k, v in anchors.items()):
        raise RegistrationError("registered manifest source binding differs")
    if len(value.get("artifacts", [])) != len(baseline["artifacts"]):
        raise RegistrationError("registered artifact count differs")
    for original, actual in zip(baseline["artifacts"], value["artifacts"]):
        required = copy.deepcopy(original)
        if "metadata" in required["files"]:
            required["files"]["metadata"] = metadata_record(root, original, expected)
        if actual != required:
            raise RegistrationError(f"registered artifact differs: {original['artifact_id']}")
    allowed = {"artifacts", "integrity_records", "group_source_records",
               "sparse_reference_file_count", "regeneration_registration"}
    if any(value.get(k) != v for k, v in baseline.items() if k not in allowed):
        raise RegistrationError("registered manifest contract differs")
    if set(value) - set(baseline) - allowed or value.get("sparse_reference_file_count") != 0:
        raise RegistrationError("unexpected registered manifest fields")
    integrity = source_records(root, existing=value.get("integrity_records", []))
    if value.get("group_source_records") != group_sources(integrity):
        raise RegistrationError("registered group-source records differ")
    return value


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-root", type=Path, default=ROOT,
                        help="Root containing evaluation_benchmark_source_code/data")
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    if args.output.exists():
        parser.error("output already exists; choose a fresh registration path")
    result = register(args.data_root)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    with args.output.open("x", encoding="utf-8") as stream:
        json.dump(result, stream, indent=2, sort_keys=True, allow_nan=False)
        stream.write("\n")
    print(f"Registered {len(result['artifacts'])} frozen training artifacts: {args.output}")


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/reproduction_inputs/rq2_tuned_settings.json <==
{
  "schema_version": 1,
  "purpose": "Frozen manuscript RQ2 training settings; parameter values only. This export is not an optimizer-state archive or a historical timing receipt.",
  "tuning_configuration": {
    "studies": 34,
    "trial_requests_per_study": 20,
    "total_valid_trials": 680,
    "tuning_num_threads": 8,
    "measurement_num_threads": 16,
    "inner_model_seed": 20260918,
    "optimizer": "Optuna TPESampler",
    "optuna_version": "5.0.0",
    "sampler": {
      "seed": 20260917,
      "n_startup_trials": 5,
      "n_ei_candidates": 24,
      "constant_liar": false
    },
    "rounds": {
      "low": 50,
      "high": 2000,
      "log": true
    },
    "learning_rate": {
      "low": 0.01,
      "high": 0.2,
      "log": true
    },
    "initial_pair": {
      "total_boosting_rounds": 300,
      "learning_rate": 0.05
    },
    "selection_order": [
      "primary_loss",
      "total_boosting_rounds",
      "learning_rate",
      "trial_number"
    ]
  },
  "settings": [
    {
      "artifact_id": "higgs::official",
      "dataset": "higgs",
      "total_boosting_rounds": 1955,
      "learning_rate": 0.1522960033040438,
      "selected_trial": 11,
      "validation_loss": 0.4898615109420332,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "epsilon::official",
      "dataset": "epsilon",
      "total_boosting_rounds": 1842,
      "learning_rate": 0.0668505834002126,
      "selected_trial": 12,
      "validation_loss": 0.2707746156192659,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "bosch::official",
      "dataset": "bosch",
      "total_boosting_rounds": 1780,
      "learning_rate": 0.013432722410327929,
      "selected_trial": 11,
      "validation_loss": 0.03087049315393691,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "yearpredictionmsd::official",
      "dataset": "yearpredictionmsd",
      "total_boosting_rounds": 1865,
      "learning_rate": 0.06507903442289653,
      "selected_trial": 15,
      "validation_loss": 8.723668384482457,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "aps_failure::official",
      "dataset": "aps_failure",
      "total_boosting_rounds": 571,
      "learning_rate": 0.023038234864696173,
      "selected_trial": 15,
      "validation_loss": 0.017520150616270748,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "kdd2009_appetency::official",
      "dataset": "kdd2009_appetency",
      "total_boosting_rounds": 93,
      "learning_rate": 0.022991934840232132,
      "selected_trial": 15,
      "validation_loss": 0.07730293823234832,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "gisette::official",
      "dataset": "gisette",
      "total_boosting_rounds": 1652,
      "learning_rate": 0.010418750899238658,
      "selected_trial": 13,
      "validation_loss": 0.05999518626092769,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "jannis::official",
      "dataset": "jannis",
      "total_boosting_rounds": 862,
      "learning_rate": 0.013580828943535865,
      "selected_trial": 17,
      "validation_loss": 0.7000566677872037,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "har_smartphone::official",
      "dataset": "har_smartphone",
      "total_boosting_rounds": 449,
      "learning_rate": 0.10153540075755518,
      "selected_trial": 4,
      "validation_loss": 0.14463395345474112,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "ct_slices::fold-01",
      "dataset": "ct_slices",
      "total_boosting_rounds": 1319,
      "learning_rate": 0.032176625516434416,
      "selected_trial": 11,
      "validation_loss": 7.617670266932382,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "ct_slices::fold-02",
      "dataset": "ct_slices",
      "total_boosting_rounds": 1122,
      "learning_rate": 0.02603214707577298,
      "selected_trial": 15,
      "validation_loss": 4.822421192327748,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "ct_slices::fold-03",
      "dataset": "ct_slices",
      "total_boosting_rounds": 666,
      "learning_rate": 0.19471861248774552,
      "selected_trial": 10,
      "validation_loss": 8.74659311245863,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "ct_slices::fold-04",
      "dataset": "ct_slices",
      "total_boosting_rounds": 857,
      "learning_rate": 0.02905905009957168,
      "selected_trial": 12,
      "validation_loss": 4.232175329448009,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "ct_slices::fold-05",
      "dataset": "ct_slices",
      "total_boosting_rounds": 1704,
      "learning_rate": 0.02121791203539428,
      "selected_trial": 15,
      "validation_loss": 7.7278581023139115,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s1::replicate-00",
      "dataset": "synthetic_s1",
      "total_boosting_rounds": 1625,
      "learning_rate": 0.03749132910635472,
      "selected_trial": 16,
      "validation_loss": 0.5031369191130756,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s1::replicate-01",
      "dataset": "synthetic_s1",
      "total_boosting_rounds": 1246,
      "learning_rate": 0.05620103648096275,
      "selected_trial": 19,
      "validation_loss": 0.5021797242878482,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s1::replicate-02",
      "dataset": "synthetic_s1",
      "total_boosting_rounds": 1940,
      "learning_rate": 0.03457417091471495,
      "selected_trial": 17,
      "validation_loss": 0.5001489382064654,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s1::replicate-03",
      "dataset": "synthetic_s1",
      "total_boosting_rounds": 1940,
      "learning_rate": 0.03457417091471495,
      "selected_trial": 17,
      "validation_loss": 0.49864796150130314,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s1::replicate-04",
      "dataset": "synthetic_s1",
      "total_boosting_rounds": 938,
      "learning_rate": 0.08429237350991481,
      "selected_trial": 15,
      "validation_loss": 0.49885500341579153,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s2::replicate-00",
      "dataset": "synthetic_s2",
      "total_boosting_rounds": 1894,
      "learning_rate": 0.022049633718303884,
      "selected_trial": 16,
      "validation_loss": 0.463495281153223,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s2::replicate-01",
      "dataset": "synthetic_s2",
      "total_boosting_rounds": 577,
      "learning_rate": 0.053795495325631604,
      "selected_trial": 17,
      "validation_loss": 0.4651414832583433,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s2::replicate-02",
      "dataset": "synthetic_s2",
      "total_boosting_rounds": 1705,
      "learning_rate": 0.02326760071945468,
      "selected_trial": 19,
      "validation_loss": 0.4618530743873417,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s2::replicate-03",
      "dataset": "synthetic_s2",
      "total_boosting_rounds": 816,
      "learning_rate": 0.04764169835653954,
      "selected_trial": 18,
      "validation_loss": 0.46191745292146613,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_s2::replicate-04",
      "dataset": "synthetic_s2",
      "total_boosting_rounds": 1705,
      "learning_rate": 0.02326760071945468,
      "selected_trial": 19,
      "validation_loss": 0.46700304548140487,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d1::replicate-00",
      "dataset": "synthetic_d1",
      "total_boosting_rounds": 1787,
      "learning_rate": 0.013073796933139812,
      "selected_trial": 15,
      "validation_loss": 1.0411026298378043,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d1::replicate-01",
      "dataset": "synthetic_d1",
      "total_boosting_rounds": 1667,
      "learning_rate": 0.010415419455369682,
      "selected_trial": 13,
      "validation_loss": 1.0494326420940607,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d1::replicate-02",
      "dataset": "synthetic_d1",
      "total_boosting_rounds": 1667,
      "learning_rate": 0.010415419455369682,
      "selected_trial": 13,
      "validation_loss": 1.0550252885545335,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d1::replicate-03",
      "dataset": "synthetic_d1",
      "total_boosting_rounds": 1780,
      "learning_rate": 0.013432722410327929,
      "selected_trial": 11,
      "validation_loss": 1.0566313973003525,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d1::replicate-04",
      "dataset": "synthetic_d1",
      "total_boosting_rounds": 1395,
      "learning_rate": 0.01204550669199262,
      "selected_trial": 6,
      "validation_loss": 1.0562153346737253,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d2::replicate-00",
      "dataset": "synthetic_d2",
      "total_boosting_rounds": 1944,
      "learning_rate": 0.01239834103673987,
      "selected_trial": 17,
      "validation_loss": 0.3747895623455299,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d2::replicate-01",
      "dataset": "synthetic_d2",
      "total_boosting_rounds": 1780,
      "learning_rate": 0.013432722410327929,
      "selected_trial": 11,
      "validation_loss": 0.38732707360723234,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d2::replicate-02",
      "dataset": "synthetic_d2",
      "total_boosting_rounds": 1780,
      "learning_rate": 0.013432722410327929,
      "selected_trial": 11,
      "validation_loss": 0.36558624048467053,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d2::replicate-03",
      "dataset": "synthetic_d2",
      "total_boosting_rounds": 1780,
      "learning_rate": 0.013432722410327929,
      "selected_trial": 11,
      "validation_loss": 0.36908153482632705,
      "valid_trials": 20,
      "unique_pairs": 20
    },
    {
      "artifact_id": "synthetic_d2::replicate-04",
      "dataset": "synthetic_d2",
      "total_boosting_rounds": 1780,
      "learning_rate": 0.013432722410327929,
      "selected_trial": 11,
      "validation_loss": 0.41291825677864363,
      "valid_trials": 20,
      "unique_pairs": 20
    }
  ]
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/reproduction_inputs/supervisor.example.json <==
{
  "repository": ".",
  "campaign": "evaluation_benchmark_source_code/results/manuscript",
  "environment": {
    "OPENBLAS_NUM_THREADS": "1",
    "MKL_NUM_THREADS": "1",
    "NUMEXPR_NUM_THREADS": "1",
    "PYTHONNOUSERSITE": "1",
    "PYTHONDONTWRITEBYTECODE": "1"
  },
  "stages": [
    {
      "id": "RQ1",
      "arm": "RQ1",
      "output": "evaluation_benchmark_source_code/results/manuscript/RQ1",
      "expected_measured_fits": 450,
      "fit_cpus": [13, 21, 25, 29, 37, 49, 53, 61],
      "argv": [
        ".venv-evaluation/bin/python", "-B", "-u", "-m", "evaluation_benchmark_source_code.RQ1_src.run",
        "--profile", "original", "--dataset-scope", "all",
        "--rq1-method-set", "endogenous-five-v1",
        "--registered-data-manifest", "evaluation_benchmark_source_code/results/registered_data.json",
        "--build-manifest", "evaluation_benchmark_source_code/results/native/build_manifest.json",
        "--competitor-manifest", "evaluation_benchmark_source_code/results/competitors/install_manifest.json",
        "--output", "evaluation_benchmark_source_code/results/manuscript/RQ1"
      ]
    },
    {
      "id": "RQ2",
      "arm": "RQ2",
      "output": "evaluation_benchmark_source_code/results/manuscript/RQ2",
      "expected_measured_fits": 1470,
      "fit_cpus": [1, 5, 9, 13, 17, 21, 25, 29, 33, 37, 41, 45, 49, 53, 57, 61],
      "argv": [
        ".venv-evaluation/bin/python", "-B", "-u", "-m", "evaluation_benchmark_source_code.RQ2_src.run",
        "--profile", "original", "--dataset-scope", "base",
        "--registered-data-manifest", "evaluation_benchmark_source_code/results/registered_data.json",
        "--frozen-rq2-settings", "evaluation_benchmark_source_code/reproduction_inputs/rq2_tuned_settings.json",
        "--build-manifest", "evaluation_benchmark_source_code/results/native/build_manifest.json",
        "--competitor-manifest", "evaluation_benchmark_source_code/results/competitors/install_manifest.json",
        "--output", "evaluation_benchmark_source_code/results/manuscript/RQ2"
      ]
    },
    {
      "id": "RQ2_ablations",
      "arm": "RQ2",
      "output": "evaluation_benchmark_source_code/results/manuscript/RQ2_ablations",
      "expected_measured_fits": 770,
      "fit_cpus": [1, 5, 9, 13, 17, 21, 25, 29, 33, 37, 41, 45, 49, 53, 57, 61],
      "argv": [
        ".venv-evaluation/bin/python", "-B", "-u", "-m", "evaluation_benchmark_source_code.RQ2_src.run",
        "--profile", "ablations", "--dataset-scope", "base",
        "--registered-data-manifest", "evaluation_benchmark_source_code/results/registered_data.json",
        "--frozen-rq2-settings", "evaluation_benchmark_source_code/reproduction_inputs/rq2_tuned_settings.json",
        "--build-manifest", "evaluation_benchmark_source_code/results/native_ablations/build_manifest.json",
        "--output", "evaluation_benchmark_source_code/results/manuscript/RQ2_ablations"
      ]
    }
  ]
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/requirements-competitors.txt <==
# Python 3.11--3.12. XGBoost CPU is built by install_competitors.py first.
catboost==1.2.10
xgboost-cpu==3.4.2
pandas==3.0.5
graphviz==0.21
plotly==7.1.0


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/requirements.txt <==
# Coordinator and local validation environment: Python 3.11--3.12.
# Publication workers may use the authenticated server training interpreter.
-r RQ2_src/requirements-rq2-tuning.txt
scipy==1.13.1
scikit-learn==1.6.1
matplotlib==3.9.4
narwhals==2.25.0

# RQ1/RQ2 also require the pinned CPU runtimes installed by install_competitors.py.


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/runtime.py <==
"""Fresh-process execution with authenticated acceptance and retry per fit."""
from __future__ import annotations

import json
import os
from pathlib import Path
import platform
import signal
import subprocess
import time
import uuid

from .common import ROOT, ContractError, digest, file_hash, file_record, read_json, verify, write_json
from .monitor import BlockEnvironmentMonitor, admission_check


def run_worker(spec, directory, python, execution, development, monitor=None):
    directory = Path(directory)
    directory.mkdir(parents=True, exist_ok=True)
    write_json(directory / "spec.json", spec)
    output = directory / "worker"
    if output.exists():
        # Interrupted work is retained but never mistaken for a completed receipt.
        output.rename(directory / ("interrupted-" + uuid.uuid4().hex))
    environment = os.environ.copy()
    environment.update({"PYTHONPATH": str(ROOT), "PYTHONNOUSERSITE": "1",
                        "PYTHONHASHSEED": "0",
                        "OMP_NUM_THREADS": "2" if development else str(execution["omp_num_threads"]),
                        "OMP_PROC_BIND": "true", "OMP_PLACES": "cores",
                        "OPENBLAS_NUM_THREADS": "1", "MKL_NUM_THREADS": "1",
                        "VECLIB_MAXIMUM_THREADS": "1", "NUMEXPR_NUM_THREADS": "1"})
    command = [str(python), "-B", "-m", "evaluation_benchmark_source_code.worker",
               "--spec", str(directory / "spec.json"), "--output", str(output)]
    if not development:
        command = ["taskset", "-c", ",".join(map(str, execution["fit_cpus"]))] + command
    start = time.perf_counter_ns()
    process = subprocess.Popen(command, cwd=ROOT, env=environment,
                               stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
    if monitor is not None:
        monitor.set_fit_pid(process.pid)
    marker = None
    rounds = []
    usage = None
    try:
        with (directory / "worker.log").open("wb") as log:
            for line in iter(process.stdout.readline, b""):
                log.write(line)
                decoded = line.decode("utf-8", errors="replace").strip()
                for tag, target in (("EVALUATION_MODEL ", "model"),
                                    ("EVALUATION_ROUND ", "round")):
                    if decoded.startswith(tag):
                        item = json.loads(decoded[len(tag):])
                        # Parent receipt time matches the established publication scope.
                        item["cumulative_process_ns"] = time.perf_counter_ns() - start
                        if target == "model":
                            if marker is not None:
                                raise ContractError("Duplicate serialized-model marker")
                            marker = item
                        else:
                            rounds.append(item)
        pid, status, usage = os.wait4(process.pid, 0)
        if pid != process.pid:
            raise ContractError("Worker accounting reaped another process")
        process.returncode = os.waitstatus_to_exitcode(status)
    finally:
        if usage is None:
            try:
                os.kill(process.pid, signal.SIGKILL)
            except ProcessLookupError:
                pass
            _, status, usage = os.wait4(process.pid, 0)
            process.returncode = os.waitstatus_to_exitcode(status)
        if monitor is not None:
            monitor.complete_fit(process.pid, usage.ru_utime, usage.ru_stime)
    elapsed = time.perf_counter_ns() - start
    receipt_path = output / "receipt.json"
    if not receipt_path.is_file():
        raise ContractError(f"Worker produced no receipt; see {directory / 'worker.log'}")
    receipt = read_json(receipt_path)
    if receipt.get("status") == "complete" and process.returncode:
        raise ContractError(f"Worker exited {process.returncode} despite a completed receipt")
    measured = spec["op"] == "train" and not spec.get("discovery", False)
    if measured and receipt.get("status") == "complete" and marker is None:
        raise ContractError("Measured fit has no endpoint serialization marker")
    if measured and marker is not None:
        completed = receipt["completed_rounds"]
        expected = list(range(25, completed + 1, 25))
        if completed % 25:
            expected.append(completed)
        if ([r["completed_rounds"] for r in rounds] != expected
                or marker["completed_rounds"] != completed):
            raise ContractError("Round timing boundaries differ from completed endpoint")
        previous_round, previous_ns = 0, 0
        for boundary in rounds:
            length = boundary["completed_rounds"] - previous_round
            boundary.update(interval_rounds=length, partial=length != 25,
                            interval_seconds=(boundary["cumulative_process_ns"] - previous_ns) / 1e9)
            previous_round, previous_ns = boundary["completed_rounds"], boundary["cumulative_process_ns"]
    process_record = {"exit_status": process.returncode,
                      "user_cpu_seconds": usage.ru_utime,
                      "system_cpu_seconds": usage.ru_stime,
                      "peak_rss_bytes": int(usage.ru_maxrss) * (1 if platform.system() == "Darwin" else 1024),
                      "process_to_exit_seconds": elapsed / 1e9,
                      "process_seconds": None if marker is None else marker["cumulative_process_ns"] / 1e9,
                      "round_timing": rounds}
    # RQ1 calibration is untimed; CPU accounting belongs only to environment gates.
    if not spec.get("discovery", False):
        write_json(directory / "process.json", process_record)
    return {"spec_sha256": digest(spec), "worker_receipt_sha256": file_hash(receipt_path),
            "worker_directory": str(output), "receipt": receipt,
            **({"process": process_record} if not spec.get("discovery", False) else {})}


def accepted_result(path, specs, *, development, allow_trial_failure=False):
    path = Path(path)
    if not path.is_file():
        return None
    result = read_json(path)
    if result.get("specs_sha256") != digest(specs):
        raise ContractError(f"Completed block configuration changed: {path}")
    if (result.get("development") is not development
            or result.get("publication_eligible") is not (not development)
            or result.get("environment", {}).get("valid") is not True
            or result.get("admission", {}).get("accepted") is not True
            or len(result.get("runs", [])) != len(specs)):
        raise ContractError("Completed block is incomplete or failed its environment gate")
    if result.get("schema_version") == 2:
        if result.get("acceptance_scope") == "per_fit":
            references = result.get("fit_blocks", [])
            if len(references) != len(specs):
                raise ContractError("Completed block lacks individual fit evidence")
            for index, (spec, item, reference) in enumerate(zip(specs, result["runs"], references)):
                expected = (path.parent / f"fit-{index:02d}" / "block.json").resolve()
                if Path(reference["path"]).resolve() != expected:
                    raise ContractError("Individual fit evidence has the wrong scheduled position")
                child = accepted_result(verify(reference), [spec], development=development,
                                        allow_trial_failure=allow_trial_failure)
                if (child is None or child.get("acceptance_scope") != "single_fit"
                        or child["runs"] != [item]
                        or child.get("execution_sha256") != result.get("execution_sha256")):
                    raise ContractError("Individual fit evidence differs from completed block")
            return result
        if result.get("acceptance_scope") != "single_fit" or len(specs) != 1:
            raise ContractError("Unknown acceptance evidence scope")
        evidence = result.get("evidence", {})
        required = {"admission", "environment", "spec"}
        if "process" in result["runs"][0]:
            required.add("process")
        if set(evidence) != required:
            raise ContractError("Completed fit lacks acceptance evidence")
        expected_values = {"admission": result["admission"], "environment": result["environment"],
                           "spec": specs[0], "process": result["runs"][0].get("process")}
        for name, reference in evidence.items():
            if read_json(verify(reference)) != expected_values[name]:
                raise ContractError(f"Completed fit {name} evidence changed")
    for spec, item in zip(specs, result["runs"]):
        if item.get("spec_sha256") != digest(spec):
            raise ContractError("Completed worker configuration differs")
        receipt = Path(item["worker_directory"]) / "receipt.json"
        if (file_hash(receipt) != item["worker_receipt_sha256"]
                or read_json(receipt) != item["receipt"]):
            raise ContractError("Completed worker receipt changed")
        if item["receipt"].get("status") != "complete" and not allow_trial_failure:
            raise ContractError("Completed block contains a failed worker")
        for name in ("model", "cache", "predictions"):
            record = item["receipt"].get(name)
            if isinstance(record, dict):
                verify(record)
    return result


def run_block(specs, directory, python, execution, development, retry_limit=0,
              allow_trial_failure=False):
    """Keep the first accepted fit; retry only an environment-rejected fit."""
    directory = Path(directory)
    prior = accepted_result(directory / "block.json", specs, development=development,
                            allow_trial_failure=allow_trial_failure)
    if prior is not None:
        if (prior.get("schema_version") != 2
                and any(spec["op"] == "train" and not spec.get("discovery", False)
                        for spec in specs)):
            raise ContractError("Measured fits require individual acceptance evidence")
        if (prior.get("schema_version") == 2
                and prior.get("execution_sha256") != digest(execution)):
            raise ContractError("Completed block execution policy changed")
        return prior
    directory.mkdir(parents=True, exist_ok=True)
    if not specs:
        raise ContractError("Cannot execute an empty block")
    if len(specs) > 1:
        # Freeze the entire order before the first fit, including interrupted blocks.
        write_json(directory / "specs.json", specs)
        runs, references = [], []
        for index, spec in enumerate(specs):
            target = directory / f"fit-{index:02d}"
            accepted = run_block([spec], target, python, execution, development,
                                 retry_limit, allow_trial_failure)
            runs.append(accepted["runs"][0])
            references.append(file_record(target / "block.json"))
        result = {"schema_version": 2, "acceptance_scope": "per_fit",
                  "execution_sha256": digest(execution), "specs_sha256": digest(specs),
                  "runs": runs, "fit_blocks": references,
                  "environment": {"valid": True, "scope": "all individual fit receipts accepted",
                                  "expected_fit_count": len(specs)},
                  "admission": {"accepted": True, "scope": "per_fit"},
                  "development": development, "publication_eligible": not development}
        write_json(directory / "block.json", result)
        return result
    for retry in range(retry_limit + 1):
        admission = {"accepted": True, "publication_eligible": False}
        if not development:
            while True:
                admission = admission_check(set(execution["fit_cpus"]),
                                            execution["max_aggregate_residual_cpu_percent_on_fit_cpus"],
                                            execution=execution,
                                            enforce_io_psi=specs[0]["op"] in {"train", "trial"})
                if admission["accepted"]:
                    break
                write_json(directory / ("admission-rejected-" + uuid.uuid4().hex + ".json"), admission)
                print(f"Environment admission rejected for {directory}; waiting 5 seconds", flush=True)
                time.sleep(5)
        attempt = directory / ("attempt-" + uuid.uuid4().hex)
        attempt.mkdir()
        write_json(attempt / "admission.json", admission)
        monitor = None if development else BlockEnvironmentMonitor(set(execution["fit_cpus"]), execution)
        if monitor is not None:
            monitor.start()
        runs = []
        try:
            for index, spec in enumerate(specs):
                result = run_worker(spec, attempt / f"fit-{index:02d}", python,
                                    execution, development, monitor)
                runs.append(result)
                if result["receipt"].get("status") != "complete" and not allow_trial_failure:
                    raise ContractError(f"Worker failed: {result['receipt']}; see {attempt}")
        finally:
            environment = ({"valid": True, "publication_eligible": False,
                            "scope": "development correctness only; publication Linux gates not applied"}
                           if monitor is None else monitor.finish(expected_fit_count=len(runs),
                               enforce_io_psi=any(spec["op"] in {"train", "trial"} for spec in specs)))
            write_json(attempt / "environment.json", environment)
        if environment["valid"]:
            evidence = {"admission": file_record(attempt / "admission.json"),
                        "environment": file_record(attempt / "environment.json"),
                        "spec": file_record(attempt / "fit-00" / "spec.json")}
            if "process" in runs[0]:
                evidence["process"] = file_record(attempt / "fit-00" / "process.json")
            result = {"schema_version": 2, "acceptance_scope": "single_fit",
                      "execution_sha256": digest(execution), "evidence": evidence,
                      "specs_sha256": digest(specs), "runs": runs,
                      "environment": environment, "admission": admission,
                      "development": development, "publication_eligible": not development}
            write_json(directory / "block.json", result)
            return result
        kinds = ", ".join(str(item.get("kind", "unknown"))
                          for item in environment.get("violations", [])) or "environment gate"
        print(f"Fit environment failed for {directory}: {kinds}; "
              f"attempt {retry + 1}/{retry_limit + 1}", flush=True)
        if retry == retry_limit:
            raise ContractError(f"Environment rejected this fit; see {attempt / 'environment.json'}")
    raise ContractError("Environment admission failed")


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/sealed_evaluation.py <==
"""Prediction-only continuation of a complete, immutable training campaign.

There is deliberately no call to preparation, tuning or training in this path.
Historical source transitions remain evidence, not mutable replacement locks.
"""
from __future__ import annotations

import copy
import sys

from .common import (ContractError, SOURCE, digest, file_record, read_json,
                     source_identity, verify, write_json)
from .runtime import accepted_result


# These implement prediction, metrics, training and native artifact verification.
# Parallel dispatch may change; these scientific implementations may not.
UNCHANGED = ("worker.py", "external_models.py", "data.py", "metrics.py", "training.py",
             "runtime.py", "monitor.py", "common.py", "native_build.py", "report.py",
             "RQ1_src/selection.py", "calibration.py", "RQ2_src/tuning.py")


def require(condition, message):
    if not condition:
        raise ContractError("Sealed evaluation: " + message)


def _parent_sources(campaign, preparation, measurement):
    parent = getattr(campaign.args, "evaluation_parent_transition", None)
    expected_settings = copy.deepcopy(preparation["settings"])
    sources = preparation["sources"]
    reference = None
    if parent is not None:
        reference = file_record(parent)
        value = read_json(parent)
        require(value.get("original_lock_id") == digest(measurement), "parent lock differs")
        require(read_json(verify(value["original_preparation_lock"])) == preparation
                and read_json(verify(value["original_measurement_lock"])) == measurement,
                "parent training evidence differs")
        verify(value["review"])
        # Authenticate the existing ancestry; do not remove or rewrite its history.
        pending = list(value.get("prior_transitions", []))
        seen = set()
        while pending:
            ref = pending.pop()
            path = verify(ref)
            if path in seen:
                continue
            seen.add(path)
            old = read_json(path)
            require(old["original_lock_id"] == digest(measurement), "ancestral lock differs")
            if old.get("review"):
                verify(old["review"])
            pending.extend(old.get("prior_transitions", []))
        sources = value["current_sources"]
        # This is the already-reviewed inactive RQ2 stopping-wrapper transition.
        if campaign.arm == "RQ2" and "current_stopping" in value:
            expected_settings["stopping"] = value["current_stopping"]
    require(campaign.cfg == expected_settings, "training settings changed")
    current = source_identity()
    for name in UNCHANGED:
        require(current.get(name) == sources.get(name), "scientific implementation changed: " + name)
    return reference, current


def load_campaign(campaign):
    """Load and authenticate every saved endpoint; never create missing training."""
    output = campaign.output
    preparation = read_json(output / "preparation.lock.json")
    measurement = read_json(output / "measurement.lock.json")
    require(measurement["preparation_lock_sha256"] == digest(preparation), "preparation lock differs")
    require(preparation["arm"] == campaign.arm
            and preparation.get("profile", "original") == getattr(campaign, "profile", "original")
            and preparation["dataset_scope"] == campaign.dataset_scope
            and preparation["development"] is campaign.args.development
            and preparation["publication_eligible"] is (not campaign.args.development),
            "campaign identity differs")
    if campaign.arm == "RQ1":
        require(preparation.get("rq1_method_set", "full-six-v1")
                == getattr(campaign, "rq1_method_set", "full-six-v1"),
                "RQ1 method set changed")
        require(preparation.get("endogenous_variant", "jaeger")
                == getattr(campaign, "endogenous_variant", "jaeger"),
                "RQ1 endogenous implementation changed")
    parent, current = _parent_sources(campaign, preparation, measurement)
    require(read_json(verify(preparation["build_manifest"])) == campaign.builds,
            "native build manifest changed")
    require(preparation["competitors"] == campaign.competitors, "competitor runtime changed")
    from .campaign import runtime_identity
    require(preparation["training_runtime"] == runtime_identity(campaign.python), "worker runtime changed")
    require(preparation["coordinator_runtime"] == runtime_identity(sys.executable),
            "scoring runtime changed")
    campaign.lock = preparation
    campaign.lock_id = digest(measurement)
    campaign.sources = current
    campaign.artifacts = preparation["data"]["artifacts"]
    campaign.cache_map = measurement["caches"]
    campaign.external_cache_map = measurement["external_caches"]
    campaign.pre_runs = measurement["pre_runs"]
    campaign.selections = measurement["selected_pairs"]
    matrix = campaign.matrix()
    require(matrix == measurement["matrix"], "scheduled scientific comparisons changed")
    artifacts = {a["artifact_id"]: a for a in campaign.artifacts}
    saved, evidence = [], []
    for block in matrix:
        directory = output / "measurements" / block["block_id"].replace(":", "_")
        specs = [campaign.train_spec(artifacts[block["artifact_id"]],
                                    campaign.cache_map[block["artifact_id"]],
                                    block["measurement"], cell) for cell in block["cells"]]
        result = accepted_result(directory / "block.json", specs,
                                 development=campaign.args.development)
        require(result is not None, "training is incomplete; prediction-only mode cannot train missing fits")
        require(result["execution_sha256"] == digest(preparation["settings"]["execution"]),
                "training execution policy changed")
        for spec, run in zip(specs, result["runs"]):
            receipt = run["receipt"]
            require(receipt["status"] == "complete" and receipt["completed_rounds"] > 0,
                    "saved endpoint is incomplete")
            require(spec["rounds"] is None or receipt["completed_rounds"] == spec["rounds"],
                    "saved endpoint has the wrong horizon")
        saved.append((block, result))
        evidence.append(file_record(directory / "block.json"))
    gate = {"lock_id": campaign.lock_id, "blocks": [b["block_id"] for b, _ in saved],
            "all_scheduled_models_frozen": True}
    write_json(output / "test_access.json", gate)
    identity = {"schema_version": 1, "scope": "prediction execution only; training artifacts unchanged",
                "preparation": file_record(output / "preparation.lock.json"),
                "measurement": file_record(output / "measurement.lock.json"),
                "parent_transition": parent, "sources": current,
                "evaluation_policy": file_record(SOURCE / "evaluation_settings.json"),
                "training_blocks": evidence}
    path = output / "evaluation_transition.json"
    if path.exists():
        prior = read_json(path)
        require({k: prior[k] for k in identity} == identity, "evaluation transition changed")
        for record in prior["accepted_predictions_at_transition"]:
            verify(record)
    else:
        identity["accepted_predictions_at_transition"] = [file_record(p) for p in
            sorted((output / "evaluation").glob("*/fit-*/block.json"))]
        write_json(path, identity)
    campaign.saved_training = saved
    print(f"{campaign.arm}: authenticated {sum(len(b['cells']) for b in matrix)} saved training fits; prediction-only continuation", flush=True)
    return matrix


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/settings.json <==
{
  "training": {
    "learning_rate": 0.05,
    "num_leaves": 64,
    "max_depth": 6,
    "lambda_l1": 0.0,
    "lambda_l2": 1.0,
    "max_bin": 255,
    "min_data_in_leaf": 20,
    "min_gain_to_split": 0.0,
    "boosting": "gbdt",
    "tree_learner": "serial",
    "device_type": "cpu",
    "data_sample_strategy": "goss",
    "top_rate": 0.2,
    "other_rate": 0.1,
    "num_threads": 8,
    "force_col_wise": true,
    "force_row_wise": false,
    "enable_bundle": true,
    "is_enable_sparse": true,
    "feature_fraction_bynode": 1.0,
    "bagging_fraction": 1.0,
    "bagging_freq": 0,
    "deterministic": true,
    "verbosity": -1,
    "early_stopping_round": 0,
    "feature_pre_filter": true,
    "use_missing": true,
    "zero_as_missing": false,
    "is_unbalance": false,
    "scale_pos_weight": 1.0,
    "boost_from_average": true
  },
  "jaeger": {
    "confidence_delta": 0.05,
    "discovery_diagnostic_log_period": 0,
    "measured_diagnostic_log_period": 0,
    "warmup_rounds": 2
  },
  "stopping": {
    "epsilon": 0.001,
    "patience": 10,
    "theorem_safety_rounds": 10002
  },
  "timing": {
    "block_rounds": 25,
    "clock": "perf_counter_ns",
    "probability_clip": 1e-15
  },
  "arm_overrides": {
    "RQ2": {
      "training": {"num_threads": 16},
      "execution": {
        "fit_cpus": [1, 5, 9, 13, 17, 21, 25, 29, 33, 37, 41, 45, 49, 53, 57, 61],
        "omp_num_threads": 16
      }
    }
  },
  "execution": {
    "fit_cpus": [
      13,
      21,
      25,
      29,
      37,
      49,
      53,
      61
    ],
    "omp_num_threads": 8,
    "omp_proc_bind": "true",
    "omp_places": "cores",
    "poll_seconds": 2.0,
    "max_load_per_cpu": 1.5,
    "max_swap_io_bytes_per_fit": 67108864,
    "min_mem_available_bytes": 34359738368,
    "max_memory_psi_some_avg10": 5.0,
    "max_io_psi_some_avg10": 10.0,
    "max_aggregate_residual_cpu_percent_on_fit_cpus": 5.0
  }
}


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/source_checksums.sha256 <==
ddb9e19b4b647c16d93c8ee208c5873f45e5981d772d1a0db2613b1b4209de96  ./CRAFT-GBM_model_source_code/CMakeLists.txt
ca70f15d841f7e76c8bbd284d25300cd4ae2ef1035e7e5252b13b73449464305  ./CRAFT-GBM_model_source_code/LICENSE
ef3193df6d68bc7ef70fda62056eba15f0ef668fc9c21b487ae7fd56a562bfd6  ./CRAFT-GBM_model_source_code/VERSION.txt
8fc0e602c8af7d62dbf7e4bab2eea3cfd0d0b6675e7a5207769843b5b2eb30a2  ./CRAFT-GBM_model_source_code/cmake/IntegratedOpenCL.cmake
0303b4ac77809665ab47b7bfc70abaef5b446f6894ccd0a3901d975a70958dfa  ./CRAFT-GBM_model_source_code/cmake/Sanitizer.cmake
93bb7b5ae2df0dcfb7c4237be1b6bb33ee796cb759dd7ce2b6bec80118f6ac35  ./CRAFT-GBM_model_source_code/cmake/Utils.cmake
ebb5d31b6f9fd7eaf4a18cbf2ea4c7ca427a8964057094afc61aa54339664389  ./CRAFT-GBM_model_source_code/cmake/modules/FindLibR.cmake
79b4d863afc49d35fe2f7c43887ecfb1fb37735c1ff796de6f9767264c56e095  ./CRAFT-GBM_model_source_code/cmake/modules/FindNCCL.cmake
03379001a7b12a2ec997a25554247d985270b353c10d5bafee9ac8d6519820b7  ./CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.APACHE
51928dce36213c5333ba3172e847d735d4c6e9b7ff2722a326c49067155b82eb  ./CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.BSD
8ceb4b9ee5adedde47b31e975c1d90c73ad27b6b165a1dcd80c7c545eb65b903  ./CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.GPL
dc626520dcd53a22f727af3ee42c770e56c97a64fe3adb063799d8ab032fe551  ./CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.LGPL
c87b7f8ee88f6195e91743820c00354833583aef091b72e2d4a49c8e28e798a0  ./CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.MINPACK
fab3dd6bdab226f1c08630b1dd917e11fcb4ec5e1e020e2c16f83a0a13863e85  ./CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.MPL2
c83230b770f17ef1386ea1fd3681271dd98aa93646bdbfb5bff3a1b7050fff9d  ./CRAFT-GBM_model_source_code/external_libs/eigen/COPYING.README
48c72c2d7b98fdb451675d2ee03850ecfdc97ea41bce55ed754b03da4ab09bd0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Cholesky
26f0d1bd0677785394f1f4eb2cddf763423f703c0941b3e58373e955b0130327  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/CholmodSupport
b8ae5f77a30d48bcaf622a56f7047baa8b2fb790f5db7361aa1d57f424fa3c1e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Core
5325c9d4d693e504ee012c5275ad4b10b135a701cbd87c14466d2ea21ea22ee5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Dense
b0473b5d7c0cd9311d4a90548162e8cf160904476871f7fb749e9624e9b3dfd1  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Eigen
f1958a9acf3cd3e1f518d871d7dc602e8101b33ce35008b8ee8e1720845bda07  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Eigenvalues
f38a145ee513d1fa75bfcfc794fbc47c9de65a3af5d9fb719e057ac63302c2f8  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Geometry
1a18ea2659db15ce93de0f5aff135a536af9701da9af4f026710e56def23a559  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Householder
84ffa38ac1ef3be005bff500b78b529c1e164fc50637836ff8648fea127b74f7  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/IterativeLinearSolvers
af3020c91b8e92d0734c113fb1511d96a0d6b058128911d898e0177628a358c8  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Jacobi
bc4631eba44254d2d102287f01c02b0ca793291c976b509b7c3528157fed2f64  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/KLUSupport
d00fab176922cdd4a231ff33ead58fc2db21a9d93034bcf7ba0c2a351a654ba4  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/LU
e46d51d3065962408a403480f2c9cad4e7d61fb509c1e4a695274751274969a2  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/MetisSupport
25fac81cac3358017e4dcb20f93afd0f9ce65d6041376f2ff5d96fd9d084bd72  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/OrderingMethods
f423b95716b804f9521234dfbc58ad1a2fad9a16f84bcf16df0bb88aeecc8543  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/PaStiXSupport
50ec5003df399fabf518620e220f71c717ff3a03a7218b8650a974dc3ad06b15  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/PardisoSupport
e77ae1010e9df1dcb0e5a8756048c3880ceb023711e8d1b569e01b039f130820  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/QR
c466291c6e7d230e8b76b725cdad1ed82c249bf01f5ec3bcb6f3f6501ed0ff97  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/QtAlignedMalloc
4fa2d73b998c0794682d63dffbfff795bea41a7d18665840b1c357e66ff1c89d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SPQRSupport
1155a32efd664cb43333a34fa8acbcbc26fa33adaedfee8e20eddf67436ae886  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SVD
be351b6ee652a7a20e3953d0eae216d4d01c2c26ba7b6a464bf908db3449907b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/Sparse
6e364a72115dea57061e136a6ec804cf21c5d3cd79aa4439fd2b352f589dea9b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SparseCholesky
2323c1e3179dfc6abf348161b78c1bf5ecd0caa8f452c70caca9a1cdfdd6a6ae  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SparseCore
5e746ec763054931f16ede5c588aab2b44d755febdaf299f5ee4cca0346a85b6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SparseLU
7433458ae0082f26aac3b544f08e5718a5d122c479a9314252b411ccf1d9b8fb  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SparseQR
c1885167a447825ab7c35573422c3efa23dec62f5b630ac322ffe658e0ee5242  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/StdDeque
03540e297ae96ed03e828d9a433bb7f5a5e93aa83c6f50a6c271c78f9283d667  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/StdList
7e8b1060757a1140298ff3905df70edb59ad1083f505681df30dc9dc9963d8ab  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/StdVector
8aa601f3fa1e6bfc03b799666bf39ebc42d44917a5fb2aaa489beafd63901f72  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/SuperLUSupport
003d41fa08cde68b1c4698499fa9bf9c803cebb27ae748615851519f42dc56ac  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/UmfPackSupport
cc6362ddcddea1403ea9ec1cbea2ca6eaf1c5874630f1b13084f51c78f339d78  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Cholesky/LDLT.h
362fe6b080c9b67d11106f821f926fa84ed24b2120fbdba2a09efb0869eef1ec  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Cholesky/LLT.h
1efc3720834ec96ba0df4a0622aa20c3a80ae48d90d60cfaad5e0bf9c1cfa04b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Cholesky/LLT_LAPACKE.h
fd788dbcb353cd1f0eca9fa6ff65760b3358fbb445ee7defef1fa7c9834a5e79  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/CholmodSupport/CholmodSupport.h
f2f81c23a86e2fbac5847d8348f7dd10f0fe39812834d34b54446e1bca44fbaf  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ArithmeticSequence.h
dfd7ca3f27664e4e391a251de4da52b457507fc942516a21ab3e8b9fa4fe8da4  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Array.h
87a5c07a596b5225d49b0da2585d81d146f7f23b7a0da7a20c51eb5b746afc5e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ArrayBase.h
8bd0a78e64c08c3cbde4af3536ffe6e062a12ce9c7321c43a1469704a937cce4  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ArrayWrapper.h
74a400998f745e1897a3f29de0c1f10e6ad2e97269f72945abb259e6617f3b62  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Assign.h
1395011c35047d223939e6acf3d096e83aec761286e9a109674a5b75e06d65a3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/AssignEvaluator.h
74f63085b8537072933ec173b91b4370bed151778c6435a272a941b678f8b490  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Assign_MKL.h
66eb0ca50b93f4dcdc083aa21f431dd9052c319911356d9025576f0cd9c6c893  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/BandMatrix.h
1092867fec68004388b0ba38d37ad603cc7cb5d034dc28b6fe3a82e92ad888ad  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Block.h
51dbe1e82d3639ba7d30b794e0a9982cf8b3bf989955688970d4bcd723c70aa5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/BooleanRedux.h
a8027642762277db0114a8f4ef40903035484121d5b4edf9a50d5c10e11a1b20  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CommaInitializer.h
b9276dfb980b45f22ede4e08eee447f5e00847400e66f267967692233e424c27  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ConditionEstimator.h
e89d28c6eb156cb659f58a86197fde240ac4c8611a3dd2911e41a2a70d027a33  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CoreEvaluators.h
30bc5387d90ca841e6ec85686d2125318a19d4fdaa05a87fae6ffab0848f749a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CoreIterators.h
0316cc07e8eb45487ae4f2432791168e1c13407120014ebb3f41613ffc6e302c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseBinaryOp.h
70f5b90290fd0ddc75d0b361df6e2eff4fbbbd997f5b8932140ac581802024df  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseNullaryOp.h
97d9e03c73e1a101352d8b00ee191013b6b6acf00e90c887dd54bea4551de7be  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseTernaryOp.h
a6d4fe54959a3aad044a15f126688b445ba317c8cd8f60c3a4e18632e3015c90  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseUnaryOp.h
e59aa61f61a67532d4a6ba173844703c7e98e28d7b8c7e9cee0aa9d30d6b9675  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/CwiseUnaryView.h
868ea8559aa11e574ce734a14ea56f5ce5032746b2d73f4c8c7930f89c598227  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DenseBase.h
b212b3f08925bc43f7803709976f08cf4a83dadd545d558ba91599e92a009659  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DenseCoeffsBase.h
235e92f381291ff75dde3f5bd838dcf7e4c6c80ba83940550e26f7ee4b7c0c88  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DenseStorage.h
0e8854fc839b941abf3b09652b5fec4fa5a7cd3a44acfcb5274a7773b69b2fff  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Diagonal.h
2a0d43560b3cceafa37ad26cc7b44a951545e56a87d17e78b896c6d063c64718  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DiagonalMatrix.h
ffa71f347a5914c9e9341ea82bb42bf7b6f7b8d0454bc17bc5629addb82138cb  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/DiagonalProduct.h
4959d72a6f76f94171e56245e7332d555a7751d29dcbe04b3aaea2c8418e0ef5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Dot.h
f6743198aace0229364aef3842d7a4caec4c648268112d5dc88750d139f0261a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/EigenBase.h
839ba4e8d4998ef37384cdb8fe66e4aba037aefa824dac63b102f016b3670175  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ForceAlignedAccess.h
4da4a3ce3d7a85b30d35977658415e48a4c1051ed6ba1dd4c61cbc8d350027d3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Fuzzy.h
bb7a50eea61bf87cebb8c5ff2553e3641e1e77d62f561838e1265bf42ac883a0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/GeneralProduct.h
15ab400433df502dc3961993455b563c55d5fa47c5a93204d12ad2a79730afdd  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/GenericPacketMath.h
3531619ec23b938dff23039a3f0dd892be533f63d681c7d6596659dbb0ae31a2  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/GlobalFunctions.h
89a4eb492f4a4a0a9e21eff6666383152d0f45ef82d4a1879e61277dafb4ad4f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/IO.h
5fa91088fba62f34cf0ab4e6cbbaba88a36b7c4b195de6d2f67c96e293f32fec  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/IndexedView.h
5eef2f26e105349881eb1408cc2eb674b264c924d45ba3f6bfcebbcadfe6b10c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Inverse.h
37d3c3611a846089cb30a0d78dddc45d322985bb63fa4df5680f6f33c016a07b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Map.h
eeecf78d69227844bb2914dc936d54db6acd9fa8ef8d0e29a9272b84938de1a0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/MapBase.h
b3c6cd173d4ac879e568ac5708042dd0bb160805c6ba9c55da05c8134656f758  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/MathFunctions.h
96f735785742399ffc6109a6d8a41bf2392789b5a713c9cbfb2f089767491247  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/MathFunctionsImpl.h
fd84dfc1c70b042952d299f39f05694f82ca1f17ca013eb336757a3cf71e6d11  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Matrix.h
3fca778dd610923f7c089fe6f63e600005f14fedc156851591fca999a28e592b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/MatrixBase.h
5e93bda8542a8ebfb321dc9199b110a53ae2fb8f2c20e10b6f24e4379b0a27cb  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/NestByValue.h
229d6ce4cb8a1921cacd634f6fe64e698c54077302487c62202b845a7446618d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/NoAlias.h
6039578b4c17f244eb6e0b18f29b8089cb4affbd4431365e4fe8b248259199f1  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/NumTraits.h
863ec1c5b7dedcb8cebda4cb9c38b6fc77dc75d2290dbff2c39a7db98ce33a38  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/PartialReduxEvaluator.h
c4ea371dc8fd72bc610d97b9e8e241d9765c08d8d6a93e66d851fc095cd9ce60  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/PermutationMatrix.h
faa54cb79fd74db5fd5fb3c6f60fc252398ebc3529e9607cfde2232244162335  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/PlainObjectBase.h
47958609570712d8c066c8e7529fce3346f0cc794accd390f753d9703d4842cf  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Product.h
d8863af78cf309c898d34f0e8b38bb4c1b370b5622a48064211f5b3b0ad91eb0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ProductEvaluators.h
fc95b14bef2692647c0891b25906cac988e9519e5f719db0fd9e64e0faf0a6c2  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Random.h
dcdb68827c7f9063af745c9a0e1e85cf53c0a69b67d3d4880134a2ef8ed1f3f6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Redux.h
f4a08654c367bde51b9589279956c23a1b747a78a5b94eb4c7e43f16ae262ebc  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Ref.h
6f77a1da5cd4bcebe1cbb90d52fd7fc23d19a46e8b1b8f2a808ed0ecbf9bdbee  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Replicate.h
5101b12821837460013e70adb2d542f5e623cdd6541d3604af628d2a78de7e14  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Reshaped.h
8a385498f0ba0c67466fe151af42e5537bd3c5d75b89d40b73bc103c77309665  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/ReturnByValue.h
9660864ae4cfc85dec40d82e79a598b71e5c58f53034bdd30c74093c5ab9a154  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Reverse.h
0b9bee78d59350121108778bbad203a463d81c71bfb5cd732b859c02605a1eb5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Select.h
6b05fc31cae6f946db7fcf4439efa13eb21cd9b1903ae7910cc74a611b95f68f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/SelfAdjointView.h
4d0f02140378c8fd28bb05d2f13dc50dd867bdbc2dddce223fe37b82dbf17ab5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/SelfCwiseBinaryOp.h
d1411e4c37b3443d3422dffba6225a70ae186b0ed90a3f09bbec14727edf86f2  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Solve.h
f29b27b474efe5692bbbf1f1863f0ddb4ccf039e3eda02796f54c33889dc86a1  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/SolveTriangular.h
339ee50a16430116e2be23b29441ec7fb90b73ff2bf6be8a39e1c74fb3e171ae  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/SolverBase.h
488e4d101a3d0013b191b80c18fc1c42e988733b6109b704bfa40ccf77d3d187  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/StableNorm.h
cae751132eb5be81f1974936f9a9041935aa8a91d7d0065b48301e4cf57b10c4  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/StlIterators.h
5ef8631f1222d499e9c273266ecbb8077891268b20dd11c7bf57e83b3fb7c37d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Stride.h
72add24f5533477f1aa3de05213be772eeea9a13d67db82d02f74fcce501ea40  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Swap.h
aa104b2fdf7371831d4fcee2383deca5300c49805b99a3c883e13f40b1225750  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Transpose.h
390f37b9c86bed1f1708c5f7786b4609665820370a437a222da320a30c7b9867  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Transpositions.h
cc4c2090bbf9ed02b0a36129809fb2c39a32d2bd2efea05d0debb1eafe848111  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/TriangularMatrix.h
d7f545fba1479e339e3040799ec1a0008b242cbafb456100cb95e7cd64586b49  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/VectorBlock.h
b5a10c9e4ef1a0048e8bd17e514354b1e1647b1d700d59076c1fa34ecf04bc3d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/VectorwiseOp.h
d32f1b4fb0065a312bf13a2861cf3c3d2ff08d2bef4ad8b014b50061ae8802a4  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/Visitor.h
4d178124b64acb5f5915a96f29e97f2ebe3dc44208085199bd092c37c8416f10  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX/Complex.h
738a0df89554cfda21a52c3ba46e47bdff9e35199c788dd8dd4d9ba3c1598105  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX/MathFunctions.h
2344a8cc87e4c35891534a7ac7dde73e012935e0cd65699b18ee77bbe697fe40  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX/PacketMath.h
2cabb8f3dea66b916017058b63e542d218a1ed8f59ec396ff21ae3574b59726c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX/TypeCasting.h
ba0af7273126239fb7b47251be282a7c0b9eea6796dfb0f7c411be5f3b0923c4  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX512/Complex.h
d395757ee69c05b7ff210129bd7f54207bf8ab644909a282f5184c8c356e3247  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX512/MathFunctions.h
394147fddc34b07d8a7a28bc80a5edd1fa5ef3f65101b5356ce168d07f71c31f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX512/PacketMath.h
7520e93ada4015cb38bcb41359235a8bae936d2539dff86cd4afa76831751a3b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AVX512/TypeCasting.h
0944a8651cca7c25f17907c42e521be72f3bf7f9ec92e60f3e901adf800351e1  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/Complex.h
1a4c8e0b6d0f2cacdb516d922613f3a92bc77f8d637d98dca2668066ce0dd74b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MathFunctions.h
a87e086b0361e64082e5ed84798bdb87c97505f625c9230ee2b0c0a96b4eaac6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProduct.h
04e7139eff7b385865b97f12f87f9ce34810128ba99bd06a5cf3aafcfa09fb4e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductCommon.h
3112535947d405562c0ecd7cf47d682017a86306caf746a7671275c3f66a93d1  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductMMA.h
a0f61d6868ddd83b777f56f76006f35395bbddc808cfbfda0e1cd0e7e21e4a2f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/AltiVec/PacketMath.h
a1fef89efd39c77dd8d3d247034e829e93069e128cfbec9aef028e8b95c786ed  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/CUDA/Complex.h
1c3faf2e812a463d0be1c7dab3368ede6afe84d34f042c007bc5dad375e96bd9  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/BFloat16.h
fad5548a5fd3f3e4bcb16fe28549ee73c1ede5f9e29f6c9022bd4d8ad3eaa520  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/ConjHelper.h
e3ef23672902a6a0fef39c9b6c5952ba9ed69e6a0eb32f0ecc13004fc660052d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctions.h
6bd2e4d5286176d0b823708e1a699cf4694cb74ebf54f2ddb678270db5c46717  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctionsFwd.h
bcdf4205c17eddcacbc175c1a5d188db2b36c9e5029b3829076d05dfda406f4d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/Half.h
41b87a95edc400e7545f7273c59742abc95defae6ca7cd85f962d51a7a8fb790  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/Settings.h
4efe3b7a0099da41b42040000a9c4b92bd48efb35b9505c453b5f3d304fb4f75  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/Default/TypeCasting.h
58d0579333d6cd9c7e6bd5582abfeedc0da64bcd1e011c2263c2dd7e54664f57  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/GPU/MathFunctions.h
d8a2a3529c220e0cdbc4c5e847007b160e41b3df0db069fd456aa0bddd0ba03d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/GPU/PacketMath.h
1d1d4e3872dbf4d9ab22c5b67644418265a0a641e26d6c340d4809caa3bc2e98  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/GPU/TypeCasting.h
4d86a4154ef20638d72ab2f585ec61f6c0881908d986a2b4ffb44efa97f97246  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/HIP/hcc/math_constants.h
983d7be618a33cb2ae3d6320246f139f5739bb25337512cc252cde6364879164  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/MSA/Complex.h
f160e1405034b3fbbd2cd64e87a27c0d0faf90072139b937bf6eb71f36983f28  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/MSA/MathFunctions.h
3dac6c302dca476b5fbdde9e5871b7faf48473fd74d2602c07e7483a2cb864ce  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/MSA/PacketMath.h
cb2278d5839544bac8ab0b38f4375b8badffb1c746a8d6af99766fe764afedf6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/Complex.h
54d3101e149f291848d1170a2616a5388f2c91b878a74f2d3163da82207ea7a7  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/GeneralBlockPanelKernel.h
8cd8f6d69e1b8c60eaa88c0f951eab619b8ece903393d7f90d726aa487da816e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/MathFunctions.h
3e13180a0dd01b9a69bd17f17aa869c38c4515df1cc83043b88f43d9a131b75f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/PacketMath.h
736c98b778932aba5914b418fd810a13557a2eb786b5d11e736828a9f3ee7081  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/NEON/TypeCasting.h
87a6f05e1122f886550a985ccb79150be09999352d7cbce86bbeed648a2157a9  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SSE/Complex.h
7007304a115b9f42b483e4e2ca836a0ec578d68a89a3f90c048ddebf074673e5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SSE/MathFunctions.h
a5e086e96bf7876bd9da0c43117f482435d04cdcbc4cf9c104c1724429804130  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SSE/PacketMath.h
52ad99dd125e1b5b7b6480a8a5219344e7b30def71c08fe74d14304856842e60  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SSE/TypeCasting.h
02b207493b1cbbbefa644a22b61d4cbd5d7a07114086f57788b61d0b8cd81e32  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SVE/MathFunctions.h
1319cfeb0c5e4dffa6b90125d241aaa7d685ac6e9907558445a124449c57eaff  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SVE/PacketMath.h
7aecdde0b05a3dc66fbaa138c3658c885cb2b1049813f368f4c76a19f3bbbe34  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SVE/TypeCasting.h
d86e4da28f7f77f32f2686deccdf5ec57d737af7d6fe5a3a95feb76358f53934  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/InteropHeaders.h
4b3ba6d7dfe783fa17f93b7fa3290e1ee107b14905f3c815e4e137e9a32ea43f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/MathFunctions.h
75992417c92ed3317ffe971893214d09e904860df1062f4d0cf4e65038b0a4b5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/PacketMath.h
2083acd84d60e7f88a69eb85f9a0bcca0270ead6fc2a70cbce494c864c064359  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/SyclMemoryModel.h
07fa00a20f141e40e7da538ef8385546801a0164f65ade6c04758020a0bdffba  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/SYCL/TypeCasting.h
e64803d7d661abd130c48ecf864441c0b9c0d5c5c3e2e8a8508a3b87f0db2c5f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/ZVector/Complex.h
00be6ff296decb639ebb277be64555983e8edaaf7cc1a4a790a627b33375f44b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/ZVector/MathFunctions.h
174d47bf730813229a9ddfd5c52e24bd51cc832042e18a1a7a99e984f2a22176  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/arch/ZVector/PacketMath.h
d8f1b1224441face5efe4271d7354683ec16b5cbe8ec89e7c728c13ff85bf160  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/AssignmentFunctors.h
0b07cd6d40cbf96561824eb80aae5af719dcfe1c4d349b011100acdb57821997  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/BinaryFunctors.h
190a630e8482bc0b94383c67b9b5d7a41f3c26cb10894d54597cfde3d73ba70b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/NullaryFunctors.h
71823e6fcbe89847bb7caef19e837b1eed1c32442cdf8d104103888c4ffe4bb0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/StlFunctors.h
0fc3c1aa2a5ad2f1ca9cdbcf37a633712cc0452b107ed63f6a4cf10d67111168  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/TernaryFunctors.h
905b211c94fccc6047ae262673c644ab829c8275e98b6f4b8978c73cb349462a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/functors/UnaryFunctors.h
b1824739dc829bdd5c87d4e2035794230f5ea8e3007977e378399e19562b98f3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralBlockPanelKernel.h
df7aa1bd01e45c47e71ea38ce579d81f5b79aa55ded40f21685802946564ec20  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix.h
b415ab39c5c03ea6f2f3f749ba623424b9f1e0f7ea1e7df71e160f2ee391796e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular.h
973de070289ba262340b5d463fd59625f2f125691fa3322e69e28f58da7c2a84  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h
79cd720f0506bcadc600ea2de3405a4457536e4a35beb4078161f75f76134f67  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix_BLAS.h
ea08550845627bf3d7c0ad30ed7061d5eb9590b1fb548fd3d8fde906707b11f3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector.h
999b5819ab540b4f9bba07cb57763cd433c9cbc1fea66e05da12aa41064e7693  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector_BLAS.h
2c54b4e297c0cb187ee47aec319eead343a6fcfdb3f414d42758bfd68ff4938d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/Parallelizer.h
e204012c3add3c045207b5e4e7eeea5f83bf3da9d0c6f7e287acea1c58a4b22d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix.h
74ed10cd34a5118d0300b7c91cd08bbfe56ac9659d18a383eb8d2aaf3a070cec  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix_BLAS.h
5fd54cb6290c9437875265e5b673797f4cdb6e45c791fe0247b41e098e331055  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector.h
10aad74414d67ae92cd458c5267f84c441dd2c3de826cd4f9333aa042cc76b1c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector_BLAS.h
0e47b0162e6cfd1d8dc314d7cbc105529936b03a802f546c1226d11b6a38dbe6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointProduct.h
1a3064b1b2d3521f1d4b022ba0103314065dde9366686ce0c2af72fc07b38406  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/SelfadjointRank2Update.h
8a726cee8a7523991eaf9d5a4cef2b691c318394d64f4b2f55e13588a599ed16  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix.h
b09bbec2fc888d442697d26d62571f1a991b4a12f347748930f3592d537c39da  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix_BLAS.h
a45c7b2e4fa32c52372f9d635c6599a1844f9053edd9108774e64972b0bdc8fe  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector.h
4ac4ff35409d8875e57af5cec80ae7c537b64034e2720d401fbeba4ec7268749  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector_BLAS.h
7bbe79b4abbec7879feb1c84c2bf92b8e5039baa7a7bcfeee9decb3abf544550  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix.h
d9c296e7a71f502a2804bbf8a704b4f5e866b5978d6f941685c3548ba5e6a842  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix_BLAS.h
5febd767c379a570c5f918b07890f75c87bf9ae4d6b0f565456f275b308d10be  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/products/TriangularSolverVector.h
478865886bd886a3b0f6e221ff9b811be3742274d1fa260c7fbd525a2bc55716  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/BlasUtil.h
3eec3fdfce850c87aca7bac45ce2bf1898804a845e29a9548c3e98e4c82ad35a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/ConfigureVectorization.h
b6d536a1e9b8cc1c685f7c6cf794ebe70a672099370fe57e475f6ca1739236a0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/Constants.h
62dab2d7be4090aaa05e3d2c6581b249b7365726bb7506cdc910552fc8386c55  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/DisableStupidWarnings.h
661744e9dc5ad6fbd6325a068f188d56a7d4c53a2e577bdf02d2032e83f93541  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/ForwardDeclarations.h
e88f96baa8297511a439002d23b0ae30045e9c5438a4b9b3680e4182d6e2b6d5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/IndexedViewHelper.h
32c1a018fdf7bd1f36e310773032566f351aff3b5a00d5f239e24d0c2809ee69  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/IntegralConstant.h
487f0c220d40b8418876b5c7d9032d3597374cdff790d4022e8f4eea932cf620  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/MKL_support.h
8d73259b4ba482e6dbd11b31d8887fd350dfb0836700d32793446bba6ab1ae7a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/Macros.h
e25565aa6ae3e612c26b92cfe731a5df90d7edfa667be5b987c2801c70b2c95c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/Memory.h
4ee6855c8f37669b8c86483342c56f9ad06f2dfc69abfe4691298a8d2a944202  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/Meta.h
45e90a0556a27623a911bf6c9bc81cb3dfcbc9ec82dce28e4af7f8255ea5dad7  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/NonMPL2.h
e0200d2f76f2944831e0c12973faa72fabb0445bbafd65c7ae516ab8cd67ade5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/ReenableStupidWarnings.h
22248d610522a08d515c72596f8e69a5bd0f6930545a9846c575da55119b3512  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/ReshapedHelper.h
16ecc74d0318e07c847799e6757a8b4ddd7769d6f07077a180a7def3eeb6d1bd  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/StaticAssert.h
db1f06b723a94199dc28c614e4d91d25ab51612d3c1bd705627376ff1d0c9efe  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/SymbolicIndex.h
f75169c4a2ca3e51a8e6ac423ff34ad827bf73264ccbbdfa3b11ad19f8ef10de  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Core/util/XprHelper.h
b250df4b92be54eaf46979f8338413d887d011c1e81fe5b71dca98a85a8a6357  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/ComplexEigenSolver.h
6712338e5d075ddd3da52d2f28ba29b192ea479211c097161844dcd0182ea79a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur.h
fd6553437ebd9249d16e31ae2aeed73c983cafa3cab835cc9829343e5ccefa4f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur_LAPACKE.h
764e4b1848ee16fbd42450a100b8b1e965f1f92f41ba48beb2bb6010ba0b8440  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/EigenSolver.h
82385783f608b22cec0699df6e58e3b8e9fbce6b40933d257afbd1651cd74f87  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedEigenSolver.h
e3fac33dfc12461ba86cbbca58bb12d9d4750bfd4eea87d63d7f3524a5d3b084  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h
3b956b75ba5931285e0ac53f6d4b2bed51ffb09528e4687c460f83d2712de95b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/HessenbergDecomposition.h
bb128af249c17734931952429fcaadd3b27f4aa183b4d7d3ededb3e30ab525e8  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/MatrixBaseEigenvalues.h
f3bd8d77d945ad3090c21b4b582c80b6765e1b59a76865a2d50eb422a556198a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/RealQZ.h
60870a96d42c0195cfadf9169cce3895602f881e040d0f31ff564a95a3ea672f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur.h
30aafb5459f8297d6851aa6a8b651275565d9faa451332d04af50713c043562b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur_LAPACKE.h
0bdabc304df900248cc79eef7e1b9df57a6b2586b3b9d93d421344b806c26ee6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver.h
595ae077aa38318a867fa6543fea9fb5e6a545532f27d676958cc1fae6ef6fa4  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h
9a794635df375a50699403e22410f6a6dc7ccfec85b6a6ac1fba04ca01051047  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Eigenvalues/Tridiagonalization.h
2c95fadc8549fa236d6f8aa38022badf9186d63aed12a102bb806bcf0f6d522e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/AlignedBox.h
856101e8feca9153a3503ca23e475567bbf53e87c3508405403560b871b27425  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/AngleAxis.h
32f9878596c7d0d7fd633646f01f188d7bc75d0b16cf75bc1d8f9b6c25e85fa9  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/EulerAngles.h
1ae6f1571132c5216266218c4df967edd997c376b2ab9e48add27947ea316fdf  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Homogeneous.h
2f9aa22b1ec7f26869bdfdde5e13c2a5cb9dcff8f0e1727b9ef684b72f36aad7  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Hyperplane.h
3d403f7f2ce47d4a06d7a4e5be2f362c2b0ed8bc7c2c044de7a09fb231956c44  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/OrthoMethods.h
fd7066d3470cbb61af4b173f56ad0bc37098ea03d03e62eb7ae8f7f998469121  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/ParametrizedLine.h
8e281fe29f4971828e790f334653fcaaafe34a7853b0eece4224a63a1ccf1fa8  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Quaternion.h
649177f4b89e0f22d573cdb00818dcbfef3d5d49a38223fcfc51ad5b8961bce3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Rotation2D.h
122a302f2f3593ac3951e4408c7d1404360a031baa0380617ba1dd6dd64518cc  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/RotationBase.h
54fd4bf3253dfa48d7811a4944343f3286e6e05e9ce3b58142edaa17be6a6cec  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Scaling.h
fcbc9705bef43e82d419e6aced39194400c11fc807289a74d6e8bb4662667ac3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Transform.h
3107a52aa3043cc603c41c7fa3f0629f58f89e52f9690aee9f3dff4d8adc4639  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Translation.h
f1606af01abe78e0b008fa42109bc257801d1bd8bef8c60fb884337a48e5b470  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/Umeyama.h
2b4a5474d7503125279f1de2bae8ef56f99ac52dfecd3218fff5d79027779a7a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Geometry/arch/Geometry_SIMD.h
813fa52ae65ce67f45ca5437740445e52d1aecce09f77993ee847323cecaa1ae  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Householder/BlockHouseholder.h
4a6f35c282bd96fad7f18717a8b4ad66a7681f2594c4ef5594b3b313688e8b2d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Householder/Householder.h
a89c7bbc9a8e7f0ba4d9b382c13fea480e2e411039b832b4ee584c3a624d4ce8  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Householder/HouseholderSequence.h
60c090eb1e3ff9defd825139aee3e5cda77ace7850158d3682a574ca698676c6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BasicPreconditioners.h
2403309090c32abbcca5a2b8882650def8576aa6c395e32c01a7c47edf006b2d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BiCGSTAB.h
6c07bb017ccea21a1e478840497312e90287b76188030bc45cdd73c1adf611d3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/ConjugateGradient.h
97fa9e7bae5bfc0c85e783504c486a8909f8c29c45d043a041fae3cca33e67ea  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteCholesky.h
f4de992f883b769435f82fc0601af68d5e11d67ad3a18820d42252b2d4fc5484  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteLUT.h
455524dc3f734e24a1cd1ebca3c378aa5b2b6e7bb7c47018fb10873fbf48c6ca  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IterativeSolverBase.h
8714d9c87d2f7cdb46b9c16b73f2679666819ef9db630a55ea59c956b4190c1f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/LeastSquareConjugateGradient.h
b24501200d464e6de972131a8309fe434bc496c6c12b2397a957d9e8883d829d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/IterativeLinearSolvers/SolveWithGuess.h
7aaafa09ea25c02f6cf78c9e08594617f31d4afced1aa0ebf0e2e74fa5c3a74f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/Jacobi/Jacobi.h
b718e630511ba765f6c4298f30385e646b51fb003f0274164824a79fbb005514  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/KLUSupport/KLUSupport.h
123f081581c38e07a204cf0cb28a220a96d93051fc7c00c8d19b9a186fc2fb27  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/Determinant.h
702ed2ee3e70425633198292e989cf308559e64fda172284daf475519312a471  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/FullPivLU.h
61c32ebf15d645a38a24981fe98cc02fa51a9e15bbb15030832c963926a155e4  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/InverseImpl.h
2dbea49a53a0ecc035f167804008f4cb4652e49fa1899fa4888cd7d1f6c0a64b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/PartialPivLU.h
e34e5e8934c5c1a591ca3eafd1a7045898c404a95b93eeb374466a1278c44625  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/PartialPivLU_LAPACKE.h
8c4a357bce437b540a2b9829481df051c8879ef9abe10812e184e10cd2203502  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/LU/arch/InverseSize4.h
c7b5f60a7baf958a7a0b46bf484518b9e49d56bc98ef8965c5433bd7c64f264f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/MetisSupport/MetisSupport.h
73b83bbbfefd50d0ccc1086a2cb17e8a8e9df38dee64cef310190bf81acd319c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/OrderingMethods/Amd.h
68655daf6bae480b8e9f2c24d3a3b1e624702f15ac1e8c481ee3a9ba260980eb  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/OrderingMethods/Eigen_Colamd.h
cd068f665a798696c534a9b1450c78db323a63713db936bb75db79b4fff52c93  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/OrderingMethods/Ordering.h
82e23d321598e464e3ad85c7596448ea65db51f681db7a28344813337e5f2ef0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/PaStiXSupport/PaStiXSupport.h
c2c56429248b33f3f24faa24904fbaf0263e8bdbb0e4940af89ff8f5be772b4c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/PardisoSupport/PardisoSupport.h
191a654a935f1fdbb58468fe50eff4012ac9b2a530d57f3bdf31f295ff7c32c8  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR.h
3e0e20fee012834d4652f2aff391d9d7499c2c86f64ec0407bc4f150853331bb  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR_LAPACKE.h
2bcd1741daadb7b1ad68eeadad27bd77ee92bf017f7666244caf9a8a9d343fd6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/CompleteOrthogonalDecomposition.h
d263bac11d8ecf82e43beeb77628b1b62e6646913094ad63e894295d38e49e1e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/FullPivHouseholderQR.h
6ee0d450a2a447b1adb86e7d9c69a764e1cfb8f39f9d6a99fa89a162aedeeedf  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/HouseholderQR.h
8a8486145c909c2108aaf1bbd5b448f91c0bb2553070da5e4e1b38661b76aa87  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/QR/HouseholderQR_LAPACKE.h
68145b7331a5b821425b4cface3f953efddf3e7b1e192e58fcb5ad0933efba01  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SPQRSupport/SuiteSparseQRSupport.h
fd6e4b1d4a5383ba44e3c8c20aaa197fa25b193b94050efac781049273fd12bf  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/BDCSVD.h
8409c413f2193d51ea9669c2f0b7d280319da95265a35c323fabc65f8a407108  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/JacobiSVD.h
91aeb6dcd05f0eb685d7171ae98f953599493d651c3eec3b0c8df90e59d22e9a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/JacobiSVD_LAPACKE.h
ec1658c7f805aac8a2621a1b1e63fa84a8fed21c7f24e176ec862a945562300a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/SVDBase.h
e88a6624218c9b6933ce125e2c03d036df9c4a67439be51c78e9b940d0d21f5f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SVD/UpperBidiagonalization.h
a09cf71c03a05bd9df970ef39e4cbdeda3ff489cfb4bdbf084e85e9567d77bf0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky.h
7457696be14e26568e8abc32f4c65a76c9cc8deb2feefc07a57595932e5b48f3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky_impl.h
e6b6ce53a2e6ba872e6df9439691c95be2d5f116cb56de763f194dc000fedb84  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/AmbiVector.h
29bb2668e1022d7fbf742af0e25e4e1fca9262d85c365e75947114ace00495f5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/CompressedStorage.h
3524c2d34cb5a5e3c4db2d7535a5a22a457e719ee2403bb80f4b907655f5688e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/ConservativeSparseSparseProduct.h
2ea4abaa6fc437a2974174c5204c6bdb0e40cc6b59dfd33bd020d9c2dd660eda  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/MappedSparseMatrix.h
57dfc1270120b32e37def64f69990d733ed51da52dc45b72f03ac6db2ec16f2d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseAssign.h
07f468bbf114d435ec9da04d6ca0b940f1fd7d63b62548c7f9d8130550b42451  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseBlock.h
871be15fce8853900437445ee4913bba0c9c3d6af08e6313f3deb9cb916e9344  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseColEtree.h
8bf4030149985e1fe8fe8afc3a873af8e1f0ce5f3c3c52232b580ad6e4f110d7  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseCompressedBase.h
50cf08b13aa7a8e215bdc54f34c23be25906bb44c2edcd7edce1c3e04d3453b5  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseBinaryOp.h
1adefb0d699b143db5fb6b609b75021c3141def16a834ed9ccf3a62b5b18754f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseUnaryOp.h
4be488722a9e43c0aad1e4678ddc0ed16fa7253756ac9f5c0d2c94a532839f04  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseDenseProduct.h
aa5d600eb466743c6ead15ca60ab77e79f15579eabc24920dfdab5ae6363519f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseDiagonalProduct.h
a8d305b52c1dc6e66b2402dfb6ec1cd54967f1d5cf1e7ecef81e876277d78767  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseDot.h
f87bcc4641b02eea1e015454cda4f124e65eacad4b2a817bcc88549edce91370  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseFuzzy.h
2c43629c60e0ccffb47d22f17bd202d909931a9bf0ebe5a6619a2ecbdf061fa0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseMap.h
51a85c9f28e393d7a7ab5694be59ea235779cc17874aff2b1c38d5afc04ab9fb  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseMatrix.h
bcab93293b4e63a50002881a13bc9548f125bda9c10aa241e2883907b908db58  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseMatrixBase.h
30e0a30a0418db9a58b4f31086f1af91193c9285ae18ef1d93441132a4ad88cf  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparsePermutation.h
5cbdbbf2c0ebb1c9b91f50a56ccc96b69f73305f8aa0cfaf79c77e7d7126659d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseProduct.h
f3e68290cad5fbbba0ecf8284fa238a52072108e3368c0632f8c90816b41dc91  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseRedux.h
2a9584cb3f8148342bda3905638d6aa65f35935c686ddd3d32ba097807adf740  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseRef.h
a4a31af4749955fe130eb4acdd640f1e6f35fb2bd858dfd7dd06c31976610a1b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseSelfAdjointView.h
fc525e230bdb66f4ba4d79d02386ea716d3b01eba5b734533a171f043a20a479  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseSolverBase.h
a09f7932bf0fa3106555cbb2224f37c409c0f41f014c5f122c516bf092f331c8  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseSparseProductWithPruning.h
bf3180918315deb7dc433fa0d4f388d7a4209fa430783cc9d80373ab88bfd72e  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseTranspose.h
c0bce29b40b11481ed84f3e77fe0444e7788c43a6be68b3b58c9a6db6221a6cf  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseTriangularView.h
41b25d1cb05756294f1cc611949529bb6e362185c2ca58ee45653a1a0d021f21  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseUtil.h
1574760419588cdef8fd8ec71adff12b5e2a198f7796664e2e2ec5119356e21f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseVector.h
b6ded852f6d8ab8142ee8f0e8cc44013910d300c838018c9430db77e41712982  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/SparseView.h
e9caf168bfdea718fa900283448395de5791b237683df10caf0b453cf4ed314f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseCore/TriangularSolver.h
d23afc1552ea6d7958792a10149080f33f56a75814663fab33ff19cfb0dde053  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU.h
c6a155332ca1b7894e00f3f7ea5cfe38b4ca0cb2d5e3f69b025c40137e7c0e40  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLUImpl.h
d11b69a99c2fd957a86272f513fd96e7965ff90f062417c21962a725548c34aa  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Memory.h
8a204a6a9409586135ff5218420dc6e1389fcdae1cfe072750fd4478a8394614  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Structs.h
5c4b0609b55b46e37b9f77eb2f0ac6ba9586f6f2a19181c1cc55666d8e957e5a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_SupernodalMatrix.h
55f6cb16d53c850699977b228d2b3428a2753a4e1e1f4919c1f4a5003d427210  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Utils.h
504173ccf9d9a0cbe9feaee1c9a34968c41a8af9ee28681f53c38c70b918f44a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_bmod.h
ff5ba498aa4288fc6a2c73ffb16ef0c091747f9f0b3732666f5d9d97576e3b77  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_dfs.h
c6e7a3007e53f7bde5668c57adf4df64cae9e5dfc6596384533792b2a45a1639  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_copy_to_ucol.h
134ca932dcb40ad27d8f28900256ec06b51d814dedd481e12d7a2aff6f643fa2  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_gemm_kernel.h
e87e76a8d5b5f4e4c081a1800ac7154b7d2bf5966392d1d8cd2e1a108c453cb9  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_heap_relax_snode.h
c2c4d8f589e9134eb8669fada7bf6f86c9f7d65795e2b9079955648d06955825  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_kernel_bmod.h
13464c3e6539f5036bc592c114341a7d9a5b5b7d3276ecf060826ec78d7d035d  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_bmod.h
1c7c706c25786c3783570a3a3e5efb8e14e70950229c2435d26da8ce2d3fc43c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_dfs.h
5ad1a6b28183f605213c8987d9fe15dd17d57876dbc958210ec3ed0213306c5b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pivotL.h
c5b9134a43ba6361061875b2f331c355b1203942639bf6d02db1d5ece3a159bc  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pruneL.h
c665a42771eb09e631fe8d9bed5d4db53c28b2482df381739a0e4e1cee1924d6  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseLU/SparseLU_relax_snode.h
6fb9085f495fb163845ec7058ef89a50e28c9227859c69cf7641cd3880b4ee6b  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SparseQR/SparseQR.h
9f070bc41ce79c22be5d7215ccb8fa9b74c4f6f35fea1081e6b13056094432d0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/StlSupport/StdDeque.h
fcfa0ff498e9331147c91b7689eac3d3b90a630e5809a43e9b6b9f7fff5bbfd0  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/StlSupport/StdList.h
64c1533368abc7e66b98d0cc2180b2a11456bdf35d69bd7c5d754ded66208788  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/StlSupport/StdVector.h
3785c06753150648f95aaa9fd29babcf0f01376a0132a91e9cfc820bb6541781  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/StlSupport/details.h
c269eba6730543628a819276619d2c1b0b6739159f341eb3571ef257ffa62333  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/SuperLUSupport/SuperLUSupport.h
b68ea08ecb59deeec50370c111e91ccd233050fe629d8f54a124727923feea76  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/UmfPackSupport/UmfPackSupport.h
f8f9fb664c1462056175f956d9377bedd150e8c45fb89a39ef4463b63686c4a1  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/Image.h
2088910ed3d2fd24df3d2f7cd3164bc8457c782a8e0058b7f4adf228a1d3eeba  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/Kernel.h
5fe0795f45cd92a09b48c02259ef743bacbbe86f890cb0c0725c0c03fb56886a  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/RealSvd2x2.h
74e5a8752672edadd93637f6dc7feb8a50427ea94f9ac5d1ed56dc2dae0fad67  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/blas.h
ffdfe0aa46cb3221202a9f2582e39ecf6d5ad66626cdfd70f409859521d68346  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/lapack.h
06673e96af65b907c83d42495b754361b42bdbf9efc6353d51f2e702396caeb7  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/lapacke.h
7d71fdee53a1e0cd01568aba2f152f2e1e4fbb849e84d740e3b031e819fbfa22  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/misc/lapacke_mangling.h
dc9ebce46c9243ec3d013746ff25392b6fde9e87eb3c1063858cc16875c19d49  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/ArrayCwiseBinaryOps.h
2f0f0334476bad09adaf5ba3eb8c2528c2b6ab3ae47210832cbd276388513f4c  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/ArrayCwiseUnaryOps.h
54fe460d2f69168b0db431756e96b4a5467dbaaa426acdc21b87a507a7c26b0f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/BlockMethods.h
1f8a9bec47fcd5f7f529d5956e15da2d0d32511879bdf613d39fb22fbc9b4498  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/CommonCwiseBinaryOps.h
2a8ba7687292c6b301ccfeec51c51275210b3744218c2497b1865b5370d83256  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/CommonCwiseUnaryOps.h
5e9583f2c6105e3bf013ddc1afe2a0685b4aba060ef6110446e9379754046548  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/IndexedViewMethods.h
90ea8491924c90080397fb1e3f33d0e1a842f5a3b80b99fc52a20651958c6982  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/MatrixCwiseBinaryOps.h
8410b62cad9a1ed8be0ea7a5b1f1821b0e7330cc6a6858c8c9dfc327e49dd7b3  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/MatrixCwiseUnaryOps.h
398c8eff2a19dd32fb5fc185ac85be20aceab3fd4b6ccd0cf7a1c9c990153a2f  ./CRAFT-GBM_model_source_code/external_libs/eigen/Eigen/src/plugins/ReshapedMethods.h
82893dbb40a49490ce861a448e5f029c3d6b451028630e92112bb918aa7d9d60  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/AdolcForward
3c52b1f31633eefff01c47691414819e969fab3c74962489f1fff88a5dc597cd  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/AlignedVector3
a3d5661dc205b70561e8043a1b1bf63d481ac8fd01d87b1927cca58f45f7a1d9  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/ArpackSupport
aed869fe5a9f44da230d002f23da6d17af7854c71bb57b120482461e2fe9a419  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/AutoDiff
5ffc83af1250988a0fdf7645fff379865cd124822ba9b842c357ad691b529c58  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/BVH
e8c8fe3bf52ee247dab1602f16463d2a44cf87eb17703e350156a6fc9ef9df94  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CMakeLists.txt
5d347202d0ecdb7152a5e89c8830568af2137b9c6066159c5f65ac7c0207955a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/CMakeLists.txt
1110881b82b79bdfac724acdc079c3147565947252947476015bf55b0aac6e31  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/Tensor
5dab73e1ecf8ece969ab0a592f00480f5b55362d23c29fceac27bb39a67f79a7  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/TensorSymmetry
6b9e62ece73e5be65e7feb1545b6960702e20fc84d4be432d0116c1cee008f69  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/ThreadPool
7e3de16b9caa3af421518d1cd64f60d48b8705f376ea8173daab993da69647c9  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/README.md
fba7ef27ed83154e3b4cba611a43d8f63d574717cd505a1f50e8dd1f0e9f8ec8  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/Tensor.h
3e3f7fb8524c3664017ba348749b0d95f86d73b726996ec4778ad063c7a44d8e  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorArgMax.h
b1670428db01a09663c330b1b367c50681475acf7cb7f3bf76a80654696bf7c0  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorAssign.h
f2a6812464b08884d20b33ac501567957c742e5efbdc02a0273b1ce300c037eb  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBase.h
c80dfc9a68c70ab4d8a2660c32ee139aea67a5a15adc4e868873d830903303df  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBlock.h
aae68ac7695c417989929f75e3a3317726ea734870eecc0fb678ab08ba97e34a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBroadcasting.h
de01703d15f9bfcf652b68ed72539eac054d0e8c4cf9fff7e82e0049d7d4a87d  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorChipping.h
7d9ccd369d7f6c5a9e726d3738ceeee4bfaf9f9aa4009604be16188cabf8f275  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConcatenation.h
355b61aced0dcc5c677add1c53963e3b1adc75c56276002913cc33a4ed783312  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContraction.h
cbedc3f1f7ecdf4f6028c57fdde37e122f3021d21ddfba4d29b8c6c60ba627da  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionBlocking.h
54faac7dcf52331ec578b2f2d7b5d3a9483f042073ef138e61a4b8fc09ab664a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionCuda.h
c04c2e0e9e6e988058d76725bd74e1762bf5ace998438e0c6dd1833e76d98cb6  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionGpu.h
71ce8595380c3c7a55e7fb4e00b05747404784000aa202508d531b2f9313e5af  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionMapper.h
f4cc1ece2fb09084e9d1a8a58bd86a6cf702a9e5daec58a2cb7b5581bc0746eb  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionSycl.h
977225bc2a014d862f183d43b32da74de710b5cd358822642614490cfdcd6f0d  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionThreadPool.h
3fd3f42d179c324e4cfacc4b0b20739f5f974cabd1fe3084f62ceb63a7450cbb  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConversion.h
4972901d5c362ac30c6f58f8ba00ae34244839baea2f5129e3baa50f6228de20  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolution.h
165ceffb679030e3017c581fc93f9890f2608be7d12a618ceffb38c68554f2d1  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolutionSycl.h
8b58fff91109f0f4038fdd78988c4c83a7c9a3dbd48f5ba592f0c5e261b0f95f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCostModel.h
f87d98e33ec81c04df942f39ea253f3af283d7ba27a3b717ebb26f7971e3179f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCustomOp.h
aa6586ba1c80945dd3d90a1e3559235b8704b2a3ff56c8fe07d73198d0cc1acd  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDevice.h
59767bb794c2bfcfe9132242f8ebedae9c217a49a63c58af0bc834c032b9ab86  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceCuda.h
1ce7b07d9898f23472a57f63807a7e2a564e516eb1aa95a37bf16c94de99e1be  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceDefault.h
b49f3fe309e6228ae7c6f513454f1395ca576caed77234a2d72176cc7049a50f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceGpu.h
c88bb8a0b8bd606547562c8b95ab12b55f3f23efbd5173f97e891cb484f40ff7  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceSycl.h
147c6440124a5549a83f27319197ac72f4bfca1737037389fa6a32425cd83b98  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceThreadPool.h
6233a25043df47bb5c3f1dc2c0ed08d00a8ced96e6ea56e440ad8be2c0f64bb0  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensionList.h
ecb43026bc7babd0cb3f765f3ca8c79559ff325d5e286711158d22c86922f6d1  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensions.h
2bb23134970c6c80844d8c139d2e98fc053eff929191eee8fa3d41ae710afc00  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvalTo.h
89356137b647f6b671c6e60d4d14c7f2c2efe49c9a38002364f385b4be73447a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvaluator.h
2d95b7ea973341d3c15a0aa1cbbaa1a4d181f89f259920ae2305cab4c7fcc031  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExecutor.h
ed0bf8321572f5eb36df09931599515983879b13943a29c0779d5996baaabfa4  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExpr.h
ddfc60b448419b574ac6117ba6712177fcdae5b13f6d5cd0045c36b5d407cb95  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFFT.h
b3a99c13957cc1c48bff4a6fd9fa674a55fbc89e514e1a8055349680e42634cd  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFixedSize.h
ef4da9bf939cc24955377918edd7d96b34422676f9a93c9ab2e750d7a81b441e  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForcedEval.h
8852f02e71ac46c9b0b6b95f0ca4cc0195a83761825f7905d7daa749ed68f677  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForwardDeclarations.h
19d108b706363da94d77f7d3e1c33d4a0065f7f76820e490b4e5fb81c09c2b4e  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFunctors.h
17082e124ca33c6f7f5e6941c8674af7584794ce2f60727d4f81b3c1093952e4  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGenerator.h
4818cff4e9fad46ec7a0f159d3e47e9b28e286a2a0e396cd70c2d39a157d5f93  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGlobalFunctions.h
36f8824b2245c556c752d61b4ed1eb3957843073cb63bb072afcede5818b3baf  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaDefines.h
87f18ab286fdd26323ab6c218a343fd6dfb448bf267339f86c2c5b71ea21b3e5  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaUndefines.h
39d7221686303adc260736c65a42a5c86b1d51d6fea6ff25391d7206e300db15  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIO.h
eb7af814d51a9ea2cf69f7cb983b2c5484f418e7070a742591a30e169b110e97  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorImagePatch.h
6a8252f70b8bbb7dff9b365d9885783b761e3aa1533f378aed80bae279419ebd  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIndexList.h
94b278a01232204a6c9a51877bcf65c8578024e315555055f78689896ef82100  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInflation.h
c70267a5796d4c2106994cf43ec9d5ead754ecff9a8ad299e33165618ddd68a1  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInitializer.h
ca8e2e1334f08b7bc652b1f7c7fbca98b2fbc5a25e6ade8b7600fa958f0bbaa9  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIntDiv.h
7ed761484f8493fb928c1e7a4d627ebaccf9f869d2af4ca23e221603ea8613cf  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorLayoutSwap.h
8f77f05bcecc6671c40346cc2781eaf166778c7bbe3009ac48dbfd86f30a6539  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMacros.h
d2df455c7279e884092961a2e9b636f4e7f6824bb90ea379fbaea2b47fb0a517  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMap.h
7d10e00b24777b6b27408e9b66083512a61b6452202e2fae9c6d220ef76e722d  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMeta.h
919421527dc8630710a23acc7ca9dd85566b5d41d59cd96c7547fbe359735dbd  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMorphing.h
027c742e1cc330c7224d1f8794a1cc33f54dea1f52083ecdd1dcc566bd07157d  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPadding.h
a39b2b64863513abe38aa90dde7b9abdaa7515fa9376dfb3bbda0235abd699b4  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPatch.h
29b4eab31588f9074940dcbf50df154fa60eb6c571a9497a4be2f6a5b6b21179  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRandom.h
ceb44f024a72888202e9fe4378e8d2625a00820dc598bcebb95ba788fe70a98a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReduction.h
58c54acb7400f5f5087145f6a9e01e5e2253d7d23b9eaff44c6e70013eb57289  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionCuda.h
633e830d7b15a7d2423ae5b28de16b24dd6e342f91dd2b89e34658c0782ad658  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionGpu.h
e835a195bbb81e2644cc0292e0bdc739f4f167be85b7fa9b8644502fe5a86fc7  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionSycl.h
20bdf7b2a027b2c8278474c8ef81c676414867b333504982d7a7dbd2e2e5af2b  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRef.h
ee81f36a272ebb542dd505b4cbb42ffe1792c3dba7b52c019689fce27cc7d3e0  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReverse.h
dd81be7b437eb05bf8a2ec5256e0708d73799ab2a0db086f79b4c43fec17444b  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScan.h
1069fdd69de62ec25ceb7e511f12fa9a80725032db54594dd810b430a0260305  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScanSycl.h
da333553baaf5ed8b8bb95a9de2c644d381802611a112a9eb467514c0d9498ea  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorShuffling.h
194ea7dee57ffafd3bcbc15fdc0070562e6deb3bbb6a4c9714cc16babc1e2c6a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStorage.h
533b47f859735f0f1fad39080195a5d566f8ab6e8548dc4e1c15fef39614e6fe  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStriding.h
9bbb919180abc7ec7ce1107013fef14aad901f8de0ce6e6f6ee9278aec2e6694  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTrace.h
83f72d66326367aff1c6c10ca9b3117c9fb76ab41cb6e669153558fa602be880  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTraits.h
50f1ed09435b5caabdc76570de73820b163faaa4ada4fadf65725ea22460aecc  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorUInt128.h
861b55f81cd8c921362c0491cf8bfa3074f21854cb10873ec60c1b0db2b82ef6  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorVolumePatch.h
d62762a39cf9fa5cc98b141a2a6df9679b42fd60e175cfc1aa32c1ef57d5b35f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/DynamicSymmetry.h
ca73e3dfc67afb89433c0349c919b843246e8a4e72f5cbaf2a8092f7f6086222  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/StaticSymmetry.h
b9f90444082696cea7c3a9979c929d31455bfa53133233a0a872954461a522d1  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/Symmetry.h
e9511c28543900a3f109dcad6935c6b17f2a281102a57937f6b4e75ef570e3e2  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h
a5fd1eb70b147d95d531bb0d686866547c5f273163eec06ef41ea216fc57f098  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/Barrier.h
cd71dabce1a42d1ed7951376dca84f0fde5042ee48514aebe823511e178671c4  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/EventCount.h
019f1fa793f2a4cac52f977c46360f5a9ce4d852f3a5e16b7a0ab232413a280a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/NonBlockingThreadPool.h
4204b2d88c241e54949ad7ad7b8960425d78450572c9078efff5f15df19e6590  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/RunQueue.h
ec83c9506b5a692db84cd0f820e168ab6bdff27923feaf7f302df8770b4098a3  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadCancel.h
2a072bb08f9cadeb0a83a1f0fd4ab0a52a04fe362dc2a1a614280c53ba45b559  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadEnvironment.h
7897b64a61593161acbe37e33e6ca3fd54a26596b02fbd21a3b00a9f0c023be4  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadLocal.h
8aa67e0dca85c79c7ab259da3fc0b34eb319b285cb4445c2aa3f3c52c2068b43  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadPoolInterface.h
993129a4ccf6ad492bf32283bf00700cd1b2452a9815120c12c53cb62604b747  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadYield.h
bdf6fafce08f7737c523ec0aa23c9589d4764160861254a02e237a8be3d6ef88  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Meta.h
c43bd4ddc696e5cd7cc785568f5336ff9fbe3ec5aa87d8e2e17f02a5e72c3880  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Workarounds.h
0c29e63c627bfecf692420191644f04a10834b394e682bd629d8c43bf15759ef  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/util/EmulateArray.h
9544a0de0af6ac401c4bb6bb873329d87ba52abfae3f4f4ac365a216b68b32e9  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/CXX11/src/util/MaxSizeVector.h
f90b4f537860584de78cc88c3de478278e85065b77c409ac18ac6d87fd14d6f2  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/EulerAngles
deb037841674418f0a2b368573a4c15579e507e6b43ab09ba53143ac275b60ee  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/FFT
29a532a3162415fe173c7035b3d0232fb8b0220de780b8b5dd1d83b4128ca18b  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/IterativeSolvers
7cfc751e372b0a2921721503db7d6eff338aac067bbd0592b834cbb166718778  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/KroneckerProduct
115dd1c14912ade8329b8d86ccf6c30ed93e14638e6fca214992eede8fac35c5  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/LevenbergMarquardt
d87ecd7e55fca0a5dd7776ead1ffa592c9cfced21caca2f8da25ac06b9b12fe0  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/MPRealSupport
510c79287ba1b86eab082c9d594dfcbcee6b5fe340bbc5e9be67b2de5c51870a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/MatrixFunctions
6cd32db8bdf9912d346bbbe19f6cca344de2f4651501c22da8a5ae486bdea7b0  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/MoreVectorization
21a5555efac03e760b75eb52e53d3646efa99d646fd6300cbf83718bafccc12b  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/NonLinearOptimization
506693376849c9ce68f2e75a5db98b895049913edb3e50d81e8d66f056df4d9f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/NumericalDiff
64629949e994bc262ae8cf8b299d2ec1cd6d69a297fd42de183e1d429c72a250  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/OpenGLSupport
bf512d5db9767c0364fd00a4b987ba506da10ab6914d7dc74bc686f9e6f23420  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/Polynomials
837f3616ee6b671b6207743efa124ff923fb5299d6825099796cda9529c96cfe  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/Skyline
9d99339f16903526762c35895fd5fba253d0d3752b95a8cc359712b982897864  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/SparseExtra
81f3c03f1a82ec7054b98b3e25e093b715494775cb79bee91e8d2e631f4657d8  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/SpecialFunctions
9404e0f2d90027b811656916305ce3b587cad3f8159cb7e56bdc2cb75e0cb69b  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/Splines
419ca9cc0227ee7543da3d628c7001706febe66641f37c96af1f73cfd3fbffe8  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffJacobian.h
dc04978ccc8a4c5022a883a9db0f2dedc9f06198c2eb3ba948f86904c9deb469  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffScalar.h
054529a63ea005b69f272b24301f4d88428287ac38b88d8c363e1671076df490  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffVector.h
282e6d507d9a3e5c6e8ef8a91c843c11c1e05b42f136756852c3872cb4179751  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/BVH/BVAlgorithms.h
25ea4cd0c1ab0a135497f1ca2b75bd36aacdedde1eb7aa396ec91ad950bb3649  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/BVH/KdBVH.h
122015bcdfc61d9f35051785541504040daad0a87a9336b4aae80027268fa0f5  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Eigenvalues/ArpackSelfAdjointEigenSolver.h
027de72afa0a8db4eb7a1f1baaadcab68350969688fae595d9afee030a074ee8  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/EulerAngles/CMakeLists.txt
b474e6d9bc7481f7a48e38dfb41e3af4f73ba72fdfcad50e74b43218a498bc56  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerAngles.h
5ab56169069923b20615759e132285bd83220ede7ad54ee4aed1edee7bc69a11  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerSystem.h
8c0c09fb9aab5933757318dbf4f54c86bb4d9ab28cb7092686d40bc5d93907f0  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/FFT/ei_fftw_impl.h
aa0df8e7d303530f3bccace9a463eb76346e7a3307c78106c1540f74c71869a9  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/FFT/ei_kissfft_impl.h
2ee07df6bcbb27d4bb6d42ec6bafc33c4afea836846193bf928b065db2fd6467  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/ConstrainedConjGrad.h
0be08a759e77d8309d5cf37fa6a5ee453ee8352b28878dfb15ec99189180e5f0  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/DGMRES.h
52be0812a2583b2b9f52213563e450b14d2e06b4f23ad5b391dc4bcf0e932207  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/GMRES.h
37e7a31249562f0ca359dabd33986b6dd675aaee20bc7dd93993befb8f30ef34  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IDRS.h
a66aa25c625564420f63af99c1749061d24024cadc050e787a4e2b3cc0698c5e  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IncompleteLU.h
8156237a29bfec9bfc6bb2f9d6199fbb0c7c2c347bae424a7c8b7b6264aa09a2  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IterationController.h
5278ba501406c4fb862074d6f411d4276ae2cddeaea4d2c8251bffa4af274bf1  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/MINRES.h
31a4c52bfa89fdd94b6d56431a4977eec6b12633d19c235c93200f8a2f76d757  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/Scaling.h
551c0300c57df36093dff9a17e515ab9433962d16b9b3015e6c5a0d50b46ec1c  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/KroneckerProduct/KroneckerTensorProduct.h
8887036b1039e299ebcc8b95a73ea1538df548393fb8462361c80bea605a4fbe  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/CopyrightMINPACK.txt
dfceb528f999ba5e5eaa689e5456ba50e11bec411f1539b3713678bdd3dfc0ac  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMcovar.h
58bcb52ca537644740bf3c268ce2496a777ecc386cf0bf9d4cf952481c069b40  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMonestep.h
5fc1e9d0d8f20dc338e101d52f111172d3a1e2806e7fa3273dad3034d38f3ffd  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMpar.h
4955fc56dc958ed5d1db54d46263c8b00c68052ae0d79c4c4825ef3ee9e099f9  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMqrsolv.h
3abcd7eabdee7278402985741992b9bd1c18c115db14b6ffe9e5d60af1d41eed  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LevenbergMarquardt.h
e153179b55f198f5fd253d1b0b19bc8837356547771e0afacbc0506e8bfa69ed  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixExponential.h
06a7d306634c118d8e9d13f533561e02dabeb44a5b7cecfe8b29f983759c6606  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixFunction.h
09e4bbc3c1ae965b5a45b3a848ba6ca2ae71724c77798f0cf13c6c4f321bb6c6  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixLogarithm.h
1169bc12d6010a194bd13e623f0e89cdf594caa81ff379809ebbe7950c603003  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixPower.h
5c63f1581fea61f81135f4a1e9a25f99198ff34372bb9f80f9424373e1975c6d  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixSquareRoot.h
9a22d029deca444cc32f2a30cffc3944b37356791961992d5c60536d51e7a6a6  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/StemFunction.h
53fdc4f08ce0ec90dd1b9f4c29b571881d2765080b53c617792d56ad16dca04b  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/MoreVectorization/MathFunctions.h
219181088d0e15e470d759312bee9259bbf53a372ebcf9957595d7db91e52a8c  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/HybridNonLinearSolver.h
117e5ae36a5af9cb20f2174d1d8443d768b8deab8ad11f6d8a21b28e6f3f44f9  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/LevenbergMarquardt.h
7a44e06c36afb66c24d67a74dfc18e9ecccb5177a1b82d8847a2f885518fa581  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/chkder.h
5480026dfdd0c2cdecf5a5f7ccd8b942cfec6677a13b16d6154c35e80c6a8c15  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/covar.h
cdc9e12e2eb584d7d4daa5e30c269fbfadece17c8ca3eea57e3c0aa523d98b3f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/dogleg.h
b4b6759ce72de0c3343f6f79d058adcfe940644d3af51d8309dde610a5c710f1  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/fdjac1.h
18f95c01f0224d9337c73fb584e9369f6c8341f790031d172965aba14cc493c3  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/lmpar.h
4ece254728511aa22062dd05d0a1d84e0424c2164cfb771556acc35894fba4ef  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/qrsolv.h
6ac7bb0fd102eaead5c669c8136dfa2e162de513bc8555d1b128b8d2516b9994  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1mpyq.h
72fe8e0788e7f760e098742f4d9ada9f4996ad3acc16df87030adaf2b081afce  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1updt.h
c8e9b42e45b80a687adcdf6056cd2ecd9b907370d2e683dd857b3f9f608c7cff  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/rwupdt.h
176fb4e8dba2233f716e876d00f69b7048c3025c02592aa9457ea90d42586994  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/NumericalDiff/NumericalDiff.h
e74e82c4c65005294ebb3dfc4477b4f527b49fbb2075f4b48a3937bbfa28a5ea  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Polynomials/Companion.h
3118e898517163f235657160f8370e2c53b38dfeb38750aad99b45503b00aa44  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialSolver.h
f3c2161e65b4209adcb844f55078e04defb0db1f10f5476ed0ab5e645e23e060  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialUtils.h
4e25f2b1592f531324355609e87a0a64c36d5b9c36e8be71f9d21e78a77ebb42  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineInplaceLU.h
1cee03683d06bcc045b3528617ab3f2d08c5eee1dd5b35010a460e0845c66974  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrix.h
0c6d88caf141909774315e125b6166011e0eae303c227ca3ffd79d20a8507a0f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrixBase.h
e9cb48d520721b682d5b94e4378d912bd0f131757b310f85ad0dbe968c35b05c  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineProduct.h
35e4c810bb35aabef09dc651f7e6d58b70f5871e57006bd484bf90a8cb82189c  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineStorage.h
9f34af00863f141db21c217b17ac2539a352fe31c59ffe6b0d16e8382054f8df  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineUtil.h
b310e50d14cdf22c899a0c54f0349b7b1e8fabce6e559241cc5bc73cecdcd477  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockOfDynamicSparseMatrix.h
ad14cc12a322e1891a2ca10a64b08221b69dba0b8218d2af574e72130f7aa658  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockSparseMatrix.h
29bbdb7b1c80e510e137b66835de410046961319b1f1345f6b3c2bed5d223ba0  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/DynamicSparseMatrix.h
b42c85d232d2d7830410952e2348bc10a94d4b5f65f51f9dd951a687473340fa  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MarketIO.h
d9baf7c936dd0d66273b5d29c08cf4e085a323ab5fbda926da6e861dc0fd0c91  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MatrixMarketIterator.h
5cd9571350b197f755b58ca771281cd647d99bcc19b42ead0d02ba7f8b67336e  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SparseExtra/RandomSetter.h
29fe3464304e91ba9506814aad39347aaf497e3272b2b6ae0f065f47b9be0eaf  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsArrayAPI.h
f40b49dc1dd5878291e47c3fc63baeeeaa2ba2cacb1cbfd2c889e46e71643d42  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsBFloat16.h
0f8037e5303690e9a9a9b73aaf50cdc963d4f8fdd254490eb0cfdca511a73faa  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsFunctors.h
110f46215935427f9262cc45a0cab76dcdfe34c61bcf4bbc953dffce37133148  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsHalf.h
9b3c82e8726930fc572d60e72be0dd6d769332de62212274c362481433ead632  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsImpl.h
24e9210f89ca8a29552465c51f98f081495e65ea3cf9f37426dc26fa780f0842  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsPacketMath.h
58f1b69c379bbe668be773097c604c2899d889a9ce83d47c08eca3e7bb9ca0db  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/HipVectorCompatibility.h
23fc3578c836563e2819a9de0a6fbc4642486b93cfd2e4df37e57e0db43e8b44  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsArrayAPI.h
f293ba555cd303c618881ace8c5ce424755dfde61da078af32cf55bee9e52748  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsBFloat16.h
1b9d87f2877bdd23f091cf4cb967d0ce1d4018459ec5aaba7649efc68d5439ae  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsFunctors.h
f039964c6e194518581e5def4dc054cae16a16fbdc0befe623bdd5a45915d3f8  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsHalf.h
97c38280f1d2b2bf02fab49d0dd4ff947920f342c8622cfa29a924d4d1e217fb  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsImpl.h
66a3fc3b88e34b210f22b1a8b7d5dcb9d36e67beab6a6f491de60fe489c036da  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsPacketMath.h
73c9f8af24cd49cdc668ba0bb7b9120f3329669ab7444e5d5f2a872066b86210  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/BesselFunctions.h
5628655445c0577d6b2d78c1756045705355328e9d1633096862096750f05edf  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/SpecialFunctions.h
62405bd9b0c098781f0cff856e893e674ffc627417d98645bbea0f60c32fbb0a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/BesselFunctions.h
02523f4d544d5aa5dda1bc187b0a0188a630e4cf48be6d257835cdf5dbf6d9bc  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/SpecialFunctions.h
f2a07ec443ebbf646b93dea33fad571e8ed155bcb49ad141e6dd244a8a1f249a  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/GPU/SpecialFunctions.h
e8758a0d63f64e59da009ef0d9fe562d47360acad87977965ae373b89065182c  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/BesselFunctions.h
1b61172f320a77a13f5ca39ca6502f3c104518a95ca3e09c8c4ac3b54dd24e03  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/SpecialFunctions.h
e666b6d8d21a78f44cdd327cf97c188e507591a2ac0f8d66479f2a6d7a07197f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Splines/Spline.h
aec1d989028ea9605dfa9b4227238fd89bb9b8373d566ed5f12a14250712511f  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFitting.h
e4af754fd1039d50aa5b1368813e0637a83789e231f6ea09dffe18f94901785d  ./CRAFT-GBM_model_source_code/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFwd.h
017bb2a1e3a633a2827015571ba0d80c5f42d54d4cf9509fe3e301aa20076811  ./CRAFT-GBM_model_source_code/external_libs/fast_double_parser/LICENSE
c343ed99bee51b85f012a1d71dea81569540f8a457e12cbd21bfedee38dc62bc  ./CRAFT-GBM_model_source_code/external_libs/fast_double_parser/LICENSE.BSL
53d731e1fca46c0dbd2c1d0507b23027f87741ce56651a41fd7c7517f84e7064  ./CRAFT-GBM_model_source_code/external_libs/fast_double_parser/include/fast_double_parser.h
07580f2a3b35709ce703d523f447b242f6dfec7582a8c0df102c7fa2849375f8  ./CRAFT-GBM_model_source_code/external_libs/fmt/LICENSE
cd2a4230a2b95db60f00673743769fe7372f0f708713520cab787173b5055187  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/args.h
c841656f7c8727674a92023881da6114d99bbaa69dd48500e80599fadc1c15dc  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/base.h
53b0e6c79fa37f055b5f49ea0c1e7061803b6816c1d4bf56853da4bb61d8555d  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/chrono.h
757bbc2f67d6740962b9d9aba56455dc9ab865452face99d1a9afc9f8fe5b5fc  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/color.h
9b16b51c6041b8d54bf2f872956c644fe19d46ff3e9da7c6c2b7b41718b74f2e  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/compile.h
b2b6692145b11c7c2774db106078c97575a47d18e80c7783c68566475325ebb4  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/core.h
02f79502fc57326bbafec8f07c2b664ac0bcb83cb444ee464359dba83c10c36f  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/format-inl.h
bbefaac60745936b6ce9fd1d4eddb7f87c9b435bbe4fc34f01f1720328d1344c  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/format.h
031ecf02e65aaf1be16de4af179e1b3d11540f88a0989667d5f4138fe93e5938  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/os.h
57d2883aa6bc8ab65ac37aecd73d6848ba35a0a6aac728ae36eba51c9bd41e63  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/ostream.h
7a6ffac354daa137db9a4ed14dd817b7f7b5b6e5ecf46daf27431f41e7b2e5ef  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/printf.h
22d81826cd9f1acac501707bc380da1cc7dc71bc83a1d0adfe775a23adeb98c3  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/ranges.h
355d73ee16a6ac9211160a9069a7c6ad30660f1e21a67871adeb8531098d8232  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/std.h
b6a64fbc0987e27cc1a202b24d93541845a0cc62d66c35c2dccccadf5fef9059  ./CRAFT-GBM_model_source_code/external_libs/fmt/include/fmt/xchar.h
7b2853479e5ccb56596ad0d5271f6b8e08b828b9000289e679f8d8111725ca72  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/CMakeLists.txt
abdc436530c715318d843424f4f9b7b817f80f592678526942c2070ace3cba71  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/LICENSE.txt
09026abb630fd06cb418815d48535cd46cb102fe6fc307debb586fa2ac49482e  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/NOTICE.txt
d5c068dfe2fe159cf2e024eb5cd1c36dafcb5630f2d3ba5d6909ad72e3a8c750  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/cmake/config.cmake.in
b6a2834677dd2188ad9cf936173bdf31836902a2ff0e4da02791fc9badc16478  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/apidoc/.gitignore
0f5e06798648743b2072b5c098467328401c12adf73e53b0bf61eb91db1028bb  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/apidoc/Doxyfile
5bf05699f9dedce5bb2a76dd95e5062c479b6f01aa6deeb4bc6b4d572a7e5b08  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/apps/dump_stream.c
f9eafd18b802fdb60c7f8ac4c1a4000d86474df3fae8e343e1fca64a0ca054c8  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/array.c
7527859fdf0fc2f454474823890d20d001b027d53f6f57ef7d63eae481c0b749  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/array_stream.c
a686c69ebf3eab70b67be19042396a4c6df9b206666f2fda327c802e8dfacdf3  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/inline_array.h
3761a55218f67dc3eaa6c3d8ab10b04e0369f1d63fa4f5991dfd180af0574417  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/inline_buffer.h
d38a48bfb098edcd4f736b75afb8801256cac0befa9edec901be83339e7c42d5  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/inline_types.h
f73f643b42b35a7a88c689030f20bef2175a93b4a38eea52e02e732ed068d1a0  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/schema.c
0c4f2330cf2ce173e4ce26db41906a7670e4b54689ad3971f992571b5c4624ee  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/common/utils.c
5f941b769b2e5e97508cb6dac5dce227724cb8d617fff9c5253daf87c325ba16  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/cuda.c
ec5f139b4fe08aa66e5ef14a12e85e309a9a27579727475d40eab5f9d0b25725  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/device.c
47319442de8057a68b628011430fd39dba66396c9c09c758625d24164d4490bd  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/metal.cc
22900b1f0959a9b690dca79aa11df3fca266f2078be0d7c3851a7510baa25fac  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.cc
e3fe716fed20d6539e755f0a4b93eea6b9c01b031aa0aa1d49600e6c3311fcf9  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.h
8448918225a6927f23603df0358c415851c54a99aaa41ac0cb0f13093b6e18cc  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/array_stream.hpp
a12fca7c418d66cf5d9c6faf30415a78ca81ce9abe462919c0bc4a859998d2cd  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/buffer.hpp
7b61b7509f0b36b1890f83d10bb13841e033427bd67d3deae2c4f8fe9133a399  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/exception.hpp
a70fbf5e9b3a4cef1551f769e888e347d67f12489713ecb8d9fa0923df18f051  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/operators.hpp
7d7836ffad64eef8db90a8b5ad06342ec3b2861e1405fc3a2cc46516416685e3  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/unique.hpp
7581397223eca8e9d2a6b816186e7f318b2a47e3cf5868a930faa036df160d5a  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/hpp/view.hpp
d5659754d42da809f8c8b7ce18b6be121d32e2a4fb921e037419921f166926d3  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.cc
e9e8720209b26c7daaf050980a85de7e13f9887ecfd673b9efd79bc1ba6a96ff  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.h
091209d45c1d029944d8e0333c6a2edeaa66e81b837e9ea54d8f4c27f4c8f318  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/integration/ipc_integration.cc
263ca2d5ac83b070f6fc4cb51ae9c143ed5bab1806da0e301175dfbf5d300829  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/meson.build
d0c52d9a87e8d703a64e408958268d593449acb6df8467025c08606ca16c6ae0  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow.h
6e1d602af79aa76c7ac958bcb66f3f244f18a2979e4a947e3838e25b56e5883e  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow.hpp
ec8d5d65982ccd8d37ae04e677a4b9a0a02f09e41be24a84e0d1c46efbbb0a82  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_config.h.in
37d7dcec0734f4f09c459745965ebe582e6361727f6618696c927655afb877d2  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.h
beb0a392018e69adb78f3b3b2e29a29a284a9730321e9d49ec35e0e0bcfc328a  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.hpp
3a8f0b14e1fa59af17946d241958b416f4f90555f0a6933c1b254f73c81dc331  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_gtest_util.hpp
cd363db3d2cec38db9fa1719c9c436b07c63a0ebea0c96bc198783b3641a76cb  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/nanoarrow_testing.hpp
38b1e31e69ce6d8c9db14c4efa21b10902a4797dc8cfec9ec0bdaa60d9990eb1  ./CRAFT-GBM_model_source_code/external_libs/nanoarrow/src/nanoarrow/testing/testing.cc
23bd470a16d25147ab9330a36e2c287a9004c224f7b141ba16656c686e3423c8  ./CRAFT-GBM_model_source_code/include/LightGBM/application.h
819fc291dc95a5e5e16f7e05468e60180c36a0eff23ead3b4c28475fc18ca5ca  ./CRAFT-GBM_model_source_code/include/LightGBM/arrow.h
b6d660283fa67cfad4f164a5cff7618347ed15e94ef39b1ad0b90a6994e1ae8d  ./CRAFT-GBM_model_source_code/include/LightGBM/bin.h
31d9845d7ff46f8129088d8068a6b3f27ce2aed3a73a149dae4ab2c68ce35aef  ./CRAFT-GBM_model_source_code/include/LightGBM/boosting.h
35d2e51357d53c300b8e3408ffc0f43d5cc9f20718ad4297ae5d5210df1e0bb9  ./CRAFT-GBM_model_source_code/include/LightGBM/c_api.h
b6a983e425aab1ea54a92cd053b24bf1241f22f5ddb79fda086ca31bddecf874  ./CRAFT-GBM_model_source_code/include/LightGBM/config.h
0fc0fae9e063a05ddbfad4ecc91955484616bb9e8e30827523ad3ed2170902ae  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_algorithms.hpp
b311798bcf6c64378839348985ec0265c0ec85b64f6f09cbb76b881867212dcb  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_column_data.hpp
d0068f707765e5e05ef292e24609d3922bae9439e3ebddc0394deee6f09e1a69  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_metadata.hpp
50c2087fee287926c9ada821e9a99519cbbc5233aef28fd7f032e0e285f275da  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_metric.hpp
e360b79616bce3b6d4c5152a5741ef05431f9e4f93a3f35d553f0739d10f212e  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_nccl_topology.hpp
fa8ed53a4895b8db2d6a8901239ea9a0ac7d8364910b87a388e0593e567bbe11  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_objective_function.hpp
3761a596d378458580e425af789e912b02358bfe1f35b57f8a609bd511a013fc  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_random.hpp
bd57e39a8920105d80aca0b78066d4a60e9f52fab34afa6746d47a8c26c98eed  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_rocm_interop.h
c80a6dba87a2c1b8ac87f481736a26317877fd41af2820f03816585a068d8aac  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_row_data.hpp
3c9001207b90188ec393ac065bc0a8f8fcadfeb156af7e3b6a5c8504199ae193  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_split_info.hpp
25243bfbec7f4402614796df2f2c5327879d90d8f084a864da1b7c7fc543f388  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_tree.hpp
9d2937cb027e56760558f26875940d73fddf12867a254e89f1f27a8d6838d23b  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/cuda_utils.hu
037bff8a15077d71e12b24f64a68c8545c5474a7d02ae4d381c0d4bac9cebd8b  ./CRAFT-GBM_model_source_code/include/LightGBM/cuda/vector_cudahost.h
cdbf751f4a23f145a393c4e52a2da6c263ff96e479259d0ca312b87f41e4a482  ./CRAFT-GBM_model_source_code/include/LightGBM/dataset.h
dd24b95a786b1ad35e8288924ad578e58ab064ff2b15d3a5993068c638678c41  ./CRAFT-GBM_model_source_code/include/LightGBM/dataset_loader.h
ab2bfc69b0579346906f02eeb7a39ddebcf259df03d039715ee183a5e93a3d11  ./CRAFT-GBM_model_source_code/include/LightGBM/export.h
2131fd56e41596ba8f00a79529bbae647b20285dc59ad09062796d50e5747c72  ./CRAFT-GBM_model_source_code/include/LightGBM/feature_group.h
45eb0423aeed9e32a4705df7733c87997369ba749d5d4bc6baba44a5873d027f  ./CRAFT-GBM_model_source_code/include/LightGBM/meta.h
831528e43f35f42635f5421c4eec78c9ea19b3d3e4c200a5fb95c1d79aa7fdec  ./CRAFT-GBM_model_source_code/include/LightGBM/metric.h
82eab5c38ab6a43796a7b2f9e72d305a134900a94f9adeb53a4ee54e3dbed81e  ./CRAFT-GBM_model_source_code/include/LightGBM/network.h
d56dd63982f0e42fb7b685551b01757b32f219a2bf2a75f61b220e0360cc97fc  ./CRAFT-GBM_model_source_code/include/LightGBM/objective_function.h
a209e6b992499f174d2423720037733c3004c62c50e7b0392a16a761a1be36c3  ./CRAFT-GBM_model_source_code/include/LightGBM/prediction_early_stop.h
1781f08cb46457dd5144b8435f0b4fe408f0c421b6dfbca5744311eee1d5917e  ./CRAFT-GBM_model_source_code/include/LightGBM/sample_strategy.h
7570282e07ebd2f45a3ed61e5156b8789eb5c9a0def7c69054e4aa6e5792a6ce  ./CRAFT-GBM_model_source_code/include/LightGBM/train_share_states.h
c53f39e0bc5ad28a6ace95710d0541d161d9238c58b0e900718a3d8525d0a380  ./CRAFT-GBM_model_source_code/include/LightGBM/tree.h
a240768d66738fbdd489f4f8e4347fdf4ce52fa5fe7f1f22dc22f8e232c81e95  ./CRAFT-GBM_model_source_code/include/LightGBM/tree_learner.h
f640860f16d6908799321fd09c1a4b24dcfec21dfd3fe1a1ffd36ce95c75dc2c  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/array_args.h
b63f37d9683a421b66137d1efa8a6b05de0c300e38582541aa27cbd78bcc0dfc  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/binary_writer.h
985d842f23b3491e5108e9ee1138179c52dbd72e2a0c2ea8a7b756f65d33ca6a  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/byte_buffer.h
6992074055d391198cfe8dce6932de49640a41d131c39bcffd4ab56608c3fb95  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/chunked_array.hpp
b7fd44bf19e21a69ea5ac1c11771c495774827745917d351f902ad436ce86089  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/common.h
adcb159fcc38ed906bb60c7b0759e5e2b8a16ecd5041207764fa576b12222bb2  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/file_io.h
eb05480a44b76261f1a856b43d4d813ec12d0a3a2b24d8a461f83987a36ab237  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/json11.h
134d79e461b13f7f63ad360f322015edc4f254d5360ae8ae06c9b8766f199215  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/log.h
8ff964bbc6dd77d9312f2e80fd3752ede70a0cbe5cf392770a9aa4837afdb83c  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/openmp_wrapper.h
2ea4a73970d4ed860fad05155658424303b9c48f2e3111e9c2259ed75ed17331  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/pipeline_reader.h
42a32ffe667983d6b1eab2c149ebdc0f17a77e09e56633db8f6fb6276f19c5a9  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/random.h
6f46ef78ec9335e62c94b9f685791f9c566194d666fd3be6d152a89efc404b1e  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/text_reader.h
1bd8406e55b8784e7d770b7a9fccad3def6495f74f8854abff8561ec2709de3a  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/threading.h
96727e265f8ed2f25d0f1416c2f9cf3babb368ecf39a0b3b0a870e38bbe55816  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/yamc/alternate_shared_mutex.hpp
a65dc78b4f8be2154b807439bdef8c68652ce5134a35462d7992aa7f48d7abca  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/yamc/yamc_rwlock_sched.hpp
36e64815002e179ee58e84f30159e9ad635f6ed262413314560e08f85dd398c6  ./CRAFT-GBM_model_source_code/include/LightGBM/utils/yamc/yamc_shared_lock.hpp
b6f0115097cba755ae7df4811a8f31ffff6ec0577e2c58a8ae094b5f81877987  ./CRAFT-GBM_model_source_code/python-package/lightgbm/__init__.py
9c728b627346923b00d1c519bab26a630c7c0cb014260825f1c7194d95b56b20  ./CRAFT-GBM_model_source_code/python-package/lightgbm/basic.py
9f3623b5880f2668021ede7fce4ef6ca0b006dd50beaa833a5e7043790ba813b  ./CRAFT-GBM_model_source_code/python-package/lightgbm/callback.py
8c83ae59e7c3ef72a26b9ca28ffd99995d1c5610f5f09efc7d043a2423cc8604  ./CRAFT-GBM_model_source_code/python-package/lightgbm/compat.py
3376623e589880abe1ebe9160816ff199b2c94dfa1df117a90215ff4f1ca5418  ./CRAFT-GBM_model_source_code/python-package/lightgbm/dask.py
3dd49260542ce1e5808edb62f4347de208715d3e8901ed2f119cd0b5fecdda0a  ./CRAFT-GBM_model_source_code/python-package/lightgbm/engine.py
5a330bae64674386a611349a7bb7e505914d05227f63c500c08b1bfb086857cb  ./CRAFT-GBM_model_source_code/python-package/lightgbm/libpath.py
77487180364bc87a73a1a023d523e2c9090ce9ff28ee5af0661e4c87cf1fb761  ./CRAFT-GBM_model_source_code/python-package/lightgbm/plotting.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./CRAFT-GBM_model_source_code/python-package/lightgbm/py.typed
ec64d905151f568c1e2cd288521d7c3abef65326bbe7d78a198d6631021746ed  ./CRAFT-GBM_model_source_code/python-package/lightgbm/sklearn.py
94f5c58a6c86dc98ebc9e7ccb43e04c87f931dff8d37733d8def466244a2a783  ./CRAFT-GBM_model_source_code/python-package/lightgbm/validation_stopping.py
107b4c6200193d3bf0955478b39d756815f813887c4103f33e74b0e93afcc43e  ./CRAFT-GBM_model_source_code/src/application/application.cpp
b2d4c93e8c808f9e99f465b4d77954c702f5a09572a050785c6807ed81eb6a39  ./CRAFT-GBM_model_source_code/src/application/predictor.hpp
c9c968f2c7cf476eae5ba6873b6368924245e14ada6a54d6106ce2fc5a2d8d8f  ./CRAFT-GBM_model_source_code/src/arrow/array.hpp
8feae67b152c4853b80181841625fb34cf252ce9d020f9026654229cefe57d49  ./CRAFT-GBM_model_source_code/src/boosting/bagging.hpp
e2e1a132212d072ce03a0a90b7adae80d38b4fd1f5384d8681ee6197d613cb29  ./CRAFT-GBM_model_source_code/src/boosting/boosting.cpp
b7adcf34760401a268cc0cefcbfd02e3371c3368af8665d7e455563cd1ee832d  ./CRAFT-GBM_model_source_code/src/boosting/cuda/cuda_score_updater.cpp
34c92388f7ea5977a2aa4154c69196993a6ea2536819d384d5afd7d0f338a7c3  ./CRAFT-GBM_model_source_code/src/boosting/cuda/cuda_score_updater.cu
5c977ff3da6dfde449d6cc9f0b43e69d1e032711d852c76c66888a7b3937bf4a  ./CRAFT-GBM_model_source_code/src/boosting/cuda/cuda_score_updater.hpp
8748611309d1605cc45038dd6f978aed389cff0d733b40d169d1974b311d74cd  ./CRAFT-GBM_model_source_code/src/boosting/cuda/nccl_gbdt.cpp
2f2595d21921e42065e499ba969f322fce5e779c8aab45e40973ff347330ee5b  ./CRAFT-GBM_model_source_code/src/boosting/cuda/nccl_gbdt.hpp
13504acebba193f613c69a15dda6658da85c5d150fcc39b38650bde3e48cfd4b  ./CRAFT-GBM_model_source_code/src/boosting/cuda/nccl_gbdt_component.hpp
fa60e9c0fae1dc170a45d1436655521420ccc5eb1cf7c1052a5cb56ecd80e15e  ./CRAFT-GBM_model_source_code/src/boosting/dart.hpp
a520bfd65daa2a72221ad63e6477b1c7a783d4193a41cef944ad160c32fbb267  ./CRAFT-GBM_model_source_code/src/boosting/gbdt.cpp
05fe9912b70664af3a5b77111a118e28ddab3e8453328a168e3e720a95b4a411  ./CRAFT-GBM_model_source_code/src/boosting/gbdt.h
8b951c2b90e6010928333b5379014aeef0f326f10bc3ce1f4a614bf60c4c170c  ./CRAFT-GBM_model_source_code/src/boosting/gbdt_model_text.cpp
f11ab814bdfd43de33617ab511d2029a18129ddfcbad4e78bbf6ec1c5a465eb6  ./CRAFT-GBM_model_source_code/src/boosting/gbdt_prediction.cpp
468d3591f3196f5f128a901a7cfe8ccdf852afd295b392897720e9db99ff2c62  ./CRAFT-GBM_model_source_code/src/boosting/goss.hpp
562c2d4188da122c6f9c4e4a9dc007bceb7bd962d5ab115e23bc6dd81dc59c5e  ./CRAFT-GBM_model_source_code/src/boosting/native_initial_score.hpp
902fdd5413617061e4d9cb8d6db7bc2eb72b5200b5dfb7be4bbdf52ca90ea9a0  ./CRAFT-GBM_model_source_code/src/boosting/prediction_early_stop.cpp
7ce37b5a78c88d7e42ef346181da16fc005837170f4b4eae958d17a52fb99f76  ./CRAFT-GBM_model_source_code/src/boosting/rf.hpp
e498fbd6007c1f8ea31ee73c8c43f14b562a1a508a426ad5eba784a4f97101f9  ./CRAFT-GBM_model_source_code/src/boosting/sample_strategy.cpp
0f2cec8b4732c60dd6b61ec1a217b2f38b93a04d816fe4c8af3a689577889162  ./CRAFT-GBM_model_source_code/src/boosting/score_updater.hpp
22305cb1b5e996f2d96b26e32648e26c98091169a18674a8c6b3ae376778c576  ./CRAFT-GBM_model_source_code/src/c_api.cpp
3eed737b68e00f6d2576bc0727cb1df6b1c8db1ccc094b707237fdec252f8ff1  ./CRAFT-GBM_model_source_code/src/cuda/cuda_algorithms.cu
157fbc6617fee1d46e7933901857824211c5348443e311d356a52625ff0bfdf8  ./CRAFT-GBM_model_source_code/src/cuda/cuda_utils.cpp
87e9a675693b6684325ce91197e2d3aa1fc29f330f6fbe59ae6d8b808d24bbfe  ./CRAFT-GBM_model_source_code/src/io/bin.cpp
3c7bc9d0b5a2dd8f35dba1c07ff7c753a07602ab846e25ba60f8870d0fda4e64  ./CRAFT-GBM_model_source_code/src/io/config.cpp
cdfef375ebe7b41a98feb4f0c155cf8a003307b9059dcdf61c54e39083b24fa9  ./CRAFT-GBM_model_source_code/src/io/config_auto.cpp
3c6f77d3ed5fb323db45ca94416464960a9f6e153ea786503ee9a3060ec86e90  ./CRAFT-GBM_model_source_code/src/io/cuda/cuda_column_data.cpp
430634aaa424b95b814f6439c10dd6301768500870307f5994924ebb6bef6dc5  ./CRAFT-GBM_model_source_code/src/io/cuda/cuda_column_data.cu
a9f2c0ad6b5a44e06b6ce0cf8ed8d9ae5d982640b4350e3197c4cf8f7d1d4219  ./CRAFT-GBM_model_source_code/src/io/cuda/cuda_metadata.cpp
2e1643d3836dc8182933eb4d262cfc7c1f60a58508492c8ac2ec6e056c58867c  ./CRAFT-GBM_model_source_code/src/io/cuda/cuda_row_data.cpp
98de3415d234fc5bf1e9c1e565cf8e927784db516f73b665f947704d8adf8421  ./CRAFT-GBM_model_source_code/src/io/cuda/cuda_tree.cpp
24f3cc17e9af5eb9f1713b51348ceb07d669fd8ca42b44dc86e7c3fb30b334ca  ./CRAFT-GBM_model_source_code/src/io/cuda/cuda_tree.cu
b98d98565f45b80562ef1449322a92a0ec2737522e7a92a08890e8f843576146  ./CRAFT-GBM_model_source_code/src/io/dataset.cpp
0e01f6be1fa2c905f051cc6cf8e3af247687f08c36e237377a5001d4b9adbe6f  ./CRAFT-GBM_model_source_code/src/io/dataset_loader.cpp
00226b7aa4fbf3fc1457d4d34b64a3425e1ec7ed5bd80b9914501d62201d401f  ./CRAFT-GBM_model_source_code/src/io/dense_bin.hpp
31c1e8028ff53cdc5825cf84b84a14e9a494b19a183fa20ad1f15bd9131c1427  ./CRAFT-GBM_model_source_code/src/io/file_io.cpp
c50bdaa5b42ad37c1d7fa8a5fb635dd8624c8cf2abf6df5fddb8f08e9d9f23f1  ./CRAFT-GBM_model_source_code/src/io/json11.cpp
b977d54d48d36c2c16aa0197962cd935ebba0b89f4b1e721c2f493d8e6c5c266  ./CRAFT-GBM_model_source_code/src/io/metadata.cpp
24d11107f230efb117a16bcf5a95c8be4c3456f87970a46177269b6f1e608e70  ./CRAFT-GBM_model_source_code/src/io/multi_val_dense_bin.hpp
6d8b903a723f2e9224285a78a135c25fe999232e58bc792bfe94b5c2596ff49c  ./CRAFT-GBM_model_source_code/src/io/multi_val_sparse_bin.hpp
57fd6b3a270142793d3ceecc5d83f0338f010e46470e4135c5d288043d5ffb05  ./CRAFT-GBM_model_source_code/src/io/parser.cpp
051f2929efdccf37ccdd4140d867108a16fa0146f0cf85e7d521020aa8f363d5  ./CRAFT-GBM_model_source_code/src/io/parser.hpp
13924957caca5f02b26e499f056be847ba53177fbcb4e5a6cdc5a53c0442e5c2  ./CRAFT-GBM_model_source_code/src/io/sparse_bin.hpp
e74a2cee8ddf2093bdf1210e746f084be2d3a04dfe2930e9d308a649dc2983ab  ./CRAFT-GBM_model_source_code/src/io/train_share_states.cpp
0831aaa32fdca6b0a91b67c3a238ec506ae3a3adefecbb2fffe7dbc05b768cf0  ./CRAFT-GBM_model_source_code/src/io/tree.cpp
bef7e0be1163040e060e8419e4ce4f9bafe75e152b32eea6f159dbc7199dbb74  ./CRAFT-GBM_model_source_code/src/main.cpp
1e27bfc24047136c8129d4fd818a421d2d7bf626e7b5b6282733a6bf8a84cc3c  ./CRAFT-GBM_model_source_code/src/metric/binary_metric.hpp
ad2be4854b55076e6bd93442cf6e30ab28dd1ec02b4826d455994065ed6d13a8  ./CRAFT-GBM_model_source_code/src/metric/cuda/cuda_binary_metric.cpp
4ad0a3910bf003d27c6c855f47c7f4c5d0bafe61e09f28684c1f0e8777e91a8f  ./CRAFT-GBM_model_source_code/src/metric/cuda/cuda_binary_metric.hpp
2b6a4739a187c89f5a33adec171a483d0ab3e439fa1410027612389155de77c5  ./CRAFT-GBM_model_source_code/src/metric/cuda/cuda_pointwise_metric.cpp
41aa932bdd514a8234f8b9aecc69772c88cee72ac11bbea8a28de285ad1fd0f0  ./CRAFT-GBM_model_source_code/src/metric/cuda/cuda_pointwise_metric.cu
95ca438df6102a14bf4d83f79f37f375d8ccd0e2519a3637dadeb9a71728f47f  ./CRAFT-GBM_model_source_code/src/metric/cuda/cuda_pointwise_metric.hpp
5df13aa9155e46bed86a9a82a20936002b1eb9e0aadff2bfdd03457dbd939309  ./CRAFT-GBM_model_source_code/src/metric/cuda/cuda_regression_metric.cpp
74e1f9b7cdc569e87a75a3f2c6a620e32580e534ff445b8aa0b5983d74d75f7c  ./CRAFT-GBM_model_source_code/src/metric/cuda/cuda_regression_metric.hpp
ac918a40075b6e832ff94cbb4887532cdb99f4fb49730027a7f900582730accd  ./CRAFT-GBM_model_source_code/src/metric/dcg_calculator.cpp
d052be30d399993ff933b325056b255498031f0207d13353fccb81f3c0691b69  ./CRAFT-GBM_model_source_code/src/metric/map_metric.hpp
3f1e190d0913b100f26e8093bfe020241dd130828ce29d90a667b81f4af46867  ./CRAFT-GBM_model_source_code/src/metric/metric.cpp
8061f0d462ba27acb7f6975f51f520cbf9d7639c386ee098613df697030ce5c2  ./CRAFT-GBM_model_source_code/src/metric/multiclass_metric.hpp
bb4968685c74ab34b2db49348c367c99feb97344e9c2748303e93f9a2c74e4f4  ./CRAFT-GBM_model_source_code/src/metric/rank_metric.hpp
31641075ea9689e576cb995190d82cd103ef7d8f28a332657a826a439d6fec66  ./CRAFT-GBM_model_source_code/src/metric/regression_metric.hpp
1ceb7ee877bf6fd82c1010c7d4b3a42d561cdefa3056f0c54199b0f0ff5098ff  ./CRAFT-GBM_model_source_code/src/metric/xentropy_metric.hpp
6a75ae6ea68edcf6d62a114b035bdfd34f3f4c4f935c87657615752352be63ab  ./CRAFT-GBM_model_source_code/src/network/linker_topo.cpp
5c59b8b588f82ce48ebaf768595d038daab289dfef409cbc6595c53a1d64cec8  ./CRAFT-GBM_model_source_code/src/network/linkers.h
e683c64f34ba805311e8893174d360f318e1a3065d4f1a7c214ee4cb9efb7ccf  ./CRAFT-GBM_model_source_code/src/network/linkers_mpi.cpp
cc6793b7d53fb60975c5ebf01dca4ac8230740aad448122675e41b67ab7c836b  ./CRAFT-GBM_model_source_code/src/network/linkers_socket.cpp
314f86d82fdee6bac7b89226468a752c67919eefb0150c2535d460e606bf2046  ./CRAFT-GBM_model_source_code/src/network/network.cpp
440036f3419c8c5dbeb926bdc52640c6b3f3a1def845dc62c610b23e71868cec  ./CRAFT-GBM_model_source_code/src/network/socket_wrapper.hpp
19b6feede89bb87a37903efa53bf3d73aa0c76ff02cad4a473bedefd935588e3  ./CRAFT-GBM_model_source_code/src/objective/binary_objective.hpp
455b4724030813fd5717b7f08cb37ce56dcda071f9d6093921dd8032b92e03dc  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_binary_objective.cpp
6b7cdda5800505dfc4dfb6280d35fb3f1e92f176e2127932ed7cab4925df1b4d  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_binary_objective.cu
9cf1e66f0f9146c313e1869f9456a99268101fcdea668cae14788c75bc6c5b43  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_binary_objective.hpp
3de070b7ef4f2b4787ae5dd4106e651cf69686076a67270cbb9ca21e42152cb0  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_multiclass_objective.cpp
0231227723a97786defe17734be55eb43f2be1462dcc81a9e5bd1292913c1023  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_multiclass_objective.cu
b0d6b7d814ed5c5d9009ed6aeb5c8720f346464195b5c154245376e6ab391e2b  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_multiclass_objective.hpp
9bbe851020f7d4499b6f93f8a9fc38c16d9ddf05d0e0f85fa842574b298d921c  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_rank_objective.cpp
497eba54bac6f59707811f011acdccf327b642384cfd9fa7d8dcb09fdf1d3721  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_rank_objective.cu
84f417c47762b93999a0dc8c9368486d35e481584df44bff55ff5163b1228eaa  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_rank_objective.hpp
f51f14a02cc545629d801800123b56fdef9a860565eec4e92c82288a59da0503  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_regression_objective.cpp
4bde466d75591ca2ade19da4d0ed9ed51e06ded95999e2b7491102623ea60e08  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_regression_objective.cu
5c50edf3e6252bc89605f62d1bbb154ac7e3f5993bee30fcb5fa77985d0d7411  ./CRAFT-GBM_model_source_code/src/objective/cuda/cuda_regression_objective.hpp
4818c1cd367843a4e931b7817e10dd3fbe356ca6a4e13e81e65d607827e0200b  ./CRAFT-GBM_model_source_code/src/objective/multiclass_objective.hpp
1b5555652e64a30de3cabe736b9da0da70b9e6d58dc5dd47462f625f40deb5e0  ./CRAFT-GBM_model_source_code/src/objective/objective_function.cpp
865f9f4735564a80a1ba49bbeb2f2e25f08c41bfbcc398838c82eba60ac8eeaa  ./CRAFT-GBM_model_source_code/src/objective/rank_objective.hpp
0e8200eafcf075e93f736fa2d59863a8b34dfb62c19df476af60183f8584408d  ./CRAFT-GBM_model_source_code/src/objective/regression_objective.hpp
2ceb81765904fa43315abc272698b2b09cb352c4375e9ae6e9301a1160594271  ./CRAFT-GBM_model_source_code/src/objective/xentropy_objective.hpp
acf7aab2e6bb6a1a2b36f9286995b5cb7070385ac7a38e40157569d1c36879b1  ./CRAFT-GBM_model_source_code/src/treelearner/adaptive_feature_eb.hpp
fa473263fcc952b01aa862edc906f0d039d7399a17b01942167d03439b0cfcbe  ./CRAFT-GBM_model_source_code/src/treelearner/adaptive_feature_mcb.hpp
a8fd56c323df819177255fba93e7d7a9f4117411d0c37d6d3bbb462ec64be5eb  ./CRAFT-GBM_model_source_code/src/treelearner/adaptive_feature_root_gain.hpp
c290cc2d57fbf6dd358ccfe5df34bef0d3ddd014b225087d0c1833d726d6965b  ./CRAFT-GBM_model_source_code/src/treelearner/col_sampler.hpp
6a3cfdcc1204962ad788bec58de3381ab2f0de8196f3f5a44e58b043aa605b9c  ./CRAFT-GBM_model_source_code/src/treelearner/cost_effective_gradient_boosting.hpp
6b003d8d7ba8372dd85eabfc1ba7dbafdc11ff0eeda47155836b37712a1ac7c2  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_best_split_finder.cpp
9e2e206fd6a6f5887e95bd7d57a7beeee4881bd73eb57ca99d0fbbd54eb67571  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_best_split_finder.cu
5408a0b180ef044ff607e94dcb0c41f63d669b362e3ca3f03dd448198635f9d7  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_best_split_finder.hpp
497c0b87a66f9f2084746510879677cff478a17145fec0e76f72d2523604a624  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_data_partition.cpp
0fe04af68201567b1c53b8463454c4011727d6bbc448e90a7b06038b41e644a8  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_data_partition.cu
c13f5343884c75374c5a1ea0cca695e2b754a905e96ac4d93bcd83c84c41e761  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_data_partition.hpp
56b952670068d3e8f94e86be0ebab4731035fafb6fbb62cd242f03afe59a877c  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_gradient_discretizer.cu
c65394b1f54c529b61d7c345249ca01652bad1c960bdb08b60e5ae6706b5c2e9  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_gradient_discretizer.hpp
8bab6b31d5c8e6549facb7964d9aa2fe0165585a8b9c170cd8ba87041e43bd5f  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_histogram_constructor.cpp
cdb3ed5d8406bfe369dd0d2944069427c714a78162b17434275f88f4bc9e0260  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_histogram_constructor.cu
7e606c14a0da978c14a5f65475c3dc2f40f75b1372a9c8346affcdd9abf3e632  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_histogram_constructor.hpp
5adf34f34ce0b5dfb237abb43ca5172fb2d2939a9d7ea11aebdde8c304e4ba0e  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_leaf_splits.cpp
1e18672a4428ceb72d1e2b7813ccdfe88e41e32bc38308bb0e97d284179e9361  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_leaf_splits.cu
5a2d86156775ebc9b4cbf7e1002427581425ca40ab67376912d385ebae972dc6  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_leaf_splits.hpp
8271fab425733023f75f1b0d9c38e01e923c6aaa47f0466ef837e0a1634c7d17  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp
cdd773992e004f783a6ec21211390f5928d5d7db4073797884e03f89e68ed8fa  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_single_gpu_tree_learner.cu
572e2ad864335c7dee8d94abccda011cbf94e3f0ade1da8eb15f67e3952d0d71  ./CRAFT-GBM_model_source_code/src/treelearner/cuda/cuda_single_gpu_tree_learner.hpp
fc809ec220fe827824b1602a16d5bc6573b2fb7c9740702f3708b4eea2cca424  ./CRAFT-GBM_model_source_code/src/treelearner/data_parallel_tree_learner.cpp
82362570c471537a1f9055ccfbbf57245fbe18a5e65dacff50a98f680c70e83c  ./CRAFT-GBM_model_source_code/src/treelearner/data_partition.hpp
e3c74eba0d391e26ec65e933f25b6da5837adbe96d9935a666d12147d332bb75  ./CRAFT-GBM_model_source_code/src/treelearner/feature_histogram.cpp
f395420933aecf71793a2d0b253c908e00559504a1f66fb3e79e397816df64a6  ./CRAFT-GBM_model_source_code/src/treelearner/feature_histogram.hpp
13e22ae3955312d02c065d25bacf4d1242b1097201911217d54cb042fdff7726  ./CRAFT-GBM_model_source_code/src/treelearner/feature_parallel_tree_learner.cpp
6ac4467e89495fcd4e176cc5cef123adcfde45d3c1ee08e6f56b38cdf438f891  ./CRAFT-GBM_model_source_code/src/treelearner/gpu_tree_learner.cpp
1193927d2efb1f996c30e8a2350abeed5b21cae586224ab66776d6c0a768328e  ./CRAFT-GBM_model_source_code/src/treelearner/gpu_tree_learner.h
ad89098ff8227c199a726f9fc38e823d6183612d189255a98ab2ccea1058d70c  ./CRAFT-GBM_model_source_code/src/treelearner/gradient_discretizer.cpp
1c7bcf4ff2621d0f7fb45b3dbdf2b287019c03e9b4c6250281dd2b7af30a1169  ./CRAFT-GBM_model_source_code/src/treelearner/gradient_discretizer.hpp
9ac173f793e582f9acd17f02fae8b30b26ceb1b6ea22d51899b6b08e4a29ed96  ./CRAFT-GBM_model_source_code/src/treelearner/leaf_splits.hpp
f99487844db6ec8369c8ee30c48d2a96e5980134340312b7dcd33523b2472b2e  ./CRAFT-GBM_model_source_code/src/treelearner/linear_tree_learner.cpp
0981f8936e67bd233f3bd60ffbd94ef4b8a0c545f811a0bd9e3161979b427d02  ./CRAFT-GBM_model_source_code/src/treelearner/linear_tree_learner.h
34875eee17398f058fddf3b5e8bc0ee4fbbd6046e867433eb58dc9805726d5a4  ./CRAFT-GBM_model_source_code/src/treelearner/monotone_constraints.hpp
9952a19c2c6a1a2a91995ce037ad6584271e765ac9d2365cbdddd686e4ffea17  ./CRAFT-GBM_model_source_code/src/treelearner/ocl/histogram16.cl
0cbd8cb6ce84f448a71a762d61c30f0afff68084c6aa9f8d9985180e84cc2cb7  ./CRAFT-GBM_model_source_code/src/treelearner/ocl/histogram256.cl
cdaa72285753001fd96eb4331359fb96cd0873e6db431e036a32cce3ef0d5a86  ./CRAFT-GBM_model_source_code/src/treelearner/ocl/histogram64.cl
3e896e1bfe91c9873a3b431b57aaa792cf3f119f6def5122d565f6b4cbf71931  ./CRAFT-GBM_model_source_code/src/treelearner/parallel_tree_learner.h
aad04b7756abe9c32d78b5ec71a343ac573d0a8234aba5cefe7eb090860886ee  ./CRAFT-GBM_model_source_code/src/treelearner/serial_tree_learner.cpp
f2ffcfa953b098b00066a39d9f3d1e1760fcc6e2193da1b907ec14d740a0e8a3  ./CRAFT-GBM_model_source_code/src/treelearner/serial_tree_learner.h
44eff44302f33652907158c27bbf757e7e69eb9c5773e563ad090e51e24e61e8  ./CRAFT-GBM_model_source_code/src/treelearner/split_info.hpp
fdb0724763cbc6ec9e87376c251c2fb6f1537be95c002fe8fc78e09f0253a5bc  ./CRAFT-GBM_model_source_code/src/treelearner/tree_learner.cpp
0b1f45e5108d97c1a6d9f2018286cbccf48ac2d5eb4c4a60e73b7c8cfad8a1aa  ./CRAFT-GBM_model_source_code/src/treelearner/voting_parallel_tree_learner.cpp
e5d2493df3dd8419d5a15a12e746a9e5d31c2ae28773d83a9d1926a185392916  ./CRAFT-GBM_model_source_code/src/utils/openmp_wrapper.cpp
8fc5740359efd0a95261f4d933b9b85897f712a34730d4c07586822fb7f8b4f7  ./Evaluation_Benchmark.md
17b9c447b1c13ae9ec2e20ea2e1d7511063936d837168152ceb0b192a2de9163  ./competitor_and_baseline_model_source_code/CatBoost/AUTHORS
a2574dd20dd0af8e0bd25b34b38c1bb11912ff319ee4f41436395df0b1d19309  ./competitor_and_baseline_model_source_code/CatBoost/LICENSE
e3f33af6aad3e767618010cde3bb586413fd64f712943283c8b36a4fde5eb263  ./competitor_and_baseline_model_source_code/CatBoost/README.md
d3a6bef65b65c559190cc113219da172393851ab37a094ba5105703d2f29a584  ./competitor_and_baseline_model_source_code/Exposure_Ablation/CMakeLists.txt
ca70f15d841f7e76c8bbd284d25300cd4ae2ef1035e7e5252b13b73449464305  ./competitor_and_baseline_model_source_code/Exposure_Ablation/LICENSE
ef3193df6d68bc7ef70fda62056eba15f0ef668fc9c21b487ae7fd56a562bfd6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/VERSION.txt
8fc0e602c8af7d62dbf7e4bab2eea3cfd0d0b6675e7a5207769843b5b2eb30a2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/IntegratedOpenCL.cmake
0303b4ac77809665ab47b7bfc70abaef5b446f6894ccd0a3901d975a70958dfa  ./competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/Sanitizer.cmake
93bb7b5ae2df0dcfb7c4237be1b6bb33ee796cb759dd7ce2b6bec80118f6ac35  ./competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/Utils.cmake
ebb5d31b6f9fd7eaf4a18cbf2ea4c7ca427a8964057094afc61aa54339664389  ./competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/modules/FindLibR.cmake
79b4d863afc49d35fe2f7c43887ecfb1fb37735c1ff796de6f9767264c56e095  ./competitor_and_baseline_model_source_code/Exposure_Ablation/cmake/modules/FindNCCL.cmake
03379001a7b12a2ec997a25554247d985270b353c10d5bafee9ac8d6519820b7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.APACHE
51928dce36213c5333ba3172e847d735d4c6e9b7ff2722a326c49067155b82eb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.BSD
8ceb4b9ee5adedde47b31e975c1d90c73ad27b6b165a1dcd80c7c545eb65b903  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.GPL
dc626520dcd53a22f727af3ee42c770e56c97a64fe3adb063799d8ab032fe551  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.LGPL
c87b7f8ee88f6195e91743820c00354833583aef091b72e2d4a49c8e28e798a0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.MINPACK
fab3dd6bdab226f1c08630b1dd917e11fcb4ec5e1e020e2c16f83a0a13863e85  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.MPL2
c83230b770f17ef1386ea1fd3681271dd98aa93646bdbfb5bff3a1b7050fff9d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/COPYING.README
48c72c2d7b98fdb451675d2ee03850ecfdc97ea41bce55ed754b03da4ab09bd0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Cholesky
26f0d1bd0677785394f1f4eb2cddf763423f703c0941b3e58373e955b0130327  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/CholmodSupport
b8ae5f77a30d48bcaf622a56f7047baa8b2fb790f5db7361aa1d57f424fa3c1e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Core
5325c9d4d693e504ee012c5275ad4b10b135a701cbd87c14466d2ea21ea22ee5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Dense
b0473b5d7c0cd9311d4a90548162e8cf160904476871f7fb749e9624e9b3dfd1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Eigen
f1958a9acf3cd3e1f518d871d7dc602e8101b33ce35008b8ee8e1720845bda07  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Eigenvalues
f38a145ee513d1fa75bfcfc794fbc47c9de65a3af5d9fb719e057ac63302c2f8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Geometry
1a18ea2659db15ce93de0f5aff135a536af9701da9af4f026710e56def23a559  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Householder
84ffa38ac1ef3be005bff500b78b529c1e164fc50637836ff8648fea127b74f7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/IterativeLinearSolvers
af3020c91b8e92d0734c113fb1511d96a0d6b058128911d898e0177628a358c8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Jacobi
bc4631eba44254d2d102287f01c02b0ca793291c976b509b7c3528157fed2f64  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/KLUSupport
d00fab176922cdd4a231ff33ead58fc2db21a9d93034bcf7ba0c2a351a654ba4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/LU
e46d51d3065962408a403480f2c9cad4e7d61fb509c1e4a695274751274969a2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/MetisSupport
25fac81cac3358017e4dcb20f93afd0f9ce65d6041376f2ff5d96fd9d084bd72  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/OrderingMethods
f423b95716b804f9521234dfbc58ad1a2fad9a16f84bcf16df0bb88aeecc8543  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/PaStiXSupport
50ec5003df399fabf518620e220f71c717ff3a03a7218b8650a974dc3ad06b15  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/PardisoSupport
e77ae1010e9df1dcb0e5a8756048c3880ceb023711e8d1b569e01b039f130820  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/QR
c466291c6e7d230e8b76b725cdad1ed82c249bf01f5ec3bcb6f3f6501ed0ff97  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/QtAlignedMalloc
4fa2d73b998c0794682d63dffbfff795bea41a7d18665840b1c357e66ff1c89d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SPQRSupport
1155a32efd664cb43333a34fa8acbcbc26fa33adaedfee8e20eddf67436ae886  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SVD
be351b6ee652a7a20e3953d0eae216d4d01c2c26ba7b6a464bf908db3449907b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/Sparse
6e364a72115dea57061e136a6ec804cf21c5d3cd79aa4439fd2b352f589dea9b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SparseCholesky
2323c1e3179dfc6abf348161b78c1bf5ecd0caa8f452c70caca9a1cdfdd6a6ae  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SparseCore
5e746ec763054931f16ede5c588aab2b44d755febdaf299f5ee4cca0346a85b6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SparseLU
7433458ae0082f26aac3b544f08e5718a5d122c479a9314252b411ccf1d9b8fb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SparseQR
c1885167a447825ab7c35573422c3efa23dec62f5b630ac322ffe658e0ee5242  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/StdDeque
03540e297ae96ed03e828d9a433bb7f5a5e93aa83c6f50a6c271c78f9283d667  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/StdList
7e8b1060757a1140298ff3905df70edb59ad1083f505681df30dc9dc9963d8ab  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/StdVector
8aa601f3fa1e6bfc03b799666bf39ebc42d44917a5fb2aaa489beafd63901f72  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/SuperLUSupport
003d41fa08cde68b1c4698499fa9bf9c803cebb27ae748615851519f42dc56ac  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/UmfPackSupport
cc6362ddcddea1403ea9ec1cbea2ca6eaf1c5874630f1b13084f51c78f339d78  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Cholesky/LDLT.h
362fe6b080c9b67d11106f821f926fa84ed24b2120fbdba2a09efb0869eef1ec  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Cholesky/LLT.h
1efc3720834ec96ba0df4a0622aa20c3a80ae48d90d60cfaad5e0bf9c1cfa04b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Cholesky/LLT_LAPACKE.h
fd788dbcb353cd1f0eca9fa6ff65760b3358fbb445ee7defef1fa7c9834a5e79  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/CholmodSupport/CholmodSupport.h
f2f81c23a86e2fbac5847d8348f7dd10f0fe39812834d34b54446e1bca44fbaf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ArithmeticSequence.h
dfd7ca3f27664e4e391a251de4da52b457507fc942516a21ab3e8b9fa4fe8da4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Array.h
87a5c07a596b5225d49b0da2585d81d146f7f23b7a0da7a20c51eb5b746afc5e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ArrayBase.h
8bd0a78e64c08c3cbde4af3536ffe6e062a12ce9c7321c43a1469704a937cce4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ArrayWrapper.h
74a400998f745e1897a3f29de0c1f10e6ad2e97269f72945abb259e6617f3b62  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Assign.h
1395011c35047d223939e6acf3d096e83aec761286e9a109674a5b75e06d65a3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/AssignEvaluator.h
74f63085b8537072933ec173b91b4370bed151778c6435a272a941b678f8b490  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Assign_MKL.h
66eb0ca50b93f4dcdc083aa21f431dd9052c319911356d9025576f0cd9c6c893  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/BandMatrix.h
1092867fec68004388b0ba38d37ad603cc7cb5d034dc28b6fe3a82e92ad888ad  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Block.h
51dbe1e82d3639ba7d30b794e0a9982cf8b3bf989955688970d4bcd723c70aa5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/BooleanRedux.h
a8027642762277db0114a8f4ef40903035484121d5b4edf9a50d5c10e11a1b20  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CommaInitializer.h
b9276dfb980b45f22ede4e08eee447f5e00847400e66f267967692233e424c27  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ConditionEstimator.h
e89d28c6eb156cb659f58a86197fde240ac4c8611a3dd2911e41a2a70d027a33  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CoreEvaluators.h
30bc5387d90ca841e6ec85686d2125318a19d4fdaa05a87fae6ffab0848f749a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CoreIterators.h
0316cc07e8eb45487ae4f2432791168e1c13407120014ebb3f41613ffc6e302c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseBinaryOp.h
70f5b90290fd0ddc75d0b361df6e2eff4fbbbd997f5b8932140ac581802024df  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseNullaryOp.h
97d9e03c73e1a101352d8b00ee191013b6b6acf00e90c887dd54bea4551de7be  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseTernaryOp.h
a6d4fe54959a3aad044a15f126688b445ba317c8cd8f60c3a4e18632e3015c90  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseUnaryOp.h
e59aa61f61a67532d4a6ba173844703c7e98e28d7b8c7e9cee0aa9d30d6b9675  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/CwiseUnaryView.h
868ea8559aa11e574ce734a14ea56f5ce5032746b2d73f4c8c7930f89c598227  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DenseBase.h
b212b3f08925bc43f7803709976f08cf4a83dadd545d558ba91599e92a009659  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DenseCoeffsBase.h
235e92f381291ff75dde3f5bd838dcf7e4c6c80ba83940550e26f7ee4b7c0c88  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DenseStorage.h
0e8854fc839b941abf3b09652b5fec4fa5a7cd3a44acfcb5274a7773b69b2fff  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Diagonal.h
2a0d43560b3cceafa37ad26cc7b44a951545e56a87d17e78b896c6d063c64718  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DiagonalMatrix.h
ffa71f347a5914c9e9341ea82bb42bf7b6f7b8d0454bc17bc5629addb82138cb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/DiagonalProduct.h
4959d72a6f76f94171e56245e7332d555a7751d29dcbe04b3aaea2c8418e0ef5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Dot.h
f6743198aace0229364aef3842d7a4caec4c648268112d5dc88750d139f0261a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/EigenBase.h
839ba4e8d4998ef37384cdb8fe66e4aba037aefa824dac63b102f016b3670175  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ForceAlignedAccess.h
4da4a3ce3d7a85b30d35977658415e48a4c1051ed6ba1dd4c61cbc8d350027d3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Fuzzy.h
bb7a50eea61bf87cebb8c5ff2553e3641e1e77d62f561838e1265bf42ac883a0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/GeneralProduct.h
15ab400433df502dc3961993455b563c55d5fa47c5a93204d12ad2a79730afdd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/GenericPacketMath.h
3531619ec23b938dff23039a3f0dd892be533f63d681c7d6596659dbb0ae31a2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/GlobalFunctions.h
89a4eb492f4a4a0a9e21eff6666383152d0f45ef82d4a1879e61277dafb4ad4f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/IO.h
5fa91088fba62f34cf0ab4e6cbbaba88a36b7c4b195de6d2f67c96e293f32fec  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/IndexedView.h
5eef2f26e105349881eb1408cc2eb674b264c924d45ba3f6bfcebbcadfe6b10c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Inverse.h
37d3c3611a846089cb30a0d78dddc45d322985bb63fa4df5680f6f33c016a07b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Map.h
eeecf78d69227844bb2914dc936d54db6acd9fa8ef8d0e29a9272b84938de1a0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/MapBase.h
b3c6cd173d4ac879e568ac5708042dd0bb160805c6ba9c55da05c8134656f758  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/MathFunctions.h
96f735785742399ffc6109a6d8a41bf2392789b5a713c9cbfb2f089767491247  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/MathFunctionsImpl.h
fd84dfc1c70b042952d299f39f05694f82ca1f17ca013eb336757a3cf71e6d11  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Matrix.h
3fca778dd610923f7c089fe6f63e600005f14fedc156851591fca999a28e592b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/MatrixBase.h
5e93bda8542a8ebfb321dc9199b110a53ae2fb8f2c20e10b6f24e4379b0a27cb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/NestByValue.h
229d6ce4cb8a1921cacd634f6fe64e698c54077302487c62202b845a7446618d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/NoAlias.h
6039578b4c17f244eb6e0b18f29b8089cb4affbd4431365e4fe8b248259199f1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/NumTraits.h
863ec1c5b7dedcb8cebda4cb9c38b6fc77dc75d2290dbff2c39a7db98ce33a38  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/PartialReduxEvaluator.h
c4ea371dc8fd72bc610d97b9e8e241d9765c08d8d6a93e66d851fc095cd9ce60  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/PermutationMatrix.h
faa54cb79fd74db5fd5fb3c6f60fc252398ebc3529e9607cfde2232244162335  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/PlainObjectBase.h
47958609570712d8c066c8e7529fce3346f0cc794accd390f753d9703d4842cf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Product.h
d8863af78cf309c898d34f0e8b38bb4c1b370b5622a48064211f5b3b0ad91eb0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ProductEvaluators.h
fc95b14bef2692647c0891b25906cac988e9519e5f719db0fd9e64e0faf0a6c2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Random.h
dcdb68827c7f9063af745c9a0e1e85cf53c0a69b67d3d4880134a2ef8ed1f3f6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Redux.h
f4a08654c367bde51b9589279956c23a1b747a78a5b94eb4c7e43f16ae262ebc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Ref.h
6f77a1da5cd4bcebe1cbb90d52fd7fc23d19a46e8b1b8f2a808ed0ecbf9bdbee  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Replicate.h
5101b12821837460013e70adb2d542f5e623cdd6541d3604af628d2a78de7e14  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Reshaped.h
8a385498f0ba0c67466fe151af42e5537bd3c5d75b89d40b73bc103c77309665  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/ReturnByValue.h
9660864ae4cfc85dec40d82e79a598b71e5c58f53034bdd30c74093c5ab9a154  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Reverse.h
0b9bee78d59350121108778bbad203a463d81c71bfb5cd732b859c02605a1eb5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Select.h
6b05fc31cae6f946db7fcf4439efa13eb21cd9b1903ae7910cc74a611b95f68f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/SelfAdjointView.h
4d0f02140378c8fd28bb05d2f13dc50dd867bdbc2dddce223fe37b82dbf17ab5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/SelfCwiseBinaryOp.h
d1411e4c37b3443d3422dffba6225a70ae186b0ed90a3f09bbec14727edf86f2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Solve.h
f29b27b474efe5692bbbf1f1863f0ddb4ccf039e3eda02796f54c33889dc86a1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/SolveTriangular.h
339ee50a16430116e2be23b29441ec7fb90b73ff2bf6be8a39e1c74fb3e171ae  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/SolverBase.h
488e4d101a3d0013b191b80c18fc1c42e988733b6109b704bfa40ccf77d3d187  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/StableNorm.h
cae751132eb5be81f1974936f9a9041935aa8a91d7d0065b48301e4cf57b10c4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/StlIterators.h
5ef8631f1222d499e9c273266ecbb8077891268b20dd11c7bf57e83b3fb7c37d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Stride.h
72add24f5533477f1aa3de05213be772eeea9a13d67db82d02f74fcce501ea40  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Swap.h
aa104b2fdf7371831d4fcee2383deca5300c49805b99a3c883e13f40b1225750  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Transpose.h
390f37b9c86bed1f1708c5f7786b4609665820370a437a222da320a30c7b9867  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Transpositions.h
cc4c2090bbf9ed02b0a36129809fb2c39a32d2bd2efea05d0debb1eafe848111  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/TriangularMatrix.h
d7f545fba1479e339e3040799ec1a0008b242cbafb456100cb95e7cd64586b49  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/VectorBlock.h
b5a10c9e4ef1a0048e8bd17e514354b1e1647b1d700d59076c1fa34ecf04bc3d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/VectorwiseOp.h
d32f1b4fb0065a312bf13a2861cf3c3d2ff08d2bef4ad8b014b50061ae8802a4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/Visitor.h
4d178124b64acb5f5915a96f29e97f2ebe3dc44208085199bd092c37c8416f10  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/Complex.h
738a0df89554cfda21a52c3ba46e47bdff9e35199c788dd8dd4d9ba3c1598105  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/MathFunctions.h
2344a8cc87e4c35891534a7ac7dde73e012935e0cd65699b18ee77bbe697fe40  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/PacketMath.h
2cabb8f3dea66b916017058b63e542d218a1ed8f59ec396ff21ae3574b59726c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/TypeCasting.h
ba0af7273126239fb7b47251be282a7c0b9eea6796dfb0f7c411be5f3b0923c4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/Complex.h
d395757ee69c05b7ff210129bd7f54207bf8ab644909a282f5184c8c356e3247  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/MathFunctions.h
394147fddc34b07d8a7a28bc80a5edd1fa5ef3f65101b5356ce168d07f71c31f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/PacketMath.h
7520e93ada4015cb38bcb41359235a8bae936d2539dff86cd4afa76831751a3b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/TypeCasting.h
0944a8651cca7c25f17907c42e521be72f3bf7f9ec92e60f3e901adf800351e1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/Complex.h
1a4c8e0b6d0f2cacdb516d922613f3a92bc77f8d637d98dca2668066ce0dd74b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MathFunctions.h
a87e086b0361e64082e5ed84798bdb87c97505f625c9230ee2b0c0a96b4eaac6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProduct.h
04e7139eff7b385865b97f12f87f9ce34810128ba99bd06a5cf3aafcfa09fb4e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductCommon.h
3112535947d405562c0ecd7cf47d682017a86306caf746a7671275c3f66a93d1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductMMA.h
a0f61d6868ddd83b777f56f76006f35395bbddc808cfbfda0e1cd0e7e21e4a2f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/PacketMath.h
a1fef89efd39c77dd8d3d247034e829e93069e128cfbec9aef028e8b95c786ed  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/CUDA/Complex.h
1c3faf2e812a463d0be1c7dab3368ede6afe84d34f042c007bc5dad375e96bd9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/BFloat16.h
fad5548a5fd3f3e4bcb16fe28549ee73c1ede5f9e29f6c9022bd4d8ad3eaa520  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/ConjHelper.h
e3ef23672902a6a0fef39c9b6c5952ba9ed69e6a0eb32f0ecc13004fc660052d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctions.h
6bd2e4d5286176d0b823708e1a699cf4694cb74ebf54f2ddb678270db5c46717  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctionsFwd.h
bcdf4205c17eddcacbc175c1a5d188db2b36c9e5029b3829076d05dfda406f4d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/Half.h
41b87a95edc400e7545f7273c59742abc95defae6ca7cd85f962d51a7a8fb790  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/Settings.h
4efe3b7a0099da41b42040000a9c4b92bd48efb35b9505c453b5f3d304fb4f75  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/TypeCasting.h
58d0579333d6cd9c7e6bd5582abfeedc0da64bcd1e011c2263c2dd7e54664f57  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/MathFunctions.h
d8a2a3529c220e0cdbc4c5e847007b160e41b3df0db069fd456aa0bddd0ba03d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/PacketMath.h
1d1d4e3872dbf4d9ab22c5b67644418265a0a641e26d6c340d4809caa3bc2e98  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/TypeCasting.h
4d86a4154ef20638d72ab2f585ec61f6c0881908d986a2b4ffb44efa97f97246  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/HIP/hcc/math_constants.h
983d7be618a33cb2ae3d6320246f139f5739bb25337512cc252cde6364879164  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/Complex.h
f160e1405034b3fbbd2cd64e87a27c0d0faf90072139b937bf6eb71f36983f28  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/MathFunctions.h
3dac6c302dca476b5fbdde9e5871b7faf48473fd74d2602c07e7483a2cb864ce  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/PacketMath.h
cb2278d5839544bac8ab0b38f4375b8badffb1c746a8d6af99766fe764afedf6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/Complex.h
54d3101e149f291848d1170a2616a5388f2c91b878a74f2d3163da82207ea7a7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/GeneralBlockPanelKernel.h
8cd8f6d69e1b8c60eaa88c0f951eab619b8ece903393d7f90d726aa487da816e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/MathFunctions.h
3e13180a0dd01b9a69bd17f17aa869c38c4515df1cc83043b88f43d9a131b75f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/PacketMath.h
736c98b778932aba5914b418fd810a13557a2eb786b5d11e736828a9f3ee7081  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/TypeCasting.h
87a6f05e1122f886550a985ccb79150be09999352d7cbce86bbeed648a2157a9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/Complex.h
7007304a115b9f42b483e4e2ca836a0ec578d68a89a3f90c048ddebf074673e5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/MathFunctions.h
a5e086e96bf7876bd9da0c43117f482435d04cdcbc4cf9c104c1724429804130  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/PacketMath.h
52ad99dd125e1b5b7b6480a8a5219344e7b30def71c08fe74d14304856842e60  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/TypeCasting.h
02b207493b1cbbbefa644a22b61d4cbd5d7a07114086f57788b61d0b8cd81e32  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/MathFunctions.h
1319cfeb0c5e4dffa6b90125d241aaa7d685ac6e9907558445a124449c57eaff  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/PacketMath.h
7aecdde0b05a3dc66fbaa138c3658c885cb2b1049813f368f4c76a19f3bbbe34  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/TypeCasting.h
d86e4da28f7f77f32f2686deccdf5ec57d737af7d6fe5a3a95feb76358f53934  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/InteropHeaders.h
4b3ba6d7dfe783fa17f93b7fa3290e1ee107b14905f3c815e4e137e9a32ea43f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/MathFunctions.h
75992417c92ed3317ffe971893214d09e904860df1062f4d0cf4e65038b0a4b5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/PacketMath.h
2083acd84d60e7f88a69eb85f9a0bcca0270ead6fc2a70cbce494c864c064359  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/SyclMemoryModel.h
07fa00a20f141e40e7da538ef8385546801a0164f65ade6c04758020a0bdffba  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/TypeCasting.h
e64803d7d661abd130c48ecf864441c0b9c0d5c5c3e2e8a8508a3b87f0db2c5f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/Complex.h
00be6ff296decb639ebb277be64555983e8edaaf7cc1a4a790a627b33375f44b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/MathFunctions.h
174d47bf730813229a9ddfd5c52e24bd51cc832042e18a1a7a99e984f2a22176  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/PacketMath.h
d8f1b1224441face5efe4271d7354683ec16b5cbe8ec89e7c728c13ff85bf160  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/AssignmentFunctors.h
0b07cd6d40cbf96561824eb80aae5af719dcfe1c4d349b011100acdb57821997  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/BinaryFunctors.h
190a630e8482bc0b94383c67b9b5d7a41f3c26cb10894d54597cfde3d73ba70b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/NullaryFunctors.h
71823e6fcbe89847bb7caef19e837b1eed1c32442cdf8d104103888c4ffe4bb0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/StlFunctors.h
0fc3c1aa2a5ad2f1ca9cdbcf37a633712cc0452b107ed63f6a4cf10d67111168  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/TernaryFunctors.h
905b211c94fccc6047ae262673c644ab829c8275e98b6f4b8978c73cb349462a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/functors/UnaryFunctors.h
b1824739dc829bdd5c87d4e2035794230f5ea8e3007977e378399e19562b98f3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralBlockPanelKernel.h
df7aa1bd01e45c47e71ea38ce579d81f5b79aa55ded40f21685802946564ec20  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix.h
b415ab39c5c03ea6f2f3f749ba623424b9f1e0f7ea1e7df71e160f2ee391796e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular.h
973de070289ba262340b5d463fd59625f2f125691fa3322e69e28f58da7c2a84  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h
79cd720f0506bcadc600ea2de3405a4457536e4a35beb4078161f75f76134f67  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix_BLAS.h
ea08550845627bf3d7c0ad30ed7061d5eb9590b1fb548fd3d8fde906707b11f3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector.h
999b5819ab540b4f9bba07cb57763cd433c9cbc1fea66e05da12aa41064e7693  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector_BLAS.h
2c54b4e297c0cb187ee47aec319eead343a6fcfdb3f414d42758bfd68ff4938d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/Parallelizer.h
e204012c3add3c045207b5e4e7eeea5f83bf3da9d0c6f7e287acea1c58a4b22d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix.h
74ed10cd34a5118d0300b7c91cd08bbfe56ac9659d18a383eb8d2aaf3a070cec  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix_BLAS.h
5fd54cb6290c9437875265e5b673797f4cdb6e45c791fe0247b41e098e331055  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector.h
10aad74414d67ae92cd458c5267f84c441dd2c3de826cd4f9333aa042cc76b1c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector_BLAS.h
0e47b0162e6cfd1d8dc314d7cbc105529936b03a802f546c1226d11b6a38dbe6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointProduct.h
1a3064b1b2d3521f1d4b022ba0103314065dde9366686ce0c2af72fc07b38406  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointRank2Update.h
8a726cee8a7523991eaf9d5a4cef2b691c318394d64f4b2f55e13588a599ed16  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix.h
b09bbec2fc888d442697d26d62571f1a991b4a12f347748930f3592d537c39da  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix_BLAS.h
a45c7b2e4fa32c52372f9d635c6599a1844f9053edd9108774e64972b0bdc8fe  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector.h
4ac4ff35409d8875e57af5cec80ae7c537b64034e2720d401fbeba4ec7268749  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector_BLAS.h
7bbe79b4abbec7879feb1c84c2bf92b8e5039baa7a7bcfeee9decb3abf544550  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix.h
d9c296e7a71f502a2804bbf8a704b4f5e866b5978d6f941685c3548ba5e6a842  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix_BLAS.h
5febd767c379a570c5f918b07890f75c87bf9ae4d6b0f565456f275b308d10be  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverVector.h
478865886bd886a3b0f6e221ff9b811be3742274d1fa260c7fbd525a2bc55716  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/BlasUtil.h
3eec3fdfce850c87aca7bac45ce2bf1898804a845e29a9548c3e98e4c82ad35a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/ConfigureVectorization.h
b6d536a1e9b8cc1c685f7c6cf794ebe70a672099370fe57e475f6ca1739236a0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/Constants.h
62dab2d7be4090aaa05e3d2c6581b249b7365726bb7506cdc910552fc8386c55  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/DisableStupidWarnings.h
661744e9dc5ad6fbd6325a068f188d56a7d4c53a2e577bdf02d2032e83f93541  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/ForwardDeclarations.h
e88f96baa8297511a439002d23b0ae30045e9c5438a4b9b3680e4182d6e2b6d5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/IndexedViewHelper.h
32c1a018fdf7bd1f36e310773032566f351aff3b5a00d5f239e24d0c2809ee69  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/IntegralConstant.h
487f0c220d40b8418876b5c7d9032d3597374cdff790d4022e8f4eea932cf620  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/MKL_support.h
8d73259b4ba482e6dbd11b31d8887fd350dfb0836700d32793446bba6ab1ae7a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/Macros.h
e25565aa6ae3e612c26b92cfe731a5df90d7edfa667be5b987c2801c70b2c95c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/Memory.h
4ee6855c8f37669b8c86483342c56f9ad06f2dfc69abfe4691298a8d2a944202  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/Meta.h
45e90a0556a27623a911bf6c9bc81cb3dfcbc9ec82dce28e4af7f8255ea5dad7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/NonMPL2.h
e0200d2f76f2944831e0c12973faa72fabb0445bbafd65c7ae516ab8cd67ade5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/ReenableStupidWarnings.h
22248d610522a08d515c72596f8e69a5bd0f6930545a9846c575da55119b3512  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/ReshapedHelper.h
16ecc74d0318e07c847799e6757a8b4ddd7769d6f07077a180a7def3eeb6d1bd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/StaticAssert.h
db1f06b723a94199dc28c614e4d91d25ab51612d3c1bd705627376ff1d0c9efe  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/SymbolicIndex.h
f75169c4a2ca3e51a8e6ac423ff34ad827bf73264ccbbdfa3b11ad19f8ef10de  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Core/util/XprHelper.h
b250df4b92be54eaf46979f8338413d887d011c1e81fe5b71dca98a85a8a6357  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexEigenSolver.h
6712338e5d075ddd3da52d2f28ba29b192ea479211c097161844dcd0182ea79a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur.h
fd6553437ebd9249d16e31ae2aeed73c983cafa3cab835cc9829343e5ccefa4f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur_LAPACKE.h
764e4b1848ee16fbd42450a100b8b1e965f1f92f41ba48beb2bb6010ba0b8440  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/EigenSolver.h
82385783f608b22cec0699df6e58e3b8e9fbce6b40933d257afbd1651cd74f87  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedEigenSolver.h
e3fac33dfc12461ba86cbbca58bb12d9d4750bfd4eea87d63d7f3524a5d3b084  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h
3b956b75ba5931285e0ac53f6d4b2bed51ffb09528e4687c460f83d2712de95b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/HessenbergDecomposition.h
bb128af249c17734931952429fcaadd3b27f4aa183b4d7d3ededb3e30ab525e8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/MatrixBaseEigenvalues.h
f3bd8d77d945ad3090c21b4b582c80b6765e1b59a76865a2d50eb422a556198a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealQZ.h
60870a96d42c0195cfadf9169cce3895602f881e040d0f31ff564a95a3ea672f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur.h
30aafb5459f8297d6851aa6a8b651275565d9faa451332d04af50713c043562b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur_LAPACKE.h
0bdabc304df900248cc79eef7e1b9df57a6b2586b3b9d93d421344b806c26ee6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver.h
595ae077aa38318a867fa6543fea9fb5e6a545532f27d676958cc1fae6ef6fa4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h
9a794635df375a50699403e22410f6a6dc7ccfec85b6a6ac1fba04ca01051047  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/Tridiagonalization.h
2c95fadc8549fa236d6f8aa38022badf9186d63aed12a102bb806bcf0f6d522e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/AlignedBox.h
856101e8feca9153a3503ca23e475567bbf53e87c3508405403560b871b27425  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/AngleAxis.h
32f9878596c7d0d7fd633646f01f188d7bc75d0b16cf75bc1d8f9b6c25e85fa9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/EulerAngles.h
1ae6f1571132c5216266218c4df967edd997c376b2ab9e48add27947ea316fdf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Homogeneous.h
2f9aa22b1ec7f26869bdfdde5e13c2a5cb9dcff8f0e1727b9ef684b72f36aad7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Hyperplane.h
3d403f7f2ce47d4a06d7a4e5be2f362c2b0ed8bc7c2c044de7a09fb231956c44  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/OrthoMethods.h
fd7066d3470cbb61af4b173f56ad0bc37098ea03d03e62eb7ae8f7f998469121  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/ParametrizedLine.h
8e281fe29f4971828e790f334653fcaaafe34a7853b0eece4224a63a1ccf1fa8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Quaternion.h
649177f4b89e0f22d573cdb00818dcbfef3d5d49a38223fcfc51ad5b8961bce3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Rotation2D.h
122a302f2f3593ac3951e4408c7d1404360a031baa0380617ba1dd6dd64518cc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/RotationBase.h
54fd4bf3253dfa48d7811a4944343f3286e6e05e9ce3b58142edaa17be6a6cec  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Scaling.h
fcbc9705bef43e82d419e6aced39194400c11fc807289a74d6e8bb4662667ac3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Transform.h
3107a52aa3043cc603c41c7fa3f0629f58f89e52f9690aee9f3dff4d8adc4639  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Translation.h
f1606af01abe78e0b008fa42109bc257801d1bd8bef8c60fb884337a48e5b470  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/Umeyama.h
2b4a5474d7503125279f1de2bae8ef56f99ac52dfecd3218fff5d79027779a7a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Geometry/arch/Geometry_SIMD.h
813fa52ae65ce67f45ca5437740445e52d1aecce09f77993ee847323cecaa1ae  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Householder/BlockHouseholder.h
4a6f35c282bd96fad7f18717a8b4ad66a7681f2594c4ef5594b3b313688e8b2d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Householder/Householder.h
a89c7bbc9a8e7f0ba4d9b382c13fea480e2e411039b832b4ee584c3a624d4ce8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Householder/HouseholderSequence.h
60c090eb1e3ff9defd825139aee3e5cda77ace7850158d3682a574ca698676c6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BasicPreconditioners.h
2403309090c32abbcca5a2b8882650def8576aa6c395e32c01a7c47edf006b2d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BiCGSTAB.h
6c07bb017ccea21a1e478840497312e90287b76188030bc45cdd73c1adf611d3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/ConjugateGradient.h
97fa9e7bae5bfc0c85e783504c486a8909f8c29c45d043a041fae3cca33e67ea  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteCholesky.h
f4de992f883b769435f82fc0601af68d5e11d67ad3a18820d42252b2d4fc5484  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteLUT.h
455524dc3f734e24a1cd1ebca3c378aa5b2b6e7bb7c47018fb10873fbf48c6ca  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IterativeSolverBase.h
8714d9c87d2f7cdb46b9c16b73f2679666819ef9db630a55ea59c956b4190c1f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/LeastSquareConjugateGradient.h
b24501200d464e6de972131a8309fe434bc496c6c12b2397a957d9e8883d829d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/SolveWithGuess.h
7aaafa09ea25c02f6cf78c9e08594617f31d4afced1aa0ebf0e2e74fa5c3a74f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/Jacobi/Jacobi.h
b718e630511ba765f6c4298f30385e646b51fb003f0274164824a79fbb005514  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/KLUSupport/KLUSupport.h
123f081581c38e07a204cf0cb28a220a96d93051fc7c00c8d19b9a186fc2fb27  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/Determinant.h
702ed2ee3e70425633198292e989cf308559e64fda172284daf475519312a471  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/FullPivLU.h
61c32ebf15d645a38a24981fe98cc02fa51a9e15bbb15030832c963926a155e4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/InverseImpl.h
2dbea49a53a0ecc035f167804008f4cb4652e49fa1899fa4888cd7d1f6c0a64b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/PartialPivLU.h
e34e5e8934c5c1a591ca3eafd1a7045898c404a95b93eeb374466a1278c44625  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/PartialPivLU_LAPACKE.h
8c4a357bce437b540a2b9829481df051c8879ef9abe10812e184e10cd2203502  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/LU/arch/InverseSize4.h
c7b5f60a7baf958a7a0b46bf484518b9e49d56bc98ef8965c5433bd7c64f264f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/MetisSupport/MetisSupport.h
73b83bbbfefd50d0ccc1086a2cb17e8a8e9df38dee64cef310190bf81acd319c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Amd.h
68655daf6bae480b8e9f2c24d3a3b1e624702f15ac1e8c481ee3a9ba260980eb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Eigen_Colamd.h
cd068f665a798696c534a9b1450c78db323a63713db936bb75db79b4fff52c93  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Ordering.h
82e23d321598e464e3ad85c7596448ea65db51f681db7a28344813337e5f2ef0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/PaStiXSupport/PaStiXSupport.h
c2c56429248b33f3f24faa24904fbaf0263e8bdbb0e4940af89ff8f5be772b4c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/PardisoSupport/PardisoSupport.h
191a654a935f1fdbb58468fe50eff4012ac9b2a530d57f3bdf31f295ff7c32c8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR.h
3e0e20fee012834d4652f2aff391d9d7499c2c86f64ec0407bc4f150853331bb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR_LAPACKE.h
2bcd1741daadb7b1ad68eeadad27bd77ee92bf017f7666244caf9a8a9d343fd6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/CompleteOrthogonalDecomposition.h
d263bac11d8ecf82e43beeb77628b1b62e6646913094ad63e894295d38e49e1e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/FullPivHouseholderQR.h
6ee0d450a2a447b1adb86e7d9c69a764e1cfb8f39f9d6a99fa89a162aedeeedf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/HouseholderQR.h
8a8486145c909c2108aaf1bbd5b448f91c0bb2553070da5e4e1b38661b76aa87  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/QR/HouseholderQR_LAPACKE.h
68145b7331a5b821425b4cface3f953efddf3e7b1e192e58fcb5ad0933efba01  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SPQRSupport/SuiteSparseQRSupport.h
fd6e4b1d4a5383ba44e3c8c20aaa197fa25b193b94050efac781049273fd12bf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/BDCSVD.h
8409c413f2193d51ea9669c2f0b7d280319da95265a35c323fabc65f8a407108  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/JacobiSVD.h
91aeb6dcd05f0eb685d7171ae98f953599493d651c3eec3b0c8df90e59d22e9a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/JacobiSVD_LAPACKE.h
ec1658c7f805aac8a2621a1b1e63fa84a8fed21c7f24e176ec862a945562300a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/SVDBase.h
e88a6624218c9b6933ce125e2c03d036df9c4a67439be51c78e9b940d0d21f5f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SVD/UpperBidiagonalization.h
a09cf71c03a05bd9df970ef39e4cbdeda3ff489cfb4bdbf084e85e9567d77bf0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky.h
7457696be14e26568e8abc32f4c65a76c9cc8deb2feefc07a57595932e5b48f3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky_impl.h
e6b6ce53a2e6ba872e6df9439691c95be2d5f116cb56de763f194dc000fedb84  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/AmbiVector.h
29bb2668e1022d7fbf742af0e25e4e1fca9262d85c365e75947114ace00495f5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/CompressedStorage.h
3524c2d34cb5a5e3c4db2d7535a5a22a457e719ee2403bb80f4b907655f5688e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/ConservativeSparseSparseProduct.h
2ea4abaa6fc437a2974174c5204c6bdb0e40cc6b59dfd33bd020d9c2dd660eda  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/MappedSparseMatrix.h
57dfc1270120b32e37def64f69990d733ed51da52dc45b72f03ac6db2ec16f2d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseAssign.h
07f468bbf114d435ec9da04d6ca0b940f1fd7d63b62548c7f9d8130550b42451  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseBlock.h
871be15fce8853900437445ee4913bba0c9c3d6af08e6313f3deb9cb916e9344  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseColEtree.h
8bf4030149985e1fe8fe8afc3a873af8e1f0ce5f3c3c52232b580ad6e4f110d7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCompressedBase.h
50cf08b13aa7a8e215bdc54f34c23be25906bb44c2edcd7edce1c3e04d3453b5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseBinaryOp.h
1adefb0d699b143db5fb6b609b75021c3141def16a834ed9ccf3a62b5b18754f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseUnaryOp.h
4be488722a9e43c0aad1e4678ddc0ed16fa7253756ac9f5c0d2c94a532839f04  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDenseProduct.h
aa5d600eb466743c6ead15ca60ab77e79f15579eabc24920dfdab5ae6363519f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDiagonalProduct.h
a8d305b52c1dc6e66b2402dfb6ec1cd54967f1d5cf1e7ecef81e876277d78767  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDot.h
f87bcc4641b02eea1e015454cda4f124e65eacad4b2a817bcc88549edce91370  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseFuzzy.h
2c43629c60e0ccffb47d22f17bd202d909931a9bf0ebe5a6619a2ecbdf061fa0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMap.h
51a85c9f28e393d7a7ab5694be59ea235779cc17874aff2b1c38d5afc04ab9fb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMatrix.h
bcab93293b4e63a50002881a13bc9548f125bda9c10aa241e2883907b908db58  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMatrixBase.h
30e0a30a0418db9a58b4f31086f1af91193c9285ae18ef1d93441132a4ad88cf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparsePermutation.h
5cbdbbf2c0ebb1c9b91f50a56ccc96b69f73305f8aa0cfaf79c77e7d7126659d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseProduct.h
f3e68290cad5fbbba0ecf8284fa238a52072108e3368c0632f8c90816b41dc91  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseRedux.h
2a9584cb3f8148342bda3905638d6aa65f35935c686ddd3d32ba097807adf740  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseRef.h
a4a31af4749955fe130eb4acdd640f1e6f35fb2bd858dfd7dd06c31976610a1b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSelfAdjointView.h
fc525e230bdb66f4ba4d79d02386ea716d3b01eba5b734533a171f043a20a479  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSolverBase.h
a09f7932bf0fa3106555cbb2224f37c409c0f41f014c5f122c516bf092f331c8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSparseProductWithPruning.h
bf3180918315deb7dc433fa0d4f388d7a4209fa430783cc9d80373ab88bfd72e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseTranspose.h
c0bce29b40b11481ed84f3e77fe0444e7788c43a6be68b3b58c9a6db6221a6cf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseTriangularView.h
41b25d1cb05756294f1cc611949529bb6e362185c2ca58ee45653a1a0d021f21  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseUtil.h
1574760419588cdef8fd8ec71adff12b5e2a198f7796664e2e2ec5119356e21f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseVector.h
b6ded852f6d8ab8142ee8f0e8cc44013910d300c838018c9430db77e41712982  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseView.h
e9caf168bfdea718fa900283448395de5791b237683df10caf0b453cf4ed314f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseCore/TriangularSolver.h
d23afc1552ea6d7958792a10149080f33f56a75814663fab33ff19cfb0dde053  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU.h
c6a155332ca1b7894e00f3f7ea5cfe38b4ca0cb2d5e3f69b025c40137e7c0e40  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLUImpl.h
d11b69a99c2fd957a86272f513fd96e7965ff90f062417c21962a725548c34aa  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Memory.h
8a204a6a9409586135ff5218420dc6e1389fcdae1cfe072750fd4478a8394614  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Structs.h
5c4b0609b55b46e37b9f77eb2f0ac6ba9586f6f2a19181c1cc55666d8e957e5a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_SupernodalMatrix.h
55f6cb16d53c850699977b228d2b3428a2753a4e1e1f4919c1f4a5003d427210  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Utils.h
504173ccf9d9a0cbe9feaee1c9a34968c41a8af9ee28681f53c38c70b918f44a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_bmod.h
ff5ba498aa4288fc6a2c73ffb16ef0c091747f9f0b3732666f5d9d97576e3b77  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_dfs.h
c6e7a3007e53f7bde5668c57adf4df64cae9e5dfc6596384533792b2a45a1639  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_copy_to_ucol.h
134ca932dcb40ad27d8f28900256ec06b51d814dedd481e12d7a2aff6f643fa2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_gemm_kernel.h
e87e76a8d5b5f4e4c081a1800ac7154b7d2bf5966392d1d8cd2e1a108c453cb9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_heap_relax_snode.h
c2c4d8f589e9134eb8669fada7bf6f86c9f7d65795e2b9079955648d06955825  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_kernel_bmod.h
13464c3e6539f5036bc592c114341a7d9a5b5b7d3276ecf060826ec78d7d035d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_bmod.h
1c7c706c25786c3783570a3a3e5efb8e14e70950229c2435d26da8ce2d3fc43c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_dfs.h
5ad1a6b28183f605213c8987d9fe15dd17d57876dbc958210ec3ed0213306c5b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pivotL.h
c5b9134a43ba6361061875b2f331c355b1203942639bf6d02db1d5ece3a159bc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pruneL.h
c665a42771eb09e631fe8d9bed5d4db53c28b2482df381739a0e4e1cee1924d6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_relax_snode.h
6fb9085f495fb163845ec7058ef89a50e28c9227859c69cf7641cd3880b4ee6b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SparseQR/SparseQR.h
9f070bc41ce79c22be5d7215ccb8fa9b74c4f6f35fea1081e6b13056094432d0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdDeque.h
fcfa0ff498e9331147c91b7689eac3d3b90a630e5809a43e9b6b9f7fff5bbfd0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdList.h
64c1533368abc7e66b98d0cc2180b2a11456bdf35d69bd7c5d754ded66208788  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdVector.h
3785c06753150648f95aaa9fd29babcf0f01376a0132a91e9cfc820bb6541781  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/StlSupport/details.h
c269eba6730543628a819276619d2c1b0b6739159f341eb3571ef257ffa62333  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/SuperLUSupport/SuperLUSupport.h
b68ea08ecb59deeec50370c111e91ccd233050fe629d8f54a124727923feea76  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/UmfPackSupport/UmfPackSupport.h
f8f9fb664c1462056175f956d9377bedd150e8c45fb89a39ef4463b63686c4a1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/Image.h
2088910ed3d2fd24df3d2f7cd3164bc8457c782a8e0058b7f4adf228a1d3eeba  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/Kernel.h
5fe0795f45cd92a09b48c02259ef743bacbbe86f890cb0c0725c0c03fb56886a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/RealSvd2x2.h
74e5a8752672edadd93637f6dc7feb8a50427ea94f9ac5d1ed56dc2dae0fad67  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/blas.h
ffdfe0aa46cb3221202a9f2582e39ecf6d5ad66626cdfd70f409859521d68346  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/lapack.h
06673e96af65b907c83d42495b754361b42bdbf9efc6353d51f2e702396caeb7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/lapacke.h
7d71fdee53a1e0cd01568aba2f152f2e1e4fbb849e84d740e3b031e819fbfa22  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/misc/lapacke_mangling.h
dc9ebce46c9243ec3d013746ff25392b6fde9e87eb3c1063858cc16875c19d49  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/ArrayCwiseBinaryOps.h
2f0f0334476bad09adaf5ba3eb8c2528c2b6ab3ae47210832cbd276388513f4c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/ArrayCwiseUnaryOps.h
54fe460d2f69168b0db431756e96b4a5467dbaaa426acdc21b87a507a7c26b0f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/BlockMethods.h
1f8a9bec47fcd5f7f529d5956e15da2d0d32511879bdf613d39fb22fbc9b4498  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/CommonCwiseBinaryOps.h
2a8ba7687292c6b301ccfeec51c51275210b3744218c2497b1865b5370d83256  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/CommonCwiseUnaryOps.h
5e9583f2c6105e3bf013ddc1afe2a0685b4aba060ef6110446e9379754046548  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/IndexedViewMethods.h
90ea8491924c90080397fb1e3f33d0e1a842f5a3b80b99fc52a20651958c6982  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/MatrixCwiseBinaryOps.h
8410b62cad9a1ed8be0ea7a5b1f1821b0e7330cc6a6858c8c9dfc327e49dd7b3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/MatrixCwiseUnaryOps.h
398c8eff2a19dd32fb5fc185ac85be20aceab3fd4b6ccd0cf7a1c9c990153a2f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/Eigen/src/plugins/ReshapedMethods.h
82893dbb40a49490ce861a448e5f029c3d6b451028630e92112bb918aa7d9d60  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/AdolcForward
3c52b1f31633eefff01c47691414819e969fab3c74962489f1fff88a5dc597cd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/AlignedVector3
a3d5661dc205b70561e8043a1b1bf63d481ac8fd01d87b1927cca58f45f7a1d9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/ArpackSupport
aed869fe5a9f44da230d002f23da6d17af7854c71bb57b120482461e2fe9a419  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/AutoDiff
5ffc83af1250988a0fdf7645fff379865cd124822ba9b842c357ad691b529c58  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/BVH
e8c8fe3bf52ee247dab1602f16463d2a44cf87eb17703e350156a6fc9ef9df94  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CMakeLists.txt
5d347202d0ecdb7152a5e89c8830568af2137b9c6066159c5f65ac7c0207955a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/CMakeLists.txt
1110881b82b79bdfac724acdc079c3147565947252947476015bf55b0aac6e31  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/Tensor
5dab73e1ecf8ece969ab0a592f00480f5b55362d23c29fceac27bb39a67f79a7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/TensorSymmetry
6b9e62ece73e5be65e7feb1545b6960702e20fc84d4be432d0116c1cee008f69  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/ThreadPool
7e3de16b9caa3af421518d1cd64f60d48b8705f376ea8173daab993da69647c9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/README.md
fba7ef27ed83154e3b4cba611a43d8f63d574717cd505a1f50e8dd1f0e9f8ec8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/Tensor.h
3e3f7fb8524c3664017ba348749b0d95f86d73b726996ec4778ad063c7a44d8e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorArgMax.h
b1670428db01a09663c330b1b367c50681475acf7cb7f3bf76a80654696bf7c0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorAssign.h
f2a6812464b08884d20b33ac501567957c742e5efbdc02a0273b1ce300c037eb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBase.h
c80dfc9a68c70ab4d8a2660c32ee139aea67a5a15adc4e868873d830903303df  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBlock.h
aae68ac7695c417989929f75e3a3317726ea734870eecc0fb678ab08ba97e34a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBroadcasting.h
de01703d15f9bfcf652b68ed72539eac054d0e8c4cf9fff7e82e0049d7d4a87d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorChipping.h
7d9ccd369d7f6c5a9e726d3738ceeee4bfaf9f9aa4009604be16188cabf8f275  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConcatenation.h
355b61aced0dcc5c677add1c53963e3b1adc75c56276002913cc33a4ed783312  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContraction.h
cbedc3f1f7ecdf4f6028c57fdde37e122f3021d21ddfba4d29b8c6c60ba627da  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionBlocking.h
54faac7dcf52331ec578b2f2d7b5d3a9483f042073ef138e61a4b8fc09ab664a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionCuda.h
c04c2e0e9e6e988058d76725bd74e1762bf5ace998438e0c6dd1833e76d98cb6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionGpu.h
71ce8595380c3c7a55e7fb4e00b05747404784000aa202508d531b2f9313e5af  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionMapper.h
f4cc1ece2fb09084e9d1a8a58bd86a6cf702a9e5daec58a2cb7b5581bc0746eb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionSycl.h
977225bc2a014d862f183d43b32da74de710b5cd358822642614490cfdcd6f0d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionThreadPool.h
3fd3f42d179c324e4cfacc4b0b20739f5f974cabd1fe3084f62ceb63a7450cbb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConversion.h
4972901d5c362ac30c6f58f8ba00ae34244839baea2f5129e3baa50f6228de20  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolution.h
165ceffb679030e3017c581fc93f9890f2608be7d12a618ceffb38c68554f2d1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolutionSycl.h
8b58fff91109f0f4038fdd78988c4c83a7c9a3dbd48f5ba592f0c5e261b0f95f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCostModel.h
f87d98e33ec81c04df942f39ea253f3af283d7ba27a3b717ebb26f7971e3179f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCustomOp.h
aa6586ba1c80945dd3d90a1e3559235b8704b2a3ff56c8fe07d73198d0cc1acd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDevice.h
59767bb794c2bfcfe9132242f8ebedae9c217a49a63c58af0bc834c032b9ab86  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceCuda.h
1ce7b07d9898f23472a57f63807a7e2a564e516eb1aa95a37bf16c94de99e1be  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceDefault.h
b49f3fe309e6228ae7c6f513454f1395ca576caed77234a2d72176cc7049a50f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceGpu.h
c88bb8a0b8bd606547562c8b95ab12b55f3f23efbd5173f97e891cb484f40ff7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceSycl.h
147c6440124a5549a83f27319197ac72f4bfca1737037389fa6a32425cd83b98  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceThreadPool.h
6233a25043df47bb5c3f1dc2c0ed08d00a8ced96e6ea56e440ad8be2c0f64bb0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensionList.h
ecb43026bc7babd0cb3f765f3ca8c79559ff325d5e286711158d22c86922f6d1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensions.h
2bb23134970c6c80844d8c139d2e98fc053eff929191eee8fa3d41ae710afc00  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvalTo.h
89356137b647f6b671c6e60d4d14c7f2c2efe49c9a38002364f385b4be73447a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvaluator.h
2d95b7ea973341d3c15a0aa1cbbaa1a4d181f89f259920ae2305cab4c7fcc031  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExecutor.h
ed0bf8321572f5eb36df09931599515983879b13943a29c0779d5996baaabfa4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExpr.h
ddfc60b448419b574ac6117ba6712177fcdae5b13f6d5cd0045c36b5d407cb95  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFFT.h
b3a99c13957cc1c48bff4a6fd9fa674a55fbc89e514e1a8055349680e42634cd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFixedSize.h
ef4da9bf939cc24955377918edd7d96b34422676f9a93c9ab2e750d7a81b441e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForcedEval.h
8852f02e71ac46c9b0b6b95f0ca4cc0195a83761825f7905d7daa749ed68f677  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForwardDeclarations.h
19d108b706363da94d77f7d3e1c33d4a0065f7f76820e490b4e5fb81c09c2b4e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFunctors.h
17082e124ca33c6f7f5e6941c8674af7584794ce2f60727d4f81b3c1093952e4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGenerator.h
4818cff4e9fad46ec7a0f159d3e47e9b28e286a2a0e396cd70c2d39a157d5f93  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGlobalFunctions.h
36f8824b2245c556c752d61b4ed1eb3957843073cb63bb072afcede5818b3baf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaDefines.h
87f18ab286fdd26323ab6c218a343fd6dfb448bf267339f86c2c5b71ea21b3e5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaUndefines.h
39d7221686303adc260736c65a42a5c86b1d51d6fea6ff25391d7206e300db15  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIO.h
eb7af814d51a9ea2cf69f7cb983b2c5484f418e7070a742591a30e169b110e97  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorImagePatch.h
6a8252f70b8bbb7dff9b365d9885783b761e3aa1533f378aed80bae279419ebd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIndexList.h
94b278a01232204a6c9a51877bcf65c8578024e315555055f78689896ef82100  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInflation.h
c70267a5796d4c2106994cf43ec9d5ead754ecff9a8ad299e33165618ddd68a1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInitializer.h
ca8e2e1334f08b7bc652b1f7c7fbca98b2fbc5a25e6ade8b7600fa958f0bbaa9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIntDiv.h
7ed761484f8493fb928c1e7a4d627ebaccf9f869d2af4ca23e221603ea8613cf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorLayoutSwap.h
8f77f05bcecc6671c40346cc2781eaf166778c7bbe3009ac48dbfd86f30a6539  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMacros.h
d2df455c7279e884092961a2e9b636f4e7f6824bb90ea379fbaea2b47fb0a517  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMap.h
7d10e00b24777b6b27408e9b66083512a61b6452202e2fae9c6d220ef76e722d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMeta.h
919421527dc8630710a23acc7ca9dd85566b5d41d59cd96c7547fbe359735dbd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMorphing.h
027c742e1cc330c7224d1f8794a1cc33f54dea1f52083ecdd1dcc566bd07157d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPadding.h
a39b2b64863513abe38aa90dde7b9abdaa7515fa9376dfb3bbda0235abd699b4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPatch.h
29b4eab31588f9074940dcbf50df154fa60eb6c571a9497a4be2f6a5b6b21179  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRandom.h
ceb44f024a72888202e9fe4378e8d2625a00820dc598bcebb95ba788fe70a98a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReduction.h
58c54acb7400f5f5087145f6a9e01e5e2253d7d23b9eaff44c6e70013eb57289  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionCuda.h
633e830d7b15a7d2423ae5b28de16b24dd6e342f91dd2b89e34658c0782ad658  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionGpu.h
e835a195bbb81e2644cc0292e0bdc739f4f167be85b7fa9b8644502fe5a86fc7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionSycl.h
20bdf7b2a027b2c8278474c8ef81c676414867b333504982d7a7dbd2e2e5af2b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRef.h
ee81f36a272ebb542dd505b4cbb42ffe1792c3dba7b52c019689fce27cc7d3e0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReverse.h
dd81be7b437eb05bf8a2ec5256e0708d73799ab2a0db086f79b4c43fec17444b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScan.h
1069fdd69de62ec25ceb7e511f12fa9a80725032db54594dd810b430a0260305  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScanSycl.h
da333553baaf5ed8b8bb95a9de2c644d381802611a112a9eb467514c0d9498ea  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorShuffling.h
194ea7dee57ffafd3bcbc15fdc0070562e6deb3bbb6a4c9714cc16babc1e2c6a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStorage.h
533b47f859735f0f1fad39080195a5d566f8ab6e8548dc4e1c15fef39614e6fe  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStriding.h
9bbb919180abc7ec7ce1107013fef14aad901f8de0ce6e6f6ee9278aec2e6694  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTrace.h
83f72d66326367aff1c6c10ca9b3117c9fb76ab41cb6e669153558fa602be880  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTraits.h
50f1ed09435b5caabdc76570de73820b163faaa4ada4fadf65725ea22460aecc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorUInt128.h
861b55f81cd8c921362c0491cf8bfa3074f21854cb10873ec60c1b0db2b82ef6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorVolumePatch.h
d62762a39cf9fa5cc98b141a2a6df9679b42fd60e175cfc1aa32c1ef57d5b35f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/DynamicSymmetry.h
ca73e3dfc67afb89433c0349c919b843246e8a4e72f5cbaf2a8092f7f6086222  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/StaticSymmetry.h
b9f90444082696cea7c3a9979c929d31455bfa53133233a0a872954461a522d1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/Symmetry.h
e9511c28543900a3f109dcad6935c6b17f2a281102a57937f6b4e75ef570e3e2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h
a5fd1eb70b147d95d531bb0d686866547c5f273163eec06ef41ea216fc57f098  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/Barrier.h
cd71dabce1a42d1ed7951376dca84f0fde5042ee48514aebe823511e178671c4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/EventCount.h
019f1fa793f2a4cac52f977c46360f5a9ce4d852f3a5e16b7a0ab232413a280a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/NonBlockingThreadPool.h
4204b2d88c241e54949ad7ad7b8960425d78450572c9078efff5f15df19e6590  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/RunQueue.h
ec83c9506b5a692db84cd0f820e168ab6bdff27923feaf7f302df8770b4098a3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadCancel.h
2a072bb08f9cadeb0a83a1f0fd4ab0a52a04fe362dc2a1a614280c53ba45b559  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadEnvironment.h
7897b64a61593161acbe37e33e6ca3fd54a26596b02fbd21a3b00a9f0c023be4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadLocal.h
8aa67e0dca85c79c7ab259da3fc0b34eb319b285cb4445c2aa3f3c52c2068b43  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadPoolInterface.h
993129a4ccf6ad492bf32283bf00700cd1b2452a9815120c12c53cb62604b747  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadYield.h
bdf6fafce08f7737c523ec0aa23c9589d4764160861254a02e237a8be3d6ef88  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Meta.h
c43bd4ddc696e5cd7cc785568f5336ff9fbe3ec5aa87d8e2e17f02a5e72c3880  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Workarounds.h
0c29e63c627bfecf692420191644f04a10834b394e682bd629d8c43bf15759ef  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/EmulateArray.h
9544a0de0af6ac401c4bb6bb873329d87ba52abfae3f4f4ac365a216b68b32e9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/MaxSizeVector.h
f90b4f537860584de78cc88c3de478278e85065b77c409ac18ac6d87fd14d6f2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/EulerAngles
deb037841674418f0a2b368573a4c15579e507e6b43ab09ba53143ac275b60ee  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/FFT
29a532a3162415fe173c7035b3d0232fb8b0220de780b8b5dd1d83b4128ca18b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/IterativeSolvers
7cfc751e372b0a2921721503db7d6eff338aac067bbd0592b834cbb166718778  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/KroneckerProduct
115dd1c14912ade8329b8d86ccf6c30ed93e14638e6fca214992eede8fac35c5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/LevenbergMarquardt
d87ecd7e55fca0a5dd7776ead1ffa592c9cfced21caca2f8da25ac06b9b12fe0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/MPRealSupport
510c79287ba1b86eab082c9d594dfcbcee6b5fe340bbc5e9be67b2de5c51870a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/MatrixFunctions
6cd32db8bdf9912d346bbbe19f6cca344de2f4651501c22da8a5ae486bdea7b0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/MoreVectorization
21a5555efac03e760b75eb52e53d3646efa99d646fd6300cbf83718bafccc12b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/NonLinearOptimization
506693376849c9ce68f2e75a5db98b895049913edb3e50d81e8d66f056df4d9f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/NumericalDiff
64629949e994bc262ae8cf8b299d2ec1cd6d69a297fd42de183e1d429c72a250  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/OpenGLSupport
bf512d5db9767c0364fd00a4b987ba506da10ab6914d7dc74bc686f9e6f23420  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/Polynomials
837f3616ee6b671b6207743efa124ff923fb5299d6825099796cda9529c96cfe  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/Skyline
9d99339f16903526762c35895fd5fba253d0d3752b95a8cc359712b982897864  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/SparseExtra
81f3c03f1a82ec7054b98b3e25e093b715494775cb79bee91e8d2e631f4657d8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/SpecialFunctions
9404e0f2d90027b811656916305ce3b587cad3f8159cb7e56bdc2cb75e0cb69b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/Splines
419ca9cc0227ee7543da3d628c7001706febe66641f37c96af1f73cfd3fbffe8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffJacobian.h
dc04978ccc8a4c5022a883a9db0f2dedc9f06198c2eb3ba948f86904c9deb469  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffScalar.h
054529a63ea005b69f272b24301f4d88428287ac38b88d8c363e1671076df490  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffVector.h
282e6d507d9a3e5c6e8ef8a91c843c11c1e05b42f136756852c3872cb4179751  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/BVH/BVAlgorithms.h
25ea4cd0c1ab0a135497f1ca2b75bd36aacdedde1eb7aa396ec91ad950bb3649  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/BVH/KdBVH.h
122015bcdfc61d9f35051785541504040daad0a87a9336b4aae80027268fa0f5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Eigenvalues/ArpackSelfAdjointEigenSolver.h
027de72afa0a8db4eb7a1f1baaadcab68350969688fae595d9afee030a074ee8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/CMakeLists.txt
b474e6d9bc7481f7a48e38dfb41e3af4f73ba72fdfcad50e74b43218a498bc56  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerAngles.h
5ab56169069923b20615759e132285bd83220ede7ad54ee4aed1edee7bc69a11  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerSystem.h
8c0c09fb9aab5933757318dbf4f54c86bb4d9ab28cb7092686d40bc5d93907f0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/FFT/ei_fftw_impl.h
aa0df8e7d303530f3bccace9a463eb76346e7a3307c78106c1540f74c71869a9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/FFT/ei_kissfft_impl.h
2ee07df6bcbb27d4bb6d42ec6bafc33c4afea836846193bf928b065db2fd6467  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/ConstrainedConjGrad.h
0be08a759e77d8309d5cf37fa6a5ee453ee8352b28878dfb15ec99189180e5f0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/DGMRES.h
52be0812a2583b2b9f52213563e450b14d2e06b4f23ad5b391dc4bcf0e932207  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/GMRES.h
37e7a31249562f0ca359dabd33986b6dd675aaee20bc7dd93993befb8f30ef34  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IDRS.h
a66aa25c625564420f63af99c1749061d24024cadc050e787a4e2b3cc0698c5e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IncompleteLU.h
8156237a29bfec9bfc6bb2f9d6199fbb0c7c2c347bae424a7c8b7b6264aa09a2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IterationController.h
5278ba501406c4fb862074d6f411d4276ae2cddeaea4d2c8251bffa4af274bf1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/MINRES.h
31a4c52bfa89fdd94b6d56431a4977eec6b12633d19c235c93200f8a2f76d757  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/Scaling.h
551c0300c57df36093dff9a17e515ab9433962d16b9b3015e6c5a0d50b46ec1c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/KroneckerProduct/KroneckerTensorProduct.h
8887036b1039e299ebcc8b95a73ea1538df548393fb8462361c80bea605a4fbe  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/CopyrightMINPACK.txt
dfceb528f999ba5e5eaa689e5456ba50e11bec411f1539b3713678bdd3dfc0ac  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMcovar.h
58bcb52ca537644740bf3c268ce2496a777ecc386cf0bf9d4cf952481c069b40  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMonestep.h
5fc1e9d0d8f20dc338e101d52f111172d3a1e2806e7fa3273dad3034d38f3ffd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMpar.h
4955fc56dc958ed5d1db54d46263c8b00c68052ae0d79c4c4825ef3ee9e099f9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMqrsolv.h
3abcd7eabdee7278402985741992b9bd1c18c115db14b6ffe9e5d60af1d41eed  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LevenbergMarquardt.h
e153179b55f198f5fd253d1b0b19bc8837356547771e0afacbc0506e8bfa69ed  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixExponential.h
06a7d306634c118d8e9d13f533561e02dabeb44a5b7cecfe8b29f983759c6606  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixFunction.h
09e4bbc3c1ae965b5a45b3a848ba6ca2ae71724c77798f0cf13c6c4f321bb6c6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixLogarithm.h
1169bc12d6010a194bd13e623f0e89cdf594caa81ff379809ebbe7950c603003  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixPower.h
5c63f1581fea61f81135f4a1e9a25f99198ff34372bb9f80f9424373e1975c6d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixSquareRoot.h
9a22d029deca444cc32f2a30cffc3944b37356791961992d5c60536d51e7a6a6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/StemFunction.h
53fdc4f08ce0ec90dd1b9f4c29b571881d2765080b53c617792d56ad16dca04b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/MoreVectorization/MathFunctions.h
219181088d0e15e470d759312bee9259bbf53a372ebcf9957595d7db91e52a8c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/HybridNonLinearSolver.h
117e5ae36a5af9cb20f2174d1d8443d768b8deab8ad11f6d8a21b28e6f3f44f9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/LevenbergMarquardt.h
7a44e06c36afb66c24d67a74dfc18e9ecccb5177a1b82d8847a2f885518fa581  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/chkder.h
5480026dfdd0c2cdecf5a5f7ccd8b942cfec6677a13b16d6154c35e80c6a8c15  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/covar.h
cdc9e12e2eb584d7d4daa5e30c269fbfadece17c8ca3eea57e3c0aa523d98b3f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/dogleg.h
b4b6759ce72de0c3343f6f79d058adcfe940644d3af51d8309dde610a5c710f1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/fdjac1.h
18f95c01f0224d9337c73fb584e9369f6c8341f790031d172965aba14cc493c3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/lmpar.h
4ece254728511aa22062dd05d0a1d84e0424c2164cfb771556acc35894fba4ef  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/qrsolv.h
6ac7bb0fd102eaead5c669c8136dfa2e162de513bc8555d1b128b8d2516b9994  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1mpyq.h
72fe8e0788e7f760e098742f4d9ada9f4996ad3acc16df87030adaf2b081afce  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1updt.h
c8e9b42e45b80a687adcdf6056cd2ecd9b907370d2e683dd857b3f9f608c7cff  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/rwupdt.h
176fb4e8dba2233f716e876d00f69b7048c3025c02592aa9457ea90d42586994  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/NumericalDiff/NumericalDiff.h
e74e82c4c65005294ebb3dfc4477b4f527b49fbb2075f4b48a3937bbfa28a5ea  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/Companion.h
3118e898517163f235657160f8370e2c53b38dfeb38750aad99b45503b00aa44  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialSolver.h
f3c2161e65b4209adcb844f55078e04defb0db1f10f5476ed0ab5e645e23e060  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialUtils.h
4e25f2b1592f531324355609e87a0a64c36d5b9c36e8be71f9d21e78a77ebb42  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineInplaceLU.h
1cee03683d06bcc045b3528617ab3f2d08c5eee1dd5b35010a460e0845c66974  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrix.h
0c6d88caf141909774315e125b6166011e0eae303c227ca3ffd79d20a8507a0f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrixBase.h
e9cb48d520721b682d5b94e4378d912bd0f131757b310f85ad0dbe968c35b05c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineProduct.h
35e4c810bb35aabef09dc651f7e6d58b70f5871e57006bd484bf90a8cb82189c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineStorage.h
9f34af00863f141db21c217b17ac2539a352fe31c59ffe6b0d16e8382054f8df  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineUtil.h
b310e50d14cdf22c899a0c54f0349b7b1e8fabce6e559241cc5bc73cecdcd477  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockOfDynamicSparseMatrix.h
ad14cc12a322e1891a2ca10a64b08221b69dba0b8218d2af574e72130f7aa658  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockSparseMatrix.h
29bbdb7b1c80e510e137b66835de410046961319b1f1345f6b3c2bed5d223ba0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/DynamicSparseMatrix.h
b42c85d232d2d7830410952e2348bc10a94d4b5f65f51f9dd951a687473340fa  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MarketIO.h
d9baf7c936dd0d66273b5d29c08cf4e085a323ab5fbda926da6e861dc0fd0c91  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MatrixMarketIterator.h
5cd9571350b197f755b58ca771281cd647d99bcc19b42ead0d02ba7f8b67336e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/RandomSetter.h
29fe3464304e91ba9506814aad39347aaf497e3272b2b6ae0f065f47b9be0eaf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsArrayAPI.h
f40b49dc1dd5878291e47c3fc63baeeeaa2ba2cacb1cbfd2c889e46e71643d42  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsBFloat16.h
0f8037e5303690e9a9a9b73aaf50cdc963d4f8fdd254490eb0cfdca511a73faa  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsFunctors.h
110f46215935427f9262cc45a0cab76dcdfe34c61bcf4bbc953dffce37133148  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsHalf.h
9b3c82e8726930fc572d60e72be0dd6d769332de62212274c362481433ead632  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsImpl.h
24e9210f89ca8a29552465c51f98f081495e65ea3cf9f37426dc26fa780f0842  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsPacketMath.h
58f1b69c379bbe668be773097c604c2899d889a9ce83d47c08eca3e7bb9ca0db  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/HipVectorCompatibility.h
23fc3578c836563e2819a9de0a6fbc4642486b93cfd2e4df37e57e0db43e8b44  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsArrayAPI.h
f293ba555cd303c618881ace8c5ce424755dfde61da078af32cf55bee9e52748  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsBFloat16.h
1b9d87f2877bdd23f091cf4cb967d0ce1d4018459ec5aaba7649efc68d5439ae  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsFunctors.h
f039964c6e194518581e5def4dc054cae16a16fbdc0befe623bdd5a45915d3f8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsHalf.h
97c38280f1d2b2bf02fab49d0dd4ff947920f342c8622cfa29a924d4d1e217fb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsImpl.h
66a3fc3b88e34b210f22b1a8b7d5dcb9d36e67beab6a6f491de60fe489c036da  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsPacketMath.h
73c9f8af24cd49cdc668ba0bb7b9120f3329669ab7444e5d5f2a872066b86210  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/BesselFunctions.h
5628655445c0577d6b2d78c1756045705355328e9d1633096862096750f05edf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/SpecialFunctions.h
62405bd9b0c098781f0cff856e893e674ffc627417d98645bbea0f60c32fbb0a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/BesselFunctions.h
02523f4d544d5aa5dda1bc187b0a0188a630e4cf48be6d257835cdf5dbf6d9bc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/SpecialFunctions.h
f2a07ec443ebbf646b93dea33fad571e8ed155bcb49ad141e6dd244a8a1f249a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/GPU/SpecialFunctions.h
e8758a0d63f64e59da009ef0d9fe562d47360acad87977965ae373b89065182c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/BesselFunctions.h
1b61172f320a77a13f5ca39ca6502f3c104518a95ca3e09c8c4ac3b54dd24e03  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/SpecialFunctions.h
e666b6d8d21a78f44cdd327cf97c188e507591a2ac0f8d66479f2a6d7a07197f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/Spline.h
aec1d989028ea9605dfa9b4227238fd89bb9b8373d566ed5f12a14250712511f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFitting.h
e4af754fd1039d50aa5b1368813e0637a83789e231f6ea09dffe18f94901785d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFwd.h
017bb2a1e3a633a2827015571ba0d80c5f42d54d4cf9509fe3e301aa20076811  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fast_double_parser/LICENSE
c343ed99bee51b85f012a1d71dea81569540f8a457e12cbd21bfedee38dc62bc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fast_double_parser/LICENSE.BSL
53d731e1fca46c0dbd2c1d0507b23027f87741ce56651a41fd7c7517f84e7064  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fast_double_parser/include/fast_double_parser.h
07580f2a3b35709ce703d523f447b242f6dfec7582a8c0df102c7fa2849375f8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/LICENSE
cd2a4230a2b95db60f00673743769fe7372f0f708713520cab787173b5055187  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/args.h
c841656f7c8727674a92023881da6114d99bbaa69dd48500e80599fadc1c15dc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/base.h
53b0e6c79fa37f055b5f49ea0c1e7061803b6816c1d4bf56853da4bb61d8555d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/chrono.h
757bbc2f67d6740962b9d9aba56455dc9ab865452face99d1a9afc9f8fe5b5fc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/color.h
9b16b51c6041b8d54bf2f872956c644fe19d46ff3e9da7c6c2b7b41718b74f2e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/compile.h
b2b6692145b11c7c2774db106078c97575a47d18e80c7783c68566475325ebb4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/core.h
02f79502fc57326bbafec8f07c2b664ac0bcb83cb444ee464359dba83c10c36f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/format-inl.h
bbefaac60745936b6ce9fd1d4eddb7f87c9b435bbe4fc34f01f1720328d1344c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/format.h
031ecf02e65aaf1be16de4af179e1b3d11540f88a0989667d5f4138fe93e5938  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/os.h
57d2883aa6bc8ab65ac37aecd73d6848ba35a0a6aac728ae36eba51c9bd41e63  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/ostream.h
7a6ffac354daa137db9a4ed14dd817b7f7b5b6e5ecf46daf27431f41e7b2e5ef  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/printf.h
22d81826cd9f1acac501707bc380da1cc7dc71bc83a1d0adfe775a23adeb98c3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/ranges.h
355d73ee16a6ac9211160a9069a7c6ad30660f1e21a67871adeb8531098d8232  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/std.h
b6a64fbc0987e27cc1a202b24d93541845a0cc62d66c35c2dccccadf5fef9059  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/fmt/include/fmt/xchar.h
7b2853479e5ccb56596ad0d5271f6b8e08b828b9000289e679f8d8111725ca72  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/CMakeLists.txt
abdc436530c715318d843424f4f9b7b817f80f592678526942c2070ace3cba71  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/LICENSE.txt
09026abb630fd06cb418815d48535cd46cb102fe6fc307debb586fa2ac49482e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/NOTICE.txt
d5c068dfe2fe159cf2e024eb5cd1c36dafcb5630f2d3ba5d6909ad72e3a8c750  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/cmake/config.cmake.in
b6a2834677dd2188ad9cf936173bdf31836902a2ff0e4da02791fc9badc16478  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/apidoc/.gitignore
0f5e06798648743b2072b5c098467328401c12adf73e53b0bf61eb91db1028bb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/apidoc/Doxyfile
5bf05699f9dedce5bb2a76dd95e5062c479b6f01aa6deeb4bc6b4d572a7e5b08  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/apps/dump_stream.c
f9eafd18b802fdb60c7f8ac4c1a4000d86474df3fae8e343e1fca64a0ca054c8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/array.c
7527859fdf0fc2f454474823890d20d001b027d53f6f57ef7d63eae481c0b749  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/array_stream.c
a686c69ebf3eab70b67be19042396a4c6df9b206666f2fda327c802e8dfacdf3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_array.h
3761a55218f67dc3eaa6c3d8ab10b04e0369f1d63fa4f5991dfd180af0574417  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_buffer.h
d38a48bfb098edcd4f736b75afb8801256cac0befa9edec901be83339e7c42d5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_types.h
f73f643b42b35a7a88c689030f20bef2175a93b4a38eea52e02e732ed068d1a0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/schema.c
0c4f2330cf2ce173e4ce26db41906a7670e4b54689ad3971f992571b5c4624ee  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/common/utils.c
5f941b769b2e5e97508cb6dac5dce227724cb8d617fff9c5253daf87c325ba16  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/cuda.c
ec5f139b4fe08aa66e5ef14a12e85e309a9a27579727475d40eab5f9d0b25725  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/device.c
47319442de8057a68b628011430fd39dba66396c9c09c758625d24164d4490bd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal.cc
22900b1f0959a9b690dca79aa11df3fca266f2078be0d7c3851a7510baa25fac  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.cc
e3fe716fed20d6539e755f0a4b93eea6b9c01b031aa0aa1d49600e6c3311fcf9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.h
8448918225a6927f23603df0358c415851c54a99aaa41ac0cb0f13093b6e18cc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/array_stream.hpp
a12fca7c418d66cf5d9c6faf30415a78ca81ce9abe462919c0bc4a859998d2cd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/buffer.hpp
7b61b7509f0b36b1890f83d10bb13841e033427bd67d3deae2c4f8fe9133a399  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/exception.hpp
a70fbf5e9b3a4cef1551f769e888e347d67f12489713ecb8d9fa0923df18f051  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/operators.hpp
7d7836ffad64eef8db90a8b5ad06342ec3b2861e1405fc3a2cc46516416685e3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/unique.hpp
7581397223eca8e9d2a6b816186e7f318b2a47e3cf5868a930faa036df160d5a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/view.hpp
d5659754d42da809f8c8b7ce18b6be121d32e2a4fb921e037419921f166926d3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.cc
e9e8720209b26c7daaf050980a85de7e13f9887ecfd673b9efd79bc1ba6a96ff  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.h
091209d45c1d029944d8e0333c6a2edeaa66e81b837e9ea54d8f4c27f4c8f318  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/ipc_integration.cc
263ca2d5ac83b070f6fc4cb51ae9c143ed5bab1806da0e301175dfbf5d300829  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/meson.build
d0c52d9a87e8d703a64e408958268d593449acb6df8467025c08606ca16c6ae0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow.h
6e1d602af79aa76c7ac958bcb66f3f244f18a2979e4a947e3838e25b56e5883e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow.hpp
ec8d5d65982ccd8d37ae04e677a4b9a0a02f09e41be24a84e0d1c46efbbb0a82  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_config.h.in
37d7dcec0734f4f09c459745965ebe582e6361727f6618696c927655afb877d2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.h
beb0a392018e69adb78f3b3b2e29a29a284a9730321e9d49ec35e0e0bcfc328a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.hpp
3a8f0b14e1fa59af17946d241958b416f4f90555f0a6933c1b254f73c81dc331  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_gtest_util.hpp
cd363db3d2cec38db9fa1719c9c436b07c63a0ebea0c96bc198783b3641a76cb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_testing.hpp
38b1e31e69ce6d8c9db14c4efa21b10902a4797dc8cfec9ec0bdaa60d9990eb1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/external_libs/nanoarrow/src/nanoarrow/testing/testing.cc
23bd470a16d25147ab9330a36e2c287a9004c224f7b141ba16656c686e3423c8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/application.h
819fc291dc95a5e5e16f7e05468e60180c36a0eff23ead3b4c28475fc18ca5ca  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/arrow.h
b6d660283fa67cfad4f164a5cff7618347ed15e94ef39b1ad0b90a6994e1ae8d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/bin.h
31d9845d7ff46f8129088d8068a6b3f27ce2aed3a73a149dae4ab2c68ce35aef  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/boosting.h
35d2e51357d53c300b8e3408ffc0f43d5cc9f20718ad4297ae5d5210df1e0bb9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/c_api.h
2bbb085cea467e62dcba7fb117e5aa59993899cb3e880905d908429629705e01  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/config.h
0fc0fae9e063a05ddbfad4ecc91955484616bb9e8e30827523ad3ed2170902ae  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_algorithms.hpp
b311798bcf6c64378839348985ec0265c0ec85b64f6f09cbb76b881867212dcb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_column_data.hpp
d0068f707765e5e05ef292e24609d3922bae9439e3ebddc0394deee6f09e1a69  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_metadata.hpp
50c2087fee287926c9ada821e9a99519cbbc5233aef28fd7f032e0e285f275da  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_metric.hpp
e360b79616bce3b6d4c5152a5741ef05431f9e4f93a3f35d553f0739d10f212e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_nccl_topology.hpp
fa8ed53a4895b8db2d6a8901239ea9a0ac7d8364910b87a388e0593e567bbe11  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_objective_function.hpp
3761a596d378458580e425af789e912b02358bfe1f35b57f8a609bd511a013fc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_random.hpp
bd57e39a8920105d80aca0b78066d4a60e9f52fab34afa6746d47a8c26c98eed  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_rocm_interop.h
c80a6dba87a2c1b8ac87f481736a26317877fd41af2820f03816585a068d8aac  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_row_data.hpp
3c9001207b90188ec393ac065bc0a8f8fcadfeb156af7e3b6a5c8504199ae193  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_split_info.hpp
25243bfbec7f4402614796df2f2c5327879d90d8f084a864da1b7c7fc543f388  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_tree.hpp
9d2937cb027e56760558f26875940d73fddf12867a254e89f1f27a8d6838d23b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/cuda_utils.hu
037bff8a15077d71e12b24f64a68c8545c5474a7d02ae4d381c0d4bac9cebd8b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/cuda/vector_cudahost.h
cdbf751f4a23f145a393c4e52a2da6c263ff96e479259d0ca312b87f41e4a482  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/dataset.h
dd24b95a786b1ad35e8288924ad578e58ab064ff2b15d3a5993068c638678c41  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/dataset_loader.h
ab2bfc69b0579346906f02eeb7a39ddebcf259df03d039715ee183a5e93a3d11  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/export.h
2131fd56e41596ba8f00a79529bbae647b20285dc59ad09062796d50e5747c72  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/feature_group.h
45eb0423aeed9e32a4705df7733c87997369ba749d5d4bc6baba44a5873d027f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/meta.h
831528e43f35f42635f5421c4eec78c9ea19b3d3e4c200a5fb95c1d79aa7fdec  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/metric.h
82eab5c38ab6a43796a7b2f9e72d305a134900a94f9adeb53a4ee54e3dbed81e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/network.h
d56dd63982f0e42fb7b685551b01757b32f219a2bf2a75f61b220e0360cc97fc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/objective_function.h
a209e6b992499f174d2423720037733c3004c62c50e7b0392a16a761a1be36c3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/prediction_early_stop.h
1781f08cb46457dd5144b8435f0b4fe408f0c421b6dfbca5744311eee1d5917e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/sample_strategy.h
7570282e07ebd2f45a3ed61e5156b8789eb5c9a0def7c69054e4aa6e5792a6ce  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/train_share_states.h
c53f39e0bc5ad28a6ace95710d0541d161d9238c58b0e900718a3d8525d0a380  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/tree.h
a240768d66738fbdd489f4f8e4347fdf4ce52fa5fe7f1f22dc22f8e232c81e95  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/tree_learner.h
f640860f16d6908799321fd09c1a4b24dcfec21dfd3fe1a1ffd36ce95c75dc2c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/array_args.h
b63f37d9683a421b66137d1efa8a6b05de0c300e38582541aa27cbd78bcc0dfc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/binary_writer.h
985d842f23b3491e5108e9ee1138179c52dbd72e2a0c2ea8a7b756f65d33ca6a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/byte_buffer.h
6992074055d391198cfe8dce6932de49640a41d131c39bcffd4ab56608c3fb95  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/chunked_array.hpp
b7fd44bf19e21a69ea5ac1c11771c495774827745917d351f902ad436ce86089  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/common.h
adcb159fcc38ed906bb60c7b0759e5e2b8a16ecd5041207764fa576b12222bb2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/file_io.h
eb05480a44b76261f1a856b43d4d813ec12d0a3a2b24d8a461f83987a36ab237  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/json11.h
134d79e461b13f7f63ad360f322015edc4f254d5360ae8ae06c9b8766f199215  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/log.h
8ff964bbc6dd77d9312f2e80fd3752ede70a0cbe5cf392770a9aa4837afdb83c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/openmp_wrapper.h
2ea4a73970d4ed860fad05155658424303b9c48f2e3111e9c2259ed75ed17331  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/pipeline_reader.h
42a32ffe667983d6b1eab2c149ebdc0f17a77e09e56633db8f6fb6276f19c5a9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/random.h
6f46ef78ec9335e62c94b9f685791f9c566194d666fd3be6d152a89efc404b1e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/text_reader.h
1bd8406e55b8784e7d770b7a9fccad3def6495f74f8854abff8561ec2709de3a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/threading.h
96727e265f8ed2f25d0f1416c2f9cf3babb368ecf39a0b3b0a870e38bbe55816  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/yamc/alternate_shared_mutex.hpp
a65dc78b4f8be2154b807439bdef8c68652ce5134a35462d7992aa7f48d7abca  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/yamc/yamc_rwlock_sched.hpp
36e64815002e179ee58e84f30159e9ad635f6ed262413314560e08f85dd398c6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/include/LightGBM/utils/yamc/yamc_shared_lock.hpp
b6f0115097cba755ae7df4811a8f31ffff6ec0577e2c58a8ae094b5f81877987  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/__init__.py
9c728b627346923b00d1c519bab26a630c7c0cb014260825f1c7194d95b56b20  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/basic.py
9f3623b5880f2668021ede7fce4ef6ca0b006dd50beaa833a5e7043790ba813b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/callback.py
8c83ae59e7c3ef72a26b9ca28ffd99995d1c5610f5f09efc7d043a2423cc8604  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/compat.py
3376623e589880abe1ebe9160816ff199b2c94dfa1df117a90215ff4f1ca5418  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/dask.py
3dd49260542ce1e5808edb62f4347de208715d3e8901ed2f119cd0b5fecdda0a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/engine.py
5a330bae64674386a611349a7bb7e505914d05227f63c500c08b1bfb086857cb  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/libpath.py
77487180364bc87a73a1a023d523e2c9090ce9ff28ee5af0661e4c87cf1fb761  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/plotting.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/py.typed
ec64d905151f568c1e2cd288521d7c3abef65326bbe7d78a198d6631021746ed  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/sklearn.py
94f5c58a6c86dc98ebc9e7ccb43e04c87f931dff8d37733d8def466244a2a783  ./competitor_and_baseline_model_source_code/Exposure_Ablation/python-package/lightgbm/validation_stopping.py
107b4c6200193d3bf0955478b39d756815f813887c4103f33e74b0e93afcc43e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/application/application.cpp
b2d4c93e8c808f9e99f465b4d77954c702f5a09572a050785c6807ed81eb6a39  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/application/predictor.hpp
c9c968f2c7cf476eae5ba6873b6368924245e14ada6a54d6106ce2fc5a2d8d8f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/arrow/array.hpp
8feae67b152c4853b80181841625fb34cf252ce9d020f9026654229cefe57d49  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/bagging.hpp
e2e1a132212d072ce03a0a90b7adae80d38b4fd1f5384d8681ee6197d613cb29  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/boosting.cpp
b7adcf34760401a268cc0cefcbfd02e3371c3368af8665d7e455563cd1ee832d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/cuda_score_updater.cpp
34c92388f7ea5977a2aa4154c69196993a6ea2536819d384d5afd7d0f338a7c3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/cuda_score_updater.cu
5c977ff3da6dfde449d6cc9f0b43e69d1e032711d852c76c66888a7b3937bf4a  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/cuda_score_updater.hpp
8748611309d1605cc45038dd6f978aed389cff0d733b40d169d1974b311d74cd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/nccl_gbdt.cpp
2f2595d21921e42065e499ba969f322fce5e779c8aab45e40973ff347330ee5b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/nccl_gbdt.hpp
13504acebba193f613c69a15dda6658da85c5d150fcc39b38650bde3e48cfd4b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/cuda/nccl_gbdt_component.hpp
fa60e9c0fae1dc170a45d1436655521420ccc5eb1cf7c1052a5cb56ecd80e15e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/dart.hpp
0ed90bd0319b74c1fd13a827b99e9a156e234f11e114f8ea8ee844d52cb6ad7f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/gbdt.cpp
05fe9912b70664af3a5b77111a118e28ddab3e8453328a168e3e720a95b4a411  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/gbdt.h
8b951c2b90e6010928333b5379014aeef0f326f10bc3ce1f4a614bf60c4c170c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/gbdt_model_text.cpp
f11ab814bdfd43de33617ab511d2029a18129ddfcbad4e78bbf6ec1c5a465eb6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/gbdt_prediction.cpp
468d3591f3196f5f128a901a7cfe8ccdf852afd295b392897720e9db99ff2c62  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/goss.hpp
562c2d4188da122c6f9c4e4a9dc007bceb7bd962d5ab115e23bc6dd81dc59c5e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/native_initial_score.hpp
902fdd5413617061e4d9cb8d6db7bc2eb72b5200b5dfb7be4bbdf52ca90ea9a0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/prediction_early_stop.cpp
7ce37b5a78c88d7e42ef346181da16fc005837170f4b4eae958d17a52fb99f76  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/rf.hpp
e498fbd6007c1f8ea31ee73c8c43f14b562a1a508a426ad5eba784a4f97101f9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/sample_strategy.cpp
0f2cec8b4732c60dd6b61ec1a217b2f38b93a04d816fe4c8af3a689577889162  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/boosting/score_updater.hpp
22305cb1b5e996f2d96b26e32648e26c98091169a18674a8c6b3ae376778c576  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/c_api.cpp
3eed737b68e00f6d2576bc0727cb1df6b1c8db1ccc094b707237fdec252f8ff1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/cuda/cuda_algorithms.cu
157fbc6617fee1d46e7933901857824211c5348443e311d356a52625ff0bfdf8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/cuda/cuda_utils.cpp
87e9a675693b6684325ce91197e2d3aa1fc29f330f6fbe59ae6d8b808d24bbfe  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/bin.cpp
32d9dc77666a70c081e5b620f8efa2a68bf9d2452e82073a70da5e0742de62ff  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/config.cpp
c2d277f5eb057ab2084735dd930ee5ec01d5b8d616818c0dcba6df6e63f85d75  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/config_auto.cpp
3c6f77d3ed5fb323db45ca94416464960a9f6e153ea786503ee9a3060ec86e90  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_column_data.cpp
430634aaa424b95b814f6439c10dd6301768500870307f5994924ebb6bef6dc5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_column_data.cu
a9f2c0ad6b5a44e06b6ce0cf8ed8d9ae5d982640b4350e3197c4cf8f7d1d4219  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_metadata.cpp
2e1643d3836dc8182933eb4d262cfc7c1f60a58508492c8ac2ec6e056c58867c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_row_data.cpp
98de3415d234fc5bf1e9c1e565cf8e927784db516f73b665f947704d8adf8421  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_tree.cpp
24f3cc17e9af5eb9f1713b51348ceb07d669fd8ca42b44dc86e7c3fb30b334ca  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/cuda/cuda_tree.cu
b98d98565f45b80562ef1449322a92a0ec2737522e7a92a08890e8f843576146  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/dataset.cpp
0e01f6be1fa2c905f051cc6cf8e3af247687f08c36e237377a5001d4b9adbe6f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/dataset_loader.cpp
00226b7aa4fbf3fc1457d4d34b64a3425e1ec7ed5bd80b9914501d62201d401f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/dense_bin.hpp
31c1e8028ff53cdc5825cf84b84a14e9a494b19a183fa20ad1f15bd9131c1427  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/file_io.cpp
c50bdaa5b42ad37c1d7fa8a5fb635dd8624c8cf2abf6df5fddb8f08e9d9f23f1  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/json11.cpp
b977d54d48d36c2c16aa0197962cd935ebba0b89f4b1e721c2f493d8e6c5c266  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/metadata.cpp
24d11107f230efb117a16bcf5a95c8be4c3456f87970a46177269b6f1e608e70  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/multi_val_dense_bin.hpp
6d8b903a723f2e9224285a78a135c25fe999232e58bc792bfe94b5c2596ff49c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/multi_val_sparse_bin.hpp
57fd6b3a270142793d3ceecc5d83f0338f010e46470e4135c5d288043d5ffb05  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/parser.cpp
051f2929efdccf37ccdd4140d867108a16fa0146f0cf85e7d521020aa8f363d5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/parser.hpp
13924957caca5f02b26e499f056be847ba53177fbcb4e5a6cdc5a53c0442e5c2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/sparse_bin.hpp
e74a2cee8ddf2093bdf1210e746f084be2d3a04dfe2930e9d308a649dc2983ab  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/train_share_states.cpp
0831aaa32fdca6b0a91b67c3a238ec506ae3a3adefecbb2fffe7dbc05b768cf0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/io/tree.cpp
bef7e0be1163040e060e8419e4ce4f9bafe75e152b32eea6f159dbc7199dbb74  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/main.cpp
1e27bfc24047136c8129d4fd818a421d2d7bf626e7b5b6282733a6bf8a84cc3c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/binary_metric.hpp
ad2be4854b55076e6bd93442cf6e30ab28dd1ec02b4826d455994065ed6d13a8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_binary_metric.cpp
4ad0a3910bf003d27c6c855f47c7f4c5d0bafe61e09f28684c1f0e8777e91a8f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_binary_metric.hpp
2b6a4739a187c89f5a33adec171a483d0ab3e439fa1410027612389155de77c5  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_pointwise_metric.cpp
41aa932bdd514a8234f8b9aecc69772c88cee72ac11bbea8a28de285ad1fd0f0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_pointwise_metric.cu
95ca438df6102a14bf4d83f79f37f375d8ccd0e2519a3637dadeb9a71728f47f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_pointwise_metric.hpp
5df13aa9155e46bed86a9a82a20936002b1eb9e0aadff2bfdd03457dbd939309  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_regression_metric.cpp
74e1f9b7cdc569e87a75a3f2c6a620e32580e534ff445b8aa0b5983d74d75f7c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/cuda/cuda_regression_metric.hpp
ac918a40075b6e832ff94cbb4887532cdb99f4fb49730027a7f900582730accd  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/dcg_calculator.cpp
d052be30d399993ff933b325056b255498031f0207d13353fccb81f3c0691b69  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/map_metric.hpp
3f1e190d0913b100f26e8093bfe020241dd130828ce29d90a667b81f4af46867  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/metric.cpp
8061f0d462ba27acb7f6975f51f520cbf9d7639c386ee098613df697030ce5c2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/multiclass_metric.hpp
bb4968685c74ab34b2db49348c367c99feb97344e9c2748303e93f9a2c74e4f4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/rank_metric.hpp
31641075ea9689e576cb995190d82cd103ef7d8f28a332657a826a439d6fec66  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/regression_metric.hpp
1ceb7ee877bf6fd82c1010c7d4b3a42d561cdefa3056f0c54199b0f0ff5098ff  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/metric/xentropy_metric.hpp
6a75ae6ea68edcf6d62a114b035bdfd34f3f4c4f935c87657615752352be63ab  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/linker_topo.cpp
5c59b8b588f82ce48ebaf768595d038daab289dfef409cbc6595c53a1d64cec8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/linkers.h
e683c64f34ba805311e8893174d360f318e1a3065d4f1a7c214ee4cb9efb7ccf  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/linkers_mpi.cpp
cc6793b7d53fb60975c5ebf01dca4ac8230740aad448122675e41b67ab7c836b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/linkers_socket.cpp
314f86d82fdee6bac7b89226468a752c67919eefb0150c2535d460e606bf2046  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/network.cpp
440036f3419c8c5dbeb926bdc52640c6b3f3a1def845dc62c610b23e71868cec  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/network/socket_wrapper.hpp
19b6feede89bb87a37903efa53bf3d73aa0c76ff02cad4a473bedefd935588e3  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/binary_objective.hpp
455b4724030813fd5717b7f08cb37ce56dcda071f9d6093921dd8032b92e03dc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_binary_objective.cpp
6b7cdda5800505dfc4dfb6280d35fb3f1e92f176e2127932ed7cab4925df1b4d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_binary_objective.cu
9cf1e66f0f9146c313e1869f9456a99268101fcdea668cae14788c75bc6c5b43  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_binary_objective.hpp
3de070b7ef4f2b4787ae5dd4106e651cf69686076a67270cbb9ca21e42152cb0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_multiclass_objective.cpp
0231227723a97786defe17734be55eb43f2be1462dcc81a9e5bd1292913c1023  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_multiclass_objective.cu
b0d6b7d814ed5c5d9009ed6aeb5c8720f346464195b5c154245376e6ab391e2b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_multiclass_objective.hpp
9bbe851020f7d4499b6f93f8a9fc38c16d9ddf05d0e0f85fa842574b298d921c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_rank_objective.cpp
497eba54bac6f59707811f011acdccf327b642384cfd9fa7d8dcb09fdf1d3721  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_rank_objective.cu
84f417c47762b93999a0dc8c9368486d35e481584df44bff55ff5163b1228eaa  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_rank_objective.hpp
f51f14a02cc545629d801800123b56fdef9a860565eec4e92c82288a59da0503  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_regression_objective.cpp
4bde466d75591ca2ade19da4d0ed9ed51e06ded95999e2b7491102623ea60e08  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_regression_objective.cu
5c50edf3e6252bc89605f62d1bbb154ac7e3f5993bee30fcb5fa77985d0d7411  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/cuda/cuda_regression_objective.hpp
4818c1cd367843a4e931b7817e10dd3fbe356ca6a4e13e81e65d607827e0200b  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/multiclass_objective.hpp
1b5555652e64a30de3cabe736b9da0da70b9e6d58dc5dd47462f625f40deb5e0  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/objective_function.cpp
865f9f4735564a80a1ba49bbeb2f2e25f08c41bfbcc398838c82eba60ac8eeaa  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/rank_objective.hpp
0e8200eafcf075e93f736fa2d59863a8b34dfb62c19df476af60183f8584408d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/regression_objective.hpp
2ceb81765904fa43315abc272698b2b09cb352c4375e9ae6e9301a1160594271  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/objective/xentropy_objective.hpp
4410b527cfe1a3a262cf5e0a5656b128cd55650a5207ca1eaedbb9455b64308d  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/adaptive_feature_exposure.hpp
df656fe1f399d2611564a6785d9a173bf5226aeb923405c2d2c467d5876f9e69  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/col_sampler.hpp
6a3cfdcc1204962ad788bec58de3381ab2f0de8196f3f5a44e58b043aa605b9c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cost_effective_gradient_boosting.hpp
6b003d8d7ba8372dd85eabfc1ba7dbafdc11ff0eeda47155836b37712a1ac7c2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_best_split_finder.cpp
9e2e206fd6a6f5887e95bd7d57a7beeee4881bd73eb57ca99d0fbbd54eb67571  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_best_split_finder.cu
5408a0b180ef044ff607e94dcb0c41f63d669b362e3ca3f03dd448198635f9d7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_best_split_finder.hpp
497c0b87a66f9f2084746510879677cff478a17145fec0e76f72d2523604a624  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_data_partition.cpp
0fe04af68201567b1c53b8463454c4011727d6bbc448e90a7b06038b41e644a8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_data_partition.cu
c13f5343884c75374c5a1ea0cca695e2b754a905e96ac4d93bcd83c84c41e761  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_data_partition.hpp
56b952670068d3e8f94e86be0ebab4731035fafb6fbb62cd242f03afe59a877c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_gradient_discretizer.cu
c65394b1f54c529b61d7c345249ca01652bad1c960bdb08b60e5ae6706b5c2e9  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_gradient_discretizer.hpp
8bab6b31d5c8e6549facb7964d9aa2fe0165585a8b9c170cd8ba87041e43bd5f  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_histogram_constructor.cpp
cdb3ed5d8406bfe369dd0d2944069427c714a78162b17434275f88f4bc9e0260  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_histogram_constructor.cu
7e606c14a0da978c14a5f65475c3dc2f40f75b1372a9c8346affcdd9abf3e632  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_histogram_constructor.hpp
5adf34f34ce0b5dfb237abb43ca5172fb2d2939a9d7ea11aebdde8c304e4ba0e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_leaf_splits.cpp
1e18672a4428ceb72d1e2b7813ccdfe88e41e32bc38308bb0e97d284179e9361  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_leaf_splits.cu
5a2d86156775ebc9b4cbf7e1002427581425ca40ab67376912d385ebae972dc6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_leaf_splits.hpp
8271fab425733023f75f1b0d9c38e01e923c6aaa47f0466ef837e0a1634c7d17  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp
cdd773992e004f783a6ec21211390f5928d5d7db4073797884e03f89e68ed8fa  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.cu
572e2ad864335c7dee8d94abccda011cbf94e3f0ade1da8eb15f67e3952d0d71  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.hpp
fc809ec220fe827824b1602a16d5bc6573b2fb7c9740702f3708b4eea2cca424  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/data_parallel_tree_learner.cpp
82362570c471537a1f9055ccfbbf57245fbe18a5e65dacff50a98f680c70e83c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/data_partition.hpp
e3c74eba0d391e26ec65e933f25b6da5837adbe96d9935a666d12147d332bb75  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/feature_histogram.cpp
f395420933aecf71793a2d0b253c908e00559504a1f66fb3e79e397816df64a6  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/feature_histogram.hpp
13e22ae3955312d02c065d25bacf4d1242b1097201911217d54cb042fdff7726  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/feature_parallel_tree_learner.cpp
6ac4467e89495fcd4e176cc5cef123adcfde45d3c1ee08e6f56b38cdf438f891  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/gpu_tree_learner.cpp
1193927d2efb1f996c30e8a2350abeed5b21cae586224ab66776d6c0a768328e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/gpu_tree_learner.h
ad89098ff8227c199a726f9fc38e823d6183612d189255a98ab2ccea1058d70c  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/gradient_discretizer.cpp
1c7bcf4ff2621d0f7fb45b3dbdf2b287019c03e9b4c6250281dd2b7af30a1169  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/gradient_discretizer.hpp
9ac173f793e582f9acd17f02fae8b30b26ceb1b6ea22d51899b6b08e4a29ed96  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/leaf_splits.hpp
f99487844db6ec8369c8ee30c48d2a96e5980134340312b7dcd33523b2472b2e  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/linear_tree_learner.cpp
0981f8936e67bd233f3bd60ffbd94ef4b8a0c545f811a0bd9e3161979b427d02  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/linear_tree_learner.h
34875eee17398f058fddf3b5e8bc0ee4fbbd6046e867433eb58dc9805726d5a4  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/monotone_constraints.hpp
9952a19c2c6a1a2a91995ce037ad6584271e765ac9d2365cbdddd686e4ffea17  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/ocl/histogram16.cl
0cbd8cb6ce84f448a71a762d61c30f0afff68084c6aa9f8d9985180e84cc2cb7  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/ocl/histogram256.cl
cdaa72285753001fd96eb4331359fb96cd0873e6db431e036a32cce3ef0d5a86  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/ocl/histogram64.cl
3e896e1bfe91c9873a3b431b57aaa792cf3f119f6def5122d565f6b4cbf71931  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/parallel_tree_learner.h
18fa0ea7cdaee2e7d393ac7e4185b97d94031309eac4d53dfba7949e1a0fe1e2  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/serial_tree_learner.cpp
59ca1112246b9985b150782ed907250ec3983f7b50d62529494da8d9e350dd10  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/serial_tree_learner.h
44eff44302f33652907158c27bbf757e7e69eb9c5773e563ad090e51e24e61e8  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/split_info.hpp
fdb0724763cbc6ec9e87376c251c2fb6f1537be95c002fe8fc78e09f0253a5bc  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/tree_learner.cpp
0b1f45e5108d97c1a6d9f2018286cbccf48ac2d5eb4c4a60e73b7c8cfad8a1aa  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/treelearner/voting_parallel_tree_learner.cpp
e5d2493df3dd8419d5a15a12e746a9e5d31c2ae28773d83a9d1926a185392916  ./competitor_and_baseline_model_source_code/Exposure_Ablation/src/utils/openmp_wrapper.cpp
1ed3c79759eeabd3b3ffacb2abf69377a4b5455c47ea2afcbbda1b702685a7cd  ./competitor_and_baseline_model_source_code/LightGBM/CMakeLists.txt
ca70f15d841f7e76c8bbd284d25300cd4ae2ef1035e7e5252b13b73449464305  ./competitor_and_baseline_model_source_code/LightGBM/LICENSE
ef3193df6d68bc7ef70fda62056eba15f0ef668fc9c21b487ae7fd56a562bfd6  ./competitor_and_baseline_model_source_code/LightGBM/VERSION.txt
8fc0e602c8af7d62dbf7e4bab2eea3cfd0d0b6675e7a5207769843b5b2eb30a2  ./competitor_and_baseline_model_source_code/LightGBM/cmake/IntegratedOpenCL.cmake
0303b4ac77809665ab47b7bfc70abaef5b446f6894ccd0a3901d975a70958dfa  ./competitor_and_baseline_model_source_code/LightGBM/cmake/Sanitizer.cmake
93bb7b5ae2df0dcfb7c4237be1b6bb33ee796cb759dd7ce2b6bec80118f6ac35  ./competitor_and_baseline_model_source_code/LightGBM/cmake/Utils.cmake
ebb5d31b6f9fd7eaf4a18cbf2ea4c7ca427a8964057094afc61aa54339664389  ./competitor_and_baseline_model_source_code/LightGBM/cmake/modules/FindLibR.cmake
79b4d863afc49d35fe2f7c43887ecfb1fb37735c1ff796de6f9767264c56e095  ./competitor_and_baseline_model_source_code/LightGBM/cmake/modules/FindNCCL.cmake
03379001a7b12a2ec997a25554247d985270b353c10d5bafee9ac8d6519820b7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.APACHE
51928dce36213c5333ba3172e847d735d4c6e9b7ff2722a326c49067155b82eb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.BSD
8ceb4b9ee5adedde47b31e975c1d90c73ad27b6b165a1dcd80c7c545eb65b903  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.GPL
dc626520dcd53a22f727af3ee42c770e56c97a64fe3adb063799d8ab032fe551  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.LGPL
c87b7f8ee88f6195e91743820c00354833583aef091b72e2d4a49c8e28e798a0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.MINPACK
fab3dd6bdab226f1c08630b1dd917e11fcb4ec5e1e020e2c16f83a0a13863e85  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.MPL2
c83230b770f17ef1386ea1fd3681271dd98aa93646bdbfb5bff3a1b7050fff9d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/COPYING.README
48c72c2d7b98fdb451675d2ee03850ecfdc97ea41bce55ed754b03da4ab09bd0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Cholesky
26f0d1bd0677785394f1f4eb2cddf763423f703c0941b3e58373e955b0130327  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/CholmodSupport
b8ae5f77a30d48bcaf622a56f7047baa8b2fb790f5db7361aa1d57f424fa3c1e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Core
5325c9d4d693e504ee012c5275ad4b10b135a701cbd87c14466d2ea21ea22ee5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Dense
b0473b5d7c0cd9311d4a90548162e8cf160904476871f7fb749e9624e9b3dfd1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Eigen
f1958a9acf3cd3e1f518d871d7dc602e8101b33ce35008b8ee8e1720845bda07  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Eigenvalues
f38a145ee513d1fa75bfcfc794fbc47c9de65a3af5d9fb719e057ac63302c2f8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Geometry
1a18ea2659db15ce93de0f5aff135a536af9701da9af4f026710e56def23a559  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Householder
84ffa38ac1ef3be005bff500b78b529c1e164fc50637836ff8648fea127b74f7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/IterativeLinearSolvers
af3020c91b8e92d0734c113fb1511d96a0d6b058128911d898e0177628a358c8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Jacobi
bc4631eba44254d2d102287f01c02b0ca793291c976b509b7c3528157fed2f64  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/KLUSupport
d00fab176922cdd4a231ff33ead58fc2db21a9d93034bcf7ba0c2a351a654ba4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/LU
e46d51d3065962408a403480f2c9cad4e7d61fb509c1e4a695274751274969a2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/MetisSupport
25fac81cac3358017e4dcb20f93afd0f9ce65d6041376f2ff5d96fd9d084bd72  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/OrderingMethods
f423b95716b804f9521234dfbc58ad1a2fad9a16f84bcf16df0bb88aeecc8543  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/PaStiXSupport
50ec5003df399fabf518620e220f71c717ff3a03a7218b8650a974dc3ad06b15  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/PardisoSupport
e77ae1010e9df1dcb0e5a8756048c3880ceb023711e8d1b569e01b039f130820  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/QR
c466291c6e7d230e8b76b725cdad1ed82c249bf01f5ec3bcb6f3f6501ed0ff97  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/QtAlignedMalloc
4fa2d73b998c0794682d63dffbfff795bea41a7d18665840b1c357e66ff1c89d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SPQRSupport
1155a32efd664cb43333a34fa8acbcbc26fa33adaedfee8e20eddf67436ae886  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SVD
be351b6ee652a7a20e3953d0eae216d4d01c2c26ba7b6a464bf908db3449907b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/Sparse
6e364a72115dea57061e136a6ec804cf21c5d3cd79aa4439fd2b352f589dea9b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SparseCholesky
2323c1e3179dfc6abf348161b78c1bf5ecd0caa8f452c70caca9a1cdfdd6a6ae  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SparseCore
5e746ec763054931f16ede5c588aab2b44d755febdaf299f5ee4cca0346a85b6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SparseLU
7433458ae0082f26aac3b544f08e5718a5d122c479a9314252b411ccf1d9b8fb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SparseQR
c1885167a447825ab7c35573422c3efa23dec62f5b630ac322ffe658e0ee5242  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/StdDeque
03540e297ae96ed03e828d9a433bb7f5a5e93aa83c6f50a6c271c78f9283d667  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/StdList
7e8b1060757a1140298ff3905df70edb59ad1083f505681df30dc9dc9963d8ab  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/StdVector
8aa601f3fa1e6bfc03b799666bf39ebc42d44917a5fb2aaa489beafd63901f72  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/SuperLUSupport
003d41fa08cde68b1c4698499fa9bf9c803cebb27ae748615851519f42dc56ac  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/UmfPackSupport
cc6362ddcddea1403ea9ec1cbea2ca6eaf1c5874630f1b13084f51c78f339d78  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Cholesky/LDLT.h
362fe6b080c9b67d11106f821f926fa84ed24b2120fbdba2a09efb0869eef1ec  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Cholesky/LLT.h
1efc3720834ec96ba0df4a0622aa20c3a80ae48d90d60cfaad5e0bf9c1cfa04b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Cholesky/LLT_LAPACKE.h
fd788dbcb353cd1f0eca9fa6ff65760b3358fbb445ee7defef1fa7c9834a5e79  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/CholmodSupport/CholmodSupport.h
f2f81c23a86e2fbac5847d8348f7dd10f0fe39812834d34b54446e1bca44fbaf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ArithmeticSequence.h
dfd7ca3f27664e4e391a251de4da52b457507fc942516a21ab3e8b9fa4fe8da4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Array.h
87a5c07a596b5225d49b0da2585d81d146f7f23b7a0da7a20c51eb5b746afc5e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ArrayBase.h
8bd0a78e64c08c3cbde4af3536ffe6e062a12ce9c7321c43a1469704a937cce4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ArrayWrapper.h
74a400998f745e1897a3f29de0c1f10e6ad2e97269f72945abb259e6617f3b62  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Assign.h
1395011c35047d223939e6acf3d096e83aec761286e9a109674a5b75e06d65a3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/AssignEvaluator.h
74f63085b8537072933ec173b91b4370bed151778c6435a272a941b678f8b490  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Assign_MKL.h
66eb0ca50b93f4dcdc083aa21f431dd9052c319911356d9025576f0cd9c6c893  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/BandMatrix.h
1092867fec68004388b0ba38d37ad603cc7cb5d034dc28b6fe3a82e92ad888ad  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Block.h
51dbe1e82d3639ba7d30b794e0a9982cf8b3bf989955688970d4bcd723c70aa5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/BooleanRedux.h
a8027642762277db0114a8f4ef40903035484121d5b4edf9a50d5c10e11a1b20  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CommaInitializer.h
b9276dfb980b45f22ede4e08eee447f5e00847400e66f267967692233e424c27  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ConditionEstimator.h
e89d28c6eb156cb659f58a86197fde240ac4c8611a3dd2911e41a2a70d027a33  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CoreEvaluators.h
30bc5387d90ca841e6ec85686d2125318a19d4fdaa05a87fae6ffab0848f749a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CoreIterators.h
0316cc07e8eb45487ae4f2432791168e1c13407120014ebb3f41613ffc6e302c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseBinaryOp.h
70f5b90290fd0ddc75d0b361df6e2eff4fbbbd997f5b8932140ac581802024df  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseNullaryOp.h
97d9e03c73e1a101352d8b00ee191013b6b6acf00e90c887dd54bea4551de7be  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseTernaryOp.h
a6d4fe54959a3aad044a15f126688b445ba317c8cd8f60c3a4e18632e3015c90  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseUnaryOp.h
e59aa61f61a67532d4a6ba173844703c7e98e28d7b8c7e9cee0aa9d30d6b9675  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/CwiseUnaryView.h
868ea8559aa11e574ce734a14ea56f5ce5032746b2d73f4c8c7930f89c598227  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DenseBase.h
b212b3f08925bc43f7803709976f08cf4a83dadd545d558ba91599e92a009659  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DenseCoeffsBase.h
235e92f381291ff75dde3f5bd838dcf7e4c6c80ba83940550e26f7ee4b7c0c88  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DenseStorage.h
0e8854fc839b941abf3b09652b5fec4fa5a7cd3a44acfcb5274a7773b69b2fff  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Diagonal.h
2a0d43560b3cceafa37ad26cc7b44a951545e56a87d17e78b896c6d063c64718  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DiagonalMatrix.h
ffa71f347a5914c9e9341ea82bb42bf7b6f7b8d0454bc17bc5629addb82138cb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/DiagonalProduct.h
4959d72a6f76f94171e56245e7332d555a7751d29dcbe04b3aaea2c8418e0ef5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Dot.h
f6743198aace0229364aef3842d7a4caec4c648268112d5dc88750d139f0261a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/EigenBase.h
839ba4e8d4998ef37384cdb8fe66e4aba037aefa824dac63b102f016b3670175  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ForceAlignedAccess.h
4da4a3ce3d7a85b30d35977658415e48a4c1051ed6ba1dd4c61cbc8d350027d3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Fuzzy.h
bb7a50eea61bf87cebb8c5ff2553e3641e1e77d62f561838e1265bf42ac883a0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/GeneralProduct.h
15ab400433df502dc3961993455b563c55d5fa47c5a93204d12ad2a79730afdd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/GenericPacketMath.h
3531619ec23b938dff23039a3f0dd892be533f63d681c7d6596659dbb0ae31a2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/GlobalFunctions.h
89a4eb492f4a4a0a9e21eff6666383152d0f45ef82d4a1879e61277dafb4ad4f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/IO.h
5fa91088fba62f34cf0ab4e6cbbaba88a36b7c4b195de6d2f67c96e293f32fec  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/IndexedView.h
5eef2f26e105349881eb1408cc2eb674b264c924d45ba3f6bfcebbcadfe6b10c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Inverse.h
37d3c3611a846089cb30a0d78dddc45d322985bb63fa4df5680f6f33c016a07b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Map.h
eeecf78d69227844bb2914dc936d54db6acd9fa8ef8d0e29a9272b84938de1a0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/MapBase.h
b3c6cd173d4ac879e568ac5708042dd0bb160805c6ba9c55da05c8134656f758  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/MathFunctions.h
96f735785742399ffc6109a6d8a41bf2392789b5a713c9cbfb2f089767491247  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/MathFunctionsImpl.h
fd84dfc1c70b042952d299f39f05694f82ca1f17ca013eb336757a3cf71e6d11  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Matrix.h
3fca778dd610923f7c089fe6f63e600005f14fedc156851591fca999a28e592b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/MatrixBase.h
5e93bda8542a8ebfb321dc9199b110a53ae2fb8f2c20e10b6f24e4379b0a27cb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/NestByValue.h
229d6ce4cb8a1921cacd634f6fe64e698c54077302487c62202b845a7446618d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/NoAlias.h
6039578b4c17f244eb6e0b18f29b8089cb4affbd4431365e4fe8b248259199f1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/NumTraits.h
863ec1c5b7dedcb8cebda4cb9c38b6fc77dc75d2290dbff2c39a7db98ce33a38  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/PartialReduxEvaluator.h
c4ea371dc8fd72bc610d97b9e8e241d9765c08d8d6a93e66d851fc095cd9ce60  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/PermutationMatrix.h
faa54cb79fd74db5fd5fb3c6f60fc252398ebc3529e9607cfde2232244162335  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/PlainObjectBase.h
47958609570712d8c066c8e7529fce3346f0cc794accd390f753d9703d4842cf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Product.h
d8863af78cf309c898d34f0e8b38bb4c1b370b5622a48064211f5b3b0ad91eb0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ProductEvaluators.h
fc95b14bef2692647c0891b25906cac988e9519e5f719db0fd9e64e0faf0a6c2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Random.h
dcdb68827c7f9063af745c9a0e1e85cf53c0a69b67d3d4880134a2ef8ed1f3f6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Redux.h
f4a08654c367bde51b9589279956c23a1b747a78a5b94eb4c7e43f16ae262ebc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Ref.h
6f77a1da5cd4bcebe1cbb90d52fd7fc23d19a46e8b1b8f2a808ed0ecbf9bdbee  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Replicate.h
5101b12821837460013e70adb2d542f5e623cdd6541d3604af628d2a78de7e14  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Reshaped.h
8a385498f0ba0c67466fe151af42e5537bd3c5d75b89d40b73bc103c77309665  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/ReturnByValue.h
9660864ae4cfc85dec40d82e79a598b71e5c58f53034bdd30c74093c5ab9a154  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Reverse.h
0b9bee78d59350121108778bbad203a463d81c71bfb5cd732b859c02605a1eb5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Select.h
6b05fc31cae6f946db7fcf4439efa13eb21cd9b1903ae7910cc74a611b95f68f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/SelfAdjointView.h
4d0f02140378c8fd28bb05d2f13dc50dd867bdbc2dddce223fe37b82dbf17ab5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/SelfCwiseBinaryOp.h
d1411e4c37b3443d3422dffba6225a70ae186b0ed90a3f09bbec14727edf86f2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Solve.h
f29b27b474efe5692bbbf1f1863f0ddb4ccf039e3eda02796f54c33889dc86a1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/SolveTriangular.h
339ee50a16430116e2be23b29441ec7fb90b73ff2bf6be8a39e1c74fb3e171ae  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/SolverBase.h
488e4d101a3d0013b191b80c18fc1c42e988733b6109b704bfa40ccf77d3d187  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/StableNorm.h
cae751132eb5be81f1974936f9a9041935aa8a91d7d0065b48301e4cf57b10c4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/StlIterators.h
5ef8631f1222d499e9c273266ecbb8077891268b20dd11c7bf57e83b3fb7c37d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Stride.h
72add24f5533477f1aa3de05213be772eeea9a13d67db82d02f74fcce501ea40  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Swap.h
aa104b2fdf7371831d4fcee2383deca5300c49805b99a3c883e13f40b1225750  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Transpose.h
390f37b9c86bed1f1708c5f7786b4609665820370a437a222da320a30c7b9867  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Transpositions.h
cc4c2090bbf9ed02b0a36129809fb2c39a32d2bd2efea05d0debb1eafe848111  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/TriangularMatrix.h
d7f545fba1479e339e3040799ec1a0008b242cbafb456100cb95e7cd64586b49  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/VectorBlock.h
b5a10c9e4ef1a0048e8bd17e514354b1e1647b1d700d59076c1fa34ecf04bc3d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/VectorwiseOp.h
d32f1b4fb0065a312bf13a2861cf3c3d2ff08d2bef4ad8b014b50061ae8802a4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/Visitor.h
4d178124b64acb5f5915a96f29e97f2ebe3dc44208085199bd092c37c8416f10  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX/Complex.h
738a0df89554cfda21a52c3ba46e47bdff9e35199c788dd8dd4d9ba3c1598105  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX/MathFunctions.h
2344a8cc87e4c35891534a7ac7dde73e012935e0cd65699b18ee77bbe697fe40  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX/PacketMath.h
2cabb8f3dea66b916017058b63e542d218a1ed8f59ec396ff21ae3574b59726c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX/TypeCasting.h
ba0af7273126239fb7b47251be282a7c0b9eea6796dfb0f7c411be5f3b0923c4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX512/Complex.h
d395757ee69c05b7ff210129bd7f54207bf8ab644909a282f5184c8c356e3247  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX512/MathFunctions.h
394147fddc34b07d8a7a28bc80a5edd1fa5ef3f65101b5356ce168d07f71c31f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX512/PacketMath.h
7520e93ada4015cb38bcb41359235a8bae936d2539dff86cd4afa76831751a3b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AVX512/TypeCasting.h
0944a8651cca7c25f17907c42e521be72f3bf7f9ec92e60f3e901adf800351e1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/Complex.h
1a4c8e0b6d0f2cacdb516d922613f3a92bc77f8d637d98dca2668066ce0dd74b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MathFunctions.h
a87e086b0361e64082e5ed84798bdb87c97505f625c9230ee2b0c0a96b4eaac6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProduct.h
04e7139eff7b385865b97f12f87f9ce34810128ba99bd06a5cf3aafcfa09fb4e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductCommon.h
3112535947d405562c0ecd7cf47d682017a86306caf746a7671275c3f66a93d1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductMMA.h
a0f61d6868ddd83b777f56f76006f35395bbddc808cfbfda0e1cd0e7e21e4a2f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/AltiVec/PacketMath.h
a1fef89efd39c77dd8d3d247034e829e93069e128cfbec9aef028e8b95c786ed  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/CUDA/Complex.h
1c3faf2e812a463d0be1c7dab3368ede6afe84d34f042c007bc5dad375e96bd9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/BFloat16.h
fad5548a5fd3f3e4bcb16fe28549ee73c1ede5f9e29f6c9022bd4d8ad3eaa520  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/ConjHelper.h
e3ef23672902a6a0fef39c9b6c5952ba9ed69e6a0eb32f0ecc13004fc660052d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctions.h
6bd2e4d5286176d0b823708e1a699cf4694cb74ebf54f2ddb678270db5c46717  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctionsFwd.h
bcdf4205c17eddcacbc175c1a5d188db2b36c9e5029b3829076d05dfda406f4d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/Half.h
41b87a95edc400e7545f7273c59742abc95defae6ca7cd85f962d51a7a8fb790  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/Settings.h
4efe3b7a0099da41b42040000a9c4b92bd48efb35b9505c453b5f3d304fb4f75  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/Default/TypeCasting.h
58d0579333d6cd9c7e6bd5582abfeedc0da64bcd1e011c2263c2dd7e54664f57  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/GPU/MathFunctions.h
d8a2a3529c220e0cdbc4c5e847007b160e41b3df0db069fd456aa0bddd0ba03d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/GPU/PacketMath.h
1d1d4e3872dbf4d9ab22c5b67644418265a0a641e26d6c340d4809caa3bc2e98  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/GPU/TypeCasting.h
4d86a4154ef20638d72ab2f585ec61f6c0881908d986a2b4ffb44efa97f97246  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/HIP/hcc/math_constants.h
983d7be618a33cb2ae3d6320246f139f5739bb25337512cc252cde6364879164  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/MSA/Complex.h
f160e1405034b3fbbd2cd64e87a27c0d0faf90072139b937bf6eb71f36983f28  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/MSA/MathFunctions.h
3dac6c302dca476b5fbdde9e5871b7faf48473fd74d2602c07e7483a2cb864ce  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/MSA/PacketMath.h
cb2278d5839544bac8ab0b38f4375b8badffb1c746a8d6af99766fe764afedf6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/Complex.h
54d3101e149f291848d1170a2616a5388f2c91b878a74f2d3163da82207ea7a7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/GeneralBlockPanelKernel.h
8cd8f6d69e1b8c60eaa88c0f951eab619b8ece903393d7f90d726aa487da816e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/MathFunctions.h
3e13180a0dd01b9a69bd17f17aa869c38c4515df1cc83043b88f43d9a131b75f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/PacketMath.h
736c98b778932aba5914b418fd810a13557a2eb786b5d11e736828a9f3ee7081  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/NEON/TypeCasting.h
87a6f05e1122f886550a985ccb79150be09999352d7cbce86bbeed648a2157a9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SSE/Complex.h
7007304a115b9f42b483e4e2ca836a0ec578d68a89a3f90c048ddebf074673e5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SSE/MathFunctions.h
a5e086e96bf7876bd9da0c43117f482435d04cdcbc4cf9c104c1724429804130  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SSE/PacketMath.h
52ad99dd125e1b5b7b6480a8a5219344e7b30def71c08fe74d14304856842e60  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SSE/TypeCasting.h
02b207493b1cbbbefa644a22b61d4cbd5d7a07114086f57788b61d0b8cd81e32  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SVE/MathFunctions.h
1319cfeb0c5e4dffa6b90125d241aaa7d685ac6e9907558445a124449c57eaff  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SVE/PacketMath.h
7aecdde0b05a3dc66fbaa138c3658c885cb2b1049813f368f4c76a19f3bbbe34  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SVE/TypeCasting.h
d86e4da28f7f77f32f2686deccdf5ec57d737af7d6fe5a3a95feb76358f53934  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/InteropHeaders.h
4b3ba6d7dfe783fa17f93b7fa3290e1ee107b14905f3c815e4e137e9a32ea43f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/MathFunctions.h
75992417c92ed3317ffe971893214d09e904860df1062f4d0cf4e65038b0a4b5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/PacketMath.h
2083acd84d60e7f88a69eb85f9a0bcca0270ead6fc2a70cbce494c864c064359  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/SyclMemoryModel.h
07fa00a20f141e40e7da538ef8385546801a0164f65ade6c04758020a0bdffba  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/SYCL/TypeCasting.h
e64803d7d661abd130c48ecf864441c0b9c0d5c5c3e2e8a8508a3b87f0db2c5f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/ZVector/Complex.h
00be6ff296decb639ebb277be64555983e8edaaf7cc1a4a790a627b33375f44b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/ZVector/MathFunctions.h
174d47bf730813229a9ddfd5c52e24bd51cc832042e18a1a7a99e984f2a22176  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/arch/ZVector/PacketMath.h
d8f1b1224441face5efe4271d7354683ec16b5cbe8ec89e7c728c13ff85bf160  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/AssignmentFunctors.h
0b07cd6d40cbf96561824eb80aae5af719dcfe1c4d349b011100acdb57821997  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/BinaryFunctors.h
190a630e8482bc0b94383c67b9b5d7a41f3c26cb10894d54597cfde3d73ba70b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/NullaryFunctors.h
71823e6fcbe89847bb7caef19e837b1eed1c32442cdf8d104103888c4ffe4bb0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/StlFunctors.h
0fc3c1aa2a5ad2f1ca9cdbcf37a633712cc0452b107ed63f6a4cf10d67111168  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/TernaryFunctors.h
905b211c94fccc6047ae262673c644ab829c8275e98b6f4b8978c73cb349462a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/functors/UnaryFunctors.h
b1824739dc829bdd5c87d4e2035794230f5ea8e3007977e378399e19562b98f3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralBlockPanelKernel.h
df7aa1bd01e45c47e71ea38ce579d81f5b79aa55ded40f21685802946564ec20  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix.h
b415ab39c5c03ea6f2f3f749ba623424b9f1e0f7ea1e7df71e160f2ee391796e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular.h
973de070289ba262340b5d463fd59625f2f125691fa3322e69e28f58da7c2a84  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h
79cd720f0506bcadc600ea2de3405a4457536e4a35beb4078161f75f76134f67  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix_BLAS.h
ea08550845627bf3d7c0ad30ed7061d5eb9590b1fb548fd3d8fde906707b11f3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector.h
999b5819ab540b4f9bba07cb57763cd433c9cbc1fea66e05da12aa41064e7693  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector_BLAS.h
2c54b4e297c0cb187ee47aec319eead343a6fcfdb3f414d42758bfd68ff4938d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/Parallelizer.h
e204012c3add3c045207b5e4e7eeea5f83bf3da9d0c6f7e287acea1c58a4b22d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix.h
74ed10cd34a5118d0300b7c91cd08bbfe56ac9659d18a383eb8d2aaf3a070cec  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix_BLAS.h
5fd54cb6290c9437875265e5b673797f4cdb6e45c791fe0247b41e098e331055  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector.h
10aad74414d67ae92cd458c5267f84c441dd2c3de826cd4f9333aa042cc76b1c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector_BLAS.h
0e47b0162e6cfd1d8dc314d7cbc105529936b03a802f546c1226d11b6a38dbe6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointProduct.h
1a3064b1b2d3521f1d4b022ba0103314065dde9366686ce0c2af72fc07b38406  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/SelfadjointRank2Update.h
8a726cee8a7523991eaf9d5a4cef2b691c318394d64f4b2f55e13588a599ed16  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix.h
b09bbec2fc888d442697d26d62571f1a991b4a12f347748930f3592d537c39da  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix_BLAS.h
a45c7b2e4fa32c52372f9d635c6599a1844f9053edd9108774e64972b0bdc8fe  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector.h
4ac4ff35409d8875e57af5cec80ae7c537b64034e2720d401fbeba4ec7268749  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector_BLAS.h
7bbe79b4abbec7879feb1c84c2bf92b8e5039baa7a7bcfeee9decb3abf544550  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix.h
d9c296e7a71f502a2804bbf8a704b4f5e866b5978d6f941685c3548ba5e6a842  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix_BLAS.h
5febd767c379a570c5f918b07890f75c87bf9ae4d6b0f565456f275b308d10be  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/products/TriangularSolverVector.h
478865886bd886a3b0f6e221ff9b811be3742274d1fa260c7fbd525a2bc55716  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/BlasUtil.h
3eec3fdfce850c87aca7bac45ce2bf1898804a845e29a9548c3e98e4c82ad35a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/ConfigureVectorization.h
b6d536a1e9b8cc1c685f7c6cf794ebe70a672099370fe57e475f6ca1739236a0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/Constants.h
62dab2d7be4090aaa05e3d2c6581b249b7365726bb7506cdc910552fc8386c55  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/DisableStupidWarnings.h
661744e9dc5ad6fbd6325a068f188d56a7d4c53a2e577bdf02d2032e83f93541  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/ForwardDeclarations.h
e88f96baa8297511a439002d23b0ae30045e9c5438a4b9b3680e4182d6e2b6d5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/IndexedViewHelper.h
32c1a018fdf7bd1f36e310773032566f351aff3b5a00d5f239e24d0c2809ee69  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/IntegralConstant.h
487f0c220d40b8418876b5c7d9032d3597374cdff790d4022e8f4eea932cf620  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/MKL_support.h
8d73259b4ba482e6dbd11b31d8887fd350dfb0836700d32793446bba6ab1ae7a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/Macros.h
e25565aa6ae3e612c26b92cfe731a5df90d7edfa667be5b987c2801c70b2c95c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/Memory.h
4ee6855c8f37669b8c86483342c56f9ad06f2dfc69abfe4691298a8d2a944202  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/Meta.h
45e90a0556a27623a911bf6c9bc81cb3dfcbc9ec82dce28e4af7f8255ea5dad7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/NonMPL2.h
e0200d2f76f2944831e0c12973faa72fabb0445bbafd65c7ae516ab8cd67ade5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/ReenableStupidWarnings.h
22248d610522a08d515c72596f8e69a5bd0f6930545a9846c575da55119b3512  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/ReshapedHelper.h
16ecc74d0318e07c847799e6757a8b4ddd7769d6f07077a180a7def3eeb6d1bd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/StaticAssert.h
db1f06b723a94199dc28c614e4d91d25ab51612d3c1bd705627376ff1d0c9efe  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/SymbolicIndex.h
f75169c4a2ca3e51a8e6ac423ff34ad827bf73264ccbbdfa3b11ad19f8ef10de  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Core/util/XprHelper.h
b250df4b92be54eaf46979f8338413d887d011c1e81fe5b71dca98a85a8a6357  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/ComplexEigenSolver.h
6712338e5d075ddd3da52d2f28ba29b192ea479211c097161844dcd0182ea79a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur.h
fd6553437ebd9249d16e31ae2aeed73c983cafa3cab835cc9829343e5ccefa4f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur_LAPACKE.h
764e4b1848ee16fbd42450a100b8b1e965f1f92f41ba48beb2bb6010ba0b8440  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/EigenSolver.h
82385783f608b22cec0699df6e58e3b8e9fbce6b40933d257afbd1651cd74f87  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedEigenSolver.h
e3fac33dfc12461ba86cbbca58bb12d9d4750bfd4eea87d63d7f3524a5d3b084  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h
3b956b75ba5931285e0ac53f6d4b2bed51ffb09528e4687c460f83d2712de95b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/HessenbergDecomposition.h
bb128af249c17734931952429fcaadd3b27f4aa183b4d7d3ededb3e30ab525e8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/MatrixBaseEigenvalues.h
f3bd8d77d945ad3090c21b4b582c80b6765e1b59a76865a2d50eb422a556198a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/RealQZ.h
60870a96d42c0195cfadf9169cce3895602f881e040d0f31ff564a95a3ea672f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur.h
30aafb5459f8297d6851aa6a8b651275565d9faa451332d04af50713c043562b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur_LAPACKE.h
0bdabc304df900248cc79eef7e1b9df57a6b2586b3b9d93d421344b806c26ee6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver.h
595ae077aa38318a867fa6543fea9fb5e6a545532f27d676958cc1fae6ef6fa4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h
9a794635df375a50699403e22410f6a6dc7ccfec85b6a6ac1fba04ca01051047  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Eigenvalues/Tridiagonalization.h
2c95fadc8549fa236d6f8aa38022badf9186d63aed12a102bb806bcf0f6d522e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/AlignedBox.h
856101e8feca9153a3503ca23e475567bbf53e87c3508405403560b871b27425  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/AngleAxis.h
32f9878596c7d0d7fd633646f01f188d7bc75d0b16cf75bc1d8f9b6c25e85fa9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/EulerAngles.h
1ae6f1571132c5216266218c4df967edd997c376b2ab9e48add27947ea316fdf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Homogeneous.h
2f9aa22b1ec7f26869bdfdde5e13c2a5cb9dcff8f0e1727b9ef684b72f36aad7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Hyperplane.h
3d403f7f2ce47d4a06d7a4e5be2f362c2b0ed8bc7c2c044de7a09fb231956c44  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/OrthoMethods.h
fd7066d3470cbb61af4b173f56ad0bc37098ea03d03e62eb7ae8f7f998469121  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/ParametrizedLine.h
8e281fe29f4971828e790f334653fcaaafe34a7853b0eece4224a63a1ccf1fa8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Quaternion.h
649177f4b89e0f22d573cdb00818dcbfef3d5d49a38223fcfc51ad5b8961bce3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Rotation2D.h
122a302f2f3593ac3951e4408c7d1404360a031baa0380617ba1dd6dd64518cc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/RotationBase.h
54fd4bf3253dfa48d7811a4944343f3286e6e05e9ce3b58142edaa17be6a6cec  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Scaling.h
fcbc9705bef43e82d419e6aced39194400c11fc807289a74d6e8bb4662667ac3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Transform.h
3107a52aa3043cc603c41c7fa3f0629f58f89e52f9690aee9f3dff4d8adc4639  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Translation.h
f1606af01abe78e0b008fa42109bc257801d1bd8bef8c60fb884337a48e5b470  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/Umeyama.h
2b4a5474d7503125279f1de2bae8ef56f99ac52dfecd3218fff5d79027779a7a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Geometry/arch/Geometry_SIMD.h
813fa52ae65ce67f45ca5437740445e52d1aecce09f77993ee847323cecaa1ae  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Householder/BlockHouseholder.h
4a6f35c282bd96fad7f18717a8b4ad66a7681f2594c4ef5594b3b313688e8b2d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Householder/Householder.h
a89c7bbc9a8e7f0ba4d9b382c13fea480e2e411039b832b4ee584c3a624d4ce8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Householder/HouseholderSequence.h
60c090eb1e3ff9defd825139aee3e5cda77ace7850158d3682a574ca698676c6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BasicPreconditioners.h
2403309090c32abbcca5a2b8882650def8576aa6c395e32c01a7c47edf006b2d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BiCGSTAB.h
6c07bb017ccea21a1e478840497312e90287b76188030bc45cdd73c1adf611d3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/ConjugateGradient.h
97fa9e7bae5bfc0c85e783504c486a8909f8c29c45d043a041fae3cca33e67ea  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteCholesky.h
f4de992f883b769435f82fc0601af68d5e11d67ad3a18820d42252b2d4fc5484  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteLUT.h
455524dc3f734e24a1cd1ebca3c378aa5b2b6e7bb7c47018fb10873fbf48c6ca  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IterativeSolverBase.h
8714d9c87d2f7cdb46b9c16b73f2679666819ef9db630a55ea59c956b4190c1f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/LeastSquareConjugateGradient.h
b24501200d464e6de972131a8309fe434bc496c6c12b2397a957d9e8883d829d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/IterativeLinearSolvers/SolveWithGuess.h
7aaafa09ea25c02f6cf78c9e08594617f31d4afced1aa0ebf0e2e74fa5c3a74f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/Jacobi/Jacobi.h
b718e630511ba765f6c4298f30385e646b51fb003f0274164824a79fbb005514  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/KLUSupport/KLUSupport.h
123f081581c38e07a204cf0cb28a220a96d93051fc7c00c8d19b9a186fc2fb27  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/Determinant.h
702ed2ee3e70425633198292e989cf308559e64fda172284daf475519312a471  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/FullPivLU.h
61c32ebf15d645a38a24981fe98cc02fa51a9e15bbb15030832c963926a155e4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/InverseImpl.h
2dbea49a53a0ecc035f167804008f4cb4652e49fa1899fa4888cd7d1f6c0a64b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/PartialPivLU.h
e34e5e8934c5c1a591ca3eafd1a7045898c404a95b93eeb374466a1278c44625  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/PartialPivLU_LAPACKE.h
8c4a357bce437b540a2b9829481df051c8879ef9abe10812e184e10cd2203502  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/LU/arch/InverseSize4.h
c7b5f60a7baf958a7a0b46bf484518b9e49d56bc98ef8965c5433bd7c64f264f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/MetisSupport/MetisSupport.h
73b83bbbfefd50d0ccc1086a2cb17e8a8e9df38dee64cef310190bf81acd319c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/OrderingMethods/Amd.h
68655daf6bae480b8e9f2c24d3a3b1e624702f15ac1e8c481ee3a9ba260980eb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/OrderingMethods/Eigen_Colamd.h
cd068f665a798696c534a9b1450c78db323a63713db936bb75db79b4fff52c93  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/OrderingMethods/Ordering.h
82e23d321598e464e3ad85c7596448ea65db51f681db7a28344813337e5f2ef0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/PaStiXSupport/PaStiXSupport.h
c2c56429248b33f3f24faa24904fbaf0263e8bdbb0e4940af89ff8f5be772b4c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/PardisoSupport/PardisoSupport.h
191a654a935f1fdbb58468fe50eff4012ac9b2a530d57f3bdf31f295ff7c32c8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR.h
3e0e20fee012834d4652f2aff391d9d7499c2c86f64ec0407bc4f150853331bb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR_LAPACKE.h
2bcd1741daadb7b1ad68eeadad27bd77ee92bf017f7666244caf9a8a9d343fd6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/CompleteOrthogonalDecomposition.h
d263bac11d8ecf82e43beeb77628b1b62e6646913094ad63e894295d38e49e1e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/FullPivHouseholderQR.h
6ee0d450a2a447b1adb86e7d9c69a764e1cfb8f39f9d6a99fa89a162aedeeedf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/HouseholderQR.h
8a8486145c909c2108aaf1bbd5b448f91c0bb2553070da5e4e1b38661b76aa87  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/QR/HouseholderQR_LAPACKE.h
68145b7331a5b821425b4cface3f953efddf3e7b1e192e58fcb5ad0933efba01  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SPQRSupport/SuiteSparseQRSupport.h
fd6e4b1d4a5383ba44e3c8c20aaa197fa25b193b94050efac781049273fd12bf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/BDCSVD.h
8409c413f2193d51ea9669c2f0b7d280319da95265a35c323fabc65f8a407108  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/JacobiSVD.h
91aeb6dcd05f0eb685d7171ae98f953599493d651c3eec3b0c8df90e59d22e9a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/JacobiSVD_LAPACKE.h
ec1658c7f805aac8a2621a1b1e63fa84a8fed21c7f24e176ec862a945562300a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/SVDBase.h
e88a6624218c9b6933ce125e2c03d036df9c4a67439be51c78e9b940d0d21f5f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SVD/UpperBidiagonalization.h
a09cf71c03a05bd9df970ef39e4cbdeda3ff489cfb4bdbf084e85e9567d77bf0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky.h
7457696be14e26568e8abc32f4c65a76c9cc8deb2feefc07a57595932e5b48f3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky_impl.h
e6b6ce53a2e6ba872e6df9439691c95be2d5f116cb56de763f194dc000fedb84  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/AmbiVector.h
29bb2668e1022d7fbf742af0e25e4e1fca9262d85c365e75947114ace00495f5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/CompressedStorage.h
3524c2d34cb5a5e3c4db2d7535a5a22a457e719ee2403bb80f4b907655f5688e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/ConservativeSparseSparseProduct.h
2ea4abaa6fc437a2974174c5204c6bdb0e40cc6b59dfd33bd020d9c2dd660eda  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/MappedSparseMatrix.h
57dfc1270120b32e37def64f69990d733ed51da52dc45b72f03ac6db2ec16f2d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseAssign.h
07f468bbf114d435ec9da04d6ca0b940f1fd7d63b62548c7f9d8130550b42451  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseBlock.h
871be15fce8853900437445ee4913bba0c9c3d6af08e6313f3deb9cb916e9344  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseColEtree.h
8bf4030149985e1fe8fe8afc3a873af8e1f0ce5f3c3c52232b580ad6e4f110d7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseCompressedBase.h
50cf08b13aa7a8e215bdc54f34c23be25906bb44c2edcd7edce1c3e04d3453b5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseBinaryOp.h
1adefb0d699b143db5fb6b609b75021c3141def16a834ed9ccf3a62b5b18754f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseUnaryOp.h
4be488722a9e43c0aad1e4678ddc0ed16fa7253756ac9f5c0d2c94a532839f04  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseDenseProduct.h
aa5d600eb466743c6ead15ca60ab77e79f15579eabc24920dfdab5ae6363519f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseDiagonalProduct.h
a8d305b52c1dc6e66b2402dfb6ec1cd54967f1d5cf1e7ecef81e876277d78767  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseDot.h
f87bcc4641b02eea1e015454cda4f124e65eacad4b2a817bcc88549edce91370  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseFuzzy.h
2c43629c60e0ccffb47d22f17bd202d909931a9bf0ebe5a6619a2ecbdf061fa0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseMap.h
51a85c9f28e393d7a7ab5694be59ea235779cc17874aff2b1c38d5afc04ab9fb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseMatrix.h
bcab93293b4e63a50002881a13bc9548f125bda9c10aa241e2883907b908db58  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseMatrixBase.h
30e0a30a0418db9a58b4f31086f1af91193c9285ae18ef1d93441132a4ad88cf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparsePermutation.h
5cbdbbf2c0ebb1c9b91f50a56ccc96b69f73305f8aa0cfaf79c77e7d7126659d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseProduct.h
f3e68290cad5fbbba0ecf8284fa238a52072108e3368c0632f8c90816b41dc91  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseRedux.h
2a9584cb3f8148342bda3905638d6aa65f35935c686ddd3d32ba097807adf740  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseRef.h
a4a31af4749955fe130eb4acdd640f1e6f35fb2bd858dfd7dd06c31976610a1b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseSelfAdjointView.h
fc525e230bdb66f4ba4d79d02386ea716d3b01eba5b734533a171f043a20a479  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseSolverBase.h
a09f7932bf0fa3106555cbb2224f37c409c0f41f014c5f122c516bf092f331c8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseSparseProductWithPruning.h
bf3180918315deb7dc433fa0d4f388d7a4209fa430783cc9d80373ab88bfd72e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseTranspose.h
c0bce29b40b11481ed84f3e77fe0444e7788c43a6be68b3b58c9a6db6221a6cf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseTriangularView.h
41b25d1cb05756294f1cc611949529bb6e362185c2ca58ee45653a1a0d021f21  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseUtil.h
1574760419588cdef8fd8ec71adff12b5e2a198f7796664e2e2ec5119356e21f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseVector.h
b6ded852f6d8ab8142ee8f0e8cc44013910d300c838018c9430db77e41712982  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/SparseView.h
e9caf168bfdea718fa900283448395de5791b237683df10caf0b453cf4ed314f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseCore/TriangularSolver.h
d23afc1552ea6d7958792a10149080f33f56a75814663fab33ff19cfb0dde053  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU.h
c6a155332ca1b7894e00f3f7ea5cfe38b4ca0cb2d5e3f69b025c40137e7c0e40  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLUImpl.h
d11b69a99c2fd957a86272f513fd96e7965ff90f062417c21962a725548c34aa  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Memory.h
8a204a6a9409586135ff5218420dc6e1389fcdae1cfe072750fd4478a8394614  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Structs.h
5c4b0609b55b46e37b9f77eb2f0ac6ba9586f6f2a19181c1cc55666d8e957e5a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_SupernodalMatrix.h
55f6cb16d53c850699977b228d2b3428a2753a4e1e1f4919c1f4a5003d427210  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Utils.h
504173ccf9d9a0cbe9feaee1c9a34968c41a8af9ee28681f53c38c70b918f44a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_bmod.h
ff5ba498aa4288fc6a2c73ffb16ef0c091747f9f0b3732666f5d9d97576e3b77  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_dfs.h
c6e7a3007e53f7bde5668c57adf4df64cae9e5dfc6596384533792b2a45a1639  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_copy_to_ucol.h
134ca932dcb40ad27d8f28900256ec06b51d814dedd481e12d7a2aff6f643fa2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_gemm_kernel.h
e87e76a8d5b5f4e4c081a1800ac7154b7d2bf5966392d1d8cd2e1a108c453cb9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_heap_relax_snode.h
c2c4d8f589e9134eb8669fada7bf6f86c9f7d65795e2b9079955648d06955825  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_kernel_bmod.h
13464c3e6539f5036bc592c114341a7d9a5b5b7d3276ecf060826ec78d7d035d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_bmod.h
1c7c706c25786c3783570a3a3e5efb8e14e70950229c2435d26da8ce2d3fc43c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_dfs.h
5ad1a6b28183f605213c8987d9fe15dd17d57876dbc958210ec3ed0213306c5b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pivotL.h
c5b9134a43ba6361061875b2f331c355b1203942639bf6d02db1d5ece3a159bc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pruneL.h
c665a42771eb09e631fe8d9bed5d4db53c28b2482df381739a0e4e1cee1924d6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseLU/SparseLU_relax_snode.h
6fb9085f495fb163845ec7058ef89a50e28c9227859c69cf7641cd3880b4ee6b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SparseQR/SparseQR.h
9f070bc41ce79c22be5d7215ccb8fa9b74c4f6f35fea1081e6b13056094432d0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/StlSupport/StdDeque.h
fcfa0ff498e9331147c91b7689eac3d3b90a630e5809a43e9b6b9f7fff5bbfd0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/StlSupport/StdList.h
64c1533368abc7e66b98d0cc2180b2a11456bdf35d69bd7c5d754ded66208788  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/StlSupport/StdVector.h
3785c06753150648f95aaa9fd29babcf0f01376a0132a91e9cfc820bb6541781  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/StlSupport/details.h
c269eba6730543628a819276619d2c1b0b6739159f341eb3571ef257ffa62333  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/SuperLUSupport/SuperLUSupport.h
b68ea08ecb59deeec50370c111e91ccd233050fe629d8f54a124727923feea76  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/UmfPackSupport/UmfPackSupport.h
f8f9fb664c1462056175f956d9377bedd150e8c45fb89a39ef4463b63686c4a1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/Image.h
2088910ed3d2fd24df3d2f7cd3164bc8457c782a8e0058b7f4adf228a1d3eeba  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/Kernel.h
5fe0795f45cd92a09b48c02259ef743bacbbe86f890cb0c0725c0c03fb56886a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/RealSvd2x2.h
74e5a8752672edadd93637f6dc7feb8a50427ea94f9ac5d1ed56dc2dae0fad67  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/blas.h
ffdfe0aa46cb3221202a9f2582e39ecf6d5ad66626cdfd70f409859521d68346  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/lapack.h
06673e96af65b907c83d42495b754361b42bdbf9efc6353d51f2e702396caeb7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/lapacke.h
7d71fdee53a1e0cd01568aba2f152f2e1e4fbb849e84d740e3b031e819fbfa22  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/misc/lapacke_mangling.h
dc9ebce46c9243ec3d013746ff25392b6fde9e87eb3c1063858cc16875c19d49  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/ArrayCwiseBinaryOps.h
2f0f0334476bad09adaf5ba3eb8c2528c2b6ab3ae47210832cbd276388513f4c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/ArrayCwiseUnaryOps.h
54fe460d2f69168b0db431756e96b4a5467dbaaa426acdc21b87a507a7c26b0f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/BlockMethods.h
1f8a9bec47fcd5f7f529d5956e15da2d0d32511879bdf613d39fb22fbc9b4498  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/CommonCwiseBinaryOps.h
2a8ba7687292c6b301ccfeec51c51275210b3744218c2497b1865b5370d83256  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/CommonCwiseUnaryOps.h
5e9583f2c6105e3bf013ddc1afe2a0685b4aba060ef6110446e9379754046548  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/IndexedViewMethods.h
90ea8491924c90080397fb1e3f33d0e1a842f5a3b80b99fc52a20651958c6982  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/MatrixCwiseBinaryOps.h
8410b62cad9a1ed8be0ea7a5b1f1821b0e7330cc6a6858c8c9dfc327e49dd7b3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/MatrixCwiseUnaryOps.h
398c8eff2a19dd32fb5fc185ac85be20aceab3fd4b6ccd0cf7a1c9c990153a2f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/Eigen/src/plugins/ReshapedMethods.h
82893dbb40a49490ce861a448e5f029c3d6b451028630e92112bb918aa7d9d60  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/AdolcForward
3c52b1f31633eefff01c47691414819e969fab3c74962489f1fff88a5dc597cd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/AlignedVector3
a3d5661dc205b70561e8043a1b1bf63d481ac8fd01d87b1927cca58f45f7a1d9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/ArpackSupport
aed869fe5a9f44da230d002f23da6d17af7854c71bb57b120482461e2fe9a419  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/AutoDiff
5ffc83af1250988a0fdf7645fff379865cd124822ba9b842c357ad691b529c58  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/BVH
e8c8fe3bf52ee247dab1602f16463d2a44cf87eb17703e350156a6fc9ef9df94  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CMakeLists.txt
5d347202d0ecdb7152a5e89c8830568af2137b9c6066159c5f65ac7c0207955a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/CMakeLists.txt
1110881b82b79bdfac724acdc079c3147565947252947476015bf55b0aac6e31  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/Tensor
5dab73e1ecf8ece969ab0a592f00480f5b55362d23c29fceac27bb39a67f79a7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/TensorSymmetry
6b9e62ece73e5be65e7feb1545b6960702e20fc84d4be432d0116c1cee008f69  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/ThreadPool
7e3de16b9caa3af421518d1cd64f60d48b8705f376ea8173daab993da69647c9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/README.md
fba7ef27ed83154e3b4cba611a43d8f63d574717cd505a1f50e8dd1f0e9f8ec8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/Tensor.h
3e3f7fb8524c3664017ba348749b0d95f86d73b726996ec4778ad063c7a44d8e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorArgMax.h
b1670428db01a09663c330b1b367c50681475acf7cb7f3bf76a80654696bf7c0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorAssign.h
f2a6812464b08884d20b33ac501567957c742e5efbdc02a0273b1ce300c037eb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBase.h
c80dfc9a68c70ab4d8a2660c32ee139aea67a5a15adc4e868873d830903303df  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBlock.h
aae68ac7695c417989929f75e3a3317726ea734870eecc0fb678ab08ba97e34a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBroadcasting.h
de01703d15f9bfcf652b68ed72539eac054d0e8c4cf9fff7e82e0049d7d4a87d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorChipping.h
7d9ccd369d7f6c5a9e726d3738ceeee4bfaf9f9aa4009604be16188cabf8f275  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConcatenation.h
355b61aced0dcc5c677add1c53963e3b1adc75c56276002913cc33a4ed783312  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContraction.h
cbedc3f1f7ecdf4f6028c57fdde37e122f3021d21ddfba4d29b8c6c60ba627da  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionBlocking.h
54faac7dcf52331ec578b2f2d7b5d3a9483f042073ef138e61a4b8fc09ab664a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionCuda.h
c04c2e0e9e6e988058d76725bd74e1762bf5ace998438e0c6dd1833e76d98cb6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionGpu.h
71ce8595380c3c7a55e7fb4e00b05747404784000aa202508d531b2f9313e5af  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionMapper.h
f4cc1ece2fb09084e9d1a8a58bd86a6cf702a9e5daec58a2cb7b5581bc0746eb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionSycl.h
977225bc2a014d862f183d43b32da74de710b5cd358822642614490cfdcd6f0d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionThreadPool.h
3fd3f42d179c324e4cfacc4b0b20739f5f974cabd1fe3084f62ceb63a7450cbb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConversion.h
4972901d5c362ac30c6f58f8ba00ae34244839baea2f5129e3baa50f6228de20  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolution.h
165ceffb679030e3017c581fc93f9890f2608be7d12a618ceffb38c68554f2d1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolutionSycl.h
8b58fff91109f0f4038fdd78988c4c83a7c9a3dbd48f5ba592f0c5e261b0f95f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCostModel.h
f87d98e33ec81c04df942f39ea253f3af283d7ba27a3b717ebb26f7971e3179f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCustomOp.h
aa6586ba1c80945dd3d90a1e3559235b8704b2a3ff56c8fe07d73198d0cc1acd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDevice.h
59767bb794c2bfcfe9132242f8ebedae9c217a49a63c58af0bc834c032b9ab86  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceCuda.h
1ce7b07d9898f23472a57f63807a7e2a564e516eb1aa95a37bf16c94de99e1be  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceDefault.h
b49f3fe309e6228ae7c6f513454f1395ca576caed77234a2d72176cc7049a50f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceGpu.h
c88bb8a0b8bd606547562c8b95ab12b55f3f23efbd5173f97e891cb484f40ff7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceSycl.h
147c6440124a5549a83f27319197ac72f4bfca1737037389fa6a32425cd83b98  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceThreadPool.h
6233a25043df47bb5c3f1dc2c0ed08d00a8ced96e6ea56e440ad8be2c0f64bb0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensionList.h
ecb43026bc7babd0cb3f765f3ca8c79559ff325d5e286711158d22c86922f6d1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensions.h
2bb23134970c6c80844d8c139d2e98fc053eff929191eee8fa3d41ae710afc00  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvalTo.h
89356137b647f6b671c6e60d4d14c7f2c2efe49c9a38002364f385b4be73447a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvaluator.h
2d95b7ea973341d3c15a0aa1cbbaa1a4d181f89f259920ae2305cab4c7fcc031  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExecutor.h
ed0bf8321572f5eb36df09931599515983879b13943a29c0779d5996baaabfa4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExpr.h
ddfc60b448419b574ac6117ba6712177fcdae5b13f6d5cd0045c36b5d407cb95  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFFT.h
b3a99c13957cc1c48bff4a6fd9fa674a55fbc89e514e1a8055349680e42634cd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFixedSize.h
ef4da9bf939cc24955377918edd7d96b34422676f9a93c9ab2e750d7a81b441e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForcedEval.h
8852f02e71ac46c9b0b6b95f0ca4cc0195a83761825f7905d7daa749ed68f677  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForwardDeclarations.h
19d108b706363da94d77f7d3e1c33d4a0065f7f76820e490b4e5fb81c09c2b4e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFunctors.h
17082e124ca33c6f7f5e6941c8674af7584794ce2f60727d4f81b3c1093952e4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGenerator.h
4818cff4e9fad46ec7a0f159d3e47e9b28e286a2a0e396cd70c2d39a157d5f93  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGlobalFunctions.h
36f8824b2245c556c752d61b4ed1eb3957843073cb63bb072afcede5818b3baf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaDefines.h
87f18ab286fdd26323ab6c218a343fd6dfb448bf267339f86c2c5b71ea21b3e5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaUndefines.h
39d7221686303adc260736c65a42a5c86b1d51d6fea6ff25391d7206e300db15  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIO.h
eb7af814d51a9ea2cf69f7cb983b2c5484f418e7070a742591a30e169b110e97  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorImagePatch.h
6a8252f70b8bbb7dff9b365d9885783b761e3aa1533f378aed80bae279419ebd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIndexList.h
94b278a01232204a6c9a51877bcf65c8578024e315555055f78689896ef82100  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInflation.h
c70267a5796d4c2106994cf43ec9d5ead754ecff9a8ad299e33165618ddd68a1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInitializer.h
ca8e2e1334f08b7bc652b1f7c7fbca98b2fbc5a25e6ade8b7600fa958f0bbaa9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIntDiv.h
7ed761484f8493fb928c1e7a4d627ebaccf9f869d2af4ca23e221603ea8613cf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorLayoutSwap.h
8f77f05bcecc6671c40346cc2781eaf166778c7bbe3009ac48dbfd86f30a6539  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMacros.h
d2df455c7279e884092961a2e9b636f4e7f6824bb90ea379fbaea2b47fb0a517  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMap.h
7d10e00b24777b6b27408e9b66083512a61b6452202e2fae9c6d220ef76e722d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMeta.h
919421527dc8630710a23acc7ca9dd85566b5d41d59cd96c7547fbe359735dbd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMorphing.h
027c742e1cc330c7224d1f8794a1cc33f54dea1f52083ecdd1dcc566bd07157d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPadding.h
a39b2b64863513abe38aa90dde7b9abdaa7515fa9376dfb3bbda0235abd699b4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPatch.h
29b4eab31588f9074940dcbf50df154fa60eb6c571a9497a4be2f6a5b6b21179  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRandom.h
ceb44f024a72888202e9fe4378e8d2625a00820dc598bcebb95ba788fe70a98a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReduction.h
58c54acb7400f5f5087145f6a9e01e5e2253d7d23b9eaff44c6e70013eb57289  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionCuda.h
633e830d7b15a7d2423ae5b28de16b24dd6e342f91dd2b89e34658c0782ad658  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionGpu.h
e835a195bbb81e2644cc0292e0bdc739f4f167be85b7fa9b8644502fe5a86fc7  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionSycl.h
20bdf7b2a027b2c8278474c8ef81c676414867b333504982d7a7dbd2e2e5af2b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRef.h
ee81f36a272ebb542dd505b4cbb42ffe1792c3dba7b52c019689fce27cc7d3e0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReverse.h
dd81be7b437eb05bf8a2ec5256e0708d73799ab2a0db086f79b4c43fec17444b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScan.h
1069fdd69de62ec25ceb7e511f12fa9a80725032db54594dd810b430a0260305  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScanSycl.h
da333553baaf5ed8b8bb95a9de2c644d381802611a112a9eb467514c0d9498ea  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorShuffling.h
194ea7dee57ffafd3bcbc15fdc0070562e6deb3bbb6a4c9714cc16babc1e2c6a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStorage.h
533b47f859735f0f1fad39080195a5d566f8ab6e8548dc4e1c15fef39614e6fe  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStriding.h
9bbb919180abc7ec7ce1107013fef14aad901f8de0ce6e6f6ee9278aec2e6694  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTrace.h
83f72d66326367aff1c6c10ca9b3117c9fb76ab41cb6e669153558fa602be880  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTraits.h
50f1ed09435b5caabdc76570de73820b163faaa4ada4fadf65725ea22460aecc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorUInt128.h
861b55f81cd8c921362c0491cf8bfa3074f21854cb10873ec60c1b0db2b82ef6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorVolumePatch.h
d62762a39cf9fa5cc98b141a2a6df9679b42fd60e175cfc1aa32c1ef57d5b35f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/DynamicSymmetry.h
ca73e3dfc67afb89433c0349c919b843246e8a4e72f5cbaf2a8092f7f6086222  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/StaticSymmetry.h
b9f90444082696cea7c3a9979c929d31455bfa53133233a0a872954461a522d1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/Symmetry.h
e9511c28543900a3f109dcad6935c6b17f2a281102a57937f6b4e75ef570e3e2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h
a5fd1eb70b147d95d531bb0d686866547c5f273163eec06ef41ea216fc57f098  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/Barrier.h
cd71dabce1a42d1ed7951376dca84f0fde5042ee48514aebe823511e178671c4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/EventCount.h
019f1fa793f2a4cac52f977c46360f5a9ce4d852f3a5e16b7a0ab232413a280a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/NonBlockingThreadPool.h
4204b2d88c241e54949ad7ad7b8960425d78450572c9078efff5f15df19e6590  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/RunQueue.h
ec83c9506b5a692db84cd0f820e168ab6bdff27923feaf7f302df8770b4098a3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadCancel.h
2a072bb08f9cadeb0a83a1f0fd4ab0a52a04fe362dc2a1a614280c53ba45b559  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadEnvironment.h
7897b64a61593161acbe37e33e6ca3fd54a26596b02fbd21a3b00a9f0c023be4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadLocal.h
8aa67e0dca85c79c7ab259da3fc0b34eb319b285cb4445c2aa3f3c52c2068b43  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadPoolInterface.h
993129a4ccf6ad492bf32283bf00700cd1b2452a9815120c12c53cb62604b747  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadYield.h
bdf6fafce08f7737c523ec0aa23c9589d4764160861254a02e237a8be3d6ef88  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Meta.h
c43bd4ddc696e5cd7cc785568f5336ff9fbe3ec5aa87d8e2e17f02a5e72c3880  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Workarounds.h
0c29e63c627bfecf692420191644f04a10834b394e682bd629d8c43bf15759ef  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/util/EmulateArray.h
9544a0de0af6ac401c4bb6bb873329d87ba52abfae3f4f4ac365a216b68b32e9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/CXX11/src/util/MaxSizeVector.h
f90b4f537860584de78cc88c3de478278e85065b77c409ac18ac6d87fd14d6f2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/EulerAngles
deb037841674418f0a2b368573a4c15579e507e6b43ab09ba53143ac275b60ee  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/FFT
29a532a3162415fe173c7035b3d0232fb8b0220de780b8b5dd1d83b4128ca18b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/IterativeSolvers
7cfc751e372b0a2921721503db7d6eff338aac067bbd0592b834cbb166718778  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/KroneckerProduct
115dd1c14912ade8329b8d86ccf6c30ed93e14638e6fca214992eede8fac35c5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/LevenbergMarquardt
d87ecd7e55fca0a5dd7776ead1ffa592c9cfced21caca2f8da25ac06b9b12fe0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/MPRealSupport
510c79287ba1b86eab082c9d594dfcbcee6b5fe340bbc5e9be67b2de5c51870a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/MatrixFunctions
6cd32db8bdf9912d346bbbe19f6cca344de2f4651501c22da8a5ae486bdea7b0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/MoreVectorization
21a5555efac03e760b75eb52e53d3646efa99d646fd6300cbf83718bafccc12b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/NonLinearOptimization
506693376849c9ce68f2e75a5db98b895049913edb3e50d81e8d66f056df4d9f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/NumericalDiff
64629949e994bc262ae8cf8b299d2ec1cd6d69a297fd42de183e1d429c72a250  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/OpenGLSupport
bf512d5db9767c0364fd00a4b987ba506da10ab6914d7dc74bc686f9e6f23420  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/Polynomials
837f3616ee6b671b6207743efa124ff923fb5299d6825099796cda9529c96cfe  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/Skyline
9d99339f16903526762c35895fd5fba253d0d3752b95a8cc359712b982897864  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/SparseExtra
81f3c03f1a82ec7054b98b3e25e093b715494775cb79bee91e8d2e631f4657d8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/SpecialFunctions
9404e0f2d90027b811656916305ce3b587cad3f8159cb7e56bdc2cb75e0cb69b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/Splines
419ca9cc0227ee7543da3d628c7001706febe66641f37c96af1f73cfd3fbffe8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffJacobian.h
dc04978ccc8a4c5022a883a9db0f2dedc9f06198c2eb3ba948f86904c9deb469  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffScalar.h
054529a63ea005b69f272b24301f4d88428287ac38b88d8c363e1671076df490  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffVector.h
282e6d507d9a3e5c6e8ef8a91c843c11c1e05b42f136756852c3872cb4179751  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/BVH/BVAlgorithms.h
25ea4cd0c1ab0a135497f1ca2b75bd36aacdedde1eb7aa396ec91ad950bb3649  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/BVH/KdBVH.h
122015bcdfc61d9f35051785541504040daad0a87a9336b4aae80027268fa0f5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Eigenvalues/ArpackSelfAdjointEigenSolver.h
027de72afa0a8db4eb7a1f1baaadcab68350969688fae595d9afee030a074ee8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/EulerAngles/CMakeLists.txt
b474e6d9bc7481f7a48e38dfb41e3af4f73ba72fdfcad50e74b43218a498bc56  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerAngles.h
5ab56169069923b20615759e132285bd83220ede7ad54ee4aed1edee7bc69a11  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerSystem.h
8c0c09fb9aab5933757318dbf4f54c86bb4d9ab28cb7092686d40bc5d93907f0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/FFT/ei_fftw_impl.h
aa0df8e7d303530f3bccace9a463eb76346e7a3307c78106c1540f74c71869a9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/FFT/ei_kissfft_impl.h
2ee07df6bcbb27d4bb6d42ec6bafc33c4afea836846193bf928b065db2fd6467  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/ConstrainedConjGrad.h
0be08a759e77d8309d5cf37fa6a5ee453ee8352b28878dfb15ec99189180e5f0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/DGMRES.h
52be0812a2583b2b9f52213563e450b14d2e06b4f23ad5b391dc4bcf0e932207  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/GMRES.h
37e7a31249562f0ca359dabd33986b6dd675aaee20bc7dd93993befb8f30ef34  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IDRS.h
a66aa25c625564420f63af99c1749061d24024cadc050e787a4e2b3cc0698c5e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IncompleteLU.h
8156237a29bfec9bfc6bb2f9d6199fbb0c7c2c347bae424a7c8b7b6264aa09a2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IterationController.h
5278ba501406c4fb862074d6f411d4276ae2cddeaea4d2c8251bffa4af274bf1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/MINRES.h
31a4c52bfa89fdd94b6d56431a4977eec6b12633d19c235c93200f8a2f76d757  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/Scaling.h
551c0300c57df36093dff9a17e515ab9433962d16b9b3015e6c5a0d50b46ec1c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/KroneckerProduct/KroneckerTensorProduct.h
8887036b1039e299ebcc8b95a73ea1538df548393fb8462361c80bea605a4fbe  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/CopyrightMINPACK.txt
dfceb528f999ba5e5eaa689e5456ba50e11bec411f1539b3713678bdd3dfc0ac  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMcovar.h
58bcb52ca537644740bf3c268ce2496a777ecc386cf0bf9d4cf952481c069b40  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMonestep.h
5fc1e9d0d8f20dc338e101d52f111172d3a1e2806e7fa3273dad3034d38f3ffd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMpar.h
4955fc56dc958ed5d1db54d46263c8b00c68052ae0d79c4c4825ef3ee9e099f9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMqrsolv.h
3abcd7eabdee7278402985741992b9bd1c18c115db14b6ffe9e5d60af1d41eed  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LevenbergMarquardt.h
e153179b55f198f5fd253d1b0b19bc8837356547771e0afacbc0506e8bfa69ed  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixExponential.h
06a7d306634c118d8e9d13f533561e02dabeb44a5b7cecfe8b29f983759c6606  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixFunction.h
09e4bbc3c1ae965b5a45b3a848ba6ca2ae71724c77798f0cf13c6c4f321bb6c6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixLogarithm.h
1169bc12d6010a194bd13e623f0e89cdf594caa81ff379809ebbe7950c603003  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixPower.h
5c63f1581fea61f81135f4a1e9a25f99198ff34372bb9f80f9424373e1975c6d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixSquareRoot.h
9a22d029deca444cc32f2a30cffc3944b37356791961992d5c60536d51e7a6a6  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/StemFunction.h
53fdc4f08ce0ec90dd1b9f4c29b571881d2765080b53c617792d56ad16dca04b  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/MoreVectorization/MathFunctions.h
219181088d0e15e470d759312bee9259bbf53a372ebcf9957595d7db91e52a8c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/HybridNonLinearSolver.h
117e5ae36a5af9cb20f2174d1d8443d768b8deab8ad11f6d8a21b28e6f3f44f9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/LevenbergMarquardt.h
7a44e06c36afb66c24d67a74dfc18e9ecccb5177a1b82d8847a2f885518fa581  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/chkder.h
5480026dfdd0c2cdecf5a5f7ccd8b942cfec6677a13b16d6154c35e80c6a8c15  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/covar.h
cdc9e12e2eb584d7d4daa5e30c269fbfadece17c8ca3eea57e3c0aa523d98b3f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/dogleg.h
b4b6759ce72de0c3343f6f79d058adcfe940644d3af51d8309dde610a5c710f1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/fdjac1.h
18f95c01f0224d9337c73fb584e9369f6c8341f790031d172965aba14cc493c3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/lmpar.h
4ece254728511aa22062dd05d0a1d84e0424c2164cfb771556acc35894fba4ef  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/qrsolv.h
6ac7bb0fd102eaead5c669c8136dfa2e162de513bc8555d1b128b8d2516b9994  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1mpyq.h
72fe8e0788e7f760e098742f4d9ada9f4996ad3acc16df87030adaf2b081afce  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1updt.h
c8e9b42e45b80a687adcdf6056cd2ecd9b907370d2e683dd857b3f9f608c7cff  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/rwupdt.h
176fb4e8dba2233f716e876d00f69b7048c3025c02592aa9457ea90d42586994  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/NumericalDiff/NumericalDiff.h
e74e82c4c65005294ebb3dfc4477b4f527b49fbb2075f4b48a3937bbfa28a5ea  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Polynomials/Companion.h
3118e898517163f235657160f8370e2c53b38dfeb38750aad99b45503b00aa44  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialSolver.h
f3c2161e65b4209adcb844f55078e04defb0db1f10f5476ed0ab5e645e23e060  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialUtils.h
4e25f2b1592f531324355609e87a0a64c36d5b9c36e8be71f9d21e78a77ebb42  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineInplaceLU.h
1cee03683d06bcc045b3528617ab3f2d08c5eee1dd5b35010a460e0845c66974  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrix.h
0c6d88caf141909774315e125b6166011e0eae303c227ca3ffd79d20a8507a0f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrixBase.h
e9cb48d520721b682d5b94e4378d912bd0f131757b310f85ad0dbe968c35b05c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineProduct.h
35e4c810bb35aabef09dc651f7e6d58b70f5871e57006bd484bf90a8cb82189c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineStorage.h
9f34af00863f141db21c217b17ac2539a352fe31c59ffe6b0d16e8382054f8df  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineUtil.h
b310e50d14cdf22c899a0c54f0349b7b1e8fabce6e559241cc5bc73cecdcd477  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockOfDynamicSparseMatrix.h
ad14cc12a322e1891a2ca10a64b08221b69dba0b8218d2af574e72130f7aa658  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockSparseMatrix.h
29bbdb7b1c80e510e137b66835de410046961319b1f1345f6b3c2bed5d223ba0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/DynamicSparseMatrix.h
b42c85d232d2d7830410952e2348bc10a94d4b5f65f51f9dd951a687473340fa  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MarketIO.h
d9baf7c936dd0d66273b5d29c08cf4e085a323ab5fbda926da6e861dc0fd0c91  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MatrixMarketIterator.h
5cd9571350b197f755b58ca771281cd647d99bcc19b42ead0d02ba7f8b67336e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SparseExtra/RandomSetter.h
29fe3464304e91ba9506814aad39347aaf497e3272b2b6ae0f065f47b9be0eaf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsArrayAPI.h
f40b49dc1dd5878291e47c3fc63baeeeaa2ba2cacb1cbfd2c889e46e71643d42  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsBFloat16.h
0f8037e5303690e9a9a9b73aaf50cdc963d4f8fdd254490eb0cfdca511a73faa  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsFunctors.h
110f46215935427f9262cc45a0cab76dcdfe34c61bcf4bbc953dffce37133148  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsHalf.h
9b3c82e8726930fc572d60e72be0dd6d769332de62212274c362481433ead632  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsImpl.h
24e9210f89ca8a29552465c51f98f081495e65ea3cf9f37426dc26fa780f0842  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsPacketMath.h
58f1b69c379bbe668be773097c604c2899d889a9ce83d47c08eca3e7bb9ca0db  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/HipVectorCompatibility.h
23fc3578c836563e2819a9de0a6fbc4642486b93cfd2e4df37e57e0db43e8b44  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsArrayAPI.h
f293ba555cd303c618881ace8c5ce424755dfde61da078af32cf55bee9e52748  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsBFloat16.h
1b9d87f2877bdd23f091cf4cb967d0ce1d4018459ec5aaba7649efc68d5439ae  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsFunctors.h
f039964c6e194518581e5def4dc054cae16a16fbdc0befe623bdd5a45915d3f8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsHalf.h
97c38280f1d2b2bf02fab49d0dd4ff947920f342c8622cfa29a924d4d1e217fb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsImpl.h
66a3fc3b88e34b210f22b1a8b7d5dcb9d36e67beab6a6f491de60fe489c036da  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsPacketMath.h
73c9f8af24cd49cdc668ba0bb7b9120f3329669ab7444e5d5f2a872066b86210  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/BesselFunctions.h
5628655445c0577d6b2d78c1756045705355328e9d1633096862096750f05edf  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/SpecialFunctions.h
62405bd9b0c098781f0cff856e893e674ffc627417d98645bbea0f60c32fbb0a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/BesselFunctions.h
02523f4d544d5aa5dda1bc187b0a0188a630e4cf48be6d257835cdf5dbf6d9bc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/SpecialFunctions.h
f2a07ec443ebbf646b93dea33fad571e8ed155bcb49ad141e6dd244a8a1f249a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/GPU/SpecialFunctions.h
e8758a0d63f64e59da009ef0d9fe562d47360acad87977965ae373b89065182c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/BesselFunctions.h
1b61172f320a77a13f5ca39ca6502f3c104518a95ca3e09c8c4ac3b54dd24e03  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/SpecialFunctions.h
e666b6d8d21a78f44cdd327cf97c188e507591a2ac0f8d66479f2a6d7a07197f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Splines/Spline.h
aec1d989028ea9605dfa9b4227238fd89bb9b8373d566ed5f12a14250712511f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFitting.h
e4af754fd1039d50aa5b1368813e0637a83789e231f6ea09dffe18f94901785d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFwd.h
017bb2a1e3a633a2827015571ba0d80c5f42d54d4cf9509fe3e301aa20076811  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fast_double_parser/LICENSE
c343ed99bee51b85f012a1d71dea81569540f8a457e12cbd21bfedee38dc62bc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fast_double_parser/LICENSE.BSL
53d731e1fca46c0dbd2c1d0507b23027f87741ce56651a41fd7c7517f84e7064  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fast_double_parser/include/fast_double_parser.h
07580f2a3b35709ce703d523f447b242f6dfec7582a8c0df102c7fa2849375f8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/LICENSE
cd2a4230a2b95db60f00673743769fe7372f0f708713520cab787173b5055187  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/args.h
c841656f7c8727674a92023881da6114d99bbaa69dd48500e80599fadc1c15dc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/base.h
53b0e6c79fa37f055b5f49ea0c1e7061803b6816c1d4bf56853da4bb61d8555d  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/chrono.h
757bbc2f67d6740962b9d9aba56455dc9ab865452face99d1a9afc9f8fe5b5fc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/color.h
9b16b51c6041b8d54bf2f872956c644fe19d46ff3e9da7c6c2b7b41718b74f2e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/compile.h
b2b6692145b11c7c2774db106078c97575a47d18e80c7783c68566475325ebb4  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/core.h
02f79502fc57326bbafec8f07c2b664ac0bcb83cb444ee464359dba83c10c36f  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/format-inl.h
bbefaac60745936b6ce9fd1d4eddb7f87c9b435bbe4fc34f01f1720328d1344c  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/format.h
031ecf02e65aaf1be16de4af179e1b3d11540f88a0989667d5f4138fe93e5938  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/os.h
57d2883aa6bc8ab65ac37aecd73d6848ba35a0a6aac728ae36eba51c9bd41e63  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/ostream.h
7a6ffac354daa137db9a4ed14dd817b7f7b5b6e5ecf46daf27431f41e7b2e5ef  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/printf.h
22d81826cd9f1acac501707bc380da1cc7dc71bc83a1d0adfe775a23adeb98c3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/ranges.h
355d73ee16a6ac9211160a9069a7c6ad30660f1e21a67871adeb8531098d8232  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/std.h
b6a64fbc0987e27cc1a202b24d93541845a0cc62d66c35c2dccccadf5fef9059  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/fmt/include/fmt/xchar.h
7b2853479e5ccb56596ad0d5271f6b8e08b828b9000289e679f8d8111725ca72  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/CMakeLists.txt
abdc436530c715318d843424f4f9b7b817f80f592678526942c2070ace3cba71  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/LICENSE.txt
09026abb630fd06cb418815d48535cd46cb102fe6fc307debb586fa2ac49482e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/NOTICE.txt
d5c068dfe2fe159cf2e024eb5cd1c36dafcb5630f2d3ba5d6909ad72e3a8c750  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/cmake/config.cmake.in
b6a2834677dd2188ad9cf936173bdf31836902a2ff0e4da02791fc9badc16478  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/apidoc/.gitignore
0f5e06798648743b2072b5c098467328401c12adf73e53b0bf61eb91db1028bb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/apidoc/Doxyfile
5bf05699f9dedce5bb2a76dd95e5062c479b6f01aa6deeb4bc6b4d572a7e5b08  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/apps/dump_stream.c
f9eafd18b802fdb60c7f8ac4c1a4000d86474df3fae8e343e1fca64a0ca054c8  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/array.c
7527859fdf0fc2f454474823890d20d001b027d53f6f57ef7d63eae481c0b749  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/array_stream.c
a686c69ebf3eab70b67be19042396a4c6df9b206666f2fda327c802e8dfacdf3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/inline_array.h
3761a55218f67dc3eaa6c3d8ab10b04e0369f1d63fa4f5991dfd180af0574417  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/inline_buffer.h
d38a48bfb098edcd4f736b75afb8801256cac0befa9edec901be83339e7c42d5  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/inline_types.h
f73f643b42b35a7a88c689030f20bef2175a93b4a38eea52e02e732ed068d1a0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/schema.c
0c4f2330cf2ce173e4ce26db41906a7670e4b54689ad3971f992571b5c4624ee  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/common/utils.c
5f941b769b2e5e97508cb6dac5dce227724cb8d617fff9c5253daf87c325ba16  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/cuda.c
ec5f139b4fe08aa66e5ef14a12e85e309a9a27579727475d40eab5f9d0b25725  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/device.c
47319442de8057a68b628011430fd39dba66396c9c09c758625d24164d4490bd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/metal.cc
22900b1f0959a9b690dca79aa11df3fca266f2078be0d7c3851a7510baa25fac  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.cc
e3fe716fed20d6539e755f0a4b93eea6b9c01b031aa0aa1d49600e6c3311fcf9  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.h
8448918225a6927f23603df0358c415851c54a99aaa41ac0cb0f13093b6e18cc  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/array_stream.hpp
a12fca7c418d66cf5d9c6faf30415a78ca81ce9abe462919c0bc4a859998d2cd  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/buffer.hpp
7b61b7509f0b36b1890f83d10bb13841e033427bd67d3deae2c4f8fe9133a399  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/exception.hpp
a70fbf5e9b3a4cef1551f769e888e347d67f12489713ecb8d9fa0923df18f051  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/operators.hpp
7d7836ffad64eef8db90a8b5ad06342ec3b2861e1405fc3a2cc46516416685e3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/unique.hpp
7581397223eca8e9d2a6b816186e7f318b2a47e3cf5868a930faa036df160d5a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/hpp/view.hpp
d5659754d42da809f8c8b7ce18b6be121d32e2a4fb921e037419921f166926d3  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.cc
e9e8720209b26c7daaf050980a85de7e13f9887ecfd673b9efd79bc1ba6a96ff  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.h
091209d45c1d029944d8e0333c6a2edeaa66e81b837e9ea54d8f4c27f4c8f318  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/integration/ipc_integration.cc
263ca2d5ac83b070f6fc4cb51ae9c143ed5bab1806da0e301175dfbf5d300829  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/meson.build
d0c52d9a87e8d703a64e408958268d593449acb6df8467025c08606ca16c6ae0  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow.h
6e1d602af79aa76c7ac958bcb66f3f244f18a2979e4a947e3838e25b56e5883e  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow.hpp
ec8d5d65982ccd8d37ae04e677a4b9a0a02f09e41be24a84e0d1c46efbbb0a82  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_config.h.in
37d7dcec0734f4f09c459745965ebe582e6361727f6618696c927655afb877d2  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.h
beb0a392018e69adb78f3b3b2e29a29a284a9730321e9d49ec35e0e0bcfc328a  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.hpp
3a8f0b14e1fa59af17946d241958b416f4f90555f0a6933c1b254f73c81dc331  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_gtest_util.hpp
cd363db3d2cec38db9fa1719c9c436b07c63a0ebea0c96bc198783b3641a76cb  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/nanoarrow_testing.hpp
38b1e31e69ce6d8c9db14c4efa21b10902a4797dc8cfec9ec0bdaa60d9990eb1  ./competitor_and_baseline_model_source_code/LightGBM/external_libs/nanoarrow/src/nanoarrow/testing/testing.cc
23bd470a16d25147ab9330a36e2c287a9004c224f7b141ba16656c686e3423c8  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/application.h
819fc291dc95a5e5e16f7e05468e60180c36a0eff23ead3b4c28475fc18ca5ca  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/arrow.h
b6d660283fa67cfad4f164a5cff7618347ed15e94ef39b1ad0b90a6994e1ae8d  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/bin.h
8282338e7a29df903b799458661380637f787a2c4561b9b0dc43fec27dfd1a37  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/boosting.h
bd6b54d582a5ba14000dc0aa425d62115b4973ae6eb1552b916010c3fcde76fc  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/c_api.h
9299aa58cb86cd48a05e0459bc22164502a7013a059b38210f24f34c2fc061bc  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/config.h
0fc0fae9e063a05ddbfad4ecc91955484616bb9e8e30827523ad3ed2170902ae  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_algorithms.hpp
b311798bcf6c64378839348985ec0265c0ec85b64f6f09cbb76b881867212dcb  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_column_data.hpp
d0068f707765e5e05ef292e24609d3922bae9439e3ebddc0394deee6f09e1a69  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_metadata.hpp
50c2087fee287926c9ada821e9a99519cbbc5233aef28fd7f032e0e285f275da  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_metric.hpp
e360b79616bce3b6d4c5152a5741ef05431f9e4f93a3f35d553f0739d10f212e  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_nccl_topology.hpp
fa8ed53a4895b8db2d6a8901239ea9a0ac7d8364910b87a388e0593e567bbe11  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_objective_function.hpp
3761a596d378458580e425af789e912b02358bfe1f35b57f8a609bd511a013fc  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_random.hpp
bd57e39a8920105d80aca0b78066d4a60e9f52fab34afa6746d47a8c26c98eed  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_rocm_interop.h
c80a6dba87a2c1b8ac87f481736a26317877fd41af2820f03816585a068d8aac  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_row_data.hpp
3c9001207b90188ec393ac065bc0a8f8fcadfeb156af7e3b6a5c8504199ae193  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_split_info.hpp
25243bfbec7f4402614796df2f2c5327879d90d8f084a864da1b7c7fc543f388  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_tree.hpp
9d2937cb027e56760558f26875940d73fddf12867a254e89f1f27a8d6838d23b  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/cuda_utils.hu
037bff8a15077d71e12b24f64a68c8545c5474a7d02ae4d381c0d4bac9cebd8b  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/cuda/vector_cudahost.h
d7ecd5a41a373d264d5f2d543dbb2de5284635a70e0ea4323f46aef1fae397c9  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/dataset.h
dd24b95a786b1ad35e8288924ad578e58ab064ff2b15d3a5993068c638678c41  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/dataset_loader.h
ab2bfc69b0579346906f02eeb7a39ddebcf259df03d039715ee183a5e93a3d11  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/export.h
2131fd56e41596ba8f00a79529bbae647b20285dc59ad09062796d50e5747c72  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/feature_group.h
45eb0423aeed9e32a4705df7733c87997369ba749d5d4bc6baba44a5873d027f  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/meta.h
831528e43f35f42635f5421c4eec78c9ea19b3d3e4c200a5fb95c1d79aa7fdec  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/metric.h
82eab5c38ab6a43796a7b2f9e72d305a134900a94f9adeb53a4ee54e3dbed81e  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/network.h
d56dd63982f0e42fb7b685551b01757b32f219a2bf2a75f61b220e0360cc97fc  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/objective_function.h
a209e6b992499f174d2423720037733c3004c62c50e7b0392a16a761a1be36c3  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/prediction_early_stop.h
1781f08cb46457dd5144b8435f0b4fe408f0c421b6dfbca5744311eee1d5917e  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/sample_strategy.h
7570282e07ebd2f45a3ed61e5156b8789eb5c9a0def7c69054e4aa6e5792a6ce  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/train_share_states.h
c53f39e0bc5ad28a6ace95710d0541d161d9238c58b0e900718a3d8525d0a380  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/tree.h
9131ce76934827224140fe6416786c12102dd8bf602c22d8dc7b957c2d343f38  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/tree_learner.h
f640860f16d6908799321fd09c1a4b24dcfec21dfd3fe1a1ffd36ce95c75dc2c  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/array_args.h
b63f37d9683a421b66137d1efa8a6b05de0c300e38582541aa27cbd78bcc0dfc  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/binary_writer.h
985d842f23b3491e5108e9ee1138179c52dbd72e2a0c2ea8a7b756f65d33ca6a  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/byte_buffer.h
6992074055d391198cfe8dce6932de49640a41d131c39bcffd4ab56608c3fb95  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/chunked_array.hpp
b7fd44bf19e21a69ea5ac1c11771c495774827745917d351f902ad436ce86089  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/common.h
adcb159fcc38ed906bb60c7b0759e5e2b8a16ecd5041207764fa576b12222bb2  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/file_io.h
eb05480a44b76261f1a856b43d4d813ec12d0a3a2b24d8a461f83987a36ab237  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/json11.h
134d79e461b13f7f63ad360f322015edc4f254d5360ae8ae06c9b8766f199215  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/log.h
8ff964bbc6dd77d9312f2e80fd3752ede70a0cbe5cf392770a9aa4837afdb83c  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/openmp_wrapper.h
2ea4a73970d4ed860fad05155658424303b9c48f2e3111e9c2259ed75ed17331  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/pipeline_reader.h
42a32ffe667983d6b1eab2c149ebdc0f17a77e09e56633db8f6fb6276f19c5a9  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/random.h
6f46ef78ec9335e62c94b9f685791f9c566194d666fd3be6d152a89efc404b1e  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/text_reader.h
1bd8406e55b8784e7d770b7a9fccad3def6495f74f8854abff8561ec2709de3a  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/threading.h
96727e265f8ed2f25d0f1416c2f9cf3babb368ecf39a0b3b0a870e38bbe55816  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/yamc/alternate_shared_mutex.hpp
a65dc78b4f8be2154b807439bdef8c68652ce5134a35462d7992aa7f48d7abca  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/yamc/yamc_rwlock_sched.hpp
36e64815002e179ee58e84f30159e9ad635f6ed262413314560e08f85dd398c6  ./competitor_and_baseline_model_source_code/LightGBM/include/LightGBM/utils/yamc/yamc_shared_lock.hpp
ebdcaed150dcbec52107d6c0e696031dfd5120c7231d05c9ad5fdf7ce21ff94e  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/__init__.py
e93bc5035d695f5505d32e208e3cdc7c94673c422ff4ecaf6836f964498f82b7  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/basic.py
9f3623b5880f2668021ede7fce4ef6ca0b006dd50beaa833a5e7043790ba813b  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/callback.py
8c83ae59e7c3ef72a26b9ca28ffd99995d1c5610f5f09efc7d043a2423cc8604  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/compat.py
3376623e589880abe1ebe9160816ff199b2c94dfa1df117a90215ff4f1ca5418  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/dask.py
3dd49260542ce1e5808edb62f4347de208715d3e8901ed2f119cd0b5fecdda0a  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/engine.py
5a330bae64674386a611349a7bb7e505914d05227f63c500c08b1bfb086857cb  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/libpath.py
77487180364bc87a73a1a023d523e2c9090ce9ff28ee5af0661e4c87cf1fb761  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/plotting.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/py.typed
ec64d905151f568c1e2cd288521d7c3abef65326bbe7d78a198d6631021746ed  ./competitor_and_baseline_model_source_code/LightGBM/python-package/lightgbm/sklearn.py
107b4c6200193d3bf0955478b39d756815f813887c4103f33e74b0e93afcc43e  ./competitor_and_baseline_model_source_code/LightGBM/src/application/application.cpp
b2d4c93e8c808f9e99f465b4d77954c702f5a09572a050785c6807ed81eb6a39  ./competitor_and_baseline_model_source_code/LightGBM/src/application/predictor.hpp
c9c968f2c7cf476eae5ba6873b6368924245e14ada6a54d6106ce2fc5a2d8d8f  ./competitor_and_baseline_model_source_code/LightGBM/src/arrow/array.hpp
8feae67b152c4853b80181841625fb34cf252ce9d020f9026654229cefe57d49  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/bagging.hpp
e2e1a132212d072ce03a0a90b7adae80d38b4fd1f5384d8681ee6197d613cb29  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/boosting.cpp
b7adcf34760401a268cc0cefcbfd02e3371c3368af8665d7e455563cd1ee832d  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/cuda_score_updater.cpp
34c92388f7ea5977a2aa4154c69196993a6ea2536819d384d5afd7d0f338a7c3  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/cuda_score_updater.cu
5c977ff3da6dfde449d6cc9f0b43e69d1e032711d852c76c66888a7b3937bf4a  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/cuda_score_updater.hpp
8748611309d1605cc45038dd6f978aed389cff0d733b40d169d1974b311d74cd  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/nccl_gbdt.cpp
2f2595d21921e42065e499ba969f322fce5e779c8aab45e40973ff347330ee5b  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/nccl_gbdt.hpp
13504acebba193f613c69a15dda6658da85c5d150fcc39b38650bde3e48cfd4b  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/cuda/nccl_gbdt_component.hpp
fa60e9c0fae1dc170a45d1436655521420ccc5eb1cf7c1052a5cb56ecd80e15e  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/dart.hpp
d2f5d9b5878c3d171dec21b680233e37e7a895007730339f8adb8175448c2b3f  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/gbdt.cpp
9f660360c2332eae453328e2e108a726708e638d4d816b69c80322d534c1da42  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/gbdt.h
8b951c2b90e6010928333b5379014aeef0f326f10bc3ce1f4a614bf60c4c170c  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/gbdt_model_text.cpp
f11ab814bdfd43de33617ab511d2029a18129ddfcbad4e78bbf6ec1c5a465eb6  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/gbdt_prediction.cpp
eca8bf9cf9d422d4858c5e26da95f9b2d69955cf6d96b6e78fd7bbc753791578  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/goss.hpp
902fdd5413617061e4d9cb8d6db7bc2eb72b5200b5dfb7be4bbdf52ca90ea9a0  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/prediction_early_stop.cpp
7ce37b5a78c88d7e42ef346181da16fc005837170f4b4eae958d17a52fb99f76  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/rf.hpp
e498fbd6007c1f8ea31ee73c8c43f14b562a1a508a426ad5eba784a4f97101f9  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/sample_strategy.cpp
0f2cec8b4732c60dd6b61ec1a217b2f38b93a04d816fe4c8af3a689577889162  ./competitor_and_baseline_model_source_code/LightGBM/src/boosting/score_updater.hpp
6e2bfc761c7e8cd7b809f5bd371400b7eb9df6b55aaf0d250a49bb173db1bfaa  ./competitor_and_baseline_model_source_code/LightGBM/src/c_api.cpp
3eed737b68e00f6d2576bc0727cb1df6b1c8db1ccc094b707237fdec252f8ff1  ./competitor_and_baseline_model_source_code/LightGBM/src/cuda/cuda_algorithms.cu
157fbc6617fee1d46e7933901857824211c5348443e311d356a52625ff0bfdf8  ./competitor_and_baseline_model_source_code/LightGBM/src/cuda/cuda_utils.cpp
87e9a675693b6684325ce91197e2d3aa1fc29f330f6fbe59ae6d8b808d24bbfe  ./competitor_and_baseline_model_source_code/LightGBM/src/io/bin.cpp
2335f222503bbaf9186fe1aa320c8043934beb929e38a48df1e89b50168a2b35  ./competitor_and_baseline_model_source_code/LightGBM/src/io/config.cpp
a3fc3f20b4fbc25199491c7dd2cdadbe8e6c89934c175924c3a6ca447241baca  ./competitor_and_baseline_model_source_code/LightGBM/src/io/config_auto.cpp
3c6f77d3ed5fb323db45ca94416464960a9f6e153ea786503ee9a3060ec86e90  ./competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_column_data.cpp
430634aaa424b95b814f6439c10dd6301768500870307f5994924ebb6bef6dc5  ./competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_column_data.cu
a9f2c0ad6b5a44e06b6ce0cf8ed8d9ae5d982640b4350e3197c4cf8f7d1d4219  ./competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_metadata.cpp
2e1643d3836dc8182933eb4d262cfc7c1f60a58508492c8ac2ec6e056c58867c  ./competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_row_data.cpp
98de3415d234fc5bf1e9c1e565cf8e927784db516f73b665f947704d8adf8421  ./competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_tree.cpp
24f3cc17e9af5eb9f1713b51348ceb07d669fd8ca42b44dc86e7c3fb30b334ca  ./competitor_and_baseline_model_source_code/LightGBM/src/io/cuda/cuda_tree.cu
6aa4cfb894e62a86bbd7712248a01162b95561335f2fa5ef4c444f055647c6da  ./competitor_and_baseline_model_source_code/LightGBM/src/io/dataset.cpp
0e01f6be1fa2c905f051cc6cf8e3af247687f08c36e237377a5001d4b9adbe6f  ./competitor_and_baseline_model_source_code/LightGBM/src/io/dataset_loader.cpp
00226b7aa4fbf3fc1457d4d34b64a3425e1ec7ed5bd80b9914501d62201d401f  ./competitor_and_baseline_model_source_code/LightGBM/src/io/dense_bin.hpp
31c1e8028ff53cdc5825cf84b84a14e9a494b19a183fa20ad1f15bd9131c1427  ./competitor_and_baseline_model_source_code/LightGBM/src/io/file_io.cpp
c50bdaa5b42ad37c1d7fa8a5fb635dd8624c8cf2abf6df5fddb8f08e9d9f23f1  ./competitor_and_baseline_model_source_code/LightGBM/src/io/json11.cpp
b977d54d48d36c2c16aa0197962cd935ebba0b89f4b1e721c2f493d8e6c5c266  ./competitor_and_baseline_model_source_code/LightGBM/src/io/metadata.cpp
24d11107f230efb117a16bcf5a95c8be4c3456f87970a46177269b6f1e608e70  ./competitor_and_baseline_model_source_code/LightGBM/src/io/multi_val_dense_bin.hpp
6d8b903a723f2e9224285a78a135c25fe999232e58bc792bfe94b5c2596ff49c  ./competitor_and_baseline_model_source_code/LightGBM/src/io/multi_val_sparse_bin.hpp
57fd6b3a270142793d3ceecc5d83f0338f010e46470e4135c5d288043d5ffb05  ./competitor_and_baseline_model_source_code/LightGBM/src/io/parser.cpp
051f2929efdccf37ccdd4140d867108a16fa0146f0cf85e7d521020aa8f363d5  ./competitor_and_baseline_model_source_code/LightGBM/src/io/parser.hpp
13924957caca5f02b26e499f056be847ba53177fbcb4e5a6cdc5a53c0442e5c2  ./competitor_and_baseline_model_source_code/LightGBM/src/io/sparse_bin.hpp
e74a2cee8ddf2093bdf1210e746f084be2d3a04dfe2930e9d308a649dc2983ab  ./competitor_and_baseline_model_source_code/LightGBM/src/io/train_share_states.cpp
0831aaa32fdca6b0a91b67c3a238ec506ae3a3adefecbb2fffe7dbc05b768cf0  ./competitor_and_baseline_model_source_code/LightGBM/src/io/tree.cpp
bef7e0be1163040e060e8419e4ce4f9bafe75e152b32eea6f159dbc7199dbb74  ./competitor_and_baseline_model_source_code/LightGBM/src/main.cpp
1e27bfc24047136c8129d4fd818a421d2d7bf626e7b5b6282733a6bf8a84cc3c  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/binary_metric.hpp
ad2be4854b55076e6bd93442cf6e30ab28dd1ec02b4826d455994065ed6d13a8  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_binary_metric.cpp
4ad0a3910bf003d27c6c855f47c7f4c5d0bafe61e09f28684c1f0e8777e91a8f  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_binary_metric.hpp
2b6a4739a187c89f5a33adec171a483d0ab3e439fa1410027612389155de77c5  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_pointwise_metric.cpp
41aa932bdd514a8234f8b9aecc69772c88cee72ac11bbea8a28de285ad1fd0f0  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_pointwise_metric.cu
95ca438df6102a14bf4d83f79f37f375d8ccd0e2519a3637dadeb9a71728f47f  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_pointwise_metric.hpp
5df13aa9155e46bed86a9a82a20936002b1eb9e0aadff2bfdd03457dbd939309  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_regression_metric.cpp
74e1f9b7cdc569e87a75a3f2c6a620e32580e534ff445b8aa0b5983d74d75f7c  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/cuda/cuda_regression_metric.hpp
ac918a40075b6e832ff94cbb4887532cdb99f4fb49730027a7f900582730accd  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/dcg_calculator.cpp
d052be30d399993ff933b325056b255498031f0207d13353fccb81f3c0691b69  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/map_metric.hpp
3f1e190d0913b100f26e8093bfe020241dd130828ce29d90a667b81f4af46867  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/metric.cpp
8061f0d462ba27acb7f6975f51f520cbf9d7639c386ee098613df697030ce5c2  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/multiclass_metric.hpp
bb4968685c74ab34b2db49348c367c99feb97344e9c2748303e93f9a2c74e4f4  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/rank_metric.hpp
31641075ea9689e576cb995190d82cd103ef7d8f28a332657a826a439d6fec66  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/regression_metric.hpp
1ceb7ee877bf6fd82c1010c7d4b3a42d561cdefa3056f0c54199b0f0ff5098ff  ./competitor_and_baseline_model_source_code/LightGBM/src/metric/xentropy_metric.hpp
6a75ae6ea68edcf6d62a114b035bdfd34f3f4c4f935c87657615752352be63ab  ./competitor_and_baseline_model_source_code/LightGBM/src/network/linker_topo.cpp
5c59b8b588f82ce48ebaf768595d038daab289dfef409cbc6595c53a1d64cec8  ./competitor_and_baseline_model_source_code/LightGBM/src/network/linkers.h
e683c64f34ba805311e8893174d360f318e1a3065d4f1a7c214ee4cb9efb7ccf  ./competitor_and_baseline_model_source_code/LightGBM/src/network/linkers_mpi.cpp
cc6793b7d53fb60975c5ebf01dca4ac8230740aad448122675e41b67ab7c836b  ./competitor_and_baseline_model_source_code/LightGBM/src/network/linkers_socket.cpp
314f86d82fdee6bac7b89226468a752c67919eefb0150c2535d460e606bf2046  ./competitor_and_baseline_model_source_code/LightGBM/src/network/network.cpp
440036f3419c8c5dbeb926bdc52640c6b3f3a1def845dc62c610b23e71868cec  ./competitor_and_baseline_model_source_code/LightGBM/src/network/socket_wrapper.hpp
19b6feede89bb87a37903efa53bf3d73aa0c76ff02cad4a473bedefd935588e3  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/binary_objective.hpp
455b4724030813fd5717b7f08cb37ce56dcda071f9d6093921dd8032b92e03dc  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_binary_objective.cpp
6b7cdda5800505dfc4dfb6280d35fb3f1e92f176e2127932ed7cab4925df1b4d  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_binary_objective.cu
9cf1e66f0f9146c313e1869f9456a99268101fcdea668cae14788c75bc6c5b43  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_binary_objective.hpp
3de070b7ef4f2b4787ae5dd4106e651cf69686076a67270cbb9ca21e42152cb0  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_multiclass_objective.cpp
0231227723a97786defe17734be55eb43f2be1462dcc81a9e5bd1292913c1023  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_multiclass_objective.cu
b0d6b7d814ed5c5d9009ed6aeb5c8720f346464195b5c154245376e6ab391e2b  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_multiclass_objective.hpp
9bbe851020f7d4499b6f93f8a9fc38c16d9ddf05d0e0f85fa842574b298d921c  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_rank_objective.cpp
497eba54bac6f59707811f011acdccf327b642384cfd9fa7d8dcb09fdf1d3721  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_rank_objective.cu
84f417c47762b93999a0dc8c9368486d35e481584df44bff55ff5163b1228eaa  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_rank_objective.hpp
f51f14a02cc545629d801800123b56fdef9a860565eec4e92c82288a59da0503  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_regression_objective.cpp
4bde466d75591ca2ade19da4d0ed9ed51e06ded95999e2b7491102623ea60e08  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_regression_objective.cu
5c50edf3e6252bc89605f62d1bbb154ac7e3f5993bee30fcb5fa77985d0d7411  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/cuda/cuda_regression_objective.hpp
4818c1cd367843a4e931b7817e10dd3fbe356ca6a4e13e81e65d607827e0200b  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/multiclass_objective.hpp
1b5555652e64a30de3cabe736b9da0da70b9e6d58dc5dd47462f625f40deb5e0  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/objective_function.cpp
865f9f4735564a80a1ba49bbeb2f2e25f08c41bfbcc398838c82eba60ac8eeaa  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/rank_objective.hpp
0e8200eafcf075e93f736fa2d59863a8b34dfb62c19df476af60183f8584408d  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/regression_objective.hpp
2ceb81765904fa43315abc272698b2b09cb352c4375e9ae6e9301a1160594271  ./competitor_and_baseline_model_source_code/LightGBM/src/objective/xentropy_objective.hpp
dfcfdad6cb9453dc89c9b52fbad1ebf9b4b2f73bfd286714003f8f61f0a0bdcb  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/col_sampler.hpp
6a3cfdcc1204962ad788bec58de3381ab2f0de8196f3f5a44e58b043aa605b9c  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cost_effective_gradient_boosting.hpp
6b003d8d7ba8372dd85eabfc1ba7dbafdc11ff0eeda47155836b37712a1ac7c2  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_best_split_finder.cpp
9e2e206fd6a6f5887e95bd7d57a7beeee4881bd73eb57ca99d0fbbd54eb67571  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_best_split_finder.cu
5408a0b180ef044ff607e94dcb0c41f63d669b362e3ca3f03dd448198635f9d7  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_best_split_finder.hpp
497c0b87a66f9f2084746510879677cff478a17145fec0e76f72d2523604a624  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_data_partition.cpp
0fe04af68201567b1c53b8463454c4011727d6bbc448e90a7b06038b41e644a8  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_data_partition.cu
c13f5343884c75374c5a1ea0cca695e2b754a905e96ac4d93bcd83c84c41e761  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_data_partition.hpp
56b952670068d3e8f94e86be0ebab4731035fafb6fbb62cd242f03afe59a877c  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_gradient_discretizer.cu
c65394b1f54c529b61d7c345249ca01652bad1c960bdb08b60e5ae6706b5c2e9  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_gradient_discretizer.hpp
8bab6b31d5c8e6549facb7964d9aa2fe0165585a8b9c170cd8ba87041e43bd5f  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_histogram_constructor.cpp
cdb3ed5d8406bfe369dd0d2944069427c714a78162b17434275f88f4bc9e0260  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_histogram_constructor.cu
7e606c14a0da978c14a5f65475c3dc2f40f75b1372a9c8346affcdd9abf3e632  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_histogram_constructor.hpp
5adf34f34ce0b5dfb237abb43ca5172fb2d2939a9d7ea11aebdde8c304e4ba0e  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_leaf_splits.cpp
1e18672a4428ceb72d1e2b7813ccdfe88e41e32bc38308bb0e97d284179e9361  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_leaf_splits.cu
5a2d86156775ebc9b4cbf7e1002427581425ca40ab67376912d385ebae972dc6  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_leaf_splits.hpp
8271fab425733023f75f1b0d9c38e01e923c6aaa47f0466ef837e0a1634c7d17  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp
cdd773992e004f783a6ec21211390f5928d5d7db4073797884e03f89e68ed8fa  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_single_gpu_tree_learner.cu
572e2ad864335c7dee8d94abccda011cbf94e3f0ade1da8eb15f67e3952d0d71  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/cuda/cuda_single_gpu_tree_learner.hpp
fc809ec220fe827824b1602a16d5bc6573b2fb7c9740702f3708b4eea2cca424  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/data_parallel_tree_learner.cpp
82362570c471537a1f9055ccfbbf57245fbe18a5e65dacff50a98f680c70e83c  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/data_partition.hpp
e3c74eba0d391e26ec65e933f25b6da5837adbe96d9935a666d12147d332bb75  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/feature_histogram.cpp
f395420933aecf71793a2d0b253c908e00559504a1f66fb3e79e397816df64a6  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/feature_histogram.hpp
13e22ae3955312d02c065d25bacf4d1242b1097201911217d54cb042fdff7726  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/feature_parallel_tree_learner.cpp
6ac4467e89495fcd4e176cc5cef123adcfde45d3c1ee08e6f56b38cdf438f891  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/gpu_tree_learner.cpp
1193927d2efb1f996c30e8a2350abeed5b21cae586224ab66776d6c0a768328e  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/gpu_tree_learner.h
ad89098ff8227c199a726f9fc38e823d6183612d189255a98ab2ccea1058d70c  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/gradient_discretizer.cpp
1c7bcf4ff2621d0f7fb45b3dbdf2b287019c03e9b4c6250281dd2b7af30a1169  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/gradient_discretizer.hpp
9ac173f793e582f9acd17f02fae8b30b26ceb1b6ea22d51899b6b08e4a29ed96  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/leaf_splits.hpp
f99487844db6ec8369c8ee30c48d2a96e5980134340312b7dcd33523b2472b2e  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/linear_tree_learner.cpp
0981f8936e67bd233f3bd60ffbd94ef4b8a0c545f811a0bd9e3161979b427d02  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/linear_tree_learner.h
34875eee17398f058fddf3b5e8bc0ee4fbbd6046e867433eb58dc9805726d5a4  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/monotone_constraints.hpp
9952a19c2c6a1a2a91995ce037ad6584271e765ac9d2365cbdddd686e4ffea17  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/ocl/histogram16.cl
0cbd8cb6ce84f448a71a762d61c30f0afff68084c6aa9f8d9985180e84cc2cb7  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/ocl/histogram256.cl
cdaa72285753001fd96eb4331359fb96cd0873e6db431e036a32cce3ef0d5a86  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/ocl/histogram64.cl
3e896e1bfe91c9873a3b431b57aaa792cf3f119f6def5122d565f6b4cbf71931  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/parallel_tree_learner.h
2232ec90197424c10ef39ba785c5242f26116e155b0533bfab5b52d4ecb417b3  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/serial_tree_learner.cpp
e9b953100c55c4ab3cae25ccd9a45baf57f405b1489d590914df5e817b17b132  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/serial_tree_learner.h
44eff44302f33652907158c27bbf757e7e69eb9c5773e563ad090e51e24e61e8  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/split_info.hpp
fdb0724763cbc6ec9e87376c251c2fb6f1537be95c002fe8fc78e09f0253a5bc  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/tree_learner.cpp
0b1f45e5108d97c1a6d9f2018286cbccf48ac2d5eb4c4a60e73b7c8cfad8a1aa  ./competitor_and_baseline_model_source_code/LightGBM/src/treelearner/voting_parallel_tree_learner.cpp
e5d2493df3dd8419d5a15a12e746a9e5d31c2ae28773d83a9d1926a185392916  ./competitor_and_baseline_model_source_code/LightGBM/src/utils/openmp_wrapper.cpp
260cd14512c343b91c850e9b6d6e1a240b6d028c40199249af01025a9e164c01  ./competitor_and_baseline_model_source_code/Mean_Ablation/CMakeLists.txt
ca70f15d841f7e76c8bbd284d25300cd4ae2ef1035e7e5252b13b73449464305  ./competitor_and_baseline_model_source_code/Mean_Ablation/LICENSE
ef3193df6d68bc7ef70fda62056eba15f0ef668fc9c21b487ae7fd56a562bfd6  ./competitor_and_baseline_model_source_code/Mean_Ablation/VERSION.txt
8fc0e602c8af7d62dbf7e4bab2eea3cfd0d0b6675e7a5207769843b5b2eb30a2  ./competitor_and_baseline_model_source_code/Mean_Ablation/cmake/IntegratedOpenCL.cmake
0303b4ac77809665ab47b7bfc70abaef5b446f6894ccd0a3901d975a70958dfa  ./competitor_and_baseline_model_source_code/Mean_Ablation/cmake/Sanitizer.cmake
93bb7b5ae2df0dcfb7c4237be1b6bb33ee796cb759dd7ce2b6bec80118f6ac35  ./competitor_and_baseline_model_source_code/Mean_Ablation/cmake/Utils.cmake
ebb5d31b6f9fd7eaf4a18cbf2ea4c7ca427a8964057094afc61aa54339664389  ./competitor_and_baseline_model_source_code/Mean_Ablation/cmake/modules/FindLibR.cmake
79b4d863afc49d35fe2f7c43887ecfb1fb37735c1ff796de6f9767264c56e095  ./competitor_and_baseline_model_source_code/Mean_Ablation/cmake/modules/FindNCCL.cmake
03379001a7b12a2ec997a25554247d985270b353c10d5bafee9ac8d6519820b7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.APACHE
51928dce36213c5333ba3172e847d735d4c6e9b7ff2722a326c49067155b82eb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.BSD
8ceb4b9ee5adedde47b31e975c1d90c73ad27b6b165a1dcd80c7c545eb65b903  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.GPL
dc626520dcd53a22f727af3ee42c770e56c97a64fe3adb063799d8ab032fe551  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.LGPL
c87b7f8ee88f6195e91743820c00354833583aef091b72e2d4a49c8e28e798a0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.MINPACK
fab3dd6bdab226f1c08630b1dd917e11fcb4ec5e1e020e2c16f83a0a13863e85  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.MPL2
c83230b770f17ef1386ea1fd3681271dd98aa93646bdbfb5bff3a1b7050fff9d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/COPYING.README
48c72c2d7b98fdb451675d2ee03850ecfdc97ea41bce55ed754b03da4ab09bd0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Cholesky
26f0d1bd0677785394f1f4eb2cddf763423f703c0941b3e58373e955b0130327  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/CholmodSupport
b8ae5f77a30d48bcaf622a56f7047baa8b2fb790f5db7361aa1d57f424fa3c1e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Core
5325c9d4d693e504ee012c5275ad4b10b135a701cbd87c14466d2ea21ea22ee5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Dense
b0473b5d7c0cd9311d4a90548162e8cf160904476871f7fb749e9624e9b3dfd1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Eigen
f1958a9acf3cd3e1f518d871d7dc602e8101b33ce35008b8ee8e1720845bda07  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Eigenvalues
f38a145ee513d1fa75bfcfc794fbc47c9de65a3af5d9fb719e057ac63302c2f8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Geometry
1a18ea2659db15ce93de0f5aff135a536af9701da9af4f026710e56def23a559  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Householder
84ffa38ac1ef3be005bff500b78b529c1e164fc50637836ff8648fea127b74f7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/IterativeLinearSolvers
af3020c91b8e92d0734c113fb1511d96a0d6b058128911d898e0177628a358c8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Jacobi
bc4631eba44254d2d102287f01c02b0ca793291c976b509b7c3528157fed2f64  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/KLUSupport
d00fab176922cdd4a231ff33ead58fc2db21a9d93034bcf7ba0c2a351a654ba4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/LU
e46d51d3065962408a403480f2c9cad4e7d61fb509c1e4a695274751274969a2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/MetisSupport
25fac81cac3358017e4dcb20f93afd0f9ce65d6041376f2ff5d96fd9d084bd72  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/OrderingMethods
f423b95716b804f9521234dfbc58ad1a2fad9a16f84bcf16df0bb88aeecc8543  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/PaStiXSupport
50ec5003df399fabf518620e220f71c717ff3a03a7218b8650a974dc3ad06b15  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/PardisoSupport
e77ae1010e9df1dcb0e5a8756048c3880ceb023711e8d1b569e01b039f130820  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/QR
c466291c6e7d230e8b76b725cdad1ed82c249bf01f5ec3bcb6f3f6501ed0ff97  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/QtAlignedMalloc
4fa2d73b998c0794682d63dffbfff795bea41a7d18665840b1c357e66ff1c89d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SPQRSupport
1155a32efd664cb43333a34fa8acbcbc26fa33adaedfee8e20eddf67436ae886  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SVD
be351b6ee652a7a20e3953d0eae216d4d01c2c26ba7b6a464bf908db3449907b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/Sparse
6e364a72115dea57061e136a6ec804cf21c5d3cd79aa4439fd2b352f589dea9b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SparseCholesky
2323c1e3179dfc6abf348161b78c1bf5ecd0caa8f452c70caca9a1cdfdd6a6ae  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SparseCore
5e746ec763054931f16ede5c588aab2b44d755febdaf299f5ee4cca0346a85b6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SparseLU
7433458ae0082f26aac3b544f08e5718a5d122c479a9314252b411ccf1d9b8fb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SparseQR
c1885167a447825ab7c35573422c3efa23dec62f5b630ac322ffe658e0ee5242  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/StdDeque
03540e297ae96ed03e828d9a433bb7f5a5e93aa83c6f50a6c271c78f9283d667  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/StdList
7e8b1060757a1140298ff3905df70edb59ad1083f505681df30dc9dc9963d8ab  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/StdVector
8aa601f3fa1e6bfc03b799666bf39ebc42d44917a5fb2aaa489beafd63901f72  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/SuperLUSupport
003d41fa08cde68b1c4698499fa9bf9c803cebb27ae748615851519f42dc56ac  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/UmfPackSupport
cc6362ddcddea1403ea9ec1cbea2ca6eaf1c5874630f1b13084f51c78f339d78  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Cholesky/LDLT.h
362fe6b080c9b67d11106f821f926fa84ed24b2120fbdba2a09efb0869eef1ec  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Cholesky/LLT.h
1efc3720834ec96ba0df4a0622aa20c3a80ae48d90d60cfaad5e0bf9c1cfa04b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Cholesky/LLT_LAPACKE.h
fd788dbcb353cd1f0eca9fa6ff65760b3358fbb445ee7defef1fa7c9834a5e79  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/CholmodSupport/CholmodSupport.h
f2f81c23a86e2fbac5847d8348f7dd10f0fe39812834d34b54446e1bca44fbaf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ArithmeticSequence.h
dfd7ca3f27664e4e391a251de4da52b457507fc942516a21ab3e8b9fa4fe8da4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Array.h
87a5c07a596b5225d49b0da2585d81d146f7f23b7a0da7a20c51eb5b746afc5e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ArrayBase.h
8bd0a78e64c08c3cbde4af3536ffe6e062a12ce9c7321c43a1469704a937cce4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ArrayWrapper.h
74a400998f745e1897a3f29de0c1f10e6ad2e97269f72945abb259e6617f3b62  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Assign.h
1395011c35047d223939e6acf3d096e83aec761286e9a109674a5b75e06d65a3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/AssignEvaluator.h
74f63085b8537072933ec173b91b4370bed151778c6435a272a941b678f8b490  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Assign_MKL.h
66eb0ca50b93f4dcdc083aa21f431dd9052c319911356d9025576f0cd9c6c893  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/BandMatrix.h
1092867fec68004388b0ba38d37ad603cc7cb5d034dc28b6fe3a82e92ad888ad  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Block.h
51dbe1e82d3639ba7d30b794e0a9982cf8b3bf989955688970d4bcd723c70aa5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/BooleanRedux.h
a8027642762277db0114a8f4ef40903035484121d5b4edf9a50d5c10e11a1b20  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CommaInitializer.h
b9276dfb980b45f22ede4e08eee447f5e00847400e66f267967692233e424c27  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ConditionEstimator.h
e89d28c6eb156cb659f58a86197fde240ac4c8611a3dd2911e41a2a70d027a33  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CoreEvaluators.h
30bc5387d90ca841e6ec85686d2125318a19d4fdaa05a87fae6ffab0848f749a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CoreIterators.h
0316cc07e8eb45487ae4f2432791168e1c13407120014ebb3f41613ffc6e302c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseBinaryOp.h
70f5b90290fd0ddc75d0b361df6e2eff4fbbbd997f5b8932140ac581802024df  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseNullaryOp.h
97d9e03c73e1a101352d8b00ee191013b6b6acf00e90c887dd54bea4551de7be  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseTernaryOp.h
a6d4fe54959a3aad044a15f126688b445ba317c8cd8f60c3a4e18632e3015c90  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseUnaryOp.h
e59aa61f61a67532d4a6ba173844703c7e98e28d7b8c7e9cee0aa9d30d6b9675  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/CwiseUnaryView.h
868ea8559aa11e574ce734a14ea56f5ce5032746b2d73f4c8c7930f89c598227  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DenseBase.h
b212b3f08925bc43f7803709976f08cf4a83dadd545d558ba91599e92a009659  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DenseCoeffsBase.h
235e92f381291ff75dde3f5bd838dcf7e4c6c80ba83940550e26f7ee4b7c0c88  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DenseStorage.h
0e8854fc839b941abf3b09652b5fec4fa5a7cd3a44acfcb5274a7773b69b2fff  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Diagonal.h
2a0d43560b3cceafa37ad26cc7b44a951545e56a87d17e78b896c6d063c64718  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DiagonalMatrix.h
ffa71f347a5914c9e9341ea82bb42bf7b6f7b8d0454bc17bc5629addb82138cb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/DiagonalProduct.h
4959d72a6f76f94171e56245e7332d555a7751d29dcbe04b3aaea2c8418e0ef5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Dot.h
f6743198aace0229364aef3842d7a4caec4c648268112d5dc88750d139f0261a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/EigenBase.h
839ba4e8d4998ef37384cdb8fe66e4aba037aefa824dac63b102f016b3670175  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ForceAlignedAccess.h
4da4a3ce3d7a85b30d35977658415e48a4c1051ed6ba1dd4c61cbc8d350027d3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Fuzzy.h
bb7a50eea61bf87cebb8c5ff2553e3641e1e77d62f561838e1265bf42ac883a0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/GeneralProduct.h
15ab400433df502dc3961993455b563c55d5fa47c5a93204d12ad2a79730afdd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/GenericPacketMath.h
3531619ec23b938dff23039a3f0dd892be533f63d681c7d6596659dbb0ae31a2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/GlobalFunctions.h
89a4eb492f4a4a0a9e21eff6666383152d0f45ef82d4a1879e61277dafb4ad4f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/IO.h
5fa91088fba62f34cf0ab4e6cbbaba88a36b7c4b195de6d2f67c96e293f32fec  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/IndexedView.h
5eef2f26e105349881eb1408cc2eb674b264c924d45ba3f6bfcebbcadfe6b10c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Inverse.h
37d3c3611a846089cb30a0d78dddc45d322985bb63fa4df5680f6f33c016a07b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Map.h
eeecf78d69227844bb2914dc936d54db6acd9fa8ef8d0e29a9272b84938de1a0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/MapBase.h
b3c6cd173d4ac879e568ac5708042dd0bb160805c6ba9c55da05c8134656f758  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/MathFunctions.h
96f735785742399ffc6109a6d8a41bf2392789b5a713c9cbfb2f089767491247  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/MathFunctionsImpl.h
fd84dfc1c70b042952d299f39f05694f82ca1f17ca013eb336757a3cf71e6d11  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Matrix.h
3fca778dd610923f7c089fe6f63e600005f14fedc156851591fca999a28e592b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/MatrixBase.h
5e93bda8542a8ebfb321dc9199b110a53ae2fb8f2c20e10b6f24e4379b0a27cb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/NestByValue.h
229d6ce4cb8a1921cacd634f6fe64e698c54077302487c62202b845a7446618d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/NoAlias.h
6039578b4c17f244eb6e0b18f29b8089cb4affbd4431365e4fe8b248259199f1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/NumTraits.h
863ec1c5b7dedcb8cebda4cb9c38b6fc77dc75d2290dbff2c39a7db98ce33a38  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/PartialReduxEvaluator.h
c4ea371dc8fd72bc610d97b9e8e241d9765c08d8d6a93e66d851fc095cd9ce60  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/PermutationMatrix.h
faa54cb79fd74db5fd5fb3c6f60fc252398ebc3529e9607cfde2232244162335  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/PlainObjectBase.h
47958609570712d8c066c8e7529fce3346f0cc794accd390f753d9703d4842cf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Product.h
d8863af78cf309c898d34f0e8b38bb4c1b370b5622a48064211f5b3b0ad91eb0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ProductEvaluators.h
fc95b14bef2692647c0891b25906cac988e9519e5f719db0fd9e64e0faf0a6c2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Random.h
dcdb68827c7f9063af745c9a0e1e85cf53c0a69b67d3d4880134a2ef8ed1f3f6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Redux.h
f4a08654c367bde51b9589279956c23a1b747a78a5b94eb4c7e43f16ae262ebc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Ref.h
6f77a1da5cd4bcebe1cbb90d52fd7fc23d19a46e8b1b8f2a808ed0ecbf9bdbee  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Replicate.h
5101b12821837460013e70adb2d542f5e623cdd6541d3604af628d2a78de7e14  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Reshaped.h
8a385498f0ba0c67466fe151af42e5537bd3c5d75b89d40b73bc103c77309665  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/ReturnByValue.h
9660864ae4cfc85dec40d82e79a598b71e5c58f53034bdd30c74093c5ab9a154  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Reverse.h
0b9bee78d59350121108778bbad203a463d81c71bfb5cd732b859c02605a1eb5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Select.h
6b05fc31cae6f946db7fcf4439efa13eb21cd9b1903ae7910cc74a611b95f68f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/SelfAdjointView.h
4d0f02140378c8fd28bb05d2f13dc50dd867bdbc2dddce223fe37b82dbf17ab5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/SelfCwiseBinaryOp.h
d1411e4c37b3443d3422dffba6225a70ae186b0ed90a3f09bbec14727edf86f2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Solve.h
f29b27b474efe5692bbbf1f1863f0ddb4ccf039e3eda02796f54c33889dc86a1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/SolveTriangular.h
339ee50a16430116e2be23b29441ec7fb90b73ff2bf6be8a39e1c74fb3e171ae  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/SolverBase.h
488e4d101a3d0013b191b80c18fc1c42e988733b6109b704bfa40ccf77d3d187  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/StableNorm.h
cae751132eb5be81f1974936f9a9041935aa8a91d7d0065b48301e4cf57b10c4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/StlIterators.h
5ef8631f1222d499e9c273266ecbb8077891268b20dd11c7bf57e83b3fb7c37d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Stride.h
72add24f5533477f1aa3de05213be772eeea9a13d67db82d02f74fcce501ea40  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Swap.h
aa104b2fdf7371831d4fcee2383deca5300c49805b99a3c883e13f40b1225750  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Transpose.h
390f37b9c86bed1f1708c5f7786b4609665820370a437a222da320a30c7b9867  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Transpositions.h
cc4c2090bbf9ed02b0a36129809fb2c39a32d2bd2efea05d0debb1eafe848111  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/TriangularMatrix.h
d7f545fba1479e339e3040799ec1a0008b242cbafb456100cb95e7cd64586b49  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/VectorBlock.h
b5a10c9e4ef1a0048e8bd17e514354b1e1647b1d700d59076c1fa34ecf04bc3d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/VectorwiseOp.h
d32f1b4fb0065a312bf13a2861cf3c3d2ff08d2bef4ad8b014b50061ae8802a4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/Visitor.h
4d178124b64acb5f5915a96f29e97f2ebe3dc44208085199bd092c37c8416f10  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/Complex.h
738a0df89554cfda21a52c3ba46e47bdff9e35199c788dd8dd4d9ba3c1598105  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/MathFunctions.h
2344a8cc87e4c35891534a7ac7dde73e012935e0cd65699b18ee77bbe697fe40  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/PacketMath.h
2cabb8f3dea66b916017058b63e542d218a1ed8f59ec396ff21ae3574b59726c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX/TypeCasting.h
ba0af7273126239fb7b47251be282a7c0b9eea6796dfb0f7c411be5f3b0923c4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/Complex.h
d395757ee69c05b7ff210129bd7f54207bf8ab644909a282f5184c8c356e3247  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/MathFunctions.h
394147fddc34b07d8a7a28bc80a5edd1fa5ef3f65101b5356ce168d07f71c31f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/PacketMath.h
7520e93ada4015cb38bcb41359235a8bae936d2539dff86cd4afa76831751a3b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AVX512/TypeCasting.h
0944a8651cca7c25f17907c42e521be72f3bf7f9ec92e60f3e901adf800351e1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/Complex.h
1a4c8e0b6d0f2cacdb516d922613f3a92bc77f8d637d98dca2668066ce0dd74b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MathFunctions.h
a87e086b0361e64082e5ed84798bdb87c97505f625c9230ee2b0c0a96b4eaac6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProduct.h
04e7139eff7b385865b97f12f87f9ce34810128ba99bd06a5cf3aafcfa09fb4e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductCommon.h
3112535947d405562c0ecd7cf47d682017a86306caf746a7671275c3f66a93d1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/MatrixProductMMA.h
a0f61d6868ddd83b777f56f76006f35395bbddc808cfbfda0e1cd0e7e21e4a2f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/AltiVec/PacketMath.h
a1fef89efd39c77dd8d3d247034e829e93069e128cfbec9aef028e8b95c786ed  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/CUDA/Complex.h
1c3faf2e812a463d0be1c7dab3368ede6afe84d34f042c007bc5dad375e96bd9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/BFloat16.h
fad5548a5fd3f3e4bcb16fe28549ee73c1ede5f9e29f6c9022bd4d8ad3eaa520  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/ConjHelper.h
e3ef23672902a6a0fef39c9b6c5952ba9ed69e6a0eb32f0ecc13004fc660052d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctions.h
6bd2e4d5286176d0b823708e1a699cf4694cb74ebf54f2ddb678270db5c46717  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/GenericPacketMathFunctionsFwd.h
bcdf4205c17eddcacbc175c1a5d188db2b36c9e5029b3829076d05dfda406f4d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/Half.h
41b87a95edc400e7545f7273c59742abc95defae6ca7cd85f962d51a7a8fb790  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/Settings.h
4efe3b7a0099da41b42040000a9c4b92bd48efb35b9505c453b5f3d304fb4f75  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/Default/TypeCasting.h
58d0579333d6cd9c7e6bd5582abfeedc0da64bcd1e011c2263c2dd7e54664f57  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/MathFunctions.h
d8a2a3529c220e0cdbc4c5e847007b160e41b3df0db069fd456aa0bddd0ba03d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/PacketMath.h
1d1d4e3872dbf4d9ab22c5b67644418265a0a641e26d6c340d4809caa3bc2e98  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/GPU/TypeCasting.h
4d86a4154ef20638d72ab2f585ec61f6c0881908d986a2b4ffb44efa97f97246  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/HIP/hcc/math_constants.h
983d7be618a33cb2ae3d6320246f139f5739bb25337512cc252cde6364879164  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/Complex.h
f160e1405034b3fbbd2cd64e87a27c0d0faf90072139b937bf6eb71f36983f28  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/MathFunctions.h
3dac6c302dca476b5fbdde9e5871b7faf48473fd74d2602c07e7483a2cb864ce  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/MSA/PacketMath.h
cb2278d5839544bac8ab0b38f4375b8badffb1c746a8d6af99766fe764afedf6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/Complex.h
54d3101e149f291848d1170a2616a5388f2c91b878a74f2d3163da82207ea7a7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/GeneralBlockPanelKernel.h
8cd8f6d69e1b8c60eaa88c0f951eab619b8ece903393d7f90d726aa487da816e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/MathFunctions.h
3e13180a0dd01b9a69bd17f17aa869c38c4515df1cc83043b88f43d9a131b75f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/PacketMath.h
736c98b778932aba5914b418fd810a13557a2eb786b5d11e736828a9f3ee7081  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/NEON/TypeCasting.h
87a6f05e1122f886550a985ccb79150be09999352d7cbce86bbeed648a2157a9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/Complex.h
7007304a115b9f42b483e4e2ca836a0ec578d68a89a3f90c048ddebf074673e5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/MathFunctions.h
a5e086e96bf7876bd9da0c43117f482435d04cdcbc4cf9c104c1724429804130  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/PacketMath.h
52ad99dd125e1b5b7b6480a8a5219344e7b30def71c08fe74d14304856842e60  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SSE/TypeCasting.h
02b207493b1cbbbefa644a22b61d4cbd5d7a07114086f57788b61d0b8cd81e32  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/MathFunctions.h
1319cfeb0c5e4dffa6b90125d241aaa7d685ac6e9907558445a124449c57eaff  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/PacketMath.h
7aecdde0b05a3dc66fbaa138c3658c885cb2b1049813f368f4c76a19f3bbbe34  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SVE/TypeCasting.h
d86e4da28f7f77f32f2686deccdf5ec57d737af7d6fe5a3a95feb76358f53934  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/InteropHeaders.h
4b3ba6d7dfe783fa17f93b7fa3290e1ee107b14905f3c815e4e137e9a32ea43f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/MathFunctions.h
75992417c92ed3317ffe971893214d09e904860df1062f4d0cf4e65038b0a4b5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/PacketMath.h
2083acd84d60e7f88a69eb85f9a0bcca0270ead6fc2a70cbce494c864c064359  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/SyclMemoryModel.h
07fa00a20f141e40e7da538ef8385546801a0164f65ade6c04758020a0bdffba  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/SYCL/TypeCasting.h
e64803d7d661abd130c48ecf864441c0b9c0d5c5c3e2e8a8508a3b87f0db2c5f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/Complex.h
00be6ff296decb639ebb277be64555983e8edaaf7cc1a4a790a627b33375f44b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/MathFunctions.h
174d47bf730813229a9ddfd5c52e24bd51cc832042e18a1a7a99e984f2a22176  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/arch/ZVector/PacketMath.h
d8f1b1224441face5efe4271d7354683ec16b5cbe8ec89e7c728c13ff85bf160  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/AssignmentFunctors.h
0b07cd6d40cbf96561824eb80aae5af719dcfe1c4d349b011100acdb57821997  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/BinaryFunctors.h
190a630e8482bc0b94383c67b9b5d7a41f3c26cb10894d54597cfde3d73ba70b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/NullaryFunctors.h
71823e6fcbe89847bb7caef19e837b1eed1c32442cdf8d104103888c4ffe4bb0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/StlFunctors.h
0fc3c1aa2a5ad2f1ca9cdbcf37a633712cc0452b107ed63f6a4cf10d67111168  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/TernaryFunctors.h
905b211c94fccc6047ae262673c644ab829c8275e98b6f4b8978c73cb349462a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/functors/UnaryFunctors.h
b1824739dc829bdd5c87d4e2035794230f5ea8e3007977e378399e19562b98f3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralBlockPanelKernel.h
df7aa1bd01e45c47e71ea38ce579d81f5b79aa55ded40f21685802946564ec20  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix.h
b415ab39c5c03ea6f2f3f749ba623424b9f1e0f7ea1e7df71e160f2ee391796e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular.h
973de070289ba262340b5d463fd59625f2f125691fa3322e69e28f58da7c2a84  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrixTriangular_BLAS.h
79cd720f0506bcadc600ea2de3405a4457536e4a35beb4078161f75f76134f67  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixMatrix_BLAS.h
ea08550845627bf3d7c0ad30ed7061d5eb9590b1fb548fd3d8fde906707b11f3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector.h
999b5819ab540b4f9bba07cb57763cd433c9cbc1fea66e05da12aa41064e7693  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/GeneralMatrixVector_BLAS.h
2c54b4e297c0cb187ee47aec319eead343a6fcfdb3f414d42758bfd68ff4938d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/Parallelizer.h
e204012c3add3c045207b5e4e7eeea5f83bf3da9d0c6f7e287acea1c58a4b22d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix.h
74ed10cd34a5118d0300b7c91cd08bbfe56ac9659d18a383eb8d2aaf3a070cec  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixMatrix_BLAS.h
5fd54cb6290c9437875265e5b673797f4cdb6e45c791fe0247b41e098e331055  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector.h
10aad74414d67ae92cd458c5267f84c441dd2c3de826cd4f9333aa042cc76b1c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointMatrixVector_BLAS.h
0e47b0162e6cfd1d8dc314d7cbc105529936b03a802f546c1226d11b6a38dbe6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointProduct.h
1a3064b1b2d3521f1d4b022ba0103314065dde9366686ce0c2af72fc07b38406  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/SelfadjointRank2Update.h
8a726cee8a7523991eaf9d5a4cef2b691c318394d64f4b2f55e13588a599ed16  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix.h
b09bbec2fc888d442697d26d62571f1a991b4a12f347748930f3592d537c39da  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixMatrix_BLAS.h
a45c7b2e4fa32c52372f9d635c6599a1844f9053edd9108774e64972b0bdc8fe  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector.h
4ac4ff35409d8875e57af5cec80ae7c537b64034e2720d401fbeba4ec7268749  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularMatrixVector_BLAS.h
7bbe79b4abbec7879feb1c84c2bf92b8e5039baa7a7bcfeee9decb3abf544550  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix.h
d9c296e7a71f502a2804bbf8a704b4f5e866b5978d6f941685c3548ba5e6a842  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverMatrix_BLAS.h
5febd767c379a570c5f918b07890f75c87bf9ae4d6b0f565456f275b308d10be  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/products/TriangularSolverVector.h
478865886bd886a3b0f6e221ff9b811be3742274d1fa260c7fbd525a2bc55716  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/BlasUtil.h
3eec3fdfce850c87aca7bac45ce2bf1898804a845e29a9548c3e98e4c82ad35a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/ConfigureVectorization.h
b6d536a1e9b8cc1c685f7c6cf794ebe70a672099370fe57e475f6ca1739236a0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/Constants.h
62dab2d7be4090aaa05e3d2c6581b249b7365726bb7506cdc910552fc8386c55  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/DisableStupidWarnings.h
661744e9dc5ad6fbd6325a068f188d56a7d4c53a2e577bdf02d2032e83f93541  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/ForwardDeclarations.h
e88f96baa8297511a439002d23b0ae30045e9c5438a4b9b3680e4182d6e2b6d5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/IndexedViewHelper.h
32c1a018fdf7bd1f36e310773032566f351aff3b5a00d5f239e24d0c2809ee69  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/IntegralConstant.h
487f0c220d40b8418876b5c7d9032d3597374cdff790d4022e8f4eea932cf620  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/MKL_support.h
8d73259b4ba482e6dbd11b31d8887fd350dfb0836700d32793446bba6ab1ae7a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/Macros.h
e25565aa6ae3e612c26b92cfe731a5df90d7edfa667be5b987c2801c70b2c95c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/Memory.h
4ee6855c8f37669b8c86483342c56f9ad06f2dfc69abfe4691298a8d2a944202  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/Meta.h
45e90a0556a27623a911bf6c9bc81cb3dfcbc9ec82dce28e4af7f8255ea5dad7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/NonMPL2.h
e0200d2f76f2944831e0c12973faa72fabb0445bbafd65c7ae516ab8cd67ade5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/ReenableStupidWarnings.h
22248d610522a08d515c72596f8e69a5bd0f6930545a9846c575da55119b3512  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/ReshapedHelper.h
16ecc74d0318e07c847799e6757a8b4ddd7769d6f07077a180a7def3eeb6d1bd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/StaticAssert.h
db1f06b723a94199dc28c614e4d91d25ab51612d3c1bd705627376ff1d0c9efe  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/SymbolicIndex.h
f75169c4a2ca3e51a8e6ac423ff34ad827bf73264ccbbdfa3b11ad19f8ef10de  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Core/util/XprHelper.h
b250df4b92be54eaf46979f8338413d887d011c1e81fe5b71dca98a85a8a6357  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexEigenSolver.h
6712338e5d075ddd3da52d2f28ba29b192ea479211c097161844dcd0182ea79a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur.h
fd6553437ebd9249d16e31ae2aeed73c983cafa3cab835cc9829343e5ccefa4f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/ComplexSchur_LAPACKE.h
764e4b1848ee16fbd42450a100b8b1e965f1f92f41ba48beb2bb6010ba0b8440  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/EigenSolver.h
82385783f608b22cec0699df6e58e3b8e9fbce6b40933d257afbd1651cd74f87  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedEigenSolver.h
e3fac33dfc12461ba86cbbca58bb12d9d4750bfd4eea87d63d7f3524a5d3b084  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/GeneralizedSelfAdjointEigenSolver.h
3b956b75ba5931285e0ac53f6d4b2bed51ffb09528e4687c460f83d2712de95b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/HessenbergDecomposition.h
bb128af249c17734931952429fcaadd3b27f4aa183b4d7d3ededb3e30ab525e8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/MatrixBaseEigenvalues.h
f3bd8d77d945ad3090c21b4b582c80b6765e1b59a76865a2d50eb422a556198a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealQZ.h
60870a96d42c0195cfadf9169cce3895602f881e040d0f31ff564a95a3ea672f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur.h
30aafb5459f8297d6851aa6a8b651275565d9faa451332d04af50713c043562b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/RealSchur_LAPACKE.h
0bdabc304df900248cc79eef7e1b9df57a6b2586b3b9d93d421344b806c26ee6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver.h
595ae077aa38318a867fa6543fea9fb5e6a545532f27d676958cc1fae6ef6fa4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/SelfAdjointEigenSolver_LAPACKE.h
9a794635df375a50699403e22410f6a6dc7ccfec85b6a6ac1fba04ca01051047  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Eigenvalues/Tridiagonalization.h
2c95fadc8549fa236d6f8aa38022badf9186d63aed12a102bb806bcf0f6d522e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/AlignedBox.h
856101e8feca9153a3503ca23e475567bbf53e87c3508405403560b871b27425  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/AngleAxis.h
32f9878596c7d0d7fd633646f01f188d7bc75d0b16cf75bc1d8f9b6c25e85fa9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/EulerAngles.h
1ae6f1571132c5216266218c4df967edd997c376b2ab9e48add27947ea316fdf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Homogeneous.h
2f9aa22b1ec7f26869bdfdde5e13c2a5cb9dcff8f0e1727b9ef684b72f36aad7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Hyperplane.h
3d403f7f2ce47d4a06d7a4e5be2f362c2b0ed8bc7c2c044de7a09fb231956c44  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/OrthoMethods.h
fd7066d3470cbb61af4b173f56ad0bc37098ea03d03e62eb7ae8f7f998469121  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/ParametrizedLine.h
8e281fe29f4971828e790f334653fcaaafe34a7853b0eece4224a63a1ccf1fa8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Quaternion.h
649177f4b89e0f22d573cdb00818dcbfef3d5d49a38223fcfc51ad5b8961bce3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Rotation2D.h
122a302f2f3593ac3951e4408c7d1404360a031baa0380617ba1dd6dd64518cc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/RotationBase.h
54fd4bf3253dfa48d7811a4944343f3286e6e05e9ce3b58142edaa17be6a6cec  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Scaling.h
fcbc9705bef43e82d419e6aced39194400c11fc807289a74d6e8bb4662667ac3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Transform.h
3107a52aa3043cc603c41c7fa3f0629f58f89e52f9690aee9f3dff4d8adc4639  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Translation.h
f1606af01abe78e0b008fa42109bc257801d1bd8bef8c60fb884337a48e5b470  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/Umeyama.h
2b4a5474d7503125279f1de2bae8ef56f99ac52dfecd3218fff5d79027779a7a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Geometry/arch/Geometry_SIMD.h
813fa52ae65ce67f45ca5437740445e52d1aecce09f77993ee847323cecaa1ae  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Householder/BlockHouseholder.h
4a6f35c282bd96fad7f18717a8b4ad66a7681f2594c4ef5594b3b313688e8b2d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Householder/Householder.h
a89c7bbc9a8e7f0ba4d9b382c13fea480e2e411039b832b4ee584c3a624d4ce8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Householder/HouseholderSequence.h
60c090eb1e3ff9defd825139aee3e5cda77ace7850158d3682a574ca698676c6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BasicPreconditioners.h
2403309090c32abbcca5a2b8882650def8576aa6c395e32c01a7c47edf006b2d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/BiCGSTAB.h
6c07bb017ccea21a1e478840497312e90287b76188030bc45cdd73c1adf611d3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/ConjugateGradient.h
97fa9e7bae5bfc0c85e783504c486a8909f8c29c45d043a041fae3cca33e67ea  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteCholesky.h
f4de992f883b769435f82fc0601af68d5e11d67ad3a18820d42252b2d4fc5484  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IncompleteLUT.h
455524dc3f734e24a1cd1ebca3c378aa5b2b6e7bb7c47018fb10873fbf48c6ca  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/IterativeSolverBase.h
8714d9c87d2f7cdb46b9c16b73f2679666819ef9db630a55ea59c956b4190c1f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/LeastSquareConjugateGradient.h
b24501200d464e6de972131a8309fe434bc496c6c12b2397a957d9e8883d829d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/IterativeLinearSolvers/SolveWithGuess.h
7aaafa09ea25c02f6cf78c9e08594617f31d4afced1aa0ebf0e2e74fa5c3a74f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/Jacobi/Jacobi.h
b718e630511ba765f6c4298f30385e646b51fb003f0274164824a79fbb005514  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/KLUSupport/KLUSupport.h
123f081581c38e07a204cf0cb28a220a96d93051fc7c00c8d19b9a186fc2fb27  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/Determinant.h
702ed2ee3e70425633198292e989cf308559e64fda172284daf475519312a471  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/FullPivLU.h
61c32ebf15d645a38a24981fe98cc02fa51a9e15bbb15030832c963926a155e4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/InverseImpl.h
2dbea49a53a0ecc035f167804008f4cb4652e49fa1899fa4888cd7d1f6c0a64b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/PartialPivLU.h
e34e5e8934c5c1a591ca3eafd1a7045898c404a95b93eeb374466a1278c44625  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/PartialPivLU_LAPACKE.h
8c4a357bce437b540a2b9829481df051c8879ef9abe10812e184e10cd2203502  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/LU/arch/InverseSize4.h
c7b5f60a7baf958a7a0b46bf484518b9e49d56bc98ef8965c5433bd7c64f264f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/MetisSupport/MetisSupport.h
73b83bbbfefd50d0ccc1086a2cb17e8a8e9df38dee64cef310190bf81acd319c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Amd.h
68655daf6bae480b8e9f2c24d3a3b1e624702f15ac1e8c481ee3a9ba260980eb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Eigen_Colamd.h
cd068f665a798696c534a9b1450c78db323a63713db936bb75db79b4fff52c93  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/OrderingMethods/Ordering.h
82e23d321598e464e3ad85c7596448ea65db51f681db7a28344813337e5f2ef0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/PaStiXSupport/PaStiXSupport.h
c2c56429248b33f3f24faa24904fbaf0263e8bdbb0e4940af89ff8f5be772b4c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/PardisoSupport/PardisoSupport.h
191a654a935f1fdbb58468fe50eff4012ac9b2a530d57f3bdf31f295ff7c32c8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR.h
3e0e20fee012834d4652f2aff391d9d7499c2c86f64ec0407bc4f150853331bb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/ColPivHouseholderQR_LAPACKE.h
2bcd1741daadb7b1ad68eeadad27bd77ee92bf017f7666244caf9a8a9d343fd6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/CompleteOrthogonalDecomposition.h
d263bac11d8ecf82e43beeb77628b1b62e6646913094ad63e894295d38e49e1e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/FullPivHouseholderQR.h
6ee0d450a2a447b1adb86e7d9c69a764e1cfb8f39f9d6a99fa89a162aedeeedf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/HouseholderQR.h
8a8486145c909c2108aaf1bbd5b448f91c0bb2553070da5e4e1b38661b76aa87  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/QR/HouseholderQR_LAPACKE.h
68145b7331a5b821425b4cface3f953efddf3e7b1e192e58fcb5ad0933efba01  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SPQRSupport/SuiteSparseQRSupport.h
fd6e4b1d4a5383ba44e3c8c20aaa197fa25b193b94050efac781049273fd12bf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/BDCSVD.h
8409c413f2193d51ea9669c2f0b7d280319da95265a35c323fabc65f8a407108  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/JacobiSVD.h
91aeb6dcd05f0eb685d7171ae98f953599493d651c3eec3b0c8df90e59d22e9a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/JacobiSVD_LAPACKE.h
ec1658c7f805aac8a2621a1b1e63fa84a8fed21c7f24e176ec862a945562300a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/SVDBase.h
e88a6624218c9b6933ce125e2c03d036df9c4a67439be51c78e9b940d0d21f5f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SVD/UpperBidiagonalization.h
a09cf71c03a05bd9df970ef39e4cbdeda3ff489cfb4bdbf084e85e9567d77bf0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky.h
7457696be14e26568e8abc32f4c65a76c9cc8deb2feefc07a57595932e5b48f3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCholesky/SimplicialCholesky_impl.h
e6b6ce53a2e6ba872e6df9439691c95be2d5f116cb56de763f194dc000fedb84  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/AmbiVector.h
29bb2668e1022d7fbf742af0e25e4e1fca9262d85c365e75947114ace00495f5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/CompressedStorage.h
3524c2d34cb5a5e3c4db2d7535a5a22a457e719ee2403bb80f4b907655f5688e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/ConservativeSparseSparseProduct.h
2ea4abaa6fc437a2974174c5204c6bdb0e40cc6b59dfd33bd020d9c2dd660eda  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/MappedSparseMatrix.h
57dfc1270120b32e37def64f69990d733ed51da52dc45b72f03ac6db2ec16f2d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseAssign.h
07f468bbf114d435ec9da04d6ca0b940f1fd7d63b62548c7f9d8130550b42451  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseBlock.h
871be15fce8853900437445ee4913bba0c9c3d6af08e6313f3deb9cb916e9344  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseColEtree.h
8bf4030149985e1fe8fe8afc3a873af8e1f0ce5f3c3c52232b580ad6e4f110d7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCompressedBase.h
50cf08b13aa7a8e215bdc54f34c23be25906bb44c2edcd7edce1c3e04d3453b5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseBinaryOp.h
1adefb0d699b143db5fb6b609b75021c3141def16a834ed9ccf3a62b5b18754f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseCwiseUnaryOp.h
4be488722a9e43c0aad1e4678ddc0ed16fa7253756ac9f5c0d2c94a532839f04  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDenseProduct.h
aa5d600eb466743c6ead15ca60ab77e79f15579eabc24920dfdab5ae6363519f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDiagonalProduct.h
a8d305b52c1dc6e66b2402dfb6ec1cd54967f1d5cf1e7ecef81e876277d78767  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseDot.h
f87bcc4641b02eea1e015454cda4f124e65eacad4b2a817bcc88549edce91370  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseFuzzy.h
2c43629c60e0ccffb47d22f17bd202d909931a9bf0ebe5a6619a2ecbdf061fa0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMap.h
51a85c9f28e393d7a7ab5694be59ea235779cc17874aff2b1c38d5afc04ab9fb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMatrix.h
bcab93293b4e63a50002881a13bc9548f125bda9c10aa241e2883907b908db58  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseMatrixBase.h
30e0a30a0418db9a58b4f31086f1af91193c9285ae18ef1d93441132a4ad88cf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparsePermutation.h
5cbdbbf2c0ebb1c9b91f50a56ccc96b69f73305f8aa0cfaf79c77e7d7126659d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseProduct.h
f3e68290cad5fbbba0ecf8284fa238a52072108e3368c0632f8c90816b41dc91  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseRedux.h
2a9584cb3f8148342bda3905638d6aa65f35935c686ddd3d32ba097807adf740  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseRef.h
a4a31af4749955fe130eb4acdd640f1e6f35fb2bd858dfd7dd06c31976610a1b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSelfAdjointView.h
fc525e230bdb66f4ba4d79d02386ea716d3b01eba5b734533a171f043a20a479  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSolverBase.h
a09f7932bf0fa3106555cbb2224f37c409c0f41f014c5f122c516bf092f331c8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseSparseProductWithPruning.h
bf3180918315deb7dc433fa0d4f388d7a4209fa430783cc9d80373ab88bfd72e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseTranspose.h
c0bce29b40b11481ed84f3e77fe0444e7788c43a6be68b3b58c9a6db6221a6cf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseTriangularView.h
41b25d1cb05756294f1cc611949529bb6e362185c2ca58ee45653a1a0d021f21  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseUtil.h
1574760419588cdef8fd8ec71adff12b5e2a198f7796664e2e2ec5119356e21f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseVector.h
b6ded852f6d8ab8142ee8f0e8cc44013910d300c838018c9430db77e41712982  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/SparseView.h
e9caf168bfdea718fa900283448395de5791b237683df10caf0b453cf4ed314f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseCore/TriangularSolver.h
d23afc1552ea6d7958792a10149080f33f56a75814663fab33ff19cfb0dde053  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU.h
c6a155332ca1b7894e00f3f7ea5cfe38b4ca0cb2d5e3f69b025c40137e7c0e40  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLUImpl.h
d11b69a99c2fd957a86272f513fd96e7965ff90f062417c21962a725548c34aa  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Memory.h
8a204a6a9409586135ff5218420dc6e1389fcdae1cfe072750fd4478a8394614  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Structs.h
5c4b0609b55b46e37b9f77eb2f0ac6ba9586f6f2a19181c1cc55666d8e957e5a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_SupernodalMatrix.h
55f6cb16d53c850699977b228d2b3428a2753a4e1e1f4919c1f4a5003d427210  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_Utils.h
504173ccf9d9a0cbe9feaee1c9a34968c41a8af9ee28681f53c38c70b918f44a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_bmod.h
ff5ba498aa4288fc6a2c73ffb16ef0c091747f9f0b3732666f5d9d97576e3b77  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_column_dfs.h
c6e7a3007e53f7bde5668c57adf4df64cae9e5dfc6596384533792b2a45a1639  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_copy_to_ucol.h
134ca932dcb40ad27d8f28900256ec06b51d814dedd481e12d7a2aff6f643fa2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_gemm_kernel.h
e87e76a8d5b5f4e4c081a1800ac7154b7d2bf5966392d1d8cd2e1a108c453cb9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_heap_relax_snode.h
c2c4d8f589e9134eb8669fada7bf6f86c9f7d65795e2b9079955648d06955825  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_kernel_bmod.h
13464c3e6539f5036bc592c114341a7d9a5b5b7d3276ecf060826ec78d7d035d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_bmod.h
1c7c706c25786c3783570a3a3e5efb8e14e70950229c2435d26da8ce2d3fc43c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_panel_dfs.h
5ad1a6b28183f605213c8987d9fe15dd17d57876dbc958210ec3ed0213306c5b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pivotL.h
c5b9134a43ba6361061875b2f331c355b1203942639bf6d02db1d5ece3a159bc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_pruneL.h
c665a42771eb09e631fe8d9bed5d4db53c28b2482df381739a0e4e1cee1924d6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseLU/SparseLU_relax_snode.h
6fb9085f495fb163845ec7058ef89a50e28c9227859c69cf7641cd3880b4ee6b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SparseQR/SparseQR.h
9f070bc41ce79c22be5d7215ccb8fa9b74c4f6f35fea1081e6b13056094432d0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdDeque.h
fcfa0ff498e9331147c91b7689eac3d3b90a630e5809a43e9b6b9f7fff5bbfd0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdList.h
64c1533368abc7e66b98d0cc2180b2a11456bdf35d69bd7c5d754ded66208788  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/StlSupport/StdVector.h
3785c06753150648f95aaa9fd29babcf0f01376a0132a91e9cfc820bb6541781  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/StlSupport/details.h
c269eba6730543628a819276619d2c1b0b6739159f341eb3571ef257ffa62333  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/SuperLUSupport/SuperLUSupport.h
b68ea08ecb59deeec50370c111e91ccd233050fe629d8f54a124727923feea76  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/UmfPackSupport/UmfPackSupport.h
f8f9fb664c1462056175f956d9377bedd150e8c45fb89a39ef4463b63686c4a1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/Image.h
2088910ed3d2fd24df3d2f7cd3164bc8457c782a8e0058b7f4adf228a1d3eeba  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/Kernel.h
5fe0795f45cd92a09b48c02259ef743bacbbe86f890cb0c0725c0c03fb56886a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/RealSvd2x2.h
74e5a8752672edadd93637f6dc7feb8a50427ea94f9ac5d1ed56dc2dae0fad67  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/blas.h
ffdfe0aa46cb3221202a9f2582e39ecf6d5ad66626cdfd70f409859521d68346  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/lapack.h
06673e96af65b907c83d42495b754361b42bdbf9efc6353d51f2e702396caeb7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/lapacke.h
7d71fdee53a1e0cd01568aba2f152f2e1e4fbb849e84d740e3b031e819fbfa22  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/misc/lapacke_mangling.h
dc9ebce46c9243ec3d013746ff25392b6fde9e87eb3c1063858cc16875c19d49  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/ArrayCwiseBinaryOps.h
2f0f0334476bad09adaf5ba3eb8c2528c2b6ab3ae47210832cbd276388513f4c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/ArrayCwiseUnaryOps.h
54fe460d2f69168b0db431756e96b4a5467dbaaa426acdc21b87a507a7c26b0f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/BlockMethods.h
1f8a9bec47fcd5f7f529d5956e15da2d0d32511879bdf613d39fb22fbc9b4498  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/CommonCwiseBinaryOps.h
2a8ba7687292c6b301ccfeec51c51275210b3744218c2497b1865b5370d83256  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/CommonCwiseUnaryOps.h
5e9583f2c6105e3bf013ddc1afe2a0685b4aba060ef6110446e9379754046548  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/IndexedViewMethods.h
90ea8491924c90080397fb1e3f33d0e1a842f5a3b80b99fc52a20651958c6982  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/MatrixCwiseBinaryOps.h
8410b62cad9a1ed8be0ea7a5b1f1821b0e7330cc6a6858c8c9dfc327e49dd7b3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/MatrixCwiseUnaryOps.h
398c8eff2a19dd32fb5fc185ac85be20aceab3fd4b6ccd0cf7a1c9c990153a2f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/Eigen/src/plugins/ReshapedMethods.h
82893dbb40a49490ce861a448e5f029c3d6b451028630e92112bb918aa7d9d60  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/AdolcForward
3c52b1f31633eefff01c47691414819e969fab3c74962489f1fff88a5dc597cd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/AlignedVector3
a3d5661dc205b70561e8043a1b1bf63d481ac8fd01d87b1927cca58f45f7a1d9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/ArpackSupport
aed869fe5a9f44da230d002f23da6d17af7854c71bb57b120482461e2fe9a419  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/AutoDiff
5ffc83af1250988a0fdf7645fff379865cd124822ba9b842c357ad691b529c58  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/BVH
e8c8fe3bf52ee247dab1602f16463d2a44cf87eb17703e350156a6fc9ef9df94  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CMakeLists.txt
5d347202d0ecdb7152a5e89c8830568af2137b9c6066159c5f65ac7c0207955a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/CMakeLists.txt
1110881b82b79bdfac724acdc079c3147565947252947476015bf55b0aac6e31  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/Tensor
5dab73e1ecf8ece969ab0a592f00480f5b55362d23c29fceac27bb39a67f79a7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/TensorSymmetry
6b9e62ece73e5be65e7feb1545b6960702e20fc84d4be432d0116c1cee008f69  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/ThreadPool
7e3de16b9caa3af421518d1cd64f60d48b8705f376ea8173daab993da69647c9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/README.md
fba7ef27ed83154e3b4cba611a43d8f63d574717cd505a1f50e8dd1f0e9f8ec8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/Tensor.h
3e3f7fb8524c3664017ba348749b0d95f86d73b726996ec4778ad063c7a44d8e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorArgMax.h
b1670428db01a09663c330b1b367c50681475acf7cb7f3bf76a80654696bf7c0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorAssign.h
f2a6812464b08884d20b33ac501567957c742e5efbdc02a0273b1ce300c037eb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBase.h
c80dfc9a68c70ab4d8a2660c32ee139aea67a5a15adc4e868873d830903303df  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBlock.h
aae68ac7695c417989929f75e3a3317726ea734870eecc0fb678ab08ba97e34a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorBroadcasting.h
de01703d15f9bfcf652b68ed72539eac054d0e8c4cf9fff7e82e0049d7d4a87d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorChipping.h
7d9ccd369d7f6c5a9e726d3738ceeee4bfaf9f9aa4009604be16188cabf8f275  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConcatenation.h
355b61aced0dcc5c677add1c53963e3b1adc75c56276002913cc33a4ed783312  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContraction.h
cbedc3f1f7ecdf4f6028c57fdde37e122f3021d21ddfba4d29b8c6c60ba627da  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionBlocking.h
54faac7dcf52331ec578b2f2d7b5d3a9483f042073ef138e61a4b8fc09ab664a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionCuda.h
c04c2e0e9e6e988058d76725bd74e1762bf5ace998438e0c6dd1833e76d98cb6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionGpu.h
71ce8595380c3c7a55e7fb4e00b05747404784000aa202508d531b2f9313e5af  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionMapper.h
f4cc1ece2fb09084e9d1a8a58bd86a6cf702a9e5daec58a2cb7b5581bc0746eb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionSycl.h
977225bc2a014d862f183d43b32da74de710b5cd358822642614490cfdcd6f0d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorContractionThreadPool.h
3fd3f42d179c324e4cfacc4b0b20739f5f974cabd1fe3084f62ceb63a7450cbb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConversion.h
4972901d5c362ac30c6f58f8ba00ae34244839baea2f5129e3baa50f6228de20  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolution.h
165ceffb679030e3017c581fc93f9890f2608be7d12a618ceffb38c68554f2d1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorConvolutionSycl.h
8b58fff91109f0f4038fdd78988c4c83a7c9a3dbd48f5ba592f0c5e261b0f95f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCostModel.h
f87d98e33ec81c04df942f39ea253f3af283d7ba27a3b717ebb26f7971e3179f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorCustomOp.h
aa6586ba1c80945dd3d90a1e3559235b8704b2a3ff56c8fe07d73198d0cc1acd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDevice.h
59767bb794c2bfcfe9132242f8ebedae9c217a49a63c58af0bc834c032b9ab86  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceCuda.h
1ce7b07d9898f23472a57f63807a7e2a564e516eb1aa95a37bf16c94de99e1be  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceDefault.h
b49f3fe309e6228ae7c6f513454f1395ca576caed77234a2d72176cc7049a50f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceGpu.h
c88bb8a0b8bd606547562c8b95ab12b55f3f23efbd5173f97e891cb484f40ff7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceSycl.h
147c6440124a5549a83f27319197ac72f4bfca1737037389fa6a32425cd83b98  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDeviceThreadPool.h
6233a25043df47bb5c3f1dc2c0ed08d00a8ced96e6ea56e440ad8be2c0f64bb0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensionList.h
ecb43026bc7babd0cb3f765f3ca8c79559ff325d5e286711158d22c86922f6d1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorDimensions.h
2bb23134970c6c80844d8c139d2e98fc053eff929191eee8fa3d41ae710afc00  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvalTo.h
89356137b647f6b671c6e60d4d14c7f2c2efe49c9a38002364f385b4be73447a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorEvaluator.h
2d95b7ea973341d3c15a0aa1cbbaa1a4d181f89f259920ae2305cab4c7fcc031  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExecutor.h
ed0bf8321572f5eb36df09931599515983879b13943a29c0779d5996baaabfa4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorExpr.h
ddfc60b448419b574ac6117ba6712177fcdae5b13f6d5cd0045c36b5d407cb95  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFFT.h
b3a99c13957cc1c48bff4a6fd9fa674a55fbc89e514e1a8055349680e42634cd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFixedSize.h
ef4da9bf939cc24955377918edd7d96b34422676f9a93c9ab2e750d7a81b441e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForcedEval.h
8852f02e71ac46c9b0b6b95f0ca4cc0195a83761825f7905d7daa749ed68f677  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorForwardDeclarations.h
19d108b706363da94d77f7d3e1c33d4a0065f7f76820e490b4e5fb81c09c2b4e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorFunctors.h
17082e124ca33c6f7f5e6941c8674af7584794ce2f60727d4f81b3c1093952e4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGenerator.h
4818cff4e9fad46ec7a0f159d3e47e9b28e286a2a0e396cd70c2d39a157d5f93  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGlobalFunctions.h
36f8824b2245c556c752d61b4ed1eb3957843073cb63bb072afcede5818b3baf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaDefines.h
87f18ab286fdd26323ab6c218a343fd6dfb448bf267339f86c2c5b71ea21b3e5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorGpuHipCudaUndefines.h
39d7221686303adc260736c65a42a5c86b1d51d6fea6ff25391d7206e300db15  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIO.h
eb7af814d51a9ea2cf69f7cb983b2c5484f418e7070a742591a30e169b110e97  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorImagePatch.h
6a8252f70b8bbb7dff9b365d9885783b761e3aa1533f378aed80bae279419ebd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIndexList.h
94b278a01232204a6c9a51877bcf65c8578024e315555055f78689896ef82100  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInflation.h
c70267a5796d4c2106994cf43ec9d5ead754ecff9a8ad299e33165618ddd68a1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorInitializer.h
ca8e2e1334f08b7bc652b1f7c7fbca98b2fbc5a25e6ade8b7600fa958f0bbaa9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorIntDiv.h
7ed761484f8493fb928c1e7a4d627ebaccf9f869d2af4ca23e221603ea8613cf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorLayoutSwap.h
8f77f05bcecc6671c40346cc2781eaf166778c7bbe3009ac48dbfd86f30a6539  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMacros.h
d2df455c7279e884092961a2e9b636f4e7f6824bb90ea379fbaea2b47fb0a517  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMap.h
7d10e00b24777b6b27408e9b66083512a61b6452202e2fae9c6d220ef76e722d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMeta.h
919421527dc8630710a23acc7ca9dd85566b5d41d59cd96c7547fbe359735dbd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorMorphing.h
027c742e1cc330c7224d1f8794a1cc33f54dea1f52083ecdd1dcc566bd07157d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPadding.h
a39b2b64863513abe38aa90dde7b9abdaa7515fa9376dfb3bbda0235abd699b4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorPatch.h
29b4eab31588f9074940dcbf50df154fa60eb6c571a9497a4be2f6a5b6b21179  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRandom.h
ceb44f024a72888202e9fe4378e8d2625a00820dc598bcebb95ba788fe70a98a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReduction.h
58c54acb7400f5f5087145f6a9e01e5e2253d7d23b9eaff44c6e70013eb57289  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionCuda.h
633e830d7b15a7d2423ae5b28de16b24dd6e342f91dd2b89e34658c0782ad658  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionGpu.h
e835a195bbb81e2644cc0292e0bdc739f4f167be85b7fa9b8644502fe5a86fc7  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReductionSycl.h
20bdf7b2a027b2c8278474c8ef81c676414867b333504982d7a7dbd2e2e5af2b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorRef.h
ee81f36a272ebb542dd505b4cbb42ffe1792c3dba7b52c019689fce27cc7d3e0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorReverse.h
dd81be7b437eb05bf8a2ec5256e0708d73799ab2a0db086f79b4c43fec17444b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScan.h
1069fdd69de62ec25ceb7e511f12fa9a80725032db54594dd810b430a0260305  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorScanSycl.h
da333553baaf5ed8b8bb95a9de2c644d381802611a112a9eb467514c0d9498ea  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorShuffling.h
194ea7dee57ffafd3bcbc15fdc0070562e6deb3bbb6a4c9714cc16babc1e2c6a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStorage.h
533b47f859735f0f1fad39080195a5d566f8ab6e8548dc4e1c15fef39614e6fe  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorStriding.h
9bbb919180abc7ec7ce1107013fef14aad901f8de0ce6e6f6ee9278aec2e6694  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTrace.h
83f72d66326367aff1c6c10ca9b3117c9fb76ab41cb6e669153558fa602be880  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorTraits.h
50f1ed09435b5caabdc76570de73820b163faaa4ada4fadf65725ea22460aecc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorUInt128.h
861b55f81cd8c921362c0491cf8bfa3074f21854cb10873ec60c1b0db2b82ef6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/Tensor/TensorVolumePatch.h
d62762a39cf9fa5cc98b141a2a6df9679b42fd60e175cfc1aa32c1ef57d5b35f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/DynamicSymmetry.h
ca73e3dfc67afb89433c0349c919b843246e8a4e72f5cbaf2a8092f7f6086222  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/StaticSymmetry.h
b9f90444082696cea7c3a9979c929d31455bfa53133233a0a872954461a522d1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/Symmetry.h
e9511c28543900a3f109dcad6935c6b17f2a281102a57937f6b4e75ef570e3e2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/TensorSymmetry/util/TemplateGroupTheory.h
a5fd1eb70b147d95d531bb0d686866547c5f273163eec06ef41ea216fc57f098  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/Barrier.h
cd71dabce1a42d1ed7951376dca84f0fde5042ee48514aebe823511e178671c4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/EventCount.h
019f1fa793f2a4cac52f977c46360f5a9ce4d852f3a5e16b7a0ab232413a280a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/NonBlockingThreadPool.h
4204b2d88c241e54949ad7ad7b8960425d78450572c9078efff5f15df19e6590  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/RunQueue.h
ec83c9506b5a692db84cd0f820e168ab6bdff27923feaf7f302df8770b4098a3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadCancel.h
2a072bb08f9cadeb0a83a1f0fd4ab0a52a04fe362dc2a1a614280c53ba45b559  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadEnvironment.h
7897b64a61593161acbe37e33e6ca3fd54a26596b02fbd21a3b00a9f0c023be4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadLocal.h
8aa67e0dca85c79c7ab259da3fc0b34eb319b285cb4445c2aa3f3c52c2068b43  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadPoolInterface.h
993129a4ccf6ad492bf32283bf00700cd1b2452a9815120c12c53cb62604b747  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/ThreadPool/ThreadYield.h
bdf6fafce08f7737c523ec0aa23c9589d4764160861254a02e237a8be3d6ef88  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Meta.h
c43bd4ddc696e5cd7cc785568f5336ff9fbe3ec5aa87d8e2e17f02a5e72c3880  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/CXX11Workarounds.h
0c29e63c627bfecf692420191644f04a10834b394e682bd629d8c43bf15759ef  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/EmulateArray.h
9544a0de0af6ac401c4bb6bb873329d87ba52abfae3f4f4ac365a216b68b32e9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/CXX11/src/util/MaxSizeVector.h
f90b4f537860584de78cc88c3de478278e85065b77c409ac18ac6d87fd14d6f2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/EulerAngles
deb037841674418f0a2b368573a4c15579e507e6b43ab09ba53143ac275b60ee  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/FFT
29a532a3162415fe173c7035b3d0232fb8b0220de780b8b5dd1d83b4128ca18b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/IterativeSolvers
7cfc751e372b0a2921721503db7d6eff338aac067bbd0592b834cbb166718778  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/KroneckerProduct
115dd1c14912ade8329b8d86ccf6c30ed93e14638e6fca214992eede8fac35c5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/LevenbergMarquardt
d87ecd7e55fca0a5dd7776ead1ffa592c9cfced21caca2f8da25ac06b9b12fe0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/MPRealSupport
510c79287ba1b86eab082c9d594dfcbcee6b5fe340bbc5e9be67b2de5c51870a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/MatrixFunctions
6cd32db8bdf9912d346bbbe19f6cca344de2f4651501c22da8a5ae486bdea7b0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/MoreVectorization
21a5555efac03e760b75eb52e53d3646efa99d646fd6300cbf83718bafccc12b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/NonLinearOptimization
506693376849c9ce68f2e75a5db98b895049913edb3e50d81e8d66f056df4d9f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/NumericalDiff
64629949e994bc262ae8cf8b299d2ec1cd6d69a297fd42de183e1d429c72a250  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/OpenGLSupport
bf512d5db9767c0364fd00a4b987ba506da10ab6914d7dc74bc686f9e6f23420  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/Polynomials
837f3616ee6b671b6207743efa124ff923fb5299d6825099796cda9529c96cfe  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/Skyline
9d99339f16903526762c35895fd5fba253d0d3752b95a8cc359712b982897864  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/SparseExtra
81f3c03f1a82ec7054b98b3e25e093b715494775cb79bee91e8d2e631f4657d8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/SpecialFunctions
9404e0f2d90027b811656916305ce3b587cad3f8159cb7e56bdc2cb75e0cb69b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/Splines
419ca9cc0227ee7543da3d628c7001706febe66641f37c96af1f73cfd3fbffe8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffJacobian.h
dc04978ccc8a4c5022a883a9db0f2dedc9f06198c2eb3ba948f86904c9deb469  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffScalar.h
054529a63ea005b69f272b24301f4d88428287ac38b88d8c363e1671076df490  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/AutoDiff/AutoDiffVector.h
282e6d507d9a3e5c6e8ef8a91c843c11c1e05b42f136756852c3872cb4179751  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/BVH/BVAlgorithms.h
25ea4cd0c1ab0a135497f1ca2b75bd36aacdedde1eb7aa396ec91ad950bb3649  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/BVH/KdBVH.h
122015bcdfc61d9f35051785541504040daad0a87a9336b4aae80027268fa0f5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Eigenvalues/ArpackSelfAdjointEigenSolver.h
027de72afa0a8db4eb7a1f1baaadcab68350969688fae595d9afee030a074ee8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/CMakeLists.txt
b474e6d9bc7481f7a48e38dfb41e3af4f73ba72fdfcad50e74b43218a498bc56  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerAngles.h
5ab56169069923b20615759e132285bd83220ede7ad54ee4aed1edee7bc69a11  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/EulerAngles/EulerSystem.h
8c0c09fb9aab5933757318dbf4f54c86bb4d9ab28cb7092686d40bc5d93907f0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/FFT/ei_fftw_impl.h
aa0df8e7d303530f3bccace9a463eb76346e7a3307c78106c1540f74c71869a9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/FFT/ei_kissfft_impl.h
2ee07df6bcbb27d4bb6d42ec6bafc33c4afea836846193bf928b065db2fd6467  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/ConstrainedConjGrad.h
0be08a759e77d8309d5cf37fa6a5ee453ee8352b28878dfb15ec99189180e5f0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/DGMRES.h
52be0812a2583b2b9f52213563e450b14d2e06b4f23ad5b391dc4bcf0e932207  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/GMRES.h
37e7a31249562f0ca359dabd33986b6dd675aaee20bc7dd93993befb8f30ef34  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IDRS.h
a66aa25c625564420f63af99c1749061d24024cadc050e787a4e2b3cc0698c5e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IncompleteLU.h
8156237a29bfec9bfc6bb2f9d6199fbb0c7c2c347bae424a7c8b7b6264aa09a2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/IterationController.h
5278ba501406c4fb862074d6f411d4276ae2cddeaea4d2c8251bffa4af274bf1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/MINRES.h
31a4c52bfa89fdd94b6d56431a4977eec6b12633d19c235c93200f8a2f76d757  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/IterativeSolvers/Scaling.h
551c0300c57df36093dff9a17e515ab9433962d16b9b3015e6c5a0d50b46ec1c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/KroneckerProduct/KroneckerTensorProduct.h
8887036b1039e299ebcc8b95a73ea1538df548393fb8462361c80bea605a4fbe  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/CopyrightMINPACK.txt
dfceb528f999ba5e5eaa689e5456ba50e11bec411f1539b3713678bdd3dfc0ac  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMcovar.h
58bcb52ca537644740bf3c268ce2496a777ecc386cf0bf9d4cf952481c069b40  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMonestep.h
5fc1e9d0d8f20dc338e101d52f111172d3a1e2806e7fa3273dad3034d38f3ffd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMpar.h
4955fc56dc958ed5d1db54d46263c8b00c68052ae0d79c4c4825ef3ee9e099f9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LMqrsolv.h
3abcd7eabdee7278402985741992b9bd1c18c115db14b6ffe9e5d60af1d41eed  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/LevenbergMarquardt/LevenbergMarquardt.h
e153179b55f198f5fd253d1b0b19bc8837356547771e0afacbc0506e8bfa69ed  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixExponential.h
06a7d306634c118d8e9d13f533561e02dabeb44a5b7cecfe8b29f983759c6606  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixFunction.h
09e4bbc3c1ae965b5a45b3a848ba6ca2ae71724c77798f0cf13c6c4f321bb6c6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixLogarithm.h
1169bc12d6010a194bd13e623f0e89cdf594caa81ff379809ebbe7950c603003  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixPower.h
5c63f1581fea61f81135f4a1e9a25f99198ff34372bb9f80f9424373e1975c6d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/MatrixSquareRoot.h
9a22d029deca444cc32f2a30cffc3944b37356791961992d5c60536d51e7a6a6  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MatrixFunctions/StemFunction.h
53fdc4f08ce0ec90dd1b9f4c29b571881d2765080b53c617792d56ad16dca04b  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/MoreVectorization/MathFunctions.h
219181088d0e15e470d759312bee9259bbf53a372ebcf9957595d7db91e52a8c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/HybridNonLinearSolver.h
117e5ae36a5af9cb20f2174d1d8443d768b8deab8ad11f6d8a21b28e6f3f44f9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/LevenbergMarquardt.h
7a44e06c36afb66c24d67a74dfc18e9ecccb5177a1b82d8847a2f885518fa581  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/chkder.h
5480026dfdd0c2cdecf5a5f7ccd8b942cfec6677a13b16d6154c35e80c6a8c15  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/covar.h
cdc9e12e2eb584d7d4daa5e30c269fbfadece17c8ca3eea57e3c0aa523d98b3f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/dogleg.h
b4b6759ce72de0c3343f6f79d058adcfe940644d3af51d8309dde610a5c710f1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/fdjac1.h
18f95c01f0224d9337c73fb584e9369f6c8341f790031d172965aba14cc493c3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/lmpar.h
4ece254728511aa22062dd05d0a1d84e0424c2164cfb771556acc35894fba4ef  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/qrsolv.h
6ac7bb0fd102eaead5c669c8136dfa2e162de513bc8555d1b128b8d2516b9994  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1mpyq.h
72fe8e0788e7f760e098742f4d9ada9f4996ad3acc16df87030adaf2b081afce  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/r1updt.h
c8e9b42e45b80a687adcdf6056cd2ecd9b907370d2e683dd857b3f9f608c7cff  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NonLinearOptimization/rwupdt.h
176fb4e8dba2233f716e876d00f69b7048c3025c02592aa9457ea90d42586994  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/NumericalDiff/NumericalDiff.h
e74e82c4c65005294ebb3dfc4477b4f527b49fbb2075f4b48a3937bbfa28a5ea  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/Companion.h
3118e898517163f235657160f8370e2c53b38dfeb38750aad99b45503b00aa44  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialSolver.h
f3c2161e65b4209adcb844f55078e04defb0db1f10f5476ed0ab5e645e23e060  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Polynomials/PolynomialUtils.h
4e25f2b1592f531324355609e87a0a64c36d5b9c36e8be71f9d21e78a77ebb42  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineInplaceLU.h
1cee03683d06bcc045b3528617ab3f2d08c5eee1dd5b35010a460e0845c66974  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrix.h
0c6d88caf141909774315e125b6166011e0eae303c227ca3ffd79d20a8507a0f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineMatrixBase.h
e9cb48d520721b682d5b94e4378d912bd0f131757b310f85ad0dbe968c35b05c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineProduct.h
35e4c810bb35aabef09dc651f7e6d58b70f5871e57006bd484bf90a8cb82189c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineStorage.h
9f34af00863f141db21c217b17ac2539a352fe31c59ffe6b0d16e8382054f8df  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Skyline/SkylineUtil.h
b310e50d14cdf22c899a0c54f0349b7b1e8fabce6e559241cc5bc73cecdcd477  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockOfDynamicSparseMatrix.h
ad14cc12a322e1891a2ca10a64b08221b69dba0b8218d2af574e72130f7aa658  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/BlockSparseMatrix.h
29bbdb7b1c80e510e137b66835de410046961319b1f1345f6b3c2bed5d223ba0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/DynamicSparseMatrix.h
b42c85d232d2d7830410952e2348bc10a94d4b5f65f51f9dd951a687473340fa  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MarketIO.h
d9baf7c936dd0d66273b5d29c08cf4e085a323ab5fbda926da6e861dc0fd0c91  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/MatrixMarketIterator.h
5cd9571350b197f755b58ca771281cd647d99bcc19b42ead0d02ba7f8b67336e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SparseExtra/RandomSetter.h
29fe3464304e91ba9506814aad39347aaf497e3272b2b6ae0f065f47b9be0eaf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsArrayAPI.h
f40b49dc1dd5878291e47c3fc63baeeeaa2ba2cacb1cbfd2c889e46e71643d42  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsBFloat16.h
0f8037e5303690e9a9a9b73aaf50cdc963d4f8fdd254490eb0cfdca511a73faa  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsFunctors.h
110f46215935427f9262cc45a0cab76dcdfe34c61bcf4bbc953dffce37133148  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsHalf.h
9b3c82e8726930fc572d60e72be0dd6d769332de62212274c362481433ead632  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsImpl.h
24e9210f89ca8a29552465c51f98f081495e65ea3cf9f37426dc26fa780f0842  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/BesselFunctionsPacketMath.h
58f1b69c379bbe668be773097c604c2899d889a9ce83d47c08eca3e7bb9ca0db  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/HipVectorCompatibility.h
23fc3578c836563e2819a9de0a6fbc4642486b93cfd2e4df37e57e0db43e8b44  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsArrayAPI.h
f293ba555cd303c618881ace8c5ce424755dfde61da078af32cf55bee9e52748  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsBFloat16.h
1b9d87f2877bdd23f091cf4cb967d0ce1d4018459ec5aaba7649efc68d5439ae  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsFunctors.h
f039964c6e194518581e5def4dc054cae16a16fbdc0befe623bdd5a45915d3f8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsHalf.h
97c38280f1d2b2bf02fab49d0dd4ff947920f342c8622cfa29a924d4d1e217fb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsImpl.h
66a3fc3b88e34b210f22b1a8b7d5dcb9d36e67beab6a6f491de60fe489c036da  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/SpecialFunctionsPacketMath.h
73c9f8af24cd49cdc668ba0bb7b9120f3329669ab7444e5d5f2a872066b86210  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/BesselFunctions.h
5628655445c0577d6b2d78c1756045705355328e9d1633096862096750f05edf  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX/SpecialFunctions.h
62405bd9b0c098781f0cff856e893e674ffc627417d98645bbea0f60c32fbb0a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/BesselFunctions.h
02523f4d544d5aa5dda1bc187b0a0188a630e4cf48be6d257835cdf5dbf6d9bc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/AVX512/SpecialFunctions.h
f2a07ec443ebbf646b93dea33fad571e8ed155bcb49ad141e6dd244a8a1f249a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/GPU/SpecialFunctions.h
e8758a0d63f64e59da009ef0d9fe562d47360acad87977965ae373b89065182c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/BesselFunctions.h
1b61172f320a77a13f5ca39ca6502f3c104518a95ca3e09c8c4ac3b54dd24e03  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/SpecialFunctions/arch/NEON/SpecialFunctions.h
e666b6d8d21a78f44cdd327cf97c188e507591a2ac0f8d66479f2a6d7a07197f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/Spline.h
aec1d989028ea9605dfa9b4227238fd89bb9b8373d566ed5f12a14250712511f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFitting.h
e4af754fd1039d50aa5b1368813e0637a83789e231f6ea09dffe18f94901785d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/eigen/unsupported/Eigen/src/Splines/SplineFwd.h
017bb2a1e3a633a2827015571ba0d80c5f42d54d4cf9509fe3e301aa20076811  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fast_double_parser/LICENSE
c343ed99bee51b85f012a1d71dea81569540f8a457e12cbd21bfedee38dc62bc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fast_double_parser/LICENSE.BSL
53d731e1fca46c0dbd2c1d0507b23027f87741ce56651a41fd7c7517f84e7064  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fast_double_parser/include/fast_double_parser.h
07580f2a3b35709ce703d523f447b242f6dfec7582a8c0df102c7fa2849375f8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/LICENSE
cd2a4230a2b95db60f00673743769fe7372f0f708713520cab787173b5055187  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/args.h
c841656f7c8727674a92023881da6114d99bbaa69dd48500e80599fadc1c15dc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/base.h
53b0e6c79fa37f055b5f49ea0c1e7061803b6816c1d4bf56853da4bb61d8555d  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/chrono.h
757bbc2f67d6740962b9d9aba56455dc9ab865452face99d1a9afc9f8fe5b5fc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/color.h
9b16b51c6041b8d54bf2f872956c644fe19d46ff3e9da7c6c2b7b41718b74f2e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/compile.h
b2b6692145b11c7c2774db106078c97575a47d18e80c7783c68566475325ebb4  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/core.h
02f79502fc57326bbafec8f07c2b664ac0bcb83cb444ee464359dba83c10c36f  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/format-inl.h
bbefaac60745936b6ce9fd1d4eddb7f87c9b435bbe4fc34f01f1720328d1344c  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/format.h
031ecf02e65aaf1be16de4af179e1b3d11540f88a0989667d5f4138fe93e5938  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/os.h
57d2883aa6bc8ab65ac37aecd73d6848ba35a0a6aac728ae36eba51c9bd41e63  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/ostream.h
7a6ffac354daa137db9a4ed14dd817b7f7b5b6e5ecf46daf27431f41e7b2e5ef  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/printf.h
22d81826cd9f1acac501707bc380da1cc7dc71bc83a1d0adfe775a23adeb98c3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/ranges.h
355d73ee16a6ac9211160a9069a7c6ad30660f1e21a67871adeb8531098d8232  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/std.h
b6a64fbc0987e27cc1a202b24d93541845a0cc62d66c35c2dccccadf5fef9059  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/fmt/include/fmt/xchar.h
7b2853479e5ccb56596ad0d5271f6b8e08b828b9000289e679f8d8111725ca72  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/CMakeLists.txt
abdc436530c715318d843424f4f9b7b817f80f592678526942c2070ace3cba71  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/LICENSE.txt
09026abb630fd06cb418815d48535cd46cb102fe6fc307debb586fa2ac49482e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/NOTICE.txt
d5c068dfe2fe159cf2e024eb5cd1c36dafcb5630f2d3ba5d6909ad72e3a8c750  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/cmake/config.cmake.in
b6a2834677dd2188ad9cf936173bdf31836902a2ff0e4da02791fc9badc16478  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/apidoc/.gitignore
0f5e06798648743b2072b5c098467328401c12adf73e53b0bf61eb91db1028bb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/apidoc/Doxyfile
5bf05699f9dedce5bb2a76dd95e5062c479b6f01aa6deeb4bc6b4d572a7e5b08  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/apps/dump_stream.c
f9eafd18b802fdb60c7f8ac4c1a4000d86474df3fae8e343e1fca64a0ca054c8  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/array.c
7527859fdf0fc2f454474823890d20d001b027d53f6f57ef7d63eae481c0b749  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/array_stream.c
a686c69ebf3eab70b67be19042396a4c6df9b206666f2fda327c802e8dfacdf3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_array.h
3761a55218f67dc3eaa6c3d8ab10b04e0369f1d63fa4f5991dfd180af0574417  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_buffer.h
d38a48bfb098edcd4f736b75afb8801256cac0befa9edec901be83339e7c42d5  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/inline_types.h
f73f643b42b35a7a88c689030f20bef2175a93b4a38eea52e02e732ed068d1a0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/schema.c
0c4f2330cf2ce173e4ce26db41906a7670e4b54689ad3971f992571b5c4624ee  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/common/utils.c
5f941b769b2e5e97508cb6dac5dce227724cb8d617fff9c5253daf87c325ba16  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/cuda.c
ec5f139b4fe08aa66e5ef14a12e85e309a9a27579727475d40eab5f9d0b25725  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/device.c
47319442de8057a68b628011430fd39dba66396c9c09c758625d24164d4490bd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal.cc
22900b1f0959a9b690dca79aa11df3fca266f2078be0d7c3851a7510baa25fac  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.cc
e3fe716fed20d6539e755f0a4b93eea6b9c01b031aa0aa1d49600e6c3311fcf9  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/device/metal_impl.h
8448918225a6927f23603df0358c415851c54a99aaa41ac0cb0f13093b6e18cc  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/array_stream.hpp
a12fca7c418d66cf5d9c6faf30415a78ca81ce9abe462919c0bc4a859998d2cd  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/buffer.hpp
7b61b7509f0b36b1890f83d10bb13841e033427bd67d3deae2c4f8fe9133a399  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/exception.hpp
a70fbf5e9b3a4cef1551f769e888e347d67f12489713ecb8d9fa0923df18f051  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/operators.hpp
7d7836ffad64eef8db90a8b5ad06342ec3b2861e1405fc3a2cc46516416685e3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/unique.hpp
7581397223eca8e9d2a6b816186e7f318b2a47e3cf5868a930faa036df160d5a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/hpp/view.hpp
d5659754d42da809f8c8b7ce18b6be121d32e2a4fb921e037419921f166926d3  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.cc
e9e8720209b26c7daaf050980a85de7e13f9887ecfd673b9efd79bc1ba6a96ff  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/c_data_integration.h
091209d45c1d029944d8e0333c6a2edeaa66e81b837e9ea54d8f4c27f4c8f318  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/integration/ipc_integration.cc
263ca2d5ac83b070f6fc4cb51ae9c143ed5bab1806da0e301175dfbf5d300829  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/meson.build
d0c52d9a87e8d703a64e408958268d593449acb6df8467025c08606ca16c6ae0  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow.h
6e1d602af79aa76c7ac958bcb66f3f244f18a2979e4a947e3838e25b56e5883e  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow.hpp
ec8d5d65982ccd8d37ae04e677a4b9a0a02f09e41be24a84e0d1c46efbbb0a82  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_config.h.in
37d7dcec0734f4f09c459745965ebe582e6361727f6618696c927655afb877d2  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.h
beb0a392018e69adb78f3b3b2e29a29a284a9730321e9d49ec35e0e0bcfc328a  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_device.hpp
3a8f0b14e1fa59af17946d241958b416f4f90555f0a6933c1b254f73c81dc331  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_gtest_util.hpp
cd363db3d2cec38db9fa1719c9c436b07c63a0ebea0c96bc198783b3641a76cb  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/nanoarrow_testing.hpp
38b1e31e69ce6d8c9db14c4efa21b10902a4797dc8cfec9ec0bdaa60d9990eb1  ./competitor_and_baseline_model_source_code/Mean_Ablation/external_libs/nanoarrow/src/nanoarrow/testing/testing.cc
23bd470a16d25147ab9330a36e2c287a9004c224f7b141ba16656c686e3423c8  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/application.h
819fc291dc95a5e5e16f7e05468e60180c36a0eff23ead3b4c28475fc18ca5ca  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/arrow.h
b6d660283fa67cfad4f164a5cff7618347ed15e94ef39b1ad0b90a6994e1ae8d  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/bin.h
31d9845d7ff46f8129088d8068a6b3f27ce2aed3a73a149dae4ab2c68ce35aef  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/boosting.h
35d2e51357d53c300b8e3408ffc0f43d5cc9f20718ad4297ae5d5210df1e0bb9  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/c_api.h
f3055c13570440df9138328a156fe4583d9fa878e7c4b99bdf13102aab1fa669  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/config.h
0fc0fae9e063a05ddbfad4ecc91955484616bb9e8e30827523ad3ed2170902ae  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_algorithms.hpp
b311798bcf6c64378839348985ec0265c0ec85b64f6f09cbb76b881867212dcb  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_column_data.hpp
d0068f707765e5e05ef292e24609d3922bae9439e3ebddc0394deee6f09e1a69  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_metadata.hpp
50c2087fee287926c9ada821e9a99519cbbc5233aef28fd7f032e0e285f275da  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_metric.hpp
e360b79616bce3b6d4c5152a5741ef05431f9e4f93a3f35d553f0739d10f212e  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_nccl_topology.hpp
fa8ed53a4895b8db2d6a8901239ea9a0ac7d8364910b87a388e0593e567bbe11  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_objective_function.hpp
3761a596d378458580e425af789e912b02358bfe1f35b57f8a609bd511a013fc  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_random.hpp
bd57e39a8920105d80aca0b78066d4a60e9f52fab34afa6746d47a8c26c98eed  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_rocm_interop.h
c80a6dba87a2c1b8ac87f481736a26317877fd41af2820f03816585a068d8aac  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_row_data.hpp
3c9001207b90188ec393ac065bc0a8f8fcadfeb156af7e3b6a5c8504199ae193  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_split_info.hpp
25243bfbec7f4402614796df2f2c5327879d90d8f084a864da1b7c7fc543f388  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_tree.hpp
9d2937cb027e56760558f26875940d73fddf12867a254e89f1f27a8d6838d23b  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/cuda_utils.hu
037bff8a15077d71e12b24f64a68c8545c5474a7d02ae4d381c0d4bac9cebd8b  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/cuda/vector_cudahost.h
cdbf751f4a23f145a393c4e52a2da6c263ff96e479259d0ca312b87f41e4a482  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/dataset.h
dd24b95a786b1ad35e8288924ad578e58ab064ff2b15d3a5993068c638678c41  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/dataset_loader.h
ab2bfc69b0579346906f02eeb7a39ddebcf259df03d039715ee183a5e93a3d11  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/export.h
2131fd56e41596ba8f00a79529bbae647b20285dc59ad09062796d50e5747c72  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/feature_group.h
45eb0423aeed9e32a4705df7733c87997369ba749d5d4bc6baba44a5873d027f  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/meta.h
831528e43f35f42635f5421c4eec78c9ea19b3d3e4c200a5fb95c1d79aa7fdec  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/metric.h
82eab5c38ab6a43796a7b2f9e72d305a134900a94f9adeb53a4ee54e3dbed81e  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/network.h
d56dd63982f0e42fb7b685551b01757b32f219a2bf2a75f61b220e0360cc97fc  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/objective_function.h
a209e6b992499f174d2423720037733c3004c62c50e7b0392a16a761a1be36c3  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/prediction_early_stop.h
1781f08cb46457dd5144b8435f0b4fe408f0c421b6dfbca5744311eee1d5917e  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/sample_strategy.h
7570282e07ebd2f45a3ed61e5156b8789eb5c9a0def7c69054e4aa6e5792a6ce  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/train_share_states.h
c53f39e0bc5ad28a6ace95710d0541d161d9238c58b0e900718a3d8525d0a380  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/tree.h
a240768d66738fbdd489f4f8e4347fdf4ce52fa5fe7f1f22dc22f8e232c81e95  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/tree_learner.h
f640860f16d6908799321fd09c1a4b24dcfec21dfd3fe1a1ffd36ce95c75dc2c  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/array_args.h
b63f37d9683a421b66137d1efa8a6b05de0c300e38582541aa27cbd78bcc0dfc  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/binary_writer.h
985d842f23b3491e5108e9ee1138179c52dbd72e2a0c2ea8a7b756f65d33ca6a  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/byte_buffer.h
6992074055d391198cfe8dce6932de49640a41d131c39bcffd4ab56608c3fb95  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/chunked_array.hpp
b7fd44bf19e21a69ea5ac1c11771c495774827745917d351f902ad436ce86089  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/common.h
adcb159fcc38ed906bb60c7b0759e5e2b8a16ecd5041207764fa576b12222bb2  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/file_io.h
eb05480a44b76261f1a856b43d4d813ec12d0a3a2b24d8a461f83987a36ab237  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/json11.h
134d79e461b13f7f63ad360f322015edc4f254d5360ae8ae06c9b8766f199215  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/log.h
8ff964bbc6dd77d9312f2e80fd3752ede70a0cbe5cf392770a9aa4837afdb83c  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/openmp_wrapper.h
2ea4a73970d4ed860fad05155658424303b9c48f2e3111e9c2259ed75ed17331  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/pipeline_reader.h
42a32ffe667983d6b1eab2c149ebdc0f17a77e09e56633db8f6fb6276f19c5a9  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/random.h
6f46ef78ec9335e62c94b9f685791f9c566194d666fd3be6d152a89efc404b1e  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/text_reader.h
1bd8406e55b8784e7d770b7a9fccad3def6495f74f8854abff8561ec2709de3a  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/threading.h
96727e265f8ed2f25d0f1416c2f9cf3babb368ecf39a0b3b0a870e38bbe55816  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/yamc/alternate_shared_mutex.hpp
a65dc78b4f8be2154b807439bdef8c68652ce5134a35462d7992aa7f48d7abca  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/yamc/yamc_rwlock_sched.hpp
36e64815002e179ee58e84f30159e9ad635f6ed262413314560e08f85dd398c6  ./competitor_and_baseline_model_source_code/Mean_Ablation/include/LightGBM/utils/yamc/yamc_shared_lock.hpp
b6f0115097cba755ae7df4811a8f31ffff6ec0577e2c58a8ae094b5f81877987  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/__init__.py
9c728b627346923b00d1c519bab26a630c7c0cb014260825f1c7194d95b56b20  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/basic.py
9f3623b5880f2668021ede7fce4ef6ca0b006dd50beaa833a5e7043790ba813b  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/callback.py
8c83ae59e7c3ef72a26b9ca28ffd99995d1c5610f5f09efc7d043a2423cc8604  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/compat.py
3376623e589880abe1ebe9160816ff199b2c94dfa1df117a90215ff4f1ca5418  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/dask.py
3dd49260542ce1e5808edb62f4347de208715d3e8901ed2f119cd0b5fecdda0a  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/engine.py
5a330bae64674386a611349a7bb7e505914d05227f63c500c08b1bfb086857cb  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/libpath.py
77487180364bc87a73a1a023d523e2c9090ce9ff28ee5af0661e4c87cf1fb761  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/plotting.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/py.typed
ec64d905151f568c1e2cd288521d7c3abef65326bbe7d78a198d6631021746ed  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/sklearn.py
94f5c58a6c86dc98ebc9e7ccb43e04c87f931dff8d37733d8def466244a2a783  ./competitor_and_baseline_model_source_code/Mean_Ablation/python-package/lightgbm/validation_stopping.py
107b4c6200193d3bf0955478b39d756815f813887c4103f33e74b0e93afcc43e  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/application/application.cpp
b2d4c93e8c808f9e99f465b4d77954c702f5a09572a050785c6807ed81eb6a39  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/application/predictor.hpp
c9c968f2c7cf476eae5ba6873b6368924245e14ada6a54d6106ce2fc5a2d8d8f  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/arrow/array.hpp
8feae67b152c4853b80181841625fb34cf252ce9d020f9026654229cefe57d49  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/bagging.hpp
e2e1a132212d072ce03a0a90b7adae80d38b4fd1f5384d8681ee6197d613cb29  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/boosting.cpp
b7adcf34760401a268cc0cefcbfd02e3371c3368af8665d7e455563cd1ee832d  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/cuda_score_updater.cpp
34c92388f7ea5977a2aa4154c69196993a6ea2536819d384d5afd7d0f338a7c3  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/cuda_score_updater.cu
5c977ff3da6dfde449d6cc9f0b43e69d1e032711d852c76c66888a7b3937bf4a  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/cuda_score_updater.hpp
8748611309d1605cc45038dd6f978aed389cff0d733b40d169d1974b311d74cd  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/nccl_gbdt.cpp
2f2595d21921e42065e499ba969f322fce5e779c8aab45e40973ff347330ee5b  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/nccl_gbdt.hpp
13504acebba193f613c69a15dda6658da85c5d150fcc39b38650bde3e48cfd4b  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/cuda/nccl_gbdt_component.hpp
fa60e9c0fae1dc170a45d1436655521420ccc5eb1cf7c1052a5cb56ecd80e15e  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/dart.hpp
a520bfd65daa2a72221ad63e6477b1c7a783d4193a41cef944ad160c32fbb267  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/gbdt.cpp
05fe9912b70664af3a5b77111a118e28ddab3e8453328a168e3e720a95b4a411  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/gbdt.h
8b951c2b90e6010928333b5379014aeef0f326f10bc3ce1f4a614bf60c4c170c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/gbdt_model_text.cpp
f11ab814bdfd43de33617ab511d2029a18129ddfcbad4e78bbf6ec1c5a465eb6  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/gbdt_prediction.cpp
468d3591f3196f5f128a901a7cfe8ccdf852afd295b392897720e9db99ff2c62  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/goss.hpp
562c2d4188da122c6f9c4e4a9dc007bceb7bd962d5ab115e23bc6dd81dc59c5e  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/native_initial_score.hpp
902fdd5413617061e4d9cb8d6db7bc2eb72b5200b5dfb7be4bbdf52ca90ea9a0  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/prediction_early_stop.cpp
7ce37b5a78c88d7e42ef346181da16fc005837170f4b4eae958d17a52fb99f76  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/rf.hpp
e498fbd6007c1f8ea31ee73c8c43f14b562a1a508a426ad5eba784a4f97101f9  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/sample_strategy.cpp
0f2cec8b4732c60dd6b61ec1a217b2f38b93a04d816fe4c8af3a689577889162  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/boosting/score_updater.hpp
22305cb1b5e996f2d96b26e32648e26c98091169a18674a8c6b3ae376778c576  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/c_api.cpp
3eed737b68e00f6d2576bc0727cb1df6b1c8db1ccc094b707237fdec252f8ff1  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/cuda/cuda_algorithms.cu
157fbc6617fee1d46e7933901857824211c5348443e311d356a52625ff0bfdf8  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/cuda/cuda_utils.cpp
87e9a675693b6684325ce91197e2d3aa1fc29f330f6fbe59ae6d8b808d24bbfe  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/bin.cpp
089b390b22f684d40c5accbc10745fa404eb6dd6d38fcba8a49ee96f03b8a250  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/config.cpp
c2d277f5eb057ab2084735dd930ee5ec01d5b8d616818c0dcba6df6e63f85d75  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/config_auto.cpp
3c6f77d3ed5fb323db45ca94416464960a9f6e153ea786503ee9a3060ec86e90  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_column_data.cpp
430634aaa424b95b814f6439c10dd6301768500870307f5994924ebb6bef6dc5  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_column_data.cu
a9f2c0ad6b5a44e06b6ce0cf8ed8d9ae5d982640b4350e3197c4cf8f7d1d4219  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_metadata.cpp
2e1643d3836dc8182933eb4d262cfc7c1f60a58508492c8ac2ec6e056c58867c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_row_data.cpp
98de3415d234fc5bf1e9c1e565cf8e927784db516f73b665f947704d8adf8421  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_tree.cpp
24f3cc17e9af5eb9f1713b51348ceb07d669fd8ca42b44dc86e7c3fb30b334ca  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/cuda/cuda_tree.cu
b98d98565f45b80562ef1449322a92a0ec2737522e7a92a08890e8f843576146  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/dataset.cpp
0e01f6be1fa2c905f051cc6cf8e3af247687f08c36e237377a5001d4b9adbe6f  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/dataset_loader.cpp
00226b7aa4fbf3fc1457d4d34b64a3425e1ec7ed5bd80b9914501d62201d401f  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/dense_bin.hpp
31c1e8028ff53cdc5825cf84b84a14e9a494b19a183fa20ad1f15bd9131c1427  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/file_io.cpp
c50bdaa5b42ad37c1d7fa8a5fb635dd8624c8cf2abf6df5fddb8f08e9d9f23f1  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/json11.cpp
b977d54d48d36c2c16aa0197962cd935ebba0b89f4b1e721c2f493d8e6c5c266  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/metadata.cpp
24d11107f230efb117a16bcf5a95c8be4c3456f87970a46177269b6f1e608e70  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/multi_val_dense_bin.hpp
6d8b903a723f2e9224285a78a135c25fe999232e58bc792bfe94b5c2596ff49c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/multi_val_sparse_bin.hpp
57fd6b3a270142793d3ceecc5d83f0338f010e46470e4135c5d288043d5ffb05  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/parser.cpp
051f2929efdccf37ccdd4140d867108a16fa0146f0cf85e7d521020aa8f363d5  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/parser.hpp
13924957caca5f02b26e499f056be847ba53177fbcb4e5a6cdc5a53c0442e5c2  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/sparse_bin.hpp
e74a2cee8ddf2093bdf1210e746f084be2d3a04dfe2930e9d308a649dc2983ab  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/train_share_states.cpp
0831aaa32fdca6b0a91b67c3a238ec506ae3a3adefecbb2fffe7dbc05b768cf0  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/io/tree.cpp
bef7e0be1163040e060e8419e4ce4f9bafe75e152b32eea6f159dbc7199dbb74  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/main.cpp
1e27bfc24047136c8129d4fd818a421d2d7bf626e7b5b6282733a6bf8a84cc3c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/binary_metric.hpp
ad2be4854b55076e6bd93442cf6e30ab28dd1ec02b4826d455994065ed6d13a8  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_binary_metric.cpp
4ad0a3910bf003d27c6c855f47c7f4c5d0bafe61e09f28684c1f0e8777e91a8f  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_binary_metric.hpp
2b6a4739a187c89f5a33adec171a483d0ab3e439fa1410027612389155de77c5  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_pointwise_metric.cpp
41aa932bdd514a8234f8b9aecc69772c88cee72ac11bbea8a28de285ad1fd0f0  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_pointwise_metric.cu
95ca438df6102a14bf4d83f79f37f375d8ccd0e2519a3637dadeb9a71728f47f  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_pointwise_metric.hpp
5df13aa9155e46bed86a9a82a20936002b1eb9e0aadff2bfdd03457dbd939309  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_regression_metric.cpp
74e1f9b7cdc569e87a75a3f2c6a620e32580e534ff445b8aa0b5983d74d75f7c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/cuda/cuda_regression_metric.hpp
ac918a40075b6e832ff94cbb4887532cdb99f4fb49730027a7f900582730accd  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/dcg_calculator.cpp
d052be30d399993ff933b325056b255498031f0207d13353fccb81f3c0691b69  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/map_metric.hpp
3f1e190d0913b100f26e8093bfe020241dd130828ce29d90a667b81f4af46867  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/metric.cpp
8061f0d462ba27acb7f6975f51f520cbf9d7639c386ee098613df697030ce5c2  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/multiclass_metric.hpp
bb4968685c74ab34b2db49348c367c99feb97344e9c2748303e93f9a2c74e4f4  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/rank_metric.hpp
31641075ea9689e576cb995190d82cd103ef7d8f28a332657a826a439d6fec66  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/regression_metric.hpp
1ceb7ee877bf6fd82c1010c7d4b3a42d561cdefa3056f0c54199b0f0ff5098ff  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/metric/xentropy_metric.hpp
6a75ae6ea68edcf6d62a114b035bdfd34f3f4c4f935c87657615752352be63ab  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/network/linker_topo.cpp
5c59b8b588f82ce48ebaf768595d038daab289dfef409cbc6595c53a1d64cec8  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/network/linkers.h
e683c64f34ba805311e8893174d360f318e1a3065d4f1a7c214ee4cb9efb7ccf  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/network/linkers_mpi.cpp
cc6793b7d53fb60975c5ebf01dca4ac8230740aad448122675e41b67ab7c836b  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/network/linkers_socket.cpp
314f86d82fdee6bac7b89226468a752c67919eefb0150c2535d460e606bf2046  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/network/network.cpp
440036f3419c8c5dbeb926bdc52640c6b3f3a1def845dc62c610b23e71868cec  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/network/socket_wrapper.hpp
19b6feede89bb87a37903efa53bf3d73aa0c76ff02cad4a473bedefd935588e3  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/binary_objective.hpp
455b4724030813fd5717b7f08cb37ce56dcda071f9d6093921dd8032b92e03dc  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_binary_objective.cpp
6b7cdda5800505dfc4dfb6280d35fb3f1e92f176e2127932ed7cab4925df1b4d  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_binary_objective.cu
9cf1e66f0f9146c313e1869f9456a99268101fcdea668cae14788c75bc6c5b43  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_binary_objective.hpp
3de070b7ef4f2b4787ae5dd4106e651cf69686076a67270cbb9ca21e42152cb0  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_multiclass_objective.cpp
0231227723a97786defe17734be55eb43f2be1462dcc81a9e5bd1292913c1023  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_multiclass_objective.cu
b0d6b7d814ed5c5d9009ed6aeb5c8720f346464195b5c154245376e6ab391e2b  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_multiclass_objective.hpp
9bbe851020f7d4499b6f93f8a9fc38c16d9ddf05d0e0f85fa842574b298d921c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_rank_objective.cpp
497eba54bac6f59707811f011acdccf327b642384cfd9fa7d8dcb09fdf1d3721  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_rank_objective.cu
84f417c47762b93999a0dc8c9368486d35e481584df44bff55ff5163b1228eaa  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_rank_objective.hpp
f51f14a02cc545629d801800123b56fdef9a860565eec4e92c82288a59da0503  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_regression_objective.cpp
4bde466d75591ca2ade19da4d0ed9ed51e06ded95999e2b7491102623ea60e08  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_regression_objective.cu
5c50edf3e6252bc89605f62d1bbb154ac7e3f5993bee30fcb5fa77985d0d7411  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/cuda/cuda_regression_objective.hpp
4818c1cd367843a4e931b7817e10dd3fbe356ca6a4e13e81e65d607827e0200b  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/multiclass_objective.hpp
1b5555652e64a30de3cabe736b9da0da70b9e6d58dc5dd47462f625f40deb5e0  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/objective_function.cpp
865f9f4735564a80a1ba49bbeb2f2e25f08c41bfbcc398838c82eba60ac8eeaa  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/rank_objective.hpp
0e8200eafcf075e93f736fa2d59863a8b34dfb62c19df476af60183f8584408d  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/regression_objective.hpp
2ceb81765904fa43315abc272698b2b09cb352c4375e9ae6e9301a1160594271  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/objective/xentropy_objective.hpp
8e8d478b90357c54329821079074029b63f7e361b689eff9eae10325784e31e1  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/adaptive_feature_mcb.hpp
a8fd56c323df819177255fba93e7d7a9f4117411d0c37d6d3bbb462ec64be5eb  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/adaptive_feature_root_gain.hpp
4953de2f4ea2edd37468f4d8ec0246ce0ebd92f1b6aa198c89a776a3d7faef77  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/col_sampler.hpp
6a3cfdcc1204962ad788bec58de3381ab2f0de8196f3f5a44e58b043aa605b9c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cost_effective_gradient_boosting.hpp
6b003d8d7ba8372dd85eabfc1ba7dbafdc11ff0eeda47155836b37712a1ac7c2  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_best_split_finder.cpp
9e2e206fd6a6f5887e95bd7d57a7beeee4881bd73eb57ca99d0fbbd54eb67571  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_best_split_finder.cu
5408a0b180ef044ff607e94dcb0c41f63d669b362e3ca3f03dd448198635f9d7  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_best_split_finder.hpp
497c0b87a66f9f2084746510879677cff478a17145fec0e76f72d2523604a624  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_data_partition.cpp
0fe04af68201567b1c53b8463454c4011727d6bbc448e90a7b06038b41e644a8  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_data_partition.cu
c13f5343884c75374c5a1ea0cca695e2b754a905e96ac4d93bcd83c84c41e761  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_data_partition.hpp
56b952670068d3e8f94e86be0ebab4731035fafb6fbb62cd242f03afe59a877c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_gradient_discretizer.cu
c65394b1f54c529b61d7c345249ca01652bad1c960bdb08b60e5ae6706b5c2e9  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_gradient_discretizer.hpp
8bab6b31d5c8e6549facb7964d9aa2fe0165585a8b9c170cd8ba87041e43bd5f  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_histogram_constructor.cpp
cdb3ed5d8406bfe369dd0d2944069427c714a78162b17434275f88f4bc9e0260  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_histogram_constructor.cu
7e606c14a0da978c14a5f65475c3dc2f40f75b1372a9c8346affcdd9abf3e632  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_histogram_constructor.hpp
5adf34f34ce0b5dfb237abb43ca5172fb2d2939a9d7ea11aebdde8c304e4ba0e  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_leaf_splits.cpp
1e18672a4428ceb72d1e2b7813ccdfe88e41e32bc38308bb0e97d284179e9361  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_leaf_splits.cu
5a2d86156775ebc9b4cbf7e1002427581425ca40ab67376912d385ebae972dc6  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_leaf_splits.hpp
8271fab425733023f75f1b0d9c38e01e923c6aaa47f0466ef837e0a1634c7d17  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.cpp
cdd773992e004f783a6ec21211390f5928d5d7db4073797884e03f89e68ed8fa  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.cu
572e2ad864335c7dee8d94abccda011cbf94e3f0ade1da8eb15f67e3952d0d71  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/cuda/cuda_single_gpu_tree_learner.hpp
fc809ec220fe827824b1602a16d5bc6573b2fb7c9740702f3708b4eea2cca424  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/data_parallel_tree_learner.cpp
82362570c471537a1f9055ccfbbf57245fbe18a5e65dacff50a98f680c70e83c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/data_partition.hpp
e3c74eba0d391e26ec65e933f25b6da5837adbe96d9935a666d12147d332bb75  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/feature_histogram.cpp
f395420933aecf71793a2d0b253c908e00559504a1f66fb3e79e397816df64a6  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/feature_histogram.hpp
13e22ae3955312d02c065d25bacf4d1242b1097201911217d54cb042fdff7726  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/feature_parallel_tree_learner.cpp
6ac4467e89495fcd4e176cc5cef123adcfde45d3c1ee08e6f56b38cdf438f891  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/gpu_tree_learner.cpp
1193927d2efb1f996c30e8a2350abeed5b21cae586224ab66776d6c0a768328e  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/gpu_tree_learner.h
ad89098ff8227c199a726f9fc38e823d6183612d189255a98ab2ccea1058d70c  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/gradient_discretizer.cpp
1c7bcf4ff2621d0f7fb45b3dbdf2b287019c03e9b4c6250281dd2b7af30a1169  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/gradient_discretizer.hpp
9ac173f793e582f9acd17f02fae8b30b26ceb1b6ea22d51899b6b08e4a29ed96  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/leaf_splits.hpp
f99487844db6ec8369c8ee30c48d2a96e5980134340312b7dcd33523b2472b2e  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/linear_tree_learner.cpp
0981f8936e67bd233f3bd60ffbd94ef4b8a0c545f811a0bd9e3161979b427d02  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/linear_tree_learner.h
34875eee17398f058fddf3b5e8bc0ee4fbbd6046e867433eb58dc9805726d5a4  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/monotone_constraints.hpp
9952a19c2c6a1a2a91995ce037ad6584271e765ac9d2365cbdddd686e4ffea17  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/ocl/histogram16.cl
0cbd8cb6ce84f448a71a762d61c30f0afff68084c6aa9f8d9985180e84cc2cb7  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/ocl/histogram256.cl
cdaa72285753001fd96eb4331359fb96cd0873e6db431e036a32cce3ef0d5a86  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/ocl/histogram64.cl
3e896e1bfe91c9873a3b431b57aaa792cf3f119f6def5122d565f6b4cbf71931  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/parallel_tree_learner.h
aad04b7756abe9c32d78b5ec71a343ac573d0a8234aba5cefe7eb090860886ee  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/serial_tree_learner.cpp
f2ffcfa953b098b00066a39d9f3d1e1760fcc6e2193da1b907ec14d740a0e8a3  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/serial_tree_learner.h
44eff44302f33652907158c27bbf757e7e69eb9c5773e563ad090e51e24e61e8  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/split_info.hpp
fdb0724763cbc6ec9e87376c251c2fb6f1537be95c002fe8fc78e09f0253a5bc  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/tree_learner.cpp
0b1f45e5108d97c1a6d9f2018286cbccf48ac2d5eb4c4a60e73b7c8cfad8a1aa  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/treelearner/voting_parallel_tree_learner.cpp
e5d2493df3dd8419d5a15a12e746a9e5d31c2ae28773d83a9d1926a185392916  ./competitor_and_baseline_model_source_code/Mean_Ablation/src/utils/openmp_wrapper.cpp
7fdb8f02366177dae71cea269b3b5550b2a6a146fe1a61e474b5953b412866da  ./competitor_and_baseline_model_source_code/SOURCE_NOTES.md
5c2432a268384827e4e59d8a9d191984fb5b41bc063e3538973edc81d54392aa  ./competitor_and_baseline_model_source_code/XGBoost/CMakeLists.txt
b96f9cead5f4ea4c0a217bd9d879427443a353598fb72694f2d8c4428b53a6af  ./competitor_and_baseline_model_source_code/XGBoost/LICENSE
74264ff17a57698a9617eb2b25969f01879dacc9a5915f48a63b635c4c9606eb  ./competitor_and_baseline_model_source_code/XGBoost/cmake/Doc.cmake
973f65df4e5bc95edb44b97284edd219d08e65a49305b8b754a7e7cf1b09ba6d  ./competitor_and_baseline_model_source_code/XGBoost/cmake/FindOpenMPMacOS.cmake
ce5ba3b6596f7c8fb1478320cc6e05ff95ef604635f7711fce0a8f33f045fad8  ./competitor_and_baseline_model_source_code/XGBoost/cmake/PrefetchIntrinsics.cmake
8049bfec24b81b38ed110ee825a51f89284cb3c76a27fe259aa20fd814f65e29  ./competitor_and_baseline_model_source_code/XGBoost/cmake/RPackageInstall.cmake.in
efef055c3c14a88f1fcaadeaacbfc993dc69e5dc6f2d09d8bb7cd691d6623734  ./competitor_and_baseline_model_source_code/XGBoost/cmake/RPackageInstallTargetSetup.cmake
e780895985b08154cd8f43145b242c46c243143561b99a21ffb6d7686210e087  ./competitor_and_baseline_model_source_code/XGBoost/cmake/Sanitizer.cmake
45e480b03d01d7bfa3b04661460f14aab6275cb14b8369c400610f7baf912fcf  ./competitor_and_baseline_model_source_code/XGBoost/cmake/Utils.cmake
dfe1a978f4a1789cb70a0d5895eef4d9cb3c630e8e4906d1b1b1d9a505a5c530  ./competitor_and_baseline_model_source_code/XGBoost/cmake/Version.cmake
706da57a5ae54aedf3844d93601db7c35e78b1a372e840dc6c80ed5b81bd39b7  ./competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindASan.cmake
f157d6aac27bec0258475095cb726d98102a90164c0e73d36393ebe015c83d99  ./competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindLSan.cmake
4fe5de6ac16082b7a3b3def7a7c5fc6a613dc5d94575fa4aa2b1641490c9dd0e  ./competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindLibR.cmake
1fd44d09cfa7dac18f0b669e19158b50e17fbc71031646c88e26b3f2ecf6c3d2  ./competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindNVML.cmake
00427cc089a4743a685884839a15623a0deb0c67b38fa013e4f14620ec4d3170  ./competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindNccl.cmake
a8081c4f0393d3b05878c82696c4c53b5d943e75fe92fb23c1556dcf74dd86bd  ./competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindTSan.cmake
e9daa51962dda3faf478186f197d939344ca4e6098ac2f0439d01579642befcb  ./competitor_and_baseline_model_source_code/XGBoost/cmake/modules/FindUBSan.cmake
142457bca662e158c23731a5afb667d057207f0ce47fcbb007846433cf4cc638  ./competitor_and_baseline_model_source_code/XGBoost/cmake/version_config.h.in
d2aa689124e531b122411f4e5cd3d9c762866c4f1595ce7e7d3de43229486140  ./competitor_and_baseline_model_source_code/XGBoost/cmake/xgboost-config.cmake.in
fdcfb77195357df576d056268750e822af32a550550054dba9e66384bfb8930c  ./competitor_and_baseline_model_source_code/XGBoost/cmake/xgboost.pc.in
5c842d38d8fa6ce0f12ee22ac175867fdfc17671a4a0fc206a8315602fed7e6e  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/CMakeLists.txt
b40930bbcf80744c86c46a12bc9da056641d722716c378f5659b9e555ef833e1  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/LICENSE
1feee41fae77cfeb010dfb2142450e24821ffdded20a12a74519dab2aeff003c  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/FindOpenMPMacOS.cmake
ca34f45e1a58d569c8ead22f6fe6e60fc36cec6249aafea2497979d0cc5f8406  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindASan.cmake
641eb308b1b5e1572e9af99a12409b989410eb91891156d996498fa0ea1cbefd  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindHDFS.cmake
656f74390feabb4c472daac62cb453a5624a3ee9a3ab185aab653f370a0db1fa  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindLSan.cmake
f938dc091e672aab20507cb6de07eb8130e4ca3576e67e5338a292defb2c2826  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindTSan.cmake
e9daa51962dda3faf478186f197d939344ca4e6098ac2f0439d01579642befcb  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Modules/FindUBSan.cmake
5b8b2841980b8db318c5ada54ac22c0c900e2059ef29e1bc6a1ad82f6104a68b  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Sanitizer.cmake
0be3002875aaec4bece502b98c798294585b3798567d93f177f053ffffeff75a  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/Utils.cmake
4b74a412e44908a00e393345ae89725dea2d4775c44b9840d69ff31c3aa0969b  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/build_config.h.in
ab1a768b418e6ef0fa3558b2ce8b559617c5392f7ccf1e872ee8402832c0c5c3  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/dmlc-config.cmake.in
508155f8ea3edb0326ed6e34e526c95cc3a5b5d19e187c69d38ab7f402e77f09  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/cmake/lint.cmake
4b2b9b41104d8a778c6dd317218a396f89a512fa0e0d96374e9c333445084b24  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/any.h
3755e90a31bcf87bbad29d03fe2d06928ce353f3d60f6b962219014b2b5ef394  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/array_view.h
1d1402c8434c5645adc7bdba4b256564cd4dfc5b2ac710bf91c67b121644cfbc  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/base.h
af131c17d3f2f0fa44cec5b3e4fdfdd1a3d63b1eab40b39aca001659780f9649  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/blockingconcurrentqueue.h
fb66dc75e0f9bd5e61628198a17f70ddb21d1b718f5f411a18abd55109f39c0b  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/build_config_default.h
4cca372a75ebbea776ac0469d2325da19af540a948e34884f8f184b8299d7e9d  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/common.h
cded0fb5c8a628a19f7dde3cc43fed99cbbb02dfd4d8e17817a53d3f2902a095  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/concurrency.h
0aa79cca3ae9fdfe06c4878d0fec0b014a156810d8b218ea95837fcb8b451e36  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/concurrentqueue.h
f96de735d9b22ab556ef08fc3811a854ad6d89dcc0e380917f0ab0d489d80aa6  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/config.h
f08a01822ad2aaa7ab1174cae51c0ce4dcf29564486fe56ae9e736c343141bf4  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/data.h
3e17a70b3613f28e273081bb29860439739738fb4b25b7e0daf21c48d07bced0  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/endian.h
b976450c70a84699b58cd7571330e55c40e993b706a976c15db1b7e50a8a448d  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/filesystem.h
df76020acc1cd03e408d5a209ebc01ab3e69d8ce7affce7daa83942c17f192d3  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/input_split_shuffle.h
2ab7d8c3b217ca8c9010ba388960fc10436d8105a21c9fa277b0422c47aebdf7  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/io.h
64394aefcf4425ffa502fcabbdfabdd09439531591a04bee646e44b16a351186  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/json.h
9345fbc69d3d7b9579644d4efddef05e268a4250cbb51528bd1c612246471838  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/logging.h
ea9d0d0cc10e5efe23570904bb7d1970304c2176183b95e5a343cf7998d9e8b0  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/lua.h
218f33bf93e5a8d843e7ce587da31b2cfd63df1ca934a5bb746450b0b9f7fde3  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/memory.h
105fe9708d54d0634754704acca1804519fb242756c837ee46c8d968e4c1e958  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/memory_io.h
2f98b8b426ce43e75f3f08359d465ee50a8e1e0afa22baf1e7d7801ce9ca7dc6  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/omp.h
f0c16a6d28fcf3231d44a67fedfe196f135496062340ab09c7cb205911c22565  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/optional.h
0498897dbe3098244866461d8dc980cd4437f8ddfc0f3ed56493e785d4d8687a  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/parameter.h
6ef00b3cfd2d871440977bb70ff0bf8ebafb8431245bd8fbf9c541a433f0ed21  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/recordio.h
b865caad2bda4e93edc0e5efe82b62c371b823ca2c0896845ab680c56a412d21  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/registry.h
b23ece604840c936a3cfbab0b603de5364f5dfa88e38786b1c0482bd82e39f9e  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/serializer.h
16ca4f91c259731ce1a1d38a52f570448a248ca706adf9939b763da2221f5acf  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/strtonum.h
400187c487f44ab28a9249625765c2b802d880bb040503b0c9bb9add16deea81  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/thread_group.h
db094481a6508f302daf0bff1f110d14dce57380a31f158bd35da53f2ea6bd55  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/thread_local.h
530c058f504195632e543a4a4ec8a1027a82031c89845191ebd3ce2a712b45d2  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/threadediter.h
24b2177ff5509bf558c8464cd322e53c869a110b7466f5ce479dcafb0027ee11  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/timer.h
8e52193aac0afdf805526276d9cf5617631d491a427754bf7731252fd8ddb7f8  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/include/dmlc/type_traits.h
af1f4b1369836790cf414fc8aaa7ce2fe6c8913e6a077e8478b31d728b39582a  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/config.cc
7ed08da201891c187df18010b81bc60fa64eadf3e1e2f6d5e58791977cdf88bd  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/basic_row_iter.h
3ad16f31296d590f585cad30bbd8b0b8c7667286cc50314120b3794353d5530a  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/csv_parser.h
897a30d4137743eb490848fd5056b1f8e870b20f9292a874fea934cd6cdd3cf3  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/disk_row_iter.h
9b359038442ef8a8f7abcb8cf7b018326a8415d29baf37406551c5e09f3ebe0e  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/libfm_parser.h
280f33655336683e4ba3e3b2e211b9e0afa4a16e271bc6e45e34e543c9a89cfc  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/libsvm_parser.h
e1138e585e522362d5b129f8ddd1852a2afc0cfa21f2d90c5d703ed16164ac49  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/parquet_parser.h
398adb3110c3dd4eea23149d66f172925b59c6d4784e5f6443a74d907dfc1f4f  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/parser.h
d30541fc0e9617d79eaf5e48ded9016220fc00cdf08a31b59b6c35f2c5f26e75  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/row_block.h
c0ff725243eaaf4cd959e816aff175fc673febd634e42ad9f6179f39d807f6cd  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data/text_parser.h
d50bd89847e4e65d347107bb2c07fdca102984f629af836e20de4dca33eb03d2  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/data.cc
9f2bc86e028c63af36340f98f935a92bd5db531627cd2831f60c123e19c76d62  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/azure_filesys.cc
a9e2311c778fcb3aa1dad15af614cce0bb27c254d0e0cbd7e9d460b51514fbd7  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/azure_filesys.h
5201bf169405369893670fd2881651212de8cc6325d7c6c70490169a8587779c  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/cached_input_split.h
f6532b79f6bdba07468eaadf4dfceaa41aba2bfea2cf74b10464e0d570427cb9  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/filesys.cc
0af046aa9a147628d4ef1dc958362735da7ac22c8eb28909367eba4b5de90a26  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/hdfs_filesys.cc
b5880b17ed0d25ee9be0daa492e01a698d472df4645465d0a32061e23337ce65  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/hdfs_filesys.h
6c12d6e50c6610410b4374d3240c2f832437ab03d44fe9bf7b1586c508de2812  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/indexed_recordio_split.cc
5080fce92c0c54ac735a5decc9d7dd6980f9e610cc26c2ae18ddd5326b711721  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/indexed_recordio_split.h
754ecbfe02dd74ba82308f992e789e74b615650d9da930b34441c0f27af6dc3c  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/input_split_base.cc
c8a03ccf5c0abdaf4927a832f21cdbc75d1b280647fe8cfdda1544d487328114  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/input_split_base.h
fb44eff665e1e75c8b6d18c52346ea4680d66bf5be089db63378e9179ac61f82  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/line_split.cc
2c41bf5569cc9094b8bb5fea61688d3559c782742c62591983e4b337c7359ee9  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/line_split.h
0e27edd0c59aa4a71c4c7f1a89d654220a286c9ae507c3a5792270dddac63360  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/local_filesys.cc
36781df388e4e9469984977fa480b70fd0430d35dab0df750ba53b5b39466e9f  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/local_filesys.h
0ef8aaa365d73985bba84d64e31e6e40eed00171ef3128555bcc273ec1ea38a8  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/recordio_split.cc
b1728fc504f5a1bd7380f14544b32a7d652b9703e9d84e71a86475b47556ef8d  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/recordio_split.h
9d3ae1f5f85c72b0d63df28f15c2ad52d4f68c44c8f282e7439b645c9e319dc7  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/s3_filesys.cc
bd99ac9e67f1d43e2f978ab22e5be92e5257812281bdf6e22c58b28bad72e2d8  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/s3_filesys.h
4ed0fdcc075e4f64e21660d353263cf9fdf2764c70638829f30ccbe6cf47974b  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/single_file_split.h
89868e33e457426b796cf29d99eb6f05e7aa72e635e66511722180a15a74a6cb  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/single_threaded_input_split.h
16e671e9e6bda0a6d9815961d332daad0440c3b1923ca1a1f137c7ed78053f99  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/threaded_input_split.h
86c82d35ab620272f4f2f1261b9b7ce577c49dd8dcff76d09f4d476a9ec18368  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io/uri_spec.h
6a8734e83f796f3fedd5f14065cc3f16cfbfefaf29753ae9ca8f506d81915a51  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/io.cc
544453eec04ca2891c040e322eef47bafc30314ba3fe4cd00bbbe647bdb430e9  ./competitor_and_baseline_model_source_code/XGBoost/dmlc-core/src/recordio.cc
9986f51c7c67b5c877ab9c66a5a99e125f979fa0cbe17e240187e3cf22e963d0  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/base.h
550e1023a677c035bdb40ff973ba46e4b1e9d13bbf9bc45d530f7cc7d9291c4e  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/byteswap.h
de8aa1a13341d87906e83c57adbf585c419976e513ddab7a8af7ebf61e18cab1  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/c_api.h
7a228ab3c1315ffcce2042a02c41d41bba368fa6bc45efe74d1f71f16f90c0b9  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/cache.h
35848a221937e3f59755962b8b8eaae68c363540d75c1fcc96ba66569d4312b5  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/collective/poll_utils.h
f412d756424ed3936807d4543210301f4d22b10172ac18b9f5ff5605881c4952  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/collective/result.h
6f3df84179b473d77ad5f3c7ccaede2ac7d8486800143830c0d58d65ffc3173b  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/collective/socket.h
295fc38477ab7679c292fffd3174229f797ba1cfc0a5a46a79d38ec89aa07918  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/context.h
91822f14da91cfd24dc6f59b694592dcd9064cb2a95e084382aa34fc8a8ea1f0  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/data.h
a0af64ac55fbee1ee0fcae4cc7c59605fc36dbc51128af665ce59e1c09792fff  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/feature_map.h
987a457fd62d6f0cc378028ba5983622f58587eb6e4da9622b34a399906d4311  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/gbm.h
00d0d3563d4b1c4de43c1f88f901184f942f44a4b4c82f4c915d2bc5201d7719  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/global_config.h
bc73365482b49f57653e53fb1b7bdcf890dc6426ed7f9bd335ce2c0ee5af7913  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/gradient.h
0736025659b2fe046beee4ad6a780c54c6d86bdc0c6152262f8a3ce1391aeeb2  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/host_device_vector.h
a444900dae063268101bc761da39911484ab878c9d6d2a444faaff10a7618d81  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/intrusive_ptr.h
0708ffcf4e1f44ed5371ac2b609f09b141e9e429bbec0a194f7ad9c023b381e0  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/json.h
96d0d3af2cd068b68f0054b991e22fbe5575efa193b14aba660597dd6721c6fa  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/json_io.h
02f4e7bebf290e0343f69902e9e8877ca46170c907c1f53c93fe833180a09035  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/learner.h
2d96c9fb5514eb090a3ab60d9bbc2b31c6481721d3a25fb64e3c895be4afa358  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/linalg.h
281014d85e1328ba99a5d6336da0e24db3fcdb4159ae1ec199d8eee1ff1ab424  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/linear_updater.h
763c554de1c43a34b5fd2d861a3e9b155e981b101fa64a8bbda16b5282bdd248  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/logging.h
54fd02a3625f5dda8faaa22d18b657e5944cf56d85a5b38038d30f0a340e3b86  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/metric.h
c679138a6014b1f24f144a746f2f387b53e4a1c132a5884f92778ce59e509aa0  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/model.h
39bb4dd1aba07ad2de7f58a784c193e97d22f2777bc18cc945b002821a6002e2  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/multi_target_tree_model.h
cf895ec511988be6c8ea7ab8c79261ed5a257c7e3517c00f2e70cbd9f168d04d  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/objective.h
cfd1db5851cc8ec68b524f43c96219bab330e27ce4e464e152d46158c20ebc6a  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/parameter.h
06123789f1c7cd3282d6a9050a47f129b6ad4d123c981b19b95bfe1a10c5724b  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/predictor.h
5f135a6c3559f047df8b1f28f7418fab9dd8d790bb61a279b3a9ec63382a3b22  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/span.h
0aae2e8c5aa442fc6a1fa07536a7ba3c0771ada63ec0a6b4e521507c33e24ae7  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/string_view.h
c9842de25eeabd1fe66f73acbd71f9599bb913441c656ba3b379f54ab7649260  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/task.h
e70f6bc52675748342d4c3e9051500ca969fe8cb42604204cb5b1ce9be1b14be  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/tree_model.h
3bd7fccb3c02a69cb1e8f0d9a67cd7f5aaf3195d0fa88d9c6b9d320cf75b36bc  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/tree_updater.h
825b51a186d35bb3ca6d7ce8597878f9aae3ff68e37defc71a48f9cc59684c01  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/version_config.h
a2fb152b7cf4b690e652a4ec1ce4609ec8e7f182fe41e9679c2558eb7fc9b58f  ./competitor_and_baseline_model_source_code/XGBoost/include/xgboost/windefs.h
49d67dcab64daa9b65b3b870a0288463b7cbb55670fe9fd7712b0c01f27f925f  ./competitor_and_baseline_model_source_code/XGBoost/ops/script/pypi_variants.py
b38528977e021d8a76174ee5912b649293a70316b47b99159d4464e5397f74fd  ./competitor_and_baseline_model_source_code/XGBoost/ops/script/test_utils.py
900a4c9aafa358c8d9749b1d7325109104b631acfba38fbc0649f18898a6f5ed  ./competitor_and_baseline_model_source_code/XGBoost/plugin/CMakeLists.txt
284601bc5c6426500c75868b74e9c88507c63f83b3647ae220f6df613d947e5e  ./competitor_and_baseline_model_source_code/XGBoost/plugin/README.md
c3aff564adde9d0cfa81c7ee5dd888bfe3849782f0ee2756321768ce2df3a0bb  ./competitor_and_baseline_model_source_code/XGBoost/plugin/example/README.md
210d4f98f23cd79ef6e0ba6849052a27d7874f9f9374c77539e2ae9ceddd7801  ./competitor_and_baseline_model_source_code/XGBoost/plugin/example/custom_obj.cc
50769b5cd01020a2c2d2ea50ae4ff1db149af2d2e012e810fc77deb214dde96c  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/CMakeLists.txt
a44fed75ca10a1e091258f7203589bc074579edc4a731244f437f690dc26ee5a  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/README.md
66b0d1c0f2af0401ff610ea427aa2142015f2d2fe3010c735ff6816ff1845840  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated.proto
83066fc2f1d4db7ebb33b9447ef8d14c0e38f70f455a7975abd985423b207ce9  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_coll.cc
d6019042839feb5b6e4ac7d9ab956ebe7e72c3221e7560509c03125119c365a0  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_coll.cu
91aa5f7496ef22de7d50d16c19871ada20ec9409b17ceb5f1d0845ca9e389254  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_coll.cuh
99ded1ecb5436b0b4381144d00fe14a00c318ba0e0ee59f53fb58d29fc58338e  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_coll.h
8627b21fb60aa0f9fd3c0742e1611940faebb4ff842b43eaa3f6b6d21fbd2a86  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_comm.cc
1c562d5edf90fa2b582618f4f8e75857a928dc6638d2daa53c9001d40eb4e24c  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_comm.cu
70b8be7dd29e6fa1af9593fa859652b108b1b2f14737fe878e8df3cd14be9edf  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_comm.cuh
6a66f4f57a29b924119a53554c0989cc8875d8407641b645258911d8ee996bbd  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_comm.h
ec84bb8e275a55bd6151db48918bb64911b0e6220af3733020f4b95177f44d0c  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_tracker.cc
c29957fb4f09c23368cf0d936e626bdaefc78d70a41974a4254efcb6943370c7  ./competitor_and_baseline_model_source_code/XGBoost/plugin/federated/federated_tracker.h
d638595035d67f15b34ca14dc16835bcaaa94aca0ea03808447d4fea9ef1ef2c  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/README.md
15fe72ace6fa134e0a08cd0304961b8c40e1f1d6ca08d246dd56ad9eddc4699d  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/hist_util.cc
3e903f036b7d490144b8fe8eba7867834c42adb4f9718426f5056482617458e7  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/hist_util.h
a05f9a2e280ce6794df03f9fb1be545ca739c1453a119300a89bfbe5d15c4b41  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/host_device_vector.cc
03a7cc72ed5d2e622fe6af1387669a8b7275791c3bc7c6b367febe6a00ea4887  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/linalg_op.cc
1f7595bafbe5f0c826b70ceb5151cd3a89d7228185f99517e97136319222666a  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/linalg_op.h
7b1f390e1b57826c43f557834b27ad579482ae5ec1a12be8e5b57e5b15caa4f5  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/optional_weight.cc
bd72e73ad4d8cf7c261a61b53f1773f3ed5e95fb4ea72600853e1eecbb7e5166  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/partition_builder.h
ce32afd61c04fb9c55b1d098cd681665e085531db6873a2869938367f53f6c5d  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/row_set.h
138c2a35d9393dbd9dec45f170c8217d20c7602555382000e2e68f51c8947c6b  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/stats.cc
a28698c1ba55f8b1b1fcaa709333b92425bd1b9d040421166375f4caabe2f8c8  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/common/transform.h
1af48a7b136deb3d148ca93375c0ae90a3dd25a6f1c3930527437fe878482863  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/context_helper.cc
925f260c987b48ac4a357c42d9cbe1b950e40f506e359dc18df566cfa1da04a4  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/context_helper.h
9823fc4e9b4c9175bf37fa27d2dc6df6690911a38f7d50846c578ec18a8ce5bd  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/data/gradient_index.cc
429f79d5cd60e758094a9987566af0aa13eb8004dc1d5ef498cd525080165460  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/data/gradient_index.h
f7f83e34cb3b6ee407c737e7bbab5bbe50a389e70cf54f920143640b4e0ffd62  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/data.h
4d9e69a307d5164c08f89da4cab59dfb4e5d6027f271f55b8e5e87a45e696f52  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/device_manager.cc
b6006aca5f7fff7f722e37fdebf67f0c24cb36dbe40af246132d32f11ceb3715  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/device_manager.h
1e792b96bc682bf7b5c7c5eb82b099280d3db969b7e4d9d9c23da064b2e15dfc  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/device_properties.h
588dc9f68aa8b531c9f28c3df700664c1e4560f021f3ecac8fb05074c19f1c3f  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/predictor/node.h
1fa14f76b74d4de5ff311e11cf402a473118eac1d7dd923d74547c0a6a4c91cf  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/predictor/predictor.cc
4e0846ba0a1af8ba2ddb54208fe62b5d5d3e712503535feaf4ab28cc462b74c2  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/expand_entry.h
66c38bbb637e54dd10b52eae2af02fa854c0f93706536daa8c9828c80ff5899a  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_dispatcher.h
d308ac484758c9523b0a39603694daafa272ba6983e3af11968d024d45d4893f  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_row_adder.h
04d88ee186c6b1183846c9c06d91aeb8a5962217e1b24a9b9a24df1e366503a6  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_synchronizer.h
c77e58fb729c7fb0bb8590963f1d7a7a16c4ca562cf25bd4e9ff7783e6597de1  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_updater.cc
06960006aef5c1436b2add4888cb58b3f2bda333fe3fdccc4f3060e693ab1617  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/hist_updater.h
b8f7907699f44ee764c08bc09dd82b6d9187778d472c978509ebd6a7f7a9292c  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/param.h
16b3fd7a0c5ff78cae33e576e8d8f799682607656e29a6a5835361fe192261ee  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/split_evaluator.h
0467201374f6f0dad0c1297a5b18019171ffbd787dd98470854f10e524fa1fcc  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/updater_quantile_hist.cc
65c1974ef2836f2c85f2cc2ae88651084f84a2550e353a005543d3f72c267236  ./competitor_and_baseline_model_source_code/XGBoost/plugin/sycl/tree/updater_quantile_hist.h
239bfa4d329d234e6272d0c922b6dde7dacb0dd0fb55457c1b4f6e277daccefa  ./competitor_and_baseline_model_source_code/XGBoost/plugin/updater_gpu/README.md
c6604148a9fff0558b69c170b2a5d8e2ac418fa43fe8562e3f84085ad1ce4f47  ./competitor_and_baseline_model_source_code/XGBoost/python-package/.gitignore
786c6a42efdffef37e10fb18878fa9ce8175e4db720f89d37168c2c0c05bd915  ./competitor_and_baseline_model_source_code/XGBoost/python-package/CMakeLists.txt
b96f9cead5f4ea4c0a217bd9d879427443a353598fb72694f2d8c4428b53a6af  ./competitor_and_baseline_model_source_code/XGBoost/python-package/LICENSE
ea93fe57d617ce653e28f6f50aadab89518dc3fab42d172caa7200b7739dc8db  ./competitor_and_baseline_model_source_code/XGBoost/python-package/README.cpu.rst
99c52610ff53ff200b112291839a557af8a38f5d5c3dd4aaa045f415bc34af5b  ./competitor_and_baseline_model_source_code/XGBoost/python-package/README.dft.rst
99c52610ff53ff200b112291839a557af8a38f5d5c3dd4aaa045f415bc34af5b  ./competitor_and_baseline_model_source_code/XGBoost/python-package/README.rst
1068e0aa676a9f38f2717e63b25e98c2502bde9d704a50e10919ea03ef90ee54  ./competitor_and_baseline_model_source_code/XGBoost/python-package/README.stub.rst
b8a34ed5f7a117e580667e26cdf24254cc2cc67b27d56a79e80ea0103f4956bc  ./competitor_and_baseline_model_source_code/XGBoost/python-package/pyproject.toml
230a11f293dbfd50f4e859c0b895ee88ff2118d492c2236bb1106c6d86fae9d3  ./competitor_and_baseline_model_source_code/XGBoost/python-package/pyproject.toml.in
18801488abae21dc17147d3aab8c7cbe19e3a2c22f1ef93fcb84abe01f9d66d7  ./competitor_and_baseline_model_source_code/XGBoost/python-package/pyproject.toml.stub.in
68ec10d7aa58f8cc2cc4636c9ea52e6fc13299fc121387bc5ce30665c576b3e6  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/VERSION
0d4c5d73d45da08ec871a6219ba2ae95a0673d09ac4dda20800500a65d4659c0  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/__init__.py
8d96486fa3d9de4d1ee77d1edb9884dfc88b526c9190bed24f7fe60a10211611  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/_c_api.py
2b09089716794db84398646275623c672a7ee683cb7d8064f2428f7714ab9b0a  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/_data_utils.py
36547edb957e64f383688cbbe2623419fbe6ca487bc7e7d10a0990b5fb9b3028  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/_typing.py
38b8398569f803ab706f6e199e8571acb1ec324a3119f399802631ac4284f900  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/callback.py
02e7984c7fb2a8312abc26815e56abcd28763d8e4d822608ed514c908b01e9a7  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/collective.py
ef625d9c7c25f96f4955f429bb65d5e81fd04650c655633cdfe683b16b7487b8  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/compat.py
8b5d8f1d6ad6fbc2d2d90483e06d0cce7d0f86e9e1bfd53faa8179981f99048a  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/config.py
9e338b34dcd91017bff4b40f1fd332abbd9e06fc6f9861286b448a6bbf0f0226  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/core.py
4bd6d313fb1fb576f51fd0f01f537a5507acb13c09f5ddf72bf04d68fab9db08  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/dask/__init__.py
b4ad43e171b6d2abcb2ab6c8448f3912bd54463b8721e26803b9d2c85176e773  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/dask/data.py
a0600d416e353b1c1bf0f01956f63b1e29eb25249bd49b51d0849e763f5f7194  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/dask/utils.py
2afbde83491fc5a64002fb23f00a57de46e1bfc2561b25eb0cba2b50df973ee3  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/data.py
6aa42a336430612f7ea2db05caeef774e245bc30fd9bcb14a5e0b591dd4c6ff3  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/federated.py
96b41a6c7d0e51953cf444ba7288ac26638fd0985b58156803620f878b86c4ba  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/interpret.py
8aa593af825003cfaa5a6c7a2d7b999c20f56d4477d50fcdcbfd3f1909a0ae1d  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/libpath.py
ec9c3ca1844b4c580429aa13183dbecf96641de24b30f2ccb52b44f78410d33e  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/objective.py
72d78170c838b85bf6526fdb850918af194106df656444372f9abee7488bc86d  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/plotting.py
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/py.typed
2a3b9f343272afd9f297d8b41e4fdb864446dfbd117c8bcc847c1b6fd0d06a27  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/sklearn.py
d6651ca8ef8825f6eaf2ef6464fa4250b65df9ab056689a740c105e5e5aa3713  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/__init__.py
b1fc5728c32a43b6c6cd226061bb77ee8ee5fff0926c195fba62a487e31afe55  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/core.py
7ce0d5cb4e933e2a27ad6e7a8ed986199eb61ecf2c17639db48eb47184aba7c2  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/data.py
ac6ff787e3efa5365737c95cb8269f8e014cf4b167a816480fc7aeeee02160b0  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/estimator.py
7bd97304eee60ee8a818a1e735c6126a2a75ed6ba576dc03e06e9ccd3a621568  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/params.py
5e4b5b7dddf63a53081edc1fca29a068a2557aedcc2c3cad2f4ee9769ebbb24f  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/summary.py
30ee87134946a8b051b4358bc03490fa904a9a340b0d21b8e4eef4d32097b4d1  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/spark/utils.py
5320439a198dedef5529e97fdde731b1f0c67c162ef8ada0058dd34f5343335b  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/tracker.py
158615f6a60c19ba794537dac94a09fd859e54ff19154ce0ffcd16a461ac967d  ./competitor_and_baseline_model_source_code/XGBoost/python-package/xgboost/training.py
b1929ce0eddadcb2d57fbc349c83a936a02e0cad44af872cb1ee6ec7e0fb13b5  ./competitor_and_baseline_model_source_code/XGBoost/src/CMakeLists.txt
2c9fccb71d6b655603d037592692818c9040242f21bc6c78a9eef1616ac38bab  ./competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api.cc
c4f03664bacb05547ec2f0ee95753e54ee27da328df31b140dc708ac06330338  ./competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api.cu
a21a4a7d4f30d37d4c1e8aa214ee56327e8375a20ec9b6765a2509deecfd1b4a  ./competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api_error.cc
75e806cb7e44915517fbf5a5ed33872e18e1db64e3ca74386c3dd59c030aeb66  ./competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api_error.h
dd9ff4e34cabd6738bb25c38061c16ae431235dccaeed827ef867874c8cec255  ./competitor_and_baseline_model_source_code/XGBoost/src/c_api/c_api_utils.h
0ffdae1ef3e522f3af16499a4a66f80b66143316ea7df926eb328454d96e05fe  ./competitor_and_baseline_model_source_code/XGBoost/src/c_api/coll_c_api.cc
69997fa08ce854f7495a84fe05aa63303b2ad1c39b7f3794e4e69be76c9a6167  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/aggregator.cuh
f414f7c7f8c177b758ef0b3fe9e09667f35398ba95860c1ba760b8a6ab5168e0  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/aggregator.h
5cbf4ce20856c01717b41360d465ef5b0e2c85715fdef2351accf6feeeed5123  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/allgather.cc
61b12c844fe760a4c4f14450153a00620e2f6ed08a8490838e78116b7a3321a9  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/allgather.h
ec78a4f809eb1eebc2a8b81409dc75c3b410c1799bb6ab9e5753007c2e326f02  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/allreduce.cc
361e9e56e613e38d1f3f19fd41e3e12b7974ea8b6652c2b98551f8e66b24b56f  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/allreduce.h
6c377e968e91aac81e1825245877fdeca111c1709a1ac4895232c542822bae08  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/allreduce_v.cuh
cfa860447a5cbea8980fd55df8b9fa97c5670f1cc86776ca2286ec1de632e82c  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/broadcast.cc
95c3e446687ac9b3b93be501d5dadd75c920441ef3d7a4babf3906a225e93f65  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/broadcast.h
9b71cf5537e9b0a69cc81a5ad6a9f6f7245a2b484e9dac098848490c703b7266  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/coll.cc
53a6fb7ed53e201b042e0fda91a52eed472419affbcc13fe9e5554ffc51643be  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/coll.cu
7d3d93ca720a89322a1a318208b29d085fe80b63caf80b2fcd26a41eac0d4016  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/coll.cuh
6f83be19b60b662bfc2667eddb5b335729f602697c45807dd1c2666ebd73da50  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/coll.h
806c069986155eb644db84ea21a2a0beaab3ba67b4d1748f55443d2ecdbc33fc  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/comm.cc
faead0cd83b9f6e56facae8fe4ad0f8f7c92f21fa144329d978f583d02da99c0  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/comm.cu
39e5601a23b9448cb4d928417f36340280a6d81fe82dd9ac654b03c422d64936  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/comm.cuh
ecf5dbb6b6e0628c60aabdab76e6d5763d8f207cff0c90dafb689f0742aa7dc4  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/comm.h
a6ba5f81df3803b60844afb142951edfd250435299ce65aa1f2529584e62ce5a  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/comm_group.cc
8e95c053e235bf8237d334435690ba0d48f3075c6aa5eaf14b6407a5be0228a6  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/comm_group.h
67c96414c87ae73d1c342df542c8ef45d02646bb85e6df0a33f61fae1b31137b  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/communicator-inl.h
4b075b68a93e83a9db228d9198181d9fea432ea1b9f0643b47aa6dc4911298c9  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/in_memory_communicator.h
8efc6f9a15f01c7784e2784d0b85abee1dbee846c4b6a36857b8585055b374eb  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/in_memory_handler.cc
bb84d42a138e09a7d13853e466c39db154960dc59554ab342f47ac645e3a1f89  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/in_memory_handler.h
75550545b3331e86e07eb284a21758d0f7879905ca951a0d819bcb730d10473a  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/loop.cc
6a7e50e65942ab29078fc8d38b7027cad40b8878349f7f956605b92fb3412aaf  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/loop.h
058b8d54c90cfdae64ff36bd282e3ddacf2788a0344ae8acfe987ab45aab5b41  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/nccl_stub.cc
e516d947399ba5b328e5e7f25c1dea2892ad1e317a6c57cc26278fc981415691  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/nccl_stub.h
0e4801e1bb5f52718e04c5d7df49af3391ec52c860086fc11570a52efc8a3659  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/protocol.h
b3dcf1f0261d457bb0efa9c4216b2bc6de923c9ce39ce4092bb0d9d5f0a2c9ba  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/result.cc
3ec1d5b67ad29c2fa757dd38e8155d298fb8975bdba6f696429c45613314489b  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/socket.cc
7a72c1bd11adeb5a0eeb704d0502ae99dae67e48022bcdaa11df3e6e7344b548  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/topo.h
64c1f44243ac7388d7942f448cace0533e282f49de7834d0074769116abe40f7  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/tracker.cc
e2e2e24cfc172c42d54c7bce8d85a9b8ed54949eba79666ee8f1a50fd67cdb3a  ./competitor_and_baseline_model_source_code/XGBoost/src/collective/tracker.h
c4027dca2d4e74f4aa37147e3210424ef9936ada3a4ce0da6ad6cd1755b1f2b6  ./competitor_and_baseline_model_source_code/XGBoost/src/common/algorithm.cuh
214fcb7f31166837c6f24d8c30e6256a229f07abd790e32d6a986910761d03ec  ./competitor_and_baseline_model_source_code/XGBoost/src/common/algorithm.h
9a8f36eadf435a653960b3ac7cacb3b557551cfb87720ed1fbb0c1627a7a35f3  ./competitor_and_baseline_model_source_code/XGBoost/src/common/api_entry.h
2c843ba11630cebe2beebe2dce92f9f627d1e0834e637bdaf78a461cc7a367d8  ./competitor_and_baseline_model_source_code/XGBoost/src/common/base64.h
62ad00c2cee3db1c1514704a0dfd3a3e3538618fe448006903a941e27168bfcf  ./competitor_and_baseline_model_source_code/XGBoost/src/common/bitfield.h
f4880b5276133c1550729d5056f787485be09969c491269674e7d066e1d19952  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cache_manager.cc
25abd0e627b46df75f2a8b8cd12e7d71a83ca29aa505ca9b33b0ee96ff2439bf  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cache_manager.h
cacaa7bfc80c0712e52442f0a940f5f35c2493d70e33b27fd9ba00421cc5e533  ./competitor_and_baseline_model_source_code/XGBoost/src/common/categorical.h
042519d24d7f48ab3b838d0fc65e4a53d993929e518457590827fee4b5d393f9  ./competitor_and_baseline_model_source_code/XGBoost/src/common/charconv.cc
ce7431f1e9a065ecca2d69f06f409e8401ce6554d70e3d21b159d80b930873f6  ./competitor_and_baseline_model_source_code/XGBoost/src/common/charconv.h
f0cad43a347fa426f52fbbe1f68e2bb8799098c6ea3d11c4631aa7a5d62c1e5b  ./competitor_and_baseline_model_source_code/XGBoost/src/common/column_matrix.cc
05e95640dbdabef3bb5e11960486b90ceff19fe6b8a9f3694a3d53a817f6aa63  ./competitor_and_baseline_model_source_code/XGBoost/src/common/column_matrix.h
5da11245b4184a22d6cbeedd8ec642052f314bf7e0b1452262f18bc002295b2c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/common.cc
37e6c08716796d52a12c6f7dcd7fc7388ae3387c26763d20f406b40178ad5c98  ./competitor_and_baseline_model_source_code/XGBoost/src/common/common.cu
3092011fefd34b35c96bf722532b3845c862a7f8340664e2135de270a0f25c18  ./competitor_and_baseline_model_source_code/XGBoost/src/common/common.h
abc5bcfe45f72883e3acffb14a808e073af6702829ffe453a95bcd7cf93b6850  ./competitor_and_baseline_model_source_code/XGBoost/src/common/compressed_iterator.h
eef31ce0a9d3ffd4436debfe3d1dff96ee4ceb8313171feece8870e7e3962133  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_context.cuh
e63ffc6f322e43c7e6052e9d3b2dfcf356eec13e4d20b6b1278296485f39a58f  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_dr_utils.cc
dfb2a46b43c233b926d563124627936933e900d2fe3b6c10c3fca8993ecd1dbb  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_dr_utils.h
87fce107321415f2e98c90bcd9c8133f3e383c2c5480ee30f91ed22a32fbf0dc  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_pinned_allocator.cu
0d34690383414d99eb177aa9a002189ba19af7e93425aab1012808ff8aecea25  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_pinned_allocator.h
fe6b2b610d2fa8a697042586c002952183a1321b01351525eb0ffbcbb8033c91  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_rt_utils.cc
5bc460d19efe6de4095c6ae70868d259de7b88c1c136c47835715aecd08c2a05  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_rt_utils.h
904ab34822fd1d955dac3f0d0449530ca8d313cd48fb1770872d2522681e093b  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_stream.cc
64bb614b0db40e2380a5a478e311d502ccb5dec9805f82eb7fd2e10a0046e2f5  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_stream.h
5ae29f7e238fe3b40d3c0fc5447f7f39f574aa5d306bc20d858557c4693412d8  ./competitor_and_baseline_model_source_code/XGBoost/src/common/cuda_stream_pool.h
704a14db2580fb9d0f5f86412298cbae5f1e8c1553ff3b69f75d96138a1e6f57  ./competitor_and_baseline_model_source_code/XGBoost/src/common/deterministic.cuh
ba346452f3375c58731e5517435036d07b206607187d6acbc3b0ab0bb169f0c0  ./competitor_and_baseline_model_source_code/XGBoost/src/common/device_compression.cu
91359a74ce05c78ddde6c29cd7358a8fae8f2a5ba833e5dd6f16b0ef7df10851  ./competitor_and_baseline_model_source_code/XGBoost/src/common/device_compression.cuh
4086dc4fc31a6f4359efc5b141fc7e66c8f9d85a8f1716a84b727938c811f45f  ./competitor_and_baseline_model_source_code/XGBoost/src/common/device_compression.h
f250cd4beda100dd37cdc95b0e926829e7b4c1990ba4cd3540dac065a281d02d  ./competitor_and_baseline_model_source_code/XGBoost/src/common/device_debug.cuh
7cf553104983933ebb43fc4b8a03274f5301bfa6ed5824bf78a7ad4f3e71122e  ./competitor_and_baseline_model_source_code/XGBoost/src/common/device_helpers.cu
c80c33c20e819ee4505e0a9a619c26e7e202c34a2a3148ef3d3f6c3906e439c6  ./competitor_and_baseline_model_source_code/XGBoost/src/common/device_helpers.cuh
cfdf5191a562cac40a60add7a62d4bab40ff32c56b80e18868101f1b6ae55bb8  ./competitor_and_baseline_model_source_code/XGBoost/src/common/device_vector.cu
faa09850fadffbfcd8eed7817019d00d69fd347b5092092d2cbb6a9a5564330c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/device_vector.cuh
fc1e9463bb5c3205315bce07805edc8b6c640651225b07fbb8fbc90b16d3d902  ./competitor_and_baseline_model_source_code/XGBoost/src/common/error_msg.cc
186f0815f38c374b88c108eb17c86e2d6e83531b3addeba9a96dd07e5d178b2b  ./competitor_and_baseline_model_source_code/XGBoost/src/common/error_msg.h
b1a01d0d351eba40d76facf3080514068239447efb9b8e4a931dca89edfa2388  ./competitor_and_baseline_model_source_code/XGBoost/src/common/expectile_loss_utils.cc
e3f90daa68266d0de7bbbb8cce10804749e5a5bc7f79d341e23f65602b2b12db  ./competitor_and_baseline_model_source_code/XGBoost/src/common/expectile_loss_utils.h
c3f8c2f0488068032e0649a96e477bb1f8a1a79d74f16ad00c08eaf3a9e3bb2a  ./competitor_and_baseline_model_source_code/XGBoost/src/common/group_data.h
90308d59bd6e03f65f42e7309a7e09c83a56235660bf8474de1d4991504b93d7  ./competitor_and_baseline_model_source_code/XGBoost/src/common/hist_util.cc
352fd90e8674cfa8b31d6548ad46acc577a4f47bea11a9d99af463f07ebf90e1  ./competitor_and_baseline_model_source_code/XGBoost/src/common/hist_util.cu
f5f1e5612ee3b2da58dce518408da6f4a6bb2c9f802b60fe63a53e6f58e4fc1c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/hist_util.cuh
62b1684f51c3f9e101a2a5124a41972d53e685226311759309a01dceb886f9cd  ./competitor_and_baseline_model_source_code/XGBoost/src/common/hist_util.h
4a74ccedc54cca0fdb55278185931b5f65c9e91170310c91b928eca63aba46c3  ./competitor_and_baseline_model_source_code/XGBoost/src/common/host_device_vector.cc
b296e8b608840310edb5dc1475e9d054d1010633df4f66130d1f6f7c218f5c2c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/host_device_vector.cu
b6c19642378dc8474bcdff09261e16c1b13181487dfc149b3f7182b09f20239b  ./competitor_and_baseline_model_source_code/XGBoost/src/common/io.cc
d394633afb5d70ff3fda13b90672ac2c1341ddff5d3c7d64fd8e66bbe6a59e44  ./competitor_and_baseline_model_source_code/XGBoost/src/common/io.h
19dfacd44dba2a44e94445cecab8f2727d9a524bc6e1028a50dda9d5f880a07b  ./competitor_and_baseline_model_source_code/XGBoost/src/common/json.cc
958e116c4d9186ae6b1fbd76d856abc02609f6d8ac1ad24774bf277f71c6b28c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/json_utils.h
c47528ba277ae3cbd8a36de27b2a6e1a40f54dbaf4fcddb7167108dea110db6b  ./competitor_and_baseline_model_source_code/XGBoost/src/common/linalg_op.cc
f0c6c1e482f401d90749c0e440f79555088843a201a980f21752c1202b39faac  ./competitor_and_baseline_model_source_code/XGBoost/src/common/linalg_op.cu
ab0f71e3114bbf05a51f7a0aa73d2a244f997b2afa49dedd34e86ce657f5b32b  ./competitor_and_baseline_model_source_code/XGBoost/src/common/linalg_op.cuh
83441f17299e52bb4d9f74bd9421033aeb280f4715665b3203dc8926ca832888  ./competitor_and_baseline_model_source_code/XGBoost/src/common/linalg_op.h
8d67e758952430225b051ca7c64f0a3ea2e2cea43159c435a98c670f987a8b00  ./competitor_and_baseline_model_source_code/XGBoost/src/common/math.h
6d1d64a75e8e963de23bd6a175cc3075c0e8e664a64951ebd80333a963f33255  ./competitor_and_baseline_model_source_code/XGBoost/src/common/numa_topo.cc
19c61a9d4ae6e196b47a0c4ec38a3f4919f9e70e578a166804d51b232888faf5  ./competitor_and_baseline_model_source_code/XGBoost/src/common/numa_topo.h
9ac43a6d95eb0c7b2ebf414d77265873b0f954867ed413ae70290aca26a5e520  ./competitor_and_baseline_model_source_code/XGBoost/src/common/numeric.cc
2e87f4c2db465ad594cef4220231ac0b1b6416cbc5cb5008d8d8add7ae93eb1d  ./competitor_and_baseline_model_source_code/XGBoost/src/common/numeric.cu
3fccd2e994089b5067656b219b1a7c27c07455c8de920e5fa4c339859773a50a  ./competitor_and_baseline_model_source_code/XGBoost/src/common/numeric.h
b4e8fbbfdfdb8a9008eeff42f84f2978f53b45e0048b824ad85b48bc7f879c89  ./competitor_and_baseline_model_source_code/XGBoost/src/common/nvtx_utils.h
fe44ad1abbef4094d3d499bf3a7867da3eb9ad7b4d9f0915147d1737bb450c46  ./competitor_and_baseline_model_source_code/XGBoost/src/common/observer.h
4e1942218ce3bf6074f895123739549e7e50d9a6605487f51edb494258e3045e  ./competitor_and_baseline_model_source_code/XGBoost/src/common/optional_weight.cc
48a9e093605666495d6cf6d177bdbad016aeb873f2c8671499acb151eaf05632  ./competitor_and_baseline_model_source_code/XGBoost/src/common/optional_weight.cu
4a876e1a878646fa7c0861dc1c70a245d2b8b4d54fec1ac50311c9b01d51fac6  ./competitor_and_baseline_model_source_code/XGBoost/src/common/optional_weight.h
e222c462fd4fec66cd4305f4ff51f98ca99cf19aa9d9058b551aa43579fb4037  ./competitor_and_baseline_model_source_code/XGBoost/src/common/param_array.cc
115acc1cf5083678d825618c886f1a9080a6818ab45ea81670ab69dcd69f7781  ./competitor_and_baseline_model_source_code/XGBoost/src/common/param_array.h
0f390e1a251ee6aa1765d038cd44c609e073aff14ef1e37e7e59e762c2ad4329  ./competitor_and_baseline_model_source_code/XGBoost/src/common/partition_builder.h
e70f5bd86fa57bf81c26e412e58599120ce415eeceb7085848fce6de44437744  ./competitor_and_baseline_model_source_code/XGBoost/src/common/probability_distribution.h
f3a0b264787ac8f32fdda7e1865a0f7a6b27a416475af3520daa08ebd3da2440  ./competitor_and_baseline_model_source_code/XGBoost/src/common/pseudo_huber.cc
106d3d54187297d5170ae1393835aa734f9613cd5f33a5943787f3ef4a9c6392  ./competitor_and_baseline_model_source_code/XGBoost/src/common/pseudo_huber.h
24bf89f4e9ffcd6d98b9c02168cb186524f505e2de6e8516bd0ab9c1365c04c9  ./competitor_and_baseline_model_source_code/XGBoost/src/common/quantile.cc
204ec22f982f05024762684472033cb9c97514a9fecb420c9c8150e61cb7f13a  ./competitor_and_baseline_model_source_code/XGBoost/src/common/quantile.cu
68bf00799dc4321108001986712bc0ce2d3090ee92a7e6e1e81c7d6b22042be1  ./competitor_and_baseline_model_source_code/XGBoost/src/common/quantile.cuh
4d1687a6f20775a63ce4735acc3b85eeec7f86bff7cf070d943f0334c9007130  ./competitor_and_baseline_model_source_code/XGBoost/src/common/quantile.h
63de54f75341d37f22ccbda3cafcfb302ee856e80fa0dc1b922329f47d10c39e  ./competitor_and_baseline_model_source_code/XGBoost/src/common/quantile_loss_utils.cc
b72b3ac7e7efd2fa0fbca38a2950f3ed1f12bdf2432292e5018f98926bf7eba8  ./competitor_and_baseline_model_source_code/XGBoost/src/common/quantile_loss_utils.h
c7c17d7e78a6a190c1df4003968cd6f83c803224765c8fbd94dc29b6b95f6244  ./competitor_and_baseline_model_source_code/XGBoost/src/common/random.cc
73fc4650562fe33e9a80872ff09bce602920810a937c40d4648bbac3dfed5f6b  ./competitor_and_baseline_model_source_code/XGBoost/src/common/random.cu
acfb7066ab30b14bd099b6dc9a97e06ee3ead1fea30921a8cc226e97f2f729b6  ./competitor_and_baseline_model_source_code/XGBoost/src/common/random.cuh
6493c73e22cd86b95526b42f00a7c2496e391c37b227d624d59863a3e188dcb8  ./competitor_and_baseline_model_source_code/XGBoost/src/common/random.h
5beec02ff0040ab08ad2f6903ee7d16c4d06359664d1c3e818af15f336942144  ./competitor_and_baseline_model_source_code/XGBoost/src/common/ranking_utils.cc
43949b23ab14d175575cd843cfef9aeb4b9a62a54e55edae0e7d150e382d1ba2  ./competitor_and_baseline_model_source_code/XGBoost/src/common/ranking_utils.cu
93953b5650422919e58d5c2492ee2e4480f8c279cf58dfb8f78ac77b7f0dbafd  ./competitor_and_baseline_model_source_code/XGBoost/src/common/ranking_utils.cuh
13e527062d88bf1930651ec61ea1b8f235d735af453c4023f2bfc35249dc9196  ./competitor_and_baseline_model_source_code/XGBoost/src/common/ranking_utils.h
3547eca84ad8a8b179e9717bafe1ced21c2095d4ce11df84755ed97190a2169c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/ref_resource_view.cuh
b05ac5dcf10d99204ffd8a617c45e592a9cc4abeea21aea12f301671391c1390  ./competitor_and_baseline_model_source_code/XGBoost/src/common/ref_resource_view.h
85aa5ff90b866d67c686e82dbcfcc136c58e7fad6736d5c6e65781f4adbaf583  ./competitor_and_baseline_model_source_code/XGBoost/src/common/resource.cu
b0fb89aefc9f216c0c842b227bc4a54e1b9ae25eff834f514ad6cd4c7c06f0b1  ./competitor_and_baseline_model_source_code/XGBoost/src/common/resource.cuh
66fd6fd200a8a1720154df529ee3d7cbb190984c67c8b18a215fac964e2f2bc4  ./competitor_and_baseline_model_source_code/XGBoost/src/common/row_set.h
8208b9c68738a0b7985e21dfd1319b8b4a54ddbdf830071ae1409f5a347f4eaf  ./competitor_and_baseline_model_source_code/XGBoost/src/common/stats.cc
255f8eadd08eb43fa794a55af14b947f3773103ab257bb66534f2af8619adc7c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/stats.cu
4f640c09ce523ae0e2ea9847cca337f75650a36f0782b1675b3890f3d0ef691f  ./competitor_and_baseline_model_source_code/XGBoost/src/common/stats.cuh
5edd6f561bdd3823cc44074b42481020a0785470263a73935e0486bc978e349c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/stats.h
dddcae7512e8ed296a54394809b1ba8e628cdcb14b8cfa2db33e84524821aac0  ./competitor_and_baseline_model_source_code/XGBoost/src/common/survival_util.cc
ac0d72a1409bf2628fa452f210e7ea87cf013353c46c44fda684b3a7b7a6f987  ./competitor_and_baseline_model_source_code/XGBoost/src/common/survival_util.h
b1085d773b37842390bd270311d8518cf641719c3a7485ef5f34f76048e1768c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/threading_utils.cc
f22f3993ba219fa38cfc591c544b2c17f5642ce651c48e7ae85b4d61fc5fdee0  ./competitor_and_baseline_model_source_code/XGBoost/src/common/threading_utils.cuh
c0734d7857f2a9521627ec3ba95374b5a7f3efda5cb0f70b5c13d8a7740f5413  ./competitor_and_baseline_model_source_code/XGBoost/src/common/threading_utils.h
5d3f77363e166e50cd06e7debe16dc0176a57b064dcc84c983d5d0fcfb544fb2  ./competitor_and_baseline_model_source_code/XGBoost/src/common/threadpool.h
1f93cb56454f66ec77efee764f299b5c9346a2dc22ce15e819830c60bd5eb4e1  ./competitor_and_baseline_model_source_code/XGBoost/src/common/timer.cc
4860db53ffc96ebfdc233634345dd670a6d9f17906d8df60ff993016ddb45a1c  ./competitor_and_baseline_model_source_code/XGBoost/src/common/timer.h
fe9c19cc7a00555241f2cff70871925ab959ab5bb60e0fd54378a23264c3eaa9  ./competitor_and_baseline_model_source_code/XGBoost/src/common/transform.h
bf13910edb77342a5ee7ef1103ad8a376d28ae8bbfbc37bd067d6d3375d093ab  ./competitor_and_baseline_model_source_code/XGBoost/src/common/transform_iterator.h
f4198c078795ec6e87fa2106e7413a3ea8a0d5acc09d275687d3965a7ab7c7c7  ./competitor_and_baseline_model_source_code/XGBoost/src/common/type.h
e0780409a6cf79c657c415452070d3b3c4f82af1dc7c285f1654ec2cf532188f  ./competitor_and_baseline_model_source_code/XGBoost/src/common/utils.h
6e74910941babd3c5388b05ae7a0250c2ae98f5e012c48cadcdbdc6bf8720193  ./competitor_and_baseline_model_source_code/XGBoost/src/common/version.cc
f0723eeefd18817858385fa3c6708f5782cc79c22bfcfaa2dca3fcb3b4c63fa7  ./competitor_and_baseline_model_source_code/XGBoost/src/common/version.h
abeb69acd0bb669b1dec8bf2ba38fa8c821ff0c3d33ad6bda0ecdec2c198a3c5  ./competitor_and_baseline_model_source_code/XGBoost/src/context.cc
43287036602e9e79bd485cc84f068a624ed3a38f1514fef39fc69966b9599fe7  ./competitor_and_baseline_model_source_code/XGBoost/src/context.cu
463e50a58796440fa5c5b924899c57d19029a74c2f45a14d1a6fae59f348b054  ./competitor_and_baseline_model_source_code/XGBoost/src/data/adapter.cc
a37c8beaf8d6ddcddfa8a4b957d935db2c17e20d400f1395b862ccabc3d910e7  ./competitor_and_baseline_model_source_code/XGBoost/src/data/adapter.h
46d7257648e8143ceedc03c3f9ff2be4be781fc8df04d1092e15db6d8d6573f9  ./competitor_and_baseline_model_source_code/XGBoost/src/data/array_interface.cc
b2fd0119046c2196e4a146be70bcb93d171cff85f89453aa9c15581e2642a472  ./competitor_and_baseline_model_source_code/XGBoost/src/data/array_interface.cu
cd76f3040e39023404ed42d9584a2332d51a5ed834b0f6cda62118b859bf3299  ./competitor_and_baseline_model_source_code/XGBoost/src/data/array_interface.h
42a1b334290c6a74d3e7ecbf3449dc073f55725f2c372687ffe753b8a38a020f  ./competitor_and_baseline_model_source_code/XGBoost/src/data/batch_utils.cc
72ff3aa0d275ffc463ceab32500efeb44f72008a3a60c28a0e3f3cd354c6b4da  ./competitor_and_baseline_model_source_code/XGBoost/src/data/batch_utils.h
fa375f93ee15378de9e84ec64717373e7061ef8c3babf4f1f1e667baaa225e7a  ./competitor_and_baseline_model_source_code/XGBoost/src/data/cat_container.cc
43867c82c8dc1db17f2bbc0abf4e895c3487bd3c45b05d8d47afd075b07d1ce9  ./competitor_and_baseline_model_source_code/XGBoost/src/data/cat_container.cu
cf75e27956fbfedc47e3f40ee3919117ae5837e50a1f87fe7fb4c8f09cff1f61  ./competitor_and_baseline_model_source_code/XGBoost/src/data/cat_container.cuh
fbaca23c83069adda92b9a74245d401813ef621e7e6f018b8216d9ce2856f45e  ./competitor_and_baseline_model_source_code/XGBoost/src/data/cat_container.h
c549131dc666159ad0e1054acb7d41891bf328d42ba1494090d8dd161846d48d  ./competitor_and_baseline_model_source_code/XGBoost/src/data/columnar.h
d6b71c28e5d9be331e220714ed63b163a2c0749bc546968660fee34c1a7dadf7  ./competitor_and_baseline_model_source_code/XGBoost/src/data/data.cc
09d1752719c4edaf79532290a232ef2948e1ff1153414b46a3255415bd68cdf2  ./competitor_and_baseline_model_source_code/XGBoost/src/data/data.cu
78c5ed5d17fee95052efaba2b2af2fac402b29ae72b3390cedb635155c982925  ./competitor_and_baseline_model_source_code/XGBoost/src/data/device_adapter.cu
b8dd4c852e886e460101f6df51680f9d29c7204cc843aaf6450fe4790a0ae3d7  ./competitor_and_baseline_model_source_code/XGBoost/src/data/device_adapter.cuh
ed49f0daa8872ded95b2882b1b56acee1fb0f669b09aca01182841db71e11a2a  ./competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page.cc
7d49f145a993fb2b52d7529587b545a7d1149a728fe4e6aff6c7153c98201143  ./competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page.cu
62beed5517191378c68f392a10885bbf28e8bc8561efbe20fa683b14f72cdd72  ./competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page.cuh
1777b7b401e721dc650a3409076eaad6f2d831225237793f288ee480939b69a3  ./competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page.h
3b82af0cc7b0d965b263ecaccb380de42f944b057ce0976d545acf5bb983e5f3  ./competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page_raw_format.cu
901d6f68d0efe1a9d017e66d28e3634a2407f46a2bdbb3dea5400ecdbce218eb  ./competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page_raw_format.h
38d39374cefd607e058dcccb66eb93dd2b50e7b2babb568d2988319919a7a00a  ./competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page_source.cu
110d201362470b6e659e78e144f995921d456aac502ae93ffa8164061057e62d  ./competitor_and_baseline_model_source_code/XGBoost/src/data/ellpack_page_source.h
db472239e8535013d48768afa4f88d0190813f148018a216a1ca319663272a09  ./competitor_and_baseline_model_source_code/XGBoost/src/data/entry.h
73062c677b3f9afd05aeb629ed4aac83f2f9032f9b40b5c771bc2d9aafaeb8f3  ./competitor_and_baseline_model_source_code/XGBoost/src/data/extmem_quantile_dmatrix.cc
092db011db36befc1ac21c161f5b0b91efc722311ac6592589602a0f47a0474f  ./competitor_and_baseline_model_source_code/XGBoost/src/data/extmem_quantile_dmatrix.cu
3f84fe2ca35d75b82803119787e8b6c6e390b9105526512c2acbd16f767037fb  ./competitor_and_baseline_model_source_code/XGBoost/src/data/extmem_quantile_dmatrix.h
a08bfe68376564c1c3a507cd38e3fcfee6c10a57e69a1fc8b6428907f7619921  ./competitor_and_baseline_model_source_code/XGBoost/src/data/file_iterator.cc
f5f77154b4a7bab44bd308ee6023ad41b2c85f3321546fd0df03cf62597c2885  ./competitor_and_baseline_model_source_code/XGBoost/src/data/file_iterator.h
2b4071741b570f7c62d143487793f08661ca8b521f0243d99d0b44d4de94b906  ./competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index.cc
7e51882a3832d1d4a867e831bbd343a55da315bca94e4319652bd7587b195ce2  ./competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index.cu
ad2dc645fd064c3c74181f106b209e73bcdd73663f9ce9373fba3a9e4264718b  ./competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index.h
aabac130aa111a11eaa3a96881f5fb347e32fa7201b85a45e524682c3dde5011  ./competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index_format.cc
7dcbda4188b37dacbe843c31f8b9408051f455134582d4265dbbe605d1952741  ./competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index_format.h
a0728fd2cadb54269dc8e3750ebad42b92ccc7ed5c1e5003e4c86cb9ff68975e  ./competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index_page_source.cc
dfd2eba0d382b088ba8cc1854026a4ab81007aa5812063405fce7588ea0a5dae  ./competitor_and_baseline_model_source_code/XGBoost/src/data/gradient_index_page_source.h
a1baf75b048d628a167541a42af13213d427b996d20fa7da36702c7192ae7406  ./competitor_and_baseline_model_source_code/XGBoost/src/data/iterative_dmatrix.cc
5203a24076533d90df109e0458ab2156ffebdaceb1231fab66c8c97f80dc420d  ./competitor_and_baseline_model_source_code/XGBoost/src/data/iterative_dmatrix.cu
8b9a09fa2b402a98335540b65c89a479471be7f647c04bd973e2bf4a460bccd0  ./competitor_and_baseline_model_source_code/XGBoost/src/data/iterative_dmatrix.h
af1ba61a25cabbc832f6568ce6bd11856799c810b4968d2f363c437f01d467e4  ./competitor_and_baseline_model_source_code/XGBoost/src/data/metainfo.cc
685853e28629cf86a846f390d623b6ff51c20d19861cb1e4d6ad44f5e40a056f  ./competitor_and_baseline_model_source_code/XGBoost/src/data/metainfo.cu
b97453afd27034b659cb6c9a5d172413acb98708a4f10403fa19e055afdbebed  ./competitor_and_baseline_model_source_code/XGBoost/src/data/metainfo.h
c791a3f0f215390e99209da8d3b2d59206ce0bd86959ed26e86089b3e0d87d37  ./competitor_and_baseline_model_source_code/XGBoost/src/data/proxy_dmatrix.cc
f292ededf70d79da6509d6d420559a059d4ffd67a0fde3bc95ce86342b5287ca  ./competitor_and_baseline_model_source_code/XGBoost/src/data/proxy_dmatrix.cu
c7aaf444ff8f4c9c6a96a0bf655dff13d439486046b9c4122605b9097b067764  ./competitor_and_baseline_model_source_code/XGBoost/src/data/proxy_dmatrix.cuh
b797ed213b780100d94c92fd9e537e5ef8125b6c000b13710cf5226dc1484ba0  ./competitor_and_baseline_model_source_code/XGBoost/src/data/proxy_dmatrix.h
8e06ab1cc1ce89dde6466700ee6ae0785a4ee52d4ca67cdefb0d33d1f185209d  ./competitor_and_baseline_model_source_code/XGBoost/src/data/quantile_dmatrix.cc
ae390e272e6f79ddc424e1c40b352ba81df71bb1f8be6f8942cc4cda009cfa6a  ./competitor_and_baseline_model_source_code/XGBoost/src/data/quantile_dmatrix.cu
5835ef765dcf1f6aadc2f48adfc05575cc2a122a008e73472c9a88c6eaaa7eaa  ./competitor_and_baseline_model_source_code/XGBoost/src/data/quantile_dmatrix.h
13786f39b2a87b55f2dd65b07b98db2180236ce5d387b7a1e39ddf17502bfe99  ./competitor_and_baseline_model_source_code/XGBoost/src/data/simple_batch_iterator.h
685d0a7823066b137586ad0fcd68144487e48f40feb812a12b0512d72aa07840  ./competitor_and_baseline_model_source_code/XGBoost/src/data/simple_dmatrix.cc
ae4ab9118c55123824ad04fcd0c7dc61a637d76144e9c051d4436a1f41f9269f  ./competitor_and_baseline_model_source_code/XGBoost/src/data/simple_dmatrix.cu
c7c10127c9d2855b71900a2e98d4ac8fd3741211d4f73127d170b3c6b59ae32f  ./competitor_and_baseline_model_source_code/XGBoost/src/data/simple_dmatrix.cuh
3d724a048d0cc4b7701b0e80cf0efbc35ddc07d43ea7d86e76f2f38f16eef077  ./competitor_and_baseline_model_source_code/XGBoost/src/data/simple_dmatrix.h
732bc34361ba4008673d9a397f3a75dd739d500b428c2e50f36204109ed01e0f  ./competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_dmatrix.cc
282f125dd8950e7413f072d4389f9c6c3b285ad50c1b24e54f541df6fd83520f  ./competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_dmatrix.cu
b182d4381b93096700eb9b521c2afc6953d40a4b5422a78f17669252f20196c3  ./competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_dmatrix.h
c0384f028f3099551a3594f53b9af844ff0815c69f163a3b2ebdf9d902242a45  ./competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_raw_format.cc
98e006af1bc145bd2ae4841dde58156c7cba0683a1722d64198cc7a55ae5445c  ./competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_source.cc
a35ace808608728aaaaee5db8d9b739345486fd920f8cd58335662df8e7c1665  ./competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_source.cu
26ee8b8d6d6531496ff8b5ccbbe29ca3347f326fdefd7047b1d23bf7ff36826f  ./competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_source.h
c4e67af5d1bb8307bcc9066f79d22ffe778b56591b427283e97527de490bd1fb  ./competitor_and_baseline_model_source_code/XGBoost/src/data/sparse_page_writer.h
60df2ad5d5cbf4fdd44e8fe81168e52c7729130ec39e157125e4eb841b95e7a4  ./competitor_and_baseline_model_source_code/XGBoost/src/encoder/ordinal.cuh
06cb60b4cf07f55f24abb97d6eeebf34c7990d948fb058c58efb03313ccb3139  ./competitor_and_baseline_model_source_code/XGBoost/src/encoder/ordinal.h
2d73b11529c16621bac09f106a5e799edcbf1a4674459efc71976eac13c2f1c4  ./competitor_and_baseline_model_source_code/XGBoost/src/encoder/types.h
718a70f56a62e4820c1a43012825ef5e7f7e9a1bca36c92ba36348737f606e1e  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gblinear.cc
57c99ebce4758513c6a2a7bd844cc0b905fec69ae5b94f9f980dd94521d2d2b3  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gblinear_model.cc
cb95d70c4f4e69a994db9f3bb9c51b3189236d0933b83d697a025b8f5883f030  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gblinear_model.h
d55febaf6e0be3a2d7f67507d65cd36ddcd5ad6f4231d902865a5eb94564c2ce  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbm.cc
a06a4bc1c91db5fdaadea88e68e9135b84d820d556381369415b1b5a1a5e764e  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree.cc
56ddb7bdab30842d44d1bfb7815963d4aa0c38f56f368d728cb8aac698919c6d  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree.cu
d28d6263979c6372c4ba72bdea024d826693fe4bd083af6a54b85529be1cc283  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree.h
8aaa1bd87ada0cd0cb18b00507dddeb92856dfcd03fd56295a1767cbe45259ce  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree_model.cc
87e3d887e8725b8f0489d04c349585f6a6bd0811bcc580f80fc0dddf0e708ca9  ./competitor_and_baseline_model_source_code/XGBoost/src/gbm/gbtree_model.h
de1b8755448f3ec9e67393a73514b23e1732b9ac513e7d01dd73ab0425a45239  ./competitor_and_baseline_model_source_code/XGBoost/src/global_config.cc
bba4667cbdf109f1c3d311852b47e9fd7cb5e2a5820555fb3464265d31286bd8  ./competitor_and_baseline_model_source_code/XGBoost/src/learner.cc
c06f1e66b4dbc686323ca856289d09d8a517ff5551550369e5b0e30f4dc080b3  ./competitor_and_baseline_model_source_code/XGBoost/src/linear/coordinate_common.h
ff216578d489f85979b2f83bb741b0544db120d2b4a86414264eed2c1b66b4ce  ./competitor_and_baseline_model_source_code/XGBoost/src/linear/linear_updater.cc
58e9cb990ff8a114cb3d417b2a2b1b4ef1f37a3d425aa566f0c1b04c32a43f30  ./competitor_and_baseline_model_source_code/XGBoost/src/linear/param.h
1ae526d9a5bc39bf1bcd5fc78942da420034624d3f5712602085135454887c6a  ./competitor_and_baseline_model_source_code/XGBoost/src/linear/updater_coordinate.cc
2b3a08697a2de7da87893888223267992699b7b29370612e1df14b142ca69ba8  ./competitor_and_baseline_model_source_code/XGBoost/src/linear/updater_gpu_coordinate.cu
e9abe5e979ea34bc0e8fd9a0a7fa0c0f0b127525d230ec6588a1b683825bf058  ./competitor_and_baseline_model_source_code/XGBoost/src/linear/updater_shotgun.cc
295afd48e83d0a1740cabc002a235bd7a4196d9352cf50589014782a789ce60e  ./competitor_and_baseline_model_source_code/XGBoost/src/logging.cc
aee8239514ccb7f997c1d2070bdcaa9e18452b0b16786a1c5ae5088620006460  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/auc.cc
760e940b441b75ad9d03b52ad552a4398ce65bf6415feaca54530bdd7724ea60  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/auc.cu
67c134d25be16233b99d32b67b545394c3dd32118959820e58536b6fa4727240  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/auc.h
2b5b12d5882242fefe8efae00d66f68ff0cce9c88451c1fde149a4c6f98e0a52  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/elementwise_metric.cc
4a68faef22c9431c56d532cd8bc3bf0b0b44cbb8682320b8cfce91cdb2852d41  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/elementwise_metric.cu
207da019fbc81a5d7629686392f7945351641bc34d814306fe3cb7464ca4d6a7  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/metric.cc
3c4ecdf395ba8ea812d126a84ef058bedebad9bc0982c25dd5b34ae57105bca5  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/metric_common.h
cdcae41d4992c474a0f69118ce4e45c308fd37098e22450c0bafefec6064d7ca  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/multiclass_metric.cc
f9bd4220c6b2c4da350cc104e548e66bf411541cf1aa2b3d8187c54a62bf63cc  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/multiclass_metric.cu
c28e67862b4bbb6a28b1f2793ccbee970e70811be82b06dd6dc579655b3db52e  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/rank_metric.cc
40103b873d39b9b4160f35640991c8b6ed780cbc4855a56c5e13cd9a37fa97ea  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/rank_metric.cu
f5b5593b4ebe12fdcc453195656d62cd6402920e61146b151b298e43e7850396  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/rank_metric.h
bbcf0722bb32ca9ff0102f35d4b9aa256a392d7e3801bbc97597e71ba6a60b5e  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/survival_metric.cc
9b534ad9c791fc216c6103290b5c5f184c4ffded3a9a7a5c2ad2ba9a55efd8f6  ./competitor_and_baseline_model_source_code/XGBoost/src/metric/survival_metric.cu
e1e068d119696947a8ae63a4e09c45f40e33b5623295fd56903411181fe49376  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/aft_obj.cc
953b4ada6dc46c3447efec54199951807983ae088661043dab0c9c2acf82aadb  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/aft_obj.cu
28a21aaf28ea2a695c439658869f82a6bf54034a3ac5cc74fd3f313026514263  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/hinge.cc
00229da0471725483b0014f6b8828247051cd7c54a10ab5c4ce5957b3a148c3e  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/hinge.cu
45c9af61443d91d9edbf77b342ba33eeda3a6892e8d179dd6667c1f44318e203  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/init_estimation.cc
5a21e2f807691d1d023bcc3ea39b19d9b71fda69640bf91d3b097de64bbc04a6  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/init_estimation.h
9075271857b14e7c32631a2206bd603629bb446b3b4482e31a78740555050b0a  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/lambdarank_obj.cc
da8f6a10f9ba85c0bf3ac07fee83386ca00c4d58cc38245deacb25f65a778405  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/lambdarank_obj.cu
f3e49ed0b22f9fc1abb7029c601382e2eb600b0b311ebe200e504b8be4d011f3  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/lambdarank_obj.cuh
9ed54a2315b193d6a0996882bcda9710174dadd87b95e502b8757e273aac49aa  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/lambdarank_obj.h
bf7296121ea2ce018a0d932cece9ef2aa7c7b9fcdc926505e493005e533b5258  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/multiclass_obj.cc
ebce4399e4c3cbba696dac2ebd41ebf30696e27318d290bd8c1d0030f224623e  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/multiclass_obj.cu
55f273c458c4e486fc88f8f66f4a9ccd09ba6866a862ae6f1695894af5d571a3  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/multiclass_param.h
290875829c1081f29c479ed8163610d8d83424cf585a1a4ae747c8522a672533  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/objective.cc
baae98d75ae15da6422941ab2e034aa77df5c7df6d88664d9af70fbc420a04f7  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/quantile_obj.cc
8487ea89eb21daaf9da3a37b20d389312c47e847deff459bc5c277b60e23666e  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/quantile_obj.cu
a18ee4229d4e6c04c1f0bacedb2c69923354361eb56c3e44fe395fcd7bdbc34f  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/regression_loss.h
ff95dfb1c5f5d912a29dfa09142c20933062f42a52d827800d106f37c3d27ce2  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/regression_obj.cc
23ddc65ff1e8bb8037ccac3ea8e60275f39e064ee5389b8e8b998a5474960e6e  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/regression_obj.cu
2804daed57ed206899109302b35c68479eab65c1df2f5c2e9715fa7795cad755  ./competitor_and_baseline_model_source_code/XGBoost/src/objective/regression_param.h
39993b3f462a94159777307c58eeeda783b23f378eb70a17020c018fdd8ef7ac  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/array_tree_layout.h
876ba2501e7162dbbd8eecbe519ab3df68b8b0eeb19e5b625cc637ae2f10b5ef  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/cpu_predictor.cc
9dea0b760693338a03b91105594c4b80571150432832b1d70707096dcf7f8937  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/data_accessor.h
58d107891da1b892a0fb17b17f56fa144251e7236b765974cb4a01d19c20bea3  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/gbtree_view.h
c151582905f89802f8d520f9d4f24994b58a8b413cd1e5894c4e23476556c722  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/gpu_data_accessor.cuh
46e2ffd65d24f717f69c9da82af21c7ab8ec6c2cd5aa97970163417d1b4f95be  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/gpu_predictor.cu
71b80aff6fb33544db9d0b0001da812edd352edf18a3c2efbf24812a6f82e3fd  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/interpretability/quadrature.h
6d5d96fa065a7937a1dacdfd1cd60fa6d02b4aeef3851166a0a26a9822602d3b  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/interpretability/shap.cc
266c03adee977752aa808d416b11a26c0ba22d518ffd63073c9e4f654bc4ac5d  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/interpretability/shap.cu
88c172a4150dd8a4df8b157601e15c2558de26d7eba012e01a8e5dedb44ed30d  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/interpretability/shap.h
8a0d899edc165bc66a017204973d3ab27578ba74fd7e71fa2e885a9492e8d3b4  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/predict_fn.h
2239045c70f435a700006afe5471659998d7d0cfa70ece34493dfaedea4664a9  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/predictor.cc
ed5c78324fde153991ac4bc445f6651b6e682ee617e2367e8ae1ad02b68e220a  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/predictor.cu
313148f224b35557f4e8ccbbd4e40ac6af318f3d5ffe362377188c67fb78aa14  ./competitor_and_baseline_model_source_code/XGBoost/src/predictor/utils.h
923bca9946e89f5cd12640041f65105a0ab59232c71f2056cfbbd902dca33673  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/common_row_partitioner.h
3ee4a14181a14938545f91dae8a0fc6172769c59c977c9fc9c5674db1fd6fa5f  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/constraints.cc
61b1a2c3ae4837539908497feeccedea8681ed6568fcf8cc58a9a03cc98023bf  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/constraints.cu
72dbf9a4decaaa65c94ccd1458cc39d06cadd780010b46b8b0e1472c9dc56388  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/constraints.cuh
19b7d1cacd6e256a9439006c7d89653f8aca7ff71b6b47e5520d5bf757e738ab  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/constraints.h
5462c66e92ba8734b19eabe531858bfe328389035588a025d5f48ccdbcbd4d73  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/driver.h
0235b4bc14fd1c05ff9ec749f48e632172ce457861a12ccd6570ac76a4ab3efa  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/fit_stump.cc
d4b14214e0f45ca97c407922b0cce945ddaf11cdfb78a2e3736ec661dde986fc  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/fit_stump.cu
684ef930971c2fdf0d7ef8b02df84897ed8404ba82d5df1ca84e8bb17bcccbbf  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/fit_stump.h
162d6837fa8802a17c1731a6fa09979523e3107f5c79137eba43aebd5b12b2c0  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/evaluate_splits.cu
0408e1e2c600d585939b79d6b8beba0070ee1029bb0d239b588b203441adba29  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/evaluate_splits.cuh
c768e1317ca92ece234a8b229a3678d6e86876a97a7efdd24cd25920f4c3aa46  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/evaluator.cu
48f869202749ee541494a9469857cfe5a685eeb65ef79229d21dab5f5b85bee7  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/expand_entry.cu
908b0abe7544d00902f750a1da1ebd632b1842a88e4785d21536a41b59e9a470  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/expand_entry.cuh
f0a766669ee72e6aed5b15ec5af529f61354d041de3ca77df869679c593f79b6  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/feature_groups.cu
eca3e548cf11aeb200c38a936d83dc49b9bff76fa88577551b89aa6af39fc65d  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/feature_groups.cuh
1bfb76fa5e40cf383f8ceccf760251377e16f00bca92546b88acc4c885c4324f  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/histogram.cu
628807552aea5bc0958adb7ce267b765e6edec4976c45eb810f0c40bea770a6a  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/histogram.cuh
243af56648648b35ce122299ff541a8016ed34a46cf5e6b79468774181ad0e13  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/leaf_sum.cu
5e1062890b19b2d2ee04945ff0bda91e0ce7ce6af8014c71daaa622c730bbad7  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/leaf_sum.cuh
2b258025d923ec44787150c19890f391b948c29cb2a0b1658a12e08198ea8ebd  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/multi_evaluate_splits.cu
55e911700fe55ace4531e034a1d46f2565ed3797507946fc76cb1aa9ea33d1c7  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/multi_evaluate_splits.cuh
11e4c878f954d15c1c716823f747776128136a9604266c6339cffa0628b804f1  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/quantiser.cu
c5ce3cf3abd8942028cc6d20279c66068395447fdc31868b82fa74ae4d7a65e4  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/quantiser.cuh
5f220fb58a6fc6bfeefa2a80920250e0e870e1a8244aca474ff01ec1d3b51ddd  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/row_partitioner.cu
8f4b917b98bc9e49132a6e286afb66d088cfe69170ef207b76efcb3e6397ea67  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/row_partitioner.cuh
c388457316c8e95e183173c792ef3a457836aff8388027491689becf210fe5e3  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/sampler.cu
ac8a0c73a8fd49080d8c1c31755d780932546f02136efd0f2c5dfb264f30f17f  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/gpu_hist/sampler.cuh
3596821faa6006b3ac19b4b5965fac836096b83e5f62b37e44afbc461b1e279e  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/evaluate_splits.h
32f52df0bdd6235f1cf8fac9b6ee2508ee83156204ae83f613c5dfe5e945cbc7  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/expand_entry.h
b984e6a50f67719697e55b57bb30414c262072265a7f66db0f1702b008d3d7b4  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/hist_cache.h
1a577078267a911259e733ea2d5b58a8ba3b2b2d316a2fe4c94b79dda62ea128  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/hist_param.cc
f057cdcf9efb0d4d10c82a0c8d7267a670df34ef4f044e3f893e628e0345f46e  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/hist_param.h
54ebea33d28f9cad7d7fe69bb5d519a82424b2dc9bff86f2c5c4fbde31a28261  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/histogram.cc
11aeaed4016dd66a859b69ecdef5d09eba9f390969f761db404a9edf9890906f  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/histogram.h
d43cc5a4bcaae1159546c0c0931e0d9a21d0660544d1f81cdf669cccf39028d7  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/sampler.cc
2b9912dec344d821e67326927529f67cd307b2295f371b365cf6b47e383e63f6  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/hist/sampler.h
e8ed6d8b6a53af33bdda5b5db837f7a67eeb552ec76bd19fa18a8421e29d8906  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/io_utils.h
1d4f0dc7a88eecc35cdd7f5ceddedecb6fc5b8e68830cec8a2f2227c5a3e18e0  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/multi_target_tree_model.cc
508fb328f6e73c600c89eac83d2fbc80588093d6308c5f61b26e1bf9bbc89d97  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/multi_target_tree_model.cu
622be69ccb656ed3ab5f7bb8ba90f377952be06d1524a8e3b91e6625409bc59a  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/param.cc
b67fd02a4433b7b82ff8d9230bdff43aa3a8f517f84840f0d99f827655c52ba8  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/param.h
3c3576808b98b7e21e191614045dbe3ce7e3c2f642d0a185f9a66e2fbb150cd8  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/sample_position.h
c4a6b903233cb65e83c7b0a317b1a9275032b0a331c5b5e43042180326cdb778  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/split_evaluator.h
7581d03b2e0ace655f70b331deb770b75465ddf933e69d31d81c9c3a1c13fd9e  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/tree_model.cc
349a29c079e2b609a2df391293cf7a31aec17a6486f4a8d59bdb44b8bfaaa63e  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/tree_updater.cc
597aeb3f697fc0cd1995589b1ada5aefc2cbf795706012b9b5518d20020f437b  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/tree_view.cc
07a6fa06304247dbe67413ee33b7536c26c1db26b3af66b9a404abe0d4b96368  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/tree_view.h
03a8bf396a6ea2198aae1c579c5241f4cc64853e5ab528332c72d47c67b706f6  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_approx.cc
d8ca62af87394497d42ba67d431048f7831ceb71389399ef2b302fd646adce15  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_colmaker.cc
fb950fdad33c66ba3751572624c5c2d36f11d8ce26c76d905a348b2cf9a5dcc9  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_gpu_common.cuh
0624991e85efbaca5cecd3dcac2abc5762f8f0d24f0e0e11e79bd0383d398560  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_gpu_hist.cu
f02e8b6efb9e48f4e9f393a346e0228f31dd7d2841bb1f1b90dd35c21e04e3a2  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_gpu_hist.cuh
b9af7c39ac773d5214a095c979ce4feb3e2992709d182789e0b29ccb147ef671  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_prune.cc
e25e75a89c628af17f7d25199b464a7c1922cab0a31d0f02be6eacb18da617d5  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_quantile_hist.cc
6760f8f1a73da769a285f4048f80513d033805caa0596c2f8def2f96ae007225  ./competitor_and_baseline_model_source_code/XGBoost/src/tree/updater_refresh.cc
962d181b3e858e860364187c424a6b2302838ecfbce8c0ca0875b6f9bc26bb78  ./evaluation_benchmark_source_code/RQ1_src/__init__.py
572223d24b3e83676d4f239d5b6e01e66043dc34ac749bfd343036372eb06a04  ./evaluation_benchmark_source_code/RQ1_src/dataset_manifest.json
9284a61934808d7024a984ecbab62fe7ba319e6f329a6ee4f36dc27587124268  ./evaluation_benchmark_source_code/RQ1_src/patches/native_initialization.patch
6b591371528bad62e816a01c166f53a052ef820d3a22da359e39bafe06f74976  ./evaluation_benchmark_source_code/RQ1_src/patches/native_initialization.sources.json
77a5a95f297630cd36e8262aaa2e1bd4e0c0c079c08e2c92de57633aff5101c7  ./evaluation_benchmark_source_code/RQ1_src/public_datasets.json
b84b81b2b5145946545a988495b4ac5957cd89f31de10545c9d5a0f6a2b2b6d2  ./evaluation_benchmark_source_code/RQ1_src/public_sources.json
5cb4190d4e6c180b2280b02307bf9a84ece3804b6b34e0cf404da4573072a5e3  ./evaluation_benchmark_source_code/RQ1_src/real_feature_expansion/diagnose.py
671d28eedfed05f4e7805a99d77ebec8883dbac2a7612de006a74c03188cb617  ./evaluation_benchmark_source_code/RQ1_src/real_feature_expansion/prepare.py
e77e7045d01a9431264f9262c6b199d8e7988c139276a5266a3cf689588ad66e  ./evaluation_benchmark_source_code/RQ1_src/real_feature_expansion/requirements.txt
e6a622a73e45a9cc42b09b2e86668ca92db1f5a3a042b182b580453477a44dc7  ./evaluation_benchmark_source_code/RQ1_src/reuse.py
ecfd42a18a0dd465de6989a1bf8ab5e291da07eafd0f145aa6375495a58a92a2  ./evaluation_benchmark_source_code/RQ1_src/run.py
5a83b8888644b21f1fe80f54083eaed97b362d9007570f460f57f5f0f4337d5a  ./evaluation_benchmark_source_code/RQ1_src/selection.py
962d181b3e858e860364187c424a6b2302838ecfbce8c0ca0875b6f9bc26bb78  ./evaluation_benchmark_source_code/RQ2_src/__init__.py
314e5997b36334dbd6125303ebe08d5f8f8d75efaa962c721453c99bc048c11a  ./evaluation_benchmark_source_code/RQ2_src/frozen.py
f31a54d56e2de7b1b4858679f5d97b5b5e654f248c90b85b54a5e6986ed8631c  ./evaluation_benchmark_source_code/RQ2_src/requirements-rq2-tuning.txt
2ca531c873749751e21d1572f5a5b26be2c5579f61a030944f84ca34f64180a6  ./evaluation_benchmark_source_code/RQ2_src/resume.py
cdce69b7411775f9ba3ccedee75a0645a373a9965282eb9d322a41164ca43b58  ./evaluation_benchmark_source_code/RQ2_src/reuse.py
0ddc9c536b1a41d6b8f009c1d89eb8af71bc0a1b34f34b21181e82505c42fcec  ./evaluation_benchmark_source_code/RQ2_src/run.py
fdda82af9a9e44f68eb76b7919cb615fb0601457d001b2e673f7715565dd1a47  ./evaluation_benchmark_source_code/RQ2_src/tuning.py
962d181b3e858e860364187c424a6b2302838ecfbce8c0ca0875b6f9bc26bb78  ./evaluation_benchmark_source_code/__init__.py
af7f4815120c8c548d5c9ff02bd1e0aed7a6314f2132df9d5b7573d02523ae7e  ./evaluation_benchmark_source_code/appendix.py
0e82280dabff256f76806a0d88e96f927077928eaab2a364dfd6c6ea34e04909  ./evaluation_benchmark_source_code/calibration.py
5bb798f3d7b3d88c68caa36d744c479b78a900b6822bb0ea2cc8acf08da6625a  ./evaluation_benchmark_source_code/campaign.py
290358763b0e989a24079df7962d2cfe011c1b84c5059835a41596214f20c30b  ./evaluation_benchmark_source_code/common.py
573ab13d97124b8d1de9fd0f41ce7dad4e9b039159731d88b27cfbb7626618ed  ./evaluation_benchmark_source_code/competitor_sources.json
e99e086b8e981cd7232aa4b9d07676dafc807031fb1595815363871c51e2b476  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/README.md
7eff94ddff81a7729022bb48b77665e3a2720fc560902c9bb436f7fba189e276  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/reference/selected_sparse_data_files.json
40fb3677eeb3e58ba1b1561390230f58ebab02b7e31c4093e828886b13422314  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/requirements-dense.txt
1668a3152e33680d94637b13421c15e68bd97cd8701f7f555c691f5bc5c0b9f3  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/requirements.txt
7ed263dbfe9999188c2c7c2bccacf273958374e5dfd2f287e3a868a7358362c4  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/compare_reference_hashes.py
d9c22ade84c8886cde49dfc77aff8499682cf5856d0dd2a8fc08fedb7183d8de  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/dense_common.py
56b979e8d22c71a399ea1c8804afbabb4c03158c250645a3ff15507e6041bdb4  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_datasets.py
d85db78c5040a3452953dd23b9cbfca4ea90136379633ff6f387290d319090b7  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/generate_dense_datasets.py
d96902bb041c7188a9a0d6ce75542dc6cba2fde92da0dab933ceaa21c427846c  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/load_dense_example.py
75af3672f216f7b0170bfa447b88e50e7a8c30a2e849fe6db6f074b76216b8fe  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/load_example.py
896b316d34e1528875b8167a952e63d8f438053980ce3dc009a8de1ef8d72519  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/regenerate_dense_reference.py
6fc8f2821ce44637286abf32f0f328d4e68ddff8a0a2c464c7a217eb5239b3ca  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/tests/test_dense_validation.py
0b59cb03249409a6263bad7a1ce1319f85163af47ddc1bee2606f1b011f74471  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/validate_datasets.py
9c7e2c2341b6a8b39a21353589a0cbe70108497ba38bbab5534c69523a7984c5  ./evaluation_benchmark_source_code/data/synthetic/jaeger_v1/tools/validate_dense_datasets.py
5849d1f9237391add407025e105ae09cb93f9919f4f814ecbbceb018b5e453ef  ./evaluation_benchmark_source_code/data.py
b93a15b38ed50798ec0e58f76d78271ac24dd30302801e8ae82baabeb855b372  ./evaluation_benchmark_source_code/evaluation.py
fd0c5468570b5a32ce0413b9138c34902e6cbcf8f49c3084e8ca7e4d5f1a09c9  ./evaluation_benchmark_source_code/evaluation_settings.json
67083e5c491976fc06d0ed0f0aeec3ea615061641c23edc0960b449a4adbabe9  ./evaluation_benchmark_source_code/expanded_data.py
667ae303f894218301bb07150ffa71362cd260d88e82b30b4134df7c03c7ddcc  ./evaluation_benchmark_source_code/external_models.py
dfa5aefaa074d6203d772a282d734f2b4ed1751517387b2279178842f86a8aa7  ./evaluation_benchmark_source_code/install_competitors.py
cf71afedb1abbcd762a4fb87b95dcc37e564dd1875bfe0f09ef6efb758ab1e18  ./evaluation_benchmark_source_code/metrics.py
2f8638557a23428c772cb23e8357d34dc01418c5e2cbc89c89420b9c0dd4e28e  ./evaluation_benchmark_source_code/monitor.py
a3a48dab7116db32544209acec42ad511436fc0eab1a7297b4027a1b7990bb02  ./evaluation_benchmark_source_code/native_build.py
c69e6177d57d9c39f2563a986affe90fb2bc68d6153e462baf7b0d3a10cb1d01  ./evaluation_benchmark_source_code/public_data_preparation/README.md
d72c9d1fcaad981bddee8689ede969bfd0b69b7331275512068fd2e1b609db0c  ./evaluation_benchmark_source_code/public_data_preparation/__init__.py
2d2d60e3559798c7fa38513f7eb5e6e967961db35a274d7782f64dbfd31ba804  ./evaluation_benchmark_source_code/public_data_preparation/config/datasets.json
8dc7dd73c279250dd06bd3fa62f0531ae8e5227cbf141a27a29e25d50f872e49  ./evaluation_benchmark_source_code/public_data_preparation/config/seeds.json
e9ba463c8ed9566485032f67d26f326645a7ed74d7a0aaf3ccee45d6c54c87bf  ./evaluation_benchmark_source_code/public_data_preparation/scripts/__init__.py
df0fbd7af113a8d7d6c46f183b3ec38e1956f7d810fa8f3778dd3c7a8b77f8a8  ./evaluation_benchmark_source_code/public_data_preparation/scripts/acquire.py
3b20aa8e8da562e10026047fc6d31fe4d8866d1bb143fa01ee1031d7430d9961  ./evaluation_benchmark_source_code/public_data_preparation/scripts/common.py
a8b05d2d194184ec5c74f249b6689b3bca0201eecb305c3cb38324ac891a55f5  ./evaluation_benchmark_source_code/public_data_preparation/scripts/higgs.py
cdcc44dc472165b54ce8d59289cc96f68078f8a44e1b58e54412be4c92a18490  ./evaluation_benchmark_source_code/public_data_preparation/scripts/prepare.py
46547189de48337f5728a578425dd8787b7ba5a2afaf70d01afeed6e0f2dbd12  ./evaluation_benchmark_source_code/public_data_preparation/tests/__init__.py
6cc94566365d2ccae108791183687aa1754000cd9877798ad26763db9087bbe1  ./evaluation_benchmark_source_code/public_data_preparation/tests/test_portability.py
e536e0e32d3776879e6000d94700b28291e6d4e57963038f0409cb36e2088b5e  ./evaluation_benchmark_source_code/report.py
e859c571a905e4b86739ee7190684206935893411415708a5a9989dbae9e68b3  ./evaluation_benchmark_source_code/reproduction_inputs/expected_metadata.json
0601ad2c72103ba549777beb2375f3c6412eda273b8951ae215300805e54c0cb  ./evaluation_benchmark_source_code/reproduction_inputs/register_data.py
bce84774817ab3a75707448d6cfed9fa64f4e670821973ef9d974aa941ff7865  ./evaluation_benchmark_source_code/reproduction_inputs/rq2_tuned_settings.json
d2e3a3135da9c3f09714f289931f2a28cecbe9f083b5f89258591b4814173132  ./evaluation_benchmark_source_code/reproduction_inputs/supervisor.example.json
a55ef8a583448906ff037d6fb62d0e2de933682f173b1d72c4ad0e0cd79de3ac  ./evaluation_benchmark_source_code/requirements-competitors.txt
d1e03ef555f96284ad6665cb12460a1fc71e4322ba5400bf749a7fbe4b2d511d  ./evaluation_benchmark_source_code/requirements.txt
e21e1a5c443fabc5541c2d8d45aea3837c82150bd8899e2b9d8c0dbb55c81119  ./evaluation_benchmark_source_code/runtime.py
a4ac0bfbae98272e2b904539cf4fd6ec1443eff17971d58582ccf3454d944ecc  ./evaluation_benchmark_source_code/sealed_evaluation.py
5de90cb7e79e91019fc589efbcae8084a89b5b806b85220838b60406545d195e  ./evaluation_benchmark_source_code/settings.json
107fe63346525e61705dae69529ec0489eb77164f2e4e128a8bed064d8f44370  ./evaluation_benchmark_source_code/supervisor.py
4415a9c1b019b147648eaa750f0e15bae12fc7b2edfce289ac7dca28d304d022  ./evaluation_benchmark_source_code/training.py
767909b7edfb677e24b3a6cb978b1736e1cba29bdf4875b59a4144d73d1e1188  ./evaluation_benchmark_source_code/watchdog.py
8985eb14f5b59101940dfc2023c13cc01e5732d2fd9ad3086177091965d3efaf  ./evaluation_benchmark_source_code/worker.py


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/supervisor.py <==
"""Durably run the existing benchmark entrypoints in a declared stage order.

Configuration is JSON with repository, campaign, optional shared environment,
and stages. Each stage supplies arm, output, argv (an argument list),
environment, fit_cpus, and expected_measured_fits for its profile. Launch this module
once in a detached session. It starts the read-only watchdog automatically.
Only the existing resource-rejection exits are retried; accepted fits remain
under the normal campaign resume/receipt contract.
"""
from __future__ import annotations

import argparse
import datetime
import json
import os
from pathlib import Path
import selectors
import subprocess
import sys
import time

from .common import ROOT, ContractError, digest, exclusive, file_hash, read_json, settings, verify, write_json

ARMS = ("RQ1", "RQ2")
EXPECTED = {"ablations": {"RQ2": 770}, "original": {"RQ1": 450, "RQ2": 1470}}
RESOURCE_ERRORS = (
    "evaluation_benchmark_source_code.common.ContractError: Environment rejected this fit;",
    "evaluation_benchmark_source_code.common.ContractError: Reserved CPUs are busy;",
    "evaluation_benchmark_source_code.common.ContractError: Environment admission failed",
)


def utc():
    return datetime.datetime.now(datetime.timezone.utc).isoformat()


def option(argv, name):
    values = [arg.split("=", 1)[1] for arg in argv if arg.startswith(name + "=")]
    values += [argv[index + 1] for index, arg in enumerate(argv[:-1]) if arg == name]
    if len(values) != 1:
        raise ContractError(f"Supervised argv requires exactly one {name}")
    return values[0]


def expected_fits(stage):
    profile = option(stage["argv"], "--profile")
    if profile not in EXPECTED or stage.get("arm") not in EXPECTED[profile]:
        raise ContractError("Unsupported supervised profile or arm")
    scope = option(stage["argv"], "--dataset-scope")
    if scope != ("all" if stage["arm"] == "RQ1" else "base"):
        raise ContractError("Supervised dataset scope differs from the manuscript")
    if stage["arm"] == "RQ1" and (
            option(stage["argv"], "--rq1-method-set") != "endogenous-five-v1"
            or any(arg.split("=", 1)[0] == "--reuse-rq1-pre-runs" for arg in stage["argv"])):
        raise ContractError("Official RQ1 requires five models and fresh pre-runs")
    return EXPECTED[profile][stage["arm"]]


def stage_id(stage):
    return stage.get("id", stage["arm"])


def load_config(path):
    config = read_json(path)
    repository = (ROOT / config["repository"]).resolve()
    campaign = (ROOT / config["campaign"]).resolve()
    if repository != ROOT or not campaign.is_relative_to(ROOT / "evaluation_benchmark_source_code/results"):
        raise ContractError("Supervisor requires the supplementary root and its evaluation results directory")
    stages = config["stages"]
    if (not stages or len({stage_id(stage) for stage in stages}) != len(stages)
            or any(stage.get("arm") not in ARMS or Path(stage_id(stage)).name != stage_id(stage)
                   or stage_id(stage) in {".", ".."} for stage in stages)):
        raise ContractError("Supervisor requires distinct named RQ1/RQ2 stages")
    for stage in stages:
        arm, argv = stage["arm"], stage["argv"]
        if (not isinstance(argv, list) or not argv or
                not all(isinstance(arg, str) and arg for arg in argv)):
            raise ContractError("Stage argv must be a nonempty string argument list")
        if option(argv, "-m") != f"evaluation_benchmark_source_code.{arm}_src.run":
            raise ContractError("Supervisor must use the existing RQ entrypoint")
        output = (ROOT / stage["output"]).resolve()
        if output != campaign / stage_id(stage) or (ROOT / option(argv, "--output")).resolve() != output:
            raise ContractError("Supervised output differs")
        if stage.get("expected_measured_fits") != expected_fits(stage):
            raise ContractError("Supervised measured-fit count differs from the approved matrix")
        expected_cpus = settings(arm=arm)["execution"]["fit_cpus"]
        if "--fit-cpus" in argv:
            remaining = argv[argv.index("--fit-cpus") + 1:]
            expected_cpus = []
            for item in remaining:
                if item.startswith("--"):
                    break
                expected_cpus.append(int(item))
        if set(stage["fit_cpus"]) != set(expected_cpus):
            raise ContractError("Supervised training CPU set differs from the frozen arm settings")
    return config


def nontraining_cpus(config, available):
    training = set().union(*(set(stage["fit_cpus"]) for stage in config["stages"]))
    if not training <= set(available):
        raise ContractError("A supervised training CPU is outside the original allowed affinity")
    cpus = set(available) - training
    if not cpus:
        raise ContractError("No CPU outside both training sets is available for monitoring")
    return cpus


def source_records():
    # Same executable-source domain as common.source_identity(), pruning the
    # potentially large data/result trees before descending into them.
    source = ROOT / "evaluation_benchmark_source_code"
    identity = {}
    suffixes = {".py", ".cpp", ".h", ".json", ".md", ".txt", ".patch"}
    for directory, children, filenames in os.walk(source):
        children[:] = [name for name in children if name != "__pycache__"
                       and not (Path(directory) == source and name in {"data", "results"})]
        for name in filenames:
            path = Path(directory) / name
            if path.suffix in suffixes and path.is_file():
                identity[str(path.relative_to(source))] = file_hash(path)
    return identity


def source_fingerprint():
    return digest(source_records())


def completed(stage):
    """Require an authenticated full matrix, never a bare completion filename."""
    output = Path(stage["output"])
    if not (output / "complete.json").is_file():
        return False
    receipt = read_json(output / "complete.json")
    measured = read_json(output / "measurement.lock.json")
    preparation = read_json(output / "preparation.lock.json")
    rows = read_json(output / "measured_rows.json")
    expected = expected_fits(stage)
    profile = option(stage["argv"], "--profile")
    if (receipt.get("development") is not False
            or receipt.get("publication_eligible") is not True
            or receipt.get("measured_fits") != expected
            or receipt.get("lock_id") != digest(measured)
            or measured.get("preparation_lock_sha256") != digest(preparation)
            or preparation.get("arm") != stage["arm"]
            or preparation.get("profile", "original") != profile
            or sum(len(block["cells"]) for block in measured["matrix"]) != expected
            or not isinstance(rows, list) or len(rows) != expected
            or any(row.get("lock_id") != receipt["lock_id"]
                   or row.get("receipt_status") != "complete"
                   or row.get("arm") != stage["arm"]
                   or row.get("profile", "original") != profile for row in rows)):
        raise ContractError(f"Invalid {stage['arm']} completion; refusing to advance or overwrite")
    if profile == "original" and stage["arm"] == "RQ1":
        variant = "jaeger"
        if (preparation.get("endogenous_variant", "jaeger") != variant
                or any(row.get("endogenous_variant", "jaeger") != variant for row in rows)):
            raise ContractError("Completed RQ1 selector differs from the declared variant")
        if variant == "jaeger":
            methods = {"lightgbm_full", "jaeger_endogenous", "lightgbm_fixed", "xgboost", "catboost"}
            if (preparation.get("rq1_method_set") != "endogenous-five-v1"
                    or preparation.get("endogenous_full_feature_rounds") != 20
                    or preparation.get("dataset_scope") != "all"
                    or any(row.get("rq1_method_set") != "endogenous-five-v1" for row in rows)
                    or {row.get("method") for row in rows} != methods
                    or any(sum(row.get("method") == method for row in rows) != 90 for method in methods)):
                raise ContractError("Completed RQ1 differs from the declared 20-round five-model campaign")
    return True


def transient_exit(returncode, output_tail):
    lines = output_tail.strip().splitlines()
    return bool(returncode and lines and any(lines[-1].startswith(prefix) for prefix in RESOURCE_ERRORS))


class BoundedLog:
    """One active log plus one bounded previous segment; receipts are separate."""
    def __init__(self, path, limit=8 * 1024 * 1024):
        self.path, self.limit = Path(path), limit
        self.path.parent.mkdir(parents=True, exist_ok=True)

    def write(self, payload):
        if isinstance(payload, str):
            payload = payload.encode()
        payload = payload[-self.limit:]
        if self.path.exists() and self.path.stat().st_size + len(payload) > self.limit:
            os.replace(self.path, self.path.with_suffix(self.path.suffix + ".1"))
        with self.path.open("ab") as stream:
            stream.write(payload)


def run_process(stage, config, available, log, started):
    environment = os.environ.copy()
    environment.update({str(key): str(value) for key, value in config.get("environment", {}).items()})
    environment.update({str(key): str(value) for key, value in stage.get("environment", {}).items()})
    # The coordinator must see the original full allowed set so its existing
    # evaluation pool can choose its own CPUs. Per-fit runtime pins training.
    process = subprocess.Popen(stage["argv"], cwd=ROOT, env=environment,
                               stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                               start_new_session=True,
                               preexec_fn=lambda: os.sched_setaffinity(0, available))
    started(process.pid)
    tail = b""
    with selectors.DefaultSelector() as selector:
        selector.register(process.stdout, selectors.EVENT_READ)
        while selector.get_map():
            for key, _ in selector.select(timeout=5):
                chunk = os.read(key.fd, 65536)
                if not chunk:
                    selector.unregister(key.fileobj)
                    key.fileobj.close()
                    continue
                log.write(chunk)
                tail = (tail + chunk)[-16384:]
    return process.wait(), tail.decode(errors="replace")


def supervise(config_path):
    config_path = Path(config_path).resolve()
    os.chdir(ROOT)
    config = load_config(config_path)
    config_hash = digest(config)
    frozen_source = source_fingerprint()
    campaign = Path(config["campaign"]).resolve()
    home = campaign / "monitoring"
    available = set(os.sched_getaffinity(0))
    monitor_cpus = nontraining_cpus(config, available)
    home.mkdir(parents=True, exist_ok=True)
    with exclusive(home / "supervisor.lock"):
        os.sched_setaffinity(0, monitor_cpus)
        events = BoundedLog(home / "supervisor.events.jsonl")
        def status(state, **values):
            record = {"utc": utc(), "state": state, "supervisor_pid": os.getpid(),
                      "config_sha256": config_hash, "available_cpus": sorted(available),
                      "source_sha256": frozen_source, "supervisor_cpus": sorted(monitor_cpus), **values}
            write_json(home / "supervisor_status.json", record, replace=True)
            events.write(json.dumps(record, sort_keys=True) + "\n")
        try:
            from .watchdog import module_alive, optional_json, processes
            active = processes(campaign)
            if active:
                raise ContractError("Existing campaign processes found; refusing duplicate controller launch")
            status("starting")
            # The watchdog also locks itself, so a surviving prior monitor is
            # retained. Its output is status/rotated files, not an unbounded pipe.
            prior_watchdog = optional_json(home / "watchdog_pid.json") or {}
            if not module_alive(prior_watchdog.get("pid"), "evaluation_benchmark_source_code.watchdog"):
                subprocess.Popen([sys.executable, "-B", "-m", "evaluation_benchmark_source_code.watchdog",
                                  "--config", str(config_path)], cwd=ROOT,
                                 stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL,
                                 start_new_session=True)
            for stage in config["stages"]:
                while not completed(stage):
                    if digest(read_json(config_path)) != config_hash:
                        raise ContractError("Supervisor configuration changed after launch")
                    if source_fingerprint() != frozen_source:
                        raise ContractError("Evaluation source changed after supervisor launch")
                    log = BoundedLog(campaign / "logs" / (stage_id(stage) + ".log"))
                    status("starting_stage", arm=stage["arm"], stage_id=stage_id(stage))
                    code, tail = run_process(stage, config, available, log,
                        lambda pid: status("running", arm=stage["arm"], stage_id=stage_id(stage), controller_pid=pid))
                    if digest(read_json(config_path)) != config_hash:
                        raise ContractError("Supervisor configuration changed during the supervised stage")
                    if source_fingerprint() != frozen_source:
                        raise ContractError("Evaluation source changed during the supervised stage")
                    if completed(stage):
                        break
                    if not transient_exit(code, tail):
                        raise ContractError(f"{stage['arm']} exited {code} without valid completion: {tail[-8192:]}")
                    status("waiting_resources", arm=stage["arm"], stage_id=stage_id(stage), returncode=code, retry_after_seconds=60)
                    time.sleep(60)
                status("stage_complete", arm=stage["arm"], stage_id=stage_id(stage), measured_fits=expected_fits(stage))
            status("complete", measured_fits=sum(expected_fits(stage) for stage in config["stages"]))
            return 0
        except Exception as error:
            status("attention", error=f"{type(error).__name__}: {error}")
            return 1


def apply_pending_sources(activation, campaign):
    """Activate reviewed staged edits only when live sources still match their receipt."""
    baseline = activation["source_hashes"]
    expected = dict(baseline)
    current = source_records()
    changes = []
    seen = set()
    for item in activation["files"]:
        relative = Path(item["relative"])
        if (relative.is_absolute() or ".." in relative.parts or relative.parts[0] != "evaluation_benchmark_source_code"
                or relative.suffix != ".py" or relative.parts[1] in {"results", "data"}
                or str(relative) in seen):
            raise ContractError("Pending update has an invalid or duplicate source target")
        seen.add(str(relative))
        key = str(relative.relative_to("evaluation_benchmark_source_code"))
        target = ROOT / relative
        pending = verify(item["after"])
        if (not pending.is_relative_to(campaign / "pending")
                or target.is_symlink() or not target.resolve().is_relative_to(ROOT / "evaluation_benchmark_source_code")
                or baseline.get(key) != item["before_sha256"]):
            raise ContractError("Pending source provenance differs")
        expected[key] = item["after"]["sha256"]
        if current.get(key) == item["before_sha256"]:
            before, after = target.read_text(), pending.read_text()
            patch = "*** Update File: " + str(relative) + "\n@@\n"
            patch += "".join("-" + line + "\n" for line in before.splitlines())
            patch += "".join("+" + line + "\n" for line in after.splitlines())
            changes.append(patch)
        elif current.get(key) != item["after"]["sha256"]:
            raise ContractError("Pending update would overwrite an unreviewed source change")
    if (set(current) != set(baseline) or
            any(value not in {baseline[key], expected[key]} for key, value in current.items())):
        raise ContractError("Live evaluation source differs from the approved transition")
    if changes:
        subprocess.run(["apply_patch"], executable=activation["patch_executable"],
                       input="*** Begin Patch\n" + "".join(changes) + "*** End Patch\n",
                       cwd=ROOT, text=True, check=True)
    if source_records() != expected:
        raise ContractError("Activated source does not match the reviewed pending files")
    return digest(expected)


def activate_after_completion(config_path, activation_path):
    """Wait detached; never change source or start fits while the predecessor is active."""
    from .watchdog import module_alive, optional_json, processes
    config_path, activation_path = Path(config_path).resolve(), Path(activation_path).resolve()
    config = load_config(config_path)
    campaign = Path(config["campaign"]).resolve()
    home = campaign / "monitoring"
    activation = read_json(activation_path)
    if verify(activation["config"]) != config_path or activation.get("schema_version") != 1:
        raise ContractError("Pending queue activation configuration differs")
    predecessor_path = verify(activation["predecessor_config"])
    predecessor = load_config(predecessor_path)
    previous_home = Path(predecessor["campaign"]) / "monitoring"
    available = set(os.sched_getaffinity(0))
    os.sched_setaffinity(0, nontraining_cpus(
        {"stages": config["stages"] + predecessor["stages"]}, available))
    home.mkdir(parents=True, exist_ok=True)
    def status(state, **extra):
        write_json(home / "activation_status.json", {"utc": utc(), "state": state,
                   "pid": os.getpid(), "predecessor": predecessor["campaign"],
                   "activation_sha256": digest(activation), **extra}, replace=True)
    with exclusive(home / "activation.lock"):
        try:
            while True:
                if digest(read_json(activation_path)) != digest(activation):
                    raise ContractError("Pending activation changed after launch")
                verify(activation["config"])
                verify(activation["predecessor_config"])
                prior = optional_json(previous_home / "supervisor_status.json") or {}
                watch = optional_json(previous_home / "watchdog_pid.json") or {}
                if (prior.get("state") == "complete"
                        and not module_alive(prior.get("supervisor_pid"), "evaluation_benchmark_source_code.supervisor")
                        and not module_alive(watch.get("pid"), "evaluation_benchmark_source_code.watchdog")
                        and not processes(ROOT / "evaluation_benchmark_source_code/results")):
                    if not all(completed(stage) for stage in predecessor["stages"]):
                        raise ContractError("Predecessor completion does not authenticate its full matrix")
                    break
                status("waiting_predecessor", predecessor_state=prior.get("state"),
                       predecessor_arm=prior.get("arm"), poll_seconds=30)
                time.sleep(30)
            status("activating")
            source = apply_pending_sources(activation, campaign)
            # Start a fresh interpreter so validation sees the activated sources,
            # not modules imported by the waiting predecessor-aware handoff.
            status("validating", source_sha256=source)
            for check in activation["checks"]:
                environment = dict(os.environ, PYTHONNOUSERSITE="1", PYTHONDONTWRITEBYTECODE="1")
                environment.update(check.get("environment", {}))
                with (home / check["log"]).open("ab") as log:
                    subprocess.run([sys.executable, "-B", "-m", "pytest", *check["args"]],
                                   cwd=ROOT, env=environment, stdout=log, stderr=subprocess.STDOUT,
                                   check=True)
            status("activated", source_sha256=source)
        except Exception as error:
            status("attention", error=f"{type(error).__name__}: {error}")
            return 1
    os.sched_setaffinity(0, available)
    os.execv(sys.executable, [sys.executable, "-B", "-u", "-m", "evaluation_benchmark_source_code.supervisor",
                             "--config", str(config_path)])


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--config", type=Path, required=True)
    args = parser.parse_args()
    raise SystemExit(supervise(args.config))


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/training.py <==
"""Shared native initialization and exact training-loss endpoint rule."""
from __future__ import annotations
import math
from typing import Any
from .common import ContractError

class TrainingLossController:
    """Exact Section 5.3 state machine; it never selects a best checkpoint."""

    def __init__(self, initial_loss: float, epsilon: float, patience: int) -> None:
        self._loss(initial_loss)
        if initial_loss == 0.0:
            raise ContractError("zero initial training loss is a degenerate protocol case")
        self.initial_loss = float(initial_loss)
        self.threshold = epsilon * self.initial_loss
        if not math.isfinite(self.threshold) or self.threshold <= 0.0:
            raise ContractError("training-loss threshold is nonpositive/nonfinite")
        self.epsilon = epsilon
        self.patience = patience
        self.losses = [self.initial_loss]
        self.anchor: float | None = None
        self.last_reset_round: int | None = None
        self.first_patience_round: int | None = None

    @staticmethod
    def _loss(value: float) -> None:
        if not isinstance(value, (int, float)) or not math.isfinite(float(value)) or value < 0.0:
            raise ContractError(f"invalid empirical training loss: {value}")

    def observe(self, completed_round: int, loss: float) -> bool:
        self._loss(loss)
        if completed_round != len(self.losses):
            raise ContractError("training-loss rounds are not consecutive")
        value = float(loss)
        self.losses.append(value)
        if completed_round == 2:
            self.anchor = min(self.losses[:3])
            self.last_reset_round = 2
        elif completed_round >= 3:
            if self.anchor is None or self.last_reset_round is None:
                raise ContractError("training-loss anchor was not initialized")
            # Strict inequality implements equality-does-not-reset.
            if value < self.anchor - self.threshold:
                self.anchor = value
                self.last_reset_round = completed_round
            if (completed_round - self.last_reset_round >= self.patience
                    and self.first_patience_round is None):
                self.first_patience_round = completed_round
        return self.first_patience_round == completed_round


def _initial_training_loss(lgb: Any, params: dict[str, Any], train: Any, metric: str) -> float:
    """Return the empirical loss of LightGBM's training-derived zero-tree predictor."""
    try:
        stopping = lgb.validation_stopping
        if stopping._has_init_score(train) or train._predictor is not None:
            raise ContractError(
                "init_score and warm-start predictors are unsupported by publication stopping"
            )
        native_params = dict(params, metric=metric)
        _, initial_loss = stopping._native_initial_state(native_params, train, train)
        value = float(initial_loss)
    except ContractError:
        raise
    except (AttributeError, TypeError, ValueError) as exc:
        raise ContractError("could not evaluate the training-derived initial predictor") from exc
    TrainingLossController._loss(value)
    return value


def _completed_round_training_loss(booster: Any, metric: str) -> float:
    if int(booster.current_iteration()) < 1:
        raise ContractError("native training loss is valid only after a completed boosting round")
    results = booster.eval_train()
    if len(results) != 1:
        raise ContractError(f"expected one empirical training metric, observed {len(results)}")
    item = results[0]
    if (item.dataset_name != "training" or item.metric_name != metric
            or item.maximize):
        raise ContractError(f"unexpected training metric: {item}")
    value = float(item.metric_value)
    TrainingLossController._loss(value)
    return value


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/watchdog.py <==
"""Read-only durable campaign watchdog, promoted from the publication monitor.

Polls every 15 seconds, counts accepted individual fits every 60 seconds, and
reports 600 seconds without CPU/I/O/log progress. It never starts training,
restarts a supervisor, kills a process, or alters accepted receipts.
"""
from __future__ import annotations

import argparse
import json
import os
from pathlib import Path
import time

from .common import ContractError, exclusive, read_json, write_json
from .supervisor import ARMS, BoundedLog, completed, expected_fits, load_config, option, source_fingerprint, stage_id, utc

MODULES = {f"evaluation_benchmark_source_code.{arm}_src.run" for arm in ARMS} | {"evaluation_benchmark_source_code.worker"}


def optional_json(path):
    try:
        return read_json(path)
    except (OSError, ValueError):
        return None


def stamp(path):
    try:
        stat = Path(path).stat()
        return [stat.st_size, stat.st_mtime_ns]
    except OSError:
        return None


def module_alive(pid, module):
    if not isinstance(pid, int) or pid < 1:
        return False
    try:
        args = Path(f"/proc/{pid}/cmdline").read_bytes().split(b"\0")
        return b"-m" in args and args[args.index(b"-m") + 1] == module.encode()
    except (OSError, ValueError, IndexError):
        return False


def cached_completion(stage, cache):
    key = stage_id(stage)
    signature = [stamp(Path(stage["output"]) / name) for name in
                 ("complete.json", "measurement.lock.json", "preparation.lock.json", "measured_rows.json")]
    prior = cache.get(key)
    if prior is None or prior[0] != signature:
        prior = (signature, completed(stage))
        cache[key] = prior
    return prior[1]


def processes(root, proc_root=Path("/proc")):
    found = []
    root = Path(root).resolve()
    for directory in proc_root.iterdir():
        if not directory.name.isdigit():
            continue
        try:
            args = [value.decode(errors="replace") for value in
                    (directory / "cmdline").read_bytes().split(b"\0") if value]
            if "-m" not in args or args[args.index("-m") + 1] not in MODULES:
                continue
            module = args[args.index("-m") + 1]
            key = "--spec" if module == "evaluation_benchmark_source_code.worker" else "--output"
            target = Path(option(args, key))
            if not target.is_absolute():
                target = (directory / "cwd").resolve() / target
            target = target.resolve()
            if not target.is_relative_to(root):
                continue
            stat = (directory / "stat").read_text().rsplit(")", 1)[1].split()
            io = dict(line.split(": ", 1) for line in (directory / "io").read_text().splitlines())
            item = {"pid": int(directory.name), "module": module, "state": stat[0],
                    "start_ticks": int(stat[19]), "cpu_ticks": int(stat[11]) + int(stat[12]),
                    "rss_bytes": int(stat[21]) * os.sysconf("SC_PAGE_SIZE"),
                    "io": {key: int(io.get(key, 0)) for key in ("rchar", "wchar", "read_bytes", "write_bytes")},
                    "path": str(target)}
            if module == "evaluation_benchmark_source_code.worker":
                spec = optional_json(target) or {}
                item.update(operation=spec.get("op"), method=spec.get("method"),
                            worker_log=stamp(target.parent / "worker.log"))
            found.append(item)
        except (ContractError, OSError, ValueError, IndexError):
            continue
    return sorted(found, key=lambda item: item["pid"])


def progress_signature(found, logs):
    # RSS movement alone is not evidence of useful computation.
    return ([(item["pid"], item["start_ticks"], item["cpu_ticks"], item["io"],
              item.get("worker_log")) for item in found], logs)


def state_for(complete, active, quiet_seconds, absent_seconds, supervisor):
    if complete:
        return "complete"
    if supervisor.get("state") == "attention":
        return "attention_supervisor"
    if active:
        return "attention_no_activity" if quiet_seconds >= 600 else "running"
    if supervisor.get("state") == "waiting_resources":
        return "waiting_resources"
    return "attention_controller_absent" if absent_seconds >= 30 else "transition"


def accepted_fit_counts(stage, cache):
    by_method = {}
    paths = list((Path(stage["output"]) / "measurements").glob("*/fit-*/block.json"))
    for path in paths:
        signature = stamp(path)
        prior = cache.get(str(path))
        if prior is None or prior[0] != signature:
            value = optional_json(path) or {}
            runs = value.get("runs", [])
            valid = (value.get("acceptance_scope") == "single_fit"
                     and value.get("development") is False
                     and value.get("publication_eligible") is True
                     and value.get("environment", {}).get("valid") is True
                     and value.get("admission", {}).get("accepted") is True
                     and len(runs) == 1 and runs[0].get("receipt", {}).get("status") == "complete")
            prior = (signature, runs[0]["receipt"].get("method") if valid else None)
            cache[str(path)] = prior
        if prior[1] is not None:
            by_method[prior[1]] = by_method.get(prior[1], 0) + 1
    return {"accepted_fits": sum(by_method.values()), "by_method": by_method,
            "expected_measured_fits": expected_fits(stage)}


def watch(config_path):
    config = load_config(config_path)
    campaign = Path(config["campaign"]).resolve()
    home = campaign / "monitoring"
    training = set().union(*(set(stage["fit_cpus"]) for stage in config["stages"]))
    cpus = set(os.sched_getaffinity(0)) - training
    if not cpus:
        raise ValueError("No CPU outside both training sets is available for watchdog")
    home.mkdir(parents=True, exist_ok=True)
    with exclusive(home / "watchdog.lock"):
        os.sched_setaffinity(0, cpus)
        write_json(home / "watchdog_pid.json", {"pid": os.getpid(), "utc": utc()}, replace=True)
        events = BoundedLog(home / "watchdog.events.jsonl")
        history = BoundedLog(home / "watchdog.heartbeats.jsonl")
        previous_signature = previous_event = None
        last_progress = time.monotonic()
        last_counts = last_history = 0
        absent_since = None
        cache, counts, completion_cache = {}, {}, {}
        source_changed = False
        while True:
            now = time.monotonic()
            try:
                found = processes(campaign)
                logs = {stage_id(stage): stamp(campaign / "logs" / (stage_id(stage) + ".log"))
                        for stage in config["stages"]}
                signature = progress_signature(found, logs)
                if signature != previous_signature:
                    last_progress = now
                previous_signature = signature
                absent_since = None if found else (now if absent_since is None else absent_since)
                supervisor = optional_json(home / "supervisor_status.json") or {}
                if (supervisor.get("state") != "attention"
                        and not module_alive(supervisor.get("supervisor_pid"), "evaluation_benchmark_source_code.supervisor")):
                    supervisor = dict(supervisor, state="absent")
                all_complete = all(cached_completion(stage, completion_cache) for stage in config["stages"])
                state = state_for(all_complete, bool(found), now - last_progress,
                                  0 if absent_since is None else now - absent_since, supervisor)
                if now - last_counts >= 60:
                    counts = {stage_id(stage): accepted_fit_counts(stage, cache) for stage in config["stages"]}
                    source_changed = (supervisor.get("source_sha256") is not None
                                      and supervisor["source_sha256"] != source_fingerprint())
                    last_counts = now
                if source_changed:
                    state = "attention_source_changed"
                status = {"utc": utc(), "state": state, "watchdog_pid": os.getpid(),
                          "watchdog_cpus": sorted(cpus), "interval_seconds": 15,
                          "processes": found, "progress": counts, "supervisor": supervisor,
                          "seconds_without_activity": now - last_progress}
                write_json(home / "watchdog_status.json", status, replace=True)
                event = (state, [(item["pid"], item["module"]) for item in found], counts)
                if event != previous_event:
                    events.write(json.dumps(status, sort_keys=True) + "\n")
                    previous_event = event
                if now - last_history >= 60:
                    history.write(json.dumps(status, sort_keys=True) + "\n")
                    last_history = now
                if all_complete:
                    return
            except Exception as error:
                status = {"utc": utc(), "state": "watchdog_error", "watchdog_pid": os.getpid(),
                          "error": f"{type(error).__name__}: {error}"}
                write_json(home / "watchdog_status.json", status, replace=True)
                events.write(json.dumps(status, sort_keys=True) + "\n")
            time.sleep(15)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--config", type=Path, required=True)
    watch(parser.parse_args().config)


if __name__ == "__main__":
    main()


==> anc/CRAFT-GBM_Supplemetary_Source_Code/evaluation_benchmark_source_code/worker.py <==
"""Fresh-process cache, training, tuning-trial, and prediction operations."""
from __future__ import annotations

import argparse
import gc
import importlib
import json
import math
from pathlib import Path
import sys
import time

import numpy as np

from .common import ContractError, file_hash, file_record, read_json, verify, write_json
from .RQ1_src.selection import CALIBRATION_REFERENCE_COUNT
from .calibration import DELTAS, NATIVE_REFERENCE_COUNT, PARAMETER, calibration
from .training import TrainingLossController, _completed_round_training_loss, _initial_training_loss

METHOD_BUILDS = {"lightgbm_full": "standard", "lightgbm_fixed": "standard",
                 "jaeger_endogenous": "jaeger", "jaeger_exogenous": "jaeger",
                 "Confidence_Interval_Ablation": "Confidence_Interval_Ablation",
                 "Mean_Ablation": "Mean_Ablation", "Exposure_Ablation": "Exposure_Ablation",
                 "LightGBM_Variant_2": "LightGBM_Variant_2", "LightGBM_Variant_3": "LightGBM_Variant_3"}
FIXED_ABLATIONS = frozenset(("Mean_Ablation", "Exposure_Ablation"))
ABLATIONS = FIXED_ABLATIONS | {"Confidence_Interval_Ablation"}
ENDOGENOUS_VARIANTS = frozenset(("LightGBM_Variant_2", "LightGBM_Variant_3"))
ENDOGENOUS_METHODS = frozenset(("jaeger_endogenous", "Confidence_Interval_Ablation")) | ENDOGENOUS_VARIANTS
ADAPTIVE_METHODS = ENDOGENOUS_METHODS | FIXED_ABLATIONS | {"jaeger_exogenous"}
ENDOGENOUS_FULL_FEATURE_ROUNDS = 20


def full_feature_rounds(spec, method):
    """The initialization policy is determined by the model, not a tunable flag."""
    variant = spec.get("endogenous_variant", "jaeger")
    if method in ENDOGENOUS_VARIANTS or (method == "jaeger_endogenous" and variant in ENDOGENOUS_VARIANTS):
        rounds = 5
    elif method == "jaeger_endogenous":
        rounds = ENDOGENOUS_FULL_FEATURE_ROUNDS
    else:
        rounds = 2 if method in ADAPTIVE_METHODS else 0
    if "full_feature_rounds" in spec and (type(spec["full_feature_rounds"]) is not int
                                         or spec["full_feature_rounds"] != rounds):
        raise ContractError("full-feature initialization specification differs from the model")
    return rounds


def native_build_id(spec, *, trial=False):
    """Resolve a model role without changing the other RQ1 competitors."""
    method = "lightgbm_full" if trial else spec["method"]
    variant = spec.get("endogenous_variant", "jaeger")
    if variant not in {"jaeger"} | ENDOGENOUS_VARIANTS:
        raise ContractError("unknown endogenous implementation")
    if variant != "jaeger" and (
            trial or spec.get("arm") != "RQ1" or spec.get("profile", "original") != "original"
            or method not in {"lightgbm_full", "lightgbm_fixed", "jaeger_endogenous", "jaeger_exogenous"}):
        raise ContractError("an endogenous implementation override requires original full RQ1")
    expected = variant if method == "jaeger_endogenous" else METHOD_BUILDS.get(method)
    if expected is None or spec["build"]["build_id"] != expected:
        raise ContractError("method and native build do not match the declared endogenous implementation")
    return expected


def count_calibration(p, delta, n_ref):
    """Record the count-Hoeffding normal mixture, with no EB state claims."""
    # Both constructions use this same frozen normal-reference scale; only
    # the calibration root is shared, not the EB boundary or tail allocation.
    reference = calibration(p, delta, n_ref)
    result = {key: reference[key] for key in (
        "p", "delta", "n_ref", "c", "rho", "rho_calibration",
        "calibration_reference_count", "variance_reference")}
    result.update(variant="Confidence_Interval_Ablation",
                  confidence_sequence="time_uniform_count_hoeffding",
                  boundary="normal_mixture", boundary_version=1,
                  allocation="two_sided_delta_over_p", cumulative_statistics="A_N",
                  variance_proxy="N/4", normal_mixture_rho=reference["rho"],
                  log_two_sided_inverse_beta=math.log(p) - math.log(delta),
                  two_sided_beta=float(delta) / p)
    return result


class UnavailableEndpoint(ContractError):
    """The native trainer stopped before a complete requested endpoint existed."""


def load_lightgbm(build):
    library = Path(build["library"]).resolve()
    package = Path(build["python_package"]).resolve()
    wrapper = package / "lightgbm/validation_stopping.py"
    if file_hash(library) != build["library_sha256"] or file_hash(wrapper) != build["shared_wrapper_sha256"]:
        raise ContractError("build library or shared wrapper hash differs")
    sys.path.insert(0, str(package))
    importlib.invalidate_caches()
    import lightgbm as lgb
    if not Path(lgb.__file__).resolve().is_relative_to(package):
        raise ContractError("LightGBM import escaped the selected build")
    if Path(lgb.basic._LIB._name).resolve() != library:
        raise ContractError("loaded native library differs from the selected build")
    return lgb


def descriptor_path(value):
    return verify(value) if isinstance(value, dict) else Path(value).resolve()


def load_data(descriptor, *, require_labels=False):
    if "records" in descriptor:
        from .data import verify_descriptor
        verify_descriptor(descriptor)
    path = descriptor_path(descriptor["path"])
    fmt = descriptor["format"]
    if fmt == "npy":
        data = np.load(path, mmap_mode="r", allow_pickle=False)
        if data.ndim != 2 or data.dtype not in (np.float32, np.float64):
            raise ContractError("dense features must be a float32/float64 matrix")
    elif fmt == "csr":
        from scipy import sparse
        data = sparse.load_npz(path).tocsr()
        if data.dtype not in (np.float32, np.float64):
            raise ContractError("sparse features must have float32/float64 values")
    elif fmt == "text":
        data = str(path)
    else:
        raise ContractError(f"unsupported data format: {fmt}")
    labels = None
    if descriptor.get("labels") is not None:
        labels_path = descriptor_path(descriptor["labels"])
        labels = np.load(labels_path, mmap_mode="r", allow_pickle=False) if labels_path.suffix == ".npy" else np.loadtxt(labels_path)
        if labels.ndim != 1 or not np.all(np.isfinite(labels)):
            raise ContractError("labels must be a finite vector")
        if descriptor.get("rows") is not None and len(labels) != descriptor["rows"]:
            raise ContractError("descriptor label row count differs")
    if require_labels and fmt != "text" and labels is None:
        raise ContractError("array data requires explicit labels")
    if fmt != "text":
        if labels is not None and len(labels) != data.shape[0]:
            raise ContractError("feature/label row counts differ")
        for field, actual in (("rows", data.shape[0]), ("features", data.shape[1])):
            if descriptor.get(field) is not None and descriptor[field] != actual:
                raise ContractError(f"descriptor {field} differs")
    return data, labels


def no_heldout_inputs(value, *, validation_allowed=False):
    if isinstance(value, dict):
        for key, child in value.items():
            key = str(key).lower()
            forbidden = key.startswith("oracle") or key in {"test", "test_data", "test_labels", "test_targets"}
            forbidden |= not validation_allowed and key in {"validation", "validation_data", "validation_labels"}
            if forbidden:
                raise ContractError(f"held-out input is forbidden for this operation: {key}")
            no_heldout_inputs(child, validation_allowed=validation_allowed)
    elif isinstance(value, list):
        for child in value:
            no_heldout_inputs(child, validation_allowed=validation_allowed)


def dataset_details(train):
    bins = [int(train.feature_num_bin(i)) for i in range(train.num_feature())]
    return {"p": sum(value > 0 for value in bins), "rows": train.num_data(),
            "features": train.num_feature(), "bins": bins}


def cache(spec, output, state):
    no_heldout_inputs(spec)
    lgb = load_lightgbm(spec["build"])
    data, labels = load_data(spec["data"], require_labels=True)
    params = dict(spec["dataset_params"])
    if spec["data"]["format"] == "text":
        params.update(header=False, label_column=0)
    train = lgb.Dataset(data, label=labels, params=params,
                        categorical_feature=spec["data"].get("categorical_features", "auto")).construct()
    if train.get_init_score() is not None:
        raise ContractError("fresh native caches cannot contain init_score")
    state.update(dataset_details(train))
    for key in ("rows", "features"):
        if spec["data"].get(key) is not None and spec["data"][key] != state[key]:
            raise ContractError(f"constructed cache {key} differs")
    target = output / "train.bin"
    train.save_binary(str(target))
    state["cache"] = file_record(target)


def parameters(spec, lgb, *, trial=False):
    method = "lightgbm_full" if trial else spec["method"]
    build_id = native_build_id(spec, trial=trial)
    if method == "jaeger_endogenous" and build_id in ENDOGENOUS_VARIANTS and (
            spec.get("delta") != .05 or spec.get("n_ref") != CALIBRATION_REFERENCE_COUNT):
        raise ContractError("RQ1 endogenous variants require delta=0.05 and n_ref=300")
    if method in ENDOGENOUS_VARIANTS and (
            spec.get("arm") != "RQ1" or spec.get("discovery", False)
            or spec.get("delta") != .05 or spec.get("n_ref") != CALIBRATION_REFERENCE_COUNT):
        raise ContractError("endogenous variants require measured RQ1 delta=0.05 and n_ref=300; no new pre-runs")
    if method in ABLATIONS:
        if spec.get("discovery", False):
            raise ContractError("ablation fits must reuse frozen preparation; new pre-runs are forbidden")
        if method == "Confidence_Interval_Ablation":
            if (spec.get("arm") != "RQ1" or spec.get("delta") != .05
                    or spec.get("n_ref") != CALIBRATION_REFERENCE_COUNT):
                raise ContractError("Confidence_Interval_Ablation requires RQ1 delta=0.05 and n_ref=300")
        elif (spec.get("arm") not in {"RQ1", "RQ2"}
              or spec.get("delta") is not None or spec.get("n_ref") is not None):
            raise ContractError("Mean/Exposure ablations require RQ1/RQ2 without confidence parameters")
    if spec.get("diagnostic", False):
        raise ContractError("full-state diagnostics are disabled in evaluation fits")
    if spec.get("arm") == "RQ3" and (
            trial or method != "jaeger_endogenous" or spec.get("discovery", False)
            or spec.get("n_ref") != NATIVE_REFERENCE_COUNT or spec.get("delta") not in DELTAS
            or spec.get("rounds") is not None):
        raise ContractError("RQ3 requires a measured endogenous delta setting at reference 300 without a horizon")
    params = dict(spec["training_params"])
    if any(key.startswith("adaptive_feature_") for key in params):
        raise ContractError("selector parameters belong in the worker specification")
    for alias in lgb.basic._ConfigAliases.get("num_iterations"):
        if alias in params:
            raise ContractError("round limits belong in the worker specification")
    for alias in lgb.basic._ConfigAliases.get("early_stopping_round"):
        if params.get(alias, 0) not in (0, None, "0"):
            raise ContractError("native early stopping is forbidden")
    params["early_stopping_round"] = 0
    fraction = float(spec.get("parameter_fraction", 1.0))
    if not math.isfinite(fraction) or not 0 < fraction <= 1:
        raise ContractError("feature fraction must be in (0,1]")
    if (trial or method == "lightgbm_full") and fraction != 1:
        raise ContractError("full-feature fits require feature fraction one")
    # Canonical overrides cannot coexist with aliases that would change the fit.
    for alias in lgb.basic._ConfigAliases.get("feature_fraction") - {"feature_fraction"}:
        if alias in params:
            raise ContractError("feature-fraction aliases are forbidden")
    params["feature_fraction"] = 1.0 if trial or method == "lightgbm_full" else fraction
    if method in FIXED_ABLATIONS:
        if fraction >= 1:
            raise ContractError("Mean/Exposure ablations require a fixed feature fraction below one")
        params.update(adaptive_feature_selection=True, adaptive_feature_log_period=0)
    elif method in ADAPTIVE_METHODS:
        if spec.get("arm") == "RQ1" and spec.get("n_ref") != CALIBRATION_REFERENCE_COUNT:
            raise ContractError("RQ1 requires its frozen confidence-calibration reference")
        if (method in ENDOGENOUS_METHODS and fraction != 1) or (method == "jaeger_exogenous" and fraction >= 1):
            raise ContractError("JAEGER cardinality mode differs from method")
        params.update(adaptive_feature_selection=True,
                      adaptive_feature_log_period=0, adaptive_feature_confidence_delta=spec.get("delta", .05))
        params[PARAMETER] = spec.get("n_ref", NATIVE_REFERENCE_COUNT)
    return params, method


def marker(name, completed):
    print(name + " " + json.dumps({"completed_rounds": completed, "time_ns": time.perf_counter_ns()}), flush=True)


def predictions(booster, data, *, threads, completed):
    # For paths, Booster.predict calls LGBM_BoosterPredictForFile in this process.
    # Its native Predictor uses the model's label index and verifies dimensions;
    # header=false preserves the frozen first-column-label text representation.
    return np.asarray(booster.predict(data, num_iteration=completed, num_threads=threads,
                                      data_has_header=False))


def fit(spec, output, state, *, trial=False):
    no_heldout_inputs(spec, validation_allowed=trial)
    lgb = load_lightgbm(spec["build"])
    params, method = parameters(spec, lgb, trial=trial)
    warmup = full_feature_rounds(spec, method)
    discovery = bool(spec.get("discovery", False))
    dynamic = method in ENDOGENOUS_METHODS and not trial
    rounds = spec.get("rounds")
    if dynamic and rounds is not None:
        raise ContractError("endogenous fits cannot receive an external horizon")
    if not dynamic and (isinstance(rounds, bool) or not isinstance(rounds, int) or rounds < 1):
        raise ContractError("fixed-horizon fits require a positive integer number of rounds")
    if method in FIXED_ABLATIONS and rounds < 2:
        raise ContractError("fixed ablation horizons require both full initialization rounds")
    reference = CALIBRATION_REFERENCE_COUNT if spec.get("arm") == "RQ1" else NATIVE_REFERENCE_COUNT
    if discovery and (not dynamic or spec.get("delta", .05) != .05
                      or spec.get("n_ref", NATIVE_REFERENCE_COUNT) != reference):
        raise ContractError("pre-run requires the arm's untimed endogenous calibration")
    train = lgb.Dataset(str(verify(spec["cache"])), params=spec["dataset_params"]).construct()
    details = dataset_details(train)
    p = details["p"]
    if p < 1 or spec.get("p", p) != p:
        raise ContractError("constructed valid-feature count differs or is zero")
    target = None if dynamic else max(1, int(math.floor(p * params["feature_fraction"] + .5)))
    if spec.get("target_k") is not None and (isinstance(spec["target_k"], bool)
            or not isinstance(spec["target_k"], int) or spec["target_k"] != target):
        raise ContractError("requested retained-feature count differs from native cardinality")
    state.update(p=p, method=method, discovery=discovery, learning_rate=float(params["learning_rate"]),
                 full_feature_rounds=warmup)
    if "endogenous_variant" in spec:
        state["endogenous_variant"] = spec["endogenous_variant"]
    if method == "Confidence_Interval_Ablation":
        state["calibration"] = count_calibration(p, spec["delta"], params[PARAMETER])
    elif method.startswith("jaeger_") or method in ENDOGENOUS_VARIANTS:
        state["calibration"] = calibration(p, spec.get("delta", .05), params[PARAMETER])
    metric = params["metric"]
    initial = _initial_training_loss(lgb, params, train, metric)
    state.update(initial_training_loss=initial, training_losses=[initial])
    controller = TrainingLossController(initial, .001, 10)
    booster = lgb.Booster(params, train_set=train)
    booster.set_train_data_name("training")
    completed = 0
    while dynamic or completed < rounds:
        before = booster.current_iteration()
        empty = bool(booster.update())
        completed = booster.current_iteration()
        state["completed_rounds"] = completed
        if completed != before + 1:
            raise UnavailableEndpoint("native_no_progress: a complete boosting round was not added")
        loss = _completed_round_training_loss(booster, metric)
        state["training_losses"].append(loss)
        stop = controller.observe(completed, loss)
        if not discovery and not trial and completed % 25 == 0:
            marker("EVALUATION_ROUND", completed)
        if dynamic and stop:
            state["termination"] = "training_loss_patience"
            break
        if not dynamic and completed == rounds:
            state["termination"] = "fixed_horizon"
            break
        if empty:
            raise UnavailableEndpoint("native_structural_termination before the requested endpoint")
        if dynamic and completed >= 10002:
            raise ContractError("endogenous stopping exceeded the 10002-round bound")
    if trial:
        state["physical_tree_count"] = booster.num_trees()
        if state["physical_tree_count"] != completed * int(params.get("num_class", 1)):
            raise ContractError("physical tree count differs from completed boosting rounds")
        validation, labels = load_data(spec["validation"], require_labels=True)
        if labels is None:
            raise ContractError("trial validation requires explicit labels")
        values = predictions(booster, validation, threads=params["num_threads"], completed=completed)
        from .metrics import primary_loss
        definition = {"task": params["objective"], "primary_metric": metric, "num_class": params.get("num_class")}
        value = primary_loss(definition, labels, values)
        state.update(primary_loss=value, validation_loss=value, physical_tree_count=booster.num_trees())
        return
    if not discovery:
        if completed % 25:
            marker("EVALUATION_ROUND", completed)
        model = output / "model.txt"
        booster.save_model(str(model), num_iteration=completed)
        marker("EVALUATION_MODEL", completed)
        state["model"] = file_record(model)
    state["physical_tree_count"] = booster.num_trees()
    if state["physical_tree_count"] != completed * int(params.get("num_class", 1)):
        raise ContractError("physical tree count differs from completed boosting rounds")
    if method in ADAPTIVE_METHODS:
        counts = list(booster.adaptive_feature_selected_count_history())
    elif method == "lightgbm_full":
        counts = [p] * completed
    elif method == "lightgbm_fixed":
        counts = [max(1, int(math.floor(p * params["feature_fraction"] + .5)))] * completed
    else:
        counts = None
    booster.free_dataset()
    del booster, train
    gc.collect()
    if len(counts) != completed or any(isinstance(k, bool) or not isinstance(k, int) or not 1 <= k <= p for k in counts):
        raise ContractError("invalid committed selected-count history")
    if counts[:min(warmup, completed)] != [p] * min(warmup, completed):
        raise ContractError("full-feature initialization history differs")
    if target is not None:
        if any(k != target for k in counts[warmup:]):
            raise ContractError("requested retained-feature count was not realized")
    state.update(selected_counts=counts, cumulative_selections=sum(counts),
                 mean_retained_fraction=sum(counts) / (p * completed),
                 first_exclusion_round=next((i for i, k in enumerate(counts, 1) if k < p), None),
                 selected_counts_source="native" if method in ADAPTIVE_METHODS else "derived_native_cardinality")


def predict(spec, output, state):
    if "endogenous_variant" in spec:
        native_build_id(spec)
        state["endogenous_variant"] = spec["endogenous_variant"]
    lgb = load_lightgbm(spec["build"])
    model = verify(spec["model"])
    booster = lgb.Booster(model_file=str(model))
    data, _ = load_data(spec["data"])
    values = predictions(booster, data, threads=spec.get("num_threads", 1),
                         completed=spec.get("completed_rounds", -1))
    if not np.all(np.isfinite(values)) or (spec["data"].get("rows") is not None and len(values) != spec["data"]["rows"]):
        raise ContractError("prediction values or row count are invalid")
    target = output / "predictions.npy"
    np.save(target, values, allow_pickle=False)
    state.update(predictions=file_record(target), rows=len(values))


def execute(spec, output):
    output = Path(output)
    if output.exists():
        raise ContractError(f"worker output already exists: {output}")
    output.mkdir(parents=True)
    state = {"schema_version": 1, "operation": spec.get("op"), "status": "failed",
             "completed_rounds": 0, "physical_tree_count": 0, "selected_counts": [],
             "training_losses": [], "record": spec.get("record")}
    try:
        operations = {"cache": cache, "train": fit, "trial": lambda s, o, r: fit(s, o, r, trial=True), "predict": predict}
        if spec.get("method") in {"catboost", "xgboost"}:
            from . import external_models
            operations = {"external_cache": external_models.cache,
                          "train": external_models.fit, "predict": external_models.predict}
        if spec.get("op") not in operations:
            raise ContractError("unknown worker operation")
        operations[spec["op"]](spec, output, state)
        state["status"] = "complete"
    except Exception as error:
        state["error"] = f"{type(error).__name__}: {error}"
        state["reason"] = str(error)
        state["failure_kind"] = "unavailable_endpoint" if isinstance(error, UnavailableEndpoint) else "integrity"
        state.setdefault("termination", state["failure_kind"])
    write_json(output / "receipt.json", state)
    return state


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--spec", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    receipt = execute(read_json(args.spec), args.output)
    if receipt["status"] != "complete":
        print(receipt["error"], file=sys.stderr)
        raise SystemExit(1)


if __name__ == "__main__":
    main()

